Eigenstate thermalization hypothesis through the lens of autocorrelation functions

Matrix elements of observables in eigenstates of generic Hamiltonians are described by the Srednicki ansatz within the eigenstate thermalization hypothesis (ETH). We study a quantum chaotic spin-fermion model in a one-dimensional lattice, which consists of a spin-1/2 XX chain coupled to a single itinerant fermion. In our study, we focus on translationally invariant observables including the charge and energy current, thereby also connecting the ETH with transport properties. Considering observables with a Hilbert-Schmidt norm of one, we first perform a comprehensive analysis of ETH in the model taking into account latest developments. A particular emphasis is on the analysis of the structure of the offdiagonal matrix elements $|\langle \alpha | \hat O | \beta \rangle|^2$ in the limit of small eigenstate energy differences $\omega = E_\beta - E_\alpha$. Removing the dominant exponential suppression of $|\langle \alpha | \hat O | \beta \rangle|^2$, we find that: (i) the current matrix elements exhibit a system-size dependence that is different from other observables under investigation, (ii) matrix elements of several other observables exhibit a Drude-like structure with a Lorentzian frequency dependence. We then show how this information can be extracted from the autocorrelation functions as well. Finally, our study is complemented by a numerical analysis of the fluctuation-dissipation relation for eigenstates in the bulk of the spectrum. We identify the regime of $\omega$ in which the well-known fluctuation-dissipation relation is valid with high accuracy for finite systems.

==> anc/Fig01_G_L14.txt <==
-6.971168999387267196e-01
-5.908757135562123786e-01
-6.197994638194878059e-01
-6.016320861274738752e-01
-6.470379235766122727e-01
-6.374261761980797303e-01
-6.478450767315510062e-01
-6.586807168929985634e-01
-5.994294086998230853e-01
-6.276012525038017209e-01
-6.298114781769845738e-01
-6.716257491387157552e-01
-6.758324270030588998e-01
-7.289064631677490969e-01
-6.887060435085626819e-01
-7.178463392810128241e-01
-7.705417355370423049e-01
-7.261159524973546109e-01
-6.053903124081128073e-01
-7.032283533260857977e-01
-7.078607504426863706e-01
-6.827478398708983764e-01
-7.020764880896066540e-01
-7.006442716587476527e-01
-6.749045325740228307e-01
-6.708295708615077402e-01
-6.328128276915263584e-01
-6.226026255186776215e-01
-6.198741005933867676e-01
-6.489476907416668050e-01
-6.453465647993716914e-01
-6.264974635456032059e-01
-5.779460581608026892e-01
-6.492595775798224444e-01
-6.701755258832297057e-01
-6.779551875873732758e-01
-6.796205968457067481e-01
-6.347295606279841351e-01
-6.184601912269039881e-01
-5.362495833657894284e-01
-6.204504273921847002e-01
-6.340298775459691782e-01
-6.139942326807773521e-01
-6.095929523733556454e-01
-6.325659421984120012e-01
-6.387903431285603117e-01
-6.526386360324749614e-01
-6.504028488858784041e-01
-6.554562901720665247e-01
-6.251480843023007328e-01
-6.117072505423043483e-01
-6.221217174065698519e-01
-6.334296695194339133e-01
-5.949140154439600536e-01
-6.854328068070847380e-01
-6.260619513845921968e-01
-6.070100476461866013e-01
-6.476786692179864469e-01
-6.467961306014397005e-01
-5.824471461364957303e-01
-6.457447733259591427e-01
-6.052106578302052231e-01
-6.713389464888385172e-01
-6.287932779578893072e-01
-6.428165332503743556e-01
-6.396613403998792080e-01
-6.565676156495559024e-01
-6.347300603488557069e-01
-6.395034194955784290e-01
-6.101797073926882309e-01
-6.658909765629252853e-01
-6.471712685200950999e-01
-6.092663042699875131e-01
-6.010940312008556941e-01
-6.256031672656927611e-01
-6.269600597856890278e-01
-6.189904530837493368e-01
-6.450835582269122126e-01
-6.247280809553458214e-01
-6.179230524096432919e-01
-6.214224485362985773e-01
-5.991699117486170012e-01
-6.180488018543286444e-01
-6.145184684078479620e-01
-6.251506289084767243e-01
-6.426905474135872209e-01
-6.430410253177264446e-01
-6.397434249016534791e-01
-6.237595502543078485e-01
-6.475248126766994794e-01
-6.707880029216816142e-01
-6.338334787483017596e-01
-6.463243328008096977e-01
-6.349429715306874611e-01
-6.777761222106147843e-01
-6.127225951405699256e-01
-6.416511469008048252e-01
-6.128773660272739399e-01
-6.620322302690043736e-01
-6.592225697379781035e-01
-6.518739325764471015e-01
-6.593767838425754757e-01
-6.484717446424830278e-01
-6.054236590254542527e-01
-6.084173902396379230e-01
-6.378444983684716796e-01
-6.371741364132531560e-01
-6.539663894889888862e-01
-6.355174770171400089e-01
-6.902160812106283849e-01
-6.005629781201839990e-01
-6.573694273323491544e-01
-6.472982507162156063e-01
-6.172161226590093808e-01
-6.687436262853678759e-01
-6.862627583230755945e-01
-6.578855444282476483e-01
-6.501680605504345234e-01
-6.594059038826833863e-01
-6.671342281319988521e-01
-6.499449501485496938e-01
-6.627849547462907331e-01
-6.616675161236653668e-01
-6.623290573013298488e-01
-6.542454793816483427e-01
-6.910169059438694417e-01
-6.430420597880432965e-01
-7.089627036625399947e-01
-6.703333264518935852e-01
-6.766860323091092866e-01
-6.541002847334642656e-01
-6.892471164933118288e-01
-6.424053808838525725e-01
-6.840495156435099089e-01
-6.642240889402648563e-01
-6.749740909924522025e-01
-6.535282590342494924e-01
-6.640954300714436709e-01
-6.721411101989391845e-01
-6.316180424237988200e-01
-6.755604964398869150e-01
-6.755224630928049478e-01
-6.645711404847249870e-01
-6.360169512655557966e-01
-6.529601277564036632e-01
-6.266367317254287750e-01
-6.495209116068999533e-01
-6.272273712621057040e-01
-6.231962707575586791e-01
-6.264436176034785531e-01
-6.614804640389844170e-01
-6.231166313408004198e-01
-5.852465355352760579e-01
-6.414677011449582134e-01
-6.497902792208390954e-01
-6.421790831153751933e-01
-6.596580687288494671e-01
-6.724963977473080723e-01
-7.059680630075084729e-01
-6.645763299942128999e-01
-6.973435156969300941e-01
-6.887870557686566197e-01
-6.385881408957099215e-01
-6.386652212686674268e-01
-6.665741825935556086e-01
-6.557503309819320281e-01
-6.127668847734860647e-01
-6.162621449856272582e-01
-6.456015145248239495e-01
-6.345428452590142765e-01
-6.335830366086496745e-01
-6.367446633240984033e-01
-6.405455639836561410e-01
-6.615915397808083132e-01
-6.415460394196386140e-01
-6.340777504944694609e-01
-6.440238073273714114e-01
-6.383280910780082529e-01
-6.366431963575989172e-01
-6.414975479866256158e-01
-6.579376019331528713e-01
-6.590357921985435796e-01
-6.659504036875996125e-01
-6.497480679595495356e-01
-6.322049130201254918e-01
-6.507012389549808873e-01
-6.337832912343589475e-01
-6.590653366092279475e-01
-6.216749466304501981e-01
-6.378665368818418058e-01
-6.197456362671842633e-01
-6.457529095519523032e-01
-6.377162280417325579e-01
-6.820774378252160153e-01
-6.104050980072255328e-01
-6.378281571333064282e-01
-6.193466351671284009e-01
-6.323736444088436937e-01
-6.169113310516831650e-01
-6.328729519685721838e-01
-6.080041378614593484e-01
-6.303504458491175910e-01
-6.221534637145196278e-01
-6.421575778793866540e-01
-6.136203634276169439e-01
-5.972737258272187155e-01
-6.176678683784884161e-01
-6.103195317988697743e-01
-5.990930560159384299e-01
-6.135170160125645866e-01
-6.126230343779421883e-01
-6.120046532592595678e-01
-6.234763932524900465e-01
-6.298107130608052717e-01
-5.919810087860182257e-01
-6.247284669701362869e-01
-6.412288766728018174e-01
-6.269988354020898935e-01
-6.021946920786735991e-01
-6.112197579067359943e-01
-6.075312214333650207e-01
-6.099342314767159934e-01
-6.111792301154844731e-01
-6.326150271536736813e-01
-6.198039305925397979e-01
-6.024780279861673415e-01
-6.054124468285930760e-01
-5.949154460170372749e-01
-6.119211589298247933e-01
-6.140966924114725778e-01
-6.174082691090431174e-01
-6.166964317107680449e-01
-6.061225685001088159e-01
-6.129100911231127879e-01
-6.085943616288458369e-01
-6.210120625606961875e-01
-6.556746548551531939e-01
-6.256611928136707190e-01
-6.261508367007203590e-01
-6.323626477081358832e-01
-6.303432241468387431e-01
-6.167245654535642441e-01
-6.222156599045495229e-01
-6.318457280501227347e-01
-6.300273397378041151e-01
-6.333514002553580768e-01
-6.322056193159828474e-01
-6.080440390572556808e-01
-6.150895905156729127e-01
-6.282050815720591208e-01
-6.233333062721025941e-01
-6.179078075838665418e-01
-6.132374150527657442e-01
-6.203359668353298773e-01
-6.266288377202586801e-01
-6.068177012578348517e-01
-5.995127760619539670e-01
-6.246320455893052959e-01
-6.185866515395948007e-01
-6.196150031550508031e-01
-5.959426184401039883e-01
-6.263877578794818657e-01
-6.201527813108791420e-01
-6.238096431394526409e-01
-6.186282138896599392e-01
-6.401254186772270538e-01
-6.111171323608778350e-01
-6.175270236228542764e-01
-6.142465213458130346e-01
-6.131379024964349611e-01
-6.055505428614833541e-01
-6.033383881206357824e-01
-6.205517273682276125e-01
-6.082055118482887490e-01
-6.191755427098158959e-01
-6.329153981076132141e-01
-5.949419566353097988e-01
-6.039539978644109519e-01
-6.163407661855296871e-01
-6.156915844823144246e-01
-5.962006719175552139e-01
-5.952360275158867786e-01
-6.211153249083183336e-01
-6.067301286243461655e-01
-6.106332240319439775e-01
-6.116782338544622943e-01
-5.931430513275970373e-01
-6.018815142119109396e-01
-6.088426282756332908e-01
-6.243428946773257326e-01
-5.893716420709353976e-01
-6.355974816486569257e-01
-6.259805983667645624e-01
-5.937701777138175707e-01
-6.138665246654492202e-01
-6.043956292760555016e-01
-6.199279477999894983e-01
-6.170598552529520386e-01
-6.208987873114163447e-01
-6.126451324955002331e-01
-6.054741957390361584e-01
-6.143655125196365585e-01
-6.141154878188521682e-01
-6.128662512943967577e-01
-6.169925816869729074e-01
-5.996290141595284062e-01
-5.997656083156861495e-01
-6.022285721173511464e-01
-6.144220987263976363e-01
-5.804571417986472692e-01
-5.986031161612934692e-01
-6.082585130052078348e-01
-6.196447286535942123e-01
-6.249629560852207888e-01
-6.108337715497881293e-01
-6.120743147901392955e-01
-6.201393545282556374e-01
-6.205623554499495320e-01
-6.250848898178158475e-01
-6.203899560921537493e-01
-6.214297384110405442e-01
-6.183857520215583214e-01
-6.140980022234118207e-01
-6.205721782317898949e-01
-5.866967666158554584e-01
-6.034166228091091266e-01
-6.152485939375744728e-01
-6.044445542796206272e-01
-6.123334332014351844e-01
-6.153584264566145379e-01
-6.336881645224921034e-01
-6.137271652957253520e-01
-6.198202711987430558e-01
-5.893522570496344537e-01
-6.225331946249661463e-01
-5.993060375709076126e-01
-6.098677276242115974e-01
-5.924284361955099998e-01
-6.205879653739513335e-01
-6.106078524283948816e-01
-5.783744772954693136e-01
-6.199989252068121015e-01
-5.985158329405133593e-01
-6.202391414997812102e-01
-5.972352518749156625e-01
-6.144743929914521230e-01
-6.504342784700262170e-01
-5.811880463619798487e-01
-6.266988881164555769e-01
-6.158008070189577854e-01
-5.909277115657434187e-01
-6.144520435941447367e-01
-6.211793340125992824e-01
-5.777538575327316739e-01
-5.836911210728770172e-01
-5.827204288170971802e-01
-6.137060177400956995e-01
-6.281598470283131785e-01
-6.173434741060623843e-01
-5.952849337332510871e-01
-5.962954563477007586e-01
-5.785199983016040548e-01
-6.198222005145584967e-01
-6.015683538175294887e-01
-6.108398164146120468e-01
-5.988684506943660057e-01
-6.058785465198979203e-01
-5.872376021213662201e-01
-6.107247543014087121e-01
-5.940704861266563608e-01
-6.032164869481949632e-01
-5.616439721581090172e-01
-6.149863696566386650e-01
-6.132108742260620193e-01
-6.147330700895650146e-01
-5.956479332689708084e-01
-6.086398259946321776e-01
-5.943642836241439520e-01
-5.811077055163109684e-01
-6.281357302411290089e-01
-5.998166058792477884e-01
-6.058295697876754371e-01
-6.152570849592974289e-01
-5.801858464682615457e-01
-6.161737553269640566e-01
-5.995607941244659456e-01
-5.959570592903288277e-01
-6.083539428443962560e-01
-6.144646998500460366e-01
-5.968648167317736064e-01
-6.114415183790191666e-01
-6.083597965872418190e-01
-6.063150667103175406e-01
-6.159744236484604452e-01
-6.122804137806263647e-01
-6.095271740869099286e-01
-5.993547892796029508e-01
-6.046553917148951296e-01
-6.361390977135243929e-01
-6.237234298264555665e-01
-6.076834365346168720e-01
-6.089792477723480202e-01
-6.105495552717621344e-01
-6.030921040024890267e-01
-6.156055298092584227e-01
-6.192880300069938393e-01
-5.980699481368940695e-01
-5.530927799117308918e-01
-6.029833760118876729e-01
-6.033912963965911702e-01
-5.904364493240326084e-01
-6.059517284117632574e-01
-6.169793459678399872e-01
-5.936597718649863076e-01
-6.020560761846833753e-01
-6.008932508583419985e-01
-6.132200432345142893e-01
-5.998403790785844514e-01
-6.432888887147903967e-01
-5.990830316219452056e-01
-6.063257553374639119e-01
-6.140080053754937151e-01
-6.143977095970583058e-01
-5.887453451046174013e-01
-5.993480841652500946e-01
-5.842797042448093503e-01
-6.156380169108319755e-01
-5.988484744950313132e-01
-6.120986343111358696e-01
-5.992508945418781874e-01
-6.263143461515972010e-01
-5.577670808986266993e-01
-6.086035084059531197e-01
-5.970421091794737567e-01
-5.973833882355324976e-01
-6.142398962966886256e-01
-6.120000663586275813e-01
-6.259666054486896503e-01
-6.278135471317480842e-01
-6.088294901666869707e-01
-5.961964339706827820e-01
-6.243197856662233702e-01
-6.291291424661132892e-01
-5.787375016392131144e-01
-6.056859898197566316e-01
-6.017336776974373524e-01
-6.151583741828485774e-01
-6.122181045555927792e-01
-6.001948965430047300e-01
-6.220995761515315525e-01
-6.134706051365633739e-01
-6.148602007271555259e-01
-6.088783855317045912e-01
-6.220819076648853585e-01
-5.841008531868276954e-01
-6.011060640669039223e-01
-6.217026599648751706e-01
-6.111150108000531489e-01
-5.985893507567470184e-01
-6.270938434488413371e-01
-5.987595778595518059e-01
-5.634444957459343595e-01
-5.850380285933235447e-01
-6.101011603407349160e-01
-6.016888989244997266e-01
-6.112377905552067725e-01
-6.162029174362937400e-01
-5.934552033749812550e-01
-6.296555553533595972e-01
-6.018398478701870724e-01
-6.204079775463093860e-01
-6.025570168961273954e-01
-6.003424141862272467e-01
-6.276533917576272437e-01
-5.951053089492283066e-01
-6.104124931927223940e-01
-6.150294539257988857e-01
-6.043666522896249393e-01
-6.043484975096680145e-01
-5.872257282572610482e-01
-6.094023700200998928e-01
-5.929119094281705138e-01
-6.217990786718261553e-01
-6.230538789047954662e-01
-6.239723188718006019e-01
-6.195899111334814968e-01
-6.207726636117549823e-01
-6.062620262390905346e-01
-5.866404054323721695e-01
-6.275898370277006588e-01
-6.106393839087957964e-01
-6.197058512065243274e-01
-6.231545602851060739e-01
-6.052890512680448865e-01
-6.082588281428362720e-01
-6.223925437656336879e-01
-6.166707105275741618e-01
-6.105184529212268618e-01
-6.038772017702351835e-01
-5.978168661991996036e-01
-6.129061532368591525e-01
-6.048073758385505982e-01
-6.232358935685373691e-01
-6.187039050123213091e-01
-6.074750162953501675e-01
-6.092113627111275242e-01
-6.142635041456334655e-01
-6.089623079393033933e-01
-6.378868784164466454e-01
-6.129368432306836478e-01
-6.149033581194628395e-01
-6.299598819949765449e-01
-6.234253153625668453e-01
-6.084551380193721215e-01
-5.859927356273926247e-01
-6.175257063287042936e-01
-6.197821390714979284e-01
-6.260721822041586115e-01
-6.120350709283530755e-01
-6.169608507267916320e-01
-6.163482599470461176e-01
-6.302929583536605040e-01
-6.246231862329345574e-01
-6.084313019151557089e-01
-6.078593317803211438e-01
-5.942461132420173708e-01
-6.142460128085368565e-01
-6.151297785816334240e-01
-6.131856355100833156e-01
-6.476305355887359561e-01
-6.251852147777774427e-01
-5.939643640847984685e-01
-6.071479744345746887e-01
-6.073889651803385803e-01
-6.065111975636552355e-01
-6.128675004418753236e-01
-6.216922389386249082e-01
-6.169831832949452810e-01
-6.231322391228000246e-01
-6.203188611804029140e-01
-6.019316174569098177e-01
-6.267294836894465870e-01
-5.983643884006570879e-01
-6.070593733293632166e-01
-5.949064027329565851e-01
-5.871806013010012482e-01
-6.089057252263769815e-01
-6.117408676426400183e-01
-5.910516992729086816e-01
-6.301311493425023613e-01
-6.125517943623528527e-01
-6.165726242956952596e-01
-5.751784227857315024e-01
-6.438501761415938995e-01
-5.901903144611431173e-01
-6.018423436906477075e-01
-6.135851056419414640e-01
-6.225344639344656539e-01
-6.062065464839159201e-01
-6.169491594847825722e-01
-6.113768287433322124e-01
-6.312951582905244052e-01
-5.947414525013671183e-01
-5.980880564946602362e-01
-5.841969677957055129e-01
-5.993548788036235919e-01
-6.203145487757371068e-01
-5.923513271910564315e-01
-6.238502798773490898e-01
-6.135420728348768282e-01
-6.355030070685987464e-01
-6.002365143266515934e-01
-6.179703478922444759e-01
-5.909653257274110061e-01
-6.297885006954594411e-01
-6.046891198586754612e-01
-6.096162888776311961e-01
-5.962226586092762570e-01
-6.053615651545994902e-01
-6.298836116179675759e-01
-6.093087070658363968e-01
-5.660296842358840674e-01
-6.018833488495778372e-01
-6.048777438422336949e-01
-5.791764828890707539e-01
-5.887452301840050417e-01
-6.069560413673589228e-01
-6.086820821895031486e-01
-6.107068574979224174e-01
-6.185641369183316751e-01
-6.001685779169612101e-01
-5.851510738648293408e-01
-6.042771795594938933e-01
-6.050348552119965140e-01
-6.055906025185477937e-01
-6.148842039548572114e-01
-5.952527869240298308e-01
-6.027482828926086222e-01
-6.009514941092166662e-01
-6.052549596743919125e-01
-5.932205946648647643e-01
-6.080040874889397484e-01
-6.102268645184376616e-01
-6.291602542698079281e-01
-6.106116403643326862e-01
-6.108208164268582596e-01
-6.038241138161928312e-01
-6.056370335730663079e-01
-6.108451111245649656e-01
-5.959020340208978084e-01
-6.078214395333239040e-01
-6.030769381664768947e-01
-5.913252590072342052e-01
-6.105281146976517803e-01
-5.949322856174703578e-01
-6.074445241180442823e-01
-6.225475431812663718e-01
-6.009919088736705994e-01
-5.975096725734228009e-01
-5.960231810841281064e-01
-6.044839794524001775e-01
-6.095958019517171422e-01
-5.989337235935401349e-01
-6.243552570472690189e-01
-6.138380521089633612e-01
-6.054850486278806621e-01
-5.880757031011865088e-01
-6.193933880084210308e-01
-5.803979981928513165e-01
-5.890801070434750208e-01
-5.940700286282456499e-01
-5.747741170301940983e-01
-5.993257675433889542e-01
-6.148057676528786430e-01
-6.005109026364594538e-01
-6.018385036405662358e-01
-5.978959434072428358e-01
-5.994313905709164336e-01
-6.081134131440160129e-01
-6.148947562054285498e-01
-6.059192382228528739e-01
-6.166718813831588708e-01
-6.175930874135839854e-01
-6.112457247536573490e-01
-5.941894521409822882e-01
-6.001429125087831551e-01
-6.059604589581422118e-01
-6.085956154533107565e-01
-5.990379129642071643e-01
-5.986768902482820787e-01
-6.117362247711960466e-01
-6.203851337341771410e-01
-6.144772775625044758e-01
-6.171793554771602963e-01
-6.025112578897042770e-01
-6.143912936850721707e-01
-6.041351372166572364e-01
-6.150030636234377068e-01
-5.750993082569275661e-01
-5.938558015484725061e-01
-5.929085062933245887e-01
-6.098849318580985557e-01
-6.078470373437743213e-01
-5.990774080756279263e-01
-5.959765879860559057e-01
-6.052244674765240307e-01
-6.131524302927313652e-01
-5.913711209117824552e-01
-6.015449948960458482e-01
-5.965263704049509341e-01
-5.881293283316344489e-01
-6.173625186905911111e-01
-6.070152942239792626e-01
-5.866323010586322884e-01
-6.023805873755732065e-01
-5.955545545796088192e-01
-6.055070686985342121e-01
-6.047619982595831001e-01
-6.053122005999067579e-01
-6.117318307005039646e-01
-6.011993943197028178e-01
-6.010963970729966688e-01
-6.026584834723188733e-01
-5.981178908478956835e-01
-6.010955787369660630e-01
-5.886337043858678175e-01
-5.865086462652406851e-01
-5.820773340094000936e-01
-5.959682924743545662e-01
-6.128951022591739850e-01
-5.923432111616415696e-01
-6.128242227257200136e-01
-6.001149787286061965e-01
-6.133040990809468518e-01
-6.051465622226676055e-01
-5.999595657930255621e-01
-5.898745298400631665e-01
-5.921862240361206453e-01
-6.211886058602523741e-01
-6.040818678491868265e-01
-6.039151183953493929e-01
-6.041325363973555351e-01
-6.058597056987415908e-01
-6.051646255349232284e-01
-6.066138941551399988e-01
-6.083568494483264644e-01
-5.880746898318406357e-01
-5.904614408654723645e-01
-5.953601738425791101e-01
-5.878464314325234641e-01
-5.963123662066664998e-01
-6.046889646157260767e-01
-5.966679153639287136e-01
-5.970243931811858307e-01
-6.002148616487454902e-01
-5.897859290259892528e-01
-6.100978298777277598e-01
-5.744674158269746922e-01
-6.018058338765457371e-01
-6.057350771299367942e-01
-5.788045372509791342e-01
-5.768095564721811286e-01
-5.692403762186654115e-01
-5.995635823654876795e-01
-5.932525627716398464e-01
-5.953919889871581717e-01
-5.844981796193911006e-01
-5.977369362905495809e-01
-5.863526443274740263e-01
-6.010463935753277420e-01
-6.057257671376652386e-01
-5.932231945620805025e-01
-5.985792819374693430e-01
-5.833165744384394280e-01
-5.939924956150393065e-01
-6.007490163808735240e-01
-6.148808763382621612e-01
-5.972388882661969767e-01
-5.853397261800510343e-01
-6.013454417495667226e-01
-5.964475633682662092e-01
-5.763752138206905684e-01
-5.855891603720038141e-01
-5.976784423547787384e-01
-5.780994683509516063e-01
-6.027439735232795748e-01
-5.806331364594172761e-01
-6.030713766969910683e-01
-5.928600836001522989e-01
-5.756166300651659462e-01
-6.154818510153422517e-01
-6.030715345735621069e-01
-5.804333528213957427e-01
-5.999409900495704662e-01
-5.877037345963471715e-01
-5.934135513006197904e-01
-5.766509154000559745e-01
-5.900256346656405082e-01
-6.029506305677767575e-01
-5.940592631733496720e-01
-5.933262604230951087e-01
-5.885473299027216276e-01
-6.007829515741296422e-01
-5.948451560328390508e-01
-5.850068631678011499e-01
-5.916350179000244847e-01
-5.948690536685206087e-01
-5.875736556269464117e-01
-5.912925059860332233e-01
-6.239420412465025434e-01
-5.887684798361445537e-01
-5.771669870131731495e-01
-5.930428265589438031e-01
-5.990965432519363976e-01
-5.949286530891828573e-01
-5.852710410928618767e-01
-5.845721428671892816e-01
-5.887861750487290990e-01
-5.881014795876742252e-01
-5.956151306007662072e-01
-5.905391625377909293e-01
-5.842708954806583588e-01
-5.908234064335726732e-01
-5.855592772020414838e-01
-5.994713259585235932e-01
-5.809340825230493444e-01
-5.845886491032632470e-01
-5.961000364266135776e-01
-5.879483132804399492e-01
-5.826905348353330627e-01
-5.784956528337191761e-01
-5.852659094466381440e-01
-5.848229436860159502e-01
-5.926929930235054211e-01
-5.896874311192312756e-01
-5.704361295026156853e-01
-5.812775036987087862e-01
-5.815530836601414677e-01
-5.989207028919365516e-01
-5.815776575308773122e-01
-5.869860562901130230e-01
-5.989785592825911387e-01
-5.710363359502422798e-01
-5.814186107571303053e-01
-5.875181524366490660e-01
-5.779404290595941962e-01
-5.750436962166827204e-01
-5.842954851825523654e-01
-5.807086618064447592e-01
-5.740575174636710631e-01
-5.842296512454353552e-01
-5.776144544888597299e-01
-5.703152524157180103e-01
-5.826402168540898430e-01
-5.813783000635217579e-01
-5.781474043690368880e-01
-5.665651176517645382e-01
-5.754613437518735219e-01
-5.938041582041633237e-01
-5.702812917644389801e-01
-5.839837876155591356e-01
-5.636458871878475829e-01
-5.782506662535995545e-01
-5.956844739637354724e-01
-5.632256178058758778e-01
-5.982914991699715967e-01
-5.857569360379466517e-01
-5.781681534001350542e-01
-5.857073943572519426e-01
-5.711522517742297911e-01
-5.738920188238398890e-01
-5.745784926762016465e-01
-5.786379878052060333e-01
-5.771407565970352316e-01
-5.835268068207593029e-01
-5.855048502620585626e-01
-5.700022322321625090e-01
-5.830486427379151237e-01
-5.918664291680273415e-01
-5.707188921929327030e-01
-5.828464490437421652e-01
-5.823013401098673381e-01
-5.758287953596876729e-01
-5.679068842405851081e-01
-5.801389893521740060e-01
-5.999173158367787639e-01
-5.894027676793716086e-01
-5.784269571042163216e-01
-5.955763338513875294e-01
-5.887205137203281868e-01
-5.810754611735854391e-01
-5.904272313682612516e-01
-5.765635852820814033e-01
-5.872904670258680682e-01
-5.753229755244432253e-01
-5.598335210501461656e-01
-5.705461210208733203e-01
-5.858062774083223623e-01
-5.850307573179400755e-01
-5.938941596413243040e-01
-5.861074901039258211e-01
-5.797136491585115348e-01
-5.867004927102180689e-01
-5.678129228427877262e-01
-5.717503090248421405e-01
-5.852448900591605829e-01
-5.678571264670664309e-01
-5.979329947292433278e-01
-5.808032949708443748e-01
-5.802439653941420250e-01
-5.741740517779301278e-01
-5.613325533364212916e-01
-5.667766646932631547e-01
-5.836798828143823226e-01
-5.696708752733803394e-01
-5.633386857392100877e-01
-5.859738956963003176e-01
-5.781136883492763445e-01
-5.870914992777725994e-01
-5.755982810838207175e-01
-5.810748307614725938e-01
-5.677183735491297956e-01
-5.881232290410141061e-01
-5.681597690547948165e-01
-5.729484938713935716e-01
-5.808851901472635859e-01
-5.771877611479843129e-01
-5.710110143056807974e-01
-5.870610343449622626e-01
-5.799032382032229815e-01
-5.989658830978240589e-01
-5.748945150775934820e-01
-5.845650836472164880e-01
-5.857901518773213079e-01
-5.771557289311786132e-01
-5.763523396554468547e-01
-5.650833856639974062e-01
-5.705991978206667037e-01
-5.722813263677435369e-01
-5.810265815280470925e-01
-5.941817741812072118e-01
-5.589848159246433301e-01
-5.821358741107609536e-01
-5.676374417372935799e-01
-5.999953926481709221e-01
-5.772675523662245123e-01
-5.863709234177475471e-01
-5.841948447215334905e-01
-5.831278220005593482e-01
-5.832348654418040290e-01
-5.660117236681618813e-01
-5.763447693997394428e-01
-5.643260209002446404e-01
-5.875463742206017415e-01
-5.632890224763065223e-01
-5.723174784687897754e-01
-5.939773593914080552e-01
-5.838990303473905463e-01
-5.650218018172691314e-01
-5.692902129957191359e-01
-5.835066450016145323e-01
-5.717913584126349535e-01
-5.591023974494166993e-01
-5.860541830266841057e-01
-5.811144254877919080e-01
-5.927526944664378572e-01
-5.711068983574341118e-01
-5.702443725401263874e-01
-5.675736844215082400e-01
-5.726037894603938083e-01
-5.765577009370788097e-01
-5.775526718272869786e-01
-5.760554891822553536e-01
-5.602516509504124054e-01
-5.813086749643947559e-01
-5.651351718185033679e-01
-5.633612900253203160e-01
-5.911813256295614938e-01
-5.728482688212187535e-01
-5.846738298375568910e-01
-5.632820125627145957e-01
-5.756024690558518841e-01
-5.772576761896863751e-01
-5.795472042264631085e-01
-5.576055784293074691e-01
-5.670630569650993991e-01
-5.716068073765934177e-01
-5.811568898764576385e-01
-5.451484533178931891e-01
-5.775299340388040381e-01
-5.604372992068893389e-01
-5.629938988107966447e-01
-5.802288028895430383e-01
-5.537435951280791357e-01
-5.817518700787178698e-01
-5.668843421649946146e-01
-5.792641764867596521e-01
-5.571144382428848685e-01
-5.746718823332301884e-01
-5.664211612350948943e-01
-5.813243680692588011e-01
-5.912019643100822064e-01
-5.783769880474465275e-01
-5.671236309149121357e-01
-5.756379594339682271e-01
-5.619928347490705800e-01
-5.580421096707282036e-01
-5.618309407778230291e-01
-5.765066773304232672e-01
-5.873059148412200781e-01
-5.492499497437913769e-01
-5.874535657201291894e-01
-5.665180075912881197e-01
-5.604575400880733582e-01
-5.791716419435752883e-01
-5.657931331083265736e-01
-5.751913037373892479e-01
-5.758309153144898218e-01
-5.642496210302445636e-01
-5.645510740919310599e-01
-5.964081305624400198e-01
-5.619402298872862023e-01
-5.779547249699777955e-01
-5.820544021340791074e-01
-5.701286503706716191e-01
-5.484566310638729902e-01
-5.684233078798963668e-01
-5.610863139539714606e-01
-5.790125652088466968e-01
-5.750474914938812354e-01
-5.467045329813978727e-01
-5.747088896194356700e-01
-5.639906141175047294e-01
-5.737372714773825155e-01
-5.784679422224352496e-01
-5.700833605796888914e-01
-5.699223089961562572e-01
-5.709202066571040790e-01
-5.618165608606127126e-01
-5.733890802138241760e-01
-5.590980332755056681e-01
-5.756042850679283784e-01
-5.772036675041625209e-01
-5.858640956310569026e-01
-5.881472518838188890e-01
-5.700537011383830510e-01
-5.687447768159152872e-01
-5.613810576501125915e-01
-5.588443977827792786e-01
-5.785818822451261889e-01
-5.673391712883186777e-01
-5.731361151263374420e-01
-5.487830633307662076e-01
-5.755154239445613440e-01
-5.755308584877756317e-01
-5.707638931532863502e-01
-5.815304693155294302e-01
-5.661030770308308480e-01
-5.762578013910435448e-01
-5.685909191441391730e-01
-5.692525040590967755e-01
-5.702860338830286757e-01
-5.605291286474021195e-01
-5.790779998768149639e-01
-5.489368258301406955e-01
-5.712583440161500548e-01
-5.645486772822031485e-01
-5.697137281894764094e-01
-5.537263992609323671e-01
-5.637208236270678796e-01
-5.780104270764117036e-01
-5.976886969433081731e-01
-5.767517385358288395e-01
-5.469346728861481655e-01
-5.645324586962622293e-01
-5.556481112200150063e-01
-5.638183145564850118e-01
-5.588749829403889535e-01
-5.765538130946274986e-01
-5.768296138491848524e-01
-5.627748817211782884e-01
-5.765523588748254769e-01
-5.718879539942345325e-01
-5.796303786873466812e-01
-5.558357055583453832e-01
-5.702972623134350272e-01
-5.578285293722363702e-01
-5.574727020296911251e-01
-5.566873891935337770e-01
-5.867143524418745315e-01
-5.805976769300005280e-01
-5.645733144813998017e-01
-5.706640450517403984e-01
-5.500177115414390805e-01
-5.599949425374138867e-01
-5.652314037124153145e-01
-5.590741871446816003e-01
-5.743212812088052122e-01
-5.533836791168387226e-01
-5.596185876298827022e-01
-5.491608078980538821e-01
-5.344624614238291382e-01
-5.724508765994731352e-01
-5.781268174414182504e-01
-5.596275242828884222e-01
-5.828088769787472812e-01
-5.679662932222191429e-01
-5.588601544682774147e-01
-5.729521944102741182e-01
-5.341572310302802329e-01
-5.701806761005909774e-01
-5.397326767561665406e-01
-5.507816544581570772e-01
-5.515587693483086085e-01
-5.748911311281913461e-01
-5.594402226869121808e-01
-5.738833736142895381e-01
-5.657691012377088491e-01
-5.531288379045189441e-01
-5.739135364095503400e-01
-5.561627231845372998e-01
-5.750546498278239493e-01
-5.624908954857368304e-01
-5.551306692868478443e-01
-5.682958432332058107e-01
-5.556780607633058366e-01
-5.495445341167743969e-01
-5.547570111637989410e-01
-5.616398373612208061e-01
-5.552492384390903535e-01
-5.472909050985632629e-01
-5.680920718706781170e-01
-5.753702383899605977e-01
-5.750536534346615269e-01
-5.777061147515863970e-01
-5.725705210279716795e-01
-5.587732503988407373e-01
-5.625600390466058975e-01
-5.512376614970142530e-01
-5.704344884697443163e-01
-5.716947277451048803e-01
-5.577682641347003756e-01
-5.620326939480623230e-01
-5.684970667740159023e-01
-5.753634249580575899e-01
-5.702134404674783497e-01
-5.539110909458478949e-01
-5.797802655384283188e-01
-5.742775888572523302e-01
-5.709182034142552542e-01
-5.657443585957906418e-01
-5.690428063189676422e-01
-5.674298221731315373e-01
-5.706464247587254013e-01
-5.642993552123332091e-01
-5.542700895612766576e-01
-5.697577077662887568e-01
-5.701560710987532143e-01
-5.796361470938191651e-01
-5.544618226118553928e-01
-5.475924724150407208e-01
-5.673007529944140703e-01
-5.605507678393661930e-01
-5.594784961279661850e-01
-5.891823098845176965e-01
-5.557615381444386271e-01
-5.825001420595166124e-01
-5.614822636847665027e-01
-5.451631553199328684e-01
-5.577331667955189864e-01
-5.717868138333621619e-01
-5.757646742109260307e-01
-5.624139290267508029e-01
-5.584677431746808418e-01
-5.604998474751048398e-01
-5.739199003114558995e-01
-5.598784466356514500e-01
-5.609564010490649677e-01
-5.524823555745727033e-01
-5.430755732659920954e-01
-5.747658793396048793e-01
-5.688744734370525524e-01
-5.738237122051249584e-01
-5.835491356335935631e-01
-5.786032768113599234e-01
-5.463213208157542411e-01
-5.461035788515073985e-01
-5.812213079833221663e-01
-5.472451711195492896e-01
-5.679946458689859590e-01
-5.750520718511986651e-01
-5.636687518046532563e-01
-5.542099815209697855e-01
-5.763833753195859444e-01
-5.594292007773207231e-01
-5.686561672855037219e-01
-5.568900554496023503e-01
-5.673093836260969525e-01
-5.367156883018924241e-01
-5.681917192133879579e-01
-5.632145309314665615e-01
-5.566002085272820921e-01
-5.661533617897208659e-01
-5.579917019323175076e-01
-5.712523416969285117e-01
-5.500734678602985372e-01
-5.734735338765912793e-01
-5.774955337515272902e-01
-5.450730269363429636e-01
-5.630949769517112902e-01
-5.688212054719219424e-01
-5.522922187787966397e-01
-5.580954835203388864e-01
-5.341558097477908662e-01
-5.443686415440645021e-01
-5.456117532363489175e-01
-5.555348435973141985e-01
-5.582086165850356219e-01
-5.685325381612040818e-01
-5.717975545455745712e-01
-5.411245855987254494e-01
-5.644310502031485433e-01
-5.634138532699800583e-01
-5.433638098627503465e-01
-5.680473958354261832e-01
-5.637481996082740476e-01
-5.495266548837949294e-01
-5.284115600727072870e-01
-5.218121629459764321e-01
-5.530642863709678281e-01
-5.695548727613453099e-01
-5.614713617780071608e-01
-5.572572245109714828e-01
-5.709428366035851354e-01
-5.523702590707371129e-01
-5.470957177595165977e-01
-5.523996105644464194e-01
-5.662566831537673151e-01
-5.545227266738792515e-01
-5.619627746936098900e-01
-5.557304834228320445e-01
-5.523888688653757484e-01
-5.604797375900547607e-01
-5.644653554751350999e-01
-5.487450935004125618e-01
-5.614152131630233411e-01
-5.819887344289960129e-01
-5.617523804199049398e-01
-5.435567552464437568e-01
-5.647917397545469953e-01
-5.579673245818718152e-01
-5.505899691890975278e-01
-5.594551521615348522e-01
-5.611990907727694156e-01
-5.605813740556729874e-01
-5.543809455754068471e-01
-5.604579800426254810e-01
-5.557680551013286507e-01
-5.706469345587666941e-01
-5.728949050631211293e-01
-5.527338017355091226e-01
-5.565083965048635006e-01
-5.531970899678652076e-01
-5.563003329684738096e-01
-5.574516487791265629e-01
-5.448920671248924652e-01
-5.588963797875912132e-01
-5.383296311133646261e-01
-5.626210827972889517e-01
-5.585248061080336779e-01
-5.663822620981812106e-01
-5.524630158975785132e-01
-5.440822448952937762e-01
-5.484200774105756349e-01
-5.606623931972087860e-01
-5.732761668714052572e-01
-5.369311214783991648e-01
-5.495441215065690610e-01
-5.583055808732262371e-01
-5.674759726232645463e-01
-5.650094967896431841e-01
-5.636901896576482773e-01
-5.691616891181641158e-01
-5.536844464938025512e-01
-5.451165592006114169e-01
-5.586105974080046721e-01
-5.641387767974136436e-01
-5.661585277422527263e-01
-5.671102544519331934e-01
-5.746428464132393721e-01
-5.458029831853332681e-01
-5.531781192061187014e-01
-5.498729354839422268e-01
-5.562532774358419640e-01
-5.557823004941970790e-01
-5.670084809041788798e-01
-5.540080325771372660e-01
-5.551253587034787884e-01
-5.347898763190136462e-01
-5.692953631896726652e-01
-5.620502832829907813e-01
-5.562632811837819879e-01
-5.532102453358916927e-01
-5.436990056485928591e-01
-5.522467463653742969e-01
-5.737594609133858103e-01
-5.466567439339449219e-01
-5.504820412326492107e-01
-5.523710867525701840e-01
-5.392238098019419557e-01
-5.602131059605734986e-01
-5.420390472777898427e-01
-5.370477272476467112e-01
-5.329756669194123386e-01
-5.629489478511724432e-01
-5.579228768799633364e-01
-5.573399147399973330e-01
-5.625377668618793958e-01
-5.655753926465149073e-01
-5.599297901561099966e-01
-5.477827964008020745e-01
-5.725236432519652530e-01
-5.575577135029192721e-01
-5.520341430552585527e-01
-5.434824568129947853e-01
-5.591713948424521519e-01
-5.510643929062969404e-01
-5.687205456143804572e-01
-5.524567886636833070e-01
-5.574866738256023524e-01
-5.376035953794688904e-01
-5.556848847255928536e-01
-5.516639078988525569e-01
-5.474432993635933720e-01
-5.462397313155101797e-01
-5.610738762736346974e-01
-5.456958649886276547e-01
-5.595578513186765246e-01
-5.515540058754736519e-01
-5.581653731106740457e-01
-5.539640230226081652e-01
-5.328897355073121123e-01
-5.453896327348384254e-01
-5.557066194363837752e-01
-5.508668340450619816e-01
-5.314655154349047228e-01
-5.413670212723171726e-01
-5.253654728347506575e-01
-5.587625279188287442e-01
-5.628019210447274823e-01
-5.508505989477098241e-01
-5.794857585396211430e-01
-5.323952177152670995e-01
-5.406404787069820639e-01
-5.463273780112245515e-01
-5.536855950849026708e-01
-5.543431464597904368e-01
-5.428017889535839968e-01
-5.558338467569482466e-01
-5.520938945052240587e-01
-5.767550836711232698e-01
-5.508025737028008351e-01
-5.430514735830157536e-01
-5.451086653951167094e-01
-5.331379820116401991e-01
-5.424084053762198154e-01
-5.558011989464882729e-01
-5.646475114757952829e-01
-5.602871097468090644e-01
-5.603891982581636899e-01
-5.498980767403041092e-01
-5.518549446659615221e-01
-5.483934265269851949e-01
-5.680959345982727893e-01
-5.351030450108424930e-01
-5.317609059276615646e-01
-5.491018434451306884e-01
-5.407015054052068947e-01
-5.565986693376366867e-01
-5.369057988075829346e-01
-5.633946950068651205e-01
-5.493284676345728812e-01
-5.496157214763077725e-01
-5.602468457883243991e-01
-5.681828779143107688e-01
-5.535274544948026731e-01
-5.456150467911052848e-01
-5.597722257934741874e-01
-5.432348152206949443e-01
-5.603272430819359329e-01
-5.616109790655996470e-01
-5.336335776833647238e-01
-5.494641808570888131e-01
-5.489470232824098517e-01
-5.303557891741863539e-01
-5.469211048223376892e-01
-5.371573007311351011e-01
-5.572214004555182676e-01
-5.675217397552937415e-01
-5.300007035680358580e-01
-5.414099518526855892e-01
-5.464855975307922886e-01
-5.491612185988993255e-01
-5.494797771218542515e-01
-5.390083291535731069e-01
-5.705068910379731406e-01
-5.428773658285400705e-01
-5.617573644064379756e-01
-5.441170611126029399e-01
-5.293323838305676876e-01
-5.401265192130987325e-01
-5.201017812164372423e-01
-5.565296113554192292e-01
-5.419529952878091583e-01
-5.698266244198417763e-01
-5.549625623229276217e-01
-5.213549212263517418e-01
-5.683019676150380395e-01
-5.608536439001508001e-01
-5.412163534572718149e-01
-5.258496995296229048e-01
-5.586856554072896497e-01
-5.346317902285255830e-01
-5.403712069703043852e-01
-5.425204574567766835e-01
-5.388140802099143922e-01
-5.390007318551235382e-01
-5.245763494336319610e-01
-5.459125333689333059e-01
-5.445104527504525116e-01
-5.492028278582397061e-01
-5.625261417771276751e-01
-5.365951457493602916e-01
-5.615893888898848552e-01
-5.549535866818235963e-01
-5.646876006768917211e-01
-5.627638174826112838e-01
-5.326377812078730845e-01
-5.615181527447812293e-01
-5.396538675473223634e-01
-5.512401555622152838e-01
-5.343814505791326663e-01
-5.513908720748497139e-01
-5.304183327647662427e-01
-5.530687475760782679e-01
-5.454243540256185074e-01
-5.346693499768084834e-01
-5.549947372571858439e-01
-5.413494403421281742e-01
-5.667379949992463750e-01
-5.383734323512230358e-01
-5.581487193009490033e-01
-5.351779776826045554e-01
-5.527759044610136563e-01
-5.353205454438789701e-01
-5.299331227001615741e-01
-5.310904859798689648e-01
-5.627979546960764079e-01
-5.240288057286992540e-01
-5.423922517699628632e-01
-5.369506443782913196e-01
-5.331895589080007936e-01
-5.506875629120997484e-01
-5.424710718044578606e-01
-5.566315348399262231e-01
-5.602836467226722794e-01
-5.476967924740776539e-01
-5.349122822718693770e-01
-5.354824734166806488e-01
-5.592847166689755012e-01
-5.205498117971076866e-01
-5.262174000717394495e-01
-5.413514204674793051e-01
-5.646063018322218241e-01
-5.444409274481367689e-01
-5.337877212183803621e-01
-5.335069793828082219e-01
-5.522773343950968528e-01
-5.219365967257632022e-01
-5.468311582303861940e-01
-5.589165075937974070e-01
-5.464927632998971552e-01
-5.343869116618232828e-01
-5.393299248900194076e-01
-5.309659449888739502e-01
-5.398823950340713163e-01
-5.375802665981705974e-01
-5.349399869633899574e-01
-5.531436012456703022e-01
-5.309180333426367637e-01
-5.290383466803182388e-01
-5.384759749903013093e-01
-5.513630369312956248e-01
-5.479024564330993163e-01
-5.471987297681267792e-01
-5.389101945738307142e-01
-5.702652310349671794e-01
-5.406447424999270002e-01
-5.471682143096038287e-01
-5.355865353694385655e-01
-5.336117037085037484e-01
-5.410236440944058423e-01
-5.602281260665356033e-01
-5.532021233838498864e-01
-5.627264844783073094e-01
-5.301717539453552064e-01
-5.514157672690849221e-01
-5.447350860015622853e-01
-5.478413013861288539e-01
-5.469826391476961813e-01
-5.142049492242105613e-01
-5.354072754909848797e-01
-5.522197024072874605e-01
-5.433840801662463971e-01
-5.608249400074071245e-01
-5.434404442198597085e-01
-5.334738524843909424e-01
-5.335539345200452921e-01
-5.498260411852138319e-01
-5.363799474106911713e-01
-5.387182215693772092e-01
-5.436039995927134383e-01
-5.433936094838232034e-01
-5.573742402351555825e-01
-5.350475085949669696e-01
-5.275258532008395562e-01
-5.524646780077494546e-01
-5.437959883592277111e-01
-5.606232332185774325e-01
-5.292943512677661388e-01
-5.526236496293783773e-01
-5.246889435505696087e-01
-5.389964664740546363e-01
-5.480373676259495674e-01
-5.260964971393704559e-01
-5.439135455817556419e-01
-5.558668018445976911e-01
-5.407904830441994104e-01
-5.468940320878148409e-01
-5.561629886061727479e-01
-5.108534745627795193e-01
-5.519126386239890936e-01
-5.298034710711958528e-01
-5.597264733588811492e-01
-5.657609824637609419e-01
-5.547061420519392438e-01
-5.430062622138136508e-01
-5.318198901850561544e-01
-5.423924408130180730e-01
-5.408443245179628267e-01
-5.478042390900386138e-01
-5.171749968276426745e-01
-5.289534898244789840e-01
-5.210086039873815800e-01
-5.309925672397335372e-01
-5.497977719885416281e-01
-5.677216340489901203e-01
-5.395117096847684701e-01
-5.604282600608023746e-01
-5.417864235505667203e-01
-5.460765463760293148e-01
-5.479320581265334500e-01
-5.281297200747937515e-01
-5.491987918894900567e-01
-5.454004192782890836e-01
-5.509911247417069724e-01
-5.452369483639564196e-01
-5.359898208757009064e-01
-5.311712557254486544e-01
-5.445497573983915096e-01
-5.625459111750636954e-01
-5.531572142202962894e-01
-5.397126452095565297e-01
-5.326923915925859676e-01
-5.398238462294360218e-01
-5.394674873343203725e-01
-5.322400020475348548e-01
-5.564185359844009415e-01
-5.438917817061177384e-01
-5.505810113686167018e-01
-5.539771367155046367e-01
-5.277337349216151274e-01
-5.385788701985418925e-01
-5.420657963805959323e-01
-5.478684916691773932e-01
-5.366810417192187099e-01
-5.242489374762177023e-01
-5.475651698108616738e-01
-5.549880480983910847e-01
-5.412372314897586634e-01
-5.476728284849934347e-01
-5.422506270647712290e-01
-5.325977401229019526e-01
-5.495759291255020162e-01
-5.305793434330283720e-01
-5.469520528342207699e-01
-5.255411781577953301e-01
-5.425943672137902851e-01
-5.491853197353970817e-01
-5.158060489342477517e-01
-5.305289969003467165e-01
-5.213718471118805597e-01
-5.296010262735625362e-01
-5.256752210741989506e-01
-5.218337409019728756e-01
-5.478528240526702175e-01
-5.435389110364534648e-01
-5.156219751963031506e-01
-5.353210998322983638e-01
-5.190463747908711234e-01
-5.234605761047912420e-01
-5.384080027539117630e-01
-5.187541059651377129e-01
-5.391548924262949960e-01
-5.484201290453740718e-01
-5.466607608373815763e-01
-5.395851201211310233e-01
-5.435684001782895569e-01
-5.341231516739924912e-01
-5.329150589205342570e-01
-5.434654193809969058e-01
-5.327682116233356524e-01
-5.383378107765757203e-01
-5.532790705134544851e-01
-5.262051810164867227e-01
-5.407264422564763695e-01
-5.425420467850856632e-01
-5.523789084630846835e-01
-5.338416821687520519e-01
-5.332659181774710433e-01
-5.378128194278206653e-01
-5.441377707874086589e-01
-5.431049371510524582e-01
-5.227242631496893388e-01
-5.590078796622091062e-01
-5.388326024529259684e-01
-5.226673606700362740e-01
-5.323785672687826320e-01
-5.390821728983841155e-01
-5.477863136769101082e-01
-5.553220248619086252e-01
-5.388876917413865097e-01
-5.218276820503139346e-01
-5.402775866792477455e-01
-5.391720512729660797e-01
-5.605066539652103774e-01
-5.360150015840675630e-01
-5.356323378903629084e-01
-5.338664342553594011e-01
-5.619950882120877678e-01
-5.318535118274057005e-01
-5.366503871329553199e-01
-5.287448955305449338e-01
-5.275152036681708401e-01
-5.297675194628780337e-01
-5.286089084076543987e-01
-5.299367831362075121e-01
-5.391463813440728892e-01
-5.291168093203895140e-01
-5.370382203580067459e-01
-5.178271261335137821e-01
-5.060466034540882507e-01
-5.370686113862116473e-01
-5.416587775045937914e-01
-5.319865096293447948e-01
-5.197744704012826622e-01
-5.509292569532544537e-01
-5.489156637245808934e-01
-5.449016076476891346e-01
-5.437806604487798179e-01
-5.274615904567054869e-01
-5.099326137725841424e-01
-5.285298802829103693e-01
-5.339445255067771789e-01
-5.098818902723017965e-01
-5.348940848759342614e-01
-5.424118012942547029e-01
-5.348321029915654723e-01
-5.306714050680518824e-01
-5.524415031512502905e-01
-5.281484025101945701e-01
-5.285882753531259137e-01
-5.227878564405223916e-01
-5.329583819446930271e-01
-5.587145825055602755e-01
-5.303724964463785163e-01
-5.319520809303295295e-01
-5.207068038204603067e-01
-5.405043258796113914e-01
-5.272557851154151543e-01
-5.504436005461099679e-01
-5.327630249171815269e-01
-5.379709334285127653e-01
-5.262597040132728221e-01
-5.377150035082047808e-01
-5.254755080264255085e-01
-5.272550006797176447e-01
-5.458564090364396160e-01
-5.148380523060110958e-01
-5.368961872013623404e-01
-5.341649950541588199e-01
-5.280949147239839547e-01
-5.558908291511477362e-01
-5.447691131979633949e-01
-5.209824266296756434e-01
-5.392080667748089251e-01
-5.486808414566544112e-01
-5.287283405346909770e-01
-5.444396526364877476e-01
-5.537375778130348980e-01
-5.291753096116793564e-01
-5.264947829993451567e-01
-5.188615146018898949e-01
-5.198021079859708182e-01
-5.350383758050463179e-01
-5.344107658927731430e-01
-5.490598142170532991e-01
-5.106169762174213034e-01
-5.480333746447345611e-01
-5.366840943522399598e-01
-5.448758966138869120e-01
-5.284769687636179381e-01
-5.305468004345725852e-01
-5.308742631142858714e-01
-5.347038183229457786e-01
-5.352705593211705137e-01
-5.382583043621709251e-01
-5.455577605400671048e-01
-5.356889380291138814e-01
-5.290049075616680696e-01
-5.382969527607384119e-01
-5.227565972180079346e-01
-5.282844823144662305e-01
-5.296385161485421822e-01
-5.501024645960899129e-01
-5.357018975770666547e-01
-5.353209250763308891e-01
-5.468196020180948747e-01
-5.270683270436204992e-01
-5.184428539892016463e-01
-5.339354948708463500e-01
-5.347273220792188031e-01
-5.140990495594797149e-01
-5.270738910502268393e-01
-5.402836117921541170e-01
-5.480334665883366263e-01
-5.160129615292283756e-01
-5.284075407822479420e-01
-5.324410032025741479e-01
-5.218477147706834796e-01
-5.238078128009410195e-01
-5.011392066217793539e-01
-5.279282643668294916e-01
-5.257855480815303295e-01
-5.346823056642262539e-01
-5.521113105786042974e-01
-5.341284674882746941e-01
-5.319593044835091433e-01
-5.318350281484256481e-01
-5.156853736426605384e-01
-5.143798432047158586e-01
-5.347952965929929636e-01
-5.402379865165004569e-01
-5.427749857943169332e-01
-5.337482278293866900e-01
-5.301564481158136388e-01
-5.318067757215791946e-01
-5.375589868459000886e-01
-5.274953794199324086e-01
-5.210631378858320284e-01
-5.296915294789532602e-01
-5.325481861596284006e-01
-5.210324055002135690e-01
-5.230499731344971925e-01
-5.304329729470143029e-01
-5.226372881417220562e-01
-5.127438649842930296e-01
-5.306858888788832385e-01
-5.326546511534070438e-01
-5.348458787796115388e-01
-5.390902315882009077e-01
-5.449046257871046350e-01
-5.374500598738021218e-01
-5.218801376191275487e-01
-5.369834773463006972e-01
-5.184105351404452167e-01
-5.296926489760493961e-01
-5.278234176869096572e-01
-5.330116507943660764e-01
-5.193583861924520040e-01
-5.556589571390941895e-01
-5.358587587491273618e-01
-5.336016458608840995e-01
-5.360545432828647261e-01
-5.374649236695672183e-01
-5.422038973303469067e-01
-5.231210402240955570e-01
-5.192480451587495605e-01
-5.188955124999644619e-01
-5.310263299045110408e-01
-5.431274433873792828e-01
-5.424042366965655670e-01
-5.317686946137512027e-01
-5.018430364331732951e-01
-5.512396137109421002e-01
-5.427193697646284232e-01
-5.207399775910799278e-01
-5.275728334923091012e-01
-5.160074514788858258e-01
-5.241743598858910058e-01
-5.420662626641141735e-01
-5.595384696635514743e-01
-5.143392227185418220e-01
-5.278705660333273819e-01
-5.391524002267956694e-01
-5.283648496884340018e-01
-5.281763675789949986e-01
-5.358945640128554011e-01
-5.266972475110760499e-01
-5.219915081824859637e-01
-5.306171745983911947e-01
-5.264705520037998854e-01
-5.245813910446339712e-01
-5.086661940825980555e-01
-5.268917086225929358e-01
-5.212226225948061176e-01
-5.172557975162646038e-01
-5.394762612461050377e-01
-5.263524573641757964e-01
-5.194869585171308923e-01
-5.164421933614421478e-01
-5.141349752421857655e-01
-5.211683275652041480e-01
-5.223636783757424906e-01
-4.980677335991697818e-01
-5.071995383482124087e-01
-5.113952712898041097e-01
-5.182447953840069177e-01
-5.310593407975903180e-01
-5.251312621489099275e-01
-5.041320414524175231e-01
-5.159305505315113782e-01
-5.298515475675208419e-01
-5.374168951074672629e-01
-5.312588777771032333e-01
-5.313985923569545244e-01
-5.425363759016008647e-01
-5.140284807373426412e-01
-5.103642959945535740e-01
-5.345554400692915653e-01
-5.151072312850598633e-01
-5.370142236700508054e-01
-5.179961918530295861e-01
-5.268332905038732861e-01
-5.376540832526627289e-01
-5.245682667166573498e-01
-5.138119933430800312e-01
-5.005518313707292277e-01
-5.207349343346079351e-01
-5.302756565528804478e-01
-5.071356298655911310e-01
-5.069918984469425904e-01
-5.418127275663513487e-01
-5.280684900139553939e-01
-5.283169925744477524e-01
-5.206803772643875394e-01
-5.320380173338288277e-01
-5.162665279995750645e-01
-5.200510056338467635e-01
-5.261695529672780758e-01
-5.406136935543113253e-01
-5.277580486402850823e-01
-5.396042586357017168e-01
-5.270580478573898553e-01
-5.188329560478310842e-01
-5.224573970436974246e-01
-5.326850752219036700e-01
-5.158739063336660324e-01
-5.327802005109991690e-01
-5.134332798549215982e-01
-5.194406854251141237e-01
-5.406389127416185714e-01
-5.105779957242451150e-01
-5.338956765395843629e-01
-5.194258563204519064e-01
-5.162586095725056889e-01
-5.278475890753562272e-01
-5.074169182717453985e-01
-5.154504368849006646e-01
-5.248002795954623823e-01
-5.141579401797196081e-01
-5.159416743023998997e-01
-5.000627306150504658e-01
-5.283141363286918413e-01
-5.165912459804564705e-01
-5.322087052916275596e-01
-5.321116470565021572e-01
-5.228087514719452766e-01
-5.219580375177450549e-01
-5.267817546979118859e-01
-5.274630120850849480e-01
-5.135820832593465113e-01
-5.401645612262331309e-01
-5.044059603308760353e-01
-5.075387339612256188e-01
-5.280156948673881967e-01
-5.207574667138725744e-01
-5.091245344272262718e-01
-5.114197184732367507e-01
-5.243590574467649201e-01
-5.079314551052787063e-01
-5.182785164285831359e-01
-5.125532184743115671e-01
-5.060772317728049474e-01
-5.128824535112779248e-01
-5.017856301329768343e-01
-5.173520998801184323e-01
-5.165214816911505302e-01
-5.199305301265497725e-01
-5.025510509523860581e-01
-5.143553302014955975e-01
-5.125592073498050905e-01
-5.326182328736102090e-01
-5.204789851829045855e-01
-5.324234743917687362e-01
-5.185202357407020513e-01
-5.034547841906629184e-01
-5.438151350643419812e-01
-5.284663495212044149e-01
-4.933490157493196637e-01
-5.178303491249679480e-01
-5.200008652854242186e-01
-5.318207054171455450e-01
-5.179608410101348426e-01
-5.055561762629563471e-01
-5.112354429662955280e-01
-5.222453935586677254e-01
-5.193984225219123729e-01
-5.007710945132216596e-01
-5.198191610751865532e-01
-5.315464410732979594e-01
-5.115033174921794767e-01
-5.251913291204729495e-01
-5.160727263837079359e-01
-5.171651659797787959e-01
-5.343514232251413976e-01
-5.247623447066298574e-01
-5.230820328587284518e-01
-5.197416925353571804e-01
-5.066657500606766007e-01
-5.151955805098134000e-01
-5.060508845287379209e-01
-5.171271231682402769e-01
-5.257685789623962602e-01
-5.175374794047501448e-01
-5.260543016123097049e-01
-5.245423584518613680e-01
-5.248558830435511302e-01
-5.348286531740643612e-01
-5.065383700217134244e-01
-5.317815934370915265e-01
-5.227563540089755767e-01
-5.129282225152163033e-01
-5.159392707245615828e-01
-4.923227395459779387e-01
-4.917506968468564055e-01
-5.454190938576617409e-01
-5.103809198044230167e-01
-5.157031507159488548e-01
-5.152345881600782773e-01
-5.172059352786674280e-01
-5.331461719776100505e-01
-5.254827540308513179e-01
-5.190846246288756127e-01
-5.141648176759617828e-01
-5.225557222705714544e-01
-5.256749910447677809e-01
-5.227422553722096410e-01
-5.214143365938668229e-01
-5.052891679213222798e-01
-5.340865874365865462e-01
-5.211303654936858543e-01
-5.130522141731723718e-01
-5.199877724280925761e-01
-5.263868226538588324e-01
-5.162721315416451962e-01
-5.185046599351900154e-01
-5.186323855085945844e-01
-5.149736825156705500e-01
-4.849563037744323846e-01
-5.200908251676681360e-01
-4.972551305716315095e-01
-5.204290610939941164e-01
-5.146379315328543091e-01
-5.110511131338890678e-01
-4.996940907260164488e-01
-5.088829529266306606e-01
-5.138530508544503217e-01
-5.112067025566032763e-01
-5.010005679317339755e-01
-5.120588894901214605e-01
-5.152162203637556948e-01
-5.215959188754710762e-01
-5.088480195308936471e-01
-5.007366352948713351e-01
-5.145651593081912445e-01
-5.013409677635041195e-01
-5.254197296074356593e-01
-5.050882232275918371e-01
-5.026356246477391432e-01
-5.009762722877353358e-01
-5.206336201534995656e-01
-5.133759362280031491e-01
-5.164674145197245547e-01
-5.331958783019523640e-01
-5.132710017335556651e-01
-5.333585614037655853e-01
-4.805049463320921754e-01
-5.014185261343971911e-01
-5.178819333859465690e-01
-5.027853256354850586e-01
-4.837877453069692191e-01
-4.997339421364081491e-01
-5.247920839037619745e-01
-5.162522369829952718e-01
-5.060037094762859233e-01
-5.248134530510077944e-01
-5.282852287430358507e-01
-5.077422356385166147e-01
-5.343660389771209829e-01
-4.938593047866939312e-01
-5.223130173476293603e-01
-5.108721319600371125e-01
-5.220195632483618509e-01
-5.215742449309854756e-01
-5.082294218404197483e-01
-5.195427249580404361e-01
-5.313493874523754767e-01
-5.132463095356865068e-01
-5.237040802212056256e-01
-5.054642375493260120e-01
-5.289609758975450937e-01
-5.114051827982277754e-01
-5.073004925250249597e-01
-5.385563688424732653e-01
-5.072082763751868395e-01
-5.208520902834665733e-01
-5.018461252377862669e-01
-5.108119345902020214e-01
-5.106748053128179476e-01
-5.166520208953806481e-01
-5.053384320986615830e-01
-5.199982924865458322e-01
-4.854281836735697131e-01
-5.121784954596794170e-01
-5.152410804864471228e-01
-5.120135175939823924e-01
-5.143283149544990440e-01
-5.087531098653338413e-01
-5.257786325378409620e-01
-5.131380071309549207e-01
-5.070236503346859935e-01
-5.020218119998163253e-01
-5.160016338466202335e-01
-5.178974008553587360e-01
-5.282232637260744212e-01
-4.976509243125991633e-01
-4.984911895953265670e-01
-5.074702943575624126e-01
-5.034957453016026818e-01
-5.018511222231433200e-01
-5.109702986760066290e-01
-5.145363807319247584e-01
-5.085893572300961285e-01
-5.118279911213077238e-01
-5.135605070940737482e-01
-5.191907595632283545e-01
-5.074260794158697019e-01
-5.286405736222368201e-01
-5.111038311926214828e-01
-5.320482322942330367e-01
-5.121493708830147096e-01
-4.949021743693480802e-01
-5.081734418392193087e-01
-4.936217091956707215e-01
-5.063306256833972618e-01
-5.004432746294972256e-01
-5.076606775471053101e-01
-5.007314446347391756e-01
-5.110605977584032900e-01
-5.053462894273147432e-01
-5.323273213332503362e-01
-5.236633007330444567e-01
-5.176314506766570567e-01
-5.236872604601026104e-01
-4.974902101175397995e-01
-5.188735621176598922e-01
-5.129257229057527789e-01
-5.027596318541240894e-01
-4.986436721075334089e-01
-5.110631623717617478e-01
-5.317475890634100200e-01
-4.801521403403603561e-01
-5.113893137556394519e-01
-5.118987236953587150e-01
-5.181966531460049374e-01
-5.134564647461564713e-01
-5.296813006026228621e-01
-5.162309444504735723e-01
-5.157952289950670233e-01
-4.966336060097177318e-01
-5.241512792671036980e-01
-5.148093696132588493e-01
-5.008575751854590363e-01
-4.997984898901645101e-01
-5.183848345348918141e-01
-5.162525882718372872e-01
-4.701212453485033027e-01
-4.959017623013698972e-01
-4.970312849839936264e-01
-5.183950440610400889e-01
-5.162792862757071832e-01
-5.350212147602265711e-01
-4.878151011694994987e-01
-4.976913350476485087e-01
-5.257745348760118898e-01
-4.852621655362434616e-01
-5.082093225008439408e-01
-5.189384167148138882e-01
-5.142394586587288874e-01
-5.100492776347940183e-01
-5.156817387018403087e-01
-4.887830409913483942e-01
-5.080813506320681627e-01
-5.106756099625180401e-01
-5.226913481831914066e-01
-5.087673467218933876e-01
-5.014239872319847802e-01
-4.957141247067469170e-01
-5.067686849183516973e-01
-4.924520208768879970e-01
-5.132494985927253950e-01
-5.019276744143428282e-01
-5.007769247034492555e-01
-5.021893554389615932e-01
-5.240985184587148016e-01
-5.203387703456540114e-01
-4.969582171719314490e-01
-5.064328191799079004e-01
-4.959268985704415877e-01
-5.151141469846843846e-01
-5.052476987821212795e-01
-5.128321849187891246e-01
-5.067199318851829393e-01
-5.020043379108367620e-01
-4.765162204620396746e-01
-5.028963588912954696e-01
-5.134224189646464653e-01
-5.090311384100545400e-01
-5.215736093733669421e-01
-5.256998613254144637e-01
-5.134312039445252385e-01
-5.252566240752980509e-01
-4.997673611881540134e-01
-5.058381843535875166e-01
-4.881532921150165683e-01
-5.163328364557634442e-01
-4.972555474128990682e-01
-4.794870511926329626e-01
-5.070243634126423427e-01
-5.149184280448323436e-01
-4.740583588291349959e-01
-4.912220988550048961e-01
-5.168095167918487221e-01
-4.944835294106574297e-01
-5.155657601428249581e-01
-5.124926591912508655e-01
-5.107010125337350104e-01
-4.875475091112937420e-01
-4.931164211665997055e-01
-5.061619567143870180e-01
-5.182978270542457633e-01
-4.909883948939924858e-01
-4.990709349263057204e-01
-5.040466420452176521e-01
-5.059849054688886349e-01
-5.061394915504888736e-01
-5.149981403758557841e-01
-5.186736345763879319e-01
-5.179862081094981363e-01
-5.060702186160870308e-01
-4.944319624874052854e-01
-4.856714798007129574e-01
-5.057158087898957488e-01
-4.977174019866442700e-01
-5.042040934758547088e-01
-5.071084876092906146e-01
-4.900635705263610142e-01
-5.089520161181253499e-01
-4.913764316000910903e-01
-4.948321462484065458e-01
-4.968955449147769432e-01
-4.891787270596569259e-01
-5.077720065136467342e-01
-5.062241021560782706e-01
-5.025237513935130185e-01
-4.971642415456795083e-01
-5.030863592813710206e-01
-5.027880632373695757e-01
-4.949034643632251318e-01
-5.143008630886422017e-01
-4.863903535509215281e-01
-5.054514931004370215e-01
-5.144147403600991542e-01
-5.201466273297872256e-01
-4.849894233895280515e-01
-4.834989805623099990e-01
-5.217407016506595552e-01
-5.154354940305656552e-01
-5.035828844115793901e-01
-4.875389060574294442e-01
-5.192374047546216564e-01
-5.124302784652292608e-01
-5.109918219022701047e-01
-5.229391662986249134e-01
-5.173550470045520377e-01
-4.759258709168373569e-01
-5.173400474860194720e-01
-4.983059796255093210e-01
-4.939395951380257666e-01
-4.998166324496547963e-01
-5.070618364447774251e-01
-5.049131604711966093e-01
-4.929586910689980339e-01
-5.031941081452866449e-01
-4.982056406477428645e-01
-5.042762037431858246e-01
-5.106243053973671397e-01
-5.020741037374382154e-01
-4.983617820126939879e-01
-5.218608248683902495e-01
-4.842508488515903098e-01
-4.991655612377763340e-01
-4.997220820944441311e-01
-4.723263853408196100e-01
-5.114585257901407278e-01
-4.995437313923321021e-01
-4.853049595176730513e-01
-5.295156118204930040e-01
-5.116978818342845514e-01
-4.990947011775185294e-01
-4.824999458147651854e-01
-5.087739309021306333e-01
-5.168788548608835853e-01
-5.214834797996348303e-01
-4.700182361120616159e-01
-4.930942225299262960e-01
-4.834848814091317615e-01
-5.080578570445497544e-01
-5.240871047631683322e-01
-5.050883635340741584e-01
-4.958843243052852845e-01
-5.107782135738572205e-01
-5.002073069475574396e-01
-5.074518773918300640e-01
-5.025669888061152779e-01
-4.970032124593449230e-01
-5.015624516076986339e-01
-5.218975058517006937e-01
-5.000058994037991367e-01
-5.067076396544646366e-01
-5.215590460569526909e-01
-4.842100478374855577e-01
-4.871490990987038527e-01
-4.865369848875681358e-01
-4.987754915244780873e-01
-4.866486320579297975e-01
-4.959519757188856071e-01
-5.093843002629815375e-01
-5.158847604796679143e-01
-5.034752024308369878e-01
-4.921711431419743543e-01
-4.880282812995254127e-01
-5.012903267087616133e-01
-4.891838675911476253e-01
-5.085574489623903016e-01
-4.963308354060155247e-01
-4.842593085645370277e-01
-5.014172159118179817e-01
-5.042522772408239984e-01
-5.006393821720906967e-01
-4.954455760152861599e-01
-5.045469306585674829e-01
-4.776937636779935437e-01
-4.939349204483436395e-01
-4.998300685169819735e-01
-4.972647197650558182e-01
-4.951477522376490636e-01
-5.065895778589404319e-01
-4.753531814759925922e-01
-4.892015611519624496e-01
-4.873308607575573270e-01
-4.940935701082097009e-01
-4.979319425741119964e-01
-4.878911014782800204e-01
-4.915260023931436462e-01
-4.810470084359715903e-01
-4.847625209201051333e-01
-4.804851914869072149e-01
-5.121252341842239542e-01
-4.762730948412540743e-01
-4.696869012301462254e-01
-5.009313028726762873e-01
-5.082750646617416601e-01
-4.833376514081091369e-01
-4.693945781704936815e-01
-4.842317433803303151e-01
-4.749625885740118014e-01
-4.832250612886638264e-01
-4.932569848454078087e-01
-5.030458062883110815e-01
-4.951954802917094001e-01
-5.008127612081642033e-01
-4.987492906662807091e-01
-5.017837105012570298e-01
-4.974146715986194067e-01
-4.965010657626081625e-01
-4.857206505840320765e-01
-4.919011581327447091e-01
-4.930524437924498904e-01
-4.640874398275028900e-01
-4.847949220999107078e-01
-4.669095093961894705e-01
-4.655198311235608788e-01
-4.767606190768928220e-01
-5.052977096082761355e-01
-4.756629110858564546e-01
-4.977433567838096540e-01
-5.031675961842544398e-01
-4.711044370594931197e-01
-4.881936076895964094e-01
-4.992272863208038203e-01
-4.857911010910478389e-01
-4.779504654893924620e-01
-4.743664854679084941e-01
-4.947091038003094132e-01
-5.043798160358963223e-01
-4.882421152046540480e-01
-4.866054679389363313e-01
-4.913321889861650416e-01
-4.785609258892422613e-01
-4.875982350319226777e-01
-4.705615919897326305e-01
-4.849261059574566657e-01
-5.099545707040451514e-01
-4.934459756203494196e-01
-4.681105679059114344e-01
-5.143769017080892514e-01
-4.901456476548565200e-01
-4.820403234117717206e-01
-5.106541916391572622e-01
-4.836522479242733041e-01
-4.865376340021025925e-01
-4.920029354123288123e-01
-4.639979513858905613e-01
-4.986358409880936593e-01
-4.795384033887262198e-01
-4.953127933757991430e-01
-4.903183241215464117e-01
-4.946164413708126206e-01
-4.783993193940950794e-01
-4.781228006231459382e-01
-4.855590893477261250e-01
-4.855141789495981408e-01
-4.936376343294882618e-01
-4.618607594443895903e-01
-5.089380281470095024e-01
-4.783341219645843578e-01
-4.745737634891878942e-01
-4.785265526858926144e-01
-4.707826492687470221e-01
-4.979914142234587171e-01
-4.883786652358975133e-01
-4.897984777177667448e-01
-5.021222252543641185e-01
-4.804953789922526974e-01
-4.777100132310819758e-01
-5.039738101870250286e-01
-4.708460538571494491e-01
-4.765697540479586491e-01
-4.917115258383056853e-01
-4.769637697270494581e-01
-4.843239551509610497e-01
-4.778415789624406163e-01
-4.655580934984137054e-01
-4.750998351702009348e-01
-4.758206068016893608e-01
-4.960611012941616438e-01
-4.709871067096965680e-01
-4.866119232630593539e-01
-4.803684640942263995e-01
-4.820519255688504590e-01
-4.937888564971021355e-01
-4.796643849524351300e-01
-4.779347650959240856e-01
-4.707059342070669117e-01
-4.868624229581586249e-01
-5.019259942775853300e-01
-4.695893539654961701e-01
-4.717581244397835993e-01
-4.785438796877450884e-01
-5.056218575088463618e-01
-4.805091987413803167e-01
-4.928568038648173388e-01
-4.623980702615014260e-01
-4.800194240338032658e-01
-4.907009797258882755e-01
-5.004180221521878913e-01
-4.666230728939840255e-01
-5.040207434992785007e-01
-4.763836022086562760e-01
-4.959649547892019950e-01
-4.843959135494865786e-01
-4.871094013696379843e-01
-4.758596883901491381e-01
-4.908748346495782067e-01
-4.852755752341088580e-01
-4.923739661109262089e-01
-4.775968983722723715e-01
-4.954254510768121289e-01
-4.493435001037385801e-01
-4.600959880897572685e-01
-5.139387865320448334e-01
-5.037517879029346224e-01
-4.598267175056485745e-01
-5.104329860220909731e-01
-4.887113231160988835e-01
-4.691721082061858228e-01
-4.824860480589164835e-01
-4.862541462433469519e-01
-4.837527929710292440e-01
-4.920134385598703419e-01
-4.603167766682786932e-01
-4.752119336215037682e-01
-4.615976115720360484e-01
-4.812534736580942329e-01
-4.895816167038363198e-01
-4.958547169646813080e-01
-4.616791209425376019e-01
-5.095254263622834845e-01
-4.875027535368825493e-01
-4.608890467417271486e-01
-4.982369882730071087e-01
-4.797783977328622940e-01
-4.901103704543171569e-01
-4.901362651647676594e-01
-5.046689819423462176e-01
-4.800085040691944860e-01
-4.840030256236613759e-01
-4.725539887193228039e-01
-4.489272333748025590e-01
-4.865703377800867369e-01
-4.807316242809109852e-01
-4.803412877760362409e-01
-4.669857490400993738e-01
-4.754493020662026170e-01
-4.866834696119750614e-01
-4.762709582253313867e-01
-4.896472411199257468e-01
-4.910555766958779600e-01
-5.088834114661819896e-01
-4.908056651966642425e-01
-4.845789120138126460e-01
-4.675664995514823286e-01
-4.766444677436674215e-01
-4.732550281966569350e-01
-4.691613400004229772e-01
-4.831960134718922273e-01
-4.811003426461645804e-01
-4.592033189763147782e-01
-4.816515420420720006e-01
-4.892975916107604184e-01
-4.842897048281145089e-01
-4.883621875702187087e-01
-4.987408594215694269e-01
-4.872100614342862457e-01
-4.699176362121019190e-01
-4.809270194286721090e-01
-4.927263690210901270e-01
-4.771762928372048074e-01
-4.713791627927497174e-01
-4.723506289501531175e-01
-4.623903358977906608e-01
-5.033221823438932541e-01
-4.978063820421940178e-01
-4.932374604058530343e-01
-4.639082456330256288e-01
-4.720103903110833832e-01
-4.743151446559062401e-01
-4.697107626294790284e-01
-4.866346483832427738e-01
-4.858607616452438327e-01
-4.729949256699335081e-01
-4.635123547041062886e-01
-5.005883454811080879e-01
-4.734240836035301658e-01
-4.740412210844537899e-01
-4.759677332817310313e-01
-4.871124183074607150e-01
-4.755741996284150730e-01
-4.862181207911803194e-01
-4.896117115083897797e-01
-4.583205622020352088e-01
-4.885406234690261584e-01
-4.754693753533879574e-01
-5.012890691801643595e-01
-4.916386752956101169e-01
-4.733159307118398607e-01
-4.908892242435053399e-01
-4.876528647720095311e-01
-4.759723073158813600e-01
-4.838649781813770812e-01
-4.732528703899575584e-01
-4.849828493459427681e-01
-4.780640097377205078e-01
-4.739087061953459745e-01
-4.898002801767045167e-01
-4.919737940425172873e-01
-4.841678253257102882e-01
-4.610820222387382317e-01
-4.637789754836976197e-01
-4.731906448234171059e-01
-4.802635371940940923e-01
-4.923374715172104676e-01
-4.671175646562905071e-01
-4.817855660041956423e-01
-4.871991657214260751e-01
-4.651474083518644664e-01
-4.865834360489715849e-01
-4.866331786191435693e-01
-4.777547573493974298e-01
-4.640227290591504294e-01
-4.610984147992733817e-01
-4.604007220676060719e-01
-4.539383606887156253e-01
-4.705647880813031980e-01
-4.888927597601419039e-01
-4.786733011203250232e-01
-4.597723603387334212e-01
-5.052671397222381344e-01
-4.691134432564970647e-01
-4.964163614153999093e-01
-4.693864217815653106e-01
-4.932678257813323253e-01
-4.470060344439011901e-01
-4.533000696235703342e-01
-4.823030427178985891e-01
-4.620440644831821375e-01
-4.685509187312235646e-01
-4.909961481370464509e-01
-4.478048603958877383e-01
-4.774332944084840324e-01
-4.542714863326589025e-01
-4.907412507964346582e-01
-4.787409854331409198e-01
-4.557070842329213889e-01
-5.013130391707472100e-01
-4.830509187418492445e-01
-4.843335935726101882e-01
-4.579176000957057013e-01
-4.828062639946189560e-01
-4.500283228099266064e-01
-4.732177791973694592e-01
-4.791575557846966538e-01
-4.783664037292758020e-01
-4.402927328564987253e-01
-4.810482314335258192e-01
-4.803398398338234454e-01
-4.803693507094500825e-01
-4.707899528752114149e-01
-4.961069848186032694e-01
-4.494699501228819338e-01
-4.646348342943058540e-01
-4.685341100672850145e-01
-4.469848837437851996e-01
-4.561043247536203382e-01
-4.739779976360617986e-01
-4.718089071632656228e-01
-4.624698432604206211e-01
-4.701625833305357327e-01
-4.683176481546462155e-01
-4.641075940814388678e-01
-4.929069761911581415e-01
-4.724405779246852455e-01
-4.742913953556809892e-01
-4.706270432846416663e-01
-4.790065113766417970e-01
-4.534534942509633182e-01
-4.804493403664350515e-01
-4.669950304501182536e-01
-4.745409722473634684e-01
-4.720202791059598391e-01
-4.750938434571519986e-01
-4.792170198327848629e-01
-4.747455082586543584e-01
-4.878115158727613365e-01
-4.934204326345814628e-01
-4.637717684964456355e-01
-4.808222691096334378e-01
-4.897559531606446304e-01
-4.727268287926212342e-01
-4.510086715919648381e-01
-4.857813971694210364e-01
-4.848376908718181610e-01
-4.770553487863274933e-01
-4.932277809682745207e-01
-4.656477751856809011e-01
-4.740200785109026649e-01
-4.834340761033482092e-01
-4.746665173348471045e-01
-4.876853018586309596e-01
-4.694308313417929757e-01
-4.608257505064076720e-01
-4.679093131614694423e-01
-4.643463102193273739e-01
-4.848938727153288553e-01
-4.571356615884937247e-01
-4.669885605791547212e-01
-4.910645050084032626e-01
-4.911733912973879068e-01
-4.626448301983480116e-01
-4.781109045882495634e-01
-4.598053048111486740e-01
-4.622213676620108291e-01
-4.739218122489121665e-01
-4.633338110868922555e-01
-4.838172083853908845e-01
-4.725113374758518336e-01
-4.386680944028589213e-01
-4.569585692929373222e-01
-4.554237254433483040e-01
-4.611127877181090962e-01
-4.750099394119291496e-01
-4.710363831185629402e-01
-4.765371174309383506e-01
-4.595567681322545450e-01
-4.550015756128121813e-01
-4.637039565931516671e-01
-4.529021562687173263e-01
-4.486178362033542699e-01
-4.411328624483658034e-01
-4.665484059927476612e-01
-4.731060756672815226e-01
-4.478767115588994097e-01
-4.856689844228754271e-01
-4.412452545405201043e-01
-4.716159759691191944e-01
-4.648217589874756306e-01
-4.811843186368585656e-01
-4.593013187909457118e-01
-4.520164200934371213e-01
-4.525932954109480599e-01
-4.522997368786960681e-01
-4.998187455935502732e-01
-4.452617603054828122e-01
-4.670481919892329747e-01
-4.713397382583303097e-01
-4.846692892958250898e-01
-4.318701065390532778e-01
-4.773562275268511401e-01
-4.772911911910399096e-01
-4.696875328937909488e-01
-4.695471905196260676e-01
-4.762097459202963012e-01
-4.839875127574304603e-01
-4.471276682117973911e-01
-4.490531341169723412e-01
-4.789284548696465249e-01
-4.547925867181878967e-01
-4.505379663297218729e-01
-4.611026533309500186e-01
-4.563210711822625054e-01
-4.610024732581162743e-01
-4.576797223488554001e-01
-4.681571924754308056e-01
-4.763151969514891615e-01
-4.732895260102549240e-01
-4.860224643750168383e-01
-4.469035393208806717e-01
-4.752835280275521379e-01
-4.833518158428900535e-01
-4.890820594649945563e-01
-4.417731658367650693e-01
-4.673302097480537265e-01
-4.563315992353756956e-01
-4.805817844618926471e-01
-4.857211245500566710e-01
-4.606841184235650477e-01
-4.552004723619341719e-01
-4.696009448067894332e-01
-4.759267055556615222e-01
-4.853545882072661799e-01
-4.799747779149149962e-01
-4.773759699969226666e-01
-4.707225697622443028e-01
-4.617978372509776719e-01
-4.469261189076931817e-01
-4.525586455378267647e-01
-4.782016306578343867e-01
-4.574597027314359909e-01
-4.621127630637043571e-01
-4.505138787692789526e-01
-4.550999953189908687e-01
-4.362498912811140217e-01
-4.497504138103517457e-01
-4.702367056830007441e-01
-4.892923874130361006e-01
-4.444038383785764434e-01
-4.599361993000764537e-01
-4.656147287015653391e-01
-4.908602975491043185e-01
-4.397721544566628449e-01
-4.525970727951200145e-01
-4.481145886433517966e-01
-4.561302360548751267e-01
-4.742323762720598856e-01
-4.669001918497315273e-01
-4.598443710143690910e-01
-4.485285986813019043e-01
-4.562488773567788258e-01
-4.594652862961473017e-01
-4.715847024721568914e-01
-4.579701712243904876e-01
-4.482153177248852094e-01
-4.577077683592565838e-01
-4.759568672105934928e-01
-4.433463443531453496e-01
-4.694783154904373923e-01
-4.531255633673408889e-01
-4.774025544710582269e-01
-4.524041029826885163e-01
-4.368098888050072071e-01
-4.773456675356910761e-01
-4.671805961158191911e-01
-4.697203051094092086e-01
-4.740230618895884263e-01
-4.588703128900006312e-01
-4.648385712666629477e-01
-4.493099114069525335e-01
-4.624832935287669367e-01
-4.502915162268621430e-01
-4.678394414242234567e-01
-4.461939057845566436e-01
-4.460826712800454730e-01
-4.275040871935329445e-01
-4.579730843833160758e-01
-4.588011939523650162e-01
-4.513324079026622693e-01
-4.553050860042003878e-01
-4.591554362866431260e-01
-4.658958877618364358e-01
-4.537421926995431343e-01
-4.380722762710764218e-01
-4.611419859545116684e-01
-4.594533994889041795e-01
-4.542866464385941772e-01
-4.564682747673513008e-01
-4.526661970582321892e-01
-4.584363865728418030e-01
-4.571441512057847212e-01
-4.495070045091694722e-01
-4.495941637066137586e-01
-4.414756148045113626e-01
-4.481610510835837280e-01
-4.550214423908650052e-01
-4.364867555330307347e-01
-4.420436428016781827e-01
-4.428844464462224351e-01
-4.247659590727274059e-01
-4.445800005306356217e-01
-4.695783551222145746e-01
-4.682555040426845672e-01
-4.458511380264120749e-01
-4.724986597208920003e-01
-4.425030667456308908e-01
-4.225578049111342605e-01
-4.512112326216322078e-01
-4.440040126742874627e-01
-4.540532905717196144e-01
-4.352429772904216621e-01
-4.689448264291751212e-01
-4.776483787164929051e-01
-4.876184789783024054e-01
-4.233458749493858031e-01
-4.573884201165809849e-01
-4.479450536954227013e-01
-4.397023344831004765e-01
-4.595933719529068373e-01
-4.493445571296302288e-01
-4.394960283074728080e-01
-4.311620585633760827e-01
-4.605297798340188820e-01
-4.652284049556247303e-01
-4.518439385961076082e-01
-4.368879290720772968e-01
-4.511835175690064315e-01
-4.375228180994565896e-01
-4.227932733306979940e-01
-4.549944156814426099e-01
-4.498046519767210927e-01
-4.580292155611509486e-01
-4.576791304722391818e-01
-4.475910029128881140e-01
-4.597574674351224688e-01
-4.643894075191610238e-01
-4.610264175177651857e-01
-4.532126356928911637e-01
-4.487178591148213713e-01
-4.332912049407811050e-01
-4.557186256665628488e-01
-4.399436680911349429e-01
-4.609703206658300467e-01
-4.369399521550063614e-01
-4.437273214192933857e-01
-4.855596443773820270e-01
-4.521875903669528296e-01
-4.503299622172800554e-01
-4.475738557499772674e-01
-4.483700182718302063e-01
-4.383189551752873503e-01
-4.587709965470804785e-01
-4.392265134084980538e-01
-4.329226919536671714e-01
-4.451647743395322765e-01
-4.672892790730497348e-01
-4.350157610091432980e-01
-4.615587018577906320e-01
-4.590430255328128428e-01
-4.473243876010815079e-01
-4.293666410668271483e-01
-4.640967428268131800e-01
-4.745065442962595470e-01
-4.470533053534910262e-01
-4.593636925368148605e-01
-4.546314352246563217e-01
-4.628809973447244319e-01
-4.677606048279404072e-01
-4.376747215675005354e-01
-4.310890921934634745e-01
-4.695717075308299959e-01
-4.526187914715256166e-01
-4.534107500176588479e-01
-4.560910601459669533e-01
-4.415272127397199542e-01
-4.462103771905672200e-01
-4.655396137525305011e-01
-4.795472668311602793e-01
-4.644133870528812658e-01
-4.549372275786028874e-01
-4.608739994814055052e-01
-4.500245341746008099e-01
-4.566189153996682015e-01
-4.649431590934655634e-01
-4.359821022084877651e-01
-4.693142780913431844e-01
-4.641330118070264854e-01
-4.480240760194240668e-01
-4.373442853055939938e-01
-4.458322740237681825e-01
-4.723089654180318564e-01
-4.497162374422127851e-01
-4.435461610680810352e-01
-4.566226426056438359e-01
-4.346540420475001332e-01
-4.706545443910138959e-01
-4.505395753518638413e-01
-4.572492958407736729e-01
-4.348514293241725337e-01
-4.316957006874522218e-01
-4.397403440481840176e-01
-4.720739258403314764e-01
-4.366928454307229535e-01
-4.579963500978982971e-01
-4.614791282363577274e-01
-4.547112122682153146e-01
-4.630178286386077979e-01
-4.354687649307019681e-01
-4.517080988118916673e-01
-4.279411758795476084e-01
-4.410689308720115998e-01
-4.636701176439860794e-01
-4.524464858594121619e-01
-4.338392734904286119e-01
-4.296414060351779751e-01
-4.513712117610326757e-01
-4.468071473505231261e-01
-4.443465667836659083e-01
-4.587645220290145209e-01
-4.571106391487921305e-01
-4.364000792680506891e-01
-4.555932633113972119e-01
-4.557001486551960356e-01
-4.601287208505334680e-01
-4.538917467428169039e-01
-4.403029181810330650e-01
-4.412455958859977656e-01
-4.249138209984061887e-01
-4.437208433471499514e-01
-4.640153781703416636e-01
-4.433333727326332907e-01
-4.200697327344742327e-01
-4.654009915196254399e-01
-4.609433686635650007e-01
-4.551161547033619748e-01
-4.412588717900302049e-01
-4.411437985250463156e-01
-4.471750662302139134e-01
-4.512252434266735834e-01
-4.571182881885035854e-01
-4.461696209595989449e-01
-4.272006155188986520e-01
-4.679817338718189612e-01
-4.555666002046545593e-01
-4.541789697623183075e-01
-4.596043193465183530e-01
-4.546850347435261730e-01
-4.791119262701211690e-01
-4.637675381840721256e-01
-4.340794316677519804e-01
-4.638993838314783291e-01
-4.394274694190960506e-01
-4.580976966813641860e-01
-4.514240274819726340e-01
-4.413434391667715451e-01
-4.654709802720902734e-01
-4.485885670518813262e-01
-4.615382872854553176e-01
-4.325419422292448024e-01
-4.725484694592766988e-01
-4.353942912498757201e-01
-4.558556533797699650e-01
-4.357032409592787037e-01
-4.689066205697788314e-01
-4.445950006339495220e-01
-4.627195120329278821e-01
-4.367749414603955271e-01
-4.455306264272337335e-01
-4.498960749537372905e-01
-4.385630795745280586e-01
-4.523081928160053167e-01
-4.708276534674630809e-01
-4.481662088436760838e-01
-4.434560625786379551e-01
-4.694168474964043880e-01
-4.625194025226797567e-01
-4.176520489949318016e-01
-4.357482900735049069e-01
-4.626068016961972784e-01
-4.260836282985676071e-01
-4.536299669134995494e-01
-4.377923795051109623e-01
-4.764883457144846179e-01
-4.477302723256183503e-01
-4.292033505658851000e-01
-4.587133034837078682e-01
-4.499027604715303275e-01
-4.526140416738966832e-01
-4.430615253398866304e-01
-4.384278924358996909e-01
-4.560889906944888272e-01
-4.578376283794627355e-01
-4.484534051457961801e-01
-4.490249922398500404e-01
-4.155819269374816383e-01
-4.355403960027735555e-01
-4.658691415885047871e-01
-4.420926574553826205e-01
-4.532038358324290694e-01
-4.389303556711995347e-01
-4.424255613710074697e-01
-4.541529382665623893e-01
-4.291209538327067641e-01
-4.387985152459963345e-01
-4.397378707136974096e-01
-4.329572788378714954e-01
-4.448992742959809177e-01
-4.155344554180552263e-01
-4.361833508051423669e-01
-4.385397611398162421e-01
-4.405444503239884790e-01
-4.304750342574025779e-01
-4.389900302054894898e-01
-4.564653422183655995e-01
-4.434702393345897331e-01
-4.400894555656607032e-01
-4.103622348429347699e-01
-4.344223300140974686e-01
-4.510391938844899862e-01
-4.208462329675584090e-01
-4.190407083291464163e-01
-4.528947808146701615e-01
-4.582527119758296741e-01
-4.343253137079475801e-01
-4.424328705678880480e-01
-4.301101026021158513e-01
-4.747641975771075273e-01
-4.035268930584322566e-01
-4.322167037350701513e-01
-4.210304820107074741e-01
-4.289584833798381069e-01
-4.319719891307312043e-01
-4.350158696226441024e-01
-4.352125341473451758e-01
-4.355586752716816279e-01
-4.367457945874009262e-01
-4.507803809112574944e-01
-4.526160258114673707e-01
-4.513063829010408590e-01
-4.426836735630614861e-01
-4.442440336931108291e-01
-4.277566883034628065e-01
-4.329335140458248632e-01
-4.428077911058286853e-01
-4.268914550670556141e-01
-4.397572115045714769e-01
-4.546914785054320673e-01
-4.314171732154360450e-01
-4.330812534689495452e-01
-4.118822509917906549e-01
-4.357650198731571889e-01
-4.435016703421283957e-01
-4.282280011920142071e-01
-4.427269680816879882e-01
-4.403388848693338131e-01
-4.503663268057470082e-01
-4.255876202618636417e-01
-4.355822038168480903e-01
-4.364105541380380870e-01
-4.469054067124255680e-01
-4.196189204862499911e-01
-4.474039258660135188e-01
-4.554010397110946906e-01
-4.461519422313141581e-01
-4.486879225787281378e-01
-4.258723565817845724e-01
-4.364893530544210476e-01
-4.284028533341682765e-01
-4.401794447144897759e-01
-4.412129577223175003e-01
-4.324413240937924341e-01
-4.491961779520741160e-01
-4.300600960413324403e-01
-4.519746903464447740e-01
-4.256596977768151713e-01
-4.177367328986241191e-01
-4.443622218313567629e-01
-4.295727650087532989e-01
-4.420904523200074321e-01
-4.182676924295773979e-01
-4.370258821534318550e-01
-4.517454729483647569e-01
-4.354235366452791078e-01
-4.156888231918739463e-01
-4.441985246872442450e-01
-4.194822957488513193e-01
-4.373926441308841895e-01
-4.361776939586259338e-01
-4.648643858901029269e-01
-4.355287687270023023e-01
-4.223177225846841409e-01
-4.209382667412385759e-01
-4.517322382501283706e-01
-4.465120703700920513e-01
-4.185943046391116251e-01
-4.252759537543146506e-01
-4.154915497352225096e-01
-4.342443959973885104e-01
-4.447634490973400023e-01
-4.565540609531089089e-01
-4.285407542191507213e-01
-4.515359235468751065e-01
-4.299029780861118311e-01
-4.323947261100724582e-01
-4.525190819699600464e-01
-4.252559644370366154e-01
-4.141346763425826083e-01
-4.462244220271491812e-01
-4.360556398885954699e-01
-4.418259669383525212e-01
-4.191324439102860344e-01
-4.642692628283787704e-01
-4.285702369192615491e-01
-4.124681202000109459e-01
-4.411944349960703615e-01
-4.537302810364236549e-01
-4.445109455699916001e-01
-4.331776703589489408e-01
-4.547771121158233898e-01
-4.346234444122542007e-01
-4.112327887682392102e-01
-4.501975765088856996e-01
-4.412502938594202728e-01
-4.420738822070804930e-01
-4.473678560202525301e-01
-4.551128021023608805e-01
-4.268526565489154101e-01
-4.316669719819918871e-01
-4.397514825095373281e-01
-4.321669813985993813e-01
-4.326176615490374688e-01
-4.305797893496351447e-01
-4.346236538221608381e-01
-4.562257911268912114e-01
-4.434184147774083429e-01
-4.523503041969219041e-01
-4.097674001328442950e-01
-4.319862210306895656e-01
-4.181121933034407379e-01
-4.187466989632443459e-01
-4.240528029760309847e-01
-4.078867993457442331e-01
-4.352137657771285584e-01
-4.552414390649476283e-01
-4.191501020740550087e-01
-4.296064457094612155e-01
-4.302451026802749379e-01
-4.313430627290791852e-01
-4.343120751366276733e-01
-4.288932652106526300e-01
-4.313270838823657360e-01
-4.078528567554215445e-01
-4.340562129572594907e-01
-4.120299859307545165e-01
-4.508942169737305550e-01
-4.390908980715835241e-01
-4.292847841600814229e-01
-4.307481913419871633e-01
-4.390146799917198361e-01
-4.448168757042296750e-01
-4.100832046639318884e-01
-3.981046834351059660e-01
-4.263546927894179550e-01
-4.276226916548414025e-01
-4.377319969030792346e-01
-4.234849488484588864e-01
-4.380211475733191140e-01
-4.468090314360607107e-01
-4.408902557054080740e-01
-4.289288391831366232e-01
-4.467852321055734155e-01
-4.123389618175418159e-01
-4.454023460495477038e-01
-4.279921764782669280e-01
-4.291074343808509717e-01
-4.181100094789448329e-01
-4.075589103950666980e-01
-4.356363819989804709e-01
-4.332706288708587095e-01
-4.259469743449911805e-01
-4.295144697799962996e-01
-4.153060608620214866e-01
-4.258025491146881780e-01
-4.362662700041701203e-01
-4.427995309602227869e-01
-4.105897970227887495e-01
-4.445581237030326038e-01
-4.337127666220615962e-01
-4.232119675704340001e-01
-4.406879100056647625e-01
-4.238482949403918898e-01
-4.250773621447255235e-01
-4.156215775679534818e-01
-4.071090767431548296e-01
-4.252844487709177557e-01
-4.209478139946228881e-01
-4.465750796170168124e-01
-4.435907275995185639e-01
-4.370933279704968255e-01
-4.232633289583180858e-01
-4.071530215810976738e-01
-4.394518012785179062e-01
-4.266153681529453179e-01
-4.141780426753781663e-01
-4.294089942340029720e-01
-4.428818431144807555e-01
-4.101899295979500870e-01
-4.198309032047033984e-01
-4.171340811716926500e-01
-4.319938072680540309e-01
-4.260968938057742017e-01
-4.311055555584930588e-01
-4.349391247305816610e-01
-4.295273105128029068e-01
-4.384474729370253510e-01
-4.352665142743770699e-01
-4.139160297404183564e-01
-4.310131448806591159e-01
-4.203258704670717050e-01
-4.164500173939817973e-01
-3.745383462559772614e-01
-4.303374233010017758e-01
-4.163727369421085234e-01
-4.496383789684886834e-01
-4.380450108264931641e-01
-4.457549414418642275e-01
-4.302426039952875758e-01
-4.307519500807240331e-01
-4.284816704540148624e-01
-4.209223321206325696e-01
-4.479754276746647501e-01
-4.165739828969028391e-01
-4.133290370226394561e-01
-4.326875432975386682e-01
-4.127935293121390847e-01
-4.238387402104601409e-01
-4.375682183899695099e-01
-4.238796408542544469e-01
-4.331662606985033914e-01
-4.334708818906273242e-01
-4.267403669146239698e-01
-4.207598945666614632e-01
-3.898795900003548809e-01
-4.205985030213257869e-01
-4.382929287473243951e-01
-4.321295037589643062e-01
-4.151561877323978189e-01
-4.057407992809662911e-01
-4.205500462406248641e-01
-4.083013240401415778e-01
-4.130173252894493441e-01
-4.299814197131214266e-01
-4.509281955281709831e-01
-4.127766462118714896e-01
-4.313022279014331328e-01
-4.246290417256610161e-01
-4.297880247896466166e-01
-4.462899400274341066e-01
-4.516365046556295448e-01
-4.368991123720761260e-01
-4.299276880199828232e-01
-4.274879097629739610e-01
-4.377282054837486891e-01
-3.899944244903745805e-01
-3.933641947516467452e-01
-4.396138533609628696e-01
-4.027725055686064426e-01
-4.304967681878167918e-01
-4.125264298013944231e-01
-4.342202032601110151e-01
-4.041960152692098962e-01
-3.961962886242347270e-01
-4.042187032563580029e-01
-4.201293621318025195e-01
-4.145927204245119513e-01
-4.018052501829750822e-01
-4.204646750844108771e-01
-4.159673316351144567e-01
-4.432639289788457004e-01
-4.151771327538698042e-01
-4.186108162039636760e-01
-4.142368784394095949e-01
-4.083445469780471737e-01
-4.102857462504145847e-01
-4.232455745142590930e-01
-4.268754063429314183e-01
-4.502063934188553773e-01
-4.312302608457601050e-01
-4.160369508681794337e-01
-4.434706493268922856e-01
-4.386018782466287735e-01
-4.154820400325431873e-01
-4.134258109340416265e-01
-3.993302425992198978e-01
-4.509553040098130960e-01
-4.140954670714290797e-01
-4.191234071616239953e-01
-3.990363390200238891e-01
-4.211625884231771644e-01
-4.304501946062664341e-01
-4.053309051609755298e-01
-3.846734344714554110e-01
-4.165926446326739807e-01
-4.058260941935155630e-01
-4.190140185318906862e-01
-4.244567402015084756e-01
-4.054624238617176024e-01
-4.150300863806443696e-01
-4.222631566791075208e-01
-4.132818001905134153e-01
-4.016592659313955593e-01
-4.360980028969496103e-01
-4.358222521276935435e-01
-3.845773856062263962e-01
-4.126902989058977012e-01
-4.250806372467396121e-01
-4.077407936238631736e-01
-4.486246730050712506e-01
-4.372247595742068116e-01
-4.097043355861982317e-01
-4.258114362354256111e-01
-4.220080920537513380e-01
-4.185452475836002884e-01
-4.256361637620836857e-01
-4.508116376225360655e-01
-4.508588854805971602e-01
-4.264071011829269064e-01
-4.073759224573018090e-01
-4.472993255140341184e-01
-4.013586855552170318e-01
-4.299479914909475342e-01
-4.379414787916549034e-01
-3.998407731467752413e-01
-4.206694392546540540e-01
-4.227215571674921568e-01
-4.268630182602106693e-01
-3.844078988475745362e-01
-4.114838072069180730e-01
-4.204399243823739862e-01
-4.167880266694061753e-01
-4.480323899016078193e-01
-4.057863544445253767e-01
-4.295969797094345566e-01
-4.025077241772341274e-01
-4.279857249021727927e-01
-4.178220450574235967e-01
-4.283917891980570936e-01
-4.143873649297445394e-01
-4.126495938146259590e-01
-4.048889998920179867e-01
-4.298057196886971854e-01
-4.137640854443480620e-01
-4.123936473538064029e-01
-4.183495376461549564e-01
-4.316623734395844125e-01
-4.432759021904680852e-01
-4.120617583838280806e-01
-4.055570131750809715e-01
-4.190146017284640534e-01
-4.302298827611108489e-01
-4.300447398759258411e-01
-3.883021255437547614e-01
-3.832328369620557895e-01
-4.203918613388799019e-01
-3.896137216004117443e-01
-3.996686242487705876e-01
-4.035911821712595549e-01
-4.399832068030011256e-01
-4.092804996749097035e-01
-4.238271437241785677e-01
-4.283048842414430846e-01
-4.068937318580124751e-01
-4.220647308456837443e-01
-4.073473733713478540e-01
-4.237128077337092846e-01
-4.153099889344489259e-01
-4.354767690585314432e-01
-4.140463747704897224e-01
-4.289224310060771872e-01
-4.224384196755897602e-01
-4.045824584247266209e-01
-4.321148480680632176e-01
-4.239916515585172574e-01
-4.210799384241108445e-01
-4.194362322587643632e-01
-4.274967541058696807e-01
-4.450369287525655082e-01
-3.929562892842445310e-01
-4.393807849376305530e-01
-4.050556093089988097e-01
-3.722601976145701319e-01
-4.023302619878336150e-01
-4.270246672868773796e-01
-4.282641549011118043e-01
-4.264989654854731138e-01
-4.399910090587382805e-01
-4.170066742535632476e-01
-4.209396272908925707e-01
-4.034727150071759638e-01
-4.168068495848392674e-01
-4.010077512666020971e-01
-3.936706600444446202e-01
-4.200377773895201949e-01
-4.259477353637485253e-01
-4.225894432862922212e-01
-4.164382524980606015e-01
-4.270611838673940563e-01
-4.184618701740806523e-01
-3.906137683444685926e-01
-4.447428894170457614e-01
-3.865290286737046443e-01
-4.196574612071021226e-01
-4.142642572778991727e-01
-4.139577441572815930e-01
-4.102226647125991610e-01
-4.291289819220389101e-01
-4.180402820651076823e-01
-4.182358072368935753e-01
-4.188326318290825356e-01
-4.236785365031621731e-01
-4.037022608812504965e-01
-4.214590706865403713e-01
-4.255986291223535778e-01
-4.362435438920498343e-01
-4.015947748602649581e-01
-4.019063289467038058e-01
-4.328380399435256543e-01
-4.151704152611668253e-01
-3.912045467827357514e-01
-4.057973080667454102e-01
-4.276362326795102309e-01
-4.177547981519015852e-01
-3.908480852971424335e-01
-3.910096445126520770e-01
-4.138645337597604001e-01
-4.159761295200108400e-01
-4.157959075095489787e-01
-4.269443326683102224e-01
-4.315833251514441526e-01
-4.239018817478047430e-01
-4.021161899161689313e-01
-4.067404342307189835e-01
-4.483198634343806277e-01
-4.311382145894270268e-01
-4.232575401492044143e-01
-4.086241479940819765e-01
-4.107351702732334742e-01
-3.952026710795979447e-01
-4.218143530800344543e-01
-4.066217233579026979e-01
-4.105479895783090694e-01
-4.113386162627553633e-01
-4.225207596310943114e-01
-4.002188900961615170e-01
-3.885244326815560090e-01
-3.935501925062681039e-01
-4.099786717185894824e-01
-4.126657362381523919e-01
-4.309421752047731813e-01
-3.960891025670436605e-01
-4.140160864946832442e-01
-4.067000892424134650e-01
-3.917447135228917521e-01
-4.260556880107327915e-01
-4.063402245340547725e-01
-3.910806479669582947e-01
-4.117005926424908147e-01
-4.122246153438516858e-01
-4.160149067778728948e-01
-4.137989020610951529e-01
-4.138989575830582246e-01
-3.738400120000764382e-01
-3.938122004112371011e-01
-4.238095131247570091e-01
-4.152041787402891426e-01
-4.200266047300870720e-01
-4.248637282871594034e-01
-4.182501460163695617e-01
-4.101255132412771065e-01
-4.061498438275044642e-01
-3.937625114290222439e-01
-4.166381796571756446e-01
-4.038469763482181452e-01
-4.213858849747555979e-01
-4.319224521467678324e-01
-3.826595240432106859e-01
-4.111043391107226386e-01
-4.104096289520163809e-01
-4.247350357595701675e-01
-4.029991888169714986e-01
-3.906299641010133605e-01
-4.289464290691429316e-01
-4.142452223203502149e-01
-4.393873843923812861e-01
-3.905376775003006617e-01
-4.039660218414207749e-01
-4.332255096557993124e-01
-4.091870909076699148e-01
-4.038481916511016401e-01
-4.184352323426563380e-01
-3.991922005697120523e-01
-4.096973448760152237e-01
-3.949477751789606250e-01
-3.873341713360415883e-01
-4.135723777123480049e-01
-4.060813379523735556e-01
-4.066779763639726264e-01
-3.841138569706791239e-01
-4.102410385258377090e-01
-3.911988633637393242e-01
-4.346877623973927629e-01
-3.923770887959451836e-01
-4.042601860619062237e-01
-4.134602283685230861e-01
-4.197050165647743802e-01
-3.931630328176405342e-01
-3.812397661801636417e-01
-4.110013310896081795e-01
-3.830897009292429378e-01
-3.637847947696141171e-01
-4.089100279807926230e-01
-3.927372835160021225e-01
-4.168363379075005204e-01
-3.897165585673024735e-01
-4.217258850645940194e-01
-4.053936667613878275e-01
-4.049631620633057927e-01
-4.208083913285683431e-01
-3.856401524594043062e-01
-4.013367277773083330e-01
-3.981829364336187949e-01
-4.042777564167898685e-01
-4.245926066846947844e-01
-4.101464157073011485e-01
-4.022801021653996667e-01
-3.928051242166625268e-01
-4.153064685869382044e-01
-4.090405397230483242e-01
-4.030210978415170175e-01
-4.076733656636474246e-01
-4.025017166971514015e-01
-4.030370450629103818e-01
-3.959971227577028241e-01
-3.790107567211832285e-01
-4.097352386357248077e-01
-3.987082285807967974e-01
-4.242120923594614457e-01
-3.904155870323278155e-01
-3.989466652903717048e-01
-4.129786214276619516e-01
-4.245415814756504647e-01
-4.001417338222181819e-01
-4.159090584408671187e-01
-4.224012849949665416e-01
-4.042688864771760704e-01
-4.010833368332566429e-01
-4.037902876606574987e-01
-3.894365035373549278e-01
-4.008298132632767130e-01
-4.005631563160571007e-01
-3.885375856288889596e-01
-4.071574918171331214e-01
-4.037663075954125991e-01
-3.994971000645739512e-01
-4.007167403853115761e-01
-3.820070297449635888e-01
-4.026621421801429013e-01
-4.225293391133461141e-01
-4.251759661720715400e-01
-3.950144002737198123e-01
-4.094058510424989361e-01
-3.916242881050358005e-01
-3.828883949689652066e-01
-3.937985870383149400e-01
-4.106491124119888148e-01
-3.888212382588946969e-01
-3.995839459104930658e-01
-4.060785922736409592e-01
-4.005806826864166670e-01
-4.049025985200415123e-01
-3.779421636199566392e-01
-3.879344005630822045e-01
-4.303283074467345037e-01
-4.196974133090863868e-01
-4.188159712254027056e-01
-4.338824788240028818e-01
-4.193076884198851939e-01
-3.768346998961038530e-01
-4.031245979825217596e-01
-4.011419432590092593e-01
-4.145687844105784836e-01
-3.965966067595815270e-01
-4.078115719396299133e-01
-4.127586429779076527e-01
-4.234923113481836587e-01
-3.667957014831579321e-01
-3.897532921734820910e-01
-3.810352926526734407e-01
-4.263790513320733222e-01
-4.035182767099181333e-01
-4.125362049935396569e-01
-4.056812113983964130e-01
-3.867750730292957018e-01
-3.815680879817776039e-01
-3.963503443647492519e-01
-3.992019112291036453e-01
-3.922482995896519054e-01
-3.902213542625108111e-01
-3.938158557108309976e-01
-4.076917659960052065e-01
-4.143198780927795921e-01
-3.960354221658206608e-01
-4.057147169115619678e-01
-3.811483790111075409e-01
-4.042292171155043023e-01
-4.033588599478012959e-01
-3.989322099133219002e-01
-4.000297634849042661e-01
-3.837290903744670079e-01
-3.954625723726662989e-01
-3.894327251736249829e-01
-4.073700989798043071e-01
-4.133022954938779248e-01
-4.044491788311082026e-01
-4.293188892804400414e-01
-4.088659450814358109e-01
-4.104393839462280313e-01
-3.889650817327525711e-01
-3.983480216691822617e-01
-4.108612804431189813e-01
-4.074638363714300215e-01
-4.091117099943329394e-01
-4.287714393654759593e-01
-4.142573160556023426e-01
-3.979956372375656470e-01
-3.903450097615431824e-01
-4.040988414715232513e-01
-3.966771126828694261e-01
-4.023826377537669807e-01
-3.806732392750679095e-01
-3.816677331015058128e-01
-4.056758284750023869e-01
-4.056737801774500385e-01
-4.031110804241415657e-01
-3.857965342589939062e-01
-4.041986333486834448e-01
-3.865639578525767450e-01
-4.184484983037780603e-01
-4.078317244539814146e-01
-3.958765123964548271e-01
-3.907675643736099325e-01
-3.986236822852681772e-01
-4.188326855155066752e-01
-4.019097099139629092e-01
-3.762675345081338829e-01
-4.100379304986777607e-01
-3.941467672951423085e-01
-3.995003334636546000e-01
-3.937162317643291276e-01
-3.953679648247692135e-01
-3.771727219289644495e-01
-3.988200628350576649e-01
-3.745273189019212579e-01
-3.906053011501383065e-01
-3.870928850529558041e-01
-3.905392808054548581e-01
-3.849278628745661512e-01
-3.738849650840475047e-01
-3.784449824261090223e-01
-4.039022285244318056e-01
-4.007422995162331358e-01
-3.919831580922396030e-01
-4.084110488094151448e-01
-4.119766981981654030e-01
-3.869465415396575736e-01
-3.892360272568974322e-01
-4.114326044202545329e-01
-3.820688668185632242e-01
-3.763263376757155498e-01
-4.125248547546807587e-01
-4.095079794557097141e-01
-3.873651946647579392e-01
-3.972356027295250724e-01
-3.792286374851778774e-01
-4.146833076386668981e-01
-3.733104398451437822e-01
-3.896041001400339376e-01
-3.947567641561947061e-01
-4.012210760186265546e-01
-3.717778186438833177e-01
-3.948651643152849555e-01
-4.098461859626565951e-01
-4.046728593018479869e-01
-4.077706214045994648e-01
-3.876511394644026609e-01
-3.533776735681866676e-01
-3.847285089902746646e-01
-3.615311951285095637e-01
-4.103006549801145875e-01
-3.888397535170495800e-01
-3.995060146796594047e-01
-3.935569602901984876e-01
-4.042712116079169027e-01
-3.967174013132258037e-01
-3.802224643567646556e-01
-4.182349137270342521e-01
-3.662895153130944492e-01
-3.868771945349122054e-01
-3.726644368700539056e-01
-3.901891913429102465e-01
-4.175626219459307453e-01
-3.785026162058076626e-01
-3.906693029076799273e-01
-3.833991460605651325e-01
-4.018625193541126017e-01
-3.907597843461400045e-01
-4.084702278507459372e-01
-4.034709441049070255e-01
-3.983094415044758918e-01
-3.837155701496769433e-01
-3.828102733755206488e-01
-3.788826909888005634e-01
-4.028625655396340655e-01
-3.931587406564578946e-01
-3.901732100094708056e-01
-3.719606469408171523e-01
-4.021453445767712020e-01
-3.751141073749292287e-01
-3.993952360833591397e-01
-3.820177726419499153e-01
-3.923850606383966211e-01
-4.227965489412741085e-01
-3.556157365588455965e-01
-3.824386885412488502e-01
-3.904192026045117947e-01
-3.781756833538750806e-01
-4.056759012978317092e-01
-4.076349281629939592e-01
-3.820418929867984703e-01
-4.083787844227377284e-01
-3.775859673693788832e-01
-3.836450462864407496e-01
-3.597666857563873721e-01
-3.826496473117099173e-01
-4.083543083360586246e-01
-3.762692905824592815e-01
-4.042114982287542402e-01
-4.029271697723360024e-01
-3.970543603642404107e-01
-3.946501183941091284e-01
-3.674922823248940595e-01
-3.732753546541816014e-01
-3.641105094719390700e-01
-3.896973119215552117e-01
-3.911436884155446991e-01
-3.909295852659742665e-01
-4.035488603760518656e-01
-3.889374596762534830e-01
-3.912864248774368670e-01
-3.977596789575215119e-01
-3.869559819565332459e-01
-3.758520112675780567e-01
-3.966791492510656214e-01
-3.913067838028695400e-01
-3.628249375963118473e-01
-3.894276717742695126e-01
-3.923570146886741772e-01
-3.944526817243377836e-01
-4.197540523925978873e-01
-3.935256749745059679e-01
-3.981162935932066049e-01
-4.070554602033773506e-01
-3.730709511653444999e-01
-3.958464405804373865e-01
-3.872788939179586665e-01
-3.966702230885333913e-01
-3.676478869752667911e-01
-3.870230958137874100e-01
-3.678243897727753731e-01
-3.727298192800321819e-01
-3.788885669652658494e-01
-3.666873950615904265e-01
-3.952907347829036633e-01
-3.750446439277929089e-01
-3.816408981545558188e-01
-3.744894304483279424e-01
-3.952535268096520893e-01
-3.716545855859362257e-01
-3.720940959458024500e-01
-3.996147936108283005e-01
-4.011992591073132997e-01
-4.001951751955503123e-01
-3.761677577322963817e-01
-3.968477945064406431e-01
-3.623627368085194367e-01
-3.828334503687617074e-01
-3.850537451197444394e-01
-3.931043866685935972e-01
-3.961611894074533735e-01
-3.665698933661747372e-01
-4.032246718994125789e-01
-3.910870122932600390e-01
-3.987037129219110909e-01
-4.002378809552915029e-01
-3.863951962590774225e-01
-3.830314335508105961e-01
-3.795962410170048429e-01
-3.841407427443872535e-01
-4.102270066247499791e-01
-3.943134013056954768e-01
-3.753211541137936313e-01
-3.688147133718964188e-01
-3.472764542550501043e-01
-3.727266464486873043e-01
-3.985211290424548469e-01
-3.815640367809371436e-01
-3.969371691015907144e-01
-3.744734295719632788e-01
-3.725419278040990045e-01
-3.928720216306327284e-01
-3.676773856473400381e-01
-3.750220358156353129e-01
-3.914314035582546758e-01
-3.778783008376591646e-01
-4.117640314289450210e-01
-3.849784330210585526e-01
-3.858218547489741801e-01
-4.051384476861876749e-01
-3.553076840550536408e-01
-3.717741412502921783e-01
-4.114721017084602694e-01
-3.792411926110553777e-01
-3.451866162881849776e-01
-3.707527139994205578e-01
-3.575964754276996782e-01
-3.779157600466341860e-01
-3.930983492654923639e-01
-3.701376711695337773e-01
-3.965770415253672687e-01
-4.104783330223161775e-01
-3.910412595775940581e-01
-3.890859812292730702e-01
-3.671503698950120964e-01
-3.949331839979698389e-01
-4.045415200091713737e-01
-3.805827824966281359e-01
-3.762058459715384995e-01
-3.942111960105546542e-01
-3.889551470565497104e-01
-3.809158146966235003e-01
-3.754721166944609001e-01
-3.919768909767085141e-01
-3.996089071450904529e-01
-3.782948840933089141e-01
-3.673486884352888948e-01
-3.982194600699175413e-01
-4.002808552403421816e-01
-3.810508285650466287e-01
-3.898379499860302189e-01
-3.725177738097772417e-01
-3.827116342089722512e-01
-3.890253478504472340e-01
-3.814522255681374041e-01
-3.586912964726545194e-01
-3.645790801071234211e-01
-3.918149034886777571e-01
-3.991389282184029108e-01
-3.646388075212049218e-01
-3.643766371223168266e-01
-3.719009668224546039e-01
-3.999178505500175507e-01
-3.782577351627395279e-01
-3.893987083546102124e-01
-3.653723864735055615e-01
-3.954954171762971038e-01
-3.980765833343320459e-01
-3.722067036934690876e-01
-3.736592272331800690e-01
-3.713646651469399984e-01
-3.820892987562253262e-01
-3.856417484121388850e-01
-3.772637194058012788e-01
-3.798858108439747694e-01
-3.817503212285364711e-01
-3.878209736861699675e-01
-3.661352543170167673e-01
-3.781946159876486413e-01
-3.779152372130034632e-01
-3.363450714499693905e-01
-3.615951467528021324e-01
-3.793213402708859316e-01
-3.869112953629592067e-01
-3.828814762327913401e-01
-3.806762136858018453e-01
-3.762604408653715260e-01
-3.567318412909646907e-01
-4.093946719491493025e-01
-3.790683312157305251e-01
-3.998455036150804220e-01
-4.003422780788243873e-01
-3.853099756967860445e-01
-4.005377268682979164e-01
-3.578062338144155086e-01
-3.917720356033057572e-01
-3.780170554273154515e-01
-3.897310097407443719e-01
-4.144743143663432994e-01
-3.682302251933481374e-01
-3.723665473833126516e-01
-3.392411852076325229e-01
-3.883686086061425291e-01
-3.596384881280382806e-01
-3.899244783191169184e-01
-3.920412997605200456e-01
-3.724762190344807489e-01
-3.873004640721720016e-01
-3.955683462128734007e-01
-3.864789295985496809e-01
-3.774214643902031874e-01
-3.763681010825657425e-01
-3.848278765477377572e-01
-3.709815853024358567e-01
-3.742811902797493762e-01
-3.771443398045893902e-01
-3.909800713774377323e-01
-3.641257954878108771e-01
-3.768482468684332676e-01
-3.587987087645488904e-01
-3.580782091750682739e-01
-3.997467718924777036e-01
-3.641251675129000276e-01
-3.692033384670542207e-01
-3.720088859674209880e-01
-3.662699967879132767e-01
-3.661431641428176120e-01
-3.638044241270745882e-01
-3.765551470174537396e-01
-3.777587550215705803e-01
-3.693696228297009831e-01
-3.715373755155721436e-01
-3.746208148178170605e-01
-3.762860892202135599e-01
-3.895256331056676791e-01
-3.841158730070672878e-01
-3.364377340493217017e-01
-3.869239874609765595e-01
-3.803252958118746863e-01
-3.828935503868805545e-01
-3.973495577313734262e-01
-3.625493307966073941e-01
-3.882865274934393929e-01
-3.535570349050684569e-01
-3.849960626031531108e-01
-3.884775578397371421e-01
-3.500521570336226351e-01
-3.895683922257986431e-01
-3.904064290760430045e-01
-3.503048636889976031e-01
-3.773417444279180133e-01
-3.814044479749193473e-01
-3.467322811196386079e-01
-3.682770600543502360e-01
-3.742179906138571877e-01
-3.804909668433096859e-01
-3.573415370535740765e-01
-3.699824520238859660e-01
-3.757326190949147326e-01
-3.440665244266274403e-01
-3.805054370810990738e-01
-3.794869072260820264e-01
-3.580043434587602547e-01
-3.896125732976074563e-01
-3.742590015226932021e-01
-3.912319474263771246e-01
-3.834026683395202473e-01
-3.899716325309329212e-01
-3.931806778037679750e-01
-3.931894787984824835e-01
-3.767264257991427279e-01
-3.744018225818288581e-01
-3.729130105678590268e-01
-4.002580248725430279e-01
-3.780389764423899290e-01
-3.783825148224667090e-01
-4.067472629204041956e-01
-3.634858068042006174e-01
-3.777191176679569606e-01
-3.593694589669230721e-01
-3.768902860615450656e-01
-3.658318166305640773e-01
-3.977083482235280743e-01
-3.943570173383535993e-01
-3.839833271794759195e-01
-3.852619200348802453e-01
-3.566825407863242758e-01
-3.834910016761000073e-01
-3.501610839485729820e-01
-3.634363163357978155e-01
-3.704480895868930146e-01
-3.624553828061323757e-01
-3.665438653768068322e-01
-3.565159820975042360e-01
-3.477139414925248251e-01
-3.644661324048850126e-01
-3.643339986466834768e-01
-3.592868657809103472e-01
-3.525670391268926340e-01
-3.680886710716799737e-01
-3.530442163047318171e-01
-3.559826841640685302e-01
-3.746129545957149753e-01
-3.605411998987392286e-01
-3.797057965043112993e-01
-3.667699386991691846e-01
-3.734230176211515984e-01
-3.620585081591305987e-01
-3.608685571959059923e-01
-3.882088492836496263e-01
-3.796636863288674890e-01
-3.590254649606406945e-01
-3.486913552513575820e-01
-3.642176084331749664e-01
-3.956678418289192867e-01
-3.542505459212288432e-01
-3.676503669565074905e-01
-3.619933184197937637e-01
-3.878937266846935183e-01
-3.850349410882317747e-01
-3.605309949386467094e-01
-3.645523939858882345e-01
-3.627315420923118428e-01
-3.969172430743715396e-01
-3.869654457882572007e-01
-3.701544523856973301e-01
-3.310172908364470423e-01
-3.378889046342207769e-01
-3.729457700006210130e-01
-3.473890678207516292e-01
-3.664377305231482085e-01
-3.845703795260601021e-01
-3.609345951171288869e-01
-3.586266711474630497e-01
-3.456913608562751650e-01
-3.916940135696213021e-01
-3.395744762613884804e-01
-3.666380431647690563e-01
-3.553639226937798101e-01
-3.567785238515442936e-01
-3.577547202764552736e-01
-3.549706653347128871e-01
-3.611752553729232207e-01
-3.655505065208156101e-01
-3.772227000185973678e-01
-3.625018083025890459e-01
-3.659248715739604751e-01
-3.753448216905025947e-01
-3.803437811629685195e-01
-3.515778346900353957e-01
-3.403274623686451950e-01
-3.717239002532487513e-01
-3.406842694963257978e-01
-3.488766561050563597e-01
-3.412974258253262949e-01
-3.607060889937959702e-01
-3.696126119534147159e-01
-3.601152558583206043e-01
-3.808864912645075207e-01
-3.799788109036045247e-01
-3.652592466781815483e-01
-3.425639587404495368e-01
-3.592416200234018198e-01
-3.996473905648073588e-01
-3.435619643477784146e-01
-3.735386538012092084e-01
-3.444027767069051116e-01
-3.665398852416426045e-01
-3.679417968803087025e-01
-3.428676592452507554e-01
-3.489418965695881836e-01
-3.502559012493515755e-01
-3.618762695672336216e-01
-3.500645338715666632e-01
-3.567803315015158905e-01
-3.436052593845034808e-01
-3.649543203407675795e-01
-3.633184310597487032e-01
-3.872281866023536412e-01
-3.569124339424977199e-01
-3.597558877137007061e-01
-3.460659608080599581e-01
-3.756998577791681448e-01
-3.790872526877957505e-01
-3.479860118241256961e-01
-3.498525114761028010e-01
-3.563011688030877089e-01
-3.668797009171880230e-01
-3.521909622032665110e-01
-3.655511411297183155e-01
-3.622695106925879482e-01
-3.554878671851796068e-01
-3.677848139272179573e-01
-3.513767671665111170e-01
-3.637811151466888715e-01
-3.954966925605610251e-01
-3.321313043890588013e-01
-3.688531298111576984e-01
-3.703733257958503611e-01
-3.539760122012952093e-01
-3.614828692240361629e-01
-3.539908005292595194e-01
-3.583637240426486015e-01
-3.540451633218135719e-01
-3.599531992386811319e-01
-3.382223773633433739e-01
-3.844843279055282781e-01
-3.443726482016066237e-01
-3.516066113869888987e-01
-3.709490159290773637e-01
-3.584723575977039056e-01
-3.640324048831625747e-01
-3.618884209318626866e-01
-3.848416314551372786e-01
-3.797624940053977438e-01
-3.688619914075927930e-01
-3.675169187773489332e-01
-3.534840911097605898e-01
-3.578300999981760544e-01
-3.330302830267366510e-01
-3.445856908446444100e-01
-3.625417444322120986e-01
-3.486648710472551871e-01
-3.665492756680562847e-01
-3.524275722787120757e-01
-3.695216042751955365e-01
-3.711251596726792834e-01
-3.724834688940075744e-01
-3.667109956662950587e-01
-3.643334563231340195e-01
-3.557187089030064420e-01
-3.706412242391404765e-01
-3.627402999457722266e-01
-3.298125271716917384e-01
-3.611678863971737874e-01
-3.678828561167226674e-01
-3.425952154899197799e-01
-3.659120571364445351e-01
-3.393082337428267037e-01
-3.605776464262508418e-01
-3.392226479601612166e-01
-3.345179301040857034e-01
-3.449086793031812537e-01
-3.416761234422728277e-01
-3.430361576339960861e-01
-3.291898514822900745e-01
-3.423624425909130853e-01
-3.175945709053453747e-01
-3.642906030166031539e-01
-3.139321060878987879e-01
-3.432458820346936390e-01
-3.734833059209302641e-01
-3.716175284832612391e-01
-3.349069665849746524e-01
-3.593968932340328992e-01
-3.530615554384143318e-01
-3.573355803744480141e-01
-3.319259912150440694e-01
-3.759477892771773133e-01
-3.459520030554708026e-01
-3.379699196508483272e-01
-3.499558756402355586e-01
-3.185643494377426999e-01
-3.460768260903374638e-01
-3.596302813857076286e-01
-3.525734363640745106e-01
-3.461405138730594966e-01
-3.229754433113628531e-01
-3.528726079240382396e-01
-3.497531785848834729e-01
-3.657019839734932942e-01
-3.289929840857831467e-01
-3.209118879931286417e-01
-3.460469044687800033e-01
-3.608135486213384091e-01
-3.619828485719354116e-01
-3.312870715598437710e-01
-3.561040719799438148e-01
-3.290855205573869346e-01
-3.592855157014426259e-01
-3.650373294853859196e-01
-3.513690842894310329e-01
-3.329530194777685081e-01
-3.279715554149169598e-01
-3.457421300674342057e-01
-3.368165672520461174e-01
-3.434650185207462902e-01
-3.441373233631548900e-01
-3.528662840266344469e-01
-3.428251321267747898e-01
-3.171687389516893996e-01
-3.643243480133733225e-01
-3.287440529288990776e-01
-3.294887841331564649e-01
-3.550731463234719776e-01
-3.306035064054348993e-01
-3.334434751565823474e-01
-3.704333136712834040e-01
-3.462652753628860380e-01
-3.384739049597125238e-01
-3.349192094525226815e-01
-3.648452013263445148e-01
-3.084885837767601391e-01
-3.556971002265110204e-01
-3.366410509944431917e-01
-3.489821896979528604e-01
-3.385022833048205726e-01
-3.517195252088390900e-01
-3.531013124550042570e-01
-3.230144396353557545e-01
-3.423814115651472312e-01
-3.628786951982779230e-01
-3.662583916994436306e-01
-3.554009536765886379e-01
-3.676565754625905624e-01
-3.351228159374661786e-01
-3.284940940611648097e-01
-3.679370867142576773e-01
-3.359740424575988760e-01
-3.456368775872159516e-01
-3.466212408133335643e-01
-3.514523395417908924e-01
-3.429208679708922736e-01
-3.370891829610572210e-01
-3.348866377154153806e-01
-3.374014064854072847e-01
-3.231416099304343925e-01
-3.719426462493529151e-01
-3.518158260146099225e-01
-3.481645164088740807e-01
-3.684563371142669519e-01
-3.103999664310292950e-01
-3.676065824185741349e-01
-3.263426284686185008e-01
-3.506789731610864269e-01
-3.275752211718936380e-01
-3.518491461736442671e-01
-3.307540647066204986e-01
-3.478517925214320572e-01
-3.441851912813574388e-01
-3.428348933275754407e-01
-3.383450629478442773e-01
-3.505727124615576340e-01
-3.480130811315976791e-01
-3.244702258438127984e-01
-3.498947664327502483e-01
-3.220336793070532888e-01
-3.571336490563222776e-01
-3.759887080792116421e-01
-3.584852770085479312e-01
-3.487164032156103710e-01
-3.335360400573936790e-01
-3.457014483772901103e-01
-3.531865673676534145e-01
-3.448666443169796092e-01
-3.538233137439749099e-01
-3.261594941575710616e-01
-3.595964824423775186e-01
-3.400760157797768635e-01
-3.311472467582110002e-01
-3.129015780629295640e-01
-3.376288173809495752e-01
-3.189416748882463182e-01
-3.379249266830716136e-01
-3.222815119901819569e-01
-3.391586464200712636e-01
-3.556728778185688777e-01
-3.659822207692750018e-01
-3.731906356865050123e-01
-3.274349506705765966e-01
-3.429870371600416412e-01
-3.445724546276053846e-01
-3.322576257135412270e-01
-3.472942687480368162e-01
-3.373018606026612076e-01
-3.442609020578801804e-01
-3.390825291654749329e-01
-3.335681238672214555e-01
-3.451573905416308596e-01
-3.104373585271655855e-01
-3.213185137022124271e-01
-3.620148535951326352e-01
-3.378453047334049608e-01
-3.765954836411680162e-01
-3.383108458292732879e-01
-3.415000730415516106e-01
-3.227554114864826795e-01
-3.194177873201546891e-01
-3.353598852593785429e-01
-3.204317302832506709e-01
-3.567118987939952302e-01
-3.250768367185845609e-01
-3.396099714634754907e-01
-3.378127072708777545e-01
-3.496324312126506961e-01
-3.503842217038972695e-01
-3.413462493130387521e-01
-3.454936382406759154e-01
-3.489181506878132888e-01
-3.230562835369991115e-01
-3.055786455177511574e-01
-3.458692788863789724e-01
-3.588034266124409122e-01
-3.508338173543132932e-01
-3.754756909544209598e-01
-3.484037233805730716e-01
-3.248839686407039018e-01
-3.479731701421685530e-01
-3.854791725542078273e-01
-3.455691831770222322e-01
-3.272476865031899163e-01
-3.420358762988083834e-01
-3.257228832983924960e-01
-3.259630056749958094e-01
-3.280264098095931891e-01
-3.132160191720648745e-01
-3.328566027374835201e-01
-3.557811560849230004e-01
-3.304566482933021243e-01
-3.197050800922623948e-01
-3.389613547696304074e-01
-3.484222545181558939e-01
-3.389293492802778474e-01
-3.364477452849909955e-01
-3.120310846704295038e-01
-3.299479028359297850e-01
-3.089382257877782978e-01
-3.379962423826364804e-01
-3.535162095372658686e-01
-3.130024633733788919e-01
-3.014974382778899953e-01
-3.150369696326302260e-01
-3.236486201732359236e-01
-3.370818715774795971e-01
-3.367268673396592304e-01
-3.315911892637666281e-01
-3.248847251618539045e-01
-3.622498533983837810e-01
-3.344121345414702295e-01
-3.170795086437097066e-01
-3.241163206387386309e-01
-3.608087035057511716e-01
-3.348410062621282046e-01
-3.102374745108285592e-01
-3.195540174614173168e-01
-3.273571115752931804e-01
-2.857475703490254260e-01
-3.308913979795056748e-01
-3.430005917578103913e-01
-3.215593612326720363e-01
-3.316808920916898829e-01
-3.252480763146008425e-01
-3.470851457409905860e-01
-3.433238386110190055e-01
-3.214140015438340936e-01
-3.308625674717420306e-01
-3.175609557833767305e-01
-3.768954550659380232e-01
-3.475056361651001069e-01
-3.171951879718766243e-01
-3.242546409705187593e-01
-3.644048491158787817e-01
-3.595165040661335021e-01
-3.288074018734996606e-01
-3.405845834109127446e-01
-3.154284440656954791e-01
-3.270209709660784059e-01
-3.293263554319538766e-01
-3.515121463994493323e-01
-3.397477868081548724e-01
-3.229999934209287771e-01
-3.396391105539756095e-01
-3.456634903981599116e-01
-3.417436206790879227e-01
-2.943019754008879829e-01
-3.263572158034953596e-01
-3.370588171461258442e-01
-3.417992138111206613e-01
-3.452822545800167120e-01
-3.444814590835991730e-01
-3.531441656920501493e-01
-3.158688164322486780e-01
-3.344829830655259295e-01
-3.130253039078421673e-01
-3.465766540644656946e-01
-3.067252877109382103e-01
-3.165575796504825901e-01
-3.321374146991330489e-01
-2.929572483480620271e-01
-3.188699186870698199e-01
-3.427256497235038335e-01
-3.234323237742460777e-01
-3.204440791679551426e-01
-3.073438770839045375e-01
-3.659529067964827354e-01
-3.366463063296719627e-01
-3.244032146042544196e-01
-3.063139061942387609e-01
-3.243499012658689895e-01
-3.215892338694130714e-01
-3.512251823610540447e-01
-3.372754798599351678e-01
-3.298778174413262154e-01
-3.370613893774597747e-01
-3.373281576503962542e-01
-3.533635185425155201e-01
-3.359501310791614959e-01
-3.092190173470601433e-01
-3.107252104630859879e-01
-3.076631854938385313e-01
-3.157628024340098372e-01
-3.470945449802491645e-01
-2.959329749418189714e-01
-3.496170640821553710e-01
-3.423560519182472506e-01
-3.038559887396858339e-01
-3.341053543314737584e-01
-3.179580283139619157e-01
-3.019124308768569298e-01
-3.106973963298244046e-01
-3.588445928224001658e-01
-3.195967247344299045e-01
-3.372741190396652544e-01
-3.250054505971697871e-01
-3.358292495728092963e-01
-3.255834355620735865e-01
-3.419676013572658935e-01
-3.371890103794064064e-01
-3.280117478679001053e-01
-3.213675753415792258e-01
-3.229347506335508156e-01
-3.403631788963246696e-01
-3.216894734011370716e-01
-3.329832504576708541e-01
-3.283321519031033864e-01
-3.251563733008541179e-01
-3.172207102234612108e-01
-3.051646930234339083e-01
-3.414452914351095991e-01
-3.357682467551441063e-01
-3.111805447453360185e-01
-3.207654791755792378e-01
-3.152184011919078044e-01
-3.403728319205876485e-01
-2.950751358699150173e-01
-3.414186588944858602e-01
-3.136871256283589871e-01
-3.304550436284782178e-01
-3.489899534283619209e-01
-3.063345411041086264e-01
-3.301917929518176642e-01
-3.197963178798114425e-01
-3.068886380692005256e-01
-3.408421541376064345e-01
-3.457851822372104422e-01
-3.131756655302386227e-01
-3.233366858033155378e-01
-3.479233995116233213e-01
-2.762845576053790664e-01
-2.931875348741744269e-01
-3.116362689871925440e-01
-3.366658602536105049e-01
-2.970053304408554196e-01
-2.862128710987910107e-01
-3.115038962588078109e-01
-3.326752354249079557e-01
-3.103459568295477977e-01
-3.016261442580369101e-01
-3.162962351738969335e-01
-2.859312556340625200e-01
-3.154916073761050432e-01
-3.318500598234622179e-01
-3.219704612711138947e-01
-3.305846060958695376e-01
-3.130408866370339438e-01
-3.083700578489906308e-01
-3.202382344281962667e-01
-3.625074721563447677e-01
-3.312588512430101328e-01
-3.352680108146092741e-01
-3.092899900132581870e-01
-3.323478950049695291e-01
-3.261567318215569111e-01
-3.242341740966265817e-01
-2.974218834042627879e-01
-3.422758118815359407e-01
-3.366990752214989446e-01
-2.950345972147932483e-01
-3.082043795196288682e-01
-3.023134987196816059e-01
-3.024718356221191007e-01
-3.504788271990030291e-01
-3.317293977054048271e-01
-3.145224697230946109e-01
-3.099314520761375924e-01
-3.215766485472426606e-01
-3.343698006639250764e-01
-2.909507971637106394e-01
-2.893049583322547802e-01
-3.293714619878176375e-01
-3.154305031287711891e-01
-3.266346953536756192e-01
-3.287226194250393307e-01
-3.045370380700467283e-01
-3.406531947619952927e-01
-3.154068791271270600e-01
-3.248311420373769520e-01
-3.031855797737348368e-01
-3.128278409479606781e-01
-2.784194077553600044e-01
-2.881171323462435874e-01
-3.066356066818134996e-01
-3.221230445259005704e-01
-3.148299697250190876e-01
-3.141879650387623402e-01
-3.073059869708710257e-01
-3.313285718513120370e-01
-3.290376171008735362e-01
-3.086345895382096582e-01
-3.132966898362817831e-01
-3.381607732139003675e-01
-3.358616885327322388e-01
-2.901095788152968646e-01
-3.028497642063467943e-01
-3.054674976493388927e-01
-3.102417247254209975e-01
-2.950239222564609576e-01
-3.669685464158520816e-01
-2.800423499686541806e-01
-3.088631874018503698e-01
-2.874003891014032530e-01
-3.151936143249772782e-01
-3.378214215064870851e-01
-3.118036021551093828e-01
-2.976898686737590727e-01
-3.344914947498931479e-01
-3.241300984005765495e-01
-2.815521051828667742e-01
-2.996067255458612077e-01
-3.153572870696635944e-01
-3.274953946439316810e-01
-3.404038441890692712e-01
-3.031924772157970072e-01
-3.075254069262977064e-01
-3.507570473784591414e-01
-3.154872643394446285e-01
-3.343734169476543228e-01
-3.256656538956235192e-01
-2.994874176538573907e-01
-2.808583383281134660e-01
-2.991048445217354135e-01
-3.106386057350871699e-01
-3.074000070843773691e-01
-3.047154923230916967e-01
-3.120982607183298563e-01
-3.072095122587144567e-01
-3.002639457917064547e-01
-3.210504890249743504e-01
-3.169387252756269424e-01
-3.069326942001680547e-01
-3.276753871137083052e-01
-3.148758367023447580e-01
-3.072580055301322166e-01
-2.987448044670140135e-01
-3.126763104026256124e-01
-3.147821903755838591e-01
-3.333118437533593159e-01
-2.942998535553542627e-01
-3.002613440667862843e-01
-3.063799618368028277e-01
-3.153105193835997189e-01
-2.898099339552449027e-01
-2.876663844739119069e-01
-3.075535630304300216e-01
-3.205079009843329052e-01
-2.936783099992529289e-01
-3.209509755530230435e-01
-2.919599772553801431e-01
-3.112064380591064161e-01
-3.285291068912106205e-01
-3.188336887216889348e-01
-3.072157127386231368e-01
-3.023009514843184031e-01
-2.852917562488698766e-01
-3.317621266819150150e-01
-3.188981741380868540e-01
-3.209682969767692073e-01
-2.926888065518332693e-01
-3.059877706327256419e-01
-3.221068034004381797e-01
-3.247263339353196332e-01
-3.283146292996957927e-01
-3.005204188916666963e-01
-3.122613619108955962e-01
-3.126728459247094527e-01
-3.133753743567453398e-01
-3.057247484263263537e-01
-2.876380997367947168e-01
-3.156583772496202589e-01
-3.222497564737153986e-01
-3.106210308944161724e-01
-2.846084926228035217e-01
-2.927295601361517563e-01
-3.139165156613602514e-01
-3.250025954713144927e-01
-2.989905284651986350e-01
-2.997503453945032925e-01
-3.112678876239280967e-01
-2.972260239472501731e-01
-3.088922287661560739e-01
-3.304107083138990708e-01
-3.171538476880122470e-01
-3.389391018980443815e-01
-3.051880430608597261e-01
-3.197146361062485065e-01
-3.216173640705705106e-01
-2.871360332146856709e-01
-3.051631505288810997e-01
-3.050493738560685619e-01
-3.125384239418566579e-01
-3.360572454288094923e-01
-2.887632888501543427e-01
-3.106487446449838208e-01
-3.071776820909268846e-01
-3.188960602377109987e-01
-3.167081812333583102e-01
-3.264837207216153558e-01
-2.962554464267496135e-01
-2.958489704961775324e-01
-3.089984312087767915e-01
-3.003418239040573923e-01
-3.180954804859997265e-01
-2.573933031407069638e-01
-3.281242130806355517e-01
-3.381707109920524257e-01
-3.129934773375159240e-01
-3.173662541939151760e-01
-3.228903086228976926e-01
-3.073772783113680740e-01
-3.196258910467710823e-01
-3.307919403621157883e-01
-2.976289351386415261e-01
-3.081405173718280710e-01
-3.096490939870684134e-01
-2.880122446696066207e-01
-2.926153815991807683e-01
-3.037819006998106475e-01
-3.219767599075746833e-01
-3.124660296412076210e-01
-2.839258611927815146e-01
-3.000407906033495942e-01
-2.843106603711476055e-01
-3.250835598231435197e-01
-2.956565690514822431e-01
-2.978059605376266461e-01
-3.144955971221679580e-01
-3.186810440209425499e-01
-2.811347524543709731e-01
-3.103547126314155635e-01
-3.235715814130348811e-01
-3.113745393495246372e-01
-3.270445692730106213e-01
-3.118852436285838303e-01
-2.949546268285400674e-01
-3.035217509771968025e-01
-3.186376750297488236e-01
-2.621804362276825007e-01
-3.137774614887359759e-01
-3.017630980281065245e-01
-2.773024616000690501e-01
-3.005561685983775266e-01
-2.949691686289488413e-01
-3.158530334640619053e-01
-3.237960400986116261e-01
-2.956283065096731444e-01
-3.092892010799484503e-01
-2.971330000772379742e-01
-2.936224589328251255e-01
-3.090447717867344513e-01
-3.290427247642605524e-01
-2.832536851836379155e-01
-3.125924502291291818e-01
-2.910147804435858077e-01
-3.015865582354667618e-01
-3.032035167859066238e-01
-3.101349052160388142e-01
-3.138164322955426244e-01
-2.982441547349394817e-01
-3.022980611561268960e-01
-2.894245278829684631e-01
-3.237244602004227811e-01
-2.970180907358637157e-01
-3.104404281797557008e-01
-3.087868226362759372e-01
-2.802376217064938002e-01
-2.864005363618900568e-01
-2.935234413864441505e-01
-3.032786719890397942e-01
-3.169548954404585173e-01
-2.879803492400638820e-01
-3.036413007647846274e-01
-3.261438214315858231e-01
-3.347936390126036166e-01
-3.352579326948506022e-01
-2.994324074374329347e-01
-3.065722635250962558e-01
-2.890532872241273199e-01
-2.851194658482101296e-01
-3.038918318472635383e-01
-3.061767970525108851e-01
-2.972909891783583891e-01
-3.065884120338359664e-01
-2.782975349026580725e-01
-2.929894251913954806e-01
-3.108367439349697947e-01
-3.108797848231961147e-01
-2.960825781912087562e-01
-2.948967259179161582e-01
-2.865653207199028163e-01
-2.918478920626235151e-01
-2.992097665755653058e-01
-3.231778307218580171e-01
-3.000378115499371390e-01
-3.062834656198015204e-01
-2.784520405512346253e-01
-2.714244946197974517e-01
-2.610777108213764297e-01
-3.115385733373055022e-01
-2.877075787780322691e-01
-2.995514293146559481e-01
-3.027388617407433258e-01
-2.987982854446943892e-01
-3.204135394789828228e-01
-3.056414090181693854e-01
-2.936490120884485133e-01
-3.055605959534046234e-01
-3.067052908590370830e-01
-2.974514482633620061e-01
-2.875727088870503323e-01
-2.983731904279667280e-01
-3.015684102677386180e-01
-2.931596295759891224e-01
-3.175240629219950872e-01
-3.193802675092983767e-01
-2.991786685387748945e-01
-3.361771699924979151e-01
-2.986040502245693729e-01
-2.538744559047163007e-01
-2.992604817088847513e-01
-2.940994673143355609e-01
-3.120420690083575699e-01
-2.916523735990217969e-01
-2.772600466329651070e-01
-3.181684092231741867e-01
-2.930539399515099119e-01
-3.071055919347844276e-01
-2.860787157185311624e-01
-2.865027363828983598e-01
-2.947142107091400010e-01
-2.630665148649339313e-01
-2.832637412317998149e-01
-2.867209858989960836e-01
-2.735246718852656356e-01
-2.944027102033949239e-01
-3.139448972689307116e-01
-3.123400967262472960e-01
-2.866094974064289369e-01
-2.957679972123793410e-01
-3.035192979546340597e-01
-3.134921993834106635e-01
-2.950549667224243722e-01
-3.095620035695409999e-01
-3.107588559085571189e-01
-2.956567679957537442e-01
-2.908618028724445637e-01
-3.021710811764758420e-01
-2.949016852408005152e-01
-2.837849000896489615e-01
-2.856208244980137367e-01
-2.800093494640963354e-01
-3.120124702543426443e-01
-2.878970087885420193e-01
-2.743720463980412472e-01
-2.719901997504486912e-01
-2.771994353847426762e-01
-2.749331013431035586e-01
-2.759444038027844548e-01
-3.182446504300443513e-01
-2.609417876650542700e-01
-3.143227107901106487e-01
-2.998429149725020393e-01
-3.017735713483475357e-01
-3.119648217578824823e-01
-3.297941393405237065e-01
-2.976157730252506628e-01
-2.595403081697826853e-01
-3.065375137968868735e-01
-3.177702470747881813e-01
-2.697915224578591453e-01
-3.145489595541147709e-01
-2.771162178706479962e-01
-3.157633380491101649e-01
-2.740646110833737659e-01
-3.014916914967334938e-01
-3.042939812185974091e-01
-2.828481399961861320e-01
-2.893568095417804464e-01
-3.207288372904821272e-01
-2.896835016492813608e-01
-2.854608355946675613e-01
-2.570239211240376020e-01
-2.916336424476169698e-01
-2.700812961487500941e-01
-2.866172914242487435e-01
-2.842807332470280723e-01
-2.820673163461969724e-01
-2.827417703730779608e-01
-3.379339886888382827e-01
-2.898334958881022549e-01
-2.926891161415978715e-01
-2.982348067145323967e-01
-3.001868305095835576e-01
-3.039599422767059744e-01
-2.835968282153715769e-01
-3.032282339135481952e-01
-3.144542870503898579e-01
-3.117779334350385678e-01
-2.845913432753147676e-01
-2.971581505880455110e-01
-3.039934116056528524e-01
-2.735735145244084787e-01
-2.968853727871192949e-01
-2.967927148811798643e-01
-3.060813479041770702e-01
-2.910279103635654563e-01
-2.924864945415008299e-01
-2.811873319641748914e-01
-2.564175331175236328e-01
-3.074826592394883651e-01
-3.060709993113464034e-01
-2.803299715400074388e-01
-2.977415843183920385e-01
-2.855441381380369181e-01
-2.455239684533254696e-01
-3.084011382504420751e-01
-2.771618018092876223e-01
-2.995353135697411684e-01
-3.041689308025940508e-01
-3.055228946740540241e-01
-2.861062197495959358e-01
-2.898652366070177400e-01
-2.784253154620343618e-01
-2.943923621561438386e-01
-3.274520500475870954e-01
-3.074738616171053263e-01
-2.642044315461056225e-01
-2.810063849913278511e-01
-2.889852578305024955e-01
-2.435405512852067689e-01
-3.000244123509295813e-01
-3.031450133475265263e-01
-2.699572667052501651e-01
-2.774230730714085658e-01
-3.225769359027702565e-01
-2.900467490093085465e-01
-3.143234544134489994e-01
-2.885852219771435356e-01
-2.896286683099664749e-01
-2.935469368205414487e-01
-2.865981536718885669e-01
-2.965394005792733045e-01
-2.789494753225531531e-01
-2.827981807584067364e-01
-3.055298339133412089e-01
-2.819175379791377112e-01
-2.643143795267793861e-01
-2.991864907507050253e-01
-2.973909392684465081e-01
-2.904219171811622813e-01
-2.762301314842405819e-01
-2.855698223790997248e-01
-2.736778693687618169e-01
-2.990173287435180516e-01
-3.217071639158464724e-01
-2.821035724009683943e-01
-2.533583997911784680e-01
-3.032636292142273371e-01
-2.859338068958953150e-01
-2.974115450537365146e-01
-3.082956980233738653e-01
-3.149245740886359446e-01
-2.698849679131563040e-01
-2.834840579507504899e-01
-2.726900080586099895e-01
-2.780369762943917245e-01
-2.881441667696484354e-01
-2.803399166016276589e-01
-2.771743914238162798e-01
-2.468354917664573045e-01
-2.848464730075150331e-01
-3.017305384504977983e-01
-2.899690193495380042e-01
-2.987590315370634020e-01
-2.672402208905350074e-01
-3.193364349938022650e-01
-2.750041699863239875e-01
-2.872835125173145987e-01
-2.962459777463339328e-01
-2.671835309643040834e-01
-2.853295132788085664e-01
-2.788234383385872484e-01
-2.826490630215402478e-01
-2.650425739445311235e-01
-3.090556260296475344e-01
-2.610243533124816384e-01
-2.592512597870678670e-01
-2.942743853731479287e-01
-2.958135534035707392e-01
-3.062884217028342682e-01
-3.091415309795796373e-01
-2.634182675380364325e-01
-2.631466070202729823e-01
-2.846336557994546546e-01
-2.546466204230704578e-01
-2.736291386473249654e-01
-2.716702798427469978e-01
-2.719047043170843558e-01
-2.842196515675625701e-01
-2.603313101955203601e-01
-2.957332308027682544e-01
-2.664802095779824631e-01
-2.696150103260848141e-01
-2.673499938760665606e-01
-2.814358604490044824e-01
-2.922207415075167569e-01
-2.566015879536229782e-01
-2.617123131872114428e-01
-2.674455492195029760e-01
-2.539790838701849185e-01
-2.757525947826890977e-01
-2.674775081214512129e-01
-2.886808023216179686e-01
-3.019879485829657373e-01
-2.705228364289286036e-01
-2.924168373558007072e-01
-2.892584148203628525e-01
-2.975773335057784186e-01
-2.577547210184183979e-01
-2.967105127527620012e-01
-2.632479242442146150e-01
-2.814518423786218637e-01
-2.790265863654860512e-01
-2.723574268705535317e-01
-2.680151975195400049e-01
-2.591869161528932430e-01
-2.772402203047208968e-01
-2.660472710533171581e-01
-2.782434021976492589e-01
-2.824133772207919613e-01
-2.970942908573734886e-01
-2.592489456507158785e-01
-2.721737167469687746e-01
-2.960214846115296616e-01
-2.807445720852130844e-01
-2.799099916379568231e-01
-2.538906769514180373e-01
-2.823839022595192594e-01
-2.984924396806620805e-01
-2.653045859323411859e-01
-2.409483592141245523e-01
-2.772247656791034243e-01
-2.557101617729776177e-01
-2.817021422706262879e-01
-2.831173699133270327e-01
-2.708344664688698833e-01
-2.738612350536339113e-01
-2.917300891601773971e-01
-2.801066915740809127e-01
-2.703642166996167440e-01
-2.893956258353792554e-01
-2.908568799435925500e-01
-2.694104857253456498e-01
-2.710381761538361856e-01
-2.826871090920060059e-01
-2.829757226323322827e-01
-2.826901236056519329e-01
-2.587919892500685770e-01
-2.859351787158402880e-01
-2.882459950071389887e-01
-2.777159076573753049e-01
-2.732173325391245022e-01
-2.863170862050348209e-01
-3.180319523184862995e-01
-2.553898708787918359e-01
-2.707827499773395319e-01
-2.896308443604582727e-01
-2.572377385722901533e-01
-2.575081090687975083e-01
-2.871668314189635973e-01
-3.125880516299773815e-01
-3.031516100400256652e-01
-2.653587565596298159e-01
-2.679511881524003769e-01
-2.881499386408242769e-01
-2.818589947952987451e-01
-2.762494818493157478e-01
-2.578613630758130881e-01
-2.801363851370678448e-01
-3.014596802906079898e-01
-2.898823996271827630e-01
-2.730856337686493052e-01
-2.717759083595522318e-01
-2.906640360229550968e-01
-2.781954883693905645e-01
-2.639536975520487827e-01
-2.794784185976220137e-01
-2.739688276256662669e-01
-2.744306461878922021e-01
-2.651970529322761894e-01
-2.718228006086131354e-01
-2.749538344311621696e-01
-3.106901753219406537e-01
-2.565507106821831584e-01
-2.500001171099764385e-01
-2.845335741248733452e-01
-2.575962109555076651e-01
-2.577956225888425879e-01
-2.727610318248031573e-01
-2.770184967597339454e-01
-3.094070892318191990e-01
-2.939715658188194469e-01
-2.451876644412606110e-01
-2.864673452648165419e-01
-2.861404942046433253e-01
-2.374832349052335145e-01
-2.554701939241170727e-01
-2.594010310006096831e-01
-2.848943662984198544e-01
-2.520767893415651884e-01
-2.726199976120552981e-01
-2.777954302407351639e-01
-2.779970448355665313e-01
-2.702151570642808975e-01
-2.684340099596083107e-01
-2.378124592808759652e-01
-2.687454050001773509e-01
-2.781215245522706825e-01
-2.424794520049741997e-01
-2.198866918171535900e-01
-2.772948238946966182e-01
-2.847758075344926088e-01
-2.757571877628826051e-01
-2.468365904831802127e-01
-3.106977465212552580e-01
-2.721440776694562524e-01
-2.800824990566606054e-01
-2.471885689822675980e-01
-2.938104630586098054e-01
-2.687889276886015755e-01
-2.539594840791191688e-01
-2.382242494115610898e-01
-2.534477324020266709e-01
-2.921021552112098019e-01
-2.346661466759968895e-01
-2.597564066271762506e-01
-2.478730256798687970e-01
-2.593326748811244920e-01
-2.850012047888447753e-01
-2.770988008921614343e-01
-2.407524345395439247e-01
-2.697676190216397041e-01
-2.911556266868084442e-01
-2.418237133770349268e-01
-2.522495907449287533e-01
-2.444034861433790062e-01
-2.840245671855831100e-01
-2.770996445786547135e-01
-2.395405631748437070e-01
-2.726848390870088568e-01
-2.626025956783195059e-01
-2.578349074732909640e-01
-2.879910778738355437e-01
-2.521220377336824137e-01
-2.710193386321337883e-01
-2.644588949859940641e-01
-2.854521770004420089e-01
-2.593782962872009934e-01
-2.682953174549757014e-01
-2.790635303260187161e-01
-2.428326054082282914e-01
-2.722503020241265892e-01
-2.231991761682963205e-01
-2.478473493994809151e-01
-2.510983400878497585e-01
-2.699024498589773224e-01
-2.753278710850550759e-01
-2.678535987283533482e-01
-2.379581054221218683e-01
-2.688103610944546640e-01
-2.585330929586958093e-01
-2.484038366005034693e-01
-2.915293590705827498e-01
-2.552813190579913405e-01
-2.988699866164153951e-01
-2.400249861203290758e-01
-2.889238375350779986e-01
-2.601306300391688642e-01
-2.459219147054715338e-01
-2.537203990886712779e-01
-2.360260791986155127e-01
-3.097721479764865005e-01
-2.599815570029810341e-01
-2.586602234123452915e-01
-2.398654592778532435e-01
-2.722722170339750836e-01
-2.829105212226328270e-01
-2.413599543344532306e-01
-2.541433383294735560e-01
-2.440649357236046313e-01
-2.493344828238075461e-01
-2.850511550414855377e-01
-2.691379409285207247e-01
-2.469655235272476268e-01
-2.851475300570985860e-01
-2.706415673356590279e-01
-2.519949050502590659e-01
-2.736502778190783025e-01
-2.600691277700548643e-01
-2.302904739304960646e-01
-2.536215933508098042e-01
-2.664830834581579655e-01
-2.457533270458520380e-01
-2.669507530000591600e-01
-2.624818770792716194e-01
-2.689919542358956139e-01
-2.716558720271339267e-01
-2.835758070947628218e-01
-2.437370441100581431e-01
-2.731264080216428969e-01
-2.569797525961766138e-01
-2.815550507142415837e-01
-2.686922073969865710e-01
-2.675697621052537944e-01
-2.539665645668558458e-01
-2.468202435697598451e-01
-2.752441002902200062e-01
-2.555947440414240712e-01
-2.430013557133054170e-01
-2.335750802300122775e-01
-2.965293359593630940e-01
-2.729651904349850167e-01
-2.537706102720959644e-01
-2.268028998146107145e-01
-2.430667766319601908e-01
-2.477028859069982381e-01
-2.937307444761170228e-01
-2.708203506693453444e-01
-2.844601814964289876e-01
-2.530517086498150769e-01
-2.742817726432811298e-01
-2.495150836706288011e-01
-2.320214177237996944e-01
-2.529170998908285561e-01
-2.764568793136779612e-01
-2.320432033838620012e-01
-2.415539427462289890e-01
-2.679762768688351837e-01
-2.260065490897986695e-01
-2.415346926440555264e-01
-2.583867968542286064e-01
-2.523190396150752912e-01
-2.711858582142102070e-01
-2.709431953635174084e-01
-3.009661167620480970e-01
-2.797291309646349200e-01
-2.446883198230360157e-01
-2.582630801771941265e-01
-2.496581557955372954e-01
-2.494750401629179937e-01
-2.384996214343975685e-01
-2.598287920527314054e-01
-2.468782345573188874e-01
-2.463792509293743216e-01
-2.555535607646410856e-01
-2.670240020522482993e-01
-2.356152476399129003e-01
-2.603689623761662464e-01
-2.218262193398617965e-01
-2.790575267257335845e-01
-2.375013511957098644e-01
-2.599614353204386941e-01
-2.634260028254657993e-01
-2.805814528309152900e-01
-2.409577709840936555e-01
-2.376451703876202304e-01
-2.549517935319509654e-01
-2.453671377554852429e-01
-2.728436034354533302e-01
-2.848086546383901130e-01
-2.758303603218019151e-01
-2.752163188959995122e-01
-2.703137526223909903e-01
-2.507849957468116786e-01
-2.725731543549101965e-01
-2.767557617484567856e-01
-2.370580967007513973e-01
-2.865461140064722856e-01
-2.497290117515796881e-01
-2.483075705235925634e-01
-2.687076892573667108e-01
-2.618485868628113167e-01
-2.770785060334020056e-01
-2.729189495933670440e-01
-2.582370763721127394e-01
-2.522883640522104454e-01
-2.837842954710148025e-01
-2.528357481092312065e-01
-2.620296851149405692e-01
-2.069866217796033081e-01
-2.386973090348993298e-01
-2.619137689968825677e-01
-2.594691234682366954e-01
-2.117268600951808799e-01
-2.572985301394291602e-01
-2.313590859124246557e-01
-2.494451957136850084e-01
-2.259873443136125037e-01
-2.723035171873131599e-01
-2.381705617150451371e-01
-2.561487395015202839e-01
-2.374244655703170170e-01
-2.574677325840947217e-01
-2.394996166299307450e-01
-2.382041904290556067e-01
-2.807712610248527807e-01
-2.517930341661733240e-01
-2.784243970204406948e-01
-2.701391948412256161e-01
-2.860338523203368455e-01
-2.778375389900519243e-01
-2.645366208651914741e-01
-2.813539738537578772e-01
-2.354641754680315002e-01
-2.518877086993648318e-01
-2.560779108224215395e-01
-2.560086988981551404e-01
-2.691825464205611640e-01
-2.819692557138783195e-01
-2.278848332425507939e-01
-2.760921580608018955e-01
-2.521123726775074125e-01
-2.464001974147698726e-01
-2.559536333711918132e-01
-2.717072775871731127e-01
-2.358572789573633588e-01
-2.773458932825777490e-01
-2.393842308585999445e-01
-2.356207996782657688e-01
-2.527655694619271864e-01
-2.405142058832527852e-01
-2.445449040514229844e-01
-2.321888628666060050e-01
-2.606121010435391017e-01
-2.673948839655963527e-01
-2.531140502461209918e-01
-2.614400465127296735e-01
-2.266541543791694424e-01
-2.681424740408887009e-01
-2.161181262651648838e-01
-2.540154951566703234e-01
-2.332804729934876420e-01
-2.492853647268186978e-01
-2.322839270517587373e-01
-2.712975665056597263e-01
-2.733409348083128410e-01
-2.551857299388916589e-01
-2.705146469966231981e-01
-2.598253623674418034e-01
-2.648715629172261332e-01
-2.632457002629839393e-01
-2.379270073464902768e-01
-2.431856137298543108e-01
-2.434842106795700734e-01
-2.570728003977886811e-01
-2.484659791919089644e-01
-2.631618881827683110e-01
-2.414968592503742295e-01
-2.589640491937798550e-01
-2.169679444642346744e-01
-2.300249194514586704e-01
-2.724257980153789171e-01
-2.219856956135718429e-01
-2.315740585030203469e-01
-2.441264337132024731e-01
-2.682776231283058310e-01
-2.639268088041459848e-01
-2.432332933246998952e-01
-2.601808821783818115e-01
-2.277909702152868254e-01
-2.368511471358587250e-01
-2.172521070770006557e-01
-1.960913143538940417e-01
-2.627234148382554535e-01
-2.466615584643453152e-01
-2.547137256201741917e-01
-2.556565319658127278e-01
-2.293977684752341872e-01
-2.496613304860097193e-01
-2.265640966068327988e-01
-2.245005287876586375e-01
-2.437061163511118345e-01
-2.683838624331646994e-01
-2.555006237104085476e-01
-2.643000384605568853e-01
-2.389823488474849267e-01
-2.640080918371728869e-01
-2.783930432277902933e-01
-2.232149974750722299e-01
-2.584364495163201658e-01
-2.611030338242200655e-01
-2.594542246669470087e-01
-2.806667693359177207e-01
-2.478488941675952295e-01
-1.997092523217599003e-01
-2.444037317361037465e-01
-2.506063028023453043e-01
-2.638605628673054149e-01
-2.622349111809347821e-01
-2.105830542591556331e-01
-2.194598646972389933e-01
-2.487615674431593038e-01
-2.726742348330971621e-01
-2.507632316921052373e-01
-2.222651150026059008e-01
-2.371830767274066554e-01
-2.655732150772720512e-01
-2.290459700622837769e-01
-2.606933790316658395e-01
-2.564980717745037331e-01
-2.350635676639456773e-01
-2.290789576895558011e-01
-2.580006058168480831e-01
-2.477494705807488651e-01
-2.489496889651112987e-01
-2.235313760930289495e-01
-2.804935371199229754e-01
-2.593308688585179711e-01
-2.519180253264839409e-01
-2.652052992578621815e-01
-2.151951893917484759e-01
-2.180078561020479533e-01
-2.589323451719534597e-01
-2.315955414301549276e-01
-2.590447715876061929e-01
-2.287781048682614726e-01
-2.309009000637182729e-01
-2.304598005354506207e-01
-2.501343017450013417e-01
-2.376119798748216327e-01
-2.089545506490101401e-01
-2.429007100262272900e-01
-2.684812748547402705e-01
-2.456497945539319883e-01
-2.807059270922844796e-01
-2.173515330349726771e-01
-2.512388721541044534e-01
-2.352531748272314593e-01
-2.580803640384508046e-01
-2.894976199865736399e-01
-2.395054657178209423e-01
-2.644626316995939419e-01
-2.617701082091437037e-01
-2.422494160820632680e-01
-2.625729526018811266e-01
-2.493806467435889240e-01
-2.434431489286565942e-01
-2.345305414471022254e-01
-2.101553954139099289e-01
-2.308406418365520907e-01
-2.136285922585186015e-01
-2.575249735690406938e-01
-2.437893174521629791e-01
-2.370222118712309589e-01
-2.756078738927373317e-01
-2.302530175505616561e-01
-2.455139000383795289e-01
-2.389601728032960115e-01
-2.536055381972114331e-01
-2.397925299837420643e-01
-2.329010449845931308e-01
-2.351705938004137186e-01
-2.539699608277466991e-01
-2.397674964358166017e-01
-2.461086991915223954e-01
-2.262814151473333257e-01
-2.583279787544363604e-01
-2.159678660613172374e-01
-2.325692536012823330e-01
-2.405777644358729206e-01
-2.585060085320129430e-01
-2.287545192299359487e-01
-2.167779060390150614e-01
-2.384711553340604362e-01
-2.569613176075982164e-01
-2.360850769361644841e-01
-2.472563673604007140e-01
-2.116444253181667401e-01
-2.554234336151784968e-01
-2.417893329247751688e-01
-2.291028405807976065e-01
-2.350218482555329336e-01
-2.384671999347507954e-01
-2.278017316667176884e-01
-2.298329133122374024e-01
-2.466315990734421204e-01
-2.193403013962019477e-01
-2.040402606389166706e-01
-2.429804729663851970e-01
-2.266327858980942689e-01
-2.253974358760551522e-01
-2.343254369142427629e-01
-2.514281978538590034e-01
-2.183879159415408333e-01
-2.462260968876341938e-01
-2.447311790226233408e-01
-2.624632978817468820e-01
-2.099435516266628388e-01
-2.377033706748908348e-01
-2.382364977385550420e-01
-2.408585899570703237e-01
-2.332548238670558161e-01
-2.099875575359487490e-01
-2.325525205605046553e-01
-2.300021191440252688e-01
-2.429123439702890463e-01
-2.367138920275929093e-01
-2.284213968926749327e-01
-2.388103543317231237e-01
-2.336936155854880681e-01
-2.288794724373660050e-01
-2.403278538482818694e-01
-2.846103519647751323e-01
-2.164665134721860396e-01
-2.443512459200575804e-01
-2.154573619976012377e-01
-2.286278737264256788e-01
-2.639540982975180361e-01
-2.316715422194316476e-01
-2.325415414154324290e-01
-2.551482761112930930e-01
-2.523640086340959710e-01
-2.135659307315678213e-01
-2.275391929867668916e-01
-2.113040597600640003e-01
-2.344846374813142620e-01
-2.287795876703737907e-01
-2.743952976716929060e-01
-2.337099975354816617e-01
-2.317573922115205021e-01
-2.445740047220379410e-01
-2.582645871254327652e-01
-2.492522797814635538e-01
-2.520899112345041937e-01
-2.956417871258875119e-01
-2.335005690968655623e-01
-2.180190189682460200e-01
-1.952749408975526235e-01
-2.419416818617483311e-01
-2.128460164898224871e-01
-2.459965585846196900e-01
-2.412479937703104482e-01
-2.189732951661007010e-01
-2.651029112852446024e-01
-2.043647973052344080e-01
-2.325117919600184768e-01
-2.138817595957654971e-01
-2.785508470360116284e-01
-2.192654600240769580e-01
-1.959405637879761686e-01
-2.416786272256032375e-01
-2.320487106023962909e-01
-2.249926637713656752e-01
-2.201861849891408873e-01
-2.262554276675222686e-01
-2.609603009700893206e-01
-2.096016435688626833e-01
-2.427996618033514964e-01
-2.540695005890473701e-01
-2.214053979538685990e-01
-2.170040957427160633e-01
-2.281981589738590055e-01
-2.288569403574652328e-01
-2.424381821687197625e-01
-1.996991595034074418e-01
-2.024146596399225839e-01
-2.687045118539462818e-01
-2.393517238021193594e-01
-2.402927724540794840e-01
-2.084747805331708115e-01
-2.193397877894773806e-01
-2.089410607906037609e-01
-2.332357903035707780e-01
-2.492907668205529836e-01
-2.203348119575110342e-01
-2.066626722523237092e-01
-2.320318743351610369e-01
-2.598746893850604756e-01
-2.082423969124106988e-01
-2.136922203679192944e-01
-2.036527393879010994e-01
-2.355333447397578439e-01
-2.211296034172262892e-01
-2.254787805321655236e-01
-2.272464497071425282e-01
-2.335442295308083338e-01
-2.273821321365953885e-01
-2.591653156714550654e-01
-2.435602410819106833e-01
-2.354752305817773284e-01
-2.090465681259574826e-01
-2.420838743227018974e-01
-2.100190538250501504e-01
-2.144613348094521199e-01
-2.224537919852015988e-01
-2.540863999681367558e-01
-2.427477593905459918e-01
-2.228202922287343957e-01
-2.518757121430867940e-01
-2.093095224134438326e-01
-2.444618948594159957e-01
-2.254873739424792800e-01
-2.165875277015452960e-01
-2.238194039553074166e-01
-2.295318772214330616e-01
-2.274329944322170394e-01
-2.389749989773198302e-01
-2.261896838716386249e-01
-2.402841782950115579e-01
-2.297720593465265027e-01
-2.312477483015614732e-01
-2.125515767810559620e-01
-2.235938209594558468e-01
-2.583573040959380451e-01
-1.989574759826335804e-01
-2.257985342034311560e-01
-2.372495652942570588e-01
-2.200561819255801577e-01
-2.506402052368137956e-01
-2.237872683662905926e-01
-2.036672371112604740e-01
-2.231298088474077124e-01
-2.045739083926592095e-01
-2.338488904648859668e-01
-2.186151441180996247e-01
-2.285230331434112139e-01
-2.362287103658793908e-01
-2.071089221301660177e-01
-2.081068716660023910e-01
-1.971693665118375294e-01
-2.376701700535759632e-01
-2.365906355020440666e-01
-2.295007271982759112e-01
-2.262397658660087463e-01
-2.028456278282515513e-01
-2.527466497465519213e-01
-2.413677656710830621e-01
-2.219472357775794658e-01
-1.915716333002254745e-01
-2.152043810132946433e-01
-1.913990901019513302e-01
-1.927867621081472138e-01
-2.011395590793835786e-01
-2.149355484562593954e-01
-2.401859915778006838e-01
-2.074692880570699338e-01
-2.147626973218048629e-01
-2.208148218008291197e-01
-2.025142173820739799e-01
-2.060682584583492516e-01
-1.980123587890766368e-01
-2.089810334074699016e-01
-2.343923737712855226e-01
-1.928660036606759665e-01
-2.314850386897443768e-01
-2.175144089916296597e-01
-2.102698330200929999e-01
-2.142674709004790679e-01
-2.345050957908660638e-01
-1.827702049285047092e-01
-2.396300074422895166e-01
-1.917091635048421283e-01
-2.313545421638831812e-01
-2.158712778930611531e-01
-2.237732618625907222e-01
-2.133773126869444314e-01
-2.196910709010790330e-01
-1.991761905345909578e-01
-2.203208813439735958e-01
-2.039109054911270869e-01
-2.301946075018923010e-01
-2.222489803702937805e-01
-2.450449915321604444e-01
-2.372075851935820379e-01
-2.466414868091486579e-01
-2.465584101026510599e-01
-1.998212775952684095e-01
-2.126922492574385148e-01
-2.106060068910946825e-01
-2.012770579814901206e-01
-2.152201177259141507e-01
-2.471580862855685123e-01
-2.255795292286544296e-01
-2.217424950931797534e-01
-2.259417192031338839e-01
-2.378375673583811856e-01
-2.341400814595755442e-01
-2.118712560504174836e-01
-1.928646569703900693e-01
-2.239377388380194567e-01
-2.148056874168237096e-01
-2.362756652713697003e-01
-2.206521360091672213e-01
-2.043819382337012935e-01
-2.315667554471237954e-01
-2.397132317939579538e-01
-2.192401537364266073e-01
-2.318925560719568568e-01
-2.160671473020402411e-01
-2.148217313978831866e-01
-2.301976204173270257e-01
-2.096743957911101908e-01
-2.191988425599802059e-01
-2.397964167367568067e-01
-2.121718673465802785e-01
-2.239010546848703986e-01
-1.886641437171935887e-01
-2.148810933191815931e-01
-1.902316129351249441e-01
-2.219191368948261189e-01
-2.226333702026378480e-01
-2.148993813578553014e-01
-2.310183016598047478e-01
-2.326805671531206321e-01
-2.301393598224022452e-01
-2.292339505286924428e-01
-2.169360876250188697e-01
-2.129678164303528687e-01
-2.346567988330904853e-01
-2.125965660682310188e-01
-2.107365757450508914e-01
-2.047801089436842858e-01
-1.913123147674160029e-01
-2.268985770289668469e-01
-2.006227446593287778e-01
-2.063604243722659548e-01
-2.152114890539938985e-01
-2.088309362386470136e-01
-2.241427826958901082e-01
-2.035274296949969863e-01
-2.073365410786775775e-01
-2.043558649977199604e-01
-1.636974489209766515e-01
-1.807290439812911931e-01
-2.360534768900184877e-01
-2.102772072031063311e-01
-1.931727501371702516e-01
-2.210321674780243439e-01
-1.828527706929872210e-01
-1.998402770389304528e-01
-2.000203228078347162e-01
-1.931764811794049186e-01
-2.371724920974800366e-01
-2.069448844895942496e-01
-2.146252873418862395e-01
-2.324815343882555285e-01
-2.441983960104779916e-01
-2.275087839234321008e-01
-2.197013650021090725e-01
-1.991879388085950331e-01
-2.083421296029978054e-01
-2.393104267342274771e-01
-2.123470455494710918e-01
-1.913345329365725433e-01
-2.074412081721713208e-01
-2.064266001779997972e-01
-2.091278308044984269e-01
-2.120975478898187716e-01
-1.942648475741200753e-01
-2.060948622749601000e-01
-2.027785249299396408e-01
-1.899433591893269213e-01
-2.081753677550493009e-01
-2.228413210961436297e-01
-2.085134333087634295e-01
-2.108521772046914600e-01
-2.250158211231467753e-01
-2.148466147300868712e-01
-2.196461853133907793e-01
-2.089006517125162332e-01
-2.198525304492110477e-01
-1.934027793457868127e-01
-2.004759972269569424e-01
-1.980227523183547833e-01
-2.254307331807005044e-01
-2.085942888201244572e-01
-1.939038896823855329e-01
-2.073516011277809490e-01
-2.375381532068642776e-01
-2.168797110405726314e-01
-1.942004948512503493e-01
-1.781599622169899588e-01
-2.054818258452833502e-01
-2.251440040122831276e-01
-2.060472850260786082e-01
-2.073985691276663546e-01
-2.267420720616292185e-01
-2.114138185501042155e-01
-1.975329156616028592e-01
-1.908369114332271743e-01
-2.153338227707793651e-01
-2.193718608382464186e-01
-2.047055440291298822e-01
-2.163907323431544794e-01
-2.037328764521749158e-01
-2.270721785689830408e-01
-2.150833255462018534e-01
-2.065177454193841688e-01
-2.237432784114725681e-01
-2.051069397832360752e-01
-1.857334248128681420e-01
-2.084879012374230567e-01
-2.056637429902231085e-01
-2.022352079089401455e-01
-2.101101423796705725e-01
-1.964310153378173718e-01
-2.034986377319613626e-01
-2.031219368090126376e-01
-2.069368725411379062e-01
-1.927670898757485873e-01
-2.228929477269210313e-01
-1.690265797773047862e-01
-1.864682892043130202e-01
-2.068918141896226581e-01
-2.244294002510573982e-01
-1.902295088039131776e-01
-2.025724772227244785e-01
-1.903160660920241998e-01
-1.949652425758978125e-01
-2.127993964630910395e-01
-2.215533461563988782e-01
-2.187512054914038662e-01
-2.154408328320734645e-01
-2.279054816233375136e-01
-1.795609405724799545e-01
-2.077153647890928045e-01
-2.009428412439333567e-01
-1.760466320687917585e-01
-1.880706531436290019e-01
-2.208277011165301895e-01
-2.048453432462190582e-01
-2.283320318171435659e-01
-1.820393335469351892e-01
-1.998070406457033710e-01
-2.081954024412454307e-01
-2.231729050375061418e-01
-2.299485795753382633e-01
-1.890234827520312355e-01
-2.186760857733365260e-01
-1.875605430428341769e-01
-1.922629086042168534e-01
-2.045922849268912991e-01
-1.911830006618198685e-01
-1.965249985483718542e-01
-1.871478893372057195e-01
-1.621637943868733112e-01
-2.269105934548549808e-01
-2.065710999658206537e-01
-1.857437871352038972e-01
-2.002633233309068228e-01
-1.913065002435334061e-01
-1.993108541823276902e-01
-2.272016117070873586e-01
-1.690422030977859480e-01
-1.839048097897337808e-01
-1.667429848988879471e-01
-2.146668513070194573e-01
-1.971327414304420711e-01
-1.871121459081628302e-01
-2.123963410944023911e-01
-1.622685222273256844e-01
-1.960297611705221765e-01
-2.214005166126156443e-01
-1.942567518791832315e-01
-1.696862065653698126e-01
-1.853903220952342334e-01
-2.100694028180451478e-01
-1.779475086504245240e-01
-2.243371324652511101e-01
-1.827381948380883969e-01
-1.862678134696895693e-01
-1.933466086583153498e-01
-1.801707546041565466e-01
-2.031451901367642976e-01
-2.117517302264806389e-01
-1.783550200722503754e-01
-1.798853187650990004e-01
-2.082519921003435914e-01
-2.155542807336651989e-01
-1.764515507197964572e-01
-2.042320898605907153e-01
-1.775410644642451963e-01
-2.287963658733189465e-01
-2.169092341180088868e-01
-1.876164215055276252e-01
-2.164327078418378236e-01
-2.055588543575220528e-01
-2.252261525235355610e-01
-2.096347659007222475e-01
-1.987813719900634601e-01
-2.084654642646583123e-01
-2.236322738497745766e-01
-2.008951246388536171e-01
-2.096349819966798478e-01
-2.004962576423006682e-01
-1.777590616104667287e-01
-1.808120190078859324e-01
-2.009769287459787779e-01
-2.202043471545129805e-01
-1.988955617000521814e-01
-2.059020079572105866e-01
-2.005204266583848205e-01
-2.294348620951342510e-01
-1.939035788860947740e-01
-1.759408383565421730e-01
-2.103990573174700507e-01
-1.796683352936261635e-01
-1.966229969003301381e-01
-2.191481477476563966e-01
-1.876822240319250823e-01
-1.837771725390207611e-01
-2.198276979727897817e-01
-2.251714264401116494e-01
-1.959206434092864713e-01
-2.050385369061838714e-01
-1.930584403930462600e-01
-2.190979547060154520e-01
-1.968903732017761032e-01
-2.023193510982812526e-01
-1.872766815075857794e-01
-2.142167505487972967e-01
-2.111561221503692742e-01
-2.061255485209893545e-01
-1.872499330779716087e-01
-2.043838049869421691e-01
-1.770345633319375667e-01
-2.202611428529027415e-01
-1.879741598560447091e-01
-1.924496788037602379e-01
-1.914930532965045118e-01
-1.828351453946262528e-01
-2.200565715360217889e-01
-2.148750419297209557e-01
-1.719587046227532556e-01
-1.866033355856604736e-01
-1.806077630972263148e-01
-2.189672011728788226e-01
-1.730187061315082431e-01
-1.745680520508612332e-01
-1.804141986998643588e-01
-1.852449307544090096e-01
-1.973339674558032553e-01
-1.998801474619692486e-01
-1.906290935735001080e-01
-1.897220846608344558e-01
-1.681465827046938477e-01
-1.949129219051430884e-01
-1.915784118358673793e-01
-2.177250426018460527e-01
-2.063327733700651700e-01
-1.681277478349145205e-01
-1.914212603796571488e-01
-2.084272083149989185e-01
-1.910135335632964504e-01
-1.935554609927940817e-01
-2.143651583040748765e-01
-1.853087167851956707e-01
-2.039589361401628054e-01
-1.958935014494165017e-01
-1.972902767751533171e-01
-1.910537850118501080e-01
-1.828453259305900247e-01
-2.062666865745514944e-01
-2.172115465150244729e-01
-1.954951829625738713e-01
-2.007945516003994402e-01
-1.994010835423605521e-01
-1.908502445930849722e-01
-1.939044985045067504e-01
-1.882562932008600143e-01
-2.030251235710224256e-01
-1.853526381522441757e-01
-2.022561703118525844e-01
-1.789749792730293554e-01
-1.779539321088418058e-01
-2.015960947043340667e-01
-2.301686477406936215e-01
-1.921454621894444492e-01
-2.061102244297799146e-01
-2.236833858937433694e-01
-2.141852364628920591e-01
-1.902738141526216786e-01
-1.888903339164860196e-01
-2.107459269729611839e-01
-2.008214587704570953e-01
-2.122560007591627329e-01
-2.000310992244344610e-01
-2.157185330215508623e-01
-1.562317422363352637e-01
-1.795975864720431026e-01
-2.030233418742019014e-01
-1.769389003153951090e-01
-1.971322762059068423e-01
-1.961876518894447585e-01
-1.544144431927026440e-01
-2.248612981265158406e-01
-2.041812033816804428e-01
-1.936720256254383377e-01
-1.777176976088090388e-01
-1.841580048676961512e-01
-1.782202582533997659e-01
-1.839503997849719630e-01
-1.912865227348522490e-01
-1.770870680948180009e-01
-1.954068825843193191e-01
-1.600378214290240075e-01
-1.943151001870916939e-01
-1.968899404375166751e-01
-1.790187489564646905e-01
-1.893973503404283720e-01
-1.661630638357846634e-01
-1.925047250593449610e-01
-1.883709632894270403e-01
-2.154677356208215544e-01
-2.048036703590178642e-01
-2.172561050161002372e-01
-1.891393873612033372e-01
-1.837282551598904412e-01
-1.906952352394614414e-01
-1.888934053414580705e-01
-1.853840336103553255e-01
-2.231480575235830210e-01
-1.788003779492708945e-01
-1.689531619394973871e-01
-1.679491618667270370e-01
-1.963320829713328941e-01
-1.673015643111893103e-01
-2.094333309327078563e-01
-1.850649893883109520e-01
-2.011118984117991060e-01
-1.509941998989276501e-01
-1.552916794989454841e-01
-1.769941219598736293e-01
-1.868307383161013913e-01
-1.708842591507030440e-01
-1.367412054079418238e-01
-1.875819533562582686e-01
-1.393757141772114516e-01
-2.067436130474852307e-01
-2.029724915978415867e-01
-1.748420498133246848e-01
-2.052174689788223705e-01
-1.944142371568404193e-01
-1.896515961902976444e-01
-2.028069239649989419e-01
-1.854912485008377299e-01
-1.863132915209143314e-01
-1.815303045645642044e-01
-1.609955345399612381e-01
-1.890575107309300229e-01
-2.187681183737956170e-01
-1.677006882494261886e-01
-1.595672700507253516e-01
-1.989449235512966152e-01
-1.889815402492667218e-01
-1.874673157742038354e-01
-1.844487105035571561e-01
-1.880041200202214324e-01
-2.089369018760995900e-01
-1.885617059131634576e-01
-1.753848789587574564e-01
-1.584565834937045614e-01
-1.830824041471928454e-01
-2.334506866884914489e-01
-1.605319895804229458e-01
-1.875322860851197371e-01
-1.870751939752905990e-01
-1.987060180592573611e-01
-1.637636739148254916e-01
-1.780461730693224665e-01
-1.781257790196930091e-01
-1.842017068013746817e-01
-1.926964893084978370e-01
-1.772923772966221445e-01
-1.800258640504951435e-01
-1.743669916382238616e-01
-1.919085700788601967e-01
-2.067417518254658082e-01
-1.669735071131979165e-01
-1.973365582886121572e-01
-1.887187042963791583e-01
-1.996942238650298851e-01
-1.508151455463528356e-01
-2.027024858566947030e-01
-2.168480212459888146e-01
-1.962060090775569199e-01
-1.668439417178906037e-01
-1.730892290535823164e-01
-1.680699555441911297e-01
-1.826771791217513541e-01
-1.847180552259541642e-01
-1.937679491707279544e-01
-1.512692414298147381e-01
-1.902610864432370541e-01
-1.800887736381215909e-01
-2.155394417539073237e-01
-1.691028124724878734e-01
-1.666268184733335767e-01
-1.883838227380384700e-01
-1.766319247765449907e-01
-1.905443139091745619e-01
-1.615920689284782719e-01
-2.162680402550500591e-01
-1.805771714126680194e-01
-1.742857677199787236e-01
-1.925420387376978459e-01
-1.978543298974845821e-01
-1.959249444307826771e-01
-1.674726681314404608e-01
-1.707736398925758237e-01
-1.844834923100649449e-01
-1.750837876088369716e-01
-1.793639297464621474e-01
-1.588795613825185193e-01
-1.685524808496596250e-01
-1.737384151117298270e-01
-1.832320412988468206e-01
-2.018293851572544595e-01
-1.671282902719927466e-01
-1.850983591657615057e-01
-1.664876570639996778e-01
-2.031998153146646335e-01
-1.958792925062933232e-01
-1.779561703692993657e-01
-1.829294469321993133e-01
-2.095890275645436174e-01
-1.480960643450711101e-01
-1.658453867356576850e-01
-1.804239507389690522e-01
-1.777802190536156846e-01
-1.838916580364604036e-01
-1.876095119290127622e-01
-1.881650151507658908e-01
-1.713211654442234333e-01
-1.933283046752526380e-01
-1.718532142487359804e-01
-1.773263381473928757e-01
-1.488529876466124224e-01
-1.808645518048085099e-01
-1.776037503668756456e-01
-1.958206529602949941e-01
-1.805643938035850216e-01
-1.710710977476976868e-01
-1.808826099219175143e-01
-1.792380398716177936e-01
-1.870932964401590404e-01
-1.770288004259758519e-01
-1.409876596947764182e-01
-1.939426395167224704e-01
-1.852944515365543832e-01
-2.030323807861052765e-01
-1.949145869133259712e-01
-1.735936903642566476e-01
-1.549177353826204917e-01
-1.503912914021556801e-01
-1.645718590852162100e-01
-1.772817271881200751e-01
-2.051851257886958546e-01
-1.657785567209959510e-01
-2.052094100812786315e-01
-1.860503486384834093e-01
-1.727485667840729100e-01
-1.497633843478599625e-01
-1.841008595713151674e-01
-1.977461253361500471e-01
-1.850723211728670381e-01
-1.662236583978884963e-01
-1.995174936284513090e-01
-1.811065833960952831e-01
-1.704111548922965236e-01
-1.837555726514519261e-01
-1.930181170537962343e-01
-1.652098403727380038e-01
-1.875895854760857018e-01
-1.953035818005278423e-01
-1.868303357699426237e-01
-1.768660584325548457e-01
-1.721594210699483318e-01
-1.478471875676971581e-01
-1.894688903393871859e-01
-1.838587361753569460e-01
-1.913371202638338708e-01
-1.603598588518439227e-01
-1.856564354801447936e-01
-1.729106331983782385e-01
-1.883707168512879504e-01
-1.740768055000355141e-01
-1.528004777307060413e-01
-1.505485267589773690e-01
-1.881332475653337555e-01
-1.719508832971871071e-01
-1.567285351489199896e-01
-1.878283804702522430e-01
-1.613002317586400558e-01
-1.926097781790355179e-01
-1.769196269688828593e-01
-1.358412277958955527e-01
-1.705829972739508760e-01
-1.956789436276155647e-01
-1.727588633944268648e-01
-2.141740516820291873e-01
-1.633151211527038849e-01
-1.751576535733657125e-01
-1.726919588838237984e-01
-1.895217496970795779e-01
-1.644143433472521343e-01
-1.781727523430280957e-01
-2.031882312714271555e-01
-1.825113481395735371e-01
-1.609547885889121843e-01
-1.822527015741288448e-01
-1.722461358337337711e-01
-1.657571238842095451e-01
-1.753496422798023757e-01
-1.778941718281357720e-01
-1.560373554141795682e-01
-1.694547671184084836e-01
-1.835036454164772901e-01
-1.818789379562798791e-01
-1.647465918771371107e-01
-1.586182931341529323e-01
-1.518254837883576680e-01
-1.640550135843586721e-01
-1.707722311359241574e-01
-1.954184841683107576e-01
-1.787903761689411675e-01
-1.478635123912373506e-01
-1.583136602800765402e-01
-1.672234873654237786e-01
-1.685866375317852384e-01
-1.843469225345769069e-01
-1.884142224046467806e-01
-1.691731379804111701e-01
-1.423043144116549474e-01
-1.808713335256599830e-01
-1.688370357344214645e-01
-1.500085965388912035e-01
-1.716109462734062840e-01
-1.880779538387606364e-01
-1.891118119548578225e-01
-1.517641572233459080e-01
-1.874325104128393427e-01
-1.636289497823454064e-01
-1.711881539757504900e-01
-1.746376410679239544e-01
-1.654274531866620213e-01
-1.447084504887246603e-01
-1.805676303683932671e-01
-1.933756464326291946e-01
-1.468176799867048354e-01
-1.732138961968221480e-01
-1.850125126483585236e-01
-1.591746378808261420e-01
-1.654096091574038530e-01
-1.812221490387100897e-01
-1.895493731142134652e-01
-1.837690088117827081e-01
-1.469976757677045054e-01
-1.698391538455388816e-01
-1.622191087010909083e-01
-1.452912764819596636e-01
-1.834278573722343819e-01
-1.978981864319261375e-01
-1.717629843865312311e-01
-1.401776255250457570e-01
-1.642354731730565343e-01
-1.814266696143607693e-01
-1.922711748652684571e-01
-1.927293312885344778e-01
-1.417119540724724180e-01
-1.732265614132139642e-01
-1.605044371805876835e-01
-1.866139202616635129e-01
-1.892347037560647705e-01
-1.669115978167919900e-01
-1.664828985430563957e-01
-1.544344880262606967e-01
-1.489234681437434094e-01
-1.725422503559276843e-01
-1.500625837607645618e-01
-1.911284511758220561e-01
-1.917413272627965515e-01
-1.684986604455134818e-01
-1.965490821180020387e-01
-1.413544869164569118e-01
-1.904405218809270273e-01
-2.073646310489709599e-01
-1.519078712339892445e-01
-1.751319850547311263e-01
-1.490136888484141497e-01
-1.775767676925309180e-01
-1.441601618195228751e-01
-1.487851498986687004e-01
-1.565756420900714097e-01
-1.708492201880537908e-01
-1.774389850881015196e-01
-1.774807767283062554e-01
-1.307798606408986930e-01
-1.650024748209512337e-01
-1.738690561454252215e-01
-1.637883909268815774e-01
-2.022406101884242358e-01
-1.621652584428169286e-01
-1.561561238207683777e-01
-1.575530460511877229e-01
-1.667594538757625477e-01
-1.488604896211915274e-01
-1.502238009413878195e-01
-1.833592864984477933e-01
-1.799434276364682839e-01
-1.922943889974835785e-01
-1.381887961157754197e-01
-1.952265029744770786e-01
-1.685183364111263460e-01
-1.694567168600428497e-01
-1.853046022394322367e-01
-1.475052223844618426e-01
-1.765038368661009938e-01
-1.845951845931780022e-01
-1.492805368052443904e-01
-1.574105610954563694e-01
-1.485518367802682871e-01
-1.592012146869510869e-01
-1.451684213586209304e-01
-1.788978048899585449e-01
-1.561905814852518337e-01
-1.536327750834318440e-01
-1.697286386715260997e-01
-1.868426906061453341e-01
-1.547936118488882351e-01
-1.912807759352279646e-01
-1.737284180082604435e-01
-1.702857569743082555e-01
-1.590145325152176603e-01
-1.629758832227725107e-01
-1.424410450143502316e-01
-1.536268501385194274e-01
-1.690240663435224333e-01
-1.670300731691740093e-01
-1.454801514012468988e-01
-1.887144333748326241e-01
-1.725042273444311047e-01
-1.736490555993560336e-01
-1.452861152461089600e-01
-1.554364098416996520e-01
-1.798511680754723008e-01
-1.494942447344496661e-01
-1.360655610221992995e-01
-1.718298261045418662e-01
-1.546340212948010828e-01
-1.810323546854403776e-01
-1.742699671243993498e-01
-1.459588551362597797e-01
-1.235436171787959725e-01
-1.418352955092655743e-01
-1.686381240551471095e-01
-1.615168488461387053e-01
-1.597270653918516636e-01
-1.597740782967275175e-01
-1.686185736641721833e-01
-1.644763969820999538e-01
-1.506090697330944028e-01
-1.611704236442869365e-01
-1.382873312589293080e-01
-1.329660418434814584e-01
-1.655209953596741834e-01
-1.501167917024665843e-01
-1.735699212650370638e-01
-1.713680361425272969e-01
-1.563192529129349695e-01
-1.579459557335422537e-01
-1.557959282242110666e-01
-1.560995400501316577e-01
-1.580010933557471908e-01
-1.721143294426608072e-01
-1.436897678908200526e-01
-1.253288407361208279e-01
-1.889792017520812162e-01
-1.807490879201746892e-01
-1.788994151661719156e-01
-1.580494691412134833e-01
-1.563615606859006246e-01
-1.426709361012046817e-01
-1.673223190212106692e-01
-1.782286774187112899e-01
-1.972972515462919907e-01
-1.425270067382930494e-01
-1.729479756911924682e-01
-1.826456572721728566e-01
-1.660174282827259207e-01
-1.417007640179054895e-01
-1.836343445070874880e-01
-1.726429409125900261e-01
-1.434208290615271164e-01
-1.604549243006963555e-01
-1.549862838499206918e-01
-1.516523270647647803e-01
-1.833770901854474278e-01
-1.281573451162748012e-01
-1.669495698900642644e-01
-1.330131276957245423e-01
-1.752292878283878697e-01
-1.552995947563475532e-01
-1.648248134419094679e-01
-1.856893494223783581e-01
-1.424594866182671560e-01
-1.302583559524618240e-01
-1.492856198356234954e-01
-1.924669165171136731e-01
-1.498001208412396701e-01
-1.533206130982097681e-01
-1.329513460718333706e-01
-1.359883942439268356e-01
-1.471117890258162031e-01
-1.538263651975411983e-01
-1.571506821820287114e-01
-1.539778220268807618e-01
-1.650842037653574013e-01
-1.574812487011696405e-01
-1.646341445983263707e-01
-1.178892920081936330e-01
-1.409053120727152275e-01
-1.604093502421924666e-01
-1.578398849659908287e-01
-1.658116879382763031e-01
-1.451885302102443875e-01
-1.359569196328099805e-01
-1.654421794939749391e-01
-1.519983057808548810e-01
-1.776502204341497415e-01
-1.722352045930008180e-01
-1.469143372850901241e-01
-1.424432269815663066e-01
-1.422418774317416590e-01
-1.742281681829789819e-01
-1.635990281183953843e-01
-1.453204293353528853e-01
-1.327527585206920713e-01
-1.369655425674761173e-01
-1.497915637158183100e-01
-1.144863491788905285e-01
-1.775215739401668213e-01
-1.464717576271808153e-01
-1.766453316161379350e-01
-1.386812761600995092e-01
-1.278070546116756301e-01
-1.328362270657732491e-01
-1.524502749060235307e-01
-1.547465976247875408e-01
-1.623370344390069886e-01
-1.626391286299287975e-01
-1.062315595670903778e-01
-1.597583949653515467e-01
-1.678810402664045465e-01
-1.230014269732618570e-01
-1.687326591638529383e-01
-1.637360718465724063e-01
-1.368973675225140796e-01
-1.461580977637389478e-01
-1.455262407747903997e-01
-1.279018680162500865e-01
-1.495092191083079447e-01
-1.735114738227140352e-01
-1.485128730359639992e-01
-1.332545196627057948e-01
-1.441423173656426471e-01
-1.335098960092950815e-01
-1.502444001694610842e-01
-1.535927973087718446e-01
-1.744243601022030243e-01
-1.539591520315184148e-01
-1.604979387615061426e-01
-1.520075900559744730e-01
-1.295773000460617996e-01
-1.346194960354895054e-01
-1.537662128259690009e-01
-1.109592134840265698e-01
-1.552148931005691845e-01
-1.627220478494644795e-01
-1.514378448231243901e-01
-1.338334928687506253e-01
-1.662332644446987973e-01
-1.473048786610351435e-01
-1.292282804777445948e-01
-1.471962585778729959e-01
-1.266040740019966637e-01
-1.232109192824866473e-01
-1.556711085767581437e-01
-1.244433121516670404e-01
-1.649026272918867053e-01
-1.512360529193982339e-01
-1.194025196656629817e-01
-1.397596192611008925e-01
-1.189366377991693258e-01
-1.680896502979803975e-01
-1.581448034145310211e-01
-1.526952591297976447e-01
-1.501947204055329999e-01
-1.712989205239534019e-01
-1.668761137311072784e-01
-1.145370701714572975e-01
-1.665193310091477308e-01
-1.576529156865023873e-01
-1.390702652014841334e-01
-1.374226984659370765e-01
-1.580820669667836187e-01
-1.378852489295269157e-01
-1.378172671013831729e-01
-1.597911474195951864e-01
-1.673342450791512337e-01
-1.235356252304841973e-01
-1.584030124864454492e-01
-1.248797657441339248e-01
-1.383585940447701335e-01
-1.630512190591089094e-01
-1.459146393052840884e-01
-1.280960066975467271e-01
-1.312495253548811580e-01
-1.162563320431064945e-01
-1.276515953920406843e-01
-1.627421138576857496e-01
-1.257055331620366978e-01
-1.574439166682589097e-01
-1.539730347376350728e-01
-1.128371371306542414e-01
-1.519979114530696507e-01
-1.248285644100104036e-01
-1.279450321281074832e-01
-1.200351746124432295e-01
-1.564215957517861577e-01
-1.571340206805357242e-01
-1.301905294790013379e-01
-1.372586866025469754e-01
-1.469655089520657820e-01
-1.185032405107667997e-01
-1.513876607002655472e-01
-1.196945153402608764e-01
-1.336234600877341805e-01
-1.686714217249519754e-01
-1.199663895025397942e-01
-1.333474503745700757e-01
-1.606468273867327490e-01
-1.184978183721129008e-01
-1.082918855720923224e-01
-1.508498366650800060e-01
-1.637400559059259963e-01
-1.016190347578786041e-01
-1.591587544199186688e-01
-1.447505156250253333e-01
-1.430148150894580694e-01
-1.369146411564469146e-01
-1.291757263259611099e-01
-1.458834983403552443e-01
-1.494923277616468371e-01
-1.513912497160821991e-01
-1.617242256845513870e-01
-1.027158289262767310e-01
-1.175538904568608212e-01
-1.304537987667780952e-01
-1.466498146101472555e-01
-1.453640084504959629e-01
-1.136419063218454817e-01
-1.419673347870258340e-01
-1.382372359933273787e-01
-1.100812635349634611e-01
-1.010727377440790997e-01
-1.288499226766196271e-01
-1.230737975412387608e-01
-1.336007065334912647e-01
-1.223111986524709760e-01
-1.476694910543315253e-01
-1.431324765123544451e-01
-1.422471060522232378e-01
-1.477660304107538403e-01
-1.392937072926064834e-01
-1.159456750312116424e-01
-1.357902073870621562e-01
-9.065420417740657766e-02
-1.595239889109321685e-01
-1.298087207604116111e-01
-1.441281937678344782e-01
-1.561878347716222082e-01
-1.352559423158024576e-01
-1.338330807477597639e-01
-1.272695676041359358e-01
-1.447197615883215327e-01
-1.333917686530763369e-01
-1.520602089300561177e-01
-8.293205689298355221e-02
-1.455328061481269142e-01
-1.338382575325395840e-01
-8.989329564611805989e-02
-1.435036898169769481e-01
-1.429792903193684850e-01
-1.317748894592919995e-01
-1.193216388335494593e-01
-1.710274808557176451e-01
-1.515942842667301893e-01
-1.266859502742023191e-01
-1.302497231140926082e-01
-1.038038248885054249e-01
-1.180302742882615857e-01
-1.458832930855833987e-01
-1.361020320454252031e-01
-1.226497493252982907e-01
-1.434890815634367878e-01
-1.209723774160227361e-01
-1.161387748355301175e-01
-1.262278171397481219e-01
-1.320557666036282496e-01
-1.360505884248515984e-01
-1.362558026324531268e-01
-1.542283112729124217e-01
-1.200161365550156262e-01
-1.363830458682418478e-01
-1.365077509280001045e-01
-1.381489322251763796e-01
-1.447338428738196570e-01
-1.078972236529492923e-01
-1.345724036386722888e-01
-1.361645969008566104e-01
-1.412809397167623104e-01
-1.493892588816094769e-01
-1.055679888284430934e-01
-1.522695324158843677e-01
-8.829077026648197990e-02
-1.562038926610608558e-01
-1.162229393418594270e-01
-1.088060824357343914e-01
-1.264724772445465495e-01
-1.369076847525394769e-01
-1.285856824806827503e-01
-1.113555849982241636e-01
-1.344258704179376596e-01
-1.261456487464538978e-01
-1.521034969083134292e-01
-1.417727163104552934e-01
-1.394887246360122235e-01
-1.611871945561998976e-01
-1.242904942027312082e-01
-1.050316991405780970e-01
-1.371348668165700002e-01
-1.168103192713610683e-01
-1.252391958717291309e-01
-1.414652605753840275e-01
-1.416596621952454504e-01
-1.393110932348624043e-01
-1.264146594249388189e-01
-1.263257559341695035e-01
-1.513422453423253766e-01
-1.755495523930800661e-01
-1.713868893404202343e-01
-1.188638984186562719e-01
-1.391641742429163553e-01
-1.187449333977392552e-01
-1.256355828310838085e-01
-1.201753852652563126e-01
-1.418124309490579882e-01
-1.084027990777279016e-01
-1.391730645457623927e-01
-1.081709388797895410e-01
-1.304129075628366052e-01
-1.409656794729115536e-01
-1.254585166668062690e-01
-1.039132358647731347e-01
-1.060006193977639788e-01
-1.242555165545321805e-01
-1.428749992615136466e-01
-1.404616006433742348e-01
-1.175919495755138877e-01
-1.066907514290858228e-01
-1.190890151062469621e-01
-1.295834938642982936e-01
-1.441982598239290592e-01
-1.477193551786751269e-01
-1.309769957294147358e-01
-1.144490999732045988e-01
-1.279609692334910398e-01
-1.528839026404730239e-01
-1.206618945730431047e-01
-1.011366712143063201e-01
-1.087544870381842721e-01
-1.221256711067834066e-01
-1.213361788908484951e-01
-1.143993113498332076e-01
-1.274023102361764859e-01
-1.393845760143683221e-01
-1.004753499084072993e-01
-9.804759310266009109e-02
-1.198345747943068001e-01
-1.280195083670499501e-01
-1.425672515455055911e-01
-1.066104107402297413e-01
-1.308356461471685273e-01
-1.301857580230611489e-01
-1.283743603480006490e-01
-1.233065619973238852e-01
-1.204077964532675876e-01
-1.304691878878103672e-01
-1.317601964518574920e-01
-1.245449143757938193e-01
-1.055719230927863739e-01
-1.143514505604660836e-01
-1.164439932181531578e-01
-1.801263194199816398e-01
-1.443277115359352103e-01
-1.374877514670416190e-01
-1.032029383810375567e-01
-1.138144315329973344e-01
-1.026505013860319337e-01
-1.461967488767905721e-01
-1.101605978581378514e-01
-1.320476533036698541e-01
-1.042048686268120528e-01
-1.101016380397992489e-01
-1.439642050641620208e-01
-1.083077573177270714e-01
-1.248516500758874437e-01
-1.392259181240692034e-01
-1.375578511749133148e-01
-1.265074257169148397e-01
-1.180735786252964520e-01
-1.213145936994066976e-01
-1.462987370122989794e-01
-1.116115467861053256e-01
-1.069110937495201807e-01
-1.282135285713761341e-01
-1.266219473816319607e-01
-9.190816180360883436e-02
-1.477417548957598026e-01
-1.629377645359776361e-01
-1.187819242813148990e-01
-1.245225044419356331e-01
-1.118117571796332921e-01
-9.158520516280618806e-02
-9.021450524710591945e-02
-1.001705184349092614e-01
-1.468916699473946097e-01
-1.455668534631947564e-01
-1.101534845964496356e-01
-1.384601445333741299e-01
-1.444731904283769186e-01
-1.710830271745781284e-01
-1.258619482002292511e-01
-1.167339127219413353e-01
-1.095275349876364823e-01
-1.350524581241161481e-01
-1.184984885593035192e-01
-1.034616754687423396e-01
-9.413615612045181380e-02
-1.293151132927149172e-01
-1.340501060092336161e-01
-9.822686860842586021e-02
-1.292932507736563597e-01
-1.195826153693878569e-01
-9.837004438833968356e-02
-1.275967266643807108e-01
-1.267235935110558320e-01
-1.314689167149632743e-01
-9.712583010579753373e-02
-1.248131508405125045e-01
-1.253341452389484800e-01
-1.007321269122258278e-01
-1.425384456540354228e-01
-1.152503121206631953e-01
-1.344014400227842021e-01
-1.332257372174114884e-01
-1.110961478046011974e-01
-1.156356998144692227e-01
-1.121868012481110483e-01
-1.193282141215208647e-01
-7.978028202602327479e-02
-1.180310535597965393e-01
-1.303845072273337458e-01
-1.351237145750278090e-01
-9.646768866887017735e-02
-1.096954962503474684e-01
-1.154159780111336797e-01
-1.272423184744533309e-01
-1.077080826251711893e-01
-9.428400083604238091e-02
-1.094387009669341854e-01
-1.356106938472796120e-01
-7.846549460288115840e-02
-1.188297850671097278e-01
-1.200937326406068817e-01
-1.050261344498371885e-01
-1.245887284304690867e-01
-1.026928072444792672e-01
-1.271052798445946319e-01
-1.347071577264643549e-01
-1.348976156021819417e-01
-1.006723775051854564e-01
-1.105653971950332770e-01
-1.231773226025725809e-01
-7.995273558339535680e-02
-8.389566866971769066e-02
-1.033258856340817378e-01
-1.227158981022460627e-01
-1.206072476390318837e-01
-7.791208213299673224e-02
-1.155491133487789313e-01
-1.121853862631304183e-01
-1.195698668759242328e-01
-1.128501474650600855e-01
-1.344418565305089686e-01
-1.270794373375413455e-01
-9.412190837663533816e-02
-8.624847480909128561e-02
-1.172988280565087360e-01
-8.468458198765844991e-02
-1.004507937299342901e-01
-1.074123981108028453e-01
-9.959710944331079396e-02
-1.270239637643889863e-01
-8.950794162641637075e-02
-1.064431946960060493e-01
-9.436051887133165006e-02
-9.053681678254649201e-02
-8.490098761558537155e-02
-1.049530350675323132e-01
-1.272318064042441133e-01
-1.140893833081414038e-01
-1.204538258798325545e-01
-1.468450609769182957e-01
-1.188141109193309175e-01
-8.947001669292273252e-02
-1.246318420221721179e-01
-1.056541191517659239e-01
-9.056827679609416593e-02
-1.376496778074859373e-01
-1.027354179386397448e-01
-1.218159061980840924e-01
-8.774029157313954774e-02
-7.970686411090169288e-02
-9.552669319637277501e-02
-1.201279550875077734e-01
-1.007566795158898187e-01
-1.334988546507233642e-01
-8.599171305127178977e-02
-1.073072780444030705e-01
-1.277958424142299487e-01
-9.326184956705246831e-02
-8.303903876107282533e-02
-1.249109684627102562e-01
-8.667498407174256680e-02
-8.812837299398423863e-02
-1.053764956612180254e-01
-1.250740311502209767e-01
-1.224263535567871874e-01
-1.045235205245809984e-01
-1.155226061059194953e-01
-9.202659321384973334e-02
-1.302987479577870644e-01
-8.206895603325738142e-02
-1.170710267538744576e-01
-1.163258987953353085e-01
-8.846357969444934577e-02
-1.128931791734917589e-01
-9.615133876912237976e-02
-1.347477961262724677e-01
-1.401631659250617279e-01
-1.159004668836449425e-01
-8.424662245969977148e-02
-1.138370805810384051e-01
-8.730815122685647856e-02
-1.192929776271645509e-01
-6.456426422105722429e-02
-1.139560558890090336e-01
-7.809054374159268841e-02
-9.925434282406073172e-02
-9.993098448763618191e-02
-1.279395610254951965e-01
-1.176673136153531529e-01
-7.110318718174898911e-02
-9.391216265158885967e-02
-1.152704605742723154e-01
-9.352162890149635921e-02
-1.180564303957529620e-01
-9.198413894500076515e-02
-1.217597879187772708e-01
-1.105111476102388635e-01
-8.599019358669102164e-02
-8.583970840124541257e-02
-9.851979189240182844e-02
-9.985502460707654238e-02
-1.113544523821366761e-01
-1.125217564586698804e-01
-7.736302622963972531e-02
-1.076190227080244810e-01
-9.120697334942687307e-02
-1.154205164417283491e-01
-8.629243269300349017e-02
-1.038115850276015578e-01
-1.020966606994634235e-01
-9.558626518520646487e-02
-1.175232510403627917e-01
-1.160152871779966954e-01
-9.952630647029635236e-02
-1.046877709760316300e-01
-1.088674301446638237e-01
-1.018861569359049007e-01
-1.010076430999696517e-01
-1.014897663358909075e-01
-8.819092085011992488e-02
-1.460609368626801241e-01
-1.150554380178173408e-01
-1.108610671317285246e-01
-5.865521212846028926e-02
-1.125026655955852217e-01
-1.112701037533975756e-01
-1.084782208413466176e-01
-9.453204455006729290e-02
-1.003904896209702885e-01
-1.229314171372848929e-01
-6.863577584442191737e-02
-8.408985410513125647e-02
-1.164582570787041915e-01
-1.195507791452818380e-01
-1.192742198432072270e-01
-9.680659206177363862e-02
-9.690789729317843271e-02
-1.020298780421920459e-01
-1.012459408172593500e-01
-9.966810030701800383e-02
-1.261621038917722648e-01
-8.881607459541381033e-02
-9.916939180357839390e-02
-1.072261743380606147e-01
-1.131922544201984515e-01
-1.198822944199871288e-01
-1.059323368925114001e-01
-9.705599058284122838e-02
-8.347532192493098413e-02
-1.003525100555491129e-01
-9.118398312374297043e-02
-8.140509025783637664e-02
-1.046076411387935196e-01
-6.419639098587261172e-02
-1.116317118331870140e-01
-1.005923973344455546e-01
-9.445141847572588456e-02
-8.722975902545856974e-02
-1.138857708335346552e-01
-6.596121832768307713e-02
-9.578938538054188045e-02
-1.006435656647134275e-01
-7.113083586661356206e-02
-1.057339494718197159e-01
-1.227152113014827323e-01
-8.688707868499943865e-02
-8.319237913585014743e-02
-1.024681648845803816e-01
-8.822796733636584232e-02
-1.047044389800521474e-01
-1.034017963262970075e-01
-1.193914917799492464e-01
-1.269180558408207204e-01
-9.376304346914526855e-02
-9.304970400751773341e-02
-1.004699079542827611e-01
-7.933938596914950903e-02
-1.147132528395100881e-01
-9.043198152471104700e-02
-8.411349561907513483e-02
-8.969860271931520690e-02
-8.832646158380134949e-02
-1.019793165885822389e-01
-1.197214505831817738e-01
-7.099939987416477305e-02
-7.681211951932964688e-02
-1.255213498916434023e-01
-1.163923257124090116e-01
-9.206794966257243751e-02
-1.091508653959920028e-01
-8.276447437442270572e-02
-1.083069797800108175e-01
-6.098416553265632173e-02
-9.729754894739270354e-02
-9.814563505596600457e-02
-1.005127793032948441e-01
-8.336663547455568091e-02
-7.954247265900904473e-02
-6.196544766389160824e-02
-1.057345009305949990e-01
-1.058121225216703820e-01
-7.960735724840214966e-02
-1.171683161476235746e-01
-1.075533429686373055e-01
-8.482675136609277300e-02
-1.320444143230812828e-01
-1.022299827607245359e-01
-9.733639702364837998e-02
-9.538409696669655768e-02
-9.247136816455284181e-02
-1.036373662466876233e-01
-1.008274266009359099e-01
-9.360021388048461732e-02
-8.995326085234028879e-02
-1.072806582620086102e-01
-1.061120388431713579e-01
-8.443194828431796473e-02
-1.017143531647890786e-01
-6.053430234058371218e-02
-6.952821871466102754e-02
-1.095109844903114915e-01
-1.299423977298430344e-01
-6.812549192253669617e-02
-8.195366632512587901e-02
-8.258777982318271649e-02
-1.031904815072948733e-01
-9.254117154201127460e-02
-1.038713900355794084e-01
-1.059321777984634366e-01
-7.609146850481514346e-02
-7.965423788524675364e-02
-8.823509600175401257e-02
-7.089370434880362670e-02
-1.009438587357610606e-01
-1.005306206123560420e-01
-9.392481006786718156e-02
-1.145474059810961537e-01
-8.731146842689330168e-02
-1.023889834839604163e-01
-8.689301300314107579e-02
-1.058396749445388307e-01
-9.396622393457648714e-02
-7.943930563220449881e-02
-8.961433128700485584e-02
-7.856244464753231460e-02
-8.758376457321642716e-02
-6.497221735564161216e-02
-8.371920371669477889e-02
-1.066098350933712829e-01
-7.779075068117678737e-02
-1.054108434511821651e-01
-1.006757110702462543e-01
-9.104265542513048648e-02
-7.551735181391658336e-02
-9.000575125092882822e-02
-7.073164698357296831e-02
-1.101925893893564712e-01
-9.587637860786880906e-02
-9.278561093914916569e-02
-5.511805852956051799e-02
-8.072666035997433376e-02
-8.254972786360231796e-02
-8.981039019932135492e-02
-8.416446998386981071e-02
-7.378752291199822122e-02
-8.438906794952413803e-02
-7.900616619520242634e-02
-6.570979165024191937e-02
-8.962035633431750248e-02
-8.596178447385216526e-02
-1.272363149611916711e-01
-6.496757075926451463e-02
-1.300267311470912901e-01
-1.056530615604767270e-01
-8.205786709074394669e-02
-9.654142915595380348e-02
-9.072815124636113282e-02
-1.110436033572819170e-01
-9.132802531863834505e-02
-5.912753511887280933e-02
-9.200596828659202142e-02
-9.264327572090540197e-02
-1.027491375644270788e-01
-8.253378757937537835e-02
-5.068575394187564698e-02
-7.499909073421617833e-02
-7.890870860535983966e-02
-6.990371511678192262e-02
-9.542962755267314634e-02
-7.400718392915803245e-02
-7.388995900633885117e-02
-1.044432543603686370e-01
-7.945038096961568042e-02
-8.636619312678395222e-02
-1.072198464455757783e-01
-4.745243565639245542e-02
-8.462063162896331370e-02
-6.823702331544895250e-02
-2.807917869097885724e-02
-8.269314020634535578e-02
-6.479111264630467437e-02
-6.743931422830115596e-02
-6.289437285759438834e-02
-6.853780242824639157e-02
-7.971615756381086881e-02
-8.311066164982430782e-02
-9.165675238285225790e-02
-8.662812455716339954e-02
-9.580980377358108702e-02
-7.072743576602422144e-02
-1.038164606578134558e-01
-6.203431935940369180e-02
-5.172841756540459690e-02
-1.161332458403359913e-01
-8.529404597945643152e-02
-7.249981428229011760e-02
-5.200445465338301987e-02
-7.415125209517937910e-02
-7.516772848871877688e-02
-1.115728818892798013e-01
-8.332829396892731111e-02
-8.579350318311443346e-02
-8.912150481388643464e-02
-9.639671134593055801e-02
-9.689574326746586141e-02
-6.224269287696893027e-02
-6.717465848021425545e-02
-9.977693953290445172e-02
-1.006622907893785779e-01
-9.739408459093680526e-02
-5.352263229080790607e-02
-8.777474644321203723e-02
-9.226025997197043194e-02
-8.928839113615347212e-02
-8.732702360466473857e-02
-7.657372736873929719e-02
-9.977188492687991128e-02
-9.785870738056126616e-02
-1.017810564591352940e-01
-7.535686159067503387e-02
-9.079346957612691171e-02
-8.632056399700033245e-02
-6.260565874175266776e-02
-7.515932352512885717e-02
-1.005245124984008587e-01
-5.845575375641426374e-02
-5.374110338831566969e-02
-5.949712302816266563e-02
-6.726684627731048527e-02
-9.884703356511205519e-02
-8.618542470589046767e-02
-7.560517783555038840e-02
-6.319245595949629646e-02
-8.713428190153554853e-02
-9.317654503331014582e-02
-9.066618012879298916e-02
-3.988709512177569111e-02
-8.035727649748090895e-02
-7.994286324402732902e-02
-7.144571398952112573e-02
-9.016949802164245242e-02
-7.019111601689975721e-02
-1.069018638190708942e-01
-7.987307413205868567e-02
-6.139677057263420029e-02
-8.542116732074157837e-02
-5.548279364227257787e-02
-1.127707089970696325e-01
-7.930615262915638453e-02
-9.200644599620248776e-02
-8.009044547012797444e-02
-8.061774763608732519e-02
-5.415330594677156967e-02
-9.273114899279337464e-02
-6.860363933831975514e-02
-8.555766725373784021e-02
-5.638480291803110722e-02
-7.521332644585998484e-02
-7.650683051744189278e-02
-8.640041106321971753e-02
-7.133783520696608538e-02
-6.792241815179905773e-02
-7.785627468187773792e-02
-7.318765280863760714e-02
-5.421808322017557247e-02
-9.438475699409464015e-02
-3.378325556662699347e-02
-4.154397396946512416e-02
-7.662355983371256507e-02
-6.772467677910817829e-02
-7.612127900470336272e-02
-6.924562668477671212e-02
-8.696859096025363889e-02
-7.068099067249716816e-02
-6.942385249118510071e-02
-8.763114954607768847e-02
-9.906781106104278756e-02
-7.922433074488222093e-02
-5.577454317343240320e-02
-5.872157733452215006e-02
-7.038542676889100735e-02
-7.923074727554746399e-02
-6.993515994424667759e-02
-6.714116396030919698e-02
-8.127694564618415107e-02
-6.881583608128906404e-02
-8.299490065926243276e-02
-6.149639488114029551e-02
-7.911881244973723026e-02
-5.856751274774644328e-02
-6.677308418059979545e-02
-1.044920714408490159e-01
-5.528004999116931800e-02
-8.582312913844469815e-02
-4.322996934772818656e-02
-7.911124638388947194e-02
-9.653686912400340214e-02
-8.854716966387024546e-02
-7.591354267696624747e-02
-9.271026698966798596e-02
-8.274483287893211192e-02
-9.043773527489130937e-02
-5.362010836565393040e-02
-7.914565926978447963e-02
-5.269804532532208069e-02
-1.011684726041497256e-01
-5.950686160665628194e-02
-6.699387808830972735e-02
-8.566080258065483788e-02
-7.855024483647321532e-02
-6.797431896443942301e-02
-1.052816764572029051e-01
-9.531630867664417361e-02
-4.651276871105079758e-02
-1.115418536901369995e-01
-5.216158424742516064e-02
-5.396717759285181437e-02
-7.661165333195449345e-02
-9.081837001195844361e-02
-5.695062099800573402e-02
-5.138204973588594848e-02
-4.108296457189915263e-02
-5.513455521647805252e-02
-9.448011454913532448e-02
-1.090052256294342659e-01
-5.277991539777032726e-02
-6.360022001115524237e-02
-8.933075616302023347e-02
-7.012659832344997346e-02
-9.170317265081134872e-02
-7.760659694957543209e-02
-5.989435573471329349e-02
-7.570750359508127136e-02
-9.243788304686235968e-02
-8.001554374420932758e-02
-9.120115565274120040e-02
-9.457655547359311576e-02
-6.594164289480886065e-02
-8.867054700917559318e-02
-9.382519243656717300e-02
-5.088282355212842001e-02
-7.278350624726451223e-02
-1.038621552228239375e-01
-6.491013727363326158e-02
-9.600648620833321378e-02
-6.350252409678031063e-02
-7.232862612262334900e-02
-7.845748656541712274e-02
-7.110383232499448147e-02
-3.545568521784917687e-02
-7.784856063133685500e-02
-5.186523154428059751e-02
-6.600568963641313680e-02
-9.666772025002497160e-02
-3.901158148109135776e-02
-1.238939956786670876e-01
-1.133838526885357356e-01
-8.900130991084546916e-02
-8.041895932874221220e-02
-8.236769107100255782e-02
-6.631065375013976693e-02
-8.596614475347401363e-02
-8.494025332560459218e-02
-8.457277478603475451e-02
-7.672288643085450888e-02
-4.226016042685105251e-02
-5.806995034575751502e-02
-5.268063846704008207e-02
-6.563614936300307678e-02
-5.634685305813447176e-02
-6.159187369859559641e-02
-9.874927741743130816e-02
-7.319156046835537111e-02
-7.143004827982704641e-02
-7.515148292092888038e-02
-6.342934351459222908e-02
-9.158485750932671143e-02
-6.835398737015338511e-02
-6.397240325902010805e-02
-5.860748679995540777e-02
-4.599481166824229139e-02
-4.717389833532391330e-02
-5.801741692097712316e-02
-2.896790585300584864e-02
-6.661880717461154955e-02
-6.581543018827745728e-02
-5.820842475964606993e-02
-6.249682217955027097e-02
-9.154974820775269029e-02
-8.264384664848230255e-02
-3.848057992097968227e-02
-8.030483783665925968e-02
-7.869683951388162235e-02
-8.185833613915086127e-02
-8.417380804551610751e-02
-5.485523083971004243e-02
-5.209436328854041842e-02
-6.886823713318798723e-02
-6.652897870160300042e-02
-4.022545809946668355e-02
-6.216252255108577207e-02
-7.697127599442266099e-02
-7.759657497559693806e-02
-8.546450033782063138e-02
-7.156350458501523071e-02
-4.706006820589918316e-02
-8.144874677222593840e-02
-6.587282574630512477e-02
-3.643890071966361666e-02
-4.923249841934927706e-02
-6.362184558635020082e-02
-5.930888880962134624e-02
-5.890159951642146702e-02
-1.016299226808230899e-01
-4.481444292494438097e-02
-8.946394345227519362e-02
-4.316107843457630405e-02
-8.713680129359607784e-02
-5.162070869895604708e-02
-7.538768614020269210e-02
-7.093895793002256978e-02
-5.683909349866288208e-02
-6.963877964046458202e-02
-4.157411872728227625e-02
-5.074176770447254292e-02
-5.384603307460360255e-02
-5.321461389011866716e-02
-7.398501007757730952e-02
-5.370576942107473106e-02
-9.003232668116747939e-02
-8.010360713687597611e-02
-5.737522077117689773e-02
-8.000100112633840022e-02
-5.389746350478964720e-02
-6.510858303513862577e-02
-4.358269127034294921e-02
-7.308402351365864136e-02
-8.377745089342783502e-02
-6.093180710877517392e-02
-6.016873749251110126e-02
-4.840415684683566089e-02
-6.672210031242772899e-02
-5.610635611692191271e-02
-8.562797815792054512e-02
-6.795349703467098990e-02
-6.458179117658394142e-02
-6.922729475070012184e-02
-4.247864845272374124e-02
-6.909802551624391609e-02
-5.448948367789663294e-02
-7.250652991627776212e-02
-4.692925518637029725e-02
-6.925007983581113469e-02
-6.480089615636926148e-02
-7.429261675803180975e-02
-4.914711422259543383e-02
-3.333443736313589090e-02
-7.359876084531678797e-02
-5.159236924741186781e-02
-7.955827977379598126e-02
-5.852093679117877784e-02
-6.096206095433774619e-02
-5.806594513582698236e-02
-6.909909159506447129e-02
-4.614640967061342525e-02
-8.032616427036853857e-02
-6.477785938107921693e-02
-8.023571916997029874e-02
-4.932106542261247006e-02
-6.792906277189081354e-02
-6.131748811867720333e-02
-4.230160005120891381e-02
-5.926317106780964322e-02
-4.277764367701611392e-02
-6.283852207814052959e-02
-6.892090200544793988e-02
-7.422983366213198320e-02
-3.793407033844752724e-02
-5.998571986465003197e-02
-5.000840002801391904e-02
-4.774035835662178429e-02
-5.003760936607534737e-02
-4.231437472910970499e-02
-5.181507257692083424e-02
-6.574617679805411230e-02
-6.346050377066581039e-02
-6.909426954726344272e-02
-8.310134320383107120e-02
-7.173552790250571631e-02
-8.049002859966961076e-02
-5.450883631569146404e-02
-6.088566915245199884e-02
-5.514915162052984321e-02
-5.948979536954772385e-02
-6.453305246036179776e-02
-5.882567114467045222e-02
-5.852635961267778353e-02
-9.035997851133065195e-02
-5.890674105105470071e-02
-9.566927102955526119e-02
-6.994632163940717184e-02
-9.662989473477556768e-02
-3.758616536920258988e-02
-5.804380772520588427e-02
-7.029203340321643623e-02
-5.785930329045912979e-02
-7.994297575154651891e-02
-5.728095490633478004e-02
-8.295918467709752220e-02
-4.243121509116244694e-02
-7.010081276023154284e-02
-6.964954458821648320e-02
-6.872673009096905150e-02
-5.562517029694521303e-02
-3.884034245928642826e-02
-5.812588079356882653e-02
-2.320001472203447532e-02
-6.577050246457603888e-02
-6.019622042150450658e-02
-5.561425027636454632e-02
-8.282469833438507734e-02
-7.999413001579563920e-02
-4.961222487046878377e-02
-4.701056705852603435e-02
-2.856984886565491766e-02
-2.246536677018143996e-02
-6.760118106978758867e-02
-5.068732395341192520e-02
-5.787196135060550251e-02
-6.163212989284772014e-02
-3.918169401526236384e-02
-5.718691683895163469e-02
-8.826171987690378806e-02
-2.135831122424219908e-02
-5.577233189041297390e-02
-5.379639235264346148e-02
-4.764643938018411212e-02
-4.845097188045722342e-02
-5.932047324625404350e-02
-6.041306565917989313e-02
-6.675572322906489497e-02
-5.684186943656860391e-02
-2.673839937432099384e-02
-5.052863424142265553e-02
-3.672591920321500308e-02
-4.612582101535166179e-02
-3.002562321117855162e-02
-6.602386015341364656e-02
-5.502184889843535209e-02
-5.395420115828890306e-02
-6.197303561892706508e-02
-4.049180260189828851e-02
-6.063547253944726045e-02
-4.350243402023756117e-02
-7.623146910137576504e-02
-5.407225953574686800e-02
-4.321383204111041432e-02
-6.017332689760408748e-02
-5.425481943638237048e-02
-7.507357032654968232e-02
-4.211175207801133580e-02
-4.704914859048631159e-02
-2.640045938788641855e-02
-4.904861531873014324e-02
-7.802295095583636209e-02
-3.396253023696819973e-02
-5.388925964550842634e-02
-6.543073261439018296e-02
-6.412341544962010809e-02
-1.391701775592516649e-02
-6.518417166994069922e-02
-6.569084474235252491e-02
-4.523914452630238558e-02
-7.040941935510988681e-02
-6.292102374796246234e-02
-9.959035568248456038e-02
-7.369931619124206468e-02
-4.817378184725969875e-02
-3.608054679419879507e-02
-7.157782560437266073e-02
-6.101187164685493991e-02
-3.599656449913905820e-02
-2.709092068847224893e-02
-3.336786440273986631e-02
-4.650492734087750824e-02
-8.217906658217909166e-02
-2.330307852994456183e-02
-3.878142517630271680e-02
-7.408601704925643627e-02
-5.811678509091360023e-02
-2.719706859898944618e-02
-2.720947609096246306e-02
-6.882554041453012306e-02
-5.178073255953433845e-02
-2.720892344843155869e-02
-3.405925201117336511e-03
-4.531368422708623167e-02
-8.418325717414655573e-02
-3.060302274386223625e-02
-7.500922852066019275e-02
-5.818410664937863352e-02
-3.997959487905540510e-02
-5.557685687543141573e-02
-6.448750981944584293e-02
-2.445532584971042353e-02
-5.713277885529281785e-02
-3.140139573160549702e-02
-7.498923154465780838e-02
-3.704987136145330290e-02
-6.514625170507971907e-02
-8.457484556588150404e-02
-7.165375889525063546e-02
-6.766210466612315733e-02
-2.986823474234211184e-02
-3.122090758905957802e-02
-4.930776483241373909e-02
-2.172200277696633916e-02
-7.827711292869687920e-02
-5.066013863611273926e-02
-6.749819015104864539e-02
-3.681944219697699805e-02
-4.800835247617760149e-02
-3.579005755468650518e-02
-4.193331647506871179e-02
-6.077804658780082414e-02
-7.247295081270585526e-02
-4.399962191878036000e-02
-7.326452887198520170e-02
-3.653243785602702798e-02
-5.922455690572410447e-02
-4.580360445926674740e-02
-5.426921580224895736e-02
-1.176182897744091314e-02
-4.142320209217368460e-02
-4.567398333749753125e-02
-7.465207093364431556e-02
-8.197414941259958954e-02
-5.282519224685918585e-02
-5.650322708724560966e-02
-4.086425566645689178e-02
-4.591731536088092258e-02
-4.876933639148074012e-02
-1.111436254769987593e-02
-5.563242008382543458e-02
-3.999674871158321460e-02
-4.960663448506607426e-02
-4.408978438707544106e-02
-4.738004060992290212e-02
-4.893862759679731833e-02
-3.090674060339735837e-02
-5.373557003201615695e-02
-4.204190566876087054e-02
-2.186739433115370695e-02
-5.226941111898392167e-02
-1.781821404362140399e-02
-5.522267462149971218e-02
-5.569180970662157559e-02
-2.683937059456403124e-02
-4.715284485046956908e-02
-4.604095786889240982e-02
-4.220162907203667269e-02
-5.291393468430933417e-02
-3.848879884757526459e-02
-3.513755727520521260e-02
-3.741612095055719955e-02
-6.255693091757422164e-02
-2.720306700826700258e-02
-3.907510057596094016e-02
-2.392177596632446765e-02
-3.810669713427963096e-02
-5.077639012131630880e-02
-3.118336366494816464e-02
-3.419146834700448334e-02
-3.971855944675930367e-02
-5.775392961958747406e-02
-3.117821399103760938e-02
-4.550324254154498871e-02
-3.601605405648510005e-02
-3.088783081433595437e-02
-5.159944158084220356e-02
-2.991542223747317708e-02
-4.576282835017270872e-02
-4.030580087692246793e-02
-3.208623292722288800e-02
-3.044339391765632855e-02
-5.157000712542571946e-02
-5.380101631776108145e-02
-3.558218858031754472e-02
-1.389892642068030724e-02
-5.625468889656250887e-02
-5.276554505153473185e-02
-2.961777800238939162e-02
-5.207259169564712464e-02
-5.575784688040667791e-02
-4.881013674127161750e-02
-5.533932839308635526e-02
-1.763236856290259849e-02
-5.770071583896633181e-03
-4.056884945766656841e-02
-9.674260450002933331e-02
-4.453536570883485923e-02
-5.592535778874929003e-02
-2.202771852762478583e-02
-5.808241076584587381e-02
-4.033146515107800811e-02
-3.376275136827529277e-02
-3.992970232744562364e-02
-2.642716962499123967e-02
-3.729040388505305836e-02
-1.907585862842916397e-02
-3.726420386825980702e-02
-4.864179297827670584e-02
-1.698156181053162017e-02
-2.770171680421065763e-02
-1.122816064320460161e-02
-4.039901649780645865e-02
-2.806526884435629754e-02
-4.007504616571426481e-02
-4.641210756895308709e-02
-5.200171499511484219e-02
-2.195777751005044062e-02
-3.902231238933700358e-02
-6.165830326393580141e-02
-1.964952181511892340e-02
-1.303974823942822582e-02
-6.721155927191549417e-02
-5.336934572669059518e-02
-1.595592108598058514e-02
-4.780979793307713055e-02
1.299698361516428424e-02
-2.730129149281128320e-02
-5.947816220655016695e-02
-3.531354460082675867e-02
-3.685074539671746863e-02
-3.271592827528879699e-02
-4.023127280441604614e-02
-1.999240379595243824e-02
-2.741918604469114132e-02
-7.088260255085934713e-02
-5.546769611289105451e-02
-3.867740766221482163e-02
-5.004281684843606137e-02
-2.396528358821969906e-02
-2.428660789158595262e-04
-2.775509464115120256e-02
-6.921415694431601318e-02
-6.094107778519911728e-02
-3.961790824550852352e-02
-3.872739916972869206e-02
-4.568278014636505124e-02
-2.738708377169257746e-02
-3.472684249523511069e-02
-3.841461816908531279e-02
-4.787522907752207735e-02
-3.781488769314780840e-02
-3.481531854342364424e-02
-3.890187324754806886e-02
-3.787746265746438912e-02
-6.458250005488161416e-02
-5.058315382879742528e-02
-3.604276569327965335e-02
-3.607742413096275136e-02
2.706645140891969850e-02
-6.047459761671794033e-03
-4.691107633980430569e-02
-5.063656496017912567e-02
-5.103949519995391176e-02
-1.113255525193279985e-02
-5.182880190041394552e-02
-7.510510430569722340e-02
-1.207986887054513306e-02
-6.460810405282281510e-02
-5.256163507794543721e-02
-6.048307129266618232e-02
-1.535559700525418285e-02
-6.237465252573977381e-02
-3.861096731652597508e-03
-3.791918340817718169e-02
-2.808269464040267713e-02
-3.250347716388997388e-02
-3.361928028043746630e-02
-1.581627794028174494e-02
-2.194608487346602632e-02
1.887977507990699216e-02
-4.417822551338505821e-02
-1.801843220032661730e-02
-3.796694191709355098e-02
-1.754412524594920267e-02
-1.640643642904676333e-02
-4.427372241503269024e-02
-4.122633588840009244e-02
-2.227665933789575725e-02
-2.411781519822201944e-02
-4.233143494841704046e-02
-1.248798649148582379e-02
-5.433060761118285731e-02
-2.390566743523487442e-02
-1.113107394595226445e-02
-5.153765287947716794e-02
-3.740995417709036541e-02
-6.166296092428702469e-02
-2.085770598652362737e-02
-9.946095457627247144e-03
-2.830622269061772167e-02
-6.006201571724226196e-02
-3.066626207236514134e-02
-5.213651831233052925e-02
-2.802740854689288533e-02
-5.538003467480782926e-02
-2.511288740734211183e-02
-2.014277022751848056e-02
-2.667035701038887943e-02
-1.714206987347176997e-02
-2.079433614963487748e-02
-1.962519930932975915e-02
-5.387168500794224657e-02
-4.014932325442943650e-02
-2.678405590024736035e-02
-1.664105764385871711e-02
-3.901269398155392948e-02
7.935634403782029084e-03
-5.962296616499612734e-02
-3.724162434408236771e-02
-4.084155286578938782e-02
-1.522302624596963763e-02
-4.453827789441170554e-02
-2.452371008779267308e-03
-5.023905807883829316e-02
3.890833619162687926e-03
-2.188042161223378683e-03
-4.108623483036050184e-02
-1.110107227050260818e-02
-2.456234603587529805e-02
-1.211749276829926676e-02
-2.135401855221471384e-02
-3.833054474533827138e-02
-5.490392470332436381e-02
-9.570777874817869985e-03
-1.721654530584401654e-02
-3.380562370140800799e-02
-4.793707069517056524e-02
-1.030597214383164630e-02
-4.437250790134868172e-02
-3.093355087193870590e-02
-5.130091106599862782e-02
-1.744328384947925470e-02
-3.613516916714564625e-02
-3.559853858451432485e-02
-1.822510280586787934e-02
-2.923897425879335571e-02
-3.015556252402307180e-02
-2.110597882431456893e-02
-2.168758794620519875e-02
-1.001830650012957256e-02
-6.424696870505997026e-02
-5.365335084145333999e-02
-2.746269066261092934e-02
-1.730029001635279354e-02
-1.461953664632977858e-02
-3.938837306015658540e-02
-2.285835476989727527e-02
-1.076309625795374668e-02
-6.451863785017252981e-03
-3.813120422255386610e-02
-3.457253120445868272e-02
-2.121111495352923440e-02
-2.866113190082394610e-02
-2.380683489396933500e-02
-4.579945756391003153e-02
-1.685894411675706653e-02
-8.261679941569122221e-03
-1.235809657634582941e-02
-5.014022228215463811e-02
-2.272270963621751683e-02
-2.245075734494678815e-02
-2.474934642962321046e-02
-3.554706794348243964e-02
-2.856684583422405485e-02
-2.932095252439442801e-02
-1.984377999582182667e-02
-3.982848468065623704e-02
-2.639437025046655408e-02
-1.451285465501203978e-02
-1.976337811073383688e-02
-1.980091749616885027e-02
-1.263315628806377378e-02
-1.736123274732198629e-02
-2.204347064388366417e-02
-3.102466877199802631e-02
-3.137110968575580749e-02
-2.930438433391024250e-02
-3.403522337651511409e-02
-4.514886504382943644e-02
-3.242566976019317648e-02
-4.500612469407463262e-02
-1.184379920354507523e-02
-2.065745639251933413e-02
-4.325346503857387809e-02
-1.176701855690776358e-02
1.629446851188632271e-03
-9.444052770654805251e-03
-1.007567272539058000e-02
-2.510492337824231368e-02
-2.134726034519548662e-02
-1.019888286431019225e-02
-2.249248545982953165e-02
-2.743171505152553272e-02
-9.635048889585631077e-03
-1.573868567806492244e-02
7.856659139072524542e-03
-4.130598807625247837e-02
-1.061736503969173441e-02
-2.476072024779548547e-02
-2.686990717041531224e-02
-3.849511137615869993e-02
-4.107500347258710716e-02
-4.309616432099384886e-02
-2.905809748915888502e-02
-8.207871535165278676e-03
-3.022141900638175560e-02
2.834633180410822163e-03
-4.728232161278374257e-02
-3.574178793027101703e-02
-3.631014303970547807e-02
1.868428290296779773e-03
-3.492400494143391675e-03
-3.028792470648409771e-02
-2.746552095664844470e-02
-1.395667875277574466e-02
-1.560310859318576188e-02
-2.633619829480068897e-02
-3.368918665462236617e-02
-1.547617516823345495e-02
3.433790324456547499e-03
-1.722858421397294171e-02
-6.389678649062383031e-02
-4.508465151183316255e-02
-9.418360750993455544e-03
-2.308161880854694287e-02
-1.404545746336060066e-02
-4.855679705516124933e-02
-2.508366114781809472e-02
-3.967607257897145384e-02
-1.269675359275445128e-02
-1.128391904891212251e-02
4.769043496400775239e-04
-3.393729630296746236e-02
2.795260153871521793e-03
-3.841482614984491513e-03
-1.136812457187797928e-02
-2.113632260527000331e-02
-4.240734722892200437e-02
-7.018573711931856522e-03
-2.664388396062495473e-02
-2.617600480883033182e-02
-2.587221551807197817e-02
2.415991878264222778e-03
-3.469655929485069429e-02
-1.189306606405356008e-02
-2.275826938581084619e-02
-3.272835621886580754e-02
-6.264939420942919161e-03
-1.255742784466063085e-02
-8.630401555651420059e-03
-1.735842328597134859e-02
5.583875655542507727e-03
6.719895719329609801e-03
-2.621880745649465827e-02
-1.542973606044073867e-02
3.790064418097731022e-04
-8.576407814873083374e-03
-4.590204133302132339e-02
-2.996091203834293400e-03
-2.350757654799372556e-02
-2.305686482189338651e-02
-3.170603853291467655e-02
-5.120559730248076813e-02
-1.246278368184407584e-02
2.506875871687860857e-02
8.728493248937450877e-03
1.157578575473802978e-03
-1.968882254571055132e-02
-4.748935228018692778e-02
-9.426884486807797156e-03
-2.674665518033339864e-02
-4.342127534728072724e-02
-2.911910526650737102e-02
-4.739594014117588100e-02
-2.710235156258189795e-02
1.055223137001139004e-02
3.438294597659302199e-04
-4.799596642442838235e-03
-1.818847657197733558e-02
-3.096156914545419858e-02
-2.246431659696043401e-02
-2.316420184940930650e-03
-2.862069188104743311e-02
-1.906474166759412892e-02
-1.986378193920889518e-02
-2.845280111432410552e-02
-1.482264412426869890e-02
5.671613614819551001e-03
-1.204527335279648517e-02
-2.730458992348000491e-03
-2.845785278657615366e-02
-5.700568610243029327e-02
-1.877925525584095076e-02
-2.529238774811666535e-02
-2.336193441222551501e-02
-2.438087936309373677e-02
-4.931722111956317843e-03
-3.944356678229340996e-02
-1.977123920789202599e-02
-1.300257327215397114e-02
-2.517444923810756297e-02
1.189216999722140893e-03
-2.376749410640487808e-03
-2.923307356686676711e-02
3.161698390253238691e-03
-1.158535030235549601e-02
-2.754496188319849326e-02
1.323634922358420292e-02
-1.272458745456906196e-02
-1.849264187380242341e-02
5.165114523570660948e-03
-1.279850674363511645e-02
-2.288418550825729522e-02
-2.744586837686191147e-02
1.671635645910931819e-02
-1.270936905148729520e-02
1.419719263302579755e-02
-2.546195893951153089e-02
1.865571237263365101e-02
-3.835763222461911065e-02
-1.210970075862800172e-02
6.644595391773261070e-03
6.265893496612260673e-03
-2.431513084618670481e-02
5.350087678758115584e-03
2.798261428395878471e-03
-1.337583659149020263e-02
-7.749278631409039705e-03
4.460203618463265234e-03
-1.237687693739019344e-02
-4.107313142499347848e-03
-3.753667177255332749e-02
-2.464338722137329046e-02
-1.365790956586266681e-02
-5.418192233432317373e-02
-2.792849027109432086e-02
2.284693244530896367e-03
-1.235342187760305084e-02
1.999278165329550910e-02
5.560133713853097383e-03
-1.313786460529721943e-02
-3.060978188827319368e-02
1.656051142516089952e-02
-1.753510120863223734e-02
-1.513716651591140785e-02
-3.923293319712922722e-02
-1.707807859020854524e-02
-1.664352892409544371e-02
-6.760315546911933524e-03
-7.577344691852566302e-03
-1.523192872162645005e-02
-1.630893636759566528e-03
-2.578263448463453261e-02
-1.617922863124606229e-03
1.416760187321023257e-04
-3.678734811025019535e-02
-2.430200321121683479e-02
-6.826609475571196982e-03
-5.538559466663934248e-03
-3.451230842007162875e-02
-1.941400980571004846e-03
1.575588273972713255e-02
-3.946444093884593496e-02
-2.571472573061775457e-02
9.106086033957605172e-03
-4.502966411216417081e-02
-2.592885549951075980e-02
-2.654475914291284933e-02
-2.844824464538829416e-03
-2.875838428723650683e-02
-6.322564898573785827e-03
5.162468085184227645e-03
1.498415854773960457e-02
1.315911522347598672e-02
-1.327256825613714643e-02
-1.047255684870212339e-02
-5.194847219922343190e-03
4.799649942625110362e-03
1.062449604947071982e-02
-1.119896556151244241e-02
-6.838072426029170002e-03
-1.467243004337179940e-02
-3.108910389324961911e-03
-1.865395518801454475e-02
-5.404550400580254883e-03
-4.452686300296546107e-02
5.364699230961006080e-03
-1.544605159982746605e-02
-5.800366333407379338e-03
6.030375958105835266e-03
7.771128445042877093e-03
-5.382039771132164988e-03
1.815755508206797885e-03
-1.452436858011328658e-02
8.547169895001182835e-03
-3.971469197431756054e-02
-2.589486002402528741e-02
8.388228529009542078e-04
2.880385944223925326e-02
-2.458256570167983990e-02
-4.249501941550156564e-02
-1.734445882174595957e-02
-1.915312718984690799e-02
4.595479038789210095e-03
1.682465476238222124e-02
7.053088453350179338e-03
1.354685539964582339e-02
-1.191338022379624315e-03
6.138993759401620287e-03
-3.961334427863522772e-03
-5.174945872104475680e-03
-1.789596836214719933e-02
-6.530363301256655872e-03
5.827786674402221298e-03
2.529533480773748719e-02
3.831243544650610872e-03
-4.257044855774811017e-03
-2.939043630374575319e-02
-2.530348449205960248e-02
-3.232734322833809987e-02
-1.876257408472504704e-02
3.159771053018514513e-03
2.680419501656398223e-02
3.538493213714050123e-04
-4.729171822313745638e-03
-3.122683770068073340e-03
-2.250383154307614153e-02
-4.929624056951869074e-03
-1.298836839239850272e-02
-4.633046610703109650e-03
4.657328260214813748e-03
4.587297912070830916e-03
-9.515384994044855105e-03
-1.952715065848635578e-02
-2.879481455981457161e-02
-2.741182155392798275e-02
-2.123255128120375007e-02
-1.380749164347818032e-03
-1.939714458063082278e-02
3.995262350459162851e-03
9.218685138912288690e-03
-5.352682179889387340e-04
1.328964395422085540e-02
-1.301863423409425034e-02
-1.409868340506550272e-02
3.354091377872319563e-02
2.459312186778064846e-02
1.242637941309118060e-02
1.211957365504338913e-02
1.403001527497456033e-02
8.917882887274519721e-03
3.817365759379252182e-02
1.198680174011645082e-03
-1.515832097370733988e-02
1.522251145554584517e-02
-3.208098733443475598e-02
7.231951883646269355e-03
-1.055456793232339985e-02
-1.163534506026226399e-02
-8.700168864799979335e-03
-1.726890806085370003e-02
9.417893550450173387e-03
-5.895947735094520317e-03
2.021254609395364832e-02
-2.411696143194233446e-03
-9.101501630117969643e-03
-1.174585583426487195e-02
1.315227518240774836e-02
-1.667552247112911654e-02
1.491777496404651879e-03
1.860446872283430877e-02
-1.188204157182858045e-02
-1.852861518015841077e-02
2.611865289340226798e-03
1.874280016275563666e-03
-1.462458670028777066e-02
-9.750568259379831237e-03
-4.734295515289761724e-04
3.534224796631451216e-03
-9.966904416876101735e-03
-3.631773832252695178e-02
7.606629156876994202e-03
-1.971049386125829639e-02
-1.316907566543995545e-02
3.584253645621721107e-02
-2.096654806399569828e-03
2.407183945494265585e-03
3.044863626559224032e-02
-1.111991316269616420e-02
-1.396901023060954927e-04
3.214197408299732800e-03
-1.853274439070342477e-02
1.020912397396492310e-02
1.030503576983687886e-02
-4.201243985394536272e-03
1.533777201248016225e-02
-2.783436599538477267e-03
-3.666420681302975937e-02
9.241964554940996016e-03
2.984557072060900138e-02
2.492600198017846241e-04
-6.116370780111644867e-03
1.532947405017670399e-02
-8.932739801212770045e-03
1.413618017665166371e-03
-1.299386255050865441e-04
-1.192166942131678287e-02
1.698253332502277363e-02
1.468254524830414371e-03
-2.883972340196983269e-03
-6.720574314772005328e-03
-1.259533243477610476e-02
-3.737586648727152933e-03
3.216125883576681672e-03
2.644463310276926049e-02
1.649957219675177514e-02
3.190004802583309984e-02
1.995093371559868677e-03
1.644120030430646848e-02
-7.650665765794475645e-03
-1.020151628770574193e-02
-1.188035611012026177e-02
-7.601598585059757794e-03
-7.663872430742102101e-03
3.762285206486525556e-03
-3.403337712101809145e-03
1.056560855119403203e-02
1.751827606733696863e-02
-1.754139386822278768e-02
1.022977513911553678e-02
1.655929069974841628e-02
1.027884358143665508e-02
-4.213439327966193512e-03
-1.662776721936303631e-02
-2.392321213226168697e-02
6.699911555126082489e-03
-3.915376599109464222e-03
2.897867138205864439e-03
1.532745450931150347e-02
6.333241949217291444e-03
-4.783166393092288041e-03
1.456170100932002373e-02
1.425489129237828868e-02
-2.628904590976450378e-02
-9.718279361380838255e-03
2.169466647756968306e-02
9.022792749413833038e-03
-9.505200075330231743e-03
2.355442275531711288e-02
9.510375318007878442e-03
3.158608627627560415e-04
-1.754935676903820324e-02
-1.059543043311217403e-02
2.156595737915381443e-03
-5.581899304104245667e-03
6.769965086140182844e-03
3.387736050638379473e-03
-3.797643925061806175e-02
6.473791937340744526e-03
1.334491219833436673e-02
-2.084359313381681927e-02
1.009704341131104077e-02
2.583334597166106472e-02
1.793851751497603161e-02
2.192312882630604101e-03
5.184726754277278402e-03
2.010981577608467880e-02
2.870869985166549232e-02
1.704191006543873815e-02
-3.591814622773942256e-03
-1.019854693138341241e-02
8.269989717965428588e-03
4.346308160009168531e-02
8.808863015795590640e-03
3.823981142042725406e-02
-1.855886201838423746e-02
-2.269110228450645951e-03
2.366564296429468292e-02
2.025050886878181078e-02
-7.118577701766069799e-03
1.379974338255627458e-02
-5.624871556510384688e-04
-4.693611067791184435e-03
2.002272161333111186e-02
1.662070079273962608e-02
1.286054957730733105e-02
1.512857154054552712e-02
3.417920315407303213e-03
8.799902322590522075e-03
-9.456926392191830275e-03
-4.503273462159349764e-04
1.343256342720264632e-03
2.514771326134399021e-02
2.775493371730864550e-02
3.458050107586019273e-02
1.805242231470433056e-02
2.795019288552591519e-02
1.086486499922591827e-03
3.055604485593735320e-02
2.010757774736893211e-02
-7.954370299990236315e-03
1.403265924490228363e-02
6.897009808173201056e-03
1.256360767595910560e-02
1.368996014551480261e-02
-1.551523974535914605e-02
1.490470686925526693e-02
3.112284766246531387e-04
7.310908733544948385e-03
1.351365720815092888e-02
3.772366703988715153e-02
5.554569707746042848e-03
-1.090920379330427223e-02
1.901329317497227681e-02
-3.255320938235457557e-03
-4.322101605248821615e-03
-2.605713149742027931e-02
1.790085781407082383e-02
-6.193980949469490849e-03
2.219493055522174518e-02
1.280547122982366587e-02
3.802101734243380077e-04
9.572672490351244803e-03
3.681835628266998811e-03
4.759118225426533892e-03
-1.886512692319197715e-02
5.636527453918740993e-02
-7.179035253231006754e-03
2.716191836776626206e-02
1.170334652279541796e-02
3.508069261320048010e-03
-1.086937426169157749e-02
4.002618601971212609e-02
1.511587270838271949e-02
3.491605759540017742e-03
5.153143547363154588e-03
3.044211594743921438e-03
1.630302557519435272e-02
3.080497736055383753e-02
1.971215425019604700e-02
-1.636911868290200078e-02
1.569050365404017766e-02
5.082668094034204290e-03
-2.177885145961905994e-02
1.357676071825464001e-02
1.651756945454260425e-02
-7.447912494391232055e-03
1.627781185433573724e-02
1.813545446978406459e-02
-8.986050947073266366e-04
3.478309665215074259e-02
1.752223964938895082e-02
2.146518277050237303e-02
5.736916202598827362e-03
-9.866673640523045477e-03
9.813701668571593248e-03
3.780867809194799964e-03
2.921902520065479923e-03
3.481138165567605747e-02
9.302842419537694918e-04
-1.181253950620578946e-04
1.447572793951401766e-02
3.156590696431550713e-02
4.705143004024371287e-03
6.964200338554813775e-03
1.623881668429944317e-02
1.506180975593842883e-03
1.198288533405705326e-02
1.170052013162043922e-02
2.415615716116824296e-02
-1.220999152268496812e-04
3.376089007380851659e-02
-1.672092123679898810e-03
5.506388957336954409e-02
8.238851591148763781e-03
2.478257146986695414e-02
2.203772093692295264e-02
-2.970125543632745613e-02
5.806175023504190355e-04
-5.769624671173157089e-03
2.134619472301712770e-02
-2.901408375894368001e-03
6.051377802501308606e-03
1.983313893657755525e-02
1.032160932056693306e-02
3.040531974394809073e-02
-1.147045349470547301e-02
2.512913620404258648e-03
1.387080799208018772e-02
-9.889229994027200210e-04
6.751605633837315032e-03
3.068813235936497519e-02
1.182513305997675776e-02
1.471267355316522446e-02
-7.752937998813470843e-03
1.822419094659639277e-02
1.717662094340259571e-02
2.720883807579005387e-02
3.985439547456805232e-02
1.519837836569668324e-02
2.562659416815411470e-02
1.832267692482688476e-02
3.364371793028968910e-02
1.536994302314302618e-02
2.407396595775514181e-02
1.045884092907669975e-02
-2.149159735317882763e-02
8.042363432304822438e-03
2.260234550983303628e-02
2.331307654958119507e-02
3.359844486698679474e-03
-2.466532495876321701e-02
3.159896509373134876e-02
-8.000923410862474314e-04
1.839994516819908402e-02
1.064874747723656284e-02
1.693978343586011182e-02
3.427016824319252530e-02
3.611446970741050144e-02
9.975117610705793586e-03
-8.405361226077353101e-03
2.314471157473551796e-02
-5.897612769686413556e-03
7.726631761925582820e-03
1.939233625521937648e-02
3.882684621302734396e-02
4.529088776491575069e-02
1.811709951413119704e-02
1.964179393614743155e-03
3.149653418484713030e-02
9.311437759529122421e-03
2.240606378660369921e-02
6.199026268069876902e-03
3.660483316515375507e-02
-1.137773534836239095e-02
3.812298507779968149e-02
3.365134583032937388e-02
1.976041840701677627e-02
2.560597757552473749e-02
2.663230552004595270e-02
2.178346391788664460e-02
8.149242285153342896e-03
3.333983464346828435e-02
2.602774945522506531e-02
1.368996814726524541e-02
2.842609348615323522e-02
3.200013457625711794e-02
3.179461224731314206e-02
6.667673446479364593e-03
1.261299293919002952e-02
3.605099432936213072e-02
4.744570367830844293e-02
3.147327787315805370e-02
3.095263809906872651e-02
-4.079087073081152579e-03
2.784870846194846192e-02
4.399864743114586651e-05
1.305374003638463953e-02
9.264663629048482812e-03
1.188042347855091697e-02
4.179815762952050762e-02
2.977593464032778775e-02
2.012736443280706972e-02
1.754369198868920704e-02
2.404689918013966365e-02
3.029304522901966543e-02
3.090320102934491012e-02
2.870355698426566016e-02
7.906904669634711585e-03
3.412996840614978405e-02
2.804386114707877603e-03
4.140479039603887912e-02
9.698670017719504197e-03
3.163191867782549904e-02
1.244925991210630786e-02
1.241725004471260115e-02
1.719213469065898961e-02
3.502079895656565189e-02
2.346992534223235616e-02
-9.118452237371114932e-03
5.919059532166657395e-02
-9.174883904000261797e-03
1.589809283142669394e-02
1.427901851136893427e-02
7.641431850099922492e-03
2.367545901497379243e-02
1.829461476273432780e-02
2.884771017456792125e-02
2.080139121143925046e-02
2.521312831683745342e-02
3.159573384013741881e-02
3.032537074551833189e-02
4.622207622693445123e-03
2.199472734504169177e-02
3.344512088170076280e-02
-2.125891049762904279e-03
3.170404861085243664e-02
3.073791420483226733e-02
5.536471659829410308e-02
2.206134349182902604e-02
2.588830093015158373e-02
2.653161268666649059e-02
7.829934270583779540e-03
-3.871478993379990491e-03
3.142272934272772635e-03
2.231389014157193068e-02
2.269495930776858558e-02
2.385605529357206697e-02
4.975574185568961555e-02
1.323430893588166922e-02
1.587542764344037835e-02
2.537316262814744150e-02
1.804153343574852256e-02
9.314472463614123510e-03
1.926529327633145355e-02
3.168897766551753703e-02
4.919473615401707273e-02
3.487655763608780296e-02
1.761220361519340305e-02
-8.526157380189794063e-04
2.981948319448574081e-02
2.726538040141335273e-02
2.788906669742246061e-02
3.958248936493535819e-02
6.909274909452482044e-03
5.004395993910633333e-02
6.626314710484020043e-02
3.345254201454366666e-02
1.295005142190893549e-02
2.596516291764891168e-02
5.085779340764243206e-02
1.823504569470457692e-02
1.599927795474516065e-02
2.744816235561441456e-02
4.044143234283645305e-02
3.486485781912943005e-02
6.259553424209091110e-02
2.289715255849879283e-02
3.660203901776067775e-02
3.499649377042294424e-02
4.920079896986193774e-02
1.027109898571854259e-02
4.029225607568112655e-02
2.459636647081975269e-02
4.371815934153613914e-02
-1.950696070704261917e-03
2.758091511172421073e-02
2.319989282329421379e-02
4.377992134209462982e-02
3.420174714316270848e-03
5.193239271361449472e-02
2.132007204400526018e-02
3.616119592044968190e-02
4.575742805073212960e-02
6.104547269804948273e-02
2.080874917194717316e-02
5.224637502034203129e-02
4.053006756538539423e-02
4.175142519368237048e-02
4.001794033215941987e-02
5.574004031660919484e-02
5.866250074981205209e-03
1.938056890312054442e-02
2.235031835219530166e-02
7.286366505829969253e-02
3.312019734539593807e-02
3.481241341565517733e-02
4.882067211814497543e-02
9.721791836311489271e-03
2.447233420724867492e-02
1.951820967458584022e-02
-7.646104764384613686e-04
6.952540110704003365e-03
1.033883734469297211e-03
4.553698276602229089e-02
4.498731300620485707e-02
1.794672088625248046e-02
5.464294185190206321e-02
2.088273157370388461e-02
4.556166482937400175e-02
3.865345972466047164e-02
5.199984934836628797e-02
2.386838160888582472e-02
4.015427783933692152e-02
3.053090112400016348e-02
3.369940816147672102e-02
-1.458811677079173939e-03
4.826798744114335626e-02
4.929114288801812738e-02
3.612275713112805126e-02
2.538826245515230645e-02
2.751280054349499252e-02
1.798788131734143508e-03
2.952289474756771004e-02
3.056118858675814509e-02
2.090155060256839586e-02
4.220497480030052651e-02
8.319635731713369287e-03
1.791182521899296887e-02
4.141826251552087335e-02
1.513761599475183309e-02
3.583090038431918645e-02
2.036867413672291405e-02
3.587897924741846600e-02
3.874894093586590815e-02
1.115191217108074499e-02
2.659639644507513084e-02
3.376132292079692121e-02
2.601021318703000684e-02
3.468753102218193746e-02
4.498410445306020439e-02
4.107336034345643316e-02
3.688318901298151542e-02
5.350992467071313818e-02
2.790246512641733449e-03
3.260059681027450279e-02
3.981979662604090420e-02
3.435849597783334486e-02
3.291355660041626885e-02
3.840985798451553024e-02
2.983245322956069867e-02
3.298581867107158727e-02
5.182273389410904652e-02
2.925264202391094498e-02
2.479725669551430603e-02
5.226925319385537089e-02
3.761306348205756267e-02
4.766883565575002341e-02
4.183758997048396544e-02
6.358972191402509355e-02
4.770241303840119795e-02
4.507145081442784362e-02
3.496300062253285268e-02
5.094397967205425981e-02
2.887793583394118041e-02
4.731477342730519564e-02
3.497519813879688272e-02
4.459203292000867014e-02
3.992286471847003582e-02
4.977060439465576247e-02
3.057658531168725574e-02
3.192303838198565225e-02
5.468994888213060679e-02
4.329736531547143802e-02
3.083030983847827658e-02
3.174357949633587611e-02
1.575039267238786261e-02
3.456212312909344442e-02
3.768374669783522424e-02
2.042397650315199917e-02
3.364103204923563073e-02
2.329525042451438543e-02
6.359766807300083757e-02
4.725767056561894913e-02
1.422371890340638073e-02
6.008831379190523667e-03
5.995481286771055240e-02
1.267851843797394157e-02
4.366625462547802511e-02
1.064028740142292789e-02
2.253310262685152485e-02
1.991922712877446100e-02
3.881575414831523602e-02
3.670066393469394866e-02
4.851744463707383798e-02
2.854538852706219390e-02
4.268422428301136412e-02
6.168075439413016336e-02
3.349625971497106891e-02
3.540998711586858250e-02
4.830316308257014135e-02
3.112750198860820411e-02
3.905681257900601305e-02
1.106781183636429758e-02
4.923145439004106977e-02
3.087339563624278554e-02
1.614267803112293120e-02
5.324401727453737312e-03
2.919800710827482465e-02
2.674649606866525559e-02
5.577234511463013966e-02
6.561277523778263898e-02
6.328098582211315326e-02
4.483192055222928740e-02
2.518249706948470085e-02
4.650603046461887491e-02
4.543513972100119563e-02
5.521587888163959762e-02
1.913761995961896223e-02
3.747352104888750784e-02
3.917432457980397909e-02
4.136067763842921075e-02
2.525738874424595173e-02
3.994110786354004156e-02
6.719804494289485786e-02
1.252317492359228054e-02
6.881693301443095323e-02
5.945298778040566945e-02
3.334510069528416609e-02
4.369598970263322002e-02
4.913335123452568232e-02
4.561408799008211112e-02
2.885438584466385598e-02
3.509664893039342315e-02
2.562701592127460126e-02
3.052722175918496511e-02
4.167234357442743675e-02
3.939008839732943690e-02
9.405088688484214768e-03
3.794605426164002204e-02
3.508184972442319333e-02
4.754649543544445245e-02
5.229206090520928385e-02
4.435317440781561676e-02
5.337431438526016314e-02
2.048398472560376479e-02
4.805822562004491427e-02
5.439501425830063630e-02
4.347452263220114715e-02
1.376051762818317724e-02
4.250567377607969433e-02
4.760134681620167146e-02
6.429537315806896358e-02
3.961864674310736772e-02
4.664793520099830282e-02
3.833377549384733851e-02
7.335803371265534056e-02
3.614831390298565983e-02
4.667550845012961164e-02
3.788293452508367798e-02
4.950246795233395614e-02
3.061994362493158234e-02
5.385563918897294522e-02
6.108644514118982682e-02
5.419810847725815839e-02
3.276799714412002851e-02
3.374843352975017557e-02
2.540829820283570933e-02
3.857896344227668833e-02
6.291513216707342315e-02
5.669203986833597914e-02
1.833359033300083901e-02
5.513136676701126115e-02
3.675188032117525372e-02
4.768083736277688167e-02
5.837589718275334322e-02
4.757101348428778576e-02
3.288492114549512735e-02
4.956487773496111304e-02
4.488520104170441727e-02
5.296724171485953786e-02
3.380189155938518458e-02
4.734525573218182487e-02
5.916718312458907336e-02
3.026744527447566488e-02
2.142978993141017585e-02
4.422614828096368966e-02
5.801674808636338165e-02
4.579715718884726228e-02
3.362902545077744304e-02
5.304996177605905694e-02
3.832270605027145866e-02
6.102419568448443077e-02
3.587393797071122825e-02
3.536481589980981083e-02
8.068674629187852498e-02
5.505722242505837333e-02
4.652075166250344007e-02
4.524085448221591699e-02
4.863700447778307456e-02
2.227766437791772400e-02
4.013010574643259554e-02
4.227157495556375932e-02
2.328569328099995214e-02
4.837043727777964874e-02
4.436701680874298448e-02
4.628717247646519511e-02
6.524619922935659400e-02
4.615752512900125892e-02
6.527378345219583822e-02
2.660022025132319223e-02
2.745972117331550374e-02
3.115320637227957795e-02
4.154768872108954847e-02
5.520043606575827932e-02
3.573488664242638335e-02
5.612207084525855372e-02
2.836825884349803567e-02
3.902055248518245673e-02
4.808804991300855841e-02
5.435204666192444689e-02
6.088249824576236896e-02
1.760613409076421457e-02
4.290894423045725492e-02
4.578292101347337939e-02
6.153476828675326360e-02
5.648186023676676770e-02
7.780343943700204767e-02
3.391007703613692359e-02
2.429601772910104304e-02
5.115388463140885245e-02
3.184543881347030175e-02
5.397278541469906904e-02
4.630548077288093589e-02
1.867409042749642104e-02
2.465791467869124509e-02
3.053135801142307232e-02
4.525136796804284794e-02
6.444393396897529769e-02
6.484947310666719367e-02
5.815821699120646976e-02
3.576510954981276802e-02
6.947516387393952442e-02
3.473123961237311458e-02
5.890516455413352670e-02
3.234457173002750624e-02
4.592721130577129274e-02
5.067075601369338406e-02
4.337746435049483207e-02
6.122424766436929122e-02
4.842843643420098598e-02
7.677380770025574175e-02
5.700489221561826775e-02
5.349771882899688469e-02
3.672672762054485229e-02
5.587819577341796712e-02
4.267471128800218172e-02
5.856052110564496926e-02
4.267914645952856217e-02
3.990758438827282650e-02
5.910746363658134217e-02
6.454219644732663019e-02
4.226238154043283901e-02
3.286595725615308605e-02
2.915566180251135189e-02
5.955234910281029248e-02
8.562930577393490506e-02
5.417968741654478892e-02
4.569577787662339186e-02
5.803057700653881795e-02
5.623215425868643980e-02
5.352872811663221542e-02
6.050144399832960151e-02
4.889489631597986746e-02
5.416683413705031258e-02
4.733058768588963017e-02
4.034932989950058835e-02
4.691558574378068558e-02
7.095830054750990046e-02
7.301920722883385728e-02
2.591675035609086394e-02
6.177487994494142154e-02
5.800098204471573760e-02
1.343894161594236768e-02
5.549214688724121713e-02
5.188276339265406045e-02
6.726738219620109760e-02
5.753927887574074307e-02
5.003104715988866691e-02
7.002861113120989467e-02
7.147819067176919283e-02
5.638376555835571818e-02
5.563123226529761989e-02
5.169892305680367367e-02
5.131439064475406403e-02
4.263956307915657551e-02
6.952151582261832663e-02
3.666895875297190160e-02
5.761602680808546734e-02
3.033307641656540765e-02
4.774076822300581113e-02
5.079973487652797437e-02
6.444841309165344478e-02
6.076442272579145321e-02
3.869426863496788771e-02
4.821199148342307506e-02
6.123483511029224891e-02
3.983996821170067426e-02
3.505879862620477766e-02
4.930338170269829567e-02
5.911711306610283045e-02
5.482131040617982398e-02
4.351569416893320830e-02
5.403507318649519026e-02
2.954035121864907396e-02
5.100582793928433445e-02
5.723977821382277009e-02
3.072260708516052694e-02
4.570829565390299720e-02
4.769529184297803537e-02
5.354529576253339029e-02
5.548772465161213446e-02
6.485380389774035581e-02
5.780460168901389861e-02
5.683338035511739661e-02
5.313761759226824644e-02
6.134149911257795462e-02
7.246696681733136303e-02
5.788274937099181783e-02
5.606672871830593874e-02
6.264531301965639565e-02
6.701012229611735815e-02
5.325719874016952848e-02
3.863341124001445220e-02
6.685367111577109056e-02
7.690423200578169749e-02
5.295955773838822295e-02
4.574997147397358993e-02
4.610760392528795437e-02
6.389168404433334669e-02
6.553589670365304876e-02
5.302066608972916262e-02
6.858338087702520180e-02
6.619241648058567240e-02
6.911801435451603304e-02
5.904819774465756843e-02
2.946990593516779500e-02
4.780908497785030242e-02
6.109298446409540395e-02
5.207865397212499414e-02
4.259545225987075578e-02
7.597169868140823956e-02
5.329815342713424553e-02
4.258798333190064178e-02
7.654765409066378867e-02
6.054777807038151660e-02
7.656550946653215006e-02
5.187930741874824392e-02
4.217528272435022707e-02
6.640430241916277232e-02
4.333464769215032708e-02
4.527625361075230531e-02
2.410736073752999670e-02
7.234670409041391026e-02
7.589405929960296726e-02
5.766357758604095940e-02
7.507086218278249956e-02
5.795423292197480342e-02
5.439485342250934691e-02
8.195443572968164059e-02
6.752882144212465909e-02
6.535892475800630930e-02
6.353773292108912119e-02
4.408080323427735620e-02
4.854461921202891939e-02
5.705020967083964528e-02
5.105465897281390164e-02
7.013715488989512303e-02
5.756103125094822609e-02
6.001962544991774895e-02
6.823582225703550552e-02
6.345555044955127066e-02
4.370600143410385829e-02
8.742429619588254486e-02
4.844561030489188264e-02
3.793033975429621618e-02
8.911303616244325987e-02
5.645800637081273277e-02
9.291004970823724118e-02
8.185543272841852569e-02
6.513783165542652576e-02
5.093034578031539056e-02
6.398865988281240980e-02
6.177554473137827906e-02
6.063465486305893992e-02
8.235433723173093967e-02
5.395911997947795691e-02
7.869048889974580852e-02
4.075338781365098195e-02
8.266133841698500295e-02
5.752448310497885325e-02
7.633727185417370220e-02
6.446668403334343544e-02
5.099054911872588636e-02
5.648666281060382710e-02
7.343347830852928193e-02
7.105721121565486409e-02
4.321211833957090687e-02
7.554761227179417060e-02
8.090628610352491867e-02
2.895425895936549684e-02
6.230530845505731496e-02
3.442816949720342579e-02
6.787475759289757216e-02
6.568770254409653231e-02
7.182295977065511483e-02
7.743112477900725155e-02
5.654421754465348282e-02
8.744920466630456968e-02
5.307683174922719210e-02
6.126739393112524967e-02
6.353559333022067157e-02
5.941995807033643995e-02
7.250846416026143770e-02
7.415604296972211351e-02
7.032932424902281487e-02
7.788785572222989284e-02
4.148186657823316192e-02
6.007985591310161660e-02
8.243635957602954423e-02
6.230144073112813680e-02
8.164448547950919899e-02
5.823711590789429349e-02
7.574489597554705245e-02
6.194377283723123684e-02
3.840697545711901223e-02
6.097622194373059773e-02
6.817058267607574440e-02
8.525322344920846507e-02
6.792554634621991716e-02
8.780711299942045578e-02
6.086638423285324617e-02
7.565653390524745836e-02
3.905543478602930413e-02
5.814971555304891682e-02
5.106756151140223743e-02
6.288891764390618089e-02
7.025381109830775017e-02
6.716680735694338655e-02
5.938456871687378125e-02
6.122396614958075522e-02
7.730320695501077810e-02
9.842604393317047617e-02
6.207078793034172259e-02
8.215736253917430010e-02
7.457496742863557737e-02
4.347769189346127605e-02
7.535893634109493144e-02
3.881074956631357098e-02
5.249314165260483833e-02
7.577822521931981692e-02
6.126776665763862539e-02
7.741941305871027912e-02
6.104148305048694156e-02
6.356822925015831460e-02
9.258223618695901602e-02
8.442501391500517594e-02
6.814099019675662339e-02
8.618957011806152591e-02
1.028303710011774785e-01
7.090802131079318449e-02
7.929971088864326556e-02
7.950430158815521842e-02
5.294714852729417998e-02
7.631941296221893267e-02
7.143840615552093931e-02
7.026950485736875585e-02
8.552290529623299276e-02
7.270644341700423230e-02
6.498012432525065996e-02
7.701262769689434795e-02
8.951230596997167277e-02
9.675865093671695560e-02
8.130997208095974704e-02
5.044104407620390862e-02
9.056696466545069435e-02
6.896257397981693515e-02
8.288224229181613556e-02
5.642187679351091251e-02
8.170885002603398006e-02
7.445621117859876903e-02
7.663617304973120714e-02
8.197383094733920461e-02
4.617021471536685018e-02
8.077591857320481905e-02
8.055358413887363234e-02
6.716567226415237624e-02
7.469114071918983577e-02
7.531145328021560115e-02
5.761731376487656819e-02
4.967976277298391530e-02
1.127406703006460786e-01
9.624582470931700162e-02
8.650351941952696966e-02
7.599414033804247071e-02
6.507148092887959923e-02
8.791803143015723687e-02
7.189227198633199589e-02
7.510980167418918052e-02
6.055858936096158995e-02
9.463030146954004573e-02
8.997646488205041093e-02
7.971841146930484789e-02
6.654301896004070904e-02
5.833082664664909767e-02
7.884863656091734008e-02
7.721827066566602782e-02
6.781000280307956929e-02
8.431979357227623040e-02
1.008186524576634296e-01
6.194262468942280525e-02
7.246799094738481939e-02
9.210965412546581743e-02
7.634289800070612197e-02
1.056847983419145071e-01
9.112670878924156170e-02
1.100447214679868280e-01
6.185604018605680987e-02
8.595174981467215702e-02
6.962998638512625516e-02
6.004883882219627655e-02
9.455986358453485896e-02
6.736023623163370222e-02
8.626429993841164268e-02
7.282103221546465388e-02
9.578368038956597275e-02
6.350985272618817068e-02
5.926959396239919742e-02
6.996602407668262025e-02
9.866965951158426784e-02
9.029355351056614354e-02
1.036164926344062820e-01
6.485650860015620967e-02
1.001954731522881892e-01
7.953756059848399174e-02
7.449853304814124666e-02
8.319946043922307743e-02
5.694706162949471351e-02
7.087647977572350544e-02
7.351229981671102143e-02
6.780379937853125982e-02
6.387406365685134590e-02
9.390953056810769084e-02
6.892459106704922067e-02
8.716220477414725332e-02
1.033105170497776726e-01
1.305833852563694220e-01
8.495760097819951562e-02
8.927076373914288876e-02
8.425178201040606218e-02
8.984083406967592611e-02
8.729044175673938977e-02
7.001465195979408862e-02
8.703507354290168641e-02
6.570738050205496283e-02
8.612117697176165099e-02
5.457393595582975265e-02
6.638630494195989218e-02
7.791111912965245634e-02
9.027036502515296823e-02
9.391574867907595547e-02
8.273616081476575790e-02
8.630137273699248213e-02
9.713823809470989445e-02
6.110312527901611696e-02
9.005850632747552931e-02
8.123145023950061050e-02
8.818953605701196352e-02
1.103110312816456828e-01
8.432648141273141329e-02
9.158609902992992380e-02
8.604414279764426021e-02
7.351308703672207456e-02
8.645562252258565117e-02
8.761736265025577008e-02
9.742789375425012222e-02
9.508498778802984552e-02
7.324700036540926495e-02
8.165476584117006831e-02
5.135369936816736036e-02
7.254302491049641199e-02
8.266771859958778335e-02
8.699719585427825863e-02
7.808862750476891490e-02
8.416571592556749970e-02
6.334799213766886816e-02
6.709053051451860372e-02
8.180787200602678000e-02
8.844001033568266168e-02
9.061342776976497038e-02
6.286870776566869101e-02
1.134367175387336057e-01
7.661691321148803024e-02
8.771180347236960662e-02
9.317931891882030859e-02
6.614911149916694044e-02
8.862858761846134636e-02
1.063609572922264712e-01
7.476132902556090198e-02
1.042084926919943783e-01
7.492190442604995670e-02
8.728930015864722058e-02
9.893442508579089467e-02
8.042035335101117843e-02
5.401884066223668068e-02
7.125874154231226498e-02
8.114817935118043279e-02
6.381179720564558733e-02
9.420537918074194106e-02
1.082233886993508865e-01
6.915116127771388232e-02
7.098565524873431953e-02
9.222125142384243746e-02
7.326647665801301612e-02
1.228478073461346382e-01
8.589500988589163222e-02
8.407400442611506763e-02
1.054056619021535302e-01
7.717773046050725727e-02
9.579890587719309958e-02
9.258552553513370309e-02
9.320736085264547111e-02
4.745549590109367222e-02
9.384556561930598728e-02
1.033636137660830095e-01
1.006922507370053288e-01
8.575763280259632304e-02
8.276096241795535824e-02
8.892531746588773489e-02
1.021390824322516988e-01
8.163437714315277538e-02
9.630432013676579195e-02
9.167970281805939980e-02
6.763494351767468382e-02
8.837249586360464149e-02
8.704633434485412047e-02
7.688753731207148556e-02
8.407698675760764961e-02
6.835298156992797303e-02
8.783429017948390927e-02
9.351957599934675180e-02
9.234950933422650388e-02
7.088459055231778605e-02
8.747463522612812514e-02
1.192168830360545162e-01
9.020348888269344445e-02
9.796642462173704713e-02
9.974408000417253617e-02
8.767793606612001023e-02
1.105667356868010320e-01
9.831242043434652855e-02
7.966019278780311907e-02
9.136292228830802942e-02
1.281965777541043683e-01
1.062655602768343144e-01
9.876383008693273569e-02
7.861179986288807653e-02
8.314606820499081952e-02
8.367541894902355559e-02
9.003930577825162984e-02
7.696443782882073092e-02
8.068878002829708851e-02
8.026986328249333114e-02
1.186249606400428674e-01
1.014906247851232873e-01
5.383662451651220759e-02
7.617031988190464675e-02
1.263544845670696026e-01
7.917113859672948728e-02
7.501048690515402240e-02
7.866043498464708739e-02
7.478361311893114149e-02
8.426503288474862519e-02
9.142388651723687421e-02
1.124652943920698700e-01
7.552971226434558594e-02
1.147875951261749516e-01
1.027014117758262568e-01
1.193589082570010729e-01
9.628234144568467712e-02
8.833517487072028995e-02
8.245371965889054799e-02
1.015697575887823390e-01
7.457173931155243463e-02
7.968836152406114093e-02
1.088002922544917400e-01
7.870042852276720735e-02
1.028863997986303874e-01
1.037356987335088521e-01
7.265359969445574218e-02
9.805435055945534162e-02
1.096292005111099699e-01
9.472235361026250244e-02
7.491313789744814822e-02
8.078289067418573111e-02
6.703254235573805064e-02
9.124459206845647596e-02
9.804966165979561721e-02
9.776062166053051117e-02
1.097206019015745937e-01
9.357835926916691083e-02
9.275834478121755544e-02
8.647427003585328453e-02
1.009539615030967397e-01
9.657995454452875106e-02
1.347374414446442792e-01
1.158216300498062928e-01
9.673060777017496170e-02
9.551975009821839224e-02
9.314748139935807858e-02
1.202948728316775157e-01
1.044657849061010613e-01
1.137753222471255682e-01
8.974315092330656385e-02
9.590147689358949346e-02
9.221885498688799088e-02
8.257190041240683454e-02
8.983678844621810489e-02
8.128577448106075187e-02
1.128224591584125330e-01
6.605711541866321479e-02
9.390404307645516813e-02
9.799232999155629842e-02
9.407078519179169762e-02
1.055929104316394584e-01
1.046615738043999988e-01
8.438359268711181915e-02
9.555344616527694512e-02
9.485776886138200248e-02
9.289300004663025856e-02
9.899493042242757390e-02
8.416062097113596874e-02
9.536914270089377754e-02
1.283854955950570476e-01
8.407761922830228607e-02
9.952810004443296554e-02
7.768806721462967468e-02
1.220622212007575202e-01
9.115420132217132154e-02
9.636514767882485566e-02
8.837094814093321427e-02
9.417675943353359669e-02
9.593065176609370803e-02
1.108249790706978544e-01
9.369443183452100254e-02
1.143209756989631842e-01
8.623842213537583068e-02
9.191280916249622290e-02
9.370319608575641834e-02
8.538085244285989472e-02
1.072847543152282423e-01
9.553537218337831982e-02
1.072567891307765475e-01
9.775267322509378909e-02
8.485760735455014081e-02
8.982298186496678882e-02
1.036557832764569420e-01
1.171158347051098336e-01
1.074840401835374659e-01
1.038729237458027588e-01
7.438127753253875873e-02
7.839934720041333294e-02
1.017115845713729427e-01
1.130422662763935077e-01
8.206021307074559679e-02
1.013342496462753817e-01
1.025308267267579510e-01
1.164466143232911755e-01
1.177038830221744936e-01
1.172435163026452065e-01
7.254156898384102325e-02
6.745869944764466830e-02
9.106283142262638908e-02
1.076771269143916854e-01
1.223503748094477289e-01
1.209697891787161056e-01
1.169091538492537385e-01
9.704795782913694380e-02
8.532599298333651272e-02
1.078079839255164235e-01
1.073307530666037929e-01
1.038559087430993844e-01
9.367419125330939123e-02
9.860421769155203187e-02
8.178953426886891032e-02
1.081603338839143974e-01
9.463517656817443946e-02
1.356198083099549589e-01
1.152823956623564572e-01
1.150433232049929977e-01
1.038880777114899456e-01
9.883923103263328458e-02
9.463789579667619689e-02
9.183951272471335692e-02
1.097882710247973931e-01
9.264441282710844661e-02
9.859825639250505147e-02
9.275205837015851329e-02
1.129605046225397591e-01
1.178119145177992932e-01
9.356925557020985551e-02
1.010059292742132991e-01
1.145083744434082784e-01
1.104305994688211529e-01
1.221834927369214729e-01
9.358934788348260980e-02
8.721175190099700325e-02
1.115420029852686318e-01
8.009109445452133880e-02
9.684477000599586716e-02
1.240734659946050311e-01
1.110082301070316607e-01
1.016673350391337771e-01
1.209817816449492711e-01
9.340636581914008030e-02
9.463150702951905746e-02
8.760759022401948259e-02
1.035394967543180333e-01
1.048220573660534061e-01
9.701062714666436326e-02
1.151161959000528423e-01
9.959326398615293841e-02
1.267599485272468685e-01
9.606150788111009198e-02
9.545616907848847310e-02
1.314410682353696069e-01
8.431513142682661721e-02
1.125754201512890462e-01
1.101857581710918438e-01
1.189481090063251867e-01
9.948651794646001800e-02
8.265733888297011056e-02
9.903913091127033996e-02
9.403092546477931357e-02
1.166595279905650873e-01
1.173400830927527894e-01
1.153317691325101979e-01
1.023467331557686294e-01
1.180372338715221792e-01
1.092510256123072482e-01
1.131331454894338312e-01
1.296268573998030638e-01
1.056604649361765624e-01
1.144775458933344897e-01
1.062926763507292260e-01
1.081201030372805905e-01
9.112045528810144845e-02
1.065523833661451841e-01
1.041162647176614997e-01
1.165501809784406234e-01
1.021527070742340726e-01
1.181290474775957000e-01
1.150774764104748604e-01
1.192949253844290403e-01
1.046071598096249555e-01
9.731394565710457800e-02
1.054381885328784796e-01
1.145940401256164143e-01
1.053261201973878514e-01
1.326423203251716476e-01
9.492125738078592556e-02
1.136462798245814754e-01
1.029455865538025372e-01
1.069045527555537722e-01
1.292116011189524405e-01
1.186318256103400526e-01
1.128693897671047691e-01
1.317634599400126505e-01
9.700894926740649682e-02
1.089130383278981151e-01
1.267178680220202580e-01
1.206932275634854251e-01
1.095051883709663998e-01
1.335662220100139186e-01
9.878863855771866098e-02
1.086941465681739161e-01
1.139323564251731868e-01
1.045702794362722288e-01
1.286105881057236777e-01
1.089909857211586730e-01
1.128014621368005760e-01
9.830288163616263120e-02
7.666879042914129250e-02
1.108431366789098815e-01
9.191889861006077855e-02
1.171318388955363970e-01
1.132955123434370159e-01
1.070295422317564388e-01
1.089208231755017242e-01
1.055669233864625356e-01
1.152056680169087771e-01
1.260290099959636423e-01
1.095409614335687426e-01
1.136164036867498006e-01
1.119415836187709484e-01
1.249649598788328542e-01
9.968012929966352242e-02
1.124881079287093633e-01
1.233823457518528899e-01
1.122380976875766434e-01
1.203827150181169953e-01
1.209319984319876390e-01
1.195073662753332600e-01
1.264091554104254667e-01
8.871892132597275493e-02
1.071802444164238199e-01
8.571547754003153163e-02
9.210825652895249238e-02
8.884515362079756229e-02
1.130498700514417920e-01
1.215048811240159454e-01
1.069477817779726503e-01
1.273018021713776815e-01
1.011730933545530176e-01
1.020100658390413750e-01
1.171919381711297031e-01
1.187574072592949559e-01
1.076595372429521441e-01
1.203837751522087024e-01
9.630301017284575993e-02
1.138302957383250241e-01
1.084342761189071858e-01
8.747972790592292713e-02
1.337692570150368909e-01
9.880192109839538994e-02
1.029832756231723323e-01
9.073183561681083531e-02
1.208869883354425356e-01
1.134492906710539428e-01
1.434820305001601737e-01
1.260794435400131031e-01
1.051104668576743062e-01
1.220317655083681257e-01
1.197978502369291820e-01
1.136446744490785254e-01
1.186297039796960218e-01
1.363388946962200143e-01
1.279158651027444138e-01
1.360546089364308431e-01
1.344608905027336321e-01
8.271113614328678976e-02
1.125104496548289118e-01
1.051267331969859969e-01
1.553620956609109427e-01
1.324949233691559147e-01
1.257508774764491410e-01
1.154754957378692215e-01
1.052303622274554651e-01
1.033929422629643741e-01
1.281855772040516317e-01
1.226222138262633987e-01
1.435295740926996744e-01
9.972996601191902455e-02
1.201546609586927050e-01
1.223379417128093449e-01
1.112890727838040938e-01
1.056312262697576276e-01
9.508626112143490905e-02
1.103782529378955490e-01
1.144776533360069987e-01
9.086559686340596464e-02
1.282893562923964614e-01
1.027709690156941302e-01
1.394745993990572086e-01
1.230028378012037460e-01
1.124853097780207228e-01
1.341107279455415191e-01
1.223125365316625468e-01
9.382069815835625270e-02
1.235617671440408516e-01
1.121373438275154871e-01
1.180228712545749459e-01
1.223846951564691587e-01
1.095324029788895120e-01
1.157373713774600132e-01
9.648283245028940747e-02
1.313966910013187606e-01
1.172173231799437387e-01
1.101284437249334391e-01
1.266550286682772697e-01
1.322634631506033054e-01
1.310917602072440569e-01
8.735285718361687768e-02
1.346557178113005349e-01
1.056847453396801972e-01
1.298109124926150604e-01
1.252152088130772112e-01
1.165790797738180951e-01
1.234550915439531493e-01
1.138452102711237646e-01
1.325103853587746849e-01
1.029666288113408601e-01
1.255700605102224865e-01
1.269955623338026030e-01
1.092618926176922717e-01
1.069775124646868830e-01
1.266496089222637900e-01
1.325270577620795698e-01
1.273726085628254234e-01
1.294607367648430984e-01
1.354898224606859158e-01
1.546705156569921913e-01
8.102068893116015635e-02
1.225074337013040693e-01
1.089776503193948948e-01
1.379620343564154084e-01
1.066687827938337940e-01
1.274900616864110825e-01
1.307361907551978231e-01
1.281510546192380917e-01
1.154972590610012090e-01
1.294118747023958460e-01
1.282018631001395903e-01
1.166016958414030358e-01
9.845218056588921074e-02
1.282073935135098208e-01
1.013956061104593631e-01
1.257969862874398492e-01
1.136418229943856606e-01
1.313295395177690728e-01
1.127172650290679534e-01
1.179908268643357488e-01
1.230820133414723960e-01
1.456123349823869040e-01
1.029969686573444232e-01
1.154125254932124867e-01
1.308029310501058751e-01
1.266467673405116678e-01
9.672832773144635077e-02
1.189341777417749768e-01
1.221201462112074532e-01
8.823655705158256479e-02
1.015917670801899653e-01
1.101809935995221729e-01
1.236780361947804330e-01
1.353113146390027000e-01
1.270328779699342325e-01
1.204939696258573723e-01
1.213742339351118749e-01
1.601591425480372588e-01
1.401130357175648655e-01
1.267732292290520424e-01
1.120044556397757074e-01
1.329319850631910382e-01
1.356825474555664046e-01
1.222808129964619711e-01
1.059196923161213055e-01
1.440491822424602442e-01
1.220743092394813434e-01
1.123113071777264160e-01
1.416251294067656097e-01
1.047324906847371950e-01
9.046148068797091324e-02
1.567283405861407131e-01
1.325259234545596021e-01
1.477982071088618232e-01
9.953428193083521669e-02
1.225598915158097463e-01
1.187328825943285981e-01
1.300502069033441788e-01
1.176946626310108324e-01
1.309624635146872940e-01
9.610289922012410502e-02
1.302220487721292286e-01
1.226613232699491074e-01
1.045726292297275983e-01
1.103599761415235692e-01
9.678435556467156198e-02
1.165168096012743765e-01
1.107654330324986669e-01
1.146695079140234164e-01
1.221709352002546406e-01
1.219195078935970400e-01
1.189165448401334479e-01
1.054979474782986315e-01
1.188675333556034885e-01
1.303634993820740884e-01
1.004858054540071766e-01
1.234660134215216643e-01
1.259987143543075949e-01
9.027615377392560203e-02
1.293623130830054424e-01
1.252753768049229555e-01
1.292797605996919286e-01
1.094211130092392903e-01
9.527306496069445907e-02
1.246242024283816946e-01
1.435650319724674218e-01
1.163650816043678288e-01
1.234971666064305085e-01
1.213395307096248599e-01
1.236579750657684218e-01
1.157973038061576865e-01
1.128430847841140755e-01
1.283475842972001679e-01
9.375484568779134109e-02
1.256534245206913092e-01
1.228753952637672009e-01
1.237629733850125480e-01
1.260141958054279976e-01
1.190149900925835530e-01
1.165701563286531128e-01
1.231057196028736839e-01
1.283944275981814820e-01
1.465897709807778004e-01
1.058646510993872525e-01
1.082048662777287951e-01
1.253440241319936921e-01
1.184035224171408884e-01
1.290102055572925621e-01
1.562425243330211599e-01
1.433017903058343978e-01
1.311992219521612157e-01
1.378266449763275725e-01
9.370271637403215781e-02
1.120115638113520773e-01
9.654027774216454583e-02
1.136501610452061994e-01
1.483110228129671249e-01
1.182354069054012691e-01
1.282638565241376594e-01
1.271616015682115741e-01
1.397314187648142636e-01
1.462551069195544007e-01
1.176216736874450275e-01
1.356177602891802669e-01
1.190490173326600315e-01
1.028145894545397232e-01
1.147341594873122206e-01
1.491757911884012966e-01
1.506596505285455190e-01
1.470508920361768834e-01
1.216959895523290064e-01
1.155680631083252224e-01
1.457910440235178906e-01
1.173226326274795228e-01
1.229370088757770207e-01
1.384902608753065811e-01
1.326666245995621607e-01
8.952004550323822141e-02
1.257897281772633880e-01
1.280323081586849931e-01
1.285122285749629445e-01
1.072036486765290536e-01
1.546984876624809546e-01
1.283393622860470040e-01
1.095550420399502012e-01
1.346853503307951783e-01
1.204997365642008489e-01
1.251808643992921022e-01
1.316898554261928811e-01
1.395771201773348680e-01
1.202139899638010739e-01
1.497664874046428229e-01
1.307389493093676081e-01
1.387345836072872984e-01
1.337106115502397774e-01
1.317109919711640376e-01
1.473575297469200129e-01
1.412804702957888847e-01
1.307125858687030739e-01
1.345419255349109833e-01
1.477342181260227760e-01
1.164090300718640114e-01
1.343685413421939756e-01
1.196201351856318873e-01
1.334710254532809892e-01
1.405205184515012640e-01
1.227743006631047407e-01
1.291469418171695693e-01
1.137651673253269324e-01
1.162805063581660026e-01
1.199454725179946168e-01
1.444993192767344004e-01
1.451115668910489265e-01
1.400958240650574949e-01
1.426086925908039982e-01
1.161607984121586501e-01
1.537150661896844184e-01
1.519585867889960140e-01
1.361368967947043929e-01
1.275539658334874094e-01
1.233128256597746664e-01
1.135624468722014613e-01
1.132796470091277652e-01
1.471136222112001957e-01
1.299758496134217900e-01
1.104904845214876447e-01
1.593146409094862159e-01
1.446900224771690280e-01
1.196110743965957124e-01
1.222957207928331014e-01
1.422309430767443872e-01
1.399318612741349277e-01
1.530199246861642104e-01
1.062938032927233933e-01
1.405434524685545417e-01
1.440427126987521289e-01
1.439750622332660324e-01
1.466942731239144759e-01
1.113664604828309979e-01
1.624309126705904827e-01
1.434316502936984761e-01
1.343912823260751677e-01
1.342158835432558650e-01
1.363779457823295904e-01
1.406401626104339941e-01
1.377431675378565368e-01
1.355424593039005199e-01
1.393289760140760947e-01
1.153488263298595162e-01
1.496793083660948598e-01
1.392209929272071878e-01
1.289363464827947559e-01
1.168624222712829064e-01
1.276684133914347541e-01
1.577932962817955309e-01
1.159247468831816064e-01
1.151243711670970893e-01
1.213352337781280765e-01
1.357164155633101554e-01
1.360656611557365392e-01
1.289788624875886636e-01
1.577655386606507393e-01
1.342821190268954357e-01
1.315403895913724031e-01
1.396862830706238345e-01
1.635574407602400360e-01
1.592608493213895082e-01
1.389120057469948044e-01
1.341320770812541030e-01
1.463430968749562244e-01
1.286520657800266088e-01
1.330359518506701311e-01
1.634251552961522580e-01
1.373936181265959233e-01
1.460085440218684694e-01
1.219183614828775741e-01
1.184945502968137721e-01
1.453013709903603901e-01
1.039014363199938784e-01
1.320604391888467455e-01
1.509967075273729309e-01
1.392226986015384638e-01
1.288252440189180392e-01
1.309762672409449102e-01
1.270178386193593911e-01
1.305893180343434823e-01
1.556017541954737293e-01
1.291925170460570538e-01
1.645875220901674152e-01
1.074648020166194540e-01
1.477105074896862547e-01
1.471489235357184566e-01
1.311361200446884701e-01
1.314537257431662998e-01
1.260458837896689110e-01
1.372146643272753319e-01
1.196348449077895282e-01
1.484820895023308274e-01
1.246258593275163251e-01
1.368683546961911857e-01
1.440282539273179951e-01
1.234155082030648914e-01
1.225394205484224563e-01
1.560855375175704274e-01
1.268003389348371091e-01
1.299375564045103515e-01
1.157966694055552470e-01
7.668591148966620585e-02
1.435340544779515060e-01
1.305432243545436299e-01
1.538721807634148286e-01
1.182111861487944587e-01
1.289324692245750192e-01
1.409609250919180434e-01
1.357393737553492519e-01
1.034225529580239805e-01
1.074147338824617964e-01
1.620012302140277360e-01
1.566855389779238661e-01
1.352739931769418313e-01
1.406417291170722339e-01
1.416986611263806872e-01
1.375892858030873800e-01
1.431303860632156255e-01
1.140341990595602206e-01
1.392272499859469048e-01
1.145542081491877501e-01
1.240281974101956064e-01
1.268373917004531615e-01
1.326357943075644197e-01
1.332127043618994144e-01
1.547945955908725801e-01
1.612134495929323785e-01
1.290125582797241877e-01
1.371864827938980014e-01
1.239007124092269679e-01
1.566752148618165974e-01
1.410487719286145913e-01
1.339051814753683955e-01
1.439352713307309739e-01
1.363464026034346688e-01
1.261671871753939911e-01
1.407227686388741184e-01
1.404282725697600931e-01
1.358042434600627013e-01
1.572863777703854549e-01
1.097130345230284132e-01
1.396989868943636914e-01
1.507813553278010699e-01
1.282340720888383578e-01
1.222387903106212231e-01
1.337976461265505956e-01
1.461054540499845955e-01
1.394379881678006194e-01
1.378380675711388947e-01
1.409334019733681775e-01
1.340349327049314421e-01
1.183940525607321548e-01
1.499814830759050310e-01
1.279187360075710878e-01
1.540186503843145038e-01
1.367870275604111119e-01
1.521931503095291238e-01
1.261285107261250760e-01
1.359077268371279568e-01
1.266413960383691861e-01
1.165530139693065348e-01
1.565383777566198009e-01
1.314051161275589241e-01
1.353496930570504408e-01
1.248592386091610940e-01
1.565621131955193812e-01
1.404843886061010183e-01
1.359735623434647211e-01
1.581832716702757657e-01
1.359806025300030474e-01
1.331870316546145683e-01
1.356795581681857210e-01
1.557317568748493031e-01
1.192433485766496715e-01
1.268269641333506781e-01
1.157669544818075991e-01
1.521410875283314978e-01
1.088388717126330951e-01
1.780805141829814864e-01
1.386179686866922944e-01
1.312574348548324887e-01
1.333543011672064793e-01
1.326711564714688762e-01
1.493259938748651705e-01
1.298338947828228118e-01
1.297220823214950136e-01
1.474940790315935613e-01
1.181366821083390944e-01
1.376416126153467423e-01
1.355467349246353703e-01
1.384931015701624246e-01
1.478749608351716260e-01
1.619466914700754545e-01
1.060453911542205557e-01
1.498392251920814267e-01
1.334756267577069389e-01
1.599428174354916576e-01
1.483999769403353264e-01
1.381000828523088475e-01
1.029867250135133583e-01
1.347454116717060058e-01
1.207754105829081104e-01
1.627207712075807722e-01
1.259695604485211451e-01
1.450871470991433876e-01
1.477096194219801317e-01
1.431861700811772331e-01
1.480137743847610987e-01
1.587280701877746281e-01
1.343647893184716224e-01
1.474293088729134726e-01
1.317722431207315192e-01
1.372353059829251043e-01
1.315494818074586514e-01
1.342193784693939129e-01
1.256704846007306586e-01
1.459789252040772922e-01
1.404353968838219779e-01
1.491637707720409600e-01
1.287212298165031632e-01
1.800270841828496837e-01
1.304082162280305324e-01
1.470261967839943673e-01
1.202868881974496762e-01
1.215404204927663934e-01
1.621271127650918964e-01
1.523267047476596081e-01
1.274471138396530978e-01
1.577658251718549454e-01
1.378732876623952053e-01
1.365167798344573413e-01
1.662295043875763878e-01
1.632328857595832239e-01
1.330885731587417853e-01
1.580273616867307884e-01
1.479186525493263460e-01
1.252558031775110603e-01
1.315607618682199942e-01
1.403351880180351285e-01
1.516416888202955782e-01
1.315753058833327438e-01
1.165881861718808254e-01
1.586923324081923048e-01
1.358299999336445574e-01
1.522650039206874806e-01
1.508117909173605220e-01
1.318016868324219104e-01
1.653212175484213842e-01
1.632506361367213610e-01
1.331019052802072666e-01
1.335091246402336784e-01
1.499714565899084584e-01
1.341257002673370835e-01
1.647498609483434850e-01
1.590076030601220713e-01
1.585109215354499890e-01
1.552279052836914586e-01
1.554581719731133460e-01
1.247779635974270995e-01
1.293178682545343405e-01
1.442298373455653815e-01
1.814699966609806259e-01
1.482243620427948771e-01
1.529180766426141702e-01
1.046951684856999160e-01
1.402029345203704702e-01
1.484048076712476960e-01
1.691975306980163518e-01
1.358684563476304785e-01
1.501857178673284277e-01
1.354921118051194973e-01
1.378053354036000155e-01
1.490926717188775785e-01
1.530522544185300704e-01
1.594649968256300898e-01
1.461501036764502048e-01
1.537790225592840232e-01
1.442057644174021824e-01
1.163511813716513188e-01
1.508038267774892971e-01
1.466786439628893768e-01
1.020838843688025716e-01
1.273004156829490863e-01
1.240336152342408627e-01
1.216753981082441122e-01
1.115803227092148631e-01
1.381474534278419042e-01
1.354580984981104963e-01
1.512015277029004900e-01
1.378511880094874797e-01
1.548954251813613459e-01
1.511106848350372012e-01
1.449323674440858301e-01
1.335714010482183522e-01
1.371191523758731878e-01
1.412466414504862100e-01
1.489122495475092289e-01
1.361064667775516712e-01
1.659702093652321575e-01
1.467221404491637071e-01
1.477309390900962971e-01
1.377463159930244485e-01
1.482983963538870298e-01
1.205890807300265266e-01
1.399113009741086433e-01
1.324796503856450758e-01
1.491531340629417279e-01
1.559313088084629539e-01
1.588065822543961447e-01
1.738011966827498200e-01
1.254804107222250997e-01
1.619493592621454869e-01
1.215460252559963372e-01
1.286516776691242203e-01
1.275454245953689392e-01
1.292744108628609556e-01
1.182933732633700552e-01
1.544226031073638317e-01
1.678057240901572600e-01
1.418499377521988125e-01
1.240730743341523779e-01
1.296951486618382332e-01
1.549446642721838130e-01
1.601471179571948844e-01
1.455943294904801233e-01
1.115096555784868826e-01
1.318912658956604700e-01
1.077280840614247143e-01
1.584670336608512420e-01
1.536367404741258713e-01
1.402456333273194855e-01
1.570713457304366290e-01
1.414510106499150544e-01
1.403682603527043604e-01
1.590009116712565174e-01
1.501938596969058792e-01
1.482301998896687067e-01
1.583565681628070210e-01
1.472563831913576982e-01
1.301411472342299813e-01
1.555464866554869818e-01
1.195749255637934549e-01
1.684978765161918024e-01
1.425634413829439118e-01
1.585563584252365765e-01
1.315938309892988600e-01
1.371590161548409681e-01
1.727106015447930909e-01
1.726481955531571355e-01
1.649719369897522658e-01
1.204660423198277430e-01
1.436352746264942526e-01
1.493253499429091913e-01
1.648740106170292208e-01
1.463038282962156877e-01
1.390419814926312503e-01
1.343356863881252083e-01
1.543397153815584122e-01
1.386140231606943218e-01
1.503169980925443128e-01
1.319025245164339721e-01
1.430895829682412024e-01
1.637841033776611943e-01
1.582810204630132889e-01
1.720762572872261698e-01
1.524979362328026666e-01
1.482858837096238669e-01
1.439700830017499877e-01
1.245667709254909827e-01
1.574159118882991204e-01
1.358318562935489360e-01
1.451350035697255292e-01
1.429593877675315872e-01
1.839591746386801951e-01
1.452972873992615654e-01
1.755972774169432260e-01
1.695910833843576326e-01
1.377191157611219186e-01
1.347493077239403925e-01
1.661925058978747649e-01
1.633255770710482224e-01
1.668617388669029478e-01
1.320929236916046356e-01
1.824856795487522221e-01
1.647975229724081836e-01
1.452998418990799623e-01
1.537068611906363125e-01
1.362724086818983549e-01
1.451333596888446376e-01
1.638732753089380267e-01
1.802087463742913509e-01
1.847620015531459825e-01
1.382870396552166037e-01
1.431654071878037116e-01
1.544508843493606343e-01
1.701829945479400308e-01
1.626458240390352139e-01
1.632868006971606722e-01
1.372317223953530840e-01
1.529696356859216178e-01
1.678021749295222076e-01
1.428679087405023418e-01
1.613642917312888558e-01
1.494462324249439811e-01
1.451607195146333851e-01
1.627937046556742484e-01
1.521489649369335284e-01
1.776720125414468221e-01
1.351740055851967104e-01
1.773137966016116729e-01
1.432257586043602648e-01
1.521250379088317506e-01
1.328613435687595046e-01
1.497602697745570866e-01
1.570709192969443335e-01
1.345855889611342060e-01
1.417866720308558204e-01
1.400358171057197731e-01
1.710637062686031773e-01
1.337810808084075598e-01
1.371583138994880713e-01
1.683635707691576999e-01
1.697665785282572171e-01
1.517435910498544649e-01
1.723558652792557822e-01
1.436754887863551100e-01
1.177108649743597996e-01
1.566703037454649228e-01
1.511217883899440562e-01
1.686062975855265322e-01
1.557593891430307798e-01
1.674845184129798437e-01
1.633843407657745717e-01
1.472324679113888035e-01
1.567208706179320232e-01
1.370506239808976789e-01
1.486846988003819314e-01
1.366005913505160541e-01
1.637736417540270328e-01
1.880017373364633870e-01
1.577269982635627898e-01
1.605706834097461178e-01
1.524065994557531889e-01
1.440298058192888142e-01
1.423986750952876967e-01
1.676418401070883246e-01
1.270413658494877196e-01
1.650927335906903493e-01
1.313137468502092453e-01
1.405248038711904290e-01
1.305778534737496444e-01
1.299668876561171360e-01
1.643766441076621176e-01
1.528902503515713607e-01
1.324124216156924161e-01
1.363498796681327230e-01
1.522298656862405564e-01
1.648065180258553308e-01
1.498462154225455034e-01
1.648900020140070810e-01
1.451523821875422837e-01
1.262057635618242524e-01
1.764811436380365750e-01
1.499637015745608482e-01
1.671397579399333255e-01
1.518157148427997649e-01
1.544378384789414915e-01
1.545069654373656953e-01
1.635267839650402788e-01
1.727257078928566836e-01
1.484456157425290690e-01
1.774369356307146650e-01
1.610986900059593885e-01
1.527398384587730362e-01
1.563551811034628036e-01
1.499539970777960529e-01
1.346096741817653097e-01
1.566493266308985333e-01
1.440871816594273547e-01
1.652268739017381527e-01
1.501307242357780569e-01
1.443072285685290668e-01
1.095925452763359953e-01
1.753980375871803110e-01
1.492993337091745865e-01
1.742875782332848345e-01
1.360490547931470506e-01
1.698401162697603106e-01
1.534684596040604143e-01
1.710350059476758444e-01
1.505339722550309012e-01
1.603883729139124747e-01
1.693424343514811081e-01
1.602716181009464225e-01
1.657586816220855686e-01
1.472148899254843712e-01
1.833398724648151457e-01
1.548017404728536939e-01
1.549310957091803720e-01
1.498259885390200719e-01
1.473045059340541141e-01
1.348173510521953333e-01
1.612490340471859074e-01
1.505714545793462311e-01
1.655846882311733381e-01
1.648911093189821542e-01
1.436507334182201556e-01
1.436932014800582080e-01
1.793075701094466456e-01
1.477468771858437557e-01
1.759973589804211258e-01
1.473265660059698279e-01
1.720830798598489975e-01
1.809459733770237277e-01
1.478202335144835344e-01
1.553436231025906999e-01
1.511766293452089238e-01
1.560503397400616887e-01
1.718615624724519897e-01
1.569482755909364924e-01
1.213470420445427883e-01
1.526307395316099380e-01
1.576807229536080768e-01
1.789643454537472034e-01
1.794593297364121820e-01
1.319017386214905718e-01
1.350445014062099935e-01
1.589913290720075256e-01
1.604550235452620044e-01
1.556502864772292549e-01
1.790885743812772324e-01
1.718064933096317692e-01
1.704487622688302673e-01
1.639889318221322001e-01
1.349355928394454229e-01
1.565596129293917449e-01
1.749521343024136311e-01
1.543863761053043682e-01
1.538472937833489373e-01
1.782975228546171409e-01
1.729039035548665948e-01
1.765102023309713941e-01
1.735863164260096903e-01
1.641252391605663719e-01
1.482892382555365818e-01
1.332781592309768004e-01
1.494071539172426299e-01
1.726629288771699966e-01
1.957800671208798082e-01
1.376377390289688085e-01
1.588235115653574558e-01
1.571738904710400508e-01
1.749440471249320284e-01
1.562218580685422742e-01
1.743592687787776097e-01
1.945307625780637595e-01
1.718327000547271999e-01
1.506276954502904220e-01
1.851631981691000406e-01
1.645261656469665379e-01
1.485981731214015278e-01
1.571143943459618608e-01
1.833271829230087857e-01
1.472524800677804668e-01
1.614971303618875087e-01
1.782197100165659465e-01
1.584167026533773726e-01
1.538657779535362313e-01
1.376293809177893956e-01
1.741888513262770388e-01
1.838844873181559869e-01
1.654972672414064538e-01
1.702358679701397592e-01
1.706102804182607069e-01
1.385461547331827414e-01
1.703478508724897145e-01
1.432678398218626414e-01
1.681153683510454855e-01
1.915872391085685633e-01
1.647912290304299754e-01
1.591144861749914374e-01
1.533718902322879774e-01
1.686881743289103674e-01
1.663545392772222131e-01
1.780977180914192215e-01
1.625539144323160934e-01
1.614488285920584465e-01
1.644031359803982406e-01
1.726174110014527252e-01
1.738264463207837007e-01
1.595768203804660001e-01
1.467148811735986824e-01
1.878535962193248476e-01
1.501561700153273282e-01
1.917865163568455156e-01
1.859140114324781545e-01
2.060679177953640140e-01
1.662962432856184003e-01
1.489252560665337843e-01
1.622817254313591584e-01
1.778665547838163552e-01
1.679946821017238301e-01
1.528077182092038022e-01
1.455497811267731367e-01
1.653184945494672320e-01
1.480327445570502887e-01
1.580388184854173428e-01
1.671449648716534786e-01
1.315748405508485042e-01
1.682538827228588496e-01
1.874141561060481409e-01
1.496511336563206840e-01
1.766255757933321013e-01
1.571258540710311069e-01
1.713685545060281701e-01
1.502069120202174091e-01
1.813943663483152946e-01
1.559426372821593187e-01
1.535990914365513993e-01
1.600626007104989645e-01
1.512158859884681905e-01
1.874886554201430355e-01
1.711660336714730946e-01
1.785816666495567140e-01
1.624678542883882248e-01
1.635441412801590944e-01
1.590818810811936435e-01
1.675025374061770433e-01
1.749581412979359651e-01
1.764031986286684339e-01
1.934426320246112885e-01
1.530076239725948473e-01
1.667127836421196108e-01
1.376114637591671630e-01
1.568241341923059529e-01
1.537116415018664473e-01
1.541667101845630716e-01
1.639353800729559940e-01
1.699953061308415170e-01
1.935348935453506392e-01
1.794067859827912226e-01
1.868350961099038421e-01
1.543131589932895675e-01
1.678251771629505340e-01
1.488562663900255267e-01
1.741897597081487892e-01
1.685223303620440594e-01
1.537800650064459762e-01
1.490773382798740165e-01
1.754068015345471299e-01
2.076778839718037561e-01
1.457458436071079610e-01
1.605466519719830898e-01
1.702235903964458008e-01
1.483069579003411798e-01
1.442133823770139767e-01
1.453181716978610427e-01
1.749519073535371338e-01
1.300678256765400997e-01
1.679757409802422885e-01
1.751816631179372863e-01
1.721589782664835755e-01
1.665410608375428869e-01
1.767608723057310649e-01
1.544970398899664921e-01
1.843390331597017373e-01
1.481911522175969331e-01
1.718587967931009541e-01
1.752837703188514507e-01
1.647181547159571879e-01
1.915894391694617505e-01
1.688717405280285022e-01
1.999431659386187721e-01
1.871209219272027269e-01
1.447340994794436841e-01
1.695032831417792596e-01
1.644826400426831203e-01
1.721643257631756407e-01
1.748252874044808891e-01
1.682811210395852575e-01
1.418026823258361213e-01
1.570823658144492041e-01
1.809777838143579731e-01
1.788148388639791142e-01
1.590883293802931586e-01
1.668718517527700285e-01
1.780443762263181351e-01
1.489249884122049727e-01
1.966382132912463665e-01
1.771802863412716977e-01
1.717978346663085742e-01
1.728801601048267633e-01
1.759843878528523642e-01
1.968730019432042289e-01
1.558329807965847524e-01
1.637724717360119486e-01
1.721601919056106877e-01
1.591259727572418847e-01
1.719245091449523033e-01
1.629767011545586175e-01
1.801162208934551923e-01
1.624178479218569837e-01
1.516996417686633236e-01
1.880704130391723239e-01
1.496102352458934526e-01
2.139234023722216549e-01
1.861923271009398029e-01
1.962135005903306584e-01
1.629963347614966362e-01
1.630282729163805011e-01
1.923001372575131596e-01
1.470814181457641978e-01
1.659348076936373872e-01
1.794761332008227850e-01
1.873948856098379412e-01
1.815886660986534284e-01
1.772803667010887096e-01
1.831405299699174205e-01
1.673621862808508109e-01
1.745836228722986994e-01
1.689675806427690663e-01
1.951088493661826129e-01
1.956256167847251481e-01
1.687696326927102253e-01
1.841750193446654582e-01
1.882070352483540820e-01
1.730508681377493641e-01
1.580651962135241062e-01
1.778766494859705949e-01
1.729155266156857662e-01
1.792920928056819241e-01
1.673456517337209015e-01
1.904828526197219762e-01
1.755399179069331295e-01
1.751593198490823400e-01
1.788993337899804081e-01
1.918226064115780005e-01
1.692401168797214583e-01
1.585415771037536614e-01
1.860387573788550852e-01
1.675044689818649957e-01
1.806625412850794143e-01
2.015238926987779067e-01
1.819629587257757808e-01
1.520433742783305897e-01
1.984892227634197925e-01
1.759327490633519342e-01
1.975952838034987225e-01
1.559086974830063976e-01
1.462148214776380351e-01
1.698136720476758066e-01
1.749821003739711889e-01
1.913219134586948145e-01
1.769470744342241109e-01
1.515961482088793999e-01
1.704392683865201819e-01
1.749125637911417008e-01
1.848979863336418505e-01
1.792495562438941037e-01
1.713094818877962666e-01
1.870510335496193832e-01
1.644894316827510417e-01
1.586945953368738560e-01
1.969165492870612044e-01
1.620763923695739961e-01
1.689441725703915431e-01
1.854899991473155652e-01
1.710347434061315619e-01
1.843080578783763968e-01
1.935044279004393131e-01
1.953954914572337276e-01
1.882818068346169271e-01
1.734247457921299640e-01
1.751389138318547312e-01
1.755851365965450661e-01
1.974509835894612819e-01
1.562627678035478918e-01
1.938933209816256775e-01
1.620035576723606319e-01
2.047985023043166486e-01
1.944757058729569554e-01
1.737543958927249277e-01
1.729265467518832644e-01
1.754600001493751837e-01
1.718595079621233201e-01
1.665677082835504697e-01
1.520055969210543645e-01
1.802322180658743611e-01
1.843705190910531200e-01
1.952595218491275930e-01
1.917307916405354140e-01
2.041285478096243611e-01
1.803530844900141927e-01
1.751082352748581650e-01
1.856904650804273027e-01
1.763654542858376084e-01
1.828614828298450457e-01
1.473663452221730119e-01
1.913400699721083953e-01
1.866870614768887937e-01
1.736800805116135438e-01
1.769631572023482313e-01
1.832585616707602671e-01
1.659774787325108136e-01
2.091122969901566542e-01
1.886668167514647942e-01
1.813582001581846015e-01
1.898705506109304997e-01
1.729690670252193030e-01
1.824402301302288643e-01
1.568309278941535934e-01
1.743441096015725666e-01
1.745163287925667883e-01
1.866856873277669693e-01
1.965922716763915667e-01
2.162368958724607271e-01
1.891775985393340798e-01
1.809957043927135634e-01
1.780222619103076498e-01
2.019653236846037925e-01
1.724153496206168312e-01
1.832383033752353896e-01
1.681614114610397726e-01
1.662704486675393722e-01
1.785099065531096374e-01
1.910305171598747354e-01
1.807828507668027274e-01
1.761734265829143775e-01
1.718992509058140383e-01
1.790967562507445321e-01
2.092572437013935360e-01
1.769419508760647908e-01
1.755556963360602740e-01
1.853499817581602260e-01
2.232215877342803578e-01
1.642153402396891448e-01
1.549894420052271293e-01
1.838903311103585736e-01
1.651561005855154418e-01
1.940533607245384373e-01
1.870171555404161468e-01
1.819948744150031716e-01
1.846539503157963724e-01
1.701501088555501529e-01
1.720013993104551886e-01
1.874157727400648232e-01
1.951405393354465334e-01
2.065319442143236928e-01
1.978064050726037748e-01
1.780352782221854002e-01
1.659351728335795306e-01
1.843417661756898696e-01
1.885683235207814556e-01
2.019524288162431458e-01
1.939542582326158338e-01
1.540318859691215958e-01
2.050923927969940941e-01
2.001824470464040606e-01
2.075234802107704946e-01
1.900585403519234884e-01
2.041652857819774569e-01
1.821654913654753294e-01
1.752172655759483000e-01
2.048055207393500443e-01
1.829751506823216745e-01
1.858223296688966408e-01
1.745294733605205484e-01
2.138522173216643729e-01
1.892314301429471879e-01
1.789955055649370685e-01
1.988116746268999702e-01
1.866623228097205045e-01
1.712115457697526710e-01
1.890343767960976640e-01
1.869153233383601953e-01
1.766802022738198918e-01
2.004672702034853149e-01
2.020318080136405681e-01
1.846589334562269702e-01
2.062637331383088690e-01
1.994634314949832454e-01
2.264330490514410710e-01
1.750583869669830595e-01
1.832008946890642531e-01
1.735542075518831384e-01
1.682333646837451957e-01
1.885596833539449069e-01
1.800034033646915055e-01
1.775003385160604796e-01
1.723143864916893975e-01
1.806576492856621918e-01
1.972809020527907242e-01
1.833992413675323840e-01
2.022055670156565343e-01
1.843785523480444832e-01
1.895260761910614322e-01
1.872286924463621438e-01
1.793294781167647511e-01
1.713296387456531567e-01
1.779062631144581741e-01
1.679589086057038938e-01
2.070136044921823126e-01
1.991828211644170454e-01
1.895766558901391952e-01
1.723601789969498033e-01
1.679275005306152257e-01
1.996459340445214115e-01
1.858032567816417790e-01
1.855774400740821672e-01
1.772926603380892974e-01
2.075538710118818853e-01
1.707343085805106409e-01
2.091347472910427274e-01
1.952197985152177018e-01
1.646678437284783969e-01
1.990671738343057495e-01
1.797880138285579688e-01
1.751830894781152836e-01
2.229305388282778744e-01
1.778457752126495761e-01
1.980204916826171502e-01
1.970927616210116362e-01
1.701357839500474700e-01
2.095351343969842906e-01
2.017233918920825209e-01
1.967174153377324597e-01
2.058717799366348022e-01
2.191703011369674492e-01
2.184787208551950410e-01
2.118342308406244712e-01
1.802635649897178505e-01
1.536434345402347412e-01
2.022956835084771532e-01
2.109345419949148481e-01
1.748542322702580087e-01
1.983561685327978608e-01
1.991214582307593850e-01
1.905971900828303811e-01
1.470901352847898136e-01
2.027435381870809905e-01
2.006973740416928553e-01
1.862941829576400532e-01
1.919488867496623730e-01
2.106576174236741150e-01
1.905153205825897422e-01
2.134886464817049023e-01
2.050753355755743079e-01
2.032750640047887858e-01
1.959785018493656050e-01
1.977997896463728478e-01
1.969618991067587088e-01
1.679320427065453258e-01
1.842939244641911556e-01
1.929664642724454038e-01
1.805141654188944234e-01
1.838505329940060551e-01
2.173220481865383857e-01
2.023796827003344623e-01
1.922869231547851832e-01
1.996554283630033177e-01
1.792756883564115555e-01
1.835185342666955099e-01
1.854677551264635738e-01
1.863423649552769512e-01
1.888597652811012106e-01
2.064689345788680019e-01
1.905460880647460442e-01
2.002159836097266443e-01
1.781244605326617880e-01
1.635509405330171639e-01
1.988082598421060110e-01
1.912065536348910855e-01
1.992418408779373928e-01
1.718646294303725897e-01
2.156337173094217130e-01
2.037826972187462560e-01
1.941572572795408069e-01
2.011349081049360055e-01
2.003702585160964111e-01
1.874326796569708020e-01
1.945225700090812138e-01
2.042404406539635175e-01
2.044924884483279304e-01
2.208474318545110004e-01
2.171219383272843251e-01
2.081660593191947406e-01
1.572879351257534253e-01
2.019737490016463299e-01
1.833337857841941532e-01
2.008939989526005720e-01
2.064179068518318116e-01
2.370958242528817816e-01
2.104850767810840795e-01
1.810518734133926277e-01
1.818725547572726808e-01
2.088967757550555526e-01
1.780564262965143585e-01
2.177350122813830613e-01
2.051518876588872553e-01
2.009073470930866911e-01
1.962331304619002459e-01
2.109770395258326603e-01
1.973081939542839225e-01
2.169119817905924563e-01
2.064015373566142064e-01
1.721200176404314441e-01
1.973541808450230139e-01
1.919676375751166453e-01
1.834166426296799379e-01
1.962558681263266158e-01
1.905465038754348694e-01
2.056246688161775804e-01
1.909598681156046696e-01
1.967121581870786562e-01
1.824839742896405270e-01
1.795341702535236394e-01
2.085830270767964345e-01
2.320394429518752855e-01
1.899263649080984995e-01
2.127958276273659854e-01
1.916005483128182529e-01
1.925342292132690147e-01
2.020897016908272670e-01
1.981773592488154934e-01
2.040026587234025079e-01
2.197200555459132287e-01
1.809705417590080079e-01
2.043336584950043444e-01
1.850285784577186954e-01
1.974114558382825124e-01
2.087186284058760166e-01
1.968392117346566272e-01
1.992754408600947713e-01
1.844707114261779357e-01
1.966763178467300088e-01
1.844707611262061953e-01
1.791795718499462620e-01
1.847021587269821463e-01
2.124737818440126103e-01
2.036410681891706598e-01
2.302940350328837038e-01
2.001782183280362004e-01
2.056003622176071632e-01
2.005102312188978275e-01
2.157325488204673014e-01
1.748416218034590797e-01
2.057539775814758998e-01
1.926858391618397615e-01
1.981195462451435518e-01
2.006808836899305060e-01
2.046998254187238353e-01
2.050803880414905911e-01
2.163985783115415784e-01
1.805741960938032076e-01
2.172906616071479946e-01
1.918707810157579130e-01
1.873777942064110968e-01
2.089140928809805342e-01
1.838815314964907799e-01
2.093378334294371257e-01
2.133049871527540609e-01
2.025092937882169986e-01
1.953842937450268880e-01
2.011804313513782250e-01
2.191826809094306605e-01
1.996747696123709614e-01
1.892670869696515545e-01
1.960997363248263847e-01
2.279408556152786036e-01
1.848635941184482157e-01
1.884060873708717221e-01
2.116242520798451432e-01
2.170305556232086652e-01
2.097461485852179508e-01
1.962479103271833059e-01
2.028004044576529608e-01
1.781748281639544407e-01
1.740114674740332878e-01
2.002856336753524036e-01
2.145225510859155027e-01
1.984459938183783523e-01
1.906430953168814502e-01
2.058652140157417598e-01
2.043147862309622198e-01
2.246652677553284683e-01
2.124552653809326508e-01
2.199332189206097965e-01
2.143414446951821262e-01
1.991026145782024970e-01
2.187356994367355978e-01
2.163793619224355369e-01
1.953227081615094007e-01
1.853690690229300997e-01
1.913393303335596540e-01
1.943392437657406879e-01
1.855506298771099627e-01
2.144638781532368088e-01
2.091736295827851255e-01
2.245104284219381630e-01
1.963720747787064402e-01
1.807168725120813502e-01
1.924070446247548860e-01
2.080499736453254589e-01
1.853548834416836599e-01
2.033473723161134117e-01
2.084968852466292377e-01
1.727249068069690030e-01
2.147487279648269687e-01
2.083583121965449925e-01
2.039330226406450564e-01
2.458955826704756487e-01
1.933498820373557303e-01
1.967380577648787932e-01
1.766643460411480571e-01
2.210978411215561712e-01
1.985043432357990745e-01
2.014438990125124174e-01
2.313235835951784058e-01
2.303887789378174789e-01
2.295375939049231206e-01
2.121131736731096395e-01
1.806095605885684741e-01
1.986231590065315467e-01
2.214563211190809788e-01
1.957210146317965305e-01
1.967479930276704869e-01
2.057243261455148353e-01
2.320197907565266227e-01
2.189098885453883425e-01
2.153383972199790497e-01
1.841891714829201332e-01
2.312225310419864233e-01
2.120894411570886651e-01
2.091899789968821310e-01
1.875337625117567963e-01
2.262484942574141122e-01
2.157811659444333618e-01
2.368157554234989193e-01
1.956123095226472430e-01
2.161034914544995578e-01
2.162852070979126573e-01
2.239166999106401157e-01
2.107416727664762623e-01
1.782525620972628400e-01
2.142918902719991303e-01
2.053391520477255150e-01
2.059026252899809339e-01
2.029399703360412199e-01
2.127922236956673874e-01
2.310017764997659151e-01
2.070457221336155507e-01
2.044334289498914159e-01
1.962916859833144234e-01
2.029765518474398456e-01
2.319160721928298363e-01
1.893237414615905334e-01
2.291815178901556171e-01
2.223687211679166720e-01
2.081118544675195081e-01
2.065735324154814312e-01
2.119715968283077401e-01
2.499214575054782839e-01
1.806619037116986015e-01
2.275790052825213960e-01
1.965082601233990589e-01
2.019283968050963329e-01
2.189268421274714882e-01
1.873037362964147801e-01
1.903053566636617733e-01
2.023057415577383389e-01
2.276998028045613409e-01
2.248334209787797855e-01
2.145074673955223166e-01
2.206797739247901013e-01
2.057134693733525532e-01
1.975889877016498986e-01
1.999957258611681499e-01
1.898939835072118720e-01
1.929536454746450802e-01
1.907797446464197244e-01
2.120383859920904335e-01
2.034974710576186729e-01
2.080139522399079843e-01
2.292873052159575820e-01
2.283267063573071742e-01
2.043551367911958794e-01
2.137020005565694880e-01
2.189459125855161559e-01
2.180052759383050154e-01
1.949630128762268322e-01
2.017977950923318109e-01
2.105256731063616660e-01
2.313852328536865621e-01
2.287827979299603964e-01
1.866955666499149347e-01
2.261161344855981414e-01
2.400728027572266443e-01
2.170130959072779364e-01
2.036601769378956206e-01
2.032051224004588486e-01
2.034597616613813553e-01
2.217617296260423199e-01
2.146061636286425989e-01
1.960555016288003105e-01
2.387608071454300485e-01
2.072759492026353678e-01
2.251440497602747448e-01
2.153030050893501857e-01
2.096017289015693064e-01
1.991624535156495956e-01
2.116379538289905327e-01
1.979254844863068130e-01
2.019448343767103193e-01
2.092238989496169044e-01
2.025664833229054718e-01
2.036369660663556735e-01
2.359153713724317369e-01
2.283126703223544995e-01
2.264978125111968832e-01
2.372330121870222519e-01
2.087457632250774298e-01
2.002889147003925896e-01
1.997174661321236833e-01
2.345603377504157094e-01
2.028820586918873570e-01
2.128060055629637792e-01
2.235157177869313005e-01
1.910555022360184707e-01
2.225270465274714060e-01
1.891671636238000387e-01
2.293911382773619889e-01
2.011251572371743901e-01
2.330412802470042954e-01
2.181631910021840648e-01
1.941144858134170592e-01
2.054398749854777495e-01
2.060259856079114937e-01
2.020107806677052809e-01
2.018886190524014634e-01
2.260842615359142938e-01
2.229976789080552468e-01
2.386982234424758209e-01
2.070816542175191177e-01
2.146570008893086134e-01
2.145726783015049211e-01
2.247920333877672650e-01
1.934736848052380220e-01
2.108784005365743064e-01
2.008435433007519366e-01
2.278232748729455137e-01
2.312881779702836149e-01
2.208032162588708380e-01
2.285216273066012493e-01
2.066177002822750519e-01
2.034628171492037507e-01
2.304226463534465308e-01
2.163821217562094668e-01
2.250360927871423722e-01
2.246651819966648256e-01
2.002771414860571308e-01
2.179640911847374185e-01
2.361519506550517344e-01
2.107840054507136296e-01
2.259378455700947197e-01
2.240797480211066395e-01
2.366471110612274886e-01
2.284538215365017610e-01
2.426972811218682524e-01
2.206271010561087487e-01
2.119009798073328010e-01
2.255410493420157425e-01
2.111355484300411200e-01
2.418727565620968911e-01
2.129612669137877223e-01
1.933782884562691429e-01
2.441592857271741579e-01
1.931987175541635127e-01
2.082590687151174569e-01
1.942226803076668729e-01
2.067969094586792345e-01
2.319263686355258480e-01
2.117975110189266319e-01
2.290825781234660519e-01
2.281202945770040014e-01
2.265023710796027490e-01
2.208991372194099023e-01
2.251018187664357850e-01
2.410700803744537657e-01
2.240366742805484090e-01
2.247991974365000645e-01
2.210861308002347314e-01
2.109556917734715653e-01
2.235546481010395325e-01
2.385960365250267001e-01
2.055042348237092753e-01
2.298145700659950941e-01
2.118817146904546922e-01
2.138748899858708141e-01
2.319706794316745424e-01
2.417956940603875615e-01
2.074749310940585678e-01
2.161801593701977720e-01
2.396373722216334490e-01
2.133418391358348765e-01
2.311932614048383960e-01
2.115775359073173989e-01
2.253154579975931715e-01
2.072613119388074521e-01
2.140142070332243796e-01
2.469142366436943292e-01
2.359882305954455750e-01
2.068073196751764042e-01
2.344735842715133800e-01
1.983299531418881712e-01
2.043359797660700972e-01
2.309446224102045531e-01
2.150102133064109300e-01
2.174069082286411991e-01
2.350865088719595875e-01
2.097239742951067798e-01
2.156767040823565629e-01
2.238150214614874067e-01
2.227819410848736748e-01
2.108548790603220480e-01
2.091812019385181631e-01
2.336988229202464074e-01
2.114585727543697447e-01
2.349480697442794530e-01
2.104668927150354640e-01
1.988128280482040489e-01
2.096400757158889405e-01
2.242604074879400167e-01
2.237054197470950134e-01
2.223609078307986209e-01
2.003878422303304874e-01
2.400212935067269904e-01
2.176528219526360497e-01
2.234901630378792192e-01
2.420685099624154957e-01
2.526667628496083728e-01
2.384295637346028618e-01
2.355917854682806623e-01
2.090363170811771754e-01
2.246662491876708911e-01
2.233313117206483511e-01
2.073183414554391757e-01
2.312785511366725055e-01
2.254199389239237850e-01
2.380814928949309683e-01
2.398268966625086429e-01
2.356134517183340327e-01
2.190114079529802971e-01
2.134033090742380456e-01
2.140072416086535312e-01
2.352431083789610078e-01
2.120272958489436976e-01
2.606645516158518361e-01
2.714683726024846866e-01
2.005771417109936117e-01
2.204019955876296566e-01
2.217973361694778323e-01
2.307004120264277702e-01
2.120656341770300601e-01
2.273199475182192120e-01
2.033955469439709396e-01
2.390634099387076716e-01
2.265664298730477588e-01
2.179461204147146725e-01
2.208393058049153701e-01
2.427109774404462850e-01
2.073033803502143946e-01
2.245026755473274460e-01
2.208342799500418452e-01
2.378384893066151640e-01
2.065332673719040835e-01
2.283861000901747651e-01
2.331622065918499409e-01
2.335794354318062593e-01
2.401612138876072222e-01
2.425464764211512914e-01
2.306678567691040904e-01
2.521242494109767196e-01
2.429148942140716416e-01
2.387940022209283919e-01
2.211845068325681563e-01
2.519270998392129091e-01
2.233665901918551189e-01
2.459495273847268626e-01
2.423933905688881174e-01
2.123355477470222630e-01
2.381864129176325950e-01
2.135210183788990856e-01
2.155576895397678383e-01
2.330733790822018814e-01
2.506540306278289831e-01
2.398615730484805475e-01
2.277951368088443340e-01
2.515181484085292074e-01
2.279812543181718443e-01
2.226034274153385617e-01
2.453560298462737210e-01
2.271364911272648612e-01
2.115712823183834579e-01
2.227344768507805162e-01
2.473384504452632304e-01
2.414958764371133160e-01
2.367344044742355214e-01
2.129817990788241966e-01
2.392520925850824542e-01
2.331047765613566969e-01
2.180933798890704045e-01
2.518753222146699056e-01
2.305397885697201832e-01
2.307552393060672835e-01
2.389056024099820985e-01
2.236250132816273439e-01
2.475539502849293805e-01
2.328710209105701034e-01
2.370471539518195225e-01
2.249280653233076133e-01
2.532218425086311675e-01
2.320793851877110126e-01
2.159054732812352995e-01
2.331912749910984295e-01
2.415190367065205290e-01
2.450702940452723633e-01
1.995115146869280709e-01
2.167786234385125632e-01
2.263976230166835912e-01
2.452403714075062080e-01
2.693851873756795134e-01
2.488800224309647979e-01
2.556314075586028078e-01
2.580534629919156164e-01
2.127169263136871602e-01
2.354089330988946294e-01
2.312829745553371397e-01
2.598633408004226153e-01
2.305846900605709182e-01
2.186443764710465643e-01
2.502740607389196681e-01
2.323976919242807249e-01
2.315994991995644625e-01
2.093686813111514389e-01
2.314987495015122243e-01
2.110831779040415745e-01
2.339444729410846691e-01
2.650790434454246558e-01
2.387641959271786241e-01
2.599165672534070048e-01
2.544618955763356394e-01
2.274407599569591987e-01
2.366162181372259421e-01
2.437877765734327851e-01
2.529047808571009415e-01
2.127689636930109596e-01
2.322519523269403474e-01
2.355910778363348723e-01
2.267868819931017632e-01
2.210939194820659703e-01
2.773131346770468242e-01
2.250705775521659735e-01
2.522076968605528324e-01
2.612428801913799781e-01
2.508680423629682243e-01
2.547850018723233356e-01
2.635336651922234874e-01
2.355438678103592420e-01
2.448473643241578790e-01
2.393627850785634559e-01
2.192905453584285125e-01
2.488291515389344233e-01
2.434095001521275614e-01
2.448181833016655762e-01
2.189870838683520560e-01
2.407254555482427893e-01
2.351473022316820094e-01
2.280682031294546108e-01
2.355736557388926067e-01
2.473605231464253706e-01
2.254133879568169796e-01
2.198732707187736335e-01
2.316355785339563322e-01
2.508755577783471358e-01
2.559710075305614563e-01
2.259049228746564664e-01
2.199578432639874015e-01
2.425503919914985262e-01
2.549885089692410789e-01
2.417589152467867486e-01
2.271584841433272883e-01
2.345354781580520909e-01
2.357770294438251146e-01
2.524393600451696473e-01
2.565183201772499588e-01
2.487004156438348823e-01
2.300701905166885608e-01
2.337606678273835836e-01
2.312361939543860490e-01
2.672320353710769814e-01
2.541434286232678308e-01
2.254582956327735033e-01
2.401119077470602325e-01
2.310238713891473172e-01
2.323460187034212532e-01
2.614937603606938832e-01
2.283920233301270364e-01
2.439170402536335325e-01
2.551493349196415905e-01
2.334110885954003567e-01
2.131464968406365512e-01
2.595169391025883843e-01
2.256217333255888802e-01
2.419253714054249160e-01
2.629607743694630795e-01
2.495154029878547952e-01
2.551641163162837733e-01
2.448317818329553974e-01
2.540816320886862267e-01
2.578275591135182898e-01
2.308846773967599408e-01
2.363985519761180876e-01
2.200505778029070159e-01
2.418590290995383252e-01
2.135030116659078214e-01
2.617563605041910435e-01
2.278585991213650797e-01
2.295057016141687778e-01
2.702710854174059096e-01
2.387359612455628444e-01
2.427228050245471003e-01
2.296239010163578231e-01
2.415980673952657365e-01
2.640348595399014675e-01
2.399651089778565283e-01
2.464862545179439257e-01
2.401093953154906924e-01
2.439630777924805538e-01
2.235355097197289087e-01
2.322567732609555624e-01
2.411738217217733182e-01
2.570207901878788781e-01
2.444245311275700661e-01
2.302296654073707760e-01
2.556170537794125175e-01
2.327527938812814778e-01
2.485917959230590779e-01
2.371482237069313936e-01
2.283457661956121432e-01
2.453338265873201141e-01
2.511482785602542345e-01
2.474847922890920926e-01
2.644087401941547233e-01
2.541301162803630276e-01
2.287577853186854582e-01
2.489588335353424831e-01
2.318844906664671024e-01
2.501276799364021142e-01
2.680706558618244362e-01
2.232352557145678706e-01
2.447505905141541260e-01
2.543443903327030631e-01
2.248546856296238794e-01
2.394660048279754483e-01
2.683674245655306434e-01
2.499556492725363566e-01
2.410944549610834486e-01
2.362212565179597212e-01
2.339539344625613526e-01
2.481571723146045461e-01
2.407591192019095105e-01
2.429666860970162712e-01
2.424738927055140048e-01
2.150771189849063347e-01
2.376724292439228170e-01
2.731818650033635554e-01
2.338421177579020072e-01
2.480240166588039974e-01
2.250436285216572130e-01
2.346083539157955977e-01
2.576454089137862891e-01
2.381042953134048235e-01
2.601491290339973395e-01
2.430781750087443460e-01
2.284139733224060387e-01
2.600425502448764359e-01
2.168765363832327320e-01
2.514401134484032241e-01
2.618062713266039454e-01
2.485473162184954066e-01
2.464066073723858163e-01
2.608861056428085079e-01
2.479651122526847773e-01
2.509126285241489174e-01
2.707071240323834505e-01
2.392512787301899480e-01
2.342029567463581041e-01
2.423945394400500164e-01
2.746182976254092356e-01
2.282053120350887587e-01
2.348490357270555107e-01
2.205907601474518254e-01
2.413727144104416966e-01
2.457045881149576005e-01
2.636770034194368395e-01
2.550751521509716513e-01
2.725878372149318496e-01
2.337475828936170230e-01
2.407651099423687158e-01
2.612741762858636907e-01
2.460569279523856512e-01
2.645878620552526428e-01
2.751679895196580405e-01
2.453249566829295847e-01
2.651399724339084107e-01
2.465802203310256679e-01
2.289295081770204854e-01
2.527035524974558522e-01
2.616959017705656199e-01
2.568558600492255040e-01
2.322767322019692049e-01
2.623284360020495254e-01
2.441084368696654905e-01
2.573748176674999777e-01
2.404637932241733833e-01
2.829798491150925521e-01
2.370599710208659561e-01
2.562912806881584293e-01
2.455977990177341530e-01
2.843872930334752080e-01
2.591128895759612361e-01
2.649684639860977464e-01
2.191159539283436541e-01
2.484948115137844971e-01
2.721636452823728014e-01
2.381065517396409592e-01
2.423972073886558609e-01
2.705503759597051028e-01
2.455382398645843400e-01
2.647754308932228628e-01
2.512516602850851100e-01
2.535171091462319892e-01
2.421271446974412322e-01
2.644742712302953769e-01
2.430537085570019240e-01
2.568203810083626304e-01
2.498158682392489782e-01
2.474028820358706859e-01
2.605559419118915754e-01
2.664147858656230605e-01
2.425269650174228797e-01
2.674035463777724164e-01
2.281400880409035214e-01
2.609676132389825431e-01
2.660733197140137674e-01
2.587602609568790957e-01
2.776932011775309905e-01
2.598234326647794190e-01
2.799946751699896041e-01
2.569447118709028977e-01
2.571323262725691006e-01
2.597616629151566769e-01
2.446312284052228891e-01
2.703899201723786172e-01
2.577791029424536529e-01
2.452943879309421038e-01
2.713265401859722425e-01
2.474502305078201680e-01
2.624915664424500306e-01
2.718060227060367096e-01
2.795242529095652295e-01
2.644942387123474514e-01
2.464101935167557489e-01
2.579563239570901167e-01
2.597872906584709485e-01
2.886315588071375338e-01
2.950420494707191588e-01
2.562467912347852206e-01
2.702435374622600972e-01
2.355023321656170565e-01
2.651713016911515508e-01
2.751416851530152918e-01
2.624697936864982539e-01
2.727977187252527136e-01
2.231091118994705802e-01
2.619629373679451811e-01
2.530767886511240405e-01
2.686524391204595519e-01
2.667948023766064658e-01
2.745747749416668215e-01
2.614603197627934916e-01
2.750172691545065273e-01
2.406823431007933944e-01
2.388129099053181714e-01
2.824135469302131440e-01
2.517285019684881164e-01
2.473834825396453441e-01
2.411793076748452724e-01
2.750649860152026838e-01
2.630332127887634597e-01
2.536576850448035714e-01
2.831423592593456107e-01
2.518153627641310233e-01
2.862093089814176095e-01
2.777455066615156509e-01
2.689682773289693296e-01
2.720679579737769749e-01
2.555613731688268220e-01
2.801913309531144924e-01
2.377580243183702868e-01
2.427531153155827737e-01
2.607519250815777401e-01
2.537407754960999684e-01
2.764587585803381931e-01
2.451375371311583229e-01
2.708778696326188951e-01
2.728288634637264787e-01
2.510188520921158850e-01
2.532750044137638268e-01
2.206812427641180463e-01
2.748917176551420871e-01
2.658611935648891866e-01
2.550782153838930810e-01
2.635332944443350423e-01
2.603574778041555238e-01
2.660322982976437989e-01
2.625236551384888539e-01
2.698367074735893434e-01
2.666705849454286126e-01
2.713586258739377755e-01
2.730063505372857247e-01
2.595686339270202314e-01
2.582610499037991669e-01
2.648705444185904256e-01
2.463790772769769988e-01
2.588092865917397400e-01
2.736894787189657063e-01
2.713717769512734579e-01
2.618137908443014528e-01
2.854675280997690523e-01
2.661392435672871315e-01
2.788360647795242730e-01
2.477479902322892724e-01
2.429996743878823917e-01
2.662432344592019495e-01
2.759421361102201153e-01
2.493333130187032065e-01
2.461991049877381710e-01
2.653641622828313285e-01
2.602568227119829158e-01
2.582990430596490139e-01
2.637161671369782079e-01
2.460771506202772407e-01
2.603719321807771991e-01
2.492216776713022108e-01
2.559080171650874869e-01
2.689055558617111652e-01
2.718525196270036304e-01
2.640992325289751030e-01
2.719913495095156453e-01
2.661590877874169814e-01
2.566911008328545685e-01
2.624665909214459747e-01
2.531796124037023477e-01
2.476628856917957866e-01
2.714630960840917484e-01
2.725847573275668734e-01
2.800943042625106960e-01
2.406687488985416179e-01
2.694454987512028277e-01
2.682371542118345831e-01
2.471162709505691502e-01
2.627775624710376179e-01
2.757673757527826508e-01
2.785542425984179893e-01
2.597263816019752536e-01
2.500036336743312049e-01
2.570746290479958285e-01
2.436160191959667598e-01
2.756982083145773643e-01
2.653796129338329424e-01
2.748194682792866050e-01
2.503272679570183179e-01
2.508244809686696608e-01
2.541428011293134226e-01
2.484647594149233529e-01
2.547377223451967043e-01
2.823208337916770505e-01
2.849171687743915493e-01
2.597120018882626002e-01
2.472621555905613333e-01
2.645864251455736227e-01
2.584192667074895478e-01
2.757139886736161283e-01
2.463956327841986260e-01
2.584827806956729312e-01
2.851241763804581164e-01
2.742961968244744253e-01
2.528130165195504042e-01
2.683962877908236955e-01
2.713617422650145272e-01
2.870101315294880107e-01
2.643546168017482101e-01
2.856087766924510496e-01
2.701081286373417378e-01
2.745959291040612760e-01
2.430902683000947806e-01
2.826295152297663149e-01
2.505938376594399886e-01
2.751438867380104347e-01
2.848980507581857502e-01
2.673336304555292697e-01
2.627186310036514483e-01
2.781021143157874631e-01
2.725177581217007039e-01
2.446131869279014326e-01
2.807844298210508960e-01
2.632532838449889723e-01
2.411745372184338210e-01
2.609181993567880609e-01
2.743812671590191155e-01
2.603647380854283711e-01
2.611098262582036145e-01
2.733732895082449654e-01
2.784733460950288841e-01
2.805402136275146896e-01
2.537151375458397418e-01
2.475864426637459648e-01
2.806887084394504295e-01
2.887763966693907003e-01
2.923713471979847434e-01
2.341743431785183183e-01
2.759797112630705263e-01
2.696165990553390235e-01
2.500452332027328084e-01
2.517655037573185983e-01
2.687927121702600175e-01
2.755009795461632049e-01
2.630487219695522572e-01
2.719749868283564131e-01
2.690239072099338546e-01
2.317332991746466897e-01
2.777948747030953847e-01
2.538387986029030929e-01
2.666169728701641151e-01
2.645818437009366253e-01
2.866211706765797729e-01
2.737655065198999482e-01
2.418690426431810425e-01
2.858703693377649402e-01
2.718605445213733152e-01
2.749707773398890609e-01
2.617857439447541235e-01
2.461005027199157646e-01
2.512328877426709406e-01
2.644913629911207487e-01
2.790502259602969382e-01
2.503979821141481543e-01
2.751683614859655735e-01
2.690338302419463812e-01
2.852817499033722948e-01
2.509096854408052191e-01
2.670794034967730601e-01
2.317484275224923895e-01
2.724872432672280631e-01
2.729491390810983575e-01
2.655425167720035784e-01
2.924082401080164706e-01
2.489647869113402745e-01
2.781987032446965880e-01
2.684270004058080250e-01
2.900443411527708903e-01
2.746869625577439966e-01
2.742877117307593315e-01
2.789985607450568561e-01
2.785735501154452676e-01
2.706384208996742147e-01
2.598702440512139500e-01
2.486543401410423182e-01
2.695377744152877009e-01
2.715828102648957798e-01
2.722935142377911344e-01
2.918807872100485090e-01
2.703746205543879899e-01
2.633858063056116472e-01
2.725699839550376202e-01
2.998696067567634960e-01
2.739218306583320883e-01
2.696868097333173786e-01
2.674853153670483930e-01
2.782267574148591383e-01
2.631237023896271232e-01
2.674731212867117458e-01
2.741532289073229656e-01
2.863467705392831464e-01
2.668467955433426742e-01
2.568382551862665175e-01
2.751494643293239672e-01
2.416998233824588782e-01
2.768392742624400937e-01
2.696695510424618192e-01
2.607214285445904611e-01
2.676197315578323077e-01
2.632644027301581646e-01
2.709900749992488755e-01
2.639440391325683088e-01
2.778929915386088578e-01
2.953183302873244598e-01
2.832129502324001180e-01
2.448628141604359820e-01
2.994871775379688295e-01
2.701242447462618435e-01
2.814403493716950422e-01
2.703677783416046365e-01
2.654837532264322508e-01
2.588986242009515548e-01
2.603787223127651540e-01
2.626810142189440200e-01
2.850138853048779231e-01
2.592577920831851679e-01
2.888465807655894446e-01
2.753436303342499114e-01
2.706435366728970893e-01
2.512412319988701626e-01
2.655930618103437002e-01
2.697624462286608571e-01
2.954591248568597672e-01
2.708268605876678059e-01
2.606905560442693837e-01
2.739279670901837438e-01
2.909866304767487755e-01
2.474864442185883695e-01
2.779984230964382408e-01
2.834263846443192958e-01
2.773231835669145440e-01
2.707527173260808606e-01
2.708160048452989965e-01
2.910944684306958630e-01
3.026662635461296880e-01
2.695785889199395213e-01
2.787698993119136492e-01
2.906407512241182545e-01
2.773647448486354361e-01
2.699797493956279659e-01
2.765638170270264262e-01
2.802821706295423043e-01
2.643734899533242144e-01
2.529105033168201344e-01
2.593782445243291157e-01
2.806327012828041534e-01
2.741005944574610442e-01
2.601626003069689164e-01
2.762800809364376886e-01
2.597296219177006593e-01
2.792424236558008199e-01
2.690259742215998506e-01
2.717009075570258059e-01
2.828707230413368690e-01
2.723974888581069398e-01
2.734272209518759933e-01
2.707117446562443686e-01
2.668085323583112567e-01
2.830751008217758935e-01
2.975204664143403788e-01
2.999545081145746361e-01
2.581620592177830131e-01
2.619982872010023778e-01
2.898381871464385529e-01
2.803942717012404828e-01
2.878206386494447377e-01
2.762538838410376618e-01
2.776083314572799221e-01
2.927308291261064843e-01
2.686446055124958043e-01
2.810812222906864388e-01
2.699879023187959359e-01
2.778101976702270770e-01
2.786122002128945674e-01
2.689988544294429351e-01
2.652289145206787602e-01
2.773044083853398734e-01
2.838031448188611527e-01
2.652323506719531099e-01
2.747003117100799141e-01
2.675642804462822766e-01
2.803742656998763350e-01
2.760286532279498939e-01
2.974723499873818677e-01
2.757038935935267610e-01
2.590455380627169069e-01
2.493653043663260349e-01
2.776438917437835663e-01
2.539281233492199918e-01
2.766299411909657335e-01
2.891782564957395829e-01
2.956893697582307357e-01
2.805891363300252461e-01
2.695957804141649317e-01
2.871167522350926982e-01
2.782997685492396567e-01
2.586389435757256994e-01
2.876869491894682440e-01
2.803716814224862519e-01
2.728092807111734408e-01
2.997796416110587447e-01
2.738597433392169211e-01
2.762766682637895488e-01
2.668859626956585074e-01
2.793067035458870473e-01
2.809242113480560632e-01
2.805994844052304149e-01
2.394212138247493460e-01
2.739653637688400645e-01
2.643763013791298744e-01
2.620730227781249422e-01
2.465316010067955532e-01
2.977037838497414435e-01
2.903848326515179323e-01
2.673610140121989165e-01
2.520209519298557410e-01
2.711762646937814769e-01
2.901383855051000715e-01
2.506710408942149360e-01
2.742070923916522518e-01
2.891833674530693843e-01
2.581592156895194945e-01
2.471779538366177809e-01
2.784576961135446505e-01
2.960413852950976032e-01
2.871374341662347174e-01
2.931542325776627100e-01
2.964912576438136771e-01
2.714314257518276596e-01
2.889296028993887377e-01
2.758179615359875880e-01
2.892282860750692297e-01
2.822929295445700815e-01
2.717534105890119234e-01
2.688693822120754584e-01
2.891645840169008164e-01
2.700310304061246391e-01
3.047531173588609033e-01
2.981621709344982052e-01
2.758066813502885739e-01
2.831310628037634336e-01
2.752823080391891830e-01
2.860019242095563907e-01
2.653573452951628053e-01
2.592695622259692523e-01
2.661028668645778472e-01
2.988569621008116961e-01
2.654232661819533878e-01
2.926786256442290290e-01
2.633666274281429298e-01
2.909732093944914499e-01
2.822864370666127165e-01
2.745069493658430781e-01
2.824708911820832391e-01
2.802540586377406662e-01
2.621546696783780828e-01
2.407555704390524909e-01
2.751986486601196713e-01
2.726699164877711690e-01
2.824629532133785537e-01
2.758670565747212144e-01
2.806669533302560970e-01
2.882490430317408148e-01
2.796880102476458352e-01
2.705129899146644923e-01
2.864851946063277643e-01
2.796186935003286411e-01
2.705647855011253378e-01
2.785725136849427908e-01
2.621257623987394703e-01
2.871893650088832572e-01
2.755511449948100933e-01
2.725401023170500037e-01
3.025778781081452928e-01
2.666604050474034038e-01
2.705822672082730529e-01
2.949478500787142687e-01
2.866589102984600235e-01
2.649973058421650207e-01
2.744879905072850068e-01
2.813036415486812603e-01
2.887506774316418445e-01
2.812771530093398087e-01
2.796267797433985569e-01
2.937492925422854340e-01
2.808631892816502162e-01
2.638786729635582140e-01
2.865784105558255579e-01
2.870622383828352331e-01
2.929287982864302586e-01
2.851128320814385608e-01
2.814435837824835196e-01
3.130956513964828214e-01
2.888681397361267944e-01
2.706438466040297919e-01
2.820611734978125673e-01
2.907768842337828397e-01
2.981132600122196052e-01
3.054898026066648620e-01
2.901219792170827150e-01
2.820883463170572591e-01
2.716677561610778557e-01
2.775433474203022888e-01
2.941306757526366278e-01
2.890755211855914331e-01
2.925542263303870794e-01
2.921171284748750319e-01
2.851367111900487972e-01
2.686172453822777140e-01
2.685579667288164885e-01
2.743107366716412421e-01
2.811629181213114448e-01
2.457213270527764948e-01
2.901883697896362468e-01
3.055471547763797258e-01
2.748764060539121701e-01
2.904188284899608119e-01
2.655816270098330101e-01
2.809232146268948460e-01
3.033987018112838108e-01
2.853640414529242664e-01
2.671913916014223567e-01
3.090636776429361299e-01
2.932913668080656677e-01
2.770163112312774567e-01
3.059616272516398894e-01
2.719769488802629698e-01
2.873847555913813245e-01
3.017581133403426374e-01
3.073337517495606797e-01
2.858168252609015747e-01
2.915915541350326823e-01
2.837850618703156025e-01
2.651010396536078728e-01
3.110437617183868242e-01
2.671903293973341142e-01
2.709117958026373563e-01
2.816437796059606535e-01
2.873286675139616886e-01
2.929299459012280060e-01
2.648946756502906785e-01
2.956756251570640814e-01
2.916839782316126284e-01
2.785353264141640639e-01
2.931336387502120333e-01
2.824530110370609970e-01
3.242276175940786986e-01
2.711036783984259735e-01
2.754280721014593647e-01
2.797629931270057546e-01
2.672763673386653327e-01
2.937421680593253481e-01
3.175206179530858930e-01
2.904100001995138514e-01
2.925463448722592785e-01
3.061913384972100860e-01
3.008670390076724765e-01
3.047388597776138353e-01
2.896769972960308581e-01
3.010943119356406239e-01
2.668503043309208289e-01
2.546983566483022043e-01
3.115393491301453044e-01
2.610994757650192399e-01
3.033927966711031932e-01
2.653132366572921730e-01
2.994129209039694817e-01
3.043431477070309699e-01
2.754692195825181322e-01
2.719397090775648174e-01
2.959941197671371871e-01
2.753452694898885222e-01
2.777648595498022899e-01
2.716592622764825160e-01
2.844083472045502159e-01
2.933417664530659774e-01
2.906432222229831108e-01
2.912072491021466814e-01
2.891966343715338672e-01
2.781904216400769569e-01
2.791550166677939093e-01
3.066475089731074410e-01
2.970207799899450274e-01
2.869371141168902684e-01
2.828444897787043555e-01
3.118905590441410913e-01
2.685720001010613034e-01
2.541501997690530645e-01
3.029184489027774707e-01
2.973722134948634244e-01
3.010425789853164447e-01
2.719608666706198608e-01
2.838346276212978525e-01
2.953915529435733323e-01
2.952192663785609961e-01
3.001507368583427593e-01
2.998314576533843701e-01
3.012010080646430055e-01
2.807924657367140142e-01
2.994869827855066724e-01
2.613227447117068003e-01
2.807608576521672394e-01
2.726068015003569323e-01
2.896039865097814747e-01
2.837937050537427952e-01
2.878731169932984280e-01
2.829685350618364459e-01
2.981976615166820332e-01
2.624656558789948413e-01
3.034422338294016641e-01
2.926022319726354071e-01
2.769676124300798348e-01
2.959825793629523027e-01
2.921670389812219826e-01
2.873155709946003666e-01
2.936866611701510754e-01
2.806494498384970449e-01
2.923627760843174883e-01
2.936660348522590613e-01
2.952743692422631905e-01
2.970857356306225716e-01
2.967307073045000188e-01
2.672638578638301121e-01
2.927996203304735756e-01
2.882282668353438604e-01
2.898416546681071293e-01
2.846872688308186294e-01
2.948163371869947369e-01
2.854418901505924033e-01
2.737393061179326237e-01
3.222181643091162062e-01
2.790003980437832376e-01
2.929132823273288833e-01
2.787267380055694632e-01
2.864374294749767458e-01
2.961826223373255074e-01
2.714232285214437934e-01
2.918557760056876282e-01
2.879878465895079342e-01
2.639068396541869865e-01
2.867297112106355073e-01
2.958628214624184904e-01
2.837848439028803904e-01
3.091556483468212990e-01
2.920009258601217184e-01
2.731048493747199046e-01
2.597552847879116000e-01
3.039568389965141559e-01
2.897204128502386400e-01
2.713949033099458674e-01
2.986841527020820397e-01
3.034429136129782045e-01
3.104710469197661804e-01
2.729699657595528461e-01
3.070112219653515773e-01
2.863109308515003337e-01
3.030061249991187200e-01
2.865430458619873111e-01
2.918085801352092723e-01
2.978150573432295500e-01
2.997656274984724645e-01
2.796335610858288190e-01
2.834155071019150984e-01
2.876271310817769544e-01
2.864782788885718023e-01
2.778357604107585810e-01
3.097773067090365817e-01
2.966476402080524544e-01
2.758315409280265307e-01
2.873104239501532708e-01
2.755479557008478908e-01
2.687514097860688178e-01
2.904144718995144148e-01
2.922257419713274462e-01
2.914765293502982746e-01
3.103538752593549832e-01
2.665156806113583299e-01
2.597333310962613440e-01
2.542144663405287441e-01
2.895043978990291533e-01
2.972980141925001263e-01
2.730416609438872655e-01
2.739411359380100608e-01
2.905820006958161894e-01
3.115881161581335324e-01
2.950846821728769775e-01
2.870800962925423860e-01
2.883178262295592598e-01
2.933109773769384532e-01
3.214465415108326285e-01
2.991864637538516059e-01
2.989631488731053777e-01
2.953055351009099549e-01
3.084401637495105541e-01
2.891060552141581641e-01
2.672488048556992402e-01
3.160667411808606997e-01
2.822966094554736349e-01
2.985628020319053277e-01
2.825012059879911663e-01
3.404202987740698738e-01
3.267946464401729756e-01
2.998189765099692483e-01
3.121654076064320771e-01
2.942521043190133856e-01
3.207818683583516517e-01
2.946315261654477990e-01
3.167510766787796639e-01
2.827998649761434002e-01
3.100327623598655435e-01
2.717525812768707971e-01
3.024317430742992641e-01
2.947340020258671922e-01
2.824470987899829200e-01
2.807622186799967334e-01
3.213380439847655645e-01
2.917085435764993351e-01
2.963545352761967067e-01
3.002040999192828741e-01
2.962217446961079581e-01
2.904201767179537264e-01
3.103668854903318675e-01
2.853845176243943182e-01
2.655936763981033844e-01
2.834785898877120736e-01
3.199280731995521876e-01
2.875029087282987561e-01
2.885747445934730426e-01
2.775144554496700722e-01
3.020553104458113536e-01
3.166901963745567539e-01
2.862979755799486825e-01
2.821887179329500284e-01
2.660763695367948101e-01
3.036267580567193480e-01
3.190123647483766867e-01
3.243996856220409120e-01
2.703121853409667930e-01
2.648890629857505452e-01
2.720591914913587095e-01
2.840945239984392634e-01
3.207904252888982288e-01
2.870012563299682018e-01
3.198916737180692582e-01
3.135550218083636986e-01
3.022265108043461490e-01
2.949705468687049414e-01
2.825443502061926182e-01
3.109692018922589063e-01
3.151128545078589194e-01
3.160776568093242034e-01
3.069733288106358815e-01
3.184567041398056464e-01
2.865974176793709138e-01
2.911156542376002188e-01
3.132197908057156033e-01
3.251257552532391681e-01
2.912847240576975638e-01
3.087950724238116562e-01
3.021842300536893289e-01
2.931081248385764004e-01
2.735306046910083166e-01
2.872074308606537008e-01
2.969780776939708877e-01
2.930556723915859751e-01
2.913745167711735418e-01
2.725736603643911238e-01
2.948468480878569387e-01
3.308322110621375600e-01
2.966248949531212209e-01
2.962174831708682676e-01
2.997579020377749703e-01
2.777215815407014787e-01
3.150245209320150508e-01
2.579517663188859999e-01
2.901083517413247104e-01
3.115626291849782348e-01
2.916907631679599988e-01
3.053970252093920479e-01
3.008540916367197227e-01
3.023496125681822133e-01
3.158760598821965804e-01
3.046580057708946909e-01
3.053133105051599738e-01
2.888243228073266167e-01
3.140293257132686922e-01
3.083813925418665836e-01
2.895819612578059976e-01
2.905607062401402985e-01
2.866315866363338127e-01
2.873066211564424544e-01
3.160882578377080532e-01
3.167934335585084193e-01
2.868236380254938211e-01
3.102532575611841592e-01
3.023676526210261617e-01
3.030110698094424793e-01
3.086007898794329574e-01
2.941352287148782940e-01
2.878262928443785507e-01
3.070989461549196720e-01
3.415207635052298629e-01
3.083492371934392073e-01
2.932907821293136985e-01
2.852725623177444492e-01
2.934025317030444224e-01
2.881715278384783252e-01
3.107758219676101108e-01
3.288097027167857234e-01
2.994099467627030497e-01
2.896790648575729987e-01
2.876395241952952042e-01
2.945568494647158309e-01
2.928955587703621632e-01
3.150154569265409821e-01
3.147478906957332789e-01
3.143097081685889416e-01
3.086019381225193481e-01
2.976883011268726120e-01
3.026554481939376373e-01
3.136048692518888514e-01
2.973342378741372638e-01
2.871200348675672087e-01
2.937491951668030898e-01
3.107180643161765454e-01
3.299787299232578297e-01
3.301587781500169849e-01
2.928050377833631979e-01
3.322249833869297397e-01
3.159260298945139045e-01
2.956649800385459104e-01
3.303125827677831361e-01
3.185968787561704874e-01
3.054032688259203931e-01
3.141152475902013741e-01
3.088292720335827912e-01
3.020969908132248305e-01
3.063642642923743442e-01
3.301136865909304330e-01
3.441701988753218533e-01
2.932389110490435380e-01
3.120721307693968827e-01
3.200477818502550642e-01
2.839882614133770744e-01
3.011986883312228747e-01
3.024836947306520085e-01
3.035897887642128312e-01
2.857269816392956630e-01
3.067794946309183590e-01
3.383067177479198717e-01
2.954006179066526183e-01
3.164257255059038099e-01
2.975877091127165919e-01
3.023146385799511116e-01
3.141578316900803802e-01
3.009858056280657612e-01
2.994288615580767976e-01
3.229845127348384137e-01
2.992772285100479546e-01
2.923559613644189925e-01
3.135698974207266065e-01
3.038932022786327569e-01
3.041411628419630198e-01
2.951787337149325841e-01
2.917393808417952927e-01
2.834362224024694621e-01
2.928755538559058014e-01
3.204439567360480301e-01
3.085945706309936032e-01
3.088093437493193982e-01
3.113527494991609190e-01
2.919498570135058424e-01
3.151970390917504528e-01
3.182948076593867803e-01
3.074079033319302434e-01
2.863935186170942782e-01
2.866052769616082019e-01
3.073927898397985636e-01
2.895811075520549061e-01
2.940562948408467214e-01
3.270494077805641275e-01
3.033085392992897478e-01
3.064609294983848820e-01
3.020919068114858996e-01
2.940590310848605338e-01
3.231462234506545794e-01
2.792573496227198637e-01
3.089170168854205034e-01
2.959978612238159945e-01
3.209776440445966106e-01
3.093294992085732775e-01
2.837918712302888169e-01
3.109565058419289096e-01
3.046063779380864256e-01
3.151514813021635830e-01
3.110069341727588199e-01
3.032766376796854901e-01
3.220879626000885398e-01
3.095746372295068993e-01
3.128727821096705664e-01
3.070309098970127604e-01
3.122232402205528112e-01
3.009497891129728764e-01
3.349956748002346218e-01
3.053627545144219635e-01
3.082714226490178566e-01
3.227639006576165093e-01
3.211923105948618073e-01
3.245724913321874627e-01
2.937122289875847003e-01
3.126479780388065066e-01
3.000777635401824517e-01
3.021758570862087545e-01
3.064332440176934513e-01
3.077798566295328886e-01
3.125857707345478520e-01
3.101041332026783781e-01
2.959237470694818795e-01
3.251908722986263101e-01
3.246213390703636126e-01
2.986912355586242018e-01
2.958354641268975405e-01
2.722336402850238368e-01
3.248006924662178996e-01
3.126611089129680554e-01
3.143936284473101694e-01
3.227579336197257120e-01
3.057974022406363401e-01
3.179471302700703772e-01
3.285073379103887747e-01
3.245459210782425385e-01
3.196785588000028988e-01
2.945214933826162396e-01
3.167300598520042532e-01
3.205140411676362655e-01
2.952678195166836828e-01
3.133294932032186231e-01
3.120982443463379274e-01
3.124825148588544765e-01
3.267649151332795432e-01
3.313472724790598734e-01
2.937951762453417937e-01
2.897831394678730410e-01
3.166821186447795755e-01
3.268913279431538976e-01
3.088085777984937996e-01
2.924002481024207123e-01
3.059174466750271826e-01
3.223835474207353835e-01
3.132662755994750081e-01
2.789486218477933432e-01
3.058217712308015646e-01
3.164786283851029891e-01
3.023613026995891628e-01
3.152687032151444413e-01
2.927793480429713435e-01
2.944532615199692005e-01
2.906920283736832422e-01
3.058859130658879710e-01
3.276643540945958222e-01
3.077134836758861347e-01
3.200962252995336876e-01
3.223364009185624157e-01
3.097620512670768433e-01
3.114848250658325268e-01
3.228692863817214098e-01
3.075671469566312322e-01
3.224714928096664712e-01
3.043944743843055023e-01
3.426634315719135349e-01
3.075045698978020603e-01
3.200116335959925506e-01
3.268128269126393537e-01
3.276125739172249807e-01
2.884297316799734889e-01
3.147893403395582435e-01
3.279785268679589194e-01
3.036698008927924408e-01
3.230550706510189052e-01
3.193731923601804690e-01
3.236408684546453474e-01
3.405199941080963022e-01
3.260158631377527705e-01
2.932447667648392375e-01
3.080227399479664729e-01
2.999810257675113445e-01
3.379102828128329739e-01
3.041270724911776524e-01
3.393378114886687058e-01
3.215659620791707640e-01
3.245362623137040270e-01
3.297005259960703039e-01
2.987567601265025408e-01
2.925010877209124338e-01
3.170835431449640085e-01
3.184023158979301660e-01
3.220723018205473576e-01
3.331988309821636851e-01
3.087709850761017893e-01
3.272945540135261400e-01
3.068178658079030452e-01
3.152537241305957139e-01
3.130211383809202719e-01
3.153995208745166146e-01
3.173457777653816980e-01
3.412914710717932509e-01
3.139558097630221756e-01
2.924769000138748298e-01
3.307490468606556488e-01
3.257137727927556514e-01
3.132944433568274345e-01
3.148193145119460024e-01
3.394132212819804817e-01
3.226189901154372652e-01
3.000781503880183276e-01
3.265900918468510605e-01
3.335025303029223176e-01
3.194056800425811860e-01
3.434124882657849653e-01
3.488300320078668859e-01
3.335310855637823590e-01
3.015514195133217057e-01
3.363527226898002098e-01
3.212672227949073811e-01
3.229468218370701305e-01
3.104103380470772389e-01
3.029333436810525693e-01
3.222529664237518965e-01
3.114295251886723959e-01
3.101963573341223190e-01
3.210850324525740263e-01
3.121003426092402444e-01
3.304698073072778186e-01
3.267577360035474610e-01
3.106164867347342984e-01
3.262206748007296930e-01
3.325138073816330531e-01
3.282887844459735360e-01
3.238004782330813347e-01
3.346819060116918987e-01
2.908671459535316361e-01
3.304029844819610373e-01
3.310387285648638267e-01
3.037940390414978209e-01
3.389894667747905266e-01
3.185780448136594778e-01
3.042296383676956761e-01
3.390491957577053128e-01
3.224082751212286047e-01
3.219060700388443053e-01
3.176574537752087091e-01
3.414004753277690707e-01
3.189437153760922850e-01
3.221889608298112440e-01
3.067008778851952333e-01
3.354241236592325759e-01
3.177344500878082068e-01
3.187901941795303618e-01
3.052602950202062404e-01
3.256431124341782057e-01
3.308257511290766950e-01
3.143886307377723455e-01
3.325743267885952203e-01
2.952799441979415684e-01
2.941829470235929889e-01
3.286319271275110476e-01
3.366286905794015349e-01
3.147691560950518497e-01
3.121417762916183225e-01
3.307676932939983550e-01
3.277612742026475012e-01
3.038842587640676607e-01
3.299602414935450811e-01
3.111414622258876772e-01
3.285033959360460498e-01
3.150160219069306211e-01
3.104553525037008765e-01
3.203100381499750515e-01
3.379633120357679044e-01
3.342384254501181706e-01
3.114263967636535790e-01
3.430850887699037899e-01
3.026349192837654023e-01
3.096885261785529142e-01
3.103308115578072846e-01
3.334457770745337113e-01
3.374762663822508113e-01
3.163405578275518826e-01
2.943239246290657030e-01
3.265863376495622417e-01
3.258078740619767544e-01
3.383368374868075401e-01
3.437692103220419959e-01
3.097324414607143805e-01
3.411806635489773032e-01
3.293927041519331134e-01
3.359206240241060515e-01
3.082918429417543238e-01
3.221376712484569360e-01
3.441399402448090949e-01
3.306337533205887524e-01
3.123398501001932726e-01
3.071065289116492458e-01
3.429326738347789894e-01
3.133507364541698315e-01
3.304842523095509188e-01
3.256038351062302549e-01
3.217447584020596274e-01
3.340514298931217541e-01
3.261812442873259776e-01
3.119618086972361093e-01
3.304133999615243011e-01
3.184600409151003841e-01
3.492803275176408206e-01
3.284114637453018348e-01
3.241970585451307008e-01
3.341577457178604993e-01
3.449230522539462607e-01
3.239971459132543474e-01
3.576412161933377187e-01
3.293659145219086093e-01
3.318617300627742517e-01
3.185322537152724398e-01
3.498457673481416563e-01
2.994303449439140730e-01
3.068414127852827078e-01
3.209656117982904178e-01
3.147552737407297574e-01
3.173243566850199038e-01
3.473538186694716812e-01
3.244623807214109257e-01
3.243731221900012507e-01
3.491575692907719075e-01
3.160035752307893131e-01
3.190901255564195793e-01
3.439520392192533804e-01
3.137656882993697938e-01
3.185350404292880966e-01
3.007648683565032899e-01
3.140800523019106616e-01
3.285805524502233288e-01
3.043479939388202826e-01
3.225960904797632312e-01
3.466435592733065896e-01
3.253453669177927554e-01
3.250886293419831818e-01
3.521186730352762750e-01
3.390244916178037915e-01
3.329068285478315459e-01
3.303551139427477468e-01
3.375910071348344199e-01
3.082191377773463303e-01
3.364014546805635941e-01
3.186524824184222560e-01
3.126005410887259806e-01
3.117948194756616220e-01
3.326438010361497666e-01
3.311674288889078221e-01
3.189289968767129446e-01
3.204424394085554351e-01
3.162627564245634182e-01
3.238418826389565797e-01
3.362185716298365379e-01
3.275017952724423864e-01
3.447703817215702071e-01
3.314402844639415813e-01
3.200010720841425238e-01
3.249951580197446566e-01
3.194865353123366170e-01
3.374019787143522908e-01
3.319949818256347496e-01
3.391608547162971443e-01
3.424905451407014301e-01
3.182527031850592714e-01
3.121887692102133238e-01
3.350282352842930411e-01
3.215985268726440638e-01
3.389926649569386385e-01
3.314704724926447188e-01
3.199299892840776760e-01
3.349945187483338582e-01
3.293179593688742024e-01
3.247526255279002960e-01
3.323341449797420633e-01
3.193685660087400846e-01
3.321342860269776986e-01
3.456529362862829080e-01
3.347680981585152704e-01
3.162965495181946363e-01
3.375873859177361824e-01
3.345801926062657583e-01
3.064315753088651118e-01
3.178385238794262380e-01
3.236368712922433888e-01
3.260123729484744048e-01
3.335985544510705614e-01
3.136570911936377160e-01
3.340677362640783743e-01
3.444865562902725831e-01
3.194318082936148939e-01
3.326539567651723428e-01
3.357773286760864506e-01
3.373106939607487531e-01
3.090070069870225478e-01
3.390060167339006281e-01
3.462702095113499023e-01
3.205108830478812232e-01
3.447922658170581300e-01
3.349607175717946861e-01
3.391262743473228980e-01
3.468660887035974749e-01
3.154686271580396939e-01
3.271044310319964898e-01
3.485962189879620032e-01
3.416779933635775146e-01
3.396188823762432696e-01
3.121229285085376781e-01
3.224000793749089433e-01
3.338914542838425925e-01
3.163194686659719368e-01
3.017530188416085446e-01
3.297696284981205261e-01
3.369525171037355271e-01
3.165603392312144049e-01
3.128349192761481490e-01
3.384156223833083565e-01
3.200717527220647840e-01
3.303115310009447358e-01
3.138035423127323864e-01
3.223724981081478314e-01
3.384583752963614689e-01
3.288863292444929032e-01
3.324856428566089761e-01
3.245974480903509596e-01
3.256710391434254337e-01
3.165927669549294388e-01
3.494764909220309246e-01
3.413131023570866729e-01
3.339856664478850767e-01
3.166415168234449906e-01
3.390096826189212820e-01
3.194520960251090447e-01
3.221541984301621309e-01
3.449467114112393373e-01
3.392095673155298696e-01
3.421135662228825258e-01
3.512757758697296895e-01
3.341234145934578459e-01
3.534260883429761746e-01
3.203675926644944383e-01
3.360181639690588140e-01
3.527310261319883677e-01
3.295993952392510806e-01
3.225848951352925931e-01
3.213076891226125942e-01
3.284901811178029263e-01
3.360911380898214951e-01
3.094039415672161786e-01
3.158882102674688830e-01
3.352433021556887049e-01
3.417357420445303884e-01
3.402057917535102893e-01
3.111877608559858732e-01
3.233469407736160317e-01
3.417092646588510418e-01
3.271761777672426152e-01
3.316004051666370245e-01
3.397145937149886885e-01
3.389887819484396214e-01
3.273927466655202068e-01
3.241428971610462728e-01
3.544140750522025707e-01
3.370607068804869488e-01
3.352684309013707065e-01
3.446825338113792547e-01
3.606257489093593893e-01
3.375109322773816034e-01
3.634548404395370746e-01
3.337735737847591921e-01
3.245226785504982114e-01
3.418561762246674629e-01
3.495673142668264122e-01
3.543808764097208241e-01
3.462692582594296686e-01
3.461903463673700609e-01
3.431510006623699205e-01
3.504344700084581765e-01
3.541336177629176296e-01
3.422684860768780979e-01
3.338562084532674668e-01
3.253984608187532324e-01
3.180633001009176564e-01
3.473357732055772917e-01
3.504090728605646632e-01
3.412833657922149655e-01
3.357257764658990729e-01
3.396646456232341738e-01
3.653166928287655546e-01
3.553176846044666104e-01
3.502908787699708926e-01
3.281942496481640159e-01
3.306425743810877393e-01
3.512259181795279739e-01
3.297354572062232703e-01
3.533356998670191818e-01
3.348218009367727732e-01
3.590635166053658400e-01
3.503612984333672742e-01
3.516860564714774928e-01
3.445115023799193987e-01
3.559829065224092703e-01
3.376346493599360343e-01
3.672759427968207979e-01
3.275562344606050003e-01
3.417247480773775714e-01
3.409589543168398129e-01
3.498909933324751420e-01
3.414339634366015952e-01
3.543284450270646202e-01
3.444551575794634335e-01
3.488697825794662699e-01
3.421270110810249454e-01
3.377823347458478453e-01
3.582562402726343631e-01
3.345160397547557452e-01
3.342126151279734003e-01
3.586839435804958787e-01
3.504828049758339503e-01
3.419913839600866590e-01
3.563759750542437876e-01
3.391321104835591793e-01
3.514535732901936660e-01
3.521454256767267976e-01
3.335220133595911962e-01
3.460248988579699980e-01
3.608028034339384460e-01
3.244016653061828070e-01
3.547241769236526565e-01
3.332283904433752664e-01
3.542376489801210004e-01
3.218329859539439397e-01
3.526615764470862890e-01
3.402570253795822453e-01
3.334478698988545542e-01
3.515326436261437815e-01
3.291403636143231948e-01
3.625629703894872602e-01
3.638564066771714511e-01
3.307166104545006258e-01
3.495255937803513069e-01
3.222285110608414382e-01
3.474325368404241332e-01
3.459850755161529845e-01
3.419796268583504273e-01
3.321140559803140158e-01
3.358530266798950281e-01
3.595433302850168378e-01
3.380332781147660781e-01
3.386638146474403865e-01
3.311886462393769381e-01
3.290134931769524984e-01
3.728969925558044407e-01
3.428162850479742341e-01
3.359079745179872067e-01
3.507155387146185244e-01
3.536434779714303089e-01
3.539459984298317652e-01
3.367549350846017475e-01
3.300745790569880045e-01
3.229989380847527736e-01
3.236838425761815463e-01
3.512535525407295967e-01
3.295130080364981895e-01
3.475811216028877881e-01
3.575249744515610617e-01
3.363281326419552686e-01
3.454395161510557255e-01
3.388128043627038899e-01
3.383237186260480422e-01
3.393805010097543651e-01
3.494096836491278890e-01
3.499241860499170409e-01
3.392608109495921509e-01
3.493461564409555686e-01
3.449383287625136241e-01
3.497096420818128770e-01
3.150178684538406104e-01
3.341551197805829876e-01
3.365298212373998288e-01
3.481113087124405037e-01
3.407379459190840176e-01
3.501481724261829021e-01
3.510743392467310375e-01
3.474015300418727970e-01
3.117309857410866525e-01
3.354907985073254384e-01
3.456992933973977444e-01
3.430212714444001998e-01
3.532985782842275047e-01
3.402358799682103641e-01
3.538247335609747135e-01
3.603915944366686830e-01
3.205738487736428666e-01
3.355999645463175196e-01
3.437321831400322880e-01
3.354737898108395289e-01
3.544197986779403786e-01
3.458244646447800053e-01
3.300417047089502787e-01
3.488212502149005134e-01
3.593570951658400237e-01
3.267444373694952109e-01
3.376674558025316020e-01
3.310826878147283825e-01
3.594412806721484777e-01
3.596614470379434492e-01
3.325789517807574147e-01
3.659919607142273490e-01
3.706382764132756247e-01
3.488935486782037132e-01
3.079607751904958057e-01
3.269680028540004058e-01
3.529346952733371512e-01
3.546580057465085201e-01
3.582334450274440307e-01
3.300813913001328648e-01
3.809111725509426449e-01
3.470199011614782947e-01
3.625506333647816049e-01
3.427854319759593427e-01
3.562757964071370242e-01
3.593069117626181974e-01
3.595301868493379072e-01
3.549187842618312105e-01
3.414057617305417125e-01
3.461944943987962930e-01
3.421092652980551319e-01
3.285773946004706403e-01
3.626590736933024139e-01
3.536601395379430635e-01
3.704317756417260243e-01
3.717633890724980072e-01
3.697062599130402916e-01
3.399682994182030571e-01
3.470654579678813523e-01
3.343316181692556066e-01
3.608943440689751370e-01
3.391868060034504140e-01
3.384174754379224437e-01
3.469062424123592336e-01
3.612700133037469730e-01
3.417422618224497111e-01
3.233726243295061975e-01
3.529968717315615789e-01
3.786397675283915687e-01
3.760680779966577014e-01
3.600477038394324092e-01
3.431431160498551458e-01
3.609150697511496753e-01
3.424191392245933274e-01
3.291244941146733716e-01
3.552077582418630142e-01
3.417183961400702685e-01
3.521733545507627072e-01
3.597783396273310230e-01
3.218225653221910010e-01
3.576188505555077946e-01
3.509647119314273089e-01
3.330881911163289244e-01
3.679631596975901919e-01
3.580788192469254727e-01
3.642017189817494116e-01
3.461888402978426926e-01
3.667424668494074780e-01
3.621878597091529040e-01
3.623180450771650296e-01
3.693949645292932127e-01
3.482945240189644354e-01
3.387664479824915587e-01
3.469620526947718719e-01
3.580571068158173720e-01
3.492718570571631265e-01
3.559846180243462221e-01
3.542974307418108038e-01
3.423094577189154109e-01
3.561942955853074633e-01
3.504712882675736774e-01
3.512158409371251011e-01
3.640924354196417578e-01
3.746283593529814993e-01
3.595266257820254330e-01
3.413085615781361049e-01
3.466485309503437584e-01
3.473393803119393386e-01
3.495855770985147881e-01
3.473936873841900752e-01
3.519535387346309774e-01
3.406277908989381875e-01
3.784071975440816415e-01
3.515811714499457175e-01
3.684967106140231152e-01
3.649141990693072213e-01
3.654503069944249338e-01
3.509127437362783430e-01
3.426841187887135209e-01
3.409227497056789291e-01
3.524258256350333296e-01
3.746362634417657600e-01
3.427632952582303494e-01
3.583938706645327654e-01
3.706241375983034270e-01
3.700949157229315167e-01
3.546379199620133815e-01
3.704178235957416576e-01
3.577959176830087795e-01
3.343500091294152599e-01
3.697742179522007788e-01
3.575772521215965227e-01
3.571247626155558130e-01
3.511047781007066715e-01
3.533060752313751385e-01
3.582327392622413620e-01
3.445947304427587898e-01
3.610787450057658110e-01
3.685162413656240532e-01
3.663733465184345617e-01
3.579519440898945026e-01
3.660994282863473392e-01
3.532672554093784778e-01
3.697445103872106786e-01
3.803681616620053219e-01
3.460483896161422601e-01
3.776420336895582319e-01
3.672986044640527137e-01
3.352397659668511221e-01
3.498975635967641606e-01
3.444816238510746698e-01
3.390602573865170166e-01
3.926246593516761196e-01
3.517217898287632871e-01
3.375778399276384012e-01
3.498908958209568376e-01
3.449421479130092560e-01
3.611215096326609864e-01
3.621376655922775578e-01
3.456430834745317648e-01
3.694259733668848744e-01
3.674712535792675761e-01
3.529874544027520877e-01
3.401194220468352070e-01
3.672283914013595996e-01
3.284851431586434667e-01
3.605060166508018415e-01
3.677218117147961207e-01
3.443784836764419710e-01
3.484460162624039015e-01
3.644456031270906782e-01
3.789228050587394314e-01
3.528323885415029504e-01
3.656930770337885606e-01
3.701212152149786494e-01
3.763162738515439809e-01
3.812907751493115338e-01
3.619915319644609331e-01
3.496379374731057310e-01
3.669523804179238846e-01
3.306714615348186337e-01
3.660510612470149194e-01
3.708510225062955912e-01
3.745894535207710541e-01
3.438703397518376170e-01
3.618858995090676878e-01
3.535022676619219428e-01
3.583060111911205436e-01
3.764118549010028736e-01
3.552785383156096266e-01
3.404997847787117893e-01
3.814672905970636352e-01
3.722308216352346877e-01
3.761349463403625415e-01
3.565221027083251837e-01
3.714331140629187900e-01
3.492338689398665208e-01
3.678216250098985673e-01
3.840421873811707409e-01
3.547380625813743027e-01
3.460641850449554524e-01
3.772312069837083781e-01
3.537662354640714324e-01
3.840971041237248862e-01
3.623325791968010079e-01
3.629231288802770017e-01
3.709155561983998317e-01
3.586263518371731185e-01
3.615257567237125658e-01
3.367363014858141268e-01
3.616835572314024971e-01
3.492597003531408006e-01
3.624569937497348349e-01
3.824609634244214851e-01
3.773273927874774558e-01
3.706231848147123475e-01
3.849104992741877451e-01
3.596164030562305491e-01
3.783942374233267847e-01
3.730383534019608982e-01
3.803164783096595336e-01
3.654975560834082815e-01
3.873778441839236253e-01
3.775960739371673203e-01
3.589256607597349213e-01
3.589292301670404806e-01
3.673549210752453109e-01
3.741204053719842104e-01
3.605124475250284233e-01
3.555329831643867511e-01
3.522926284434179101e-01
3.757208725979116481e-01
3.885972920518935281e-01
3.591173366709096149e-01
3.773890482114443667e-01
3.859105506424435617e-01
3.666584309854217238e-01
3.801947147395901561e-01
3.530437650176351250e-01
3.430121918904828204e-01
3.446754761509602805e-01
3.778209810939028301e-01
3.593290422650681215e-01
3.591656761933322839e-01
3.511586018170804735e-01
3.972976867152558933e-01
3.644638679434883399e-01
3.521737511476482618e-01
3.654935673103741900e-01
3.744820509953831755e-01
3.831461601565827602e-01
3.440044257120030702e-01
3.640178028802164567e-01
3.615190815463417140e-01
3.935652380777009407e-01
3.653661336269014570e-01
3.916678103924746690e-01
3.631398821751886663e-01
3.812330432566414795e-01
3.620801160780414696e-01
3.715950776537250144e-01
3.811843397225651575e-01
3.727157676934820252e-01
3.675425898798239666e-01
3.450637211120101688e-01
3.593329763513692932e-01
3.698360846442639294e-01
3.785373583840725420e-01
3.683833415118908938e-01
3.408798076170155289e-01
3.495458912657123940e-01
3.748519013805421407e-01
3.582525435912261025e-01
3.671584168243333668e-01
3.672491840051655965e-01
3.538745122549685762e-01
3.663358223688243931e-01
3.951151607997069881e-01
3.773305846420712539e-01
3.623927150706222622e-01
3.626466905847435251e-01
3.661464344775282598e-01
3.668332873105148995e-01
3.981645274712216631e-01
3.794870399177212583e-01
3.787090136489524861e-01
3.858765428729010738e-01
3.853005890202102490e-01
3.599645681480708181e-01
3.515227796416778849e-01
3.864109262103073705e-01
3.531173688359791063e-01
3.598080389992887040e-01
3.572027969247666412e-01
3.972647293637917576e-01
3.639996284147723471e-01
3.722523061191351790e-01
3.971913117776149638e-01
3.743164531975721188e-01
3.656446878184435034e-01
3.792289091902046883e-01
3.743873941096856339e-01
3.783877140547895479e-01
3.745063298745726632e-01
3.794269590363430478e-01
3.881071672092915037e-01
3.637416877273852434e-01
3.635601063676244249e-01
3.801643507235448749e-01
3.690965225930880611e-01
3.860897878815476858e-01
3.829222848320219530e-01
3.793357958251142303e-01
3.646953590201506556e-01
3.799054519153893805e-01
3.911868589988634071e-01
3.835843845976378841e-01
3.610145742429220483e-01
3.552044620431863420e-01
3.744517897406561824e-01
3.639590300919435251e-01
3.662912043415911811e-01
3.842453455801949636e-01
3.910322240469764621e-01
3.884828837861646345e-01
3.792384167205165024e-01
3.717161407988730515e-01
3.834346456007687864e-01
3.953070601220012303e-01
3.674713333341019239e-01
3.861506787391872364e-01
3.949833435828904449e-01
3.724435315257626500e-01
3.662413622322416851e-01
3.634726567325606839e-01
3.785588654378330142e-01
3.937646407670684079e-01
3.776910701709113027e-01
3.819454943670951286e-01
3.948523096731305637e-01
3.695743310470753773e-01
3.945767972447330463e-01
3.529570390162242166e-01
3.543176584192648804e-01
3.721694549523285600e-01
3.737784980519667233e-01
3.714424457170686367e-01
3.746222253362710419e-01
3.710215313999384312e-01
3.902169321880518682e-01
3.878053171349528649e-01
3.895345386864393911e-01
3.672378383417155834e-01
3.879246083394829459e-01
3.956124900462569816e-01
3.543339700174887308e-01
3.780503796367061797e-01
3.862821747364583724e-01
3.764015418954647085e-01
3.746006130831414649e-01
3.562298332008507762e-01
3.819754140732856129e-01
3.803770282269913761e-01
3.498044804762249216e-01
3.829885183153785011e-01
3.832054349752452294e-01
3.663204301938689511e-01
3.767331773421039864e-01
3.891270502779441420e-01
3.926593494824290875e-01
3.855815482074378964e-01
4.176569673497987356e-01
3.721407691238222681e-01
3.865759781251045801e-01
3.653178851806225813e-01
3.899187915635112245e-01
4.053706220536794635e-01
4.002152068631626980e-01
3.744726271234077863e-01
3.802249890440963509e-01
3.879431643483202685e-01
3.807199927721738320e-01
3.768980344604268562e-01
3.397274015012330395e-01
3.824306663643386450e-01
3.790114405497762018e-01
3.887534965276002730e-01
3.821539744016267948e-01
3.873117058117876432e-01
3.876848755408546232e-01
4.006241006749009514e-01
3.998396823603287409e-01
3.504502520756552775e-01
3.777361840545228611e-01
3.916582022589279455e-01
3.773571501033719522e-01
3.842005878257845897e-01
3.612203037170433340e-01
4.002638891663228282e-01
3.730966270766322146e-01
3.762201538740543305e-01
3.897171621656885798e-01
3.682553533171081250e-01
3.719786934708296799e-01
4.116340308344255128e-01
3.657666856421338819e-01
3.787206160449791970e-01
3.791025403277177297e-01
3.701256038553696337e-01
3.775665848237955147e-01
3.872989234629308219e-01
3.811677690964227483e-01
3.864197551476493686e-01
3.823903593529238698e-01
3.910283328375228629e-01
3.784938801617181436e-01
3.684868247273254127e-01
3.791362598580592103e-01
3.964784822042325407e-01
4.037222093565874248e-01
3.976796517877843051e-01
3.897185643602197880e-01
3.711319279889932488e-01
3.849481491850901271e-01
4.054401936139583329e-01
3.673782552033703630e-01
3.946049421638241905e-01
3.631458141220987867e-01
3.697504727232627797e-01
3.840303152704094836e-01
3.892181730313859500e-01
3.626018089211778817e-01
3.874155396616411062e-01
3.706574243928749679e-01
3.632364543010588864e-01
4.000598647109901984e-01
3.932690395291963403e-01
3.736139048272043572e-01
4.048781338555722531e-01
3.981317313527022450e-01
3.989379973139275393e-01
3.740994009401757969e-01
3.965935349891057671e-01
3.561528696724762799e-01
3.625746980829781529e-01
3.973616862395178972e-01
3.766452784435029288e-01
3.906377443348639233e-01
3.747690075780729657e-01
4.081450828871935887e-01
3.918654442685011174e-01
3.878576997920389346e-01
3.692000789729997789e-01
3.908152855649583701e-01
3.848806689904168410e-01
4.167482162840037696e-01
3.901398319975514228e-01
3.752526622554334113e-01
4.042360889220687481e-01
3.607322581537160122e-01
3.764369008523482663e-01
3.786177278970239701e-01
3.822898129469438633e-01
3.928261912176621573e-01
4.050247981856877066e-01
3.801078876108969773e-01
3.956705276145494610e-01
4.097910202254305689e-01
3.893117329870249277e-01
4.134197219765290976e-01
4.063755810178703021e-01
3.987328089085095395e-01
3.843424305538623575e-01
3.874675185265248900e-01
4.247265575252934799e-01
3.885402631624339520e-01
3.794773546466368996e-01
3.963303931014967585e-01
3.772028096192793223e-01
3.912532301827987835e-01
3.910869569018690095e-01
4.023521701561567632e-01
3.653888271232744733e-01
3.901382891537476527e-01
4.036408869036486324e-01
4.041449969689460131e-01
3.707499321744027743e-01
3.909549649928721893e-01
3.956281283335223997e-01
4.161258170053590000e-01
3.835640518628554707e-01
3.817712493026562681e-01
3.773356230223480212e-01
3.887527448726374457e-01
3.838753361302571498e-01
3.761498899639272864e-01
3.842073514145148416e-01
4.132852665989119600e-01
3.856170354373820164e-01
4.184426169199075840e-01
3.755927819456339467e-01
3.906702613986274830e-01
4.002625967893275183e-01
3.846305257312676584e-01
3.927081477963910716e-01
4.036480325142085546e-01
4.065738497369274507e-01
4.022637191033711090e-01
3.910053818415630267e-01
4.053669516499810443e-01
4.102699322719184361e-01
3.886978974011128241e-01
3.869803979862578291e-01
4.192618989535619733e-01
4.181982720386078212e-01
4.069236710527527889e-01
3.908131321587035023e-01
3.966612466210617249e-01
4.211745405285918786e-01
4.147727883107507063e-01
4.073636070423851674e-01
4.137879962842004877e-01
3.940720088007738653e-01
3.865533670401304356e-01
3.808166549211362550e-01
4.056164370130815877e-01
3.851299600066834805e-01
4.014878488463934358e-01
4.152449593945581330e-01
3.763572643359739955e-01
4.056352966052713671e-01
3.914308232824224021e-01
3.992550761031207207e-01
4.182348602798963144e-01
4.014074482183505599e-01
4.019941433527324248e-01
4.227201985852380162e-01
3.984318612268594739e-01
3.824578977583663608e-01
4.204542583717083559e-01
4.290669197028768034e-01
3.993299417642989790e-01
3.940032198107207284e-01
3.937954386197896062e-01
3.742444122954813324e-01
4.104811594124619933e-01
3.896189348875183089e-01
3.915041189296135649e-01
3.855137839796657917e-01
4.049669676333881863e-01
3.930233197834172021e-01
4.113198439765061165e-01
4.022458985552108679e-01
3.967375901312046871e-01
3.758500831862044422e-01
3.646275975547898507e-01
4.297368416498680288e-01
3.979199906659495189e-01
3.983804146064135465e-01
4.208186884894133950e-01
4.005487107932678703e-01
3.970547320201703867e-01
4.096589922826799901e-01
4.021683346826468997e-01
4.056489773117573083e-01
4.140804507413230473e-01
3.977170383081243821e-01
4.127530579915487663e-01
4.105251677862482573e-01
3.999292567530287057e-01
3.980023403513978097e-01
4.203653205394972669e-01
3.975575074748209370e-01
3.849180665546211300e-01
4.136662863310065497e-01
3.923896099001693560e-01
4.157229288446109283e-01
3.809907227332598456e-01
4.069081235064598845e-01
3.921868674356139284e-01
4.072694060091756607e-01
3.696726920595034271e-01
3.864267445198287243e-01
3.974375837565446434e-01
3.930521367191837090e-01
4.020857934741082773e-01
3.983103387260854555e-01
3.863276009368852293e-01
4.098210585876429501e-01
3.866430597279213455e-01
4.036839877232368812e-01
3.964144992757078212e-01
3.924079654993387622e-01
4.111542447761079577e-01
4.007116835786310727e-01
4.004643850816222983e-01
3.991761025124881956e-01
3.793354227029303027e-01
4.035985721625663936e-01
4.070563182807137581e-01
4.071062308891523762e-01
4.264544116900296222e-01
3.921271080749895166e-01
3.789506714695378697e-01
4.111433994530956926e-01
4.001415391601025329e-01
3.972123030521597098e-01
4.096242415453998920e-01
4.170490141773194881e-01
4.014752094036789787e-01
4.166667952264130337e-01
3.955262350534795024e-01
3.996455181663023937e-01
4.045021925212721192e-01
4.077480047499483229e-01
4.345820647926569302e-01
3.987429311320868641e-01
3.840515389268605029e-01
3.816347467890675027e-01
3.947717986787543376e-01
3.980526511195169315e-01
3.848583001790998881e-01
3.898729302600288937e-01
3.983417502164761093e-01
3.942624381060477190e-01
4.215726209359117460e-01
4.166690292102847026e-01
4.067236504662440355e-01
4.041033622091401156e-01
3.947529504890799901e-01
3.884727116610474651e-01
4.117398909431642107e-01
3.934243920464572941e-01
4.300006282043814521e-01
3.840063284781120023e-01
4.018455584993210761e-01
4.013433689135849081e-01
4.053871296694002702e-01
4.105989322278059128e-01
3.939175333365876330e-01
4.088320124093410279e-01
3.846987211123327755e-01
3.982381690076035596e-01
4.255143335460303544e-01
3.954645908726169834e-01
4.314279669103656678e-01
4.074568745367698197e-01
4.069540209627615091e-01
4.203662764305148292e-01
4.091690588821277896e-01
3.923416512348730789e-01
4.192331514065267828e-01
4.220315686945701472e-01
4.104081882472726539e-01
3.863915094252579618e-01
4.399916731181925389e-01
3.732207346324414865e-01
3.883633006933299159e-01
4.357638056333100196e-01
3.943768791106104787e-01
4.094162221120588585e-01
3.797548789314025841e-01
4.149616558362511087e-01
3.954067352807788538e-01
4.040154480073434584e-01
4.160289596536816958e-01
4.183322258165644292e-01
4.158596081297041835e-01
3.965393555116241142e-01
4.246836701607427655e-01
4.102481177397496737e-01
4.210724687605245653e-01
4.013056046719413184e-01
4.117883986313040090e-01
4.392642560042309130e-01
4.029488632017134142e-01
3.994748467088146127e-01
3.830417106739348321e-01
4.316385878155398759e-01
3.997362307349974220e-01
4.273244273817033423e-01
3.915749935433452955e-01
3.817459842537135883e-01
4.108082068953765598e-01
3.780610115827884865e-01
4.072023217960690777e-01
4.271995930175757072e-01
3.994141106802789887e-01
4.066713234182038894e-01
4.114904472953502257e-01
4.114497430903643060e-01
4.038829672052153263e-01
3.913201676607905855e-01
4.209521741877483847e-01
3.890407281161469832e-01
4.309986979969308019e-01
4.058510674306389232e-01
4.227792325428033071e-01
4.048249204323818295e-01
3.992019806872474375e-01
4.133567624459949519e-01
3.738156174897236950e-01
4.328421099415904472e-01
4.119303683899303570e-01
4.059712724610028411e-01
4.159225637848229518e-01
4.188602124753612044e-01
4.161823516518937671e-01
4.142299798746562622e-01
4.113445101068129439e-01
4.158965143627650907e-01
3.991653552026713792e-01
4.380870942193976214e-01
4.361976839483940882e-01
4.210941393250872133e-01
4.315625741926528702e-01
4.128938887137970637e-01
4.345047613127991926e-01
4.181629605199614352e-01
3.924299183955669568e-01
3.900542023268490643e-01
4.110897630511074485e-01
4.107779817617192020e-01
4.196671861669641901e-01
4.015861361384426287e-01
4.032199603225706808e-01
3.759153783351502631e-01
4.067145179288615964e-01
3.909968510174389733e-01
3.854434854819987488e-01
3.983316781246576954e-01
3.963314189350676253e-01
4.152805067099055725e-01
4.117073209416272084e-01
4.137637453228232287e-01
4.021343776743552256e-01
4.323166470763147862e-01
3.989790085596811031e-01
4.253360711310412712e-01
4.073299864123114400e-01
3.699332755058816202e-01
3.973150357781319864e-01
4.278556693757860074e-01
4.012535462252928564e-01
4.337875046727081019e-01
4.066875340106599346e-01
4.141723729096262185e-01
4.052090339310324696e-01
3.868905229660682954e-01
4.194211349527667276e-01
4.216788870663816802e-01
4.066208464807259948e-01
4.129451999370329363e-01
4.339019961132541958e-01
3.964826138370527997e-01
4.346462723206838685e-01
4.141358328913042341e-01
4.265509818012155896e-01
3.990628200198238495e-01
4.226086805385440570e-01
4.379049038739698529e-01
4.061020546843335799e-01
4.026037625375400442e-01
4.021076595377415241e-01
4.088385062988784124e-01
4.337677539084487388e-01
4.077089895968463162e-01
4.086797787757405209e-01
4.263901260286970252e-01
4.010746076795157489e-01
3.896304775585415214e-01
4.132728931293360164e-01
4.086624542082075706e-01
4.245760076818036466e-01
4.357671573380575980e-01
4.256711286660569415e-01
4.062608428423241103e-01
4.118740065384803861e-01
4.170997264161316331e-01
4.138378802437371329e-01
4.149528347978545528e-01
4.337893998652354588e-01
4.257667641190607810e-01
4.156332273778314268e-01
3.753163374978359945e-01
3.980427807568734933e-01
3.981275283586838687e-01
4.084679318715693785e-01
3.934982603204879581e-01
4.221519880937566471e-01
4.137840278138325001e-01
4.318123967958517606e-01
4.105710577833755481e-01
4.322384242684635391e-01
4.126492357560198609e-01
4.160940876522354337e-01
4.292691544652054159e-01
4.074341080053559550e-01
4.042172932316311917e-01
4.220807441014975403e-01
3.978235533120564882e-01
4.264121324872852115e-01
3.885050790492591277e-01
4.190002175341185353e-01
4.238421400870461264e-01
4.292160507637072797e-01
4.211575789017318883e-01
4.296698335285652481e-01
4.153142007513207501e-01
4.250618903438215801e-01
4.358202615662120083e-01
4.262806166941506270e-01
4.308033776407925175e-01
4.147470351325071025e-01
4.257294342763894845e-01
4.212408521655856553e-01
4.190562746092637569e-01
4.052033186877675996e-01
4.252283504519850377e-01
3.906736954601896517e-01
4.263428231740225005e-01
4.175500852254160344e-01
4.098264804263712646e-01
4.275835907911619271e-01
4.108829904383742848e-01
4.039789164082718820e-01
4.098468240040777921e-01
4.143211805460219610e-01
4.229169872414705322e-01
4.260266857419428010e-01
4.242726337763588207e-01
4.207891953767747273e-01
4.121259604395467457e-01
4.221450692008098526e-01
4.424211675103635333e-01
4.117704299612972019e-01
4.169468561037872334e-01
4.091031326434876325e-01
4.255106335207879398e-01
4.185468422496230190e-01
4.051106678355441693e-01
4.148324463400694384e-01
3.993578793195065035e-01
4.115743817657698256e-01
4.296615329280608631e-01
4.288306318174855969e-01
4.260764690064478000e-01
4.253834328283941923e-01
4.303669598398833229e-01
3.931264941246447320e-01
4.232628495229646681e-01
4.113582261383365024e-01
4.156708776964392893e-01
4.262972730281292533e-01
4.371426119351633499e-01
4.153830551338591470e-01
4.203306222676367887e-01
4.214697176454988981e-01
4.258564530200359410e-01
4.085876981168402589e-01
4.412556426692064715e-01
4.387502565305030355e-01
4.083575419031063580e-01
4.194736258054556077e-01
4.043539770682603174e-01
4.134596852836980307e-01
3.981150972994486059e-01
4.197941176133338503e-01
4.122256332580124805e-01
4.047190171054771968e-01
4.039933279171109004e-01
4.340212020425805450e-01
4.348317948845222825e-01
4.205127237037194488e-01
4.075734571490639002e-01
4.237366175648336064e-01
4.249484943730972297e-01
4.226100623990243776e-01
4.027845384856920119e-01
4.170114033138327958e-01
4.132567537287633597e-01
4.303228990431943179e-01
4.177506435632206694e-01
4.302313155875279738e-01
4.114055372566654545e-01
4.200492331912913935e-01
4.338831323757649239e-01
4.265135975617568298e-01
4.202121629594096630e-01
4.078269862897831999e-01
4.244469451365675550e-01
4.068448631773455282e-01
4.447606404524723223e-01
4.238261522704449002e-01
4.302427225313506520e-01
4.430457629033603961e-01
4.371379180477502624e-01
4.382729132211056200e-01
4.186201587756452902e-01
4.481068271571572725e-01
4.130744745840483345e-01
4.140046534122012734e-01
4.227700640681285593e-01
4.311353038163887597e-01
4.311449180807802595e-01
4.298311668539815389e-01
4.281399683707354797e-01
4.292042988501111322e-01
4.480210308597770696e-01
4.538592199524574267e-01
4.337281409164002177e-01
4.216563989656134659e-01
4.393861460462193391e-01
4.255583819809852786e-01
4.227223219677870292e-01
4.224556604882301891e-01
4.284201177024099527e-01
4.269656598262255853e-01
4.094029321108833552e-01
4.091014898138229938e-01
4.395332309834063533e-01
4.228444041462807723e-01
4.188409803755990257e-01
4.356727889187100300e-01
4.242367763435223038e-01
4.495997702660758932e-01
4.112485314922415536e-01
4.305963769454174694e-01
4.232389969734059454e-01
3.940974949234516966e-01
4.287727281680872582e-01
4.228701837804242913e-01
4.225037946129016619e-01
4.108392623288535939e-01
4.309176691238288948e-01
4.498854517686610155e-01
4.250210721963517679e-01
4.351631409090368496e-01
4.327311918662061219e-01
4.263846347103486534e-01
4.178309949557492686e-01
4.336806509839525869e-01
4.234238719718901311e-01
4.487786533716404680e-01
4.102108362858312152e-01
4.452509635720106607e-01
4.218527313472940632e-01
4.385733349239289147e-01
4.217616008281126483e-01
4.232105747504191218e-01
4.278060096277478963e-01
4.343804736546483802e-01
4.089076706909570147e-01
4.538070470602257322e-01
4.242654955489929547e-01
4.258289247531819033e-01
4.090412339493540994e-01
4.581408065441836541e-01
4.062420397958388385e-01
4.257912876418740167e-01
4.171440956287288948e-01
4.163061345696255078e-01
3.996971675151634873e-01
4.205671665533531334e-01
4.332527568304349597e-01
4.158165706525602245e-01
4.054821443953186000e-01
4.037925901266971040e-01
4.419907226703516656e-01
4.402706490093771241e-01
4.109397245815286093e-01
4.165735360303068902e-01
4.130761300287831284e-01
4.443871519246346269e-01
4.356692907902877665e-01
4.328608915070016327e-01
4.138440104866926705e-01
4.122278658840288212e-01
4.290940094589452691e-01
4.307649746074813102e-01
4.255994170046014657e-01
4.487039861401275198e-01
4.239126548422087470e-01
4.127863315123622145e-01
4.322811044796276425e-01
4.126858217936005269e-01
4.019691244447868850e-01
4.338700130412950218e-01
4.245768273987811647e-01
4.159643301010808036e-01
4.198334476737040077e-01
4.272311824546156656e-01
4.329218014526517444e-01
4.289129553134219952e-01
4.271086671666387558e-01
4.303928056682504444e-01
4.333587284898788861e-01
4.086167585309635752e-01
4.267006529451705665e-01
4.242305034059203339e-01
4.279473100992827739e-01
4.138402473082798405e-01
4.349755433019786288e-01
4.266800952381237244e-01
4.414305078744823474e-01
4.438885471304068742e-01
4.545064141185793938e-01
4.259603016444366563e-01
4.354372729200588488e-01
4.343798260057716298e-01
4.229775688849031212e-01
4.182897524917608134e-01
4.260460244626482762e-01
3.950950755312687135e-01
4.383930867883590876e-01
4.224603221690846899e-01
4.246797499597222969e-01
4.142377613591186059e-01
4.387777933588996593e-01
4.107766024064919974e-01
4.413498096645067648e-01
4.161111064123708680e-01
4.044633143854385882e-01
4.275052716340405068e-01
4.203488580134651098e-01
4.196069514071180673e-01
4.148332817505583359e-01
4.261638037661032996e-01
4.040540925111966164e-01
4.264865728880867235e-01
4.338353676398108982e-01
4.361217374169685801e-01
4.210385072336011447e-01
4.288508721338626373e-01
4.358163626439176541e-01
4.240410302280528954e-01
4.124627565540073260e-01
4.198333488564387483e-01
4.321090938232276524e-01
4.247496014403137621e-01
4.240407191492430727e-01
4.243768273583016226e-01
4.430608687951690383e-01
4.128201677668313918e-01
4.177346100764414150e-01
4.432400053798323802e-01
4.258576399789483213e-01
4.201769927537027938e-01
4.319301195678453276e-01
4.199660958225187590e-01
4.166805531941478180e-01
4.292498447105664305e-01
4.200449886285385626e-01
4.215543951830814651e-01
4.386009346107431206e-01
4.260484174517931155e-01
4.224050241333733302e-01
4.046243024918044773e-01
4.519744267443902008e-01
4.163439463334597246e-01
4.239240153690619906e-01
4.331320392428684163e-01
4.179351023588562253e-01
4.297457301816043906e-01
4.401182320234672263e-01
4.341598629131037113e-01
4.028157968594590077e-01
4.303233676971076060e-01
4.000964002890437521e-01
4.504776008748427873e-01
4.305925362429033343e-01
4.264513356379145970e-01
4.238611123499358424e-01
4.120126949107950631e-01
4.155917565880022924e-01
4.626053778638172798e-01
4.194187042890614725e-01
4.619804417323394308e-01
4.318320914993131199e-01
4.363340242793593005e-01
4.200803295260043813e-01
4.376026068913241307e-01
4.234038752795393767e-01
4.489881764572286604e-01
4.129119070230390376e-01
4.124294603562421724e-01
4.387171217105632626e-01
4.117147451429449267e-01
4.557163327914528494e-01
4.079075467726270832e-01
4.226845376710518520e-01
4.311306325616364177e-01
4.474039261791543098e-01
4.541338755787554526e-01
4.395238583669236476e-01
4.179839454633115237e-01
4.243004666011656045e-01
4.168707022358383862e-01
4.178547822063727879e-01
4.283352907086163119e-01
4.302689781712570327e-01
4.386325303698868638e-01
4.036258103819894694e-01
4.061326227392991761e-01
3.962403927056010744e-01
4.449616553456580137e-01
4.209932737776296285e-01
4.333478969817153859e-01
4.283070733031136279e-01
4.422494544708833741e-01
4.437345679833115675e-01
4.359947176003569069e-01
4.138642567093366309e-01
4.376166163989276825e-01
4.514169700400618712e-01
4.348041190657490618e-01
3.971879055701913463e-01
4.220110433494062008e-01
4.092216809688052903e-01
4.464697981187302211e-01
4.227407220301861446e-01
4.326289055156191110e-01
4.170415883930188583e-01
4.322011506815407467e-01
4.310362081178193971e-01
4.196729050408412598e-01
4.294967825497418845e-01
4.078983185773942255e-01
4.194956034128999312e-01
4.281662084766790222e-01
4.508067783474708490e-01
4.339245412850555317e-01
4.022719735247386463e-01
4.151840662754513467e-01
4.123159246952529111e-01
4.415071646767131375e-01
4.474709040948223748e-01
4.399595624776480030e-01
4.474542749331336111e-01
4.525624842859274910e-01
4.305183020220429424e-01
4.369982246775847012e-01
4.425033615979218071e-01
4.134211635355121151e-01
4.377565780315915145e-01
4.351875162716988266e-01
4.433056795071567135e-01
4.206690304718615492e-01
4.320335139914838196e-01
4.495578818019979606e-01
4.370375687009595556e-01
4.470959142911319351e-01
4.354890969338847673e-01
4.240484720696058307e-01
4.202904715666621049e-01
4.410654066936950946e-01
4.318026778154792078e-01
4.094047560848192990e-01
4.136961490859045742e-01
4.358629810997527443e-01
4.580759080391550997e-01
4.458750821653261198e-01
4.321085789912388897e-01
4.461291960695451531e-01
4.354881454449213152e-01
4.385601517295313334e-01
4.418109762903859039e-01
4.321412984994738027e-01
4.102065993370189734e-01
4.229917112236076804e-01
4.221146006828803143e-01
4.157263986357627172e-01
4.268260137842908031e-01
4.264937984662074411e-01
4.333511098119104954e-01
4.220810650309789192e-01
4.374923162960958622e-01
4.287707895728936069e-01
4.151424806872674456e-01
4.149658957748820765e-01
4.275938865853471937e-01
4.389065703282508668e-01
4.363121362857754759e-01
4.563023366140253056e-01
4.404867133683511571e-01
4.401960128308393672e-01
4.272337609703535932e-01
4.347054829554038990e-01
4.292900099215765652e-01
4.414041863694643242e-01
4.430916342793205231e-01
4.034960185565985569e-01
4.334424030781353632e-01
4.283962983969396010e-01
4.327896886993400360e-01
4.400681850426458874e-01
4.340278565669742905e-01
4.248978389989066518e-01
4.319143625224578509e-01
4.289959055862868631e-01
4.424461350844934859e-01
4.329671842617376365e-01
4.481938988557180314e-01
4.380419763987791759e-01
4.339745889511638088e-01
4.354852274757000652e-01
4.244561840453732193e-01
4.231839272525789175e-01
4.248861433939675747e-01
4.361299811587652231e-01
4.337282646480840054e-01
4.380496607459540281e-01
4.567957943860893044e-01
4.432765333342646441e-01
4.081627460173417044e-01
4.324332770778863688e-01
4.196228424123097378e-01
4.319506584906598334e-01
4.274650435112593017e-01
4.404019082545170827e-01
4.237560136185501425e-01
4.347302721471467679e-01
4.250964653310334018e-01
4.503280595901369976e-01
4.453867892934192385e-01
4.604469176757521320e-01
4.372667523290503233e-01
4.200989742287086770e-01
4.165995720302397842e-01
4.243047049921208069e-01
4.381903656629861921e-01
4.286231817066032956e-01
4.264808314801733502e-01
4.358226613333193167e-01
4.351073703889150046e-01
4.244843222093965251e-01
4.426076628319746131e-01
4.122430768455339622e-01
4.450735213906830134e-01
4.501840976979175624e-01
4.406217710667321708e-01
4.335269673338491003e-01
4.330017466641699064e-01
4.477602906134875438e-01
4.472850998133426903e-01
4.287930360560922582e-01
4.470480466233779926e-01
4.448128090775673726e-01
4.593942478102744364e-01
4.292468722743588705e-01
4.523759955316733472e-01
4.374612768698635801e-01
4.382737409591835887e-01
4.299898910475398184e-01
4.348314427042633268e-01
4.371871150250433713e-01
4.436188966142703416e-01
4.468868494390770274e-01
4.587204951679131337e-01
4.418346921098155189e-01
4.250912853210209175e-01
4.074748308244633410e-01
4.441954721417480378e-01
4.402792652872768442e-01
4.421538316332979113e-01
4.637925414840965432e-01
4.334640402813445537e-01
4.351640823925864709e-01
4.336942411032673750e-01
4.279363981445581389e-01
4.380568497017309215e-01
4.312974417312801512e-01
4.358475978470344181e-01
4.143913349148644065e-01
4.482562272991974517e-01
4.210181776792742969e-01
4.249308637745494166e-01
4.188031705448331810e-01
4.214011266597444405e-01
4.170719558183612619e-01
4.345884012525659257e-01
4.475845434563511249e-01
4.559466111779714725e-01
4.414956961603411223e-01
4.402049054851971954e-01
4.284797543489426430e-01
4.397737077325264976e-01
4.515294749728372414e-01
4.544865620986699994e-01
4.466878150280719773e-01
4.430340314383234834e-01
4.498904501635889175e-01
4.431292993670938873e-01
4.208366368741001118e-01
4.461656716734992978e-01
4.301803548516857090e-01
4.371346852686961437e-01
4.335656364796777185e-01
4.270995850646048253e-01
4.374398240799397541e-01
4.332154511860998869e-01
4.532170728976866458e-01
4.363674006625614665e-01
4.365623556924789761e-01
4.330197146753294035e-01
4.223681324539284021e-01
4.295276498437211599e-01
4.664593657824791517e-01
4.478479000545364519e-01
4.371145325407257975e-01
4.468721253131182625e-01
4.311950993345756711e-01
4.317081218222152961e-01
4.527102760323900577e-01
4.202646953052451284e-01
4.426207870320835736e-01
4.390694401703836847e-01
4.377425724831292553e-01
4.336905200007712402e-01
4.469110948808449613e-01
4.589007938674289910e-01
4.315845902726498373e-01
4.419605888723122655e-01
4.385744684379609404e-01
4.370884035430442349e-01
4.344458998003380978e-01
4.285738947093573614e-01
4.622006677549218012e-01
4.263243148503131907e-01
4.317019742702268292e-01
4.420503047539679486e-01
4.523045925071723095e-01
4.414764250784558031e-01
4.418236168675231945e-01
4.513742644707064988e-01
4.221688422358598203e-01
4.441218115252535403e-01
4.325546504398070091e-01
4.483305022242870530e-01
4.446781091298209754e-01
4.617972169610847777e-01
4.618638568017751078e-01
4.448720361289468794e-01
4.276368880375393533e-01
4.293232802646210766e-01
4.321016558771030303e-01
4.337377007183087496e-01
4.385458011384211208e-01
4.349993212048545721e-01
4.389971252979140148e-01
4.417660856776041700e-01
4.637449543757008463e-01
4.418400440722353162e-01
4.560682319432237675e-01
4.183232543082694432e-01
4.454290959493724111e-01
4.291821318520468442e-01
4.576404656115600211e-01
4.603827049301596475e-01
4.458542085455010628e-01
4.279544211895730532e-01
4.533261078477917039e-01
4.354866605407964331e-01
4.431265130012276288e-01
4.380150413666354381e-01
4.505738649363689730e-01
4.317578480646342975e-01
4.468683592398493554e-01
4.256603484371802582e-01
4.447990494072117662e-01
4.541200443184526536e-01
4.526337674761845564e-01
4.537705599967657988e-01
4.368151161427939466e-01
4.628235931884381316e-01
4.522130409712770138e-01
4.546197788999927214e-01
4.279733608541373968e-01
4.349905256159216638e-01
4.438000751602690919e-01
4.506316635585927988e-01
4.385285289774144557e-01
4.395130711223231845e-01
4.699354718026793054e-01
4.309585310397795466e-01
4.502879720933086194e-01
4.353283969375527640e-01
4.519788374506300555e-01
4.434699079211722461e-01
4.531735736932348546e-01
4.018155498629860656e-01
4.476672994172871678e-01
4.513418870771964686e-01
4.558957461335899630e-01
4.591950293226463309e-01
4.190181071793191991e-01
4.358113570313629781e-01
4.493662192179586068e-01
4.438531370176875823e-01
4.748903634700847309e-01
4.498082455358547449e-01
4.693070066524124284e-01
4.528911255474628028e-01
4.497232203583328980e-01
4.134946573651931967e-01
4.281140831219703013e-01
4.381231546368410945e-01
4.487760169532487575e-01
4.483867576120619813e-01
4.630400063421653556e-01
4.487673832187734080e-01
4.526225627168076748e-01
4.342211113473192219e-01
4.401449552539291599e-01
4.348075272790314361e-01
4.318622370400285737e-01
4.487054558727461839e-01
4.537754675674312566e-01
4.409014438954677040e-01
4.500084669826664996e-01
4.422580342723477775e-01
4.519485328379657663e-01
4.525174305949532516e-01
4.552152444321935221e-01
4.373755700306404259e-01
4.333421313638888828e-01
4.649780133906886714e-01
4.532707677488496123e-01
4.409554853441637334e-01
4.447385297516961433e-01
4.533317766079155153e-01
4.637628122768205907e-01
4.589345766643664337e-01
4.442618960160767960e-01
4.558652229199410266e-01
4.535652116263607092e-01
4.223210782639864602e-01
4.640513398254416666e-01
4.512746157136608982e-01
4.372993260153196782e-01
4.725513843220628951e-01
4.645231374372541522e-01
4.404751815901033485e-01
4.625883618190270163e-01
4.253266088722305049e-01
4.267046472332788332e-01
4.452218461435997199e-01
4.610858534272506692e-01
4.584624129177995999e-01
4.656169299562482600e-01
4.420903051136022555e-01
4.506668702508620505e-01
4.521005122559627054e-01
4.721587931536486149e-01
4.665003795938319486e-01
4.568943691805747442e-01
4.554952676228372077e-01
4.510381092662366642e-01
4.549378286475295186e-01
4.450816542542486154e-01
4.623441298952419842e-01
4.547943271530472398e-01
4.322723149425110045e-01
4.350277885039188219e-01
4.470494528550761903e-01
4.553076564451953301e-01
4.412151840087813470e-01
4.526851602577907085e-01
4.443648288433819094e-01
4.623625484411774123e-01
4.691080988548027575e-01
4.628112161129735447e-01
4.582836866382649088e-01
4.348489634475080079e-01
4.502620558068285428e-01
4.585179806888555198e-01
4.811274552694554396e-01
4.598482549276020070e-01
4.508029714912310526e-01
4.615684087931116730e-01
4.558462079872678263e-01
4.310981706066064900e-01
4.723634405708899697e-01
4.501985067672999996e-01
4.281734522791126318e-01
4.735798823603478147e-01
4.729121825994153649e-01
4.891831718443447330e-01
4.607380518745283760e-01
4.709354702639265700e-01
4.631805777117178891e-01
4.680177781320413732e-01
4.424093660642162140e-01
4.645003752379134321e-01
4.895321685718465599e-01
4.678012485469983384e-01
4.379765106501739558e-01
4.654520666876260648e-01
4.590920996345021488e-01
4.577649239029536465e-01
4.622844262981669616e-01
4.338622082592642482e-01
4.628358061622422359e-01
4.593228981012850154e-01
4.909171130741267208e-01
4.286520111261205024e-01
4.548740202634253826e-01
4.718071763230119453e-01
4.524637475361604766e-01
4.672619236013956234e-01
4.658217535789127561e-01
4.356840192301806303e-01
4.392503517117847256e-01
4.619027828780335465e-01
4.531128340789938314e-01
4.337324903594174663e-01
4.724912625621776052e-01
4.528947793199437077e-01
4.645677182022615592e-01
4.630572890655008100e-01
4.624715115886322003e-01
4.625567823619770591e-01
4.561686482352420025e-01
4.534991279355687910e-01
4.628298070181029455e-01
4.466443359238926325e-01
4.594035536292344069e-01
4.707033018473806285e-01
4.619638421140017659e-01
4.743297111830816482e-01
4.600324849520165404e-01
4.562143650252035165e-01
4.363338297282118861e-01
4.549339216317224155e-01
4.469570912656968820e-01
4.580716506012946776e-01
4.689718009528979215e-01
4.736552376211566884e-01
4.524120170349387182e-01
4.486060952717412231e-01
4.782465817052856671e-01
4.652088799443790390e-01
4.646670015028259715e-01
4.745791747025346341e-01
4.821362606475818602e-01
4.750325618399471317e-01
4.572290807944037749e-01
4.242244056774231442e-01
4.686755094742088845e-01
4.645886271428670833e-01
4.739874186884568408e-01
4.420735110899933207e-01
4.593696133095307443e-01
4.552466785990949560e-01
4.808606849395891114e-01
4.614543361736263005e-01
4.361631662022298350e-01
4.637366041965894636e-01
4.631205691401346081e-01
4.596288225979842101e-01
4.372455635281577990e-01
4.607025441335247384e-01
4.476133150416915507e-01
4.695045727045406014e-01
4.544094712249758250e-01
4.573751533660581625e-01
4.596714674374524634e-01
4.582541130061895673e-01
4.705120746262705933e-01
4.571213590719838682e-01
4.674750479239861978e-01
4.877650717976743655e-01
4.587495423370048231e-01
4.761242397681484384e-01
4.396047713113837019e-01
4.542109025734004657e-01
4.653944986026245512e-01
4.747461657134443014e-01
4.522648160893759650e-01
4.576947770357530088e-01
4.676141895298429052e-01
4.781465079031526066e-01
4.588458331253199018e-01
4.392907838811312415e-01
4.650527772066347376e-01
4.704159626340282951e-01
4.637499693696314207e-01
4.608127480396930764e-01
4.609116554859855053e-01
4.643571846754526167e-01
4.601837277598558318e-01
4.513803679666090196e-01
4.708720624439401981e-01
4.439761593159096131e-01
4.701046801296838162e-01
4.619139588526987028e-01
4.621250566406861493e-01
4.780025924395327475e-01
4.901451828372213049e-01
4.579931460535826560e-01
4.490471822692982951e-01
4.622575623345368534e-01
4.844576742316593077e-01
4.534498366048195783e-01
4.667296894988419709e-01
4.550308158890132848e-01
4.547483145499264245e-01
4.735975326202567226e-01
4.602936632159514430e-01
4.678370401548126445e-01
4.424222137024490520e-01
4.672278162848134131e-01
4.663591209672426352e-01
4.652013838483899377e-01
4.624028785175900436e-01
4.661104148571081351e-01
4.520135080792720972e-01
4.797938244634937233e-01
4.471316502589079978e-01
4.557064079477260998e-01
4.643561434293961288e-01
4.420019967622202395e-01
4.580409766759506174e-01
4.585908227388693081e-01
4.814039549065961543e-01
4.736465640003882926e-01
4.617275761250591026e-01
4.795206438261497284e-01
4.557721023597683940e-01
4.690509262550992542e-01
4.517804735009079975e-01
4.772860675325115709e-01
4.696110559165997955e-01
4.778880203678908534e-01
4.791082736032796219e-01
4.789713559222691375e-01
4.903885852860294658e-01
4.595899412239634052e-01
4.832079482186187325e-01
4.463889937314734491e-01
4.591620189856070455e-01
4.511555568666045790e-01
4.897573724790590943e-01
4.806700415130757964e-01
4.589059378017181778e-01
4.799831715050736358e-01
4.628870819049826224e-01
4.757367544403862114e-01
4.789748777502040866e-01
4.734285249847386967e-01
4.767684665890660201e-01
4.676776874277518981e-01
4.922836878790576853e-01
4.455273863333786832e-01
4.666119053603721145e-01
4.531682868320366930e-01
4.778416781634093891e-01
4.763675735517954868e-01
4.827627995627027380e-01
4.643037230995513687e-01
4.780134448985613460e-01
4.688064093738535942e-01
4.680739151221406935e-01
4.624966783954871929e-01
4.504097002737499356e-01
4.699923983911520331e-01
4.680440566745626141e-01
4.783516046631349772e-01
4.792429074902562203e-01
4.783870294911726218e-01
4.837170241678413474e-01
4.755252117907941556e-01
4.916916464900817352e-01
4.678045086213826198e-01
4.712669152600941214e-01
4.726287070208599062e-01
4.737863766714437430e-01
4.712483778251672639e-01
4.621124933772065013e-01
4.744945189946772612e-01
4.771488170667117501e-01
4.702444596044472735e-01
4.603476835223407893e-01
4.761258898722753874e-01
4.729847619243521262e-01
4.974210216038235099e-01
4.890203202466241184e-01
4.842587842932174480e-01
4.795582046548339528e-01
4.796636371605280669e-01
4.764120190506312968e-01
4.884488575887541151e-01
4.746619603333567250e-01
4.723532300629184055e-01
4.941335237953742299e-01
4.810369774091877715e-01
4.831231655443785633e-01
4.586763168998754803e-01
4.689767884150558563e-01
4.857769595703922416e-01
4.758181049630732518e-01
4.734845569121626796e-01
4.732039236746900523e-01
4.810941072445991118e-01
4.654815039584860870e-01
4.837168037919827857e-01
4.618499488053259272e-01
4.692231893623335370e-01
4.788321506828443486e-01
4.784207290770879917e-01
4.797405396870434435e-01
4.711169963493393453e-01
4.598200198172776032e-01
4.702738370238942478e-01
4.676305781898310032e-01
4.864447245717123391e-01
4.789330230135728228e-01
4.953922442625476319e-01
4.539602345626200797e-01
4.764513277661940327e-01
4.699916401610213512e-01
4.784200842605904613e-01
4.429625930646231557e-01
4.859577511816171036e-01
4.908860506239563493e-01
4.870953361050437413e-01
4.912257672837618827e-01
4.634452585015143011e-01
4.875779501685920669e-01
4.657761779638315280e-01
4.713206223695697306e-01
5.093410555415318619e-01
4.941942470229503392e-01
4.690117845189720747e-01
4.691300488863477947e-01
4.754200268452895006e-01
4.788613128105186911e-01
4.714355814711975734e-01
4.948104080778974456e-01
4.902618425365118382e-01
4.554669314078562126e-01
4.838501809767189465e-01
4.471480260527628259e-01
4.582037608984347310e-01
4.749623458716176749e-01
4.570843909446024034e-01
4.839442473479762530e-01
4.685882562480687685e-01
4.721298631194205675e-01
4.862285871962208628e-01
4.881931583232632654e-01
4.874065628810795858e-01
4.856637820987113052e-01
4.743312238092055599e-01
4.643368984556347501e-01
4.977480694200135947e-01
4.877944785878026157e-01
4.706472062670259970e-01
4.840106405609433948e-01
4.803126571572509107e-01
4.871050423094648307e-01
4.638691260389620208e-01
5.052247621791789989e-01
5.160049736726481928e-01
4.983317663486805382e-01
4.963378625664643384e-01
4.701245258490898138e-01
5.039496757682990769e-01
4.714024714055828902e-01
4.873799416397180950e-01
4.750068869212214495e-01
4.803032202380829174e-01
5.006913237123756799e-01
4.833857709383388990e-01
4.627377227508693291e-01
4.840722051522071134e-01
4.842359189739720571e-01
4.872883514984097109e-01
5.098327016994521621e-01
4.614623718177806033e-01
5.062423407118449292e-01
4.824652349062865664e-01
4.861943428674661005e-01
4.657280226250273270e-01
4.647280501066702874e-01
4.884134673814050642e-01
4.965550044666623419e-01
4.874136725119652125e-01
4.883696256883588438e-01
4.839789862460734948e-01
4.872078990430789291e-01
4.843582695053630927e-01
4.965499985298693630e-01
4.703907667639132262e-01
4.638398632849434766e-01
4.815476489562018347e-01
4.796339357350319355e-01
4.611936055990151218e-01
5.045374678542945412e-01
4.760914323447147378e-01
4.967723716948105328e-01
4.830753568742027770e-01
4.829541112168364014e-01
4.983366505362424870e-01
4.706811749047182802e-01
4.948141781823947594e-01
4.988905074181633759e-01
4.780227264540525267e-01
4.905053004638593173e-01
4.950064794919126765e-01
4.753332558000017971e-01
4.715091021492712753e-01
4.729480298128537763e-01
4.774545728919118992e-01
4.719661034606935091e-01
4.928603666024494734e-01
4.981400641204502544e-01
4.970831284694667840e-01
4.986253710666213035e-01
4.687678796746441723e-01
4.883463117532552134e-01
5.150511415083438571e-01
4.871383818405775057e-01
4.612116413810641302e-01
5.025533924386057505e-01
4.925906218074281862e-01
4.844798712476806601e-01
4.774797001709917277e-01
4.808232886118543603e-01
4.652351566181121001e-01
4.808951262720118081e-01
4.836559634579475908e-01
4.857367817921780517e-01
4.928428820744843453e-01
4.979770044274509089e-01
4.893171622518504016e-01
4.925454892168515952e-01
4.948770910888734553e-01
4.839215944013505188e-01
4.658974256786508894e-01
4.927775906310069010e-01
4.885601137301827102e-01
4.872096728229214913e-01
5.073683005263293078e-01
4.915501089925041756e-01
4.761204744998892013e-01
4.822588263999688651e-01
4.866688142731776523e-01
4.833731266764779710e-01
4.682944035098219882e-01
4.871109313123330731e-01
5.094256162715102842e-01
4.881301395237600538e-01
4.762756528405091005e-01
4.972854349781543615e-01
4.922079178700896618e-01
4.617620374396099736e-01
4.955964850790690046e-01
4.943930878506456184e-01
4.834605111260045218e-01
4.682478670794539277e-01
4.929475553926928044e-01
4.972030395186541885e-01
4.889131868600218311e-01
4.864678127578701550e-01
4.939078326089852977e-01
4.750552124570845414e-01
4.824521130187521267e-01
4.985190736758476904e-01
5.218358571045729200e-01
4.881172552178366653e-01
5.066453800021043508e-01
4.879002802411174233e-01
4.803735586378468092e-01
4.904525480976501539e-01
5.049617057416841970e-01
4.902012439169913804e-01
4.804591187697180299e-01
5.052368750143174658e-01
4.688578276180638271e-01
4.871573534959170448e-01
4.823198987376994262e-01
5.012747008973215124e-01
5.038203276459805036e-01
4.800406113858971535e-01
5.147348489924006287e-01
4.861776696544358178e-01
4.892864245389704769e-01
5.066027098812011520e-01
4.561438774301825871e-01
4.898527116093631673e-01
4.813225267790600670e-01
4.938762846631346015e-01
5.072050880659071392e-01
4.971193107942609712e-01
5.253758844978122511e-01
5.051189401837357096e-01
4.712868470167738133e-01
5.088524038433788199e-01
4.870787613939266958e-01
4.867554262716303759e-01
4.846533935845117602e-01
4.981281022517568546e-01
4.810594567200446869e-01
5.064689678889138236e-01
4.865316517655262074e-01
4.816176116457226986e-01
4.806883328764854912e-01
4.905032234440168670e-01
4.661930934760448730e-01
4.992043659745029061e-01
4.913615461843492960e-01
4.938054006256946682e-01
5.063661701074910759e-01
4.885968308367123480e-01
5.199310126408536181e-01
5.057281670545590302e-01
4.979331399074286013e-01
4.899422368061363553e-01
4.865765936875481312e-01
4.947369326259197786e-01
4.898686258746164368e-01
4.781906093448996531e-01
4.977648763593477410e-01
4.856543251095992719e-01
5.134529748071221533e-01
4.898640595350237659e-01
4.804305120850773658e-01
5.115006335346399258e-01
5.175792137657976300e-01
5.187647404457811362e-01
4.843093303548722250e-01
4.961596987662457714e-01
5.105950344258183282e-01
4.801266286141523398e-01
5.004961448463824958e-01
4.809439673300345275e-01
4.978128091840077207e-01
4.879023389542621603e-01
4.954596434206516853e-01
5.098563440302023020e-01
4.970536448485549097e-01
4.825912589551545340e-01
4.807517736509798190e-01
4.738027707083884432e-01
4.950267059900252398e-01
4.817400944151506437e-01
4.895862133918744696e-01
4.946383840561325851e-01
4.904740424607420546e-01
5.006651757734047470e-01
4.969362645134770551e-01
5.176632096137465666e-01
5.082510936392625744e-01
5.210814009000319658e-01
4.898542663332855485e-01
5.085416238703646119e-01
5.155208822093870769e-01
5.063530243054377156e-01
5.000473367571768302e-01
4.749422161406223197e-01
4.960373566425880787e-01
5.091740845224547174e-01
4.964961295827483023e-01
5.023588117311352796e-01
4.840807681478032087e-01
4.988745827265572697e-01
4.748941154933868924e-01
4.849633685650097670e-01
4.934501674642147728e-01
4.887394830717571859e-01
4.771430834292629264e-01
5.056259692592209865e-01
4.993140094812265062e-01
4.760710436190752071e-01
5.067474122317017216e-01
4.867472524126766897e-01
5.145245476646815863e-01
4.855658271731521092e-01
4.772740324344263430e-01
5.043373288677542865e-01
4.921266078216928186e-01
4.835721614041648131e-01
5.043259189029822842e-01
4.951547756042158355e-01
5.044700741583674208e-01
4.712997692520660697e-01
5.187453089298279529e-01
5.024901053811073881e-01
5.194315025944512554e-01
5.100023924395721275e-01
4.979015291907331608e-01
5.089872420892536109e-01
4.975313546601009551e-01
5.078803872637420724e-01
5.006592376124037180e-01
5.149971471907283105e-01
4.829477556223351620e-01
5.008398481761852095e-01
4.849500253639997815e-01
5.125863499695164638e-01
5.171740307966227190e-01
4.939845029329356652e-01
5.090202309344180609e-01
4.953980021511337761e-01
4.803217233515574836e-01
4.925165573383813999e-01
4.938335519333304502e-01
5.141532215690329810e-01
5.092379038905792132e-01
5.063201547491220644e-01
5.089009653608208561e-01
4.951437693360419834e-01
4.855461367504864678e-01
4.857716353634481399e-01
4.928062422438583279e-01
5.050225015852849442e-01
5.091438253669309244e-01
4.901715824254764819e-01
4.935572039141262746e-01
4.953249527135988872e-01
5.021930215447993895e-01
5.007622307068770873e-01
5.021043229455743884e-01
4.920177029150880066e-01
4.960728329279673332e-01
4.944120511675578200e-01
5.004114791683894614e-01
5.085886128022756303e-01
5.118215513927684146e-01
5.087323429255348195e-01
5.119062053180488681e-01
5.054414057216896072e-01
5.221205320897394087e-01
5.072122713904338998e-01
4.960435456735924342e-01
5.059989089223191350e-01
4.944668363331963246e-01
5.083535978532750521e-01
4.983982744230257000e-01
5.077189523578670149e-01
4.865172437942036354e-01
4.893197825644470811e-01
4.972364623542366857e-01
5.101810682685496978e-01
4.770961081996670794e-01
4.957635248763148095e-01
5.132945164834967766e-01
4.889436806204777719e-01
4.916141038147016085e-01
5.156939494652976741e-01
5.079887875634055971e-01
5.091804817728191601e-01
4.797778477275256304e-01
5.068926396820715441e-01
5.144445475977647009e-01
5.135958759976526622e-01
5.150091403771386300e-01
5.150004838390900286e-01
5.014433077269604411e-01
4.810583092175236830e-01
5.077903529576933694e-01
4.987069815194015154e-01
5.243107712023709066e-01
5.012098762797594365e-01
4.900303493771555052e-01
4.884749067392445410e-01
5.001280560585222856e-01
5.192364716113950784e-01
5.064650236712864295e-01
5.128401679118114176e-01
4.947231366453557766e-01
5.016465918504892096e-01
5.108434324088220180e-01
4.881080535833633993e-01
5.157129804017275276e-01
4.822272429455074505e-01
4.921492479556495159e-01
4.887013342708395047e-01
5.143786603816722369e-01
4.860753655556409036e-01
5.185493807907947117e-01
4.917761409969946262e-01
5.358721141719382519e-01
4.758078217136701982e-01
5.130981316519471758e-01
4.950235744795954407e-01
5.187843334626531799e-01
5.058715885771403187e-01
5.230404565452296817e-01
5.156178301302900557e-01
4.810406776504070336e-01
4.945243846012832845e-01
5.229150122725452210e-01
5.106728530403229493e-01
5.015216615639976894e-01
5.074960162099815264e-01
5.165956630858941079e-01
5.166659783900323655e-01
5.124131966167939645e-01
5.267860846110774542e-01
4.936435451748228953e-01
5.013265818657416384e-01
4.961693353922428384e-01
5.153239569908367734e-01
5.050628374800375520e-01
5.124203402920840533e-01
5.306769914301525670e-01
5.181934914684800386e-01
5.238397407415058549e-01
5.076237567730143008e-01
5.051480123487744889e-01
5.184371274722571199e-01
5.050477580476508965e-01
5.050731103143297762e-01
5.052843603722645405e-01
5.224890670970350204e-01
5.230505495222128598e-01
5.166087638893318568e-01
4.901292693155208657e-01
5.125088625019669220e-01
5.136563296015623781e-01
5.093478023697279866e-01
5.057114952523753537e-01
5.243153970535594510e-01
5.037072021014507017e-01
5.215114106963724128e-01
5.078952248081796128e-01
5.073627334635955055e-01
5.309597658283121691e-01
5.046715755021098371e-01
5.153716128528134099e-01
5.083709922256485214e-01
5.183243638799006625e-01
5.157976477040584484e-01
5.028005517442064587e-01
5.161377177786208303e-01
5.236514143649513287e-01
5.097700348917452162e-01
4.929485047891181693e-01
4.781716637864656394e-01
5.131182708333288378e-01
4.823570103755745464e-01
5.169911837657202858e-01
5.047054285297555287e-01
5.224445901036809392e-01
5.093910357180693182e-01
5.240806003197084895e-01
5.339308953657123658e-01
5.170809249005968722e-01
5.092371848589147820e-01
5.185530995682934297e-01
5.185472746272218325e-01
5.138739478782008430e-01
5.133477183978977232e-01
5.295479913837967123e-01
5.133047515763867752e-01
5.145108328750851445e-01
4.981587586594202199e-01
5.084523129575913014e-01
5.081833966078539433e-01
5.060721580429645705e-01
5.201128231531610968e-01
4.818506662577781152e-01
5.167547839454720293e-01
5.178674613369698143e-01
5.080049462682248995e-01
4.806692671047623211e-01
5.246658485638872049e-01
5.132668831856483926e-01
5.248099070734102423e-01
5.142729745146259468e-01
5.102083044581314786e-01
5.164049846255499565e-01
4.944835958760723793e-01
5.230827886575166730e-01
5.199571396480214824e-01
5.263537709255261543e-01
5.164155794955364032e-01
5.150158519470158236e-01
4.980329944809633869e-01
5.080408807016996153e-01
5.200112442413962199e-01
4.887328908851694687e-01
5.115975513416705089e-01
5.278378807225505565e-01
5.165148086181832188e-01
5.100063119190914041e-01
5.019231059629356562e-01
5.140208306975708741e-01
5.080968498429245805e-01
5.265976848615858685e-01
5.089601155805939525e-01
5.022624813662779353e-01
5.147435873752650437e-01
4.989053128042798546e-01
5.254182584226887442e-01
5.196096850959783797e-01
5.137795088795342746e-01
5.248829375197603397e-01
5.147239542437249682e-01
5.122948225016068502e-01
4.988481568314279690e-01
5.283695177261076292e-01
5.089468491673108108e-01
5.114440359495827648e-01
5.163886396363179809e-01
4.976198986371712651e-01
5.079521178152865968e-01
4.809661871433290048e-01
5.180117923803613245e-01
5.215340251718776354e-01
5.267077207524171190e-01
5.207430284918008745e-01
5.367640149708416963e-01
5.130481244639508720e-01
4.895129475035303046e-01
4.842639650247539951e-01
5.284028312401667371e-01
5.291500625550271675e-01
4.897060326915192441e-01
4.913254176714362265e-01
5.240250095689353849e-01
4.900518258676405114e-01
5.205152321210015920e-01
5.151202170516406831e-01
4.992725563726316262e-01
5.172331786205668358e-01
5.198820231082869059e-01
5.134347566172670074e-01
5.232632855819921991e-01
4.984803858933939402e-01
4.983270286806742999e-01
5.099033470114796573e-01
4.998628315432870339e-01
5.228741134370179511e-01
4.994394192533021526e-01
4.928085256917728030e-01
4.986755206194520840e-01
4.941426773765379421e-01
5.245518298226896636e-01
5.064641896266214305e-01
5.259672361750935554e-01
5.000552188162102896e-01
5.256089800581353888e-01
4.946132745371721873e-01
5.309391307092370393e-01
5.200995059150859134e-01
5.304278211548978383e-01
5.188677718282637130e-01
5.107272084539408175e-01
5.145718694713488084e-01
5.187932560229069345e-01
5.298401863017268010e-01
5.306708216418957180e-01
5.099653786310373027e-01
5.035052781120015197e-01
5.041273159141413940e-01
5.116787726930788205e-01
5.215363944562702025e-01
5.257524059987178644e-01
5.101991434302767248e-01
5.061009586311917552e-01
5.061626869276523166e-01
5.027296413734479996e-01
5.180272458651412615e-01
5.025633041384403032e-01
5.140973040124026117e-01
5.186056599714028437e-01
5.037974867535690571e-01
5.082051224947539136e-01
5.021186482770438886e-01
5.261395048899601967e-01
5.044125436248738659e-01
5.173354045430917925e-01
5.197200677311000216e-01
5.283262410645732654e-01
5.214069833615638805e-01
4.958763291881760349e-01
5.285316389317549213e-01
5.105585344143803717e-01
5.344520582661972385e-01
5.210082780801394975e-01
5.221476785765089002e-01
4.917463168231267501e-01
5.280901489496792056e-01
5.034829533396737444e-01
5.107158723776623610e-01
5.148480508104373854e-01
5.324612688998981991e-01
5.194951195629732288e-01
5.126716758659732864e-01
5.268481966464422239e-01
5.150113043230059029e-01
5.087749297395496306e-01
5.327651947675191568e-01
5.156844564940773479e-01
5.209718920455839175e-01
5.389562947651428404e-01
5.181942890421498138e-01
5.280918297825496488e-01
5.160130977709526112e-01
5.045277261507037370e-01
5.224882716665010252e-01
5.049599528833438322e-01
4.953139033788050427e-01
5.387920368255398884e-01
5.157263477471123458e-01
5.269287945379164118e-01
5.034189064621304999e-01
5.008826821948293428e-01
4.954707759558023561e-01
5.113792071025691222e-01
5.269278720670298455e-01
5.103895920612746551e-01
5.329476129820294172e-01
5.212517151090986234e-01
5.412308195512556264e-01
5.198888982820728533e-01
5.080442914039374758e-01
5.428541405244613482e-01
5.235681026537224447e-01
5.211803297885568842e-01
5.363188489680490445e-01
5.288297250258904292e-01
5.134137879890166012e-01
5.144278235405408406e-01
5.022314812784119953e-01
4.944804578957203711e-01
5.430164925128564413e-01
5.350943508060508336e-01
5.162395665621000163e-01
5.430311492203385715e-01
5.309460770173889399e-01
5.315785541667601422e-01
5.344596023376499971e-01
5.243249224929378283e-01
5.379477467635089827e-01
5.250974523708237252e-01
5.046819130109641005e-01
5.185644626338692387e-01
5.068546432588540984e-01
5.185643653371194706e-01
5.161621989605835736e-01
5.291021716998222102e-01
5.410235864784183057e-01
5.216414840023892996e-01
5.247327800811429910e-01
5.349613712263452392e-01
5.418027362437897176e-01
5.340043325993295564e-01
5.140784498223731624e-01
5.461852228046809588e-01
5.079741446385421799e-01
5.206284013696214075e-01
5.190187618748074438e-01
5.447679789850099485e-01
5.001182898375520214e-01
5.171307240979601261e-01
4.929889094726537802e-01
5.334223910648685507e-01
5.324834100200139808e-01
5.297961216059223766e-01
5.003262452114161096e-01
5.455869326491792348e-01
5.271826054646182591e-01
4.945788306237410836e-01
5.036307595157799577e-01
5.308758160418890482e-01
5.420973735856573494e-01
5.120061429550750720e-01
5.300060027283792774e-01
5.111676435047602940e-01
5.263091982079312059e-01
5.121840222412221699e-01
5.261228924922245476e-01
5.179196171631599288e-01
5.293046558309593141e-01
4.941408476660675841e-01
5.136533818620727665e-01
5.632313979344987231e-01
5.076853198549582391e-01
5.191596955891513154e-01
5.288579835968035825e-01
5.184295736815704991e-01
5.322980383839676088e-01
5.416595816823296383e-01
5.279344986625282843e-01
5.073791100717592872e-01
5.131233088447034740e-01
5.239436725752457669e-01
5.196852544031800303e-01
5.295166688098309482e-01
5.069601248175188424e-01
5.006521724151515862e-01
5.082541834181412144e-01
5.276309239737313472e-01
5.065998838035173923e-01
5.291565974415690654e-01
5.191312966901587833e-01
5.239343142748240645e-01
5.238364248693527792e-01
5.191736321589288661e-01
4.934702637152513227e-01
5.326998844115122811e-01
5.272187088455347892e-01
5.208571944512773166e-01
5.315065754987984281e-01
5.181976294883445799e-01
5.248966967188160027e-01
5.035824167605204016e-01
5.159235644224460238e-01
5.456918700585777771e-01
5.234876287066378975e-01
5.320536419775103720e-01
5.335557883188022377e-01
5.170069304029755175e-01
5.186461874468781819e-01
5.217766100527400086e-01
5.302210615201468080e-01
5.192750356465312134e-01
5.243638946666433487e-01
5.438685102922888870e-01
5.323121747319903285e-01
5.398850226056683965e-01
5.508131182978430740e-01
5.288926053085549750e-01
5.556804033661861819e-01
5.177226611724948802e-01
5.269510549620937123e-01
5.349456657485756050e-01
5.246278239085931938e-01
5.246159809893385928e-01
5.076874498747648845e-01
5.270593845768376529e-01
5.318756887948554724e-01
5.309348038310415241e-01
5.310288356937977738e-01
5.278126718436850773e-01
5.146375567855379085e-01
5.332452933061727629e-01
5.020791521085008480e-01
5.195542591054982395e-01
5.266678278619139064e-01
5.164136464790086700e-01
5.547304493662873481e-01
5.081039856541073041e-01
5.334397610052037386e-01
5.323660321199170653e-01
5.285604026731056670e-01
5.033992564804965486e-01
5.311430023302182724e-01
5.120910690249790287e-01
5.302710400752497222e-01
5.327323922070286155e-01
5.352091140515757850e-01
5.027110697520249527e-01
5.184910296757168080e-01
5.350594324975195271e-01
5.377216264274279345e-01
5.140476239364215605e-01
5.331528670880999465e-01
5.350564367766945661e-01
5.193018742554793565e-01
5.324637630500286267e-01
5.528074501940869467e-01
5.186978497366719898e-01
5.342948789475074900e-01
5.451126089743227876e-01
5.241466425290606246e-01
5.319823318417115088e-01
5.432309541110214024e-01
5.184549564361524698e-01
5.039845286978158478e-01
5.339626113726696488e-01
5.402202931560829979e-01
5.268693396618546743e-01
5.108408657962753008e-01
5.429943990488459438e-01
5.317906020023914770e-01
5.442206370481865729e-01
5.329677049363140684e-01
5.417020719312606314e-01
5.222811428900445696e-01
5.188091241051822067e-01
5.415549373936776600e-01
5.184263364715039346e-01
5.393922635402707000e-01
5.271112122372367814e-01
5.095801130511881105e-01
5.208708975102361860e-01
5.350500473840014148e-01
5.155367277939898463e-01
5.169396539119709422e-01
5.262492851066628008e-01
5.311221529822049980e-01
5.220369434989989843e-01
5.227157130504490601e-01
5.273717798408321666e-01
5.372318058098424221e-01
5.254540762674047016e-01
5.239810172370804597e-01
5.485076467699929736e-01
5.447317162378924049e-01
5.334146655633178469e-01
5.233191725911015002e-01
5.451456562829866126e-01
5.297488081756100975e-01
5.289472963778204528e-01
5.320626920040341101e-01
5.341959974772183539e-01
5.329747778185840446e-01
5.236671167327194842e-01
5.448894550034023565e-01
5.227479683920517317e-01
5.386321889615283132e-01
5.573785522140113358e-01
5.453111389416630539e-01
5.391510905775884765e-01
5.453232724364884820e-01
5.317377351278211872e-01
5.577573987596377014e-01
5.492858109843212766e-01
5.323741963063122196e-01
5.354753843783155443e-01
5.417580603626555025e-01
5.529877536014358164e-01
5.485544959156151146e-01
5.466072179363068440e-01
5.366267645859206237e-01
5.421507537285175093e-01
5.300563956622367234e-01
5.533877224829630848e-01
5.507287024059434044e-01
5.438324277736477086e-01
5.384914584187654452e-01
5.247446495373595532e-01
5.352279221773110773e-01
5.407988744272296255e-01
5.350633729394002058e-01
5.457513266167206556e-01
5.341991149857020504e-01
5.447610137551526233e-01
5.569208105980093526e-01
5.132642490955943160e-01
5.290673285106843871e-01
5.541222822349696209e-01
5.410501352710277434e-01
5.341108243653336363e-01
5.758769462954100860e-01
5.193632474181020253e-01
5.342139343281340214e-01
5.372947912367764811e-01
5.492549570191357367e-01
5.332008099145233437e-01
5.524074345338518821e-01
5.252491704304549369e-01
5.355144351691926152e-01
5.284580083243751725e-01
5.529941070297271777e-01
5.273113230118038341e-01
5.226367676348121494e-01
5.676988415502295382e-01
5.715167918876147279e-01
5.458882986238899893e-01
5.224999053440402275e-01
5.229691352841414620e-01
5.196702632352590001e-01
4.997452985089488875e-01
5.268905115567535935e-01
5.276933057941859406e-01
5.469827732649408247e-01
5.320111970764636045e-01
5.232620845879603078e-01
5.440668977896980785e-01
5.549402389125188684e-01
5.455402218468343722e-01
5.169241307271063013e-01
5.161382594545773639e-01
5.435710968484537275e-01
5.597267030857799863e-01
5.420935223458402952e-01
5.306890054308418536e-01
5.240732185966046064e-01
5.485775633663070305e-01
5.677518481136832884e-01
5.446363976757220282e-01
5.503129399808638356e-01
5.368240925786147422e-01
5.272073865855722019e-01
5.324715850250214544e-01
5.299736573390219085e-01
5.459425669511439594e-01
5.574373840560924442e-01
5.449597835762738374e-01
5.512177824248263303e-01
5.467550108174561441e-01
5.249658739501499305e-01
5.555573878205501970e-01
5.459406010974576784e-01
5.560494635326780344e-01
5.590453576974567795e-01
5.100275718979679906e-01
5.427155706839295046e-01
5.376595753423609736e-01
5.369147551693531639e-01
5.450322663709936677e-01
5.559624141717974810e-01
5.330939719418108513e-01
5.180885347251453776e-01
5.560264163130987924e-01
5.580965378303475166e-01
5.538326339250143615e-01
5.617690467118370279e-01
5.404587682695758399e-01
5.245735787044605303e-01
5.308917433111568496e-01
5.414787170093247060e-01
5.347561985743767288e-01
5.259217082169536095e-01
5.520420838130617458e-01
5.562147937283262733e-01
5.489114923919614641e-01
5.605937965219829344e-01
5.268408233948125297e-01
5.196463516734004529e-01
5.344364931873930580e-01
5.487393842018565282e-01
5.573054235197462125e-01
5.224978722478539339e-01
5.423689514328104977e-01
5.496701774287026110e-01
5.322532237981767445e-01
5.559807804147309795e-01
5.087832285307916091e-01
5.474405992003346100e-01
5.405556573271113052e-01
5.188243485213467343e-01
5.541939803387541108e-01
5.326533142631173501e-01
5.578342123652431095e-01
5.277329695731223236e-01
5.252883123973575152e-01
5.496795443086075483e-01
5.520312352183464055e-01
5.422699708825231557e-01
5.724326181556546045e-01
5.434060043502884074e-01
5.368373468858211872e-01
5.244216639136943803e-01
5.362321201258710701e-01
5.742612544577311295e-01
5.592008885689142561e-01
5.357198836801539965e-01
5.704584509294036154e-01
5.448217706562279439e-01
5.577684863051564079e-01
5.480974667038935877e-01
5.513855800261473483e-01
5.634872978805421928e-01
5.508501195936601480e-01
5.196392388465056467e-01
5.698268202792324821e-01
5.313732537002424650e-01
5.616677788687611805e-01
5.733078593693294867e-01
5.363157211362981069e-01
5.435342628585788649e-01
5.339669521359913240e-01
5.495542051907875702e-01
5.493381743590577404e-01
5.670216819282618559e-01
5.467290291324147233e-01
5.603572229026723139e-01
5.699907616018993206e-01
5.368203943371596676e-01
5.588072326502433462e-01
5.490824168338368505e-01
5.627033592153385388e-01
5.801293530604998416e-01
5.474270747883080990e-01
5.564539713829919076e-01
5.372599338453274420e-01
5.700909765394253093e-01
5.470032135039452070e-01
5.575664445112632484e-01
5.487052455831677999e-01
5.358396446345171649e-01
5.588439128850409832e-01
5.621768288646638023e-01
5.534896305583165699e-01
5.513886837344219582e-01
5.593410775921309197e-01
5.729801675475798550e-01
5.598386200394445122e-01
5.469878364691964645e-01
5.813496586485291662e-01
5.512717167791381101e-01
5.570957986998136269e-01
5.513746306646161166e-01
5.611055481095906794e-01
5.678895976693554282e-01
5.412645180076762763e-01
5.424484025377116492e-01
5.694096553008487493e-01
5.585582431540718762e-01
5.780770762126750117e-01
5.486907535014220461e-01
5.527513735361202496e-01
5.708579071943190586e-01
5.662860879130984237e-01
5.519665129536623915e-01
5.747957058628208049e-01
5.588920034688699134e-01
5.412537565093036296e-01
5.625932596724958490e-01
5.608553519021597378e-01
5.353057224860687802e-01
5.609185037312870437e-01
5.366428418736510775e-01
5.744358899098016558e-01
5.746451784983790390e-01
5.644382947444195331e-01
5.565775214479360411e-01
5.649931080367005531e-01
5.546631147895059177e-01
5.646751511322517514e-01
5.602230609998497535e-01
5.641524111782484363e-01
5.666875519786753745e-01
5.553730493211681551e-01
5.615974724334877877e-01
5.579144537598508258e-01
5.607152240397298426e-01
5.400595182179956932e-01
5.588854403044694052e-01
5.598023232912294755e-01
5.678187626337941607e-01
5.599234433216919715e-01
5.422066870918442749e-01
5.489438438380300767e-01
5.481194575114569645e-01
5.597991176101728694e-01
5.448992980396978325e-01
5.631658327840178835e-01
5.606473450683815418e-01
5.428713291503550753e-01
5.658230872943341705e-01
5.525124842451225593e-01
5.555044523672598711e-01
5.587477238446467709e-01
5.594750303998856644e-01
5.658103712146738129e-01
5.695038131706956497e-01
5.531020240864513715e-01
5.415155666186315386e-01
5.399825455265558904e-01
5.715602639039776278e-01
5.585158271862007417e-01
5.714845364881939727e-01
5.511016077954828951e-01
5.537491370140495972e-01
5.700775798560837604e-01
5.468035359885305979e-01
5.688669610866097237e-01
5.376917073270561787e-01
5.611751088613060601e-01
5.461602282411551768e-01
5.578828465340646137e-01
5.445973386986486808e-01
5.636415905787894864e-01
5.682227917067788070e-01
5.613146775233410768e-01
5.712105897679622402e-01
5.470244181375054637e-01
5.671941917966280000e-01
5.636086891588747427e-01
5.508603297444577551e-01
5.532067616258198317e-01
5.560856709276502663e-01
5.537194788754711272e-01
5.750411345694804721e-01
5.402240984230057830e-01
5.601094824063952426e-01
5.511689812733375771e-01
5.945579978826979195e-01
5.630445157781043264e-01
5.774013079343985888e-01
5.748546392342541722e-01
5.686700286392595283e-01
5.685242285729736889e-01
5.473250406867116169e-01
5.688669807231974129e-01
5.612168743337435650e-01
5.361136071126521019e-01
5.383813409378042092e-01
5.659014092808268837e-01
5.490865472457763241e-01
5.472678755572846221e-01
5.604856292128519435e-01
5.735852314968772347e-01
5.569517490874325016e-01
5.617432365256966875e-01
5.583863913152662395e-01
5.877870158140624524e-01
5.732185890475891554e-01
5.551890448283613999e-01
5.464740957845718450e-01
5.548906450960369163e-01
5.784117496333671671e-01
5.664469018074838047e-01
5.599312561458603676e-01
5.554576999575784324e-01
5.577775587236288857e-01
5.740651208742444389e-01
5.558475477233943973e-01
5.841775180068979889e-01
5.653843630830921452e-01
5.429269982684967744e-01
5.742177895226899809e-01
5.562941874073176196e-01
5.287010495093882323e-01
5.619265032960878425e-01
5.370029506894268279e-01
5.759089240646328989e-01
5.461815942632497478e-01
5.779660958643260127e-01
5.684925460209668824e-01
5.782165357618005430e-01
5.734507360186626990e-01
5.598339687381811425e-01
5.510441871974802730e-01
5.984706379347151106e-01
5.357121703315848027e-01
5.713654783434800599e-01
5.693586957226361989e-01
5.434620572359056823e-01
5.829705300079167651e-01
5.508666438647702446e-01
5.595509827288249749e-01
5.838272650953170162e-01
5.593989986907730305e-01
5.462502784682450319e-01
5.682977657760102108e-01
5.654696292189398399e-01
5.550499689239782874e-01
5.540674850170370647e-01
5.626623573441902337e-01
5.499893435804206199e-01
5.654807852985699324e-01
5.500830128943710040e-01
5.628792856917488319e-01
5.768748989975494013e-01
5.595840909346043723e-01
5.556485866602093315e-01
5.751754597922048573e-01
5.559848002517903121e-01
5.640584249743687550e-01
5.880031719466612961e-01
5.598151336859480409e-01
5.674075115620637044e-01
5.543891356947190374e-01
5.778676130169481118e-01
5.640958989011408686e-01
5.766061165338176586e-01
5.542326509046873184e-01
5.670151760966857246e-01
5.757683966122646435e-01
5.554691892340533066e-01
5.441704784602180434e-01
5.925643079411843095e-01
5.784294934225380214e-01
5.710796398020778764e-01
5.604459633739680147e-01
5.756775445419484161e-01
5.594662082400573277e-01
5.823617467049562180e-01
5.650928239487988947e-01
5.556232688176461210e-01
5.696324160432841843e-01
5.670503268823259280e-01
5.684448322440005530e-01
5.773562338560044305e-01
5.669236360210605508e-01
5.639853789837054876e-01
5.477066795776928121e-01
5.753193901162869661e-01
5.805603902361624602e-01
5.560476491743320260e-01
5.519975727493302564e-01
5.599367574458551378e-01
5.379208795157677248e-01
5.846262271076166916e-01
5.670433941781860554e-01
5.632236216072221691e-01
5.650598547272065453e-01
5.509432774366425090e-01
5.783480282287114527e-01
5.687880853700845174e-01
5.434176482013144405e-01
5.738105845934582394e-01
5.732677490642592577e-01
5.716144998090499918e-01
5.738938629461065588e-01
5.933133717279283070e-01
5.826158824873746145e-01
5.866970164819125255e-01
5.782214748030872764e-01
5.613824315821758226e-01
5.850716562385280817e-01
5.856470443705007467e-01
5.655368460134044817e-01
5.750459404775869476e-01
5.681618326573336653e-01
5.672722775905828518e-01
5.690507387733831912e-01
5.506548573066989416e-01
5.995623607222946294e-01
5.755229623048792043e-01
5.763614863876246330e-01
5.567692418611949190e-01
5.817136214582599996e-01
5.630626074389906144e-01
5.541774174970757194e-01
5.690745605468532364e-01
5.838403615203719976e-01
5.658472598876035375e-01
5.817063655385588117e-01
5.723374951198272331e-01
5.736410888291398891e-01
5.763353057615094865e-01
5.810191950655876347e-01
5.761079977124143880e-01
5.474334281246640010e-01
5.677311644777632837e-01
5.753825801837189058e-01
5.938162415693714058e-01
5.827067517700019739e-01
5.820187084808596811e-01
5.894232269364174659e-01
5.676602570275154358e-01
5.584535617725732148e-01
5.852048823620421558e-01
5.839519927889437190e-01
5.803575016504366468e-01
5.563079354402876708e-01
5.659859228111837615e-01
5.826437154098738080e-01
5.819160878525349023e-01
5.882207586206944505e-01
5.730581303316347741e-01
5.703763949141333889e-01
5.701491121923720762e-01
5.743722877986756625e-01
5.985247219591320889e-01
5.902036387608409207e-01
5.750089091993207946e-01
5.584407928211314598e-01
5.807801419864899728e-01
5.909796960851294578e-01
5.646492393928617126e-01
5.820630681444214360e-01
5.829821643714934165e-01
5.549508068334515487e-01
5.557570684635472213e-01
5.903537892760004624e-01
5.408630505963697432e-01
5.644311070960207344e-01
5.691138899458910716e-01
6.005704394506139465e-01
5.786367843827043833e-01
5.613963833424571170e-01
5.655736963056098299e-01
5.715191889699293704e-01
5.707814937950903555e-01
5.787795395321446712e-01
5.874758648532265592e-01
5.732287810067623335e-01
5.726330094968550277e-01
5.782411283594827145e-01
5.783820444877421085e-01
5.802415795307753754e-01
5.831242945518406717e-01
5.792475838158863688e-01
5.930118368357466530e-01
5.866068932164011374e-01
5.544546791650680762e-01
5.951476613471891053e-01
5.756603536358925188e-01
5.857919937492054308e-01
5.623197803777011394e-01
5.594078877498148694e-01
5.875699941163358142e-01
5.653958370939409228e-01
6.059777979237945811e-01
5.711771443943186588e-01
5.894259506434917917e-01
5.878704969326622454e-01
5.550119474965800048e-01
5.702642166436125981e-01
5.890343211918431798e-01
5.779397297050606896e-01
5.901368766011292344e-01
5.822734828762050618e-01
5.927646175288261432e-01
5.793756822185731625e-01
5.753133431487040816e-01
5.759781693191756702e-01
5.823764321627322715e-01
5.741748989233826928e-01
5.482627260455934515e-01
5.865633608629334805e-01
5.841848933704466562e-01
5.619437785049512524e-01
5.918089021099068869e-01
5.857300213642552267e-01
5.847873770024890616e-01
5.886499172250271306e-01
5.849444117521362951e-01
5.755125369558140580e-01
5.921441967323146649e-01
5.760047297113571885e-01
5.906697761974710748e-01
5.841666153237293768e-01
5.829638870459835642e-01
6.041922206221010949e-01
5.923277681784212545e-01
5.806019069196322047e-01
5.826765127758697371e-01
5.908103635801740250e-01
5.983928546859214048e-01
5.820680032154292860e-01
6.022147390417481594e-01
5.955603837018399460e-01
5.785066390434666639e-01
5.811453847985181831e-01
5.943217706439605230e-01
6.200349757212264556e-01
5.680195767307237853e-01
5.877217046357842145e-01
5.719808754951731800e-01
5.808650707424181103e-01
5.880726405252769684e-01
5.893651016335393900e-01
5.948320003191993610e-01
6.030494069660325973e-01
5.775593202725297637e-01
6.015271729243092391e-01
6.004451047201582181e-01
5.829357905686876062e-01
6.116843778677507615e-01
5.899191358590114564e-01
5.859684025751923375e-01
5.973998753654723437e-01
6.046329502240344045e-01
5.844442257535831242e-01
6.018675673052545916e-01
6.068938766840079602e-01
6.033680989329517352e-01
5.969256633789578048e-01
6.177710608198970776e-01
5.637790977125196612e-01
5.940162109030053816e-01
6.052410593648199777e-01
5.900332999707293968e-01
5.983411239473404031e-01
5.912766426200524172e-01
5.859226194280171551e-01
5.920035853312926033e-01
6.133587888065294980e-01
5.858879871485970225e-01
6.102076634965809543e-01
5.956068044093716374e-01
5.923929475026152858e-01
6.210243384622640139e-01
5.846336522686736981e-01
6.015610407319613717e-01
5.906878999550650988e-01
5.912816889420244859e-01
5.906460608155834624e-01
5.869335515325326824e-01
5.951761716436652083e-01
5.917909468358169001e-01
6.052789943734242506e-01
5.874891933505360653e-01
6.007357022546351288e-01
5.697535586811530717e-01
5.847532115761517879e-01
5.987854930589449065e-01
6.102884020614998128e-01
6.166948063393704604e-01
6.142637000808247594e-01
5.864929604844160149e-01
5.594243645576765234e-01
6.071739569488328048e-01
6.085250733091032149e-01
5.679291190046735771e-01
5.951402278688038283e-01
5.989270569644020714e-01
5.817199562185817463e-01
6.009490487405348969e-01
5.871338820709322004e-01
6.098753716435766359e-01
5.730258543484213485e-01
6.048387348614381320e-01
6.018606098518313186e-01
6.042051847735365744e-01
5.847745953656280360e-01
5.966335714539772184e-01
5.887234524825466497e-01
5.949927995323922580e-01
6.017807535554884346e-01
6.007501317364867255e-01
6.009196269714183192e-01
5.741565963419668073e-01
5.901537885846710463e-01
5.881506446869932958e-01
6.056563436640889364e-01
6.007466825107392605e-01
6.245307484907605122e-01
6.116213613449119624e-01
5.861190984736199816e-01
6.111014459967455403e-01
6.059303841327408069e-01
5.940448744521840130e-01
6.073821338163253314e-01
5.927656037077759787e-01
5.983061158443174765e-01
6.240667749641160000e-01
6.091044595582630894e-01
6.067766231719391445e-01
5.933571082715376477e-01
6.323296940372671315e-01
6.066335182265856218e-01
6.228914046915292602e-01
5.981444108376621216e-01
6.347423614356719757e-01
5.974591347562305810e-01
6.056365476225108457e-01
6.191623049342543927e-01
5.867300162986184286e-01
5.819181839687310731e-01
6.089845110642915227e-01
5.993832167668287081e-01
6.227349717665484619e-01
6.102418371055429169e-01
5.943927822451955389e-01
5.943782926419411972e-01
6.121681741900298901e-01
5.919455336524558353e-01
6.213412106412172786e-01
6.026435979100612794e-01
5.886191714796402685e-01
6.071519008420181995e-01
6.186603639244870889e-01
6.105546633651403043e-01
6.085941394495338885e-01
6.089990332724648514e-01
6.041214940702150926e-01
6.146779044394918845e-01
6.104959317764477866e-01
5.737317623971989189e-01
6.009768683277700863e-01
5.923308972278102935e-01
5.994417158913312171e-01
6.162504607022507574e-01
6.210773753594560631e-01
6.017347881179706537e-01
6.186808639851139047e-01
5.915046729727524433e-01
6.035704274822424331e-01
5.817845344691148224e-01
6.095668521280777075e-01
5.890522743800183925e-01
6.008470336802973488e-01
5.922563313587689837e-01
6.116092710822197409e-01
5.921925116417934287e-01
5.909079816290196963e-01
6.195947873053244681e-01
6.232129446663285943e-01
6.027043261702216270e-01
6.240696448712841349e-01
6.343943311976931732e-01
6.061718548481673796e-01
6.137408387330447468e-01
6.154478428686754876e-01
6.035754880922579169e-01
6.265651384577322069e-01
6.028768919004436899e-01
5.938635824314899558e-01
6.028309438718045810e-01
6.186976787279041545e-01
6.180483448919635858e-01
5.955953824464181867e-01
6.031802602678244529e-01
6.074318051142966191e-01
6.113216677194535098e-01
6.120506189118563034e-01
5.802163786978367099e-01
5.918263579993177093e-01
5.932687935057192608e-01
6.308685931086832621e-01
6.242312725660323913e-01
5.794817243999258460e-01
6.088962846576495558e-01
6.076543180752269624e-01
6.031925149068761982e-01
6.168338118405591874e-01
5.923582452736311232e-01
5.905672840351992026e-01
5.965071887879132007e-01
6.271235424912475764e-01
6.225664108983399725e-01
6.005289149019279460e-01
6.084439100415141022e-01
6.066438313623673251e-01
6.058757739774884854e-01
5.923270598798018316e-01
5.932409107734691878e-01
6.033632244087545615e-01
6.294421279347566234e-01
6.181970341080420539e-01
6.042533131439928873e-01
6.195323605064259054e-01
6.131498519814175818e-01
6.306523098063550048e-01
6.024022014332643948e-01
6.165418201201644521e-01
5.947775440037808004e-01
6.161654042146242904e-01
5.982268673706747641e-01
6.066244289156234037e-01
6.155389642486371882e-01
5.934574095371208946e-01
6.195794235849062526e-01
6.304488301937143380e-01
6.227883040113029178e-01
5.988152110772742009e-01
5.887358695673334807e-01
6.294251994197703759e-01
6.020409239478060615e-01
6.023326581044277095e-01
6.118643977755853225e-01
6.040802508331063470e-01
6.197282883668315812e-01
6.075871549005379402e-01
6.217404467143805569e-01
6.113824218985040027e-01
6.341599180793304757e-01
6.328579084976405644e-01
6.183553534938810436e-01
6.068180945376902002e-01
6.291571775181545867e-01
6.308723487156604470e-01
6.291544587199651151e-01
6.088021902392992679e-01
6.124353995424826058e-01
6.241195660516553056e-01
5.910318779173538983e-01
6.277006004713863163e-01
6.128887908635610726e-01
6.262622255888066203e-01
6.006094457643302853e-01
6.158810653802146984e-01
6.325200511052905261e-01
6.171440169102522244e-01
6.159882193370265213e-01
6.076297871567802877e-01
6.200367326253396483e-01
6.230097702168205798e-01
6.198145422520082715e-01
6.254576551010497809e-01
6.110003541793795900e-01
6.228917369771587165e-01
6.110164842632427318e-01
6.162431956475278305e-01
6.147067042862202069e-01
6.247791732596206238e-01
6.059044453565822774e-01
6.200938170887677625e-01
6.152519936875657791e-01
6.171662450440671410e-01
5.896776989587411144e-01
6.222696270105505523e-01
6.226425861514944815e-01
6.154782731470850310e-01
6.095464024623795662e-01
5.943101081888382264e-01
6.090718403988271135e-01
6.146745298774121125e-01
6.285611387498344360e-01
6.211237335945167803e-01
6.008856392914940781e-01
5.941859968899506628e-01
6.036225964133401511e-01
6.306028989977006116e-01
6.265066503270728671e-01
6.235795659081795339e-01
6.193490811271691321e-01
6.308758622705402663e-01
5.744044861003880786e-01
6.114049268359079692e-01
6.181298445658635066e-01
6.142130670825904915e-01
6.277488396577826091e-01
6.136206519210825050e-01
6.081147969389613106e-01
6.006558643471187064e-01
6.176569998831626940e-01
6.426556908713814131e-01
6.151698339325509801e-01
6.108343448056137159e-01
6.197481783052407600e-01
6.381773891106399255e-01
6.065589299547267110e-01
6.027319818717239430e-01
5.963846438089763780e-01
6.130481319857754574e-01
6.282032034603947102e-01
6.341146692949074515e-01
6.082926795502965334e-01
6.344396339321777267e-01
6.057568269394697502e-01
6.285893617149767021e-01
6.158649170352668012e-01
6.093524183843166409e-01
6.052288093824231829e-01
6.118692592025885002e-01
6.254515449854427533e-01
6.239318109479670138e-01
6.061008855909038040e-01
6.186503126417910448e-01
6.358049898757301976e-01
6.068128302855930745e-01
6.183418359088528327e-01
6.328597515464263745e-01
6.154210546624907519e-01
5.978956702001099188e-01
6.241186758873373819e-01
6.093927472289402125e-01
6.131431009738430582e-01
5.963737159237711971e-01
5.984395920790217538e-01
6.288339027143123872e-01
5.930294354905375487e-01
6.240508908005737432e-01
5.869439583254827397e-01
6.138269206099611353e-01
6.182351369463268131e-01
6.127934029751538336e-01
6.387935423652284506e-01
6.162379797764816480e-01
6.327209044272539273e-01
6.134068650356983010e-01
5.894141934876062638e-01
6.471676947415956338e-01
6.177107263603107690e-01
6.119828389546880798e-01
6.300501732682969314e-01
6.166561018172926900e-01
6.244878776707328827e-01
6.060010560547300917e-01
6.350261940297037278e-01
6.237852951528068957e-01
6.401057173029328640e-01
6.031865313893820524e-01
6.150693707705805480e-01
6.191534974670784841e-01
6.109422895733291892e-01
6.222792517634583298e-01
6.428861518132096275e-01
6.439809681323740431e-01
6.154519093673447294e-01
5.972341290450903228e-01
6.316604318797649498e-01
6.246842836760062578e-01
5.967011299894365850e-01
6.202359026048148705e-01
6.290920233280357099e-01
6.284900678970013477e-01
6.177935236764657834e-01
6.212595709508199615e-01
6.521665013950592726e-01
6.252687084112663607e-01
6.153288542432362451e-01
6.168156890626155242e-01
6.372529532641046934e-01
6.351471246540308924e-01
6.141394438007840018e-01
6.189607204689888675e-01
6.134876444165229259e-01
6.080688043175954682e-01
6.054525251176923195e-01
6.258208974291012971e-01
6.209069433200197219e-01
6.099823757945792568e-01
6.239266785004822236e-01
6.022203148961278174e-01
6.262983810593399925e-01
6.298315391664506269e-01
6.285161937995883408e-01
6.378907519402572390e-01
6.190915516829157417e-01
6.230580806984653552e-01
6.345568038627829033e-01
6.313533059308547024e-01
6.328562517151472555e-01
6.202944008899983208e-01
6.247473911827527981e-01
6.351533594615665912e-01
6.206237073886623490e-01
6.225944632107811572e-01
6.195880112154263930e-01
6.270636172860529767e-01
6.469395906803794283e-01
6.409657939315815955e-01
6.298916892439956339e-01
6.042552321516128089e-01
6.512613230635786454e-01
6.266130364549697962e-01
6.179525324787775720e-01
6.435367133054404887e-01
6.586134615765885103e-01
6.272746828098630933e-01
6.289251374311017884e-01
6.393314589822967076e-01
5.984530472109543808e-01
6.488208695924992941e-01
6.099780184369842928e-01
6.414326838882915549e-01
6.303255265970439947e-01
6.389287212525741610e-01
6.404482891015764734e-01
6.019186140157147813e-01
6.076707743253175753e-01
6.310600551931351276e-01
6.062337154007655382e-01
6.384490457070904901e-01
6.309701431844818575e-01
6.269446010826718041e-01
6.488499652516241945e-01
6.260161318493384641e-01
6.361526107783458395e-01
6.409397705491528541e-01
6.016617426766297516e-01
6.311548594788687350e-01
6.373948786304545200e-01
6.374994328184867554e-01
6.131827700587123564e-01
6.221422836707781734e-01
6.252835411080153172e-01
6.351266084220950070e-01
6.576971558584840949e-01
6.383777644973678278e-01
6.294866400545113816e-01
6.294768982306361282e-01
6.319460760557098489e-01
6.336555270182282484e-01
6.291684536963333407e-01
6.449550171075555394e-01
6.101366864899471221e-01
6.229193852934273856e-01
6.363445353433914153e-01
6.301855623767286252e-01
6.459399465927035955e-01
6.456403059520789967e-01
6.603768968548224816e-01
6.201741734921746296e-01
6.414828582542062563e-01
6.455679914603390523e-01
6.278760191364156640e-01
6.194188978958894420e-01
6.019827691539163528e-01
6.297481043970124537e-01
6.239296267849164801e-01
6.416251301464890311e-01
6.257413290985220922e-01
6.510920635805754753e-01
6.330436231099492161e-01
6.479755665634201467e-01
6.543915755902854903e-01
6.344564148783897739e-01
6.159760671508922591e-01
6.198411290795877715e-01
6.450904476713874569e-01
6.259009033187947768e-01
6.410308256833798790e-01
6.452540912334807643e-01
6.733936020805852962e-01
6.393151592221679724e-01
6.349466138450028385e-01
6.364753754583156731e-01
6.365874003244865742e-01
6.645220464901893109e-01
6.081878418816444309e-01
6.472066697693782400e-01
6.328641937134018569e-01
6.303814104843458166e-01
6.413692860906884396e-01
6.613373100266557447e-01
6.334999744014544465e-01
6.204175685800776829e-01
6.183034297260934231e-01
6.289618211309958573e-01
6.440825035725415981e-01
6.240629945665076006e-01
6.602604633629051145e-01
6.552046828712883020e-01
6.438945746235755774e-01
6.497301935235548775e-01
6.531007503237582501e-01
6.346869320447519058e-01
6.538053251172180058e-01
6.421626131547153449e-01
6.452069684780837866e-01
6.299678402695894075e-01
6.435137180356685915e-01
6.794977460968478766e-01
6.326052325739698334e-01
6.305060267743837210e-01
6.553481777231136007e-01
6.329610444829005811e-01
6.416846381903266172e-01
6.517580784952655693e-01
6.002866206528143511e-01
6.491959351907716780e-01
6.321272448897636842e-01
6.765491162305850015e-01
6.568198716285951200e-01
6.445204576153882314e-01
6.531725142331337164e-01
6.775196202517832500e-01
6.521672381215448677e-01
6.494223837648191999e-01
6.326776774718892993e-01
6.600280291893261264e-01
6.603106521576846966e-01
6.472543550712424043e-01
6.495060928721663185e-01
6.530566661838013154e-01
6.807184949922199246e-01
6.479034548679765138e-01
6.633931547855695943e-01
6.246351742337925561e-01
6.527611300198614686e-01
6.309569861877171171e-01
6.350621849916687767e-01
6.281883500613141269e-01
6.465875474485645036e-01
6.403664406584942403e-01
6.546230229450684668e-01
6.770772947826527721e-01
6.543110170286798866e-01
6.693599075908980289e-01
6.611218829033612687e-01
6.421992900659114767e-01
6.769574923696639601e-01
6.595574961839519856e-01
6.646857128263208292e-01
6.577236953698216704e-01
6.506895220664790092e-01
6.567090507150601386e-01
6.834002886048202718e-01
6.602791761430084616e-01
6.659598579708250199e-01
6.710070023906942183e-01
6.447993315909170686e-01
6.451723950104771843e-01
6.550031735660546417e-01
6.774228633962884327e-01
6.321605424746723489e-01
6.209062894289357759e-01
6.626850713491374556e-01
6.607652607268096334e-01
6.382687290448787465e-01
6.512338161039458173e-01
6.674559060413747247e-01
6.675612715138270481e-01
6.654365966557114209e-01
6.461398463766774292e-01
6.466546898227205631e-01
6.668390069111564955e-01
6.641445631511756487e-01
6.412977959746672951e-01
6.334598197577649970e-01
6.409966682814458583e-01
6.633352347263423709e-01
6.439909789236188953e-01
6.573618529711009462e-01
6.564375136219937623e-01
6.311530609199629271e-01
6.394989845133998152e-01
6.455131092389377878e-01
6.364324454822956056e-01
6.374333923669481816e-01
6.562204524249717341e-01
6.585622478896451248e-01
6.754671325570739127e-01
6.523313496036305947e-01
6.481087118638368949e-01
6.884164297887662709e-01
6.698546468475001792e-01
6.696628266569053523e-01
6.453637567058414515e-01
6.618019405867876515e-01
6.619036534714985986e-01
6.717815844325426555e-01
6.652254803149582063e-01
6.607387223042069380e-01
6.715509001238795239e-01
6.666340107266598425e-01
6.525321534256496303e-01
6.695628388462264713e-01
6.307595228123257236e-01
6.928355641270843579e-01
6.780877312321245132e-01
6.772259459882128407e-01
6.759021645568481507e-01
6.467579906943372592e-01
6.488499722896361455e-01
6.905843998146943274e-01
6.600479898492757069e-01
6.553084556832227126e-01
6.539203705001568334e-01
6.385645548895790835e-01
6.747841216939045594e-01
6.762242991457538821e-01
6.676189287857653420e-01
6.594050361603517318e-01
6.856124930028676401e-01
6.617592024480316582e-01
6.464027633306110854e-01
6.615912900821014908e-01
6.620196549600483316e-01
6.814366566369838285e-01
6.649246316538521828e-01
6.792809774518364652e-01
6.846807714358622565e-01
6.442524010986228067e-01
6.713489297654957610e-01
6.717313327853056126e-01
6.366809220852764906e-01
6.619506266070456224e-01
6.681785341640307241e-01
6.386518659835933587e-01
6.711910075961232680e-01
6.522722463894312650e-01
6.723509015116369003e-01
6.634015709474915257e-01
6.508096932835607529e-01
6.584330350714661106e-01
6.485993393963140896e-01
6.676203731359640070e-01
6.760597752683942252e-01
6.755739586670181929e-01
6.605573110103833967e-01
6.417498772828734710e-01
6.575581307478559623e-01
6.841602186763433568e-01
6.676039436083345269e-01
6.763701862662986342e-01
6.725124148605323704e-01
6.857894291813908527e-01
6.593344977760031700e-01
6.577958869630722294e-01
6.783167419848931123e-01
6.736871384077240954e-01
6.961156277886014765e-01
6.635806893161122488e-01
6.545340070157315004e-01
6.395744712171691493e-01
6.643424231478267661e-01
6.475152728968622817e-01
6.926335800154213018e-01
6.669473704899584465e-01
6.470573061052802277e-01
6.761984244824922330e-01
6.481754703413888929e-01
6.683984619230403101e-01
6.693707678361549007e-01
6.723045931214317594e-01
6.793084938788204186e-01
6.382632254269596794e-01
6.531980840940156963e-01
6.744443957505140697e-01
6.519716930405868860e-01
6.812042784192944289e-01
6.576349149509388425e-01
7.092816721369737953e-01
6.874954063366613966e-01
6.710966870107796245e-01
6.616687550231359349e-01
6.759279412620551319e-01
6.839708434672014947e-01
6.770703288516078944e-01
6.884466229306382967e-01
7.108112457069314383e-01
6.866436993768003649e-01
7.129904864868533698e-01
6.813614766854509952e-01
6.922087453113823230e-01
6.723203257996770432e-01
6.376862784339657475e-01
6.861445939439515529e-01
7.026774397545043627e-01
6.482152665785326784e-01
6.926014668684254971e-01
7.080005904041368758e-01
6.986926097939789582e-01
6.725134900172180519e-01
6.874696041944590164e-01
6.625719838866725997e-01
6.604146158619328411e-01
6.729464967124676456e-01
6.793068566746651715e-01
6.806203889887761926e-01
6.850082186909837167e-01
6.530629906568043985e-01
6.956920211972015267e-01
6.898144918956760074e-01
6.720851284477965537e-01
6.835984899923414071e-01
6.793182481051571742e-01
7.088053510349299202e-01
6.769336834342430942e-01
6.791112815324256147e-01
6.903928531869376606e-01
6.846955162812344842e-01
6.972277374882455137e-01
6.673661895223915730e-01
6.686270795164797054e-01
6.860140560000943522e-01
6.937609727415879890e-01
6.980788046408437086e-01
6.927680312729781464e-01
7.095726111604435671e-01
6.749972358353896196e-01
6.971511585301382041e-01
6.745899246425547391e-01
7.140651607785399868e-01
6.767488879877021635e-01
7.000290259611865462e-01
6.933987198554918407e-01
6.927349617184805908e-01
7.076132911387238433e-01
7.068236463309643947e-01
7.005412455657935578e-01
7.047229029394115329e-01
6.833362787588204146e-01
6.964537815733442550e-01
7.458596920461745272e-01
6.740682766739689580e-01
6.990909235035533964e-01
7.488418461600876430e-01
6.900757589074526521e-01
7.271608567857408278e-01
6.986485293833553101e-01
7.149065478881306834e-01
6.971825606041359702e-01
6.823067779173066505e-01
6.991920596424373580e-01
6.548855304707112968e-01
7.108748286832735630e-01
6.946384980030040346e-01
7.163281215718992900e-01
6.940512489215696634e-01
6.847022023293163340e-01
7.008036057481635828e-01
6.602777064693807763e-01
6.972008894386256816e-01
7.365319750284889944e-01
7.136432031714781132e-01
7.096898383694187906e-01
7.073697613922420580e-01
6.712680888821114245e-01
7.593110802007225768e-01
7.191262313847981424e-01
7.012668127756949144e-01
7.119811589714895028e-01
6.929791393047162185e-01
7.080914885926266056e-01
6.984550509353981695e-01
6.932544985726114550e-01
7.212632275303899609e-01
6.978936745926744845e-01
7.396495720125012552e-01
7.140354823102483817e-01
6.776646491204743050e-01
7.304029515564151032e-01
7.256696235321220545e-01
7.256383881593124752e-01
6.995286546739089006e-01
6.969864578213336159e-01
7.024073167376305715e-01
7.462855235610399429e-01
7.049611853299799780e-01
7.244064933190227373e-01
7.012513918153435721e-01
7.303306917969464296e-01
7.355553402617589498e-01
7.003356248524597039e-01
6.989255583663604998e-01
7.410957429858805456e-01
7.029175130988433162e-01
7.658635136068157045e-01
7.471165243118852439e-01
7.489288044234000408e-01
7.174643739625871097e-01
7.556140929417389795e-01
7.395502684413618466e-01
7.316688386376432041e-01
7.218010626992786838e-01
7.278713218969337095e-01
7.258972408462418535e-01
7.396125327414228012e-01
7.194079712941431337e-01
7.638477237557911304e-01
7.207517651875318121e-01
6.942199608158724500e-01
6.877170388250899435e-01
7.325418139574750853e-01
7.351492781315041025e-01
7.551906435338409107e-01
7.667114720088473723e-01
7.583623018847185371e-01
7.723251198958904773e-01
7.288333284186957473e-01
7.658890148830013178e-01
6.899568397260372743e-01
7.350195129646582837e-01
7.761186100125261333e-01
7.301717737652237972e-01
7.622621638347397699e-01
7.558595847084568220e-01
7.441246827473846359e-01
7.878895251126987187e-01
7.666604088990479626e-01
7.713927321315823260e-01
7.320188091791809404e-01
7.446768695790568771e-01
7.554742980164090849e-01
7.403940128056223369e-01
7.172174222438152391e-01
7.672311621471153975e-01
7.681285687098871051e-01
7.505457076976458364e-01
7.583775339479570388e-01
7.803947797886954252e-01
7.859665220602999325e-01
7.302198100249325252e-01


==> anc/Fig01_G_L15.txt <==
-6.880960560282779470e-01
-5.834814334193807461e-01
-6.190940622583245290e-01
-5.990337794960617357e-01
-6.271398882843708389e-01
-6.340808130707121792e-01
-6.175882973797197639e-01
-6.293794317030447782e-01
-6.594223103748306780e-01
-6.273444641469846372e-01
-6.362202010525643825e-01
-6.436938289750367970e-01
-7.317951633551261770e-01
-6.880703864312239793e-01
-6.923209110326081772e-01
-7.614462223681990327e-01
-7.698406400389354864e-01
-6.937453991059707725e-01
-7.814312837869710204e-01
-7.248380480228324707e-01
-7.606963829025854551e-01
-6.129191223672558753e-01
-7.313968385919442650e-01
-6.818642666003125186e-01
-6.482939978425577010e-01
-7.193596699487230239e-01
-7.144660523288212106e-01
-6.834338675748878877e-01
-6.468644665637611757e-01
-6.163751865584666811e-01
-6.331479823523025185e-01
-6.328837278501586727e-01
-6.394647585997960126e-01
-6.321313788896134600e-01
-6.196923234798303870e-01
-6.722374861144351232e-01
-6.836237863867626885e-01
-6.397244928283887244e-01
-6.510341542509232582e-01
-6.387973820031889183e-01
-6.192149704036030711e-01
-6.329914511567534818e-01
-6.372133825457522160e-01
-5.594693158521976128e-01
-6.340213673687880025e-01
-6.014672011638728666e-01
-6.525401880107379871e-01
-6.321687331445984270e-01
-6.183910915179043899e-01
-6.252479162711921390e-01
-6.216016053453785606e-01
-6.450306280340507570e-01
-6.126013193698838233e-01
-6.241352774012982607e-01
-6.254027269494648600e-01
-6.363162444648111649e-01
-6.082391416204953050e-01
-6.733150333371464846e-01
-6.040336961282388728e-01
-5.901393318474097427e-01
-6.232528255026174024e-01
-6.430015754475993939e-01
-6.490480654407861927e-01
-6.457311826093581342e-01
-6.379419771082673885e-01
-6.656778552628124235e-01
-6.158854103008128966e-01
-6.100552512704999764e-01
-6.239568177059524601e-01
-6.244939278415934103e-01
-6.264148483225867592e-01
-6.240955032746691167e-01
-6.172880271918766981e-01
-6.133285499355043413e-01
-5.851511496939907353e-01
-6.635069892015019732e-01
-6.420273571695599424e-01
-6.286194061501785280e-01
-6.070646353677134899e-01
-6.156281032917794160e-01
-6.661080973413644468e-01
-6.323144373400186868e-01
-6.641838805062185713e-01
-6.448190343384380130e-01
-6.123191613208167627e-01
-5.730579011338000628e-01
-6.420817970330112701e-01
-6.445915526016094965e-01
-6.412461729914720188e-01
-6.103703635529423854e-01
-6.256568925832316497e-01
-6.384919968000759560e-01
-6.385505867227042609e-01
-6.313423112194150866e-01
-6.234277936212365701e-01
-5.901402353217217733e-01
-6.130011302011589835e-01
-6.343660609299284214e-01
-5.752752314548392754e-01
-6.082495722953635831e-01
-6.408132829217383364e-01
-6.321307725290147284e-01
-6.070108895732471144e-01
-6.386590090937755981e-01
-6.110853096456675404e-01
-6.550124951049394184e-01
-6.516269454714744835e-01
-6.583670259444920347e-01
-6.555880187202467457e-01
-6.386846422680727553e-01
-6.564073007535973225e-01
-6.929920199953911730e-01
-6.841582899579252697e-01
-6.177437820239661814e-01
-6.538675770764887929e-01
-6.267054666802867047e-01
-7.078517936660857490e-01
-6.185354909489622077e-01
-6.453774534330242174e-01
-6.633429574824181163e-01
-6.143989371357700957e-01
-6.117098129597576817e-01
-6.480565338306414347e-01
-6.723064567141210368e-01
-6.515915933989393505e-01
-6.610012068309103483e-01
-6.701540964786896204e-01
-6.307193333484311104e-01
-6.465128115448808277e-01
-6.532820456347927518e-01
-6.632602904172905101e-01
-6.126535126860024327e-01
-6.802018227588216837e-01
-6.760030388582333183e-01
-6.539171745366056943e-01
-6.898955693004107381e-01
-6.645051342486402168e-01
-6.569347682398370969e-01
-6.998953672513241742e-01
-6.546050176886792915e-01
-6.492563730686576884e-01
-6.829461925415496459e-01
-6.970781130043521845e-01
-6.653742508524691512e-01
-6.701049075222326179e-01
-6.731595258075866450e-01
-6.765247458796536106e-01
-6.690773349125760383e-01
-6.886268645070052763e-01
-6.906122024667553649e-01
-6.850867120863066706e-01
-6.958612679385329791e-01
-6.781655881619952364e-01
-6.837536617359895041e-01
-6.562907867487730584e-01
-6.512752670546231304e-01
-6.590167836718330285e-01
-6.517021605849186994e-01
-6.556974810747615567e-01
-6.672234365134419587e-01
-6.574501673735309026e-01
-6.651784504966360423e-01
-6.542470862214252447e-01
-6.618546305483639092e-01
-6.450168545724925817e-01
-6.740540444459728331e-01
-6.474801084068597667e-01
-6.738408309159436005e-01
-6.599886445467535445e-01
-6.464776236610412230e-01
-6.661462389014545238e-01
-6.752652894515667192e-01
-6.179572677476432574e-01
-6.636073902087065157e-01
-6.754554765243245829e-01
-6.523449734635998754e-01
-6.835594648107410354e-01
-6.787813207963793172e-01
-6.827144331470672567e-01
-6.701353789934754168e-01
-6.630944166565040376e-01
-6.517237012828921427e-01
-6.673119811704626425e-01
-6.815601986574861826e-01
-6.737223899036921537e-01
-6.582112107317272809e-01
-6.687967376539083464e-01
-6.598288617052974203e-01
-6.490807422570972207e-01
-6.625881206090178388e-01
-6.507563937410079102e-01
-6.628403771173249082e-01
-6.600274013089384439e-01
-6.430384134177777877e-01
-6.553504173665942734e-01
-6.744525632758510136e-01
-6.773841274938401380e-01
-6.549902868726993344e-01
-6.366823069332808727e-01
-6.759829089540578817e-01
-6.787509521406418500e-01
-6.375538122453012768e-01
-6.644690122135761268e-01
-6.500157820615082294e-01
-6.505226016105252196e-01
-6.339320216902342153e-01
-6.595053812227187340e-01
-6.639965021923888155e-01
-6.499450682577720961e-01
-6.632262955021018813e-01
-6.521082435722019843e-01
-6.365763541300866191e-01
-6.500470067121693063e-01
-6.560002934024713461e-01
-6.325234280225775496e-01
-6.336154055403990792e-01
-6.407216706084570834e-01
-6.338593475436442581e-01
-6.313113450010958694e-01
-6.361470456507537508e-01
-6.258179638649099541e-01
-6.436160923272409295e-01
-6.371398130753304079e-01
-5.915329084758153000e-01
-6.356846901419250795e-01
-6.322561052202088083e-01
-6.350665184025079402e-01
-6.283938217560793849e-01
-6.168009789752353367e-01
-6.404704701565748781e-01
-6.356992620896013690e-01
-6.411571803004099124e-01
-6.436509206208524958e-01
-6.357494776726769770e-01
-6.329913379746314739e-01
-6.339544352409314243e-01
-6.523534583421115585e-01
-6.356961162824179556e-01
-6.192699781993914465e-01
-6.074810201683942257e-01
-6.197106248558407193e-01
-6.195213626664231032e-01
-6.394434857319464260e-01
-6.308027267762288393e-01
-6.292112742195818953e-01
-6.193762822347208541e-01
-6.324410197821697110e-01
-6.413840833423090082e-01
-6.168854898931284136e-01
-6.110548075967536796e-01
-6.375539966355676658e-01
-6.172740621630230518e-01
-6.248168190573943903e-01
-6.304738242051616259e-01
-6.319128538771910941e-01
-6.231578111046160995e-01
-6.210756054431560980e-01
-6.205790476910317821e-01
-6.215893207037341828e-01
-6.307794162287709838e-01
-6.215175089009687959e-01
-6.130455295149914718e-01
-6.238641763817324160e-01
-6.012489496074191475e-01
-6.477515252957428693e-01
-6.027860828970565965e-01
-6.200997256190348139e-01
-6.649057668856417358e-01
-6.437235396305344137e-01
-6.240202945950645841e-01
-6.122745983990764973e-01
-6.225777324252178557e-01
-6.321236808840564603e-01
-6.418713532468174332e-01
-6.310886494062035723e-01
-6.292774729361463315e-01
-6.295776720971653084e-01
-6.280755366921807470e-01
-5.910843962358616199e-01
-6.191621516058531949e-01
-6.158053759662869275e-01
-6.303190610359717949e-01
-6.373077289055741890e-01
-6.056352369403673608e-01
-6.118417519284220507e-01
-6.056747139284657244e-01
-6.077127070246000073e-01
-5.965201780103355222e-01
-6.262954716313100523e-01
-6.191246474670932809e-01
-6.205967042162032765e-01
-5.900798503890762881e-01
-6.229944142315193556e-01
-6.129350394268323621e-01
-5.950947433172083523e-01
-6.138238019097501663e-01
-6.092630236637284202e-01
-5.983399885058791057e-01
-6.122889859490558973e-01
-6.221154923596318165e-01
-6.302375735484921915e-01
-6.128921670585115722e-01
-6.034085275348937127e-01
-6.510002113838143645e-01
-6.223343817177036108e-01
-6.216571550171885452e-01
-6.174634285796545274e-01
-6.331944623479002221e-01
-6.137745970268896345e-01
-6.288456246609028799e-01
-6.218688820973868880e-01
-6.100501736101731076e-01
-6.078498892356889449e-01
-6.224345002158436779e-01
-6.188731344671440926e-01
-6.153386056378674640e-01
-6.264665875287691588e-01
-6.067529016062505054e-01
-6.180232537574591456e-01
-6.206033050571631016e-01
-6.277427449918292490e-01
-6.151419677897913552e-01
-6.137716372083181771e-01
-5.920024493548390332e-01
-6.276985624512139150e-01
-6.175748418210798008e-01
-6.367144092889949203e-01
-6.004308870501994244e-01
-6.077529789685768291e-01
-6.191531899954546558e-01
-6.195645363560585706e-01
-6.007027549394597932e-01
-6.274673836552736583e-01
-6.253364382690282941e-01
-6.029281330833620167e-01
-6.205411802160943902e-01
-6.183651740659512619e-01
-6.126860143160917094e-01
-6.105143374563681835e-01
-6.280728907593317034e-01
-6.206212551867107408e-01
-6.139013782503239813e-01
-6.331197786902609259e-01
-6.407511460722781216e-01
-6.171010355617576604e-01
-6.051423447996276961e-01
-6.506613634366829046e-01
-6.107514341573330174e-01
-6.519241422612374048e-01
-6.160787247185881554e-01
-6.302438781673164181e-01
-6.119665611876803357e-01
-6.233883203240848658e-01
-6.128176938891718439e-01
-6.131816651552691733e-01
-6.056445492343878190e-01
-6.256891394910583104e-01
-6.108772813758674980e-01
-6.057394037530172692e-01
-6.383781229146874292e-01
-5.895077151224776824e-01
-6.018803874178952906e-01
-6.083401143758273566e-01
-6.139486827036868544e-01
-6.181484734824517213e-01
-6.086133833813547334e-01
-6.150131038234583070e-01
-6.169529977583615432e-01
-6.261338440223979118e-01
-6.115370725361011228e-01
-6.017628961944028188e-01
-6.036783229963604835e-01
-6.135949466826954302e-01
-6.223589226690646736e-01
-6.177205234919702637e-01
-6.198287571150249420e-01
-6.091452783416179129e-01
-6.273133524001943684e-01
-6.222341436717208074e-01
-6.233896430095429153e-01
-6.174598587123858451e-01
-5.981398725486546386e-01
-6.105366836823038490e-01
-5.989163626984368438e-01
-6.045696535375588709e-01
-6.276365842717708254e-01
-6.094198444663208036e-01
-6.549111247689920479e-01
-6.131476225327262553e-01
-6.100461613958532148e-01
-6.237757729186752531e-01
-6.045058373916105676e-01
-6.108710949806493984e-01
-6.282620962631790817e-01
-6.003421355805562687e-01
-6.166640842385108234e-01
-6.147256190835871381e-01
-6.027206386351646739e-01
-6.115763874518118648e-01
-5.974747581476517189e-01
-6.122818395021205617e-01
-5.995458360899548200e-01
-6.231435471905161227e-01
-6.113495827130314142e-01
-6.169340172483492868e-01
-6.102890074841260670e-01
-6.151315087533681947e-01
-6.233299832924842354e-01
-6.190752171698317152e-01
-6.089940043023830407e-01
-6.156528251222000980e-01
-5.987451451575379613e-01
-6.012502368261168906e-01
-6.262591879617658286e-01
-5.983894034740675494e-01
-6.100656964502617630e-01
-6.239209782902952472e-01
-6.096205241585197498e-01
-6.003225625948591659e-01
-6.157111286614553869e-01
-6.081039421473493078e-01
-6.300070267441837402e-01
-6.354335427322093111e-01
-6.045462803158094811e-01
-6.045380122234301767e-01
-6.127974451126037003e-01
-6.199793904557877600e-01
-6.203922570550536308e-01
-6.335361379404758075e-01
-6.362595239024166904e-01
-5.978395990692928486e-01
-6.174392841980533841e-01
-6.288506167472616148e-01
-6.361234471181318462e-01
-6.077422801545064868e-01
-6.005222602204859372e-01
-6.167262004654752161e-01
-5.975869189533467019e-01
-6.163151612006716462e-01
-6.080802139909626813e-01
-6.220243835270634625e-01
-6.152923329044033274e-01
-6.085116276956574755e-01
-6.131572199272813384e-01
-6.084217898822554815e-01
-6.234110728438322369e-01
-6.092080877821763885e-01
-5.972441638877408199e-01
-6.230061710142008602e-01
-5.920111338261725420e-01
-6.145568022609206871e-01
-6.167715404744255059e-01
-6.026686655134430026e-01
-5.982934242405009151e-01
-6.238184826837201991e-01
-6.087070240816254696e-01
-6.065271397968534650e-01
-6.085479915803955198e-01
-6.226043149718269998e-01
-6.128319678461862097e-01
-6.160232376016601119e-01
-6.225790219194712316e-01
-6.090337155800286117e-01
-5.983754587804547276e-01
-6.368970720544973041e-01
-6.199485511031014306e-01
-6.070191038782112303e-01
-6.137724816887251134e-01
-5.910695637583003315e-01
-6.092204375072449718e-01
-6.009425254182817477e-01
-6.083090880892589869e-01
-5.905810514529238331e-01
-6.316321191642859656e-01
-6.091566042646785473e-01
-6.128786190708801485e-01
-6.058693060918718398e-01
-5.848414264727417322e-01
-5.926598918295569174e-01
-5.955092776849285618e-01
-6.119495929179511462e-01
-6.143534759485493879e-01
-6.324102467607519706e-01
-6.054495843457787796e-01
-6.150344593594937459e-01
-6.091641172804198590e-01
-6.175255629217161202e-01
-6.090260462913024142e-01
-6.110685190653503129e-01
-5.955822474095771035e-01
-6.059832639517422903e-01
-6.146411398226256928e-01
-6.236459561361825665e-01
-6.075209021281376964e-01
-6.200063429740012566e-01
-6.213260258091430899e-01
-6.146367015724869542e-01
-6.299856324545798358e-01
-6.212526933849444877e-01
-6.142199279446707294e-01
-6.050836426633279252e-01
-6.032352634374302802e-01
-6.190262849863098493e-01
-5.959427451683272370e-01
-6.140763718156263540e-01
-6.225635781388294543e-01
-6.173195978560142017e-01
-6.053859814324566990e-01
-6.181023538587104849e-01
-6.108583021714475425e-01
-6.204925702612797966e-01
-6.218214733051721232e-01
-6.152666759588858447e-01
-6.073678850754056224e-01
-5.845135600870225989e-01
-6.096098886933934979e-01
-6.057871742177849406e-01
-5.861925241061045622e-01
-6.179100134960947566e-01
-5.984228534788375020e-01
-5.977817270339199629e-01
-5.965890595955556375e-01
-6.181202604879971751e-01
-6.002702162543882558e-01
-6.089655305188530487e-01
-6.243381433472696695e-01
-5.959037913439639844e-01
-6.258057634674347725e-01
-6.278495960852790159e-01
-6.025008227007495609e-01
-6.229819069138511356e-01
-5.948620307271302865e-01
-6.079426131212215534e-01
-6.138393812844904485e-01
-6.231338796906756849e-01
-6.153849081216768990e-01
-6.052493377407567321e-01
-6.336599549789257990e-01
-6.205741639503339346e-01
-6.309217412926806379e-01
-6.103173821767502449e-01
-6.201455008668800284e-01
-6.220357006914700726e-01
-6.160251270187825368e-01
-6.225608922973074888e-01
-6.190373384494569642e-01
-6.150338580495361418e-01
-6.129682830125220416e-01
-6.199997841405415766e-01
-6.173206343936149532e-01
-6.260215396466664028e-01
-6.079664118060679190e-01
-6.210718798239996952e-01
-6.090235412688486116e-01
-6.440681891358293054e-01
-6.006413267664466593e-01
-6.296914431775106902e-01
-6.202787269449392404e-01
-6.130978335366399357e-01
-6.197650430625476492e-01
-6.085467362891348042e-01
-6.119225955356111246e-01
-6.199137986790780319e-01
-6.039543534406177638e-01
-6.043961550086418555e-01
-6.156282530675620812e-01
-6.097071919502377035e-01
-6.298497867558072727e-01
-6.259497209495237247e-01
-6.244158549368865607e-01
-6.279735075337545824e-01
-6.376541476020818333e-01
-6.409479315018022927e-01
-6.170053548271894339e-01
-6.236784018793366524e-01
-6.226961931602361666e-01
-5.987329724965906319e-01
-6.308155049334738251e-01
-6.372760936099632900e-01
-6.241145441234094982e-01
-6.116689340379137807e-01
-6.393364050330736514e-01
-6.209857710143187326e-01
-6.282551655713312089e-01
-6.235536584024935491e-01
-6.259050633237683847e-01
-6.319892269626739001e-01
-6.283163012972974304e-01
-6.169344993485519346e-01
-6.112180958076448567e-01
-6.140616559900602400e-01
-6.135800237291565429e-01
-6.141784324459299560e-01
-6.401314838380016692e-01
-6.370904363209484167e-01
-6.412202267515052512e-01
-6.336555962990330082e-01
-6.314271792107086778e-01
-6.002861245456407868e-01
-6.275036943934044764e-01
-6.191605067562309106e-01
-6.205484540540137095e-01
-6.347835926759592962e-01
-6.172527992336804825e-01
-6.112655355405980373e-01
-6.119478242170584004e-01
-6.245181696611916689e-01
-6.222069145860480432e-01
-6.175879985736556499e-01
-6.185409566092952005e-01
-6.130238297344402509e-01
-6.317269990870377772e-01
-6.051794124733120839e-01
-6.330071090731452799e-01
-6.435802657852789377e-01
-6.318469621001402414e-01
-6.181541038620728123e-01
-6.319812707852098255e-01
-6.207813810047233538e-01
-6.236640044081905865e-01
-6.110048202245982329e-01
-6.119304123344704305e-01
-6.210342964767237017e-01
-6.304473789907036885e-01
-6.201046496232610616e-01
-6.370019311615984225e-01
-6.148009172335006101e-01
-6.159295253482814925e-01
-6.063441447393371764e-01
-6.396130459610143149e-01
-6.232105102620394410e-01
-6.180870653198365927e-01
-6.255125967936773224e-01
-6.227329208220885315e-01
-6.207861095171021137e-01
-6.211919191850403532e-01
-6.132444128767680080e-01
-6.237072118205857496e-01
-6.363792382003957693e-01
-6.201029309831705971e-01
-6.330763073751142223e-01
-6.064499838439938451e-01
-6.174655964052286894e-01
-6.396862410467081261e-01
-6.200623796000130916e-01
-6.153693394928978488e-01
-6.203161823861725876e-01
-6.333837159959607721e-01
-6.091737566388837344e-01
-6.191095801843253810e-01
-6.216525125232947868e-01
-6.075548350235915329e-01
-6.409937341343495687e-01
-6.170127742694704320e-01
-6.164783179238689792e-01
-6.172037807626467032e-01
-6.229015555985001340e-01
-6.223613401559473512e-01
-6.290944427046127885e-01
-6.133463189216691314e-01
-6.178789044843256972e-01
-6.304294238793177740e-01
-6.284632438755696215e-01
-6.341607791650102355e-01
-6.139183810906212457e-01
-6.129298492334469550e-01
-6.300761753864065895e-01
-6.347037910873603028e-01
-6.374847484764933903e-01
-6.227271171231109070e-01
-6.206692755591806110e-01
-6.189366154814579524e-01
-6.073767778260079631e-01
-6.133723458807271989e-01
-6.179199473968242096e-01
-6.271813111362147808e-01
-6.414955457885107570e-01
-6.254586929638888959e-01
-6.260873495196385141e-01
-6.253942176761169147e-01
-6.211465464140011328e-01
-6.306010575806342278e-01
-6.264157300280861485e-01
-6.338761664592278411e-01
-6.293424928804961516e-01
-6.339958400699879926e-01
-6.083705693573100426e-01
-6.325929762492696895e-01
-6.178776049171766926e-01
-6.247197665757588947e-01
-6.042369461206965608e-01
-5.990258201764075974e-01
-6.356219666889729725e-01
-6.447762157420815488e-01
-6.147407419439760989e-01
-6.158007051393508124e-01
-6.160221510228456321e-01
-6.136624842287582426e-01
-6.431277978975231679e-01
-6.528124680047442396e-01
-6.409442930450337528e-01
-6.300020585572689846e-01
-6.332826833118256893e-01
-6.343426506954287225e-01
-6.154664717040705391e-01
-6.219103792853142298e-01
-6.320803672221323444e-01
-6.138555035353613354e-01
-6.297149362369172110e-01
-6.242037818710055586e-01
-6.222366208897157636e-01
-6.141175414177839631e-01
-6.313953800786491488e-01
-6.110123202730561864e-01
-6.218638568042390569e-01
-6.205684214567064316e-01
-6.280580092246503821e-01
-6.159081905776523369e-01
-6.316014720315705766e-01
-6.224408182284019153e-01
-6.395059623278602778e-01
-6.179322161343613340e-01
-6.348605262719391185e-01
-6.397582470392713105e-01
-6.308935319465863722e-01
-6.251079116104268918e-01
-6.397795400986980852e-01
-6.307657116777897199e-01
-6.376423301756756201e-01
-6.200414600247841079e-01
-6.311512092692436182e-01
-6.135159344735614528e-01
-6.268827757214716634e-01
-6.237493957813673440e-01
-6.040013705014852796e-01
-6.227488384167582103e-01
-6.195778777957394734e-01
-6.248473611885119183e-01
-6.358961032004477598e-01
-6.286636512765884088e-01
-6.223154238529566840e-01
-6.137628823996743588e-01
-6.292783431369914915e-01
-6.327464345910336352e-01
-6.391934690020016907e-01
-6.306759351488060439e-01
-6.285427630145119515e-01
-6.240962188655785337e-01
-6.258700506955228171e-01
-6.154612392785979713e-01
-6.276231357432743296e-01
-6.288198163592619849e-01
-6.150601100971693214e-01
-6.204917112553887115e-01
-6.183194212600617856e-01
-6.263247982525839141e-01
-6.364210207337512859e-01
-6.410845208763952252e-01
-6.398782711276691515e-01
-6.239396117419301335e-01
-6.294862086012055213e-01
-6.471354392893841068e-01
-6.166277758548024401e-01
-6.130587109431077097e-01
-6.351941570959211969e-01
-6.256058512683972950e-01
-6.315494593640043064e-01
-6.306340182590088883e-01
-6.186935642178126304e-01
-6.290461483607414639e-01
-6.119318222136796992e-01
-6.457929315957952054e-01
-6.178481647393267995e-01
-6.259873778593825211e-01
-6.270221383307981178e-01
-6.118023137513829424e-01
-6.262208605610753986e-01
-6.274655736757754898e-01
-6.415038526676893893e-01
-6.183770637170026285e-01
-6.320865414787610881e-01
-6.220447799234589681e-01
-6.249409240516827779e-01
-6.322922703760491814e-01
-6.145318285744389986e-01
-6.323388616955155639e-01
-6.212402970822893389e-01
-6.136037129347053920e-01
-6.314977047400746057e-01
-6.139508456964211103e-01
-6.168923517088689135e-01
-6.165804228265299169e-01
-6.131167075780106224e-01
-6.291804251324886188e-01
-6.166342273563769627e-01
-6.404315370784553485e-01
-6.215853733792504610e-01
-6.141295791825667205e-01
-6.174755112827556847e-01
-6.146454492493143018e-01
-6.170303095258926618e-01
-6.174604782001104075e-01
-6.216120870837666956e-01
-6.210059883160345962e-01
-6.216017276073122488e-01
-6.361031442966429417e-01
-5.983518718440300477e-01
-6.219299143414109832e-01
-6.335311908529763780e-01
-6.389603779352993618e-01
-6.292185018406559749e-01
-6.271237158960218938e-01
-6.343129574619421618e-01
-6.227565848788199077e-01
-6.229461182006192921e-01
-6.196652084542252359e-01
-6.326252060573294145e-01
-6.263496151799112788e-01
-6.206958367730206483e-01
-6.304883218518630983e-01
-6.205936255780738486e-01
-6.269249045150698807e-01
-6.237123115319637146e-01
-6.402093750992787768e-01
-6.205620131444931076e-01
-6.116055723339779426e-01
-6.245926790943079343e-01
-6.325966809070984187e-01
-6.176785111662723704e-01
-6.009962160412152254e-01
-6.364831806963622274e-01
-6.079692567368564227e-01
-6.198864042467939761e-01
-6.329767576193272571e-01
-6.173599976885166818e-01
-6.137159662826842110e-01
-6.115640663193873117e-01
-6.159888479162939356e-01
-6.108945379095809258e-01
-6.268842364607796203e-01
-6.221300107177623051e-01
-6.119407002110797134e-01
-6.171415477908714919e-01
-6.109480846980648305e-01
-6.228005493802620807e-01
-6.157632019833876313e-01
-6.082027612811693462e-01
-6.149455785226617399e-01
-6.275029453509135546e-01
-6.082509196801925144e-01
-6.168333340246631158e-01
-6.049661338692297052e-01
-6.079100258238685495e-01
-6.006909593935825242e-01
-6.223798823596637941e-01
-6.121024549999927178e-01
-6.115316376350869998e-01
-6.186393381632265820e-01
-5.989413269981787025e-01
-6.163819781057863212e-01
-6.060924625845298674e-01
-6.126253114210915562e-01
-6.096409131059261632e-01
-5.979641236935306914e-01
-6.205699528790606934e-01
-6.046854352529873466e-01
-6.259025917269775974e-01
-6.136657677917023435e-01
-6.181400697116846699e-01
-6.165242834115820525e-01
-5.954772697460811726e-01
-6.069431177536970257e-01
-6.067380231317982542e-01
-6.196305627556100148e-01
-5.968920175731198263e-01
-6.069783516783702204e-01
-6.231430882782149627e-01
-6.113596821103740586e-01
-6.116974361833777962e-01
-6.166002906213146062e-01
-6.169790223112523453e-01
-6.071311278773351416e-01
-6.156470185815178242e-01
-6.047658119166634538e-01
-6.061981140109047317e-01
-6.158260330082345746e-01
-6.158498825152451950e-01
-5.995619302152483954e-01
-6.030512435340247279e-01
-5.995180445114871581e-01
-6.048762631667236045e-01
-6.038982969708335258e-01
-6.031019926746399307e-01
-6.091123668936417879e-01
-6.122803252352551073e-01
-6.119779559397139357e-01
-5.969678277834987723e-01
-6.140191501583227573e-01
-6.120564277481730375e-01
-6.054407483771445664e-01
-6.101073407695291051e-01
-5.994050138126765237e-01
-6.081395026767917322e-01
-6.220829513865073768e-01
-6.093907160914255883e-01
-6.022494332107356518e-01
-6.095900281205781646e-01
-6.004111032938496129e-01
-6.205917924824211340e-01
-6.209483663235528805e-01
-6.053733503804125116e-01
-6.190643260972918949e-01
-6.005147385885878375e-01
-6.015440362552064713e-01
-6.046286275732390969e-01
-5.962738938839999836e-01
-6.196543071786917434e-01
-5.966745975742885344e-01
-6.101716659983574820e-01
-6.115466247329233163e-01
-5.972455037758124252e-01
-6.147615812035480687e-01
-6.086310291324688038e-01
-6.113093980835954122e-01
-5.873677515521560366e-01
-6.094246890374728221e-01
-6.119958172786171824e-01
-6.178230096949405281e-01
-6.083768366421218321e-01
-6.044447601390604552e-01
-6.249492852657043684e-01
-6.232105310013900112e-01
-6.001887823869698213e-01
-5.991538737555699434e-01
-6.151747049232372255e-01
-6.152721343861872194e-01
-6.087708048931637084e-01
-6.028003037179086032e-01
-6.123855721751697567e-01
-6.051607730700085952e-01
-5.959898181336394929e-01
-5.991806938815447126e-01
-6.229860551967899562e-01
-5.985716730076875436e-01
-5.951731925548435775e-01
-6.062411250872496993e-01
-5.909025802351388634e-01
-6.091934100041376254e-01
-6.261880022708585791e-01
-6.086995085769806302e-01
-6.015711818805689060e-01
-6.145539059380380476e-01
-6.253012556331893901e-01
-5.943451035855134013e-01
-6.081589110707856793e-01
-6.112372988807037721e-01
-6.049797804622156772e-01
-6.028807745390054595e-01
-6.048145157960580498e-01
-6.079421047867292760e-01
-6.152972968492573802e-01
-6.029761946054250643e-01
-6.062331057497037934e-01
-6.039447806419366849e-01
-6.130593385871631051e-01
-6.189689025756504037e-01
-5.977582291691938554e-01
-6.000950827696183154e-01
-6.215999541251424620e-01
-5.989876144589346696e-01
-6.007305127432389646e-01
-6.053752103417192609e-01
-6.197745806860670559e-01
-6.099175267220307006e-01
-6.072450051470695831e-01
-6.153415557943053837e-01
-5.986803684969644879e-01
-5.943543811324072390e-01
-5.844423631555049070e-01
-6.225343361131105979e-01
-5.958759794596710790e-01
-6.213802035859750106e-01
-6.123110907065707487e-01
-6.087394745672216612e-01
-6.012875002482134246e-01
-5.992078966854167410e-01
-6.099273766736239555e-01
-6.142437544727173959e-01
-6.040270762924627723e-01
-6.137545895298481824e-01
-6.061523181107373315e-01
-6.003805140791478312e-01
-6.304035413228821216e-01
-6.021688177347296334e-01
-6.023577673776284724e-01
-6.094411338854078819e-01
-5.864346626101992754e-01
-6.085941727328517681e-01
-5.986063635939626870e-01
-5.984059427556138733e-01
-6.102816476822431335e-01
-5.972190095834861712e-01
-5.932978758788154394e-01
-6.074199762702043870e-01
-5.853962391929067310e-01
-6.084823053274905913e-01
-6.052698055080556472e-01
-6.051605258852122970e-01
-6.042659499043137039e-01
-5.915343878178702663e-01
-6.018170914859410914e-01
-5.982298928676421657e-01
-5.995029404082282687e-01
-6.150507640458517944e-01
-5.947900527747993493e-01
-6.095737520016735189e-01
-5.971567437990956684e-01
-6.015038341740909233e-01
-6.104255763364898613e-01
-5.949066934014222152e-01
-6.011007255107034819e-01
-6.116040150812585008e-01
-5.854340968837924430e-01
-6.093952086206197993e-01
-6.049616350676862986e-01
-6.118271422575811691e-01
-6.035496511898459371e-01
-6.106201918188761679e-01
-6.056141509472616757e-01
-5.971282869841745278e-01
-6.047825029175831757e-01
-5.959166039634391510e-01
-5.992886008284008525e-01
-6.079439604555474386e-01
-6.071265904029796712e-01
-6.021377345524576707e-01
-6.024669674957753296e-01
-6.055962158926166961e-01
-6.078620760238335752e-01
-6.028218122868242990e-01
-5.921583012188066375e-01
-6.014418565941248573e-01
-5.989668044050069362e-01
-5.987975636339033514e-01
-6.008305390426402770e-01
-6.090034505506805029e-01
-6.027557937723794224e-01
-6.038981093590285454e-01
-6.070088802315216636e-01
-5.976531666616897720e-01
-6.024791744047912623e-01
-6.017276678290696124e-01
-5.951784339704195848e-01
-6.015853216767157452e-01
-6.019003845137720354e-01
-6.081494432601000089e-01
-6.090399014653609111e-01
-6.066840630569696469e-01
-5.886848419291861312e-01
-5.947069801602405947e-01
-5.864858401539180255e-01
-6.005111940145754224e-01
-5.865034444116941081e-01
-5.970122955213086335e-01
-5.973885546653900924e-01
-6.043557097984264548e-01
-5.997970298305392856e-01
-6.092931492837152518e-01
-5.952390713172281966e-01
-5.943043039336693978e-01
-6.029815157396094527e-01
-5.950601103010266790e-01
-6.033791486125186232e-01
-5.947135113026056352e-01
-5.919315304126628874e-01
-6.109093473013015307e-01
-6.019403716046238806e-01
-5.967931386953138073e-01
-5.991638158483021392e-01
-5.962502872666411990e-01
-5.846619721520338597e-01
-5.887674859882705558e-01
-5.906828541323431159e-01
-5.926669747588095838e-01
-5.956262426615657191e-01
-5.865590597648724369e-01
-5.899210150672646868e-01
-5.938051901538561328e-01
-5.862144791439456437e-01
-5.917581235987762200e-01
-6.003945613139625159e-01
-6.074066243461344605e-01
-5.894037267355715093e-01
-5.938348239870910872e-01
-5.985582462801289916e-01
-5.958505758386243301e-01
-5.831319334545930211e-01
-5.960679630113973060e-01
-5.882351361960704850e-01
-5.955735883582417012e-01
-5.865218578483799572e-01
-6.032981107444527202e-01
-6.008474953598007540e-01
-5.967798379779456486e-01
-6.000508658373172599e-01
-5.997787282327311509e-01
-6.013238863343139951e-01
-6.083379586511807879e-01
-5.906445281000677339e-01
-6.015012858348917080e-01
-5.955675367538822984e-01
-6.004655914640031344e-01
-6.061657880974257173e-01
-5.991391759059033761e-01
-6.116145651469366840e-01
-6.069506930226831187e-01
-5.922075384145273347e-01
-5.977350633088003296e-01
-5.907187947465581956e-01
-5.948898913748859041e-01
-5.953061606506184766e-01
-5.937251563585084213e-01
-5.970019011135085929e-01
-5.879692871207732319e-01
-5.885523887576744606e-01
-5.928627634062748619e-01
-5.802393829679565185e-01
-5.845834794297715131e-01
-6.054024355178968531e-01
-5.954946960837191883e-01
-5.984501744951172819e-01
-6.055130020126266999e-01
-5.884557763748243797e-01
-5.940507925480006390e-01
-6.066745456381230639e-01
-5.872554706268092728e-01
-5.840336514603343687e-01
-5.965997366931123924e-01
-5.888869702555812324e-01
-5.914555801667052970e-01
-5.985695833541992972e-01
-6.081052383710818798e-01
-5.894665019019542651e-01
-5.828753435779532310e-01
-5.901229234260522150e-01
-5.970735162874298840e-01
-5.777258138024065071e-01
-5.930077997159481917e-01
-6.002050035777393155e-01
-5.960205523213635281e-01
-5.768221335074705802e-01
-5.927287108393125559e-01
-5.913150888321012655e-01
-5.834953422847992677e-01
-6.045469666620716387e-01
-5.933033501466602466e-01
-5.919939526828957854e-01
-5.972921787241198821e-01
-5.976929888074388186e-01
-5.914747935347290930e-01
-6.030588392273037446e-01
-5.876808594923279561e-01
-5.817688630449746601e-01
-5.810687584903346803e-01
-5.935474417965239669e-01
-5.889274084912150542e-01
-5.853849718317716277e-01
-5.922189109498283699e-01
-5.923715467640389143e-01
-5.927950968792972120e-01
-5.951679767305080304e-01
-5.923099868466676909e-01
-6.040695959320419028e-01
-6.112276595366197274e-01
-6.006005970082521905e-01
-5.728338131605770212e-01
-5.964388057881038208e-01
-6.018912600869279483e-01
-5.878979588302768455e-01
-5.697263529356886291e-01
-5.778424835967600481e-01
-5.854699929107622935e-01
-5.804334730578125656e-01
-5.840848159053664279e-01
-6.151602411961947237e-01
-5.759502833365750529e-01
-5.930368844745710355e-01
-5.879059246470532685e-01
-5.952657602812166937e-01
-5.985247003879479166e-01
-5.855613346809265263e-01
-5.936144464200483473e-01
-6.023022187525828297e-01
-5.783682912188732317e-01
-5.863948218519909883e-01
-5.855854586675206530e-01
-5.813774957788370168e-01
-5.944281073622632583e-01
-5.737065308279575282e-01
-5.799885759001992547e-01
-5.772708407062686620e-01
-5.963394329992953713e-01
-6.038290849356353629e-01
-5.958671978713221407e-01
-5.973811082673755601e-01
-6.037219444443153726e-01
-5.965591079260039731e-01
-5.946648942548846684e-01
-5.823027398476483540e-01
-5.829724428053177920e-01
-5.983335832804450583e-01
-5.798987587802055810e-01
-5.834972159504145939e-01
-5.864133525794308355e-01
-6.087555632767907010e-01
-5.934060925658486418e-01
-5.914113650836965164e-01
-5.881700299126286779e-01
-5.997131279254883651e-01
-6.023257515490925140e-01
-5.833954056619330419e-01
-5.865431970954790852e-01
-5.835889595107364158e-01
-5.958594084632098387e-01
-5.877511874918154300e-01
-5.757545986949766936e-01
-5.990374449438218285e-01
-5.842961103267595435e-01
-5.832665638527672058e-01
-5.928559621833159321e-01
-5.841224935440043620e-01
-5.952856619004296412e-01
-5.826997680607559627e-01
-5.837273356318837259e-01
-5.892093995564037234e-01
-5.899605698077768912e-01
-5.952145186217432382e-01
-5.841238564849073889e-01
-5.908774131440783783e-01
-5.895257325564993156e-01
-5.917300557198024169e-01
-5.885743781072365621e-01
-5.917762661663916735e-01
-5.893899101946710184e-01
-5.960254564942418787e-01
-5.859536865274145301e-01
-5.953475173020928990e-01
-5.868097493110842056e-01
-6.026370198612747142e-01
-5.884786038112097550e-01
-6.002161233841928345e-01
-5.846093766147122395e-01
-5.873654454019905380e-01
-5.853906400304211832e-01
-5.909598816931536103e-01
-5.867234195758886939e-01
-5.927700385463301469e-01
-5.841489823603498444e-01
-5.847535308524491882e-01
-5.888058029937704996e-01
-5.699442108731065382e-01
-5.773728327275540195e-01
-5.797882759158715649e-01
-5.733795953953078062e-01
-5.859511935691668061e-01
-5.916398789965031657e-01
-5.843373454850320226e-01
-5.742614819922720049e-01
-5.761825794189452399e-01
-5.794114258796139172e-01
-5.922601711822704784e-01
-5.935425009789589978e-01
-5.881488948116637694e-01
-5.871201076819819731e-01
-5.973425209922949009e-01
-5.834224476897484912e-01
-5.850819919841697692e-01
-5.855126094320222130e-01
-5.800747228979625802e-01
-5.910803095120424899e-01
-5.901112514184549962e-01
-5.786094863502269092e-01
-5.876873592884647168e-01
-5.989287865474434147e-01
-5.874922472476800106e-01
-5.922116309882818896e-01
-5.853333890130920647e-01
-5.660865800122121261e-01
-5.852167035184254740e-01
-6.053380383569806344e-01
-5.850508860753746987e-01
-5.979151349602360721e-01
-5.815151490354178998e-01
-5.760098678846989895e-01
-5.667236313264039094e-01
-5.966959374380828018e-01
-5.795437691897182830e-01
-5.670383488085065649e-01
-5.703847309701899349e-01
-5.842080216089445832e-01
-5.967180988846632061e-01
-6.008321035470117755e-01
-5.865072401393816026e-01
-5.957515511898281435e-01
-5.895137963993921648e-01
-5.850183868501168671e-01
-5.852553765772587901e-01
-5.825697292626118573e-01
-5.830646951300730851e-01
-5.853528902016611468e-01
-5.877942767558884674e-01
-5.903909469237689223e-01
-5.835846736175265281e-01
-5.742230858020648254e-01
-5.875333932819465366e-01
-5.782022876637966657e-01
-5.712735202929051237e-01
-5.917772117331543402e-01
-5.850133478651643459e-01
-5.789957814967090499e-01
-5.772871501197682775e-01
-5.731795384173468122e-01
-5.812408952948002749e-01
-5.851190015507301556e-01
-5.937688185396194918e-01
-5.842157282123240369e-01
-5.801822959956990378e-01
-5.917602702627451361e-01
-5.870557598216181727e-01
-5.858580742109824602e-01
-5.838879450042118169e-01
-5.863285893121665815e-01
-5.885266099462452827e-01
-5.782032247921673473e-01
-5.910276071671987097e-01
-5.924598437021181274e-01
-5.812250097637639001e-01
-5.846555423985042577e-01
-5.799648986651102511e-01
-5.861247822085664527e-01
-5.757852026326469863e-01
-6.005231902980967540e-01
-5.846026333600234937e-01
-5.753687124004066566e-01
-5.943326136127781156e-01
-5.859669137024803298e-01
-5.865132071000214165e-01
-5.641622563173727123e-01
-5.844837373469766728e-01
-5.763901310651236010e-01
-5.828316874064880526e-01
-5.873113510341858579e-01
-5.677971438305414731e-01
-5.784817974296943000e-01
-5.817288879999682472e-01
-5.908874264638197538e-01
-5.863807255124695583e-01
-5.780301036434447592e-01
-5.840313733882326330e-01
-5.882116089822201355e-01
-5.863667838746141614e-01
-5.810638183765137743e-01
-5.776136205751782882e-01
-5.862584441243464672e-01
-5.726762541087009328e-01
-5.873709860309613839e-01
-5.762868239003016146e-01
-5.859791075360183399e-01
-5.853909980984299821e-01
-5.825046263561596271e-01
-5.780878814883205763e-01
-5.742144305978886809e-01
-5.900921124435667409e-01
-5.823166038913114573e-01
-5.817921035167412658e-01
-5.991000414147100717e-01
-5.862943234351546407e-01
-5.909243739161343933e-01
-5.710623801570005043e-01
-5.732809930127379383e-01
-5.794294886871620420e-01
-5.690715395652512498e-01
-5.696582550410834722e-01
-5.834338218147985256e-01
-5.867126408081284605e-01
-5.783334486851710032e-01
-5.791743079906241931e-01
-5.861592540863098666e-01
-5.859260593880648571e-01
-5.796792424712515768e-01
-5.852496646890675835e-01
-5.825190026412465638e-01
-5.888412505451061651e-01
-5.706893009620404023e-01
-5.731377714956686908e-01
-5.669036982965929283e-01
-5.824854091733496775e-01
-5.751543677704664681e-01
-5.684088764230843527e-01
-5.896339895121169850e-01
-5.810175670542188087e-01
-5.782636353594897693e-01
-5.780026194848744137e-01
-5.802745125184640695e-01
-5.739721786654414792e-01
-5.691593450780914054e-01
-5.815933208441976809e-01
-5.721963571608429389e-01
-5.926087557849046838e-01
-5.786387882307203467e-01
-5.768985559561565779e-01
-5.620753111224704446e-01
-5.846746568052059168e-01
-5.830321410772780766e-01
-5.708789909465454837e-01
-5.745766719881267859e-01
-5.815994738806543607e-01
-5.754836897572057630e-01
-5.756760552240682838e-01
-5.884198243705431874e-01
-5.709273239704111269e-01
-5.831432942863636892e-01
-5.490080848668077440e-01
-5.840624710988651103e-01
-5.694275723184324400e-01
-5.752015338857130455e-01
-5.755581866326910934e-01
-5.862762764231987944e-01
-5.888914885272478195e-01
-5.924743639813968565e-01
-5.825422741672428018e-01
-5.724727872624547631e-01
-5.813152705493769279e-01
-5.778533427598595562e-01
-5.836336349290762726e-01
-5.779266592429941340e-01
-5.812536234489249498e-01
-5.870592508008035670e-01
-5.902069818873973972e-01
-5.817774550079799489e-01
-5.775268498822614394e-01
-5.772856595347640729e-01
-5.823240055833951434e-01
-5.814952116482686728e-01
-5.790777999217754379e-01
-5.810977168999429399e-01
-5.670323846452451910e-01
-5.816448169365291410e-01
-5.902333995105808473e-01
-5.558779650837096797e-01
-5.774992570406136672e-01
-5.859765535201537645e-01
-5.685179349425636408e-01
-5.735354651262398740e-01
-5.992784433704624325e-01
-5.769778145752533227e-01
-5.919602696381889295e-01
-5.847200912552578123e-01
-5.707435278296115744e-01
-5.682424493671907051e-01
-5.817047921984870307e-01
-5.851931923500693911e-01
-5.703310150087651520e-01
-5.757610864191744504e-01
-5.827284979257993935e-01
-5.790354629684497656e-01
-5.730997050760118228e-01
-5.738778494004275199e-01
-5.782086985889887121e-01
-5.675960297274154076e-01
-5.805091797685907329e-01
-5.825028602961206392e-01
-5.739050844909052707e-01
-5.732930270968930042e-01
-5.839770883804109580e-01
-5.751054157860620020e-01
-5.789802570788531444e-01
-5.909337788541588754e-01
-5.825505364744238967e-01
-5.820537112332426766e-01
-5.923724010904363180e-01
-5.779826816323856420e-01
-5.786689512583329531e-01
-5.706386339112357042e-01
-5.820280806825223197e-01
-5.659804831635536493e-01
-5.913664229907422687e-01
-5.757592558422208739e-01
-5.722851429862283457e-01
-5.822016549008282027e-01
-5.766407536006381562e-01
-5.763726300220539667e-01
-5.834212435099782601e-01
-5.731422564195722824e-01
-5.831017777409333025e-01
-5.893683126386856097e-01
-5.861314097761463060e-01
-5.839221245059755816e-01
-5.713815068326801860e-01
-5.801750109314749437e-01
-5.867069192292984070e-01
-5.757420055386875957e-01
-5.869521577550755875e-01
-5.735655922685741759e-01
-5.942642371522757205e-01
-5.892989572788891461e-01
-5.765868803666820419e-01
-5.747974120629990580e-01
-5.720564446115288249e-01
-5.809918805217346716e-01
-5.872903872887174082e-01
-5.890993531184902654e-01
-5.821813781635771790e-01
-5.736249937241184593e-01
-5.782184918855552969e-01
-5.679945028817188213e-01
-5.695632936561842996e-01
-5.687968288780091974e-01
-5.823584860962048859e-01
-5.759026140198855170e-01
-5.749362422158754704e-01
-5.764393107622007850e-01
-5.856720032874420667e-01
-5.844661133676958276e-01
-5.832791516719829650e-01
-5.718000705230206204e-01
-5.759659317731443684e-01
-5.651641842962981110e-01
-5.879507988426628806e-01
-5.790053923027236316e-01
-5.772914786241073459e-01
-5.905052760389402078e-01
-5.834020470971927885e-01
-5.783962244217086823e-01
-5.772365435291775260e-01
-5.790335937528390264e-01
-5.714196062774845597e-01
-5.846839916995559827e-01
-5.607795922764193808e-01
-5.892692366730178932e-01
-5.738312150761302188e-01
-5.757825078780307582e-01
-5.968885660124252368e-01
-5.775054061561464280e-01
-5.757992655374463142e-01
-5.812901300414652361e-01
-5.767485597987059842e-01
-5.845541054317191509e-01
-5.799130856701899539e-01
-5.825099111263685181e-01
-5.760301711300392924e-01
-5.696339928894840199e-01
-5.783451884795507425e-01
-5.719297465585415630e-01
-5.898077132521428734e-01
-5.751465423586855641e-01
-5.799782209666242139e-01
-5.944224201034814525e-01
-5.843042599739826093e-01
-5.782162669513348785e-01
-5.826830128072817416e-01
-5.881965377507152315e-01
-5.685447275498296538e-01
-5.726818517873095704e-01
-5.833735813880394083e-01
-5.781997091209127859e-01
-5.818519705216438354e-01
-5.749026584110223936e-01
-5.683991732235466054e-01
-5.780259035538368728e-01
-5.785286580242172683e-01
-5.850439199329318107e-01
-5.788951233295174248e-01
-5.696868824938909892e-01
-5.671267074976147349e-01
-5.657513598549579470e-01
-5.779186898679826712e-01
-5.815134771106189593e-01
-5.733238356969050376e-01
-5.688707521121820765e-01
-5.771687130457439086e-01
-5.708946582463790831e-01
-5.764011546437407540e-01
-5.925261527559757546e-01
-5.732187658719964940e-01
-5.722764489557086165e-01
-5.832747820819054185e-01
-5.871273238445793297e-01
-5.741574419852921718e-01
-5.757142549293710054e-01
-5.553860786656856785e-01
-5.760853703839520223e-01
-5.710928186644468330e-01
-5.838739760894468001e-01
-5.677487559729388344e-01
-5.688345351172905406e-01
-5.740602662992850824e-01
-5.698097277303550978e-01
-5.771506492589006942e-01
-5.761488081977904629e-01
-5.695423199809552806e-01
-5.775702896752995530e-01
-5.769905555502656824e-01
-5.743502298768202730e-01
-5.704478715956540213e-01
-5.707834766775341517e-01
-5.720495417552164952e-01
-5.693114663739833325e-01
-5.831648157879301131e-01
-5.818844380877963296e-01
-5.810491367143358898e-01
-5.862572208279480668e-01
-5.645273425889738572e-01
-5.699057915125539386e-01
-5.840101908587329582e-01
-5.708890702025597452e-01
-5.642903207291620760e-01
-5.705736151188043337e-01
-5.900224029566131234e-01
-5.642187034275277790e-01
-5.647249835812903074e-01
-5.696356326255436198e-01
-5.757184010539849739e-01
-5.814935671018912622e-01
-5.617359609240036855e-01
-5.710277251298272461e-01
-5.699197178277308762e-01
-5.710924009078017782e-01
-5.756400162863850589e-01
-5.622846394846068296e-01
-5.633311369160048931e-01
-5.684327661630775852e-01
-5.797772153898983483e-01
-5.764464012402232829e-01
-5.708114378318411841e-01
-5.629624203304612884e-01
-5.881683612824506469e-01
-5.679500308745930592e-01
-5.512685425874883638e-01
-5.784476721545881439e-01
-5.722888237643786180e-01
-5.697387759976997312e-01
-5.804072222820785276e-01
-5.693121198536126304e-01
-5.805492142921535592e-01
-5.894851478076640339e-01
-5.615230853287269674e-01
-5.779580537517905459e-01
-5.721898668524187936e-01
-5.868974025357116542e-01
-5.806529765514309993e-01
-5.804993738641810452e-01
-5.723545888538581483e-01
-5.837324096292777487e-01
-5.781406574239189577e-01
-5.680402044725809674e-01
-5.761387455794515500e-01
-5.863689671632918987e-01
-5.692422671887078511e-01
-5.837801686564489945e-01
-5.789937264338749223e-01
-5.742006847159670802e-01
-5.665171762545323508e-01
-5.851299772701117341e-01
-5.777752441306414077e-01
-5.811353350018118036e-01
-5.716212087432744893e-01
-5.840870977723008339e-01
-5.729299778746456129e-01
-5.810815238972506513e-01
-5.778468626930891583e-01
-5.749478535969708703e-01
-5.792641233301238923e-01
-5.775449748878556111e-01
-5.932174226874545875e-01
-5.804294097193914981e-01
-5.777855888078029523e-01
-5.757236071965347035e-01
-5.689281151402496572e-01
-5.739835399657216009e-01
-5.799775972224929799e-01
-5.894598894395151056e-01
-5.814922152043218162e-01
-5.583674492768032627e-01
-5.688496462587211422e-01
-5.701532216055512636e-01
-5.710020282275938275e-01
-5.840583139146906522e-01
-5.687804347821452389e-01
-5.576457330655002487e-01
-5.765691173489204679e-01
-5.498419827558180817e-01
-5.685640490002992209e-01
-5.662359741903263410e-01
-5.624399296293882689e-01
-5.640699596950840000e-01
-5.851744302052013236e-01
-5.765129732225338088e-01
-5.751185730701136034e-01
-5.844689719317688326e-01
-5.827876712539437065e-01
-5.783716518845005705e-01
-5.812968408562246836e-01
-5.676687273300317083e-01
-5.643809284607304022e-01
-5.671794646960786057e-01
-5.695823127412225073e-01
-5.745624435457477031e-01
-5.791033543863681743e-01
-5.588912330296587072e-01
-5.906208050826726730e-01
-5.710850877730297981e-01
-5.785731134141335330e-01
-5.777612312620563628e-01
-5.692051278174210527e-01
-5.717634387570189602e-01
-5.729485371647986547e-01
-5.646277133379065116e-01
-5.779557383343443266e-01
-5.744491035094174691e-01
-5.667903881499787300e-01
-5.568009693840745289e-01
-5.689169593713634399e-01
-5.726536206071497492e-01
-5.647456697318993246e-01
-5.798448599307164386e-01
-5.762084426660634140e-01
-5.825484075760027913e-01
-5.782057230927615255e-01
-5.905435773977879554e-01
-5.693876004937266089e-01
-5.645534124568430956e-01
-5.665654911955744222e-01
-5.801417189247288775e-01
-5.663411511739743220e-01
-5.758889923373798903e-01
-5.606445830760493632e-01
-5.764698260747901370e-01
-5.899783902531915425e-01
-5.764665770586390181e-01
-5.853024205681430781e-01
-5.858729032035910889e-01
-5.853219251944332679e-01
-5.834599914773908047e-01
-5.823525045037761805e-01
-5.749940398635574601e-01
-5.712559547613808020e-01
-5.627923721934420254e-01
-5.583084130560607150e-01
-5.717036267776560710e-01
-5.702674199589796711e-01
-5.657931939526932297e-01
-5.766859608986637520e-01
-5.701057950838008814e-01
-5.658535725835270869e-01
-5.876903368168113762e-01
-5.569959137688770268e-01
-5.713326091638237791e-01
-5.741634522649876615e-01
-5.846324198020347307e-01
-5.665114175037364586e-01
-5.781444511673081710e-01
-5.694747596689763158e-01
-5.816027017480641659e-01
-5.839213468127828488e-01
-5.596076713619648757e-01
-5.831940398554661398e-01
-5.682743334588118422e-01
-5.835208624348059425e-01
-5.742745560414749262e-01
-5.765905365521357684e-01
-5.648326449688527706e-01
-5.424732861176000398e-01
-5.805254643373229939e-01
-5.781135428064678727e-01
-5.799967106804647665e-01
-5.773174552453697039e-01
-5.747855495837466133e-01
-5.558431132580796685e-01
-5.717907074025160297e-01
-5.734453751497107232e-01
-5.682844219739984215e-01
-5.758171478477838168e-01
-5.706197300313353704e-01
-5.629816271580598830e-01
-5.736074210102795057e-01
-5.795176686890692874e-01
-5.718748736573560087e-01
-5.725560942980094659e-01
-5.685167987759564001e-01
-5.640613184142186931e-01
-5.749841001356656989e-01
-5.846106896291702881e-01
-5.686411794491567084e-01
-5.571981650150701348e-01
-5.765766649881001182e-01
-5.842124046925429859e-01
-5.532542301739584722e-01
-5.657386642270882948e-01
-5.693240503759130489e-01
-5.751373140495306124e-01
-5.689905204885994383e-01
-5.652178317815402808e-01
-5.794169154812556233e-01
-5.715108366174208587e-01
-5.843801117389247901e-01
-5.696742722257126523e-01
-5.612084472080143271e-01
-5.567207522135987352e-01
-5.778738461266277326e-01
-5.640474400260596655e-01
-5.722222063824002891e-01
-5.730914673907199219e-01
-5.752739954172498837e-01
-5.628072948895486149e-01
-5.718554783362186367e-01
-5.671993704497275690e-01
-5.664899895455342005e-01
-5.773265898658900275e-01
-5.650448229627589303e-01
-5.624253658793878508e-01
-5.708933469312325037e-01
-5.772686954474968157e-01
-5.711012626773052103e-01
-5.609623902636259318e-01
-5.756447363604200174e-01
-5.752815528725720995e-01
-5.744820837455794083e-01
-5.696496686047743951e-01
-5.762128442023251029e-01
-5.731659854338900795e-01
-5.801413691137973228e-01
-5.628863786557133375e-01
-5.790613358429914648e-01
-5.582208744512076048e-01
-5.796367045568320275e-01
-5.698114033722779803e-01
-5.836507275650262283e-01
-5.768013831953340276e-01
-5.793396475341134888e-01
-5.775974265985714950e-01
-5.791361323962399554e-01
-5.707100369702793330e-01
-5.718300760218997247e-01
-5.678346803665819120e-01
-5.807080212089710258e-01
-5.843633517639621466e-01
-5.551387952440887119e-01
-5.735114162923324876e-01
-5.728681723913143786e-01
-5.733515306603795825e-01
-5.738523876893308895e-01
-5.664959606793247282e-01
-5.513220880619389419e-01
-5.603798716811569935e-01
-5.741349504000134996e-01
-5.707856582832624426e-01
-5.599760394087172077e-01
-5.741595161632815358e-01
-5.864191248551549052e-01
-5.697401453464081555e-01
-5.738664465040218543e-01
-5.602758970459161825e-01
-5.817745395551358056e-01
-5.769149485838535041e-01
-5.725057962280695190e-01
-5.729266872279602518e-01
-5.639282080295742183e-01
-5.618178405744290727e-01
-5.876246589842178958e-01
-5.777526256648040093e-01
-5.863211599603986857e-01
-5.868048180609410913e-01
-5.634319198564936571e-01
-5.776823525065910570e-01
-5.725515365728373052e-01
-5.680592331494276337e-01
-5.803878369843248342e-01
-5.709141837682798482e-01
-5.712477571350468297e-01
-5.645754641197463508e-01
-5.713207440972185580e-01
-5.606765116315097774e-01
-5.736070645822433089e-01
-5.616453425628353813e-01
-5.708281493885267732e-01
-5.849607216184224967e-01
-5.798068689557981381e-01
-5.933498875435981867e-01
-5.783477513999613073e-01
-5.836899636446858386e-01
-5.668174199568325466e-01
-5.673993702304196418e-01
-5.962624665469620222e-01
-5.645634904294600798e-01
-5.640356750898447569e-01
-5.833697655300384977e-01
-5.611338563202076246e-01
-5.687748806394024026e-01
-5.663593929647651182e-01
-5.707184751409930534e-01
-5.727312871870491318e-01
-5.629709809030580825e-01
-5.653021669066404797e-01
-5.771086000079469480e-01
-5.790606026190605604e-01
-5.634467314975597496e-01
-5.847337346507144318e-01
-5.721382061993478541e-01
-5.703593127624606574e-01
-5.807114844170728762e-01
-5.768855486383169806e-01
-5.702555133823388189e-01
-5.704679874270477402e-01
-5.515041449484179292e-01
-5.759213277801202846e-01
-5.687488236243847251e-01
-5.627788930583308424e-01
-5.595218743957721674e-01
-5.556667891648170432e-01
-5.751890637612686596e-01
-5.691343164534445886e-01
-5.692970672337109850e-01
-5.763787051714752696e-01
-5.673429074794114069e-01
-5.646346057048730049e-01
-5.548563126785072130e-01
-5.654548979950828613e-01
-5.620141286900814936e-01
-5.771374443262193843e-01
-5.721029619778446040e-01
-5.725844454864783550e-01
-5.834774324871181417e-01
-5.521588637913867892e-01
-5.693507153296821777e-01
-5.634776604098461483e-01
-5.683294733412633803e-01
-5.727181318424543477e-01
-5.762225857219682723e-01
-5.681791653990797553e-01
-5.791782085412873204e-01
-5.688958237327427225e-01
-5.652204446573364516e-01
-5.573787833354262311e-01
-5.596209166876429109e-01
-5.699120092152106798e-01
-5.852469433740327132e-01
-5.688456487698703157e-01
-5.787204599429782714e-01
-5.672306596427809655e-01
-5.671972341284374775e-01
-5.805080610429950161e-01
-5.741211525436089591e-01
-5.817341287199279121e-01
-5.831756531993100845e-01
-5.773388020758187800e-01
-5.531304951648794432e-01
-5.726023067859220550e-01
-5.739829884379938907e-01
-5.745513969141216037e-01
-5.657107132001277794e-01
-5.732237159478406063e-01
-5.696289194610797413e-01
-5.671440047931550765e-01
-5.753076050787140350e-01
-5.724238145912203812e-01
-5.591455963485372216e-01
-5.532717653752489140e-01
-5.653733198430158646e-01
-5.785281285474376256e-01
-5.733491906465150167e-01
-5.621406000877122722e-01
-5.716107645107693092e-01
-5.715593646444230291e-01
-5.589825078980714679e-01
-5.641385326411619827e-01
-5.694557399811073228e-01
-5.610529810408204643e-01
-5.789547604474396536e-01
-5.612371379694253148e-01
-5.714489005304113078e-01
-5.642940772336928479e-01
-5.698481287116341498e-01
-5.770656640117068914e-01
-5.609248012558030183e-01
-5.609109375589843571e-01
-5.689553563693694471e-01
-5.563356129272190032e-01
-5.585920769996003399e-01
-5.768447585792166876e-01
-5.497244025798309064e-01
-5.751519293400659816e-01
-5.784164124527741979e-01
-5.716972990614332950e-01
-5.680182993509695910e-01
-5.709525332836002942e-01
-5.620117546248029061e-01
-5.827178312453130671e-01
-5.629556516557376877e-01
-5.586010834921147916e-01
-5.665427814103096704e-01
-5.729089563496931881e-01
-5.716273748695295254e-01
-5.646092800848827586e-01
-5.827486265075474403e-01
-5.746034656328329326e-01
-5.800238209277590595e-01
-5.674735717833550019e-01
-5.894662007810067550e-01
-5.718208161462574601e-01
-5.653180480279378362e-01
-5.677748337805059720e-01
-5.764077446446498332e-01
-5.663927315663075390e-01
-5.745980004541817454e-01
-5.788866766386679963e-01
-5.686283001013572314e-01
-5.703078315220622141e-01
-5.690665537623968984e-01
-5.721657509568933708e-01
-5.595763128496609173e-01
-5.634756561001994513e-01
-5.612396043748687502e-01
-5.824133241695175212e-01
-5.887116070488629394e-01
-5.657585895488401739e-01
-5.600212862517193191e-01
-5.704978572234218337e-01
-5.494972813106928644e-01
-5.580599159178005753e-01
-5.634403549491897589e-01
-5.612300630135116375e-01
-5.838813548488575034e-01
-5.636654376498386743e-01
-5.565665388460830920e-01
-5.666443864339458791e-01
-5.515084810331972731e-01
-5.769150754829706074e-01
-5.768577486777375363e-01
-5.561576834013188808e-01
-5.596543623624143926e-01
-5.560706121364207277e-01
-5.695912303513510633e-01
-5.525690000316410000e-01
-5.686771529379339718e-01
-5.642932931465822755e-01
-5.743967713862472291e-01
-5.596695757757828016e-01
-5.725980449170813280e-01
-5.591278618461594796e-01
-5.696854564870249549e-01
-5.625969234185640433e-01
-5.763033964202299853e-01
-5.757976185524733559e-01
-5.753127452119083385e-01
-5.726325268473505536e-01
-5.736664452212177912e-01
-5.601658984566771915e-01
-5.734463968222479613e-01
-5.707849709536638727e-01
-5.734806771063780673e-01
-5.701696996854332955e-01
-5.720526921452442348e-01
-5.688116918282857259e-01
-5.776035056079122931e-01
-5.658682620486574777e-01
-5.733456731283734786e-01
-5.710004418317380370e-01
-5.835930517638997506e-01
-5.615675799030397375e-01
-5.529934807825251930e-01
-5.827609126480177704e-01
-5.659540474863820059e-01
-5.584123512421148572e-01
-5.588363463468266623e-01
-5.811981731117146222e-01
-5.594328319234667113e-01
-5.720901769717425811e-01
-5.785247834213430584e-01
-5.765528053493085281e-01
-5.766053991400071910e-01
-5.649738927775755926e-01
-5.654026836022358893e-01
-5.757289972553314428e-01
-5.837716016047591605e-01
-5.584239277255331757e-01
-5.847524152575357403e-01
-5.755561003440279322e-01
-5.607578194705363783e-01
-5.690226837210122790e-01
-5.644985588578101954e-01
-5.581903821392497633e-01
-5.664630892698212516e-01
-5.609918839071696972e-01
-5.643883792625876694e-01
-5.756876786075282304e-01
-5.640238542825527501e-01
-5.615009709060829746e-01
-5.697486173659846997e-01
-5.732526956900541037e-01
-5.592416970214117988e-01
-5.713396685731513269e-01
-5.691899570452603196e-01
-5.647176013329650024e-01
-5.621606094719102664e-01
-5.598264340471712508e-01
-5.600774938578265694e-01
-5.608741215046942896e-01
-5.487144127709164820e-01
-5.747842099977300556e-01
-5.667635578983967193e-01
-5.640799372496099195e-01
-5.743887298017918974e-01
-5.691990551582588598e-01
-5.707790725560095701e-01
-5.744247719837769495e-01
-5.729763110939291026e-01
-5.585632654200717306e-01
-5.753847568128410694e-01
-5.704044752920041095e-01
-5.756723945563124722e-01
-5.714298086230276130e-01
-5.698636648560413409e-01
-5.666683481653796983e-01
-5.727542211018668006e-01
-5.529202303641717053e-01
-5.653831894383182233e-01
-5.626570123510946653e-01
-5.761147059071958232e-01
-5.663828770444627736e-01
-5.588667813141166008e-01
-5.754917768462124439e-01
-5.699545584396670250e-01
-5.733529262573777707e-01
-5.530872087250584546e-01
-5.686835253496189679e-01
-5.566559358594115325e-01
-5.662509837610067986e-01
-5.615859773290743373e-01
-5.689766288995674604e-01
-5.423236368925632434e-01
-5.701690566742851907e-01
-5.564037653986781962e-01
-5.742881175884232414e-01
-5.744285639725754677e-01
-5.740048927206413687e-01
-5.619527961930335103e-01
-5.602892264492158603e-01
-5.638826361955737720e-01
-5.751090412641663985e-01
-5.751404378798894435e-01
-5.704292557454488932e-01
-5.668725040159086070e-01
-5.648243663311400820e-01
-5.581971140648607221e-01
-5.587318336953794873e-01
-5.490095469211371260e-01
-5.666643409602014625e-01
-5.604498809528807302e-01
-5.613212867776173898e-01
-5.760561186293220448e-01
-5.576518505235820156e-01
-5.656561191481948025e-01
-5.667018461267625540e-01
-5.585645252811974881e-01
-5.633614208115235167e-01
-5.801233831990144640e-01
-5.771378881836093377e-01
-5.550653813345705068e-01
-5.585922141131908214e-01
-5.665901227343843605e-01
-5.654561823438547519e-01
-5.799252729709815091e-01
-5.743914148778528350e-01
-5.404915221772222944e-01
-5.546572819667232590e-01
-5.586842345166418422e-01
-5.480463032985645189e-01
-5.727780115777817427e-01
-5.658707460760288299e-01
-5.680097137107187333e-01
-5.701101603505021043e-01
-5.709197553229405919e-01
-5.592483598009729828e-01
-5.537625273613173693e-01
-5.663031907204177928e-01
-5.686167692488477421e-01
-5.559638174433922941e-01
-5.690335859669714003e-01
-5.657903918416555822e-01
-5.586262148309864006e-01
-5.642733277391367430e-01
-5.627023537597621861e-01
-5.651453562053457835e-01
-5.691047217896845201e-01
-5.706153338510850936e-01
-5.601601210846931522e-01
-5.736926166979565700e-01
-5.611657559995166800e-01
-5.839797693561662451e-01
-5.648323160734165516e-01
-5.550954216836304633e-01
-5.590831413379209192e-01
-5.491467913181468097e-01
-5.470596344044602599e-01
-5.503497707342484002e-01
-5.630641604500394859e-01
-5.547197758116678701e-01
-5.655927434443326351e-01
-5.913480315130691389e-01
-5.692995138931775667e-01
-5.583737575984648593e-01
-5.618388058523418049e-01
-5.700164570353408733e-01
-5.715395426764541265e-01
-5.726060521903857392e-01
-5.575675998677467327e-01
-5.740516226904570640e-01
-5.689722500135449001e-01
-5.646407069407943791e-01
-5.535680390202212253e-01
-5.398181585939344496e-01
-5.741600669481119468e-01
-5.394222059162663285e-01
-5.696430480747844971e-01
-5.732492952996570690e-01
-5.535499280605100658e-01
-5.608370247347582715e-01
-5.704209032417038028e-01
-5.592335707294688874e-01
-5.663052390171444683e-01
-5.402887498361119700e-01
-5.678758189907517906e-01
-5.648895945335772328e-01
-5.625180782449143990e-01
-5.644459873941156669e-01
-5.646710833873440638e-01
-5.682410547553038427e-01
-5.631274264272230212e-01
-5.420019665194667491e-01
-5.724467831136690332e-01
-5.661911613380609110e-01
-5.632494291064440439e-01
-5.642639031742207045e-01
-5.682735076210436720e-01
-5.730244585843051741e-01
-5.556238054982658436e-01
-5.632589164056228670e-01
-5.712474435452274957e-01
-5.660613840608476055e-01
-5.636101166399503093e-01
-5.616210221067080566e-01
-5.675668334332790721e-01
-5.653492707314233812e-01
-5.627371836116641379e-01
-5.647791487082214346e-01
-5.639266721228866075e-01
-5.693437153996423472e-01
-5.671120831081273295e-01
-5.716123196009752494e-01
-5.608373337785500512e-01
-5.620746941868288715e-01
-5.471393737181925454e-01
-5.716051420554708606e-01
-5.597739185360944836e-01
-5.470674370752803828e-01
-5.527305267357609520e-01
-5.641530075907863484e-01
-5.547363765306811967e-01
-5.595240412864821433e-01
-5.743550942944186666e-01
-5.604910946417194229e-01
-5.554116156200837873e-01
-5.740248574243759228e-01
-5.641653649434368312e-01
-5.541873746367442788e-01
-5.539129205885118257e-01
-5.753540390534425120e-01
-5.767040758081632967e-01
-5.584208988975761789e-01
-5.649436837804684419e-01
-5.692600585480972475e-01
-5.589670556509076516e-01
-5.620720385955447762e-01
-5.635066619549666811e-01
-5.619848136110713321e-01
-5.676162264580723038e-01
-5.469649882650235995e-01
-5.539298514322661404e-01
-5.504144692605689171e-01
-5.505146644462308725e-01
-5.720273151676205092e-01
-5.435465835133467261e-01
-5.690102745759398895e-01
-5.675045082665943763e-01
-5.609025705924990390e-01
-5.605118490638876239e-01
-5.743625519375765709e-01
-5.513302855789505852e-01
-5.490877360640504801e-01
-5.695268014602710149e-01
-5.595411874090963078e-01
-5.534462839466349759e-01
-5.465288381779056515e-01
-5.697633977887663903e-01
-5.648608111912969409e-01
-5.703445743470434426e-01
-5.621216980449076361e-01
-5.671352889100000905e-01
-5.723159193295594971e-01
-5.577210831584897832e-01
-5.678108888622048767e-01
-5.448447233774180720e-01
-5.630496015505426222e-01
-5.500800793043847392e-01
-5.682152768851279623e-01
-5.578384714205117945e-01
-5.648964271307004292e-01
-5.562236527118715745e-01
-5.676076144130597356e-01
-5.705823454854973553e-01
-5.704211706812172267e-01
-5.625040396760223604e-01
-5.501895278196047290e-01
-5.527893134103292194e-01
-5.637217129984908315e-01
-5.517936825355727049e-01
-5.509217923075335754e-01
-5.676045167068718422e-01
-5.640032246781999659e-01
-5.505933329153873679e-01
-5.577297563976491013e-01
-5.771506524955516415e-01
-5.655814085659470747e-01
-5.560320616034607477e-01
-5.516835401058381994e-01
-5.675066959987571380e-01
-5.512083691277868125e-01
-5.630361956944485158e-01
-5.761995102483057352e-01
-5.720691921121257018e-01
-5.562856153958608552e-01
-5.720186829214779500e-01
-5.657574775684679480e-01
-5.637890408556616162e-01
-5.695259330722006741e-01
-5.596214397749295077e-01
-5.528446276914453783e-01
-5.600009236645659971e-01
-5.670678256819516871e-01
-5.693487571318969209e-01
-5.699122279272400560e-01
-5.566757546085940866e-01
-5.532197928665321118e-01
-5.842311543464411283e-01
-5.714502314635296898e-01
-5.599389633756937101e-01
-5.510637890469257671e-01
-5.650463429121368453e-01
-5.723060861704076796e-01
-5.537529802956648872e-01
-5.552058528213444921e-01
-5.553911397376338765e-01
-5.590832981878917085e-01
-5.671437207932119584e-01
-5.643157786398503850e-01
-5.549549784133691599e-01
-5.589575636601944453e-01
-5.670899839959395727e-01
-5.564084839670686566e-01
-5.693478450434745763e-01
-5.461579180945287382e-01
-5.474877596913243494e-01
-5.587487456234898620e-01
-5.567322473206419708e-01
-5.527916485822326198e-01
-5.616362829856067496e-01
-5.742863646450977466e-01
-5.709044269689717011e-01
-5.735608975708760271e-01
-5.543442390074783122e-01
-5.580100309346851528e-01
-5.661580822674920910e-01
-5.727980174330955521e-01
-5.536222664787660008e-01
-5.733040656576926519e-01
-5.658360842625425047e-01
-5.633475112887764702e-01
-5.578311570686548260e-01
-5.367417155741519563e-01
-5.722335458974219247e-01
-5.553178087565322496e-01
-5.509461568815767762e-01
-5.528009684832706494e-01
-5.612192221834522154e-01
-5.468913499060334971e-01
-5.538582014513522278e-01
-5.479104150322499089e-01
-5.620162455453570072e-01
-5.563326516937684429e-01
-5.546989729081195364e-01
-5.715527257699366537e-01
-5.680509048616249057e-01
-5.545565915639493193e-01
-5.561080498385946314e-01
-5.622637418982934232e-01
-5.455292330604317730e-01
-5.685364811751372205e-01
-5.633906277094482551e-01
-5.696513535660909788e-01
-5.679892849962019374e-01
-5.652975351550644234e-01
-5.537556932100251572e-01
-5.682993954431785344e-01
-5.441591750007264139e-01
-5.519962583764530528e-01
-5.601473247272686917e-01
-5.615532865537455898e-01
-5.528912696205542376e-01
-5.425244966154529891e-01
-5.527716555039090540e-01
-5.539911669065774591e-01
-5.566041980464482286e-01
-5.679573068544878645e-01
-5.645801855166303618e-01
-5.537811287206819699e-01
-5.668118272210267428e-01
-5.588201069805163179e-01
-5.755967522604565900e-01
-5.622353935391285473e-01
-5.647202190870554972e-01
-5.576154988598102102e-01
-5.557976027688497078e-01
-5.627111191995273209e-01
-5.665627313389459685e-01
-5.653126904725727098e-01
-5.585770714793814040e-01
-5.677409239870532254e-01
-5.602372331960947527e-01
-5.601490422983675943e-01
-5.524850271573171767e-01
-5.598115618739103461e-01
-5.585438794764481241e-01
-5.674130920476780915e-01
-5.596260732694211537e-01
-5.725888835224884899e-01
-5.615599099762869084e-01
-5.719234910864369192e-01
-5.714553804948845350e-01
-5.576173696430137827e-01
-5.562426332756162939e-01
-5.636446162493171652e-01
-5.626623934047123576e-01
-5.590209571598943050e-01
-5.545893750942481049e-01
-5.434497179408965817e-01
-5.521945804492360832e-01
-5.605188623777335177e-01
-5.598885843173128096e-01
-5.524319020360799470e-01
-5.643762758940414903e-01
-5.586453120158769714e-01
-5.678051600097699936e-01
-5.571162140496552784e-01
-5.654856234662883896e-01
-5.539710943924505138e-01
-5.639734343186737497e-01
-5.642605445592232538e-01
-5.409621671650375330e-01
-5.611079161452456887e-01
-5.555591882502681766e-01
-5.502071322619803695e-01
-5.754444795485940123e-01
-5.559116040830693883e-01
-5.566937347350110477e-01
-5.563915946637919552e-01
-5.407280803118974521e-01
-5.507308398224756152e-01
-5.528458175819637166e-01
-5.753065368087205700e-01
-5.553079217837114667e-01
-5.579891865670872919e-01
-5.564042544976444127e-01
-5.467404007210112660e-01
-5.558729579830723466e-01
-5.542526708699578863e-01
-5.553979994662060493e-01
-5.549605725015716029e-01
-5.574015134851770803e-01
-5.520559247086792576e-01
-5.378626853663518448e-01
-5.672304280419553368e-01
-5.415605062811630344e-01
-5.574326570309487971e-01
-5.690527636541120593e-01
-5.526249019622191394e-01
-5.487894507327251148e-01
-5.535600419289860019e-01
-5.538451690509582637e-01
-5.487729912992873604e-01
-5.612847537601238779e-01
-5.606333516269300654e-01
-5.502509969794492362e-01
-5.417624075830762553e-01
-5.536677548272304072e-01
-5.623399078299099463e-01
-5.587277033216769828e-01
-5.583518852003932498e-01
-5.626667421804150138e-01
-5.682617977538607645e-01
-5.671507736305596570e-01
-5.419240126752932207e-01
-5.586398871995719162e-01
-5.543378601210920964e-01
-5.530783849786009565e-01
-5.669143164431418302e-01
-5.565076177673031754e-01
-5.661067739880287775e-01
-5.598348011132947555e-01
-5.540001621409968990e-01
-5.641373819517605526e-01
-5.624172675153471523e-01
-5.539250556628190214e-01
-5.486136676089732322e-01
-5.469931064961280898e-01
-5.583936510735052483e-01
-5.659354796583713210e-01
-5.409237485285197655e-01
-5.440571559681353087e-01
-5.632021463650553894e-01
-5.524179942414391142e-01
-5.409488273396394487e-01
-5.536681236901312975e-01
-5.632686419300634295e-01
-5.617069988103476907e-01
-5.564545385884387407e-01
-5.547018015173231786e-01
-5.545571594051937891e-01
-5.382824050605379274e-01
-5.521055537924063339e-01
-5.419801857809585233e-01
-5.601137874197992250e-01
-5.588323840607642978e-01
-5.505450538972395114e-01
-5.488766726382221517e-01
-5.615238035911120917e-01
-5.560547074394752709e-01
-5.682939748951466585e-01
-5.341344562981515942e-01
-5.596011908309550531e-01
-5.548548268472758282e-01
-5.477538674153625831e-01
-5.420721272200752505e-01
-5.544018539310189286e-01
-5.531820932368795019e-01
-5.459993046270366079e-01
-5.605202156869530938e-01
-5.495978836071093721e-01
-5.324616299078264170e-01
-5.557264270217696644e-01
-5.527885382118418178e-01
-5.442519144818651622e-01
-5.534894116538909836e-01
-5.596545395818206536e-01
-5.581801685622855835e-01
-5.516704383524730915e-01
-5.415266849299152918e-01
-5.519632724619478736e-01
-5.535319440168624539e-01
-5.598657906300849030e-01
-5.609391499180329532e-01
-5.523359343255084264e-01
-5.615673580709661383e-01
-5.621065733454972957e-01
-5.672511643961279937e-01
-5.430084357380133842e-01
-5.454370098672063349e-01
-5.511218222900646779e-01
-5.619590541473723500e-01
-5.435938991648001650e-01
-5.514417674288257798e-01
-5.575347049237679986e-01
-5.527396595963423032e-01
-5.616431939126715900e-01
-5.682529898897334952e-01
-5.502442535282263680e-01
-5.617604129443327654e-01
-5.387335241746142867e-01
-5.500566895225975639e-01
-5.505301090057523883e-01
-5.483389825881388457e-01
-5.410802217816815807e-01
-5.466017894343642158e-01
-5.490149948289040349e-01
-5.465022473028675609e-01
-5.494033312831178018e-01
-5.554171287287078540e-01
-5.582056701489974682e-01
-5.502100462529493363e-01
-5.468976789017070406e-01
-5.558760654400560774e-01
-5.568964553802355777e-01
-5.578281699698748319e-01
-5.508963998012406105e-01
-5.372751192527065456e-01
-5.480962102751878451e-01
-5.409364924833193200e-01
-5.450359122530603617e-01
-5.438222052240921922e-01
-5.532041406031107389e-01
-5.541967839921668748e-01
-5.427907488863255026e-01
-5.394851255509416355e-01
-5.511114513517254565e-01
-5.493337573090120163e-01
-5.612394502371771399e-01
-5.658440534438846647e-01
-5.527083217527357650e-01
-5.685702105580334731e-01
-5.492399992391752139e-01
-5.539123239987808756e-01
-5.577745997347471896e-01
-5.611577254701567430e-01
-5.407630249545822831e-01
-5.434666392444462701e-01
-5.469822536950854630e-01
-5.415385839903896770e-01
-5.352336644860135051e-01
-5.392537893252407066e-01
-5.402414715627585906e-01
-5.595269575020158648e-01
-5.438175546874144395e-01
-5.478102646098841344e-01
-5.459412621822942180e-01
-5.545579704033735124e-01
-5.513077328813030809e-01
-5.434531543749260285e-01
-5.467387986298162250e-01
-5.370179956784931763e-01
-5.583146125371667434e-01
-5.478621514654110625e-01
-5.565912062489338785e-01
-5.498389405674455332e-01
-5.543597056422875369e-01
-5.392454085673084041e-01
-5.456733096622350399e-01
-5.537127199369979991e-01
-5.469608166204964483e-01
-5.439261077586625692e-01
-5.459387776469688536e-01
-5.494571619418354702e-01
-5.411295484286259283e-01
-5.480748549481904153e-01
-5.481589021209372081e-01
-5.422333166550343808e-01
-5.572057752491215155e-01
-5.521996797066417439e-01
-5.568119475815396235e-01
-5.619202608295783552e-01
-5.475029396206370080e-01
-5.347545354533445039e-01
-5.472899824766583876e-01
-5.450178742558268175e-01
-5.608911018129725257e-01
-5.398356425334439601e-01
-5.378298272088005705e-01
-5.597797753025262057e-01
-5.378484822693807565e-01
-5.473383008814317607e-01
-5.358742891729374458e-01
-5.616990397055776629e-01
-5.584439951250939060e-01
-5.447740229538795553e-01
-5.566176973726936206e-01
-5.446375449431875015e-01
-5.449576931748976172e-01
-5.511680940072274382e-01
-5.559895957146947509e-01
-5.394259971969046497e-01
-5.455329356956239995e-01
-5.549377744802856949e-01
-5.548433510764091414e-01
-5.291322769384656510e-01
-5.455910044949190407e-01
-5.436604762497047050e-01
-5.497738173391423233e-01
-5.664051006438597380e-01
-5.360624321331022291e-01
-5.577793799007380038e-01
-5.488386637091358100e-01
-5.560646259324316665e-01
-5.570231024414957766e-01
-5.433989750582677303e-01
-5.557033944837763695e-01
-5.633050310776042124e-01
-5.564226048572677996e-01
-5.557533408368227068e-01
-5.321994021841205402e-01
-5.502668625559754556e-01
-5.463197425040602351e-01
-5.396210209667964275e-01
-5.493481190055580221e-01
-5.358323925543190258e-01
-5.480700793529706960e-01
-5.335521983185400607e-01
-5.444321909196454534e-01
-5.391368976624451026e-01
-5.244013584718945076e-01
-5.575972576087246946e-01
-5.457833869152188822e-01
-5.438145012640385190e-01
-5.492126826476584345e-01
-5.535539321827183112e-01
-5.422332911936373900e-01
-5.394358101673288886e-01
-5.513430177359468498e-01
-5.363550042453956168e-01
-5.443140903641197070e-01
-5.506521336190282057e-01
-5.562945343504398510e-01
-5.329677445653155932e-01
-5.361675616797116906e-01
-5.386663647784143416e-01
-5.383773287291079290e-01
-5.506747105375688900e-01
-5.463422647059141823e-01
-5.423718105349273344e-01
-5.421562765812230067e-01
-5.442839142766372484e-01
-5.463380261640879976e-01
-5.308704059662772146e-01
-5.439388499704009838e-01
-5.388453464710502017e-01
-5.453878877201823183e-01
-5.513286623870862213e-01
-5.453834893872915313e-01
-5.352268541929319223e-01
-5.459275465393751414e-01
-5.349624883704702238e-01
-5.405233167639840186e-01
-5.515508951668133264e-01
-5.416306514442151832e-01
-5.334433470551966927e-01
-5.517176024856040861e-01
-5.373289226951672992e-01
-5.539393630302680283e-01
-5.338690822911993372e-01
-5.538076058501996135e-01
-5.319188806545201986e-01
-5.433170369237352304e-01
-5.370749746469000163e-01
-5.529068879782433887e-01
-5.386797482559346761e-01
-5.560645563630837174e-01
-5.489453514422705238e-01
-5.379933896648410041e-01
-5.499846411297228954e-01
-5.550789711391654890e-01
-5.387359496804713377e-01
-5.346273660596823074e-01
-5.581210094503246122e-01
-5.361884217120185259e-01
-5.514151586540572136e-01
-5.398313598231503363e-01
-5.441916119228022986e-01
-5.517431834906041388e-01
-5.601320796133432145e-01
-5.409761602141018866e-01
-5.440495896884796068e-01
-5.546304498487641954e-01
-5.407736307240702534e-01
-5.533605846448886867e-01
-5.384968668736125341e-01
-5.462549117338650895e-01
-5.212703025961056280e-01
-5.422757932378532431e-01
-5.495527322698143813e-01
-5.368065334076772555e-01
-5.469965661847475680e-01
-5.389029760734994623e-01
-5.506849717013366785e-01
-5.435157109557164912e-01
-5.302500559043215045e-01
-5.456834648567518986e-01
-5.400467980129872725e-01
-5.488540676389224160e-01
-5.442024979797015494e-01
-5.512653102736106980e-01
-5.315248760046218379e-01
-5.485976057639632142e-01
-5.416938686415988524e-01
-5.471162367887273392e-01
-5.369556000916735350e-01
-5.532000830500021227e-01
-5.447567646814208686e-01
-5.493810539709647056e-01
-5.350793374825837390e-01
-5.467298916461889036e-01
-5.375634194588913006e-01
-5.413490164981002994e-01
-5.441597826516361147e-01
-5.416936074836355974e-01
-5.442341233077165885e-01
-5.499170803433695021e-01
-5.446457833960766104e-01
-5.404904427709499304e-01
-5.321985657699348504e-01
-5.454189307219200478e-01
-5.340654816141143790e-01
-5.230226430483656541e-01
-5.453274422100056196e-01
-5.633565919822333123e-01
-5.413159500675037705e-01
-5.512822526474625562e-01
-5.471746616072135083e-01
-5.469245932074360272e-01
-5.500663450379525976e-01
-5.417846006756038557e-01
-5.445453509993050112e-01
-5.354007349258511628e-01
-5.444302067235797793e-01
-5.448693169937846026e-01
-5.462724452442936363e-01
-5.521873802828547451e-01
-5.372745097852422713e-01
-5.397163488207911142e-01
-5.499044426202981395e-01
-5.429243915317225611e-01
-5.281561061846156147e-01
-5.411281147269770830e-01
-5.501792295427044843e-01
-5.431483058902027983e-01
-5.493514481948750250e-01
-5.428238577834501033e-01
-5.420876071255170681e-01
-5.412303814710217598e-01
-5.290156105634313821e-01
-5.419762064304933791e-01
-5.448265942870399448e-01
-5.331126102783865228e-01
-5.432377492899544968e-01
-5.442250975243643207e-01
-5.412628285950151774e-01
-5.384657479265902991e-01
-5.489159270701977622e-01
-5.372265718292499326e-01
-5.380501946512006306e-01
-5.289016515203917024e-01
-5.560984633963845791e-01
-5.409305690281958068e-01
-5.454307325182058408e-01
-5.502525745994822914e-01
-5.373396962934753329e-01
-5.478047975853748142e-01
-5.205161128564492756e-01
-5.441528619158378932e-01
-5.370522025191694082e-01
-5.382702812509652102e-01
-5.403149794042361176e-01
-5.445035536768941808e-01
-5.300716688810837018e-01
-5.578580560237915709e-01
-5.358117905693113858e-01
-5.486212814906266111e-01
-5.411112396567918648e-01
-5.284601998125171285e-01
-5.328513443265836536e-01
-5.405632405327418510e-01
-5.305047107485637570e-01
-5.396803278765747169e-01
-5.437873952651836040e-01
-5.416396194041688261e-01
-5.488757173017175806e-01
-5.375563202180932976e-01
-5.326013770728366126e-01
-5.340667374236712783e-01
-5.389243017371210254e-01
-5.435789101728960571e-01
-5.368686920369858395e-01
-5.373544445491362787e-01
-5.481029500990324266e-01
-5.479056449032732035e-01
-5.399816643882451306e-01
-5.378026720408259909e-01
-5.457881362624681376e-01
-5.222573403134357362e-01
-5.395659437351956189e-01
-5.408119746486981239e-01
-5.303924296456793419e-01
-5.449478393930007325e-01
-5.432391554034412540e-01
-5.311624076050694976e-01
-5.351140650445498359e-01
-5.440864176456856605e-01
-5.362979083801621139e-01
-5.392991584552211393e-01
-5.462406927091415509e-01
-5.361222694359166763e-01
-5.521371747435771526e-01
-5.435659613435388504e-01
-5.402996024528397001e-01
-5.165295922833157416e-01
-5.387721375283041070e-01
-5.412250313140472002e-01
-5.262852514371065826e-01
-5.374684741907400642e-01
-5.469188669217732723e-01
-5.334506499454345629e-01
-5.362257477006020512e-01
-5.513885520085879399e-01
-5.391613778815325109e-01
-5.416418052749913947e-01
-5.447830038258965057e-01
-5.308978509155639625e-01
-5.391177119543262286e-01
-5.217786115490194998e-01
-5.511008374346888505e-01
-5.420905100024674406e-01
-5.412210051677656120e-01
-5.377354051886751307e-01
-5.341135845012887629e-01
-5.385191700766526202e-01
-5.375247963094336168e-01
-5.230410819774014008e-01
-5.394733348254994176e-01
-5.498896419592314011e-01
-5.327900464217776300e-01
-5.427768273944371114e-01
-5.322472608734107880e-01
-5.505347376743358057e-01
-5.298626440942273419e-01
-5.346817183675378615e-01
-5.349366038400766854e-01
-5.398192896859967949e-01
-5.453382623790306027e-01
-5.472045669082175046e-01
-5.315362188697526635e-01
-5.387230433857763678e-01
-5.276210361913549196e-01
-5.321444624276763236e-01
-5.263807497315438066e-01
-5.436701414556108780e-01
-5.462643227110069999e-01
-5.311618026283326799e-01
-5.385854984689235625e-01
-5.324911174162734184e-01
-5.287001450494186461e-01
-5.370110590522592098e-01
-5.309812293115421244e-01
-5.442301211386761928e-01
-5.227308727794920395e-01
-5.389340887087612497e-01
-5.317099907020366167e-01
-5.333455433336062868e-01
-5.434702076748574306e-01
-5.441272789650153374e-01
-5.441126156987436957e-01
-5.347430935575517852e-01
-5.439504099505756418e-01
-5.362698880685035085e-01
-5.255455418220402741e-01
-5.294639665707525644e-01
-5.612877398475162316e-01
-5.378394184201626960e-01
-5.333817847878455920e-01
-5.207065084403150745e-01
-5.403656787925028571e-01
-5.468593088123011592e-01
-5.366527948816126603e-01
-5.245283395021738126e-01
-5.333419281833166048e-01
-5.404883458111509054e-01
-5.366998082254277325e-01
-5.371838852205217396e-01
-5.325227403857311081e-01
-5.378912960497530538e-01
-5.241744610302345730e-01
-5.340734673915741304e-01
-5.230466687753678734e-01
-5.399033069709007204e-01
-5.342023523756534997e-01
-5.295522977148297006e-01
-5.289321414499670304e-01
-5.246626045667616145e-01
-5.303030466538596333e-01
-5.286521456859650803e-01
-5.294728345010017989e-01
-5.393733330916519186e-01
-5.340757385529975032e-01
-5.407796222853682444e-01
-5.423415687993108358e-01
-5.279190105740249050e-01
-5.386027491937193101e-01
-5.355844142572844246e-01
-5.358941769180946002e-01
-5.291398040884159881e-01
-5.418612812991430161e-01
-5.344053420438625857e-01
-5.446553136797022132e-01
-5.454877345438202685e-01
-5.304202204579675506e-01
-5.364831552527704606e-01
-5.057986006302174209e-01
-5.377395381118483808e-01
-5.427389759222802645e-01
-5.211397437850868730e-01
-5.376205824916888698e-01
-5.312335344777466828e-01
-5.482881976362956600e-01
-5.399739571372271785e-01
-5.466823613541140769e-01
-5.267540650495612375e-01
-5.433577566517804325e-01
-5.348468479576036216e-01
-5.199247095298955568e-01
-5.303035138238523238e-01
-5.281761691978343887e-01
-5.375694434756503881e-01
-5.408529767464130833e-01
-5.383037954561202820e-01
-5.447351915730596073e-01
-5.321992637088097666e-01
-5.371699410430074151e-01
-5.320669191218581062e-01
-5.335413527797780997e-01
-5.154605077359348808e-01
-5.495080165282363316e-01
-5.343361499640248979e-01
-5.407613804838757865e-01
-5.322871655520322598e-01
-5.326590169806481034e-01
-5.256955045555149475e-01
-5.343522066925013858e-01
-5.322313811525944960e-01
-5.365022648126391847e-01
-5.250499462157586228e-01
-5.499213174902383150e-01
-5.311308959741191105e-01
-5.311608362285893392e-01
-5.412745725800589547e-01
-5.318331051158509126e-01
-5.349036534010225274e-01
-5.351739222954933206e-01
-5.347144909954308911e-01
-5.225582872230368769e-01
-5.335464447212241446e-01
-5.359377868323851324e-01
-5.380113018803969194e-01
-5.379029389377123493e-01
-5.105440189628114300e-01
-5.206986928482189025e-01
-5.365951324245774590e-01
-5.299489530900771683e-01
-5.345837423316861514e-01
-5.218435578462135016e-01
-5.142944393549135906e-01
-5.405669473037468808e-01
-5.224122204185357443e-01
-5.253272762401174356e-01
-5.330440478138229743e-01
-5.303349633983625022e-01
-5.488066213202196231e-01
-5.333999429273768023e-01
-5.370990796100946207e-01
-5.352349845519545068e-01
-5.456078544984912515e-01
-5.289311599571064892e-01
-5.269608927097936268e-01
-5.367197739422082670e-01
-5.336007635105655122e-01
-5.420439740102893644e-01
-5.466577279386797272e-01
-5.327497721836218503e-01
-5.267097891665637466e-01
-5.182007340508039128e-01
-5.235696230296245091e-01
-5.430092955786853803e-01
-5.368903432516927143e-01
-5.314429942985972044e-01
-5.333838481658775832e-01
-5.375905429151615067e-01
-5.245401313709837643e-01
-5.274941295327643109e-01
-5.395843097830964608e-01
-5.341627315090293759e-01
-5.207530672294038432e-01
-5.386431187437660251e-01
-5.251527774944977356e-01
-5.234194874610362813e-01
-5.241209003092450747e-01
-5.337597515165002360e-01
-5.200753040809589223e-01
-5.366238883758265299e-01
-5.211560531919372519e-01
-5.220638548728122608e-01
-5.275493987730085488e-01
-5.164339028570279488e-01
-5.348873186527804968e-01
-5.446345519256254875e-01
-5.332920835356851352e-01
-5.184622335071494836e-01
-5.360172104438248875e-01
-5.400580080874597400e-01
-5.325554339785413260e-01
-5.250566550006374733e-01
-5.285650468251024137e-01
-5.302599422085843006e-01
-5.387004035976202809e-01
-5.378988012842675914e-01
-5.405309724018310114e-01
-5.427917916760579553e-01
-5.364587441789544497e-01
-5.201781183392131247e-01
-5.216765958181615037e-01
-5.344752772807760399e-01
-5.340615954004848120e-01
-5.326752173799313983e-01
-5.232610861311344230e-01
-5.380676619508284464e-01
-5.278477430224766120e-01
-5.327952982933001902e-01
-5.378705738834494987e-01
-5.362775521242706400e-01
-5.281871213019335709e-01
-5.396164863076784446e-01
-5.397468763507453637e-01
-5.220885301003034273e-01
-5.411081842037060996e-01
-5.281911737969389176e-01
-5.253357999344994145e-01
-5.188995756563137274e-01
-5.232267341754867074e-01
-5.198903876543083946e-01
-5.341086816514606372e-01
-5.343974448360092611e-01
-5.263355902889057525e-01
-5.346412743053419181e-01
-5.282608943325732831e-01
-5.339185687434959693e-01
-5.261952151184586812e-01
-5.487330253535502855e-01
-5.406077436613164755e-01
-5.326514284889108941e-01
-5.215155770253654399e-01
-5.063640930862700618e-01
-5.170441469690016945e-01
-5.301832794490338729e-01
-5.455100695565926472e-01
-5.293904937501635599e-01
-5.325319436796536188e-01
-5.340055635671598910e-01
-5.431999013337984739e-01
-5.247156084569719603e-01
-5.317662424365894314e-01
-5.233037459792304613e-01
-5.370135279537673334e-01
-5.305280150710852682e-01
-5.271943753099525010e-01
-5.312723050170089500e-01
-5.200180322220067097e-01
-5.307159146423136020e-01
-5.220220407354716485e-01
-5.109084007984814324e-01
-5.289478935042649654e-01
-5.403452018116143840e-01
-5.324302358083510267e-01
-5.364439384938263222e-01
-5.330274497773581643e-01
-5.351490298651053745e-01
-5.203923850460057121e-01
-5.273515542131038680e-01
-5.454489843275647232e-01
-5.262239012012537298e-01
-5.286922921219352478e-01
-5.317638098471548780e-01
-5.282404549013121065e-01
-5.289988265562766134e-01
-5.314004022212681644e-01
-5.444617617291100942e-01
-5.270979383594261991e-01
-5.190573675625627104e-01
-5.326628371596173750e-01
-5.366252707279230982e-01
-5.336793373316132127e-01
-5.394824831730915538e-01
-5.317709537034549516e-01
-5.353976977197165699e-01
-5.339701183074315738e-01
-5.326145227461569487e-01
-5.185912259812275327e-01
-5.347144465030172489e-01
-5.240086261738567952e-01
-5.141596332663882496e-01
-5.370269806657332889e-01
-5.259506514017360246e-01
-5.316202844847833786e-01
-5.352296691601825529e-01
-5.305081867605225820e-01
-5.249448899795194912e-01
-5.212307747009379266e-01
-5.286383251475570422e-01
-5.291741065593356108e-01
-5.376926443184910642e-01
-5.263398395681089248e-01
-5.317939352650780105e-01
-5.337203024536916196e-01
-5.190660664202806363e-01
-5.335350775322995620e-01
-5.416522521255613398e-01
-5.301730986698199866e-01
-5.345985950542370135e-01
-5.308151852486042710e-01
-5.347023728217141780e-01
-5.222974274660630023e-01
-5.254159992399942691e-01
-5.141880305134760576e-01
-5.094978034469346273e-01
-5.345363321911440480e-01
-5.268447544584318187e-01
-5.259940914967551340e-01
-5.328453791867475697e-01
-5.423308634018479957e-01
-5.375303028223998858e-01
-5.295484605103626397e-01
-5.254375279785903352e-01
-5.237309766145965551e-01
-5.235450709070059716e-01
-5.356790511787696829e-01
-5.267387846191449174e-01
-5.299434949249248739e-01
-5.226960369250341909e-01
-5.216479460372281940e-01
-5.303656505315710312e-01
-5.101457658044603605e-01
-5.235312980041070263e-01
-5.252166000489997266e-01
-5.297115504979141853e-01
-5.289466761334911116e-01
-5.283984109592093636e-01
-5.200591222092312282e-01
-5.321564296827311358e-01
-5.239259056975900108e-01
-5.355328697954879758e-01
-5.179725558231571547e-01
-5.320877353476197724e-01
-5.298987247366719888e-01
-5.219301610948178238e-01
-5.322204867332748224e-01
-5.318452052866237123e-01
-5.327988617208461175e-01
-5.242261924817437357e-01
-5.191209431842785937e-01
-5.182593580165444358e-01
-5.349474407566311429e-01
-5.154307781855366200e-01
-5.278791384738868997e-01
-5.220667767734588072e-01
-5.168819157412125609e-01
-5.330568317522338395e-01
-5.295628388569804113e-01
-5.254175812689609870e-01
-5.280424289548295569e-01
-5.307156776380055341e-01
-5.202889507151178261e-01
-5.226062362818800766e-01
-5.276999023085009455e-01
-5.140767920154603043e-01
-5.357118022339135699e-01
-5.352921851224740069e-01
-5.292620322991564707e-01
-5.213003072352369038e-01
-5.204825684827558696e-01
-5.274908393982455923e-01
-5.454523259296191195e-01
-5.193185380546527785e-01
-5.375779700389060611e-01
-5.252767411901346772e-01
-5.233252183382256506e-01
-5.195674180928460117e-01
-5.376097572789789725e-01
-5.233258882461437889e-01
-5.235059371029935349e-01
-5.357947531285818243e-01
-5.448105467926299683e-01
-5.352571898113390736e-01
-5.307065184883508202e-01
-5.152504957578156741e-01
-5.314287600364486774e-01
-5.296672435240845633e-01
-5.307382650106755584e-01
-5.263651301683974770e-01
-5.052310299320977860e-01
-5.247617116809856208e-01
-5.282496505650171592e-01
-5.372962116133797039e-01
-5.223164833253703954e-01
-5.232826561712164981e-01
-5.315408676348675199e-01
-5.309578870569948705e-01
-5.218197856038278015e-01
-5.213041851716816444e-01
-5.311943475232880907e-01
-5.317963997846411051e-01
-5.366061329569011829e-01
-5.178986222523340732e-01
-5.066345023679090787e-01
-5.190586386958284670e-01
-5.327234815894685838e-01
-5.367330768950560049e-01
-5.305837122141996431e-01
-5.324112917459262739e-01
-5.384942417295637274e-01
-5.147327557604430837e-01
-5.301862296253254669e-01
-5.249153842112077584e-01
-5.403069865238641079e-01
-5.252674743508300992e-01
-5.376098859715294775e-01
-5.010457392483321781e-01
-5.290912470620900976e-01
-5.145936537762372254e-01
-5.190256757777677032e-01
-5.288880581894213062e-01
-5.371300699431771353e-01
-5.284140447985945510e-01
-5.146866134744446653e-01
-5.325642662833693919e-01
-5.364052763894564535e-01
-5.190767342376662041e-01
-5.166623291691545550e-01
-5.181366608443904731e-01
-5.239845615168496895e-01
-5.232690688081806929e-01
-5.180883475073481126e-01
-5.089189352964104129e-01
-5.291691025432168072e-01
-5.159178507569077698e-01
-5.282475580586181163e-01
-5.270583741660543886e-01
-5.206797455722289580e-01
-5.151754205894988337e-01
-5.282955928535211232e-01
-5.316813454306097420e-01
-5.190257198432004504e-01
-5.353678188525822224e-01
-5.361602020764320020e-01
-5.259163027286526404e-01
-5.216190510563024629e-01
-5.180457282048216427e-01
-5.151825779900641722e-01
-5.368799973451539032e-01
-5.258414597698408688e-01
-5.300381343142306356e-01
-5.284260654382852973e-01
-5.187418464616875280e-01
-5.292237317328886137e-01
-5.234412806816033381e-01
-5.316917540897875272e-01
-5.247697331208518445e-01
-5.326560122474290893e-01
-5.343216801772747715e-01
-5.299007778977438132e-01
-5.223267829772384463e-01
-5.098543901368267628e-01
-5.105665669698630227e-01
-5.230987372913075140e-01
-5.442769148230965914e-01
-5.337613931028304393e-01
-5.337536828529025890e-01
-5.221652641320664312e-01
-5.229195519650742252e-01
-5.238303667020759447e-01
-5.161136889545758777e-01
-5.200125582138634961e-01
-5.273238335887755479e-01
-5.010089520901526150e-01
-5.080113173207826405e-01
-5.226608779950117079e-01
-5.246075972250159314e-01
-5.139076898574803653e-01
-5.279911885236514557e-01
-5.197213696328193411e-01
-5.136773438036725814e-01
-5.282004040346662821e-01
-5.200163711067585792e-01
-5.248556912234820793e-01
-5.417455299453594053e-01
-5.321682075844252902e-01
-5.199993973223011601e-01
-5.216049384748235873e-01
-5.235530494787377087e-01
-5.215158645161721562e-01
-5.278213530274840082e-01
-5.234702866556737444e-01
-5.345240572679448299e-01
-5.094823131293824137e-01
-5.369242825570661459e-01
-5.273004818485749201e-01
-5.249454630960036505e-01
-5.116954588005464544e-01
-5.103257738164195256e-01
-5.274689690165857980e-01
-5.182386575504687176e-01
-5.183906374578169940e-01
-5.259467747076405075e-01
-5.252219584658603946e-01
-5.253873806045927797e-01
-5.156700701737428894e-01
-5.298523196694249204e-01
-5.337517674668494916e-01
-5.392349823724293945e-01
-5.313310933476556031e-01
-5.233391358362164958e-01
-5.342935808294549949e-01
-5.106997904606576100e-01
-5.142723781139102446e-01
-5.138694542642656682e-01
-5.282132648231805394e-01
-5.266519280258348257e-01
-5.202676227628884043e-01
-5.328366785039420073e-01
-5.214823465075185682e-01
-5.315006371618178349e-01
-5.163310903064113333e-01
-5.287440143067184684e-01
-5.120290614109520577e-01
-5.129038625692838860e-01
-5.011017696098479801e-01
-5.112640528229434045e-01
-5.188200288516804370e-01
-5.108389743474572864e-01
-5.207038835297528312e-01
-5.190934110479441532e-01
-5.204921729945030107e-01
-5.278787832719467055e-01
-5.275990926011696613e-01
-5.122512269629830861e-01
-5.379829956098405308e-01
-5.206607377635560363e-01
-5.193911173719889529e-01
-5.309578174978977216e-01
-5.165169480607947339e-01
-5.232137861870241879e-01
-5.258118602863595115e-01
-5.172332531894653362e-01
-5.130722407923060668e-01
-5.232810313756213194e-01
-5.283537325652302163e-01
-5.195474371366179955e-01
-5.082980490493023140e-01
-5.072786470294790018e-01
-5.255994466492885930e-01
-5.233987579235461762e-01
-5.181898677452519975e-01
-5.233145039528247500e-01
-5.279356441367358821e-01
-5.066130255507714786e-01
-5.531344746974677928e-01
-5.103189339904627975e-01
-5.312253724522340015e-01
-5.221878268175214055e-01
-5.205020212216424635e-01
-5.126612263713564710e-01
-5.177977521290926255e-01
-5.131002894180418661e-01
-5.091089279404062973e-01
-5.310341194826198041e-01
-5.169190943400103766e-01
-5.289983158139965891e-01
-5.302760152038358266e-01
-5.155375165869897636e-01
-5.096463874684169504e-01
-5.034047570671638105e-01
-5.255516394758552590e-01
-5.266955629192843213e-01
-5.250265055118131796e-01
-5.214083274604708329e-01
-5.342597025724522553e-01
-5.298301826378266632e-01
-5.230659531913095517e-01
-5.339915591037383003e-01
-5.068742750450628831e-01
-5.252598254321387827e-01
-5.144652798708475583e-01
-5.242292252076208303e-01
-5.226657370964880034e-01
-5.294109835379223750e-01
-5.258804836818918860e-01
-5.218052868431228841e-01
-5.133283303647327989e-01
-5.209340952107369693e-01
-5.110951841052430167e-01
-5.201250994524222460e-01
-5.212727636918124130e-01
-5.073432189133814108e-01
-5.295832855435287367e-01
-5.185233100669719430e-01
-5.218782016303640248e-01
-5.208234339618249553e-01
-5.233466000238302662e-01
-5.215406428226769808e-01
-5.232646255591877349e-01
-5.169836082598342486e-01
-5.285270096317686850e-01
-5.365472823006884884e-01
-4.968187121497332215e-01
-5.201315859331913094e-01
-5.269949593973100033e-01
-5.136350785228458449e-01
-5.058500944582469128e-01
-5.265807249775847909e-01
-5.223076712235724672e-01
-5.239488412314731169e-01
-5.161303460327442139e-01
-5.147103489661900566e-01
-5.302195364335766659e-01
-5.079567604246058021e-01
-5.147721222418227827e-01
-5.085805178230643486e-01
-5.170391986820059849e-01
-5.113065532346541264e-01
-5.248378173708332373e-01
-5.323831000574932304e-01
-5.290313046009731401e-01
-5.228804268431458402e-01
-5.240649207990220049e-01
-5.175630577581800118e-01
-5.277578109728281452e-01
-5.228394338610957703e-01
-5.081979206840332441e-01
-5.162916714330524348e-01
-5.000980867259645635e-01
-5.078573386104727749e-01
-5.218662526777189115e-01
-5.200196872123277192e-01
-5.313046788080864058e-01
-5.279075497964812458e-01
-5.100056499000459320e-01
-5.265524046810394765e-01
-5.255237215365914372e-01
-5.267950616299005295e-01
-5.410110588706218415e-01
-5.014831828608989905e-01
-5.188170458427390219e-01
-5.044637376500278325e-01
-5.260174352958457700e-01
-5.068398194439260873e-01
-5.223119730826534246e-01
-5.184035173063953339e-01
-5.150237552830796428e-01
-5.203508397517884188e-01
-5.209332396780579355e-01
-5.163004330023912569e-01
-5.180994504801020861e-01
-5.235927574694644315e-01
-5.244114712064493755e-01
-5.211090808814836661e-01
-5.232277086871417460e-01
-5.298822652661799859e-01
-5.234890851646027965e-01
-5.134201663063746590e-01
-5.335237575231106533e-01
-5.193014871975928370e-01
-5.243970459670477258e-01
-5.190404318531476324e-01
-5.410210147579948003e-01
-5.262482999583529830e-01
-5.246201386802141764e-01
-4.962193102863660110e-01
-5.012349540502818446e-01
-5.092353735098684719e-01
-5.088969770050213448e-01
-5.262995740940353828e-01
-5.075116620982638160e-01
-5.247084289015113701e-01
-5.037444119094810491e-01
-5.216257611605078504e-01
-5.177379657562422022e-01
-5.278181828935140096e-01
-5.236264696652460637e-01
-5.044376039946156798e-01
-5.098499278038546301e-01
-5.110382166333846676e-01
-5.188440012033573856e-01
-5.311489351218428023e-01
-5.279831120056444060e-01
-5.207016384728322400e-01
-5.209135910344452336e-01
-5.143270419894621082e-01
-5.232161869813236610e-01
-5.213004358198568555e-01
-5.110750137900127443e-01
-5.057184847720535004e-01
-5.168445395983187751e-01
-5.199134249921592010e-01
-5.208039419411091275e-01
-5.130582907777350155e-01
-5.000719611859242297e-01
-5.232305228884206461e-01
-5.209122365969507396e-01
-5.123398596082777701e-01
-5.001980510949129988e-01
-5.012849765503002430e-01
-5.123238701774077697e-01
-5.143807112348364186e-01
-5.287464345856686121e-01
-5.247053780134582901e-01
-5.188795066071149042e-01
-5.108883750118766720e-01
-5.000822582019179841e-01
-5.010276926859976721e-01
-5.066583350681932441e-01
-5.155216349245923535e-01
-5.178603017355973837e-01
-5.200305087648018354e-01
-5.122709937612964781e-01
-5.203686838533918557e-01
-5.022363601875670103e-01
-5.241595931822438104e-01
-5.138891801325102815e-01
-5.098545285403105476e-01
-5.234105361358585284e-01
-5.279908674008277902e-01
-5.229573777461127282e-01
-5.317731677787704836e-01
-5.061040676887795797e-01
-5.264131888067704601e-01
-5.244350943750646366e-01
-4.876337988672632129e-01
-5.130382383662221990e-01
-5.169095079438490448e-01
-5.130793425898872995e-01
-5.064672678347212909e-01
-5.215585524743255874e-01
-5.069347792778333694e-01
-5.078872193597205875e-01
-5.067658006463330311e-01
-5.072410728528178314e-01
-5.286372487555540678e-01
-5.155472076144658189e-01
-5.039776491598554342e-01
-5.167945619872195140e-01
-5.069847433774237189e-01
-5.007061441725174644e-01
-5.189600039811552712e-01
-5.206400375025805882e-01
-5.109655014697167541e-01
-5.125133065942120147e-01
-5.048309886845745442e-01
-5.252008984395049040e-01
-5.217959036985188037e-01
-5.038775310934817675e-01
-5.151745546632069406e-01
-5.036297902930781945e-01
-4.990547010764524449e-01
-5.079326365004735999e-01
-5.106494006998203439e-01
-5.180186185778012931e-01
-5.171205113046397628e-01
-4.961196792614881446e-01
-5.212207394618340039e-01
-5.115513341377612155e-01
-5.093271409037246622e-01
-5.096131518075909250e-01
-5.161045272252946514e-01
-5.202802154454866379e-01
-5.032705554324217179e-01
-5.120091321836813814e-01
-5.239020459443802791e-01
-5.069152195834478736e-01
-5.277052108620485793e-01
-5.157136013368619487e-01
-4.978703826311510205e-01
-5.090152310880846631e-01
-5.338362069933476617e-01
-5.084568740196009351e-01
-5.024727077688597721e-01
-4.844377502775202848e-01
-5.257778463046316464e-01
-5.072444407750091866e-01
-5.245948160466596955e-01
-5.087024326931007812e-01
-5.181537801448673486e-01
-5.047056882562851454e-01
-5.055344045906164929e-01
-5.143395833364161618e-01
-5.164494488928683680e-01
-5.124510718967120182e-01
-5.246644945892379175e-01
-5.076025462961644141e-01
-5.152595250298016571e-01
-5.031346372731955174e-01
-5.017849347024543327e-01
-4.977720255687132500e-01
-5.181828989349516190e-01
-5.232000515294661369e-01
-5.266950766057476585e-01
-5.162391037767226631e-01
-5.195758406272092955e-01
-5.057053161754205828e-01
-5.130154100458372834e-01
-5.203841297474107730e-01
-4.997143775588820391e-01
-5.150114905157865408e-01
-5.137392416845065757e-01
-5.092446940964947544e-01
-5.186515263439930301e-01
-5.142869634354589881e-01
-4.976457594317953426e-01
-4.992010612858039931e-01
-5.139090319858460321e-01
-5.096282018708956363e-01
-4.973166542054403005e-01
-5.025280379962140387e-01
-4.889526122238955219e-01
-4.974134723491924759e-01
-5.166344672022828988e-01
-5.175846525299783174e-01
-4.947531759078005464e-01
-5.056503339889831805e-01
-4.962865494806221189e-01
-5.079548914525049419e-01
-5.135327683688659661e-01
-5.283027460771709816e-01
-5.194037382463123631e-01
-5.061436349630454856e-01
-5.112842154088702573e-01
-5.168070210216733074e-01
-5.213272394117176578e-01
-5.041373785919800454e-01
-5.151366909685057838e-01
-5.100352703097552620e-01
-5.143439288870099713e-01
-5.020015769309124076e-01
-5.084850222135828268e-01
-4.987607779974454481e-01
-5.076667734700452961e-01
-4.975859846110909368e-01
-5.155806027087371790e-01
-5.055033215338745611e-01
-5.130614720882752389e-01
-5.105223127460999377e-01
-4.945387381581725639e-01
-5.148599310659605077e-01
-5.246874571796517062e-01
-5.085950632096478685e-01
-5.116758376402821273e-01
-5.052025979018419655e-01
-5.139488473758686560e-01
-5.106920512709521853e-01
-5.205835932410747269e-01
-5.122008019700449166e-01
-5.158392284051890320e-01
-4.988524642035825907e-01
-5.039362058018655999e-01
-5.094910330809081511e-01
-5.054533738711783908e-01
-4.956544090083372378e-01
-5.024432807471673756e-01
-4.948374668273112231e-01
-5.142858261773292083e-01
-5.160242764366538282e-01
-4.916684355072526991e-01
-5.074885021332269375e-01
-5.206993727541082695e-01
-5.288085257217489676e-01
-5.228492950898636638e-01
-5.020346740146409692e-01
-5.120945411755011278e-01
-5.047176902949461752e-01
-5.174045142033372180e-01
-5.062079254523027538e-01
-5.136631077329706363e-01
-5.229106818548019397e-01
-4.888545756579885659e-01
-5.256903001780515172e-01
-5.005529457437567498e-01
-5.083937741926556342e-01
-5.193548063814867888e-01
-4.928178269301192738e-01
-5.136429208329578167e-01
-5.066221957619011507e-01
-5.280459476347774128e-01
-5.010087603567562331e-01
-4.994078426837016416e-01
-5.108377180170701193e-01
-5.025195927946074503e-01
-5.135347249521203805e-01
-5.096828593948747876e-01
-5.092994564797068691e-01
-5.086115550289073139e-01
-5.233953537974979087e-01
-4.918344558707952174e-01
-5.130698776018504104e-01
-5.128570047526045395e-01
-5.224614594983987281e-01
-5.068755830758941983e-01
-5.059250124405116900e-01
-5.257002436231631437e-01
-5.133767936485142958e-01
-5.195392223491650530e-01
-5.030366138042000612e-01
-5.210217289024419163e-01
-4.980478665179982611e-01
-5.031244515764512482e-01
-5.128200653938498332e-01
-5.195097402806652109e-01
-5.129178966723502153e-01
-5.197190504999602556e-01
-5.068816383304988182e-01
-5.059499319286849817e-01
-5.191590427049783685e-01
-5.098886394333634886e-01
-5.263730518126885638e-01
-5.103897259282078602e-01
-5.032346353962708907e-01
-5.004015428907746532e-01
-5.126497163095178333e-01
-4.977676229962926802e-01
-5.193904879255324403e-01
-5.233019763377754208e-01
-5.075349203918978480e-01
-5.013452874539153781e-01
-5.126104725249609473e-01
-5.148797574438631619e-01
-4.929604545193848053e-01
-5.142588105431127321e-01
-4.994626030720265009e-01
-5.139674367629492036e-01
-4.864247691100876958e-01
-5.084663288166266781e-01
-5.115343310114313091e-01
-5.037252549316204586e-01
-5.096220474307349146e-01
-5.094469545021723667e-01
-5.031156371859046850e-01
-5.138853012498547645e-01
-5.065274151390992685e-01
-5.158425113808623452e-01
-5.122695517376552043e-01
-5.083668622717475438e-01
-5.001337993821878269e-01
-5.057916237499470169e-01
-5.135975227175803015e-01
-5.102100676495333609e-01
-5.060595513458497896e-01
-5.093890078624652151e-01
-5.065929019555908130e-01
-4.894444874792995837e-01
-5.037550426293639916e-01
-5.052498954329031067e-01
-4.847936227720559543e-01
-5.215749972795592493e-01
-5.074022973137755077e-01
-5.145425280744543306e-01
-4.973216091732766686e-01
-5.276901095178387902e-01
-5.088475562186145496e-01
-5.021254220878126340e-01
-4.971019415449602907e-01
-5.151078997096547596e-01
-4.869093662639824016e-01
-5.232317972194172606e-01
-4.967109074570246197e-01
-5.050632439339942659e-01
-5.140298155579261508e-01
-5.218576739219444871e-01
-5.107463927861521924e-01
-4.995041819009424788e-01
-5.000725605949396524e-01
-5.107461045902706998e-01
-5.015650307567253163e-01
-5.191756271961012192e-01
-5.121035956579007564e-01
-5.060354363357146834e-01
-5.138474277212530250e-01
-5.003316628053058324e-01
-4.906599393058727610e-01
-4.910268576576627408e-01
-5.176122322251696106e-01
-5.099515288836564686e-01
-5.110248393531064970e-01
-4.947900915233197638e-01
-5.065588834147802810e-01
-5.016495569933737686e-01
-5.152651162519221728e-01
-5.088421774124841646e-01
-5.081013152177026315e-01
-5.068734483017161008e-01
-4.938944564141183324e-01
-5.078142820980492411e-01
-5.142061682389023058e-01
-5.135976580753104370e-01
-4.987872912949554705e-01
-4.939107178765358430e-01
-5.211674615124215482e-01
-5.172655426063172968e-01
-5.036466079599686285e-01
-5.025947689540530838e-01
-5.111483188220968810e-01
-5.205671059838663517e-01
-5.158832994643807179e-01
-5.148273304265258421e-01
-5.195568858779174848e-01
-4.978497024180721930e-01
-5.134871989439359075e-01
-5.047200489463009587e-01
-4.815783672950390004e-01
-5.216083020347255239e-01
-5.092366731401501978e-01
-5.070890401991379193e-01
-5.166906663567558677e-01
-4.940902009640885661e-01
-5.093318584083861289e-01
-5.085199448515613785e-01
-5.131291847984016385e-01
-5.027394216904252922e-01
-5.093269008261769315e-01
-5.033160027952952031e-01
-5.033698789470348878e-01
-5.223072881271990653e-01
-4.967429633313249493e-01
-5.076062736228039718e-01
-4.959007962188728413e-01
-5.044250136429677678e-01
-5.035324295937159134e-01
-4.967797045425618174e-01
-5.022796655692354229e-01
-5.142628142493094190e-01
-5.076049788438324883e-01
-5.077280395511047928e-01
-5.095260782124393373e-01
-5.123400370585962094e-01
-5.158592337235250458e-01
-5.025327773420281696e-01
-5.100287814091502003e-01
-5.011764758022116961e-01
-5.087467463113395372e-01
-5.084823784076430986e-01
-5.018830965500041819e-01
-4.939369864468334814e-01
-4.889542945554817832e-01
-5.125056910981344860e-01
-5.130095963088179278e-01
-5.039169278651695061e-01
-5.059118125635563290e-01
-5.101546505326680636e-01
-4.893302739010630953e-01
-4.937690378190605078e-01
-5.013795141041856862e-01
-4.866887881903533275e-01
-4.970058977415106050e-01
-5.037218977014102927e-01
-4.827886807947330272e-01
-5.022495474152821604e-01
-4.908506854133432018e-01
-5.052601843613849786e-01
-5.044995093598123592e-01
-5.182922793136334194e-01
-4.998066720972473842e-01
-4.944503226364938553e-01
-5.063602679512613225e-01
-5.151709094863926586e-01
-4.978422581120853230e-01
-5.102673227394193267e-01
-4.936835688151555157e-01
-5.040381341250640412e-01
-5.159695232021397349e-01
-5.119917529053785721e-01
-5.176200257114256242e-01
-4.967832830652727516e-01
-4.999904657639357985e-01
-4.949061449805832735e-01
-4.976479413147667508e-01
-4.944420647133777047e-01
-5.063107274367062427e-01
-4.965925043543665263e-01
-5.023017562737468467e-01
-4.978706543048936339e-01
-5.177457698035414779e-01
-5.027384390816120874e-01
-4.962432931391669300e-01
-5.116001070448344956e-01
-5.127988190017707115e-01
-4.994289922632617618e-01
-5.047371998084643208e-01
-5.149722331353402405e-01
-5.087985476736054391e-01
-5.055495101073705921e-01
-5.148930752107430120e-01
-5.059057205263961521e-01
-4.931479326712214228e-01
-5.128820225428406543e-01
-5.110459013271619888e-01
-4.983773006759790736e-01
-5.119584630671317749e-01
-5.004024733028347161e-01
-5.060230634663365201e-01
-4.933119311488237124e-01
-5.099052813728388589e-01
-5.096339641985163649e-01
-4.959939857976275457e-01
-5.094731918338281096e-01
-4.952034903980354619e-01
-5.026428604482284790e-01
-5.048362428574868499e-01
-5.086953249027275081e-01
-5.007104185022541731e-01
-4.956395596446034890e-01
-4.869844649502823586e-01
-5.219125939629608579e-01
-5.204629918842658132e-01
-5.027817443422499810e-01
-4.969218976398727117e-01
-4.918203056834443698e-01
-4.908636389459338778e-01
-5.131842867719338397e-01
-5.002586584198651654e-01
-4.961406165740211982e-01
-5.035093816984984594e-01
-4.896145517291195515e-01
-4.989746830530524813e-01
-5.026622579492208143e-01
-5.097314392097469504e-01
-4.981069963133906153e-01
-4.893920588208798828e-01
-4.995453594772931161e-01
-4.955573591860903404e-01
-5.042694872755303370e-01
-5.060796581870485866e-01
-5.088570976648694177e-01
-5.095929225023914100e-01
-4.895774440055432608e-01
-5.077912283663963411e-01
-5.080469298519902921e-01
-5.054844265378262147e-01
-5.020347451135881434e-01
-5.004823900304005146e-01
-4.933816270997746223e-01
-4.958823127014528875e-01
-4.877976392283925877e-01
-5.032507339270404501e-01
-5.104777408920951887e-01
-4.928454431896310273e-01
-4.929327789634518897e-01
-4.976138261983044098e-01
-5.081630930088055775e-01
-5.181283824633815538e-01
-4.985641866725927240e-01
-4.978884733379339567e-01
-4.901638755517724322e-01
-4.914033694260415142e-01
-4.961486398010916954e-01
-4.969397295977374118e-01
-4.984366332758303209e-01
-5.047671710316015137e-01
-5.055732957988305909e-01
-4.992049888460095008e-01
-4.963611145306792150e-01
-4.879590069275283049e-01
-5.037983152153728827e-01
-5.147979717923085730e-01
-5.034484383153944309e-01
-4.866358584965218004e-01
-5.036296460448064227e-01
-4.941878224744434278e-01
-4.962623170860979149e-01
-5.021694916045249535e-01
-5.153367405390775202e-01
-4.844635635238166982e-01
-5.100656872609012904e-01
-4.901383224523180315e-01
-5.075648312569907006e-01
-4.750855635560538581e-01
-4.879137622510189010e-01
-5.124057275835862679e-01
-4.969916145752663050e-01
-4.978637179688963910e-01
-5.007350700393271570e-01
-4.829955491241116339e-01
-5.113048152896106924e-01
-5.044039187476520025e-01
-4.909648945530340480e-01
-4.931087005751244035e-01
-5.099922171501509727e-01
-5.040726146427108034e-01
-4.930419530902650505e-01
-4.904209566019414601e-01
-5.018948159202499815e-01
-5.199425629485372458e-01
-4.968929262447954187e-01
-5.034904605691032931e-01
-4.998022815370941063e-01
-5.086375911635208080e-01
-4.930627601546260230e-01
-4.993640283802044388e-01
-4.947704952432960823e-01
-5.007048628967469828e-01
-5.014140273388145719e-01
-5.003098179132702272e-01
-4.952345709144443386e-01
-5.192332016557452690e-01
-4.998775746141197462e-01
-5.207499327421960533e-01
-5.107705547675690516e-01
-4.876127105500007719e-01
-5.005288620226737706e-01
-5.019990739815141101e-01
-4.896740915865969157e-01
-4.996322477170666021e-01
-4.996498992008511220e-01
-4.969136563450156641e-01
-4.753830437950377075e-01
-4.967670258977603392e-01
-4.968102043882391405e-01
-5.003839157043245001e-01
-4.938030010537614034e-01
-4.947403438930588759e-01
-5.104625516485511438e-01
-5.046868550576549817e-01
-4.808436225957275489e-01
-4.948437609859180908e-01
-4.815330340100413831e-01
-4.862536731133479950e-01
-5.021252146897362545e-01
-4.865403059802324015e-01
-4.883814474059108290e-01
-4.958363721967539717e-01
-5.036553291120565712e-01
-5.100633565405690018e-01
-4.992696159886930163e-01
-5.064163468990241501e-01
-4.985968598203271984e-01
-4.850731734314751575e-01
-4.896683487707105265e-01
-5.011372535849407672e-01
-5.109043467016578521e-01
-5.039972359788841283e-01
-5.028458038755575510e-01
-5.045677514095330274e-01
-4.995876999355012282e-01
-4.914852988362430342e-01
-4.864086437551386477e-01
-4.957978913157414791e-01
-5.090121591644206633e-01
-4.997959952776775405e-01
-4.960491616484574151e-01
-5.000301220666323321e-01
-5.012926751106255852e-01
-4.854866753269821977e-01
-5.056062382436126157e-01
-4.901355860303536760e-01
-4.883035325917781666e-01
-4.799432772393821267e-01
-5.140536937149440266e-01
-4.860192375766361761e-01
-5.145748820147154623e-01
-4.870084678457846650e-01
-5.023518897867969013e-01
-4.843123556167802102e-01
-5.001666968089665266e-01
-4.927435673566812335e-01
-5.047276638981806896e-01
-5.092042003724348564e-01
-5.029875084065207336e-01
-4.907645609631212658e-01
-4.861026270213861800e-01
-5.077935546546291645e-01
-4.970745428408482880e-01
-4.949131672571285279e-01
-5.050919982505810424e-01
-5.024337757125363346e-01
-5.029133665771707840e-01
-4.897634943720919898e-01
-4.949623748702620674e-01
-5.017742442503319023e-01
-4.823085965652157969e-01
-5.010260673635444917e-01
-5.035301863304235681e-01
-4.868994317649201209e-01
-5.031436347332597370e-01
-5.019769636934143797e-01
-5.085205214838648402e-01
-4.977498443295950703e-01
-4.991320842879116704e-01
-4.854511372001684144e-01
-5.148462351740021870e-01
-5.023585433426647207e-01
-4.856685240316312990e-01
-4.957272156671968522e-01
-4.991968505009773960e-01
-4.950101903513351997e-01
-4.995903509939101372e-01
-5.117737586229347269e-01
-4.858244303162713162e-01
-5.074277555830157826e-01
-5.071092965196551949e-01
-4.867682897301770506e-01
-4.805011169732706922e-01
-4.961651615418766759e-01
-4.932872427369837109e-01
-4.853559684017595410e-01
-5.082201560110929384e-01
-4.990366311391036813e-01
-5.051928214915706317e-01
-5.004736500798913079e-01
-5.079768777829196669e-01
-5.031048947793561599e-01
-4.945098597490152903e-01
-4.987265120559326581e-01
-5.166934279158696963e-01
-4.909478116003109793e-01
-4.920178975160762191e-01
-5.016877109575001992e-01
-4.910807184478876986e-01
-4.933028563948367307e-01
-4.922841626672020965e-01
-5.082031349576996426e-01
-4.986246986930307767e-01
-4.925166572326228898e-01
-4.913770250176490162e-01
-4.894681000976984775e-01
-4.881876541849572426e-01
-4.985226819935195119e-01
-4.878412205883143060e-01
-4.925368669399172172e-01
-4.848818782661391547e-01
-5.055992150047929901e-01
-4.912590182583519427e-01
-4.973953902246753822e-01
-4.896240611138409360e-01
-4.797870402121409139e-01
-4.866427400416907245e-01
-4.975529411239687505e-01
-4.859250651483622008e-01
-4.985930089431249712e-01
-4.979665790976420259e-01
-5.046180564022250126e-01
-4.969211529053947918e-01
-4.925182058493325910e-01
-4.850228532005835813e-01
-5.090993107541545992e-01
-4.935555176674430444e-01
-4.888894075299673458e-01
-5.040927501501357710e-01
-4.949594743556313681e-01
-4.776864450156300679e-01
-5.047136400464775630e-01
-4.854748948915659779e-01
-4.957989568968730332e-01
-5.099416987459650663e-01
-4.920720505007300516e-01
-5.061072831104269643e-01
-4.993220531164700438e-01
-4.695832166777631489e-01
-5.102711443382027534e-01
-4.860064022589685173e-01
-5.054573941132982640e-01
-5.078669676312723702e-01
-4.989853271265249912e-01
-4.961283968200402850e-01
-4.870706988929438541e-01
-4.803868650420285991e-01
-5.059675106890475504e-01
-4.968567714027775084e-01
-4.893614370166497474e-01
-4.973098223884777069e-01
-5.068598703396942629e-01
-4.926636317696649892e-01
-5.048232664553543581e-01
-4.887283473005829548e-01
-5.014914423748096928e-01
-4.964362554748033007e-01
-4.945688193981287450e-01
-4.705778799656235023e-01
-5.046283987264527093e-01
-5.030031745910742424e-01
-4.871700607324495058e-01
-4.936978026849704881e-01
-4.849952722314214704e-01
-4.930501453945552726e-01
-4.912781130153435205e-01
-4.827017242226727678e-01
-4.849001244966048008e-01
-4.899054473400302756e-01
-4.901153451513495796e-01
-4.838114337795309527e-01
-5.113117542273943883e-01
-4.887039210434014347e-01
-4.806715285230720447e-01
-4.979219087069373662e-01
-5.020043112569905208e-01
-4.824644929187842379e-01
-4.934455797286198542e-01
-4.955051274315904197e-01
-5.048220431971937039e-01
-5.014557013778160321e-01
-4.839835155215536089e-01
-5.071880008971909604e-01
-5.050087732000816398e-01
-4.790443585882186994e-01
-4.938130519222282411e-01
-4.948831274192247442e-01
-5.009131800718624739e-01
-5.135742958357305543e-01
-4.852818192256536101e-01
-4.901860370533472899e-01
-4.807137501626048692e-01
-4.944757053946898795e-01
-4.946575948770520759e-01
-4.660892827771258018e-01
-4.893080356182369917e-01
-5.045104503280262165e-01
-4.909782486563039061e-01
-4.932901960440573275e-01
-5.024694260583679739e-01
-4.882483021943457846e-01
-5.044118951153611086e-01
-5.035568391954905465e-01
-4.796565573118432013e-01
-4.960300978374178604e-01
-5.028321300606403144e-01
-4.971530937401377748e-01
-4.943203455001919933e-01
-4.921391960515906217e-01
-4.974915030332862642e-01
-4.890067134409499805e-01
-4.929235484425025238e-01
-4.890145973344366404e-01
-4.905947390925828877e-01
-4.993805823728177939e-01
-4.888765149438273894e-01
-4.851256918354003300e-01
-4.979659529719787647e-01
-4.858700865011226222e-01
-4.880534412940417122e-01
-4.944520051717094522e-01
-4.915397162671636955e-01
-4.872690899827621935e-01
-4.897591387652976969e-01
-4.881802904620958783e-01
-4.877020356136179124e-01
-4.977509700843923968e-01
-4.990312188765235191e-01
-4.895189359068768953e-01
-4.943695210557043085e-01
-4.815289125413410032e-01
-5.060869947603772179e-01
-4.678753674417817088e-01
-4.871015666435016822e-01
-4.878460217224155349e-01
-4.942107695557148572e-01
-5.016688724032225544e-01
-4.524092733557036339e-01
-4.853145164041736681e-01
-4.794121697829311080e-01
-4.963320099236841476e-01
-4.932232208381105432e-01
-4.802346461388643517e-01
-4.826826554462632091e-01
-4.895766058531578757e-01
-5.032411208848650563e-01
-4.939291078947280478e-01
-5.050088545258931694e-01
-4.890879012394802605e-01
-5.115011171159621339e-01
-4.966544752767159121e-01
-5.043587657990825646e-01
-4.746390882668211075e-01
-5.089797092931365174e-01
-5.045061455338948342e-01
-4.837741024665578871e-01
-4.968501995379355773e-01
-4.928611659298313130e-01
-5.030679610133400592e-01
-4.965621467178552018e-01
-4.745761503364769318e-01
-4.914200305561740034e-01
-4.896530217122174733e-01
-4.968813219489194299e-01
-4.660780895453735528e-01
-5.102752448873077995e-01
-4.914727752156749507e-01
-4.843892122217858809e-01
-4.961912756297497396e-01
-4.917943963438966004e-01
-4.956200347591141475e-01
-4.765667567552228645e-01
-4.872327591488837539e-01
-4.913046323461991438e-01
-4.920772929840094290e-01
-4.924007871752349441e-01
-4.713361250372554156e-01
-4.781052372269726791e-01
-4.819547780747235333e-01
-4.938043150068656684e-01
-4.870921666039748077e-01
-4.965299384122570658e-01
-4.747377616073494289e-01
-5.046287888454198400e-01
-4.741328844171943668e-01
-4.968239529387230013e-01
-4.894139650073816017e-01
-4.943920846507150468e-01
-4.750820080662895850e-01
-4.977525711853597046e-01
-4.710231622482092817e-01
-4.939909073668530270e-01
-4.859024079450061651e-01
-4.866962720683568056e-01
-4.976935746611872435e-01
-5.034706092989318371e-01
-4.885490444477333938e-01
-4.828355737254255153e-01
-4.902794104890265681e-01
-4.831362825902465463e-01
-5.018821330074301201e-01
-4.910049852476677246e-01
-4.962588116317759313e-01
-4.982220273394361021e-01
-4.710557236337272746e-01
-4.879068855270854987e-01
-4.897892897155866621e-01
-4.845915850697226634e-01
-5.012923115817017328e-01
-4.888558692264906025e-01
-4.771921438149248074e-01
-4.997616364788707299e-01
-4.872743944427591067e-01
-4.862407556930318786e-01
-4.719333909853472564e-01
-4.833789002456023720e-01
-5.015612725065524691e-01
-4.768003044766062626e-01
-4.900762095247652161e-01
-4.922068051807124145e-01
-4.738806456474931039e-01
-4.893776821094876217e-01
-4.801265541950722193e-01
-4.944463577137039323e-01
-4.871604892482752081e-01
-4.987213149603771933e-01
-5.007815341848143031e-01
-4.984605466511172756e-01
-4.859680246869799713e-01
-4.928249062523327728e-01
-4.852598278960846834e-01
-4.943349812094940399e-01
-4.936184355243286026e-01
-4.897675051035622062e-01
-4.719310510415712923e-01
-4.753502334630856918e-01
-4.826914662479152573e-01
-4.694132697200386062e-01
-4.914542278581054413e-01
-4.880931047101831344e-01
-4.917105575266371709e-01
-4.956281424536442826e-01
-4.924853385433019537e-01
-4.983558249174375177e-01
-5.021463059395250284e-01
-4.790043613402874545e-01
-4.965353270834755861e-01
-4.914056825440547005e-01
-4.864461973332748768e-01
-4.836290397902280880e-01
-4.767834478687849042e-01
-4.793939536633781140e-01
-4.807389295902665394e-01
-5.086819401375902716e-01
-4.978876700045841153e-01
-4.958921699150058426e-01
-4.952891564016332904e-01
-4.874936670578260967e-01
-4.699313358659876205e-01
-4.853707524161893772e-01
-5.077993759393653050e-01
-4.787725470185245635e-01
-4.960765370040745026e-01
-5.044377311498768890e-01
-4.813830444919080520e-01
-4.829937276889998410e-01
-4.823225991463281903e-01
-4.924767801046305848e-01
-4.807758018112084919e-01
-4.687498332347296293e-01
-4.791420512767795015e-01
-4.884020881044889850e-01
-4.922046552713083556e-01
-4.838462434907158660e-01
-4.805975163440461273e-01
-4.967774420105625088e-01
-4.925236716832174233e-01
-4.932210859128376423e-01
-4.855047179416279723e-01
-4.966989451120657484e-01
-4.894323450067270542e-01
-4.779133277377555222e-01
-4.891139992999317676e-01
-4.874254247932716666e-01
-4.789509204004243070e-01
-4.870163575583642546e-01
-4.810927898580585893e-01
-4.760842497971352061e-01
-4.782140722519153675e-01
-4.917851946136255203e-01
-4.985037387221923355e-01
-4.824426689734848672e-01
-4.933092471533908618e-01
-4.885894454687888522e-01
-4.856375584413794577e-01
-4.789200485315610045e-01
-4.966887859761690005e-01
-4.748823295228862262e-01
-4.858891760085577993e-01
-4.867562550434654800e-01
-5.049714953378747762e-01
-4.919242565809801571e-01
-4.883159178466707773e-01
-4.902508223237593277e-01
-4.937593889078218945e-01
-4.909380462746407159e-01
-4.827707716079260303e-01
-4.879675027069177995e-01
-4.916103715291592069e-01
-4.884184140696448684e-01
-4.698488282785117098e-01
-4.932043375893498949e-01
-4.943513755062822757e-01
-4.937961830284007259e-01
-4.670552271711957415e-01
-4.953906827298828475e-01
-4.835037187954212001e-01
-4.956428658269471099e-01
-4.802092693617197594e-01
-5.092004281045041658e-01
-4.832715789288416497e-01
-4.881748924262123701e-01
-4.913733763498185914e-01
-4.937849082191169692e-01
-4.995338495609666918e-01
-4.875232046096354965e-01
-4.743285174571310048e-01
-4.774706285341925871e-01
-4.876952504300566815e-01
-4.932511744671073672e-01
-4.725469017948268347e-01
-4.898264080561440803e-01
-4.790277144465485692e-01
-4.871882914483592897e-01
-4.759601184639270510e-01
-4.925761999814072811e-01
-4.891542487586232335e-01
-4.999655319885666360e-01
-4.841073103796468269e-01
-4.919872479403700760e-01
-4.806271806019838388e-01
-4.923163187309548827e-01
-4.962566380882239003e-01
-4.777298904104225197e-01
-4.863899744013154280e-01
-4.843278229234164733e-01
-4.933942136790691046e-01
-4.841768432298446667e-01
-4.861955433971617557e-01
-4.969782046566422196e-01
-4.735166508378950145e-01
-4.866621984609225127e-01
-4.827164656798001996e-01
-4.974652676970610643e-01
-5.005445592239470276e-01
-4.790489513315321357e-01
-4.783604357943703755e-01
-4.988692461366508457e-01
-4.752060521729012943e-01
-4.848056371915605567e-01
-4.997900800710113334e-01
-4.796224254066457915e-01
-5.070286045260001817e-01
-4.694560321033578454e-01
-4.885093206094616169e-01
-4.804999012677860226e-01
-5.182486319299206556e-01
-4.858346802621001936e-01
-4.761285203904195851e-01
-4.845082417536835662e-01
-4.910004669834204805e-01
-4.745534437488979629e-01
-4.839968030163943613e-01
-4.844754571960044887e-01
-4.911947487666364354e-01
-4.903372765011110301e-01
-4.787149608785690735e-01
-4.860525442512380057e-01
-4.725066581904915353e-01
-4.806565932446571487e-01
-4.752599195487932637e-01
-4.981234120664896903e-01
-4.849936980550009213e-01
-4.888277190478065304e-01
-4.717526944017769175e-01
-4.881793248831929333e-01
-4.761051590624220675e-01
-4.888571964406561721e-01
-4.801665009797911332e-01
-4.761675215707934505e-01
-4.984707618392748563e-01
-4.913788059539233033e-01
-4.836939829486205378e-01
-4.734009724098905414e-01
-4.748696231051346972e-01
-4.812051564826340111e-01
-5.009537693507305489e-01
-4.955970570326838631e-01
-4.752045432970793959e-01
-4.922039220921077818e-01
-4.881942635524822993e-01
-4.725175048434839820e-01
-4.879033710745468988e-01
-4.828660869808347744e-01
-4.779032165092591544e-01
-4.897873339147562621e-01
-4.875284282395001556e-01
-4.783736770464134258e-01
-4.881583733285096427e-01
-4.879065096571576499e-01
-4.683333768040135459e-01
-4.929998190433564353e-01
-4.741800333991479377e-01
-4.854619692361468175e-01
-4.896456059029111740e-01
-4.923234442843756886e-01
-4.789835724259917660e-01
-4.692417245608883625e-01
-4.789219941381258616e-01
-4.805187715487180267e-01
-4.851885373268247648e-01
-4.746712871350975416e-01
-4.812428397445858153e-01
-4.758180806786285189e-01
-4.870698681686020937e-01
-4.851803098941109837e-01
-4.879632541722289663e-01
-4.817981919657281509e-01
-4.749179371161911245e-01
-4.779944685062076926e-01
-4.759319446380905205e-01
-4.694462014389296778e-01
-4.800574014999792194e-01
-4.704515915960406636e-01
-4.723210410102282597e-01
-4.856557582369430692e-01
-4.850836378074023791e-01
-4.745495456844502913e-01
-4.866823271362387682e-01
-4.833818501964379233e-01
-4.788355114285050007e-01
-4.848762052477904039e-01
-4.889405471243594148e-01
-4.820186221527723580e-01
-4.890531921925214132e-01
-4.897289043670590702e-01
-4.919084218624686367e-01
-4.903069110308684309e-01
-4.663695848685170953e-01
-4.886812502534789715e-01
-4.712398548382230601e-01
-4.741944303396954385e-01
-4.946319552203458647e-01
-4.751705363428969098e-01
-4.869184206455807740e-01
-4.879066144291156482e-01
-5.003508086906173213e-01
-4.739213296283141252e-01
-4.813536543590944961e-01
-4.752028097894373526e-01
-4.946475933904797007e-01
-4.759049961785779548e-01
-4.808938135779153855e-01
-4.826583445302837783e-01
-4.754466698094126920e-01
-4.738801094179013740e-01
-4.713315798994612282e-01
-4.979524450333886465e-01
-4.729855404174747591e-01
-4.790229556363058139e-01
-4.721144956663332892e-01
-4.781912120479447914e-01
-4.895692715256563798e-01
-4.976502585304215520e-01
-5.031092100748881801e-01
-4.609041564499398724e-01
-4.894797706573450480e-01
-4.768524940022845215e-01
-4.733856931496116527e-01
-4.867443761218964715e-01
-4.906882696894305784e-01
-4.861985795778264174e-01
-5.004431183193907007e-01
-4.620875441417592322e-01
-4.766010650764778145e-01
-4.703663466810006355e-01
-4.734128269905070185e-01
-4.865073136006103360e-01
-4.738518820790572628e-01
-4.823815967518260139e-01
-4.886119493872523867e-01
-4.880121809726857274e-01
-4.739860500410510991e-01
-4.840659700540293486e-01
-4.865034180417303067e-01
-4.702481403528985249e-01
-4.839375425245030504e-01
-4.656614312769392638e-01
-4.708295287266240914e-01
-4.678582413261770379e-01
-4.851944226863322829e-01
-4.965331932366754408e-01
-4.870011918606481638e-01
-4.769465095443385927e-01
-4.786711164723618794e-01
-4.775560437597070607e-01
-4.774928927749818586e-01
-4.803493173115618298e-01
-4.772432670896859519e-01
-4.804983378750685707e-01
-4.822982598463031456e-01
-4.735791795634799461e-01
-4.846817767486301110e-01
-4.749301163691620475e-01
-4.873920794805292611e-01
-4.721867763083404390e-01
-4.746440438221540825e-01
-4.955216757446085918e-01
-4.785407125939572515e-01
-4.619647920417650488e-01
-4.702872568944286846e-01
-4.764443506721250943e-01
-4.837474136824548299e-01
-4.838486142947699964e-01
-4.820243229911562732e-01
-4.927397694486865820e-01
-4.653809190364911474e-01
-4.843942486127987834e-01
-5.031667478613133238e-01
-4.846481423127866339e-01
-4.887268833972813198e-01
-4.878912767182247978e-01
-4.699080940549687502e-01
-4.785808730661263999e-01
-4.806407013760546909e-01
-4.694306888553358426e-01
-4.729423280643759164e-01
-4.918801028361367011e-01
-4.807459805815591514e-01
-4.722215805599781491e-01
-4.942605526569401331e-01
-4.947198621339128910e-01
-4.874878899676239885e-01
-4.823062698554018146e-01
-4.805148016955665402e-01
-4.709818375667598755e-01
-4.770817815222385683e-01
-4.741068520490163696e-01
-4.845624984396396662e-01
-4.649368912195167569e-01
-4.788218954157991147e-01
-4.704529951650693320e-01
-4.818816979941721312e-01
-4.717213840414163917e-01
-4.780823354037223583e-01
-4.680507184572751944e-01
-4.964137972397993925e-01
-4.858412610948884547e-01
-4.772412856894089339e-01
-4.640885521785623746e-01
-4.887071415744497771e-01
-4.822906439678094070e-01
-4.834941368045919674e-01
-4.804101895932979538e-01
-4.794826744324144907e-01
-4.692627304588382620e-01
-4.796641423220989742e-01
-4.956893543983171835e-01
-4.878350910918307637e-01
-4.814125169028304896e-01
-4.856336109432800585e-01
-4.579315967817054189e-01
-4.886035897554328322e-01
-4.842821596058407008e-01
-4.718763663650579754e-01
-4.709361793029350762e-01
-4.645904382724519444e-01
-4.624279703262831887e-01
-4.828822764389006927e-01
-4.705578863362016029e-01
-4.769881391622034505e-01
-5.013517676603307383e-01
-4.787534626393492587e-01
-4.891537635989058330e-01
-4.867733113767589437e-01
-4.787585415585524640e-01
-4.673796258194106157e-01
-4.865207775305164239e-01
-4.631657925931929043e-01
-4.832881763280523213e-01
-4.872471310726740890e-01
-4.828540407915272725e-01
-4.639362191240856692e-01
-4.594829563837629083e-01
-4.870225807604592339e-01
-4.674801162282887779e-01
-4.738791258868886302e-01
-4.686077154707418702e-01
-4.669456717698037274e-01
-4.775401425999013516e-01
-4.701922720625927310e-01
-4.886429060085867304e-01
-4.752496595637369370e-01
-4.821028742202404516e-01
-4.713396624544083369e-01
-4.758072121207173599e-01
-4.654627471250947224e-01
-4.930719295530801016e-01
-4.756392795194032130e-01
-4.803177497476942559e-01
-4.845311712845216112e-01
-4.697165032976242660e-01
-4.724448933642868553e-01
-4.852924646937457620e-01
-4.684406490260171751e-01
-4.849196647110981528e-01
-4.858046289754304192e-01
-4.557260378365026732e-01
-4.573828989255234179e-01
-4.795691503907790199e-01
-4.909530905304331228e-01
-4.861037074894876131e-01
-4.780300448904954980e-01
-4.633245586397278792e-01
-4.801476521703982869e-01
-4.715586723206411923e-01
-4.805296145974378708e-01
-4.770063681681722678e-01
-4.814745403524250400e-01
-4.762689436677113863e-01
-4.849212569296204034e-01
-4.864101211733425911e-01
-4.757067388621260551e-01
-4.806716975609038878e-01
-4.753113219003001211e-01
-4.653110374097256807e-01
-4.737362890692145001e-01
-4.771966119961284503e-01
-4.748348587568724799e-01
-4.776326991531892885e-01
-4.681527443289190682e-01
-4.752539558064285963e-01
-4.877594245634468417e-01
-4.752176528347309414e-01
-4.825275461205699168e-01
-4.798320503400891335e-01
-4.647216531523907790e-01
-4.719534670792155939e-01
-4.755472803348544941e-01
-4.771666358846392564e-01
-4.785173963152419274e-01
-5.040072049906156870e-01
-4.669586512389102273e-01
-4.687768903210011162e-01
-4.672284116495269979e-01
-5.093059419828716017e-01
-4.820975595054994844e-01
-4.887351744626869943e-01
-4.841772043684425264e-01
-4.952245740527324025e-01
-4.692781109312247345e-01
-4.633549449223698935e-01
-4.914502465289705135e-01
-4.588680583852390305e-01
-4.764933734839613688e-01
-4.806647483242280083e-01
-4.811528558388344923e-01
-4.758103353869348462e-01
-4.811907682304407130e-01
-4.747734252723999626e-01
-4.706262173479651145e-01
-4.629087033678289664e-01
-4.710878658749924064e-01
-4.739360312809077769e-01
-4.761535045114035913e-01
-4.720511018607745912e-01
-4.806745751570952185e-01
-5.054755212273880360e-01
-4.533528537502083955e-01
-4.812100214680141153e-01
-4.837621279995133472e-01
-4.730499069968237547e-01
-4.795152296789883528e-01
-4.787527429528225520e-01
-5.020617998914524982e-01
-4.750596740066500567e-01
-4.608948801892690517e-01
-4.879673473978712317e-01
-4.918596973608809764e-01
-4.686560264339056925e-01
-4.901094935552690046e-01
-4.831989756855502582e-01
-4.871378626099380216e-01
-4.804829006185727391e-01
-4.619350605824693590e-01
-4.741464908935464351e-01
-4.695071673083430763e-01
-4.787915884346601869e-01
-4.668480493150528043e-01
-4.656992771358184902e-01
-4.763711661391937247e-01
-4.675793581703119317e-01
-4.777753968735690138e-01
-4.832008490741411810e-01
-4.738747606497977216e-01
-4.817283013933050251e-01
-4.933386193606845715e-01
-4.814153298255640645e-01
-4.766978584717416201e-01
-4.706770618424802599e-01
-4.772508717577663706e-01
-4.585635520895608996e-01
-4.687776748358313261e-01
-4.883441802945318044e-01
-4.724103668785916144e-01
-4.637289326747251472e-01
-4.793625797119360765e-01
-4.578545009705803359e-01
-4.830791332446288111e-01
-4.772969571831358060e-01
-4.848281849818397715e-01
-4.747013481196072915e-01
-4.721444337711145911e-01
-4.634910331988054133e-01
-4.758824223013601307e-01
-4.996468582421881299e-01
-4.647232289950655737e-01
-4.772391078075094439e-01
-4.735793987014983997e-01
-4.794921724520908035e-01
-4.751492773472588693e-01
-4.871053080891649678e-01
-4.826857700301772081e-01
-4.884610302113228109e-01
-4.897551743326779561e-01
-4.934182896846405209e-01
-4.622465199469483199e-01
-4.711087210375188850e-01
-4.490403509172328222e-01
-4.778206689617566783e-01
-4.650785662744290061e-01
-4.886585902616108479e-01
-4.823083188409443833e-01
-4.948134025706493189e-01
-4.687911441472576990e-01
-4.752179282982885722e-01
-4.827597389947155815e-01
-4.499131565032445934e-01
-4.746822743006853251e-01
-4.730635875909293686e-01
-4.827508715473050049e-01
-4.748399153853035681e-01
-4.759272052308195500e-01
-4.637826454363205286e-01
-4.775514057238626764e-01
-4.703366755271964905e-01
-4.835017288842211047e-01
-4.677669586484106135e-01
-4.564172193153880341e-01
-4.498097929309677334e-01
-4.784836343469081044e-01
-4.784308563272280379e-01
-4.846838785735470556e-01
-4.867889723372662014e-01
-4.894592877103770556e-01
-4.777464491086256260e-01
-4.796343888790507437e-01
-4.751812959933964797e-01
-4.714400132238145691e-01
-4.579388396753686363e-01
-4.748318252048812638e-01
-4.761216304580866421e-01
-4.748824676247717091e-01
-4.606817794833674151e-01
-4.865091568266742827e-01
-4.732410794650558916e-01
-4.863314791879798649e-01
-4.533869872725622141e-01
-4.836661196774814098e-01
-4.945231053161842083e-01
-4.770883258796997373e-01
-4.778849521093786468e-01
-4.788554675886015355e-01
-4.837740355470678821e-01
-4.686677483020900148e-01
-4.710952708440125924e-01
-4.701733891691229905e-01
-4.573679559903243153e-01
-4.585836024002726274e-01
-4.682682030285507668e-01
-4.634420623927490990e-01
-4.617744792287861166e-01
-4.688043134520530897e-01
-4.579798051667121062e-01
-4.561957005026953116e-01
-4.686454324943565286e-01
-4.688325713554708507e-01
-4.785199376007782668e-01
-4.499240245308602226e-01
-4.936787716049839680e-01
-4.627386117508034968e-01
-4.661776097832160959e-01
-4.731309595723256489e-01
-4.648402026624964822e-01
-4.651807292538363559e-01
-4.701131870201201712e-01
-4.656566562024662126e-01
-4.598709366859779490e-01
-4.666123880452349715e-01
-4.655554270182347132e-01
-4.587573101572242629e-01
-4.853051079051393102e-01
-4.835305656933083229e-01
-4.663635285903555694e-01
-4.623596246252891784e-01
-4.725899099798297476e-01
-4.712938103636932774e-01
-4.626573093406155524e-01
-4.696094650471339671e-01
-4.710057198438838411e-01
-4.690016694664239649e-01
-4.536879570908485260e-01
-4.615170694724070599e-01
-4.709033433230482846e-01
-4.757040383424694374e-01
-4.668447910586355776e-01
-4.814407506072582166e-01
-4.602768983853668394e-01
-4.569460285828415014e-01
-4.732853068496679638e-01
-4.810288984028211479e-01
-4.619615538208513561e-01
-4.502369991422524587e-01
-4.774443580102276652e-01
-4.792145848968076827e-01
-4.569102083404947834e-01
-4.661948662307812130e-01
-4.734926454346555236e-01
-4.843767192853510317e-01
-4.674454849226423736e-01
-4.634440841428701940e-01
-4.554736743317619463e-01
-4.822960540871180091e-01
-4.600790524602154097e-01
-4.798158381064753786e-01
-4.723885639457799379e-01
-4.737719442983682194e-01
-4.649732361059341623e-01
-4.521118353748763141e-01
-4.706330887719091249e-01
-4.500939407153020100e-01
-4.655996654178088390e-01
-4.797893252483551030e-01
-4.617981884896979472e-01
-4.850179447317884973e-01
-4.491948843709013817e-01
-4.630261774063251790e-01
-4.575369393949691998e-01
-4.673227506101451656e-01
-4.732001024260459321e-01
-4.644159301151951080e-01
-4.671853723719127105e-01
-4.255076968073903121e-01
-4.603651438165924370e-01
-4.540979635913459100e-01
-4.719461097663604221e-01
-4.768961513841208366e-01
-4.757042296662502001e-01
-4.763564253914663871e-01
-4.755163764081158928e-01
-4.589870213695918522e-01
-4.636642707789113138e-01
-4.578768029540355999e-01
-4.575740877115381799e-01
-4.763515152727811897e-01
-4.702027815180748194e-01
-4.708873470089830482e-01
-4.673532456512591304e-01
-4.644503647807842195e-01
-4.686295376850917460e-01
-4.687390577478172116e-01
-4.768721378427649982e-01
-4.593840129129098671e-01
-4.683137045190695069e-01
-4.598929725903972976e-01
-4.675909468631378463e-01
-4.620630669718200356e-01
-4.575311624515249198e-01
-4.625719325522030245e-01
-4.703323058899483433e-01
-4.781264395299560377e-01
-4.659721527508347005e-01
-4.613152652676280052e-01
-4.678023310935964796e-01
-4.748549982996325136e-01
-4.736495127305802577e-01
-4.660939966428310210e-01
-4.756029143640998491e-01
-4.470220337274646849e-01
-4.662185161448278992e-01
-4.644425680264441803e-01
-4.703334383034265542e-01
-4.824043412136741482e-01
-4.780548047061112249e-01
-4.650272147408475165e-01
-4.615607269472659091e-01
-4.569174700047744508e-01
-4.765180975355918225e-01
-4.724137324923270986e-01
-4.697444206097101116e-01
-4.645734288587718419e-01
-4.554568257090859662e-01
-4.821879447654758843e-01
-4.567876679510580740e-01
-4.831060304703771457e-01
-4.597047612822029450e-01
-4.644334009609156211e-01
-4.595849819988218066e-01
-4.652904265619156043e-01
-4.690680178415532753e-01
-4.639011354471857529e-01
-4.763807247047877058e-01
-4.676554799918329897e-01
-4.632329535810674193e-01
-4.824357331366565527e-01
-4.479093805606934597e-01
-4.736354711842467591e-01
-4.682495231266557978e-01
-4.695439428105022683e-01
-4.709883471003564193e-01
-4.580517601213338619e-01
-4.537257214577227749e-01
-4.706729279751706851e-01
-4.539541193280953735e-01
-4.753268298668210101e-01
-4.636264726873060571e-01
-4.571817828448141441e-01
-4.637653365326532273e-01
-4.689018340717867606e-01
-4.576060829940791774e-01
-4.722678023314520468e-01
-4.625820784890912196e-01
-4.746968967670320838e-01
-4.610188562038656235e-01
-4.756646875553611209e-01
-4.706715263722553999e-01
-4.508747434850275404e-01
-4.524869398685548161e-01
-4.533859918153959612e-01
-4.663795296026940207e-01
-4.540927167447145196e-01
-4.740151607199534212e-01
-4.528235449079565100e-01
-4.593597706701135763e-01
-4.605766125990308768e-01
-4.706025075752751641e-01
-4.713710001438623509e-01
-4.819520573331687041e-01
-4.768644176921315037e-01
-4.623270697865888845e-01
-4.476039753272327837e-01
-4.661351081941003116e-01
-4.665639100395111427e-01
-4.687530116039453354e-01
-4.696444481638432089e-01
-4.619734423730875728e-01
-4.769880613054678919e-01
-4.636170007074352228e-01
-4.732737179707009467e-01
-4.720170372542121795e-01
-4.728532341500855107e-01
-4.604669373446865221e-01
-4.672967451681996343e-01
-4.654973595046463242e-01
-4.606844441920523447e-01
-4.813549333770532068e-01
-4.533002506227025719e-01
-4.444539443896261544e-01
-4.617247699215419332e-01
-4.559387934166382328e-01
-4.858420166840231591e-01
-4.585347949423926317e-01
-4.680438018542206757e-01
-4.654559817263912436e-01
-4.722584798419842134e-01
-4.759577059677908561e-01
-4.687857388631396782e-01
-4.556525460345631773e-01
-4.664634439498640539e-01
-4.582202485635089584e-01
-4.666197358133334361e-01
-4.637438441972696612e-01
-4.831723250290368976e-01
-4.747434600656519343e-01
-4.719696509282766406e-01
-4.902864099429248279e-01
-4.531889977592714058e-01
-4.588210611319011312e-01
-4.733476072893629816e-01
-4.859892097293573854e-01
-4.658935641041698772e-01
-4.637909818555085995e-01
-4.648490600674234363e-01
-4.458534427775692199e-01
-4.579045480589096773e-01
-4.568169725764594791e-01
-4.648422483397988136e-01
-4.606444891689168153e-01
-4.727135148898151673e-01
-4.740700599601181953e-01
-4.582591819983060644e-01
-4.543693360271893189e-01
-4.650280249106232278e-01
-4.618612858187584047e-01
-4.799064746123823388e-01
-4.765855174355992929e-01
-4.636537700282025165e-01
-4.575409377531129973e-01
-4.658172708743720247e-01
-4.697353916983728617e-01
-4.603853176580000595e-01
-4.682178568086517445e-01
-4.631076599719144982e-01
-4.669341860835473090e-01
-4.739525050248383220e-01
-4.744057271040659218e-01
-4.784364549784040355e-01
-4.630700756244993110e-01
-4.579324093253539507e-01
-4.645704200885274471e-01
-4.532389713847616575e-01
-4.716208535934924839e-01
-4.576166375169553602e-01
-4.872308138119483267e-01
-4.601062298832649389e-01
-4.607714917707377289e-01
-4.746885042885096717e-01
-4.710242578962771098e-01
-4.694600925204100994e-01
-4.716971776586412757e-01
-4.623414273795906082e-01
-4.632435190485099663e-01
-4.440007307338913467e-01
-4.725633175894936033e-01
-4.635802503517683082e-01
-4.647355855879603537e-01
-4.772219709655777242e-01
-4.497497014083533529e-01
-4.624169303968841960e-01
-4.633656362416910257e-01
-4.658490750530231983e-01
-4.553335689851603085e-01
-4.637655237417854792e-01
-4.741475460555230614e-01
-4.495960618108886253e-01
-4.646244280839919583e-01
-4.624054403906983635e-01
-4.539576934772694972e-01
-4.776768448152544089e-01
-4.650482096996418901e-01
-4.614057541769507886e-01
-4.618413242558628840e-01
-4.561700605035229339e-01
-4.551411884531142427e-01
-4.549135964108668162e-01
-4.880298404022738179e-01
-4.652229919072222719e-01
-4.378201118746593012e-01
-4.505815563631735965e-01
-4.543857904092424849e-01
-4.584074054916934537e-01
-4.703578514460710069e-01
-4.805045557137345158e-01
-4.525887721549709530e-01
-4.650396212141229002e-01
-4.736426678729090400e-01
-4.682008837234287180e-01
-4.651066245984423198e-01
-4.528785078711532464e-01
-4.748091562923162923e-01
-4.631334336674913787e-01
-4.650822299604335797e-01
-4.749644700950297338e-01
-4.763701479011910878e-01
-4.648013711909189105e-01
-4.692892353826639829e-01
-4.620375929899690481e-01
-4.627241711423057402e-01
-4.462936784099140741e-01
-4.579270133147594901e-01
-4.639816361157014235e-01
-4.539214663613779788e-01
-4.578927022634717847e-01
-4.490774839218767411e-01
-4.524284532968382289e-01
-4.712473045663659876e-01
-4.622377625509959675e-01
-4.715744274892306742e-01
-4.591604465055479922e-01
-4.688464025212784048e-01
-4.555138784000916097e-01
-4.534195141306068266e-01
-4.505788670522452577e-01
-4.465604330793657151e-01
-4.536819153631566071e-01
-4.491429300926451651e-01
-4.726356877428514736e-01
-4.620087686649666514e-01
-4.596329527979445828e-01
-4.582896349515971357e-01
-4.506889901869447490e-01
-4.460486834132028067e-01
-4.548459357460833408e-01
-4.694346325934402042e-01
-4.593254102964337005e-01
-4.564171639692461424e-01
-4.689748035496512091e-01
-4.722372373327042294e-01
-4.706766850024200477e-01
-4.607403133202777612e-01
-4.659022675080123355e-01
-4.642641263466043555e-01
-4.549246698380722265e-01
-4.704225156475992931e-01
-4.633504395120100483e-01
-4.629468968887248126e-01
-4.642193698015587566e-01
-4.562639134425995335e-01
-4.482245922629559676e-01
-4.632105743740629333e-01
-4.655574452706914279e-01
-4.552718805169678196e-01
-4.471592640089676607e-01
-4.692408068637008434e-01
-4.605571788144275924e-01
-4.627520687051130399e-01
-4.550518803529285949e-01
-4.665145145279507854e-01
-4.573710212641043382e-01
-4.610028098257703544e-01
-4.608157215636548010e-01
-4.720104611208982281e-01
-4.611315329154161979e-01
-4.693367597269489933e-01
-4.543404676673348797e-01
-4.637423064994075639e-01
-4.535430933163481781e-01
-4.728579373927502827e-01
-4.625673560284819796e-01
-4.650468647561070701e-01
-4.462182686148087329e-01
-4.568816352915646695e-01
-4.570388300946216509e-01
-4.516799637877250140e-01
-4.568785068178467523e-01
-4.598750784112157763e-01
-4.701027590291947389e-01
-4.619390366456261887e-01
-4.665991962861193443e-01
-4.499942512937635253e-01
-4.703125511169394812e-01
-4.458796473250668524e-01
-4.538458777867828697e-01
-4.644468543056432530e-01
-4.593678085524701138e-01
-4.843460773374225203e-01
-4.814207791867305408e-01
-4.549419717340510427e-01
-4.742377608354305663e-01
-4.417134025382465357e-01
-4.527583896923570439e-01
-4.510351073455792781e-01
-4.347669460031732824e-01
-4.608439807021813550e-01
-4.788677112172565753e-01
-4.587714160066829194e-01
-4.599719397151600386e-01
-4.583296557305781560e-01
-4.516802519567462704e-01
-4.511972863251129118e-01
-4.704510739373921058e-01
-4.489167858448456228e-01
-4.596294776508376145e-01
-4.510594664489032679e-01
-4.660366104603740345e-01
-4.593277619204360063e-01
-4.475447998428404017e-01
-4.528796766013289954e-01
-4.595062784148109536e-01
-4.518065871847248283e-01
-4.575547183483530955e-01
-4.489730453763605134e-01
-4.758739931942865264e-01
-4.518398639123334393e-01
-4.503855955211849005e-01
-4.669181515723176967e-01
-4.545673248038373804e-01
-4.457122643783634208e-01
-4.688044907634105196e-01
-4.584192726849986577e-01
-4.493359720128538015e-01
-4.512600533151431836e-01
-4.571141423645199708e-01
-4.750120546978863212e-01
-4.456226531826191217e-01
-4.481571838509065264e-01
-4.586550966441346744e-01
-4.711182345040244024e-01
-4.386499131787994221e-01
-4.727222554522487741e-01
-4.668399660017839015e-01
-4.626365833570700303e-01
-4.642535866050535032e-01
-4.539338290213906779e-01
-4.487744629843047894e-01
-4.495474523566631020e-01
-4.610498692677817978e-01
-4.518937001930938835e-01
-4.637320341257059053e-01
-4.513821813485846546e-01
-4.574946484458767282e-01
-4.640652325643513931e-01
-4.580843121573932031e-01
-4.640261516616278614e-01
-4.823808287592740163e-01
-4.636522139566209844e-01
-4.563739486348137864e-01
-4.500640653459060392e-01
-4.484205702777099845e-01
-4.606264333994737892e-01
-4.514793217039573259e-01
-4.664905461064215997e-01
-4.489957371448676793e-01
-4.474170926232275969e-01
-4.354265774088045271e-01
-4.568120994277451441e-01
-4.519267952299278468e-01
-4.492941850886873478e-01
-4.387500254281391232e-01
-4.409733585513219145e-01
-4.614252640067512123e-01
-4.684662799302173330e-01
-4.533091891172680854e-01
-4.618051215939642518e-01
-4.356777635706748919e-01
-4.631837874534722732e-01
-4.729242538789332206e-01
-4.594390427514247754e-01
-4.394000477648922764e-01
-4.391442639596561115e-01
-4.605922808242691735e-01
-4.730801416391137160e-01
-4.434907551552382809e-01
-4.402859024480782479e-01
-4.494614483200842781e-01
-4.551063374669236938e-01
-4.508537085615045292e-01
-4.616078888277057590e-01
-4.545557705624623246e-01
-4.675306377498758548e-01
-4.408430550334614395e-01
-4.523534074105338698e-01
-4.619917961147249619e-01
-4.571067383434097575e-01
-4.369932503963563919e-01
-4.417433823489194111e-01
-4.669613840652719894e-01
-4.605161412528804288e-01
-4.486423935867416279e-01
-4.451676549269630856e-01
-4.605766196442564464e-01
-4.505380949818122427e-01
-4.507503543844035843e-01
-4.469343743049469242e-01
-4.653224454930812160e-01
-4.393130790137201869e-01
-4.562865890535316993e-01
-4.553701317244967517e-01
-4.638603837104174898e-01
-4.423923114290970737e-01
-4.549013026141128790e-01
-4.676434795213424422e-01
-4.642398286675734065e-01
-4.720196621876170395e-01
-4.522984259287682329e-01
-4.512302476041377131e-01
-4.634150591356058224e-01
-4.637017394891770894e-01
-4.569706406915635677e-01
-4.537304497423829686e-01
-4.570287894633929815e-01
-4.562416567925452471e-01
-4.559168492381380222e-01
-4.470455379803180973e-01
-4.313238228393201368e-01
-4.518788241358767666e-01
-4.397981630218674720e-01
-4.555339516136983624e-01
-4.226642922491239407e-01
-4.537855239882821468e-01
-4.589751999181406195e-01
-4.570368051236013973e-01
-4.379399614680397623e-01
-4.603272429257608267e-01
-4.513725044523937968e-01
-4.638808226765840370e-01
-4.442792829627457141e-01
-4.577438154240095480e-01
-4.490114974994129371e-01
-4.613984656314540356e-01
-4.223888685530580167e-01
-4.717818026270284015e-01
-4.602453208178926003e-01
-4.492539828062713791e-01
-4.597285380934688082e-01
-4.557118309256231736e-01
-4.483061538792953993e-01
-4.553390166802490091e-01
-4.504960917613863858e-01
-4.565967787049597382e-01
-4.751766667193548233e-01
-4.432159506279161887e-01
-4.646262915492147538e-01
-4.521890825810860326e-01
-4.624625069235460129e-01
-4.531689699288680151e-01
-4.608717896591630336e-01
-4.492236953578108150e-01
-4.437763931507557325e-01
-4.512356523917332440e-01
-4.552427914450128954e-01
-4.505214214298765008e-01
-4.510150967916983777e-01
-4.395843009130733225e-01
-4.524959097001201025e-01
-4.530374543395976339e-01
-4.517760094224771428e-01
-4.467848997385648335e-01
-4.401056893958810168e-01
-4.544925576734437089e-01
-4.445450806554567258e-01
-4.688887598794093670e-01
-4.494971676448314968e-01
-4.709327850254972914e-01
-4.545797573068140474e-01
-4.570641896847198460e-01
-4.379586441498347638e-01
-4.675018066544375794e-01
-4.596142633961968205e-01
-4.432677422713245940e-01
-4.451166252626638231e-01
-4.518606880013547045e-01
-4.509967854927585673e-01
-4.486923319608340233e-01
-4.440058830433427639e-01
-4.494288175636963478e-01
-4.607746172180550159e-01
-4.460304397914117702e-01
-4.562614396559475649e-01
-4.504368830153051562e-01
-4.562619258207376571e-01
-4.595496491455525190e-01
-4.659602839174403766e-01
-4.396051431664782516e-01
-4.384656954861251288e-01
-4.419904053321568327e-01
-4.609620676521966609e-01
-4.684701806744427932e-01
-4.607586860860085620e-01
-4.571570597131223712e-01
-4.504223618313578092e-01
-4.603996164636641186e-01
-4.595758193812349290e-01
-4.760784263221496393e-01
-4.420199159520475929e-01
-4.543819647388475658e-01
-4.556875614769491101e-01
-4.555567637896570377e-01
-4.247367799676403655e-01
-4.380191238340314652e-01
-4.506212391937549633e-01
-4.592814058730280147e-01
-4.551695748856344204e-01
-4.423920583717399491e-01
-4.399527025128732172e-01
-4.424444276756773764e-01
-4.431199058537226287e-01
-4.469535110170038683e-01
-4.476598153131842728e-01
-4.406737907052686865e-01
-4.459097843667925720e-01
-4.371218251535424759e-01
-4.522627032305431838e-01
-4.530997051402678721e-01
-4.372230144418953190e-01
-4.551973926610187182e-01
-4.538078075028263436e-01
-4.468521398643112152e-01
-4.438167527472089979e-01
-4.410499169236500316e-01
-4.333940337712271496e-01
-4.428385081427912429e-01
-4.481130492588517589e-01
-4.523481530957004226e-01
-4.705558498845715532e-01
-4.449747319007056889e-01
-4.552177716925709383e-01
-4.542669006108043250e-01
-4.428581303714816397e-01
-4.577949321532808202e-01
-4.377891968934244371e-01
-4.362110252091246920e-01
-4.373034971462406162e-01
-4.578276681839071327e-01
-4.453998306025691578e-01
-4.366365381786420086e-01
-4.565709528485810687e-01
-4.603098709693440593e-01
-4.549608187642632529e-01
-4.509798013229652236e-01
-4.506454585296143511e-01
-4.272069004382235136e-01
-4.473886458284394019e-01
-4.564564081270574558e-01
-4.505555545633599390e-01
-4.652631953200512260e-01
-4.562877824001341232e-01
-4.491606013712609036e-01
-4.495475696868722615e-01
-4.596537118391084142e-01
-4.473806707331922095e-01
-4.550606543450096964e-01
-4.485536390893851699e-01
-4.513178489637700297e-01
-4.422009579283238123e-01
-4.381676618019159086e-01
-4.407466709852336240e-01
-4.398859884414181853e-01
-4.416588291582307924e-01
-4.441809864988530143e-01
-4.352873673577330460e-01
-4.523199205237435905e-01
-4.451539045553107310e-01
-4.517753643716148071e-01
-4.629977205643093785e-01
-4.371475098111016200e-01
-4.576837465244357195e-01
-4.485225524868037272e-01
-4.466545971514501723e-01
-4.537500706821353536e-01
-4.741036475839039421e-01
-4.652243589364144505e-01
-4.444517447027725443e-01
-4.287526758557017592e-01
-4.523592402470280605e-01
-4.473865312663155014e-01
-4.606738355981097044e-01
-4.654695294187902732e-01
-4.243215445453247803e-01
-4.587342883136572569e-01
-4.626699086722880216e-01
-4.496441680408942432e-01
-4.541990868839803630e-01
-4.522548968192462437e-01
-4.610329456358026601e-01
-4.622618837129289782e-01
-4.278268110932690882e-01
-4.429278813012208493e-01
-4.443085215264342969e-01
-4.355598223012101533e-01
-4.536675046093526786e-01
-4.544815917514836157e-01
-4.512038180088742689e-01
-4.318826559944279886e-01
-4.303888744271089362e-01
-4.474604010453783198e-01
-4.528123273411274186e-01
-4.529514912576044772e-01
-4.556735797730390169e-01
-4.328723883877092504e-01
-4.403634469299181342e-01
-4.359257579267892813e-01
-4.511135800551241415e-01
-4.313851939227315579e-01
-4.354620814852127042e-01
-4.392172500481860142e-01
-4.542986787899733758e-01
-4.305977446944735387e-01
-4.427178858386913163e-01
-4.384550443911884310e-01
-4.324513346206234621e-01
-4.427591831275784484e-01
-4.507140769913440259e-01
-4.602091308446696893e-01
-4.544705138491632601e-01
-4.448251836860979691e-01
-4.391961278202840546e-01
-4.511629535718660877e-01
-4.478244362295525915e-01
-4.295040568028534178e-01
-4.408814104288980573e-01
-4.393207434071857431e-01
-4.398314844059235673e-01
-4.404661293125771149e-01
-4.349391459501070756e-01
-4.406592423994025731e-01
-4.414606822482399773e-01
-4.325705563282999933e-01
-4.530528874423939145e-01
-4.530250323090941333e-01
-4.312751633755496083e-01
-4.413228449658372909e-01
-4.262135152063217802e-01
-4.706390189250476697e-01
-4.432942469862333201e-01
-4.612055193287398769e-01
-4.368768219454195467e-01
-4.288882272779183102e-01
-4.336564165101390866e-01
-4.392191194678999322e-01
-4.366840516321312538e-01
-4.355469417564176160e-01
-4.391599855996713986e-01
-4.587846413934183465e-01
-4.386579242928998479e-01
-4.394671688728186143e-01
-4.485707480300240579e-01
-4.425799090847042372e-01
-4.550821601933414673e-01
-4.486918752983826142e-01
-4.353508018825885673e-01
-4.369881008857550708e-01
-4.503504177216923199e-01
-4.509647046235076284e-01
-4.435143128997113271e-01
-4.420148482420567237e-01
-4.376351875408199255e-01
-4.486402802618847385e-01
-4.303780373456221886e-01
-4.493930925630978401e-01
-4.486162453513837800e-01
-4.561037147078230158e-01
-4.317882247502703441e-01
-4.495936254913969199e-01
-4.465913670149580517e-01
-4.381652539921978562e-01
-4.591236677883490103e-01
-4.408134259705714930e-01
-4.453443075807568818e-01
-4.353004410385882261e-01
-4.484247576030799820e-01
-4.538677813371839176e-01
-4.422025732101576012e-01
-4.541586793367839991e-01
-4.530262125346004032e-01
-4.295476036542298370e-01
-4.586079271080161224e-01
-4.432567667882183482e-01
-4.377841177375075832e-01
-4.454682365890013651e-01
-4.546415953075147454e-01
-4.540732227350537942e-01
-4.297445244680050402e-01
-4.522934012547998872e-01
-4.320386284206515493e-01
-4.536249131236022025e-01
-4.560048495741669816e-01
-4.571645987603176753e-01
-4.490400663008214943e-01
-4.458413174039040916e-01
-4.439439003564241149e-01
-4.455445230934446110e-01
-4.428736881137523840e-01
-4.486371006776087578e-01
-4.434870265366891995e-01
-4.568315955389103955e-01
-4.517804074300735273e-01
-4.235166798788484455e-01
-4.392724992146996854e-01
-4.395654963994997666e-01
-4.561380455769567521e-01
-4.348189622580941327e-01
-4.234096402905296319e-01
-4.333683864781698869e-01
-4.489886678976355849e-01
-4.477579884738752680e-01
-4.373319529586636167e-01
-4.255270168691128174e-01
-4.527611081094952139e-01
-4.416691577073375008e-01
-4.458104841218124559e-01
-4.318443895764499940e-01
-4.370608392108542573e-01
-4.375497554472076445e-01
-4.492922543605494812e-01
-4.124456492262569274e-01
-4.460682400973565720e-01
-4.502954861180668011e-01
-4.592257746030380394e-01
-4.354885607938381309e-01
-4.513164420731476945e-01
-4.396836522417988946e-01
-4.402998014981247543e-01
-4.523190106231151919e-01
-4.410924653844738308e-01
-4.328148489608390492e-01
-4.407381612158962625e-01
-4.365254408596480618e-01
-4.274035346519667877e-01
-4.395708239391791783e-01
-4.423011231730888948e-01
-4.542019349681764018e-01
-4.449342007244826425e-01
-4.456292684467353382e-01
-4.181691712230899416e-01
-4.404928942930149693e-01
-4.488262016454082071e-01
-4.342820636696081982e-01
-4.380055862541890610e-01
-4.459417055645610306e-01
-4.456933493935912871e-01
-4.348019301299840267e-01
-4.143607997963554279e-01
-4.414082731858958164e-01
-4.499984560481429252e-01
-4.635990161519298325e-01
-4.264212345738089827e-01
-4.521333179649065781e-01
-4.261138640767265784e-01
-4.480325956838695500e-01
-4.415280962691290334e-01
-4.288883976278633492e-01
-4.234864045966252322e-01
-4.462151292007069392e-01
-4.498645266866113657e-01
-4.501333651831126437e-01
-4.239379836680587932e-01
-4.535076426820962014e-01
-4.582338109515381452e-01
-4.426125945554085783e-01
-4.359942011538784357e-01
-4.538418690943596401e-01
-4.336778723096071375e-01
-4.237333961533281679e-01
-4.389604549745235174e-01
-4.500494832235684139e-01
-4.377941672598728573e-01
-4.508928111859679122e-01
-4.531807290042730862e-01
-4.564738417876699206e-01
-4.281163501655093073e-01
-4.473457769365588588e-01
-4.464097662245501974e-01
-4.292584157418345425e-01
-4.292625969463628177e-01
-4.240872156369292489e-01
-4.411633580408707012e-01
-4.406790589630834587e-01
-4.430492876552792891e-01
-4.349472120661314056e-01
-4.498980396026927009e-01
-4.551574763982646488e-01
-4.548855815217062171e-01
-4.524737147406865390e-01
-4.357031064553238409e-01
-4.258178387832065592e-01
-4.430711530706793466e-01
-4.383662879714136373e-01
-4.265172527654014778e-01
-4.436451692921180578e-01
-4.518965713315002963e-01
-4.272183310272312240e-01
-4.403357761088505518e-01
-4.425933538156592295e-01
-4.474786176448931063e-01
-4.725210333122931705e-01
-4.353249005853653264e-01
-4.373406038463946155e-01
-4.378616237039040238e-01
-4.495867670810530514e-01
-4.435574861095412658e-01
-4.512644606131531733e-01
-4.431852888713356808e-01
-4.317863108183528364e-01
-4.257875227308585697e-01
-4.461999738230195689e-01
-4.430047411783153422e-01
-4.523571302758376822e-01
-4.465494944761516094e-01
-4.421151036282361946e-01
-4.349317445275147076e-01
-4.379691863584961320e-01
-4.303852245382744357e-01
-4.439320398823035640e-01
-4.311745097509597224e-01
-4.413288827753795163e-01
-4.190406363323385674e-01
-4.381340355889047355e-01
-4.348792928167743987e-01
-4.414806249282089978e-01
-4.381345468147485600e-01
-4.377678911559768071e-01
-4.260708836475222139e-01
-4.429319232948959462e-01
-4.346592548290010294e-01
-4.277466248890832712e-01
-4.450419812584534007e-01
-4.579307185661536383e-01
-4.393795631578299443e-01
-4.412531397018036872e-01
-4.306122677139230248e-01
-4.373384789925833793e-01
-4.468669624896985937e-01
-4.364476142456675811e-01
-4.302049053162947390e-01
-4.393125717100730965e-01
-4.325663116186461710e-01
-4.455045631786199167e-01
-4.372978322010897534e-01
-4.438717648552244488e-01
-4.373811683446943155e-01
-4.356584594484447237e-01
-4.403493731602903249e-01
-4.375966700097736473e-01
-4.325779938465316721e-01
-4.501772460691544353e-01
-4.486467242510398523e-01
-4.423821717672101195e-01
-4.314836961655214576e-01
-4.458462651003692878e-01
-4.429944348918977148e-01
-4.244230943867640660e-01
-4.358528324304584700e-01
-4.454909970491418014e-01
-4.442077676218013638e-01
-4.516686449165161488e-01
-4.510808912137006521e-01
-4.405021266978019767e-01
-4.406175036961934577e-01
-4.386541120561011642e-01
-4.502574168201448623e-01
-4.231899316054278382e-01
-4.276110977659204893e-01
-4.430136192802058837e-01
-4.364907174964519632e-01
-4.242288013440114192e-01
-4.233459632729094646e-01
-4.366635162436461881e-01
-4.334247166059295164e-01
-4.331048492819614681e-01
-4.390009431920334770e-01
-4.345908632785268066e-01
-4.426652619414637724e-01
-4.199656889409191241e-01
-4.388885374674089679e-01
-4.431275726543933979e-01
-4.332925516942082167e-01
-4.476168224347886748e-01
-4.254434870244283573e-01
-4.281833851151428671e-01
-4.359606745766498870e-01
-4.498440079575047879e-01
-4.444465786134667029e-01
-4.378515489838623598e-01
-4.211207818690714255e-01
-4.390735202224028133e-01
-4.192888097060367691e-01
-4.412741734804664917e-01
-4.407302757658356773e-01
-4.446657328645365892e-01
-4.409959793480260348e-01
-4.590460206385625908e-01
-4.377182696406036189e-01
-4.218614831598183623e-01
-4.273255879437176663e-01
-4.347288235351252084e-01
-4.368079573944759764e-01
-4.403997484665977402e-01
-4.345944143721196529e-01
-4.189113848704721921e-01
-4.358707198335255439e-01
-4.388860051152397301e-01
-4.330731496274132786e-01
-4.453379917142628042e-01
-4.391630996693428046e-01
-4.503807818733049917e-01
-4.423200863027519913e-01
-4.492165295762389765e-01
-4.344173185500004308e-01
-4.407394487599043398e-01
-4.416378724087935970e-01
-4.400947284536127491e-01
-4.321481141493633271e-01
-4.267249747829504614e-01
-4.407255759736857792e-01
-4.409811901005684653e-01
-4.298807940091614599e-01
-4.462058836897180303e-01
-4.288344796774848922e-01
-4.358117848003029149e-01
-4.376913442082327466e-01
-4.480131745977487534e-01
-4.290242993715001063e-01
-4.538411764527426895e-01
-4.291723336298501890e-01
-4.158174597379850068e-01
-4.540332778295032012e-01
-4.327939280383195086e-01
-4.430281013435971582e-01
-4.360758377675616471e-01
-4.344443115097647024e-01
-4.318506365060573726e-01
-4.233599343162924855e-01
-4.180089852519079385e-01
-4.277680113167064979e-01
-4.351137011016384948e-01
-4.409877260644737840e-01
-4.111281848144568984e-01
-4.342092222817279801e-01
-4.250549105950265361e-01
-4.335234686169406881e-01
-4.146326351820767697e-01
-4.460918959172320841e-01
-4.408891643540582272e-01
-4.356057145685964249e-01
-4.261776234289482712e-01
-4.463458072189407932e-01
-4.306231918483007792e-01
-4.338998452851265952e-01
-4.428246953692230314e-01
-4.321954733797800374e-01
-4.261883834052944131e-01
-4.243415816545748065e-01
-4.223628395221338261e-01
-4.524889317305593739e-01
-4.275537342532926832e-01
-4.402185215477428804e-01
-4.151334656536844747e-01
-4.373025265732397582e-01
-4.150959373529533591e-01
-4.385209143363218987e-01
-4.378011488355532110e-01
-4.274194242349413919e-01
-4.350064373842427168e-01
-4.236464957490770900e-01
-4.302779096555591209e-01
-4.395450628752317623e-01
-4.239476819974526967e-01
-4.347937685914616823e-01
-4.399214194222267893e-01
-4.332155017704527600e-01
-4.380799100880790053e-01
-4.498679990752067481e-01
-4.408870582523376491e-01
-4.486969617089735518e-01
-4.415298362122466180e-01
-4.367227758178832131e-01
-4.371646484105290442e-01
-4.378833605913670657e-01
-4.151788691634256123e-01
-4.391524521042737828e-01
-4.468977868924108865e-01
-4.219778304331832097e-01
-4.405953034327940721e-01
-4.452909309243160418e-01
-4.317408322314437719e-01
-4.314718806395360651e-01
-4.452289108531214401e-01
-4.251763217229897474e-01
-4.418600687466344712e-01
-4.718078748873332229e-01
-4.270564208967294606e-01
-4.364377684506040023e-01
-4.462331952007992375e-01
-4.171177244741549606e-01
-4.186950493698884390e-01
-4.375164301960957625e-01
-4.268963010631652288e-01
-4.486011108017057825e-01
-4.354627590190204289e-01
-4.140221498101187558e-01
-4.460781366579614771e-01
-4.280281055972384174e-01
-4.304359100924965986e-01
-4.364068635596679568e-01
-4.353290840516613192e-01
-4.244657173763897728e-01
-4.617950574350278004e-01
-4.448810074671084580e-01
-4.290209875497988934e-01
-4.190205881968850354e-01
-4.323449793770641758e-01
-4.290030268724948082e-01
-4.327507066065592878e-01
-4.324665408155033419e-01
-4.350566389154998381e-01
-4.385195019947735195e-01
-4.245134193593218530e-01
-4.289296022569084599e-01
-4.168011136691966434e-01
-4.244701862248133617e-01
-4.291521877007179464e-01
-4.239892364939271130e-01
-4.462740773528697247e-01
-4.374773551680642969e-01
-4.198982332462687928e-01
-4.206145568463527384e-01
-4.222698861068234222e-01
-4.165327997204004706e-01
-4.284567613791089302e-01
-4.179748531847322646e-01
-4.338964744049103039e-01
-4.367665873185941905e-01
-4.522377331764481090e-01
-4.291537359731434909e-01
-4.259223522258385186e-01
-4.319925080994658773e-01
-4.397850962290242305e-01
-4.391335697884075628e-01
-4.236166391436869683e-01
-4.298257246636702500e-01
-4.344018797833713030e-01
-4.152969429652058064e-01
-4.486097333014286148e-01
-4.278082309265266447e-01
-4.110121437280108148e-01
-4.340088569909509864e-01
-4.248222280980478716e-01
-4.385210794026227488e-01
-4.077173367998646603e-01
-4.185493626517400312e-01
-4.410457801982647918e-01
-4.359160368112927064e-01
-4.420399665030810832e-01
-4.268622120221204908e-01
-4.386089085502101748e-01
-4.368711440456475303e-01
-4.311663531179306674e-01
-4.291275477796357984e-01
-4.265309323267262309e-01
-4.353221885926309431e-01
-4.282939223185919797e-01
-4.370273419420637739e-01
-4.292864634461780460e-01
-4.485704871939983907e-01
-4.467310809099991897e-01
-4.248622932072343428e-01
-4.238978456998731548e-01
-4.332012695043285233e-01
-4.330834730720853898e-01
-4.342003465608131885e-01
-4.344688655885521333e-01
-4.177192008496802833e-01
-4.386256446221521443e-01
-4.399016436412772624e-01
-4.236474356305047761e-01
-4.160733642892453510e-01
-4.061280605082795425e-01
-4.277257306323324904e-01
-4.480114567281359705e-01
-4.304264705684797132e-01
-4.322891198736049656e-01
-4.331989417340746940e-01
-4.309886472412376435e-01
-4.300340374729730852e-01
-4.221039699739845830e-01
-4.326462718019414844e-01
-4.389502808374903253e-01
-4.375411545736233032e-01
-4.272792765457459341e-01
-4.295089923292987333e-01
-4.220115470854180484e-01
-4.338744177599919705e-01
-4.288664216773737103e-01
-4.143270051596229520e-01
-4.242830936562776989e-01
-4.185242981057838429e-01
-4.130815050615215256e-01
-4.516570404380064740e-01
-4.298508915781734108e-01
-4.259330169033823110e-01
-4.389387766564066262e-01
-4.310776149350176167e-01
-4.216008557963529801e-01
-4.189892644344974659e-01
-4.111653934702826918e-01
-4.217605432553100941e-01
-4.104965760164677180e-01
-4.296776900499683083e-01
-4.199481537494159644e-01
-4.238553299877326208e-01
-4.195104183176107671e-01
-4.227160408169150507e-01
-4.212347247521455174e-01
-4.164174758727011705e-01
-4.227470916363423870e-01
-4.385145216530286216e-01
-4.392724263798961637e-01
-4.303976040950944215e-01
-4.386205795098822025e-01
-4.263739652797042812e-01
-4.163229352588520005e-01
-4.245491326641042673e-01
-4.289317054697127096e-01
-4.275781621633183982e-01
-4.201959269458899748e-01
-4.447473242759688583e-01
-4.270794653607481450e-01
-4.252946787961307540e-01
-4.224586142684959578e-01
-4.107975121766592741e-01
-4.314256954671346067e-01
-4.276982710819132727e-01
-4.295985471733901884e-01
-4.157776228666174023e-01
-4.382584206541667582e-01
-4.217006575683064362e-01
-4.277606920728578288e-01
-4.258148629163490684e-01
-4.169259559144153915e-01
-4.132139294800946105e-01
-4.378979880397784186e-01
-4.154593658056417449e-01
-4.325962694517619389e-01
-4.130828588489782738e-01
-4.173993672129372445e-01
-4.394952972227037513e-01
-4.259132483665439839e-01
-4.139898201582145054e-01
-4.006376824035295936e-01
-4.320552606905658788e-01
-4.378035349829911826e-01
-4.172654798386289388e-01
-4.217844229920493238e-01
-4.282106662835564181e-01
-4.154115997668686999e-01
-4.230587910443946997e-01
-4.191904099669099271e-01
-4.251238981690995677e-01
-4.107549991086001939e-01
-4.484209870426854039e-01
-4.198922554961083686e-01
-4.328135985649808615e-01
-4.271241491592772110e-01
-4.228282407568733081e-01
-4.197095255862997032e-01
-4.273345845061675696e-01
-4.258670716679782142e-01
-4.208142897106062486e-01
-4.390652905485456503e-01
-4.263633187237867994e-01
-4.200520023397905089e-01
-4.368690325353934423e-01
-4.401207862954993333e-01
-4.266941675129965472e-01
-4.380575274167766153e-01
-4.251448432998572446e-01
-4.298010652069222948e-01
-4.345777515230463406e-01
-4.314533730837967207e-01
-4.230695834792503884e-01
-4.256013571830175035e-01
-3.968746145293968741e-01
-4.336775350803399043e-01
-4.331392975896222741e-01
-4.411287925566978463e-01
-4.310995227420550968e-01
-4.110712765655669121e-01
-4.223824603687532653e-01
-4.239933987676084426e-01
-4.361114855688136283e-01
-4.196882357077372783e-01
-4.340137304004367813e-01
-4.296918625345858556e-01
-4.196621819432344025e-01
-4.119571555649267913e-01
-4.259404359425721376e-01
-4.080551658386811775e-01
-4.253910610134343240e-01
-4.310966344004745765e-01
-4.185993262043095076e-01
-4.199872585628481314e-01
-4.404747602441390075e-01
-4.305884469202158060e-01
-4.517345192127808495e-01
-4.434951588486654162e-01
-4.340728511429462477e-01
-4.120250105071757707e-01
-4.108738718066505813e-01
-4.239724249449198235e-01
-4.151319076265169716e-01
-4.198284181007141402e-01
-4.066110547542269860e-01
-4.325159227303780884e-01
-4.151680387993114119e-01
-4.220576516671020184e-01
-4.214349485596129430e-01
-4.125747499946341712e-01
-4.217274078453703834e-01
-4.257539965848500252e-01
-4.405222283801009109e-01
-4.342467643701863333e-01
-4.148377404245985334e-01
-4.220472458364707413e-01
-4.117989924274950697e-01
-4.188877188998084700e-01
-4.145097944849951421e-01
-4.153267787330328087e-01
-4.213392479056011219e-01
-4.328725667834893986e-01
-4.402211278254221094e-01
-4.213648373962911586e-01
-4.314288476512881387e-01
-4.388200639264538960e-01
-4.379523207566712317e-01
-4.230756459374749312e-01
-4.211652448843491436e-01
-4.295152612857694452e-01
-4.119390052520417456e-01
-4.183060778092944076e-01
-4.199499213976209955e-01
-4.194750078739318266e-01
-4.208288249977146789e-01
-4.176440930274727403e-01
-4.293772535946315805e-01
-4.247651981237036134e-01
-4.269548325882359663e-01
-4.362419674261194258e-01
-4.346084655427226995e-01
-4.316427813651362300e-01
-4.301032201624102047e-01
-4.266700552403278612e-01
-4.164367234562938447e-01
-4.098809000131494740e-01
-4.219972293454963275e-01
-4.298074347054656741e-01
-4.246082638088242711e-01
-4.195290018717149905e-01
-4.025427234042057711e-01
-4.254901863868682521e-01
-4.100594562192372283e-01
-4.046012485098676725e-01
-3.992973042412122364e-01
-4.088707624763835424e-01
-4.222759553839654512e-01
-3.974047248535448884e-01
-4.312004713342336704e-01
-4.207412603245561655e-01
-4.200091144151081313e-01
-4.017520515253213409e-01
-4.345616135808326730e-01
-4.104159963271752920e-01
-4.205466026860766315e-01
-4.172185771255274567e-01
-4.060311904454897425e-01
-4.227198688031562623e-01
-4.124550475093205493e-01
-4.355746896271115443e-01
-4.386990856646736381e-01
-4.270197815735249369e-01
-4.232123145589311020e-01
-4.172501871531413276e-01
-4.094095660462901964e-01
-4.066923629693223186e-01
-3.871111146325769692e-01
-4.188645259837652235e-01
-4.246863246509994805e-01
-4.274839723659130675e-01
-4.315950290791058519e-01
-4.141338625940545470e-01
-4.107376819016239633e-01
-4.138867179290726117e-01
-4.153975337844468818e-01
-4.198636213860480471e-01
-4.275794598336848940e-01
-4.161524356168004868e-01
-4.318837124157713370e-01
-4.235819211123440509e-01
-4.306088886875389932e-01
-4.172585595079887355e-01
-4.337750406392465452e-01
-4.164276109787523605e-01
-4.192656166385610450e-01
-4.056513543994837434e-01
-4.285720852314832685e-01
-4.096071471640500561e-01
-3.991684142388035594e-01
-3.985387297468530043e-01
-4.216331555179088642e-01
-4.022630459119169721e-01
-4.148540297935743304e-01
-4.239026993263895760e-01
-4.118565287493765048e-01
-4.072347677820667977e-01
-4.405762593564930829e-01
-4.286717064692803225e-01
-4.274949660361716530e-01
-4.261817814239315383e-01
-4.319371711076647191e-01
-4.168648357466739895e-01
-4.225433171781888819e-01
-4.226071914501623450e-01
-4.216213528821889378e-01
-4.225449588482004248e-01
-4.209828311628781017e-01
-4.033399826897557938e-01
-4.127717272091653844e-01
-4.191483902389440130e-01
-4.345111599595795071e-01
-4.285812725818620716e-01
-4.099399738244320357e-01
-4.307823244437083421e-01
-4.212907376076274746e-01
-4.241788431072426313e-01
-4.323549990101781537e-01
-4.181488507326031057e-01
-4.112698746121070670e-01
-4.187678503450655842e-01
-4.109208015064598762e-01
-4.240224696775588553e-01
-4.084916486574847738e-01
-4.395938681702064588e-01
-4.201310308372461777e-01
-4.131125014728083689e-01
-4.202867978816112737e-01
-4.097053788067075430e-01
-3.941835191616263057e-01
-4.088976200203707778e-01
-4.149296353652620617e-01
-4.145290862548189903e-01
-4.253514424665832960e-01
-4.137944757846750421e-01
-4.098283976809822260e-01
-4.327831433420368801e-01
-4.097556561614429382e-01
-4.121031606397166924e-01
-4.171789628428788643e-01
-4.144588693729302498e-01
-4.173171860311090109e-01
-4.052130314314846826e-01
-4.054969015636552543e-01
-4.155753016500469688e-01
-4.126874929640040879e-01
-4.214945996586056398e-01
-4.190859313907231432e-01
-4.091555779859511466e-01
-4.119308221069966081e-01
-4.227866841893779259e-01
-4.263480396583909648e-01
-4.315124715662728150e-01
-4.200567715931213253e-01
-4.270185550262691199e-01
-4.062149075948403576e-01
-4.065315330256897841e-01
-4.302223239864463311e-01
-4.183344178884257358e-01
-4.021649902677388866e-01
-4.006747399384450459e-01
-4.233426247739567327e-01
-4.324451522981771490e-01
-4.074878438437242734e-01
-4.077564002329125969e-01
-4.296344923708189656e-01
-4.053555447214340912e-01
-4.230954601274464766e-01
-4.140497234832743456e-01
-4.237765270876820978e-01
-4.293382572661951224e-01
-4.287915982482970456e-01
-4.168103413986746775e-01
-4.192430776741750131e-01
-4.188751664283059117e-01
-4.247574786166022354e-01
-4.243978561671278849e-01
-4.011953962132243090e-01
-4.012324963417935875e-01
-4.108224645193284674e-01
-4.202089464926759277e-01
-4.340371781093261827e-01
-4.075490402889082597e-01
-4.121260865745622892e-01
-4.141638228261543819e-01
-4.008479466686904469e-01
-4.074619307197788753e-01
-4.256499935241860877e-01
-4.082704340970882972e-01
-3.948594337363697804e-01
-4.138469446986643430e-01
-4.129853498246153221e-01
-4.070646149256069712e-01
-4.193622126046121501e-01
-4.130675343158520807e-01
-4.220470336505613984e-01
-4.267349642245177321e-01
-4.043529533813542409e-01
-3.954210327932577429e-01
-4.131517687432989527e-01
-4.198349636757838788e-01
-4.221405205458804710e-01
-4.304548369455964973e-01
-4.159109329593368987e-01
-4.305921727237718710e-01
-4.111695178784214866e-01
-4.246660434687982155e-01
-4.179848992875131453e-01
-4.394892256167942102e-01
-4.266178048262610489e-01
-4.269184035787636500e-01
-4.114183507420254293e-01
-4.191781450110971807e-01
-4.154301591899037804e-01
-3.959495593267760016e-01
-4.137968653503941718e-01
-4.305813526387434198e-01
-4.268797694645565244e-01
-4.231257506000170587e-01
-4.023607868767669626e-01
-4.151649488174581348e-01
-4.229310434359325743e-01
-3.879466986505399895e-01
-4.182225750358847804e-01
-4.297774743445859080e-01
-4.174807096320389821e-01
-4.125337393414039155e-01
-4.063735504966128342e-01
-4.097447739414584178e-01
-4.393158576025426032e-01
-4.065071532822577827e-01
-4.203137616805149857e-01
-4.351681795638382422e-01
-3.970891641852092313e-01
-4.126948615347609262e-01
-4.065354747622579867e-01
-4.097530368609006990e-01
-4.153684906906900398e-01
-4.095586358433292995e-01
-4.267186729700342962e-01
-4.128708659137225734e-01
-4.102725716592410254e-01
-3.986129208303019200e-01
-4.253586608542629932e-01
-4.121406768721329605e-01
-4.372479267884666898e-01
-4.100805729282186451e-01
-4.359602944879676922e-01
-3.955364487485171221e-01
-4.051639179498343069e-01
-4.123391943472346499e-01
-4.136643962109152750e-01
-3.883049098149085054e-01
-4.054244984181359923e-01
-4.099508597582433023e-01
-4.060610187559544060e-01
-4.138849519888123107e-01
-3.967091609103567951e-01
-3.896203364953262915e-01
-4.048842490670927496e-01
-4.119986620544760503e-01
-4.088453555042571574e-01
-3.879600751550397186e-01
-4.352794032035660621e-01
-4.105096021094262748e-01
-4.229773473588198662e-01
-4.085398399697944827e-01
-4.041783727002132287e-01
-4.107889311270411792e-01
-4.143405537772663072e-01
-4.128913620763150494e-01
-4.119109937149710299e-01
-4.097166182935833012e-01
-4.023499280038762560e-01
-4.266384149448117502e-01
-4.079926828818387641e-01
-3.953682086034999710e-01
-4.335378790257905512e-01
-4.166330443031087682e-01
-4.025949022707762115e-01
-4.288802325702433249e-01
-3.995143340710393121e-01
-3.991215876332563917e-01
-4.011823303854292200e-01
-4.014629741283116116e-01
-4.280555465369865753e-01
-4.059529450440104714e-01
-4.202819415482118570e-01
-4.169450627072165405e-01
-4.144440720947309420e-01
-4.291518467131908432e-01
-4.106504804242321893e-01
-4.116515869725023702e-01
-4.094931206384734290e-01
-4.184121524270933978e-01
-4.180295523016501757e-01
-3.900325456178089789e-01
-4.203926452057757390e-01
-4.158182350827607232e-01
-4.187475618030929714e-01
-4.130896451249745915e-01
-4.090003357146949625e-01
-4.015993747682177761e-01
-4.150101457787451764e-01
-3.981110885221184059e-01
-4.095993616336363607e-01
-4.174105751061728542e-01
-4.209108995296861888e-01
-4.047288017606264776e-01
-4.128334602149998922e-01
-4.138733646702774660e-01
-4.159883569446776730e-01
-4.087535880334946525e-01
-4.240235550109828222e-01
-4.321694252686099080e-01
-4.156915714661478245e-01
-4.132052977231890356e-01
-4.063987195697731925e-01
-4.151716086987254917e-01
-4.136826087723564083e-01
-4.174318762804020144e-01
-4.009436246720092245e-01
-4.069562846797738498e-01
-4.159003440783325400e-01
-4.132402105454955343e-01
-4.072846501643890282e-01
-4.229518615855263342e-01
-4.135201228085307879e-01
-4.189790512399927946e-01
-4.107368851021775402e-01
-4.104809997878105521e-01
-4.037614425833744858e-01
-4.164297564649142025e-01
-4.355971408350236551e-01
-4.163977161560372120e-01
-4.184388160094945630e-01
-4.189868335089643181e-01
-4.021453644178896170e-01
-3.949832088122758322e-01
-4.017206515483269236e-01
-3.964596890342787505e-01
-4.142229725725745659e-01
-4.202170338358847124e-01
-4.115615803712666665e-01
-4.086184215887516125e-01
-4.103545048209063517e-01
-3.905830859122927379e-01
-4.141270958127936108e-01
-3.988479646043134874e-01
-3.944057272969236361e-01
-4.428535720270509457e-01
-3.922321818469584609e-01
-4.049995753742261506e-01
-4.117040477054096370e-01
-4.076400590086596276e-01
-4.005037641299232787e-01
-4.077188695692478548e-01
-4.168318427842506169e-01
-3.847858512602448933e-01
-4.328555639882042394e-01
-4.363359303154937807e-01
-4.108394257168648811e-01
-4.150975242778843777e-01
-3.994588839365725286e-01
-4.060111213082012172e-01
-3.942834610643878301e-01
-4.092599151415922121e-01
-4.037627584462065711e-01
-4.218602598961484484e-01
-3.954762026962554966e-01
-4.242667955516760125e-01
-4.090483752346310564e-01
-4.245279852519256436e-01
-3.973677615649777728e-01
-4.268602523725909537e-01
-4.146198661868604196e-01
-4.191986270600742692e-01
-4.097935783673009591e-01
-4.093466363331057511e-01
-4.103030404011711041e-01
-3.872306278466627338e-01
-4.068639376705117661e-01
-4.097522220141036620e-01
-3.952467823812705339e-01
-4.040676288114183334e-01
-3.988436113237753267e-01
-4.086394118980712364e-01
-4.032764691573793581e-01
-4.027770817708782314e-01
-4.092045898436841300e-01
-4.348316453381316227e-01
-3.956281344463781213e-01
-4.071802827641182176e-01
-3.763696810783201396e-01
-3.818380114098232081e-01
-4.065003347912760079e-01
-4.043452532898015317e-01
-4.087589380587963728e-01
-4.094264041992824454e-01
-4.153376889759130552e-01
-4.073221184280052531e-01
-4.150797497479861708e-01
-4.070675747215743989e-01
-3.984978527071605381e-01
-4.177378951808030649e-01
-4.263813321365760300e-01
-4.094533298999815107e-01
-4.144168887526861189e-01
-4.062421427238162019e-01
-4.190260176628370914e-01
-3.996007565015544105e-01
-4.246851471278274004e-01
-4.108559498364430240e-01
-3.881584587566315747e-01
-4.133056386112363700e-01
-4.064678407409073047e-01
-4.106791984700155496e-01
-4.092084441752900092e-01
-4.122797454725765087e-01
-3.943233120834295224e-01
-4.080204025344635332e-01
-4.033207900575022653e-01
-4.121227373977448538e-01
-4.081233375020049681e-01
-4.061597147190610380e-01
-3.996123022670220459e-01
-4.010567133005091822e-01
-4.228847335639253080e-01
-3.989963905375143449e-01
-4.166757786411046105e-01
-4.086839855723427561e-01
-4.117379681572707062e-01
-4.188026133549572760e-01
-4.154431384353799439e-01
-4.016630770841141951e-01
-3.925926055729554998e-01
-3.930536948800007480e-01
-4.133908369889340295e-01
-4.216145927649677105e-01
-4.293666374961142562e-01
-3.910347200861699068e-01
-4.062312979743422092e-01
-4.111536409450495810e-01
-3.872057529403312714e-01
-4.165529857229626209e-01
-3.941054786083050820e-01
-3.942831912642589254e-01
-3.814461325585035700e-01
-4.068007458187539171e-01
-3.979025468095032103e-01
-3.998161440883156725e-01
-4.173218193745951154e-01
-3.962327026309186984e-01
-3.951606439914258084e-01
-3.949679240602140817e-01
-4.110096375584666450e-01
-3.898781091857739800e-01
-4.121926528316017802e-01
-4.089063569019620870e-01
-3.955370334867557292e-01
-3.997472651277104161e-01
-3.948444044669701114e-01
-4.058010281810372488e-01
-3.933228008355399985e-01
-3.829329469717994705e-01
-3.953056279154955055e-01
-4.030596320733890181e-01
-4.133229105536136427e-01
-4.199271725208102435e-01
-4.026190131720530641e-01
-3.936965851441980302e-01
-4.066090856442128865e-01
-4.048063740238427854e-01
-4.105669648762813040e-01
-4.026652764504716764e-01
-3.955216799600049793e-01
-4.127377490308631325e-01
-4.136365504579688768e-01
-4.065360702043752661e-01
-4.233719949661846060e-01
-4.188547508756340632e-01
-4.077362080306765613e-01
-4.057782161918985775e-01
-4.076115264765066692e-01
-4.100257955537881527e-01
-3.870560206977516349e-01
-3.975761398196734353e-01
-4.019304065720866737e-01
-3.827166236515722186e-01
-4.077265662141036362e-01
-4.051173112315368252e-01
-4.027708043086836165e-01
-4.134839610442699320e-01
-4.023896610798544105e-01
-4.126915899491782058e-01
-4.192890953368596518e-01
-4.008982646172889464e-01
-3.960716502980007880e-01
-3.968118418540421688e-01
-4.079964198669175923e-01
-4.126757989244371760e-01
-4.067854802697716265e-01
-4.108528244676104002e-01
-4.061091777388990964e-01
-4.086530873371208017e-01
-4.180310351570971639e-01
-4.126223423653107014e-01
-4.022053633430984210e-01
-3.996070799156000719e-01
-3.897626922744921174e-01
-4.083087336993276861e-01
-4.113817855873453944e-01
-3.920065311105840333e-01
-4.013934166473980825e-01
-4.133854709031420382e-01
-3.959518660144543123e-01
-3.903726651039066131e-01
-4.056388271510914523e-01
-4.046096172219182940e-01
-4.035209909960169594e-01
-3.908918048833114334e-01
-4.049036917869629493e-01
-4.160279662016070912e-01
-4.246663313720707711e-01
-3.966282299986309545e-01
-4.061501229932573676e-01
-3.975364451712640745e-01
-4.163248696595094889e-01
-4.020894132973095170e-01
-4.114944306373008454e-01
-4.057141923853033738e-01
-4.115427469907845248e-01
-4.201363296999492958e-01
-3.950019441253633246e-01
-4.007741498185106721e-01
-4.059229442538293542e-01
-3.943154679764940274e-01
-4.038488975130115621e-01
-3.995060693609579494e-01
-4.115194191707040039e-01
-3.999341386754484695e-01
-4.001463504709275587e-01
-4.018307996012376315e-01
-3.775298139630152150e-01
-3.920103874154317047e-01
-4.042752288961625196e-01
-4.062935045409167834e-01
-4.019483468920742042e-01
-3.891461206756950952e-01
-3.927723179999859093e-01
-4.116051418111531524e-01
-4.019739391396744965e-01
-3.961553694395679726e-01
-3.908671839239841184e-01
-3.951710772992370058e-01
-3.961945275594637161e-01
-4.123556170813508226e-01
-4.060407721952018489e-01
-3.991485916201661932e-01
-4.056573470980131546e-01
-3.996608961932918147e-01
-3.980301463047610233e-01
-4.060161286034500439e-01
-3.886835805100888885e-01
-3.835794647923431722e-01
-3.882733420330115592e-01
-4.139813591618205502e-01
-3.906482325634950126e-01
-4.109312035485448433e-01
-3.875941066624603581e-01
-3.954018371972367607e-01
-4.048150534982133397e-01
-4.068378993362640195e-01
-3.857428575999216624e-01
-4.149138159377924184e-01
-3.930989101219041215e-01
-3.705980857666771877e-01
-4.098429731692651012e-01
-4.036937170996224289e-01
-4.065823199713745062e-01
-3.942899585312769628e-01
-3.962886277118216616e-01
-4.073392008452442759e-01
-3.872372599885041677e-01
-3.946732253731989326e-01
-4.148188435048052458e-01
-4.217290819685702297e-01
-3.961291437958666117e-01
-4.005455769932168564e-01
-3.935236103498044313e-01
-3.854607210066950951e-01
-3.928085480460974388e-01
-4.079587292062404891e-01
-3.890096541851071343e-01
-3.991961553673579743e-01
-4.033107616863205735e-01
-3.718051307492371005e-01
-4.118992604194509632e-01
-4.060914927176784706e-01
-3.975017548779892773e-01
-3.878992019910821321e-01
-3.962213500267963706e-01
-4.110278377977769626e-01
-3.936391339212775842e-01
-4.063982678424692407e-01
-3.803358754100020223e-01
-4.072481453926299344e-01
-3.831488693585380911e-01
-3.746871415641019887e-01
-3.956555783013913086e-01
-4.018370328553123594e-01
-4.018454265471003706e-01
-3.870240094067318726e-01
-3.982900598910058543e-01
-3.865396807226932907e-01
-3.833205023166281755e-01
-3.981697589071178101e-01
-3.914470901187975804e-01
-4.049821650219969649e-01
-4.016776149174489108e-01
-4.057384662728266145e-01
-3.936946124190380258e-01
-4.053943333641575331e-01
-3.947098397599994035e-01
-4.063926494571353243e-01
-4.135103017925130242e-01
-3.888994367131869412e-01
-3.787791846176720156e-01
-4.116761195189867495e-01
-4.024114842267000336e-01
-4.250301284963527437e-01
-4.050220864182095815e-01
-3.995198465124895071e-01
-3.947866904689456558e-01
-4.062821233448750124e-01
-4.021511191299614874e-01
-4.192731168366430339e-01
-3.865572745890873407e-01
-3.987792356764056079e-01
-4.067613772025789887e-01
-4.041025919832505475e-01
-3.907005244336335670e-01
-3.776088979234801801e-01
-3.874967572662936233e-01
-3.912051758834902970e-01
-3.988606640149453542e-01
-3.984441850649807493e-01
-4.141870532220637280e-01
-3.846686449552681464e-01
-3.959391426733605002e-01
-3.971850327611985976e-01
-3.898374234712183029e-01
-3.776511069560398726e-01
-4.075581860184780414e-01
-3.882932449247110673e-01
-4.040569172997363623e-01
-4.167555644038494211e-01
-4.024222415656220075e-01
-3.957368784889465085e-01
-4.118834850997323827e-01
-3.976863639003386797e-01
-3.989918158426580819e-01
-3.909012947188037490e-01
-4.087530116315234441e-01
-3.985732820309160207e-01
-3.819673324677490545e-01
-4.026252088182123989e-01
-3.934128195054472088e-01
-4.118017021776572695e-01
-4.135842625138057005e-01
-4.017044351407160763e-01
-3.968676506890653766e-01
-3.820675308572424878e-01
-3.921649074420665571e-01
-4.020051380318999112e-01
-4.018849993629629580e-01
-3.860274121370159683e-01
-3.930413644760287761e-01
-3.875314231677031152e-01
-3.893177088595541901e-01
-3.863048818217377223e-01
-4.043056616683221027e-01
-3.839048822654760329e-01
-4.009429519799539432e-01
-3.831039109785788765e-01
-4.107394347851331395e-01
-4.044083268339478954e-01
-3.986007034029982465e-01
-4.069806697551160979e-01
-4.031598436378258654e-01
-3.943820583420197812e-01
-3.830057849861480124e-01
-3.963059647811876807e-01
-4.088097979916961999e-01
-3.804588312526319127e-01
-3.775053353404116407e-01
-3.935020529049918503e-01
-4.083118473806794935e-01
-3.994968478697005221e-01
-3.982613344846752113e-01
-3.952758588851462140e-01
-3.866049053371513611e-01
-3.834843718428393444e-01
-3.997355906220657618e-01
-4.000541185004441447e-01
-3.760695755950139718e-01
-3.846907580877312327e-01
-3.984933583074429797e-01
-3.983887515461667639e-01
-3.935900764307972421e-01
-4.036488239666259359e-01
-4.112479121683675354e-01
-3.938166924908291788e-01
-3.988552185451125776e-01
-3.947108509472744275e-01
-3.783433908028809300e-01
-3.979125726111593098e-01
-4.090508485721510157e-01
-3.859307679259208479e-01
-4.060986006104466695e-01
-4.045282123070197411e-01
-3.891912190307160735e-01
-3.884655996004059419e-01
-3.791295641703602559e-01
-4.055659889209879410e-01
-3.985333011727860142e-01
-3.923698453487027837e-01
-3.923741493568929095e-01
-3.744249758790303417e-01
-3.996293217377419049e-01
-3.967611694034423597e-01
-4.081210716736799471e-01
-4.016115130633393093e-01
-3.966925374409569494e-01
-4.072337650036238488e-01
-3.853004298651750426e-01
-3.860967501524624756e-01
-4.076399296429271124e-01
-3.886509645374274791e-01
-3.929065178951941517e-01
-3.938311768582005157e-01
-4.146371994804761707e-01
-3.881137485693511580e-01
-3.779632356192722531e-01
-3.958188206906846363e-01
-3.889891996696889231e-01
-3.874545234879453459e-01
-3.917605837763943888e-01
-3.848239158175011942e-01
-4.040529501692730063e-01
-3.922316578721253277e-01
-3.999842110833357056e-01
-3.915832425934162586e-01
-4.087403415009797092e-01
-3.973299716083431576e-01
-4.090602219937877759e-01
-3.968661599417320218e-01
-3.775605709956616485e-01
-3.838939750243540727e-01
-3.979709689590971156e-01
-4.003580679277546905e-01
-3.813025752520468048e-01
-3.913403909749994525e-01
-3.923788565604729994e-01
-4.034733845035115563e-01
-4.090046606621747793e-01
-3.915085619839369646e-01
-3.830646608196797143e-01
-3.907770487079965105e-01
-3.922773096219832611e-01
-3.866174996260714480e-01
-4.004523844545817002e-01
-3.777804821165872684e-01
-3.810855705998877907e-01
-3.945204660480768899e-01
-3.918477957535700940e-01
-3.749645272101563842e-01
-3.781990274011834408e-01
-3.802961367801847015e-01
-3.976694222610471230e-01
-4.050218457025907548e-01
-4.111071324400979443e-01
-3.800607481126783149e-01
-3.859009992288922053e-01
-3.988445734287583422e-01
-3.977083846878790574e-01
-3.675442598434134345e-01
-3.948786898401472345e-01
-3.744864116267601073e-01
-4.005452747995152385e-01
-4.020931867479641264e-01
-3.969498377890706697e-01
-4.037743784049222517e-01
-3.834341435722948832e-01
-3.870387034286677519e-01
-3.936487861200840266e-01
-3.914799524854605806e-01
-3.969385987661055992e-01
-3.795073028175244279e-01
-3.773737478462472206e-01
-3.575069458357347241e-01
-4.069000725832758181e-01
-3.865092776131213714e-01
-3.874211965279633074e-01
-3.740184096890303289e-01
-3.909675652993787054e-01
-3.794390223416229113e-01
-3.800039844124875055e-01
-4.017786360248223887e-01
-3.817596879558602385e-01
-3.935262328607658233e-01
-3.840037644441450793e-01
-3.859319992884318040e-01
-3.845005465111778209e-01
-3.806931391509004170e-01
-3.917660960244963020e-01
-4.186246099409297594e-01
-4.031466618554144787e-01
-3.898871706112415625e-01
-3.816723414657496871e-01
-3.886653632157753835e-01
-3.812391311531486693e-01
-3.859942144315641199e-01
-3.904514100746011573e-01
-4.014741528542797866e-01
-3.829957213491925194e-01
-3.924762221287672603e-01
-3.981829879106910663e-01
-3.936092450173663826e-01
-3.969180578768446432e-01
-4.000117480088301591e-01
-3.868274841009420317e-01
-3.849113196144372528e-01
-3.974003634785695516e-01
-3.904186375056670766e-01
-3.898187641412191873e-01
-3.835991480100582329e-01
-3.879786485207093460e-01
-3.891510259062027632e-01
-3.926243711484329602e-01
-3.893699050877774681e-01
-3.908403478637929584e-01
-3.770941944594375372e-01
-3.754073661129159190e-01
-3.916450251187506559e-01
-3.933130331461061058e-01
-3.918648991994002628e-01
-3.888212735936199538e-01
-4.077761595332115574e-01
-3.827393441679745045e-01
-3.794275192515396133e-01
-4.007305694174237432e-01
-3.587793335415853102e-01
-3.926727810373146221e-01
-3.821174255547107323e-01
-3.843911333595877444e-01
-3.812233021883624229e-01
-3.816324481790184242e-01
-4.026220881374526495e-01
-3.755576392017816456e-01
-3.781943269983484290e-01
-3.872063047395513102e-01
-3.792488284329841308e-01
-3.862464951127695945e-01
-3.820180675992262409e-01
-4.060045096582501900e-01
-3.800958827346536673e-01
-3.988206732680517064e-01
-3.808925330832279021e-01
-4.000388841047878286e-01
-3.894238244291542417e-01
-3.908837167115916666e-01
-3.873450116709126756e-01
-4.059514830734194391e-01
-3.807542405289005005e-01
-3.866778296917159907e-01
-3.963477114581369642e-01
-3.801514190607564458e-01
-3.748297930631446784e-01
-3.853611683654448727e-01
-3.931170450871436239e-01
-3.721095882449187986e-01
-3.785064685088336822e-01
-3.778290038386137861e-01
-3.810342580751928110e-01
-3.943824684090587729e-01
-3.982759983476385490e-01
-3.912612683571422556e-01
-3.903338222240861910e-01
-4.001845123716758490e-01
-3.764456463338078929e-01
-3.983426601735132744e-01
-3.809813011084186574e-01
-3.849192341967333508e-01
-3.860454389001531927e-01
-3.823601944654829166e-01
-3.779423791588945036e-01
-3.638932254977683689e-01
-3.944358299747574015e-01
-3.811025614674620199e-01
-3.983758457010256882e-01
-3.929030526004702040e-01
-3.689750977617516359e-01
-3.749226268742703039e-01
-3.770102014793136336e-01
-3.886714982763178616e-01
-3.991566507411669074e-01
-3.726297130181762673e-01
-3.785382904284849692e-01
-3.971004951851073717e-01
-3.683331130223631011e-01
-3.777835403219825805e-01
-3.809883187486255984e-01
-3.932728458363415891e-01
-4.028886439354267823e-01
-3.897982754244788683e-01
-4.037025363209982287e-01
-3.680423640727007450e-01
-4.080804916773138613e-01
-3.876247494016840101e-01
-3.717060121601200584e-01
-3.915108195652606260e-01
-3.871966109783666621e-01
-3.845793587179029416e-01
-3.814849529644244175e-01
-3.879009042549484976e-01
-3.728653839002314951e-01
-3.994908643684997873e-01
-3.717754852981862146e-01
-3.757643772480679378e-01
-3.875057193517100762e-01
-3.847996409129118001e-01
-3.855197668252905441e-01
-3.990131774787738506e-01
-3.956214867446029015e-01
-3.716766904669004390e-01
-3.788060339116579023e-01
-3.983552835000356840e-01
-3.776241696067446085e-01
-3.867415995818763719e-01
-3.841072398666137144e-01
-3.870371022708805064e-01
-3.626443901281461990e-01
-3.793627992045146557e-01
-3.701231603147103755e-01
-3.931699374787756551e-01
-3.692500045418707355e-01
-3.711226732104481174e-01
-3.875006313167782546e-01
-3.828309754129110010e-01
-4.019136827791306432e-01
-3.853989250894824803e-01
-3.850897783652705297e-01
-3.756294251506917536e-01
-3.709832999645729656e-01
-3.784463892417477826e-01
-4.070531114926210225e-01
-3.848283528476796334e-01
-3.756270892082644863e-01
-3.898730991665879664e-01
-3.862890536992121815e-01
-3.794969986352019209e-01
-3.852577215122218734e-01
-3.827600547309656931e-01
-3.909106075374516598e-01
-3.936497196363950568e-01
-4.009634647828292375e-01
-3.815448508850166065e-01
-3.749602766979858726e-01
-3.860276933602326266e-01
-3.919802893170112879e-01
-3.655663968523371610e-01
-3.875638531994035629e-01
-3.669894474084909319e-01
-3.939337140748582211e-01
-3.796680036893551047e-01
-3.951358390346573213e-01
-3.890693079750217609e-01
-3.794796549827547105e-01
-3.864091688240621769e-01
-3.814698249006951425e-01
-3.916584997829586356e-01
-3.817351132920822065e-01
-3.830886731479961060e-01
-3.762426615684010267e-01
-3.689527963823454604e-01
-3.942266759352583971e-01
-3.869245736369432143e-01
-3.714873231304559598e-01
-3.935560420988131192e-01
-3.874855530496138512e-01
-3.894623352081774126e-01
-3.588354555153461245e-01
-3.885829740334688642e-01
-3.879220723521007996e-01
-3.819619883625234857e-01
-3.935038190798631486e-01
-3.843844405981466927e-01
-3.960305033774045302e-01
-3.804358988923238760e-01
-3.997729908080197569e-01
-3.835511542922539485e-01
-3.825175776676921213e-01
-3.779764728133746532e-01
-3.884139376317234937e-01
-3.711903285378633788e-01
-3.872910584228324016e-01
-3.714874633596837450e-01
-3.788058076364441140e-01
-3.698452380998702438e-01
-3.938185567246381691e-01
-3.707264536002927158e-01
-3.684188581731893120e-01
-3.739629014045281474e-01
-3.850356014102759294e-01
-3.814797509914810147e-01
-3.714782710534523247e-01
-3.833210946748580872e-01
-3.831356298960668094e-01
-3.718305686906188123e-01
-3.737692854196542624e-01
-3.781118688910052317e-01
-3.832401570864623630e-01
-3.929693045516494676e-01
-3.719820313098135545e-01
-3.931077707213904149e-01
-3.790081661230308985e-01
-3.765538115039340772e-01
-3.995512714965169243e-01
-3.746907898863621744e-01
-4.104501592305226931e-01
-3.758391255600243008e-01
-3.657943156601960455e-01
-3.768534940918973342e-01
-3.903173756122039761e-01
-3.959628915111043090e-01
-3.703566439449230696e-01
-3.642922494572910508e-01
-3.747741917000376732e-01
-3.513856173945285599e-01
-3.829709547702122574e-01
-3.882426510370419193e-01
-3.846028315117137053e-01
-3.778567048336176626e-01
-3.649411462558559416e-01
-3.863888842936918921e-01
-3.797507774964787863e-01
-3.788959626060246499e-01
-3.883607988470207939e-01
-3.776043630816968699e-01
-3.671744356427121270e-01
-3.975182206978810084e-01
-3.751753069370826199e-01
-3.674065363100930681e-01
-3.920012232785295980e-01
-3.783929981831315459e-01
-3.825159969453764131e-01
-3.678953736583818190e-01
-3.837290707881577667e-01
-3.958996919160122641e-01
-3.581332991785872721e-01
-3.762533721788950403e-01
-3.889249369789993249e-01
-3.751273410678852560e-01
-3.745912093922696973e-01
-3.726065815419384308e-01
-4.010966649663785244e-01
-3.922837776785553232e-01
-3.654086820721471618e-01
-3.884683499216041724e-01
-3.678462072848818210e-01
-3.959674242424543467e-01
-3.833652909702973677e-01
-3.722427320427765807e-01
-3.848687273464161951e-01
-3.648176570695714771e-01
-3.712955560302471092e-01
-3.765650878595057094e-01
-3.824385499193794780e-01
-3.693765209352684042e-01
-3.719369128277706937e-01
-3.653153068894737787e-01
-3.677174384322133838e-01
-3.720171156313308303e-01
-3.555443848072810109e-01
-3.790730630162838510e-01
-3.934454128477478108e-01
-3.572115961638904769e-01
-3.679168251213847940e-01
-3.921836246510025381e-01
-3.688325489041349714e-01
-3.743878898796813015e-01
-3.773930640999254571e-01
-3.765676854021606790e-01
-3.822742424628260416e-01
-3.796431537621128838e-01
-3.852167648265234501e-01
-3.809183470688538575e-01
-3.901201126729541002e-01
-3.704488585562999425e-01
-3.909242246491990702e-01
-3.731102389877286041e-01
-3.709586215706618395e-01
-3.930393041499410378e-01
-3.698722914931261152e-01
-3.719318263511407485e-01
-3.801071243616820916e-01
-3.692796378057786599e-01
-3.754275795199482069e-01
-3.821449459465691145e-01
-3.626943040987905542e-01
-3.729419129869439020e-01
-3.682870699539770309e-01
-3.792447093640822775e-01
-3.819421994024738698e-01
-3.660006489019516640e-01
-3.781591258970147251e-01
-3.785097367257164169e-01
-3.767541260766551492e-01
-3.851103707685651356e-01
-3.895045064192342865e-01
-3.736372995416407106e-01
-3.826064307571631629e-01
-3.864619207184051830e-01
-3.736267042674004113e-01
-3.952697518630370332e-01
-3.667943424403440345e-01
-3.495074465347033921e-01
-3.852045033507374150e-01
-3.693130544551057048e-01
-3.787547559358836469e-01
-3.768990478805681610e-01
-3.883419482909250542e-01
-3.911581484132901076e-01
-3.887995649222788508e-01
-3.848613824443715137e-01
-3.865789947610087096e-01
-3.841206443026956574e-01
-3.794625314452624298e-01
-3.778340254897649686e-01
-3.867725425431596809e-01
-3.556920221080806521e-01
-3.606873751998905808e-01
-3.922579573067991876e-01
-3.699546118913424886e-01
-3.913814942655672313e-01
-3.707495760400601470e-01
-3.747817978392479210e-01
-3.734614708198613631e-01
-3.671866613688934411e-01
-3.723979057673884041e-01
-3.774360553426964748e-01
-3.891428126200885407e-01
-3.796945608523149551e-01
-3.820935675529902875e-01
-3.859327209298355488e-01
-3.789211779294475724e-01
-3.641113012161274476e-01
-3.771185856670491443e-01
-3.843806707868800965e-01
-3.766684390807502059e-01
-3.761956277546566474e-01
-3.803032688232999003e-01
-3.606187543328419620e-01
-3.983237332320709867e-01
-3.552708113116295197e-01
-3.698686231795614843e-01
-3.558499853885120912e-01
-3.696896622473032634e-01
-3.693043674595677395e-01
-3.585593503416700245e-01
-3.790573992386980784e-01
-3.786643111218378488e-01
-3.714919360543426086e-01
-3.674898397315989884e-01
-3.935513097401991400e-01
-3.709479906899549317e-01
-3.678105894904495909e-01
-3.864753748262356181e-01
-3.853746606893964088e-01
-3.626540532171425579e-01
-3.728389684424072703e-01
-3.762368061972692912e-01
-3.591003015669702592e-01
-3.603700314497431667e-01
-3.888472573179728164e-01
-3.796794253800952479e-01
-3.988341830888552098e-01
-3.740654054024511455e-01
-3.762096782259438665e-01
-3.647836523335902248e-01
-3.697738020256754465e-01
-3.586372457122977142e-01
-3.689217059081862926e-01
-3.650350908275289408e-01
-3.777047892083607028e-01
-3.701351484028908012e-01
-3.628208080903896349e-01
-3.669727608120384454e-01
-3.894792472028517638e-01
-3.684452719171320556e-01
-3.771704057845400304e-01
-3.964426817573067363e-01
-3.629627989227094398e-01
-3.588597956568936875e-01
-3.769352040078228772e-01
-3.850877727404856121e-01
-3.624201614117826264e-01
-3.752800515423803107e-01
-3.683768285871498183e-01
-3.610168925121867156e-01
-3.767597492672532522e-01
-3.899484556565919746e-01
-3.781025437906518905e-01
-3.815440012425037608e-01
-3.757127150106606139e-01
-3.698950643848698538e-01
-3.936149991261138625e-01
-3.743939259864123015e-01
-3.813046867810695462e-01
-3.835173682906641845e-01
-3.716291806152501875e-01
-3.755582951073442866e-01
-3.527751146708786867e-01
-3.702210290321637509e-01
-3.782786303399410244e-01
-3.631840432662568618e-01
-3.762634738455763461e-01
-3.760351151276400961e-01
-3.685690114708156662e-01
-3.818832267202941777e-01
-3.564952129565731598e-01
-3.712197548538840319e-01
-3.555322713205488205e-01
-3.611907823994564559e-01
-3.661289915711812282e-01
-3.878834391007081606e-01
-3.959559108887369394e-01
-3.657635697500008498e-01
-3.684496338777045743e-01
-3.751792220846444370e-01
-3.755431900910456422e-01
-3.800827757381932681e-01
-3.555409941871063850e-01
-3.637549919814562216e-01
-3.771572410928925034e-01
-3.894951523336064314e-01
-3.572188825611225527e-01
-3.655163855753276181e-01
-3.777991404174386725e-01
-3.680001907138084061e-01
-3.658428197212974520e-01
-3.611517951567317919e-01
-3.712732390839790231e-01
-3.753253871424679922e-01
-3.516974765430003202e-01
-3.877153269788432555e-01
-3.859388382456542255e-01
-3.889912188738062770e-01
-3.642496022550515411e-01
-3.584157507495596695e-01
-3.977650284052567375e-01
-3.601174836192250761e-01
-3.459221671546452992e-01
-3.822949749297941957e-01
-3.897607881256277551e-01
-3.505403043802558516e-01
-3.623011423580436707e-01
-3.822427753953565044e-01
-3.766058836021315970e-01
-3.495447535110429715e-01
-3.837964875075068893e-01
-3.539259295073777789e-01
-3.578680384677956905e-01
-3.807851397571037078e-01
-3.667491174042708524e-01
-3.557482492107190697e-01
-3.830460529033273831e-01
-3.586823901555975525e-01
-3.830289426767206074e-01
-3.744119963047845001e-01
-3.677616690237646146e-01
-3.772280608700361859e-01
-3.833147375554378788e-01
-3.673727489724986084e-01
-3.859133094447445567e-01
-3.707439107330813277e-01
-3.708597362292463950e-01
-3.448554313307908847e-01
-3.748441286697992147e-01
-3.632188181250255443e-01
-3.661717630864589346e-01
-3.512157248691064604e-01
-3.728438476642917387e-01
-3.686071021185253205e-01
-3.693081184210175727e-01
-3.603693895066998332e-01
-3.667606076292170281e-01
-3.789723599961466460e-01
-3.787140765193182657e-01
-3.677001649474295197e-01
-3.683912067500801912e-01
-3.644993719539647570e-01
-3.572262543692564796e-01
-3.615446590092442625e-01
-3.806375108762838910e-01
-3.930086801638928984e-01
-3.732501554439696667e-01
-3.665395547607597226e-01
-3.568733384927440522e-01
-3.736468470124286179e-01
-3.660010375996937126e-01
-3.693181894419156341e-01
-3.823153580610282321e-01
-3.710264630279043185e-01
-3.766159096490386826e-01
-3.575405380313299575e-01
-3.667658729181614286e-01
-3.750099616813175052e-01
-3.614357700631229964e-01
-3.528022051511825463e-01
-3.747154738940561836e-01
-3.609730701314365353e-01
-3.572888374328053729e-01
-3.605640578406769103e-01
-3.546056399080513843e-01
-3.595734868840502196e-01
-3.569043718995771330e-01
-3.674438098336767489e-01
-3.468545167069968516e-01
-3.601223696674865082e-01
-3.700913845115080258e-01
-3.717544884051943166e-01
-3.621497998217626524e-01
-3.892104904020131650e-01
-3.577731612980293852e-01
-3.729871447877393109e-01
-3.821972372613561819e-01
-3.750213433769530313e-01
-3.433897202502608770e-01
-3.867520840610120803e-01
-3.780665424468159230e-01
-3.765612486338302811e-01
-3.791933265162924505e-01
-3.620791915630687807e-01
-3.625991213885688680e-01
-3.734496707836810758e-01
-3.797799056521299343e-01
-3.751565936815214330e-01
-3.687979703338153947e-01
-3.564902605649117318e-01
-3.706776168447309949e-01
-3.908811147397670549e-01
-3.714931914108102196e-01
-3.841969251703659660e-01
-3.696096428615872620e-01
-3.824797751574757765e-01
-3.960179863605383654e-01
-3.728673443070057436e-01
-3.733209233593594023e-01
-3.584135563697550264e-01
-3.669002129121383682e-01
-3.754384748514724146e-01
-3.425908266189797713e-01
-3.627829828655880773e-01
-3.838877387090627313e-01
-3.841705645905815758e-01
-3.504014852443416705e-01
-3.614953530148530270e-01
-3.689221459508824630e-01
-3.729701582227323842e-01
-3.878599869912850995e-01
-3.587836178600378734e-01
-3.533966782277975782e-01
-3.686362943110336188e-01
-3.621173621288132360e-01
-3.766657469937463865e-01
-3.576242319493803112e-01
-3.544858236774001137e-01
-3.638428026163272877e-01
-3.815744284478520543e-01
-3.572246806882031223e-01
-3.632436226075235752e-01
-3.685541960478743162e-01
-3.642590747184597522e-01
-3.628641163312846807e-01
-3.745753913832765569e-01
-3.626270192370813494e-01
-3.804454624363459159e-01
-3.628824087769287887e-01
-3.770667015374551401e-01
-3.579132713912513974e-01
-3.509063376055362449e-01
-3.721576023565389413e-01
-3.633914091121490109e-01
-3.658172358290564530e-01
-3.622095884385105324e-01
-3.530229535938607111e-01
-3.624677965105460586e-01
-3.681804384253186679e-01
-3.385900208979358839e-01
-3.470053408717086452e-01
-3.478675749077742574e-01
-3.822726306278383390e-01
-3.666728725016759616e-01
-3.562441615630314029e-01
-3.496324737789436865e-01
-3.609253823878539880e-01
-3.637387508473792774e-01
-3.708548070002983810e-01
-3.540209368812723967e-01
-3.785493442638551143e-01
-3.794913843664988740e-01
-3.502843974780538439e-01
-3.613723872196104026e-01
-3.670465310197217335e-01
-3.696035455887867194e-01
-3.805596225082501505e-01
-3.715908278598574199e-01
-3.625138480298963350e-01
-3.469760174102091699e-01
-3.592501346930183082e-01
-3.584983938350765342e-01
-3.640845281607307804e-01
-3.655908508491358955e-01
-3.554745466576952895e-01
-3.662776308264876213e-01
-3.567749463942034849e-01
-3.646783616419062013e-01
-3.655463019087883403e-01
-3.559986180874468165e-01
-3.633477099587579806e-01
-3.578725058465958009e-01
-3.553573116462240278e-01
-3.494494985182798885e-01
-3.620643258297639999e-01
-3.704480129278080458e-01
-3.544177963436698220e-01
-3.405023614541338173e-01
-3.713456279960345441e-01
-3.574726885666221765e-01
-3.614943140411768785e-01
-3.469327259036021349e-01
-3.642699537556221556e-01
-3.619125824796101121e-01
-3.419775563860855128e-01
-3.326477240878982777e-01
-3.584277715044023038e-01
-3.593086280075221683e-01
-3.748854323745560713e-01
-3.500247576398668459e-01
-3.382578444828320263e-01
-3.555049744175782234e-01
-3.508498832533781808e-01
-3.530463596320573272e-01
-3.589920192980330382e-01
-3.497507925900739667e-01
-3.476112154678475674e-01
-3.616884042739471616e-01
-3.832071854188618953e-01
-3.733687779001059748e-01
-3.532135953544041085e-01
-3.748717560106261115e-01
-3.723226863052707114e-01
-3.758848349018684143e-01
-3.584777725118695191e-01
-3.643497975030142166e-01
-3.730139198666806433e-01
-3.832715041120841049e-01
-3.679435109188660680e-01
-3.663492096644105356e-01
-3.582876091264950436e-01
-3.543862038230190525e-01
-3.715109068129183734e-01
-3.492371966080439760e-01
-3.791771858370700521e-01
-3.514457626887391717e-01
-3.880292808679308703e-01
-3.701585381995493029e-01
-3.698215916493869937e-01
-3.319587525299257935e-01
-3.727741466809421089e-01
-3.661656179003384137e-01
-3.599884667683485584e-01
-3.506936143735172595e-01
-3.618855476036352270e-01
-3.575748096401053511e-01
-3.376748942939830078e-01
-3.576521808330657137e-01
-3.619131364689165409e-01
-3.580065899868697388e-01
-3.740580277479079729e-01
-3.317582484302421530e-01
-3.583363288584752726e-01
-3.552932653547564712e-01
-3.664971947076492986e-01
-3.606797499165352860e-01
-3.472658751027206669e-01
-3.560708301559117328e-01
-3.656279945926665942e-01
-3.556986434274950204e-01
-3.636254825097381405e-01
-3.701106018181951618e-01
-3.631098532430230841e-01
-3.721775410509071680e-01
-3.616622378773466928e-01
-3.597535377301047665e-01
-3.691845752058947605e-01
-3.767186851401596037e-01
-3.560073408520774141e-01
-3.562909538555452116e-01
-3.642454696188791585e-01
-3.762238909423784028e-01
-3.360806790253679788e-01
-3.611731610805822834e-01
-3.522892545432101397e-01
-3.612852190531223862e-01
-3.561250271491063768e-01
-3.613824877511206957e-01
-3.671039434287777237e-01
-3.734505241440951862e-01
-3.678115375303478429e-01
-3.760693827216987084e-01
-3.732158941156973886e-01
-3.648778309196318292e-01
-3.489814023335056081e-01
-3.814885686183776548e-01
-3.522863299688426819e-01
-3.593564196449146042e-01
-3.527375698113978664e-01
-3.456900179548917373e-01
-3.667926493351456596e-01
-3.595330970191664144e-01
-3.625573494265364460e-01
-3.408851702237275516e-01
-3.602371196143593912e-01
-3.627335643642075613e-01
-3.647449287708681709e-01
-3.615675029834040100e-01
-3.408680170254277941e-01
-3.628266030779031537e-01
-3.453918058576018191e-01
-3.668249459158227088e-01
-3.550394082514090055e-01
-3.484496935134587803e-01
-3.718991874510937379e-01
-3.807121568273433843e-01
-3.458393445453341042e-01
-3.618450132693337151e-01
-3.589979880713211613e-01
-3.490520702388343888e-01
-3.748838510143658320e-01
-3.574372219817406049e-01
-3.248975169634978344e-01
-3.653341689063641096e-01
-3.692499842441534508e-01
-3.805338356374603492e-01
-3.484758529150251971e-01
-3.853485048592962259e-01
-3.542052043763984637e-01
-3.774546244134868722e-01
-3.689645830316162778e-01
-3.648438564684629570e-01
-3.609246577489044205e-01
-3.665480479145268311e-01
-3.259627750434892501e-01
-3.467774527280659269e-01
-3.757185438780932252e-01
-3.645994520386371951e-01
-3.516878623979259322e-01
-3.454840001748187284e-01
-3.569722933790112629e-01
-3.557454793429336015e-01
-3.460046405046643958e-01
-3.543762874851464351e-01
-3.679306482000088696e-01
-3.307370560175487695e-01
-3.546065392738733113e-01
-3.442361354499705595e-01
-3.614233617890322270e-01
-3.637923408934445324e-01
-3.730567698688407874e-01
-3.331110117703660056e-01
-3.649902794317587684e-01
-3.464058934149463198e-01
-3.449610254076128646e-01
-3.623629607532653507e-01
-3.625934379272164332e-01
-3.500585005053635790e-01
-3.667885506208349300e-01
-3.609390670397393808e-01
-3.650494186528274732e-01
-3.487257948241554439e-01
-3.365572253451439844e-01
-3.620806720929604094e-01
-3.394958131158752890e-01
-3.563061354163465366e-01
-3.591847264637671455e-01
-3.466500113372174008e-01
-3.480769194346594042e-01
-3.610056846744876813e-01
-3.566071540892761238e-01
-3.652547993637281776e-01
-3.623583279756016351e-01
-3.470290846507064764e-01
-3.445892065102980073e-01
-3.672227787703420399e-01
-3.585654796654826892e-01
-3.482213524309504815e-01
-3.559773989942962569e-01
-3.679651554098557487e-01
-3.775589186945671472e-01
-3.513289774978435864e-01
-3.358213884533303162e-01
-3.594078665277299356e-01
-3.666904935025165901e-01
-3.337909108240271205e-01
-3.575593297325142528e-01
-3.438179416699679303e-01
-3.348758934231015338e-01
-3.598904447560586362e-01
-3.615198363372988943e-01
-3.849866773737267156e-01
-3.624650860359744931e-01
-3.504719406691328421e-01
-3.488748349889715383e-01
-3.504086108146555190e-01
-3.651232337209882606e-01
-3.504978073245991199e-01
-3.370483046666227223e-01
-3.631722983173060748e-01
-3.689704366460409002e-01
-3.816903187274460763e-01
-3.468880303577299151e-01
-3.581479852225223359e-01
-3.441817197401865203e-01
-3.427713030044775566e-01
-3.575888993362435486e-01
-3.658685258239543492e-01
-3.626382726228883913e-01
-3.492323319362352629e-01
-3.727155443692107273e-01
-3.522699550542334190e-01
-3.354548511448285364e-01
-3.530851546273814923e-01
-3.527955779660361113e-01
-3.573151231222077007e-01
-3.663572040310859035e-01
-3.581508322537714784e-01
-3.623382102389151038e-01
-3.678762727187013803e-01
-3.625921328759212914e-01
-3.670017416172355329e-01
-3.634492582246248160e-01
-3.411005969875990917e-01
-3.463096568831059430e-01
-3.442964184506326353e-01
-3.534960139131940737e-01
-3.291426195403711619e-01
-3.468570643822625477e-01
-3.466040935340733986e-01
-3.554160615655584943e-01
-3.543979936295249544e-01
-3.464053636042350170e-01
-3.432667630483489107e-01
-3.620310056355406925e-01
-3.566787474872006314e-01
-3.547868464785893794e-01
-3.535789323286113728e-01
-3.559422006912457137e-01
-3.729449024824005310e-01
-3.539965843936576650e-01
-3.420735094951620758e-01
-3.448807103237930827e-01
-3.622207284629449520e-01
-3.717830883683614918e-01
-3.662863318464081863e-01
-3.361497467832268438e-01
-3.392525378083324217e-01
-3.682756915284309818e-01
-3.538700783351094170e-01
-3.611397004020581170e-01
-3.708804500917817215e-01
-3.537534630006624603e-01
-3.529236047939336984e-01
-3.609073715720182984e-01
-3.439277265451363697e-01
-3.517953154969889473e-01
-3.593069212094406883e-01
-3.489088453143234236e-01
-3.759589750835583555e-01
-3.630057596556723887e-01
-3.633518833139776083e-01
-3.417021899540396701e-01
-3.519760749127254784e-01
-3.583131367389469357e-01
-3.472677206849297815e-01
-3.603297194003128867e-01
-3.676189684872462338e-01
-3.608163955666017220e-01
-3.298962738558183228e-01
-3.526450899582711518e-01
-3.240003048726871615e-01
-3.433494630733383568e-01
-3.646944641104612472e-01
-3.560572126712399088e-01
-3.526884058793811061e-01
-3.552430607619391223e-01
-3.334990525391902660e-01
-3.393481840462190813e-01
-3.593615235399169050e-01
-3.517904212759157545e-01
-3.441715364180268355e-01
-3.562657825248726762e-01
-3.751564158776282687e-01
-3.671978187696792739e-01
-3.429247535982044015e-01
-3.472379216667232926e-01
-3.464416849260263387e-01
-3.579454447603219736e-01
-3.459329384050633394e-01
-3.634713557597776257e-01
-3.483809990639527565e-01
-3.436218462324213130e-01
-3.530988813247057378e-01
-3.440047985469033565e-01
-3.434831337996036016e-01
-3.642972626808065328e-01
-3.489230411471191395e-01
-3.544631572672968800e-01
-3.478559557667509905e-01
-3.534496005626233672e-01
-3.513409292212971713e-01
-3.738730670055755434e-01
-3.530734170456921173e-01
-3.426208825344455589e-01
-3.569880739620616694e-01
-3.403485550410157989e-01
-3.618011556630291725e-01
-3.432965293673614915e-01
-3.495441405021649794e-01
-3.656624489089963514e-01
-3.683444652687731802e-01
-3.517357691839312350e-01
-3.622245373604837670e-01
-3.504707043041119241e-01
-3.477546678309114681e-01
-3.426458892283441027e-01
-3.620990918171693718e-01
-3.549719751352998776e-01
-3.614696444243475915e-01
-3.548120407516903718e-01
-3.261574250852717904e-01
-3.566763245543032035e-01
-3.385108866845031872e-01
-3.515790458830203580e-01
-3.506076936684731082e-01
-3.509975731823054002e-01
-3.549549139667639852e-01
-3.340217507446440748e-01
-3.603122050913902807e-01
-3.298442560226745313e-01
-3.502171509762975754e-01
-3.565581626345528110e-01
-3.580002527809999502e-01
-3.566957044325545501e-01
-3.691374430839067244e-01
-3.495974081962870961e-01
-3.725805410234949711e-01
-3.536521848590917227e-01
-3.533803514258082035e-01
-3.677837765780361257e-01
-3.629300999494107227e-01
-3.510495745711336713e-01
-3.635997875000535617e-01
-3.624338524880650891e-01
-3.536198105892812693e-01
-3.563022211568221409e-01
-3.506694372938065074e-01
-3.469559098964450916e-01
-3.456525187323346016e-01
-3.580001346284652497e-01
-3.592226548493362426e-01
-3.368627557706431741e-01
-3.419781338768782541e-01
-3.385937413582638111e-01
-3.512531072217226491e-01
-3.359579997489353653e-01
-3.490231419011405878e-01
-3.455158045548968326e-01
-3.321358914166467891e-01
-3.640109407064847646e-01
-3.434168097520698404e-01
-3.592828713569659049e-01
-3.383767032889472004e-01
-3.321263154796680883e-01
-3.371156409048824409e-01
-3.567894794018628968e-01
-3.635162696328544385e-01
-3.531996880910212022e-01
-3.564885911462858381e-01
-3.595257274939565040e-01
-3.594044628085775184e-01
-3.611647315984981010e-01
-3.807310562306326363e-01
-3.514996812413084815e-01
-3.727828881018933060e-01
-3.380111534239981785e-01
-3.372442518214449070e-01
-3.639620991516580029e-01
-3.397728238650257193e-01
-3.613990670065669875e-01
-3.354925870324736437e-01
-3.397308977235961591e-01
-3.394281900566632482e-01
-3.477610093798079172e-01
-3.344639389258944329e-01
-3.293957090894802375e-01
-3.339714930899053691e-01
-3.560436400777790000e-01
-3.505520794367971704e-01
-3.544217523821950877e-01
-3.346356785314925641e-01
-3.607130020922679758e-01
-3.585737485342368469e-01
-3.523968839045608092e-01
-3.592085085156813684e-01
-3.543680777703950846e-01
-3.599718982781246468e-01
-3.559547284341766926e-01
-3.547583752428816739e-01
-3.474483489096996669e-01
-3.415889346116743330e-01
-3.499181569679777892e-01
-3.527388970601933460e-01
-3.502747424090189576e-01
-3.473512008768431247e-01
-3.614223157898581729e-01
-3.569988676009683282e-01
-3.539217819581624846e-01
-3.526171837363484274e-01
-3.518766924032807886e-01
-3.227908956286630326e-01
-3.589733242654060685e-01
-3.500498052648245983e-01
-3.404924430036056493e-01
-3.343783705660824390e-01
-3.582667932056374793e-01
-3.439644367297786109e-01
-3.405786063888365245e-01
-3.489896626112970468e-01
-3.564174420845626079e-01
-3.476610912521534980e-01
-3.473162043736577331e-01
-3.345813929314560564e-01
-3.347864517729984835e-01
-3.522379677192289948e-01
-3.234828815105125210e-01
-3.408581989216206143e-01
-3.379248935860647007e-01
-3.488485929630418259e-01
-3.439396500221554298e-01
-3.415711757481089128e-01
-3.291386869603271648e-01
-3.524098895329330627e-01
-3.480775649247596082e-01
-3.557004960442293751e-01
-3.580097965210951028e-01
-3.452523918570739037e-01
-3.534036608012902647e-01
-3.759668971535835569e-01
-3.526010350257922088e-01
-3.550183153873566200e-01
-3.729553386042909757e-01
-3.607533516560792464e-01
-3.569659568352455681e-01
-3.309368103576348918e-01
-3.283144882779041041e-01
-3.618639463738775319e-01
-3.427782703169603984e-01
-3.352688944520697545e-01
-3.362523298214028511e-01
-3.690623794732438290e-01
-3.447918881468337027e-01
-3.746362334501578406e-01
-3.343628597886076914e-01
-3.596404214525389387e-01
-3.507979855618745257e-01
-3.385957637927541342e-01
-3.326344688348008560e-01
-3.324305788749725155e-01
-3.489039830221893901e-01
-3.453556418571291364e-01
-3.194415904770183667e-01
-3.307284662883543946e-01
-3.450621465507577312e-01
-3.567431058801180388e-01
-3.395546051554458322e-01
-3.327520761933219218e-01
-3.409261908131572816e-01
-3.386996520906430108e-01
-3.471285194240092409e-01
-3.268071778349168621e-01
-3.243847328486569870e-01
-3.349133267057622376e-01
-3.548091994671169203e-01
-3.510837543169369468e-01
-3.418483434752775940e-01
-3.652288107601870948e-01
-3.521363912477433189e-01
-3.430013447530048110e-01
-3.296620770947942258e-01
-3.257942079086913467e-01
-3.584351290768638121e-01
-3.418140592310525694e-01
-3.157993392943059252e-01
-3.476912170912215827e-01
-3.421149836938371935e-01
-3.614634204935769368e-01
-3.523075658340233396e-01
-3.364372366173966067e-01
-3.283987837714566482e-01
-3.464068419013932587e-01
-3.444762768484217474e-01
-3.310096196157813475e-01
-3.498368389373777698e-01
-3.553877518256309820e-01
-3.342769637512986725e-01
-3.260477660130675082e-01
-3.265699275089988252e-01
-3.288397145767312235e-01
-3.476753801723956316e-01
-3.739488794498704305e-01
-3.431863854970757521e-01
-3.593915488306492212e-01
-3.602269785831815896e-01
-3.439043182675997068e-01
-3.536359901595426125e-01
-3.551917154323193104e-01
-3.501827382426838664e-01
-3.392304476075037045e-01
-3.370683584580844716e-01
-3.396436672455337424e-01
-3.384489353959979629e-01
-3.492073838909620642e-01
-3.439763782104179324e-01
-3.346834615223562848e-01
-3.238185645424396797e-01
-3.279462013589387048e-01
-3.299230008309876894e-01
-3.447678689274067954e-01
-3.296673211306990203e-01
-3.394877513165925897e-01
-3.579757719741867295e-01
-3.196448262579206778e-01
-3.632788795046695274e-01
-3.178131017670827729e-01
-3.392844584745345893e-01
-3.464333702474069465e-01
-3.458134097174341282e-01
-3.414909045906641127e-01
-3.654200130618935338e-01
-3.277905164829570950e-01
-3.463729226446745635e-01
-3.272948184667853200e-01
-3.442533305749873596e-01
-3.326451569680841658e-01
-3.458838130857827542e-01
-3.724190571452991594e-01
-3.381044428600690210e-01
-3.354126051234126438e-01
-3.297631149983640819e-01
-3.376291935176247705e-01
-3.369441916751635402e-01
-3.458222528903667770e-01
-3.446516047851944098e-01
-3.248506666553941935e-01
-3.335894549211895210e-01
-3.418068504714960598e-01
-3.473527573528304990e-01
-3.352393045152311513e-01
-3.477782382147190376e-01
-3.379215532150131596e-01
-3.387698058992325012e-01
-3.364045784698959096e-01
-3.241559229244036500e-01
-3.576678931853604637e-01
-3.456283412894289864e-01
-3.276853657493781213e-01
-3.413746535237329738e-01
-3.312433836404092835e-01
-3.409945570343068111e-01
-3.491763629098544319e-01
-3.418774332683200967e-01
-3.276434176233133932e-01
-3.411127387231935870e-01
-3.403076954171330160e-01
-3.331344582569756851e-01
-3.599202752427305141e-01
-3.415028303361191120e-01
-3.589904943596726739e-01
-3.497807255851346220e-01
-3.450804558522091448e-01
-3.617873638329593966e-01
-3.383868084309545887e-01
-3.419908387402968986e-01
-3.359763585083668236e-01
-3.547977538161414257e-01
-3.356983361185817416e-01
-3.293538248053361484e-01
-3.334217394118387245e-01
-3.244298528517937097e-01
-3.298235665139439554e-01
-3.245497778160637004e-01
-3.212888882595497098e-01
-3.624198421646366852e-01
-3.371512910465375157e-01
-3.468802230135433762e-01
-3.467140401271523453e-01
-3.289778903480758410e-01
-3.258402646245239231e-01
-3.363630778556252476e-01
-3.321988282940830928e-01
-3.077668284606460691e-01
-3.499937080370698061e-01
-3.269438085644290060e-01
-3.108224068985691591e-01
-3.224672257232228390e-01
-3.402390604118168405e-01
-3.317479829240767009e-01
-3.158452553050101752e-01
-3.510980843022371567e-01
-3.308076150654982728e-01
-3.603235755661879924e-01
-3.627501634334565628e-01
-3.442932404484673747e-01
-3.311800910913622609e-01
-3.375618043721606565e-01
-3.548550186399145323e-01
-3.273709611424469035e-01
-3.482396285620215082e-01
-3.301975378969035368e-01
-3.512001050673923541e-01
-3.172337687213595547e-01
-3.319071478247979101e-01
-3.561422375301053211e-01
-3.284786269394322500e-01
-3.399643357749244643e-01
-3.659589476963760468e-01
-3.411075235079378265e-01
-3.493794707125362775e-01
-3.505211088517366513e-01
-3.541927240274088118e-01
-3.472111686358292371e-01
-3.398251123911543159e-01
-3.330541653516778111e-01
-3.343007866921850479e-01
-3.193974031063439023e-01
-3.389156963686861257e-01
-3.163127175280716630e-01
-3.593827323872523238e-01
-3.429938836206465336e-01
-3.403135060316837546e-01
-3.360137689115774151e-01
-3.563953596001061541e-01
-3.376388369269309186e-01
-3.441156744762625674e-01
-3.280375702140733152e-01
-3.386842989128635573e-01
-3.082906696485070430e-01
-3.216462108207215342e-01
-3.385673334759053965e-01
-3.510495974721060675e-01
-3.292243080842464087e-01
-3.137866984786333302e-01
-3.393269970125015744e-01
-3.567243176376511671e-01
-3.277382565930803127e-01
-3.426201004025301033e-01
-3.383539805396866829e-01
-3.345279879549434288e-01
-3.285337337145701753e-01
-3.307002626765888076e-01
-3.278289862079306061e-01
-3.324438188674432304e-01
-3.287000775085284765e-01
-3.389932463990091294e-01
-3.328543420539198383e-01
-3.408591468207757824e-01
-3.338200252922036704e-01
-3.318284029509359634e-01
-3.342347961467694861e-01
-3.179437376375495727e-01
-3.408124335115828574e-01
-3.410887568427004579e-01
-3.331960219357481545e-01
-3.528243865240650035e-01
-3.504746881791130919e-01
-3.358275699656050883e-01
-3.313231002167925654e-01
-3.421687789731178708e-01
-3.271841385194452778e-01
-3.477779123703689246e-01
-3.366355417776294434e-01
-3.227336830387959044e-01
-3.383712194665197126e-01
-3.445228099208627048e-01
-3.441180427807991049e-01
-3.526286256618497150e-01
-3.306408440253868486e-01
-3.418589775413046206e-01
-3.460690439316845834e-01
-3.440471418312756047e-01
-3.400079285929500927e-01
-3.327802702277723457e-01
-3.451867494931131208e-01
-3.327660341910204655e-01
-3.377852091796407774e-01
-3.322109668108975677e-01
-3.383155643075395069e-01
-3.325373968069575970e-01
-3.423047078856191749e-01
-3.422538113764355128e-01
-3.440225167026143560e-01
-3.421527804124410155e-01
-3.181349865354819451e-01
-3.362184243416539431e-01
-3.612995054338764001e-01
-3.526623283922827867e-01
-3.455255523331499656e-01
-3.324404107132392094e-01
-3.338300480215388166e-01
-3.535955179462245690e-01
-3.473954057178654242e-01
-3.275851917868332075e-01
-3.083651647596936662e-01
-3.508376945968177951e-01
-3.396222531515571963e-01
-3.355709698923546869e-01
-3.360400688520077672e-01
-3.386940284952972835e-01
-3.423429438912699019e-01
-3.390439914102916230e-01
-3.553332786396229404e-01
-3.303565623219066882e-01
-3.434845566033616349e-01
-3.406385393169670261e-01
-3.205283201737241239e-01
-3.263297674302797491e-01
-3.455093793963551763e-01
-3.448047588665309471e-01
-3.296008508100128909e-01
-3.424774861933169157e-01
-3.504047108591650250e-01
-3.223700730768939149e-01
-3.358206669849703729e-01
-3.217634865808678413e-01
-3.546360854339213331e-01
-3.240362302099358272e-01
-3.598860930970859684e-01
-3.141166046787496891e-01
-3.267185923863348829e-01
-3.424467236493327071e-01
-3.093764707298919392e-01
-3.223072533666438977e-01
-3.287382809800630246e-01
-3.507048046115429640e-01
-3.479254220092548588e-01
-3.247224136280257856e-01
-3.243179154147629584e-01
-3.256839764107953838e-01
-3.210239372436611838e-01
-3.478717954990361294e-01
-3.416704008173561125e-01
-3.395171018939656671e-01
-3.271819790844771036e-01
-3.507247085246658624e-01
-3.329966408515047105e-01
-3.273026492182504188e-01
-3.250020747941967381e-01
-3.249615761078783471e-01
-3.253311184318805060e-01
-3.371642917952619167e-01
-3.385183270028561120e-01
-3.272834978111948123e-01
-3.347148089526477688e-01
-3.380631019367735801e-01
-3.320591788538823641e-01
-3.518851623436175524e-01
-3.309735267580781182e-01
-3.345148594618279070e-01
-3.515891382969431045e-01
-3.229642461333717129e-01
-3.249307977453130825e-01
-3.318820979710830343e-01
-3.276615477970910573e-01
-3.395484525047834379e-01
-3.323034807948095359e-01
-3.249465710171935973e-01
-3.243782471437276493e-01
-3.468013830465411784e-01
-3.331053872960412221e-01
-3.363953963924536383e-01
-3.395064480978411958e-01
-3.402153211355177787e-01
-3.267843490202829715e-01
-3.579361045883561188e-01
-3.366283220535488674e-01
-3.191247359040959020e-01
-3.232113709579296223e-01
-3.261639856105826296e-01
-3.362786552341904267e-01
-3.217822107374317397e-01
-3.251616065470739336e-01
-3.238779558129309954e-01
-3.292108608689343630e-01
-3.447242350133142841e-01
-3.515922718385189327e-01
-3.227218276549320142e-01
-3.369910348601988237e-01
-3.350743607088011444e-01
-3.420128061942023234e-01
-3.310569790321432615e-01
-3.349739242671448958e-01
-3.236149293855142828e-01
-3.385335483535922285e-01
-3.245735726630917251e-01
-3.444467004996153436e-01
-3.267827398533199035e-01
-3.341108620854070788e-01
-3.248085197248014033e-01
-3.294980475210118609e-01
-3.285873700416626075e-01
-3.307322291494040334e-01
-3.326993720216500638e-01
-3.095474698578856154e-01
-3.407213627322469018e-01
-3.257446844370452954e-01
-3.316071331059831651e-01
-3.398890525361975001e-01
-3.420142107782824792e-01
-3.469779488241509502e-01
-3.254421843144512660e-01
-3.406195077941143734e-01
-3.406932806191764196e-01
-3.331082922684771019e-01
-3.239482641221701487e-01
-3.300754271128016892e-01
-3.429804068169088893e-01
-3.517042857021152047e-01
-3.482524375744747713e-01
-3.259945150374737866e-01
-3.387743429494607383e-01
-3.379868908982575637e-01
-3.360393575594225468e-01
-3.237072650051738831e-01
-3.295782188253081335e-01
-3.260386601332700418e-01
-3.372369904364997395e-01
-3.354994243275244425e-01
-3.282258246395071133e-01
-3.162129274762907061e-01
-3.168646901835645568e-01
-3.282750308875774792e-01
-3.129395544044968891e-01
-3.230289728563614515e-01
-3.474456620127152062e-01
-3.491765874224194155e-01
-3.313934308590354982e-01
-3.169859772808824028e-01
-3.303305815429278258e-01
-3.229948036674464840e-01
-3.477795230049827158e-01
-3.326340554529916282e-01
-3.144050482127487833e-01
-3.453634446184846718e-01
-3.259283358999123248e-01
-3.086145277877569981e-01
-3.159104580310911903e-01
-3.222182136090089855e-01
-3.249633845367979612e-01
-3.020937770914166598e-01
-3.354326542019884227e-01
-3.287138451604356137e-01
-3.545501104490335065e-01
-3.268466439194034345e-01
-3.274798360768771399e-01
-3.364078441522340701e-01
-3.376567406758280709e-01
-3.116053479135153514e-01
-3.280391915000417935e-01
-3.239468454218497606e-01
-3.231076734359691338e-01
-3.476899589313063865e-01
-3.155677795958904408e-01
-3.271880766268601137e-01
-3.355293511279262009e-01
-3.359438735231903284e-01
-3.467605828463915518e-01
-3.286761306694728768e-01
-3.100779959380182138e-01
-3.128828667737096891e-01
-3.344027292726611256e-01
-3.208637936729450968e-01
-3.346783213738266927e-01
-3.137861491859950669e-01
-3.317916205831377141e-01
-3.409398596926606073e-01
-3.250119343730693555e-01
-3.466779997002393809e-01
-3.197652447804890663e-01
-3.249344734643510035e-01
-3.353026684286712911e-01
-3.339245541624058511e-01
-3.439520959598262317e-01
-3.340509295455746930e-01
-3.486130030889498244e-01
-3.313348730039530343e-01
-3.274890717388949657e-01
-3.492190650459208734e-01
-3.190490173705158305e-01
-3.418968091188560043e-01
-3.211651009834741166e-01
-3.370240845612135772e-01
-3.203370494611908481e-01
-3.412786033077571668e-01
-3.232132269597365326e-01
-3.204958759366135501e-01
-3.231716335853797584e-01
-3.179330195055373176e-01
-3.115769744441869715e-01
-3.194226334900724940e-01
-3.294790987991760844e-01
-3.452262223015717946e-01
-3.264646591011136634e-01
-3.357546467084598918e-01
-3.219974710467242152e-01
-3.273691248983184865e-01
-3.205366907228064943e-01
-3.205709088277714502e-01
-3.493288868168413774e-01
-3.295416924192809960e-01
-2.872012762932227847e-01
-3.256915486766915890e-01
-3.194744692071726511e-01
-3.084067171302039556e-01
-3.048286795061867505e-01
-3.464726896786410326e-01
-3.333678395976217290e-01
-3.422559076111975074e-01
-3.083961519757943970e-01
-3.327388964305472152e-01
-3.138532172902636641e-01
-3.334247040214426416e-01
-3.181345781639015047e-01
-3.366229958347161100e-01
-3.424658151888355651e-01
-3.372895567101805714e-01
-2.992568803788773213e-01
-3.014689613253795364e-01
-3.264187978273730417e-01
-3.321655855190945861e-01
-3.423122993758085930e-01
-3.351276237858014651e-01
-3.264348828780871958e-01
-3.470381729929750136e-01
-3.361341285605500273e-01
-3.189558361083897342e-01
-3.136613728952215019e-01
-3.319732593156749512e-01
-3.191080933870061864e-01
-3.207936440617801255e-01
-3.316153472729839180e-01
-3.231489586427277461e-01
-3.198889764074807074e-01
-3.277389840412605615e-01
-3.356706746064028746e-01
-3.299883023492348189e-01
-3.431508664213994697e-01
-3.267122738109741742e-01
-3.363285191037430066e-01
-3.273960060714368736e-01
-3.445910564832411205e-01
-3.378609914153047344e-01
-3.198232589243578672e-01
-3.181286470226529772e-01
-3.197843619660429848e-01
-3.177533410784454393e-01
-3.343780800043784640e-01
-3.138345333261216563e-01
-3.167737766985575520e-01
-3.407160625167275914e-01
-3.303800445390940310e-01
-3.371798099270543747e-01
-3.395500793812327167e-01
-3.269274083719404533e-01
-3.267885154179118179e-01
-3.188253185337265871e-01
-3.399836988636076862e-01
-3.133417655982797534e-01
-3.073394104196300880e-01
-3.051334431082388110e-01
-3.170434857749301338e-01
-3.330321736016023104e-01
-3.262216090823994996e-01
-3.032615779604698747e-01
-3.192863296308811050e-01
-3.133415026318814300e-01
-3.283948371435500002e-01
-3.044291636054777261e-01
-3.295806190108365730e-01
-3.137637020788489051e-01
-3.193665599105095509e-01
-3.083816094271125130e-01
-3.241981879958026336e-01
-3.574492402678218772e-01
-3.198953492342107574e-01
-3.273523948393921579e-01
-3.117890915860057621e-01
-3.258423950890937393e-01
-3.161314796197480237e-01
-3.226575497422994321e-01
-3.227823444079254700e-01
-3.211779086898098878e-01
-3.208143287997457516e-01
-3.264147958643464076e-01
-3.222602166930058631e-01
-3.105182756799003130e-01
-3.395208896840069546e-01
-3.409362427506091309e-01
-3.310251762836283196e-01
-3.146837574255159087e-01
-3.157198768563773683e-01
-3.392628061385909444e-01
-3.398919940678292173e-01
-3.236850587469457530e-01
-3.253729022614408883e-01
-3.150471755924378336e-01
-3.197415132102614521e-01
-3.227023701348690210e-01
-2.981052772866163991e-01
-3.015132529909854697e-01
-3.281485900013755286e-01
-3.421777371283287739e-01
-3.248335127768880448e-01
-3.259923693623378860e-01
-3.192795254152640538e-01
-3.238899002096048418e-01
-3.326312730166323672e-01
-3.220780051109141118e-01
-3.146337734859401269e-01
-3.169858296621318461e-01
-3.320659211575212044e-01
-3.456130622348640991e-01
-3.179203666046998000e-01
-3.221950313929393128e-01
-2.943813888183663963e-01
-3.095003461522398691e-01
-3.174298037512515713e-01
-3.311180171653220761e-01
-3.355948156415991535e-01
-3.251741983693339222e-01
-3.269501482402527581e-01
-2.946070375316037770e-01
-3.283770042900473474e-01
-3.260987436217881452e-01
-3.127111789478992376e-01
-3.383374010737351112e-01
-3.023289261044986298e-01
-3.253033124818667243e-01
-3.386720223187394962e-01
-3.346058690944855307e-01
-3.436614324293376099e-01
-3.375260298105781098e-01
-3.276385053074011289e-01
-3.027420330602062504e-01
-3.382663527276666970e-01
-3.136730136678494985e-01
-3.339918731880684444e-01
-3.228867314789557463e-01
-3.360075059080152027e-01
-3.413820150735893399e-01
-3.285460366460120074e-01
-3.068198966957570439e-01
-3.237501083266479673e-01
-3.177329248986225929e-01
-3.302293454631058944e-01
-3.355072663777760589e-01
-3.414240339617802267e-01
-3.195725263656971071e-01
-3.188602497909037714e-01
-3.370498460769079108e-01
-3.128706149017412841e-01
-3.233221631600577961e-01
-3.230920058932845729e-01
-2.981787580666158677e-01
-3.411216482789795612e-01
-3.292233235239839795e-01
-3.212016962164627731e-01
-3.106044438051291934e-01
-3.260334233815110894e-01
-3.253509811919312877e-01
-3.078023264486891009e-01
-3.353471238382598196e-01
-3.066504774894625585e-01
-3.016481730808536210e-01
-3.294706519275991674e-01
-3.336308363934241683e-01
-3.266695197356082048e-01
-3.090659498938295724e-01
-3.423794245979514539e-01
-3.314349002296474445e-01
-3.286468761328134036e-01
-3.407190459849608333e-01
-3.094259337113518527e-01
-3.326670367033360276e-01
-3.355286691473328142e-01
-3.241603089167502949e-01
-3.072093066173383624e-01
-3.156517718367209957e-01
-3.380586092669983223e-01
-3.242101583489268579e-01
-3.252544665887592279e-01
-3.178583386719519011e-01
-3.108454506554879648e-01
-3.208974220566304103e-01
-3.343506659639295941e-01
-3.164152477381251272e-01
-2.981809390233055579e-01
-3.247131246629586521e-01
-3.146199238878569227e-01
-3.083402847253613466e-01
-3.447245696782010871e-01
-3.278874581255254439e-01
-3.329722217351832048e-01
-3.082021423387638626e-01
-3.203096075732828063e-01
-3.177878344742423589e-01
-3.102382757489047238e-01
-3.327209096092732521e-01
-3.333779662293311352e-01
-3.104761215689025855e-01
-3.336290126242338339e-01
-3.186264072925618640e-01
-3.385492445126860872e-01
-3.196829258916957794e-01
-3.320426584606288034e-01
-3.240669346924311967e-01
-3.123664452952450987e-01
-3.153194032295447702e-01
-3.122462080031551679e-01
-3.156699268477269893e-01
-3.123646581542005585e-01
-3.185749071009493782e-01
-3.290154952639011143e-01
-3.217811997651096600e-01
-3.162147570386234507e-01
-3.178806266448901408e-01
-3.175330439690213225e-01
-3.224167366525365619e-01
-3.301388522473723830e-01
-3.280625856180611755e-01
-3.206066220624791407e-01
-3.041521598404648419e-01
-3.254543303748225203e-01
-3.208408803848187274e-01
-3.481369995635442693e-01
-3.184823944442815025e-01
-3.395243376172650263e-01
-3.281532976314704420e-01
-3.226234302805232046e-01
-3.234274080687621344e-01
-3.203130889334872000e-01
-3.162260990221879564e-01
-2.845067854288562126e-01
-3.283388886170394150e-01
-3.266280631356888731e-01
-3.124196601845961041e-01
-3.278904739651660183e-01
-3.468233350296948680e-01
-3.237219351266654721e-01
-3.113935814601974661e-01
-3.302729061094810126e-01
-3.274741328552359665e-01
-3.106763978192657039e-01
-3.372819993299156494e-01
-3.316699539548811915e-01
-3.144717517763184200e-01
-3.030935600094707971e-01
-3.042462785005319859e-01
-3.307397847605439978e-01
-3.100704040848507592e-01
-3.320806242031753008e-01
-3.238751739673307872e-01
-3.357910321927555231e-01
-3.302486014224893518e-01
-3.325828640470180897e-01
-3.169225815250838463e-01
-3.030335504492072674e-01
-3.265183791128963842e-01
-3.031499622344265843e-01
-3.366798734882227584e-01
-3.249468497242267717e-01
-3.206681375131641420e-01
-3.120903439519013833e-01
-3.114926620784904676e-01
-3.526906281398859422e-01
-3.213040099903325397e-01
-3.246880962222781219e-01
-3.316895956609227092e-01
-3.070539931415889878e-01
-3.352761857374398358e-01
-3.464100132403248322e-01
-3.319774485375633910e-01
-3.118222504089936953e-01
-3.206369604911986082e-01
-3.307098110127226209e-01
-3.120497380254274589e-01
-3.341681605110300435e-01
-3.161593692735415462e-01
-3.108748781628180025e-01
-3.024881210316568980e-01
-3.375770449941360440e-01
-3.214487350032581015e-01
-3.167895866111282155e-01
-3.297107836844263562e-01
-3.145647166398489736e-01
-3.123385660515691775e-01
-3.186134853062178030e-01
-3.118062460347267306e-01
-3.319237265118873959e-01
-2.983133160279355933e-01
-3.004370967292254724e-01
-3.223277536253752462e-01
-3.076491979942108657e-01
-3.195890589845075125e-01
-3.101025399294489171e-01
-3.118304963979122713e-01
-3.307078356702874422e-01
-3.053904500986737713e-01
-3.409507350041494633e-01
-3.114393162834184769e-01
-3.164179239963592627e-01
-3.007735458279946483e-01
-3.224961500032021977e-01
-2.831656537431547216e-01
-3.245456462312211743e-01
-3.096549442907648997e-01
-3.357550887658545813e-01
-3.199309651213832484e-01
-3.214733805792135413e-01
-3.113209136957584278e-01
-3.128570542013374700e-01
-2.941583677435740674e-01
-3.135985383277829497e-01
-3.138084457994755327e-01
-3.302027993210026047e-01
-3.172019888205398486e-01
-3.067431903775815760e-01
-3.141842876651270711e-01
-3.199380929148465946e-01
-3.326765138782206699e-01
-3.058871230485143422e-01
-2.972771298840854448e-01
-3.384510329145975494e-01
-3.140018607248638016e-01
-3.201747318992133051e-01
-3.116103432393338424e-01
-3.094717022404575024e-01
-3.196099384520877384e-01
-3.299343213829115662e-01
-3.126226380178185882e-01
-3.207232620924838074e-01
-2.982674687612171804e-01
-3.115928448345563484e-01
-3.135857412392625276e-01
-3.148311136404008392e-01
-2.949756487262830129e-01
-3.112195732412487703e-01
-3.092762501905153005e-01
-2.970238403263805171e-01
-3.095867852786806651e-01
-3.190870957065189417e-01
-3.192327792865463643e-01
-3.353968639162763221e-01
-3.285130963502028711e-01
-3.140944732102251002e-01
-3.105263216620137712e-01
-3.163590201655178680e-01
-3.295213359160970024e-01
-3.093119540902879439e-01
-3.276830860688441094e-01
-3.183457925000248712e-01
-3.102001131203783180e-01
-3.281715110479496156e-01
-3.244641427072558759e-01
-2.949362570136371264e-01
-3.309062363647912730e-01
-3.306680814877592800e-01
-3.308378083700689309e-01
-3.134297290449359341e-01
-3.006195603204812050e-01
-2.937639506801034139e-01
-3.289640465498989697e-01
-2.920600205074774802e-01
-3.053629414167513545e-01
-3.201170580238192898e-01
-3.076350550134279160e-01
-3.030425827888971746e-01
-2.973635654826460861e-01
-3.237385674460673268e-01
-3.012010794707085659e-01
-3.231307023528194877e-01
-3.086975589413177845e-01
-3.517871236344414787e-01
-3.188037205922621964e-01
-3.263126207219410047e-01
-3.173319777128355001e-01
-3.151742479589370038e-01
-3.122539158075887666e-01
-3.174989815012596583e-01
-3.123953043295931709e-01
-2.974076658675761098e-01
-3.199620430981643393e-01
-3.187193582243181833e-01
-3.016065651110422241e-01
-3.170086132825813419e-01
-3.228325306127606820e-01
-3.143814248728614702e-01
-3.054908349367950748e-01
-3.202264067832972794e-01
-3.247001227824104497e-01
-2.997664827692888556e-01
-3.025384489748649264e-01
-3.211936892847112590e-01
-3.052389423485351028e-01
-2.908130198923600251e-01
-3.237247358552999832e-01
-3.117483721576790323e-01
-3.037548093816057615e-01
-3.174007220233089344e-01
-3.174883621850755899e-01
-3.146429266198897956e-01
-2.884110038023237621e-01
-2.969547216795778155e-01
-3.368764382385253109e-01
-3.122054974845118736e-01
-3.029710332604962919e-01
-3.070034420988716484e-01
-2.912960360645933111e-01
-3.279642345760582778e-01
-3.153839774330131629e-01
-3.243465693275718875e-01
-3.053876868770870612e-01
-3.377118329092138604e-01
-2.989246038839188380e-01
-3.044697050258785009e-01
-3.003608295347588442e-01
-2.869008020731084185e-01
-3.063001226046533354e-01
-3.260680832282866759e-01
-2.971254987918164892e-01
-3.172811181560606375e-01
-3.081069411999474150e-01
-3.218120399617915850e-01
-3.140549650268908422e-01
-3.072013577844004972e-01
-3.128261926222046796e-01
-3.175776366633428771e-01
-3.111650753395482916e-01
-3.038919357277636291e-01
-3.029341515750864078e-01
-3.283116900647314873e-01
-3.251962286321387063e-01
-3.222517789681830225e-01
-3.075188677680604776e-01
-3.141714165732071296e-01
-3.181897702278905227e-01
-3.198088364653171034e-01
-3.265185038035918197e-01
-3.124907313095007799e-01
-3.047509974251652043e-01
-2.904089361304056371e-01
-3.005721205724949940e-01
-3.016180287384736536e-01
-3.193523404175781510e-01
-2.783387966431239979e-01
-3.200244999205508201e-01
-3.235482095951847104e-01
-2.974208826531004046e-01
-3.063866292676652447e-01
-3.486957552837175456e-01
-3.045730892127811451e-01
-3.146464298943911775e-01
-3.135875220842563316e-01
-3.090682217473357252e-01
-2.915092670443377720e-01
-3.119857830243979446e-01
-3.080674925957435084e-01
-3.018268383241970998e-01
-3.173006160414460486e-01
-3.138870668534189390e-01
-3.316614885224865028e-01
-2.989607791266943870e-01
-3.185578162600444241e-01
-3.106965718668202037e-01
-2.931633534630049276e-01
-3.324916993681084065e-01
-3.197710238920323800e-01
-3.205120968987525409e-01
-2.914983252135510128e-01
-3.178655558176944895e-01
-3.192871696315781604e-01
-3.303792675030660098e-01
-3.108392959160577451e-01
-3.090032119944371436e-01
-3.082718338812246994e-01
-3.069273165294370553e-01
-3.140472143128318350e-01
-3.396424377129841354e-01
-3.181147058011767337e-01
-3.104335342392907648e-01
-3.128099997132241517e-01
-2.787538423436167756e-01
-3.140931435797232885e-01
-3.051382984884667415e-01
-3.185797609273044451e-01
-3.071377330180120602e-01
-3.242139772493221050e-01
-3.152001564643990283e-01
-3.051158867388276130e-01
-3.062577801326630822e-01
-3.009523357814783973e-01
-3.063953108225990762e-01
-3.127032558216425451e-01
-3.069148720016108278e-01
-3.163762140696601000e-01
-3.059432551433888814e-01
-3.378065608305331757e-01
-3.017452471091553456e-01
-3.025186272577716773e-01
-3.242504867153619963e-01
-3.021888568555061161e-01
-3.040897643856426136e-01
-3.099508140258522282e-01
-3.103902402521817594e-01
-2.952126693607631802e-01
-3.069687819397846074e-01
-3.091084485362781686e-01
-3.233567887457522438e-01
-3.244655328285808160e-01
-2.981291168154825977e-01
-3.012303996173772425e-01
-3.115187014835434920e-01
-3.149474721298651803e-01
-3.037211075008174888e-01
-3.136769506482994796e-01
-2.992788264333077208e-01
-3.084698265460582567e-01
-2.968140442014820524e-01
-3.111461029594149164e-01
-3.002810397982220714e-01
-3.154328343009087376e-01
-2.984165220073295988e-01
-3.018944583649900704e-01
-3.055015932852561678e-01
-2.961833735241953813e-01
-2.973326101133336175e-01
-2.969044909356923778e-01
-3.098255945349951412e-01
-3.242135944789956703e-01
-3.049343451151975692e-01
-2.996180354115632882e-01
-3.147399749903906363e-01
-3.160514535818291781e-01
-3.002302331921670175e-01
-3.085412539113475683e-01
-3.177931214658825665e-01
-3.004448903770753354e-01
-3.174264202522953937e-01
-2.938745767079933846e-01
-3.174899071871771228e-01
-3.268697735277742433e-01
-2.994798564984595401e-01
-3.031908985126986478e-01
-3.220512611500869760e-01
-2.906713785303379760e-01
-2.997632872810843674e-01
-3.014047203466845293e-01
-3.085719128476026585e-01
-2.926343212389567183e-01
-2.870565145933517970e-01
-2.939747281120558831e-01
-2.911452109912158748e-01
-3.193366127035128788e-01
-3.181128181050756898e-01
-2.788012943557796608e-01
-2.993501715912358918e-01
-3.082081938527755360e-01
-2.871411252547440562e-01
-2.970515182576582425e-01
-3.308565031590381400e-01
-3.052967979530759601e-01
-2.949356064358277241e-01
-3.101974816671950186e-01
-3.199703161187782419e-01
-2.941381929859760991e-01
-2.998202514362389159e-01
-3.063288892096991400e-01
-2.780775651259286274e-01
-2.905939931037403445e-01
-2.927482964921025443e-01
-3.256577619266362023e-01
-2.963318961171170773e-01
-3.114158686251576325e-01
-3.002339083416886156e-01
-3.024243483163663315e-01
-3.170449513626485416e-01
-2.985986201916426275e-01
-3.353351058829063258e-01
-3.074016124748576440e-01
-2.974745830489879950e-01
-3.095782662539133812e-01
-3.136840129281688871e-01
-2.924363863638038130e-01
-3.154199721625922104e-01
-3.177002644619286165e-01
-3.264955780658906903e-01
-2.836407755619660964e-01
-3.020583617222842854e-01
-3.216776647295037650e-01
-2.990100537641670053e-01
-2.850326622414961486e-01
-2.990766212544515024e-01
-2.842705927850014413e-01
-2.977514433437085106e-01
-2.985152621467612732e-01
-3.165798603448323201e-01
-2.931753462159044643e-01
-3.094498397958110325e-01
-3.050633607532857727e-01
-3.108763266952084825e-01
-2.961141521124648346e-01
-3.055813683553294524e-01
-3.108772999631814193e-01
-2.955411972901604845e-01
-3.046472793024603831e-01
-2.869610271187589268e-01
-3.050184211547280477e-01
-3.105717007153457332e-01
-3.240986219069935670e-01
-3.082458686412623550e-01
-2.940421995421610424e-01
-2.929334722752937603e-01
-3.020429380644797934e-01
-2.880149251173789171e-01
-3.120531201641184582e-01
-2.989850684077363652e-01
-3.062276933070916529e-01
-2.942857588666920599e-01
-2.864022733668685206e-01
-3.019420269897208353e-01
-3.087493854890092648e-01
-2.907823335149561927e-01
-2.937197769550633497e-01
-3.122475471196012875e-01
-2.939873226944218487e-01
-3.060703021882764108e-01
-3.004034122552865504e-01
-3.078037923102049378e-01
-2.983656214411583019e-01
-2.938429872574579438e-01
-3.070462466646933786e-01
-3.103521649314058273e-01
-3.100438618209220287e-01
-2.931228747390460798e-01
-3.157717855454886258e-01
-3.069710843863188154e-01
-2.988073921257987653e-01
-2.956309115058698422e-01
-3.240726844220915837e-01
-2.946622758877887049e-01
-3.098740922559108935e-01
-2.914493176198091340e-01
-3.038769799340679256e-01
-2.959721124383741797e-01
-2.731264694032522478e-01
-2.837324917862277252e-01
-2.927909393744196898e-01
-2.899686652409937393e-01
-3.100519329008141756e-01
-3.018987385737347262e-01
-2.935076092583704943e-01
-3.064328085002857582e-01
-3.174266194718606826e-01
-2.991288962280752028e-01
-2.922813729335084210e-01
-2.949380488379508836e-01
-2.770801469091486169e-01
-3.132203948741237864e-01
-3.264286585697909748e-01
-2.919856665983213695e-01
-2.753691827114608803e-01
-2.911952215244664188e-01
-2.992183766190158467e-01
-2.939716247051977760e-01
-2.892097073777352700e-01
-3.033973173855866179e-01
-2.987239926223526076e-01
-3.097197098499913648e-01
-2.844842211105198526e-01
-3.070120533680367747e-01
-2.885813923068227815e-01
-2.951522765719873376e-01
-2.835395520658016144e-01
-2.954395961624096123e-01
-2.939186709149649301e-01
-3.155807402385151228e-01
-3.059471041636471211e-01
-3.227041808220961761e-01
-2.876423263870982461e-01
-3.110782775151316182e-01
-2.860687942383072779e-01
-2.861152843208539798e-01
-2.919271136260094268e-01
-3.199192941375773591e-01
-2.929386903769740647e-01
-2.958868683704125591e-01
-2.895274522797421923e-01
-3.069575865352773825e-01
-3.187816305487039537e-01
-2.961780770206580704e-01
-2.943694890269420994e-01
-2.844774227174645675e-01
-2.884145194316504179e-01
-3.031528567111538841e-01
-2.985428647953520809e-01
-3.065701226566965865e-01
-3.125281344545689510e-01
-3.128954863841604261e-01
-3.064051231271835984e-01
-2.931823381495918257e-01
-3.015975771189161048e-01
-2.991083673781899099e-01
-3.072090715190266552e-01
-3.049545565107295020e-01
-3.119666731426120609e-01
-2.839377934262539149e-01
-2.971572132014924650e-01
-3.041336907833197545e-01
-2.996706880088540470e-01
-3.092858899028003150e-01
-2.879150133490884778e-01
-3.129289202335167053e-01
-3.049100098836743378e-01
-3.163037121681159247e-01
-3.025603865585779761e-01
-3.005998925054554904e-01
-2.791501129944073956e-01
-3.130809655814043024e-01
-3.189014567204050410e-01
-2.977129401557235822e-01
-2.991006595065550666e-01
-2.953822873432863094e-01
-3.279654167751847593e-01
-2.989603844372019648e-01
-3.101786728397759596e-01
-2.921408081854026673e-01
-3.053500749345485765e-01
-3.035066324087142831e-01
-2.869078030183053185e-01
-3.194609274320637238e-01
-2.884246667744683190e-01
-2.871779523907843634e-01
-3.123622078305643424e-01
-3.297502640059551959e-01
-3.033795080629831942e-01
-2.758907439590967403e-01
-3.125921663417056129e-01
-3.091975919600983280e-01
-2.919478063576366189e-01
-2.915861716902760081e-01
-2.998373093935079448e-01
-3.005739443838100766e-01
-3.135613935468729574e-01
-3.003227288561746144e-01
-2.913175083417305355e-01
-3.041383690825710806e-01
-2.658716001453459432e-01
-2.759534357628847800e-01
-2.731345134561644628e-01
-2.884937800667823904e-01
-2.904185877794231985e-01
-3.156500867496465634e-01
-3.172491036431339673e-01
-2.887348704580965930e-01
-3.191165097437114739e-01
-3.053128971277694892e-01
-2.896199506441237137e-01
-2.961941766020529387e-01
-2.924389234440211149e-01
-2.990053133798331597e-01
-2.868235972344580498e-01
-2.752650029107114316e-01
-3.062076369384176822e-01
-3.165324436426088517e-01
-2.812675002411092473e-01
-3.069836354755752228e-01
-3.057083909668226740e-01
-3.026850049991740566e-01
-2.876109284699273072e-01
-3.160566233875871101e-01
-3.019524006613231171e-01
-2.891937164845793662e-01
-2.971825676048273079e-01
-3.004043656617689795e-01
-2.660374235569976653e-01
-2.643359150381381362e-01
-3.065161615048423438e-01
-2.784718437028773641e-01
-2.950627579039573067e-01
-2.911557231429496295e-01
-3.346673270860688887e-01
-3.092938722390189410e-01
-3.081586454031768341e-01
-2.980830064870884089e-01
-2.777691359496203272e-01
-2.983997531338011266e-01
-3.042617067292888167e-01
-2.842824459459744602e-01
-3.073462690508013129e-01
-2.690848477409223394e-01
-3.167434845397923970e-01
-3.020336558581006026e-01
-2.906633640359714277e-01
-2.823991857081170620e-01
-2.961474324440816486e-01
-2.971123052545361354e-01
-2.890450491902807340e-01
-2.963575986729217182e-01
-2.808150285375720645e-01
-2.828428301693702851e-01
-2.876943689016580041e-01
-3.008890644076380738e-01
-2.894055584378981694e-01
-2.869970810145764384e-01
-3.016233162778958476e-01
-2.785130685639398695e-01
-2.822958439627542004e-01
-3.115484547363830403e-01
-3.051651866261539947e-01
-3.016288724466524296e-01
-2.779496551908532398e-01
-3.023483159252129959e-01
-2.993956517835439368e-01
-3.051240731521656091e-01
-2.872368016219615239e-01
-2.986233449614821844e-01
-2.874284237527591213e-01
-2.555867301903972932e-01
-2.883791773040101925e-01
-3.097114167017196440e-01
-2.593469155132072101e-01
-3.041772050673853256e-01
-2.745211749439890325e-01
-2.976786787791337874e-01
-3.022899955607273870e-01
-3.034191845610457738e-01
-2.764410058851897722e-01
-2.889763934766110265e-01
-2.908420005875436143e-01
-2.854095890962210502e-01
-2.870314282379995419e-01
-3.049310480303094595e-01
-2.930947081745562954e-01
-2.864959998824968546e-01
-2.863889472019501836e-01
-2.889970296999071486e-01
-2.954094935980474679e-01
-3.119640164819645900e-01
-3.003134167827721246e-01
-3.018524098139039880e-01
-2.992104545626622647e-01
-3.097302403013004746e-01
-3.112191629753359723e-01
-3.119947222483524518e-01
-2.903621611677248415e-01
-2.881157417310309388e-01
-3.058716286981595922e-01
-2.741399263271195874e-01
-2.900848661188770161e-01
-2.965502060252150907e-01
-3.182438455017215784e-01
-2.876464149936017733e-01
-3.196555379825882781e-01
-3.108990549899708911e-01
-2.876179248407608746e-01
-2.527207650642462333e-01
-2.789646634260480873e-01
-3.199150429640447157e-01
-2.676754571906247993e-01
-2.755315451251597603e-01
-3.083721599931070756e-01
-2.794472057971503220e-01
-2.843168301691428868e-01
-2.988959781903811619e-01
-3.066397429540048680e-01
-3.111492951273825414e-01
-2.862964906419824818e-01
-3.044033987896193616e-01
-3.116033141805505391e-01
-2.972927169197735475e-01
-2.862495604471725907e-01
-3.115629720246142487e-01
-3.159461140185643169e-01
-2.824153961880858654e-01
-2.887009538477587345e-01
-2.862863097575285565e-01
-2.819555995430086393e-01
-2.939599859863440412e-01
-2.817470356713290824e-01
-3.072448040847890471e-01
-3.098914008323809810e-01
-3.083396744968352476e-01
-2.836664388837530915e-01
-2.789708521393018947e-01
-2.676999671729621832e-01
-2.887458770830552690e-01
-3.135948062847425666e-01
-2.888973948166556616e-01
-2.924891398783837082e-01
-2.896286127401359600e-01
-2.977860605000594574e-01
-2.809589462460215792e-01
-3.079081765060772691e-01
-2.994988147436770110e-01
-2.939282062886418023e-01
-2.966015222967003928e-01
-2.872330548107716597e-01
-3.275530873322977099e-01
-2.839657402477522297e-01
-3.133832679219884509e-01
-2.981339059965134597e-01
-2.847343195717855213e-01
-2.845896702090512376e-01
-2.831006394769527978e-01
-2.896838658856955018e-01
-2.840468615647635531e-01
-2.848032540831899606e-01
-2.888976070236433102e-01
-2.887163521410366362e-01
-2.970727256181333598e-01
-2.981223131530501558e-01
-3.032633226178572117e-01
-3.005449284445155245e-01
-3.048401186493817638e-01
-2.905065785805518441e-01
-2.860391044510889880e-01
-2.932698494819171442e-01
-3.008807459529785899e-01
-3.105807888427614127e-01
-2.887140638260499159e-01
-2.784569313878303420e-01
-2.838988904495428622e-01
-2.826719444397259862e-01
-2.926883146076542097e-01
-2.759422116779564615e-01
-3.053194599648808572e-01
-2.825477420208614698e-01
-2.800901879821258156e-01
-2.623489375072530772e-01
-2.950778335141661657e-01
-3.176590666238899296e-01
-2.819104222957362627e-01
-2.880876670918330329e-01
-2.995465390638038516e-01
-2.861028029880421375e-01
-2.826915977999324703e-01
-2.753634674876960231e-01
-2.773994618368260667e-01
-2.589600137295110516e-01
-3.175249920127922731e-01
-2.972644062287814748e-01
-2.852423376287224199e-01
-2.901402631040027602e-01
-2.755221179707362245e-01
-2.738137266636447298e-01
-2.841590903883752239e-01
-2.835936672386436541e-01
-2.852816812939437119e-01
-2.800053787781247583e-01
-2.958988118126602562e-01
-2.875212940613451340e-01
-3.001967308420555591e-01
-2.953777798502118523e-01
-3.154837642214068372e-01
-2.829352716981550775e-01
-2.989528952278993623e-01
-2.923587999114523606e-01
-2.729829336088224201e-01
-2.999502744575374691e-01
-3.111307880570144402e-01
-3.003041726462823968e-01
-2.576687289502727074e-01
-3.148021289796363309e-01
-2.697361980791258551e-01
-3.131787212429049116e-01
-2.914342135449653481e-01
-3.034360918802369023e-01
-3.004342268918771541e-01
-2.713480150675502411e-01
-2.778969690246012592e-01
-2.623358210886616027e-01
-3.105566184062460433e-01
-3.031718101962808110e-01
-2.933686253835992019e-01
-2.883336448315330647e-01
-2.717168085653837717e-01
-2.870923695104076745e-01
-2.770452437372018517e-01
-2.946420918667489453e-01
-3.111730992879054858e-01
-3.039217960834539323e-01
-2.947807342735234704e-01
-2.914970272324646228e-01
-2.678767245919911888e-01
-2.820641152198303248e-01
-2.824429260731753377e-01
-2.563360282861676942e-01
-3.069186624682228581e-01
-2.783266347497052595e-01
-2.930845086823405943e-01
-2.727793353611712712e-01
-2.655346240330976881e-01
-2.824060543189225725e-01
-3.024795434458641408e-01
-2.826656780639361100e-01
-2.731402403147669689e-01
-2.636665537289444861e-01
-2.926216457968004447e-01
-2.849345413761943391e-01
-2.755645289174225576e-01
-2.858302601951261401e-01
-2.949432746090321356e-01
-2.602193873084449605e-01
-2.903174287433140099e-01
-3.087107581335425399e-01
-2.785374191544167655e-01
-2.899714124810655047e-01
-2.953851286256453657e-01
-2.930425607904862950e-01
-2.784828405143581209e-01
-2.888561061225627391e-01
-2.889072122324282677e-01
-2.772010629537771664e-01
-2.767249569989044256e-01
-2.924550176675533297e-01
-3.043104519715355560e-01
-2.747018178144250422e-01
-2.849166717589167730e-01
-3.036528242481273399e-01
-2.814393869682616511e-01
-2.905720106125599944e-01
-3.036433362549819104e-01
-2.836671522928569944e-01
-2.802885339379972418e-01
-2.869279147050639578e-01
-2.852280349134503346e-01
-2.783147364549540814e-01
-2.611909776150614371e-01
-2.811151194878097059e-01
-2.760686640549882553e-01
-3.077385899420761461e-01
-2.781573892428975125e-01
-2.640328791313263368e-01
-2.622686925526982460e-01
-2.729156608004139617e-01
-2.748826143622673523e-01
-2.965310094929527462e-01
-2.654410571032574939e-01
-2.721280701775018462e-01
-3.056423648635170354e-01
-2.855562772138122152e-01
-2.708015032912279296e-01
-2.834297415243234863e-01
-2.666180918648565212e-01
-2.968768614930106242e-01
-2.734990316229581886e-01
-2.764186082260130517e-01
-2.993107978569268246e-01
-2.676109746928433952e-01
-2.895792069417945647e-01
-2.683489495145317538e-01
-2.810941824782839937e-01
-2.852268576402565703e-01
-2.740876295056167145e-01
-2.679462457376786122e-01
-2.566134769348191180e-01
-2.728786444063519001e-01
-2.740223371322478840e-01
-2.811794451496387737e-01
-2.770803815479874754e-01
-2.699251173745073618e-01
-2.808939575694358037e-01
-2.782343393102233442e-01
-3.137910074550041561e-01
-2.794668231140567949e-01
-2.624334176633129623e-01
-2.889784643947298504e-01
-2.562828823094424613e-01
-2.610354613599784601e-01
-2.888788805779652913e-01
-2.648643959820887739e-01
-2.731782127507652036e-01
-2.658084931016971852e-01
-2.794046752597337813e-01
-2.858298844996027821e-01
-2.649549287551022925e-01
-2.739298208908360066e-01
-2.881234206704879064e-01
-3.083911448175048475e-01
-2.715707133260225059e-01
-2.891723546789878863e-01
-2.599005000953080735e-01
-2.968357748656494377e-01
-2.741147249981879530e-01
-2.817038532693060260e-01
-2.869988765790784102e-01
-2.894227502737926061e-01
-2.942339205944142777e-01
-2.912843607131471169e-01
-3.005553217515049003e-01
-2.797947605722752584e-01
-2.760417639818204538e-01
-2.888016971866658178e-01
-2.579681124106734669e-01
-2.679275606584621272e-01
-2.879413478594483600e-01
-2.886772830726815897e-01
-2.774419544202618160e-01
-2.914546337751391381e-01
-2.875577435239671242e-01
-2.720390835195132251e-01
-2.722575341598665322e-01
-2.691257554883857983e-01
-2.948500888536346176e-01
-2.737002827083609424e-01
-2.610896609450268913e-01
-2.623755801134115551e-01
-2.770131069743402286e-01
-2.623310611126643543e-01
-2.659029291886036983e-01
-2.974950349127942761e-01
-2.834600796598478190e-01
-2.811532401808002346e-01
-2.884239275148197112e-01
-2.737963775555642965e-01
-2.722294866682948844e-01
-2.813199265468103727e-01
-2.823673164886543741e-01
-2.792719393590530341e-01
-2.899039484123592247e-01
-2.978418682769143899e-01
-2.831646500760114371e-01
-2.968324581998882383e-01
-2.682951426621843494e-01
-2.683032373435858542e-01
-2.560263901535358988e-01
-2.870685270718479343e-01
-2.561145217122935969e-01
-2.824407644407360696e-01
-2.646317375725230070e-01
-2.841517181696192607e-01
-2.812840046047556664e-01
-2.865075997474815228e-01
-2.886888702440107979e-01
-2.615197065652327124e-01
-2.639739707591177709e-01
-2.836062396695342436e-01
-2.854800834970354639e-01
-2.771008618411729962e-01
-2.851153759408741051e-01
-2.718167651955401554e-01
-2.895405716998892265e-01
-2.735056383898044619e-01
-2.722946185214633052e-01
-2.594891326798665632e-01
-2.844678980305122562e-01
-2.799574597143806298e-01
-2.755307511377462215e-01
-2.506689060241797939e-01
-2.600199869939304742e-01
-2.586023443928446852e-01
-2.748038969848203283e-01
-2.843505019144756396e-01
-2.736801473214399150e-01
-2.871187837582034885e-01
-2.811823822293560982e-01
-2.956995655617142837e-01
-2.863525999492917418e-01
-2.990547071470778251e-01
-2.868255521737312908e-01
-2.753274240213969271e-01
-2.589942471703879368e-01
-2.722935329145549921e-01
-2.804929353384313373e-01
-2.700791293957625072e-01
-2.801260736046097266e-01
-2.807487079948450814e-01
-2.783856591277512615e-01
-2.736860536582820802e-01
-2.675215436578617934e-01
-2.777862860866499028e-01
-2.803490450440403459e-01
-2.855398948027600414e-01
-2.749926157824434947e-01
-2.830279767598993246e-01
-2.884793296747195646e-01
-2.731937771993875330e-01
-2.680411365539339674e-01
-2.829176325097376155e-01
-2.568757093669721270e-01
-2.550755301561132837e-01
-2.732468800902652650e-01
-2.730376257492121428e-01
-2.781653555440437575e-01
-2.760260884688526817e-01
-2.907099670889023990e-01
-2.862256075589479920e-01
-2.692473241848900578e-01
-2.695832340645882286e-01
-2.723080058529848690e-01
-2.664449378491368092e-01
-3.046744429139918164e-01
-2.780154369688994653e-01
-2.626734557847750784e-01
-2.730422131866516722e-01
-2.773489602094728612e-01
-2.806452088682117596e-01
-2.752611402268871355e-01
-2.862979698267473228e-01
-2.829032005721158205e-01
-2.925056945396114494e-01
-2.613528062461203394e-01
-2.605708606753602274e-01
-2.542898801001980402e-01
-2.599285688928936744e-01
-2.785698181950536645e-01
-2.763306010302940541e-01
-2.574429405536601267e-01
-2.650205512061398205e-01
-2.540882856955666291e-01
-2.796267435305246352e-01
-2.726930363592783291e-01
-2.912226009994576259e-01
-2.762823776770120809e-01
-2.718824471636384077e-01
-2.593517731147274574e-01
-2.652006618468265020e-01
-2.844454870411918801e-01
-2.736447079357380296e-01
-2.667275663864945856e-01
-2.931451532158418916e-01
-2.654689347818250944e-01
-2.674298406850732501e-01
-2.748356087369675516e-01
-2.624741612967503301e-01
-2.832876689353960309e-01
-2.345375261101295128e-01
-2.889328329235520409e-01
-2.607085537263549857e-01
-2.818070365071266847e-01
-2.802214674799790028e-01
-2.581298354113623628e-01
-3.016054682158253453e-01
-2.648589836519710250e-01
-2.777835687989610447e-01
-2.754674990287677705e-01
-2.654584508739089577e-01
-2.618968541830943297e-01
-2.801835245080522840e-01
-2.655215367240300606e-01
-2.764117934453664827e-01
-2.777293207495633576e-01
-2.854613994303549784e-01
-2.714332346726218148e-01
-2.609100197924263398e-01
-2.723120929287382586e-01
-2.551269319421936022e-01
-2.810534197056288042e-01
-2.734991492764476950e-01
-2.864806018465382298e-01
-2.749692044942494418e-01
-2.786917066793065390e-01
-2.518297186353127270e-01
-2.760309430234426098e-01
-2.837226822713794228e-01
-2.903281743351238120e-01
-2.620066920086346896e-01
-2.621319807030419446e-01
-2.795598072716727334e-01
-2.713487200947549693e-01
-2.667077902871086703e-01
-2.710715835969699783e-01
-2.721152465412982613e-01
-2.729745722893042181e-01
-2.587468653535148766e-01
-2.763057515225512129e-01
-2.908325946192730216e-01
-2.807487108523465391e-01
-2.488030275429175542e-01
-2.563939519141057444e-01
-2.787117236470610382e-01
-2.620339700501861380e-01
-2.706301188968509575e-01
-2.631190638398980819e-01
-2.669910853718567845e-01
-2.654536298686788198e-01
-2.597345835524181856e-01
-2.857801610166534889e-01
-2.867537162693579722e-01
-2.751438579145376040e-01
-2.700550915523007856e-01
-2.707200588183772960e-01
-2.737161447980602791e-01
-2.625760712040973721e-01
-2.719546765397366506e-01
-2.862460176328719408e-01
-2.751413291491834889e-01
-2.914705280301727042e-01
-2.479003111214518329e-01
-2.779444902148917595e-01
-2.721327322038920027e-01
-2.471815880537657495e-01
-2.662230672985380631e-01
-2.695048931519861135e-01
-2.390908561391242859e-01
-2.528716632783210572e-01
-2.701846627366240039e-01
-2.803097697324600235e-01
-2.672629255963608896e-01
-2.776068185946953815e-01
-2.861739585650894813e-01
-2.715970809581162992e-01
-2.773924063906914039e-01
-2.831855075563624036e-01
-2.853895617918179584e-01
-2.672324623056542281e-01
-2.819402949906023581e-01
-2.367786316900819532e-01
-2.595691780296880413e-01
-2.576073888837274173e-01
-2.679557077857139258e-01
-2.794108549636150074e-01
-2.606611324456925560e-01
-2.690897753593831099e-01
-2.485666501282069729e-01
-2.614762284950314375e-01
-2.593061130957236005e-01
-2.852633835143468799e-01
-2.649514071111757074e-01
-2.648300735014063600e-01
-2.528960281886219463e-01
-2.596755942667501316e-01
-2.718214745693545709e-01
-2.928944811177509600e-01
-2.544399765691716109e-01
-2.685626584140609063e-01
-2.705582106485611149e-01
-2.524059557756609951e-01
-2.817041146941751117e-01
-2.720838417518527397e-01
-2.542817710798001007e-01
-2.818771954541335889e-01
-2.437004073942141413e-01
-2.762310509692736393e-01
-2.621380349264965659e-01
-2.529429630035794907e-01
-2.852317009837103123e-01
-2.726142930667347364e-01
-2.394915328919834385e-01
-2.660059808099636269e-01
-2.766362546941150136e-01
-2.683321507016875884e-01
-2.586330504924518325e-01
-2.790661789234428203e-01
-2.747707032076427414e-01
-2.777905039968451839e-01
-2.795788302361790212e-01
-2.751799340010620543e-01
-2.336256117588070280e-01
-2.667478242212806827e-01
-2.773373924007984659e-01
-2.731702373340382239e-01
-2.664061726200011582e-01
-2.686714136663710395e-01
-2.705155281101770948e-01
-2.520065979276792101e-01
-2.493655455408546051e-01
-2.682714041198407395e-01
-2.549727110494990345e-01
-2.510737316610934244e-01
-2.595367420886483534e-01
-2.802980914313976113e-01
-2.792211921164751143e-01
-2.758196563716470706e-01
-2.668950651286119968e-01
-2.729444686859949787e-01
-2.663692785743362323e-01
-2.587577747811643514e-01
-2.699808678058467359e-01
-2.728943128050432820e-01
-2.707073189492610332e-01
-2.510448282672554932e-01
-2.821293230678319497e-01
-2.613290267366429331e-01
-2.655544874388020560e-01
-2.747677454759503424e-01
-2.645428240820857368e-01
-2.501143508456049602e-01
-2.728224450913981913e-01
-2.735858224252301074e-01
-2.771554690643577290e-01
-2.658004337520710747e-01
-2.570131059987165179e-01
-2.653090761307933532e-01
-2.567072732940551827e-01
-2.629110424529348400e-01
-2.922416652784936009e-01
-2.548209950382780420e-01
-2.732529537544988729e-01
-2.706540270139917714e-01
-2.598694781131924980e-01
-2.882903565871380858e-01
-2.531330094012533838e-01
-2.492143987796051341e-01
-2.619524408084645817e-01
-2.809443464684614478e-01
-2.568725976921779619e-01
-2.629699178806134130e-01
-2.690670766619718268e-01
-2.563660155550643305e-01
-2.833634998289170648e-01
-2.735989177759448610e-01
-2.671181773450165275e-01
-2.637848924077574875e-01
-2.748203829284716626e-01
-2.647845173624325810e-01
-2.440232283602710717e-01
-2.801950872172079832e-01
-2.492913636771258434e-01
-2.664937082907523624e-01
-2.644246393514322335e-01
-2.855033292700467351e-01
-2.608486739528881326e-01
-2.752081628908033539e-01
-2.521847395881126053e-01
-2.635071343559254320e-01
-2.719602728249203016e-01
-2.769099258431445554e-01
-2.719254979092299296e-01
-2.646305605167380559e-01
-2.870249771502660363e-01
-2.594959364348192743e-01
-2.582077195168638317e-01
-2.613277632450151655e-01
-2.711157357656659439e-01
-2.723109250597031128e-01
-2.567925407036147911e-01
-2.658537330088099893e-01
-2.721263554025620812e-01
-2.720028782350929486e-01
-2.682397862333900651e-01
-2.545646102726385474e-01
-2.598612360538388177e-01
-2.477750796364478481e-01
-2.692635267646583674e-01
-2.666431410845172545e-01
-2.751902474630418816e-01
-2.590934105953685562e-01
-2.699815803601103847e-01
-2.726146718777268108e-01
-2.540537890335972104e-01
-2.598520746959636085e-01
-2.593845413322583560e-01
-2.698111848668318657e-01
-2.627010611352267322e-01
-2.624262866402006233e-01
-2.693763469827654133e-01
-2.622324476074729960e-01
-2.478675631351148767e-01
-2.619346980638692646e-01
-2.492230091995873420e-01
-2.678522093466870757e-01
-2.819303739763110439e-01
-2.738277667155005202e-01
-2.737056124271026736e-01
-2.745150336675613589e-01
-2.710645971856071035e-01
-2.810611548576857910e-01
-2.583492987038096267e-01
-2.643638206323891127e-01
-2.594099865904944124e-01
-2.737442487680077363e-01
-2.505296697720953425e-01
-2.627968818128854078e-01
-2.657161254994924726e-01
-2.574313555435534528e-01
-2.772069325559416431e-01
-2.468292701143695589e-01
-2.641565262090495025e-01
-2.432650634862672245e-01
-2.686624854169323839e-01
-2.850530211959449445e-01
-2.308853917138249390e-01
-2.338925888167636136e-01
-2.774714624391606543e-01
-2.709238711883484307e-01
-2.596612637946359992e-01
-2.670412557454054925e-01
-2.826500498434698638e-01
-2.591960804375137428e-01
-2.546769556379441801e-01
-2.583711893789173430e-01
-2.516224503491627518e-01
-2.677014613329065651e-01
-2.438784229484413646e-01
-2.665588665589179174e-01
-2.736358874472337166e-01
-2.601922024747273521e-01
-2.504046405944895248e-01
-2.826656496606248514e-01
-2.494592079455082989e-01
-2.673639615717815499e-01
-2.522419823560714258e-01
-2.625301100962814105e-01
-2.702757530177402057e-01
-2.572789162669611995e-01
-2.712000608190514028e-01
-2.467573836311575119e-01
-2.807561963890095047e-01
-2.494396748374111128e-01
-2.520762785632491565e-01
-2.550178870532833764e-01
-2.704761777222570718e-01
-2.519112766820625904e-01
-2.719308593337660396e-01
-2.754644702635251075e-01
-2.511504319268345609e-01
-2.715183795951349177e-01
-2.638450334872519676e-01
-2.669469445392565476e-01
-2.759792506478595531e-01
-2.491158604979990254e-01
-2.619873040676851117e-01
-2.664295310978794795e-01
-2.709701521520394008e-01
-2.826041641582819341e-01
-2.331254016041807708e-01
-2.592242194001957434e-01
-2.568958683025767686e-01
-2.783563770318689956e-01
-2.565398498717831877e-01
-2.787717476631791924e-01
-2.604876569349636739e-01
-2.405943657424217674e-01
-2.622554726409966896e-01
-2.668239388762873587e-01
-2.561538008396513910e-01
-2.562070399390246056e-01
-2.502775345576800925e-01
-2.699632898953164828e-01
-2.577747373693058952e-01
-2.694845633304051580e-01
-2.558150336542570069e-01
-2.799008975150844014e-01
-2.539743392098696706e-01
-2.907107310045995985e-01
-2.545968207391626215e-01
-2.721993727382199246e-01
-2.576817924347734046e-01
-2.490112125601511850e-01
-2.767507777123452417e-01
-2.605323676856395876e-01
-2.674035299871271865e-01
-2.570622020364784488e-01
-2.614365836110302821e-01
-2.708919733836655519e-01
-2.388310033077796213e-01
-2.666366018736535115e-01
-2.534932577470405679e-01
-2.593643173216818032e-01
-2.704649965920148946e-01
-2.474029385950571314e-01
-2.556277509631992295e-01
-2.567885982141848156e-01
-2.490879676113074148e-01
-2.488264272421148449e-01
-2.681624606527227561e-01
-2.594978077983799980e-01
-2.583164873700848352e-01
-2.676872881232045254e-01
-2.553204855552678176e-01
-2.544414892137695783e-01
-2.622237568867946678e-01
-2.690291746520734328e-01
-2.862471369133628984e-01
-2.600927791002600742e-01
-2.794692106330038395e-01
-2.561063386854708912e-01
-2.412359289290352260e-01
-2.560108921407105997e-01
-2.642721956398016436e-01
-2.659123203530235902e-01
-2.604615730212274105e-01
-2.538101566469674886e-01
-2.562015188383069964e-01
-2.736145115208934997e-01
-2.596704615950088946e-01
-2.640444149032185051e-01
-2.516443516678988357e-01
-2.477929661797331207e-01
-2.429189916047359565e-01
-2.393440746372691441e-01
-2.560029998090582182e-01
-2.669064204087498449e-01
-2.591027450608389682e-01
-2.505521290155598435e-01
-2.380393263379755875e-01
-2.585385165454407441e-01
-2.589197293467244143e-01
-2.415661611465536596e-01
-2.760836949383005390e-01
-2.573948750500921756e-01
-2.476958844449208552e-01
-2.568529156627119558e-01
-2.791285769213310841e-01
-2.666838497720148693e-01
-2.562457399628942922e-01
-2.712867128126165706e-01
-2.730705542180744683e-01
-2.731271434171583801e-01
-2.452835571828658190e-01
-2.576245123973320839e-01
-2.427883082453873576e-01
-2.555736670705880398e-01
-2.467681653943779585e-01
-2.629960084171165668e-01
-2.479809056475023588e-01
-2.543280378578652856e-01
-2.618501591413701646e-01
-2.488406438903578155e-01
-2.624225080170564661e-01
-2.530170530435346121e-01
-2.578928933851732941e-01
-2.702749784221557539e-01
-2.455370431933784903e-01
-2.653582056121946975e-01
-2.518873675086982789e-01
-2.539304575151981047e-01
-2.721618169468256188e-01
-2.371174760212970689e-01
-2.535127001985809092e-01
-2.635183802792628316e-01
-2.454957146214374886e-01
-2.492884481950402575e-01
-2.733994156710288226e-01
-2.467453004419075946e-01
-2.523658297509148163e-01
-2.362392068866648875e-01
-2.716826253810850078e-01
-2.470762883055199755e-01
-2.675861265904077024e-01
-2.594795522987061731e-01
-2.428436866806242822e-01
-2.344374156630384676e-01
-2.434094622011955256e-01
-2.915642771133633016e-01
-2.509561233566151572e-01
-2.743877604065504405e-01
-2.694609967586006904e-01
-2.237968140452355481e-01
-2.489968529647223205e-01
-2.643495282043262229e-01
-2.582127318547225991e-01
-2.633670024619887418e-01
-2.620052151784413308e-01
-2.643363712228971596e-01
-2.497372849885546586e-01
-2.604496098233128332e-01
-2.583336576341953572e-01
-2.658835844364896284e-01
-2.619373857462198307e-01
-2.446789687573595051e-01
-2.447093943507249181e-01
-2.678911710661093792e-01
-2.527263072717274017e-01
-2.420713482505852387e-01
-2.569821743310822804e-01
-2.592770262288796035e-01
-2.361872520345022763e-01
-2.472951674190824178e-01
-2.556618604421028174e-01
-2.674522625270594478e-01
-2.384013800402940420e-01
-2.658526347762347752e-01
-2.412451483941712160e-01
-2.588385311598626060e-01
-2.622821424143171876e-01
-2.695190830851190711e-01
-2.605778413348078804e-01
-2.522403216511335255e-01
-2.720651366543633820e-01
-2.564720473215881258e-01
-2.660615147665198466e-01
-2.658936340028968948e-01
-2.506358775165851149e-01
-2.537297405578708975e-01
-2.570208570998131492e-01
-2.368523719814207840e-01
-2.517216578162845275e-01
-2.371188500940201727e-01
-2.551505289826334621e-01
-2.670491179134135695e-01
-2.384870903442062318e-01
-2.317513561294554381e-01
-2.508762513342533973e-01
-2.531210008654345422e-01
-2.433334184097474540e-01
-2.536028872022680347e-01
-2.407975826424280097e-01
-2.427997138480696426e-01
-2.525195883139036424e-01
-2.408351781049497542e-01
-2.476872218814685778e-01
-2.505531316146624166e-01
-2.647168735314693322e-01
-2.465925817386327434e-01
-2.659449925658408653e-01
-2.313352461022131212e-01
-2.817747645257913103e-01
-2.430858207624998768e-01
-2.479879096774086356e-01
-2.406428221277861212e-01
-2.669025735210286410e-01
-2.406132448286069092e-01
-2.549978470755779880e-01
-2.558561972376198757e-01
-2.689572735387862346e-01
-2.418871629843529214e-01
-2.402387761549539535e-01
-2.603569954225645744e-01
-2.574428107794785592e-01
-2.438454308694993078e-01
-2.629485502776875983e-01
-2.402569799715517096e-01
-2.397692067940921101e-01
-2.421954362699712537e-01
-2.476649693849584388e-01
-2.615176217284791438e-01
-2.707752726552592470e-01
-2.537459011189016067e-01
-2.381851093292057797e-01
-2.736307375052794977e-01
-2.593205863288758906e-01
-2.593760792838543661e-01
-2.582804023852314224e-01
-2.578035307105016050e-01
-2.437695504861939200e-01
-2.542715063766949890e-01
-2.833439944713823655e-01
-2.379959616673127942e-01
-2.335015532144364414e-01
-2.610028009180340725e-01
-2.569858796337949891e-01
-2.657651912820225837e-01
-2.565835262960230456e-01
-2.698238676772741762e-01
-2.712754185227558290e-01
-2.466132529272553886e-01
-2.763513195358611174e-01
-2.380369846604065698e-01
-2.245025680248878552e-01
-2.346684516412542165e-01
-2.667453805747332929e-01
-2.613393068565226240e-01
-2.373036215752375722e-01
-2.216909881934855109e-01
-2.632546820162277035e-01
-2.587596574456728638e-01
-2.677036459016727266e-01
-2.315497583024086481e-01
-2.321950801305425749e-01
-2.459452445086752204e-01
-2.554391117741875439e-01
-2.392768601475812884e-01
-2.632247673497779550e-01
-2.394243385831623105e-01
-2.575824152487123930e-01
-2.312028755536057467e-01
-2.874514821236132667e-01
-2.331098029901754465e-01
-2.508342844025643337e-01
-2.516794229271347993e-01
-2.476831522408604602e-01
-2.424010610947994748e-01
-2.523748473935283343e-01
-2.535282867615952784e-01
-2.542604513449071568e-01
-2.570542713944741209e-01
-2.533376210144440144e-01
-2.411904021923913788e-01
-2.587969907462714936e-01
-2.473409427532226590e-01
-2.633293270775424189e-01
-2.355577746628480518e-01
-2.379376222975432831e-01
-2.477176650252573553e-01
-2.542239099113251521e-01
-2.280033374234195498e-01
-2.737415742492123050e-01
-2.390923025165430649e-01
-2.567994479230160110e-01
-2.377623777682975614e-01
-2.721117955070931349e-01
-2.597817407266596601e-01
-2.629796117336159478e-01
-2.534103086226421886e-01
-2.435834408548828434e-01
-2.467484830574486199e-01
-2.569584855757526820e-01
-2.439716104455522672e-01
-2.640993410244368844e-01
-2.629278904421374907e-01
-2.447414568171967508e-01
-2.357548495717475545e-01
-2.643324409268254516e-01
-2.431111366987230848e-01
-2.499478396917219070e-01
-2.257422610138210273e-01
-2.463748576316762695e-01
-2.460572897073130538e-01
-2.436730176770885714e-01
-2.439476380435001146e-01
-2.469936673930536453e-01
-2.476102133046899634e-01
-2.325108889767945608e-01
-2.305009763608220075e-01
-2.476148774368204242e-01
-2.422483957310265223e-01
-2.600372447314025504e-01
-2.550347694178750624e-01
-2.476139737026397669e-01
-2.299651493867302388e-01
-2.621006826450548166e-01
-2.381223746890407944e-01
-2.529984796913729017e-01
-2.486548541212480479e-01
-2.451932148114873145e-01
-2.426050316921184169e-01
-2.361119492985914725e-01
-2.612465197661448801e-01
-2.385972653414050182e-01
-2.584090581886133164e-01
-2.622685448176738099e-01
-2.172030589467487394e-01
-2.537664353653673599e-01
-2.280922780405151007e-01
-2.343793542842948496e-01
-2.445611797414140587e-01
-2.412827000987090853e-01
-2.310967920360502692e-01
-2.543227354226020864e-01
-2.454333001454436225e-01
-2.253760995403846223e-01
-2.525960032247596132e-01
-2.439545302664281046e-01
-2.292420022491181708e-01
-2.593564921956019731e-01
-2.470455588799460589e-01
-2.415436424993125941e-01
-2.394657204981798793e-01
-2.402127628122472103e-01
-2.404220437110300979e-01
-2.443403354280536677e-01
-2.359725725789041384e-01
-2.279454055921713573e-01
-2.397530662069959351e-01
-2.579156890002093361e-01
-2.471876855862353006e-01
-2.634954885313451900e-01
-2.373506069881116121e-01
-2.379570360757647940e-01
-2.653118357901451674e-01
-2.263552681739918748e-01
-2.552415270526818825e-01
-2.445571352027063605e-01
-2.504213660641433359e-01
-2.515044719400399975e-01
-2.421280329252137320e-01
-2.620722184177132208e-01
-2.543973184992723846e-01
-2.642446669170092632e-01
-2.452781592068980776e-01
-2.529002028022677706e-01
-2.410945291832360393e-01
-2.378668771709054330e-01
-2.276677726750831188e-01
-2.659840491808441731e-01
-2.341840594910868378e-01
-2.461413426830080520e-01
-2.503007665059122089e-01
-2.556241732228043961e-01
-2.565773468601708629e-01
-2.354092928278914698e-01
-2.398385744198227032e-01
-2.472152676593273035e-01
-2.473462885088824337e-01
-2.481034272723031675e-01
-2.393010628678979845e-01
-2.293847099585387683e-01
-2.490722689218285713e-01
-2.513807334488729062e-01
-2.696173605075887214e-01
-2.603208375297865196e-01
-2.727746432380357966e-01
-2.380951495545314267e-01
-2.480340003629639412e-01
-2.278198692587842245e-01
-2.560599276391807289e-01
-2.552388482958586335e-01
-2.635316250738480859e-01
-2.425973845533580531e-01
-2.315076236014353417e-01
-2.392054481354988216e-01
-2.459675470012714915e-01
-2.359438621078995268e-01
-2.312468771894325981e-01
-2.251705647045837144e-01
-2.295194330709955377e-01
-2.642439416877360170e-01
-2.364388570721324134e-01
-2.419504591606718713e-01
-2.582854637988457602e-01
-2.516760208679387212e-01
-2.241999916588611752e-01
-2.418908179808214598e-01
-2.391325376312357087e-01
-2.341906222330631393e-01
-2.300094067758506888e-01
-2.483282805502303459e-01
-2.359314102301931504e-01
-2.419953941610019088e-01
-2.272188609930478886e-01
-2.330830027328148202e-01
-2.626453177045549592e-01
-2.468581532668124301e-01
-2.493295123714906469e-01
-2.411442902211485273e-01
-2.582046543340364431e-01
-2.272892011921568978e-01
-2.227008812065460197e-01
-2.468089537314893112e-01
-2.447337832067343899e-01
-2.232514037345498803e-01
-2.292592359410611236e-01
-2.483691888932843261e-01
-2.454763834480976348e-01
-2.419491573842477150e-01
-2.602079936900223434e-01
-2.532367968108705236e-01
-2.474896971176791804e-01
-2.404570657630516195e-01
-2.298230554794326030e-01
-2.503337699190212318e-01
-2.439982234794198235e-01
-2.463000649955285615e-01
-2.496362080511511650e-01
-2.291977414057748130e-01
-2.374425599778337559e-01
-2.403688440497896983e-01
-2.517413364472897985e-01
-2.621662866178700591e-01
-2.420473897344152525e-01
-2.409122797743701860e-01
-2.452192401230580132e-01
-2.614538435156147367e-01
-2.461280845285751528e-01
-2.636540835286474982e-01
-2.289077028874732522e-01
-2.591785822591134991e-01
-2.546529260032444619e-01
-2.441766499221567910e-01
-2.296696180816335531e-01
-2.257158979410840427e-01
-2.263916221376081894e-01
-2.647434219518448595e-01
-2.486046841718552169e-01
-2.207946543821742713e-01
-2.481529328640957877e-01
-2.529036285705404952e-01
-2.312060837151191928e-01
-2.361889247872757669e-01
-2.350843456234008588e-01
-2.555536218798722392e-01
-2.297462778913561543e-01
-2.404297277833515600e-01
-2.237829344038149704e-01
-2.148310825043044381e-01
-2.327658663984326082e-01
-2.429010449460385912e-01
-2.524691324298095063e-01
-2.524272015952341297e-01
-2.277871078244819714e-01
-2.329167512136754437e-01
-2.242398183513241161e-01
-2.340034740268611413e-01
-2.448567755470025809e-01
-2.206162027283020688e-01
-2.194215558945105948e-01
-2.523655962118779850e-01
-2.254768542673787346e-01
-2.574572379874006667e-01
-2.292127175523454019e-01
-2.301433635372520103e-01
-2.488816588378074957e-01
-2.345513827780413563e-01
-2.355264190873567198e-01
-2.571900510342265411e-01
-2.326756520843178133e-01
-2.399367962727335102e-01
-2.405108704039423118e-01
-2.306595485232377785e-01
-2.373199154934719779e-01
-2.123437139802278883e-01
-2.368517514340972019e-01
-2.261772184815417641e-01
-2.332046898565062198e-01
-2.419939743567386947e-01
-2.314842554338358838e-01
-2.572401084940597604e-01
-2.341731188860103896e-01
-2.371975269528847352e-01
-2.362262750082436691e-01
-2.442653964649637022e-01
-2.405738334918687826e-01
-2.355367564463562990e-01
-2.315516769362063743e-01
-2.400605578330208267e-01
-2.251827971739630840e-01
-2.349290597316299745e-01
-2.239376509701510587e-01
-2.453002044342162957e-01
-2.245042731127641078e-01
-2.536008063845056060e-01
-2.340909702319238783e-01
-2.229600945241440035e-01
-2.508020806045751505e-01
-2.583004029904729659e-01
-2.494643683751968377e-01
-2.360294953685128649e-01
-2.380737851951243989e-01
-2.424366166703427194e-01
-2.242497805385166854e-01
-2.526924326061104620e-01
-2.193644665448936659e-01
-2.598657581600337663e-01
-2.626295577167773732e-01
-2.388583304333595780e-01
-2.638711461041471362e-01
-2.372276330459183458e-01
-2.441053607059680275e-01
-2.091441160468769933e-01
-2.313962715625938471e-01
-2.217091490067693571e-01
-2.261393937424067413e-01
-2.156832836711293777e-01
-2.238543098700825906e-01
-2.180446276798477800e-01
-2.214051009747719789e-01
-2.457484227889746298e-01
-2.384179619866297339e-01
-2.506016204614983645e-01
-2.302267426519266080e-01
-2.182590538030101390e-01
-2.203950132967701370e-01
-2.568303187696634460e-01
-2.403992538118145950e-01
-2.282434243058360512e-01
-2.098651984375852209e-01
-2.252004603175596920e-01
-2.329697105621876818e-01
-2.603529753395384394e-01
-2.400966134073907188e-01
-2.187428733983919349e-01
-2.342041318255385085e-01
-2.362040523761111122e-01
-2.387035045758821861e-01
-2.297405901007684159e-01
-2.495618310860058808e-01
-2.272064767791553419e-01
-2.383376977130739205e-01
-2.256359614647180378e-01
-2.166413128943475985e-01
-2.308831828778146189e-01
-2.357764815371125033e-01
-2.169499484463016936e-01
-2.335069732368787454e-01
-2.561957291663535252e-01
-2.214591736502165564e-01
-2.377145759477132803e-01
-2.336044947810400618e-01
-2.158825646333895343e-01
-2.271206358162901617e-01
-2.370831748805338202e-01
-2.155671580323036407e-01
-2.335666387964264734e-01
-2.271327025252283804e-01
-2.074969134796326997e-01
-2.413998796119284362e-01
-2.597453272508440936e-01
-2.337045016572005252e-01
-2.378561774438883447e-01
-2.482030873100486978e-01
-2.240232120033022745e-01
-2.242230385577529961e-01
-2.223157932729226682e-01
-2.222265052605130742e-01
-2.519604297295283679e-01
-2.372653300032521173e-01
-2.143776661075048606e-01
-2.337693873940153155e-01
-2.285416089964580344e-01
-2.164835434004713788e-01
-2.399951863039557209e-01
-2.437967173754733707e-01
-2.379491908225508934e-01
-2.202881454400399674e-01
-2.476258166425154283e-01
-2.218406179092017039e-01
-2.163106313619994059e-01
-2.231967341620590406e-01
-2.476137921682157739e-01
-2.416798478649688775e-01
-2.132458178033494745e-01
-2.284000250578644975e-01
-2.315100813487541431e-01
-2.291828462313163783e-01
-2.198082747341943421e-01
-2.381957235972892717e-01
-2.124253714827075701e-01
-2.376996994970303478e-01
-2.414501353982731469e-01
-2.245018285784970147e-01
-2.265081814590486353e-01
-2.426676570207452199e-01
-2.291488338620938092e-01
-1.946325445786330488e-01
-2.176776674969849168e-01
-2.219151647094305124e-01
-2.516307832690602986e-01
-2.233745543102670095e-01
-2.286049882164616354e-01
-2.521088424235076175e-01
-2.260841078474356280e-01
-2.273856875796257671e-01
-2.424352834180109051e-01
-2.283549947696122406e-01
-2.393758665962520404e-01
-2.392417791686072825e-01
-2.467030637427876649e-01
-2.214959802316529835e-01
-2.298953215563342423e-01
-2.361482725413429629e-01
-2.271166593740073236e-01
-2.220077429543754199e-01
-2.431839851282133758e-01
-2.405673925763026355e-01
-2.163940588779794949e-01
-2.383617725315239078e-01
-2.321307290053216676e-01
-2.578308958425772346e-01
-2.286941890245861031e-01
-2.504507682969020488e-01
-2.437402570528340029e-01
-2.455224541107138281e-01
-2.183488229084291632e-01
-2.176752631598505849e-01
-2.579223121711207711e-01
-2.447327475077221703e-01
-2.609868941471501502e-01
-2.204436857875515521e-01
-2.405163195829225220e-01
-2.291718417595141888e-01
-2.361480753424359813e-01
-2.132196689350180363e-01
-2.370312825464828688e-01
-2.398615140757413000e-01
-2.291354829290448425e-01
-2.230909058402668066e-01
-2.267836227492437406e-01
-2.396194388959411170e-01
-2.254687019028345785e-01
-2.326897799979194548e-01
-2.176057686392052770e-01
-2.416777614626176851e-01
-2.345243850976776734e-01
-2.339412933327371658e-01
-2.133629410943146953e-01
-2.152875053590626586e-01
-2.494432751658972602e-01
-2.327118042598573522e-01
-2.109922785012279811e-01
-2.396551156494896861e-01
-2.247846452689318819e-01
-2.342295289321520424e-01
-2.422424353275365316e-01
-2.424980078636664316e-01
-2.342976993500459626e-01
-2.267125663818297943e-01
-2.565880771395473992e-01
-2.257252758537712511e-01
-2.187716846091924960e-01
-2.152915660902951500e-01
-2.436252449375862494e-01
-2.303232500014419648e-01
-2.325580382311899785e-01
-2.256359954947219637e-01
-2.406728960174100429e-01
-2.199816903308440541e-01
-2.373221698762898457e-01
-2.410133020776887847e-01
-2.311842143538050676e-01
-2.159418328237879270e-01
-2.317500557681720919e-01
-2.405413879121734433e-01
-2.265025010690925877e-01
-2.483613388772598074e-01
-2.351015799626490765e-01
-2.253314698024629636e-01
-2.395027112225446286e-01
-2.298480326847789912e-01
-2.397341118337309451e-01
-2.290686806905046224e-01
-2.517509114281646365e-01
-2.111956650561482851e-01
-2.433031583555923250e-01
-2.308098096411403399e-01
-2.245535511612213320e-01
-2.100327657663717262e-01
-2.236560184407320739e-01
-2.446894906486091203e-01
-2.306832633173200309e-01
-2.098027389501938011e-01
-2.498261116019129535e-01
-2.230986129413378705e-01
-2.250604140948531673e-01
-2.218195036674321385e-01
-2.242194294948716693e-01
-2.231513084238069267e-01
-2.296173307618666615e-01
-2.163142049453826432e-01
-2.281254035535142388e-01
-2.205538381718459284e-01
-2.334567014584862377e-01
-2.301485784974044990e-01
-2.192578510807805525e-01
-2.457899259267121717e-01
-2.442378003346324378e-01
-2.434325501587966678e-01
-2.110625741474458916e-01
-2.334923812762492168e-01
-2.211942241376148033e-01
-2.170227589018955683e-01
-2.255159939425943338e-01
-2.464424175922662608e-01
-2.219407420446043722e-01
-2.233417905842043638e-01
-2.354085037837198024e-01
-2.204045488275079290e-01
-2.274334195763625110e-01
-2.164922439992950642e-01
-2.416423234616615345e-01
-2.202611351435148912e-01
-2.412982043063880977e-01
-2.058571647388212633e-01
-2.362700959357748598e-01
-2.348426810151021116e-01
-2.265705554182018688e-01
-2.342935739447104537e-01
-2.202690954864072181e-01
-2.033570905244523330e-01
-2.173327259613862528e-01
-2.323098172722581345e-01
-2.087164148696926680e-01
-2.076106190132032958e-01
-2.302455571892300101e-01
-2.232142805046897494e-01
-2.418011803751439204e-01
-2.205992660691745710e-01
-2.356968019371490919e-01
-2.362554182886952847e-01
-2.341564050051181123e-01
-2.259494169307653677e-01
-2.341173322849622318e-01
-2.109885305218964224e-01
-2.222381846930693849e-01
-2.269728738897981990e-01
-2.099028913568812549e-01
-2.311911128275279115e-01
-2.392526223623519799e-01
-2.218562579417115987e-01
-2.406843871426715409e-01
-2.244598893607128165e-01
-2.341081564621780853e-01
-2.112806977076781556e-01
-2.054403126286158121e-01
-2.392616167972447250e-01
-2.586302892834019262e-01
-2.446663482801480494e-01
-1.909796813885749345e-01
-2.349810004075403302e-01
-2.303617482073742617e-01
-2.316673765892657277e-01
-2.296361611614939624e-01
-2.261167679775099026e-01
-2.179424233324571136e-01
-1.957175685047252700e-01
-2.462507044343166807e-01
-2.315313293377185833e-01
-2.265547301814955783e-01
-2.283634333942095029e-01
-2.235731205354680173e-01
-2.370087095764874530e-01
-2.489432438931941383e-01
-2.468728542017080141e-01
-2.229510212966278049e-01
-2.282223301031271745e-01
-2.326918441953814976e-01
-2.177079259073970707e-01
-2.271761039554230921e-01
-2.301820592419659972e-01
-2.330991890313400816e-01
-2.102024755644568144e-01
-2.362630483028518857e-01
-2.270004522750777576e-01
-2.231735014159824670e-01
-2.217577138085650434e-01
-2.281169532191615890e-01
-2.397835436501678519e-01
-2.245293962525846121e-01
-2.374652370637643783e-01
-2.238293881767915994e-01
-2.121511496831848531e-01
-2.267648125770554968e-01
-2.043234529809608568e-01
-2.230043255731604113e-01
-2.180345218780357919e-01
-2.270790756622617090e-01
-2.385696217533412322e-01
-2.254073156961344249e-01
-2.195557708100776551e-01
-2.176969113900440456e-01
-2.265204446667311022e-01
-2.300956482389557023e-01
-2.508894158940870867e-01
-2.270301634531130541e-01
-2.000074137388289097e-01
-2.445762954541902401e-01
-2.364363310213747349e-01
-2.116497616777652802e-01
-2.018073191076103223e-01
-2.351167231734273555e-01
-2.144852969054147906e-01
-1.967279496656264004e-01
-2.301670810092767416e-01
-2.207940734011327732e-01
-2.286012276358497519e-01
-2.164694157198946423e-01
-2.259975927824056652e-01
-2.097567693401689026e-01
-2.077546503079508167e-01
-2.045339240942016801e-01
-2.179011367397729881e-01
-2.170527552312437047e-01
-2.272892160560930352e-01
-2.239057305180834623e-01
-2.210249243008893250e-01
-2.330774859969155233e-01
-2.300187169334740600e-01
-2.346352248868336932e-01
-2.222253152271149723e-01
-2.101494554190983244e-01
-2.205776151820431630e-01
-2.161974424094441072e-01
-2.257227474980212922e-01
-2.248095200131963456e-01
-2.334356835308094291e-01
-2.228397551531664800e-01
-2.341013427941076863e-01
-2.306061364950011405e-01
-2.189170287703897100e-01
-2.151027675683168661e-01
-2.254610862064637677e-01
-1.991840622035540576e-01
-2.266801537505123698e-01
-2.259736531347960597e-01
-2.371395173786771671e-01
-1.959167904856074505e-01
-2.205619445060721384e-01
-2.101556327034205252e-01
-2.133608381577071222e-01
-2.042768955762910288e-01
-2.197079919179813212e-01
-2.226179312843324931e-01
-2.265234857778687660e-01
-2.272443798176490559e-01
-2.144593601324670251e-01
-2.265591278545103227e-01
-2.228050627126129946e-01
-2.182988965346998600e-01
-2.307228124196503971e-01
-2.135976477224778014e-01
-1.938689783239715969e-01
-2.124911950484080214e-01
-2.239453928952356287e-01
-2.065330549010177541e-01
-2.234994379175180845e-01
-2.101937440237745536e-01
-2.233588859486353995e-01
-2.182482720407137866e-01
-2.198044859446222077e-01
-2.079513888400960075e-01
-2.236139134023244213e-01
-2.285001315805030297e-01
-2.189157507005434211e-01
-2.297836118424936291e-01
-2.241056306094699468e-01
-2.362965770256543474e-01
-2.209393520191420546e-01
-2.074479973396040899e-01
-2.337572525628044962e-01
-2.088015483947411322e-01
-2.234442204564741075e-01
-2.112069389287890009e-01
-2.350755634196522448e-01
-2.184239861856724363e-01
-2.156094169233280788e-01
-2.139362959999524805e-01
-2.385291720383057590e-01
-2.207547560122286312e-01
-2.095537540471452964e-01
-2.045049901462557829e-01
-2.335868262262158490e-01
-2.299050678101827727e-01
-2.195937221398474581e-01
-2.364138619578008416e-01
-2.188218411594410329e-01
-2.187996356446761381e-01
-2.320222259812214638e-01
-2.275670149879682747e-01
-2.248956630170048376e-01
-2.238949031472650120e-01
-2.342233213037301365e-01
-2.333788760963386721e-01
-2.199596157101495197e-01
-2.187686752383455890e-01
-2.220480763400532187e-01
-2.222420025187935855e-01
-2.199798303567736535e-01
-2.384854505239042133e-01
-2.212618964262828558e-01
-2.346000708022854542e-01
-2.170963358817754596e-01
-2.003923911178612238e-01
-2.138114895130474313e-01
-2.273706174976393712e-01
-2.163432499064401049e-01
-2.036567445662130216e-01
-2.358294648575051111e-01
-2.225122521705258372e-01
-2.208626253308357268e-01
-2.229987580327248975e-01
-2.135638719267069496e-01
-2.118556432897020225e-01
-1.968199283187831161e-01
-2.382541068614468238e-01
-2.305543299194741935e-01
-2.139605958682185560e-01
-2.066611610162679136e-01
-2.102453388592545047e-01
-2.288494622060199268e-01
-2.100940055795750827e-01
-2.162331912727993299e-01
-2.006369231944417908e-01
-2.355602732553958301e-01
-2.035334529626338096e-01
-2.438167195119835817e-01
-2.078912794531712904e-01
-2.015770061450382622e-01
-2.186058397878405113e-01
-2.260546921601261916e-01
-2.125944211545398033e-01
-2.121053237977760797e-01
-2.051009193822869725e-01
-2.130407416139403209e-01
-2.196468089743185415e-01
-2.291032402237935806e-01
-2.208753171410745009e-01
-2.236956838008195558e-01
-2.056357921874842343e-01
-2.124913138429764259e-01
-2.117433615009297054e-01
-2.363392800031499652e-01
-2.136710221124236697e-01
-2.089377860057145542e-01
-2.387033620121779554e-01
-2.052097784250453416e-01
-2.069380226987548865e-01
-2.211657103153594206e-01
-2.247705187014318318e-01
-2.105462279735992315e-01
-2.227738784163604546e-01
-2.089551928045830509e-01
-2.230755713892041969e-01
-2.183837048320206309e-01
-2.339962840281379353e-01
-2.163250539368873349e-01
-2.119634033351611158e-01
-2.257678688334629202e-01
-2.438945971768662346e-01
-2.112109817023417047e-01
-2.234375359949336004e-01
-2.158311261369581513e-01
-2.144784261028359618e-01
-2.222400742850200450e-01
-2.154171995943373052e-01
-2.160570486313092564e-01
-2.026990130788132172e-01
-2.350763263838610007e-01
-2.397984990973719421e-01
-2.121491675425483114e-01
-2.496926552126536303e-01
-2.139628143112930481e-01
-2.181293242678520317e-01
-2.198528303723012445e-01
-2.088559354838386561e-01
-2.138723683386858365e-01
-1.863827190461805894e-01
-2.142087549240503375e-01
-1.859702931427579253e-01
-2.227546302729519756e-01
-2.240509182730983651e-01
-2.484389628733158217e-01
-2.186583432380348468e-01
-1.805221926633371332e-01
-2.232248750661028625e-01
-2.053856624249993379e-01
-2.066229134791086053e-01
-2.153738097464599766e-01
-2.077205620590465429e-01
-2.147874786631620292e-01
-2.150556216736465576e-01
-2.178780703662135942e-01
-2.218076649452101479e-01
-2.203702986338306191e-01
-2.280069624046534016e-01
-1.970451239514048603e-01
-2.140856455742481679e-01
-2.219718586720197950e-01
-2.368934370004961432e-01
-2.140932794366572633e-01
-2.161100923595215550e-01
-2.028800713084204510e-01
-2.353950134404131922e-01
-2.063066509804308835e-01
-2.130873213481023487e-01
-2.363006063229700360e-01
-2.158846467929217139e-01
-2.194516646226285228e-01
-2.045570441098007453e-01
-1.938958156322656834e-01
-1.920492286082395028e-01
-2.248317994661667707e-01
-2.178378876255353813e-01
-1.968711949579144138e-01
-2.182405735037178385e-01
-2.198777577951177564e-01
-2.122408030949223257e-01
-2.236875492731038029e-01
-2.101524336664202242e-01
-2.002888476376163407e-01
-2.151430387065025318e-01
-2.150272051479571456e-01
-1.982125141695184334e-01
-2.158871859265346083e-01
-2.029676286360743986e-01
-2.286117262156134866e-01
-2.277287539544492201e-01
-2.411061376238912701e-01
-1.995058826102976968e-01
-2.001259186150202152e-01
-2.072120499076546829e-01
-2.080961042196217692e-01
-2.107145690403663396e-01
-2.070301262084570659e-01
-2.256375109225489117e-01
-2.146670869504395118e-01
-2.042009954684291806e-01
-2.290912321324246603e-01
-2.236252665303753440e-01
-2.219392602805708992e-01
-1.889465077927663106e-01
-2.099826331791129208e-01
-2.258817772602275120e-01
-2.322924134310885291e-01
-2.319612068071121858e-01
-2.076450428126156988e-01
-2.096142077769660717e-01
-2.381719077225491199e-01
-2.207578033606487633e-01
-2.112267861538292268e-01
-2.172203046223502854e-01
-2.234162083250199604e-01
-2.225657440078946114e-01
-1.999893459372612536e-01
-2.081892408318543053e-01
-2.080665770749007826e-01
-2.148787400881287390e-01
-2.075223415969148777e-01
-2.024045635242792407e-01
-2.135449413091178861e-01
-2.462590086786063115e-01
-2.022830744466325159e-01
-2.148382550653712419e-01
-2.061471885034648621e-01
-1.983201205653633836e-01
-2.127672637493738250e-01
-2.030174941098460417e-01
-1.953636517407915940e-01
-2.083300792044708305e-01
-1.968014796733499605e-01
-2.208367498437321386e-01
-2.174770644312240819e-01
-1.986792327627187327e-01
-2.100963865681469978e-01
-1.947310374920198650e-01
-2.052333019532117664e-01
-2.029998212249896072e-01
-2.275341511124759353e-01
-2.148233959557735440e-01
-2.063919108970275751e-01
-1.985811831567264318e-01
-2.078276383743190014e-01
-1.996075291917508987e-01
-2.129479453178919623e-01
-2.113161129364776181e-01
-2.330967030530943507e-01
-2.199331820568040385e-01
-2.123696402134972461e-01
-1.972224584736866904e-01
-2.078011435787759376e-01
-2.043440952936012578e-01
-2.034616881796303400e-01
-2.243371902830664788e-01
-2.250128488437979635e-01
-2.089551632407274928e-01
-2.325151826933407051e-01
-2.391935850578807143e-01
-2.108579080078626933e-01
-1.841551269822392922e-01
-2.148706428722638173e-01
-1.805863434608346862e-01
-2.167309073985585477e-01
-2.069492624909435585e-01
-1.961175565891440375e-01
-1.989855346140609049e-01
-1.896460494959428256e-01
-1.887526482789706195e-01
-2.019385765337800009e-01
-2.185859071173513191e-01
-2.038210436309875473e-01
-2.088395671416889976e-01
-2.141614448375076807e-01
-2.089253689644141043e-01
-2.118579300735235760e-01
-2.034288243499383642e-01
-2.045594183944947908e-01
-2.290088721944349426e-01
-2.113260061470487727e-01
-1.835033130173333027e-01
-2.145911668515333159e-01
-2.033791093260141347e-01
-2.272014305083500385e-01
-1.975947306068877030e-01
-1.942398191371931815e-01
-1.979497565150702409e-01
-1.988123698917876325e-01
-2.095631036764800947e-01
-2.237358544379812741e-01
-2.086816346705370750e-01
-1.933389461820224642e-01
-2.108579740798833813e-01
-2.070829290528507505e-01
-2.211017361825480254e-01
-2.053196302717252841e-01
-1.931127488745049137e-01
-1.929206033366406836e-01
-2.163420226479532693e-01
-2.130477380543051025e-01
-1.955019394892327234e-01
-2.039662454361382826e-01
-2.010683545806724593e-01
-2.028399370967901572e-01
-1.962893698692658173e-01
-2.055196372555028184e-01
-2.171718457752267462e-01
-2.249939983710398383e-01
-1.854221392116205125e-01
-2.050771056819917226e-01
-2.049675534637212526e-01
-2.199606648058125002e-01
-1.891577473857458114e-01
-2.146971964547727540e-01
-2.046985436549480786e-01
-1.937849167194248268e-01
-2.197616542179165466e-01
-2.180568373336830013e-01
-2.308812226714974380e-01
-1.926074324007775451e-01
-2.177432282020901333e-01
-1.935969485451036753e-01
-2.237885071678912818e-01
-2.001733697365275233e-01
-1.867160407209083051e-01
-2.065707350592005942e-01
-1.943263048346362543e-01
-2.117408904517346646e-01
-2.084514756302781602e-01
-1.975355717410816614e-01
-1.882590586036135827e-01
-2.220721365955311277e-01
-2.074647622438500760e-01
-2.318435927976625899e-01
-1.827704263212365232e-01
-2.073928924316410238e-01
-2.223781115939601760e-01
-2.144067907897258540e-01
-2.250552435563005216e-01
-2.317054328779858119e-01
-2.021644748090336563e-01
-1.876553454263233667e-01
-2.232182364229787219e-01
-2.038028642409130120e-01
-1.969999276040034220e-01
-2.082559629459531658e-01
-2.231513212695337978e-01
-2.153593649422849143e-01
-2.015509697864005800e-01
-1.955461152975514483e-01
-2.115668674990916209e-01
-1.937788848499009398e-01
-2.105802362450727716e-01
-1.873466814537681491e-01
-2.171972185430481317e-01
-2.231401987498458084e-01
-2.014190319606143642e-01
-2.011428305531717808e-01
-2.038989716745069902e-01
-2.179312207327828155e-01
-1.982191625276384095e-01
-2.195349417226486466e-01
-2.095745920681270358e-01
-1.985440744359880105e-01
-1.881120227642179010e-01
-2.248363081780193062e-01
-2.027807475787321012e-01
-2.373362901685639459e-01
-1.882562897840297511e-01
-2.147960134841306323e-01
-2.250589730437220215e-01
-2.022877597721701171e-01
-2.007422460271847953e-01
-1.948162394173772738e-01
-1.832483304475490959e-01
-2.046865819077905990e-01
-2.112499823694343748e-01
-2.065432240869919389e-01
-2.101058076166026356e-01
-1.998953547432854860e-01
-2.150580946371359881e-01
-2.219496047683110207e-01
-2.105575145538465254e-01
-2.159444361929356293e-01
-1.768483297978847846e-01
-1.974597698324803141e-01
-2.106137610164446061e-01
-1.820720255707083124e-01
-1.923097279671469040e-01
-1.994590376100534024e-01
-1.871051110031884956e-01
-1.989439699236641435e-01
-1.934062480324902911e-01
-2.112583674194533634e-01
-2.078336446791210490e-01
-1.981625422974180317e-01
-2.123736239256591163e-01
-1.965604810004132341e-01
-1.823013286327814231e-01
-2.085862457783254076e-01
-1.916631515799849250e-01
-2.006276202751796078e-01
-1.850201558319687356e-01
-2.061360799910479935e-01
-2.051869266501014644e-01
-1.948695287349860861e-01
-1.956861116702386383e-01
-2.134332942027614144e-01
-2.023570524483157551e-01
-2.098587127077493064e-01
-1.892700489483823134e-01
-1.989516795563404106e-01
-2.006664921965528869e-01
-2.109522170056721269e-01
-1.837391223713409349e-01
-1.993697425920714084e-01
-2.069584947547328246e-01
-1.736522271863007172e-01
-2.008041538702541873e-01
-1.946444924130386056e-01
-1.926634861474456617e-01
-2.133965192888151174e-01
-1.958747441506601128e-01
-1.918713986521854709e-01
-1.807636337578053809e-01
-1.984222114037703655e-01
-2.130966442054050003e-01
-1.910856411063101001e-01
-2.022199864130215241e-01
-2.021629925145831119e-01
-1.992357023650900283e-01
-2.016169996186779056e-01
-1.875204602799636633e-01
-2.140946854177962488e-01
-2.109774562639062379e-01
-2.050047757877840326e-01
-2.113746282376013363e-01
-2.223996315219556319e-01
-2.030427532959726278e-01
-2.059042193565794321e-01
-1.989177704896967214e-01
-2.052423857249804917e-01
-2.089358402351677857e-01
-2.015246876452798097e-01
-1.820510929897669605e-01
-1.838528993272886547e-01
-1.807723495717734608e-01
-2.096410492034225248e-01
-2.133485708239351575e-01
-2.019683256797498161e-01
-2.083988043985114946e-01
-1.984221791513586242e-01
-2.087399282910959442e-01
-2.092240758374677434e-01
-2.080144804531156577e-01
-2.104127917327703878e-01
-1.990441323041054478e-01
-2.111259026166836805e-01
-2.006706668592541376e-01
-2.005633773583448409e-01
-1.830226148112619189e-01
-2.062850589640318477e-01
-1.981547118875004176e-01
-1.926204803934093712e-01
-1.916226475393110196e-01
-2.073693577224264006e-01
-1.810582514995326964e-01
-1.930381807981902120e-01
-2.156355782764841356e-01
-2.128619654974233943e-01
-2.266665159862887580e-01
-1.794203930935177604e-01
-1.798575368732527047e-01
-2.080691774813315797e-01
-2.097498197184416990e-01
-2.087398720489359039e-01
-2.068960655225872414e-01
-2.086789952543213478e-01
-2.088191752419316094e-01
-2.011468274963277292e-01
-2.109489393957250658e-01
-1.909524188067170947e-01
-2.159147204055290592e-01
-1.794196255628835446e-01
-2.169285806921151250e-01
-2.218543159079962024e-01
-2.113569816315238326e-01
-1.954488615734998325e-01
-1.921234194137875495e-01
-1.860298921302021846e-01
-2.112141140462435729e-01
-1.886515964874365958e-01
-2.082909845755425149e-01
-1.855670047781519116e-01
-2.067942368119947694e-01
-1.998755547071704997e-01
-2.124144333611638347e-01
-2.059049116584971695e-01
-2.038803115998865656e-01
-2.079733066077064374e-01
-2.013422164230822264e-01
-2.155298229664217302e-01
-1.997027284701972660e-01
-1.923158067195410714e-01
-1.826630684411456318e-01
-1.766245823240935042e-01
-2.234163534383248328e-01
-1.886750925127907430e-01
-1.867618875630285280e-01
-1.982203947590815973e-01
-1.901985897526690117e-01
-1.982129706862395813e-01
-1.920859720730641040e-01
-2.066353371840164987e-01
-2.293536772894380626e-01
-2.041355476418280357e-01
-1.766452481654905426e-01
-1.862466272372333698e-01
-1.938440112227828860e-01
-2.207366007736363545e-01
-1.927653846078482558e-01
-1.713024844856915196e-01
-2.110264901194079112e-01
-1.809361855086993320e-01
-1.735599413510866551e-01
-1.694464376441436326e-01
-1.882043821641876113e-01
-2.063114675684252219e-01
-1.887095806561120415e-01
-1.643334422545597029e-01
-1.849977507569343926e-01
-2.055369901160731261e-01
-2.098623181590188180e-01
-2.056854949254271481e-01
-1.986842688760791231e-01
-2.099445239882194447e-01
-2.042694313172316312e-01
-1.908817551255234113e-01
-1.868665525599202404e-01
-2.053460788631907563e-01
-1.974588491885585773e-01
-2.011436797758328066e-01
-1.977990499264408453e-01
-1.843347658466095995e-01
-1.910914827861917853e-01
-2.037540200120325773e-01
-1.938360917634886493e-01
-2.039737355896353299e-01
-2.058537246568173662e-01
-2.274888036746778863e-01
-2.039013251834558837e-01
-1.879964685553165982e-01
-1.965997922189881009e-01
-1.863547829074861384e-01
-1.914976725588641293e-01
-2.000208835880253333e-01
-1.964347552380507067e-01
-1.995476668262908815e-01
-2.171944876495018328e-01
-2.031291051324392027e-01
-1.806601399459965007e-01
-1.966494948913251051e-01
-2.129025261239086975e-01
-2.208740483587167125e-01
-2.076203778283953749e-01
-1.948555611875818494e-01
-1.959845145590548288e-01
-1.937841099595224159e-01
-1.933015587461605622e-01
-2.144358698748893288e-01
-1.953270495162220954e-01
-1.867793667909830313e-01
-1.799501220293880099e-01
-2.085771095185307566e-01
-1.861988823054209208e-01
-1.986861840608281637e-01
-2.066252329155626732e-01
-2.083592669375402273e-01
-1.600480130969861303e-01
-1.810368630405136681e-01
-1.913206049383195939e-01
-1.959954435770363268e-01
-1.999946261186452967e-01
-2.059675915089912990e-01
-2.061735484409388530e-01
-2.018011546290765512e-01
-2.030710613673656351e-01
-1.960603820017778887e-01
-2.128460051022444399e-01
-1.662888293155043162e-01
-1.980779062494303078e-01
-2.042295332277070941e-01
-1.970470611038989683e-01
-1.985882622371388240e-01
-1.864314115110642378e-01
-2.003053464716354481e-01
-1.752393331261926368e-01
-1.842935471144851456e-01
-1.822876389887997661e-01
-1.891218695748579093e-01
-2.145882415583910685e-01
-1.987060065231841532e-01
-1.967621753933126993e-01
-2.121477402897858633e-01
-1.936471197052672399e-01
-1.984310425246527398e-01
-1.964735608625912122e-01
-1.792547729065712692e-01
-2.004035218417566377e-01
-1.750007239652195956e-01
-1.895928688067021195e-01
-1.781468106370744930e-01
-1.850491128271907759e-01
-1.919409408507052883e-01
-2.189779124633454976e-01
-1.777488142397870008e-01
-1.944681005688412567e-01
-2.078549443470826541e-01
-2.030661613118593112e-01
-1.919526195733907425e-01
-1.561634112286327536e-01
-2.041333152553624353e-01
-1.773163839029905653e-01
-1.710450677651588480e-01
-2.183877567926293395e-01
-1.929618178320891830e-01
-2.012009489307702292e-01
-2.077298260011625763e-01
-2.101277783780764463e-01
-1.787969742727752998e-01
-1.686125953120247156e-01
-1.801929280362288832e-01
-1.919687095837067092e-01
-2.156030166475806920e-01
-1.876696750053756246e-01
-1.797827906508963625e-01
-1.806886168414768012e-01
-1.925582294299558184e-01
-1.891776859462949989e-01
-1.936047913845557744e-01
-1.964308895360294405e-01
-1.708599652728043095e-01
-2.030396087182477494e-01
-1.797467835539038883e-01
-1.958006951061527778e-01
-2.026827084726675055e-01
-1.925032291523825489e-01
-2.105623395998540426e-01
-1.982977679237131752e-01
-1.948042117583799748e-01
-2.124801178419907510e-01
-1.824462005147525767e-01
-2.055787890317172795e-01
-1.938877678165368823e-01
-1.899302288049793674e-01
-1.726740890972102149e-01
-1.892846167410382474e-01
-1.785701475435093610e-01
-2.072686365062267333e-01
-1.969873973805965073e-01
-1.904345933660915313e-01
-1.829353505089597043e-01
-1.859169451266996509e-01
-1.911005130209741387e-01
-1.671280722968613297e-01
-1.944701345903051548e-01
-2.113246314115889146e-01
-1.865176437439603763e-01
-2.006286256680654967e-01
-1.769706602926025274e-01
-1.944622726787685330e-01
-1.895447213847729628e-01
-1.856878752739434812e-01
-2.181071596335547036e-01
-2.016960009171286372e-01
-2.066791686938909134e-01
-2.028293426950306677e-01
-1.910259904633807015e-01
-1.820053242293257212e-01
-2.082468117637126803e-01
-1.847465806770798580e-01
-1.865597548910424841e-01
-1.914544226395520909e-01
-1.996214421536524619e-01
-1.972624077682954002e-01
-1.764110704107190730e-01
-1.976121458636937167e-01
-1.935965659421000074e-01
-1.947453283328178797e-01
-2.180718539660121413e-01
-1.980874706492604109e-01
-1.955788391568369367e-01
-1.815883957121476044e-01
-2.030000924229161119e-01
-1.943664103313554326e-01
-1.950524404758697816e-01
-1.935365735211849736e-01
-1.985354074048726325e-01
-1.912650553889007066e-01
-2.017736316110105843e-01
-1.816778290427231712e-01
-1.994357388021781863e-01
-2.025825180124680158e-01
-1.675681243068220805e-01
-2.033491720427793581e-01
-1.838140913062700221e-01
-2.128886747209289554e-01
-2.078297166595217682e-01
-1.923833638536847634e-01
-1.861283215070233532e-01
-2.048748746853158997e-01
-2.087829025203503108e-01
-2.019814468263316787e-01
-1.818439594865638442e-01
-2.177483052365308258e-01
-2.064995503104085639e-01
-1.782779927167160716e-01
-2.008375899208622584e-01
-1.996493940453961669e-01
-1.915711246129031819e-01
-1.787623962437752123e-01
-1.809234554243331350e-01
-1.602086463204505096e-01
-1.843927808127871770e-01
-1.833306504835760242e-01
-1.893252084574232330e-01
-1.784405485239939915e-01
-1.856645078075069566e-01
-1.811931701205363732e-01
-1.726119515140348004e-01
-1.881235197699898110e-01
-1.917352330757307599e-01
-1.943327775134170432e-01
-2.033760841324973034e-01
-1.985634641807215717e-01
-1.767160141198574341e-01
-1.898782441511958630e-01
-1.802088306285826169e-01
-1.885472643020906225e-01
-1.725817387077395459e-01
-1.604711201073347471e-01
-1.762413911717630732e-01
-1.766555828171620934e-01
-1.845053726596265209e-01
-1.769366538561497615e-01
-1.963730130376990513e-01
-1.763354413726894165e-01
-1.937482653389183962e-01
-1.921947809400393337e-01
-1.710077252926974212e-01
-1.775931089821919384e-01
-1.922089436839072851e-01
-1.821935562972617217e-01
-1.969080076320094408e-01
-2.001000184602938770e-01
-1.723957280279658222e-01
-1.765882190374079841e-01
-1.916331109743890093e-01
-1.876608343343136309e-01
-1.830675499020492092e-01
-1.621560896240479277e-01
-1.845436729646823815e-01
-1.720126898161481177e-01
-1.833646932931466966e-01
-2.060382206035364927e-01
-1.839209379764940866e-01
-1.931010812234119634e-01
-1.850199638266250557e-01
-1.779831292227943562e-01
-1.560452249949829673e-01
-1.949392789698006778e-01
-1.824563303407282233e-01
-2.157656333134509441e-01
-1.898530097569817165e-01
-2.019528335961675858e-01
-1.966907657567460443e-01
-1.700181481565154473e-01
-1.761711542355603455e-01
-1.629655990385133479e-01
-1.789045635835449510e-01
-1.777121129494389495e-01
-2.001570196253571465e-01
-1.967587668236613629e-01
-1.608882503463463509e-01
-1.828467482424042667e-01
-2.033692422027290059e-01
-1.902944890046464610e-01
-1.885460354119149751e-01
-1.936840215672901988e-01
-1.770680673240809244e-01
-1.927342668070896603e-01
-1.768858046121211114e-01
-1.974932801491061651e-01
-1.807123728387216577e-01
-1.878021774485899020e-01
-2.103293140922234405e-01
-1.948538014235712823e-01
-1.618731002663827134e-01
-1.759750399677196264e-01
-1.856597785842676318e-01
-1.854131069306423629e-01
-1.640345966187570781e-01
-1.937431996457518735e-01
-1.995017136562324822e-01
-1.771128939033528304e-01
-1.877714081041568228e-01
-1.977555652059248548e-01
-2.002246805024847920e-01
-1.686007688258347459e-01
-1.974646494480853665e-01
-1.643780251794361158e-01
-1.968079923443709356e-01
-1.736743050640403019e-01
-1.973180683827577275e-01
-1.848030035141713379e-01
-1.640502142794943996e-01
-1.940543624098772790e-01
-1.918436379778524215e-01
-1.822649687791370043e-01
-1.599734442384084798e-01
-1.893944486409754879e-01
-1.782387494885198098e-01
-1.769558035017987363e-01
-1.914780880284792652e-01
-1.941272563581985522e-01
-1.668246628117830976e-01
-1.622413796062314173e-01
-1.863311063537790579e-01
-1.895808260571998083e-01
-1.736754576632609792e-01
-1.829635287517310527e-01
-1.864851373730329054e-01
-2.004206990818424849e-01
-1.988420076865170527e-01
-1.862178907614828183e-01
-1.817021364481582746e-01
-1.715303235385934599e-01
-1.624676580769633394e-01
-1.981106601041432991e-01
-1.969532466750223421e-01
-1.737461504949043833e-01
-1.887868086107075960e-01
-1.736195253582317743e-01
-1.782246468930420158e-01
-1.649205823172200658e-01
-1.907942060124942496e-01
-1.744109872773995096e-01
-1.792435935163288474e-01
-1.653538172799724204e-01
-1.638478451894389565e-01
-1.498433716302893792e-01
-1.805395341472095794e-01
-1.687903392649194867e-01
-1.849651360564250613e-01
-1.787773916173859279e-01
-1.825647713454025267e-01
-1.913546296724160656e-01
-1.926809718266268012e-01
-1.993303056367645709e-01
-1.647253610886025843e-01
-1.853837267251668419e-01
-1.733381701715101531e-01
-1.694844922335130566e-01
-1.828964917386953215e-01
-1.992162100347157072e-01
-2.096644024590049171e-01
-1.966145016978234072e-01
-1.985827715065014432e-01
-1.863166533977877459e-01
-1.784874066786475422e-01
-1.801344995082900247e-01
-2.037355922762769112e-01
-1.641095251472417527e-01
-1.909904073240293876e-01
-1.790113252786985909e-01
-1.970166337233663079e-01
-1.935029200103979274e-01
-1.677152555204888540e-01
-2.005969630275926674e-01
-1.680343021439328344e-01
-1.807861049699568401e-01
-1.914187973553556632e-01
-1.945861265780074734e-01
-1.760773201865505899e-01
-1.786555799986881687e-01
-1.735537458339476147e-01
-1.807462438106364200e-01
-1.864025843118745918e-01
-1.845408044213585619e-01
-1.948494166007630479e-01
-1.728404966234321494e-01
-1.726226834854640568e-01
-1.892874482269908398e-01
-1.587252405451578807e-01
-1.907533894453470880e-01
-1.615269768371730974e-01
-2.076769825446393714e-01
-1.855175226699073976e-01
-1.932751867652717226e-01
-1.872775260050976165e-01
-1.850227643395456756e-01
-1.856637934940336410e-01
-1.837742884953559308e-01
-1.604019593685925837e-01
-1.812966159068392646e-01
-1.783043734275979453e-01
-1.965453267385043334e-01
-1.907556097721440913e-01
-1.816507813879912336e-01
-1.780848951633426935e-01
-1.767268338308404796e-01
-1.665169997773864874e-01
-1.792995036830233035e-01
-1.643522893546548458e-01
-1.876494918887119112e-01
-1.495137798674373575e-01
-1.848575788863393576e-01
-1.731351312057336500e-01
-1.811358885346365244e-01
-1.941494081729760457e-01
-1.800770438782746674e-01
-1.699260638776768917e-01
-1.810086726728430406e-01
-1.816688066959428194e-01
-1.773396713403955216e-01
-1.798332718392001150e-01
-1.770303064437290241e-01
-1.633409463714203813e-01
-1.809458207083228243e-01
-2.179265227024217988e-01
-1.928838488898539927e-01
-1.971331361687046480e-01
-1.563170466105358036e-01
-1.785919110518771336e-01
-2.026031360973745143e-01
-2.057290065044558025e-01
-1.856053927590194941e-01
-1.692122792045428203e-01
-1.598729794076968469e-01
-1.702242967559226827e-01
-1.658798176566423921e-01
-1.515587394943122834e-01
-1.770131047076111686e-01
-1.781352249670420385e-01
-1.678032651095269778e-01
-1.867735207203158887e-01
-1.602841816891711346e-01
-1.617523902904803301e-01
-1.806331922658342415e-01
-1.765395169228473615e-01
-1.747002145343292123e-01
-1.918680878427429515e-01
-1.831624246589033111e-01
-1.286869337264844870e-01
-1.688193132332391211e-01
-1.855818937041909256e-01
-1.999702727034567973e-01
-1.817386117774933418e-01
-1.680909212854574120e-01
-1.644814799067167155e-01
-1.873223011719069575e-01
-1.770075660396866202e-01
-1.957666168954808050e-01
-1.765091404291339872e-01
-1.950756168669904311e-01
-1.726483821891739989e-01
-1.762900184679594140e-01
-1.766648647742253830e-01
-1.976185598896639806e-01
-1.806414270025571422e-01
-1.828008714430596204e-01
-1.744811748731547874e-01
-1.583903212075268296e-01
-1.526741406553694946e-01
-1.878258307894364321e-01
-1.738381748990239228e-01
-1.746171210461608114e-01
-1.557446430659698566e-01
-1.818887430890410994e-01
-1.732455851378294498e-01
-1.725505316927634092e-01
-1.972878602359139366e-01
-1.780869646343118395e-01
-1.788879079483372547e-01
-1.826366092872409030e-01
-1.580450751356962114e-01
-1.885832965182968057e-01
-1.707280766916288439e-01
-1.823210004334797907e-01
-1.644938032887519608e-01
-1.556444534100946409e-01
-1.593564537712900409e-01
-1.608641685257403142e-01
-1.663726680926900792e-01
-1.699933697134721200e-01
-1.603093070113124630e-01
-1.797765045270280082e-01
-1.923451318185717129e-01
-1.749209082217753342e-01
-1.507323628183845354e-01
-1.731409995103205257e-01
-1.824775714844974472e-01
-1.855052084886351649e-01
-1.719193232544642402e-01
-1.883204218423516763e-01
-1.508634427745195739e-01
-1.615973184328519663e-01
-1.784078590305540613e-01
-1.714912924945626860e-01
-1.819367347003478796e-01
-1.915711868194884815e-01
-1.624026607479158724e-01
-1.536312662696860953e-01
-1.654997468894879864e-01
-1.955609972672067431e-01
-1.695669184872168056e-01
-1.807682623589582926e-01
-2.017764900636077052e-01
-1.744957546277231264e-01
-1.950105896128913607e-01
-1.676792515831763419e-01
-1.667134166454482813e-01
-1.970913548913376667e-01
-1.837670041602387783e-01
-1.831173818356603977e-01
-1.747832765349272566e-01
-1.732141709832711596e-01
-1.922485677587640329e-01
-1.827272237713045977e-01
-1.925982171770334594e-01
-1.825687237934542906e-01
-1.698485956042648792e-01
-1.850342702361204572e-01
-1.901115975660785384e-01
-1.756070096434453054e-01
-1.754764810063823288e-01
-1.739394668084544293e-01
-1.864825624541677773e-01
-1.869090029873773928e-01
-1.587752132935071336e-01
-1.755133047223653708e-01
-1.735188565544048545e-01
-1.452504943942048432e-01
-2.001632983580793335e-01
-1.983690714118643839e-01
-1.768558026245824477e-01
-1.673787055292241255e-01
-1.821361921900308545e-01
-1.764015112326243750e-01
-1.810302321588712071e-01
-1.696556356183305803e-01
-1.846301983527596779e-01
-1.845873425807839641e-01
-1.904464324944012965e-01
-1.652909957356995529e-01
-1.822482073338660413e-01
-1.907182768799955963e-01
-2.064220321749632714e-01
-1.708659142466203151e-01
-1.850222142541172177e-01
-1.708970266695563900e-01
-1.682795979570569089e-01
-1.830855276930604125e-01
-1.684823161996807372e-01
-1.751706889282222401e-01
-1.750355773651428581e-01
-1.670046309347310576e-01
-1.621296354246278271e-01
-1.885472198706412694e-01
-1.671522465549958592e-01
-1.659170596623407434e-01
-1.746505708130891010e-01
-1.807307086425586906e-01
-1.679390671034446947e-01
-1.606370772280488746e-01
-1.418920369502888468e-01
-1.533924767994387928e-01
-1.678693926068907660e-01
-1.627568136880302441e-01
-1.785841165563825383e-01
-1.376734816415542406e-01
-1.883288092686376258e-01
-1.742414481576203822e-01
-1.798635912876292986e-01
-1.604801298301428980e-01
-1.718862122463447051e-01
-1.774000190897685181e-01
-1.604901185626135818e-01
-1.679617018757089131e-01
-1.639346234573766936e-01
-1.636491809703892464e-01
-1.688514532997770212e-01
-1.639884459945640249e-01
-1.951541130692615034e-01
-1.604426566354253958e-01
-1.537582536337789296e-01
-1.665085792187353253e-01
-1.747900726476511180e-01
-1.817166198186177528e-01
-1.507096870242882747e-01
-1.878244163101085995e-01
-1.607813893090973278e-01
-1.666442127387098848e-01
-1.590351871069696221e-01
-1.533736882205203600e-01
-1.743484822239005361e-01
-1.552979612576856905e-01
-1.767985479044028585e-01
-2.052495950153638282e-01
-1.691798288253806293e-01
-1.590448092641292832e-01
-1.541851973498976347e-01
-1.683976286534786815e-01
-1.903130945623987547e-01
-1.812573885495443737e-01
-1.694334431459950940e-01
-1.556844504954343622e-01
-1.410189951755246029e-01
-1.537220199696248679e-01
-1.678626431597396995e-01
-1.699478551360044110e-01
-1.824155644281407196e-01
-1.631288972846216823e-01
-1.774109925385268793e-01
-1.541743013465224355e-01
-1.616342994065809724e-01
-1.577529475186044139e-01
-1.542281930440344562e-01
-1.654918059501382377e-01
-1.761848979903911094e-01
-1.640158050289263203e-01
-1.743465928018056443e-01
-1.482191694446984842e-01
-1.781304002950030441e-01
-1.568513890159255186e-01
-1.703387832163695825e-01
-1.699464959896290761e-01
-1.594924938104135548e-01
-1.889901268100291909e-01
-1.614726187647625433e-01
-1.701731743114962558e-01
-1.585223371713980201e-01
-1.617517857968180928e-01
-1.821796487030101497e-01
-1.658109658503222894e-01
-1.774947112385210912e-01
-1.783619445098669765e-01
-1.404909421012497106e-01
-1.662063129025224684e-01
-1.666637646442379328e-01
-1.776897928022961870e-01
-1.672147396579987122e-01
-1.769738992029647462e-01
-1.803803044301994229e-01
-1.876486551943119530e-01
-1.784333845743715230e-01
-1.754122062249056091e-01
-1.701056099362605045e-01
-1.628601680286249076e-01
-1.783856314861168024e-01
-1.582269516663605269e-01
-1.557862636529523115e-01
-1.684309069641699574e-01
-1.557968417559786878e-01
-1.432383360790895066e-01
-1.700564148017696675e-01
-1.599470048048551862e-01
-1.522830250148335673e-01
-1.723242172892229807e-01
-1.533427952997929999e-01
-1.641659810587254298e-01
-1.748858455945337398e-01
-1.988688649959317600e-01
-1.671277635533077732e-01
-1.648190594536814713e-01
-1.692755354123085809e-01
-1.703387231213278064e-01
-1.373926502884158796e-01
-1.784039291341668332e-01
-1.922189834132514985e-01
-1.687822842710051119e-01
-1.732175757282573558e-01
-1.666756422849011432e-01
-1.788369723876202244e-01
-1.406800432873196172e-01
-1.903539779602068660e-01
-1.932610588096392301e-01
-1.627421316572889021e-01
-1.480168034685944156e-01
-1.743318891917989832e-01
-1.688303794360822008e-01
-1.713469263131924825e-01
-1.628317942837793075e-01
-1.655866401240851382e-01
-1.775032863839525743e-01
-1.757647088367360055e-01
-1.751740695076950960e-01
-1.648182651903294105e-01
-1.471555164653969849e-01
-1.708924471112144849e-01
-1.616696568121342437e-01
-1.772261293812278926e-01
-1.878117726485255268e-01
-1.965832535431739081e-01
-1.671361426062659139e-01
-1.837011317553052248e-01
-1.652302285328819398e-01
-1.676710665151251445e-01
-1.707191013226863618e-01
-1.702879178925967851e-01
-1.720190958971140049e-01
-1.579338755087218438e-01
-1.732301522744112143e-01
-1.611562813990127241e-01
-1.808032197126393792e-01
-1.618194708626141953e-01
-1.656407036743001993e-01
-1.680031830087224121e-01
-1.687359125001135218e-01
-1.671447343522257101e-01
-1.554574337403029083e-01
-1.652600919491920284e-01
-1.612659678417556752e-01
-1.577988547315513634e-01
-1.414694451193183322e-01
-1.476192392862877290e-01
-1.657129729125184081e-01
-1.618564813284403270e-01
-1.711413487183485183e-01
-1.486226794062706080e-01
-1.664834425355653513e-01
-1.657267154172866463e-01
-1.763035734645122532e-01
-1.663643043976725244e-01
-1.592667830260733886e-01
-1.797553555921195256e-01
-1.757056650730800529e-01
-1.750309256483744691e-01
-1.591840398476405127e-01
-1.905422748240118702e-01
-1.732802278690149800e-01
-1.608479594913158062e-01
-1.424855723736559165e-01
-1.558404453841018000e-01
-1.464868109539553820e-01
-1.735573498521762459e-01
-1.747058816339830400e-01
-1.687361114988104871e-01
-1.555969576943757871e-01
-1.693685087179825355e-01
-1.498665098178252331e-01
-1.585758109729907828e-01
-1.460111909723012524e-01
-1.713494000865831146e-01
-1.735757677734228177e-01
-1.703198371900908614e-01
-1.654958825693083613e-01
-1.571442608015627962e-01
-1.862584463414236058e-01
-1.773400332630993836e-01
-1.633941057168461497e-01
-1.677716331472186573e-01
-1.631262893103227751e-01
-1.648214842433916583e-01
-1.716625771847366533e-01
-1.503632624677115892e-01
-1.810494958664191079e-01
-1.441947225783510311e-01
-1.535245330749278603e-01
-1.659383353473440348e-01
-1.668424153894184636e-01
-1.811030271089490995e-01
-1.567333212516132113e-01
-1.585597917561468173e-01
-1.601836039268100254e-01
-1.678590580689366396e-01
-1.639376563267601616e-01
-1.499596995008681266e-01
-1.312194573614847148e-01
-1.535334921604215586e-01
-1.535248607033786739e-01
-1.653214421298312420e-01
-1.596910394199556049e-01
-1.554253600786758005e-01
-1.521617028821575235e-01
-1.415877452971256167e-01
-1.613719886454784980e-01
-1.722085794363858446e-01
-1.558893801281684421e-01
-1.910430814579514580e-01
-1.558140838959748975e-01
-1.580451542058921854e-01
-1.686203882784888530e-01
-1.529458367720737400e-01
-1.524713380958565567e-01
-1.823427707483659954e-01
-1.665200095096920907e-01
-1.656217350393612286e-01
-1.589383082306392581e-01
-1.614246698346215037e-01
-1.702410190684767177e-01
-1.715365024173357844e-01
-1.539794174056281773e-01
-1.599819366998816716e-01
-1.450776805341985054e-01
-1.623735502060783820e-01
-1.742982290697273062e-01
-1.522367054703582245e-01
-1.451162279286494494e-01
-1.735463970411166845e-01
-1.533439761853756800e-01
-1.547287652201183028e-01
-1.678850437284989394e-01
-1.487003948894574656e-01
-1.757535270343797418e-01
-1.599954068072032554e-01
-1.474000474535459015e-01
-1.544440589946607933e-01
-1.610999271362941743e-01
-1.550638903553913650e-01
-1.610941428199197945e-01
-1.723279573384018937e-01
-1.714486754899058329e-01
-1.498290176816716168e-01
-1.618088610587889442e-01
-1.579034439332994699e-01
-1.633776102647701289e-01
-1.351651465340399372e-01
-1.529775706072144248e-01
-1.292685500127132014e-01
-1.551666248052574193e-01
-1.441248831362308691e-01
-1.671341022297296863e-01
-1.601812202751349001e-01
-1.420410019435381921e-01
-1.462922759860031396e-01
-1.685171127352453335e-01
-1.714748506108559056e-01
-1.729181344812412702e-01
-1.751141959361001699e-01
-1.415286297821782280e-01
-1.412630017099163748e-01
-1.626948971374436725e-01
-1.654977430938851524e-01
-1.500972723434902956e-01
-1.519206114646038108e-01
-1.604014328222125862e-01
-1.449107736861321161e-01
-1.360039197220714591e-01
-1.800488297812875005e-01
-1.463611847234480845e-01
-1.749127011634637185e-01
-1.547857059419257830e-01
-1.738735063156461313e-01
-1.523082264126015828e-01
-1.740665816747015704e-01
-1.706552296692366577e-01
-1.675817561737709682e-01
-1.607462964005005879e-01
-1.502526468908494395e-01
-1.657558712742396301e-01
-1.451765167705593718e-01
-1.616313767994182471e-01
-1.364459250765567566e-01
-1.533895100001948786e-01
-1.347215864491401738e-01
-1.694307325132946573e-01
-1.623769644433049053e-01
-1.807831346521902027e-01
-1.664401702858625542e-01
-1.672402827317411300e-01
-1.621027050265470282e-01
-1.806484151533101212e-01
-1.660849882349895168e-01
-1.638125646070483499e-01
-1.630579548687098590e-01
-1.572629485108911762e-01
-1.745726622531212080e-01
-1.425620554976071708e-01
-1.618554120614329461e-01
-1.784283630217689542e-01
-1.548220383286001978e-01
-1.444413405298169140e-01
-1.503451355585418980e-01
-1.727794954959775142e-01
-1.501507345326809351e-01
-1.535029044181431268e-01
-1.522845209112530518e-01
-1.447173995485953046e-01
-1.533433135944603509e-01
-1.592180782167953168e-01
-1.630795219919697892e-01
-1.851421965199289144e-01
-1.526202048523482568e-01
-1.698011613673146569e-01
-1.623691314563359134e-01
-1.368541927292616367e-01
-1.579764863700812427e-01
-1.569053837417774544e-01
-1.515472913235285934e-01
-1.820384684135472053e-01
-1.230688793741411824e-01
-1.702568858673432217e-01
-1.311036546579796291e-01
-1.432433246791888770e-01
-1.562857387123587349e-01
-1.571346812796881875e-01
-1.583753894434892506e-01
-1.544614454863759145e-01
-1.699969692410457367e-01
-1.553922697469495851e-01
-1.344803620198267713e-01
-1.600038319539385245e-01
-1.787280902312124997e-01
-1.464081788120627226e-01
-1.645104375293506282e-01
-1.585500104426239287e-01
-1.611042441426565885e-01
-1.478947533586531804e-01
-1.573730087065123295e-01
-1.590931485456491545e-01
-1.530498614229066634e-01
-1.515879593545164938e-01
-1.688033160546507649e-01
-1.646656004872057433e-01
-1.438307668824043151e-01
-1.573007352595470199e-01
-1.913371327062058369e-01
-1.579062386620648240e-01
-1.609503975400996545e-01
-1.658556430875859355e-01
-1.545943443157758446e-01
-1.416247139285611023e-01
-1.612519110688604984e-01
-1.342116618350107649e-01
-1.554617357381045673e-01
-1.637139025315380025e-01
-1.534349945554268624e-01
-1.538095920357931135e-01
-1.720352599912082503e-01
-1.440000958558792510e-01
-1.390550918344889419e-01
-1.559522437814468698e-01
-1.315878326626688799e-01
-1.701580096731185043e-01
-1.557076400544299410e-01
-1.741721796291088864e-01
-1.682575791268015875e-01
-1.602865352854951908e-01
-1.445438629154429389e-01
-1.635724966185501394e-01
-1.368190610815276653e-01
-1.733170774687033400e-01
-1.370416475430287218e-01
-1.585774807854949953e-01
-1.591539813084763555e-01
-1.627982191867787809e-01
-1.568114408629230905e-01
-1.395599723845313278e-01
-1.578086136527712124e-01
-1.397562455141321824e-01
-1.762894912586282781e-01
-1.396058088367158057e-01
-1.899537606555487534e-01
-1.327114558866218097e-01
-1.542438153212177254e-01
-1.514376186046643979e-01
-1.448119685952158342e-01
-1.434054038473340509e-01
-1.285781593511632348e-01
-1.724716727286206286e-01
-1.513461390027559250e-01
-1.403153298395798942e-01
-1.537765702440063442e-01
-1.295274668328774137e-01
-1.783967348876285275e-01
-1.469590571667560852e-01
-1.504280460644145667e-01
-1.415789791869273007e-01
-1.613839818929265757e-01
-1.416754561445225935e-01
-1.506377824047362979e-01
-1.695271575322815916e-01
-1.486953132533246069e-01
-1.787902101638186303e-01
-1.613488427095161604e-01
-1.729414898087014429e-01
-1.555883724859226658e-01
-1.545680433711564827e-01
-1.620821543862571712e-01
-1.374143522729499578e-01
-1.459700406157267427e-01
-1.646601856736674696e-01
-1.515065999192130031e-01
-1.407286130783458600e-01
-1.477102329976654471e-01
-1.874126181659673263e-01
-1.585627358776744988e-01
-1.565950691429471853e-01
-1.541967263435040092e-01
-1.404225155789259050e-01
-1.394020746062001326e-01
-1.384371190230114790e-01
-1.491304649800586080e-01
-1.259467460158943675e-01
-1.480013640585790546e-01
-1.605989834834437024e-01
-1.421697860000210312e-01
-1.640354883033427469e-01
-1.376689590782414208e-01
-1.438054975508416544e-01
-1.672254526613745074e-01
-1.619941356489363327e-01
-1.665334439402761657e-01
-1.451176748573852759e-01
-1.389114475787364134e-01
-1.520423777249542696e-01
-1.617076339500272963e-01
-1.420879705608030508e-01
-1.449667205828987782e-01
-1.560314603954419677e-01
-1.570271919343276534e-01
-1.405969365118226733e-01
-1.347974077441286278e-01
-1.484449092912718537e-01
-1.659806728038405732e-01
-1.628139823623453442e-01
-1.415458610012185203e-01
-1.523075480405284843e-01
-1.650108285661445739e-01
-1.443100011784180792e-01
-1.517167766269206797e-01
-1.619985325485829297e-01
-1.571068891744278884e-01
-1.312692210786360336e-01
-1.530752006754842742e-01
-1.396960974406701583e-01
-1.419070168951936384e-01
-1.613988720977685420e-01
-1.545416317953635099e-01
-1.529661903600497697e-01
-1.674582865787921926e-01
-1.537097905454296587e-01
-1.549161988148209657e-01
-1.691224952569799489e-01
-1.471068817139374874e-01
-1.600281257286678416e-01
-1.663120770524409431e-01
-1.497184626773286342e-01
-1.592309550376527494e-01
-1.305992813346670833e-01
-1.601786982429150019e-01
-1.453468255565612544e-01
-1.601004492392376632e-01
-1.578015505990315870e-01
-1.356226703843862458e-01
-1.432088193720975067e-01
-1.458753675780208037e-01
-1.483815353681618987e-01
-1.491285137441036857e-01
-1.591546033402129467e-01
-1.543634935575117217e-01
-1.430353060697664436e-01
-1.678129469550917185e-01
-1.273779247996220110e-01
-1.453500737080926641e-01
-1.447563349084465822e-01
-1.364881287049838909e-01
-1.714506543282478257e-01
-1.251693268124010883e-01
-1.385258955717198481e-01
-1.568658624068739182e-01
-1.444372849750336363e-01
-1.702571445049440579e-01
-1.552993874543434072e-01
-1.491138730006462132e-01
-1.406163238986415653e-01
-1.303990484485081647e-01
-1.425421381126161235e-01
-1.383690980191570885e-01
-1.582730878509373551e-01
-1.477544769036410188e-01
-1.694486742127475354e-01
-1.199066216950032682e-01
-1.535609541313358029e-01
-1.508031823486114531e-01
-1.730535152241361452e-01
-1.559607541461756341e-01
-1.452294251176423912e-01
-1.594777551653499270e-01
-1.476946461040647418e-01
-1.671285003674111702e-01
-1.348748941388147327e-01
-1.451545053670880714e-01
-1.461260552526975065e-01
-1.377869956520109962e-01
-1.668280895708403044e-01
-1.571814607464512570e-01
-1.352761201113479861e-01
-1.477721362954150797e-01
-1.588440681710035496e-01
-1.818624639330478354e-01
-1.344421510898654026e-01
-1.368492117962641641e-01
-1.355659965548826340e-01
-1.532093487280353772e-01
-1.360660377575813595e-01
-1.430263783251879139e-01
-1.351949231599132994e-01
-1.391860660038897746e-01
-1.489354123544418540e-01
-1.462453354918587245e-01
-1.439722048322458203e-01
-1.528862929877603527e-01
-1.279872259245306565e-01
-1.267110712266709960e-01
-1.335690730740957399e-01
-1.475559779678708161e-01
-1.452155889755405438e-01
-1.165933709516519257e-01
-1.370071358779392234e-01
-1.392070670434855106e-01
-1.443593162839204302e-01
-1.326746336249878255e-01
-1.279040225301705247e-01
-1.469761425993111048e-01
-1.397717963359769999e-01
-1.387288164472187113e-01
-1.533845202288418585e-01
-1.407132521584004703e-01
-1.449311318666619552e-01
-1.575255629658489087e-01
-1.631451036044956893e-01
-1.495181970809986161e-01
-1.586394767990031984e-01
-1.344554166279073315e-01
-1.694132963892553134e-01
-1.485965552365151876e-01
-1.462253540599512402e-01
-1.418230006750232641e-01
-1.530458101514233504e-01
-1.277355592944756923e-01
-1.537889841575248717e-01
-1.282794032484985691e-01
-1.378980687653642845e-01
-1.490127572721216542e-01
-1.558791852461196004e-01
-1.477592061013260905e-01
-1.456132820312080467e-01
-1.576791066907992089e-01
-1.413376808392491357e-01
-1.178040339636793887e-01
-1.247883871840998193e-01
-1.343648179255709230e-01
-1.374198546367085549e-01
-1.567690902720275115e-01
-1.518133924683288671e-01
-1.696768098529889690e-01
-1.369929366721885089e-01
-1.539608488079719228e-01
-1.448110431392471142e-01
-1.554488005406080564e-01
-1.439347430814033602e-01
-1.377233029460954716e-01
-1.326331434799542797e-01
-1.295380113384418386e-01
-1.379886424245266863e-01
-1.391968098347723393e-01
-1.175013591403019364e-01
-1.533947580743056927e-01
-1.454715430269780396e-01
-1.704963996005764426e-01
-1.229772372304218930e-01
-1.478642373175650393e-01
-1.377704916866925589e-01
-1.596882182183271270e-01
-1.339591857522844376e-01
-1.420923528976798522e-01
-1.561096223143390582e-01
-1.396031130423155409e-01
-1.360913351704399199e-01
-1.423430709399684801e-01
-1.560724175046612761e-01
-1.539132397636865102e-01
-1.458232585370846102e-01
-1.502285615200560920e-01
-1.396051172080549074e-01
-1.498989090437394256e-01
-1.490709456057539017e-01
-1.431237723220271651e-01
-1.325773521905974639e-01
-1.382742866680216065e-01
-1.345319279784967792e-01
-1.311456915851151317e-01
-1.557467953345089695e-01
-1.406190083116091172e-01
-1.461036000483669772e-01
-1.498146436861911568e-01
-1.429770341693676894e-01
-1.307789870480319805e-01
-1.448502407368195966e-01
-1.498671562389080614e-01
-1.283832380168532517e-01
-1.440757605097224281e-01
-1.581380758815958409e-01
-1.160006235455895152e-01
-1.467498276994002038e-01
-1.306101405426002282e-01
-1.326310989591899525e-01
-1.440060655221030439e-01
-1.483488495969132459e-01
-1.399309664954862531e-01
-1.264188566918400536e-01
-1.513110665952410727e-01
-1.542572636307035783e-01
-1.423201694349774116e-01
-1.450503967321482568e-01
-1.217988294305730745e-01
-1.297036076343439648e-01
-1.537172198886853636e-01
-1.576330521410746754e-01
-1.381953257729077178e-01
-1.520719090378961913e-01
-1.513247730783186806e-01
-1.433987925897011739e-01
-1.497153057233324425e-01
-1.437582939184202657e-01
-1.300910431313845594e-01
-1.333361341098295849e-01
-1.413489962495471375e-01
-1.306446743528191790e-01
-1.493360305487195228e-01
-1.149593428416446211e-01
-1.338628466050201249e-01
-1.328664172341632865e-01
-1.535510684251215063e-01
-1.490474232245088404e-01
-1.351556046226050078e-01
-1.539943864065289880e-01
-1.436582379614674276e-01
-1.083809213998579157e-01
-1.363483862358747523e-01
-1.381203896065185122e-01
-1.598980959050724793e-01
-1.453202374113140571e-01
-1.389752919578147450e-01
-1.370762240008615573e-01
-1.686307852054886314e-01
-1.597978035061495550e-01
-1.529319849494234496e-01
-1.376764897377118491e-01
-1.292487189770667733e-01
-1.388738882366218341e-01
-1.448579034209876437e-01
-1.423447170569888676e-01
-1.484521614732302597e-01
-1.529979908389680343e-01
-1.444162781906689896e-01
-1.571076591356393992e-01
-1.370752873654654813e-01
-1.537746046302962966e-01
-1.175043899606947884e-01
-1.334777622793243412e-01
-1.438069052393639025e-01
-1.309363821343723366e-01
-1.455161386346192631e-01
-1.480326823527163826e-01
-1.491074516450131004e-01
-1.659569222532715493e-01
-1.403507112141487712e-01
-1.360126184035081454e-01
-1.548883068191147516e-01
-1.240626372456198057e-01
-1.387323518458885019e-01
-1.240830585463373326e-01
-1.419425859782859900e-01
-1.474972474188725458e-01
-1.449571145237840697e-01
-1.559536057816546251e-01
-1.438684297794470268e-01
-1.580662021737436473e-01
-1.654657868414395328e-01
-1.253631928290776520e-01
-1.450169556924972847e-01
-1.277891858070643594e-01
-1.619386402481776677e-01
-1.374342212752601711e-01
-1.562100527357629387e-01
-1.354676508441857719e-01
-1.472557794319202806e-01
-1.571196838421604625e-01
-1.357759661022636122e-01
-1.452739720142113833e-01
-1.358188651132853086e-01
-1.359411072021709521e-01
-1.601174953700036929e-01
-1.370442768176256820e-01
-1.321866718898424553e-01
-1.542260066405407581e-01
-1.580065785991587868e-01
-1.447311011818961934e-01
-1.176906346421024707e-01
-1.535594813020942362e-01
-1.468908760203499753e-01
-1.392108943279774524e-01
-1.256258507137150426e-01
-1.498089628603378742e-01
-1.320440098024069919e-01
-1.512335739816267344e-01
-1.413775038609789425e-01
-1.511294588162671038e-01
-1.403084697351349441e-01
-1.357731337979467268e-01
-1.347873022473223825e-01
-1.318474575857971620e-01
-1.520381418889839020e-01
-1.329714714211368276e-01
-1.591759783876920686e-01
-1.330978018709996491e-01
-1.686439250895567232e-01
-1.553902811759064750e-01
-1.466876430796651698e-01
-1.447651492513275517e-01
-1.457270790225086987e-01
-1.499747028681374383e-01
-1.489625026875627534e-01
-1.363089197403521968e-01
-1.485628249634568521e-01
-1.431447450622672091e-01
-1.297523429510286097e-01
-1.438944040249950374e-01
-1.312769380626522819e-01
-1.495430463593752646e-01
-1.433486551780210616e-01
-1.368419140339296458e-01
-1.427965234629470503e-01
-1.249831872156443591e-01
-1.616958597040801804e-01
-1.420673160768694265e-01
-1.107539547210112663e-01
-1.357383640245800049e-01
-1.320676685363439962e-01
-1.566800271065305061e-01
-1.458380531960059290e-01
-1.447752916553007585e-01
-1.496182696503152165e-01
-1.346974350921272545e-01
-1.252157471847344938e-01
-1.158405789125622753e-01
-1.317828114934467276e-01
-1.571548909140085271e-01
-1.308345658761392583e-01
-1.408979062828800699e-01
-1.330970814359680454e-01
-1.210493531803846501e-01
-1.084943472836293887e-01
-1.252830998422870545e-01
-1.560632740237205551e-01
-1.347991915664665807e-01
-1.483177935338878817e-01
-1.267974356322993656e-01
-1.506875587366550417e-01
-1.422982859014352841e-01
-1.300751275405342966e-01
-1.530494603201062453e-01
-1.275912019241047246e-01
-1.541229126645177749e-01
-1.414324516975690726e-01
-1.319285191385900780e-01
-1.297579693149338853e-01
-1.346403485471037997e-01
-1.317906985165513134e-01
-1.350444386289847976e-01
-1.200830274819176119e-01
-1.340841999387071271e-01
-1.351940188756672878e-01
-1.391162289874116609e-01
-1.322403446139368832e-01
-1.236797703984711949e-01
-1.416204373563848540e-01
-1.241895430735782124e-01
-1.574740706192841455e-01
-1.393875710818647251e-01
-1.227144901573565816e-01
-1.331568763474570427e-01
-1.347731958828493892e-01
-1.267880781576815885e-01
-1.284702044064947590e-01
-1.371793916731741947e-01
-1.329419350127670763e-01
-1.252648229491818421e-01
-1.394202718708364985e-01
-1.415315961720737259e-01
-1.290900403185981093e-01
-1.312111924669904783e-01
-1.400443614602715492e-01
-1.424213836763180696e-01
-1.330555373119691465e-01
-1.229707978616427222e-01
-1.430835283969171812e-01
-1.407986638770248600e-01
-1.423207424166085533e-01
-1.282533311359115857e-01
-1.622278534066232125e-01
-1.339280100511479055e-01
-1.295833402221593933e-01
-1.050758627519661342e-01
-1.371060450714035595e-01
-1.228611700690205449e-01
-1.661370526928888647e-01
-1.532885669208173818e-01
-1.312716524162648446e-01
-1.423882289875510188e-01
-1.253440917804241328e-01
-1.449283676596876125e-01
-1.261886866870686741e-01
-1.233989706901313516e-01
-1.154333412586217161e-01
-1.252630607677533425e-01
-1.203161884105333895e-01
-1.270631685387518528e-01
-1.354512204647442541e-01
-1.284630229915378896e-01
-1.388256961498716691e-01
-1.050047781926474744e-01
-1.318451409575614186e-01
-1.264908458844287154e-01
-1.544162396518675706e-01
-1.454068357409095402e-01
-1.181222849908745154e-01
-1.373046151207554799e-01
-1.384422567798447301e-01
-1.132745341769306469e-01
-1.250848112310980198e-01
-1.191036764112785029e-01
-1.467883920774908924e-01
-1.272361143187842325e-01
-1.320205724923724788e-01
-1.377258178714205750e-01
-1.287787970650485225e-01
-1.162455786284025822e-01
-1.221257547567685120e-01
-1.231715948754850132e-01
-1.414205818155052086e-01
-1.323798048244985703e-01
-1.449110007447685089e-01
-1.294841112571291919e-01
-1.274272159602118926e-01
-1.332908214980018657e-01
-1.322368419843786835e-01
-1.065499889584966692e-01
-1.557979709509659250e-01
-1.382045148962854908e-01
-1.396569524270708518e-01
-1.513319059714959003e-01
-1.350248789131910931e-01
-1.295309720082578608e-01
-1.372621881066216909e-01
-1.351840611084194066e-01
-1.260773164654963308e-01
-1.252397507866123139e-01
-1.487236373208813689e-01
-1.470292877580111068e-01
-1.196764736493663439e-01
-1.019364067444271937e-01
-1.585640279993348889e-01
-1.209998051302163397e-01
-1.151974710138693458e-01
-1.367043066643354177e-01
-1.157319384679642016e-01
-1.190950448396834171e-01
-1.164165654184172727e-01
-1.177763469987174183e-01
-1.353546201124540271e-01
-1.287750310816735966e-01
-1.277808533890341103e-01
-1.461409638662495569e-01
-1.439214620357415209e-01
-1.352374317553324823e-01
-1.348532727947445164e-01
-1.389091261158773571e-01
-1.244905345441101735e-01
-1.278710027823210804e-01
-1.396862857016974990e-01
-1.543984895464096951e-01
-1.223073151931576702e-01
-1.462686281091208906e-01
-1.375173796760141287e-01
-1.481687018429000413e-01
-1.168132275136417597e-01
-1.123556182392620173e-01
-1.226221036575822765e-01
-1.282276325359578140e-01
-1.276341616435388848e-01
-1.429541322486033716e-01
-1.122365452426453553e-01
-1.390405266405941864e-01
-1.201599453266195550e-01
-1.415328262816005767e-01
-1.221225155525388906e-01
-1.229913947637152893e-01
-1.285363905926973360e-01
-1.348471967285531647e-01
-1.655145111438085515e-01
-1.407831395522887163e-01
-1.217452657485043055e-01
-1.408104422342727757e-01
-1.310794589009787736e-01
-1.519451885920748424e-01
-1.283012551532865253e-01
-1.294391649187448257e-01
-1.266187087128068378e-01
-1.201735774817957042e-01
-1.332964159802708104e-01
-1.506813966210569788e-01
-1.370924616329964318e-01
-1.240221976582385616e-01
-1.146151672700641277e-01
-1.354073033666204906e-01
-1.219492198162667462e-01
-1.366079348719843600e-01
-1.283653819340496161e-01
-1.347494132267569311e-01
-1.265223296403372166e-01
-1.016263215417440580e-01
-1.087996209901658518e-01
-1.169691215583782140e-01
-1.317925373170464876e-01
-1.257723103670993492e-01
-1.083959908486989837e-01
-1.047695233905874684e-01
-1.227466101151597072e-01
-1.091377200375863860e-01
-1.392786163389708731e-01
-1.131218897786760713e-01
-1.510591848341386323e-01
-1.197152792709151037e-01
-1.302291302086582281e-01
-1.090973886315171199e-01
-1.179228924239182769e-01
-1.548391301081079308e-01
-1.229372681155648933e-01
-1.213357034040500049e-01
-1.295276426538078951e-01
-1.108643726887809378e-01
-1.351585831231992274e-01
-1.153749028657489045e-01
-1.420920560900642560e-01
-1.286215980587762375e-01
-1.163189025035002988e-01
-1.243191095217894282e-01
-1.139988949049970390e-01
-1.434421203805357203e-01
-1.289788841383044116e-01
-1.288428738250289030e-01
-1.300906134863862029e-01
-1.237027778453782395e-01
-1.492902005301660617e-01
-1.280283536067553796e-01
-1.423500229704181275e-01
-1.168217601634568004e-01
-1.419160221422962331e-01
-1.192638301379862209e-01
-1.064121085149373480e-01
-1.411588186700559189e-01
-1.396168530730904078e-01
-1.310544721777469612e-01
-1.193128834873511679e-01
-1.049776046599574519e-01
-1.471623673671385579e-01
-1.386142588396033215e-01
-1.310646716682157820e-01
-1.596326213891163248e-01
-1.281055864186016191e-01
-1.219358922553841207e-01
-1.193311503825685849e-01
-1.230163431754229264e-01
-1.156847765709220766e-01
-1.502500259356834289e-01
-1.243296782652136417e-01
-1.193185066947825557e-01
-1.419516760405185041e-01
-1.215999234713161375e-01
-1.484018969116528419e-01
-1.196110787228756023e-01
-1.379726177117374664e-01
-1.204556130950307780e-01
-1.156945934401136938e-01
-1.230518905925695600e-01
-1.405305958050677151e-01
-1.413912111479107003e-01
-1.185604560193265211e-01
-1.245421229130059260e-01
-1.029175194960267742e-01
-1.442323920792897285e-01
-1.302283666576175836e-01
-1.360826457089872044e-01
-1.187281196503700842e-01
-1.456278952147112837e-01
-1.475176508456859104e-01
-1.161936749622332898e-01
-1.261532808589423404e-01
-1.251943761422424917e-01
-1.430447779776226613e-01
-1.109658827904861644e-01
-1.458642593070765270e-01
-1.294170770891970301e-01
-1.425935339886096331e-01
-1.182455154850514667e-01
-1.338118706639622457e-01
-1.316403149074039935e-01
-1.111518167748629660e-01
-1.099217597219740716e-01
-1.433967168506478929e-01
-1.189631782796320703e-01
-1.199330967938546377e-01
-1.280057976741029169e-01
-1.578612332033303978e-01
-1.226688891726627761e-01
-1.112737067265993501e-01
-1.321364488679452887e-01
-1.306636252398603038e-01
-1.105871846784897833e-01
-1.205052994328082439e-01
-1.387778070925388962e-01
-1.153636495394638750e-01
-1.276099489863741221e-01
-1.451224098136948137e-01
-1.013217338937351664e-01
-1.302871219665482361e-01
-1.402549945796811304e-01
-1.191524109847138524e-01
-1.193549105585571674e-01
-1.181741552152502372e-01
-1.058813983878089532e-01
-1.171533021230684452e-01
-1.470165027676830216e-01
-1.364606641624699634e-01
-1.341924692669266839e-01
-1.094739447560799661e-01
-1.278017339331748714e-01
-1.246005481502363288e-01
-1.209646900254825741e-01
-1.144459716167205987e-01
-1.122006669555141445e-01
-1.126931280219791998e-01
-1.038497528493419753e-01
-1.118377183372569750e-01
-1.335722123865349942e-01
-1.285073968019364576e-01
-1.366230037538421760e-01
-1.274213645345393386e-01
-1.216977988641603919e-01
-1.316601814165760664e-01
-1.304705748227409090e-01
-1.239666400670208224e-01
-1.100050439201733093e-01
-1.277283562851637133e-01
-1.448067338543814753e-01
-1.305046626864024284e-01
-1.555505457034852546e-01
-1.182682318618702433e-01
-1.319073143211914045e-01
-1.282757401997662583e-01
-1.154373744632893051e-01
-1.306924075258026341e-01
-1.266714447865516791e-01
-1.436972464963079676e-01
-1.356659091723084742e-01
-1.107385922435945302e-01
-1.078227690919112830e-01
-1.166733745156326163e-01
-1.258610893156271171e-01
-1.184806008950922418e-01
-1.290440395449352629e-01
-1.179332176231569496e-01
-1.382108868184189487e-01
-1.181192155273821931e-01
-1.232810554076463061e-01
-1.138418186236944407e-01
-1.125760749159537000e-01
-1.323897540437153353e-01
-1.255628326018009555e-01
-1.206869309627550679e-01
-1.288913672830178658e-01
-1.360979199411221363e-01
-1.135043254971908888e-01
-1.296800459877998357e-01
-1.207697912607576529e-01
-1.048534320909805528e-01
-1.101768103065120658e-01
-1.288989860937718723e-01
-1.585050040576089225e-01
-1.169894620317129402e-01
-1.485172130555718617e-01
-1.364023466794138384e-01
-1.185208733886662785e-01
-1.285054814221519015e-01
-1.308798310887198113e-01
-1.401750573335864003e-01
-1.047396000638009389e-01
-1.340428202215089570e-01
-1.364893562209914812e-01
-1.101070271621894525e-01
-1.216890404906400824e-01
-1.388193749815344047e-01
-1.179800288896129812e-01
-1.211290902040300099e-01
-1.058997975375189082e-01
-9.325674541972155118e-02
-1.230330333504497525e-01
-1.200755606214629900e-01
-1.055567926857905181e-01
-1.162122029800214396e-01
-1.203055851369618789e-01
-1.062083174904662197e-01
-1.179696074962973545e-01
-1.197508781600741257e-01
-1.160912988539933022e-01
-1.280904531748367492e-01
-1.176853560084451800e-01
-9.794826538768650059e-02
-1.319123748958579978e-01
-1.208631957974651838e-01
-1.387475505470401049e-01
-1.387813092409980187e-01
-1.405168150057896359e-01
-1.236670229897596784e-01
-1.236008352620933531e-01
-1.061318358225472602e-01
-1.090998573661324939e-01
-1.074382691610230312e-01
-1.200298299146321246e-01
-1.180858380083231740e-01
-1.240533515160968658e-01
-1.114437070823234011e-01
-1.099348510285967362e-01
-1.141229554448690148e-01
-1.275898890599587721e-01
-9.834911023274539588e-02
-1.108302512279217000e-01
-1.191908528389860333e-01
-1.162498292813162193e-01
-1.216945976984413064e-01
-1.284124428330016832e-01
-1.378238043936444168e-01
-1.157149823213091538e-01
-1.313753769856408349e-01
-1.149790015107906571e-01
-1.318752985147633727e-01
-9.850874179212021353e-02
-1.138978403023612473e-01
-1.264809474896001207e-01
-1.293378975190379032e-01
-1.222762382524657521e-01
-1.124644362982967910e-01
-1.044706246490992030e-01
-1.453819042667268691e-01
-1.239312479614243789e-01
-1.201336111202494089e-01
-9.704439721433269495e-02
-1.107263259575083647e-01
-1.170664200935398747e-01
-1.454373314655739158e-01
-1.167871321765734660e-01
-1.262199944365911264e-01
-1.163881796441306876e-01
-1.142309705225175165e-01
-1.115236428668368862e-01
-1.018472721459205976e-01
-1.206702032521342893e-01
-1.236095771841085184e-01
-1.103248237629443906e-01
-1.060856365947753510e-01
-1.352896937088191309e-01
-1.411263227509573781e-01
-1.253273705854495990e-01
-1.281512129855865156e-01
-1.266383597207368372e-01
-1.131615564595752077e-01
-1.275102713157366396e-01
-1.114608660403297452e-01
-1.054505319771167071e-01
-1.116213827234279476e-01
-1.394038580347239653e-01
-1.047350165028259616e-01
-1.298806582744068960e-01
-1.171757441795400201e-01
-1.020756219847042678e-01
-1.100952091401903310e-01
-1.305536469311120995e-01
-1.224827871511413591e-01
-1.191505143155667384e-01
-1.255325855233162258e-01
-1.288792873589883758e-01
-9.776785732491324876e-02
-1.169778120831428680e-01
-1.237229227086785732e-01
-1.067934453570375392e-01
-9.928048005940229292e-02
-1.156995372054378524e-01
-1.244508614577376215e-01
-1.411405120210542097e-01
-1.191650543303289234e-01
-1.250415019002393269e-01
-1.253651223933159864e-01
-1.093303547762816963e-01
-1.213722253924216510e-01
-1.239470371365391232e-01
-1.108183933371633817e-01
-1.195171010902962572e-01
-1.500548749332460408e-01
-8.782798416988922552e-02
-1.276162573624752827e-01
-1.285834910491387983e-01
-1.216100033294403027e-01
-1.159446624241878832e-01
-9.666345390996014530e-02
-1.237105044790641345e-01
-1.334859337829830683e-01
-1.072998349889813796e-01
-1.286142445836151171e-01
-1.207490588893223166e-01
-1.435430484291958519e-01
-1.087772934859973784e-01
-1.210242148535144446e-01
-1.205054364254842247e-01
-1.048841872007889031e-01
-1.034356291257126081e-01
-1.082862071250922931e-01
-1.224577301707472921e-01
-1.247321280197057347e-01
-1.054929327191232447e-01
-1.151139927742683422e-01
-1.120267578629898508e-01
-1.220355011785285437e-01
-1.110099608276922944e-01
-1.283389009562426741e-01
-1.258622851787767893e-01
-1.370613666976651102e-01
-1.196213171227654415e-01
-1.246460831523887036e-01
-1.352903683109616950e-01
-9.964488984184788345e-02
-1.334734527292112116e-01
-1.149686646462623474e-01
-1.023755761077865256e-01
-1.408235741909573957e-01
-1.001113196669295990e-01
-1.364100228628059297e-01
-1.148784003626110300e-01
-1.112551641947616549e-01
-9.781397072658579162e-02
-1.237727710850838880e-01
-1.054369970129626077e-01
-1.262738681606185853e-01
-1.152771531941755717e-01
-8.263250967627179533e-02
-1.120907723033745113e-01
-1.152007673398354470e-01
-1.079230442371612586e-01
-1.178693300204307348e-01
-1.142172459319884398e-01
-1.147454762565020270e-01
-1.264274230798970722e-01
-1.411688929010462834e-01
-1.411142725523289732e-01
-1.230987372577524441e-01
-1.235979995248320806e-01
-1.392262939878277372e-01
-1.378919204596245895e-01
-1.185667712409260860e-01
-1.125717577452502033e-01
-1.104211982865825614e-01
-9.594896694706682438e-02
-1.261492640635534235e-01
-1.208571861403441305e-01
-9.841446128180868225e-02
-1.159056771714020440e-01
-1.085635989811480351e-01
-1.261558325296660843e-01
-1.102348951581788306e-01
-1.320525540567042411e-01
-1.309685813399322496e-01
-7.516200707925249636e-02
-1.232784653497478178e-01
-1.062397019036648571e-01
-1.193691611782497081e-01
-1.216485555667034951e-01
-1.110340794917242524e-01
-1.221009795238394147e-01
-1.285445870164439175e-01
-1.127367802834862154e-01
-9.870130570489740740e-02
-1.249007963844127600e-01
-1.208300341400632000e-01
-1.167403272008020881e-01
-1.163618830742444293e-01
-1.095311910835277541e-01
-1.060758619236537859e-01
-8.552064786719262846e-02
-1.131137517644724977e-01
-1.224709266182272688e-01
-1.297566163460672217e-01
-1.067209938211943904e-01
-1.270564390335885419e-01
-1.156893441864191158e-01
-1.371773416568901616e-01
-1.207400135955762899e-01
-1.106435433150335518e-01
-1.404656156203847317e-01
-1.135448598372980900e-01
-1.217093732788221416e-01
-9.846977741022996944e-02
-1.170125651908044545e-01
-1.069690267453512755e-01
-1.259206198367170959e-01
-1.183677537403753366e-01
-1.085772665972472850e-01
-1.137671951512530394e-01
-1.156136787511845704e-01
-1.160254279800595617e-01
-1.071453531943587223e-01
-1.224164929419592762e-01
-1.100743974750811316e-01
-1.053087006264111919e-01
-1.052228820260636549e-01
-1.167230189757096359e-01
-1.175076448169285470e-01
-1.057438899946594457e-01
-1.049856594497633189e-01
-1.146197094922598997e-01
-1.225139795403852594e-01
-1.059694050709499569e-01
-9.995581078123816354e-02
-1.008608834317946401e-01
-1.105819771585018207e-01
-8.617877178328112175e-02
-1.285524894090632197e-01
-1.285852414351311146e-01
-1.244268656729471956e-01
-1.114231386405633850e-01
-1.068287581422744381e-01
-9.842766688764169325e-02
-1.038715430474570628e-01
-1.168308651255749869e-01
-1.071403277329618237e-01
-9.430678853978938236e-02
-1.076106580443163263e-01
-1.355510659254141603e-01
-1.092260877689283927e-01
-9.936781288551174707e-02
-9.051938418523489127e-02
-1.278983401184535518e-01
-1.271775135427438974e-01
-1.329215864101732925e-01
-1.061086391353680825e-01
-1.131495078769673979e-01
-1.292901588719942152e-01
-1.280992477610978786e-01
-1.044683351112816738e-01
-1.163877046956358768e-01
-1.249786293051950159e-01
-1.267234125994991800e-01
-1.293209303017601730e-01
-1.130572713115883116e-01
-1.317369003872042033e-01
-1.041690144625912195e-01
-1.103901760503215312e-01
-1.020458018067088579e-01
-1.131351094815738756e-01
-1.258164701567574262e-01
-1.099566354219516096e-01
-8.913030735157415063e-02
-1.055766227260770129e-01
-1.101339137586258010e-01
-9.899013446058116394e-02
-1.057230470991824267e-01
-1.197106844924815117e-01
-1.273396007065277780e-01
-1.006776884174220843e-01
-1.135132618904928087e-01
-1.024691919557626230e-01
-1.323473330864854969e-01
-1.245553201852354075e-01
-1.351243468028377470e-01
-1.239718380754129962e-01
-1.026051177469295556e-01
-1.165699651482352273e-01
-1.230739469649328177e-01
-1.261213948022351650e-01
-1.105029148564614372e-01
-1.239127832984408262e-01
-8.719788228596575541e-02
-9.952151171109133165e-02
-1.336570131148801799e-01
-1.150270715199342153e-01
-1.036085917162194725e-01
-1.421756783056276896e-01
-8.167222317854144764e-02
-1.247008240663201734e-01
-1.136340837570936207e-01
-1.148747719809522227e-01
-7.599374681507337081e-02
-1.110476111794076737e-01
-1.161125442167070254e-01
-9.233345802165654481e-02
-1.030219637965713864e-01
-1.027123431540110238e-01
-1.122296600596854599e-01
-9.955393200046819269e-02
-1.158066229722604923e-01
-1.236042363066061633e-01
-1.223823669714711876e-01
-1.225063974098325736e-01
-1.217996745704691408e-01
-1.355001962320600550e-01
-1.117512473806376028e-01
-1.270504578036904253e-01
-1.231880302899895641e-01
-1.132907188450957975e-01
-1.168404896215619188e-01
-1.103699831487791883e-01
-1.045580075691312089e-01
-1.042251284139368850e-01
-9.600125888102756244e-02
-1.210629974096090883e-01
-1.174048918088048676e-01
-1.363848131705484024e-01
-7.459882754640825842e-02
-1.245742814615027200e-01
-1.081794189177995025e-01
-1.106199889226777283e-01
-9.519113786180401215e-02
-1.105193295773282125e-01
-1.057924081227821916e-01
-1.039264060414767654e-01
-1.090553080879006487e-01
-1.109431323856095025e-01
-1.090945478097858634e-01
-9.116999073942351484e-02
-1.287796178680900572e-01
-1.234262456119210039e-01
-9.658408469788271056e-02
-1.043689778607327090e-01
-1.184426435285368256e-01
-1.082437118532478260e-01
-1.032083128487496226e-01
-1.004803392886434166e-01
-1.114014063022876616e-01
-1.092640201088692642e-01
-1.219168992358559411e-01
-1.104745190945768951e-01
-9.344547229667680976e-02
-1.106651300120942982e-01
-1.090223231049179536e-01
-8.688356876056588241e-02
-1.025743282873188417e-01
-9.721878811121248409e-02
-8.677671395971792156e-02
-8.062891973641528320e-02
-1.160272751022939086e-01
-9.337652804576024312e-02
-1.121751809972401093e-01
-1.090802362988216728e-01
-1.241041976992833529e-01
-1.024063751485649876e-01
-1.154130454473945855e-01
-1.292570897224067927e-01
-1.123971106733610559e-01
-1.117418969120287098e-01
-1.002147882659409212e-01
-1.066812935312211053e-01
-1.095879190048510698e-01
-1.114489317529960277e-01
-9.750295738276894275e-02
-1.007223612582514027e-01
-1.294447897015832960e-01
-1.075338009924716592e-01
-1.162762448182988323e-01
-1.169841895670041820e-01
-1.219516534039656042e-01
-1.250051212920657295e-01
-1.024390499154926859e-01
-1.078510401446773348e-01
-1.051325892661021805e-01
-1.101494246295476320e-01
-1.122067684010694677e-01
-1.089904368151748820e-01
-8.641340121741068747e-02
-9.968889453429874425e-02
-9.877241298551098225e-02
-1.089982190284329300e-01
-9.263891207123058080e-02
-1.227040703040144509e-01
-1.137421199602185878e-01
-1.154585527209750218e-01
-1.202553269478109366e-01
-1.160984637588454438e-01
-1.146639932513496829e-01
-9.983941258670972485e-02
-8.004860319334783370e-02
-1.157818640794586046e-01
-9.014937722163822442e-02
-1.174366495250215858e-01
-1.159697702592865781e-01
-1.231456165347245002e-01
-8.927249683178364870e-02
-1.027368472284492795e-01
-1.140549642764608906e-01
-1.059679925613016133e-01
-9.433890357133041527e-02
-1.254775783223147922e-01
-1.118916497918262254e-01
-1.265231525606738683e-01
-1.124794574471755515e-01
-1.157897595775227995e-01
-1.197026118690928398e-01
-9.031059680972136627e-02
-8.471414947429953268e-02
-1.062010684957939710e-01
-1.074297149940347668e-01
-1.019099001045044306e-01
-1.209912677919087465e-01
-1.038454816593315788e-01
-1.045662215428511677e-01
-1.041279986913371536e-01
-8.952702633977428770e-02
-9.711444502153382397e-02
-1.028942863579442868e-01
-9.047198243767216874e-02
-1.067055087670362723e-01
-8.184452961570182206e-02
-9.169698321937980179e-02
-1.113487107487636796e-01
-9.958290603653591200e-02
-9.824721565128410883e-02
-1.325417676287203028e-01
-1.019669252131651105e-01
-1.012525035656874767e-01
-9.498062618058029927e-02
-1.175206663065690438e-01
-1.212121298080715143e-01
-1.063733504302370181e-01
-1.093016784188466095e-01
-9.923309779591023283e-02
-1.210341416283547550e-01
-9.070169919514439738e-02
-1.080876676786673707e-01
-9.212879966789493114e-02
-7.230069828706593704e-02
-9.890121301825023636e-02
-1.036369894559719673e-01
-9.569134765734957360e-02
-1.064199905948002567e-01
-1.048911255504343665e-01
-9.836771010364914192e-02
-1.139479548968614364e-01
-8.205661551259718633e-02
-1.087924684577003115e-01
-1.308670556797210671e-01
-1.007630322687386032e-01
-9.767536045934599453e-02
-1.012243341368490174e-01
-1.071315688966202329e-01
-1.021046210628298589e-01
-1.029645430132235945e-01
-1.035259397911189178e-01
-9.779740209217414881e-02
-8.781720334503509418e-02
-9.338025084068196646e-02
-1.064576654303752423e-01
-9.378386110743913706e-02
-8.808051747873590909e-02
-9.474958682351952710e-02
-6.970584001763890925e-02
-9.330722666031827928e-02
-9.815947141746045324e-02
-1.116728317488492744e-01
-1.247583702983881826e-01
-9.034868138050149156e-02
-1.096844819245522129e-01
-9.640227714412220872e-02
-9.876562967835397777e-02
-9.732994879370038266e-02
-1.180140160314017972e-01
-9.951839944883364431e-02
-6.228351683652223747e-02
-9.076771440266570568e-02
-8.415013291700300380e-02
-1.060438480977934500e-01
-9.769071408799551159e-02
-1.147954620666750136e-01
-1.203744911277095930e-01
-1.077702428784834687e-01
-9.797069835523253278e-02
-8.762028233324012372e-02
-9.107018547464004743e-02
-9.625802803703059629e-02
-1.108585322451380306e-01
-9.770883314437871225e-02
-9.737164626700875458e-02
-7.339154452138307860e-02
-1.055420332796241228e-01
-1.086620011781634365e-01
-9.336860187694730195e-02
-9.667805531740034097e-02
-9.880084123340582281e-02
-9.765274112048148714e-02
-1.155739555320859507e-01
-1.039686882976576798e-01
-9.505720719800905827e-02
-1.024938894074112344e-01
-1.025706681563658129e-01
-1.040573959240234936e-01
-9.158962772412551634e-02
-9.817593639577729125e-02
-1.220895140616424512e-01
-9.234540594644756462e-02
-1.198565076192369266e-01
-9.303622914117382070e-02
-9.717341327008358065e-02
-8.523097334604190500e-02
-9.838520017971560949e-02
-1.015819059913249944e-01
-8.882535089346735302e-02
-1.116028342307449350e-01
-9.963892270083823943e-02
-9.404980516695601866e-02
-9.473587854913684270e-02
-1.096865108761918561e-01
-1.086578796033196015e-01
-7.207580504259120113e-02
-1.067605922239202310e-01
-9.500351524711567186e-02
-8.902445708056352935e-02
-9.481647344857663251e-02
-8.653747582380508230e-02
-1.114649671409860821e-01
-9.861140692110899331e-02
-1.115749954370697655e-01
-1.192149459357262076e-01
-9.641249042230071176e-02
-1.034912252566403956e-01
-1.002537764843864088e-01
-1.153363031446329179e-01
-1.090749773812295653e-01
-9.587619640624321649e-02
-1.056549545869535367e-01
-8.769713662634803786e-02
-9.979592132206180355e-02
-1.078118699987917484e-01
-1.078467059514992554e-01
-9.325194052086289986e-02
-9.052666736564882188e-02
-1.091099755001202487e-01
-9.486878106645638131e-02
-1.091776471541151261e-01
-1.221513416174091204e-01
-1.103519391973644265e-01
-8.785808601868855261e-02
-9.232034712791953313e-02
-1.160101137927844472e-01
-1.077598883680971342e-01
-1.127360337564963233e-01
-9.498521617777457016e-02
-1.082625859668575330e-01
-1.115010073741181107e-01
-9.738157685587528478e-02
-7.574041942626393020e-02
-9.814126668106186446e-02
-9.596507601324012759e-02
-8.940868283225156254e-02
-9.918834060834441635e-02
-1.026060231950741142e-01
-1.204545872920736449e-01
-1.109843166691562022e-01
-1.052839321829573960e-01
-1.000458440808735666e-01
-1.041448895637487604e-01
-1.137782351925043511e-01
-1.211935482589471536e-01
-8.907202275763140276e-02
-8.937654079114340511e-02
-9.318097931686722402e-02
-1.123830725004891784e-01
-7.432640876832602439e-02
-9.885446199288333569e-02
-1.136341782953656232e-01
-8.167346386986647222e-02
-7.244882848787793928e-02
-6.731860621172755521e-02
-9.297460367568619044e-02
-1.010066618372404690e-01
-1.082275069010107255e-01
-7.658921563692924761e-02
-1.021350254402322022e-01
-1.121268533996871986e-01
-8.473416987440268722e-02
-1.112589721400146781e-01
-1.010584097141895010e-01
-8.492957855343064022e-02
-9.637478290922063540e-02
-8.517908203555926705e-02
-9.362859734964404379e-02
-1.081452428040261815e-01
-1.142495384518918966e-01
-1.162265858978763500e-01
-9.103494989029919937e-02
-9.792236588358604887e-02
-9.223295727154559587e-02
-8.805711637914981349e-02
-7.481066465076072203e-02
-9.804306896887968192e-02
-1.173993079012682628e-01
-8.725015540334643549e-02
-1.113186302741121791e-01
-9.912553791677333748e-02
-1.276599386061224028e-01
-9.574328210196089706e-02
-9.498322458329772067e-02
-1.108225620471399858e-01
-1.127275896140420425e-01
-1.000574641814979127e-01
-8.783392152965265043e-02
-9.746752391376115043e-02
-8.986632401968172590e-02
-8.135121257780919546e-02
-1.026312168823561022e-01
-8.630879573763963752e-02
-1.147364284448563060e-01
-1.206910428478286529e-01
-9.841319709514330383e-02
-8.460183120737022056e-02
-9.139013408425680773e-02
-9.425200030479319313e-02
-9.002799935933128439e-02
-1.183533372091452041e-01
-1.023422055001923375e-01
-9.258111399146343179e-02
-6.928994191260581803e-02
-7.353125243985919601e-02
-8.422041374941807712e-02
-9.245937672292277310e-02
-9.883651618034687558e-02
-6.808599194696782209e-02
-8.573318840967494858e-02
-1.081345255790092386e-01
-9.701149507262092631e-02
-9.093103345815417571e-02
-9.686898125939023829e-02
-8.688925760835497503e-02
-8.917626186123575605e-02
-1.172215249878723747e-01
-1.045189733847864400e-01
-7.894554121983654582e-02
-9.820321129097459023e-02
-9.818397383385593646e-02
-9.248954347613803917e-02
-9.064887492359258170e-02
-1.180542385074197509e-01
-1.041189198994509346e-01
-7.901194231315951388e-02
-9.908611213650531102e-02
-8.846336759494029256e-02
-1.028639351662595236e-01
-9.370140110582864112e-02
-9.740899962154322966e-02
-1.138146131026964714e-01
-7.012292467774160210e-02
-8.453918292029538595e-02
-9.234904515392586277e-02
-1.074692917677978199e-01
-1.106708436271759133e-01
-9.441503283082078313e-02
-1.035187239766708345e-01
-1.006034344962061927e-01
-7.783089587559426092e-02
-9.105484920626541467e-02
-8.277710259818372995e-02
-1.002348057424996830e-01
-9.222858450142140674e-02
-9.387945195037580848e-02
-9.215857266908746015e-02
-1.159520548995843503e-01
-1.000781385479122820e-01
-8.782619322829438024e-02
-9.880962877719237647e-02
-9.411539451678839485e-02
-1.012083090825489085e-01
-9.987774676300023580e-02
-9.517643999676012045e-02
-9.481179327219696473e-02
-7.811532802111507967e-02
-9.415440390433607587e-02
-1.030255646232103306e-01
-8.204983498685880505e-02
-1.089756990204556186e-01
-1.054704404514735100e-01
-8.588033759428069513e-02
-1.008091013413032755e-01
-9.025040649354644506e-02
-1.052520273982264082e-01
-9.365415245239591679e-02
-8.480648437420085228e-02
-8.118733760530551236e-02
-9.192524934183991803e-02
-9.456227252379620363e-02
-6.635398554666313564e-02
-7.674030903629336375e-02
-7.616567674397248244e-02
-9.714799981076438495e-02
-9.077646471210765178e-02
-9.685043739737644874e-02
-9.547628852959666457e-02
-1.146865173407018157e-01
-8.532019178052840935e-02
-1.107022445254906146e-01
-9.482865177701174653e-02
-8.934251150866173719e-02
-9.422049773149826501e-02
-8.141258758041064469e-02
-8.067121929876994169e-02
-1.136835305492369663e-01
-1.074277347465219107e-01
-1.006118358237112764e-01
-8.146874706288538548e-02
-8.749077317709422208e-02
-7.244161055177480990e-02
-8.817167251848528897e-02
-9.104774753245421792e-02
-8.367647742927963872e-02
-8.963868494963918299e-02
-1.079504643633929228e-01
-8.656831913453377769e-02
-9.398812875471745931e-02
-1.022315849961528689e-01
-9.805624327403236751e-02
-9.690667890330406653e-02
-9.568987303848094927e-02
-1.041581806794275589e-01
-9.280621338907397988e-02
-8.341227471397397175e-02
-9.236271737533646720e-02
-8.724211885274937850e-02
-9.426787965322663831e-02
-9.242740722830954103e-02
-9.891648127353236397e-02
-1.005665650400151545e-01
-7.128885387160996401e-02
-8.660787077778484000e-02
-8.865563498094400363e-02
-7.892365312086008222e-02
-7.837492958610413341e-02
-8.125522580179078691e-02
-8.920793888991895848e-02
-7.570995097473716406e-02
-1.099674138288286585e-01
-9.110650157531455240e-02
-7.101280760781336632e-02
-8.262049691354514391e-02
-9.866836760644068227e-02
-9.893711704928864759e-02
-7.640509121271402138e-02
-8.180442169779014727e-02
-9.062967602345982365e-02
-7.662951670044720887e-02
-9.320187410234409553e-02
-8.155223751772958107e-02
-1.039672278656294524e-01
-8.098139235096990518e-02
-9.352667689501774351e-02
-9.684993397659469316e-02
-9.803381860587392915e-02
-8.284071416723974568e-02
-7.412509065803825348e-02
-1.050553498594894858e-01
-7.283200556437846585e-02
-8.474910699044541085e-02
-9.297717783198208852e-02
-7.534905493754123773e-02
-8.740008317935066273e-02
-9.541399316075765968e-02
-8.857217108676114503e-02
-9.002357258577574350e-02
-9.055071444297406458e-02
-7.547014044460442772e-02
-1.049924430573978412e-01
-1.004832112852779846e-01
-9.039412647343661456e-02
-9.389901254203976422e-02
-6.179674617585369234e-02
-7.910330703988291412e-02
-1.014613472872262501e-01
-8.462898996026343990e-02
-6.981950993231572644e-02
-8.995453948510175046e-02
-9.509481489977061885e-02
-6.316687614481723834e-02
-7.956081949593948877e-02
-8.167507313134307612e-02
-5.603833320430050280e-02
-8.821351595260538969e-02
-1.104157548002936973e-01
-7.401851664502165362e-02
-9.349480879047174231e-02
-1.036263008514537176e-01
-9.458872381610815283e-02
-1.045582446897969087e-01
-9.155854229489834850e-02
-7.792650071615439544e-02
-8.744042611839192292e-02
-9.703287246688530043e-02
-5.816930552656444930e-02
-8.959310435853051757e-02
-9.758260442959035275e-02
-7.915026983427797536e-02
-7.298175284248734074e-02
-8.502333217955172773e-02
-8.445690417065489231e-02
-9.337044744753900116e-02
-1.059922256622688463e-01
-9.213345864883348835e-02
-1.005252836759270296e-01
-8.319782996966353095e-02
-1.035504782027213827e-01
-9.291399819255652393e-02
-7.517560186244257037e-02
-5.899802883603535997e-02
-8.828891498840593655e-02
-7.227259417264583763e-02
-8.569207206965004375e-02
-1.005535154869421077e-01
-9.108276681191526669e-02
-9.062782166627758595e-02
-7.339280921621949005e-02
-8.219685192049842881e-02
-8.694521165693193387e-02
-9.837285976128573584e-02
-1.032004632431938185e-01
-8.088044793246947084e-02
-7.999359025782852572e-02
-8.954420672346125043e-02
-8.240777161742612877e-02
-7.410202740409230215e-02
-9.447860711366659614e-02
-6.129710439087691226e-02
-8.877919579986566501e-02
-6.172307371173338386e-02
-6.772730006609133102e-02
-9.154936357399684477e-02
-6.684330415241608592e-02
-7.694291386030402413e-02
-7.778191558206190570e-02
-8.782602950841512934e-02
-1.070368407424313328e-01
-9.963813944804592038e-02
-6.801934126900423261e-02
-8.853278439357586960e-02
-9.473224445855038534e-02
-6.841835615161595552e-02
-8.621246246339014929e-02
-1.017453349396088835e-01
-8.353499969782660073e-02
-7.493722418704529264e-02
-8.522567516541017241e-02
-9.143938822111247200e-02
-9.113007630882141719e-02
-7.040888982536765150e-02
-6.784852685406993211e-02
-9.851296986549099022e-02
-1.048082116062792613e-01
-9.010917156070963330e-02
-7.242813496798865269e-02
-7.681727340027760809e-02
-6.286104697762659455e-02
-8.814888517224753195e-02
-7.728984019661425120e-02
-8.866592189817040781e-02
-8.053731933138444377e-02
-6.050968694956335159e-02
-1.031109410768782098e-01
-7.350264253849940477e-02
-8.875011901275267623e-02
-9.493465159454467228e-02
-9.942958815434681241e-02
-8.882166224522908271e-02
-9.819965910552871935e-02
-8.454617835610553356e-02
-8.394317206173229629e-02
-8.104749664037946832e-02
-8.464353914071585938e-02
-8.247971930746841873e-02
-6.297500486217991189e-02
-1.031028092863643109e-01
-8.150289471694216470e-02
-1.088770246536620717e-01
-9.268533871934142576e-02
-6.728907494659501498e-02
-9.420479853115637514e-02
-8.463438756779662064e-02
-9.679809754764612251e-02
-8.701053229705854597e-02
-6.120101329271150636e-02
-8.427857938545385563e-02
-1.054565350215358743e-01
-5.635761308253656177e-02
-9.207221323225368848e-02
-8.537284163139416404e-02
-9.316405101572527991e-02
-7.703098619298838490e-02
-9.859924879806544751e-02
-1.008424582474200248e-01
-9.473900508609922611e-02
-1.067214783319601346e-01
-8.885613961337299194e-02
-8.208892113548496572e-02
-9.317614165908991164e-02
-6.489137624685514805e-02
-8.340822871611880407e-02
-8.444227449909010030e-02
-8.749847495101208128e-02
-6.057526501526727669e-02
-8.810681018077999582e-02
-7.780840112466724801e-02
-7.685420150811873852e-02
-7.107200687092615765e-02
-8.304767771736049076e-02
-9.157686411568992380e-02
-9.828375221201711420e-02
-5.043437870528006545e-02
-6.666216305950618815e-02
-8.303993226887299017e-02
-9.201759072371949733e-02
-8.778843443979708616e-02
-6.961866239288180824e-02
-8.838011646496594931e-02
-9.109794192189998863e-02
-8.756705468166817163e-02
-9.054893551571883969e-02
-7.814964020576443959e-02
-9.874183208784489962e-02
-7.393592682416078032e-02
-9.288322636528945075e-02
-8.153733601804367959e-02
-7.259368660376200322e-02
-1.005281326440276291e-01
-8.070902395293247378e-02
-8.240061859326378024e-02
-6.388131612492156663e-02
-8.153298288192394050e-02
-6.977793657728587062e-02
-7.664950482628216100e-02
-5.747947004678305438e-02
-7.168184814523395620e-02
-6.489960070907488388e-02
-8.474331876639612515e-02
-7.924413727243788397e-02
-7.107435456217212066e-02
-9.508052052448218161e-02
-8.641191429205319352e-02
-7.999961689964711631e-02
-7.363778854876834590e-02
-8.791693777099851559e-02
-8.051235671942338912e-02
-8.679332761752106551e-02
-7.688369923391646932e-02
-6.637828160457948101e-02
-8.142872645594828596e-02
-7.664793450655850438e-02
-6.000223322013319149e-02
-6.461038508581488926e-02
-7.930388964415860387e-02
-5.071953861233262362e-02
-8.373004205964412749e-02
-7.686572737421981660e-02
-6.369176445291815924e-02
-7.996428537287911253e-02
-6.073768420522358824e-02
-8.980513016166090379e-02
-6.745372659819340311e-02
-7.706773704003860859e-02
-6.475483997577305417e-02
-7.743197212814459385e-02
-9.188260297430660140e-02
-7.942700354899118187e-02
-5.366916391889085813e-02
-6.395228708045158639e-02
-9.191015394341930933e-02
-7.657041719850907202e-02
-5.028498879378665021e-02
-9.409981187535511327e-02
-6.622636984328024445e-02
-7.448522563142420672e-02
-8.935026254526463874e-02
-5.848590699510579360e-02
-8.322298659922962305e-02
-6.846865186208883625e-02
-8.008403702500649368e-02
-8.051723511351724372e-02
-9.960622424984055812e-02
-6.617653342187096444e-02
-8.860133475632256395e-02
-8.972046964048122075e-02
-7.592566120459176560e-02
-7.567340668229491363e-02
-8.229953317713165073e-02
-8.143962956605832471e-02
-7.498868998953492349e-02
-6.177415163332623110e-02
-7.530242766722830550e-02
-6.419971083810270540e-02
-5.707498010706144043e-02
-6.807857294559614691e-02
-9.042653877562908948e-02
-8.428431214670295546e-02
-5.667341089702317147e-02
-8.002335926996875792e-02
-7.733102756789531074e-02
-7.946955294905774791e-02
-8.014813279239210719e-02
-8.061593193188365536e-02
-8.262339426080145266e-02
-7.950177748439568592e-02
-7.015578267009592306e-02
-7.890711102278960554e-02
-5.832651229604302046e-02
-1.014080245551022691e-01
-8.765237458436481166e-02
-9.192118967089990544e-02
-6.746845245242989730e-02
-6.533058897410382038e-02
-8.034299391863752859e-02
-7.936755806107424760e-02
-6.459430297433670087e-02
-7.559239266039571858e-02
-6.989800771047810501e-02
-8.021473987057384236e-02
-1.009793283240502659e-01
-7.371066325283989751e-02
-6.072558746717866829e-02
-7.578569448407523890e-02
-9.268675300512388415e-02
-9.612697995624866487e-02
-7.977456807283166140e-02
-7.277381333475742287e-02
-6.141514492254691870e-02
-7.603360308177331550e-02
-8.139042013817512911e-02
-5.875102819889094219e-02
-8.819582445373652657e-02
-7.335669746946801850e-02
-8.789914035450535623e-02
-7.413299748047402771e-02
-6.717993332323254907e-02
-8.347012988935130495e-02
-5.936821229388029864e-02
-8.962931310808480712e-02
-4.745750096481073099e-02
-6.753784056960690507e-02
-8.601793684614353341e-02
-7.095002501943033224e-02
-6.609983820285020295e-02
-9.451160805108368979e-02
-5.622301016316366001e-02
-5.960427006599603589e-02
-7.437395542860396336e-02
-7.455429183327969000e-02
-7.611181019636915901e-02
-6.537357891114226049e-02
-8.609609490270836440e-02
-6.045488939837445619e-02
-9.605435745871848674e-02
-5.746963589395516492e-02
-6.456899121246298390e-02
-7.932743093836233661e-02
-9.137248047548515717e-02
-7.335054513697555900e-02
-6.654656619478187263e-02
-7.171332716003819829e-02
-6.002533033359268300e-02
-6.715044743919318382e-02
-7.364086738775138530e-02
-8.992334264635744312e-02
-8.891217998826386748e-02
-5.973675383713408782e-02
-7.774692522166794240e-02
-4.297952939565355401e-02
-7.144321540912870749e-02
-9.230884487057433585e-02
-6.781740610832706628e-02
-7.464320462430620862e-02
-6.161618945445374029e-02
-8.099301694338992275e-02
-9.148422868800284991e-02
-6.129313022244216314e-02
-7.501295911967775787e-02
-7.095903674964490482e-02
-4.686531478810587042e-02
-5.726556976097915697e-02
-5.231124880559849533e-02
-8.195984499669933809e-02
-8.612030273924992096e-02
-9.468748107124574931e-02
-7.665984954236654270e-02
-6.151287935115963557e-02
-5.461666128808327636e-02
-5.322176837011129841e-02
-8.629400234207686149e-02
-6.411356189881531331e-02
-7.910767298755501387e-02
-8.216685796486600246e-02
-6.990719646234558327e-02
-6.135685533166636285e-02
-7.513856461620280203e-02
-7.851114250265163463e-02
-6.937931638309768889e-02
-6.984538667673975687e-02
-5.660807355539267810e-02
-5.427691024576913187e-02
-7.633899764068299842e-02
-6.935688172070320068e-02
-6.387918459061120435e-02
-8.581345141643192953e-02
-8.030920923153501978e-02
-5.719961741137712108e-02
-6.729021563718559640e-02
-5.818905940607778382e-02
-7.365515676298906023e-02
-6.642422045516122031e-02
-4.909781600558284220e-02
-4.448869683865559754e-02
-7.483442162170036993e-02
-8.949080189180069755e-02
-8.356532878522660024e-02
-7.534890208660463551e-02
-3.874749793467609921e-02
-7.200062557408901109e-02
-7.252868426159142512e-02
-7.857812358524271512e-02
-5.727282212276131601e-02
-7.322455656321491535e-02
-7.550295001333140466e-02
-7.665208166437718906e-02
-4.775907857803055045e-02
-5.835914829279814642e-02
-5.969943585938529418e-02
-6.679528583045896140e-02
-9.035256966336117912e-02
-4.631750820791615680e-02
-4.326376886176662440e-02
-7.443264687810255409e-02
-8.148593665837125521e-02
-5.825261450404776997e-02
-5.870036277494052740e-02
-7.609685946283124836e-02
-5.089133379324954631e-02
-7.464140834885829578e-02
-6.898615546596910397e-02
-6.253283100256272486e-02
-7.295904218524895679e-02
-7.986087963863500172e-02
-6.157947668524235696e-02
-3.740515180204156964e-02
-7.437519858380317594e-02
-6.895778192361598502e-02
-8.045798943781792834e-02
-7.249193405977256977e-02
-7.181307554482349587e-02
-6.878801039593096522e-02
-5.281127949328549842e-02
-7.943750953613448740e-02
-6.952811748683385140e-02
-6.699346552353854789e-02
-5.653129409848678399e-02
-5.310970424466410905e-02
-7.526784037255890292e-02
-7.473651415211536586e-02
-5.273020041462313928e-02
-9.219806220345155845e-02
-7.316977263451493463e-02
-7.666756343903849413e-02
-8.396633221893473609e-02
-6.573404640583729863e-02
-7.357962374271857786e-02
-5.468103729557698134e-02
-7.839359663109064791e-02
-6.092852085351120606e-02
-5.557670852256130223e-02
-5.582969073325092652e-02
-8.667881663683232873e-02
-7.135560541372931720e-02
-5.532773123128124915e-02
-8.107387527532075588e-02
-4.639312911130423489e-02
-6.562434427424447547e-02
-8.274787005084510705e-02
-5.987101671059216756e-02
-7.386377088490933551e-02
-6.959139669611866252e-02
-6.795505542763764784e-02
-7.060712693109125193e-02
-6.463283454579127341e-02
-7.952266438881516741e-02
-4.511427850172380211e-02
-9.128677532245740855e-02
-8.036604550479489739e-02
-7.585846478071681109e-02
-5.704376466661639777e-02
-5.377980119664421688e-02
-6.478875569546249658e-02
-7.824173041956165864e-02
-5.990724248584347600e-02
-8.203139729297082017e-02
-7.232768884717698243e-02
-7.080253273250516899e-02
-7.458959928798269967e-02
-8.944285629871526200e-02
-7.742431070561359152e-02
-4.504235681760569016e-02
-6.055667587431536741e-02
-6.923949103207206746e-02
-6.693176066341588459e-02
-4.309624220018862251e-02
-7.506013396930340253e-02
-4.955780966702712231e-02
-3.180478520722293534e-02
-5.669968136088042454e-02
-8.170754503315719175e-02
-6.785055303416842598e-02
-5.885165442090929677e-02
-7.276645750387350509e-02
-5.591437358594414375e-02
-6.360060341543134765e-02
-6.569168493620999860e-02
-8.590776293457447199e-02
-5.926023580578200500e-02
-7.031628184265076298e-02
-5.710662095842337915e-02
-9.102268968696593243e-02
-7.531164711698246084e-02
-6.971763828513297123e-02
-5.406653690183662458e-02
-8.271481164796948282e-02
-5.127359507800650917e-02
-5.915834596080751101e-02
-6.883407191586485285e-02
-6.198526755649695630e-02
-8.991585277973968005e-02
-5.795791408538415734e-02
-9.244397702839066144e-02
-6.990657899973851119e-02
-4.227733873674897891e-02
-7.418140214129281818e-02
-4.266289607447661114e-02
-6.811547608132595411e-02
-7.607556759473119157e-02
-9.668978645889907131e-02
-6.034589870529422778e-02
-6.307216365673030956e-02
-5.952022433744321578e-02
-6.883956950408885722e-02
-4.446077383354586632e-02
-5.616720113179244495e-02
-4.711742737053040142e-02
-5.564106700115513393e-02
-7.422582073741842978e-02
-3.816838619145791062e-02
-6.293663860386605746e-02
-6.768396216348959715e-02
-4.755384000149945334e-02
-6.045601371292033677e-02
-5.712680880732646377e-02
-8.374249296591650127e-02
-6.813760535360499637e-02
-8.228397717681412704e-02
-5.249707370778597393e-02
-7.775613159801218754e-02
-6.832614881457646505e-02
-5.733254753141585336e-02
-7.480482183723921596e-02
-6.206351456344616491e-02
-7.373550049685054231e-02
-6.102770812628020847e-02
-8.269656840527953023e-02
-7.076842738084454520e-02
-8.019772049610987552e-02
-5.682977402366558295e-02
-7.361721360019428395e-02
-5.531519022788326800e-02
-9.270098142824179099e-02
-6.041963570616352974e-02
-7.316667822437819546e-02
-6.220687776699126981e-02
-6.697479790049246096e-02
-4.554188750785999329e-02
-7.471883852392760539e-02
-6.476786304666487526e-02
-5.105373569183550148e-02
-6.388152179789685636e-02
-6.032573518387648187e-02
-6.119147791838838030e-02
-7.197295653287547057e-02
-6.487066280052287970e-02
-4.359595511773839416e-02
-6.236826140583698330e-02
-7.933122485512220101e-02
-6.864359323049255834e-02
-5.043579295949584401e-02
-6.988479041804443459e-02
-6.350957429329694148e-02
-6.487087153080382806e-02
-6.168955409311859678e-02
-6.533267320286531565e-02
-4.728206812748737831e-02
-5.468527700689645304e-02
-4.740661971585570511e-02
-3.439697443387391279e-02
-4.707829897813425868e-02
-7.466036940193181148e-02
-7.315349020021826021e-02
-6.251058338334929132e-02
-5.540177754352446082e-02
-6.203043006953324473e-02
-6.549668468475242089e-02
-6.127008097663572128e-02
-6.610371158236663658e-02
-4.322477023775467969e-02
-5.729207905447393501e-02
-6.341889716371151842e-02
-7.260311434195002023e-02
-6.219323187159724042e-02
-5.613668009281642252e-02
-5.251240810734217335e-02
-6.599971385748265584e-02
-6.519324849059426885e-02
-6.601153314259011751e-02
-6.991401158283774842e-02
-5.078712094174502034e-02
-6.897154012347606056e-02
-5.994297064111078072e-02
-6.164085557850286501e-02
-5.806059849107722548e-02
-4.991743661253468523e-02
-5.448158444526553235e-02
-7.823535385547336629e-02
-6.931057730479969758e-02
-7.165352748571082730e-02
-6.115308240419113639e-02
-8.080950090469413150e-02
-5.785078828783719179e-02
-4.424907831968821065e-02
-4.661458559552750236e-02
-5.901449268568021572e-02
-6.422415966567818213e-02
-6.884085425930702717e-02
-6.163361947730149060e-02
-6.433067808640421936e-02
-5.682062811055964280e-02
-5.240547779723378485e-02
-6.346121478104810310e-02
-6.546541497197583270e-02
-5.784834668844243688e-02
-3.663558160678592746e-02
-6.672973482008026647e-02
-4.449357556377705331e-02
-5.340423761784148654e-02
-5.855620562920294675e-02
-5.136789507531827614e-02
-6.620581139083792088e-02
-6.052722721319012122e-02
-4.556145890971843859e-02
-7.163038628741684455e-02
-5.723427933488809544e-02
-8.282839208007253262e-02
-4.925271134327131872e-02
-6.473498709679942342e-02
-5.518271023282059901e-02
-5.561190336973449722e-02
-5.051427539186997828e-02
-7.718858170451337042e-02
-5.932146704594880304e-02
-5.597546032548347816e-02
-5.078043618657752251e-02
-6.142291020610005092e-02
-6.070144053067227929e-02
-6.778854362505171149e-02
-7.735601359006602507e-02
-4.966429986619411152e-02
-5.118194528893674211e-02
-5.432384796367809021e-02
-7.015325900773497492e-02
-5.545454839510166600e-02
-3.262578370998480554e-02
-6.043137060313374248e-02
-6.373408352980150515e-02
-4.976852355579886034e-02
-4.850715557448797427e-02
-6.462901029137914366e-02
-6.356123331809132582e-02
-7.034833442952423410e-02
-3.442164304328530072e-02
-6.157261311001954035e-02
-5.746953987723250890e-02
-5.422875786102343554e-02
-6.538966086789331500e-02
-6.305818124899918720e-02
-7.508233667949323897e-02
-7.224799226360595350e-02
-5.712045073325591749e-02
-4.803918434728276371e-02
-5.456211241396956291e-02
-3.645814486096009277e-02
-5.699585233691779884e-02
-6.160531251796427799e-02
-6.651498913388012579e-02
-4.131194373658902269e-02
-6.438016104275046114e-02
-5.629261929660978048e-02
-6.154388598593686643e-02
-7.217480023606424877e-02
-8.470446664180754370e-02
-5.805760408649583704e-02
-6.202044140945238426e-02
-4.939958282456813343e-02
-4.145927442349826852e-02
-4.329556944859271755e-02
-5.868235905320474260e-02
-5.741101081532061501e-02
-5.535840720645955615e-02
-5.728715776493543965e-02
-5.829831101373886965e-02
-6.510188583459047829e-02
-6.079965973296028170e-02
-6.829948006745696631e-02
-5.685238642830235667e-02
-5.936958773803639733e-02
-5.442509281702117424e-02
-6.733921386399381592e-02
-7.800428067517783948e-02
-5.689531244590376874e-02
-5.664096697913116596e-02
-4.342340685157902030e-02
-4.181421174954598474e-02
-6.129231600426258975e-02
-5.450092513037756853e-02
-5.382803257250535350e-02
-6.480911227930062635e-02
-4.166150507591638574e-02
-5.330421325132983501e-02
-5.238612038220165357e-02
-4.248723795102675449e-02
-5.152856039656877191e-02
-5.124973031131851986e-02
-4.658049064373030040e-02
-6.245497747563513724e-02
-5.573711610994077498e-02
-6.828540209517491855e-02
-4.157268057021001884e-02
-5.150613546990966130e-02
-5.326279188483432070e-02
-5.510859316226350557e-02
-6.351022883658249962e-02
-4.155404663255071046e-02
-8.048623754674522068e-02
-6.237929314932781633e-02
-7.089565638331014885e-02
-5.680827423835832501e-02
-4.489629627233888282e-02
-5.698304539414394965e-02
-7.171742725988244915e-02
-4.575156792879281342e-02
-6.095267402044241001e-02
-6.686353926048362040e-02
-6.460128508011300785e-02
-5.414825672244660826e-02
-5.905807211568110671e-02
-4.672532718705748461e-02
-4.222113163148425580e-02
-4.298358076818535600e-02
-3.933957081097973901e-02
-6.777599036120449116e-02
-4.684216423638049021e-02
-6.341013480076800046e-02
-6.089521977856487966e-02
-4.013543915687897701e-02
-5.105086208736306363e-02
-5.288631794383774620e-02
-6.143081913782184877e-02
-4.722301706120900916e-02
-5.669981820271523948e-02
-3.875426476730696457e-02
-4.786488357755239176e-02
-6.145529390301061878e-02
-2.980610961404069059e-02
-5.884293428099826584e-02
-3.889844830916579232e-02
-5.617178047269205665e-02
-5.693309555016957957e-02
-6.054591729359592306e-02
-4.719186765716257975e-02
-5.263825526467819094e-02
-5.361857663053593709e-02
-6.226516351642034930e-02
-5.953123007008218059e-02
-2.748622491122246908e-02
-5.855317741140640686e-02
-5.701034700720414294e-02
-1.407188958844376135e-02
-4.521525483699470604e-02
-4.838557541233982212e-02
-5.253023094595853093e-02
-5.579567671493013137e-02
-5.942311529652076485e-02
-3.742508216548216110e-02
-3.257830034305606026e-02
-5.354418586084495196e-02
-3.471088050599076269e-02
-5.345441647931442608e-02
-4.281046266507312903e-02
-6.077862409185312564e-02
-5.300983786343428650e-02
-5.225503717465077025e-02
-6.478382139033546372e-02
-6.729638095788734176e-02
-4.088354614942744936e-02
-2.712600055523418235e-02
-6.141515516124085305e-02
-6.974289724721180472e-02
-4.395293251116218214e-02
-7.450085966249142544e-02
-6.493903814289228582e-02
-6.944836986473981733e-02
-4.559252143634582449e-02
-6.516517166966026564e-02
-4.442186994722531479e-02
-6.024933721623626504e-02
-5.597716274333286446e-02
-6.779387452689354665e-02
-4.573544514835326674e-02
-6.062332546154215740e-02
-5.801666113514780676e-02
-2.835960239704570646e-02
-6.157012836787099930e-02
-4.549346066283639634e-02
-5.457459241083963131e-02
-6.124175402317812156e-02
-5.989996158123267467e-02
-6.223854889457436368e-02
-5.059031277158981821e-02
-6.192067078983312656e-02
-5.130080550002337481e-02
-5.542545818935491753e-02
-6.049328252769166359e-02
-6.238756165222537203e-02
-4.027500599709223778e-02
-4.286294813066726661e-02
-4.626458608562172836e-02
-4.425402766080796524e-02
-4.652878286175279876e-02
-5.419972439184915503e-02
-4.852432463015377700e-02
-5.526579636496385672e-02
-4.245623385519983750e-02
-4.322873142637283922e-02
-3.454757614060124243e-02
-5.324057964767743567e-02
-5.227289098723141708e-02
-7.825455967043859484e-02
-5.737827860529749052e-02
-5.557017368604041246e-02
-4.066565763109666193e-02
-3.002765791517281874e-02
-5.270477252216218544e-02
-5.587968641034559564e-02
-5.780779698993181864e-02
-4.083199068849419078e-02
-2.985319855529198346e-02
-5.905997425733940792e-02
-7.349431566391849413e-02
-4.592936577026124345e-02
-6.229844443120885478e-02
-3.150745625278963957e-02
-3.088382433619992623e-02
-6.216592960355902392e-02
-4.789440493283446398e-02
-5.779796739039631814e-02
-6.135423645232218615e-02
-5.855458532239331965e-02
-3.445014738027812884e-02
-5.417762112703182475e-02
-2.198642831916742049e-02
-6.000264724417005147e-02
-4.171717490330034694e-02
-7.495154464907693992e-02
-9.198116946055498455e-02
-5.412977772175198155e-02
-5.086394284029295554e-02
-4.261014959524196677e-02
-5.422260325855603191e-02
-7.138466403361012902e-02
-4.829762936093226489e-02
-5.038893540028298312e-02
-6.558613520108877437e-02
-4.075382964317397771e-02
-4.107482197787418188e-02
-4.041371954296370944e-02
-4.669259315625787915e-02
-4.514082488379890512e-02
-5.828586965652828716e-02
-7.038220058613968433e-02
-5.563303336342050043e-02
-5.381017117151169760e-02
-5.145566681057218983e-02
-2.922296416862049662e-02
-5.430369672960386196e-02
-5.951261987785013557e-02
-5.367628283851075266e-02
-4.711790390996901945e-02
-5.517235109838070084e-02
-2.611656257952600646e-02
-5.760812939914460029e-02
-3.173348928518771733e-02
-5.534249818109641950e-02
-4.183001015816571744e-02
-3.249657694647907491e-02
-3.181447488151213643e-02
-6.738721599931452033e-02
-3.621561782121499040e-02
-6.851631884274156370e-02
-6.349427493996827321e-02
-5.694910721555409422e-02
-4.509367803664071639e-02
-4.069121308963909861e-02
-5.660186070644677991e-02
-6.094292163616420177e-02
-3.973003283817845566e-02
-6.169311198788342970e-02
-2.285666489743609295e-02
-3.096276935001356784e-02
-4.067002438505020606e-02
-6.065481130204620347e-02
-4.237551024744180828e-02
-3.978008179524630122e-02
-3.201486017135247997e-02
-5.545129083246846946e-02
-4.552039649174392799e-02
-6.234959539482308466e-02
-3.488554773778473894e-02
-5.399555874735631478e-02
-3.054117440857531673e-02
-4.324907461490574978e-02
-4.427486920087562311e-02
-5.741990619114231698e-02
-5.275302384089300411e-02
-4.323457709169430119e-02
-3.323924051040769850e-02
-4.037753160865736879e-02
-4.665219030314736448e-02
-5.336465691954954405e-02
-3.930641763069678274e-02
-3.062866688781545194e-02
-4.357955897089661745e-02
-2.490206791468203146e-02
-4.870743535773966459e-02
-4.959795127631927425e-02
-6.764962681502800779e-02
-3.418839316562999331e-02
-2.988662097142398555e-02
-4.257991963678864344e-02
-3.925754943612242559e-02
-3.857406078016754891e-02
-6.440304534359662936e-02
-4.037575815750082953e-02
-4.427725345702211712e-02
-5.209981330468668737e-02
-5.105384304814569035e-02
-5.685073560454044495e-02
-3.675160800208306794e-02
-4.052793534200445358e-02
-4.081438425771830025e-02
-3.582803218176701388e-02
-4.802110346869364887e-02
-3.512778407088671534e-02
-4.965165566717097412e-02
-2.816837762382622817e-02
-3.427530603411870630e-02
-4.141614366219173449e-02
-5.296130827263639818e-02
-4.032141123972514396e-02
-2.735656734996161008e-02
-4.450478073696150644e-02
-5.161391378632464860e-02
-3.348635984092721007e-02
-3.192840110489895966e-02
-3.051679857276221736e-02
-3.885704815557128322e-02
-5.351045072221116694e-02
-2.847213502377491171e-02
-4.982924922953352320e-02
-5.550228604494646112e-02
-3.777098081078952840e-02
-4.018519885170614148e-02
-4.507226815389947516e-02
-5.831726459303708532e-02
-6.705134487960671963e-02
-5.278992951487720964e-02
-2.524587660034060752e-02
-3.645562180472978336e-02
-5.435635026525982572e-02
-3.217303834686136704e-02
-5.348114160716870014e-02
-5.143434505801106754e-02
-4.308046023196191593e-02
-4.772916164778092524e-02
-2.836644840491429204e-02
-4.983712025148751001e-02
-4.589260436709501068e-02
-4.176307007624921463e-02
-2.960550905364435145e-02
-4.067952458897927670e-02
-4.498260602548181941e-02
-5.651139158596475698e-02
-4.731713535609344268e-02
-5.442884311191226870e-02
-4.313200464364934372e-02
-2.847090534032302445e-02
-3.111941437209110595e-02
-6.357312585673684235e-02
-5.745782899361716323e-02
-2.974865686794041231e-02
-1.936609729702001501e-02
-2.794922476307475784e-02
-5.247549325227756495e-02
-5.160748042705601280e-02
-6.781641615623759667e-02
-4.044629849468842769e-02
-5.070910538819328739e-02
-4.819236873607730953e-02
-3.209135832660442444e-02
-3.754895916833941166e-02
-4.159803067881526900e-02
-5.147506905191994581e-02
-2.866520396834425569e-02
-4.918992744882470791e-02
-2.484687288356974416e-02
-5.577867901268643291e-02
-4.996230521607651631e-02
-3.436888683227480590e-02
-3.839878302251144293e-02
-1.857839762405025935e-02
-4.829301298543246107e-02
-5.370584565173246172e-02
-2.343847453875835124e-02
-6.067365349994502388e-02
-3.675623725195244218e-02
-3.694592077548402437e-02
-5.022694926156134887e-02
-3.307328714765637306e-02
-6.465172276488437286e-02
-5.556414988530841703e-02
-5.253848915314308921e-02
-4.244712243186332667e-02
-2.996261721838606312e-02
-3.493343833437009133e-02
-2.538608203230479504e-02
-3.461221034598219864e-02
-2.701780209207211084e-02
-6.006017049692034121e-02
-3.911005999999678240e-02
-4.916245855618446570e-02
-4.365425661562361004e-02
-2.776504117284624498e-02
-5.238522528957556545e-02
-4.778350566298594782e-02
-2.672289597556867097e-02
-4.376003908640303808e-02
-4.597268982350959099e-02
-1.849759857948297774e-03
-1.896523029944169325e-02
-2.813622801937473716e-02
-4.842863636896336393e-02
-4.349855498864929615e-02
-4.584296230057215843e-02
-3.241332265438425647e-02
-3.652369604322334984e-02
-4.646396850802800294e-02
-3.350128155084489134e-02
-4.257727960741615469e-02
-3.786937037445810283e-02
-3.563121579889381996e-02
-5.266812466768910905e-02
-1.998662496402169378e-02
-5.471334872963155849e-02
-3.634737986167051182e-02
-6.534350589913136276e-02
-3.633898935870775310e-02
-3.075988274553338384e-02
-5.702656496308873557e-02
-5.074723351628499662e-02
-5.372814317297508468e-02
-2.703769126221402391e-02
-4.153810509789621769e-02
-3.534088496827867548e-02
-4.271072612284616821e-02
-3.185409934790293940e-02
-5.391109424475531986e-02
-5.699566686143085759e-02
-4.884748803432861081e-02
-3.452032052240483484e-02
-6.385280469680111592e-02
-4.776331951321734215e-02
-4.808974584538881769e-02
-3.987166405562196647e-02
-3.445215313037031102e-02
-4.506168517503263138e-02
-4.122571366811038363e-02
-2.614539266527279859e-02
-1.911809109264483303e-02
-3.448272179794545367e-02
-3.288724720458560680e-02
-2.917352297404176772e-02
-4.352780874350130336e-02
-3.020904846067282157e-02
-4.614789171366499854e-02
-2.645730009600483906e-02
-3.646535630584148147e-02
-3.870826310830381006e-02
-2.222363245032523901e-02
-3.127806837923334526e-02
-4.385322627775538329e-02
-4.072930549482103174e-02
-4.812962369044569699e-02
-5.220039402838498599e-02
-4.067904540339653541e-02
-3.436900892911748384e-02
-4.168862282898745664e-02
-3.496567821897983430e-02
-3.081557587901292278e-02
-6.734965547370169725e-02
-3.939140252458315367e-02
-3.746759094053243866e-02
-4.181898153661854634e-02
-3.321586528366075874e-02
-3.218359745592719312e-02
-2.824290619564112648e-02
-4.639536241305337178e-02
-2.562626395507503624e-02
-1.089494048375610341e-02
-3.322119165108329553e-02
-2.055641717140088351e-02
-2.166745958221324292e-02
-4.373532310678824447e-02
-4.413630936472010685e-02
-2.401214436616580516e-02
-4.340024189551206640e-02
-3.172122629644088393e-02
-5.539985242003406252e-02
-3.968276030671981369e-02
-3.872239509726776996e-02
-4.263026613893110967e-02
-3.242040691158769306e-02
-3.897662483098990327e-02
-4.008723781672886288e-02
-5.225019618453662085e-02
-5.056031255840762184e-02
-4.836119087340730316e-02
-3.583398891248763818e-02
-4.038484506728559631e-02
-5.841158194672392556e-02
-5.971793640690475913e-02
-2.016054971257864176e-02
-3.752460164425158728e-02
-3.343389855381238840e-02
-4.434257802486255007e-02
-2.804740254387485393e-02
-2.060799101279034776e-02
-4.319727325064224438e-02
-2.883452522367889806e-02
-5.399904639502112885e-02
-4.553004179675181756e-02
-3.659574825777999613e-02
-1.249658631614877433e-02
-5.334982504361826527e-02
-4.006902961661796408e-02
-3.548836447297248203e-02
-4.996141733201024671e-02
-1.931549140889119581e-02
-6.080168063117566413e-02
-2.609541956448017258e-02
-4.349402573307607073e-02
-3.238488717779506448e-02
-5.275241087669878953e-02
-4.932329887033826826e-02
-4.305770724024991780e-02
-2.874680377468567805e-02
-2.077698476372089736e-02
-1.746264647626824540e-02
-2.339934961211760645e-02
-5.606137407656863053e-02
-3.887459883645728864e-02
-5.420133297998981636e-02
-2.635871588450540426e-02
-5.932908613148336202e-02
-3.919232936768733688e-02
-4.642129724127352225e-02
-6.005753139676314745e-02
-4.127644834422533604e-02
-2.061438953823161932e-02
-3.288978761534610412e-02
-3.516812170324731812e-02
-4.414505128375600940e-02
-2.438173796591091777e-02
-3.060990238572670191e-02
-3.993554276413703585e-02
-2.723592426401086342e-02
-4.503081750141683937e-02
-4.481541175741079325e-02
-1.435981748875227344e-02
-1.704616719517869708e-02
-3.123708929051265820e-02
-3.050001313589456239e-02
-3.179215565260239823e-02
-3.091203531064179444e-02
-2.658412921139861884e-02
-4.142471725316085318e-02
-2.937076203197126756e-02
-3.264981997612901449e-02
-3.872413690998800784e-02
-5.599502814340201473e-02
-2.612089056870198212e-02
-4.818149288224792687e-02
-2.809423136449754749e-02
-2.778694595336152900e-02
-3.666222787989763254e-02
-2.883398870337090802e-02
-4.917337251582937219e-02
-4.080204564224162306e-02
-4.864967514297556528e-02
-3.111131775627876822e-02
-3.569776213631478679e-02
-2.438693017840290814e-02
-4.275566549120707327e-02
-2.023423943486555437e-02
-4.686418730498270735e-02
-3.257993663209306223e-02
-4.003145035575629562e-02
-2.756506731169845736e-02
-4.689451667255782608e-02
-1.632943975413824605e-02
-1.301166038531289745e-02
-2.889881322289453852e-02
-5.662361955714430295e-02
-3.417959193096650750e-02
-3.379645734626771092e-02
-3.690250075240072286e-02
-3.558464619085913161e-02
-2.892218164233330974e-02
-2.638752620787702952e-02
-3.586631314222941957e-02
-2.997048078582126643e-02
-1.631605511200374947e-02
-4.612293429611028645e-02
-3.458691520017119492e-02
-3.648786881424408851e-02
-1.988534558000291941e-02
-2.970087653879215084e-02
-2.939823646644902644e-02
-3.262003697582757655e-02
-2.046355279960240109e-02
-2.029897717791790540e-02
-4.067587033355275078e-02
-2.069216038036492122e-02
-1.242177625028924315e-02
-2.158272842363360283e-02
-3.232300078947860505e-02
-1.428195888590806997e-02
-1.932948227384471626e-02
-1.735070007441158815e-02
-5.400661251540801733e-02
-3.256134408201008523e-02
-3.973712421763646307e-02
-3.857652863697133561e-02
-5.129248697208195484e-02
-3.823454917221146693e-02
-2.721665920392464522e-02
-3.875189888126753801e-02
-6.288375532012174460e-03
-2.631631344712601073e-02
-2.414518789586931821e-02
-3.342075084281425496e-02
-4.671568694142006622e-02
-3.993474959531488622e-02
-2.619288671250932787e-02
-4.117185456240186892e-02
-4.804618246070696541e-02
-3.106534521401864424e-02
-4.801192743233729382e-02
-4.575949403663623349e-02
-3.298896780886804991e-02
-4.044380958412124860e-02
-4.381906601176165095e-02
-3.946669340574972262e-02
-5.630777926469526101e-02
-4.988446100960006180e-02
-3.635774284788455268e-02
-2.898380262174370461e-02
-1.290124622086804770e-02
-1.833940628712729670e-02
-2.850397634017709514e-02
-2.611615111961310132e-02
-5.014963380264876591e-02
-4.283199135909783462e-02
-3.323445254096649149e-02
-4.682645593391489280e-02
-2.724577478734840907e-02
-2.540594182054747158e-02
-4.311608532329547216e-02
-3.422819279081606991e-02
-1.690725934295304878e-02
-2.324411637116970825e-02
-2.836816159885808403e-02
-5.787286823409688169e-02
-9.409399467917871698e-03
-2.845928733983910108e-02
-3.414294636985848452e-02
-5.527887495641006788e-02
-3.827193584635570078e-02
-3.378686492958492271e-02
-4.162657323175666946e-02
-3.140312914759404300e-02
-3.516215126371863547e-03
-4.297386453666616341e-02
-2.389283755304554002e-02
-3.820459092501671261e-02
-3.249869004503510433e-02
-2.759111508393992732e-02
-1.010913934383034403e-02
-2.396810856456314462e-02
-3.773197090172826507e-02
-4.505464327824068582e-02
-2.827954447931487619e-02
-2.789841710108703979e-02
-3.767829692645152662e-02
-3.530245611555439533e-02
-2.319762113311532939e-02
-2.300082982699261022e-02
-3.558526290294816707e-02
-3.539465074688669111e-02
-3.698643630154074824e-02
-4.217678731649299184e-02
-3.406727685425331442e-02
-2.736408951332280209e-02
-9.155666545905771780e-03
-1.915320831974265045e-02
-1.526685678449097791e-02
-2.812518693123119973e-02
-2.940172596519336976e-02
-3.867264029225390976e-02
-4.131964953662402990e-02
-2.829914616028390839e-02
-3.056423947848590367e-02
-4.197944852962846862e-02
-3.099186688811912671e-02
-2.205004794874353136e-02
-3.536119187968796845e-02
-2.980273764657670466e-02
-6.118154209532163969e-03
-4.152399063974215876e-02
-4.301827267957583634e-02
-2.618627494379650519e-02
-2.285287381476554594e-02
-2.360091633088673771e-02
-2.044640712856513054e-02
-2.938744118731880309e-02
-1.662547247468050549e-02
-1.603706464289382169e-02
-2.528166271573207072e-02
-2.947035893810600465e-02
-3.569269220553507316e-02
-4.163798225694822358e-02
-3.541514540549346030e-02
-1.385950022353985185e-02
-3.868330997933160792e-02
-1.731971453697332686e-02
-1.356943486801868992e-02
-1.934238215012709650e-02
-4.000910730339037394e-03
-2.195681784638201656e-02
-3.153811698754967890e-02
-2.972284345267203753e-02
-2.763030350174228850e-02
-4.113549664538197759e-02
-1.329897558344318893e-02
-2.427415021893338659e-02
-9.989852801091214651e-03
-3.474583621390715804e-02
-4.388519854797387487e-02
-3.512281120075030211e-02
-1.057696848878974735e-02
-2.321201433486579091e-02
-3.662738085627879892e-02
-3.025081229206075945e-02
-5.554862693506346788e-03
-4.855936760478295200e-02
-3.331482083738424027e-02
-3.071794206537417637e-02
-6.176023280183606454e-03
-3.589317000887307790e-02
-3.953686934480046822e-02
-1.688532341543215465e-02
-3.094664056731331880e-02
-4.242977256219124249e-02
-1.792837702948907319e-02
-1.764989075646529459e-02
-1.417676485428857359e-02
-2.435965783857544156e-02
-3.690253941029227047e-02
-2.189926039036177441e-02
-1.699308496403756016e-02
-2.969856886000052029e-02
-3.956847551002247443e-02
-3.049666190187672044e-02
-1.979198424130455131e-02
-3.477925853727194261e-02
-2.380476262707652280e-02
-3.885382093083650928e-02
-2.185788242237279161e-02
-3.264371016833633038e-02
-2.851822382156967567e-02
-2.855676949731177777e-02
-3.443680813848958022e-02
-2.707338822386264054e-02
-1.707630774033860876e-02
-1.298604386638369662e-02
-2.720882622679606996e-02
-3.705845629017923831e-02
-2.558273291422240997e-02
-3.352922352769861780e-02
-1.488228084596131956e-02
-3.692362462421584779e-02
-2.387621284412647787e-02
-9.798671922936211948e-03
-2.086353325907096268e-02
-5.059942066961945102e-03
-1.395494551491179361e-02
-1.539799394459926557e-02
-2.316283540840683233e-02
-4.147713007442657002e-02
-5.165973504907470093e-02
-1.473733863858603041e-02
-3.004614450075415027e-02
-1.279817125553046366e-02
-1.903038142884972556e-02
-3.690554589889249310e-02
-1.447568670665633564e-02
-1.406208898563891634e-02
5.507449732659593783e-03
-3.168474596270573485e-02
-2.226841971470455706e-02
-3.225525213391673696e-02
-2.994542459114147431e-02
-2.886201988667088866e-02
-1.871397052880125964e-02
-1.440052317639678794e-02
-2.155404332894935576e-02
-2.233273603102160082e-02
-8.076442893907780779e-03
-1.672960366499660900e-02
-1.736319186108630994e-02
-2.174379003051429143e-02
-2.933884253511917853e-02
-4.061310986453152416e-02
-1.736749756616757720e-02
-1.872703526489011977e-02
-2.103370162012023481e-02
-3.220713257229214366e-02
-1.654388872230577040e-02
-2.158677196479526911e-02
-1.939158440098408265e-02
-2.291415723283758352e-02
-2.384293050370129771e-02
-1.456439988552783033e-02
-4.360215124271286935e-02
-3.221118883472712247e-02
-4.434476476922562249e-02
3.291414247325378378e-03
-2.460004277973174003e-02
-1.170245710301376189e-02
-3.977230644777422081e-02
-1.898524622503885290e-02
-4.203336730244426611e-02
-3.103717736375085842e-02
-2.986440977771187902e-02
-3.107600388845839848e-02
-2.768335229993840879e-02
-3.339346657732452511e-02
-1.917677148035265566e-02
-1.702211503810149851e-02
-1.694647961326938707e-02
-2.970217843740581218e-02
-2.945640798586696141e-02
-4.275043555980113930e-02
-1.284265328016775086e-02
-2.157952188113102313e-02
-6.765682011452200592e-03
-1.579752453352261526e-02
-9.781605125105586121e-03
-4.055080582594743077e-02
-3.416973689579051732e-02
-2.718642882975786865e-02
-2.829059617559488357e-02
-2.046663440095814260e-02
-2.054726507333724805e-02
-3.189381046669630126e-02
-4.182036805545017583e-02
-7.768558091391600945e-05
-2.205411801621058598e-02
-1.047038791470163155e-02
-2.436441012862547786e-02
-1.814679984745457691e-02
-3.495481450761084297e-02
-4.061350505172584002e-02
-4.152055297878062129e-02
-2.053499311793045151e-02
-2.357871351843053229e-02
-2.545754920861110354e-02
-3.650077696774786662e-02
-2.024814018228240919e-02
-4.281856704271010117e-02
-1.052315588722908292e-02
-3.144255581312060260e-02
-1.825865062425664417e-02
-2.581178304142535407e-02
-3.189444605185614429e-02
-3.515809987775646295e-02
-1.017995594989095157e-02
-8.666866385843069800e-03
-2.507793447570097478e-02
-2.592082496986576612e-02
-1.044617853311947953e-02
-1.876319760723748828e-02
-1.140184020803282870e-02
-1.366290504065071493e-02
-2.131745707755033567e-02
-1.946221569870516116e-02
-2.406289509544229030e-02
1.747031974643206004e-02
-8.549130901798708895e-03
-9.515662202363302583e-03
-2.496282857733515131e-03
-3.906924492570326701e-02
-1.872245534951561333e-02
-1.222546857841705359e-02
2.043108811613897693e-03
-3.072837114924799676e-02
-1.356367349315076160e-02
-3.995518375365982033e-02
-2.004781511254306522e-02
-2.052649757291398133e-02
-2.127726012660251589e-02
-2.102780754065434327e-02
-3.042275985773507108e-02
-2.873994719491432259e-02
-1.184083137161871108e-02
1.072993415924479790e-02
-3.025679476231917658e-02
-2.183760405648156253e-02
-4.686770975570513087e-03
-2.269148016961831590e-03
-3.630569925654038299e-02
-3.002101129926441903e-02
-1.811751071067905366e-02
-2.099829725459959398e-02
-1.422870568413676234e-02
-1.358418792327726991e-02
-2.033948738132120015e-02
-3.824521933625328607e-02
-3.046386668392810776e-02
-1.815982705243136472e-02
-2.297710712324970567e-02
-4.229310426518113897e-02
-1.847518500635414451e-02
-2.010528799313661061e-02
-2.646312941621492901e-02
-2.716717262042870479e-02
-3.117525011918254041e-02
-6.383970062297865747e-03
-2.712062553714962923e-02
-3.415444454837856386e-02
-2.027091085152286226e-05
-1.973707463115617622e-02
-2.162357157060966831e-02
-8.537673545814923604e-03
-8.218637822363674544e-03
-1.556452808434913293e-02
-2.989007286755197834e-02
1.475496431615874911e-02
-5.427501893577948988e-03
-7.271352811321789289e-03
-1.009150190521504627e-02
-1.276797999150017064e-02
-2.406600122249373877e-02
-4.926184421831332136e-03
-8.082463668186934402e-03
-1.676771659754049820e-02
-1.885210051679480497e-02
-7.319454404120281053e-03
2.594907490430215565e-03
1.611777943380152643e-03
-5.063761483198294701e-03
-2.919214886670803977e-02
-2.288425099298163623e-02
-7.909524112894505618e-03
-1.662579803257668853e-02
-3.636152598057840191e-02
-4.326522065910845538e-02
-3.119062540207152151e-02
-1.792086578187505191e-02
-3.900498776464256245e-02
-1.729942398233576262e-02
-3.919721110905288741e-02
-3.889192149418625559e-03
-1.108045336725579401e-02
-2.177231089609746317e-02
-2.285540905143800677e-02
-2.097217222506968931e-02
-2.030163056010817618e-02
-3.649087475506630762e-02
-2.617621613344710621e-03
-3.513525202723379037e-02
-4.269365807699634224e-02
-2.064879568518594374e-02
-2.555972949343770714e-02
-3.207346443550616183e-03
1.989483619668772248e-03
-3.533204138676614148e-02
-2.269864898844132367e-02
-1.985234018502980008e-02
-2.777078574533901195e-02
-1.703435728813741667e-02
-4.604284048313264134e-03
-1.932277163596376676e-02
-1.615534166993879295e-03
-3.105547805448804349e-02
-1.485788029613588357e-02
-1.312417006085533216e-02
-1.692885499954814577e-02
-1.106888596883667114e-02
-1.346649074342536404e-02
-2.204345934696588793e-02
3.198192608480293804e-03
-1.754699536032930732e-02
-5.697333142163116954e-03
-1.513420283124825017e-02
-1.715441484514677525e-02
-3.662577861800680318e-02
-1.490290223966315303e-02
-6.179818728540599493e-03
-1.979140649528460597e-02
-3.444605815475069738e-03
-1.329831111616707265e-02
-1.149871132850941759e-02
-4.253255604007779613e-03
-1.375476842036912201e-02
-6.314934495618830176e-03
-1.631994818529092575e-02
-9.931609382406496322e-03
-1.382870555280975994e-02
-1.076468680472772096e-02
-6.780661129310516615e-03
-2.977728989597915737e-02
6.077873288274184601e-04
-1.203045532510444576e-02
-3.221679721228715067e-03
-1.126306169069420972e-02
-2.935657700501179829e-02
-9.727897504301743700e-03
-1.526850006647346471e-03
-4.629180675286988234e-02
-1.951759725643729265e-02
-1.625923004089442625e-02
-9.454320123921470739e-03
-2.737370898376974976e-02
-2.182278192462174665e-02
-8.660551593059581318e-03
-3.990401176359558572e-02
-2.230370824024374699e-02
-3.617529131029040453e-03
-3.773797007565848904e-02
-3.735872869419727682e-02
-2.217180415048692829e-02
-6.074883254420193786e-03
-3.537074129907712139e-02
-1.666647908552877991e-02
-1.502694219761860350e-02
-1.742611752761260777e-02
-1.171782478129735142e-02
-5.076414390198492887e-03
-2.477442033220942502e-02
-3.114305326304490917e-02
-1.511624483636069688e-02
-1.853834606870870608e-02
-1.590434373519929168e-02
-1.048359757573714621e-02
-1.502152121411310867e-02
-7.356605834986942871e-03
-3.001927564376941082e-02
-3.517230714913849310e-02
7.280069227445166991e-03
-2.389074826299509777e-02
-4.222238619827645839e-02
-3.660799939376372433e-03
-2.754573683516896299e-02
-1.539190010531829578e-02
-3.901909364193181795e-02
-1.085237296261919344e-02
-1.869819435996781729e-02
-6.993725190281379310e-03
-2.305702908368158222e-03
-3.181885187703471785e-02
-2.471819009009942891e-02
-8.316672185281055035e-03
-2.852009321277783338e-02
-2.385180643080626189e-02
-2.212025813750149311e-02
-1.257331876297396525e-02
-1.757352949020603988e-02
-1.231915148535105489e-02
1.053761027257226271e-03
-1.478706898253005775e-02
-1.181386802920423446e-02
-7.677190125777028085e-04
1.924493460627222340e-03
-2.284906678451527340e-02
-2.029102589771273474e-02
-2.222781255298169126e-02
-1.900109862116083903e-02
-7.447541323776878802e-03
-2.389014214933601801e-03
-1.366938003784587755e-02
-1.388922101628467520e-02
5.569324906552991158e-03
5.513456641700798314e-03
2.517038834287641663e-02
-1.132375958981564215e-03
-4.231706519876929709e-03
-2.704490951091647125e-02
-1.248664908653072947e-03
-4.159043242305360960e-03
-1.590114576643394950e-02
-3.184953622994000921e-02
-2.074485379236305771e-02
-1.503423530615307334e-02
2.282985918486159574e-02
-7.309861570384905069e-03
-4.227297978313025728e-02
-2.074110629328305977e-02
-1.385361234666704529e-02
-2.517108588468852659e-02
-3.809772898045003277e-03
-3.040066994224097791e-02
-4.200846618867259269e-02
-8.894354467171966191e-03
-1.089416391692230902e-02
-1.196328233306737966e-02
-4.521140430757836400e-03
-1.161982274164592710e-02
-8.479471112035565430e-03
8.123385119260969484e-03
1.810688894227230426e-03
3.842679325297802904e-03
-9.189324401251560206e-03
-2.768349445720072466e-02
-3.129701540429095930e-02
-1.173642394928747432e-02
-4.873917501032288754e-03
5.886072452456305067e-03
-7.474063757036744464e-03
-2.404419215342447347e-02
-3.383540675242369816e-02
-1.351379690647866796e-02
-1.691485639579434763e-02
-3.958577262540126374e-03
-1.232521399741064866e-02
3.852063091596993633e-03
-2.797853060126817559e-02
-2.250438895596769406e-02
-1.108760412583354588e-02
-1.982421797439933714e-02
-2.356717135497986282e-02
9.074256276850930364e-04
-3.384056638822042357e-02
-1.251333849606057688e-02
-1.663383053019322488e-02
-1.771864731186873626e-02
-1.701284987027644469e-02
-1.317899588789549041e-02
-1.111794753364053409e-02
-6.218068695725967494e-03
-1.332204646250207195e-02
-2.243426829126018637e-02
-2.100603152191272971e-02
-2.332195186467048154e-02
-3.629459261299572935e-03
-1.306533535264907744e-02
4.492964100492127105e-03
-2.724249936258436866e-02
-2.347258467829721820e-02
6.766006679340792578e-03
-1.545136004284643205e-02
-1.569360737798422209e-02
7.588087098586488236e-03
-3.548745496846759245e-02
-2.493113596065418824e-02
-3.801050548853535799e-05
9.679487933373611547e-03
-8.690189896793714883e-03
-1.004178930565810882e-02
-1.795061697770832659e-02
-1.890084287183262796e-02
-1.286470594150884890e-02
7.402338448843887031e-03
-2.289283131670453303e-02
-2.350041242442192646e-02
-1.021026768420580169e-02
1.857886095196122425e-02
-3.666421567582770283e-03
-2.826694242523365361e-05
-1.056107299195370788e-02
-3.018610084085690190e-02
-1.704703372353275070e-02
-2.400841611810362181e-02
-1.106282137527626538e-03
-1.849128910104688370e-02
-6.761855589296931340e-03
-9.585862493446273974e-03
-1.521380598783697233e-02
-2.764475612988117129e-02
-8.969116357999280462e-03
-1.482256871467268859e-02
8.275816384554216670e-03
-3.202389963130786166e-02
4.679401627566699261e-04
-7.621105057787272777e-03
-1.303371800077841175e-02
5.675859994741884462e-03
-3.632904868283270972e-02
-1.900527189970571337e-02
-8.137183933316839701e-03
-1.692520464046493381e-02
4.388069906546887555e-03
4.692562732359120345e-03
-2.645245636864515873e-02
-7.754596473708385770e-03
-1.966985736872551085e-02
-2.728442021854062330e-02
-2.540772064834439029e-02
1.874384370501189223e-02
-2.325118958063953842e-02
2.958196959297334019e-03
-1.632166129581556074e-02
1.241057231075396242e-02
-2.098338130316330929e-02
4.499832090685686008e-03
-1.231023556046545106e-02
-1.540796040791411747e-02
-1.135895279526809645e-02
-6.253016903507296019e-03
1.011182705114379958e-02
-2.419486291455438115e-02
-2.778978606213747260e-02
1.817703065243082578e-04
-4.166998344489527065e-03
-1.636195184675105774e-02
1.069900721413525810e-02
-1.455046560380355777e-02
-5.988282295449671826e-03
-2.242872022682873556e-02
-1.096591002934086886e-02
-8.985204633517211020e-03
-4.190551013374651038e-04
-4.728263334524921563e-04
7.230913885716293114e-03
-4.518911935261140690e-03
-1.551304165749793629e-02
-2.267140489387112212e-02
-1.744278863021504061e-02
7.710298849771582072e-03
-1.368773542579391350e-02
-5.079174407672694749e-03
-1.629722486609029011e-03
-1.860209909364391942e-02
-2.469281036536821045e-02
-2.595965788641755451e-02
-1.456557571740829150e-02
-3.167613248780165418e-03
-2.075120503435048946e-02
-8.598674612160892017e-03
4.753389601933178006e-03
2.468247722010374900e-03
-1.733970494725400532e-02
-8.944321479182247570e-03
7.186337803465414967e-04
-1.129816485041144382e-02
-1.167140997462345377e-02
-1.016834236941169950e-02
1.134556639217385379e-02
-6.646974551440681250e-03
-1.547517785781279877e-03
-1.693072508681893115e-02
-1.013226846096235492e-02
-5.285247897340125678e-03
-5.162804656779188331e-03
-1.474363206121868074e-02
-1.427573892288255472e-02
-2.201420856471315857e-02
-9.508661772937750112e-05
-3.135273547927789131e-03
-2.571038813638020989e-03
-1.945622185836305001e-02
1.480866383528175317e-02
-1.630948871283124588e-02
-2.616904724668432658e-03
-1.132573728779689634e-02
-1.107395009078285600e-03
6.645091878639545341e-03
-1.613705878002030455e-03
-1.175470937657443343e-02
-6.790275324493916242e-03
-3.279425093102607269e-02
-4.884759313480077636e-03
-1.122376106516646647e-02
-2.469404049732733253e-03
-5.433937642990323974e-03
-1.991323090666924367e-02
-3.836085985246139810e-03
6.371472716084711913e-03
-1.743703346424947676e-02
3.654131323900165935e-03
4.035542549368720255e-03
1.755689205345433573e-02
-6.144156557264628983e-03
-4.999887848890380466e-03
-1.694810431340580681e-02
-8.103073808084573781e-03
-3.108724049787998933e-02
-3.578307568235291475e-03
-8.525980804557773546e-03
-1.945272011931182404e-02
-5.707348304652945341e-03
-1.118394438228258354e-02
5.941240660836481433e-03
5.210400325318761093e-03
5.803279524946350007e-03
5.815424332956566425e-03
-9.358556568943797969e-04
-6.059840234466598412e-03
-6.670581229941479132e-03
-6.737579969907222729e-04
5.536072833941491772e-03
2.801174283001504201e-04
8.065449347102793265e-03
-6.167720881999780302e-03
-1.845117956878504148e-02
2.188980839147537660e-02
-7.492728265110065559e-03
-1.222512385443208678e-02
-1.254819304536773303e-02
-9.128039146316570956e-03
2.079770297928282274e-02
1.334793239773688495e-02
1.936543586782576726e-03
-1.506532600864656998e-02
-1.396577756476503028e-02
6.263765614377020743e-03
-5.386752678816355416e-03
-1.586217978822999919e-02
-1.177887385505939875e-02
1.367598349393940246e-03
-1.592649346079703238e-02
-1.974388545902341918e-02
-1.243897653448215561e-03
-1.287514049386488842e-02
1.803014022018217810e-02
-1.562736304508201279e-02
2.093024877001410915e-04
3.582199131535843736e-03
-8.653715635067837919e-03
2.176059193073390241e-02
1.108999484176377386e-02
-1.183545218288097403e-02
3.569439157041009742e-03
-2.827988767730580527e-02
-1.030779217991260877e-02
2.954003357523940759e-03
-5.383884938391430772e-04
1.572531099989549902e-02
4.418428658393527483e-03
1.084760993383354286e-02
9.548275306323530942e-03
1.690896390383105768e-02
-5.692641904932348694e-03
8.803788255867578752e-03
-8.954190416135109770e-03
1.386478124101573998e-02
1.416546220903769707e-02
6.405991204705028738e-03
-4.859672596005139983e-03
-1.891896370974177621e-02
-2.386642332337485239e-03
4.928085707874696811e-03
1.900696593208412583e-02
-4.312719505245116158e-03
-3.334965437644169667e-02
1.282790795850199603e-02
-1.973533023033544054e-02
-5.661340911985276309e-03
-1.904934776877521135e-03
1.408518682375668567e-02
1.188421098081515618e-03
-2.100174013717921034e-02
3.753316095682322773e-03
9.205243080999059996e-03
-1.517832505120014774e-02
2.439078442181511798e-03
5.271981933876286434e-03
-1.070660071070440346e-02
1.047908545083722602e-02
-4.513305308465991039e-03
2.049733650043670391e-02
-1.169128417810661770e-02
-2.125464784174076888e-03
-1.659591906116320015e-02
1.746103131460544425e-02
-1.000573513024710995e-02
-1.232753052422273961e-02
-1.571538288587627161e-02
-5.406767505307442413e-04
-4.255376327938053399e-03
6.179947791244349425e-03
-5.566355414708375540e-05
8.680858550532247891e-03
5.033603634409591909e-06
-3.548105602723011440e-03
7.578401467390650723e-03
-1.424753762520616918e-02
-2.494539867637129288e-03
-8.932299597163429264e-03
-5.397590072646119008e-03
1.580389053697380669e-02
-3.198099942859884172e-03
6.294366887596197953e-03
2.196395038990345272e-02
1.056166335431230410e-02
-3.427929137697700163e-03
-1.893947542309997595e-02
7.385219538065227948e-03
-1.295090600210635143e-02
-1.601131991931565093e-03
2.152801276450004575e-04
8.875932712253111964e-03
-7.381043744455937326e-03
-8.981224634230546011e-03
2.836920219430460501e-03
8.573858424184364890e-03
2.824374009475935383e-03
-2.288194975379350543e-03
5.047368960159324437e-03
1.899543833839199359e-03
1.200797057667100931e-02
-2.014473348717548025e-03
-5.560476665328539184e-04
-1.009130161128939454e-02
-4.655818993271962879e-03
-1.011182721921215048e-02
3.660137454690617995e-04
-7.335380154546720759e-03
-1.654431793726104244e-02
1.091429552347879250e-02
1.512383745721874832e-03
1.877283832766735855e-02
8.924761042469989136e-03
1.222289347529939042e-02
9.969945258401125172e-05
-9.943108232897731463e-03
-9.117695272235448040e-03
1.600733690128073455e-02
-1.010906191691100450e-02
2.233647455666751616e-02
8.722567119743177694e-03
1.623437633428553503e-02
1.490858757433613860e-02
2.096927360820644015e-02
6.016696684396404329e-03
-1.519919118350716164e-03
3.032551584896869303e-03
-1.085184261492315103e-03
-1.566335015306882447e-02
1.818636861665013857e-02
2.165219409123308320e-02
-3.369586551390285362e-03
-1.271708537524210772e-02
6.927794532492714125e-03
-1.410799459997729918e-02
-3.355630601784564959e-04
-2.395094018417633433e-02
2.144317594069418756e-02
-3.272216472685319372e-03
5.534989991120672220e-03
9.499397428357923487e-03
-6.198486490909049101e-03
-4.928237202373579942e-03
5.013011190484044713e-03
5.870305589264521867e-03
-8.048392032482837299e-03
1.360687847357209580e-02
8.317769266559145447e-03
-1.076239124670280364e-02
-3.209214861907483483e-03
-1.780341664039959346e-02
-1.139896179546852351e-02
-1.088399539519763898e-02
2.177602421733723648e-02
-1.253889456175049863e-02
2.399687142611924180e-03
1.975619521768082545e-02
7.974450010582471646e-03
2.851432099991431032e-03
-7.803847495243756635e-03
2.016035560806805210e-02
-2.220462729577150213e-02
-1.464374230063686475e-03
1.966761436464900537e-02
-1.223611074718231051e-03
3.294750552447288806e-03
2.189925452740324949e-02
-8.608859631742227930e-03
3.407125825331768637e-03
9.016308555688350157e-03
-1.417747834995265743e-02
-5.099875800836621217e-03
5.031167190404071433e-03
-4.563664119602050748e-03
-9.337132109124399344e-04
4.769416752767310572e-03
-5.848727092414341550e-03
-1.848910868077820180e-02
6.456132526939203919e-03
8.886850881232250324e-03
8.623406494548119597e-03
3.892510705041943297e-03
-1.077875320276323705e-02
-1.540613761834686360e-02
8.350073618596397587e-03
1.248226090256435855e-03
-5.451218051084636383e-03
4.027707510255612230e-03
-3.775300102752318469e-03
-2.112546570840320367e-02
1.235356608891213272e-02
1.590545735218752352e-02
1.248149387069310938e-02
2.371545864419669601e-03
1.893442046826918773e-02
7.959502329708168997e-03
1.281466514602555215e-03
2.441018927469713190e-02
-1.162281435698697511e-02
-8.482299135810389846e-04
7.227620839917950867e-03
4.302872539409244822e-03
-9.550494333929963192e-05
2.441506185120705108e-02
2.543961550709169638e-03
5.285504094621397420e-03
1.817494841928868690e-02
4.010428399569020141e-03
1.599247943487843576e-02
1.953151326919603734e-02
9.751287385892603438e-03
1.290080629368780488e-03
-1.086282853599418192e-03
3.136729680086295866e-03
1.689246227892983107e-02
2.181970460451646693e-02
4.273132491519750914e-03
-7.958473796477169571e-03
-7.357809134216231756e-03
-1.719457945991600956e-02
-9.564547943517062722e-03
-2.147508554523632623e-02
4.873790228866635085e-03
2.335777254223032201e-02
-6.078424054420567685e-03
1.870855089506501950e-02
2.035325726803694640e-02
2.246576645600528721e-02
2.595543921931655479e-02
6.387518522637976315e-03
4.535488692355977083e-03
1.775628188086586165e-02
-4.425214115841597396e-04
-1.243307270257692446e-03
3.669974318435892564e-03
3.808252835379496298e-04
1.608859219952067307e-02
6.928529744655637611e-03
1.269313698003978960e-02
-5.245524679993165615e-03
2.208144141218650394e-02
1.097390783227126382e-02
6.387979528316480200e-03
7.511233938510135030e-03
2.942485882901193020e-05
5.151242746979966917e-03
2.456734589123413248e-02
2.739384556771661677e-02
2.002498935141492145e-02
1.515570785816944266e-02
-3.886314464698222698e-03
7.444719395526281681e-03
-3.435290246347529747e-04
5.185387336078036563e-03
-4.167927750336990547e-03
1.535845204651618487e-02
5.869065320840508374e-03
5.818653103060025811e-03
2.891932921917339180e-02
2.510494028618488922e-03
1.751069550898769200e-02
-1.039989479409234377e-02
-5.165343035505145890e-03
1.189614858497072686e-02
5.158584772885868933e-03
-7.937131363157776467e-03
-1.502257178762821457e-02
8.359002742653744850e-03
-1.600345255543403691e-03
1.504535586383487500e-02
5.117493845610152081e-03
8.768018860329871832e-04
8.398850977256511197e-03
-5.570295351526317450e-04
9.832557813922232146e-04
1.350561450918584885e-02
2.393973098311214659e-02
-1.306571499026488482e-02
6.299606724486920455e-04
1.378116871484680837e-02
2.140102306580160194e-03
2.760331429828301666e-02
1.660754771452732648e-02
2.520631620232298420e-02
1.646407131616655500e-02
-1.326268914418564761e-03
3.279022010289825775e-03
9.515716218111267347e-03
2.757854264107049980e-02
1.396735929560481010e-02
3.122242426953262401e-02
1.331405860592928606e-02
2.953490277946135834e-02
1.467407735073264323e-02
2.790621859877331218e-02
8.380704320874819008e-05
1.885950267964033727e-03
3.421939785184518329e-02
1.184177512771401874e-02
1.664810100772077042e-02
-7.113424229446382169e-03
1.482425366378935933e-02
8.561358387831348449e-03
7.233251168757005335e-03
3.315657018546717266e-02
7.195598069185861131e-03
5.393513151210309851e-03
1.598853828512020528e-02
6.941338178818043728e-03
1.152251857323375282e-02
2.008611580375087302e-02
-3.992489733777423479e-03
1.388878704960861028e-02
-2.860517870186736391e-03
3.478326578455745444e-02
1.529485819677964525e-03
1.415614714405483837e-02
-6.976931311815476669e-03
1.080513070899786002e-03
-6.386229094260091263e-03
3.512841719137495267e-03
2.247254819776428603e-02
-3.400212780888771380e-02
1.222198137258055997e-02
2.554655536872581841e-03
2.311147950673744789e-02
1.789553936644515050e-02
1.033003619921078406e-02
1.839997990948066472e-02
1.063432126994151225e-02
1.390655476981790192e-02
1.934297654550851814e-02
-1.966190152387148945e-04
1.941217867190450294e-02
3.887363959543281219e-03
8.595711211086428521e-03
2.417804873311478475e-02
-1.695509485166937086e-02
-1.802733889275272283e-02
7.978936099680325467e-03
1.683382139473768233e-02
-1.735039799854780351e-03
1.067223592839111786e-02
2.611257268549522104e-03
1.220286764092234043e-02
8.331782618182893146e-03
2.225130619998873238e-02
5.035491316083461066e-03
1.152602208710707538e-03
6.713739938598290054e-03
8.063178517282896043e-03
7.092293305883649521e-03
1.711037450455468040e-02
-4.106532785657858627e-03
1.210646585118835619e-02
1.384650746107678014e-02
3.362755606572782885e-02
3.363025332011616853e-02
2.309339784369045245e-02
1.171225772060872743e-02
1.756732192373433935e-02
3.618309305446767987e-02
1.896764032026485025e-02
1.624183784224150079e-02
1.795224358125802402e-02
1.581858001378547152e-02
2.104475768633630450e-02
3.583200087952130575e-02
1.188121077676622915e-02
2.887821749350527600e-02
-8.479615854420297560e-04
-2.862204227503863541e-03
1.299596682884923693e-02
1.514845324478144434e-02
2.625072935933088492e-02
8.340274583211973458e-03
1.808137829096249233e-02
2.630840045708340152e-02
1.229361134461806268e-03
1.542382669889296939e-02
4.175229922957599156e-04
6.626980578636349102e-03
1.424428377679681605e-02
1.592489402745869698e-02
8.900616999702744281e-03
1.768231340557284079e-03
2.237439347220162265e-03
2.036014608792793834e-02
1.356128281884251205e-02
2.431306276042469877e-02
7.188735747039419824e-03
3.595857283169179991e-04
7.630523390219906901e-03
-8.815762641774756159e-03
1.748945584528887112e-02
1.847206433078953103e-02
2.648149814406074859e-02
1.738363013079170447e-02
3.062296064388218136e-02
2.144982445726889217e-02
1.035928794675329903e-02
1.686949469807354218e-02
1.201075426295265813e-02
2.298313797021658833e-02
3.836458683231013054e-03
1.110339863895618874e-02
9.766868666330884297e-03
-2.280664571863220795e-05
3.429808762385654075e-03
-2.450168056090896301e-02
7.627782115764524321e-03
1.997936059383545460e-03
-8.775566324773009103e-03
-1.068837085584016695e-02
8.044961199177320249e-03
6.039529133774435184e-03
2.525857015280769807e-02
1.535718768637034728e-02
3.100939823051901845e-03
2.791073519116042678e-02
1.773828556739386660e-03
2.207645798523753811e-02
3.671912061618138375e-03
3.233554892394023550e-02
2.580085891478805724e-02
1.019643300841071090e-02
3.432416129660009751e-02
2.412290897817937971e-02
2.433130836860552398e-02
1.669471319082518196e-02
1.596729566895063734e-02
-1.721984919650294474e-02
1.806529016375424748e-02
8.469620314302480496e-03
2.743123297569209293e-02
2.906680220070202020e-02
-1.586227876552215310e-03
2.488465146537917685e-02
3.103474291989590655e-02
3.476701326482183746e-02
3.294040197091394756e-02
2.348053605059999965e-02
6.996286978365690544e-03
2.897456914836712971e-02
-9.431048829658004659e-03
1.279987368745774505e-02
1.403630191269768235e-02
2.282756077721608684e-02
7.690631712717822116e-03
7.086251249600610154e-03
8.219879920408582064e-03
2.589277054012899953e-02
2.210594291026850636e-02
2.158725145417071320e-02
2.551592021645390784e-02
2.167998519313726891e-02
1.861228024189189034e-02
1.210218210405714957e-02
8.813954598456703177e-03
2.387942012646944792e-03
1.239873721100083655e-02
1.358934088150088801e-02
2.184654498400431105e-02
2.017510098153501782e-02
2.079714267285815571e-02
3.183653062295353168e-03
2.283503817107574579e-02
2.471050308308156071e-02
1.344932637620030111e-02
2.107690878295857828e-02
7.076118788581308057e-03
2.146435547110142616e-02
1.377602173592985986e-02
2.348656560181079656e-02
2.888734751007933366e-02
2.899474856165062953e-02
1.221954396277970777e-02
2.163470151448089115e-02
4.177438398413665238e-03
1.553971927360995979e-02
3.060631469385867443e-02
1.468522707496848836e-02
5.771108579759688662e-03
1.595787153347219545e-02
2.227175617975969690e-02
2.507106505384306544e-02
6.853261221471253044e-03
1.402077976530811260e-02
2.897317249609577400e-02
2.528712029572877801e-02
2.455974602800297182e-02
1.687273960958108124e-02
1.655226670401967887e-02
2.020697972604258014e-02
2.138239768153462825e-02
1.865457652272875522e-02
6.898821329759933195e-03
2.086948069051834664e-02
2.379234258499042867e-02
2.280083167322985438e-02
1.443021031863844263e-02
1.680700708777112598e-02
2.095604579699585426e-02
-5.563360030793921933e-03
5.167389803602244480e-02
6.158872493449110697e-03
1.506760926185694502e-02
1.106721206024241164e-02
3.435710158805679350e-03
2.784619589531786218e-02
7.669782698988823408e-03
2.591268735354682051e-02
3.252570270078031234e-02
2.618902597296019971e-02
1.435682421315582526e-02
3.171588812979049543e-02
3.129380818191027785e-02
2.081395493650408518e-02
2.466051745159674943e-02
4.183648819619187331e-02
1.442465640888696346e-02
4.126008878997011048e-02
7.242316663994327781e-03
1.271092156893397981e-02
2.194859936833822717e-02
1.704456121733307836e-02
3.470278150738181216e-02
9.574019545060045294e-03
4.054813260736962049e-02
1.184658211011442586e-02
2.918073800136830598e-02
1.657272933510205506e-02
1.513411909009250433e-02
1.935782878579500599e-02
3.182945917616618325e-02
3.710006287094815003e-02
2.258168443096562894e-02
1.010403733495170674e-02
1.864418654821715926e-02
3.446777318806382856e-02
1.209021617086779646e-02
2.847570188668728519e-02
1.518880912570456237e-02
1.031990286315453975e-02
1.971757733621989916e-02
9.810156195582770897e-04
2.880255050677521522e-02
1.655964939671964245e-02
1.253034184885559732e-02
1.921989852359893766e-02
1.642448947248653299e-02
1.550026619090566493e-02
3.620769242124885490e-02
3.474564741335810225e-02
3.591040597905327536e-02
1.145320374083268894e-02
2.207492892525096673e-02
2.824854269082383018e-02
1.798914160979242852e-02
3.355211721741103298e-02
1.650186408669235619e-02
2.570698215140652249e-02
4.710892424040602489e-03
1.132205563381537619e-02
4.625315956779514626e-02
3.968319369470299507e-02
6.468253415010749921e-04
2.646126761604024324e-02
3.676862883002914029e-02
2.255165962791650866e-02
3.887440406892331279e-02
1.568246242829967121e-02
2.335504737309793827e-02
3.244774965616396140e-02
1.065105832598172222e-02
6.246568745499893674e-03
1.750331594854806841e-02
-1.095487550945631154e-03
1.499719368361920879e-03
9.485774207515918280e-03
3.025181281295133071e-02
5.686889091099943221e-03
9.307467429713452145e-03
1.334857843294083579e-02
1.969345675649579810e-02
3.393090679052492009e-02
1.821949028949843702e-02
9.144819671297575031e-03
4.221693906413841180e-02
2.002170987386001078e-02
3.127544522302842800e-02
3.679648282205460336e-02
2.201641178510329797e-02
2.536333183679923692e-02
3.388535980822058452e-02
7.783689040147777349e-06
2.646551264590116248e-02
1.505073068724576725e-02
2.012371131301200419e-02
1.964037970085163315e-02
2.368395631073185251e-02
2.854261691442189219e-02
1.345622943698598570e-02
2.337624960818889333e-02
1.952184184078654267e-02
8.566641641627945059e-03
2.494102772507825541e-02
4.027161674316932088e-02
1.758004712208507958e-02
1.546738918467577793e-02
5.132383439212614973e-03
1.860640585721493739e-02
3.698882057970440812e-02
3.187267387719585482e-02
2.915417912297551400e-02
3.120332269347329476e-02
3.572300072429340778e-02
2.915400295548850607e-02
4.151838368737850726e-02
2.520002542682886135e-02
1.790362382421755924e-02
2.550278623714984094e-02
2.842091465143686130e-02
2.718599222980938590e-02
2.102866930850311872e-02
1.807991079015980329e-02
2.479593583998430245e-02
3.285541621913039972e-02
2.911893563077397329e-02
1.431452357929610328e-02
3.963811846566198116e-02
3.572794239061664184e-02
3.258928680248837639e-02
2.477498392851278791e-02
1.521470571017040016e-02
2.833496817934341716e-02
4.346008226512648731e-02
2.868580017552943562e-02
3.122912111241151617e-02
2.563433584763960549e-02
2.024602086008819163e-02
4.332323129267832973e-02
2.126128488935570202e-02
3.253025975015291262e-03
2.304611888302121343e-03
3.068226002025595603e-02
1.643046277817087827e-02
2.333478136900090510e-02
2.474969760299439159e-02
3.342609279024805202e-02
3.050846512306644095e-02
3.747913338401454020e-02
1.598537787244375119e-02
3.502188152589232745e-02
2.422763231028721848e-02
3.531075308175069677e-02
2.131934417113166488e-02
3.736817219353563702e-02
3.020564772082124858e-02
2.540859166886826753e-02
2.448626886064889444e-02
4.870819809043996917e-02
1.982193497968021828e-02
2.625104179605384364e-02
1.718994903343016786e-02
1.133281350807834043e-02
5.606686167651584937e-03
1.928847287110497383e-02
2.625434191167412556e-02
2.439368549334054379e-02
4.901888155533649406e-03
2.166196800712898163e-02
1.461811031258836505e-02
4.366108832643459531e-02
5.726546862094542001e-02
2.424849020771705638e-02
2.040134479279501895e-02
4.496041239946874102e-02
3.680551325453640388e-02
1.783755464348577707e-02
4.572373559746181065e-02
1.368923939658066476e-02
1.502137438243621691e-02
1.674215147340027063e-02
3.784763893272463653e-02
2.371339798578991215e-02
2.545884003871443785e-02
4.603657629765534748e-02
2.604456382822628591e-02
1.860503450962135846e-02
1.628733093786085412e-02
3.934666478940086060e-02
2.672672641239677571e-02
2.149965934476085611e-02
3.975029225802031996e-02
2.195407905062591453e-02
5.153336761396316856e-02
4.613203082656727738e-02
2.747635544481320455e-02
-3.115807599830698951e-03
2.449509004827785802e-02
3.103632350464714112e-02
3.959583800472450676e-02
1.566689577464953215e-02
3.246383696989631196e-02
4.646837998196146069e-02
2.487740215598924914e-02
2.431873963210054446e-03
2.482132447063280234e-02
1.893832566536616038e-02
3.163990479540104706e-02
2.626165759187901183e-02
1.679697301568369022e-02
3.261840337558738478e-02
4.312028681639595157e-02
6.282861814313870502e-03
3.020829046245183253e-02
3.179564878167546321e-02
3.246486570710160890e-02
3.045841351654487994e-02
4.480345625668993859e-02
3.766043522366877699e-02
1.711835596823264860e-02
3.009011846416211750e-02
4.911935879907765312e-02
3.489352633209946708e-02
2.516918096054744300e-02
3.377544684462976260e-02
2.034396699459666003e-02
2.997510472335485759e-02
3.369498318694945371e-02
3.836906530484747446e-02
1.083793134525121507e-02
2.359146535456592420e-02
2.598727226366779816e-02
3.834680432736706224e-02
4.297090818879359397e-02
1.553877809949306792e-02
9.381589270719609130e-03
3.004607278665498080e-02
2.852970226557441022e-02
3.911890638383273659e-03
1.252991559702211835e-02
4.804333224144276097e-03
1.346486793587791005e-02
3.839438575170252971e-02
3.081816104544547047e-02
3.350419398649245872e-02
3.126299421227535930e-02
3.112584779908218052e-02
2.661687937857162845e-02
3.168712839307549073e-02
2.305908018626764977e-02
2.597696490655461432e-02
5.138112068706185420e-02
3.560085588909753240e-02
2.128507926082136639e-02
4.577794335061578790e-02
1.983334823751059517e-02
2.842974880512242827e-02
2.569880107824687454e-02
3.724655901427598170e-02
3.489322776005714111e-02
5.233461224304110371e-02
3.143549165279436314e-02
2.173661608555153835e-02
3.574752790147654735e-02
2.040147289904793021e-02
-3.655841308369258899e-04
3.308791874536043398e-02
2.706822742275676388e-02
2.570982519021600479e-02
3.789160587799936253e-02
3.011591200670749383e-02
2.343055497612389626e-02
2.627840545741894768e-02
4.245891306818545818e-02
2.225737857673404027e-02
3.201358637704364296e-02
2.572595478918447698e-02
1.664531530255950256e-02
2.711361349827665773e-02
1.404902209054711970e-02
3.689382053447590876e-02
4.017041960451032262e-02
2.225499173666936267e-02
4.138193196347756536e-02
-2.977771846241110756e-04
2.841418355226107972e-02
2.977598641407150359e-02
3.258462274907690526e-02
4.350132449201893348e-02
1.898920060942230550e-02
3.078712116938248089e-02
3.558615927333622087e-02
4.474325311645670211e-02
3.459950822195020925e-02
5.335147797866032771e-02
6.821921398363631900e-03
3.099844728191592999e-02
4.225327746008120111e-02
1.458663646534429960e-02
3.797748881670787169e-02
3.768515789381948755e-02
7.911003101513817970e-03
9.351860429666451757e-03
2.844277565794423382e-02
3.015493695439366503e-02
3.967922067090606103e-02
3.876886252656071979e-02
2.485486004488924108e-02
4.146508600256460647e-02
3.093299026360562393e-02
5.319503065293396116e-02
3.466449864071966674e-02
4.294567173424687807e-03
4.276296867251007383e-02
3.156702921110370735e-02
2.529114013384966761e-02
1.933980107923016084e-02
3.757868886971833799e-02
4.192428989612444201e-02
3.146193112978569462e-02
2.303878600236426016e-02
4.804416371824984933e-02
3.919573866026102027e-02
1.854617873385450491e-02
4.592423393076584121e-02
3.221725149897108897e-02
2.624872648766549826e-02
3.178053428884940884e-02
1.474392086704716040e-02
3.525607291586799197e-02
2.861830190538642779e-02
3.580684786327466285e-02
3.209771521156959406e-02
4.521360409271495129e-02
4.814027264555852809e-02
3.920910373978340330e-02
4.136353979908926476e-02
6.574289112248307698e-02
3.861342834441228861e-02
3.668517461178742028e-02
3.484223007742587308e-02
3.866134489239147348e-02
2.418573326840312704e-02
4.037266063858209464e-02
3.846518815392298979e-02
2.619322456145844677e-02
5.533077988465338187e-02
6.254858883577890660e-02
3.812257928926754413e-02
4.326397189866087317e-02
1.675598628056361450e-02
3.022161102593683146e-02
5.005004931162414239e-02
3.957092705229504209e-02
5.035626404319175353e-02
4.768630393274692764e-02
2.461296697443368306e-02
3.177531734431356114e-02
3.695800968343154053e-02
2.652922279298602221e-02
4.688690448298755281e-02
1.842800882791797296e-02
3.335054548111583694e-02
3.102538249647009486e-02
8.788201724976445889e-03
3.990367811954109029e-02
3.230941635286990049e-02
3.793378022547645723e-02
1.022236470335254922e-02
4.946261988705665663e-02
3.596830695550930906e-02
3.570153594494696048e-02
3.164121763288330752e-02
4.129068361898895201e-02
2.225110467971120817e-02
4.769587481109778537e-02
4.600826809352212554e-02
4.043338926578823878e-02
4.453154560382126259e-02
2.021761426598932265e-02
1.814122024212030948e-02
3.297123244095326311e-02
3.377534519196431773e-02
3.809382483808192166e-02
3.873038891133069594e-02
3.887272712035999556e-02
2.850745758749119452e-02
3.959424650935637613e-02
1.178679950273969421e-02
2.372764195947812266e-02
4.856290878220369950e-02
2.143504281816455484e-02
2.547425924780988282e-02
5.392345603753287420e-02
3.703262889986964901e-02
4.168508397167151880e-02
4.061619339210378876e-02
3.900030561509365556e-02
4.490392646172819413e-02
1.603431729465734992e-02
4.795430207113667020e-02
4.126672337947408231e-02
4.758565070140158282e-02
2.298347782496579228e-02
5.256455789756624142e-02
1.282900689409760195e-02
2.986288251641543157e-02
3.551605049307826611e-02
1.462720778080100342e-02
3.191924019294431480e-02
4.387257448565635987e-02
6.655354271176877612e-02
4.613291456672147239e-02
2.664649773038080260e-02
4.259962576157148850e-02
5.070556273914066103e-02
1.779108410353549136e-02
3.468238909527281144e-02
4.113610331341045756e-02
2.077433166011862994e-02
4.544258812095542527e-02
4.020393517217697721e-02
5.614223551235662801e-02
4.939428567109430124e-02
3.843321210086539375e-02
2.659296043038463647e-02
4.048467386493671827e-02
3.951153059585597871e-02
3.997428255946319092e-02
4.129431772492947461e-02
5.095447896540857002e-02
1.436721313249669438e-02
4.893616476632110801e-02
4.697226093121401047e-02
3.819547916231812168e-02
6.030201459922266555e-02
2.909132606738983745e-02
1.866851844510217240e-02
3.526169675147200477e-02
3.578187317564048009e-02
5.201720316524027776e-02
4.867435979488517889e-02
1.799795052865385547e-02
4.151147827720820527e-02
4.142994620582036991e-02
3.998215790311428208e-02
4.276635851082650347e-02
2.548901930590515355e-02
5.636193699092095777e-02
4.594214962090068660e-02
2.905612495671725318e-02
4.452968616945643388e-02
2.332689917097998528e-02
4.224344928208323413e-02
3.178450787988993526e-02
3.065680988429412071e-02
3.425222380255547872e-02
2.872982065842660457e-02
2.040379876735737286e-02
5.912706276063799116e-02
3.391801657686437099e-02
5.082936253467318366e-02
3.083058737502808108e-02
4.599898286642189332e-02
3.983412205987044152e-02
6.473260450382981035e-02
3.267321263860469005e-02
5.120955074321609235e-02
2.756128346669309281e-02
2.943697214267322615e-02
3.910766654461762110e-02
2.929456418498072034e-02
4.285121518049060663e-02
3.941974496463285238e-02
2.704664639456135639e-02
3.341666270628385754e-02
5.831631306904956624e-02
4.498460549833862426e-02
4.529352187487619558e-02
4.894761516876493246e-02
3.155505920175110529e-02
4.990464836005352456e-02
3.053666165997187890e-02
3.024993016288918257e-02
5.498443385421970808e-02
9.863532178844999082e-03
1.269842604630321871e-02
4.189980122454342593e-02
3.753811876576249734e-02
2.701004238317866735e-02
3.892445286736616328e-02
2.080164252806863956e-02
4.765169027036605942e-02
5.162108384853174303e-02
4.457978182853897936e-02
3.906379027813133842e-02
3.525334846255681609e-02
3.836859426382704247e-02
4.049811519599792742e-02
5.583379032724516272e-02
4.721064678638232925e-02
4.101540173625478625e-02
3.887586184972814662e-02
2.302958691261944996e-02
3.495704596488864724e-02
4.179614969390713086e-02
4.238878815393706118e-02
4.934337008145149583e-02
4.567320030615801274e-02
3.558978259366307739e-02
4.951040946940640786e-02
2.373974402196488837e-02
3.201301184628396745e-02
3.782715217731871804e-02
4.495683084734278245e-02
4.553858939075708379e-02
5.323315600406990783e-02
3.110777339979588219e-02
3.038606854247451194e-02
4.105532690472709495e-02
3.826417257485913853e-02
5.541092844924074001e-02
3.737400921674006310e-02
3.289863171860565871e-02
4.972934679189329465e-02
3.686097266052682647e-02
2.574157111884723195e-02
2.852678662548081140e-02
3.380448078716402627e-02
2.877418344523466343e-02
4.064924761824110361e-02
4.906679024810921969e-02
1.984298612538470258e-02
4.167300790217128015e-02
4.990310095260747092e-02
3.197676454112981237e-02
6.308697991406975875e-03
7.285565828095438845e-02
5.698397994693493729e-02
4.018575291667744742e-02
2.737301371350701201e-02
3.015958012065334676e-02
1.641675996467325052e-02
3.930323982289091883e-02
5.084521908548477603e-02
3.910262758454872978e-02
4.877743164395198505e-02
3.379029623584377945e-02
4.461848285186931218e-02
4.102645597576522890e-02
3.492526485302066552e-02
5.306633073975874915e-02
5.935423560722316583e-02
3.938808573024885074e-02
3.079711771579724672e-02
3.765003077715908114e-02
6.249801671098441369e-02
2.008092036990076837e-02
4.830955163241881789e-02
3.567711915991784999e-02
3.624620462356480111e-02
2.717667801606905853e-02
5.774782039257986277e-02
5.377177461363745470e-02
5.247730445328067928e-02
3.106311885020557675e-02
4.366894911280345959e-02
5.552659901986238544e-02
2.865859858404690846e-02
5.024400958327211730e-02
4.590227453629749932e-02
4.589896089700370996e-02
4.371675765287005161e-02
5.056196661750757271e-02
5.004461038001098427e-02
6.767474741751677847e-02
4.175804469169327321e-02
3.996381782140807915e-02
5.184424325069143108e-02
4.658332502591058799e-02
5.602126759511824594e-02
6.333353139113237495e-02
4.789587092813765018e-02
3.520184377207218746e-02
3.621821923960492906e-02
4.694288653853102844e-02
5.649233203891502325e-02
3.380052809571944261e-02
4.147281839225791522e-02
3.175106993888819618e-02
4.365654778047653450e-02
3.973795942535908454e-02
4.259313985288731841e-02
4.911010332009636825e-02
5.356363713580539199e-02
4.914490078698893066e-02
3.472696133953462327e-02
4.523962650219719855e-02
4.658150483626952165e-02
3.523909326609069720e-02
2.730825437023626581e-02
4.038749093871542295e-02
5.139285512745472850e-02
4.970083788299445304e-02
4.992342418449209618e-02
3.512848573949975406e-02
4.473682532394630817e-02
4.648627860618992358e-02
5.680905760852973663e-02
2.504417571792334068e-02
4.437137117810201203e-02
3.209314601802411293e-02
3.785213709504015034e-02
3.911983344955791142e-02
4.865672394732686867e-02
3.789058533243909455e-02
4.457001943986311360e-02
4.410063343942136754e-02
5.624155159191210340e-02
4.054863410470372492e-02
3.040376680133917084e-02
2.995124311653369828e-02
5.202724033942275617e-02
2.034235123624357142e-02
5.040906014947326569e-02
6.414346511767232695e-02
3.004934271832158943e-02
6.714627381573237686e-02
3.239788236749899242e-02
4.062813062130820468e-02
4.012240239095382632e-02
3.534046025351680886e-02
5.564816000900554838e-02
4.132742823993163644e-02
2.844727749529492311e-02
3.559492663662897072e-02
4.744174742202447725e-02
3.086510427585054811e-02
5.105930659604596827e-02
6.703928732747577168e-02
5.195278727961030740e-02
3.898350493936717648e-02
4.330294491761745024e-02
3.343699438757295056e-02
6.040350184077239448e-02
2.759986465447130874e-02
5.805925179062969982e-02
4.250851534978832003e-02
5.827175237986706446e-02
3.230551226053201413e-02
4.422485804679264498e-02
4.610098363172811242e-02
4.821229086957778964e-02
3.803843815923330790e-02
3.876849941425346280e-02
5.577652296473763899e-02
3.635804805666341399e-02
3.150070203888845344e-02
4.955738062353168272e-02
5.439978342469111577e-02
6.384206759124030905e-02
2.709466472423114475e-02
3.349528745079973641e-02
2.626965394533765236e-02
4.443614982458762852e-02
6.419227227842978778e-02
4.502787780429719222e-02
4.167666968089389634e-02
3.343567295305419074e-02
4.853187687281007578e-02
4.984439815508785732e-02
6.081799214253381242e-02
5.285060706857160062e-02
2.413589158209528823e-02
3.739502678346914855e-02
5.878305991694518506e-02
4.322001570304169482e-02
4.272315209950481446e-02
5.302555253806977287e-02
4.080584296429010799e-02
6.006572064356338614e-02
5.137627650504908439e-02
1.907611299078434963e-02
5.098442759068873287e-02
5.395931286756402989e-02
4.934273794795331070e-02
4.545803672665921918e-02
4.568261113857562117e-02
4.070927731312845577e-02
5.980262795008964294e-02
4.562452405367337788e-02
5.293147156022420113e-02
4.867907481973988981e-02
3.779663330491204315e-02
5.045323151190182764e-02
4.467483055613514359e-02
4.643512368122944267e-02
4.348014322741296928e-02
6.628367637805493429e-02
6.805996964655355863e-02
4.522026367258499824e-02
4.722725067437431173e-02
5.453470276126036465e-02
3.794959184186445789e-02
6.634262100602444923e-02
2.179995267831176531e-02
3.799644918625946777e-02
3.800391140948403135e-02
6.477758118611534610e-02
3.551752994880939818e-02
5.539891162660998125e-02
6.702209421314858639e-02
3.851608804833711597e-02
3.889445342292769531e-02
4.947452694281735674e-02
4.833865166295767124e-02
4.027469950598232956e-02
4.622190093434686703e-02
5.115988572695195913e-02
4.083981715682481750e-02
4.419249264078422418e-02
6.037289189744839135e-02
6.417007850051276163e-02
5.646187136518822369e-02
3.098923636950902047e-02
1.632645683398148764e-02
3.076642594952394560e-02
3.911380086645296905e-02
5.338309134510155901e-02
4.010627035001017998e-02
4.877342675154109491e-02
4.304700222401992848e-02
5.043091194110174702e-02
4.643251670068944403e-02
7.176695530497244346e-02
6.574498276968032684e-02
4.306246977728275110e-02
3.916133719554720782e-02
5.403768072240409948e-02
7.230645450219175263e-02
7.236806802813847139e-02
5.563945377096365941e-02
3.982594218352011883e-02
6.266288000066137787e-02
5.523839553953115156e-02
4.372453807072736870e-02
3.887641111100612057e-02
5.773069250359788573e-02
3.995910985302031371e-02
4.592011619156392832e-02
4.011086515043363332e-02
4.480168154082712906e-02
5.612656129724814813e-02
6.497977180723443769e-02
5.193216474813924788e-02
4.735120297844790105e-02
5.957804077356668865e-02
4.105170040841658180e-02
5.770784264082279985e-02
3.923061613309339335e-02
3.603314254809800860e-02
5.144740195247913400e-02
5.557949911222418576e-02
6.375341854122459906e-02
5.068602223572091225e-02
5.991753751931928884e-02
3.478762586581272964e-02
6.834946304520005123e-02
5.463632927954610585e-02
4.857800148532914752e-02
6.054575897465011569e-02
3.019890138899840315e-02
3.775673775092820011e-02
4.408141744807132778e-02
5.388559733763104848e-02
4.141671883544092991e-02
4.917937070635101937e-02
4.674122906173664577e-02
7.483554142989554125e-02
5.764626585454939167e-02
5.835800246745802278e-02
5.981875272318466774e-02
4.002082898772511832e-02
3.999802489556653073e-02
5.701041769014478233e-02
6.642952734192922315e-02
6.152616433757515657e-02
4.578428355296794428e-02
5.538527475428733915e-02
5.586318021051448618e-02
4.352968827367003496e-02
4.240856260753587959e-02
5.249417691841175293e-02
5.575463308590804939e-02
5.703275625124543807e-02
5.893116210802262778e-02
6.463659785549710768e-02
3.997505754500287750e-02
6.083327740515619142e-02
4.823371077012654495e-02
4.834687420411891423e-02
3.842393396372777159e-02
5.252954718483784924e-02
6.556210020569391839e-02
3.433236407348896208e-02
5.939662997641773773e-02
7.131933230342826779e-02
5.537579088603847288e-02
5.038159917026339280e-02
4.862215593807692193e-02
3.503578949937878606e-02
4.215377782382591365e-02
6.448603457517382287e-02
3.315849747582583912e-02
7.756705223645293801e-02
4.899510182900724403e-02
6.046783147626258459e-02
6.042952313775966366e-02
6.764822329068859164e-02
5.887738374222221960e-02
8.200594440342282021e-02
4.888419411608115051e-02
7.630238247389081740e-02
4.849866072851866799e-02
5.949519575591578902e-02
5.966615896909958916e-02
4.632906467768413417e-02
4.557061887599356265e-02
3.454636156264091762e-02
4.650600876012367380e-02
6.698142728118269829e-02
4.464572890297980462e-02
4.398246833644955944e-02
3.385621123694215751e-02
5.730618354789882019e-02
5.981966690904358397e-02
4.459367222127062769e-02
5.360894850035623216e-02
5.183878007768384644e-02
4.415538338428688647e-02
6.602081731534063802e-02
6.999195059006163566e-02
4.891619376856111423e-02
5.733598427307441681e-02
4.288354323918867200e-02
5.212075113331762766e-02
5.383949028393342912e-02
4.604118910135734932e-02
4.944188884378404591e-02
5.693576698275196191e-02
7.254935894966396681e-02
5.654506805378078926e-02
6.818222918511968045e-02
5.452835268513939182e-02
3.268096689783991232e-02
6.024393098030796784e-02
5.857207757474652832e-02
5.688268453582148720e-02
6.051020487113863144e-02
4.921064085827603352e-02
6.397931587797887898e-02
5.249363760797312595e-02
5.471846267292454491e-02
6.873449994359276394e-02
4.074513486461462525e-02
5.552106558965647087e-02
3.527452257517673523e-02
4.851933091727149427e-02
5.074185166146292364e-02
2.610754749304997763e-02
4.322370262689431697e-02
4.438000105802719641e-02
6.002987550072294565e-02
4.878472208943365751e-02
4.683083171171931874e-02
5.131842156778190084e-02
5.367752374869733112e-02
5.709914003958387052e-02
6.872257112214902319e-02
6.965438935944832932e-02
4.260507844778348152e-02
6.577274470035755771e-02
3.591565037617203832e-02
4.241404523722562547e-02
5.333318916764477613e-02
6.174678606303252160e-02
5.846509724382362161e-02
5.259533951235058347e-02
4.970315724395858031e-02
6.321334523253543947e-02
6.024347443567015792e-02
5.380726806769890735e-02
4.789943001465304939e-02
4.565554523591870001e-02
5.600866794445211183e-02
5.237983524864177343e-02
7.426555576157267691e-02
5.430383831777166326e-02
5.364093467340845522e-02
3.417341030242855571e-02
7.223571579016992150e-02
6.691072347606900894e-02
5.090961902277241213e-02
3.448151588332414030e-02
5.015461153102057645e-02
4.980350295973161312e-02
6.796991272777211379e-02
5.974223251373969590e-02
5.691062364256459227e-02
7.641880396865720348e-02
6.303037089443913610e-02
7.774388001352572353e-02
5.566991978786080264e-02
6.002913436163007099e-02
4.756122496540926559e-02
5.491860578688653738e-02
4.907916206203477572e-02
6.680651495180511823e-02
6.027292951043634189e-02
4.181175948060665559e-02
3.264055827514136116e-02
4.726470633935006549e-02
7.834831821394797058e-02
7.179725167976216960e-02
5.458829194898778131e-02
6.000623362620949308e-02
6.595947216167818983e-02
5.283561080885258721e-02
4.357175715998633236e-02
5.822671071879897270e-02
4.814012587395555265e-02
6.323126541227476471e-02
6.842355635181662787e-02
7.078021506540244090e-02
8.246527816152759982e-02
4.980330373817154488e-02
6.494668594653826843e-02
5.728928317994878838e-02
5.720584472495095912e-02
5.720135195753123930e-02
6.090871321098494107e-02
5.334763082945059853e-02
4.818105423167426404e-02
3.307971332110051094e-02
6.560075170355619822e-02
5.310150274405783799e-02
5.236823498370708763e-02
4.013114463333579407e-02
6.313352446017844732e-02
5.754273136619051515e-02
7.812044941021040190e-02
5.256081224452509304e-02
6.328861760836550221e-02
6.018771085039573143e-02
5.373329670419648568e-02
4.914475979997025984e-02
5.739087081995591921e-02
4.729755444088665911e-02
6.625455832508060638e-02
6.144208664166937728e-02
5.616548237451581688e-02
5.200760487755184958e-02
5.848837848139325224e-02
6.072077836145911567e-02
4.547090133501949238e-02
6.620737198277451552e-02
6.994877242260087724e-02
8.455205129165445366e-02
7.225380139248797906e-02
5.918666137281904105e-02
7.270117601705916588e-02
4.984954113154707600e-02
6.051797541735130792e-02
5.204389655402795467e-02
6.267818303905436927e-02
4.140721976535935434e-02
5.914537256054659686e-02
3.913648509461603586e-02
6.288095887915476356e-02
6.751883112976586609e-02
5.441023515060302435e-02
6.353961779271938282e-02
5.555650628385328665e-02
4.632441397289598778e-02
5.918306534023698440e-02
6.427241792263310716e-02
7.835549734972792335e-02
6.019176101344513030e-02
8.399450545965951587e-02
6.059176877237525821e-02
5.075385177580341717e-02
6.856278737978224735e-02
3.272082131428442897e-02
5.653448687111094217e-02
6.795777110021403167e-02
5.123768168711043125e-02
6.428270418915969786e-02
6.895540524896462409e-02
6.708704662832692955e-02
6.590057258083546754e-02
5.357007159764741455e-02
4.578135639369770860e-02
7.266295464817663918e-02
5.196953815402274163e-02
6.049803313551705558e-02
6.109976227735335053e-02
7.478157302542015605e-02
6.277214857984546315e-02
8.398013199498530201e-02
7.490906192889740245e-02
1.841015936875211104e-02
5.433194219867629876e-02
5.751805057787293118e-02
6.126988542199134080e-02
6.310844291660863692e-02
4.935081725738911518e-02
6.256884200550454078e-02
5.825271235202880704e-02
7.147337350679766610e-02
7.638168543812740019e-02
3.068840692345446708e-02
4.541447068008867827e-02
6.969162505775136629e-02
5.922814430316523243e-02
6.008614161979424634e-02
5.147898607816620703e-02
7.177189666067611273e-02
5.490489448995300448e-02
5.113911439901235034e-02
6.369889002096408570e-02
5.217261462278886819e-02
6.258014594425828636e-02
8.490184088085019065e-02
6.754382335596845199e-02
6.660123260998214445e-02
5.540652582628886186e-02
6.122898856344458768e-02
4.323296274445869586e-02
5.837557481313550289e-02
5.943439468066138986e-02
5.223582356626370327e-02
6.090244621589852719e-02
6.325521328799085796e-02
5.699836953228726300e-02
6.166163783073196764e-02
4.387296026900891488e-02
5.255588071669383549e-02
4.282403447659137441e-02
5.937319686308058231e-02
5.488724591570259825e-02
6.680645896501766212e-02
6.709052709791332725e-02
8.465502021306775537e-02
5.067610152402658025e-02
5.560268644065451127e-02
6.743499754322544726e-02
6.926099691051676444e-02
6.215378295459254854e-02
4.040089994029079368e-02
6.149964962340005725e-02
6.749367388430263515e-02
5.670630388412217782e-02
6.788680275647013262e-02
6.150451099652817083e-02
7.672429413381236241e-02
7.152697665780965997e-02
8.268146112727758901e-02
5.407276318551632044e-02
5.906079580510815996e-02
5.862152264337686103e-02
6.098400474015529260e-02
7.241913176423382670e-02
6.965505831640891876e-02
5.081069439611074490e-02
7.243992621440328850e-02
5.054210147302808098e-02
5.106206626710732555e-02
7.011627664385552960e-02
5.872126312694397887e-02
4.127284786854312076e-02
5.494926730718580066e-02
8.895967823844069811e-02
6.746709311519551167e-02
5.608016775154930911e-02
5.552953842922640770e-02
5.943965136198985089e-02
5.353662041645788211e-02
5.730513576144296434e-02
8.530900899100063439e-02
6.684397090055972657e-02
7.307756500371995201e-02
6.268809746531892046e-02
6.803613416832615668e-02
5.436491956207071402e-02
5.246354383495513418e-02
7.256813137346182496e-02
6.870172796085180500e-02
6.449707776758942246e-02
6.281494189005784601e-02
7.471490188229458485e-02
4.509550487858259710e-02
7.567150448531093088e-02
5.102540213256398505e-02
8.624070757414439847e-02
5.805837382389669732e-02
6.955444630155793728e-02
6.742581500667740868e-02
6.142231901581851616e-02
6.233561706229485966e-02
7.425374542188800664e-02
6.561987437960564717e-02
7.103704237422057977e-02
4.594397188180358166e-02
6.888559819547904195e-02
7.093125397482391570e-02
6.556901008513070506e-02
6.717953337104973222e-02
5.927315620268178153e-02
4.647482367797652059e-02
5.081218755371359752e-02
6.399348081027612933e-02
3.941482237362654850e-02
4.303394224982941274e-02
7.241547679244944580e-02
6.224609073047128460e-02
7.007915318992968823e-02
4.665400106829815929e-02
6.716778399251606413e-02
7.606556487545032552e-02
6.229617768943868095e-02
5.254250182604296160e-02
6.854902696680889584e-02
6.180982759371536628e-02
8.729645969898355840e-02
4.350327213962609796e-02
7.039894114764019828e-02
8.135003114223654519e-02
6.766936641621712489e-02
6.635268356261876666e-02
6.020902144876356943e-02
5.820472333164977696e-02
5.478448774030049429e-02
6.380322137058677678e-02
6.420001946951192640e-02
8.961844539237065477e-02
7.369044473191269096e-02
7.811480626343429712e-02
6.537781516570931317e-02
5.877948182658071508e-02
7.805022440780098880e-02
6.742851279081814309e-02
6.289550147610215025e-02
5.952081025321613594e-02
7.252645461569827423e-02
7.534521432489982296e-02
5.786547940001293688e-02
6.629508750044890708e-02
7.766781860494682832e-02
6.589306538208132558e-02
4.624512674064575057e-02
4.920280231893214840e-02
6.240283128059669754e-02
5.686036655547173357e-02
3.965489050519398900e-02
4.254843475913247519e-02
6.323827466725824575e-02
5.049467500746980531e-02
5.328742234102787356e-02
6.900672631319151873e-02
5.721352518604548576e-02
6.873829212135601496e-02
5.600773051525741175e-02
7.644897712870324380e-02
6.355893106904658696e-02
4.492996260901346850e-02
5.875334493242719003e-02
5.519818434592684703e-02
7.147469541153148032e-02
7.122169108956627470e-02
6.743827523430917514e-02
7.399279073199717394e-02
6.538608338338698645e-02
6.244090824481489388e-02
5.536187290182237319e-02
5.188638712739176984e-02
5.249160161117454731e-02
6.383641056474265163e-02
6.531174418956478545e-02
5.319162673769872729e-02
7.926269156796839077e-02
6.484654642146710224e-02
7.233087411285460400e-02
7.302324707543650373e-02
6.938163723356155499e-02
6.221177642980239841e-02
5.756809448821097186e-02
6.144218725823537286e-02
5.430897937504282347e-02
6.243904287997294189e-02
8.017797900452257320e-02
6.736214189749217818e-02
4.707457955241828307e-02
7.167431135014273869e-02
7.509148078204549992e-02
6.897644056380902722e-02
5.701851554419272439e-02
6.589278797520035924e-02
7.410838153419108121e-02
6.493916023622689493e-02
5.219230291811349787e-02
6.473532267460428702e-02
4.150356704793860263e-02
5.455093933800530398e-02
8.974983640691568121e-02
6.789033911355418782e-02
4.537858625287080616e-02
5.599291657491349550e-02
6.371608345359823511e-02
7.641298581308506033e-02
5.871640918574858731e-02
5.235636757475448100e-02
7.606531483802500548e-02
6.552149854097021053e-02
6.848832170614728432e-02
6.502961913314136977e-02
6.416283293855716552e-02
5.220209540483086719e-02
6.821526640985595136e-02
5.740581586732064479e-02
5.863007471368368584e-02
6.962132451430604052e-02
7.496569734146103781e-02
5.204030310661270087e-02
5.215758619625229797e-02
6.843374944113086999e-02
7.293598226924261074e-02
7.980524395155735862e-02
6.605864491018723084e-02
7.291373267988207618e-02
8.107002908920829531e-02
5.204780809192946500e-02
6.167561673621402285e-02
5.529109134122346669e-02
6.686257016550112287e-02
4.300129323088840855e-02
7.657133273771889181e-02
5.646278781180365941e-02
5.896723342357342024e-02
6.833723634055145768e-02
6.038739373496791740e-02
6.763011691571582662e-02
6.071197080743843261e-02
5.402385978580222237e-02
6.416789206990017314e-02
9.008960240163318978e-02
7.518098969256674369e-02
7.130611505929410066e-02
6.522956794553366744e-02
5.365573882181189080e-02
6.193177082455911253e-02
7.275350490534018832e-02
6.861021887510498907e-02
7.021187693792765860e-02
6.220750326923513152e-02
6.761846249374958706e-02
4.118366830990087546e-02
6.099128830196928752e-02
7.051535322937763084e-02
6.145181306565909718e-02
5.279065680182035147e-02
6.151769972087029609e-02
6.836692250243533997e-02
7.724962770238708032e-02
6.272237402580108090e-02
7.219612720260765171e-02
7.923454172978638965e-02
6.502311042573566402e-02
6.557986542712607170e-02
7.006326542899835030e-02
7.457244884489783177e-02
9.371058481083151259e-02
6.325901093669079878e-02
8.187696711590657095e-02
7.731446618785661751e-02
6.283413124377283665e-02
5.689653639130759499e-02
6.565925565797284258e-02
7.568616766189747991e-02
7.109878232338764925e-02
5.773892729976703997e-02
6.543302882082459304e-02
6.556570160717467566e-02
6.231934865762120412e-02
6.355751875618399771e-02
5.248284240914358190e-02
5.629510231483719762e-02
6.846048404705895596e-02
7.554242511033312790e-02
6.975575251440523095e-02
7.351235520749140051e-02
6.850309146015924611e-02
7.606762011387509237e-02
7.278453988952487963e-02
6.264501375502123937e-02
6.889122916850380640e-02
6.411243090450967352e-02
5.486234451535889484e-02
7.792245192029029210e-02
7.129506646535865855e-02
8.867884657948266192e-02
7.516996968112030220e-02
6.282906483576299050e-02
8.336284496893020535e-02
5.730760019806369066e-02
6.004733401633993717e-02
6.878803191901240732e-02
7.639314091198784462e-02
7.872010444998561729e-02
5.734312450177626863e-02
7.264191138106557144e-02
8.878307048448330629e-02
6.924535756206733061e-02
6.256930361065510260e-02
6.510591852509928223e-02
6.761560609671860012e-02
5.250544843757592312e-02
7.546728073440243934e-02
8.371523935622393608e-02
7.058262953361259251e-02
7.730479370520448867e-02
5.652347527115021697e-02
6.792257550849406522e-02
5.217232173135936263e-02
6.641524485509413267e-02
6.390100339442184030e-02
7.044443095704745750e-02
7.749472501935530944e-02
7.330003611413205000e-02
8.384593749267973961e-02
5.269021656720410118e-02
6.657869671331154149e-02
7.593803398455298281e-02
6.301142764250963757e-02
8.055100670025652776e-02
8.782502844348374915e-02
5.910321168166693395e-02
6.614846076674499309e-02
6.525944391578097914e-02
7.885180108201478300e-02
5.408942908301095365e-02
8.524010895745084970e-02
6.363521221229381797e-02
6.797775556916997586e-02
9.043265780644939300e-02
6.236982263775850410e-02
7.157007415354732505e-02
7.988158817450974336e-02
8.801432168515481436e-02
8.496552852722252802e-02
9.169379385216532008e-02
5.329958441158301474e-02
7.430096902801208714e-02
7.177058711374184607e-02
7.154852056053508103e-02
7.473671251415539563e-02
5.802373316875114595e-02
8.443924141591861721e-02
6.046049245436695141e-02
7.855369621761476573e-02
8.703154585009760524e-02
7.736303094094734711e-02
5.612621059928248057e-02
5.510577477818854458e-02
6.456506558717170496e-02
6.267111596051749833e-02
6.453277499205922751e-02
7.271842484471030543e-02
7.747449645546396202e-02
7.407075550145331144e-02
7.551367776794637443e-02
7.795937107765221752e-02
7.882664340897875543e-02
6.893945727815667390e-02
7.981910723046771461e-02
7.519189283641133925e-02
7.361842195644438536e-02
5.848374879558236594e-02
6.740300565953019629e-02
5.376738803251323445e-02
6.858342388865426575e-02
5.807753638906608395e-02
6.661982360175988660e-02
7.671087277737272114e-02
6.970618867078033631e-02
6.838357193426408687e-02
7.578409517003503737e-02
6.936288932571343935e-02
7.641831398005734244e-02
6.716807488793698211e-02
8.263107689056752025e-02
8.513041871140887562e-02
6.022000097647063621e-02
8.598577634355134003e-02
8.495202874839152818e-02
8.872552190210643286e-02
6.866256556419428336e-02
8.583917496277361503e-02
7.394382591843251529e-02
6.446158398252564703e-02
5.971458620382324306e-02
6.729856106797180160e-02
7.655366382542451442e-02
6.847794850070945682e-02
7.248070264596256917e-02
8.032254586709605682e-02
7.109671595227630425e-02
7.635418829860872447e-02
7.867402328326800198e-02
6.334250879911265675e-02
7.724195728299343422e-02
6.939930606985438011e-02
8.544329583045397192e-02
8.935480284294061715e-02
5.808651055453391276e-02
6.989800614283780966e-02
5.838162334372572898e-02
7.980579512223590077e-02
7.204469024121956666e-02
7.456657988713771834e-02
8.146816403343394575e-02
7.243962123279718002e-02
6.488801848611930323e-02
8.506893387760497416e-02
9.799836283154877981e-02
7.717456544483036751e-02
6.238602162136309970e-02
5.792143587928569315e-02
7.613044184658111779e-02
7.260727032275229864e-02
8.517203810202683689e-02
6.722943403210693281e-02
8.586785747840487704e-02
4.965996008947348717e-02
7.445504625583554414e-02
9.193312936518760470e-02
6.638364398834362134e-02
7.052211269010233430e-02
8.413603465655586366e-02
5.720976389848209109e-02
6.089368136475706988e-02
7.532329579794823371e-02
4.764827637980969394e-02
6.261873651918833938e-02
7.339823160632492904e-02
7.009003884776476845e-02
7.694095093017117026e-02
4.491117373823776127e-02
7.540967919142571585e-02
9.799276781047033813e-02
7.794406464019923431e-02
6.274440261123694074e-02
6.662583093053783823e-02
8.433996446665009694e-02
7.654153311869069110e-02
8.241245756597057048e-02
6.429996005499291623e-02
7.214637269250280538e-02
6.633439475650768080e-02
7.216059524393317326e-02
6.423057403054450998e-02
8.374784796819828570e-02
5.805437645347721193e-02
7.175226746365329089e-02
8.359616557235607925e-02
9.360335713690882964e-02
5.813508622737026399e-02
7.495581383522423313e-02
9.718372928910866404e-02
6.906998506463166154e-02
9.254393091806464855e-02
7.906970544232497233e-02
8.354071582415840969e-02
5.872492905859107160e-02
7.827941510361893784e-02
8.238803824503504458e-02
7.322627037362162972e-02
6.375092413457519869e-02
8.494196629506567398e-02
7.357598276606501508e-02
8.526356454673111873e-02
7.709561930153538412e-02
7.521893882597927017e-02
5.655432024838862037e-02
8.828340431582523684e-02
7.685414040982443962e-02
7.851527635120458815e-02
5.226617614089361374e-02
7.488048482325135313e-02
7.105720543575147485e-02
5.957864613877396354e-02
6.864394542266334664e-02
7.770034659438607161e-02
7.740825043566444685e-02
6.721455512440768776e-02
7.066839684140711897e-02
6.021899921576894660e-02
8.877214582694270550e-02
7.309427593662577716e-02
7.529202791890306223e-02
7.353020095328313688e-02
7.433543168013087565e-02
8.190327745170523921e-02
7.390030056678381642e-02
7.041643304691301564e-02
8.146226923862733005e-02
9.432209792739737475e-02
9.774306226596157776e-02
5.760082887903872351e-02
6.610663922542744930e-02
7.337310291503751358e-02
7.087648036181545819e-02
8.743323356724735929e-02
6.622799015396618749e-02
8.144887998304850552e-02
9.715865402296745834e-02
6.154432123021302131e-02
7.957873292159856060e-02
8.180838754375854838e-02
7.334833312027139174e-02
6.894663524831540213e-02
8.325369750350197773e-02
7.781236549788858592e-02
6.661315912892315505e-02
6.214478654592545115e-02
8.700859434232599554e-02
7.986579714827329868e-02
7.087262106917271987e-02
7.495179920573924459e-02
7.434556063683725458e-02
8.540894114989358576e-02
7.376255709619863876e-02
8.917445192482001404e-02
7.074280449869405074e-02
8.558786485557495771e-02
5.659245407181408283e-02
7.212179299628737605e-02
8.071200733952391126e-02
9.368775934103382164e-02
7.010851055869085635e-02
9.486523931797143094e-02
8.391030331497317807e-02
6.739687189603155160e-02
8.572096978306814608e-02
8.715158227078334541e-02
6.206845429146243265e-02
5.686896238609637916e-02
9.683424196692222430e-02
8.568891049105431534e-02
6.972310171683562818e-02
8.097859898524559230e-02
9.854931132574010211e-02
7.957483200307047255e-02
7.875873504812744286e-02
8.953870996405519089e-02
8.241294976601545863e-02
5.862948986773049154e-02
7.751515847513218427e-02
7.564790107231975091e-02
6.565293865010990437e-02
6.392865238798318972e-02
7.039531191437248259e-02
8.901296376215736550e-02
7.777502672839675668e-02
9.384931923951708721e-02
6.831839438413263299e-02
8.254231087280124168e-02
8.281395484683451436e-02
8.195889556149960065e-02
9.332253312439933723e-02
6.408051303404804777e-02
7.524162856974371538e-02
6.465360581736666334e-02
7.514368961552239656e-02
6.737428778594035939e-02
7.508465312321499496e-02
7.726236019349438933e-02
8.366901862055188543e-02
8.529992763762025976e-02
9.680469312561534867e-02
7.101519140109108230e-02
7.680954150938650027e-02
7.677026132181938300e-02
7.688616308327508864e-02
8.686780301057592246e-02
8.503425917462367756e-02
8.444301887724006694e-02
8.208607124207366323e-02
9.338244981753049401e-02
6.613583162867969767e-02
8.950696186216416939e-02
9.370974859063951889e-02
6.599634292473649522e-02
9.502029505618880822e-02
9.359022881294357110e-02
7.459133024643539722e-02
8.727454661886882570e-02
8.526976225211721494e-02
7.637144059239783789e-02
8.184591337353105955e-02
6.253511771846352596e-02
9.499528634085996348e-02
8.894148373078591963e-02
7.608716326464083635e-02
7.300900297482662560e-02
7.008106631166151346e-02
6.808002300280757702e-02
8.323700160122650404e-02
7.616356973176685585e-02
8.157115798821870656e-02
1.228955026441664600e-01
8.036144914561207941e-02
7.227307166240767855e-02
1.079742620178121421e-01
6.636380190764842868e-02
8.361694170342640064e-02
1.036942682057378773e-01
7.464506181011301700e-02
8.072044079822310314e-02
8.604333921922377448e-02
7.426271054077095146e-02
8.169565917782195541e-02
5.657749964451291858e-02
7.255025341454497678e-02
6.646201802543005854e-02
8.375740903686151873e-02
9.268668699117427190e-02
9.432575388699113161e-02
9.958353774419524684e-02
9.269282769920060561e-02
7.053284020497971318e-02
8.557077113952289704e-02
9.424679502792158992e-02
8.497296470314796846e-02
8.907796529021966281e-02
6.863504929926371456e-02
7.277434011988219431e-02
8.753954442841613282e-02
6.281782597929333467e-02
9.801319742928223111e-02
8.518698486089987254e-02
7.767137626425257846e-02
9.992998272941538973e-02
8.526019664839591672e-02
1.094102919359191683e-01
1.100653216545437046e-01
9.137476140864134178e-02
9.114889603611289748e-02
8.223251236307010936e-02
7.803149027549005634e-02
8.330078970210101630e-02
8.832944190611963231e-02
7.663738705368768056e-02
8.336650174233996291e-02
9.755631159030923871e-02
7.881435530629191111e-02
8.090337982661338634e-02
8.253084833119625485e-02
7.724767613257139953e-02
8.199909525386114839e-02
9.430836780893064875e-02
6.782751044829216092e-02
8.256523890778737218e-02
8.051796164046212678e-02
7.362265261287542772e-02
9.500905366262846208e-02
9.191890738540930972e-02
1.063906436961175456e-01
8.152839550621299169e-02
7.293531151910587207e-02
8.539905296915828448e-02
8.189441486074419685e-02
6.089181755007301577e-02
7.101868321256550598e-02
8.539758779611424100e-02
9.143695406076221555e-02
7.927954255544281126e-02
7.638002311799813038e-02
6.683169897161264639e-02
8.874619066569236492e-02
7.574298292930720100e-02
7.148006319719277246e-02
8.520855970678650748e-02
8.608559871203300129e-02
9.424441441183104007e-02
7.535311938043937063e-02
7.980974255249795313e-02
9.490205225587658444e-02
8.106711557879769936e-02
8.703340296143774468e-02
8.534518198471258144e-02
6.860345040743176526e-02
7.733027268443837254e-02
7.559465959382974387e-02
9.206002221902259697e-02
9.021119851439263204e-02
9.215139261681254412e-02
7.616007433240870594e-02
8.903894193060238327e-02
9.709799063483270931e-02
8.571802410937617855e-02
7.246154759659702294e-02
8.725599096534875088e-02
6.626843434856916071e-02
8.290305636858752436e-02
9.484546117693234968e-02
7.887313113302332757e-02
9.650817534194025549e-02
9.637093191366619127e-02
9.459371335245320145e-02
9.772569508889682177e-02
9.324237548293606848e-02
8.970879384386235000e-02
1.098276129568554610e-01
8.084694043004447828e-02
7.850844710225587941e-02
8.681742182289878262e-02
9.390652255591881714e-02
7.863565858077958826e-02
1.035272941793476120e-01
9.656198261583515130e-02
9.261261315322966148e-02
7.251605591833579223e-02
9.375790930245203603e-02
7.690400836133300111e-02
7.970194805418669148e-02
9.674726315582016234e-02
7.433234267766930525e-02
7.229922560435222967e-02
9.304063315531024836e-02
8.664430008537693517e-02
9.711218566163323795e-02
9.495270429999319584e-02
9.260175467174966424e-02
8.248903796626080864e-02
7.372518557460568112e-02
8.684800612485174542e-02
9.278848992454477584e-02
9.522361755853975263e-02
8.098754189336374032e-02
7.259436895748240526e-02
8.586692846286442249e-02
8.054408358392464717e-02
7.524270301980628961e-02
8.820595118772577015e-02
1.001335793677810282e-01
1.064276909057528392e-01
9.470805050855309049e-02
7.835510672847667557e-02
7.481593396465488488e-02
7.237850564308985490e-02
8.695005781841350090e-02
1.033679127163499856e-01
8.595969387652441229e-02
1.019761990482806469e-01
7.737781860387780986e-02
9.392602476875783202e-02
1.004564833602741847e-01
9.976869536964272367e-02
8.214588048873844306e-02
8.408275406248404138e-02
7.712168477581488046e-02
9.348624361287703743e-02
9.997812088806830311e-02
1.006378483030095916e-01
7.929588974389518985e-02
8.234088323031563128e-02
1.023842384713682663e-01
9.815510642458658008e-02
9.948181461368282852e-02
9.595350861312750002e-02
9.042793302930170196e-02
1.007087918894713080e-01
8.523640953640321261e-02
1.023502108824219242e-01
1.089362112649809033e-01
1.117477581892725585e-01
8.041530771396997179e-02
7.207936517701217516e-02
1.011979784693547157e-01
9.184118302044047555e-02
8.793063442807035057e-02
1.006931412250443580e-01
1.067322528568554474e-01
8.579236707368743942e-02
1.050232712103250921e-01
8.215862459680384200e-02
1.011152213383322562e-01
8.155417201284109741e-02
1.033077154945718085e-01
9.379467622363835133e-02
8.469231809160338020e-02
1.004628095972214530e-01
1.041480923751281762e-01
9.730422777321659500e-02
8.851283364022574651e-02
1.053875379716502636e-01
1.001906824510004484e-01
1.017096925950741471e-01
1.062741244429814269e-01
1.123637322036965536e-01
7.986136910697605451e-02
9.887592732804817430e-02
9.323917574171391998e-02
8.599857248456879710e-02
1.050713655796408075e-01
8.734384957822396989e-02
8.626874156698347007e-02
7.917322857954947612e-02
7.970417702895343792e-02
1.126435667039620003e-01
1.169078199839238275e-01
9.643520307149346105e-02
9.371183980149708215e-02
9.715580792439174052e-02
9.256657840822829497e-02
9.374208885236144650e-02
9.036183842566847257e-02
9.431801207203918680e-02
9.251286946377015874e-02
1.022675302731350933e-01
9.625819874764476869e-02
9.149084636052789987e-02
7.294076268386179285e-02
8.945427850810563908e-02
7.233054029454341616e-02
8.106123086476996198e-02
7.238978859811399935e-02
9.772384051154231477e-02
1.050658610391306813e-01
9.429749786989662097e-02
9.643303504764461076e-02
9.636337121000496109e-02
9.529604897737437019e-02
1.002617505071818488e-01
8.782204712443783534e-02
1.058475620583110011e-01
9.104697756924315377e-02
8.118072251695115926e-02
7.404711666548011162e-02
8.446093817091762657e-02
8.825041615302567366e-02
7.544758855700225975e-02
7.771700717621154997e-02
8.892931428668429672e-02
9.126463158448580582e-02
9.147737408267951620e-02
1.050365636675139602e-01
8.308010266844223501e-02
1.004757589999189793e-01
8.390412025728292977e-02
1.071213339117779995e-01
1.070246854028538974e-01
8.767269020211648778e-02
8.980370851119946762e-02
9.217069567266567010e-02
1.068866150671909931e-01
1.096743360025478620e-01
9.934591586363700211e-02
9.870279985828506186e-02
7.204175192618628154e-02
9.449866446287630284e-02
9.342826185870034550e-02
7.177680660114922617e-02
1.116929062769414782e-01
9.971856871976719772e-02
8.807201614110346521e-02
1.032171449912479555e-01
1.007600304113477341e-01
9.491174728243428893e-02
9.080520182443393984e-02
8.412007972017872259e-02
7.685656126404752375e-02
9.400494310018031596e-02
8.958775321813491899e-02
9.200773158521600992e-02
1.019281897729136521e-01
9.247945754084974102e-02
9.665311509460582096e-02
1.021384016060289945e-01
8.456570573292415682e-02
1.010782035663335687e-01
9.312619148228659660e-02
9.640967536208680522e-02
9.276852167196687760e-02
8.812583442464741457e-02
8.075788180399487426e-02
8.794469191162430921e-02
8.085137299857346471e-02
8.789592825131359310e-02
8.250994284962803738e-02
1.050287963655621992e-01
1.020053389548175871e-01
1.034560449345155453e-01
9.140651466791008262e-02
1.146594047619244883e-01
9.151132293388138106e-02
8.548202490535861120e-02
8.969844221520498206e-02
1.042122571857284907e-01
8.649321228930380301e-02
8.085369998704990124e-02
8.000290493533654401e-02
1.131356888184707477e-01
8.246419209579977649e-02
9.809930357771023957e-02
8.551852955847506765e-02
8.506559279951518560e-02
1.041568731496977374e-01
7.532590103553174488e-02
1.007040488861261768e-01
9.213357765644666908e-02
9.989997087652514873e-02
7.612770716034189533e-02
9.425646004880336437e-02
1.047203770800956696e-01
8.728477307734183732e-02
9.039248578957710667e-02
8.205815497992829943e-02
8.360111621982804775e-02
9.690769377693847497e-02
1.184793281867564663e-01
9.366438497469317670e-02
9.273863355166783728e-02
1.039811239087597428e-01
9.713885254244658540e-02
1.049651786271108417e-01
1.017043743233389808e-01
9.802309963866971676e-02
1.068173630382289185e-01
9.258604891571597939e-02
9.090679785024897985e-02
1.020667426241138320e-01
9.859033660069127514e-02
9.828346126206483069e-02
9.980896500162078633e-02
8.676978174126961929e-02
1.067528882065617302e-01
8.331329720543984019e-02
9.529363025609755011e-02
7.833687301674399639e-02
8.440926649253416292e-02
9.461378272367693132e-02
8.975191791980446920e-02
9.429518291662794538e-02
9.197173361490346144e-02
1.139412199920733920e-01
8.857570442677883960e-02
1.004212882000989626e-01
1.083747900975515488e-01
1.074081012877932256e-01
9.282286000456485553e-02
9.766372346495279244e-02
1.028366230523555525e-01
8.071483811496316108e-02
1.089973487002110775e-01
1.114073442504300848e-01
8.548070134619356608e-02
9.737596273054505147e-02
7.783515587304684624e-02
9.363405161755258832e-02
9.393981190166203477e-02
1.075593666748247412e-01
8.906433710754950439e-02
8.847748521475101713e-02
8.430168166432336352e-02
8.467708207817944976e-02
6.602323005480180418e-02
1.090335928569851343e-01
9.817711782492702377e-02
9.614087576571470062e-02
1.069623068896191354e-01
9.379002803588463999e-02
7.735854894734991993e-02
8.921436829266972401e-02
8.376827614237951358e-02
9.704596689905164997e-02
7.739642422029904822e-02
1.027799575316529213e-01
9.547030181542875971e-02
9.714893893519521706e-02
9.579967684783768922e-02
1.145680111843004334e-01
9.214108710718102446e-02
1.121642603460521193e-01
7.583544025652333431e-02
8.779168010963867008e-02
1.021530726506743314e-01
9.193267892541202857e-02
1.066246734357526316e-01
1.186318713938208091e-01
9.725366171219185230e-02
1.090626092749240883e-01
1.017466203065694325e-01
7.938830340153509024e-02
9.814515857740510607e-02
8.919415913499378901e-02
1.055851737793497697e-01
9.301496444418687337e-02
8.042036735243113243e-02
1.132477099220929179e-01
1.130555277370640654e-01
1.087698961763926830e-01
1.012080990107863676e-01
9.788533566292498267e-02
1.035938862238635627e-01
9.955116858421558801e-02
9.598222856460150720e-02
7.571819437023527555e-02
9.784577772981421784e-02
9.642165730976870464e-02
9.546925444325345123e-02
1.010111658905303300e-01
8.962002514983256896e-02
9.540163293067227546e-02
7.528530678202113857e-02
7.696221536843131372e-02
9.384100741920173294e-02
9.912422589363298342e-02
9.320331884806268286e-02
1.070838620037640465e-01
9.460549268523477107e-02
8.321038041732395363e-02
8.437848282732224314e-02
8.739362746463494314e-02
7.604450705248155806e-02
1.001885498733452173e-01
9.886540975659717512e-02
8.092549599840140329e-02
8.338456366364280226e-02
9.526725955427137182e-02
9.687717347745292140e-02
8.279176644866739765e-02
1.091874427859572394e-01
1.021987315876341507e-01
9.209706484971177942e-02
9.897062200040626645e-02
9.969579444202858465e-02
9.390654960180236377e-02
9.549441240507410000e-02
8.530712061646129885e-02
9.767439212145402616e-02
1.028980760430071306e-01
8.743528778940107271e-02
9.755332668775895666e-02
9.906278803627802110e-02
8.319409212955442001e-02
8.585115254939532092e-02
9.847768004475701553e-02
9.060969564724724590e-02
1.011502990960554127e-01
9.374799653912621600e-02
1.078808090325130420e-01
9.199908856223386333e-02
8.654167501857187861e-02
9.503255940996122031e-02
1.094777342870289355e-01
1.117766275586963287e-01
8.317247438004794768e-02
1.197412711026862586e-01
8.885681426744196365e-02
9.730891551266973583e-02
1.037268231166128818e-01
9.845370996463019553e-02
9.345506274547854542e-02
1.155970452663756393e-01
1.106135279295261814e-01
9.629318160899834333e-02
9.204993459380628185e-02
1.005853642512820056e-01
1.067984953136440207e-01
8.940838158075561926e-02
1.012149232646060715e-01
1.046775305526705113e-01
9.932596664425810684e-02
9.508733987988625402e-02
1.306923962856514632e-01
9.429433987361364455e-02
1.104748771032983412e-01
1.056098034946161834e-01
8.856696147665371610e-02
1.130461717367967633e-01
1.065997270040561495e-01
1.125980588224156087e-01
1.039520515644915682e-01
1.099116366040140264e-01
1.174717155354464415e-01
1.120746827161080150e-01
8.314954143243862006e-02
1.072615882661673292e-01
9.728658316578139842e-02
1.191293595378684067e-01
8.839467412911544697e-02
1.021753597913798994e-01
9.241816898371413291e-02
1.067454383786189537e-01
9.582974843644692653e-02
9.419770149354626809e-02
8.412088950161406009e-02
1.015673048729368866e-01
8.018440720694172685e-02
1.038377332111386497e-01
1.094384880233488788e-01
1.092913992190917560e-01
1.202079432267610104e-01
9.443447475848174011e-02
1.204556288368165695e-01
1.096909759180997035e-01
1.007845668726687072e-01
9.556562377610341996e-02
9.892934360532626425e-02
1.103567300548853464e-01
9.096570754093133426e-02
1.092424626737356075e-01
8.981665164649829669e-02
1.049971524226011588e-01
9.791597470155245786e-02
1.106716060981720595e-01
1.141834187641797838e-01
1.075938802186513499e-01
9.165738818916237263e-02
8.007216340206341210e-02
9.533341894656496840e-02
9.873967418019158337e-02
1.020643677158075552e-01
1.126812881353198847e-01
9.716410059677901834e-02
8.639829591468395353e-02
1.130828060458284323e-01
1.201103888999671687e-01
1.092679717690267088e-01
1.092194519600793445e-01
1.105035962012138467e-01
1.016414492471325592e-01
1.052453101939712643e-01
9.816074504023272751e-02
9.392431236991985455e-02
1.036560905710725011e-01
9.305591481208741467e-02
9.656933402426548518e-02
1.051343656199077298e-01
8.831557681788834713e-02
1.013355403279562750e-01
9.645973202957039416e-02
1.007626213207957200e-01
9.902209829088151616e-02
1.027017923329736349e-01
1.052086252171395009e-01
8.616020367387208778e-02
1.190704990650044148e-01
1.069512612619076958e-01
1.069038429506880272e-01
1.168102135319241675e-01
1.120865189565404818e-01
9.508295381770409671e-02
1.068134747880252478e-01
9.237078722495029037e-02
9.515647322233761196e-02
1.099896975559858658e-01
1.226157187462023901e-01
1.090262354465178496e-01
1.150535818536079502e-01
8.627235695302017116e-02
9.737851895517243839e-02
1.033309595154268817e-01
1.082993319656222475e-01
9.000480562056109579e-02
1.134969260396434809e-01
1.274143915991612919e-01
8.917964901801223032e-02
1.085305381465794111e-01
1.001251734918744696e-01
1.013276756793378142e-01
1.008639251100608841e-01
9.774702191452461220e-02
1.091393656734644113e-01
9.882827800953258857e-02
9.935725767250511153e-02
9.587616417077873820e-02
1.124256292077084607e-01
1.259046403120989699e-01
7.800932629479855052e-02
7.684340679302260890e-02
1.099058619518394203e-01
1.025203332564049302e-01
1.123874294245379435e-01
1.006098835385932505e-01
8.854868203334607946e-02
1.055880887316377054e-01
1.072359566796328156e-01
1.132389839359564943e-01
1.142935780592735651e-01
7.807802563434307341e-02
1.036253619925423392e-01
8.719899971861869159e-02
1.076147172596945978e-01
1.051909564335391511e-01
8.537188523521356542e-02
1.058664014265257303e-01
9.608726180297344488e-02
1.218556935886989101e-01
1.131662399791106416e-01
1.164447479784142259e-01
9.679896944905048983e-02
1.072264159696155184e-01
1.223059280573559338e-01
1.109647800348196323e-01
1.061001188759862629e-01
1.181858511570833270e-01
1.144716769059305472e-01
1.017385554631603517e-01
9.168908328594232993e-02
8.816183995356074998e-02
1.031193087336030045e-01
1.219826645176914082e-01
9.891712672263372474e-02
1.264447807255243417e-01
1.255821832273223970e-01
1.004117532876213637e-01
9.790903663973951621e-02
1.205022371032025558e-01
1.001091582892539300e-01
9.956768938040942707e-02
1.149517492380706940e-01
1.113357012112705935e-01
9.413944994304231095e-02
1.101996941221154019e-01
1.033613717554203865e-01
1.046520556603565966e-01
1.062194691047486095e-01
1.205343107689096360e-01
1.090603596494842398e-01
1.189289590044703970e-01
9.406907680029434615e-02
9.817818331084457451e-02
9.632788580097639830e-02
1.170565819755068626e-01
1.117143795840031817e-01
1.198336838778387842e-01
1.268959403487018855e-01
9.551664033538992404e-02
9.512546282475498050e-02
9.772362074358237338e-02
8.956094290421635906e-02
1.152719272724350846e-01
8.392395700868562902e-02
1.128762721216533815e-01
1.087308053327789570e-01
1.122549014866833228e-01
9.430771030968521096e-02
1.013379254202993185e-01
1.032996405220216185e-01
9.018414659847309722e-02
1.072412774048750461e-01
1.187685144155690431e-01
8.792237211482051285e-02
1.145162389209084808e-01
9.851707005011553497e-02
9.610280245179327052e-02
9.570595476137777613e-02
9.170189956746641058e-02
1.102583878716811572e-01
1.017156795380433632e-01
1.055179498120280002e-01
1.232398383469936742e-01
1.207855791321048589e-01
8.928341301279765774e-02
9.351574240821031170e-02
1.104588441456606784e-01
1.188739679665234972e-01
9.708620940762305307e-02
9.716727027256433225e-02
1.151579652414539967e-01
1.094858756042876857e-01
1.132015036811965247e-01
9.634245739452421131e-02
9.275645609744845310e-02
1.267905460299117437e-01
9.345193258810741144e-02
1.116487365194291925e-01
9.335334838908421196e-02
1.121397049691787440e-01
9.115067056601275364e-02
1.093101528323618121e-01
1.115085766017804014e-01
1.055816948344751594e-01
9.806083607748544706e-02
1.032594948770324539e-01
1.158500236410327233e-01
1.006068853071782065e-01
1.170101856195785994e-01
9.087443483212342965e-02
1.140693377033639155e-01
1.112768419823753074e-01
9.557745985644419684e-02
1.043413974111013914e-01
1.042447046384085835e-01
1.160144630391567455e-01
9.537616288980706181e-02
1.325539655206575684e-01
1.049021689161131476e-01
1.350614002584880347e-01
1.092283570064372378e-01
1.067043560869408159e-01
1.088755284829516501e-01
1.097193541263081773e-01
1.120089899154353419e-01
9.832240176833989542e-02
1.153524399725634753e-01
1.136915817528474371e-01
1.257221188623355579e-01
1.156562394538662442e-01
1.162342175879231970e-01
1.303778251721724180e-01
1.038079015769752256e-01
1.152389828833698393e-01
9.810481230163432820e-02
9.548130506644897375e-02
9.741821521589733024e-02
1.091604748111084933e-01
9.607466156138161351e-02
1.128025111853690754e-01
9.411260142771986359e-02
1.053278189597473269e-01
1.168705944628398996e-01
8.372543085794362239e-02
1.087557274976388433e-01
1.022040564822328801e-01
9.008086476306312318e-02
9.112062720772524937e-02
1.041743245108297800e-01
1.049394677057541025e-01
1.116606100275715358e-01
1.137150495356853835e-01
1.088890074443346900e-01
1.062650772084527129e-01
1.329389238762364589e-01
1.071780967404055707e-01
1.237554699188936347e-01
1.111588914704937092e-01
9.708644484033937538e-02
1.118366125654623178e-01
1.109086246084940719e-01
1.159697732179958141e-01
8.909995714122230515e-02
9.894757760276773340e-02
1.210439406667524198e-01
1.102154534739476638e-01
1.091058596447474077e-01
1.138709979722533211e-01
1.183457195184071109e-01
1.289618421603840881e-01
1.165316684848210493e-01
1.062179226549813532e-01
1.227497154932790657e-01
1.139791749540557536e-01
1.045422481606468057e-01
1.010203193739918348e-01
1.110039618172937448e-01
1.032854633936956673e-01
1.186475103090439825e-01
1.085445791749490574e-01
1.302308254047406799e-01
1.076316280987884705e-01
1.064221534741432718e-01
1.158915047828966982e-01
1.312980189644684659e-01
9.251704326669316081e-02
1.176740700553248892e-01
1.097565492491138772e-01
1.262576308598415131e-01
1.222870052548027386e-01
1.210650612623488942e-01
1.195116511976694884e-01
1.084806040558062429e-01
1.147986996263311854e-01
9.436939167179397847e-02
9.617040111445715467e-02
1.186430893876745662e-01
1.203967093568662217e-01
1.015458521370999068e-01
1.334213228512596550e-01
9.668454126689263184e-02
1.207494569520767419e-01
1.298700855731324544e-01
9.133142561128818060e-02
1.169344055436023488e-01
1.367615742544140145e-01
8.589295632640618627e-02
1.108149445113466580e-01
9.490746829504499715e-02
1.256058666536729596e-01
8.312009731631350706e-02
1.256082194435376442e-01
1.123412206120510543e-01
1.144839214708773534e-01
1.062451438322400965e-01
1.073384998614257402e-01
1.098281898368796694e-01
1.191582249426967888e-01
1.289461189340930791e-01
1.082424841620182321e-01
9.042630157051409490e-02
1.085524062161452030e-01
1.138524388304399254e-01
1.065874689382450419e-01
1.076370976887193187e-01
1.337491509553546398e-01
1.068375322611201106e-01
1.484039128789150230e-01
1.229526698853509459e-01
9.994281814802549735e-02
1.255980708388067524e-01
1.143046797969038408e-01
9.021755827671276706e-02
9.288372076721865267e-02
1.155426793547310593e-01
1.296065805242117008e-01
1.164542306385601411e-01
1.233898384564560413e-01
1.133052629593377658e-01
1.214091262633570922e-01
1.179349676304639050e-01
1.177591862248387744e-01
1.056847265178818412e-01
1.313236301945946705e-01
1.150021644061869353e-01
1.216403321769218282e-01
1.076284482038691592e-01
9.626649591457894783e-02
1.182692026423523279e-01
1.406162227141296572e-01
1.325839922302446128e-01
1.102886552671983877e-01
1.248589222146621047e-01
1.033191352148516845e-01
1.114993343863551201e-01
9.438322299339446664e-02
1.258384295685905652e-01
1.170368102120053211e-01
1.141071037703421109e-01
1.206108007026213125e-01
1.389109201864694443e-01
1.187769184913814169e-01
1.182332024715567753e-01
1.208422749625684411e-01
1.139838735101651040e-01
1.218684575274091852e-01
1.095414579197986626e-01
1.041843657840478554e-01
1.060281765111322216e-01
1.016155430364363843e-01
1.107902484141417010e-01
9.627703618062224966e-02
1.379515628047907061e-01
8.713717361134641626e-02
1.150461713630863969e-01
1.129356870990709943e-01
1.164241790685842937e-01
1.083765433534991385e-01
1.170056894671487879e-01
9.502576379470592527e-02
8.925040206924721164e-02
1.172950603479125387e-01
1.009176632351746206e-01
1.099300630202390827e-01
9.406400864575101273e-02
1.178089723738908329e-01
1.140522214677278101e-01
1.183251204356474823e-01
1.198181055557712843e-01
1.182630706002565646e-01
1.264622880788521253e-01
1.107668977080427108e-01
1.095731264798539550e-01
1.030531699135099344e-01
1.167050011317501967e-01
1.182022427361715533e-01
1.303733928756073412e-01
1.138583798555031779e-01
1.052537695416246033e-01
1.080172952241869877e-01
1.214917265853930617e-01
1.217352378163759768e-01
1.186258186767254058e-01
1.125979175814239841e-01
1.334240880604838642e-01
1.188345167965256799e-01
1.082104892841244947e-01
1.117191798120865942e-01
1.341396055127455356e-01
1.288286752649990818e-01
1.108101195703557751e-01
1.195261993834422221e-01
1.248893477130079699e-01
1.010297914768466254e-01
1.160468935227321474e-01
1.058693717565912795e-01
1.133135197670109284e-01
1.237308078309617282e-01
1.194685505722592744e-01
1.152400359217388981e-01
1.205870793050629608e-01
1.025470281261273570e-01
1.148808689326852039e-01
1.208285753608496216e-01
1.318040688398108840e-01
1.340836541848445806e-01
1.009984196934013700e-01
1.084263846103553364e-01
1.166407590930192417e-01
1.278725393964145196e-01
1.214173864008801923e-01
1.294155261299618775e-01
1.288392336318083808e-01
1.058713120567901234e-01
1.158621013492130147e-01
1.016630956324167945e-01
1.091876316334609021e-01
9.799983851379834299e-02
1.155196519348503370e-01
9.868698413456467033e-02
1.164419790297070989e-01
1.122075498458948023e-01
1.158886858585892465e-01
1.255360252301820911e-01
1.158526461610447089e-01
1.406905219435579668e-01
1.093738461092335912e-01
1.186558191151943775e-01
1.064750017759153317e-01
1.263797078517034100e-01
1.242332796421613955e-01
1.135956806744496117e-01
1.206000599520795358e-01
1.452057001857097740e-01
1.068530636380619347e-01
1.037792787013191442e-01
1.059262183587958706e-01
1.363920804106246720e-01
1.113235800500855244e-01
1.295916679068581656e-01
1.188848250940616053e-01
1.195237506717412856e-01
1.212558080577953168e-01
1.243618138879502150e-01
1.355236470443633157e-01
1.396667910196796036e-01
1.187253511362164060e-01
1.286135602443246317e-01
1.084447037763216770e-01
1.452474261648623310e-01
1.008413260399337874e-01
1.321261516737229358e-01
1.248393110573879916e-01
1.244238214609797583e-01
1.183039471013439398e-01
1.072055844369755873e-01
1.312737557202198202e-01
1.355331315245134616e-01
1.099157870954086264e-01
1.336208889867172289e-01
1.437378507954101825e-01
1.456719643405898490e-01
1.323957984310888403e-01
1.262443072621740603e-01
1.337979328821078118e-01
1.200081100576034510e-01
1.210949854666266423e-01
1.394426409313109239e-01
1.034457163274679348e-01
1.477476682350309101e-01
1.048580263832964016e-01
1.358272262546248166e-01
1.243055939736669169e-01
1.256712509863530947e-01
1.165440272761797402e-01
1.030890038025821243e-01
1.404836966059987424e-01
1.224439722834189115e-01
1.281614152610742741e-01
1.174989820979962241e-01
1.161931302741360528e-01
1.347882428980039515e-01
1.310496102661843631e-01
1.112564674547853738e-01
1.220997227485778880e-01
1.242674048941343201e-01
1.174613761320121019e-01
1.296621661893027355e-01
1.183095976533857507e-01
1.247206078197695134e-01
1.153427390782449796e-01
1.233681508906649404e-01
1.142171069066889033e-01
1.293889479083621674e-01
1.271250860945731809e-01
1.133210549577234050e-01
1.133299348120045541e-01
1.143725196075170564e-01
1.092368097396246851e-01
1.261529819707248590e-01
1.215866471130967880e-01
1.200729790829752064e-01
1.110608282329628715e-01
1.221218743610032326e-01
1.307399777138361641e-01
1.274992013931444679e-01
1.179188954359977615e-01
1.104084796479156833e-01
1.054957938283482971e-01
1.277974438547575253e-01
1.293614689287788388e-01
1.485358658414026589e-01
1.248555449170925813e-01
1.242349573528730017e-01
1.232961212520423122e-01
1.286290538879176770e-01
1.372334074786931979e-01
1.327941973408225951e-01
1.085017009642120500e-01
1.394901336331584307e-01
1.219818268660481653e-01
1.298282255615169634e-01
1.394214015492863668e-01
1.168203658860416383e-01
1.249024447792918269e-01
1.086945789153857256e-01
1.299488399372748793e-01
1.438332828388118600e-01
1.093387651953249134e-01
1.230729257854514119e-01
1.199292839403438699e-01
1.103828981641425677e-01
1.075885613003206148e-01
1.330865764109926408e-01
1.214391583752314485e-01
1.197787769565752669e-01
1.241020444994772043e-01
1.120092907704815510e-01
1.239267390631735022e-01
1.338062800054587442e-01
1.176054610319967886e-01
1.299901450764485711e-01
1.303339238464147898e-01
1.220488109522466363e-01
1.324527841151427188e-01
1.325233244260244914e-01
1.318889712149030613e-01
1.499915821461636489e-01
1.267363888641118985e-01
1.259139211504013978e-01
1.446814787028329330e-01
1.349710567093269642e-01
1.282446193258119926e-01
1.209396741356907057e-01
1.178907295692991353e-01
1.056370192235290828e-01
1.404707308986734016e-01
1.151509218895136188e-01
1.314509209922805621e-01
1.279700839253844480e-01
1.281071468667933644e-01
1.168444998214670516e-01
1.166480793525832282e-01
1.449748384898731368e-01
1.382216524462408780e-01
1.384276320181784814e-01
1.272042814257517418e-01
1.155036388691737248e-01
1.083098207394287277e-01
1.306547833810200454e-01
1.105632859713996941e-01
1.103082884236909755e-01
1.248193170562814092e-01
1.249150269549462455e-01
1.129238004241037985e-01
1.025738503658507050e-01
1.298891108121577320e-01
1.264610268772753676e-01
1.139879393104261673e-01
1.203577193107695509e-01
1.259421441118749874e-01
1.347926974104574904e-01
1.070544768171685923e-01
1.120190260048413433e-01
1.237225628006955458e-01
1.196637622281039592e-01
1.205898076299740385e-01
1.391555583999528611e-01
1.179772324642461151e-01
1.287600593682152461e-01
1.271705450254949354e-01
1.278261724856304682e-01
1.104017164609210622e-01
1.242518349263104505e-01
1.016277240899031709e-01
1.313214374755805880e-01
1.214311901478830336e-01
1.344926927148862028e-01
1.435945531261858532e-01
1.461915807089111952e-01
1.238043005267117219e-01
1.172240407339241730e-01
1.264362115692719557e-01
1.409571405161518798e-01
1.185098993735671374e-01
1.290041264397997489e-01
9.830237589141513355e-02
1.311666064251301167e-01
1.291820481351750871e-01
1.237399716820964529e-01
1.428074631487166735e-01
1.341095310690808562e-01
1.124879882488678262e-01
1.106701081149544935e-01
1.188400197697900562e-01
1.186125277670525002e-01
1.435601656256560166e-01
1.297465002869856998e-01
1.030704981525440711e-01
1.166368295237425190e-01
1.266905975896237824e-01
1.134079649122193001e-01
1.242501760687449719e-01
1.398219368832948339e-01
1.340328613481834297e-01
1.029152168972794906e-01
1.420310664845647330e-01
1.074717827615292165e-01
1.218289489560183264e-01
1.323607024868179716e-01
1.420480825676364856e-01
1.345399821134204976e-01
1.195630551803021357e-01
1.175169536286638783e-01
1.148522063497508239e-01
1.367164949534611373e-01
1.219272859411716925e-01
1.300274283420434218e-01
1.272486776283855148e-01
1.266751493958712671e-01
1.283376191193799642e-01
1.275153167972065682e-01
1.391227446647729515e-01
1.344359198023951374e-01
1.065259062805197082e-01
1.228433243228958804e-01
1.286994921532309544e-01
1.455474232026884029e-01
1.253004544159647127e-01
1.263201864915770578e-01
1.386542861555228323e-01
1.495249025532618403e-01
1.370799476408581796e-01
1.232678297713004079e-01
1.182551669208299489e-01
1.469711212785728138e-01
1.109092755454780255e-01
1.348739262165826736e-01
1.295403826803814551e-01
1.202067989894585326e-01
1.372576490867614685e-01
1.185218223967055839e-01
1.258943145097687899e-01
1.472745309592995988e-01
1.380400286061149728e-01
1.310122836098076837e-01
1.375946808817917755e-01
1.311151237777960776e-01
1.221631514832715315e-01
1.086493501053842764e-01
1.274746309532285848e-01
1.404724941016706752e-01
1.181590287151973728e-01
1.131766381368778385e-01
1.452961496017743381e-01
1.323582121872458606e-01
1.333548632407690615e-01
1.301335781367503330e-01
1.359520091218871518e-01
1.120632784351459910e-01
1.431949090491191900e-01
1.344545044390809407e-01
1.355688679775552963e-01
1.336029248931919211e-01
1.418863469583366843e-01
1.247535327264186894e-01
1.318654000434061613e-01
1.381005793314296626e-01
1.104723910259323982e-01
1.367903153375840952e-01
1.535025690732307324e-01
1.576894354484353888e-01
1.395258073573052704e-01
1.424694693832087578e-01
1.364197854532165910e-01
1.183946572617775445e-01
1.303685907054198123e-01
1.243014878680133301e-01
1.535277290371927505e-01
1.388567049668378850e-01
1.311537345239952856e-01
1.425006582602910687e-01
1.219946956905911817e-01
1.423999680625110120e-01
1.336148887859114065e-01
1.421987187887883419e-01
1.230292529157515635e-01
1.421970657108568570e-01
1.261334350918105196e-01
1.389513934736081868e-01
1.343607907712786875e-01
1.298702548616705865e-01
1.342724865406682844e-01
1.478860011353370640e-01
1.280627556698902547e-01
1.248149195173826054e-01
1.307099868511105434e-01
1.299209379262517006e-01
1.307249361252997011e-01
1.448430561592957133e-01
1.276566728495719671e-01
1.336184063556011548e-01
1.319667333922227015e-01
1.329386304086521697e-01
1.278847711608251114e-01
1.189159083612563450e-01
1.517836117892686354e-01
1.433300416911005293e-01
1.394823115887792175e-01
1.309902288936677650e-01
1.328450383367375531e-01
1.422980877026929492e-01
1.333927296089884029e-01
1.132568214408487817e-01
1.220643274400531053e-01
1.165982408011328186e-01
1.417036683559672050e-01
1.290148462661730999e-01
1.330470660216928891e-01
1.258790975634102027e-01
1.342184373762194127e-01
1.198573792696384505e-01
1.264081137775525665e-01
1.406764856379711381e-01
1.345982463522835959e-01
1.399142603453351896e-01
1.494881447579321510e-01
1.332911586068245557e-01
1.143954917082450895e-01
1.285331499122917276e-01
1.499724187267327535e-01
1.358864056797148834e-01
1.468994271376800609e-01
1.306298683231910673e-01
1.376748654029840702e-01
1.400985500686179885e-01
1.586256454273847205e-01
1.363546704373135854e-01
1.271964432778167065e-01
1.281582021799084203e-01
1.507217146810918840e-01
1.495931352904147638e-01
1.104763605642169189e-01
1.203681007713858497e-01
1.468694140492401434e-01
1.284861550736801084e-01
1.275099406022855153e-01
1.206250655343514555e-01
1.383743944845961249e-01
1.399782994073040243e-01
1.480910329557740546e-01
1.409629224443750273e-01
1.315034738262612080e-01
1.378944624634240168e-01
1.437378430093851356e-01
1.253188229643598106e-01
1.250395263853605332e-01
1.571557866669714976e-01
1.301662272486802108e-01
1.426566715993548007e-01
1.339407679587378275e-01
1.367260107204925634e-01
1.369565482890674479e-01
1.327755330161731750e-01
1.333639172493409630e-01
1.469589744499348039e-01
1.254373696299619090e-01
1.334645520896456106e-01
1.478063731031482031e-01
1.310090397209938140e-01
1.322867063305813440e-01
1.246899185376744712e-01
1.503679848888704318e-01
1.410202032600392230e-01
1.325712527059737800e-01
1.351095578775090567e-01
1.363768133561272800e-01
1.201220770040309360e-01
1.499163490596139570e-01
1.535422057522037864e-01
1.539987315035374338e-01
1.113725188630624308e-01
1.311970051526935577e-01
1.424915041399813509e-01
1.376112860339147037e-01
1.414474991899104250e-01
1.408094665739748064e-01
1.365597640012878311e-01
1.398630871363746309e-01
1.352722361209018898e-01
1.409001600691022760e-01
1.231005501640201755e-01
1.500481346328599863e-01
1.612384926712475686e-01
1.403332258995930171e-01
1.370977216191368864e-01
1.332224164427427970e-01
1.270350990808556957e-01
1.531173979171137067e-01
1.257633966629921884e-01
1.370400833494536952e-01
1.391499197487751083e-01
1.448788668458667050e-01
1.160854083544032023e-01
1.408968960433580608e-01
1.421527817164809082e-01
1.639841422945779170e-01
1.452402351809838899e-01
1.501059688155244598e-01
1.405176564093805203e-01
1.429493615408957696e-01
1.281599709355312477e-01
1.314368891176048715e-01
1.236245753169629147e-01
1.405063488159592200e-01
1.519088838867774516e-01
1.324262962913061448e-01
1.555276793907620914e-01
1.353676395669010102e-01
1.078433034270570856e-01
1.330934476757524854e-01
1.284884800355065582e-01
1.386494485456861159e-01
1.396932564107718489e-01
1.422700932084940972e-01
1.399885212692326686e-01
1.303344203902960519e-01
1.393548373018377307e-01
1.335351896306627983e-01
1.358306538427106469e-01
1.382405862729141899e-01
1.493556289839404472e-01
1.375295998866579994e-01
1.333209452313053323e-01
1.270267540690998564e-01
1.132287409433178071e-01
1.213784347892910981e-01
1.452852267378234308e-01
1.283224111874162465e-01
1.419588910847949248e-01
1.418313329665442657e-01
1.382602455774768757e-01
1.407568859605238254e-01
1.361187602701109944e-01
1.241038036292922420e-01
1.558409749489116924e-01
1.494732762606408305e-01
1.289540721555840763e-01
1.203521874655994472e-01
1.532951972808526131e-01
1.456067666756871715e-01
1.281903869703343024e-01
1.262440435326357691e-01
1.462858338800241409e-01
1.345781861995238859e-01
1.413478112108575435e-01
1.310693649758733481e-01
1.461502034448319554e-01
1.538068554205056782e-01
1.424902978306343548e-01
1.376197604353788795e-01
1.292096264181441523e-01
1.251876104289231795e-01
1.352998390415918184e-01
1.578702751726022702e-01
1.477574876456357877e-01
1.214843176607911662e-01
1.419364867536559993e-01
1.372379428793448208e-01
1.323388421881724619e-01
1.327648980902786657e-01
1.268436597379039299e-01
1.185661455679809240e-01
1.428219052163907099e-01
1.445850772327347267e-01
1.323160191295059684e-01
1.439121627273580728e-01
1.247664747466927931e-01
1.386265001945100606e-01
1.447612891041137606e-01
1.627737497257633614e-01
1.365055411027734644e-01
1.170616171378224546e-01
1.303168519724953178e-01
1.462769972770808780e-01
1.314521361592853044e-01
1.274586503743497801e-01
1.324467394779109963e-01
1.294157651869360104e-01
1.238276074033165253e-01
1.390268831994508347e-01
1.506427739533360011e-01
1.225777331209452758e-01
1.342480440411435993e-01
1.601518065472252728e-01
1.429686984583530829e-01
1.353771798298794016e-01
1.404522291651547627e-01
1.241938719392364360e-01
1.337084316423095831e-01
1.294591350606612845e-01
1.418395543716860496e-01
1.266148653605894125e-01
1.431614952268385754e-01
1.232957604912880006e-01
1.437264559282076526e-01
1.385604539335091867e-01
1.236652895223552817e-01
1.318542770921352081e-01
1.268969642684067978e-01
1.490644987822047907e-01
1.608599367426844506e-01
1.284646017092215819e-01
1.300124054491428871e-01
1.276326840868199641e-01
1.440085759165970758e-01
1.354706454589267861e-01
1.507150220679878139e-01
1.484669473563752784e-01
1.331230544194864085e-01
1.261857366235619449e-01
1.562438284279198675e-01
1.533700938476681708e-01
1.511008963575516395e-01
1.378607626003943709e-01
1.474369651416081173e-01
1.320820703923263062e-01
1.379242348000924434e-01
1.222192835988591686e-01
1.270513268109706717e-01
1.558493756138410180e-01
1.392481314433027806e-01
1.249541461478299309e-01
1.375667421356954190e-01
1.585762848172572459e-01
1.348986562237724784e-01
1.477406646846823324e-01
1.324892921349454245e-01
1.181914990246013958e-01
1.289912361935111051e-01
1.375825607111076931e-01
1.549347576034117990e-01
1.382486707421713978e-01
1.316411414329666241e-01
1.504098404498510344e-01
1.339394652463594682e-01
1.638348622241188601e-01
1.598252217295035027e-01
1.357852415626322196e-01
1.458665279960127958e-01
1.302592513019021070e-01
1.511054481000825289e-01
1.372061879189502842e-01
1.385351983115764019e-01
1.470146108855402423e-01
1.489066057433049983e-01
1.461445815111195867e-01
1.344848950478823579e-01
1.420142493734038447e-01
1.441874699399822712e-01
1.472504259188028852e-01
1.148483142283483333e-01
1.504485698316276321e-01
1.234158676483219919e-01
1.488027346722861632e-01
1.174829471836054684e-01
1.349684010313327298e-01
1.595887053037513548e-01
1.309658581210064177e-01
1.411186109617174611e-01
1.563941771184762519e-01
1.265792766531083080e-01
1.456305186676945251e-01
1.352524008714054704e-01
1.312689930325781351e-01
1.461016275808648679e-01
1.350266568086337937e-01
1.398163020031577553e-01
1.503997406778112556e-01
1.559835096333164750e-01
1.333376614053409792e-01
1.528259658737663451e-01
1.554101980739204525e-01
1.266087817577324359e-01
1.558024414152938963e-01
1.435973678466344605e-01
1.454366034156898968e-01
1.326543603384270353e-01
1.451497178048106740e-01
1.399532593407317727e-01
1.480102555385713059e-01
1.313884899580856080e-01
1.398873598065368817e-01
1.310976979503489792e-01
1.456688455889056100e-01
1.629492820645649376e-01
1.507980329914875850e-01
1.441705773084215325e-01
1.370126559810571631e-01
1.551132351700825751e-01
1.494393938183016246e-01
1.363882964588939428e-01
1.363759585296446530e-01
1.361797952422141855e-01
1.372122489922466548e-01
1.526211515187745338e-01
1.375785246431723285e-01
1.354385268310324686e-01
1.511602632459688456e-01
1.357954554812838832e-01
1.576980378672169780e-01
1.501457799210555444e-01
1.431421146901917796e-01
1.377768126723311060e-01
1.461831262333914139e-01
1.497300665404973086e-01
1.444438541698286893e-01
1.532247709128888302e-01
1.465170229138126057e-01
1.530643702196448630e-01
1.324619267623596830e-01
1.300348309661950585e-01
1.427859667671715349e-01
1.331709876873988785e-01
1.644982683736945783e-01
1.351505753378857699e-01
1.430021526968135448e-01
1.538970728480257844e-01
1.345101443265860064e-01
1.396392894212161728e-01
1.434359874394667833e-01
1.551450942689394652e-01
1.625720298955201093e-01
1.255559699789653427e-01
1.447502253950754270e-01
1.567017161458316155e-01
1.436541432392820228e-01
1.311233041870180360e-01
1.562472038656970152e-01
1.362808667892063119e-01
1.500409523221244990e-01
1.395289516365472715e-01
1.397741930402614519e-01
1.380918909171141018e-01
1.446962030328384219e-01
1.331403157025088657e-01
1.449934269084552363e-01
1.316083188411848459e-01
1.411479309166383533e-01
1.435608611011963132e-01
1.393377205682400088e-01
1.324483298560382438e-01
1.460003290621455785e-01
1.371528246348308056e-01
1.457277973601087684e-01
1.592948648859379979e-01
1.411480782502162190e-01
1.435948688847983046e-01
1.569767518836159836e-01
1.434581382783158554e-01
1.297607019159703334e-01
1.478134966334982980e-01
1.568419134150590977e-01
1.539302710945386066e-01
1.441943173298071423e-01
1.471854287088639190e-01
1.298417916670279448e-01
1.506224322532195847e-01
1.647996164923968276e-01
1.629943093226786099e-01
1.301178842589835183e-01
1.580890566484851045e-01
1.350713586295770874e-01
1.498200005483044384e-01
1.630142260410778476e-01
1.346863582077291177e-01
1.289946584560223153e-01
1.467824063552672642e-01
1.576901698501156912e-01
1.268235805771305014e-01
1.501125306196779974e-01
1.459548273295653842e-01
1.344300194046784691e-01
1.366615807270641358e-01
1.320766217480180693e-01
1.520801390884297111e-01
1.384495661746816819e-01
1.351267639575761126e-01
1.573700491859146844e-01
1.376661602151141028e-01
1.470736496811446692e-01
1.690506140448083117e-01
1.255841844884179048e-01
1.427905536002163633e-01
1.485934759787456427e-01
1.451718588895059003e-01
1.408879405245999639e-01
1.464646425040489752e-01
1.379741427448957780e-01
1.367212425207938176e-01
1.387011611190105409e-01
1.527270364643354417e-01
1.685472761266532116e-01
1.586004485692872612e-01
1.541661370784180307e-01
1.348020918581737115e-01
1.658724821333110722e-01
1.604574806400481113e-01
1.405560475947545407e-01
1.454184186349803676e-01
1.314080364200287676e-01
1.704720277853223886e-01
1.389473261339758403e-01
1.550073722392297793e-01
1.411529963254648246e-01
1.383007684034078255e-01
1.514870835280009986e-01
1.394245308537220007e-01
1.339938065127072031e-01
1.665360949384364075e-01
1.303335676498315887e-01
1.476806395588656784e-01
1.441968345919219241e-01
1.627675259445007239e-01
1.506671146462564836e-01
1.434433710973307963e-01
1.490029309633313925e-01
1.467687226955874391e-01
1.546190089322794781e-01
1.469501751196158057e-01
1.354059009209865883e-01
1.504974614714600922e-01
1.467096100321353958e-01
1.471818264995329861e-01
1.494676723457977197e-01
1.382087664646532987e-01
1.519075609937913240e-01
1.632378234797811356e-01
1.410487998312670854e-01
1.399436583751905994e-01
1.622782536422454625e-01
1.468067421932551797e-01
1.479389789368514008e-01
1.547568167298897790e-01
1.607763779417913375e-01
1.403805833375108003e-01
1.556251367267225683e-01
1.592191970510762888e-01
1.468370844875322989e-01
1.626318695432378281e-01
1.498168428149043163e-01
1.407365881607795521e-01
1.539711689057647326e-01
1.705318358815345048e-01
1.471288524771757755e-01
1.449170034856931411e-01
1.358298086489174994e-01
1.591614775392173886e-01
1.551741039885968787e-01
1.488549372753426581e-01
1.388639744614636462e-01
1.404785165513278977e-01
1.361734827492997735e-01
1.691152724559924492e-01
1.080597271888062566e-01
1.389029121638777342e-01
1.550252775128737603e-01
1.533165374881980125e-01
1.499894842404619899e-01
1.487440656705335540e-01
1.655522717102685115e-01
1.590924434532243192e-01
1.377786717522768434e-01
1.453361901233919951e-01
1.485807088068607507e-01
1.684044353417704643e-01
1.424695792577123366e-01
1.489868832350772498e-01
1.513271739214900879e-01
1.446998275604700901e-01
1.547503153162913536e-01
1.490596833753631834e-01
1.482595319681771773e-01
1.456874178594178282e-01
1.531034108396471249e-01
1.485491444514671078e-01
1.482225963667000712e-01
1.390321416438179691e-01
1.423593639753191198e-01
1.506259247458548445e-01
1.190285763433844984e-01
1.405102241383943129e-01
1.566632950046170092e-01
1.494242383681610997e-01
1.604019190699559894e-01
1.554111429101054376e-01
1.660082126973143890e-01
1.582091658222413710e-01
1.732368629007893790e-01
1.621220123136571378e-01
1.520108647355618292e-01
1.579440445436761375e-01
1.417236091416031463e-01
1.483539147292730620e-01
1.588616663698087239e-01
1.563625466847115564e-01
1.635509458928144921e-01
1.523629719723832154e-01
1.436530677924712784e-01
1.366191265142556455e-01
1.587450785033296397e-01
1.618639996711128126e-01
1.461599663571032937e-01
1.441835413727089454e-01
1.613343284985717663e-01
1.766207956815413760e-01
1.538083346324456424e-01
1.434044826882314161e-01
1.538385647432893855e-01
1.509997869397014247e-01
1.468745676242197429e-01
1.695102921962692299e-01
1.538720395061275448e-01
1.546306592589596351e-01
1.625761365905011580e-01
1.533468459258087724e-01
1.644156037386861613e-01
1.570237745514423966e-01
1.507481733379342770e-01
1.453171686687741437e-01
1.580302963640856095e-01
1.330696289148054212e-01
1.427214469592763546e-01
1.322391096612122730e-01
1.563132970418755208e-01
1.444483472299323834e-01
1.595236460463191341e-01
1.615495280442550141e-01
1.335222596325676692e-01
1.576619365749059865e-01
1.612103853049917379e-01
1.612725590033257106e-01
1.608864694079566171e-01
1.414092916081985396e-01
1.560379688863188785e-01
1.733116566393154978e-01
1.783394858920026582e-01
1.470365055747106520e-01
1.723959530023513320e-01
1.656223973363196156e-01
1.552151289575847692e-01
1.553418997120003531e-01
1.480931037377582471e-01
1.508786340092451994e-01
1.579439984297012489e-01
1.346455562109744319e-01
1.747783709438793798e-01
1.585923769944985184e-01
1.553469114377226123e-01
1.681689051733900042e-01
1.481254985996007800e-01
1.662305655578636410e-01
1.644665925995286992e-01
1.489909956648892142e-01
1.559320278979380858e-01
1.756965609501344172e-01
1.569525097033286909e-01
1.471378445590980633e-01
1.570188176971303862e-01
1.484000168812019405e-01
1.451041878189692491e-01
1.633140523076889727e-01
1.691261924880189949e-01
1.740506024347168168e-01
1.593584091246058043e-01
1.438430576118737703e-01
1.547292213571015984e-01
1.492312365801188589e-01
1.464074209277386740e-01
1.414720403550337458e-01
1.629694395496290027e-01
1.423716702715542570e-01
1.616690281410983476e-01
1.642715821991908853e-01
1.639269522703856452e-01
1.531230034460360767e-01
1.654633640001935690e-01
1.512676285205051818e-01
1.385248253582853084e-01
1.693679473717296657e-01
1.506374278978052927e-01
1.486011620934716837e-01
1.454819060917223461e-01
1.643591079485939299e-01
1.675749699698435569e-01
1.570724866546386322e-01
1.498147364171944496e-01
1.669810384144889137e-01
1.448609601978123607e-01
1.479830655229800729e-01
1.560454745840124668e-01
1.585862802350283540e-01
1.609947472581310102e-01
1.655132960501380091e-01
1.472115296443806121e-01
1.368425733986792792e-01
1.646941674977563386e-01
1.626224323816112816e-01
1.511473853238367027e-01
1.621532407070004622e-01
1.514365091554676634e-01
1.570688837544628458e-01
1.501042827550955749e-01
1.562011344776307042e-01
1.584340068341175689e-01
1.449605052870597821e-01
1.584952791780569470e-01
1.617746767094164206e-01
1.367439127010036393e-01
1.263244934964671273e-01
1.389547001592132680e-01
1.483335085505577133e-01
1.586570823934153607e-01
1.647678262860136078e-01
1.334867068762453368e-01
1.683937159631848091e-01
1.583723968484593847e-01
1.577892182847398517e-01
1.553522835942268698e-01
1.450667136269369606e-01
1.519153027578892257e-01
1.516492662727186302e-01
1.596868493121922916e-01
1.617983674051413356e-01
1.579604652955097499e-01
1.470820719191837656e-01
1.517045407919945799e-01
1.284952763885171545e-01
1.402150258997701959e-01
1.579289389661004683e-01
1.464184094911333833e-01
1.574495674543491819e-01
1.495913019464362448e-01
1.440451392551736487e-01
1.602749169661675799e-01
1.678985390379296450e-01
1.587073212759188001e-01
1.684722278762273151e-01
1.579320602275469665e-01
1.310598319264570932e-01
1.418968214702301112e-01
1.531753553925563061e-01
1.432222147349531127e-01
1.561556808573939803e-01
1.503727045961649744e-01
1.547330983275000960e-01
1.602378892156298695e-01
1.649866338325179371e-01
1.510821677441887001e-01
1.605922327902632452e-01
1.710198572157604624e-01
1.351147497880964554e-01
1.550041581973189975e-01
1.628337645488604213e-01
1.501086498196110841e-01
1.591478447076541403e-01
1.547607399217573176e-01
1.555163885577853511e-01
1.528653181563260077e-01
1.433877164254613312e-01
1.663933673746033626e-01
1.404328124779991860e-01
1.461775562261145578e-01
1.573483596276793184e-01
1.622500279262200085e-01
1.358760672122706348e-01
1.692170549020373949e-01
1.639356346372898010e-01
1.500278452848278488e-01
1.645198306481970851e-01
1.649892293092370676e-01
1.718371712129447004e-01
1.518482792487091393e-01
1.449546153769523671e-01
1.510021044396969159e-01
1.444394903821410447e-01
1.492058588262066554e-01
1.531629413414101193e-01
1.628039502943041672e-01
1.780241832078273134e-01
1.483500246960854363e-01
1.678479171385501567e-01
1.713102811395618708e-01
1.606151362002149752e-01
1.616315849715655451e-01
1.415352600126442151e-01
1.482147015343730501e-01
1.511725192835477183e-01
1.465799876306317917e-01
1.503688121142145451e-01
1.619382697979231400e-01
1.534257539701331385e-01
1.577507641147362638e-01
1.730817493106300287e-01
1.483787479037543267e-01
1.656566040033230214e-01
1.562065338057765929e-01
1.570044745846421175e-01
1.421405710727926541e-01
1.704896432015483021e-01
1.549508274035137634e-01
1.656235814154715658e-01
1.750166492419609199e-01
1.653069155004831814e-01
1.490724514382082422e-01
1.649298103492956025e-01
1.702842051576674565e-01
1.432247558471462789e-01
1.551053998141390666e-01
1.678206466471179881e-01
1.496026543641868489e-01
1.458677958022838450e-01
1.692489124807187162e-01
1.675356129893118551e-01
1.640675297100326335e-01
1.503906959972933222e-01
1.536916126391235649e-01
1.599881851983159520e-01
1.484680948968118419e-01
1.470149604319367920e-01
1.574382080749262558e-01
1.643491767696552142e-01
1.772049454879625063e-01
1.618628204643177693e-01
1.384721906833548122e-01
1.630553920348911390e-01
1.668281401590034907e-01
1.656572599853091687e-01
1.735596754268786124e-01
1.526927612245879973e-01
1.697748101939461352e-01
1.407798807542394171e-01
1.515355113942021825e-01
1.567536262767317834e-01
1.734780622826153085e-01
1.709004501126432651e-01
1.549660919627657840e-01
1.525697751560805837e-01
1.410913508251485093e-01
1.629987041155501748e-01
1.383296847484978831e-01
1.599528811533507400e-01
1.391744143047669302e-01
1.460172876095325589e-01
1.643935658846389924e-01
1.671338001499441672e-01
1.557512087991345662e-01
1.763930605735636314e-01
1.447735183764170541e-01
1.565357870028715181e-01
1.486223477772947721e-01
1.433684041176291335e-01
1.677660033087333413e-01
1.629361417587439353e-01
1.697994661363225466e-01
1.445634571664433099e-01
1.724374153880885441e-01
1.406467233645000703e-01
1.588880453072069043e-01
1.573875037473349003e-01
1.598540366935854995e-01
1.615881970540883339e-01
1.549910111203156859e-01
1.561343908404145830e-01
1.518950200982187582e-01
1.477138504665904684e-01
1.406996050416922661e-01
1.588886731014458875e-01
1.595762704666595644e-01
1.592430234940883094e-01
1.590587014774003938e-01
1.563556301317702291e-01
1.729793833924113677e-01
1.535484316788071624e-01
1.589822098516038562e-01
1.509873023936813552e-01
1.660982510202541063e-01
1.793633459480014625e-01
1.687357944993215786e-01
1.491059530155361967e-01
1.578115878498683178e-01
1.623358703405709536e-01
1.475692670079223334e-01
1.567498571387124229e-01
1.552714210663489747e-01
1.735195376885294016e-01
1.679582740166279398e-01
1.532035760538046354e-01
1.754030160432926699e-01
1.659199789838999850e-01
1.693212911929501685e-01
1.605460724140887196e-01
1.817382053267130870e-01
1.709790431343672923e-01
1.701249811983509552e-01
1.694063727916066964e-01
1.794533484217227248e-01
1.650585659340359501e-01
1.673182905159296130e-01
1.754808666857757271e-01
1.619276744331787365e-01
1.596522402285563969e-01
1.574165632694961015e-01
1.574700904675235824e-01
1.531822520526677223e-01
1.367016139072119996e-01
1.456052884998393360e-01
1.729509580201625263e-01
1.680012218426002457e-01
1.728943234670986540e-01
1.518875511993978411e-01
1.772760989636552043e-01
1.599811058456544477e-01
1.602495842078044408e-01
1.494632935171595900e-01
1.508113983718142315e-01
1.571780544376178146e-01
1.687900410479512003e-01
1.644461946417589138e-01
1.469282539821747946e-01
1.549213163390560366e-01
1.720376890405715953e-01
1.520203001697580381e-01
1.752490822592565056e-01
1.696189034434771592e-01
1.672308698556859152e-01
1.604828649725342782e-01
1.576077157730792488e-01
1.511661814774515888e-01
1.607522138794919009e-01
1.566902442328316769e-01
1.596458043523378278e-01
1.413783388415578435e-01
1.697383617487018270e-01
1.557494929783537208e-01
1.766545353078087244e-01
1.600453280959925340e-01
1.531364323693134022e-01
1.517360619536300970e-01
1.631817618531765102e-01
1.610856513306427873e-01
1.608383364521761005e-01
1.766316082301470081e-01
1.616194543560892094e-01
1.725981028874819523e-01
1.725429371106980692e-01
1.868643340447135870e-01
1.591273243022709727e-01
1.602789897915648520e-01
1.719061223151093776e-01
1.689132967837166932e-01
1.867952878763482483e-01
1.762878508910641351e-01
1.640992261050473466e-01
1.528653106060833822e-01
1.795799727348770247e-01
1.910538490051822968e-01
1.744554701082046133e-01
1.458335268509450278e-01
1.476312168591179808e-01
1.518632109784986972e-01
1.614643113679011255e-01
1.724670150215077413e-01
1.537250853664752503e-01
1.561687323166245367e-01
1.597561408582227893e-01
1.838182485867670968e-01
1.519334963565871499e-01
1.632993180138310185e-01
1.668054212255755120e-01
1.583108587714025517e-01
1.711057528020090146e-01
1.921962095103160184e-01
1.683867019017377675e-01
1.587445076620709605e-01
1.600858883511239172e-01
1.570966908653241845e-01
1.743350993839719032e-01
1.615741045136813714e-01
1.673526106638427435e-01
1.693590989441588479e-01
1.875017025016363914e-01
1.537711869987301305e-01
1.744515201995553433e-01
1.645946821610535515e-01
1.535470831134213288e-01
1.759150127740779501e-01
1.537235281825722888e-01
1.584538028360797379e-01
1.598340352294793099e-01
1.750202952390771671e-01
1.467833975402170754e-01
1.662454621131248811e-01
1.729886174781841701e-01
1.517541102067179737e-01
1.550408665654766927e-01
1.624643562829843901e-01
1.718690430296461735e-01
1.804159831406049741e-01
1.873927687617491511e-01
1.671039064562919729e-01
1.762619553551844076e-01
1.694934139934980988e-01
1.733798120285603428e-01
1.832968017285153683e-01
1.468716899800766584e-01
1.482344082425375853e-01
1.690875582698081470e-01
1.613786219898030172e-01
1.794481671746073204e-01
1.707410689089073341e-01
1.730930747752095211e-01
1.608593459873933207e-01
1.724911478388948538e-01
1.653250319574127158e-01
1.661302567846276723e-01
1.608124121413891383e-01
1.759842150896818169e-01
1.764482374817491483e-01
1.508688516529607115e-01
1.497458463517014060e-01
1.763905206769549316e-01
1.606235106296882431e-01
1.535699314095405610e-01
1.613998652686367274e-01
1.596305954822792306e-01
1.751486102009918167e-01
1.643550969773803772e-01
1.761070119317780791e-01
1.604958318034021003e-01
1.614690994453527595e-01
1.722211952924232459e-01
1.689946967489955321e-01
1.757084872038786327e-01
1.682307844558496579e-01
1.879569443099886050e-01
1.810003911288889655e-01
1.659450847787516392e-01
1.796052493651297266e-01
1.763621692883159953e-01
1.606809997739008788e-01
1.634623455834129657e-01
1.529984684822508767e-01
1.776804263875585987e-01
1.719973657397849964e-01
1.820214534310335142e-01
1.555938759903243707e-01
1.654818204394841730e-01
1.573474603433381303e-01
1.767227144271761863e-01
1.658763041122339188e-01
1.736539263381965403e-01
1.709187533058905695e-01
1.612166716719333759e-01
1.583481008597094619e-01
1.800145078225297568e-01
1.671397895869199401e-01
2.008565497899850727e-01
1.815850755567509356e-01
1.762465303284444784e-01
1.828700860775885340e-01
1.772609301781188362e-01
1.631721660969850385e-01
1.535546915620290276e-01
1.711466044007970977e-01
1.803616907347236342e-01
1.705960961965283518e-01
1.630073163663429692e-01
1.454549953745127855e-01
1.549939095456145111e-01
1.647348872532926889e-01
1.834052450053854644e-01
1.800833181030278562e-01
1.864580031366270541e-01
1.812752479215529733e-01
1.584164709354067835e-01
1.779775627021285556e-01
1.830422284128488120e-01
1.740122643384249823e-01
1.726761391532308509e-01
1.754511928178934532e-01
1.550977876427749313e-01
1.529317187750659501e-01
1.786129716933113065e-01
1.728403611649341753e-01
1.792351993389604270e-01
1.625258632443721818e-01
1.648718168560259212e-01
1.794268356449459367e-01
1.864706739187864393e-01
1.779254945675151078e-01
1.735925727065348312e-01
1.709103429105427452e-01
1.828865334310851298e-01
1.666322762642098998e-01
1.648062026980343098e-01
1.625116293659319977e-01
1.652134588505785318e-01
1.498239187972585928e-01
1.760760830338918836e-01
1.663293294447900361e-01
1.718377952913087425e-01
1.636460752023795595e-01
1.514215803689297757e-01
1.595142404315476603e-01
1.571520640192176632e-01
1.908887057069065807e-01
1.723954078285734326e-01
1.568198305955249006e-01
1.823473296069363925e-01
1.879978170696259832e-01
1.892154902914240933e-01
1.744733286653004645e-01
1.554430412058953048e-01
1.585045414551518872e-01
1.746837703522353680e-01
1.788555999060424395e-01
1.875942485545899485e-01
1.826371389330767592e-01
1.577964958636937365e-01
1.651401708375108135e-01
1.726127663180288541e-01
1.768261232061608124e-01
1.712423553745981986e-01
1.842711967315089072e-01
1.542976653005506682e-01
1.675468324573209933e-01
1.675507804796934064e-01
2.033947272991524780e-01
1.792160800317922908e-01
1.753273583427225613e-01
1.829223771938867649e-01
1.555993639385809535e-01
1.733074603371377309e-01
1.830667612276291600e-01
1.851769276617521165e-01
1.519035026473017358e-01
1.870337326282622559e-01
1.634267478814419583e-01
1.753989825321994878e-01
1.832235407972854502e-01
1.608045355809961663e-01
1.627493696068048890e-01
1.718823669914254504e-01
1.820386675585919933e-01
1.688074213034074789e-01
1.832576144351627523e-01
1.750780290044215703e-01
1.477875182093349449e-01
1.629071914246024433e-01
1.851330152297895049e-01
1.830734570444828013e-01
1.615624332534758567e-01
1.832411604268040783e-01
1.646815561988082821e-01
1.658057451896932100e-01
1.651069731102088878e-01
1.659897711616670213e-01
1.864885755603087891e-01
1.885843470760921736e-01
1.755461947295139935e-01
1.990832129859091970e-01
1.759659172797511661e-01
1.621625094564261849e-01
1.496433500445557840e-01
1.851688956623514515e-01
1.766690855489708167e-01
1.639725711713188594e-01
1.830879135167163829e-01
1.760491808997422247e-01
1.781096409492311516e-01
1.805390903894065757e-01
1.769192702050297050e-01
1.749860345615319446e-01
1.696545830334857952e-01
1.740711129594241513e-01
1.747887714407667381e-01
1.556889257473401678e-01
1.942209115941228581e-01
1.851828423734280804e-01
1.577000887708483179e-01
1.697880556880642655e-01
1.727599112479907550e-01
1.561759060035884383e-01
1.838798144111872257e-01
1.725715163058098855e-01
1.723562571355239381e-01
1.624240472964034177e-01
1.720207925113582392e-01
1.974723158138482759e-01
1.756181146748147237e-01
1.713918060672046939e-01
1.875720186512075949e-01
1.698900112816343622e-01
1.660589324755477048e-01
1.843711523409448660e-01
1.888140236748742651e-01
1.774107647518607667e-01
1.668731582082525755e-01
1.947433565304461101e-01
1.784466766688147521e-01
1.836618749879155577e-01
1.717069205818068656e-01
1.813509366734045170e-01
1.709998767021219113e-01
1.840170841250322042e-01
1.604796308013536899e-01
1.591570533058395132e-01
1.749359185022370533e-01
1.808232619674789987e-01
1.844985435152222686e-01
1.631277941385395058e-01
1.696991969813440304e-01
1.895498241714776988e-01
1.794511449998973940e-01
1.976027522850812845e-01
1.633860204206326050e-01
1.731657943183964599e-01
1.920365051238789589e-01
1.795222884559719290e-01
1.822269078605245340e-01
1.787611869636088757e-01
1.766575209316280093e-01
1.901274006975278430e-01
1.860067608081377166e-01
1.644764995406032826e-01
1.616320479093234508e-01
1.906081103198155047e-01
1.788925480617307717e-01
1.969618264516437289e-01
1.790405431300003958e-01
1.681946740168110133e-01
1.670768774894070829e-01
1.875908228691015034e-01
1.749279085252806176e-01
1.588275429978266429e-01
1.634084519888888976e-01
1.691972861410178108e-01
1.942927120258574891e-01
1.809483637963623659e-01
1.678010321297405405e-01
1.565889666391072355e-01
1.953915639628144296e-01
1.817647658001050881e-01
1.839887520336405680e-01
1.897428039449959580e-01
1.807295826011107165e-01
1.717982603514476292e-01
1.786338756207642986e-01
1.700785118570361520e-01
1.646614881614091863e-01
1.595671547752120500e-01
1.691560948290963262e-01
1.561671928717389135e-01
1.659349499567335795e-01
1.593679849573650664e-01
1.699223290453774626e-01
1.849075935368521273e-01
1.716325764654360042e-01
1.896164508541329785e-01
1.776256964527149207e-01
1.990941791365747893e-01
1.634095864478172788e-01
1.961879407834328237e-01
1.729627141099073229e-01
1.859819167853149491e-01
1.776466038352105814e-01
1.809361815620181280e-01
1.789360964820962963e-01
1.693062021549352480e-01
1.765764373879422366e-01
1.816477964246100973e-01
1.803767058361417097e-01
1.547141871606026731e-01
1.952144961208844287e-01
1.751447585594310685e-01
1.771948808433132516e-01
1.754005821759369310e-01
1.804923153884683829e-01
1.827016695177871020e-01
1.849021227442506077e-01
1.759158845973765595e-01
1.586561478832526906e-01
1.792900891751295078e-01
1.860865694195513176e-01
1.913335153482192963e-01
1.864127190633784736e-01
1.701675558885755724e-01
1.797354884430885646e-01
1.778766035214624786e-01
1.722911861015510859e-01
1.754693718908708622e-01
1.796048610083372798e-01
1.746939414160296744e-01
1.823278308983103668e-01
1.787737671097047454e-01
1.847216534162830770e-01
1.621163829497216380e-01
1.741699222505491973e-01
1.889329470934217325e-01
1.654360728832346694e-01
1.832013402020696569e-01
1.824290818077838328e-01
1.778571639405290006e-01
1.671127935292874289e-01
1.781046514084674293e-01
1.799175451315195295e-01
1.814844223530756584e-01
1.752199991871843110e-01
1.799961540875492094e-01
1.948119746594184631e-01
1.769159952477357967e-01
1.836731822373553480e-01
1.748743262561198164e-01
1.613699256319832687e-01
1.750140180017846769e-01
1.951205622556955177e-01
1.764421627598843356e-01
1.927389161649817328e-01
1.965479893666317590e-01
1.812646269475652883e-01
1.779710019417206079e-01
1.772451062061785598e-01
1.747579353415821268e-01
2.022124242743620626e-01
1.829641388802818180e-01
1.879344668249657291e-01
1.621539014839542270e-01
1.948647856692225511e-01
1.963753178420027390e-01
1.669489902897904055e-01
1.802613326839715979e-01
1.745506045109173066e-01
1.943262454071139067e-01
1.759054737516398403e-01
1.966412448731270357e-01
1.763182241733816102e-01
1.723685804640905928e-01
1.659297324056452916e-01
2.054141891056189273e-01
1.855262471754490217e-01
1.816900296393156589e-01
1.777226821344511098e-01
1.879846780424618835e-01
1.812273975261556036e-01
1.691806569199891253e-01
1.892619507044103755e-01
1.857480927826987704e-01
1.877384799803668014e-01
1.779223116531777615e-01
1.844085270578615932e-01
1.776522046771014662e-01
1.615415499927938259e-01
1.868766633090055418e-01
1.672191469502670169e-01
1.727818685227966444e-01
1.864050571010730240e-01
1.795408197238712034e-01
1.858327135652090012e-01
1.846680350200385623e-01
1.920140275963418963e-01
1.732670552305017320e-01
1.739810263338503193e-01
1.849206228829443632e-01
1.783646010115833569e-01
2.001891897692099631e-01
1.893050482830113679e-01
1.746303740811244731e-01
1.864615534958298237e-01
2.024698968436044466e-01
1.877369350055552721e-01
1.865146260447530513e-01
1.798885929929297522e-01
1.856932143985663419e-01
1.816732002695898296e-01
1.932968829143410505e-01
1.728387254225064451e-01
1.812625692418332601e-01
1.807034616623952594e-01
1.885496952274041682e-01
1.570248597264766177e-01
1.626015042652803055e-01
1.851380633942836251e-01
1.647659959289435594e-01
1.774401779774732457e-01
1.828254637309336683e-01
1.794184434049811983e-01
1.732072998748852011e-01
1.894036282992112019e-01
1.961423526926564243e-01
1.850969117283479681e-01
1.989756157323318841e-01
1.708600035973599218e-01
1.625102136526986318e-01
1.834581324706359429e-01
1.763742669842277011e-01
1.728722261355027101e-01
1.811077893911716696e-01
1.792659953392449768e-01
1.792031679177411019e-01
1.867386549173370436e-01
1.837880947379697538e-01
1.754680759961974312e-01
1.895043960906286351e-01
1.921666755911246582e-01
1.926845787445021219e-01
1.760603864570011168e-01
1.574582478102249383e-01
1.857224295122342772e-01
1.773394833282450067e-01
1.662752588759131012e-01
1.781211796264124403e-01
1.950762413713521271e-01
1.810546043441895181e-01
1.826988030051945322e-01
1.876003267547543540e-01
1.646666862183810975e-01
1.886433286570336210e-01
1.836533479054474338e-01
1.891262806491577630e-01
1.863818691036183139e-01
1.896238290500284474e-01
1.941528217948734758e-01
1.837005605686487519e-01
1.942468902181564150e-01
1.901715937779809851e-01
2.131059031749177324e-01
2.004012657972251976e-01
1.712259898941419778e-01
1.847337200448162520e-01
1.965073511123697492e-01
1.853861139820217607e-01
2.032044725051274092e-01
1.983009844388928244e-01
1.848389532687065850e-01
1.949794250468489532e-01
1.738340772879113927e-01
1.807872329563715574e-01
1.882505080449582424e-01
1.843668894106348932e-01
1.850715684949964801e-01
1.939723424432719945e-01
1.796378878453842032e-01
1.898427420188554815e-01
1.749539289680923648e-01
1.568813083076233128e-01
1.728454762024591307e-01
1.775496942187871352e-01
1.909087399024114728e-01
1.843433564328190721e-01
1.738074334353977290e-01
1.826440005196958705e-01
1.801757896527583225e-01
1.864255921735670229e-01
1.927825946521715128e-01
1.822900734604392947e-01
1.887667527506526888e-01
1.828361040815421612e-01
1.804965329866854984e-01
1.792985170442845111e-01
1.664788912499553519e-01
1.978533278552148666e-01
1.774407146960720327e-01
1.952229798544480310e-01
1.774916746303789039e-01
1.789030909048680007e-01
1.724599938639654328e-01
1.727332196891148142e-01
1.975158758334181752e-01
1.950035394661775445e-01
1.885499247579300874e-01
1.796581020563436659e-01
2.067984451872970919e-01
1.880342966660821236e-01
1.945260822993560013e-01
1.810477732684512286e-01
1.770513926650847669e-01
1.801440815321742328e-01
1.788985266957660025e-01
1.976984812209061082e-01
1.796880021376245362e-01
1.936612269807393150e-01
1.918529735450326679e-01
1.759873667149361443e-01
1.895696906622798550e-01
2.060909986708448771e-01
1.939485685785209967e-01
1.837815086271291087e-01
1.735218494824383728e-01
1.981814445814040482e-01
1.705862237116635982e-01
1.782539774454670323e-01
1.901951574090846864e-01
1.948503512743501587e-01
1.905063162342768845e-01
1.675738614529979353e-01
1.741543284523999757e-01
1.823545425358946426e-01
1.721101060381700909e-01
1.884383802037837841e-01
1.822701094184060455e-01
1.660958052036422272e-01
1.692506263017325707e-01
1.852643097111054127e-01
1.747169138157167456e-01
1.907926052569536013e-01
2.059659459321139252e-01
1.787525155901374396e-01
1.833663778282302870e-01
1.786903699606262608e-01
1.609481449141101084e-01
1.790332803681919105e-01
1.829756127880864391e-01
1.952782586607520465e-01
1.926111493075315928e-01
1.901783271389167473e-01
1.963770404830768590e-01
1.851522063242541372e-01
1.891928562598431118e-01
1.734034699723809025e-01
1.808783495884512815e-01
1.840836925481170172e-01
2.059334505930130177e-01
1.940887951632563890e-01
1.842573959243082315e-01
1.749044069233716692e-01
1.680077810029091401e-01
1.828139166179091890e-01
1.928544224001419172e-01
1.783980349050985348e-01
1.779783612615673527e-01
2.007917714909153994e-01
1.993001639442614770e-01
1.766614317825038472e-01
2.100892770958741884e-01
1.914615175017995996e-01
1.863592322426312065e-01
1.998541838504175883e-01
1.779185315697900394e-01
1.853423115386980125e-01
1.877190421498181605e-01
1.839116770091134834e-01
1.615859166641644140e-01
1.816961744253419719e-01
1.833461693414124849e-01
1.780666647234194211e-01
1.847153960972975351e-01
1.799984759938885737e-01
1.884403377838040905e-01
1.923684055915692304e-01
1.908290279035546044e-01
2.017671251319444470e-01
1.719693459562562088e-01
2.048489344610710527e-01
1.827930341519973245e-01
2.015150665693627163e-01
1.888842405567223159e-01
1.801838862005171737e-01
1.813575761133441877e-01
1.836369941513348036e-01
1.824955160822719913e-01
2.005814487482922848e-01
1.529752848418868827e-01
1.763822168390507261e-01
1.844335508060752082e-01
1.925616349865300614e-01
1.908974506635401913e-01
1.844811192286733292e-01
2.101072848382667946e-01
1.974263998136475129e-01
1.844572424927106713e-01
1.962036081956382572e-01
1.953876923007922817e-01
1.995507653605081422e-01
1.752934002974348426e-01
1.824368446739616512e-01
1.943890377641871725e-01
1.779127865585892754e-01
1.797213504202294643e-01
1.932165707914831332e-01
1.871829871253870015e-01
1.887083500598354946e-01
1.835035637588701141e-01
1.996225512267315316e-01
1.722642014114404152e-01
1.944443655133710758e-01
1.933382188524593870e-01
1.925455296262066907e-01
1.945638235027848384e-01
1.694841643772190543e-01
1.990229140954352938e-01
1.781493778491575197e-01
1.784129297459923214e-01
1.845455487295144248e-01
1.809534275063254816e-01
1.866733531733217322e-01
1.861931721772732140e-01
1.921646069079763763e-01
1.888175714259815174e-01
1.765786306862569821e-01
1.955439670551046838e-01
1.855593697034519929e-01
1.901017734399943759e-01
1.948369552657321091e-01
1.728667028533357741e-01
1.829364629244841778e-01
1.893860634810340393e-01
1.963451992789639333e-01
1.718357463894301940e-01
1.843760551722594954e-01
1.852235941053899104e-01
1.800736422778941026e-01
1.846877739889312420e-01
1.790749851816886284e-01
1.924975295362186256e-01
1.814057898258275014e-01
2.003183031280595661e-01
2.041170233678405721e-01
2.008262583625044784e-01
1.948853287220215502e-01
1.955237523678092226e-01
1.932930616583998784e-01
1.878542940983025378e-01
1.891646489442908030e-01
2.016351691702292503e-01
1.749659060562211432e-01
1.912054578232445234e-01
1.715776976913141461e-01
1.820057865723657409e-01
1.912460787275112595e-01
1.977661723705965713e-01
2.028142877163694735e-01
1.955385490753672739e-01
1.970754022912054315e-01
1.784988681413453293e-01
1.916525889898277324e-01
2.062371650342068041e-01
1.883465180261651439e-01
2.046308540237983253e-01
1.841262367947959777e-01
1.982255477523576503e-01
1.873470468179547765e-01
1.785797278159730328e-01
1.886743327121171987e-01
1.802471988888699195e-01
2.020079597685374151e-01
1.866394495169421686e-01
2.000872900761253570e-01
1.917587467788882671e-01
1.883335579187288000e-01
1.832617000585745615e-01
1.936094258487139896e-01
2.012679657013677903e-01
2.002670692794997764e-01
2.038935251565653362e-01
2.083114967836707243e-01
1.814945850014632323e-01
1.943063247341255129e-01
1.822717005917108279e-01
1.903407854471383109e-01
2.082082535879141161e-01
1.944298270229954939e-01
2.024099853752914790e-01
1.876321472120941469e-01
1.887516424642201041e-01
1.903474166966952486e-01
1.862551759866099554e-01
1.870228632201769992e-01
1.909038036895836510e-01
1.866468675896311713e-01
1.998755598959792157e-01
1.994121165994739986e-01
1.868135716482275110e-01
2.080240727545581425e-01
1.672660314316091745e-01
1.803439946544615202e-01
1.807133955676298309e-01
1.681096418086498456e-01
1.932449782028908825e-01
1.884658329652855735e-01
2.148261899899027161e-01
1.962321938243480890e-01
1.872531962202578226e-01
1.982879391971603122e-01
1.977077934656247815e-01
2.039391163361459758e-01
1.906952717709191891e-01
2.011854634235110684e-01
2.116827883794804854e-01
1.869729148620867254e-01
1.874207375065813641e-01
1.901997331340084252e-01
1.886536752592796740e-01
1.737107609175400913e-01
1.846214123452447620e-01
1.959218828148957536e-01
1.927727268599710719e-01
2.154728328694038852e-01
1.888069341578099969e-01
1.954796825430283325e-01
2.015973452625341444e-01
1.982398334883608837e-01
2.038648452786322174e-01
1.839274318630640948e-01
1.989538599010512165e-01
2.024758958230972739e-01
1.816143544040097479e-01
1.765436999393714679e-01
1.910675100571316287e-01
2.022510371224742753e-01
1.905461614383926194e-01
1.841334755240009169e-01
1.838723195157787593e-01
2.055649808033136738e-01
1.943668765184040637e-01
2.029213661464431828e-01
1.905731684921152524e-01
2.082783004510088687e-01
1.920707219657343812e-01
1.695812149073586406e-01
2.042467061069394296e-01
2.000650024227611512e-01
2.163329173698728958e-01
2.006820908199345999e-01
1.818171623064426257e-01
1.831747655057285873e-01
1.889676723451132745e-01
2.001148072064991013e-01
1.873055452348771910e-01
1.982772464487621566e-01
1.883291377246905651e-01
1.866847235569110419e-01
2.011637420558485823e-01
1.800830008932269855e-01
2.054901022896875595e-01
1.927368237425943764e-01
1.752898748210956481e-01
2.060500551931053470e-01
1.871661896021483140e-01
2.075428063619255137e-01
1.856467536150455122e-01
2.045991414881442871e-01
2.145956070140246918e-01
2.090390576605590245e-01
1.898240142461772861e-01
2.130597097109187543e-01
1.861749948107054575e-01
1.866203638125428221e-01
1.951813472661987903e-01
2.125198051606772554e-01
1.871324222506477453e-01
2.093014923205511468e-01
1.853971564568760444e-01
1.959367870180722948e-01
1.990306171117549316e-01
2.018859372306315847e-01
1.888759744879172087e-01
1.983868916847623121e-01
1.961628206272646724e-01
1.862402489050374310e-01
1.987768409139988313e-01
2.046052170145930826e-01
1.979888697112315854e-01
2.107677284137049467e-01
1.862954408744975920e-01
2.039653264575916336e-01
1.845070729532268250e-01
2.183950069885900458e-01
1.908406570547873660e-01
2.017833547896372703e-01
1.735889774408133357e-01
1.760357336027725539e-01
2.070308655023443689e-01
1.962882011366561541e-01
1.987109741796059537e-01
1.979257391333056337e-01
2.018275345282687372e-01
2.031215608074563028e-01
2.144017481152991622e-01
1.930683362000400471e-01
1.842574956595682267e-01
1.930686504794614233e-01
1.924021681213539114e-01
1.995867645040134419e-01
1.944156039329577035e-01
1.958507520218974451e-01
2.087173223014428258e-01
1.931037769899886514e-01
1.932835812043161017e-01
1.903658272854186762e-01
1.999507208925914437e-01
2.050934225225441165e-01
1.793978373140036053e-01
1.978366947806665110e-01
1.961732000405994047e-01
1.994170412386619962e-01
1.969029759977979355e-01
1.803389232247575857e-01
2.072903523131186809e-01
1.686378353854544043e-01
1.875215233689960792e-01
1.984570819277733933e-01
2.113180262725302128e-01
2.019902861124771853e-01
2.100692685435414098e-01
2.104368164864942325e-01
2.026085548159564653e-01
1.970119247185382894e-01
1.986433304716997972e-01
2.069761483478450292e-01
1.910331737428519472e-01
1.952973983755411092e-01
2.178708076973808472e-01
1.998738607278349733e-01
2.188423976567434592e-01
1.944500628223539973e-01
1.761074614669079219e-01
1.982410215509307627e-01
2.011146021048730581e-01
2.069742078502126992e-01
1.896418146793535098e-01
1.815617417660391197e-01
1.849917243220792762e-01
1.895779785261763328e-01
1.808377652306797367e-01
1.769162861269000797e-01
2.063939521830313317e-01
1.952467210423892152e-01
1.881396455993054329e-01
2.056883188362183534e-01
2.086799008156490776e-01
2.080981084397420244e-01
1.887552239180790847e-01
1.797147480337523417e-01
1.877736686380259146e-01
1.971688048748383437e-01
1.993003974482410179e-01
2.112452890698152119e-01
2.099784926214441905e-01
1.993601390671503881e-01
1.868888767543968876e-01
2.013654846858992931e-01
2.021013030089992557e-01
2.056876985225751242e-01
1.901650658934856408e-01
2.045324609982253072e-01
1.851762227461446475e-01
2.067514995769371144e-01
1.983991464553742923e-01
1.797735593969669310e-01
2.026343557428120778e-01
1.913257936373211898e-01
1.928355398817670485e-01
1.948467382190211539e-01
2.059285297399600090e-01
2.124171768366146518e-01
2.103019109799759701e-01
1.925480667922170319e-01
1.989004272174332566e-01
1.821369349978145258e-01
1.948304671200520310e-01
1.932505638242763557e-01
2.097948022089582976e-01
1.955288740116353785e-01
2.016628204382345246e-01
2.095451874950524651e-01
2.124492164052091958e-01
1.934843103184002988e-01
1.971830428198153573e-01
2.014260947258336709e-01
2.047038742663739863e-01
2.178631750206332374e-01
1.928494054558770321e-01
1.895605017580994089e-01
2.034946783044669361e-01
1.794059784065284158e-01
2.014868224140467234e-01
2.032957167188477743e-01
1.874937927725099929e-01
2.122166681625660134e-01
2.011396651364864008e-01
1.956286335121524000e-01
1.932061245433158159e-01
1.905685813323179656e-01
2.017619532357941836e-01
1.839476775955829480e-01
1.884917391463711012e-01
2.013239630582922546e-01
1.974680032480065628e-01
1.896586237302476663e-01
1.956753369192964220e-01
2.134747415108218527e-01
2.076463229200996574e-01
1.973489673912713904e-01
2.017466848161185156e-01
1.930524769274145069e-01
2.022005633732196217e-01
1.782824036975337312e-01
2.079051190127468307e-01
2.000196267710170339e-01
1.840855406937365601e-01
2.157465570008514910e-01
2.128544289282411350e-01
2.027013968264267385e-01
1.862794454120555165e-01
1.973805240687334650e-01
1.892017349419663486e-01
1.924675302300624113e-01
2.126843736378573047e-01
1.970950417223442663e-01
2.002407393919307665e-01
2.006533340437200996e-01
2.130715320750884989e-01
1.986765952770224719e-01
1.960697257158819651e-01
1.952631635260927423e-01
1.762821340089892053e-01
1.904979137619553786e-01
2.115624688382957141e-01
2.074580227565866464e-01
1.929124805119398767e-01
1.866950551518433976e-01
2.061307978540028452e-01
2.071195332535507028e-01
2.027856114853559266e-01
2.205667619375659971e-01
1.931959550923084135e-01
2.034410931150058000e-01
2.076579930198203527e-01
1.821233769833270344e-01
2.108985453525670239e-01
1.910209588471792896e-01
1.953157370370644796e-01
2.029754530216599795e-01
2.199546676900973330e-01
2.024383559232258989e-01
1.902686068072688974e-01
1.961838124357823676e-01
2.021783988754807249e-01
2.155949577765727265e-01
2.193290299625562934e-01
1.824132057725004752e-01
2.055002094331447593e-01
2.119786159605456244e-01
2.167163325542315055e-01
2.046352760146779304e-01
1.782799161272981547e-01
2.148638071900645929e-01
2.124777553416338782e-01
2.080395203766409185e-01
1.923462926899219272e-01
1.861000843310669506e-01
1.943413665479441221e-01
2.029775717153206871e-01
2.062237197101494945e-01
1.856260834487751810e-01
2.103384895915366148e-01
2.184373012579206574e-01
1.975917668977305031e-01
1.967496485865926070e-01
2.135511091536070882e-01
1.999842538464615405e-01
2.013427760531933952e-01
1.945464215008879949e-01
1.894137119432506844e-01
2.207787072014937013e-01
2.255225384710048964e-01
2.077421872176932471e-01
2.261203234284271391e-01
2.064596680606192447e-01
2.032430467911264804e-01
2.106613299045884957e-01
2.122299210650781531e-01
1.876267485911048694e-01
2.011908613964936976e-01
2.153767950830569322e-01
2.169987483824473706e-01
2.010709927798056129e-01
1.894770294062134708e-01
2.052709380712720022e-01
2.060781868783831405e-01
2.043845123561436883e-01
2.011119063597969769e-01
1.837000038122875156e-01
1.889366484319237871e-01
1.832110426505029754e-01
1.844697335870055244e-01
2.040048090811498183e-01
2.065757011761090445e-01
2.020357550602968066e-01
2.107740652328840558e-01
1.854953340841079268e-01
1.962545842067320856e-01
1.932827699391068688e-01
1.934986344125092239e-01
2.068107017262439951e-01
2.135070979686676251e-01
1.943658539712803945e-01
1.995428500975041097e-01
2.135469737653730715e-01
2.113096205162347530e-01
2.064695586890526458e-01
2.092610864957842320e-01
2.020711051012223924e-01
2.071024678532016328e-01
2.052694417977402597e-01
2.039237245049806968e-01
2.139069579806438248e-01
2.050835469208388551e-01
1.924095471329834717e-01
1.939186198619000934e-01
2.088875078251206940e-01
1.916199870118673321e-01
2.145776627255506219e-01
2.160005475493751714e-01
1.841776342491993623e-01
2.091699640180395003e-01
2.175415198037364828e-01
2.034510087514390109e-01
1.990543173628042395e-01
1.973412993364090928e-01
2.185903364806542903e-01
1.865133903820849759e-01
2.199065587191975091e-01
1.993262659250619184e-01
1.994706439486056970e-01
2.275735232744693082e-01
2.063658338784529200e-01
2.099040599277993135e-01
2.000850937013166908e-01
1.955396251029707377e-01
2.138786722921828809e-01
2.156918435533668188e-01
1.820188113136159413e-01
2.001707901687929114e-01
2.139418949567616912e-01
2.171921721344759748e-01
2.040871128880062391e-01
1.895153855176881508e-01
1.925945956628533906e-01
2.042254842251950697e-01
2.169806044786898036e-01
2.092507177572069388e-01
1.948181762406117901e-01
2.217889204086270494e-01
2.105801304315933486e-01
2.107759625956997507e-01
2.318353566475497007e-01
2.145561580862817841e-01
2.093382809434735925e-01
2.313213910486532354e-01
2.235172376567184926e-01
1.941534038185521727e-01
2.030396341421764062e-01
1.990591013548952959e-01
2.031671410684016132e-01
2.079729454555888091e-01
1.972667419232699282e-01
1.955537608834626295e-01
2.084686645804775251e-01
2.099618726440796723e-01
2.146692873485079311e-01
2.016131078713831182e-01
2.078157734720139371e-01
1.985862442341437273e-01
1.968874572508951537e-01
2.095011253119372363e-01
1.981259488603901719e-01
1.969605787700568489e-01
2.203594154255972548e-01
2.180438059964067699e-01
1.989170786981529770e-01
1.958829873394613008e-01
2.072767079084649189e-01
2.127541042954544936e-01
1.927785986621826098e-01
2.186905172631566363e-01
2.317028731592683799e-01
1.983722287384700467e-01
2.111349671558103713e-01
1.973178780970215873e-01
2.111470290451868403e-01
2.083752111830867171e-01
2.026040108757521940e-01
2.006177235875901688e-01
2.127793579429191895e-01
2.204980517309479693e-01
1.986267475077072020e-01
2.159312801036469831e-01
2.107449623144336814e-01
2.145287606257444413e-01
2.092608737622684567e-01
2.239434576245618036e-01
2.331163613112202937e-01
1.935586389466179003e-01
2.124101839963955241e-01
2.075692534079204843e-01
2.139173438345999823e-01
2.045948456774821511e-01
2.018135756369978662e-01
2.020424808112628590e-01
2.139487750312940029e-01
1.915214834466260063e-01
2.086379817029161976e-01
1.885886636134422867e-01
2.077768135792094906e-01
2.183514348623682988e-01
2.265766223404630242e-01
2.125735079260788751e-01
2.104144943044199134e-01
2.102280634271989634e-01
1.965071273823214004e-01
1.960439360681628385e-01
2.190407257505600780e-01
1.944509130143904085e-01
2.210525141985881792e-01
2.082768342330656997e-01
2.208425386180504213e-01
2.196837865965260428e-01
2.068907303966576461e-01
2.065789446351608549e-01
1.696822625714139998e-01
2.146305377658886127e-01
1.978104548274380592e-01
2.187255430940179823e-01
2.190472890984395682e-01
2.030207874010594993e-01
2.214985308187966129e-01
2.189105908645255227e-01
1.960852245115797532e-01
2.168420459184974836e-01
1.940330088049311841e-01
2.089812026885208285e-01
2.285329074096266178e-01
2.106500988688061460e-01
2.209173230925397802e-01
2.119925696994399422e-01
2.047819893919834433e-01
2.185691401014931423e-01
2.224609986407287687e-01
2.003259474810767937e-01
2.094715660243469113e-01
2.192096368390635264e-01
2.369594956940223318e-01
2.167186790161684251e-01
1.937298689842150701e-01
2.061670913731601940e-01
2.170975254950964772e-01
1.960485815813644839e-01
2.209294823955612053e-01
2.339321797742727749e-01
2.028079400489901651e-01
2.092665357655212888e-01
2.079598229917560825e-01
2.143525185967729285e-01
2.157447925231736618e-01
2.149429180495799341e-01
2.249538786162495474e-01
1.913482657824896460e-01
2.201726406338659348e-01
2.349312650325729723e-01
2.201470472429467029e-01
2.114137434272027605e-01
2.180147272234777556e-01
1.966058142287082644e-01
2.039147203293451005e-01
2.070169838142165986e-01
1.924100802553723732e-01
2.009602075869543758e-01
1.866652977661869550e-01
1.937105938692620932e-01
2.225681399569588159e-01
2.239445515999930469e-01
2.100086831276484212e-01
1.916562197875340268e-01
1.985823894433174086e-01
1.977453405574727541e-01
2.035548397713233815e-01
2.107163794725978034e-01
1.871798863482576070e-01
2.153836993026062852e-01
2.165419193589271651e-01
2.218307612764758852e-01
1.944125670296800446e-01
2.041266074500613370e-01
1.992852259499552081e-01
2.083425715602352235e-01
2.195331791923621489e-01
2.070853634595984927e-01
2.136389142923089124e-01
1.953592884006108976e-01
2.201650834844979254e-01
2.100442729396991837e-01
2.242592165697406548e-01
1.834369561619156319e-01
1.939798381343738609e-01
2.044710224844505930e-01
2.187997438884202450e-01
2.084843098347713142e-01
1.908594519549403068e-01
2.043172646363395628e-01
1.982603808632031894e-01
2.101782816966421552e-01
2.196577729741058249e-01
2.007036929320513419e-01
2.014282347811609253e-01
2.258179498639201199e-01
2.042252980778865301e-01
2.056800926082319458e-01
2.035959237603000571e-01
2.232993997167155853e-01
2.182047510566597626e-01
2.205712754012641996e-01
2.017028491899944542e-01
2.311538582403583897e-01
2.184136543739730318e-01
2.187941133434616325e-01
2.092570845769752830e-01
2.055992747784164965e-01
2.178978843078763217e-01
2.104098622866603652e-01
2.024128854668102995e-01
1.920214162468648622e-01
2.121457285057555264e-01
2.014603976188101275e-01
2.301466829830979277e-01
2.201199627670174241e-01
2.081724816316131432e-01
2.040890304988217108e-01
2.101485709538830626e-01
2.151827687619332075e-01
1.886878237347216769e-01
2.037826086599925923e-01
2.183587715526968398e-01
2.129822703005957996e-01
2.058266646195547056e-01
2.160362724077571073e-01
2.106717257224231532e-01
2.077569526469201233e-01
2.058038300092236428e-01
2.030540178619452962e-01
2.071970789916500189e-01
2.177418284559272665e-01
1.990160712612824290e-01
2.163225410291727546e-01
2.065805796122723581e-01
2.094830306966227740e-01
2.255486780244040368e-01
2.173344043077123922e-01
2.026452218948048833e-01
2.149176527142236393e-01
2.253678050103143371e-01
2.318245017959490450e-01
2.164064927261185045e-01
1.921560292858148777e-01
2.098023531184441681e-01
2.190824000322000309e-01
2.157108931351686132e-01
2.221036855975757618e-01
1.971845405419105912e-01
2.080200873377731074e-01
2.191549311171800130e-01
2.030858145415803950e-01
2.221508315168383985e-01
2.077052025730536933e-01
1.998398761982452532e-01
2.055544576485420494e-01
2.084779127563435308e-01
2.025889027056332614e-01
2.141530750176524889e-01
2.178494712866925198e-01
2.111362871620895698e-01
2.202779768309432173e-01
2.193789765694720839e-01
2.095119725785843934e-01
2.332469496899116368e-01
1.980741139101425130e-01
2.307145442848958505e-01
1.921528418440305863e-01
2.123994351102776457e-01
2.016760018259832199e-01
2.022482903281273559e-01
2.326400181663920708e-01
1.961039477624356708e-01
2.290627525853407565e-01
2.066632675959916010e-01
1.906641195280044943e-01
2.249505849766340049e-01
2.177191661828454250e-01
2.164172318686817253e-01
2.323707855919191489e-01
2.136733025858705282e-01
2.009554269421469641e-01
2.214995223429505611e-01
1.969212952515368986e-01
2.056280966351852757e-01
2.138688536992721656e-01
1.816749553697484254e-01
2.184556238793542993e-01
2.209036188508042287e-01
2.196933603610501384e-01
2.174610425768553901e-01
2.054934355896818055e-01
2.021735187866882111e-01
2.070503144025483966e-01
2.319089159415453905e-01
1.985126803352408043e-01
1.976462451738068837e-01
2.085092162766930823e-01
2.229039003759872850e-01
2.285546971263145988e-01
1.996592109420903260e-01
1.967771959989784714e-01
2.020744422125015927e-01
2.116448649652299951e-01
2.128583404510552834e-01
2.068157359751137125e-01
2.102946066321277341e-01
2.099544067644806278e-01
2.082078048393148917e-01
2.305360076235689060e-01
2.022074219592045474e-01
2.158109669103842609e-01
2.311852237308186231e-01
2.069957086397847257e-01
2.200784701547768285e-01
2.069520162817425069e-01
2.135529632777281861e-01
2.031945775963059087e-01
2.215842353760639205e-01
2.122397862001180746e-01
2.183235865598135428e-01
2.079619545522145563e-01
2.243552979454475071e-01
2.125963386530785315e-01
2.239300160779971183e-01
2.124845199261987672e-01
2.234841634445418057e-01
2.282019397625996149e-01
2.163576368124605909e-01
2.053002779078804962e-01
2.073316879022755743e-01
2.135874116949973700e-01
2.231740819874752368e-01
2.012557960917399358e-01
2.169577214718872438e-01
2.114643492102942779e-01
2.087863804309411653e-01
2.167132822582319984e-01
2.162732170822878053e-01
2.298612388016548214e-01
2.044121167306154341e-01
2.232203854123245845e-01
2.383147914043441395e-01
2.147578721652169120e-01
2.004816696983275359e-01
2.154803889313101628e-01
2.281840489258509241e-01
1.971716489094331171e-01
2.056001212338986195e-01
2.176691648634882514e-01
2.139008014731469398e-01
2.024060483644956610e-01
2.009618354468086232e-01
2.263849684082153146e-01
2.191801943789806195e-01
2.270971787727733560e-01
2.343792851418546874e-01
2.052820377083515724e-01
2.023577022894031407e-01
2.158535168043405061e-01
2.137789402094413815e-01
2.033862618261916555e-01
2.304968163565936923e-01
2.199728068924362012e-01
2.092166457491878018e-01
2.180757526777524491e-01
2.002276028798998242e-01
2.016804769884270043e-01
2.176419912206968288e-01
2.057528221654204847e-01
2.205398571558758736e-01
2.083076919748350075e-01
2.067746077424619799e-01
2.169786211051745184e-01
2.218338336334694794e-01
2.222516516254338104e-01
2.020687863503525250e-01
2.264632766489370619e-01
2.231546097218758407e-01
2.104583370904491990e-01
2.141207448915798950e-01
2.130811774622635157e-01
2.081417690895353001e-01
2.213096003706165327e-01
1.948494055559188975e-01
2.131736932051961908e-01
2.003053996984625607e-01
2.103976803575167143e-01
2.174005051948298961e-01
2.199338884074601430e-01
2.122908860626852023e-01
2.013625530854755707e-01
2.231775890525127537e-01
2.317858783528732869e-01
2.393702933683553580e-01
2.078387783415079071e-01
2.167540992032793157e-01
2.333617172358784797e-01
2.159020453145100715e-01
2.194852818756937163e-01
2.220870912834966293e-01
2.051130724223996504e-01
2.292193750409360908e-01
2.161652997204305815e-01
2.368528716858658845e-01
2.228795374429058396e-01
2.274547770687644077e-01
2.182426740883320337e-01
2.213041910442368754e-01
2.130929558297129656e-01
2.231193025879340541e-01
2.368786703356117740e-01
2.038468969385844876e-01
2.212199241366845370e-01
1.962519817172080905e-01
2.239341826169384264e-01
2.230639637375748663e-01
2.123028844742205212e-01
2.320801589509944585e-01
2.215946120508279216e-01
2.168531821172652307e-01
2.155205708575252399e-01
2.223495227069581248e-01
2.138566161734347659e-01
2.127997688478798777e-01
2.046143063045325894e-01
2.109092758742336093e-01
2.170918813006332271e-01
2.111096664150489688e-01
2.258323126804251124e-01
2.054008511383644819e-01
1.979037984528929650e-01
2.077143895149087260e-01
2.315685150792206604e-01
2.240291759960487683e-01
2.254016172699599974e-01
2.144060032391753856e-01
2.073061086292796729e-01
2.092261441401310484e-01
2.309690951778249346e-01
2.347858533652796842e-01
2.186326253349562543e-01
2.185359985392940629e-01
2.182763575761153818e-01
2.367267355406827700e-01
2.258254778523806627e-01
2.187105766334850321e-01
1.987678539248314835e-01
2.225570412486427285e-01
2.106684423018340691e-01
2.143539583955115513e-01
2.140126479793018066e-01
1.991497352387395503e-01
2.231933257100234824e-01
2.295544324936716896e-01
2.041133341957600267e-01
2.090064732910585921e-01
2.330061605983568540e-01
2.165076361238041092e-01
2.129246864389738314e-01
1.987452885945258929e-01
2.352676893521923884e-01
2.280934893478664405e-01
2.164208144750370821e-01
2.016153082850248579e-01
1.974934480209035170e-01
2.138991403812779413e-01
2.215726318697300579e-01
2.367816402897308659e-01
2.271227570095518122e-01
2.278481295964936981e-01
2.218991982767023474e-01
2.235393160787021161e-01
2.231305324867121076e-01
2.257647376175405118e-01
2.175101038474592241e-01
2.275129980183868139e-01
2.161075799116420615e-01
2.073088849252087695e-01
2.034637308247087550e-01
2.206224490549762718e-01
1.899087768985396329e-01
2.213494324834829052e-01
2.282216782901316798e-01
2.213347020720814462e-01
2.227397293601722228e-01
2.272721892410010658e-01
2.200535941377263494e-01
2.074386097547848140e-01
2.200056119936373289e-01
2.267040772142990823e-01
2.169857517965242399e-01
2.283102356396312649e-01
2.132950830916613971e-01
2.264078309310509352e-01
2.176172646248676901e-01
2.151653829455906497e-01
2.106247636114713384e-01
2.260716519260227986e-01
2.225461218796622453e-01
2.224276756037583680e-01
2.246852667580344076e-01
2.299954671860905131e-01
2.165684075870199232e-01
2.052617210084621835e-01
2.204745548083985041e-01
2.331809797119569483e-01
2.396894469055803056e-01
2.069131585056215861e-01
2.175252433520509232e-01
2.148139973405741032e-01
2.066927490806916845e-01
2.039069307858342450e-01
2.076187489146602005e-01
2.108894784437933545e-01
2.093448104041379099e-01
2.157517105739933383e-01
2.122824730968577989e-01
2.359714610043691652e-01
2.185655212280193660e-01
2.099862476372931774e-01
2.380977352026977245e-01
2.423321611732664471e-01
2.009290287067324043e-01
2.176011570859752164e-01
2.325570935840513553e-01
2.208231189456509314e-01
2.191048476803368894e-01
2.265613635520059566e-01
2.490985134564439318e-01
2.117663007456049851e-01
2.211622746411037455e-01
2.228797418685442566e-01
2.003849313945420541e-01
2.272825803936078248e-01
2.268087358733775760e-01
2.150561341458884501e-01
2.315495771609669962e-01
2.348985543824430033e-01
2.251835758249258745e-01
2.320477015167818902e-01
2.321505961831855092e-01
2.263592036501136939e-01
2.217634731213987409e-01
2.146586617009543785e-01
2.179629041118725796e-01
2.275060900203213221e-01
2.404949489934482543e-01
2.178915051264292413e-01
2.272386330962677392e-01
2.350998222070038723e-01
2.241332667854216698e-01
2.386160780311111784e-01
2.276989633810309610e-01
2.192634033967074125e-01
2.136749895826767498e-01
2.195237887497494822e-01
2.349803693345759725e-01
2.172481441321753026e-01
2.216695314757241020e-01
2.377966726284211907e-01
2.312248607213939766e-01
2.360134288078317710e-01
2.134577700629956831e-01
2.039803422179586323e-01
2.252240582450167894e-01
2.371599037457919890e-01
2.144832911712179491e-01
2.254949939830370453e-01
2.285591960888073149e-01
2.275201076995664040e-01
2.146554259746105142e-01
2.357072396131128511e-01
2.461151374355147192e-01
2.369765275516063641e-01
2.214877524627396066e-01
2.209803169643096421e-01
2.296776642334767415e-01
2.166799218421053275e-01
2.079577266634337063e-01
2.294595998765463774e-01
2.207203570998084730e-01
2.144403670937841955e-01
2.215850371709386368e-01
2.237975680131109035e-01
2.262814414689671705e-01
2.217559920905606274e-01
2.211271956469403888e-01
2.252903013372423713e-01
1.998171077806839002e-01
2.160066004164442888e-01
2.146388753673351135e-01
2.129435360466581106e-01
2.056695464615693747e-01
2.373005898446118034e-01
2.262417348960922836e-01
2.162304192175008022e-01
2.292034704339761253e-01
2.345782961164311897e-01
2.237511020817868623e-01
2.109307112144742924e-01
2.392829082386970785e-01
2.205882683603386241e-01
2.179189612812571508e-01
2.200803545478901557e-01
2.428426285789639372e-01
2.220141159143248222e-01
2.258397339282959826e-01
2.316156890559025738e-01
2.324550727540664607e-01
2.254199923010022366e-01
2.264715987907748584e-01
2.195965369736019301e-01
2.297664668075290462e-01
2.301737078327031338e-01
2.176636231394346033e-01
2.400940811565378252e-01
2.052259339472903288e-01
2.291206484644351393e-01
2.275526031947977812e-01
2.345609772584222041e-01
2.243181604688668229e-01
2.266707285593017873e-01
2.316699504635164608e-01
2.273448274412312731e-01
2.344446255601038698e-01
2.250030529130870594e-01
2.306232102992746835e-01
2.253990195901646176e-01
2.304549603883752074e-01
2.288714296515323154e-01
2.265699564564957746e-01
2.294157467139451012e-01
2.492685059575106554e-01
2.155840517225777742e-01
2.198878996560467425e-01
2.464301529739612029e-01
2.167009174179497788e-01
2.203807084380644821e-01
2.340346057721949813e-01
2.307231593143768134e-01
2.115651332567945464e-01
2.425228266991077408e-01
2.276120059431280263e-01
2.276987486940886818e-01
2.334463196736661361e-01
2.361045594774461853e-01
2.223589103909839881e-01
2.190600455091872845e-01
2.218586635033119037e-01
2.263526955135763963e-01
2.143179902373736345e-01
2.123342080310666458e-01
2.282548871115460953e-01
2.372497413205155170e-01
2.259047862681451413e-01
2.096887633523363270e-01
2.338914589493747420e-01
2.125343382682802762e-01
2.265145756124042897e-01
2.183741685671535815e-01
2.179067840669692280e-01
2.510266605314065425e-01
2.236194164574984988e-01
2.133128141558855717e-01
2.198487559963409055e-01
2.339574310957284464e-01
2.254969188401478308e-01
2.194159729417428095e-01
2.216506989096613256e-01
2.306786683437919983e-01
2.237980868228931774e-01
2.220135007299095797e-01
2.310693110452773369e-01
2.313929912057863802e-01
2.267319377318950946e-01
2.251637626418149241e-01
2.109102091708021098e-01
2.302316185145930061e-01
2.386097061233193317e-01
2.287362592350694335e-01
2.339737469534678982e-01
1.984975572611167860e-01
2.169064788121810028e-01
2.127904778900774896e-01
2.360709748343969849e-01
2.404936964003653310e-01
2.324690426277457866e-01
2.269943365947675873e-01
2.161096919688330620e-01
2.122300513926881627e-01
2.112918269593140330e-01
2.256240839676889320e-01
2.317832384775802557e-01
2.241589937265754950e-01
2.137900829749511122e-01
2.310309252114872702e-01
2.319582521574874157e-01
2.226095439058332071e-01
2.102661382671204282e-01
2.270182855790344179e-01
2.090578347183775776e-01
2.441292155173686307e-01
2.424498060848474523e-01
2.174569890221076940e-01
2.206093475412811422e-01
2.300565438438697541e-01
2.237180068978011083e-01
2.149210238135726980e-01
2.202976314886261333e-01
2.232301444786423672e-01
2.383328217026525753e-01
2.344123973562994845e-01
2.169569191597088831e-01
2.232292530012729981e-01
2.314550723725994352e-01
2.265396636852769763e-01
2.041089671881216872e-01
2.318666933844967804e-01
2.264717034135580731e-01
2.383998020842948429e-01
2.268509275935105540e-01
2.204464407115270808e-01
2.432658483545092898e-01
2.333425785685099008e-01
2.251415134661116924e-01
2.367403887927270745e-01
2.409548803130400207e-01
2.197695384734805746e-01
2.151364461212179058e-01
2.078647767879447938e-01
2.283410395024859652e-01
2.290769090709300904e-01
2.263416841189537232e-01
2.391621820924599850e-01
2.352149889395659388e-01
2.214665114951367142e-01
2.499623501850092300e-01
2.432314118890348542e-01
2.164422294838391214e-01
1.976168697871146240e-01
2.321075108587797309e-01
2.471094017180209823e-01
2.239398581102431951e-01
2.360166703429807389e-01
2.355775403429425929e-01
2.157504383476414045e-01
2.420693643723287880e-01
2.264347009373180175e-01
2.295965296998688232e-01
2.051812675681134734e-01
2.204601409662316491e-01
2.312587071404119399e-01
2.303583293517616482e-01
2.417581044813330027e-01
2.303501080675535162e-01
2.239212629843715385e-01
2.324920459699335029e-01
2.322982035418302837e-01
2.168139614726887765e-01
2.232234309311480203e-01
2.459554127533649659e-01
2.323725714193437819e-01
2.340148587027030547e-01
2.294129723604813598e-01
2.332820693584305993e-01
2.153161494365288253e-01
2.312836475862762309e-01
2.208905516969809635e-01
2.205989879179641178e-01
2.256322763289325961e-01
2.290110076380512671e-01
2.224753741914811123e-01
2.276734580080644887e-01
2.218272103152639230e-01
2.074665918028348877e-01
2.391597413849295695e-01
2.192166033625029264e-01
2.285556994944122899e-01
2.266586863507903948e-01
2.276177943437586726e-01
2.309017386265329597e-01
2.069359007230452963e-01
2.170275891893465592e-01
2.204417356622088153e-01
2.265395021091838879e-01
2.389784769948734289e-01
2.275473459351123884e-01
2.420750644806903551e-01
2.280095018006049745e-01
2.286367577567177678e-01
2.214844544283754990e-01
2.317512500210787141e-01
2.579860879164755927e-01
2.172750472915529474e-01
2.327343893466652935e-01
2.361178960575606167e-01
2.209289966699856111e-01
2.319476256215756704e-01
2.338849678093215534e-01
1.873393122137884115e-01
2.403509174243842472e-01
2.287358883355519734e-01
2.279021216184911047e-01
2.266887578118322866e-01
2.477613944500767218e-01
2.338357472528643788e-01
2.405439099404001191e-01
2.431066131995368584e-01
2.408315962610924066e-01
2.392892057804920092e-01
2.287433477344099630e-01
2.225290514862838243e-01
2.383276418522209394e-01
2.214173356788976255e-01
2.341967000313491809e-01
2.310605532295671172e-01
2.413464436665921919e-01
2.534591486109378788e-01
2.307408530095257093e-01
2.397166100152477441e-01
2.225799735034773574e-01
2.106728141861950454e-01
2.192478834167175816e-01
2.354602487226347685e-01
2.413958138871879211e-01
2.260299820105977076e-01
2.194235521257513200e-01
2.441033316148684129e-01
2.293447609380147578e-01
2.321539286202309593e-01
2.521797316959611401e-01
2.246057066894396326e-01
2.388517050194900460e-01
2.305371630679874384e-01
2.309771345423717315e-01
2.250778530183616399e-01
2.331390549249019450e-01
2.377284283650958896e-01
2.338053947704591684e-01
2.249253130385218680e-01
2.068118939481991547e-01
2.566470977891278649e-01
2.203125875104891551e-01
2.295656681753045492e-01
2.531328424233653118e-01
2.435991406364980683e-01
2.370209921962687094e-01
2.342829987956682458e-01
2.414365903945881742e-01
2.402397541620556465e-01
2.429884539902754104e-01
2.292597043643283261e-01
2.338127768327271927e-01
2.301047345195380567e-01
2.306422538538717704e-01
2.311707723229227129e-01
2.390980455328204912e-01
2.519681888066461761e-01
2.410769556070727071e-01
2.393790984427865698e-01
2.226546087224268722e-01
2.395823370874539116e-01
2.176809546718973254e-01
2.167547892047392011e-01
2.471237533954535603e-01
2.430693698973264427e-01
2.468481870030961867e-01
2.456156519925836168e-01
2.223442115941634545e-01
2.335875988242986367e-01
2.331518356533728853e-01
2.296675927124673389e-01
2.267486431114405510e-01
2.283296396601959821e-01
2.305022597756591352e-01
2.295160071034370586e-01
2.141626451068105452e-01
2.241915973929883010e-01
2.277783930992631212e-01
2.450212287095457908e-01
2.459084826770743526e-01
2.539007513799111937e-01
2.676972884214220971e-01
2.414974390214942868e-01
2.312465414493770077e-01
2.441503821879595082e-01
2.356134965907430989e-01
2.367389527902360458e-01
2.221151927393149039e-01
2.512709228029466058e-01
2.272279684565223223e-01
2.378047113877768126e-01
2.421848609585992018e-01
2.174674562514304355e-01
2.164467413199272772e-01
2.213671283144428292e-01
2.270426381159363627e-01
2.324255217282142072e-01
2.520963882216454843e-01
2.433070989902055281e-01
2.213605785160224770e-01
2.260502207188563317e-01
2.328422647643559884e-01
2.295692410039887332e-01
2.464884913029420088e-01
2.408400939506387117e-01
2.334161114466337950e-01
2.457456591664368695e-01
2.304226948568903754e-01
2.354201220949724838e-01
2.277384231450195196e-01
2.337969866607814695e-01
2.423020626105324982e-01
2.529180042789553329e-01
2.331343132674091878e-01
2.256342017586965010e-01
2.354831042162061072e-01
2.432179178354411664e-01
2.507090665464636881e-01
2.264928861465647647e-01
2.268030728663441020e-01
2.381298018418969986e-01
2.444673870696575380e-01
2.491069988033378646e-01
2.335953360307298499e-01
2.386615832614510380e-01
2.388782589671821222e-01
2.149191790243314693e-01
2.365644897556874460e-01
2.399592307144904901e-01
2.392507379997109163e-01
2.420168592283122311e-01
2.311204426858500249e-01
2.464448749121299631e-01
2.553294828762980306e-01
2.397722517193540681e-01
2.489830938159589835e-01
2.424460724767859565e-01
2.342165025673131340e-01
2.338550580791795286e-01
2.471644325116968688e-01
2.443404533552446245e-01
2.333826670274073978e-01
2.300546661467531284e-01
2.301489320794107840e-01
2.296843055349730156e-01
2.493362433017234925e-01
2.403414687089618362e-01
2.543657518965735109e-01
2.471039451648915919e-01
2.353276372980329101e-01
2.344892002636727313e-01
2.325985951471592206e-01
2.239142391107206698e-01
2.223339162570240057e-01
2.282926624187440745e-01
2.280703402365166221e-01
2.397491360150030282e-01
2.183856262875481513e-01
2.190081116181662180e-01
2.426024139598556284e-01
2.391333975805816636e-01
2.381583681785303386e-01
2.381084786398520170e-01
2.350493913021455272e-01
2.383327975481689120e-01
2.456431819276789774e-01
2.218463288850466841e-01
2.223781068613372991e-01
2.350642146365892193e-01
2.430054704619170336e-01
2.451071717930398963e-01
2.377301453514061857e-01
2.255462988474411512e-01
2.519734510652088533e-01
2.420572624110823301e-01
2.132788774257270425e-01
2.424416050059166883e-01
2.333723282928170661e-01
2.246849892805870552e-01
2.369323841889902638e-01
2.310447191657479804e-01
2.313268313281941491e-01
2.327597307931130177e-01
2.035861430618647328e-01
2.401221214282484029e-01
2.476594912817244309e-01
2.330366655388054209e-01
2.370158001426022620e-01
2.340684618969737507e-01
2.516631312150665600e-01
2.419782151684300719e-01
2.309350469689070706e-01
2.197723380353020506e-01
2.322416814836387733e-01
2.465330743705276273e-01
2.426642564799083301e-01
2.168802939663085072e-01
2.411819938723375190e-01
2.407845077002492840e-01
2.378641681329743129e-01
2.206282008986802101e-01
2.343540080393933245e-01
2.167459815744613438e-01
2.320198143382858902e-01
2.346806974306549498e-01
2.426066610279493663e-01
2.297063553546455084e-01
2.577749450381180973e-01
2.449362759901124731e-01
2.380596507520029159e-01
2.274220850227225144e-01
2.524446460091968047e-01
2.585955051136272220e-01
2.386330158972797544e-01
2.498148425867730005e-01
2.327534242809615184e-01
2.462091408130386849e-01
2.336415212860646906e-01
2.323154292970868451e-01
2.473430324276285897e-01
2.225727083630837377e-01
2.458986434239921193e-01
2.307917898937394963e-01
2.306353202200214780e-01
2.525754497546002231e-01
2.641434497177973517e-01
2.455449665770705336e-01
2.205117738975618247e-01
2.405339184333178115e-01
2.485042724534189951e-01
2.296849431389703655e-01
2.303088116207257230e-01
2.513419189112258145e-01
2.395757158305611423e-01
2.565182778953778442e-01
2.330499065103991407e-01
2.333695476647394962e-01
2.475939939893029296e-01
2.347507694420829794e-01
2.528594720905002480e-01
2.498035185063128827e-01
2.436855152890589626e-01
2.522101252177954001e-01
2.291178898985577195e-01
2.408925045530159736e-01
2.372482094912620465e-01
2.417809526625046279e-01
2.413688965106158268e-01
2.410246545368982529e-01
2.410558406436990042e-01
2.443070208738395976e-01
2.340618686839954776e-01
2.318399920708348327e-01
2.352901783377284450e-01
2.162927007128772339e-01
2.284108150008598292e-01
2.341016809819734257e-01
2.582592639788683364e-01
2.312145615804022114e-01
2.437456453469994955e-01
2.462365505493806228e-01
2.404469656012133416e-01
2.288754498380540237e-01
2.345635909177488099e-01
2.492637923429545932e-01
2.397311925787161679e-01
2.321464555378949801e-01
2.475461820738351637e-01
2.385586948742208779e-01
2.397819548608079443e-01
2.415000477996162298e-01
2.466333957757661788e-01
2.339090289097511266e-01
2.498055885262194520e-01
2.390907034560266764e-01
2.395891933966216580e-01
2.264669516844322328e-01
2.395470234400941534e-01
2.628761668160819465e-01
2.366653968152024889e-01
2.366254964035693353e-01
2.329024847860640124e-01
2.344119576252999271e-01
2.515662274117784758e-01
2.464464401577705077e-01
2.314236790932772125e-01
2.482043524338478913e-01
2.314250087362346442e-01
2.275030635154897674e-01
2.445226098577180096e-01
2.397657027644573557e-01
2.284143020637851018e-01
2.427934529046819057e-01
2.284075754215269261e-01
2.533630026443948191e-01
2.483903647215953137e-01
2.404182469231355701e-01
2.187447847173565607e-01
2.235657101725661011e-01
2.492952296229137832e-01
2.416602169070068973e-01
2.398500648439362282e-01
2.545247598470227191e-01
2.272969293267387836e-01
2.259555637581897591e-01
2.401595116603424396e-01
2.554257920420038297e-01
2.334382071939847259e-01
2.313125793640626870e-01
2.394539828913400670e-01
2.364844324443258206e-01
2.455260798558951962e-01
2.396192851916800759e-01
2.593766655882285277e-01
2.299375982550511122e-01
2.471529590976775104e-01
2.508253507658235737e-01
2.656777982606400856e-01
2.423218609295099135e-01
2.441235064637062302e-01
2.417552680685277622e-01
2.540725234158965895e-01
2.424741835257288036e-01
2.353312087878815240e-01
2.364411751512008331e-01
2.613214269596572104e-01
2.329188149162098320e-01
2.536615178956618255e-01
2.403403537735142592e-01
2.426231953408682362e-01
2.417101841615066360e-01
2.538918027032319724e-01
2.321418249723717908e-01
2.423822502492810060e-01
2.612512410542312535e-01
2.349227521481864200e-01
2.372417330041814432e-01
2.478686965981896639e-01
2.673496746031871485e-01
2.456310882651402405e-01
2.481132000388311942e-01
2.408512998648036363e-01
2.299461047064839114e-01
2.418716240236750692e-01
2.397794351428245707e-01
2.466747981725195271e-01
2.521416140299663766e-01
2.419564224497025018e-01
2.460722674431342072e-01
2.460107833251961584e-01
2.546334371622459569e-01
2.409033926116472824e-01
2.491453512613224508e-01
2.344156802686069851e-01
2.438464224943438230e-01
2.596041035306462241e-01
2.472847735169430572e-01
2.343730491246560632e-01
2.435555882678645534e-01
2.458358021681220362e-01
2.377547215802715552e-01
2.352059459610466030e-01
2.414795071170856011e-01
2.353276107435635367e-01
2.426924737622432604e-01
2.373663828317482127e-01
2.517722145853945603e-01
2.716470912028052243e-01
2.297554762690393604e-01
2.610867897500237511e-01
2.411577238871570605e-01
2.471706920495400084e-01
2.562483097867811477e-01
2.583138194203565274e-01
2.411073044550634814e-01
2.518064929584564182e-01
2.550063029758324329e-01
2.479524227552669102e-01
2.558860945163878298e-01
2.489656210345132514e-01
2.585939788141937701e-01
2.465038943662936355e-01
2.540923888898444227e-01
2.336682909502753314e-01
2.621618936616896822e-01
2.424925222442917694e-01
2.563724384272016987e-01
2.348103780228261162e-01
2.413789965851204089e-01
2.518689205030826272e-01
2.304914853954979637e-01
2.526085263017582849e-01
2.472139825640811694e-01
2.464074001120485913e-01
2.448622734378071986e-01
2.361745046816108862e-01
2.643792084641209406e-01
2.460159859879064714e-01
2.522456789590019621e-01
2.605021164182041993e-01
2.285136742614647387e-01
2.468972572961182776e-01
2.639769729966465195e-01
2.620918134247535169e-01
2.530919672642807372e-01
2.542608153685472772e-01
2.434562899446160444e-01
2.499056782974886926e-01
2.392831626399882505e-01
2.818737853975454843e-01
2.517676307067787667e-01
2.626435470706265929e-01
2.624537958155656603e-01
2.600270244170325706e-01
2.435588978425461126e-01
2.390664358026295400e-01
2.523204489606658552e-01
2.619600641346094272e-01
2.322059118213830320e-01
2.523744346721611409e-01
2.389867949189089513e-01
2.441190961472311238e-01
2.388493196110568761e-01
2.394992189305524821e-01
2.528826637410531153e-01
2.540459246352865241e-01
2.441218027490076881e-01
2.548750722606346608e-01
2.546442874196115369e-01
2.379310807513073112e-01
2.444665039920776994e-01
2.324738355747827390e-01
2.556199960425968309e-01
2.499691453132334706e-01
2.507976617383793627e-01
2.460928455967344997e-01
2.449547304955029259e-01
2.544347390165710987e-01
2.437263186247321523e-01
2.589564650437097271e-01
2.476129595363429359e-01
2.663241568217508126e-01
2.483363322459804512e-01
2.552896752212776010e-01
2.425910466862372106e-01
2.539937185885265958e-01
2.493978448944770832e-01
2.574412007540024527e-01
2.519084972643568787e-01
2.375701775919476511e-01
2.466217260225569974e-01
2.309328570818164339e-01
2.298636986507938129e-01
2.482303220237016828e-01
2.566587828858087894e-01
2.512637506331071302e-01
2.536930811669478314e-01
2.545165796476865361e-01
2.577798819257348661e-01
2.358897784884050886e-01
2.405437116224529437e-01
2.609761643892258287e-01
2.434917126251386621e-01
2.383774693100808861e-01
2.555125534285604960e-01
2.504698910450060545e-01
2.629086084601482964e-01
2.412846833140404046e-01
2.505860918744687860e-01
2.552844419615643012e-01
2.315554604684036955e-01
2.426030524731601634e-01
2.569998306079073758e-01
2.376773350346350622e-01
2.482031993623318167e-01
2.517997420844955148e-01
2.368068087563341417e-01
2.416038481001624993e-01
2.437700253087125013e-01
2.589861265195110840e-01
2.563728652526912066e-01
2.406994896508965476e-01
2.478187507459831407e-01
2.586838641929037896e-01
2.275578293998507529e-01
2.582777480630921163e-01
2.414691468065690572e-01
2.511559141572175524e-01
2.366633492904018643e-01
2.548701739741515704e-01
2.716286512877035264e-01
2.623323338985888431e-01
2.422627122828014123e-01
2.387573279593647180e-01
2.491100491050573795e-01
2.316620251008994491e-01
2.448215094575909578e-01
2.399641757092366712e-01
2.370019186817622636e-01
2.296989103196290238e-01
2.611671181709340761e-01
2.594102752188192640e-01
2.561260548071507825e-01
2.503853896811343294e-01
2.460972598094974817e-01
2.427315074258560301e-01
2.432896125364579498e-01
2.550031532724764127e-01
2.569057988365033296e-01
2.441540230126652555e-01
2.564163179445657081e-01
2.635004301189144416e-01
2.596759543523062264e-01
2.405819986938106669e-01
2.484625019730455353e-01
2.664563756558240848e-01
2.557849874614583907e-01
2.353880434810918243e-01
2.493339135097151771e-01
2.504221272016018407e-01
2.390490168210128163e-01
2.443702389502910299e-01
2.504820421262493602e-01
2.403302302810023106e-01
2.535612035919576068e-01
2.430718996096596918e-01
2.595339130818034024e-01
2.472741473387246869e-01
2.527793167638702210e-01
2.254708530658735000e-01
2.559416291445184566e-01
2.484205844221551163e-01
2.541255763356152775e-01
2.530058001152685199e-01
2.520723399666155995e-01
2.400045502676979858e-01
2.500914878165245159e-01
2.516593558500083150e-01
2.461784412989871940e-01
2.398792224803688589e-01
2.506690460898014505e-01
2.565782627124316706e-01
2.575269993309748928e-01
2.445361816874115357e-01
2.565905360303694094e-01
2.591221532658098958e-01
2.314921220603247953e-01
2.429548560633469911e-01
2.459862009823234608e-01
2.374956600480382651e-01
2.604344645547021497e-01
2.498553006247826724e-01
2.605608703697771533e-01
2.675740318063159484e-01
2.637847556064120691e-01
2.548388489584863525e-01
2.658683120668852706e-01
2.628354328572136689e-01
2.448246073065296624e-01
2.432705742847548480e-01
2.530424810311047157e-01
2.468629585557585993e-01
2.516213402844821312e-01
2.375951641289622829e-01
2.518417076476774930e-01
2.501031992311810725e-01
2.542002651647738976e-01
2.462667117371208358e-01
2.612647595807073286e-01
2.420580065299742512e-01
2.651696669144643081e-01
2.502254507555708440e-01
2.548555122262685657e-01
2.636367226011373521e-01
2.697259426840442065e-01
2.540340546736389871e-01
2.443726470523339689e-01
2.488812151100798509e-01
2.514481368717489396e-01
2.511132891742730022e-01
2.582762153477050626e-01
2.513538758290372321e-01
2.467330044625823948e-01
2.329570105470939456e-01
2.664374929745657594e-01
2.429308716749846719e-01
2.366667660876325963e-01
2.359334060407723699e-01
2.510841415507445440e-01
2.616606846182950030e-01
2.498483325109264741e-01
2.539375182476840132e-01
2.398356915622934515e-01
2.610000969769037393e-01
2.436621567377340036e-01
2.271108856921216779e-01
2.516908932268177024e-01
2.543496132843837687e-01
2.491357964615438236e-01
2.386652885398984902e-01
2.714445874421235194e-01
2.688128498158239843e-01
2.589047701367114818e-01
2.582634966431230361e-01
2.711491898799011091e-01
2.546296672846346532e-01
2.605395110863070740e-01
2.444183325095197201e-01
2.586050080733233725e-01
2.594902291402699790e-01
2.481066597033054766e-01
2.631201332603566589e-01
2.412458867745818636e-01
2.450628407699402822e-01
2.648712531148778027e-01
2.504987671079790257e-01
2.511484071560116105e-01
2.454567416952798675e-01
2.420332290280599041e-01
2.542154472832335310e-01
2.540701207948173890e-01
2.447661168302072698e-01
2.585789294577210962e-01
2.565239985451127080e-01
2.510373818526579481e-01
2.350994074837363668e-01
2.517962043800616168e-01
2.360595279875894736e-01
2.549985811881668729e-01
2.592580271701224737e-01
2.548265711624715379e-01
2.604106734869967577e-01
2.584094340702898229e-01
2.409417013672630059e-01
2.491512941858480268e-01
2.549025213104357812e-01
2.773659198197869769e-01
2.506689903417319565e-01
2.731136835184077016e-01
2.553280562678115206e-01
2.476323466775637305e-01
2.635406154669596157e-01
2.501130659486391350e-01
2.605186699169471098e-01
2.632822482733317981e-01
2.400257736247978502e-01
2.415651861013067558e-01
2.435553010325820500e-01
2.579203408246030782e-01
2.560174437717634977e-01
2.597363182052389585e-01
2.580395316426839503e-01
2.351338411226953362e-01
2.606377523479463942e-01
2.472995558387006687e-01
2.697441978843587718e-01
2.543345257522925396e-01
2.484610910687203300e-01
2.511846166964629701e-01
2.691283805060916690e-01
2.485499671560163493e-01
2.461314656073676221e-01
2.540341890450729112e-01
2.550589516261169143e-01
2.638227120418144001e-01
2.484713085266866683e-01
2.612197422642903444e-01
2.576238228198246549e-01
2.648384039390382916e-01
2.576322491395289238e-01
2.525093582645587253e-01
2.662832002138652565e-01
2.603600441930238873e-01
2.524451723898212263e-01
2.587659161350801540e-01
2.523238965922253163e-01
2.464348156208562290e-01
2.475453140483691583e-01
2.615734014521988726e-01
2.722110012807889001e-01
2.657022505535900914e-01
2.757090745879984817e-01
2.456589036898414180e-01
2.650241883062222081e-01
2.642318695405925233e-01
2.616762306178368469e-01
2.443438992180525515e-01
2.499590509590661758e-01
2.452253955461455859e-01
2.606080711353427892e-01
2.544053414902698873e-01
2.782447169553693422e-01
2.645572066172849901e-01
2.522794804500934074e-01
2.707424920621827047e-01
2.589471803402727534e-01
2.588056198125285312e-01
2.465470298540901883e-01
2.573985115059940765e-01
2.689281786903100491e-01
2.687983143306311717e-01
2.680485361473899930e-01
2.691941958795343037e-01
2.672608923319416130e-01
2.576444694105867184e-01
2.604517600981018921e-01
2.662557070719626107e-01
2.570555893455011010e-01
2.661950835141217997e-01
2.478107084913633296e-01
2.642468967187079354e-01
2.692456023267227883e-01
2.426361817425661815e-01
2.478429686413750610e-01
2.674497533062376586e-01
2.622780612036702541e-01
2.626516264552072322e-01
2.678348629310367546e-01
2.686682131185164635e-01
2.512995712178044960e-01
2.568596163835812907e-01
2.597758326105836790e-01
2.495479332775680514e-01
2.772261257691195357e-01
2.523894894927197208e-01
2.618524663795704366e-01
2.745124142289345204e-01
2.375373986957884931e-01
2.514997448791452817e-01
2.576232694027643655e-01
2.661739122091134058e-01
2.546172246154156937e-01
2.585693185735133959e-01
2.446043227333662140e-01
2.663412118994269440e-01
2.445174094670885534e-01
2.444350234040587044e-01
2.531080374793799326e-01
2.452043662018951464e-01
2.750665995990587143e-01
2.443137436366915327e-01
2.506161337758063268e-01
2.468307922214212635e-01
2.602711290726800186e-01
2.469354482212119672e-01
2.653824080497336757e-01
2.609763436356931643e-01
2.599122385257206513e-01
2.484949083364054734e-01
2.432110093296112052e-01
2.540971638668929056e-01
2.590609147169782300e-01
2.827569789388929555e-01
2.407575545260568495e-01
2.638201761473638607e-01
2.605027179834177864e-01
2.568131745634433249e-01
2.586504407350032064e-01
2.513095878810991390e-01
2.128877977385777998e-01
2.672816600468759241e-01
2.528201753700402010e-01
2.561503114876574339e-01
2.778276784189563364e-01
2.636713064293882969e-01
2.597085605018816246e-01
2.631088453671927563e-01
2.528401516647880709e-01
2.744416079345284309e-01
2.491764571095026748e-01
2.614881298561822498e-01
2.706017598322643103e-01
2.689201066598957968e-01
2.553147255160235218e-01
2.613181363375701727e-01
2.650987353284418591e-01
2.577815098519716797e-01
2.736701143430973482e-01
2.667775440422427424e-01
2.630227252251603476e-01
2.510534583032781875e-01
2.442470922881028184e-01
2.639359076493292822e-01
2.755600200186945070e-01
2.676894711120827441e-01
2.687510821034709840e-01
2.526602317133627706e-01
2.667758558469230379e-01
2.512736573587817102e-01
2.579185142460200808e-01
2.576422751172965375e-01
2.515759717955000641e-01
2.633147566296226705e-01
2.680284921501605022e-01
2.555997570285032938e-01
2.394477651962684250e-01
2.760862142392671026e-01
2.660775722102057261e-01
2.428902848936038139e-01
2.551583521904128293e-01
2.755301046177207613e-01
2.659879157500115721e-01
2.443809644556168559e-01
2.771408257318654367e-01
2.693610805934287811e-01
2.690012064776573508e-01
2.604377182842453342e-01
2.559040881611705509e-01
2.757826706175723896e-01
2.678985621427837360e-01
2.588050109354249617e-01
2.602152807268988122e-01
2.633436249845497734e-01
2.707545092599675796e-01
2.473090478631231881e-01
2.738363791000669734e-01
2.663209397852623894e-01
2.701482684889873198e-01
2.511615445468155516e-01
2.515503976041377765e-01
2.726522185882213067e-01
2.731153583176936794e-01
2.582407009698703959e-01
2.672276012091975850e-01
2.495542431288325647e-01
2.624999068758427923e-01
2.479285536397171641e-01
2.540364898510421576e-01
2.894601232006317471e-01
2.479385600382804644e-01
2.557271797566535998e-01
2.552061397421190314e-01
2.728136783642308716e-01
2.549721683708957576e-01
2.686900930854340119e-01
2.673784858959071808e-01
2.674641106899411924e-01
2.576215334199241092e-01
2.593480110850712728e-01
2.690520532050523772e-01
2.650576548574227198e-01
2.609621433931724743e-01
2.585282893593726650e-01
2.702478745726003551e-01
2.609219340708999191e-01
2.832190333889210709e-01
2.673000323792102950e-01
2.500444550065777372e-01
2.502716769950565356e-01
2.486401329044425901e-01
2.829966319440924138e-01
2.603279890612134606e-01
2.436591368375217170e-01
2.670990724444480824e-01
2.617163299517580866e-01
2.659050687457074069e-01
2.600495721607808397e-01
2.645398247265099423e-01
2.391522907611130511e-01
2.521456241088761430e-01
2.595162997129845661e-01
2.677021204040869184e-01
2.826334374933932025e-01
2.346497013339955418e-01
2.428573049052699107e-01
2.637515987692120034e-01
2.651918505493793266e-01
2.679707570342657053e-01
2.556328855315226356e-01
2.751508821382602221e-01
2.505127816912180450e-01
2.606885488302745912e-01
2.855798175861493648e-01
2.727091080303372661e-01
2.615164700703973555e-01
2.587453418582736919e-01
2.572871751760568704e-01
2.633488640301010486e-01
2.669486241808244342e-01
2.628805474734561831e-01
2.706697334415343326e-01
2.537004794611842362e-01
2.718369572475087259e-01
2.604111633808641191e-01
2.669324915590695624e-01
2.681303099638331355e-01
2.390681559718015881e-01
2.625365598786429944e-01
2.707474116288666188e-01
2.617163321420222788e-01
2.598634079283534404e-01
2.647201132609611762e-01
2.755347451658732849e-01
2.619989625970134961e-01
2.683940847296136800e-01
2.730573703666899776e-01
2.637444764664610419e-01
2.491479856616273802e-01
2.415884162571896865e-01
2.561663363116138958e-01
2.813252969207756804e-01
2.642531770743136721e-01
2.756993686472353211e-01
2.543310111581316701e-01
2.451925608855612948e-01
2.373361393588709345e-01
2.729912376212357827e-01
2.456131525599435927e-01
2.729817788322700389e-01
2.622611650435649477e-01
2.740432823504557192e-01
2.650027142556527493e-01
2.610876968327089931e-01
2.594812120033576086e-01
2.565788843716901857e-01
2.621060295267813034e-01
2.743329098586891890e-01
2.529393194624263153e-01
2.877957119115993612e-01
2.532437729237549950e-01
2.566539978149144363e-01
2.779089770922513747e-01
2.651874095071256598e-01
2.559065482120915225e-01
2.656702172939502393e-01
2.552343318994683696e-01
2.626718616855875377e-01
2.652827595833468499e-01
2.586867374846650858e-01
2.617127591796312713e-01
2.567377897326146297e-01
2.694528770141205731e-01
2.587509168671586757e-01
2.425320188355264972e-01
2.620202049274720779e-01
2.548581747185834634e-01
2.546036260549816022e-01
2.608378209943367776e-01
2.580457841824563836e-01
2.644740855360825371e-01
2.773477193786317851e-01
2.708613883315209581e-01
2.575616503330258045e-01
2.742639302478161456e-01
2.607188369663566707e-01
2.686552357595312079e-01
2.491818593534741999e-01
2.584059431521661399e-01
2.892490123252186018e-01
2.641585187625399289e-01
2.616078732038514820e-01
2.669906142207488786e-01
2.582890266987617478e-01
2.592722846563640937e-01
2.683901862311013353e-01
2.680515484040842944e-01
2.643090744518269419e-01
2.659322965841985908e-01
2.701957983738499935e-01
2.601479989472251231e-01
2.584884706175908931e-01
2.557002339959979498e-01
2.803296917736627369e-01
2.549880167497432515e-01
2.765545755184550814e-01
2.602010474640083504e-01
2.560064504847612277e-01
2.725281724245505743e-01
2.764381796327822771e-01
2.691175110806630077e-01
2.650391707206680714e-01
2.602097592014591676e-01
2.613121768348106722e-01
2.701651917042408035e-01
2.529087052949799408e-01
2.535453748572361610e-01
2.607161370157948799e-01
2.738400888365692953e-01
2.685576263903489136e-01
2.828396914546931762e-01
2.767842095323666540e-01
2.666725738978135141e-01
2.573776342683087859e-01
2.531978306627673536e-01
2.867844915208013212e-01
2.787927512073076208e-01
2.466529582475108229e-01
2.566457502325723561e-01
2.630450036215103427e-01
2.617425648373373770e-01
2.919249472183698679e-01
2.632869436998122037e-01
2.694440114516966078e-01
2.771958323351955134e-01
2.755442270728655219e-01
2.550185017071018856e-01
2.764325696468384885e-01
2.637278229189009560e-01
2.715684664386974756e-01
2.513640689941151196e-01
2.592929112815343107e-01
2.637955577981103139e-01
2.607712837786388405e-01
2.615630503043125943e-01
2.763250213311995718e-01
2.539245308407310220e-01
2.664554243626912067e-01
2.652250041874427700e-01
2.725606497779605730e-01
2.805210420441682784e-01
2.737262176454963170e-01
2.652207949393645681e-01
2.755899496658344439e-01
2.532746864312407364e-01
2.525800174809612608e-01
2.501574229546444927e-01
2.781140067750866307e-01
2.628885187663600465e-01
2.827400922017244134e-01
2.549479911543593436e-01
2.865759475650839772e-01
2.725819089545028495e-01
2.770286745726653344e-01
2.735768914652670358e-01
2.645151226974320480e-01
2.594653142925934519e-01
2.732983680081155220e-01
2.621534867163199389e-01
2.651896782099321115e-01
2.539954808982231582e-01
2.787313726231814837e-01
2.654545076319418384e-01
2.721182861828484456e-01
2.661968673496015736e-01
2.633888912926599657e-01
2.839426596239131850e-01
2.670561107223173858e-01
2.675255294336349454e-01
2.679587362090594116e-01
2.589160588879670377e-01
2.756298825644286632e-01
2.761015045350637132e-01
2.594786301429103381e-01
2.692949133090807301e-01
2.668547830857388448e-01
2.751475127326503678e-01
2.562679052925468381e-01
2.658067865309708955e-01
2.603022379635445693e-01
2.779740902851562945e-01
2.683200814715299698e-01
2.687209826547866665e-01
2.673310079619401480e-01
2.604028118578985418e-01
2.791907833456216403e-01
2.487103000015205290e-01
2.730989972550515454e-01
2.604213649857577417e-01
2.791254753508435327e-01
2.664868582772749184e-01
2.712005570911210084e-01
2.705844298175930085e-01
2.876517802898921339e-01
2.798330623782010473e-01
2.613865772034243418e-01
2.666543483426777050e-01
2.815202872410268453e-01
2.636918404078162359e-01
2.743053177545200505e-01
2.602710785652833647e-01
2.550341576123978937e-01
2.728203675508928949e-01
2.719361415445954444e-01
2.686099085777259310e-01
2.809526842891445497e-01
2.730634899899563317e-01
2.718989354766593314e-01
2.837194338997172105e-01
2.708665400765938314e-01
2.664938322293412543e-01
2.574792931651362915e-01
2.753438657874618389e-01
2.632487611291559060e-01
2.629087632594411805e-01
2.678248919335072253e-01
2.667064473286430148e-01
2.521771921803345751e-01
2.784719034783880720e-01
2.736924846870433248e-01
2.461627152219364734e-01
2.694399403204098542e-01
2.549330484302414490e-01
2.642637679749550994e-01
2.651723522585938131e-01
2.740074788902225333e-01
2.703914451455546875e-01
2.714395866228402343e-01
2.554814351696264030e-01
2.715220210937254741e-01
2.780831890548506324e-01
2.626923669115295845e-01
2.643743399896506530e-01
2.758623063221222749e-01
2.710523078406831821e-01
2.616185757992734451e-01
2.843908151306586141e-01
2.584665224907609082e-01
2.719372998099862104e-01
2.714740032496177902e-01
2.858615239630106775e-01
2.652679692725642413e-01
2.598336456166754349e-01
2.501877857540970029e-01
2.777566033660018308e-01
2.648061245781945239e-01
2.709046368718117659e-01
2.652304493739612856e-01
2.723422598569100739e-01
2.678705776915701331e-01
2.710394785538273177e-01
2.523645281127843698e-01
2.688992488235156797e-01
2.738622777668675567e-01
2.632515412640756280e-01
2.829302487333189564e-01
2.659962518119493025e-01
2.657652089487057001e-01
3.008654662528513768e-01
2.801347075011034748e-01
2.611643544226603941e-01
2.787127784252633189e-01
2.790065418787197604e-01
2.853596030771574643e-01
2.833608923897285026e-01
2.888863913911454695e-01
2.783361065702439907e-01
2.620719477883901027e-01
2.679856734124666517e-01
2.823204082905954593e-01
2.752535467205006192e-01
2.841847732638480561e-01
2.719786134428010538e-01
2.745245440550410088e-01
2.655896713898708850e-01
2.883000574976817276e-01
2.717739078010288356e-01
2.759052847395678798e-01
2.733285824830760102e-01
2.599754105692108630e-01
2.708505235593607896e-01
2.707513119336058538e-01
2.601191109040647542e-01
2.779907453807690665e-01
2.904337452847324808e-01
2.776723955861934989e-01
2.672771592827482001e-01
2.641585045784879959e-01
2.778546447675123154e-01
2.854061304358062046e-01
2.704507929170977265e-01
2.704074493053410522e-01
2.748025038868519010e-01
2.737040309049908471e-01
2.758786670052577050e-01
2.766002729254299908e-01
2.666989398927167021e-01
2.855704667655439288e-01
2.803482965720819342e-01
2.630437677487618697e-01
2.820138537556328151e-01
2.554076464673500357e-01
2.697071938298035709e-01
2.643029454005383361e-01
2.646431079634891104e-01
2.531097134278471605e-01
2.735812812105462566e-01
2.600104042741996357e-01
2.775451379645657024e-01
2.730977710030228489e-01
2.731220434498284888e-01
2.783997759019189999e-01
2.830178476317445346e-01
2.912317671065052238e-01
2.792216403205338149e-01
2.855912476778549869e-01
2.644151309482469792e-01
2.721762230450360809e-01
2.735390877315280189e-01
2.789450578621720522e-01
2.592737971350498882e-01
2.617342836509078952e-01
2.665656959360377387e-01
2.709003723682851805e-01
2.828238507613098918e-01
2.771836341985530749e-01
2.775240560688667646e-01
2.832374030961702926e-01
2.714523069549938383e-01
2.611037065540108282e-01
2.680963836816647738e-01
2.740453018190400769e-01
2.669258553156990676e-01
2.825594134158379012e-01
2.744372062071059881e-01
2.544798832369306041e-01
2.849990318434390546e-01
2.682280059003286921e-01
2.831618035923241794e-01
2.836761950293025802e-01
2.865516794249083898e-01
2.776316257178070845e-01
2.771772207297715229e-01
2.565197859312526862e-01
2.866932180984256839e-01
2.731135638452977243e-01
3.032588670794093000e-01
2.666705628080565105e-01
2.683139841315551610e-01
2.817688030343877825e-01
2.815272917250971618e-01
2.689314998637374332e-01
2.771500680212042877e-01
2.978527879509595966e-01
2.864812852846064795e-01
2.777754924474133968e-01
2.624322494333211631e-01
2.689591038600607220e-01
2.783617486691325471e-01
2.838884998575250673e-01
2.902897560109783393e-01
2.801889562848460247e-01
2.748225416757070216e-01
2.976715729738014238e-01
2.645883791326364420e-01
2.981766483872443363e-01
2.655903416180342425e-01
2.941037149804083262e-01
2.904178088807912728e-01
2.710925046456089116e-01
2.895932275557264735e-01
2.692724650341050130e-01
2.787679421130673241e-01
2.941544771906139388e-01
2.717444080178091914e-01
2.791824618194427288e-01
2.859479396974643484e-01
2.722110102422093392e-01
2.644458144368114771e-01
2.744135414827276187e-01
2.787746338869110385e-01
2.733079985039666981e-01
2.771178220006984549e-01
2.708680194302796607e-01
2.836030520912915520e-01
2.764420628950965964e-01
2.783822042346905112e-01
2.691103690396323134e-01
2.709640083310801417e-01
2.820936048552624698e-01
2.593681571138323205e-01
2.873352012231439323e-01
2.838480385701652731e-01
2.860496455366585145e-01
2.828395149049426904e-01
2.904009485156047177e-01
2.802388012841794396e-01
2.828616719089254161e-01
2.795418875968358474e-01
2.848441210721538441e-01
2.696469406811459191e-01
2.689184843203101805e-01
2.864295073467811870e-01
2.641905021496318007e-01
2.832598362005059878e-01
2.710711513302934694e-01
2.765341644568090618e-01
2.738196684409462955e-01
2.703854349149391600e-01
2.818233340956015631e-01
2.819030723024061880e-01
2.844924159209635262e-01
2.732241063710339479e-01
2.784722938568683359e-01
2.768857407301328344e-01
2.693933427279087134e-01
2.816692646364394870e-01
2.735870635007863205e-01
2.814459045110370705e-01
2.735729899201204685e-01
2.857883971001076162e-01
2.810711047190863621e-01
2.996667095938002068e-01
2.772043570638555998e-01
2.871068301320070515e-01
3.077510364992180891e-01
2.728639596415077806e-01
2.871523060834411112e-01
2.754503675427301124e-01
2.711334963600142700e-01
2.848084585903482013e-01
2.742783645003686877e-01
2.809186126326944644e-01
2.710113703452048939e-01
2.885355078909062065e-01
2.821108470762616616e-01
2.683049841846245620e-01
2.828362438492006969e-01
2.754660990898197825e-01
2.976684642219080690e-01
2.913931524269535167e-01
2.769800130932620341e-01
2.762659108936896257e-01
2.762019567152419475e-01
2.733578036391807187e-01
2.545732726148157710e-01
2.936029440343913555e-01
2.732665762183841274e-01
2.828633724903723556e-01
2.721681404656510206e-01
2.735295844921380448e-01
2.864304691629953048e-01
2.925845710190081439e-01
2.825060039686504987e-01
2.790974452966141772e-01
2.794661707297527720e-01
2.848785025508604463e-01
2.630558223323239408e-01
2.897004454997042511e-01
2.790928320978742772e-01
2.627525761003782767e-01
2.713892395070416907e-01
2.586043412204616643e-01
2.564141162902981996e-01
2.642446051422564501e-01
2.868928632178550098e-01
2.869689809979684147e-01
2.783618730963820509e-01
2.995369809147686579e-01
2.692205159798941594e-01
2.818585509616746698e-01
2.594801969499771488e-01
2.831158979447789825e-01
2.878445975493788556e-01
2.755138396083807173e-01
2.835719182148910278e-01
2.861010133578756331e-01
2.760160278497849617e-01
3.047422720844082944e-01
2.940453741640580154e-01
2.648231135137657510e-01
2.703017463579867052e-01
2.834694344622974427e-01
2.842646759683442603e-01
2.561400299439822170e-01
2.731363928807005181e-01
2.724906528438627573e-01
2.746398449637696970e-01
2.836559778389241004e-01
2.792276237151471441e-01
2.795452617794027539e-01
2.717975647254824989e-01
2.781059056735421531e-01
2.722799411798418889e-01
2.667147136139796926e-01
2.773576957832692425e-01
2.790485409763018287e-01
2.956258863268284576e-01
2.754969415804635058e-01
2.788093475330042370e-01
2.692337985910766007e-01
2.773799229815917533e-01
2.686978274135790601e-01
2.909507293476621403e-01
2.875368003095809533e-01
2.639010964491090849e-01
2.747873320097924399e-01
2.688045514567358740e-01
2.818709868486178882e-01
2.671964481690712878e-01
2.894565516760516655e-01
2.775593142542917002e-01
2.760119891947083737e-01
2.959025845839368118e-01
2.754790338958069684e-01
2.802512784170383409e-01
2.831199821339111522e-01
2.705476594458477435e-01
2.830900493920339711e-01
2.833927461449572416e-01
2.814670232815847939e-01
2.815044017651815444e-01
2.680973047600063719e-01
2.945702411134769605e-01
2.853434140322001489e-01
2.851443345111097649e-01
2.765857506658510045e-01
2.812418635717299775e-01
2.648508226987996150e-01
2.964646943480039321e-01
2.831861512180126050e-01
2.950033380154538643e-01
2.737364311192006516e-01
2.629514710515419296e-01
2.694652509606181301e-01
2.809646919419852562e-01
2.716796070283337694e-01
2.977538330661049226e-01
2.740393740899811914e-01
2.780817124061180645e-01
2.602942300032936584e-01
2.875268639881841670e-01
2.741032280621210071e-01
2.741510264793891594e-01
2.895310350128059151e-01
2.754854650658388193e-01
2.657851161008566443e-01
2.916638538177950823e-01
2.766777137492084648e-01
2.799297376312600560e-01
2.871330035115422508e-01
2.845693694503717008e-01
2.674423839875359477e-01
2.807684334916440427e-01
2.728243525474907116e-01
2.676430165339641620e-01
2.878134641951546335e-01
2.864015825470616061e-01
2.896646011903529772e-01
2.747982960068960923e-01
2.690327329995453876e-01
2.943413069297344253e-01
2.892574789788280309e-01
3.076820843425584484e-01
2.946731957440970051e-01
2.614061151547718564e-01
2.759142440774002836e-01
2.832003713153412594e-01
2.811288322074261270e-01
2.887509829693092889e-01
2.754891880778265190e-01
2.943641892687602901e-01
2.787871382166858814e-01
2.926792558334151972e-01
2.859955593223826864e-01
2.942713431012240477e-01
2.896969264765140162e-01
2.866112643458267328e-01
2.755780166821004684e-01
2.848353919822028124e-01
2.972719992456756555e-01
2.934886891751780635e-01
2.680519108495732494e-01
2.798898501048369680e-01
2.993631016476567264e-01
2.853384647933906448e-01
2.914518869842872562e-01
2.783167541402002954e-01
2.722609252411529179e-01
2.685810546573509372e-01
2.811159999065602211e-01
2.633991459306660454e-01
2.856640782718427030e-01
3.041232181131470758e-01
2.901044196010995613e-01
3.029619864937148077e-01
2.877846931226154537e-01
2.838830151202018648e-01
2.911453851938647919e-01
2.882745501540492361e-01
2.805394154899684134e-01
2.959957910330088815e-01
2.861751879009669097e-01
2.950023141880903643e-01
2.922366116730155117e-01
2.948089023753684979e-01
2.953071205135812116e-01
2.824935897394430517e-01
2.794871965770259759e-01
3.047005986322949278e-01
2.779378517741628585e-01
2.884175339072413413e-01
2.737462540281037082e-01
2.677218027440716464e-01
2.779459870042851888e-01
2.729924794720228753e-01
2.743463195234137619e-01
2.724447383081957663e-01
2.832011672186345308e-01
2.763933514276512016e-01
2.830601985897710504e-01
2.857657709540935009e-01
2.984937253879047514e-01
2.774195374807350012e-01
3.048967165687782588e-01
2.744630045711479172e-01
2.822281857788887516e-01
2.747435729348307598e-01
2.787705039677000896e-01
2.956396307204713358e-01
2.952564364260051311e-01
2.848780249116089625e-01
2.869048771904141870e-01
2.834881022526793970e-01
2.773781214816823937e-01
2.590675084450310139e-01
2.830404787973290204e-01
2.936628661591862421e-01
2.540546975206920965e-01
2.745150884246990164e-01
2.968850734440714456e-01
2.671646263557662659e-01
2.794165641409970258e-01
2.767974123936408626e-01
2.938540504495152916e-01
2.848143651397241904e-01
2.702143733792181646e-01
2.855407884135405805e-01
2.713406840375305329e-01
2.913400763455166742e-01
2.874032169576717366e-01
2.795223419762840056e-01
2.713405165683665521e-01
2.964594837191392718e-01
2.869158706042532758e-01
2.771702952125689734e-01
2.893020927001337395e-01
2.932815107337005678e-01
3.026154859595440172e-01
3.064400989462588432e-01
2.865411878782145316e-01
2.933184883915970209e-01
2.784785582096606094e-01
2.972829179440014125e-01
2.808453298562098577e-01
2.745066210055384648e-01
2.749887449509145210e-01
2.641107290999670787e-01
2.783797444267810950e-01
3.062853796331522771e-01
2.824576980969309425e-01
2.840209466818386375e-01
2.867398413544848257e-01
2.770916662891275140e-01
2.838104519022831562e-01
2.945849093692284315e-01
2.909457639396326734e-01
2.841973905653853438e-01
2.829086275935100425e-01
2.925852663474760584e-01
2.728712175300019860e-01
2.787504053694359607e-01
2.894115842834519836e-01
2.940582660422593753e-01
2.813103180211861121e-01
2.874733072032508718e-01
2.875458953330428669e-01
2.851606946579083868e-01
2.905203005882655010e-01
2.968687195979992643e-01
2.777346448127477885e-01
3.075612064820296698e-01
2.926402194198475804e-01
3.051778437717281856e-01
2.893955186244596689e-01
2.936411033133490278e-01
2.927351967136163080e-01
2.885358051657781475e-01
3.068447045312349131e-01
2.844742141284795078e-01
2.819431850576477050e-01
2.799258493932960112e-01
2.817609741350565744e-01
2.647128004363374920e-01
3.003596067840719197e-01
2.879297465058919814e-01
2.989949097888262575e-01
2.879061987503192532e-01
2.939148747411477469e-01
2.870985034706639571e-01
2.869296623647945021e-01
3.092850500910460099e-01
2.847402903372235339e-01
2.896393928737899248e-01
3.019718707660541956e-01
2.571104315036581989e-01
2.829927395923911293e-01
2.851739443403528140e-01
2.729985986679452359e-01
2.939380360113938995e-01
2.917804275204934350e-01
2.744491677694405052e-01
2.780364369656604939e-01
2.852906175013112944e-01
3.104344578267260735e-01
2.921608768688635505e-01
2.827803911641070811e-01
2.931194007922829359e-01
2.903401946083558616e-01
2.872418372181075874e-01
2.878548464269838347e-01
3.110616769694894979e-01
2.946895356939203126e-01
2.955382502262495770e-01
2.785244600567756135e-01
2.912856965829740963e-01
2.769685972058639756e-01
2.763732674680152712e-01
2.883701058989188715e-01
2.886047979470994784e-01
2.811694988181694388e-01
2.978362241435477120e-01
2.628696609068351675e-01
2.856357117093500375e-01
2.839897527915880016e-01
3.010389555817443163e-01
2.909730166095694792e-01
2.916750713863339728e-01
2.904867916476286949e-01
3.117874703285613003e-01
2.808167055258863343e-01
3.003296687882813787e-01
2.925904616428942617e-01
2.999330861181426222e-01
2.710158651197610569e-01
2.964763762566849925e-01
2.945534755440303298e-01
2.768705742414835358e-01
2.885573244691269634e-01
2.854559855410274682e-01
2.977163684270594524e-01
2.839084560564624216e-01
2.744798652594372390e-01
2.735870475576770433e-01
2.879375255619625040e-01
2.964691922271586177e-01
2.773751976577207290e-01
2.920787090885969550e-01
3.092547942053376353e-01
2.937564489701436354e-01
2.865929777993605487e-01
2.875242446277735953e-01
2.742876923446082582e-01
2.809803898087811502e-01
2.761759842217170746e-01
2.899789686349534268e-01
3.046274736311173070e-01
2.903305378822021443e-01
3.086976108828594634e-01
3.020562495832229688e-01
2.864806198972116302e-01
2.891981635051162902e-01
2.789070187605203754e-01
2.805313901729326043e-01
3.007077586773926892e-01
2.926146872775629570e-01
2.759080831551652957e-01
3.099284773026675932e-01
2.893983323898490223e-01
2.947022178590609220e-01
2.917902321308589730e-01
2.797708254793209726e-01
2.864459692879106067e-01
2.913939330126171789e-01
3.087376725208791917e-01
2.941316135813503152e-01
2.967683229101193976e-01
2.900720266263829838e-01
2.995831628571268834e-01
2.786051921800298814e-01
2.945254984763462369e-01
3.015271476582739307e-01
2.880887022116588314e-01
2.805658219487985328e-01
2.807953875068167626e-01
2.950400302070398939e-01
2.909743603254932864e-01
3.122764423503002762e-01
2.905399428012763741e-01
2.824199500432673648e-01
2.911659376290357537e-01
3.017322170464612485e-01
2.905429608946474840e-01
2.913895203417651292e-01
2.876313068188370847e-01
2.962833308622344619e-01
2.980527132977051075e-01
2.810551980871093258e-01
2.911283814316543150e-01
2.885653074051873768e-01
2.927009873176054655e-01
2.878392849018540645e-01
3.006844417815972559e-01
2.977023156447071717e-01
3.046161673311474916e-01
2.830552251751659587e-01
2.809398792537467493e-01
2.807444263059409306e-01
2.710861825566885930e-01
2.952944338567821125e-01
2.964850229984502539e-01
3.116606025077581776e-01
3.036033091921013227e-01
2.993676311449513516e-01
2.855397544571897095e-01
2.887957255329977602e-01
2.873365574316896209e-01
3.070462189158865707e-01
2.891052859430256472e-01
2.826894059959471073e-01
2.932254647443569562e-01
2.938167154394013547e-01
2.951546902851348575e-01
3.051034343010330385e-01
2.953989477094443039e-01
2.901199079228951039e-01
2.984667312200528499e-01
3.033595116814833403e-01
3.043261045484653704e-01
2.816410674571626638e-01
3.030450799506409498e-01
3.014268447383668947e-01
3.050036824718156958e-01
2.881588605527670710e-01
2.786713248262773224e-01
3.087147742697943231e-01
2.960427664922941626e-01
2.884635306290770362e-01
2.991377314041767099e-01
3.124749956929706585e-01
2.748605969308638430e-01
2.942623288032480966e-01
2.969918399473908122e-01
2.908986941867110487e-01
2.869541530364670967e-01
2.868881586620531388e-01
3.095365453355324314e-01
2.986930498377076137e-01
2.888055767395281137e-01
2.875796517728802515e-01
2.892150126305259028e-01
2.941814718163139331e-01
3.075855897869680389e-01
3.005095517168232533e-01
2.827014928214792167e-01
2.768953440282433398e-01
3.046522820499205642e-01
2.941701774809385994e-01
2.886743955196535705e-01
2.884975995264292825e-01
2.994160040080545704e-01
2.948007067122128122e-01
2.903732621671020753e-01
3.131912371059866196e-01
3.101759418691359960e-01
2.935038119623495367e-01
2.882091346753291594e-01
2.875979010507404565e-01
2.787959462904210373e-01
3.004322070711603621e-01
3.182839288869393490e-01
2.966671220921962004e-01
2.945354597659277651e-01
2.884055868502458098e-01
2.750024697401410867e-01
2.953919840263931063e-01
3.072267838452564237e-01
2.990251566138034667e-01
2.994511094958417496e-01
2.870306779115379125e-01
2.983162305889243138e-01
3.027514489450239266e-01
2.979484058670271440e-01
2.888771059835909538e-01
3.041905715379780162e-01
3.018338173433249283e-01
2.996265523654095819e-01
2.961610635529496882e-01
2.876450685075406799e-01
3.003321966890262762e-01
2.765794437737012501e-01
2.997318147874259986e-01
2.929392940906439535e-01
2.846112753815320806e-01
2.850880072829570233e-01
2.894717393931325322e-01
3.046774647767654942e-01
2.823405323788796273e-01
3.004110091331984034e-01
2.858248344248485728e-01
2.909704947899304783e-01
2.959984826098938093e-01
3.009404998195223113e-01
3.011951645692513280e-01
2.896751506711136015e-01
3.089772124349270954e-01
3.057368252533266828e-01
3.015188981387320055e-01
3.111722751673143827e-01
2.995010125907306975e-01
3.075428250250488160e-01
2.860796759180361248e-01
2.929514898351314178e-01
3.074197229892973171e-01
2.947871979363407280e-01
3.036039887900805478e-01
2.992704939576783518e-01
2.957021012948687355e-01
3.030053894832331896e-01
3.000387831231207114e-01
2.896528725139420612e-01
3.093948700355179104e-01
2.930291019065770497e-01
2.881193415530680646e-01
2.898672745225872593e-01
3.011608430355332544e-01
3.107596222191127966e-01
2.944557909135539497e-01
2.924415872042136488e-01
2.950521706166156499e-01
3.026703646929161939e-01
2.930862372378418845e-01
2.932007239295627565e-01
2.845798002112329139e-01
2.890524023790256303e-01
3.075519027635572611e-01
3.051006258810318172e-01
3.006760137216908380e-01
3.146241653236486191e-01
2.983927018729361502e-01
3.002402899406138026e-01
2.990960026933709992e-01
3.045075513639310394e-01
2.912821367249947002e-01
3.122838595490059488e-01
2.995385238246476289e-01
3.118832361464424219e-01
2.856074261084198262e-01
2.901680486153804805e-01
3.138947826557335619e-01
3.066801996467791169e-01
3.043709685921093810e-01
3.221793406057685827e-01
3.064131297208193550e-01
2.953919026301499162e-01
2.923549240442023800e-01
3.010236395900091622e-01
2.890015967244937700e-01
3.022375952324632964e-01
2.993612916878600760e-01
2.906470998955147933e-01
3.104576566913792579e-01
3.036341083484282999e-01
3.024381347738480108e-01
3.001738008983153572e-01
3.083510662704753158e-01
2.965252314529936983e-01
3.030107952075876687e-01
3.037747023806598445e-01
2.868137162600593593e-01
2.988954442072366269e-01
2.892859690068300127e-01
2.909166729134779472e-01
3.140341528941371640e-01
3.006264587937109711e-01
3.082738981175003889e-01
3.128248093322839596e-01
3.105460745857340221e-01
3.030977455194971970e-01
3.000063140917337279e-01
2.958728309963417624e-01
2.952899632164638910e-01
3.055509166339577809e-01
3.024671119324565671e-01
2.982694466960437718e-01
3.019537960728100878e-01
3.123138188402823090e-01
3.104102698321963283e-01
2.872253016269105119e-01
2.988204919220265876e-01
2.921574077282845239e-01
2.903876700511750508e-01
3.009974975983831236e-01
3.031503561289188298e-01
2.990182827186672609e-01
3.023925895912029649e-01
2.934543470728194769e-01
3.086232809874602800e-01
3.139695413785206224e-01
3.093774799508460793e-01
3.068616128998900572e-01
2.964108951172717554e-01
2.973823629086012055e-01
2.927681187642003913e-01
3.065539352867617806e-01
2.954827307503834488e-01
3.100346827852881182e-01
2.970484797644932229e-01
3.017178728976692703e-01
3.087831525612397821e-01
3.102181271919194350e-01
3.080455313268976036e-01
3.172077878467035594e-01
3.044546102907604856e-01
2.992117469927431106e-01
2.984867835419412474e-01
3.084182897896470266e-01
3.087320672473768957e-01
2.975024197142011051e-01
2.892050644851521524e-01
3.040948543502028922e-01
2.962901860158829170e-01
3.143110493411234718e-01
3.089806050433965279e-01
2.859120330724351233e-01
2.999883746827288755e-01
2.942602164738539194e-01
2.930530014652610316e-01
3.086327749532760123e-01
3.040687206650193319e-01
2.984742903531605318e-01
3.063784560878456964e-01
3.162766607491909743e-01
2.841792908086372416e-01
2.987323595130105258e-01
3.180540140506228353e-01
2.968948355374456671e-01
2.874025954969918750e-01
3.101036463476720684e-01
3.069326567345643242e-01
3.020545493242136059e-01
3.116147328631494462e-01
2.907276388534064671e-01
3.004296025993895558e-01
3.207948391206667527e-01
2.921811138355406845e-01
3.056768580233135690e-01
3.074015606406301226e-01
3.026903310987054674e-01
2.948190993467731946e-01
3.146734690804093293e-01
3.189906161943634189e-01
2.999118822651856697e-01
3.056704212658226671e-01
3.020186702122387157e-01
3.019771922203168812e-01
3.075851482697923300e-01
2.915337669085372729e-01
2.960176159429885323e-01
2.867768347678136820e-01
3.133719182328384978e-01
3.117800420858231059e-01
3.123520392634310250e-01
3.049071649708395837e-01
3.054358270198916925e-01
3.006540139577174031e-01
3.065596841748248202e-01
3.134160036663963256e-01
3.026000179959839054e-01
3.105318741018956441e-01
3.184680391489136952e-01
2.953442203911532116e-01
3.100464557234073881e-01
3.239111135259317154e-01
2.873808732982616188e-01
2.912757696706681498e-01
3.141999205279516483e-01
3.086332557348910877e-01
3.036432209833738738e-01
3.114620222718528786e-01
3.116307146261224625e-01
3.209621549473099522e-01
2.979784332630965871e-01
3.098840207815036774e-01
2.999771266289085747e-01
3.075517701569330242e-01
2.987639476380776205e-01
3.086376897749928405e-01
3.245648412504160696e-01
2.835790574130081509e-01
2.970177018564560401e-01
2.847631314151717330e-01
2.976021827285725840e-01
3.072551278497105409e-01
3.057704804218738248e-01
2.981096589269393027e-01
3.163657218213767330e-01
3.096325796511066875e-01
3.090089538310570871e-01
2.895036709892675475e-01
3.058116448523028885e-01
3.125134396770672951e-01
2.857224852513798874e-01
3.088937498924004821e-01
3.046424743130624613e-01
3.160433951535386310e-01
3.122035995812929565e-01
3.051780823943329723e-01
2.898742413143903240e-01
3.018005199223884882e-01
3.065464116773197745e-01
2.888443116593583659e-01
2.993575436149813473e-01
3.066159958827333609e-01
3.075613999353209449e-01
3.176170599131266092e-01
3.094397344099599767e-01
2.966690471650780259e-01
3.114690052304041057e-01
3.023684493130053275e-01
3.210916022091461208e-01
3.104458976756604427e-01
3.108064216658151802e-01
3.056182724634168846e-01
3.146461845767308807e-01
3.086203237173066327e-01
2.923078230231467844e-01
3.150699132619543263e-01
2.872871089424137159e-01
3.024857247228638357e-01
3.190745384753658209e-01
3.094975266834616434e-01
2.999793013293062249e-01
3.192502486418464791e-01
3.078195342598112338e-01
3.070494722348284800e-01
2.924385575447916996e-01
3.222964382364403857e-01
3.143633869993599506e-01
3.071137510530753678e-01
3.092871854981803503e-01
2.994340398808480463e-01
3.195627248323471559e-01
3.178695909784976514e-01
3.163219050625933892e-01
3.226464972453877422e-01
3.130334917453230781e-01
3.106217680621112809e-01
3.111117546151765945e-01
3.169360509063685050e-01
3.098013986845532530e-01
3.036952662263041613e-01
2.840683402058146179e-01
3.204660074851966023e-01
3.171674613593545855e-01
3.067932345369738245e-01
3.165539927718813429e-01
3.013910718800564270e-01
2.837726034884530124e-01
3.114214388425011748e-01
3.162261716749210638e-01
3.019333071493408571e-01
3.084451848671062590e-01
3.277786522866752983e-01
3.046139224864352624e-01
3.135057709783585778e-01
2.964621469227812223e-01
3.183179820306648589e-01
2.973717858561502614e-01
2.956491516884378612e-01
2.884972359728190661e-01
2.930817488625095946e-01
3.176155252146696251e-01
2.808241091445565774e-01
3.061531439088173157e-01
2.989491278243613381e-01
3.156324124721415214e-01
3.045939784621115587e-01
3.275648057201299146e-01
2.801452249138248751e-01
3.161191534640555578e-01
3.144283673035058735e-01
3.138793986063668773e-01
3.133438663198333529e-01
3.254596828657645435e-01
3.027595871351493884e-01
3.098852486377022819e-01
3.122025329875852684e-01
3.126897955918530592e-01
2.798348519575436510e-01
2.916977435221279613e-01
3.023997249096004314e-01
2.902195778199032627e-01
3.059627252748106652e-01
2.985131552080930728e-01
2.898020251220881915e-01
3.032412931802939693e-01
3.199745878689269074e-01
3.066098958962026333e-01
3.301795564536622596e-01
3.105079904288119974e-01
3.197804512196729121e-01
2.802942413926292065e-01
3.126187141207126263e-01
3.141131999612187808e-01
3.147043180931934359e-01
3.158694640891598349e-01
2.914217531499450065e-01
3.186407719658018167e-01
3.055718508301008551e-01
3.198793341205340424e-01
2.979640825908064228e-01
3.070494840477544507e-01
3.077310603191003580e-01
3.161052902749731941e-01
3.056863521881725276e-01
3.220177791219717700e-01
3.160750532924039846e-01
3.134620122091287264e-01
3.106000920566520107e-01
3.155054131913100912e-01
3.156597069003628797e-01
3.128763622991765914e-01
3.021414704415763541e-01
3.172812992038315238e-01
3.185847526581972455e-01
3.151955999823374266e-01
2.901273630105393186e-01
3.027776164686115101e-01
3.025119817731081184e-01
3.010475719393269634e-01
3.010669037226951783e-01
3.136736028439107704e-01
3.074196872873945496e-01
3.083632652327394363e-01
3.115444680552443280e-01
3.154952712163340833e-01
3.014928965650752191e-01
3.058968326773097712e-01
3.146811388222645056e-01
2.925890230001330083e-01
2.983468050576379982e-01
3.188908861514345716e-01
3.248744020590449422e-01
3.139956385877883949e-01
3.064397606340973357e-01
3.154625689622618245e-01
3.070030955892456559e-01
3.157487014840105743e-01
3.155511333780567362e-01
3.256195925398631119e-01
3.012265941133338565e-01
3.164535559405630694e-01
3.153266582921467887e-01
3.143559125053453362e-01
3.198495626905099032e-01
2.968533030593412114e-01
3.065165244112261211e-01
2.875529217964990503e-01
3.138355865945169354e-01
3.324538994331111552e-01
2.954548941107746352e-01
3.248069232578334464e-01
3.159870405050336784e-01
3.178273115947881644e-01
2.983222827503232977e-01
3.112879045118196464e-01
3.117789893138652180e-01
3.060010579121601459e-01
3.211756625668921172e-01
3.239515404466402071e-01
3.214774240998982124e-01
3.214568860537464490e-01
3.204923002935281540e-01
3.122819243824895841e-01
3.049624270410398186e-01
3.059753409018522996e-01
3.223689011493343082e-01
3.056581041687398415e-01
3.097398897714279120e-01
3.040338495508070338e-01
3.323948328717859502e-01
3.163010423147519234e-01
3.095601808223089058e-01
3.201982254327512822e-01
3.092526005295343494e-01
2.929510157758516420e-01
3.029766022931542624e-01
3.215840544269203405e-01
3.052774480178082062e-01
3.103537414059427402e-01
3.021455204733267119e-01
2.952950113155345946e-01
3.299619345855456243e-01
3.174806316197159584e-01
3.333097256260402208e-01
3.013333783728378013e-01
2.906930320147077529e-01
3.212830582644879973e-01
2.988152651766455836e-01
3.136846656447249138e-01
3.107967798656406377e-01
3.101545487110851651e-01
3.155479643892852848e-01
3.225090441001025043e-01
3.083662305633219081e-01
3.142494963978159639e-01
3.215664509415862016e-01
3.117543737567297635e-01
3.323939586958881698e-01
3.170940092639988883e-01
3.096183271894646927e-01
2.933048217633038024e-01
3.088503520193796037e-01
3.114679158088573541e-01
3.152506144961670365e-01
2.939467697950570169e-01
3.338108031929343245e-01
3.125620817822434838e-01
3.222571003608870610e-01
2.993413861090298278e-01
2.967188125077236949e-01
3.040257934162793330e-01
3.136343454979234613e-01
3.190023762412699249e-01
3.200117804187784243e-01
3.101435461040418229e-01
3.238278114947594766e-01
3.033539264158416349e-01
3.209291370055590287e-01
3.271847982827940093e-01
2.996021322672913767e-01
3.262244361304824647e-01
3.131502352349002094e-01
2.957249943664876923e-01
3.197543683161757633e-01
3.093277093309224623e-01
3.018544529468879523e-01
3.171388680450108466e-01
3.114058426384366252e-01
3.201195057187803394e-01
3.329780697923100385e-01
3.126463282915346031e-01
3.212142674162214440e-01
3.264547587486866798e-01
3.137990601185021711e-01
3.107115118702451495e-01
3.129188576432083702e-01
3.106251839535688619e-01
3.117890622750840168e-01
3.154856145896156594e-01
3.131880935710223413e-01
3.181303543646073484e-01
3.147990063634851787e-01
3.116212204053631085e-01
3.260711193924415996e-01
3.115840107552709792e-01
3.244453212750491033e-01
3.217169869623839884e-01
3.113094577321041667e-01
3.189261573407100037e-01
3.145460091478928799e-01
3.142171583828152759e-01
3.165874159139245858e-01
3.169075448438014586e-01
3.238239449842164053e-01
3.125985029786073621e-01
3.164178444516948518e-01
3.150742880092087805e-01
3.159598160716077797e-01
3.314593785782620206e-01
3.093979602320878763e-01
3.303218168029341539e-01
3.175440680276304661e-01
3.106617902140346166e-01
3.332461839811647897e-01
3.225420463343025013e-01
3.150586158136645665e-01
3.228593370360516301e-01
3.229651003679208099e-01
3.118647145016143485e-01
3.192099348840842232e-01
2.907642700863988239e-01
3.278570111203961135e-01
3.248098330699357161e-01
3.117445147017493534e-01
3.069116129773912793e-01
3.044842633449788005e-01
3.211924467576953157e-01
3.309905966246595721e-01
3.167906083217927327e-01
3.105873002139231120e-01
3.277411304435419726e-01
3.156697432443210660e-01
3.027465993612131756e-01
3.074738276277325655e-01
2.960672064005737125e-01
3.133089495129159352e-01
3.244711498464996069e-01
3.063239020569014093e-01
2.984854234049572064e-01
3.211292599698203354e-01
3.107657586234365832e-01
3.294408693300713287e-01
3.242385060847530198e-01
3.245542326838727343e-01
3.202405198453533441e-01
3.191259156564648647e-01
3.317454432651518736e-01
3.086022404573590672e-01
3.085230412742860917e-01
3.168788675403193533e-01
3.179805251691268930e-01
3.282357918848879397e-01
3.254197978162833849e-01
2.895947038954682085e-01
3.119024552423753094e-01
3.388540669645285774e-01
3.181719576675139938e-01
3.355803051084752520e-01
3.305586438260991189e-01
3.240109035716504104e-01
3.264929581603968622e-01
3.216199131248880239e-01
3.069463009814884513e-01
3.031276767758023238e-01
3.187898800847873693e-01
3.064899042202461343e-01
3.157067236724524495e-01
2.833887298643449348e-01
3.350120393066009505e-01
3.227569455662252507e-01
3.240644417705598190e-01
3.347904151169421305e-01
3.254273859336039854e-01
3.142536643933444562e-01
3.164723358486353222e-01
3.181335545929698805e-01
3.210662669152067883e-01
3.229715058658790827e-01
3.171555636352192398e-01
3.319984082824867233e-01
2.995543252312414806e-01
3.163421234875838928e-01
3.224161742111216755e-01
3.089680557884143530e-01
3.192610594382230271e-01
3.337035865588163785e-01
3.392808198993121360e-01
3.317046918312751558e-01
3.292287254800404517e-01
3.010433184439992305e-01
3.348971649315335419e-01
3.256212739456981753e-01
3.263575478757920756e-01
3.317155744502079395e-01
2.926194011190105249e-01
3.017651330544064425e-01
2.930354751837456750e-01
3.250069321011600509e-01
3.192160989273714611e-01
2.947851788692178454e-01
3.101126900573799583e-01
3.240970789999844670e-01
3.124825569409058756e-01
3.164100962831912778e-01
2.987783604460261255e-01
3.069673786385130887e-01
3.107470561667564080e-01
3.180715905182908143e-01
3.088562266067329531e-01
3.072643653113336093e-01
3.084483757331345499e-01
3.147798736071886205e-01
3.238226582892396177e-01
3.315419804012070815e-01
3.190956948119935688e-01
3.202925178852922272e-01
3.296923126736945320e-01
3.253889680327104461e-01
3.259399051807615466e-01
3.204863664733421658e-01
3.216152233707373354e-01
3.191728962505388512e-01
3.170864423901021967e-01
3.272612773231543537e-01
3.247205578192499664e-01
3.202385224958264054e-01
3.415878280703621983e-01
3.377171220661087103e-01
3.299369358618537973e-01
3.204995197393845641e-01
3.113031382703987382e-01
3.291025097837000368e-01
3.238086318795230234e-01
3.193654353782884314e-01
3.206303907419166821e-01
3.148018110702379135e-01
3.270418157575069040e-01
3.129140548899831398e-01
3.233487887244527181e-01
3.238350824253043436e-01
3.278929912541519442e-01
3.130543323940769840e-01
3.133275423146735239e-01
3.252652058301463978e-01
3.154105410373643781e-01
3.101403244407616722e-01
3.290451443764383921e-01
3.343915259138994234e-01
3.415231899292742179e-01
3.137241944282349593e-01
3.216126339021589398e-01
3.204689860948585212e-01
3.179973707357124368e-01
3.219745470833123568e-01
3.127897370721522963e-01
3.234851702786536443e-01
3.367918820907728761e-01
3.245043091035341720e-01
3.139737883659008411e-01
3.299458706895646021e-01
3.024455656340161447e-01
3.216389479826140541e-01
3.184725779720045669e-01
3.096715219895467275e-01
3.176663996921432753e-01
3.000965143763212328e-01
3.220987957047335426e-01
3.046717512638317249e-01
3.264645281767789009e-01
3.190742527827111208e-01
3.204494310116102751e-01
3.237709511455887368e-01
3.240668427839201171e-01
3.236203592919633110e-01
3.066634327244203151e-01
3.356704709134255560e-01
3.202226509215792549e-01
3.251738650406091891e-01
3.346116719063081391e-01
3.340120319633358426e-01
3.232101289313129566e-01
3.418855683223426811e-01
3.175980597079498535e-01
3.145208409620889878e-01
3.449359590202147885e-01
3.123698891302648661e-01
3.286757282747178044e-01
2.975152033569382071e-01
3.156389385522936908e-01
3.305367359317443743e-01
3.156498432889165429e-01
3.225053650223527191e-01
3.236329825301311747e-01
3.321951738445761970e-01
3.127855161287987906e-01
3.232119690901179565e-01
3.184846976688356923e-01
3.126694692122788943e-01
3.314426577852150890e-01
3.163763971803027486e-01
2.978952498558403161e-01
3.174423091933710195e-01
3.222823485835769053e-01
3.170957676737232722e-01
3.205232912166625092e-01
3.129079393936446962e-01
3.276663276797029400e-01
3.327982461742219344e-01
3.081320213168733391e-01
3.304337758030577721e-01
3.240878632716249208e-01
3.213857574769093395e-01
3.360639194182987177e-01
3.316597539996646304e-01
3.354265789193549008e-01
3.278290108839765349e-01
3.079213800945154178e-01
3.346366472446530294e-01
3.023018527100906350e-01
3.122876084547322462e-01
3.247570847752435652e-01
3.053705168595944874e-01
3.236795891920356549e-01
3.078682563889511559e-01
3.142459594304821136e-01
3.290868154938436652e-01
3.314661813867387230e-01
3.220677339437130193e-01
3.211514418249790115e-01
3.216116877903476001e-01
3.440215796782918334e-01
3.294748152168586186e-01
3.273586566160163192e-01
3.085324940493129331e-01
3.276707622008224186e-01
3.263370881306631444e-01
3.221462764213143259e-01
3.214441984569972321e-01
3.315577572393318406e-01
3.264782411800551398e-01
3.313646784159277603e-01
3.255275726793845914e-01
3.111203762523558902e-01
3.164258501478425800e-01
3.317147958408477315e-01
3.194010735764696296e-01
3.344369691132700884e-01
3.142230909591240406e-01
3.217924383629838792e-01
3.128464573135755766e-01
3.131868915420499278e-01
3.096037334888179227e-01
3.317837353440857284e-01
3.217802125352002829e-01
3.240986637238728041e-01
3.365262674133853715e-01
3.477989502838696456e-01
3.202181506023054069e-01
3.267531460907940333e-01
3.364728113536165077e-01
3.077672826351013358e-01
3.281224506565101340e-01
3.196164495422717522e-01
3.370572087760035362e-01
3.238408532079535274e-01
3.310554213827795467e-01
3.187661235583350572e-01
3.281626451587226767e-01
3.216304573751357365e-01
3.130313619297686589e-01
3.243400632264936689e-01
3.089341991590396352e-01
3.191207853728210142e-01
3.365093911154628525e-01
3.115569298156685152e-01
3.236708103607051634e-01
3.220066364517012447e-01
3.164467491469112881e-01
3.192335321743599019e-01
3.326128377908841305e-01
3.296259324387297851e-01
3.253604923078387001e-01
3.181229094570944826e-01
3.164675766538130874e-01
3.372115074621482300e-01
3.174332430696260587e-01
3.277713349992271152e-01
3.358836991538018957e-01
3.437821013679347448e-01
3.265201527292378447e-01
3.152759267001440380e-01
3.278258016783068274e-01
3.193145362973761614e-01
3.252348139630603652e-01
3.342591462763105925e-01
3.288370074970982659e-01
3.264141627887309771e-01
3.166900009299533636e-01
3.421633240802801068e-01
3.082072851334767827e-01
3.288305903014854259e-01
3.413916716955057162e-01
3.487078282381546046e-01
3.287521592996414110e-01
3.231505011262441052e-01
3.145530586144241747e-01
3.243604318780173301e-01
3.318619158260380786e-01
3.208070932612168136e-01
3.283439954423337248e-01
3.306868820143229470e-01
3.009143600701086330e-01
3.116146733325955709e-01
3.430228692210714470e-01
3.240738914452065966e-01
3.210974168986550081e-01
3.196510347196120372e-01
3.287246666525359129e-01
3.188711310913558417e-01
3.342136608173191248e-01
3.337676672021765434e-01
3.157798262887774321e-01
3.382747585464186413e-01
3.358762788883223882e-01
3.389903516367500647e-01
3.342089261441286152e-01
3.172998339067372719e-01
3.260026302239459328e-01
3.166210263929949420e-01
3.222139864644160134e-01
3.332873549817289005e-01
3.139001536483134736e-01
3.296682993470098078e-01
3.390044670981838260e-01
3.152772499560085318e-01
3.241603348719736544e-01
3.391598965015760192e-01
3.135276852405353143e-01
3.395062771277890246e-01
3.227475605708473028e-01
3.255396345186277740e-01
3.238055401870881811e-01
3.267645898075304811e-01
3.189982637039500690e-01
3.498237313298356854e-01
3.373730361818911838e-01
3.292652335064719105e-01
3.159319217769287480e-01
3.366661920903002425e-01
3.270469700193956442e-01
3.251522659861854070e-01
3.226091190564359668e-01
3.193664945588575721e-01
3.170038057913701079e-01
3.229674497981727121e-01
3.307520183286183357e-01
3.195509446539353537e-01
3.186682985068944318e-01
3.336340997069615621e-01
3.355722389369138470e-01
3.349215629227678681e-01
3.195120001375899577e-01
3.209028528685534676e-01
3.234006771127083679e-01
3.303991963447840963e-01
3.237550822108284931e-01
3.274749192870690662e-01
3.333603205333332542e-01
3.207024870981214915e-01
3.259984335835833247e-01
3.269426896510136404e-01
3.311450282662516953e-01
3.284093261152699617e-01
3.360833602450468138e-01
3.262207894197330926e-01
3.165811152872817780e-01
3.494010623690418926e-01
3.305064133905438739e-01
3.343286560806097985e-01
3.238708129215097098e-01
3.278650996574549725e-01
3.239593934272265163e-01
3.227457096908892820e-01
3.323677983734339980e-01
3.427559963410795607e-01
3.193818015934638543e-01
3.322146396559506609e-01
3.322207583200672554e-01
3.243507731919038628e-01
3.192073597597483436e-01
3.268026179668442888e-01
3.380437299440531285e-01
3.400099429933600703e-01
3.233374819900117769e-01
3.458772661388437308e-01
3.347444047429881664e-01
3.446194786595668802e-01
3.466992325235246364e-01
3.296234711570162346e-01
3.372422629051911591e-01
3.386959992205444414e-01
3.179200199417379635e-01
3.093568416052080439e-01
3.328186506370891529e-01
3.156794616916426266e-01
3.445928316379611167e-01
3.306931022593974645e-01
3.263530210609300042e-01
3.284868710383915813e-01
3.262782547131906075e-01
3.346049182930014299e-01
3.465972764751911184e-01
3.274211243665096083e-01
3.390042051971007275e-01
3.436032359890460741e-01
3.190088484710170702e-01
3.146376227648700619e-01
3.279320013993432537e-01
3.422609892485497518e-01
3.405190200824204094e-01
3.429878966505789384e-01
3.283735885833048984e-01
3.279825206986954900e-01
3.482949270060653468e-01
3.317824892299096051e-01
3.402184735740406696e-01
3.286330935169419210e-01
3.412170565131242284e-01
3.217613025511338876e-01
3.365593942066088529e-01
3.300287631661610321e-01
3.279477396358903563e-01
3.416325413942402633e-01
3.395329962193991968e-01
3.280173067609174486e-01
3.312692412117714813e-01
3.270304041447139598e-01
3.276600010213696068e-01
3.383214257076477827e-01
3.376111892809952608e-01
3.299265103742395899e-01
3.178667854581497254e-01
3.417074566254356682e-01
3.169778552694652030e-01
3.415009443580189208e-01
3.131066582713278867e-01
3.442050952323659763e-01
3.288190916483730852e-01
3.292140607317268763e-01
3.346245819439394031e-01
3.450523115268889773e-01
3.347061372828449843e-01
3.143568138452041971e-01
3.437364527841046957e-01
3.353567463712343599e-01
3.257756355004033377e-01
3.401736137900128187e-01
3.333077882515536605e-01
3.403331956156464555e-01
3.442039996968822013e-01
3.215226251657561374e-01
3.453250389108510898e-01
3.475531443244715968e-01
3.333216867511444859e-01
3.201939465559554554e-01
3.400118304875677788e-01
3.422413864472702016e-01
3.418285214343925738e-01
3.242118858480289578e-01
3.303193240577677603e-01
3.349747224588969785e-01
3.319893315020436275e-01
3.434963902734999297e-01
3.270570149475424682e-01
3.345624430622151646e-01
3.342314844508209593e-01
3.615548788706586247e-01
3.207096116183136836e-01
3.324838923576270977e-01
3.372213628350871906e-01
3.255195625147666583e-01
3.223783233479324828e-01
3.525794893575228128e-01
3.292276454017640797e-01
3.450471092691788089e-01
3.240878132890820940e-01
3.324431097862243223e-01
3.395382609691121045e-01
3.416824570100107650e-01
3.446926000480967645e-01
3.306892666331278097e-01
3.238685287577888205e-01
3.346666238234956015e-01
3.407041835898746429e-01
3.534276327319362254e-01
3.366700863437840363e-01
3.455936499306841436e-01
3.434282738051104289e-01
3.259064081200284679e-01
3.519437828562823611e-01
3.347733460267487970e-01
3.386987703870798505e-01
3.494720531014169906e-01
3.389324943901689258e-01
3.316957143182446832e-01
3.448581064650346195e-01
3.149760808254356004e-01
3.318493992399129677e-01
3.414478125988335000e-01
3.217194242198820331e-01
3.274973198544994801e-01
3.296390387090929464e-01
3.055329998787711387e-01
3.404224929394105703e-01
3.369787921866843061e-01
3.167437122062702892e-01
3.408174780106928425e-01
3.461916980099623009e-01
3.244636726685456996e-01
3.250684859804864324e-01
3.420270767063923190e-01
3.456603656498645760e-01
3.555400759978299963e-01
3.467574543107764251e-01
3.198094990669627657e-01
3.435030749477712142e-01
3.400079180092381304e-01
3.403831364294761519e-01
3.325319630007032567e-01
3.422484851461694566e-01
3.288087100906138538e-01
3.462192573060521861e-01
3.463001927847250139e-01
3.354264733621846739e-01
3.420490142237637698e-01
3.377340923205022216e-01
3.179082824016842279e-01
3.346093246199097204e-01
3.466791472847491340e-01
3.388206078249034192e-01
3.359240314313682862e-01
3.421415492400264879e-01
3.650434017625908134e-01
3.514697004122021018e-01
3.342831678322597533e-01
3.468165859436255216e-01
3.431675263264469811e-01
3.324734975996593844e-01
3.373770062895466992e-01
3.397318410792216636e-01
3.357375190706933799e-01
3.318249591409855315e-01
3.390087500428953793e-01
3.269023067721777975e-01
3.306666735347795205e-01
3.292317282920695365e-01
3.347195892486292124e-01
3.456895568735847690e-01
3.497624556710337562e-01
3.263616740902914870e-01
3.477533970377498229e-01
3.535089257668201368e-01
3.627155895533040186e-01
3.354833360460632852e-01
3.202367774829517622e-01
3.482560596629219463e-01
3.384051089951222724e-01
3.255992779836361928e-01
3.442860331687986886e-01
3.531743313588012745e-01
3.496944827952104262e-01
3.264639811886340670e-01
3.420681849731435076e-01
3.432529982847810635e-01
3.292822146994078825e-01
3.397867023355738425e-01
3.498881034659028222e-01
3.412874606104338016e-01
3.411116232577757201e-01
3.354037018935415171e-01
3.571369561592522279e-01
3.270837300826764382e-01
3.335999922190556188e-01
3.259324908221632455e-01
3.289413974736609125e-01
3.287182429621244850e-01
3.542410325237030921e-01
3.453605336056996822e-01
3.438287118724949742e-01
3.223261697096111433e-01
3.321352027611812474e-01
3.354072197456459126e-01
3.262322914340068380e-01
3.469241671784568104e-01
3.482514283403164157e-01
3.337155298333480125e-01
3.366146199827778074e-01
3.586725523441461894e-01
3.329548874683943005e-01
3.344430377446587221e-01
3.588505666635100622e-01
3.440340668328849549e-01
3.431559555795835603e-01
3.632838593182023956e-01
3.354747833937294921e-01
3.439590767104244717e-01
3.457709248921587708e-01
3.388131761878792614e-01
3.391330111744109699e-01
3.482824777425728713e-01
3.432115244007605259e-01
3.476806598841262752e-01
3.300596288498482966e-01
3.313369230119343478e-01
3.508087405551268967e-01
3.528695029851028897e-01
3.372037680161342754e-01
3.378543303230110983e-01
3.300493936288895203e-01
3.341577701330179506e-01
3.426615465588270792e-01
3.394696278237456788e-01
3.493825089530430694e-01
3.448209229923766550e-01
3.276751905752872673e-01
3.430856161512237934e-01
3.373205030870759513e-01
3.402443039477860975e-01
3.407902055273999697e-01
3.511154731317435163e-01
3.374739220932574391e-01
3.505695608719719969e-01
3.311312523670922880e-01
3.406369013969666737e-01
3.311050445214497318e-01
3.452912525399146615e-01
3.312909370694500644e-01
3.494148260576165343e-01
3.464620345079459929e-01
3.315118074543793592e-01
3.419649617664365371e-01
3.348590285354954288e-01
3.558303355517878908e-01
3.652169211909293001e-01
3.499676026516358451e-01
3.614506608943064414e-01
3.150652402429103272e-01
3.516564747461810025e-01
3.488084092854525919e-01
3.654949045438565802e-01
3.149087120289664199e-01
3.438316719096575769e-01
3.598527344694841812e-01
3.409342333747341081e-01
3.248626870970129366e-01
3.309504958698442634e-01
3.402382741287734991e-01
3.486889806577015416e-01
3.374820953855680594e-01
3.392468981269349260e-01
3.348409177765260258e-01
3.431685262107567191e-01
3.480044641914967762e-01
3.430581884918266766e-01
3.397712310137050995e-01
3.275473517406584656e-01
3.405725235322118460e-01
3.413783629721451884e-01
3.649034529022007756e-01
3.578883263824232386e-01
3.326844614001467360e-01
3.365384811025875500e-01
3.434450880796766636e-01
3.269887040598785100e-01
3.634758867108750513e-01
3.511464133294301959e-01
3.564476957038017479e-01
3.502792483147262881e-01
3.349857932704889407e-01
3.507730147524182884e-01
3.371741787789978018e-01
3.306149165046656790e-01
3.414828949022290505e-01
3.409234352665719281e-01
3.462330500821216295e-01
3.259008317605924798e-01
3.528970045716821602e-01
3.469299576433421128e-01
3.402215291608797210e-01
3.304903536284302668e-01
3.507380883563304130e-01
3.370466081418694304e-01
3.497279482167231501e-01
3.361009560472842939e-01
3.446977802548747416e-01
3.288635328189976059e-01
3.398501427771151717e-01
3.279152945175057843e-01
3.298164221332005042e-01
3.475523890949463457e-01
3.352866088277191015e-01
3.360082247698010782e-01
3.433842558028176173e-01
3.308158789313203618e-01
3.547472409009057581e-01
3.436563792491369451e-01
3.352148979101220450e-01
3.474669741773425136e-01
3.562445810468670149e-01
3.245839782638245685e-01
3.490061551296059772e-01
3.341348729563337616e-01
3.364426662884735797e-01
3.423590686736305289e-01
3.470188320973934815e-01
3.296676537827298858e-01
3.495827900455343862e-01
3.507835884557563566e-01
3.330141717126331447e-01
3.453189469102720954e-01
3.324098915564531742e-01
3.477442696503520447e-01
3.405528390198488964e-01
3.356753357976153262e-01
3.475499836770005180e-01
3.524622897819078005e-01
3.420897509413583504e-01
3.476929780661750513e-01
3.537434597601785136e-01
3.475779067483268925e-01
3.483032116951194634e-01
3.445057442293397720e-01
3.554346629523018053e-01
3.496712452363140988e-01
3.488490989444773538e-01
3.570573200534052916e-01
3.503534842695100182e-01
3.378713347568914616e-01
3.507483034226508423e-01
3.341263366519605649e-01
3.428595741692747056e-01
3.510956889393780367e-01
3.550928664808983282e-01
3.552393478457693821e-01
3.474188193140354541e-01
3.252538069790119613e-01
3.371975311389598939e-01
3.395020652546439366e-01
3.581002395414991102e-01
3.563646553564249753e-01
3.485600664693364603e-01
3.247718697050517855e-01
3.559248486613134088e-01
3.472720098530118760e-01
3.507303265375088519e-01
3.446230874392364196e-01
3.375154069318336836e-01
3.225226955017442276e-01
3.541582234588837030e-01
3.332752684467707449e-01
3.353682861599526221e-01
3.341601833851124970e-01
3.359742191281386292e-01
3.285705072126453574e-01
3.567334092043724647e-01
3.456205305955152296e-01
3.443791703013598937e-01
3.459813987355757625e-01
3.544498026818002634e-01
3.470236448449656175e-01
3.556966892764252264e-01
3.375480549169861400e-01
3.390206689811660068e-01
3.585770152580584069e-01
3.521821418341606336e-01
3.650683532325367242e-01
3.336776895427840950e-01
3.563551892026360912e-01
3.264204083958092140e-01
3.412676320061200919e-01
3.567540501979393763e-01
3.414798218198565882e-01
3.395881493006031038e-01
3.508227596738954235e-01
3.391452351748295846e-01
3.504201855398401122e-01
3.448622344956149277e-01
3.416079754834678295e-01
3.427685266205344750e-01
3.641178768282507527e-01
3.555847061030460443e-01
3.464566380945747204e-01
3.389387963045105145e-01
3.324126483055623860e-01
3.378852660044145972e-01
3.273514488974595960e-01
3.493408398985428653e-01
3.625112399205694391e-01
3.455510991331566251e-01
3.447992869166073282e-01
3.560313407568801991e-01
3.350653531990002709e-01
3.361805211920937397e-01
3.620022779011996539e-01
3.332747496864051362e-01
3.218491086460811834e-01
3.518422090098274335e-01
3.357630597254458449e-01
3.657869652008214345e-01
3.393136368279645598e-01
3.505403391850895334e-01
3.394196004240833120e-01
3.207387821236523662e-01
3.465584005192690054e-01
3.441491862310173677e-01
3.618391468547113021e-01
3.493244125102373809e-01
3.564347090321141609e-01
3.633686500109327699e-01
3.491626581433854293e-01
3.522287012147402585e-01
3.382265221380350018e-01
3.566325535247363843e-01
3.333833154245962604e-01
3.421236757634674719e-01
3.511875684895363614e-01
3.440813018086813502e-01
3.179517740318101859e-01
3.425608765951870804e-01
3.471979095087834311e-01
3.511382866728607333e-01
3.298706121911834654e-01
3.527503342332037883e-01
3.364957917230681494e-01
3.436233761131991526e-01
3.552126676489516521e-01
3.522854228245725916e-01
3.574013630107667483e-01
3.395765906006804058e-01
3.360708754295658740e-01
3.385809087242380166e-01
3.554844438415569741e-01
3.441803290798991499e-01
3.499483207250754235e-01
3.447404032040059518e-01
3.608372165931824083e-01
3.544897433610251225e-01
3.541310473283676430e-01
3.641312753118590706e-01
3.481155664046480247e-01
3.624183723975414884e-01
3.626672822209525138e-01
3.471726973024159557e-01
3.681342701514471738e-01
3.623410357154540629e-01
3.448824297744959577e-01
3.431737203176574713e-01
3.517831348078565012e-01
3.408531690626901423e-01
3.550683564787372459e-01
3.293137308003465380e-01
3.414821745879716985e-01
3.636708748221736398e-01
3.338021372695608724e-01
3.467679069169383732e-01
3.536383549561369355e-01
3.457853673329281952e-01
3.487254618338974654e-01
3.374151913112726220e-01
3.372380244029041241e-01
3.323837876393319068e-01
3.440121338962704445e-01
3.488851859919757659e-01
3.690951100323033307e-01
3.452975449244873873e-01
3.334411109334884382e-01
3.448399500729537048e-01
3.282264391757421240e-01
3.656177432765621016e-01
3.365217679318823762e-01
3.368324499487629353e-01
3.403552742009068321e-01
3.455478445502372375e-01
3.418120012443058853e-01
3.490235204302862271e-01
3.396958346206627732e-01
3.487444658027973321e-01
3.327648263026717346e-01
3.373724067969090523e-01
3.275695936216517223e-01
3.493594971069888810e-01
3.559731900944486105e-01
3.544065797677120599e-01
3.669229340614832968e-01
3.594890437011061257e-01
3.406225740445485428e-01
3.408090718183913737e-01
3.413969525776447966e-01
3.354811292872932893e-01
3.402088519427648450e-01
3.496863240480993507e-01
3.378875914667477387e-01
3.531685604879984952e-01
3.435592647572522917e-01
3.618906093436779492e-01
3.601750372758604768e-01
3.534933392593150314e-01
3.607305198440313720e-01
3.475619882140246197e-01
3.422562375759000686e-01
3.396051013855257428e-01
3.449557435384609239e-01
3.437620724352027368e-01
3.552888134892625560e-01
3.432760427514998103e-01
3.368058986909395758e-01
3.378378125090304995e-01
3.475719203515603706e-01
3.383521134965608024e-01
3.550950961178479526e-01
3.533207636914040828e-01
3.663237032033176410e-01
3.486591330777109032e-01
3.593526865756771493e-01
3.566857218622310755e-01
3.437884067599905613e-01
3.287182824483114718e-01
3.460242672679464393e-01
3.488807768134557508e-01
3.473957254129999561e-01
3.599292451295215134e-01
3.617659711241387188e-01
3.609979686409036104e-01
3.584072161552842584e-01
3.560184793615623899e-01
3.540118714823622392e-01
3.376686513007005064e-01
3.409760622066514424e-01
3.647468125364385916e-01
3.360720297407475132e-01
3.508190409112456054e-01
3.525869265902745742e-01
3.622425307408993489e-01
3.363903478355579346e-01
3.398074994779634039e-01
3.540745790129310455e-01
3.478547252427242054e-01
3.357358245737434577e-01
3.445196112196263760e-01
3.652699533907711738e-01
3.499884544256464114e-01
3.624484024916314606e-01
3.375068361561376351e-01
3.489370427397926466e-01
3.676817869807388339e-01
3.482738185622715199e-01
3.371201512408961154e-01
3.620171786433591388e-01
3.464209701394487251e-01
3.509015578642067368e-01
3.399135898832544855e-01
3.345580506172037283e-01
3.570165011748083206e-01
3.483844180607764685e-01
3.521951119556158138e-01
3.517291936444335576e-01
3.557267258156151524e-01
3.332930994936963431e-01
3.448549327180095436e-01
3.485199499028042158e-01
3.505300936931892153e-01
3.655606267397690790e-01
3.530142524913888469e-01
3.476779574248253235e-01
3.534173187010378747e-01
3.450761063885077196e-01
3.325750287311420306e-01
3.364468102326771959e-01
3.462529194479585515e-01
3.274618584997829873e-01
3.331472123410200714e-01
3.530306264834076613e-01
3.419321612933056143e-01
3.522190174169377297e-01
3.555299183915007211e-01
3.542700010504858943e-01
3.501898665251547138e-01
3.408393650044628798e-01
3.482038074232078895e-01
3.611805301901686027e-01
3.610187418418654981e-01
3.432618578995924596e-01
3.465037038861641383e-01
3.623260871577600462e-01
3.473966499242698847e-01
3.410652590328647760e-01
3.513722456221106683e-01
3.383077132330342685e-01
3.328815857732826400e-01
3.552216181005081186e-01
3.411341901402826782e-01
3.534410999821743227e-01
3.600415065040251106e-01
3.516021171224175124e-01
3.582258411351007532e-01
3.516435865979528619e-01
3.473781751982519816e-01
3.446719464787859621e-01
3.603045622734344366e-01
3.426567874046441142e-01
3.548067824061328368e-01
3.574870958344167349e-01
3.472151623455528857e-01
3.627693774771068025e-01
3.540079458966352011e-01
3.529307969854487137e-01
3.540554574279345390e-01
3.508315087677095767e-01
3.342188158941377663e-01
3.651625326148587591e-01
3.718584601240780829e-01
3.565253457005422844e-01
3.533720935206337010e-01
3.621344121764279445e-01
3.458912087424594883e-01
3.615558850916967826e-01
3.448555435211310138e-01
3.324404741361531856e-01
3.513557692912202546e-01
3.481744434171323288e-01
3.529821959061484327e-01
3.495332700561265549e-01
3.520862520590284372e-01
3.361550764844524752e-01
3.504986200051930512e-01
3.593770290367367393e-01
3.565938838140189082e-01
3.611658823461560974e-01
3.723685586129215075e-01
3.606436075246898798e-01
3.416581828291327394e-01
3.579631799789730340e-01
3.563178423521644600e-01
3.451330149206363052e-01
3.537709373201413099e-01
3.358263681480949669e-01
3.453705503057620807e-01
3.441666171459661361e-01
3.495603430951761958e-01
3.457383171151794388e-01
3.619997226109779032e-01
3.647910978567797113e-01
3.556017384665582926e-01
3.681065252575801972e-01
3.428292836460846704e-01
3.462573617061115994e-01
3.481576241845550923e-01
3.372372235427514853e-01
3.527060409346773895e-01
3.466878148008907257e-01
3.492263054764208619e-01
3.422932795836561848e-01
3.598150709243235212e-01
3.413410523945159536e-01
3.541103028106104555e-01
3.380308860017625094e-01
3.722552913458873070e-01
3.520454706973538128e-01
3.485015247714308151e-01
3.425948888221913569e-01
3.779655034840533334e-01
3.566853797941054172e-01
3.394438067009271642e-01
3.643173882550557741e-01
3.583559723303247346e-01
3.552799218792741520e-01
3.555956776564255239e-01
3.407237262516609189e-01
3.567556950737680310e-01
3.672006511331209477e-01
3.458769534670592671e-01
3.532658643686100164e-01
3.505028789755976204e-01
3.566534548784395797e-01
3.492146125496560782e-01
3.574161094253965887e-01
3.532757740092003496e-01
3.545075478420952608e-01
3.525662839731716902e-01
3.394728309763385132e-01
3.539113043665053082e-01
3.616895955103733296e-01
3.524350045226505301e-01
3.496333337125874241e-01
3.548833245355704213e-01
3.616969064726959227e-01
3.584415987083687805e-01
3.547806378140924699e-01
3.571302031676094058e-01
3.637944346994944622e-01
3.451194043314083082e-01
3.552359046609547821e-01
3.849095151478594268e-01
3.571747412678089595e-01
3.484783912927308935e-01
3.596930188512227344e-01
3.659595167036526764e-01
3.567746865685448299e-01
3.564486447786842649e-01
3.551602726806241117e-01
3.641857990580380511e-01
3.543990567152133231e-01
3.589796221970957268e-01
3.509190562996595819e-01
3.380110176829481672e-01
3.479113830774399063e-01
3.655344697671698007e-01
3.598651773893996042e-01
3.429233887691607308e-01
3.649406197382509820e-01
3.597809726530992736e-01
3.458576176576455552e-01
3.545435729749324416e-01
3.532508708431888467e-01
3.514794808567189843e-01
3.434538680413160572e-01
3.550098761772824130e-01
3.537591807626018214e-01
3.580102903149707250e-01
3.777030592252036412e-01
3.493589234075371586e-01
3.501544949071568880e-01
3.618233491011320080e-01
3.410939549197558041e-01
3.621498775036443574e-01
3.469684275484655744e-01
3.662985345775263135e-01
3.517774187429866251e-01
3.628364044164213431e-01
3.674009648340818002e-01
3.593130077940552836e-01
3.397029461902482117e-01
3.519409372694503046e-01
3.572615135429252353e-01
3.681072798083204756e-01
3.522143717923486017e-01
3.555776409591312470e-01
3.617170132994099174e-01
3.557550808164251510e-01
3.484968554555712972e-01
3.574016663362659108e-01
3.674668200961690445e-01
3.719177302172570476e-01
3.399620874780467372e-01
3.547579611791307763e-01
3.690927183086650243e-01
3.483902081681761187e-01
3.686780797525379127e-01
3.492663612479566804e-01
3.555581737198754144e-01
3.478019556091351827e-01
3.483394013662437505e-01
3.517880701599531146e-01
3.448980171780948178e-01
3.662320780255310382e-01
3.757960798325694074e-01
3.541605685764733780e-01
3.368559185835263703e-01
3.682115429632493719e-01
3.644148294411049815e-01
3.581852601101716549e-01
3.680874088595817994e-01
3.544630345245455283e-01
3.573325177066181135e-01
3.788211106608374013e-01
3.523530399518881029e-01
3.582446381126850321e-01
3.608310288276894706e-01
3.623788726786423275e-01
3.465749755657434594e-01
3.610322009944907373e-01
3.738058832439700163e-01
3.627069478088711385e-01
3.607683981824342245e-01
3.473211817744487062e-01
3.530186144328710807e-01
3.466601168524555132e-01
3.575770817303574045e-01
3.752090159477420861e-01
3.609233648983692921e-01
3.618933084885514462e-01
3.669274679950125240e-01
3.446091890933136170e-01
3.635702726609676971e-01
3.533164658649594614e-01
3.415841940138965027e-01
3.587505861953429465e-01
3.703891217106409228e-01
3.674119413521128585e-01
3.536002017050594581e-01
3.518801699895994783e-01
3.629009576407393745e-01
3.477634660556816470e-01
3.606117119038902974e-01
3.614621675506365928e-01
3.716099700666746219e-01
3.671112128378265504e-01
3.581549918669055810e-01
3.495331544585162376e-01
3.604052585108737938e-01
3.688589055610385081e-01
3.632128437077429828e-01
3.411150958381712339e-01
3.456093947447169690e-01
3.598484353019654192e-01
3.672594845144355746e-01
3.522187076884893409e-01
3.551955501273150739e-01
3.450848496546806699e-01
3.504543522307569381e-01
3.533900653477463072e-01
3.699867314054395839e-01
3.612283702310530309e-01
3.541639432105695429e-01
3.587619587502791085e-01
3.640258299476721304e-01
3.472680441124649242e-01
3.511887941929065504e-01
3.603869537935682210e-01
3.478891342714150459e-01
3.532534427265808241e-01
3.664705293388269558e-01
3.659152971343266891e-01
3.599314009791848012e-01
3.567600576288637582e-01
3.660961414370271783e-01
3.625947626448866590e-01
3.675975109444961086e-01
3.540985049046629918e-01
3.396391819628505893e-01
3.496403326679665136e-01
3.582600545961607263e-01
3.537244320877538373e-01
3.556131499492053427e-01
3.641020552366994734e-01
3.666160104646882245e-01
3.579187840216900840e-01
3.617672630806743062e-01
3.333836865331994415e-01
3.510805103366643198e-01
3.698074235642235252e-01
3.543601826856931369e-01
3.552164298508168061e-01
3.738777312374967909e-01
3.648809960644404660e-01
3.553271492564109568e-01
3.622926813925042566e-01
3.718174547386750017e-01
3.649971385856502493e-01
3.593147570380015310e-01
3.577015395481979443e-01
3.767259506172075945e-01
3.622577962285485897e-01
3.791706115085405893e-01
3.578016730901267262e-01
3.661229476576608466e-01
3.611638841871599448e-01
3.466214019003702185e-01
3.597584009490876755e-01
3.508906166495399104e-01
3.658051320607583201e-01
3.390272195101106112e-01
3.631795253996294992e-01
3.658962796764207992e-01
3.649040356324055878e-01
3.588586046857289436e-01
3.640629082563739960e-01
3.424935078001594135e-01
3.742717229403720314e-01
3.517578159570342589e-01
3.790548009838512478e-01
3.735236853388094747e-01
3.711885205244168651e-01
3.431818748575627964e-01
3.600176517686584088e-01
3.629374416175131235e-01
3.703337247874040061e-01
3.758618652509516656e-01
3.591717500655542405e-01
3.799989230260855111e-01
3.450360467972021783e-01
3.678621976060579835e-01
3.596446276651305007e-01
3.724251839778280893e-01
3.407698593314776314e-01
3.501173257582931297e-01
3.690537398309718942e-01
3.656025212260902713e-01
3.692680157040024724e-01
3.694881747841878283e-01
3.516418024241886320e-01
3.675412658628877116e-01
3.657207114043747875e-01
3.641859875789107415e-01
3.646282975227128631e-01
3.634808816621847294e-01
3.611663733151133648e-01
3.554814086981028520e-01
3.613821586125601781e-01
3.567717156139413870e-01
3.507639194799948568e-01
3.490114159412532890e-01
3.689075195897203452e-01
3.553349828625819162e-01
3.578858655347016970e-01
3.694269412164060684e-01
3.599159797309272601e-01
3.601496775990671306e-01
3.598610088601461587e-01
3.684365974732870530e-01
3.629631163906091862e-01
3.587297648613244627e-01
3.645823541370528109e-01
3.657248914137791740e-01
3.627783743273170769e-01
3.671996991314626646e-01
3.597599997044713671e-01
3.620901848515896138e-01
3.706042893395489202e-01
3.654104359368914867e-01
3.456538811828983038e-01
3.656726183576569644e-01
3.777797832839668857e-01
3.637547323126052445e-01
3.601153173678794395e-01
3.659112789157605294e-01
3.517273059455570117e-01
3.511118793541579963e-01
3.605219330272197431e-01
3.694667605874133454e-01
3.846069792286567202e-01
3.531589623764775920e-01
3.788436366485666840e-01
3.734425429468539726e-01
3.752745937052701652e-01
3.534087331816120892e-01
3.618110992616053179e-01
3.736202846205338712e-01
3.691494531774892063e-01
3.521871891386699760e-01
3.572374164185215251e-01
3.247840755170012805e-01
3.542781248485203927e-01
3.543989285562831326e-01
3.613854691212851078e-01
3.564620212986644443e-01
3.548735169784072996e-01
3.755625329452008110e-01
3.681151377318238604e-01
3.472241237680737114e-01
3.675416612833899976e-01
3.598697748950813180e-01
3.602755330735405437e-01
3.518512738729460687e-01
3.704595159530988946e-01
3.624664855654646800e-01
3.582061546871670998e-01
3.542865611733501674e-01
3.517797280133111992e-01
3.895386987870964601e-01
3.658795353317118026e-01
3.640552935809604485e-01
3.538204580622218431e-01
3.556058837086657487e-01
3.757646668132378354e-01
3.710406520557656407e-01
3.653085655534034082e-01
3.679413037932097730e-01
3.494799443437145436e-01
3.759470058928927605e-01
3.651731613700776036e-01
3.668175249353128331e-01
3.714730745519174704e-01
3.719728913839680517e-01
3.723864308629951658e-01
3.517207733733578312e-01
3.700347722047395149e-01
3.796788845368944676e-01
3.693510141395425217e-01
3.556940547055054136e-01
3.813231087924539020e-01
3.605559602953437581e-01
3.752162195760500030e-01
3.587632582343845966e-01
3.836672120300245181e-01
3.612713829084881478e-01
3.644552280373358766e-01
3.684424762176614077e-01
3.567294349385413121e-01
3.424464419734962739e-01
3.682885840849076109e-01
3.619868018463572312e-01
3.573528530343259013e-01
3.589400878084462176e-01
3.717350397993324229e-01
3.740063345536436268e-01
3.552902748058571758e-01
3.642029989144285329e-01
3.753250923981890641e-01
3.588091153364482699e-01
3.744229729856200506e-01
3.746500879735239486e-01
3.602056793159480463e-01
3.754489357956523055e-01
3.629040829197786588e-01
3.583426737881668656e-01
3.723399867478238701e-01
3.694241564881830531e-01
3.694855910131628063e-01
3.767383027695228037e-01
3.668495170947686512e-01
3.607690388879173371e-01
3.612750428235164124e-01
3.718846705052932244e-01
3.872874166040408128e-01
3.762719887370195582e-01
3.632298443135809629e-01
3.715272972420677888e-01
3.699414755227110607e-01
3.786268904423687465e-01
3.456900182806597610e-01
3.787565030074634409e-01
3.731084371952243517e-01
3.769954267777650969e-01
3.635717546500200070e-01
3.734880115108294429e-01
3.622162125487740081e-01
3.678075545444573491e-01
3.639448482300569609e-01
3.539238219351720782e-01
3.716799477335039348e-01
3.742422351006577941e-01
3.668412457536799343e-01
3.697113334559676834e-01
3.460759659641965413e-01
3.718614596136273209e-01
3.734956421188893594e-01
3.665028163213043255e-01
3.765219504817503005e-01
3.688896337160193495e-01
3.707358020778857566e-01
3.519987820461111805e-01
3.702834398819786488e-01
3.793683120927724417e-01
3.643784296468093320e-01
3.559784042146558747e-01
3.628931492298705930e-01
3.860545837636369937e-01
3.654329485754593265e-01
3.523021316811662529e-01
3.858864044297883877e-01
3.490613389283491186e-01
3.587799004167946393e-01
3.597460078465976596e-01
3.669614733098511827e-01
3.650941265616711173e-01
3.719744410658715195e-01
3.661650930962465633e-01
3.631530479474611717e-01
3.690913014206936293e-01
3.666282470698125628e-01
3.629149526963432182e-01
3.754344973987995271e-01
3.758132515782696137e-01
3.714365320417694072e-01
3.644025446705122517e-01
3.608064676120320557e-01
3.559877837386682398e-01
3.617318773671089893e-01
3.756720500903304449e-01
3.610420629539848325e-01
3.761187656545629254e-01
3.581149374740588698e-01
3.626611274474738078e-01
3.684706418212370660e-01
3.743134127259868382e-01
3.717451503853460570e-01
3.721312674632133444e-01
3.681434760122863081e-01
3.577850155301994239e-01
3.744859604236422390e-01
3.736241288496336965e-01
3.580031889268332490e-01
3.603161955381634085e-01
3.566720468779335240e-01
3.449676631026359352e-01
3.591113624172020957e-01
3.792720369032467342e-01
3.824337310286266001e-01
3.643933735933647111e-01
3.800610505873179834e-01
3.777487422366551661e-01
3.670590711673968332e-01
3.837191720685625418e-01
3.582211144922757828e-01
3.765879959395715959e-01
3.563575665459069453e-01
3.621672221149037085e-01
3.646249831301032751e-01
3.624316145900917663e-01
3.574264991685694448e-01
3.645799978486334858e-01
3.515892092533468016e-01
3.655510391294921613e-01
3.815294974416488794e-01
3.986417458084557386e-01
3.680766272913541526e-01
3.678183801299340083e-01
3.765369868113624952e-01
3.646705555398451204e-01
3.695875384792721707e-01
3.645520562773038042e-01
3.725753231485425809e-01
3.834163929289270412e-01
3.710049296788840989e-01
3.908169242860460857e-01
3.652743598374748601e-01
3.843922686728543647e-01
3.565282657179768000e-01
3.854178595229215132e-01
3.827352885149916117e-01
3.769404406421485998e-01
3.556101812508093429e-01
3.760931639446352670e-01
3.795057161698920933e-01
3.672963068458194869e-01
3.668464494547385435e-01
3.698032159469615832e-01
3.772952059201548636e-01
3.728176239701018746e-01
3.615179678552504772e-01
3.838179333454962983e-01
3.516917144616650281e-01
3.611149170353739613e-01
3.829867554654956541e-01
3.596520537860792288e-01
3.735054047614431716e-01
3.664038513873281167e-01
3.859935809519030037e-01
3.579561099893270315e-01
3.729753392756398611e-01
3.854039358183463104e-01
3.586740815558636108e-01
3.678709231858856565e-01
3.678900751446842476e-01
3.768179413109315479e-01
3.605103187544146937e-01
3.808644964757897378e-01
3.761973590126430622e-01
3.686305528605058335e-01
3.720811902007710725e-01
3.739169878213904896e-01
3.761108752898824070e-01
3.694019996821132912e-01
3.545331552569021549e-01
3.691200335852946601e-01
3.829544874982800384e-01
3.749848637385007621e-01
3.720905961311652410e-01
3.638894042591531708e-01
3.611168492510885564e-01
3.727434837274797297e-01
3.696509222349220192e-01
3.759498754566197309e-01
3.899891709804681472e-01
3.735417249294785691e-01
3.756980554509204984e-01
3.516676738725685869e-01
3.591864914202958503e-01
3.669347513689692475e-01
3.807978083312845152e-01
3.773236124325378138e-01
3.660601330456235702e-01
3.695403059360222175e-01
3.707568744808195094e-01
3.663968512240988185e-01
3.733271662003952995e-01
3.762189784690472827e-01
3.553702811291791219e-01
3.605121202169894179e-01
3.705784988564206350e-01
3.785232329391750028e-01
3.865120202275001415e-01
3.857100027072689619e-01
3.693823122039266438e-01
3.508764144834678467e-01
3.721121614810400935e-01
3.743512891493649408e-01
3.665728446203545543e-01
3.793066960686622968e-01
3.622598300009071681e-01
3.874323084363733294e-01
3.667584538823586149e-01
3.635169594645905056e-01
3.652594282318463170e-01
3.618011630363897058e-01
3.645433222130886053e-01
3.785838467088952219e-01
3.762815824228123995e-01
3.588805503182768142e-01
3.719466369403764405e-01
3.657890565277315820e-01
3.700662597190924052e-01
3.724934254423210023e-01
3.645385354610413131e-01
3.637000705395579958e-01
3.580671416662590256e-01
3.822106505681361899e-01
3.898869861616222621e-01
3.792327525509153752e-01
3.639836136627515595e-01
3.843956510554956685e-01
3.635072411198955189e-01
3.647388927355983412e-01
3.656998727457895781e-01
3.777172225988427723e-01
3.752094018386001872e-01
3.764534344046445158e-01
3.687276108718398060e-01
3.722912894337885303e-01
3.807511201739408047e-01
3.720196175050657361e-01
3.752744137209718112e-01
3.744818949716133272e-01
3.704774311296790135e-01
3.771874286799429266e-01
3.702961328305931499e-01
3.680523251927242390e-01
3.720809857128221099e-01
3.902425691284063247e-01
3.917802448441571883e-01
3.825691473422949129e-01
3.842934951288614620e-01
3.661268428094586191e-01
3.741789806274353203e-01
3.669407605919533522e-01
3.809755632905943434e-01
3.811750022848582331e-01
3.725934631303130518e-01
3.718324789469674707e-01
3.854395289562367877e-01
3.713876174132739183e-01
3.685883730183616702e-01
3.780208638098791485e-01
3.795597173632168642e-01
3.760985676471295669e-01
3.793077232116671693e-01
3.843966741186945479e-01
3.833918038981569687e-01
3.800316184155332899e-01
3.830250957158093383e-01
3.632438899973033930e-01
3.733902824330360692e-01
3.720284184103119784e-01
3.704447484140814817e-01
3.873535967019722248e-01
3.593329198191260176e-01
3.928232854043235411e-01
3.733687823267948236e-01
3.780406023798362769e-01
3.827656704078821193e-01
3.795647111814666186e-01
3.727362972003852581e-01
3.749419313140966992e-01
3.676071846482140693e-01
3.780309080448728265e-01
3.774460261627498037e-01
3.861050837380132217e-01
3.665050903852954400e-01
3.709949285870622337e-01
3.780424966850038926e-01
3.876983401542982155e-01
3.757468666343053987e-01
3.804915732678779694e-01
3.750163949803181906e-01
3.975404362189823848e-01
3.737335460938975285e-01
3.807281129592078317e-01
3.864827678575953884e-01
3.836428614646806845e-01
3.776799417270449988e-01
3.884033275279812347e-01
3.809116934000671417e-01
3.876845116619329068e-01
3.733887573464340637e-01
3.892883548823495854e-01
3.691968617803228492e-01
3.771826040319767870e-01
3.667128368832074936e-01
3.768485942038504732e-01
3.719604466491093220e-01
3.612983410084450453e-01
3.829742207361344075e-01
3.761245560578132530e-01
3.703988319095250503e-01
3.807333261829519699e-01
3.697657457454781582e-01
3.744142871375982229e-01
3.618753846208492830e-01
3.799913057969158681e-01
3.878527426163879133e-01
3.860826639722186870e-01
3.862897568969134166e-01
3.818748597706593806e-01
3.861794383458058144e-01
3.763424477375660882e-01
3.766572478049148853e-01
3.791113027783539202e-01
3.832834393422791530e-01
3.731182467808388248e-01
3.675822330273025296e-01
3.707683312236941253e-01
3.859676446312783060e-01
3.663772759025516468e-01
3.787162060597040747e-01
3.935740858694926070e-01
3.839440925092515444e-01
3.752752435752060300e-01
3.828277663681169951e-01
3.786973649612369597e-01
3.805623501939768283e-01
3.851697664295794521e-01
3.627515723518747182e-01
3.916070263972262211e-01
3.804585365552758391e-01
3.703423013946344766e-01
3.811828432194863114e-01
3.760552814838362679e-01
3.761495519741757110e-01
3.855503341141230944e-01
3.681728151309869301e-01
3.681165912696522380e-01
3.737661410795513617e-01
3.864084328688369152e-01
3.719171847943024689e-01
3.832892184631842003e-01
3.737421531916792494e-01
3.842327806610755236e-01
3.787918590574027577e-01
3.744485900912142284e-01
3.695501150936174595e-01
3.721008264874866578e-01
3.791460697700029803e-01
3.681490820576035494e-01
3.906799192736213344e-01
3.854279049116424716e-01
3.759131652971194892e-01
3.649621853738036492e-01
3.896327999669284559e-01
3.879917374704832667e-01
3.747123312834745867e-01
3.793834394078804406e-01
3.859788445413825375e-01
3.767096024407651234e-01
3.856719561158010734e-01
3.780868607471211118e-01
3.754509232639894334e-01
3.717246168261482131e-01
3.828648768787947798e-01
3.996802482190602301e-01
3.841432625435505233e-01
3.692959027361495394e-01
3.944157144751163635e-01
3.801616333207302745e-01
3.707316850130244479e-01
3.793427422652678738e-01
3.685728244002317577e-01
3.768300777772577437e-01
3.958673271363869484e-01
3.893567243220994456e-01
3.997802862392464962e-01
3.806411227538812891e-01
3.817362482441480909e-01
3.916022858593103950e-01
3.940297578739226925e-01
3.717793189754423078e-01
3.825290138974835608e-01
3.776624616740543727e-01
3.885908086513321646e-01
3.650412914936558284e-01
3.971522178948094783e-01
3.865449176923525521e-01
3.723589051493348956e-01
3.833109253859418031e-01
3.937262052211583652e-01
3.776267290690031309e-01
3.856092023803827651e-01
3.641744411010992000e-01
3.836251582431147167e-01
3.821476009023043741e-01
3.850029626988304976e-01
3.791703225277954781e-01
3.718860859143170439e-01
3.908423123820700118e-01
3.745298055714991747e-01
3.791463605191607300e-01
3.699865280272284229e-01
3.829752780973515458e-01
3.713190116230429272e-01
3.783034657330824890e-01
3.751246245691161052e-01
3.813487302534164236e-01
3.683148258433630584e-01
3.859033617538674688e-01
3.876727752926126813e-01
3.801621094119510547e-01
3.841249588758692823e-01
3.683274236067686225e-01
3.724494801181013059e-01
3.929092133131434905e-01
3.796017390993868812e-01
3.821362217753726531e-01
3.707428252233612165e-01
3.796880363827913607e-01
3.854829363252509355e-01
3.833101376880354572e-01
3.830020441389346830e-01
3.779013725903277443e-01
3.895859499418254379e-01
3.739794158931361023e-01
3.843286161446440863e-01
3.987167583033855989e-01
3.932413380717428852e-01
3.884512336331361615e-01
3.751224407150609563e-01
3.904862863780037552e-01
3.711805355257035144e-01
3.873180190755197705e-01
3.865450101731738863e-01
3.800744841121762585e-01
3.789232809634457411e-01
3.770306755467162096e-01
3.643980591152626847e-01
3.877187477490569023e-01
3.875697003690634634e-01
3.810700994792343144e-01
3.883863959934689136e-01
3.761201613202045380e-01
3.926502089367845949e-01
3.656317477995706389e-01
3.985991511714925828e-01
3.837924264276529884e-01
3.799169653245444422e-01
3.924042485846633288e-01
3.707080053693627697e-01
3.753576343839363227e-01
3.916289671431478214e-01
3.895350274919575639e-01
4.019118810849433565e-01
3.744201422653089528e-01
3.805369485147756525e-01
3.656060249942137963e-01
3.705692416489739793e-01
3.950688651633413873e-01
3.946719102498765785e-01
3.852246957822220708e-01
3.761098924190503512e-01
3.815927927530959329e-01
3.851561357439352573e-01
3.729237389689566973e-01
3.904768118881701833e-01
3.786056015445037337e-01
3.965333051175282675e-01
3.840723536891261780e-01
3.872755265274756553e-01
3.766918071927347622e-01
3.895118637574074283e-01
3.807405976337885356e-01
3.813130647776602489e-01
3.727788751977537118e-01
3.897341866693103674e-01
3.847311614468803542e-01
3.860411074412209431e-01
3.860854101751483025e-01
3.781391523513891739e-01
3.775178709249755737e-01
3.775071933189972917e-01
3.827642323645870648e-01
3.815775673872954243e-01
3.735595787610622165e-01
3.903293489100715385e-01
3.762755527375377662e-01
3.786797396321146536e-01
3.812706592784853576e-01
3.907541534892470803e-01
3.841654330927224414e-01
3.921732536956853421e-01
3.737212387875475383e-01
3.694813863482510063e-01
3.812054663880017902e-01
3.812563976741848992e-01
3.671031564571503036e-01
3.825205711952671672e-01
3.761497487555279795e-01
3.792956307452431952e-01
3.844332268279522236e-01
3.718731184830766923e-01
3.697733338489747057e-01
3.983872160508495908e-01
3.885254576550571937e-01
3.690753880930482955e-01
3.838391278215907976e-01
3.687285341252642401e-01
3.827628069162590796e-01
3.981894580170420306e-01
3.641142020032395177e-01
3.886893482440226810e-01
3.654740869018782146e-01
3.811766018565362346e-01
3.850697521316224226e-01
3.882872769671390500e-01
3.760447025938835619e-01
3.587285681748491051e-01
3.939222906509138866e-01
3.879617920219380345e-01
3.845878141028514774e-01
3.901760531374085517e-01
3.722284813987803975e-01
3.777737831120062673e-01
4.087319801803073194e-01
3.747624004567762235e-01
3.860811513128077355e-01
4.031626567561474306e-01
3.893386674404482606e-01
3.893017122990705126e-01
3.699742739825550020e-01
3.735759734694500400e-01
3.853877620195170772e-01
3.721757393685546367e-01
3.825131733382975963e-01
3.907617934187355146e-01
3.804519309820697526e-01
3.830592451825101108e-01
3.769929934267217120e-01
3.896643531356502321e-01
3.620587629497271642e-01
3.738943284890702268e-01
3.822956213120332070e-01
3.741982072259559255e-01
3.819018044660352773e-01
3.949831605675722113e-01
3.960195526432663815e-01
3.937943698000995196e-01
3.879758354750189042e-01
3.669340342454717740e-01
3.723431361404166418e-01
3.922948497159229886e-01
3.769672263126407352e-01
3.968539327316628063e-01
3.925390687540359913e-01
3.905981581199741148e-01
3.924026926010477645e-01
3.812113567229474254e-01
3.721300444391644202e-01
4.007232934377905620e-01
3.779202308341177430e-01
3.813856615215792667e-01
3.767713678036143654e-01
3.887850253121534205e-01
3.860890190793596077e-01
3.966645478724108997e-01
3.868852981769302923e-01
3.840224354231415171e-01
3.897035784943095327e-01
3.807216555326289331e-01
3.811321301079455548e-01
3.993530068329997351e-01
3.818077884348551887e-01
3.760049907556111681e-01
3.892746374627618078e-01
3.832225002997111662e-01
3.873487605914659460e-01
3.862184705430585785e-01
3.958541902579862937e-01
3.848024293633374726e-01
3.843546241266948549e-01
3.838811297377131004e-01
3.623874618985819529e-01
3.688604091868162849e-01
3.648412228002005930e-01
3.884760844721049100e-01
3.855552391343215479e-01
4.005044644816683763e-01
3.934888504155519828e-01
3.791227360439855532e-01
3.977004728833912761e-01
3.766683339234203620e-01
4.049214802391367662e-01
3.956317953974564094e-01
3.822575830352833437e-01
3.735894974158382453e-01
3.982858766737802370e-01
3.925336885064899528e-01
3.883437926850564770e-01
3.897321188843327899e-01
3.888408321069631302e-01
3.845390541504057902e-01
4.040168307925541269e-01
3.948551282168533683e-01
3.867719058710580859e-01
3.998896663082025515e-01
3.968066848363549504e-01
3.781926600626314139e-01
3.893667017278474862e-01
3.994505553748636806e-01
4.019774256805436208e-01
3.763267087822866896e-01
3.893611165410048036e-01
4.055935877810160628e-01
3.937786854552979277e-01
4.092989565076863845e-01
3.675918214479365620e-01
3.754767376431477066e-01
3.759686614582758435e-01
3.954779113880919628e-01
3.852036753334375785e-01
3.857237656802966486e-01
3.839263623395686165e-01
3.768520820666702575e-01
3.837357447468852101e-01
3.804349125655205333e-01
3.878947857844098346e-01
3.843864401369707640e-01
3.685519854746600599e-01
3.962186265055266388e-01
4.131897273289707462e-01
3.814797843267460076e-01
3.844161470057244623e-01
3.846130578174808967e-01
4.027017736767909972e-01
3.791088657106587712e-01
3.919113323040295249e-01
3.869938482225738774e-01
3.603826874644155409e-01
3.873181406661214132e-01
3.773453512023123846e-01
3.826419330340097291e-01
3.911118890966589490e-01
3.917062630280767621e-01
3.925007169385632544e-01
3.977317870208875172e-01
3.824868535991841068e-01
3.913672026139609073e-01
3.838141076195296653e-01
3.900384327508985560e-01
3.929939682175195292e-01
3.951476250162490045e-01
3.782705355315035822e-01
3.845332747980421129e-01
3.902123646688840930e-01
3.986888897281473665e-01
3.870528247098797836e-01
3.728369687170955959e-01
3.717288222129035979e-01
3.700509344154717661e-01
3.929727545611983452e-01
3.923175525615116843e-01
3.885475552577594693e-01
4.011009437730458371e-01
3.979879900291217742e-01
3.935114064141427281e-01
3.791812791261468529e-01
3.902501167077618849e-01
3.862117636887286709e-01
4.031258393486422675e-01
3.836009400520140611e-01
4.039096106658759400e-01
3.890560440519886254e-01
3.942969397688164679e-01
3.854566879882574959e-01
3.936679306204342588e-01
3.904605611035610324e-01
3.930024686446415005e-01
4.054349386136553712e-01
3.940125109874488274e-01
3.873353486990627204e-01
3.813316874700116710e-01
3.890661465216249670e-01
3.948905577665954847e-01
4.108172420045049789e-01
3.973613458956632427e-01
3.813368181139926705e-01
3.951092204299271327e-01
3.778886144813414782e-01
3.909656268342953656e-01
3.968500261793379558e-01
3.921874330992327073e-01
3.754241669110010560e-01
3.928492253411513535e-01
3.914352703508262588e-01
3.998288440102034103e-01
3.934464764198685183e-01
4.039958246277252085e-01
4.047417606943882751e-01
3.899419310010263651e-01
3.992252082806287961e-01
3.844786446671816238e-01
4.010808606546015231e-01
4.017129886308870024e-01
3.767789195354778187e-01
4.064405262509400707e-01
3.957708758181462949e-01
3.953207520071370107e-01
3.815867587622342461e-01
3.954869170469502704e-01
3.914868334613407219e-01
4.057371761153162337e-01
3.640076158373949378e-01
3.731607221578846501e-01
3.833152361484526427e-01
3.872580934181201751e-01
3.770818140067638824e-01
3.814971062091377929e-01
4.007454886716410591e-01
3.774353364393943089e-01
4.124204531285369790e-01
3.959888760266183638e-01
4.118906151519770020e-01
3.969492495693617284e-01
3.903189513566712732e-01
4.026735168386947339e-01
4.047855994233819366e-01
4.140795143047948379e-01
3.903231677586002091e-01
3.914947811905171715e-01
3.957563565812862727e-01
3.856801122678168436e-01
3.827296334206197193e-01
3.956064162757484404e-01
3.882772623207164653e-01
3.877003531413639181e-01
4.101590919816776037e-01
4.008512743676677648e-01
4.045936645958528866e-01
3.982996594481293950e-01
4.034406242634019368e-01
4.075708630417085310e-01
4.009581949570172332e-01
3.991162047131586732e-01
4.096300817563747754e-01
3.906882029221476205e-01
3.929711618518121341e-01
3.876750110399692639e-01
4.100426282385737364e-01
3.878359076024018859e-01
3.986128213176401980e-01
3.876676445942922600e-01
3.975171153720448158e-01
3.997413759821881185e-01
4.041187912879904420e-01
3.959112314071222549e-01
4.002820889931739679e-01
3.993381306483420046e-01
4.040073422266243219e-01
3.981847140612764235e-01
3.928609783494430019e-01
3.962949624589499620e-01
4.020484710282552498e-01
4.006597151178253879e-01
3.903573639026144404e-01
3.765243551492269969e-01
3.909162730834609412e-01
3.959918039212660945e-01
3.864097228110496829e-01
4.056911822904530340e-01
3.992636881298052831e-01
3.850155860825669185e-01
3.782035223339600405e-01
3.936043728914634388e-01
3.901611395122538961e-01
3.911877655606550985e-01
4.041637860071174426e-01
3.842237359025989507e-01
4.140377565003898752e-01
3.876856048277839140e-01
3.864915991576280963e-01
3.867907223458010857e-01
4.071783805988005711e-01
3.817845273535698802e-01
3.950656601014141400e-01
4.096227950939506091e-01
4.056856569838440674e-01
3.800699265802665594e-01
3.915730133938623569e-01
4.101206640110707236e-01
3.970637119854663055e-01
3.970302526870128079e-01
4.037023000920460514e-01
4.070404486310429393e-01
3.875064523997556187e-01
4.066160128899611315e-01
4.086967497213924716e-01
4.092741855339182555e-01
3.914114398002521700e-01
3.867018255049943232e-01
4.047719173631000311e-01
3.955220392416409214e-01
3.987085639512746305e-01
3.800242475478163851e-01
3.820170085697116580e-01
3.822023277093219429e-01
3.891115789855247309e-01
3.980545925131602769e-01
3.946539525667444037e-01
4.055483103107658804e-01
4.090801197968461089e-01
3.896233387510088519e-01
3.886772534327473938e-01
4.012276186638874531e-01
4.112306735707554339e-01
3.862046112010668608e-01
3.929752507614962531e-01
3.933138387532855718e-01
4.027906141584894906e-01
4.042732276343885545e-01
4.145481348491379947e-01
3.954580494944764935e-01
4.002674580455716224e-01
3.896556461058027776e-01
3.948120778743572368e-01
3.840462636133854524e-01
4.005268284036395121e-01
3.943271537478398869e-01
4.039297873862935928e-01
3.905034991913372000e-01
3.909800765894904107e-01
4.212548956423252111e-01
3.810877427854978405e-01
3.760228086177876405e-01
3.844589467655609161e-01
3.681398180948468046e-01
4.094363941313786670e-01
4.006949462187652244e-01
4.031262095273848711e-01
4.079930684647972150e-01
4.059196800755382473e-01
3.991083412547443143e-01
3.988423211856942929e-01
3.838117825319567467e-01
3.937557960556338221e-01
4.017330055086838492e-01
3.817636767219113603e-01
3.951275168439718488e-01
4.013615130178096457e-01
3.913327471369908439e-01
4.040464791656904753e-01
4.126694705531636642e-01
3.955139344311202620e-01
3.946488451390236518e-01
4.062136760423328274e-01
3.756957974386559984e-01
4.075723297523404787e-01
4.111365335916751240e-01
3.970495358743908465e-01
4.068387624188266050e-01
3.891890045493727746e-01
3.958380392983666951e-01
3.845839313172989549e-01
3.909654045070420358e-01
4.081808344172629388e-01
4.034991331927322289e-01
4.176902351936311319e-01
4.075057518687897340e-01
4.042190551504180052e-01
3.766815274287526050e-01
4.072562522896860937e-01
4.081187260718918686e-01
3.902476623864948868e-01
3.911420985296140129e-01
3.911941617551940586e-01
3.928552393896137529e-01
4.130709016626228358e-01
3.976909366830896908e-01
3.916515790477066439e-01
3.851844446848009529e-01
4.024863734686737748e-01
4.149888014713811746e-01
4.157771837406009641e-01
4.014270427748354853e-01
3.808778330986695715e-01
4.151662568231355710e-01
3.849813457034245712e-01
4.094344163068220355e-01
3.961191287298232444e-01
4.007333261832209392e-01
3.982029260388942893e-01
3.930041810389384160e-01
4.063840753900163083e-01
4.114019808603699424e-01
4.127518079489053138e-01
3.894286444254844159e-01
3.949537825142985792e-01
4.019977231407760865e-01
4.041236600320999850e-01
3.866741534453550511e-01
3.908607084794050168e-01
3.800257116125480561e-01
3.978239357261624809e-01
3.912825607764625069e-01
3.938597712974138410e-01
4.030099197894906338e-01
3.863697159766091849e-01
4.083818356281951889e-01
4.075678081524972129e-01
3.872424478872847353e-01
4.071758693698475096e-01
4.023870470128784738e-01
4.069567450516038964e-01
4.118832466311425078e-01
3.978693880788610748e-01
4.003604825436715142e-01
4.102553792359193707e-01
4.058985663154682788e-01
4.094251671156561301e-01
4.020429573989200422e-01
4.055346083835223991e-01
3.990664408879738834e-01
4.108770361638756086e-01
3.836124176109954043e-01
3.993434929551937795e-01
4.038645525345959664e-01
4.059163599021622937e-01
4.055975767431370116e-01
4.005619093041557499e-01
3.950305314672176715e-01
3.932188007153639697e-01
4.138166889361658551e-01
4.231501804516640819e-01
4.044237890299788862e-01
4.047211438730410338e-01
4.024251406700738998e-01
3.980374569932216833e-01
3.998874405180132263e-01
4.091191269152043009e-01
4.078779892786207339e-01
3.821635649938397439e-01
3.972371442776657657e-01
3.875048693304609659e-01
3.944590905268746672e-01
4.057623022199438045e-01
3.956432442709117980e-01
3.890984101666546957e-01
3.997559902915217012e-01
4.024661683154960867e-01
4.027517862960569017e-01
4.095900016697239243e-01
3.925908729702883848e-01
3.953918472704713305e-01
4.011263409331006780e-01
4.023534127319002840e-01
3.907752983074944675e-01
4.111767049674758256e-01
4.002687567777116762e-01
4.029004360858545186e-01
4.110461993522530610e-01
3.908980731573591938e-01
3.993964743429753717e-01
4.119808652709364694e-01
3.950983576627364324e-01
4.055750958559556363e-01
4.102168292895538304e-01
3.942793092162666380e-01
3.928142715879324731e-01
3.808972849351980328e-01
4.048721165135704680e-01
3.991612375834698856e-01
3.869975003337896569e-01
4.027672402487234571e-01
3.978204856798514544e-01
3.978578466288261728e-01
4.002053136842993464e-01
4.099297583327926597e-01
4.197858118749843714e-01
3.915736404230944490e-01
4.100418400887982373e-01
4.032637961473760080e-01
4.029174695092822001e-01
4.037100432738983669e-01
4.119131273378312530e-01
3.980005400889924383e-01
4.105481861989284109e-01
3.979311069572348813e-01
4.012825304008046934e-01
3.970910430870298047e-01
4.112344861355391457e-01
4.100443516624706630e-01
4.075796355039628671e-01
3.912079984966135848e-01
3.901603108526472408e-01
4.058377721270311489e-01
3.739336928489887524e-01
3.977900693344349481e-01
3.964198776408733860e-01
4.023425997321652403e-01
3.923290999439817961e-01
3.914359986113276069e-01
4.053934690528793183e-01
3.959929861220309322e-01
4.108055381895700520e-01
4.119763897631434912e-01
4.219934865819657266e-01
3.975403277588693829e-01
4.123405652398903776e-01
4.217226310882775664e-01
4.105930366041703472e-01
4.042267243519816478e-01
4.014985843303853219e-01
4.017386594936296906e-01
4.114610279259218184e-01
4.089159392179773089e-01
3.958791878369046779e-01
3.919846514924035796e-01
3.999998811631680917e-01
4.119196729171975546e-01
3.817715289014759206e-01
4.216866940674309783e-01
4.047354575717414527e-01
4.069863652285653499e-01
3.952186699780173562e-01
4.045954632343459201e-01
4.067017435437831896e-01
4.046930198600526829e-01
3.991856100478624603e-01
3.926911184877227012e-01
3.982861855508287863e-01
3.940610503980855883e-01
3.975289027412918230e-01
3.970993291608433395e-01
3.961539060816885449e-01
4.150877924241473949e-01
3.825181930129810670e-01
4.032619730615681908e-01
4.093256624709943337e-01
4.105386875825953186e-01
3.899644396616376296e-01
3.867398914156713330e-01
3.993407127210910623e-01
3.976865381350322970e-01
3.909965046773974384e-01
3.841504889246341037e-01
3.904437899134919898e-01
3.935505840032635927e-01
4.089441409907754732e-01
4.027059050497385218e-01
3.944885716349275651e-01
4.136344972916142781e-01
4.052668669168000282e-01
3.976054650569214033e-01
3.899763750612966762e-01
4.039378641977207085e-01
3.922185413229047901e-01
4.067739139995760755e-01
3.960801877893751488e-01
3.796862669718965022e-01
3.896844859661504623e-01
4.067488948043056496e-01
4.120417877738162815e-01
4.197281588463662172e-01
4.065835969651585557e-01
3.983784086553406878e-01
4.107294720648050901e-01
3.981414454759489852e-01
4.142708346864049096e-01
3.887993995081523990e-01
3.978164082342061647e-01
4.032132914682188263e-01
4.042411463726337528e-01
4.237074651199710940e-01
4.056223460092897026e-01
3.949795217140055215e-01
3.947187331867753057e-01
4.069539701562151501e-01
4.149348207403603661e-01
3.891933426582021571e-01
4.002411249697086504e-01
4.135266731167495657e-01
4.034090444828293265e-01
3.970695014356538932e-01
4.016155288658372902e-01
3.970671210394929318e-01
4.162141538506201055e-01
4.086818701063973380e-01
4.159971128626717141e-01
4.209949826870710288e-01
4.061580233877661872e-01
3.948409824250116440e-01
4.036141956399605379e-01
4.077218927170913609e-01
4.105956142979321211e-01
4.068165554438187836e-01
4.092176313511952102e-01
4.143434588663650331e-01
4.163526513506422555e-01
4.059551349710895929e-01
3.927506121249834115e-01
4.297967600987069869e-01
4.037165914600805428e-01
4.078788784757432229e-01
4.104856655456234904e-01
4.118906011417602375e-01
3.931287686209911647e-01
4.034697022131925048e-01
3.973929749491844632e-01
4.135616872852601045e-01
4.332125428666125933e-01
4.181842076195558255e-01
4.033789260359850193e-01
4.056146334325228531e-01
4.125526514354381780e-01
4.131204795050993361e-01
4.060741466351094342e-01
4.058226226660360814e-01
3.978080832191527860e-01
3.938828295974604599e-01
3.988888907826577124e-01
4.073815148487293092e-01
3.951929929282396170e-01
3.986964064565842181e-01
4.007333540882725420e-01
4.023962594495001932e-01
4.015295616177058102e-01
3.933348925859532219e-01
4.194880977591101123e-01
4.043726589288235695e-01
4.243288313690430358e-01
3.978992213257283028e-01
4.059895443297649731e-01
4.040173134005652367e-01
4.027699759043204542e-01
3.981559479465386353e-01
4.046581634358187296e-01
4.149395821863790523e-01
3.956861098773444274e-01
4.206111119888206185e-01
4.328524422713005970e-01
4.087384244201147654e-01
4.062079911130614951e-01
4.080943319578527184e-01
4.047932830901423418e-01
4.232052643558340543e-01
4.186833503917565813e-01
4.189001050164619100e-01
4.131065952049473022e-01
3.898769801502453558e-01
4.052374841345991463e-01
4.200069010036211470e-01
4.073594092061098570e-01
4.079370435247737792e-01
3.938761053410432256e-01
4.067245007191776507e-01
4.155369371515891808e-01
4.095315600934535949e-01
4.154082403125823331e-01
4.106813081245664909e-01
3.894759655414277155e-01
4.211930898893211372e-01
3.835909867305927756e-01
3.888436655638107253e-01
4.119709596581794253e-01
4.123660023255771856e-01
3.992804184488761843e-01
4.105609784891997016e-01
3.994637914914890287e-01
4.126212288026127051e-01
4.065283241536464809e-01
4.064129666571452137e-01
3.986231726215302418e-01
4.125470269267199619e-01
4.165871546883251897e-01
4.194676559933083748e-01
4.111542535285788169e-01
4.029195075239339618e-01
4.213240151770064612e-01
4.096124984035210970e-01
4.036179302451550210e-01
4.079984978081074298e-01
4.154209591457579398e-01
4.091531473541428765e-01
4.057784315202173642e-01
4.079744873177575393e-01
4.138140213413442625e-01
4.063701066242846327e-01
4.083217030571943962e-01
3.920642656526828196e-01
4.154618176484358716e-01
4.128827391208417241e-01
4.029209050253650948e-01
4.092514687072292268e-01
4.096981854495011510e-01
4.099891617209188155e-01
4.022053322273096976e-01
4.176576064574105684e-01
4.140691137584996406e-01
3.980573683047358147e-01
3.987646737018940568e-01
4.085879475461692278e-01
4.074523802263738670e-01
4.060654829796536136e-01
4.010916518648542373e-01
4.169687151374970036e-01
4.114058984848717460e-01
4.267291012563159125e-01
4.066146378379231763e-01
4.093398846495026611e-01
4.204760126128238018e-01
4.072573786749698055e-01
4.025773477957940161e-01
4.102037274732661665e-01
4.113629361256060379e-01
4.267705251066533090e-01
4.045782690499378775e-01
4.023959642948991000e-01
4.081487183233625249e-01
3.983002464352549676e-01
4.146962793545649895e-01
4.296417155769669538e-01
4.091589271958451235e-01
4.083781398795491846e-01
4.126200964630009071e-01
4.093446006026569828e-01
4.136789193662193664e-01
4.200369513743946182e-01
4.107061874767289344e-01
4.092049562475151281e-01
4.028935532456081603e-01
4.289390117543722125e-01
4.087366614124264830e-01
4.133451829331835636e-01
4.089698005591222429e-01
4.081750549102717285e-01
4.062126439597550931e-01
4.158364513597838652e-01
4.060844831005141486e-01
4.130279569853532173e-01
3.994553403181754225e-01
4.087920528060113856e-01
4.128232220894190729e-01
4.160883834963803318e-01
4.276232557109064247e-01
4.121772192563268877e-01
4.194627956805684343e-01
4.175609119910678180e-01
4.142892816166653946e-01
4.158900650555519274e-01
4.062832879176926371e-01
4.236117250603888551e-01
4.282007850406818195e-01
4.207922502688987154e-01
4.071391533258302831e-01
4.156995135339215941e-01
4.107580262797368986e-01
4.136872430135641876e-01
4.063936745352583757e-01
4.153018786713946753e-01
4.145610177695138732e-01
4.233378709222797021e-01
3.985122377162708673e-01
4.171824286186022746e-01
4.239563328399731934e-01
4.134028879230680076e-01
4.084546190234992213e-01
4.099117146362410979e-01
4.219057377402656295e-01
4.125174673994443930e-01
4.169373690441331437e-01
3.959340020227103407e-01
3.999604424347307230e-01
3.899789188597123646e-01
4.065017581036909911e-01
4.140652047934847424e-01
3.969263945884821121e-01
4.160822027539395895e-01
4.140200726997794733e-01
3.988970077914524293e-01
4.233852085511118912e-01
3.989015404832169098e-01
4.006659240158765289e-01
4.038802408844556768e-01
4.084400659957874158e-01
4.073373454479179978e-01
4.216819811724503708e-01
4.246749061952606596e-01
3.915896845171397134e-01
4.126958875532669713e-01
4.033781692470537195e-01
4.214322140903962177e-01
4.056917197184420898e-01
4.127282817002411175e-01
4.205677168398425647e-01
4.009207608739533968e-01
4.049020630262671894e-01
4.113142289275351637e-01
4.150293831015642310e-01
4.235769892383008384e-01
4.163133149767312968e-01
4.140439009419494276e-01
3.976091701026174818e-01
4.106593727087898271e-01
4.092093063317558954e-01
4.183018027761971069e-01
3.953178988205907629e-01
4.139588062149271441e-01
4.267024984811136901e-01
4.078442820648557343e-01
4.155572586621439357e-01
4.192033207662898553e-01
4.065239307811103764e-01
4.053344241826566940e-01
4.232882697835858021e-01
4.057377376357375054e-01
4.122368590267605493e-01
4.149933504164261544e-01
3.954396142375896650e-01
4.137306724865763563e-01
4.089439789587727692e-01
4.141758329368993574e-01
4.170065951461325859e-01
4.194099669158952159e-01
4.199378018994729400e-01
4.048311169692971889e-01
4.093738543998997059e-01
4.195619770683525207e-01
3.971463362033328948e-01
4.019918456615855229e-01
4.287023509892364803e-01
4.093978994025030405e-01
4.199749808907917714e-01
4.253027501014103873e-01
4.200089601438302678e-01
4.169435003177697219e-01
4.230637420202176813e-01
4.029822641445288678e-01
4.183046381550645787e-01
4.104644151609659897e-01
4.168897752484873598e-01
4.183485522562132575e-01
4.290275518694275370e-01
4.165029469174855170e-01
4.190262174713259569e-01
4.092487583155751674e-01
4.086484336556062691e-01
4.143211995971156081e-01
4.190203177836078208e-01
4.171175560795357673e-01
4.010330196430932359e-01
4.328515733185738790e-01
4.225701970574992083e-01
4.247050196429406066e-01
4.225863191165867283e-01
4.092494758399246590e-01
4.123153917622470188e-01
4.037249749687853440e-01
4.169953544085023833e-01
4.032793424130001747e-01
4.149651800354142717e-01
4.234637133939683218e-01
3.977414773136797033e-01
4.119782927448579213e-01
4.086739803281416172e-01
4.234392126153847524e-01
4.193742753658784572e-01
4.174824268412327122e-01
4.027839184358484870e-01
4.155552893431421202e-01
4.068162020509792365e-01
4.217066604894271764e-01
4.291951603504854384e-01
4.076178933531633408e-01
4.088621986468547465e-01
4.083584042704320183e-01
4.122559232286209241e-01
4.330477519765025818e-01
4.106004727760395046e-01
4.086516669730507756e-01
4.155746462070545322e-01
4.222152899916001845e-01
4.293706146007790769e-01
4.082542633432142409e-01
4.238153524893839563e-01
4.171945838979109755e-01
4.213934435807588086e-01
4.215055641668578601e-01
4.146895382556362031e-01
4.170460198479865599e-01
4.116355020963111677e-01
4.094899017565011290e-01
4.074238284535641741e-01
4.132954889462296388e-01
4.091182958206599496e-01
4.145212620901063683e-01
4.153673289070215491e-01
4.171707837329778901e-01
4.327166427211082134e-01
4.243445659374406320e-01
3.972429900615500609e-01
4.113679671604990595e-01
4.275590426704601321e-01
4.141519535810089248e-01
4.074787159595861796e-01
4.084091019123076149e-01
4.103414851770834648e-01
4.210597999605497632e-01
4.101001689969159814e-01
4.213688722241216711e-01
4.203868698479225063e-01
4.196203985779332069e-01
4.171168259331237693e-01
4.318319582207805762e-01
4.263542969109831993e-01
4.228832601206864994e-01
4.170583325323183876e-01
4.474726239156944785e-01
4.188266378122526001e-01
4.252389409371586382e-01
4.214101896712175721e-01
4.167872258725835444e-01
4.082461073998869816e-01
4.263607624217420344e-01
4.261488670191938000e-01
4.153424772317295677e-01
4.355571070544492218e-01
3.995257633088148408e-01
4.164184317291624304e-01
4.177364035047961277e-01
4.204384660257387551e-01
4.097996750681486833e-01
4.260485604446263563e-01
4.204644815228913979e-01
4.181450675948841234e-01
4.088550802670777862e-01
4.106598863279556921e-01
4.178286013820382561e-01
4.199030699640248221e-01
4.255077197056130744e-01
4.255641753210517853e-01
4.125024567032624656e-01
4.200475580141000975e-01
4.309064890861666886e-01
4.273555011945282534e-01
4.156837895513060266e-01
4.411944056616822762e-01
4.242836053595467338e-01
4.313487451341956880e-01
4.218122203592747921e-01
4.183963168670499222e-01
4.188932473997340478e-01
4.051061365588649599e-01
4.145689899108524479e-01
4.197160615945376705e-01
4.155661975873773395e-01
4.172764493342944192e-01
3.996983743630444508e-01
4.033773937674246524e-01
4.166909573319843574e-01
4.218536596342933320e-01
4.208883744364738666e-01
4.196279406285463587e-01
4.213407845340944036e-01
4.171626254560408253e-01
4.241377411559510424e-01
4.166520995999734023e-01
4.195818162157610720e-01
4.082803108323185826e-01
4.173903138269746682e-01
4.258591134664422295e-01
4.085752473704396537e-01
4.211525963042168641e-01
4.246294460738258003e-01
4.198336485890631353e-01
4.326613234280388132e-01
4.102496173295205883e-01
4.243961309602496401e-01
4.585752732460091075e-01
4.288760663944597429e-01
4.250149429979251936e-01
4.098651753924466568e-01
4.156459649082309693e-01
4.280570780381199869e-01
4.211417711262313013e-01
4.126217357748984682e-01
4.038832153856763418e-01
4.038743179552151119e-01
4.239657714817174905e-01
4.176513278744035662e-01
4.231068726039968197e-01
4.212273378068238650e-01
4.160709033600851203e-01
4.119862568021743776e-01
4.123291443541575729e-01
4.133833490773397568e-01
4.144695625898000002e-01
4.294330703753584944e-01
4.018939431308783949e-01
4.157737119847405016e-01
4.141881499931328037e-01
4.224837014672808699e-01
4.192904768328011844e-01
4.138393681361920429e-01
4.226610388430870335e-01
4.187079314590756995e-01
4.179941350499656316e-01
4.306776014579473122e-01
4.347845094666255017e-01
3.952588543096058338e-01
4.095207115747654947e-01
4.237477143443105776e-01
4.188793206261392510e-01
4.175598029349103513e-01
4.126225083245507741e-01
4.184514578441290711e-01
4.219859023629032313e-01
4.004073122723368905e-01
4.200573159281640323e-01
4.255847953872369249e-01
4.284469703297453802e-01
4.325065520678169628e-01
4.266842534152641697e-01
4.219718816333392075e-01
4.273188467294753989e-01
4.161737380227434335e-01
4.325055260193566564e-01
4.265067683028413992e-01
3.972888925184145936e-01
4.126558514940744660e-01
4.046044738020024845e-01
4.192285950943694939e-01
4.302395659250158877e-01
4.241191924994314189e-01
4.182299129662792048e-01
4.033492726924434724e-01
4.249282962005188624e-01
4.213370992558354011e-01
4.261902002112886167e-01
4.304400313918363419e-01
4.038997664623160677e-01
4.224906009869328072e-01
4.083229332303143777e-01
4.317815811456799935e-01
4.082903710746865755e-01
4.304394185380741034e-01
4.271513337136516042e-01
4.274408549912301902e-01
4.217542964261605243e-01
4.388557261423922107e-01
4.246637868527085580e-01
4.370063473993200387e-01
4.228151919927639613e-01
4.399201979792671802e-01
3.999263889844959508e-01
4.041578881100096887e-01
4.338353249405514367e-01
4.166573971007593857e-01
4.328508896292712071e-01
4.184008051087917957e-01
4.147043541123628385e-01
4.205411084190902593e-01
4.274069816213581507e-01
4.230472071026318837e-01
4.111640274356038738e-01
4.274305421875269628e-01
4.195623412595728130e-01
4.061692187614689975e-01
4.228106192774102046e-01
4.282583584584820913e-01
4.338280471688858997e-01
4.280134831394664108e-01
4.283154014183103708e-01
4.236231135764578770e-01
4.323682426931420575e-01
4.235801933074785364e-01
4.167575441331602404e-01
4.187868929540948804e-01
4.299806244595548721e-01
4.192289349155214895e-01
4.284625249175658124e-01
4.064774335637519331e-01
4.248938377555181445e-01
4.196323395655006117e-01
4.214860463744761199e-01
4.082559343079707470e-01
4.403616720027351827e-01
4.382270327933807108e-01
4.131573766952922888e-01
4.155394554600664314e-01
4.269101107281578766e-01
4.344421902393942325e-01
4.198670224404215112e-01
4.125702206575089237e-01
4.202462082694885526e-01
4.228000219084852018e-01
4.219555336197762796e-01
4.323923601651563642e-01
4.291927073968968553e-01
4.306676642403280408e-01
4.248471737371796175e-01
4.214512361704521037e-01
4.254774627982069735e-01
4.261281283080247118e-01
4.326337517296616753e-01
4.067355907634817580e-01
4.318438918866299714e-01
4.372171023883887342e-01
4.201073135065095387e-01
4.196646784221982340e-01
4.325842896210361221e-01
4.157579647824790614e-01
4.292147842188318019e-01
4.252131676572338259e-01
4.229527957954304362e-01
4.353345331618413416e-01
4.312195874738189993e-01
4.205919619037530310e-01
4.209573939611110927e-01
4.335589305450172626e-01
4.171472271074880833e-01
4.069944367449598310e-01
4.363792395582533068e-01
4.279128811697912038e-01
4.209738326923702090e-01
4.232659427286252218e-01
4.263999910433775575e-01
4.395242112923035682e-01
4.274571837784111317e-01
4.200257414684678281e-01
4.242257397252505724e-01
4.242395802668559868e-01
4.261196348730612038e-01
4.235492396642934199e-01
4.292788746858848814e-01
4.109946765152433512e-01
4.246131875172973746e-01
4.145695306105429689e-01
4.254911227852675726e-01
4.277729787926190519e-01
4.343459924690832308e-01
4.125552852369058776e-01
4.262081780587716473e-01
4.224725833844489298e-01
4.092177402631539396e-01
4.224943371121731017e-01
4.297628288769838045e-01
4.317446170748174272e-01
4.164606346186731090e-01
4.252258986742703528e-01
4.335175043161877961e-01
4.041332107695050357e-01
4.173894260369416798e-01
4.426020013308722412e-01
4.108140758047573171e-01
4.286572228923443695e-01
4.133202844929620978e-01
4.400384790508296007e-01
4.322628924739899681e-01
4.366523866260208497e-01
4.184560534867336479e-01
4.171183252451065582e-01
4.454110416102523007e-01
4.115664024304158675e-01
4.200868260055569126e-01
4.304388071677622274e-01
4.277725853783619359e-01
4.313649280250171913e-01
3.977905512994184822e-01
4.230329224469841498e-01
4.281333241100765963e-01
4.134364779190766725e-01
4.335616185532874534e-01
4.390175967289624559e-01
4.417254129069710378e-01
4.350601607856097175e-01
4.357908474619129890e-01
4.188081673590576814e-01
4.284721240847864654e-01
4.209656315870200505e-01
4.182599808328051338e-01
4.117839205222226240e-01
4.324638718422099126e-01
4.365621572981642773e-01
4.289377446475792222e-01
4.355186013509766974e-01
4.332377504677536462e-01
4.322947248432957856e-01
4.317633253442100250e-01
4.254593652370038948e-01
4.246863331813651721e-01
4.278643184258917320e-01
4.206368156844162987e-01
4.355401510076574723e-01
4.114687160195238391e-01
4.186590547132633122e-01
4.341194546778663899e-01
4.248756189182352205e-01
4.339479973264966373e-01
4.259829236808852504e-01
4.500492691188220373e-01
4.339225340812582488e-01
4.341263922928360053e-01
4.325033389451322652e-01
4.317774519326085247e-01
4.298238595378844340e-01
4.262422934408687247e-01
4.102329933939956041e-01
4.193915572228154032e-01
4.387751177344108022e-01
4.303787589022209925e-01
4.237469603078110048e-01
4.215046372818473386e-01
4.354036392198630256e-01
4.257082001336576216e-01
4.419913521992316907e-01
4.336053057726878546e-01
4.348366477352505477e-01
4.296805868269051309e-01
4.289153341982936407e-01
4.442504918050118601e-01
4.339889254443819455e-01
4.386284222473834093e-01
4.068296784458451665e-01
4.183925810368867571e-01
4.184620647746906674e-01
4.235678439486622038e-01
4.239275936541261336e-01
4.233736520593822661e-01
4.318851052341216024e-01
4.334493423800775957e-01
4.281257018576711815e-01
4.427227984670569771e-01
4.388506605561218743e-01
4.076345087976974702e-01
4.182000389691039599e-01
4.132755813061063654e-01
4.377065531870905080e-01
4.277854623119353716e-01
4.420442841723984939e-01
4.283475705211229334e-01
4.335204474321554535e-01
4.252641386861373829e-01
4.244083593361821505e-01
4.279791008406577113e-01
4.257434422322690093e-01
4.346479222874293225e-01
4.375435249461906984e-01
4.154585704065891782e-01
4.332943010599052958e-01
4.306834264486302244e-01
4.344058119871465617e-01
4.113853559027180751e-01
4.494659399547463741e-01
4.320633018386722535e-01
4.392938708913057821e-01
4.412950630203439362e-01
4.245100378084959991e-01
4.341793253860078416e-01
4.327769938938403893e-01
4.059199251562889965e-01
4.150197322168615033e-01
4.421893445309119652e-01
4.431472614420532974e-01
4.244587227639605720e-01
4.205340946354301224e-01
4.216257726586541410e-01
4.393502203876266665e-01
4.294260282864532652e-01
4.430335327397665335e-01
4.213748562452014346e-01
4.298201509471419879e-01
4.225216168888027424e-01
4.314555383845349867e-01
4.403218401138571658e-01
4.302139365515337266e-01
4.344283704740777852e-01
4.214150866887761970e-01
4.219881589657270005e-01
4.253984091730895756e-01
4.283539786291511442e-01
4.311964409377677110e-01
4.180048709413531904e-01
4.390023448282008856e-01
4.262541817812465217e-01
4.234493444296032472e-01
4.310978411394975063e-01
4.365588547067251746e-01
4.284536311462407987e-01
4.183297975329740570e-01
4.238075621108441382e-01
4.232772382388451105e-01
4.301167306117209543e-01
4.366342007891934052e-01
4.402749400596912555e-01
4.317913563938510779e-01
4.282622112489899435e-01
4.184903139621979351e-01
4.310309451109700096e-01
4.264467080098625074e-01
4.350489927787848377e-01
4.312602613612305236e-01
4.242179157200061668e-01
4.367720575280768514e-01
4.103216632145180731e-01
4.297182402734884832e-01
4.362729145959556298e-01
4.277958269141975411e-01
4.348646476655257942e-01
4.244788514070573227e-01
4.312520241337420845e-01
4.269567515382487466e-01
4.221469846368026135e-01
4.400353614487622078e-01
4.458355267119490928e-01
4.334105180198124518e-01
4.328946406472158337e-01
4.092780717421458103e-01
4.356381186444068243e-01
4.400689899406610706e-01
4.209297178492407698e-01
4.489282175876924130e-01
4.468355585636302751e-01
4.397456100410542801e-01
4.290469610216252061e-01
4.369599510061836778e-01
4.483459921303528106e-01
4.315350123978697328e-01
4.348566110771052151e-01
4.370579924790265469e-01
4.434519711119533358e-01
4.496031222392482540e-01
4.376517685767444821e-01
4.404529277544213528e-01
4.315638028763170708e-01
4.481219401404535896e-01
4.407576726627150943e-01
4.254590867931130616e-01
4.160715099249084892e-01
4.413295550259721534e-01
4.189736572686456606e-01
4.133025139273779347e-01
4.147053392193453814e-01
4.389319621451676090e-01
4.215038530688917096e-01
4.253990938411725820e-01
4.264660015631205336e-01
4.260818250450835176e-01
4.394235005870859023e-01
4.448033667378505918e-01
4.115170061109898469e-01
4.378141404304043416e-01
4.390481900911706870e-01
4.466437239076324062e-01
4.321446786024929487e-01
4.183360681573916606e-01
4.274486293201709697e-01
4.167380593578703385e-01
4.347405146865240821e-01
4.153835769583404391e-01
4.377527625757106078e-01
4.218168459172731977e-01
4.507268292552725208e-01
4.274752344738917964e-01
4.321816882881955868e-01
4.284966616165292175e-01
4.396444661700000811e-01
4.375822147829283582e-01
4.324690017945079235e-01
4.271454359299685088e-01
4.215640781443151797e-01
4.385121898374436666e-01
4.291988490751241780e-01
4.366136275896559948e-01
4.336756404687126532e-01
4.504807326114542709e-01
4.361885758879462949e-01
4.285472967297970781e-01
4.462587000925973824e-01
4.277781181171196323e-01
4.350892775869950602e-01
4.299589217744109737e-01
4.120462474149437226e-01
4.415842760788600829e-01
4.302575541641361356e-01
4.419572277276410111e-01
4.203878394864288826e-01
4.349953416398550932e-01
4.209707016233970034e-01
4.249745514097057475e-01
4.490445759252035263e-01
4.349440784889218037e-01
4.239965868397164162e-01
4.273495751843178758e-01
4.272684581185022812e-01
4.169461841008874070e-01
4.202581300748217119e-01
4.417420186919665537e-01
4.437540154782189106e-01
4.254159004783135134e-01
4.272412508287066757e-01
4.384025417693707127e-01
4.221859445505325992e-01
4.503727071296265150e-01
4.430080219829660715e-01
4.289704191560315127e-01
4.365956120725300593e-01
4.521752924512033034e-01
4.406515269703802362e-01
4.376093771287872247e-01
4.487647743330582251e-01
4.119205652233777215e-01
4.331231111158552194e-01
4.336257197811342334e-01
4.367685704555406279e-01
4.227584528456406754e-01
4.403634073136214466e-01
4.252329018296748808e-01
4.338003130343113245e-01
4.217224404972714780e-01
4.274320448358673863e-01
4.497772736958677298e-01
4.384903278175374952e-01
4.265361873721960628e-01
4.417823764576659373e-01
4.223108357933356705e-01
4.160374976836905825e-01
4.368834840720218216e-01
4.255907882538917386e-01
4.230120319415137109e-01
4.256433607453409262e-01
4.264308414484471732e-01
4.351922445029450248e-01
4.413995928670530478e-01
4.363501386524697434e-01
4.388640344085456002e-01
4.368961622096138031e-01
4.443667696115449761e-01
4.294621577400280499e-01
4.312146604769678815e-01
4.213719087901048876e-01
4.246067299236557790e-01
4.210906037503532873e-01
4.456907140591932492e-01
4.529926282550679195e-01
4.273585100538964121e-01
4.313672718996187649e-01
4.308712958581379371e-01
4.451438356462910639e-01
4.388139454650324955e-01
4.368408994508486964e-01
4.357819064961347966e-01
4.383080065300504202e-01
4.410634666298225426e-01
4.236087489160411668e-01
4.383033726877977321e-01
4.218910838661894536e-01
4.439847112906772919e-01
4.474294700312011486e-01
4.387382988666566064e-01
4.277374126903216167e-01
4.286206841413611190e-01
4.226549790908056825e-01
4.256632330206943093e-01
4.353098945940194753e-01
4.407455470732030145e-01
4.235171547124869651e-01
4.530743317211349819e-01
4.465927958288887223e-01
4.531623443037111065e-01
4.276140033824658016e-01
4.303416412680931558e-01
4.515425094464665667e-01
4.276292370141989707e-01
4.300249634105334229e-01
4.382396999897898993e-01
4.463450370700886571e-01
4.344769046998324113e-01
4.438541268896313285e-01
4.236490910723434977e-01
4.426173665705016580e-01
4.379425661551494819e-01
4.371929845747328236e-01
4.424246058264047488e-01
4.381958310784261901e-01
4.221452353902730437e-01
4.449981291225928448e-01
4.491472818687552993e-01
4.380634199695387920e-01
4.507632326247967836e-01
4.386686340363960546e-01
4.464998927440361198e-01
4.276608269767945836e-01
4.390377596171287644e-01
4.353047565714917577e-01
4.343230143211286864e-01
4.431053131442581616e-01
4.504152933968785799e-01
4.518487046806501928e-01
4.476868049792047111e-01
4.385415433663927276e-01
4.367476072055384573e-01
4.295854857549816774e-01
4.512326999365613434e-01
4.684895342060827472e-01
4.361118788597921903e-01
4.282509072086720381e-01
4.396690249142749529e-01
4.379825390670668561e-01
4.183528861723489478e-01
4.128253146243692773e-01
4.455725778620572841e-01
4.478571874137150521e-01
4.220939257166899106e-01
4.482178664651269573e-01
4.317428223774207874e-01
4.345188236982450158e-01
4.411739771447928948e-01
4.467102353763644507e-01
4.333164047186609524e-01
4.363529143869432358e-01
4.581407465561903036e-01
4.268053575855127457e-01
4.445052697144242781e-01
4.383127094056727957e-01
4.382643692806178493e-01
4.396870078576299856e-01
4.485085741208397758e-01
4.264286411544581656e-01
4.408950399468398729e-01
4.524482029849198894e-01
4.357447981496995748e-01
4.449821958140698919e-01
4.433104417091764393e-01
4.385828050370106368e-01
4.229226563055639154e-01
4.471045900706945853e-01
4.426212457782153775e-01
4.406979712959783191e-01
4.539086378604836325e-01
4.175440124764654426e-01
4.432199918863288235e-01
4.452092515628434666e-01
4.297843236453494642e-01
4.435004803890463254e-01
4.369800894685211268e-01
4.354354760606073960e-01
4.315238259266860332e-01
4.273573440779000476e-01
4.261945948122795036e-01
4.405692545633146939e-01
4.308811881091910712e-01
4.294796596547701961e-01
4.515884496897197287e-01
4.230372348726539888e-01
4.349031757113052121e-01
4.406301873942509717e-01
4.397444882843168368e-01
4.152451811885238264e-01
4.547998054953948932e-01
4.378556236796187773e-01
4.505639680430913452e-01
4.361355871885896907e-01
4.415299369674721142e-01
4.462332636456716184e-01
4.542971868349903186e-01
4.274215276648665185e-01
4.448541558539195195e-01
4.514472785185765225e-01
4.404475947148447368e-01
4.253808370665598249e-01
4.368912379578658856e-01
4.417392896789125167e-01
4.460103381141145018e-01
4.318095013509432034e-01
4.370165651702129228e-01
4.518491995418413287e-01
4.368143624822854454e-01
4.251646865816114396e-01
4.589745759393359936e-01
4.390789936045706998e-01
4.476798685533184274e-01
4.387424062312954010e-01
4.609412102490700325e-01
4.502271370911026804e-01
4.523510759348375876e-01
4.401150405230137563e-01
4.453508514735206036e-01
4.327853488098917234e-01
4.325840084037082534e-01
4.473705181751653770e-01
4.386805498460174535e-01
4.370049954090174937e-01
4.489966761895901604e-01
4.291077973477123164e-01
4.490984362126613783e-01
4.353015431709261196e-01
4.407252099005543045e-01
4.420299143782002727e-01
4.584384618900692043e-01
4.299609930415607684e-01
4.530041369635181003e-01
4.396371763126145638e-01
4.494877968934203327e-01
4.413064160722093843e-01
4.369003225437868565e-01
4.257393190179360465e-01
4.461687961641317424e-01
4.447064017385427004e-01
4.262382932861408236e-01
4.467163204460349313e-01
4.320937534755878162e-01
4.242527128317049034e-01
4.364189528965394249e-01
4.468715342204478969e-01
4.439151693737198312e-01
4.534947790224299613e-01
4.382162785441968689e-01
4.385517451690155166e-01
4.580470006455119591e-01
4.511842501387651749e-01
4.494870427710337957e-01
4.464444904281598125e-01
4.489944794142221030e-01
4.431381093753768985e-01
4.386336882361637213e-01
4.394455646688568140e-01
4.328138142264531529e-01
4.435178791188200131e-01
4.436732831963179358e-01
4.435889382730371922e-01
4.345945579005346393e-01
4.427800666881603342e-01
4.313672736255714790e-01
4.528288053303647920e-01
4.499974581108586724e-01
4.473038268415047702e-01
4.454625138050279376e-01
4.391580270026010369e-01
4.264427424086243423e-01
4.556774165081272643e-01
4.391110046620650964e-01
4.606809423358535494e-01
4.436079909270402855e-01
4.367051835840507490e-01
4.521278758969605738e-01
4.460525257809259125e-01
4.454689780866369353e-01
4.571757855239279578e-01
4.429298533775877234e-01
4.458606158730055169e-01
4.553253709374339153e-01
4.637619078732695410e-01
4.443790415553746653e-01
4.479542277548935192e-01
4.334175071476434882e-01
4.625620010955057149e-01
4.513082314796930117e-01
4.258992167349511249e-01
4.516834382798772807e-01
4.365449767039979445e-01
4.436687510652763122e-01
4.420229671077913203e-01
4.425684368799312485e-01
4.442877471834785208e-01
4.454036083551748959e-01
4.458202156429329488e-01
4.479600334019959718e-01
4.324609575434938957e-01
4.419194441820831765e-01
4.537766443231312508e-01
4.330089533337690422e-01
4.333025599853428389e-01
4.362927848043692824e-01
4.519799127690542484e-01
4.358186139082264043e-01
4.540154309904312901e-01
4.479596298945228705e-01
4.444078559883936630e-01
4.593586585413785284e-01
4.526907399807068577e-01
4.513609424525336644e-01
4.492206281531139211e-01
4.591289558311996144e-01
4.587139427527019420e-01
4.525604860721807454e-01
4.508729506690253297e-01
4.530919086911467941e-01
4.553936420035297750e-01
4.379629755049000983e-01
4.279903744916846442e-01
4.522474723665855789e-01
4.519284639971575257e-01
4.504222669767864451e-01
4.492777716837348390e-01
4.518658891577033154e-01
4.613961675673425855e-01
4.465997477519280112e-01
4.412656507163546515e-01
4.442989499735420234e-01
4.391511943194198464e-01
4.617069506400294232e-01
4.452860819836903516e-01
4.263309612179967401e-01
4.541270638174060292e-01
4.575887483574364589e-01
4.488432681260555723e-01
4.531338727357697715e-01
4.605279816396739556e-01
4.576638730686966028e-01
4.423582273046615665e-01
4.622745494074306238e-01
4.265147311571338973e-01
4.685307209116361671e-01
4.575779458739071548e-01
4.650507732314446696e-01
4.423093320763288872e-01
4.427151016777394199e-01
4.302213254221740613e-01
4.495060967455384304e-01
4.493433345386956823e-01
4.501825754582884365e-01
4.430930449605641197e-01
4.421742166798095508e-01
4.569402377132882886e-01
4.293856158553239766e-01
4.386366319398317115e-01
4.460106165128524536e-01
4.499862374462020309e-01
4.500496336895215554e-01
4.488890855722440509e-01
4.344832305996722543e-01
4.506446126607250302e-01
4.594744992331506461e-01
4.465472877203892077e-01
4.410139236330145041e-01
4.505127517410181248e-01
4.644546473439407075e-01
4.418141302658600833e-01
4.574881367713314884e-01
4.498183491765657682e-01
4.338149306134403416e-01
4.544872810376380246e-01
4.478998145313208834e-01
4.557622330936330624e-01
4.642476790303229905e-01
4.599354875715624957e-01
4.547760494211841586e-01
4.293904864551459921e-01
4.612603556533168558e-01
4.502401416939905143e-01
4.537573562949079875e-01
4.300414067956331854e-01
4.623940035174473051e-01
4.350326510391422929e-01
4.517553439538565252e-01
4.449917315847118360e-01
4.393391554554139655e-01
4.536414776805793858e-01
4.550744302060104607e-01
4.403253144000508490e-01
4.469170165874112866e-01
4.585949553528885225e-01
4.498153338568202653e-01
4.470318903894761053e-01
4.293213792173640186e-01
4.643255335940303374e-01
4.420228242710077526e-01
4.598151907682254680e-01
4.588970595708404265e-01
4.488338169645678666e-01
4.503449400431482896e-01
4.562352153215263328e-01
4.439078090114658703e-01
4.461924506549921343e-01
4.347699750637609162e-01
4.582045922102060964e-01
4.545807928513054819e-01
4.421554659520370301e-01
4.507400379851808081e-01
4.426879200148540749e-01
4.502112244561432552e-01
4.422982683723671316e-01
4.451321173928931563e-01
4.374003489269115974e-01
4.441343617400107524e-01
4.544629626980684622e-01
4.512500112387388129e-01
4.454560081757744650e-01
4.552379264396561043e-01
4.465858812956877699e-01
4.443868050870491415e-01
4.583378076535218337e-01
4.628167856518963785e-01
4.447743461447900559e-01
4.616849359422444121e-01
4.582805973262628063e-01
4.517471837342823537e-01
4.388057000372852512e-01
4.535609620886741911e-01
4.519451014051608095e-01
4.409838710839839582e-01
4.521337962262529375e-01
4.474049183488139625e-01
4.646016504611562015e-01
4.701033960593549166e-01
4.436227187435395902e-01
4.735470638409159383e-01
4.600476510452473633e-01
4.644575929954640747e-01
4.604924675189445149e-01
4.614225155188697025e-01
4.654259771807888746e-01
4.505017566729715428e-01
4.543224316172309596e-01
4.596393000487538627e-01
4.621714764049275059e-01
4.554101982730043296e-01
4.420995043698836002e-01
4.522084629566510694e-01
4.579935834097710323e-01
4.515761216220953167e-01
4.396428697332421809e-01
4.469570837809177521e-01
4.482438274817471813e-01
4.485659649959762851e-01
4.379903560578562449e-01
4.659056604412837865e-01
4.704066908659702007e-01
4.553240994192109259e-01
4.496626016015603522e-01
4.561048916476281301e-01
4.422941813031469049e-01
4.512741810150163735e-01
4.462143668692505338e-01
4.522688831307514201e-01
4.530605164720811207e-01
4.593606813777253994e-01
4.453492426169265439e-01
4.546104254933127642e-01
4.785392370757429736e-01
4.444588493249055361e-01
4.514419126638491431e-01
4.590467119209648561e-01
4.570861259090703843e-01
4.511332899612646719e-01
4.595127119664615400e-01
4.530760972196387071e-01
4.549066753968956656e-01
4.436309342075782647e-01
4.504298906589071505e-01
4.470291630545340511e-01
4.527436229191720285e-01
4.620089829644483670e-01
4.474778216244238438e-01
4.491254964216144785e-01
4.580412779402303070e-01
4.637685795753187512e-01
4.341916218023346152e-01
4.507034292752963855e-01
4.604891637079437383e-01
4.458482362990168757e-01
4.466106019415477246e-01
4.351774531705493443e-01
4.628219644250572973e-01
4.519429156937156966e-01
4.591165344173390173e-01
4.489597823180879743e-01
4.435691281984374124e-01
4.406302746701807882e-01
4.500446009385267176e-01
4.596545798408779859e-01
4.608546724224962254e-01
4.419806471897692601e-01
4.584982482632794509e-01
4.518166803605661030e-01
4.573054000919460904e-01
4.599816820641878246e-01
4.592951023657532716e-01
4.538229363112254999e-01
4.663522067400422411e-01
4.521556925963988727e-01
4.617721030992719133e-01
4.614160079115601221e-01
4.525339474189826738e-01
4.571340779470865479e-01
4.540228971996415619e-01
4.515539777417782452e-01
4.713092055741485153e-01
4.623328787558277364e-01
4.727452406786034067e-01
4.589735367216818407e-01
4.566809233929829959e-01
4.448612778033183002e-01
4.687375355505591923e-01
4.397400515780672259e-01
4.407464211090716399e-01
4.390738564503140484e-01
4.546664431105678084e-01
4.684547197608602276e-01
4.491051031459024068e-01
4.459923017741502793e-01
4.577505251002754183e-01
4.510121049441209173e-01
4.550229380602026086e-01
4.457199645720137382e-01
4.634928449063755451e-01
4.444479266815754004e-01
4.698337269292313101e-01
4.549946129679310891e-01
4.492259323928289305e-01
4.450891561256051787e-01
4.671770136311608201e-01
4.529772770632505274e-01
4.648042488786587878e-01
4.599740609482083076e-01
4.415554315266237984e-01
4.594648937915561393e-01
4.683417234333404067e-01
4.418377938772394264e-01
4.513387837802260716e-01
4.641696597429970650e-01
4.589157077680021679e-01
4.605136177953512711e-01
4.607859895063988187e-01
4.568659589252405673e-01
4.605496445268654204e-01
4.427953693288400050e-01
4.530286470049421643e-01
4.698910899384913797e-01
4.602792182746077154e-01
4.495578172289584895e-01
4.468943219404329925e-01
4.575922445682483741e-01
4.483117028013393623e-01
4.573837758975212164e-01
4.593036116962236903e-01
4.441011159704735256e-01
4.430396430516453377e-01
4.571157415681563752e-01
4.589515268866652953e-01
4.481538998251586303e-01
4.559835051678353679e-01
4.552007908569435379e-01
4.493575252864007719e-01
4.531705475699369101e-01
4.728291760701016644e-01
4.646667064197492758e-01
4.616434350126909503e-01
4.647687678091999564e-01
4.469613890991268601e-01
4.681222918928704124e-01
4.512670409310642894e-01
4.581690365072100257e-01
4.582107578188563957e-01
4.568782551862806129e-01
4.496758588652364774e-01
4.560869967748233389e-01
4.603108686488063261e-01
4.673607199868460294e-01
4.502593172017215206e-01
4.580741182571238523e-01
4.552741897412860839e-01
4.525416826348841459e-01
4.447537828224324419e-01
4.685773492234810433e-01
4.544903410524143705e-01
4.488343890416658377e-01
4.702290437291271608e-01
4.413882869622111627e-01
4.470368231798482750e-01
4.631065134471381572e-01
4.815739174022344304e-01
4.470347410758641615e-01
4.557359368050987181e-01
4.572802391114511034e-01
4.587360776050953826e-01
4.483791494410325207e-01
4.599306899762711232e-01
4.607227223865600907e-01
4.678228404320949885e-01
4.492741671746945942e-01
4.692172723352632246e-01
4.438941177830151852e-01
4.532957133572673714e-01
4.692783127016805222e-01
4.508215293079969044e-01
4.584156554299225750e-01
4.583099504132909230e-01
4.558521108057628224e-01
4.666065817371728430e-01
4.674076266160060444e-01
4.555141569487780595e-01
4.663992076744317705e-01
4.580789299397182157e-01
4.647801848803783109e-01
4.515363276231513234e-01
4.740816726511506429e-01
4.663112289247139941e-01
4.594849577521749606e-01
4.542778961635574042e-01
4.631971152168731787e-01
4.696329244920149915e-01
4.536458432710502864e-01
4.524643132909295096e-01
4.593211831340018314e-01
4.493706297843493846e-01
4.586424051327099294e-01
4.466506549652726199e-01
4.488965285398625049e-01
4.484322659381112519e-01
4.546897794062458309e-01
4.603225594738775683e-01
4.569853092622078172e-01
4.592072491963873349e-01
4.662499921869677211e-01
4.660795892251106132e-01
4.607482319262583559e-01
4.593453116316249529e-01
4.642446934677396664e-01
4.535673092110757421e-01
4.592376139922981215e-01
4.789999071514554618e-01
4.551895215761921909e-01
4.323503489689346502e-01
4.629159769347889197e-01
4.601422583917338383e-01
4.666815057077389195e-01
4.662350809792060735e-01
4.687932353036305955e-01
4.621012858056901540e-01
4.577727093934414460e-01
4.594853605800010010e-01
4.564947853924635202e-01
4.628751279816183395e-01
4.615205836523578187e-01
4.698885196353612681e-01
4.643514782334391411e-01
4.647300577509896891e-01
4.653579907605558397e-01
4.660049824424816745e-01
4.647441188499903397e-01
4.590076138850374687e-01
4.802296570261727071e-01
4.692510644786298535e-01
4.628861818993502686e-01
4.583831585089634952e-01
4.722969368163848491e-01
4.500954057363625860e-01
4.613224301168593611e-01
4.817006847383578649e-01
4.630101833866394623e-01
4.764835794915270872e-01
4.413979319713856597e-01
4.717555230741192207e-01
4.828630522890476895e-01
4.656265458893000808e-01
4.570093508289058137e-01
4.701908494898190405e-01
4.823499865022048416e-01
4.694219905883700306e-01
4.737186756509220165e-01
4.705270704347932487e-01
4.600544410533924933e-01
4.684980599177013261e-01
4.662877035068666576e-01
4.595994528389916178e-01
4.585532812051195117e-01
4.518167782887244632e-01
4.606676791291867135e-01
4.625368729675966573e-01
4.717403463859314305e-01
4.687418036330738280e-01
4.700142168617129634e-01
4.611234002645704932e-01
4.654530975952964056e-01
4.661295429322718231e-01
4.685699351952636871e-01
4.597334888474445269e-01
4.737825240023037510e-01
4.563069355032532970e-01
4.608738478575804542e-01
4.746316780340980035e-01
4.539701320879135915e-01
4.610010149571118765e-01
4.587089419693901604e-01
4.525942738550336464e-01
4.722471071929200681e-01
4.647658901733835446e-01
4.645646772904338806e-01
4.400701618789287783e-01
4.769817514953825222e-01
4.677540335039520047e-01
4.878083319495563064e-01
4.751905644920487726e-01
4.723929538941554207e-01
4.727271894641447147e-01
4.690783556516189279e-01
4.446710251225636235e-01
4.693333092720347044e-01
4.654082512439100539e-01
4.531869787439956054e-01
4.742144935813661921e-01
4.702106598866641063e-01
4.560750174340869600e-01
4.499619619383764535e-01
4.619609157003145006e-01
4.680120808938906807e-01
4.610666876838597217e-01
4.613589874881165454e-01
4.573243532313531201e-01
4.694317237374469043e-01
4.605003127349671654e-01
4.637534783744940992e-01
4.455196869042925556e-01
4.642632761605767211e-01
4.582096748088515525e-01
4.515000714507599877e-01
4.821383728394235124e-01
4.773190479670785802e-01
4.605882514219991064e-01
4.695176137622324442e-01
4.650952036367892450e-01
4.766977092823931894e-01
4.701208158676538629e-01
4.585590780516907161e-01
4.643506182620031897e-01
4.657140162591703603e-01
4.430953376067731098e-01
4.722604457516231258e-01
4.724311129828409062e-01
4.755459222712934975e-01
4.732774577251236403e-01
4.576747165831998032e-01
4.793030339892437874e-01
4.711424587370408035e-01
4.545611114007541698e-01
4.608619946055817485e-01
4.927040568870610926e-01
4.657520227671104740e-01
4.619685988541868960e-01
4.577065035152463324e-01
4.847922762817189479e-01
4.746126516943809381e-01
4.743587694990613057e-01
4.760175915891517451e-01
4.624609350720433332e-01
4.786442118291832637e-01
4.646902032945183225e-01
4.743655537305089820e-01
4.739592978427212278e-01
4.649682649438586779e-01
4.803899983455297562e-01
4.697828603555176397e-01
4.507897409894865981e-01
4.677458479435407379e-01
4.733058309468237690e-01
4.617916435127747965e-01
4.670609682637034688e-01
4.673882961434284722e-01
4.654395014806161357e-01
4.566979986565777860e-01
4.429201107215015032e-01
4.737526843259294296e-01
4.676403438801286505e-01
4.734355808805045807e-01
4.454526500565151315e-01
4.777563427817481112e-01
4.636457438481904614e-01
4.419559947178505754e-01
4.649023896850256743e-01
4.768862296012020274e-01
4.695025931473861824e-01
4.665721893400630593e-01
4.525316749708285791e-01
4.564513271060655630e-01
4.590897765068593372e-01
4.762408940317347517e-01
4.714512349256536616e-01
4.674408666433326198e-01
4.845595703333558379e-01
4.569147735133204380e-01
4.589829425913292127e-01
4.562965305278559036e-01
4.801272753784588398e-01
4.720034656716738386e-01
4.736440487534568922e-01
4.672079047565662613e-01
4.805445908950110590e-01
4.858418273159017531e-01
4.731706038795314706e-01
4.749916224086176975e-01
4.836608194768955427e-01
4.626483032622769609e-01
4.661922164395628787e-01
4.562538485863647519e-01
4.789851093639511115e-01
4.836932970601544035e-01
4.621533260153481981e-01
4.772342416949992838e-01
4.914444363651640502e-01
4.543927172095648670e-01
4.667974984725703491e-01
4.785514135784769696e-01
4.569702598290616979e-01
4.621985677507858270e-01
4.763004964027821586e-01
4.519791616853341409e-01
4.660659803019941427e-01
4.743798441816708955e-01
4.701528223600499601e-01
4.574449446540616027e-01
4.764112820262541015e-01
4.633637499177343244e-01
4.685623030171937597e-01
4.811854626345994923e-01
4.903593994819008817e-01
4.670295606232600094e-01
4.707054874447504367e-01
4.754430520976044572e-01
4.551475703643396153e-01
4.690555668941270850e-01
4.681251965801070947e-01
4.745616009592862339e-01
4.607301097415720803e-01
4.808242799967912262e-01
4.818462420246805156e-01
4.686971038839601311e-01
4.659780683539576085e-01
4.686280324736757930e-01
4.697411022339300635e-01
4.717385370687080526e-01
4.667243538343671672e-01
4.648390547886549484e-01
4.668869437927208876e-01
4.776163101518982046e-01
4.638186337766679879e-01
4.680469930251687227e-01
4.654974680001753295e-01
4.620732558949164903e-01
4.504650952434868794e-01
4.707915634491409707e-01
4.740065169040523219e-01
4.610455560476059977e-01
4.698669974009367367e-01
4.762292650274546624e-01
4.680159375845168723e-01
4.781349984843412670e-01
4.661041490246823904e-01
4.734907644479283695e-01
4.488348229785810717e-01
4.613055079742980347e-01
4.823095122939362600e-01
4.617532537257925673e-01
4.710405979053521874e-01
4.747368762165454781e-01
4.735400108646129480e-01
4.920873103945492266e-01
4.745031976300901899e-01
4.615726178091952847e-01
4.666732687144539149e-01
4.889325961942881382e-01
4.682287528882652095e-01
4.791719011713317933e-01
4.867106040112835208e-01
4.533236698422846711e-01
4.706364177730568144e-01
4.596021164103009093e-01
4.706273232337211399e-01
4.624901397913288026e-01
4.719808005469520173e-01
4.801769540670113301e-01
4.620158742262951979e-01
4.879398728234335403e-01
4.653749883959261702e-01
4.665907360869336884e-01
4.733272217305150020e-01
4.807319126598333936e-01
4.579849006981995263e-01
4.557911841531492314e-01
4.651206046594853483e-01
4.453576857721985860e-01
4.500966096246484804e-01
4.693398795937490098e-01
4.700261059843984235e-01
4.681988816891539673e-01
4.668795269075397547e-01
4.613922181676511913e-01
4.829119987841100636e-01
4.832039248613851923e-01
4.728747547137777119e-01
4.668549987871849494e-01
4.844122210913821003e-01
4.786794295202491112e-01
4.673032011578819311e-01
4.738020010666997850e-01
4.533856268799730804e-01
4.825848873538483019e-01
4.784434236709249610e-01
4.628348673703595040e-01
4.696834943140160146e-01
4.753401920385684765e-01
4.731446883966013983e-01
4.680129575212393922e-01
4.764656391654325529e-01
4.686690145254974738e-01
4.590662137070762316e-01
4.865203444798164578e-01
4.645755620136345354e-01
4.742574328554146623e-01
4.830073143650864820e-01
4.842030044191071303e-01
4.785898254499896254e-01
4.810666713999607880e-01
4.709103974565957973e-01
4.567614208559021005e-01
4.691970219617098703e-01
4.776161675943081386e-01
4.728956774861013956e-01
4.843003747357637057e-01
4.706220415505334431e-01
4.836490096442649933e-01
4.788344312219483534e-01
4.635254160382392685e-01
4.627755618820985628e-01
4.610039956647321024e-01
4.730318071568562210e-01
4.822293130201978917e-01
4.662007291962064759e-01
4.857890981821423315e-01
4.789921613352307039e-01
4.708656096469260866e-01
4.640248409646916539e-01
4.729639474861807025e-01
4.789195859134043332e-01
4.698435809105043770e-01
4.645031896953331074e-01
4.699648793885724540e-01
4.897844133241231468e-01
4.751261462336041630e-01
4.815304825748593642e-01
4.696817625310686362e-01
4.779687823393752866e-01
4.754144382481100828e-01
4.757380218808843209e-01
4.750758131773678006e-01
4.800517814004892081e-01
4.845265754825004434e-01
4.566903222891206537e-01
4.745523279409639694e-01
4.857741276570179401e-01
4.815999243173643141e-01
4.582566563266091131e-01
4.746891012292699941e-01
4.764190252551059879e-01
4.778326758676469943e-01
4.714447509556869420e-01
4.718342815979255089e-01
4.637187703166659736e-01
4.797361075774932981e-01
4.737397602715101019e-01
4.626745432668973868e-01
4.748681559868538349e-01
4.726828189743635944e-01
4.777054734254272406e-01
4.775654590614608064e-01
4.858282258769951456e-01
4.746913251747294504e-01
4.904400637893037151e-01
4.819582216193094570e-01
4.837611625304660823e-01
4.717935957926916446e-01
4.816284683486413698e-01
4.787858720524348910e-01
4.813578022487566277e-01
4.662495787490644750e-01
4.685300775211717061e-01
4.793924966688785094e-01
4.778369285433767266e-01
4.912994585376679879e-01
4.620961103261003178e-01
4.601076276233952989e-01
4.840999269863119348e-01
4.670549864450240785e-01
4.982475889695627824e-01
4.630966531149819376e-01
4.789389238961215822e-01
4.791213162751101207e-01
4.805738332891994480e-01
4.732924409285658163e-01
4.615256246000140061e-01
4.726118980191070240e-01
4.677110911062462018e-01
4.730619359900873899e-01
4.659918042219973744e-01
4.562538292938842499e-01
4.859508512305383832e-01
4.737921890484030896e-01
4.652916915610861848e-01
4.985673170328489556e-01
4.796158551993020547e-01
4.701873221487065657e-01
4.809670530593090909e-01
4.708079358094323652e-01
4.693499056383677592e-01
4.696900565747493816e-01
4.707145416128560855e-01
4.649340344572612249e-01
4.782551957385205998e-01
4.757728066971221859e-01
4.816117615964767285e-01
4.675921350719265401e-01
4.946490420613881556e-01
4.803180385884168735e-01
4.907533037185848324e-01
4.811925009702685552e-01
4.845896726389421483e-01
4.678951584364579031e-01
4.762045075426991625e-01
4.733180867932587077e-01
4.889927646614274925e-01
4.784309540460289778e-01
4.865670250728660884e-01
4.815637402060745087e-01
4.802362050597905330e-01
4.830108184123802495e-01
4.739170195742173908e-01
4.827069715007444861e-01
4.825679846851048116e-01
4.850451779864934365e-01
4.856868446488421531e-01
4.764560094002465718e-01
4.606554461557879065e-01
4.714886149446724239e-01
4.674615213391725699e-01
4.766723108264780961e-01
4.728119322730583440e-01
4.618841464611112557e-01
4.785399871031099095e-01
4.917835944867974263e-01
4.740179290086959929e-01
4.759308332519779361e-01
4.612578715800561557e-01
4.889750095055728218e-01
4.752734253909888240e-01
4.650345147126957457e-01
4.800095985871053461e-01
4.670348116403524319e-01
4.816713820067777263e-01
4.756282038466967954e-01
4.774191066341889611e-01
4.710601928496482849e-01
4.944290990333560232e-01
4.753438986074230432e-01
4.813404076099437323e-01
4.814491556157037833e-01
4.859605458929632249e-01
4.753889083971819529e-01
4.770988841259399260e-01
4.626265084240876457e-01
4.652307494613509009e-01
4.835256002789688479e-01
4.941140555221378849e-01
4.805476387291450768e-01
4.830298377637548546e-01
4.849503028667744298e-01
4.718396116704220988e-01
4.705001454105213754e-01
4.712297571760984405e-01
4.697731406799737774e-01
4.632360590902852016e-01
4.864626090914717649e-01
4.677062954517825499e-01
4.745601026973660375e-01
4.796409264985875831e-01
4.702640723583404458e-01
4.751806854937672409e-01
4.772656423254896252e-01
4.879587111740985583e-01
4.956071582979276746e-01
4.729702374578236279e-01
4.701916857787215021e-01
4.881200273852500660e-01
4.792972681156882908e-01
4.821656136424689598e-01
4.770528001855016687e-01
4.632286055159669513e-01
4.761543565274936607e-01
4.800078735795704210e-01
4.692304761878305364e-01
4.705961900471746784e-01
4.759076595440338009e-01
4.858151419355106193e-01
4.915642361975119945e-01
4.935634605764629979e-01
4.780831434605253838e-01
4.714570924875169933e-01
4.821680333393777995e-01
4.855889853874922890e-01
4.836290430044057342e-01
4.810980637284191230e-01
4.912846017169474333e-01
4.966944837687234382e-01
4.656111391604071947e-01
4.892466982419118038e-01
4.633145196343615435e-01
4.891338076278807234e-01
4.597919122313807172e-01
4.700666491550013482e-01
4.774472797578575012e-01
4.759935656405883675e-01
4.822033737227058858e-01
4.745047964838685628e-01
4.690545098031589366e-01
4.736282639921892135e-01
4.899082009512322200e-01
4.729773020061106559e-01
4.777671851756917221e-01
4.852502826485893817e-01
4.886198446061619238e-01
4.612955394797075837e-01
4.823146559264477884e-01
4.879954593675877583e-01
4.819736897027286915e-01
4.761072048181036465e-01
4.957471354623376181e-01
4.759843911716261644e-01
4.663751567258552777e-01
4.845068151862859107e-01
4.758779983048721518e-01
4.903627437970345948e-01
4.772441285558438606e-01
4.671781412973391445e-01
4.751233954685639138e-01
4.785517052279320560e-01
4.650612063311919120e-01
4.703791250614706154e-01
4.760195263474778504e-01
4.854615366927844122e-01
4.661922864537848543e-01
4.784387086243154785e-01
4.787764286672436254e-01
4.867851417896649213e-01
4.806578855739022105e-01
4.598940021749589602e-01
4.843521121724780887e-01
4.860832725062038118e-01
4.685842026256776260e-01
4.762134335621382442e-01
4.721660528727230077e-01
4.936748345696396756e-01
4.867837814532685048e-01
4.647765063101993999e-01
4.925797134918409870e-01
4.759962311897755760e-01
4.688605454086265389e-01
4.933293466495266566e-01
4.772050411555490701e-01
4.802314563709275674e-01
4.707543743899909039e-01
4.784728973579113753e-01
4.964832363719821062e-01
4.721611222080930315e-01
4.862518059092231226e-01
4.778257968801626898e-01
4.701709211858767778e-01
4.727612600107182761e-01
4.780747856779567484e-01
4.838504573254941987e-01
4.811532373189900680e-01
4.770987613183662601e-01
4.783837868108997693e-01
4.823380889795789717e-01
4.558748233317297949e-01
4.707656549170470273e-01
4.680333189407700489e-01
4.987925869360502196e-01
5.063839170476767126e-01
4.846189414582733335e-01
4.739786898721760622e-01
4.855340442534788470e-01
4.921236253736188115e-01
4.753308964853343310e-01
4.673421988305718200e-01
4.977021191375904374e-01
4.769227971002615307e-01
4.769171914254978217e-01
4.759878758667219767e-01
4.903821236135111894e-01
4.862644420170920689e-01
4.717329295574296255e-01
4.788394782841977060e-01
4.798374979687780040e-01
4.761421626245712080e-01
4.798578745001865764e-01
4.833110698337101385e-01
4.747173943250126982e-01
4.776372061085154552e-01
4.798715305227375660e-01
4.821854233668456668e-01
4.930065032054226082e-01
4.687128330526664222e-01
4.765760532665571092e-01
4.842182148386849905e-01
4.876432842211746443e-01
4.782767580693590426e-01
4.811013743628662631e-01
4.707291372184027045e-01
4.935956175436256865e-01
4.784160095704867999e-01
4.838692100882100444e-01
4.753339521371389154e-01
4.832027733075090481e-01
4.784613954254333112e-01
4.941585192790955428e-01
4.846635639018596620e-01
4.733944511596646643e-01
4.779980633815777979e-01
4.802030938904179314e-01
4.733766126084544279e-01
4.821385784301039923e-01
4.765500315548106824e-01
4.923342909052893512e-01
4.917657119226078732e-01
4.779652208691794191e-01
4.789462155318844339e-01
4.813829056447397337e-01
4.845267240976810497e-01
4.914009110634794952e-01
4.788456143222077355e-01
4.806355748691183427e-01
4.618793384531858504e-01
4.757472855171235859e-01
4.673581646414606272e-01
4.846101691313198234e-01
4.789344381285201013e-01
4.794149158953896483e-01
4.841093747871150210e-01
4.863771379926605798e-01
4.772843562418118135e-01
4.912969835387809847e-01
4.891916200947199478e-01
4.792678556614839991e-01
4.998022752634292964e-01
4.908863612820638656e-01
4.844782970637361297e-01
4.827480589301729186e-01
5.043612851843537470e-01
4.952577907982624872e-01
4.868535053996837503e-01
4.713221407313711864e-01
4.917768652233237558e-01
4.785412780689739520e-01
4.669322456448571357e-01
4.845215018798080808e-01
4.692793305631233203e-01
4.896918902848618749e-01
4.920219910284528986e-01
4.938132353618491788e-01
4.850367615147532785e-01
4.794349697132523902e-01
4.796722194771170233e-01
4.933115690568036782e-01
4.772485437433119371e-01
4.710285509285189187e-01
4.808900252260601693e-01
4.743706350782141978e-01
4.813279678331329192e-01
4.857595460353962835e-01
4.665544933222861013e-01
4.896726726482263925e-01
4.791332485540001351e-01
4.801732398593876461e-01
4.677199338053553701e-01
4.822243410613168413e-01
4.840336361444858015e-01
4.764582807873447567e-01
4.747833495334328191e-01
4.797087392950964979e-01
4.858684043189679391e-01
4.871659607667167546e-01
4.874457547446215400e-01
5.059096263005620209e-01
4.878685405960263566e-01
4.699906646092035234e-01
4.805728597728041174e-01
4.668175277884433205e-01
4.737235753912834024e-01
4.922867833553602468e-01
4.906354334769322811e-01
4.775947924288692636e-01
4.808179953489697400e-01
4.899985760756733200e-01
4.986595701465255104e-01
4.855879126017699776e-01
4.903092043522471188e-01
4.895672620994125923e-01
4.783253920942514004e-01
4.768848595555903458e-01
4.831280581428338827e-01
4.926100482263320868e-01
4.718927182580598956e-01
4.856634522298685641e-01
4.911673553342366105e-01
4.868323674253485223e-01
4.832047544377997550e-01
4.863328422241891547e-01
4.554828569041258768e-01
4.691729100250612294e-01
5.061670741715453836e-01
4.834166967014776328e-01
4.854238947502807489e-01
4.952122717552130404e-01
4.626857849283410040e-01
4.942880086940619755e-01
4.984548706367619708e-01
4.795882001592484678e-01
4.891376840347927413e-01
4.851179451533856324e-01
4.854351882982465005e-01
4.787981261271136990e-01
4.758447657797193475e-01
4.916158200575397874e-01
4.802461631472643155e-01
4.655316982542466731e-01
4.872267838520277783e-01
4.856137723541318341e-01
4.946477498229099878e-01
4.858507934248613713e-01
4.748290218305551980e-01
4.907769634683327720e-01
4.951494506629130488e-01
4.858036126883938377e-01
4.888314981714591556e-01
4.613134365818541971e-01
4.841885814077491190e-01
4.864072421211048658e-01
4.847757935875295354e-01
4.898212042210571271e-01
4.736286540628690256e-01
4.790917249210698836e-01
4.827252947939384975e-01
4.922690747125729738e-01
4.772667007251261140e-01
4.788306987795169500e-01
4.905450073677372069e-01
4.879847784595564564e-01
4.838290571920098593e-01
4.767185945945769387e-01
4.790371999762080280e-01
4.785453577547058579e-01
4.808871976018003203e-01
4.969037111779871507e-01
4.960479841507214882e-01
4.769267182867384935e-01
4.849115396213374285e-01
4.871988851131835996e-01
4.820675754229462040e-01
4.851167714674546327e-01
4.751874330683061309e-01
4.760093100562876045e-01
4.912209111052405763e-01
4.767554322666238131e-01
4.913260323971928578e-01
4.939582976145737714e-01
4.755571316290911899e-01
4.855685185824675232e-01
4.840398630857147277e-01
4.952598770213472723e-01
4.841483653333246151e-01
4.904351011699459306e-01
4.879421442729445779e-01
4.938166693808274665e-01
4.781864572490006626e-01
4.770995328537824265e-01
5.026382246418419353e-01
4.798524366439406164e-01
4.699551194041168833e-01
4.791039864418641381e-01
4.818181004041293125e-01
4.948352609232858912e-01
4.934774807285440268e-01
4.880927987225821552e-01
4.816015591902008675e-01
4.833616171438425702e-01
4.818470215912664667e-01
4.870200697635849174e-01
4.818751164621464800e-01
4.676545068924135573e-01
4.822221928598069418e-01
4.802866828769162821e-01
4.777212865365935701e-01
4.801649967509839523e-01
4.897324787171548621e-01
4.781085506484783476e-01
4.988197195194870037e-01
4.859186454060419047e-01
4.807062523252942920e-01
4.837872476519223808e-01
4.978209498749905926e-01
4.952534949031647260e-01
4.879803806961107160e-01
4.831549332659654805e-01
4.743345348836333075e-01
4.884325710126621312e-01
4.770391430698930901e-01
4.884150117065065855e-01
4.813333705316679145e-01
4.920946793677804521e-01
4.824525493602619397e-01
5.008867673177803681e-01
4.832979583425647818e-01
4.657089883962318710e-01
4.835591241622771985e-01
4.605399751734931546e-01
4.916069024436243717e-01
4.871822905820225591e-01
4.951685727110720081e-01
4.917479748752270341e-01
4.943379272635122224e-01
4.720999738485348596e-01
4.771219547628473556e-01
4.702689989742603882e-01
4.970322411605107571e-01
4.945273571086825637e-01
4.831086451188880138e-01
4.651760781215750207e-01
4.978819873825856002e-01
4.872639940020176974e-01
5.175940221449950585e-01
4.787373714423457383e-01
5.027456706774844353e-01
4.839292343787979789e-01
4.989676913389229362e-01
4.815701960199319509e-01
4.839944851979569029e-01
4.956101538549547714e-01
4.860826993046113986e-01
4.833969078050973645e-01
4.890359429794071122e-01
4.890937341223411394e-01
4.935396734936708940e-01
4.799471747848766956e-01
4.923791798079278914e-01
4.760296924490357018e-01
4.770154908576048625e-01
4.769052913649755032e-01
4.754347957424246429e-01
4.947006960370012307e-01
5.018654876876023074e-01
4.825435681632557205e-01
4.831780740471519620e-01
4.926497966586648181e-01
4.939516538004280477e-01
4.980994187725852340e-01
4.902750548191967539e-01
4.719131638029288589e-01
4.890065148263479378e-01
4.862196353113364955e-01
4.776022164664464054e-01
4.945941626941274261e-01
4.940671751937372735e-01
4.625767392674069445e-01
4.968053128580804390e-01
4.830883815672680770e-01
4.821979061296793878e-01
4.771609668073448773e-01
4.926090754865036780e-01
4.935118838420062826e-01
4.973677433126734160e-01
4.807120567033046354e-01
4.723084092574850734e-01
5.070898616236846346e-01
5.068558359807171509e-01
4.862272228051769396e-01
4.870139330165960123e-01
4.909826263304959415e-01
4.776800842083644416e-01
4.719669365347091694e-01
4.914357257263308743e-01
4.926889309637286773e-01
4.968126361913446920e-01
4.981563007756705241e-01
4.946084826327935002e-01
4.877064707800519150e-01
4.952803184015387439e-01
4.899068820227899246e-01
4.970602077619373227e-01
4.806946167480631860e-01
4.853878302839506054e-01
4.772579962680452148e-01
4.772178908863855540e-01
4.887366896939358551e-01
5.042902549997614337e-01
4.806068412522220279e-01
4.819386957904828739e-01
4.830118880883618182e-01
4.787604310396323948e-01
4.874555001163016765e-01
4.914020690140699088e-01
4.959788282060855202e-01
4.767676842207904109e-01
4.836106295720604686e-01
4.924839788787859218e-01
4.938383793985332559e-01
4.869332245698680950e-01
4.935679416588902857e-01
4.818008253144193120e-01
4.675251141387630760e-01
4.984667642236955687e-01
4.822653717933590989e-01
4.924227711773874194e-01
4.840996849161738336e-01
4.970661447456336535e-01
4.952533077114860682e-01
5.023763719304099595e-01
5.043729290681597810e-01
4.814184714392216180e-01
4.805968201266770379e-01
4.992335453852517757e-01
4.743344269986528028e-01
4.995978611299695671e-01
4.875970525211602014e-01
4.882454333232795762e-01
4.823904358629926836e-01
4.845890515333072246e-01
4.770071524905210580e-01
4.891604477762365732e-01
4.890653765307724221e-01
4.885725305015801156e-01
4.823291099354805045e-01
4.765171748658588724e-01
4.837343123832628655e-01
4.993765539400663034e-01
4.909801464722461373e-01
4.920226132442027112e-01
4.914332560163806041e-01
4.914274150753424886e-01
4.916136578059350226e-01
4.938968632375094758e-01
4.960360463208586257e-01
4.848568245085433381e-01
4.845400391296748599e-01
4.870974026524821365e-01
4.978582908888177228e-01
4.855686644830516929e-01
4.954056733195237872e-01
4.976543160021971168e-01
4.899352665601947043e-01
4.945323057898602936e-01
5.035433038609332668e-01
4.860873906685407864e-01
4.909150377290777412e-01
4.976440601714827161e-01
4.947067345265678817e-01
4.910114690845584495e-01
4.890059236777102303e-01
4.977878291171957681e-01
4.950085913720295716e-01
4.969513527635281425e-01
4.759397772043693631e-01
4.833202647219593806e-01
4.883106781913701955e-01
4.850190005755590783e-01
4.985653817906499086e-01
4.803827510320587413e-01
4.801507689077335606e-01
4.904307944048549306e-01
4.892487692276490940e-01
4.747152230380578541e-01
4.879448191056697803e-01
4.821046855128575670e-01
4.710919320382900288e-01
4.929459173786912007e-01
4.838004282403048917e-01
5.146882350057311317e-01
5.078774976646676098e-01
4.950864233052564289e-01
4.843908431641830714e-01
4.885417440102798325e-01
4.906849773804889958e-01
4.914634932715601368e-01
4.987113466199756262e-01
5.059396614005220449e-01
4.913787763079120463e-01
4.932674907234965711e-01
5.018505299518843943e-01
4.938447141353512482e-01
4.784763862254055033e-01
4.888227194879298798e-01
4.982358647246611927e-01
4.869036677661500168e-01
4.965460012122133726e-01
4.849662372437326674e-01
5.025263754223343593e-01
4.869945936106427897e-01
4.929291728189362232e-01
4.960035505723271454e-01
5.009723791845068774e-01
4.907503250145891505e-01
4.920432516003847567e-01
4.970347458981430044e-01
4.826244273151798492e-01
4.981403787912132008e-01
4.860691255679009393e-01
4.928531968388163986e-01
4.845533621025061022e-01
4.799701723811454213e-01
4.961041636943089861e-01
4.863635007381581499e-01
4.865377955463748849e-01
4.888013233653272782e-01
4.925175372786267936e-01
4.936874782474586221e-01
4.689375687721746289e-01
4.917760459783714344e-01
4.951626956269715163e-01
4.669186672804302995e-01
4.842455317967172546e-01
4.921405927993646179e-01
4.705708940697695963e-01
4.803697711252733482e-01
4.785498160864576356e-01
4.832650464562936454e-01
4.939439739948988661e-01
4.858332620452265882e-01
5.039855651378321033e-01
4.885106849717912869e-01
4.938786592511468232e-01
4.903041805098287131e-01
4.891087229280400850e-01
4.950231454309139134e-01
4.918026630067299232e-01
4.916978478306440747e-01
4.888454668869829378e-01
4.886701932594661457e-01
4.789127181668186295e-01
4.953966290699314823e-01
4.936374422343872692e-01
4.951769371986193269e-01
4.923422251832907937e-01
4.766244038358690149e-01
4.985882659970073405e-01
5.009214226989016083e-01
4.905128281639919985e-01
4.724700682949032338e-01
4.737745609895570587e-01
4.818766420674895912e-01
5.053323919368932771e-01
4.996106209570572720e-01
4.736700351417586496e-01
5.074914150858527151e-01
4.839700834315669997e-01
4.833234299008618007e-01
5.126326980203417261e-01
4.848706635739167270e-01
4.931456405505959539e-01
4.925076420999652815e-01
4.936388558973775487e-01
4.907938199813509650e-01
4.932811730244706094e-01
4.979290975404899178e-01
4.953912466931590375e-01
4.978454437152775025e-01
4.790167061499780443e-01
4.962011990007724194e-01
5.045912231520111035e-01
4.871446083273240912e-01
4.948820443312085815e-01
4.829053073859161938e-01
5.019203877711565509e-01
4.889148771534660431e-01
4.975155061857277072e-01
4.930125042045065964e-01
4.853913123998395696e-01
4.857003702937588985e-01
4.955253965139955197e-01
4.965460740612402391e-01
4.898141750108283010e-01
4.861959686504718769e-01
4.732515153736244207e-01
5.033900600107843459e-01
5.037864510086916825e-01
4.708992403984840758e-01
4.834382068993995363e-01
4.907329712137982192e-01
4.842791226584218789e-01
5.078849418836837160e-01
5.013798464116629994e-01
4.977851900176403221e-01
4.952504203281568040e-01
4.971042471916975458e-01
5.112019242443108791e-01
4.818957625087891272e-01
4.729123045842076323e-01
4.819916945861317803e-01
4.829918290641075362e-01
4.954861689264354885e-01
4.825192217510282378e-01
5.038989622555847259e-01
4.993736286237164812e-01
5.058894621695482208e-01
4.947164270789330964e-01
4.965151505203083682e-01
4.971953678981581581e-01
4.705313404429027901e-01
4.916436273943719515e-01
4.957089811160528825e-01
4.792914812863722229e-01
4.960541427334709264e-01
4.989499555207919657e-01
4.999539617436187244e-01
4.918481650130478999e-01
4.990654603095451836e-01
4.985618960346189787e-01
4.930279468548439126e-01
4.862875448051877658e-01
4.996593922085627026e-01
4.981553171385326717e-01
4.957809096479803834e-01
4.852743794655018372e-01
4.866077391621128068e-01
5.028350273960546790e-01
4.882274627070359863e-01
4.876929859019045743e-01
4.874911081151135361e-01
5.046753852534591189e-01
4.942873305115452198e-01
4.950993928984047665e-01
4.944402967889071077e-01
4.870730857464398156e-01
4.987653634143656145e-01
5.023593285086740412e-01
4.881845012101106995e-01
4.973954246861341799e-01
5.046334546567894375e-01
4.858558270280395330e-01
4.845427927679852309e-01
5.000077906139430706e-01
4.970141201749272430e-01
5.073773064807377553e-01
4.977873450732381300e-01
4.866024684262867939e-01
5.044260812107408398e-01
4.960341510538687770e-01
5.000909542802651764e-01
5.013960709130235172e-01
4.994408570025793415e-01
4.959203043046431780e-01
4.906834908616202751e-01
5.058047947768040675e-01
4.759957313214656094e-01
4.966277719784077949e-01
5.102652930571285328e-01
4.764270218049844186e-01
4.834549002210523083e-01
4.982899404651873199e-01
5.007018313393200026e-01
4.951219957543019357e-01
4.829653584990454274e-01
4.883367267925772248e-01
5.059388568195122282e-01
4.901764887755077349e-01
5.148078571402083803e-01
4.983790480068792661e-01
4.981010622155317424e-01
4.941863989761863252e-01
5.153423058866735129e-01
4.938648619372698612e-01
4.859018160474397607e-01
5.029430228412261616e-01
4.902272644374736643e-01
4.982430614593004181e-01
5.001127256817576860e-01
4.877456429090115120e-01
5.095366244940930933e-01
5.025330507810541469e-01
4.946442624925577181e-01
5.007477759907303927e-01
5.042426752430257952e-01
4.878901547746097300e-01
4.958061439660012559e-01
4.941166089991682053e-01
5.021008422384556358e-01
4.749738554424375314e-01
4.841735827574188966e-01
5.122575122872516928e-01
4.995763179348841065e-01
5.010297930058431604e-01
4.860143097435982718e-01
4.891295393051801055e-01
4.849110398435506064e-01
4.930871009534840699e-01
4.891394319691919623e-01
4.940085683064823208e-01
5.028569900064774334e-01
5.110271061002749082e-01
4.942471339142637254e-01
4.907897706895962830e-01
4.939193859221207017e-01
4.912913178024603811e-01
5.061130731921527071e-01
4.965710203486253249e-01
4.916826699826503111e-01
4.924859609364840018e-01
5.074855529896280526e-01
5.124711582149836797e-01
4.903217584939439933e-01
4.968799259558591697e-01
4.974304477298192584e-01
4.777604486382438509e-01
5.111027724590391230e-01
4.934286939434008312e-01
4.929804891998229022e-01
4.979031099846792929e-01
4.961808063373528421e-01
4.927606780417066457e-01
5.048552160433805724e-01
5.059759920244244480e-01
4.887824275515111339e-01
4.986173154387713025e-01
5.078867922407382940e-01
4.932357188343029497e-01
4.959228086403129621e-01
4.939682183070799315e-01
4.996581621714419885e-01
4.993855263069417738e-01
4.921739629446409969e-01
5.194193198350895990e-01
4.951511364425100203e-01
4.903659194660976439e-01
4.952517479791365140e-01
4.911955450464150497e-01
4.978814436174785474e-01
5.147038423426755216e-01
5.029807278603279919e-01
5.077318758406250687e-01
4.966415649576447766e-01
4.864916890254370463e-01
4.993486650830930573e-01
4.970735985979036764e-01
4.901073934826849499e-01
4.892111450715893595e-01
5.043435109544878170e-01
5.071892936609255775e-01
4.896930070859948914e-01
4.838508496956127614e-01
5.235803756478840665e-01
4.997209732376943214e-01
4.986226077194492179e-01
4.828857202478556987e-01
5.024630081829869477e-01
4.891434204876265457e-01
4.994321597941698276e-01
5.111751127317478716e-01
5.013389770224603303e-01
5.045015911319492563e-01
5.024217210902791608e-01
4.982493767232949455e-01
5.071515319291610702e-01
4.905893068385500100e-01
5.185821963297785331e-01
4.922832699520105493e-01
5.183043674633605047e-01
5.002820904220526277e-01
4.972367545244845699e-01
4.931393300520489076e-01
4.934459602900118647e-01
4.926913585292227449e-01
5.065635052812150763e-01
4.998758290442756325e-01
4.982536782837427847e-01
5.057681535868856493e-01
4.944295954126066150e-01
4.907493239484835290e-01
4.894402992809574471e-01
4.989959446127598119e-01
5.145568145910526248e-01
4.906603551831976162e-01
4.931046631030728822e-01
5.012384098947841871e-01
4.895555477668659394e-01
5.134886677767274143e-01
5.080189049199242968e-01
4.881153744684210150e-01
4.936879224325923521e-01
5.035439291415464425e-01
5.147731982726719835e-01
4.989442208453851446e-01
5.082730736542504513e-01
5.137922367449536676e-01
4.989441196909107923e-01
5.068948943081448277e-01
4.935266936240718660e-01
5.016961150215589749e-01
4.980048194786392823e-01
5.003456482529771154e-01
5.166483904391951931e-01
4.954220438996935760e-01
5.137657982237439080e-01
5.077471958288815035e-01
4.965819203682433902e-01
4.939873192849092431e-01
4.899296000951213204e-01
5.051506712584532544e-01
5.033418225821877368e-01
4.966127969134814801e-01
4.826017943792104692e-01
4.884838063724483703e-01
5.007886280043376548e-01
5.090312103670084909e-01
5.057844147532271073e-01
4.881074769199065244e-01
5.051306345531554332e-01
4.998373544068754892e-01
5.104171372261590012e-01
5.103360008336375042e-01
5.049871968361573371e-01
4.863199383785226093e-01
5.106070628360575014e-01
5.064790078544656460e-01
4.996574028092221620e-01
4.904448641588204372e-01
5.076592325545510320e-01
5.081752829286734219e-01
5.140280763856257540e-01
5.125697199340085719e-01
5.022417432653022429e-01
5.117988370120523101e-01
5.100183304090423198e-01
5.091937509094356384e-01
4.860646612724924820e-01
5.044638902969027505e-01
5.086680251513944206e-01
4.906485445833660419e-01
4.979766887475248760e-01
4.926141812257420760e-01
4.999864345378756125e-01
4.995611864164501426e-01
4.949320883399706550e-01
4.954586894240307071e-01
5.088642433282104527e-01
4.996965237818482564e-01
4.945558844696409939e-01
5.139841093043724385e-01
4.862193620224041224e-01
5.019837440114381932e-01
5.023609322656845677e-01
4.980535427760215406e-01
4.901734595269161554e-01
4.993918609474304882e-01
5.074794200161043545e-01
5.091461575242492987e-01
4.981288862428326913e-01
4.825679468535406524e-01
5.179477257171334337e-01
5.061064765492976347e-01
4.887262729930262339e-01
5.061569655121480604e-01
5.131159152890011343e-01
5.172061963853801236e-01
4.971779521504693378e-01
5.080180504984423973e-01
5.022097612271820832e-01
5.094831027098392084e-01
5.026032856607298704e-01
5.015574036244514478e-01
5.016366106467449182e-01
5.084518873256583804e-01
5.213630590127749098e-01
4.963401747690904253e-01
5.190195561617632070e-01
5.048704602246744111e-01
4.952562246938742030e-01
4.741002883957281533e-01
5.221656983897646764e-01
5.125903856164324424e-01
5.031154412731817516e-01
5.196449228457657998e-01
5.110185194637054673e-01
5.176322950768340592e-01
5.033185983773540428e-01
5.093773727629947734e-01
5.257511986206120369e-01
5.166929400447136667e-01
4.997248464432603177e-01
4.958890358986974833e-01
5.146400075882406888e-01
5.095549256930893556e-01
5.001374706606094289e-01
4.991347821079672453e-01
4.881111063428311692e-01
5.060790791175329151e-01
5.070558155022525382e-01
5.241916578458480913e-01
5.133122813786177296e-01
5.205065538814594994e-01
5.106817025797865117e-01
5.075036737787290697e-01
5.064784855086943427e-01
5.110060672522973579e-01
5.084496867760355254e-01
5.064014062407026229e-01
5.076575593540814113e-01
4.995399241035971549e-01
5.030959617952065477e-01
5.083292720867854664e-01
5.010889018265528572e-01
5.092142828809708144e-01
5.140138662484201593e-01
4.945062973668440387e-01
5.002912809454581611e-01
5.097178604493830534e-01
4.936806073092923075e-01
5.153695504620245949e-01
5.122155154665538612e-01
5.107093098252374341e-01
4.947772014414368869e-01
5.028684118273167858e-01
5.090640575401101930e-01
5.203375855684905238e-01
5.062559518860220154e-01
5.125978472307456402e-01
5.018691581515243305e-01
5.143640572965086921e-01
4.998938408159037117e-01
5.194859272966365626e-01
5.134288531705157865e-01
5.144211536772126392e-01
5.071161915268129761e-01
5.134893680548966444e-01
5.042977690046586137e-01
5.194368484114076923e-01
5.146397621152387636e-01
5.000097842973572071e-01
4.929774913211009135e-01
5.150027370449887787e-01
5.186978869077376597e-01
5.103706179996825298e-01
4.957474101332310923e-01
5.135696724551479520e-01
4.949548940166291211e-01
5.137207757785466899e-01
5.084676446449420961e-01
4.994937745859113765e-01
5.344414098551710790e-01
5.116338144879877259e-01
5.016009134457166674e-01
5.115307818128144168e-01
5.086438690974754984e-01
4.899632225820936271e-01
4.980356497856052167e-01
5.174670175568170105e-01
5.200900103948383757e-01
4.932359444247642610e-01
5.096973168414320465e-01
5.175585162056351995e-01
5.152418963740872382e-01
4.991048723622686367e-01
5.059493422873502233e-01
4.974799431533784011e-01
5.168466588125462113e-01
5.205871736245837322e-01
5.139008036940652113e-01
5.077813534593353939e-01
5.082187872990882038e-01
5.192099987673820527e-01
5.250697101621315532e-01
5.205963500224217722e-01
5.155856846988082776e-01
5.094496444383375122e-01
5.006323064385400645e-01
5.014718755543556838e-01
5.038498972549956267e-01
5.098187219248468960e-01
5.212421105598397109e-01
5.140804421688360826e-01
5.060976723097907470e-01
5.171092781286528162e-01
5.059539320082878655e-01
5.059124018600582584e-01
5.117841636593236654e-01
5.100723450070628884e-01
5.117681562491191993e-01
5.216094982913894729e-01
5.323194644850020030e-01
5.151165286118649655e-01
5.027434764727731764e-01
5.156498424810698200e-01
4.947276510052550091e-01
5.117943868930425744e-01
5.155806918990764043e-01
5.169502118102287103e-01
5.007212905621517551e-01
5.186164668633954644e-01
5.154376024284484936e-01
5.190180193754777571e-01
5.227459738214599305e-01
5.043800640446585160e-01
5.070851399965294881e-01
5.117515660020748314e-01
5.112885563860213312e-01
5.030251906167615417e-01
5.069486442899332479e-01
5.059811963185987249e-01
5.210171287816198760e-01
5.215929103717484860e-01
5.124321582543908127e-01
5.146766257639552311e-01
5.225689016768898520e-01
5.121526287556097401e-01
5.185264804520410831e-01
5.175644502571474792e-01
5.022524343610085262e-01
5.029503844824736447e-01
5.017836217600818438e-01
5.087528605314608487e-01
5.062512175290552197e-01
5.114831131274699683e-01
5.019196443281270792e-01
5.128812100004418451e-01
5.152607216163698212e-01
5.039534368874694081e-01
5.180899274286367984e-01
5.276213684079197330e-01
5.028199633704328875e-01
5.186006569329912885e-01
5.158214271684483654e-01
5.139828613837186255e-01
5.170141813500910288e-01
5.287160809010233997e-01
5.027918176253158844e-01
5.037438144966535081e-01
5.162284109126004106e-01
5.253259996694739087e-01
5.006765539411734967e-01
5.155208121464355253e-01
5.111403390214263043e-01
5.180379269612510607e-01
5.116700939635970835e-01
5.143615150551700266e-01
5.101359509655387647e-01
5.135902844707213033e-01
4.946364979053272659e-01
5.123296664903236319e-01
5.048158500040107466e-01
5.217720485248071860e-01
5.212859622334171661e-01
4.891773975293767784e-01
5.060972418213649515e-01
4.952815661419252558e-01
5.086033464104680046e-01
5.052177946193991964e-01
5.086217279041643780e-01
5.048934082690768044e-01
5.187270852130018151e-01
5.105777001634141943e-01
5.199797330601894085e-01
5.195821946595187146e-01
4.966201413814711474e-01
5.081802079674317962e-01
5.163132094191713595e-01
5.190679418372601273e-01
5.190366411350728626e-01
5.138285041945879206e-01
4.993970815083903503e-01
5.088772397771357259e-01
5.051955321380922070e-01
5.202781624185455200e-01
5.111780632306076599e-01
5.141707061022293690e-01
4.977583124970512696e-01
5.013937529697664042e-01
5.310403627204836052e-01
5.137592982785310625e-01
5.231165375784934124e-01
5.212529517341277785e-01
5.036356146839242598e-01
5.236246716508351495e-01
5.222610388322568298e-01
5.141789384318586897e-01
5.155312932252743563e-01
5.288921370404888744e-01
5.257588058697326705e-01
5.320273117270226670e-01
5.099114013513780241e-01
5.289380894072421846e-01
4.943152209285736065e-01
5.097774252875031387e-01
5.076906667806559970e-01
4.981401206771199353e-01
5.141530180153084384e-01
5.258631566754150555e-01
5.307449907471277761e-01
5.205225737677542375e-01
5.235526951323179468e-01
5.153161782953330494e-01
5.041968519547312955e-01
5.181019133435589286e-01
5.039051080182125331e-01
5.247432415932093974e-01
5.198796444236726266e-01
5.065728935088398277e-01
5.061206986669445351e-01
5.236139895394837929e-01
5.161138301834918840e-01
5.172229282843779918e-01
5.224035345412444409e-01
5.210943231989861868e-01
5.160656859340784219e-01
5.230449242358711226e-01
5.087955847102181295e-01
5.221609133269702330e-01
5.276180368881211447e-01
5.300882817466570085e-01
5.095226446480350946e-01
5.287281106566192879e-01
5.279525677864607136e-01
5.130297149162239556e-01
5.021948660921397023e-01
5.196292327310135795e-01
5.097213318331957899e-01
5.051011377097176513e-01
5.107633156127979746e-01
5.060131571703523345e-01
5.091396430682185725e-01
5.293454447031251675e-01
5.168077578748229151e-01
4.927610262025782228e-01
5.266615785068927691e-01
5.152725079528863716e-01
5.241155938770534206e-01
5.079276786043475100e-01
5.222658448798672692e-01
5.134575473232950715e-01
5.217394864314103264e-01
5.222138694380289436e-01
4.988358091112189419e-01
5.182862073381506729e-01
5.166749537707013840e-01
5.116904890723270594e-01
5.124924717220920023e-01
5.265311386152030648e-01
5.279810593464112634e-01
5.241852550207308781e-01
5.157326492933167472e-01
5.082404990748160545e-01
5.059901635324970393e-01
5.192008711714779512e-01
5.245254866361315216e-01
5.105250869770754374e-01
5.190908725432263893e-01
5.183116821573509059e-01
5.136122154189689537e-01
4.980000207134041013e-01
5.249880035153340341e-01
5.180030901306916791e-01
5.348102140959762885e-01
5.149308092189450736e-01
5.207068409504449491e-01
5.372518989957095759e-01
5.321431562962775086e-01
5.339159436240180634e-01
5.315271166643565914e-01
5.166591882733997387e-01
5.131300139037363595e-01
5.202270235299277790e-01
5.238902721021987396e-01
5.213047491029136893e-01
5.077479558208384258e-01
5.131798978608348438e-01
5.276943907686084678e-01
5.135222166674779931e-01
5.191968881535103941e-01
5.239685259031966469e-01
5.171542159789155324e-01
5.310953349035161253e-01
5.267036553403154908e-01
5.116944733375872190e-01
5.151482428714850847e-01
5.049452168247875461e-01
5.378638803228814602e-01
5.104139307897125333e-01
5.365405294567082706e-01
5.098026091500329482e-01
5.040805996680988166e-01
5.178532479761220886e-01
5.464635728635894862e-01
5.130369727562391624e-01
5.185942129949636659e-01
5.180255232956776368e-01
5.280424647684653916e-01
5.266054066065140038e-01
5.048854746169744168e-01
5.190690357299956315e-01
5.176102621931568670e-01
5.179215649973858415e-01
5.294278985873419607e-01
5.203013634633979478e-01
5.126414248233105431e-01
5.351321883134818602e-01
5.021663644852549790e-01
5.342014378932314900e-01
5.265728385548222867e-01
5.318560722549188213e-01
5.280250215672825931e-01
5.210702741876158672e-01
5.190775390464144046e-01
5.231458412181227979e-01
5.272025054713789238e-01
5.248505675956945948e-01
5.146953477723945625e-01
5.282537405753442439e-01
5.013277018582406042e-01
5.160378582601141684e-01
5.363918505859855967e-01
5.070630881183608718e-01
5.150431360500434819e-01
5.095867424762056119e-01
5.219568776165934842e-01
5.079877109441649496e-01
5.208791369775785940e-01
5.110664648278946398e-01
5.141216059195296006e-01
5.366685669842145012e-01
5.235005267682559804e-01
5.098320627937160676e-01
5.442713406542527554e-01
5.119217405201081927e-01
5.137412508642684728e-01
5.189392042983607123e-01
5.279766574766480147e-01
5.279512013727949427e-01
5.232251910906798864e-01
5.394181495741037224e-01
5.158387865064112399e-01
5.251508055510563100e-01
5.239821588060188384e-01
5.231107352368609131e-01
5.189599829749987903e-01
5.241326121590605958e-01
5.274095763213602073e-01
5.049289990279595131e-01
5.202543371248036230e-01
5.258677695845530575e-01
5.168999858561761362e-01
5.244451445244265875e-01
5.132236316129193954e-01
5.263211402410259421e-01
5.357864788435062753e-01
5.321398498082704487e-01
5.264213517316694846e-01
5.331329428056951203e-01
5.205867974676379184e-01
5.301131253194268922e-01
5.324256625820655842e-01
5.122159802186989630e-01
5.240942244468762556e-01
5.037230501668721327e-01
5.120985521318617284e-01
5.278684396284778479e-01
5.242618624752994894e-01
5.302591180926784498e-01
5.315011634579656086e-01
5.320980066235514450e-01
5.252539274048571016e-01
5.350936659737348666e-01
5.137424727249813028e-01
5.161990055484291240e-01
5.287858327994210406e-01
5.153805866762617427e-01
5.417956441050546523e-01
5.345573386202067123e-01
5.162127449003444113e-01
5.089884995774509591e-01
5.303263216218785381e-01
5.219716255090416368e-01
5.158513712664452022e-01
5.179218444549442690e-01
5.290541168145872497e-01
5.240684055666173791e-01
5.220102116066294151e-01
5.259955318286573256e-01
5.232875967046615173e-01
5.232771622543028744e-01
5.231915909129976061e-01
5.320483779776080668e-01
5.268993980325562543e-01
5.247634418661110134e-01
5.242760263879453486e-01
5.123808715033115746e-01
5.291494048598102129e-01
5.405335350338338340e-01
5.176951270841462227e-01
5.152133879285318852e-01
5.370282978159490739e-01
5.414568455927583068e-01
5.291318854663558113e-01
5.327615440000208480e-01
5.055101887030920560e-01
5.268543330792478940e-01
5.321609793626809193e-01
5.219895142044777003e-01
5.295089713152698607e-01
5.274869154452120901e-01
5.349038740521876445e-01
5.167485748785973776e-01
5.196774517374149749e-01
5.173514815349318230e-01
5.199707681842790086e-01
5.217212021650470266e-01
5.341300346373401009e-01
5.215058546714887999e-01
5.200495349442231241e-01
5.316265617481898964e-01
5.444867193593755372e-01
5.264486042993352655e-01
5.355905722676195246e-01
5.349514975408722339e-01
5.273724106334316541e-01
5.212178335918900007e-01
5.361527911029642102e-01
5.404689243533461473e-01
5.257208851056843768e-01
5.388476336932648270e-01
5.148716912208413099e-01
5.358704144795871649e-01
5.244358340562320642e-01
5.263426267927815427e-01
5.243973577842448996e-01
5.232776186698904208e-01
5.287672161950482952e-01
5.210422318672621733e-01
5.463535092257030268e-01
5.303081377268081820e-01
5.227145931063943429e-01
5.333305984618420537e-01
5.326590791312728612e-01
5.251544345954183290e-01
5.252527428840216839e-01
5.304610538142098264e-01
5.171605512911378044e-01
5.321606245550969394e-01
5.172366308250454514e-01
5.321345541054190997e-01
5.133124059690157281e-01
5.227466740942268153e-01
5.273905651234658265e-01
5.119606792568691667e-01
5.163346482398425419e-01
5.061432959266881637e-01
5.284919799019068831e-01
5.149371970956544420e-01
5.275074905918836210e-01
5.240331913469989944e-01
5.372842932600651045e-01
5.250823982214716246e-01
5.212741113815320126e-01
5.119122371400564031e-01
5.313572135905570981e-01
5.215521716911745154e-01
5.292124602794345822e-01
5.384370201592708627e-01
5.385842182776183762e-01
5.178133466924668138e-01
5.290610170756340214e-01
5.282083570143774054e-01
5.242972225018817101e-01
5.300897909745742043e-01
5.296920232992776700e-01
5.310868975802988112e-01
5.287304137068942200e-01
5.312844310054760655e-01
5.357610779259093237e-01
5.375544229718192124e-01
5.245641707028798617e-01
5.360242640741145204e-01
5.287963852786647934e-01
5.166445055532788988e-01
5.275622307277118006e-01
5.254876812441316991e-01
5.227602913016600183e-01
5.336813749683169128e-01
5.391648113201144010e-01
5.216152388946344587e-01
5.189395868094415221e-01
5.358009274865003224e-01
5.223466063463020337e-01
5.307590294771020734e-01
5.218524101440660257e-01
5.371839081387841386e-01
5.320071897847249431e-01
5.240684349459032720e-01
5.261138156108282615e-01
5.015897572641860869e-01
5.257250361892009671e-01
5.349853650793039428e-01
5.309090621627151618e-01
5.258838925436710721e-01
5.291864631298914823e-01
5.231574337359118365e-01
5.325454121856854073e-01
5.388170273696425427e-01
5.275992181261290881e-01
5.397171676155496645e-01
5.367126033074047786e-01
5.410020770306919191e-01
5.313442918135325987e-01
5.331924856205869645e-01
5.247240143753165720e-01
5.303089092375463665e-01
5.415712958621794471e-01
5.274209758593011443e-01
5.101676509532687698e-01
5.213820432813272010e-01
5.316568255461300296e-01
5.114612293911809937e-01
5.220716439573604983e-01
5.258824433724187397e-01
5.181427048905108412e-01
5.261037303832158951e-01
5.204049967601285243e-01
5.239059513258508272e-01
5.331523102766337896e-01
5.235106933827824438e-01
5.325881486222838745e-01
5.321658507040534225e-01
5.211148463851308366e-01
5.275945624845883586e-01
5.246935854690069068e-01
5.371944164896511609e-01
5.280006520534529235e-01
5.260742069547641453e-01
5.310097836150358130e-01
5.292631767111812824e-01
5.324597246779237958e-01
5.351793250341383423e-01
5.357605506707856513e-01
5.279578762308900775e-01
5.443929610046788214e-01
5.269642203285487270e-01
5.314322391306067761e-01
5.336036315655454665e-01
5.399571854101260504e-01
5.235005050517584912e-01
5.282963024468720903e-01
5.287759946309260606e-01
5.359683870920011195e-01
5.361317158453446918e-01
5.383477689964932811e-01
5.374119533707937268e-01
5.290034071513103342e-01
5.376415760570494307e-01
5.340259045369690760e-01
5.381016907151632278e-01
5.303636923963008787e-01
5.396275399384317106e-01
5.377718084890026340e-01
5.318759213638024619e-01
5.434485961613886307e-01
5.311894234038110341e-01
5.103730704115098105e-01
5.114593019424609199e-01
5.261111362907318068e-01
5.113599049418403597e-01
5.356744061591635075e-01
5.393775094802728542e-01
5.318257638883874261e-01
5.255271610230195511e-01
5.176776539947909317e-01
5.153319830675235913e-01
5.241755323727901317e-01
5.321630808382392663e-01
5.255112202387841602e-01
5.379582863062439824e-01
5.407475646377022382e-01
5.305256647235504497e-01
5.372847703838625755e-01
5.255902182525435951e-01
5.357540918892746973e-01
5.481370397973434061e-01
5.343776723171437260e-01
5.292735240851036416e-01
5.251034647618874063e-01
5.426719431258054671e-01
5.391547758673915780e-01
5.319370573198822783e-01
5.316350318910109118e-01
5.332540061118741237e-01
5.304454789599295506e-01
5.275530765917733067e-01
5.355969325088432154e-01
5.367176810135025899e-01
5.201432237749884502e-01
5.316336656793241300e-01
5.274219723003272797e-01
5.431922919226405133e-01
5.315135907977854846e-01
5.405259040513840096e-01
5.352790765761579195e-01
5.327542884650493527e-01
5.308362431253195179e-01
5.320992385479200726e-01
5.345307332842765824e-01
5.278759694512394907e-01
5.314382230013356967e-01
5.376920963466380599e-01
5.190865927260236434e-01
5.267638647740886526e-01
5.376385860769161695e-01
5.401352923916882265e-01
5.527262809242614594e-01
5.315985250912262927e-01
5.298950898937673237e-01
5.299450780001564443e-01
5.409458912374048856e-01
5.139001438865264948e-01
5.497287845817478980e-01
5.252514286436373858e-01
5.330849147904608287e-01
5.209611069056289123e-01
5.439672085022559944e-01
5.263784762126715311e-01
5.420855112336051551e-01
5.277619363505610117e-01
5.301966222233601700e-01
5.406103030352837902e-01
5.434976467136007905e-01
5.408305218147845261e-01
5.320342706765581742e-01
5.278718215794929725e-01
5.207176667816473259e-01
5.306453892655109694e-01
5.396354971090311370e-01
5.410615446114279692e-01
5.241906563479959980e-01
5.278101771176029189e-01
5.454689375792836081e-01
5.333753025712303364e-01
5.339893775243811369e-01
5.199660993112007468e-01
5.359732277237341247e-01
5.371015215276503385e-01
5.252704060922560592e-01
5.335227619760818385e-01
5.253586721134434478e-01
5.392266619533738758e-01
5.453774529452866116e-01
5.220104658608532011e-01
5.338170538543671739e-01
5.351812967230229479e-01
5.388362498829020186e-01
5.459181616631297862e-01
5.254420616997135252e-01
5.349632462097091423e-01
5.317645903885966918e-01
5.238506966713072366e-01
5.335434581836870915e-01
5.315794258315527099e-01
5.406833708527456483e-01
5.410314352789180603e-01
5.393705763606502224e-01
5.190231962542966038e-01
5.410889143792290135e-01
5.353395491448351695e-01
5.390438934612591382e-01
5.146979457873944730e-01
5.135560601160820138e-01
5.267342954523336340e-01
5.300158679623592217e-01
5.350478825941160643e-01
5.407400297385990262e-01
5.232551608635107598e-01
5.290373245224855303e-01
5.359898334297203970e-01
5.417768946865499924e-01
5.337922167833930587e-01
5.269001791498439946e-01
5.341513545815430586e-01
5.311708621177884115e-01
5.244610531467068792e-01
5.322402223594921988e-01
5.479021595382329579e-01
5.330320146398681569e-01
5.419194951074499667e-01
5.276526022530717563e-01
5.435367733686791158e-01
5.386692663931703651e-01
5.415613292935472778e-01
5.398025847455399928e-01
5.287880873316246344e-01
5.461911678809399096e-01
5.583902549365773460e-01
5.436937988009209466e-01
5.522854490711768261e-01
5.348603348292839677e-01
5.393829996044965380e-01
5.427720770902613179e-01
5.466826295251053791e-01
5.302938675921931022e-01
5.350856852963947752e-01
5.492516757051157938e-01
5.386515949669166137e-01
5.376797252836708063e-01
5.248195244220936750e-01
5.283589221511849621e-01
5.429785097836041796e-01
5.339072703134011277e-01
5.174336718069291186e-01
5.299099420041843977e-01
5.452688885726344470e-01
5.287829173931229976e-01
5.453405651904321694e-01
5.383536448748444947e-01
5.417107096576463388e-01
5.463813460852353643e-01
5.462314981941273073e-01
5.482614193927421997e-01
5.428508511847855988e-01
5.449004987114800524e-01
5.271257834683672483e-01
5.401656037861104487e-01
5.334505767891819517e-01
5.346581394624811967e-01
5.476793356779744437e-01
5.317976740362031496e-01
5.407553938587843501e-01
5.404308038978961060e-01
5.481107892369800894e-01
5.386271180379995638e-01
5.521644847540712053e-01
5.351206178559013704e-01
5.362957511424507606e-01
5.317010912555235613e-01
5.435893388087772449e-01
5.471818699222177340e-01
5.407429523791453807e-01
5.406145173682048721e-01
5.459545277338400115e-01
5.243885547696207627e-01
5.410431238603365944e-01
5.400369476471453822e-01
5.358847344346598929e-01
5.498736946939157821e-01
5.370241629346108603e-01
5.195310332012523791e-01
5.380191938874898661e-01
5.306723615482333845e-01
5.444320648968836718e-01
5.392364988985438590e-01
5.330669551394410233e-01
5.394113083836793443e-01
5.280605755126117629e-01
5.409504090661678699e-01
5.458609557756632924e-01
5.444540241688859972e-01
5.595501262408564269e-01
5.392421021220767940e-01
5.432898966168208110e-01
5.424128925360978126e-01
5.428999302292774054e-01
5.538562335734580344e-01
5.433317842593209379e-01
5.302153409807552897e-01
5.400481832679162597e-01
5.338701402657262118e-01
5.433190480361966834e-01
5.472778390486510158e-01
5.326458897740515841e-01
5.626744972121524579e-01
5.400807475924391809e-01
5.607427583510282698e-01
5.446226126919595512e-01
5.448134528358068440e-01
5.430333000427240986e-01
5.517807092721922491e-01
5.430023324807431440e-01
5.533211941315168136e-01
5.396044412359293219e-01
5.361689644390933429e-01
5.426277628843310108e-01
5.426124836518390060e-01
5.434114964046184992e-01
5.596143314519902434e-01
5.588143566976218057e-01
5.570120684254367127e-01
5.414876991410790819e-01
5.445666431219167158e-01
5.484625882542630837e-01
5.409237728246691912e-01
5.418803288190643386e-01
5.412794883770986054e-01
5.386403921326934352e-01
5.359021517537863044e-01
5.352264384084983728e-01
5.432601086473735075e-01
5.204879281443612893e-01
5.377287854029622061e-01
5.344021613890996836e-01
5.425588244492465240e-01
5.493973855414935326e-01
5.588706356187238544e-01
5.502848490308358542e-01
5.521669314908295156e-01
5.527205122038778562e-01
5.539808752149154580e-01
5.309729972677756926e-01
5.378026064375669435e-01
5.476278523964621670e-01
5.560466944883994955e-01
5.507166518453393556e-01
5.452546791164805118e-01
5.603860460786892483e-01
5.451581450397338102e-01
5.323433308587905977e-01
5.532033938765942294e-01
5.251432195162870631e-01
5.482602422311442236e-01
5.360106825395135610e-01
5.493032017691357183e-01
5.518560073643982156e-01
5.499130265960084918e-01
5.541619787853553358e-01
5.584915868802826644e-01
5.529689347662901655e-01
5.445485391471325265e-01
5.474934138770550796e-01
5.408886911413464116e-01
5.430073743481633741e-01
5.429256802377282476e-01
5.499920194156739939e-01
5.457561723522501573e-01
5.535875210332252827e-01
5.495727245412884709e-01
5.495679290572272890e-01
5.342462653831436814e-01
5.482295408688625526e-01
5.451196603115286976e-01
5.253728921477712754e-01
5.476450200929336987e-01
5.392862116114754967e-01
5.578540111660825751e-01
5.472344028897044854e-01
5.311478073126842947e-01
5.385721652506855195e-01
5.438301847971682701e-01
5.353399684457532670e-01
5.460621990395836400e-01
5.571203990205744194e-01
5.535164068438918061e-01
5.428159422077256657e-01
5.426961975042494668e-01
5.323228290215699099e-01
5.541016254931818708e-01
5.450852367359715345e-01
5.361611077881620613e-01
5.467811978052242727e-01
5.318127475397402826e-01
5.453141146629626457e-01
5.454611169969527662e-01
5.411241750133768402e-01
5.414307683626133905e-01
5.441372110676032658e-01
5.302319889198894298e-01
5.463463723925015003e-01
5.371294227530964971e-01
5.415769722043376477e-01
5.446716825388474570e-01
5.215766013740005258e-01
5.487157981087706915e-01
5.412382927495125173e-01
5.459289917471498166e-01
5.236047571940809497e-01
5.254539764667163215e-01
5.506815837995661100e-01
5.456339725411137875e-01
5.557900691201100862e-01
5.515610998127913334e-01
5.344694887209797685e-01
5.584698563002711280e-01
5.389741778059224941e-01
5.594558777332909738e-01
5.524312296038624837e-01
5.581480649089914925e-01
5.268401546111814993e-01
5.358643179549763547e-01
5.514172719575765047e-01
5.515314844716707743e-01
5.353309677804898303e-01
5.466216605996803146e-01
5.619307451978226009e-01
5.516293494131047082e-01
5.283785449063405082e-01
5.382778106572514432e-01
5.369630401740850267e-01
5.466920106263695178e-01
5.332510385011495213e-01
5.302197200864170457e-01
5.435692847767048530e-01
5.548002847567787832e-01
5.620240157111883184e-01
5.619364732383768102e-01
5.458928202248439776e-01
5.640800106773760092e-01
5.498144003484622955e-01
5.418875710892009367e-01
5.484126051156092974e-01
5.621565534264898467e-01
5.488046500892107549e-01
5.526994199086484594e-01
5.499789945129258673e-01
5.399256997518134815e-01
5.384403930794002813e-01
5.487908162605790174e-01
5.502748800487765601e-01
5.495818360522028989e-01
5.426716777432605276e-01
5.555230691686667832e-01
5.566361313186837245e-01
5.448984011024397001e-01
5.498641103806778396e-01
5.475441847475921442e-01
5.386807522207662791e-01
5.641752480257475888e-01
5.333032362658078895e-01
5.323438123483290596e-01
5.500861471039718564e-01
5.529060865039943096e-01
5.342024588729934464e-01
5.463807074275230935e-01
5.595702912589568534e-01
5.564515608000950575e-01
5.458719390289912266e-01
5.445620590951145701e-01
5.577512633808174858e-01
5.485822462336664707e-01
5.503186231863126388e-01
5.505554427945051899e-01
5.403820340779725839e-01
5.521103067872052961e-01
5.372554181175550614e-01
5.525551532202905847e-01
5.589022649278957422e-01
5.335192027925873548e-01
5.351719135888231005e-01
5.514209395133836678e-01
5.463429919098605758e-01
5.179362459976104560e-01
5.467924877189190846e-01
5.520225518064688641e-01
5.450435919593816791e-01
5.557770863815318929e-01
5.442103436093086444e-01
5.447612653036525421e-01
5.370397327007848665e-01
5.615386856533239879e-01
5.547105471484814476e-01
5.311480670776038693e-01
5.429911994071393577e-01
5.460065428305732604e-01
5.532575519989684221e-01
5.469125157448013752e-01
5.636459739710117933e-01
5.329064616600088788e-01
5.392490064875052891e-01
5.301998852030613829e-01
5.387529885939521535e-01
5.593119669085697687e-01
5.565903148519506516e-01
5.440385710455458712e-01
5.579726607974181407e-01
5.519702966755987150e-01
5.463566749006101286e-01
5.397998477460026479e-01
5.419413147079458204e-01
5.488733284242672816e-01
5.523690141005266341e-01
5.638385867963044973e-01
5.420054194988405127e-01
5.548247045971411717e-01
5.552952105101867097e-01
5.586069232799175666e-01
5.437779835220366564e-01
5.524151269353754223e-01
5.555994412214291245e-01
5.481052079504245000e-01
5.621281510853227692e-01
5.506087008900782953e-01
5.418270317501596711e-01
5.455936740788414063e-01
5.410920829028638135e-01
5.460842353476977884e-01
5.460382872388429565e-01
5.489051064320444873e-01
5.522859573702272318e-01
5.400565385619502390e-01
5.412068343718436925e-01
5.431179028952423105e-01
5.611530513768019368e-01
5.503132485160180387e-01
5.501952598892692059e-01
5.595840346556992806e-01
5.432758859384523298e-01
5.522109244421944396e-01
5.536347052345467201e-01
5.275927184759224842e-01
5.501396166475904792e-01
5.451055582514459097e-01
5.509281029714239164e-01
5.539513210389517273e-01
5.428165957716983847e-01
5.456977198886956426e-01
5.442754264580060841e-01
5.560142431991272893e-01
5.547376117348347124e-01
5.545771925253042411e-01
5.497456160261398050e-01
5.360781435438054521e-01
5.462550232436292896e-01
5.458651083955805561e-01
5.517181853470276565e-01
5.578303582220784929e-01
5.545920233744173755e-01
5.333735736819035234e-01
5.604959190681101378e-01
5.579584887021462603e-01
5.408495236422358188e-01
5.550434264782827531e-01
5.431406833432610437e-01
5.647155176841207602e-01
5.335408909665775301e-01
5.530373765579685852e-01
5.491980153580002799e-01
5.722092744942745002e-01
5.591087090541910776e-01
5.354605890647644584e-01
5.658339416240624198e-01
5.451874284582026720e-01
5.438744451125173685e-01
5.645683942660899568e-01
5.513908820741463268e-01
5.470122806146122674e-01
5.498178810636080716e-01
5.535278657915938538e-01
5.427754111382094848e-01
5.357066974337816312e-01
5.562052523571905382e-01
5.480933225400804742e-01
5.458022277821685808e-01
5.500947929468151809e-01
5.551027881040822010e-01
5.619993859516301260e-01
5.507460151103620305e-01
5.428446555016342989e-01
5.526105075899481189e-01
5.646017824981709454e-01
5.448457897459303423e-01
5.535644107831330096e-01
5.643223840341025088e-01
5.500470303586200149e-01
5.472719924258373503e-01
5.513462293503526013e-01
5.469558548721775715e-01
5.512885351969305514e-01
5.607557773339926221e-01
5.519950684790295714e-01
5.655869823213690584e-01
5.493296706381819439e-01
5.523007833315790593e-01
5.511270126135677794e-01
5.540613438715801253e-01
5.668585778292004607e-01
5.637171527471693810e-01
5.506270745576088421e-01
5.582099413987020586e-01
5.466275654674548345e-01
5.512297202241271954e-01
5.458464477857345454e-01
5.546799081095216133e-01
5.654275799471268904e-01
5.388736118659825935e-01
5.510537366930305936e-01
5.404718393470612225e-01
5.498332573979423099e-01
5.507011011660311040e-01
5.545257160353020964e-01
5.630684089601691866e-01
5.426963667042441486e-01
5.617507290835759282e-01
5.507226042896721241e-01
5.450950532281491068e-01
5.719881748368029761e-01
5.555290303910622729e-01
5.497976952183977195e-01
5.463879585263736738e-01
5.729624427483410720e-01
5.370167227882194361e-01
5.430311805812497727e-01
5.635549595790739774e-01
5.594342137860099928e-01
5.605015290882047196e-01
5.444124057473384015e-01
5.602722884855162455e-01
5.551560836620947903e-01
5.483893232549490460e-01
5.435056299000391444e-01
5.617667882774208810e-01
5.548950084286186080e-01
5.498082159331206809e-01
5.613702910308585592e-01
5.552936818368553462e-01
5.596324435069564007e-01
5.519127607291819393e-01
5.544532195681994846e-01
5.432822503257419555e-01
5.482625048649591992e-01
5.520347819587061444e-01
5.483833080901772128e-01
5.579108796884878485e-01
5.567838977967490832e-01
5.479941636725258469e-01
5.541473641776415437e-01
5.749338383392417207e-01
5.689578003983072341e-01
5.593188587453767902e-01
5.477897366720276828e-01
5.553905277159729703e-01
5.707625367149082862e-01
5.615685484512600301e-01
5.578862481574484722e-01
5.587710548227037277e-01
5.710902517030214121e-01
5.541696793730452875e-01
5.686637335003521532e-01
5.560558424262678212e-01
5.362939989758963577e-01
5.551968846231234433e-01
5.640362082906055230e-01
5.560288712305170300e-01
5.636140814803280996e-01
5.516293401061740376e-01
5.587177213091576444e-01
5.548662232287211449e-01
5.616560467286313418e-01
5.491297139574707886e-01
5.540735886583382230e-01
5.568695786770292422e-01
5.484110907899476528e-01
5.488925639300028525e-01
5.665395593113631278e-01
5.511037510038681031e-01
5.546609145499363791e-01
5.523336964057714571e-01
5.634342300075299015e-01
5.409067824531688107e-01
5.615037762344359251e-01
5.645314759090267476e-01
5.614397721098798311e-01
5.787868333056542802e-01
5.527416125131947577e-01
5.657042631822747358e-01
5.431864278910927268e-01
5.481294946617214503e-01
5.678343003874075645e-01
5.655291527996253453e-01
5.558997104427252367e-01
5.493830036835321007e-01
5.467539001869617943e-01
5.575235349686558095e-01
5.528261564538633488e-01
5.728964205522288911e-01
5.572771046833784325e-01
5.653897453197775924e-01
5.491523602136578752e-01
5.485355164083247637e-01
5.563040898296672809e-01
5.464572796592728210e-01
5.632229227900442670e-01
5.526043586092794779e-01
5.474058141132904787e-01
5.690229031236021529e-01
5.471153579034984116e-01
5.509259115609839164e-01
5.590446467463588975e-01
5.456607132379259761e-01
5.482827256258026027e-01
5.499094538872051352e-01
5.709556577718919446e-01
5.534553130412642741e-01
5.472319762674725530e-01
5.588062863860159268e-01
5.787972739016752355e-01
5.232792701858171025e-01
5.762979485401876767e-01
5.480665815816381237e-01
5.600149916258030380e-01
5.517458365095216921e-01
5.446305832112051659e-01
5.598650180788571351e-01
5.621154858493464523e-01
5.239046135170679630e-01
5.584169973240471485e-01
5.680940956349200821e-01
5.615731953078793026e-01
5.613348494398924249e-01
5.629967251425114227e-01
5.659774796254184448e-01
5.615042595794510483e-01
5.501335707594479096e-01
5.563290571556803732e-01
5.645521630082959152e-01
5.628187777180606588e-01
5.647237778404452513e-01
5.593385929224018449e-01
5.484108631611033235e-01
5.516575167621253772e-01
5.575763672223499334e-01
5.591852942550530337e-01
5.472979422478740918e-01
5.568368485698923509e-01
5.627017643485480169e-01
5.532270533163590187e-01
5.541796252724213723e-01
5.733028996940912059e-01
5.610179702551445491e-01
5.692709765450816306e-01
5.667865383620098729e-01
5.577381627191977387e-01
5.724266090980147936e-01
5.606338569462230303e-01
5.501559706674679084e-01
5.598592841171652346e-01
5.642713398871351815e-01
5.683743067945529193e-01
5.691580957760812298e-01
5.702515851116440881e-01
5.563672654444440369e-01
5.565637851801923386e-01
5.655615009172489938e-01
5.568949144645634064e-01
5.520127874982063698e-01
5.589125118600344333e-01
5.575700167027148879e-01
5.721252088185483364e-01
5.614710916202910740e-01
5.570198715593106531e-01
5.660690564111918732e-01
5.629731117719050104e-01
5.573002146838417215e-01
5.521687117113766030e-01
5.438590975120300985e-01
5.464778553141944606e-01
5.446042513737170410e-01
5.611859706831670014e-01
5.509271608150245747e-01
5.595953764087238103e-01
5.521192848652004548e-01
5.651181770725944853e-01
5.525495898267929196e-01
5.564762852699036699e-01
5.651584651930492420e-01
5.493069453145349446e-01
5.673243482692345019e-01
5.679120592531199385e-01
5.669018478480336576e-01
5.604928696778963548e-01
5.528721634625354264e-01
5.637707647582209658e-01
5.467234413887045452e-01
5.675676168792561649e-01
5.653279118836291861e-01
5.698468297876126964e-01
5.705787844269124554e-01
5.698355957315892617e-01
5.575728765397002240e-01
5.710802884156863657e-01
5.658072824905353571e-01
5.593688132026575222e-01
5.575885305792278590e-01
5.626642908078165473e-01
5.659044760837004251e-01
5.614049032174109888e-01
5.719909148679349631e-01
5.525642928367680007e-01
5.651136159414349436e-01
5.649802690506464664e-01
5.628609556129251512e-01
5.730144265476107002e-01
5.422619254994270888e-01
5.699795642037726040e-01
5.677761037066291205e-01
5.571120148722040755e-01
5.586617781721157083e-01
5.700036511147917873e-01
5.506961013238184099e-01
5.676862314886302885e-01
5.699393559028596012e-01
5.647216937747481236e-01
5.817356247776892531e-01
5.500680490298779368e-01
5.505552594882361372e-01
5.572263631043914422e-01
5.572139707643751771e-01
5.797581306651784505e-01
5.524294683458306210e-01
5.553072523736573007e-01
5.597932451623051087e-01
5.673378775384205763e-01
5.725480678997134643e-01
5.668394522197117702e-01
5.447958275275402995e-01
5.776173184701396401e-01
5.471094708257790984e-01
5.650006172790749126e-01
5.620651608617870387e-01
5.761990818155235949e-01
5.691214780737477996e-01
5.451810118549815787e-01
5.603502150829469119e-01
5.718285646159610991e-01
5.872923855645030278e-01
5.643234120200801840e-01
5.759046658021238496e-01
5.746771440946579768e-01
5.551574028618488921e-01
5.725163359748501879e-01
5.655447368428329069e-01
5.615969284315764920e-01
5.886268976343260739e-01
5.556514011069928483e-01
5.588830102483515194e-01
5.604013312266896696e-01
5.586753826933750222e-01
5.605575186736777571e-01
5.663543024289461325e-01
5.556450787163532690e-01
5.760491316748594937e-01
5.861071834646348622e-01
5.781435487870432155e-01
5.730394851019728897e-01
5.723527272240115371e-01
5.680854608828445063e-01
5.658436047860074813e-01
5.673377267085537579e-01
5.665443882050134050e-01
5.757487910124243768e-01
5.730529037515682544e-01
5.718042246125127903e-01
5.538713910513963778e-01
5.723414763775103165e-01
5.632876472923765698e-01
5.654239617645115956e-01
5.541309791884871938e-01
5.764526718767603031e-01
5.705008852485559112e-01
5.758232401128831057e-01
5.582439346507663824e-01
5.769827169424283086e-01
5.567966001172168777e-01
5.596027766330564646e-01
5.809893829644960928e-01
5.734086552525254898e-01
5.747873678886059601e-01
5.984006894376453500e-01
5.715981383208312838e-01
5.583973882939257116e-01
5.771331168378674992e-01
5.873069282904239685e-01
5.882415717843998415e-01
5.615611588901474605e-01
5.572985618322616741e-01
5.836038878980482902e-01
5.739637404123413278e-01
5.568618605384803022e-01
5.583470578224194458e-01
5.780653977650140884e-01
5.730320532438013537e-01
5.803942593945556894e-01
5.488260778133846607e-01
5.692870453363529926e-01
5.668209531165906423e-01
5.642711459266476215e-01
5.643221850318279609e-01
5.577612235649160866e-01
5.731104612177435609e-01
5.757666810837029914e-01
5.739025258036574151e-01
5.733829692006934264e-01
5.540931337926062739e-01
5.780502060885830407e-01
5.684726745556758498e-01
5.700745081322331487e-01
5.608563216721246247e-01
5.574732486579514479e-01
5.773154616634410541e-01
5.594797345677356981e-01
5.858239430597833586e-01
5.523669501241268431e-01
5.675785033965955462e-01
5.700989437137544691e-01
5.875904323571157217e-01
5.633583168548115250e-01
5.786211661889362201e-01
5.490278016868535005e-01
5.553027664006615627e-01
5.830324272709963562e-01
5.641660343111434273e-01
5.809070661874452535e-01
5.608648609397034468e-01
5.607462965820452228e-01
5.730242489508493575e-01
5.712513161730368161e-01
5.919141663224755101e-01
5.573130733090869704e-01
5.737262687747075596e-01
5.628722147753273397e-01
5.707971418401320829e-01
5.582802954219374669e-01
5.666785799648514921e-01
5.659791345156934828e-01
5.914484677768941934e-01
5.803725514754638493e-01
5.699145979833202258e-01
5.776434700373196396e-01
5.795300114329451358e-01
5.600960704381223731e-01
5.660437236244342252e-01
5.719239915694200871e-01
5.944642529994924596e-01
5.621746670250542532e-01
5.692557105363277303e-01
5.656330679636751846e-01
5.764253279112518946e-01
5.588037054100420953e-01
5.430974976099529616e-01
5.629153005018303624e-01
5.780779908023434555e-01
5.830059825958877617e-01
5.696604134175928813e-01
5.722724211870273692e-01
5.749114840357973932e-01
5.795764585995337725e-01
5.820395137071554537e-01
5.696091608418756280e-01
5.618349694074745715e-01
5.848359267908553871e-01
5.634468753214498804e-01
5.678746924746211899e-01
5.751385308155425591e-01
5.744238768466800593e-01
5.620124198008380478e-01
5.634685202442050178e-01
5.820256191903124821e-01
5.715709216178807006e-01
5.683254056290649725e-01
5.688593534456424239e-01
5.665907609991247540e-01
5.717998911889270452e-01
5.662140143360818723e-01
5.697959690737468552e-01
5.704780567684470949e-01
5.717853922437072800e-01
5.790681484511962518e-01
5.810868946227518705e-01
5.644395163998719989e-01
5.748333652231374380e-01
5.812266210176395553e-01
5.828905393485392938e-01
5.836225717348388908e-01
5.756522430807883284e-01
5.725856342002699773e-01
5.652614904344079871e-01
5.604018845729692444e-01
5.721353933677153503e-01
5.734421675272922680e-01
5.751830311567154297e-01
5.753061628016098439e-01
5.692431492199472309e-01
5.744745742893596629e-01
5.761400577154474067e-01
5.734763288126281111e-01
5.784689016702901920e-01
5.731852088751188123e-01
5.684735890741678954e-01
5.671823062935653637e-01
5.659031341669207293e-01
5.621209215679103810e-01
5.732063537915695894e-01
5.705869050588692204e-01
5.793938471351699482e-01
5.794490675457242279e-01
5.766233034383932976e-01
5.748678900216672716e-01
5.904160153013954249e-01
5.668424353695492579e-01
5.673015865435202532e-01
5.939332329077831041e-01
5.707318706623014659e-01
5.623553539041254989e-01
5.832993350838379110e-01
5.786101904770739601e-01
5.631340610614858910e-01
5.797929704248956373e-01
5.751910435062979055e-01
5.596765909739789269e-01
5.792141282013310022e-01
5.829033192980346278e-01
5.678081044408214151e-01
5.843961042078793522e-01
5.742149400990800290e-01
5.822613087716574931e-01
5.778973923408603497e-01
5.792328349270260412e-01
5.658132976212947307e-01
5.883928673414136057e-01
5.753788698775328392e-01
5.849639417935290631e-01
5.724418102293109545e-01
5.972047009339378487e-01
5.520776608729220936e-01
5.693334624612433892e-01
5.689482065499859020e-01
5.698786662787010959e-01
5.717065519699817688e-01
5.624311689313107321e-01
5.883790705017066802e-01
5.817073444315923325e-01
5.688201358667497320e-01
5.812649294264923272e-01
5.656379016294630357e-01
5.735003780999987644e-01
5.873265475000287728e-01
5.663873081684484001e-01
5.786614785908719139e-01
5.647937167986003537e-01
5.715230731229241634e-01
5.875154627826090215e-01
5.750472618718756035e-01
5.699033847229157956e-01
5.718023344592770840e-01
5.782544027203547765e-01
5.670231979513318255e-01
5.585040943237968847e-01
5.746944978776156177e-01
5.873925523072905941e-01
5.685048097457212624e-01
5.671056455475856906e-01
5.672501543755361642e-01
5.750718469909770203e-01
5.776169600117264658e-01
5.645328243303420201e-01
5.618995134781363809e-01
5.726284738926986639e-01
5.772059969461349471e-01
5.748700264747765853e-01
5.758324874337330535e-01
5.731626524323722993e-01
5.689379617320748928e-01
5.645611494416833409e-01
5.725437777896165148e-01
5.861627715195323329e-01
5.685030972383868786e-01
5.796840737817439138e-01
5.733786370985834990e-01
5.705662610046929872e-01
5.716710477875753815e-01
5.617057965061305058e-01
5.714840672428063151e-01
5.729148464837141574e-01
5.786743247259380496e-01
5.804750097717356061e-01
5.782614807951922398e-01
5.675903480553445846e-01
5.762034786689788080e-01
5.707386974749505404e-01
5.848370559008717606e-01
5.790068897237117262e-01
5.777213461341239586e-01
5.606364590572470163e-01
5.782792636259054264e-01
5.566008491273755077e-01
5.761181073959114052e-01
5.773678128844926816e-01
5.845309646980436646e-01
5.602226939550184470e-01
5.890269750904686408e-01
5.844749965040130224e-01
5.958745929275560682e-01
5.752060037448059049e-01
5.876775625458994234e-01
5.906651941313800780e-01
5.666875699214134476e-01
5.656603168398173231e-01
5.815182350366208119e-01
5.796053964893846944e-01
5.830685429767029637e-01
5.673863938981380528e-01
5.792586379484686576e-01
5.838003285969453060e-01
5.886016337666117870e-01
5.761370119866759953e-01
5.837158315335853054e-01
5.855493452985700564e-01
5.726862850239859970e-01
5.820898561206443445e-01
5.658343500492284406e-01
5.638577186256135132e-01
5.754390345414951424e-01
5.669982542283240612e-01
5.577614975784415119e-01
5.624887010427638279e-01
5.799868910961545332e-01
5.975830283954985944e-01
5.830738386004016283e-01
5.610743160936304541e-01
5.673564458401643140e-01
5.855035010780497151e-01
5.865901156702576502e-01
5.839720665963172852e-01
5.736049220245691416e-01
5.713688178229103798e-01
5.845698705065212053e-01
5.646719212489789141e-01
5.776093365751205910e-01
5.867680141846600694e-01
5.737381670099552800e-01
5.752478909589979761e-01
5.722130328849031056e-01
5.736285423285657492e-01
5.765090145669353738e-01
5.963117502522086166e-01
5.897573128908719653e-01
5.784913412758572182e-01
5.571040773428845849e-01
5.600008198249211144e-01
5.894915301115972728e-01
5.749763581654939726e-01
5.779520211038562394e-01
5.652131706956442514e-01
5.689387913277121900e-01
5.796746038656028777e-01
5.814669312855584860e-01
5.876899085768203523e-01
5.801475826596897978e-01
5.783781987422109694e-01
5.783847005477964487e-01
5.693435696074695684e-01
5.743496616390477705e-01
5.801586092444337428e-01
5.749096836389059328e-01
5.773428190156584261e-01
5.776086980390441328e-01
5.888073061877417969e-01
5.826289312991287384e-01
5.814978159903573252e-01
5.649556355469201874e-01
5.790645451150795431e-01
5.713231860536387430e-01
5.813216839302629557e-01
5.700416386797113599e-01
5.874662193263249232e-01
5.783967771860243356e-01
5.737757331499894198e-01
5.662494080053408485e-01
5.676697670474699642e-01
5.694871679853972246e-01
5.806212917464977918e-01
5.679534444292345663e-01
5.640599898283755742e-01
5.841915200424818710e-01
5.630409127119798685e-01
5.659643608290303440e-01
5.742730733607628313e-01
5.799825096116786316e-01
5.679493506289082783e-01
5.692630019871445235e-01
5.695832051619248437e-01
5.889944546024116212e-01
5.816316815953070929e-01
5.731731590287052480e-01
5.703903638866489878e-01
5.793030468779090114e-01
5.641948110270125216e-01
5.798014280057536274e-01
5.922747985017648986e-01
5.657941501378608296e-01
5.751713598569194730e-01
5.858888078344077766e-01
5.920301957133413673e-01
5.831274237741016497e-01
5.659772006314385262e-01
5.877714186239586525e-01
5.667548338012295961e-01
5.843762426562154610e-01
6.057636194719780987e-01
5.771437618026313832e-01
5.880305765215801950e-01
5.870728652426926431e-01
5.805252178162414456e-01
5.963141954335645645e-01
5.726398663130063404e-01
5.824789678472320764e-01
5.764039980025892351e-01
5.836551937421918801e-01
5.757897574708195076e-01
5.923089815644365652e-01
5.741968002620716494e-01
5.887583035011693111e-01
5.822686546478158531e-01
5.689018049784086983e-01
5.675358507303859268e-01
5.917757975486619415e-01
5.809426186206312348e-01
5.807533894822193288e-01
5.790478992594161323e-01
5.744917153499338180e-01
5.804830246134682348e-01
5.933114323333443796e-01
5.824452654637923832e-01
5.866436954196307951e-01
5.744761870243495494e-01
5.858486026340616881e-01
5.676165365168149846e-01
5.768870814161375371e-01
5.861240123996174223e-01
5.775479266981773385e-01
5.791030086569097790e-01
5.919729071212095350e-01
5.635671749258186480e-01
5.725520527162420992e-01
5.749197244951871344e-01
5.883427197072617076e-01
5.688005414597139264e-01
5.713084402596526612e-01
5.914554852211444391e-01
5.844562235658894433e-01
5.925095836314303588e-01
5.960691562096696039e-01
5.887008207560170403e-01
5.715228977458084447e-01
5.676039046801957255e-01
5.832492340624857441e-01
5.900957528726975543e-01
5.809635452679042800e-01
5.884774212354062506e-01
5.840949477523231792e-01
5.705587620089471734e-01
5.648757811245044280e-01
5.651740812783230261e-01
5.810275593259257576e-01
5.892568934838922079e-01
5.948959818202185224e-01
5.833533335508761519e-01
5.727424422723222941e-01
5.882584873961835825e-01
5.703752737141982720e-01
5.657818769130490422e-01
5.757999269336384618e-01
5.812595819466960245e-01
5.872389238357127450e-01
5.770489080233947021e-01
5.873213817036728734e-01
5.722675412378783744e-01
5.945857035503461230e-01
5.574211707723273346e-01
5.868522690020283594e-01
5.862469527343295850e-01
5.702692412707788261e-01
5.839438731660451243e-01
5.883142862033980958e-01
5.650749381456644516e-01
5.835876624750104824e-01
5.795664993213329730e-01
5.829952943809453281e-01
5.756453169005675274e-01
5.783162397773821128e-01
5.801699768000667667e-01
5.870343684652203908e-01
5.858002289249479855e-01
5.818693335760831697e-01
5.841279042173412872e-01
5.925628165849785578e-01
5.804925934471256710e-01
5.920183056343326644e-01
5.866496009120087951e-01
5.841169260846086342e-01
5.767814306034526606e-01
5.927413502744494078e-01
5.737654729019667776e-01
5.786197910404886624e-01
5.966749664651678220e-01
5.859696839204580066e-01
5.811017827927911217e-01
5.869972694084686360e-01
5.788399277586879776e-01
5.843015945364440356e-01
5.861497287597787764e-01
5.899128482525376471e-01
5.966285319234441165e-01
5.911280360845709847e-01
5.855009223261858908e-01
5.823873906144161339e-01
5.864699003184291604e-01
5.948332485692263694e-01
5.903651006808372514e-01
5.907481209421887591e-01
5.792853668236377374e-01
5.793928200152179686e-01
5.698400940045560414e-01
5.815082791943815277e-01
5.882256844971625043e-01
5.904219584017735833e-01
6.025796676508498040e-01
5.885735814051729076e-01
6.015260059985740870e-01
5.879307644838738245e-01
5.984716335704716172e-01
5.835222233797734415e-01
5.912885252462931618e-01
5.981084906405106372e-01
6.005027305284209582e-01
5.849581192415245212e-01
5.796880480768324961e-01
5.982451555681802535e-01
5.872740628671749841e-01
5.893620026581416482e-01
5.846116403802434913e-01
5.977039413397906564e-01
5.917780541247716908e-01
5.752744188529416158e-01
5.888527068957748467e-01
5.951780752409068231e-01
5.936730645726822075e-01
5.908527646508404674e-01
5.929360875590494739e-01
5.816116409203876403e-01
5.770088204841619106e-01
5.692683512831592241e-01
5.852904359393629186e-01
5.985555539502893652e-01
5.943922337112647059e-01
5.939406616038156450e-01
5.874026806009009505e-01
5.910516585681530044e-01
6.019520066066483821e-01
5.900720338196708825e-01
5.905457465588801469e-01
5.938053370092981620e-01
5.838854428823250231e-01
5.818259250716402153e-01
5.860936221819640357e-01
5.932178568587576084e-01
5.895586624036240897e-01
5.951999283482416470e-01
5.991496697323233089e-01
5.836621144807497830e-01
5.909654395205383715e-01
5.782929739219710985e-01
5.717117804029030470e-01
6.020114789984321035e-01
6.000557206804941757e-01
5.749024740657517896e-01
5.992754084464505526e-01
5.908863555303430770e-01
5.903900432105583240e-01
5.865213659316440564e-01
5.919625582707930267e-01
5.854522310800496232e-01
5.887569916704584738e-01
5.907949500438329782e-01
5.922938908543755598e-01
5.878708431014362246e-01
5.896231735622574632e-01
6.054725928029772719e-01
5.906527094602862515e-01
5.871289156594894365e-01
5.997503313033318850e-01
5.969417059195046837e-01
6.011197251722633084e-01
5.927296976373268578e-01
6.080569079208468786e-01
5.836531230910633194e-01
5.911079740730016407e-01
5.974942874951111316e-01
5.966758057033445528e-01
6.066406529914913914e-01
6.161111347367416169e-01
6.011600328632173973e-01
6.048236650152426508e-01
5.983689640630063256e-01
5.833321687048302895e-01
5.859645796139916207e-01
5.797140619444592913e-01
5.944780485508982526e-01
5.923369815633846569e-01
5.877633509446996696e-01
5.913112787672967219e-01
5.749675809504096735e-01
5.802619261708866771e-01
6.024249340680081222e-01
6.017163085493568708e-01
6.003408253560191810e-01
5.854266053257610736e-01
6.106300754181108736e-01
5.865495816628309989e-01
5.900569919189786461e-01
5.816733804531859509e-01
5.903679745781704735e-01
5.908207497526593022e-01
5.988948246720839919e-01
5.946163696265303056e-01
5.840861037900361152e-01
6.036578787023414439e-01
5.897035542011759279e-01
5.898177904890420375e-01
5.780120102566588258e-01
5.853744591799199259e-01
5.961361331918866302e-01
5.879794817024058817e-01
5.679960418264949906e-01
5.906271303174668308e-01
5.904522516472385796e-01
5.950679660676179150e-01
5.870840761280047282e-01
5.858861743846004444e-01
6.107245604671339700e-01
5.962583331532653741e-01
5.959287921247423681e-01
5.885752865616257212e-01
5.904146922128177266e-01
5.897306952014640391e-01
5.811028681659624606e-01
6.084501266605628622e-01
5.975000701735309061e-01
6.037845013392173499e-01
5.830757704397484531e-01
5.981557606551488604e-01
6.009728002205423358e-01
6.048406008286988378e-01
5.972804835415597147e-01
5.828644026566273117e-01
5.842194745504233344e-01
5.999077376409622797e-01
5.986871439822766261e-01
5.800866790855656596e-01
6.048083334051338467e-01
5.980543066133646724e-01
6.023877438813824980e-01
5.777977328204101370e-01
5.926500697021799269e-01
6.048146070681291731e-01
6.033528846392477440e-01
6.001218116193889340e-01
5.952327559436536575e-01
6.151438616494122602e-01
5.896594542400870331e-01
5.790040796673019408e-01
6.031331081153379348e-01
6.025625344907713510e-01
6.113637899156917355e-01
5.945876670414224074e-01
6.040638578664889735e-01
6.004198015149457834e-01
5.846922065139248392e-01
5.966869767053186724e-01
6.026834952733606254e-01
5.836183436355397713e-01
5.890193501745797366e-01
5.977144024184577464e-01
6.139142078778270228e-01
6.034789487263458874e-01
5.930904031216293060e-01
6.191648813257726314e-01
6.108232516385927457e-01
5.960835192245629299e-01
5.966285576788570300e-01
5.945798630869459922e-01
6.035501891491918958e-01
5.990239321191890287e-01
6.042127957949434691e-01
5.838093431341255801e-01
6.007530033689522098e-01
5.931258588256173025e-01
6.132926026581357881e-01
5.932645531642981584e-01
5.887925157431690426e-01
6.105009571676216495e-01
6.059729702566591936e-01
5.893932462253681503e-01
6.029931429607755522e-01
6.195700534374528612e-01
6.100112153140337945e-01
5.875096655476802487e-01
6.196027712516427588e-01
6.065036154602192475e-01
5.919469170941205061e-01
5.903691727079880547e-01
6.078527512669329447e-01
5.807507744942292938e-01
5.990135976239034932e-01
5.944816131512309365e-01
5.990946200525841814e-01
6.008774890982819805e-01
6.023978514415310181e-01
6.005343321387964783e-01
6.005526858036148719e-01
6.049566475117793551e-01
5.976537410696359798e-01
5.990841679867383585e-01
5.959112672501196695e-01
6.041452359565183672e-01
5.896416083693710730e-01
6.063923675667053370e-01
5.997253071107434552e-01
5.985428286009313315e-01
5.987422102156902959e-01
5.992942789656006131e-01
6.178202139802764226e-01
5.820993470214603782e-01
5.936189896567165558e-01
5.882343341387181734e-01
6.014208352944762082e-01
6.068246073621197390e-01
6.101889194191112420e-01
5.983932112219503274e-01
6.025212392986381005e-01
5.894254488123300550e-01
5.891026089159995260e-01
6.166256434569893363e-01
5.955049410401912491e-01
5.937740515907112826e-01
6.081217099974711715e-01
6.056478800763509529e-01
5.897939526513492625e-01
6.044693129190856773e-01
6.031564636483626174e-01
5.876180695919785979e-01
6.162943148114271574e-01
5.994149420258765293e-01
5.926682958196554107e-01
6.122084654913257928e-01
6.119525920451449608e-01
6.059193003514674603e-01
6.037480601142561909e-01
6.115192957496521364e-01
5.743640017921738394e-01
5.789464625384939112e-01
6.132896288178062427e-01
6.082114154421027763e-01
5.994736397651916349e-01
5.953396368776426861e-01
6.079559950758741671e-01
6.053570653616511255e-01
6.188518354651881825e-01
6.003560989869702880e-01
6.191994088271814967e-01
5.958709545361464688e-01
5.944623611457957590e-01
5.996887736199231211e-01
6.039774265322277458e-01
6.027116633469560281e-01
6.068674340999085093e-01
5.669128352254801939e-01
5.890472906856045743e-01
5.945308205366767185e-01
5.984465308879990397e-01
6.047397751812302324e-01
5.809214755127446450e-01
5.968349211659842446e-01
5.902698827363639378e-01
6.130332586328626210e-01
5.913597709798015245e-01
6.051037686895970324e-01
6.112657923554476458e-01
6.103014526801290307e-01
6.006483017731432117e-01
5.930590483998636753e-01
6.120009589553232487e-01
5.939294080555157507e-01
6.044164953404334018e-01
5.936710139558822874e-01
6.114699042459209588e-01
5.799694496994661774e-01
6.045113935701282859e-01
5.994626215424949667e-01
5.976887982481899897e-01
6.063391456001987478e-01
6.038068086750563168e-01
6.011755485271901289e-01
6.038596489125818145e-01
6.053511648398834932e-01
5.990646941547195237e-01
5.971251683302079005e-01
5.998548985689300395e-01
6.072356066587427659e-01
5.885296703340151536e-01
6.012576330079992815e-01
5.911551707131031952e-01
6.147055328982135025e-01
5.860532917221814575e-01
6.116205070091682572e-01
6.112829082138421244e-01
6.219673397629852385e-01
5.928043544224894656e-01
6.091452414348479394e-01
5.963891116618071919e-01
6.183960582326288868e-01
5.994330252854482843e-01
6.337073539893804952e-01
6.144124979398897235e-01
6.152077473892438864e-01
5.973222001774601830e-01
6.065105167945569198e-01
6.195934115041068502e-01
5.875775842049630882e-01
6.000412705775338695e-01
6.180522715516419963e-01
5.991982051610160731e-01
6.049051153191906671e-01
6.060071176269677951e-01
6.011914024623818964e-01
6.020411620750526493e-01
6.031644877653099535e-01
6.124948738974769213e-01
6.111989583203137899e-01
6.004829103662439049e-01
6.062823041567797500e-01
6.048662964160197442e-01
6.196952585354686960e-01
6.096841515673783185e-01
5.974743644129545395e-01
6.058879895745419297e-01
5.994757897248397249e-01
6.056577055974289303e-01
5.942721789908369523e-01
6.122591353136803694e-01
6.088441199261183101e-01
5.969053891242770415e-01
6.071325152542021986e-01
6.010784967255826672e-01
6.316164463044426913e-01
6.144471409929681549e-01
6.263469531591012718e-01
6.135546615212912336e-01
6.225812865041608912e-01
5.977948338686285279e-01
6.144959527604668681e-01
6.059716835094295373e-01
6.204968040069767099e-01
6.065872318456067003e-01
6.092771652879871436e-01
5.871037124310496402e-01
6.152580456667510189e-01
5.962608491195582339e-01
6.084286139014480899e-01
6.152366634236778875e-01
6.240421689040014375e-01
6.078907640586656003e-01
6.207479246219069768e-01
6.251339601814923652e-01
6.140034747663140058e-01
5.955090305092982650e-01
6.101384727016508913e-01
5.977262092503600188e-01
6.184937005905137841e-01
5.976187043613387928e-01
6.092249553169816201e-01
6.138308936169278862e-01
6.114360707029437014e-01
6.154777572890601789e-01
6.286085147645860127e-01
6.121787358776344945e-01
5.998521154011335899e-01
6.051870100803559138e-01
6.200739023349052248e-01
6.145425316409153238e-01
5.793678873544447772e-01
6.218108928077845654e-01
6.048121796395149463e-01
5.987986431628760098e-01
6.150179872539792703e-01
6.403413356890144126e-01
6.120352913338851231e-01
6.101307508594814299e-01
6.214459061992642086e-01
6.127961923796355626e-01
5.866884810627475133e-01
6.313679303053441050e-01
6.226160988439279897e-01
6.013590141218383422e-01
6.189386633100109059e-01
6.029767592432032641e-01
6.148969113866480374e-01
6.275176684810332972e-01
5.999349154773809811e-01
6.166859193750389156e-01
6.235033239347351763e-01
6.243439118719168457e-01
6.178547149504546310e-01
6.127690843335479309e-01
6.390746980556014645e-01
6.055393231582831826e-01
6.199936230431346562e-01
5.914415343048124996e-01
6.317524307082216239e-01
5.974582697643173734e-01
6.160226457902364672e-01
6.074156196358253545e-01
6.104970230818989041e-01
6.199450629741058982e-01
6.270967447123558802e-01
6.084208587461081841e-01
6.110419362267001109e-01
6.021973947919239123e-01
6.154601880482923892e-01
6.062919619893163414e-01
6.043567556062305890e-01
6.296137911999100112e-01
6.096744246681093937e-01
6.274475824186447337e-01
6.103327810212779703e-01
6.281478150783142977e-01
6.152367345350480132e-01
6.121746046587528411e-01
6.192689339368462331e-01
6.226976266973792695e-01
5.889156902618986056e-01
6.199477822309709119e-01
6.175887331703402428e-01
6.088639641840458694e-01
6.188132563167173528e-01
6.217500952264007896e-01
6.321766624634952425e-01
6.360429846523111275e-01
6.154886263119079270e-01
6.094751039579335838e-01
6.233718060673187900e-01
6.122529375725183076e-01
6.116150053619581195e-01
5.987491911510922638e-01
6.082661876722037508e-01
6.125225566059431248e-01
6.147625854789060540e-01
6.022816542574140897e-01
6.174598725330590065e-01
6.070561781917512834e-01
6.219910536290940151e-01
6.302340098576517669e-01
6.088207051808003367e-01
6.198602466585927395e-01
6.114155733660002756e-01
6.238772690699276868e-01
5.968276449214254820e-01
6.149565786690457392e-01
6.131934638399403337e-01
5.986326634940531966e-01
6.389832392696004337e-01
6.252660221785814043e-01
6.304350863644361258e-01
6.214938812976226190e-01
6.212067139576111785e-01
6.325642432748803667e-01
6.171046237565045445e-01
6.312456852155363674e-01
6.174230218105543067e-01
6.152308230400368450e-01
6.114109491303213462e-01
6.306815763799500374e-01
6.138747394110612987e-01
6.352075040277650464e-01
6.141000302713156556e-01
6.322186220402382650e-01
6.177207337118314490e-01
6.143146344460799213e-01
6.150559310514023270e-01
6.168540300264033771e-01
6.310472237715042398e-01
6.209988675455822005e-01
6.264301427878615769e-01
6.050686893694494639e-01
6.187834584306611818e-01
6.258035620597910409e-01
6.229001286070836585e-01
6.143088620164018909e-01
6.080433103220238555e-01
6.278889401832902228e-01
6.001936788645612086e-01
6.216377804419874753e-01
6.209484827739832902e-01
6.066316537025442379e-01
6.302061020408505909e-01
6.045829298544369568e-01
6.117253413817458352e-01
6.261906681974043209e-01
6.220977208089375488e-01
6.297080602478604128e-01
6.140957210776107900e-01
6.109960510737922901e-01
6.083721915131878877e-01
6.206461945149908122e-01
6.028504386087583100e-01
6.303476552025448765e-01
6.227988604077463464e-01
6.237600881900408067e-01
6.154292176244507973e-01
6.049247782434682419e-01
6.114543196185415752e-01
6.205035269922244412e-01
6.203119312287808107e-01
6.280818735057562829e-01
6.131471406578414829e-01
6.142151130900120881e-01
6.317217035341897713e-01
6.048400707701355739e-01
6.243877615977382334e-01
6.271158783978926232e-01
6.329216125768336587e-01
6.213786958636646762e-01
6.363869721242823019e-01
6.326664720501310457e-01
6.249105035850166523e-01
6.396697087796880954e-01
6.408303859165778160e-01
6.289636775729110507e-01
6.291899629401016547e-01
6.277445622134110170e-01
6.276497010857803316e-01
6.162241741292366903e-01
6.374008330443943215e-01
6.274556583196968518e-01
6.100818211407703640e-01
6.314186877462704128e-01
6.055643219585259418e-01
6.320279636543166824e-01
6.231327631006504664e-01
6.182432104710038345e-01
6.185211260942086176e-01
6.260520663607502811e-01
6.169151591800716705e-01
6.024603676097158855e-01
6.145168045807427593e-01
6.254329173698163213e-01
6.360974602923734622e-01
6.095327179567597842e-01
6.158923337429867972e-01
6.123820250807521237e-01
6.265643753442218244e-01
6.227838310266783362e-01
6.298166716049791169e-01
6.271596099076180986e-01
6.281041516901677557e-01
6.134602517190841375e-01
6.229072862158318014e-01
6.178374073100461050e-01
6.237325803202684593e-01
6.145616279959116302e-01
6.242964592135977764e-01
6.199656100399961733e-01
6.276056929523174954e-01
6.291323598386608928e-01
6.214604693325207485e-01
6.206744512402939673e-01
6.258975290053663265e-01
6.292738697771917966e-01
6.225619610506691881e-01
6.150617404229378193e-01
6.278987068577134290e-01
6.242672777323424738e-01
6.184772549768975392e-01
6.169957937450083474e-01
6.293061727820121742e-01
6.211787531462269474e-01
6.171835314049340937e-01
6.160021986937134209e-01
6.368618068044646918e-01
6.228990396059779222e-01
6.115930863070099255e-01
6.208643891036376150e-01
5.943158377193953346e-01
6.104028273953782113e-01
6.324014392652341776e-01
6.320125295301062263e-01
6.342581638624871232e-01
6.261408099646561531e-01
6.265992671634613709e-01
6.366462816514592005e-01
6.384260950477433916e-01
6.400088424084792171e-01
6.391834824975812790e-01
6.220620053045047282e-01
6.372403448552825811e-01
6.187620940573647088e-01
6.152514335759711184e-01
6.438506132781494085e-01
6.279508554870294468e-01
6.316008307310558845e-01
6.404846630811318331e-01
6.286368262264807605e-01
6.412485300983787884e-01
6.219706182917381643e-01
6.246170767334553453e-01
6.380031367804390730e-01
6.268774486451091921e-01
6.483131010958630425e-01
6.348615502892189788e-01
6.184301412157959810e-01
6.331985687575123478e-01
6.473592799083129901e-01
6.535337758193061619e-01
6.185168071744990836e-01
6.290492398324014633e-01
6.221238043795610517e-01
6.327462196920553561e-01
6.337199126035528707e-01
6.359845798745259460e-01
6.239420295922157855e-01
6.351433810733057017e-01
6.202391882964239933e-01
6.273308750916611887e-01
6.208031950545742639e-01
6.286048390513719886e-01
6.217489962741622467e-01
6.336663511230897772e-01
6.290388463688358911e-01
6.255861591452881454e-01
6.244507342741103528e-01
6.137029871348598231e-01
6.165127664296482513e-01
6.059773968965704860e-01
6.182310062324321009e-01
6.055681306163658295e-01
6.190506445764263344e-01
6.284718253197110194e-01
6.249860738265251570e-01
6.197110393365410363e-01
6.278981213587763177e-01
6.380809459524472427e-01
6.267796660781681517e-01
6.333450892430194656e-01
6.410544464030836220e-01
6.375580542221833680e-01
6.209128703575681474e-01
6.184427745676682742e-01
6.265149577383449797e-01
6.279285500588508429e-01
6.294807290215744811e-01
6.086928872246690769e-01
6.433043278740429027e-01
6.289442373922864427e-01
6.227177592995338795e-01
6.254755233183630914e-01
6.194993514985889238e-01
6.286304519577576855e-01
6.313255558126921185e-01
6.331763559764769234e-01
6.205995064242287862e-01
6.337326308320998525e-01
6.293562373823742284e-01
6.347134875690138012e-01
6.430732014985439671e-01
6.312748007834612096e-01
6.385270522888397693e-01
6.287979901828087970e-01
6.250507492893200290e-01
6.171274855696182726e-01
6.208658903893496950e-01
6.146722058736557859e-01
6.079249340336136953e-01
6.335896228717142753e-01
6.210197802212991114e-01
6.357331144603779460e-01
6.288116174998436003e-01
6.292466966065833889e-01
6.325264719594476670e-01
6.150184142118972908e-01
6.210352126462757028e-01
6.184165656498916697e-01
6.346613486989738373e-01
6.281463852255779745e-01
6.367440570658514654e-01
6.418491159500185894e-01
6.303660747760226890e-01
6.262169918004074631e-01
6.383812340095279536e-01
6.201167746677380688e-01
6.284490116229082268e-01
6.357082471695285619e-01
6.301637306741718625e-01
6.048052768779246247e-01
6.287603142161413139e-01
6.250968741177497234e-01
6.600863041253544061e-01
6.329376449137766869e-01
6.400604758992856080e-01
6.327994344364912260e-01
6.230654259685951546e-01
6.358765678939219956e-01
6.326743006891866195e-01
6.257528424106321152e-01
6.412694061763817288e-01
6.401583077996402249e-01
6.501472602661686473e-01
6.371451773745768765e-01
6.155657086960727442e-01
6.246170591474398126e-01
6.178410369753428721e-01
6.287850558842165150e-01
6.412452633672129920e-01
6.488505541210146665e-01
6.536606953943655540e-01
6.326751467354474467e-01
6.289861585476408390e-01
6.444725550435246308e-01
6.252491228613763496e-01
6.128409995914615438e-01
6.343063588322419566e-01
6.231762383846117803e-01
6.231328577847654593e-01
6.306488934206673225e-01
6.194048950253828734e-01
6.222497148622361252e-01
6.301814576966475734e-01
6.487051433490406138e-01
6.305876802614821530e-01
6.524182605120506517e-01
6.235931070906861606e-01
6.238200091280513560e-01
6.529310129093903736e-01
6.241297856267316035e-01
6.183678625358930425e-01
6.493687384032100773e-01
6.403989174272853857e-01
6.252591856325986353e-01
6.329165865863677354e-01
6.547751830700224707e-01
6.282994196555971023e-01
6.368413697391180905e-01
6.204244726790677511e-01
6.315539811642825185e-01
6.368482007646476539e-01
6.366804252987807722e-01
6.361015460029698643e-01
6.317810386986180138e-01
6.246270470495194349e-01
6.223243183529376665e-01
6.178356970539607973e-01
6.398302292011872616e-01
6.461817909340561439e-01
6.329348979869982017e-01
6.339582100780041252e-01
6.372684758139456340e-01
6.221434110890360358e-01
6.354661876744931437e-01
6.333097973049599538e-01
6.245278690596927085e-01
6.211382369143700899e-01
6.363886141373695793e-01
6.294238087275592086e-01
6.253949125660704933e-01
6.149553383595065537e-01
6.252436962952989674e-01
6.030425601078754916e-01
6.287615682654034144e-01
6.425444401892342894e-01
6.384766412857727502e-01
6.361795713300796296e-01
6.530170030056392516e-01
6.089400941130707068e-01
6.313281242033216278e-01
6.361200161342752679e-01
6.440432144381587065e-01
6.457155269444013745e-01
6.421071109638807339e-01
6.391145294803850518e-01
6.425494926467907320e-01
6.175683927529115325e-01
6.399804016585814992e-01
6.390466138748199798e-01
6.464917562172123322e-01
6.332776365878852731e-01
6.284920994075827716e-01
6.254640570670713107e-01
6.503386839200557823e-01
6.343369337334333613e-01
6.253970332331865167e-01
6.248952016258395581e-01
6.347128196822284796e-01
6.459217478294825288e-01
6.102917010457264979e-01
6.392588818847597665e-01
6.508154862492785409e-01
6.448878273855700449e-01
6.459831033332292805e-01
6.482948009722933058e-01
6.475835769300675171e-01
6.351535635290503912e-01
6.353409374227777517e-01
6.475178055510907305e-01
6.356040699855861620e-01
6.399867932500027390e-01
6.430212685926504079e-01
6.404818900772124568e-01
6.466345963858670665e-01
6.408153071331093020e-01
6.419875893556605817e-01
6.503017695729489400e-01
6.288682460592261991e-01
6.443417374605080461e-01
6.249995318367063124e-01
6.574489200623858665e-01
6.447225259872239045e-01
6.181925262365282059e-01
6.307437830586370975e-01
6.501140740639519411e-01
6.424497515135770831e-01
6.568673450946457271e-01
6.322788663993013092e-01
6.596797074259534988e-01
6.441998899221945685e-01
6.493384137477513640e-01
6.446932572937639216e-01
6.398036831012788861e-01
6.290718951745171150e-01
6.162688477250244379e-01
6.317816543311700617e-01
6.450878280945880894e-01
6.475770324502359010e-01
6.474657897921185512e-01
6.517134148822498751e-01
6.555859038842586362e-01
6.200459507133539994e-01
6.300000498580957675e-01
6.380417831741143075e-01
6.367714907546713210e-01
6.448835871963554123e-01
6.340399619619012661e-01
6.483315427645832685e-01
6.302960108515143212e-01
6.394085857418269070e-01
6.255992894136461757e-01
6.316889716962026391e-01
6.430706835920592113e-01
6.329605519895313837e-01
6.476731464950162831e-01
6.217638532528473316e-01
6.545357541235872212e-01
6.151459744395594287e-01
6.538724871644781000e-01
6.403514113468564695e-01
6.371874438991501632e-01
6.320263798676238887e-01
6.406361686028392288e-01
6.455417031753075685e-01
6.429745572891212291e-01
6.354693522258856309e-01
6.356523839782374230e-01
6.513036445267728070e-01
6.275206179417022190e-01
6.450554535921826371e-01
6.387670944246932603e-01
6.461268579210492913e-01
6.468080713253314684e-01
6.389278052735282154e-01
6.505441883703506623e-01
6.382918500918631777e-01
6.427570824662990345e-01
6.389264954883173697e-01
6.389499880728048975e-01
6.388827050244287875e-01
6.487158457270489897e-01
6.518565959411378730e-01
6.519718021036231548e-01
6.462320040712683511e-01
6.518935284983312650e-01
6.662851917401206858e-01
6.687483644972356256e-01
6.471017092918336377e-01
6.578340033749761062e-01
6.385701648600616842e-01
6.525285200124285589e-01
6.604226495243661343e-01
6.541688032709642719e-01
6.588286484305743151e-01
6.402286369539735844e-01
6.516209822799985396e-01
6.521995365865889127e-01
6.439595789773553403e-01
6.505017372586971991e-01
6.552874387141482959e-01
6.478086951191543985e-01
6.437337885489348155e-01
6.460309804119868105e-01
6.487915194501782112e-01
6.445857718990550822e-01
6.394670141534913865e-01
6.482832126575843734e-01
6.459091284510738440e-01
6.329720642099219141e-01
6.645189011137954127e-01
6.630261847195229041e-01
6.426304290301377842e-01
6.430663782681230733e-01
6.400443584955548548e-01
6.461057929154775392e-01
6.600851503158717826e-01
6.389864746509141824e-01
6.482957216219887853e-01
6.509369772564683743e-01
6.263306203931015004e-01
6.653700110667356560e-01
6.540678109130417806e-01
6.521297916016255414e-01
6.602289230643791917e-01
6.614463895661883974e-01
6.440002543807550328e-01
6.433231558494900693e-01
6.567419457922516468e-01
6.449373661925095202e-01
6.298961219179362025e-01
6.494721083218537583e-01
6.456099797862698830e-01
6.454596522726490093e-01
6.441069020632113062e-01
6.325249545672404494e-01
6.327068230423344986e-01
6.350898651233870540e-01
6.365533611955089821e-01
6.454956440225018133e-01
6.582970039970683640e-01
6.362918840224255357e-01
6.345103447753731585e-01
6.470609575060943808e-01
6.542213749988196048e-01
6.420468886753833981e-01
6.404725351399966904e-01
6.560011399302947410e-01
6.426230968941872845e-01
6.368409537288243216e-01
6.482627979210673352e-01
6.275246818868435161e-01
6.612351939319269789e-01
6.420011619485324061e-01
6.550005300508867645e-01
6.353261499964752979e-01
6.633989360419719761e-01
6.578853411923029082e-01
6.581025611690312083e-01
6.694434250675165288e-01
6.563373660335609650e-01
6.682846854420447791e-01
6.478274210629004770e-01
6.548784217032326271e-01
6.252786288796152725e-01
6.544079742395784161e-01
6.623453790509762351e-01
6.428429083779914066e-01
6.276062700745519418e-01
6.454497684271836011e-01
6.460602990175736693e-01
6.646927962004902657e-01
6.588801291191299647e-01
6.658449899889284929e-01
6.559526671567009748e-01
6.454738668030122195e-01
6.482765654952187262e-01
6.408968122776531606e-01
6.556352355268320053e-01
6.721744810220958710e-01
6.513992869528066887e-01
6.427704989956293247e-01
6.485638746504347463e-01
6.479199276815605923e-01
6.636360237209767421e-01
6.458228075858554185e-01
6.516322858956214992e-01
6.524440176107779710e-01
6.480204343628919172e-01
6.565144542656051740e-01
6.628579927609157263e-01
6.673069770544066692e-01
6.657822774249227971e-01
6.579372073662148601e-01
6.691387988181702884e-01
6.556749531139445253e-01
6.614766960957187969e-01
6.359669991386753818e-01
6.502587730449206349e-01
6.610336610286399184e-01
6.591414353552133010e-01
6.708512569895760391e-01
6.349987954014120195e-01
6.545451682813310246e-01
6.403697929396844346e-01
6.496246175872850692e-01
6.516624284851828541e-01
6.484081528109773007e-01
6.637290771021022717e-01
6.511030659787543362e-01
6.469235404967874636e-01
6.757455005641851420e-01
6.480383686472295235e-01
6.632825808403504109e-01
6.583212687617878700e-01
6.837099449868102585e-01
6.755685755602647280e-01
6.558606418854537878e-01
6.714108929544226889e-01
6.678492249806988745e-01
6.681782591205889243e-01
6.719086248101333592e-01
6.685219509688218320e-01
6.794231753047149658e-01
6.529250254088996286e-01
6.657908035760781162e-01
6.519643035854342239e-01
6.553188713659074960e-01
6.554080763604741566e-01
6.463444377829521414e-01
6.497064257529210352e-01
6.389006024573229414e-01
6.438134376455644237e-01
6.632869114308282965e-01
6.363317770029959242e-01
6.417707738080549174e-01
6.655597872507053037e-01
6.465937851728574826e-01
6.638114797435591408e-01
6.556303549147816101e-01
6.697017643070632964e-01
6.676696280703269260e-01
6.393596797588884106e-01
6.535222013868359214e-01
6.628114562329274762e-01
6.548950716376120695e-01
6.631909045050301543e-01
6.466965201154440956e-01
6.588585119177801097e-01
6.657135194304997228e-01
6.611777266837896017e-01
6.399443064751498822e-01
6.683986212497818880e-01
6.760408457845530350e-01
6.545356506404442776e-01
6.636673656977263303e-01
6.643373845196890448e-01
6.480889603531054810e-01
6.700707597368009694e-01
6.639753395708569705e-01
6.578972328436734074e-01
6.596441173281690773e-01
6.570395755306479568e-01
6.570606886862440099e-01
6.448863385530867465e-01
6.619742354477955448e-01
6.595243867919782232e-01
6.633736363700084571e-01
6.428424343639904670e-01
6.501490581079079067e-01
6.636522100435935378e-01
6.631167022087391949e-01
6.443844089155514876e-01
6.515151886392582803e-01
6.529140664357253598e-01
6.666511396355696561e-01
6.390359030535155416e-01
6.548735822151867669e-01
6.531791688128563145e-01
6.634866550329604484e-01
6.489616269824116657e-01
6.379456409785622117e-01
6.368041869300407054e-01
6.347957637094741035e-01
6.556607856024072589e-01
6.492631092420391159e-01
6.509763612479617656e-01
6.783773238430008679e-01
6.614994538519227696e-01
6.521310820404185860e-01
6.622665937682080672e-01
6.637781259538988454e-01
6.723507394366465828e-01
6.707493115982395837e-01
6.455315539032900896e-01
6.716822677926592711e-01
6.560022189702596762e-01
6.607608978298841196e-01
6.482864201040430263e-01
6.420216520472954436e-01
6.638017783459672083e-01
6.419936647630706261e-01
6.510162410469504390e-01
6.674597912004147648e-01
6.496102724563099784e-01
6.671850164404686812e-01
6.742565873740621329e-01
6.698270108786142929e-01
6.717900375768968146e-01
6.691659120919661863e-01
6.558919836962306960e-01
6.560762588890534097e-01
6.597096531163337829e-01
6.868008471825306493e-01
6.538739442449088557e-01
6.743231013571066024e-01
6.722446691425834064e-01
6.810460380709556505e-01
6.744842431446940179e-01
6.506547873931642911e-01
6.626988462535476909e-01
6.597144513728695481e-01
6.681765413567278822e-01
6.828731668388032805e-01
6.647795676052349334e-01
6.612564934507259018e-01
6.377575292786428207e-01
6.694433837988128522e-01
6.847174843398020627e-01
6.663419346553496325e-01
6.795821919135588418e-01
6.672602698793285159e-01
6.455609416286181013e-01
6.568522023029983448e-01
6.733337501742739928e-01
6.627223350319395578e-01
6.869006242699520204e-01
6.750101940234709552e-01
6.665896042964285506e-01
6.814767945181996467e-01
6.364590439887498619e-01
6.409404692708946527e-01
6.622666162891461816e-01
6.811111482838615450e-01
6.568911654770700492e-01
6.626447165005145967e-01
6.813189454678926227e-01
6.617606238323650025e-01
6.473860470930569155e-01
6.756216550002340782e-01
6.543470525029430052e-01
6.952888011833973092e-01
6.644095976852097962e-01
6.622174811627368207e-01
6.864393283174323734e-01
6.677887661715010692e-01
6.706292271902234425e-01
6.974335726248392930e-01
6.927637450960483223e-01
6.689598710896662581e-01
6.619500083863534279e-01
6.528195543348741525e-01
6.587726914696906411e-01
6.747453983072864148e-01
6.689578837718601623e-01
6.634346813609643956e-01
6.778058595688101207e-01
6.570691711273146662e-01
6.560943559320067120e-01
6.722127121101620917e-01
6.669628935228387734e-01
6.762939530898508522e-01
6.719709154947881569e-01
6.568895693543214120e-01
6.439528056065340067e-01
6.849696558207580832e-01
6.748231293635273964e-01
6.871382297304131637e-01
6.851670319347662463e-01
6.619366305877036893e-01
6.582050616439427682e-01
6.850704537326177679e-01
6.666213759177506137e-01
6.616839960809020038e-01
6.837025880090955576e-01
6.754780750346565110e-01
6.642187415909488468e-01
6.645823888973609872e-01
6.509351540883658860e-01
6.753456419530210475e-01
6.793478638509371503e-01
6.873305580183804997e-01
6.636217430545434670e-01
6.646324334244915200e-01
6.638472868422613526e-01
6.996972887890136050e-01
6.766678523716669336e-01
6.802556507713048983e-01
6.725604514926291078e-01
6.819997420503198793e-01
6.842449293747537853e-01
6.706520902604078405e-01
6.617209800290120292e-01
6.832744399930142931e-01
6.598570463521958862e-01
6.813850211460972250e-01
6.884163417450368527e-01
6.986378478492323296e-01
6.885485642189006494e-01
6.799375384196726380e-01
6.884840322802130430e-01
6.983033122507289470e-01
6.612785038685931038e-01
6.793156137670744998e-01
6.706584562380382142e-01
6.752996153192207807e-01
6.887623351783477288e-01
6.741214692586211532e-01
6.898226741527375694e-01
6.711338886154132322e-01
6.940599795231452429e-01
6.669355798973440885e-01
6.888878907114834860e-01
6.997260121915442888e-01
6.634037431441464072e-01
6.567864262969932421e-01
6.738531447770921279e-01
6.910975216726622516e-01
6.901740013867598833e-01
6.705937031802238213e-01
6.899401579377264504e-01
6.973741844304998105e-01
6.848287305690227145e-01
6.846596641151821983e-01
7.030034861812284319e-01
7.068195151909669738e-01
6.755280055120262972e-01
6.776512591464296520e-01
6.921470881427495003e-01
6.992413576235346762e-01
6.890932693181905933e-01
6.688986468334562341e-01
6.770609812501802161e-01
6.768591324825246058e-01
6.588647437341867974e-01
6.914062686058987106e-01
7.105359712750727308e-01
6.885027662881200161e-01
6.715735420279429491e-01
6.734628978592466231e-01
7.036575246724947608e-01
6.797463151799509884e-01
6.798521761223080828e-01
6.777466290481736211e-01
6.959349702061181642e-01
6.922311130598963747e-01
6.890217484108224211e-01
6.661593313922143933e-01
6.709247412534526944e-01
6.782969441008294131e-01
7.066255607742690792e-01
6.950511746755938525e-01
6.650969484410729216e-01
6.919986069737619205e-01
6.822361641769840723e-01
6.950070895494790957e-01
6.759930269810481285e-01
6.786329881385254614e-01
6.813807680764301100e-01
6.872377529314890321e-01
6.963777753190391051e-01
6.775342818505971643e-01
6.815884610058888793e-01
6.909982113493378098e-01
6.963888295984714816e-01
6.831282353651124684e-01
6.838534034100005599e-01
6.896334225373978999e-01
6.986659830475707711e-01
6.583796195947482222e-01
6.712703269179434162e-01
6.919666433798477012e-01
6.769062922585249442e-01
6.961170158331955182e-01
7.061378069728108109e-01
6.894713432885375415e-01
7.128067056958027337e-01
6.792462826143909060e-01
7.029169485054521660e-01
6.883049109701504520e-01
7.193539921742670984e-01
7.089227180855799393e-01
6.862637876768851175e-01
6.746877226496725832e-01
6.668125826781001741e-01
6.875418076850767779e-01
7.087898411500421769e-01
7.079113414366400292e-01
6.835829289347472582e-01
7.044495803794237343e-01
7.176349202296620211e-01
6.814484918857383056e-01
7.170145591168319843e-01
6.793608004927287336e-01
7.418151537503367976e-01
6.939954780333964512e-01
6.807472575187165642e-01
6.892047777578906853e-01
6.662662858242001107e-01
7.131928373961677892e-01
7.000834776956201821e-01
6.647818476707808566e-01
6.858364403731935788e-01
6.813604605435696904e-01
6.864845670366068742e-01
7.040394890110830417e-01
6.740814855890175927e-01
6.650036008025461687e-01
6.862174398251328356e-01
7.066936447754723627e-01
7.057037161998107599e-01
7.032565187498733827e-01
7.012378606595777164e-01
6.962274533513830299e-01
6.786961246440594842e-01
6.796304863795517015e-01
6.783134737185508856e-01
6.788152930684239195e-01
6.733615512073134468e-01
7.214319633337773485e-01
7.054340136678141082e-01
7.084436038465753427e-01
6.977639307304666083e-01
6.945825508832179640e-01
6.938509290193959345e-01
6.942432299383767269e-01
6.855729876323521932e-01
6.962978593195996435e-01
6.813909102216604285e-01
7.167153356404152298e-01
7.031877999994309292e-01
7.104076677772177550e-01
6.926705981044715132e-01
7.035259997194903692e-01
7.064117734262177484e-01
6.912949681489192200e-01
6.825265851085973168e-01
7.156287732155905967e-01
6.821488322771275259e-01
7.006302020679950893e-01
6.849644387207372009e-01
6.911913188393450369e-01
6.993179716709084781e-01
7.024925320401016471e-01
7.000528908659272576e-01
7.184363545558700714e-01
6.961224518995157151e-01
6.737966278659506258e-01
7.250569358211301774e-01
6.948952254591123090e-01
7.064726277012578493e-01
6.953332798067974885e-01
7.294268317573978644e-01
6.745829063060737596e-01
7.187316221618506029e-01
6.890935165792411166e-01
7.021727799172334805e-01
7.205243397110259185e-01
6.981088864519439108e-01
7.298259540140967783e-01
7.344882886220616136e-01
6.996929124508495246e-01
7.124704647711709304e-01
7.129384758404238021e-01
6.990967566089973939e-01
6.973316086789878021e-01
7.076958833831392681e-01
6.976311492852951268e-01
7.035859333258746018e-01
7.096091269411242131e-01
7.316491145189472078e-01
6.918140426735472914e-01
7.135207438452226825e-01
7.393346180939062151e-01
7.728835373220473981e-01
7.454898799835272261e-01
7.302786429695418136e-01
7.347209420000633262e-01
7.238047364684028206e-01
7.513852070889359691e-01
7.398775542047051346e-01
7.598523670546803999e-01
7.221314074476026246e-01
7.232243888437103196e-01
7.316759008617488291e-01
6.986230371304049669e-01
6.871549454532902557e-01
7.050249827175598671e-01
7.184234666426703164e-01
6.807173969705482275e-01
6.873633211520511210e-01
7.428321816382428278e-01
7.320477197573631578e-01
7.132657715075592098e-01
7.406302575212004857e-01
7.253246500622128057e-01
7.400249973525667713e-01
7.098354824040270517e-01
7.315746748843467984e-01
7.301622162758681922e-01
7.150455284073298223e-01
7.441523308081993138e-01
7.161662361451133219e-01
7.032791573349199687e-01
7.250327543964543153e-01
7.308748436383967206e-01
7.075466633089999569e-01
7.241415836145750351e-01
7.184705531831829806e-01
7.493540965575884449e-01
7.055643699787539358e-01
7.044747445342964820e-01
7.336230966604987414e-01
7.435304280025254453e-01
7.471513454785172481e-01
7.175205812040974518e-01
7.354594662322224696e-01
7.295580405104161725e-01
7.243829130926826565e-01
6.685350071388386217e-01
7.419869971818995324e-01
7.266415459248527497e-01
7.281227171449901059e-01
7.387676301817249769e-01
7.420857319853174650e-01
7.203066837892206919e-01
7.362492323481204526e-01
7.663698740938886811e-01
7.269725000084472644e-01
7.235108248075237114e-01
7.668692678859241330e-01
7.156529817651871017e-01
7.261552388472607422e-01
7.319390789252449014e-01
7.594718132806331790e-01
7.707928438857689635e-01
7.597267492270614042e-01
7.769386895654490921e-01
7.521385287437005740e-01
7.426002568827918537e-01
8.131506637445029551e-01
7.767114870318978515e-01
8.041275490689820948e-01
7.760163504535635415e-01
8.149401438028591738e-01
7.242114335624367794e-01
7.373823054462073090e-01
7.068706141275576949e-01
7.256630677450375266e-01
7.723143621880663723e-01
7.280128705616456530e-01
7.271441996523899665e-01
7.258426791698653346e-01
7.490698404294913182e-01
7.418960876032140161e-01
7.903964538259070638e-01
7.490460993618237584e-01
7.585046352539227543e-01
7.494680793442352051e-01
7.570709143303596678e-01
7.813725108802144215e-01
7.688940306454079554e-01
8.163378270787952085e-01
7.344127608920714145e-01
7.494711151168895746e-01


==> anc/Fig01_H_kin_L14.txt <==
-1.234127597189623726e+00
-1.342938500322473638e+00
-1.329956359144097267e+00
-1.338034202344501766e+00
-1.232147572304890248e+00
-1.224715539219072058e+00
-1.224440010043983618e+00
-1.236026295601844183e+00
-1.218956011637455150e+00
-1.222368868997524727e+00
-1.320712350666901402e+00
-1.204576964664422434e+00
-1.216057458411400560e+00
-1.220781525360787434e+00
-1.234306960924267393e+00
-1.205515837654953293e+00
-1.163225814030470096e+00
-1.179569825908465930e+00
-1.306537963315460127e+00
-1.178497178742887730e+00
-1.197619215474047483e+00
-1.226044797400080988e+00
-1.195496198039704527e+00
-1.219334599514316997e+00
-1.206069500793738092e+00
-1.214706029543394683e+00
-1.255740733940890586e+00
-1.289533968893195937e+00
-1.283355311058481441e+00
-1.260906682033397397e+00
-1.220620597019732356e+00
-1.281753817620311375e+00
-1.311239025500213318e+00
-1.224914388630150341e+00
-1.246561111603961880e+00
-1.200329825409599982e+00
-1.199185699034130748e+00
-1.243110203058073848e+00
-1.265808587672388352e+00
-1.327245587038409447e+00
-1.213950946002649411e+00
-1.196621706855681033e+00
-1.257599341155270611e+00
-1.207360194236309026e+00
-1.215789098556592229e+00
-1.210637431510109163e+00
-1.243232797099998344e+00
-1.218944024046576535e+00
-1.210875553559589868e+00
-1.227377129080541529e+00
-1.248531133688514538e+00
-1.226558474528925968e+00
-1.227228728494358378e+00
-1.240876435536682365e+00
-1.178717617825903119e+00
-1.241496058982538342e+00
-1.212107877213647988e+00
-1.196594258518685505e+00
-1.205940548254232247e+00
-1.210571883006047900e+00
-1.217335459165269640e+00
-1.203864481947488629e+00
-1.201572685314941991e+00
-1.245595809261654807e+00
-1.228470857657400828e+00
-1.240547754521835300e+00
-1.226705068392837550e+00
-1.210210128034303390e+00
-1.217790989238004107e+00
-1.201998876767311764e+00
-1.218917758106671689e+00
-1.205190744909444778e+00
-1.204951336802260409e+00
-1.229381723257234826e+00
-1.231921997294878057e+00
-1.187712847500539182e+00
-1.182929356361550388e+00
-1.209783154296516727e+00
-1.202428420417194443e+00
-1.244796098511199434e+00
-1.201928580271533376e+00
-1.210102822631292874e+00
-1.210544968673878286e+00
-1.133867174124631116e+00
-1.180630753155203383e+00
-1.181092664060222841e+00
-1.213337646861714747e+00
-1.253212283250439096e+00
-1.215790205790344913e+00
-1.197836159102011244e+00
-1.202965164361152528e+00
-1.166609210794784746e+00
-1.178411195642174558e+00
-1.185153100160418527e+00
-1.189735478359708942e+00
-1.196995594465092072e+00
-1.192201162106731438e+00
-1.211906615428501865e+00
-1.180901560471223410e+00
-1.153355787886836126e+00
-1.195854698888583867e+00
-1.168906627663726550e+00
-1.157651245514930594e+00
-1.155949555504032444e+00
-1.202759953845329743e+00
-1.197574376005875463e+00
-1.176756051172878070e+00
-1.194178868586729614e+00
-1.245481032842811642e+00
-1.197304396954520289e+00
-1.232634912070076805e+00
-1.180153814444159233e+00
-1.182162851255780023e+00
-1.182182068699159316e+00
-1.174673629297397159e+00
-1.180824472231876365e+00
-1.207761521945784899e+00
-1.160764999687914578e+00
-1.159405130681415264e+00
-1.174549857319141744e+00
-1.180195654637687497e+00
-1.182475556864500899e+00
-1.181859515131889804e+00
-1.151788648048743369e+00
-1.186494164213651281e+00
-1.166043655299560333e+00
-1.207478932259762772e+00
-1.165825284567941988e+00
-1.154074900226001787e+00
-1.165831127549091129e+00
-1.147039055941423413e+00
-1.130010288182528688e+00
-1.172685870812216757e+00
-1.137017795563096900e+00
-1.148984635880707872e+00
-1.153237553094316414e+00
-1.154817625049084695e+00
-1.162103775227267821e+00
-1.152910280031058887e+00
-1.163789657785421872e+00
-1.140676343051743702e+00
-1.160219101850388235e+00
-1.162699366425678171e+00
-1.212640666650019794e+00
-1.171190513434932523e+00
-1.215784365900478337e+00
-1.184937012612075957e+00
-1.133739314183813907e+00
-1.183707350875807807e+00
-1.177299725678251141e+00
-1.176624855610132414e+00
-1.179236394799134668e+00
-1.201188405741534293e+00
-1.192280711091937784e+00
-1.193195429167869026e+00
-1.175616806704394612e+00
-1.141497513832485433e+00
-1.160888729358774185e+00
-1.123365363449789767e+00
-1.194307989664897374e+00
-1.163174625392327188e+00
-1.162672974919995994e+00
-1.198578677947309323e+00
-1.168824198649879076e+00
-1.183362143254066856e+00
-1.159768096288023020e+00
-1.168081995407218132e+00
-1.190664810987687616e+00
-1.164340186074123151e+00
-1.162106314385734640e+00
-1.168264712053141308e+00
-1.152032132655132823e+00
-1.144309761622048782e+00
-1.150247308728762574e+00
-1.149215355832590824e+00
-1.149430204950646406e+00
-1.143714970026990851e+00
-1.156662506557414094e+00
-1.126753886384229686e+00
-1.150243312323400602e+00
-1.134894260432671498e+00
-1.167405698316655416e+00
-1.163518218664896908e+00
-1.165077715283363347e+00
-1.172519516480844404e+00
-1.174911160281379985e+00
-1.183168542340046869e+00
-1.185903919646596361e+00
-1.204861655822745403e+00
-1.217993972174027162e+00
-1.184308495368139091e+00
-1.178374723030602977e+00
-1.178240894503352898e+00
-1.174708595752554929e+00
-1.172161863706240981e+00
-1.189627562764895119e+00
-1.178521633868653939e+00
-1.176447908999400438e+00
-1.185533454995413294e+00
-1.181908219781426350e+00
-1.167518314160467918e+00
-1.170974241703056418e+00
-1.177537340747991212e+00
-1.185417824877440962e+00
-1.182654762651666358e+00
-1.181225065746204228e+00
-1.176194464096022241e+00
-1.207776603751291811e+00
-1.176438842850487276e+00
-1.221630002811584736e+00
-1.196748721165109997e+00
-1.176095158588912781e+00
-1.184281505479329200e+00
-1.177672781195911789e+00
-1.151869402848193502e+00
-1.185336329891576002e+00
-1.183627440602387226e+00
-1.177936561682265904e+00
-1.195684737235519268e+00
-1.176221636863859388e+00
-1.211011949314214631e+00
-1.165039003540188967e+00
-1.166866746022326762e+00
-1.197317012369236267e+00
-1.198687540317515454e+00
-1.208163082761165574e+00
-1.172892706315474598e+00
-1.179442657118722870e+00
-1.144379915461021247e+00
-1.189914347480587109e+00
-1.211837055557619447e+00
-1.190922373928731792e+00
-1.193935007847148011e+00
-1.202215818243116630e+00
-1.165857097684448673e+00
-1.159974575152532994e+00
-1.176026274371193336e+00
-1.178671939917471434e+00
-1.189550137449353340e+00
-1.169671972270359905e+00
-1.147919283657979017e+00
-1.181927673178720051e+00
-1.152071349704965941e+00
-1.146860516668112506e+00
-1.191185083857450921e+00
-1.173154710146617097e+00
-1.193922075754733969e+00
-1.169988460729419311e+00
-1.195792627517021200e+00
-1.177381591397787419e+00
-1.187627553049608542e+00
-1.168205159988582764e+00
-1.137639874917151239e+00
-1.167770939739809499e+00
-1.166949803587897572e+00
-1.202309307674333860e+00
-1.193524488944572637e+00
-1.182579182394534856e+00
-1.183653139372584651e+00
-1.173412325819316981e+00
-1.184402532072160730e+00
-1.173747962015539770e+00
-1.160739057435804744e+00
-1.174850987551090853e+00
-1.171396359161210210e+00
-1.172378160438782180e+00
-1.205632809615782675e+00
-1.181679795078364403e+00
-1.140208613966513518e+00
-1.156535489414163287e+00
-1.179295059928764822e+00
-1.133915947492052378e+00
-1.172918275978113156e+00
-1.170857428172553449e+00
-1.172273642606424415e+00
-1.155982914554692487e+00
-1.191032254870248552e+00
-1.191241757464895246e+00
-1.175562282029532168e+00
-1.170397282380992054e+00
-1.167509579838884592e+00
-1.175990926813565096e+00
-1.193232754948147400e+00
-1.180821590663432286e+00
-1.179439784808113734e+00
-1.188601015271604888e+00
-1.168837237570305554e+00
-1.167294041480223088e+00
-1.169012699629224050e+00
-1.179379045227186396e+00
-1.165685500436352884e+00
-1.185129375007609953e+00
-1.165964905206482882e+00
-1.143800596101369971e+00
-1.128156827163860676e+00
-1.122198922120296150e+00
-1.154468041497022313e+00
-1.155227340942598380e+00
-1.182761209588474083e+00
-1.177207819744665818e+00
-1.174322380900766127e+00
-1.139096616520836491e+00
-1.152708593107342416e+00
-1.170304344723019252e+00
-1.180025219155042437e+00
-1.168463357272504499e+00
-1.168577778236682185e+00
-1.151561916331354407e+00
-1.186336050607918580e+00
-1.165945743368326237e+00
-1.160657770780472386e+00
-1.142144900890874615e+00
-1.181357158482033265e+00
-1.168720758575097829e+00
-1.163344046996293457e+00
-1.162936317555333554e+00
-1.149180381610652057e+00
-1.144668232586137702e+00
-1.191587973225098240e+00
-1.157647404736505070e+00
-1.159496742782643253e+00
-1.174678376518497602e+00
-1.151782779807041912e+00
-1.152922469286344009e+00
-1.133806015482909046e+00
-1.126938651474382880e+00
-1.140655951893824405e+00
-1.163350795735842880e+00
-1.180547459236020558e+00
-1.149376744722426347e+00
-1.162370461432583824e+00
-1.139192126834481344e+00
-1.171777394908546377e+00
-1.166541731738624188e+00
-1.134058568468603534e+00
-1.175909932907003075e+00
-1.148575812528755735e+00
-1.149703822786611651e+00
-1.139195331609518025e+00
-1.156178282960995896e+00
-1.157733118978097719e+00
-1.134562120135102159e+00
-1.156746364015492246e+00
-1.137826503061205141e+00
-1.149230256325416866e+00
-1.171379223910325562e+00
-1.150785966028925467e+00
-1.154345877596035352e+00
-1.139306580097715349e+00
-1.156571415733438801e+00
-1.164879194502665749e+00
-1.148472546063477484e+00
-1.164693244206461031e+00
-1.173046600143575091e+00
-1.164877314464773939e+00
-1.139483234084541996e+00
-1.174674630769160233e+00
-1.136503252828381383e+00
-1.147014066156953671e+00
-1.145717497645675653e+00
-1.175560384488818944e+00
-1.173495519924040442e+00
-1.168450695183776533e+00
-1.150033644597443949e+00
-1.142402073318513622e+00
-1.147787567184304303e+00
-1.124314705694272165e+00
-1.166618445159550932e+00
-1.155285619666418739e+00
-1.157609957694259117e+00
-1.148185327030139646e+00
-1.185564977256392538e+00
-1.159659411256172001e+00
-1.155721880813363578e+00
-1.159584085615647631e+00
-1.148612355352628178e+00
-1.145615857972857254e+00
-1.156424970885557624e+00
-1.142420285243783695e+00
-1.144233679676077253e+00
-1.153605733022804003e+00
-1.148401717555069590e+00
-1.136652673262385171e+00
-1.101592618111530308e+00
-1.142853929854907857e+00
-1.156286919903083854e+00
-1.128573895542707151e+00
-1.126108563809284036e+00
-1.138518532387950977e+00
-1.106809557464607519e+00
-1.122508049661591567e+00
-1.147290916452740950e+00
-1.129357089727839103e+00
-1.111168187879910896e+00
-1.155913898657367600e+00
-1.138995432610786507e+00
-1.121802404587633584e+00
-1.148593294233729800e+00
-1.160435468243890433e+00
-1.162956802199525352e+00
-1.149392344212482042e+00
-1.150716331752394961e+00
-1.100552843651784407e+00
-1.122911724648185894e+00
-1.161189869992131030e+00
-1.140568821610697503e+00
-1.141689677062723174e+00
-1.102475253715911263e+00
-1.139973951650164130e+00
-1.116787681459086246e+00
-1.161009558492620775e+00
-1.130962591057686373e+00
-1.129881753001811262e+00
-1.149747582694307102e+00
-1.147731777700847999e+00
-1.139863193574870870e+00
-1.149223054346331319e+00
-1.128832401605581959e+00
-1.154599790983929619e+00
-1.138391898311472916e+00
-1.134737118861137706e+00
-1.141281641923064250e+00
-1.140664888416129674e+00
-1.145811967986964053e+00
-1.133814283229060083e+00
-1.130130312577725560e+00
-1.131786823003841036e+00
-1.121840704060327987e+00
-1.154981021305510280e+00
-1.120682611535007034e+00
-1.152426601477448020e+00
-1.122392839905497652e+00
-1.127218541566039844e+00
-1.141055231487058785e+00
-1.155145570231180363e+00
-1.143167792091306589e+00
-1.112048304640415708e+00
-1.129839813385976610e+00
-1.144120812761858508e+00
-1.137828208462819735e+00
-1.129889186655212985e+00
-1.106790671659688918e+00
-1.141687807593576576e+00
-1.126087462286748941e+00
-1.157175306141512205e+00
-1.138246201819572700e+00
-1.132476604621847516e+00
-1.124148510188973660e+00
-1.123499044814562531e+00
-1.154810829693266871e+00
-1.115876161307195691e+00
-1.127343350100256769e+00
-1.136437842979926227e+00
-1.138334174828681045e+00
-1.130756579327183209e+00
-1.115112152932924205e+00
-1.139219640476565543e+00
-1.140521916191001184e+00
-1.165012183668267420e+00
-1.133744658509737713e+00
-1.114134056761444835e+00
-1.128355016478754580e+00
-1.144895355687191030e+00
-1.106337585916222777e+00
-1.144424694345046456e+00
-1.134953437499448103e+00
-1.120752478100043303e+00
-1.124421174875690044e+00
-1.143542636133696000e+00
-1.137173603156076407e+00
-1.136744074168862584e+00
-1.115048921307499663e+00
-1.101628523437814255e+00
-1.123246418422023885e+00
-1.140417740502945865e+00
-1.137346674237587285e+00
-1.129026373068046762e+00
-1.146505126625342985e+00
-1.104369260121467633e+00
-1.140909667739110178e+00
-1.128587512543403948e+00
-1.139098739605634902e+00
-1.111136371457843497e+00
-1.140959559518485822e+00
-1.136894863799611688e+00
-1.134661229662948134e+00
-1.143891401354755422e+00
-1.129569366892047899e+00
-1.123253947085101734e+00
-1.130131777107903135e+00
-1.133448478013072469e+00
-1.102057734157425362e+00
-1.119754704652273114e+00
-1.123139113903419251e+00
-1.120334462908429529e+00
-1.142221046174786592e+00
-1.130964361498393078e+00
-1.121705187058442466e+00
-1.095681799808085222e+00
-1.136504692994834587e+00
-1.126560302792151136e+00
-1.140249767645132417e+00
-1.130496598716120626e+00
-1.142248022008689023e+00
-1.101956685862625296e+00
-1.103818713463839529e+00
-1.108001014181178023e+00
-1.109715449019179179e+00
-1.130601353062598680e+00
-1.127702004868301078e+00
-1.122569488253660763e+00
-1.126529948161884453e+00
-1.108530155156453034e+00
-1.107705372671527799e+00
-1.127312076736078028e+00
-1.123827255795040392e+00
-1.094350675704746756e+00
-1.146520095545489504e+00
-1.122136338055710558e+00
-1.144163488867873335e+00
-1.116642021891433023e+00
-1.125109841685233869e+00
-1.140601285264730258e+00
-1.117784682234294502e+00
-1.144794692635080491e+00
-1.130054684756988337e+00
-1.109853355197906843e+00
-1.114265691381495227e+00
-1.128084873760732076e+00
-1.131637089512905092e+00
-1.109851077205667336e+00
-1.108146802773131823e+00
-1.120125009414550066e+00
-1.129315042360007570e+00
-1.121040629318239779e+00
-1.120587936645301097e+00
-1.106843547706248598e+00
-1.130889812139677097e+00
-1.115489505867470976e+00
-1.131549047278602282e+00
-1.122902874455972366e+00
-1.131767195665228432e+00
-1.134919671602208080e+00
-1.120986269429372184e+00
-1.112423899885025103e+00
-1.140212875009009919e+00
-1.113046769655666957e+00
-1.137036545024715961e+00
-1.137029104015699676e+00
-1.123743565857383553e+00
-1.136284373570888961e+00
-1.145285728222012800e+00
-1.090375253140860368e+00
-1.106704227394869733e+00
-1.122084575745478041e+00
-1.120434902832254442e+00
-1.112196170749542024e+00
-1.122487162091035051e+00
-1.131105019624623065e+00
-1.106809418684255863e+00
-1.111208892157391714e+00
-1.119478705342499936e+00
-1.101861823725472478e+00
-1.092116256483371517e+00
-1.074849517801866661e+00
-1.094017441869948870e+00
-1.095497557648803966e+00
-1.066038767925326258e+00
-1.100618514658251001e+00
-1.098479937394244876e+00
-1.114516986099241658e+00
-1.118304625605833769e+00
-1.105714534879966182e+00
-1.125520281736072326e+00
-1.122371051080283566e+00
-1.112821237897507087e+00
-1.138291479001396933e+00
-1.118110603044002005e+00
-1.130063372363216523e+00
-1.096964107252419440e+00
-1.102148737237468312e+00
-1.065262190240910511e+00
-1.080778052821580237e+00
-1.089991206031879267e+00
-1.128087262689478010e+00
-1.120490250633685125e+00
-1.101698719845593866e+00
-1.127604089332745474e+00
-1.121329590962506506e+00
-1.137254508699928390e+00
-1.119829272713534607e+00
-1.118626365378345477e+00
-1.110919962609780987e+00
-1.103660911224991104e+00
-1.109923880762886172e+00
-1.109894940747924164e+00
-1.107120174347003605e+00
-1.118116200736568366e+00
-1.136972727528593463e+00
-1.103407973979551926e+00
-1.124397253659757734e+00
-1.110907115882674878e+00
-1.141552992267607758e+00
-1.128398296853823313e+00
-1.099592058437455000e+00
-1.098897702757624328e+00
-1.113698090199208401e+00
-1.131240034407939410e+00
-1.135865158232916006e+00
-1.099882148196902776e+00
-1.135102292043587369e+00
-1.109986699061170867e+00
-1.121973503109057635e+00
-1.112460944700453869e+00
-1.115336135576042054e+00
-1.109593608775838902e+00
-1.105601171101541214e+00
-1.114986479268781361e+00
-1.123891995563560009e+00
-1.101691885438817797e+00
-1.116975646127535526e+00
-1.139766139934876632e+00
-1.133216788469907144e+00
-1.112411047213102133e+00
-1.114778691039170155e+00
-1.110291112725098062e+00
-1.102521011892034997e+00
-1.114338824153871199e+00
-1.122652115140159612e+00
-1.112659790135776428e+00
-1.091140059298787213e+00
-1.101755649383815427e+00
-1.131195411038359744e+00
-1.116348531585920067e+00
-1.106875573940162338e+00
-1.108809200666356798e+00
-1.126825529251457070e+00
-1.108107057385940619e+00
-1.090530812765708291e+00
-1.121395573357967468e+00
-1.107064095797858583e+00
-1.131293369515352198e+00
-1.114535612004970533e+00
-1.098419577885560994e+00
-1.110585512245740647e+00
-1.112866131512184165e+00
-1.108250583990347149e+00
-1.113640645249034167e+00
-1.130308817071157268e+00
-1.093113471348832855e+00
-1.113843248681663622e+00
-1.118528893166359728e+00
-1.118151381834219027e+00
-1.097477200194769020e+00
-1.099256382594118842e+00
-1.093524737595518825e+00
-1.113101681950354971e+00
-1.120649355294749627e+00
-1.098403787228936723e+00
-1.092591554109688667e+00
-1.092305274126621706e+00
-1.130505342542524883e+00
-1.099895472885883407e+00
-1.078961316990405095e+00
-1.094146669089205437e+00
-1.113781488698198263e+00
-1.113317593317531440e+00
-1.135672834835754541e+00
-1.132060345819919434e+00
-1.104461628411257834e+00
-1.098705305162719359e+00
-1.105724028688074290e+00
-1.110809356011807081e+00
-1.048804772986308809e+00
-1.140338434512591759e+00
-1.107770078264012303e+00
-1.079796471971655514e+00
-1.113185327176700712e+00
-1.131483632137790796e+00
-1.102273920261416906e+00
-1.119973233406392099e+00
-1.070991923429527759e+00
-1.097522175327426242e+00
-1.105243248751468732e+00
-1.110445221622367029e+00
-1.119565646869203901e+00
-1.130157118513315240e+00
-1.091415230409856107e+00
-1.112950004554253747e+00
-1.111465582959738185e+00
-1.096258746167414699e+00
-1.110734792609668009e+00
-1.102789841199826482e+00
-1.126975613151598443e+00
-1.133335606599442436e+00
-1.098905285259264231e+00
-1.096907550222527616e+00
-1.113006800047455336e+00
-1.126699230359612836e+00
-1.096697542483303867e+00
-1.103474580842884079e+00
-1.098462163913798362e+00
-1.140738614275457197e+00
-1.131222387544611685e+00
-1.098603736872577841e+00
-1.120195889386183419e+00
-1.127439165707917912e+00
-1.117553809567468859e+00
-1.109120728411767454e+00
-1.096746072907953895e+00
-1.088635315289121941e+00
-1.130402016416976574e+00
-1.100202823657526308e+00
-1.082528136337321145e+00
-1.118108034171618970e+00
-1.122692773664342170e+00
-1.083718614941191483e+00
-1.118165728458401009e+00
-1.096061471727766357e+00
-1.113798671806535800e+00
-1.119893229644888022e+00
-1.116685378868813361e+00
-1.078934916425876800e+00
-1.118702706903300870e+00
-1.082384412958116604e+00
-1.094686397913408049e+00
-1.125382162923856955e+00
-1.105758497635730642e+00
-1.122424802475701533e+00
-1.108773433857986213e+00
-1.102751975360613201e+00
-1.127558575224566484e+00
-1.105754400877906551e+00
-1.089581133940309865e+00
-1.107796701002487394e+00
-1.079152663639562748e+00
-1.117280000243689342e+00
-1.080332393733031582e+00
-1.106407600803272828e+00
-1.121647504832310460e+00
-1.077758654488180534e+00
-1.112199164603702828e+00
-1.067254572413666169e+00
-1.099953367360686274e+00
-1.136567162094121786e+00
-1.091047743491959654e+00
-1.101458505894623352e+00
-1.074574884156353161e+00
-1.107800635047367921e+00
-1.101476771001788757e+00
-1.112704126184286491e+00
-1.068760440638878428e+00
-1.119638103532619056e+00
-1.107811790555394360e+00
-1.114871749872824447e+00
-1.122750734847185683e+00
-1.107757459694666213e+00
-1.110111347253540437e+00
-1.102249633375252946e+00
-1.109960700868806605e+00
-1.119036412207982112e+00
-1.112857846183049171e+00
-1.108068792591381468e+00
-1.090181769439634962e+00
-1.102058463128156474e+00
-1.118601165194876845e+00
-1.110196575430869359e+00
-1.108462258839631787e+00
-1.099997971075835856e+00
-1.086046941872766070e+00
-1.063420751685073551e+00
-1.082101040470249576e+00
-1.114228250413730636e+00
-1.095556592459543621e+00
-1.110864156632613176e+00
-1.125034850745407544e+00
-1.106160603652584618e+00
-1.118985444197080126e+00
-1.091198147527048690e+00
-1.106129557976578193e+00
-1.090280879512587564e+00
-1.076706116854883710e+00
-1.101881766234058979e+00
-1.112757664660195989e+00
-1.092111091657425925e+00
-1.092916920584491747e+00
-1.126563451036757479e+00
-1.123284041014857682e+00
-1.116398593777090165e+00
-1.110322489223212861e+00
-1.116095789812302952e+00
-1.107269950346278176e+00
-1.106786010930782327e+00
-1.109587000235325194e+00
-1.096496272824636131e+00
-1.122262377001591815e+00
-1.100851517257039891e+00
-1.108216511749545719e+00
-1.101837981567052482e+00
-1.081240087319148113e+00
-1.117790075310100217e+00
-1.092636948277771358e+00
-1.103763457218613464e+00
-1.134954401161336390e+00
-1.112657051122455165e+00
-1.087824131001678518e+00
-1.120311961180510352e+00
-1.108048605455881352e+00
-1.083429033758861015e+00
-1.089153626973189626e+00
-1.097853783790899707e+00
-1.109710322224291223e+00
-1.116228650042102810e+00
-1.114551751068924235e+00
-1.108539672806508225e+00
-1.111917282155258091e+00
-1.094205579818154028e+00
-1.121757679131813124e+00
-1.108751415145543540e+00
-1.113044277475097932e+00
-1.111977690740120872e+00
-1.107079848948152145e+00
-1.111605772687700222e+00
-1.113338911590327385e+00
-1.075278257569223017e+00
-1.095935323925151694e+00
-1.118340711666279352e+00
-1.087840481036429940e+00
-1.123135534048212536e+00
-1.098085066404623111e+00
-1.097079974443521566e+00
-1.103490958047727011e+00
-1.109704666605949575e+00
-1.098401651209549135e+00
-1.074567261779689753e+00
-1.105365032641623779e+00
-1.077081148131100452e+00
-1.109020569064699480e+00
-1.097247223346994316e+00
-1.097003316741987922e+00
-1.102552611075499511e+00
-1.073653575988931630e+00
-1.098328017251499755e+00
-1.106202993130648959e+00
-1.108392715259773231e+00
-1.101607046468436213e+00
-1.110493484385718155e+00
-1.086179706097210262e+00
-1.117935029741998987e+00
-1.109265481067797987e+00
-1.119907531930826705e+00
-1.096277512883201410e+00
-1.091150920293873616e+00
-1.092690327776636661e+00
-1.115004778147698161e+00
-1.089083848129175802e+00
-1.105974707602098928e+00
-1.091787799366518596e+00
-1.087670164227529046e+00
-1.107639778994914836e+00
-1.118686065696556708e+00
-1.079401260070232071e+00
-1.098186664851958261e+00
-1.093281670159790719e+00
-1.076035249628030099e+00
-1.103736950249075921e+00
-1.093841640236192569e+00
-1.094615417227202236e+00
-1.099831033114485157e+00
-1.101300990151960590e+00
-1.104370289112907688e+00
-1.101692869653255302e+00
-1.105619045420644486e+00
-1.095847926553993101e+00
-1.085750602034240009e+00
-1.078641540279914768e+00
-1.109542950165274711e+00
-1.118631050207238742e+00
-1.091922720069414154e+00
-1.109474403831404388e+00
-1.119101864441420568e+00
-1.112440248409295895e+00
-1.080851781335292250e+00
-1.109373678951042441e+00
-1.092728368087700908e+00
-1.066177184222988572e+00
-1.089840186355792273e+00
-1.088375559159043826e+00
-1.107006113852103457e+00
-1.079300224350930870e+00
-1.087976939712656632e+00
-1.100021912699828297e+00
-1.085107862790045230e+00
-1.104567690413655212e+00
-1.103459629176981815e+00
-1.100361109476544197e+00
-1.071291876509609553e+00
-1.112651701322216580e+00
-1.099927248454948714e+00
-1.102115415912251262e+00
-1.107987119953433464e+00
-1.065677671040980545e+00
-1.107336951329661590e+00
-1.099855413206258792e+00
-1.094138677823209393e+00
-1.087310622362421153e+00
-1.114270550091709611e+00
-1.087801015721962639e+00
-1.112451078358425383e+00
-1.088631051281257811e+00
-1.072976967205911514e+00
-1.089499444312933996e+00
-1.082740431630638378e+00
-1.104804529320293716e+00
-1.077596106695272171e+00
-1.098483003582487960e+00
-1.095739372662328570e+00
-1.099892081442513270e+00
-1.108269581303964024e+00
-1.102524562540073916e+00
-1.087040958868209506e+00
-1.089258877085055088e+00
-1.085921733756889163e+00
-1.110727228464944316e+00
-1.070885418365354669e+00
-1.091432192745126040e+00
-1.093190464853581956e+00
-1.082802251701759033e+00
-1.078749413526117307e+00
-1.094945284207317959e+00
-1.118275103432921247e+00
-1.099694607103922861e+00
-1.071595844495936367e+00
-1.072905323985160475e+00
-1.094023693490379534e+00
-1.102923629057553923e+00
-1.091914117326896694e+00
-1.091135251929572947e+00
-1.078284224458928575e+00
-1.093733583843233825e+00
-1.081501566153495020e+00
-1.080758906651428708e+00
-1.088078580978628862e+00
-1.085642225929247529e+00
-1.108886525189505701e+00
-1.084897187691799880e+00
-1.095917288774822529e+00
-1.099313059343749899e+00
-1.079874823782625448e+00
-1.103225944315945117e+00
-1.088333582036748126e+00
-1.070889753095053631e+00
-1.074625379716972251e+00
-1.082219974981148747e+00
-1.081766128735804910e+00
-1.082859593924607511e+00
-1.099323767629181381e+00
-1.074808849755387818e+00
-1.079688422760324951e+00
-1.079794730846221684e+00
-1.092128759258669035e+00
-1.095493095413609730e+00
-1.097980359814336282e+00
-1.080590792372165598e+00
-1.083675733333617108e+00
-1.076178783114673632e+00
-1.088836145779720432e+00
-1.051243628777028372e+00
-1.075939958263009366e+00
-1.090250408714705577e+00
-1.072661822453864655e+00
-1.075913688701267024e+00
-1.096073801325325059e+00
-1.081443123099920633e+00
-1.080543956820456675e+00
-1.087606351777508973e+00
-1.100352711012882789e+00
-1.073004724651013708e+00
-1.075777644808986633e+00
-1.086236440175281981e+00
-1.087834033246940946e+00
-1.070194725041986761e+00
-1.098931453959202109e+00
-1.071015487497794405e+00
-1.069717220454433404e+00
-1.080845045943182425e+00
-1.081375329349615777e+00
-1.088629336998284902e+00
-1.089904943908414303e+00
-1.093530106343483466e+00
-1.057854108485042799e+00
-1.092892614298167864e+00
-1.062087581506599765e+00
-1.072443784863390315e+00
-1.057615652530584649e+00
-1.096816877700915294e+00
-1.060169469416163412e+00
-1.081749980854022741e+00
-1.056690479490753454e+00
-1.100038512300204552e+00
-1.076266345996753637e+00
-1.086433633047531044e+00
-1.091679561602733273e+00
-1.098423513522034600e+00
-1.091460948217376048e+00
-1.098463661010450343e+00
-1.080858380448588951e+00
-1.068407168043107758e+00
-1.093184009610823848e+00
-1.076005333501904193e+00
-1.079135021341288692e+00
-1.086885234606546069e+00
-1.047059443068199869e+00
-1.088000860921489288e+00
-1.084975280719569835e+00
-1.092397809042976453e+00
-1.111212397217673287e+00
-1.074320855995325896e+00
-1.082896324374372776e+00
-1.088580756584781151e+00
-1.070770493932499789e+00
-1.058396597542902828e+00
-1.092907609799922852e+00
-1.094145001065032430e+00
-1.064066695587740030e+00
-1.093643881024745523e+00
-1.048947432052748541e+00
-1.066564219110875511e+00
-1.074738240109734511e+00
-1.082916156162178289e+00
-1.101782508541303329e+00
-1.101085553390930061e+00
-1.072352528061796706e+00
-1.041110160057193923e+00
-1.084638160851993272e+00
-1.102609505359108732e+00
-1.060460367313642571e+00
-1.086043980683712773e+00
-1.103696379708383413e+00
-1.066037613895067793e+00
-1.084640620391391419e+00
-1.091081813576788573e+00
-1.082263061667217752e+00
-1.098843177629208467e+00
-1.080321380158977052e+00
-1.089979372428330429e+00
-1.083437821422985392e+00
-1.058679406545363300e+00
-1.082038192787261321e+00
-1.068067420336885176e+00
-1.066788405362152803e+00
-1.079526381856111383e+00
-1.078006328218539478e+00
-1.075400931458871057e+00
-1.064091645203483205e+00
-1.065349696781621391e+00
-1.095253462174308412e+00
-1.073327212775257999e+00
-1.068045476891378076e+00
-1.084481391776553894e+00
-1.061884353826180183e+00
-1.037157985711722574e+00
-1.068402317072690622e+00
-1.092870275903756072e+00
-1.083182158278792162e+00
-1.073713601456428801e+00
-1.092311637887891651e+00
-1.073246922661716951e+00
-1.070864336615911183e+00
-1.041772910261856033e+00
-1.072365151502076674e+00
-1.038789631960786997e+00
-1.066026873346972437e+00
-1.074835536795973656e+00
-1.082752608105477021e+00
-1.072143048252804709e+00
-1.088031415234500310e+00
-1.084488927540007142e+00
-1.050807488125902411e+00
-1.078750766201014066e+00
-1.066287492364481393e+00
-1.078365096627895259e+00
-1.084222204753274799e+00
-1.082225930827710236e+00
-1.105799195573092364e+00
-1.073105106912387141e+00
-1.082141815760456538e+00
-1.099790992717367910e+00
-1.094380732725768857e+00
-1.073220530007978013e+00
-1.057168214440292964e+00
-1.076450020900438176e+00
-1.071306044904365651e+00
-1.080232900195410073e+00
-1.089021067120865327e+00
-1.071248687048182102e+00
-1.080051288386066011e+00
-1.074395287283760991e+00
-1.068874159034160609e+00
-1.065170600896212738e+00
-1.075260714576051102e+00
-1.091115387968714545e+00
-1.093046658773510815e+00
-1.091647641172953875e+00
-1.076990691418751922e+00
-1.067260930377819994e+00
-1.086147582250324373e+00
-1.077506625458797718e+00
-1.084198556950387804e+00
-1.081120516826694411e+00
-1.034726287595061356e+00
-1.045645535756211997e+00
-1.077460947127772073e+00
-1.050784927635345811e+00
-1.052483077072638773e+00
-1.080206615293280548e+00
-1.101659470432931665e+00
-1.084315112286070359e+00
-1.086796058963036771e+00
-1.071656538088326283e+00
-1.071014361535586934e+00
-1.072141058226071753e+00
-1.062018543661181535e+00
-1.072210270726355885e+00
-1.076467216722732267e+00
-1.076343190324174026e+00
-1.078674032483098122e+00
-1.064687699822021383e+00
-1.068292543573434061e+00
-1.060869411501813353e+00
-1.081362957285886495e+00
-1.084537452184578532e+00
-1.084354150879860645e+00
-1.067610730967976762e+00
-1.058772396297346097e+00
-1.064045131021694957e+00
-1.055704315814965488e+00
-1.071074855908884293e+00
-1.055725962900257331e+00
-1.053259421645657889e+00
-1.053644301362320013e+00
-1.080280920985343229e+00
-1.090840340509550366e+00
-1.080101818855646156e+00
-1.068065680741966839e+00
-1.060090497573118906e+00
-1.058898122985395318e+00
-1.067026474566473260e+00
-1.053095934718207616e+00
-1.073653928352837461e+00
-1.075285986780044833e+00
-1.054155454663518343e+00
-1.080451823616969342e+00
-1.070811291272234511e+00
-1.052040365428063451e+00
-1.059412374103828602e+00
-1.079255079026102848e+00
-1.082000635952419021e+00
-1.048549647829829068e+00
-1.062014765142375694e+00
-1.078447070986580325e+00
-1.065512392084372983e+00
-1.071311876840136179e+00
-1.090760605850225051e+00
-1.061465243885165943e+00
-1.072516787879244982e+00
-1.088761003500304581e+00
-1.073696432173569804e+00
-1.059557275536491039e+00
-1.054442035041044390e+00
-1.041077320406913476e+00
-1.028789265013402510e+00
-1.043289737401275286e+00
-1.066421122966074497e+00
-1.054067339990126584e+00
-1.064424512545445678e+00
-1.049580947748231408e+00
-1.065553985236862067e+00
-1.084965824194899842e+00
-1.058930147640511299e+00
-1.034922269808127515e+00
-1.067038990550056576e+00
-1.063207536170495571e+00
-1.068415598410423550e+00
-1.067396487474072453e+00
-1.069903742711196148e+00
-1.061834417160405941e+00
-1.051368472087244488e+00
-1.020813104783774516e+00
-1.030640035486625861e+00
-1.042639601488965839e+00
-1.085771681891401830e+00
-1.071218129719215817e+00
-1.058685950825382971e+00
-1.084702127492826129e+00
-1.072522872408212313e+00
-1.068233727412337242e+00
-1.047590839114026950e+00
-1.062660126957169160e+00
-1.066497906413123475e+00
-1.034986568706180998e+00
-1.065177456807291367e+00
-1.059222029277001598e+00
-1.085738887313649981e+00
-1.060059444957156094e+00
-1.067985217139615362e+00
-1.068060592548954579e+00
-1.064793368719796129e+00
-1.055702885259244272e+00
-1.056884211619307123e+00
-1.059936396874409992e+00
-1.066635249842970534e+00
-1.065280656137323145e+00
-1.079371824356971654e+00
-1.077488752244821768e+00
-1.045524275173429496e+00
-1.058408183063731745e+00
-1.067486554510081564e+00
-1.056214540438625615e+00
-1.064180640687329094e+00
-1.052560960403655210e+00
-1.070266982040284809e+00
-1.050652040688852873e+00
-1.053439666151530840e+00
-1.084434539999639346e+00
-1.064325123008563079e+00
-1.071000930443591903e+00
-1.046749944426335732e+00
-1.069552152189005234e+00
-1.049524076161342245e+00
-1.054559840623871647e+00
-1.055190909989948800e+00
-1.046697111594007135e+00
-1.079658224999890725e+00
-1.041690077112591428e+00
-1.078977311091938285e+00
-1.032792175112585920e+00
-1.056847679397642015e+00
-1.073011017535518974e+00
-1.056128713199579350e+00
-1.067131288284765667e+00
-1.076582880533112130e+00
-1.053481389127979950e+00
-1.051290469262982308e+00
-1.047228224748461001e+00
-1.094918699269699980e+00
-1.061125098680397949e+00
-1.028489903980486675e+00
-1.053244866335090846e+00
-1.051825019884839785e+00
-1.049223134340136143e+00
-1.074381716259189101e+00
-1.063986719653594815e+00
-1.065198085247769155e+00
-1.057494799194697022e+00
-1.063356409364155652e+00
-1.044685323876260119e+00
-1.058158125445611608e+00
-1.050076050409266326e+00
-1.054202847365493856e+00
-1.046658680783615125e+00
-1.056691131687276242e+00
-1.038669471518602228e+00
-1.065726097957722107e+00
-1.058440429575793873e+00
-1.035449328300489524e+00
-1.063038819935483437e+00
-1.054197036581125513e+00
-1.049462183433989670e+00
-1.045501138485746218e+00
-1.054125080900637057e+00
-1.028431007928120033e+00
-1.047788197482619976e+00
-1.046423350912458305e+00
-1.035631924481027699e+00
-1.034551158223226519e+00
-1.054022272434361085e+00
-1.055482509396022284e+00
-1.061719372273354445e+00
-1.050116027455275880e+00
-1.045886472985069426e+00
-1.055196772888078671e+00
-1.040276091653685953e+00
-1.044198373286666204e+00
-1.068758944331965388e+00
-1.050656003989097975e+00
-1.057728961171663373e+00
-1.071203324171736915e+00
-1.063232865086005230e+00
-1.067227122813645401e+00
-1.058171874441616422e+00
-1.072140891880172697e+00
-1.026292674194105414e+00
-1.043318666254492655e+00
-1.060286776246933904e+00
-1.060291380965639796e+00
-1.036536746400617659e+00
-1.056186547914293339e+00
-1.056058412684484971e+00
-1.063753281433188924e+00
-1.061451703187843876e+00
-1.044000496057920779e+00
-1.054865529959967629e+00
-1.052488466312373694e+00
-1.032954165409228464e+00
-1.039452617113218125e+00
-1.047109564839894258e+00
-1.036125360813135776e+00
-1.078177293253258284e+00
-1.055509612189562629e+00
-1.054394884783466768e+00
-1.063195344750242022e+00
-1.012836764302188719e+00
-1.057366093824634090e+00
-1.045298075135022486e+00
-1.068939760867305466e+00
-1.033062583070377460e+00
-1.040117806288735069e+00
-1.053164859609891035e+00
-1.058648374286786042e+00
-1.075162323277777165e+00
-1.064903312670809621e+00
-1.055548495107893059e+00
-1.042426214605331136e+00
-1.043817734262731722e+00
-1.044521848841012623e+00
-1.036495605079406523e+00
-1.055083901578195427e+00
-1.084343922545967676e+00
-1.044510254549219530e+00
-1.071420356824899667e+00
-1.049756864810929891e+00
-1.036559552504110693e+00
-1.044644838970244294e+00
-1.048788863959574158e+00
-1.047502211078697121e+00
-1.053565941222952773e+00
-1.044327008374906551e+00
-1.043292994506988869e+00
-1.030242438572984254e+00
-1.031776698154324601e+00
-1.066298266707618181e+00
-1.060763638409590870e+00
-1.062325034289222758e+00
-1.058905337987795070e+00
-1.061900672562861248e+00
-1.055198354073064726e+00
-1.048020092692582672e+00
-1.048701830723029138e+00
-1.046691833323827536e+00
-1.070623165347466710e+00
-1.050941631555978528e+00
-1.066117584168851051e+00
-1.063229861832809986e+00
-1.044303452917648256e+00
-1.070219574118779438e+00
-1.028445532936891782e+00
-1.055309965953540319e+00
-1.053087481358956801e+00
-1.007967415588227444e+00
-1.036941518410767982e+00
-1.022367824742066222e+00
-1.041693845424985554e+00
-1.033607794505208455e+00
-1.036061312250009303e+00
-1.066733348539430581e+00
-1.071582198520391493e+00
-1.032250333320888558e+00
-1.035361320994961476e+00
-1.055090912541335468e+00
-1.004851831609881119e+00
-9.994776927474374739e-01
-1.038801267641948911e+00
-1.046883612573952238e+00
-1.063347814593774920e+00
-1.036756451464331041e+00
-1.027352965538908647e+00
-1.073772642273345568e+00
-1.058131097374426233e+00
-1.023730347982203970e+00
-1.052624614283076854e+00
-1.053277208290091194e+00
-1.030121868580260447e+00
-1.048198909228119868e+00
-1.034789840278288686e+00
-1.042042428011586086e+00
-1.023715922813026369e+00
-1.043996187684766097e+00
-1.024596837547784745e+00
-1.029216107817911174e+00
-1.030347832899136895e+00
-1.070917245605232715e+00
-1.052778397895364870e+00
-1.050177723999690560e+00
-1.068701296430389913e+00
-1.051537440409457513e+00
-1.049015432267175640e+00
-1.030732754501173076e+00
-1.030152572505203645e+00
-1.033275770870599741e+00
-1.028983223408515002e+00
-1.051653403377529106e+00
-1.035796491488615745e+00
-1.048772156095886698e+00
-1.045252200335576642e+00
-1.043234007287230147e+00
-1.015765568775437888e+00
-1.051133522998382919e+00
-1.021146579389403009e+00
-1.075767093749119940e+00
-1.042900731839182971e+00
-1.047369189617456398e+00
-1.035822677680586779e+00
-1.045748263464187255e+00
-1.008010795228082790e+00
-1.013909275779994124e+00
-1.022159176915444112e+00
-1.049944114737852763e+00
-1.023241979319565287e+00
-1.056286417551023371e+00
-1.039164068940572117e+00
-1.055103995258021676e+00
-1.037378296292557067e+00
-1.049243205309482230e+00
-1.056001845758256952e+00
-1.021127948798937091e+00
-1.042930140268911066e+00
-1.039812035040219351e+00
-1.023978718067724891e+00
-1.045063459158706909e+00
-1.011867199073966939e+00
-1.009481959242168880e+00
-1.039854888339710071e+00
-1.028880973399286747e+00
-1.014311933737493288e+00
-1.024413204520506326e+00
-1.025924934435154645e+00
-1.052070741624147265e+00
-9.998241409265259394e-01
-1.036933141121032076e+00
-1.071270790394087458e+00
-1.038860298157609385e+00
-1.005255625398713271e+00
-1.017591059397715991e+00
-1.013687705207739542e+00
-1.048031117617539865e+00
-1.045322248590157654e+00
-1.035803425272585399e+00
-1.056283075070299615e+00
-1.051438617105491469e+00
-1.030171586229892577e+00
-1.027718691064691603e+00
-1.049887914818578905e+00
-1.053197505093796282e+00
-1.061394619903288650e+00
-1.037350918724460058e+00
-1.070092584321593376e+00
-1.026804987878507047e+00
-1.053176726289045684e+00
-1.037756625966265167e+00
-1.031502096577594063e+00
-1.049563350736654188e+00
-1.066609009097757355e+00
-1.072602582383825887e+00
-1.045627807736104087e+00
-1.006953307389155450e+00
-1.050560366493969333e+00
-1.051329733377497577e+00
-1.033824665010916188e+00
-1.050155612307183128e+00
-1.000930561773976102e+00
-1.040213482826277902e+00
-1.059019088046297519e+00
-1.037563998210699667e+00
-1.064176302704115562e+00
-1.027257593736962349e+00
-1.018553378591460223e+00
-1.056681548332576215e+00
-1.041414208744776637e+00
-1.042226458029333447e+00
-9.936032584072193030e-01
-1.065417811969978201e+00
-1.002305411553891412e+00
-1.042586776709130802e+00
-1.036286652075116388e+00
-1.044037834859413261e+00
-1.054588617444424337e+00
-1.026694584154893120e+00
-1.051379627676211959e+00
-1.013286757071120370e+00
-1.043607624755763741e+00
-1.013257685231901517e+00
-1.028008894773364990e+00
-1.049706083098016274e+00
-1.049364931439965787e+00
-1.048549619375682918e+00
-1.014177357731527840e+00
-1.034899909451426847e+00
-1.032272278146597833e+00
-1.045314835588071256e+00
-1.014533138223769448e+00
-1.040755651495708145e+00
-9.994741841200255328e-01
-1.044253918335599218e+00
-1.075519470062449301e+00
-1.043008155632977330e+00
-1.048326220626606187e+00
-1.033986981885352208e+00
-1.048046254014572298e+00
-1.022135611022225943e+00
-1.043302348994909368e+00
-1.014488119214028039e+00
-1.046854810856872930e+00
-9.999556156468235590e-01
-1.058078227905662416e+00
-1.045143174791878238e+00
-1.056751126267312602e+00
-1.044757568124218494e+00
-1.043850859073981008e+00
-1.030976688856305223e+00
-1.036514894457808422e+00
-1.036415515746715865e+00
-1.016808814847526721e+00
-1.037552242251909229e+00
-1.036949088683618569e+00
-1.056429578736855834e+00
-1.026859534931507278e+00
-1.051788353753676075e+00
-1.033147825480826398e+00
-1.052399123072097264e+00
-1.041282738792583817e+00
-1.039488292277316317e+00
-1.012722129605108767e+00
-1.036137902902539709e+00
-1.037770658135334978e+00
-1.038399962857059045e+00
-1.033432756076712478e+00
-1.065308253519314796e+00
-1.037642048102993320e+00
-1.048601706504872277e+00
-1.046422006419813311e+00
-1.019126575247513156e+00
-1.043918156188899049e+00
-1.053469312179993622e+00
-1.034738488201274009e+00
-1.018303970866953456e+00
-1.005376707540020842e+00
-1.031824813664397267e+00
-1.038712334523348657e+00
-1.016536677555726964e+00
-1.059344645671464580e+00
-1.031089324689503206e+00
-9.929747098082444268e-01
-1.033246699944568636e+00
-1.013716279040665746e+00
-1.034776402337029610e+00
-1.034745681364968029e+00
-1.042838088408874819e+00
-1.034642283025735132e+00
-1.017710537994552800e+00
-1.030177974462067603e+00
-1.035377292159149309e+00
-1.028352339400150584e+00
-1.021027380456145384e+00
-1.037925925824292550e+00
-1.025660975204837344e+00
-1.036621411364074152e+00
-1.012508560213770448e+00
-1.013445566889879190e+00
-1.000334566212498943e+00
-9.906479214779756459e-01
-1.035355892413525769e+00
-1.014869149607215082e+00
-1.046214268930866886e+00
-1.056388969432211278e+00
-1.062149526679518230e+00
-1.039696440663091748e+00
-1.042947287405186607e+00
-1.012311305105264569e+00
-1.044210878477802140e+00
-1.044209049491184205e+00
-9.995503041980422498e-01
-1.031245782398077404e+00
-1.050133770574374292e+00
-1.008697441255043126e+00
-1.022479330114150597e+00
-1.019086920149257391e+00
-1.012358284202423242e+00
-1.023378582874963527e+00
-1.019086738504481282e+00
-1.026771602654558802e+00
-1.027389214657991268e+00
-1.039680196164055825e+00
-1.000594018962402521e+00
-1.047215016415619315e+00
-1.029777749161143952e+00
-1.022727253682067072e+00
-1.016960818953203338e+00
-1.038025466951244757e+00
-1.015936696447270027e+00
-1.026307820832425000e+00
-1.004918941932856802e+00
-1.015930783190704956e+00
-1.037119106162016413e+00
-1.013856366821562771e+00
-1.063945499640922110e+00
-1.022792638192863590e+00
-1.014721474751723918e+00
-1.014458102075443513e+00
-1.047114322619283167e+00
-1.003869285631883823e+00
-1.023641841438721167e+00
-1.025889132055151753e+00
-9.997889328016327237e-01
-1.011028788692700520e+00
-1.052288987802968423e+00
-1.009180510686549237e+00
-1.008193541849240482e+00
-1.007317492560887873e+00
-1.063268867297099574e+00
-9.903762495733764437e-01
-1.009527665293419307e+00
-1.019112779285851422e+00
-1.030496088641225771e+00
-1.006405386899051901e+00
-1.019145504740625485e+00
-1.030157081065774083e+00
-1.025785432967348143e+00
-1.024994371874335730e+00
-1.025558416436073150e+00
-1.000038695067602790e+00
-1.002172395848100139e+00
-1.010903806935216309e+00
-1.005073937292384922e+00
-1.020959504739064938e+00
-1.005079909203999033e+00
-1.012909952336475961e+00
-1.037589174473099840e+00
-9.819482694596437522e-01
-1.031585122059610837e+00
-1.018595056841722579e+00
-1.034825813720920751e+00
-1.033085963805802310e+00
-1.008529964077861996e+00
-1.029303427768363699e+00
-1.022212900436620275e+00
-1.025049057465297508e+00
-9.988092575742448798e-01
-1.005673733997927810e+00
-1.018892654606271542e+00
-1.041219646899535167e+00
-1.012811378123233297e+00
-1.003260613867418938e+00
-1.008159264828282442e+00
-1.001626436748776605e+00
-1.018490026612027810e+00
-1.024535767974170675e+00
-1.044276221445328279e+00
-1.033433329881056739e+00
-1.027292763987921687e+00
-1.022423690845609023e+00
-1.020307137379055540e+00
-1.041559722542153343e+00
-1.019185570978047295e+00
-1.006163618416739958e+00
-1.033165051591151462e+00
-1.042022193026043153e+00
-1.023530103892920540e+00
-1.027667145794345815e+00
-1.027168636733079898e+00
-1.000716948008519847e+00
-1.034052664020158607e+00
-1.006618000801799528e+00
-9.792564301023291007e-01
-1.025494515076528002e+00
-1.016370044625343860e+00
-1.019267245710397507e+00
-9.766528754745048557e-01
-1.016358770328538608e+00
-1.003395823405773823e+00
-1.013645111343781213e+00
-1.022359076865506200e+00
-1.009522629284607786e+00
-1.012493806728219647e+00
-1.025095696601436623e+00
-1.032096168722310026e+00
-1.048493167464606080e+00
-1.038797796000193507e+00
-1.008416435436823688e+00
-1.025549958546096541e+00
-1.030565325543099542e+00
-1.006224501403751859e+00
-9.843233569242085812e-01
-1.028680219285292852e+00
-1.030464323780692970e+00
-1.039070239699918075e+00
-1.020714910998880232e+00
-1.021534823474573139e+00
-1.030045796761437815e+00
-1.005541859655504577e+00
-1.011225057563356122e+00
-1.021412838045365312e+00
-1.009461568869943759e+00
-9.923994684694360524e-01
-1.022914846686740153e+00
-1.053238894076081733e+00
-1.001836015592302287e+00
-1.017477619093607011e+00
-1.026487072632340736e+00
-1.014502629029303105e+00
-1.026064716988136061e+00
-9.684981869385359543e-01
-9.984466162088078134e-01
-1.002280808036849935e+00
-1.017095570116840708e+00
-1.013449498262430248e+00
-1.033411897810875502e+00
-1.030088845135504361e+00
-1.009904594864489136e+00
-1.006414222520939150e+00
-9.928978168145784489e-01
-1.030058573205659078e+00
-1.040683443538731545e+00
-1.003428997574671744e+00
-1.011124808709338074e+00
-1.025628761130535693e+00
-1.011668439145113618e+00
-1.031476084393022630e+00
-1.012675838978869036e+00
-1.028327821439228185e+00
-1.032617654764187209e+00
-1.040662816565693038e+00
-1.029019121964718453e+00
-1.022264904843007471e+00
-1.031977056158578376e+00
-9.825353572950557002e-01
-9.965739447797417050e-01
-9.998020925035195905e-01
-1.025363816455786115e+00
-1.053596537795373544e+00
-1.021739467032148019e+00
-1.002010003885498435e+00
-1.026241795511095178e+00
-1.010163520666170323e+00
-1.054170084033554389e+00
-1.011166753953971931e+00
-9.969675025859272566e-01
-1.027119858752688852e+00
-1.046805387952690625e+00
-1.027393405588870712e+00
-1.066199138673789237e+00
-1.015757665882333738e+00
-1.000320002154943877e+00
-1.020979454894319849e+00
-1.030288026009805513e+00
-1.043264869346373525e+00
-1.006380880627097962e+00
-9.996834135149927913e-01
-9.951342554096406223e-01
-1.032128682433135269e+00
-1.022894258932205647e+00
-1.045648646495779932e+00
-1.014729858561075559e+00
-9.805035877982898329e-01
-1.026549525183446887e+00
-1.005765005983995319e+00
-1.006290331568564289e+00
-1.004175101060691189e+00
-9.997301409515320092e-01
-1.007742032103303709e+00
-1.044812294207061898e+00
-1.042727535520323157e+00
-9.929051896693845691e-01
-1.008869522679786357e+00
-1.025313006905673285e+00
-1.031201317046940069e+00
-1.025414217637222736e+00
-1.012152098729204086e+00
-1.012487101685377366e+00
-1.014710825488269075e+00
-1.014662409774407914e+00
-1.015031806542014525e+00
-9.868529009013392583e-01
-9.938138497300471608e-01
-1.002570162549960342e+00
-1.021857617061205703e+00
-9.926874793120081808e-01
-1.043326525100130242e+00
-1.020534501701191754e+00
-1.041301744411007757e+00
-1.013427306453479559e+00
-1.018890636803051919e+00
-1.040969865171345710e+00
-1.039355086002687889e+00
-9.833928900304848009e-01
-1.011118500322440106e+00
-1.025565358695011753e+00
-1.014057643621718352e+00
-1.014701917670166376e+00
-1.009955337138289222e+00
-1.020511797075247529e+00
-9.934657034158647093e-01
-9.917066898675718223e-01
-1.022169679253168040e+00
-1.032808239013746965e+00
-9.920210124248257655e-01
-1.049629265864208794e+00
-1.003519151406704779e+00
-1.019481154222408037e+00
-1.015470427022416633e+00
-9.882824365617878248e-01
-1.029934582629247863e+00
-1.016503456857311027e+00
-1.034034907001373016e+00
-1.037341026911292818e+00
-1.001595930751109753e+00
-1.017677546083573414e+00
-1.011754095215972482e+00
-9.943201220158273124e-01
-1.027867131017677460e+00
-1.026870055702364004e+00
-9.723694992911433577e-01
-1.027299532728725540e+00
-1.005078226493986149e+00
-9.677805380075109598e-01
-9.770570989367256542e-01
-1.000639772380548465e+00
-9.976835630915127373e-01
-1.016920556015491917e+00
-1.021807253766692458e+00
-1.022958170616101725e+00
-1.021503579571116260e+00
-1.054724765072751369e+00
-1.025829780115758316e+00
-1.008573937352856165e+00
-1.000507028127443077e+00
-9.853487596128781556e-01
-1.004559647626743990e+00
-1.028701255996449460e+00
-1.003724839793668666e+00
-1.039381707561619850e+00
-1.035188719296042281e+00
-9.957155927488253733e-01
-1.034732529356494846e+00
-9.981876178382904641e-01
-1.027174507091726197e+00
-1.017369125262212126e+00
-1.007552430810467303e+00
-1.014473831483129196e+00
-1.019331234287066845e+00
-9.895592717678781680e-01
-1.011972768529755262e+00
-9.895744242449053818e-01
-1.015189053262607333e+00
-1.017706996076239268e+00
-1.009814316074059803e+00
-9.852274028407509432e-01
-9.976887936918710231e-01
-1.002441758098596702e+00
-1.006316806918008400e+00
-1.023811692084425573e+00
-1.001082058242992234e+00
-1.009350040464968234e+00
-9.844476632627260360e-01
-1.006537640430648306e+00
-1.016837427712979913e+00
-1.001458280808953827e+00
-9.948318135380674887e-01
-1.001711805793186638e+00
-1.020096601849797890e+00
-1.017659586149229023e+00
-1.017857048346082927e+00
-9.845349629736461772e-01
-9.868616797030136389e-01
-9.872889773213617826e-01
-9.944423208466145470e-01
-9.989185651436278679e-01
-9.806312463789318423e-01
-9.733819717286055218e-01
-9.694532740046332142e-01
-9.999892426544982893e-01
-1.017681435107463894e+00
-9.987776495351602390e-01
-1.012783412564253194e+00
-1.020968722474917989e+00
-1.018891961757077524e+00
-1.002617517345803622e+00
-9.976432284472167566e-01
-1.022801891120669548e+00
-1.006324063941202773e+00
-9.878273482635229197e-01
-9.989986164766258003e-01
-1.012867353152389516e+00
-1.007015062009338546e+00
-9.934688704726923891e-01
-9.653276769490012343e-01
-9.700925734636809405e-01
-1.018955466042660518e+00
-1.009122071218216954e+00
-1.028890279849145495e+00
-1.029743209628974920e+00
-9.990799461401329573e-01
-1.008392268700190719e+00
-9.938633247769460555e-01
-9.747908776952829424e-01
-1.003122510167751891e+00
-1.012204814648565154e+00
-9.869110789697194130e-01
-1.041416484241610485e+00
-9.886204679630514747e-01
-9.869440381793456174e-01
-9.870745840057337794e-01
-1.012560906256438020e+00
-1.026807074376187012e+00
-1.010595061539818706e+00
-9.855192819214291244e-01
-1.025342161315144551e+00
-1.012133776719215339e+00
-1.003750463708030116e+00
-1.018347060828439732e+00
-9.899075377914157148e-01
-9.966059595349986422e-01
-9.853492104393024587e-01
-1.008920154846902228e+00
-9.983306948413617210e-01
-9.523653959946366543e-01
-1.036226885578063639e+00
-9.969683297989060389e-01
-9.965616958900438416e-01
-9.827965501725411945e-01
-1.007705037621231314e+00
-1.010752228429264044e+00
-1.027172647004723105e+00
-1.000001056489980611e+00
-9.946241742788842766e-01
-9.925725751695438914e-01
-9.993345284455847910e-01
-9.978472573349898012e-01
-9.672654490261505256e-01
-9.778917458934158757e-01
-1.004836673088306043e+00
-9.866588536072294913e-01
-9.923088006390547999e-01
-9.982331320570060340e-01
-1.013419497833923488e+00
-9.807953643250666431e-01
-9.915904657072289741e-01
-9.973279527288366753e-01
-1.010966608408259138e+00
-9.915735344138844054e-01
-1.011963981801675017e+00
-9.539428723817681144e-01
-9.851923525204320242e-01
-9.772701148053599685e-01
-9.913562199580371326e-01
-9.844133176520681872e-01
-9.804309688213781460e-01
-1.012424333054878112e+00
-1.003576410455913503e+00
-9.807911434907286008e-01
-9.958714474096037605e-01
-9.854099766083438405e-01
-9.950478917957064073e-01
-9.951166654318607252e-01
-9.756363661499795059e-01
-9.974339367048760119e-01
-9.823078762148498289e-01
-1.004042096963813302e+00
-9.912441426117961640e-01
-1.012440668326823223e+00
-9.578118955036807325e-01
-9.903981923919651376e-01
-1.003737092288470301e+00
-9.790377183260757787e-01
-9.921117491854197779e-01
-1.006502356246837149e+00
-1.006068337427500348e+00
-9.343833873060151118e-01
-9.639691795530573870e-01
-9.863088016316083895e-01
-9.725952618952737883e-01
-9.944434320261190674e-01
-9.625962290118829090e-01
-1.008822648749427398e+00
-9.986913465040545557e-01
-9.951178322588509761e-01
-1.008793389315438827e+00
-1.005424779061766971e+00
-1.012175577151554151e+00
-1.000340509833439695e+00
-9.901625871065247164e-01
-9.937522204291895367e-01
-9.879448335763586497e-01
-9.807486081772862629e-01
-9.858932432806253310e-01
-9.853465602548008295e-01
-9.705631012191131557e-01
-1.005364284075136450e+00
-9.825063974474372852e-01
-1.011994489631961480e+00
-9.599451860400783909e-01
-9.948254518770068833e-01
-9.810597977466088970e-01
-9.855595872964640902e-01
-1.019565564847289885e+00
-9.567009539375365135e-01
-1.008679027852539489e+00
-9.764221094704902404e-01
-9.843866559607925559e-01
-9.898292287598396966e-01
-9.665255834800894341e-01
-9.837807865247801820e-01
-9.965492801835584835e-01
-9.849381274533718367e-01
-9.668135548596461515e-01
-1.012275351369682719e+00
-1.004347943151093103e+00
-1.013248620444995529e+00
-9.766070323996893787e-01
-1.016723841656315575e+00
-9.974521422664983650e-01
-9.873508063864325779e-01
-1.010728440625976221e+00
-1.001290968161631101e+00
-1.009757550732725884e+00
-1.004902810988613338e+00
-9.957109595146084180e-01
-1.001765138153926538e+00
-9.963954558056300481e-01
-1.000970388817966850e+00
-9.888060264717253300e-01
-9.902325482567283510e-01
-1.014906570894605453e+00
-9.608969778450510146e-01
-1.010308774754072880e+00
-1.015659714354699483e+00
-1.021829660566784037e+00
-9.669682461032959031e-01
-1.018847038786253378e+00
-9.994248867229756916e-01
-1.000283034373806279e+00
-1.001325768784825154e+00
-1.005703831125515757e+00
-1.014105686217938729e+00
-9.850714766848470694e-01
-9.960822475371560181e-01
-9.734939477591821877e-01
-9.972562201119937741e-01
-1.011754459233284997e+00
-1.003405853020129745e+00
-9.766789066551173626e-01
-1.013958621861309917e+00
-9.988173523210963634e-01
-9.949937566226618735e-01
-1.009965457504762965e+00
-9.909919295113579496e-01
-1.013258519166552185e+00
-9.950610826512500395e-01
-9.825361554095151106e-01
-9.816062298428203103e-01
-9.864564094541757866e-01
-9.869854684063208428e-01
-9.619669821267492482e-01
-1.012190713927654029e+00
-9.830384541132676235e-01
-1.002327931377028136e+00
-9.788624269417826040e-01
-9.704165509207268725e-01
-9.735255997155171093e-01
-1.012005844456054460e+00
-9.711241731564350665e-01
-9.953153904589197021e-01
-1.016419054727055737e+00
-9.893732503441723392e-01
-9.483919849451288853e-01
-9.998200006542640184e-01
-1.012072965332970531e+00
-9.545455025146237782e-01
-9.868585562441041237e-01
-9.744362774265212801e-01
-9.799019790054207535e-01
-1.032284331121600118e+00
-1.001564693297894326e+00
-9.917326073392968011e-01
-9.678683503560270296e-01
-9.874628993919252196e-01
-9.984511633245964912e-01
-9.839436821761450291e-01
-1.001162943489539714e+00
-9.961339953773431510e-01
-9.988547533816400925e-01
-9.910226073089237753e-01
-9.516815534002173171e-01
-9.931246174875782984e-01
-1.000494965774254119e+00
-1.008912565115583249e+00
-9.841183795521646349e-01
-9.895465758034827086e-01
-9.802994922431492730e-01
-9.666453624920602339e-01
-9.720257344725662385e-01
-1.017817897911137859e+00
-9.931833799012488306e-01
-9.975337282628411462e-01
-1.005626842006007937e+00
-1.004749246942823415e+00
-9.878716617119563947e-01
-9.882309106857749548e-01
-9.796378604172980564e-01
-9.814636460585024480e-01
-9.773026612505220090e-01
-9.957726967803411933e-01
-9.986850020432149755e-01
-9.809983492778243663e-01
-9.735730635733123028e-01
-9.486548547193365266e-01
-9.921263687884143145e-01
-9.798966573270744274e-01
-9.830297556437358475e-01
-9.748309188716098861e-01
-9.952304718890337965e-01
-9.639105521105006957e-01
-9.797039991855827079e-01
-9.844546392322470751e-01
-9.785629329776398544e-01
-9.528187516397240708e-01
-1.008035025568742471e+00
-9.744274349660949630e-01
-9.557669490385758415e-01
-9.815644658533098088e-01
-1.001769896201175403e+00
-9.614678715067804804e-01
-9.395258897750334848e-01
-9.563491727599615633e-01
-9.489187790293615032e-01
-9.647682646695890929e-01
-9.946702701365530697e-01
-9.573597000218730946e-01
-9.664556257805962947e-01
-9.903147180961363594e-01
-1.016139852251727538e+00
-9.679956490126142565e-01
-9.765469766738685831e-01
-9.691428014155518689e-01
-9.840726231694169046e-01
-1.004700595434899757e+00
-9.858418632515629776e-01
-9.887075261546524052e-01
-9.845074415756039921e-01
-9.997124676040851643e-01
-9.753140548286326483e-01
-9.768535650018087546e-01
-9.711603465637460575e-01
-1.006135196011442856e+00
-9.491173796423628684e-01
-9.965792498161992752e-01
-9.772403072468673901e-01
-9.768648553632751641e-01
-9.839844770314276623e-01
-9.779541333011433357e-01
-9.824377322696594694e-01
-9.877157953682262903e-01
-9.651543825924611131e-01
-9.832123954369342833e-01
-9.851140185665269167e-01
-9.769585825532051127e-01
-9.747865291875199567e-01
-9.565285842237090108e-01
-9.585243041049819057e-01
-9.642237211120433527e-01
-9.876440551853425953e-01
-9.531770712432575676e-01
-9.907920564932910512e-01
-9.984214312688016735e-01
-9.823875376647858149e-01
-9.771825063967252145e-01
-9.697446869327831509e-01
-9.705974855348953323e-01
-9.919752806035865289e-01
-9.815502589695466185e-01
-9.649714811144373128e-01
-9.923858351435069780e-01
-9.952369167963904806e-01
-1.001860615913635622e+00
-1.002628393406723051e+00
-1.003322778714493158e+00
-9.739902524834600506e-01
-9.649673112859923352e-01
-9.954011206453126093e-01
-9.924089240051906513e-01
-9.775290557204611153e-01
-1.012054874633046442e+00
-9.803245622697379646e-01
-9.771248441220978798e-01
-9.768144974211059317e-01
-9.677240659934449596e-01
-9.787712735282295684e-01
-9.814952545123299954e-01
-9.825020336850208702e-01
-9.555546406287073191e-01
-1.006865713553061648e+00
-9.458917705122947828e-01
-9.665551728125461040e-01
-9.753337205313808989e-01
-9.492249523103729603e-01
-9.756955319296125584e-01
-9.873363825613004074e-01
-9.263044674525683364e-01
-9.974860646616859894e-01
-9.731693417153653991e-01
-9.631808444206624298e-01
-9.645170007627599240e-01
-9.913598329018983302e-01
-9.922834779548854733e-01
-9.845789405441270903e-01
-9.603646591474702676e-01
-9.662114032778612582e-01
-9.619498574409514058e-01
-9.875160311357525922e-01
-9.967299845303188022e-01
-9.536169947225691113e-01
-9.670237460682409303e-01
-9.679204430022726457e-01
-9.508840211674669529e-01
-9.648775048230462392e-01
-9.704090953916960638e-01
-9.628368920384001717e-01
-9.800387683975985142e-01
-1.005316673315935105e+00
-9.860305073245774210e-01
-9.890890383655603912e-01
-9.952721594356639390e-01
-9.654307422185921528e-01
-9.982557311712436654e-01
-9.415454740282107604e-01
-9.520763356166079827e-01
-9.601247665297735212e-01
-9.499756437643136486e-01
-9.834373779108589453e-01
-9.848716621956185024e-01
-9.777904913056570946e-01
-9.860698406654803128e-01
-9.366934280981947802e-01
-9.713245738707879662e-01
-9.698063042143920676e-01
-1.012220058234310605e+00
-9.542902414838753122e-01
-9.627440270711872250e-01
-9.414657492839731967e-01
-9.911115928398335218e-01
-9.847700326754679212e-01
-9.698294347434788243e-01
-9.513251248210153888e-01
-9.523068911463947739e-01
-9.617499717081046118e-01
-9.383010295839716575e-01
-9.394134871642830786e-01
-9.616539525549946399e-01
-9.730456750537699318e-01
-9.604504633719684881e-01
-9.476901955935067567e-01
-9.597588017722920029e-01
-9.710491843095366837e-01
-9.613953128223833300e-01
-9.553111738126389696e-01
-9.583908031205568001e-01
-9.615328693509842539e-01
-9.419037897262053649e-01
-9.540346512788737687e-01
-9.881289034451120612e-01
-9.437809957566930530e-01
-9.337380963045006643e-01
-9.585860430933252907e-01
-9.770897278533647867e-01
-9.264614491198475132e-01
-9.440030064696152134e-01
-9.440011790368507683e-01
-9.606116359972080021e-01
-9.555810184810722419e-01
-9.797089624511789996e-01
-9.720921086888906215e-01
-9.421237171343681549e-01
-9.838028281377223516e-01
-9.740454779381967354e-01
-9.544713626791677674e-01
-9.514990085734365000e-01
-9.755629629460821350e-01
-9.661636680106292507e-01
-9.646983911323588901e-01
-9.676490102066737098e-01
-9.688795349589675032e-01
-9.539749087003813743e-01
-9.535036711262706577e-01
-9.191216745391920240e-01
-9.470099967179238520e-01
-9.731981479696527604e-01
-9.647301787854276611e-01
-9.597440647775565825e-01
-9.771958487681304817e-01
-9.400176858148669989e-01
-9.608950077432003578e-01
-9.794806665128191758e-01
-9.609137258184712316e-01
-9.594103285353353661e-01
-9.344467104153231229e-01
-9.488757073474216597e-01
-1.009065357045839884e+00
-9.533126788221673031e-01
-9.780644797821681502e-01
-9.868223450995073920e-01
-9.748499828175608561e-01
-9.480826122603210893e-01
-9.232290875429804977e-01
-9.511079873611127944e-01
-1.003765991519067535e+00
-9.594892324448842658e-01
-9.522299655652481931e-01
-9.600941701138159257e-01
-9.479516553183180427e-01
-9.470423995188990141e-01
-9.828335729836633616e-01
-9.108145034465473522e-01
-9.747311201781190260e-01
-9.624123891770730577e-01
-9.477655394521603549e-01
-9.597159270447498391e-01
-9.557460963593240599e-01
-9.623093662445354468e-01
-9.795916702669277276e-01
-9.564473060873599497e-01
-9.304318365063538598e-01
-9.169535389732118569e-01
-9.623746651320352896e-01
-9.583466467593367843e-01
-9.640590818990004696e-01
-9.620292379983180764e-01
-9.881548708641955114e-01
-9.393341812825495296e-01
-9.214997972367541257e-01
-9.608930362281583593e-01
-9.470923721006792029e-01
-9.579523087615379184e-01
-9.672754405610103356e-01
-9.800911301076200566e-01
-9.494512440722435720e-01
-9.751246182731340140e-01
-9.467561742459723595e-01
-9.840490603161137217e-01
-9.688485844224561383e-01
-9.559365891594424625e-01
-9.828042416435669448e-01
-9.406937685896606949e-01
-9.417640258572450573e-01
-9.596971517580029643e-01
-9.501023365127451159e-01
-9.792784052660731264e-01
-9.629542012457176225e-01
-9.616037095409738500e-01
-9.704653087421920565e-01
-9.400879022549205599e-01
-9.537479627094852530e-01
-9.374265036549183083e-01
-9.759222709316847100e-01
-9.317908619444735807e-01
-9.623488516303375651e-01
-9.471877894016249577e-01
-9.407020191319902525e-01
-9.944968024575246979e-01
-9.669027920531620968e-01
-9.634972182023584519e-01
-9.404308427236391932e-01
-9.719627040373340909e-01
-9.480519536522284962e-01
-9.453630817886797821e-01
-9.301743276480004541e-01
-9.586035325612114466e-01
-9.509855511358712432e-01
-9.748979462837583654e-01
-9.164444327901218879e-01
-9.934007796252035671e-01
-9.345017090531576587e-01
-9.711594047889313686e-01
-9.685010046947440943e-01
-9.765691341457022334e-01
-9.846489396275139860e-01
-9.402935550313479274e-01
-9.297333207714609804e-01
-9.429199991999116515e-01
-9.272077500493884905e-01
-9.740837369935302359e-01
-9.236503411138191622e-01
-9.341451342892483911e-01
-9.721300878864349571e-01
-9.647118103218247365e-01
-9.376056253437715649e-01
-9.690840555107218535e-01
-9.511906546934912887e-01
-9.483331447992299212e-01
-9.574155522776142124e-01
-9.489069912381628003e-01
-9.369852757366703422e-01
-9.564597640293208691e-01
-9.260554604608641771e-01
-9.652332866952545443e-01
-9.251859516432011654e-01
-9.553499177123496722e-01
-9.375000910117227138e-01
-9.699788350959104299e-01
-9.326525202596764874e-01
-9.685503612130580420e-01
-9.574131905113285601e-01
-9.246459471418173592e-01
-9.829739408149384960e-01
-9.342692582599156914e-01
-9.835892866423152636e-01
-9.726256624384943539e-01
-9.605917978652336320e-01
-9.232668609129319748e-01
-9.585174485905008090e-01
-9.540530127728225063e-01
-9.016568574732471975e-01
-9.786803858933370570e-01
-9.291070566957272403e-01
-9.526819342423596959e-01
-9.108133839978973523e-01
-9.469404016270309699e-01
-9.276480802198405762e-01
-9.501875649677511415e-01
-9.416775739917356836e-01
-9.498098019953972182e-01
-9.644210300882257725e-01
-9.613379511740791639e-01
-9.528181191415641127e-01
-8.822330562465577897e-01
-9.638898654569399982e-01
-9.500438700327233921e-01
-9.082491984858233058e-01
-9.638776863399113326e-01
-9.549754771111911289e-01
-9.359677268727607524e-01
-9.617908237584642528e-01
-9.498799834767076566e-01
-9.410212515980143078e-01
-9.612318427641330931e-01
-9.754228694518499720e-01
-9.684399534775018914e-01
-9.492464854141957620e-01
-9.358094807887913369e-01
-9.454875868275184336e-01
-9.276595351083896102e-01
-9.397879542769452810e-01
-9.283500806749933609e-01
-9.451151200563887578e-01
-9.533413384421927095e-01
-9.650991499241943217e-01
-9.372092177067193886e-01
-9.500919638100181475e-01
-9.505368583269936389e-01
-9.094197793265254015e-01
-9.290108679493409571e-01
-9.563065732402331598e-01
-9.601845470309646746e-01
-9.119839574673662685e-01
-9.531778962556606283e-01
-9.431187696868574832e-01
-9.481687175651258848e-01
-9.772594631275719479e-01
-9.393279699993917209e-01
-9.493371497689836458e-01
-9.149926575256140948e-01
-9.624320670474688644e-01
-9.516771480121701821e-01
-9.307361997637418893e-01
-9.596354943703856444e-01
-9.449068418310118123e-01
-9.534877782957086323e-01
-9.676312446812407320e-01
-9.381178167469791385e-01
-9.578914113245566853e-01
-9.416661060456037458e-01
-9.691982058896970731e-01
-9.573034712304431260e-01
-9.370595582061235218e-01
-9.717297810172152994e-01
-9.390969756022865544e-01
-9.487056683134962309e-01
-9.543502602255810041e-01
-9.359992302404287479e-01
-9.442924022855772037e-01
-9.339065746550078151e-01
-9.482432495097514735e-01
-9.523227523087257618e-01
-9.564930653485484990e-01
-9.439735349711206869e-01
-9.206911442889341712e-01
-9.665105617177468522e-01
-9.552541536904212149e-01
-9.027176180150879858e-01
-9.391841838769653394e-01
-9.518201373173011959e-01
-9.534423614895736199e-01
-9.244408108201613850e-01
-9.269842042825378048e-01
-9.156562049683142357e-01
-9.024572221794956439e-01
-9.396899765543018646e-01
-9.383218989036300473e-01
-9.503055013747498947e-01
-9.427928669563705455e-01
-9.958292722356454352e-01
-9.297884929517133967e-01
-9.651180695695555922e-01
-9.278534631689072665e-01
-9.506764131665396134e-01
-9.370957439915226228e-01
-9.127586847168593920e-01
-9.416720487095543435e-01
-8.934408778101425863e-01
-9.029009918446518901e-01
-9.702961609661494569e-01
-9.164280560792400498e-01
-9.102011733392910697e-01
-9.216478146794470083e-01
-9.247821232841613170e-01
-9.327700418165464358e-01
-9.035369338227876579e-01
-9.849015608850966164e-01
-9.381223613759381852e-01
-9.716730841011216313e-01
-9.077929495557085504e-01
-9.646235948395017745e-01
-9.413913993537830205e-01
-9.648114984184160692e-01
-9.532871378530125561e-01
-9.461542035534082906e-01
-9.319423984736480149e-01
-9.429654581385853440e-01
-9.418788266170922130e-01
-8.930578880234080197e-01
-9.392582938204796505e-01
-9.530229317334129036e-01
-9.233922814560656667e-01
-9.307828312471193577e-01
-9.445222398731388802e-01
-9.091343476264139856e-01
-9.182975747615936823e-01
-9.425274340575483523e-01
-9.541825469041674834e-01
-9.221661168921150287e-01
-9.563988206200702002e-01
-9.452893461638245398e-01
-9.312116097319280694e-01
-9.520715613414763023e-01
-9.411425340275625384e-01
-9.483006785157216401e-01
-9.473895481631993132e-01
-9.292681848484352081e-01
-9.359817602752099619e-01
-9.450968993289829978e-01
-9.448087954436572566e-01
-9.248054856602736518e-01
-9.371339738963057053e-01
-9.161215893253821241e-01
-9.535027753082926383e-01
-9.526407360938339286e-01
-9.425994719875285810e-01
-9.433294715956253018e-01
-9.210214769902800303e-01
-9.664468531329097889e-01
-9.538246153169273045e-01
-9.330944813519831404e-01
-9.118654218265503930e-01
-9.454730396529315017e-01
-9.536923220210006269e-01
-9.351594193492599461e-01
-9.813562591158383475e-01
-9.124589879693766337e-01
-9.553401030954978834e-01
-9.553166962903425485e-01
-9.551712319734546597e-01
-9.770560343245664470e-01
-9.211480287214688367e-01
-9.431850509063037791e-01
-9.287483155538703850e-01
-9.378932579998898733e-01
-9.639748530276004423e-01
-9.548250196710328375e-01
-9.520624981045814339e-01
-9.490645769921582930e-01
-9.507947633897493311e-01
-9.369567750796495842e-01
-9.499293506552636268e-01
-9.457362964908360148e-01
-9.286882023434782640e-01
-9.518061596269837832e-01
-9.488599159509187864e-01
-9.431869079455814653e-01
-9.361440709214983169e-01
-8.948040671649423183e-01
-9.076690665177650219e-01
-9.509795826617359893e-01
-9.285894740291458227e-01
-9.230772088095304806e-01
-9.474206762840579055e-01
-9.174841906482605891e-01
-9.030377223286710775e-01
-9.500428846533086613e-01
-9.211388068069408241e-01
-9.094540553061476462e-01
-9.083180236875082469e-01
-8.919280740563164667e-01
-9.589741952177524009e-01
-9.545541657855719508e-01
-9.310522241880221372e-01
-9.707333044719034243e-01
-8.896224211107128799e-01
-9.345732586316021218e-01
-9.075494921051577846e-01
-9.343866854540014977e-01
-9.232387222707370000e-01
-9.471687765264765746e-01
-9.142922686984430447e-01
-9.011352496606853668e-01
-9.692230826925334330e-01
-9.270474458454672773e-01
-9.266171202879034396e-01
-9.523749939608392445e-01
-9.263692425391096830e-01
-8.859660674233478250e-01
-9.398732701131877754e-01
-9.381571300462311358e-01
-9.344161652313617283e-01
-9.312344928878235617e-01
-9.439596692377676401e-01
-9.565121462311950706e-01
-9.450560827500991135e-01
-9.307747903474185014e-01
-9.535056946837756620e-01
-9.240089094012918780e-01
-8.984532444538642082e-01
-9.464700044383081989e-01
-9.196997909686925876e-01
-9.453673014118796347e-01
-8.985029359701633966e-01
-9.490228764703481090e-01
-9.267797623466272894e-01
-9.397622248552717217e-01
-9.509319543153452736e-01
-9.153592333341576959e-01
-9.212837116260342851e-01
-9.475414151047849565e-01
-9.578704991521789225e-01
-8.803087672169381817e-01
-9.415815644771995396e-01
-9.228138676296122611e-01
-9.459999372924088323e-01
-9.038338887606246486e-01
-9.550713019549434968e-01
-9.314597016364231097e-01
-9.289293136730594203e-01
-9.367715979995712150e-01
-9.547570042818962488e-01
-9.498579089655713181e-01
-9.310596050994770501e-01
-9.325177742424345384e-01
-9.309667105114668439e-01
-8.988819082974619512e-01
-9.087545521717976804e-01
-9.399516039271181844e-01
-9.328350840353448747e-01
-9.400381337818463079e-01
-9.299969091504358687e-01
-9.338487532719343953e-01
-8.991119011078808620e-01
-9.188328165095112077e-01
-9.448573360058686310e-01
-9.522472825074803637e-01
-9.205058530538987593e-01
-9.382489697246715332e-01
-9.291975989234150246e-01
-9.430338546628479479e-01
-9.220613615721614531e-01
-8.667763842515378014e-01
-9.275759173038791161e-01
-9.447601894600300421e-01
-9.289485122680498641e-01
-9.257841816548566527e-01
-9.295287849348985443e-01
-8.975676280996596201e-01
-9.376698465245930647e-01
-9.447177217998646848e-01
-9.237195010046725940e-01
-9.377193754113395396e-01
-9.027591770677356742e-01
-9.395858820133274891e-01
-9.376349417490609239e-01
-9.253377750801725643e-01
-9.288864053916287000e-01
-9.391160542811458622e-01
-9.406317444045998455e-01
-9.269066982075235828e-01
-9.004565555175084723e-01
-9.478443509705217762e-01
-9.341617149447259960e-01
-9.500723865723235129e-01
-9.141177777478922684e-01
-9.443788901108667311e-01
-9.448388261567337576e-01
-9.421154043796742261e-01
-9.247655180703308053e-01
-9.271529267069715807e-01
-9.280948440524574572e-01
-9.221596519534259739e-01
-9.101736237692583664e-01
-8.781425787887744416e-01
-9.184632533158214596e-01
-9.246894110053068827e-01
-9.034303466324186127e-01
-9.278445616061210544e-01
-9.172670117171995985e-01
-9.189386084369427499e-01
-8.992353241942057096e-01
-9.291394815758784453e-01
-9.254291728502889169e-01
-9.491494072150911121e-01
-9.046919548374671161e-01
-9.258837951710318093e-01
-8.998368390660850258e-01
-9.052669819737462209e-01
-9.074562407399165975e-01
-8.820475841234615144e-01
-9.178020593085698398e-01
-9.138220812278978755e-01
-9.415173439270588807e-01
-9.181536071890549211e-01
-8.993824990319835289e-01
-9.091696663574575510e-01
-8.890889499420474573e-01
-9.048881848939726025e-01
-8.812444566858324002e-01
-9.233088397965243388e-01
-9.238607176591280279e-01
-8.987374581561112796e-01
-9.658443675669550199e-01
-9.129769608530798886e-01
-8.721525237983613899e-01
-9.210192960769002513e-01
-9.136025444603586010e-01
-8.794317377346364539e-01
-9.132991833218394584e-01
-9.199865700655601719e-01
-9.463437424570519951e-01
-9.464242530135260623e-01
-8.759938133536181448e-01
-8.970621298137182453e-01
-9.086038526999321574e-01
-9.329332755083075135e-01
-9.142945627924981000e-01
-9.060741107054339771e-01
-9.260129158143189931e-01
-9.197681662046131024e-01
-9.285133036473123269e-01
-8.977272962682121271e-01
-9.263794756581467116e-01
-8.937837524238411158e-01
-9.203640500904762822e-01
-9.237074361723538463e-01
-8.642328534193313150e-01
-9.117894688254124524e-01
-9.201674883779868974e-01
-9.451105678215743211e-01
-9.075034891388811253e-01
-8.989213425439397387e-01
-9.257602934818901508e-01
-9.278348326200048790e-01
-9.350049313464378065e-01
-9.192845567315621746e-01
-9.348053759055460210e-01
-9.149745439071131914e-01
-9.034213745039234578e-01
-9.349372564932710850e-01
-9.266530635842639141e-01
-8.932412002713296939e-01
-9.058734135491451900e-01
-9.312065024349102105e-01
-9.255333770351250600e-01
-9.040897019894165165e-01
-9.155735866912005916e-01
-9.283120891411009712e-01
-8.990245295097835099e-01
-9.393433225273573051e-01
-8.952432393393575660e-01
-8.899134135840403026e-01
-9.058371993411454826e-01
-9.384556591953905347e-01
-9.223743671634416774e-01
-9.188891357107645819e-01
-8.979379147567442265e-01
-9.003045319144816760e-01
-8.874285412983560217e-01
-9.416918066580622915e-01
-9.363395348261510653e-01
-9.056244193904784412e-01
-9.462608407384219822e-01
-9.093604750367756395e-01
-9.019942793556861016e-01
-8.969166671823858294e-01
-9.113788506173847725e-01
-9.179569458673919602e-01
-9.128121015635493052e-01
-9.171408742754163512e-01
-9.250514535425699014e-01
-9.244419627789333127e-01
-8.810033612309450257e-01
-8.974100152716139034e-01
-9.182822057795451132e-01
-9.192135597765026533e-01
-9.250232870589013556e-01
-9.084268661784510313e-01
-9.174358730391457550e-01
-9.420897810060351318e-01
-9.087252556277491955e-01
-9.329060132397863914e-01
-8.945022491881398086e-01
-9.412904758356663848e-01
-9.253728245905787908e-01
-9.069699638797450447e-01
-8.926743905624964226e-01
-9.203517714322080323e-01
-9.423370149865681888e-01
-9.044079027735758558e-01
-9.012495004928655629e-01
-9.189528224557211855e-01
-9.132571382288557915e-01
-9.415751843537408794e-01
-9.046604538715979915e-01
-9.379403398943430004e-01
-9.027221603278166029e-01
-8.965294130821644947e-01
-8.843696366372977291e-01
-9.539542162799007352e-01
-9.015539944620818424e-01
-8.979726161645772420e-01
-9.362971276821803190e-01
-9.384280624450090924e-01
-9.331551044122813332e-01
-9.090705110771732933e-01
-9.182182178817386298e-01
-8.840910720257448840e-01
-8.998546387728231233e-01
-9.414253119267790293e-01
-9.188747348427800388e-01
-8.823562732751718540e-01
-8.833138110739652271e-01
-9.301538191380082088e-01
-8.946217666561991910e-01
-9.131310255618584337e-01
-9.418135506187963468e-01
-9.340788817473407724e-01
-8.870872647563419200e-01
-9.285684910889276944e-01
-9.214817595349206192e-01
-9.045702371589007251e-01
-8.959698259252577568e-01
-9.073670232776809286e-01
-9.181653143844329401e-01
-8.981139868169049079e-01
-8.841222650119237025e-01
-9.135886373761608059e-01
-8.813869136118178682e-01
-8.657751902268188138e-01
-9.229418044080960337e-01
-9.089892798005944075e-01
-9.275159699806729829e-01
-9.010453317280262553e-01
-8.964289200428112725e-01
-9.345687538514203530e-01
-9.132939693901986900e-01
-9.290286625874248916e-01
-8.819637557668850159e-01
-8.982403780556713624e-01
-9.025228547411684454e-01
-9.391072154068998978e-01
-9.180805575749613201e-01
-8.983118953377596805e-01
-9.206774142957423468e-01
-9.540663892288686609e-01
-9.089930912027316401e-01
-8.681494840480359354e-01
-9.291452589772777326e-01
-8.771781609244005962e-01
-9.329959376226917289e-01
-9.203433136502422451e-01
-9.180109144031624036e-01
-9.134414179539696033e-01
-9.031637706829560575e-01
-9.222352290359274729e-01
-8.898721560601861036e-01
-9.381379782035677017e-01
-8.968874431594882068e-01
-8.886698301704756275e-01
-8.912820922356132769e-01
-9.256954037514957268e-01
-9.313037470576631671e-01
-9.067968109961013212e-01
-8.977465366258329249e-01
-9.045024021673355730e-01
-8.994234693897056321e-01
-9.101792783629940597e-01
-8.888829959938077119e-01
-9.171598321216027916e-01
-9.068558378738511561e-01
-8.891638866801878649e-01
-9.093668201584630406e-01
-9.429241155696167498e-01
-9.011114615395765526e-01
-8.779903935762181089e-01
-9.274447673959738125e-01
-8.715019330164707201e-01
-9.139361882763917810e-01
-8.735739677577375462e-01
-9.459362835947101589e-01
-9.259636531585191399e-01
-8.716479937878091055e-01
-8.938722498122125826e-01
-9.219221941992162828e-01
-9.499253614238627463e-01
-9.282722735365467326e-01
-8.816820853281204240e-01
-9.157652990715573482e-01
-9.258624767790137877e-01
-9.057709721253267565e-01
-9.146419698839820533e-01
-8.905938082755230356e-01
-8.691727784398460832e-01
-9.407132168791539906e-01
-9.212603959592391423e-01
-9.254411265855035928e-01
-8.958884051355776590e-01
-8.911344016618131247e-01
-9.341641196849690409e-01
-9.005500444110170477e-01
-9.115603753345240534e-01
-8.932710664094153374e-01
-9.226085491111960524e-01
-8.749354796680890445e-01
-8.926882736861604384e-01
-8.984445391435925687e-01
-9.251077623746336576e-01
-8.898242422024796872e-01
-8.977622961536971813e-01
-8.727177695025577497e-01
-9.080374056263333937e-01
-9.073324329859376869e-01
-8.944325587574869507e-01
-8.718245812945977224e-01
-8.947898432673646596e-01
-8.639661548316642792e-01
-9.070378227328093068e-01
-9.026715982982340680e-01
-9.247794751805052949e-01
-8.956106723767811584e-01
-9.232938357855448031e-01
-8.999440232589640543e-01
-8.821426239738066055e-01
-9.138563897524200064e-01
-8.536976092925065984e-01
-8.956656594485107314e-01
-8.620976250229687166e-01
-8.807062426254886889e-01
-8.975751076003892770e-01
-8.795023345726875608e-01
-8.590224587706655202e-01
-8.937096018459933511e-01
-9.039554500128439418e-01
-9.113806418688044086e-01
-9.121088475340004553e-01
-8.902151083756888461e-01
-8.806353216504734238e-01
-8.975021285211683963e-01
-8.978203421643420334e-01
-8.754015305699394123e-01
-9.233704276102573383e-01
-9.096287386118253604e-01
-8.878176505642966232e-01
-9.288504504267536266e-01
-8.817403553074870670e-01
-9.087649419427739073e-01
-8.574258561476075791e-01
-8.889060895407469021e-01
-8.910200743928350375e-01
-8.786374406877659471e-01
-9.114385451701643159e-01
-8.984728745437736697e-01
-8.989650934352310108e-01
-8.805508281080544064e-01
-8.786721008237274866e-01
-8.973534465845698360e-01
-8.900653379254050979e-01
-8.755741655262760936e-01
-8.862889851815510811e-01
-8.964590631078044325e-01
-8.989707708634753214e-01
-9.007150408461797042e-01
-8.678091108054326597e-01
-8.825401485904195154e-01
-8.817723609164828114e-01
-8.877605002876013396e-01
-9.116406139811635834e-01
-8.723134160538613679e-01
-9.131624648796689003e-01
-8.956612091261608732e-01
-9.001792676342451616e-01
-8.715049382019952606e-01
-8.746812476124008473e-01
-8.786600145131204798e-01
-8.784275428097011451e-01
-8.945179196067062355e-01
-8.802391051960528623e-01
-8.867364624203771806e-01
-9.070396834812336495e-01
-9.128916634621870863e-01
-8.339470076698396461e-01
-9.041352406113364326e-01
-8.924021202774670147e-01
-8.932172923617551774e-01
-9.011893309852782030e-01
-9.163671269083523141e-01
-9.071576569242526533e-01
-8.914684543141404571e-01
-8.680279364644695184e-01
-9.044440740472762252e-01
-9.083043110775058659e-01
-8.612389906977120368e-01
-8.824817564791537228e-01
-8.779839718196268405e-01
-9.026250614706178288e-01
-9.068788756251947580e-01
-8.894709720914678597e-01
-9.036378746412099261e-01
-9.068755061866127232e-01
-8.811373121466113956e-01
-9.023339224404142156e-01
-8.855023487620540257e-01
-8.911793147841413631e-01
-8.426682477006287586e-01
-8.867034402479374577e-01
-8.844284520609333455e-01
-9.025562569426455184e-01
-9.008189342666828026e-01
-9.505247326449035583e-01
-8.992251377418830627e-01
-8.651059757419905516e-01
-9.000164909725001383e-01
-9.057121378601895589e-01
-8.855379109148567851e-01
-9.026325535377920373e-01
-9.067581111391815885e-01
-9.308078210717070089e-01
-8.803631437288853556e-01
-9.108546131383125077e-01
-8.684585369385684483e-01
-8.864537821487519231e-01
-9.040001273788956793e-01
-8.943057887633838465e-01
-9.108256303206886395e-01
-8.865871468921368015e-01
-8.860862963414469773e-01
-9.167682604291677029e-01
-8.743977479517567319e-01
-8.892175362243034398e-01
-8.704065971244170363e-01
-9.230838108937129416e-01
-8.951047351668991459e-01
-9.178744849902457092e-01
-8.998708350927427935e-01
-8.868106759760182589e-01
-8.720199524215880293e-01
-8.738653367055965182e-01
-8.535009774477456679e-01
-8.836291713658072089e-01
-9.107653874668109051e-01
-9.386131293732551395e-01
-8.798633287841115536e-01
-8.882554978608816487e-01
-9.323794227542966384e-01
-8.912664667356363646e-01
-8.970636170166617074e-01
-9.016596497084323758e-01
-8.793000471079894798e-01
-8.740183986483834877e-01
-8.924367733190303742e-01
-8.451198533917476663e-01
-9.053848893277868237e-01
-8.772215063218217201e-01
-8.851784787811005639e-01
-8.617890328121616816e-01
-9.111416862056691546e-01
-9.049586676980360123e-01
-8.489627119218983164e-01
-8.479581723799193282e-01
-8.853676610428186100e-01
-8.818887565761582836e-01
-8.885425353952870475e-01
-8.986846376485908561e-01
-8.921787549651860605e-01
-9.313319712313686827e-01
-8.938858123722291937e-01
-8.913055286775048991e-01
-9.133982107888259927e-01
-8.936544344224888192e-01
-9.132198628800085594e-01
-8.732718809548036809e-01
-8.879464514929668040e-01
-8.666842167073400827e-01
-8.725458803367954763e-01
-8.932221389143709667e-01
-8.929377954495929526e-01
-8.797876142643744624e-01
-8.687279467779722708e-01
-8.722760836423227859e-01
-8.842296888598273341e-01
-8.803179174963775555e-01
-9.210005638853959731e-01
-8.504675329977905429e-01
-8.900921093381813920e-01
-8.893597353502992187e-01
-8.996893384339490485e-01
-8.908012571733485707e-01
-8.649085945781438411e-01
-8.528401474458368048e-01
-8.941005774838138853e-01
-8.792595397448864647e-01
-8.467742586276323369e-01
-8.589097074823531797e-01
-8.815782729038581511e-01
-9.152999544349623706e-01
-8.926942154885123548e-01
-8.709520905594722029e-01
-8.667572955686851932e-01
-8.966944921242415711e-01
-8.947772571653369589e-01
-9.089437004837701561e-01
-8.837940548255811546e-01
-8.524802928781890499e-01
-8.669934769985513379e-01
-8.807934308834810544e-01
-8.931016696017596290e-01
-8.894025803493689208e-01
-8.778358186770575111e-01
-8.919297736720003256e-01
-8.744178653796834677e-01
-9.038385896423867250e-01
-9.052479628624493513e-01
-8.902808017071409674e-01
-8.677093592152033130e-01
-8.662008053892825687e-01
-8.706850700402825050e-01
-8.690495966039089026e-01
-8.211534954477039960e-01
-8.849522251194033018e-01
-8.842844943113807865e-01
-9.193133337045095166e-01
-8.887993627795255369e-01
-9.017589561959722388e-01
-9.275485654551280934e-01
-8.572539662911692337e-01
-8.745271983929017168e-01
-8.784541859673172803e-01
-9.103469744526020424e-01
-8.670707246246575073e-01
-8.632460819098078941e-01
-9.063634211695276166e-01
-8.304567820687979163e-01
-8.635602089242927493e-01
-8.799975125070972348e-01
-8.655308710947972051e-01
-8.917313527877011037e-01
-8.647737086863789280e-01
-8.956762021646362815e-01
-8.869015007602198963e-01
-8.395864126459433585e-01
-8.994171400172839004e-01
-9.066350840305312797e-01
-9.037103338260893404e-01
-8.786914100409606299e-01
-8.801345969544122072e-01
-8.719997274033729484e-01
-8.575299739997798154e-01
-8.852452550311391555e-01
-8.860229858704887773e-01
-8.983012313352004563e-01
-8.893809679674968827e-01
-8.751453805070515957e-01
-8.732466550191312349e-01
-8.853042852072604552e-01
-8.989070193525932062e-01
-9.212524944878710542e-01
-9.089801646719956052e-01
-8.841259663398931545e-01
-8.943593376833708364e-01
-8.805754256653721690e-01
-8.372028117127452429e-01
-8.590379977848748849e-01
-8.803855033623380066e-01
-8.795219531252849166e-01
-9.203119426604501330e-01
-8.542211089839446547e-01
-8.674390833730852846e-01
-8.480606903153055098e-01
-8.225665231706588143e-01
-8.745529990664968611e-01
-8.889342261378037069e-01
-8.617843079412930152e-01
-8.689221911887365923e-01
-8.848381319960438862e-01
-9.012811348643919862e-01
-8.939101254209638192e-01
-8.638666370108122328e-01
-8.773733658533966473e-01
-9.138007546218224197e-01
-8.322199759271381447e-01
-8.445242459301153248e-01
-8.716256313092083374e-01
-8.669790410833623229e-01
-8.972447212324785593e-01
-8.812386045885857166e-01
-8.509420804810169381e-01
-8.908658971485268196e-01
-8.947951746154213515e-01
-8.531774047109413894e-01
-8.475360465311840841e-01
-8.766297962427888057e-01
-9.097005517307377165e-01
-8.738500507467690248e-01
-8.871658398474178142e-01
-8.721478157941318088e-01
-8.728651804025566729e-01
-8.804516194660845230e-01
-8.547980847385266978e-01
-8.224662711558673456e-01
-8.724264311940331806e-01
-8.478478363009381846e-01
-8.803188662476869597e-01
-8.650250105885354257e-01
-8.632623697637519244e-01
-8.903764987803263198e-01
-8.562706166771432148e-01
-8.519952340573748728e-01
-8.469189490923184627e-01
-9.012902355751110095e-01
-8.805763916520801260e-01
-8.362870856214990045e-01
-8.723964745481481708e-01
-8.881828339297919150e-01
-8.319332610742574685e-01
-8.910603565777285295e-01
-8.717544662420938506e-01
-8.657489162832766594e-01
-9.009320487524018484e-01
-9.219011158841070586e-01
-8.804816739900910294e-01
-8.595389697261325290e-01
-8.996982115736722463e-01
-9.036251332136316927e-01
-8.774554891700300230e-01
-8.511999428027842152e-01
-9.152952397903175719e-01
-8.464443050047170125e-01
-8.809161353077582524e-01
-8.758390147312493657e-01
-8.734843443759963133e-01
-8.717782901359795167e-01
-8.491843566436444446e-01
-8.692964148606588948e-01
-8.069130011118649248e-01
-8.598602471322235319e-01
-8.756630673730966263e-01
-8.662396310279653067e-01
-8.904074787487671339e-01
-8.597119629109535310e-01
-8.948296270337231517e-01
-8.472275887959331842e-01
-8.347072081817278333e-01
-8.593634730335981686e-01
-8.773597665487997688e-01
-8.618121683846372560e-01
-8.438996918976712225e-01
-8.684430656568956630e-01
-8.494117846046079778e-01
-8.770353282578028375e-01
-8.652014100692498877e-01
-8.613401992388691752e-01
-8.575213524064964066e-01
-8.925564201930763497e-01
-8.744859078579317879e-01
-8.775615783562606964e-01
-8.832420365403028661e-01
-8.836813779781761413e-01
-8.643503459840311542e-01
-8.293557108596038008e-01
-8.229869081799188191e-01
-8.771545403079916703e-01
-8.632362776440479779e-01
-8.483572001831312104e-01
-8.231335571297966336e-01
-8.829139907808302157e-01
-8.547559120198874316e-01
-8.788775446382702805e-01
-8.536325307415243424e-01
-8.618650271236887317e-01
-8.708120691772388566e-01
-8.720236280657803762e-01
-8.805649355472734419e-01
-8.871927634998981738e-01
-9.000441961552581027e-01
-8.720611593300097164e-01
-8.949730009998034808e-01
-8.680506240006341523e-01
-8.395862504431110818e-01
-8.879774888976182945e-01
-8.944364554115297183e-01
-8.644128004421385292e-01
-8.649407015142079880e-01
-8.717250299050106621e-01
-9.170059351500456923e-01
-8.592574440398866864e-01
-8.723251893135403057e-01
-8.430241140658397692e-01
-8.029454656889831732e-01
-8.484194332575413222e-01
-8.663637407853597150e-01
-8.886299349812772919e-01
-8.736668660090075589e-01
-8.946713609803921274e-01
-8.288398857423601163e-01
-9.020357465970182398e-01
-8.516617375596921002e-01
-8.986967316453573495e-01
-8.632875070227137293e-01
-8.479582614965411880e-01
-8.734783045484748598e-01
-8.787956900668187910e-01
-8.632711633745279167e-01
-8.466394901562577235e-01
-8.791617361338618375e-01
-8.725019910308779991e-01
-8.051690838965648300e-01
-8.943110477817122206e-01
-8.421286684416228185e-01
-8.418176395919502175e-01
-8.268979366868142167e-01
-8.616693091455008835e-01
-8.603990857194950825e-01
-9.161447153243730268e-01
-8.862900975997578534e-01
-8.741720552960162705e-01
-8.944733609761379434e-01
-8.565383123365860607e-01
-8.316365965276264482e-01
-8.406486980137908294e-01
-8.546525443443990788e-01
-8.974887104320671272e-01
-8.356363602951057956e-01
-8.418940612152219227e-01
-8.560081636997538546e-01
-8.526801940777816169e-01
-8.249944105250078819e-01
-8.674916470419505865e-01
-8.689953107955872280e-01
-8.871622043996083562e-01
-8.244348589753327516e-01
-8.456648778163529112e-01
-8.670075248264196288e-01
-8.456281878693324705e-01
-8.543226863803210502e-01
-8.698046659353997345e-01
-8.865147950101910368e-01
-8.194290877024684727e-01
-8.459978901683137265e-01
-8.649513530807172446e-01
-8.735238846390540601e-01
-8.668477050435575704e-01
-8.648702477905274577e-01
-8.459114963305208734e-01
-8.457266300126367042e-01
-8.250576032243231994e-01
-8.584955584872501211e-01
-8.632449852206807162e-01
-8.149614750347987657e-01
-8.440787172960375617e-01
-8.606627019899685260e-01
-7.933811546889913968e-01
-8.486616479326991591e-01
-8.529926404719648803e-01
-8.491767468923065998e-01
-8.642318202986337683e-01
-8.676773254397153190e-01
-8.416493346329153580e-01
-8.444743356643598098e-01
-8.605964983172806892e-01
-8.585568799173796117e-01
-8.673931772185002886e-01
-8.816176075736891216e-01
-8.344251496559264014e-01
-8.490648319967470936e-01
-8.264700824413070412e-01
-8.657050836993668286e-01
-8.543469500037437214e-01
-8.731158402176899536e-01
-8.383694235926690830e-01
-8.368526292688188706e-01
-8.608824507358614486e-01
-8.540771902439965313e-01
-8.537101822354705716e-01
-8.601918755650126425e-01
-8.427451000123449276e-01
-8.797250839809784839e-01
-8.856917352601900717e-01
-8.479747179391462497e-01
-8.514126236916843560e-01
-8.728414995719325775e-01
-8.690332352711886976e-01
-8.687047159297383025e-01
-8.106419234194456314e-01
-8.502187075458238485e-01
-8.647727000959634092e-01
-8.948892115961679661e-01
-8.482475758796573784e-01
-8.184657769501667568e-01
-8.720748704511392946e-01
-8.371606007215568468e-01
-8.790151336407038274e-01
-8.618345806725719038e-01
-8.394459522699214693e-01
-8.715573008654036169e-01
-8.633938459669653342e-01
-8.238880989243254627e-01
-8.518750596002239162e-01
-8.454298649654886644e-01
-8.572384563128039314e-01
-8.310831260007475185e-01
-8.233642093127253592e-01
-8.352963991303846703e-01
-8.678988297890318782e-01
-8.620772728634256143e-01
-8.350438305954107632e-01
-8.624518903355985477e-01
-7.964531914068956331e-01
-8.885470238581695268e-01
-8.626019099679418378e-01
-8.280349525334538274e-01
-8.722359093201891289e-01
-8.875255472136656110e-01
-8.394278729558434238e-01
-8.047957812772283948e-01
-8.564150520603586170e-01
-8.205115759473031734e-01
-8.390067542458709005e-01
-8.562883726503950355e-01
-8.478957525815815632e-01
-8.573732699989730088e-01
-8.509192847367759160e-01
-8.715960230996063762e-01
-8.249743891599109480e-01
-8.627152776387082556e-01
-8.675239022938808775e-01
-8.398135036892582228e-01
-8.636465471283624185e-01
-8.485230898456389559e-01
-8.654098330065957967e-01
-8.459644587986899777e-01
-8.432768005967558045e-01
-8.766734486671926563e-01
-8.373594812156918143e-01
-8.562505684379844162e-01
-8.351403358817590661e-01
-8.571167846943993363e-01
-8.386731095882610232e-01
-8.178904470679135841e-01
-8.765700268719234245e-01
-8.806893651825208336e-01
-8.642412355731685647e-01
-8.307092552127135487e-01
-8.324946545934321929e-01
-8.706469440605333343e-01
-8.570231599200497374e-01
-8.647636093505204347e-01
-8.542832146383566583e-01
-8.787145131465646797e-01
-8.374182095101517787e-01
-8.395132810350426356e-01
-8.555111743296570648e-01
-8.420783144566162948e-01
-8.448112121232669303e-01
-8.411050294173627595e-01
-8.164739466940910129e-01
-8.600767306203520590e-01
-8.491463995228416550e-01
-8.146793295136722790e-01
-8.749911731690187544e-01
-8.528303355873412261e-01
-8.303857840124267975e-01
-8.625541506351508403e-01
-8.199450946710188370e-01
-8.819798844200896770e-01
-8.737325768162106376e-01
-8.762353882510246494e-01
-8.287036960920690642e-01
-8.429729136830773628e-01
-8.364409216751412801e-01
-8.407728060968386874e-01
-8.274715574309772226e-01
-8.139756051679990501e-01
-8.058998423250133269e-01
-8.592472008673361916e-01
-8.234916247690349245e-01
-8.387985397856444481e-01
-8.535855431590201325e-01
-7.929188291016675549e-01
-8.285933680507641119e-01
-8.621441350811118731e-01
-8.520978750419546666e-01
-8.476109307252236436e-01
-8.468067638816431097e-01
-8.430299873900864993e-01
-8.010276552635506864e-01
-8.336009637933621264e-01
-8.301154431084901697e-01
-8.672562843277514810e-01
-8.251901394008556156e-01
-8.660491000483494517e-01
-8.791213566089498554e-01
-8.677736471827565135e-01
-8.227081074209062761e-01
-8.393579821005469066e-01
-8.214469767450526261e-01
-8.382801801143688891e-01
-8.507240182095582304e-01
-8.632611882468890219e-01
-8.462908279344135698e-01
-8.528678470222572638e-01
-8.395336154138237639e-01
-8.555647589078014814e-01
-8.175200614382378550e-01
-8.322223184430708187e-01
-8.018184714356746401e-01
-8.406453392103999667e-01
-8.401457829620706530e-01
-8.670351264709537098e-01
-8.210245055814510140e-01
-8.027828113691933831e-01
-8.235584975187572043e-01
-8.388068255032121723e-01
-8.220273722088727864e-01
-8.522790550070435955e-01
-8.365461539792146128e-01
-8.409950534231350749e-01
-8.056257853020405424e-01
-8.168800440054143630e-01
-8.433610518132328426e-01
-8.360550400002649818e-01
-8.342075500432013513e-01
-8.582293166069128176e-01
-8.450951208114769742e-01
-8.617595394576136325e-01
-8.255865511483728714e-01
-8.118150410825205610e-01
-8.536940921829869744e-01
-8.610085590419221946e-01
-8.467329023774151642e-01
-8.510084070250730770e-01
-8.191951037335974961e-01
-8.321305882138989585e-01
-8.284814808970660804e-01
-8.264444829095783929e-01
-8.698605986741170248e-01
-7.904781777027360956e-01
-8.323784867504435692e-01
-8.260539634706560719e-01
-8.344572917161813264e-01
-8.331191283119115942e-01
-8.107019830561934537e-01
-8.181394440579485838e-01
-8.429741581189100774e-01
-8.459780270774401867e-01
-8.572150459470512240e-01
-8.431380723761516816e-01
-8.198039312195861683e-01
-8.394353157657388209e-01
-8.274443920671982200e-01
-8.640031804850800690e-01
-8.643366658019882021e-01
-8.085784784344218767e-01
-8.431830489642255788e-01
-8.251781378032440051e-01
-8.196871595893285845e-01
-8.114154509083391087e-01
-8.609848958333540248e-01
-8.252066484078093289e-01
-8.278959600018110931e-01
-7.878249311693320545e-01
-8.310346160677166694e-01
-8.189742795374442830e-01
-8.257500866139558804e-01
-8.337142071429874957e-01
-7.974368418612449716e-01
-8.269489604590107845e-01
-8.312571234531138664e-01
-8.388397754965589703e-01
-8.024528545999214391e-01
-8.246255604630664537e-01
-8.627223091756138773e-01
-8.285269711808098680e-01
-8.279599997739089945e-01
-8.608529836199709795e-01
-8.114156344947912602e-01
-8.189085680129326583e-01
-8.566533631508069790e-01
-8.579296576456798551e-01
-7.854203778264254865e-01
-8.087769486708296096e-01
-8.204039849578039778e-01
-8.513487720092861588e-01
-8.327545848533373096e-01
-8.241001076246829982e-01
-7.898619347629799448e-01
-8.538969789804852217e-01
-7.727603197474545160e-01
-8.228082078752376738e-01
-8.174981035310698863e-01
-8.415385117906539758e-01
-8.596750146093514733e-01
-8.239694081142552307e-01
-7.641170963929374560e-01
-8.011624255216044377e-01
-7.743307587860598362e-01
-8.422286810150380054e-01
-8.493413231144527620e-01
-7.817862027949179504e-01
-8.337725413954892861e-01
-8.152367432258851299e-01
-8.440184502822476453e-01
-8.153233745254898635e-01
-8.350508027826891722e-01
-8.248700198789080673e-01
-7.893967245065059979e-01
-7.947400115336412663e-01
-8.048606438154747300e-01
-8.382331829448353977e-01
-8.410896240424594605e-01
-8.150374138761317111e-01
-8.013650802943025342e-01
-8.604479394664121816e-01
-8.079873378284586627e-01
-8.598567043615238381e-01
-8.280936094493107635e-01
-8.207185296422796483e-01
-8.279049106287963422e-01
-7.989068788763632467e-01
-8.206880528618423210e-01
-8.339433594026528507e-01
-8.275134065662981264e-01
-8.181051959312380939e-01
-8.045063401971837003e-01
-8.362126477688308634e-01
-8.377741983892871280e-01
-8.299485994167635772e-01
-8.067684708481660527e-01
-8.061686130299097197e-01
-8.691342151589127596e-01
-7.727209780454770138e-01
-7.920458390594247167e-01
-8.278528378542074906e-01
-8.178780918468154804e-01
-8.569276188405712258e-01
-8.161020622875266861e-01
-8.136036976669669407e-01
-8.490051147142562149e-01
-8.312801901877578947e-01
-7.997726592194721595e-01
-7.737474034074366402e-01
-7.942682889572201255e-01
-8.413670073752742562e-01
-8.333833210889772802e-01
-8.245317002001929518e-01
-8.364850131144510037e-01
-8.036970289549812962e-01
-7.965207651294476943e-01
-8.143949149709396318e-01
-7.938234484743121877e-01
-7.751207404282972613e-01
-7.977815302655087981e-01
-8.108755508569029935e-01
-8.102926853070431257e-01
-8.429487721121053934e-01
-8.280001655218044432e-01
-8.381255463174709375e-01
-8.296047526937355698e-01
-8.073434403414680993e-01
-8.493372098204668985e-01
-8.315834425892293380e-01
-8.164891084606047400e-01
-8.314511887957078962e-01
-7.906684149731737499e-01
-8.213808664536554893e-01
-8.223213210285069685e-01
-8.328915469678429551e-01
-7.894470332669231150e-01
-8.207407213245182520e-01
-8.030873529427690061e-01
-7.867785298450130638e-01
-8.099605304180769183e-01
-7.997683612486564675e-01
-7.862078211123871840e-01
-7.851492994369683176e-01
-8.295566094537227819e-01
-7.881984799735068936e-01
-7.825733971826932533e-01
-7.611634982908951352e-01
-8.113687787290264630e-01
-8.152788555309541385e-01
-8.205339067522345875e-01
-8.193125300414548784e-01
-7.906562051935407398e-01
-8.295749598016441961e-01
-8.175134744208272242e-01
-7.940922877780316469e-01
-8.318273180695959779e-01
-8.630194558334468580e-01
-8.351924201530914749e-01
-8.193965236050406720e-01
-7.931774055157505554e-01
-7.882259439922528754e-01
-8.020843616100448159e-01
-8.227167020606969139e-01
-8.284476137596482603e-01
-8.039828693566828388e-01
-7.970616561142305212e-01
-8.283677350081662949e-01
-8.265313840243135868e-01
-8.123273987948655961e-01
-8.269186114787622222e-01
-8.316401672172406556e-01
-8.120188426847713137e-01
-8.051384418023264100e-01
-8.280060879158606113e-01
-8.584447945562312388e-01
-8.169966784594684395e-01
-7.749324990924691958e-01
-8.108816251463490943e-01
-7.981094147054521581e-01
-8.320821277072625310e-01
-8.589744632122625623e-01
-8.390959197890847099e-01
-7.733180715843247510e-01
-8.162390276837958591e-01
-7.953962503654967708e-01
-8.581681981912655521e-01
-7.929694446030320920e-01
-8.046683116647321832e-01
-8.376357766834001684e-01
-7.945323092843754598e-01
-8.116686121725736891e-01
-7.976959998544278507e-01
-7.758716544199315557e-01
-8.512954259013988390e-01
-7.686225947540161751e-01
-7.938510373870124592e-01
-8.267264236914895204e-01
-7.934171723256756570e-01
-7.558044223001548767e-01
-8.006585592712301969e-01
-7.824159198272830906e-01
-8.462153075411771308e-01
-8.159842575503782891e-01
-8.224347115517807172e-01
-8.120406450258731423e-01
-8.397820422076912594e-01
-8.305980062350615256e-01
-8.101501495861277435e-01
-8.250972422691910113e-01
-8.292028511965121584e-01
-8.141719431944882679e-01
-7.884336301190424390e-01
-7.955215249972663605e-01
-7.913612939296958970e-01
-8.322734673367703229e-01
-7.852386358967374802e-01
-7.753609024420021756e-01
-8.152651021799609543e-01
-8.443283560876643223e-01
-7.835685163469461312e-01
-7.797368583741602910e-01
-8.353612593060713021e-01
-8.227696254063399106e-01
-8.049343134114133047e-01
-8.088651860860616161e-01
-8.119255294896365882e-01
-8.222602747252397704e-01
-8.058825788083978647e-01
-7.977885923267253876e-01
-8.104557447010887206e-01
-8.008193757607222629e-01
-8.098007547430401409e-01
-8.114792264906486308e-01
-7.512905277603679766e-01
-7.973276584349742180e-01
-7.868280840646859620e-01
-7.932774313236715669e-01
-8.258663064321417613e-01
-7.987638401885975847e-01
-7.738751100713570086e-01
-8.137695240020236254e-01
-8.151712496666352337e-01
-8.182427203837134844e-01
-7.993504231623632661e-01
-8.130995148620229207e-01
-8.313665331164855621e-01
-7.975602675254144236e-01
-7.490357545418713237e-01
-8.088784668865898198e-01
-7.840987747825417520e-01
-7.531872168952580271e-01
-7.909498471819149668e-01
-7.888319980364576489e-01
-7.944188402851911635e-01
-7.773312920579242835e-01
-7.803090785913011640e-01
-7.472771740108907768e-01
-8.010264390013345226e-01
-8.272798585986790298e-01
-7.984062845495281113e-01
-8.093623003162335738e-01
-7.681288444204160681e-01
-8.189504793838050523e-01
-7.934104939212194285e-01
-8.195843931399536819e-01
-7.901739528993322326e-01
-7.885828490873820762e-01
-7.979230781857549193e-01
-7.909181067729594838e-01
-8.203085999900527892e-01
-7.813123683266017805e-01
-8.045881693615255514e-01
-8.601158553571770504e-01
-7.819540857939359935e-01
-8.255310008226127705e-01
-7.423854682085152534e-01
-8.287706792357836250e-01
-7.956223791283643099e-01
-8.076426600553915369e-01
-7.761616901087091680e-01
-7.692171135111866009e-01
-8.238355039166903593e-01
-7.838251601685979342e-01
-8.113714563074126973e-01
-8.285743225602291151e-01
-8.114559143910877737e-01
-7.933246618880437362e-01
-8.067065122908286812e-01
-7.707114503444230103e-01
-7.747003611450342664e-01
-7.962490632666756607e-01
-7.863673890572050462e-01
-8.080849948050534692e-01
-7.639450228705290113e-01
-8.010143263899330845e-01
-8.211035937892889880e-01
-8.000604398018112962e-01
-7.420806584743141476e-01
-7.868839217067726821e-01
-7.738855193384382991e-01
-8.055836170067034452e-01
-7.859472712784276727e-01
-8.136995088838242518e-01
-7.937186204105058929e-01
-7.922569697527905852e-01
-7.628316795231960823e-01
-8.203028861135154282e-01
-8.215425069639933353e-01
-7.925004275522390396e-01
-7.891560688471651597e-01
-7.650784459594517362e-01
-7.800663877686130343e-01
-8.094121423380525870e-01
-7.522347738073317247e-01
-8.349797059970834878e-01
-7.604455654855662994e-01
-8.353414435402568561e-01
-8.055046354750503568e-01
-8.090734776973458331e-01
-7.904208244688989415e-01
-7.734785770422764051e-01
-8.108165471970671945e-01
-8.126598634772929097e-01
-7.573013958437703197e-01
-7.673640875069484002e-01
-7.806957189633639826e-01
-7.889664954566246724e-01
-7.955136480302567037e-01
-7.935170741429131702e-01
-8.248629533591141927e-01
-7.561242219825990984e-01
-8.069631522792102274e-01
-7.949906999130647023e-01
-7.932063841684254824e-01
-8.065106472955183570e-01
-7.677572467367406173e-01
-7.684502934232959603e-01
-8.098009539163673054e-01
-7.921414774119475144e-01
-7.966596230860673034e-01
-7.653388888972336712e-01
-8.590043365861939062e-01
-8.138461396818047477e-01
-8.472435609544107793e-01
-8.069948480820158254e-01
-7.798770828904681984e-01
-8.109021804826197499e-01
-8.563902829429445029e-01
-8.241790081584080552e-01
-8.026403616719173240e-01
-8.211681707727207513e-01
-7.541898061101137696e-01
-8.121514296343952388e-01
-7.668408540495442738e-01
-7.948651147117345994e-01
-7.656743490813637809e-01
-8.071271154532564385e-01
-8.129325304401127106e-01
-8.196306385890739232e-01
-7.968211860726016615e-01
-7.734245445967957711e-01
-7.871883907375036848e-01
-7.705839720567129181e-01
-7.830485847121321230e-01
-7.632750396403027437e-01
-7.510944478267859159e-01
-7.927677729759321501e-01
-7.720151092669584880e-01
-7.839280478529052631e-01
-7.906790710721323112e-01
-8.014109968092304470e-01
-7.642663822122849338e-01
-7.668600249251513734e-01
-7.882692803422007843e-01
-7.739495021061882918e-01
-7.420022149152115665e-01
-7.910290352454779628e-01
-7.634721844893664899e-01
-8.138617991347378844e-01
-7.930916301673148761e-01
-8.057966680535590953e-01
-7.407772775663197251e-01
-7.747494572401233404e-01
-7.945120132811069880e-01
-8.286363435251702381e-01
-7.960303848883999445e-01
-7.890251391083724641e-01
-7.548412295197824973e-01
-8.259741260614502645e-01
-8.042576574827938751e-01
-8.079253482373650597e-01
-7.895471558628002207e-01
-8.323215432256391155e-01
-8.376811109619424212e-01
-7.997789189216301109e-01
-7.799498584492579045e-01
-7.858029359350086063e-01
-8.225143813746514931e-01
-8.088365346811681178e-01
-8.087972315104604570e-01
-7.720601329742748931e-01
-7.245842622859267612e-01
-7.527494281195392656e-01
-7.619266163763581678e-01
-7.732407754697417923e-01
-8.355679160774410752e-01
-7.815494732115082499e-01
-7.420258976287450459e-01
-7.567004094776244028e-01
-7.772882986002179750e-01
-7.564302034452434764e-01
-7.805747602709703914e-01
-7.611025672691695831e-01
-7.732457230718384755e-01
-7.919564871796306305e-01
-7.710881950519891115e-01
-7.769008897148885762e-01
-7.952904832253296918e-01
-8.125450401993625782e-01
-7.618381578303733415e-01
-7.845960667898895791e-01
-8.196286270298878129e-01
-8.137767618583425788e-01
-7.710450180962148403e-01
-8.086327511492550357e-01
-7.767871882206547340e-01
-7.716471041131032216e-01
-7.676650382296549280e-01
-7.603731637501163210e-01
-7.596287369357670460e-01
-8.045385998807002004e-01
-7.808725203857710406e-01
-7.705682343632193065e-01
-7.864886287935340947e-01
-7.973427842273385080e-01
-7.507351970597919699e-01
-8.242411702801857309e-01
-8.325548148034475071e-01
-7.717721472870381350e-01
-7.896586989247939004e-01
-7.552383490171435954e-01
-7.955210312841000109e-01
-7.940253142610761428e-01
-7.785635750540274014e-01
-7.640271800181692718e-01
-7.768729545235216749e-01
-7.655157203060281024e-01
-7.904211674913296237e-01
-8.014775166202342538e-01
-7.822991745085734472e-01
-7.978586913415933735e-01
-7.732901135633496459e-01
-8.160854163075484946e-01
-7.698443252852134044e-01
-7.808206668648891569e-01
-7.763389900417497769e-01
-8.012697452967502132e-01
-7.982161995575740576e-01
-7.220210687093374657e-01
-7.742367184304226324e-01
-7.705881161759146059e-01
-7.771159546155965714e-01
-7.679634745499475112e-01
-7.782263717391166846e-01
-7.947523958824480594e-01
-7.629914982559213854e-01
-7.848639335582491272e-01
-7.852535624672150050e-01
-7.820858611691297035e-01
-8.148990234299207103e-01
-7.410345983570043593e-01
-7.900189500878980198e-01
-8.111539505617979540e-01
-7.290347697119436976e-01
-7.872828262517361786e-01
-7.857864577323896427e-01
-7.657194701366633049e-01
-7.363931490068965635e-01
-7.913316961955354500e-01
-7.688984226067715477e-01
-8.132927976679809046e-01
-7.126490464055620366e-01
-7.791779117971299184e-01
-7.857883516402422996e-01
-7.934758759247705351e-01
-7.579113893984779082e-01
-8.250960063573433700e-01
-8.081856445155820579e-01
-8.332494721759359235e-01
-7.865578182860445411e-01
-8.179380934938283998e-01
-7.721370587600020485e-01
-7.984328594394953793e-01
-7.518562892749783844e-01
-7.432860717516525106e-01
-8.033514546168224468e-01
-7.672567606524030026e-01
-7.974879908129671735e-01
-7.524505634106348761e-01
-7.532734039637202228e-01
-7.822418068199558094e-01
-7.504823207078743508e-01
-7.980471627892001818e-01
-7.814178429009587257e-01
-7.453026255917514220e-01
-7.883896916645489750e-01
-7.793131073485708438e-01
-7.733368905927697767e-01
-7.959273956297232555e-01
-7.771330353770276034e-01
-7.617038726083604772e-01
-7.636272440743233636e-01
-7.754097296139926820e-01
-7.865099882459294367e-01
-7.707703050105624287e-01
-7.391742776102717682e-01
-7.668187473768867113e-01
-7.713223518070324580e-01
-7.640102975061742185e-01
-7.108170903726771517e-01
-7.709903598597499519e-01
-7.118854958507909725e-01
-7.739115239767794252e-01
-7.171038574676242838e-01
-7.745742106862252285e-01
-8.085747210419134134e-01
-7.883508251870821049e-01
-7.507489743661068804e-01
-7.769900347219632630e-01
-7.306939518479144136e-01
-7.856263727430761179e-01
-7.626579271749612809e-01
-7.881306443819344754e-01
-7.671035731305770877e-01
-7.569503796276693119e-01
-7.366934357852596982e-01
-7.190109348856377203e-01
-7.469225442728374409e-01
-7.793146320460808685e-01
-7.606619862608674509e-01
-7.051426089901934313e-01
-6.947804718412999847e-01
-7.427575160666056719e-01
-7.761299782219539534e-01
-7.841006397690754026e-01
-7.643171726679063305e-01
-7.311141848324983483e-01
-7.334197598310696620e-01
-7.686673577374067978e-01
-7.754878818598804902e-01
-7.287547249509532810e-01
-7.489895645508733990e-01
-7.357013129299753151e-01
-7.835623311464420260e-01
-7.707359738206825961e-01
-7.752207888123973101e-01
-7.599177795462694895e-01
-7.489114160580562229e-01
-7.335742827029865243e-01
-7.400203993607632480e-01
-7.516228325688599776e-01
-7.604105960951573762e-01
-7.998986256688229712e-01
-7.607527321827550759e-01
-6.824440585755477962e-01
-8.201909983643174140e-01
-7.589284516929929447e-01
-7.521750149670820562e-01
-7.721254819233120958e-01
-7.508915941920614179e-01
-7.075374548663760921e-01
-7.799799628204416857e-01
-7.378213901877217484e-01
-7.462187509602324909e-01
-7.490841786663287039e-01
-7.407081182295714994e-01
-6.965034500478425317e-01
-7.490802764020226823e-01
-7.658256513746127814e-01
-7.474985758408181358e-01
-7.390832966728304587e-01
-7.422156372511173883e-01
-7.789556101814981703e-01
-7.710878997415381297e-01
-6.939439382287129199e-01
-7.729180024662170023e-01
-7.821292752589351638e-01
-7.606769632037468920e-01
-7.814031791293687412e-01
-7.357331289875506108e-01
-7.485046725112216581e-01
-7.685374258469231945e-01
-7.575695571372604853e-01
-7.311845855753372758e-01
-7.574220454295467198e-01
-7.719491753055527372e-01
-7.635920138419051151e-01
-7.459966486104696592e-01
-7.642539512197612517e-01
-7.406613148438851990e-01
-7.472724781079311818e-01
-7.713095024474281303e-01
-7.448904269539046163e-01
-7.770410299287523470e-01
-7.513576856190773423e-01
-6.917979976177871526e-01
-7.739275856848739643e-01
-7.391506547107077330e-01
-7.768273826336745680e-01
-7.235384190335073518e-01
-7.508773144262693711e-01
-7.297887025383020809e-01
-7.448097852301310828e-01
-7.404394137645121665e-01
-7.499720175171155079e-01
-7.425869268843636739e-01
-7.473412473647959020e-01
-7.538222898093729363e-01
-7.339236856764465022e-01
-7.128909870085927691e-01
-6.965482893254576480e-01
-7.401325040282826784e-01
-7.855379804481469330e-01
-7.704201621482701379e-01
-7.579977105659569947e-01
-7.355651931225475337e-01
-7.630841276855689914e-01
-7.400563733297816915e-01
-7.475077664892557650e-01
-7.361375642929159913e-01
-7.495691087336247005e-01
-7.502984226718193428e-01
-7.610114324660912644e-01
-7.357408006133864253e-01
-6.925896055999133383e-01
-7.536586355161492001e-01
-7.410678106637358376e-01
-7.471034832978804552e-01
-6.993043424590206225e-01
-7.549585424511027210e-01
-7.400517984664406468e-01
-7.765149851373428502e-01
-7.774654999162516900e-01
-7.114809647494726441e-01
-7.332331832784559911e-01
-7.403117464144266524e-01
-7.449790237468566501e-01
-7.581236380736982028e-01
-7.626224839647682829e-01
-7.620478973736335426e-01
-7.654288532482262930e-01
-7.141802912825617744e-01
-7.569920525727908966e-01
-7.282902001045358231e-01
-7.785127248689824864e-01
-7.758815912706774620e-01
-7.179570734497734419e-01
-8.357223949931752438e-01
-7.520008829115665261e-01
-7.665056460912971215e-01
-7.391241797124197266e-01
-7.279527022102619815e-01
-7.356544425271859255e-01
-7.366591290617326981e-01
-7.690049097948876700e-01
-7.764657010002049553e-01
-7.476323690329238492e-01
-7.569430320819712232e-01
-7.737304403990453716e-01
-7.497984461003488477e-01
-7.356158246942813284e-01
-7.437179646358593743e-01
-7.500737972207536242e-01
-7.189179473929291353e-01
-7.378423653654611059e-01
-7.512052662532161529e-01
-7.487685298661510558e-01
-7.774255993730908587e-01
-7.990732471738073439e-01
-7.324189908601621557e-01
-7.171988930415955643e-01
-7.231396854621892079e-01
-8.065339339235348959e-01
-7.020648340574702218e-01
-7.371019751035475798e-01
-7.291029680755476416e-01
-7.488659824988711522e-01
-7.853144870076343986e-01
-7.311066457353384562e-01
-6.922907560848636788e-01
-7.484774278118281332e-01
-7.711677755606174411e-01
-7.260388723492816609e-01
-7.276656192262818124e-01
-7.429476763805338280e-01
-7.555135084555779645e-01
-7.309289277267514429e-01
-7.333192848365819305e-01
-7.213205238496139815e-01
-7.558633420235785216e-01
-7.374439367701202119e-01
-7.581723712615828781e-01
-7.861471483547154415e-01
-7.192755031096074170e-01
-7.064060067706674495e-01
-7.081782947343890910e-01
-7.258847063505367014e-01
-7.809393547637161204e-01
-7.384852621953713614e-01
-7.762893197516181898e-01
-7.427369681413256153e-01
-7.502920174544628340e-01
-7.621975135433612936e-01
-7.444292521992793565e-01
-7.438848843195954297e-01
-8.040889703073335060e-01
-7.650925692924765986e-01
-7.210875457220147222e-01
-7.042792015329246702e-01
-7.384200862500382989e-01
-7.161364639023338752e-01
-7.202898215145314698e-01
-7.512019383065849931e-01
-7.533304021510729420e-01
-7.204710628711058495e-01
-7.196389201964721316e-01
-7.297449030912124268e-01
-7.848240499687033633e-01
-7.202044600856655210e-01
-7.341263584660444597e-01
-7.205616849117199019e-01
-7.672340698393035341e-01
-7.344719242770917367e-01
-7.270124620212538025e-01
-7.468628169312150344e-01
-7.665381176113829076e-01
-8.076530788650007064e-01
-7.104706461417952257e-01
-7.720659715607248730e-01
-7.158426878682300210e-01
-7.464389184224335949e-01
-7.279573563432510941e-01
-8.100418761904928378e-01
-7.424615502508565834e-01
-7.466629774105424389e-01
-7.408576684389285294e-01
-6.894464963210558128e-01
-7.245240494438838219e-01
-6.951576316887143614e-01
-7.495918058263441042e-01
-7.546390810011270878e-01
-7.041896231924670291e-01
-7.349446202315353949e-01
-7.509059556235819777e-01
-7.652094265938049755e-01
-7.042198575043481235e-01
-7.453714652130842833e-01
-7.214071105955254248e-01
-7.390171845048922883e-01
-6.881817467140960431e-01
-7.134730954398690317e-01
-7.465486960286001894e-01
-6.450180678220746033e-01
-7.201311423691748592e-01
-7.526794213085510332e-01
-7.052251855113522705e-01
-7.445566138231567432e-01
-6.987095224645640812e-01
-7.591855573411908642e-01
-7.259001433693327288e-01
-6.965164093923862376e-01
-7.318971031306720221e-01
-7.350065305811187555e-01
-7.256862883841010969e-01
-7.763989038238219287e-01
-7.319897831782274933e-01
-7.276022528596222116e-01
-7.498856283208392703e-01
-6.821042418659373219e-01
-7.467172799401302630e-01
-7.408645045014583541e-01
-6.959276882093284877e-01
-7.079547818770489664e-01
-7.041659812182785583e-01
-6.860798839718433850e-01
-7.598108528511554605e-01
-6.946537922995121850e-01
-7.936397455485121322e-01
-7.249039513425258319e-01
-6.953071802418977487e-01
-7.362217546867952933e-01
-6.890056677830910248e-01
-7.148999830849703807e-01
-7.001985703828950136e-01
-7.545275642932109950e-01
-7.232749038063087665e-01
-7.610540639984892941e-01
-7.588615406211129955e-01
-7.302130426009116881e-01
-6.934347301759830051e-01
-7.127997568585252575e-01
-7.385153854037133092e-01
-7.269066015034761907e-01
-7.207134831104532458e-01
-7.308796295239694540e-01
-7.193906081396115315e-01
-7.496476917365207937e-01
-7.121238048120001052e-01
-7.327144676493058117e-01
-7.449111192802290171e-01
-7.158349037037866625e-01
-7.144894097692233714e-01
-7.568731845675512604e-01
-7.273099450181612635e-01
-7.299122419394641348e-01
-7.052551093998368215e-01
-7.398523450526998113e-01
-7.348713909799501343e-01
-6.778445303101546804e-01
-7.553472290817495605e-01
-6.974108442084627768e-01
-7.230833768204137924e-01
-7.480587917835420653e-01
-6.361839735015616393e-01
-7.368366355435002069e-01
-6.696795846637264571e-01
-7.368401869430161177e-01
-7.494521669435139088e-01
-7.295072297980355058e-01
-7.167570064192627655e-01
-7.308360546232149924e-01
-7.452798910033768820e-01
-7.024343428707214843e-01
-6.621882542627943735e-01
-7.069115046661348378e-01
-7.388814432249285469e-01
-7.043100077970003703e-01
-6.617331099694783170e-01
-6.994477571616184441e-01
-7.450246520945096318e-01
-6.693509081787768489e-01
-6.980487736161200552e-01
-7.108720012354714513e-01
-6.769481382506377098e-01
-7.008147047743893410e-01
-7.238665883714663352e-01
-7.400239582409697814e-01
-7.353323672449041393e-01
-7.163807018194650045e-01
-6.861629506480585450e-01
-6.691871483715144953e-01
-7.828116226953601986e-01
-7.101917031649676026e-01
-7.230311998188062583e-01
-7.139776937638977472e-01
-7.297913295856806037e-01
-7.399054693987248132e-01
-7.092650760983923997e-01
-7.076712708836794263e-01
-8.028118323278646828e-01
-7.331615620186588966e-01
-7.021447521000490077e-01
-7.260927078259689083e-01
-7.099904422083266331e-01
-7.187051034676100736e-01
-7.334757387430755893e-01
-7.418660684529250204e-01
-7.556962673734676228e-01
-7.273340777942898239e-01
-7.501698986230308508e-01
-7.336653577828469164e-01
-6.912223828529077130e-01
-7.046181235641856277e-01
-7.460745624677014298e-01
-6.890362904625856322e-01
-7.255884866744038986e-01
-6.990071637946060346e-01
-6.764443023279178568e-01
-7.244956278325628274e-01
-7.049497688128197881e-01
-7.014020900064743547e-01
-6.840126543399837056e-01
-7.216995780043460318e-01
-7.108513699530731866e-01
-6.995742079544852166e-01
-7.305949689537417635e-01
-7.195674563394024448e-01
-7.079593497375833433e-01
-7.280160979845690106e-01
-6.863973388707331758e-01
-7.344063205605042555e-01
-7.216878995308537714e-01
-7.081666606409579012e-01
-7.045518165144828426e-01
-7.483454803140586753e-01
-7.691193470029293877e-01
-6.703677716066011039e-01
-6.956973944992670411e-01
-7.265761628577346309e-01
-7.060519449609949927e-01
-6.514407559984058960e-01
-7.902920089752538679e-01
-7.249645197176931566e-01
-7.135147679135981358e-01
-7.203951843499072361e-01
-6.765373579868776410e-01
-7.257075243279111909e-01
-7.292472370984288688e-01
-6.798922596925306427e-01
-7.329636372115394538e-01
-7.237502156697337430e-01
-6.663176615968758876e-01
-7.134479181829016525e-01
-7.087797771284725101e-01
-7.405105695650937569e-01
-7.704550661011837498e-01
-7.226672936514666468e-01
-7.076974723696657366e-01
-7.563838820845130151e-01
-6.836487651018895439e-01
-6.948048603943238755e-01
-7.408987306335075296e-01
-6.607497111179705396e-01
-6.927445728010653836e-01
-7.003967640193016209e-01
-6.838022720428557077e-01
-7.285386691589732511e-01
-7.005271548234373036e-01
-7.003495087382595186e-01
-7.166848677722919003e-01
-6.991753943718218567e-01
-7.257021009243137533e-01
-6.865560993455230854e-01
-6.858631994302231139e-01
-7.216844942744925495e-01
-7.129123918692732431e-01
-7.059174345523627769e-01
-7.008042906940499250e-01
-7.256105193790871599e-01
-7.044590333605934562e-01
-7.574564033773869554e-01
-6.546037609125247014e-01
-7.092181243523133505e-01
-7.190205126208695230e-01
-7.183504393111261876e-01
-7.135103074513819976e-01
-7.063742408844659870e-01
-6.953810276836828175e-01
-7.126323004236224667e-01
-6.769692596918732708e-01
-6.868965369160741075e-01
-6.749952486923309625e-01
-7.233977827770009528e-01
-7.158553814344567057e-01
-6.959828891602348744e-01
-7.300036727535668124e-01
-7.042480574493954482e-01
-7.242710134655503396e-01
-7.052194097817758855e-01
-7.073881864399705899e-01
-7.149563630725318530e-01
-7.096151174806777373e-01
-7.104906909701107498e-01
-7.411991935718608149e-01
-7.465037374699791117e-01
-7.374418822651966909e-01
-6.874049562908511879e-01
-7.194862282714923341e-01
-6.912715830711630982e-01
-7.326534929474076696e-01
-7.268630871777735925e-01
-7.000496651178703678e-01
-6.974986704264083404e-01
-6.963492620460388638e-01
-6.621106033553154635e-01
-7.014198217838476523e-01
-7.060974619280560027e-01
-7.000067538284351354e-01
-7.258337902762599381e-01
-7.171355461653845520e-01
-7.348934884448201643e-01
-7.142258586354851557e-01
-6.654199665877614800e-01
-7.285895668279178672e-01
-7.232657600907613782e-01
-6.803534480504096482e-01
-7.365797232832642649e-01
-7.048858970545727187e-01
-7.296709705460778794e-01
-6.867280935776053363e-01
-6.849113610399368834e-01
-7.134559891574951962e-01
-7.170376452082370955e-01
-7.201299093635189497e-01
-7.458057155671572458e-01
-7.192477472024009222e-01
-7.045412181292921572e-01
-6.877875271345388342e-01
-7.077256980665663777e-01
-7.097217753144280383e-01
-7.161883979094164632e-01
-6.998229822328819738e-01
-7.221612112870942068e-01
-7.418704592345241045e-01
-6.948544596188602762e-01
-7.239257580666204062e-01
-6.424247459492904433e-01
-7.398474460709638656e-01
-7.401911546942316900e-01
-7.091855687993615653e-01
-7.344928313185487001e-01
-7.273354038557960921e-01
-6.943824761417030089e-01
-6.981959173815485142e-01
-7.091476603297303116e-01
-6.881018243712831994e-01
-7.239286415593331192e-01
-6.938602913911833259e-01
-6.726289953358063345e-01
-7.261061791970612189e-01
-6.999519666279189201e-01
-6.976926496810530454e-01
-7.458656898356600395e-01
-6.601817671512658636e-01
-6.984482961913158761e-01
-6.580393479321717809e-01
-6.960336963509414776e-01
-6.896929247261261997e-01
-6.677951881237639276e-01
-6.652958055231269485e-01
-6.904648465302115623e-01
-6.830198673115304153e-01
-6.669813700629363407e-01
-7.452573470572519954e-01
-7.307226359764215085e-01
-7.053236359645889131e-01
-7.049206979432839359e-01
-6.359979124369765646e-01
-6.906138752322132923e-01
-7.040829599137699013e-01
-6.569165516754226219e-01
-6.946580540621688504e-01
-6.616986333422018030e-01
-7.270007584669445633e-01
-6.879121264198190255e-01
-7.109375294222116670e-01
-7.223698018286530687e-01
-7.019152847531038297e-01
-6.730479156743520708e-01
-7.191444674129251480e-01
-6.565104485815895785e-01
-6.664732955936935044e-01
-7.164578775874187455e-01
-7.074578761242755753e-01
-6.966090163829719017e-01
-7.228345452582853881e-01
-7.017843520459211559e-01
-6.965138499397967031e-01
-7.238339108861550075e-01
-7.245109553265172142e-01
-6.771151540015333259e-01
-7.164741694118311743e-01
-6.880549934236457332e-01
-7.120026408050935673e-01
-6.645239934939105586e-01
-6.950050563480913990e-01
-6.887211605618778210e-01
-6.698973490814159604e-01
-6.765345247211458357e-01
-6.756043908079528704e-01
-6.798042505508449240e-01
-6.240796570792495057e-01
-7.083473421586966579e-01
-6.628763569795604882e-01
-7.126764445535042070e-01
-7.169631373018282572e-01
-7.376017737515732087e-01
-7.156518284214720138e-01
-7.002207606561595687e-01
-6.771843214086168405e-01
-6.953802382680810412e-01
-6.843083546992020372e-01
-7.284592566990016893e-01
-7.062826966979793841e-01
-6.914849346156380916e-01
-6.879004619149927668e-01
-6.740100790313466872e-01
-6.671198175949096809e-01
-6.994258932661223671e-01
-7.257460555282937431e-01
-6.935570075519142952e-01
-6.615614227749643250e-01
-6.595728954753227180e-01
-6.763758927115082198e-01
-6.815116079713927633e-01
-6.734143750164929276e-01
-6.806163491989583036e-01
-7.123972524431654296e-01
-6.329520875249341483e-01
-6.553666167986835767e-01
-6.520338486563123093e-01
-6.979577517450171742e-01
-6.781916976167997602e-01
-7.031954217473200819e-01
-7.179890157985493460e-01
-6.647485895297695624e-01
-7.199690989069325031e-01
-6.821795217689635704e-01
-7.015170083272578294e-01
-7.015386100854965612e-01
-6.847716319698924359e-01
-7.055179847048395070e-01
-6.845865420129099155e-01
-6.756689546285129522e-01
-6.745513761835350008e-01
-6.727365909260777377e-01
-7.005094176730005673e-01
-6.900542250355891083e-01
-6.591781902018148953e-01
-7.090354967069505410e-01
-6.495101015852829951e-01
-6.390065736088813564e-01
-6.900368645281839131e-01
-6.942118325657062883e-01
-7.222751400453223392e-01
-6.764393995323281228e-01
-6.353594037741333578e-01
-7.175821644328058690e-01
-6.965663941853246222e-01
-6.780652539185202388e-01
-6.790641295564808777e-01
-7.003846268171018963e-01
-6.981679211560074538e-01
-6.309449274533721619e-01
-6.789871992677581902e-01
-6.772930940534780397e-01
-5.801265365461252266e-01
-6.735761871927644640e-01
-7.464886761755112898e-01
-7.030678241312072752e-01
-6.567171028841569669e-01
-6.752053759773148922e-01
-6.470394854795809003e-01
-6.946218138653187379e-01
-6.318021920277259174e-01
-7.316295615233431304e-01
-7.030299037826189812e-01
-7.069913701958977503e-01
-6.607027187787283262e-01
-6.933996346869530925e-01
-6.914478819987913694e-01
-6.448079792910164088e-01
-6.574729947764352822e-01
-6.548633522219949876e-01
-6.838066455825496659e-01
-6.671581571837744695e-01
-6.296146287699011523e-01
-6.659302324176755716e-01
-6.999795135992396000e-01
-6.559428495109151935e-01
-6.571169324463843608e-01
-6.976350727739398794e-01
-5.747913307216901968e-01
-6.735837420744987813e-01
-6.511957413632620817e-01
-6.816442268994175047e-01
-7.048049192018829290e-01
-7.454415621652837887e-01
-7.011667931225790129e-01
-6.625502827364346814e-01
-6.877273015466847106e-01
-7.310387935044744268e-01
-6.539811100570565028e-01
-6.815053270376916217e-01
-6.518295420158748410e-01
-6.890558099949036786e-01
-6.842618855179137816e-01
-6.732136076158926619e-01
-7.243221991660512282e-01
-6.214520125364135783e-01
-6.441805324974196889e-01
-7.274111652988494159e-01
-6.797665648690398577e-01
-6.866824342998091302e-01
-6.416101936355813606e-01
-6.231217265222042112e-01
-6.537240144350007220e-01
-6.809200836251881883e-01
-6.654409684439365202e-01
-6.492150964520660983e-01
-7.142951153647389972e-01
-7.430753869722602767e-01
-6.817106817890666859e-01
-6.849579959441501886e-01
-6.736472078927474572e-01
-6.788560702701084137e-01
-6.941695599460219190e-01
-6.727929068913456323e-01
-7.046213698985299700e-01
-6.733451182951717406e-01
-6.966829716338526213e-01
-6.633777019498471317e-01
-6.355555340472025527e-01
-6.724840095795271422e-01
-6.687944465269551886e-01
-6.675186492363085478e-01
-6.797865577010534510e-01
-6.624096110504837931e-01
-6.577867395907267545e-01
-6.676611132664208581e-01
-6.669691414312401978e-01
-6.254010775496574581e-01
-6.980353564640382480e-01
-6.744638741971029638e-01
-6.853087815480729539e-01
-6.559373450935338523e-01
-6.421433849172420993e-01
-6.390662233166750639e-01
-6.603162960121635727e-01
-6.640364947119774541e-01
-6.959680549763882507e-01
-6.939712882691405627e-01
-6.331970081195752442e-01
-6.561961010960430940e-01
-6.439109311751562981e-01
-6.400917011897355735e-01
-6.893792216630126868e-01
-6.965767908831042021e-01
-7.025154711484326020e-01
-6.585942383277855194e-01
-6.455283513839001897e-01
-6.867683708048920588e-01
-6.167983989452607840e-01
-6.947127115850521006e-01
-6.960972774894679249e-01
-6.196587241804385471e-01
-6.425146547909185157e-01
-7.232986928407525440e-01
-6.627500781142714459e-01
-6.892106870587739742e-01
-6.685921221272914661e-01
-6.847283905105746582e-01
-6.710558809487531251e-01
-6.771598655165642633e-01
-7.056221776992227523e-01
-6.717731731573696186e-01
-7.215458978507401921e-01
-6.890657583519783635e-01
-6.683827955629023654e-01
-5.921339223581947309e-01
-6.832643139685025124e-01
-6.849625984960679981e-01
-6.546452614611035781e-01
-6.641411173758680064e-01
-6.601074925055551157e-01
-6.654110321917183768e-01
-6.506458991717277707e-01
-7.073921984402590235e-01
-6.248192055843356796e-01
-6.227924829236531901e-01
-6.861297654499842746e-01
-6.580876281088233748e-01
-7.039350136536388636e-01
-6.353065717161546777e-01
-6.928517902319641930e-01
-6.597111862540728788e-01
-7.220333634668467671e-01
-6.505735694061575147e-01
-6.583942433692449026e-01
-6.279539938407320276e-01
-6.826681106264508303e-01
-6.035697860871617193e-01
-6.170587569194401212e-01
-6.648729617243657186e-01
-6.842337391341468678e-01
-6.706242114066821580e-01
-6.889589253707727456e-01
-6.330228007623864839e-01
-6.808432935036190514e-01
-6.402551343394876637e-01
-6.876438208768659299e-01
-6.418731002465899449e-01
-6.571788965352366452e-01
-6.587229976305269963e-01
-6.159897016608750775e-01
-6.391092273739832352e-01
-6.375805981799608224e-01
-6.915382913202037241e-01
-6.486179342413416204e-01
-6.183667736734866915e-01
-6.537723516053394190e-01
-6.999627765919983480e-01
-6.891196876408591798e-01
-6.343534414219706985e-01
-6.480374538311491905e-01
-6.601343355888104059e-01
-6.997717001077690124e-01
-6.090764867543257965e-01
-6.359123828875351547e-01
-6.584303716234166659e-01
-6.295626600352252078e-01
-6.679242204760758028e-01
-6.407378745719083390e-01
-6.620243249160254750e-01
-6.279361053854297658e-01
-6.513135109502996567e-01
-6.598652346011355529e-01
-6.158804208069920127e-01
-7.033516279947309435e-01
-6.430949741543260378e-01
-6.462452459357989065e-01
-6.198625495168197386e-01
-5.961565446515442179e-01
-6.767847781611735503e-01
-6.509161401626980537e-01
-6.413022907483182378e-01
-6.885036887083837431e-01
-6.397850519804770819e-01
-6.350928878219153084e-01
-6.439030677153798621e-01
-6.696542389176888266e-01
-6.295461446986687637e-01
-6.835965480247991888e-01
-6.642957038072948572e-01
-6.641337791080864639e-01
-6.597408717075913254e-01
-6.627906099984728350e-01
-6.271909969877133006e-01
-5.987025473570473100e-01
-6.447006786768515463e-01
-6.462776819246538462e-01
-6.769647358015645766e-01
-6.581491392552526465e-01
-6.995629623905299521e-01
-6.236403375989141296e-01
-6.468374687856112137e-01
-7.105093699111099115e-01
-6.808306236315780913e-01
-5.891599366077275857e-01
-6.172434913680566737e-01
-6.345064479100135379e-01
-6.439212716780886581e-01
-6.571585110717056422e-01
-6.066407408961923542e-01
-6.770277927714529742e-01
-6.553133775453140464e-01
-6.284462335847951220e-01
-6.409778718507631590e-01
-6.366134476542114617e-01
-6.760507450344349634e-01
-6.660817194146144704e-01
-6.381116522387463297e-01
-6.417590748400789913e-01
-6.621080213436704165e-01
-6.686919101848214364e-01
-6.402794249526605475e-01
-6.332020741251663809e-01
-6.427757526049785453e-01
-6.250222484553230595e-01
-6.939917011714342721e-01
-6.133641588215099638e-01
-6.759683193067028695e-01
-6.761538674723912568e-01
-6.502097548271671412e-01
-5.991485355143112423e-01
-6.739856687640514155e-01
-7.437431931616000913e-01
-6.209456313175678588e-01
-6.490131913961860732e-01
-6.571555494942666886e-01
-6.333199528426458613e-01
-6.512031049623965284e-01
-6.428089163188068778e-01
-6.749875403137313157e-01
-6.697107439891538672e-01
-6.113421438729355062e-01
-6.833253602131007520e-01
-6.519362980734024759e-01
-6.475027740060260717e-01
-6.679946877502402902e-01
-6.408773400894874905e-01
-6.377173647377224475e-01
-7.157900398360811378e-01
-6.529193074788440798e-01
-6.499106512354225762e-01
-6.402150573714002757e-01
-6.629877806304537158e-01
-6.714347864862372228e-01
-6.165098166097372490e-01
-6.346645211530557162e-01
-6.693804495870583349e-01
-6.614112239379609237e-01
-6.718325776348671452e-01
-6.492663681037155188e-01
-6.830090686391097066e-01
-6.734741766610113922e-01
-6.292174493314228734e-01
-6.447233772794759288e-01
-6.824079309997764797e-01
-6.246974115154451113e-01
-6.355099034435038874e-01
-6.284150878306666854e-01
-6.182237881204541985e-01
-6.990028737917676205e-01
-6.786172880378504857e-01
-6.480842525201575555e-01
-7.037222633360576962e-01
-6.621300877833113940e-01
-5.814183850702180356e-01
-5.810310646524884381e-01
-6.318262506112046761e-01
-6.280692077469104406e-01
-6.107087986378904043e-01
-6.510493195805781008e-01
-6.541801376672837787e-01
-6.067886163052970128e-01
-6.672463564671311520e-01
-6.553528163306513443e-01
-6.015064974417211330e-01
-6.387077685366527868e-01
-6.668666789220520918e-01
-5.915644185450784631e-01
-5.705623738913049303e-01
-6.456767737595211498e-01
-6.469320269901081000e-01
-6.294295320505867153e-01
-6.311064127319652162e-01
-6.857333951654678295e-01
-6.353003272896874387e-01
-6.736267466987687635e-01
-6.172536453609380747e-01
-6.558066515656179041e-01
-6.529605744446370652e-01
-6.119184221415253644e-01
-6.486439566788739786e-01
-6.427568758805735083e-01
-6.737404894315625059e-01
-6.239906388253155800e-01
-5.734800343356074581e-01
-6.261178025747798914e-01
-5.933185830569107644e-01
-6.047989082361652224e-01
-6.392430102731301300e-01
-5.993704276991227431e-01
-6.121383765025706358e-01
-6.759704775652292108e-01
-6.173826569373841444e-01
-6.322241182860068864e-01
-6.309878436464251283e-01
-6.418393167752417527e-01
-6.285450081957268953e-01
-5.829012018440644649e-01
-6.188976760911900632e-01
-6.288639584595768772e-01
-6.508008590018097284e-01
-6.494476008477736428e-01
-6.343659766508290554e-01
-6.347251047180610950e-01
-6.033903520292123179e-01
-6.648583742583402678e-01
-6.201409668175744683e-01
-6.365112446497620535e-01
-6.323868604345215250e-01
-5.522171839311860175e-01
-6.558784568408687621e-01
-5.927740158729455366e-01
-5.925388837631111461e-01
-6.315059876083936041e-01
-6.183238927712313426e-01
-5.993341682685279226e-01
-6.307764763068209879e-01
-6.282775986272426394e-01
-5.927235667548240716e-01
-6.209405062597843639e-01
-6.182151641885925697e-01
-6.345529363744377704e-01
-5.889085847725723522e-01
-6.814233654638106596e-01
-5.659226057074978611e-01
-6.633927343052664627e-01
-5.985476286943283153e-01
-5.798953317045316691e-01
-5.946989840391854187e-01
-5.925938004270315806e-01
-6.796073895164209677e-01
-6.396877418757396239e-01
-5.969300648675993637e-01
-6.402983317204008484e-01
-6.495806374550631146e-01
-6.605077598334194722e-01
-5.794923531484232893e-01
-6.512573307599556216e-01
-6.422372130305450399e-01
-5.962879469613081573e-01
-6.505825867672544449e-01
-6.128742854506541438e-01
-5.913493203406230414e-01
-6.736842114410781512e-01
-6.289211825683500567e-01
-6.242959907921128426e-01
-6.488993451058630013e-01
-6.516186212845134218e-01
-5.657645069580412578e-01
-6.391637713482770655e-01
-6.092400154622137354e-01
-6.555476730537954655e-01
-6.113462062462260427e-01
-6.224657452540750535e-01
-6.534279987123065014e-01
-6.234851737812668881e-01
-6.335859437857990217e-01
-6.297159943991245123e-01
-6.074766135059617156e-01
-6.107091742565304848e-01
-6.198559258132657623e-01
-6.555588581236478918e-01
-6.159405501881793921e-01
-5.863605524125125035e-01
-6.224008555026919742e-01
-6.552992795980983054e-01
-6.129165354843347790e-01
-6.259930315997225270e-01
-5.813828930137399098e-01
-6.508366880166203128e-01
-6.418937357031616608e-01
-5.827522311391098997e-01
-6.055992123887270484e-01
-6.046583443600268559e-01
-6.212056693824939968e-01
-6.636259428140773853e-01
-6.406093478356965631e-01
-6.432215093408205631e-01
-5.726449852876989155e-01
-6.408012051232639950e-01
-6.225871702811558439e-01
-6.243359939456557539e-01
-6.116462259031162363e-01
-6.268476084195735432e-01
-5.854646140256727360e-01
-6.138307725606095833e-01
-6.155769321975483876e-01
-6.048170298774698805e-01
-6.387633998329393936e-01
-6.081555623387487897e-01
-6.424206025866308067e-01
-6.204343661117847075e-01
-6.295135749814124715e-01
-6.447489823119963992e-01
-6.385040826540974157e-01
-6.615537275655970495e-01
-6.026804648040423595e-01
-6.001300724374400986e-01
-6.234682725101542422e-01
-5.806989753962175094e-01
-6.451073399902128580e-01
-6.045630850598820993e-01
-5.989952262782608505e-01
-6.367158892947519799e-01
-6.197093025379841746e-01
-6.269706768942564512e-01
-6.247420667284532270e-01
-5.896947246071072568e-01
-6.911936950169665916e-01
-6.288720066032710276e-01
-5.909112628614499041e-01
-6.414937229352236647e-01
-7.049118448037385853e-01
-5.813843328817807077e-01
-6.229349183156341896e-01
-6.048460615181885380e-01
-6.241673833496107493e-01
-6.467983374691578247e-01
-6.406782213412882676e-01
-6.409210187390833591e-01
-6.558573125625254407e-01
-6.523223383916660900e-01
-6.157736150492029159e-01
-6.348116499887940245e-01
-5.994699354751804599e-01
-6.080297324155037320e-01
-6.590509805152099387e-01
-5.914713421507322710e-01
-6.138402210849333018e-01
-6.021223944741073142e-01
-6.255779690340419474e-01
-6.225120418706219239e-01
-6.437300691191276680e-01
-6.125644236801326414e-01
-6.265362373805012375e-01
-6.263305989703216170e-01
-5.884277596662932375e-01
-6.339150581091583803e-01
-5.784230155535567963e-01
-5.569194614158388124e-01
-6.418533682513652971e-01
-6.393528396474046360e-01
-5.479788891956999253e-01
-6.208686691367865107e-01
-5.979508121094596618e-01
-6.110980005674374604e-01
-5.863081209691275442e-01
-6.378067150560673415e-01
-5.958820432251958898e-01
-5.938534694851635987e-01
-5.693625265571450322e-01
-6.055088392607987924e-01
-5.880334226018529842e-01
-6.031125182197807355e-01
-6.647950648465902335e-01
-5.945250207499395145e-01
-6.375236992749370168e-01
-6.397392226489005962e-01
-6.369857631568295320e-01
-6.245312049665949772e-01
-6.396832764789207593e-01
-6.305730697829526887e-01
-5.988473465217035718e-01
-6.003302284970505331e-01
-6.167649070193029770e-01
-6.301473113967428485e-01
-6.139467078361879881e-01
-6.532065504519530830e-01
-5.701918748348587807e-01
-6.581034220507463450e-01
-6.171291031523189474e-01
-5.884924720473004855e-01
-6.056854037691249415e-01
-6.462406752463435433e-01
-5.850087464039698260e-01
-6.409709036749647870e-01
-5.661215488729225420e-01
-5.767989179468810956e-01
-6.425851089802174787e-01
-5.986401577496737181e-01
-5.867018898401925586e-01
-5.497432319674663281e-01
-6.024644766654426720e-01
-6.555950681627599197e-01
-6.250790179395013801e-01
-6.124133204517303586e-01
-5.797121520018732044e-01
-6.321654025309451086e-01
-5.665576618540509868e-01
-6.369025307780339373e-01
-6.314529727084245980e-01
-5.801752581467591874e-01
-5.895760252902884080e-01
-6.248846806497410089e-01
-6.800847140121141221e-01
-6.265345590230859685e-01
-6.312116741368463124e-01
-5.902716688928494326e-01
-5.628992827573165991e-01
-6.150526325077659839e-01
-6.139678824936910528e-01
-5.698835470746305143e-01
-5.979889651735280642e-01
-5.919864807646469940e-01
-6.051346618321539195e-01
-6.031647639674382333e-01
-5.983121288123685044e-01
-5.887499787982218846e-01
-5.594008863118433705e-01
-5.638891823894648381e-01
-6.258846414929826185e-01
-5.458546905703085539e-01
-5.980214484466852554e-01
-5.687230560347886765e-01
-6.160919085164588971e-01
-5.917690923952473314e-01
-5.996948209158854404e-01
-5.860557580540367573e-01
-5.491189162200192930e-01
-5.951129251907723017e-01
-5.648953266645396765e-01
-5.601677465094720976e-01
-5.936255415349651621e-01
-5.682763152115595240e-01
-5.723326315538557196e-01
-6.159111021678651543e-01
-5.628190388569861424e-01
-6.309481731659530857e-01
-6.202238313493028121e-01
-5.931478841772547250e-01
-5.870402718331322323e-01
-6.273176650236429452e-01
-5.620653297892335143e-01
-5.973384663273600959e-01
-5.890938192643122573e-01
-6.144699615825137684e-01
-6.145898085742859118e-01
-5.733749835404052808e-01
-6.418578474320647542e-01
-5.821567758282889526e-01
-6.201186607988400379e-01
-6.387277197668840278e-01
-5.985195911878786745e-01
-5.129577911971165971e-01
-6.013052222408274972e-01
-5.894036739358821109e-01
-6.179810876899316519e-01
-6.163402046268546819e-01
-5.211600798565041437e-01
-6.027402369298193729e-01
-5.301335869402769019e-01
-6.520046172514872840e-01
-5.946018111084312441e-01
-5.535748205775453679e-01
-5.772343300839660740e-01
-5.938923878982195204e-01
-5.625858685027795847e-01
-5.991215318182776528e-01
-6.129524942528281617e-01
-5.359204440605412900e-01
-6.160887821026465039e-01
-6.208984852443565350e-01
-6.047742854271799251e-01
-5.809548715316014134e-01
-5.927171493682328318e-01
-6.102723681177836257e-01
-5.599225616403482597e-01
-5.610149837988503974e-01
-6.121310895586102863e-01
-5.527099022440872256e-01
-5.717943893734478422e-01
-6.017431188542562426e-01
-5.505210814232021077e-01
-6.384499521809691158e-01
-5.930818899889598317e-01
-5.817312120599953396e-01
-5.936598653179125940e-01
-6.175158581043217465e-01
-5.330959894955831224e-01
-5.328924380042974196e-01
-5.689641009189674303e-01
-6.710755101363768960e-01
-5.840491141331513036e-01
-6.383633498999579103e-01
-5.574721746369588615e-01
-5.919152569899748251e-01
-5.871134763431247183e-01
-6.062428412394564869e-01
-6.688892109249168216e-01
-5.377107625747642450e-01
-6.273969040592197732e-01
-6.410384725830150510e-01
-6.240510826628677954e-01
-6.167309024129947748e-01
-6.177245124881010074e-01
-5.732489988573296058e-01
-5.749225352278635182e-01
-5.594830744439517334e-01
-5.997641258444961210e-01
-5.710051867610781429e-01
-6.362065994953157722e-01
-5.851741967301080649e-01
-6.069022948841653609e-01
-6.389020987880342783e-01
-5.756176683748582823e-01
-6.099508726697042693e-01
-6.078278555004703598e-01
-6.035380621802991508e-01
-5.785083421921399793e-01
-5.737559688263581537e-01
-5.683121604137891802e-01
-6.600379652718807444e-01
-5.801468705070563781e-01
-5.788123070593301778e-01
-5.572684374702058241e-01
-6.010275793919465093e-01
-5.493809165544009110e-01
-6.063362194760282264e-01
-5.591200076647501183e-01
-6.446709487196716770e-01
-5.916426352602169869e-01
-5.510568613290077744e-01
-5.850961892799990682e-01
-5.811548720849031291e-01
-5.830017299038968703e-01
-5.735175905528672180e-01
-5.974501264424032509e-01
-6.411695232140024459e-01
-5.941537469073032707e-01
-5.639670762150926775e-01
-5.694689036717944797e-01
-5.754212114893831886e-01
-5.963122193304488672e-01
-5.771236250829304693e-01
-6.095167278759303642e-01
-5.516706028284529273e-01
-5.913208539288375976e-01
-5.824810151158072991e-01
-5.803259557596506246e-01
-5.922118340196649289e-01
-5.873604465795674301e-01
-5.745177315624783176e-01
-4.994285194667407168e-01
-5.908820561190035736e-01
-6.409005721074571005e-01
-6.134925952557295226e-01
-5.634060881771407736e-01
-6.167213600576099131e-01
-6.087809685821258254e-01
-5.635055402353071896e-01
-5.725353961059357344e-01
-5.580171812871693726e-01
-5.776029084169383987e-01
-5.499912895430659754e-01
-6.033189515601664610e-01
-5.938924560217524462e-01
-5.960328981640006241e-01
-6.086447625550700513e-01
-5.492335440063547125e-01
-5.817418137662491162e-01
-5.745743512546760412e-01
-6.380582555176862458e-01
-5.398320859580136855e-01
-5.634830356994502409e-01
-5.651671793428951762e-01
-5.352182218161459781e-01
-5.858728155975586604e-01
-5.881963914325140097e-01
-5.385128963807400693e-01
-5.985286675931154043e-01
-5.634076245872221556e-01
-5.766190242971851454e-01
-5.824565568522204195e-01
-6.040692559126548122e-01
-5.916388219410115834e-01
-5.928938275323535345e-01
-6.512235412439132398e-01
-5.904122014582534606e-01
-5.811652153590149972e-01
-5.932714530129753472e-01
-5.545034927737082509e-01
-6.431339177459189926e-01
-6.199107299307776708e-01
-6.401936940682316779e-01
-6.172115116033272120e-01
-5.981696233720743550e-01
-5.516597243024912167e-01
-5.704972775203780433e-01
-5.386387680558172297e-01
-5.679796374706908013e-01
-5.925176932636997407e-01
-5.803326934118023805e-01
-6.153552682846560318e-01
-5.638197026395480593e-01
-5.860508134068018737e-01
-5.648169203553277118e-01
-6.483543412364608516e-01
-5.695135601405827419e-01
-5.184042887136536271e-01
-6.021391761369161433e-01
-5.624969999550467614e-01
-5.659232348724714257e-01
-5.207369507007310050e-01
-5.943338380348811567e-01
-5.804819437182271447e-01
-5.878981435611347894e-01
-5.856908227487162000e-01
-5.839376675583026755e-01
-5.513812802104502975e-01
-5.768730408370352780e-01
-5.416536553683867217e-01
-5.944851064450875633e-01
-5.361135900071728466e-01
-5.669471171282979283e-01
-5.616453846620009793e-01
-6.324137032077420395e-01
-5.815858094604993145e-01
-5.383153240539105822e-01
-5.022364027258773289e-01
-5.726724536391778475e-01
-5.992728227314267908e-01
-5.880979091777392975e-01
-5.964807457302433447e-01
-5.558733695304415301e-01
-5.261444193330231389e-01
-5.219320515284053830e-01
-5.853447728418801344e-01
-5.458414959149301415e-01
-5.288794821054459971e-01
-5.656104341590186824e-01
-5.799516717107030539e-01
-5.690274324443735932e-01
-5.162010580631711809e-01
-5.867032158695070221e-01
-5.742097680920112968e-01
-5.630111496528189541e-01
-5.961288590470733562e-01
-5.686709635358834225e-01
-5.683106020191560637e-01
-5.554143707983255629e-01
-5.773822420530760891e-01
-5.724026776226024404e-01
-5.395853970329335114e-01
-5.688864701593815409e-01
-6.186378863897161740e-01
-5.681110764069171593e-01
-5.430908608450280006e-01
-5.531441197080477767e-01
-5.208213538641750517e-01
-6.060214633244714877e-01
-5.457961078203021899e-01
-5.712820668509955846e-01
-5.723623313335882701e-01
-5.697571636808973494e-01
-5.260147102346078851e-01
-6.187235249695429706e-01
-5.311122554241550775e-01
-5.689588221588199879e-01
-5.419737593513528351e-01
-5.866945817768411953e-01
-5.850778602722480626e-01
-5.837292882460640708e-01
-5.813572103528994450e-01
-4.995026032035331243e-01
-5.533117761209008778e-01
-5.656254889261043139e-01
-5.355136908063420353e-01
-5.731316298115533003e-01
-5.606037506120327141e-01
-5.234420389424782050e-01
-5.688897806378155897e-01
-5.479203919714902282e-01
-5.459782365804706217e-01
-5.748629171222999767e-01
-5.661455237603801871e-01
-5.504764316268385693e-01
-5.416148224022661051e-01
-5.237386049642345220e-01
-5.400959226400416924e-01
-5.865526357228244558e-01
-5.798622606267872515e-01
-5.268424643339119084e-01
-5.594366379861899219e-01
-5.405408287555594216e-01
-6.093426154814690632e-01
-5.791735007201059826e-01
-5.550246770898159543e-01
-5.031457634187310735e-01
-5.418549592697875505e-01
-5.548352047595698222e-01
-5.354059483068573932e-01
-5.232577856394363680e-01
-6.113080028765414120e-01
-5.509806979023857965e-01
-5.245630340478807385e-01
-5.767656465380324171e-01
-5.531478799565160420e-01
-5.001735400880951143e-01
-4.890919080640608874e-01
-5.452597437458290841e-01
-5.424577146091904556e-01
-5.450858794095162496e-01
-5.597936329709460868e-01
-5.713112630407753967e-01
-5.209133678849876548e-01
-5.586220787750654226e-01
-5.710710383387066491e-01
-5.428847325784960098e-01
-5.563994338403661644e-01
-5.847113457679705695e-01
-5.594897602519921520e-01
-5.389489170218088043e-01
-5.499009254439313210e-01
-5.647734693164773168e-01
-5.506262437444994218e-01
-5.194684052835657484e-01
-5.318956054137593537e-01
-5.518074175580580665e-01
-5.542998483477902250e-01
-5.620719442173061076e-01
-5.510228186572321274e-01
-5.418991907722244816e-01
-5.475321519704319240e-01
-5.572661571070518516e-01
-5.770525889011604015e-01
-4.844632618842951710e-01
-5.539267365744992011e-01
-5.196012807787891985e-01
-5.726901607844639974e-01
-5.409401197653934679e-01
-5.777943052188491135e-01
-5.218622003155489741e-01
-5.528394782358000414e-01
-5.584719540861078357e-01
-5.896952539463427012e-01
-5.279355684477942123e-01
-5.368801152157977041e-01
-5.128342092117866846e-01
-5.192895408689827130e-01
-5.726252794265422885e-01
-5.300698681163878989e-01
-5.667461666090513051e-01
-4.853997615316453795e-01
-5.332444046639744917e-01
-5.661337905669705517e-01
-4.990798111049057351e-01
-5.630771655348405513e-01
-4.633189451688015659e-01
-5.429346247470634435e-01
-5.173060163065361650e-01
-5.426003965813162022e-01
-5.581751367268670272e-01
-5.495551394946800450e-01
-5.531121027104803911e-01
-5.631037379157325384e-01
-5.305539461452631889e-01
-5.541959416050541432e-01
-5.337655641876292156e-01
-5.593234835717725284e-01
-5.291665338038352706e-01
-5.291373685298318419e-01
-5.580741712567425239e-01
-5.689012631447181167e-01
-5.657327127026969826e-01
-5.406758785316301275e-01
-5.416396052597737265e-01
-5.169544249959776572e-01
-5.416333269198101430e-01
-4.942269991732242684e-01
-5.194196566220860012e-01
-5.553395658397121126e-01
-4.982109435297258360e-01
-5.570282293671007245e-01
-5.846393589734936169e-01
-5.274704690579026245e-01
-5.498509617244551340e-01
-5.196305628879495098e-01
-5.415141906875505784e-01
-5.277479272924218145e-01
-5.121907692480911489e-01
-5.195256804197267986e-01
-4.822954925127352910e-01
-5.147313269684898884e-01
-5.512243504023647267e-01
-5.492191718556351798e-01
-5.189388061914630423e-01
-5.734514532305122758e-01
-4.871763300431169452e-01
-5.277583073725432561e-01
-5.241954005515507831e-01
-5.066517613173521228e-01
-5.254540535823151171e-01
-4.965078138410394248e-01
-5.437585010437869792e-01
-5.656601622785745187e-01
-5.816366713658275289e-01
-5.588640898851771066e-01
-5.475336946640662061e-01
-4.829187191016869329e-01
-5.349339023613772781e-01
-5.936953652278399440e-01
-5.504608901858836223e-01
-5.225503113500228336e-01
-5.226082674894342306e-01
-5.389894040191429703e-01
-5.347576240872040643e-01
-5.394662992040787364e-01
-4.831593630466742284e-01
-5.150408555007891520e-01
-5.464547302604133572e-01
-4.960933382853147111e-01
-5.586806826730611464e-01
-5.420397317056636632e-01
-5.163509618521910927e-01
-5.115171416979209518e-01
-5.584885994335069270e-01
-5.286741155040534101e-01
-5.231797751613128655e-01
-5.275422554024129518e-01
-5.385464362007782446e-01
-5.269677326995785283e-01
-5.227430048529435602e-01
-5.506471184984413902e-01
-5.143919611357153920e-01
-5.212822306152343765e-01
-5.239129566475736466e-01
-5.021459375707261197e-01
-5.739713643008804711e-01
-5.769561182187825654e-01
-5.548526810275837828e-01
-4.903279043323423569e-01
-5.336399334909681658e-01
-5.780788649050734307e-01
-5.402706258575038500e-01
-5.151267852486479670e-01
-5.712461905279471175e-01
-5.026217451516317158e-01
-5.112367166428504195e-01
-5.331297982757488008e-01
-5.378904690118753162e-01
-5.545529412028418204e-01
-5.162462645807376349e-01
-5.439084211987579298e-01
-5.175507720893218755e-01
-5.333515906047510136e-01
-5.239709687267485316e-01
-5.330520264891666082e-01
-5.106094142995077911e-01
-5.635050994319835693e-01
-5.463518685045029022e-01
-5.556382870774332350e-01
-4.907130563187420136e-01
-5.560720456683249102e-01
-4.688314402605106013e-01
-5.256295315150861791e-01
-5.178739732300170484e-01
-5.588079852753127241e-01
-5.155907228544238663e-01
-5.151118412683559633e-01
-5.544925396543699536e-01
-4.455032554151205360e-01
-4.856789671387142793e-01
-5.319926885294877783e-01
-5.410687374716897091e-01
-4.743771956921493116e-01
-5.059646043512012747e-01
-5.077092251815769064e-01
-4.885288964026995862e-01
-5.136704750961711419e-01
-4.999480341970811148e-01
-5.375240181189577804e-01
-5.444513433098435717e-01
-5.682603830596767436e-01
-4.933021736699155224e-01
-5.349013049665640729e-01
-4.773726357986263213e-01
-4.657821459340415471e-01
-5.059280602471948329e-01
-5.423089735878042772e-01
-4.829686064066860962e-01
-5.216999876870634933e-01
-5.101866073461993611e-01
-5.040274433829925460e-01
-5.715969559811567846e-01
-5.647843917438093442e-01
-5.170044714462601609e-01
-4.517899750847549356e-01
-5.584731015450949965e-01
-4.986791642647163680e-01
-5.338666723478441289e-01
-5.197150930513839695e-01
-5.474243106310002771e-01
-5.030400302445995342e-01
-4.772464913825165689e-01
-4.501193401162493224e-01
-5.259570817961083389e-01
-5.417447230347538500e-01
-5.353140177741056993e-01
-4.791703122542383952e-01
-5.033648691255027119e-01
-4.965323149783399947e-01
-5.413252413046740763e-01
-5.023461025871874819e-01
-4.737034928423898839e-01
-4.740356267746690944e-01
-5.110063678052582103e-01
-4.942297227570657259e-01
-5.254609593914210119e-01
-5.707088797343720099e-01
-5.151392852121965404e-01
-5.298439629093167902e-01
-5.475706559595565626e-01
-5.276076827912820066e-01
-4.530022025878903125e-01
-5.144890687481114000e-01
-5.454918519940394894e-01
-5.058710391867929923e-01
-5.512473787303583395e-01
-4.594778219385195484e-01
-4.256572712041358231e-01
-5.131039004380943958e-01
-5.254250301314585814e-01
-5.042715295009608800e-01
-5.033537650393994367e-01
-5.328731670324958758e-01
-4.891958845618373242e-01
-4.886992234071548813e-01
-5.199356522744323916e-01
-4.410296935005720287e-01
-5.038046064992641737e-01
-4.842323821596246081e-01
-5.791354109150189666e-01
-5.278541308680950728e-01
-5.075681966718411653e-01
-5.436239543872405378e-01
-5.072032377238815393e-01
-5.481742070517292564e-01
-5.140594671958997885e-01
-4.909264518745222738e-01
-5.509582465816198482e-01
-5.047243461446252466e-01
-4.917329979975741394e-01
-5.432423738767750976e-01
-4.988378747774905864e-01
-5.100443587067116091e-01
-5.008974194972909411e-01
-4.948558957000148140e-01
-5.080185821813645308e-01
-4.742415292812340311e-01
-5.321198405395011211e-01
-4.978816937433496181e-01
-5.806413166290623762e-01
-4.985192093891120391e-01
-4.468082626668682944e-01
-5.009341172015764343e-01
-5.110541494765934445e-01
-4.563372866116922610e-01
-4.982793838670757647e-01
-5.311323858843839396e-01
-4.848024061727753686e-01
-4.947282215738200706e-01
-5.514365175896618343e-01
-5.131276466852860985e-01
-5.198049291727351306e-01
-4.642214245896170710e-01
-5.208791970049628794e-01
-4.630649200813377053e-01
-5.332324277369844268e-01
-5.044308438452613785e-01
-4.778319762029742956e-01
-4.944309377716396003e-01
-5.104333531780715916e-01
-5.152940546772156738e-01
-5.239616297343392404e-01
-4.190068687685561954e-01
-5.379579929554773043e-01
-4.926163139589784246e-01
-5.570555470660433217e-01
-4.698574610733408652e-01
-4.636053330560817032e-01
-5.254050781053527519e-01
-4.838431385381014027e-01
-4.372385446348121540e-01
-4.882694757852462653e-01
-4.247894804834509985e-01
-5.412105862308342896e-01
-5.063237713592894096e-01
-4.096144436823085377e-01
-4.745098824048086805e-01
-5.180294646660322799e-01
-4.942886552233226038e-01
-5.172108626276746834e-01
-4.924897871388895787e-01
-4.806071592997551156e-01
-4.090481325920358180e-01
-4.985098340845111053e-01
-4.592134623531156645e-01
-5.276129109524183569e-01
-5.212378539660703636e-01
-4.338310029652542310e-01
-4.837795094623273950e-01
-4.676981344450436562e-01
-4.606174706610351999e-01
-4.963564951534372716e-01
-5.178031295109826182e-01
-4.889960504817366660e-01
-5.103319755768157551e-01
-5.185455958732239079e-01
-5.038572147655120403e-01
-4.842514276348204860e-01
-4.690187992522594218e-01
-4.994932472112237343e-01
-4.912485557183347562e-01
-4.939950385881255457e-01
-5.179782819415110762e-01
-4.578807585279371373e-01
-5.253882499120269278e-01
-4.990609703530208829e-01
-4.962143363917985717e-01
-4.739973709187317308e-01
-4.748672286486744776e-01
-4.905601157882654717e-01
-4.870251208429948742e-01
-4.756768250521449803e-01
-4.973064881804629134e-01
-5.143838014564008354e-01
-5.040821771108434657e-01
-4.702581184313068818e-01
-5.213513105669685954e-01
-5.386550613461617010e-01
-5.015347089978769990e-01
-5.264551431533754933e-01
-5.056336371626857229e-01
-5.168271008011567913e-01
-4.992875720836582598e-01
-5.451524769736669773e-01
-5.300368538792950002e-01
-4.529278800200123301e-01
-4.761296250410678721e-01
-4.875941377301097335e-01
-5.041985063948811741e-01
-4.589273263226456567e-01
-4.777995454902589922e-01
-4.587610167405925532e-01
-5.240857465633897982e-01
-5.622137349925291350e-01
-5.147335923862882412e-01
-4.987865947743722050e-01
-5.085995990059715144e-01
-4.647765819078774063e-01
-4.562337954000624807e-01
-5.274820111655795785e-01
-4.454955921941658459e-01
-4.848781745636804863e-01
-4.857930629425502578e-01
-4.922824155480169939e-01
-5.025321058202795177e-01
-4.454793673112772412e-01
-4.631266607747312469e-01
-4.636924381828138042e-01
-4.821404735262678765e-01
-4.997951940234990897e-01
-5.043838121732889812e-01
-4.876152586956495338e-01
-5.378947261011083336e-01
-4.769481385339892077e-01
-5.017558438736757775e-01
-4.912380893834042972e-01
-4.594877902484392762e-01
-4.904230268720928820e-01
-5.619978767749542747e-01
-4.500563575418012330e-01
-4.488650058644508278e-01
-4.677291714623669217e-01
-5.111395916225264235e-01
-4.241354784649302156e-01
-4.961695508039357105e-01
-5.090624771418728045e-01
-4.804801024194830239e-01
-4.800471613578418673e-01
-4.322302972698634504e-01
-4.847865498523835082e-01
-4.939892042440768849e-01
-4.232048527312750608e-01
-4.416792270097616435e-01
-4.808180008345933065e-01
-4.361485459667474029e-01
-4.881805947034503212e-01
-5.037127538808735538e-01
-4.628514268618042493e-01
-5.181864755826394164e-01
-5.129889360202031234e-01
-4.763601496150803860e-01
-4.915438737567081051e-01
-4.952602366711755244e-01
-4.982120042346642186e-01
-4.224804693714696024e-01
-4.925213380710531386e-01
-4.460814593525210814e-01
-5.213524775815134849e-01
-4.651522654192296602e-01
-4.575717979728323725e-01
-4.708764218607121577e-01
-4.807492691796613205e-01
-4.840213761476553356e-01
-4.428842494252859807e-01
-5.042565275758980059e-01
-4.772246943351380333e-01
-5.018212592395588922e-01
-4.982881505099044928e-01
-4.527577454799454615e-01
-4.970536844173844560e-01
-5.275153102131785454e-01
-4.139798442681787982e-01
-4.521331566918690426e-01
-4.688801657240406762e-01
-4.524406164878392866e-01
-4.413904879232019574e-01
-5.069815463340866524e-01
-4.945054003872897952e-01
-4.464571492192395130e-01
-4.915081788688027697e-01
-4.497894997398250161e-01
-4.797434073270603894e-01
-4.476125045236764022e-01
-5.198193851839087998e-01
-4.945398052213885176e-01
-4.797200525846621044e-01
-4.945798664833750413e-01
-4.872457115349881351e-01
-4.456349666370739704e-01
-4.154912080893894410e-01
-5.065118793632330529e-01
-4.989752825399611513e-01
-4.653897714333183888e-01
-4.387581163586881661e-01
-4.822572478496964243e-01
-4.641673978826687530e-01
-4.843299773616595028e-01
-5.251189159730678124e-01
-4.819324684429016625e-01
-4.551499909979119241e-01
-4.412602101165735147e-01
-4.462396684121575641e-01
-5.333526301478779263e-01
-4.132433961413238821e-01
-4.219681062787051795e-01
-4.724395856812599326e-01
-4.796852505272781175e-01
-4.881387864208470151e-01
-4.627831886281707496e-01
-5.401164470949157970e-01
-4.649267622993326632e-01
-4.183293353209502907e-01
-4.561907958245303707e-01
-4.678290538665463294e-01
-4.675482433678162519e-01
-4.462718694743075254e-01
-5.070822424951503260e-01
-4.936356649650477935e-01
-4.304679162257052938e-01
-4.534490394590764417e-01
-5.039431986837241695e-01
-4.240890081856677485e-01
-4.679298490610477868e-01
-4.882008621556094274e-01
-4.702351709397442625e-01
-4.330888956024334657e-01
-5.023683549259624348e-01
-4.235912737129443606e-01
-4.751816679854684589e-01
-4.914356329272648871e-01
-4.788375267751997511e-01
-4.915558810237364296e-01
-5.015898382217817142e-01
-4.375768980093265870e-01
-4.712968334230188683e-01
-4.391373495866521259e-01
-4.577757957295568447e-01
-4.484745096789367058e-01
-4.623740653681767121e-01
-4.761666382990845658e-01
-4.768871518860371417e-01
-5.205603289601076211e-01
-4.470822915698909883e-01
-4.483835676296515915e-01
-4.470253598582646926e-01
-4.573487606449913034e-01
-4.185595709415845800e-01
-5.005996512881285554e-01
-4.632546596487923107e-01
-4.759224630109507026e-01
-4.512421032006183053e-01
-5.173384031453143184e-01
-4.573837883077643274e-01
-4.663208622573043471e-01
-4.157918940865070190e-01
-4.979849804303951299e-01
-4.972533510411685231e-01
-5.041068778060275868e-01
-4.696370535486241726e-01
-4.608005347131415297e-01
-4.819830709796892876e-01
-4.300356499021531498e-01
-4.119245129907924130e-01
-4.689051098132407391e-01
-5.230284908657985010e-01
-4.947476900529704791e-01
-4.940554740760471075e-01
-4.942067301002042168e-01
-4.624598939406530107e-01
-4.594910192215770905e-01
-4.395367918468013890e-01
-4.672817214554060850e-01
-4.442630145729155045e-01
-5.004921157642422402e-01
-4.621526134283998610e-01
-4.561282089808806894e-01
-4.390814851786254414e-01
-5.260543830172053070e-01
-4.316963493346592240e-01
-4.858973270209637763e-01
-4.259745742450112282e-01
-4.708138303655854395e-01
-4.772796814189432246e-01
-4.163245416936134369e-01
-4.747405856003517610e-01
-4.298484401941163324e-01
-5.749229653397284201e-01
-4.929972997504414867e-01
-4.770940204361286407e-01
-4.258224045388492862e-01
-5.229842605481634932e-01
-4.834125453526953997e-01
-4.118257835660777966e-01
-4.510167881124014233e-01
-4.657667112914319341e-01
-4.289636216747735320e-01
-4.619909510239778583e-01
-4.598111762683924075e-01
-4.154716368849725727e-01
-4.792846866364656733e-01
-3.974098350164339544e-01
-4.681489871474436848e-01
-4.769984158232669080e-01
-4.322238792920554684e-01
-4.175701654073525892e-01
-4.928570814775071751e-01
-4.728388718479885622e-01
-5.062478149092705104e-01
-4.183046720144598662e-01
-4.607932493230236792e-01
-4.717423010623257862e-01
-5.081357909858624788e-01
-3.928054973727094223e-01
-4.390546573866652702e-01
-4.837787816953896813e-01
-4.371552836290189537e-01
-3.925948773697659488e-01
-4.660752550923452642e-01
-4.798851666780769021e-01
-4.471336859469441927e-01
-4.403037076042280451e-01
-4.647395689574906341e-01
-3.905500222769556218e-01
-4.180097342730453858e-01
-4.228686428750484949e-01
-4.398657875590685218e-01
-3.954741024289999407e-01
-4.440828660494584024e-01
-4.308171132190874997e-01
-4.356370793895240623e-01
-4.468747690826510022e-01
-4.756496951865598066e-01
-4.362070108229343934e-01
-3.792227114042983072e-01
-4.797997245922261955e-01
-4.663554808117116313e-01
-4.486739977460356132e-01
-4.834064939608356259e-01
-4.564967913844114600e-01
-4.140248816407389731e-01
-4.489353371294418915e-01
-4.656158166205918159e-01
-4.329992161511617699e-01
-4.004586796259761439e-01
-4.549323405145372923e-01
-4.197502564829704297e-01
-4.250826852596308325e-01
-3.997987273494907901e-01
-4.329883225285435233e-01
-4.148447220402608493e-01
-4.475496270726058712e-01
-4.294702325927569619e-01
-4.589200485941848928e-01
-3.896820324464732033e-01
-4.735117776965822589e-01
-4.856388903126339085e-01
-4.447855573437536347e-01
-5.261434196254994866e-01
-4.751521551554256373e-01
-4.180841444953320996e-01
-4.550807191608715052e-01
-4.147659715234250921e-01
-4.350038639944968089e-01
-5.002904779879919772e-01
-4.662479524201723624e-01
-4.556834567095512378e-01
-4.889864164903885979e-01
-4.352859352724733899e-01
-4.707822476080262275e-01
-4.876840067257623978e-01
-4.603188706275515574e-01
-4.250675821765212969e-01
-4.597047633983254444e-01
-4.900968115631021971e-01
-4.899761868336492965e-01
-4.309130529546290611e-01
-3.853045656885911163e-01
-4.639549572052255044e-01
-4.974614413408605107e-01
-4.413886124509552311e-01
-4.717042243021006831e-01
-4.105068194089531719e-01
-4.008662168670639736e-01
-4.340667589593493192e-01
-4.167631292418758071e-01
-4.392256730472388071e-01
-4.301984070795876192e-01
-4.848701805858882108e-01
-4.396018184349135827e-01
-4.503730090391864782e-01
-4.316649466465651841e-01
-4.042360679710543803e-01
-4.190704398715517365e-01
-4.422594377888103834e-01
-3.799604544710590837e-01
-4.097357478401125186e-01
-3.696180409262063149e-01
-4.349698477727951262e-01
-4.125437086532149356e-01
-4.310220958324118001e-01
-4.599200310368535827e-01
-4.551715645772190788e-01
-4.793088608295447695e-01
-4.463992433360218781e-01
-4.315266401150615883e-01
-3.960189318304396799e-01
-4.636318103504201149e-01
-4.263475364919507293e-01
-4.563540116946959713e-01
-4.535742260983853247e-01
-4.357632572438011054e-01
-4.435793087250934352e-01
-4.465903376046779227e-01
-4.119003770198096936e-01
-4.293159699481332026e-01
-4.741337779470239933e-01
-4.745278710188149396e-01
-4.257392596638477356e-01
-4.300994508843512532e-01
-4.484856762303752742e-01
-3.913130988847554059e-01
-4.695799380118909072e-01
-4.998893811568014267e-01
-4.358265290665628289e-01
-4.678617269571875847e-01
-4.065290816608708724e-01
-3.839375303868300393e-01
-3.743881525022583756e-01
-3.951731141671406822e-01
-4.289514286425124556e-01
-3.760922720432953725e-01
-4.488463221350503796e-01
-3.511459031856726254e-01
-4.046929884216599604e-01
-4.455917367138696461e-01
-4.261623321546252896e-01
-4.840921303565665079e-01
-4.129532817164247582e-01
-4.705383145869103667e-01
-4.447478877600072322e-01
-4.616393479020775570e-01
-4.070250143731373171e-01
-3.521737821450647288e-01
-4.069377447166245831e-01
-4.263135435385680960e-01
-4.758695921587716149e-01
-3.802495213406468233e-01
-4.370445837157416191e-01
-4.248099602799608743e-01
-3.983555621242954592e-01
-3.713814945328089423e-01
-4.088708502800630917e-01
-4.918967645497757113e-01
-3.676785606977282517e-01
-3.628113355002978158e-01
-4.085787961373378852e-01
-4.012020401697113936e-01
-4.228377632319528234e-01
-4.197220228985086288e-01
-3.935170791313430949e-01
-3.896039503745134525e-01
-3.685351161392878550e-01
-4.689771011050236083e-01
-4.418264317427487708e-01
-4.026395735023817757e-01
-4.307170741948195269e-01
-4.760921729861359308e-01
-4.297063786748451797e-01
-4.580996741365332414e-01
-4.651054577463651918e-01
-3.878345139192982405e-01
-3.599858625191443839e-01
-4.046997839191491253e-01
-4.188606149799665723e-01
-4.231173260211449350e-01
-4.222103478750785510e-01
-4.242401202014833284e-01
-3.787354942306275785e-01
-3.990341806941808955e-01
-4.196699905021857857e-01
-3.992393062959292971e-01
-4.251575336489806789e-01
-4.221440213132576780e-01
-4.033408863608425321e-01
-4.606212314507070471e-01
-4.441272097188068702e-01
-5.207035629349362482e-01
-4.106678280437767725e-01
-4.221264994529537184e-01
-4.013973542904091252e-01
-4.102618826765589977e-01
-4.801677354410526233e-01
-4.529816051362805518e-01
-4.185373026949117947e-01
-4.207195294967091548e-01
-4.102870026614226506e-01
-3.944550376367087496e-01
-3.993974678855418681e-01
-4.613977003280615441e-01
-4.097517057111754735e-01
-4.508807332246983490e-01
-4.046872532134577205e-01
-4.328431318482778845e-01
-3.763851566317660269e-01
-4.386196234562787510e-01
-3.293912642166665905e-01
-4.290071460977940010e-01
-4.396551213267587688e-01
-4.152361405866246691e-01
-4.009939497271188258e-01
-4.337016033371595136e-01
-4.481459072505550867e-01
-4.016201813833938927e-01
-3.951774307897109595e-01
-4.398483727371139129e-01
-4.659345197939455674e-01
-4.070954543114332358e-01
-4.289557199123162912e-01
-3.432409754489838538e-01
-4.093301917445367200e-01
-3.595193612435645392e-01
-4.608977053451810413e-01
-3.956113872575508505e-01
-3.780626596655865534e-01
-4.383344216977263508e-01
-4.528576344803900700e-01
-4.814354709853904679e-01
-4.457861306871896967e-01
-4.402743794310551295e-01
-3.971479800487380252e-01
-4.109459655636152342e-01
-4.763193312833724491e-01
-4.099746709645458176e-01
-4.279769218178142154e-01
-4.396164665126687243e-01
-4.608517993185992090e-01
-4.022014484418920954e-01
-4.480087798046721304e-01
-4.043738776941911972e-01
-4.014617169477522896e-01
-4.009033915464310649e-01
-4.416106751411361109e-01
-4.627078870881768946e-01
-4.064734445918631311e-01
-3.805964923381475740e-01
-4.254950058599086260e-01
-3.737366743098061161e-01
-3.402085679814190189e-01
-4.530479613033998598e-01
-3.712130677727871753e-01
-4.357725915925796945e-01
-3.830672394313426876e-01
-4.152761928810788650e-01
-3.697631632084931730e-01
-4.179042083550998377e-01
-4.122922771902320371e-01
-4.412262589957334225e-01
-4.560385336368074638e-01
-2.834759893502109551e-01
-3.851550995764213559e-01
-4.134565099361313112e-01
-3.541613889563364204e-01
-4.708799646346611967e-01
-4.534113805674306330e-01
-3.904102127489028629e-01
-3.884841292240553412e-01
-3.879564260329698144e-01
-3.487313999607754567e-01
-4.207377360103471409e-01
-4.441933089509567667e-01
-3.845178674020682807e-01
-4.180336620360989852e-01
-3.929022579965393280e-01
-3.511588524648027176e-01
-4.240325362513372442e-01
-4.458701721100764570e-01
-4.717677397988836452e-01
-3.806075337983017004e-01
-3.990787242274295155e-01
-4.711299496509701590e-01
-3.790180026903365307e-01
-3.592775688417270130e-01
-3.976889173137702072e-01
-3.701165938261570809e-01
-4.499226504155827144e-01
-4.194148596529845840e-01
-4.047694052277266974e-01
-3.260371319120661249e-01
-4.178299171935059841e-01
-3.789598028481477865e-01
-4.235166519243153682e-01
-4.058617624444931238e-01
-4.019409552338251146e-01
-3.795133041626827519e-01
-3.940165207836153205e-01
-3.589700259848834230e-01
-3.115426165845487927e-01
-3.719503508068553455e-01
-4.060692272978845829e-01
-4.425806456916180909e-01
-3.631266623807868354e-01
-3.818559394507262672e-01
-3.963998058527718471e-01
-4.346250674968045180e-01
-4.220328138700047971e-01
-4.386287770705522560e-01
-3.935369039909337729e-01
-3.908071708518912057e-01
-3.918869030895809069e-01
-4.362305297391207981e-01
-3.989073748910504924e-01
-3.532795000183444056e-01
-4.235116622508503514e-01
-4.106958557617917949e-01
-3.721788775599287336e-01
-4.316942396344832789e-01
-3.608714116341125711e-01
-3.600891484471649417e-01
-3.933870542456372466e-01
-3.494809496505180690e-01
-4.298410417211216972e-01
-4.155737797281172652e-01
-3.884614424413172507e-01
-3.762478283581356386e-01
-3.695941025881350761e-01
-3.765492339736933314e-01
-3.811967003450801861e-01
-4.427555966123799536e-01
-3.697822105640224954e-01
-4.067439217562086595e-01
-3.920153238884858671e-01
-3.982377278388287145e-01
-3.405471221300113704e-01
-3.948865765464075195e-01
-4.114888953869375587e-01
-3.768471604212443316e-01
-4.057692900930507385e-01
-4.300725515826155365e-01
-3.854974431570095672e-01
-3.813864693082719692e-01
-3.477485856032648814e-01
-3.688808383920690881e-01
-4.192467752836740447e-01
-3.505478645397460125e-01
-3.748111260952924351e-01
-3.735108836700756774e-01
-3.414127582680519524e-01
-3.895303059331143292e-01
-4.398951735646584593e-01
-3.111930621724364188e-01
-3.585888833974231193e-01
-4.137725268039947890e-01
-4.034832867793872735e-01
-3.531669008221293149e-01
-4.653540706857330900e-01
-3.785290050771652481e-01
-3.968301318710799608e-01
-3.350866283283753244e-01
-3.928103175898644550e-01
-4.308428108932080280e-01
-4.037599086231206114e-01
-4.058992888789796916e-01
-4.058139602024957715e-01
-3.913062779250173207e-01
-3.632235898723551459e-01
-4.037855246784389784e-01
-4.026914687858004216e-01
-3.585002873412644342e-01
-3.351601110820946472e-01
-3.927562836111788136e-01
-3.511804063188819214e-01
-3.004112785891077109e-01
-2.897672197072370670e-01
-3.921667703955108997e-01
-3.830438004815285291e-01
-4.197685266193412756e-01
-3.728327111198125321e-01
-4.150251292233568257e-01
-3.972416307881962427e-01
-4.158580620257189553e-01
-3.913288264432759345e-01
-3.646976755244261126e-01
-3.676116275834704350e-01
-3.876295002092219333e-01
-3.235772168733400678e-01
-4.292160254664335040e-01
-3.917755558994678866e-01
-3.716331659442545510e-01
-4.077346412356618321e-01
-3.884083215992406579e-01
-4.063966411380167676e-01
-4.024393472767244240e-01
-3.320987414488025813e-01
-3.802164897334402438e-01
-3.974579877427119601e-01
-2.947968825223120648e-01
-4.198052064846664044e-01
-3.687204410803706645e-01
-3.469960074389794036e-01
-3.930151974397708137e-01
-3.506080570406119312e-01
-4.008187062168959702e-01
-3.586713426176877939e-01
-4.073374053965553299e-01
-4.126546379854732494e-01
-4.177057192480592152e-01
-4.144233632732433614e-01
-3.472944539255072294e-01
-3.279344033656988455e-01
-3.914491765658077993e-01
-3.894365402020967815e-01
-3.907961869398483556e-01
-4.000945378101297134e-01
-3.480057788635999017e-01
-3.375969275386835333e-01
-3.657191297970204258e-01
-3.759178114583877628e-01
-3.467972594899534911e-01
-3.555331207242045100e-01
-4.234091605199456487e-01
-3.899079437519587521e-01
-3.035665144467727949e-01
-3.948784126943432615e-01
-3.817204489448478011e-01
-3.652040126961911271e-01
-3.407764685196081333e-01
-4.243426000546520749e-01
-3.892965786233674175e-01
-3.770638650861051211e-01
-4.618512856541130418e-01
-3.205333974646772943e-01
-3.762383847017302663e-01
-3.104490677426659517e-01
-3.800247496652690571e-01
-3.679780899885723988e-01
-3.204671539304260186e-01
-3.738444172734275428e-01
-3.601958904566817110e-01
-3.291977641272496036e-01
-3.896068352664660561e-01
-3.625005616471668746e-01
-3.555737039403660260e-01
-3.869490231089482979e-01
-3.185806151602636471e-01
-3.885826304712668988e-01
-4.609105400292843879e-01
-3.256883289935518233e-01
-3.529332216829312863e-01
-3.803911807382442389e-01
-3.899048539021875981e-01
-3.631369898945878139e-01
-4.039051895419220606e-01
-3.842649265293160976e-01
-3.460134663116614662e-01
-3.430930503699257672e-01
-3.755107221823772434e-01
-3.537588890702750288e-01
-3.923725772433037662e-01
-4.171720895150029529e-01
-3.163786426427986909e-01
-3.914395737041967416e-01
-4.080373472608721519e-01
-3.113891798002786926e-01
-3.112961279000868164e-01
-3.898488391847755308e-01
-3.483434812911503364e-01
-3.589151034838182763e-01
-3.295465525814790797e-01
-3.582507016411902723e-01
-3.773563107530006344e-01
-3.482207624226676956e-01
-2.866167890743824831e-01
-3.271537552611122335e-01
-3.590871596104129315e-01
-3.988027033949519962e-01
-3.229582438093487329e-01
-3.508976579286841591e-01
-3.515716326508664391e-01
-3.252655001687725922e-01
-3.717766268379130157e-01
-3.966811485084187350e-01
-3.645645602739533420e-01
-3.499385908699832459e-01
-2.803816685723483637e-01
-3.577226999982757172e-01
-4.013629102358056144e-01
-3.031863915903036388e-01
-2.805779501549765520e-01
-2.951170675461479154e-01
-3.839356915095437084e-01
-3.421099387531829628e-01
-3.434379590579377250e-01
-3.439659943772130912e-01
-3.505189986444277594e-01
-3.805561213807011067e-01
-2.981576904908906922e-01
-3.254170619804813147e-01
-3.436591852274477055e-01
-3.360070598410506149e-01
-3.558045520289671582e-01
-3.590447986491197563e-01
-3.815855943543320916e-01
-3.495251843368356592e-01
-3.863321288882928806e-01
-3.443138673098379843e-01
-3.797142053743146617e-01
-3.944622614180884890e-01
-2.942679474780096616e-01
-3.016159562723419452e-01
-3.219445530221243801e-01
-3.415361777557419654e-01
-4.207091272571171214e-01
-4.450195430945215191e-01
-3.543940284491584047e-01
-3.136923960152290802e-01
-3.156313259062227816e-01
-3.127919936331012285e-01
-4.165427526379736900e-01
-3.609088423754056030e-01
-3.530342935511017188e-01
-3.540641823643432273e-01
-3.670863145671126593e-01
-3.692173506694016449e-01
-3.147217360950369525e-01
-3.838402182804962481e-01
-3.833755023407705576e-01
-3.649433379328195226e-01
-3.109852939023681762e-01
-3.994621958366057490e-01
-3.398225920276570777e-01
-3.224970363763294823e-01
-3.286337207010691652e-01
-3.549310997823574843e-01
-3.661260645101689359e-01
-3.736711895036111120e-01
-3.125448282528346389e-01
-3.154761305746185407e-01
-4.310114758024605197e-01
-3.655270339589939965e-01
-3.799314491496941226e-01
-3.476956026744836836e-01
-2.805740216719471714e-01
-3.375052514312564256e-01
-2.872120054387894417e-01
-3.601245653789741374e-01
-3.916918501524953022e-01
-3.055728764951614607e-01
-3.475985927131682307e-01
-4.190208690349370158e-01
-3.892909501622095481e-01
-3.173213125006717483e-01
-3.762422336323922312e-01
-3.497558261377697320e-01
-3.614851457689957637e-01
-3.447509554080356309e-01
-2.790743637701867952e-01
-2.954780816451901826e-01
-3.073418688228917728e-01
-3.718578710217526062e-01
-3.223053473573596617e-01
-2.819447120365610737e-01
-3.784364301074596426e-01
-3.218368814186898241e-01
-3.623493274216095239e-01
-3.632307384735469213e-01
-3.705558083129669167e-01
-3.006846928289454990e-01
-3.689142856475023935e-01
-3.719277847195165410e-01
-3.411966178660234550e-01
-3.572181310055446146e-01
-3.875685086580692440e-01
-3.393524830672668413e-01
-3.676320065058075182e-01
-3.373124836704794460e-01
-3.006215081115889420e-01
-3.520009245387436536e-01
-3.749094905661085053e-01
-2.871573058400294087e-01
-3.286151112460596324e-01
-4.023661044746831283e-01
-3.508068820368094309e-01
-3.328029181935970304e-01
-3.345151585142690509e-01
-2.911238193795442908e-01
-3.330708680435405800e-01
-2.811402430148940423e-01
-2.868926326174547348e-01
-3.769049190229766255e-01
-3.479040980312941844e-01
-3.520230533389686056e-01
-2.800671889957878080e-01
-3.669199196203257740e-01
-3.184270583325825021e-01
-3.144327621546511575e-01
-3.235134442151578749e-01
-3.775216741335128967e-01
-3.224541907861792067e-01
-2.984656435171066380e-01
-3.060256687987346069e-01
-3.519375760640388040e-01
-3.514434612866423335e-01
-2.622340363751841097e-01
-2.973018146841241993e-01
-3.419659093269448169e-01
-3.521989075914841449e-01
-3.597107723171276694e-01
-2.965366533392432280e-01
-2.883602107749290155e-01
-3.104745872262446027e-01
-3.560544985635398230e-01
-3.057414750739700371e-01
-3.943749940266849663e-01
-3.250706773891092749e-01
-3.487520273979982099e-01
-3.004854224047042721e-01
-3.650030341148799984e-01
-3.269606134593364133e-01
-2.914164220983910258e-01
-2.819578948695503628e-01
-2.478805715572623136e-01
-3.230208291874523407e-01
-3.476193226178400653e-01
-3.068453606052636284e-01
-3.258985788242074744e-01
-2.968422288980835377e-01
-3.028326469153279077e-01
-3.777443395649973668e-01
-3.657273779587202900e-01
-2.914147459622603020e-01
-3.161580222032582821e-01
-4.001117883702525191e-01
-3.703656071731737387e-01
-2.688480665866727071e-01
-3.286920888320142842e-01
-3.391141098055497349e-01
-2.986255437086945963e-01
-3.720280890522684736e-01
-3.215525701938727887e-01
-3.433161419437164574e-01
-2.938493223387644293e-01
-2.970522135997502033e-01
-2.380933139133556420e-01
-3.543149800680114314e-01
-3.176643040607070589e-01
-3.282739931796000432e-01
-2.852431449492411342e-01
-3.355188912051271788e-01
-3.523341038743897924e-01
-2.574398193509322974e-01
-3.149657976060555309e-01
-3.076707264651437623e-01
-2.735179563787118462e-01
-3.106730743181106980e-01
-3.000491014386645339e-01
-3.294190759492065523e-01
-3.342454300579329463e-01
-2.997609519172714232e-01
-3.257594850147562671e-01
-3.316368559280291617e-01
-3.218590089361883511e-01
-3.258615756240733630e-01
-3.363903814185271735e-01
-3.550201534723566033e-01
-2.688456749495878317e-01
-3.097083567755610778e-01
-2.681469570246682865e-01
-3.246572277504909954e-01
-3.697112407951676505e-01
-3.451242437959255449e-01
-2.919366644900011076e-01
-3.021977179671064273e-01
-3.702212773253926170e-01
-3.453486962505729063e-01
-2.517216453400804022e-01
-2.467251783774128127e-01
-3.265896860018854264e-01
-3.663057335206956200e-01
-2.918775025244725874e-01
-3.291212301141118179e-01
-3.268333518209732280e-01
-3.033334799839665363e-01
-3.076465978074656160e-01
-3.221915985383899117e-01
-3.119518739146742714e-01
-3.827179961498048955e-01
-2.343923920357436630e-01
-3.415183698587259120e-01
-3.648506276010324845e-01
-3.158801453398796255e-01
-2.817667232506359531e-01
-2.889387778356830583e-01
-2.229434433996114739e-01
-3.501505294218161812e-01
-3.069559060835108655e-01
-2.507089105027068832e-01
-3.040409193614638239e-01
-2.520360813541882017e-01
-3.448213863332178497e-01
-2.944563501031859376e-01
-3.785122963612957969e-01
-3.406060895774120079e-01
-2.739791973827631066e-01
-3.619550196929986474e-01
-3.588209038031389131e-01
-3.093348919718228451e-01
-3.423946044894916607e-01
-3.167282754185516414e-01
-3.414526629860235030e-01
-3.204349749937986380e-01
-3.002111769278523190e-01
-3.056117516786932553e-01
-3.475270059222291819e-01
-3.871202118259772784e-01
-3.373317336017631063e-01
-2.489070919768227308e-01
-3.071804683609259401e-01
-3.220293497131626048e-01
-3.232847223054428620e-01
-2.863682243768024827e-01
-2.886510787291875491e-01
-2.705865519915749418e-01
-2.607974048361071939e-01
-2.771003484913073245e-01
-3.535090462605927630e-01
-3.075583818262230817e-01
-3.722835948150688412e-01
-3.147127980780234924e-01
-3.015611796684181112e-01
-3.557074929095838667e-01
-3.154526323868438453e-01
-2.905021242162467709e-01
-3.415416339507080234e-01
-3.172332877060707879e-01
-2.639958873381258453e-01
-3.264064014026084037e-01
-3.818055940306743223e-01
-3.641122911624815051e-01
-3.372520435447657339e-01
-3.133424638798196216e-01
-2.719436853478426341e-01
-2.935688404618622127e-01
-2.810808632898639248e-01
-3.034912643529560361e-01
-2.641514213427025859e-01
-2.487488763532185454e-01
-3.207647916252314158e-01
-3.417028278405951913e-01
-2.739664020859378102e-01
-3.085160090553092371e-01
-3.177046514955427781e-01
-2.547828061908399833e-01
-2.502028825174161808e-01
-3.716715240825818611e-01
-2.936694496002393295e-01
-3.197319533098982314e-01
-3.368650146292353487e-01
-2.917857458312684282e-01
-3.044554574582969408e-01
-3.321292617943109038e-01
-3.152608154654673589e-01
-3.081402318525373052e-01
-3.109608063703637182e-01
-2.977999325105191719e-01
-2.949612758954262004e-01
-3.310837099773575321e-01
-2.938483524394918112e-01
-3.421602311164522736e-01
-2.862599409565714237e-01
-2.849229487408275197e-01
-2.977020558550873552e-01
-2.550621746232633602e-01
-2.834986000416131469e-01
-2.989416042524885020e-01
-2.976463630192962007e-01
-3.158246144304188152e-01
-2.059206750977322087e-01
-2.623132648195306560e-01
-3.653096233219619293e-01
-3.244358760947442244e-01
-3.438113374270044820e-01
-4.084662221817291772e-01
-2.076309357380947407e-01
-2.944417806129252524e-01
-2.620877844421929392e-01
-3.200732504217004837e-01
-3.073936252987661821e-01
-2.764455619676039477e-01
-2.642758159954421981e-01
-3.134664181158759444e-01
-2.753525542300382378e-01
-3.137416179610844069e-01
-2.925758142153079833e-01
-2.949281429499616691e-01
-2.669436638192544953e-01
-3.014904129351116402e-01
-2.352328911593052629e-01
-3.231641129191317741e-01
-2.931661520799171972e-01
-3.397959380219284786e-01
-2.579084055343445758e-01
-2.519563421748472476e-01
-3.346346219662924004e-01
-3.205681835157389581e-01
-2.776692896499682317e-01
-2.694986301476022805e-01
-2.974819975769579794e-01
-2.743218679656174719e-01
-3.411937622482102417e-01
-2.695738047725079189e-01
-2.962617742308131241e-01
-2.904046363950895104e-01
-3.409725418200089120e-01
-3.440063407174984156e-01
-2.584913587173864324e-01
-2.702658826075803877e-01
-2.947388311032282382e-01
-2.612196870249063330e-01
-2.843907677042655791e-01
-3.230161518713748348e-01
-3.282315609220047281e-01
-2.434865008474600134e-01
-2.397899971517666040e-01
-2.564517905613556414e-01
-2.750694113321932588e-01
-3.327197348728784254e-01
-3.139259681870812391e-01
-3.046044805812311296e-01
-2.883524729506997120e-01
-2.462136101789433873e-01
-2.583040952371529753e-01
-2.698422222750738730e-01
-3.078374047525100909e-01
-3.548913784587526821e-01
-2.753898591288046482e-01
-3.060490451379074273e-01
-2.128101413388696350e-01
-2.685910221896757322e-01
-2.214307156103292040e-01
-2.713554902348898068e-01
-2.765368305079250466e-01
-2.383396260790577037e-01
-3.561181159926107287e-01
-3.032164375220574026e-01
-3.171192074087806900e-01
-2.992901235072383814e-01
-3.281917797639709033e-01
-2.371623776939721095e-01
-2.691246673221888708e-01
-2.853526012349254515e-01
-2.338422004482211825e-01
-2.431804573601863695e-01
-2.880208606704699470e-01
-2.720908693471932316e-01
-2.410337087455190763e-01
-2.689765221896667780e-01
-2.786848375606169603e-01
-3.047971706580175355e-01
-2.811798551031399196e-01
-2.923485778305177640e-01
-3.439111680145028882e-01
-2.515087123721008178e-01
-2.990834342071850283e-01
-2.462320540840158001e-01
-3.362939579523487876e-01
-3.227109098786578589e-01
-2.447692248840834250e-01
-2.621662632516498781e-01
-3.182632629820747461e-01
-2.474118787500823868e-01
-2.568583866249465331e-01
-2.501231715906829800e-01
-3.076504993073899685e-01
-2.480164376119605441e-01
-2.299924271221991112e-01
-2.819977906420333968e-01
-2.205964862011554339e-01
-2.554450443158619577e-01
-3.019376510587448159e-01
-2.139555390365333043e-01
-3.495973351260630024e-01
-2.864261707619813468e-01
-2.490905948564708650e-01
-3.143070876445340778e-01
-2.240626662784500067e-01
-2.179542333348919725e-01
-3.259474943429439553e-01
-2.492393278245455257e-01
-2.412379489102169927e-01
-2.261445985029559014e-01
-2.409819267837661205e-01
-1.781543416489654863e-01
-2.792831402695806764e-01
-2.612917725035029393e-01
-2.401733518053585092e-01
-2.858906383624278957e-01
-2.124246225000338828e-01
-2.234523706188839276e-01
-3.515557569125632997e-01
-2.310522485719981312e-01
-2.945852634799996927e-01
-2.614139429233080514e-01
-3.303463099884731413e-01
-2.533927739671993917e-01
-2.367064315053024059e-01
-3.109320333416593640e-01
-2.407081399805277300e-01
-2.687819112690881251e-01
-1.968146603742245704e-01
-2.798877218973563896e-01
-2.490532708709157494e-01
-3.210489178301138558e-01
-2.399524292845358620e-01
-2.852644829471078225e-01
-2.399713375777895730e-01
-2.800482515573134434e-01
-2.928299213824285263e-01
-2.836047631764432864e-01
-2.443061380378580283e-01
-2.186116371550586301e-01
-3.234002466410376142e-01
-2.980003529433398191e-01
-2.547873634343214566e-01
-2.662775811365148959e-01
-3.336353369198493679e-01
-2.397255218316785008e-01
-2.304190641693910080e-01
-2.877878320607549223e-01
-3.016765843218369714e-01
-3.143011219196976680e-01
-2.869980254049714907e-01
-2.019037943274546998e-01
-3.290961687567212635e-01
-2.641425949346639657e-01
-2.227259396329743235e-01
-2.211232579232933759e-01
-2.693391034507275905e-01
-2.122122292443641423e-01
-2.193215321564805920e-01
-2.024533260815231384e-01
-2.162266656154648858e-01
-3.102737462858863871e-01
-3.202700188000914827e-01
-2.552437454525303129e-01
-2.178159731091751650e-01
-2.573968988920132817e-01
-2.743597718083504722e-01
-2.026187703355139813e-01
-2.591968418416277786e-01
-2.501236369161068396e-01
-2.896223211909047524e-01
-2.319831085361571399e-01
-2.719123512745730831e-01
-2.352235457520069628e-01
-2.746883183545795748e-01
-2.516021975313977865e-01
-2.429482513931937870e-01
-2.916597147285918679e-01
-3.021066044924749505e-01
-2.771850066090581488e-01
-2.894107271062246189e-01
-2.815249171602273170e-01
-2.102272597520222497e-01
-3.035433631742248117e-01
-1.875046329969976278e-01
-2.886310714614253592e-01
-2.887398512246287519e-01
-2.856309180456779173e-01
-1.866999417246822668e-01
-2.303414689637396928e-01
-2.853882164232736107e-01
-2.798372245725120888e-01
-2.133834794175965277e-01
-2.540064080591670215e-01
-2.070304119701808776e-01
-2.467533126427878254e-01
-2.737097340113499033e-01
-2.744334008025963167e-01
-1.763977173986384372e-01
-2.191607867440174551e-01
-2.242976957222329593e-01
-2.487742905488796730e-01
-2.577128765448289949e-01
-2.754242193530608840e-01
-2.071960479812222922e-01
-2.229150736549820322e-01
-2.269658327191096114e-01
-3.147607269301191391e-01
-2.553155566864671600e-01
-2.199848433387934787e-01
-2.145515725999145862e-01
-2.584822908050812273e-01
-2.045647142153704523e-01
-2.234728224036532096e-01
-2.529143517835389932e-01
-2.562240487871293437e-01
-2.908651191175416484e-01
-2.415162011837561629e-01
-2.825706610591319223e-01
-2.346069984749446780e-01
-2.192915922501808834e-01
-2.284980351077923744e-01
-2.197233830361756957e-01
-2.589936532064692210e-01
-2.136670135418452521e-01
-2.464641956208580009e-01
-1.461725078482858098e-01
-2.600032502758080066e-01
-2.557723940613006453e-01
-2.604149206668319172e-01
-1.986414314561074368e-01
-2.735200931980977246e-01
-2.430707825866840477e-01
-2.184895005625572817e-01
-2.061756390881124001e-01
-2.836178739517387082e-01
-2.017768085235004671e-01
-2.825376058159543291e-01
-2.208840617864732403e-01
-2.443297345507067786e-01
-2.901359537493364282e-01
-2.391218752135213232e-01
-2.361629939205178719e-01
-2.793277862290555746e-01
-2.627856365149600637e-01
-2.505876061933793308e-01
-3.083051528689759735e-01
-2.358682365986553564e-01
-1.977918921709211075e-01
-2.126645560593194151e-01
-2.236937783284451975e-01
-2.156693571330397519e-01
-2.018234646616009209e-01
-2.034284632938922199e-01
-2.467879899130154542e-01
-2.735793487601345109e-01
-3.208688224094412567e-01
-2.473896464594516897e-01
-2.787129576154289690e-01
-3.106545494614044722e-01
-2.290711620235399149e-01
-2.680089447515907053e-01
-2.860327437515998716e-01
-2.135716236881736452e-01
-2.580988542834757871e-01
-2.921902859587061085e-01
-2.531919359062522745e-01
-2.945552089777974114e-01
-2.523701292761190151e-01
-2.155498998002591537e-01
-2.233639349037934985e-01
-2.662505818292691395e-01
-1.764017936277961218e-01
-2.560416625461568452e-01
-3.024558111410887151e-01
-2.314042516923910942e-01
-2.415033552047617937e-01
-2.069091331531598688e-01
-2.278114583677007532e-01
-1.840874459377639938e-01
-2.460625990462556312e-01
-2.077400370379870187e-01
-2.156661367948649044e-01
-2.303005234581617933e-01
-2.199471247802816387e-01
-2.271443868401767097e-01
-1.892376829241975700e-01
-2.707722365809027143e-01
-3.172533337182378843e-01
-2.638169902240345421e-01
-2.363395588136328884e-01
-2.482578015725404874e-01
-1.557180030451029429e-01
-2.332668853425529099e-01
-2.663398315501742109e-01
-2.651715823277303596e-01
-2.513528380647696570e-01
-1.990823350736028174e-01
-1.707475987816156893e-01
-1.957078975980760804e-01
-1.999002987693148381e-01
-2.311725581158707299e-01
-1.812819634447857264e-01
-2.523433959802344750e-01
-2.436703807387290144e-01
-2.351784025028103853e-01
-2.369627067122763997e-01
-2.671295544159790203e-01
-2.589574508556390375e-01
-2.032182453079361129e-01
-1.907802492470323519e-01
-2.034576029410880560e-01
-1.640803284595350742e-01
-2.158060952064099480e-01
-2.202852732024993820e-01
-9.049343013437691208e-02
-2.503036262321223782e-01
-1.698720622811236425e-01
-1.803610375213572092e-01
-2.540561383559488129e-01
-2.007495078299913749e-01
-2.268819535098283713e-01
-2.177209848314899665e-01
-1.982567104591777540e-01
-2.513562177065127856e-01
-2.630899349363342576e-01
-2.977106816645367915e-01
-2.096810337410119074e-01
-1.998816239664379935e-01
-2.276851260013980083e-01
-2.447515452163946115e-01
-2.196309418997676177e-01
-1.861701859874912712e-01
-2.890512604649048689e-01
-1.502091212900105166e-01
-2.228140952734854463e-01
-2.538939967540835840e-01
-2.099892984975825494e-01
-2.266428307727155200e-01
-2.518834641243160033e-01
-2.015865594519822002e-01
-1.806680784028708020e-01
-2.272701115308075337e-01
-1.981246957318784641e-01
-1.992952991225070136e-01
-2.667346363041500634e-01
-2.091663549513284592e-01
-3.138676234345286198e-01
-2.037529260107294182e-01
-2.047656857118962392e-01
-2.342207642893427422e-01
-2.697792857119670207e-01
-2.188731857522801527e-01
-2.217444624979707513e-01
-2.028193690294302076e-01
-2.072032727066705216e-01
-2.507487010703105534e-01
-2.010993912802357952e-01
-1.737107175082786281e-01
-2.610375410561602827e-01
-2.358440264116700436e-01
-2.205607364192986586e-01
-2.253176667579992465e-01
-2.170041897335951153e-01
-1.824110547974633068e-01
-1.898740237141139375e-01
-1.865358887441717906e-01
-2.426106111220538153e-01
-2.397814624321662480e-01
-2.095290864279919507e-01
-2.516838032334365316e-01
-2.306456699581110326e-01
-2.058387645799435173e-01
-2.505329196211329434e-01
-2.251851779607790816e-01
-2.396506523666400157e-01
-2.741997685671682117e-01
-2.353162214880202829e-01
-2.921486928244860226e-01
-2.022765091691242911e-01
-2.541517105920020336e-01
-1.886787881851309523e-01
-2.449646436152876638e-01
-1.353290574593791484e-01
-2.430744549263804399e-01
-1.952049117255441335e-01
-2.363875468036062966e-01
-1.819576473504207481e-01
-2.272500413805405850e-01
-2.286503809979033297e-01
-1.880085322822998561e-01
-2.426198851030653969e-01
-1.686326831061752130e-01
-2.490186688643799828e-01
-2.486471449224190999e-01
-2.314536340388314850e-01
-1.726172094604206675e-01
-2.532342628749102431e-01
-2.005386765827727735e-01
-2.202441517002214355e-01
-1.504219354288362787e-01
-2.128549694394257508e-01
-2.291133310283512692e-01
-1.166576365721200825e-01
-2.332505879634209911e-01
-1.924609487778302652e-01
-2.343029446134413940e-01
-1.584173906792045172e-01
-2.461634513013064018e-01
-1.595627878426661983e-01
-1.462889262788287237e-01
-1.710637073615655368e-01
-2.336508255322888583e-01
-1.882488389478748636e-01
-1.641597251370098265e-01
-1.476893590067480944e-01
-2.466139755909931008e-01
-2.037082405402145246e-01
-1.794914624366670264e-01
-2.580674042207151131e-01
-1.659897333836140854e-01
-2.267107879571917117e-01
-2.077644062258526270e-01
-1.871661286066030883e-01
-2.311314191700278575e-01
-1.850771817928681673e-01
-1.614529265359497257e-01
-1.697280987568212385e-01
-2.243485041071329733e-01
-2.158757438847866972e-01
-2.645859727780426884e-01
-2.346474010395485643e-01
-1.671415594270392047e-01
-2.400412721077059830e-01
-1.668288872898149866e-01
-1.582999123497569327e-01
-2.111798349482947312e-01
-2.156693779936341149e-01
-2.549770617436722953e-01
-1.795867340118928457e-01
-2.279263775830630001e-01
-1.742495735308171867e-01
-2.296450658049685178e-01
-1.893060171444678474e-01
-1.440968062118422321e-01
-2.359462562550029008e-01
-1.369098793138527059e-01
-1.936237218311087915e-01
-1.505454410257482112e-01
-1.728122344659391851e-01
-2.173127404078537550e-01
-1.850955669677064874e-01
-1.957149797776331079e-01
-2.192751695959398728e-01
-2.170395219318823343e-01
-1.709604815977269210e-01
-1.683132307725412335e-01
-1.814269335107563941e-01
-2.111921218387836086e-01
-1.430289223541703347e-01
-2.008579571835759914e-01
-2.393755515320816485e-01
-1.686604444683628412e-01
-1.824356530828605827e-01
-2.889608479554875431e-01
-1.836036467314235143e-01
-2.294298733507555976e-01
-1.790307384570195837e-01
-2.106856805484131345e-01
-1.298737675282683468e-01
-2.242163426141718097e-01
-1.809319867045369457e-01
-1.901143548638252467e-01
-2.047128085292448940e-01
-1.758334675355745502e-01
-1.791384534800476158e-01
-1.758983872663244519e-01
-2.398027739614886078e-01
-2.389977457802661409e-01
-1.571951242196394372e-01
-2.290500914964109513e-01
-1.836418318928876858e-01
-2.219688283894565572e-01
-1.692723309719290359e-01
-2.253471469930712623e-01
-1.917427870742527962e-01
-2.142922421845933623e-01
-2.102928552402041629e-01
-1.798219376113892043e-01
-2.327168707307750717e-01
-2.247911116393620512e-01
-2.008160094902172732e-01
-2.215711924214308071e-01
-2.311797038639740176e-01
-1.969951266311970872e-01
-1.917670858038626192e-01
-2.208085388656096104e-01
-1.966777850124501459e-01
-2.739516864671323604e-01
-1.859986617749600502e-01
-2.077173792918883821e-01
-1.291358774767093764e-01
-2.839616812717128957e-01
-1.989891733328990053e-01
-1.919866980521316158e-01
-1.839463685115778069e-01
-1.476877056192652526e-01
-2.589384628798714894e-01
-1.696758080039786898e-01
-1.737067316825955110e-01
-1.998567477935903058e-01
-2.261969103308039963e-01
-1.982521023314748054e-01
-1.707162111490581891e-01
-1.254240894504134174e-01
-2.154222506393273784e-01
-1.491797092955913229e-01
-1.950638727922414384e-01
-1.378301939734460635e-01
-1.521323189357083328e-01
-1.985406324242017795e-01
-1.754315032611051539e-01
-1.930580304399514835e-01
-2.030714163810351525e-01
-1.794955864494202358e-01
-1.837915807317947736e-01
-2.353916194970698539e-01
-1.242944113897273967e-01
-1.701458945463326100e-01
-2.193110795765610133e-01
-1.604821352065867734e-01
-2.355667321726966357e-01
-1.927561367296029837e-01
-2.406428958452572486e-01
-2.056752429882129640e-01
-2.278821541737610090e-01
-1.369678010004482804e-01
-2.230690255415341550e-01
-1.681400681619088511e-01
-2.719615358077746015e-01
-1.063328901744799299e-01
-2.318178602950962675e-01
-1.827419435366055556e-01
-2.109453658390856023e-01
-1.364006376256633180e-01
-1.791834012042171909e-01
-1.773943460930763050e-01
-1.944589633209241886e-01
-1.217661195746975317e-01
-2.298713945948642479e-01
-1.783458964243139488e-01
-1.626468237883832435e-01
-1.578317065362927762e-01
-1.897170658798509046e-01
-1.970619621774634123e-01
-1.741852414542234551e-01
-2.360544619450036241e-01
-1.754560588538238430e-01
-1.307678513350944705e-01
-2.226625510230847149e-01
-1.374575552190086258e-01
-2.000596493367871598e-01
-1.511617935319842787e-01
-1.279530088929793641e-01
-7.451262899711395826e-02
-2.187437693003779493e-01
-1.852018475728820501e-01
-2.158851756017931556e-01
-1.885340342619858112e-01
-1.278142839389247443e-01
-1.743963638982978237e-01
-1.447233469450303345e-01
-1.655884018852103734e-01
-1.186554321808014623e-01
-1.556903198302872215e-01
-2.095230330749425496e-01
-1.397442750600874917e-01
-2.239277185939156922e-01
-1.715888825179381072e-01
-2.116521038063537696e-01
-2.242395778931784434e-01
-1.616312216035898919e-01
-1.941303042191497019e-01
-2.103525741548801231e-01
-1.437792279131616668e-01
-1.587351337277314589e-01
-1.904000651742030203e-01
-2.003850392203098130e-01
-1.758727280232242896e-01
-1.193685312320544173e-01
-1.608388374729775583e-01
-1.366081235976981945e-01
-1.589455137175133648e-01
-1.755595610480834567e-01
-1.545681764775312383e-01
-1.990249710864250843e-01
-1.758046660929738492e-01
-1.786058385039756280e-01
-1.386499151295182974e-01
-1.827798011737882256e-01
-1.338135074177613515e-01
-1.753572813956619791e-01
-1.748408693961011617e-01
-1.973499359878589099e-01
-1.824556582968537566e-01
-2.169845861956211375e-01
-1.549611990311615395e-01
-1.281072610357634478e-01
-1.632891346692126044e-01
-1.908440212017902815e-01
-7.046187604349218869e-02
-1.633609199152133151e-01
-1.177734262483221828e-01
-1.367839626800054498e-01
-1.798354091670923416e-01
-1.179181217053788949e-01
-1.779422860043800292e-01
-2.049550344780485533e-01
-1.187694277485756983e-01
-1.377673142560235930e-01
-1.657266163894129951e-01
-2.219798697482638916e-01
-1.694804422668339250e-01
-1.867355545470417710e-01
-2.012385594054142413e-01
-1.184594217730492449e-01
-1.550614392735997771e-01
-1.471418296311375884e-01
-1.426824788007242939e-01
-1.446957392987458790e-01
-8.755938853745411088e-02
-2.099411040930518335e-01
-8.631788801344995876e-02
-2.319448511289549930e-01
-1.604060512215566836e-01
-2.161889131698624955e-01
-1.497589004689880987e-01
-1.870076264875889238e-01
-2.076754213054413656e-01
-1.574396985678294114e-01
-1.013028915476143488e-01
-3.397115259238498580e-02
-1.576886718751016325e-01
-1.726374551523505996e-01
-1.328949145571168833e-01
-1.881290841607987097e-01
-1.619189691207265913e-01
-1.691387884208859493e-01
-1.019642403468028063e-01
-1.345485772143167891e-01
-1.600956402865924000e-01
-1.662242630784723507e-01
-1.272787198883957582e-01
-1.903988526017237060e-01
-1.223416148369850937e-01
-1.712821477462737885e-01
-7.074716095100981594e-02
-1.793992192755283765e-01
-1.621298378476731250e-01
-1.076688384202107857e-01
-1.714527884396865320e-01
-1.245185994269059904e-01
-1.875900764533647291e-01
-1.509450700821039215e-01
-1.419198937932366067e-01
-1.395030720063072660e-01
-1.504688615045108313e-01
-1.322718776732706158e-01
-1.219958502043877180e-01
-1.303893736441533169e-01
-1.304462111468744079e-01
-1.579848199169905376e-01
-1.882280448893980940e-01
-1.502040205652989402e-01
-7.702985209294377356e-02
-1.531262730656329230e-01
-1.462647480816500756e-01
-1.410061213384627699e-01
-2.032247785853315836e-01
-1.498884671378755973e-01
-1.600468164939018723e-01
-8.821524871941932577e-02
-1.631794638657303731e-01
-1.342902034129114797e-01
-2.010811367129843874e-01
-2.217238373281454900e-01
-1.661680404904318786e-01
-7.889024640703071189e-02
-1.263136785069947921e-01
-1.302281065374334967e-01
-1.678168633203764026e-01
-1.347349306443421935e-01
-1.629388589491637396e-01
-1.316629114717799420e-01
-3.621413290753490444e-02
-6.906171292999664646e-02
-1.580750535703174531e-01
-2.270813135393880688e-01
-1.770203204666355723e-01
-8.958045768016420496e-02
-1.548428302708548254e-01
-2.448244989220813295e-01
-1.073047797892223848e-01
-2.126939261848090623e-01
-1.523246662746320368e-01
-1.652164003309978813e-01
-1.097397812911008880e-01
-1.771250097454669659e-01
-9.836428133145370956e-02
-1.146448490879863336e-01
-4.589596353613648039e-02
-1.174468930853746623e-01
-1.382292303301207725e-01
-8.490595987552518320e-02
-1.060406467520043639e-01
-7.827151791135328329e-02
-1.928874042742573514e-01
-1.630258233825035430e-01
-1.741098856018543917e-01
-9.672047144563325483e-02
-1.041497642562326659e-01
-1.705393478694376130e-01
-1.968275994353697600e-01
-1.291510581481145059e-01
-8.800224571883730196e-02
-1.840632018599699660e-01
-1.283809262651499916e-01
-2.279149770804631825e-01
-1.588277262544842416e-01
-1.001534449322559889e-01
-1.821419900151568516e-01
-1.455196558670050211e-01
-1.063395082704845229e-01
-1.145578043543590829e-01
-7.716258711750172139e-02
-2.497264648636485229e-02
-1.681203976472498696e-01
-1.495723270621767409e-01
-1.899653293681584088e-01
-1.207397614912397860e-01
-1.920575019824026786e-01
-1.278445174374012450e-01
-1.235050131661850903e-01
-1.391828074682746053e-01
-1.244257541066580985e-01
-1.240966091678113170e-01
-1.416233542328087791e-01
-2.210068847278116311e-01
-1.554836717970466686e-01
-1.679155343272366041e-01
-1.162587276040780854e-01
-1.843670359795029356e-01
-4.454986544538508397e-02
-1.118309660722491827e-01
-1.578741254732853871e-01
-1.255824926724066204e-01
-1.285275714388710300e-01
-9.939792802678909522e-02
-1.292257499161992007e-01
-1.711194939442682028e-01
-1.065953807971139894e-01
-9.462805808773197547e-02
-1.993272379647470782e-01
-9.575108239826710110e-02
-1.154870777400770071e-01
-1.471367267941207646e-01
-1.520246551239281263e-01
-1.237173415170652324e-01
-1.886994319084754901e-01
-6.594955453100520559e-02
-1.003894096295939314e-01
-1.298038089523162186e-01
-1.877065866195191668e-01
-7.825634468278253042e-02
-1.696906899795474488e-01
-1.626533487312250004e-01
-2.000499798516965910e-01
-7.892561167364157970e-02
-1.960976908585210510e-01
-1.096314754874614106e-01
-1.515126975029659762e-01
-1.268103803359454662e-01
-1.193191254433484255e-01
-1.626719246226761562e-01
-1.366082581701181242e-01
-9.893006178024450759e-02
-2.180628158100991476e-01
-1.900229084165269977e-01
-1.013304216709980526e-01
-9.835646860480426468e-02
-6.398023037915706590e-02
-1.572931808056012015e-01
-1.158884334276165801e-01
-1.325004441430925051e-01
-1.298033674912620894e-01
-1.431031997239395059e-01
-1.393032450879086448e-01
-1.391094357650695390e-01
-6.592732879214736885e-02
-8.021737440470810832e-02
-1.634701393181541285e-01
-9.084871544455638825e-02
-9.270060711842521839e-02
-1.843412467973095381e-01
-1.185462321956632509e-01
-1.382047423616518389e-01
-1.044708663929861531e-01
-7.256123231256160488e-02
-1.306403744816991563e-01
-6.743214222973567540e-02
-1.342121596393521799e-01
-1.530098891073253531e-01
-1.754319195543640464e-01
-1.004940087440246155e-01
-1.172057466996075936e-01
-4.474734206706590389e-02
-1.417173964956020549e-01
-8.062586754076610240e-02
-1.042836945764980122e-01
-6.265069723498335741e-02
-9.295973004774923942e-02
-1.526694643213377944e-01
-1.032337219379267784e-01
-1.163561369646659710e-01
-7.695030358080873212e-02
-1.656887505925210835e-01
-1.382679890056664196e-01
-1.153239618840175840e-01
-1.317410572755914333e-01
-1.186202711906664958e-01
-1.473571128096464455e-01
-7.394820144252985117e-02
-1.002253406628346999e-01
-8.609825082987845879e-02
-1.714967131653581667e-01
-1.214802615060214391e-01
-1.160774460432476007e-01
-1.137933870872321618e-01
-1.816710489457280531e-01
-1.540643256881268353e-01
-1.259650240356470219e-01
-1.158850249411489119e-01
-1.460045115858571163e-01
-6.022891224183296588e-02
-1.545204816238573697e-01
-6.524014599878585896e-02
-1.140078756425349643e-01
-1.549538929936397913e-01
-1.530752811230626509e-01
-1.385711108706494943e-01
-1.144410063377594017e-01
-1.421141463942270367e-01
-8.309006514490616113e-02
-1.148490426345404186e-01
-1.673663947767242699e-01
-8.405473094002009760e-02
-1.054470871731830739e-01
-1.083723502079176060e-01
-1.156870700429648985e-01
-1.564901844233105299e-01
-6.788220825524247937e-02
-9.737093301824857605e-02
-1.226134642521043844e-01
-8.068854291536402268e-02
-7.486185938776503124e-02
-1.174163654413489660e-01
-8.951527977371738498e-02
-1.118133511680194925e-01
-1.441553501117956437e-01
-7.493989136808892892e-02
-9.257802277836321703e-02
2.501994990603188893e-03
-1.277285038945911722e-01
-1.101102925583727909e-01
-1.341880074356367469e-01
-1.099052076723404103e-01
-1.180149019495946999e-01
-8.995383674027834786e-02
-1.121336452039866927e-01
-6.491125686236463854e-02
-1.360477752890634495e-01
-7.357152965076829698e-02
-1.253618792793152192e-01
-1.125401901403161042e-01
-8.467189779234335356e-02
-7.640780646966734146e-02
-1.180549059321977234e-01
-1.155592917734309805e-01
-8.160419348071788759e-02
-1.479157730209604282e-01
-9.089868208947166073e-02
-1.197951225072005771e-01
-4.461255537050181491e-02
-9.100972339150764645e-02
-1.329760630443215241e-01
-1.087492476359465110e-01
-1.326264004808607455e-01
-1.050054033996145331e-01
-9.560397130594053272e-02
-1.405247519974020254e-01
-6.685865000796685498e-02
-5.595453797834856746e-02
-1.261832545433736741e-01
-1.049099046346677194e-01
-1.504543830134227878e-01
-2.013672192169241870e-01
-1.058612458557169622e-01
-8.315498917750120678e-02
-1.707114976588940680e-01
-1.300844431900507747e-01
-2.865461509765316120e-02
-8.393777718709242996e-02
-8.002856809415999362e-02
-9.620599518824841934e-02
-1.981874955827983842e-01
-7.347415837994362986e-02
-1.029920654148623188e-01
-1.308200876532322476e-01
-4.042944415386411083e-02
-1.096394636682069129e-01
-1.366573133313097876e-01
-7.583288141977360952e-02
-1.127370499290975686e-01
-1.047864920189514326e-01
-9.372276184967998081e-02
-1.329430841496005988e-01
-1.340979495437957525e-01
-7.707544000653220040e-02
-1.030339874430758057e-01
-4.171272576400706505e-02
-4.390392392413797196e-02
-9.102776817743174487e-02
-1.478770855314228416e-01
-6.786434907055981236e-02
-4.431536833724771668e-02
-1.227898946809490993e-01
-1.219616180491604196e-01
-1.205178005957567439e-01
-1.346612508451462686e-01
-1.110079767499719677e-01
-1.255719522802753174e-01
-1.237066111067282453e-01
-6.673305171977701733e-02
-9.314490363406537077e-02
-1.662815403306599216e-01
-9.771064378462024358e-02
-9.425597176290216594e-02
-4.727085133583586174e-02
-7.351529375809912059e-02
-1.282871056911168151e-01
-3.875104750300006201e-02
-7.060095252816954436e-02
-9.888171942850072782e-02
-5.265190431861248299e-02
-9.846499689699388103e-02
-1.428139303976101171e-01
-6.123266190038704343e-02
-1.132161375238020795e-01
-4.547356197919254217e-02
-1.026770255131294607e-01
-1.946870730757933182e-02
-7.094936122078077112e-02
-3.186956196485405540e-02
-5.973008391195483435e-02
-7.636241485723803402e-02
-1.320744223807346351e-01
-5.409117199320166713e-02
-7.454734717713483449e-02
-9.668861150871778387e-02
-1.362442266013559611e-02
-1.541541503947516656e-01
-1.488959175695986521e-02
-5.564041026196755307e-02
-8.679556530115729862e-02
-6.979142245865829763e-02
-1.023956066561295536e-01
-1.241387485351813924e-01
-1.144654489616010878e-01
-7.831478140791664488e-02
-3.166833859142673124e-02
-1.503262738205885518e-01
-1.716931047236939789e-01
-7.073514887225433589e-02
-1.031800880290618810e-01
-5.766558018904146404e-02
-6.733120675972363578e-02
-1.015189366238240243e-01
-1.308841955052992834e-01
-7.673313506474732648e-02
-1.019709276857124619e-01
-6.395490388509832147e-02
-5.904602300413953203e-02
-1.364739489927963012e-01
-1.319459369679317484e-01
-6.256613845180228339e-02
-3.843786341500994574e-02
-9.630977696212485173e-02
-8.992015823804744290e-02
-5.337519910313124477e-02
-9.946578543449864640e-02
-5.433631529620316231e-02
-8.828598132750571648e-02
-9.949446431776133581e-02
-6.962347427424395163e-02
-9.837156671822656906e-02
-1.424759543596816336e-01
-1.267409997334232041e-01
-3.260341427175689200e-02
-1.411173514559601327e-01
-1.227077391790983157e-01
-9.196449531664978305e-02
-1.601095223983674265e-01
-1.036709652487725480e-01
-1.049134464406769329e-01
-5.177252515206953037e-02
-4.744258334557104745e-02
-6.851500610816023407e-02
-7.626733662545709391e-02
-1.285171695270503900e-01
-5.170121943652753599e-02
-6.435376006586721043e-02
-1.004028228854856736e-01
-4.301657884792983721e-02
-7.540962472667424310e-02
-2.055760048202700044e-02
-6.232403552674697922e-02
-4.272228874037307944e-02
-8.024380991189478118e-02
-1.166132753191648393e-02
-8.007393886672631300e-02
-8.797600871004897238e-02
-9.396658398703570947e-02
-5.947573337139715199e-02
-9.586024563467417103e-02
-2.148679969365482195e-02
-8.301774045369604560e-02
-7.439106550693838638e-02
-8.312348829170361497e-02
-7.912182881858240147e-02
-1.214521728203954987e-01
-2.169169679798697674e-03
-8.642277790179267449e-02
-7.012791000762727545e-02
-8.566955016228763875e-02
-3.424603162167598469e-02
-1.325631202194808012e-01
-1.329709281844053403e-01
-1.678451772409196852e-01
-1.147691679557259203e-01
-3.668962238808309156e-02
3.397700886772082006e-03
-9.457168096306585447e-02
-3.183440797022678292e-02
-6.976277564913663243e-02
-1.506186324419611687e-03
-4.150973619474437881e-02
-9.962885913870599131e-02
-6.804160432352203414e-02
-4.955146705590784961e-02
-2.286624530393438839e-02
4.591927757965550663e-04
-1.179582473665812259e-01
-2.359931979510302910e-02
-1.269172670021977423e-01
-2.986759553981160539e-02
-1.466616297837949612e-01
-5.454031006594292630e-02
9.318112304117854086e-03
-4.641823729517507990e-02
-1.014529188745592891e-01
-5.100253332115418231e-02
-2.681849206978319938e-02
-5.226396550749720649e-02
-1.086876061010494665e-01
-5.869125428248397891e-02
-3.249872696304803577e-02
-6.596952351362604487e-03
-4.680020261246127522e-02
-4.249072873444522530e-02
-9.153270747822651876e-02
-1.198528886760710788e-01
-8.793373402688506313e-02
-7.508489231533553576e-02
-7.518494502188924344e-02
-5.940716274700269528e-02
-2.034666151928603284e-02
-7.157122749380845361e-02
-3.582267797758803551e-02
-3.561046271718364131e-02
-3.332263507946518766e-02
-6.474654157123688192e-02
-3.806557103038951673e-02
-3.296390442392020670e-02
-3.565704830073065934e-02
-5.609791696206151840e-02
-3.282847138534704390e-02
-7.719883894091281173e-02
5.977047770503739199e-02
-1.115307801515987322e-03
-1.316607971148264222e-01
-1.307964858969799457e-02
-5.595696115189485731e-02
-1.203003883114448502e-01
-6.995371800278511742e-02
-5.337741643320512847e-02
-9.983209107416617101e-02
-9.642991975515316158e-03
-6.855309748512507240e-02
-2.290441626625204161e-02
-9.488198871104888688e-02
-5.664133213089663985e-03
-8.624239283136496403e-02
-8.034413952430680128e-02
-4.742232045072303920e-02
-6.420752982162275524e-02
-4.434365822967608478e-02
-5.782905196433493766e-02
-6.167981206548115575e-02
-1.140830866415492272e-02
-6.688109909362734140e-02
-3.124052363680550077e-03
-7.294091673998703840e-02
-9.006543031501680271e-03
-7.891072717823278959e-02
-3.510210540561789494e-02
-2.866353747935300109e-02
5.957337251443715724e-03
-2.914050331355031581e-02
-8.711423753975650053e-02
-6.533821295777307581e-02
-3.801359011436410834e-02
-1.701570899217935001e-02
-6.005197212908341270e-02
-4.813890167536723566e-03
-6.178615715430365446e-02
-5.477111606897296786e-02
-6.056345607178906937e-02
-7.130674568128236857e-02
2.945486227242723534e-02
-6.141385237135781050e-02
-3.930068104317127956e-03
-1.432328188098152578e-02
-4.551294944365037037e-02
-1.316512881838489413e-01
-6.783894794535338946e-02
-1.804848085292120458e-02
-5.780730205416551720e-02
-6.237538131562791327e-02
-7.344855095943486623e-02
-3.381048846732548352e-02
-6.514917224196990764e-02
-5.280853483353335071e-02
-3.867174907457050607e-03
2.177659822445859872e-02
-5.631905050192580892e-02
-2.306130377173594426e-02
3.241892400277313069e-02
-4.276415364178121764e-02
-6.323350109997537272e-02
-4.773237615788989557e-02
-2.628042794549459785e-02
-1.047448001820129072e-02
-4.556505942234467810e-02
1.170056923566084595e-02
-3.623520799121228431e-02
-4.976611018639182094e-02
-2.468942487467836247e-02
-1.271518581330873497e-02
2.764230593342512088e-02
-1.148709707426969796e-02
-1.001854365279173237e-01
-5.993216073630750623e-02
-6.958704059871261005e-02
-1.933255261965516683e-02
-5.947251140983651069e-02
2.770202681664729952e-02
-3.090206072925417644e-02
1.184798436002994053e-02
-5.034877595700731900e-02
-5.116954168803871522e-02
-3.568983784079852312e-02
-1.190770351507992007e-02
-1.002111415930250909e-01
-2.435006685155052461e-02
1.239702870011288524e-02
-3.953764732855279129e-02
-4.136883107433617784e-02
-1.495686011270740655e-02
1.060779498638063714e-02
-7.550330573390133526e-02
1.589492506886761719e-02
4.299011454750773648e-03
-8.258206438875440036e-02
-3.512554019064881988e-02
-3.839436515800703775e-02
3.149733274972432023e-02
-3.525431887143060106e-02
-7.096426300893148020e-02
-1.409711321559380948e-01
-3.225141712451394527e-02
9.385169256108695512e-03
-8.494367810626925891e-03
-3.724245812428551156e-02
-1.261399753330687268e-01
-1.468652237985887919e-02
2.745180381964454353e-02
-2.378405202840812999e-02
1.671356090649766700e-03
-4.632042529558609567e-02
-9.422958951088758472e-03
-4.685080170983182968e-02
-8.163038590120122451e-02
-2.330822063854473200e-02
7.452317897779475731e-02
2.726234576250667965e-02
4.055065450506649405e-02
-8.542990097979205610e-02
4.323791386138108039e-03
-1.495791337300074637e-02
-2.193183092251782193e-02
-2.777680654353210238e-02
-4.197075946953524733e-02
-4.496733466386435008e-02
-2.422184811029472282e-03
2.282568481096858629e-02
-2.811283412740516949e-02
-3.324052498821899321e-02
-4.883897075996957576e-02
-4.879197797751581855e-02
2.649802870439965305e-02
-4.850393441645878267e-02
-3.316289639407862810e-02
-1.354123673953916591e-02
-6.370533305554583470e-02
-1.595710710357971934e-02
-4.554883664617508099e-02
-5.461637907160585975e-02
1.594520024904938840e-02
2.536005203169188621e-02
7.243361100424563874e-03
3.868534728853913716e-03
-2.500884578980172926e-02
-9.140596258031578273e-04
-2.239476014065432466e-02
-4.158120090650816586e-02
-1.855888742392926977e-02
-3.341056829398018901e-02
-5.280994174199955815e-02
-9.130673954731976377e-03
6.995680873214636664e-02
-5.382972285963541492e-02
-8.880146507236560960e-02
3.582071067847750895e-02
2.850761105148582383e-03
-5.430821199004313982e-02
2.501107121287019647e-02
1.560060342909484928e-02
-3.825165153177215172e-02
1.616569999912528810e-02
2.210834578036883699e-02
1.876935135242990133e-02
-3.400474038036088720e-02
-3.809075813421065881e-02
1.205472440872955298e-02
-2.221087013319523323e-02
5.142789748353426144e-02
-2.978718894208140858e-02
-8.287046301825949646e-02
-1.936256146515009588e-02
-2.707506834349581587e-02
-4.930359560367781474e-02
-9.837558904426176032e-03
4.935246286406887173e-02
-4.386940360182432774e-02
-2.379100528206421275e-02
1.010263512799849939e-02
-2.655524805467604846e-02
-4.770489542920686860e-03
4.997154289898003005e-02
2.590573274329474596e-02
-6.602063972326947805e-02
-1.127327714298560941e-02
3.264463505471798099e-03
2.553987248101013616e-02
4.317404761356220116e-02
-3.259059243851995802e-02
3.869151284879816712e-03
1.537163260424838536e-02
-7.232714379444141369e-03
-7.347284298768828881e-02
9.376278977263520368e-05
-4.631687352018499376e-02
-4.228361038754391982e-02
4.647269634700649382e-02
-1.054359293542421298e-02
-4.444970035504938743e-03
-1.237036966056353788e-03
-2.962997684913126414e-02
2.125311831314196861e-02
-3.488173297001193399e-03
-2.360800357799305860e-02
-1.133363281004502385e-02
5.254500483122711814e-04
4.233345692309013406e-03
6.508692965180126744e-02
-1.510519613695871996e-02
-5.180077258825435682e-02
-1.815088831151318721e-02
-2.458264213553442573e-02
-3.742787098580958871e-02
9.550065239272084727e-04
2.660678089484844189e-02
-3.235466122930508864e-02
4.454269749897771941e-02
-2.344804408256258646e-02
2.496879024062167302e-02
-3.988758803670076208e-02
5.222579606081455966e-02
-4.744097007742917316e-02
3.618653492996553450e-02
2.297950679334657270e-02
1.411249814726067003e-02
-1.410464887791748265e-02
-7.022229202526932001e-02
2.647311329991693454e-02
-3.043030539854542360e-02
-4.808256449584678155e-02
-8.614450526094668756e-03
1.242357070675145260e-02
4.045410054740202974e-03
-4.585249786557560325e-02
2.386491763944286956e-02
-5.913474948785146790e-02
-1.077353087275792660e-02
-2.332497904852522119e-02
-3.271298985666531295e-02
-4.917742514329034864e-02
-1.502847559619428959e-02
1.960557120990984517e-03
-5.181906034022194102e-02
2.575929028089006534e-02
-1.638097107713059643e-03
1.939136409224265917e-02
-4.149290137201326395e-04
1.773701799961334424e-02
3.118433969516691898e-02
-2.815812764487426664e-02
-1.233500499927723919e-02
-1.800354467174014941e-02
-5.543336547225884842e-02
-1.318556155806807455e-02
-1.496759554593666240e-02
-6.105972565405749786e-02
-1.803881931807514369e-02
5.341872347329375964e-02
5.028488377746345023e-02
-1.211079754222859619e-03
-1.778761820216219480e-02
4.086130534777683565e-02
-8.227082509735711424e-02
1.207576613571441533e-02
2.691486851658299664e-02
4.807411997159905664e-02
1.368948523796834418e-02
1.631419780024941438e-02
-3.686909394014066532e-02
-8.899267461984529393e-03
-1.969793307410754729e-02
5.547722370412950382e-02
-6.940509228143265652e-03
-9.990553895639660634e-03
-2.453659201891541033e-02
2.814077362355439302e-02
-3.164912718934106452e-03
6.522191626035679646e-02
2.486495466029217671e-02
-3.390751202858469093e-02
8.939629490799429895e-04
-4.438202684083942390e-02
-3.518878049279308522e-03
-4.425138952377152823e-02
4.834506429799788341e-02
3.238063013347048519e-02
1.914354789258797609e-02
-3.528099056255899757e-02
4.614891650762031894e-02
1.563989164953338493e-02
1.741652281963857601e-02
3.633553494030025005e-02
-4.095536762953675552e-02
3.853662687376165769e-02
2.251893326509939869e-02
4.524603466141968212e-03
1.756360880293038329e-02
-2.593300449933617913e-02
-3.171836049562690857e-02
7.836024544478784049e-02
1.085565436803049288e-01
-1.290280520493060010e-02
3.361929907799693362e-02
-3.812655234922572578e-02
4.179553498802480310e-02
-3.574562362280909317e-02
1.657898947041603135e-02
5.175751153025838665e-03
-5.140598583358795687e-02
6.538865241917023348e-03
9.155373958663859391e-02
3.610932439340442529e-02
4.818899778474198918e-03
1.570368464879797962e-02
3.508849961137257972e-02
1.897675167393579262e-02
4.476026854114747294e-02
-6.860967745132252882e-02
7.174211698107568758e-02
-2.885273279037700242e-02
2.038884435884206342e-02
5.507563000043751850e-02
-1.122699003429311615e-02
2.440186211066931732e-02
-9.437856276326723060e-05
-1.739423399390878713e-02
1.661951747935169407e-02
2.302686599455318339e-02
-3.420951667459083689e-02
5.049506254263631116e-02
-4.372444539806382823e-04
8.554088933695467786e-03
1.286874475824532731e-02
6.914215993402972327e-02
-3.255461945472166302e-02
-3.586034061166012282e-02
6.683350179289648807e-02
3.664791415739031277e-02
7.920859724376078104e-02
7.920259592328801612e-02
2.846354875729397577e-02
9.863325231761626427e-03
2.680632501455593522e-02
-1.073546641236920382e-02
-2.441244628459016477e-02
1.915177700439940969e-02
2.001023236188367513e-02
2.495127381037943667e-02
5.619029864839159699e-02
4.353525427258363167e-02
2.969925799993295562e-02
4.455718136046103728e-02
-1.673864193065439931e-02
-9.090311089248206272e-03
1.015857883217205840e-02
4.515015483473596575e-02
1.739607704540751740e-02
2.849476293339762295e-02
5.761855655642943858e-02
7.974607371974157949e-03
7.686112239910415644e-02
1.505532529025289772e-02
-7.550396701740633501e-03
6.085033396058254357e-02
6.600598188672990307e-02
6.147828533275815494e-02
9.270010205818678128e-02
5.997687033004808765e-02
5.824429714538113811e-02
-2.960555599818544617e-02
2.273285667245028910e-02
1.240241814127171667e-02
6.496060014942368899e-02
-4.556830765246274589e-02
1.702864546626010542e-02
8.730826603338974479e-02
4.669675415766449955e-02
-1.014751428556868095e-03
3.874436833821852388e-02
2.075702743431942845e-02
4.186875686617707454e-02
5.850934540376818288e-02
5.330798643449986135e-02
5.135143379356143373e-02
4.854997371478823182e-02
7.181771880886660131e-02
2.544746054912270378e-02
4.635990589466102568e-02
6.217511859483085268e-02
1.011568296702394371e-01
-3.098275820195420249e-02
3.504332328890593512e-02
3.104468232039247350e-02
4.161716622529861714e-02
5.231617180136710274e-03
8.673783458347669728e-02
4.202681336702217274e-02
9.959745731007094149e-02
3.345216209916702932e-02
1.139447469740502428e-01
8.577247086930195330e-03
5.916913083842435112e-02
1.188879156143950871e-01
1.011455322575619820e-01
6.004944790036118724e-02
4.845634548261779778e-02
5.525851403390957817e-02
8.088546599296123074e-02
1.539909133731796193e-02
8.895169723172116627e-02
-3.003323251467112515e-02
1.352983532345859892e-02
1.340348270307193668e-01
1.487708697064515639e-01
2.812674508840480245e-02
6.858894597391833325e-02
3.792324380328499639e-02
2.413113644517303827e-03
-5.530923000416997255e-03
8.725598049359148053e-03
1.791349755845195874e-02
6.562073906742826868e-02
-7.488807293825369693e-02
9.001558144394529448e-02
7.601935523527202088e-02
4.093260732688580594e-02
1.046500941587361899e-01
4.507918629105327202e-02
-3.395608028128190709e-02
2.838367302471755949e-02
5.485118375307311556e-02
4.402145289897674979e-02
4.393708520703742959e-02
1.262256198753466431e-02
-4.199085067588662068e-02
2.715655885638376676e-02
-4.663614510299775306e-02
8.905220472393225728e-02
2.621894433950696518e-02
3.412290058166072421e-02
8.859117018004733501e-02
-2.149477731012537987e-02
1.017683212449345259e-01
4.395660766085468518e-02
6.497855903844881875e-02
-6.438267924046321700e-02
6.323148520781296522e-02
7.049242107070619046e-02
4.507265221601202548e-02
3.977276025986522384e-02
9.221777270055619979e-02
5.053753655119686689e-02
3.959517321623011454e-02
8.110830818403376441e-02
7.426392231949877076e-02
1.633452256518683893e-02
-2.470524118172652550e-02
3.424912942066661581e-02
2.927907979498768284e-02
6.502891299804347547e-02
9.847881208752186366e-02
3.251383687595782446e-02
1.277110084569023883e-02
-2.066676969980330361e-02
3.177562621851167529e-02
1.788654136201898656e-02
3.009858148833533670e-02
6.967511679269554337e-02
7.574354493464509341e-02
5.533890727923436448e-02
2.718586942875971663e-02
3.613028209044988337e-02
5.619281043839802203e-02
2.792952421400551888e-02
6.339057376592066584e-02
5.462789982987557164e-02
7.367645099481948123e-02
9.987470021168175227e-02
8.640063118773110007e-02
4.556706251947161695e-02
8.199778323772280442e-02
6.003956038577518833e-02
5.525068784628455604e-02
5.185966194193173534e-02
6.838964664744263955e-02
6.188980801383706098e-02
3.812038999943975076e-02
6.011456286858248010e-02
1.481271381360118600e-01
1.455342762890039776e-02
3.341415488463635869e-02
1.239859738502284980e-01
1.211216887740519110e-01
4.844595225950856093e-02
1.019686483296922824e-01
4.958012199206508763e-02
3.703169873485463726e-02
6.270951656211276593e-02
4.847431935199444930e-02
3.382050827504887863e-02
6.759591101067571536e-03
7.934160710082122092e-02
1.168916445334054616e-01
1.448322067947534902e-02
-1.042554016535692137e-02
2.953773935986311883e-02
1.600050458427538375e-02
1.153651980526131521e-01
9.333504245818420586e-02
6.956806947180378675e-02
4.691647181014762386e-02
5.223045390298549501e-02
1.305765306378135482e-01
9.829782127640883382e-02
6.122446177338410067e-02
4.275307099624194029e-02
6.335060878711200327e-02
1.189702819419285046e-01
5.771853952436272611e-02
6.571289563654447718e-02
1.616205438777943912e-02
8.020999913507320667e-02
2.746426101135263434e-02
1.109401932035874450e-01
7.200449282466059309e-02
3.639988690608834260e-02
1.096603878512477925e-01
4.357284233774077337e-02
3.825316495584926701e-02
9.338216736247635652e-02
5.097175938218211771e-02
8.335108911257513298e-02
-2.693619449255375484e-03
4.262993183501650324e-02
7.997401518906738227e-02
1.573836206612695965e-01
1.088786236755762971e-01
7.721084265012040371e-02
3.813419163803605932e-02
7.432082046389255903e-02
1.154961990046815684e-01
-4.002921129529734418e-02
6.821068061486697254e-02
1.614633711693862217e-01
3.922538097560421266e-02
1.274828380586887355e-01
1.485729932898068317e-01
5.913911767560359189e-02
1.014174933422234554e-01
2.633660567860248228e-02
8.834464989585531780e-02
4.817452278741304189e-02
1.070457401889091942e-01
7.375706092354918086e-02
9.662915846446173962e-02
1.027674549875414040e-01
6.469598552391123136e-02
2.852550038448067871e-02
1.146493916120545492e-01
6.069710256345220434e-02
7.641049011544567837e-02
1.014179900462615358e-01
9.844489979010732916e-02
8.528881599525785229e-02
5.154472401789516461e-02
1.144916696132451395e-01
1.009807089856517986e-01
1.096742777171493682e-01
6.058461441135339076e-02
1.213321682101685395e-01
9.854690434702222113e-02
1.132468133486007854e-02
1.599610593846030049e-01
4.468941388327275777e-02
5.950159479142953789e-02
1.027242619141057467e-01
7.353126905720681894e-02
8.969575855727940361e-02
8.508718903805688460e-02
7.714078644842888022e-02
9.151169938612235821e-02
6.456152857422414737e-02
6.679542010359378057e-02
5.532798689659099850e-02
1.213791118971995625e-01
7.193220534791736065e-02
1.355179967881741943e-01
5.941966536644568281e-02
1.268998606228076143e-01
1.095595312414406747e-01
8.175506208920435558e-02
1.313874518823895665e-01
4.044534191899215071e-03
7.157865324365716986e-02
1.090084546631388124e-01
8.564903680498937855e-02
1.658636955330247409e-01
9.027126984337947857e-02
1.265030185616644320e-01
6.780846816800782662e-02
8.074952686498571008e-02
1.192532558206956805e-01
7.945214103776970793e-02
4.947921919046552319e-02
3.713474384888860308e-02
1.001720533912324046e-01
4.758780018483858149e-02
9.325311440901502824e-02
5.482703832629580443e-02
9.393629341497346241e-02
8.531708110686059277e-02
5.281843608710512505e-02
8.181727770627920948e-02
1.439092267027256011e-01
8.097701846756512334e-02
7.336282352633063941e-02
6.813920026867224811e-02
5.845007720978730864e-02
1.026924096257855051e-01
1.378491746445920964e-02
9.637939718609178641e-02
8.133099480217298449e-02
6.138601113009833216e-02
1.322798517030397136e-01
7.399077025213726677e-02
9.830569951349481250e-02
8.739932625164550939e-02
9.381078510260050518e-02
1.210115906196153890e-01
1.207125894662779836e-01
3.608516709880667250e-02
8.317775288040847592e-02
9.546214227689717169e-02
1.143766736733774630e-01
1.191425028291777516e-01
8.078039695990153757e-02
7.343053545358337042e-02
8.050794734131908048e-02
9.403298405616325462e-02
9.188357340478590929e-02
1.465476986498493450e-01
4.577625658080559934e-02
7.364483288854800636e-02
1.326556141741731809e-01
1.532323227377268560e-01
1.319319781668238656e-01
1.226324821284532490e-01
6.290749710864305955e-02
1.118214276428781545e-01
7.673100300202176371e-02
4.276826606722598789e-02
1.081408893192671306e-01
9.090459817888743577e-02
4.305657364783261470e-02
4.618166014449540807e-02
1.038779330935392653e-01
3.925209786179117977e-02
7.990568822918249492e-02
1.227771070429051758e-01
5.046436595916563295e-02
1.186050340552950444e-01
1.043673486456890565e-01
1.083940826115810246e-01
8.460684129892460936e-02
7.729576756551664873e-02
1.069649683279203789e-01
1.229762012607041322e-01
9.577450253815229797e-02
1.422115847369345709e-01
1.440175736213995528e-01
1.542643062081934524e-01
1.162740566542297960e-01
1.232909782337773263e-01
1.186995940110481540e-01
6.774958704485778416e-02
6.150606491089530975e-02
1.377740856228671096e-01
1.445517389648294515e-01
6.526889075052487443e-02
1.178205987753826733e-01
1.713342650130398881e-01
9.770685430789986803e-02
5.552911008256004866e-02
7.821559759328328143e-02
1.479888967374127784e-01
1.238863532889710323e-01
8.107715093693410036e-02
1.190103931592232656e-01
4.906270704710004316e-02
1.572083586818463774e-01
9.045709240225197068e-02
1.157915739950639983e-01
6.305380978334433617e-02
1.512868986508076330e-01
1.701208397073493972e-01
1.046134160945471209e-01
1.391935452509597548e-01
1.295385730110675815e-01
1.315505767208593468e-01
5.991315241021587940e-02
1.270723453128284886e-01
8.272082291674394405e-02
9.941823924579186456e-02
1.219755485922296018e-01
1.376182724829337900e-01
8.144665482132475154e-02
1.930799359378453928e-01
1.492158067392153065e-01
1.531707970025660837e-01
1.793473981086079194e-01
1.142190105646014864e-01
7.910809284014860832e-02
1.141988619078448397e-01
9.026930033421266819e-02
1.520056188912846939e-01
1.545928468580497483e-01
1.031606784652444320e-01
1.070737581013839201e-01
1.081543058386813666e-01
1.343536284916033163e-01
1.116207915757320007e-01
2.033829969694513767e-02
9.549295723410340664e-02
5.603929488829575284e-02
1.612994029824332820e-01
1.257027709505416091e-01
7.486027302629960634e-02
5.036287756673555466e-02
8.745813019626520746e-02
1.532477070692292997e-01
1.010245262419727230e-01
4.898992880665253846e-02
1.645699433478132745e-01
9.727608833676747169e-02
4.631646777395992398e-02
6.561288123655144300e-02
1.142884733517367246e-01
1.277564231196786915e-01
1.249338972056642794e-01
6.539407222376611428e-02
1.600135522077314187e-01
1.385379433737499999e-01
2.059014932244284113e-01
9.910849164070113793e-02
1.277184370055894913e-01
8.452702669106450240e-02
9.586745034828242362e-02
9.818312398229146754e-02
8.833600713946802852e-02
1.168381671788123050e-01
1.311087919258247803e-01
1.000334179643297683e-01
8.972006635070030323e-02
1.023584323405973134e-01
1.796900136674061677e-01
5.652687443875771545e-02
1.201149445500713508e-01
1.314332598051344003e-01
1.364556032248475659e-01
1.484627700339482270e-01
1.093336382525730149e-01
6.447484293621592866e-02
1.024126022287265292e-01
1.123858684547182490e-01
9.748589861938306012e-02
1.156521165919052879e-01
1.131857447061607180e-01
1.158410595619299988e-01
6.667807063357140962e-02
4.680422449434648580e-02
1.169876527648609221e-01
1.360412618050150513e-01
1.281880799149934524e-01
9.807447032640399798e-02
9.082685527839559625e-02
1.402399346643793121e-01
1.152018122743940637e-01
9.980032994930149171e-02
1.245646795340351470e-01
1.386982085034823842e-01
1.020780736954043366e-01
2.427147619237756716e-03
1.719734416199924787e-01
8.730577868354157112e-02
9.580134261029690790e-02
1.002211760364056237e-01
1.517799465569362183e-01
7.330502621269863184e-02
1.658942754380943740e-01
1.716302879504036927e-01
7.327941836295397138e-02
1.105713777400566949e-01
1.274914328380275519e-01
8.226725680390380158e-02
1.379670107918491706e-01
1.060183121656343569e-01
1.207715548382304604e-01
1.792115433597133434e-01
1.213133808624384385e-01
1.192431048087994744e-01
1.410590757098532655e-01
8.420916164829650441e-02
1.524739639957108928e-01
1.588698658086608873e-01
9.020523633376523187e-02
1.926813548735049064e-01
4.173112903712274807e-02
1.723414475083301922e-01
1.899118063264592648e-01
1.170586904555524083e-01
1.534577450278264421e-01
9.609128324688244460e-02
4.213805612811073048e-02
1.135917870756348730e-01
1.835039027539046019e-01
1.033335986186509625e-01
1.042614283346723764e-01
1.062534211923548411e-01
1.479183524192816124e-01
9.854065011787339901e-02
9.621251317741119635e-02
9.705167805063941167e-02
1.135852783589425680e-01
1.477213433036813905e-01
1.408177907904480108e-01
1.363260839783077827e-01
1.479531913159447543e-01
1.532494383610237265e-01
1.252899351637740133e-01
6.747338726320334379e-02
1.302764917044944015e-01
1.005292012833157306e-01
9.916368815168316586e-02
1.371850657140797347e-01
1.743650159576456415e-01
1.185594497026796895e-01
1.791565925290816153e-01
2.211695860653944690e-01
1.218393390282273281e-01
1.007252624951176789e-01
3.946576609867986224e-02
1.280142512159876678e-01
1.327334515259904479e-01
1.590067665454992230e-01
1.853808208880504682e-01
1.348926964819052166e-01
8.051870164783966888e-02
7.215404723477965299e-02
1.775376800537336319e-01
1.480325887527976503e-01
2.121939771596165203e-01
1.243340918244246474e-01
2.056914216004133988e-01
9.505744156417349211e-02
6.925639118751711343e-02
7.975002324610531990e-02
1.486113777497963528e-01
2.217462565821420595e-01
1.141067471385273507e-01
1.708957572824880145e-01
1.223159470549886191e-01
1.650343711653158296e-01
6.609326587567364297e-02
1.511706575318207124e-01
1.283260582520030779e-01
9.141332088873035944e-02
1.581327908205691357e-01
1.161360954286412284e-01
1.028669996134622538e-01
1.682769603768927702e-01
1.481153341306754023e-01
1.709523808892725316e-01
1.630062819027393584e-01
1.922496461851954941e-01
1.631779448664541221e-01
9.267203293521519836e-02
1.227414297998633136e-01
1.759238488358075003e-01
1.961248191507886651e-01
1.848943959477842847e-01
1.107561781897433845e-01
1.356292138133751435e-01
1.259758140997941644e-01
1.373466727646839303e-01
1.647833505383109187e-01
1.035479636675123161e-01
7.059616172407143231e-02
1.823439758697823487e-01
1.445942367058467848e-01
1.837526266656458462e-01
1.959888447230987707e-01
1.734253158264862649e-01
1.855629305340646129e-01
1.200281924231233893e-01
1.761745327212417001e-01
1.124386541495308589e-01
1.703245520824996917e-01
1.813823538812284197e-01
1.224116263745628763e-01
1.836556450966252418e-01
1.855204004908064808e-01
2.056283263073840351e-01
1.146340223119234752e-01
1.132554535695807774e-01
2.072668060993806405e-01
1.458319894333332534e-01
1.897686060216846049e-01
1.543451672832865385e-01
2.243366311573583294e-01
1.100519683274177735e-01
1.373654367054540359e-01
1.802842070065547864e-01
8.129152429202063379e-02
1.404869083601636148e-01
1.787233301242332206e-01
1.831890417455611930e-01
1.504243972788226191e-01
1.252856110106271015e-01
1.145549681440259093e-01
8.529380959120128058e-02
1.885430285550348528e-01
1.329209491577331426e-01
1.612314148246881129e-01
1.924535712092153295e-01
1.476950306461858597e-01
1.664023981878738068e-01
1.061331680081396278e-01
2.011106359633124119e-01
1.638642486170767409e-01
1.882571276212358924e-01
1.240900257981669835e-01
1.831554122297258946e-01
1.005227033541082060e-01
1.530200966695799414e-01
1.832569049934096028e-01
1.233979706478736532e-01
1.539397746559228730e-01
1.719221802306985791e-01
1.773989807815545272e-01
1.200954569844678438e-01
1.514533016329948079e-01
1.637870791410664384e-01
1.732943158143258611e-01
1.712777663816449913e-01
1.939523551676215207e-01
2.098213438876359305e-01
1.485058896617549862e-01
1.764529400058060526e-01
1.301353468009872338e-01
1.671728017153301660e-01
2.186286764190609744e-01
1.457261482667760732e-01
2.017921525788294590e-01
1.269791412581793288e-01
1.843471152858596473e-01
1.132600801581022387e-01
1.530989057435815370e-01
1.709064167919600863e-01
2.095438915506179778e-01
1.808153502544102564e-01
1.696469712738498115e-01
1.515516342365277047e-01
2.509307639695113057e-01
1.463543545365680321e-01
8.657709546632902375e-02
1.990321258652227310e-01
1.219816238627628863e-01
1.412657336480578341e-01
1.058247027601050966e-01
1.779269628053044283e-01
1.596621733351775430e-01
1.657702416946786050e-01
1.323640256139283489e-01
1.513960286085541951e-01
2.202445012694188298e-01
2.180617048171850092e-01
1.591327494800490461e-01
1.435691072615952746e-01
2.813095846481729057e-01
1.484586969720019523e-01
2.010675239946629334e-01
1.944841490517562055e-01
1.854367980763432788e-01
1.103418035119097390e-01
2.429048472554482807e-01
1.796561078104279841e-01
1.495470481904297710e-01
1.513410186136696367e-01
1.601980293547017875e-01
1.373680107798359584e-01
1.413631129312530321e-01
2.175018289752742306e-01
1.001206527352503928e-01
1.789344145961625221e-01
1.355086447736625344e-01
1.310197280025175715e-01
1.265076482781845313e-01
1.808079856965652543e-01
1.992196854297829667e-01
1.983622756910788099e-01
2.009699347028724437e-01
1.506190257519779419e-01
1.393390450134529557e-01
1.682877732292981099e-01
1.672050042450518026e-01
1.978769469000022929e-01
1.870520355388091971e-01
1.541115421192785218e-01
6.463418132929463211e-02
1.525246418280468141e-01
1.306021666564895212e-01
1.843703563948910495e-01
1.339355303007351561e-01
1.762141541692836544e-01
2.220190675043751671e-01
1.886968819983273760e-01
1.343905516667883437e-01
1.710527930994855395e-01
2.369615430025125424e-01
1.643648863546293692e-01
2.064604836043169855e-01
1.771322239329861103e-01
1.253863725658206918e-01
2.113240963306095010e-01
1.599852567686582128e-01
1.667485133987426371e-01
1.842859914348593253e-01
1.708917314194841330e-01
1.967746445264166033e-01
1.720697276770173645e-01
1.803252092475277901e-01
2.022493989081858290e-01
1.533733642013128673e-01
1.292635102211047715e-01
1.434749327948125208e-01
2.065248867020024470e-01
1.529627035977355332e-01
1.692029998757099141e-01
1.680189392073412336e-01
1.339819572596620822e-01
1.506174600800793684e-01
1.735318296177769948e-01
1.648574025330473147e-01
1.726370309840541128e-01
1.939557680867434464e-01
2.130437754829861974e-01
1.502310337246269278e-01
1.814490731254285449e-01
1.812089830655947420e-01
2.169668446277511764e-01
1.468718027857073005e-01
1.711230529848369597e-01
1.819829018360421546e-01
2.066412801657959430e-01
1.401757628804777556e-01
1.401085475046034146e-01
1.720166575252251029e-01
2.092736860902115192e-01
1.870300597412907495e-01
1.609126958751370129e-01
1.489243542543424448e-01
1.946952037075532216e-01
1.701346542130282580e-01
2.071009615425474792e-01
1.816717415130647550e-01
1.251136558722794057e-01
1.827283015711504144e-01
1.123470385851956937e-01
2.181806289264656973e-01
1.799373786012511689e-01
2.179207248755931081e-01
1.507841963553210318e-01
2.130198953820909014e-01
2.545998995831817435e-01
2.088645343884895644e-01
2.049065446852216532e-01
2.512625536999402720e-01
1.913928215969410984e-01
1.598224631001381735e-01
1.847432056791344923e-01
1.103044197838227436e-01
1.929832372696224096e-01
2.763478540565831310e-01
1.772960610843269669e-01
2.394531163072195212e-01
9.842379243431458036e-02
1.932648527688131945e-01
1.248766158994856906e-01
1.190066420368753736e-01
1.927972518561312798e-01
1.673531741516930127e-01
2.379712140666596643e-01
2.450893907929090065e-01
2.367195449299087928e-01
1.234457237394151891e-01
1.547899115064354514e-01
2.453308909709683849e-01
1.846603945853704798e-01
1.597498439915213952e-01
1.937684087899406715e-01
1.980825213131107154e-01
1.938969537429996171e-01
2.008257142582814958e-01
2.244948186859858641e-01
2.106098312099888015e-01
2.450412470291844502e-01
2.015536872910031752e-01
2.633646894317986376e-01
1.901216340004765470e-01
1.599417710330711395e-01
1.730030531850017816e-01
1.986522153107186939e-01
1.633696333905837184e-01
2.098177575737230072e-01
2.581838863119464977e-01
2.036892052539933107e-01
2.465719403330793313e-01
2.027530783721112895e-01
1.336034245043280499e-01
2.290997763973280921e-01
2.573181775720702613e-01
2.257844294853457723e-01
1.888293360443976665e-01
1.576474624460208196e-01
1.791733732010362401e-01
1.968101400716494309e-01
2.015635545587754207e-01
1.583548417017560939e-01
2.538368445083744596e-01
1.741043231514362855e-01
1.735376180316612060e-01
1.757542856009129684e-01
1.327179441847569363e-01
2.437651724183803326e-01
2.597385201494321616e-01
2.451690289586489768e-01
2.349460642264148691e-01
2.127675996713549178e-01
1.200369810910400237e-01
2.647548525711848622e-01
2.357681289173556016e-01
2.314044055058123994e-01
1.705775372253983402e-01
1.504064275289219987e-01
2.275107974579877179e-01
1.961915599488433248e-01
2.090525627323700231e-01
1.502155570804047102e-01
2.525479121747482569e-01
1.962422123890849024e-01
2.102824544267134221e-01
2.185552335866125517e-01
2.517030599641715272e-01
2.391913937332978690e-01
2.168937674015848083e-01
2.285259789278027143e-01
2.141206490087598779e-01
1.761550469138359054e-01
2.354076071429686834e-01
1.536196906465372991e-01
1.985588081590953791e-01
2.294400755563158201e-01
3.137699332959116294e-01
2.314109403055580327e-01
2.120727225995590881e-01
2.105053519430745146e-01
2.949802711275786304e-01
1.877415157763530906e-01
1.461962898122689813e-01
2.170165039272406449e-01
1.767451144697540499e-01
2.368650580949009377e-01
2.041598364184094017e-01
1.529394395072203039e-01
2.692232325661967907e-01
1.417377684356428691e-01
2.037478472252492734e-01
2.461016552120360024e-01
1.816795760125892167e-01
2.560457490519514878e-01
2.879554113255491932e-01
2.667229233319795001e-01
2.292386452565886301e-01
1.594960637022830863e-01
1.894716289208017990e-01
2.084843778769583378e-01
2.469679641430351236e-01
2.204640144631127840e-01
1.717777584455724427e-01
1.391202382875642851e-01
2.457951975979207337e-01
1.641781001434392262e-01
2.111070961022322723e-01
2.245564722552654824e-01
2.562272635946435395e-01
2.158610821366693522e-01
1.883543667502318719e-01
2.407682886286395818e-01
2.042063476890257911e-01
1.253566877368116061e-01
1.765386146167000070e-01
1.896993307945548102e-01
1.967279535056315198e-01
2.655143331410857455e-01
2.348842600248128576e-01
2.231072135671167134e-01
2.242349451275288397e-01
1.759610704084086097e-01
1.978462138156777683e-01
2.212434451286419412e-01
2.178836117328500077e-01
1.968761908623315182e-01
1.785920474131302560e-01
1.936102146864661921e-01
2.184010001412347024e-01
2.397748275208376190e-01
2.740962183600547108e-01
2.092356409623979119e-01
2.583113303431987529e-01
1.901379208042767166e-01
2.322241750404244187e-01
2.565834115096181089e-01
2.380182182118308620e-01
2.635563822825990332e-01
2.330371903633248198e-01
2.174457524185759438e-01
1.951948345505516436e-01
2.751796819336952971e-01
2.501549492040615608e-01
2.442355996330336787e-01
2.179177041679198623e-01
2.676099859844208173e-01
2.359374928670800731e-01
2.384134411555852706e-01
2.297861580762295963e-01
1.796127889836147407e-01
2.589854031964572423e-01
1.945539957319215585e-01
2.491141905003642631e-01
2.361128143875540764e-01
2.407275597403288336e-01
1.758898843102522924e-01
2.648334683061320804e-01
2.280718585992711211e-01
1.863063088823115054e-01
1.808698775961208871e-01
2.247150300153736013e-01
2.418653215654910094e-01
2.014499099554611372e-01
2.708844115128452024e-01
2.659257216938310520e-01
1.608059352337721792e-01
2.570450421521306428e-01
2.002451087807325114e-01
2.616218134063210132e-01
1.300339292236734889e-01
2.485455259195960276e-01
1.930542565761465545e-01
2.634765182755196555e-01
2.195574370518706686e-01
1.531728751675658640e-01
2.462553606153932151e-01
2.113648726701631009e-01
1.887801612077901203e-01
2.952721025599487903e-01
2.403662735194144751e-01
2.633814402880030325e-01
2.282256937539234032e-01
2.341468432684937206e-01
3.107420599729859290e-01
2.952158336510709580e-01
2.975194988289711073e-01
2.577612227072053619e-01
2.090317719657581452e-01
2.844276224481331883e-01
2.102371757761361259e-01
2.354237959359735954e-01
1.714099153229836914e-01
2.291945570851163516e-01
1.908860727286183501e-01
2.195257859301881775e-01
1.817899123295221853e-01
2.201475939687414785e-01
2.701837608283625958e-01
2.469995565499902845e-01
2.748923278815609272e-01
2.747432281323612391e-01
2.036590697109464665e-01
2.773117694497186925e-01
2.398292634244115762e-01
2.531252362965315528e-01
1.882443753652432161e-01
2.094675813502547002e-01
2.849934717589835964e-01
2.530045452758407643e-01
2.482037604219508586e-01
2.287722359078321888e-01
2.545937633088075636e-01
2.891356219753590806e-01
2.320563932097153004e-01
3.460041630665511292e-01
2.483364391806164861e-01
2.409861143279312667e-01
2.960214945177502277e-01
2.456298392711558920e-01
2.566433811704302848e-01
1.832991707347086108e-01
1.919035776184949693e-01
2.398197713787105501e-01
2.078824491929180673e-01
2.797308774970547196e-01
1.553372493810035171e-01
1.871689319382273953e-01
1.809298605500770651e-01
1.675787184289107001e-01
1.994548794867024577e-01
2.413856460451290487e-01
3.019522026954741256e-01
2.118747068689237067e-01
2.042134930138842785e-01
2.621759305140438090e-01
2.128821389683901166e-01
2.778728227684175156e-01
2.253483952499994447e-01
2.757271134408252333e-01
2.493151450604444708e-01
3.115666009901310596e-01
2.615035474885650801e-01
2.072768588876726104e-01
2.625798310496848531e-01
2.929154259551328132e-01
2.565689017308099285e-01
2.844408493447303510e-01
2.686733193613830006e-01
2.188565428401742230e-01
2.671011836287066621e-01
1.967436531992695081e-01
2.007357901470607220e-01
2.648012047918078538e-01
2.295799231637023208e-01
3.351930709203480574e-01
2.617373058238450789e-01
2.219718461985454305e-01
1.899522218461515977e-01
2.891107593134399911e-01
2.594338771676132915e-01
1.996560957055387997e-01
2.776086939907390083e-01
1.956037540704302080e-01
2.285423650613362945e-01
2.020620090021582882e-01
2.177908784784017560e-01
2.802219516324957471e-01
2.381392803767597710e-01
2.477466303576980611e-01
2.166022890023660830e-01
2.623044692121541677e-01
2.387679232184335698e-01
2.949767422504450121e-01
2.248276989382295143e-01
2.709193158285612690e-01
2.680409561967671550e-01
2.234111878356855319e-01
2.600583821016924091e-01
2.468519674915098938e-01
2.433477046889538364e-01
2.662079418625269978e-01
2.791133457975081833e-01
2.570818599839427288e-01
2.256968475887748959e-01
2.894791912707135872e-01
2.454466366924361598e-01
3.171409111805116310e-01
2.761861906060997240e-01
3.164833893240510121e-01
2.356013527344933967e-01
2.036015368820882354e-01
3.000437459317675248e-01
2.049815175426931146e-01
2.310986203997738853e-01
2.847789214302420824e-01
1.991644666976298828e-01
3.071017576477481636e-01
3.035647728383407684e-01
2.586076665992638746e-01
2.250346344501173712e-01
2.223995356715344762e-01
2.140891939600539362e-01
2.898566379038552965e-01
2.759995270630724584e-01
2.195068411718640033e-01
2.221816842901726263e-01
3.227016758625602666e-01
2.230803952172149829e-01
2.000648567509406561e-01
2.372266236341837309e-01
2.695003046019731063e-01
2.310249007409514721e-01
2.989171182687226924e-01
2.512280612748881148e-01
2.682648455917328589e-01
3.205917891602659830e-01
2.552328159010145425e-01
3.030697008379924506e-01
2.340315489045113884e-01
2.790858354306757771e-01
3.231414802877949355e-01
2.553866437059468808e-01
2.377118265784337048e-01
2.864412369226072008e-01
2.771874086886574884e-01
1.996536329670355880e-01
2.729169067089062262e-01
2.291809661324246961e-01
3.474152032552279001e-01
2.885933992397185510e-01
2.347103545352032805e-01
2.504381758591498475e-01
2.760038571716001421e-01
2.458008220747454065e-01
2.282353462364568042e-01
2.556360771074739913e-01
2.574416177541651862e-01
2.224085285531952616e-01
2.314212228124623016e-01
2.659940782768386858e-01
2.688008159448377898e-01
3.088837373167388489e-01
3.110767252260482896e-01
2.768335205983781244e-01
2.669924002927949180e-01
2.784825994582496578e-01
2.979261229088285279e-01
2.710732471008851507e-01
2.682855565129605435e-01
2.725136238960236268e-01
2.691582576924566039e-01
2.547139620907990509e-01
2.418390506238676796e-01
3.114918854291302552e-01
3.000305537393169186e-01
2.606083403325354375e-01
3.035030454278414558e-01
1.904894488714339029e-01
2.359554205965176399e-01
2.639935456675946424e-01
2.324687324336785765e-01
2.896623883622549411e-01
3.155694288968978189e-01
2.634376252087368697e-01
2.742627095170252494e-01
2.720307145638003465e-01
3.060664430196207708e-01
2.618029681149960375e-01
2.563140060296977274e-01
3.226151727514695589e-01
2.750526731872607877e-01
2.311999273530649102e-01
2.873985091339739117e-01
3.038376450050597755e-01
2.622009673649452477e-01
2.305712419342555164e-01
2.753597695169741066e-01
2.680884786638162987e-01
3.067935990257397716e-01
2.919008373604595197e-01
3.151174266654501177e-01
2.679004901084949819e-01
3.346636878026691964e-01
3.171036510965815625e-01
2.494532457406929971e-01
2.208548608971726557e-01
2.802563177396594774e-01
3.023591187777245337e-01
2.739223922243088638e-01
2.840885930958044203e-01
2.778364460524667678e-01
3.054530821828457809e-01
2.343627769170004427e-01
3.351053092257134658e-01
2.838960904448340483e-01
2.448697041595185864e-01
2.954447385247221947e-01
2.713502489113565619e-01
2.958847608102052607e-01
3.034615577532270847e-01
3.069100712217641136e-01
2.520135598142332345e-01
2.830464723135664440e-01
3.064352661723974136e-01
2.111980390913174299e-01
2.205502368733752161e-01
2.141843746728284703e-01
2.538486454729193542e-01
2.192783541987237683e-01
2.112837672600757499e-01
2.818134944277556619e-01
2.648181059917528724e-01
2.992168900704005874e-01
2.409891682773546151e-01
3.361009858599697808e-01
3.074447542811044598e-01
2.453751147561555601e-01
2.798911439177600990e-01
2.533739489635440378e-01
3.085738784291214287e-01
2.712516363631744531e-01
2.383916422551577152e-01
2.652691321975046979e-01
2.684708547870784390e-01
2.937737925004127448e-01
2.766504832798041269e-01
3.418141180578674887e-01
3.510377555569202390e-01
2.510540985980966311e-01
2.756197729152283227e-01
2.917315636433405190e-01
2.846471020864200230e-01
2.851502658313518901e-01
2.769213607363721907e-01
3.232323037348817651e-01
2.553139912680585932e-01
2.755562404654588460e-01
2.914214963981680562e-01
2.042918296136373713e-01
3.272166597678892730e-01
3.333666121190737575e-01
3.258894010514933326e-01
2.861260152596639128e-01
3.302839644854634882e-01
3.013891780444178936e-01
3.015971237052879061e-01
3.070881259566475285e-01
3.055429506947906493e-01
2.761916556569498082e-01
2.793154932914647115e-01
2.672591630911271277e-01
2.599731115214682919e-01
2.930410248313318755e-01
3.641747691246640661e-01
3.018524756831563738e-01
3.456602222781230416e-01
3.356306714213946329e-01
2.596146330985084627e-01
3.394006801489874436e-01
2.122054715394091629e-01
2.663237175473234242e-01
3.524541194765228314e-01
2.291798587703467172e-01
2.722235446052423402e-01
3.040865003494427343e-01
2.933255581070842721e-01
2.636992325769919043e-01
2.820786833142287509e-01
2.791980706921630695e-01
2.817746578906080712e-01
2.353598598153835986e-01
2.590861486071601161e-01
3.420178313918169621e-01
3.165773807326041078e-01
3.407540478721723942e-01
2.629561453114585001e-01
3.218066512596740036e-01
2.952109769470248612e-01
2.971316382828075864e-01
2.725222945749331549e-01
2.403974020462952832e-01
2.314555574881690392e-01
2.535413176123847978e-01
3.296928759931845310e-01
3.119854333221912523e-01
3.154327145241447306e-01
2.440697874368239761e-01
2.874271457467633129e-01
2.876490503342623017e-01
2.847646597496902854e-01
3.167095923441843874e-01
2.855425827406723460e-01
2.740275459410746461e-01
2.597425594171082208e-01
3.029872145481639634e-01
2.645599155452919571e-01
2.475778197833685967e-01
3.557587851170266324e-01
3.342184819634671511e-01
2.645343853420030200e-01
3.291164083110693639e-01
2.940929767353805957e-01
3.893802546596302205e-01
2.385713984783278396e-01
2.851344228073173226e-01
3.665792406655960511e-01
2.696589679677061646e-01
2.936246741853137388e-01
2.849212595171300433e-01
2.697890849182612016e-01
3.673073930586053804e-01
3.396620819263598823e-01
2.785096310353816218e-01
2.941877613295524885e-01
2.898060763163842757e-01
2.994574392124245699e-01
3.579469431020466663e-01
3.648730022362806080e-01
3.324504161353783460e-01
3.289874463433358764e-01
2.904268595841670852e-01
3.041767548974761981e-01
3.411722113203574103e-01
3.655097350829648595e-01
3.122539759910390456e-01
3.040603268370686285e-01
3.224282624355179760e-01
2.763230321318561611e-01
3.370412891139852318e-01
2.712343856177774626e-01
2.863965941657193870e-01
3.560952937426532516e-01
3.591745750632790446e-01
3.078292563822491168e-01
2.318316859099246452e-01
2.981928285634622977e-01
3.242435669807982035e-01
3.360615590982370393e-01
2.456141131754535356e-01
3.375729381702217147e-01
3.441672506405917820e-01
3.195502118743801523e-01
2.763863120428899367e-01
2.802944512366108976e-01
3.654759935268773741e-01
3.051667954901725044e-01
3.213582291083673659e-01
3.035671842664875997e-01
3.011722950316912395e-01
3.526265856142719590e-01
3.215239152879698636e-01
3.318525202926362327e-01
3.530466964616418291e-01
2.628830997510425149e-01
3.593314817729176269e-01
3.654267227094151194e-01
3.317742048140517319e-01
2.839911164571025104e-01
2.880973096454710891e-01
2.946294968637738210e-01
3.482035695355499283e-01
2.913099935236410087e-01
3.108516369083711428e-01
3.240517337888925709e-01
3.038301645050984767e-01
3.054195348148486810e-01
3.251344540715959686e-01
3.223261977277123158e-01
3.018897637262893396e-01
3.313031732264931084e-01
3.652786694227166397e-01
3.587184952116667103e-01
3.402602015512355416e-01
2.894330947840285106e-01
3.189506616480154433e-01
3.100055023007677324e-01
3.403803676484770113e-01
2.981446740153738117e-01
3.611032333616654433e-01
3.574303386793247217e-01
3.038711505585161010e-01
3.203546727232805535e-01
2.948677258004422930e-01
2.682905109623451301e-01
3.299171879819040587e-01
2.791072520267551260e-01
3.182425563836863702e-01
3.203070719832590285e-01
3.143196578960550380e-01
3.311930316727203505e-01
3.183735113912736225e-01
3.074790820927698065e-01
3.212789203355721490e-01
3.555891679427225505e-01
2.678043948361881199e-01
3.270175754991104800e-01
3.344008653129318387e-01
3.165477730574747794e-01
2.597407619321495664e-01
2.556723059895195105e-01
3.167609191313045525e-01
2.683551421442644247e-01
3.372784858081450121e-01
3.184065477704555724e-01
3.063802558929464293e-01
3.093511375572476352e-01
3.618617160368716723e-01
3.156352182391951589e-01
3.548507219262825862e-01
3.216374193295875594e-01
2.633875214249470353e-01
3.340408292574627569e-01
3.453943184100091157e-01
3.518491831583562823e-01
2.897774698641942814e-01
3.596179877027345095e-01
2.388719960173658341e-01
3.251269264258502822e-01
3.551904133753283066e-01
3.327753271071198782e-01
2.418820314211764799e-01
3.512574538921972578e-01
3.219268000710509559e-01
3.857057505024357180e-01
3.220802729006807530e-01
3.693686251337480742e-01
2.854600443937544418e-01
3.241032382086723729e-01
2.829218242734666267e-01
3.051312868108754794e-01
2.942639388306661496e-01
3.166894981556563904e-01
2.629635207535658270e-01
3.265483359435489286e-01
3.699795236849393043e-01
3.504036403366689312e-01
3.881314644210940856e-01
3.447788159314126299e-01
3.307797527252939185e-01
3.633523230530233405e-01
3.723796104348466862e-01
3.561975478008826412e-01
3.839566543236671570e-01
3.436583848007040420e-01
3.823331095890259435e-01
3.054894774869674201e-01
3.264157669906253556e-01
3.101153417499181719e-01
3.313633985650253355e-01
3.208142830795647216e-01
3.543943025698126359e-01
3.188074737465430575e-01
2.903834880648481498e-01
3.155107527894748798e-01
2.987378374847434181e-01
3.029281989202822767e-01
2.971800414199904372e-01
2.915722534959858114e-01
3.364363991350742822e-01
3.837789827911943785e-01
4.095232921464675435e-01
3.363977064792199045e-01
3.410732913411602119e-01
3.202910879204208805e-01
3.043634606434714174e-01
3.290097155422344599e-01
3.273536491101106116e-01
3.283289020554360227e-01
3.164647217598375306e-01
3.194266080036858857e-01
3.533088554544031035e-01
3.055762837180842073e-01
3.443647063071800796e-01
3.147906169894704176e-01
3.366563505889665353e-01
3.307513305153482741e-01
3.434712061767590252e-01
3.453738839946889905e-01
3.245070660875815083e-01
3.360075546215683939e-01
3.142233122313144444e-01
3.086734887119026993e-01
3.434368589547187600e-01
3.325961686384787397e-01
2.832917954465856147e-01
2.648473959235969621e-01
3.405595185150206983e-01
3.617765328840379935e-01
3.614826573653275310e-01
3.400660498393711095e-01
3.474157366651848822e-01
3.510991169708978510e-01
3.658927138779526356e-01
3.536197150031341607e-01
3.340062590844383728e-01
3.128453501315502372e-01
3.233752560046243563e-01
3.254715921246245647e-01
3.115655514297688278e-01
3.032415600485851015e-01
2.498013704532380252e-01
3.455154141396941103e-01
3.813900530540270672e-01
3.748767622827882118e-01
3.109911510943989543e-01
3.489887822410817075e-01
3.535124457618796789e-01
3.886790035356705864e-01
2.874368204695822993e-01
3.321566263735179492e-01
3.305756593410087429e-01
3.934917753363513793e-01
3.401867637667824740e-01
3.430540245805860367e-01
3.065510931789950377e-01
3.358544769933587415e-01
3.680069333592594916e-01
2.926085478034337051e-01
3.723510751405614827e-01
3.665451011911476376e-01
3.329174571700978524e-01
3.459591746941796386e-01
3.408144168994839407e-01
2.746014660651288630e-01
2.717711603990081715e-01
3.135840099882938881e-01
3.106506911712390018e-01
3.289237312596471341e-01
2.674918103994849972e-01
3.459162994988609907e-01
3.550690494629354377e-01
3.566841631653532851e-01
3.221543615847997644e-01
3.085981074980563288e-01
3.357411800003691771e-01
3.817493730114634443e-01
3.356648180717496377e-01
4.259237013090534929e-01
3.139776799526177720e-01
3.770909029223527553e-01
3.134906073858946818e-01
3.159393096633346665e-01
3.468125458054150956e-01
4.053884783587222707e-01
3.225915633037036434e-01
3.290366835504771048e-01
3.560345932583059980e-01
3.118946176435496986e-01
3.183718789210843725e-01
3.795163750195300056e-01
3.986940630304577904e-01
3.445527488681593975e-01
2.763557698992966105e-01
3.221344906673332398e-01
3.657672719248250548e-01
3.638736151210444358e-01
3.284585176296617726e-01
3.940405546146041882e-01
3.939487379090945152e-01
3.431717783174108583e-01
3.809877187286025424e-01
3.133921712456522735e-01
3.084205287748732482e-01
3.756597642355073985e-01
3.465625580429173014e-01
2.893011870409086250e-01
3.744639973645163544e-01
3.579825466973330372e-01
3.563136087082135472e-01
3.220991703381345661e-01
3.139776299679181149e-01
3.797117429673252387e-01
3.584922384969879694e-01
3.590046563294307935e-01
3.822817776051136707e-01
3.360611532904297372e-01
3.260441902892948773e-01
3.248133129737702518e-01
4.343628854330885969e-01
3.432196311642647935e-01
3.782275122353063734e-01
3.678262228436033343e-01
3.010188306903480715e-01
3.918352580229440552e-01
3.188782504017955710e-01
3.062271255721129015e-01
3.001498146094010999e-01
3.666907870854551610e-01
3.687018414988265103e-01
3.606994477601034865e-01
3.296434883824477802e-01
3.180343519003022146e-01
2.714181752342867404e-01
2.935784337524636745e-01
3.501599177098436155e-01
2.873777482899029234e-01
2.923472890442783134e-01
3.875932038072782415e-01
3.353084293321631493e-01
3.694023366453859092e-01
3.408096875935320846e-01
3.378790229524073485e-01
3.208378647363935299e-01
3.827237023598043519e-01
3.141719184883041138e-01
3.617748789396806885e-01
3.512580155529076431e-01
2.948991998215144128e-01
3.088684069000687815e-01
3.592967630262257628e-01
3.946930406235102939e-01
3.360006719481655191e-01
3.664759140701964735e-01
3.041419138516781029e-01
3.011524653356508763e-01
3.530635062273026481e-01
3.854263671518382561e-01
3.792230694830217574e-01
3.780095438364239890e-01
3.746520486286801233e-01
3.575888473840966864e-01
3.295388749374930093e-01
3.482198310733815028e-01
4.194151008848201467e-01
3.916073298584052953e-01
3.700713204406862467e-01
3.683203221196104660e-01
3.395832642148444158e-01
3.674963873101995127e-01
3.705328813084484696e-01
3.649199488877155062e-01
3.097214913743600584e-01
3.493329391622321811e-01
3.039519794805977115e-01
3.935648624844305110e-01
4.043311248216390208e-01
2.978898812874630764e-01
3.811261957946101009e-01
3.635492735956582511e-01
4.206518239025068828e-01
3.623466382343637493e-01
3.402706689340888047e-01
4.099110372394733637e-01
3.258989708038546596e-01
3.156948848543416619e-01
3.777543201058110034e-01
3.525971688176641750e-01
3.898156271914421933e-01
3.511272223237877910e-01
4.260177221521518343e-01
3.590083823203419899e-01
3.550527753195702463e-01
3.337103811636757955e-01
3.903436584042917490e-01
3.776872781465682727e-01
3.909092801891701496e-01
3.465811188947679478e-01
3.680496964672226312e-01
3.383258750607507359e-01
3.933738812944022611e-01
3.628383464080752185e-01
3.506273554447085217e-01
3.121604276036231140e-01
3.924831878863747070e-01
3.741646047142874187e-01
3.654323683315862104e-01
2.987258291178266911e-01
3.628933408744068889e-01
4.411817470380961503e-01
3.660782237586226451e-01
3.845110383470026760e-01
3.392697844094985093e-01
3.897581857401612448e-01
3.522531751615435303e-01
3.947193835462259326e-01
4.401132437828410571e-01
4.004197212315958598e-01
3.624519316296624938e-01
3.418725834614726455e-01
3.440460868560932250e-01
4.107941055397959507e-01
4.101519827468573798e-01
3.771625419547728342e-01
4.327485074228418771e-01
4.149354895774288732e-01
3.393004700720888556e-01
4.292374188491095977e-01
3.696604220086944781e-01
3.681395603990778587e-01
2.964981315866668243e-01
4.278246369126071369e-01
4.034125459594196106e-01
3.722338526684701998e-01
3.694903286915556251e-01
4.034847706327820416e-01
3.911562983033492480e-01
3.767239673320220694e-01
3.699867757373783705e-01
3.586362747413314178e-01
3.646456891050344762e-01
4.286719545005328036e-01
3.896840759435156731e-01
4.115045522963939328e-01
3.779263513873009073e-01
4.101948227145675308e-01
3.989371715396781148e-01
3.994701638887930284e-01
4.362392387804295280e-01
3.395925891508640437e-01
3.782938192560168500e-01
4.328160230892700300e-01
3.908598469662061259e-01
4.075858539673570813e-01
3.589774664484389755e-01
3.946794940869736146e-01
4.060648688905287851e-01
4.112060783497937244e-01
3.264949648766608536e-01
4.030542251849627555e-01
3.549090176994825763e-01
3.814250796764331319e-01
3.785161635315533735e-01
3.808292149599539211e-01
4.156300392162071700e-01
4.310878734974573079e-01
3.605016977965540548e-01
3.165216063294855053e-01
3.914058295840155410e-01
4.156520342355110031e-01
4.254142990668993707e-01
3.490354288458979437e-01
3.547497061586361022e-01
3.740379294940260890e-01
3.979114236898740331e-01
3.829373904289543606e-01
4.394964809573038145e-01
4.221097372723461305e-01
3.651265586924318796e-01
3.209913456839900148e-01
3.556813404987259619e-01
4.236747089066875138e-01
3.867483531884480796e-01
4.227504079812410276e-01
4.349930442104287254e-01
4.727737358505910148e-01
3.757745854924503526e-01
3.726593565532654861e-01
3.955716874786354142e-01
3.851794738384161643e-01
3.644775822280218458e-01
4.849991282383980251e-01
4.048885603431345293e-01
3.787385772501207781e-01
3.420308825074613868e-01
4.119829733097925550e-01
3.670721479256343622e-01
4.040273490732911865e-01
4.137138471603533096e-01
4.466895864911210601e-01
3.545892787063394946e-01
3.864093526337910589e-01
3.620723484650112400e-01
3.763429477752811003e-01
3.785157217784997363e-01
4.174994813655106274e-01
3.813753749698534090e-01
3.522319285646144382e-01
4.111277705834832097e-01
4.047401530638418676e-01
3.849537670903576680e-01
3.708829573172517935e-01
3.992442769937401548e-01
4.155481288747898128e-01
4.019243209084395474e-01
3.698842987670376559e-01
4.114394272957992982e-01
3.945940942147273534e-01
3.402389343220916240e-01
4.102334681901709246e-01
4.089801580823755334e-01
4.160758573655602421e-01
4.051881511453771512e-01
3.689780985037917627e-01
4.131072167881724155e-01
3.858177719507669967e-01
4.244952399149073408e-01
3.971384315418056699e-01
4.342932722597639961e-01
4.068977914361339709e-01
3.705636645389400741e-01
4.157753606175825789e-01
3.770179482394871440e-01
4.050654535826530567e-01
3.327254541144425426e-01
4.291398862058508623e-01
3.861284209705115877e-01
4.221511392858368628e-01
3.915773088489780118e-01
4.580089476535962878e-01
3.360675122613231980e-01
3.745543367942048008e-01
4.091455038630501528e-01
3.769791490912869358e-01
4.369421248809298164e-01
3.789801185839014597e-01
4.267704331946626239e-01
4.067433460776394560e-01
4.107479465338216840e-01
4.089957869187790807e-01
3.927103853316916693e-01
3.499895591738665379e-01
3.830321744165901543e-01
3.751362072776878720e-01
3.567507755819404047e-01
4.533959051464325762e-01
4.359255084661303736e-01
4.206502769972305655e-01
3.759171552965768215e-01
3.956062495745155116e-01
4.094652856520691331e-01
4.484096100257823347e-01
4.331315229614250972e-01
4.050939699153650042e-01
3.824220906644386631e-01
4.317361222420192379e-01
4.001075730686406984e-01
3.983447989151445712e-01
4.559514974051033231e-01
3.998522604166015459e-01
4.414298552895064010e-01
4.182161740666155980e-01
4.096936847203852539e-01
4.622089300189489158e-01
4.313635863980708196e-01
3.814437911953650340e-01
4.266110940098165050e-01
4.332914505816878314e-01
3.837526339273219511e-01
3.867228082745540196e-01
3.921399829139124438e-01
3.673922990423388324e-01
3.937814824215005727e-01
4.107477684054104405e-01
3.921741431806383682e-01
3.863932851990177775e-01
3.417022107592190827e-01
3.936340529810697375e-01
4.396319525088558389e-01
3.329102411506514314e-01
3.816491996466419567e-01
4.208617540835262738e-01
4.603944518309064926e-01
3.960535846594048226e-01
4.329747675450981159e-01
3.803119430589303462e-01
3.950923279365666230e-01
3.508259775077304243e-01
4.196339652677607557e-01
3.964218382770914872e-01
4.299410299932054369e-01
3.231540283975251060e-01
4.579918936818963004e-01
4.028412333682209745e-01
4.337134170016829771e-01
3.816835174912933115e-01
4.054291558643309257e-01
4.308698661433613131e-01
4.501997115403541527e-01
3.259262651706278380e-01
4.718657593885081103e-01
4.199285332713587615e-01
3.699119542119874704e-01
4.255968652151541076e-01
3.916930052619062574e-01
3.734628859860331107e-01
4.235991399518076461e-01
4.028284427136921697e-01
4.057149488304183649e-01
3.490803233345840528e-01
3.792856817610383846e-01
4.155061005010145525e-01
4.130506243534101674e-01
4.417848249402429039e-01
4.612581511357293218e-01
4.634906462654977966e-01
4.265898225491921436e-01
4.247942059745128951e-01
3.715136703851370514e-01
3.860384273399838362e-01
4.260462359175590241e-01
3.904273005646606842e-01
3.641781869993706566e-01
3.721152570268956850e-01
4.770816367058683394e-01
4.365049782444244131e-01
4.754442962886238910e-01
3.991869733039876689e-01
4.674757417491225420e-01
4.249665731285837689e-01
4.570823450702553026e-01
3.602125087216520583e-01
4.503932355183357106e-01
3.908805957599247316e-01
4.573432390875828979e-01
4.181263768542104464e-01
4.153303185371426398e-01
4.332423655071012680e-01
4.474609064033567840e-01
4.215879778086821794e-01
4.185215531504140052e-01
3.771023906307791052e-01
4.237262751750139889e-01
4.300985870164295566e-01
3.963730757799699411e-01
3.782833597007623783e-01
4.026825312430565851e-01
3.804683718322791064e-01
4.210284977487206981e-01
4.583423477644427146e-01
4.108849825765541475e-01
4.269623912656920761e-01
4.557425936562605195e-01
4.016354811435400296e-01
3.927308235380335133e-01
3.831110897093678025e-01
4.053953353141174776e-01
4.507558788887101597e-01
4.595657079566398129e-01
4.037195893832705162e-01
3.979380485905854026e-01
4.427415432010007867e-01
4.064835917440216551e-01
4.204608559947688451e-01
4.248239290463289852e-01
4.612243854957097655e-01
4.318737833287165095e-01
4.100099623203943833e-01
3.866929800918129101e-01
4.339315226669893111e-01
4.438599695705444104e-01
4.015683362022041680e-01
4.754899201474993564e-01
3.869256630477830305e-01
4.236176405466278161e-01
3.982781872510187116e-01
3.971261802056271772e-01
3.878407672145608442e-01
4.173530463184126349e-01
4.100089229569205407e-01
4.688551040083925314e-01
4.365130568321304305e-01
4.257097589158593820e-01
4.471113524237098624e-01
4.183389272105549894e-01
3.916300366821279244e-01
4.016083541260210832e-01
4.285566658521907102e-01
4.735066983438945276e-01
3.991386617106133516e-01
4.238887030104152576e-01
4.504208809325638274e-01
4.726347646488396337e-01
4.642522468528716972e-01
4.041706461765486869e-01
3.865394268755860674e-01
4.458100756841928969e-01
4.098648550807193480e-01
4.237842451798044530e-01
4.207421538627086344e-01
4.111271105897213451e-01
5.072373679048044481e-01
4.290664575521195845e-01
4.374358550729799955e-01
4.129996917082676688e-01
4.002018312860101124e-01
3.992274501910672568e-01
4.371101242673983145e-01
3.984392448018230226e-01
4.642822706592355519e-01
4.303229877489045396e-01
4.439608221507294616e-01
4.021261390225858157e-01
3.827357682710262887e-01
4.588767073817556774e-01
4.812645934705160333e-01
3.656813704387572028e-01
4.033596658106732291e-01
4.570563151973028870e-01
4.392537564741765266e-01
4.613850589991422280e-01
4.331741869192419214e-01
4.237361056288887484e-01
3.960508940141881373e-01
4.782945671889173855e-01
4.452767593067754603e-01
4.443637853360468126e-01
3.891182719955676439e-01
3.605233133569743509e-01
4.122111651465290572e-01
5.031032137570705665e-01
4.615516382704790699e-01
4.345884933921269067e-01
4.386986480905210040e-01
3.826625085830780426e-01
4.878204080962428302e-01
3.773302877486662821e-01
3.906992116426405426e-01
4.112440288862369564e-01
4.363722098379119729e-01
4.720408449899304304e-01
3.983173831050494385e-01
4.308193757062380724e-01
4.456436208862346593e-01
4.691883750634684436e-01
4.396889593306380628e-01
4.554589524175563509e-01
4.884866481862744081e-01
4.744337460541969143e-01
4.919947346218329076e-01
4.084874395409599512e-01
4.246464877348637978e-01
4.652220873560844461e-01
4.706260307477122540e-01
4.573531208857006258e-01
4.329763612541890350e-01
5.075497345776758262e-01
4.555595777782244782e-01
4.293293960816215726e-01
4.788968407460749144e-01
4.866170104016667164e-01
4.602584877229156102e-01
4.293583389279043150e-01
4.860887581526673884e-01
4.301078932813808264e-01
4.172813081005726232e-01
4.771590785267194601e-01
4.708565898491970936e-01
4.350376362300414357e-01
4.368378137882472090e-01
4.098808960682881475e-01
4.222664932537394944e-01
4.308132719426952528e-01
4.272633521477002261e-01
4.426248702235351384e-01
4.170779620254301268e-01
4.608837036014074018e-01
4.857576275873033977e-01
4.389431542825361077e-01
4.606500809480156278e-01
4.351583827254438264e-01
4.924247011356267523e-01
4.358746561023395527e-01
4.056224469838365931e-01
4.677412077163909943e-01
4.305889943969902212e-01
3.890710301793512405e-01
5.108689308270525364e-01
4.465608919565343671e-01
4.923456190358669327e-01
4.355020694197621056e-01
3.744909141970565458e-01
4.787958913994107002e-01
4.142193608718527931e-01
5.495740548396157443e-01
4.467252656028111724e-01
4.343480184297605073e-01
4.314553503350563868e-01
4.607541634311939083e-01
4.880775360485812286e-01
4.538998500211948173e-01
4.152019129272487841e-01
4.836866937605825423e-01
5.212322344825891518e-01
4.098619220968588439e-01
4.522951567204514522e-01
4.858214328656713099e-01
4.472408062904286163e-01
4.437838766936698653e-01
4.323499066925147183e-01
4.523674678839784691e-01
4.572563126884325868e-01
4.228680163077042642e-01
4.323025034841729841e-01
4.490461422068692254e-01
4.451624547858771819e-01
4.510645054063157633e-01
4.978279829154968472e-01
4.429187966519884112e-01
4.561539784878130277e-01
4.297247338681099427e-01
5.077133296419851227e-01
4.300365698036242024e-01
4.533186429004234519e-01
4.607235705980415874e-01
4.192746435751460998e-01
4.627114017363989640e-01
4.618271031148132866e-01
4.333449856762680019e-01
4.354746213981129932e-01
4.702733580635439226e-01
4.785561946512718601e-01
4.953501200379512581e-01
4.543231495490737681e-01
4.717705400931088700e-01
4.805803813965067728e-01
4.776271454403803185e-01
4.530669268882626111e-01
4.923779351637151414e-01
4.291783921195178042e-01
4.722713902220232463e-01
4.729546959175435217e-01
4.105138064874354065e-01
4.390916154506721569e-01
4.476228147018089798e-01
4.422463705312913995e-01
4.965198168257418665e-01
4.732407738430313704e-01
4.225130897577846767e-01
4.995902250351962337e-01
4.096718343150401176e-01
4.480805175687951891e-01
4.076738859311036522e-01
4.968199466509746198e-01
4.227662853738751725e-01
5.031801018411863335e-01
5.319965162626089095e-01
5.014635618243724613e-01
4.684604853446979744e-01
4.445494277738863964e-01
5.114787782087812928e-01
5.133256422314873557e-01
4.797942963527941918e-01
4.723225312231258410e-01
4.705638701924009792e-01
4.581813999358375078e-01
4.264364717658188364e-01
4.529064302539633768e-01
4.747790614325769765e-01
4.340850428784158721e-01
4.108848141323012682e-01
3.977937517007621437e-01
5.305433745191102668e-01
4.419149862328863310e-01
5.145123285259478596e-01
4.497926384861168914e-01
5.197181866882146783e-01
4.539278215284935913e-01
3.962521642187699644e-01
4.869068982652852151e-01
4.131631998538953798e-01
4.825040683544850606e-01
4.679369740685076495e-01
4.451396123219749645e-01
5.201172675577356852e-01
4.489420256691264988e-01
4.335919841227430793e-01
4.574381814913267563e-01
4.946891281382829741e-01
4.356231687832771704e-01
4.672109775699350709e-01
4.142589699585471630e-01
4.303033236775163362e-01
4.908142055223710387e-01
4.642108870347866345e-01
4.752370021796790689e-01
4.949828945150285264e-01
4.404795817960127646e-01
4.662559645351934678e-01
4.735587228525024450e-01
4.605564058219863699e-01
4.380975745548612577e-01
5.072338469109892722e-01
4.984578323861512117e-01
4.593270251139573435e-01
4.910135201288118867e-01
4.583658203475839965e-01
4.310993417146458118e-01
4.661198830778993107e-01
5.018908179438965611e-01
4.782079136153765675e-01
4.512136697327785995e-01
4.828235421955464624e-01
4.638818711243452020e-01
4.826796734155101576e-01
4.694601399174800349e-01
4.752513337170932717e-01
4.734891434531943721e-01
4.812229450286755195e-01
4.730331606273985301e-01
4.200485918038469046e-01
4.795214702724313605e-01
4.764040171802912949e-01
5.083460259212762011e-01
4.065041643311347319e-01
4.777016453675129171e-01
5.025495194590522408e-01
4.543707531578277670e-01
4.456514619141357936e-01
4.861633572895365796e-01
4.799224091109590140e-01
4.229280851255248774e-01
4.490727151195686995e-01
4.479720772799385409e-01
4.830503551891885961e-01
4.921393329055689936e-01
4.712833448715247342e-01
4.582726017540061925e-01
4.997292737834909127e-01
4.558262246124528683e-01
4.393325159012136938e-01
4.578356127666546316e-01
4.858492260856170364e-01
4.590223854750384858e-01
4.941811776466750183e-01
5.052927554348436434e-01
4.919884540773190595e-01
4.210851109786075686e-01
4.603309228190559654e-01
4.668593694514685533e-01
4.685506630731496869e-01
4.364763749622610489e-01
4.911278852208872392e-01
4.457435839293807378e-01
4.604592626320085369e-01
4.713776253476806843e-01
4.330677322514097094e-01
5.089590254144588100e-01
4.665882457299924124e-01
4.805623641609673147e-01
5.589667597647155484e-01
4.552398675762723279e-01
4.489687050319748352e-01
4.745999890455612213e-01
4.585782844215522958e-01
5.468844297534546373e-01
4.905921765286202496e-01
4.932014823720382579e-01
5.099901175666056163e-01
5.343651795479731348e-01
5.370884440683980632e-01
4.919514599424131274e-01
5.027190662111864494e-01
4.381390237153870992e-01
4.938910340686193945e-01
5.182118218925737541e-01
5.044959048074467711e-01
4.694406423940250539e-01
4.990862098104260625e-01
4.854099434373984057e-01
4.988080476209009184e-01
5.196383293884122567e-01
5.171748301375662660e-01
4.950649630052512684e-01
4.853817197032203601e-01
4.967443798117456288e-01
4.511435351408330519e-01
5.182194835375637521e-01
5.256748373184941814e-01
5.149963118591083244e-01
5.019216934907979599e-01
5.183585239967044567e-01
4.745789222792055062e-01
4.478149165380358454e-01
5.115682205126074189e-01
5.275470367690222595e-01
4.708253696520502407e-01
5.033683124950899535e-01
5.119231189663343562e-01
4.757515980897868424e-01
4.624953560070867997e-01
4.507467185272116539e-01
4.691919597235718054e-01
5.049645777284887949e-01
5.164843989031503435e-01
4.714915220067126267e-01
4.718684457186617109e-01
4.537309175239037096e-01
4.713032043139243066e-01
5.053238424449393307e-01
4.380566659709225763e-01
4.342671468482787733e-01
5.189950345803769904e-01
4.718102544202594784e-01
5.233650156693381295e-01
4.603722301556756880e-01
4.815983981600189257e-01
5.124424380578107563e-01
4.590136427517568229e-01
4.912891411717835166e-01
4.741184790032506591e-01
4.754458257447392588e-01
5.186470655181011358e-01
4.994625397990486437e-01
4.912354749291601430e-01
5.114654578376436334e-01
5.069492226120583256e-01
5.027810818860364295e-01
3.926401879346159696e-01
4.500409288760947590e-01
4.783227579735267465e-01
4.761055669077262076e-01
5.494289276558507185e-01
5.354054556154992373e-01
5.229546131267887032e-01
4.811549620610802713e-01
4.844852209777803509e-01
5.428784222772472523e-01
4.844683982489338403e-01
5.193068602998375249e-01
5.030271830328810756e-01
5.060455275887345561e-01
5.649370191668805496e-01
5.089787519518573777e-01
4.954722803443060708e-01
5.028760221461776592e-01
4.754662115772698705e-01
4.702331318715041175e-01
5.204517026948201064e-01
5.027885193233812000e-01
5.029539896525193621e-01
4.890617554218826268e-01
5.049149591279351590e-01
5.212138404552371096e-01
4.490251447285414366e-01
4.991746732633330352e-01
5.586948055839384697e-01
4.665779301044887251e-01
5.146376928293217023e-01
5.786744430118612170e-01
4.408764023236513840e-01
5.429786740889550600e-01
4.926397757756024731e-01
4.703845109065658003e-01
5.427114544314900479e-01
5.428391317706695585e-01
4.766214949309930948e-01
5.131082737405863181e-01
4.892249258094043540e-01
5.214501833708248268e-01
4.656743751780854090e-01
4.799634870683573418e-01
4.911907597378554757e-01
4.850678234842615844e-01
4.705196173351382516e-01
4.957306309300413272e-01
5.068691855005442726e-01
4.358406275284254505e-01
4.369740002401732992e-01
4.626571193559709805e-01
5.116682685862743440e-01
4.909008543816547609e-01
5.192880891643760766e-01
5.655156176149863656e-01
5.085591516549519131e-01
5.094450407885516841e-01
5.378797571272422307e-01
5.108504825827667739e-01
5.369038529519843950e-01
4.873559638437281460e-01
5.385530853379947303e-01
5.126576386013500519e-01
5.312049021385757408e-01
5.150656746101739403e-01
4.821174654368743928e-01
4.767554628093603197e-01
4.978414725299121213e-01
5.318983629393940760e-01
5.245237401403796129e-01
5.064100683281923532e-01
4.667611187372132098e-01
4.665039942498097614e-01
5.294760228941531865e-01
5.225645104216086745e-01
4.554237490842566460e-01
5.032745063405794639e-01
5.643550729535206090e-01
4.926948418052496947e-01
4.962985910488689756e-01
5.141664027514252222e-01
5.312589677311133629e-01
4.753598909473706891e-01
5.057122008267408431e-01
4.999372290737616464e-01
5.090566499618693896e-01
4.709112355794006777e-01
4.628364398211401443e-01
5.071019813372604768e-01
5.022018923790502187e-01
4.566601613112612479e-01
4.647519688526792758e-01
5.650942671434878717e-01
5.205320785255179716e-01
5.086297620865682934e-01
4.743736353928585947e-01
5.476481526397365407e-01
5.379601845709726105e-01
5.125075763159586684e-01
5.691466647027291215e-01
4.937872474554179658e-01
5.372210852161052319e-01
5.809518629385289623e-01
5.245628545170590851e-01
5.023321783063581236e-01
4.383283707674656138e-01
4.849717412918482795e-01
5.162842208392092180e-01
4.828748357750106690e-01
5.513074271763808154e-01
4.642618974436039103e-01
5.767107920144588507e-01
5.019943320563473588e-01
4.875142747041463220e-01
4.862464482999089843e-01
5.264486747042480541e-01
4.264349524038126837e-01
4.898012601448647474e-01
5.210335617894674698e-01
4.982215666026352241e-01
5.533802265952443289e-01
5.248431881400770216e-01
5.100639927581287481e-01
5.571106831552584682e-01
4.957250110840173973e-01
5.341781681061387177e-01
4.750922260594700464e-01
5.679431944989034031e-01
5.553969545194590296e-01
4.875609988107085235e-01
5.761824950045754123e-01
5.267349826213257868e-01
5.396243672329952279e-01
5.390259921319262570e-01
5.077948172897558399e-01
4.658942092507654120e-01
5.015927287579455829e-01
4.672091133067806101e-01
4.956390475984525645e-01
5.831831661840650716e-01
5.393658328529474799e-01
5.308989728341617642e-01
5.184500736071609994e-01
5.396058790101647684e-01
5.123213874970795612e-01
5.474620342196149236e-01
5.623739027264949009e-01
4.722070688320370579e-01
5.440795431381632019e-01
5.107473204646483245e-01
5.429764513282619998e-01
5.246793062260249885e-01
5.035877119915285194e-01
5.343211724976311139e-01
5.528324340286296934e-01
5.319946565506542546e-01
4.970257253146723730e-01
4.417688230870550070e-01
5.243076105668070808e-01
5.050150093070419066e-01
5.608824630871547257e-01
4.962916402459549015e-01
5.233230463296459911e-01
5.316269169577592102e-01
5.581509291491042468e-01
4.933044440451456181e-01
5.010086755237025402e-01
5.139928535202723525e-01
4.885886368237413735e-01
5.283980902322308326e-01
5.312637528039622081e-01
5.342410945827208435e-01
4.911810334392476829e-01
5.022362970197083998e-01
5.608454013748463973e-01
5.122779903036480675e-01
5.181098304860881631e-01
5.184077530325863492e-01
5.297204149614082036e-01
5.210782714368342727e-01
4.604592240855687746e-01
4.973817209920361471e-01
5.863915843255451676e-01
5.634453444104898789e-01
5.445746668771115351e-01
5.257007918222904586e-01
5.551972123455368724e-01
5.378131604714176950e-01
5.396685726223355850e-01
5.296613036777135797e-01
5.149240129918274400e-01
4.983813702872982865e-01
4.751673640774841112e-01
5.409958095117293198e-01
5.141225845866571609e-01
5.562908838012643464e-01
5.351275766912473308e-01
5.611488140162750327e-01
5.310147436103558327e-01
5.396231927855222876e-01
5.550486487391804724e-01
5.581426817281340824e-01
5.238994748491937470e-01
5.162898290718364036e-01
4.863586223646278461e-01
5.788469612259444785e-01
5.217049683516874481e-01
5.352513840561547998e-01
5.533630512368065135e-01
5.665391769169091374e-01
5.377303496618284218e-01
5.545118773832157233e-01
5.958971281905190986e-01
4.644905442981715482e-01
5.204285308549326805e-01
5.635280946418872450e-01
5.296994118821057862e-01
5.574135575589223013e-01
4.607654544977021205e-01
5.267861592205684840e-01
5.290507146580067932e-01
5.313512420155586113e-01
4.764883488253353616e-01
5.653805260282086520e-01
5.317713422432466253e-01
5.432919954490654790e-01
5.247251332822172598e-01
5.473997972468704898e-01
4.943528808000034469e-01
5.321711683135408322e-01
4.781484242406353613e-01
5.235165484709711770e-01
5.322518092264408862e-01
5.105443796673624357e-01
4.973659167679196358e-01
4.744058384697625863e-01
5.845683594977171271e-01
5.332481337298875523e-01
5.541635314501662801e-01
5.244490957289826838e-01
5.077437930803312405e-01
5.142131281705757395e-01
5.066903575425558692e-01
5.285354752410580392e-01
5.081351961881933610e-01
5.535366704969488794e-01
5.578050696630442173e-01
5.348750350815207888e-01
5.275764698846877598e-01
4.955855474563033991e-01
4.659572688630190251e-01
5.314289612587440592e-01
5.670892737106335568e-01
5.659044759735760710e-01
5.348714325544600134e-01
5.341123226530596346e-01
5.542920820996311004e-01
5.307162335835525768e-01
5.531151079962356443e-01
5.133363709460916358e-01
5.179024342220232002e-01
5.291481989509398964e-01
5.456346212297719100e-01
5.708546648270932389e-01
5.319995702316081543e-01
5.334181196916149004e-01
5.053026527043369409e-01
5.432745677597565770e-01
5.150310619850374527e-01
5.354929895229146863e-01
5.611659183277434293e-01
5.330703875020972315e-01
5.438437419900886693e-01
5.300662418707249302e-01
5.674468379297967768e-01
5.566310194371372200e-01
5.519364991649375884e-01
5.568091654293033654e-01
5.557163389010069121e-01
5.667396559141815171e-01
5.991709728348674213e-01
5.832913969401203325e-01
5.579252634217405360e-01
5.656823219248739987e-01
5.414581032356774459e-01
5.994236200192760711e-01
5.947693815104093673e-01
5.156175119902308701e-01
5.299909088897348797e-01
4.617631493195809567e-01
5.659225029188577061e-01
5.438212794381711568e-01
5.070064507611597993e-01
5.461386849442068092e-01
5.475357473688950982e-01
5.687576405545184954e-01
5.529800751364285505e-01
5.466978429748898805e-01
5.445571772071224892e-01
5.208839677788652534e-01
5.549343149198214808e-01
5.130714855743976344e-01
5.577816376744058058e-01
5.392739524481322544e-01
5.685938971618761384e-01
5.803514174575865603e-01
5.847658403046248621e-01
4.979176487129436390e-01
5.817759938344289061e-01
5.384499338008325031e-01
5.634600375826864793e-01
5.736615943589793432e-01
5.682292643513235930e-01
5.160870363022704854e-01
5.721232567159240112e-01
5.474425926279707921e-01
5.679340992079737749e-01
5.671286393547141369e-01
5.465530563726982427e-01
5.672618651006147150e-01
5.678877551447631955e-01
5.217196661079175346e-01
5.637062749038170839e-01
5.490862150347092241e-01
5.155625302966979628e-01
6.040050458364758512e-01
5.175531740351034804e-01
5.769498326066797578e-01
5.595902751234960171e-01
5.189631062583257570e-01
5.264009423019154754e-01
5.955423817281531029e-01
5.187337440856842896e-01
4.780393760481462251e-01
5.113236922319885913e-01
5.637572643320002408e-01
5.148314760756277364e-01
4.974711524468045654e-01
5.493086774320450338e-01
5.277623411613108217e-01
5.498109908824855285e-01
5.057450682325353997e-01
5.531087961897326322e-01
5.662543080316830846e-01
5.371047906351832379e-01
6.000775246399080443e-01
5.663632743167886785e-01
5.774737237833811321e-01
5.203724263194142718e-01
5.511756616155418786e-01
5.513902764406322099e-01
5.734370316763486297e-01
5.709702467148306537e-01
5.481193828509033361e-01
5.710869026430392958e-01
5.153924208781439642e-01
5.924685120405693839e-01
5.980192427775088415e-01
5.302989297908632382e-01
5.618432116034104418e-01
5.517082269914579395e-01
5.687502335335122838e-01
5.908167034199122147e-01
5.326188534018303500e-01
5.637979459293671614e-01
5.518439205703223882e-01
5.566209991770537657e-01
5.569269683287179085e-01
5.521948645721510562e-01
5.798876685398595132e-01
5.995687528895767837e-01
5.317773419398257317e-01
5.171235789802776095e-01
5.828874389469411721e-01
5.658959078310166202e-01
5.406189890475338045e-01
5.694322569266910827e-01
5.317800982721567760e-01
5.871850172448667138e-01
5.795708942882389358e-01
5.709428882316354148e-01
5.101189575408732191e-01
5.851964717114609416e-01
5.709063233471751708e-01
6.121117084859230006e-01
5.387248986935703199e-01
6.012505135808533518e-01
5.399948507571191714e-01
6.003313675909364155e-01
5.610005361789593969e-01
5.816379508675042498e-01
5.411528447111062512e-01
5.537657544011144184e-01
5.844229080675449328e-01
5.485160292301505258e-01
5.817926096722747520e-01
5.703654000007456482e-01
4.816069230880751784e-01
5.513701104362543903e-01
5.356240936580347611e-01
5.964175260025443848e-01
5.760898690263601685e-01
5.260424552140515742e-01
5.285375778453075268e-01
4.991532325717737417e-01
4.830927475986871444e-01
5.336110057974190468e-01
5.757576236215047327e-01
5.801908406607367841e-01
5.566604652302159506e-01
5.829824242007630719e-01
5.869609624519939173e-01
4.910483959557876976e-01
5.731133669027402844e-01
5.616417497559276217e-01
6.011426959728337627e-01
5.398308618332819941e-01
5.656050637686116378e-01
5.845343407615066766e-01
5.616165617623333217e-01
5.340016267414405826e-01
5.947412556042694920e-01
5.910731335600664105e-01
5.480465898005832948e-01
5.529277326785140279e-01
5.946643674904902310e-01
5.622925759800654344e-01
5.703332804380735199e-01
5.345552732916929450e-01
5.636076100446346659e-01
5.935249850697829066e-01
5.570052001372700623e-01
5.801260793559084306e-01
6.014479605723928035e-01
6.082217513575221002e-01
5.319374558673346520e-01
5.909722656884510705e-01
5.669480879275407004e-01
5.809130412745258099e-01
4.957876909210837679e-01
5.543979595671724159e-01
5.775342494295421236e-01
5.893669565542382083e-01
6.138666581228018337e-01
6.058344922956432343e-01
6.188959333219405945e-01
6.368995410829193515e-01
5.520691903635924769e-01
5.650070188971739737e-01
5.592114233826747105e-01
6.089711924567966506e-01
5.673556934660135553e-01
5.788491440034825297e-01
5.749508517960255638e-01
5.883557415179904160e-01
5.613127249978393518e-01
5.446480926242313059e-01
5.705394019368347225e-01
5.237577992258614090e-01
5.533598749237145231e-01
5.930353969339100528e-01
6.218492252416900623e-01
5.729262075818488675e-01
5.691544158492103378e-01
6.118386900941286122e-01
5.447195562416640158e-01
5.799456654365421349e-01
6.082605106009003615e-01
5.490092468692988614e-01
5.653260935118148423e-01
5.364305570162926085e-01
5.876639682674141829e-01
5.425650180413973400e-01
6.141184979070325456e-01
5.683735453921114900e-01
5.462341591905096605e-01
5.876672133374047924e-01
5.842339699635864525e-01
5.640899479477208267e-01
5.838769697466265063e-01
5.205354571928947349e-01
6.008129773608772428e-01
5.481858770409223647e-01
5.570658177317734383e-01
5.930134037855147033e-01
6.105189416147689396e-01
5.850992217307317000e-01
5.273608911348340866e-01
6.436199236319435357e-01
5.535195964384571621e-01
6.155081003028198827e-01
5.974058632801468871e-01
5.780661856630343598e-01
5.535473123160695730e-01
5.529930156232422123e-01
6.024206693583464833e-01
5.432069867029339916e-01
6.018232079599090678e-01
5.745477988356998411e-01
5.613005390074754519e-01
5.864655957104816242e-01
6.289341329929292179e-01
5.935264309457807252e-01
5.759809459604428028e-01
5.724013338910656223e-01
5.970358423457313712e-01
5.988334776642567636e-01
5.999832476636349776e-01
5.880513599037411332e-01
5.946308192903965173e-01
6.059874391732495980e-01
5.879499336722816549e-01
5.879989995821027771e-01
6.058115962682431022e-01
5.577095656795867384e-01
5.801646440053693787e-01
5.349280984488823387e-01
5.949022932210554782e-01
6.324296187237874456e-01
5.643848871095963338e-01
6.187972783240065500e-01
6.135564915530475893e-01
5.692981955006723993e-01
5.276130332720755378e-01
5.934643283986351658e-01
5.497192675020802222e-01
5.924193985686952990e-01
5.872214771706703029e-01
6.099120174033506592e-01
5.960183128061955493e-01
5.813641081053220194e-01
5.881261110960985805e-01
5.912277703039960919e-01
5.865011196265154103e-01
5.829927597485566881e-01
5.357185546862717196e-01
5.569431227130300366e-01
5.636476391394047436e-01
5.791583250632914570e-01
5.594311370115551130e-01
6.099777357371148900e-01
6.779313216852100865e-01
5.668775689182936617e-01
6.118894153936451641e-01
5.865393793704180014e-01
6.182834544119416575e-01
6.203061178321601643e-01
5.785413811561787023e-01
5.897555176271546129e-01
6.202066790476837843e-01
5.952783319938790285e-01
5.401646603581751194e-01
6.070650948262962254e-01
5.621679065948866905e-01
5.973776271944536420e-01
6.191624545279312830e-01
5.807442883991579263e-01
5.906785941711245602e-01
5.974286673534572323e-01
6.123475789800394420e-01
6.012437754939058410e-01
5.923794681113284666e-01
5.875034099084553985e-01
5.887009567539295274e-01
5.945747445237443696e-01
5.987131649414573209e-01
6.182147245662612534e-01
5.822715962312456917e-01
5.656603012089973515e-01
5.401759550432079227e-01
5.746081159045755005e-01
6.134104918020124586e-01
5.712095925408454677e-01
6.054347294798865242e-01
5.512601449296840039e-01
5.840634876302397416e-01
5.972645633823163713e-01
5.994893874588098637e-01
5.962076470431300068e-01
5.992716161873324898e-01
6.144714620110179881e-01
5.518535778301510986e-01
5.862737944993852146e-01
5.911007811650683674e-01
5.742699987357099412e-01
5.437187113036403563e-01
5.579097663404256613e-01
6.169232827146919895e-01
6.314116125707627258e-01
5.751181664152416051e-01
6.360422888871098968e-01
6.104578407585276034e-01
6.178327996649001230e-01
5.726423366983812713e-01
5.749276625186079404e-01
6.236561404824664256e-01
6.021378019363973211e-01
5.868052285612820329e-01
6.134175177901216580e-01
5.320199061158142895e-01
5.887787411385163594e-01
5.848962531401191711e-01
5.826171067530552250e-01
5.813391387752537831e-01
5.961738869193358159e-01
6.365099895546127984e-01
6.115509393997059506e-01
6.509311180380611406e-01
6.071419437831080401e-01
6.158138302352553772e-01
6.283273407420092438e-01
6.588022141862970305e-01
5.902720116560302710e-01
5.624066655932392633e-01
5.615202692117983174e-01
5.704293486039849759e-01
5.935510191466619734e-01
5.972920104135142072e-01
5.723687318409452773e-01
6.209187043350919977e-01
5.935414482741876441e-01
6.105230930426406299e-01
5.949286827627253693e-01
6.215070759837577619e-01
6.022614741569424224e-01
6.050787445083893878e-01
6.005884449801602853e-01
6.310424678052086733e-01
6.202609060555034359e-01
5.783991313575223003e-01
6.159243264133162921e-01
6.222570692741042908e-01
6.016980272875884772e-01
6.145808186779569970e-01
5.875245078481501348e-01
5.835604949481663084e-01
6.132412473419597276e-01
6.114431447288700694e-01
6.400795917181979489e-01
6.041224508095981438e-01
5.950470919036922046e-01
5.550592145771416908e-01
6.681542198353780382e-01
5.641563629176348238e-01
6.080044370329218406e-01
5.832389396425058381e-01
6.249558909200385592e-01
5.780548819884465672e-01
6.087076628510280640e-01
6.156724118457037598e-01
5.881373389323489853e-01
5.914366355980544832e-01
5.985557451427684361e-01
6.255863129161750580e-01
5.879812516554190349e-01
6.126719468365612320e-01
6.565073386467757954e-01
5.651960161647547887e-01
5.727665398887717974e-01
5.797525355170731753e-01
6.196254509995082760e-01
5.983162412159317434e-01
6.472118881288937420e-01
5.967940316033646386e-01
6.238806161346557300e-01
5.896078476352143438e-01
6.633141167559873930e-01
6.341869044782902920e-01
6.262265754497475800e-01
6.096879617334245438e-01
6.107096283380256674e-01
6.398377833895609879e-01
5.465176829551754434e-01
5.869756938241309507e-01
6.224089209640606413e-01
6.068387774468563256e-01
6.291939945866462658e-01
5.898757318247038750e-01
5.930909286248156054e-01
6.297582542896820179e-01
6.184689645754248843e-01
6.324162148800505090e-01
6.264557821033037710e-01
6.561129626364882172e-01
6.349490528692287583e-01
6.239694519216959501e-01
5.843295431337853785e-01
5.331774281287628980e-01
6.279540540120436276e-01
6.785504593308367971e-01
6.458940401383900243e-01
6.109792621858775030e-01
5.464443438413960630e-01
6.383877501305190716e-01
6.246363319503462908e-01
6.209198349326753297e-01
6.473412255091579581e-01
6.081723915348609122e-01
5.741249422825513982e-01
6.387485833667321256e-01
6.389437893354358300e-01
5.965571982416931762e-01
6.166832653693431476e-01
5.881642371656276014e-01
6.534967983898595234e-01
5.925291241895205285e-01
5.787981908658230701e-01
6.333185351218525438e-01
6.135678195499573162e-01
6.287120224287573444e-01
5.712176520703496907e-01
5.981933757928837858e-01
6.176212889048353638e-01
6.012422565923847273e-01
6.810569594821297423e-01
6.400262663001704544e-01
6.491881598377983176e-01
6.680493409407625149e-01
6.121097725117684574e-01
6.271583145730202924e-01
6.207096220703151035e-01
6.668685417192029563e-01
5.829753965487677325e-01
5.506743559083746575e-01
6.268779464009591740e-01
6.120375526184153037e-01
6.054141458744964899e-01
5.996902808132189566e-01
6.647085251174417175e-01
6.032414548199864779e-01
6.185744248036176840e-01
6.194814627230558202e-01
5.916227939366388577e-01
6.512732707960102729e-01
6.561641620433187327e-01
5.947258468672639298e-01
6.238532622230004154e-01
6.525953591900084394e-01
6.335792417251692177e-01
6.227199088406890626e-01
6.024243149908855566e-01
6.250121599537387107e-01
6.679203916176629230e-01
6.203309555889831017e-01
6.294498477002085091e-01
6.627622981358768373e-01
6.223246167268622342e-01
6.427569029936835987e-01
6.179026083658200053e-01
6.246035250348932477e-01
6.456181648421994712e-01
6.255762233464426947e-01
6.305468216208965915e-01
6.231900912387533520e-01
6.683535326327417758e-01
6.116012420712410025e-01
6.224380398787526802e-01
6.037460086553868566e-01
6.587881391026078060e-01
6.298706956065206475e-01
6.059081728591168003e-01
6.264755229050193996e-01
6.017233050876686917e-01
6.173728887751591676e-01
6.018852895588819862e-01
6.027027414980162812e-01
5.939738665867522194e-01
6.506109925341185818e-01
6.244354715037474524e-01
6.042279266997143683e-01
6.434951458757200982e-01
6.257553142440692717e-01
6.313953788894313135e-01
6.728507057809636205e-01
6.061211422116679071e-01
6.211962091816362053e-01
6.646522804408648843e-01
6.310255110036101511e-01
6.026204364195297813e-01
6.140358663393680194e-01
6.356960772579466346e-01
6.269964571199875270e-01
6.468696758954736170e-01
6.093958205186653654e-01
6.147504916963116850e-01
6.439196019753575806e-01
6.511226512656127507e-01
6.492025862758327159e-01
6.402576755249609342e-01
6.372833882331209177e-01
6.662533903858265383e-01
5.880038527012703131e-01
6.663354239941647883e-01
6.626405788277357489e-01
6.068914641755238648e-01
6.348184107184572378e-01
5.833072048576293245e-01
6.238979627025325048e-01
6.343263310953182188e-01
5.820504545509932459e-01
6.318936197940983046e-01
6.441133902076946471e-01
6.273037170445828759e-01
6.167781552823108360e-01
6.234601681808431550e-01
6.196792578374100691e-01
6.598987753517934207e-01
6.211124025910931268e-01
5.802379294919440822e-01
6.409530768364706255e-01
6.741020552550848199e-01
6.089456074017386422e-01
6.452430451199950845e-01
6.304350560228816347e-01
7.083961499362581016e-01
6.193264629913494135e-01
6.279225806964093826e-01
6.434982650952226768e-01
6.402757203559821253e-01
5.768626654063936376e-01
6.560889395734598173e-01
6.102609483526265644e-01
6.221268150637393468e-01
6.588555773573046004e-01
6.504048057356853763e-01
6.498370930566598203e-01
6.427829970956104866e-01
6.099931761380712469e-01
6.425020618364433167e-01
6.698902831776627487e-01
6.238719892936586131e-01
5.834045442117556934e-01
6.288704626437990886e-01
6.265734902870343515e-01
5.876156339257713190e-01
6.390803273261048689e-01
6.148367191839914092e-01
6.285905351399649899e-01
6.617546997191481317e-01
6.620040739243568950e-01
5.792099255014768744e-01
6.533090384311239784e-01
6.804205528509301715e-01
6.601289236014908912e-01
5.530304075047146606e-01
6.320938101378513752e-01
6.209807147522619086e-01
6.159297761766874268e-01
6.053996685281418655e-01
6.035110599230953943e-01
6.426537511974825811e-01
6.517891398583592899e-01
6.095522383977851621e-01
6.434099525807603914e-01
6.204553633670918389e-01
6.373585033091114793e-01
5.793039962673885990e-01
6.304266479331952500e-01
5.864658917067554489e-01
6.721352889063882952e-01
6.146385557335450889e-01
5.401113309172381749e-01
6.488265381018649691e-01
6.470301454360232185e-01
6.830337913903657965e-01
6.646076920523376064e-01
6.122611454443688261e-01
6.158768363027553594e-01
6.718421492958144281e-01
6.316156734286408891e-01
5.939556528518461498e-01
6.646007623383082263e-01
6.300671156783919091e-01
6.539831562129577724e-01
6.421154565217987997e-01
6.337375119040192795e-01
6.178475198458789341e-01
6.103043573366812025e-01
6.612898034390606306e-01
6.128033158417939275e-01
6.744606767673652081e-01
5.962346504268883907e-01
6.992647928574131644e-01
6.187202616821201318e-01
6.828095843772394868e-01
6.448299303675713023e-01
6.239733184280179534e-01
6.658674196442195825e-01
6.561536589339330705e-01
6.593219946574226942e-01
5.988095372629296254e-01
6.018370589598562859e-01
6.361499607680517476e-01
6.352257283067488380e-01
6.257431218604906364e-01
6.824241481556090339e-01
6.726769372372962685e-01
6.126917409474698095e-01
6.564617868803619416e-01
6.673258429986640428e-01
6.194203024010496161e-01
6.567868363953615063e-01
6.343356386277324566e-01
6.566866687676818914e-01
6.292747606850962461e-01
6.496401383600176604e-01
6.686666868957724663e-01
6.814303768509242243e-01
6.264737284104604509e-01
5.932712734181833092e-01
6.095613810596477444e-01
6.727838500973416513e-01
6.404913399893985559e-01
6.260777814964787469e-01
6.363383451841132521e-01
6.172533419596273330e-01
6.019804886519074527e-01
6.607394136356420367e-01
6.422160671081144079e-01
6.801868473863716957e-01
7.020845548251052337e-01
6.266347564218116561e-01
6.100172673187960193e-01
6.827783081999605486e-01
6.375838659248099782e-01
6.572240884319890952e-01
6.511942502378232911e-01
6.267116795492539971e-01
6.467428568920553511e-01
6.586145628420845277e-01
6.500847744008071416e-01
6.208457674038366791e-01
6.382842232502351498e-01
6.917960524350813545e-01
7.020915608560477361e-01
6.633006076072612833e-01
6.394009889775567057e-01
6.332909318984561997e-01
6.091645354209245244e-01
6.499727925277463125e-01
6.533018500042222509e-01
6.289350409611879078e-01
6.474796002056466548e-01
6.810553244955760421e-01
6.296313018445424126e-01
6.361882694150560180e-01
6.197601717268623744e-01
6.617561996956047299e-01
6.617679331593134817e-01
6.873418145405237878e-01
6.723270590355252541e-01
7.011630520755743889e-01
6.495768737986556962e-01
6.541981489927133353e-01
6.868407718760906056e-01
6.553346269960750314e-01
6.327811132768154101e-01
6.551970552189522179e-01
6.615832274120423406e-01
6.366914715252113277e-01
6.356381744447436866e-01
6.474259096703020022e-01
6.705605603843007856e-01
6.435792321590646514e-01
6.562123379279916069e-01
6.934139962632696053e-01
5.898756675533349814e-01
6.348534190932102472e-01
6.858441853178417480e-01
6.668106799909346849e-01
6.426382011715529030e-01
6.750532750237525637e-01
7.006513386230341922e-01
6.642129095937385763e-01
6.672798509170176917e-01
6.241384088416076503e-01
6.981697008203516797e-01
6.676644094196733104e-01
6.354682619323342996e-01
6.471118623692504457e-01
6.685582562802923068e-01
6.512016413233194800e-01
6.687792978616674544e-01
6.383840620363078200e-01
6.721288984181447157e-01
6.745028099594481130e-01
6.563952182003741642e-01
5.945889793197518536e-01
7.071318903856895766e-01
6.612658411929602797e-01
6.705326396256183763e-01
6.809664751857243958e-01
6.049000426491953908e-01
6.253648941907392622e-01
6.784831983812175116e-01
6.698294818380973181e-01
6.437934718459402683e-01
6.411184016785516082e-01
6.668647638578770742e-01
6.360940633358787011e-01
6.444929536422686622e-01
6.851422666952349250e-01
6.324869723474311201e-01
6.351798001961311835e-01
6.943959612066497034e-01
6.254745506382561882e-01
6.329217442658109372e-01
6.982213585491888752e-01
6.841237205094556906e-01
6.616301537423371348e-01
7.189864647598245284e-01
6.680199064710583556e-01
6.237229978771248184e-01
6.907970035272871234e-01
6.687025767589122038e-01
6.770799783825747209e-01
6.827625998400046470e-01
6.850299298092296096e-01
6.628631777801167191e-01
7.111786722033269781e-01
6.476665927230783604e-01
6.543927774821715060e-01
6.870357465014899079e-01
6.746205436731921301e-01
6.508797639723116202e-01
6.597862063355355300e-01
6.505090361326643089e-01
6.341815247708827430e-01
6.375514591459736646e-01
7.226323197329148629e-01
6.511544649724326783e-01
6.218444762009562865e-01
6.479070492269094483e-01
6.441046683392382954e-01
6.364894007878217908e-01
6.686923106236046799e-01
6.700510779137266448e-01
6.685165865804850727e-01
6.425219938637382056e-01
6.600108589004827220e-01
6.782634319523951349e-01
6.648951968054661599e-01
6.643380761387269740e-01
6.941603331345419514e-01
7.010234528164134282e-01
6.857594182046069520e-01
6.825906885727461848e-01
7.012005224212469745e-01
6.691884214359539174e-01
6.648923731454381425e-01
6.125435308935403000e-01
6.566610393330550854e-01
6.817432975329534850e-01
6.285651442428877855e-01
6.726399131840538059e-01
6.783039627796197957e-01
6.690373547592024517e-01
7.096791379769663566e-01
6.759328383685663244e-01
6.714150062668879926e-01
6.630870679563479753e-01
6.117188232292453121e-01
6.630520375867513527e-01
6.845729624520264789e-01
6.351078460948716975e-01
6.836537739658435919e-01
6.123183120680898428e-01
6.627111414317503613e-01
6.490458388366544540e-01
6.924769393646177384e-01
6.936695882751376940e-01
6.940872326229829969e-01
6.234066789976696610e-01
6.361758340509433562e-01
6.671981691719771623e-01
6.676690633247002182e-01
6.753810711492125307e-01
6.472193574034601493e-01
6.459866566962172429e-01
6.750141696069426045e-01
6.881475189038843698e-01
6.742137688469501677e-01
6.862757580918380507e-01
6.437361508086155704e-01
6.482175530036318190e-01
6.435717885772996860e-01
6.752592088364782752e-01
6.696825428372462641e-01
6.983012030960320526e-01
6.536816226291812804e-01
7.031289021251044824e-01
6.821095160635773924e-01
6.124249681279373414e-01
6.984639333278407358e-01
6.362596874491420751e-01
6.586253077421069246e-01
6.736288437010762298e-01
6.768661565257878543e-01
6.558034871353917161e-01
6.774517242342936729e-01
6.296209057324230196e-01
7.016611962695320504e-01
6.665953443242170762e-01
7.185090520829138239e-01
6.813379365542264754e-01
6.929475000353725322e-01
6.893991865178434875e-01
6.846845266960848164e-01
6.872302139376609276e-01
7.205485292462375790e-01
6.691785463133234080e-01
6.684815932843054531e-01
6.591117260898838870e-01
6.664655532303979113e-01
6.293175501579216791e-01
7.078185999771211545e-01
7.184685025091034349e-01
6.595466004172940711e-01
6.508634091646091635e-01
6.650308977408728728e-01
7.040134718873241049e-01
6.938716948143388574e-01
6.807097847142782321e-01
6.669589452697960441e-01
6.558809574755979366e-01
6.549974460681423638e-01
6.637230816642105680e-01
6.670228560201488799e-01
7.057462615859300126e-01
5.986577258820340308e-01
7.143490582831608648e-01
7.030879413288054769e-01
6.417438231317288411e-01
6.628467058436559034e-01
6.572008339013841738e-01
6.596741350217151245e-01
6.866193519329752970e-01
7.151756422153080495e-01
6.622296932017653903e-01
7.010021770905890959e-01
7.309709093539370484e-01
6.882644636851226183e-01
7.382072049906257538e-01
6.496540884083641387e-01
6.895638944261864856e-01
6.972787276259558853e-01
7.069316612189043836e-01
6.561451179084253349e-01
6.832480777857486975e-01
6.535760021122920538e-01
6.870301321796784544e-01
7.009565123908896300e-01
6.704985857655896275e-01
6.751252646279179981e-01
6.716867165505838733e-01
7.230236388725638230e-01
6.627575994940533288e-01
6.238504982770020080e-01
6.984583496416207904e-01
6.581148256983541112e-01
6.699876681163446923e-01
7.290260891206148397e-01
6.389576382531390042e-01
7.205059523470693783e-01
6.955052264180969779e-01
6.797783222035065354e-01
6.956359063061288150e-01
6.196427301185852832e-01
6.595002366344138167e-01
7.185620507780103861e-01
6.883304824376020870e-01
7.045278953838685077e-01
6.860197695967282794e-01
6.953327169625324045e-01
6.976581591073304223e-01
6.559069675943212108e-01
7.105031825790447675e-01
6.257256570875903146e-01
6.535527429782230779e-01
6.979113927075802915e-01
6.904301685552652890e-01
7.057868939511114936e-01
6.716198333296865552e-01
6.776994780866710810e-01
6.899454599527640175e-01
6.808916494818110232e-01
6.740288614013005830e-01
6.804353323911673801e-01
7.039242053203329519e-01
7.035639006311642518e-01
6.650671171338342624e-01
6.557411336401767210e-01
6.793224333699011686e-01
6.814752682412600349e-01
7.097722736714948688e-01
7.030666467714818957e-01
6.465174901111535588e-01
6.881503511123483463e-01
7.119158053904454109e-01
7.022341186821098313e-01
6.559238541880769713e-01
6.964961275362596682e-01
6.744773598718121210e-01
6.811269698592854471e-01
6.670680690749003494e-01
7.018195054276373801e-01
7.108275921451868706e-01
7.114517044587166383e-01
7.095089095604489859e-01
6.706613823541888175e-01
6.710783814509686529e-01
6.984864976322510133e-01
6.662630565085336798e-01
7.124291023078316298e-01
7.321805999437021040e-01
6.793722498517051900e-01
7.078940197265513046e-01
6.532996630553837836e-01
6.593055798466190831e-01
6.736903737877271148e-01
6.376664792083880373e-01
6.669284278901657093e-01
6.642041241881613267e-01
7.384547589108907406e-01
6.805006262060495636e-01
7.013706214767900793e-01
7.140299619645462670e-01
7.061580055396492472e-01
6.958090038368136554e-01
7.121912482838206326e-01
7.080756451975013244e-01
6.939127322260324471e-01
6.944305190019888219e-01
6.973752213204958972e-01
6.706596060975970053e-01
7.203900072755055062e-01
6.918947423359695925e-01
7.083973213672895008e-01
7.155450468893351790e-01
7.060659066800699657e-01
6.737214613233056815e-01
6.830655134591229194e-01
6.935150686050999269e-01
6.725819783660986761e-01
7.083565643724568650e-01
7.082533780164694814e-01
6.643023358301521908e-01
6.935383036578497418e-01
6.716850690660489676e-01
7.099659508649162065e-01
6.600863419129836540e-01
6.931482979817588097e-01
7.314494190935827422e-01
6.947285942991738850e-01
6.850512159928758837e-01
6.847354990138001529e-01
6.651498290041878425e-01
6.692025778280296100e-01
7.193686575095094016e-01
7.154586337645771899e-01
7.279842043113770034e-01
7.037804803038634205e-01
6.819885832318282048e-01
6.934662848480311892e-01
7.016263283765060699e-01
7.126195182335004485e-01
6.524748550090647692e-01
7.161459322408044725e-01
6.823041596598815595e-01
6.992569459060244963e-01
6.731302179075724368e-01
7.508432096942836420e-01
6.918855769540677159e-01
7.276513204631794851e-01
6.559433653885987647e-01
6.914766191713507260e-01
6.971010776619445126e-01
6.794305893837774279e-01
6.876016752231682849e-01
6.693369611639212735e-01
6.992633461833062114e-01
7.308514479956371712e-01
7.292841666613524287e-01
7.267562554105838624e-01
7.125455310173141044e-01
6.278842538054734135e-01
6.822504976547228983e-01
6.844224444224147330e-01
6.597205756547545041e-01
6.906960501076188086e-01
7.077777823869930707e-01
7.192454526787707136e-01
7.445911622824088472e-01
6.489327862158594806e-01
6.262672643096212077e-01
6.411769206405781851e-01
6.688834028723724678e-01
6.987511814795672738e-01
6.767285642745312080e-01
6.867649166466595068e-01
6.880404258895747027e-01
7.217639315194408489e-01
7.232665391557384638e-01
7.455782769858668724e-01
6.919985241808741527e-01
7.080774236875349015e-01
7.485095620945895201e-01
6.963577377517805589e-01
7.296778398910346297e-01
7.233469546820446849e-01
7.423294058549663177e-01
7.484594608582533226e-01
7.027826199423503617e-01
7.314786392255426817e-01
6.420540376845222941e-01
7.271226505801335893e-01
7.035357934454994355e-01
7.562730583904395676e-01
7.680517904227094350e-01
7.233776964918590124e-01
7.376856563833918967e-01
7.193856486545759932e-01
7.127448259656017360e-01
6.802469289652726125e-01
7.069156232585915856e-01
7.182379912442968806e-01
7.231070840403585054e-01
7.158231262252650051e-01
7.307944514462542118e-01
6.998500989750996437e-01
6.987719465067913083e-01
7.160645067049766777e-01
7.274948137672628823e-01
7.149791154364127932e-01
7.165863228090211257e-01
7.312213463271015623e-01
7.231642113375291725e-01
7.379656861643517640e-01
6.995959552728404640e-01
7.102371339989245191e-01
6.463547324694844942e-01
6.686628262134102219e-01
7.189686668230106381e-01
6.464379317988488971e-01
7.416040297388400981e-01
6.769263353820328399e-01
6.938011189975055171e-01
7.031750265884115780e-01
6.887418246010125200e-01
7.103052746871594270e-01
7.011554327224770455e-01
7.190149060989258212e-01
7.436203336108201389e-01
7.345038454425962815e-01
7.043444599750828816e-01
6.862704164154868058e-01
6.996504580688137631e-01
6.870214238553759012e-01
7.470478281376702334e-01
6.960530552852979280e-01
7.541000384796653355e-01
7.246358552030860434e-01
7.163577212281370121e-01
6.723916169493654449e-01
7.025734277666483285e-01
7.214131186066011781e-01
7.318971726021806790e-01
7.186915044666739583e-01
7.129205770767211847e-01
7.044762282034344736e-01
7.169588812632051722e-01
7.222309752339985955e-01
7.417848794180871286e-01
7.341097248909057571e-01
6.748605468122218509e-01
7.213233683093174253e-01
7.455827785590674051e-01
7.132073352560714952e-01
6.876481898504406276e-01
7.233572380074465569e-01
7.363759551081622279e-01
7.138406992354395797e-01
7.376754689327273962e-01
6.926830866219947369e-01
6.911808352422817991e-01
7.315293186818389026e-01
7.362713031636911598e-01
7.101170495195856525e-01
7.300499452717205129e-01
7.095337180538934252e-01
7.419829750525482881e-01
7.170565454778814463e-01
7.236803031629543970e-01
7.415721010835717442e-01
7.522408716082810143e-01
7.365312523879801176e-01
7.110354940607274132e-01
7.341798838422118889e-01
7.213991674153514833e-01
6.854320019856530166e-01
7.019995006662788084e-01
7.208632870014609617e-01
7.622453962489119661e-01
7.569826402395365417e-01
6.735319273056818989e-01
7.200068859250096098e-01
7.228152253468943522e-01
7.328762739218713795e-01
7.192565010022993199e-01
6.928795540086157834e-01
7.231280235295131087e-01
7.076443895879706014e-01
7.275352907758968479e-01
7.271485407239712817e-01
7.021008281173484189e-01
7.112687282708917147e-01
6.752715301236048573e-01
6.936454827215565722e-01
7.440155870213189804e-01
6.972495176738728873e-01
6.905948457162327525e-01
7.310493998599482124e-01
7.041274465299052210e-01
7.301341757972342750e-01
7.449566302253236572e-01
7.757291963117536326e-01
6.923274623566096908e-01
7.191996247033338729e-01
6.920277269263889197e-01
7.040147328958177297e-01
7.332339507779418453e-01
7.438835604417691760e-01
7.475497812809333009e-01
7.397313187258330869e-01
7.503967449667475753e-01
6.846325379214056595e-01
7.045981316194783739e-01
6.960622684905634072e-01
6.933529736566165225e-01
6.834126496725673183e-01
6.879776899802149126e-01
7.080083269073522700e-01
7.416290046748744702e-01
7.654475736758633575e-01
7.417176690505298264e-01
7.860222576676515471e-01
7.424355369015969153e-01
7.559809366153209531e-01
7.393974136442638123e-01
7.483270600063474109e-01
7.533895992156249832e-01
7.381119757058898223e-01
6.966481640462693914e-01
7.520348977998941864e-01
7.350096372569732139e-01
7.534491420381228544e-01
7.764134988704636253e-01
6.863640007497853190e-01
7.496407662209917389e-01
7.574498786542220863e-01
6.709290236327397627e-01
7.322740537823724249e-01
7.390458780669337813e-01
7.323762092267287471e-01
7.321908469178940448e-01
7.311141029381653667e-01
7.750777728031462699e-01
7.044448038353920971e-01
7.351423296343019276e-01
7.443778264032449021e-01
7.394483215733530512e-01
7.334865772269740791e-01
7.087343604269770170e-01
7.080639639255172924e-01
6.795915520530897425e-01
7.544482563225100025e-01
7.283359055136677807e-01
7.294041734050484838e-01
6.973373110261493757e-01
7.403643864355222703e-01
6.697463995082076904e-01
6.917906285365713615e-01
6.885345366540739365e-01
7.445679607871960037e-01
7.207337301128522444e-01
6.994854781644326280e-01
7.565450053586348922e-01
7.837239850620506543e-01
7.666293577373923807e-01
7.067375677727629757e-01
7.592648020552992261e-01
7.095394891015963656e-01
6.937796742734146926e-01
6.863704772558080203e-01
7.448664314973213463e-01
7.493732463665188082e-01
7.167812066890481004e-01
7.366024318998788400e-01
7.315021616287815664e-01
7.592753956164861595e-01
7.409239244987497752e-01
7.123908025463439042e-01
7.275043833253517223e-01
7.324025142606647165e-01
7.429324464534134975e-01
7.476243249576791650e-01
7.556689426216555150e-01
7.664158490537187340e-01
7.542420899964629166e-01
7.793785087846628601e-01
7.285963926898502141e-01
7.410062650960618225e-01
7.247943028213240657e-01
7.319261739745147599e-01
7.470298010239296849e-01
7.187564732541853463e-01
7.779793252942278636e-01
7.260960782924390511e-01
7.497211808016137624e-01
7.571203117400334692e-01
7.778644686770938010e-01
7.446510332054970815e-01
7.171888610151869736e-01
7.677521609269064573e-01
7.142840965804883036e-01
7.545943421657668182e-01
7.581903820044950670e-01
7.731275983598629997e-01
7.120873630994060122e-01
7.437326505917708497e-01
7.619365077438907674e-01
6.997603949191367745e-01
7.058718649120052646e-01
7.235435540386347952e-01
7.500398856527500380e-01
7.169801096759887971e-01
7.161471175717768478e-01
6.826473325526343228e-01
7.422415028881508281e-01
7.386478256828126199e-01
7.639575691579907346e-01
7.308542638029188465e-01
7.174830238893029621e-01
7.798451857644074225e-01
7.146952759602885896e-01
7.895149177618481229e-01
7.145759105052975624e-01
7.690158902551011977e-01
7.604236913992186153e-01
7.029618699489272871e-01
7.436631992787577916e-01
7.737518579385110895e-01
7.582340805401784900e-01
7.224047438179922453e-01
7.066724792202799810e-01
7.106217621201262880e-01
7.498580642296091003e-01
7.788301758399509556e-01
6.807757378965013650e-01
7.366259979610957354e-01
7.272513456052158709e-01
7.602298258345294713e-01
7.287095408782499062e-01
7.025063631354894200e-01
7.115139666480407854e-01
7.570825235767479899e-01
7.558785715646236802e-01
7.388653923777708243e-01
7.550030725976447643e-01
7.090561237016977936e-01
7.264429586394487437e-01
7.096553862636914012e-01
7.391436725343530911e-01
7.498249157535702425e-01
7.569367028957607602e-01
7.179361680101911114e-01
7.827200540355533365e-01
7.677849221267164515e-01
7.718191375756277006e-01
7.377487279807209974e-01
7.374139188507784493e-01
7.174126561551774639e-01
7.480532884986390574e-01
7.644234895975113853e-01
7.861234247843615908e-01
7.180339251506593357e-01
7.892817718580200648e-01
7.420964824372375812e-01
7.440509295566755110e-01
7.917636853101525096e-01
7.660330593143409583e-01
6.940868637207530112e-01
7.670133497425754010e-01
7.562928774921168218e-01
7.140547509263378556e-01
7.532156419451255802e-01
7.496424625754350979e-01
7.083366446315930709e-01
7.685513473763209147e-01
7.303148260933860492e-01
7.494066939263841487e-01
7.702311369193709512e-01
7.133333290772029267e-01
7.567343749936648045e-01
7.754738204394329149e-01
7.635468154973452659e-01
7.513662677119915534e-01
8.054967132231397597e-01
7.465374300919122019e-01
7.678277830589331776e-01
7.548380892392422270e-01
7.572881038655160379e-01
7.753892525598772290e-01
7.643221778329726268e-01
7.371846497585505809e-01
7.197163571022336948e-01
7.633978943752437463e-01
7.738363282473336158e-01
7.486210571595204311e-01
7.423019197310128936e-01
7.755632578609391592e-01
7.879403257827545248e-01
7.713084507191445560e-01
7.520795771775742322e-01
7.082888357697674220e-01
7.603865782952259345e-01
7.353772485033893691e-01
7.262901813475559631e-01
7.682010495969552322e-01
7.950808057349999514e-01
7.564668136681483857e-01
7.520549167329170226e-01
7.506796083841926759e-01
7.740452407845289651e-01
7.485702482719599482e-01
7.799980139195537010e-01
7.830815577796587101e-01
7.617534740072535726e-01
7.497761930815288745e-01
7.487955859792367885e-01
7.503072204742314844e-01
7.791500201919514534e-01
7.528388338559828252e-01
7.509331108335920435e-01
7.140910335613186444e-01
7.647583278261926854e-01
7.539758304647824483e-01
6.978555903354961565e-01
7.341685874286775215e-01
7.633043870517398632e-01
7.810482854355946802e-01
7.473798520750759566e-01
7.399772183293432670e-01
7.783487906615539353e-01
7.518492949424481209e-01
7.803015959731776086e-01
7.646967114555701661e-01
7.555769094831445987e-01
7.308976784423051321e-01
7.544313177570552975e-01
7.340710280608879756e-01
7.919631344948536711e-01
7.519944042791497640e-01
7.879376825147723640e-01
7.907524045584674033e-01
7.702607189439450996e-01
7.652341392608172921e-01
7.716338259221754425e-01
7.948947144026172751e-01
7.341173068719488715e-01
7.135786271368944611e-01
7.348925762644736848e-01
7.541891414278953931e-01
7.898675919022720704e-01
7.713950287560793484e-01
7.698172948328568799e-01
7.564371287403942601e-01
7.553094106829219001e-01
7.184324284049857789e-01
7.846177104531616431e-01
7.253268834159914968e-01
7.708007092206844435e-01
7.576502736637227287e-01
7.843691501255045662e-01
7.440450095288160259e-01
7.541755337624518329e-01
7.466383517510553069e-01
7.779657334451010042e-01
7.229020019723946255e-01
7.723777834930444230e-01
7.520088838802856390e-01
7.324222090617582559e-01
7.362847154721330334e-01
7.639344399494522042e-01
7.486877441463947180e-01
7.909766644332442143e-01
7.389126627229616329e-01
7.350712146714800665e-01
7.303161652406205961e-01
7.385261718138645959e-01
7.111573056608420096e-01
7.532181764682134295e-01
7.846188185525901915e-01
7.706790604152604640e-01
7.721336153936716462e-01
7.024924506586618378e-01
7.803563994779518787e-01
7.735072059841173742e-01
7.952778650467510202e-01
7.776798671903569771e-01
7.544067035192580928e-01
7.709228034113121408e-01
7.594611744152971466e-01
7.808883674752399306e-01
7.378601985721811030e-01
7.884076465897346120e-01
7.742814335186513075e-01
7.804405408510050046e-01
7.536128075574741736e-01
7.579729337318915627e-01
7.976371253161681496e-01
7.367974545703329659e-01
7.957879809860768372e-01
7.563610508870303173e-01
7.333530774586684009e-01
7.301350798296833977e-01
7.752864267580564794e-01
7.277881882758151511e-01
7.574715834684322413e-01
7.527810499058033011e-01
7.915246467543932685e-01
7.845561816277684120e-01
7.976190733400655430e-01
7.761377643797540138e-01
7.537763968044330909e-01
7.740313692045288629e-01
7.978800989529512000e-01
7.899275338043378891e-01
7.606418638002999666e-01
7.525350007105406913e-01
8.131812183789864923e-01
7.341424000253330417e-01
7.462823667481064405e-01
7.416441373062341302e-01
7.455209403165214965e-01
7.486227383127227464e-01
7.943692495882058724e-01
7.652704519155452134e-01
7.453225012256884385e-01
8.057729580590211604e-01
7.323176289347471668e-01
7.581548937857063297e-01
7.548643142669630990e-01
7.894020724764355679e-01
7.144362742768610719e-01
7.481454144002178674e-01
7.323573238798189999e-01
7.721484672707218389e-01
7.498597796639991930e-01
7.540093425429430507e-01
7.579486323925628266e-01
7.996263372964563798e-01
7.373777354061874512e-01
7.916755857715475075e-01
7.327440304657112380e-01
7.787717016066973974e-01
7.488012508103207843e-01
7.737378191923486304e-01
7.469745953729417520e-01
7.310350805595464685e-01
7.582398128885573518e-01
7.256835878819867247e-01
7.527401467721094308e-01
7.557294829379855861e-01
7.705799260470482803e-01
7.287153684019793687e-01
7.330821430955593021e-01
7.377616808303997242e-01
7.769553997081151131e-01
7.831901402341535645e-01
7.340257058122109379e-01
8.006184419371988881e-01
7.390906551477079978e-01
7.696710486598574708e-01
7.420450693384860186e-01
7.867474677234690406e-01
7.753456034438386268e-01
7.541725457660536369e-01
7.767938680472692425e-01
7.814291058563448411e-01
7.509175663220107877e-01
7.691776785830456431e-01
7.871374141555655957e-01
7.773874229972120853e-01
7.745353633027578510e-01
7.269718780889460330e-01
7.514986732017796545e-01
7.666747559908255738e-01
7.457823092276516519e-01
7.535980180060499745e-01
7.788815796948900250e-01
7.704377272831242074e-01
7.666758342069510679e-01
8.129111994375627370e-01
7.313287313789063049e-01
7.113389198152192394e-01
7.664930502503987109e-01
7.963450376355533100e-01
7.441366711070814821e-01
7.380114304785792001e-01
7.762088039221217706e-01
7.513554882104274135e-01
7.464971178993399237e-01
7.616325983483539508e-01
7.911405334667001021e-01
7.646764373830788886e-01
7.571440718782749268e-01
7.700145534199981379e-01
7.878856271988400328e-01
7.726493353308131473e-01
7.231245698224456619e-01
7.297457111019820530e-01
7.782712643093745442e-01
7.405992386722434206e-01
7.629719617881105531e-01
7.957413078405940476e-01
7.566174588634336784e-01
7.717531222998604834e-01
7.324131086768069787e-01
7.659131279854678453e-01
7.451074221129796449e-01
7.666427478249230321e-01
7.888008453737503922e-01
7.347173830672434347e-01
7.995757214936800583e-01
7.486788576794238814e-01
7.633892828414993170e-01
7.063267571426961045e-01
7.595008673620265993e-01
7.817901887487865853e-01
7.747516828813725276e-01
7.260147437114405911e-01
7.566145279741203211e-01
7.616097965574397666e-01
7.736285351301702695e-01
7.486720787447318504e-01
7.773634516209848577e-01
8.257005608174682321e-01
7.460408741118891296e-01
7.552923736735034366e-01
7.790146932552131087e-01
7.821739832930457714e-01
7.638187213370839501e-01
7.571739142714171145e-01
7.815112326430361245e-01
7.636177757819077039e-01
7.536548219892803546e-01
7.427747493727799855e-01
7.722739904711622971e-01
7.540730921177206669e-01
7.511661358674377453e-01
8.078345690617241281e-01
7.838864999064049099e-01
7.804206626025935734e-01
7.680378837719213925e-01
8.074661469564066163e-01
7.531057698907545062e-01
7.516864448456075376e-01
7.639638870048507391e-01
7.479117615214651016e-01
7.707458948513102870e-01
7.286386157510789108e-01
7.589230183290447407e-01
7.677424412274453935e-01
7.046111522012208361e-01
7.288724046700835180e-01
7.835461249477992940e-01
7.733039421073628628e-01
7.876856474090536686e-01
7.265593488284628476e-01
7.529372803154146254e-01
7.894581420935808946e-01
7.829991550803825362e-01
7.850244025369270684e-01
8.109059688749988837e-01
7.643338109737415342e-01
7.690200219459365494e-01
7.697842847750934192e-01
7.935696797595880314e-01
8.185298204742086359e-01
7.545654327707448372e-01
7.636799475238960078e-01
8.057813180838890865e-01
7.652035039272846451e-01
7.650572794376624408e-01
7.506420585397181044e-01
7.265613265238860530e-01
7.762096184095887974e-01
7.923416893122376958e-01
7.642183939865255793e-01
7.847609000078172858e-01
7.766929443790542287e-01
7.611116923381706645e-01
8.207041061770981027e-01
8.062612793051040505e-01
7.833497404171626544e-01
7.473413629891619836e-01
7.654237364772694674e-01
7.774331241948059246e-01
7.860276700402339944e-01
8.106934588809348030e-01
8.014178258094558638e-01
7.583891364669900215e-01
7.735382821544813936e-01
8.131317517708878118e-01
7.509677327489328036e-01
7.529250237889493214e-01
7.538072482941722274e-01
8.069481397518565302e-01
8.057086894879473826e-01
7.819986106695537842e-01
7.912165229089732632e-01
8.012206203118106274e-01
7.651171541394989895e-01
8.091143539431002729e-01
8.030923754029744011e-01
7.729862154304711908e-01
8.001387807997956125e-01
7.693828294492135456e-01
8.172084341816441277e-01
7.585370421071301328e-01
7.555680597577617563e-01
7.725739157796681633e-01
8.112693010498566171e-01
7.745093720316849062e-01
8.337160113854651389e-01
8.036950431761687996e-01
7.721312962720988660e-01
7.212520625405629549e-01
8.012201515249790518e-01
8.040543642751706299e-01
8.133366702913099600e-01
8.189408345878426143e-01
7.882946122499886465e-01
7.860488816150862368e-01
7.301972733304278318e-01
7.646653161115914976e-01
7.562092950183357809e-01
8.157471436218703964e-01
7.872430792982441083e-01
7.829499694068635662e-01
7.453056320049273875e-01
8.162763933437316988e-01
8.066272107148422243e-01
7.732976270134445107e-01
7.990450434974372129e-01
7.911178689146318721e-01
7.646528574936436451e-01
7.941370880211201522e-01
7.640769409554711844e-01
7.462344042435192781e-01
7.739877000545359875e-01
7.744155200283928675e-01
7.818207032867641182e-01
7.804500138213372740e-01
7.769132648791706730e-01
8.041309278181723030e-01
7.430332858092248971e-01
8.200228219283642872e-01
7.880860587013054364e-01
7.800754981648606590e-01
8.433746650836125847e-01
7.752345660236937830e-01
7.997448244722071831e-01
7.941154770101828131e-01
8.059484330053452439e-01
7.446324627194549350e-01
7.733004009626464059e-01
8.587948134823847335e-01
7.710452178655998745e-01
7.666426084144487563e-01
8.075045535844621591e-01
8.247155937762478128e-01
7.893215533811203111e-01
7.699498782797217222e-01
7.783603895480289969e-01
7.646793748498513787e-01
7.959785014757382315e-01
7.613679927663753455e-01
7.698050579514754688e-01
8.033207105365648415e-01
7.722341436028847816e-01
7.791225506881039875e-01
7.803803842976296812e-01
7.933734335242468294e-01
8.147817937192867177e-01
8.142902048504944146e-01
8.100943567698843939e-01
8.167137949504783556e-01
7.928243657116159637e-01
7.942068693251630451e-01
7.652773468796404410e-01
8.303141402455037623e-01
7.741102363496729089e-01
8.020533962171251252e-01
8.014868797584745463e-01
8.132596824384606959e-01
7.990975756033920074e-01
7.950114866200258534e-01
8.176542657859183771e-01
8.074489083608932249e-01
7.590962595085867237e-01
7.682075103355873180e-01
8.015967574632208992e-01
7.908531192543610810e-01
7.967935167972191035e-01
7.711965265025158001e-01
8.049731235651642614e-01
8.141341301973792355e-01
7.881229090367081191e-01
7.578524267846638018e-01
7.735666076633650468e-01
7.901880875021634054e-01
8.311767092503051790e-01
8.045813461844246728e-01
8.049988160766385903e-01
7.585054572806601003e-01
8.036978654312629811e-01
7.884805320383602156e-01
7.503167849855112426e-01
7.878588602906760885e-01
8.144050301951628601e-01
7.987940215361616358e-01
7.990283506848840922e-01
8.155803212992873696e-01
8.403388170655980982e-01
7.756687220607155764e-01
7.622977818341067913e-01
7.930471414831072874e-01
8.060349471374852470e-01
7.848604509046008815e-01
8.267008905228645510e-01
7.893384335232020987e-01
8.176175788329251848e-01
7.946652948219786738e-01
8.339587880646573970e-01
7.643586078004771522e-01
7.948892835181217142e-01
7.906771072968565850e-01
8.270887579777613796e-01
7.898783985361544913e-01
7.703148327890393388e-01
7.978077446265670059e-01
7.972192955985271112e-01
7.915748800747264280e-01
7.756005103204796081e-01
7.942623380846026704e-01
8.080162937573241999e-01
8.073726574850235149e-01
8.002823179643652196e-01
7.920544096205446305e-01
8.347989527897058393e-01
7.726219462356946899e-01
7.914926928151894137e-01
8.254189973062611152e-01
7.794269545602585669e-01
8.149901098445273551e-01
8.099011435141696413e-01
8.021569724537184198e-01
7.558528016956064244e-01
7.658743125598052037e-01
8.094573969223396448e-01
7.912419623071955677e-01
7.849864504775370122e-01
7.689692161549865901e-01
8.089435302884806500e-01
7.877027617170742069e-01
7.910899869253995575e-01
8.016476148146760572e-01
7.572741016229939115e-01
7.910256882304327331e-01
8.043757768640653616e-01
7.631085305300119304e-01
8.401780805482509384e-01
7.859227710406248013e-01
7.803372231070497822e-01
7.962976801946967109e-01
8.207144572712314901e-01
7.949176034118630163e-01
8.110153460716541529e-01
8.080536435427455588e-01
8.034729864668848087e-01
8.223929497899750141e-01
8.091112718753554756e-01
8.092224718944757145e-01
7.997390632687613188e-01
7.633246200741840015e-01
8.267834821631638853e-01
8.349454711018189368e-01
8.149566807724583084e-01
8.172994309472475516e-01
7.817842898896708581e-01
7.860034915286030488e-01
7.800301143878259902e-01
8.183989539630998067e-01
8.309029496160948991e-01
7.472971197525906106e-01
8.220500419003660131e-01
7.533717763361609254e-01
8.167501790067784873e-01
7.579360188569262968e-01
7.955568742645672264e-01
8.280768588492651849e-01
8.065998320134586397e-01
8.117843458890319219e-01
8.322742885651811529e-01
7.909469169774311359e-01
8.446545519970446447e-01
8.047959734156463485e-01
7.944275490526130357e-01
8.217972887134548099e-01
7.920631798549032654e-01
8.333506490523840959e-01
8.096983720273579488e-01
8.000420039749527312e-01
8.163984087952179669e-01
8.289428751828893382e-01
8.089867441153087979e-01
8.124654939706286161e-01
8.057361217845242507e-01
8.263021691814983472e-01
8.221772772976569943e-01
7.743804222997272557e-01
7.995292080814657698e-01
8.384373389791760500e-01
8.089125553488397680e-01
8.300156090249675156e-01
8.015372962072796481e-01
8.219971800379647364e-01
8.067309970066771641e-01
8.263153576728318184e-01
8.262348230257213766e-01
8.082912632645301576e-01
8.128309654285281738e-01
8.060366314323462733e-01
8.319065755041430421e-01
8.359892494953987674e-01
8.084667502833368102e-01
7.873587983642712507e-01
8.562903970223462169e-01
7.887775855378996726e-01
7.966983616133864743e-01
7.967845726974257525e-01
7.785988396122445199e-01
8.247680433013981904e-01
8.498327624464663277e-01
7.848541300971435541e-01
8.166898227343731831e-01
7.675744079684955201e-01
8.102493187456815127e-01
8.235547903152863336e-01
8.139425562293172156e-01
7.706689486608011563e-01
7.916886750143935503e-01
8.154678250492815028e-01
8.129039116973797441e-01
7.897266906536725140e-01
7.852516820183993440e-01
7.668965460265682044e-01
8.179361459197926898e-01
7.994319994467593560e-01
7.799216299672210306e-01
7.969507073912707185e-01
8.344024455899097248e-01
8.077011812329235596e-01
8.176050384213641165e-01
7.971931629891063631e-01
8.016484852671252881e-01
8.371730725847642551e-01
8.169691106358740740e-01
8.299530977424709466e-01
8.045585741732643736e-01
8.136482084161960060e-01
8.053007620725036730e-01
8.119089740013615275e-01
8.175898338087788098e-01
7.842019116042832083e-01
7.664345376754152506e-01
8.198773234443665903e-01
7.908915838886424465e-01
7.873364755599634446e-01
8.199104006717937709e-01
7.870101724426625811e-01
8.073932735062003818e-01
8.095906292226138223e-01
8.251184511083422546e-01
8.464277350806489464e-01
8.250297807761587388e-01
8.181661336718343280e-01
7.836432655943165182e-01
8.243537645814088544e-01
8.485842829513876584e-01
8.129034826154326598e-01
8.313466691139528297e-01
8.453543217660800524e-01
8.174646146362802845e-01
8.290114196905780108e-01
8.308882160063628675e-01
7.445390709478869606e-01
8.073857994677590133e-01
8.018933047625688149e-01
8.103403836000203642e-01
8.428846513060951340e-01
7.947409598099740569e-01
8.013622562510627212e-01
8.245010935773533500e-01
8.118963583235152548e-01
8.160629833536731104e-01
8.156802247096842651e-01
8.393471995686025977e-01
8.098975522682462236e-01
8.496868877945511489e-01
8.666464335740414748e-01
8.425676518458943276e-01
8.305517987948487502e-01
8.531011883739746393e-01
8.530217564085519344e-01
7.922486952009059058e-01
8.090813227022936038e-01
8.012681075727768887e-01
8.222173287940535147e-01
7.941286747810519797e-01
7.886968145842087052e-01
7.770952759777057794e-01
8.228953357784118960e-01
8.154386951422466501e-01
8.235438463209038273e-01
8.398067779613547224e-01
8.163842523234842163e-01
8.306065243542190002e-01
8.241909144376284857e-01
8.075607061907753570e-01
7.661925059806941052e-01
7.601334784919904219e-01
8.226477634500104497e-01
8.202318076476117215e-01
7.992279400807811296e-01
8.268550449384869383e-01
8.282888103536981683e-01
8.005967197625188936e-01
8.221494627605856476e-01
8.535403289082718059e-01
8.326829678179503702e-01
8.234048402921292364e-01
7.697102641841053750e-01
8.033244527919088940e-01
8.123818479835230866e-01
8.319426295248701919e-01
8.338198632309372638e-01
8.380527176483559826e-01
7.871695831027398782e-01
8.249656083413348107e-01
8.473143453382765422e-01
8.307104605825826882e-01
8.785308022432645192e-01
8.176598676675387312e-01
8.347056805386227074e-01
7.804234614379078616e-01
7.987290311306324275e-01
8.158081866715723995e-01
8.342128290670460800e-01
8.104508966457288910e-01
7.821727228333832382e-01
7.982918003955801201e-01
8.167809043119217405e-01
8.126202882497037816e-01
8.275453173169204923e-01
8.287839319804588545e-01
8.116798961346750607e-01
8.180294235947606074e-01
8.173475546595930785e-01
8.195444519347115930e-01
8.300790501221311235e-01
8.095893453559558361e-01
7.998591970345795277e-01
8.567642418447571906e-01
8.424570734000319527e-01
8.564446551978874833e-01
8.593690111223221129e-01
8.352807498538004083e-01
8.082181845510464369e-01
7.955134101440366479e-01
8.043185504376038075e-01
8.017173571870078730e-01
8.117638112860933175e-01
8.490804548021542164e-01
7.794299263774852049e-01
8.347550201522502267e-01
8.071937584340910243e-01
8.030080345389469798e-01
8.533191680850865657e-01
7.937348376050106236e-01
8.427654405408070426e-01
8.257421277532894788e-01
8.314633142418985656e-01
8.296658037660510354e-01
8.375787954539609670e-01
8.339269640715337717e-01
7.918610339251260788e-01
8.082998045586108349e-01
8.167450003649874279e-01
8.184835133805390406e-01
8.339365056912113605e-01
8.155388859440807492e-01
8.268839083260189904e-01
7.728154420150606940e-01
8.260692312389641412e-01
8.315196397994967237e-01
8.598800923844598376e-01
7.916463464560403729e-01
8.137012205431068956e-01
8.463287722844646810e-01
8.534658858670008952e-01
8.077038513786098939e-01
8.116731299846142722e-01
8.528801418759501818e-01
8.177376306099215508e-01
8.397296155881965873e-01
8.419726933791953360e-01
8.397841966479514531e-01
8.347548216295430645e-01
8.605413108342265804e-01
8.047468473611926187e-01
8.702515346462392776e-01
8.440040405387800870e-01
8.245540782388246503e-01
8.487194916698749259e-01
8.098506201008972560e-01
8.553964126589187478e-01
8.457144329241477188e-01
7.941842383323302057e-01
8.364109441569661518e-01
8.599660089129657070e-01
8.372425007355357440e-01
8.366934422679576100e-01
8.100987229500422604e-01
8.317432711632377629e-01
8.505427401915055530e-01
8.134476525298717231e-01
8.345856871308032776e-01
8.191125982508532521e-01
8.367380023738889561e-01
8.456906117340796669e-01
8.202750058177994408e-01
8.384448690855822450e-01
8.337240422124103656e-01
8.229101917608083738e-01
8.184963878462466758e-01
8.358683631874045394e-01
8.147445642112267628e-01
8.067720295287633681e-01
8.355792388765174161e-01
8.017828283982071369e-01
8.142390741040206326e-01
8.094328185174439749e-01
8.445803037067068919e-01
8.384778964355682485e-01
8.395215569862818361e-01
8.630538270673496770e-01
7.939251221929213287e-01
8.098165453505031808e-01
8.439702892111778931e-01
8.562802064417742720e-01
8.325888153694276372e-01
8.536953295682608855e-01
8.503883352200380941e-01
8.273285465741094802e-01
8.319942368505280905e-01
8.444329309351670254e-01
8.693667630845511862e-01
8.577050052566032035e-01
8.011769517196185575e-01
8.474896877789952487e-01
8.509506273881404237e-01
8.550561748990007649e-01
8.466535107331073506e-01
7.944743293121756533e-01
8.310274407503065452e-01
8.497355085192590529e-01
8.392520479031606584e-01
8.410140248159778675e-01
8.526452390718410879e-01
8.363905382697527369e-01
8.618080970039748712e-01
8.703972267148312181e-01
8.400724033614455077e-01
8.437578713000879471e-01
8.545563691885711410e-01
8.535572773204866959e-01
8.337145830529406609e-01
8.451594505906030452e-01
8.662860296812974203e-01
8.161184548459476940e-01
8.805162672869213392e-01
8.129189734958023328e-01
8.373655790928293818e-01
8.389648970857012111e-01
8.284408874537466660e-01
8.124101907740252093e-01
8.503802603977421715e-01
8.305586568319953678e-01
8.222678530459666124e-01
8.321182332800346471e-01
8.404674429502441146e-01
8.323204911258423877e-01
8.401723921027209885e-01
8.321465081490204696e-01
8.624461032461636645e-01
8.329271434479174063e-01
8.333181826342787035e-01
8.424161313864197975e-01
8.637040051991629053e-01
8.358387994574493218e-01
8.529705498054336310e-01
8.333573072261104553e-01
8.583524564722208039e-01
8.161046495925590172e-01
8.654841827263592968e-01
8.037050586572362931e-01
8.639795883859218151e-01
8.487246711628280149e-01
8.548514065628299852e-01
8.416527054922476880e-01
8.733614518497805346e-01
8.402777638848241137e-01
8.829539302776127085e-01
8.282291656979600125e-01
7.966522165521708887e-01
8.782316292672270874e-01
8.419029145621129695e-01
8.490713285291368040e-01
8.612261013685992284e-01
8.577472618587427267e-01
8.562527666838274376e-01
8.655333036192119911e-01
8.316838875588109525e-01
8.135621311545211398e-01
8.544925842235235880e-01
8.550178394754810451e-01
8.638870911192476632e-01
8.452550583827080910e-01
8.139529225026038706e-01
8.777373634535886593e-01
8.630495212017601503e-01
8.830558200655848067e-01
8.188674452489335120e-01
8.519211958725135814e-01
8.558895119114603434e-01
8.854109902593233494e-01
8.455421262781968039e-01
8.312469637218932172e-01
8.444222127441354253e-01
8.483616363486521372e-01
8.515845032684993265e-01
8.454814021241692235e-01
8.465526227710716833e-01
8.681432249086135089e-01
8.906133791814078160e-01
8.511228114144965273e-01
8.662614893970287389e-01
8.614002631574585456e-01
8.387446569661607398e-01
8.812716307887246137e-01
8.560172518918228723e-01
8.531852235380623650e-01
8.349371204637434651e-01
8.638284468285060136e-01
9.055455152519247264e-01
8.139235824185727664e-01
8.299974442041800904e-01
8.472209954184828362e-01
8.350705941363113505e-01
8.760975914890334337e-01
8.253241806554975080e-01
8.776547635435189010e-01
8.063992549023724088e-01
8.558430754019539233e-01
8.809097258297363675e-01
8.538275234875866149e-01
8.486985744938927434e-01
8.707170354916895505e-01
8.449965399926978593e-01
8.599181007410185984e-01
8.250192430070560912e-01
8.599530355340946342e-01
8.384372228345563505e-01
8.454180286353920604e-01
8.341220935200855946e-01
8.137794210034117182e-01
8.754837334711352836e-01
8.807575735403305739e-01
8.159423410446325908e-01
8.599277043356670092e-01
8.349413286800800860e-01
8.471854664855207329e-01
8.648803034614209739e-01
8.740705275949842701e-01
8.544703737220652462e-01
8.793032385874199885e-01
8.692990646118112785e-01
8.685732576279967532e-01
8.518526163525966810e-01
8.822233530973847548e-01
8.766674407506999112e-01
8.555126673541569859e-01
8.269368813749164993e-01
8.507483362381592640e-01
8.750403059481210999e-01
8.815353147076109286e-01
8.737030563581951181e-01
8.893934411551083219e-01
8.727823614697792776e-01
8.571730283811317408e-01
8.462658000869565100e-01
8.946263812167896123e-01
8.825505135739241114e-01
8.367187734423344736e-01
8.672215340723236077e-01
8.796390213706076766e-01
8.394647683167891783e-01
8.446893338604291035e-01
8.839274206243757925e-01
8.582085820565371614e-01
8.683047215514194672e-01
8.610972279789961270e-01
8.567801538779877824e-01
8.654180945457569107e-01
8.689731463751868556e-01
8.809337775481690391e-01
9.020538566877942532e-01
8.309357083138225741e-01
8.611703503001438831e-01
8.650283170519034170e-01
8.820851221023902067e-01
8.683811175802887972e-01
8.713156900760088419e-01
8.150310864643205422e-01
8.643737914819615842e-01
8.782450009565359039e-01
8.284562453778605562e-01
8.359023012751412018e-01
8.637680294978747897e-01
8.365295477381013978e-01
8.635963652175158156e-01
8.801410759511586468e-01
8.726296129944112190e-01
8.478865408655654745e-01
8.342911917471080852e-01
8.057186690202761126e-01
8.801162577533186981e-01
8.711367169154129453e-01
8.493484951437413333e-01
8.524252760472474932e-01
8.483819701253690893e-01
8.490509754859070224e-01
8.573389303944918272e-01
8.592319501043399477e-01
8.632864080593483092e-01
8.655186818012791106e-01
8.846305948847227318e-01
8.909242172191935705e-01
8.665817537053193131e-01
8.707929664201382591e-01
8.892427157915525626e-01
8.401701076671057589e-01
8.933565531392657633e-01
8.841412094761755824e-01
8.091827182106609007e-01
8.494671610494959335e-01
8.385007455602719872e-01
8.396985907564438190e-01
8.742132965243416542e-01
8.853189471687131773e-01
8.822077175368345792e-01
8.613226377877722939e-01
8.338314565034490311e-01
8.451441410693517620e-01
8.257901087964870657e-01
8.769729680104321190e-01
8.732308337482757032e-01
8.534806274815096572e-01
8.865168197999750976e-01
8.773428082158371000e-01
8.739838580077829988e-01
8.798376905096177980e-01
8.322040403709249912e-01
8.623704384548404045e-01
8.724055702749768937e-01
8.615803177895033915e-01
8.528090930311037487e-01
8.362958532818322022e-01
8.822705514650052150e-01
8.986675665620929010e-01
8.586376556848960284e-01
8.763709342029293303e-01
8.496737149709437942e-01
8.552925377597302425e-01
8.572553351403480182e-01
8.872815687559406639e-01
8.358719425631959687e-01
8.815680955517364303e-01
8.912051815175734415e-01
8.759243125483138215e-01
8.775409596701914117e-01
8.671975832003901985e-01
8.672873579146959111e-01
8.664546077578352268e-01
8.557023650164302664e-01
8.665648141688510053e-01
8.457965153474026332e-01
8.742060049811034572e-01
8.695197052824688022e-01
8.676384959854103185e-01
8.828459734693751004e-01
8.453752175983471062e-01
8.372154024262261629e-01
8.927156452481892490e-01
8.466447777344281445e-01
8.880347072076283377e-01
8.650028451513560590e-01
8.594435594435977377e-01
8.736983023213572563e-01
8.828003916631204095e-01
8.718646335372324252e-01
8.729898877035914273e-01
8.307805924762503569e-01
9.106633164799554647e-01
8.580911364719990830e-01
8.765112545184133852e-01
8.852650090955723750e-01
8.527005733891860340e-01
8.546659678130981153e-01
8.446947299760340089e-01
8.848413162261267173e-01
8.389676161937252852e-01
8.477264824157630940e-01
8.714414803204370008e-01
8.772757161192081821e-01
8.905355605058791202e-01
8.307488475970272734e-01
8.980477886029256673e-01
8.740116625119909166e-01
9.100463481972965729e-01
8.471641849944763214e-01
8.719388237486751514e-01
9.039594801878808594e-01
8.849346811777080157e-01
8.544165177568217029e-01
8.566168299237562067e-01
8.514724208868669209e-01
8.643554258450466543e-01
8.814102504505704205e-01
9.076296643337455894e-01
8.796946902683813185e-01
8.637898867047481000e-01
8.872533496818394427e-01
8.461691831454553059e-01
8.811112175993683904e-01
9.011188926223144824e-01
9.123622477165522771e-01
9.111993973769906274e-01
8.807458187600429866e-01
8.872469898484885986e-01
9.007546242272161940e-01
8.628760343609099825e-01
8.504921420225369788e-01
8.775729461022089284e-01
8.989044054932991967e-01
9.029220320600563898e-01
8.825025023618631170e-01
8.721241366667028538e-01
9.087321445322887881e-01
8.697934763052395102e-01
9.082191014706950671e-01
8.681361351844357754e-01
8.524885910651347487e-01
8.651457523182235487e-01
8.420377505647553829e-01
8.865377378051727542e-01
8.806807135758709659e-01
8.379277400594739023e-01
8.703647189194153588e-01
8.898682043829714283e-01
8.687794066667139381e-01
8.841847044035433534e-01
8.450841207551517131e-01
8.980996587935038411e-01
8.600911907903006082e-01
8.921333275109576411e-01
8.841116190472142478e-01
8.940455272011355037e-01
8.339177684582252947e-01
8.970147470237174181e-01
8.898057178610383477e-01
8.607516356763940113e-01
8.811576766812271311e-01
8.985628965156384762e-01
8.863244944531901703e-01
8.690714398669056040e-01
8.957559300797891533e-01
8.993843656798712338e-01
8.705459117724088092e-01
8.858235118446626810e-01
8.873852362691537765e-01
8.742706738450828352e-01
9.127719657718238455e-01
9.031959042825239425e-01
9.113295084272222679e-01
8.429851312462813828e-01
8.799539997932336322e-01
9.183934650639077324e-01
8.930983676358508205e-01
8.981484050469715763e-01
8.596362060613111922e-01
8.620085656253624329e-01
8.889184669288986429e-01
8.843300192437258955e-01
8.867954118259305796e-01
8.863342993647373991e-01
8.718033980869830391e-01
8.862451881306635526e-01
8.649309586722295773e-01
8.610055702838460556e-01
8.620630951594049352e-01
8.963061911230501000e-01
8.814883612327324425e-01
8.692974518401981321e-01
8.861483526986375647e-01
8.492968855809970297e-01
9.260018285144006045e-01
8.960155957613853417e-01
8.947205717778841105e-01
8.825059430244596159e-01
8.520102293152577166e-01
9.025562603684154084e-01
8.932505111981602353e-01
9.016098916300940846e-01
9.138660404977275720e-01
8.967349157530022374e-01
8.829156282818919621e-01
8.694602148092072103e-01
9.090857442694134649e-01
8.714525699816141335e-01
8.952838106427172260e-01
9.177240966816339052e-01
8.971973133370708675e-01
8.964831853072322554e-01
8.544715203663222347e-01
9.024848783221979254e-01
8.796014142144843451e-01
8.790057336827434842e-01
8.904465913054183668e-01
8.975837574091399818e-01
8.815625122350726484e-01
8.721901281463639855e-01
8.859037969136116519e-01
8.901438419776386279e-01
8.570124903169125119e-01
8.737353905811715560e-01
8.772477422481783638e-01
8.884604896215571035e-01
9.298061350068558273e-01
8.802843845671044498e-01
8.755117992162195772e-01
8.934864567539165803e-01
8.837942912298576426e-01
9.106150888176188785e-01
9.024721383294067589e-01
9.008989553260771110e-01
9.027299440947785802e-01
8.707175205030734944e-01
8.795236408458021460e-01
8.824057578787782852e-01
9.070541363180563144e-01
8.899377450097107900e-01
8.948372808172642134e-01
8.964149658364287676e-01
8.744149620798461475e-01
9.162620759137336535e-01
8.675141590938358904e-01
9.106934485551577696e-01
8.275606568776716632e-01
8.709802009970734060e-01
9.030731391078465897e-01
9.002061517524667655e-01
8.761318108637663471e-01
9.102719903759139974e-01
8.614335797356016400e-01
8.951060162099935269e-01
9.051243558337419559e-01
8.773896625778182523e-01
8.942113636392458043e-01
8.907259119502726197e-01
8.751188047060164399e-01
8.845210997351010684e-01
8.626116837230021206e-01
8.622426908716667171e-01
8.877322342607352201e-01
8.939622798349987631e-01
9.113333395345182275e-01
8.957540488006288104e-01
8.770090995472957784e-01
9.125941704198475835e-01
9.291114274569096665e-01
8.957689962745266632e-01
9.084302400003927414e-01
8.993291253935454810e-01
8.977430285560940026e-01
9.025641374231735403e-01
9.032864430599560901e-01
8.536561998292863107e-01
8.940904157827443965e-01
8.445259926527530769e-01
9.047678412620275834e-01
8.864421455674296180e-01
8.946540049908694447e-01
9.074885648640135249e-01
8.896006434528910267e-01
8.891697599786022588e-01
9.009904809569277973e-01
8.536720260164842866e-01
8.881784631898886895e-01
8.919811326848778865e-01
9.149761370328971521e-01
8.769921753644313034e-01
8.953669340310356217e-01
8.842109923233391067e-01
9.004865518124421930e-01
8.909156906845355772e-01
8.952339786260966603e-01
8.743277403137370563e-01
9.079643728957090820e-01
8.753724625240263402e-01
8.538894980752582686e-01
9.069341178230131417e-01
8.690996086833007173e-01
8.583399674884342190e-01
8.912498572722675760e-01
8.571134262260503567e-01
9.198055605958890268e-01
8.890393615068139521e-01
9.157490677925951283e-01
8.915396385289696690e-01
9.014455618108409007e-01
8.967671491235106318e-01
8.930696635710128062e-01
8.772285765890502907e-01
8.928055327663273477e-01
8.866227583784886956e-01
9.186979897287819163e-01
9.040786139399683563e-01
8.903614794125542797e-01
8.438890000201778596e-01
9.274350234456626429e-01
9.009426407255709535e-01
8.901782304310783545e-01
8.919901664644204198e-01
8.682562930168273851e-01
8.741498775282746658e-01
8.872989144438825360e-01
8.851085442081951804e-01
9.040372370329131657e-01
8.980994650675957480e-01
8.706825211242226192e-01
8.959012198756391987e-01
9.156667547647959760e-01
8.804042002126729605e-01
8.839858925066816919e-01
8.944918019460106340e-01
8.887601956356853128e-01
8.920086672681901696e-01
8.821431537415664881e-01
8.900558536471154802e-01
8.803703190240446119e-01
9.158319300397117502e-01
8.870211721630986146e-01
8.786702721399480831e-01
8.741565545115309588e-01
9.062314660090323715e-01
8.806233176208734248e-01
9.031131234169055277e-01
9.031191043755932846e-01
8.865082410393266832e-01
8.955501151300946372e-01
9.024537727584608371e-01
9.303417351204325003e-01
9.069223691981390667e-01
9.207858429418808166e-01
9.197716396309588704e-01
9.152512515059336717e-01
8.806321638964548226e-01
9.065930016955352500e-01
9.080243946268339306e-01
9.068473795455942454e-01
8.859006134835369917e-01
9.069696130334634621e-01
8.904563648612808802e-01
8.994835262007330190e-01
8.839911035628830183e-01
9.106861095300401443e-01
9.307121539578091518e-01
9.276459852876608458e-01
9.334441733089842153e-01
9.362413562547968748e-01
8.961255996927885992e-01
9.195520205075131681e-01
9.030286133246802072e-01
9.102229155486678547e-01
9.066669040707385774e-01
9.111974472718958884e-01
9.312707577757178834e-01
9.191259729926349875e-01
9.200708027224404617e-01
9.100580240131451726e-01
8.981851087841828951e-01
8.864640671845228637e-01
9.005870009939194176e-01
8.938535872336947907e-01
9.130744480031888211e-01
9.201830075083720084e-01
8.785765855410018199e-01
8.469800061654239043e-01
8.745877878951433537e-01
8.974931713495614138e-01
9.038227667372027430e-01
8.975680490933903855e-01
8.892861457139908943e-01
9.069268455241101812e-01
8.822524845530733684e-01
8.964529877324807217e-01
8.870028390115962669e-01
8.830950283122721567e-01
9.278608799047841638e-01
9.174664523675283290e-01
9.103824329667887794e-01
8.878450210070499837e-01
9.207870917418305989e-01
8.838199973870018988e-01
9.242699463149302019e-01
8.901143824502041335e-01
9.070874591694946254e-01
8.986685250001926750e-01
9.225497832622284733e-01
9.159040245730771801e-01
9.075898614570320211e-01
8.864260822760947622e-01
9.410221104664946434e-01
9.009907994525527819e-01
9.100806231664855250e-01
8.739895825369399240e-01
9.502270414032608636e-01
8.793893043609269933e-01
8.628560008754718735e-01
9.132050028009783826e-01
9.048731748882833381e-01
9.085447036754024097e-01
9.280728990936604195e-01
9.061434509185549713e-01
8.825822662146002306e-01
8.902259208410014946e-01
8.894753503747343526e-01
9.289081853374573372e-01
9.022231155688278381e-01
8.847419218488553616e-01
9.258970254297648195e-01
8.464628536158811389e-01
9.201215514024188025e-01
9.340998931512453085e-01
9.210984213094338680e-01
9.135822677717644336e-01
8.865348684661731316e-01
8.793383081187687855e-01
9.211242613317294214e-01
9.279713687357392660e-01
9.446458525742718049e-01
9.176499673521359979e-01
9.010773449873600294e-01
9.198001425763111527e-01
8.976194848356923162e-01
8.926611523599111697e-01
9.069659414183979251e-01
9.298409524564122952e-01
8.992125050555345167e-01
8.946717046615185742e-01
9.076654726023694053e-01
9.181178554713091966e-01
9.373554819662636151e-01
9.121650449435753094e-01
9.304417929340387250e-01
9.130785140264678912e-01
9.114256290418129014e-01
8.902217471305676755e-01
9.265082278742905464e-01
9.091257583227652095e-01
9.158720470314930528e-01
9.243283237901451788e-01
9.152839956958043199e-01
9.074545288599907833e-01
9.498475532625251239e-01
9.413224528955737025e-01
8.921531163308858980e-01
8.879906512036443988e-01
8.909332635292234182e-01
9.055218732548806493e-01
9.383310386442806905e-01
9.068302873601030711e-01
8.886426941862927142e-01
9.172172238595966975e-01
9.312992783387428197e-01
9.168410429441062881e-01
8.973015887074694552e-01
9.299597595013791018e-01
9.350246724209750893e-01
9.321474124657510574e-01
8.866904747558791433e-01
8.376650475181044442e-01
8.967887447592267636e-01
9.275391957490524142e-01
9.055082336170985347e-01
8.722799119799429235e-01
9.021209353328845104e-01
8.750520326164504814e-01
9.282515730844963509e-01
8.818752047377107495e-01
9.552503706325864430e-01
8.955405279990338308e-01
9.312825091708157865e-01
9.178816513209648864e-01
9.206993024640965917e-01
9.187544796975789518e-01
8.989005937946085156e-01
9.343887506431632906e-01
9.311366929713537077e-01
9.162525394086692421e-01
9.354425606891767497e-01
9.231041406013207329e-01
9.233998431472509871e-01
9.000910147807961170e-01
9.135263975552005977e-01
9.328907154149470582e-01
9.193245471313575834e-01
8.929506993921260127e-01
9.029269461848447031e-01
9.137096639453934355e-01
9.138086838195619288e-01
9.270436942532653823e-01
9.066697804425213336e-01
9.315661714553642447e-01
9.141291565884870352e-01
9.204393158936965413e-01
8.893815841081604834e-01
9.407203802949385407e-01
9.052882254388906480e-01
8.928196063716955511e-01
9.191288743075052281e-01
8.831567169317037225e-01
9.273148313835063439e-01
8.923741544113519275e-01
9.357679462353069022e-01
8.954429346271557399e-01
9.269596993803564944e-01
8.873840199893188174e-01
9.048646256748169581e-01
9.172896089222012384e-01
9.343468730912084519e-01
8.941919999598141322e-01
8.888845254940229701e-01
9.222716460266952021e-01
9.281844362252781311e-01
9.249715118570895900e-01
9.172566206554197965e-01
9.284269021613794637e-01
9.487157068101690349e-01
9.424318715090156395e-01
9.147947154080211529e-01
9.215943415086876866e-01
9.218309145436091034e-01
9.177735025385483913e-01
9.029167028952350682e-01
9.331972241446967464e-01
9.307199337369637115e-01
9.326142216152648601e-01
8.855071867140255071e-01
9.272378701248878974e-01
9.100347123974918961e-01
9.363982375328891994e-01
9.260363888375117147e-01
9.276873831215458610e-01
9.357509569482633793e-01
9.246697148835284485e-01
9.247779424651340063e-01
9.059036173028325312e-01
9.183653599611294460e-01
9.392838259327900285e-01
9.054531763566846525e-01
8.985380125062414347e-01
9.169013370284191389e-01
8.919679334876995380e-01
9.433109093989838767e-01
9.143554591148790323e-01
9.453841307651436043e-01
9.320567369801332491e-01
9.439980675877959193e-01
9.102032675955898933e-01
9.343313753298549962e-01
9.046729452316276676e-01
8.927711457193561184e-01
9.271019110626325110e-01
9.444603045893232851e-01
9.150480391801956159e-01
9.158706120148984997e-01
9.104185782780873648e-01
9.279463128412194228e-01
9.398703174243178138e-01
9.094589551036936781e-01
9.262051160645503600e-01
9.431904430002103767e-01
9.216304838788436093e-01
9.183694325437062878e-01
9.179029784902543732e-01
9.174557776983984780e-01
9.066265400114340567e-01
9.200643236481916842e-01
9.411638566090700930e-01
9.339029570589341134e-01
8.959279493313976328e-01
9.157393040607448853e-01
9.229655272829748736e-01
9.518143389966565726e-01
9.343365840441723025e-01
9.024033703109365367e-01
8.908548817247373686e-01
9.472135437356448140e-01
8.917058164382272167e-01
9.375495034373141356e-01
8.978318681934248646e-01
8.999788093984993909e-01
8.889177227999918163e-01
9.075788559269724054e-01
9.358149515082341274e-01
9.313961243387504085e-01
9.316915706620411131e-01
9.132561032275103852e-01
9.469263114041329699e-01
9.520445788877007764e-01
8.967458871782191254e-01
9.385953464033621740e-01
9.322797991072384605e-01
9.644032734665584083e-01
9.323016049747968603e-01
9.032267637481012912e-01
9.283561347430130395e-01
8.888955067733347315e-01
9.415065544690187638e-01
9.059808036359979777e-01
9.296067319389160755e-01
9.394352235586903577e-01
9.298953781283474385e-01
9.403390422979873708e-01
9.471293238035934925e-01
9.134386974647532575e-01
9.134750918356897564e-01
9.181857449315511399e-01
9.145580346312744968e-01
9.156998310078191539e-01
9.356019571714295768e-01
9.151767654626166149e-01
9.147474646034622348e-01
8.916085767168797638e-01
9.218177883910894099e-01
9.328381455558683033e-01
9.057083710752099615e-01
9.066598934256051567e-01
9.275385815574564985e-01
9.314259765528197788e-01
9.380259999788387315e-01
9.519957985194179573e-01
9.507746143471418332e-01
9.243634065520607290e-01
9.169334781594815631e-01
9.256850500017972383e-01
9.356880873818101962e-01
9.170599140142966510e-01
9.500805772895486445e-01
8.822470406383681185e-01
9.267403182313745935e-01
9.401975681809981999e-01
9.074611643204005818e-01
9.432026427548242387e-01
9.410061736609820482e-01
9.431911796745906518e-01
9.183898227648970014e-01
9.246351921486558600e-01
9.387601646207925921e-01
9.107108380915006629e-01
9.420929739667363023e-01
9.603872479041727361e-01
9.155734576657278412e-01
9.271933013145539082e-01
9.519972391989245386e-01
9.475036451771480239e-01
9.133449020684557551e-01
9.270213266469558011e-01
9.371576536092232068e-01
9.660481325348116988e-01
9.495541799400762928e-01
9.347294019158125522e-01
8.854909761430294068e-01
9.150908489475767515e-01
9.223896180630974939e-01
9.256499784078914272e-01
9.199269438879710270e-01
9.499552476328783079e-01
9.217317813029314300e-01
9.605385024982692199e-01
9.523677365122654725e-01
9.491451929635545959e-01
9.170889092240575025e-01
9.572677845197667956e-01
9.010750318619967780e-01
9.468877038221944487e-01
9.378374662321844468e-01
9.157447701772840620e-01
9.120376833466656841e-01
9.503284607841753218e-01
9.147340244392914155e-01
9.440687125031722582e-01
9.127422997181497966e-01
9.185390871111122069e-01
9.599056694857345251e-01
9.055813981102701637e-01
9.262048184927127448e-01
9.314305317601081491e-01
9.504733491245683785e-01
9.380060097384192996e-01
9.200061753823377542e-01
9.275484574324297515e-01
9.450707419334352100e-01
9.124736372466758505e-01
9.322051234226220728e-01
9.293473993474459238e-01
9.491397382123045734e-01
9.278203904341977282e-01
9.235322738479441185e-01
9.423364668826065271e-01
9.256665293618280277e-01
9.343952868518153876e-01
9.465171763878190703e-01
9.377172966943000398e-01
9.301787554659728396e-01
9.472670530944187206e-01
9.453789805799830415e-01
9.503348220538849755e-01
9.279674591931154071e-01
8.983392629076892844e-01
9.364292145933132971e-01
9.444028389240193277e-01
9.280335713299873168e-01
9.434791396227124594e-01
9.149124583725674054e-01
9.196288677676670575e-01
9.060994056196396418e-01
9.367228806753051806e-01
9.417210832551989874e-01
9.208295032615337883e-01
9.255360386405779849e-01
9.548961978587765520e-01
9.231710910786199431e-01
9.188629949094521132e-01
9.261255187157596547e-01
9.377035888523609364e-01
9.232289001785253246e-01
9.148857319357394102e-01
9.409760956837160961e-01
9.447583061103547175e-01
9.238511753402762761e-01
9.506356887154840951e-01
9.377899802576530330e-01
9.212345992911050718e-01
9.462012113744707742e-01
9.556416310079332010e-01
9.443975742332474388e-01
9.479553057885172773e-01
9.369001436256541027e-01
9.399492116740464365e-01
9.338755640324130081e-01
9.275484959057853640e-01
9.413175643921157798e-01
9.155605021270416533e-01
9.261962497237785641e-01
9.272452201826767437e-01
9.093547748318022705e-01
9.538571882430364468e-01
9.188237278207153080e-01
9.465296972012774424e-01
9.427543840325817159e-01
9.371466447957911283e-01
9.283046787369320096e-01
9.081128460326099994e-01
9.065701217639517973e-01
9.817050336929270538e-01
9.030444364431958748e-01
9.250065337565509527e-01
9.528099435919025195e-01
9.276979900997471828e-01
9.284899064616736197e-01
9.219944282293663917e-01
9.319721092561668030e-01
9.538014653773538853e-01
9.407136169867884590e-01
9.257865779966210074e-01
9.380184429999685047e-01
9.453456167091893736e-01
9.476156110383917586e-01
9.329859984707331577e-01
9.229193507876418678e-01
9.388558198005854116e-01
9.382718638331384309e-01
9.448897358041090655e-01
9.163592805191886903e-01
9.875568199806097347e-01
9.454983471405764561e-01
9.426462342736660061e-01
9.681588765237191252e-01
9.486663035409813594e-01
9.516678860032650178e-01
9.722439564684829394e-01
9.745094775813466503e-01
9.117045910826774291e-01
9.244452918159109522e-01
8.980999328275021121e-01
9.503196045108245338e-01
9.401107346454409264e-01
9.669079302954698418e-01
9.611845293937631984e-01
9.545361846118101123e-01
9.553379282200067379e-01
9.470541378850099168e-01
9.295482071561568249e-01
9.051784125960026239e-01
9.429491851567961547e-01
9.265719220445759463e-01
9.457400520054674020e-01
9.336640052873101947e-01
9.675650730517652010e-01
9.341028384351659497e-01
9.242320331469415784e-01
9.355463693814145554e-01
9.476020819504357151e-01
9.465476892244240048e-01
9.547844711356011649e-01
9.761489177969197018e-01
9.461703009405596498e-01
9.270483232569387555e-01
9.680231501351639345e-01
9.216089348205069864e-01
9.527637742364606366e-01
9.495250482567186845e-01
9.419305533987407664e-01
9.531655050290026576e-01
9.303996360101457475e-01
9.488553138766349093e-01
9.379315114668046460e-01
9.552952499155688004e-01
9.451511119797482152e-01
9.463687706026636670e-01
9.254790752935886378e-01
9.620765361171000896e-01
9.519201936359882321e-01
9.510685140024524031e-01
9.545959909989530923e-01
9.612300329240491825e-01
9.530359768475727966e-01
9.624569016098789564e-01
9.455855712136457258e-01
9.667297219125916552e-01
9.661179247253661728e-01
9.479726460288055989e-01
9.710856942012134896e-01
9.416540173473239017e-01
9.511557217252801788e-01
9.584423000032143980e-01
9.851845557026845945e-01
8.987310250770257358e-01
9.537301196844487627e-01
9.573225118362356234e-01
9.616705688759173976e-01
9.487056223886671802e-01
9.313091602799298263e-01
9.252116168783837136e-01
9.680906358819595381e-01
9.766549839678794198e-01
9.744302160481481678e-01
9.484901545903549058e-01
9.721717889820726821e-01
9.520191402978210871e-01
9.642594766225105474e-01
9.098279092843625238e-01
9.372154229979250406e-01
9.247199098548954943e-01
9.513013706019218807e-01
9.218717919269726613e-01
9.716099566465302706e-01
9.461018015395239456e-01
9.716647550395325350e-01
8.945763920223245291e-01
9.282685722941574902e-01
9.278871467131957207e-01
9.342035672084939568e-01
9.621142259215768044e-01
9.598099358453743291e-01
9.321732934231996559e-01
9.448230083383397648e-01
9.450258360797899604e-01
9.616943110485985935e-01
9.576458379137752219e-01
9.351058032572456824e-01
9.275203027712611847e-01
9.396385827628115361e-01
9.703474497821762412e-01
9.454859846623508979e-01
9.015975398785550654e-01
9.286562245051105391e-01
9.700024071701550676e-01
9.814943643055505929e-01
9.476349873154548131e-01
9.514683979745260922e-01
9.811581407676432942e-01
9.748776392822416925e-01
9.132053370309619611e-01
9.936395414369155743e-01
9.743285293493656463e-01
9.302034176649615071e-01
9.882810717643201182e-01
9.399770606987187804e-01
9.360684381936945631e-01
9.450070117044055973e-01
9.560146481131602814e-01
9.413348971412965893e-01
9.503325108505895624e-01
9.360712247553819587e-01
9.560600220720618658e-01
9.516675275268559053e-01
9.302100479918858911e-01
9.289337412176509323e-01
9.623091651161461701e-01
9.357032852252529231e-01
9.434296666991408564e-01
9.435438782513281275e-01
9.656388117412192384e-01
9.632014866163800537e-01
9.542315024287684189e-01
9.569481365172893828e-01
9.402555108307694143e-01
9.129312970874161604e-01
9.381911710905280755e-01
9.515314306048712201e-01
9.625996646011322211e-01
9.504567131852129647e-01
9.460682496761818605e-01
9.457594430908716765e-01
9.515217615830158238e-01
9.511021106752149956e-01
9.701840358085196403e-01
9.513710245712126978e-01
9.565100357490814442e-01
9.569281011923876923e-01
9.615955060556894418e-01
9.191708224765209323e-01
9.744051980265102664e-01
9.567433618959251262e-01
9.415691773289208699e-01
9.641086474513612670e-01
9.665584532525313133e-01
9.595916353515919761e-01
9.756339234914693792e-01
9.467326106967337562e-01
9.339018014634926645e-01
9.417383647926417245e-01
9.358363134654048565e-01
9.738488951046723185e-01
9.726649840719144846e-01
9.541235649204025115e-01
9.375623936320869323e-01
9.624512062268874013e-01
9.385129701078877007e-01
9.630594885889266488e-01
9.878825044407353317e-01
9.383398429929628026e-01
9.359784027623686553e-01
9.584489541361024267e-01
9.396887045406406846e-01
9.267799967503119740e-01
9.661094636252413048e-01
9.344378488504968550e-01
9.512732112999356948e-01
9.459778775797744732e-01
9.783703118704460966e-01
9.223327405853123384e-01
9.507862838372547198e-01
9.544024466326527234e-01
9.361860937114987458e-01
9.437436786875896821e-01
9.727551079653217192e-01
9.143476033387525348e-01
9.588050306829549729e-01
9.397202969053631838e-01
9.504340669556244903e-01
9.593235172371115116e-01
9.619592567101151737e-01
9.291392506328730594e-01
9.529970025498213371e-01
9.427121840544356868e-01
9.794702176661065351e-01
9.581321091709169568e-01
9.577508923260230622e-01
9.476843141528781267e-01
9.421585028065934120e-01
9.502409853100490800e-01
9.504598241049468932e-01
9.640437610272866165e-01
9.368174995951660255e-01
9.758625220314163240e-01
9.763402601983286466e-01
9.588442590858030634e-01
9.365454738787496458e-01
9.262825277968794735e-01
9.531004660430781872e-01
9.747685756310969785e-01
9.790604398446440815e-01
9.769757300231224351e-01
9.760211555664958238e-01
9.406550383519011183e-01
9.950753771432097050e-01
9.781931483786648895e-01
9.816113839167841526e-01
9.607883059451935992e-01
9.892472235185939544e-01
9.827034516414601129e-01
9.477451171160418131e-01
9.316752238575343181e-01
9.526064978699420038e-01
9.733754888146243234e-01
9.657360327173868386e-01
9.326690906861314634e-01
9.543149278991898132e-01
9.510293451123151831e-01
9.771409097205174810e-01
9.542452936037408850e-01
9.492842614871067619e-01
9.719137458922958439e-01
9.694889087662317273e-01
9.556022131200759828e-01
9.484107165943108653e-01
9.789738371272622697e-01
9.337606115477623536e-01
9.592308770553142905e-01
9.749652243371110805e-01
9.678786442655716860e-01
9.651234625435524128e-01
9.813537488085449789e-01
9.724522267382065266e-01
9.535138599779561241e-01
9.729005296978689987e-01
9.832090022766759585e-01
9.565378138137781150e-01
9.610621975644245696e-01
9.579176354569530760e-01
9.829992697819595060e-01
9.693907411422983955e-01
9.635828282003375822e-01
9.689090472827802669e-01
9.621872899265271339e-01
9.701459990310363768e-01
9.599030262909297173e-01
9.527988543122453136e-01
9.761860665634055634e-01
9.656981223532545844e-01
9.700146115317825890e-01
9.681072599881187513e-01
9.592529984781068553e-01
9.322404906670584968e-01
9.601107014269028017e-01
9.849421013376443712e-01
9.737696147884710163e-01
9.752672895070251258e-01
9.644425900065253243e-01
9.804759808561644974e-01
9.598944655000793968e-01
9.720607670945725642e-01
9.682792023332584819e-01
9.889258013698369876e-01
9.422662530094086941e-01
9.523778795348817328e-01
9.645000749054013500e-01
9.704629245541658289e-01
9.680413247452577252e-01
9.840879735409372442e-01
9.867232792560549637e-01
9.567081301383630887e-01
9.732444326273491653e-01
9.790273062283462169e-01
9.714211351764240332e-01
9.598277441762363971e-01
9.359080578425058583e-01
9.718390293107626032e-01
9.865821395704710284e-01
9.359017515617681360e-01
9.781358491432494695e-01
9.663925832903542679e-01
9.773407792164863217e-01
9.407787691175054645e-01
9.323813460417190724e-01
9.793700359922522525e-01
9.437013740796900141e-01
9.877452841727593080e-01
9.778484833915906949e-01
9.531070688200107277e-01
9.571846237102599186e-01
9.841321757592069730e-01
9.920843315860988776e-01
9.616509869140581479e-01
9.676182671337409946e-01
9.712635934675325489e-01
9.695170281381381150e-01
9.659578809954614265e-01
9.930486289404679701e-01
9.571253877607694971e-01
9.786198992862619184e-01
9.686073793626387429e-01
9.801571264839291642e-01
9.899721909779846118e-01
9.809662626882000858e-01
9.854903121895994822e-01
9.474770247799881862e-01
9.707429889914842569e-01
9.646570566972574312e-01
9.414725888028186995e-01
9.817686937306754347e-01
9.532457249729995308e-01
9.538020954274586405e-01
9.793641896518883172e-01
9.734897765769445765e-01
9.658851198140159244e-01
9.801180175653424476e-01
1.000951263413883519e+00
9.746490097033742028e-01
9.838458341394910045e-01
9.733878895903227413e-01
9.435437796694149393e-01
9.723988155667993016e-01
9.992237229047691294e-01
9.565801904528851152e-01
9.887071166293870395e-01
9.355090505118386357e-01
9.468145927685290841e-01
9.830861631242736598e-01
9.711475088132371924e-01
9.371147868806380954e-01
9.781019462585197610e-01
9.973674513693342458e-01
9.725741813224682009e-01
9.458573332639996778e-01
9.909758687974865587e-01
9.825709316029747065e-01
9.772160435873347151e-01
9.624437516901619416e-01
9.449018015421506433e-01
9.835028824610916320e-01
9.949322539781609853e-01
9.897024059212131686e-01
9.742719603884062440e-01
9.833302871815482460e-01
1.002297715916297127e+00
9.885217084705099078e-01
9.530385910505344560e-01
9.850683138438582898e-01
9.616380555588505130e-01
9.863743031422035346e-01
9.678579489156288185e-01
9.698394997087619318e-01
9.616873159544747640e-01
9.941712576724547334e-01
9.650115136761072687e-01
9.870860116995777700e-01
9.655028372280202165e-01
9.856263672045270097e-01
9.847972030384674058e-01
9.927348633407290235e-01
9.712343992732888065e-01
9.737554811155822998e-01
9.442080211429414449e-01
9.591755711224653203e-01
9.868230535085028565e-01
9.578647257739696386e-01
9.605542434971094945e-01
9.599960949015289291e-01
9.611014008929678054e-01
1.002791846170620449e+00
9.496695952562259624e-01
9.502042066785378882e-01
9.686941065843842624e-01
9.859265764792015663e-01
9.737584520054920478e-01
9.800800984425551698e-01
9.703154426729437843e-01
9.402462399962735473e-01
9.875802274717605522e-01
9.901673290588663967e-01
9.866854253202756997e-01
9.654869579886234954e-01
9.878024406754380982e-01
9.771657533109764371e-01
9.606275914975228591e-01
9.758776632030282672e-01
9.634683097784265682e-01
9.582009032347418298e-01
9.850266850964511933e-01
9.930169436495264179e-01
9.759847377406531965e-01
9.688182905370724685e-01
9.810167369655466985e-01
9.818523951644224645e-01
9.582682986782374845e-01
1.021088726692279014e+00
9.862526071185686583e-01
9.784284862704570873e-01
9.647596574193050278e-01
9.753313953220151822e-01
9.828700049686633911e-01
9.674425034268633317e-01
9.294990721161960900e-01
9.757678532157513240e-01
9.926165370349540051e-01
1.000633629021336901e+00
9.699590333891286997e-01
9.476151221184134776e-01
9.749618643015429686e-01
9.557409492276205398e-01
9.793822575801557351e-01
9.511489969097517427e-01
9.658531959615723750e-01
9.904660190473355552e-01
9.982059847175499545e-01
9.970094122413364346e-01
9.701234323524547953e-01
9.705035869821361239e-01
9.669665321138627423e-01
9.888040885145941150e-01
9.916818603976738089e-01
9.715323834647833223e-01
9.896857399150135182e-01
9.878678705866840160e-01
1.006625065009020936e+00
9.740436718647073056e-01
1.003981137402409685e+00
1.012052732548674339e+00
1.004717336792381177e+00
1.015895197894214341e+00
9.798174927936207368e-01
9.856788856905318585e-01
9.826764271010635099e-01
9.838281077821744436e-01
9.722227158417785509e-01
9.683589681703281826e-01
1.015592973272663624e+00
9.918752333204422511e-01
9.683600195897220653e-01
9.962742798433014135e-01
1.001640170592065449e+00
9.786090652229564313e-01
9.896935522258167861e-01
9.567584670658287882e-01
9.999358310046498888e-01
9.810780826106698660e-01
9.778416179960661703e-01
9.827606404794675399e-01
9.514628685593181645e-01
9.821351904823575341e-01
9.914113472199956867e-01
9.776892078618516502e-01
9.712733503916008981e-01
9.645779374403474771e-01
9.716257134692993791e-01
9.745528018864084707e-01
9.752001039415680861e-01
9.901783917300507332e-01
9.887672511334283376e-01
9.941751598515327082e-01
9.847377942292065978e-01
9.691678479978762528e-01
9.991206964053167550e-01
9.708948026096767547e-01
1.016799050833363971e+00
9.633037950089125001e-01
9.747045372985706502e-01
9.987815999800020439e-01
9.784083137619876691e-01
9.778884834365657586e-01
9.871085349803662146e-01
9.731822372650614783e-01
9.989032284930379202e-01
9.686475767268204473e-01
9.876077477005029692e-01
9.841199476733117901e-01
9.657002336291845568e-01
9.966507390361747376e-01
9.907643760530945309e-01
9.532739419805273950e-01
9.915766557940383086e-01
9.918109951083874387e-01
1.011717873442542714e+00
9.820293697473641004e-01
9.833513499562792637e-01
9.956226219850969894e-01
9.809838219075511789e-01
9.956540110819642742e-01
9.925446867396894302e-01
9.942541596113729785e-01
9.692111351540204645e-01
9.857072071552825943e-01
9.827542695898614511e-01
9.720263899439126609e-01
9.570625641954023655e-01
9.931314168807693354e-01
9.799163484461598239e-01
9.838751089718809073e-01
9.920172252059202833e-01
9.706383997795112739e-01
9.986179882218521042e-01
1.006621590687733603e+00
9.896534083290738915e-01
9.431570994759331805e-01
9.799743234409484804e-01
9.830235024595647131e-01
9.881705385050153501e-01
1.029191488522846809e+00
9.838770479786178580e-01
9.814291261704926050e-01
9.861344152722449907e-01
9.853608444107136988e-01
9.872773215209155184e-01
9.914040939480796011e-01
9.966807363788219298e-01
1.011720417118297854e+00
9.942870798646835651e-01
9.647804601077160092e-01
9.960390980809584738e-01
9.924126091591769505e-01
9.451381297184343611e-01
1.014365060946160524e+00
9.983439615831597447e-01
9.674858647416414437e-01
9.846220807462886526e-01
1.008838049163007122e+00
1.001532640542725172e+00
9.676286682682636586e-01
9.861270508602009155e-01
9.939944906248773249e-01
9.823483849247390820e-01
9.747521629691271450e-01
1.024468767030950467e+00
1.017409581342423097e+00
9.947394870533263767e-01
1.018100987459271023e+00
9.864593581057551352e-01
9.890233555676247734e-01
9.972979902470276992e-01
1.011857013205977873e+00
9.751804960055417970e-01
9.898400601493190232e-01
1.003662241403117106e+00
9.558562478610177493e-01
9.999589307642288150e-01
9.731874006602756477e-01
9.914809333389723589e-01
1.007517445096872022e+00
9.817064229357108651e-01
1.005043209024213180e+00
1.005420896385853080e+00
9.719173045849894832e-01
1.013763720098932675e+00
9.653746312960463927e-01
9.888788897813006740e-01
9.818080803337704277e-01
9.828965038054884307e-01
1.035738721245394789e+00
9.842965078820145042e-01
1.004223213924264613e+00
9.828130174136552322e-01
9.993338661811628221e-01
1.013544450272548803e+00
9.562119394815932205e-01
9.788022763584358632e-01
1.002881038419177084e+00
9.837673128113733068e-01
1.004348430510423551e+00
1.018469938558764110e+00
9.988807036053490851e-01
1.004168182127861852e+00
9.931553521262879158e-01
9.903234374405172069e-01
9.685773693146747521e-01
9.798644710148811665e-01
1.006247150429311343e+00
9.895088628156563093e-01
1.012630676962347875e+00
9.733557557002534555e-01
9.903973687258215142e-01
9.985915931211694074e-01
9.978719756147608200e-01
9.860026771320808958e-01
1.003237806618796135e+00
9.955680329664573502e-01
9.945510745272220232e-01
9.810503509704548986e-01
1.000909987479573937e+00
9.739196212573889566e-01
9.957261659721128311e-01
1.018261020715582887e+00
9.930864852665655107e-01
1.022969213050835657e+00
9.984921141288664037e-01
1.004774426392915254e+00
9.954345871169818505e-01
9.724385059472886450e-01
1.009320241948892249e+00
9.767850211985613651e-01
1.011199493178682518e+00
9.861994116990884240e-01
9.949988774239070244e-01
1.004805301673188156e+00
1.000111254622257473e+00
9.954902937054045386e-01
1.009831601051801364e+00
9.982832817966664773e-01
9.886958744222774653e-01
9.662826386243483778e-01
1.002169850441609888e+00
9.770092856584330354e-01
1.001685581759701238e+00
1.010581118851082927e+00
9.842077604154956250e-01
1.000924260760848172e+00
9.959637743257302445e-01
1.024223515658227113e+00
1.040876928522780354e+00
1.009356040626860684e+00
9.763208105857951180e-01
9.732826785682056059e-01
1.012577184961602095e+00
1.009369370023259327e+00
1.015934516916117580e+00
9.974704410153756307e-01
9.920991299586309209e-01
1.020286559784167268e+00
1.030285189182234440e+00
1.012985688860650546e+00
1.007144937705279908e+00
1.015972797207252309e+00
9.630322218236082588e-01
1.017689639745145591e+00
9.545063873184945757e-01
1.018025791495038801e+00
1.002144952434823377e+00
1.024133293439237313e+00
9.973711839286441005e-01
9.802473008748423533e-01
9.863833860566143530e-01
9.912755188826193331e-01
1.020387689828970323e+00
1.002796250143345835e+00
9.693339823791483623e-01
9.910893890386388572e-01
9.969557169455559587e-01
9.883633072818757137e-01
1.030698821478244875e+00
1.015690056981845446e+00
9.960535722559727967e-01
9.864911730998932038e-01
1.013069966114082510e+00
1.009323143455954419e+00
1.018548693085234547e+00
1.012349277122300162e+00
1.001021119536138704e+00
9.985319344351408777e-01
9.891040185739014001e-01
9.964469752422624449e-01
1.011125202641897758e+00
9.923787099433510894e-01
9.731366157457683741e-01
9.876775199089016244e-01
9.604707451003884344e-01
1.019833603922275289e+00
1.008100656885297930e+00
1.022740381983892943e+00
9.993215717048782309e-01
9.944287388065380373e-01
9.909313698795595426e-01
1.010453718167265480e+00
9.870865569507673021e-01
1.019828600916470318e+00
1.016997726817342462e+00
1.017254834850121137e+00
1.019931675449941677e+00
9.636693108839073929e-01
9.751769051769784147e-01
9.805468892673022685e-01
9.919233382164692747e-01
9.759414668916831515e-01
1.008290934457191534e+00
1.016436730609912464e+00
9.828418624423539418e-01
1.028146588768449998e+00
9.910479407396838303e-01
9.854524794206922511e-01
1.007448656938199738e+00
9.879350991537345639e-01
9.974555118400424414e-01
1.009613468393690372e+00
9.939579742910938931e-01
1.010710887036399441e+00
1.024627323091084063e+00
1.000222176056064338e+00
9.874345965613599008e-01
1.014859166128469825e+00
1.017436592980550447e+00
1.007207151169009052e+00
1.002855347297617827e+00
1.014476351369168583e+00
1.006101485013293884e+00
9.911071024586655120e-01
9.919861179724990263e-01
1.000566787357233256e+00
9.875160406118133061e-01
1.014964949942555039e+00
9.798653714529740322e-01
1.000759179363784224e+00
1.012778005193079700e+00
9.788741359616631721e-01
1.023113325116517425e+00
1.007168268113828091e+00
1.005001036881512766e+00
1.020883706917825373e+00
1.024703058784699472e+00
9.988629026593704996e-01
9.902871338556528125e-01
9.875279263718174105e-01
9.762613586965611656e-01
1.017116139892691118e+00
1.021759843911925980e+00
1.006711230640218391e+00
9.972124303576520576e-01
1.000795923529295806e+00
1.016390029631017988e+00
9.987704686603008364e-01
1.011181217782620712e+00
9.968126665861998248e-01
9.937593478812153380e-01
9.878949521032189818e-01
1.013839327112293187e+00
1.028787099868263999e+00
1.021973127562440853e+00
1.021300107284890846e+00
9.673307116116877102e-01
9.922107684618245438e-01
1.012483593078318922e+00
1.007167344531311626e+00
1.035556779289341867e+00
9.620512450435785290e-01
1.009016779045821766e+00
1.002299388533504088e+00
1.012807522946747030e+00
1.015898443661434447e+00
1.034891855863991461e+00
1.032219011117694318e+00
1.041318099052948254e+00
9.766311019348512534e-01
1.035172779723523284e+00
1.024831661423591944e+00
1.003337994660790322e+00
1.026469601712731494e+00
1.036993176729382959e+00
1.030590036837272461e+00
1.002089185253160375e+00
9.823325687818890151e-01
1.028346169334011018e+00
9.941054802050859340e-01
1.005893434099705885e+00
1.011136456476940282e+00
1.012433615223817140e+00
1.005912562089541273e+00
1.024227883738309641e+00
1.031493209579760428e+00
9.919920634551249172e-01
1.014595395741942463e+00
1.000917780649970723e+00
1.002932900074119393e+00
9.914334357151706190e-01
1.033207533183006177e+00
1.025682621930309679e+00
1.027414609477293350e+00
1.024800762115543495e+00
1.031046656398315386e+00
1.000881871244737376e+00
1.039102886733112463e+00
1.005210415519004252e+00
1.002521744314424090e+00
1.021420038380951967e+00
1.022970336888592513e+00
1.038583981171955495e+00
1.024412989595354428e+00
9.990042680450300638e-01
1.001781025921061330e+00
1.029414268457682802e+00
9.899108076584387517e-01
1.031480630457286995e+00
1.005842129652960937e+00
1.022910269317162779e+00
1.028716523874833477e+00
1.019310257576495182e+00
1.037484759955499491e+00
1.040511183655591365e+00
1.008906192680493863e+00
1.033331722921430051e+00
1.042809581495578453e+00
1.035391847127210996e+00
1.045265416193384089e+00
1.008763229287966245e+00
1.024989469348566162e+00
1.022843684306566248e+00
1.022793556574099094e+00
1.012018698842935827e+00
9.965734184398489237e-01
1.015816849739454186e+00
1.000163326330129498e+00
1.013156631587334600e+00
1.027984434331218555e+00
1.042423776561660631e+00
1.009115594773265068e+00
1.009187924291707228e+00
1.028481174647179142e+00
1.036418690061102543e+00
9.933940537874581533e-01
1.026940435525849127e+00
1.030103665234569421e+00
1.031366341676553500e+00
1.016654799849681323e+00
1.051515290660435031e+00
1.036375863895222960e+00
1.028919094380398302e+00
1.020755638335894222e+00
1.021944326771015543e+00
1.004519447832879386e+00
1.027408733584633138e+00
1.017589104994835125e+00
1.011064355725598496e+00
1.030031252685759124e+00
1.024335463056020856e+00
1.007875456111281931e+00
1.000722727576447646e+00
1.024334378073116447e+00
1.013927158832650610e+00
1.029301780325707627e+00
1.039902845764781203e+00
1.024966609225793190e+00
1.033301048387180954e+00
9.848638952277394276e-01
1.036337918761986554e+00
1.019067107636459024e+00
1.042065290798214638e+00
1.043970181912398543e+00
1.011276785005337464e+00
1.012050404268010073e+00
1.018605031771346869e+00
1.009788845414099523e+00
1.008435600545930511e+00
1.027940666596983466e+00
1.022568836824869987e+00
1.035587569801079688e+00
1.015726561732665179e+00
1.045048690088166143e+00
1.025991192948497721e+00
1.010603774795606258e+00
1.020544547591795803e+00
1.025393288500834332e+00
1.043326190782073448e+00
1.031618890572609581e+00
1.024635850739644916e+00
1.029403176907398798e+00
1.025185689244221710e+00
1.033348091354288734e+00
1.030313516857906286e+00
1.041809760856633460e+00
1.001382899176586294e+00
1.027370118941911104e+00
1.030745924278502423e+00
1.032314895332588911e+00
1.037995070415068222e+00
1.021698793635434255e+00
1.016809409231577588e+00
1.031445877412828560e+00
1.016494572767397297e+00
1.031052979709137007e+00
1.019648289702554722e+00
1.030825769172098560e+00
1.028090709545222303e+00
1.032797420876863770e+00
1.007336588028480362e+00
1.013253880947418306e+00
9.835749220899228096e-01
1.038852160137853087e+00
1.025566758923039057e+00
1.007423453835276206e+00
1.012676167742661892e+00
1.024068170899649077e+00
1.018566714818137209e+00
1.027185289729079631e+00
1.042264712427214857e+00
1.019506818881199317e+00
1.033230367075378631e+00
1.042683754922721917e+00
1.051375631091127749e+00
1.023895635874597199e+00
1.010404126608870579e+00
9.986114520453850396e-01
1.033002353975238652e+00
1.025939814779549097e+00
1.032258940993422414e+00
1.021122360158619680e+00
1.031290112513297386e+00
1.013952538023173089e+00
1.008782031806965129e+00
1.027419411799046056e+00
1.010788147066476350e+00
1.014968339047043644e+00
1.031389309338930360e+00
1.032057105027610389e+00
1.017139764526703960e+00
1.019420090370729559e+00
1.045649507228629149e+00
1.044312428724301078e+00
1.003659069195301345e+00
1.023072983353176424e+00
1.012913878964152081e+00
1.027041526530904081e+00
1.031652297936025420e+00
1.029750729647936014e+00
1.028492092517766965e+00
1.011305511342452057e+00
1.014484388542412852e+00
1.029593881919391940e+00
1.028162524143164447e+00
1.044111539321996629e+00
1.015117294502820844e+00
1.026656254573045102e+00
1.025003369675733023e+00
1.039765029722609757e+00
1.037408785773057174e+00
1.008559102051313383e+00
1.013057619202610615e+00
1.021601927134336396e+00
1.006244725073526691e+00
1.042933912582691969e+00
1.024803241397127307e+00
1.031368129209977225e+00
1.023625152199626243e+00
1.029560071245410713e+00
1.014875491260875062e+00
1.036219964092490731e+00
1.025062997198608050e+00
9.977547536353764679e-01
1.038358776215023926e+00
1.021504447514524294e+00
1.021936512389578722e+00
1.053829794628099226e+00
1.019343829473015939e+00
1.012249401452641084e+00
1.025197783278607222e+00
1.023743276243354483e+00
1.017510654896755851e+00
9.978851345576923437e-01
1.041996178971151821e+00
1.048897728599847312e+00
1.022372306321046143e+00
1.056651732776819896e+00
1.042152129418139950e+00
1.033394365803426362e+00
1.013874218865244314e+00
1.036069704983603845e+00
1.036812788697556664e+00
1.050581858858428586e+00
1.024589261668705342e+00
1.040849127587714307e+00
1.030503602956952092e+00
1.007664348616472916e+00
1.042818985255144382e+00
1.023850115427984209e+00
9.918737685063049314e-01
1.053369037654202645e+00
1.032236392638924638e+00
1.032826051081518814e+00
1.017950599590458971e+00
1.031909681005892754e+00
1.039421529832316615e+00
1.002195152880451579e+00
1.052742970686182833e+00
1.022453370636345227e+00
1.032740603814348734e+00
1.027664360359950013e+00
1.047871053792395646e+00
1.018320713027478730e+00
1.055357358016955516e+00
1.047504617671094929e+00
1.030757887544395901e+00
1.044910552283614846e+00
1.049229693167996080e+00
1.043106248587575058e+00
1.005518088188905423e+00
1.042960054304876927e+00
1.049877796425000787e+00
1.021682745546649507e+00
1.060581234974793841e+00
1.023173273234388558e+00
1.032987822507620779e+00
1.024575097991477834e+00
1.039664171641965895e+00
1.022745651156792279e+00
1.040924893913271365e+00
1.058321438059957709e+00
1.063966145348111958e+00
1.033989615940689832e+00
1.032051972675464446e+00
1.046565456119577409e+00
1.027509581287254337e+00
1.070427642222385733e+00
1.020506100334671595e+00
1.050332177061765959e+00
1.038811526660647244e+00
1.044921840532836210e+00
1.025050216662829250e+00
1.031048197764129482e+00
1.054085357192486638e+00
1.009595147788170388e+00
1.060171219315217517e+00
1.043266937249775372e+00
1.028336018344439884e+00
1.030017744846140504e+00
1.041080437863003638e+00
1.037258341716970733e+00
1.059441846273043497e+00
1.039752193903060951e+00
1.039341647487769915e+00
1.049217209586785549e+00
1.043142754552691009e+00
1.018316210721229353e+00
1.008152180344473292e+00
1.046802801129203653e+00
1.050802173716924193e+00
1.024491617171434443e+00
1.048185169317675358e+00
1.044186571139835484e+00
1.029721342876967372e+00
1.043401549891121105e+00
1.037864419301270935e+00
1.046746558339457289e+00
1.014016775986790408e+00
1.061044893337068418e+00
1.017372645447172541e+00
1.025710306663385252e+00
1.060590579506530684e+00
1.023004573045014798e+00
1.031023004577994895e+00
1.050570793365801503e+00
1.029523601495322183e+00
1.029635888579730763e+00
1.063622575985456731e+00
1.053542183604018412e+00
1.028897373602367216e+00
1.037028200440148984e+00
1.036719979498542665e+00
1.037083351455911240e+00
1.010908435289098461e+00
1.030452255125657857e+00
1.039286693888642921e+00
1.037318141344919509e+00
1.035455532908376997e+00
1.026478718017098002e+00
1.019444439569218819e+00
1.074658751435866977e+00
1.019995012281126101e+00
1.027273639619971313e+00
1.035924597352540832e+00
1.066749923916511467e+00
1.050179644385320854e+00
1.030796200283745856e+00
1.025905424197599336e+00
1.034746481241787031e+00
1.030927168725130461e+00
1.043909966050998062e+00
1.016844633925441332e+00
1.032285903453937781e+00
1.040524385106245342e+00
1.025462775918198677e+00
1.037306720511207869e+00
1.041609872112404522e+00
1.055445721600096087e+00
1.037005346951362483e+00
1.032277539651734966e+00
1.030248018644961183e+00
1.033551510967720688e+00
1.060024836244366719e+00
1.031873130064237865e+00
1.025286009540938403e+00
1.038582302189934525e+00
1.030292942828821223e+00
1.035744125589925346e+00
1.046059288928457010e+00
1.055100230814429052e+00
1.025304571631999062e+00
1.061651035533650367e+00
1.029531619428048383e+00
1.048340977801304197e+00
1.054778174753730591e+00
1.039314344152056480e+00
1.034922933086094954e+00
1.036605952495114780e+00
1.056544041664088773e+00
1.038681280754565117e+00
1.071291499916471324e+00
1.045630122871747725e+00
1.066107586482604841e+00
1.036650561577999508e+00
1.069003061202049576e+00
1.052907961991929708e+00
1.039258840526732675e+00
1.074199390127065001e+00
1.021984874972971635e+00
1.093959109082478953e+00
1.045718960580467094e+00
1.039185027496314806e+00
1.061329181284613732e+00
1.035861928752451311e+00
1.018229138232529252e+00
1.064215749641398201e+00
1.036679747351921588e+00
1.040002391784239810e+00
1.012960167390504207e+00
1.057578423118244126e+00
1.034399110877471051e+00
1.032798483334268713e+00
1.036889825091117157e+00
1.062733280241566325e+00
1.031602326664996294e+00
1.052201031984369983e+00
1.046344468511564152e+00
1.018471385057487355e+00
1.032103609783097564e+00
1.067392463801042357e+00
1.043382872637188763e+00
1.045368717124850244e+00
1.051581069110857136e+00
1.044062700069803284e+00
1.057666284888561181e+00
1.064200245434066883e+00
1.036574529085277030e+00
1.040407436633164373e+00
1.040296140708679706e+00
1.055658125477544118e+00
1.059910232408726838e+00
1.028650947928714920e+00
1.055261740982519569e+00
1.042140280791131968e+00
1.052707245375170464e+00
1.055369461441647561e+00
1.022143969324349255e+00
1.060474579968582631e+00
1.052762704363989110e+00
1.021356569780528689e+00
1.053300222727985069e+00
1.055040687948362033e+00
1.061712062242723631e+00
1.034460635383291915e+00
1.056201500914440761e+00
1.043862215708501351e+00
1.026772091211733517e+00
1.053338062896025829e+00
1.035029987898580917e+00
1.060335964492628014e+00
1.069701719105681681e+00
1.057300159280809559e+00
1.056072349551571365e+00
1.052164262741239753e+00
1.054205367578677333e+00
1.039373240652789576e+00
1.028766499942148860e+00
1.041244662296354262e+00
1.073389180044951763e+00
1.017261753667685120e+00
1.066230807727280405e+00
1.050721592540229343e+00
1.071028625412267177e+00
1.057512356255066788e+00
1.047871149870383878e+00
1.064276062921164501e+00
1.025318064797527962e+00
1.067866124397531147e+00
1.037336065681047303e+00
1.050621718042127783e+00
1.068162346761462711e+00
1.057129828967769081e+00
1.063391395052107002e+00
1.067921073885011118e+00
1.033201102151064310e+00
1.058157538527080499e+00
1.056735385263557259e+00
1.057620370876410476e+00
1.050724394129936456e+00
1.041108184783693602e+00
1.060634781727709974e+00
1.049988258830999666e+00
1.050009612741042542e+00
1.069643565604447621e+00
1.050561295393444894e+00
1.053102817327304930e+00
1.054334155690640706e+00
1.052086644165209472e+00
1.064049203036022906e+00
1.038618063243834877e+00
1.037511064944166783e+00
1.064453170290651229e+00
1.057756867190857042e+00
1.054117015907670929e+00
1.056057941474620510e+00
1.063785143573477088e+00
1.088556711799621990e+00
1.066950631096302837e+00
1.041190822474322264e+00
1.031243641293251967e+00
1.065034119026656345e+00
1.051483295358171866e+00
1.040064800344455920e+00
1.053512123349421126e+00
1.043260210691258294e+00
1.042865737538948956e+00
1.037948766828494351e+00
1.068634750513636433e+00
1.061422743030425941e+00
1.059549332940937116e+00
1.058169369715937558e+00
1.050174354834377821e+00
1.048071187266642834e+00
1.055713169000345397e+00
1.021086446480123477e+00
1.044492392431485062e+00
1.076545497287586306e+00
1.072322052159221606e+00
1.062064325361365080e+00
1.035201587722935024e+00
1.022137278209770184e+00
1.046787283957463899e+00
1.047499717964790911e+00
1.042984608902415955e+00
1.059353627587638513e+00
1.065689287102778549e+00
1.045453195470567476e+00
1.047491245430042239e+00
1.057976855780131453e+00
1.086802150793398480e+00
1.063801659165415137e+00
1.075021763142533615e+00
1.047512316831567425e+00
1.058297651430875952e+00
1.085272074289046484e+00
1.057756821106176082e+00
1.066122135384732772e+00
1.031556144857624924e+00
1.089611690236836683e+00
1.073576055554410713e+00
1.083010789168107557e+00
1.053640093684095946e+00
1.081475735718449460e+00
1.063024276254569189e+00
1.076301034791258937e+00
1.049341589060348801e+00
1.068191854407736008e+00
1.081080025500036124e+00
1.072142428727538732e+00
1.066996637464493247e+00
1.079271639314920650e+00
1.029988144734890865e+00
1.074071698747494974e+00
1.055204808178223264e+00
1.075405504923320210e+00
1.085623456159901412e+00
1.037733650197730118e+00
1.056106618868877467e+00
1.065949178932629637e+00
1.068839106042422271e+00
1.063999827391693076e+00
1.068295250253925799e+00
1.057369168559060491e+00
1.056438902581879002e+00
1.052931441347602970e+00
1.074451346874226054e+00
1.070761471642694529e+00
1.064068171065657653e+00
1.057172554390934494e+00
1.051960311422189154e+00
1.026813113385355303e+00
1.055201772794251536e+00
1.047926443618150572e+00
1.063621481454426920e+00
1.047863359463233168e+00
1.075614006519694188e+00
1.056086483757751493e+00
1.061023761753699945e+00
1.076546045887883718e+00
1.066374004158424427e+00
1.067274695609520929e+00
1.040306435089066284e+00
1.040228897884516224e+00
1.024309994575190341e+00
1.057270686974085105e+00
1.052737499142076372e+00
1.063023647980204656e+00
1.077236857787708724e+00
1.029441972941064432e+00
1.038893852079471936e+00
1.063629255385721173e+00
1.047890497767179019e+00
1.084567803577041412e+00
1.066137766520708130e+00
1.065884187376188841e+00
1.050234992207977447e+00
1.030882813565367817e+00
1.084729363977347871e+00
1.066559108139657042e+00
1.044491550700274773e+00
1.064063573148636310e+00
1.064823644068253472e+00
1.046524598646352944e+00
1.070837002814390093e+00
1.050352282009283433e+00
1.077111105665204072e+00
1.060493550925372785e+00
1.054637128046117978e+00
1.075412356127414926e+00
1.068956749210381973e+00
1.061441620739639102e+00
1.089283971249404903e+00
1.073012450128063566e+00
1.069104116987728004e+00
1.066119842288396180e+00
1.053500770280358267e+00
1.054117330316347134e+00
1.053603874157320375e+00
1.054217108915468160e+00
1.065766652692311078e+00
1.039507275567543854e+00
1.053784721761927168e+00
1.057746343561061009e+00
1.061076480717211501e+00
1.063714695393280563e+00
1.067012716056008337e+00
1.067522610982592157e+00
1.055353038709369251e+00
1.055185492377904710e+00
1.068005008045405768e+00
1.083855897699369963e+00
1.065749853991294183e+00
1.050727066005241239e+00
1.073400108557950094e+00
1.064964024907121054e+00
1.058167072837421063e+00
1.036967880888550519e+00
1.069771416951671883e+00
1.061948524486567846e+00
1.085816022549016102e+00
1.069809411707437929e+00
1.040221714501954331e+00
1.076833237175177649e+00
1.076993797632935346e+00
1.062008256438608189e+00
1.062963177585578567e+00
1.066088509023961350e+00
1.082792918194260823e+00
1.065393030701772492e+00
1.026565187046925454e+00
1.126474660039797682e+00
1.063517702783574714e+00
1.076380428592383476e+00
1.079809207102282897e+00
1.072954830214272626e+00
1.072964022469478307e+00
1.066160980981616602e+00
1.058094546202541064e+00
1.071295156090082079e+00
1.067972938563078067e+00
1.099265330522886774e+00
1.048038035165644422e+00
1.058760274668006707e+00
1.094822613035464798e+00
1.109172108023289471e+00
1.093758556604085053e+00
1.067805673212072426e+00
1.069405618884060161e+00
1.082664864477769440e+00
1.068549902857132361e+00
1.056243833621359318e+00
1.067471942472742796e+00
1.051907155350047196e+00
1.065063922734907464e+00
1.073061998068294498e+00
1.073506781596129889e+00
1.055562895514165600e+00
1.071170201682288825e+00
1.070216507488473523e+00
1.062511495992831900e+00
1.070129719235373811e+00
1.078724657371053608e+00
1.082971242616817431e+00
1.042708040578962825e+00
1.070890243765670657e+00
1.081248947149815010e+00
1.089745340986356670e+00
1.061871803186905217e+00
1.052331647605555309e+00
1.057726690107705370e+00
1.087539927765061476e+00
1.067282084522408914e+00
1.057665857788590014e+00
1.084633948205850906e+00
1.075969502508068221e+00
1.063413346893460565e+00
1.062383175770586830e+00
1.091258123221872323e+00
1.074992876391807739e+00
1.074966855188075332e+00
1.056520820824285112e+00
1.072319330889171418e+00
1.059793582905348863e+00
1.051297494605427429e+00
1.067676211132035258e+00
1.061267081160669701e+00
1.089640423461626151e+00
1.094055619820931025e+00
1.086586003104423437e+00
1.079247999989822127e+00
1.056752875994204199e+00
1.080444417109279298e+00
1.074930954368191971e+00
1.069420966083401314e+00
1.071083459623300760e+00
1.061272055732501940e+00
1.072104249580004387e+00
1.079040888235557549e+00
1.064360625245115211e+00
1.091534292225484926e+00
1.063445618551351890e+00
1.078740242093308987e+00
1.077096483054329701e+00
1.090257503269390860e+00
1.079485064434395403e+00
1.074280935897583777e+00
1.039120154304896904e+00
1.095134497980881250e+00
1.060367722796621059e+00
1.044637814328191139e+00
1.087481093614561356e+00
1.070306861752295502e+00
1.054403798136372528e+00
1.060643450184193703e+00
1.049153657510343507e+00
1.086433686780720498e+00
1.076036164407236040e+00
1.073230219727215218e+00
1.094198352793374074e+00
1.068587702252540739e+00
1.082605354232109462e+00
1.076085385676192052e+00
1.061530164469269399e+00
1.042662241767447373e+00
1.085432243481677217e+00
1.071747045436921786e+00
1.055547224413799556e+00
1.078140102187949312e+00
1.079442165289092204e+00
1.082963208102176278e+00
1.078906690689805714e+00
1.075507068473005257e+00
1.047106477816206249e+00
1.078863354072053804e+00
1.075364836987225736e+00
1.065646535449395804e+00
1.072437909609899265e+00
1.079272031558174305e+00
1.092964708308357791e+00
1.096285953841093175e+00
1.098815835879183078e+00
1.077923578486279066e+00
1.093257771691048097e+00
1.099247874277741843e+00
1.085463543111746310e+00
1.086745391974072827e+00
1.093316162989581786e+00
1.093869401393467555e+00
1.076880472419331491e+00
1.069449456158734879e+00
1.113028846502801539e+00
1.068699028157807041e+00
1.083092172583679735e+00
1.072699038559270512e+00
1.089644882850915097e+00
1.077064267863771851e+00
1.060874294260614636e+00
1.051586305428709345e+00
1.083695608605640404e+00
1.065647123612620373e+00
1.092544396171993837e+00
1.080792424296878274e+00
1.094348035844379341e+00
1.061713947394720137e+00
1.090910338406442026e+00
1.043048467259348522e+00
1.120848740305740332e+00
1.055878685443095266e+00
1.087717290964028694e+00
1.085406732016357623e+00
1.087393365940309664e+00
1.101377062462126410e+00
1.054751947246545862e+00
1.064615870168860168e+00
1.093227799939618272e+00
1.071349608124980035e+00
1.054785897564414654e+00
1.085818389903949743e+00
1.099856989351448933e+00
1.072361600263326498e+00
1.077955234134953422e+00
1.076980124571309982e+00
1.065927905646813389e+00
1.101178077158992963e+00
1.092125235508976111e+00
1.078925812637178572e+00
1.063887179498438806e+00
1.059392171065455246e+00
1.082341852896789192e+00
1.110348055161505476e+00
1.089016269246640745e+00
1.057972663063874830e+00
1.085790159235384467e+00
1.080729107845648240e+00
1.079427055407618186e+00
1.059053664781445248e+00
1.094374854692748089e+00
1.089468108009990388e+00
1.089411812715544103e+00
1.084755322844312309e+00
1.088030788775992130e+00
1.080437754966141695e+00
1.078137260821218968e+00
1.064388685820146563e+00
1.083969331393363378e+00
1.088764648892430298e+00
1.108554916259341772e+00
1.080322285246741787e+00
1.079986950372219923e+00
1.088437866988345881e+00
1.080813832018471921e+00
1.090290651428525326e+00
1.104874573186899633e+00
1.095296526010211657e+00
1.092555140132702052e+00
1.079870802150528331e+00
1.099382854897087425e+00
1.094260107161802997e+00
1.055285421930497902e+00
1.072674280682700543e+00
1.095353118857926411e+00
1.097727784966126663e+00
1.078033339769755239e+00
1.083763103218046142e+00
1.081853188842716973e+00
1.054254300377233555e+00
1.095262586845543007e+00
1.092252238414956667e+00
1.091380112345580633e+00
1.084265891864439446e+00
1.073876231533241743e+00
1.119764090337155737e+00
1.075067410741951557e+00
1.091104283545043296e+00
1.082461496877342944e+00
1.078567358498964568e+00
1.092033046602303825e+00
1.093933374894857646e+00
1.114797800462002497e+00
1.087197038325066867e+00
1.120272422370611531e+00
1.068615131966742515e+00
1.081150133952082149e+00
1.092454193193348022e+00
1.089307259625908797e+00
1.054748206515280451e+00
1.097388565842184027e+00
1.054895172437864792e+00
1.108079351482629038e+00
1.099834173176104990e+00
1.086683351153499899e+00
1.095817495004676401e+00
1.071668373211308589e+00
1.094226877210764615e+00
1.076192767291741292e+00
1.110561165059800182e+00
1.100708913322728355e+00
1.082788222473358264e+00
1.086974925797305813e+00
1.104667111958560044e+00
1.081766596963562588e+00
1.097909050194921576e+00
1.098942212997751744e+00
1.080591348653844763e+00
1.103455357730906750e+00
1.090656040020465678e+00
1.096458156085447611e+00
1.111009354383092562e+00
1.089655235479407791e+00
1.098863992051662963e+00
1.092283668218138937e+00
1.099145114662752665e+00
1.085093172742180645e+00
1.087291396872108296e+00
1.096371154475928478e+00
1.072242440346267811e+00
1.106344603060478882e+00
1.090836027219709514e+00
1.101177653548268687e+00
1.101402331600738638e+00
1.096283757194026709e+00
1.111552958742208164e+00
1.094671915639402471e+00
1.110449119950632779e+00
1.076654440454321904e+00
1.113698176503779225e+00
1.082531919797139697e+00
1.094239512771919998e+00
1.073053936435855116e+00
1.112220960046619966e+00
1.076146813925839663e+00
1.100103734132956923e+00
1.100269266494828146e+00
1.114412498460551237e+00
1.082671293933050283e+00
1.086358491838214757e+00
1.109873141075549796e+00
1.065525041848627286e+00
1.095822676055761891e+00
1.110873504723545624e+00
1.083279055087602361e+00
1.108681373468032971e+00
1.090611310088973163e+00
1.111781042105715267e+00
1.103210635363590875e+00
1.082772403789236337e+00
1.071429764174389732e+00
1.096551996199885304e+00
1.107736431915375075e+00
1.103189096892353671e+00
1.092373513914168814e+00
1.090514560655266640e+00
1.089029061837715862e+00
1.084835537659151194e+00
1.105410313430938318e+00
1.112541936586855629e+00
1.086431181406731339e+00
1.099097137709692973e+00
1.114990460542723660e+00
1.100610718730627324e+00
1.075977896462315675e+00
1.102572993476482299e+00
1.078518150041147150e+00
1.087309467394858009e+00
1.088358506403503290e+00
1.105608596070429162e+00
1.119173478366689789e+00
1.093577372526334468e+00
1.110577054340492698e+00
1.098895476256569470e+00
1.104841619844979972e+00
1.088209111882818103e+00
1.080219511399805654e+00
1.094136962928945911e+00
1.094060904712059523e+00
1.085090756964062875e+00
1.124911034887551509e+00
1.096490827614652108e+00
1.092967549490315937e+00
1.093673013954022943e+00
1.104101650321829942e+00
1.046647704336319373e+00
1.088232942677762827e+00
1.067327153927366101e+00
1.052319704573955406e+00
1.093359395192321282e+00
1.099126908440083650e+00
1.105273598091034426e+00
1.109452827913866235e+00
1.097091900954196397e+00
1.129008317671813755e+00
1.101026978343691010e+00
1.095440321839748599e+00
1.108350214810442491e+00
1.077996252890702555e+00
1.093983410986062887e+00
1.110371928126457242e+00
1.087896609143151005e+00
1.110283886277041443e+00
1.112148562419079667e+00
1.115140069910058207e+00
1.101965279225882721e+00
1.115801140596121011e+00
1.101206719034336867e+00
1.110807321701954731e+00
1.104091587497897375e+00
1.103563638417474069e+00
1.106176733953099012e+00
1.083364403714888180e+00
1.091076449856990926e+00
1.105367603263708087e+00
1.100734286962873121e+00
1.096629777193234068e+00
1.108191337710050295e+00
1.102374159840479928e+00
1.117304425299936010e+00
1.105838910097347139e+00
1.110164953895584450e+00
1.086720351731744971e+00
1.121331592259856347e+00
1.089099179690869557e+00
1.104692752691366575e+00
1.109264930363941692e+00
1.105765987277070650e+00
1.112596070458434783e+00
1.121801278806181745e+00
1.101837599763646258e+00
1.124453529162378951e+00
1.105104628256327715e+00
1.121401300356034358e+00
1.123708757201719921e+00
1.129205238135819966e+00
1.099905069336864827e+00
1.073658806844804525e+00
1.110566920765557297e+00
1.083986847340391302e+00
1.094781520142625419e+00
1.106919184222117547e+00
1.106368637894204365e+00
1.102189334951183985e+00
1.120758175763253650e+00
1.119457356476756704e+00
1.107313456935643536e+00
1.086589089950576126e+00
1.098352839669197945e+00
1.101063263316659491e+00
1.111420216739792632e+00
1.112429192418005863e+00
1.122116296396450164e+00
1.094445561668712541e+00
1.109875546216592568e+00
1.099551506263948486e+00
1.104952431746845987e+00
1.096741763527659508e+00
1.119559793385983548e+00
1.093513038369193335e+00
1.105536336995700974e+00
1.098477668705440724e+00
1.097896643278049922e+00
1.119604218304286025e+00
1.078616155772043950e+00
1.117777648888091946e+00
1.115729338545905724e+00
1.114790868089345910e+00
1.096256464105310746e+00
1.110300554302876996e+00
1.087182212517182389e+00
1.065968850702178061e+00
1.107108049534068828e+00
1.123184818911848071e+00
1.096408885382888831e+00
1.120492425465122066e+00
1.132673352192420824e+00
1.112592410604037019e+00
1.106237405595797973e+00
1.119413262924569885e+00
1.103305724498520712e+00
1.098426484879479803e+00
1.116536074033551040e+00
1.119541804927032258e+00
1.121710405824006163e+00
1.076114586121000194e+00
1.109420633736340145e+00
1.101037121124243345e+00
1.115110265034115145e+00
1.099123418143370001e+00
1.115586436834615336e+00
1.111331106408902869e+00
1.083381417251859657e+00
1.085646044014505929e+00
1.076557210096053208e+00
1.126821659083714122e+00
1.135422872399834082e+00
1.156191681292141116e+00
1.112660989617804574e+00
1.101733019685784409e+00
1.137421241589119614e+00
1.134521608454117869e+00
1.112746732098893743e+00
1.123036814340339529e+00
1.127100646002012541e+00
1.139126389596095246e+00
1.134739454820904436e+00
1.095915622590667882e+00
1.127690466913261469e+00
1.100607983553527847e+00
1.110323704827262059e+00
1.118030558381995165e+00
1.126984707802322294e+00
1.124898955378455856e+00
1.125519702845078962e+00
1.120762183583878135e+00
1.130513802453742667e+00
1.120984964683372720e+00
1.090471995128691640e+00
1.135954797318495135e+00
1.122267046324133766e+00
1.106897870587409516e+00
1.130984593724504661e+00
1.145863450302045061e+00
1.142926357719574959e+00
1.113923006333334076e+00
1.090802881691620208e+00
1.089168771500024446e+00
1.107313972103477484e+00
1.147474489867041925e+00
1.117716669511201966e+00
1.118814390002875525e+00
1.150019795915067089e+00
1.120018498427123976e+00
1.131502932187885557e+00
1.114332185114574214e+00
1.123232375120568394e+00
1.126085788858969039e+00
1.130514751793753936e+00
1.097723231575248315e+00
1.104028501382539273e+00
1.103686526799189771e+00
1.112154592609919002e+00
1.114511645089651060e+00
1.125729719628422609e+00
1.133439130637845738e+00
1.136954951367686650e+00
1.129223321598703311e+00
1.116756510899326704e+00
1.124479602425186631e+00
1.110863652165892335e+00
1.099378221663641408e+00
1.113232162293297467e+00
1.126240120154718749e+00
1.135331956682061216e+00
1.131717658650874148e+00
1.138684896998787499e+00
1.140368512149309899e+00
1.088254017387167538e+00
1.115564442959396496e+00
1.109118411414161676e+00
1.149718247264152726e+00
1.112726951797308184e+00
1.112998853184140380e+00
1.143929099937306848e+00
1.120825232384832670e+00
1.140468643384717984e+00
1.099182721059439372e+00
1.115767310947717750e+00
1.118014620444898410e+00
1.151127354801646074e+00
1.131587657890907872e+00
1.137837777344379742e+00
1.127942060442061356e+00
1.132116842522811417e+00
1.138414000114475133e+00
1.137716801866205829e+00
1.103378203104103283e+00
1.115702191205806715e+00
1.120480187759424151e+00
1.133434128382134531e+00
1.132620935820245478e+00
1.105666145061062755e+00
1.113189504430723398e+00
1.131678908506879688e+00
1.121731241700109516e+00
1.131232838828700293e+00
1.109081878025000911e+00
1.110652095041702703e+00
1.105530546353698851e+00
1.134392586958097082e+00
1.115459279087634981e+00
1.124561315812903084e+00
1.137288392631920830e+00
1.109480453041193693e+00
1.132777659663134484e+00
1.104034720879175424e+00
1.129689297586676577e+00
1.113583012644127734e+00
1.121845338693953087e+00
1.101610257152598749e+00
1.122082862165634909e+00
1.119013805283990637e+00
1.126190857367438847e+00
1.153628807233329834e+00
1.137535648145430400e+00
1.113593427868020402e+00
1.118229431425733278e+00
1.104138950651229578e+00
1.120411420381867584e+00
1.119444132773872225e+00
1.125670081620499641e+00
1.127839208659527692e+00
1.106982763651060742e+00
1.136225302351151489e+00
1.119092301910763032e+00
1.124746259666446369e+00
1.115848652732581936e+00
1.139356864392684798e+00
1.139065327010412965e+00
1.129936052571242078e+00
1.126599819308383710e+00
1.132910111178192736e+00
1.114299375937637171e+00
1.142410550036877082e+00
1.136554791073423054e+00
1.124568545657810059e+00
1.121479519680124382e+00
1.127938333429607587e+00
1.107381637737250513e+00
1.110085705620828866e+00
1.113072163048061336e+00
1.112846077466396189e+00
1.109225139093529933e+00
1.116117040332615273e+00
1.103335057599356794e+00
1.108625176791630862e+00
1.117179100366872291e+00
1.139923499143316477e+00
1.128419292774602400e+00
1.137839516920009508e+00
1.112445110352336730e+00
1.124901188019862497e+00
1.119224792420906001e+00
1.145996931538221686e+00
1.115601546979486436e+00
1.110649133726506310e+00
1.138673096576261035e+00
1.149180037486500661e+00
1.139216101219908239e+00
1.143713058036211372e+00
1.112714862024469786e+00
1.144387183476874847e+00
1.123256726455663435e+00
1.115762474181750674e+00
1.128866369255701496e+00
1.140695295597435210e+00
1.115860284438474626e+00
1.135391659877267756e+00
1.119377727275035372e+00
1.130052823725204991e+00
1.121030296969772078e+00
1.133073157654437502e+00
1.119851474097545596e+00
1.146812023968547534e+00
1.134193378233717020e+00
1.111069653999233742e+00
1.107176035680060178e+00
1.111345373378653134e+00
1.129089872010185180e+00
1.147228011443783613e+00
1.100603923024204400e+00
1.091711820579129411e+00
1.107455231420884090e+00
1.143066433075451416e+00
1.131176242489895012e+00
1.120809294863158501e+00
1.123110012819088066e+00
1.140604769561869514e+00
1.120082465510738423e+00
1.094059611000853582e+00
1.132633863025912291e+00
1.141742460992169139e+00
1.133566404814167816e+00
1.090303735283860487e+00
1.117074368435621246e+00
1.130183390365280260e+00
1.127940955017576963e+00
1.148295257273864722e+00
1.114397161764781874e+00
1.136648057489086705e+00
1.118340548334310514e+00
1.124912611416688524e+00
1.120253114788760884e+00
1.130004115132727138e+00
1.115501805210011410e+00
1.125879170943470564e+00
1.151175330495032956e+00
1.119019530792856765e+00
1.114841363040372624e+00
1.125400527806601048e+00
1.110398357634623689e+00
1.122729781805666294e+00
1.129974343685405280e+00
1.121104746950872588e+00
1.110432833787981410e+00
1.142129938511807996e+00
1.141596223178011460e+00
1.132117736838186284e+00
1.112652763502089304e+00
1.112365354366924075e+00
1.130821501505563154e+00
1.114913853403387334e+00
1.124831320724851480e+00
1.131438814275741001e+00
1.147730243045097520e+00
1.136816065138173570e+00
1.145044309960224771e+00
1.109229888210763182e+00
1.145805214775152958e+00
1.123854944173282799e+00
1.124253154474343042e+00
1.146367417030431657e+00
1.138533822131008177e+00
1.138491834477568077e+00
1.133388506559437126e+00
1.118312369289371500e+00
1.127231023359203776e+00
1.112273844357630326e+00
1.122830641071610902e+00
1.134980466049303915e+00
1.137428941772961943e+00
1.130578866892975709e+00
1.117926843069168008e+00
1.126207751864438222e+00
1.158328510278290535e+00
1.134782189882060033e+00
1.157270314468442196e+00
1.141510646107841920e+00
1.177866070239874219e+00
1.130021920897093191e+00
1.198007780037690262e+00
1.134009680537868547e+00
1.150372445167305191e+00
1.154001747122149091e+00
1.152909014195441006e+00
1.129383831019276307e+00
1.146739462647527796e+00
1.142706952530566422e+00
1.121822021054512453e+00
1.148384957055630817e+00
1.118794201173198166e+00
1.138817539766296960e+00
1.154669826876600913e+00
1.162771479518525330e+00
1.148558702969122214e+00
1.143246540097291097e+00
1.147205864379935214e+00
1.133202338199763570e+00
1.139028959272712527e+00
1.143039140835331979e+00
1.152634306512834161e+00
1.173982806322991346e+00
1.151499237925158514e+00
1.147120312703862277e+00
1.139462768613742849e+00
1.162535140187296534e+00
1.137609071294336305e+00
1.165813100690780812e+00
1.166461780772168444e+00
1.129680807592954972e+00
1.145410522179168833e+00
1.130103186362423573e+00
1.142878499744121923e+00
1.135177541564173165e+00
1.155367550744383243e+00
1.107092931727299945e+00
1.158458832887345524e+00
1.143028168455896276e+00
1.107272811669940404e+00
1.136705064256257502e+00
1.161598725035409174e+00
1.121984822915439217e+00
1.137017399901163683e+00
1.146237834451450333e+00
1.132854381290162138e+00
1.115298737950625174e+00
1.117603117454508688e+00
1.165818341189440277e+00
1.119825671027846914e+00
1.136006772950931554e+00
1.134975488214280848e+00
1.137070590045450080e+00
1.153969801525790650e+00
1.153482503738939569e+00
1.154708273899130777e+00
1.127053960527865550e+00
1.165471791646250033e+00
1.143163632687241194e+00
1.141448192830308628e+00
1.127033239298276923e+00
1.132263112607230671e+00
1.142401184762288135e+00
1.165241982901213724e+00
1.173259041395800173e+00
1.128083574409727508e+00
1.168844843177720749e+00
1.151455055079848355e+00
1.173909241972949768e+00
1.120395219689292787e+00
1.159556518985140228e+00
1.142246457763842260e+00
1.126833104725554646e+00
1.151646724797438459e+00
1.178394828348848566e+00
1.102156722786729492e+00
1.142626612293559996e+00
1.118919389367260653e+00
1.156211982272158822e+00
1.156880235473160878e+00
1.138416261177406019e+00
1.140722340842423188e+00
1.144034064864823286e+00
1.124468358358307496e+00
1.142653303987608338e+00
1.136953703312284292e+00
1.156150042986166859e+00
1.121703508359536361e+00
1.147994371812506964e+00
1.140676987780938401e+00
1.153852400441064852e+00
1.176902594645382827e+00
1.167298962175880916e+00
1.147065708008825791e+00
1.144349869565993716e+00
1.167852973721681176e+00
1.134071369013544217e+00
1.164953357838993453e+00
1.134368054505836110e+00
1.143456471696206789e+00
1.166992195472141836e+00
1.138548362567162187e+00
1.133183270067523063e+00
1.165327453283620418e+00
1.150327388079496638e+00
1.152112931273899799e+00
1.150689709218446932e+00
1.150307348641511407e+00
1.168857042067751761e+00
1.148312552088193605e+00
1.167079331225221228e+00
1.125450600442828630e+00
1.179324407637740491e+00
1.141000696623120536e+00
1.174714837612687468e+00
1.166271137604101726e+00
1.170266323149925958e+00
1.149771413624168126e+00
1.152582598630300437e+00
1.167210393054435746e+00
1.164187906853770382e+00
1.149370290682143025e+00
1.146757360688071437e+00
1.178139237262488370e+00
1.135628982094000428e+00
1.141222022361184196e+00
1.149236246976119258e+00
1.178217612944109316e+00
1.138665324278200552e+00
1.159761367687123235e+00
1.155327874863753213e+00
1.142737698880291308e+00
1.167596185094160965e+00
1.157866148736752088e+00
1.144090893934237574e+00
1.130025894574656853e+00
1.141380895051482103e+00
1.195598545471714180e+00
1.175200222809511086e+00
1.120326436922352009e+00
1.135410078655687771e+00
1.163662434632796838e+00
1.125659321599605356e+00
1.181358626721384031e+00
1.145117986574409885e+00
1.146070889297761797e+00
1.191017142165220033e+00
1.166331832405375080e+00
1.146382142209253052e+00
1.175583578666181239e+00
1.155519083925035551e+00
1.155677285412628486e+00
1.143175403477236562e+00
1.158466264109913046e+00
1.147525204201415905e+00
1.147500668993955308e+00
1.164646086877495268e+00
1.166136650947480424e+00
1.167556058861420665e+00
1.153136566548047748e+00
1.128773758069504529e+00
1.140443575188646141e+00
1.172018514703996539e+00
1.142349233238504791e+00
1.165116347132259866e+00
1.149681282830479878e+00
1.187137540085477561e+00
1.173401427686822540e+00
1.159879573914733397e+00
1.176516714087708193e+00
1.180290240863329787e+00
1.156245651673977415e+00
1.142479405421388483e+00
1.148550573940023689e+00
1.179940055895600359e+00
1.166456065796891428e+00
1.166480101577681339e+00
1.146655270753107025e+00
1.182881922529382068e+00
1.186929885222387959e+00
1.167196719117262527e+00
1.162574854593012352e+00
1.170268460223601092e+00
1.152059030661106931e+00
1.158544100909901786e+00
1.143064816332098887e+00
1.129926650510743258e+00
1.169695538171993787e+00
1.158493085427222180e+00
1.195792920335321252e+00
1.216024867892484540e+00
1.150357506207250635e+00
1.142299472726183707e+00
1.182526608666397694e+00
1.159307884049862958e+00
1.185181016058226566e+00
1.166708438962683614e+00
1.156631167651385628e+00
1.180952908513670296e+00
1.159043441483318171e+00
1.157478131941077404e+00
1.164019882783555948e+00
1.164707282756904272e+00
1.177871197032457573e+00
1.176684475194776480e+00
1.155812388355450970e+00
1.184420409968643284e+00
1.162703278891323855e+00
1.180700080742281388e+00
1.169746961550651942e+00
1.168024550661165284e+00
1.168656340746319744e+00
1.166416752740899510e+00
1.128355475038222755e+00
1.168380198650890378e+00
1.175055956889876629e+00
1.173978368584639220e+00
1.177723141501121118e+00
1.187591289696248831e+00
1.183359810526948497e+00
1.162267805141270927e+00
1.146759173959674971e+00
1.150388553407289738e+00
1.127382268590040759e+00
1.157957058318879628e+00
1.154856728602331239e+00
1.158039289001512318e+00
1.149821571081433236e+00
1.147445828270416746e+00
1.150508476737998720e+00
1.177382661103201222e+00
1.178503508974020564e+00
1.147772708483873805e+00
1.135434851518652088e+00
1.155272822204067129e+00
1.173061373134361984e+00
1.156110157825366525e+00
1.172861424033591060e+00
1.159973678543335218e+00
1.146641653562841867e+00
1.161864267694205477e+00
1.161436825803369155e+00
1.160611065470843473e+00
1.134022810967670880e+00
1.184922167662398662e+00
1.145106992397701084e+00
1.151199056464798476e+00
1.153762043258833137e+00
1.150327093717309568e+00
1.164927922585761610e+00
1.169799138928047322e+00
1.185698577117481722e+00
1.179434989504068554e+00
1.165566265931176515e+00
1.163759809402154843e+00
1.157699257445996333e+00
1.187728054293409663e+00
1.152233641309461154e+00
1.181343404178832879e+00
1.189494254073593771e+00
1.192010108381541311e+00
1.156430227045239789e+00
1.193546056309692904e+00
1.174090193895370504e+00
1.183468889351291242e+00
1.183036685500302498e+00
1.143717051174085730e+00
1.183152088582214434e+00
1.172707839927715767e+00
1.186182843104349294e+00
1.176846313678609590e+00
1.177675646828935330e+00
1.179985374604756165e+00
1.167602640214234988e+00
1.166562864039259795e+00
1.195257497143115799e+00
1.184002859555939757e+00
1.193564609065971283e+00
1.165668096259747655e+00
1.210793684694576822e+00
1.181567610589735251e+00
1.184747656250725090e+00
1.156174085398465889e+00
1.157454788963542480e+00
1.181703216974147264e+00
1.150292466947597569e+00
1.162980664708371803e+00
1.163134310962525841e+00
1.189196452969457640e+00
1.172030305399343275e+00
1.161913905145392611e+00
1.156967562653751225e+00
1.209070071296040938e+00
1.168078586530375773e+00
1.173928672297144704e+00
1.176753306802540644e+00
1.135436547914724148e+00
1.177703183139751530e+00
1.155493582674088193e+00
1.215764287418030110e+00
1.186333478419134835e+00
1.251560967289468751e+00
1.165154708505705461e+00
1.169804338182685921e+00
1.185968723209977371e+00
1.159513193401035203e+00
1.167349150840415239e+00
1.178278554519903265e+00
1.153831191819938651e+00
1.172949463322248587e+00
1.176040542291248547e+00
1.162450497012783357e+00
1.176953933479216285e+00
1.169141509347146890e+00
1.180871764270009061e+00
1.177571148694257719e+00
1.186847416857787385e+00
1.170999693932975427e+00
1.167017999486374746e+00
1.190392595508513285e+00
1.172914268524862580e+00
1.164249674171167204e+00
1.165556917112634316e+00
1.156740569198334345e+00
1.171987663339904673e+00
1.183058674398172361e+00
1.196590514860481846e+00
1.159125550413447669e+00
1.190302691022010917e+00
1.165802116915235054e+00
1.182365190359807805e+00
1.218020593783611272e+00
1.235880513827475102e+00
1.188832765857569251e+00
1.188557298706814924e+00
1.183338936382008599e+00
1.139870954040283602e+00
1.212852207468501531e+00
1.213280543002213774e+00
1.181962190828022008e+00
1.183488572572222619e+00
1.185444412701305739e+00
1.217251417649478640e+00
1.177056444855603790e+00
1.146420734007359776e+00
1.181183715134497270e+00
1.186761755600188151e+00
1.173337403539872925e+00
1.199209915674274152e+00
1.188550489867153948e+00
1.186861083232825465e+00
1.176622326148896391e+00
1.200442871002949552e+00
1.243230098597113642e+00
1.246635810013507761e+00
1.191260067319221072e+00
1.173874085625477903e+00
1.182988200202447882e+00
1.186973225083191918e+00
1.184370554962054234e+00
1.194106951261667104e+00
1.186907527422229380e+00
1.210647114853417694e+00
1.209524089344754083e+00
1.202196609418330731e+00
1.192132699923856842e+00
1.207757052038587853e+00
1.167988709310037176e+00
1.183188221556927822e+00
1.194441884932622377e+00
1.191497676179077647e+00
1.202879378358376661e+00
1.186487358789673152e+00
1.172924736338353480e+00
1.213096354242229280e+00
1.167270194388039917e+00
1.196542226827028266e+00
1.184795067260573154e+00
1.181166667163899620e+00
1.215009099619264399e+00
1.211153071348171961e+00
1.245452274855460617e+00
1.239092250731289813e+00
1.191086605627744266e+00
1.199898046638868898e+00
1.180937751232996380e+00
1.211901679212799010e+00
1.206201200379706240e+00
1.195768835322579271e+00
1.197394126393571900e+00
1.200697261894675849e+00
1.132920018834027154e+00
1.211314117747886776e+00
1.197290730294589212e+00
1.194818243892887821e+00
1.184376720442191999e+00
1.193238462873287054e+00
1.191650065673894199e+00
1.216937438874239108e+00
1.157116299635871481e+00
1.211169807089481854e+00
1.232724275538613190e+00
1.202257223040346990e+00
1.189750650830220469e+00
1.233744308092195929e+00
1.187783253139084838e+00
1.189487605627974620e+00
1.188450736592393087e+00
1.202724176867205452e+00
1.179423622884758549e+00
1.177127686414267460e+00
1.187730542429820346e+00
1.188648318509311297e+00
1.186016612408685944e+00
1.226626439508845534e+00
1.250266818979555161e+00
1.227522463641086636e+00
1.201821503486522058e+00
1.225652004571982756e+00
1.229578166225345326e+00
1.225714107089960203e+00
1.227965825306711611e+00
1.263622201832397485e+00
1.214729085394866237e+00
1.206215216891107778e+00
1.193689538351522916e+00
1.156520083498724372e+00
1.192577042329582504e+00
1.202261970329844054e+00
1.247587549600080781e+00
1.204260913632999586e+00
1.208124768177637032e+00
1.200903583210655379e+00
1.214381053634942198e+00
1.204544223857477281e+00
1.230291359946095175e+00
1.252244825068179246e+00
1.222069143861822749e+00
1.210619114466125357e+00
1.230319924147279753e+00
1.217763322903897549e+00
1.218924230937478814e+00
1.231744606646295592e+00
1.215886846456565751e+00
1.236469484506689032e+00
1.195645231532987074e+00
1.228801019337626199e+00
1.215621000526219797e+00
1.261463869286545414e+00
1.235131041507872451e+00
1.205921652095891305e+00
1.256621134482018176e+00
1.252468539062294717e+00
1.254437485578843825e+00
1.243281754842709530e+00
1.231302408132848969e+00
1.280989868018734379e+00
1.250360142804929353e+00
1.249857131784827269e+00
1.248745912313206974e+00
1.228575943297352424e+00
1.200199007182052302e+00
1.227460197255515029e+00
1.203601446240455175e+00
1.222273891898694398e+00
1.267367844070232286e+00
1.237442621835304957e+00
1.224437732676748825e+00
1.247655670387603610e+00
1.231736124166483037e+00
1.220287327391448740e+00
1.235288206903098596e+00
1.244529922208938544e+00
1.256477991262075822e+00
1.221054388329044560e+00
1.218706953996258280e+00
1.280244369839911300e+00
1.320336862208212558e+00
1.308060650110181022e+00
1.277680115186686338e+00
1.294334735116157820e+00
1.288711479098252122e+00
1.283938447231687707e+00
1.291564067515094560e+00
1.311326581727412677e+00
1.279830040932712798e+00
1.263846672902914525e+00
1.268528133446938932e+00
1.346167023136539020e+00


==> anc/Fig01_H_kin_L15.txt <==
-1.247862243604802801e+00
-1.345439303839904621e+00
-1.334725801763152697e+00
-1.342105607520121424e+00
-1.249032510714866318e+00
-1.239899460381807206e+00
-1.325635519026392206e+00
-1.244063182525919409e+00
-1.244656962606502271e+00
-1.233064700904236588e+00
-1.234078777006776706e+00
-1.314895993476082658e+00
-1.193759619617050571e+00
-1.219308863532899245e+00
-1.225434655419209706e+00
-1.116832670813107997e+00
-1.145950997620664324e+00
-1.250849493587165240e+00
-1.115322109617574942e+00
-1.206878905281238312e+00
-1.122936681259505187e+00
-1.317833134617637070e+00
-1.148729085157663032e+00
-1.183798914979432126e+00
-1.254503357369997740e+00
-1.158748216317153190e+00
-1.171870414084937639e+00
-1.256238237664924373e+00
-1.270217347158870025e+00
-1.287199481914383936e+00
-1.238968366100772878e+00
-1.259676525544110026e+00
-1.264773215591380673e+00
-1.287643676648941415e+00
-1.252155605687667483e+00
-1.236417899287346911e+00
-1.219725965060709294e+00
-1.254782808061052579e+00
-1.264652722334826063e+00
-1.276902750382851615e+00
-1.282600808573540752e+00
-1.250539028479534132e+00
-1.220987596177454781e+00
-1.314298858108045698e+00
-1.257753999648304255e+00
-1.250486939456124880e+00
-1.223570086069593277e+00
-1.252927496731351731e+00
-1.236039308056300579e+00
-1.213964667541625353e+00
-1.247559037888029021e+00
-1.261004569440737244e+00
-1.236036627478577232e+00
-1.200627064351260653e+00
-1.228957753091956429e+00
-1.221392547887994784e+00
-1.275835479569199737e+00
-1.219691657034939647e+00
-1.267612308509777908e+00
-1.268782713287651465e+00
-1.215324173508028016e+00
-1.227604577034977940e+00
-1.228380641145870422e+00
-1.208391103472325145e+00
-1.221429250807004596e+00
-1.207150278809384636e+00
-1.222577407815794714e+00
-1.232827317018592383e+00
-1.227077349951265495e+00
-1.227865224059593086e+00
-1.215364628200629848e+00
-1.223930115405303276e+00
-1.226271343594537155e+00
-1.219065453649510022e+00
-1.302793287951643730e+00
-1.236788424423462374e+00
-1.242597484436510857e+00
-1.220251322379994674e+00
-1.213568637109455395e+00
-1.229332421198072067e+00
-1.191577795091931957e+00
-1.202946668584789158e+00
-1.205041309111836600e+00
-1.209487772681284268e+00
-1.202638561273868145e+00
-1.221046853598580562e+00
-1.218816422690117252e+00
-1.206621666078075528e+00
-1.203775813205241851e+00
-1.275317864097382570e+00
-1.199948919465940733e+00
-1.205064111282324379e+00
-1.216082608465700154e+00
-1.251847576379212734e+00
-1.231849292788049555e+00
-1.186271892051177446e+00
-1.210315593732732786e+00
-1.202241176088185926e+00
-1.214748634447821107e+00
-1.189899984308621761e+00
-1.227946915550294449e+00
-1.187085134126229846e+00
-1.247376396147479749e+00
-1.225482574520091461e+00
-1.219046711604023336e+00
-1.220065298559104505e+00
-1.217345291300508503e+00
-1.172721022119132206e+00
-1.183757774584099920e+00
-1.170447878026209532e+00
-1.210365608493184419e+00
-1.208325824258539294e+00
-1.209389058311073573e+00
-1.201612969481743454e+00
-1.225167471478982195e+00
-1.214597257486484061e+00
-1.192463229643870859e+00
-1.230397360990247879e+00
-1.222978753512207417e+00
-1.206624429774193041e+00
-1.183093105637056386e+00
-1.209987647455736059e+00
-1.212430635202797147e+00
-1.170359254428906981e+00
-1.177722020561765337e+00
-1.179418357837421105e+00
-1.171944016294182989e+00
-1.177803318322975468e+00
-1.182069203335658125e+00
-1.185686977923799068e+00
-1.206520024274383873e+00
-1.257289679741347310e+00
-1.169374279098675418e+00
-1.195459419094169862e+00
-1.193507499977052078e+00
-1.169903953561778120e+00
-1.241014393579164654e+00
-1.171842560619576812e+00
-1.181262256301258473e+00
-1.191926864084562165e+00
-1.189113423400910419e+00
-1.167924115471701496e+00
-1.138244453579845272e+00
-1.191904530700250264e+00
-1.156676198313989268e+00
-1.166269802270238687e+00
-1.187161673041974064e+00
-1.177627336493128007e+00
-1.166935246585067532e+00
-1.138272195002895781e+00
-1.158921199553840209e+00
-1.183732414621035511e+00
-1.164647289519626261e+00
-1.155844090529341450e+00
-1.158467975689008833e+00
-1.162768084197341789e+00
-1.158123361909139559e+00
-1.156500099418457550e+00
-1.179002543815653059e+00
-1.155701792262365135e+00
-1.200945174268730931e+00
-1.180745436082356159e+00
-1.239976839057552516e+00
-1.177488925710194367e+00
-1.178669263937026424e+00
-1.168750523273192066e+00
-1.184757793049699082e+00
-1.174285659159554962e+00
-1.157261472283410031e+00
-1.196801046389771583e+00
-1.155189954013399634e+00
-1.155215281061944044e+00
-1.239182545314711614e+00
-1.151821239349203108e+00
-1.176544284336508595e+00
-1.181179504700218041e+00
-1.165729564261063222e+00
-1.141238647037823073e+00
-1.130407395151505012e+00
-1.153413918120119952e+00
-1.150359677822985205e+00
-1.173603953478081108e+00
-1.157763399663861437e+00
-1.144953309732518187e+00
-1.145258347486547867e+00
-1.172166414402821655e+00
-1.158276683888664893e+00
-1.165742935563543803e+00
-1.168687671369796455e+00
-1.184102319280775140e+00
-1.176348278971489192e+00
-1.179995016449429057e+00
-1.177316621257572304e+00
-1.172063142174211148e+00
-1.197211393695000625e+00
-1.185586177567415023e+00
-1.169571592987102227e+00
-1.161009832620834459e+00
-1.204563020744673807e+00
-1.155794868759649319e+00
-1.178892611517956324e+00
-1.201331716491704782e+00
-1.150202970661760249e+00
-1.178041054551444811e+00
-1.133564771454050657e+00
-1.196666648311565551e+00
-1.162261062225127706e+00
-1.163384596742235155e+00
-1.186136944556140937e+00
-1.160287130340781570e+00
-1.161140560546850997e+00
-1.170204041453892785e+00
-1.187452260440863272e+00
-1.162457495665029095e+00
-1.201489366405531500e+00
-1.174800189977732501e+00
-1.161666445773883671e+00
-1.185463796989787211e+00
-1.183905571535255330e+00
-1.184410274113459005e+00
-1.206558560834547489e+00
-1.199209874635455586e+00
-1.195805771585183974e+00
-1.223059486680304841e+00
-1.176617133747752675e+00
-1.181883974450115504e+00
-1.188468425859608546e+00
-1.184350535996521847e+00
-1.182807055100622007e+00
-1.187968001123164807e+00
-1.189036483605670380e+00
-1.175871148237162878e+00
-1.187672767360982595e+00
-1.205713114155096299e+00
-1.175604274164889551e+00
-1.209133163789930299e+00
-1.175824635478208924e+00
-1.194224303390268860e+00
-1.185940647727819819e+00
-1.214848379192311700e+00
-1.189067702252477376e+00
-1.184505033725155920e+00
-1.188708436203523178e+00
-1.198626118541120888e+00
-1.191869629210049242e+00
-1.193808951042248490e+00
-1.210866654093190276e+00
-1.195583195267650112e+00
-1.194104299189441942e+00
-1.190971721241893988e+00
-1.209282073436434235e+00
-1.206446493362418826e+00
-1.198122727923859765e+00
-1.174648908983579876e+00
-1.206953521556333397e+00
-1.197418371267185311e+00
-1.196540082433981800e+00
-1.216049645424499115e+00
-1.198663256770950536e+00
-1.203700199142800686e+00
-1.208285781013649585e+00
-1.214150570916773919e+00
-1.200127404375952667e+00
-1.217375064756662573e+00
-1.195744826255378479e+00
-1.223379812370348096e+00
-1.197771826516769611e+00
-1.210393205859719545e+00
-1.203740719399081449e+00
-1.159158361167766937e+00
-1.214246720874833985e+00
-1.193414559835307864e+00
-1.192607985202147836e+00
-1.215088220313439438e+00
-1.177090846287946801e+00
-1.202739471422769713e+00
-1.200644854289494301e+00
-1.167238613155049620e+00
-1.209427099521346749e+00
-1.198877180941031018e+00
-1.196115042377440041e+00
-1.199751875759525799e+00
-1.178112860352044544e+00
-1.212663943926026278e+00
-1.188369243917365647e+00
-1.215897977965778809e+00
-1.173961311570793864e+00
-1.194089606123799330e+00
-1.177957165827255626e+00
-1.193296897731028539e+00
-1.198272961907002943e+00
-1.197910354378741493e+00
-1.149872741342058857e+00
-1.221500714764771844e+00
-1.190694228441144809e+00
-1.171859446592914411e+00
-1.204485578188395190e+00
-1.198704432188641977e+00
-1.161562523296213234e+00
-1.166537941263312339e+00
-1.177035286680695236e+00
-1.201748622391838550e+00
-1.177648044997157362e+00
-1.191763001803814781e+00
-1.193982538732730081e+00
-1.194763382017124620e+00
-1.163299899546890392e+00
-1.202520629555777987e+00
-1.172477069036850894e+00
-1.169178838887291461e+00
-1.180238519390027108e+00
-1.192433447049807915e+00
-1.204926952487937797e+00
-1.181286828466252325e+00
-1.165686382512453712e+00
-1.203159512348909610e+00
-1.189473136588850455e+00
-1.186935992755337566e+00
-1.192463264860356142e+00
-1.189032441634352066e+00
-1.190367186391828813e+00
-1.188806398223102523e+00
-1.190922957909580138e+00
-1.174449905695562402e+00
-1.185016327200043573e+00
-1.211618769442249333e+00
-1.179564179205693897e+00
-1.192526312744779826e+00
-1.211499775931738299e+00
-1.200554859466965496e+00
-1.168537276974102035e+00
-1.181433671890516734e+00
-1.192870628964961544e+00
-1.196334075529754681e+00
-1.191881820466461850e+00
-1.194203305186749331e+00
-1.184330261640417215e+00
-1.195094466066569439e+00
-1.210021799224473948e+00
-1.183738406369636342e+00
-1.193724400890487924e+00
-1.178882516175619566e+00
-1.185761036224088683e+00
-1.178874912912646344e+00
-1.167416229989533649e+00
-1.205386130355812879e+00
-1.154990344679451608e+00
-1.218423595878545207e+00
-1.164621739961772651e+00
-1.195729357841325502e+00
-1.185339097373580675e+00
-1.188556304275651065e+00
-1.179749233700897459e+00
-1.187681454114288160e+00
-1.181179442842267502e+00
-1.207884828287383083e+00
-1.183943660532019271e+00
-1.211317336742210093e+00
-1.172334313107123549e+00
-1.173097406834688439e+00
-1.183862289265450451e+00
-1.165781467968451279e+00
-1.189234813638330168e+00
-1.187682601416478745e+00
-1.176743747362968495e+00
-1.179393815766803133e+00
-1.198548211668176711e+00
-1.196600415477683699e+00
-1.163821841857411776e+00
-1.168137433434280226e+00
-1.181839978676410219e+00
-1.180755166674624324e+00
-1.194426896322589249e+00
-1.177091727619989259e+00
-1.191171647476428674e+00
-1.179564214757450547e+00
-1.171140111370111869e+00
-1.183887459252209062e+00
-1.161570967262501419e+00
-1.175568712183073572e+00
-1.182027700016553551e+00
-1.185810715738768062e+00
-1.190377041930305024e+00
-1.183937480136524778e+00
-1.199343439622106766e+00
-1.186480051140468506e+00
-1.190885879770115841e+00
-1.164958680642265820e+00
-1.159640699760863036e+00
-1.181745589384998407e+00
-1.179228269423843845e+00
-1.151419601131880022e+00
-1.183617735796455017e+00
-1.185197577840914063e+00
-1.197350865369431361e+00
-1.160810469708739356e+00
-1.185571661548342481e+00
-1.180915147015636935e+00
-1.176867183902204905e+00
-1.187284991871169204e+00
-1.159260174836415969e+00
-1.173210486168422717e+00
-1.151172478210946926e+00
-1.187172533020098397e+00
-1.177603516663301653e+00
-1.181994249186619772e+00
-1.188027057822466093e+00
-1.180441112922028024e+00
-1.195959899351403788e+00
-1.181229346515179079e+00
-1.165566121649590281e+00
-1.184373313231245728e+00
-1.155078584593502100e+00
-1.181780747362065620e+00
-1.195271283411202257e+00
-1.186694035981390671e+00
-1.192106454513667035e+00
-1.170826832109724380e+00
-1.168880628063788452e+00
-1.195715975188605285e+00
-1.158928585503172348e+00
-1.183844021755742659e+00
-1.174345628424288579e+00
-1.188275931933827412e+00
-1.185355024311540495e+00
-1.186950035412500437e+00
-1.173233967976310188e+00
-1.176857567357860290e+00
-1.171988666994853823e+00
-1.183133205083366724e+00
-1.177138954679212812e+00
-1.154730865567311859e+00
-1.174143061831217416e+00
-1.173475094083199943e+00
-1.183652427356125747e+00
-1.189542775586356793e+00
-1.172231472393070018e+00
-1.190220324603856517e+00
-1.165526389742474800e+00
-1.176248281081353042e+00
-1.164966281908663026e+00
-1.187337154615996093e+00
-1.190994073131422137e+00
-1.158427274369041360e+00
-1.169734299635701413e+00
-1.171325343367807470e+00
-1.170576492551660408e+00
-1.150979275042359529e+00
-1.151873972123563794e+00
-1.163511709564906571e+00
-1.166930079611249171e+00
-1.169666181075724065e+00
-1.178587813649841998e+00
-1.166291498532541437e+00
-1.157093722154715953e+00
-1.155338755240587822e+00
-1.162523220175386784e+00
-1.175695827937462967e+00
-1.168976972611462495e+00
-1.165470672516752293e+00
-1.160751733086242909e+00
-1.186188239399840416e+00
-1.159749069218309003e+00
-1.172154881998746179e+00
-1.179491300107986529e+00
-1.144847425855539225e+00
-1.178544506468198527e+00
-1.163569860826917823e+00
-1.164934936480514382e+00
-1.153971633667868035e+00
-1.167684283705409998e+00
-1.155734400129868611e+00
-1.174234657066545617e+00
-1.154858135677500286e+00
-1.161609662879035332e+00
-1.141119221949946194e+00
-1.177838919109740257e+00
-1.189218443034808725e+00
-1.188078956439676537e+00
-1.178413735246117700e+00
-1.159320559657400551e+00
-1.162148808638862274e+00
-1.170669580495396822e+00
-1.165417066451279959e+00
-1.165229211454600122e+00
-1.169113370297155674e+00
-1.151685921266462076e+00
-1.154026008083685939e+00
-1.153644424934810120e+00
-1.169103709661865720e+00
-1.124253256904324205e+00
-1.164395600738386438e+00
-1.161207705919730326e+00
-1.178956619155701713e+00
-1.171774474647823361e+00
-1.167683830329346417e+00
-1.158460455442732684e+00
-1.161279165636846411e+00
-1.152691724612656898e+00
-1.144252482875474097e+00
-1.152521699814540002e+00
-1.152458356422445096e+00
-1.151040454204483865e+00
-1.167025049562685490e+00
-1.156055875472844940e+00
-1.156994348922298244e+00
-1.168919849156583979e+00
-1.136675588404254533e+00
-1.156630064351857889e+00
-1.129712589236433029e+00
-1.171810451789418783e+00
-1.177413626347843190e+00
-1.155056860905270266e+00
-1.178315284551674447e+00
-1.165477769396711993e+00
-1.169813900338291468e+00
-1.179828923384484973e+00
-1.167756690252268692e+00
-1.157148509951959836e+00
-1.162684660636460254e+00
-1.170863533943525381e+00
-1.164578971450799916e+00
-1.148192706658727191e+00
-1.147831831583609130e+00
-1.169040255145578522e+00
-1.159499645707206206e+00
-1.172104821985830325e+00
-1.150308540686322711e+00
-1.147021345137235748e+00
-1.158688017872744114e+00
-1.121458660130086882e+00
-1.159707248090175113e+00
-1.157842339849473046e+00
-1.140362615611020036e+00
-1.155503142637450020e+00
-1.148354075628036819e+00
-1.152961957415238103e+00
-1.156384612491716757e+00
-1.178359996298592671e+00
-1.146094670842267016e+00
-1.166164946181386108e+00
-1.183129631142412652e+00
-1.165398732462067377e+00
-1.174895071419431059e+00
-1.156947386593191185e+00
-1.136428958887213181e+00
-1.161310090443685050e+00
-1.163044981570936942e+00
-1.152867142143602974e+00
-1.158238828820845168e+00
-1.166881427955760886e+00
-1.183153453761452312e+00
-1.149602847789599425e+00
-1.164374338749142535e+00
-1.167469755172632961e+00
-1.148423049273544105e+00
-1.149689878841238633e+00
-1.155471432996341807e+00
-1.143577106588979486e+00
-1.141411506825843913e+00
-1.161522862153637980e+00
-1.153805763052421662e+00
-1.158164504902661873e+00
-1.151213573591750361e+00
-1.119951600194578401e+00
-1.178201936429390750e+00
-1.147296874657786736e+00
-1.169257471041689200e+00
-1.144591399993870606e+00
-1.164616202958439484e+00
-1.137020074029318373e+00
-1.132715230796798922e+00
-1.153086770886889267e+00
-1.159709624150710550e+00
-1.150800672092260113e+00
-1.156675470797335237e+00
-1.159435488643889345e+00
-1.161773933079058629e+00
-1.146828472135152044e+00
-1.152129155019875784e+00
-1.156639250072888148e+00
-1.143990775919769165e+00
-1.149764120367587683e+00
-1.149422975424015503e+00
-1.134178004728811695e+00
-1.154188219704610940e+00
-1.132632244612937544e+00
-1.148319860149523031e+00
-1.146776778400881991e+00
-1.147508579807351881e+00
-1.138327941206581873e+00
-1.135912080299500859e+00
-1.148562797047786077e+00
-1.150473524479303178e+00
-1.128021324036987183e+00
-1.155742622173571377e+00
-1.139938805066486927e+00
-1.150206217558812583e+00
-1.147900632334245774e+00
-1.146063205869219503e+00
-1.133745723647542336e+00
-1.147447118702506819e+00
-1.149009952506194976e+00
-1.130496745816289783e+00
-1.152325101350094361e+00
-1.138996075560875676e+00
-1.158982088148088563e+00
-1.141102387009474528e+00
-1.142470502762099605e+00
-1.114338824921447646e+00
-1.142307500464516901e+00
-1.156688075061429677e+00
-1.139924114092164986e+00
-1.151399806902457357e+00
-1.154205360418912862e+00
-1.150456422408830282e+00
-1.153363526435177144e+00
-1.148205423670723313e+00
-1.142374644487898605e+00
-1.156173867552086065e+00
-1.162588889216269461e+00
-1.141928545638896120e+00
-1.140432929150513752e+00
-1.146802360724159087e+00
-1.165043456170161473e+00
-1.155727098990974699e+00
-1.128508055824934075e+00
-1.136323382011925176e+00
-1.159816926296302508e+00
-1.151034734457970332e+00
-1.140859018405364189e+00
-1.141099841215103661e+00
-1.156692267006953712e+00
-1.119672870666626796e+00
-1.152402961726787467e+00
-1.142079467633250855e+00
-1.166898850846685320e+00
-1.152585995380308148e+00
-1.147987656492831965e+00
-1.146518642661980669e+00
-1.147125172428774320e+00
-1.159372762789261602e+00
-1.142058417255027436e+00
-1.149022457504839556e+00
-1.139353568563812091e+00
-1.161305599961049762e+00
-1.146804973790557902e+00
-1.149578985483108440e+00
-1.146366626622393081e+00
-1.140694591231034005e+00
-1.149864010085610566e+00
-1.141605036764483216e+00
-1.135159438932991094e+00
-1.136252589005017688e+00
-1.145457156288545164e+00
-1.142078289373788413e+00
-1.131362122641082602e+00
-1.162724987591246206e+00
-1.144636131029706627e+00
-1.152024061568846403e+00
-1.132518708590891432e+00
-1.148190004916322504e+00
-1.151615783319278385e+00
-1.130192961333519763e+00
-1.150443929176814484e+00
-1.154733952483606663e+00
-1.128750515471326876e+00
-1.139970418375226835e+00
-1.157623132043130498e+00
-1.141896854100156400e+00
-1.141736225047210063e+00
-1.125308626931034395e+00
-1.124880985742901407e+00
-1.140929135738947275e+00
-1.118884572118639342e+00
-1.124396112440645634e+00
-1.142844420926721227e+00
-1.142981141099244535e+00
-1.143127442409695993e+00
-1.157224671382482528e+00
-1.124388777152979246e+00
-1.120069730455176771e+00
-1.146136221979754843e+00
-1.153483109306887577e+00
-1.119311673949241914e+00
-1.126637742269810838e+00
-1.135664758503241112e+00
-1.144175395799440942e+00
-1.133462234430650639e+00
-1.128866795133326661e+00
-1.131414427648743892e+00
-1.132684465055728618e+00
-1.117978953269976650e+00
-1.108382628376982648e+00
-1.136446534107447448e+00
-1.152171781753871249e+00
-1.134143109775201275e+00
-1.138586520191535278e+00
-1.131363479484652101e+00
-1.133405050211878429e+00
-1.103577790396990777e+00
-1.122164445873270688e+00
-1.133153045908143364e+00
-1.139979267234104920e+00
-1.124980886104823385e+00
-1.123069646436294144e+00
-1.134249407291604728e+00
-1.127011096176965710e+00
-1.121242749088137591e+00
-1.117986226927420113e+00
-1.131885098534515466e+00
-1.104972568909776687e+00
-1.141176533075979327e+00
-1.120822590454976453e+00
-1.118535113621213384e+00
-1.134482578365518801e+00
-1.107055690086210520e+00
-1.131281956357105045e+00
-1.136158066559580293e+00
-1.111199758110842151e+00
-1.113112242806029162e+00
-1.124028491903833693e+00
-1.127329190335741194e+00
-1.135295567817435680e+00
-1.133842554453407203e+00
-1.117786842324676844e+00
-1.124117205246540907e+00
-1.126283552391450726e+00
-1.137784829328796876e+00
-1.133008781262924147e+00
-1.107525980770208918e+00
-1.125671985785863249e+00
-1.152498168109036492e+00
-1.121270173438543516e+00
-1.122502626499584766e+00
-1.122629625610140680e+00
-1.144805925146584746e+00
-1.100575820091596491e+00
-1.137408446292621500e+00
-1.119190479031455743e+00
-1.141054726868040881e+00
-1.126423927172917949e+00
-1.114866851530382785e+00
-1.149597936634293660e+00
-1.127961198083364147e+00
-1.130961251989865968e+00
-1.118615022615358612e+00
-1.130011679629593147e+00
-1.146477166614048082e+00
-1.116877423116719115e+00
-1.123395507119356429e+00
-1.144627079992334373e+00
-1.123125082278764397e+00
-1.140314762903960943e+00
-1.133544543125857507e+00
-1.141395130784623069e+00
-1.126840311398556338e+00
-1.120793230565402920e+00
-1.126604505430122583e+00
-1.119221877332819304e+00
-1.127222574151830248e+00
-1.136512797328207647e+00
-1.125493609259807126e+00
-1.125303144171720948e+00
-1.129239142607000534e+00
-1.116650103878075173e+00
-1.121147925599217388e+00
-1.143424429736576764e+00
-1.121568638031583021e+00
-1.095456180171375582e+00
-1.104735522310611895e+00
-1.113753575797820305e+00
-1.114911904681859856e+00
-1.106638813213698835e+00
-1.134233812575734746e+00
-1.136146365363930766e+00
-1.123879308365082652e+00
-1.114062888096276183e+00
-1.125182713221200670e+00
-1.120315643971038000e+00
-1.133752619012363683e+00
-1.132565062601080141e+00
-1.106879017965925804e+00
-1.117859505958702204e+00
-1.142328591857386888e+00
-1.113784121951798989e+00
-1.128550723525795663e+00
-1.131440941636844943e+00
-1.113388734225709609e+00
-1.133376973090275630e+00
-1.141108176131799157e+00
-1.142636336588846335e+00
-1.112437641869938654e+00
-1.122055332832395003e+00
-1.146029244625365262e+00
-1.133440241886353173e+00
-1.102113000008767107e+00
-1.143174502648646396e+00
-1.127270934143459247e+00
-1.111364641231596728e+00
-1.134100838469455308e+00
-1.127538285959288178e+00
-1.127450838151209611e+00
-1.113892303412812090e+00
-1.129910947190582382e+00
-1.111456892836793164e+00
-1.127659277631247070e+00
-1.110271982678873393e+00
-1.145528169851035560e+00
-1.133016969686032382e+00
-1.130803965366015351e+00
-1.098032030124892700e+00
-1.116123997458944528e+00
-1.105006546564009096e+00
-1.131760059705933186e+00
-1.133829800065424109e+00
-1.109064577329733403e+00
-1.121989297523147799e+00
-1.127858739322813664e+00
-1.117237208577180230e+00
-1.122987343420865036e+00
-1.131174554370358631e+00
-1.121914338260289856e+00
-1.141098835154623403e+00
-1.128253412904575814e+00
-1.127685764832938808e+00
-1.104905391602175380e+00
-1.113182925889368180e+00
-1.134107561570017353e+00
-1.106580062534245235e+00
-1.111547057388992066e+00
-1.129537729388644385e+00
-1.114495915209851695e+00
-1.136498505496432276e+00
-1.126549842234741305e+00
-1.134132771191284528e+00
-1.098845948435541509e+00
-1.105451496250735133e+00
-1.107652318939214675e+00
-1.127604603123234295e+00
-1.111742535571998092e+00
-1.128824665304799746e+00
-1.117847756103785617e+00
-1.119964437740313734e+00
-1.134822079601871314e+00
-1.134295240324434406e+00
-1.137188667826352972e+00
-1.100230550784526473e+00
-1.121018051196859933e+00
-1.113655733276751603e+00
-1.110007325784703625e+00
-1.113723025793380783e+00
-1.128269188063496742e+00
-1.138180282121868281e+00
-1.116900439066270900e+00
-1.124598687468691516e+00
-1.131439412269228173e+00
-1.123444665774868456e+00
-1.131661102463491719e+00
-1.132792818707219817e+00
-1.130428522275868319e+00
-1.112946660709519975e+00
-1.110874302265223657e+00
-1.121161033006409902e+00
-1.121307941194735092e+00
-1.150716821714199867e+00
-1.146122386230884471e+00
-1.112358209732899894e+00
-1.117334823869044813e+00
-1.127415087029073781e+00
-1.138800706823378084e+00
-1.113587198379553778e+00
-1.134052727901998514e+00
-1.121421428966558276e+00
-1.158057994018800274e+00
-1.103134514476601380e+00
-1.114781916662801908e+00
-1.135982465174316669e+00
-1.126732264063391886e+00
-1.135187779370180117e+00
-1.119582690044147899e+00
-1.131810538795691601e+00
-1.136245017737099294e+00
-1.121146251057971055e+00
-1.129779892114306072e+00
-1.135914258604459937e+00
-1.110372346586741665e+00
-1.107171604438632384e+00
-1.149838771249337865e+00
-1.117952058809908777e+00
-1.117794511818256620e+00
-1.122494525415890898e+00
-1.122064736660183470e+00
-1.102688462491314914e+00
-1.119883164155411670e+00
-1.127911328565355475e+00
-1.121687566438598793e+00
-1.113736898148666832e+00
-1.114575492978017390e+00
-1.122943670436155061e+00
-1.095234127647435551e+00
-1.143386526492880417e+00
-1.127408027052443362e+00
-1.124633695738078698e+00
-1.118635717367477245e+00
-1.148897280347845884e+00
-1.125061000562476154e+00
-1.128494271741983690e+00
-1.127775554007379277e+00
-1.133158120273685121e+00
-1.109633041102019657e+00
-1.116127384628258445e+00
-1.129280446703177399e+00
-1.134313195143783037e+00
-1.112200683654776201e+00
-1.112289782341832067e+00
-1.115158280799720680e+00
-1.138354878150960037e+00
-1.117992986945369527e+00
-1.133814046555424726e+00
-1.111006556746391816e+00
-1.109044808175529084e+00
-1.122064194505564272e+00
-1.117713309813760381e+00
-1.132200103636833655e+00
-1.111748034089163450e+00
-1.134064066799862047e+00
-1.117076515301431705e+00
-1.106740813393022105e+00
-1.105235385105975521e+00
-1.123799409612652900e+00
-1.119797053097832062e+00
-1.123219137783808552e+00
-1.118749925459711081e+00
-1.120829682881537837e+00
-1.143504364054964695e+00
-1.125701029483340276e+00
-1.107498648495023108e+00
-1.149239201374794295e+00
-1.123738706076420346e+00
-1.118939667093284962e+00
-1.102723781172629591e+00
-1.083567662951971933e+00
-1.101841188853086573e+00
-1.107366316701891229e+00
-1.119820397028849834e+00
-1.144318705959609606e+00
-1.120998800954123631e+00
-1.108806176755971151e+00
-1.140786474853572763e+00
-1.138786876865179654e+00
-1.098016217238335868e+00
-1.122412409341042139e+00
-1.128250268119937116e+00
-1.133274938130169218e+00
-1.125506896409467439e+00
-1.110472320645701449e+00
-1.131933301126965663e+00
-1.133825460124035844e+00
-1.120955765301605123e+00
-1.127082923737835696e+00
-1.117916177365178676e+00
-1.128147178640910742e+00
-1.130161524063999057e+00
-1.137492482664174354e+00
-1.125340790067812957e+00
-1.127707290101388260e+00
-1.140361720789978106e+00
-1.109965996723622395e+00
-1.105014720336546130e+00
-1.130674106639342869e+00
-1.115987919780287996e+00
-1.116396083920920157e+00
-1.159888158727330643e+00
-1.140685355997638428e+00
-1.118729945917397606e+00
-1.131316481347011127e+00
-1.120897754895047616e+00
-1.131198540797697660e+00
-1.118189926942292578e+00
-1.129929521652334623e+00
-1.129274779496978631e+00
-1.128917137745431232e+00
-1.107291709092387721e+00
-1.108820227106745548e+00
-1.127973349654093349e+00
-1.129169934155810795e+00
-1.129024929553538170e+00
-1.137997950028831973e+00
-1.126016226622006844e+00
-1.102691165248030236e+00
-1.116602959998471256e+00
-1.102481099127759601e+00
-1.120889636966688307e+00
-1.112171256715930978e+00
-1.122577682289253920e+00
-1.126596951502444766e+00
-1.124356471462850227e+00
-1.138275172298435667e+00
-1.131571588391692362e+00
-1.138597732352483627e+00
-1.097905943290699460e+00
-1.149479724821211635e+00
-1.132901621632800060e+00
-1.113493921384989482e+00
-1.125694580437523129e+00
-1.113218831924517760e+00
-1.102123759874761522e+00
-1.123639270823274305e+00
-1.117763571600918215e+00
-1.105400810149251400e+00
-1.110140009780282710e+00
-1.131751311183532005e+00
-1.125122117985965842e+00
-1.127226821622152375e+00
-1.133333391553296599e+00
-1.147241483726842093e+00
-1.128836967925636259e+00
-1.130061556411414259e+00
-1.111652218239352452e+00
-1.110683499034234245e+00
-1.142907619031762634e+00
-1.128500139051450191e+00
-1.108946385762888287e+00
-1.125004868555349313e+00
-1.123894740961290939e+00
-1.110860050783368802e+00
-1.113570129764065442e+00
-1.127511186854452063e+00
-1.109837495533320118e+00
-1.118794694892929487e+00
-1.106858778562762602e+00
-1.112412532720731484e+00
-1.121473911138128221e+00
-1.119162553493616263e+00
-1.136954165027653341e+00
-1.122238149442897015e+00
-1.116800424084209320e+00
-1.116088675847459299e+00
-1.129099625395675766e+00
-1.144087488151032783e+00
-1.140325000516448251e+00
-1.108056672920653574e+00
-1.144372151283671091e+00
-1.126327611097348580e+00
-1.133818811967334028e+00
-1.142248501049203613e+00
-1.142543171973011029e+00
-1.137985266160368880e+00
-1.118060223479609538e+00
-1.146943245948464307e+00
-1.121408960831000057e+00
-1.128726860350214967e+00
-1.128346333449293137e+00
-1.139124335768699092e+00
-1.110138810112628827e+00
-1.139786649125198892e+00
-1.129237724155001787e+00
-1.125779200838642691e+00
-1.118889379430922926e+00
-1.133463543055145850e+00
-1.111587814499169991e+00
-1.120229514444827545e+00
-1.118573290900467532e+00
-1.131595362263222881e+00
-1.126874705458078996e+00
-1.141456562331800262e+00
-1.102931686135493194e+00
-1.131399625775363349e+00
-1.125420549848856089e+00
-1.130451067228799067e+00
-1.127825191269296035e+00
-1.123869951454241845e+00
-1.117695664493270291e+00
-1.125998642925220228e+00
-1.127731381634360819e+00
-1.105688500370073601e+00
-1.113254516874736977e+00
-1.128739959181516816e+00
-1.107947648018804188e+00
-1.125068121976091184e+00
-1.109161990477488757e+00
-1.135346305464586036e+00
-1.139360294547600683e+00
-1.121916789471337994e+00
-1.106593109331205582e+00
-1.142100990649058012e+00
-1.126700702234127105e+00
-1.093836705003911058e+00
-1.117535921803415988e+00
-1.133941335625558100e+00
-1.119043904353168140e+00
-1.131755880799892200e+00
-1.131731333836992537e+00
-1.099521657216369741e+00
-1.137976916588251175e+00
-1.139506317552735348e+00
-1.129749090539897471e+00
-1.104669062667218205e+00
-1.123603449545520938e+00
-1.131930492008182521e+00
-1.111557751004430550e+00
-1.138498725605154194e+00
-1.120086690909115390e+00
-1.086961334818375313e+00
-1.093210298256841684e+00
-1.109447152848961338e+00
-1.120515928974274100e+00
-1.095352294165740537e+00
-1.120702278668501251e+00
-1.111442821012190718e+00
-1.117650945319084155e+00
-1.113292647997729645e+00
-1.128160858206985528e+00
-1.129726633579441586e+00
-1.130572252318051696e+00
-1.130041656634417579e+00
-1.145508845883379534e+00
-1.136643646712761857e+00
-1.132836001963961392e+00
-1.141474989006149077e+00
-1.124671651669334249e+00
-1.150840883207023158e+00
-1.132544125290345427e+00
-1.144572776592051255e+00
-1.130154349728166974e+00
-1.112967054934579370e+00
-1.107414327879070015e+00
-1.117333304402623684e+00
-1.148100119485131243e+00
-1.139848633971826564e+00
-1.145809139449491365e+00
-1.131037232631870726e+00
-1.138169997208626993e+00
-1.121380270192782191e+00
-1.117146106869851385e+00
-1.139073755891858664e+00
-1.128858093236577043e+00
-1.112117972630915164e+00
-1.128447556922493655e+00
-1.127449191639151804e+00
-1.128297251625828723e+00
-1.127487142145815913e+00
-1.108631431233459530e+00
-1.130035614876885086e+00
-1.126247486111938700e+00
-1.108807525524278637e+00
-1.137543483523919763e+00
-1.131675451965815871e+00
-1.110252057811575765e+00
-1.116301406143551223e+00
-1.116127406383293774e+00
-1.099677219703895092e+00
-1.106390062556009468e+00
-1.103131931572924440e+00
-1.122060693996290937e+00
-1.114948501700481209e+00
-1.143430617352114043e+00
-1.116421593914982413e+00
-1.116395806067489227e+00
-1.123662394542053633e+00
-1.127394704471557096e+00
-1.129875821192937835e+00
-1.125234526992178852e+00
-1.106902552468318479e+00
-1.119132224101408779e+00
-1.103950686764374911e+00
-1.131879197110944535e+00
-1.125346932892293816e+00
-1.126254909511004154e+00
-1.120427219828725729e+00
-1.126892039156341285e+00
-1.129692296487282421e+00
-1.123682127079628668e+00
-1.127826297645496245e+00
-1.126723351608981405e+00
-1.104999526577346680e+00
-1.140178003692074116e+00
-1.141874020272497736e+00
-1.126064609142322093e+00
-1.109349956313968599e+00
-1.124158801041240219e+00
-1.108413031640806290e+00
-1.111241092321109125e+00
-1.128815090378694208e+00
-1.125228685252805949e+00
-1.114501674086652017e+00
-1.124815528594752978e+00
-1.118383255572528601e+00
-1.091211521251566730e+00
-1.128832822008800196e+00
-1.119237572758742250e+00
-1.125839173191222065e+00
-1.107171502328263113e+00
-1.134502347781167542e+00
-1.121305993739213358e+00
-1.109844214279035235e+00
-1.114873663604327714e+00
-1.114137122122191403e+00
-1.107221351381792118e+00
-1.125914695233691809e+00
-1.136994360423781325e+00
-1.109342809723321555e+00
-1.124457269303393625e+00
-1.120088035391797021e+00
-1.118160472700759689e+00
-1.113923747506421646e+00
-1.108722486435721244e+00
-1.099714362880268581e+00
-1.111762002687597839e+00
-1.105249354809704876e+00
-1.099834816991897224e+00
-1.131149899472549292e+00
-1.095750639105429691e+00
-1.101726820045792588e+00
-1.113414693324271232e+00
-1.124630690852493009e+00
-1.124560718016902605e+00
-1.117011972790230123e+00
-1.131766230567121889e+00
-1.110800925973745024e+00
-1.109527445413566182e+00
-1.104850711001401864e+00
-1.129286519321996085e+00
-1.111579280645394352e+00
-1.106606099297955614e+00
-1.125181128180777312e+00
-1.110578795532584317e+00
-1.113317600090522497e+00
-1.106783141506658685e+00
-1.142998958883647553e+00
-1.133172859344720784e+00
-1.113504728293514656e+00
-1.105467944191683261e+00
-1.110200502453166038e+00
-1.096027210094007165e+00
-1.125261957552577297e+00
-1.118195120333894677e+00
-1.107528184352423173e+00
-1.099851088552883382e+00
-1.117231768624699306e+00
-1.104677527127273295e+00
-1.095471645503078184e+00
-1.099759901027701492e+00
-1.109739047192965566e+00
-1.106124198878188247e+00
-1.087279204211180739e+00
-1.111801328166273306e+00
-1.109953198134731256e+00
-1.117047783098925606e+00
-1.121365387284133375e+00
-1.120763640698550834e+00
-1.107350619124850555e+00
-1.114031788659287869e+00
-1.110743240141516708e+00
-1.122591854205205575e+00
-1.106932296333718480e+00
-1.113756060717598695e+00
-1.119108817646200960e+00
-1.124598427543656243e+00
-1.100726994230126543e+00
-1.115911711027318010e+00
-1.136869404738969802e+00
-1.110070554098768536e+00
-1.113265228860293332e+00
-1.120348944169043959e+00
-1.116918289690072008e+00
-1.107360128116199549e+00
-1.108977727883423414e+00
-1.113294654938683292e+00
-1.122315384758664214e+00
-1.103067018715814918e+00
-1.113981127228102164e+00
-1.106685075402427332e+00
-1.115390384719892714e+00
-1.096495809110738406e+00
-1.117823310374202128e+00
-1.121946997906086096e+00
-1.122706248182034683e+00
-1.124617556486419145e+00
-1.123671974536561979e+00
-1.127233158031482718e+00
-1.099668868987003556e+00
-1.132182631406465578e+00
-1.132227644978776482e+00
-1.129859259975792618e+00
-1.114220497255596687e+00
-1.110238142345108425e+00
-1.127859926181364214e+00
-1.116714042448157418e+00
-1.115862746345672507e+00
-1.113332839907566818e+00
-1.118258374109701192e+00
-1.108647363254090301e+00
-1.107630162856224620e+00
-1.114570165062336748e+00
-1.114094215725200954e+00
-1.096503009427121311e+00
-1.110834228967722437e+00
-1.112813970790514473e+00
-1.119919918940109893e+00
-1.100557899536114714e+00
-1.126256397408031962e+00
-1.120234320188435495e+00
-1.125432198248923044e+00
-1.097892714860216890e+00
-1.101630173588007633e+00
-1.132997136947576866e+00
-1.118163109573373726e+00
-1.124435703228621408e+00
-1.114239548420206338e+00
-1.114160111520526630e+00
-1.116839650203376166e+00
-1.115008156973678721e+00
-1.112182222723751002e+00
-1.096917772059094576e+00
-1.105066728184777913e+00
-1.134670048480043603e+00
-1.103395846338008690e+00
-1.109478119784902850e+00
-1.100198598272778661e+00
-1.109237450246338463e+00
-1.107061550330304733e+00
-1.098665099013774071e+00
-1.116323510008256248e+00
-1.106243659881531949e+00
-1.121131189189964683e+00
-1.115125859412872344e+00
-1.096968885619115985e+00
-1.106527628189774237e+00
-1.110951002677681210e+00
-1.119055718278749501e+00
-1.111982993465226555e+00
-1.115892114771410260e+00
-1.125764141390245943e+00
-1.114742121189600033e+00
-1.111690707210743589e+00
-1.127855591282470149e+00
-1.116493873248110447e+00
-1.106431928848542690e+00
-1.120559973454671177e+00
-1.118339440960530062e+00
-1.124417590180060378e+00
-1.121355324484864413e+00
-1.125354105174878327e+00
-1.107216984780187374e+00
-1.130890979395881901e+00
-1.109324248157351089e+00
-1.102216547911496924e+00
-1.114418674452054780e+00
-1.117744321000791352e+00
-1.126601983824773834e+00
-1.095916998719592028e+00
-1.113278295995165035e+00
-1.128251725529208382e+00
-1.108438390506682580e+00
-1.122748200327753798e+00
-1.110112253757248757e+00
-1.112382156559123203e+00
-1.114749327222828379e+00
-1.117114921810635986e+00
-1.112199954131781521e+00
-1.135976486003045016e+00
-1.124342137629189553e+00
-1.101823549395482438e+00
-1.106886149667788866e+00
-1.108126551273097782e+00
-1.118556877231606794e+00
-1.118588671909933607e+00
-1.113904356799298112e+00
-1.119454726547670198e+00
-1.106837303068196832e+00
-1.097294347342195220e+00
-1.126770194668107683e+00
-1.115780610412650864e+00
-1.106007741009466416e+00
-1.124780537285308135e+00
-1.120024426342564494e+00
-1.103374651391037187e+00
-1.108232332890390026e+00
-1.125519280684433632e+00
-1.113749134855317235e+00
-1.117107914284675374e+00
-1.116575204123373855e+00
-1.111990357214782899e+00
-1.122440561059376618e+00
-1.119529219207659576e+00
-1.088532722127054653e+00
-1.101204890176209483e+00
-1.134313555728152290e+00
-1.098113059020489501e+00
-1.109149845362203068e+00
-1.125184724120810387e+00
-1.101569258365486803e+00
-1.105201433129569866e+00
-1.115404644263643386e+00
-1.115922218934300325e+00
-1.122779148163370655e+00
-1.100501291914044666e+00
-1.127360097878005174e+00
-1.124837436870900875e+00
-1.124869163368243719e+00
-1.107342135850002185e+00
-1.079014654165104892e+00
-1.104830922638665447e+00
-1.099847375125263538e+00
-1.102404453368897697e+00
-1.100295111789860947e+00
-1.102184298832398435e+00
-1.097923851603416212e+00
-1.119508633031471190e+00
-1.094135892978926217e+00
-1.109837661127933028e+00
-1.094099604088274447e+00
-1.098054216939973182e+00
-1.107883379741719798e+00
-1.093476481375511344e+00
-1.111754592698319000e+00
-1.097172608926031634e+00
-1.116610638638227293e+00
-1.111584508546411110e+00
-1.105905947958065738e+00
-1.089529376378088221e+00
-1.112619488673759038e+00
-1.116846995026747891e+00
-1.096552658809765157e+00
-1.113678168739747454e+00
-1.083513342960588544e+00
-1.107093249326712492e+00
-1.115512615970264632e+00
-1.119499085389322302e+00
-1.093070259957311663e+00
-1.104767905456719879e+00
-1.113049807581242279e+00
-1.102088681089796518e+00
-1.080192868909507498e+00
-1.107862067045560561e+00
-1.103311192690797027e+00
-1.106704239597021466e+00
-1.105974250299365913e+00
-1.103183803719960610e+00
-1.085662520905348982e+00
-1.109093802882049618e+00
-1.121751350535030056e+00
-1.101883026740500870e+00
-1.103292458599297365e+00
-1.096920209406408775e+00
-1.097758827600175735e+00
-1.107984148401607749e+00
-1.081943647504761463e+00
-1.106423854026433062e+00
-1.092913089116438030e+00
-1.094095725718703838e+00
-1.122969308348476192e+00
-1.096962843440995927e+00
-1.110066357648814561e+00
-1.097430253162368974e+00
-1.099364070806333693e+00
-1.114480671640210696e+00
-1.103610638940121014e+00
-1.079678675133311172e+00
-1.105635782916350562e+00
-1.117138071416474920e+00
-1.112649982846002361e+00
-1.112505193279223370e+00
-1.111579305858354738e+00
-1.094385777785655156e+00
-1.119651093930595476e+00
-1.101808503620254731e+00
-1.096783563990355814e+00
-1.105877519357436833e+00
-1.107376773209584941e+00
-1.105077767500008523e+00
-1.092042683059714747e+00
-1.105914726683582705e+00
-1.089751383753262859e+00
-1.103782156856220054e+00
-1.115741052882351037e+00
-1.096099723609864851e+00
-1.102081750254580994e+00
-1.109725986391690178e+00
-1.108168271963603013e+00
-1.118145272657738776e+00
-1.100164741099975974e+00
-1.105561953554788701e+00
-1.116168049727195966e+00
-1.110429445620820799e+00
-1.083501484177860075e+00
-1.108068857750938552e+00
-1.107479566782087588e+00
-1.102412335102029406e+00
-1.101173506565793714e+00
-1.093709666946411696e+00
-1.096789878499370818e+00
-1.104934587670302504e+00
-1.091583141533166268e+00
-1.108593928464212119e+00
-1.098062246812678389e+00
-1.108632210982536170e+00
-1.097504576360206485e+00
-1.103938452741235254e+00
-1.066059000290128012e+00
-1.097325892276595161e+00
-1.086461282854816357e+00
-1.121141125819401951e+00
-1.091542200210533942e+00
-1.104541972023276974e+00
-1.096670246088627731e+00
-1.105140154890030812e+00
-1.090218997319748917e+00
-1.097140839766762799e+00
-1.088538287934412763e+00
-1.117164793000019252e+00
-1.079016496801058489e+00
-1.104506269492054882e+00
-1.108474866621735000e+00
-1.107340079031527535e+00
-1.093748466588966295e+00
-1.115334804568540061e+00
-1.114064291861139644e+00
-1.097833985522615574e+00
-1.109049135421342980e+00
-1.099183643822631673e+00
-1.103450375153163687e+00
-1.106185625372357428e+00
-1.102343534499058864e+00
-1.110834694241938259e+00
-1.096346766873521839e+00
-1.122953720910153441e+00
-1.093790263096013016e+00
-1.104102286113929132e+00
-1.093284542716283170e+00
-1.112012035784274433e+00
-1.116385201187221732e+00
-1.106213405239003578e+00
-1.097450389311556362e+00
-1.098153941703304826e+00
-1.108180498948592829e+00
-1.079839081196035666e+00
-1.102407399964447476e+00
-1.106455815573694323e+00
-1.104922511984068434e+00
-1.107219673125581005e+00
-1.105851301667136299e+00
-1.097253184161560036e+00
-1.105182152160951059e+00
-1.120347315393757537e+00
-1.096239255911790167e+00
-1.118127523608941853e+00
-1.100391564207138684e+00
-1.107694824654624988e+00
-1.116959169178150191e+00
-1.086360388918864217e+00
-1.103148588886672776e+00
-1.097493006154264261e+00
-1.089311465436027637e+00
-1.100188202402721416e+00
-1.104120890691385082e+00
-1.110523911698674038e+00
-1.091352487385827574e+00
-1.074568658820511446e+00
-1.089655274933204909e+00
-1.087007471871406006e+00
-1.085184146877937961e+00
-1.112491550718838651e+00
-1.081553758678741595e+00
-1.099373324081841741e+00
-1.090979089935935731e+00
-1.106713699062044531e+00
-1.085452357312097327e+00
-1.091812439205596119e+00
-1.109340013072821041e+00
-1.101633383310394176e+00
-1.073360660836659486e+00
-1.119693777595387463e+00
-1.082284786638033625e+00
-1.099641798950304672e+00
-1.103721383802675371e+00
-1.107414885889556277e+00
-1.088819771258898061e+00
-1.075217623509242326e+00
-1.079708990175620720e+00
-1.110121370132357788e+00
-1.102377358467162782e+00
-1.097881441154141102e+00
-1.086380036623745937e+00
-1.095537673330453821e+00
-1.093289376617469388e+00
-1.109895076048775131e+00
-1.084826844768914667e+00
-1.101753623324355225e+00
-1.091215305810952385e+00
-1.086670173274159268e+00
-1.106757306808742403e+00
-1.098744195552511460e+00
-1.099643382549088333e+00
-1.087661352039024809e+00
-1.107008336136695581e+00
-1.109978119754547521e+00
-1.080056401653875175e+00
-1.089744678137971601e+00
-1.096458387547012636e+00
-1.111053783826217334e+00
-1.102274791770975648e+00
-1.098833286684124610e+00
-1.100368522350451572e+00
-1.096239829353497841e+00
-1.083677313026756961e+00
-1.078526413405632711e+00
-1.102755987946647309e+00
-1.098892549540103181e+00
-1.081448966464781503e+00
-1.103180009419443497e+00
-1.093743200096348955e+00
-1.084279227859955785e+00
-1.104383540499697780e+00
-1.075871824396058996e+00
-1.088229579235373556e+00
-1.096643653276257346e+00
-1.108769928014158079e+00
-1.079321460824556711e+00
-1.103647956108246841e+00
-1.095631869162219107e+00
-1.076566737461235990e+00
-1.086459116107505452e+00
-1.109340206853035138e+00
-1.111659956080544021e+00
-1.065496604093365995e+00
-1.072630938281069923e+00
-1.080555172808816744e+00
-1.094143562219036303e+00
-1.088100575373281309e+00
-1.114894927013590387e+00
-1.093673862204661562e+00
-1.089783083711382217e+00
-1.077096091419237345e+00
-1.080569724429582878e+00
-1.088375720342165121e+00
-1.086329539707229896e+00
-1.106500791433015829e+00
-1.090543532900379864e+00
-1.065828311167664744e+00
-1.100445769799600182e+00
-1.081309302567032171e+00
-1.086889901535849745e+00
-1.104145812640369595e+00
-1.115126377807551084e+00
-1.105536324537206294e+00
-1.096547506546414086e+00
-1.088742886127816334e+00
-1.092672285108434282e+00
-1.106187544722430305e+00
-1.085826687253361289e+00
-1.094700735979011741e+00
-1.090047593098110390e+00
-1.091097530492222800e+00
-1.101021152260085234e+00
-1.119232818037604327e+00
-1.090461523918370368e+00
-1.103371918968273802e+00
-1.110004995598392386e+00
-1.079719328651985499e+00
-1.090465791582185595e+00
-1.085949656700073040e+00
-1.093858353717485965e+00
-1.110394069959943719e+00
-1.071758645417456135e+00
-1.090884759386427705e+00
-1.090348913199155279e+00
-1.097284610519816406e+00
-1.087869895210931359e+00
-1.096359479837440754e+00
-1.101518853175540880e+00
-1.104370253448366368e+00
-1.098159987070582710e+00
-1.095652117149113813e+00
-1.104751919421667505e+00
-1.076182875310269127e+00
-1.093084154607283365e+00
-1.089322470726719727e+00
-1.100946894846085211e+00
-1.098403909954785096e+00
-1.074562602502228126e+00
-1.076280516657880382e+00
-1.082962010940043518e+00
-1.114598936369394444e+00
-1.109383506374450601e+00
-1.099261094831795127e+00
-1.082045926702186245e+00
-1.091377625554530884e+00
-1.109291595866903624e+00
-1.070040174478039230e+00
-1.086223318628044554e+00
-1.095051183167605968e+00
-1.075537546355658236e+00
-1.091822334023777374e+00
-1.104042947632855931e+00
-1.083328027323757770e+00
-1.098209637436551311e+00
-1.083929408153986529e+00
-1.093016047485373177e+00
-1.073230700292044038e+00
-1.086798707038661771e+00
-1.094336674154338551e+00
-1.073055920671354135e+00
-1.105900862186439682e+00
-1.071692651938768837e+00
-1.088293110692412968e+00
-1.076465512942591962e+00
-1.097551555758953912e+00
-1.107191887074489234e+00
-1.090966871332503363e+00
-1.082504441220741853e+00
-1.083252401096566953e+00
-1.102653140948079091e+00
-1.098139238425268394e+00
-1.064941601516298242e+00
-1.111969137965526322e+00
-1.093273450253943624e+00
-1.068266443647633457e+00
-1.086410247279324226e+00
-1.081199678517194895e+00
-1.083964177641777660e+00
-1.090737838971145290e+00
-1.096626539091547947e+00
-1.067315494677065324e+00
-1.089474496408142645e+00
-1.089344310518312486e+00
-1.100045658996827269e+00
-1.074421910134315539e+00
-1.099500337570792796e+00
-1.073148764179199244e+00
-1.073441214508441544e+00
-1.096340660345028528e+00
-1.099477456699082145e+00
-1.092239957054340183e+00
-1.094195130367354274e+00
-1.098637350493260501e+00
-1.072747881248414581e+00
-1.095057157761579747e+00
-1.096909422103737208e+00
-1.076862955721809234e+00
-1.101125838816538582e+00
-1.104587837574397380e+00
-1.076593013129939713e+00
-1.095291876105992213e+00
-1.088866082913269029e+00
-1.073577107209961357e+00
-1.068180143666258131e+00
-1.095952198245799147e+00
-1.087468091861125696e+00
-1.086655199774684721e+00
-1.081822253721834937e+00
-1.096607960590826103e+00
-1.098581491368970653e+00
-1.089483503385399121e+00
-1.077055715795076196e+00
-1.069429584526659927e+00
-1.096888220419800275e+00
-1.100623134542400017e+00
-1.082567562301755437e+00
-1.089092245565667305e+00
-1.084406201845588447e+00
-1.078631185358896349e+00
-1.085694314392831483e+00
-1.081807494856592777e+00
-1.098165165646429520e+00
-1.081865789248398046e+00
-1.081240700049162617e+00
-1.095196082269283666e+00
-1.101892472417600022e+00
-1.081208694605547027e+00
-1.078686744814665532e+00
-1.078131154870904052e+00
-1.087696888146749474e+00
-1.080443617440835391e+00
-1.091876115330261854e+00
-1.088814075141968596e+00
-1.071756149502611111e+00
-1.080484087350006339e+00
-1.092845783555428607e+00
-1.078863015832641326e+00
-1.062832419061018552e+00
-1.076679143174283926e+00
-1.072454801947128944e+00
-1.064496496582526763e+00
-1.088486688118351697e+00
-1.097367696783657198e+00
-1.097973883181081467e+00
-1.084571430990087570e+00
-1.072752449386564111e+00
-1.066836012309830384e+00
-1.083299457170276092e+00
-1.067002968630568871e+00
-1.058794831487280819e+00
-1.070381140568658962e+00
-1.076537450467864421e+00
-1.090909802700752884e+00
-1.067219690447043678e+00
-1.086309666948156449e+00
-1.089665216620258281e+00
-1.076855752721149306e+00
-1.063917279348287614e+00
-1.067967672892389919e+00
-1.066425501282920241e+00
-1.080460590969006596e+00
-1.074282801566868173e+00
-1.074902980610914494e+00
-1.075134371168788405e+00
-1.097870012942995022e+00
-1.080086560651422056e+00
-1.077499373849278630e+00
-1.075774353590935650e+00
-1.068792148637239148e+00
-1.065368229522004162e+00
-1.091126646640850684e+00
-1.072209088868119498e+00
-1.081512738858361411e+00
-1.084176824297771846e+00
-1.074072155919060467e+00
-1.076433210018121756e+00
-1.080528958816883600e+00
-1.093316036897170385e+00
-1.078694692697256707e+00
-1.079362293618265856e+00
-1.076354957038512250e+00
-1.092849750309573764e+00
-1.091435316014102819e+00
-1.086192261399918424e+00
-1.048461180851293806e+00
-1.085586412470339601e+00
-1.098719085942738705e+00
-1.074467038332437285e+00
-1.061378696132861288e+00
-1.072225480781728857e+00
-1.076174698976247068e+00
-1.066348929614417296e+00
-1.096258197250743471e+00
-1.081160846315291746e+00
-1.076700513887295374e+00
-1.072517255611607379e+00
-1.095285227780967707e+00
-1.088923578443200535e+00
-1.070944758102944760e+00
-1.064881005457715579e+00
-1.092568274564549746e+00
-1.084589492017059786e+00
-1.083835516708654856e+00
-1.065507968009134609e+00
-1.077865713846555940e+00
-1.070096707588093610e+00
-1.096965218516047447e+00
-1.083579376938871963e+00
-1.086142707465276303e+00
-1.065498007582017737e+00
-1.080084513729365980e+00
-1.088771170098405738e+00
-1.071419230323751304e+00
-1.072042963162242346e+00
-1.092327500683088370e+00
-1.074550632473983747e+00
-1.078391877115460806e+00
-1.074792306588060020e+00
-1.091257925244029536e+00
-1.076279157658654562e+00
-1.073296030384884192e+00
-1.070300584193714988e+00
-1.074714990923153035e+00
-1.081162665741292939e+00
-1.072205989359112266e+00
-1.075536343375732784e+00
-1.101543360020788453e+00
-1.085556896791346482e+00
-1.072018630617511681e+00
-1.085081632905680493e+00
-1.057722423454763305e+00
-1.064560112963316874e+00
-1.076157982691894555e+00
-1.057685304691781569e+00
-1.077284014382755339e+00
-1.067485472298250526e+00
-1.077394915191372204e+00
-1.063536550740566300e+00
-1.081613012094906345e+00
-1.059792706639509641e+00
-1.090579282402462269e+00
-1.077341296915157898e+00
-1.084259030633932808e+00
-1.106631284523227565e+00
-1.057779338091699772e+00
-1.096304260008086562e+00
-1.056914123812291884e+00
-1.083890137376602336e+00
-1.102149133336216336e+00
-1.058338706007893038e+00
-1.067491409329460739e+00
-1.070167611387207174e+00
-1.045310218196614072e+00
-1.076077091503463201e+00
-1.051628249352056566e+00
-1.056739103896896292e+00
-1.074947381368242638e+00
-1.068745534617286719e+00
-1.080336304944006676e+00
-1.061649772615791187e+00
-1.072798925324285557e+00
-1.066342996576399083e+00
-1.076050601925228722e+00
-1.082718860338305999e+00
-1.082205147847075777e+00
-1.070406134147025234e+00
-1.050790733292734647e+00
-1.064209632434280017e+00
-1.057540964375494053e+00
-1.066176278725484927e+00
-1.080199531019032211e+00
-1.080417237719198509e+00
-1.082343840518080524e+00
-1.069408853332761256e+00
-1.067106340655529895e+00
-1.084858681301610339e+00
-1.048687337962679988e+00
-1.072750516370182039e+00
-1.081710802759188850e+00
-1.083139277380372745e+00
-1.056194423909621927e+00
-1.074886795273907625e+00
-1.061804122269965900e+00
-1.048757499737563936e+00
-1.065279012414857007e+00
-1.065071758075550212e+00
-1.055763157077006298e+00
-1.077423404817718033e+00
-1.069988083549524127e+00
-1.074550296257933191e+00
-1.078925142857181996e+00
-1.074563610123760338e+00
-1.081662980909117833e+00
-1.074335482376275408e+00
-1.067111299237456512e+00
-1.075160909467621551e+00
-1.067619087681253243e+00
-1.069875399384689452e+00
-1.076925738494514784e+00
-1.054513276208214334e+00
-1.065168519308421047e+00
-1.062406920014046463e+00
-1.056053374830878688e+00
-1.075815861292375386e+00
-1.083879825683818909e+00
-1.075749372174736429e+00
-1.061344456178488604e+00
-1.080934648390341479e+00
-1.082186920579204070e+00
-1.089761306451071610e+00
-1.060486125036969929e+00
-1.055750076775389790e+00
-1.091781510294816737e+00
-1.073908888702963305e+00
-1.047895435256906316e+00
-1.070541634038157275e+00
-1.059349112233836987e+00
-1.069110598453709038e+00
-1.059415130870745569e+00
-1.076256669732001070e+00
-1.080078007401404916e+00
-1.083605307724359479e+00
-1.081744227594090280e+00
-1.083841190151519696e+00
-1.090484422357851146e+00
-1.074358969629486626e+00
-1.079834410730869498e+00
-1.095799698520879772e+00
-1.083169879128363711e+00
-1.062433027224678472e+00
-1.086591774057759752e+00
-1.066411538533127201e+00
-1.070198297576544055e+00
-1.080417463716598414e+00
-1.059748242911022986e+00
-1.069717526988320566e+00
-1.064758360325830155e+00
-1.088793190165533664e+00
-1.097039852590838249e+00
-1.069580486050691226e+00
-1.080129517268184625e+00
-1.089130804336612579e+00
-1.092564165217111860e+00
-1.073591894653378009e+00
-1.086141121433739753e+00
-1.052114030487575791e+00
-1.079138939250435580e+00
-1.081136512798313021e+00
-1.072658646214658118e+00
-1.089270122028286769e+00
-1.068784652804805724e+00
-1.082009051171380909e+00
-1.069402236036521403e+00
-1.065971323879445487e+00
-1.050898504941310430e+00
-1.056734506685033326e+00
-1.078137826277838052e+00
-1.061271653405253534e+00
-1.082057158925156193e+00
-1.081794018940221980e+00
-1.079377593004573255e+00
-1.070786939717727204e+00
-1.073715237676443390e+00
-1.093665563239226257e+00
-1.063105577045278860e+00
-1.078429578714292125e+00
-1.062522210276526158e+00
-1.070079185164674707e+00
-1.066602116717948912e+00
-1.049134818252045687e+00
-1.067787573052047634e+00
-1.095881142225201943e+00
-1.074120134934558601e+00
-1.080678489455987989e+00
-1.092543850355229385e+00
-1.068241785818739853e+00
-1.055909215267094137e+00
-1.081133805876158593e+00
-1.082449044573064345e+00
-1.092191599744281039e+00
-1.069320746499669239e+00
-1.048420458589876869e+00
-1.077124378137721328e+00
-1.067418686398167393e+00
-1.079043206017795020e+00
-1.086600362621376492e+00
-1.061840042686346353e+00
-1.085675380486385455e+00
-1.070271139262635396e+00
-1.049651993707819031e+00
-1.087636411951617754e+00
-1.061734044802445265e+00
-1.073892330750414015e+00
-1.077674624621342891e+00
-1.051391051786256359e+00
-1.073918448895627265e+00
-1.063310077317200841e+00
-1.074555151938813236e+00
-1.056688004575576212e+00
-1.077746355245436494e+00
-1.080230099804588395e+00
-1.080039651195076722e+00
-1.065949608925994774e+00
-1.089610206863874442e+00
-1.063893377470108925e+00
-1.072864477029402464e+00
-1.069611339617001278e+00
-1.072681258071052524e+00
-1.054564451071996922e+00
-1.081281048784918486e+00
-1.072208229582247485e+00
-1.082365446288097388e+00
-1.068230501809995348e+00
-1.080486345903729273e+00
-1.082249282933721135e+00
-1.068701495732346407e+00
-1.058182297435235952e+00
-1.077665317418240010e+00
-1.075283258617578230e+00
-1.078132362266809752e+00
-1.067898044883105912e+00
-1.085420302480921695e+00
-1.066128054969637251e+00
-1.078721737278911963e+00
-1.062741390994218715e+00
-1.070118047529747152e+00
-1.073125416358358786e+00
-1.065288911413337258e+00
-1.066456553430323195e+00
-1.073576116580334361e+00
-1.076094613790983923e+00
-1.062881937066801230e+00
-1.068004231010649452e+00
-1.078604119319813481e+00
-1.083235253988771740e+00
-1.070604749899620955e+00
-1.053920108573770387e+00
-1.077539430468971826e+00
-1.081103773436807858e+00
-1.080086565968759515e+00
-1.068194976564028842e+00
-1.073471037824913488e+00
-1.059179791435036710e+00
-1.042770628927682797e+00
-1.058573396979071823e+00
-1.072570892500908535e+00
-1.063377155710023558e+00
-1.060493086261109719e+00
-1.060846313513479133e+00
-1.073224978815589870e+00
-1.071231536559489994e+00
-1.074523860239704254e+00
-1.053469781206866074e+00
-1.060561292384965881e+00
-1.087286055956693032e+00
-1.065009771781115333e+00
-1.071771413838514819e+00
-1.079446544274565323e+00
-1.067436297882779828e+00
-1.051214447444736688e+00
-1.054882436130212486e+00
-1.070276845696494616e+00
-1.063584375819794703e+00
-1.052448090255203361e+00
-1.087254983784381901e+00
-1.068393869614689740e+00
-1.052742586557382953e+00
-1.065008109812862536e+00
-1.063260068844531725e+00
-1.057357660614187012e+00
-1.071659702184006635e+00
-1.076731676817576311e+00
-1.058627658525493231e+00
-1.062814249905919661e+00
-1.070276983249283553e+00
-1.072841502429601412e+00
-1.071868588227955055e+00
-1.054689968041045756e+00
-1.069783357808848923e+00
-1.055750556718602962e+00
-1.049135633785942989e+00
-1.078515180924485284e+00
-1.057821875842060777e+00
-1.071376132262990000e+00
-1.057540661337594168e+00
-1.065762990239256025e+00
-1.080813505268908736e+00
-1.066337127612413394e+00
-1.062221041171008240e+00
-1.061935386865791475e+00
-1.070963403244832080e+00
-1.065033591140120084e+00
-1.064115728379072090e+00
-1.067699730559773519e+00
-1.063595140354045787e+00
-1.045992978451076860e+00
-1.068971682951796565e+00
-1.071725399244629839e+00
-1.082221843743915723e+00
-1.072417816607235119e+00
-1.077114743974821209e+00
-1.060425903754595334e+00
-1.068200079325457130e+00
-1.062640710995344850e+00
-1.070860864762320341e+00
-1.065433555384665443e+00
-1.072770691111170294e+00
-1.065974849659682588e+00
-1.071302674373443065e+00
-1.057213142361731251e+00
-1.057184357552309661e+00
-1.056106754321465724e+00
-1.070826418311842554e+00
-1.053074245678045529e+00
-1.071964402807390027e+00
-1.077111468211996659e+00
-1.040697017743311914e+00
-1.064895084439423822e+00
-1.075460822217302770e+00
-1.021589802154703630e+00
-1.061436317648791539e+00
-1.066881631628254556e+00
-1.057634721604820527e+00
-1.069210524975356735e+00
-1.061923916510780774e+00
-1.071981987601903663e+00
-1.070866609212011600e+00
-1.070993927781328736e+00
-1.058678556724635733e+00
-1.048246485895408142e+00
-1.067574141698544699e+00
-1.052097803688172295e+00
-1.045322558353186215e+00
-1.066687097060236900e+00
-1.072648184935308224e+00
-1.055784467482200117e+00
-1.069173747770909344e+00
-1.045853264490399059e+00
-1.039073215156298247e+00
-1.059862509863566338e+00
-1.072793753857600896e+00
-1.063243622469034699e+00
-1.064871351885670503e+00
-1.064408662292628538e+00
-1.062507673378896511e+00
-1.059848084976712457e+00
-1.065870382402786198e+00
-1.070256358741311420e+00
-1.055038467245532852e+00
-1.041726223037200860e+00
-1.071429588454449133e+00
-1.053159276394671773e+00
-1.071424353821244457e+00
-1.064188485735455991e+00
-1.075729108520531385e+00
-1.070541411436497725e+00
-1.051399544589370016e+00
-1.065220623400838118e+00
-1.060918208378021754e+00
-1.059946984371374912e+00
-1.041889839883005209e+00
-1.041678933173387556e+00
-1.063134221893751175e+00
-1.076758343618818392e+00
-1.074970867428001853e+00
-1.060321142399405892e+00
-1.045323890224635344e+00
-1.075002267902467334e+00
-1.051256451000880610e+00
-1.052323794395791046e+00
-1.072233807553942597e+00
-1.053696862068665752e+00
-1.063946024957060699e+00
-1.050672449846446588e+00
-1.064530823387993763e+00
-1.064213206450546068e+00
-1.042604076444315409e+00
-1.069259035637316391e+00
-1.053942467639342739e+00
-1.062352803738727980e+00
-1.061133730931120400e+00
-1.040627048049192815e+00
-1.045201236175571147e+00
-1.044428172438017333e+00
-1.055282415733053814e+00
-1.067289545009140417e+00
-1.042198675970370525e+00
-1.053675526481510305e+00
-1.077877796856309134e+00
-1.054885308309486014e+00
-1.069165492052270849e+00
-1.073291584205494420e+00
-1.041889996111911909e+00
-1.047085202164471429e+00
-1.044932389949319695e+00
-1.049577214595740715e+00
-1.050551256405218181e+00
-1.066183618349604068e+00
-1.080031722212142942e+00
-1.048127863225556178e+00
-1.039474472586881859e+00
-1.065395890343894481e+00
-1.043540720562834867e+00
-1.055377088051373757e+00
-1.061697807995203302e+00
-1.065735299653181922e+00
-1.059253337645794879e+00
-1.057759021460092708e+00
-1.078105195382101478e+00
-1.034463948426930680e+00
-1.066003313516711293e+00
-1.047349670811250855e+00
-1.048898821323060782e+00
-1.047438300912607367e+00
-1.061533364183857353e+00
-1.063506642266817126e+00
-1.060682101537526068e+00
-1.050578977674626602e+00
-1.072152824371329194e+00
-1.048924557411412550e+00
-1.065077767986341906e+00
-1.043179465258438077e+00
-1.069226450228843106e+00
-1.041999860255744981e+00
-1.056885361623174591e+00
-1.058294653278353703e+00
-1.053559479069064553e+00
-1.050211636301995544e+00
-1.051819977375424209e+00
-1.068019941879909673e+00
-1.043367281573651884e+00
-1.048623764426651617e+00
-1.050534796533992843e+00
-1.068074218174992041e+00
-1.053719928446075871e+00
-1.085251180948778815e+00
-1.061577313412553680e+00
-1.054546139812857497e+00
-1.043706356506871824e+00
-1.057185346549073923e+00
-1.070978728221378296e+00
-1.058918980289121681e+00
-1.034877467684778507e+00
-1.030585569731048867e+00
-1.065190031240950130e+00
-1.055240497790183696e+00
-1.051715699835995110e+00
-1.041019274772527314e+00
-1.047808121206253329e+00
-1.068616782264680376e+00
-1.061893486727583102e+00
-1.041759755831112688e+00
-1.060135783669514664e+00
-1.044470420799001875e+00
-1.048793056722443051e+00
-1.054836023277758494e+00
-1.049240028846272432e+00
-1.051645807960301049e+00
-1.052747202793060444e+00
-1.067138069048867433e+00
-1.063086299470573870e+00
-1.048672118621939875e+00
-1.030559637098816372e+00
-1.064824317927766772e+00
-1.058491424211040588e+00
-1.056769887850225187e+00
-1.066658730825804202e+00
-1.047725114916043587e+00
-1.063650214852654763e+00
-1.040119823530838650e+00
-1.068941976674317784e+00
-1.054113960804008654e+00
-1.054603749734623008e+00
-1.068208777727856829e+00
-1.062568508087510022e+00
-1.074556378301585680e+00
-1.068606952693899936e+00
-1.044202514216108657e+00
-1.062013365307793222e+00
-1.060784859250059275e+00
-1.057962365523951176e+00
-1.051687897188395837e+00
-1.043837397634342468e+00
-1.048239767908157649e+00
-1.053040646681303150e+00
-1.058392939596661586e+00
-1.043450413482105876e+00
-1.058993868823828732e+00
-1.064810253109637284e+00
-1.057698080735052004e+00
-1.036601074278370449e+00
-1.054336894081013165e+00
-1.048877243334523923e+00
-1.061147627849502229e+00
-1.062598044066596525e+00
-1.077025191115287939e+00
-1.051031872440129300e+00
-1.050094918568363456e+00
-1.054933104123502607e+00
-1.065954911682760908e+00
-1.067480967988937879e+00
-1.032628346777634265e+00
-1.051341445126741769e+00
-1.054761491561720055e+00
-1.059685616531154340e+00
-1.068957468838892755e+00
-1.046438908213515928e+00
-1.041012579616283684e+00
-1.040322556932968379e+00
-1.081819181456098455e+00
-1.071242151545675148e+00
-1.051529515865547548e+00
-1.049929317620994063e+00
-1.073043920332736656e+00
-1.059972515120083836e+00
-1.067476707452494011e+00
-1.055649993749179449e+00
-1.051086120906993049e+00
-1.070017374982574321e+00
-1.054388477468426899e+00
-1.053262684713441200e+00
-1.051378593637534387e+00
-1.050175467238016802e+00
-1.066071219318455165e+00
-1.055291094566374710e+00
-1.058191331657562850e+00
-1.049073864899082942e+00
-1.055630537413507097e+00
-1.063218303835142819e+00
-1.040189188335484793e+00
-1.041824302690697035e+00
-1.056559242247433250e+00
-1.062988711491840599e+00
-1.072268629940964724e+00
-1.065858812338295714e+00
-1.041544034242875449e+00
-1.058361268465034755e+00
-1.036026869978843967e+00
-1.056929042461529855e+00
-1.055696162071318112e+00
-1.072686881996843367e+00
-1.056326277028304395e+00
-1.057955343146788740e+00
-1.047501774800144281e+00
-1.035850343893187642e+00
-1.051945026093911384e+00
-1.049781747282105826e+00
-1.041558098986914205e+00
-1.059009762762700868e+00
-1.039816894249045331e+00
-1.056139119906892576e+00
-1.026395567432830669e+00
-1.054853608184325386e+00
-1.060713388995635942e+00
-1.035404096984912536e+00
-1.042288560813118048e+00
-1.045386189729464732e+00
-1.069465727937372046e+00
-1.053073614081952991e+00
-1.046797254678006661e+00
-1.006456527836885995e+00
-1.030707611016686176e+00
-1.044808763931591722e+00
-1.062227352735638286e+00
-1.059605946805699084e+00
-1.058241542968491267e+00
-1.070657582998503443e+00
-1.046536393618356264e+00
-1.045351672699179391e+00
-1.031740883257835195e+00
-1.056890735835401385e+00
-1.056813326557093591e+00
-1.040663683214386959e+00
-1.045930152644601652e+00
-1.033927105667930002e+00
-1.043449300040488970e+00
-1.045901860714389509e+00
-1.045152288496762116e+00
-1.044278213275137812e+00
-1.064546420391837556e+00
-1.055059128250818823e+00
-1.064946274268783855e+00
-1.063641440096093627e+00
-1.067842870473172168e+00
-1.060574719177014069e+00
-1.035834527646730008e+00
-1.057972026700620516e+00
-1.051583181811884149e+00
-1.053204782206354606e+00
-1.083733715227314098e+00
-1.046484136309512980e+00
-1.052005980917082306e+00
-1.052505313535850862e+00
-1.050446486961698289e+00
-1.044035406707762181e+00
-1.057401526522359525e+00
-1.040510034967442099e+00
-1.058774751218264143e+00
-1.058436530163839429e+00
-1.061358158719168943e+00
-1.052944798037884544e+00
-1.056393472722524596e+00
-1.068805581413725836e+00
-1.048516461157518842e+00
-1.038251588926597746e+00
-1.061326861587376547e+00
-1.059705761475172592e+00
-1.053774216763248450e+00
-1.053516733138448958e+00
-1.052294240677505099e+00
-1.024005758814621858e+00
-1.043018610280169511e+00
-1.036318476940854882e+00
-1.046304117419058821e+00
-1.040332395033221946e+00
-1.061159551993940520e+00
-1.070096886984990725e+00
-1.037632448570847243e+00
-1.057131722596973633e+00
-1.051950855334361501e+00
-1.051014769078416622e+00
-1.062991215088899821e+00
-1.066663939139034456e+00
-1.010303260024283389e+00
-1.059360585260481047e+00
-1.050591332350381490e+00
-1.024604924017346486e+00
-1.059604599126015900e+00
-1.039230980322257247e+00
-1.050579164545703215e+00
-1.064814079651727807e+00
-1.027183575969788043e+00
-1.033939134446193897e+00
-1.028508425274175853e+00
-1.061212313300617271e+00
-1.053350997583663906e+00
-1.061751199611232321e+00
-1.055251509636041307e+00
-1.023410969164094686e+00
-1.054937530209647090e+00
-1.039681436643983048e+00
-1.036635261557498300e+00
-1.036534088609848192e+00
-1.043473486502145109e+00
-1.070270209787216320e+00
-1.038091065555868164e+00
-1.052674188103814190e+00
-1.044511373752511352e+00
-1.062289648650778684e+00
-1.049904753385507483e+00
-1.056333824543768118e+00
-1.056108012748996572e+00
-1.040557102312000159e+00
-1.067288362052092321e+00
-1.041060743136471123e+00
-1.055564203624651753e+00
-1.060481571716651805e+00
-1.058614623040472713e+00
-1.019472777978203126e+00
-1.036666556240619208e+00
-1.030616974251814977e+00
-1.051829177269957505e+00
-1.058499210265683610e+00
-1.045918331006384205e+00
-1.063341864251142965e+00
-1.050008769964971833e+00
-1.040255409568065614e+00
-1.048469731341448608e+00
-1.034625441196058926e+00
-1.050755186761606064e+00
-1.031380746489653166e+00
-1.048477480416639240e+00
-1.055078487691768707e+00
-1.054459951300445342e+00
-1.054287539515928129e+00
-1.060240506485845335e+00
-1.062458768925982788e+00
-1.054472266932061419e+00
-1.036159907770037192e+00
-1.047501374390738427e+00
-1.052558039892251607e+00
-1.049656693036559174e+00
-1.047143053232527654e+00
-1.054282401406762659e+00
-1.030739598854268468e+00
-1.049443234989064111e+00
-1.041840994339463755e+00
-1.043589331564549028e+00
-1.053422490238870690e+00
-1.054675778529266195e+00
-1.050739495826060521e+00
-1.041035226226346921e+00
-1.050451147405030872e+00
-1.039551900792817563e+00
-1.050393008448427201e+00
-1.039795218692322276e+00
-1.034906253978661317e+00
-1.049701476270361589e+00
-1.046857587340440210e+00
-1.067988093943071704e+00
-1.036617409957786728e+00
-1.060389410322880588e+00
-1.053209247957359374e+00
-1.044538995034930862e+00
-1.038150355261793223e+00
-1.056468453664483720e+00
-1.054653653006993652e+00
-1.047205566471202554e+00
-1.039059363194131835e+00
-1.044998642649749732e+00
-1.020249332642929607e+00
-1.049528993808549471e+00
-1.049938420149457263e+00
-1.018390836255869569e+00
-1.052686770702725427e+00
-1.041451975624112292e+00
-1.038730839622923563e+00
-1.059963807174566064e+00
-1.058000666160014314e+00
-1.060810137495433958e+00
-1.033613927147484679e+00
-1.029018133530726908e+00
-1.054876222157083543e+00
-1.050906445471188277e+00
-1.051068440120098035e+00
-1.039325475098649365e+00
-1.037749364400844865e+00
-1.037040753549902661e+00
-1.052818260122330152e+00
-1.070953351549124966e+00
-1.040483544181513453e+00
-1.041774902527606628e+00
-1.062259764473892032e+00
-1.061676149224339394e+00
-1.039235351471345492e+00
-1.044817344752012600e+00
-1.059134022675201070e+00
-1.030440580266113626e+00
-1.053988209493231354e+00
-1.048745502269705643e+00
-1.035583175489216190e+00
-1.053629475126469206e+00
-1.047967052405903265e+00
-1.059223893554455120e+00
-1.053664912190632963e+00
-1.052484643150398469e+00
-1.049691403274581658e+00
-1.042498423063946245e+00
-1.049297600432203881e+00
-1.034539745906662311e+00
-1.039135880682772850e+00
-1.035375834977947385e+00
-1.056912701448486036e+00
-1.033283021868257157e+00
-1.051619906219214196e+00
-1.044092828975109910e+00
-1.058656145672997706e+00
-1.059241522533108659e+00
-1.047648891628633949e+00
-1.041292274522346961e+00
-1.070790432593368813e+00
-1.043478225943596849e+00
-1.046238832518455286e+00
-1.040815526020896886e+00
-1.029560395681771379e+00
-1.049579420345880143e+00
-1.052229189510289320e+00
-1.037848261825485618e+00
-1.035078570203324499e+00
-1.034027380829419585e+00
-1.058252870664766032e+00
-1.059186701735685299e+00
-1.057306200011711050e+00
-1.054939550859991915e+00
-1.046652441038070869e+00
-1.056301095740760143e+00
-1.028298348141444052e+00
-1.036462820580388300e+00
-1.020014233130673853e+00
-1.056282136139845340e+00
-1.034305673840146600e+00
-1.034608571078966976e+00
-1.047700995762721687e+00
-1.020676354792641849e+00
-1.043374539058919970e+00
-1.054243377375804647e+00
-1.072355960592710877e+00
-1.055259457922174349e+00
-1.022773382975327827e+00
-1.050693832419250962e+00
-1.049228364723152618e+00
-1.040987663530910545e+00
-1.014025141166645438e+00
-1.034267969475495486e+00
-1.055798683320098075e+00
-1.051472039075304732e+00
-1.052239032026067722e+00
-1.057359529295179623e+00
-1.059185802219490213e+00
-1.035517396520521549e+00
-1.044967606179825870e+00
-1.021132499926302728e+00
-1.032951490518269066e+00
-1.063565056900918515e+00
-1.034754874325419127e+00
-1.039726183132454462e+00
-1.032620807569053056e+00
-1.034717697802091996e+00
-1.036182530309028627e+00
-1.039920129512436286e+00
-1.053374298026764189e+00
-1.035281660951545835e+00
-1.052632512568629108e+00
-1.053892174494228895e+00
-1.052198184556713434e+00
-1.024688124877244144e+00
-1.058728311973167635e+00
-1.051828238291851125e+00
-1.054810361626719262e+00
-1.037105886115846198e+00
-1.038362009729871360e+00
-1.058979228599103761e+00
-1.042426924052496151e+00
-1.047048292961848093e+00
-1.023440437596804031e+00
-1.043255779709201692e+00
-1.042048517261205065e+00
-1.022707584453043550e+00
-1.026701261497296569e+00
-1.032426302493421266e+00
-1.042316145345481448e+00
-1.035382863927498232e+00
-1.044987919705403501e+00
-1.037252688553971014e+00
-1.053425148786402810e+00
-1.049022768242669823e+00
-1.044156193279291100e+00
-1.040998494414093756e+00
-1.041836412352472596e+00
-1.036018311720426910e+00
-1.022130738097306368e+00
-1.038547568952391531e+00
-1.029187147349708731e+00
-1.072659125967414973e+00
-1.048209312991362330e+00
-1.030402516114046874e+00
-1.044983328277754753e+00
-1.041625266201376077e+00
-1.031784682835867883e+00
-1.059512520962825555e+00
-1.051293449978440986e+00
-1.028665229393347147e+00
-1.036143482089653345e+00
-1.043127249977924276e+00
-1.056995231565545534e+00
-1.043509482685090362e+00
-1.034955314353364297e+00
-1.026812452795719199e+00
-1.053928876356493571e+00
-1.045546756992413506e+00
-1.040096430798670646e+00
-1.023437731174597021e+00
-1.036443787708188902e+00
-1.050456598285277821e+00
-1.026438739088086249e+00
-1.056623737639256877e+00
-1.030111803352330879e+00
-1.053267980573750151e+00
-1.046868837330800384e+00
-1.047666709969470089e+00
-1.049128883308713123e+00
-1.039232404557197231e+00
-1.043892577966898161e+00
-1.039325935056349071e+00
-1.051738483510503253e+00
-1.019109377933487437e+00
-1.034209495580698857e+00
-1.049050616799038327e+00
-1.037873549315321942e+00
-1.054426936492704803e+00
-1.054456178865125437e+00
-1.018537791765400380e+00
-1.052153535510621740e+00
-1.053003660407966890e+00
-1.041980257102849139e+00
-1.031028163836534617e+00
-1.037157412722341077e+00
-1.050012391847468640e+00
-1.038872984428675039e+00
-1.045220359196811444e+00
-1.053210253939447671e+00
-1.035997475845910731e+00
-1.038919454569941836e+00
-1.033065289185576718e+00
-1.029699614171345035e+00
-1.038120227555755060e+00
-1.037615623547418098e+00
-1.038398142944299218e+00
-1.038240433130499296e+00
-1.019760133066134999e+00
-1.058004569520524463e+00
-1.008477044461953520e+00
-1.028604497884667124e+00
-1.021606498552887654e+00
-1.040968521204408637e+00
-1.012472731319789210e+00
-1.054959945902607776e+00
-1.040989242164321205e+00
-1.027227029468893660e+00
-1.013155665550374396e+00
-1.031803909413522957e+00
-1.040181084524300692e+00
-1.052005125354181780e+00
-1.040046542598878521e+00
-1.051452278904596582e+00
-1.043575233781061984e+00
-1.049254078095119169e+00
-1.046577760619748165e+00
-1.028114013579894737e+00
-1.041971327390921465e+00
-1.032308646185745360e+00
-1.040383116638055050e+00
-1.029269513088903354e+00
-1.038069279362366704e+00
-1.039180855953744764e+00
-1.039861220882449144e+00
-1.046273498521955725e+00
-1.032030797695271840e+00
-1.026567060585224844e+00
-1.039729339854434498e+00
-1.044870088722782864e+00
-1.024221929058241498e+00
-1.044684060204891463e+00
-1.028829605418262627e+00
-1.051257690082527674e+00
-1.051033995886927475e+00
-1.047604444863933226e+00
-1.021879762445858431e+00
-1.051509889057913760e+00
-1.012057488071563371e+00
-1.025737950386047981e+00
-1.043562355286021370e+00
-1.046703214494108414e+00
-1.047765212391152501e+00
-1.033951749264044429e+00
-1.049796028053394670e+00
-1.041782887465055429e+00
-1.033065568348279450e+00
-1.039370747751437118e+00
-1.036000659212831465e+00
-1.044931348060269993e+00
-1.054549557595990450e+00
-1.022114277360682166e+00
-1.032457295309633816e+00
-1.047217683067594995e+00
-1.036613233640954368e+00
-1.051457886962018806e+00
-1.023170703853767849e+00
-1.034717896153918959e+00
-1.019271694195514222e+00
-1.021133854141426545e+00
-1.044693296806510130e+00
-1.040699244353584074e+00
-1.014117090560963552e+00
-1.018221166854440085e+00
-1.025880938235101736e+00
-1.045288505832630666e+00
-1.046822464665749131e+00
-1.042865276180781953e+00
-1.052817281750123124e+00
-1.047032711265746485e+00
-1.034213570130413817e+00
-1.045159352046254764e+00
-1.034035315045552350e+00
-1.020213253910003059e+00
-1.038211638000466230e+00
-1.055048670874714878e+00
-1.031717377851542050e+00
-1.047209387856258944e+00
-1.030186655948637897e+00
-1.045109617600370022e+00
-1.056097758106891327e+00
-1.032459858874725356e+00
-1.038469614627186566e+00
-1.059398102706667899e+00
-1.028349172144909174e+00
-1.046360305794928003e+00
-1.035304584842346109e+00
-1.019901645371331433e+00
-1.044629091841644986e+00
-1.024734238169995093e+00
-1.031359083676519406e+00
-1.039987696391490246e+00
-1.037965067398956664e+00
-1.042514998200500642e+00
-1.038809552004195780e+00
-1.051409533736185065e+00
-1.035906963340252007e+00
-1.039807405643871752e+00
-1.019440836703935371e+00
-1.036362034686041378e+00
-1.045072970681053759e+00
-1.020062443054620349e+00
-1.054153110382256564e+00
-1.010038675946385078e+00
-1.052713026558917297e+00
-1.033895806689061780e+00
-1.019183176288537274e+00
-1.052399399146801695e+00
-1.039323513631724483e+00
-1.047577695455709224e+00
-1.027703289217577476e+00
-1.050604612913867530e+00
-1.039742531890282207e+00
-1.028001897247782459e+00
-1.035442764358926127e+00
-1.046050385438234143e+00
-1.037703626892877429e+00
-1.021019999848741922e+00
-1.032963322578622778e+00
-1.027686868625765415e+00
-1.025373680492726036e+00
-1.016856900723529522e+00
-1.051709319862960568e+00
-1.028119737515545085e+00
-1.035788795040753829e+00
-1.044667017139842669e+00
-1.053416183259122452e+00
-1.043172896491944668e+00
-1.024108157427499721e+00
-1.037707830266790587e+00
-1.037772345972386434e+00
-1.033013530089471832e+00
-1.021440476433677524e+00
-1.033053295502679658e+00
-1.033287909116290759e+00
-1.038658377925778309e+00
-1.032485965480979706e+00
-1.038404062766874025e+00
-1.029913870438834200e+00
-1.014896443499677670e+00
-1.043692145244660585e+00
-1.025806136055357420e+00
-1.017135548143315749e+00
-1.043462759166602360e+00
-1.033325655634458107e+00
-1.019311901278443511e+00
-1.037898535895979357e+00
-1.041222553649928217e+00
-1.033700214393819872e+00
-1.039053370079213501e+00
-1.020727264797546940e+00
-1.042627143890139774e+00
-1.041446332149448928e+00
-1.042184088878761461e+00
-1.052465988034479993e+00
-1.035398596242190328e+00
-1.033806241350883948e+00
-1.043303850312010450e+00
-1.027871112129133513e+00
-1.044552081920075759e+00
-1.023889758440609921e+00
-1.016334476646686413e+00
-1.042489137280335321e+00
-1.033080768655582293e+00
-1.051193110766035277e+00
-1.016122794894932957e+00
-1.039883984893882563e+00
-1.038816662342501695e+00
-1.024780112929597031e+00
-1.040185140870062419e+00
-1.038284138869002282e+00
-1.036412608083999709e+00
-1.030512725150913411e+00
-1.031339129508796582e+00
-1.030147229427996969e+00
-1.038411724266934177e+00
-1.039109698387921998e+00
-1.022055505147712040e+00
-1.023978468569207934e+00
-1.052545537637115558e+00
-1.021559737228334264e+00
-1.028509977735351466e+00
-1.008637073676105667e+00
-1.031961341356175899e+00
-1.013990554414211154e+00
-1.039274169940762382e+00
-1.048467261597138878e+00
-1.033462393934137635e+00
-1.056446685646824424e+00
-1.032134975368565355e+00
-1.015097383037298684e+00
-1.055646873861349588e+00
-1.025517735519195783e+00
-1.051958683579640619e+00
-1.023469064124999495e+00
-1.027180771122392144e+00
-1.034065414099968550e+00
-1.021842431900041870e+00
-1.040891785317844098e+00
-1.014142604995131869e+00
-1.027691183604086955e+00
-1.048072595941838436e+00
-1.029794385478654872e+00
-1.036710626500918941e+00
-1.030044591602274462e+00
-1.023644088718064449e+00
-1.041699496515068546e+00
-1.014184675330720209e+00
-1.038422049810813430e+00
-1.046204004703106039e+00
-1.031120835433869898e+00
-1.047097207509498640e+00
-1.069530920855600975e+00
-1.028148650941835829e+00
-1.024708439754764999e+00
-1.025711987732822905e+00
-1.052089581255446271e+00
-1.047063215226632149e+00
-1.013613563381789984e+00
-1.019550352601716448e+00
-1.016630154690215226e+00
-1.052026253708304715e+00
-1.039501017009778705e+00
-1.020990268250024036e+00
-1.030113815561598978e+00
-1.027345086059130663e+00
-1.033397618536300522e+00
-1.032401967700038892e+00
-1.048599293684467249e+00
-1.019003393350011777e+00
-1.024289642754546925e+00
-1.036428484185895282e+00
-1.027243987916991674e+00
-1.028623814178871498e+00
-1.019554923441361893e+00
-1.034885387678958102e+00
-1.031713940715228484e+00
-1.050950972038639852e+00
-1.037951359567268694e+00
-1.019792470334383250e+00
-1.017335027716037565e+00
-1.037022068731377145e+00
-1.054634981351850520e+00
-1.018149089425521625e+00
-1.049425865692117599e+00
-1.033467991286401544e+00
-1.026810205269504728e+00
-1.018742924190030541e+00
-1.032791475627931055e+00
-1.029120933507905233e+00
-1.043057064455061855e+00
-1.031569905342915261e+00
-1.035482557142993310e+00
-1.034817806448440791e+00
-1.030953247775399761e+00
-1.040791368073275214e+00
-1.023045328282837785e+00
-1.027552765800199053e+00
-1.033685699624607324e+00
-1.036343697782569295e+00
-1.021561328253654199e+00
-1.027288734715561480e+00
-1.020626104858497474e+00
-1.052864753750591298e+00
-1.025459159108857543e+00
-1.037740198778532408e+00
-1.059456912172983545e+00
-1.043045423879921385e+00
-1.024296174445012308e+00
-1.012458928209828635e+00
-1.032147300015669789e+00
-1.038465553390097273e+00
-1.038148036165136956e+00
-1.027640915679671751e+00
-1.026107223675422508e+00
-1.025934904721268248e+00
-1.028444420156569006e+00
-1.023418250559861020e+00
-1.029513141821331468e+00
-1.025980475040341622e+00
-1.049408113275405396e+00
-1.024024981719148686e+00
-1.013332385889677001e+00
-1.037722492053024803e+00
-1.029364531120305903e+00
-1.027893344024076283e+00
-9.991631764640880320e-01
-1.034136736992993244e+00
-1.044574523829929769e+00
-1.028073149430826838e+00
-1.031653272400631538e+00
-1.037539029706791904e+00
-1.019356073179918054e+00
-1.038009053873591103e+00
-1.011736712510440173e+00
-1.043522542440671774e+00
-1.044492193707445393e+00
-1.031715137133225824e+00
-1.016855872598917632e+00
-1.024477870165103388e+00
-1.027430260961997410e+00
-1.044591770830228361e+00
-1.032255829983191875e+00
-1.027893223327919658e+00
-1.015813798273570212e+00
-1.035818865229676922e+00
-1.019340665445611638e+00
-1.021222205564532581e+00
-1.008880517590256654e+00
-9.957130430024233592e-01
-1.029997314852704626e+00
-1.025460436483004889e+00
-1.006195412621627039e+00
-1.031174207538762433e+00
-1.037321866401628823e+00
-1.032867190091568466e+00
-1.030377110005997521e+00
-1.026125738586399772e+00
-1.031474919986267391e+00
-1.028979778607046258e+00
-1.036633341204159953e+00
-1.043901546224445864e+00
-1.016399027221324136e+00
-1.035477040328951492e+00
-1.044393759257009169e+00
-1.019059093211563072e+00
-1.043256432143790713e+00
-1.023921159208937892e+00
-1.021033797399237608e+00
-1.016379792186975051e+00
-1.039311648799838173e+00
-1.047153589334336443e+00
-1.035541929819633999e+00
-1.030161264063713222e+00
-1.036882192735080643e+00
-1.002939918979162792e+00
-1.030396025170729812e+00
-1.024916237239049233e+00
-1.022053409391376677e+00
-1.004718991054587951e+00
-1.019545266042656051e+00
-1.001138669812645876e+00
-1.000624163509539200e+00
-1.010838679101864868e+00
-1.039275280989220063e+00
-1.014401787218172091e+00
-1.026381668310405226e+00
-1.026732733148164378e+00
-1.016697759438321746e+00
-1.026576718778955399e+00
-1.009004674590558315e+00
-1.026371064229095076e+00
-1.023837970081912907e+00
-1.042214617212125605e+00
-1.021217798292077816e+00
-1.041776458416035611e+00
-1.046525401529347032e+00
-1.042138383457198225e+00
-1.024729469465049503e+00
-1.049453108240854915e+00
-1.014315682849003197e+00
-1.025273052592114764e+00
-1.025753660869936024e+00
-1.028768995822527232e+00
-1.041649074489092941e+00
-1.023610483668045967e+00
-1.002457898571780914e+00
-1.007706246314423737e+00
-1.040407023165486722e+00
-1.026855758157606102e+00
-1.041863954405975345e+00
-1.028808086152512180e+00
-1.019810470841471917e+00
-1.018183894203883666e+00
-1.015677075896004089e+00
-1.045998245788967607e+00
-1.027420707973156100e+00
-1.027815716646568012e+00
-1.024860466868226849e+00
-1.015489062257203257e+00
-1.018214814427859105e+00
-1.044997593440770256e+00
-1.000130304280547389e+00
-1.031571499006814552e+00
-1.027729428026104674e+00
-1.011785099824588974e+00
-1.010662382547681926e+00
-1.017840583612023009e+00
-1.040480845708669166e+00
-1.026574313402426109e+00
-1.035933432850828728e+00
-1.012655058566144017e+00
-1.031692538350194699e+00
-1.018430233017141084e+00
-1.037843397180637339e+00
-1.023004216192642701e+00
-1.019294831426569514e+00
-1.019342954883448060e+00
-1.013122428513020701e+00
-1.011042650122159214e+00
-1.017150935976610437e+00
-1.042869677982318111e+00
-1.011018151576974944e+00
-1.016565817078857847e+00
-1.021741556611599488e+00
-1.030671299569733801e+00
-1.019161978165255444e+00
-1.034742077466043186e+00
-1.023497312001190984e+00
-1.025403246931880119e+00
-1.019799716448640314e+00
-1.008417092413119276e+00
-1.019409548322285808e+00
-1.007288825893800421e+00
-1.026199378598377843e+00
-1.019507939051625733e+00
-1.012766185208700875e+00
-1.009778520593285878e+00
-1.025431576789894939e+00
-1.032871087182129610e+00
-1.029517720151558846e+00
-1.018240865732074729e+00
-1.018894880870643282e+00
-1.021443800930337931e+00
-1.015203015083973037e+00
-1.029705050793195520e+00
-1.038037736394074040e+00
-1.007176229826688862e+00
-1.016900223729386266e+00
-1.019745198828896360e+00
-1.014113994196761181e+00
-1.020120467061700564e+00
-1.003507596423572901e+00
-1.020890377592283960e+00
-1.008035051728448206e+00
-1.016580171173704583e+00
-1.020135445814264186e+00
-1.038324219746302290e+00
-1.029445987080108482e+00
-1.020520858949263587e+00
-1.028822047890118663e+00
-1.023153160594610034e+00
-1.012819847305525212e+00
-1.011633683316236265e+00
-1.030151263894943492e+00
-1.024509058422488073e+00
-1.033783340274161633e+00
-1.027827349960827696e+00
-1.015860161404120499e+00
-1.013380430023980594e+00
-1.023776255825842973e+00
-1.009983379868198972e+00
-1.021102091133265777e+00
-1.000726450271487655e+00
-1.034940270762760850e+00
-1.034959440128546238e+00
-1.014300361111757143e+00
-1.021778428517290171e+00
-1.037146937779492184e+00
-1.005498007742590794e+00
-1.026997345329317302e+00
-1.004457836415119321e+00
-1.024571763040763139e+00
-1.020261717456343087e+00
-1.042093611216086124e+00
-1.028375340984700070e+00
-1.018944730917469954e+00
-1.028615718675981894e+00
-1.014467499260333971e+00
-1.012400717530889782e+00
-1.004991751934767308e+00
-1.016094329597675650e+00
-1.038615395903800698e+00
-1.023819276969686554e+00
-1.018841329685304053e+00
-1.031705087878582505e+00
-1.036644716958583290e+00
-1.015182567066380548e+00
-1.018242231578932344e+00
-1.021161602378500843e+00
-1.007318943214188023e+00
-1.024212267054866565e+00
-1.002774566054169814e+00
-1.022913114833644777e+00
-1.012004134868766725e+00
-1.015254703142195902e+00
-1.032225588085839973e+00
-9.893256966349729398e-01
-1.002633280683566497e+00
-1.023174614051900244e+00
-1.010503377941701864e+00
-1.020374693215718498e+00
-1.010174298712607222e+00
-1.000802024382438482e+00
-1.004431558456567508e+00
-1.040590267693856319e+00
-1.037711517829667418e+00
-1.018029557066576052e+00
-1.016593853876373688e+00
-1.020161379105699595e+00
-1.027626934290317040e+00
-1.032796307148015513e+00
-1.016481679207347444e+00
-1.028397479245602542e+00
-1.029238966091685858e+00
-1.018002491283077848e+00
-1.033311591580896360e+00
-1.026861566461072073e+00
-1.013415594007785581e+00
-1.015677488121745853e+00
-1.007575111816631619e+00
-1.013932472036995991e+00
-1.024818127456627259e+00
-1.017648160948570357e+00
-1.013913358503912843e+00
-1.018746964433173474e+00
-1.031031041182798980e+00
-1.023780130481208195e+00
-1.004580093191657530e+00
-1.015935103033413833e+00
-9.979137804614598428e-01
-1.026940404431550879e+00
-1.021816683407392512e+00
-1.036149730054333418e+00
-1.019947213864215829e+00
-1.018478955828095556e+00
-1.023768169111544779e+00
-1.020413401855742697e+00
-1.011896488387162396e+00
-1.029737043734988422e+00
-1.009075644947438288e+00
-1.004808783524532512e+00
-1.030911972636479046e+00
-1.012865235900874961e+00
-1.023417578317572296e+00
-1.027029230006266003e+00
-1.041484373971342858e+00
-1.036418853201875434e+00
-1.018346820741762748e+00
-1.021810389275978892e+00
-9.847492019613940384e-01
-1.035887952488559360e+00
-1.022697280926122776e+00
-1.032467748726031864e+00
-1.039008115843840230e+00
-1.000478241972895033e+00
-1.008726863871718615e+00
-1.017692015006805839e+00
-1.008399958830041188e+00
-1.031662566959242300e+00
-1.017123879220816596e+00
-1.031890299972907821e+00
-1.013538745247703377e+00
-1.022772175313297005e+00
-1.012501823666120959e+00
-1.036417998676440133e+00
-1.025251351742688888e+00
-1.017491746871613589e+00
-1.016197625733282095e+00
-1.018490499575487096e+00
-1.018060679724675177e+00
-1.023769328539842149e+00
-1.013561213873756639e+00
-1.026057031357580973e+00
-1.030752222966649256e+00
-1.026238907793987076e+00
-9.983987160862025645e-01
-1.011201662019475034e+00
-9.897870394677731332e-01
-1.045673609288399808e+00
-1.032598954830914018e+00
-1.021754554626023603e+00
-9.874047538611994135e-01
-1.009468687094568162e+00
-1.009241873565870140e+00
-1.008789287404557422e+00
-1.028893694135432302e+00
-1.021870370420236096e+00
-1.013196109056304861e+00
-1.020387055719217839e+00
-1.030668931392888510e+00
-1.012281642336445575e+00
-1.033719607811979913e+00
-1.010122448976700893e+00
-9.935810252422871969e-01
-1.027020533921972456e+00
-1.007433856620936208e+00
-1.022632600681622428e+00
-1.004412342222200216e+00
-1.011437048875648115e+00
-9.970667503054233549e-01
-1.039407148298496564e+00
-1.032497644867932163e+00
-1.020092880623287845e+00
-1.020326322522977058e+00
-1.014586187689952235e+00
-1.011654828158233821e+00
-1.013056893599349584e+00
-1.003933446485264058e+00
-1.017486298639229680e+00
-1.020537711112451174e+00
-1.027928918220572196e+00
-1.015676248202919574e+00
-1.002914947715980221e+00
-1.027258049439290888e+00
-1.020444283587015555e+00
-1.027706054303898275e+00
-1.020780332622436948e+00
-1.019625446976464067e+00
-1.012149598387626526e+00
-1.008759533708738720e+00
-1.003677169113198708e+00
-1.014870126101232950e+00
-1.020570417800842344e+00
-1.014476902902084365e+00
-1.017726151410903501e+00
-1.009847613351402051e+00
-9.945693692003141351e-01
-1.011124404498984219e+00
-1.024195591742528499e+00
-1.013595554210759975e+00
-1.018559531086933978e+00
-1.015925775588273350e+00
-1.010884070020343861e+00
-1.028209472471337760e+00
-1.016430772442427299e+00
-1.018013424592046912e+00
-1.014880137656702486e+00
-1.031564973229010862e+00
-9.926061047288247119e-01
-1.014589863957956251e+00
-1.014283139011146861e+00
-1.016070865711154791e+00
-1.021564294194112543e+00
-1.015648242629005882e+00
-1.007593466251497594e+00
-9.926474450220698076e-01
-1.014114284271567579e+00
-1.030890635957909529e+00
-1.032432333163729954e+00
-1.028626702644068303e+00
-1.013649970253852395e+00
-1.020326423997598209e+00
-1.030910868294226956e+00
-1.006213089382331782e+00
-9.973949489232910581e-01
-1.026476945119639161e+00
-1.010146388691766983e+00
-1.038490055966394321e+00
-1.003557035522939955e+00
-1.025989373913767100e+00
-1.000983368624397851e+00
-1.012103804402581630e+00
-9.918712743493514061e-01
-1.009754408080574706e+00
-1.031131257553043357e+00
-9.988318398340247928e-01
-9.852051495643674439e-01
-1.025112281521802782e+00
-1.016206644967101669e+00
-1.024029572781863351e+00
-1.016938825860560724e+00
-1.021434905334075660e+00
-1.015021614644520564e+00
-1.026413295720452590e+00
-1.015747267517913999e+00
-9.962731354164361397e-01
-1.010614359245901595e+00
-9.928602543458225904e-01
-9.999403104413547849e-01
-1.014114116964740742e+00
-1.027546863092199114e+00
-1.019036979235519391e+00
-1.002813455718641222e+00
-1.035040987451800953e+00
-1.016174608566877913e+00
-1.013666261986333694e+00
-1.014994717089400478e+00
-1.026568285337704056e+00
-1.002778004015433932e+00
-1.009318260042197934e+00
-9.882576857439363538e-01
-1.003124793335329334e+00
-1.021920558980916383e+00
-1.014659310515748647e+00
-1.035134602088674027e+00
-1.011094061380443776e+00
-9.994875472232837010e-01
-1.011042544725246906e+00
-1.014973322428399216e+00
-1.009792305116305355e+00
-1.015034867125941265e+00
-1.022432011268017193e+00
-1.029788828263396905e+00
-1.012879915715894530e+00
-1.016322373734295237e+00
-1.023461693120617966e+00
-1.014989299817922630e+00
-1.017519967708743867e+00
-1.016615786929447207e+00
-1.019657798137019400e+00
-1.022156536756146483e+00
-1.015278274317871432e+00
-1.000055941814318450e+00
-9.759755644707659439e-01
-1.019667046801067567e+00
-1.017565173168932580e+00
-9.994425292631929914e-01
-1.017118854784224924e+00
-1.007733070270282694e+00
-9.767132266433802279e-01
-1.046068732787133415e+00
-9.993387636101030980e-01
-1.024325380740612967e+00
-9.921924050725834388e-01
-1.017678183150913629e+00
-1.010095700785715200e+00
-1.006524082964081357e+00
-9.950116956746400954e-01
-1.008139575203634619e+00
-1.026322201569716208e+00
-1.005038069560087122e+00
-1.005117057477839415e+00
-1.012704115568575425e+00
-1.016968848733021513e+00
-1.019170205993195077e+00
-1.007200953410151145e+00
-1.017327670024265274e+00
-1.030528077363991768e+00
-1.014084457277656171e+00
-1.017909789377653862e+00
-1.009768953760643351e+00
-1.009155125099166384e+00
-9.916443908018783837e-01
-1.005345812396744698e+00
-9.749758325743183018e-01
-1.005906498555792394e+00
-9.979611991595512821e-01
-1.005452354007534854e+00
-1.011219423257590400e+00
-1.006302589988370411e+00
-1.019544109345810856e+00
-1.026322073919537337e+00
-9.909863137575776193e-01
-9.996734939755260729e-01
-9.941999500246713195e-01
-1.020930455156818351e+00
-1.009651639539492107e+00
-9.752346197782889581e-01
-9.901986518130040382e-01
-1.009149673052022633e+00
-1.022126425812903250e+00
-1.001560536397423817e+00
-1.009163213568166961e+00
-9.958790936935230098e-01
-1.024164001314575190e+00
-1.016134249178129112e+00
-1.020880954645927652e+00
-9.999877364009917002e-01
-9.663116964654859808e-01
-9.932514446241097472e-01
-1.021197670338528596e+00
-1.000881235977446604e+00
-9.914442031756519613e-01
-1.011586464004809338e+00
-1.010729420470924733e+00
-1.025567180857236416e+00
-1.003877998982463549e+00
-9.956749918450776837e-01
-1.023887797575087300e+00
-1.006751504672090070e+00
-9.981897806567592291e-01
-1.006692180192025665e+00
-1.011799040695169349e+00
-9.910738786302650816e-01
-1.010742172925021221e+00
-1.035602237088850686e+00
-1.016130556990570977e+00
-1.012585911407695383e+00
-1.005210316793486713e+00
-1.001693048951072251e+00
-1.022963689056674230e+00
-1.012614471090875323e+00
-1.007733355483787507e+00
-1.012009742378585431e+00
-9.928592602812967849e-01
-9.979403390529372198e-01
-9.950612246958286944e-01
-9.923569777079168652e-01
-1.007151436791404064e+00
-1.020417606797048959e+00
-9.945359999173052357e-01
-1.002090685836232842e+00
-1.003697648494314754e+00
-1.019655527218868318e+00
-1.040539909672601349e+00
-1.002066666965097497e+00
-1.019870833721984393e+00
-1.009981465006846602e+00
-9.951067562128019794e-01
-9.934675827250200042e-01
-1.030824406819868644e+00
-9.970659956962848458e-01
-1.016449754499678892e+00
-1.017402505527325474e+00
-1.023602787132725345e+00
-1.020479149033250987e+00
-1.004622568042543129e+00
-1.018006063071445588e+00
-1.011464863869631081e+00
-1.011398459876917455e+00
-1.003540318071760584e+00
-1.015666849242725212e+00
-1.012711107886969275e+00
-1.009484341081104075e+00
-1.005569655117377392e+00
-1.017718214534970356e+00
-1.005534720991129616e+00
-1.012574358415442966e+00
-1.032884974351363727e+00
-1.006588028411488311e+00
-1.023401191991512249e+00
-9.915280833153831130e-01
-9.736949335094479130e-01
-9.890602694255471450e-01
-9.893436268455859661e-01
-1.016986700142294309e+00
-9.913824515189312292e-01
-1.003995760788615188e+00
-1.002044473456269458e+00
-1.012742279402962575e+00
-1.024177859972510873e+00
-1.018693609777807207e+00
-1.012243895098983826e+00
-1.002469969971114594e+00
-9.794776958379025622e-01
-1.000537485622478684e+00
-1.015137809247025569e+00
-1.028055976545722450e+00
-1.011272304952125278e+00
-1.014073040597563535e+00
-1.004268854587200943e+00
-9.995484323970933449e-01
-1.003874806502960348e+00
-9.942743286327407892e-01
-9.882496985470186068e-01
-9.602730751174175516e-01
-1.001648234134320248e+00
-1.005561829491168790e+00
-1.008978812252615542e+00
-1.006661182645338437e+00
-1.000412650429877592e+00
-1.017414456943424028e+00
-1.004793147480423476e+00
-1.000163244426612419e+00
-9.790901493253655330e-01
-9.960497298167961810e-01
-9.793382773906986749e-01
-1.011166636120417461e+00
-1.015819552696540784e+00
-1.020943125859951728e+00
-9.960890152209458392e-01
-1.009479344484331964e+00
-9.884063870073263036e-01
-1.008683728157003356e+00
-9.841324203691482753e-01
-1.022980841976475430e+00
-1.002771179266011892e+00
-1.006092300446723264e+00
-1.002071380817557866e+00
-1.000300276034153502e+00
-1.009151511433599602e+00
-1.025856733205818605e+00
-9.956813791882836995e-01
-1.013414557330466481e+00
-1.020631448859124157e+00
-1.002286265929144715e+00
-1.018865657793775803e+00
-1.024600061645843052e+00
-9.690494792593123963e-01
-9.963593731769111450e-01
-1.014948246497159978e+00
-9.897513040171400656e-01
-1.001479838401119427e+00
-1.005299930025248312e+00
-1.000859898322847386e+00
-9.948805778773864850e-01
-1.012999804550430483e+00
-1.000344301203952568e+00
-9.932303254947062454e-01
-1.006680941446915556e+00
-1.001626761937971288e+00
-9.995647513971084308e-01
-1.010377500860236033e+00
-9.792316293869407495e-01
-9.853993779420280319e-01
-9.859214306615381451e-01
-9.745401344250442799e-01
-9.890393743658497661e-01
-9.967971226997972556e-01
-9.853990660270101065e-01
-9.877078116505687566e-01
-9.951774815978517985e-01
-1.009569031380262105e+00
-1.004947064664625689e+00
-1.007745572258712974e+00
-9.915199892920780744e-01
-9.656962965297042345e-01
-9.759057044024994632e-01
-1.003785470930013357e+00
-9.908802711827106036e-01
-9.936343963553873060e-01
-1.006407446943606621e+00
-9.756150254426778634e-01
-9.999908708379654509e-01
-9.974850623753723777e-01
-9.821089637036921616e-01
-9.860239155145229528e-01
-1.004209764067224064e+00
-1.021156000175849066e+00
-9.775143083458649462e-01
-9.998189968718995679e-01
-1.006935307603606278e+00
-1.019166381932915755e+00
-1.018794327755811580e+00
-1.017352087272248795e+00
-9.746861291129242932e-01
-1.019540848935276856e+00
-1.011996506327005996e+00
-9.799807182051745169e-01
-9.928830174279990040e-01
-9.816352458365268374e-01
-1.002013438511232257e+00
-9.736730176554581062e-01
-1.021503417711104644e+00
-1.000250716017649699e+00
-9.923070903145885246e-01
-9.857793488440532714e-01
-9.868471426768913313e-01
-1.013429907241803152e+00
-9.850614800118319137e-01
-9.949679988526808350e-01
-1.011501918012985834e+00
-9.893423919231029151e-01
-9.835581330520979382e-01
-1.002625004824565735e+00
-9.990655223290576536e-01
-1.000822667423187484e+00
-1.008394826344159556e+00
-9.948268521512092510e-01
-9.999535572727950017e-01
-9.772444986670938416e-01
-1.005851975359540074e+00
-9.871425732158581878e-01
-9.943704114269906746e-01
-1.000523128649381421e+00
-9.863084469181448988e-01
-1.007480056777733557e+00
-9.837454395363238735e-01
-9.889120002115627805e-01
-1.006227863125995992e+00
-9.965941015467725261e-01
-9.836663053227736597e-01
-9.906891038754724876e-01
-1.004226981962510701e+00
-9.870048567786047222e-01
-9.800622509092021817e-01
-9.909492494092798642e-01
-9.755797651644575463e-01
-1.012952891946935940e+00
-9.891822089230122295e-01
-1.026813378071613103e+00
-9.975469236894717318e-01
-9.760728275203179871e-01
-9.870669138659382558e-01
-9.758668693068920375e-01
-1.016417107552122223e+00
-1.018996181009124813e+00
-1.029625914601660641e+00
-9.775490753946178835e-01
-9.654772716487820539e-01
-9.773815151451553662e-01
-9.992427406286173985e-01
-9.947625827571372481e-01
-1.005574980127917684e+00
-9.949271137263415721e-01
-9.836581983614927083e-01
-9.772134248708304050e-01
-9.854113369389807531e-01
-9.880057700157968137e-01
-9.939246096104691341e-01
-1.008584724543699185e+00
-9.956729657798599753e-01
-9.900085430877636483e-01
-1.000243572179884133e+00
-1.001684485898482802e+00
-9.950859461641907711e-01
-9.901341403440065969e-01
-1.005653181111835437e+00
-1.009625747707524557e+00
-9.828781130143863232e-01
-9.874121375224171882e-01
-9.964758846784460555e-01
-9.930659908669736691e-01
-9.950121534854439176e-01
-9.984265211665864781e-01
-1.015030109733905839e+00
-9.735414521440105551e-01
-9.962414385635551817e-01
-9.933620574264204750e-01
-9.824231668468255130e-01
-9.607803176352942565e-01
-1.006785179983640699e+00
-9.905121454135393799e-01
-1.001575482010049090e+00
-1.009965015340798633e+00
-9.997474307755747081e-01
-1.015219860844423838e+00
-1.003204629185990182e+00
-1.012946817807059752e+00
-1.013493644930339110e+00
-9.899931465528634122e-01
-1.016502720263653181e+00
-9.850268584963528529e-01
-1.011697083707453704e+00
-9.934346090334613688e-01
-9.965248806699733564e-01
-9.875962711131528460e-01
-9.910720422505828742e-01
-1.019861261561529897e+00
-9.857626027869402785e-01
-9.938792323933768325e-01
-1.017328371356711614e+00
-9.819705101200234543e-01
-9.945442116320721837e-01
-9.874280611412922237e-01
-1.018345899136672728e+00
-9.874642010484011578e-01
-9.877460606813180943e-01
-9.867759148166148631e-01
-9.871625312828080645e-01
-1.000193709049014057e+00
-1.000525713319426080e+00
-9.931962034262412642e-01
-1.016277030437573670e+00
-9.912092524180954323e-01
-9.792054336404104609e-01
-1.007203790314661340e+00
-1.007510932096264078e+00
-1.014023871695166168e+00
-9.968727460279923624e-01
-9.991183505487138961e-01
-9.887647807079651407e-01
-1.002398806483584037e+00
-9.855315716577837115e-01
-9.925973791702724647e-01
-9.856714447711363292e-01
-9.768112285071510748e-01
-9.801365961496208978e-01
-1.001151356661639902e+00
-9.893233588595020667e-01
-9.935565907185696100e-01
-9.890721443751280262e-01
-9.936715769928911035e-01
-9.916843955103845643e-01
-9.971867194863489603e-01
-1.021336249429341647e+00
-1.004885443802539857e+00
-1.004002378083586944e+00
-9.822079941102848100e-01
-1.013027570277377221e+00
-1.018593930321407548e+00
-1.002150057613828693e+00
-9.967404085427098437e-01
-1.003137074745035884e+00
-1.006065865969283601e+00
-9.913563929920694573e-01
-1.006553157869529924e+00
-9.948071873349229044e-01
-9.827043995902836615e-01
-9.865063049613129742e-01
-9.799712512712569490e-01
-9.975942481092722192e-01
-9.881958934585460819e-01
-9.746863961048111147e-01
-9.896043618122676300e-01
-9.671513724459923633e-01
-9.878899488844562482e-01
-1.005706292962399884e+00
-9.904188613267802532e-01
-9.969343899943958753e-01
-1.001263565017354695e+00
-9.911178994026429434e-01
-9.934606143549812307e-01
-9.871447644445687786e-01
-9.766412512223459075e-01
-1.007989809020189753e+00
-9.735537849108020225e-01
-9.791534468704248262e-01
-9.970189337760340109e-01
-1.000393170292215306e+00
-9.734695180797304781e-01
-9.948533403794969088e-01
-9.719415748932049848e-01
-1.015560386253446357e+00
-9.635534064894162309e-01
-9.961307336897273768e-01
-9.839715184587918273e-01
-1.010690389316837745e+00
-9.793134168991997068e-01
-1.004076123091361739e+00
-9.970336309173075673e-01
-9.780654545054762172e-01
-9.942016010131962123e-01
-1.012389861667893021e+00
-9.737640822919357841e-01
-1.006062960155654773e+00
-9.713363473506205770e-01
-1.007012468591188759e+00
-9.876509629329027762e-01
-1.007753069322699924e+00
-9.855109456567653359e-01
-9.805415062515722147e-01
-9.859870427807753135e-01
-9.960770072445346290e-01
-9.768475895150907640e-01
-1.000904557550941654e+00
-1.012693707749707128e+00
-9.973729270285827120e-01
-9.830986669251915444e-01
-1.004340024853700442e+00
-9.813177930069773014e-01
-9.642627409058761589e-01
-9.927225227504713478e-01
-9.835927322785416038e-01
-9.985687456084193503e-01
-9.855876685787161584e-01
-9.737817735680167619e-01
-9.793938546299454373e-01
-1.010106799366975228e+00
-1.010590578642759141e+00
-9.795552162842247057e-01
-9.934635535350995195e-01
-9.702044745879756515e-01
-9.789635053813734444e-01
-9.840477478379954235e-01
-1.015159685082828611e+00
-9.958827432938942570e-01
-9.774861043007998518e-01
-1.008329346992987707e+00
-9.931212977290343469e-01
-1.007936503719104371e+00
-9.839822218924839659e-01
-9.838842374160452486e-01
-1.005218429513844658e+00
-9.994396664158381460e-01
-9.971598853161579568e-01
-9.857440139312353411e-01
-1.002052646729199248e+00
-1.007311134912296957e+00
-9.822003788192856799e-01
-9.624699528356117639e-01
-1.018831167616536915e+00
-9.956994413471950134e-01
-1.000240943130859428e+00
-9.884679888821545912e-01
-9.575854296410644118e-01
-9.901625954901684956e-01
-9.776697313605903217e-01
-9.948509562266625306e-01
-9.895210315347118257e-01
-9.765856436559429143e-01
-9.821313825015914878e-01
-1.015130123270032492e+00
-9.793065917226617678e-01
-9.788362664544664193e-01
-9.827149826796158782e-01
-9.710273817337979896e-01
-9.900710088620137128e-01
-9.604828092528583383e-01
-9.892099806263031647e-01
-9.767882723179037718e-01
-9.996541958292235464e-01
-9.933147579667747085e-01
-9.616523934773831828e-01
-9.776528536880789710e-01
-1.000034060037029882e+00
-9.854317721257737084e-01
-9.773841774701090834e-01
-9.831173796094838657e-01
-9.719345788200973724e-01
-9.705170368253780433e-01
-9.982169716446894769e-01
-9.979803352068321587e-01
-9.808877000255977752e-01
-9.681883566305558020e-01
-9.902577478191381122e-01
-1.007197915153119183e+00
-9.990590697411482202e-01
-9.809848622361772019e-01
-1.009553327444015380e+00
-9.764982924996455926e-01
-9.808143079533592212e-01
-9.734810951814307778e-01
-9.782142969779525910e-01
-9.600024343692401541e-01
-9.901515850042815758e-01
-9.708703160612293104e-01
-9.799671466487068772e-01
-9.632441740620878434e-01
-9.962269580595149998e-01
-9.901618238921989779e-01
-1.004637580431533950e+00
-9.641431689851266418e-01
-9.803463760563826401e-01
-9.822710586554298517e-01
-9.846644362358751845e-01
-9.761979292784959128e-01
-1.012309618863582061e+00
-9.972657629406379565e-01
-9.801869021276569116e-01
-9.978292401832628000e-01
-9.758223525794185171e-01
-9.903513031142393563e-01
-1.014520864215364915e+00
-9.781185290551577260e-01
-9.864256175104654245e-01
-9.725146081796943731e-01
-9.769351899156442087e-01
-9.832339727396650630e-01
-1.000712585998215776e+00
-9.739442533040895134e-01
-9.855075110498144886e-01
-9.936791076858261240e-01
-9.945525594769581978e-01
-9.774219098185883414e-01
-9.987320424571881627e-01
-9.951898088829551625e-01
-9.601340895728908142e-01
-9.894710666743307126e-01
-9.893646612012546582e-01
-9.972389136446141444e-01
-9.680916678161400890e-01
-9.861033814164869016e-01
-9.789581410296034347e-01
-9.719542682515551757e-01
-9.685750960371953822e-01
-9.860380922285957306e-01
-9.597025267458708653e-01
-1.008212263308636114e+00
-9.953505266340878510e-01
-1.001722038159850614e+00
-9.612108496020647097e-01
-9.909645172833611015e-01
-9.993428894893284786e-01
-9.677930490385368012e-01
-9.733558211560658924e-01
-9.457858818880630070e-01
-9.959998661746960469e-01
-9.889518617007486689e-01
-9.915669728658436100e-01
-9.788616237675956677e-01
-9.903567862739286465e-01
-9.659113343818683806e-01
-1.005157705906419618e+00
-9.909397259663778046e-01
-9.756966457589071329e-01
-9.751945407268187704e-01
-9.602344272265472824e-01
-9.828682043997049034e-01
-9.906030299974943887e-01
-9.770447510975166505e-01
-9.693547228208200250e-01
-9.741012500799482998e-01
-1.001691768017223039e+00
-9.536967512312287676e-01
-9.735546046140033383e-01
-9.924313733537301063e-01
-9.879715441775700491e-01
-9.763768809788991865e-01
-9.612399168802354676e-01
-9.729308411275714441e-01
-9.827828291651501402e-01
-9.927332703067145436e-01
-9.804979626633837375e-01
-9.826596101045513842e-01
-9.719370469936879919e-01
-9.843728637789020963e-01
-9.802031087893582351e-01
-9.960108773380570435e-01
-9.652104787258962704e-01
-9.829664028314404334e-01
-9.671543683683441195e-01
-9.719032790096669983e-01
-9.862662876901560072e-01
-9.795992848949993670e-01
-9.767723473891700703e-01
-9.935147773084629375e-01
-9.649110739235351453e-01
-9.700019441001674902e-01
-9.732408296995441743e-01
-1.010596345892293080e+00
-9.888229810732149794e-01
-9.768265446733772617e-01
-9.584587390936841755e-01
-9.800481409169500280e-01
-9.870829590092049521e-01
-9.849631839727988059e-01
-9.786810448239927629e-01
-9.700599301635403071e-01
-1.004832358349644572e+00
-9.873363627592365299e-01
-9.987297074830704391e-01
-9.686771644953985350e-01
-1.002298050822184816e+00
-9.849534847474427091e-01
-9.865105777477924942e-01
-9.464351407674701511e-01
-9.768460125397083749e-01
-9.823702259607494103e-01
-1.004795192861279496e+00
-9.628353562448032088e-01
-9.964373631525129671e-01
-9.479887128392927576e-01
-9.936306721268887143e-01
-9.429840599680693325e-01
-1.007361083684720660e+00
-9.522722657489194331e-01
-9.401053580806872922e-01
-9.821957116520293463e-01
-9.659050578963038758e-01
-9.848204990349629373e-01
-9.743275618964989393e-01
-9.725530502593408011e-01
-9.947897218625673110e-01
-9.524297707352540332e-01
-9.866774875054379335e-01
-9.499810196829175934e-01
-9.937482511021256126e-01
-9.980243802519622731e-01
-9.777672771188302692e-01
-9.986973362392251863e-01
-1.001347783888586473e+00
-9.950430277374735510e-01
-9.789311347574519706e-01
-9.906659372557211629e-01
-9.797343194448582260e-01
-9.764783615122379912e-01
-9.826401046702156750e-01
-9.779504587072712640e-01
-9.810846804398839494e-01
-9.770008850192888339e-01
-9.878095801340157633e-01
-9.806982139132380816e-01
-9.538731779107505471e-01
-9.773386762696200103e-01
-9.760655737229131379e-01
-9.873445596867016505e-01
-9.714169699875028208e-01
-9.573985108531685162e-01
-9.778092208931293827e-01
-9.727383210293480964e-01
-9.776270161136796366e-01
-9.947037650816052956e-01
-9.944719349712732859e-01
-9.991072748896125955e-01
-9.684755267017555180e-01
-9.801542027336516139e-01
-9.745231196786675598e-01
-9.730823947792259787e-01
-9.935050659697240993e-01
-9.773591980590561334e-01
-9.948934052689729635e-01
-9.817414800718907708e-01
-9.764152330189099782e-01
-9.820962251567291190e-01
-9.579311574741329327e-01
-9.642850259129774892e-01
-9.872693032573658378e-01
-9.519869561775153866e-01
-9.557694876857287802e-01
-9.655474423062111455e-01
-9.881077956281393293e-01
-9.943597508543063901e-01
-9.504431525038199435e-01
-9.749961408182566958e-01
-9.830340973040279096e-01
-9.724578115742527062e-01
-9.769706596752124605e-01
-9.735909321584976794e-01
-9.848713554032785256e-01
-9.578340448735098711e-01
-9.718974051181051843e-01
-9.903959283098807687e-01
-9.707037434879900450e-01
-9.809506191261277985e-01
-9.550875752969959498e-01
-9.524372813978946306e-01
-9.934978407951799984e-01
-9.728445801077242328e-01
-9.509714731492424633e-01
-9.720165110933436381e-01
-9.691333353296458508e-01
-9.584504616672677724e-01
-9.577659757334436863e-01
-9.601734269808966937e-01
-9.511867496178191272e-01
-9.449242308880478891e-01
-9.899096055657927717e-01
-9.758054621774500115e-01
-9.894094287777598362e-01
-9.529534752982196100e-01
-9.912101106297112052e-01
-9.631087479267466112e-01
-9.811311080958741160e-01
-9.876241465421099486e-01
-9.854812383462906444e-01
-9.701026215815710119e-01
-9.504395598927608546e-01
-9.709236308014036476e-01
-9.791629614594885567e-01
-9.835327423202604447e-01
-9.590453744637551514e-01
-9.630463026030519069e-01
-1.002149912157280109e+00
-9.819505824959106066e-01
-9.620561804529346173e-01
-9.825963649336580952e-01
-9.692241577525025908e-01
-9.731923273020693932e-01
-9.537450312946853526e-01
-9.842796218655741614e-01
-9.819210263672875083e-01
-9.674971025989321793e-01
-9.857249245919696978e-01
-9.927787110681132177e-01
-9.845772766282819832e-01
-9.839199625795441717e-01
-9.588245469127137932e-01
-9.510254737886016940e-01
-9.700018876568708981e-01
-9.836729346017443198e-01
-9.739153090123462420e-01
-9.857760999168692084e-01
-9.608837189008816448e-01
-9.639468808206660411e-01
-9.859220275882244477e-01
-9.957913948908400092e-01
-9.628893324837579648e-01
-9.976304529029836887e-01
-9.767140418537451074e-01
-9.630973222349173968e-01
-9.556078105421595970e-01
-9.836882728946559906e-01
-9.639208474199124632e-01
-9.722254558128141655e-01
-9.960757597720560907e-01
-9.607997806862063062e-01
-9.938946061676281474e-01
-9.779581338390087586e-01
-9.744503777669119016e-01
-9.588230590690988153e-01
-1.005861560621325479e+00
-9.925353869282410590e-01
-9.763759181005530197e-01
-9.584629780061764137e-01
-9.558541119796767349e-01
-9.923840639715056922e-01
-9.485303295665041823e-01
-9.678623055464398162e-01
-9.772860598874635318e-01
-9.901070986135445118e-01
-9.552320165430008281e-01
-9.717637071400386795e-01
-9.495463238828408814e-01
-9.639320495348948636e-01
-9.573874577013244958e-01
-9.846950823127399444e-01
-9.490735461094671477e-01
-9.686541268069857047e-01
-9.709535437133832714e-01
-9.638443048611268216e-01
-9.677290798041137121e-01
-9.562034353185765445e-01
-9.728287332638193563e-01
-9.732786441933289900e-01
-9.722292787372514011e-01
-9.844722209904654964e-01
-9.614778475424371473e-01
-9.639108325156375834e-01
-9.641243128359263670e-01
-9.661912137470496376e-01
-9.550568191696228171e-01
-9.889160380403866357e-01
-9.624376248789006105e-01
-9.784586472982070848e-01
-9.759216209211908355e-01
-9.769104758777470421e-01
-9.652462977941596023e-01
-9.641905417032272663e-01
-9.568582669345818692e-01
-9.874570819631659502e-01
-9.878537889352061452e-01
-9.741080104077560753e-01
-9.928628932404729435e-01
-9.595828588705704876e-01
-9.829500243222777378e-01
-9.767353150820485830e-01
-9.438765557239251480e-01
-9.799907017904579964e-01
-9.637384050940605018e-01
-9.707718052334054493e-01
-9.784405308524969369e-01
-9.649294813979399921e-01
-9.772117773271329355e-01
-9.460613710207611549e-01
-9.766658522976404688e-01
-9.716549197482834410e-01
-9.650821004681487958e-01
-9.623924838747911492e-01
-9.828270116866439920e-01
-9.698087015440891578e-01
-9.580038278738298718e-01
-9.688868378121398006e-01
-9.621816159094085386e-01
-9.565693827790721082e-01
-9.760474598703259286e-01
-9.545491452555839862e-01
-9.623880448561548118e-01
-9.643712471390081253e-01
-1.007467458795590964e+00
-9.431439201106577297e-01
-9.548978092887343561e-01
-9.654459897323739437e-01
-9.842773351949836158e-01
-9.774935083752489540e-01
-9.740596412843666174e-01
-9.571844971379629419e-01
-9.715797898527569476e-01
-9.609779921905885480e-01
-9.499833583161264583e-01
-9.759791913277154896e-01
-9.542649207587038385e-01
-9.567814368469118591e-01
-9.835408183549173566e-01
-9.702215207194316848e-01
-9.662248729087685728e-01
-9.742692154511494174e-01
-9.525805722612022963e-01
-9.591928234976868639e-01
-9.841941015006586690e-01
-9.452883747420275373e-01
-9.876523150682534613e-01
-9.848067181637044643e-01
-9.504656250774350390e-01
-9.740265922905225748e-01
-9.465947119643768337e-01
-9.737927972839084401e-01
-9.696576505156172532e-01
-9.511566276192108260e-01
-9.627108328981006657e-01
-9.643380958282605775e-01
-9.788821732198375036e-01
-9.834271217668562048e-01
-9.395650681862581788e-01
-9.639044031677145297e-01
-9.810555323280159001e-01
-9.723325785237794117e-01
-9.614957308265351665e-01
-9.826200042107610111e-01
-9.775984390526952783e-01
-9.956750375246844476e-01
-9.884715918362458886e-01
-9.279826949775910050e-01
-9.695200807162114298e-01
-9.903114847234938400e-01
-9.449069980368631771e-01
-9.706194360681286160e-01
-9.666785933470063430e-01
-9.814116404661615833e-01
-9.735053100653041636e-01
-9.520105845349897677e-01
-9.351906519934470863e-01
-9.770228124936950476e-01
-9.766055759912366518e-01
-9.767801420501263099e-01
-9.860892075877057961e-01
-9.776093555209425245e-01
-9.579182724966429641e-01
-9.425911812726579520e-01
-9.566503661823533289e-01
-9.650919560070418957e-01
-9.703811999332011551e-01
-9.665199340082742951e-01
-9.564641466367631573e-01
-9.734659743833581347e-01
-9.606007279567405632e-01
-9.668261236812141224e-01
-9.609100771560383780e-01
-9.637780084811284897e-01
-9.596599029649544033e-01
-9.923397952802538446e-01
-9.471097664850782749e-01
-9.549049061137120376e-01
-9.768982111678539138e-01
-9.726296205887382529e-01
-9.809930007067519941e-01
-9.180783539147787664e-01
-9.633588960119617850e-01
-9.412895911402668903e-01
-9.643937091673016049e-01
-9.632804277705034890e-01
-9.458194966534789749e-01
-9.534495742697692844e-01
-9.742111997796055745e-01
-9.657452382877466102e-01
-9.781645336069644259e-01
-1.000782750032515489e+00
-9.671768992296906342e-01
-9.695163368574176710e-01
-9.873015529130375612e-01
-9.583617604348368957e-01
-9.553324249112840061e-01
-9.759647122499666150e-01
-9.783996478537613228e-01
-9.582867977855801245e-01
-9.782336119258072671e-01
-9.738701765180775016e-01
-9.655791002927730515e-01
-9.694275962510170430e-01
-9.665019970787134262e-01
-9.586932480533254530e-01
-9.468385178287210824e-01
-9.637538046974835071e-01
-9.240455970628487226e-01
-9.844412359157816983e-01
-9.776245266516446764e-01
-9.542670398602893789e-01
-9.808709998813186504e-01
-9.679057603494209960e-01
-9.690203715277568852e-01
-9.636769873759877258e-01
-9.619647943636685516e-01
-9.677483534989310687e-01
-9.815373393294242188e-01
-9.733801032694302524e-01
-9.631806741582572551e-01
-9.549839257305022810e-01
-9.501517882187121566e-01
-9.956334992521082006e-01
-9.766813453723197647e-01
-9.605778638351599730e-01
-9.565603836583529418e-01
-9.747544298003073537e-01
-9.557202778647359009e-01
-9.542909046963079511e-01
-9.670886856383168473e-01
-9.659751733465535839e-01
-9.558083512448718455e-01
-9.677881992865177141e-01
-9.459933965573432690e-01
-9.730142537346232467e-01
-9.471848259504042078e-01
-9.419423939065829643e-01
-9.584944868420307573e-01
-9.789039642903801797e-01
-9.791123880557318637e-01
-9.521930203616360000e-01
-9.548404871765194812e-01
-9.648385940680943573e-01
-9.864516089119740316e-01
-9.670134207735082699e-01
-9.538753460024594899e-01
-9.532505001543790657e-01
-9.630783229820890634e-01
-9.574518978313872886e-01
-9.707120795516002154e-01
-9.388050526507569771e-01
-9.760343965814279876e-01
-9.602413995484543330e-01
-9.573140378305801113e-01
-9.796588583407547235e-01
-9.522309000337237928e-01
-9.511180078975107755e-01
-9.583811053980819672e-01
-9.505033766838294484e-01
-9.608934337966267281e-01
-9.380561069731343515e-01
-9.747142243819085783e-01
-9.742451642494450725e-01
-9.316450416591688377e-01
-9.538471332768821975e-01
-9.652045766814991712e-01
-9.843649951827398992e-01
-9.783548356534461643e-01
-9.660080661397365542e-01
-9.756308798531959647e-01
-9.581686911122005990e-01
-9.876893141181026792e-01
-9.702290531873384305e-01
-9.625424575214714951e-01
-9.722465828900076490e-01
-9.836928712214668691e-01
-9.503853070745379439e-01
-9.538971133860397744e-01
-9.222643816955991003e-01
-9.406570097989543910e-01
-9.316498333003363497e-01
-9.565514490549300586e-01
-9.471095372569208193e-01
-9.648413182701801594e-01
-9.543463913506712304e-01
-9.562330767345966764e-01
-9.873241326509615279e-01
-9.828643232063778434e-01
-9.524734250152484538e-01
-9.768457615407521999e-01
-9.670539368242413447e-01
-9.808176759453882676e-01
-9.477625196534186225e-01
-9.634957805633855843e-01
-9.479219509191568749e-01
-9.593558465817162428e-01
-9.834571196045122088e-01
-9.701291743217398400e-01
-9.577129354793119109e-01
-9.676023434423783876e-01
-9.653668740220849864e-01
-9.330408724539545062e-01
-9.594610071314093602e-01
-9.778430600395138228e-01
-9.600261090658155361e-01
-9.609800417174936271e-01
-9.654597669038227359e-01
-9.539913225768462679e-01
-9.546564823313180570e-01
-9.684977374824544905e-01
-9.275180722521372267e-01
-9.666741509979061009e-01
-9.539477074959104019e-01
-9.363683329874619155e-01
-9.693405486935983140e-01
-9.738809238250420997e-01
-9.619974526351328104e-01
-9.608821125662808660e-01
-9.784732881247331093e-01
-9.585386626079124284e-01
-9.571635511409705144e-01
-9.508287054127224636e-01
-9.687871463993941168e-01
-9.693912237307414914e-01
-9.567658302433815765e-01
-9.584312812781465851e-01
-9.506297654005809727e-01
-9.374689823093075303e-01
-9.421007699437932148e-01
-9.572225659745891013e-01
-9.714392724501483833e-01
-9.296455648399714056e-01
-9.516031455463096478e-01
-9.731818939127977464e-01
-9.436088794981490890e-01
-9.678003189486081848e-01
-9.558915262200448071e-01
-9.615314158038466008e-01
-9.348221096922263440e-01
-9.533731085797702010e-01
-9.687202608983839225e-01
-9.619536309712540811e-01
-9.594567108971790992e-01
-9.695032774005806209e-01
-9.795719433538201404e-01
-9.650906759574755522e-01
-9.663610708203532740e-01
-9.567325946836673367e-01
-9.655603708424421727e-01
-9.727419398583500021e-01
-9.623756628948884062e-01
-9.589418407397148902e-01
-9.654622093447934317e-01
-9.381356243182135124e-01
-9.674285142044442010e-01
-9.507829288927308609e-01
-9.736094893251323601e-01
-9.327575951255969722e-01
-9.699243690469225854e-01
-9.605860213164990613e-01
-9.570931355189510326e-01
-9.364804546731160251e-01
-9.629560904734233429e-01
-9.635732541015215036e-01
-9.685287641074444842e-01
-9.627810100948751559e-01
-9.790999574527718963e-01
-9.641883851907122605e-01
-9.654154681159852203e-01
-9.571377055071772499e-01
-9.413802191533207075e-01
-9.660195955562808079e-01
-9.664479480216973117e-01
-9.338450749409702434e-01
-9.564236884361029256e-01
-9.316542210220944975e-01
-9.408532133940905595e-01
-9.388125740859987189e-01
-9.540817836700485888e-01
-9.889920601194505112e-01
-9.747252319314390068e-01
-9.604604768179221264e-01
-9.630400120761873906e-01
-9.609248883019831933e-01
-9.611720766924751747e-01
-9.618136203059517442e-01
-9.542940101980745826e-01
-9.511005516915691516e-01
-9.501207350918585703e-01
-9.560227545430969309e-01
-9.469027613094835871e-01
-9.459791079479497045e-01
-9.716251313296522252e-01
-9.481834601363228199e-01
-9.572879415630766164e-01
-9.576443773552403282e-01
-9.649591984281499224e-01
-9.631957348418372922e-01
-9.351303476011365579e-01
-9.586934370766156954e-01
-9.497212064582096769e-01
-9.466957635716991559e-01
-9.655103804662508171e-01
-9.640872881390444293e-01
-9.386543736738538479e-01
-9.847967879585003415e-01
-9.535651890033688405e-01
-9.432488708800013111e-01
-9.646140731283593395e-01
-9.869371509725144431e-01
-9.514797249908288901e-01
-9.435363863058883194e-01
-9.491797115784769145e-01
-9.588304322484031417e-01
-9.570601530991528216e-01
-9.564969314829889768e-01
-9.703867317943905002e-01
-9.392977803079657351e-01
-9.548334884458657967e-01
-9.591179241626867080e-01
-9.770688063036252480e-01
-9.373860743726754041e-01
-9.555255642280201522e-01
-9.503285166753305813e-01
-9.575726995267573871e-01
-9.300471265158111178e-01
-9.633512270556827684e-01
-9.567823112176819800e-01
-9.521155077254854771e-01
-9.537141546270443415e-01
-9.495746282528790827e-01
-9.372712570712432578e-01
-9.533895664033562589e-01
-9.711493130293602505e-01
-9.784504476172787291e-01
-9.691630848668619791e-01
-9.346394204063114275e-01
-9.625320395085985581e-01
-9.677442188292393332e-01
-9.694202285299438060e-01
-9.627297849439752087e-01
-9.547919329976831682e-01
-9.638280318198624297e-01
-9.513805842708060734e-01
-9.410530492844870754e-01
-9.674699512181900163e-01
-9.687734586794135572e-01
-9.544024737040162076e-01
-9.562388108544922494e-01
-9.438156184465167353e-01
-9.284037648718777014e-01
-9.478274299650855106e-01
-9.620323844281669645e-01
-9.546390715261579007e-01
-9.548826594350274810e-01
-9.400706946838178757e-01
-9.499242806570151743e-01
-9.550187571214387994e-01
-9.673420331137962958e-01
-9.509330037352541343e-01
-9.462953319624349824e-01
-9.529522755662321876e-01
-9.644960319969227980e-01
-9.457306530007983936e-01
-9.304237095389348289e-01
-9.531947902634057002e-01
-9.389179245615352221e-01
-9.589874023527994451e-01
-9.486085529011610840e-01
-9.552801226286962155e-01
-9.407460098034388096e-01
-9.534467543005815671e-01
-9.512021414459436164e-01
-9.548775655806451823e-01
-9.308065673007446250e-01
-9.273895199194803762e-01
-9.507783307316921562e-01
-9.423640595426355793e-01
-9.637732723158227710e-01
-9.532094291087116478e-01
-9.420992656621938188e-01
-9.569629884733330538e-01
-9.547753656844349957e-01
-9.680658440054622504e-01
-9.559990343133464297e-01
-9.519847039447465464e-01
-9.514685638606370510e-01
-9.650107426170848601e-01
-9.654268438811760555e-01
-9.585392775276729838e-01
-9.620717892130599136e-01
-9.318821373397240260e-01
-9.584041555255536915e-01
-9.289236298559222504e-01
-9.451299553446953494e-01
-9.481840912710755020e-01
-9.617697418354727024e-01
-9.523684284029017011e-01
-9.711509291013615819e-01
-9.654355372534009216e-01
-9.641650771979314305e-01
-9.460164621003762653e-01
-9.547117059420231477e-01
-9.582460077406517174e-01
-9.598401647543588489e-01
-9.481628273209725677e-01
-9.642255451275535405e-01
-9.428566814025768350e-01
-9.422308485391966970e-01
-9.633251594691475406e-01
-9.626103816278110958e-01
-9.579407619655093686e-01
-9.419429859486471157e-01
-9.473898363639019493e-01
-9.444537771192346165e-01
-9.624407016516729474e-01
-9.724273485815391194e-01
-9.585683773972226707e-01
-9.361189642079194018e-01
-9.482545550079866103e-01
-9.460563167053581690e-01
-9.416354717077271008e-01
-9.501455313197832986e-01
-9.808790261930161458e-01
-9.442902568335675983e-01
-9.650840293412585869e-01
-9.529256759885644801e-01
-9.457145073642747590e-01
-9.303539001686845777e-01
-9.542825838979810404e-01
-9.497533413734582375e-01
-9.314568555430804420e-01
-9.513299314485585967e-01
-9.587150241724771149e-01
-9.748932182246204947e-01
-9.473519732752060385e-01
-9.567981311989377513e-01
-9.452887599263255503e-01
-9.452523883874223154e-01
-9.544698621537208716e-01
-9.273563361804030292e-01
-9.423622312503204812e-01
-9.423708435856430476e-01
-9.766650417066008449e-01
-9.709114889005219240e-01
-9.615149080943116155e-01
-9.378761589216907391e-01
-9.567316014111638678e-01
-9.570725856147345167e-01
-9.581220454341256021e-01
-9.181074601564210846e-01
-9.637742343756134922e-01
-9.423913340497159785e-01
-9.639413423651453927e-01
-9.388745479434350560e-01
-9.546113069479086333e-01
-9.359887745008809157e-01
-9.611649942475485320e-01
-9.442252760558706992e-01
-9.692528856436101181e-01
-9.736369297965409286e-01
-9.396490730535659308e-01
-9.441633209651058012e-01
-9.408914188446223514e-01
-9.387674931673422041e-01
-9.493065890695788767e-01
-9.396975127237061631e-01
-9.507703145524206700e-01
-9.593594394242357382e-01
-9.292497103098811273e-01
-9.537532368899594992e-01
-9.511823096602111116e-01
-9.616673480513182604e-01
-9.586521586198573086e-01
-9.683479321565321429e-01
-9.336054183097008963e-01
-9.557166035468140919e-01
-9.565416585765552648e-01
-9.590908633542092332e-01
-9.366165683479432680e-01
-9.561828493970272458e-01
-9.539155656229605373e-01
-9.536449194565396192e-01
-9.604332785229964253e-01
-9.521361193420460056e-01
-9.633766353386917780e-01
-9.418216056613591958e-01
-9.419596761433747245e-01
-9.537912158228252224e-01
-9.400017294253961708e-01
-9.568368686968571346e-01
-9.494060817479240688e-01
-9.306523201626739628e-01
-9.563363550561257975e-01
-9.545898640202372665e-01
-9.288122625305809121e-01
-9.565645050601252475e-01
-9.598060573572119170e-01
-9.148144804123967688e-01
-9.696225926564456810e-01
-9.394089335408913888e-01
-9.433539663001562214e-01
-9.529267420298042079e-01
-9.462306413602019628e-01
-9.432870862273452506e-01
-9.582120899332419173e-01
-9.523454105006478043e-01
-9.441239357180378766e-01
-9.365539384278136481e-01
-9.630314006452189712e-01
-9.700642679339825936e-01
-9.388193290979551797e-01
-9.394030858842749021e-01
-9.561754516083152966e-01
-9.090753226274659315e-01
-9.559111734355307810e-01
-9.441069229932774753e-01
-9.296955344346511385e-01
-9.458756922713492665e-01
-9.056829183408364736e-01
-9.286088634863659541e-01
-9.514432190733937977e-01
-9.686986577598654113e-01
-9.387332572179681867e-01
-9.685269319132689958e-01
-9.382919096370888612e-01
-9.514403959013102430e-01
-9.544658866120153684e-01
-9.535180686023385643e-01
-9.363903323983556737e-01
-9.517600997712476474e-01
-9.613408772763636367e-01
-9.672050395527331812e-01
-9.536948000081327814e-01
-9.676952883230969249e-01
-9.362187199457837616e-01
-9.363534152767221119e-01
-9.487433187176053107e-01
-9.256361103363438536e-01
-9.339846442693608974e-01
-9.306555351172561830e-01
-9.370369931057451751e-01
-9.340903514162178789e-01
-9.278062645548481591e-01
-9.525268516170716238e-01
-9.504066811675426774e-01
-9.383268157549159438e-01
-9.318067283514764876e-01
-9.307180844039727452e-01
-9.460758101120805286e-01
-9.488611013259733440e-01
-9.332934826686888341e-01
-9.572889315916383035e-01
-9.568198652326577180e-01
-9.524124854638794657e-01
-9.214785799928332244e-01
-9.504806145484799851e-01
-9.499015144088978069e-01
-9.623590377405105700e-01
-9.591359264267372842e-01
-9.172196667589292973e-01
-9.510663770353074975e-01
-9.449367633167505831e-01
-9.735833526982605735e-01
-9.570319699489335807e-01
-9.339244129034617314e-01
-9.465250336945502108e-01
-9.559347579048768084e-01
-9.236816267882846931e-01
-9.448401110673224634e-01
-9.572404122520525860e-01
-9.524220171854684835e-01
-9.434267968093933421e-01
-9.610685761188889620e-01
-9.411861934593788170e-01
-9.556733773144956423e-01
-9.355579190087536245e-01
-9.282755154155426514e-01
-9.597890378331634942e-01
-9.490787672527363217e-01
-9.457173042508816296e-01
-9.392532317144025589e-01
-9.281890983689476959e-01
-9.337578740379041120e-01
-9.446843587612996362e-01
-9.261030964513531361e-01
-9.521427630491362537e-01
-9.523530735212194509e-01
-9.412259491312996440e-01
-9.226606989536053627e-01
-9.540656385770617254e-01
-9.602566733703725710e-01
-9.580304758381470442e-01
-9.716324560865383653e-01
-9.633853533058269747e-01
-9.260863155001959335e-01
-9.403930985305832824e-01
-9.224304901043436367e-01
-9.577164375945818042e-01
-9.602716989098959433e-01
-9.434273177333424298e-01
-9.461278086148944277e-01
-9.629748421448718343e-01
-9.457030914269883848e-01
-9.268559831893740109e-01
-9.546444781698659732e-01
-9.397344564497647212e-01
-9.396498430504484078e-01
-9.377365396736230263e-01
-9.209193824467504230e-01
-9.458694168785157785e-01
-9.508106353435537006e-01
-9.455721946386008714e-01
-9.316621962398465850e-01
-9.377379987397946870e-01
-9.491048195803714060e-01
-9.417888015209954222e-01
-9.620380121510514471e-01
-9.572819124081888287e-01
-9.701715223233376983e-01
-9.478932119236492815e-01
-9.231166214284047822e-01
-9.388122482838260341e-01
-9.336981780421625965e-01
-9.210209518275719320e-01
-9.586729990224694964e-01
-9.288658813465298092e-01
-9.618893752567682087e-01
-9.307284244200123569e-01
-9.342911469435402072e-01
-9.514204976981770479e-01
-9.455495718079172107e-01
-9.430416563844064015e-01
-9.477854733435822077e-01
-9.560573484021200885e-01
-9.431626834385369307e-01
-9.389538721685065648e-01
-9.199739586611949127e-01
-9.408507615951849923e-01
-9.395565399348103641e-01
-9.640452146028232194e-01
-9.299577231385097731e-01
-9.351358736618872181e-01
-9.274594863676277612e-01
-9.298160235027651543e-01
-9.612585362754402230e-01
-9.560997778007501724e-01
-9.507639192942101136e-01
-9.488703631602561916e-01
-9.765061558107569484e-01
-9.518783684560875313e-01
-9.613744586240381418e-01
-9.591078588905289637e-01
-9.454562429606333529e-01
-9.302016052535629909e-01
-8.977794022777719762e-01
-9.720979624361458793e-01
-9.288483084102375775e-01
-9.322485214407930654e-01
-9.485294944058532129e-01
-9.211338767275388806e-01
-9.478656037445714055e-01
-9.494638188932164047e-01
-9.588718915975331658e-01
-9.546274506657250747e-01
-9.522804691675835764e-01
-9.332714094776249913e-01
-9.228347213746956879e-01
-9.688094639407007769e-01
-9.076336645919824697e-01
-9.326134579322253870e-01
-9.345561805576950709e-01
-9.396474557484782997e-01
-9.345445343427432050e-01
-9.605803360790308165e-01
-9.275761545819020126e-01
-9.554737923318490367e-01
-9.713716711558446626e-01
-9.572321331158728519e-01
-9.361767607153776982e-01
-9.451595147303201161e-01
-9.235998549743645869e-01
-9.416513782150212064e-01
-9.528679562082522647e-01
-9.536908183899289737e-01
-9.466887443405387348e-01
-9.659688814818032654e-01
-9.432917142746406469e-01
-9.569386365737396760e-01
-9.468175800100840922e-01
-9.149567158368039355e-01
-9.406102948922251406e-01
-9.471731666403961913e-01
-9.416342131323078846e-01
-9.341617856590193059e-01
-9.411517202247697833e-01
-9.351485227681418655e-01
-9.151079861620086131e-01
-9.309719646913161561e-01
-9.598264702784369273e-01
-9.376039335433632438e-01
-9.120195501792613957e-01
-9.159427885822472026e-01
-9.359920884251845541e-01
-9.213523389819966436e-01
-9.551148075051351105e-01
-9.406965825317050722e-01
-9.315267999272401900e-01
-9.519944785142119281e-01
-9.657495744922012237e-01
-9.549420941048393230e-01
-9.310838317310514700e-01
-9.210988041956491568e-01
-9.298956593531152448e-01
-9.392816543798434559e-01
-9.485601299343183745e-01
-9.408178393242696558e-01
-9.348018267541889914e-01
-9.432281550362854317e-01
-9.669889798448352281e-01
-9.351972662463546859e-01
-9.561976916059596876e-01
-9.289864723864510454e-01
-9.452157050325060705e-01
-9.477112267230521914e-01
-9.602357697540179204e-01
-9.561733303398151085e-01
-9.233602328805877724e-01
-9.311862115893138059e-01
-9.400033966325390677e-01
-9.370083684365555499e-01
-9.189925012617081723e-01
-9.403233600871115927e-01
-9.335148026569657365e-01
-9.615690492037602954e-01
-9.307570500497001076e-01
-8.893706212427467950e-01
-9.186732777227467617e-01
-9.359242481820333470e-01
-9.379802692764004357e-01
-9.512447156313994512e-01
-9.184580807807659619e-01
-9.549570942261698114e-01
-9.249998911642048904e-01
-9.300628902081357063e-01
-9.332264100781479943e-01
-9.374259631623604871e-01
-9.394568072960962635e-01
-9.305930762570645554e-01
-9.283470745042775585e-01
-9.281329640773062772e-01
-9.358363529248361345e-01
-9.340850862166228952e-01
-9.120140731899124553e-01
-9.329261385939936480e-01
-9.362316974678708270e-01
-9.286904044957734472e-01
-9.342804193945893898e-01
-9.488575411032861284e-01
-9.243235291047731117e-01
-9.294400715766418797e-01
-9.159577691948532774e-01
-9.343211867414106253e-01
-8.994465383046209572e-01
-9.320708271078197438e-01
-9.266255264660318014e-01
-9.491408649661605690e-01
-9.333523079713168524e-01
-9.399100311297120536e-01
-9.507484299854034315e-01
-9.267738243090798411e-01
-9.339851529682369202e-01
-9.140411475709846467e-01
-9.366799662204298160e-01
-9.123132321667855038e-01
-9.140958305148856322e-01
-9.335596056111795660e-01
-9.560751886944464095e-01
-9.232436813434785616e-01
-9.335512369904450658e-01
-9.240484822303578483e-01
-9.650908253249830260e-01
-9.150918387535443843e-01
-9.242473003752240679e-01
-9.281254443438993196e-01
-9.577552528739461390e-01
-9.176368827447531906e-01
-9.562766918678995420e-01
-9.421351654295700984e-01
-9.364730188046538339e-01
-9.207945713736872539e-01
-8.752811481548814498e-01
-9.216334061498133723e-01
-9.076163426353616170e-01
-9.246388620776976319e-01
-9.496130117617306299e-01
-9.064694378622610849e-01
-9.502651587138249978e-01
-9.280120635018436204e-01
-9.525699311225310772e-01
-9.278021737769105437e-01
-9.031264384059494166e-01
-9.355744522406949093e-01
-9.372033188262640646e-01
-9.281650562972394436e-01
-9.092071831483453659e-01
-9.436934150280550382e-01
-9.127290590441986540e-01
-9.559040071313344988e-01
-9.498492749235412091e-01
-9.509350161238726562e-01
-9.462258467924079541e-01
-9.241312948946125427e-01
-9.178062989786329728e-01
-9.251181573908145994e-01
-9.206303532585564664e-01
-9.322980534003574293e-01
-9.246974943805238434e-01
-9.264700671467613891e-01
-9.303499890099461433e-01
-9.086447401667653301e-01
-9.358214560769868573e-01
-9.413141192440351857e-01
-9.294490150017888919e-01
-9.240354230440768202e-01
-9.058476418402031660e-01
-9.327273579823480709e-01
-9.425842068268792673e-01
-9.425384664703215787e-01
-9.246094137533408253e-01
-9.324319496785715700e-01
-9.362034489737989240e-01
-9.379521166548001609e-01
-9.637331586927523341e-01
-9.400691491447964454e-01
-9.203652772173236407e-01
-9.291619830031759841e-01
-9.274316723038940058e-01
-9.253485181176670515e-01
-9.206715381126022724e-01
-9.390665422637124449e-01
-9.138547835042950540e-01
-9.307408480131788009e-01
-9.409280390921758164e-01
-9.155744374578788092e-01
-9.403024795622940690e-01
-9.526639850042533109e-01
-9.435651914492252379e-01
-9.083711129419308472e-01
-9.181715516619495254e-01
-9.381626968663812072e-01
-9.510526730177529808e-01
-9.399840814032788261e-01
-9.584900355032089925e-01
-9.476944190406968449e-01
-9.360365940931602013e-01
-9.394695301571739376e-01
-9.494438305177620441e-01
-9.299717007002271663e-01
-9.333879377127389798e-01
-9.221920744100010614e-01
-9.230114657803302203e-01
-9.242647516016836429e-01
-9.422710104830418487e-01
-9.451825018759868469e-01
-9.162983927242535076e-01
-9.207497850876513734e-01
-9.419375446358143611e-01
-9.289628756959200651e-01
-9.412431389018560690e-01
-9.095235160273602570e-01
-9.364097612917069435e-01
-9.519605908749355638e-01
-9.243966429023013909e-01
-9.283268842228944440e-01
-9.213419787443838382e-01
-9.342936288580894200e-01
-9.424001340600297594e-01
-9.256543361937035197e-01
-9.202593586214344867e-01
-9.380256660275224645e-01
-9.278822792967463817e-01
-8.996985807561811432e-01
-9.266972055150369814e-01
-9.291313173206883214e-01
-9.421632074427981340e-01
-9.361420345676909616e-01
-9.412490818050757158e-01
-9.282819611310703101e-01
-9.353532288251137361e-01
-8.934896618006886726e-01
-9.304611153264518153e-01
-9.119211433913968490e-01
-9.248519362827865020e-01
-9.562776736272927680e-01
-9.193984197550737480e-01
-9.230384839949737907e-01
-9.104042838839853102e-01
-9.399712471862329277e-01
-9.511377578912428854e-01
-8.922765716643260570e-01
-9.290347151894552402e-01
-9.295515479323603891e-01
-9.093942786276553170e-01
-9.263974668446322003e-01
-9.198457095033596431e-01
-9.298403514468847053e-01
-9.073699819728950899e-01
-9.192663015857430731e-01
-9.559485061177572796e-01
-9.137523258824601369e-01
-9.500742017949769247e-01
-9.359155431624207599e-01
-9.288652961898014038e-01
-9.299285665345262686e-01
-9.354280653929845091e-01
-9.227085610886077705e-01
-9.171291465277988664e-01
-9.275353979485024825e-01
-9.006110574483989772e-01
-9.081607262612647613e-01
-9.045226526144631851e-01
-9.160736274155621972e-01
-9.517970241809075027e-01
-9.317653184186213133e-01
-9.281866753084966337e-01
-9.274000198814843499e-01
-9.457314450866651789e-01
-9.204260437073010781e-01
-9.216652716521283040e-01
-9.098184345968191034e-01
-9.437444942135556625e-01
-8.875721632096785774e-01
-9.450297053073415388e-01
-9.394849746796728462e-01
-9.416704215549984713e-01
-9.488349367250811239e-01
-9.524113442643412641e-01
-9.413134499539139721e-01
-9.177024853092806689e-01
-9.201964822437456171e-01
-9.370926168637885301e-01
-9.497670368648249983e-01
-9.400350595427222622e-01
-9.251293454600046928e-01
-9.380521316501173601e-01
-9.122665400080169906e-01
-9.070099970578734405e-01
-9.149688618166379461e-01
-9.239367197369602325e-01
-9.037662460913685747e-01
-9.221618710928727314e-01
-9.222102882743395957e-01
-9.254162099039838774e-01
-9.271476165277600101e-01
-9.374448247765230224e-01
-9.412005331630960425e-01
-9.525804300344311581e-01
-9.086568421433642850e-01
-9.237370293700113422e-01
-9.195878111476262218e-01
-9.329872894564286145e-01
-9.257564387599037659e-01
-9.295750487189824440e-01
-9.173578611918209447e-01
-9.372756665046789726e-01
-9.450574513335270321e-01
-9.252085134024976565e-01
-9.409252225402398029e-01
-9.301380897270650205e-01
-9.142338720112863637e-01
-9.189878806240874276e-01
-9.428087162620958361e-01
-9.247746175724819162e-01
-9.271646773667652219e-01
-9.197158707206068984e-01
-9.498248243154582271e-01
-9.194401190403470592e-01
-9.400277875869050836e-01
-9.489290938478878168e-01
-9.146783817244672488e-01
-9.542484954979852940e-01
-9.418930350760051917e-01
-9.344280448476028900e-01
-9.116974481599584568e-01
-9.165356757967404455e-01
-9.423686685171317468e-01
-9.440689845264210733e-01
-9.057135516686811716e-01
-9.377790521815553282e-01
-9.443241290835816537e-01
-9.043400281489712977e-01
-9.207550653887751624e-01
-9.120083508812519835e-01
-9.060843783819275687e-01
-9.364981223181799708e-01
-9.330978723221282634e-01
-9.060314194730674231e-01
-9.492773861117425049e-01
-9.096074527236264196e-01
-9.290319874347087170e-01
-9.429550638061461321e-01
-9.243345204503455870e-01
-9.030120728794157614e-01
-9.215549659175678032e-01
-9.263982470538157932e-01
-9.174074170203406764e-01
-9.218302560494027187e-01
-9.375635787897077522e-01
-9.274947922387100085e-01
-9.099809118873309899e-01
-9.168035616208456418e-01
-9.204929575988423096e-01
-9.206315587829019265e-01
-9.411795468044816815e-01
-9.383072496556998932e-01
-9.024972300549410908e-01
-9.226369482800030886e-01
-9.120995647404123163e-01
-9.157680078705008331e-01
-9.387823617810419075e-01
-9.159476058646172092e-01
-9.269135420813723325e-01
-9.323441486823722535e-01
-9.132760503362638005e-01
-9.206188923594020856e-01
-9.297364251971473870e-01
-9.302283193108810133e-01
-9.204908384118816178e-01
-9.211796208275350173e-01
-9.274337900199342011e-01
-9.135933242240535934e-01
-9.319821378602427542e-01
-9.148541678565325075e-01
-9.102826625216166034e-01
-9.201103032835086237e-01
-8.828299161838101261e-01
-8.950227289802317188e-01
-9.225161159292557533e-01
-9.073685634432644420e-01
-9.175307644680632535e-01
-9.218987648292661374e-01
-9.228086913126620772e-01
-9.047774415294173034e-01
-9.283198968349301028e-01
-9.005529172248160075e-01
-9.130427926512930670e-01
-9.106493005409465047e-01
-9.099780377530013453e-01
-9.331765975349191056e-01
-9.257044167941050894e-01
-9.105322730652803953e-01
-9.054304798426072720e-01
-9.011244940325381370e-01
-8.874288914497258096e-01
-9.222706667820526061e-01
-9.380550609353668357e-01
-9.066204876684850200e-01
-9.013907405270830120e-01
-9.312566783456587283e-01
-9.354631503269007498e-01
-9.355118790522731764e-01
-9.179235959654362675e-01
-9.273305556115569726e-01
-9.127039775069234473e-01
-9.311089833550900696e-01
-9.261054676948220488e-01
-9.026995243736452013e-01
-9.315956986406358498e-01
-8.971276054490456842e-01
-9.266969091307477591e-01
-9.097892416609177912e-01
-9.305067746820686603e-01
-9.150127205015080589e-01
-9.245270158361454937e-01
-9.240128104022159450e-01
-8.953459315500733595e-01
-9.227276937901891518e-01
-9.298464169601722284e-01
-9.216217436867708557e-01
-9.062374764125876725e-01
-9.017262356421807956e-01
-9.166127920575939392e-01
-9.200890992017508596e-01
-9.465803400091602482e-01
-9.009764132871997955e-01
-9.258650094737584935e-01
-9.236138793332685504e-01
-9.397935975167049927e-01
-9.025505809245829569e-01
-9.446566182158764313e-01
-9.264401705549853983e-01
-9.182895737950983461e-01
-8.977246803387447516e-01
-9.337319173354234891e-01
-9.383157375523474286e-01
-9.167794606543203662e-01
-9.156961119550668382e-01
-9.489412951428821685e-01
-9.199605284892242718e-01
-9.207526485737111965e-01
-9.303519012414437350e-01
-9.041882464520122342e-01
-9.217014770518895395e-01
-9.015222503172261037e-01
-9.355734599208251900e-01
-9.343272382250760177e-01
-9.413994112335384301e-01
-9.236840426486870870e-01
-9.395525843871215255e-01
-9.198711862307680232e-01
-9.199861559478659245e-01
-8.846550349135549052e-01
-8.997299087393285655e-01
-9.051060713612796294e-01
-9.079523969539474715e-01
-9.029874940955721074e-01
-9.433561562122977362e-01
-9.460787131196677358e-01
-9.295932870488922140e-01
-9.059236096325888887e-01
-8.960181136660574364e-01
-9.008044568584054890e-01
-9.369516098234761392e-01
-8.777302858480819925e-01
-9.284855105441779388e-01
-9.084428377140906230e-01
-9.137990895682229775e-01
-9.116257361210935439e-01
-8.942016409783414277e-01
-8.966400812938458698e-01
-9.151104777968710469e-01
-9.144862487179665766e-01
-9.126971312941616343e-01
-9.155687272020355261e-01
-9.432777743089519884e-01
-9.190377864731987811e-01
-9.040054382833861979e-01
-9.278418123238257875e-01
-9.301014825842198741e-01
-9.205843910174456024e-01
-9.326199640172178063e-01
-9.129372591762511258e-01
-9.191407338537437299e-01
-9.001714850019695291e-01
-9.166455805720891137e-01
-9.106703896062265935e-01
-8.991902769200192935e-01
-9.045227089528630193e-01
-9.144078999245769390e-01
-9.310043636244547116e-01
-8.973963506085725905e-01
-9.399707682872879833e-01
-8.859204104529365686e-01
-9.326545471232444706e-01
-9.151342786305016741e-01
-9.091735069008175518e-01
-8.859817023323415253e-01
-8.977089265286980480e-01
-9.350533256001741789e-01
-9.154353358080280501e-01
-9.294235831696797678e-01
-9.154831296383453276e-01
-9.116003362412934408e-01
-9.442264098113710702e-01
-9.095448235618742716e-01
-9.094965934838162847e-01
-9.334168845900098210e-01
-9.364751688994930046e-01
-9.134355580772385297e-01
-9.251665312611896397e-01
-9.115895325999916476e-01
-9.175470013500784949e-01
-9.279347796189842956e-01
-9.183070008549701901e-01
-9.019480460806063027e-01
-9.153438617987712522e-01
-8.995834463018285154e-01
-9.224541015025129465e-01
-8.885773416981427308e-01
-9.109479800742245059e-01
-8.949137343563340341e-01
-8.979621229579649588e-01
-9.177205067070075550e-01
-9.504491566300279359e-01
-9.293838813444338376e-01
-9.327134582461540369e-01
-8.900400460973449945e-01
-9.177100761156470332e-01
-9.266782416335186401e-01
-9.000280707338027542e-01
-9.109452344073544205e-01
-8.895968795897900572e-01
-9.089637366536775787e-01
-9.216219199467224898e-01
-9.170121432950315565e-01
-8.988414564958620012e-01
-9.048755854666351572e-01
-9.151843975667578457e-01
-9.084244245038437526e-01
-9.270364390413388112e-01
-9.155536281688768652e-01
-9.180962220417944186e-01
-8.911171387734044824e-01
-8.976057567690004513e-01
-8.983431243908489572e-01
-9.225935752847850280e-01
-9.061121139715770934e-01
-9.081633136385702798e-01
-9.210551114481342339e-01
-9.157991384076202834e-01
-9.056673114732485264e-01
-8.955130088041192149e-01
-8.957940813770591815e-01
-8.964946942826111931e-01
-9.195377271680681419e-01
-9.212279483718162076e-01
-9.479696436354165812e-01
-9.320516820599467067e-01
-9.088157633997342444e-01
-9.069403167568803603e-01
-9.164324586778682669e-01
-8.669416330659959202e-01
-9.223120712263910281e-01
-9.160589378899532953e-01
-9.229139683263534177e-01
-9.276469053405502763e-01
-9.129189537838896529e-01
-9.057449355947925218e-01
-9.175268272913942313e-01
-9.301501377058384312e-01
-9.053795724779440945e-01
-9.047147030436142323e-01
-9.302929829304205089e-01
-9.281353512113895698e-01
-9.265827743564251096e-01
-8.858138177510406219e-01
-9.021277398833856820e-01
-8.849883045229138823e-01
-9.110150009633517509e-01
-9.236392504541970361e-01
-8.501495968138940151e-01
-9.022801394789514706e-01
-9.257553165707637088e-01
-9.140930165024452325e-01
-8.957086793721618090e-01
-9.246506535834563278e-01
-9.082815187951954750e-01
-9.201390636988729943e-01
-8.916771510047695193e-01
-9.116665025669195010e-01
-9.135532142514211085e-01
-9.184472441161378731e-01
-8.858224048164307085e-01
-9.006480732528289179e-01
-9.134938909584046085e-01
-9.196638893013209248e-01
-9.167288060969727148e-01
-9.245628937856678053e-01
-8.887608596271572292e-01
-8.908350183619487828e-01
-8.964050060127093378e-01
-8.885708204833923096e-01
-9.377221621296772947e-01
-9.092886850667601939e-01
-9.274479287452975784e-01
-8.925186753428944186e-01
-9.241747326503847448e-01
-9.048362116503559927e-01
-9.147122530471583080e-01
-9.055862882512242251e-01
-9.188097479828799541e-01
-8.985457894770494391e-01
-9.219580026173066489e-01
-8.876232206180890705e-01
-9.114295536916967588e-01
-9.090902294950892193e-01
-9.232151593538656664e-01
-8.585898626259318434e-01
-9.013613838489542562e-01
-9.088606462599553293e-01
-9.041196693331872147e-01
-9.076367945521587322e-01
-9.051243280202898589e-01
-9.234436110607854298e-01
-8.817587299026754533e-01
-9.153140145386039483e-01
-9.245239027194058767e-01
-9.279114883680713577e-01
-8.719715374801335628e-01
-9.294423580301983678e-01
-9.252670743133605269e-01
-9.050984217861246517e-01
-8.918080371008453300e-01
-9.057869424621455279e-01
-8.907745424527212519e-01
-8.769657054587262079e-01
-8.916422914836161784e-01
-9.097461650663071220e-01
-9.236830292265852949e-01
-9.355901077485272443e-01
-9.342514166033760725e-01
-8.935499054969995303e-01
-8.964793251158458265e-01
-9.069676038505356530e-01
-9.102661313067763604e-01
-8.851376508421080480e-01
-8.859843404857069560e-01
-9.100644904327084284e-01
-9.142726370527957114e-01
-9.116759531630675983e-01
-9.202200838487715195e-01
-8.989428811095415695e-01
-9.029124236079009158e-01
-9.166835254345113704e-01
-9.282279967904624174e-01
-9.335140644945304489e-01
-9.166457861960640718e-01
-9.188820995543928172e-01
-9.005877094544113559e-01
-9.067387288760413444e-01
-8.754129573926241470e-01
-9.105604772534244828e-01
-9.053919235194316517e-01
-9.295880249881046664e-01
-9.117949941611042108e-01
-8.780313416387346415e-01
-8.929325587345499082e-01
-8.946943644352139957e-01
-9.207531774334002383e-01
-9.046892504074272034e-01
-9.028840997581737415e-01
-9.108032920244764075e-01
-9.072852570889188284e-01
-8.774504995614682556e-01
-9.089303825034287243e-01
-9.176148439782330080e-01
-8.783264967459089023e-01
-9.265276579831274173e-01
-9.137245639907851658e-01
-8.874739675353415791e-01
-9.001647079405453722e-01
-9.218015940515388307e-01
-8.966987448970609176e-01
-9.156765788814209550e-01
-9.092665878074158714e-01
-9.151324061719787739e-01
-9.242082056506087939e-01
-9.001425716538477007e-01
-9.028892413911768777e-01
-9.251679590064236791e-01
-8.862691571987918460e-01
-9.262769815555981223e-01
-8.916748736993396207e-01
-8.898986622528902712e-01
-8.979879059686319831e-01
-9.112244131384542589e-01
-9.131725008617812556e-01
-9.204524460925019858e-01
-9.147220575989232216e-01
-9.233322575445820357e-01
-9.139525611764073298e-01
-9.125328389987482636e-01
-9.210622481286003804e-01
-8.764762177759793937e-01
-9.100186494744890719e-01
-8.811660347894710865e-01
-8.898773853122775579e-01
-9.280102179639870830e-01
-8.966670415996951249e-01
-9.075918646122105304e-01
-9.232829564468106875e-01
-9.198459755691966722e-01
-9.090248427572952261e-01
-9.113800792620735391e-01
-8.757842465351427519e-01
-9.048042103041759043e-01
-9.133714135207675611e-01
-9.181367953472968635e-01
-8.981651336239638850e-01
-9.017483335484054452e-01
-8.940213894460362631e-01
-9.157306339516568805e-01
-8.668286462309103824e-01
-8.988604467929246500e-01
-8.923717856267695536e-01
-9.192039586280212893e-01
-9.262978818303740924e-01
-8.954060794523401867e-01
-8.894623188927690549e-01
-9.188981959681371547e-01
-8.811015543936532302e-01
-9.189259707274061162e-01
-9.297204367947803361e-01
-9.196609849927630531e-01
-8.826219662917174080e-01
-8.852561627345137962e-01
-9.126151487079301461e-01
-9.173147028980263018e-01
-9.154346408536320201e-01
-9.179799316316564761e-01
-8.908188261914830042e-01
-9.142177776871707184e-01
-9.177194289997692156e-01
-9.004584685335885741e-01
-8.980549822356892475e-01
-8.820868113949908995e-01
-9.059333478498795555e-01
-9.186933284572923464e-01
-8.793138504995794413e-01
-9.109511814308791644e-01
-8.864535593864458773e-01
-8.820369456882396486e-01
-8.872635279554724752e-01
-9.007299605418385147e-01
-9.217531832399316061e-01
-8.918996564349993550e-01
-8.862483288454148234e-01
-9.008062378561519923e-01
-8.792203100690584305e-01
-8.978923686757138700e-01
-9.163995741665866834e-01
-8.955293781963271638e-01
-9.123235899622320622e-01
-9.012621262169593361e-01
-9.082222388459219031e-01
-9.048802636096728857e-01
-8.731213297697586473e-01
-8.924090274849488802e-01
-9.072525064930311300e-01
-8.923366727134528498e-01
-8.818445846771745256e-01
-8.870186390212533301e-01
-8.523065546529383640e-01
-9.042926323715435588e-01
-9.079080762664921700e-01
-9.113657148590280643e-01
-9.366630586496512700e-01
-9.122683034080474318e-01
-8.938172334442174849e-01
-9.110672935464743105e-01
-9.195043565244929162e-01
-8.833650769175178663e-01
-8.859423869789773143e-01
-8.922941096260668115e-01
-8.975622629873661884e-01
-8.862555753176971640e-01
-8.788477656603641552e-01
-8.821919561400334286e-01
-9.036095298655295593e-01
-8.958587282135531682e-01
-9.141395644753033123e-01
-9.208341213097023248e-01
-8.783302644406628668e-01
-8.941574115700561265e-01
-8.812501269013569560e-01
-9.289948305487288893e-01
-8.623731685559139493e-01
-9.268353882470753424e-01
-8.825588465930116477e-01
-8.888587161964894845e-01
-8.946420961628126500e-01
-8.834184924713952558e-01
-9.033718199155841289e-01
-8.892223220841685150e-01
-8.987647084758810800e-01
-9.271301239487251822e-01
-8.917143115498805672e-01
-8.934978991698916406e-01
-9.031207554167558493e-01
-9.084864845192127669e-01
-9.027072051993020319e-01
-8.970236921929650720e-01
-9.000455558134828893e-01
-8.991347003822769413e-01
-9.047656109991101259e-01
-8.856767140191172949e-01
-8.857641504795020770e-01
-8.925826617015667486e-01
-8.813243929000774690e-01
-9.184345630535916127e-01
-8.707904655855797094e-01
-9.013863761164768729e-01
-8.995242568949923800e-01
-8.994013894663295261e-01
-8.846507997631265496e-01
-8.918013901272631161e-01
-8.956052262843230416e-01
-9.053040691070550761e-01
-9.231754470621261754e-01
-8.856728370085452662e-01
-8.791180303854231326e-01
-8.701879047330828287e-01
-9.082516556737270097e-01
-8.988611329155170582e-01
-8.827346689055375339e-01
-8.961238292348958634e-01
-9.202717866035697858e-01
-8.638931394675850584e-01
-9.160479593460346681e-01
-9.081216493459209893e-01
-8.921340153750264568e-01
-8.983041179015891498e-01
-9.028328662321134512e-01
-9.054217962223072291e-01
-8.648164005320740921e-01
-8.941627842756265654e-01
-9.112574975402405464e-01
-8.933897768869751843e-01
-9.266089245080897374e-01
-9.270071243957478391e-01
-8.950165648973928967e-01
-9.012878433823764412e-01
-9.015735983246035978e-01
-8.930889316006801470e-01
-8.800332916390529725e-01
-9.045427407341671833e-01
-8.971358948734204919e-01
-9.220878806361448854e-01
-9.015137960548432750e-01
-8.803196263741716043e-01
-9.035754555041085601e-01
-8.918091266894766500e-01
-9.055845782699546431e-01
-8.768862533924111080e-01
-8.780830553560906582e-01
-8.857423329099928244e-01
-8.934568102167023129e-01
-8.891563878007375799e-01
-8.796388507345258567e-01
-8.621250381583028810e-01
-9.025469317950761683e-01
-8.988130226128577815e-01
-9.249101622667440514e-01
-8.840120927099838211e-01
-8.916472306592596597e-01
-8.796743194064640115e-01
-8.991936247293719209e-01
-8.677068752135949081e-01
-9.014145114469617193e-01
-9.079134279989673484e-01
-9.171661719431333237e-01
-8.633911694320498542e-01
-9.026487130939890857e-01
-8.718798399333490545e-01
-8.787704806174704286e-01
-8.967201437450222912e-01
-9.088007903555743727e-01
-9.096822886613263881e-01
-9.015410277437807540e-01
-9.055006792664428428e-01
-8.848513816390911613e-01
-8.923155657857017031e-01
-9.023514387950634097e-01
-8.977281673999893963e-01
-9.039990299866802470e-01
-8.919652345020772088e-01
-8.670292509379049495e-01
-8.921529342532941165e-01
-9.049411544274287289e-01
-8.985478200624090750e-01
-8.949702623863918793e-01
-9.099925976523325355e-01
-8.954091260426148002e-01
-8.970785312977799242e-01
-8.942065402635318572e-01
-9.148770860525885507e-01
-8.929180490881799548e-01
-9.184261663604844639e-01
-8.832706910363111730e-01
-8.877259206095080568e-01
-8.754238609551103778e-01
-8.901705632891012687e-01
-9.030296080720462415e-01
-8.833464382190165942e-01
-8.813589559618001390e-01
-9.037872269565265793e-01
-8.981028942637262480e-01
-8.897765136432902455e-01
-8.757417943939177496e-01
-9.035075587426991683e-01
-9.335120395285370076e-01
-8.909167805837310272e-01
-9.002276009983454230e-01
-9.186380451205088393e-01
-8.943664182152827324e-01
-8.846817537938884701e-01
-8.880808978929741748e-01
-9.193429826583942033e-01
-8.905138752027922378e-01
-9.103805914386332576e-01
-9.031944882957284593e-01
-9.060359718918372662e-01
-8.550117723532526526e-01
-9.181654486249642977e-01
-8.776855597631055828e-01
-8.563642989503320591e-01
-8.860216690896869363e-01
-8.773124794692036543e-01
-9.039877905157116533e-01
-9.075462588667224662e-01
-9.069587687870958037e-01
-8.867892867400518631e-01
-8.885613582653661968e-01
-9.169732860477347591e-01
-9.169008554996009863e-01
-8.939733072942287473e-01
-8.808291830952852397e-01
-9.002946327977280339e-01
-9.054712950446613950e-01
-9.055755352853328555e-01
-8.966115613477901869e-01
-8.806993163428167293e-01
-9.037879377926880675e-01
-8.805323822955358759e-01
-8.815724495044675590e-01
-8.838094452709691629e-01
-9.142487344358142254e-01
-9.184699667057525385e-01
-8.915737431992415418e-01
-8.934461979163902390e-01
-9.021971748001420544e-01
-9.020233609426042687e-01
-8.928061452817565025e-01
-9.055352397399915043e-01
-9.173669263331304391e-01
-8.885490027343654340e-01
-8.841176245530421030e-01
-8.836369063593153550e-01
-8.923380794293394036e-01
-8.834799672433130135e-01
-8.839056675278260666e-01
-8.816445861042350174e-01
-9.058373323946049549e-01
-8.840290253104949869e-01
-8.910238035178272842e-01
-9.181801032353225089e-01
-8.940197219529407713e-01
-9.153483366674054489e-01
-8.888205991186842736e-01
-8.982024482958064215e-01
-8.988087062293975693e-01
-8.939624427375743032e-01
-8.967940396553741866e-01
-8.755246370070076667e-01
-8.855970689710424004e-01
-8.936266123715224108e-01
-8.746216088475673445e-01
-8.588836675949602650e-01
-8.929283043432655331e-01
-9.225438400340333356e-01
-8.962121178015720613e-01
-8.982299050680996322e-01
-8.845746488883529102e-01
-9.108614653931181859e-01
-9.149734779693999842e-01
-8.743158161957970131e-01
-8.889249272880714869e-01
-8.826601222373647859e-01
-8.834034145643527847e-01
-8.999868844975484894e-01
-8.785702481372699157e-01
-9.024774744476563582e-01
-8.773471960663243863e-01
-9.006796814858937239e-01
-8.962030385992746373e-01
-8.924432761224793120e-01
-8.636022977621853336e-01
-8.807040375970952573e-01
-9.029252043801856420e-01
-8.828670018848292500e-01
-8.831349184717288692e-01
-8.959471033501236192e-01
-9.093437775000083878e-01
-8.799536266648542160e-01
-8.839156847919953375e-01
-8.787691153553611745e-01
-8.891094068781586479e-01
-8.955759076721145906e-01
-9.004940989767760140e-01
-8.822876400824525289e-01
-8.806606227425024525e-01
-8.736461854605097610e-01
-9.059968832145348649e-01
-8.776478594044752057e-01
-8.940258017096380794e-01
-9.062661035027219647e-01
-8.965026730597500659e-01
-8.736013777444994188e-01
-8.790251782384054247e-01
-9.137305899261954911e-01
-8.734278348181035989e-01
-8.824919321920711157e-01
-9.003701196962197173e-01
-8.855808783271252871e-01
-9.019356118329858729e-01
-8.713529197939671178e-01
-8.949413740231920711e-01
-8.891621723806785171e-01
-8.875062257162100732e-01
-9.005122037661860146e-01
-8.661679060328538737e-01
-8.744842507195160763e-01
-8.949223956523825185e-01
-9.047528006754022023e-01
-9.122725956267478953e-01
-8.855762415763533957e-01
-8.875985314780311386e-01
-8.879189539355117899e-01
-8.642226791059655078e-01
-9.013344514718582001e-01
-8.936901449774579120e-01
-9.045991818649076199e-01
-8.915229572129411695e-01
-9.034746297778470936e-01
-8.886046607886114446e-01
-8.798045065798378861e-01
-8.940295667126532120e-01
-8.815952938819272555e-01
-8.686124767655787338e-01
-8.926924112470810968e-01
-9.009831772862897381e-01
-8.743405508580308627e-01
-8.746771052028461391e-01
-8.764769394715060669e-01
-8.735717724934657369e-01
-9.119838800270404500e-01
-8.860432911148056201e-01
-9.209451350709719764e-01
-8.706579776345149124e-01
-8.982439687153960239e-01
-8.983207075039599809e-01
-8.825793330941762438e-01
-9.200281315761592582e-01
-8.929534432329720994e-01
-8.841416975292678559e-01
-8.689563276729259655e-01
-8.996392599834991399e-01
-8.943199669755975689e-01
-8.677357348957616123e-01
-9.108585243982950663e-01
-8.741609430095629296e-01
-8.808616553298721508e-01
-8.870421037413614984e-01
-9.113527683371218657e-01
-8.894231150025954102e-01
-9.093226340130833307e-01
-8.783355239683314775e-01
-8.800601520508756215e-01
-8.979706915115609478e-01
-8.985679458893541804e-01
-8.794029185010410199e-01
-8.932389830849539747e-01
-8.972353852120369400e-01
-8.805990942910832953e-01
-8.836176838821349078e-01
-8.588909916364553254e-01
-8.669589554612368021e-01
-8.749875032962566301e-01
-8.951502010188091552e-01
-8.536485122368431266e-01
-8.846649256162053554e-01
-8.651845985204668077e-01
-8.865916830462828857e-01
-8.684687264603938583e-01
-8.885560465244962680e-01
-8.993694991694500818e-01
-9.006025118785987438e-01
-8.653293971394629969e-01
-8.945495894841944962e-01
-8.907106150188563998e-01
-8.943018787719791973e-01
-8.961572379453098813e-01
-8.897199298662566980e-01
-8.752407274393709802e-01
-8.729513200916918514e-01
-8.705199785372219612e-01
-9.318340622744719637e-01
-9.054766346259061072e-01
-8.805867329150701694e-01
-8.561346533982188145e-01
-8.774178779294646846e-01
-8.803369325171697124e-01
-8.808192933305024619e-01
-8.936527014239713518e-01
-9.007209241727555105e-01
-8.752311560433181370e-01
-8.428298117280532686e-01
-8.821682094577925071e-01
-8.679675820448253809e-01
-8.756438375945969632e-01
-8.737327149614499966e-01
-8.916873119157779914e-01
-8.687094962724372094e-01
-9.018006279341402864e-01
-8.926628379867276308e-01
-8.767164165503882334e-01
-8.813062047923249098e-01
-8.915310673793844787e-01
-8.873471680369336978e-01
-8.940485357155635304e-01
-8.978678681847764853e-01
-8.930573698363637458e-01
-8.857425836397105900e-01
-8.837082823959151456e-01
-8.553965993218157760e-01
-8.785746586881876263e-01
-8.901138966919823758e-01
-8.743212604624150952e-01
-8.841512867816908594e-01
-9.114354648850793161e-01
-8.862421852587168969e-01
-8.775774144941238530e-01
-9.042556165816271196e-01
-8.760104163063155980e-01
-8.959587754877965660e-01
-9.071291116569706325e-01
-8.536260550639909184e-01
-8.950819174782237431e-01
-8.785789308507677697e-01
-8.721372004757739216e-01
-8.914343507498492247e-01
-8.773132499406727236e-01
-8.516269021797381322e-01
-8.939888839936709353e-01
-8.374805271354091030e-01
-8.749932538960757400e-01
-8.943131326823937632e-01
-8.833746450831475583e-01
-8.730939946053596357e-01
-9.248723607251548851e-01
-8.954807198475436270e-01
-8.860707378383289035e-01
-8.773174541478122590e-01
-8.892914547371698619e-01
-8.707282415685572152e-01
-8.929651792741124527e-01
-8.795938295181345845e-01
-8.885630514722654416e-01
-8.986073745163821735e-01
-8.578578048094219755e-01
-8.710767369775257452e-01
-8.683811956538096677e-01
-8.512666201870449090e-01
-8.882866714542076991e-01
-8.663578363641533109e-01
-9.120634629502867297e-01
-8.773746549427382524e-01
-8.885640735034280313e-01
-8.483042165202268059e-01
-8.644532700967278993e-01
-8.616523079299406307e-01
-8.696656048941990846e-01
-8.651699021351346719e-01
-8.961165157942266868e-01
-8.842215917623462706e-01
-9.009399087051171984e-01
-8.759185632085475515e-01
-8.849804862297638852e-01
-8.683228871192395504e-01
-8.673738717157484235e-01
-8.853339239803519334e-01
-8.644154406756957565e-01
-8.576394137793181827e-01
-8.732816194396251230e-01
-8.663506430961683824e-01
-8.967305418446619436e-01
-8.815331311037361006e-01
-8.908032819375948375e-01
-8.537036363233512226e-01
-8.909846762721103097e-01
-8.837934421230254634e-01
-8.513003557445518732e-01
-8.831799030199785072e-01
-8.784892210372349242e-01
-8.714325173229242605e-01
-8.820026109257894653e-01
-8.647495131146861747e-01
-8.784900207374118919e-01
-8.896134584710048143e-01
-8.872260915477441223e-01
-8.931883216131331071e-01
-8.861763837747802519e-01
-9.006449424972369222e-01
-8.690242822123739330e-01
-8.747100507388154700e-01
-8.841607767090808867e-01
-9.120935602207745907e-01
-8.985912033806700006e-01
-8.835647257153178558e-01
-8.794171382051345631e-01
-8.872523345412984819e-01
-8.732677775494849248e-01
-8.745471379536816636e-01
-8.809481288228757645e-01
-8.673937879749565871e-01
-8.899698002210971737e-01
-8.795551534436881758e-01
-8.793518291520393548e-01
-8.773414913948145433e-01
-8.594259642149693068e-01
-8.832201793794665079e-01
-9.040199819940022419e-01
-8.547392387291179450e-01
-8.763363268168290476e-01
-8.728388075128792334e-01
-8.708646485877814536e-01
-8.661492812681553799e-01
-8.838038214676590121e-01
-8.742427720243847178e-01
-8.900052159955049724e-01
-8.987699463130441879e-01
-8.758937448048876862e-01
-8.803716177379831143e-01
-8.382921933710160145e-01
-8.699555891265834395e-01
-8.682088436041593971e-01
-8.704791330486584267e-01
-8.563943549044700232e-01
-8.559630491172457445e-01
-8.352667910594316902e-01
-8.827198378393863454e-01
-8.734261679844735893e-01
-8.638406015408595096e-01
-8.785988469090777464e-01
-8.882651112350780087e-01
-8.770580373600380675e-01
-8.410777842229475443e-01
-8.365135554164981890e-01
-8.545039659721299641e-01
-8.796550788182818659e-01
-8.969620476946277288e-01
-8.640697193174498025e-01
-8.709905318388966311e-01
-8.944629670036681190e-01
-8.814360109911577590e-01
-8.472441352980293328e-01
-8.605058560572552695e-01
-8.537490980993776013e-01
-8.854999257500762999e-01
-8.705462255568140462e-01
-8.645610390664392186e-01
-8.840094661529814823e-01
-8.681694653147160601e-01
-8.596303252540682394e-01
-8.657691990741066546e-01
-8.698756326289280860e-01
-8.781473847525679277e-01
-8.672136502555364279e-01
-8.849853970727675767e-01
-8.950098911068908869e-01
-9.056921937785531451e-01
-8.961801249696549343e-01
-8.528634558983089198e-01
-8.942517244896628359e-01
-8.667509625540323892e-01
-8.787866048289290077e-01
-8.601358404111741907e-01
-9.004928583633470263e-01
-8.736972766592208117e-01
-8.705374282193315549e-01
-8.502656171528241158e-01
-8.517150310331974561e-01
-8.471667807948360940e-01
-8.935909441845717449e-01
-8.588763285950177240e-01
-8.888469010294141048e-01
-8.635722268538995605e-01
-8.563101894110887180e-01
-8.902989263633787065e-01
-8.806176651043382542e-01
-8.612457086522579131e-01
-8.476157667735539913e-01
-8.743037905043197222e-01
-8.981997616506012250e-01
-8.711550967608596707e-01
-8.781669934123875754e-01
-8.879899986503615450e-01
-8.453852748519123939e-01
-8.795490809575147173e-01
-8.730815558716709113e-01
-8.664728455962493747e-01
-8.736055100864899003e-01
-8.906588739029978052e-01
-8.705506910733182835e-01
-8.893636023353981290e-01
-8.558832465803075662e-01
-8.604559881185930292e-01
-8.513535911014900037e-01
-8.777340174091148306e-01
-8.874270946570552709e-01
-8.557150761946417106e-01
-8.936789021482393069e-01
-8.744448903645321014e-01
-8.684926497991281025e-01
-8.980686330565190723e-01
-8.828986214953677969e-01
-8.841335115781979725e-01
-8.582698117484920397e-01
-8.642278508017838812e-01
-8.829784822701816083e-01
-8.701887123768407006e-01
-8.744993436704751044e-01
-8.611196732092347705e-01
-8.572725837115520164e-01
-8.282046307536384822e-01
-8.862162604881108630e-01
-8.593048849197950645e-01
-8.972475574427098977e-01
-8.690678210793387759e-01
-8.512847036564055170e-01
-8.644134289532618975e-01
-8.873200020720543035e-01
-8.961328576981518745e-01
-8.662312922135090298e-01
-8.649670399620664751e-01
-8.563757197950885303e-01
-8.627821761679360657e-01
-8.837348397784619003e-01
-8.691263705998819589e-01
-8.432561311997281983e-01
-8.622868052933897465e-01
-8.784406375497437747e-01
-8.668924453819782938e-01
-8.421651755055661326e-01
-8.984937822240512961e-01
-8.825797754121867955e-01
-8.829948577496438133e-01
-9.088891503477146694e-01
-8.668094077787428242e-01
-8.453206416623922914e-01
-8.673159313727192288e-01
-8.581496384340722150e-01
-8.608102534798952599e-01
-8.755629284097513620e-01
-8.548774596514396862e-01
-8.786022049684230062e-01
-8.488783740630306829e-01
-8.734953888170815528e-01
-8.634105802294981258e-01
-8.683348912835345823e-01
-8.789757140301072136e-01
-8.369162680217777650e-01
-8.961241274785526345e-01
-8.806310304792660526e-01
-8.577049280080787375e-01
-8.626519674334777177e-01
-8.589295927920347351e-01
-8.579549025279397112e-01
-8.633826720604228511e-01
-8.620416971550634022e-01
-8.734710736080237847e-01
-8.922301816448566791e-01
-8.783994292998930087e-01
-8.509058983151336353e-01
-8.624159796514609955e-01
-8.748886805691438173e-01
-8.642500315600366578e-01
-8.510423657649731632e-01
-8.837992457352948916e-01
-8.775033652329951028e-01
-8.708330311790365430e-01
-8.721860053773161647e-01
-8.731786947006164867e-01
-8.712135006006945792e-01
-8.593867859724337865e-01
-8.506139776453202073e-01
-8.772236275109590586e-01
-8.624059071221970019e-01
-8.672628441697033397e-01
-8.766552292371895261e-01
-8.866839893231546199e-01
-8.873099290988345489e-01
-8.627459705199505002e-01
-8.542672313586766597e-01
-8.732372448788335850e-01
-8.643739692170167022e-01
-8.511858487074390744e-01
-8.611841494402864283e-01
-8.553048425040115088e-01
-8.502777403870998008e-01
-8.401890263804544512e-01
-8.526082372795541486e-01
-8.809834122469362150e-01
-8.452914312426124122e-01
-8.248535469195058534e-01
-8.278479617940552870e-01
-8.895714861795303019e-01
-8.419006650636353672e-01
-8.850544768582633282e-01
-8.492885459727521624e-01
-8.708803445033843627e-01
-8.628169475870867133e-01
-8.909159932380200653e-01
-8.296142875118472926e-01
-8.712551655781121118e-01
-8.519105853772163117e-01
-8.453369682355701409e-01
-8.706210496872249793e-01
-8.607443424700091938e-01
-8.725210589159626551e-01
-8.885663634798361965e-01
-8.796788630088313576e-01
-8.771043001968884534e-01
-8.801080173165295450e-01
-8.601198304982486942e-01
-8.580243115178369795e-01
-8.249486366688122407e-01
-8.398928731227974787e-01
-8.574551404207374494e-01
-8.728613014563821881e-01
-8.824988653709290309e-01
-8.683604671981388634e-01
-8.645915465403226641e-01
-8.474534854605464407e-01
-8.328531876608112894e-01
-8.672097193023798889e-01
-8.733441481999201228e-01
-8.477692940173613412e-01
-8.796220698976545682e-01
-8.523119568182200290e-01
-8.499513827006717204e-01
-8.473613382046417675e-01
-8.579025687648061949e-01
-8.411260169176700829e-01
-8.591072927822644978e-01
-8.548156209636550429e-01
-8.778185772669016007e-01
-8.425730642417638139e-01
-8.517574665377617427e-01
-8.512810897181219971e-01
-8.737930679135689216e-01
-8.596773962830190907e-01
-8.702399862322699464e-01
-8.680729116999579276e-01
-8.395782651174141797e-01
-8.642588995614927105e-01
-8.841961876346089433e-01
-8.751600944453646891e-01
-8.639460837722642284e-01
-8.660863638773955708e-01
-8.907158584150045577e-01
-8.694856077427212115e-01
-8.542080908250102578e-01
-8.892217470319729866e-01
-8.701836311062303153e-01
-8.935337036541508571e-01
-8.598022247872622037e-01
-8.561403717046289774e-01
-8.653324101539120461e-01
-8.471658811425306634e-01
-8.869009972613456361e-01
-8.825488714382327959e-01
-8.631709247928802675e-01
-8.584983110633610526e-01
-8.569587086337362436e-01
-8.769604536516579785e-01
-9.060070141118187204e-01
-8.518557699614585088e-01
-8.577295799788550168e-01
-8.630019376915200047e-01
-8.774499092321256244e-01
-8.734182527907540239e-01
-8.496904779199149216e-01
-9.001287680552437775e-01
-8.634073487742509601e-01
-8.477041754262526485e-01
-8.770791937489856860e-01
-8.609761424288027154e-01
-8.221002584208021435e-01
-8.550748794295045530e-01
-8.604739216965502369e-01
-8.673092304891466542e-01
-8.757808215610934921e-01
-8.337452059259770065e-01
-8.371115488686226014e-01
-8.809597554343228110e-01
-8.627589490152544061e-01
-8.559201551249925322e-01
-8.750422763388955305e-01
-8.588378951211687040e-01
-8.574529666926865579e-01
-8.371001012326471091e-01
-8.630455899156010968e-01
-8.756858819577388875e-01
-8.451526349590411380e-01
-8.388086590328307501e-01
-8.527190630567491603e-01
-8.441845701650688705e-01
-8.647491277360869200e-01
-9.025139433409540279e-01
-8.794376417106658517e-01
-8.840736517369294223e-01
-8.758315988683194053e-01
-8.666066467936224260e-01
-8.567457277202445987e-01
-8.437470035615595165e-01
-8.700304651192251049e-01
-8.748352247682752436e-01
-8.599742319628347342e-01
-8.493208608842076623e-01
-8.785919126211810815e-01
-9.004478801481974326e-01
-8.520288601752092905e-01
-8.763523183187121868e-01
-8.728687539328411349e-01
-8.719589189065146684e-01
-8.677599428087706679e-01
-8.543386370281286224e-01
-8.642505204308901234e-01
-8.708191611360878159e-01
-8.616134883112805953e-01
-8.854899990941392796e-01
-8.752541975974176269e-01
-8.588348594698809180e-01
-8.690063564159632437e-01
-8.817062719868831167e-01
-8.294501329203280982e-01
-8.462289081602681895e-01
-8.507501463663929009e-01
-8.675312470115735808e-01
-8.748686556419730254e-01
-8.440891875890351725e-01
-8.729212220268791622e-01
-8.676454297629654366e-01
-8.592783957141298945e-01
-8.660511551271735664e-01
-8.769296475465774288e-01
-8.463351435287248536e-01
-8.598435405645402652e-01
-8.559626376244818813e-01
-8.405924635349323326e-01
-8.079639728289567113e-01
-8.559507589400358052e-01
-8.529091040086770326e-01
-8.410100746138505778e-01
-8.790189037283898665e-01
-8.477947064002069322e-01
-8.440100918567371435e-01
-8.569935609365406659e-01
-8.756821662323356348e-01
-8.706593905497648223e-01
-8.927617506911166290e-01
-8.693747619935654480e-01
-8.730220622230753236e-01
-8.489865476968482261e-01
-8.865215657182077269e-01
-8.547227737316522855e-01
-8.786961184388039081e-01
-8.716083257627318392e-01
-8.685283194691696407e-01
-8.383368068365225634e-01
-8.569401383601221722e-01
-8.411789052170407510e-01
-8.534771411292397802e-01
-8.528373058874099133e-01
-8.768035722782070440e-01
-8.636994543302407568e-01
-8.640181624355731671e-01
-8.598553775569022228e-01
-8.637518215737717275e-01
-8.575090033010616120e-01
-8.442266616861765494e-01
-8.594939175500803108e-01
-8.601567241362536587e-01
-8.485793680829621932e-01
-8.573367956954988101e-01
-8.370547178525499232e-01
-8.646289738050595419e-01
-8.894765580141918981e-01
-8.497876596475638644e-01
-8.708379479220893504e-01
-8.688107919191825346e-01
-8.613127581058925841e-01
-8.431199269971668686e-01
-8.775987928672309701e-01
-8.466537350229060843e-01
-8.568264151017978003e-01
-8.423505620641160707e-01
-8.684902413530841692e-01
-8.596303534726953410e-01
-8.521233963893963814e-01
-8.486366762214527792e-01
-8.705562003071847244e-01
-8.320685436396491053e-01
-8.699031326565157540e-01
-8.463766966122604485e-01
-8.912532037669068652e-01
-8.358399311152681088e-01
-8.496046038800344480e-01
-8.480957683129847213e-01
-8.616219275465010208e-01
-8.304798404919457866e-01
-8.502517246094287717e-01
-8.410307208700879000e-01
-8.428911628715702875e-01
-8.675002043591690803e-01
-8.576520297865508624e-01
-8.455308345839801509e-01
-8.429876514187483183e-01
-8.658078260330340781e-01
-8.522493071533350228e-01
-8.265711614831183773e-01
-8.618963729035140631e-01
-8.559465944814323990e-01
-8.757832820239267457e-01
-8.559176821640098742e-01
-8.558260978017973031e-01
-8.633977503401090159e-01
-8.602265114955094383e-01
-8.655987796802079304e-01
-8.680110636753489706e-01
-8.672779206505848437e-01
-8.540932427553509232e-01
-8.869956596564075868e-01
-8.458611056923104332e-01
-8.327388190379871880e-01
-8.543626308079881326e-01
-8.558491728022380451e-01
-8.630247854071457780e-01
-8.745198731388470481e-01
-8.537742219385414666e-01
-8.406829180369452814e-01
-8.404729925026376280e-01
-8.368358959856390111e-01
-8.853891787566909866e-01
-8.443125685427809168e-01
-8.488467544626038253e-01
-8.580924332946475719e-01
-8.513142818324668237e-01
-8.719555985288780509e-01
-8.655729541956670436e-01
-8.365165626622061978e-01
-8.808538850260366759e-01
-8.483855772963486697e-01
-8.446188160427157143e-01
-8.287592975385886795e-01
-8.564444622245342975e-01
-8.699075105133120545e-01
-8.583672069225736223e-01
-8.542710434770502959e-01
-8.596631445044492503e-01
-8.448792672028012651e-01
-8.589032126616419349e-01
-8.460176403125604372e-01
-8.707302059855368537e-01
-8.275730968062485760e-01
-8.639833548199554736e-01
-8.371462052679713439e-01
-8.716920860631515167e-01
-8.354226658137007266e-01
-8.496044682575049078e-01
-8.370495483589728281e-01
-8.604437667884957675e-01
-8.901255405049591785e-01
-8.631734505393821033e-01
-8.513745676137445262e-01
-8.458862954725677730e-01
-8.308927217929925613e-01
-8.619194639346595688e-01
-8.484444784989586541e-01
-8.371773395721613387e-01
-8.632000881300523343e-01
-8.658177296247707710e-01
-8.628638287326497736e-01
-8.537834487335009825e-01
-8.794620509656920770e-01
-8.656570163677566043e-01
-8.634555908552240533e-01
-8.575658080310802900e-01
-8.568540272252695988e-01
-8.417794029018014212e-01
-8.631717852158495852e-01
-8.735160405708178866e-01
-8.687694413378128644e-01
-8.564667724896554146e-01
-8.638925214971410194e-01
-8.506805147835235781e-01
-8.382615583238853807e-01
-8.696711415452720306e-01
-8.340996339415207572e-01
-8.438520402270854870e-01
-8.631559735698351998e-01
-8.393817431688550545e-01
-8.696089262060057168e-01
-8.536812039166323807e-01
-8.209054919002894968e-01
-8.653778992901255407e-01
-8.472798024172054632e-01
-8.267418805946017413e-01
-8.637649475202819893e-01
-8.121468511806516632e-01
-8.663844405836279572e-01
-8.480716268698779148e-01
-8.576092918182705027e-01
-8.502299081969021399e-01
-8.362526586607308410e-01
-8.623251695065926592e-01
-8.128048345805918284e-01
-8.467704852566964036e-01
-8.811545891668670638e-01
-8.771924710809947401e-01
-8.479238334753070871e-01
-8.497853648432603935e-01
-8.417760053711240698e-01
-8.577069578355168700e-01
-8.199228425152302879e-01
-8.452071250906493249e-01
-8.515767583848551370e-01
-8.309760859648170905e-01
-8.541012011703071893e-01
-8.414409211470741390e-01
-8.523265293903513617e-01
-8.238787048836445637e-01
-8.716188692225551593e-01
-8.616180263188129018e-01
-8.557920169644146480e-01
-8.411591427065711057e-01
-8.206430125243615592e-01
-8.570486191776028884e-01
-8.338858878508380590e-01
-8.694296700562534896e-01
-8.367192129340359497e-01
-8.417666377386553433e-01
-8.170260012201399080e-01
-8.493101039224222326e-01
-8.390858329006021243e-01
-8.645842670556076470e-01
-8.335088216262012129e-01
-8.436696842012925135e-01
-8.593596861496561878e-01
-8.198857062284544694e-01
-8.460126433629657772e-01
-8.305291020077962827e-01
-8.257863028480357803e-01
-8.589440804019694564e-01
-8.621782199521491608e-01
-8.328616385616822715e-01
-8.490451193177440681e-01
-8.547977771868939811e-01
-8.562837025644913780e-01
-8.561302502586545238e-01
-8.497790825808645421e-01
-8.376099717226055397e-01
-8.604866057796017875e-01
-8.646242287885640421e-01
-8.556724311745146361e-01
-8.585226285014675440e-01
-8.638881952422329258e-01
-8.606809905975115749e-01
-8.459268772803243408e-01
-8.637126854019819833e-01
-8.456661146885608993e-01
-8.167671915992363862e-01
-8.494543498248744440e-01
-8.851476447544088799e-01
-8.235568314057913897e-01
-8.462425361323615558e-01
-8.681291952068107554e-01
-8.449016770212426364e-01
-8.505834877509766967e-01
-8.290447707293371327e-01
-8.464461933659171988e-01
-8.734873615786019618e-01
-8.319658281023827318e-01
-8.586256688761149114e-01
-8.426751482976556629e-01
-8.546887965748044547e-01
-8.503176215971571805e-01
-8.425956788760511351e-01
-8.480551546873620339e-01
-8.403662119161235955e-01
-8.640566565831790946e-01
-8.396302243152720113e-01
-8.292056640038987236e-01
-8.392487024808461538e-01
-8.325562703750690741e-01
-8.483516596153646283e-01
-8.872229625725280844e-01
-8.802574722889890957e-01
-8.215828674481012728e-01
-8.438443594710811624e-01
-8.721792137472276218e-01
-8.532159024825110016e-01
-8.603166031654303492e-01
-8.455550656923362940e-01
-8.340755910365911241e-01
-8.160162903191298112e-01
-8.405741737081525722e-01
-8.429399783519800904e-01
-8.580147613217130598e-01
-8.711843703707833342e-01
-8.199590670032814721e-01
-8.377820275296876673e-01
-8.525691139381638139e-01
-8.712923517259720807e-01
-8.422663552431821632e-01
-8.412601452106911459e-01
-8.482712463771692191e-01
-8.680964719795604134e-01
-8.191410330859633104e-01
-8.270155066015929535e-01
-8.384310190957989795e-01
-8.413699729571494368e-01
-8.201279581354866677e-01
-8.279378810430093605e-01
-8.471542181916205116e-01
-8.532140639108065638e-01
-8.493827061116047128e-01
-8.696356275097496535e-01
-8.461194583215274623e-01
-8.533841312403745993e-01
-8.447551974289375654e-01
-8.602558242312543513e-01
-8.470402201661425545e-01
-8.291937454145593689e-01
-8.357665269283939269e-01
-8.514355975528259401e-01
-8.115608489662047287e-01
-8.674369531197475558e-01
-8.584388620894231048e-01
-8.490482758158636178e-01
-8.415501652534501664e-01
-8.211322300549865894e-01
-8.584181195048814494e-01
-8.244342482540780725e-01
-8.272416547821478394e-01
-8.304812784900019729e-01
-8.048369654757594471e-01
-8.465293204641635150e-01
-8.606715016621193648e-01
-8.301332708864703758e-01
-8.330400292128403716e-01
-8.509138791923392953e-01
-8.458890755045442855e-01
-8.852658094338333727e-01
-8.430479541863639126e-01
-8.434761507011546700e-01
-8.056724841352796984e-01
-8.336706303180435595e-01
-8.711196613994658389e-01
-8.511013157811366803e-01
-8.281191767277903404e-01
-8.446459872475273745e-01
-8.332440089549665307e-01
-8.414462306035567218e-01
-8.275373696887787789e-01
-8.330157068021066813e-01
-8.299765536189522841e-01
-8.292501843633723890e-01
-8.385675046508043184e-01
-8.573105168120611630e-01
-8.315308213583558761e-01
-8.304594263634137441e-01
-8.463669829641180531e-01
-8.059332176454011565e-01
-8.487502730758766933e-01
-8.329331494554912396e-01
-8.307371590783840798e-01
-8.518390823262544931e-01
-8.137989016355231531e-01
-8.452061634663726730e-01
-8.586570155066194365e-01
-8.651911947058079644e-01
-8.355546941941207617e-01
-8.218340066501035324e-01
-8.268042602075502678e-01
-8.564853652968178466e-01
-8.454982539430758726e-01
-8.446650328211310343e-01
-8.366898692734745513e-01
-8.397620637184265435e-01
-8.491910981851342743e-01
-8.370978162257467492e-01
-8.556390202912218523e-01
-8.568404154608240120e-01
-7.975298665930713460e-01
-8.364258320327199181e-01
-8.527105442003558577e-01
-8.635893278545163643e-01
-8.508344972331187694e-01
-8.542913763243666914e-01
-8.302731017377060763e-01
-8.155434209004447377e-01
-8.196066000943446062e-01
-8.430841225984193610e-01
-8.265229637391428019e-01
-8.517021909913294886e-01
-8.098358302119156304e-01
-8.312268060920328105e-01
-8.535443083980984724e-01
-8.355563636680758410e-01
-8.543272259071232888e-01
-8.322615491255239695e-01
-8.140041688758437033e-01
-8.326155569320167205e-01
-8.704051625923672209e-01
-8.528434743183960220e-01
-8.192022226860367073e-01
-8.420579761327233737e-01
-8.295484749041089900e-01
-8.374938935372192583e-01
-8.470822835007846274e-01
-8.266870958222506394e-01
-8.192209117661246598e-01
-8.295596871787384030e-01
-8.405767752364138312e-01
-8.303682537146405140e-01
-8.691833253014945582e-01
-8.262302775371718200e-01
-8.380067596117236617e-01
-8.470251182755406116e-01
-8.348434180980973673e-01
-8.189420826019050415e-01
-8.566673833517806091e-01
-8.529961927685975054e-01
-8.102409795512397483e-01
-8.256281253151402932e-01
-8.188522974853660319e-01
-8.291895074107961117e-01
-8.163095354729783537e-01
-8.481190380418756058e-01
-8.532220053403140048e-01
-8.168921774145804227e-01
-8.384626814630764535e-01
-8.666779409440940052e-01
-8.649806171330960414e-01
-8.412045678580764019e-01
-8.536645487137554111e-01
-7.991646192902492896e-01
-8.194853769620766837e-01
-8.429842855820636194e-01
-8.647933486777064083e-01
-8.333123311630178387e-01
-8.355841035593931654e-01
-8.196309397460586066e-01
-8.162479425345796624e-01
-8.785522430622991763e-01
-8.346783676417065534e-01
-8.319067366155263876e-01
-8.169222367273203389e-01
-8.383674803943150788e-01
-8.468345891658923819e-01
-8.189972829361996665e-01
-8.386602575854406050e-01
-8.035931978729005110e-01
-8.358780928907367791e-01
-8.076062149507308163e-01
-8.151330950103848894e-01
-8.259832464666849727e-01
-8.218318617509327018e-01
-8.254157918752594858e-01
-8.303036484861565647e-01
-8.146442299436151835e-01
-8.243721522139760838e-01
-7.951355517664744355e-01
-8.359570080009287585e-01
-8.283522440901626149e-01
-8.438937353998758883e-01
-8.507277319982448072e-01
-8.372314592613713247e-01
-8.217925063370855598e-01
-8.448690146559079128e-01
-8.286044386960746966e-01
-8.652156235882199065e-01
-8.550922144474188968e-01
-8.210119487391133175e-01
-8.074114871333478716e-01
-8.333899822210887320e-01
-8.565679279546306590e-01
-8.445637789642482796e-01
-8.605162074814669548e-01
-8.410648415642313358e-01
-8.456130475322082285e-01
-8.467867971843204833e-01
-8.437849775944976649e-01
-8.585133194481895380e-01
-8.004544531940855912e-01
-8.347294739966347743e-01
-8.388269831660579712e-01
-8.391526182466921835e-01
-8.049872058713106737e-01
-7.880725631854746949e-01
-8.057423594283130708e-01
-8.418675207311246966e-01
-8.360629048658846374e-01
-8.443792809060230997e-01
-8.482212323390465603e-01
-8.175426752592189761e-01
-8.524902628950529193e-01
-8.532343458198791142e-01
-8.433163861371550940e-01
-7.912715965561935016e-01
-8.370609935311870142e-01
-8.329898173670228223e-01
-8.461201588163362874e-01
-8.529344119919173295e-01
-8.299644017274766528e-01
-8.099501452365536203e-01
-8.412351084386905375e-01
-8.554346922719529012e-01
-8.373433162198993251e-01
-8.454053561895145119e-01
-8.386002995381212077e-01
-8.140947922764818490e-01
-8.003292951012960232e-01
-8.425908193029237880e-01
-8.284801806077095598e-01
-8.496634178811758309e-01
-8.501523647390158978e-01
-8.510868318659098319e-01
-8.190894561070399815e-01
-8.039403315035431596e-01
-8.305761952237589174e-01
-8.141496923208539904e-01
-8.300985418664105220e-01
-8.202651796028593845e-01
-8.140823618204267031e-01
-8.069202356678975008e-01
-8.408229510384008787e-01
-8.210242392241374754e-01
-8.332793139007439454e-01
-8.114933785983711179e-01
-8.342959076121945206e-01
-8.381046448724335240e-01
-8.610133312442060927e-01
-8.602577352808313815e-01
-8.152366486990025862e-01
-8.489069294745845706e-01
-8.451920707832414337e-01
-8.283312032675025360e-01
-7.980758745361115070e-01
-7.936843474417012434e-01
-8.474273510766781037e-01
-8.220467813669140034e-01
-7.987223162162803147e-01
-8.472447812179628723e-01
-8.372943263973336991e-01
-8.394014363345269070e-01
-8.206278268858921976e-01
-8.365706064469937697e-01
-8.185223210709331454e-01
-8.272312191574849871e-01
-8.387237194684560304e-01
-8.385266778439689483e-01
-7.888261342633654527e-01
-8.144863193300476700e-01
-8.267036978899937605e-01
-8.414289022891446868e-01
-8.435099404978728677e-01
-8.462853844289733862e-01
-8.218500827477475124e-01
-8.171725689278185323e-01
-8.474539233997573362e-01
-8.152466580390922424e-01
-8.062562851829131461e-01
-8.230516692236247156e-01
-8.368947613379129624e-01
-7.977131465153346479e-01
-8.297353502719888585e-01
-8.286425468068354672e-01
-8.194347616462011041e-01
-8.174197678518803079e-01
-8.270108855816433735e-01
-8.368973967870073638e-01
-8.437909253495265993e-01
-8.420495659031458358e-01
-8.224749173667559310e-01
-8.035757600352355645e-01
-8.311230488535074068e-01
-8.275660993759829109e-01
-8.332693518872978933e-01
-8.456493858001243868e-01
-8.498555129247186146e-01
-8.482109587286543739e-01
-8.006228197279101622e-01
-8.081980451910212304e-01
-8.427994403564631476e-01
-8.391884432630277724e-01
-8.153310289768386232e-01
-8.355199512608447732e-01
-8.319506797308373613e-01
-8.251928037114961700e-01
-7.870313497009648884e-01
-8.278441694979846721e-01
-8.266125128412675771e-01
-7.911393013058481971e-01
-8.333237257088299543e-01
-8.182424038648233866e-01
-8.222742505770745947e-01
-8.265635158686630568e-01
-8.435270434084256586e-01
-8.087037286547175130e-01
-8.535461396968564429e-01
-8.416414438020117794e-01
-8.242781389280511295e-01
-8.246303851610428115e-01
-8.008463360231707906e-01
-8.347475393194546678e-01
-8.047798181789234118e-01
-8.414724044342972720e-01
-8.242670751699235909e-01
-8.154505195100317794e-01
-8.194337007292942232e-01
-8.104027518580592115e-01
-8.462658385208988721e-01
-8.245398787676826435e-01
-8.014820846842812818e-01
-8.021453456200506871e-01
-8.354231529168275605e-01
-8.093861285046619614e-01
-8.382016027806385994e-01
-8.154309997217529249e-01
-8.115134435183999351e-01
-8.192472443987265374e-01
-8.406755286164210306e-01
-8.142539485287867418e-01
-8.010162127742277427e-01
-8.230857621709661842e-01
-8.356815208511790827e-01
-8.217947736581641127e-01
-8.560500146711291780e-01
-8.389184465844969907e-01
-8.157139136087101505e-01
-8.439228831781500073e-01
-8.286599183198850582e-01
-7.860527524490622531e-01
-8.287744906528000666e-01
-8.156353233894569899e-01
-8.059211744994193571e-01
-8.320859438733682056e-01
-8.209376873035217903e-01
-8.305744004197479491e-01
-8.054316131402130541e-01
-8.168578882298105359e-01
-8.424181173187724747e-01
-8.253559606208095145e-01
-8.371880675533506233e-01
-7.970899025907408619e-01
-8.069725064239867685e-01
-7.915328452378289636e-01
-8.429279181706937907e-01
-8.144467902837938533e-01
-8.162650710059147219e-01
-8.127693353297932299e-01
-8.215162675974234663e-01
-8.080600436746938620e-01
-8.156498683846026276e-01
-8.375755277075170868e-01
-7.979577598342926237e-01
-8.150690214227573893e-01
-8.060104686381424077e-01
-8.209636431035323145e-01
-8.244572594575568791e-01
-8.269002406404807326e-01
-8.099238459671980195e-01
-8.332200125632407417e-01
-8.262826560640422757e-01
-8.262111229864252948e-01
-8.242612136531264344e-01
-8.189192533926428208e-01
-8.132445652835618155e-01
-8.342616643451892244e-01
-8.310902133041165873e-01
-8.255606584087021860e-01
-8.210496754125278240e-01
-8.154739610929174765e-01
-8.316600174451127536e-01
-8.159220784053948794e-01
-8.110133143998462524e-01
-8.219716662786702432e-01
-7.967829951076009776e-01
-8.159128900182950339e-01
-8.346928671310842596e-01
-8.289223299589847382e-01
-8.007332169793440757e-01
-8.203837541184646476e-01
-8.053249143870950810e-01
-8.324851857606366812e-01
-8.340584008011796557e-01
-8.025893596200425195e-01
-8.298504256402696733e-01
-8.043390891506240203e-01
-7.749663943675556554e-01
-8.368643880389884382e-01
-7.895833206960619632e-01
-8.270451153025561997e-01
-8.163689694559808085e-01
-8.634735490714160466e-01
-8.249252390619182806e-01
-7.949291970864895696e-01
-8.294407865293168536e-01
-7.838968170876990937e-01
-8.251296638121496940e-01
-8.273288954637688652e-01
-8.116588010420250354e-01
-8.208791292351274027e-01
-8.037982686837139568e-01
-8.152320768746169621e-01
-7.930481344297457547e-01
-8.029773066730134801e-01
-7.983055901420793576e-01
-8.229443340729881706e-01
-7.985931743006244865e-01
-8.114151738636506961e-01
-8.547157128222514499e-01
-8.148088518655796086e-01
-8.351839336312899542e-01
-8.166313502388375944e-01
-7.996023408928636389e-01
-8.232969123506369558e-01
-8.314655231987437833e-01
-8.041592059877693544e-01
-8.522522148486567639e-01
-7.900282148988991837e-01
-8.009401390482290273e-01
-8.170907278448573674e-01
-8.096880755712494437e-01
-8.194411419017946230e-01
-8.384251329151117815e-01
-8.296832731136263295e-01
-8.168906676410692125e-01
-7.985149237882528395e-01
-8.273378506698556567e-01
-8.200662561188585276e-01
-8.100430436860647232e-01
-8.235608940008778411e-01
-8.437601901699045559e-01
-8.130549306994769854e-01
-8.196061503532763304e-01
-8.334805445210805575e-01
-8.133625946303923993e-01
-8.312522703400481161e-01
-8.178973780395532023e-01
-8.088648443555308543e-01
-8.197727803770407107e-01
-8.036301502305629452e-01
-8.091065755853881214e-01
-8.052851292619643830e-01
-8.107668993826194770e-01
-8.039126560857057235e-01
-8.270670417065961733e-01
-8.030871987976857529e-01
-7.958530490521217304e-01
-8.017148682254787717e-01
-8.308518756385692150e-01
-8.167938461069145228e-01
-8.232613412697037392e-01
-8.152451290718425447e-01
-8.261002720793132470e-01
-7.663368342843054348e-01
-7.952172866725185640e-01
-8.179819333863710407e-01
-8.124565848651542632e-01
-8.341585357365848274e-01
-8.344347595396928163e-01
-8.210304337624164672e-01
-7.951956421400403485e-01
-8.376123233766908927e-01
-8.243415577886826773e-01
-7.728273700749357378e-01
-8.296361242402658931e-01
-8.095623916442903356e-01
-8.421013186848653742e-01
-8.096911878886424718e-01
-8.331820520483014247e-01
-7.987793197837741443e-01
-8.258364436460595703e-01
-8.122810746861265363e-01
-8.097236930452159642e-01
-8.239401198840318186e-01
-7.978913402947354072e-01
-8.205073390874448869e-01
-8.381525204866917544e-01
-8.341513065428303175e-01
-7.841854463315255375e-01
-8.229474497562915269e-01
-8.199760948350052203e-01
-8.291786487219019453e-01
-8.219508761131717467e-01
-7.957342470778600019e-01
-8.247107342065379543e-01
-7.846078115254014884e-01
-8.014683952139735057e-01
-8.086707665308585646e-01
-8.444420304145553446e-01
-8.194330496842878730e-01
-8.279663920653079767e-01
-8.186700313984259791e-01
-8.137654292256173427e-01
-8.179455093962826329e-01
-8.195837354314589041e-01
-8.077601410780089752e-01
-8.184910086203808222e-01
-7.980626085499841205e-01
-8.175850639611670356e-01
-8.387695260672554110e-01
-7.867310964712027621e-01
-8.057593659188840851e-01
-8.046542228663672303e-01
-7.983821015546059829e-01
-8.094450091790105217e-01
-8.095597403766916500e-01
-8.122886806124146597e-01
-8.324897450747078542e-01
-7.890582238733688802e-01
-8.227448923977311868e-01
-7.896615900977782543e-01
-7.786364456009676749e-01
-8.349406996679431536e-01
-8.351761257235389424e-01
-7.900481690791990586e-01
-8.064289202674570500e-01
-8.259087632128488954e-01
-7.993318183952781153e-01
-8.365052932753850312e-01
-8.324905755914704386e-01
-8.352009913928257756e-01
-7.964628530137067841e-01
-8.386134847150602534e-01
-8.149608272476398518e-01
-8.285627383434160942e-01
-8.134214843388269944e-01
-7.912720304113418646e-01
-8.261350834643998997e-01
-8.296376693604708974e-01
-8.229940933642430068e-01
-8.203719250132222029e-01
-7.978573915543828443e-01
-8.156738085126105098e-01
-8.232780947514863890e-01
-8.159773228639385367e-01
-7.777863477157820338e-01
-8.144629611500547872e-01
-8.014879945633015534e-01
-8.403328874102328205e-01
-8.466648018645215323e-01
-8.200760144112662076e-01
-8.476592555680014796e-01
-8.178254286574715426e-01
-8.318786767276673544e-01
-8.074445288834002366e-01
-8.171510212220806091e-01
-7.999618237709310575e-01
-8.292262202233463553e-01
-7.925527393023733547e-01
-7.943111788883814306e-01
-8.186357554165178962e-01
-8.046637721098869322e-01
-8.092028516249973880e-01
-8.314520084565746316e-01
-7.969360798292444148e-01
-8.231049229213105445e-01
-7.718921805686144166e-01
-8.371004005825759542e-01
-8.350004302332587613e-01
-8.178460637057708427e-01
-8.039864657583336571e-01
-8.284010937285259946e-01
-8.065023997177983572e-01
-8.036763408261442532e-01
-8.038302170901678867e-01
-8.048781869858563365e-01
-7.899334009211053109e-01
-8.133062711963987557e-01
-8.274159860501706376e-01
-8.127362394857448047e-01
-7.952992959450368993e-01
-8.179299335433853901e-01
-8.089383491729597031e-01
-8.467832034384938922e-01
-8.227174485910976331e-01
-7.989302870774104282e-01
-7.944479064153111558e-01
-8.158188935122843155e-01
-8.250151464942703239e-01
-7.868554755552479296e-01
-7.781229075970308440e-01
-8.056724371829785403e-01
-7.968403235960873632e-01
-8.150529721460542110e-01
-8.278508660953178833e-01
-8.041423057801411201e-01
-8.010558215089131906e-01
-7.809510337741909503e-01
-8.058370467968878348e-01
-7.979570155812401033e-01
-7.954087884125013996e-01
-8.180358090405034366e-01
-8.149661104874486028e-01
-8.274787073433472750e-01
-8.206363038726912640e-01
-7.967492016595847382e-01
-7.964309921936909564e-01
-8.294758461034945629e-01
-8.232626247850225454e-01
-8.123745520053072822e-01
-8.093740423992370481e-01
-7.962536118895088277e-01
-8.242716702704592224e-01
-8.087204855317033925e-01
-7.952308049863781036e-01
-8.067097568764399762e-01
-8.053580663571193732e-01
-8.017725026516419051e-01
-8.252633092580029528e-01
-8.286404139649583556e-01
-8.374146535815203407e-01
-7.925559795840612098e-01
-8.194049683682900209e-01
-8.073292411373704791e-01
-8.288764266553610982e-01
-8.185042440809934261e-01
-8.048679470347298581e-01
-8.062256186215468468e-01
-7.962153648180726462e-01
-8.128781953230516111e-01
-8.139706499591002897e-01
-7.916483631508706154e-01
-8.261799829545269924e-01
-7.939563136654029796e-01
-7.959886280047708818e-01
-7.904086544263361214e-01
-8.341330139482825423e-01
-7.761875723362549051e-01
-8.364681563882661042e-01
-8.065842524174366979e-01
-7.819618884312974361e-01
-7.959156871802756106e-01
-8.403657018770503973e-01
-7.872443942882293433e-01
-8.107043612994817572e-01
-8.113862138751404274e-01
-8.369582172968844658e-01
-8.101397792699237543e-01
-8.030560744484446234e-01
-8.134899755128806031e-01
-8.047293522988507863e-01
-7.980109628413227796e-01
-7.928759012348897128e-01
-8.469618898331100487e-01
-8.246135623822687943e-01
-7.911780987382404096e-01
-7.963406987848248297e-01
-8.185014102239563938e-01
-7.936691501400837678e-01
-8.041733141110088967e-01
-8.002804175652041829e-01
-8.102344055569246084e-01
-8.140109981181506971e-01
-7.688635236700640530e-01
-8.284771601802121133e-01
-7.868890102968782996e-01
-8.333306021436575062e-01
-8.028429665187193365e-01
-8.035663114672220164e-01
-8.057355135453800887e-01
-8.046747471324570133e-01
-8.107219444880513493e-01
-8.175928349634251635e-01
-7.994626953745155307e-01
-7.962693531577095252e-01
-7.894366531542666987e-01
-7.798991884205380698e-01
-8.126201030228177302e-01
-8.434719543361847149e-01
-7.845548707241007946e-01
-7.823618530075963085e-01
-8.107186660243463905e-01
-8.231999761772592628e-01
-8.116146146710567777e-01
-7.895981863958549951e-01
-8.080637593637451932e-01
-8.084744250499996676e-01
-8.041565619048615110e-01
-8.081914027271484002e-01
-8.162928472440694749e-01
-7.905029287828082563e-01
-8.129446219533726925e-01
-7.839924858445366240e-01
-8.209089008291468037e-01
-7.567672182637834588e-01
-7.617447268017978335e-01
-8.409514307032410763e-01
-8.047373028958412222e-01
-8.208590841066872867e-01
-8.019737997891175363e-01
-7.926344181163402780e-01
-8.292213586114407509e-01
-7.788153900677177166e-01
-7.956907905702130801e-01
-8.085438121349408647e-01
-8.234396834551559463e-01
-8.240200884714543594e-01
-8.051041243219959620e-01
-8.042238273712278840e-01
-7.945417302250660230e-01
-7.937981982540343040e-01
-7.880668490220137379e-01
-7.991544510389462230e-01
-8.272991961421262141e-01
-7.691333763233177967e-01
-8.091757593738397869e-01
-7.935674370525317434e-01
-8.401458412341791249e-01
-7.723826447982947707e-01
-7.692890944112984464e-01
-7.950808231501711454e-01
-8.091448696204722735e-01
-7.984862508499337430e-01
-7.681462714437382600e-01
-8.163315141457315738e-01
-7.935079931607641468e-01
-8.163703675733322562e-01
-8.100012255144790618e-01
-8.091271116082329184e-01
-8.018028008032038745e-01
-7.860495533738132146e-01
-8.068633352491869637e-01
-8.045293364095823518e-01
-7.947047396583745149e-01
-7.797805983619621184e-01
-8.029085337819718005e-01
-8.039218990388375952e-01
-7.829794370081546440e-01
-8.076058296776540413e-01
-8.196190831289735801e-01
-8.136281811402719111e-01
-8.096431320304945389e-01
-8.010776579809266718e-01
-7.766062967972118258e-01
-8.020069664873583637e-01
-8.052891023030905870e-01
-8.043000942468533365e-01
-7.982673864976264078e-01
-8.032124699415571500e-01
-8.080731961005287456e-01
-8.114221868739743826e-01
-7.781887923686444664e-01
-8.057231719167279316e-01
-7.949091198592059815e-01
-7.992246098373546603e-01
-8.354592287658800798e-01
-7.838109444810099635e-01
-7.698270350579677901e-01
-8.103396063078278644e-01
-8.021326025755856071e-01
-7.756809252389534892e-01
-7.901376158107974446e-01
-8.001741001654939511e-01
-7.744183160343885985e-01
-7.860479708850439673e-01
-8.265869911485368426e-01
-8.185093397557730022e-01
-7.995661035652531501e-01
-7.955117399741591377e-01
-7.806291860491008094e-01
-8.374030276635354708e-01
-7.721646308397954739e-01
-8.072884867559250166e-01
-8.232208316283321503e-01
-7.979008847082640354e-01
-8.113724409362466083e-01
-8.001715831864282258e-01
-8.005530123984307966e-01
-8.302185549716802893e-01
-7.614083111652647506e-01
-7.776131345036692011e-01
-7.969503722824625713e-01
-7.754585715943140833e-01
-7.724700841300069509e-01
-7.852332955105691958e-01
-7.942809651360940304e-01
-7.935220789488094395e-01
-7.680409219103975227e-01
-7.700078142147778193e-01
-8.213513001592230856e-01
-8.111658800823783322e-01
-7.978622228432002972e-01
-8.075256911911802282e-01
-8.201521756069508617e-01
-8.300099891935092122e-01
-8.185085200696258223e-01
-7.830778063891513652e-01
-7.826090547526887153e-01
-8.131735027320342590e-01
-7.970241705191721815e-01
-7.784494279918887649e-01
-8.006576070147520818e-01
-8.001405833143436785e-01
-8.201168626989150390e-01
-7.850821250695430020e-01
-7.754183818283379992e-01
-7.848854340728801393e-01
-8.025118386600456066e-01
-7.762895982573543296e-01
-8.088868299165230535e-01
-8.420477440355470522e-01
-8.160144870608345702e-01
-7.943253451575201796e-01
-7.688134514106009787e-01
-8.129504407710298475e-01
-7.828467771608617065e-01
-7.795668243382031237e-01
-8.046507166649446985e-01
-8.289786833884187356e-01
-7.355025633262777252e-01
-7.640654325553510873e-01
-8.042759714894763823e-01
-8.021118514550192868e-01
-7.917275489022203017e-01
-8.201774324922936898e-01
-7.524046432951767560e-01
-7.938261112579405587e-01
-7.992944973611756376e-01
-7.709859943335483079e-01
-8.010028762972430938e-01
-7.974973015200553794e-01
-7.574807111072313637e-01
-8.240229037310553561e-01
-8.128314132016059013e-01
-7.867672289979897871e-01
-8.073689050001046086e-01
-8.057001835649066912e-01
-8.048183724833617436e-01
-8.182145761078373214e-01
-8.037680432984117829e-01
-7.894067099703362400e-01
-7.697268736825739754e-01
-7.901657513169134672e-01
-7.894145897085855790e-01
-7.895968879105820237e-01
-7.608107072264184145e-01
-7.787251515576644190e-01
-7.826224478867052081e-01
-7.758748174793078656e-01
-7.583853404107797624e-01
-7.705919601897476268e-01
-8.153785127421389056e-01
-7.906989510035820068e-01
-7.885999460174042408e-01
-7.879698077910375353e-01
-7.842323893617063613e-01
-7.804491415748783245e-01
-7.811655805187324164e-01
-7.868172540407074589e-01
-8.192486376130945214e-01
-8.108282444766407027e-01
-7.814857949365576761e-01
-7.815292800636856052e-01
-8.136995679364744660e-01
-7.831585600604736852e-01
-7.818356128645613801e-01
-8.211942563357429448e-01
-7.864663026884318731e-01
-8.136664692308855917e-01
-7.838319590918800817e-01
-7.872401829853887811e-01
-8.201193604323772091e-01
-8.068886500338887657e-01
-7.662496592358365444e-01
-7.816393696041167294e-01
-7.809111651555016298e-01
-7.753952023058892085e-01
-7.738888950282203361e-01
-7.886547439813036409e-01
-7.661723034992898862e-01
-7.883216715484738790e-01
-8.001720904980479387e-01
-7.528295200160519673e-01
-7.837352913727857473e-01
-8.019642620117506393e-01
-7.795460705725729689e-01
-7.760244176313363385e-01
-8.056998456065025405e-01
-7.636675374779544612e-01
-7.999017285666274457e-01
-7.967896460703823847e-01
-8.016661157455822195e-01
-7.705706785629715672e-01
-8.159698179612936420e-01
-8.105776479673822976e-01
-7.910555374788520444e-01
-8.192688224367539185e-01
-7.992339438414912678e-01
-7.893642242287497446e-01
-7.633230015746860220e-01
-7.959518542902842553e-01
-8.173541015123552134e-01
-8.031238061168692877e-01
-7.954982073192069514e-01
-8.139534296096143651e-01
-8.009294249529607113e-01
-7.930072525216109725e-01
-8.083071243658804805e-01
-7.942903724066994187e-01
-8.152888183334924266e-01
-8.489193852684209229e-01
-7.892402089499700457e-01
-8.135447601220519021e-01
-7.748775181435730852e-01
-8.197427448200903521e-01
-7.955514809185560976e-01
-7.702310535694392168e-01
-7.741436049358203508e-01
-8.115971564609050226e-01
-7.942414360785176042e-01
-7.554859717487170112e-01
-7.847094938781111750e-01
-8.004156242404553145e-01
-7.957780212369219841e-01
-7.958283924136738685e-01
-7.768471573598952906e-01
-7.820932884627576076e-01
-7.890383756055446840e-01
-7.747245037220636954e-01
-7.990382549157163394e-01
-7.985390574212383186e-01
-7.811045430130011402e-01
-8.007863334090546958e-01
-8.197877012360207383e-01
-7.572717166838305314e-01
-7.917287927348501952e-01
-7.699912713321636071e-01
-7.944239445526825039e-01
-7.752080364005063950e-01
-7.844077999323708639e-01
-8.030192000339269054e-01
-8.008497666343942223e-01
-7.915173867107905270e-01
-8.190753182418317735e-01
-7.957473104073917725e-01
-8.073356573897977340e-01
-7.777709812080749741e-01
-7.990309743791282893e-01
-7.721935833130592064e-01
-7.849389577770051751e-01
-7.862745466586874565e-01
-7.757417846661763816e-01
-7.891905701029215958e-01
-7.699573514129173235e-01
-7.908749241518026052e-01
-7.718439755705691629e-01
-8.078926490324173093e-01
-7.900558146778575708e-01
-7.732780677640311850e-01
-7.819536701785925192e-01
-7.670977768191508117e-01
-7.495585322438056419e-01
-8.121483603356052239e-01
-7.792218798948713498e-01
-7.953068950634692991e-01
-7.939955503195994524e-01
-7.678294848872586620e-01
-7.843701549315628130e-01
-8.010531229013623244e-01
-7.803904573686097912e-01
-8.198444511563202086e-01
-7.927938447056136484e-01
-7.760531021236141136e-01
-7.591419552359955913e-01
-7.867500667832931782e-01
-7.947814736981408945e-01
-7.770388854285049662e-01
-7.774132965746877177e-01
-7.836783083471349221e-01
-7.937668857298328939e-01
-7.571534922736966600e-01
-8.146665420763167242e-01
-7.823219790343250990e-01
-7.787734650133116832e-01
-7.704159338340148544e-01
-7.723362639366136984e-01
-7.852013845301013539e-01
-7.703251718337552623e-01
-7.847271315494178667e-01
-7.705527756343654167e-01
-7.791393420375648526e-01
-7.626026902394399398e-01
-7.944859498259059238e-01
-7.807033477309242020e-01
-7.919754010266670807e-01
-7.621582157900246290e-01
-7.959888436687655444e-01
-7.926085208709588992e-01
-7.580640139834715630e-01
-7.268269245540998069e-01
-7.498685670655456104e-01
-7.777423607614514234e-01
-7.877016974602768506e-01
-7.654580634354021251e-01
-7.616899708099322819e-01
-7.799345917545202900e-01
-7.680231329790238037e-01
-7.629934661456623246e-01
-7.906307655377574628e-01
-7.610089477025812066e-01
-7.767530845170540488e-01
-7.934598222408300039e-01
-8.068438210099778685e-01
-7.955954513411687135e-01
-7.757117401070482421e-01
-7.961270370515864947e-01
-7.827409775905830314e-01
-8.095040679437384146e-01
-7.734506680677184498e-01
-7.845606664465666347e-01
-7.750130770417539283e-01
-8.137185114581694245e-01
-7.904304764567086083e-01
-7.772032425161844449e-01
-7.541076581061089135e-01
-7.829205919747141973e-01
-7.805979304339085711e-01
-7.613807837738602036e-01
-8.027792831004568752e-01
-7.730914945517447512e-01
-8.268737609504095420e-01
-7.833974624667316977e-01
-7.931340618984539237e-01
-7.411990734636640932e-01
-7.797146776649351851e-01
-7.810312077413597009e-01
-7.850591994734137380e-01
-7.792604231186809338e-01
-7.748066886578820478e-01
-7.719542078562202647e-01
-7.701821783318535397e-01
-7.874807334300562012e-01
-7.921192970077053364e-01
-7.675751809683376559e-01
-8.178458457346009514e-01
-7.506996266120543604e-01
-7.711121973875062485e-01
-7.589854098204079635e-01
-7.943813417951587352e-01
-7.938705996341404170e-01
-7.717223429032403770e-01
-7.779146767457568723e-01
-8.007675894722768861e-01
-7.649772929781774033e-01
-8.036625439999488529e-01
-7.981169595828326857e-01
-7.844776659788974538e-01
-7.945642541840590711e-01
-7.759579631103673547e-01
-7.983516527070213531e-01
-8.091094726657065417e-01
-7.804781978006161136e-01
-7.911635426599096244e-01
-7.943995659111099394e-01
-7.573481462963619348e-01
-7.959738706921065665e-01
-7.570186431557607287e-01
-7.675721673458540950e-01
-7.797951313689165387e-01
-7.859889452080510708e-01
-8.063278572605304673e-01
-7.929942455529123135e-01
-8.012725053791276419e-01
-7.824743568154660656e-01
-8.156731274050388336e-01
-8.178495010532780274e-01
-7.888822992848478766e-01
-7.919482337940658701e-01
-7.779311735688180240e-01
-8.132614480005466717e-01
-7.246892187806612817e-01
-7.647503553170139634e-01
-7.618137815579125727e-01
-7.632704818244792078e-01
-7.940318399515057246e-01
-7.626588361357640178e-01
-7.996518061000420508e-01
-7.625066028605205215e-01
-8.121800456863197404e-01
-7.747198848802362425e-01
-7.670651447548214596e-01
-7.631116983619874450e-01
-7.478879781006805283e-01
-7.902534009855775032e-01
-7.512994110269527459e-01
-7.840590211597752157e-01
-7.698080151501583979e-01
-7.512157916430718396e-01
-7.817181617778082847e-01
-8.012177904967346942e-01
-7.681972144414674908e-01
-7.562519771995823703e-01
-7.938493459863216195e-01
-7.745018902206545208e-01
-7.814431551737742732e-01
-7.886182251050976033e-01
-7.429615597319526588e-01
-7.982764112506272047e-01
-7.743657619078143650e-01
-8.131673167173291139e-01
-7.823511345220212077e-01
-8.237731451381838932e-01
-7.783267550892480902e-01
-8.171916289380974918e-01
-7.723108722967761963e-01
-8.130682318662413310e-01
-8.084740586212932900e-01
-7.663802786775535392e-01
-7.390871648705683583e-01
-7.490893149966770803e-01
-7.817958937955072907e-01
-7.859012514922917303e-01
-7.994441529460423190e-01
-7.211019781733231104e-01
-7.959706736701535057e-01
-7.878638423561078463e-01
-7.915778420454696596e-01
-7.682337320667779190e-01
-7.778073628646171578e-01
-7.481338871344885844e-01
-7.704932552789750533e-01
-7.552063520234660876e-01
-7.673942335878900511e-01
-7.701919427825615339e-01
-7.879176786870439875e-01
-7.546520683170612198e-01
-7.790423469003050494e-01
-7.751235936726998954e-01
-7.669896193534180284e-01
-7.848570902402124405e-01
-7.930664856686101549e-01
-7.554322062420708583e-01
-7.922848894727287927e-01
-7.881841797007196337e-01
-7.615137971170510278e-01
-7.623090160532275394e-01
-7.339698318910878871e-01
-7.688161597089705479e-01
-7.798480018827115279e-01
-7.599055727911249170e-01
-7.744241768461679332e-01
-7.737508914078324862e-01
-7.681971686945607836e-01
-7.854935014908790425e-01
-7.753631920813228717e-01
-7.925825942597214402e-01
-7.611963385679187954e-01
-7.704324653964704783e-01
-7.654386852332302205e-01
-7.934862539991505148e-01
-7.837924296525846657e-01
-7.692338248565845360e-01
-7.722092377447760114e-01
-7.888477491201363323e-01
-7.936891736902834671e-01
-7.709202014297945604e-01
-7.641036893157409082e-01
-7.858463435984220924e-01
-7.945346608064051130e-01
-7.426451601146561998e-01
-7.903042689897957773e-01
-7.663555052690634861e-01
-7.374975261468631471e-01
-7.689389148432773657e-01
-7.838230847029862280e-01
-8.084005038894294115e-01
-7.930643712528070433e-01
-7.816074283650843446e-01
-7.546816292840660134e-01
-7.719765620148948404e-01
-7.990441692832015441e-01
-7.860925598352562771e-01
-7.409618227170362559e-01
-7.504211675931410364e-01
-7.881152239226606460e-01
-8.056508768980857882e-01
-7.476792168615737921e-01
-7.848647689722183518e-01
-7.704646129671912647e-01
-7.403013731402253716e-01
-7.773790624706603536e-01
-7.630624823568429305e-01
-7.559076478222761519e-01
-7.653475095281292440e-01
-7.924456735640260652e-01
-7.279563082856714828e-01
-7.481214062038056278e-01
-7.736313453568202103e-01
-7.892033264275316595e-01
-7.806127553716855072e-01
-7.964169473088106299e-01
-7.595206583542120082e-01
-8.000435191790270517e-01
-7.937118511225581541e-01
-7.987986485000814207e-01
-7.779466336774244484e-01
-7.770037174591098994e-01
-7.449456151245896773e-01
-7.660777300572284565e-01
-7.708300238989381770e-01
-7.494554120353507098e-01
-7.403420297918690274e-01
-7.539857512018734997e-01
-7.617155411106667495e-01
-7.628082944488158157e-01
-7.362203397030465668e-01
-7.742998616972618375e-01
-7.587517532882995797e-01
-7.785589105984102032e-01
-7.873786406830247664e-01
-7.564923837701693632e-01
-7.416172503389231174e-01
-7.696722096305252947e-01
-7.850001569888883646e-01
-7.660711304825098544e-01
-7.361709154255050569e-01
-7.507908573466312019e-01
-7.675367998285914650e-01
-7.875894125315435756e-01
-7.890182559404185225e-01
-7.733707866323639157e-01
-7.590724971286413325e-01
-8.135971593818636105e-01
-7.833226791386415089e-01
-7.854179474519472626e-01
-7.704309998434375473e-01
-7.655064177509940393e-01
-7.728934178433342073e-01
-7.669487422149875444e-01
-7.645548368634726977e-01
-7.705731194627690739e-01
-7.712841606303746378e-01
-7.598282675511014439e-01
-8.140255426973445063e-01
-7.856000395884868981e-01
-7.899345222391730426e-01
-7.608575338774397068e-01
-7.632169331931769607e-01
-7.884082130043889025e-01
-7.609027085832867909e-01
-7.586430175625388239e-01
-8.039379355148144057e-01
-7.692273632056582100e-01
-7.481772288742356558e-01
-7.534853807218354627e-01
-7.478566929660143137e-01
-7.616569733523574914e-01
-7.984720471291747446e-01
-7.885305133303845970e-01
-7.635667454759429429e-01
-7.700915332025197735e-01
-7.452870757885965425e-01
-7.550338608445620325e-01
-7.944063440664128617e-01
-7.666878863558562740e-01
-7.843226954118667216e-01
-7.650773728188067224e-01
-7.811924273277823794e-01
-7.809296662725365712e-01
-7.650870273880652217e-01
-7.546466486270906326e-01
-7.773571032638748601e-01
-7.763738655937609812e-01
-7.639603620157709996e-01
-8.076334286551138941e-01
-7.625779453689917053e-01
-7.516731394391894527e-01
-7.749771938492264756e-01
-7.580811318132100185e-01
-7.689715838185733343e-01
-8.009415073102276184e-01
-7.837456905278457064e-01
-7.634955585323937033e-01
-7.784832993528119083e-01
-7.637548138884818760e-01
-7.674765652339243793e-01
-7.914424502893101510e-01
-7.833225203313637364e-01
-7.775290882812256887e-01
-7.888067758439936128e-01
-7.305025871137192928e-01
-7.898892219146393945e-01
-7.868072856361247869e-01
-7.878848959098518900e-01
-7.964470935221212855e-01
-7.958339310470975425e-01
-7.605232911944913576e-01
-7.824965710727070922e-01
-7.942723531769516621e-01
-7.696814685261584854e-01
-7.501143831865598743e-01
-7.826507194663218092e-01
-7.827844517347970488e-01
-7.733939206120885590e-01
-7.469472820463941565e-01
-7.497055117369951782e-01
-7.836348817879732476e-01
-7.585947225819462680e-01
-7.548200982693926697e-01
-7.975431976916937948e-01
-7.766573460092009995e-01
-7.513744511237543389e-01
-7.430492930345211633e-01
-7.608782076522204729e-01
-7.438336573213120140e-01
-7.805078261262560213e-01
-7.683784940959307308e-01
-7.655718462004024172e-01
-7.958436286935272053e-01
-7.696398085703485270e-01
-7.646211096472891322e-01
-7.964848766841952088e-01
-7.543693557101488478e-01
-7.747550002086107668e-01
-7.819844777602040775e-01
-7.787197980169137113e-01
-7.676858348864826764e-01
-7.458481067501305795e-01
-7.987472611119346144e-01
-7.596616355344677496e-01
-7.653029434227662797e-01
-7.784854462457914126e-01
-7.523186509449762971e-01
-7.760222059779159354e-01
-7.680655148096251494e-01
-7.628475193215110695e-01
-7.510292176675754661e-01
-7.366531256107923253e-01
-7.564542098754925004e-01
-7.718190239767169780e-01
-7.437732278091684357e-01
-7.745328292194093578e-01
-7.546224247259769591e-01
-7.223027041128279313e-01
-7.656617547881124919e-01
-7.546589432695134381e-01
-7.799834862703223237e-01
-7.689205023007134043e-01
-7.359744117055680990e-01
-7.571747618567755689e-01
-7.872480840556579373e-01
-7.815978282002886690e-01
-7.677092840870396451e-01
-7.761588021613872179e-01
-7.720250126958116965e-01
-7.586098604324892358e-01
-7.906032532699902582e-01
-8.233461576661778025e-01
-7.543220941037113159e-01
-7.941980366587509943e-01
-7.556186665101113364e-01
-7.340549820329298480e-01
-7.709461431935941134e-01
-7.666154812475236557e-01
-8.024439114328193456e-01
-7.388221614442065377e-01
-7.508187403148369743e-01
-7.446354403119718190e-01
-7.585538325456797626e-01
-7.442560026184171784e-01
-7.626872237385939890e-01
-7.395611057003564914e-01
-7.795198184070757375e-01
-7.760301373675119185e-01
-7.667979937000852786e-01
-7.645493429813340347e-01
-8.076900141784389975e-01
-7.843729207536940251e-01
-7.747361534845350617e-01
-7.626967191941493862e-01
-7.443301136623489134e-01
-7.659377631917428930e-01
-7.817638125090370371e-01
-7.759965808338304960e-01
-7.821082499342310035e-01
-7.430464509457187505e-01
-7.485519459513035878e-01
-7.630686547343925596e-01
-7.835938604718596379e-01
-7.579037729773444587e-01
-7.895953116597488330e-01
-7.597504324962057742e-01
-7.669894607043886703e-01
-7.724564562986231397e-01
-7.894217601592842248e-01
-7.533333673505623329e-01
-7.586048829851863573e-01
-7.946559558795772693e-01
-7.647185360247682473e-01
-7.330900664437456360e-01
-7.786110129048882111e-01
-7.673900170275183008e-01
-7.521939674338398163e-01
-7.354630315293338993e-01
-7.736662413740216238e-01
-7.560963578068102819e-01
-7.752639190090371279e-01
-7.247347423912890996e-01
-7.224055592844595974e-01
-7.511221140443437028e-01
-7.341027338588115292e-01
-7.485231343610915244e-01
-7.371833082716674479e-01
-7.361569655400536094e-01
-7.429240456337641296e-01
-7.414839595906117520e-01
-7.388959544595048445e-01
-7.783348491773504074e-01
-7.572327997388381693e-01
-7.736260986552583319e-01
-7.716102218003405566e-01
-7.772100612295995692e-01
-7.575742397644591453e-01
-7.820644667506713166e-01
-7.491597177807495234e-01
-7.793065190032681944e-01
-7.950668661052998631e-01
-7.820842675611804351e-01
-7.639183585024194034e-01
-7.278414247636887380e-01
-7.636378953148305060e-01
-7.606982217754116871e-01
-7.539936543535363800e-01
-7.494717018120226060e-01
-7.496214291487980352e-01
-7.659664806938772941e-01
-7.561037393690016595e-01
-7.860826150050729266e-01
-7.814849311895294415e-01
-7.444896813710032424e-01
-7.761691457512551739e-01
-7.476434867864700795e-01
-7.391457272155634861e-01
-7.259602454902744917e-01
-7.306046971563019410e-01
-7.660597474510952853e-01
-7.283125965266988855e-01
-7.644742755420311786e-01
-7.642870042969052147e-01
-7.747348270135481219e-01
-7.211553865806040742e-01
-7.362992615010813813e-01
-7.733218048376810927e-01
-7.527622162736425926e-01
-7.654926195505337150e-01
-7.589134581860438322e-01
-7.395032555110020445e-01
-7.478289129070371244e-01
-7.765513037305297184e-01
-7.412812463519592443e-01
-7.367554531759978875e-01
-7.752705431394582014e-01
-7.804381438932167514e-01
-7.624834742323444159e-01
-7.454749049871475242e-01
-7.466781442745252795e-01
-7.746770290026510075e-01
-7.374164458502497910e-01
-7.173272867326658808e-01
-7.537421374742782065e-01
-7.543720179858672825e-01
-7.885997896079225411e-01
-7.468026175330264582e-01
-7.501925031437708391e-01
-7.298472495079687539e-01
-7.443113899067441697e-01
-7.435224045884377686e-01
-7.312793793237769568e-01
-7.554858097681532714e-01
-7.696207016772987908e-01
-7.316482798120789166e-01
-7.344878952200658562e-01
-7.420807097244378481e-01
-7.462078481384162298e-01
-7.586426251174300806e-01
-7.766322479165207460e-01
-7.592063170347991274e-01
-7.796067323215809530e-01
-7.673771601592210834e-01
-7.679525690805516502e-01
-7.718592971722741947e-01
-7.571932515230461735e-01
-7.668861211060721272e-01
-7.446661058604152617e-01
-7.253353661629815541e-01
-7.427699786110204538e-01
-7.492401840860013484e-01
-7.755649997752014357e-01
-7.740183725483773536e-01
-7.677765300782951607e-01
-7.591402615083295835e-01
-7.378840072659629268e-01
-7.260866876083159616e-01
-7.449677795182353401e-01
-7.241791180859853405e-01
-7.436812530601927262e-01
-7.457572002167044412e-01
-7.374403497904675753e-01
-7.815120822073843287e-01
-7.227194012356625841e-01
-7.502623712335297901e-01
-7.747140100415262909e-01
-7.259973577992713256e-01
-7.236420237818429468e-01
-7.607372567752812564e-01
-7.318695276300268837e-01
-7.423770036854759891e-01
-7.421664725281222896e-01
-7.650831013644219247e-01
-7.537349772430782524e-01
-7.482211864781687094e-01
-7.687594178475506412e-01
-7.446151410255245073e-01
-7.623390135495119457e-01
-7.614921931877876027e-01
-7.715067780023467936e-01
-7.257070767198554595e-01
-7.693025558751447335e-01
-7.672040897352213618e-01
-7.426834279138394557e-01
-7.451172360014057805e-01
-7.553624119785677937e-01
-7.385111025927183492e-01
-7.661911195284950571e-01
-7.538791463103524659e-01
-7.500166052515159221e-01
-7.550945527038704919e-01
-7.529595683992650335e-01
-7.600984176455031216e-01
-7.661068117172653569e-01
-7.280851320831808193e-01
-7.295080295363820522e-01
-7.359504439441788559e-01
-7.381047024135682921e-01
-7.389693904890961562e-01
-7.599955340893417288e-01
-7.375725869765654696e-01
-7.555592828936555927e-01
-7.818035906495726106e-01
-7.581871370813663136e-01
-7.401454011848225267e-01
-7.968473313380429746e-01
-7.402099216485475974e-01
-7.663198352139857228e-01
-7.823610207490463431e-01
-7.587057781440751381e-01
-7.525288811278504353e-01
-7.409858286729592569e-01
-7.494971138173991410e-01
-7.418276836533028717e-01
-7.431943920105991142e-01
-7.595331856927401981e-01
-7.417698751512148414e-01
-7.228699844651855777e-01
-7.532683744940743553e-01
-7.574964451028736168e-01
-7.427672921375157999e-01
-7.213330008188020281e-01
-7.569478097968497243e-01
-7.555550073426905433e-01
-7.413597064654914304e-01
-7.632483086321881771e-01
-7.233406368702626210e-01
-7.518108298563819236e-01
-7.339273610716273710e-01
-7.315321724727210650e-01
-6.916826739110095712e-01
-7.515692000661423622e-01
-7.377771327110976829e-01
-7.080026523797321447e-01
-7.607820390894948215e-01
-7.427619141356744947e-01
-7.552017502777564895e-01
-7.284566272993855396e-01
-7.780842857807690471e-01
-7.300569053800463060e-01
-7.594360806305096023e-01
-7.563372132520357338e-01
-7.740842169290488295e-01
-7.415825563654585562e-01
-7.590992326406120760e-01
-7.587804297374897144e-01
-7.403301982569857609e-01
-7.302296713128954009e-01
-7.395875369792650478e-01
-7.693811867175653907e-01
-6.957682574479548965e-01
-7.343451375909656464e-01
-7.502979729412770915e-01
-7.215282807207414884e-01
-7.516026878514080467e-01
-7.870473431305567980e-01
-7.490390964381533623e-01
-7.660318558817453827e-01
-7.503116938906494449e-01
-7.526123624554116320e-01
-7.484294044488786213e-01
-7.555031281255862874e-01
-7.304062648294796789e-01
-7.222255184068584466e-01
-7.453547940234209745e-01
-7.431206682363211691e-01
-6.853254529533407968e-01
-7.505854439279960877e-01
-7.726276509791054625e-01
-7.415326157934788442e-01
-7.517481464094754040e-01
-7.501257459258128257e-01
-7.519638886147083090e-01
-7.489426088892549016e-01
-7.182903381660160624e-01
-7.495839446346019841e-01
-7.323969736208502113e-01
-7.323572504123843085e-01
-7.537936970460082931e-01
-7.387113901026231000e-01
-7.446434172760773018e-01
-7.265578340982284944e-01
-7.559664374914750740e-01
-7.711537933795560296e-01
-7.259719112958641363e-01
-7.587462650656506824e-01
-7.431972878590947795e-01
-7.553902108762488021e-01
-7.180141502404604470e-01
-7.491682281864415760e-01
-7.391145729576754642e-01
-7.348222413689797783e-01
-7.368620792305540235e-01
-7.369247358319046537e-01
-7.548485609062093316e-01
-7.564317892009764233e-01
-7.505524381761524699e-01
-7.385635065226175966e-01
-7.551576062545296564e-01
-7.510391965119991298e-01
-7.578390360321809460e-01
-7.649455405142188136e-01
-7.305408233285737296e-01
-7.454993067130937234e-01
-7.680834515937451368e-01
-7.295231655749632171e-01
-7.242339897069220989e-01
-7.515963628039756816e-01
-7.430784917832178316e-01
-7.685797783505629033e-01
-7.319069962789933603e-01
-7.397582339286182807e-01
-7.494638825783953573e-01
-7.699964384486112090e-01
-7.530184813541576094e-01
-7.645907197981320902e-01
-7.457554950692313334e-01
-7.669768227317246279e-01
-7.537569583242732518e-01
-7.517607731686943850e-01
-7.346066059350178090e-01
-7.497920796200453486e-01
-7.545184827999718014e-01
-7.479259477928804634e-01
-7.539924523359556874e-01
-7.235877178256661102e-01
-7.486444806160872378e-01
-7.412080563553409274e-01
-7.572947843335735563e-01
-7.470145718801132206e-01
-7.603167159991569557e-01
-7.473270036008993200e-01
-7.156139098296991907e-01
-7.367406370487934453e-01
-7.601830664455294650e-01
-7.622224652345617191e-01
-7.643117422976635211e-01
-7.211761940712209107e-01
-7.429309022541283891e-01
-7.634124373245891881e-01
-7.775237536671181227e-01
-7.352558625075084064e-01
-7.221217801395670710e-01
-7.604406980347501177e-01
-7.562719880253390148e-01
-7.318258745976696789e-01
-7.356661422076059553e-01
-7.102325628338485020e-01
-7.486478306226351798e-01
-7.593822091005031361e-01
-7.689580420461387122e-01
-7.007483565358815225e-01
-7.249370608849723396e-01
-7.516942641146905357e-01
-7.365057905979344177e-01
-7.328022321233179648e-01
-7.582358536796949267e-01
-7.416236950926388127e-01
-7.258141526019407097e-01
-7.450511551456775461e-01
-7.517475104242136164e-01
-7.413640693246162927e-01
-7.270272108136248690e-01
-7.362556710198332466e-01
-7.745529706838889528e-01
-7.760871050812464533e-01
-7.586212024480298854e-01
-7.104180609830019755e-01
-7.144366892901800048e-01
-7.531072620951760888e-01
-6.714124033637516309e-01
-7.530338629254642591e-01
-7.428055475222776760e-01
-7.583899429785284640e-01
-7.566603376398440828e-01
-7.110934920571391205e-01
-7.069173536666507607e-01
-7.454975607876637156e-01
-7.463782466918617020e-01
-7.632512601895912185e-01
-7.779038333825875062e-01
-7.532592411913721087e-01
-7.315076694898409171e-01
-7.405313152344691341e-01
-7.293797904224114115e-01
-7.333710280064534848e-01
-7.277318112070290113e-01
-7.461554714439732061e-01
-7.417369429432588701e-01
-7.462724410758964089e-01
-7.412071900558993010e-01
-7.530758796162154711e-01
-7.393242736004571602e-01
-7.313087674429967766e-01
-7.161316987818406865e-01
-7.526500821051855805e-01
-7.393246362308359965e-01
-7.255417271047822636e-01
-7.612999368039959913e-01
-7.164005892201146253e-01
-7.414963238364286058e-01
-7.312127131629683197e-01
-7.433165236612196969e-01
-7.478256200200663617e-01
-7.395422931832278390e-01
-7.434824501731612800e-01
-7.238324417095584051e-01
-7.526720653295784214e-01
-7.413336291901647668e-01
-7.521739272041956248e-01
-7.563559523034238952e-01
-7.635629993452041075e-01
-7.393021353058355505e-01
-7.614213833469797299e-01
-7.382154774863624036e-01
-7.071176368718444794e-01
-7.120100643848016331e-01
-7.300110927478725698e-01
-7.429159456430665109e-01
-7.195888540849137982e-01
-7.312033290596707813e-01
-7.334667815570951044e-01
-7.297437588664410502e-01
-7.463568101751990591e-01
-7.525712940353042057e-01
-7.181875293688529949e-01
-7.688195532588580905e-01
-7.289755161235216274e-01
-7.331685327061572277e-01
-7.333671547259436041e-01
-7.603159600988240729e-01
-7.411105662299389829e-01
-7.492177715202061883e-01
-7.239723979315728641e-01
-7.706255652912067378e-01
-7.352330634648430729e-01
-7.187290867716792375e-01
-7.397295434772632738e-01
-7.180521454685828697e-01
-7.414520605697975109e-01
-7.389280604960742904e-01
-7.696391954836852012e-01
-7.183242510514710188e-01
-7.417434443806346644e-01
-7.248709820237065893e-01
-7.476574832259090808e-01
-7.323593352312041116e-01
-7.450248533199584910e-01
-7.457559452340242201e-01
-7.259276964026641910e-01
-7.543904853023989387e-01
-7.399356709212780991e-01
-7.258618943417529668e-01
-7.260145363319527867e-01
-7.355464772394023631e-01
-7.480299911288902370e-01
-7.614697647086342558e-01
-7.778848815863710353e-01
-7.588971146159332326e-01
-7.535883183293833332e-01
-7.103573926916758596e-01
-7.577783394902724012e-01
-7.404513495129277922e-01
-7.386879951820882750e-01
-7.286023732542965536e-01
-7.573804630462127596e-01
-7.314149692076394871e-01
-7.162236319247858862e-01
-7.223524295167852438e-01
-7.101398394660410895e-01
-6.994599721227643396e-01
-7.050482428155012693e-01
-6.909105318851513911e-01
-7.666400170851572771e-01
-7.408862888086767962e-01
-7.306079928260578171e-01
-7.138128081101956512e-01
-7.356913447342522394e-01
-7.302812762677978187e-01
-7.407407703487840500e-01
-7.524186670509960262e-01
-7.242092064839096288e-01
-7.470000000118771633e-01
-7.329163940019891577e-01
-7.137652342385419901e-01
-7.003473004192789508e-01
-7.310939001737593035e-01
-7.309984569087742967e-01
-7.011271284810104421e-01
-7.450371148467053173e-01
-6.976864375199682833e-01
-7.503489474665741010e-01
-7.175300169291463082e-01
-7.386797016482835598e-01
-7.544576085983653035e-01
-7.575247656490931014e-01
-7.069485310487846341e-01
-7.165739976412266454e-01
-7.020898001891222595e-01
-7.348175733938671073e-01
-7.562601493714974366e-01
-7.048965059015634971e-01
-7.063635478376784071e-01
-7.178443912299369289e-01
-7.327624687821641114e-01
-7.335223952818742399e-01
-7.394213380632531640e-01
-7.433494854192820300e-01
-7.041127420023036709e-01
-7.589169439276051143e-01
-7.356391481739313898e-01
-7.352320147222882740e-01
-7.033027593539297184e-01
-7.280121129675596325e-01
-7.531076835500825073e-01
-7.309841460792366741e-01
-7.482231774352249287e-01
-7.313708790499028334e-01
-7.175570686579993973e-01
-7.463086538419224647e-01
-7.338641016071627554e-01
-7.640235796482481856e-01
-7.608331764149389720e-01
-7.359321693993087221e-01
-7.357177394141550808e-01
-7.313798329187677361e-01
-7.280724746269015002e-01
-7.274796350536281153e-01
-7.098127049123136301e-01
-7.273681720758583547e-01
-7.346162692026140251e-01
-7.156872792806548977e-01
-7.146475627601921454e-01
-6.935624060389816714e-01
-6.956078324896471932e-01
-7.083121810024971543e-01
-7.530732223249411161e-01
-7.337941350292286335e-01
-7.185553234262248568e-01
-7.596556353969102782e-01
-7.645420400578009090e-01
-7.342929490759199096e-01
-7.461761935845141469e-01
-7.116764740891818875e-01
-7.457570894188334520e-01
-7.343891807108064995e-01
-7.227104808439418493e-01
-7.589132972904533148e-01
-7.452550521670702199e-01
-6.567791188613372189e-01
-7.126745864008813269e-01
-6.956954845522427267e-01
-7.086192923886402983e-01
-7.042021231583264207e-01
-7.374672542298220668e-01
-7.526147919552115262e-01
-7.069977664743239965e-01
-6.893759586048626709e-01
-7.256693639241575955e-01
-7.108960787613533006e-01
-7.487650146376457760e-01
-7.398985482632666200e-01
-7.346083297945121826e-01
-7.274243262166758539e-01
-7.417869964142937977e-01
-6.962368950533303069e-01
-7.276130855410689602e-01
-7.228952132763348803e-01
-7.397154482383000440e-01
-7.735989035799241131e-01
-7.361296680461647535e-01
-7.352919105404833733e-01
-7.456817018377310813e-01
-7.373264214048799170e-01
-6.779536456142436496e-01
-6.721642413818629258e-01
-6.998076468792991944e-01
-7.204756767939954898e-01
-7.236269733131862614e-01
-7.462320064405995046e-01
-7.379303401483802149e-01
-7.330437071525732762e-01
-7.315010782867344963e-01
-7.550664111204125062e-01
-7.525583094028460707e-01
-7.435645138312265701e-01
-7.106500673788794797e-01
-7.296807112569274612e-01
-7.311441279058280562e-01
-7.513162255382732635e-01
-7.564211221167731480e-01
-7.237783351683692024e-01
-7.326583119484953999e-01
-7.372894366244031605e-01
-7.162251075604897377e-01
-7.524440358932936723e-01
-6.998802992149495417e-01
-7.261459811651516105e-01
-7.605018504419766012e-01
-7.156101156282668185e-01
-7.232946310188922423e-01
-7.232531671843837051e-01
-7.009798758544618646e-01
-7.254407994614202604e-01
-7.186027866814702625e-01
-7.497211767102875957e-01
-6.829345039192198374e-01
-7.033250986154351292e-01
-6.961063779542837615e-01
-7.168749247364002430e-01
-7.484472907087272864e-01
-7.114393181627635121e-01
-6.866179477850119506e-01
-7.462981242179748120e-01
-7.140767681748183549e-01
-7.073935823671165801e-01
-7.172257998247917321e-01
-7.292792044609037738e-01
-6.921097600958484586e-01
-7.052287025807898457e-01
-7.094734559007295216e-01
-7.529995891128665741e-01
-7.384360867055601574e-01
-7.058906837169548476e-01
-7.187653583684738834e-01
-7.285298925563391537e-01
-7.321471564747284999e-01
-7.131249085335783500e-01
-6.862646275436879995e-01
-7.236792167978970403e-01
-7.150864815960397136e-01
-7.322244477746441271e-01
-7.180489548527391186e-01
-6.952096727411927191e-01
-7.098407080508716271e-01
-7.188096691411433037e-01
-7.477231861156263815e-01
-7.291802704071991270e-01
-7.052296125939623295e-01
-7.279376963746700957e-01
-7.282710961978834385e-01
-7.455900208516043071e-01
-7.267305281741807121e-01
-7.349444030220528834e-01
-7.103513099880918169e-01
-7.093624021032056692e-01
-7.417221621917420293e-01
-6.936099873404980576e-01
-6.448086124779758288e-01
-7.159707798676883117e-01
-7.533403029631375869e-01
-7.441984923395374985e-01
-6.997949417131816841e-01
-7.047188615659688571e-01
-7.484520926631701432e-01
-7.464528836017385593e-01
-7.113494700575039298e-01
-6.993916683780718735e-01
-6.812474646519688370e-01
-7.173285013709707059e-01
-7.589756625836311388e-01
-7.148021862027764683e-01
-7.350639536121039708e-01
-6.985988451300652047e-01
-6.754413381744149847e-01
-7.366152397176690680e-01
-7.407384473086269239e-01
-7.233430668761126059e-01
-7.227913964132467450e-01
-7.182193569047184978e-01
-6.644788498489714312e-01
-7.325623208694840294e-01
-7.393700325093185421e-01
-7.195142558922356102e-01
-7.435242175896796812e-01
-7.380717376736938284e-01
-7.131607497395439088e-01
-7.336349449791941257e-01
-7.394248048543728968e-01
-7.398655835925429525e-01
-7.348260178905039464e-01
-7.256479237836470642e-01
-6.964726181753851941e-01
-7.527110016729777753e-01
-7.071359998476542952e-01
-7.177266910829346314e-01
-7.264900966142017191e-01
-7.317569299339610200e-01
-7.340748071893922200e-01
-7.053385334603233803e-01
-6.996097055556621536e-01
-7.184279769347831079e-01
-6.984158145338350554e-01
-7.309478028577859332e-01
-7.325526780839174412e-01
-7.405384636210627924e-01
-7.058829166598007410e-01
-7.031892776750465757e-01
-7.099212389258444666e-01
-7.015693864419479953e-01
-7.217479349079283235e-01
-7.329081274617712527e-01
-7.091241675189609017e-01
-7.558242311276568426e-01
-7.111162800794772476e-01
-7.069334070421815497e-01
-6.859200769244147011e-01
-7.088682999381402672e-01
-7.248750957482440471e-01
-7.000674224368840237e-01
-7.161400969053599574e-01
-7.196523125715531544e-01
-7.095265029677937374e-01
-7.203958358072709567e-01
-7.244051961577488985e-01
-7.426130832922691605e-01
-7.138847995416026659e-01
-7.427941264324079418e-01
-7.351665923158485771e-01
-7.410341120469354781e-01
-7.412935458965570490e-01
-7.085684722954903592e-01
-7.137694966801605423e-01
-7.402182285749030477e-01
-7.341310254556652204e-01
-7.193981191530499641e-01
-7.258706776992542853e-01
-7.296561247157243857e-01
-7.136102055214618156e-01
-7.086540248933688169e-01
-7.151662212961192866e-01
-6.747511135904873392e-01
-7.188747614601902480e-01
-7.587251814412387940e-01
-7.248088304480615474e-01
-6.822012479537763463e-01
-7.190728790742055843e-01
-7.096137635865717996e-01
-6.996297152079399284e-01
-7.532851912230463798e-01
-7.191888339441578903e-01
-7.251531637200631097e-01
-7.279439234420834737e-01
-7.126671976628521366e-01
-7.185551115159430902e-01
-6.685919044008367118e-01
-7.127162798502172381e-01
-7.385986167820055570e-01
-7.165334171443680233e-01
-7.262917488943984035e-01
-7.275035937356926219e-01
-7.304285845630369423e-01
-7.365095280834723646e-01
-7.448198642817057680e-01
-7.067498494467114867e-01
-6.945486603923245461e-01
-7.037536517580637030e-01
-6.975699451267279860e-01
-6.948016906417009420e-01
-7.109175733079539095e-01
-7.295012833404346253e-01
-7.141895322019603531e-01
-7.147471090886637901e-01
-7.079678373213650344e-01
-7.199363129031171038e-01
-7.287140161281923101e-01
-7.363669388279666661e-01
-7.398551955036353212e-01
-7.218788531356375993e-01
-7.319647164700281428e-01
-7.023000233462866060e-01
-7.398853187391747355e-01
-7.218582285495367401e-01
-7.318236577211244542e-01
-7.342841873845330491e-01
-7.498414531622550339e-01
-7.256844939113030746e-01
-7.325423059845704854e-01
-7.063358984097317661e-01
-7.268029706960058567e-01
-7.132399965473853465e-01
-6.952285940910429840e-01
-7.041215367199787911e-01
-7.285189741433285571e-01
-7.232940161270872137e-01
-7.371602317779485380e-01
-7.500782474379207310e-01
-7.391018029399740730e-01
-6.995237343091621485e-01
-7.137189068813759585e-01
-6.892143949715848761e-01
-6.993652921416226853e-01
-7.395479483143629906e-01
-7.039069926101799712e-01
-7.123726627451213433e-01
-6.922061254078037962e-01
-6.773326400621022536e-01
-7.256124804264291184e-01
-6.852038644474335305e-01
-7.396083837846957332e-01
-7.030346822100967952e-01
-7.688161377139474117e-01
-7.475293811284594581e-01
-7.207517490875642308e-01
-6.884020093313021338e-01
-7.002260778232313188e-01
-7.041594274902420736e-01
-7.054042494285618359e-01
-7.126899314253635209e-01
-7.119320138608349335e-01
-7.334397276013289169e-01
-7.255779888225469820e-01
-6.925178241582845562e-01
-7.110945381225588502e-01
-7.204410348816707721e-01
-7.028207995024351451e-01
-7.208274241254718495e-01
-7.147907069999167584e-01
-7.321097727313895520e-01
-7.610207098933399195e-01
-7.217089485069148047e-01
-7.183181355548419189e-01
-7.091942240529047758e-01
-7.348312714174852767e-01
-6.629671307621650689e-01
-6.937577143961717319e-01
-7.092014765031945389e-01
-7.245530505678585698e-01
-6.928747671421409127e-01
-7.206935740421742675e-01
-6.972850829175661902e-01
-7.229102234289777051e-01
-7.245723131171635245e-01
-6.969330919163405635e-01
-7.089919415487071497e-01
-7.145623721398183248e-01
-7.091196145360896264e-01
-7.309033753158679092e-01
-6.998579987526901691e-01
-7.069296269598353000e-01
-7.142872000794424636e-01
-6.889745326303196027e-01
-6.967497233980498583e-01
-7.286301442722111776e-01
-7.080985342566155083e-01
-7.008578326142338444e-01
-6.777986197494656473e-01
-7.441702786157590177e-01
-7.013163919049542061e-01
-7.054835649058336378e-01
-6.555035975812578686e-01
-7.224029013301445090e-01
-6.528090988986561261e-01
-7.170604034553376138e-01
-7.055935739047218824e-01
-7.437026583084258569e-01
-7.082901960513225958e-01
-6.988614361814343701e-01
-7.133981745763958715e-01
-7.066002440821951280e-01
-6.912822275515944082e-01
-6.982115058200324409e-01
-7.038525207774668502e-01
-7.267387046154338837e-01
-7.014589397027515272e-01
-6.907362497045202998e-01
-7.303958541758551748e-01
-6.920492773587426649e-01
-7.264115620127213901e-01
-6.687931588733064814e-01
-6.867334605729226160e-01
-7.388385219850660546e-01
-6.965708874058943456e-01
-7.270370127308448671e-01
-6.883100569072582164e-01
-6.820804160132243332e-01
-7.262753525441768554e-01
-7.298799429795472804e-01
-7.055330936905543915e-01
-7.032190134385227775e-01
-6.914583320816019008e-01
-6.842364711603614591e-01
-7.139873080230947355e-01
-6.954342464708669347e-01
-6.584864524503427630e-01
-6.959075905811942242e-01
-7.003426133615643367e-01
-7.005831071329131632e-01
-7.079476312200659871e-01
-6.946560679541275984e-01
-7.084269035100565493e-01
-7.224445802987554677e-01
-6.990617828025390557e-01
-7.217019883562578730e-01
-6.844387896123855786e-01
-7.043152131443629616e-01
-7.377788497334207829e-01
-7.240883029796454373e-01
-6.926460679609768301e-01
-7.122887473178096673e-01
-6.875936748158415490e-01
-7.247677509937583418e-01
-7.100635904881930083e-01
-6.707251336665196462e-01
-6.952217589978343382e-01
-7.276389606753885797e-01
-7.258693765975130496e-01
-7.158853561416153033e-01
-6.875436020941231297e-01
-6.704925522942809524e-01
-6.890280672827350239e-01
-6.791989134738863898e-01
-7.088633187382289425e-01
-7.281568490428195206e-01
-6.939291640816038775e-01
-6.985430888263276517e-01
-7.065723010023892137e-01
-7.122367865330738734e-01
-6.739499611436502446e-01
-7.251084076635352371e-01
-6.937741090151475776e-01
-7.579271711396888822e-01
-6.992175226741684790e-01
-7.106858286216967135e-01
-7.080844443645660791e-01
-6.936639106736557370e-01
-6.974690101019233035e-01
-7.021341235529466873e-01
-7.127539108620311037e-01
-6.896265637888153721e-01
-7.202625642613126322e-01
-7.217385305675607654e-01
-6.829822029623495716e-01
-7.416463224538981658e-01
-7.046425254663514215e-01
-7.339600719062826517e-01
-7.073475220149924025e-01
-6.831493788741324069e-01
-7.062994014719915503e-01
-6.835127326141104964e-01
-6.569141887872197438e-01
-7.133693982110029808e-01
-7.116455924008115996e-01
-6.921370611417478891e-01
-7.122584285806056181e-01
-6.942188028978445447e-01
-6.877863275217470651e-01
-7.186491126529011009e-01
-6.985614943774763885e-01
-7.088318987919535186e-01
-7.106090146989018086e-01
-6.791250562807140678e-01
-7.230431297760034903e-01
-6.966239692303667352e-01
-6.757477715954803843e-01
-6.669035776508407398e-01
-6.788628126093299020e-01
-7.388980328115467566e-01
-6.792719686611488061e-01
-7.079508035188073478e-01
-6.960095431438503288e-01
-7.551555797578646256e-01
-6.743691539059232243e-01
-6.830717265308899888e-01
-7.007141763302355830e-01
-6.622667117943273896e-01
-6.928868772043575985e-01
-7.207449366806399915e-01
-6.818179621790990685e-01
-7.108070767998346806e-01
-7.097014044261018562e-01
-6.934088963872084843e-01
-6.911551079149366172e-01
-6.728885762372961432e-01
-6.927598469814411075e-01
-6.860888191192493490e-01
-6.920865367672335289e-01
-7.018280412873264540e-01
-7.086413952913360736e-01
-6.951484757974563111e-01
-7.048517162645928646e-01
-6.798464929266833101e-01
-6.734808084210025525e-01
-6.832742268002137687e-01
-6.832112038681950050e-01
-7.304585493899866666e-01
-7.217424636444709218e-01
-6.861692731495397934e-01
-6.851342516494887125e-01
-6.982672870109524199e-01
-6.979999595600328011e-01
-6.958644809665555098e-01
-7.030042088139453194e-01
-6.872707862135795098e-01
-7.091922619821076079e-01
-6.854306234161444689e-01
-6.792781861772722030e-01
-6.788019242933722719e-01
-7.249330135833520483e-01
-7.065311475176677680e-01
-6.955998173550342889e-01
-7.034177746401826248e-01
-6.922607955958486325e-01
-6.926358429146546314e-01
-7.092271002231765875e-01
-6.735618350415806255e-01
-7.030147558077940451e-01
-6.867188425178560873e-01
-7.099503176183854514e-01
-7.145684106492106169e-01
-6.818809225175589406e-01
-6.890880526953250262e-01
-6.824191349869689338e-01
-6.709185181056797065e-01
-7.292688930679755988e-01
-6.918196549957978947e-01
-7.147493868585421684e-01
-6.443596833968910920e-01
-6.813005744572343536e-01
-6.954457723243168132e-01
-7.410377356408318628e-01
-7.010550136066981963e-01
-7.035021111455445064e-01
-6.726241843911608953e-01
-6.944362050057918401e-01
-6.854260710291537606e-01
-7.116380553928604025e-01
-6.952154029029661286e-01
-7.028040645839773726e-01
-6.914391069449816740e-01
-6.563271304928918193e-01
-7.007258799800539784e-01
-6.561846726457498669e-01
-6.957143204120564972e-01
-6.938976147152668972e-01
-7.133066672865155944e-01
-7.058219222008098592e-01
-7.020336967209190870e-01
-6.959685565770487026e-01
-6.629751672054020606e-01
-7.007591341303690546e-01
-7.085443770426300691e-01
-7.007469121831835235e-01
-6.894905397702550953e-01
-6.893028386439777888e-01
-7.100129753713090297e-01
-6.989158106760042788e-01
-6.638964126093452878e-01
-7.305016569759128497e-01
-6.809981155157915911e-01
-6.804923209623071623e-01
-7.062647373468787793e-01
-6.970333943136554078e-01
-6.600502632353282273e-01
-6.970857504026768403e-01
-7.063001701846670644e-01
-7.090968050836210512e-01
-7.331786258388890420e-01
-6.797694264251495921e-01
-6.727638732506773245e-01
-6.730585174791169356e-01
-7.034855122480060396e-01
-6.703387382331138511e-01
-7.093184832476008284e-01
-6.951364361528564739e-01
-7.006779076944711360e-01
-6.947253807396102099e-01
-7.057872164500719192e-01
-6.645574658606890894e-01
-7.166625192672478883e-01
-6.862880097277289648e-01
-6.653074297926830916e-01
-6.983945615871038903e-01
-6.758514614747362925e-01
-6.876008095621666261e-01
-7.014982451213436221e-01
-6.939154022559407275e-01
-6.799209845929820029e-01
-6.706766488266248105e-01
-6.629987456294158532e-01
-7.323915967222955903e-01
-7.120429627881246226e-01
-6.812211077142367177e-01
-6.539750523424641138e-01
-6.899426551714171740e-01
-6.830631112966317753e-01
-6.813438992878773082e-01
-6.869016081524900175e-01
-7.080283750651686914e-01
-7.188384249175141516e-01
-7.138140193210398277e-01
-6.795302790272083060e-01
-7.025237437766460591e-01
-6.586975018993633801e-01
-6.899773545109372241e-01
-6.752404976447310414e-01
-7.012590833540185420e-01
-6.734039018379232022e-01
-6.575464176623621038e-01
-6.672914122067274967e-01
-6.698942310959302704e-01
-6.971275737335028699e-01
-7.288134023163884700e-01
-6.612312713926191687e-01
-6.571690161110005368e-01
-6.665551679432002441e-01
-6.711285643495297215e-01
-6.647046746347192725e-01
-6.988148230520395687e-01
-6.943294171543299420e-01
-7.359031193277008054e-01
-6.880342059571796787e-01
-6.963930924991387217e-01
-6.834490113459513738e-01
-6.911012940036371788e-01
-6.852562593364095456e-01
-6.513406014587489468e-01
-6.909369262543553214e-01
-6.631119569469868802e-01
-7.221627310212319628e-01
-6.925962299263245248e-01
-7.133772837147784873e-01
-6.889775388932622979e-01
-6.901307986450468945e-01
-6.975202916229965577e-01
-6.754915150447239336e-01
-7.246903748455978400e-01
-7.056457189664810947e-01
-6.807073058000595589e-01
-7.014399955951250432e-01
-7.286687929432603683e-01
-6.988523063907796651e-01
-7.034967430031262570e-01
-7.108241564111851263e-01
-7.112309334539386185e-01
-6.506619020352522043e-01
-6.739892021050347681e-01
-7.083302628196196382e-01
-6.552724511379350858e-01
-6.488106703511393736e-01
-6.933090971829521942e-01
-6.516199829743838379e-01
-6.741627137124837077e-01
-6.961353580645300854e-01
-6.803342892126399422e-01
-6.796143098191841370e-01
-6.781176904444481401e-01
-6.853704353303953223e-01
-7.161722749784175113e-01
-6.862038120895835869e-01
-6.844148875386295572e-01
-6.979807664502226672e-01
-6.542860730728996543e-01
-6.596486290642440409e-01
-6.642180012112193221e-01
-7.048914915295083627e-01
-7.244243602012574446e-01
-7.119235708410165397e-01
-7.114796739698774353e-01
-6.632529293638124157e-01
-6.915350649276320594e-01
-6.779479942584398788e-01
-6.905861448982364426e-01
-6.894132589493903174e-01
-6.839869139447960489e-01
-6.817219636895988089e-01
-6.647552119515531821e-01
-6.414646380077793086e-01
-7.086363225762191131e-01
-6.869636748439610363e-01
-6.631090288512712094e-01
-6.760086094653660060e-01
-7.050198692897863273e-01
-6.551631508606734489e-01
-6.843049325405476946e-01
-6.991254888824167679e-01
-6.890048644048697435e-01
-6.887802848218045337e-01
-6.580812176851806861e-01
-6.722950087229337957e-01
-6.783629177116848874e-01
-6.986865383856397660e-01
-6.597836697657206706e-01
-7.175316180335626903e-01
-7.170104367920701049e-01
-6.802626446273898342e-01
-6.940496141200549474e-01
-7.477224907828332601e-01
-6.649470829326497023e-01
-6.708634947744652743e-01
-6.685842575491772743e-01
-6.694004388506982206e-01
-6.774945723971199651e-01
-6.489848928626111846e-01
-6.508012414139190405e-01
-6.633141580682571092e-01
-6.617681315738179748e-01
-6.855411000226642182e-01
-6.706576514533107991e-01
-6.596162969927762409e-01
-6.848566696418634248e-01
-7.226508366034025688e-01
-6.456153846307081112e-01
-6.917248615289636193e-01
-6.932840005293200436e-01
-6.624670841385982278e-01
-7.089608626982714101e-01
-7.125886402948465870e-01
-6.834730253720194826e-01
-6.707169640025066881e-01
-6.924149011690113875e-01
-7.041757210445381832e-01
-6.922591280847716355e-01
-6.453371541178344328e-01
-6.883020620961994851e-01
-6.849256711305110601e-01
-7.085959488382729266e-01
-6.688824474113240770e-01
-7.294320490187000683e-01
-6.745934284867421971e-01
-6.700110351631977101e-01
-6.804507544723819024e-01
-6.768147659395653548e-01
-6.444965391066737048e-01
-6.956225436727756506e-01
-6.529616822059848280e-01
-6.956033801969664365e-01
-6.889163841755489015e-01
-6.983061484246141370e-01
-6.507294871024584815e-01
-6.693827336853230836e-01
-6.532130291040665337e-01
-7.274628853276200458e-01
-6.689874739245029733e-01
-6.782997149727408859e-01
-6.772215207491925071e-01
-7.053896616762088678e-01
-6.963782043850839099e-01
-6.738547332817418356e-01
-6.772610697313998784e-01
-6.790916017967358886e-01
-7.024732384175514932e-01
-6.970228579237969235e-01
-6.892935901496570761e-01
-6.850749439880077230e-01
-7.062461341655729141e-01
-6.848635271112182288e-01
-6.873404322649521170e-01
-6.815643541971280195e-01
-6.789834887001752195e-01
-6.945974969100199292e-01
-6.916948121382329173e-01
-6.576918188307437907e-01
-7.028849736201736587e-01
-6.497840123775220356e-01
-6.770960962235382796e-01
-6.802101490420068286e-01
-6.961637184670651513e-01
-6.981528950435157421e-01
-6.420884192898783649e-01
-6.992067977598854789e-01
-6.772053052914890348e-01
-6.811728679817971033e-01
-6.991667639876386620e-01
-6.826235950443080291e-01
-6.286440082076388824e-01
-6.802660111978963142e-01
-7.163471673226718961e-01
-6.703680032412564493e-01
-6.331517395778464286e-01
-6.866714305830526888e-01
-7.285165509779040205e-01
-6.699384483336833229e-01
-6.819663736192268511e-01
-6.709982400902875233e-01
-6.838766624593037857e-01
-6.696087946580742134e-01
-6.674543166049280440e-01
-7.154078426215024766e-01
-6.807666030978168914e-01
-6.667515791270415271e-01
-6.874102544389711911e-01
-7.215515405619309375e-01
-6.661804993845834577e-01
-6.237367631587069638e-01
-6.591649190260372437e-01
-6.765104941232651381e-01
-6.576659005937197655e-01
-6.701780042448796104e-01
-6.853267971061207664e-01
-6.547016507666316709e-01
-7.041098393005719158e-01
-6.855982518853860341e-01
-6.754016170234352634e-01
-6.881029667724877230e-01
-6.354142773109096032e-01
-6.407854472653938815e-01
-6.333719153595778195e-01
-6.608133427781621716e-01
-6.788152015429536057e-01
-7.080296679280655425e-01
-6.621226206193113750e-01
-6.513045050200436670e-01
-6.988074597699186485e-01
-6.900844596034795275e-01
-6.738977924561482258e-01
-6.847055567635054185e-01
-6.606047626124568195e-01
-6.617020973116300997e-01
-6.555690248831588240e-01
-6.730464406225444840e-01
-6.496136425008127713e-01
-6.724077432746332628e-01
-6.629624628955719245e-01
-6.800508703179399816e-01
-6.901083442800765022e-01
-7.042314549395498613e-01
-6.645479472103597018e-01
-6.888336330211308756e-01
-6.829679895647627896e-01
-6.533821910537291888e-01
-6.889240007667126742e-01
-6.956727455482039080e-01
-6.287064040813079568e-01
-6.182482473998087702e-01
-7.156837579111111625e-01
-6.468180405280977707e-01
-6.702647976433937504e-01
-6.923817172772128714e-01
-7.317490143452010098e-01
-6.742548829225767371e-01
-6.980563188368966721e-01
-6.599097259306302421e-01
-6.554240643470932159e-01
-6.631802729064297797e-01
-6.889383777272908294e-01
-6.599269222992428796e-01
-6.779045780665542420e-01
-6.599598200391924019e-01
-6.813385185170345304e-01
-6.831810369998221333e-01
-6.633187848947297294e-01
-6.834183629718215691e-01
-6.727968742599578222e-01
-6.554243815232059234e-01
-6.482486155620270640e-01
-6.621272083800749941e-01
-6.597468356775297860e-01
-6.695198800697609309e-01
-6.629095779385344445e-01
-6.743480648319698512e-01
-6.638544961941831302e-01
-6.513620866425615663e-01
-6.884370555769893096e-01
-6.621265094442038146e-01
-6.359956701058808726e-01
-6.866056920299911104e-01
-6.745190463530734704e-01
-6.721993064091784653e-01
-6.525623520915045939e-01
-6.715427283674951786e-01
-6.950887105248569897e-01
-6.880606467390643077e-01
-6.756008258299620595e-01
-6.900112131222000400e-01
-6.527335242317653385e-01
-6.382911966176716412e-01
-6.767794320597377844e-01
-6.646307224618758225e-01
-6.424739039496143445e-01
-6.656816623153736234e-01
-6.181604181110341711e-01
-6.633496503126377064e-01
-6.699077686537294740e-01
-6.961012863227733494e-01
-6.597081640412791881e-01
-6.535949999351189366e-01
-6.745939102971831858e-01
-6.708981469487670379e-01
-6.574689248797891405e-01
-6.857664481244820642e-01
-6.673049052232218337e-01
-6.549883350754107658e-01
-6.495843121148605626e-01
-6.431005362887488586e-01
-6.625913742409273999e-01
-6.767120300933571198e-01
-7.060397379852714206e-01
-7.013320620827246943e-01
-6.720056183294651486e-01
-6.829201215667014546e-01
-6.781889224704999997e-01
-6.727148517999232968e-01
-6.665524043866813964e-01
-6.495977894654083595e-01
-6.931577678391389608e-01
-6.474658871880508704e-01
-6.798017754010540203e-01
-6.965575840301518884e-01
-7.014741935062470679e-01
-6.864595554725675397e-01
-6.728098023472712796e-01
-6.994336455513037176e-01
-6.674552518079936991e-01
-6.303010233725425682e-01
-6.605061467614538051e-01
-6.971832814646810039e-01
-6.088301428001485771e-01
-6.527520312670831437e-01
-6.659364129237924645e-01
-6.508691178354727436e-01
-6.709226444547746748e-01
-6.648892201259620771e-01
-6.920101174482602424e-01
-6.831530047205637279e-01
-6.597459613184736282e-01
-6.617939318744606725e-01
-6.829785652635466109e-01
-6.958695464336512870e-01
-6.502170646435400103e-01
-6.978297146988831079e-01
-7.101527733018396793e-01
-6.619078614670520500e-01
-6.620827089667783438e-01
-6.732499160691484130e-01
-6.747619366979453748e-01
-6.460636119593682336e-01
-6.369002915438376489e-01
-6.823654315595476527e-01
-6.601389123307370710e-01
-6.754336570248228311e-01
-6.339729248680937568e-01
-6.589224372682607189e-01
-5.950060240340744322e-01
-6.705842138519686468e-01
-6.998832376636286989e-01
-6.621910401887584063e-01
-6.695515369664759575e-01
-6.764008292940126843e-01
-6.622223402209603815e-01
-6.683620179048579413e-01
-6.818835607256912290e-01
-6.714570727661612892e-01
-6.696539101459536569e-01
-6.793017361585680369e-01
-6.472146284803648175e-01
-7.097997616337182736e-01
-6.347703547759009357e-01
-7.058235922913169702e-01
-6.649994573454545144e-01
-6.660448782366791276e-01
-6.508515338476975609e-01
-6.501235772058798768e-01
-6.563003840125170019e-01
-6.488417435673824452e-01
-6.433294907834145038e-01
-6.693504047647504951e-01
-6.649667069649255469e-01
-6.367634359708720382e-01
-6.796358622416718287e-01
-6.643904864999815585e-01
-6.717737348440082634e-01
-6.799960452778832654e-01
-6.468800679695687617e-01
-6.800237421542313365e-01
-6.829738795205451130e-01
-6.819179332073987965e-01
-7.047455597274626671e-01
-6.462782112553278058e-01
-6.353488191077044656e-01
-6.608133266222367963e-01
-6.391551822800174421e-01
-6.547206317289229194e-01
-6.626688916546349395e-01
-6.762058749787228651e-01
-6.575471766489404679e-01
-6.499315138913905887e-01
-6.326423717836837657e-01
-6.692638113151723189e-01
-6.896394777269000409e-01
-6.658370513133442525e-01
-6.318830506785763079e-01
-6.878554543315118508e-01
-6.639414340403346770e-01
-6.634124759936395055e-01
-6.711089548747471989e-01
-6.771934472008668271e-01
-6.241657657860245623e-01
-6.863565483194349337e-01
-6.749448912176552184e-01
-6.606623954403392229e-01
-6.576672895473320013e-01
-6.121798824758054591e-01
-6.478588300765995012e-01
-6.585139494710874342e-01
-6.732640400952124571e-01
-6.668934826440549024e-01
-6.347465740497885145e-01
-6.614938094840810967e-01
-6.626394444835715936e-01
-6.748395127654750469e-01
-6.690327651445862056e-01
-6.997690341688730387e-01
-6.321664365096979488e-01
-6.705388859431813398e-01
-6.561908973916763532e-01
-6.313158737792350372e-01
-6.741188017176387159e-01
-6.834735798274462759e-01
-6.994530858127505635e-01
-6.241435198148209684e-01
-7.019867050122038377e-01
-6.150213857428211695e-01
-6.744927555538660080e-01
-6.523956811171743864e-01
-6.838068723136689897e-01
-6.826085801774343098e-01
-6.741109607600894726e-01
-6.422654767044523316e-01
-6.341506888949473009e-01
-6.965197914657765832e-01
-6.956662542510547720e-01
-6.675345314979892475e-01
-6.584847859517798385e-01
-6.506245505985230881e-01
-6.623696552273750093e-01
-6.490596021686038108e-01
-7.189714102879067870e-01
-6.930759084314490615e-01
-6.387736525686634748e-01
-6.743004209662883941e-01
-6.227374425631314603e-01
-6.538039105771371595e-01
-6.588330846874616009e-01
-6.393114172158743669e-01
-6.337686493648587716e-01
-6.660666133273784872e-01
-6.141443522622351825e-01
-6.553269597942397162e-01
-6.567762253219233681e-01
-6.268113686739743562e-01
-6.526557536735493326e-01
-6.756308858555377661e-01
-6.555281219360038492e-01
-6.629892078087868956e-01
-6.341641207300168226e-01
-6.590400193391993122e-01
-6.675433855121890581e-01
-6.257680969242620517e-01
-6.458923977331696431e-01
-6.880430815618494567e-01
-6.327365968124520901e-01
-6.848191708642191733e-01
-6.797043293975206790e-01
-6.424882739283195310e-01
-6.766957333656316020e-01
-6.901522109951436779e-01
-6.350695653062747859e-01
-6.556719804102199012e-01
-6.746791620702855541e-01
-6.401304970872023770e-01
-6.637309538231825901e-01
-6.626867002404450702e-01
-6.896359052119304112e-01
-6.530067650715568606e-01
-6.482635739495093974e-01
-6.264667395841510000e-01
-6.675120154835993969e-01
-6.411025568877479763e-01
-6.300157222928703948e-01
-6.603697670435330069e-01
-6.564445415674371453e-01
-6.409921991890276116e-01
-6.570579462142003280e-01
-6.604473933396319829e-01
-6.632623030733084679e-01
-6.544171796699728150e-01
-6.251676663517449217e-01
-6.261751180645779291e-01
-6.778293632465188789e-01
-6.457438579564966918e-01
-6.105042821762886041e-01
-6.248440889783712926e-01
-6.256056476414784129e-01
-6.762179026001432502e-01
-6.805863257652529086e-01
-6.399660339245116791e-01
-6.442171141664329026e-01
-6.985335746380468835e-01
-6.853648385902079143e-01
-6.268243846002253816e-01
-6.028919518740470940e-01
-6.462230512854795217e-01
-6.813034288303700947e-01
-6.244078117259687088e-01
-6.500508400016518085e-01
-6.773239040355014673e-01
-6.378472302977178376e-01
-6.655585003323828408e-01
-6.566670404336484301e-01
-6.576424405705801890e-01
-6.487760047375860095e-01
-6.397935363123422592e-01
-6.342433518145725868e-01
-6.133514495968123148e-01
-6.464311065201375772e-01
-6.476588942612441224e-01
-6.662005398684254232e-01
-6.451729139293008730e-01
-6.397178436585810868e-01
-6.535621423691153620e-01
-6.504819463946501790e-01
-6.797541409646623567e-01
-6.463708888727213164e-01
-6.321835985039694350e-01
-6.545945907684511678e-01
-6.343168535912750983e-01
-6.318963177284435684e-01
-6.685513424372432345e-01
-6.422478086263785357e-01
-6.275989527750925889e-01
-6.218031717114103074e-01
-6.354386463801823259e-01
-6.561069718932308614e-01
-6.199013614236292824e-01
-6.509518040740762679e-01
-6.404291807107883594e-01
-7.192961165760158870e-01
-6.288261895119793277e-01
-6.526094874350003572e-01
-5.886702045451039922e-01
-6.629149025181169108e-01
-6.283094611864656898e-01
-6.309041061218588764e-01
-6.466013239360918208e-01
-6.810572918107578033e-01
-6.934279704903255626e-01
-6.709070073904783715e-01
-6.834055814299587750e-01
-6.286224223499933261e-01
-6.226691323958724045e-01
-6.555923086153180313e-01
-6.437561287258979359e-01
-6.323948570427876392e-01
-6.698836497922462385e-01
-6.497272623731749075e-01
-6.416192897518606664e-01
-6.575153319301250132e-01
-6.593459842567025442e-01
-6.615390207707881887e-01
-6.590220338713559389e-01
-6.153655129189431472e-01
-6.614294057202930732e-01
-6.353238347680432163e-01
-5.814540150871050361e-01
-6.275302736924721625e-01
-6.276361040034655892e-01
-6.001929788230995211e-01
-6.505117278898220334e-01
-6.531908858474297919e-01
-6.512805653415830731e-01
-6.402274664734531884e-01
-6.478640482809842061e-01
-6.102446807910059112e-01
-6.470225084443564922e-01
-6.557348100497970567e-01
-6.421223967877939254e-01
-6.572267115745477062e-01
-6.164488034442617836e-01
-6.595866874331762775e-01
-6.534762516253170839e-01
-6.482312901897728796e-01
-6.451870985613878950e-01
-6.211565287891179787e-01
-6.068012091863376201e-01
-6.473829002363338248e-01
-6.018768499002400407e-01
-6.484275094435594244e-01
-6.420828917660065249e-01
-6.361284693950379765e-01
-6.422813385394697816e-01
-6.541158621159002262e-01
-6.447086828425151461e-01
-6.175752946505606022e-01
-6.431134499450711361e-01
-6.365940010321614606e-01
-6.414563577101121128e-01
-6.394711102024798199e-01
-6.816500966536220840e-01
-6.388467209873531782e-01
-6.816584770783274960e-01
-6.381602148599881952e-01
-6.235574660281374415e-01
-6.179211968602533744e-01
-6.504602679625405282e-01
-6.329907487374282216e-01
-6.249440242127173306e-01
-5.685200874202761545e-01
-6.368990850742471954e-01
-6.535679264931032462e-01
-6.162429846957671042e-01
-6.286641433255016898e-01
-6.189397335649816645e-01
-6.465443646630512076e-01
-6.309306111019331587e-01
-6.627999536065302122e-01
-6.425348729129234382e-01
-6.968198680521179300e-01
-6.437102616939258670e-01
-6.668445186711680073e-01
-6.190507099250485146e-01
-6.582776760078823397e-01
-6.282701644579098410e-01
-5.996214220218230029e-01
-6.372240210631633373e-01
-6.090772845661325263e-01
-6.216741978323988560e-01
-6.322703946201989611e-01
-6.356796369476169772e-01
-6.061445257673777620e-01
-6.504959942316586030e-01
-6.559075555419754400e-01
-6.221987853919989098e-01
-6.346649089419349465e-01
-6.669128404005327804e-01
-6.647473390435997276e-01
-6.311950911157286903e-01
-6.333991701720298462e-01
-5.952889483041295948e-01
-6.011340059953376169e-01
-6.032330355849677694e-01
-6.454365802880261960e-01
-6.267999571050405505e-01
-6.145136685241943120e-01
-6.508048144512789124e-01
-6.431737012077970439e-01
-6.215051680127146039e-01
-6.597870450402133491e-01
-6.240863133211355107e-01
-6.322901987973494897e-01
-6.632882965683398746e-01
-6.369733971541235995e-01
-6.451954045953151029e-01
-6.466613680143875609e-01
-6.668960784098693084e-01
-6.347952981813701490e-01
-6.659287218871281500e-01
-6.696440920960625709e-01
-6.332421914830718146e-01
-6.564460669591335451e-01
-6.067480691292029826e-01
-6.059071908620123903e-01
-5.965983032038985057e-01
-6.166964667439098768e-01
-6.629407179969696307e-01
-6.204353927594771223e-01
-6.439735176889221924e-01
-6.441221465088343701e-01
-6.179709292932186182e-01
-6.338942355716933319e-01
-6.155617319422267419e-01
-6.849630173076711737e-01
-6.789821746315601869e-01
-6.360597064211085394e-01
-6.119751510813203899e-01
-6.333031291701020082e-01
-6.643803202219347170e-01
-6.256216513154602143e-01
-6.325614868066486984e-01
-6.728282175057660464e-01
-6.253803343871522369e-01
-6.313971312045284501e-01
-6.021948645333354833e-01
-6.269035547168758660e-01
-6.355928874139573637e-01
-6.134283756992382486e-01
-6.418849936150747837e-01
-6.035013435708430629e-01
-6.465969351669674792e-01
-6.535806466326324893e-01
-6.051471470691669463e-01
-6.708385450717088139e-01
-6.325666673575898180e-01
-6.203039228822180284e-01
-6.762667742649377534e-01
-6.203799075091601667e-01
-6.299273207762324800e-01
-6.571471970846364252e-01
-6.245785319306240702e-01
-6.233798398720022949e-01
-6.388075098291368104e-01
-6.217877202132015002e-01
-6.380935450199659575e-01
-6.460911566869373956e-01
-6.086812757028363663e-01
-6.192462247982720713e-01
-6.501792993341225513e-01
-6.395651891507894149e-01
-6.479544196092372754e-01
-6.660258942410417493e-01
-6.568233593452585950e-01
-5.659794807934678262e-01
-6.460427908506514161e-01
-6.326881085667679372e-01
-6.758501670012505569e-01
-6.181401867419588081e-01
-6.186429232964287817e-01
-6.386071840534638389e-01
-6.289437881382284878e-01
-6.255716721511731526e-01
-6.409995830612642553e-01
-6.236350117634383849e-01
-6.395714273356335466e-01
-6.177726287732772104e-01
-6.665786313338960545e-01
-6.331659667498445998e-01
-6.502818840135402567e-01
-5.830409462975720825e-01
-5.905034728869062999e-01
-6.036900190409077993e-01
-6.118554775699619475e-01
-6.314693079160761391e-01
-6.289648204820514898e-01
-6.387082534571374426e-01
-6.552283146647119860e-01
-6.376012769652207313e-01
-6.219160296358028361e-01
-6.228032408272392573e-01
-6.474537158008056847e-01
-6.273806193823988631e-01
-6.184206265704821348e-01
-6.288549443982642817e-01
-6.136141483555359599e-01
-6.274750939525975957e-01
-6.753866962427870213e-01
-6.374685717726734646e-01
-6.298730735124205005e-01
-6.071249714950568421e-01
-6.339369174397715412e-01
-6.370455560720927890e-01
-6.061871301090415720e-01
-5.929504265617062675e-01
-6.137736603516255052e-01
-6.060683228441677839e-01
-6.150458352457766065e-01
-6.295590692796098065e-01
-6.357786031442311803e-01
-6.378005772736404788e-01
-5.883680569449547537e-01
-6.447091528324770948e-01
-6.209168457822210607e-01
-6.493312706370979459e-01
-6.271816364332432059e-01
-6.362144278761334704e-01
-6.090606113738379346e-01
-6.377995454768840000e-01
-6.079178749893240363e-01
-5.998620423687436309e-01
-6.395989500547278883e-01
-6.222454850732359599e-01
-6.527882074378182908e-01
-6.282763118240872746e-01
-6.381631468734283441e-01
-6.142596526192219963e-01
-6.367294811908909002e-01
-6.305371490277247304e-01
-6.526559799470363910e-01
-6.136019372256777960e-01
-6.283922114500132272e-01
-6.095170785901727895e-01
-6.131830012652372819e-01
-6.145548835050491654e-01
-6.609176774274950761e-01
-5.980048630666555676e-01
-6.216005573198950529e-01
-6.332409439068337198e-01
-6.329024562342787652e-01
-6.757075996897221604e-01
-6.320281422338073218e-01
-5.899766596475765068e-01
-6.747837155860584302e-01
-5.932827571759100582e-01
-6.261339705694820568e-01
-6.254294821226308310e-01
-5.850647240921019732e-01
-6.357326787509245403e-01
-6.655593847509895244e-01
-6.064792809589163447e-01
-6.244723461965044908e-01
-6.287729265931737421e-01
-6.469958558031929652e-01
-6.190563937287953955e-01
-6.284433330385692518e-01
-6.607734360526114070e-01
-6.206962281674152093e-01
-6.285014757024618426e-01
-6.295643825428172136e-01
-5.747745793185986551e-01
-6.366446042872296873e-01
-6.180673619533919583e-01
-6.427580922660159901e-01
-5.920730059209047269e-01
-6.275815701261798774e-01
-6.053989525348997258e-01
-6.393438652521507004e-01
-5.948596916604501628e-01
-5.873376724512513469e-01
-6.257807809129887211e-01
-5.976153807264166229e-01
-6.585038581893516429e-01
-6.625480088893216379e-01
-6.622768078943693792e-01
-6.698826560432847854e-01
-6.247012662771374014e-01
-6.432642659925411621e-01
-6.044002326552876392e-01
-5.760979678695680173e-01
-6.296018167732284621e-01
-6.375930268955912750e-01
-6.266954457935625111e-01
-6.337709298417344428e-01
-6.559678900661147782e-01
-5.991852099691571398e-01
-6.425171716568188751e-01
-6.420074250044381925e-01
-6.508375641342012408e-01
-6.046826220205628877e-01
-6.425537378700697522e-01
-6.376773379357237870e-01
-6.661482190255455516e-01
-5.909324237229496291e-01
-5.903717593743339487e-01
-6.337977983444358365e-01
-6.148052894395236168e-01
-6.275337441775463709e-01
-6.389029673537318654e-01
-6.193864994372932919e-01
-6.012309017636430220e-01
-6.443526371229970628e-01
-6.128719044713391018e-01
-6.713431430783729503e-01
-6.508823827244412108e-01
-5.929395017832238546e-01
-6.196020370990793502e-01
-6.510899390332393066e-01
-6.379348275385468003e-01
-6.115286678915661245e-01
-5.914259076117546199e-01
-6.002022613529442996e-01
-6.376225059983524623e-01
-6.530876278625559195e-01
-6.246228390994548185e-01
-6.198363226971090878e-01
-6.081998069398861784e-01
-6.292954235295820098e-01
-5.936639347732741712e-01
-6.372748016296521101e-01
-6.057589353135502952e-01
-6.351425279843887495e-01
-6.028604358306092204e-01
-6.650394957966162535e-01
-6.234495549389355018e-01
-6.654133474927093062e-01
-6.213759794855344687e-01
-6.296456343422454083e-01
-6.172845139105445078e-01
-6.323653801397848273e-01
-6.377625269183261336e-01
-6.200189930172604891e-01
-6.414413326938651627e-01
-6.177049739177259413e-01
-5.978106657519335343e-01
-6.273241846414152612e-01
-6.104507917887490587e-01
-6.409125895623180025e-01
-6.101873960554838883e-01
-6.154336452727022788e-01
-6.057222013686727191e-01
-6.153836625700229712e-01
-6.177011272319637980e-01
-5.857980919381450269e-01
-6.052546550367344791e-01
-5.967851992614038314e-01
-5.996572713812823308e-01
-6.314469467780445822e-01
-6.360714535333830133e-01
-6.180929832762671605e-01
-6.192167519520506147e-01
-6.407351531488734153e-01
-5.948288086645849848e-01
-6.220761211189632656e-01
-6.074146915697138382e-01
-6.168459725982167186e-01
-6.433711888672936086e-01
-6.238054618259549766e-01
-6.166014973908389152e-01
-6.155989015093359384e-01
-5.991337498952131746e-01
-5.572529776835539739e-01
-6.053894734765153940e-01
-6.216180492823695225e-01
-6.310304514550237887e-01
-6.196472733032966085e-01
-6.331539650924569163e-01
-6.279574248510308987e-01
-6.234595408568255337e-01
-6.451374278200925350e-01
-6.002908859783436801e-01
-6.533797545448656319e-01
-6.439176481610585645e-01
-5.972923942086464377e-01
-6.164507134711372238e-01
-6.131005463421961288e-01
-6.077764318913946306e-01
-6.126219502745110512e-01
-6.472947295778817001e-01
-5.887638779006660883e-01
-6.101065628632881266e-01
-6.062680465960970100e-01
-6.540774365683124092e-01
-6.240863019535084488e-01
-6.061067565447478822e-01
-5.856809411876459093e-01
-6.408800616278694795e-01
-6.390659881196947278e-01
-6.125612356491301203e-01
-6.267812449720240320e-01
-6.289506966123553644e-01
-6.362799027706200761e-01
-5.968960894352481894e-01
-6.293959250572532804e-01
-6.159293702897375988e-01
-5.974208256767158387e-01
-5.934749680556052898e-01
-6.201729105808502229e-01
-6.280903277441738375e-01
-6.048181729795530925e-01
-6.040395830568500157e-01
-6.495498796724420432e-01
-6.082656722543189343e-01
-6.378509767673334885e-01
-5.881130591825605158e-01
-6.055977747535491451e-01
-6.239288333190837754e-01
-6.031175403224683373e-01
-6.505659700116385169e-01
-6.169137388489189799e-01
-6.419195596488271871e-01
-5.816989660303888421e-01
-6.152419733512674016e-01
-6.052970819972464112e-01
-6.251605214459083903e-01
-6.266200452404084853e-01
-6.045603906962312424e-01
-6.194916128026584090e-01
-5.775267698669332983e-01
-6.184827773693455377e-01
-6.256588636271754877e-01
-6.357481247750074171e-01
-6.285874973209257810e-01
-5.799062213186400028e-01
-6.405494315959121554e-01
-6.501158359966717759e-01
-6.554666734354289703e-01
-6.464843366292341020e-01
-5.870009551158792416e-01
-6.179177197594177828e-01
-6.245558667290315169e-01
-6.425142561913662620e-01
-6.228541439244290601e-01
-6.528879317819837880e-01
-6.153995936760002783e-01
-5.872674477612646049e-01
-5.960094067403132190e-01
-6.239408412112718016e-01
-6.144012012632860120e-01
-5.983340517755927346e-01
-5.953407164046919942e-01
-6.195257658551003299e-01
-6.074678772209297639e-01
-6.182804943309535561e-01
-6.309084849992767641e-01
-6.170750490194829574e-01
-6.102109850685208947e-01
-6.809011330860035294e-01
-6.168315243887161348e-01
-6.206307554817228622e-01
-5.846985031485276707e-01
-5.688594540002760436e-01
-6.084512513308198978e-01
-5.860326649060610960e-01
-6.185923414766526518e-01
-5.863688332260217351e-01
-6.009713314891801383e-01
-6.250905393202764726e-01
-5.876375757977030378e-01
-6.159045781413026166e-01
-6.013423296647744110e-01
-6.023115784398161976e-01
-6.133534464170142808e-01
-5.979925596689033007e-01
-6.117371831283276995e-01
-6.309264292016073528e-01
-6.048162687094598144e-01
-5.779072404911115290e-01
-6.415844603716955863e-01
-6.022848961331432882e-01
-6.099029819241955641e-01
-6.026761937800679814e-01
-6.249368036567012341e-01
-6.128478085264980058e-01
-6.161319869984651643e-01
-6.294120589708401825e-01
-6.652789434660821843e-01
-5.886134216867763280e-01
-6.046187774325043618e-01
-6.094754030443493287e-01
-5.553808191560786200e-01
-5.922388333987124165e-01
-6.289743322824635774e-01
-6.370399380708543502e-01
-6.416878730273789522e-01
-6.027106570287351639e-01
-5.921596618905000664e-01
-6.181688505324852700e-01
-6.118412888628325108e-01
-6.408623131984108046e-01
-5.935593418661229137e-01
-5.892381160049470212e-01
-5.946266044266945716e-01
-5.738341339677565101e-01
-6.093219717892374154e-01
-6.249910273414897022e-01
-5.965749190533597979e-01
-6.116356369830946438e-01
-6.175072761435048685e-01
-5.987938126433094421e-01
-6.004037520065041988e-01
-5.847391558282331037e-01
-6.212050503856032524e-01
-5.985570460862705833e-01
-5.764562792113918643e-01
-6.134413404573034745e-01
-6.071375313449240974e-01
-5.816728542583251560e-01
-6.210666776560621605e-01
-5.844034714838998168e-01
-6.275173979963523108e-01
-6.891553074119592948e-01
-5.766250815397161444e-01
-6.073485336356105879e-01
-5.825892821027385260e-01
-5.964957727767986606e-01
-6.217022755326089278e-01
-6.358271219280632325e-01
-5.985692269187362635e-01
-6.011393795846263766e-01
-6.241498479598185378e-01
-5.933904406264043363e-01
-6.114795857649508726e-01
-5.847376433300890408e-01
-6.047814603990759874e-01
-6.076557742849008070e-01
-6.045185136765485190e-01
-6.464734596124472876e-01
-6.293846722650199288e-01
-6.000337733714700139e-01
-6.207867208636029810e-01
-5.858563070907721881e-01
-6.174682124456395416e-01
-6.237916422979929987e-01
-5.872357895022163321e-01
-6.236913318801516892e-01
-6.432224186325570248e-01
-6.019180642824798477e-01
-5.854137832918843154e-01
-5.756773286235706832e-01
-6.204440857303825663e-01
-5.732691206945308426e-01
-6.222689955220368496e-01
-6.131086018480872424e-01
-5.786218331267553028e-01
-5.593941600941967351e-01
-5.712835827541568046e-01
-6.271889275883092418e-01
-5.630764949453276325e-01
-6.460664545559033911e-01
-6.272859898140943358e-01
-5.901549599553843617e-01
-5.769270757488971224e-01
-6.450951954775253627e-01
-5.928829454641336705e-01
-6.135017986973833048e-01
-6.368017127486963469e-01
-6.470856295622550158e-01
-6.028799765856651671e-01
-6.233499983191044258e-01
-5.982664900921556006e-01
-6.331591631182177382e-01
-5.706588068038460637e-01
-6.155736708867587392e-01
-6.150408437621956992e-01
-6.065016570318255695e-01
-6.178568534018171743e-01
-6.130084721456949826e-01
-6.065121929580777893e-01
-6.016742576051371527e-01
-6.074842717936947967e-01
-6.052297132367912003e-01
-6.342550649420710673e-01
-6.201537788685872465e-01
-5.672386835187953613e-01
-5.911311302351094366e-01
-5.975721484921188154e-01
-6.464518938480897647e-01
-6.173661498563749461e-01
-6.145283176571952888e-01
-6.080137972151411496e-01
-6.085188965047497733e-01
-6.150498524326081240e-01
-5.971553317774129788e-01
-6.136016391010491455e-01
-6.169073970025706899e-01
-6.214657815568810362e-01
-6.083005831030273702e-01
-5.788147906303050538e-01
-5.726116301012021959e-01
-5.810787838398054905e-01
-5.823297851620509169e-01
-6.189994380390956286e-01
-5.951559793139152843e-01
-6.081219687987597933e-01
-6.070792423630357870e-01
-5.993859271644312869e-01
-6.092311745795343514e-01
-5.777313946437641068e-01
-5.832791668694824461e-01
-5.765666683385759494e-01
-5.564824369058772868e-01
-6.296968569851643105e-01
-5.556370526368139551e-01
-5.781548113327239502e-01
-5.793460158783920733e-01
-6.348865255433376875e-01
-5.881943767862304329e-01
-6.366808334252513912e-01
-5.763481638199312584e-01
-6.250037486104288442e-01
-5.715142818253448054e-01
-5.926782641396882712e-01
-5.751748471651284556e-01
-6.145234553751411921e-01
-5.884076604702195290e-01
-5.932894986645035340e-01
-6.060503442113197581e-01
-6.086263319092021229e-01
-5.573505021370448453e-01
-5.633829562080792108e-01
-5.997328394547192243e-01
-6.141612807633105575e-01
-5.891713417883603920e-01
-6.619739040627787841e-01
-5.692786634688847824e-01
-6.024717126916041554e-01
-5.879183190932455449e-01
-5.850205899111047270e-01
-5.855600947548998958e-01
-6.336747632162323951e-01
-5.995655829992814212e-01
-6.086471861471842715e-01
-6.336647005424282941e-01
-6.147610392107233368e-01
-6.170494992997102024e-01
-5.896485352446501071e-01
-6.153694598157477547e-01
-5.756095409298744858e-01
-6.457481435797024494e-01
-6.429214112435025497e-01
-5.989677075241781612e-01
-5.667879706199951961e-01
-5.864678014676125706e-01
-6.160753557310683082e-01
-6.072729904048467242e-01
-5.747639755270207429e-01
-5.847167717728317671e-01
-6.304871765918755866e-01
-5.804859468446562643e-01
-6.167209860547876454e-01
-5.841255571677484992e-01
-5.518091069608377364e-01
-5.732743109731587294e-01
-6.323322752024527205e-01
-6.261414320740951167e-01
-5.420547511899572735e-01
-5.545019859802453599e-01
-5.993871648986368594e-01
-5.884312253088042066e-01
-6.422108508099035884e-01
-5.980904927644824509e-01
-5.982497093384393505e-01
-6.000155452829423197e-01
-6.022826073860457763e-01
-5.942464272115839385e-01
-6.052381375825482968e-01
-5.478113216057215462e-01
-6.131846829934020082e-01
-5.961493035181791855e-01
-6.518844686463284299e-01
-5.813948792544531008e-01
-6.045588170336980705e-01
-6.078820847009634987e-01
-5.608113889058351509e-01
-5.719528518952495810e-01
-6.060301108237319268e-01
-6.173918064177473797e-01
-5.769064255336324720e-01
-6.094508906461141295e-01
-5.938098357803985872e-01
-6.050901722159066631e-01
-5.805129690515887786e-01
-6.047035500804635033e-01
-6.346703107553084422e-01
-5.483142827256441976e-01
-5.841598616374048536e-01
-5.799623560476883100e-01
-6.090993604340260159e-01
-5.660104560758755232e-01
-5.937457312051428460e-01
-5.525447210303449097e-01
-5.816030305499735320e-01
-5.532647826048613382e-01
-6.114817176924349784e-01
-6.308575523308341815e-01
-6.231799058859246454e-01
-6.013784319372932341e-01
-5.731104842074749017e-01
-5.972649554413805850e-01
-5.911394487560688304e-01
-5.723915863451476405e-01
-5.987113499803454753e-01
-5.851748905316578320e-01
-5.906609084230922679e-01
-6.150439181366823549e-01
-5.801730930052421131e-01
-5.682530210633758294e-01
-6.062256647117324482e-01
-5.562536442596561770e-01
-5.652471763996412824e-01
-6.168214258392638039e-01
-6.002067157879591441e-01
-5.924147918054591955e-01
-5.624263594474721017e-01
-5.793325091855733300e-01
-5.728793006611139216e-01
-5.973850483533768019e-01
-6.232000339253985777e-01
-5.652570840945578823e-01
-5.895271975107679863e-01
-6.054754366941993426e-01
-5.640106439978100905e-01
-5.541312880576128030e-01
-6.081617334962230448e-01
-5.986272672433982089e-01
-5.965976596403119725e-01
-5.930445635081914579e-01
-5.988618022216060099e-01
-5.730182328617658971e-01
-5.967963704206248332e-01
-6.319498083634995655e-01
-5.492895656075549304e-01
-6.278691845482582412e-01
-6.035613423761067020e-01
-5.427884723050673266e-01
-5.912724774583995035e-01
-5.804324257492006200e-01
-5.736913354453880842e-01
-5.805380071852452861e-01
-5.664654034444702724e-01
-5.816852213367319502e-01
-5.775498012922523072e-01
-5.862165950611069043e-01
-5.419856578462126651e-01
-5.660184759420011646e-01
-6.235778257037764005e-01
-5.517516051503351671e-01
-6.106358774128666234e-01
-6.004025511292983008e-01
-5.856137267977477023e-01
-5.631267769566999926e-01
-5.958504763690419814e-01
-5.631983519498487967e-01
-5.781824182376882337e-01
-5.811707678360078511e-01
-6.003114984435644619e-01
-5.812029966414454796e-01
-6.085322258049128408e-01
-5.790254097778767539e-01
-5.731334546262655261e-01
-5.852065157690196084e-01
-5.822839927170967433e-01
-6.232879197061094168e-01
-5.405809081270709360e-01
-5.846412382486447790e-01
-5.982210451209596380e-01
-5.754588887102818351e-01
-5.882053584056379236e-01
-6.060605108424877985e-01
-6.091717870196404760e-01
-6.121233283116718216e-01
-6.121677655675400453e-01
-5.681965211351133194e-01
-5.986449524952978107e-01
-5.744589849791671421e-01
-5.294554864598686184e-01
-5.641894359604117115e-01
-6.257099931075249533e-01
-6.077633335090996125e-01
-5.542366402639472556e-01
-6.149597563962843072e-01
-5.816435135222819408e-01
-6.057245181737501705e-01
-5.611221992420306615e-01
-5.842249822819497451e-01
-5.880822856899755591e-01
-5.717786692699500239e-01
-6.107646854647189594e-01
-5.544564391152975169e-01
-5.521682726496446314e-01
-5.923511480413290453e-01
-5.903946626254793495e-01
-6.247030892044675987e-01
-5.828621216615906819e-01
-6.158233423012851038e-01
-5.427635272892050722e-01
-6.062957660624191947e-01
-5.627667308322217288e-01
-6.267052051413321001e-01
-5.853165939568037990e-01
-6.108343423154576346e-01
-5.877765794093890994e-01
-6.127485706588211567e-01
-5.670250770000758722e-01
-5.776839435264251588e-01
-5.573228721956314802e-01
-5.995971280936249759e-01
-5.307548637364672972e-01
-5.625728961694883568e-01
-6.238347234817753773e-01
-5.854008125419084552e-01
-5.953427279029896990e-01
-6.089403338114207642e-01
-5.382665811995022143e-01
-5.428824998152339543e-01
-5.942385520562820655e-01
-5.762698580032814544e-01
-5.742034238751407837e-01
-5.597707886448142212e-01
-5.927381465147223416e-01
-5.742400667411120541e-01
-5.988434201600709716e-01
-5.714500598958814903e-01
-5.854764510007365308e-01
-5.738020090816237095e-01
-5.774099784063497776e-01
-5.741566283652972391e-01
-5.587703482163826063e-01
-5.577529469229144388e-01
-5.664705119864453797e-01
-5.674661254563673207e-01
-5.846928684993883962e-01
-5.563655710635860840e-01
-5.485118347064845690e-01
-5.583921964096494328e-01
-6.187743391206455001e-01
-5.787668188489698551e-01
-5.572440099056122920e-01
-5.900954038890244835e-01
-5.645010953227801442e-01
-5.890406411956896626e-01
-5.726261942913346559e-01
-5.708851679473309071e-01
-5.862647021571171235e-01
-5.919450697067835110e-01
-6.062785906579419848e-01
-6.144071219937977668e-01
-5.622608720119066650e-01
-5.713207497323121720e-01
-6.057039389827801878e-01
-5.893386550311567884e-01
-6.107555175052520324e-01
-5.690534780409131077e-01
-5.730830570538971713e-01
-5.668462544716303952e-01
-5.767252200046474320e-01
-5.827415356925191858e-01
-5.760568173585036700e-01
-5.846163581056784686e-01
-5.990351321811430152e-01
-5.827890251444439729e-01
-6.062057676930925343e-01
-5.668988944921731221e-01
-5.513218966796695764e-01
-5.594152363631378355e-01
-6.184825365806261299e-01
-5.698559925673097881e-01
-5.261673398929030965e-01
-5.719193694873263567e-01
-5.815105271022397160e-01
-5.365833901208688639e-01
-5.679293570924854873e-01
-5.666590805264237751e-01
-5.801793413692803991e-01
-5.762332589169498753e-01
-5.392237923402722899e-01
-5.974482617820292552e-01
-5.456813041198149694e-01
-6.034581216621264232e-01
-5.664656657655766647e-01
-5.800866849577150930e-01
-5.869831921973319711e-01
-5.827176577099461019e-01
-5.829306738236004204e-01
-5.801579520473730822e-01
-5.895869328775764640e-01
-5.664079407956054135e-01
-5.657543877140073230e-01
-5.594568046392238703e-01
-5.900927204246798619e-01
-5.821868096182134522e-01
-5.991234760677921489e-01
-5.707410668743690962e-01
-5.647910716338360171e-01
-5.788204348702212787e-01
-6.080999228397138134e-01
-5.455873477991324272e-01
-5.714088081639837613e-01
-5.609830064587945087e-01
-6.091314147155063585e-01
-5.718673639344559190e-01
-5.722995315592364074e-01
-5.632245523483032645e-01
-5.442642878131549455e-01
-5.475983592343136586e-01
-5.629395527216297657e-01
-5.704840565010198539e-01
-6.124538428426509196e-01
-5.270639375159992257e-01
-5.519632605888656895e-01
-5.945397313681342055e-01
-5.429790006407834158e-01
-5.591617574425032933e-01
-5.744350653748152569e-01
-5.533680691631692738e-01
-5.705782532644685379e-01
-5.535077195991867649e-01
-5.862208449734302995e-01
-5.572014845865400634e-01
-5.669846567376614077e-01
-5.427586909975314899e-01
-5.750780581718485385e-01
-5.788940726570303008e-01
-5.709443929643661653e-01
-5.700221511014716969e-01
-5.131897302535110006e-01
-5.750242664050907448e-01
-6.098169795787389269e-01
-6.064090973334688162e-01
-5.579025087751572354e-01
-5.922169113068971313e-01
-5.892265592986021261e-01
-5.584752944309283595e-01
-5.976244934066615722e-01
-5.575876743460277396e-01
-5.703779673307936005e-01
-6.196735783852149737e-01
-5.547840806185391216e-01
-6.105138458376273558e-01
-5.844130672829850326e-01
-5.870073528742359992e-01
-5.343702434266348611e-01
-5.708839627957955631e-01
-5.481560421495473845e-01
-5.459298958490632625e-01
-5.528162828592235734e-01
-5.436347180553326996e-01
-5.515390184517739991e-01
-5.649124709399123700e-01
-5.788588206879560216e-01
-5.217821867780847445e-01
-6.151159379870811961e-01
-5.505888428505548715e-01
-5.693926181549721077e-01
-5.556466621281181961e-01
-6.013556752963515883e-01
-5.981369719962991161e-01
-5.267738109862974971e-01
-5.224841324324810410e-01
-5.926506415450620846e-01
-5.530159666993998968e-01
-5.593614080802764565e-01
-5.936453928294016524e-01
-5.738535278824848929e-01
-5.730666525887218032e-01
-5.799030754609485472e-01
-5.980304008502492774e-01
-5.525447529430826954e-01
-5.828704912357990375e-01
-5.767600361561607825e-01
-5.491805260517512721e-01
-5.652085574532210721e-01
-5.311304075775815647e-01
-5.719052982583910927e-01
-5.534442940744616068e-01
-5.461911357562808655e-01
-6.143907798786942820e-01
-5.607082342998667146e-01
-5.691607845824229184e-01
-5.696928277739027324e-01
-5.555068054475646999e-01
-5.682952027886555291e-01
-5.760742581832929421e-01
-5.972939686249501001e-01
-5.300714974215507969e-01
-5.794198180758682870e-01
-5.629694982968073136e-01
-5.527747630438312187e-01
-5.659317662072577138e-01
-5.913165211868809390e-01
-5.582088341777329266e-01
-5.835722499225248772e-01
-5.970144190090423963e-01
-5.565030968930387845e-01
-5.291987312070972616e-01
-5.444877779520197469e-01
-5.762576072812560790e-01
-5.612658120918527782e-01
-5.556964183637034260e-01
-5.534269040638480908e-01
-5.760902563914821473e-01
-5.557287447132712721e-01
-5.386015862033705082e-01
-5.779369743911801915e-01
-5.954248223320041111e-01
-5.825003589886081912e-01
-5.217394493592448779e-01
-5.907133960495382086e-01
-5.226399366372879163e-01
-5.439464553233416266e-01
-5.721042350979506086e-01
-5.716423066352800397e-01
-5.889844935554754413e-01
-5.463403020810837507e-01
-5.773536525055082969e-01
-5.363056591056424294e-01
-5.201895812785077844e-01
-5.542999537232680130e-01
-5.773271840471394523e-01
-5.474019077571214975e-01
-5.067313705468801110e-01
-5.676174623517995510e-01
-5.455593264251061836e-01
-5.630783957210355739e-01
-5.719330662612810423e-01
-5.861426962087883386e-01
-5.260706550630874778e-01
-5.609667621423197748e-01
-5.393759777789222110e-01
-6.080035985394768305e-01
-5.116061004204314200e-01
-5.810892141059330607e-01
-6.079774280144359944e-01
-5.528249562830963582e-01
-5.904003006572424717e-01
-5.626389439028981476e-01
-5.280031400367023453e-01
-5.754811647986117773e-01
-5.488862800243238249e-01
-5.755511744644118410e-01
-5.737340670940929144e-01
-5.738459155257774613e-01
-5.733096846597038887e-01
-5.472900056442422390e-01
-5.812214473971432094e-01
-5.637810679980735928e-01
-5.568347264882977932e-01
-5.653490252146406991e-01
-5.881066357077119333e-01
-5.843571884624746415e-01
-5.871461059805194171e-01
-5.741126222918844224e-01
-5.865069862809837442e-01
-5.700575917111306845e-01
-5.988985035667001577e-01
-5.389443865782944654e-01
-5.270565990663709233e-01
-6.052737448303424639e-01
-5.924357015633239243e-01
-6.016261594712802863e-01
-5.450932173824688531e-01
-5.703354758520420287e-01
-5.511329341730853981e-01
-5.699460860249484506e-01
-5.444046490349084833e-01
-5.629842586012958616e-01
-5.856545561379666864e-01
-5.776562195058878579e-01
-5.498535888755865519e-01
-5.684382419599972591e-01
-5.389748160426350854e-01
-5.634932164524258935e-01
-5.696006643819754300e-01
-5.433757287929774638e-01
-5.784436842867008988e-01
-5.679577343763198005e-01
-5.666617113746070800e-01
-5.626589006635545065e-01
-5.169355095177251558e-01
-5.659328926389698422e-01
-5.636445151574644985e-01
-5.283090022657692675e-01
-5.540440329028605282e-01
-5.683383641230647099e-01
-5.791955159770005857e-01
-5.563822721785566250e-01
-5.416675663806590491e-01
-5.594048283741132055e-01
-5.623115234607084512e-01
-5.665260166736965086e-01
-5.510740674024898755e-01
-5.840368441975446467e-01
-5.597060960665763973e-01
-5.851093081935767604e-01
-5.441191526677008339e-01
-5.787162250459847446e-01
-5.621416602807159935e-01
-5.864453574345640519e-01
-5.548718615960966938e-01
-5.669063078934040156e-01
-6.195269176338320527e-01
-5.663177258636146183e-01
-5.602670927723597538e-01
-5.660836629653124286e-01
-5.671351944828700864e-01
-5.911166755539378759e-01
-5.936975658990364391e-01
-5.347258520469412302e-01
-5.199186919718602473e-01
-5.424656536909457927e-01
-5.610556675661997339e-01
-5.720258020920575559e-01
-5.344205035710271057e-01
-5.558771028537662362e-01
-5.545875590109232700e-01
-5.721362904792096638e-01
-5.703531420154223097e-01
-5.430189964632405886e-01
-5.328739074430532963e-01
-5.531950597311813267e-01
-5.807478200708431348e-01
-5.581757415012768009e-01
-5.724486315687725702e-01
-5.631394356880351504e-01
-5.445755536895642290e-01
-5.551216674770474979e-01
-5.410147773851848862e-01
-5.821018353412759083e-01
-5.649268752337947008e-01
-5.830585308602568295e-01
-5.659702067026709527e-01
-5.523192170420168079e-01
-5.617186226899720802e-01
-5.500010448410466157e-01
-5.450674585500577818e-01
-5.505617983419333061e-01
-5.614223743175068559e-01
-6.126532566428980475e-01
-5.638127829964983961e-01
-5.669870011527852194e-01
-5.926486230262671961e-01
-5.742025555898645495e-01
-5.567380185914034829e-01
-5.443400216421947491e-01
-5.972558957123005330e-01
-5.607657806078362173e-01
-5.416072792754154097e-01
-5.576614717860366444e-01
-5.668678270738410907e-01
-5.337390835421637059e-01
-5.704054595322352039e-01
-6.127623663118898500e-01
-5.432082928318704429e-01
-5.616680671598800467e-01
-5.039951762240110211e-01
-5.459463429918541832e-01
-5.640810682677318555e-01
-5.218717451545137331e-01
-5.318294531886662568e-01
-5.626543256329519238e-01
-5.177659555322369211e-01
-5.293334831010444441e-01
-5.847229364210418945e-01
-5.543957224973696807e-01
-5.250566465315474884e-01
-5.495388007054896606e-01
-5.831597933275053380e-01
-5.911550825604916515e-01
-5.390345951328184837e-01
-5.791785704969332205e-01
-5.392624874314504435e-01
-5.508933018668568105e-01
-5.616315237827818052e-01
-5.633593397028462402e-01
-5.296218856781405027e-01
-5.539130662573125141e-01
-5.551477247576398488e-01
-5.080405161119228019e-01
-5.639487853480878998e-01
-5.467280331694630569e-01
-5.716168175747519120e-01
-6.069012370527089306e-01
-5.587673877747493245e-01
-5.759986838312247670e-01
-5.377669365906149190e-01
-5.207693805628746953e-01
-5.717544506695977358e-01
-6.135236482604417008e-01
-5.486899026535300150e-01
-5.289012626640309245e-01
-5.402167464327578550e-01
-5.652866726761134331e-01
-5.314536254091150047e-01
-5.601535448391602445e-01
-5.519390602474564256e-01
-5.458237282824199843e-01
-4.824254175583566062e-01
-5.636975568743666232e-01
-5.565565718261840100e-01
-5.809296150676027670e-01
-5.605655899690049626e-01
-5.601192906930498872e-01
-5.434873498487323706e-01
-5.823897918300467991e-01
-6.057374886092663502e-01
-5.504398841081321603e-01
-5.434589445634249172e-01
-5.562747658937590156e-01
-5.273523399331389028e-01
-5.275716696060908095e-01
-5.248191970581485011e-01
-5.843670957113709097e-01
-5.435168622234122227e-01
-5.415790661131140160e-01
-5.238802160429127941e-01
-5.622993795900242953e-01
-5.476503686555782568e-01
-5.454029290609129221e-01
-5.753456433625122601e-01
-5.376398015358033744e-01
-5.485320975029818191e-01
-5.441342681816470073e-01
-5.196282838661959724e-01
-5.523188145369086754e-01
-5.428263015367877919e-01
-5.499799410032409908e-01
-5.159106286971807398e-01
-5.385974212760702429e-01
-5.874659974422740127e-01
-5.524886335209766575e-01
-5.217730454227748060e-01
-5.470412420189980640e-01
-5.547506237626370629e-01
-5.296768590792924059e-01
-6.006476930618248611e-01
-5.541926461752409994e-01
-5.213238261804178375e-01
-5.497302486035463565e-01
-5.595669514551516732e-01
-5.582432039871693119e-01
-5.214823856940306035e-01
-5.601195081958507682e-01
-5.431790897510170302e-01
-5.454631342235505276e-01
-5.546591334106261151e-01
-5.256458184103529607e-01
-5.361151951940413829e-01
-5.186205819260580885e-01
-5.497834538376983327e-01
-5.079061839699378078e-01
-5.403975539694934049e-01
-5.077186958050662335e-01
-5.575839988161775951e-01
-5.466193332791456916e-01
-5.794613540544235608e-01
-5.234762707906840395e-01
-5.314573422904429467e-01
-5.421731269275893439e-01
-5.349830089422114021e-01
-5.893445281290196069e-01
-5.598934438261515822e-01
-5.527531248975041667e-01
-5.747642696708945564e-01
-5.219529896743105857e-01
-5.547380348253453386e-01
-5.700154086911767282e-01
-5.896823421468273541e-01
-5.408108334362854430e-01
-6.039543427106592866e-01
-5.409721791352329889e-01
-5.510788533165327241e-01
-5.551966927084016623e-01
-5.698948729026017679e-01
-5.519980237087492858e-01
-5.283899756598650077e-01
-5.618642639784618975e-01
-5.557151894525126368e-01
-5.194679560870170132e-01
-5.144733979042400707e-01
-5.354140279332878505e-01
-5.250693371372312512e-01
-5.092666173731286161e-01
-5.618121842341287087e-01
-5.334656050705359753e-01
-5.811469462286446008e-01
-5.635638931165390941e-01
-5.096489201761055243e-01
-5.255445645865803872e-01
-5.263277543730611185e-01
-5.300675682722510995e-01
-5.585386800713777466e-01
-5.487511973396727027e-01
-5.382354593489074857e-01
-5.199223870989779783e-01
-5.533553121316271417e-01
-5.372796263183746701e-01
-5.625307513697990203e-01
-5.369051039379273416e-01
-5.589946014676079322e-01
-5.262447151452188665e-01
-5.615640738686961120e-01
-5.101738919038909525e-01
-5.228508873597365048e-01
-5.532520325175277476e-01
-5.425879192749648583e-01
-5.687792288741978508e-01
-5.519084413496335717e-01
-5.413520391996715642e-01
-5.458904183677735222e-01
-5.404900619046080212e-01
-5.488834419874082382e-01
-5.486441152222474305e-01
-5.797230073063552869e-01
-5.608701454156861388e-01
-5.423258013557377133e-01
-5.335007027574721894e-01
-5.407406064480452246e-01
-5.561645619743750268e-01
-5.796507594014711495e-01
-5.395272938957105247e-01
-5.551331278045729123e-01
-5.484715032334271934e-01
-5.201426653581270321e-01
-5.572170399815035147e-01
-5.520514447121468438e-01
-5.959154385315296176e-01
-5.453188402761276476e-01
-5.361197885797307494e-01
-5.542680648286556488e-01
-5.503880077683402927e-01
-5.512894289024836691e-01
-5.342991036235661406e-01
-5.238234678539849254e-01
-5.426467329917327165e-01
-5.439497558622471418e-01
-5.429627525882061434e-01
-5.471077318122943289e-01
-5.640360538624481501e-01
-5.058789904502023482e-01
-5.582058226830942660e-01
-5.196836099194500624e-01
-5.415953079395768865e-01
-5.309837549085856256e-01
-5.077936689012563232e-01
-5.149727131160135585e-01
-5.102444121344916761e-01
-4.829091869363450473e-01
-5.059972845002519426e-01
-5.237541954617583873e-01
-5.442590777104561184e-01
-5.239245289844663978e-01
-5.590339534245428732e-01
-5.210731398572843176e-01
-5.441462417249123273e-01
-5.049395231536238926e-01
-5.947157281552636343e-01
-5.463607586092315005e-01
-5.661326144834548657e-01
-5.375487098373188388e-01
-5.344991950346923426e-01
-5.661409911817382179e-01
-5.163226675348826511e-01
-5.333129404064906876e-01
-5.357192727473069072e-01
-5.497414318281363954e-01
-5.003643745954244881e-01
-5.545570085938671401e-01
-5.055084294547167456e-01
-5.094514416667131895e-01
-5.392081784603672823e-01
-5.403588333503913654e-01
-5.531779119624212759e-01
-5.458698470660003910e-01
-4.999680608465924547e-01
-5.485915200569981831e-01
-5.753105307914071487e-01
-5.587300534361889781e-01
-5.060344174499522563e-01
-5.684846768258987604e-01
-5.428817857710402928e-01
-5.622878051367460328e-01
-5.087071782165371037e-01
-5.361473327940537992e-01
-5.630255083109102499e-01
-5.449435731083708268e-01
-5.564562548834385280e-01
-5.671659732239063834e-01
-5.608336916709123487e-01
-5.214405476623763525e-01
-5.271502133281027458e-01
-5.397068263069249028e-01
-5.481842440912335634e-01
-4.944140365866749320e-01
-5.426742170285595579e-01
-4.900373637736500920e-01
-5.243759092216425666e-01
-5.350921240392286782e-01
-5.063258610204630639e-01
-5.275895447410593464e-01
-5.623732340529769003e-01
-5.268520449759470647e-01
-5.247693289933043070e-01
-5.623211314118938819e-01
-5.218949872299748494e-01
-5.704613912989147106e-01
-5.296877646088357094e-01
-5.034187926705274707e-01
-4.785910228372926012e-01
-5.569500283966374310e-01
-5.605775507981116679e-01
-5.160757155774204907e-01
-5.746730818420785480e-01
-5.404866691580220150e-01
-5.469080184169763381e-01
-5.753769654056645200e-01
-5.220304296756398399e-01
-5.397091144717859335e-01
-5.143446630485167814e-01
-5.240146460302260722e-01
-5.177880609852906213e-01
-5.490771114615374815e-01
-5.283130127248897301e-01
-5.569068367557447052e-01
-5.403036012016966261e-01
-5.181071020692155082e-01
-5.408191461443647707e-01
-5.064676106324672578e-01
-5.147842894073285658e-01
-5.174147723293045509e-01
-4.897577366400614474e-01
-5.122069886465975275e-01
-5.374006284183963089e-01
-5.325280120677080564e-01
-5.604108024415269673e-01
-5.243674262333255509e-01
-5.345989875911327793e-01
-4.966970062080989790e-01
-5.255634599200909030e-01
-5.372926627016928469e-01
-5.611122126408706334e-01
-5.466510697108933892e-01
-5.507605851646805162e-01
-5.202348718032061559e-01
-5.616956958584634618e-01
-5.181801676086583708e-01
-5.196292280874974523e-01
-5.771109862228720466e-01
-5.203228933973690351e-01
-5.162918555110014296e-01
-5.162454964427009019e-01
-5.091741942418608335e-01
-4.944548471898921327e-01
-5.328009490758764954e-01
-5.425640579982929923e-01
-5.030633562838342510e-01
-5.293999760438200530e-01
-5.181675589883688593e-01
-4.947753732114781866e-01
-5.547519743197781850e-01
-5.290786871393214907e-01
-5.245780923871917745e-01
-5.394411380967534253e-01
-5.229813208666285185e-01
-5.299802721986757170e-01
-5.275679491721668724e-01
-5.285500882265579126e-01
-5.564341763168638710e-01
-5.429871867784736850e-01
-5.856861928500614045e-01
-5.221586322897638910e-01
-5.528741134520681610e-01
-5.218395943964814210e-01
-5.036406737757623819e-01
-4.919994879189791281e-01
-5.439481081862310718e-01
-5.277399455267818285e-01
-5.342395590061383981e-01
-5.367467899854172497e-01
-5.457007139545432262e-01
-5.587220010146323190e-01
-5.435425782976263109e-01
-4.640429996047478189e-01
-4.979643285159633392e-01
-5.273480395685709032e-01
-5.627835823012913297e-01
-5.660675009474495090e-01
-5.442032581488164267e-01
-5.081991359664901342e-01
-5.731154069325604672e-01
-5.448443663245789992e-01
-4.944701226960245832e-01
-5.339074433993308277e-01
-5.091469627825382371e-01
-5.296485729765686434e-01
-4.915869819853204703e-01
-4.855880795590266086e-01
-5.053108794170216855e-01
-5.453448307361633551e-01
-5.061450405216224580e-01
-5.344177904279431290e-01
-5.160722332028055970e-01
-5.806695400798784767e-01
-5.073848689731086381e-01
-5.354781962284919095e-01
-5.099621721412560538e-01
-5.074093610835460622e-01
-5.358864950842155972e-01
-4.799018537019042463e-01
-5.106856721006141075e-01
-5.410240121650951028e-01
-5.065645150376135719e-01
-5.084845864692090212e-01
-5.361815644352710963e-01
-5.128267994927401263e-01
-5.353260516998594731e-01
-5.185535479287811667e-01
-5.330784415871374637e-01
-4.850024113907240864e-01
-5.406864227407452983e-01
-5.260648793887376939e-01
-5.385771851243262853e-01
-5.104902299956800560e-01
-5.272912107775370449e-01
-5.298636102184817176e-01
-5.336645994194514353e-01
-5.573590711010892873e-01
-5.607628602429184372e-01
-4.983837900508563679e-01
-5.043068062775217797e-01
-5.081544675588437476e-01
-5.468681392395043916e-01
-5.374929395600801518e-01
-5.277262626056131722e-01
-5.075697174059644601e-01
-5.255622837707152328e-01
-5.484491302985418093e-01
-5.373407554001420339e-01
-5.709430850338063079e-01
-5.281460994367566109e-01
-4.787320942250905542e-01
-5.231482096366006918e-01
-4.591505415183029237e-01
-5.237974895740892256e-01
-4.862716924919363581e-01
-4.478349042158309423e-01
-4.746862084113392388e-01
-5.017644813304487084e-01
-4.863356196470108306e-01
-5.254671385569412712e-01
-5.453369371663884246e-01
-5.016397008963904280e-01
-5.057271841454785699e-01
-4.985631176630231920e-01
-5.225843893863382217e-01
-4.880720803133459240e-01
-5.207977527738201218e-01
-5.292416790418568162e-01
-5.450129808472445880e-01
-4.893714380200877012e-01
-4.747726712351765799e-01
-5.254168676093542434e-01
-5.343128680003671471e-01
-5.452206217250946674e-01
-4.963261068045369817e-01
-5.064760397151462090e-01
-5.168458725449176505e-01
-5.015810987195850057e-01
-5.001060315865423211e-01
-5.383763310857198059e-01
-4.895584840458187537e-01
-4.869306173391387271e-01
-5.373560381259048224e-01
-5.364662371080894943e-01
-5.434050576328293136e-01
-5.336112913207584629e-01
-4.756831853465383064e-01
-5.186603070664099757e-01
-4.967275306238063126e-01
-5.440046018772218828e-01
-4.859549083350280796e-01
-5.072396748706505809e-01
-5.081486866123658963e-01
-4.979673155560025988e-01
-5.110979480640314154e-01
-4.974387348088431526e-01
-5.273267172198652375e-01
-5.465039384915927334e-01
-4.990715185498139084e-01
-4.973587696394263236e-01
-5.057400080947072052e-01
-4.987084855253070548e-01
-5.028072319274368152e-01
-5.263298741509663259e-01
-5.261170609440709578e-01
-5.144502528189991430e-01
-5.267805096829800693e-01
-5.121345115731169573e-01
-5.499757137206270352e-01
-5.031046536441269312e-01
-5.060685061629121018e-01
-5.078885482720931765e-01
-5.452038577124607155e-01
-4.992638319116313728e-01
-4.988837284300294828e-01
-5.251143038369305849e-01
-4.901167624242439014e-01
-5.346758921259990860e-01
-5.399711296906136715e-01
-5.056177539741243399e-01
-5.142461308570036582e-01
-5.234197707988467174e-01
-5.351221706501431141e-01
-5.407755039211618042e-01
-4.611513891152190792e-01
-5.287767837306446284e-01
-5.223521445764269799e-01
-5.034968523910348104e-01
-5.097981791507846250e-01
-5.359721170182593086e-01
-4.990935179116772202e-01
-5.180371241289342121e-01
-5.087686257341179630e-01
-4.861916839070050678e-01
-5.228346059269139978e-01
-5.254292808479257282e-01
-5.237382757238940867e-01
-5.162521474570769264e-01
-4.661248219527870940e-01
-4.797109564290901185e-01
-5.449594899387151248e-01
-4.871423747467970022e-01
-5.166267191875832943e-01
-4.881208035853235039e-01
-5.520367034810423901e-01
-5.141661790084944839e-01
-5.062032165472853951e-01
-4.781248134702185681e-01
-5.454851986060531566e-01
-5.219587601610886640e-01
-4.878505939612189368e-01
-5.393884414465841548e-01
-5.074375493569059925e-01
-5.528384104194119519e-01
-4.498823426387686952e-01
-5.105861117453085463e-01
-4.750390463906870586e-01
-5.607850817671730104e-01
-5.230117142512562545e-01
-5.380590649554345406e-01
-5.415158847624478300e-01
-5.495529767283956479e-01
-5.009801578330513872e-01
-4.718402857718529964e-01
-4.899172826601034814e-01
-5.019196922049667942e-01
-5.189779969791828984e-01
-5.253984028855155364e-01
-5.033374071676729455e-01
-4.995639173750610063e-01
-5.075870356497022007e-01
-5.278527800829470040e-01
-5.048297373679194733e-01
-5.343031371587795286e-01
-4.977937872863142377e-01
-4.893636441264724302e-01
-5.258374559012269911e-01
-5.236926303725959464e-01
-4.909318261663671024e-01
-5.166526044186890987e-01
-5.102880110192806740e-01
-5.095433986353723466e-01
-4.898120639761037176e-01
-5.032589875581211514e-01
-5.349734963541181720e-01
-4.796976954242180291e-01
-5.085239153599739881e-01
-5.130348822360294436e-01
-4.825376706596529730e-01
-5.353242483671369900e-01
-4.841273173681289732e-01
-4.881866469757900617e-01
-5.057394417606939641e-01
-5.254506679275323666e-01
-5.009808941376143743e-01
-4.744231137586999991e-01
-5.212189517094203417e-01
-5.105137149471073998e-01
-5.120371459852020024e-01
-5.380413253244064054e-01
-4.842446436637949381e-01
-4.927106253858958840e-01
-5.307269248013499752e-01
-5.492669533644624069e-01
-5.154126122270414889e-01
-4.793712642807141933e-01
-5.252397475730623544e-01
-4.903415597707503903e-01
-4.948884362440657547e-01
-4.860524120172054485e-01
-4.835091117149849516e-01
-5.201926320408988280e-01
-4.960783944748257124e-01
-4.789319360459709518e-01
-4.808502856044707396e-01
-4.844526767395708755e-01
-5.080969070737328952e-01
-4.925560959618217605e-01
-5.111337818571621838e-01
-4.915775233076435935e-01
-5.188520594769580052e-01
-5.150543804287509575e-01
-4.757103119502051336e-01
-4.977946426649860756e-01
-4.937743897828476003e-01
-4.940528009469654647e-01
-5.263028024136739980e-01
-5.356017868376081736e-01
-5.013302657056707412e-01
-5.490130474633960755e-01
-5.237075802976034478e-01
-5.208928935790386738e-01
-5.143899803816761596e-01
-5.236554321310717963e-01
-4.795541234009647602e-01
-5.222192833738810158e-01
-4.839642556432843246e-01
-5.109587185939716836e-01
-5.524600537665473876e-01
-4.934322205803153838e-01
-5.341455793720739642e-01
-5.039684065963546677e-01
-5.145355924893295629e-01
-5.323219324935426489e-01
-4.840633277473386786e-01
-5.330978436222367778e-01
-5.323440505937528933e-01
-5.248350467764272276e-01
-5.024142629306200813e-01
-5.140701810151908635e-01
-4.906122895221587399e-01
-5.188055371376018021e-01
-5.252344606441100572e-01
-5.070210616926051905e-01
-4.818899857822484534e-01
-4.904270853479319459e-01
-4.893433262907225245e-01
-5.014868353818114910e-01
-5.250643777095702625e-01
-5.382274409034493168e-01
-5.341814327461331668e-01
-4.841157715910974213e-01
-4.754392693840220896e-01
-5.356270918221772703e-01
-4.858376068134034331e-01
-5.280601199070165119e-01
-5.369515003603978487e-01
-5.098697876529294515e-01
-5.238566579571233284e-01
-4.952532670949477134e-01
-5.117361047535808893e-01
-5.307108714547437156e-01
-4.920375342536382202e-01
-4.756995451424727572e-01
-5.277626819781716661e-01
-5.314989337306229578e-01
-5.196441415865603597e-01
-5.086117987987338607e-01
-4.699529621651912237e-01
-4.874704142954542352e-01
-5.351868748691842592e-01
-4.752181102151571412e-01
-5.217938854069482657e-01
-5.102023921736162926e-01
-5.279872099910641881e-01
-5.300999911944858090e-01
-5.288205047389564761e-01
-4.914417829079923972e-01
-4.779664598120532681e-01
-5.176209795715734918e-01
-4.993540530065163630e-01
-5.101806932730259536e-01
-5.089117301381985703e-01
-5.073819285405798407e-01
-4.614869104343867767e-01
-4.780814976816624706e-01
-5.490552195797228086e-01
-5.156922428787842350e-01
-4.513233156409047764e-01
-5.284574845181644331e-01
-4.781824834238029842e-01
-5.263732337917043091e-01
-4.613825232352998240e-01
-5.148788872075473755e-01
-5.288500942150008433e-01
-5.256978188032587207e-01
-5.034422782841369015e-01
-4.962595934778422091e-01
-5.070902454606786014e-01
-5.354971057552796454e-01
-4.999703666969787519e-01
-4.665671755551974442e-01
-5.244911635104240188e-01
-4.777721210622525860e-01
-4.585279382904196566e-01
-4.504968608674268515e-01
-4.794856766239260493e-01
-5.175233733929668345e-01
-4.939680781086558392e-01
-4.437866986050794660e-01
-4.894487498318101926e-01
-4.934128968322539777e-01
-4.946133203753778629e-01
-5.113964303162176206e-01
-4.813733875176214316e-01
-5.445646766882712431e-01
-4.930709736665045417e-01
-5.063547446095147953e-01
-5.372662583994304297e-01
-5.392640585717518587e-01
-4.885356073283467770e-01
-4.905054635789302675e-01
-5.059879076830788858e-01
-4.887427475918900699e-01
-4.718591807521316794e-01
-4.981982403041474994e-01
-4.707234318176412025e-01
-5.021976857775252157e-01
-5.135703527298801641e-01
-5.183328712249692938e-01
-4.859571115979348654e-01
-5.036949010159753604e-01
-5.133415675463163241e-01
-5.328544173631937220e-01
-4.796483336027547173e-01
-4.929965798667925725e-01
-5.434310419337984310e-01
-4.983270364212184500e-01
-5.295273171218992658e-01
-5.242096889120814174e-01
-4.309241083590819588e-01
-4.822215574446442887e-01
-5.435030256161719198e-01
-5.183020274126804994e-01
-4.865223577561079704e-01
-4.925794614824116069e-01
-4.883746110378647809e-01
-4.648758068269012722e-01
-4.753003607301187206e-01
-5.529202717963908054e-01
-5.229490352727999003e-01
-5.086590653868523493e-01
-4.851957473430584811e-01
-5.056428237233822065e-01
-4.646757066061334984e-01
-4.765970716108515193e-01
-5.281128830872510171e-01
-4.976157627721968790e-01
-4.523266370028921068e-01
-4.700277080638614047e-01
-4.995673167516508917e-01
-5.051360268087087269e-01
-4.950904674213546519e-01
-5.423047518961514601e-01
-4.569150469039053863e-01
-4.996790918624063327e-01
-4.744349165832996151e-01
-4.872126632180418526e-01
-4.994060348885581702e-01
-4.874975794752514635e-01
-4.764319408641956022e-01
-5.010287857201168871e-01
-4.894818721817578711e-01
-4.954578411606042621e-01
-4.938762114692965555e-01
-5.067437919117729894e-01
-4.696704411244090882e-01
-4.734723175008043183e-01
-5.058821877362980057e-01
-4.992293253479396231e-01
-5.230291676238190135e-01
-5.140517054441429146e-01
-5.013150040978826549e-01
-5.439865438822668597e-01
-5.067321082186264647e-01
-5.008984977883285117e-01
-4.846823997733257783e-01
-4.968689574230866768e-01
-5.097979127397145316e-01
-5.032623296571206994e-01
-4.967407851270594366e-01
-4.917668014415604305e-01
-4.969779801178044742e-01
-4.717866590941433569e-01
-5.194829596421495221e-01
-4.583901994273109626e-01
-4.623955211723353442e-01
-5.296497190289788382e-01
-5.166582884020937128e-01
-5.058278670778962871e-01
-4.401377189710163895e-01
-4.816102388219279384e-01
-5.038423187429136307e-01
-5.067708267834742930e-01
-5.250679403947990931e-01
-4.999796016084002703e-01
-5.159403102273470987e-01
-5.115319781354684681e-01
-5.150947809157563340e-01
-4.980398011184019036e-01
-4.530714122251842668e-01
-4.956234127155389468e-01
-5.003917094026303358e-01
-5.457218797293286183e-01
-4.831729913470598214e-01
-4.792064079767963114e-01
-5.262762183971980701e-01
-4.963408816455510131e-01
-5.144921913320500417e-01
-5.258721356754271214e-01
-4.743111139058190373e-01
-4.598044809722804382e-01
-5.069388164404823316e-01
-4.756755776146948111e-01
-4.767281480220608714e-01
-5.058196744261979072e-01
-4.879143630303746648e-01
-5.252769391313425462e-01
-4.867102971038201886e-01
-4.817299930831043242e-01
-5.061324058502691958e-01
-4.661927801504637814e-01
-5.255989693447478128e-01
-5.027736552315691387e-01
-4.713160296116674086e-01
-4.355741073613175196e-01
-5.003873011745678667e-01
-4.657737539950160266e-01
-5.072219260261303653e-01
-5.126048674910549385e-01
-4.901591355712514586e-01
-4.798554508621766246e-01
-4.881934868082274948e-01
-5.275342332171135684e-01
-4.574906000730241673e-01
-5.073710776939718281e-01
-5.214658361663915276e-01
-5.129664310674491023e-01
-5.460447666300728420e-01
-4.528241265980743058e-01
-4.537592587501804720e-01
-5.006894531877971177e-01
-5.001552261375308284e-01
-5.455983891920768158e-01
-5.103929321619286030e-01
-5.012709129329366853e-01
-4.917148091481621242e-01
-4.841429449694938936e-01
-4.640261334231534640e-01
-4.641092486400849038e-01
-4.572527313799961135e-01
-4.795103467185721224e-01
-5.126789334784862540e-01
-4.717058108564146091e-01
-4.999727155599904549e-01
-4.660667162853781020e-01
-5.106167964279834104e-01
-5.089446717018143440e-01
-4.784524988082552444e-01
-5.419029443086372799e-01
-4.769169078608161416e-01
-4.886935272576671818e-01
-4.791368199097186809e-01
-4.776335911167725046e-01
-5.181254783101768568e-01
-4.831224489016804347e-01
-5.259120266122219167e-01
-4.903726506058495027e-01
-4.967034407932999218e-01
-5.056071344656184463e-01
-4.861546718001397149e-01
-5.017054942728993439e-01
-5.056811566735155417e-01
-4.853406641421209589e-01
-5.074114712535663374e-01
-4.938190940889947700e-01
-4.940952060191325379e-01
-5.013927550793527699e-01
-4.845285093578993174e-01
-4.584918626129323438e-01
-5.158352883497159258e-01
-4.952579601740666471e-01
-4.904728532695318832e-01
-4.887168500270135385e-01
-5.382170585454560952e-01
-5.219012549354024033e-01
-4.420340597302216956e-01
-4.851595509957373764e-01
-4.881752313461629744e-01
-4.843425145238614005e-01
-4.848829929162843388e-01
-4.577764299321009922e-01
-4.625745860310603863e-01
-4.765748797244785950e-01
-4.822487442475479336e-01
-4.988138427246827655e-01
-4.250804102347295887e-01
-4.777853802953954676e-01
-4.858650707609026842e-01
-4.865947147158047881e-01
-4.740063184568958365e-01
-4.819986936438618863e-01
-4.697820837596898280e-01
-4.920033356083149956e-01
-4.829246328520657161e-01
-4.727798383709625463e-01
-5.091456529655331575e-01
-4.822151169574735996e-01
-4.855273755189192242e-01
-4.801668344289705681e-01
-4.334702127869083377e-01
-4.711886118808316093e-01
-5.054635043984599951e-01
-4.976796958293767115e-01
-4.811893270199890105e-01
-5.065609199828499110e-01
-4.621811705243716872e-01
-4.889503796328695251e-01
-4.980817376734893442e-01
-4.657765821140714690e-01
-4.560887223301207660e-01
-4.644823760665930945e-01
-4.450064575910328557e-01
-4.905905853967996166e-01
-4.899149333753403668e-01
-4.516149293639497020e-01
-4.657731742453638524e-01
-4.685596039540225188e-01
-4.740800102983528941e-01
-4.781124481165475726e-01
-4.671008219792177063e-01
-5.060278667662881924e-01
-4.353288034341005752e-01
-4.602691342053789603e-01
-5.174607574288394574e-01
-4.954154955522372394e-01
-4.625452626799395062e-01
-4.967704209046567843e-01
-4.772694245369764054e-01
-4.630517689825597305e-01
-4.493099004226900339e-01
-4.658608151944800824e-01
-5.077699967819181426e-01
-4.645572974929278454e-01
-4.723359165888075251e-01
-4.740687232684879793e-01
-4.765144537655264245e-01
-4.545405235086307227e-01
-4.392092013006019813e-01
-4.591699488336749013e-01
-4.662180665499046084e-01
-5.270824955923038013e-01
-5.084347718152720796e-01
-4.638830103839665653e-01
-5.012097337418605081e-01
-4.988659764000115682e-01
-4.900102042992585116e-01
-4.798262797666436041e-01
-5.012134322595533931e-01
-4.717949391829342476e-01
-4.954805438255642236e-01
-4.383133954506370777e-01
-4.858608187077667617e-01
-5.096659497525920512e-01
-4.988709875177456676e-01
-5.223488954062026624e-01
-4.750162761489866714e-01
-4.606671667836760853e-01
-4.621095385461641003e-01
-4.947615576906716495e-01
-4.587731630393016014e-01
-4.881384922155581618e-01
-4.866219696799603533e-01
-5.159246044490886085e-01
-5.085632264400465896e-01
-4.787289801106210940e-01
-5.093529670256273789e-01
-5.101301465665875057e-01
-4.637198517249108698e-01
-5.223891525451381801e-01
-4.280227731894779009e-01
-4.770006181234135445e-01
-4.291834928424452245e-01
-4.746414861802277785e-01
-4.700014216288144198e-01
-4.712386254117536533e-01
-4.768212059112892365e-01
-4.845199794110301439e-01
-4.704640559608391781e-01
-4.382294503392301643e-01
-4.874275791390424439e-01
-4.929465034006815238e-01
-4.598247726613944319e-01
-4.821667166021998407e-01
-4.681614296345287252e-01
-4.916738192680272790e-01
-4.189335789256600218e-01
-4.905103071100806456e-01
-4.779825657391747473e-01
-4.932773098088229502e-01
-4.502990527153418743e-01
-4.536300654182324199e-01
-4.801843088358587197e-01
-4.888570243131444282e-01
-4.589487333328459151e-01
-4.197848057672625144e-01
-4.619483006549978676e-01
-4.326020399655745030e-01
-5.089043241616069135e-01
-5.060841921430327961e-01
-4.531219053768996141e-01
-4.773282001330095836e-01
-4.379369019668024055e-01
-4.459715637919089981e-01
-4.472998621695822852e-01
-4.903872835703605992e-01
-4.542873342875320963e-01
-4.782768374605309569e-01
-4.616078932473432483e-01
-4.451361081603371073e-01
-4.617222216661891476e-01
-4.274653920285510500e-01
-4.685485241057896211e-01
-4.684502578795816663e-01
-4.355540077540067112e-01
-4.730590759495277298e-01
-4.939899912998708120e-01
-4.715289962422926640e-01
-4.999802931479864765e-01
-4.338663717265667796e-01
-4.471883724804108784e-01
-4.624212992441535386e-01
-4.499406369715104881e-01
-4.872177238090365514e-01
-4.700934309670457556e-01
-4.891350025181022687e-01
-4.709086738272325601e-01
-4.668767035767086848e-01
-4.631268811872357172e-01
-4.580484367411051805e-01
-4.600983333177257051e-01
-4.816756563230898402e-01
-4.674511429748521296e-01
-4.904485902570802636e-01
-4.659309676202225692e-01
-4.767909102313162006e-01
-5.006355416627403798e-01
-4.042718951732485189e-01
-5.006804788413560248e-01
-4.686608384078272405e-01
-4.890910444245992750e-01
-5.149295589100147952e-01
-4.978351765681295893e-01
-4.818591531010734674e-01
-4.436179735813076119e-01
-4.277373257764958137e-01
-4.745480618522676108e-01
-4.639401231350840371e-01
-4.589235637865239914e-01
-4.944991774860495459e-01
-4.588331324635205877e-01
-4.523318376352892800e-01
-4.757043004528010988e-01
-4.207905011443984766e-01
-4.779980575734720794e-01
-4.378032505326791002e-01
-5.246383008384298829e-01
-4.731283023902950746e-01
-4.962075082197492382e-01
-4.880171305215053601e-01
-4.618925424154769477e-01
-4.910249645985669265e-01
-4.585802807563021388e-01
-4.272152061929608280e-01
-4.820273272493746375e-01
-4.799028531707457135e-01
-4.888904451708577237e-01
-4.795190071568892209e-01
-4.950186905030985463e-01
-4.636425554153463802e-01
-4.359957688905496953e-01
-4.440202401865864790e-01
-4.906277245034014745e-01
-4.370490409993879055e-01
-4.844841611747691124e-01
-3.942710930533621649e-01
-4.211118479912180357e-01
-4.429006543063768730e-01
-4.586483429093469177e-01
-4.863757971439020555e-01
-4.821907857688190746e-01
-4.636332919360611760e-01
-4.855907145693522109e-01
-4.676658866776423618e-01
-4.770454509094690376e-01
-4.966838630825536338e-01
-4.692086466453548876e-01
-4.440532384813701827e-01
-4.826202772560234111e-01
-5.219312495403714003e-01
-4.888813237669896727e-01
-4.625813811516128471e-01
-4.486784017487193688e-01
-4.487726331396727497e-01
-4.691230473271224555e-01
-4.946513306099258878e-01
-4.827749567450476675e-01
-4.405083493312130227e-01
-4.359870462108085265e-01
-4.509132267026540464e-01
-4.257579309342883755e-01
-4.441447240225601667e-01
-4.708796402840889073e-01
-4.889463899511830580e-01
-4.177432269158719569e-01
-4.916405159602141306e-01
-4.469240192151882618e-01
-4.530560313422551388e-01
-4.697642304410644676e-01
-4.832664566266168249e-01
-4.540938752710114712e-01
-4.797152005936464736e-01
-4.594537728421279610e-01
-3.762373400071330476e-01
-4.441522178569403678e-01
-4.862471812165043983e-01
-4.928568765915343208e-01
-4.684109779040761534e-01
-4.175229612226121212e-01
-4.178187525591129381e-01
-4.855178259388761575e-01
-5.103282890393114890e-01
-4.524888981445491787e-01
-4.575205443163259389e-01
-4.798537040857312475e-01
-4.548538394792765449e-01
-4.420146356732888582e-01
-4.373597848429647827e-01
-4.774846608769952039e-01
-4.819938069337017517e-01
-4.728256251856556847e-01
-4.917820018526661840e-01
-4.316485850930910084e-01
-4.431957163434193658e-01
-4.889669998110987015e-01
-4.787854203400614406e-01
-4.576227625084512973e-01
-4.264286964322870910e-01
-4.902553104977902532e-01
-4.442431716559335220e-01
-4.775298838085638153e-01
-5.111023944908078542e-01
-4.648467727222846957e-01
-4.677381380423416002e-01
-4.575917114341897518e-01
-4.002042448567745270e-01
-4.529030817812002008e-01
-4.522351733266415930e-01
-4.778983587058878157e-01
-4.465683412799523744e-01
-4.400646496001874297e-01
-4.252200206344819988e-01
-4.500140048220429567e-01
-4.636233596752403208e-01
-4.458798732426711431e-01
-4.421455436232016867e-01
-4.206020704353808370e-01
-4.750349440007685109e-01
-4.301323626648132503e-01
-4.161801929579977410e-01
-4.647743457036859760e-01
-4.347601848723239293e-01
-4.469801725922669666e-01
-4.437728855833070751e-01
-4.793049875807322557e-01
-4.184698140983597603e-01
-4.478295846056630780e-01
-4.483285938360738743e-01
-4.413018483836668171e-01
-4.489844659289954909e-01
-4.978534520494298787e-01
-4.506811433657175181e-01
-4.286889536632928488e-01
-4.126953795366280486e-01
-5.013115403292172090e-01
-4.500630349783859563e-01
-4.488175184511441485e-01
-4.585965118512857486e-01
-4.643183140163196221e-01
-4.926213551657653289e-01
-4.368572114419410068e-01
-4.470748544481380482e-01
-4.703369720430149448e-01
-4.624376143823641927e-01
-4.904055961588414392e-01
-4.205095376515408656e-01
-4.825130108538815965e-01
-4.780108870754312678e-01
-4.346855588749555244e-01
-4.590085870164776760e-01
-4.748231238848719116e-01
-4.335035415386209179e-01
-4.805394280450143163e-01
-4.461707907113596216e-01
-4.782477455155349499e-01
-4.579990150005892602e-01
-4.548963210277532920e-01
-4.773967552195526598e-01
-4.636548012059068524e-01
-4.058424293404371830e-01
-4.716716875987489455e-01
-4.862961310376715529e-01
-4.298195196233165483e-01
-5.057343656752236738e-01
-4.871422255667359202e-01
-4.559439586027403957e-01
-4.610992252956208626e-01
-4.552978431253362213e-01
-4.279737419134377885e-01
-4.874494389273518191e-01
-4.476610156903207960e-01
-4.743701827327960752e-01
-4.418856393379987924e-01
-4.777655795315359777e-01
-4.242461471419152752e-01
-4.634537965096868217e-01
-4.811245196910080568e-01
-5.204701262865032430e-01
-4.603413072948364104e-01
-4.855518370093553915e-01
-4.421576854880063800e-01
-4.376746690098609061e-01
-4.736754466861415880e-01
-4.408593807291382727e-01
-4.648646648503216294e-01
-4.634429027621216890e-01
-4.612916584311289592e-01
-4.550293138013581928e-01
-4.596483752665790345e-01
-4.306632892162621240e-01
-4.539912516257667563e-01
-4.214358149621836858e-01
-4.627902821222777963e-01
-4.372914359819492502e-01
-4.589947754483713616e-01
-4.136359730010071289e-01
-4.580916686467778054e-01
-4.351178791530601053e-01
-4.314516850712582507e-01
-4.954234014517387985e-01
-4.054528230694803281e-01
-5.030817355402078528e-01
-4.426565174744556685e-01
-4.883230306625778727e-01
-4.457290295040889361e-01
-4.145959215491917815e-01
-4.776802114809888811e-01
-4.075819975423061736e-01
-4.576724413836443794e-01
-4.273105247788967498e-01
-4.386032781328443320e-01
-4.428426320492707680e-01
-4.494245016220835831e-01
-4.774795787340125885e-01
-4.458365475653099375e-01
-4.408127173571815272e-01
-4.539445385306418168e-01
-4.656796318445266536e-01
-4.027629890404351154e-01
-4.469357934891515227e-01
-4.531887379542374750e-01
-4.659383137454606305e-01
-4.582621926401677093e-01
-3.868274181265071721e-01
-4.234045043446761913e-01
-4.365155839360326806e-01
-4.536550382907674206e-01
-4.581235943990465409e-01
-5.164099875946862594e-01
-4.463883606427690998e-01
-4.524674673077350162e-01
-4.146418506866010878e-01
-4.277041611917198338e-01
-4.731977596948918618e-01
-4.864482184538378440e-01
-4.550665178434410429e-01
-4.109569005946160924e-01
-4.425746876051939172e-01
-4.287416301090160586e-01
-4.239965852693559634e-01
-4.398199161169009108e-01
-4.514815175217122833e-01
-4.178884157524414555e-01
-4.769143320024953336e-01
-4.093200295227598096e-01
-4.405377944852151284e-01
-4.611633522293909215e-01
-3.919703957608147715e-01
-4.775550948094759440e-01
-4.786044272209217243e-01
-3.936408416360858697e-01
-4.408958160863284959e-01
-4.292972558483989509e-01
-4.282448102140665180e-01
-4.402768506390795644e-01
-4.708530173789911566e-01
-4.351412587429086543e-01
-3.857240588377394142e-01
-4.881401940958679520e-01
-4.298766396771914744e-01
-4.200630312036297553e-01
-4.058917333056553667e-01
-4.617609138171649974e-01
-4.793629863119002188e-01
-3.994404547615356127e-01
-4.459477777040283253e-01
-4.891598212090772502e-01
-4.006056347799745732e-01
-4.329591036423998673e-01
-4.513665100531608076e-01
-4.469398390074017513e-01
-4.689343688360385065e-01
-4.619870473714168813e-01
-4.715974557443155524e-01
-4.438961455799981248e-01
-4.241919133165024114e-01
-4.647250783189693646e-01
-4.309686411920204963e-01
-4.585683242177928109e-01
-4.315321000013744301e-01
-4.526886926710386172e-01
-4.469348112347626967e-01
-4.636593111320761462e-01
-4.590876099187045090e-01
-4.198113102579252298e-01
-4.502082609336421348e-01
-4.435324287851858394e-01
-4.486957288605650240e-01
-4.239840966988761006e-01
-3.930628936121709494e-01
-4.535489171750565207e-01
-4.249879802198023304e-01
-4.478799973607285323e-01
-4.262818882372539364e-01
-4.023515248131776523e-01
-4.656963384333364098e-01
-4.278702581832365959e-01
-3.865952655287796524e-01
-4.969477766817374520e-01
-4.563686522448072713e-01
-4.248609384288115076e-01
-4.486206465889422956e-01
-4.269347470176766413e-01
-4.154102368881249507e-01
-4.037915725161199676e-01
-4.576640827917168863e-01
-4.738886734972625470e-01
-4.032300946638687766e-01
-4.095185161660842565e-01
-4.463805195659388270e-01
-4.165302269684587055e-01
-4.264728138933997492e-01
-4.497971939999404478e-01
-4.568236336046255786e-01
-4.255713702678521337e-01
-4.309351308857820029e-01
-4.664673035142328228e-01
-4.247803797018787630e-01
-4.162157342287742257e-01
-4.375391936193055442e-01
-3.972394256435416438e-01
-4.477714095955240836e-01
-4.692339696244237079e-01
-4.827922571251898609e-01
-4.399130857285764029e-01
-4.078060978461463537e-01
-4.203127977249628833e-01
-4.335224159775954988e-01
-4.387100844559408408e-01
-4.520353953150622606e-01
-4.149372305871284472e-01
-4.098392802828835779e-01
-4.326091468930756134e-01
-4.281861946110712691e-01
-4.591341675331392924e-01
-4.263031536794114063e-01
-4.411704584057297152e-01
-4.505660451923997889e-01
-4.380709372295037984e-01
-4.205388131515298000e-01
-4.214487077354098776e-01
-4.601856420114699975e-01
-4.584404130932968613e-01
-4.355485998242798473e-01
-3.929960166595429794e-01
-4.175715223841033885e-01
-4.571550089047078380e-01
-4.539721199975840782e-01
-4.569630471824084883e-01
-4.091014204389240572e-01
-4.498537563569258158e-01
-4.340543522239718177e-01
-4.475051041159664456e-01
-4.320826171456531584e-01
-4.118283760782620040e-01
-4.566883219483885981e-01
-3.992096898993023890e-01
-4.583689383829680497e-01
-4.322229659756353648e-01
-4.507675788049214649e-01
-3.992155005337202356e-01
-4.236159422368060978e-01
-4.342620770591384960e-01
-4.501900127956078856e-01
-4.291656335275184642e-01
-4.174713712154336509e-01
-4.514430404096680394e-01
-4.017330945958055288e-01
-4.122878440445495452e-01
-4.538415153955990267e-01
-3.946874262202873518e-01
-3.969223052369484916e-01
-3.705920459828660474e-01
-4.150497026752907326e-01
-4.465883637735181821e-01
-4.418729426884931422e-01
-4.009306434378396844e-01
-4.047350775665016775e-01
-4.721058390119102777e-01
-4.581559434729225444e-01
-3.801234757842434919e-01
-4.356475566666730415e-01
-4.006201691235904971e-01
-4.766536774688145961e-01
-4.157610540758251427e-01
-4.049301649359415278e-01
-4.557101199299712913e-01
-3.748865803456635781e-01
-4.481637462291304663e-01
-4.305175443665315571e-01
-4.324751559812786694e-01
-4.198372590896189971e-01
-4.063195404735310268e-01
-3.897150106953370385e-01
-4.435988734131871003e-01
-4.522730883016992665e-01
-3.987609330988050593e-01
-4.059167334281263417e-01
-3.543767266680673544e-01
-3.854949767983476550e-01
-3.838421657517133156e-01
-4.053879531633629574e-01
-4.361485123260042118e-01
-4.050702757480654781e-01
-4.276933365754643779e-01
-4.357599703993358942e-01
-4.240038056478112050e-01
-4.648163460063797769e-01
-4.431948418816381574e-01
-4.453094829433585367e-01
-4.259410300319773079e-01
-4.490562198574379882e-01
-4.291386159680014578e-01
-4.320154024645220803e-01
-4.486521878264736474e-01
-4.368800064371549108e-01
-3.976476254711797109e-01
-4.270224842250089914e-01
-4.158775908515303099e-01
-4.182294877087955887e-01
-4.651086092681975814e-01
-4.618674535768341194e-01
-3.882239969701781757e-01
-4.265039658894846375e-01
-4.412884205522382142e-01
-4.298333433991108898e-01
-4.245946316998177594e-01
-3.866070370256963207e-01
-3.916672764606067281e-01
-4.376737418282903302e-01
-4.318161540642157514e-01
-3.965298000825297486e-01
-4.466791902361915700e-01
-3.753033147575345896e-01
-4.425575939202823217e-01
-4.181908841435468815e-01
-4.201949583627343499e-01
-4.433846005604693552e-01
-4.263130446070867441e-01
-4.034332228359028827e-01
-4.899396944731196357e-01
-4.572432219601080261e-01
-3.893434988739172264e-01
-4.061796123701597594e-01
-4.296677132096236584e-01
-5.033429158664811665e-01
-4.347845158794317322e-01
-4.141180645553678152e-01
-4.385877905431538326e-01
-3.734735264532951793e-01
-4.292266713253182209e-01
-4.410803803950275603e-01
-4.184641677348777122e-01
-4.167709028288282269e-01
-3.812265412695842737e-01
-4.444879655862627454e-01
-4.061122253957807349e-01
-4.645397743932267454e-01
-4.421085747161858093e-01
-4.268122008364044762e-01
-3.987842369531021114e-01
-3.919440478158314201e-01
-4.347991599344905311e-01
-4.431001231577534338e-01
-4.524525397728233478e-01
-4.154927651262328436e-01
-4.099499658774411470e-01
-4.251907173219650060e-01
-4.275019802512019518e-01
-4.340014396527835938e-01
-4.116825000314465188e-01
-4.260478058693739078e-01
-4.325988062774506204e-01
-4.829966653074321270e-01
-3.996309333326544255e-01
-4.635064084030009468e-01
-4.075916997327627689e-01
-4.633647005274409980e-01
-4.491638603038261568e-01
-3.893079663347178698e-01
-3.990874652569991743e-01
-3.684397723398135649e-01
-4.055930031263860758e-01
-3.838447908598969227e-01
-4.133145714736380372e-01
-3.702749013198009531e-01
-4.163392828227912568e-01
-4.045188713137145564e-01
-4.775552281274110800e-01
-4.270377042250480537e-01
-4.569272668506258461e-01
-4.054689399839698227e-01
-4.379264171428346453e-01
-3.988586019178681497e-01
-4.660251121069869940e-01
-4.295535701838761877e-01
-3.874068728880617485e-01
-4.292691276744655671e-01
-4.167872712737709651e-01
-4.494067275957905894e-01
-4.697708287914217906e-01
-4.084943990214450760e-01
-4.230289848397495445e-01
-4.042061581367293877e-01
-4.185512972217022010e-01
-3.977038351525910009e-01
-4.522322213949717673e-01
-4.052102680027110937e-01
-3.923882511490192626e-01
-4.084534821687066941e-01
-4.230464894610385662e-01
-4.414721235291508283e-01
-3.874449116401803561e-01
-4.100147925458811904e-01
-4.434379384956032011e-01
-4.337596415593213406e-01
-3.774515942280010083e-01
-4.330482612916194962e-01
-4.295271940949030309e-01
-4.224267593076364569e-01
-4.487484850680529269e-01
-3.374309757971509227e-01
-4.410757069014611953e-01
-4.246854061055323482e-01
-3.753570253839127457e-01
-4.337839501549863308e-01
-4.063345975583278480e-01
-4.387578534800432584e-01
-4.402508627693366150e-01
-4.220923709247418887e-01
-4.281795790193786422e-01
-3.712497840673510408e-01
-4.126528439646094948e-01
-4.467519415192005017e-01
-4.015108886633830254e-01
-4.053320577662319346e-01
-4.285844525722844467e-01
-4.170966283115041806e-01
-4.095355717147869390e-01
-3.964580341291045196e-01
-4.112217495717117588e-01
-4.165866289332585404e-01
-4.293748220459898124e-01
-4.182885207185600418e-01
-4.024978509556304540e-01
-3.820181691369221033e-01
-4.447351249090901182e-01
-4.642082461296856977e-01
-4.252032545124354579e-01
-3.903741765193313729e-01
-4.604301306116936332e-01
-4.145393089137178744e-01
-4.289930270326375306e-01
-4.043191844252236322e-01
-3.790898999034552630e-01
-3.805591363485950618e-01
-4.464932727439695492e-01
-4.147842287242705650e-01
-4.288889288291754531e-01
-3.779503549574728116e-01
-3.959503413187283605e-01
-3.848294876140321841e-01
-3.970554098961934786e-01
-4.027651022848198759e-01
-4.737748639295088493e-01
-3.745286267420406823e-01
-4.231864397564651936e-01
-4.381786940002997399e-01
-4.175965492364514531e-01
-3.384677142495085556e-01
-3.935654514290586325e-01
-3.743726953446145922e-01
-4.742021603494982473e-01
-3.753646235182757640e-01
-3.626767025852223880e-01
-3.815488836052175481e-01
-4.143313427803450022e-01
-4.050327778230538023e-01
-3.884379450243702347e-01
-4.085552520372036645e-01
-4.040870458825071010e-01
-4.735393244981995209e-01
-4.182177789268525792e-01
-4.729230190784783905e-01
-3.873769535747844661e-01
-4.137543184528969520e-01
-4.017373202617769423e-01
-4.121998404314757836e-01
-3.598849079518355309e-01
-4.085411049136082329e-01
-4.172208904367640248e-01
-4.442475532663343607e-01
-3.947456674692763068e-01
-4.230835223279058033e-01
-4.081071307776489854e-01
-4.561029872834917454e-01
-4.215294803337452656e-01
-3.833202586155926017e-01
-4.143819463068464937e-01
-4.202728478333523365e-01
-3.757185875142869946e-01
-3.745303070218127806e-01
-4.705282766413138584e-01
-4.000336673191929870e-01
-4.065599181074732171e-01
-4.374265499978061689e-01
-4.455238758322473958e-01
-3.699232472276327011e-01
-3.865798480867299047e-01
-3.890076136615218116e-01
-3.974912636308110536e-01
-3.985351572395903763e-01
-3.998030648466320836e-01
-3.711447798620282623e-01
-4.004739295710031954e-01
-4.281601773957039447e-01
-4.512208353865070909e-01
-4.470531218688700847e-01
-4.208690226684217439e-01
-4.096238364618555172e-01
-4.028364654318005722e-01
-4.138580019043013314e-01
-4.236795170928935872e-01
-4.215695407396810590e-01
-4.382181507080875060e-01
-4.448885234631974606e-01
-4.104064641958342086e-01
-4.070445731014351032e-01
-4.518214895397965614e-01
-3.697851573174987805e-01
-3.852139449689067074e-01
-4.352801943363193704e-01
-3.892977059765586612e-01
-4.502013095069059001e-01
-4.098186229605470521e-01
-3.792522363766181459e-01
-3.914178157928819846e-01
-4.599096060861133650e-01
-4.226053235259940033e-01
-3.718271251814731504e-01
-3.698615075008231945e-01
-3.953644010875274062e-01
-4.093659546103968760e-01
-3.967842085588892953e-01
-3.908276202559342605e-01
-4.444512964603380967e-01
-4.088010810001565520e-01
-3.594268863445037598e-01
-3.840569060496296649e-01
-4.128054926605808639e-01
-4.054914193142613033e-01
-4.057878297358150088e-01
-3.937417395240827012e-01
-3.996157371638979217e-01
-3.767513272860126827e-01
-4.074732514800801231e-01
-4.008189584211837575e-01
-3.976424948755563071e-01
-4.122382276284090596e-01
-4.267935550508730747e-01
-4.077993175837692497e-01
-4.487530798084785055e-01
-3.736697783411200846e-01
-3.885770388385238472e-01
-4.225891524387193066e-01
-3.925396941153426189e-01
-4.237473592262403499e-01
-4.393792766844051290e-01
-3.895187987737077639e-01
-4.532746157382159802e-01
-3.847036890052393798e-01
-4.163551290403410543e-01
-3.877145752850008065e-01
-4.244272421043615018e-01
-3.957036284678407401e-01
-3.975833367477550895e-01
-4.058619392653916025e-01
-4.143177100610258567e-01
-3.718324007157580713e-01
-3.991770120116568954e-01
-4.181684178426026133e-01
-3.819189454433377651e-01
-3.716910699304560861e-01
-4.254284484411202105e-01
-3.762376988617197604e-01
-4.101524412619635962e-01
-3.764630501000171270e-01
-3.561331264076728620e-01
-4.703619342445438667e-01
-3.350035780694261001e-01
-3.924110760124108199e-01
-4.172990414947843063e-01
-3.633576915078298719e-01
-4.235861566763562402e-01
-4.270079124886875244e-01
-4.304204450332886900e-01
-4.055387088326333211e-01
-3.558918299508940786e-01
-3.811935364884833644e-01
-4.077738033611639223e-01
-4.362561279488706978e-01
-4.103590894669169042e-01
-4.369314709153907517e-01
-4.008275087754000765e-01
-3.906675942455999362e-01
-4.053352565314159994e-01
-4.290951696794259584e-01
-4.163831672106743653e-01
-4.076880882399785411e-01
-3.921195518277232894e-01
-4.138167339244779308e-01
-4.664368174618393481e-01
-3.882039966804533559e-01
-4.044855246721169584e-01
-3.930836080442033920e-01
-3.583420890274130466e-01
-4.457162379504097660e-01
-4.003863072992647765e-01
-4.134901189993093196e-01
-4.179569350624953161e-01
-3.988323888502203762e-01
-4.269174046816309187e-01
-4.129156080396104156e-01
-4.211516638898752940e-01
-4.327295575787736270e-01
-3.904772485065727272e-01
-4.171931238411190623e-01
-3.932379560706908972e-01
-3.841693030387220986e-01
-3.926977677464493777e-01
-4.135271749033199162e-01
-3.727074215357220055e-01
-3.843150774370998612e-01
-3.711137817455657517e-01
-3.607307210591928492e-01
-3.634659791232965342e-01
-3.706053614582768274e-01
-3.495071817965544891e-01
-3.977558582764604278e-01
-3.579018409984801585e-01
-4.138951902733321586e-01
-3.243905763890654881e-01
-3.780482760457625768e-01
-3.763323870690485351e-01
-3.974496237706280910e-01
-4.114218004456536293e-01
-3.803889663449799841e-01
-4.215959835741894257e-01
-4.230591903505790952e-01
-3.704097268999830828e-01
-3.735035940810759181e-01
-4.351541373118688050e-01
-4.113101233290879510e-01
-3.881017151749037164e-01
-3.550221915037125586e-01
-3.530818250872595487e-01
-4.213509566922844507e-01
-4.198344214102878724e-01
-3.962256317990499044e-01
-3.726344571897828306e-01
-3.877807963958477822e-01
-3.199624556476998727e-01
-3.881397076313755634e-01
-3.506557417333709403e-01
-4.180334214546237437e-01
-4.133639490400183303e-01
-4.167389289321550838e-01
-4.000462481784360369e-01
-3.955139512807809288e-01
-4.202434131175000753e-01
-4.118803273995003122e-01
-3.944706604047004683e-01
-3.539916340728253563e-01
-3.554851107620219941e-01
-4.169818027395280624e-01
-4.331585916620789289e-01
-3.920953076439660512e-01
-4.261459814777147082e-01
-4.114103262081609258e-01
-3.949914044981384653e-01
-3.620946755530198846e-01
-4.025731270950660412e-01
-3.890409516425464287e-01
-4.130183831861325428e-01
-3.520906710465184219e-01
-3.863001311138656857e-01
-3.899778087151181127e-01
-3.723943252190899944e-01
-3.867329480393735253e-01
-3.981378846217843992e-01
-3.996586697404740929e-01
-4.233654852005244162e-01
-3.474947115734661751e-01
-4.287082834798193187e-01
-3.795291974919924316e-01
-3.995474071353929957e-01
-3.668174403974341358e-01
-3.794624986748778017e-01
-3.944399181575674596e-01
-4.099364939978992206e-01
-3.665510490857252779e-01
-4.400614702351524632e-01
-4.046559872800197244e-01
-3.968376900082048464e-01
-3.943125778740801390e-01
-4.213441866599270669e-01
-3.658860400845375671e-01
-3.873613214946772243e-01
-3.930963814391366662e-01
-3.982218334165816276e-01
-3.545739060523366293e-01
-4.199362075607288580e-01
-3.899095030096780268e-01
-3.627703220826688502e-01
-3.652079146896246020e-01
-3.920027103112849187e-01
-4.071766515494141814e-01
-3.463418152240523296e-01
-3.810483033285728127e-01
-4.031790954368774660e-01
-3.940336691797474700e-01
-3.992463869879825378e-01
-3.514453973397148046e-01
-3.654777489614227659e-01
-4.230843916935866922e-01
-3.375391275735132313e-01
-3.918844513330219659e-01
-3.624804943095909504e-01
-3.535510992166669975e-01
-3.945174647931956047e-01
-3.647268923286297593e-01
-3.944044427727670388e-01
-3.942273583046644880e-01
-3.443746210863811719e-01
-3.926097186682502849e-01
-3.693896607369083207e-01
-3.936150213230310557e-01
-3.266160824495246140e-01
-3.681702222427950533e-01
-4.005142446761269515e-01
-3.492399022005815423e-01
-3.954871327677358939e-01
-4.159068394128574986e-01
-4.198541575155418926e-01
-3.901902782564168892e-01
-3.942951944372914408e-01
-3.975858241696070272e-01
-4.191827259386581295e-01
-4.032378501045187358e-01
-3.993895231223131281e-01
-3.571837537317857914e-01
-3.827944396666494997e-01
-3.701579427786833576e-01
-4.136043270722684628e-01
-3.630443894677175543e-01
-4.058616914394903574e-01
-3.972670594723669568e-01
-3.863467499201329036e-01
-4.027428131218310781e-01
-4.028068127072625404e-01
-3.102926102653578155e-01
-3.877528370199436747e-01
-3.843190806719869457e-01
-4.012213733596741161e-01
-3.986543462675938843e-01
-3.814905022563926940e-01
-3.924879530047791776e-01
-4.465550425754953312e-01
-4.324224172140633815e-01
-4.311912435059583326e-01
-3.804532461080479266e-01
-3.745681412515937114e-01
-3.727252831953592471e-01
-4.010546931401768322e-01
-3.477521273593071616e-01
-3.957095959775756566e-01
-3.793854283728736454e-01
-3.906916175691542703e-01
-4.243286812858031998e-01
-3.706583234952615102e-01
-3.722369243145285944e-01
-3.298177749911621048e-01
-3.575157067353492146e-01
-3.868041100197627258e-01
-3.895768788480412637e-01
-3.591432445889384262e-01
-3.713002797806496114e-01
-4.358239027323008719e-01
-3.840887286970942061e-01
-4.187064155211282501e-01
-3.665534318183935603e-01
-4.040706006228425573e-01
-3.324397761128083384e-01
-4.313011480709861289e-01
-3.512238098562383004e-01
-4.203553693850354822e-01
-4.304644019546989830e-01
-3.815331118510955077e-01
-3.595251933989562776e-01
-4.225233766221479503e-01
-4.242797743439523650e-01
-3.553977499099474913e-01
-3.599418820747061210e-01
-3.828415720014110568e-01
-3.429852982358386759e-01
-3.797729453208373296e-01
-3.759720120238616570e-01
-4.302430698806891662e-01
-3.710361971421699545e-01
-3.692322546399193217e-01
-3.991333334619811546e-01
-3.889928187909633128e-01
-3.698666649334736989e-01
-3.705884435510157227e-01
-3.791213257731069763e-01
-4.295488156522622725e-01
-3.839194919734343903e-01
-3.752366213968061359e-01
-3.940100084119303459e-01
-4.229265581351555059e-01
-3.970467624106550630e-01
-3.224761193344617416e-01
-4.202419043418497147e-01
-4.261734602621848333e-01
-4.000248376763428371e-01
-3.818951841683391191e-01
-4.307738985312825619e-01
-3.673804525375645169e-01
-3.955057096395872551e-01
-3.993626296307704049e-01
-3.973979110599282216e-01
-3.943064065197856571e-01
-3.917057380111316212e-01
-3.808664273567471392e-01
-3.267934686178722847e-01
-4.175571403410386351e-01
-4.216884885905089475e-01
-4.098407094745688539e-01
-3.492864612383683731e-01
-4.273902087090604707e-01
-3.866326952197923772e-01
-4.314492109064810288e-01
-3.689334954608387562e-01
-3.812934421624350478e-01
-3.563731149663919573e-01
-3.788944794875473976e-01
-3.512529342333361448e-01
-3.797353617048065400e-01
-3.582949641441265376e-01
-3.555641140324516392e-01
-3.899102285136876733e-01
-3.902590292588996035e-01
-3.951098759683531192e-01
-4.028556028323702631e-01
-3.586658267433644465e-01
-3.556605133188843748e-01
-3.141653322865278208e-01
-3.978543470561041739e-01
-3.725569859462428690e-01
-3.497079086754776855e-01
-3.741551619973832454e-01
-3.608357113205804545e-01
-3.940536814814779021e-01
-3.835128787622104629e-01
-4.262996374364407259e-01
-3.643500277207036286e-01
-4.099091677511043641e-01
-3.792221107793922186e-01
-3.434269915627438663e-01
-3.433621519616680273e-01
-4.049098848140866291e-01
-4.141226135082478055e-01
-3.983172139278617352e-01
-3.685711459435561110e-01
-3.560677625090923337e-01
-3.629170580444607830e-01
-3.652155451203713543e-01
-4.029624802048120680e-01
-3.647146237047779183e-01
-3.711900505721593135e-01
-3.615274727028731094e-01
-3.815820383699207174e-01
-3.622740653260913546e-01
-3.936501248765827410e-01
-3.995530391555250360e-01
-3.670763622924935743e-01
-4.005120684550606547e-01
-3.556528225142404631e-01
-3.630017815045862295e-01
-3.282951154387614978e-01
-3.631041528552333975e-01
-3.328811003379306688e-01
-3.204543599940644638e-01
-3.757414741152668158e-01
-3.832189916729702439e-01
-3.624080845647533744e-01
-3.941370945839230977e-01
-3.335152942299742795e-01
-3.654164371037534886e-01
-3.852893338781183119e-01
-3.637748198535559196e-01
-3.799348551891507109e-01
-4.139182540377501218e-01
-3.592646944146186128e-01
-3.832160902221392607e-01
-3.694167699933895155e-01
-3.853318510675440289e-01
-3.302546942770302474e-01
-3.802771328539086837e-01
-3.518563239236464635e-01
-3.516224174501467736e-01
-3.859797764030291067e-01
-3.824929487315198995e-01
-4.006440969455631329e-01
-3.358749015139712579e-01
-3.554976982634976967e-01
-3.577152249963061470e-01
-3.816092292838147437e-01
-3.355542005619275847e-01
-3.848882905093773954e-01
-3.707118320095927899e-01
-3.351708787547443280e-01
-3.342258726312895001e-01
-4.216313059627435078e-01
-3.574749014852844908e-01
-3.461922017912062999e-01
-3.022360957352659971e-01
-3.842098425950408180e-01
-3.495097416830488246e-01
-3.841446411789095627e-01
-4.083751374695215874e-01
-3.564635506777634189e-01
-3.792756005485412585e-01
-3.690962537337771354e-01
-3.868890936422721416e-01
-3.743591224113248517e-01
-3.365472954049896770e-01
-3.453730788572759169e-01
-3.156600441510204469e-01
-3.450630329677568109e-01
-4.056018715424334342e-01
-3.867815228285965135e-01
-3.603647728660706040e-01
-3.313975224684738152e-01
-3.019927013150982553e-01
-3.505603763514973936e-01
-3.746845385927341510e-01
-4.190107410128101617e-01
-3.658951597291925650e-01
-3.748054993020130676e-01
-3.530382493334473515e-01
-3.743971643825768081e-01
-3.589881158351556634e-01
-3.569583955144408627e-01
-4.014138840045005097e-01
-3.973777991059749826e-01
-3.517670112798957915e-01
-3.749876737513374025e-01
-3.726347769929318487e-01
-3.835545356323613597e-01
-3.676651742608454954e-01
-3.348443758854566243e-01
-3.738208221128420106e-01
-3.795454381528906573e-01
-3.377745408608165967e-01
-3.940941502618046655e-01
-3.678042394143357652e-01
-3.633218218137578281e-01
-3.604314250393484409e-01
-3.527562779520619918e-01
-3.332943195613134457e-01
-3.488791395636052228e-01
-3.614914749326629817e-01
-3.632943158875778233e-01
-4.138097921004876278e-01
-3.437180078309998721e-01
-3.666181000831175152e-01
-3.995621732756244882e-01
-3.717510927373917085e-01
-3.659621486527585010e-01
-3.938625133290226676e-01
-4.143488339316737101e-01
-3.852353605557490845e-01
-3.731392408818901552e-01
-3.180614262374885648e-01
-4.258487077123900844e-01
-3.470151782468680612e-01
-3.963342382084871218e-01
-4.044642831879879941e-01
-3.349158777142065002e-01
-3.532438383491718348e-01
-3.531267054194487387e-01
-2.991347110143262600e-01
-3.582501202107596372e-01
-3.530346425054775583e-01
-3.572474293012096735e-01
-3.641378346869315052e-01
-4.036941450367941275e-01
-3.623489649855185513e-01
-3.604818233354426527e-01
-3.479761245080698062e-01
-3.722568189580702236e-01
-3.494564547425078049e-01
-3.864774730942186487e-01
-3.788640537157603183e-01
-3.447265945884812055e-01
-4.296033290010271011e-01
-3.704855685885638517e-01
-3.611571616006016838e-01
-3.030877699165273054e-01
-3.202120999746837504e-01
-3.700963562098976700e-01
-3.961403094640109090e-01
-3.789514674632351587e-01
-3.603185470120523481e-01
-3.316676240419951238e-01
-3.798707295387183658e-01
-3.309760621930130098e-01
-3.822869392809744027e-01
-3.610825623947344076e-01
-3.270747860606389446e-01
-3.331131670487281204e-01
-3.310819406808802046e-01
-4.309599797422194456e-01
-3.401106198417908066e-01
-3.326338848229369871e-01
-3.841924763400740850e-01
-3.522743752377579529e-01
-3.572059481356752997e-01
-3.712499296346838951e-01
-3.367348161009329210e-01
-3.285208693820388937e-01
-3.461165018894128420e-01
-3.275887128544717197e-01
-4.031590197199825809e-01
-3.748352897176031040e-01
-3.435811758004977401e-01
-3.492586865145346775e-01
-3.497984783124153951e-01
-3.326815318532972410e-01
-3.544327411196429023e-01
-3.793716585370524585e-01
-3.689307987880341977e-01
-3.110726499155004876e-01
-3.361913818837301560e-01
-3.412317872830947230e-01
-3.719443236082765059e-01
-3.575763930873175345e-01
-3.764424191481486881e-01
-3.569394981992626836e-01
-2.953337647278271305e-01
-3.158576742862565512e-01
-3.472498573943801903e-01
-3.564424057274634960e-01
-3.487081152257692773e-01
-4.217703295186053802e-01
-3.501723410976935180e-01
-3.489331790900599417e-01
-2.878829083215882489e-01
-3.617742041862837543e-01
-3.965682728227917231e-01
-3.365921779389838830e-01
-3.546213563096815014e-01
-3.660244407935615008e-01
-3.241857677809212857e-01
-3.918105656260725267e-01
-3.472312838031682558e-01
-3.735724452321813049e-01
-3.434442340860174858e-01
-3.439824849483447688e-01
-3.422457749082197798e-01
-3.025323111604050763e-01
-3.845298160173215019e-01
-3.488595395317468650e-01
-3.325252567632842049e-01
-3.944440434806515960e-01
-3.353282503262737801e-01
-3.659024759795386217e-01
-3.739237291843515720e-01
-3.398113092079507735e-01
-3.489181880723095097e-01
-3.929554552992471916e-01
-3.498433068566634274e-01
-3.042772083494829083e-01
-3.570932748399696655e-01
-3.978010689061767247e-01
-3.315882740051444011e-01
-2.983097381716244834e-01
-3.326192299659680995e-01
-3.390848248113390584e-01
-3.742475201153422359e-01
-3.394195067526180609e-01
-3.985230165637772548e-01
-3.793835401024985843e-01
-3.644689744293101441e-01
-3.642260629891259649e-01
-3.295354494714889948e-01
-3.208932230570454291e-01
-3.929907294804629303e-01
-3.495994550286847802e-01
-3.268205728394278364e-01
-3.943106422299595404e-01
-3.318948889154365589e-01
-3.737936808474482953e-01
-3.557682076079856093e-01
-3.635815148752828407e-01
-3.810186018515872575e-01
-3.195286664500864848e-01
-3.694651457580399034e-01
-3.782085031653091289e-01
-3.341666022941168768e-01
-3.459758581445638859e-01
-3.583644550326521849e-01
-3.095052666317945622e-01
-3.859587191160536168e-01
-3.508085182370563881e-01
-3.475738416258804531e-01
-3.383844199902082406e-01
-3.632849520461942094e-01
-3.921112328661168211e-01
-3.279115340898700603e-01
-3.474380841666792619e-01
-3.460798884922438035e-01
-3.513119371900905175e-01
-3.445765840324825358e-01
-3.671346013289701338e-01
-3.676693344603939595e-01
-3.928608219347728969e-01
-3.542822633296085488e-01
-3.387732327143875843e-01
-3.525584402983855670e-01
-3.360302068668694075e-01
-3.344412964930219001e-01
-3.757267631392149920e-01
-3.909220795463932419e-01
-3.748380272592058415e-01
-3.618841474117596713e-01
-4.418277826366436289e-01
-3.312584487149841106e-01
-3.307246177486977134e-01
-2.936275614444690540e-01
-3.512970128390185409e-01
-3.311321384227039477e-01
-3.503946580100689157e-01
-4.017224154828487603e-01
-3.221486081936648649e-01
-3.072875075624577068e-01
-3.472563404372029927e-01
-3.140308430433553788e-01
-3.331054020124099013e-01
-3.826748716209625867e-01
-3.242938886452087499e-01
-3.305707823368840836e-01
-3.412433202103313801e-01
-3.021117419140785243e-01
-3.525883574949804089e-01
-3.510633658819837244e-01
-3.555066547997227100e-01
-3.776084410808632219e-01
-2.949206466486619105e-01
-3.627849915171397766e-01
-3.557249619947748243e-01
-3.635398698233859305e-01
-3.455030954796274867e-01
-3.202122863414338938e-01
-3.092431823254932488e-01
-3.323297144525777513e-01
-2.871032308610653172e-01
-3.863226831950167806e-01
-3.549640170680239404e-01
-3.466632423014863740e-01
-3.109534877854762680e-01
-3.302976924267143066e-01
-3.456405776112279615e-01
-3.312813801593669227e-01
-3.388410432909372827e-01
-3.251511366412147552e-01
-3.689553923851123240e-01
-3.727448917365831504e-01
-3.422888352841337301e-01
-3.858715241360344828e-01
-3.118702846522860006e-01
-3.444291749358810439e-01
-3.182727670478289195e-01
-3.515321087665311262e-01
-3.375309236729435169e-01
-3.233586256400090009e-01
-3.811658034514855409e-01
-3.924789714623021508e-01
-3.455943498411427339e-01
-3.386537804308888955e-01
-3.130799256166462152e-01
-3.427490413401267366e-01
-3.697918159750139822e-01
-3.302886888323743886e-01
-3.466493305339494180e-01
-3.638721723842247568e-01
-3.542423877290151735e-01
-3.563975650113442861e-01
-3.280532793180729323e-01
-2.951643409358385983e-01
-3.513581175686783520e-01
-3.678261636610549168e-01
-3.027502478485017412e-01
-3.100550258135516546e-01
-3.608995155947346545e-01
-3.350152109669236600e-01
-3.309641438616800491e-01
-3.124170342718823878e-01
-3.302451361601234092e-01
-3.265454090433417833e-01
-3.538149008513836735e-01
-3.945610270408888565e-01
-2.975305907291393992e-01
-3.245149136014637836e-01
-3.614488927300507637e-01
-3.385437504297454381e-01
-3.624432305630204132e-01
-3.415469074559036589e-01
-3.629324150405872640e-01
-3.245167438416843853e-01
-3.649951107769323078e-01
-3.250624953753122326e-01
-3.699307156429162968e-01
-3.435571722930939043e-01
-3.553223798691155788e-01
-3.085243740808238377e-01
-3.409604402017357705e-01
-3.561244132580757005e-01
-2.909170541564391477e-01
-3.159323877804474656e-01
-3.077945769965709233e-01
-3.352752742940903752e-01
-3.613549173702859663e-01
-3.375331715003387911e-01
-3.271920162022142198e-01
-3.440817554863044303e-01
-3.557831899656451746e-01
-3.189756331614638230e-01
-3.257502641914554187e-01
-3.263052219545110044e-01
-3.053953112745648735e-01
-3.496131092008286090e-01
-3.307342555678725038e-01
-3.492864020417603688e-01
-3.642122161024304305e-01
-3.731084232904424702e-01
-3.376030139997131529e-01
-3.625596324838094575e-01
-3.492064868197254923e-01
-3.411724566134728409e-01
-3.298078959990701220e-01
-3.316929899840842522e-01
-3.238536224828329479e-01
-3.467353867811003298e-01
-3.296693992639026516e-01
-3.392393011657969248e-01
-3.155210733250845556e-01
-3.631387722102741855e-01
-3.103266963341970164e-01
-2.847102777337168766e-01
-3.686194150668684610e-01
-3.230930725501109935e-01
-3.551331800603699795e-01
-3.366157500751886245e-01
-3.524359626853980076e-01
-3.026404168721635313e-01
-3.158765095711707493e-01
-3.066816694284564826e-01
-3.585337749014476105e-01
-3.093926235641892286e-01
-3.408482821501710447e-01
-3.303188237715980469e-01
-3.346954978451797125e-01
-3.334096430665164923e-01
-3.309536206181024065e-01
-3.098495848570660960e-01
-3.462458020393760494e-01
-3.310996552863669784e-01
-3.009151972805209074e-01
-2.818671585156653503e-01
-3.183048001645265024e-01
-3.531352694622028610e-01
-3.601424533789967519e-01
-3.038614076292723842e-01
-3.479910696417390370e-01
-3.299142729075970060e-01
-3.420024793025267518e-01
-3.137377743489090376e-01
-3.113041662407677879e-01
-3.133918010604089255e-01
-3.295196970085380594e-01
-3.429321294406371123e-01
-3.361346205663237607e-01
-3.851348012288071665e-01
-4.273587080224476864e-01
-3.218497973096701159e-01
-3.741562115445783987e-01
-3.486499924894126967e-01
-3.328553009310060151e-01
-3.392618770223963520e-01
-3.712558276041763028e-01
-3.138641008938567456e-01
-3.441839574647541644e-01
-3.212907796772474511e-01
-3.467783070430612291e-01
-3.135622801845260321e-01
-3.045975306505146474e-01
-3.004417945289448166e-01
-3.054997172491702995e-01
-3.785316646569633625e-01
-3.193592437625483726e-01
-2.904325211774185789e-01
-3.498929591521203752e-01
-3.658384414769682014e-01
-3.011524659633269541e-01
-3.347291099266496706e-01
-3.162908794362794818e-01
-2.951256009738852937e-01
-2.663654369379469533e-01
-3.312631978108598330e-01
-3.411162003488596994e-01
-3.777292353294473548e-01
-3.291967904926402788e-01
-3.383433097776206711e-01
-2.979225593988906740e-01
-3.402848810949191671e-01
-3.347124994812241683e-01
-3.283810104317100853e-01
-3.183317711162663710e-01
-3.229955925459220278e-01
-3.494550562549950112e-01
-3.238735310688276026e-01
-3.221216306658948869e-01
-3.703704404499927327e-01
-3.272016226619942070e-01
-2.690855222867480356e-01
-2.817990100303068846e-01
-3.265587630954935872e-01
-3.819386901809334600e-01
-3.421853885303348664e-01
-3.661086583861531407e-01
-3.291071183418163848e-01
-3.663414552155409565e-01
-2.966462776488938413e-01
-3.304772495992920334e-01
-3.235518250346122726e-01
-3.599916197573527765e-01
-2.987147744087829682e-01
-3.303321473567552569e-01
-3.100370131178478150e-01
-3.555855023366096268e-01
-2.760113162510782758e-01
-3.362628594914552349e-01
-3.253815137727225082e-01
-3.298861001225066869e-01
-3.453501330409032288e-01
-3.091884136050164211e-01
-3.517423799046128785e-01
-3.485256487099359646e-01
-3.052732211539570528e-01
-3.464933966190782977e-01
-3.595304999472243024e-01
-3.238331535376928749e-01
-3.539779527122323133e-01
-3.742329751305190078e-01
-3.326952172879605318e-01
-3.603240927904970414e-01
-3.070338344010649645e-01
-3.882307195011793777e-01
-3.324711763193156089e-01
-3.228521237818584577e-01
-3.584406104720811448e-01
-3.608132733877581488e-01
-3.373415133603484550e-01
-3.536207601271770251e-01
-3.393280951478156449e-01
-3.036682076229687000e-01
-3.539366503440362632e-01
-3.402463032986556279e-01
-3.181040471596801034e-01
-3.413719311568786940e-01
-2.886828258740250508e-01
-3.324543985018422743e-01
-3.276494365311508061e-01
-3.664901441922608916e-01
-3.527228096175718530e-01
-3.219432724230718024e-01
-3.077421314974358446e-01
-3.221833784742840767e-01
-3.447169549172791059e-01
-3.091783544964117336e-01
-3.553150981691566845e-01
-3.125944190795562627e-01
-3.019954723015034759e-01
-3.382363894038243890e-01
-3.085347858636839358e-01
-3.341453203821513895e-01
-3.133800285285999188e-01
-3.126349940926169690e-01
-3.087727751478411276e-01
-2.856532379821127843e-01
-3.194900784459935306e-01
-3.382594573811119609e-01
-2.834664156827371162e-01
-3.290741215831193278e-01
-3.177844207536968946e-01
-3.374182754207786239e-01
-3.159846798197536444e-01
-2.940562981908165230e-01
-3.035175900835341278e-01
-3.488856813301348114e-01
-3.281205111452332734e-01
-3.024577821794522947e-01
-3.360144957334638138e-01
-3.296869824591758813e-01
-3.252819030372079423e-01
-2.926070512276476299e-01
-3.331388401472473726e-01
-3.041672247266436480e-01
-3.069946548483587501e-01
-3.294469621159958894e-01
-3.296793074785092093e-01
-3.590660262091660004e-01
-3.520855230618183396e-01
-3.428006038516782650e-01
-2.925351285967843218e-01
-3.210373365250253075e-01
-3.448043730001636442e-01
-2.930581044310018868e-01
-3.615413012067391074e-01
-3.162385889967565533e-01
-3.435841307156318192e-01
-3.340362946544037648e-01
-3.138363632249969726e-01
-3.114551592702761162e-01
-3.593819777361191847e-01
-2.893565122899581232e-01
-3.198378971279007832e-01
-2.990919250534987417e-01
-3.053103859738214299e-01
-3.199170339376404271e-01
-3.475051919135508371e-01
-3.224017141148384225e-01
-3.040723390673710780e-01
-3.164432483337104585e-01
-2.858055629943230258e-01
-3.440990862032061171e-01
-2.930705015324845952e-01
-3.093816497405895150e-01
-3.066471491218938361e-01
-2.906921624503333579e-01
-3.272652539970902219e-01
-2.991475881869606335e-01
-2.744662443276514319e-01
-2.614218244631846266e-01
-3.130154567110325359e-01
-2.726726283402399198e-01
-3.316979423761733381e-01
-3.250376091154725255e-01
-3.465165211026065006e-01
-2.992098879572578918e-01
-3.127374587044940979e-01
-2.566235358863058202e-01
-2.812691686162335780e-01
-3.294284373890853379e-01
-2.739272879647545178e-01
-3.079336555279971188e-01
-2.670789075599112050e-01
-3.083047568414454820e-01
-2.843673405376010432e-01
-3.067965887018232474e-01
-2.837207035502227748e-01
-3.074045483558229264e-01
-3.143599552196426616e-01
-3.561179757002325141e-01
-3.278795243485671529e-01
-3.187387948287239703e-01
-3.168558047567704428e-01
-3.424540925073693565e-01
-2.977621564308825519e-01
-2.834255624798753814e-01
-3.434575245684393097e-01
-3.381270373249909422e-01
-3.163452339909912370e-01
-2.946601366981803638e-01
-3.661525771406682339e-01
-2.922419040186350347e-01
-3.083785088456130197e-01
-3.161577905406386946e-01
-2.876530972500280781e-01
-3.557212288917639409e-01
-3.306548659438744986e-01
-2.798226945388168074e-01
-3.123911488131074221e-01
-3.189322270200576903e-01
-3.178727755816480038e-01
-2.694521552214508286e-01
-3.213515609565328890e-01
-3.477116773484549839e-01
-3.191720668032546060e-01
-2.957140351865903960e-01
-2.785024733912416228e-01
-3.255577717805411275e-01
-3.446255956775352014e-01
-3.344520652615430856e-01
-3.063189563803223603e-01
-2.984338921922832788e-01
-3.146274392466485992e-01
-3.114416916751882036e-01
-3.433647182377985163e-01
-2.941509341475876949e-01
-3.611138801757041716e-01
-2.669658872051986487e-01
-2.849058881337359628e-01
-3.348779620932788026e-01
-3.102805874764710259e-01
-2.877492453488518787e-01
-3.724246577344728082e-01
-2.520505792993568694e-01
-3.362120454891530663e-01
-3.081798331302006977e-01
-3.421406082949426941e-01
-2.319736687569056155e-01
-2.845617007812404897e-01
-3.295570520149229132e-01
-2.910694561423465831e-01
-2.777842628476462905e-01
-2.870501635241521354e-01
-3.183306228848085118e-01
-2.848820594506705217e-01
-2.754704068457248245e-01
-3.598753213311383092e-01
-3.201176739725024034e-01
-3.035583811173560020e-01
-2.963660915203588098e-01
-3.547113396894244208e-01
-2.935639967775153236e-01
-3.319496572702252957e-01
-3.323118480873937797e-01
-3.149254940151457460e-01
-2.848732539494794880e-01
-3.243714356781178809e-01
-3.415823637176015337e-01
-2.546038344389056074e-01
-3.045491929626816807e-01
-3.187835713608920263e-01
-3.431258283533538678e-01
-3.670309956689219999e-01
-2.953862419135356299e-01
-3.243967461625770765e-01
-3.029094792566410788e-01
-3.429628455993649627e-01
-2.544822103289705595e-01
-2.897549214852068733e-01
-3.272597259896322663e-01
-2.872826483294934063e-01
-2.956914558985110908e-01
-3.248777252627307877e-01
-3.112573648874731869e-01
-3.234088523148888616e-01
-3.439148385696561561e-01
-3.189259695626259217e-01
-2.981651213159605129e-01
-2.860974242225091668e-01
-3.297486299031547885e-01
-3.087057376933367014e-01
-3.658567254164172833e-01
-2.826344566358429122e-01
-3.237519024886379437e-01
-3.048722498215136190e-01
-2.663693526022964941e-01
-3.239518835967786781e-01
-2.902954550275048118e-01
-3.076261876954664576e-01
-2.952663373999260266e-01
-2.870197526997415594e-01
-3.520028105500818683e-01
-3.052386583869568515e-01
-2.500559723210211693e-01
-3.105416849908222976e-01
-3.652556539338633890e-01
-2.948677026452222183e-01
-3.095572744076421912e-01
-3.247783229529741522e-01
-3.515865812672158697e-01
-2.572224146396521194e-01
-3.121956699182093509e-01
-3.300200385109522960e-01
-2.901616052300730053e-01
-3.154209631557349791e-01
-2.728179727887930506e-01
-2.948060161740547191e-01
-3.148010410258935687e-01
-3.207335641409518323e-01
-2.583457922882501645e-01
-3.211100494259708227e-01
-3.270369095786002100e-01
-2.947247633742504092e-01
-2.973932965858067101e-01
-2.911190870664664421e-01
-3.178112445655842389e-01
-3.003213621021825208e-01
-2.575190111657482128e-01
-3.226449384707728574e-01
-2.825743696634399060e-01
-2.927459336307215443e-01
-2.856343970197517956e-01
-2.730077353891289804e-01
-2.667248095982289180e-01
-2.830189234815523869e-01
-2.847795167792130377e-01
-3.013435594113368365e-01
-2.734887037685125866e-01
-3.328749986613797618e-01
-2.979938070061208255e-01
-3.075180325164731387e-01
-3.215503410016317121e-01
-3.333755942050755650e-01
-3.158055293426146881e-01
-2.865007989548515877e-01
-2.886386023116589428e-01
-3.182551652841365541e-01
-2.689561024005774903e-01
-3.469880819584816312e-01
-2.922259818962457678e-01
-3.188260288775187634e-01
-2.558443814367827862e-01
-2.987510286073559174e-01
-3.175896797769237057e-01
-3.208664230175300447e-01
-2.563920163489963877e-01
-3.180575654540078734e-01
-3.069000230023214981e-01
-3.355598157320233144e-01
-3.107013517702428285e-01
-2.796878320779490612e-01
-3.138599621800628459e-01
-3.025338218948979141e-01
-2.507506580619406900e-01
-2.974048547939627807e-01
-2.794834512572069718e-01
-2.747723154159112391e-01
-3.020026714128847267e-01
-2.747230126448328980e-01
-2.891413780405064915e-01
-2.849046621299005100e-01
-2.983695708793834278e-01
-2.605050285555183254e-01
-2.593485550176333754e-01
-2.565640257575468319e-01
-2.791380311056907981e-01
-2.987550134558173975e-01
-2.985725800610676273e-01
-3.257475801989491715e-01
-2.904899004637153670e-01
-2.500119532428737301e-01
-3.198956084354361296e-01
-3.132691225710742544e-01
-3.133775692579797156e-01
-2.797311998082069873e-01
-3.117395827053972002e-01
-3.160269939972607522e-01
-2.920043640095263404e-01
-2.950148635286204968e-01
-2.825741274443651085e-01
-2.942853272366693362e-01
-2.777419267889569277e-01
-3.031990149710347415e-01
-2.561615985463966405e-01
-2.406731881233572234e-01
-2.899482820945297190e-01
-3.279693144757522827e-01
-2.732832925890835707e-01
-3.391645813923253039e-01
-2.958555431289306425e-01
-2.660376041462409469e-01
-2.981498047490602210e-01
-2.679048930049870436e-01
-2.984799134526665010e-01
-3.159821178247752549e-01
-2.780602611883831177e-01
-2.964394276403488071e-01
-3.034439568594854975e-01
-3.331648205676257524e-01
-3.012096914468701536e-01
-2.972066633018581316e-01
-2.908831020018278757e-01
-2.598615510246728433e-01
-3.058705555776098928e-01
-2.502210957219267451e-01
-3.107884395283710410e-01
-3.060962177352512525e-01
-3.101150946187607449e-01
-3.024995504716454509e-01
-2.114892373465885045e-01
-2.763228071523428087e-01
-2.770411368572839317e-01
-2.974911520201784509e-01
-2.743302442085020498e-01
-2.670461419620325794e-01
-3.159755526223975153e-01
-2.675113007208414495e-01
-2.952770697445503689e-01
-2.296261534671538151e-01
-3.176909722180907281e-01
-3.236482230503439084e-01
-2.295747230121466809e-01
-2.517619657651811171e-01
-2.589055472076486342e-01
-3.066620112371801210e-01
-2.601451603223972620e-01
-3.147692939722516736e-01
-3.187879215532077315e-01
-3.044990748443271444e-01
-2.936500606136315805e-01
-2.926350753287194073e-01
-2.392191749203365081e-01
-2.799654538353141264e-01
-2.683925415438634943e-01
-2.895710914001098368e-01
-3.268980578309383378e-01
-3.025407046377915909e-01
-2.847964236131556581e-01
-2.657602486195574931e-01
-2.711148800756622013e-01
-2.445181222526270071e-01
-2.803661867056623791e-01
-2.891853887270315338e-01
-3.078027963924352406e-01
-2.875084247071656995e-01
-2.627658876262325416e-01
-3.467952193088902346e-01
-2.704829003493654516e-01
-2.776061582974986841e-01
-2.568416269221414638e-01
-2.631925355081345952e-01
-3.195660153142639848e-01
-2.323948886568936445e-01
-2.990627379819342235e-01
-2.331392187811857364e-01
-2.628719154373979627e-01
-2.507787984167091366e-01
-2.767362829762189391e-01
-2.890890894623146523e-01
-2.783777952921812071e-01
-2.864294606337491333e-01
-2.969676738962499507e-01
-2.439569653711866626e-01
-2.697301862420717344e-01
-2.790141582556798783e-01
-2.981600192152815687e-01
-2.746854250141322895e-01
-2.755926370693437266e-01
-2.901524925204480021e-01
-3.151618309280657670e-01
-2.888027782050093251e-01
-2.621369122861942902e-01
-3.080666563558309701e-01
-2.667765320520391614e-01
-2.712067963652382563e-01
-3.016820480736344123e-01
-3.214372738319145606e-01
-3.054249511603677747e-01
-2.556775628616139162e-01
-3.208667224623613645e-01
-2.715872597737873928e-01
-2.782758046016671205e-01
-2.935834551308839635e-01
-2.417136032305401694e-01
-2.571538271484749560e-01
-2.911883119601046954e-01
-2.678840720467104974e-01
-2.679387464167541921e-01
-2.685133587134964639e-01
-2.721676772882763995e-01
-3.071769098564656186e-01
-3.177539014404496820e-01
-3.039804733238296031e-01
-2.630656140443621283e-01
-2.693719537246170304e-01
-2.353281119565145130e-01
-2.781735773577336812e-01
-3.046686903541585001e-01
-2.796729706421969275e-01
-2.657406592204376583e-01
-2.884995549747824128e-01
-3.029486453422504111e-01
-2.864182961785734505e-01
-2.220978648447417825e-01
-2.911887952601079355e-01
-2.700307023479860957e-01
-2.495923523608815087e-01
-2.714534193970004616e-01
-2.947404377359634231e-01
-2.912489698361088175e-01
-2.770490373672058748e-01
-2.657347007835345054e-01
-2.546220280726056440e-01
-2.927639733572952596e-01
-2.598161434677417336e-01
-3.287150645633418189e-01
-2.687387684666114884e-01
-2.650587465472525328e-01
-2.874600600934553163e-01
-3.195871096334068628e-01
-2.606556416336173188e-01
-3.120557007087338408e-01
-3.008906795285900548e-01
-2.821334921982700528e-01
-2.832349209121831635e-01
-2.191015106472615492e-01
-2.756744482652774830e-01
-2.803566160077940461e-01
-2.776445760935530860e-01
-2.189213717611293852e-01
-2.967133070375643777e-01
-2.917504292266360766e-01
-2.732821812862671895e-01
-2.951085310715634846e-01
-2.734856487176677287e-01
-2.654833690921022948e-01
-2.522705161254389927e-01
-2.584468691565159904e-01
-2.864144937940947266e-01
-2.916417963989774154e-01
-2.811129214593252046e-01
-3.151612901304048919e-01
-2.646354611051973116e-01
-3.064061789677313685e-01
-2.660596722534912528e-01
-2.793364185020910107e-01
-2.438708756234372887e-01
-2.906278430466690543e-01
-3.205165280312251563e-01
-3.029241496888761542e-01
-2.837489198129602985e-01
-2.770224847519197064e-01
-3.173313050520335521e-01
-2.893512100776477469e-01
-2.658975993668577509e-01
-2.952933474768021371e-01
-3.003902598140640867e-01
-2.817990015083542965e-01
-2.873157649468900954e-01
-3.077938317591353279e-01
-2.450643578454634597e-01
-2.240594380588267487e-01
-2.422850934279411617e-01
-2.673447839936679005e-01
-2.956635209542022302e-01
-3.452758557221778379e-01
-2.689089006941915994e-01
-2.438894408036098860e-01
-2.544887612424518442e-01
-2.868139337460117178e-01
-2.533221632158212389e-01
-2.820494955967105533e-01
-2.687279483234758515e-01
-2.639572430445820128e-01
-2.367630270317764019e-01
-2.733940999912714553e-01
-2.466038374589227533e-01
-2.720485117175837075e-01
-2.787271734236143050e-01
-2.236150894736241290e-01
-2.720978970304657740e-01
-2.822610115044631440e-01
-2.925660857909814783e-01
-2.462940936644923140e-01
-2.521457879832013638e-01
-3.047431224068905542e-01
-2.784822393305342869e-01
-3.118330550021154446e-01
-2.743599800811463152e-01
-2.285161269408638451e-01
-2.431866265412154782e-01
-2.716492622501462395e-01
-2.633930379482262718e-01
-2.607614734555208647e-01
-3.026933140396008692e-01
-3.232095186232182282e-01
-2.442072821789167125e-01
-2.951833993332096395e-01
-2.465661881224032459e-01
-2.580693127999256209e-01
-2.523181156368369260e-01
-2.418757565669987231e-01
-3.002853684019852198e-01
-2.515042064237208441e-01
-2.435770003336904521e-01
-2.547562577454913213e-01
-2.583461659050219072e-01
-2.980211445916794988e-01
-2.465346779323421833e-01
-2.679823472929515060e-01
-2.691074868890032112e-01
-2.457768694753036942e-01
-2.730759000704112149e-01
-2.368749955584965594e-01
-3.208193216553265059e-01
-2.346077886566325099e-01
-2.604655450350228940e-01
-2.781883201218335877e-01
-2.781562848094340512e-01
-2.882818741469879709e-01
-2.546070081890765002e-01
-2.537193087214560938e-01
-2.297272724621617357e-01
-2.229199797068308897e-01
-2.329511649760029612e-01
-2.497347721790406372e-01
-2.730533956106478422e-01
-2.309728954078764940e-01
-2.995708974918344647e-01
-2.633969556659652711e-01
-2.527308100196231089e-01
-3.190012011743048048e-01
-3.099177010016312961e-01
-2.701967959842294653e-01
-2.195161947276286774e-01
-2.000572089042961799e-01
-2.993612507047256899e-01
-2.613297399914940589e-01
-2.474561825862212072e-01
-2.382489373203702521e-01
-2.682466659100403161e-01
-2.951354540410910388e-01
-2.827455473967726562e-01
-2.556673805045695524e-01
-2.997091106693230422e-01
-2.999491280767483392e-01
-2.103808904392895640e-01
-2.403868911105937478e-01
-3.070311079473344584e-01
-2.879180268592915759e-01
-2.613380437990872052e-01
-2.909815457368030156e-01
-2.511134750910163360e-01
-2.642811939856297143e-01
-2.742057978921330075e-01
-2.559150688022278075e-01
-2.569889638850111901e-01
-2.747136100052549046e-01
-2.910484893848617749e-01
-2.523886978558243510e-01
-2.627751445690887921e-01
-2.642051046046785534e-01
-2.569273749137919172e-01
-3.050725123245653925e-01
-2.782508946295469965e-01
-2.480847073510812351e-01
-2.865882499745529000e-01
-2.960858682309285284e-01
-2.433978717558306082e-01
-2.876490353747926387e-01
-2.586728386370427679e-01
-2.744162054490096314e-01
-3.267718718662752653e-01
-3.018194969086646084e-01
-2.808799344727274661e-01
-2.678845793488728311e-01
-2.711779728686112279e-01
-2.312296297364006825e-01
-2.634688046290190599e-01
-2.461006112951736047e-01
-2.845891345396391880e-01
-2.632978262483959830e-01
-2.246002564866701190e-01
-2.222658936534510909e-01
-2.851163269127945377e-01
-2.905030572221830032e-01
-2.944823987198728066e-01
-2.503493648582257869e-01
-2.395422747646459849e-01
-2.271692269577574586e-01
-2.375743570371565694e-01
-2.859271405049308989e-01
-2.743756181722374343e-01
-2.374858420636197509e-01
-2.363394383381240971e-01
-2.689840386266823535e-01
-2.688916004822317074e-01
-2.443361580038845293e-01
-2.298382740555593995e-01
-2.708494317993165867e-01
-2.528273784549701642e-01
-3.024038543775821042e-01
-2.593568971999994366e-01
-2.713711596070952359e-01
-2.269247330286177922e-01
-2.782188460841760747e-01
-2.725528229377539580e-01
-3.029223264431112339e-01
-2.545759119503376300e-01
-2.797407458194847707e-01
-2.831118593067485922e-01
-2.170959926715768928e-01
-2.639769604473697351e-01
-2.298557784449650199e-01
-2.558128343440944086e-01
-2.385899556833678825e-01
-2.702440791951141730e-01
-2.671220170157598273e-01
-2.499541026665895171e-01
-2.996923213154848997e-01
-2.302694652792819097e-01
-2.670067963970640945e-01
-2.546583660822404060e-01
-2.624142031733366909e-01
-2.543810154545351199e-01
-2.202437110579410495e-01
-2.529188808427265678e-01
-2.430243866054791479e-01
-2.312097961994341311e-01
-2.581942297237979633e-01
-2.782765089926549917e-01
-2.507845305113209911e-01
-2.645844104100906202e-01
-2.612454076580469908e-01
-2.436252481728285457e-01
-2.080408763151295193e-01
-2.778485563267076297e-01
-2.911668147382088789e-01
-2.588235160913500699e-01
-2.863685473997999997e-01
-2.816083515031096440e-01
-2.831325408511812247e-01
-2.655602230653389406e-01
-2.527509852116093803e-01
-3.003890718343255051e-01
-2.692610014425025344e-01
-2.724284191923300735e-01
-2.510693955031644276e-01
-2.648807737689030106e-01
-2.254804247073506074e-01
-2.064876639703072947e-01
-2.509312142441506022e-01
-2.301511347445116817e-01
-2.392033309264975927e-01
-2.462706958654785894e-01
-2.843483199483823887e-01
-2.688606662913692325e-01
-2.737767776524969165e-01
-2.401059587976597798e-01
-2.322836453486067931e-01
-2.216523233228593071e-01
-2.386545210369898640e-01
-2.666099597497827989e-01
-2.405908088908660647e-01
-2.211628551013108956e-01
-2.344835577806175242e-01
-3.021889252450719043e-01
-2.543487535608256467e-01
-2.691388529722287815e-01
-2.747494785713374132e-01
-2.619265404904156380e-01
-2.361279659237543460e-01
-2.726658825748302095e-01
-2.820027053016599949e-01
-2.381701142567893281e-01
-2.069063218833925577e-01
-2.373547687952765606e-01
-2.504678785774641647e-01
-2.497341411753495888e-01
-2.808899395365668239e-01
-2.384604941482899310e-01
-2.598327277308299377e-01
-2.211960725794415994e-01
-2.212617842490809950e-01
-2.336471248378859389e-01
-2.162805234723954029e-01
-2.709766850434165431e-01
-2.633958091829043946e-01
-2.212584629165123828e-01
-2.832760983272250566e-01
-2.719604798026871717e-01
-2.520040077133026135e-01
-2.271820191763618546e-01
-2.642148165078039845e-01
-2.452627404717668269e-01
-2.515339922290437680e-01
-2.862083950574137448e-01
-2.711849219578295611e-01
-2.320317898810563273e-01
-2.545194379121280548e-01
-2.749058980657603235e-01
-2.218270405195197914e-01
-2.228618962729763120e-01
-2.401710844765400366e-01
-2.702134292489334344e-01
-2.751484942454408000e-01
-2.465379264560366157e-01
-2.065112339047213974e-01
-2.297753448461937742e-01
-2.659919377609049618e-01
-2.340208643954826973e-01
-2.957707808579896902e-01
-2.585781413753289737e-01
-2.466799392006384373e-01
-2.326080264292609834e-01
-2.836650998687324510e-01
-2.487581085891004684e-01
-2.416024851537015017e-01
-2.941593534896262963e-01
-2.487884731651582026e-01
-2.478236190416912288e-01
-2.403006448311995058e-01
-2.391212499165618344e-01
-2.026608559115971320e-01
-2.692009641679835030e-01
-2.145178269933878668e-01
-2.561197023801482509e-01
-2.503479096210980415e-01
-3.126457647754584679e-01
-2.496376210782788596e-01
-2.659303742809888127e-01
-2.357517102376395501e-01
-2.417257102525370571e-01
-2.892572547830305485e-01
-2.855961372673827547e-01
-2.689155204963212809e-01
-2.609714858362258694e-01
-2.370446755874719424e-01
-2.829004634245866345e-01
-2.624356076109581881e-01
-2.256090675197905404e-01
-2.662396116989551031e-01
-2.408117925125772274e-01
-2.730877305125772869e-01
-2.521408346122787636e-01
-2.820885816760024811e-01
-2.836510190412891985e-01
-2.799302223049199845e-01
-2.897182654030243110e-01
-2.440005753842310054e-01
-1.841532843315321077e-01
-2.783692781649495518e-01
-1.860315604557235269e-01
-2.694688202563803037e-01
-2.693742941579621020e-01
-2.226833504809105357e-01
-2.449955487748733118e-01
-2.670774283060489696e-01
-1.888064331666499118e-01
-2.598657480784011820e-01
-2.183075965309975441e-01
-2.493163057074322397e-01
-2.452086717541533678e-01
-2.816295046893401710e-01
-1.869319979183267921e-01
-2.369911939363207043e-01
-2.083711724261084475e-01
-2.623797768869092217e-01
-2.543013530960306356e-01
-2.298113040464721257e-01
-2.410212935184957439e-01
-2.434801710281176423e-01
-2.607525730568015510e-01
-2.154923088370124806e-01
-2.257484344505891471e-01
-2.424140286041907844e-01
-2.271717437933864492e-01
-2.591446752439436896e-01
-2.676941575907055837e-01
-2.508840906754731259e-01
-2.663959848504948713e-01
-2.275242068267022688e-01
-2.660832127270450487e-01
-2.458388522819481004e-01
-2.364870016635862160e-01
-2.435630138922897925e-01
-2.190684451115596787e-01
-2.559567236752636754e-01
-2.575064331137579265e-01
-2.257399969153384145e-01
-2.295372695879737690e-01
-2.162732845303876050e-01
-2.312795659472480503e-01
-2.447613558726257632e-01
-2.742821383671539825e-01
-2.519689314535313862e-01
-2.021376914627840971e-01
-2.242062891354029419e-01
-2.642727675675098364e-01
-2.607988387433318733e-01
-2.251242115125780541e-01
-1.961123108350525113e-01
-1.857775034105887679e-01
-2.440360453147011333e-01
-2.123384836486027216e-01
-2.016326077227827140e-01
-2.352002887228948624e-01
-2.207122710313625114e-01
-2.211707402071751427e-01
-2.324291728657759681e-01
-2.248905638280787322e-01
-2.603164909612715183e-01
-2.206197867871154961e-01
-2.561819688440780673e-01
-2.118850547574341880e-01
-2.248522323587612837e-01
-2.069417341367320029e-01
-2.565149697327053779e-01
-2.533273920206632335e-01
-2.522242647975543317e-01
-2.023226597845633190e-01
-2.582567244973368870e-01
-2.823899007194501931e-01
-2.281460930406834509e-01
-2.104980375631801126e-01
-2.306315597109563909e-01
-2.565856401124124719e-01
-2.432687734018501857e-01
-2.535289546436017005e-01
-2.409943845042875621e-01
-2.553313812252500647e-01
-2.635006919583778862e-01
-2.303216939096190685e-01
-2.362969292978053804e-01
-2.592672836344220300e-01
-2.264959783740025101e-01
-2.439686923631259330e-01
-2.768575333052079035e-01
-2.010679374972348110e-01
-2.415442146874960394e-01
-2.293189741527429382e-01
-3.001247650527746336e-01
-2.059199014329499422e-01
-2.490411256760554637e-01
-2.210745117716556574e-01
-2.143154637163367793e-01
-2.670813480043197630e-01
-2.265662198374764902e-01
-2.487398045576909578e-01
-2.567377738876410742e-01
-1.881382641851499227e-01
-2.420010628851542722e-01
-2.144016962616225319e-01
-2.179408179773567045e-01
-2.903508766065843183e-01
-2.550090044722940208e-01
-2.265543383106720099e-01
-2.182294751505548802e-01
-2.264188696125926659e-01
-2.477155664936982471e-01
-2.519477971872388644e-01
-2.688758032346486027e-01
-2.399572255556661482e-01
-2.670835139056129681e-01
-2.378381487603870303e-01
-1.918960178736016930e-01
-2.335963791786562493e-01
-2.392438420000828070e-01
-2.583267023434137610e-01
-2.152143034276594591e-01
-2.150512994509892195e-01
-2.337681079120172978e-01
-2.754616653006046190e-01
-2.164019532068719720e-01
-1.671458035963192534e-01
-2.447176764696429030e-01
-2.351552716520295960e-01
-2.638601264900464205e-01
-2.402927162361944424e-01
-1.977607677666075314e-01
-2.374199323396984085e-01
-2.336546445780668113e-01
-2.267452605479733929e-01
-1.976306953465272187e-01
-2.513980383848606337e-01
-2.090525471693899517e-01
-2.840051231022926448e-01
-2.180561125082990659e-01
-2.106876115626368784e-01
-2.664833155353544814e-01
-2.085751966310479266e-01
-2.534839724801231653e-01
-1.830651230086749182e-01
-2.321738846000402368e-01
-2.216845053911241925e-01
-2.767841123241940871e-01
-1.772941741110322100e-01
-2.763769669684809083e-01
-1.968121271218346291e-01
-1.792218555783756662e-01
-2.294696714870985144e-01
-2.636543695568431267e-01
-2.205340847545327887e-01
-2.038847941363073624e-01
-1.898458322783879160e-01
-2.106235333546557786e-01
-2.931728878929593107e-01
-1.864310507563210761e-01
-2.341733664316113794e-01
-2.619699985003666187e-01
-2.300029252127474277e-01
-2.133766124297314104e-01
-2.454902140900133978e-01
-2.536914167742225779e-01
-1.877029936351795325e-01
-2.143624060972863787e-01
-2.062746303152876992e-01
-2.566974498922855452e-01
-2.294089750861593724e-01
-2.049164408757430944e-01
-2.506645869336670551e-01
-2.025599663358079172e-01
-2.633012266318799921e-01
-2.897927786256030425e-01
-2.206727693309191995e-01
-2.649227836817550918e-01
-2.278157222451492603e-01
-1.846282277065602884e-01
-2.367985950094940450e-01
-1.633995468734486534e-01
-2.434355225870258599e-01
-2.218523854510121851e-01
-1.791843119440384435e-01
-2.166374166299526449e-01
-1.926234921341153927e-01
-2.357086940207230308e-01
-2.621979112710088322e-01
-2.602064188796946453e-01
-2.517822483988113036e-01
-2.294112950597192446e-01
-1.813517070854692714e-01
-2.337795402165593617e-01
-2.214978243837551208e-01
-2.104512870810855973e-01
-2.338084685216126057e-01
-2.445663886574758750e-01
-1.972767470009008650e-01
-1.816051181022660110e-01
-2.058564193119219454e-01
-2.021246588972235581e-01
-2.659604472918854490e-01
-1.962955120090034145e-01
-2.026625103717482057e-01
-1.919265040723185933e-01
-2.626132932634815953e-01
-2.379971226810104201e-01
-2.583553568391474542e-01
-2.292838904574659720e-01
-2.164895932469193540e-01
-2.208435058499038373e-01
-2.276338083095170717e-01
-1.741858747844094446e-01
-2.300857462736391745e-01
-2.121010556578118988e-01
-2.040803376051875673e-01
-2.053160681669453369e-01
-2.240642137576563109e-01
-2.618761498689138323e-01
-2.241980538147718138e-01
-2.157110292647729521e-01
-1.774044802893153527e-01
-2.363521737727560523e-01
-2.112446413227164477e-01
-2.626631962855373592e-01
-1.751191328472626874e-01
-1.839345126300345745e-01
-2.462608618106221503e-01
-2.253937195509059799e-01
-2.042622323371404425e-01
-1.873358044889218144e-01
-2.020876970831037567e-01
-2.190792089250906682e-01
-2.578267832820056449e-01
-1.260509429564136419e-01
-2.149303086927338291e-01
-2.040138333038826746e-01
-2.264775851881263569e-01
-1.886528942783641805e-01
-1.990014552759031552e-01
-1.587968847521150362e-01
-1.921457992437839435e-01
-2.417349259951011575e-01
-2.171923116818681165e-01
-1.956544407328385526e-01
-2.282537257204969305e-01
-2.262666425968860584e-01
-1.860880923775302953e-01
-1.972560316949087400e-01
-1.868152936785553164e-01
-2.355156425429144607e-01
-2.204107784733816688e-01
-2.264322776189965358e-01
-2.321653345428309756e-01
-2.400312420628915866e-01
-1.916632837207720985e-01
-2.484405143557171791e-01
-1.950952326561528616e-01
-2.154939687612158483e-01
-1.466417632997533971e-01
-2.120442108412780302e-01
-2.551851799488829564e-01
-1.983024418917441467e-01
-2.300179449112125796e-01
-2.526079755743007027e-01
-2.005264963386845234e-01
-2.461301746410202995e-01
-1.730895649592282814e-01
-1.595758638536625140e-01
-1.642661891144980846e-01
-1.941504025641273556e-01
-2.112396661749842142e-01
-2.204834240749118379e-01
-1.945705606805446519e-01
-2.176880835321880758e-01
-1.766998655421637143e-01
-2.145380088485421000e-01
-1.831652922179622112e-01
-1.988875512396437173e-01
-2.151280704944230349e-01
-2.219509756480776141e-01
-2.469002110381647297e-01
-1.312342993353016185e-01
-2.192217611207929184e-01
-2.331016283631469344e-01
-2.017798291195440352e-01
-1.988779776625850260e-01
-2.388369624336793284e-01
-2.223045776823544817e-01
-2.033478383411653490e-01
-2.062809594330710650e-01
-2.238656019174180556e-01
-2.465373566084626822e-01
-1.860902884803684043e-01
-2.075818115841631673e-01
-2.094657114208822168e-01
-2.015381841432501986e-01
-1.948288305637648765e-01
-2.350619580903803851e-01
-2.532808879621251119e-01
-1.680953235597864026e-01
-2.727936831936486062e-01
-2.337680760760838528e-01
-2.247614490521440134e-01
-1.610259280220058264e-01
-2.592992830730400100e-01
-2.076870709406875848e-01
-2.112808659112203336e-01
-2.333413479607003294e-01
-2.153708029766826237e-01
-1.777857165106658255e-01
-1.455874520658007321e-01
-1.461292734034318475e-01
-2.343863772358426856e-01
-1.961808274695628074e-01
-2.324423506525770400e-01
-2.264440312172087411e-01
-1.957702281914384945e-01
-1.981899223497038676e-01
-2.353724086339956112e-01
-2.261047533016893873e-01
-2.060776747419615085e-01
-1.991732450512441743e-01
-1.913341062875630605e-01
-2.516797195570527057e-01
-2.258226709281170863e-01
-2.155143904795827903e-01
-1.802105155373409928e-01
-2.388995941354458696e-01
-1.778296874680500017e-01
-1.894001708691983032e-01
-1.903902374051567314e-01
-2.191660799060644316e-01
-2.401877520248008602e-01
-2.203825376954800797e-01
-2.110799215546777519e-01
-1.951380067488041881e-01
-1.948204212693206427e-01
-2.286577103730137728e-01
-2.178008741813673432e-01
-2.473160315663444908e-01
-2.172787700560136204e-01
-2.365833846421198650e-01
-2.105979767932681657e-01
-2.419943539743407146e-01
-1.952923335126682258e-01
-2.091658269390256619e-01
-1.950476824132167386e-01
-1.978583032451766421e-01
-2.137784779257102530e-01
-2.354693078220195246e-01
-2.009092125162978415e-01
-1.585979851177525546e-01
-2.098514622811534502e-01
-2.251749350671445604e-01
-1.631874995010028639e-01
-1.894136705913798402e-01
-2.201805042474378193e-01
-1.992914128496166282e-01
-1.900994124674446062e-01
-2.402615283977037608e-01
-1.629876117359364274e-01
-2.250054244881261878e-01
-2.236321523037130832e-01
-1.927904522206611293e-01
-2.163421391076481570e-01
-2.091753715287110460e-01
-2.218490683729630875e-01
-2.300313578099147660e-01
-2.526138952376993374e-01
-2.052133253360619580e-01
-2.406686883758460682e-01
-1.677094978233009959e-01
-1.649899469761485771e-01
-1.758524741936347835e-01
-2.881126801745123589e-01
-2.001300995000581118e-01
-2.252177257587454351e-01
-2.094895964414273393e-01
-1.578357722781586203e-01
-1.976276019971333342e-01
-2.066377870619772184e-01
-1.975980318034952776e-01
-2.406912122327088954e-01
-2.016229346924511279e-01
-2.329388213238407779e-01
-1.885367716704962060e-01
-2.145093638075770137e-01
-2.110343589210591786e-01
-2.072371892127271298e-01
-2.076485455488584764e-01
-2.335536372689242524e-01
-1.867216282901587587e-01
-1.948686074938014434e-01
-1.925399627289159643e-01
-2.196531231973652687e-01
-2.167650700347883985e-01
-2.068899798518457067e-01
-2.112772499444983687e-01
-1.690427325937644554e-01
-1.866795372975659506e-01
-1.752364679079746745e-01
-1.506755751022608725e-01
-1.618029230743784630e-01
-2.034778956175070652e-01
-1.729846333576436912e-01
-2.226391681906763065e-01
-1.999076558881655585e-01
-2.134868105197008648e-01
-2.017486806844218661e-01
-2.239445192462019285e-01
-2.244071203204628384e-01
-1.802735524684071777e-01
-1.497205876328876473e-01
-2.032477933775554968e-01
-2.273462897833950780e-01
-2.193450455037223856e-01
-1.754784001045050223e-01
-1.672349658832108510e-01
-2.032263278394988715e-01
-1.875108298439043808e-01
-2.113483002280104883e-01
-2.126478874915471162e-01
-1.864814670174186895e-01
-2.138053703241583337e-01
-1.837478183644831731e-01
-1.914343708965434987e-01
-1.846752618365614107e-01
-2.036578975219799637e-01
-1.981890682863512165e-01
-2.285028520605521807e-01
-2.157921401918055926e-01
-1.940313305167738478e-01
-1.939682501507998535e-01
-1.967567499600838821e-01
-2.130206372569296014e-01
-1.695896328990208479e-01
-1.864575792724449121e-01
-2.021357585241224109e-01
-1.836076644000615710e-01
-2.063805639806845782e-01
-1.757234299087670204e-01
-1.867019282000711433e-01
-1.651295063459662094e-01
-1.978802649751816856e-01
-2.216514822341143220e-01
-2.192347848778872232e-01
-2.090834477543400682e-01
-1.660226701590795662e-01
-2.011629056481182565e-01
-2.096689230645455149e-01
-1.468438249391608996e-01
-1.828065341945505629e-01
-2.450189980233874187e-01
-2.386118553314019730e-01
-1.866057218676405172e-01
-1.213145927634233096e-01
-2.164850183204302947e-01
-1.617196653171072140e-01
-2.164781915518034228e-01
-1.896619965195571189e-01
-2.048872458432299259e-01
-1.807255077759527540e-01
-1.734984574182107664e-01
-1.653143943678771766e-01
-2.412831749347489896e-01
-1.749479263249870409e-01
-2.239677456102366626e-01
-1.673488913924578436e-01
-2.143419592161887322e-01
-1.811994541036705542e-01
-1.828764316947966984e-01
-2.364927725956590399e-01
-2.082438920726445153e-01
-1.871395424733378610e-01
-1.613128765670590326e-01
-1.585395808285185448e-01
-1.318874335479645887e-01
-1.798236964088813228e-01
-2.113115155221997055e-01
-1.905270100809559608e-01
-1.590281549237695102e-01
-1.360393561821506558e-01
-2.286649871020214608e-01
-1.739577317756232089e-01
-2.190770366394528545e-01
-1.782106696836449344e-01
-2.086395355678767605e-01
-1.698493975164797609e-01
-1.846916932366560182e-01
-2.063549752914940194e-01
-1.984893770890099884e-01
-2.222836529311582321e-01
-1.951064005493015618e-01
-1.891257191293167494e-01
-1.998691387106474870e-01
-1.911251976993077473e-01
-1.700883114104608795e-01
-1.573297787594914732e-01
-2.009052268403044017e-01
-2.190066158168549881e-01
-1.689329923953825363e-01
-1.767827132346433960e-01
-1.808044386331447151e-01
-1.754236358007434660e-01
-2.231743124969675363e-01
-2.079663422791081517e-01
-1.768449434362923955e-01
-1.738358378804723270e-01
-1.783097150406731946e-01
-1.732574605130296763e-01
-1.654075426937587634e-01
-1.865282717920898892e-01
-1.915984829532582367e-01
-1.703234492578537540e-01
-1.905607008643964984e-01
-1.949654251937974481e-01
-1.982828569153941567e-01
-2.320733429514210133e-01
-1.889378771604138252e-01
-1.823193037153238438e-01
-1.855235643745458962e-01
-1.142560799206208816e-01
-2.149788072883160039e-01
-2.347261680830365072e-01
-1.799814445776100891e-01
-1.942248553288117574e-01
-1.673881278164279507e-01
-2.130822109780465823e-01
-1.730814250790450315e-01
-1.988825678813231079e-01
-1.758084516946426534e-01
-1.798053894926523177e-01
-1.421858711708334500e-01
-2.134512291019779184e-01
-1.867087397324220244e-01
-1.769547059767184738e-01
-2.118399816587982210e-01
-1.912238294434087382e-01
-1.565019527204494221e-01
-1.922671227953821338e-01
-1.694414474203203569e-01
-2.207304486923708786e-01
-2.088106375477880583e-01
-1.949844044376114194e-01
-1.664108457353573600e-01
-1.811487636441029558e-01
-1.980801763658851800e-01
-1.785896142576916534e-01
-2.326148189827696722e-01
-1.745021096477354927e-01
-1.845033275537768247e-01
-1.814286083952480755e-01
-1.851667352833609448e-01
-1.829965839646524872e-01
-1.917332407271305217e-01
-1.391648489805624722e-01
-1.622110250689331734e-01
-1.933132247619716026e-01
-1.772065636480231743e-01
-1.616822388749258044e-01
-1.938865293634265963e-01
-1.460246475320825799e-01
-1.946488448274581451e-01
-2.000774815338279000e-01
-1.463012786631610329e-01
-1.996392621449194771e-01
-1.777467516698892358e-01
-1.706252984472865497e-01
-1.700150621403058449e-01
-1.691022420890682665e-01
-2.019589376707121020e-01
-1.590125761693496620e-01
-1.668633730755969546e-01
-1.864787756906766403e-01
-2.006752088959566360e-01
-1.447241507798678606e-01
-1.598946598917727613e-01
-1.681351108871980971e-01
-1.107281429912083948e-01
-1.852675721714519275e-01
-1.540437494788070294e-01
-1.772378507166335604e-01
-1.874919654867147345e-01
-1.862201357344052677e-01
-1.883872290694750540e-01
-1.775043085508972440e-01
-1.604002629218622689e-01
-1.973842318998565992e-01
-2.281847617482434531e-01
-1.721756942999084494e-01
-2.127070844909398628e-01
-2.034167236757070951e-01
-1.330197775225479828e-01
-1.710242671197989839e-01
-1.375035246072184580e-01
-1.862443190432364337e-01
-1.676316453498154779e-01
-1.485803648426703982e-01
-1.690816582489250153e-01
-1.121194259197136889e-01
-1.571551937357726636e-01
-1.457342294322158394e-01
-1.967378911127424246e-01
-1.902944523096677110e-01
-1.725347427090581920e-01
-1.766880960875553408e-01
-1.273837521003121365e-01
-2.147380490688945709e-01
-2.358130916366244501e-01
-1.734728892431415814e-01
-1.213779168880544934e-01
-2.076952484592737291e-01
-2.117555596191930123e-01
-1.306912462997525670e-01
-2.257386040200806687e-01
-1.690843004838113728e-01
-2.147408946323661472e-01
-1.467982340488509507e-01
-2.471640552559326576e-01
-1.350949387918856937e-01
-2.226508866517158958e-01
-1.700026984067177782e-01
-2.059901732831083410e-01
-1.659957234357933853e-01
-1.842352451860677642e-01
-1.929773638397704605e-01
-1.268849608569896648e-01
-1.602058434750818494e-01
-1.884679035394966617e-01
-2.039332395997920377e-01
-2.239643917702490439e-01
-1.766115751454878091e-01
-1.651791429498268571e-01
-1.776214629527260724e-01
-1.919140969898490146e-01
-1.488185819817659516e-01
-2.013674357616869470e-01
-1.852356103310788538e-01
-2.160247508460746146e-01
-1.449905738898769891e-01
-2.066239010712389579e-01
-1.465125550240422569e-01
-1.936389045975195067e-01
-1.697518126360873791e-01
-1.654251045788375230e-01
-1.325365876181119340e-01
-1.604959252431195915e-01
-1.314393454702216246e-01
-1.791128335847134989e-01
-1.376887976939550340e-01
-1.825212228797230274e-01
-2.060848488781551469e-01
-2.081133920334121701e-01
-2.080975379318852070e-01
-1.650993147114070414e-01
-1.609751103915919024e-01
-1.357082824920283481e-01
-1.616185702890030329e-01
-2.263309391315465602e-01
-1.683550036179270737e-01
-1.609160235867340139e-01
-1.357870842012139090e-01
-1.783019529411411508e-01
-2.387689398443685607e-01
-2.030852911168032349e-01
-1.939053674055877807e-01
-1.175388799748080942e-01
-1.700052163620986712e-01
-1.736720132274004180e-01
-1.582666017866580788e-01
-1.739237557469165973e-01
-1.940378496622838789e-01
-1.607316465767954505e-01
-1.486304777448161640e-01
-1.491004354631741136e-01
-1.154691646652064863e-01
-1.614004709028921680e-01
-1.438394428837361794e-01
-2.061737660287543683e-01
-2.489902477777347911e-01
-1.645150851035000472e-01
-1.746880624212799604e-01
-1.532370469998647899e-01
-1.814272791942709573e-01
-1.713591856651407730e-01
-1.543190740682013340e-01
-1.288141849342507306e-01
-2.237203049610697325e-01
-1.559724212991561720e-01
-1.381744383647648677e-01
-1.576712306531484475e-01
-1.432467272392735635e-01
-1.668182840779503240e-01
-1.640250270107830866e-01
-1.926284026213701261e-01
-1.997349674064486935e-01
-1.355408606130589499e-01
-1.753526096898327113e-01
-1.548933748847033109e-01
-1.833315014509205032e-01
-1.556708102355785772e-01
-1.749452749628604142e-01
-1.776051807217626510e-01
-1.929107668779359575e-01
-1.398783965093348125e-01
-1.883683382144830665e-01
-1.674118559411696960e-01
-1.951387869206620551e-01
-1.704220929308997989e-01
-1.879599972214155423e-01
-1.399485029020555160e-01
-2.054059522179908504e-01
-1.547362381132321718e-01
-1.732880183884431269e-01
-1.646994538160480581e-01
-1.411262765749492498e-01
-1.616582068774310987e-01
-1.462276529043615159e-01
-1.920344024743854128e-01
-1.674755641142674778e-01
-1.613118580594875284e-01
-1.904146670505740824e-01
-1.185305816985190441e-01
-1.273950837085525700e-01
-1.383426789473830021e-01
-1.844596114015968624e-01
-1.679899989738610211e-01
-1.661562274760583491e-01
-1.679586881625932115e-01
-1.594012512860120689e-01
-1.935042058800244824e-01
-2.045727433930868699e-01
-1.887127559405302746e-01
-1.683476992371429892e-01
-1.363037751343658399e-01
-1.641377461713757757e-01
-1.260343123399154663e-01
-2.117057874674939388e-01
-1.919737775571502825e-01
-1.393386628626086532e-01
-1.531912897238121296e-01
-1.769879940867034873e-01
-1.462984441184850271e-01
-1.519554141846858886e-01
-1.371926829643888013e-01
-1.561491045469135253e-01
-1.582077661200053387e-01
-7.846499419647158524e-02
-1.561316202277220622e-01
-1.432738228659531654e-01
-2.059317488715657340e-01
-1.558416008991043156e-01
-1.101036144428977209e-01
-1.861497857314657056e-01
-1.956656488374172442e-01
-1.485922192319673596e-01
-1.658813732192624679e-01
-1.995574049763036706e-01
-1.065093388112770684e-01
-1.267317397680353952e-01
-1.630061236359390819e-01
-2.049555608723452604e-01
-1.650923530218475210e-01
-1.866121933300635971e-01
-1.373601170549129946e-01
-1.468540723072279397e-01
-1.715883917971456341e-01
-1.974721524831954400e-01
-1.749482083900212315e-01
-1.226168747780259499e-01
-1.768096116853882516e-01
-1.480764845980875044e-01
-1.123749943900901049e-01
-1.702675739055131698e-01
-1.284848900925577020e-01
-1.644727156222496323e-01
-2.141533578708771646e-01
-1.226796138354551979e-01
-1.866506259032129356e-01
-1.303742785586463893e-01
-1.429286241798534696e-01
-1.820758840619002839e-01
-1.206690714203536019e-01
-1.651662863534802683e-01
-1.535906262211203244e-01
-1.880256758423492491e-01
-1.747707294229089436e-01
-1.488144232167592229e-01
-1.778487999669342012e-01
-1.684420313449561390e-01
-1.403826117335817969e-01
-1.172734930579859142e-01
-1.689958303463687250e-01
-2.262900432167859466e-01
-7.992187591133918800e-02
-1.708173290910678654e-01
-1.416785317725469395e-01
-1.633060172451510361e-01
-1.751819823996708936e-01
-1.106112669992201231e-01
-1.791580638579964024e-01
-1.659387647571132773e-01
-1.459066961825966624e-01
-1.086853134019705597e-01
-1.803290137801742132e-01
-1.652788307254998146e-01
-1.609183375693202245e-01
-1.731310493331153222e-01
-1.680159031653084278e-01
-1.795764162141010867e-01
-1.503883753749886976e-01
-1.469563654024165777e-01
-1.716309632120900097e-01
-1.163958847261424845e-01
-1.373894818169952015e-01
-1.502826325386775186e-01
-1.050480963256086309e-01
-1.628166016330746813e-01
-1.439613920349976095e-01
-1.692821116732295683e-01
-1.891522622459496372e-01
-1.688792801816015321e-01
-1.761111799915953680e-01
-1.227624602691400335e-01
-1.425509666998625302e-01
-1.239579513810626643e-01
-1.618437137003062853e-01
-1.023968535130281993e-01
-1.412195312398978053e-01
-1.387547666473731289e-01
-1.448884956176854366e-01
-1.739825023382840230e-01
-1.737194397904842647e-01
-1.483016503194354296e-01
-1.192770614495827219e-01
-1.314475402578541008e-01
-1.440046131145525377e-01
-1.189947160418150518e-01
-1.310235835222980372e-01
-1.191216853628250666e-01
-1.106318182182274845e-01
-1.811202154645250029e-01
-1.452893208864085572e-01
-2.268401036006141569e-01
-1.442460344048469012e-01
-1.559016706711759681e-01
-1.489474369321257541e-01
-1.784602619266357493e-01
-1.706370729206215520e-01
-1.351674325735053306e-01
-6.944115073970211216e-02
-1.341769531506258606e-01
-1.540844622947200038e-01
-1.310298921508195324e-01
-1.553178432309286205e-01
-9.990488737237827876e-02
-1.666579194078634252e-01
-1.489764921046253521e-01
-1.679816222213927346e-01
-1.318771290325479462e-01
-1.474311573476174142e-01
-1.504822247670751512e-01
-6.017829855232335184e-02
-1.529671783940424190e-01
-1.254030944766816036e-01
-1.454757699294379203e-01
-1.340252098914332668e-01
-1.608422492644522028e-01
-1.479505350531703789e-01
-1.412020854503881484e-01
-1.995068499251999306e-01
-1.713951362196187711e-01
-1.875383946293750770e-01
-1.039899938084486858e-01
-1.476960106764302616e-01
-1.797864786779024282e-01
-1.181202595668117278e-01
-1.449808681017872303e-01
-1.132098509428646066e-01
-1.701097091821375251e-01
-1.266498524237207046e-01
-1.466827619517659664e-01
-1.958084753475091699e-01
-1.660549800849078494e-01
-1.884118809890470148e-01
-1.275190041976415611e-01
-1.288111459193920783e-01
-1.474118350100327435e-01
-1.582971918076949702e-01
-1.401589916136605496e-01
-1.583678036381633569e-01
-1.613878161436162750e-01
-1.577877550570586929e-01
-1.360696366556613801e-01
-1.586749853385277520e-01
-1.301455630329071134e-01
-1.586366436501048527e-01
-1.397199665857285500e-01
-1.393375020665166830e-01
-1.484028378765043510e-01
-1.641812820407799189e-01
-1.407806198910963591e-01
-1.355481087115949779e-01
-1.338672193133878807e-01
-1.236157117203401240e-01
-1.011519078667395544e-01
-1.794689111391397085e-01
-1.474293447795302081e-01
-1.242128854263350457e-01
-1.868668281350708560e-01
-1.057726289784647888e-01
-1.353776915359065358e-01
-8.851426856514894859e-02
-1.555986376520714087e-01
-1.766277856508047805e-01
-1.730702254715617006e-01
-1.773743981089574429e-01
-1.965176030596226531e-01
-1.453849173054418131e-01
-1.059360541045481496e-01
-1.115552140016140836e-01
-1.680476905068548077e-01
-1.131984757472578040e-01
-1.680353745950381450e-01
-1.374544476759224088e-01
-1.488360776994011869e-01
-1.737935108735510770e-01
-1.491521955884500261e-01
-1.375857590684113896e-01
-1.453715845112145966e-01
-1.277403794640556423e-01
-1.437054745656538846e-01
-8.178872362935300788e-02
-1.454910870947487556e-01
-9.034672967775303487e-02
-1.117414791735463625e-01
-1.385440527615267314e-01
-1.688314267619761555e-01
-9.783458820801810285e-02
-1.906896294431703609e-01
-1.511596466167683395e-01
-1.087447000987731699e-01
-1.625171998620457969e-01
-1.511147986897119488e-01
-1.168239404992993669e-01
-1.497533737916603991e-01
-1.547346535008106982e-01
-8.172204565026393308e-02
-1.267741566601876257e-01
-1.561432535238957975e-01
-1.506611313785392037e-01
-1.306595784734858323e-01
-9.650875556698221280e-02
-1.409983475263157926e-01
-1.459433324598091997e-01
-1.018383281213059016e-01
-1.705355277969694827e-01
-1.433492898497873425e-01
-1.946324317240962498e-01
-1.649443930735441932e-01
-1.230714814544241198e-01
-1.644758764343138557e-01
-1.234151050476043204e-01
-1.709808042714507370e-01
-1.373508724484487631e-01
-1.212218559949574809e-01
-1.090815658143825806e-01
-1.405629527017981384e-01
-1.186121418397915878e-01
-1.192129563567018713e-01
-1.480233284331489707e-01
-1.462282285695706563e-01
-1.792202198892708098e-01
-7.895729939340316583e-02
-1.564944606429558571e-01
-9.413023526477790059e-02
-1.333505897991174582e-01
-1.667966143559995729e-01
-1.696668934038131626e-01
-1.655788480613922531e-01
-9.138636899384901258e-02
-1.079852265862821237e-01
-1.148234387461305600e-01
-1.553855018210917593e-01
-1.475193540169168760e-01
-1.786671800112676622e-01
-1.462591590726690371e-01
-1.728163394995514135e-01
-1.477702184044263345e-01
-1.818916776570191907e-01
-1.565470389392357164e-01
-1.202924263084225592e-01
-1.363400646300397256e-01
-1.429894560671409465e-01
-1.284246399962782337e-01
-1.426811559623610004e-01
-8.774802480619903200e-02
-1.131478477562416207e-01
-1.394051222125215761e-01
-6.159106354197234345e-02
-9.120032226092320005e-02
-1.337997854697778877e-01
-1.070895561220573389e-01
-1.316694178789863390e-01
-1.339150012071458895e-01
-1.504774744781262052e-01
-1.418103686240782813e-01
-1.155407420609311647e-01
-1.756490693073338161e-01
-1.512254796341838126e-01
-1.285550921993681428e-01
-1.120775815408441428e-01
-1.402871826796054655e-01
-1.265098459511155016e-01
-1.373804960047551593e-01
-1.643683636982229690e-01
-1.317225118659894334e-01
-1.335109623690215463e-01
-1.318150029483954322e-01
-1.716384071339182582e-01
-1.782744996633237877e-01
-1.386840412045074467e-01
-1.627945810786786407e-01
-1.113154743655804108e-01
-1.611021070282117884e-01
-1.004777971498148487e-01
-1.407156363214129013e-01
-1.091009183732071508e-01
-1.328084128825532673e-01
-1.507125522368945314e-01
-1.796110466219137114e-01
-1.501646364165528658e-01
-1.790113600742092859e-01
-1.279837999678214433e-01
-1.686844098114576862e-01
-1.438731002579549112e-01
-1.268975426680990504e-01
-1.208191270662676842e-01
-1.053555902581406328e-01
-1.422692029435885797e-01
-1.472727086585015888e-01
-1.483620694703483844e-01
-1.296189855968848392e-01
-8.155364429692107953e-02
-1.648625085726397599e-01
-1.082659555992741551e-01
-1.393909356585173731e-01
-1.116155933402374761e-01
-8.892005692608546952e-02
-1.236430037803275955e-01
-1.142069660618490745e-01
-1.176968157292477141e-01
-1.355664951943183483e-01
-1.212467117559459379e-01
-9.337090237503313517e-02
-1.667317965232230081e-01
-1.096406861402376420e-01
-1.198987507887851606e-01
-1.217681408042773639e-01
-1.443435461593100266e-01
-6.319767366506763573e-02
-1.017492989223259953e-01
-1.226809255045776675e-01
-1.525521529889038996e-01
-1.412108755923614234e-01
-1.413465222822266887e-01
-1.596685355347703394e-01
-1.098666223800227465e-01
-1.618082607425712083e-01
-7.633075034606422171e-02
-1.511399253766048667e-01
-1.134550597109136028e-01
-1.119247801428722711e-01
-1.139474768820467054e-01
-1.261243067560650910e-01
-1.499914297041569089e-01
-1.185033883690300022e-01
-1.431705358944445894e-01
-1.282148830351939883e-01
-1.434770178774988914e-01
-1.120376595433523609e-01
-1.532822132749343536e-01
-1.444900513415717791e-01
-1.318491701844430319e-01
-1.393395288866980386e-01
-1.274572943146455861e-01
-1.168656383168189261e-01
-1.930268492298901073e-01
-1.950576210318395454e-01
-1.098094404841472999e-01
-1.539221895642374494e-01
-9.882146628137226940e-02
-1.323990925975261357e-01
-1.253701101627441028e-01
-7.619318642583490508e-02
-1.509653058340351128e-01
-1.109434955066292833e-01
-1.391173730575020473e-01
-1.503265036190773174e-01
-1.256926659860105877e-01
-8.392133870434605181e-02
-1.675323171657442656e-01
-1.137916237145859544e-01
-1.395217939522739037e-01
-7.486631330059070888e-02
-8.086647722329318166e-02
-1.306331087355684373e-01
-9.268835022424946890e-02
-1.622978422419809330e-01
-1.259258513106868982e-01
-1.857919828068715362e-01
-1.168858135423861550e-01
-1.206967886004854384e-01
-1.372921828562493896e-01
-1.277232351117102704e-01
-8.211902128400958012e-02
-1.009670165408919212e-01
-1.125658883838515645e-01
-1.233854449581889140e-01
-1.096320212093327140e-01
-5.613549109407714455e-02
-1.278147915342991714e-01
-1.159966681319177656e-01
-1.205177270282347113e-01
-1.466907684004315759e-01
-1.510667308037027534e-01
-9.660713809475858505e-02
-1.380218297049645160e-01
-1.189260849991981006e-01
-9.123158081583146450e-02
-9.092402275407809875e-02
-1.058688247768980878e-01
-9.496931676656947263e-02
-1.708362474991001467e-01
-1.183954648523102837e-01
-6.666534217534365869e-02
-1.116421761151729086e-01
-9.644378051306742861e-02
-8.178413184934975322e-02
-5.310223359275675209e-02
-1.445620879100524836e-01
-9.895839735701718320e-02
-1.006553690645939358e-01
-7.630178088281941440e-02
-1.093975114403898941e-01
-1.139508822125061410e-01
-1.225786025613799235e-01
-1.324995236466573467e-01
-1.150708827735876655e-01
-1.552345155703341584e-01
-1.806012368530399981e-01
-1.104210090905365232e-01
-1.077377148671740947e-01
-1.586204634354716203e-01
-6.863777553784625174e-02
-5.509406015160541598e-02
-1.207329901586864096e-01
-1.299118241379052796e-01
-1.797653212052272020e-01
-1.112437273821588191e-01
-1.187003035537273210e-01
-1.189792657316507823e-01
-9.108255055969954883e-02
-1.361429936868106261e-01
-1.357548649333663870e-01
-1.402356215420918761e-01
-9.351844901485002748e-02
-1.750353332402246886e-01
-1.016774140544736554e-01
-5.905953625975556009e-02
-1.196064602923292280e-01
-6.971795448863529754e-02
-1.102120929716139675e-01
-8.851425984301104777e-02
-1.166370362772525121e-01
-1.112676724352362756e-01
-1.490134148330900521e-01
-9.641804118287448933e-02
-1.034736406963371880e-01
-8.202042683770803533e-02
-7.488709765979341404e-02
-1.287998924197404915e-01
-6.228401289916613709e-02
-4.796689589451747643e-02
-1.244519385681587820e-01
-1.591924562927638231e-01
-8.183422150338026668e-02
-5.293348179102479872e-02
-1.391207992658500259e-01
-1.431689317176248755e-01
-1.179314445603500405e-01
-1.007486027700156273e-01
-1.210370009223339927e-01
-1.512851800173947714e-01
-6.207050260510675599e-02
-9.580057004554620725e-02
-1.060502336524791200e-01
-9.667571461549696876e-02
-8.314401766546308803e-02
-5.603388559840928596e-02
-1.234942271347447967e-01
-1.079294474204227638e-01
-7.113434085003206286e-02
-1.093555307294104828e-01
-1.076703961854118818e-01
-1.166164153328560077e-01
-1.324332262875483057e-01
-1.091766166991292170e-01
-1.399902145728201264e-01
-1.055055939264318149e-01
-1.344248415786327422e-01
-1.135484129412490939e-01
-1.001843164233165440e-01
-1.004903038188363351e-01
-1.194067285421085006e-01
-1.622838178556323674e-01
-9.554545253835880492e-02
-1.281005292996737488e-01
-4.750926207483877062e-02
-1.040660383490764895e-01
-1.090283963010895696e-01
-8.429483520898435611e-02
-1.142708205371894686e-01
-8.709621041200678315e-02
-1.398415595998866168e-01
-1.187559006789977722e-01
-9.434464804664838278e-02
-8.106439166280927922e-02
-6.204888599954772738e-02
-1.025870117084602823e-01
-1.014319353890194148e-01
-1.349488710702551886e-01
-1.238901388305802820e-01
-1.640104081218008991e-01
-8.762185148139982338e-02
-7.947247176712751715e-02
-1.177815440927837271e-01
-1.017462403799974380e-01
-1.185882741888999725e-01
-7.987126780235821732e-02
-1.201308080508008691e-01
-5.914284459491755963e-02
-1.104592144023002764e-01
-9.248775633515896044e-02
-1.031012847512544212e-01
-1.109703649275387560e-01
-1.393349234008734172e-01
-1.011158907193080436e-01
-7.548064621737461677e-02
-9.644210889287156696e-02
-9.340900052958177324e-02
-6.673599338871566422e-02
-1.124831968155450834e-01
-1.082852313243603259e-01
-1.240338582845158383e-01
-1.317788858319427214e-01
-1.173102517469317985e-01
-8.350590799310901591e-02
-1.023926044465677809e-01
-1.161062895063083439e-01
-1.113162673145401266e-01
-3.668676002066253300e-02
-7.450668608009587690e-02
-1.508846923309108690e-01
-1.117182576765965163e-01
-1.219505354477813247e-01
-8.435088517463704139e-02
-1.328744405848271137e-01
-1.257011159018645297e-01
-1.322842275929308753e-01
-8.670329134295541584e-02
-1.213223447763847468e-01
-9.507770853233017683e-02
-1.306364091276159267e-01
-1.455916431654264709e-01
-1.104972103597119254e-01
-1.518802248042167569e-01
-1.010432898539976448e-01
-8.881506654664289568e-02
-1.448040253675848266e-01
-8.702594373155415897e-02
-8.890393364155427247e-02
-1.116975025491307311e-01
-1.119446421931300090e-01
-1.274504015771121546e-01
-1.003808460242934103e-01
-1.272014393695602152e-01
-7.501950029004036957e-02
-8.554497306664629597e-02
-3.922950035801140573e-02
-9.497340519911641465e-02
-6.260973897950262990e-02
-1.358121893249709666e-01
-9.703831773574844721e-02
-1.416792740664494232e-01
-1.120473573278561036e-01
-6.384613711560675753e-02
-1.487006181976549268e-01
-7.912232271059634059e-02
-8.819294927299790865e-02
-9.292973721641679952e-02
-9.914524819087243424e-02
-1.002309316146222096e-01
-1.202198437631008532e-01
-9.693645893987910822e-02
-1.263603250604824202e-01
-1.267413069431618522e-01
-1.199484112522353207e-01
-6.040939453117339514e-02
-1.061496626472100413e-01
-9.455163675964985137e-02
-1.351098136885060530e-01
-8.364711662824406146e-02
-1.197605795421536751e-01
-1.059338396803023996e-01
-1.167035098048159053e-01
-7.763167842915155714e-02
-1.130982152995946288e-01
-1.032051435268251799e-01
-1.193682838487774428e-01
-7.899330473797676333e-02
-8.726306821899222632e-02
-8.377717783696102261e-02
-1.209082485665247675e-01
-8.643757210734782925e-02
-1.157717725174381151e-01
-5.229785278297121448e-02
-9.076957209872914267e-02
-1.286596064498735370e-01
-9.175431069785035254e-02
-1.308665337528323314e-01
-7.323847753662930671e-02
-8.842036347234823179e-02
-8.182561639213144222e-02
-5.687070184184277177e-02
-1.233152770756225786e-01
-8.898786771459754608e-02
-1.006274972434353654e-01
-7.341318313303557552e-02
-5.779733477385177315e-02
-1.083088824408903611e-01
-1.522587465303055776e-01
-9.843086815919581400e-02
-9.857195078748952344e-02
-6.443082544064332451e-02
-1.238574355983785291e-01
-1.130612261140509500e-01
-1.245090867597806600e-01
-8.329017604457991664e-02
-5.921862193118703627e-02
-1.518259738841118978e-01
-9.396009445990066711e-02
-9.855539076431081569e-02
-3.888093478162388261e-02
-6.912826682957638746e-02
-6.756009411086730254e-02
-6.219613063965205579e-02
-1.033761789596759351e-01
-1.109923873748550061e-01
-1.245569202475855231e-01
-6.762689274759615954e-02
-1.421530886500486646e-01
-1.074718109673130917e-01
-1.309873371975788792e-01
-8.917500628391086814e-02
-1.228285081398819423e-01
-4.759580478185148483e-02
-5.054289082048879500e-02
-5.800122960321870552e-02
-1.126685105142247456e-01
-9.901061405540161064e-02
-9.750184836619589512e-02
-1.294028042059490735e-01
-1.227829148298204831e-01
-5.416732855970271543e-02
-1.154496060894343729e-01
-1.085425128430720226e-01
-7.292387581742469649e-02
-9.504552658658499409e-02
-9.830188109615149716e-02
-1.276288711640461704e-01
-5.921516534756311040e-02
-7.852420812736221611e-02
-6.664589089972965119e-02
-5.514663512747893653e-02
-8.406660806296407940e-02
-8.427459439613271819e-02
-8.563115073795088406e-02
-5.437188455097535789e-02
-5.584443710579868603e-02
-8.325954882100448928e-02
-6.070308326489339684e-02
-2.879400551835306285e-02
-5.698691746144404768e-02
-5.255932143022701286e-02
-1.474169718297428655e-01
-1.118755185760003240e-01
-9.615118879359621507e-02
-9.381095414272348776e-02
-1.153305840895217094e-01
-1.286203008790199331e-01
-1.170366090386581320e-01
-9.503453542930627440e-02
-1.004865248869486055e-01
-1.041861606614614133e-01
-6.716176479726203297e-02
-9.204813845933335070e-02
-9.373843788451799441e-02
-6.321350980072801273e-02
-1.206368870354970202e-01
-7.435980382838493219e-02
-9.717702838787320441e-02
-5.684931506872362844e-02
-7.854819619435084166e-02
-9.839368414911042748e-02
-1.117771813288685467e-01
-7.509730016591709134e-02
-1.303976788316802138e-01
-5.931073977121827795e-02
-7.597553114370381167e-02
-1.199672509880165550e-01
-7.026983844633111209e-02
-1.030588465160880013e-01
-1.146103581138921829e-01
-7.886465298951934877e-02
-6.119358829411904871e-02
-9.075427857856877001e-02
-8.086909561762298249e-02
-9.533292318272980348e-02
-8.997694311459786265e-02
-3.684182230301579625e-02
-1.254830275321006938e-01
-8.367645958557982933e-02
-1.125794224202710386e-01
-1.530317127827791890e-01
1.367851112827432603e-02
-8.464685005739543133e-02
-1.292992371772894999e-01
-7.668717379861138272e-02
-9.804900946301968456e-02
-1.286482933188539124e-01
-7.730475911084667973e-02
-8.234798107246749099e-02
-1.057338384337902643e-01
-5.353344421916872431e-02
-8.448709286056931000e-02
-6.130649868449539880e-02
-7.243176215246495409e-02
-3.908488617784978275e-02
-9.718857395768325247e-02
-9.384814096838565989e-02
-6.637125618362725576e-02
-6.860066057794607375e-02
-7.352666925063265635e-02
-3.725415690762415299e-02
-7.922116643933466151e-02
-5.764919446184044866e-02
-7.217791937720277606e-02
-6.613281320584088463e-02
-8.179277773011001118e-02
-9.702077895574158506e-02
-1.008861618173771402e-01
-4.587034015594149139e-02
-9.649064398871592951e-02
-9.847860970116513457e-02
-1.245920363022349764e-01
-8.187498651514968362e-02
-1.373271888154466436e-01
-8.665499215280171585e-02
-7.127012488269678092e-02
-1.233815246520326703e-01
-9.139304642982358506e-02
-8.580134878815499910e-02
-8.854253692775634899e-02
-1.189658440694198183e-01
-7.812679817801923554e-02
-6.195076895095878722e-02
-1.017486960950052116e-01
-7.212251249921773633e-02
-7.591177206581897763e-02
-9.091942605993767745e-02
-8.555838649710559296e-02
-8.377903601861269589e-02
-6.350755057167191409e-02
-8.002108275743827215e-02
-9.694138248792688595e-02
-8.009843155250025160e-02
-9.211767367586930211e-02
-6.620355615341542987e-02
-5.658888456167156245e-02
-7.123781646694415937e-02
-1.050400664817874169e-01
-7.544274433955205916e-02
-4.348360610211818994e-02
-9.387658542779403481e-02
-9.799121087592081725e-02
-5.660259980367157717e-02
-9.212984400266854834e-02
-4.751793135559046616e-02
-1.164631186731774071e-01
-4.399421376666427103e-02
-7.404905558465257887e-02
-8.105936096324878326e-02
-6.078222145792281511e-02
-1.201672899920840643e-01
-1.088798389990901089e-01
-5.866589441777929348e-02
-8.397637359241558186e-02
-1.063586586080928070e-01
-8.085410378809580745e-02
-6.199774242239664002e-02
-8.393569899744895979e-02
-7.312146236948230404e-02
-3.638527669149232979e-02
-7.134402715580304144e-02
-3.691349736732865011e-02
-7.669842272163723829e-02
-6.492099746593751886e-02
-8.318281024958601444e-02
-8.117105689458983808e-02
-1.089599033044825194e-01
-1.237375544749409056e-01
-8.026744630653354085e-02
-7.670763353729533052e-02
-1.043384584047338803e-01
-8.969987948661860278e-02
-2.987145129779713443e-02
-3.235781445792668132e-02
-1.787633473109879675e-02
-6.635149318314957634e-02
-1.722089915321699943e-02
-1.066785042909708658e-01
-4.098185771173540326e-02
-5.062541389341724402e-02
-6.150923294840100752e-02
-1.274834874231518811e-01
-9.315694517452698109e-02
-1.113381868824949716e-01
-3.626652607939800238e-02
-1.209677619805266634e-02
-1.228812061667724359e-01
-9.571476104949951103e-02
-3.654300698403722958e-02
-8.444201818527891090e-02
-7.968139156563522341e-02
-9.363588279004884940e-02
-1.600366535068516727e-01
-4.966508794510016839e-02
-8.351542270216279207e-02
-8.911215992467623470e-02
-9.505635147557428555e-02
-6.325296977541812471e-02
-3.462030650320604280e-02
-4.179565676069490338e-02
-4.476712660220070333e-02
-1.068884046988066161e-01
-5.157719712180303812e-02
-1.166336881393013614e-01
-8.891949177934156678e-02
-1.192761886960639478e-01
-5.976930593805002828e-02
-5.002866303166329104e-02
-7.829223071438705384e-02
-9.503369039626068104e-02
-1.236807054206448958e-01
-8.258944261841821843e-02
-5.810479395006799830e-02
-6.650651672832955108e-02
-7.260633730399297658e-02
-6.322974230323474831e-02
-9.164133563405235661e-02
-5.675009567656622012e-02
-5.841744546888848200e-02
-5.773774329200987571e-02
-8.387118611873216334e-02
-5.146387699641776642e-02
-8.470874842589003195e-02
-3.515481086815731154e-02
-8.844686660160060165e-02
-6.052389011855277556e-02
-9.808151717982362128e-02
-9.609127223126369410e-02
-4.284413120127095187e-02
-8.325586543521976135e-02
-9.001469714950477430e-02
-5.190169477198354475e-02
-6.774187359186546742e-02
-8.903725064592789284e-02
-7.509155195658705206e-02
-5.103720459918893726e-02
-7.357166042187303356e-02
-1.029071691517384757e-01
-1.100124286883575608e-01
-3.645017629821396821e-02
-8.709302601494665896e-02
-2.659664730186130782e-02
-5.526063431590428482e-02
-8.144862243178534189e-02
-5.177823372460391843e-02
-7.638925244134005255e-02
-3.143547088851667698e-02
-6.840560536657841473e-02
-6.063594461868694607e-02
-6.259720678778689373e-02
-1.248152515727915385e-01
-4.390005184039604685e-02
-1.054570813891618150e-02
-1.001945157556031057e-01
-5.633966076207802542e-02
-8.388139115232499943e-02
-2.126462236782303977e-02
-6.983056238109559832e-02
-4.390941527090466007e-02
-7.811526444172203765e-02
-7.962699695048462700e-02
-4.763382299546340543e-02
-1.147425771259112381e-01
-8.371238888025382685e-02
-9.284766671267563609e-02
-3.670247640157671843e-03
-5.690940967018202207e-02
-6.692368864159727038e-02
-7.993852568082714105e-02
-7.543492887627452348e-02
-7.654476677308713617e-02
-3.931042771746967590e-02
-9.799297382710712989e-02
-3.548342821942657155e-02
-5.475387427077446634e-02
-6.767511200080759959e-02
-5.327968061983694159e-02
-7.532119006201788702e-02
-2.422270947541222894e-02
-5.967274566055284085e-02
-5.090487817786047697e-02
-6.738789127408408020e-02
-7.731350453814045398e-02
-8.471105800641565153e-02
-4.686542487255789674e-02
-4.635888384041651766e-02
-8.541494754193611205e-02
-8.581362150245669396e-02
1.606929517141397756e-02
-4.988138450443993510e-02
-8.264349341778289004e-02
-9.221255655553994846e-02
-3.285020239420970850e-02
-1.030299189536890286e-01
-3.795846873736052202e-02
-1.541449264099097570e-02
-7.349911850957198400e-02
-9.916065409809314557e-02
-1.008512338881661051e-02
-1.247295416296359712e-02
-4.251604750862834209e-02
-8.322276952644236392e-02
-5.421567582036022903e-02
-3.400730837272321339e-02
-2.754001228867640483e-02
-6.033528055165136156e-02
-5.809258613657526660e-02
-3.656169209894252065e-02
-7.285643890540226264e-02
-4.572712925694842612e-02
-6.606456899603857513e-02
-8.141265548674973818e-02
-5.913807301870101923e-02
-1.209366446704779850e-02
-5.785289103890958046e-02
-4.210871351304306537e-02
-8.300021807035859456e-02
-1.007540910901713188e-01
-5.214905939838691828e-02
-2.719314731302188096e-03
-5.361223770261727001e-02
-5.359345710985908423e-02
-8.198087484854250928e-02
-7.886371834582044105e-02
-7.998722648089816312e-02
-6.348499513490825363e-02
-6.059108528077428169e-02
-7.505360156326132404e-02
-5.106581638538645884e-02
-4.753223318766268413e-02
-4.511619205847525182e-02
-7.936204561661276691e-02
-4.085542853764565635e-02
-6.717252542573991236e-02
-5.596588001854904681e-02
-6.548561460711085913e-02
-7.547593659237993025e-02
-5.994740974280198670e-02
-6.559934542657964995e-02
-3.743445655461000166e-02
-8.268522855270624139e-02
-4.336079618478997505e-02
-3.580743028011186546e-02
-4.285822961054314845e-02
-1.078512319637762451e-01
-7.959993111333522886e-02
-1.010316137241979301e-01
-2.195591174425698747e-02
-8.431550883791330553e-02
-8.768303107787829564e-02
-6.673096019869485807e-02
3.297835406705337813e-02
-6.755581214917706634e-02
-3.454047899578144981e-02
-3.074405131932120283e-02
-6.181816365964128146e-02
-5.402999897680407088e-02
-9.152044844555989184e-03
-8.238251878791139071e-02
-3.968906303250020751e-02
-1.128222984985382121e-01
-7.373333862852335385e-02
-4.379003068759400319e-02
-6.681186025958700536e-02
-6.028403087131524452e-02
-9.477979690901273957e-02
-4.869794340100679075e-02
-4.203552125597354028e-02
-9.922906356648607262e-02
-2.168655053841869046e-02
-5.815748653986619471e-02
-2.110040834836487619e-02
-2.554423961729623480e-02
-4.246532227244286667e-02
-9.626996385166555759e-02
-5.568853239127519866e-02
-1.070684240171545787e-01
-3.517789603640519847e-02
-6.338283241588489603e-02
-7.282311425373694247e-02
1.614631781328713586e-02
-2.432053835138708181e-02
-4.287195260917001094e-02
1.006814774937147411e-02
-8.484297816361457967e-02
-3.978066012072514757e-02
-4.074763262053121560e-02
-6.911294952642645095e-02
-4.146884114316807396e-02
-6.341203682547214004e-02
-2.020689333755668060e-02
-2.523903952121920452e-02
-1.143598258045056253e-03
-4.199892722690429930e-02
-5.815602776989636097e-02
-4.188685156662109998e-02
-8.051761134187224167e-02
-9.152641301314923261e-02
-2.103526759870043283e-02
-7.182481934199294593e-02
-1.029460505316285787e-02
-1.840229477682997494e-02
-4.444776364981741640e-02
-6.862574332201401561e-02
-7.053669655134511829e-02
9.040290709191808882e-03
-7.767691961888233132e-02
-7.252316311438235241e-02
-6.168397992935065188e-02
8.356011536357697833e-03
-8.236248947101287854e-02
-9.234129671824770069e-02
-7.134017554842234099e-02
-6.550789246455501758e-02
1.327345445228558102e-02
-6.115217991538852982e-02
-4.727652511802963448e-02
-3.722355557641256196e-02
-5.949598427007440210e-02
-3.328763771788881276e-02
-8.715026599946820371e-03
-4.441530945616770781e-02
-9.556500877612988942e-02
-1.126610483900540027e-01
-4.441530349488928553e-02
-4.733896361396375957e-02
-7.551965490519599311e-02
8.421321585682890049e-03
-9.692621872393329674e-02
-4.721120928511896714e-02
-1.798361429810359235e-02
-1.795566220627386328e-02
-8.382874396295560138e-02
-1.057844978195143781e-02
-4.639458784305439815e-02
1.178948287880127697e-02
-1.773957195332627121e-02
-7.161468342026915124e-02
-6.108271648752944261e-02
-5.093328780785728177e-02
6.133775669965865068e-03
-4.684306956204022099e-02
-2.757034397999672676e-02
-8.246232394392784271e-02
-8.246573428454256893e-02
-9.758056228077328920e-03
-7.927616135750979731e-02
-8.728080699583792845e-02
-1.271304708832705736e-02
4.243047892387969734e-03
-2.684360656329913379e-03
-1.219815711510783274e-01
-3.693787524467031461e-03
-1.555354180090211084e-02
-5.172585025259790470e-02
-4.314967826529615691e-02
5.351844245911980581e-03
-6.792406710090960476e-02
-4.422813568995774547e-02
-1.031205403622507955e-02
-7.804509058837746580e-03
-3.566109758488947984e-02
-5.210621754934620375e-02
-7.308667134609356242e-02
2.387830884596250577e-02
-4.352049666617446161e-02
-6.615483218653149533e-02
-4.841547932531543169e-02
-6.267722850332203832e-02
-9.488836776118518557e-02
-4.538534303996590719e-02
-4.333572551037624676e-02
-3.727751944698250164e-02
-1.808095564020000684e-02
-5.788748809763425568e-02
-3.282060288807530680e-03
-3.599400207846927685e-02
-2.144672435950302491e-02
-7.572862655542797472e-02
-5.575698898108898127e-02
-3.059298207016552043e-02
-5.806435041843018008e-02
-5.638193873867373279e-02
-1.580134538799813151e-02
-5.273973777233616211e-02
-3.832781142312246397e-02
-7.182762116020631471e-02
-2.768981767189151316e-02
-3.443992003370645316e-02
-4.208063484077150668e-02
-3.032559154361761516e-02
-8.185165219123836586e-03
-8.443015528220573773e-02
-6.556948920569941053e-02
-2.721740944407273141e-02
-4.078850365995673188e-02
-4.431723328138877094e-02
-5.835735809811450070e-02
-4.243293783155425991e-02
-3.308071348047656596e-02
-3.800896921224699437e-02
-7.169359625433235905e-02
-1.002872463551088139e-01
-5.222215696745970137e-02
-8.454235476003330030e-02
-4.775508652056351111e-02
-5.642653778314354190e-02
-2.421265158129785183e-02
-3.722854677645984905e-02
-3.351613012505830214e-02
-4.690688472244165796e-02
3.138966777105905992e-02
-2.781935307893079398e-02
-6.053154582584645976e-02
-2.864084834715729597e-02
-4.807687957320105898e-02
-4.932936138052562702e-02
-4.803191856198398002e-02
-7.198155696382951829e-02
-7.628536274538237627e-03
-1.961818409226828361e-02
-2.187518603121364324e-03
4.072817597368630534e-03
-6.895458129889288704e-03
-3.802385388501765967e-02
7.515058398252477678e-03
-9.061267906046265161e-04
-5.013732246018855893e-02
-4.052099650062537112e-02
1.019904215620229954e-02
-4.358878645309510746e-02
-8.263583968475732289e-02
-3.270174429687426609e-02
-6.792145672282069724e-02
-8.525779452682410997e-02
5.018626780775637709e-04
-4.207125668910496885e-02
5.933055149118643661e-04
-5.420081326915070913e-02
-5.170791390771247061e-03
-2.559920667535789049e-02
-2.683445556049224301e-02
-4.945828868005559126e-02
-3.983773357654929459e-02
-3.745303254750931982e-02
-8.112885186592444509e-02
-1.302674912658751891e-02
1.423994118372732057e-02
-1.143881425766247045e-01
-3.611429532244615076e-02
-1.246235067754218051e-01
-9.525528014195981663e-02
-2.346572965222701659e-02
-8.136248291929784821e-04
-4.046623157811456671e-03
1.187667938890774044e-03
-8.562209675286102523e-03
-2.601315226271987135e-02
-4.821565430603742819e-02
-4.500698052424983303e-02
-4.628481554179667001e-02
-1.081754928093716789e-01
-6.551211372046887582e-02
4.135692960256984879e-03
-3.436797335677452270e-02
-4.368325701529135463e-02
-6.477314849808706552e-03
-5.821314759391451460e-02
-6.514715422473588147e-02
-4.627081953722888413e-02
-6.874744819675863983e-02
-3.702415396591324237e-02
-7.641034808488703090e-02
-5.794456299959532125e-02
-6.868314022281342413e-02
-4.250731555869583650e-02
-5.747560392521069983e-02
-4.950457273372751293e-02
-3.385145282371028463e-02
-5.711673300411170690e-02
-1.122728373882256152e-02
-7.441395425258588714e-02
-2.201647963515976011e-02
-5.657928793477082913e-02
-2.992025807153764205e-02
-4.919143898595102621e-02
-3.663478004937213706e-02
-4.471658050325092934e-03
-1.923367447276431302e-02
-8.377599047989539582e-02
-2.989845369646491544e-02
-6.510787197136942706e-03
-3.913710092564473553e-02
-1.757107923268867028e-02
-4.335299535955720873e-02
-3.743844492748892028e-02
-6.436220985401151784e-02
5.046913152243084205e-02
-6.571032231170223503e-02
-3.867333931390870561e-02
3.283518365737860684e-02
-5.703573117971922485e-02
-3.906847029639739372e-02
1.453015346725986673e-02
-1.665281575828413824e-02
-9.219583990545902191e-03
-7.554670866227488485e-03
-3.358219281279747719e-03
-3.115520169786121021e-02
-3.912920827090693096e-03
-3.056369729091478610e-02
-3.431179586453618480e-02
-4.730762076565932922e-02
-2.054876984259972061e-02
-6.594473530015832440e-03
3.306698400796496094e-03
-3.983463299423680576e-02
-3.467489771788088981e-02
-7.114299943064464338e-02
-7.683497712175707539e-02
-3.615187092569781269e-02
-9.466029706088233825e-03
-5.471186957743764262e-02
-1.872579802502980645e-02
-8.318949569286369916e-02
1.924135993794089811e-02
-2.478175856454730482e-03
-2.441236188962514486e-02
-2.664973436718585595e-02
-5.272739609752553208e-02
-1.099953549999365364e-02
3.264704307593498805e-02
-1.818746920380293411e-02
-2.272379921082529411e-02
-6.390123504496750262e-02
-3.135398245058586969e-02
6.661956913075057531e-03
2.671502034529681709e-03
-1.592741968644405259e-02
-3.577993286178010601e-02
-9.191747009395258988e-03
-8.703760337466386054e-03
-2.599453152790036012e-02
2.155816989939218775e-02
-6.298610442368218938e-03
-1.272413966498900373e-02
2.312308651118149053e-02
1.066761830452060515e-02
2.645313438989455382e-02
-5.838957879483404161e-03
-3.266633181739851677e-02
-6.750380226608121426e-03
-6.715845740743840719e-02
-2.470641040254268131e-02
-5.228464653408054080e-02
-3.092910835414417262e-02
-2.208151296904866528e-02
-5.116665000746169895e-03
7.265310902864352376e-03
-4.606932094005264378e-02
-3.572894068931464773e-02
-8.329579142367919686e-02
-3.997317048429546715e-02
-1.087218808714199639e-02
-4.250885948411692317e-02
-8.230144547579160141e-02
-6.758997753534377873e-02
-4.801427709877870847e-02
2.082635069858502011e-02
-1.539980054087725959e-02
-6.531226553475466198e-03
-4.390323877506623756e-02
-4.738538925421288683e-02
-1.814479727522526342e-02
-2.585116861387454223e-02
-1.719231889039748648e-02
5.888774820066921406e-02
-8.730186418909112456e-02
-8.828486721289179051e-02
-6.019749120970000617e-02
-4.663719346550059680e-02
2.604108884728589465e-02
-3.345531459195082158e-02
-1.277797857832874834e-02
-1.536779491376287846e-02
-2.271959528466364203e-02
3.026050171783927758e-04
1.815039617813633474e-02
-8.211068991149126500e-03
-2.687685082499970471e-02
2.399782019253681939e-02
-3.710722077580183575e-02
3.000312785985743275e-02
-3.427926324411735559e-02
2.876950000776250932e-02
-7.316136023547593903e-02
-2.981604168164127266e-02
4.278242364701514457e-03
-4.810568807187094731e-02
1.374840409403562920e-03
-5.514956031081563737e-02
9.880506822326112423e-03
-5.012685518346268049e-02
-5.101934111703143593e-02
9.418753262752401628e-03
-1.768182067666159221e-02
-2.019623628560242648e-02
-3.994933946338481701e-02
-3.262797613326550578e-02
-2.412710824427875822e-02
1.745776759431615088e-02
-1.779455498386909446e-02
1.628811788225989141e-02
-5.368712867937187883e-02
-5.180247864234328002e-03
1.475845421143994092e-02
3.759756004458186113e-02
-3.493482733337183871e-02
-2.629949152773162005e-02
-6.629722134306280379e-02
-6.055675039558652828e-02
-1.521095972850404140e-02
-6.062157466326719563e-02
-4.059078377976953374e-03
-5.856147321509638098e-02
-7.794096543849492274e-04
-1.327734682070182831e-02
-2.156245394772973376e-02
1.180726969129561842e-02
-1.956979734694186054e-02
-5.556368910473174355e-02
1.960593640963425449e-02
-5.992961835144419019e-02
2.256397005149378410e-02
-4.836251183501094619e-02
-6.196615359526575634e-02
1.353374059368526766e-04
-8.020745606017629092e-02
-7.612874751824920405e-02
-7.684796513515100916e-03
-4.854911522389279352e-03
-5.716093354031624545e-03
-8.056443644279119576e-02
-9.360281483683875747e-03
1.294897775199879524e-02
6.303968616396457558e-02
7.345110491154054240e-03
-4.357519521352518771e-02
-1.611773477344838335e-02
1.393780620438100221e-02
6.655638728483675960e-05
-3.882866404663490312e-02
-2.156089346899435141e-02
-5.513051203938898470e-02
-2.976456652280933327e-02
-1.055833629564092817e-02
2.637740683530235761e-02
1.914508505909119640e-02
6.648092617533634882e-03
-2.418514639022446150e-02
-1.748878408989974070e-02
2.608979042377678956e-02
-8.204425200693549886e-04
3.581183222424936911e-04
-1.713371288189712710e-02
1.956355575419217382e-02
-8.271024844391763192e-03
2.881954703468285819e-02
-1.669510986491981944e-02
4.563730241829577761e-02
2.550310882254331127e-02
-6.149682643665472376e-02
3.728462284216534084e-02
-1.140383358180871616e-02
3.470833064319686634e-02
-4.708506152103238140e-02
-9.755226245365428150e-03
-2.822238068241727377e-02
-1.626761211419590694e-02
-9.157691364824789224e-03
-3.020592834523120815e-02
-4.768462581127679012e-02
-2.601460086931474402e-02
-3.045688840295221814e-02
-1.268881062488528069e-02
-2.078076322752457974e-02
-4.127859115459995426e-02
1.398899112063151789e-02
-1.101815823183109611e-02
5.558904827478623745e-02
-6.080607624474035008e-03
-3.630690676794749022e-02
-8.297985599420061240e-03
-1.094908569476294308e-01
-6.768132494309533030e-03
-6.019523503301941331e-02
-1.564154597261577587e-02
8.285855212930114469e-03
-1.845119049035207071e-02
-3.082706808110751220e-03
9.382300533012538288e-03
1.737891899537712852e-04
-5.533596169903181455e-02
6.796643608665491054e-03
-4.157775404675072978e-02
-9.224356933872463263e-03
-2.183116810879522085e-02
-9.350298958036006372e-03
-2.959390222398006545e-02
-6.267712406516266765e-02
1.894362690114790746e-03
-1.855616673798272595e-02
-3.355596864521024486e-02
-5.767197729872458600e-02
3.356279471863288927e-02
-1.359254855889903413e-02
3.254802328116491311e-02
2.156908884587936670e-03
-3.049866871463213433e-02
-2.527262954798599123e-02
-3.938161259078393900e-02
3.460296404126985553e-02
-3.837982206495606924e-02
1.251787052583045855e-03
-3.832286035073918101e-02
-4.265722675294662120e-02
2.238326589778182399e-02
1.901267327214447439e-02
3.119740744653823686e-02
-6.800651862794794555e-02
1.594964354152990024e-02
-7.379527568011561012e-02
-2.325988076573423657e-02
-3.266243587094515288e-02
4.787079797645930890e-02
1.662405089175967438e-02
-2.193626266089304319e-02
1.111491291850580723e-02
6.660427066722998668e-03
5.420309163231154526e-02
-4.796126830225663773e-03
2.525615898723671589e-03
-4.408637589443356077e-03
-2.863349193458364708e-02
-3.924107493338691716e-02
6.016226203629765346e-03
5.987987306967887044e-03
7.924338077510166209e-03
-4.935362274777815167e-02
-3.334723516560956363e-02
-1.965263016420367576e-02
2.021931157041763349e-02
1.746289003812993498e-02
1.814248365807445175e-03
1.018921277536279091e-02
2.279798719566806728e-03
-1.613312127638375990e-03
-4.256664774006990726e-02
-1.430776428935497981e-02
-2.374987630114465398e-02
5.823331420641517661e-04
-7.663997428423337255e-03
1.169860731457806648e-02
-2.957340671855835865e-02
3.776935062879464150e-03
-2.298675024279370899e-02
1.781456054117683046e-03
1.043075002581623015e-02
-3.080399402608977391e-02
-2.678423054525956234e-02
-4.220625725112400750e-02
1.293464283661164248e-02
1.096700843301791177e-02
-2.987637212444428300e-02
7.276405622187198143e-04
2.285790728951916234e-02
-3.094634621340769821e-03
-5.409904491221842471e-02
-1.418442964526918024e-02
-1.670754742796454889e-02
1.071880805382441869e-02
-3.643650702468125696e-02
1.022936958623142352e-03
-8.844949899053839576e-03
-3.202071388239865340e-02
8.974886935469475815e-03
7.396566987359655225e-03
-1.340198001556178881e-02
-5.315789583118414249e-03
2.343038637301324972e-02
-2.187965203775641809e-03
-1.111375274324546795e-02
-2.841393318123758456e-03
2.464261322168431398e-03
1.585174587522232559e-02
1.428490120936987129e-02
1.502375305037121451e-04
2.763561419611137299e-02
-1.020656909811400517e-02
1.126959186933384517e-02
4.987163013666045044e-03
1.394349618861909397e-02
-3.114457670555157570e-02
-8.034379782105573187e-02
4.579684663136174977e-02
-3.233120839656381668e-02
-1.681069972125378426e-02
-3.018110372417560829e-03
5.969035454646590480e-03
8.841968091138199815e-03
-6.214627653707475996e-02
6.620420286841713353e-02
-1.281212965181350531e-03
1.913632507966370189e-02
2.662451316969954157e-02
2.993212483660303777e-02
3.898278753291990056e-02
-1.361952617101418878e-02
1.895689029448525617e-02
2.757435049252797768e-02
-2.901319409290529713e-02
-2.015848351855079046e-02
1.091561683169269686e-02
-9.780545193208247876e-03
-1.104422063334188284e-02
-4.717021754535198272e-03
1.016031707350887985e-02
1.853513544593687890e-02
-2.093544127775855482e-02
-1.035485515094123309e-02
1.053941398524136687e-02
2.379611141209261524e-02
2.766783761996252991e-02
-1.070932387001650304e-02
1.364948273108647532e-02
3.469955191650454102e-02
3.226548161769163259e-02
-1.510944254404162843e-02
9.045349105643359783e-03
5.305348162688353075e-02
-4.034497741623370090e-03
4.564970012100297118e-03
1.477311007704807180e-02
2.189253397476764035e-02
8.343690020074063032e-03
-1.086641674950149412e-02
-1.202351498898340636e-02
1.011186339531570423e-02
2.406683347390817240e-02
5.686691544119940739e-03
-1.000650918185782765e-02
1.953038501614418748e-02
5.889373859678067279e-03
5.369411461683538944e-02
5.729626666384061290e-02
-1.916252423891656384e-02
7.626971727182802223e-04
-6.393391450922531957e-03
7.371361992684626226e-03
-1.914398398195013519e-03
1.479999933367262543e-02
-2.558847169728402024e-02
1.529908295911263511e-02
-3.065446024929480498e-02
3.599536550019138970e-02
5.135296518080669642e-02
-4.359359834510619092e-02
7.100569214641024030e-02
5.368641996281499351e-02
-4.697232514664693992e-02
3.658334256014132702e-02
1.452891132401886755e-02
1.694360787547023045e-02
2.606282218621353008e-02
1.178627322897108851e-02
-7.532010435591972655e-03
-2.014596710514394290e-03
-2.540406317250032756e-02
-1.610373039596299863e-02
2.379735671620848789e-03
5.086891404148787682e-02
-3.453034393953750142e-02
-3.575011828276587061e-02
4.456026073081575251e-02
4.062290505555268133e-02
4.127025317931361931e-02
-3.089730470809201601e-02
-2.766038583622268746e-02
9.734122192151337810e-03
6.010720051499537269e-04
5.794146952536916029e-02
4.603016458416619994e-02
3.559213655174781749e-02
4.236482455368624500e-02
2.864466113155977184e-02
-2.306782711663691449e-02
2.120796954481045382e-02
6.522703572066985284e-03
-8.043209063751608975e-03
1.415640986990168368e-02
1.143998191019444076e-02
5.554142514198405489e-02
-1.590943671096921308e-02
-2.043569897162579758e-03
4.712630883620463895e-02
-2.956321832144710379e-02
-6.585064005531043353e-03
6.039980112727969669e-02
4.044884433986209449e-02
1.015647075426854250e-02
6.560761793594986624e-02
1.509064913601598085e-02
5.979614149119259064e-02
-5.532122159448161483e-04
1.037545368071755760e-03
1.452030730350754254e-03
2.708129591583873993e-02
2.690562775434557699e-02
1.899653876746094580e-02
6.516782017678512777e-03
2.561320301063513619e-02
-6.587426306476549392e-03
7.038600313540618880e-02
-1.598128854607498142e-03
1.569174016677929093e-02
-4.017175933222454608e-03
-1.910150882983308387e-02
-2.203888347141517989e-03
1.669290226081285300e-02
-1.912589649191873825e-02
3.280857432298327908e-02
1.498730977006772734e-02
2.705887320600532803e-02
2.877771435177083406e-02
3.417732615727993480e-03
2.561622949156438372e-02
1.400056596509461834e-02
6.135045291685665286e-02
-2.890229358227104032e-03
2.149955806372791378e-02
4.274957029740480280e-02
6.408492745897030607e-02
3.992711986700729632e-02
6.752735466055190261e-03
-1.494809672031286243e-02
2.856319408819485428e-02
-3.798618772664613674e-02
5.461157962867262128e-02
-2.438476006297261942e-03
2.779732426185051175e-02
4.035235217954191017e-03
3.255598808928213822e-02
7.311519312546982396e-02
2.523692930382135519e-02
2.772285313710616886e-02
6.027520159884593859e-02
1.200544081459591766e-02
3.679994890404603841e-02
4.745249824942642664e-02
1.651031534951406116e-02
1.335629349437656051e-02
4.822351584417616799e-02
1.101259785764343614e-02
2.039809779444650903e-02
3.045645706958124976e-02
1.764575988390006817e-02
-7.977044138912013638e-02
4.667288732079546282e-02
1.521765264367187787e-02
3.483566199635496075e-02
-2.219697790973019016e-02
-1.094018065190644103e-02
1.173085246381393859e-02
4.865425193808296800e-02
7.088348816683404108e-02
-4.557555696573334196e-03
3.228922582895556864e-02
1.488206161385822492e-02
4.234645706518861547e-02
2.560848769311821135e-02
5.211412591637760300e-02
1.853433248950987419e-02
4.572382218247123681e-02
-1.667885172704462043e-02
-5.707955356196794949e-03
7.464231184134137442e-02
6.184305049777796826e-02
8.078921689159433706e-02
1.195667618110679564e-02
7.869892260420520078e-03
3.234109894985288253e-02
3.655768497245978632e-02
6.169962611582588408e-02
3.456155026530329400e-03
3.236782372561157473e-02
1.934421150622814625e-02
2.863005642748277235e-02
2.978252754211636877e-02
2.886397249333141207e-02
-2.845767593280963681e-02
-1.651391526662785575e-02
3.977084745593244264e-02
4.413071123710734373e-02
3.020319816917264866e-02
2.794127983199931609e-02
6.990057700261495532e-02
2.980638656679832771e-02
-6.392008337860532324e-03
-3.728438111029538232e-02
2.748392789007061618e-02
1.007620359860686952e-02
2.952232059262942937e-02
6.756601101758383937e-03
2.240286453461202802e-03
-9.502850310842208062e-03
-2.469101931441237963e-02
4.447948453159866061e-02
9.821203764888345941e-03
4.584684251650238823e-02
2.312576508803422179e-02
8.892036195495339398e-03
5.023042643424002057e-02
-1.538473950010935294e-02
4.347845442052953452e-02
1.617909179249720636e-02
2.364337930792381401e-02
3.683674161931392577e-02
2.460230816281209695e-02
2.047172511919795324e-02
2.312418048130612802e-02
3.354331365476204835e-02
3.727486152041745160e-02
1.665452989703941622e-02
5.375952173357849417e-02
3.575855545560613358e-02
6.283475609855407318e-02
7.306642551536880748e-02
-2.569555589760479444e-02
-4.391335342478413367e-02
3.450695428839650747e-02
6.802130638816664479e-03
2.129317067785628861e-02
2.448118951027158235e-02
-1.208376574958798522e-02
5.946928308655974327e-02
2.132990724426432616e-02
5.260266158922136809e-02
5.142869153407423483e-02
3.945833170889986863e-02
-1.415900908465730045e-02
2.282289449671945792e-03
6.704091630718644890e-02
1.552535448587152346e-02
4.209389724117374582e-02
2.898259193954599161e-02
3.858083110786993813e-02
9.210585503137979496e-03
7.614570469984688339e-02
3.324350224718770896e-02
-1.563368977227322376e-02
5.922470122532041970e-02
5.203669861883155473e-02
1.550738996664004915e-02
6.010751240368347043e-02
2.633505177693443861e-02
3.776741367460533655e-02
3.965344035367861231e-02
3.482582170739850075e-02
1.071996413307195126e-02
3.925396660929019593e-02
3.714506505054156194e-02
-1.239765219111682235e-02
2.220512986953088880e-02
5.201104283398377132e-02
3.447666095838763933e-02
9.888112736878880080e-03
5.299445030432059500e-02
5.949432483191249843e-02
4.623262864961573404e-02
9.404763436585188152e-03
1.799246687538534617e-02
6.426980527006895261e-02
-2.490883589785153687e-02
6.112675887638289313e-02
1.006758045462562701e-01
1.427711709672147694e-02
2.696195329710852906e-02
-3.750033269746234910e-02
5.114038849596656139e-02
1.886348423159685955e-02
7.357475770108523605e-02
2.923703247445683800e-02
3.990238900585849069e-02
2.250222523780544184e-03
4.587555154118331396e-02
5.038527324236139610e-02
3.963295143133362120e-02
6.001027077429833823e-02
-6.733141072204604921e-03
4.242285141166194512e-02
9.799024987281765298e-02
-3.718454667557371737e-03
5.509941705669572226e-02
4.049221952724776918e-02
1.272525587011884458e-02
-2.152987433968738679e-02
1.872654437584322928e-02
2.807468006942110544e-02
1.693693515104065586e-02
1.000898092890883592e-02
-8.461143040145412131e-03
7.135230359489244667e-02
-1.526287607277435066e-02
4.481680147179969986e-02
3.410357340636653578e-02
6.636093506550443111e-03
5.386386644550070213e-02
5.962718354445224050e-02
2.078399553751958048e-02
-9.566072288718382652e-03
5.061946501834181655e-02
2.468221638498849929e-02
-3.896939677937332012e-03
3.496121845311693510e-02
2.228157059406435381e-02
1.519639707070611322e-02
-1.221236971090880127e-03
6.587766830125155182e-02
-3.409754225507652566e-03
4.920465088558614863e-02
2.764952003584839405e-02
2.939387183451136823e-02
1.054925935626337408e-01
2.215382872097024572e-02
3.348337448506466529e-02
7.297167284921515784e-02
6.043457526198734581e-02
3.124652680154146531e-02
1.304450621624397670e-02
5.087749212842109653e-02
6.315704259689629285e-02
3.179748267446535354e-02
5.866316503788162467e-02
3.294558872220436363e-02
-7.896926680649904787e-03
4.692664670440857555e-02
7.366086388717058009e-02
3.327976991145115138e-02
3.353924793128649356e-02
-4.485315165021838343e-03
1.089867960150978088e-01
6.145768649439035253e-02
3.364549298530876420e-02
1.803831381808464543e-02
3.245982488335948796e-02
5.434126632122106282e-02
4.181454396257607703e-02
2.127523727446360355e-02
5.215600278609277413e-02
7.159267439282814005e-02
7.031727778818806784e-02
4.735742403109903520e-02
6.051740025164347586e-02
5.495774752024055326e-02
1.381177590110558608e-02
4.060329284306679609e-02
5.009120822926667327e-02
9.045228294675057568e-03
3.310809024854532989e-02
3.718365664706589635e-02
4.140011670398791033e-02
4.347494826494779224e-02
4.622106829672587014e-02
4.622791523894777266e-02
3.589921058789125041e-02
4.418675505870361953e-02
5.509966671712140940e-02
2.237442516826584904e-02
5.458672628123203280e-02
-5.764811614537569164e-03
2.917364600413961326e-02
3.329663312805668934e-02
4.983046735542196251e-03
7.361876635652954588e-03
4.099800814847645580e-02
2.111634418321929607e-02
-1.169817153971437762e-02
3.902305367984217760e-02
4.680333139876154819e-02
5.695914664207944733e-02
1.601394269778217208e-02
6.715516196065884381e-03
7.145674775844960622e-03
6.335906383244009621e-02
-9.855623779357272282e-03
1.802235042588631875e-02
3.546616353706324304e-02
4.081873033633069692e-02
1.868367128085472034e-02
9.072727068289493380e-02
5.467328861597413325e-02
2.818477704352547256e-02
3.354283367691710677e-02
2.048951466603285768e-02
4.951018498364204157e-02
-1.081289079350454194e-02
3.266540158532180160e-02
4.837254334735321959e-02
4.307177656393654241e-02
2.590322473369182157e-02
2.278345784297905116e-02
-1.338852564889230802e-02
3.902067671984470881e-02
5.925266294736386552e-02
5.929019633174661269e-02
4.546940713142599150e-02
3.057599576485344958e-02
6.008546630503473762e-02
7.304009937399549846e-02
-2.238539586660332967e-02
5.727891212550581534e-02
7.684001471143350748e-02
4.133735630059505450e-02
1.045387658283922494e-01
-1.442808871860857232e-03
1.120572343657814940e-01
5.570529171257338624e-02
5.522095817465068335e-02
2.643130061617105300e-02
4.175376760436713686e-02
4.341331552870165283e-02
8.175574267122368011e-02
9.104016127107798784e-02
6.357340241502776323e-02
-2.861302959270354065e-02
6.909540581124901104e-02
8.276006559719634170e-03
7.159813531471147588e-03
6.915457483083173318e-02
1.878171843027714311e-02
3.783729812642868534e-02
2.958527594763241814e-02
4.632843508091881446e-02
4.049304835870987107e-02
8.503008884461678296e-02
1.920383950044262517e-02
6.605020639458727798e-03
4.685147636455430642e-02
6.233554519977389796e-02
6.257697654852284463e-02
1.395949438221969971e-02
9.001167626003017674e-02
1.255857980787994932e-01
5.880229264541993878e-02
8.365081377390254369e-03
2.357290020099195652e-02
1.858588196504037254e-02
5.400948349751345801e-02
2.769657830725874917e-02
2.015195979922633149e-02
1.681104117778531651e-02
1.761308636480260828e-02
8.695433551075207323e-02
8.139781692662954871e-02
5.660212329542052556e-02
2.806046722076958183e-02
7.625878931823254492e-02
2.852595134008527669e-02
8.377020551239103274e-02
3.524731975768270742e-02
7.141179653961937657e-02
4.570558672380822807e-02
9.194116752476511056e-02
7.227531850417152903e-02
7.226707240705022850e-02
5.167767134904734105e-02
5.091644394838936577e-02
2.003667883940171354e-02
7.223541812406299167e-02
8.841748812747976527e-02
8.333057645210495412e-02
1.709765080040691332e-02
9.060543726377860707e-02
8.090841684624414110e-02
-2.336311441482193454e-03
2.846706426483120930e-02
1.238436968797932379e-02
3.012173866552831855e-02
1.714587899123649201e-02
8.059805661941369520e-03
5.813468234120246908e-02
7.017045930953702548e-02
5.430355826344015341e-02
6.318895002693976359e-02
2.927741939082394163e-02
4.187232239805013800e-02
4.262460947548514512e-02
9.201412228632592505e-02
3.360911528723983799e-02
7.432147752583413702e-02
6.935560954912312059e-02
5.755378275833850088e-02
5.677494872848193319e-02
4.316478001620378119e-02
3.704617739690350270e-02
6.516604575164088031e-02
2.358972027919334358e-02
3.156535171537519502e-02
6.079012427309146704e-02
5.770185808385581289e-02
4.885717168901994312e-02
5.939401435391540585e-02
1.004072531916629929e-01
6.444351486323175726e-02
1.126519472331264232e-01
3.687224617517971537e-02
6.375504849744167979e-02
6.397427064158719978e-02
5.710111840544954132e-02
7.328173312807088891e-02
4.749555088028507843e-02
6.849200008886392743e-02
8.300221220835173053e-02
7.351376224247102575e-02
9.678718056434273964e-02
5.927368025386125366e-02
5.453699994053646388e-02
4.653213978279319846e-02
8.390274572216786797e-02
4.010070734198348252e-02
7.598123136117887477e-02
8.080933318013715227e-02
3.837524268399122862e-02
6.661636730561494579e-02
4.720648874339076345e-02
3.718665216420312392e-02
6.277878416655287286e-02
7.602825239093426168e-02
6.862543639452343969e-02
-6.505622727508065910e-03
9.249400548365259433e-02
3.067706252309027742e-02
5.671161151447298709e-02
8.761937379805159742e-02
3.221974996729040641e-02
8.490994265280500664e-03
7.295495896989061257e-02
6.410647042902353765e-02
8.440203863939900464e-02
4.046270350858011122e-02
7.472111267677319923e-02
6.931184407516000068e-02
6.287118085775747489e-02
7.231169938321721502e-02
1.059191274939139810e-01
6.954030170902550378e-02
-1.983061609279988379e-03
3.297192379690643688e-02
8.289095549452515921e-02
8.284138520010254914e-02
8.742515716753722311e-04
3.273625739069992158e-02
3.849662991447525690e-02
3.642699783025182131e-02
3.745520207120048295e-02
1.092177150422192489e-01
7.065765643550031561e-02
7.765665279198205595e-02
7.792423042209270512e-02
9.288336510261854806e-02
5.586018442494408709e-02
4.308155836001337918e-02
5.652017420698485922e-02
5.279788344475482703e-02
4.744660250591314909e-02
6.107813766394303706e-02
5.152905072474575632e-02
7.199540254788225346e-02
9.004815450892204864e-02
3.991820811510659456e-02
6.636778009917720933e-02
6.732074414162228515e-02
9.461676207368173441e-02
7.557613693125993237e-02
1.042100745827918840e-01
4.780405371052692809e-02
6.151338952704093338e-02
5.043654391879919680e-02
5.762912772293598412e-02
1.079961886035497171e-01
9.055092340422545016e-02
6.971614641514058131e-02
3.692304960590565149e-02
8.321628874742655058e-02
3.328878824742866060e-02
4.625680255758939097e-02
9.193862325643999134e-02
7.819255336564714942e-02
1.204347993879929662e-01
3.200723964375229436e-02
7.811629890916890750e-02
6.733859876847192449e-02
6.739795406808911371e-02
-1.691284230673949490e-03
7.520397412734749001e-03
5.743040538422029828e-02
8.242256342464296393e-02
9.924733173607509784e-02
7.157338607712260270e-02
5.032148444297754319e-02
9.422257627266374114e-02
1.175217287802139549e-01
2.771352718791867883e-02
7.882136707315243185e-02
1.263695799828077129e-02
7.587223404143379757e-02
3.820516862600998459e-02
1.220392949844160829e-01
5.997877259339549211e-02
2.960922615679725464e-02
1.804726462120359240e-02
3.863279387872493864e-02
6.676692398823479146e-02
5.198050349077665278e-02
7.220521998641524219e-02
7.330726564855624683e-02
5.243876173821199194e-02
8.880765423237628464e-02
9.020343759637677872e-02
-8.649134042657210392e-03
1.282533395286771793e-01
3.347881590108102434e-02
1.629553620005433356e-02
4.941594909320668610e-02
6.635477648680726537e-02
8.227014845622750150e-02
8.699355253082573236e-02
7.301179452292248795e-02
7.113686178970862750e-02
7.608947837143435755e-02
6.354122414738558322e-02
6.293656383268918242e-02
9.062226270485128354e-02
8.882374749982879791e-02
7.589169492682347473e-02
7.681901854830512633e-02
6.892474926138097979e-02
5.940641292214108443e-02
3.247273221863915260e-02
7.456437543086012754e-02
4.934643992324717204e-02
9.376672493825026489e-02
6.905446296476219770e-02
1.149965310662021678e-01
5.719348604765107924e-02
9.153861144149950946e-02
7.767985447640618490e-02
7.250502780522452562e-02
9.128236212472659594e-02
6.097286716659802014e-02
3.203525430541544206e-02
7.042233172355417958e-02
5.051362873375373624e-02
8.957391951706243638e-02
6.530717595324939118e-02
2.302168930687044715e-02
9.016721585167133957e-02
1.191803966344388704e-01
1.275878237897129786e-01
6.724817845495335844e-02
4.696123699494542808e-02
5.620287638240577949e-02
1.048166496185019281e-01
4.750642654976128254e-02
9.805773839382794788e-02
8.730507930911397818e-02
4.718617985713334517e-02
5.904342877430878572e-02
1.288025880808226220e-01
1.517653949051051519e-02
6.170597227806637330e-02
7.162585917774665079e-02
4.911595971016091688e-02
9.339643120456898873e-02
1.237081843563186678e-01
4.871324086502569657e-03
7.358390257465624584e-02
6.105679858134577254e-02
9.576970979880400359e-02
1.212577323605387308e-01
1.107007764661588484e-01
2.074056831882227850e-02
7.631930388465001103e-02
1.919500978135764077e-02
4.471249071668671055e-02
9.132536843807748106e-02
3.853724705690495661e-02
7.906157188890101939e-02
7.429920318148608427e-02
1.165173686608908937e-01
3.714562910319751943e-02
1.109605061131467701e-01
1.035388156270821008e-01
3.969951455847772759e-02
1.178947480123237745e-01
8.210860467846348154e-02
7.362678295270230766e-02
9.958561611707733574e-02
6.495714949706535291e-02
7.684556466687103571e-02
5.149782790518327158e-02
1.001281461200589640e-01
3.305220372201964768e-02
1.054914207527818115e-01
9.549763664179374001e-02
1.147872618190361738e-01
6.406934561573042475e-02
7.373371300580894294e-02
8.191499394788605282e-02
5.442802872375920864e-02
5.838985224787995171e-02
7.228999147938373893e-02
8.376733318532868233e-02
8.988574730349419006e-02
1.204527904306825770e-01
3.986690723106508377e-02
4.619479628803294102e-02
5.317400642975134845e-02
7.504220318653651023e-02
7.851648544101913485e-02
3.585110331325175315e-02
9.112201699373105590e-02
7.454044503379199382e-02
1.051565308022761186e-01
1.027742623721501075e-01
9.577401253721072594e-02
5.018306532755394817e-02
1.177378018551494959e-01
1.339801599530529297e-01
1.043551190015063052e-01
6.352725386657251394e-02
9.384525129516917141e-02
1.256026723163329584e-01
1.177132210076027724e-01
1.179842696619194525e-01
5.096858620008420243e-02
8.972757577500078963e-02
1.135168990238425574e-01
8.624671575013449776e-02
3.124044243200744739e-02
1.367544299151231824e-01
9.291985300878390086e-02
5.463533573761136797e-02
4.475706210888941161e-02
5.152684646756516135e-02
1.069638201587471832e-01
1.213044496013080398e-01
8.726965076827833401e-02
1.213829828492937468e-01
1.164657560414605747e-01
6.247175031103041794e-03
1.414975960155547552e-01
8.299732547113607140e-02
1.020668111197464839e-01
8.932570633941167015e-02
7.946401598471070082e-02
9.803126604763222340e-02
5.041895970390527365e-02
8.866436217700079947e-02
4.307705118807506756e-02
9.851108138110450940e-02
9.734887736615582821e-02
9.580150351434746359e-02
8.454615083125154029e-02
8.206573996478248867e-02
8.363995054429079756e-02
4.465451067201783864e-02
1.167065028959295286e-01
2.380669714163913611e-02
8.182084196760845696e-02
6.289809474246703391e-02
1.104762284573541919e-01
1.350853126383407543e-01
8.834584594548390568e-02
9.091656560770285112e-02
9.424084929549549072e-02
6.258069268460214607e-02
7.905042965841535541e-02
8.373752432123381106e-02
1.620395367087968108e-01
4.558096746433935864e-02
6.914497468105691713e-02
1.099912689686048106e-01
7.005576514822987877e-02
7.732528535688688864e-02
9.112744591875313049e-02
8.067186519131137878e-02
7.519347893183962739e-02
9.187814127863395963e-02
9.607350088559364620e-02
1.056927920499262652e-01
1.290498071728536922e-01
1.180204219582397518e-01
9.300127300163116284e-02
7.168816413246720254e-02
6.100719854469908304e-02
1.442561379608364169e-01
6.136290393187055631e-02
4.938974770133988668e-02
1.232009872797024536e-01
5.587964652898928797e-02
8.770795131487146845e-02
1.019890122100852864e-01
7.601610171147189787e-02
2.452150933509557318e-02
6.654088818148305717e-02
5.718176057854166411e-02
8.647679091992109546e-02
8.106162226506583024e-02
1.079837179585096812e-01
6.089043134256693496e-02
5.121200180881042840e-02
1.311457984137406052e-01
1.345137257790045004e-01
1.061212299494082439e-01
1.061073274608024114e-01
8.776556121564181578e-02
1.291546891221954652e-01
9.412214998428698742e-02
9.162904630989980592e-02
4.513795740079513952e-02
7.649487168998844733e-02
9.279776515551563243e-02
1.272934175094863340e-01
8.934130270528464757e-02
9.138641826532584167e-02
9.785452848451364760e-02
9.623027014696768078e-02
9.154373254900148582e-02
1.153182234738487633e-01
9.770370606464778840e-02
7.275823762174964127e-02
1.134350601054140290e-01
1.068604734094923403e-01
1.461871038511304011e-01
8.386512704652439310e-02
8.347476419576382867e-02
5.918780265967309856e-02
9.995330302863059124e-02
1.084415130649152015e-01
9.527140754988119853e-02
1.254490869049249557e-01
9.920551310439984505e-02
1.055636806913850673e-01
7.940603005049735874e-02
1.372789723667535433e-01
9.670276107443549762e-02
3.735530887067280842e-02
1.149027009305179231e-01
8.439395357891929517e-02
7.997695913968427828e-02
1.064942154368177935e-01
7.559770044187322235e-02
1.073041666123125959e-01
4.542011478878776876e-02
1.106127047682480963e-01
1.589283455697589886e-01
1.274496864730925161e-01
8.545998282163370929e-02
7.841443526069237502e-02
8.126203786780099303e-02
1.057837511902897792e-01
8.759453058320747221e-02
1.097353610004112162e-01
9.415743880295232571e-02
1.285002052983907628e-01
6.599568530859865889e-02
9.885679268682082133e-02
5.880433513486019864e-02
1.167417025089152738e-01
7.253773765576333743e-02
8.514743570994477706e-02
1.360483731232334514e-01
8.853596122218657105e-02
1.297647226760594019e-01
1.209280713070339103e-01
5.879254219102972301e-02
1.194919907497069833e-01
7.302861038092073320e-02
1.158927505552428544e-01
1.257418648499577241e-01
5.735889695900040636e-02
9.705292832530047764e-02
9.351247649103518189e-02
9.255077989940371785e-02
1.089844413154621439e-01
9.212305063411863060e-02
1.225263153847687553e-01
1.045867777076202598e-01
1.727367453430052879e-01
1.001858690982876526e-01
8.406442949898329520e-02
6.241227789240937074e-02
1.248483093288318552e-01
1.199664682621098127e-01
1.069767878371381264e-01
8.913427356709316407e-03
1.022139674826785805e-01
8.699603267369072912e-02
1.614756141173664117e-01
9.152038509022393520e-02
1.031985131708938602e-01
1.551436322429417536e-01
8.892472904056224203e-02
1.438571110548170218e-01
9.048190385889497145e-02
1.541647933872872522e-01
9.648354817719662080e-02
1.068075595939104172e-01
1.313081256497313221e-01
9.993964064404674275e-02
1.108962263150726768e-01
3.660383580511526735e-02
4.983300986591163856e-02
9.419885416079035179e-02
1.752604286349087881e-01
1.179271602581696832e-01
1.401723642868805686e-01
1.042645810315663280e-01
9.868634231520520550e-02
1.178412719732006425e-01
5.400314160621589449e-02
9.985757232863752553e-02
1.037158001727831458e-01
1.586418682791904122e-01
1.166187517843598753e-01
1.459408847779023466e-01
1.379906118727766140e-01
1.274645917627974523e-01
1.320241465719255713e-01
8.786311688442303980e-02
1.380719485774611621e-01
1.292561742869433317e-01
1.323257574792155444e-01
1.129140834664050103e-01
6.665099624626655284e-02
1.317487697543781311e-01
1.381316783375300949e-01
1.124026191422522192e-01
1.075127236026734573e-01
6.840761560713042033e-02
1.310196455604974997e-01
7.444712701376018926e-02
1.342117274980854091e-01
1.004625834352982500e-01
1.104815231739415676e-01
1.050446738240578270e-01
1.179888430717193210e-01
6.000008719782718575e-02
9.466913048205274905e-02
3.724168175452809842e-02
1.502926168637372939e-01
1.133490564427426517e-01
1.199587964773620313e-01
1.251055597755775517e-01
1.130778136635648135e-01
8.404052472455884881e-02
9.313189943808357352e-02
1.411810098852092632e-01
1.337966805510368007e-01
1.488379768186479657e-01
1.323003501701118800e-01
7.560814561478101936e-02
1.107874016086176083e-01
7.614350011520291950e-02
1.515522873658352587e-01
1.140826621056107992e-01
1.151306329126119410e-01
5.943066522470023816e-02
1.271561390925322332e-01
7.021593584830737589e-02
1.017126483428357486e-01
1.497428880992476286e-01
8.321203802664325910e-02
9.951842059688632836e-02
9.695480048491873781e-02
9.870010770613964202e-02
6.779017292003013118e-02
1.378895756711833454e-01
1.548756093327317840e-01
1.165444343069111793e-01
1.526421024043435881e-01
1.342317467023401156e-01
6.468030282439297951e-02
1.379087551719076210e-01
1.006133108383486657e-01
1.307557087309213772e-01
9.082560484238950960e-02
1.196434076099648913e-01
1.179837060809282995e-01
9.618431724399921501e-02
1.773882419763420926e-01
1.438485087231103632e-01
9.546538792880536473e-02
6.725470000924804737e-02
1.466520865591073031e-01
1.220773550036599042e-01
1.250900047930734171e-01
1.070709622814472461e-01
1.725749043496639656e-01
7.625778320175058411e-02
1.484804702559729128e-01
1.420502554740467327e-01
9.239481426812042042e-02
1.029533364155832270e-01
1.141433660763607055e-01
5.264220312354046111e-02
1.498449802089623639e-01
1.076283956026760080e-01
1.341339424886374976e-01
1.589071877296638069e-01
1.053525545460011620e-01
1.569387142967791082e-01
7.958447293945046519e-02
9.808627042767081861e-02
1.056571410229435459e-01
1.408583178861817498e-01
8.931180060705876111e-02
1.327161466110927945e-01
1.234276177265421631e-01
9.326565778335403623e-02
8.465075887211787053e-02
1.361637838558084068e-01
9.000531349821773441e-02
1.346221449346713950e-01
1.319899175743038111e-01
1.201030418235446845e-01
1.396986426708324569e-01
9.200744176154088128e-02
5.100177447615446280e-02
8.194583924137989472e-02
1.323628800205801093e-01
1.588739959567025684e-01
9.020595734234573837e-02
1.468866513056860668e-01
1.381818514406407961e-01
1.134315876110141702e-01
1.251393977260883694e-01
1.147924358992609833e-01
1.264766910403937461e-01
1.095948782088227436e-01
1.194395124581549839e-01
8.243115489350000269e-02
1.454922160019002098e-01
1.229863240219617043e-01
2.185402437148421528e-01
6.659717637775275367e-02
1.190374601633187451e-01
1.575868871910771352e-01
1.413590417534571209e-01
1.180347333083597433e-01
7.792455415837537536e-02
1.348956096162819418e-01
8.952529443538516374e-02
1.355757198866661961e-01
9.215094803666831758e-02
9.267012853616417301e-02
1.450008569382613965e-01
1.374590539160492897e-01
1.462695513463324604e-01
1.156282648621928671e-01
1.296334022066734926e-01
1.643635371683500046e-01
1.322569418449295042e-01
2.002257854883328914e-01
1.622712589934716954e-01
1.140955768975112361e-01
1.859501001703624812e-01
1.237248155629101232e-01
1.217250534727341710e-01
1.276099915665114548e-01
1.158831695422127134e-01
8.831328804277754907e-02
1.024749328350747363e-01
1.658651294697974232e-01
1.682821221421875457e-01
9.881627216524811741e-02
1.265020025034286344e-01
8.942304442893839189e-02
8.325543777704440263e-02
1.022825158146111191e-01
1.529161519965701876e-01
1.435565217656518400e-01
1.415353258465733011e-01
1.396447258562340255e-01
1.964223524475509908e-01
1.144339116349427643e-01
1.097639574851815986e-01
1.102057265424610938e-01
1.690065055740190281e-01
1.433328655979558275e-01
1.160794889245334721e-01
1.528419840236834304e-01
1.149226910558082126e-01
1.568703620642941388e-01
1.049265298709270988e-01
1.517639264705095137e-01
1.010685104334371753e-01
1.168987736309740483e-01
1.334969991186995275e-01
1.346026244865932697e-01
1.282773076404752077e-01
1.688724002484671693e-01
1.383120268149954091e-01
1.043809235106356176e-01
1.141388199068046616e-01
1.626030329423423793e-01
1.259422043565322780e-01
1.731793933523572693e-01
1.168023984988798003e-01
1.527662038833259295e-01
1.754428182424415394e-01
1.492644199001476324e-01
1.462418565649726276e-01
9.772134074378990842e-02
1.236078967789126098e-01
1.037519537464813568e-01
1.402862049169674996e-01
1.239578305296706318e-01
1.333746748157471629e-01
1.440445323805291111e-01
1.443501882431194316e-01
1.133949745006411491e-01
1.441201410002823369e-01
1.429046803133508514e-01
1.367692674690446641e-01
1.755248690558522118e-01
1.050713339351611736e-01
1.488183645382796239e-01
1.257833562719574971e-01
1.116690352253363883e-01
1.625923799999709207e-01
1.493630658185989557e-01
7.468191232691609449e-02
1.167652905224555032e-01
9.737291291028019047e-02
1.707878152358593415e-01
1.480498688669315277e-01
1.355675177038975776e-01
1.766717839662019229e-01
1.500513182889530173e-01
1.222140895558979645e-01
1.669319196703392127e-01
1.273862855749284262e-01
1.354371424385970024e-01
1.303176110123397125e-01
1.169881888688388411e-01
1.749254647214517067e-01
1.132388011241268616e-01
1.459933459480834694e-01
1.751437604645113832e-01
1.445727824288627339e-01
1.032817207347826310e-01
1.505052334075259179e-01
1.186132294783703300e-01
1.140371841798243080e-01
8.241360862140338639e-02
9.242932439203026262e-02
1.304103016361394807e-01
1.048805304877316741e-01
1.210661570902103051e-01
1.418118079507331708e-01
9.068276180159208499e-02
1.837594560081149409e-01
9.960106597569935716e-02
1.344005477287348038e-01
1.342252335273347585e-01
1.152864295849483078e-01
1.877387181814903216e-01
1.446455834998715828e-01
1.255796193156296370e-01
1.423530767600592328e-01
1.356578774393854825e-01
1.519306116874544199e-01
1.489313228716338255e-01
1.052376628921269375e-01
1.348322908436960232e-01
1.682938268219103806e-01
1.600392910589762685e-01
1.651031133869760859e-01
1.734690617320513439e-01
1.264196930913544237e-01
1.747727902335184380e-01
1.416998737839922640e-01
8.573456916703814379e-02
1.399681185051357413e-01
1.498933868724205420e-01
1.763878233153849118e-01
9.045050913178172280e-02
1.067777221364727691e-01
1.176810962502443381e-01
1.485463435578809333e-01
1.433416426898744545e-01
1.208388055794065302e-01
1.160707102125156237e-01
1.159937351440720743e-01
9.620614426053218649e-02
1.218595199527375966e-01
8.929335437388041807e-02
1.271378785067634187e-01
1.815907389901189051e-01
1.336878169330662780e-01
1.252522489727403709e-01
1.337576013081198112e-01
1.010638062944874682e-01
1.278513145082284252e-01
2.049245390496026165e-01
1.778454577284519500e-01
9.755585063151371583e-02
1.263067121144969274e-01
1.301644075310359472e-01
1.567068700708546813e-01
5.549481942109326521e-02
1.282969749125669467e-01
1.697192866519282306e-01
1.575107417771469120e-01
1.325505399444835419e-01
1.098467811746820511e-01
1.149233253678671740e-01
1.508815229295427107e-01
1.583796269673055646e-01
1.035614500121311843e-01
1.125402697016309878e-01
1.257635304750134853e-01
1.521913629983381588e-01
1.359155918531545215e-01
7.788968629509099295e-02
1.245113062964977590e-01
1.322458533492103239e-01
1.704777766005468875e-01
1.425134149288251884e-01
1.632415726617703622e-01
1.019361388092440146e-01
4.524589557334184747e-02
1.226197350707595585e-01
1.344209570786882857e-01
1.478516365399206445e-01
1.342221217742146089e-01
1.454629584708847512e-01
1.589439036350305534e-01
1.144448869472508845e-01
1.108523383805158774e-01
1.104875727298090526e-01
1.553978851221394786e-01
1.407216548434048198e-01
1.081282681151010394e-01
1.378208688713702113e-01
1.743802067601371020e-01
1.515868164573753729e-01
1.289755710419728807e-01
1.640858203333471765e-01
9.230718484615586805e-02
1.426441298319643392e-01
1.585651976692049325e-01
1.341790510162519379e-01
1.733370450084310566e-01
1.052144495020438664e-01
1.868362508915918929e-01
1.037795647899252272e-01
1.418812795520248138e-01
1.358981886026535135e-01
1.150583706088120495e-01
1.565608581995968918e-01
1.424479806387899672e-01
1.628968508377347801e-01
1.565841268802878328e-01
1.243432781914743518e-01
1.327107597634574199e-01
1.466495483829774737e-01
1.185509910657601418e-01
1.477051789773203005e-01
1.749117827152933957e-01
1.485251119098794925e-01
1.728783892140141054e-01
1.160248417777828278e-01
1.639731129316867875e-01
1.496485997398080137e-01
1.273706461513285371e-01
1.637573003761023382e-01
9.905736833576374301e-02
2.120348340642919660e-01
1.383696955027325093e-01
1.376810769274852131e-01
1.797541121327615732e-01
1.703623312989250849e-01
1.668967204792689007e-01
1.011297205638710117e-01
1.627303129667009018e-01
1.370328524652268398e-01
1.425670203676764336e-01
1.618376976493957620e-01
1.206218110954660194e-01
1.698750029766873115e-01
1.763351947139462916e-01
1.449881951488593002e-01
1.671620569584094662e-01
1.432672529362268299e-01
1.484286316864090183e-01
1.208043065994211657e-01
1.413190538887510450e-01
1.331541637636528275e-01
1.305405560950612387e-01
1.612322473137321188e-01
1.504275556531385616e-01
1.518719730425146519e-01
1.532673237786250087e-01
1.694001770762219028e-01
1.121947885540427320e-01
1.656043099888656056e-01
1.376481734898785947e-01
1.776865943964980876e-01
1.277794079965364760e-01
2.020831484400608391e-01
1.691066199303216389e-01
1.887407811646706068e-01
1.258173709516923755e-01
1.471642044916409986e-01
1.376612997179730014e-01
1.197234232834157169e-01
1.585133239759659585e-01
1.581631603447009593e-01
1.697337111224526962e-01
1.579701663656866983e-01
9.325208677748775266e-02
1.128831060684942766e-01
1.491622160016477239e-01
1.643096422061878781e-01
1.225901785638216085e-01
1.824558075565806681e-01
1.396137872281404679e-01
1.732175510562780352e-01
1.844511872788039686e-01
1.309149926724264279e-01
1.522339983263235608e-01
1.631537919567082051e-01
1.036036754054120296e-01
1.772735374533193908e-01
1.799187217687270579e-01
1.439262138054242246e-01
1.028551933459771611e-01
1.439804324560137738e-01
1.788274860097185948e-01
1.161014653538698788e-01
1.818562176771940098e-01
1.202071444881958606e-01
1.764822324411391696e-01
1.560740918337043537e-01
1.423017358395667897e-01
1.286854811246171126e-01
2.001110163597979441e-01
1.424570183305836346e-01
9.820344188717226863e-02
1.902708452253865368e-01
1.415631088729938925e-01
1.204503330147144446e-01
1.648199927198104597e-01
1.705990314476144298e-01
1.604259800272205827e-01
1.385496901234459233e-01
2.022424897665315302e-01
1.679294132663738115e-01
1.700863568593042330e-01
1.564581042248147369e-01
1.898189298954523763e-01
1.293429065815717149e-01
1.332398907978298297e-01
1.303659306356136083e-01
1.393785487216721852e-01
1.538664596934285478e-01
1.593661046596073216e-01
1.290387312277353205e-01
1.603680036354480642e-01
1.573268099741799431e-01
1.709086137549580831e-01
1.503500649851076121e-01
1.480331242884392606e-01
1.385911135038848108e-01
1.118460779208980127e-01
1.565952164417840908e-01
1.356229530857360754e-01
1.822573292158734815e-01
1.162462379732343704e-01
1.569445591388050620e-01
1.573554253597971020e-01
1.362472329270650873e-01
1.430082476930666924e-01
1.295358418490021868e-01
1.855900016295788935e-01
1.830768968658633145e-01
1.667367584671308467e-01
1.613670487257615749e-01
1.640388527606874702e-01
1.825387375995702610e-01
1.716602031010279472e-01
1.329345026638286131e-01
1.082286509614896336e-01
2.094108792872419189e-01
1.540429866284445115e-01
1.461896017571308604e-01
1.410006121953512048e-01
1.003134230767809415e-01
1.070737704818787023e-01
1.201822901477105909e-01
1.593922397983695560e-01
1.606677823723889065e-01
1.527691970535063337e-01
1.794692846490046068e-01
1.326713184675705759e-01
1.931498526204269428e-01
2.007711194666635390e-01
1.377953646746832850e-01
1.652836354840823141e-01
1.897350363409741336e-01
1.570678158173431649e-01
1.886887230925353431e-01
1.928216387632085693e-01
1.204811748024966073e-01
1.483710936093023403e-01
1.339940616346571300e-01
2.025004266068761993e-01
1.607825096922424479e-01
1.649117311015446674e-01
1.361717278875977377e-01
1.706115566238368131e-01
1.551862045517811151e-01
2.083473255257331513e-01
1.887457892082034239e-01
1.627235639567990721e-01
1.402058122891494951e-01
1.403883807871923461e-01
1.771769315399199796e-01
1.662141885759742532e-01
1.533111014803630878e-01
1.820547009145402351e-01
1.779809876457743301e-01
9.730712052202772355e-02
1.816664302816943799e-01
1.761898022265714070e-01
9.385165431265049540e-02
1.549173685986051652e-01
1.728098478266900107e-01
1.485898142133752209e-01
1.674204020824613393e-01
1.794814694333118077e-01
1.173280985125888798e-01
1.721704621314893990e-01
1.460338047500689407e-01
1.139558085398986315e-01
1.275262856967163128e-01
1.338931373867606467e-01
1.820421119784917108e-01
2.164809578930057543e-01
1.821100125133617020e-01
1.639166594177222103e-01
1.101062852003310277e-01
2.165535410122253479e-01
1.825689560527386512e-01
1.498367478329851177e-01
1.548086027161355571e-01
1.590366419624836825e-01
1.792853186001643617e-01
1.749068045010138406e-01
1.380219487776042364e-01
2.071884796790400274e-01
1.779170126356637016e-01
1.290187638563928818e-01
1.599964076841411953e-01
2.006132759945706834e-01
1.481288441041085369e-01
1.493293238649064936e-01
1.547783457914255756e-01
1.526935300643807447e-01
2.156147736990197405e-01
1.759961463428955930e-01
2.078846561460686859e-01
1.560931375785428177e-01
1.792136344464407283e-01
1.796768189088605860e-01
1.437334634381214060e-01
2.004627164241791493e-01
1.481718597505706503e-01
1.639106747769161487e-01
1.658775474884502110e-01
1.510926318628739162e-01
1.650709874190723070e-01
1.347076037307382845e-01
1.665248791979548060e-01
1.616570776038580570e-01
1.451544046370350505e-01
1.325486161764281579e-01
1.905379163256741837e-01
1.597688578365675793e-01
1.192445437411265574e-01
1.486472655800422371e-01
2.177239353166579017e-01
1.301913984605811703e-01
1.395638571100440428e-01
1.386721450275915091e-01
1.336106266468804482e-01
1.838356897686325986e-01
1.508346437899552028e-01
1.431066673351612528e-01
1.519791841307905345e-01
1.746770213688817741e-01
1.632528905921199203e-01
1.512868063884964809e-01
1.801180646077988889e-01
1.943209611191110686e-01
2.366008500374009171e-01
2.133405760602133383e-01
1.197964439379186896e-01
1.599011292548484786e-01
1.561071406062360667e-01
1.835580671593907698e-01
1.619444018328893564e-01
2.027170811002710904e-01
1.902030784579309963e-01
1.323162171003202381e-01
1.508944384118563187e-01
1.403395457517203626e-01
1.863970776629514658e-01
2.017911595660791257e-01
1.736216304746777128e-01
1.929541137244137616e-01
2.079122132975325388e-01
1.631962566081437416e-01
1.823362444165732288e-01
2.064826827856850733e-01
1.670084054435133081e-01
1.736711412888354011e-01
1.609565897600688800e-01
1.326152918411261927e-01
2.169370535244346254e-01
2.211650893822293407e-01
1.713449511778541712e-01
1.507289910254940857e-01
1.650481825909725919e-01
1.402005208751453680e-01
1.411343691816640544e-01
2.075012286975734810e-01
2.224954859461535095e-01
1.626347116235882795e-01
2.189187211741285832e-01
1.688736514153340029e-01
1.834975984015437822e-01
1.690269382435023449e-01
2.141989001424035588e-01
1.930756186799075513e-01
1.242045073500308988e-01
1.803948486349473135e-01
1.887843160080789340e-01
1.376403982928354752e-01
2.100198558271937632e-01
1.890645618045193044e-01
2.085682037136257216e-01
1.591309943924017756e-01
1.725209510780370548e-01
1.856251179153275421e-01
2.095637770109742282e-01
1.717409561076770341e-01
1.539594700237628955e-01
1.573777948849335029e-01
1.716465678772946257e-01
1.677147675522869807e-01
1.755732171852623369e-01
1.980739390262488686e-01
1.355950999366840604e-01
2.039775661937420492e-01
1.901569522197035789e-01
1.722828463533432053e-01
2.031155464438695324e-01
2.021873244841609074e-01
1.343453988127076282e-01
1.579877734611436768e-01
1.395339638711145247e-01
2.062770847512001848e-01
1.527712659088703573e-01
1.735534958624330160e-01
1.813517285482733055e-01
2.002162904944096988e-01
1.462809477246286571e-01
2.037046446570096592e-01
1.976872720577791398e-01
1.483566000258637052e-01
1.604323561137946108e-01
1.869425211371482654e-01
1.817243118310281902e-01
1.920425028702782699e-01
1.808675189890771862e-01
1.663319769158017603e-01
1.640532000141322333e-01
1.760998150414274654e-01
1.844470675913044977e-01
2.364056507683476860e-01
1.361651197871997787e-01
2.181339355150227199e-01
1.806488505487198748e-01
1.729911130047842860e-01
2.096659570805902983e-01
2.086734186147927717e-01
1.517073057315481421e-01
1.459064715013377311e-01
1.721135950672777748e-01
1.955744913861332257e-01
1.583885497975613676e-01
2.496531301475535536e-01
1.633201338036390782e-01
2.107877043501390213e-01
1.777451036759384317e-01
1.852880679441817335e-01
1.912658131554811070e-01
1.725017960864082822e-01
2.385878076066184350e-01
1.584034868039963517e-01
1.473638356208588629e-01
2.421570475557889290e-01
1.260453926280443726e-01
1.973472421205149929e-01
1.984805731426034503e-01
1.858982698706981573e-01
2.130585577754730842e-01
1.948598884091444772e-01
1.517451959830095065e-01
2.159226795373520025e-01
1.364739181811272517e-01
1.953750791197773340e-01
1.505460973611724984e-01
1.457133805891454026e-01
1.520018828843762992e-01
1.862914797195315830e-01
1.787302758992584117e-01
1.577226344382541279e-01
1.686170484949307269e-01
1.599017648746374476e-01
1.955810861993768635e-01
1.749895763872096055e-01
2.161151994981541924e-01
1.440577476669454571e-01
2.092673406282611059e-01
2.184323362676523494e-01
1.389705828767716644e-01
2.296582451342139841e-01
2.076999790766363707e-01
1.507668932555359387e-01
1.954331884799865304e-01
1.876030967836291030e-01
2.381348703258545085e-01
1.753132393602715722e-01
1.587238846856985353e-01
2.329895465248540687e-01
1.619498896314983394e-01
2.181307212396511597e-01
2.117692325917435725e-01
1.902502197873404688e-01
2.074181984950759783e-01
2.034135038350416147e-01
2.120327639535451447e-01
1.789916476240609733e-01
2.212896569243051059e-01
1.733387201918730192e-01
1.698867679715287682e-01
2.090920896384306782e-01
1.805774819034735856e-01
1.453919628000754916e-01
1.921922926756152727e-01
1.908943396546217697e-01
2.068704055785448026e-01
2.203200464729893893e-01
1.880696263349800612e-01
1.878167050764694423e-01
1.661408756652607288e-01
1.497285058831624160e-01
1.995930132581998084e-01
1.686984197568693056e-01
1.973887421092825611e-01
1.931432641223816971e-01
1.755157179629224518e-01
1.584442787639580574e-01
1.813820028180117561e-01
1.845428337962437826e-01
1.380661615574036993e-01
1.867005454634495243e-01
1.624816496260927945e-01
1.700008980300114492e-01
1.855591967068389581e-01
1.330371840126608196e-01
2.231206735229567528e-01
1.680597376231874052e-01
2.157744111978472379e-01
1.962718617419472178e-01
1.596199284457798517e-01
1.903555212672190800e-01
1.971050639477221755e-01
1.344172449441665973e-01
2.264522388993113478e-01
1.623377063148443156e-01
1.770746295908740275e-01
1.997958174139937704e-01
1.760014760943287848e-01
1.882011834722984167e-01
2.338177245705354013e-01
2.187561292695774373e-01
2.027257051187993098e-01
2.034855769329314834e-01
2.244948617864059304e-01
1.830629376913405215e-01
2.059702873391426325e-01
1.910850910826831506e-01
2.264851555434782004e-01
1.794866678739933941e-01
2.248989821075957352e-01
2.289461490768300023e-01
1.977059555259024770e-01
2.382443773850238256e-01
1.710640810574293180e-01
2.095834913013109313e-01
1.621264941529983461e-01
2.015969132771351924e-01
1.822577297194581114e-01
2.539449478907144231e-01
1.703773756940022144e-01
2.041519279473191228e-01
2.302253573860411906e-01
2.050640745700322565e-01
2.129756326637783914e-01
2.161968832656153694e-01
1.447587875570802707e-01
2.077777435928472860e-01
2.163271090848913336e-01
1.868421957992222049e-01
2.043119317845838168e-01
2.174040438143605147e-01
2.082397181971031019e-01
2.148514213844988363e-01
1.864246586475910572e-01
1.794949850021135551e-01
1.913235840275271660e-01
1.251465633664040344e-01
1.803190305529531468e-01
1.889544028316439139e-01
1.670945181524054468e-01
1.839369222642169288e-01
2.118996327546683600e-01
2.403093746887182136e-01
1.681306840159533245e-01
1.675804817785000733e-01
1.976761984935580807e-01
2.564589634968637011e-01
2.145081011055969544e-01
2.162030439353626043e-01
1.569879807873443278e-01
1.860218218930727863e-01
1.812290420343352915e-01
1.951438225531470227e-01
2.108511682607004945e-01
1.555526478832478798e-01
1.957205659692886901e-01
1.455401785092135525e-01
2.049906219147457076e-01
2.193913926047297014e-01
2.062270397454793458e-01
1.882193669938913294e-01
1.634022430618531085e-01
1.750220184363512899e-01
1.824564630589328995e-01
2.313498766118274597e-01
2.018282594946287645e-01
1.904599736410438338e-01
1.900026432186846803e-01
2.460256794259257362e-01
1.617335218174827394e-01
2.244802159718413959e-01
2.275893479641133699e-01
2.310098173710928016e-01
2.079356363842955746e-01
2.082129231543997094e-01
1.803923492122008476e-01
1.960846921834071277e-01
2.378771569960329568e-01
1.656441904519979913e-01
1.877924219548583740e-01
2.423845647641007794e-01
2.039936119169031004e-01
2.152737543866474479e-01
2.357629617659459942e-01
1.879096544826533433e-01
2.230713688399160455e-01
2.410158350853996434e-01
2.325023506194600353e-01
2.275047100054627125e-01
2.152735586040754601e-01
2.390694461776561308e-01
1.886833660957044079e-01
1.612819773895723952e-01
1.538893002409729982e-01
2.430108020825190729e-01
1.959706488793229173e-01
2.135005812861009433e-01
2.717580015065789723e-01
2.186950073113369253e-01
1.825992291478600871e-01
2.212872909978861324e-01
2.130240709770103436e-01
1.812414882707695796e-01
2.302649004660737297e-01
1.849140980484980101e-01
1.841560570439023103e-01
2.308172781552849939e-01
2.066880252176059307e-01
1.381574524404149129e-01
1.762438020254544491e-01
1.737929744710388913e-01
2.299885520416676543e-01
1.959189654289294480e-01
1.966128639797061761e-01
2.314447022545700339e-01
2.379161266821221976e-01
2.124259774415830082e-01
2.285757850905080768e-01
2.142655255688521443e-01
2.255925240856338776e-01
2.091822679587478917e-01
2.494966961096299340e-01
2.073210789987526559e-01
2.121932132585644948e-01
1.751055650061771052e-01
2.129584172847339973e-01
2.105157665827500912e-01
1.517904775371665960e-01
2.095063582257503942e-01
2.578799163705833841e-01
2.550781363429279747e-01
1.999792340351212172e-01
2.126430416224684428e-01
1.723392457677254408e-01
2.462789281816171461e-01
1.871625288480386340e-01
1.551887292278462116e-01
1.878650138007206261e-01
2.211730797054340392e-01
1.696813917364767554e-01
1.697489233802420561e-01
1.911371462804501986e-01
2.442666274990475395e-01
1.883209635475572019e-01
2.132197722238541038e-01
1.967875667070142776e-01
2.275425290785982879e-01
1.501826897467379851e-01
2.362361411295444413e-01
1.699965054650894869e-01
2.323857080803952979e-01
1.914754232814819546e-01
2.775453793902683541e-01
2.099074273779584221e-01
1.717002796833931588e-01
1.908969182351431815e-01
1.733864390133745270e-01
2.224237727460325609e-01
2.295699673982840583e-01
2.332679055783255517e-01
2.263461476637366743e-01
1.968641421315079076e-01
2.243635126643488409e-01
2.460105250505456587e-01
1.698135682815022918e-01
2.607756818323985204e-01
2.414403160359062661e-01
2.034766397591488696e-01
2.510507995430042438e-01
2.147145287857063212e-01
2.035030025314084057e-01
1.917890664042136428e-01
1.819541717976421169e-01
2.108629626665415313e-01
2.324837045294490534e-01
2.298942259553463097e-01
2.107091626998741363e-01
2.087205027357949272e-01
2.031605576345726083e-01
2.032109187371028136e-01
1.682947010931094278e-01
1.940541277624232563e-01
2.283661784386359084e-01
2.267577134438922004e-01
2.030576024747939856e-01
1.930843938185300146e-01
1.755386550597520801e-01
1.394423619590512697e-01
1.823519777302108902e-01
1.737712852228564531e-01
2.128441140979465684e-01
1.873330570142730800e-01
2.466420879748206785e-01
2.285651165714901734e-01
2.156334937781628769e-01
1.888895681754559353e-01
2.437938724965424686e-01
2.050700702292952982e-01
1.709460524879611865e-01
1.852361074199251056e-01
2.396656173635762221e-01
2.108132214411581606e-01
1.806824283503274953e-01
2.456986775029885439e-01
2.351000437847768632e-01
1.948408031842912280e-01
2.412648638891753683e-01
2.579695331554364701e-01
2.312154365501846442e-01
2.338221046203160514e-01
2.176553736628458191e-01
2.122340288607389436e-01
1.930844563808289671e-01
2.139613955900802889e-01
2.281569208989114306e-01
2.250134605694001366e-01
2.434602533832267435e-01
2.620335886182274532e-01
1.985892581167625071e-01
2.029157249305814925e-01
1.612492305181716101e-01
2.517460254267718245e-01
2.435754969339184173e-01
2.117269408200047054e-01
2.043633949828560503e-01
2.590229841186583726e-01
2.445930968989493137e-01
2.564251202756294146e-01
2.340501973575393468e-01
2.090664802559635826e-01
2.631016346802914629e-01
2.081869982808565722e-01
2.100192931020364862e-01
2.420320327988437770e-01
1.677745070458250276e-01
2.013218389977211031e-01
2.355407054400539268e-01
1.895350231072791547e-01
2.398787981119673007e-01
2.511685761535488171e-01
2.014763289090357179e-01
2.219960650690822601e-01
2.182543931455687147e-01
2.176056601225832832e-01
1.771304341891729306e-01
2.256884035891129625e-01
2.056659572027176031e-01
2.059916624174995825e-01
2.222486207320829021e-01
2.373289442401768090e-01
2.566574756597758689e-01
2.170231011675084198e-01
2.099196824711102305e-01
2.046238026065889948e-01
2.105527614578373286e-01
2.106319055663399276e-01
2.270668181668069607e-01
2.713454016151848891e-01
2.261773991421212882e-01
2.505814565317038833e-01
1.736879346378608358e-01
2.330952913174421937e-01
2.201803586509877009e-01
2.165067760387900109e-01
1.993296622853746314e-01
2.684236321628827859e-01
2.498940301476577086e-01
2.124328743712876055e-01
1.763850975383672581e-01
2.318341543015825235e-01
2.087359790300427065e-01
2.259813335995252970e-01
2.497677751609349017e-01
2.323057062291810915e-01
1.776530468414986852e-01
2.236732971591493535e-01
2.608776186036304012e-01
2.743911280736007763e-01
2.319961523758677369e-01
2.392972629647811267e-01
2.342413928412888646e-01
2.076152783149695646e-01
1.836171269360221125e-01
2.179544699915069161e-01
2.400803437753364078e-01
2.771794065667693152e-01
2.024502877807840828e-01
2.563582774247949447e-01
2.079807886853218823e-01
2.459412541758313475e-01
1.933906156350849725e-01
2.459180298415364896e-01
2.383178337641979616e-01
2.369760771532681554e-01
2.092839106753118239e-01
1.581250562467350074e-01
2.689400926955664017e-01
2.043194442274236799e-01
2.464940578597469290e-01
2.300240248461993819e-01
1.922829311387554696e-01
2.127625884391594058e-01
2.547794125618952910e-01
2.488545648696614820e-01
2.422904520978982068e-01
2.524225191861853568e-01
1.958369448813009062e-01
2.251326714073715318e-01
2.109173770861723918e-01
1.849443967934855937e-01
2.052399677034150161e-01
2.080030649017580169e-01
1.576756953400239580e-01
1.842085557647726579e-01
2.059294822666191682e-01
2.454237657393473215e-01
2.093181552502758613e-01
1.755459476071104530e-01
1.932476189516382226e-01
2.268400932908395951e-01
2.066776882794710835e-01
2.288087948102314195e-01
2.323222694502447006e-01
2.332760469549197968e-01
2.136619461185691182e-01
2.202211046437284325e-01
2.264788281895427913e-01
2.539736663359286606e-01
2.099772333197501006e-01
2.147744870887453306e-01
1.907777600763009285e-01
1.908002556326253707e-01
2.158743178498558069e-01
1.972629013443483459e-01
2.299429161139784628e-01
2.050146032872667001e-01
2.067577210220122863e-01
2.094337378924679693e-01
2.326679275303833727e-01
2.245235699204889968e-01
2.633791868920653534e-01
1.770878416777895703e-01
1.853097721047197444e-01
2.175047988142517763e-01
2.109142139677675221e-01
2.227490284199862003e-01
2.411586719631264031e-01
2.395006134940372011e-01
2.321751136530252058e-01
2.095235436838467358e-01
2.576395887263025486e-01
1.941980599766108817e-01
1.888149541578343638e-01
2.265582648012216815e-01
2.275989481642568812e-01
2.283213479562199444e-01
2.231150915433354198e-01
2.510711176784293230e-01
2.417375509749876139e-01
2.410277842877768528e-01
2.429626333597171284e-01
1.960902364509989892e-01
2.336140860946778752e-01
2.396081559946509898e-01
2.206778511447462232e-01
2.066973763454036106e-01
2.405922768882513274e-01
2.712478241153366554e-01
2.668888968823839303e-01
2.159838349470999952e-01
2.392460177441250724e-01
2.618540083841343069e-01
2.192118368405612527e-01
2.587495227226573880e-01
2.241080609016228020e-01
2.410001862320086952e-01
1.932652201106142553e-01
3.032032105355288443e-01
2.521654440212380832e-01
2.121119959391441490e-01
2.728987574407113481e-01
2.201500618394057751e-01
2.687502023912172189e-01
2.162257395837793583e-01
2.478647473456148664e-01
2.367024755915504985e-01
2.253002992046726216e-01
2.464679620002464822e-01
2.637590571823105190e-01
1.736330247130698778e-01
2.762924195598864818e-01
2.124961079539830211e-01
2.470394697230824943e-01
1.941223416748902031e-01
2.308330926049597387e-01
2.550964312161180803e-01
2.609155102393979631e-01
2.099788173937520153e-01
2.581289385364022304e-01
1.639536226041065914e-01
2.063396011143929509e-01
2.290862442017914946e-01
2.529193659249747705e-01
2.728933067484911601e-01
2.520682594177703351e-01
2.604031807671457477e-01
2.320945795160091474e-01
2.619082968499325537e-01
2.407429234541237084e-01
2.512871271380736071e-01
2.040218957360073193e-01
2.478992288521553455e-01
2.384735028529867684e-01
2.184192372047942532e-01
2.187869776824326595e-01
1.997230158752064111e-01
2.559793112316133268e-01
1.957469731919984357e-01
2.600601759248330480e-01
2.469529651675507476e-01
2.670159022711068864e-01
2.146546990576836955e-01
2.275388632580994386e-01
1.819348310703675364e-01
2.167331452593000141e-01
2.685086233394997635e-01
2.234816964997550226e-01
2.417410945027489433e-01
2.155013675131929318e-01
2.985814413286441704e-01
3.043008249672298771e-01
2.546903706300173154e-01
2.406848721888859288e-01
2.550106722441120577e-01
2.607851898995090512e-01
2.484935896274944600e-01
2.248131152345095030e-01
2.297274397621078545e-01
2.446620432180738325e-01
2.735683216557001085e-01
2.322491388838179849e-01
2.131802712521013721e-01
1.814648952831945383e-01
2.210541879883799743e-01
2.320963309206894032e-01
2.158478156611904897e-01
2.163837950318175385e-01
2.118564048463796035e-01
2.161853977690181006e-01
2.031917369226637071e-01
2.397423150360017130e-01
2.461652819298141837e-01
2.534903980795106815e-01
2.581848256003890785e-01
2.295289048749198368e-01
2.180297534096086176e-01
2.251982214894789336e-01
2.077695309328574935e-01
2.426917132493308649e-01
1.922084379549639233e-01
2.755972949251155324e-01
2.507936351374607242e-01
2.628274321044424267e-01
1.741843814851553596e-01
2.145459903674218349e-01
2.241593123239573049e-01
2.334769648412255705e-01
1.896228956118566622e-01
2.620977016455680597e-01
2.644469685811470794e-01
2.062271198128411975e-01
3.140104056093970253e-01
2.305018277035715268e-01
2.201310977390065204e-01
2.200420860928684608e-01
2.168362367577415795e-01
2.414372532639322555e-01
2.419635280401454813e-01
2.564356809866981668e-01
2.763934153816299255e-01
3.044596368185660262e-01
2.839412299281721674e-01
2.375997780483307675e-01
1.989364050860453481e-01
2.576229105734964553e-01
2.434234305973810020e-01
2.751155088282667416e-01
2.746014960576054764e-01
1.861775060883713862e-01
2.299401715811279223e-01
2.182135898921628014e-01
2.162190258870967663e-01
2.602408341873190256e-01
2.327202352397833296e-01
2.228020851323530005e-01
2.421915197273498965e-01
2.283169596561882564e-01
2.789595553267403827e-01
2.481132718076651256e-01
2.632605668849699043e-01
2.767171744066239669e-01
1.758131230602241468e-01
2.160133556742685756e-01
3.053244963557116831e-01
2.559626767181670259e-01
2.729218034099730184e-01
2.591896606590912144e-01
2.497062130600980479e-01
2.057155044047018766e-01
2.444360941334102477e-01
2.713184778872836933e-01
2.494986596424036140e-01
2.232038307242006359e-01
1.955461972512775870e-01
2.242698973606813417e-01
2.690946286734037796e-01
2.642929490431127348e-01
2.749348815999567708e-01
2.667047859832908374e-01
2.196092606409253967e-01
2.395666069231566220e-01
2.737001924407478914e-01
2.737418405528418419e-01
2.225534109762669355e-01
2.324162687884052669e-01
2.458954836233782082e-01
2.514985184533699569e-01
2.512497772756346892e-01
2.118439547951546376e-01
2.230901272437944005e-01
2.352837583348105499e-01
3.061131034062894996e-01
2.437531520439100985e-01
2.503208013600706217e-01
2.194302694149112554e-01
2.179150231858397735e-01
2.522096268400553787e-01
2.504140485752218703e-01
2.310982313403848187e-01
2.934471558674562330e-01
2.432968714160452794e-01
2.390564218474119373e-01
2.643240190425591440e-01
2.648507260604257563e-01
2.528934178385577880e-01
2.400719584977463461e-01
2.544608841620480955e-01
2.566692820725851032e-01
2.243472724644140215e-01
2.582096963845790238e-01
2.425401804075260626e-01
2.234688857384163618e-01
2.230051227144699555e-01
2.248778309146719778e-01
2.753205338945475811e-01
2.579076916664790886e-01
2.111535598289913940e-01
1.899744006024754461e-01
2.733238172031085544e-01
2.580072477293099409e-01
2.321578243567117839e-01
2.733159696498928537e-01
3.121960437021895074e-01
2.561645860844258826e-01
2.267137420427055572e-01
2.903773402391473524e-01
2.476708185062176659e-01
1.817959738232698685e-01
1.902835845791873426e-01
2.408301783688812092e-01
2.639465829332904856e-01
2.179852692887205290e-01
2.898795962193718712e-01
2.388896179040920498e-01
2.759621646278714313e-01
2.757294661344948383e-01
2.468585380168339394e-01
2.274509529166031385e-01
2.898350593105221140e-01
2.364738569946763513e-01
2.318230460048032182e-01
2.305016587752535540e-01
2.817047397203694126e-01
2.373023349870090615e-01
2.448348905092219419e-01
2.179608973022717222e-01
2.501194923243002521e-01
2.378376630727500052e-01
2.522703894327300578e-01
3.069885887465227392e-01
2.645940378918068547e-01
2.794530250832580887e-01
1.960114677817619555e-01
2.739647031264006438e-01
2.690417164922386806e-01
2.508166533167535128e-01
2.516507313292919434e-01
2.384443548410006830e-01
2.480033856495851841e-01
2.795962071624569223e-01
2.775307522082256506e-01
2.089092721685415766e-01
2.923386946697228428e-01
2.459077832531918750e-01
2.392619613929084232e-01
2.703820277240217007e-01
2.654090947751343577e-01
2.918040928797983047e-01
2.628899220211792231e-01
2.431550958669156937e-01
2.527208986186657014e-01
2.575486160345334952e-01
2.841137369555916670e-01
2.701808500203197183e-01
2.905076717357439886e-01
2.546652061475495610e-01
2.594886610894215906e-01
2.736284058252874685e-01
2.497532192062049405e-01
2.726233683269120300e-01
2.465145669190761668e-01
2.583429859194182332e-01
2.571702249933031093e-01
2.720542032996468573e-01
2.553904615581832349e-01
2.552759988168025185e-01
2.156578280074698539e-01
2.798587285292412630e-01
2.859957971213911709e-01
2.460990666102670088e-01
2.250287466557008287e-01
2.505445362636306572e-01
2.290518471209620488e-01
2.453509131508044283e-01
2.643422985805691239e-01
2.390744332466915312e-01
2.482602037088881830e-01
3.248446648921266555e-01
2.485935378188056100e-01
2.608530208006124562e-01
2.380383192348893007e-01
2.226292055363454647e-01
2.988521714341273450e-01
2.527551502982068876e-01
2.421023636155809622e-01
2.528452030327658639e-01
2.495453425511574841e-01
2.727427778824488835e-01
2.573871353662575134e-01
2.918158633209512187e-01
2.739970349888691814e-01
2.787507170349254326e-01
3.010682031698737049e-01
2.667459213307131205e-01
2.806546146641736850e-01
2.330011459911301708e-01
2.202114065388386943e-01
2.738781368685900830e-01
2.509341071893338992e-01
2.726088092118862383e-01
2.549866576047883360e-01
2.549148472290849732e-01
2.476429431802034675e-01
2.740732704577548140e-01
2.576572313738473285e-01
2.209118313361143893e-01
3.206569455309922767e-01
3.215936859196555364e-01
2.123979301642660300e-01
2.690250183166266185e-01
2.774294796244398675e-01
2.934462655113991847e-01
3.246043587978563183e-01
2.693548541824618003e-01
2.861310540661350932e-01
2.480223092202787083e-01
2.778704209744884412e-01
2.510972242723867875e-01
2.964442016643822342e-01
3.097445856690819177e-01
2.410938993473382419e-01
2.290054069878811327e-01
3.068771743164771526e-01
2.360994295293413481e-01
2.483457992902839140e-01
3.012491596080866252e-01
1.960174443110203890e-01
2.687677147045917092e-01
2.832607023555278603e-01
2.352066327805117651e-01
2.437636990233332523e-01
2.570139241576165912e-01
3.147952988658369589e-01
2.138444528274928425e-01
2.486450418495055326e-01
2.814023059646369451e-01
2.524061874502357417e-01
2.479657416869181508e-01
2.735097287467445071e-01
2.922357801487531215e-01
2.251885874197725179e-01
2.438527336235751519e-01
2.512164736236673912e-01
1.695649113822729759e-01
2.297531658851747483e-01
2.609045267782875155e-01
2.650877190083910095e-01
2.594851334623625716e-01
2.881386691559935098e-01
3.018434118844238734e-01
3.071006392889813474e-01
2.555779073479440555e-01
2.595959197750160041e-01
2.844748500063568608e-01
2.410607992208743944e-01
2.182528862612835296e-01
2.236133073543675187e-01
3.011866391188375291e-01
3.067267378860835669e-01
2.884316502460677611e-01
2.673777476267308328e-01
2.703184869725303585e-01
2.638024079942050681e-01
2.788157093583266133e-01
2.606003802572452455e-01
2.580856000020162466e-01
2.891627895843834062e-01
2.442529783292848866e-01
2.878263174630711352e-01
2.389054816969610473e-01
2.479922378893223422e-01
2.354397587788238932e-01
2.752251837755696484e-01
2.871497308826982398e-01
2.561693480368528175e-01
2.940931395244091306e-01
2.959050897430381410e-01
2.690565126032402055e-01
2.378103507352536949e-01
2.885032515953012133e-01
2.950227671980351074e-01
2.398381049638936835e-01
2.993547796809468697e-01
2.686974447957214962e-01
2.708347580072357763e-01
2.684047726038684689e-01
2.430627885498403140e-01
2.782943362023426737e-01
2.646600853417103716e-01
2.482638703863838114e-01
2.600605758889619201e-01
2.420298794759478400e-01
2.782048337853540443e-01
2.407389512656646635e-01
2.497075969813656593e-01
2.982330066484301101e-01
1.901750434249001587e-01
2.674604769829198037e-01
2.636120224879947016e-01
3.263117251305662214e-01
2.553509522185554159e-01
2.995638684552970332e-01
2.203746552579045059e-01
2.373838566418129681e-01
2.655686788024783085e-01
2.735272593536011154e-01
2.706092125890488531e-01
2.293426177310179670e-01
2.790663394153877763e-01
2.939931677316626746e-01
2.996523579509965951e-01
2.956174256026872227e-01
3.147558931663801407e-01
2.776906354084334172e-01
2.875834816767909863e-01
2.778655685836706746e-01
2.308225361830889000e-01
2.669385442959514854e-01
2.252279793871313218e-01
2.836050105869470928e-01
2.629810424874874375e-01
2.540500296580193162e-01
2.657586685527827952e-01
2.911754877089478000e-01
2.421905587055646347e-01
2.690268875855145181e-01
2.722857063562701407e-01
2.666370485493433917e-01
2.619266475842229602e-01
2.991323320523829321e-01
2.588783502641616163e-01
2.853548550380470838e-01
2.904129530395639369e-01
2.461099528937897296e-01
2.574410064436181700e-01
2.479387471990216751e-01
2.502948188687651454e-01
2.368102337858775663e-01
2.696487684590358480e-01
2.858711593693479824e-01
3.053361141372599175e-01
2.807245565135146337e-01
2.718366506362053237e-01
3.089759449714071793e-01
2.878634821362039964e-01
2.768210932323537099e-01
2.876676678173416546e-01
3.426589612067406643e-01
2.786868708692566976e-01
2.845376714370452254e-01
2.857591256864363549e-01
2.725579435803178185e-01
3.107708355942148115e-01
2.714464063012568262e-01
2.993344913532692275e-01
2.516475251798009904e-01
2.398839036135828606e-01
2.732056115653074269e-01
2.819832497051385500e-01
2.916176033843741466e-01
2.443701745887195964e-01
2.596148227031391253e-01
2.539028717069999885e-01
2.473641553073208099e-01
2.471527738872408564e-01
2.830640869912460778e-01
2.773702702490749572e-01
2.793551431892072334e-01
3.006594715445505828e-01
2.539299320768911850e-01
3.110226475120117517e-01
2.391484731902280836e-01
3.098526523404875332e-01
2.732374821182679270e-01
3.130917478899514217e-01
2.776452913768526765e-01
2.924348525130773258e-01
2.962775707388198843e-01
2.548881469850597936e-01
3.031399437720891377e-01
3.460571127088283849e-01
2.473006763805700725e-01
3.060436951222660906e-01
2.709777546786453772e-01
3.016939712831270270e-01
2.710336489557995110e-01
2.524911638502910782e-01
3.167294778341875894e-01
2.917973105845052539e-01
2.423920164187983728e-01
2.699852669945799755e-01
2.303022857149057967e-01
2.920724009196339899e-01
2.883306997111286241e-01
3.344867984020623020e-01
2.670490502473508720e-01
2.922148209056404378e-01
2.383066964339600191e-01
2.610444474528919034e-01
2.385985142199242848e-01
2.894382064469728233e-01
2.542395401395100007e-01
3.098828455774364499e-01
3.151197082880461964e-01
2.736726965675697065e-01
2.819467812355355152e-01
2.927764296326116344e-01
3.283686509385152497e-01
2.775347733952622242e-01
2.873857258762825828e-01
2.975971155041531313e-01
2.553391637234582734e-01
2.815956968021084972e-01
2.366248932135396610e-01
3.036437817742805301e-01
2.839575863741869433e-01
3.004658026967053086e-01
2.558672316900656440e-01
3.071151503858295384e-01
3.382662786552900203e-01
2.921960664761545368e-01
2.891836652238481964e-01
2.782977551172751696e-01
2.985310459652031900e-01
3.032226179635365559e-01
2.578925567132461794e-01
2.706268804062804123e-01
2.312763366071128590e-01
2.817469033431030945e-01
3.144789517596631723e-01
2.950514500135863472e-01
2.967130792358917968e-01
2.575412891074692623e-01
3.155972221914641329e-01
3.015791115039566095e-01
2.800243809698035324e-01
2.656982409994035899e-01
2.765004661258111396e-01
3.015274621214901196e-01
3.034076493241925077e-01
2.869666425420919764e-01
2.743341150505712034e-01
2.890729614333248376e-01
3.123160459973921554e-01
2.856653314483248995e-01
2.826967587421777561e-01
2.618965738486664363e-01
3.156015140318363388e-01
3.037205988856518935e-01
3.202268469876741741e-01
2.554442551963765351e-01
2.463075337971949164e-01
2.697789252630224954e-01
3.068261167838862713e-01
3.327945243450685098e-01
2.738887687094923584e-01
2.608436645342553373e-01
3.075586081205281541e-01
3.059640437386063061e-01
2.462289041859092309e-01
2.813068663155850468e-01
3.169050427554995220e-01
2.821400509307711024e-01
2.390065871613113457e-01
2.955856976656250357e-01
2.874024662394504825e-01
2.578585687375768987e-01
2.917542642117805785e-01
2.880812488309364428e-01
2.695370780885873452e-01
2.772317553931148981e-01
2.514347202876860976e-01
2.517135152170699164e-01
2.939190000058163887e-01
3.128433771156406973e-01
2.652675844330962263e-01
3.146283063578202976e-01
3.121660090010968114e-01
2.712303535429836931e-01
2.537331820897874568e-01
3.031375915896251105e-01
3.066330841012517294e-01
3.500702309423839864e-01
2.692970825934294377e-01
2.842291197555152915e-01
3.107950769934031410e-01
2.891647017820013765e-01
3.028247698973622892e-01
2.858070383364846312e-01
2.693202398376043916e-01
3.010956051481630813e-01
3.307400125357812803e-01
2.855473794078681182e-01
2.804846775783342294e-01
2.763840458944806788e-01
2.952743001000465717e-01
2.729371120420091001e-01
2.787384446779940794e-01
2.883808935145231733e-01
2.648574092439109351e-01
3.146783244382230227e-01
2.669010799504105691e-01
3.046938393763783948e-01
3.387332555686158875e-01
3.285724091994142171e-01
2.836294581943273330e-01
3.122815857880346102e-01
3.001889865451949357e-01
2.851942245222430783e-01
3.152708453954485290e-01
2.896187519799755528e-01
2.610270022304183590e-01
2.789204928551463070e-01
2.570014346574088782e-01
2.583141899279571829e-01
3.014436559963168949e-01
2.701999308563655111e-01
2.780966724504582155e-01
2.540241648491472493e-01
2.980170951359808473e-01
2.938422491644964718e-01
2.819009997813573531e-01
2.964478544244520397e-01
3.287574839029910323e-01
2.877105435199804884e-01
2.537503749753709514e-01
2.707172824651555287e-01
3.015775467310570779e-01
2.828799541508213444e-01
2.954439611618270844e-01
3.019235751594054884e-01
3.172480181300574853e-01
3.204907566672791086e-01
2.908524178596074705e-01
2.670395165801843773e-01
2.595488761767299479e-01
2.956589195076259058e-01
3.094412744173323238e-01
3.243810111461406520e-01
3.104409546064073600e-01
2.913989356081253534e-01
3.284114203980043056e-01
3.306781698900234656e-01
3.148328338550427929e-01
3.047339075128087660e-01
3.253161166948690952e-01
3.267861327275366490e-01
2.725734530506266906e-01
3.113178992525600930e-01
2.661280894233947758e-01
3.044185456607597096e-01
2.482726184681187664e-01
3.154465402770308402e-01
3.580260690562104275e-01
3.535076701952667988e-01
2.452110661132513858e-01
2.554193943419885149e-01
2.875334061132620023e-01
3.188462801486135478e-01
3.347244894975171525e-01
3.215073692377943826e-01
2.758591535349408375e-01
3.060832628084795837e-01
3.235078403994258167e-01
2.526355324688276394e-01
2.818779336552205694e-01
3.043190753963860296e-01
2.894301110005829680e-01
2.575372028781833800e-01
3.331073020981479282e-01
2.825872001403355038e-01
3.254222135836953855e-01
2.956297646014362512e-01
3.252000492384008457e-01
2.975266710066090114e-01
2.882163192999088741e-01
3.006236677511937017e-01
2.735417596996208567e-01
2.811074011717347720e-01
2.824705124443819271e-01
3.068538435096836436e-01
3.230155801585549713e-01
2.937194290789841289e-01
3.019044642123882016e-01
3.111556029893480235e-01
2.880245249406425123e-01
2.944330371105863264e-01
2.659243293246240647e-01
3.230798344036405201e-01
2.832488777901619459e-01
2.727829569663037801e-01
3.102870054554697221e-01
3.296817366555421791e-01
3.158021921462464965e-01
3.291847513710502993e-01
2.953438625062035916e-01
3.149902058520355208e-01
2.882087473439758352e-01
3.546554260015998827e-01
2.858425080349908942e-01
2.777275759205569683e-01
3.454860422845580925e-01
2.763429255928057660e-01
2.920641565782185478e-01
2.653090573758465909e-01
3.215626346056565388e-01
3.393447100723877008e-01
3.188287416052921208e-01
3.136586325268216346e-01
3.285532977091240037e-01
2.788528726494980403e-01
2.951336212085316490e-01
2.959235817815780156e-01
2.927162743651459675e-01
3.348310488306524002e-01
2.932021733741119740e-01
2.701232668827811545e-01
3.289815535249304701e-01
2.752989401000259240e-01
3.277483466846804472e-01
3.259635161681487259e-01
3.164381595048045837e-01
2.618529339381635568e-01
3.418761147168331016e-01
3.110489942779128825e-01
3.206682543678259778e-01
3.295007934684329731e-01
3.037931722668793522e-01
2.892689005727813734e-01
2.501238750898931440e-01
3.397483524426715418e-01
3.025621784899953925e-01
3.322715446022500574e-01
2.796091094848027758e-01
3.577442000368611930e-01
3.160288606280252655e-01
3.050797611349430616e-01
2.944223367749174147e-01
3.148724994379871189e-01
3.079099957047070069e-01
2.920212660766479673e-01
3.697942397440429629e-01
3.335228441449151759e-01
2.955192745437043023e-01
3.357844437076302757e-01
2.967351730988458947e-01
3.036180241180932438e-01
3.262321288244581785e-01
2.771691408859111583e-01
3.311482679845769717e-01
3.062750427258336128e-01
3.328221931147758994e-01
3.134967225844465522e-01
2.830094044032163136e-01
3.218216595679262992e-01
3.175567726908783972e-01
3.178723871718226457e-01
3.174904063203088933e-01
2.869318882729064435e-01
3.243130185678129718e-01
2.727089968965385469e-01
3.079150356913648023e-01
3.428310248149281092e-01
3.052292620215148466e-01
3.232660195982252072e-01
2.675602694107346302e-01
3.542401637487483934e-01
3.422577705063441500e-01
2.708634433346875370e-01
3.284216323752093825e-01
3.104114323235746542e-01
3.396401194846169203e-01
2.993036972020685083e-01
3.248429825403185700e-01
3.107925185885307973e-01
3.377810121668179955e-01
2.870108917252168212e-01
2.781502602930401857e-01
2.572601521089390997e-01
2.997031498009593009e-01
3.071039894444477780e-01
3.418836728564706995e-01
2.863475082750849832e-01
3.290097092903981335e-01
2.947361061010038141e-01
3.215505079170235536e-01
3.492155160993703489e-01
3.293928736516072431e-01
2.809280821530653061e-01
3.406177070516728245e-01
3.111019718118832600e-01
3.016592947348023523e-01
3.119338778366195220e-01
3.648666616786934713e-01
3.312220713786365733e-01
3.153554311271546395e-01
2.604800572513201184e-01
2.757566679601972659e-01
3.088778930963390623e-01
3.246938667011662893e-01
3.279533776134494483e-01
3.096462379993486502e-01
2.802165364656803437e-01
3.401793042312528659e-01
3.619185256530071393e-01
2.889422470043211399e-01
2.812687467536498787e-01
3.348185006771316474e-01
3.382712612639133809e-01
3.124885906667932423e-01
2.863642625868780267e-01
2.977192458558108323e-01
3.466896866701288382e-01
3.417686389212045706e-01
3.584457074259970177e-01
3.174486956952232153e-01
2.988621689021798700e-01
3.437255790852661863e-01
3.212314393121556977e-01
3.046571150631154357e-01
3.776689597400365583e-01
3.118326125153476069e-01
3.476058427000613960e-01
3.145722423481865926e-01
3.270152896849627400e-01
3.465324361935967490e-01
3.004262854061935939e-01
3.279001651734237965e-01
2.975459222829903161e-01
3.169372034490106071e-01
3.327316757393580238e-01
3.330551824825349061e-01
2.677725675936373229e-01
3.456434457358666390e-01
2.995792815321716707e-01
3.354494878050598428e-01
2.956088799268608014e-01
3.162739234961670087e-01
3.076169442671232712e-01
3.429745766592141032e-01
3.116803106666988232e-01
3.273249654107855400e-01
3.704229977593648804e-01
3.258325040786361759e-01
3.198538601945334903e-01
2.936357711829416517e-01
2.981614617471090578e-01
3.050383735196031676e-01
3.407212608445108759e-01
3.399913146650757612e-01
3.419611122126686720e-01
3.466648073986331458e-01
3.200442150903921590e-01
3.542520084703268957e-01
2.959698993244654908e-01
3.315305702278801836e-01
3.782146426008915485e-01
2.977337286438521691e-01
3.212409460249214810e-01
3.002286660469043467e-01
3.241983682606406902e-01
2.934981482761122029e-01
3.130379920288010043e-01
2.928804529556122138e-01
3.749898896581542185e-01
3.587840250461747371e-01
2.960908531081950512e-01
3.034765062915646960e-01
3.463364785395926515e-01
3.387477031016080109e-01
3.608078978848784368e-01
2.974229487189073984e-01
3.425425456388159207e-01
3.569747594639211541e-01
2.874196081635150835e-01
3.395098447797608165e-01
3.002216472257817625e-01
3.337011199079312207e-01
3.359832000446046907e-01
2.891260131845317383e-01
3.555484013770152663e-01
3.220730337895278961e-01
3.032959313428170711e-01
3.402036344754012509e-01
3.029476323394520998e-01
3.706239672274703190e-01
3.445138956724956292e-01
3.129921608022894208e-01
3.209569203784239932e-01
3.174237336352434546e-01
3.254333755076905810e-01
3.106866193529669307e-01
3.526907708522458718e-01
3.119297153198501982e-01
3.045623981698433180e-01
3.369182649285377695e-01
3.101947949785692216e-01
3.188319520101976501e-01
2.929786214851860526e-01
3.255779817473525295e-01
3.437010689202160130e-01
2.891882119306542487e-01
2.956496019730296410e-01
3.588797586653165173e-01
3.233614624378476909e-01
3.162325413442329536e-01
3.495693988328092972e-01
3.361896025570387803e-01
3.431992915119600474e-01
3.529400888011133275e-01
3.318980505682976312e-01
3.093537575484164304e-01
3.085853751098044939e-01
3.319150037822466426e-01
3.010674990779302895e-01
3.188889057643323199e-01
3.367994491325655426e-01
3.581523313828661181e-01
3.121023279482171842e-01
3.092186282022310051e-01
3.210785272158634407e-01
3.474943354754868041e-01
3.031915512818080249e-01
3.242068342777655876e-01
2.824096720064983579e-01
3.252181423348524114e-01
3.394671619150915198e-01
3.368361375959404436e-01
3.461637256219672332e-01
2.948207818514533285e-01
3.347940848876236886e-01
3.409879006981652583e-01
3.136187704171888302e-01
3.168296168840282201e-01
2.816726639980898783e-01
3.283436142486436671e-01
3.636449316562513911e-01
3.346464129589137859e-01
3.650862628362752660e-01
2.965279919643882267e-01
3.227728824255733375e-01
3.218447047341173595e-01
3.609113440036982312e-01
3.405826235743235619e-01
2.756831798622407237e-01
3.047975218192562896e-01
3.239486137095476392e-01
3.581678564620808802e-01
3.084855433241712741e-01
3.500917164813022731e-01
3.341348465950814139e-01
2.856330803453302480e-01
3.211614569511745398e-01
3.620556631919339963e-01
3.434969787483864168e-01
2.970068378102493356e-01
3.038326734123596440e-01
3.603228993739168162e-01
3.210771509822397118e-01
3.382724194706535070e-01
3.575492179364406775e-01
3.194887076953569216e-01
3.112828880496739115e-01
3.270935936232979291e-01
2.976837439800432139e-01
3.375051635532819727e-01
3.409256542601440398e-01
3.096984592613677978e-01
3.651434598534795128e-01
3.395426793328552018e-01
3.380083297388880026e-01
3.093713785221994805e-01
2.981192927540943227e-01
3.545872484374074651e-01
3.775172448471124098e-01
3.083710598078934773e-01
3.028259563824634570e-01
2.980569566595306363e-01
3.672131956858828983e-01
3.775758626950709851e-01
3.690075272241704618e-01
3.210950218467527040e-01
3.014731290657760576e-01
3.327968547563644464e-01
3.886763088631596252e-01
3.301741071045507514e-01
3.339987314099281956e-01
3.164470333355788867e-01
3.414244231911380267e-01
2.802887547398951185e-01
3.471611912944553291e-01
3.092598369752273535e-01
3.298315277768545939e-01
3.832371619383922456e-01
3.250983494027403498e-01
2.957291477494126686e-01
3.137552045109890941e-01
3.650136475134955760e-01
3.484997746265531826e-01
3.119062376652508295e-01
3.483068032188655905e-01
3.168526258053364075e-01
3.006608759776279727e-01
3.578512994540107295e-01
3.524798538270898507e-01
3.505409796845521675e-01
2.775723059231239853e-01
3.875897614048461892e-01
3.160725880537075816e-01
3.902576754094405076e-01
3.126101635527390732e-01
2.659743894853588975e-01
3.283505640205523490e-01
3.480760871203985030e-01
3.464736639306804644e-01
4.013319503043272229e-01
3.314474445143628656e-01
3.471404708582900844e-01
3.482647984817739961e-01
3.253615163545474087e-01
3.493455886382575981e-01
3.300312446854066772e-01
3.699026085967457855e-01
3.736233565668990453e-01
2.387490305301872007e-01
3.295662059749971950e-01
3.331767942714946584e-01
3.161433833918064762e-01
2.862248693891160656e-01
3.384897470163288347e-01
3.244912995332741579e-01
3.176242504770157016e-01
3.131191966094049040e-01
3.462990950583880734e-01
3.482935037205362461e-01
3.137553642366922579e-01
3.221401597439555453e-01
2.695554588819835673e-01
3.211035703025519328e-01
3.731002163943972771e-01
3.816779944980547845e-01
3.222115589813361880e-01
3.413366072709982935e-01
3.340534060948520678e-01
3.697793955643039476e-01
3.446071859047806774e-01
3.315371806727039905e-01
3.440250832438997985e-01
3.508233974263007537e-01
3.458234729127838691e-01
3.148324872832067300e-01
3.341429050177899818e-01
3.287984275983935056e-01
3.163636814366475591e-01
2.880883603932450354e-01
3.670207277360122422e-01
3.507694029875760289e-01
2.890767874583367036e-01
4.113763766623578233e-01
2.842814656949267382e-01
3.502742264837908626e-01
3.219175973645659883e-01
4.010215436665706679e-01
3.220013423480239667e-01
3.195702977417783086e-01
3.239914128377798241e-01
3.369752421242118157e-01
3.138859077398818420e-01
3.799454212877020898e-01
3.472874045643626340e-01
3.558060758786600331e-01
3.929755032211887378e-01
3.428219642877390338e-01
3.433337996022017280e-01
3.502524495597880705e-01
3.383930782247071556e-01
3.474822207293123411e-01
3.575663939549413861e-01
3.333269739624893369e-01
3.165614762725196818e-01
3.699047888062668155e-01
3.614610758394922740e-01
3.509325250150720499e-01
2.870126578938360096e-01
3.149663005100658553e-01
3.688103989877668520e-01
3.141022576951273404e-01
4.046063547131850124e-01
3.102996571900889511e-01
3.392747386608223614e-01
3.350644339516177239e-01
3.507132427327338542e-01
3.738385516505199901e-01
3.811548673586704905e-01
3.283772183509476306e-01
3.713074155441783430e-01
3.262283726359002656e-01
3.542491536620824832e-01
3.604595228906611326e-01
3.675534101788712760e-01
3.005332954086706310e-01
3.665353733540785974e-01
3.846298688726635939e-01
3.967449387486685075e-01
3.762991832057853148e-01
3.221246432406066895e-01
3.375770443221356443e-01
3.078988529925319462e-01
3.298871141070953139e-01
3.324467517704708941e-01
3.418185674849610889e-01
3.369287155176382553e-01
3.403286106255359877e-01
3.466264495520395283e-01
3.521634917140895049e-01
3.437989556108576039e-01
3.299504532107422894e-01
3.393718456858614840e-01
3.538325294279754951e-01
3.252388340238767661e-01
3.451385158212829096e-01
3.775776681388851030e-01
3.764961920827676889e-01
3.321281315787928956e-01
3.502814415835469597e-01
3.342514016666300880e-01
3.337533960216845230e-01
3.857736527897121515e-01
3.595989831562010908e-01
2.731954724002201851e-01
3.583639020160529487e-01
3.987684504377708161e-01
3.956717022785203874e-01
2.996508533479331216e-01
3.651749090502767747e-01
2.922716541822704128e-01
3.599839758447199722e-01
3.729833453370078322e-01
3.367474770093316083e-01
3.614699586437093437e-01
3.713507908381756817e-01
3.683702428457797384e-01
3.363632592984685532e-01
3.514131657756745519e-01
3.252591857960641653e-01
3.375934409150035953e-01
3.558430899908018863e-01
3.226459491687528325e-01
3.355461929380255115e-01
3.404973493044450850e-01
3.361688338318797320e-01
3.787634638037226109e-01
2.973934814221325107e-01
3.672101111769852655e-01
3.747599931699079900e-01
3.442366118075532722e-01
3.358112812094649624e-01
3.837765164463166068e-01
3.662802330279624763e-01
3.576407078374144177e-01
3.549753183868430972e-01
3.483368163993332267e-01
3.726537439934276552e-01
3.201685038227025104e-01
3.507703053972044405e-01
3.933458382921788399e-01
3.665491676683712563e-01
3.809495984507155764e-01
3.564723507542844616e-01
3.729563612051432497e-01
3.956435955681474881e-01
3.416352277642776269e-01
3.688053085407298481e-01
3.560537230932027120e-01
3.901915425117144509e-01
3.079417174208523567e-01
3.693410326428293033e-01
3.245930688877378123e-01
3.509284353594324668e-01
3.547886089255740116e-01
3.630810530412489356e-01
3.514511467599639172e-01
3.802429162133463270e-01
3.124241906408652958e-01
3.634754635008343171e-01
3.841894690932376455e-01
3.924332141687177367e-01
3.294792042539484989e-01
3.396906696995561914e-01
3.871797863689013242e-01
3.162662427753155092e-01
3.315872637174946402e-01
3.266899737301550144e-01
3.421091800962242635e-01
3.473915366646364578e-01
3.316860052708535123e-01
3.779444598262797772e-01
3.383547102148518615e-01
3.669627703938645458e-01
3.376604636141889992e-01
3.427414434792044884e-01
3.613661677965829266e-01
3.748865472299549029e-01
3.611622959292312696e-01
3.887591579590881086e-01
3.389679966120219268e-01
3.573340931725956793e-01
3.927505118597262590e-01
3.349170038089336887e-01
3.740235302758820879e-01
3.464529070344363193e-01
3.992951862458075651e-01
3.640206226126707634e-01
3.208239949703367011e-01
3.130957280843890134e-01
3.431509198749886358e-01
4.131209361964309212e-01
3.701669296982699753e-01
3.627711669303945174e-01
3.292356275409640820e-01
3.538008499623496728e-01
3.703007205290282378e-01
3.310214462748126696e-01
3.202456229076039440e-01
3.442154756267205573e-01
3.369023921124003063e-01
3.882736288075434583e-01
3.172793057256226845e-01
2.981846592783755079e-01
3.555336220010160142e-01
3.823534752327277242e-01
3.509405242778497747e-01
3.535043557818638993e-01
3.431373538658445410e-01
3.940409739958496416e-01
3.063134426215393114e-01
3.385916219324386911e-01
3.479122461030342839e-01
3.943171099597445606e-01
3.762710078924452195e-01
3.647006811672331983e-01
3.668159601634247147e-01
3.627200842305767781e-01
3.810484834386366759e-01
3.504894304673963346e-01
3.239396043944871018e-01
3.484069875004510708e-01
3.369717711472688948e-01
3.319286140581186317e-01
3.477236624918123575e-01
3.591160401248637002e-01
3.423783674848364100e-01
4.303241122635692584e-01
3.239438998461801611e-01
3.512240944863934677e-01
3.613980089855404199e-01
3.815740115517469166e-01
3.537540728942092372e-01
3.487087296905538869e-01
4.179542418937507442e-01
3.833089651024155775e-01
4.249727596291598686e-01
3.967902539135201301e-01
3.318720654820815352e-01
3.701299957565629128e-01
3.736765184717037447e-01
3.608735062283690564e-01
3.858107296782555262e-01
4.137592821296010026e-01
3.745483202145246659e-01
3.662018399805634927e-01
3.850082699278020160e-01
3.485083997505782905e-01
3.634960985036210235e-01
3.356078518930318833e-01
3.572511719221133641e-01
3.825003471211572137e-01
3.388943938415800994e-01
3.956942541086771459e-01
3.520480310316487227e-01
3.427959491886226062e-01
3.818300988454055300e-01
3.509699797985680880e-01
3.534447308209265892e-01
4.067730451696316418e-01
3.912817058617348853e-01
3.961790899913724129e-01
3.926787163033419459e-01
3.520000699569895697e-01
3.863342500850003303e-01
3.733772567385760799e-01
3.889409520914905438e-01
3.715624171558899458e-01
3.927649240524563323e-01
3.531312798859298496e-01
3.784600486010901710e-01
3.067330789086105125e-01
3.493361876407413136e-01
3.154043333849907982e-01
3.908514341278648829e-01
3.865560038148548316e-01
3.669074053481675701e-01
3.948755503254046673e-01
3.912305896343565847e-01
3.889192207041433647e-01
3.641400085686448129e-01
3.344451032089564291e-01
3.585481965388118697e-01
3.926667911707107939e-01
3.905053074026791915e-01
3.359435751673925385e-01
3.674218447035533242e-01
3.927542741840853169e-01
3.548100773907946759e-01
4.028124122659645923e-01
3.255473648425257771e-01
3.814386831880304252e-01
3.552003280528335805e-01
3.510738928053240282e-01
3.871055078297984675e-01
3.548862749713899700e-01
3.821750998459824689e-01
4.083615515336029844e-01
3.628319091098324289e-01
4.170155942169187502e-01
3.484695890615798208e-01
4.153565748616614983e-01
3.622884637190543766e-01
3.552764513951280345e-01
3.760267585640252874e-01
3.383312263718609159e-01
3.595228702904964546e-01
3.497007544355708042e-01
3.081082580875837418e-01
3.615443656470476719e-01
4.192642751108534571e-01
3.753305068325181182e-01
3.740153653882674623e-01
3.632831634244865215e-01
3.969818118990370293e-01
3.926330915017721690e-01
3.224912263278573721e-01
3.529678696465349264e-01
3.709367971185349444e-01
3.704674595902928136e-01
3.812611454584566295e-01
3.746108549976340796e-01
3.898736363553730877e-01
3.315489159379937378e-01
3.896704326075925984e-01
3.536132045954253900e-01
3.373809643383956502e-01
3.529474958453192590e-01
3.649695562924870629e-01
3.608625469770562200e-01
3.819141294961190258e-01
3.646843899743347772e-01
4.023984788420570391e-01
3.603267871154917645e-01
3.874498952612762115e-01
3.730931244175649253e-01
3.892759189870291237e-01
3.681075676791295548e-01
3.834938366196455894e-01
3.686242767585485303e-01
3.755232901810245383e-01
3.907225533710376175e-01
3.928983562466957236e-01
3.594320128761641087e-01
3.837577765037485933e-01
3.901666135837149052e-01
3.289998521160980571e-01
3.843691387277459182e-01
3.737077927318622206e-01
3.996073259658274313e-01
3.952952970880616590e-01
3.961748543759897601e-01
3.700635019712795737e-01
3.788910771382227316e-01
4.120603816049002166e-01
3.787580434054914624e-01
3.744667501818508271e-01
3.422149676721313316e-01
3.274598911974705984e-01
3.406270203624688908e-01
3.796806991155391442e-01
3.938162217897085982e-01
3.534510801140852143e-01
3.802089062297993594e-01
3.813513604797148515e-01
3.364649458849202079e-01
3.691064578088642523e-01
3.723285350743859023e-01
3.454577927623506683e-01
3.605914935407021349e-01
3.837225107598464802e-01
4.230334687165139829e-01
3.994608804306832295e-01
3.797387606577166119e-01
3.761370764940045186e-01
3.326204878637344375e-01
3.408485795576708943e-01
3.625437705225766916e-01
3.723562948557179175e-01
4.096861048235225233e-01
3.312053199510939239e-01
3.359249977681700305e-01
3.930793242951352018e-01
3.917977761594960140e-01
3.807137712252960937e-01
4.130973092830802496e-01
3.682015265650867009e-01
3.630415928954776050e-01
3.653225362414375121e-01
4.159928371993621421e-01
3.850593568702444514e-01
3.830005732209917357e-01
3.526456577547993909e-01
3.675500756852304041e-01
3.958820314585044797e-01
3.613445732471575744e-01
3.467746183813378846e-01
3.752069391247775387e-01
3.742257626859830655e-01
3.398332838153568791e-01
3.563221273544580625e-01
3.707499490779563311e-01
3.963687780727819798e-01
4.194412650109576868e-01
3.712685805155524488e-01
3.709616473213783183e-01
3.363428863613637798e-01
3.828361478966148534e-01
4.205641667579930743e-01
3.405512214996100906e-01
3.352701992657249885e-01
3.822804049779273128e-01
3.915671747242148726e-01
3.163304605699501781e-01
3.854371896473336445e-01
4.048885188173470540e-01
3.644065455788086383e-01
3.478549404658698996e-01
4.071228062632365474e-01
4.090492805707447443e-01
3.817828019932847927e-01
3.507338426906242423e-01
3.843681134331479732e-01
4.211592621640918854e-01
3.723135250053217216e-01
3.381370519974086220e-01
3.768943466116074226e-01
4.061753924831311147e-01
3.859600872012318717e-01
3.711837883058636267e-01
3.706900654769003101e-01
3.800958867604646851e-01
3.803545340093630323e-01
3.517900413735118859e-01
3.706973500275400624e-01
4.045950577423126915e-01
3.884100079678011741e-01
4.040756416166556564e-01
4.210592694892320575e-01
3.788917005500833657e-01
3.386789735892510311e-01
3.979512087558432776e-01
3.496091556703651015e-01
3.722311405878238055e-01
3.495421431490693953e-01
3.562471533510946919e-01
3.655776722074663421e-01
3.884023077834653503e-01
4.049906866493473423e-01
3.950312712572766616e-01
4.183839593361130538e-01
4.020562841268470189e-01
3.729205426997813655e-01
3.339302685143797911e-01
4.159087875081506347e-01
3.572595583437550570e-01
3.883484637942234419e-01
4.077961924476299349e-01
3.476592791962071494e-01
3.643844246609515003e-01
3.800180050872984938e-01
4.125309992264624137e-01
4.234951054671886594e-01
3.527405237013420125e-01
3.623530629110714441e-01
3.744196388500174444e-01
3.873520549888431197e-01
3.884167545619354178e-01
3.720989783314763155e-01
3.662817133054371288e-01
4.197787633161020326e-01
3.779432429443478347e-01
3.418589582574091401e-01
4.005365844957113897e-01
4.318187339996290564e-01
3.869738912971861233e-01
4.222879463142980572e-01
3.783828010471594894e-01
4.221430481566783022e-01
4.170767003318065491e-01
3.791243007873076332e-01
4.067598076824313069e-01
3.922128504699414764e-01
3.901829400735873921e-01
4.046978238057724053e-01
3.486089632554307816e-01
3.753731671750279442e-01
4.074512450245487138e-01
3.761470942861551703e-01
4.118493126861688669e-01
3.444730259716929921e-01
3.612266089852254614e-01
3.892701304308336940e-01
3.929012313656363720e-01
3.641972276726616053e-01
4.166657075369810115e-01
3.691566799917449515e-01
3.757251568052981106e-01
3.492354245442317873e-01
3.703836519576625408e-01
3.889782924391790297e-01
3.857876271839476567e-01
3.922777103751841077e-01
3.717956705049348942e-01
4.001421972766549540e-01
3.587440428896839784e-01
3.879441528463676292e-01
4.033361560318267647e-01
3.875426104666206961e-01
4.002442991901029035e-01
3.494534780428404375e-01
3.779229073806347206e-01
3.749355430795562882e-01
3.742162944065412500e-01
3.615056831238212531e-01
3.767036428570006423e-01
3.936015545493326551e-01
3.933361460514409047e-01
3.792334405465960234e-01
3.888853993848828683e-01
3.830508011141576241e-01
3.643019294309247091e-01
3.795805608375507623e-01
4.129519287148569195e-01
4.025705107571954655e-01
3.741101033459474645e-01
4.034637481077210652e-01
3.269207858763034658e-01
4.305069906606557861e-01
4.047164505554199376e-01
3.964224063781724983e-01
3.895829051183025138e-01
4.356007864061444135e-01
4.132570237689992543e-01
3.785539137329775872e-01
3.812935791124736351e-01
4.112615506293393897e-01
3.972072613589858747e-01
4.078608918132577421e-01
3.715414316628431468e-01
4.384995592744478921e-01
3.700502638876818073e-01
4.283725587037345295e-01
4.138170021309137137e-01
3.781156564892892979e-01
3.948234927107844849e-01
4.296053007987519767e-01
3.667803656149589697e-01
4.071170194312311308e-01
3.635380261967242621e-01
3.296494914214943006e-01
3.889650987843237817e-01
3.894145201182805383e-01
3.542918234174776693e-01
3.940918695055273258e-01
3.954658131043592983e-01
4.200374546306215873e-01
3.613792635206092285e-01
3.833994297921155536e-01
4.313408960232060774e-01
3.741476965931790355e-01
4.019825876069793025e-01
3.539071833645020537e-01
3.537156665603842787e-01
3.751479651540631233e-01
4.103736673104846355e-01
4.226095372663958849e-01
3.763099810328794925e-01
3.841707297357269679e-01
3.865187760473343670e-01
4.022951518612449817e-01
4.163932878717974129e-01
4.169398142643687133e-01
3.972117952376400529e-01
3.901838411011904761e-01
3.947445525556796952e-01
3.669587618830752462e-01
3.949663097081631546e-01
3.753706842469275440e-01
4.126899296768077319e-01
4.092676460038253139e-01
3.955992637066684803e-01
4.103580914981072025e-01
3.918994792892089296e-01
3.807295144313527224e-01
3.884607787453826511e-01
3.994038096490897805e-01
3.906188280378484201e-01
4.049669880264794020e-01
4.266030564414337034e-01
4.250507047989128262e-01
3.747017798973887315e-01
4.104420600729532520e-01
3.817070108757998903e-01
4.476787689801579595e-01
3.942396151042020791e-01
3.946316744450502623e-01
3.915865915544264886e-01
4.271809721968328755e-01
4.122481994921214921e-01
3.888216563136811521e-01
3.936212992201658656e-01
4.099283645668448939e-01
4.074166539204226445e-01
4.215363444281727823e-01
3.782967442054677165e-01
3.315958462386886518e-01
3.930524860541501075e-01
3.401563503752510487e-01
3.875094918808665856e-01
4.217346213762501739e-01
3.569126462794404708e-01
3.831731771405004205e-01
3.608312809630359608e-01
4.218682804368056871e-01
4.190287859474525756e-01
3.765746967715873361e-01
3.876155387252226414e-01
4.156517696362504455e-01
4.102563537264243276e-01
4.270144683801466168e-01
4.285168375639041294e-01
4.104135417546678211e-01
3.879690983310277730e-01
3.702986498622454770e-01
4.061649433545894694e-01
3.699085486814607249e-01
4.216234439290473257e-01
4.034007418337030582e-01
3.936277447998536294e-01
3.690817782738458064e-01
4.278929861023020309e-01
4.046318507873583603e-01
4.006640972241590215e-01
4.300579569369573640e-01
3.855747512973211055e-01
4.015999269669921490e-01
3.538188279299608330e-01
4.270441476584074803e-01
3.823366471502175901e-01
4.006444062005732332e-01
3.903057392434101658e-01
3.651505515448562611e-01
3.532067969039682231e-01
3.563428840319483593e-01
3.893649465392086673e-01
4.304755396870980633e-01
3.963324043375940353e-01
3.850745885180169026e-01
4.052504225236296387e-01
3.817176736848054142e-01
4.014609978641663912e-01
4.424874345716050539e-01
3.745764335010844936e-01
3.917834747754505020e-01
4.134487305179360694e-01
3.506854282354931462e-01
3.789270713820244163e-01
3.662519523425429857e-01
3.942725496399145380e-01
4.199902275265247620e-01
3.705902213025133451e-01
4.010784503898098818e-01
4.120302682908542069e-01
3.948158302131904440e-01
4.019000281482852932e-01
4.160694572807967506e-01
3.938983964598316012e-01
3.370881828453462514e-01
4.045488973176955549e-01
3.820607618643575565e-01
4.055450607202702451e-01
3.881773259689082489e-01
3.913172343548456666e-01
4.111241031051918182e-01
3.963849359335953615e-01
4.140110611539616903e-01
3.926674938650417945e-01
4.085002461886668712e-01
4.073254422861724011e-01
3.911110882051566651e-01
3.978486696578297788e-01
3.987033453005047190e-01
4.075358782795847623e-01
4.200848236059382401e-01
4.312749514325997513e-01
3.836926745589657184e-01
4.019442574820166203e-01
4.315335720066170722e-01
3.854696050966801013e-01
3.776746687586550189e-01
3.859605633689044413e-01
4.197721718114334477e-01
3.946447503028604475e-01
3.936086743890086503e-01
3.918195203058881249e-01
3.893141700413685902e-01
4.274848652462929222e-01
3.718816300114445861e-01
4.077749091661232450e-01
4.180376007899286317e-01
4.194808767611372669e-01
3.606346821430733152e-01
4.552752985551110076e-01
4.066029733124251755e-01
4.819606736291972005e-01
4.128097007224047488e-01
4.254836244987952321e-01
3.948463845434874164e-01
3.860025218229766741e-01
3.680605586514949512e-01
3.948890660491944926e-01
3.775514560695747424e-01
4.198659343752831341e-01
4.021441196060098755e-01
3.802957447671965752e-01
3.527850942944309454e-01
3.679715651560960810e-01
4.000479129495290165e-01
4.469074371153625713e-01
3.952428565738363431e-01
3.982514536038216368e-01
4.216000808391638932e-01
4.030939667028849982e-01
3.874764086247550199e-01
4.069037125118307729e-01
3.914803297184878406e-01
4.153620843470975932e-01
4.017390267804057946e-01
3.967595680207524622e-01
4.292994383274834624e-01
3.817659501885157236e-01
3.963751540027514175e-01
3.977067305229627370e-01
4.068311993528765380e-01
3.947135529916837582e-01
4.086113251204919194e-01
4.606266168315585330e-01
3.998314983615293139e-01
4.008288765035353252e-01
4.511108545472267695e-01
4.398134407341319219e-01
4.315539697591599944e-01
3.778829364925103684e-01
3.995445144515649138e-01
3.623245623261684423e-01
3.411191124347825454e-01
4.424520957118754372e-01
4.246721366883336457e-01
4.099842281466096749e-01
4.096906965971049419e-01
3.632734107517470723e-01
3.924522888882784333e-01
3.881880268700126368e-01
4.218364180363993188e-01
4.074114118250721783e-01
3.778433040550308597e-01
3.584151829177271709e-01
4.224263104574756955e-01
4.241046143212566233e-01
4.291680487974328662e-01
3.824522071806453205e-01
4.101023012252079658e-01
4.441845656818780852e-01
4.231798157225163948e-01
4.176284423222274000e-01
4.166378169323139979e-01
4.020839732704677427e-01
4.217873611491442243e-01
4.177336250166314158e-01
4.160246376453740624e-01
3.929748434295013970e-01
4.200223874628777887e-01
4.167924264599704443e-01
4.102274626062696883e-01
3.990553628667102837e-01
4.641853539111987503e-01
4.193742195103066783e-01
3.769310970149289952e-01
4.261993586711791959e-01
3.401607999174791064e-01
4.090715105816172814e-01
4.285452476878272021e-01
4.119862386397060705e-01
3.706305089437181288e-01
4.082699878344926980e-01
4.358337915988526601e-01
3.599283534232549653e-01
4.092867156445334498e-01
4.005753715433360562e-01
3.785486227572533724e-01
4.039819845529765141e-01
4.678176479518433295e-01
3.982873797212990730e-01
4.580799505987853126e-01
3.980053926215763038e-01
4.084646557630645658e-01
3.799772682120889922e-01
3.939957981175807866e-01
4.156069383480178181e-01
3.816418625128542574e-01
4.248721959490158184e-01
4.118872134321870382e-01
4.141241929708862068e-01
3.981374825036207432e-01
4.216059862968815075e-01
4.242692662573948059e-01
3.913974567023414397e-01
4.500549546701609338e-01
4.312045513153063836e-01
4.371820708223831398e-01
3.958762558865494552e-01
3.973991864875440205e-01
4.260297546578266092e-01
4.479053709332770916e-01
4.090324626122489593e-01
4.367187602594101437e-01
4.351116185985337004e-01
4.075966754216013288e-01
4.346033924065493270e-01
3.956232204710894984e-01
3.850430617507287212e-01
4.086399207605704853e-01
3.889575403716564184e-01
4.437752885999659558e-01
3.504281123125868036e-01
4.372802052133980544e-01
4.309232313433313255e-01
3.865323803800712610e-01
3.780402321374083385e-01
4.133405549855678762e-01
3.867818456431194041e-01
4.056837975030205268e-01
4.291358832748056740e-01
4.189078724713711233e-01
3.518097329943204454e-01
4.007086058265137973e-01
4.116904957606512538e-01
4.350171142912259148e-01
4.033860755641088813e-01
4.290627003805028150e-01
3.879346655796502286e-01
4.328024238979817362e-01
4.502686359052292531e-01
4.374755586497027227e-01
4.100945784847288555e-01
3.532944961926245964e-01
4.311879550941278283e-01
4.330873939056568700e-01
4.107413327221762223e-01
4.383892417703460498e-01
4.165070490575619178e-01
4.079755176956749163e-01
4.656759336245323566e-01
3.972290126210936689e-01
4.315897030843420246e-01
4.030247592196679052e-01
3.949728779911251264e-01
4.489850900722979765e-01
3.833455849312715769e-01
3.919266978554165615e-01
4.010859614621107294e-01
4.490356286787274831e-01
4.411887988412421802e-01
4.364039850885969019e-01
4.014246154291798985e-01
4.509054770418280400e-01
4.076875438633917881e-01
4.246166019700070571e-01
4.530369326045270428e-01
4.518911204723530251e-01
4.372890063947605932e-01
4.124945871718954660e-01
3.712896907793952206e-01
4.153883752846216360e-01
4.210581424066537348e-01
4.455447184575409003e-01
4.207689980436022381e-01
4.384032842960726706e-01
3.734855912299758218e-01
4.183969187870115181e-01
4.288836513776938530e-01
4.495465171665514736e-01
4.194339407781582652e-01
3.952652499165705824e-01
4.167864359503665739e-01
4.571122235325491001e-01
4.301059183367889616e-01
3.823005262290195549e-01
3.903248240738461661e-01
4.682011047288032191e-01
4.430168044834525420e-01
4.151981932227999383e-01
4.099906309300219154e-01
4.071997394531075565e-01
4.376517922992256282e-01
4.408311889874299561e-01
3.975287457127747448e-01
4.136216848626220743e-01
4.000922681232048639e-01
4.001615980257076099e-01
4.167087810405586956e-01
4.048303446521646087e-01
4.103629416565177102e-01
4.252417845029446419e-01
4.506594865736832101e-01
4.084822137032820821e-01
4.209482450653668772e-01
4.028215343841506368e-01
4.432203816358298853e-01
4.017689913577980887e-01
4.337001788709020089e-01
4.068991520063643952e-01
4.575740141293865304e-01
4.430524204681029476e-01
4.056492332440156390e-01
3.595761296285671094e-01
4.077014334281938157e-01
3.934753682430451871e-01
4.438160533332377033e-01
4.318729384156433371e-01
3.616868322409764747e-01
4.773652986941266385e-01
4.431860523249670503e-01
4.527574805951468662e-01
4.241616914906808922e-01
4.461658374477877054e-01
4.063072197047675194e-01
4.147215975276525302e-01
4.196937240223264087e-01
3.974887491551691299e-01
4.253601672024949210e-01
4.085787814924999317e-01
4.526385336825838324e-01
4.205049496139574017e-01
3.829383795134101431e-01
4.313391423379555611e-01
3.999343874796491560e-01
4.172302431479085194e-01
4.414709772087950235e-01
4.226604659341001713e-01
4.346501709559203452e-01
4.094041634509319461e-01
4.507704380724588122e-01
4.427442750229924617e-01
4.176469605426739728e-01
3.993101153901891243e-01
4.624802076624544012e-01
3.645402917028458534e-01
4.159023724244528264e-01
3.993202832326939178e-01
4.333999937262195123e-01
3.944349227693257354e-01
4.270473542472738582e-01
4.510278717467703924e-01
4.368988821394306776e-01
4.108598550448809283e-01
4.285706802798858739e-01
4.262907758784513779e-01
4.296862097212043041e-01
4.308396102423522334e-01
4.243081831124964620e-01
3.858754369927215322e-01
4.124862582372107456e-01
4.789356057415760648e-01
3.923638617885359392e-01
4.234454759452246919e-01
4.759739321796636058e-01
4.174275091017466410e-01
4.125658380751238696e-01
4.353507712054449641e-01
4.023080261047369266e-01
4.548289457740301023e-01
4.226273863874652759e-01
4.667254577711502650e-01
4.022742894052578344e-01
4.364310695306182764e-01
4.435305449344271733e-01
4.084722588413715605e-01
4.425336078888895130e-01
4.077604569125810041e-01
4.636233743704768484e-01
4.375900960183355948e-01
4.267712496078743811e-01
4.580295834496744822e-01
4.537980267822848690e-01
4.258866390269965829e-01
4.711066832261386894e-01
4.086392988420355921e-01
3.847039114309788732e-01
4.433476706347501684e-01
4.554333497374677409e-01
4.548972708743244109e-01
4.139760807057227265e-01
4.013420339889218202e-01
4.725625403280924730e-01
4.319138698279133548e-01
4.348176943107237014e-01
4.360237642070837194e-01
4.250449674269869416e-01
4.285604827613251344e-01
4.568955950111864284e-01
4.024607288828878082e-01
4.582136059508248871e-01
4.602934821728424386e-01
4.472801128600704113e-01
4.627119514431224934e-01
4.213375633764410155e-01
4.656786744863198879e-01
4.307751766590703912e-01
4.443930371985538308e-01
4.291783741349852188e-01
4.499886420783399399e-01
4.180926697331661668e-01
4.833094165122108210e-01
4.101310455361433793e-01
4.260126166040966167e-01
4.355672937358047170e-01
4.406670394152392700e-01
4.329411173179567585e-01
4.405023661959788228e-01
4.212220430369619795e-01
4.355964203160666570e-01
4.730762864648043742e-01
4.035038575052177223e-01
4.572991184678792953e-01
4.505875933083189899e-01
4.234864454708376358e-01
4.010638481648229337e-01
3.804025045136379957e-01
4.640578672648895675e-01
3.898342517832914522e-01
4.532948826305801537e-01
3.822621000134434066e-01
4.053551131055367907e-01
4.077599200387629352e-01
4.339519934199676521e-01
4.258228199841737616e-01
4.515729234803894654e-01
4.512693058648251099e-01
4.322693917072056857e-01
4.046996352074356262e-01
4.430582392195915320e-01
3.928299092058467057e-01
4.225292242814926991e-01
4.872002257712379492e-01
4.286054488036040722e-01
4.239940844401914322e-01
4.354946284419145552e-01
4.523392991869095714e-01
3.973170850877169036e-01
4.104537856683263541e-01
4.394281510567839000e-01
4.883542056138241438e-01
3.944843017227102067e-01
4.050668473830301153e-01
4.002147140844957152e-01
4.402328176988148933e-01
4.295521726759735648e-01
4.369708235856838430e-01
4.651471131232804979e-01
4.581560148596740545e-01
4.570555882697305838e-01
4.306867853602685536e-01
3.628129225559923454e-01
4.291566266600802537e-01
4.054583639100743930e-01
4.350420307016884536e-01
4.335208681322085256e-01
4.726422203043513792e-01
4.546146239838586567e-01
4.738447935710931591e-01
4.823635100692025279e-01
4.013239946955001192e-01
4.788458596672965917e-01
4.080698053683977089e-01
4.248515496122216573e-01
4.229007070156563519e-01
4.408336910611687087e-01
4.346918737497685870e-01
4.432229474699128091e-01
4.609303962357242379e-01
4.242126725087370653e-01
4.824600223421685041e-01
4.862591765594640458e-01
4.168082864207029448e-01
4.316577277733502638e-01
4.500479129995790251e-01
4.616107409113195947e-01
4.382945623083198128e-01
4.556889146586943218e-01
4.150334109606430011e-01
4.413900688070323541e-01
3.917047535910078149e-01
4.672997723582851815e-01
4.187867963753852396e-01
4.324290373630501061e-01
4.455126891032786807e-01
4.425684920089952290e-01
4.552612363715104471e-01
4.839937095511652743e-01
4.539504214314472597e-01
4.291848567520287205e-01
4.113435544973929048e-01
4.479492837187128984e-01
4.084845128484398402e-01
3.950308706459784713e-01
4.027134217723601362e-01
4.170101626692612196e-01
4.962754111348210428e-01
4.245678930678243868e-01
4.402888639337406151e-01
4.717696574668582832e-01
4.378890425655966867e-01
4.338911364141850302e-01
4.276577692420182597e-01
4.718588522964979881e-01
4.623292936784489937e-01
4.633404907823938101e-01
4.134587418475226261e-01
4.535632870876130096e-01
4.657824613788346113e-01
4.270198779809674661e-01
3.926999597246384477e-01
4.739743981407370521e-01
4.448459107912676180e-01
4.266700127543135435e-01
4.453898867238282322e-01
4.398738483419205592e-01
4.435385315224392722e-01
4.128052678143423471e-01
4.157780632396326226e-01
4.410807502138314184e-01
4.748623761164658119e-01
4.589461090235176233e-01
4.505444103906012798e-01
4.291163999376242377e-01
4.613533947239145117e-01
3.923871509838626204e-01
4.430545209840317522e-01
4.717615976018935675e-01
4.327378252124809421e-01
4.567684146398145462e-01
4.234659986206315563e-01
4.029307461289158288e-01
4.348627120213937602e-01
4.281660711019531496e-01
4.313332600852114451e-01
4.502702492454486172e-01
3.983645309140294577e-01
4.335392491692594552e-01
4.373912727120386479e-01
3.886820190159209765e-01
4.719871426505140022e-01
5.059707166608283790e-01
4.402073389664047376e-01
5.020753998700653309e-01
4.782784351590241290e-01
4.167187679054929483e-01
4.064365491753939574e-01
4.522432529865083040e-01
4.354126866980048693e-01
4.496626386823336929e-01
4.480744816873449832e-01
4.284429791851779856e-01
4.436225014265936517e-01
4.405806225927198505e-01
4.139091919209555992e-01
4.401416276674176564e-01
4.250548152758133469e-01
4.765161142122819049e-01
4.693857007139433657e-01
4.458966499629740121e-01
3.902813310370078503e-01
4.221094538389177919e-01
4.297140265019663841e-01
4.328955595594478067e-01
4.239037098440536222e-01
4.116626438131448240e-01
4.392330947823364085e-01
4.718986875770682654e-01
4.709215255712880799e-01
4.729968047766465733e-01
5.009149594373960568e-01
4.830351709771484869e-01
4.640466171462964140e-01
4.565928114214605760e-01
4.372806065362699890e-01
4.875908747021516221e-01
4.466595401249843222e-01
3.995499562239580027e-01
4.135266344993129284e-01
4.594879406891870244e-01
4.416165567441337481e-01
4.375140887016009672e-01
4.327357915580603565e-01
4.722724394825557059e-01
4.653693234781098864e-01
4.686658071649869028e-01
4.445612139342809965e-01
4.611397765966802620e-01
4.853147412763939572e-01
4.352682195413696831e-01
4.990389365158376944e-01
4.193525737305678347e-01
4.146593072908132949e-01
4.739840843101297829e-01
4.635536066462160321e-01
4.802543796389756037e-01
4.485123653593111603e-01
4.042961244537932042e-01
4.179854509319024247e-01
4.529351401748979988e-01
4.241646046101523737e-01
4.541892187010233006e-01
4.558443946083991505e-01
4.871129075093762473e-01
4.475615625864386993e-01
4.097362835695430028e-01
4.196820811407729335e-01
4.441636012560889468e-01
4.572879492218593911e-01
4.407250725868024910e-01
4.435928760068836296e-01
4.691504255217970876e-01
3.891347836230873436e-01
4.364623552359823688e-01
4.285245291404520818e-01
4.762984702957571148e-01
4.645322537676987995e-01
4.323794366771574471e-01
4.610151845172104634e-01
4.238811479862538700e-01
4.556294020950400481e-01
4.763582378406861495e-01
4.373425791972215260e-01
4.595592586271334268e-01
3.994653355376091008e-01
4.842169096495937963e-01
4.651804779431741865e-01
4.493882132029521914e-01
4.467323151269645409e-01
4.366440363045179796e-01
4.705532847063648161e-01
4.733386931291520550e-01
4.460201840339180213e-01
4.731431819729972621e-01
4.111445921713910989e-01
4.378698417343191429e-01
4.555291441151776421e-01
4.455086105277729080e-01
4.264082174032275407e-01
4.399919011719248818e-01
4.297161580190931862e-01
4.633632495755964920e-01
4.434858421660737848e-01
4.518206939472492745e-01
4.697506261667310223e-01
4.702689192087057268e-01
4.833753943064043046e-01
4.497805966103932684e-01
4.781847866337398667e-01
4.457375959030418500e-01
4.483473330014028924e-01
4.822660411659605018e-01
4.799173551269495519e-01
4.598056539115596975e-01
4.531864684527662224e-01
4.716643863963162486e-01
4.520785804732700419e-01
4.705811803993830145e-01
4.410377303614022027e-01
4.986051096094119006e-01
4.104801976210662451e-01
4.432569943494284459e-01
4.293973413232857750e-01
4.665256688139793328e-01
4.341749492300701063e-01
4.545164190198269782e-01
4.640424037238221611e-01
4.518709546645835462e-01
4.676057485128995439e-01
4.304315302253401976e-01
4.636180159585247540e-01
4.459794187526379128e-01
4.311806545761346920e-01
4.618484799363190563e-01
4.782714032332535670e-01
4.498672873944449813e-01
4.238542511584230676e-01
4.232382445325209019e-01
4.272712365368739329e-01
4.307975244810020032e-01
4.508734193046011751e-01
4.842199619661462506e-01
4.481206673174970012e-01
4.372562457329303709e-01
4.661434204394262482e-01
4.541107051715280729e-01
4.393339304796445299e-01
4.763483881342386317e-01
4.761566948837147040e-01
4.523860503637981978e-01
4.366646486592394294e-01
4.569529605348831014e-01
4.720685357957023487e-01
4.653356420311552388e-01
4.607020872942189649e-01
4.482519390856851138e-01
4.560522940093739708e-01
4.266773595579682055e-01
4.479852571971623121e-01
4.792208589730804769e-01
4.642598620328771131e-01
4.536017144389251077e-01
4.266875357376533340e-01
4.775621578104535248e-01
4.640450957825869582e-01
4.812728196791781765e-01
4.740704546843255152e-01
4.021215523009085135e-01
4.575440212606767809e-01
4.400896505285875615e-01
4.556704596029943488e-01
4.403520321525745684e-01
4.215434495767586554e-01
4.579816229699140151e-01
4.621587558001647444e-01
4.832198531225558868e-01
4.683112983715571609e-01
4.596598309579152941e-01
4.135858868558535129e-01
4.711597895768879773e-01
4.778195461860714754e-01
4.304511345684953749e-01
4.738887932105901313e-01
4.887626052588004422e-01
4.727983291501561824e-01
4.631102344481429767e-01
4.631674939554903392e-01
4.327863681174728416e-01
4.241600474186864589e-01
4.368408325875332010e-01
4.921689272351912892e-01
4.391453364849354224e-01
4.856520814710670875e-01
4.519792991759762346e-01
4.205000457924407686e-01
5.007310897116032944e-01
4.990473179794676639e-01
4.307853226856270257e-01
4.281344800526974970e-01
4.786815883473828914e-01
4.922279186750824764e-01
4.399751147439253107e-01
4.491485735003616364e-01
4.777210049649991408e-01
4.755919935163840928e-01
4.838245089376329022e-01
3.975648292815235352e-01
4.795986587393049616e-01
4.471505400642903361e-01
4.537244074598558163e-01
4.890663427645038919e-01
4.722790140806027992e-01
4.586004558191616454e-01
4.697728779649502640e-01
3.987877672766626524e-01
4.503553937933809648e-01
4.554235806218411287e-01
4.853028231263344927e-01
4.797975326806660501e-01
4.545552615890976478e-01
4.672358824050460435e-01
4.814702168292241957e-01
4.736510932880232949e-01
4.453114376584440537e-01
4.549674531651144993e-01
4.279749812944177445e-01
4.565486133304514360e-01
5.241562372198426134e-01
4.537818732140706524e-01
4.574154007192425819e-01
4.353306645711022549e-01
4.070023071379360591e-01
4.828971845998946133e-01
4.744243919801762188e-01
4.548860690453196964e-01
4.366603413361733743e-01
4.494106645739199823e-01
4.719316500995582864e-01
4.702244673167579325e-01
4.787205633340441135e-01
5.169694755848065482e-01
4.459557223362242140e-01
4.744259212854202712e-01
4.984388814650836941e-01
4.954465082579199708e-01
4.343283387163882625e-01
4.625018362581717613e-01
4.452322984135017592e-01
4.904995656166437068e-01
4.231813186132069582e-01
4.710461228886005935e-01
4.622303071269744934e-01
4.503158882080232073e-01
4.718169184538993366e-01
4.327606667817318620e-01
4.587594909564112755e-01
4.574799478135123665e-01
4.923045897856327957e-01
4.764565177156001030e-01
4.642013865491968483e-01
4.841210414902354930e-01
4.471822529114279354e-01
4.838760584815780530e-01
4.117887815731536283e-01
4.483401397004569966e-01
4.692172734759353925e-01
4.096036628087798004e-01
4.678237208387184265e-01
4.608590018809196054e-01
4.528429878581991530e-01
4.353116007394428610e-01
4.719293576231991527e-01
4.548553948656994805e-01
5.058136233199739262e-01
4.680822977729146572e-01
3.953015273148163256e-01
4.535444457959153519e-01
4.163196071338611803e-01
4.865548643674297291e-01
4.701512684061526226e-01
4.884513550131040494e-01
4.812687083783750430e-01
4.943844943680553716e-01
4.555123725244885069e-01
4.582558689796434326e-01
4.617717964420939292e-01
4.932635975229572867e-01
4.365829308448153090e-01
4.860005634833467481e-01
4.444277983217982397e-01
5.117685745399490616e-01
4.761239913378648714e-01
4.425189738762441705e-01
4.787158925442825952e-01
4.598952057549690053e-01
4.595610035936014692e-01
4.785989455809777082e-01
5.001546404700688564e-01
4.879281535729727559e-01
4.940842691953929444e-01
4.721719768386997140e-01
5.027668127589821623e-01
4.481836844001032549e-01
4.552454482116001233e-01
5.001905165330013947e-01
4.970141188592177572e-01
4.666966493658227799e-01
4.795191525069897875e-01
4.939684391664819763e-01
4.702370134186084627e-01
4.667947563070167227e-01
4.877702107571014190e-01
4.486696071463985858e-01
4.751568869581284660e-01
4.743269613191681278e-01
4.303070004121959391e-01
4.635427729094921956e-01
4.610712208615418972e-01
4.366269076724617060e-01
4.575888682201784685e-01
4.406850946903311250e-01
4.985881670022082046e-01
4.517216405245328414e-01
4.489106639257591791e-01
4.953746766240382238e-01
4.985839284534782645e-01
4.942919627705225638e-01
4.642297885731785922e-01
4.663758889368412319e-01
4.674545414727783732e-01
4.558625220161839353e-01
4.931233034165888318e-01
4.655594244520607217e-01
5.008741887556991124e-01
4.765475053969755459e-01
4.240613354290238002e-01
4.737211709789441727e-01
4.834957402248618585e-01
4.747456881680549023e-01
4.994877829000043956e-01
5.225378053903368958e-01
4.479552515107280697e-01
4.572717104167227098e-01
4.842045886547992062e-01
4.638472533420514021e-01
4.512203616461588074e-01
4.519760859828756416e-01
4.658236993500865508e-01
4.647373424951430354e-01
4.969063738028697275e-01
4.787664309511000527e-01
4.931532936668808209e-01
4.515328965490251201e-01
4.877819633576014891e-01
4.851507971870278046e-01
4.917956783240906016e-01
5.121635549664710352e-01
4.954793841532073584e-01
4.186552780354994563e-01
4.777992844892657853e-01
5.011931850762076923e-01
5.370546650040229908e-01
4.831968934362783075e-01
4.623186989277657255e-01
5.177392334992290124e-01
4.727661246958537733e-01
5.196485550845669765e-01
4.347575375981059809e-01
4.868841074163516303e-01
4.940180398539937845e-01
4.180907756773291073e-01
5.035934453521893062e-01
4.879560047390873456e-01
4.511843482834024810e-01
4.927876125862384327e-01
5.049582340769595001e-01
4.683022552370683655e-01
4.698665977391456861e-01
4.617095959857088761e-01
4.738525389399260712e-01
4.311393498869328655e-01
4.944162443753876146e-01
4.636527401616800104e-01
4.517477198687571138e-01
4.535143802703749949e-01
4.695501647532369094e-01
4.882930139877473819e-01
4.819080598176888053e-01
4.729922332759716741e-01
4.778857872860967637e-01
4.634899812224420601e-01
4.645772482755865518e-01
4.492644244130056808e-01
4.552835867154697014e-01
4.902028122303342395e-01
4.487759828126854367e-01
5.398107167064623013e-01
4.957584108518223731e-01
4.740638103920731261e-01
4.179241741984044967e-01
4.806374877757847441e-01
4.685935213932979626e-01
4.886832925839632580e-01
4.776670759335867045e-01
4.884371626625066409e-01
5.251064857169621680e-01
4.742831374999681437e-01
4.897503999591312773e-01
4.905889496614417866e-01
4.772745395930741430e-01
4.808186058071725610e-01
4.551532180100694713e-01
5.027397417789226663e-01
5.078645234818111032e-01
4.548134657019076155e-01
4.915571322375579810e-01
4.843960979403085232e-01
4.857842491515085848e-01
4.802561179538304414e-01
4.857013129603974799e-01
5.013782791364735925e-01
4.722715134589213215e-01
5.033422450513832525e-01
5.067811444886465289e-01
4.909557269410658731e-01
5.068146410550945502e-01
4.546269467518779805e-01
4.683268515109770269e-01
5.071573951871385377e-01
5.062935566946126231e-01
4.873623618142573499e-01
4.830295906004173911e-01
4.931166612432238971e-01
4.692828102461336637e-01
4.857199193113819757e-01
4.777136945213320551e-01
4.628578849153339170e-01
4.956402970780227624e-01
4.818450224641945279e-01
5.195668205788898097e-01
4.960609477223330011e-01
4.677300266245575933e-01
4.880419983631507641e-01
5.111789084690822049e-01
4.915865785817998268e-01
5.036431204015814345e-01
4.933019926639690134e-01
4.627346480464306078e-01
4.682887305589015781e-01
5.059357667950836746e-01
4.796670682797094520e-01
5.117567563814212628e-01
5.231866885699193448e-01
4.529097590268515994e-01
4.721717132616968238e-01
5.247598082501346850e-01
4.346355549989145417e-01
5.043582103335086941e-01
4.941521630164847356e-01
4.644174470153546452e-01
4.911808249195614429e-01
5.066640155518876698e-01
5.087753665335220665e-01
5.524615785395564638e-01
4.829647687002892598e-01
4.780690357215197084e-01
4.782349959868690270e-01
5.060306816095033744e-01
5.045339575710627855e-01
4.611446439296729705e-01
4.863585129029079912e-01
4.971566324651501834e-01
4.691227750041653821e-01
4.591114030281451819e-01
4.741297294142589602e-01
4.782117356130928254e-01
5.014362197469380833e-01
4.748658680479078686e-01
4.668398300613406104e-01
4.771874273858756066e-01
4.448484017496763809e-01
4.286692851057522513e-01
4.983797439160509990e-01
5.076635777266528260e-01
5.045400377445506956e-01
5.129380247768350332e-01
4.512348480886080315e-01
4.768568617551152133e-01
5.270253216627607262e-01
5.092754115400844883e-01
4.936079478064424042e-01
5.112435716008690845e-01
4.974623035847824948e-01
4.764847616274429654e-01
4.970427623540903950e-01
5.004140279085569354e-01
5.011923884029737541e-01
5.148230244256519761e-01
5.354813199850553262e-01
4.895571595824469435e-01
5.074935946637584294e-01
4.635621421417822630e-01
4.861781587237112290e-01
5.073410817432993936e-01
4.730185868830322771e-01
4.851209172116942026e-01
5.047899019410309052e-01
4.689339694814917414e-01
5.316430369266272882e-01
4.993397028099479384e-01
4.727314785282923371e-01
4.880078562153238320e-01
5.022159914034639572e-01
4.815987169595917772e-01
4.482966456979712855e-01
4.550914828275657298e-01
4.981969117150053528e-01
4.807142511269602014e-01
4.956590386971190254e-01
4.934770810793357443e-01
4.451303631009282391e-01
4.891996780850630389e-01
5.205480389880581260e-01
4.836170525595679948e-01
5.272155407275734840e-01
4.739890147723604397e-01
4.963270473722318221e-01
5.196620684191535222e-01
4.572610493487627714e-01
4.599634916263519169e-01
5.272064533216539450e-01
5.262655920338379367e-01
4.676591698625836568e-01
4.727992079042489526e-01
4.740321301983716484e-01
4.785136965319685687e-01
5.050922631000331897e-01
4.394066552270916581e-01
5.141175470487235888e-01
5.140631156732854423e-01
4.948534704133936701e-01
4.890057433210626137e-01
5.085219142258174951e-01
5.220567756773671908e-01
5.157738104666170775e-01
5.089330468640712590e-01
5.288622590571392390e-01
5.243004893865164107e-01
4.668900551840423074e-01
5.114390173421812236e-01
4.912856955962047745e-01
4.828397321314956137e-01
4.744317455226026992e-01
4.719966828916041246e-01
5.019706892616122573e-01
5.178253272263501072e-01
5.265087981746986445e-01
5.103717049693224928e-01
4.699726510515920830e-01
4.995228869523531956e-01
4.590342638227948857e-01
4.886674694215072945e-01
4.336991589306599670e-01
4.948919858350828704e-01
5.019279653261053964e-01
5.193268323880519954e-01
4.896685078462910679e-01
4.787269395013634687e-01
5.512179519066079392e-01
4.977543088622157219e-01
4.938892717455004022e-01
5.462240333044957596e-01
5.135241328387656345e-01
4.654846922148964117e-01
4.945784275757055259e-01
4.845676568575688625e-01
5.468878446357368084e-01
5.293495739606185468e-01
4.853728901075159974e-01
4.643881190535306680e-01
4.964320812609807065e-01
5.217314894107025758e-01
5.078970530874850065e-01
5.134280427364924515e-01
5.422903790808458746e-01
4.974851296183302463e-01
4.911314040576694739e-01
5.052115266631207469e-01
5.044339101438419792e-01
4.709953002582282222e-01
4.729881426227597885e-01
5.269780270092812025e-01
5.033481270904309746e-01
5.038305251577068766e-01
5.156830227171343983e-01
4.518556525243537236e-01
5.259042884466110790e-01
4.632378591324007866e-01
4.961919142931698889e-01
4.702168434409328968e-01
5.041507202033616020e-01
4.982621501153279842e-01
5.115069738892524809e-01
4.751891108803699693e-01
5.428028977984817871e-01
4.854479963970447787e-01
5.098638037842234683e-01
5.282695389708340628e-01
4.993486408269212640e-01
4.709378100043006277e-01
5.264727842022028925e-01
4.998611583655627189e-01
5.063792089187878487e-01
5.368660682641361870e-01
5.135111141540721347e-01
5.276797924373827220e-01
4.636180910531456645e-01
5.171377050460885805e-01
4.695495151171543147e-01
4.699121437650727318e-01
4.952760660617711030e-01
5.239724881611400598e-01
5.321445366866882631e-01
5.233359090128799629e-01
4.848147495867639045e-01
5.340835556460857836e-01
4.797928423338366222e-01
4.931994839585224222e-01
4.923986655140569213e-01
5.243662429737460107e-01
5.092882448919060501e-01
5.078172596049895793e-01
4.868183262631042285e-01
5.012716417297948812e-01
5.054608669777939101e-01
4.987784404120781390e-01
5.105598658869825446e-01
5.331325579851492469e-01
5.568970423309878015e-01
5.370611257866165777e-01
4.973997684608268965e-01
5.324637856014654558e-01
4.775807792969163912e-01
4.956048081107249370e-01
5.146318769972570983e-01
5.224797686817662656e-01
4.887616968803544792e-01
4.742213630480556774e-01
5.172082667356956431e-01
4.550719024937404100e-01
4.870126840500384469e-01
5.009718704558656643e-01
5.654571991480006332e-01
4.787281280152915763e-01
5.157863628077036244e-01
5.240627740217901342e-01
5.559527258847818398e-01
5.122862833125946258e-01
5.159902877472521965e-01
4.800288267192809877e-01
5.260756841276519324e-01
5.069873532137751937e-01
4.824863657443229092e-01
4.532348382401707454e-01
4.525846933135688199e-01
4.665826055794211058e-01
5.086775172610031870e-01
5.153975639343900683e-01
5.081379346373857686e-01
4.909528348985782165e-01
4.802540808671613148e-01
4.983242197773025128e-01
4.927808152168129396e-01
5.170629830795928639e-01
5.026463454798938413e-01
5.402824876073293314e-01
4.904473873384443960e-01
5.319111151631761292e-01
4.938235855226222881e-01
5.369414916369288360e-01
5.422502928663045507e-01
5.083146657210367847e-01
5.021267892025716995e-01
5.240142846420743350e-01
5.508074215124562079e-01
4.678793485799716545e-01
5.298157708640014452e-01
5.211351822384894250e-01
5.296449528917016591e-01
5.015526611508258625e-01
4.530468384935773529e-01
4.672970042781278144e-01
5.012493124638163211e-01
5.126680359422898237e-01
4.931257494866081448e-01
5.311445755632485666e-01
4.718863164122701348e-01
5.262777285782535008e-01
5.135475785757510625e-01
5.172012519517106277e-01
5.147508327620911039e-01
5.516903968940021219e-01
5.192522313609996276e-01
4.744561094923997469e-01
5.384775978491015413e-01
4.859898765583754998e-01
5.186266490452973166e-01
5.234622323216726603e-01
5.226330670698353664e-01
5.334168898245643664e-01
5.377997410364866449e-01
5.312150145436375093e-01
5.002727828091128037e-01
5.484912525537927186e-01
5.267710696934712056e-01
4.881815464312566633e-01
4.947859767294471300e-01
5.292669147784513362e-01
4.804866992852261376e-01
5.229752554391062791e-01
5.463113845118094947e-01
4.874745879594428177e-01
5.014183771706263171e-01
5.350191795587887489e-01
5.071925247986903695e-01
5.348601107750076133e-01
4.862336160487004677e-01
5.083355591516747207e-01
5.393816676862239756e-01
5.072084883813192668e-01
5.081465459090260817e-01
5.262946538860852064e-01
4.861007650114803624e-01
5.227855827054405102e-01
5.204738770955623650e-01
5.229567667842137668e-01
4.824659422584440804e-01
5.479547121222881900e-01
4.906783229996761198e-01
4.906960608922071865e-01
4.876191499562362308e-01
5.165054481366689876e-01
5.280652854822763809e-01
5.200888613935995552e-01
5.398254323984167380e-01
4.856577385910796907e-01
5.309473275388264524e-01
5.623264341172353742e-01
5.153068134597142969e-01
5.066247252371866017e-01
5.214698450827063292e-01
5.286624293448135559e-01
5.127695004807597545e-01
5.364592069398199659e-01
5.107891577205652123e-01
5.554743909716206574e-01
5.117104886781476125e-01
4.880984438572174566e-01
5.350028010462467565e-01
4.954502470341795584e-01
4.835593103788803915e-01
5.046874201068485277e-01
4.959177711733058214e-01
4.828620035528884413e-01
5.421633767135858317e-01
5.199104312741553713e-01
5.050263529069992652e-01
5.124551266837807928e-01
5.205000722482663322e-01
5.336066558475466293e-01
5.588555603215876744e-01
4.900482023873140025e-01
5.712278179906554731e-01
5.054440107311138908e-01
5.182191060454507392e-01
5.039826631581094674e-01
4.775174441570687045e-01
5.439503230911499898e-01
4.974801760871713774e-01
5.372035752049836299e-01
5.123745510260760971e-01
4.594414824282243570e-01
5.001225535035372927e-01
5.342353068071706845e-01
5.120288019951686476e-01
5.235941218769774030e-01
5.065967628599007400e-01
5.230830953915149850e-01
5.519180753138331896e-01
4.687043724473612949e-01
4.930318124401979474e-01
5.113082251608315199e-01
4.809709025805007920e-01
4.978864161594256932e-01
5.357189519089211593e-01
4.995902463246438829e-01
5.072997287702981639e-01
5.373722097102711093e-01
5.069522691083919730e-01
5.144182126234501107e-01
5.234123461392258259e-01
4.833014170906367868e-01
5.379617243840300045e-01
4.915040122276003176e-01
5.239814521276829895e-01
5.722841031905403497e-01
5.176497586003593332e-01
4.838519992843586803e-01
4.898596380439686482e-01
5.002503571572252117e-01
5.107500465484894336e-01
4.910973853601396377e-01
5.079417333427791448e-01
5.203237823209817536e-01
4.938116439615385933e-01
5.382605645852869269e-01
4.999860298882342624e-01
5.126135065800625501e-01
5.465802455686494810e-01
5.346004591298433306e-01
5.396369653938087874e-01
5.383989258446814086e-01
5.186879134052387874e-01
5.040653416110859597e-01
5.333242483015396829e-01
5.487915599222155105e-01
4.891135915048729910e-01
5.433002869592550299e-01
5.496479966776894877e-01
5.249707789081357046e-01
5.271236474340257327e-01
5.170392087835676831e-01
5.564229252454313546e-01
5.226855974481011691e-01
5.090323585076551582e-01
5.120016500439634743e-01
5.019425016829640596e-01
5.023563381013327334e-01
5.302478107204995350e-01
5.057798759465218508e-01
5.333544448995439780e-01
5.279793051512071678e-01
5.222647549101170350e-01
5.402560481327011166e-01
5.337296676185684374e-01
5.501221970934454530e-01
5.008254768712651073e-01
5.197467795291721426e-01
5.467681445756806813e-01
5.303338216758956003e-01
5.127015845957872964e-01
5.443864789463199738e-01
5.249021476827366861e-01
5.454766898985079493e-01
4.933336556629435710e-01
5.245449491463449743e-01
4.881072415415237398e-01
5.054022212386150015e-01
4.858901985317262140e-01
5.445922878920161914e-01
5.417686440259563696e-01
5.518562622155451791e-01
5.711111860895355941e-01
4.674888950905823903e-01
5.323135215019436650e-01
5.392070396434875956e-01
5.062295167251270600e-01
5.388716424591013521e-01
5.390301530592506163e-01
5.524612693469018732e-01
5.240587736561493903e-01
5.128936630688939458e-01
5.038240635352638774e-01
5.052352985919170703e-01
5.368922646103289065e-01
5.283313906162886431e-01
5.556704252090237661e-01
5.086029173507329304e-01
5.239271451095908194e-01
4.963445548840458854e-01
5.472956840622967833e-01
5.347133287911192134e-01
5.391721128662844142e-01
5.403364028853533396e-01
5.381004527466606291e-01
5.302007992613413379e-01
5.327119720106421319e-01
5.560142316238549931e-01
4.897038574082264728e-01
5.259120890547018812e-01
5.083666572868320577e-01
5.594983156091498655e-01
4.938887584774430128e-01
5.273257225551569727e-01
5.142420516438056532e-01
5.660913292130700381e-01
5.235553378759943977e-01
4.862343869718932510e-01
5.107854878096583784e-01
5.480992507313794393e-01
5.560620244697190850e-01
5.410962124806297791e-01
5.474902213047173616e-01
5.421791610427965091e-01
5.443479002801833166e-01
5.400180648174079945e-01
5.188829834169640387e-01
5.287185839491155281e-01
5.328664704957674081e-01
5.395529240234999691e-01
5.474871208428130354e-01
5.305684675030361008e-01
5.510530053559435926e-01
5.179015635734830481e-01
5.836207793785661568e-01
5.392277690773110699e-01
5.444873634377460636e-01
5.377605776169968044e-01
5.158568039325572840e-01
5.482586203410393377e-01
5.040969216222547233e-01
5.517494776561626679e-01
5.633783036388532173e-01
5.241271431801628466e-01
5.695772313762389460e-01
5.364009458615404125e-01
5.202261102653306102e-01
5.118103302441117108e-01
5.412796209384702628e-01
5.330694232974315661e-01
5.038080611245743246e-01
5.047751551971388917e-01
5.354155901211185009e-01
5.002436116742071670e-01
5.346383277364188391e-01
5.484129718022799915e-01
5.395363298768774962e-01
5.078685497092391143e-01
5.173356581649064534e-01
5.336993933368906484e-01
5.380273884461586054e-01
5.276805198322467305e-01
5.363601876154344694e-01
4.605171494639598850e-01
5.705583754604289792e-01
5.167998414501473459e-01
5.761633659995568646e-01
5.184397856432063634e-01
4.986311769474938149e-01
5.584453596376963702e-01
5.647168762791608954e-01
5.090178649551624357e-01
5.100978187185695178e-01
4.733218744307626791e-01
5.565580027374943395e-01
4.757177707969028058e-01
5.194930622932226738e-01
5.461978223368720853e-01
5.375477865170251723e-01
5.174708897296805832e-01
5.331326466778533169e-01
5.206729095024789089e-01
5.367640121797400132e-01
5.306341022180495193e-01
5.160700405365241661e-01
4.912483081375776384e-01
5.015186761760854761e-01
5.402135139877175529e-01
5.673060706186422442e-01
5.202103244737852350e-01
5.148842804604065737e-01
4.761415397751250778e-01
5.000858023154618470e-01
5.272811095114864344e-01
5.591622861448454218e-01
5.387090955999038755e-01
5.105714620401555770e-01
5.170336297409297011e-01
5.661658008189902613e-01
5.396376706328686046e-01
5.344248296537126297e-01
5.393248124779634889e-01
5.520931650996290241e-01
5.310292749880409779e-01
5.105594276408095267e-01
5.168559982444382861e-01
5.712163796461451337e-01
5.392343694617384164e-01
5.507385574192975586e-01
5.204081565944566057e-01
5.597527457564709374e-01
5.353026491889075755e-01
5.273156591164510631e-01
5.259721886598016649e-01
5.127042706069458999e-01
5.337838574267137481e-01
5.323501297278844246e-01
5.379668836470962168e-01
5.568845944000561099e-01
5.389575204449070789e-01
5.087730700182578891e-01
5.125692258236691501e-01
5.478119441140116841e-01
5.417744209673065470e-01
5.678976514999647396e-01
5.491792453251865824e-01
5.347564378495985871e-01
5.210254921989196930e-01
5.444200383837767276e-01
5.341801872076048507e-01
5.069328165514856988e-01
5.518992261292898771e-01
5.339657302821878559e-01
5.263304406050970385e-01
4.822949304941416271e-01
5.122566008270637017e-01
5.233618415579401884e-01
5.396780918598081955e-01
5.336805217125075718e-01
5.405922480710180222e-01
5.153127315211755155e-01
5.169788984556508149e-01
5.214653031811171680e-01
5.216042549527883931e-01
5.683082224656745840e-01
5.529040619922780397e-01
5.207053309516179729e-01
5.459659338451740007e-01
5.769136841855906361e-01
5.315769119000767207e-01
5.424052671321513142e-01
5.034660222796655260e-01
5.469887449693596748e-01
5.261015754665624433e-01
5.687952202977660798e-01
5.600054584039424466e-01
5.379882921238022808e-01
5.309574883159563496e-01
5.119484412677892671e-01
5.013940854887078968e-01
5.345864505358557395e-01
5.677164727055177273e-01
5.566143273612502718e-01
5.577902731626547261e-01
5.302122172165485425e-01
5.591949689629588383e-01
5.608816885589033019e-01
5.102252954655145389e-01
5.290415943787870612e-01
5.499959970169393531e-01
5.420196320446284410e-01
5.355879958831272214e-01
5.671854781442515758e-01
5.520009714545448531e-01
5.317005554467094663e-01
4.953653506180653587e-01
5.369977922459223674e-01
5.533434413132519714e-01
5.298588225668379170e-01
5.381205855562287699e-01
5.459457386455631722e-01
5.507661442206963631e-01
5.317443043824040538e-01
5.404972219082766483e-01
5.341077296834072508e-01
5.220419578223872703e-01
5.508758551654413527e-01
5.371675077733405468e-01
5.404704423911245170e-01
5.130014701470129168e-01
4.952187470668559799e-01
5.337143724520946320e-01
5.689464823564375218e-01
5.624996131134794020e-01
5.323901279580919299e-01
5.353811301520501331e-01
5.666395835265107817e-01
5.462112317364101743e-01
5.493215001615885384e-01
5.897655649094595276e-01
5.240179014897740073e-01
5.492814370059114770e-01
4.956735707584482564e-01
5.503055559891307791e-01
5.392760230859319215e-01
5.526221440287191200e-01
5.212153397478118677e-01
5.644035482987940222e-01
5.738908810574964159e-01
5.524565865714181623e-01
5.789647928637541296e-01
5.478781951193603117e-01
5.675444310650562540e-01
5.535579953514009333e-01
5.258126224835037998e-01
4.860229671598547685e-01
5.060376623595501666e-01
5.408940475074012211e-01
5.149729885851273004e-01
5.008495992017875098e-01
5.526202478744922653e-01
5.486754032887162236e-01
5.228751253474300809e-01
5.262428790141725488e-01
5.595689501716164527e-01
5.820254806448811324e-01
5.041748679874056283e-01
5.432444488411890537e-01
5.413026594559223748e-01
5.244323056646130743e-01
5.043770789360648710e-01
5.646963148505936836e-01
5.333454094991153527e-01
5.669311227964992650e-01
5.404344909622097459e-01
5.885016383926835459e-01
5.440886174261838626e-01
5.242603402018248815e-01
5.377907913267492290e-01
5.371148423340853517e-01
5.348695361926099068e-01
5.668143352145715852e-01
5.666350912417376096e-01
5.656017866253723048e-01
5.832324814404196145e-01
5.524303916156859673e-01
5.814906642924634328e-01
5.418162909794280724e-01
5.485961644986073749e-01
5.478660487105263543e-01
5.710727671896906887e-01
5.618145532003329112e-01
5.749650637400747222e-01
5.647833479410255819e-01
5.717882002057491642e-01
5.123816394088235304e-01
5.572046570009792088e-01
5.758744815138169271e-01
5.444635195258953342e-01
5.937504015212847763e-01
5.161556688524646663e-01
5.718624209376627077e-01
5.709430658679036652e-01
5.128286037329458091e-01
5.176808314453512638e-01
5.765788950939874091e-01
5.402072090078917643e-01
5.247963832066319112e-01
5.494378020742626267e-01
5.471448640985450140e-01
5.315231392099720731e-01
5.329620769040864792e-01
5.539972664039948258e-01
5.582296532344960260e-01
5.323530708032809811e-01
5.331978965041386243e-01
5.365618291820305474e-01
5.372893778829476163e-01
5.256202477899319936e-01
5.582467896137726093e-01
5.596295517053763158e-01
5.691739489723963707e-01
5.227568336091643619e-01
5.701108130748253622e-01
5.445999280275888310e-01
5.853459670193612574e-01
5.718688041745753070e-01
5.326667040440004053e-01
6.032687038906219268e-01
5.787504843082577066e-01
5.666894333492559221e-01
5.382547606955214725e-01
5.899998582089296395e-01
5.426507591502224281e-01
5.795639513798740428e-01
5.574221163449301075e-01
5.539218131634832121e-01
5.614877990283019260e-01
5.246668699277239334e-01
5.559646168764389440e-01
6.085688262303549090e-01
5.798177703490428048e-01
5.281404148707879997e-01
4.980800226960912513e-01
5.466989168421158007e-01
5.706167072441025168e-01
5.379979974040229873e-01
5.531983538353687502e-01
5.009920422782033755e-01
5.500676500761459975e-01
5.706724893628720707e-01
5.478572213555724657e-01
5.586220430620246757e-01
5.579378550130870140e-01
5.506677475461217997e-01
5.316232339750254221e-01
5.209752900662600883e-01
5.569459498552181698e-01
5.660048370680104135e-01
5.415944494324096414e-01
5.876564138466467968e-01
5.456142622775150830e-01
5.471555845348788916e-01
5.558239874366933675e-01
5.270381282279184010e-01
5.174104240786199238e-01
5.488069834949862447e-01
5.307277958384236660e-01
5.920869549920813046e-01
5.983822574836933361e-01
5.178283503044701641e-01
5.820807520409375657e-01
5.517504575945367806e-01
5.659512700311455369e-01
5.567245581828450529e-01
5.553514780740307355e-01
5.632236541038140309e-01
5.695971976523142022e-01
5.953786606325512931e-01
5.310881142264438637e-01
5.753751067153006771e-01
5.056360119386331675e-01
5.793373129250551923e-01
5.415058201738223165e-01
5.660367686093920048e-01
5.178564222189754318e-01
5.753592227832274864e-01
5.429502279565866507e-01
5.423588434737895980e-01
5.781815428225703934e-01
5.812577103692909697e-01
5.743202835164706865e-01
5.872944729106431838e-01
5.740112484015644778e-01
5.545334193781205068e-01
5.499692638722298854e-01
5.273195206604801566e-01
5.545905308572169901e-01
5.675416227545346803e-01
5.861519225955138523e-01
5.728391612686015710e-01
5.457013206529853777e-01
5.690934620200718275e-01
5.927600457162147674e-01
5.855252041677485586e-01
5.425472257416795729e-01
5.607770665501818907e-01
5.611319590017704861e-01
5.675616181657038295e-01
5.368772309785505570e-01
5.805695452923014255e-01
5.459342106908716685e-01
5.157369297108657102e-01
5.585513262364575349e-01
5.537479216631797652e-01
5.543038273443861019e-01
5.322740188357824032e-01
5.370597739427088735e-01
5.765049303143582327e-01
6.057121638979222622e-01
5.738793129870723986e-01
5.471836518252490844e-01
5.521891335196716932e-01
5.512498058919876875e-01
5.625412362849432357e-01
5.536980407022783490e-01
5.417347230114015755e-01
5.877864149064915278e-01
5.760193676908889060e-01
5.640628360611104064e-01
5.676842100131580526e-01
5.589849671267687059e-01
5.549204026007067414e-01
5.632784828726048465e-01
5.425374025781332099e-01
5.319375152556842234e-01
5.686538199095866331e-01
5.923040681187481393e-01
5.632918133110488279e-01
5.682053146011173395e-01
5.739827047323821096e-01
5.709692480191899122e-01
5.566948078710193260e-01
5.389289591817626457e-01
5.554391764517487839e-01
5.033095926850280621e-01
5.343813247273230260e-01
5.640070527099491082e-01
5.094805428716342455e-01
5.603187659740604953e-01
5.680830105031201560e-01
5.558368638486894664e-01
5.664471559597241690e-01
5.628383011287069193e-01
5.833151666353655340e-01
5.467046577913697858e-01
5.632658580845425478e-01
5.424998749018359323e-01
5.904861320980280270e-01
5.877200664146964293e-01
5.403512336038129860e-01
5.725085684319810575e-01
5.930901512277724219e-01
5.699443351663282531e-01
5.538478945211829929e-01
5.417047463854089973e-01
5.519868720408007690e-01
5.667276833821820459e-01
5.771901875661399339e-01
5.684843331790974119e-01
5.749767786558119820e-01
5.702225603714097257e-01
5.874517909576751906e-01
5.815238451631750127e-01
5.138984887436226501e-01
5.361418911754805006e-01
5.560756526177368375e-01
5.565839535045349340e-01
5.955721895766546981e-01
5.743430409453146313e-01
5.259222801045483342e-01
5.638128283587479084e-01
5.855549157420139039e-01
5.843006325799060541e-01
5.933780155681117607e-01
5.755465820963334700e-01
5.707592879034125710e-01
5.378711991078642951e-01
5.527272663140221365e-01
5.355156519016061045e-01
5.857905505529809043e-01
5.696997494075249913e-01
5.667543955263057986e-01
5.322326678163743496e-01
5.891086009187644912e-01
5.603562323681238189e-01
5.653542434544239770e-01
6.247446645805446730e-01
5.623106628018724740e-01
5.794824647892024005e-01
5.886542641920767815e-01
5.476407494155741684e-01
5.128835148896542240e-01
5.810449255214110709e-01
5.743255119962775712e-01
5.525649934106425798e-01
5.195883879344935785e-01
5.634206425358426751e-01
5.737193106131789344e-01
5.548849850136422512e-01
5.511580961823082658e-01
5.882737206241637207e-01
6.052497280609960839e-01
5.742288307520571067e-01
5.450998132705381360e-01
5.631037026423751923e-01
5.666328330956506010e-01
5.743642366171074487e-01
5.422524750365808055e-01
5.519279975844227915e-01
5.775428499182680975e-01
5.730500684954270563e-01
5.606021558262692661e-01
5.716620168075127184e-01
5.784461174459740729e-01
5.664584652597723924e-01
5.444578426042332442e-01
5.455286934230265672e-01
5.624707496891147018e-01
5.330131153744123162e-01
5.444778627215730582e-01
5.819559471199153844e-01
5.569458062288815681e-01
5.893338227748297076e-01
5.795593131691449962e-01
5.601013517171905542e-01
5.421994610540938897e-01
5.829602272863585455e-01
5.850532239093252374e-01
5.753074060792506828e-01
5.927514216462830277e-01
5.755480845406250046e-01
5.822733624749073522e-01
5.727074360187097701e-01
5.323885147236284698e-01
6.066514472196675722e-01
5.725701723403187060e-01
6.091853349156189923e-01
6.011558865460245871e-01
6.147879195626148041e-01
5.880320584757544600e-01
5.548636020646187106e-01
5.660025937967365639e-01
5.727767452964880324e-01
5.915856628113085325e-01
5.561177104311703090e-01
5.937786648273573054e-01
5.466547518884318224e-01
5.665965398936499975e-01
6.024208123821868099e-01
5.476729551034332788e-01
5.747189778875759769e-01
5.695092479257760631e-01
5.534160892026139811e-01
6.290547641603795315e-01
5.853895988434096864e-01
6.204507860164303334e-01
5.611933539677896876e-01
5.869407673197214459e-01
5.409864672648501127e-01
5.503688975325743415e-01
6.124445079877788300e-01
5.784607380255056830e-01
5.600406337017820313e-01
5.585952475940285655e-01
5.548952478748544470e-01
5.917317698130049042e-01
6.123627098677512093e-01
5.758340980220960637e-01
5.771038278504110330e-01
6.174754134435586073e-01
5.491245832741307176e-01
5.652366485275106545e-01
5.885659274452039735e-01
5.694036575419646473e-01
5.884430022312486797e-01
5.800954924377865751e-01
5.434311852171659352e-01
5.931145646385481696e-01
5.685987173315704135e-01
5.895972960035157362e-01
5.665763268994484791e-01
5.611752613654124033e-01
6.260018189110990727e-01
5.734025925794882239e-01
5.743563030606738673e-01
5.724703505536433701e-01
5.975371933697849469e-01
5.806680189584166873e-01
5.736690189440856180e-01
5.784139075367923377e-01
6.045554711768507117e-01
5.715977443287594273e-01
5.935607061829126785e-01
5.940015775187714731e-01
5.700089536035156668e-01
5.667366556426185475e-01
6.040759361621615975e-01
6.007789603280561108e-01
5.434436554125486873e-01
5.630869776288592865e-01
5.831706322950279686e-01
6.006229746335545183e-01
5.641760525540029381e-01
5.882735542009369656e-01
5.958190609688205353e-01
6.017054387850744313e-01
5.615089131747446061e-01
5.835735241239460303e-01
5.612498480551761926e-01
5.424485248249985014e-01
5.456768040039576828e-01
5.792211496182966268e-01
5.620339920522072763e-01
6.012431495292467343e-01
5.594490406091814361e-01
5.769541151431365478e-01
5.850322062418228386e-01
5.800398666070201159e-01
5.537528798755217974e-01
5.616854627538901967e-01
5.814724828252167965e-01
5.712731372443243805e-01
6.059312604831840199e-01
5.647373650789251354e-01
5.567328537221249984e-01
5.548527944413191859e-01
5.899318452643508293e-01
6.052507437534470069e-01
5.546617099257054040e-01
5.808887789505799981e-01
6.222511405111262883e-01
5.802925029305762150e-01
5.403434857051243601e-01
5.708822710252345889e-01
5.609319839362223448e-01
5.756796340742399432e-01
5.874993717771280766e-01
5.456348420424369516e-01
5.377313461487549517e-01
5.996605222412126901e-01
5.286418222880167050e-01
5.742854224519923223e-01
5.780092570254102835e-01
5.421166952254546922e-01
5.857210977283958675e-01
5.969305359064631666e-01
6.021775726980453936e-01
6.035797203483758144e-01
5.711853009045538832e-01
5.466300212861437968e-01
5.825484214100623559e-01
5.738584808492921407e-01
5.731965812756282252e-01
5.317037004348967866e-01
5.926101102379224272e-01
5.900342709639274652e-01
5.760650141422277715e-01
5.801890759903496342e-01
5.592465470140858264e-01
5.413395186293639139e-01
5.830817345017423881e-01
5.761877864122642023e-01
5.825705726587375732e-01
5.933250323103844703e-01
5.933572354973192242e-01
5.924012447265170067e-01
6.041735495857130100e-01
5.749939161898591777e-01
5.769570349802608522e-01
6.090398149911319114e-01
6.162842488232974647e-01
6.131153808197102872e-01
5.728674893000201829e-01
5.735057881793799162e-01
6.180552699534134220e-01
5.712709798698798469e-01
5.752050601960391196e-01
5.599490527707648990e-01
5.821072762891295049e-01
5.539732907392317385e-01
5.735443395582286996e-01
5.821476175189126412e-01
6.044343762435573364e-01
5.698522874239891900e-01
5.537770198735824101e-01
5.856625531352324110e-01
5.981849201533403493e-01
5.869298471592638844e-01
5.969860124628458831e-01
6.096192216509158657e-01
5.852728419227164469e-01
5.943726623956177013e-01
5.964866352320543630e-01
5.969099314442150028e-01
5.882481134577698390e-01
5.719863542804733969e-01
5.704646494486758090e-01
6.009893621801213337e-01
5.849729578011926279e-01
5.518101459949924514e-01
5.653255281186870818e-01
5.742633530406078268e-01
5.676718289660046546e-01
6.070189798749330290e-01
5.826910066425785573e-01
6.025581113447231463e-01
6.182128661063517328e-01
5.771298479344600940e-01
5.753871626691452468e-01
5.304011035537754548e-01
5.735081128324693855e-01
5.941839579858194664e-01
5.531768134494802203e-01
6.008178282308476170e-01
6.379749359930342312e-01
5.613469239529896848e-01
5.847555591284091525e-01
5.606976293421600532e-01
5.836380506651185351e-01
5.726203770429314499e-01
5.898785569421157726e-01
5.852678767503487478e-01
5.697904124203997389e-01
5.753758515550729813e-01
5.979178562900160365e-01
5.768334137025251662e-01
5.570713240772217079e-01
5.604612319425549272e-01
5.653970791945219787e-01
5.858842130438982609e-01
6.193262795989253888e-01
5.529115371266667411e-01
5.814056751647458388e-01
5.679800837840772720e-01
5.659630740885223110e-01
6.184162214459256735e-01
5.204359721106150971e-01
6.053236502772650907e-01
5.690634866534796110e-01
5.742066003354717729e-01
6.151120572833616018e-01
5.534391633490418627e-01
5.758586984406645071e-01
5.840909379803015389e-01
5.854926322424538476e-01
5.460579386322975681e-01
5.920693843033607573e-01
5.577259001483975132e-01
5.933580214344775783e-01
5.993900799812196256e-01
6.006821949004852446e-01
5.946497304691009678e-01
5.565954653810002428e-01
5.595834458343713624e-01
5.724430308717853855e-01
5.747126352069225064e-01
5.843915581433681838e-01
5.894268006482420441e-01
5.607837135522563132e-01
5.666306812216770350e-01
5.609135456298625089e-01
5.989333014747068029e-01
5.685247926238462535e-01
5.961075604510104320e-01
5.795480139738098391e-01
5.868075152375854531e-01
5.639657505917058389e-01
5.650466420189109717e-01
5.876264307469870607e-01
5.606522031676928197e-01
6.034494029744525978e-01
5.848723886926822102e-01
5.833583010148500891e-01
5.831643253560458984e-01
6.156588839272718605e-01
5.728919273536636769e-01
5.828872815810353103e-01
5.587296711242003555e-01
6.156910783951402566e-01
5.697986672346840864e-01
5.859584095750918209e-01
5.546043244887997048e-01
6.004867508344035043e-01
5.569943614204211357e-01
5.948742577156045375e-01
5.659031621384282840e-01
6.036901886579669751e-01
5.749774910684282148e-01
5.891552453996270478e-01
5.720510207115052648e-01
5.935062371118983160e-01
5.969910392331135851e-01
5.378084097278964526e-01
5.788271688169805973e-01
5.792668151897857332e-01
6.105614031320867330e-01
5.723985269133362586e-01
5.967085801812223034e-01
6.092872178970504260e-01
5.811256430668912953e-01
5.637226149263702135e-01
5.849880151193102007e-01
5.632993587425714210e-01
6.211471403209984921e-01
5.666728640711201637e-01
5.709410415997805410e-01
6.091915233040281485e-01
6.034286674946821583e-01
6.105790863504632071e-01
5.667602693135180836e-01
5.874180313140425769e-01
5.827876309233427365e-01
6.192236487689751767e-01
5.656990734696654144e-01
5.691684588233898445e-01
6.138899870722276386e-01
6.180919068175583231e-01
5.842146159497226821e-01
5.991390410968461255e-01
5.144257992944479829e-01
5.752227313521466323e-01
6.115008732222393384e-01
6.047851882339969620e-01
6.287564202170227157e-01
6.439486578636283154e-01
5.379160577722694736e-01
6.031574699850565935e-01
6.000618488815163687e-01
5.973314712467787668e-01
6.196673186304388903e-01
6.586813212176017007e-01
5.880180050292093119e-01
6.406276077146564329e-01
5.903583638452878368e-01
6.209931302914717399e-01
5.756835998223047701e-01
5.884519654848783254e-01
5.824279084943958518e-01
5.867931359719641415e-01
5.792404758363718376e-01
6.024650647988185614e-01
6.272925513385320118e-01
5.941190211304283597e-01
6.358036987441900711e-01
5.597068726163558772e-01
6.038162722116598990e-01
6.032619137156869371e-01
5.857670774421026572e-01
6.235458207203725678e-01
5.867953585720365739e-01
5.766430864175030591e-01
5.723042220538099301e-01
6.076898251756716052e-01
6.194880054887833554e-01
5.962447813672405728e-01
6.125306116488060670e-01
6.185268596667050645e-01
5.920935979433288310e-01
5.961483793476565207e-01
6.417315079650530718e-01
6.388257662007067461e-01
6.022116144234915813e-01
6.322583338083228588e-01
6.121219430924752514e-01
5.984012270378425979e-01
6.052124212020016936e-01
6.129953152295184449e-01
6.035356938630620505e-01
6.444874964380734594e-01
6.181284590365552223e-01
6.042251097722585174e-01
5.812074527307588001e-01
5.862418856681439472e-01
5.990617878259205664e-01
6.037212762268761024e-01
5.909059525705866456e-01
5.890023785766481668e-01
5.922454915566522926e-01
5.979107140425091726e-01
6.097349134893749190e-01
5.774780798464045350e-01
6.052592564825695076e-01
6.388525043058819186e-01
5.924705218118321293e-01
6.090694577185499226e-01
5.841121903775926549e-01
5.943881505739845306e-01
5.892969242119252549e-01
5.721342044944209837e-01
5.904664936393496655e-01
5.802748036555479549e-01
6.205729701112565611e-01
5.533987724126359087e-01
5.893157609425515586e-01
6.393726387437754788e-01
5.940199762626744429e-01
5.945442610641151759e-01
6.112880622490334259e-01
6.225679692588891312e-01
5.579205917737611875e-01
6.150701454454560180e-01
5.992988422584145658e-01
6.200759803094632039e-01
6.142381209624030447e-01
5.800924221582142160e-01
6.009986320547657801e-01
5.928243381135797074e-01
5.979994358360556372e-01
5.424863310086379675e-01
5.961252878388693111e-01
6.103881305633118703e-01
6.168925705014777217e-01
6.146992818395810021e-01
6.118288713355712893e-01
5.914137258734512015e-01
6.003055518354616371e-01
5.673238731750797070e-01
5.791157207160062548e-01
6.475351477254254196e-01
6.059395606718603888e-01
5.975118312500304896e-01
6.206075324140045701e-01
5.951867734840111668e-01
6.027896108022534616e-01
5.981202817247764925e-01
6.059685512113524020e-01
6.210168171062007136e-01
6.029477376665096644e-01
5.988159913182266036e-01
6.266612532768179866e-01
5.945589604851498899e-01
5.993779115210557951e-01
5.922348164790494085e-01
5.768322661603439983e-01
5.773809402239126198e-01
5.816230515625343545e-01
6.007151213037011939e-01
6.035022390737818654e-01
5.783623791181388141e-01
5.959917974634822979e-01
6.139041995844018995e-01
5.764343890773082624e-01
5.968960127225521051e-01
6.168342571199202373e-01
6.114483531792727078e-01
6.072833321801122120e-01
6.176099086460851151e-01
6.121902765033520044e-01
6.134188524634880402e-01
5.877072843138998470e-01
5.694896087993411848e-01
6.209057519470918551e-01
5.895624911446910588e-01
6.140105314208182952e-01
5.913806087150013102e-01
5.867903869697530528e-01
5.782382875862606131e-01
6.237500351351109584e-01
6.401976289514447194e-01
6.052289105647137291e-01
5.720711112982309610e-01
5.683720488056722697e-01
6.157347241925216208e-01
5.705576188591930942e-01
6.261267961605275767e-01
6.188953633932795517e-01
6.292790192172051933e-01
6.118970995809052127e-01
6.023776266595891604e-01
6.148706316599533706e-01
5.965303400540030720e-01
6.023916125882589068e-01
6.144123891335495635e-01
6.248455913600923228e-01
5.658090078793047706e-01
6.105456755186092765e-01
6.067657091670937142e-01
5.958589276831935955e-01
6.178011877256925910e-01
6.178912116427150991e-01
6.154926527658194368e-01
6.157266615382215313e-01
5.677345764958574570e-01
6.162225402720674650e-01
6.026380840968006414e-01
5.896700241422628830e-01
5.790074763639330158e-01
6.080057641520676404e-01
5.983553727459519633e-01
6.163664911693071957e-01
6.001694463740998575e-01
6.256451594395116000e-01
6.072019893655759004e-01
6.104086086904970676e-01
6.063056340284652679e-01
6.007447545619689633e-01
5.790729823944921195e-01
5.934942422207697410e-01
5.810015453405872332e-01
5.796226015520480335e-01
5.622465273216721293e-01
6.209760904537162673e-01
6.392325210071017061e-01
5.802577294688100462e-01
6.095488900289701695e-01
5.987044645068652082e-01
5.940601042948001620e-01
6.376412128298422077e-01
6.133790642741140386e-01
6.249982441162370561e-01
6.284002996998149237e-01
6.478187677529337885e-01
6.077138198080992426e-01
6.145687344055839052e-01
6.104242162355638657e-01
6.114790255406046260e-01
6.196111100504780866e-01
6.303276511082326339e-01
5.984754589934496716e-01
6.069856690061498083e-01
5.701696610743026694e-01
6.238996548487757421e-01
6.049149407680914914e-01
6.409334537320475755e-01
6.356805822016101670e-01
6.216560857640777149e-01
6.069405371392516679e-01
6.225776236808061581e-01
5.936521117171804640e-01
6.092071794725412159e-01
6.021020015782875268e-01
6.270219763714688366e-01
5.630625985210364615e-01
6.360479790375611620e-01
5.973687810966151757e-01
6.268531078854513439e-01
5.988545671898325429e-01
5.982882580061251732e-01
6.061652605151038875e-01
6.144968253762546073e-01
5.928275454028683056e-01
6.524024947186486401e-01
5.774237367694056156e-01
5.851165108881080101e-01
6.089654015134128295e-01
5.986956673948415908e-01
6.396069645450034313e-01
6.080291774235857538e-01
6.332853635130897274e-01
5.947500377588871290e-01
6.126738362202539534e-01
6.089353736503195780e-01
6.083337720202521837e-01
6.193568534134608061e-01
6.366600082632861701e-01
6.387062122356863547e-01
6.201977071823485677e-01
6.693547405273457818e-01
6.181641123665981841e-01
6.011522431627989160e-01
6.189958584722983215e-01
6.315951681025919751e-01
6.407551872265513371e-01
6.241777395808585371e-01
6.023779396994556334e-01
5.999447172918788151e-01
6.099630712359959128e-01
6.081835923620546591e-01
6.174780275017276443e-01
5.783931254709433478e-01
6.009797395991741675e-01
6.394075761592604712e-01
6.123649408868605537e-01
6.211831221210500908e-01
5.925540592997565748e-01
5.926576181854832370e-01
6.028391772334447118e-01
6.085001436926111840e-01
6.123450483769493635e-01
6.095989175497636969e-01
6.363910426690440048e-01
6.665844415866597483e-01
6.003422074231259398e-01
5.981150305193345673e-01
6.006758315378627477e-01
6.111930562832801339e-01
6.502262835698139343e-01
6.433158943680344910e-01
6.292864078319088117e-01
6.082148946182989180e-01
5.824092966275199457e-01
5.988192731325909790e-01
6.216223297195897501e-01
6.799388178567423724e-01
6.306760724080724412e-01
6.227309240182876682e-01
5.971374785653594808e-01
6.197707884710035309e-01
6.317726376525126808e-01
5.960617031051784753e-01
6.055203261886431543e-01
6.305534508725100240e-01
5.746877748012161335e-01
5.757360448890911364e-01
5.846664275924956522e-01
5.867676836344229985e-01
6.120475516075634115e-01
6.324952982738746288e-01
6.223099051083044175e-01
5.766166123385904063e-01
6.123373350208730637e-01
5.960400958861535869e-01
6.390756558152327349e-01
6.370648484809297019e-01
6.142954219878478117e-01
6.461386041995734741e-01
6.653543664580964245e-01
5.909785993831865314e-01
6.009297283729763128e-01
6.171304543051949754e-01
6.164697411590972509e-01
6.292044652923353132e-01
6.197280484455324201e-01
6.383291110185572714e-01
5.764730226968786120e-01
6.146187596932478625e-01
6.110465691408627498e-01
6.195838842359224774e-01
6.159543592039855575e-01
6.461357009411671237e-01
6.287843288070109615e-01
6.303679650807955115e-01
5.995841382928290830e-01
5.975567231603753360e-01
5.785126126180608619e-01
6.167592171358672326e-01
6.181780631620585886e-01
6.293654713603502593e-01
6.493083612177265040e-01
5.969133695699112563e-01
6.130493481876538864e-01
6.124295980208704915e-01
6.535935707989716237e-01
5.732182202103707214e-01
6.354835416802954162e-01
5.985157891119600171e-01
6.272299812170690769e-01
6.217135746336455160e-01
6.659093265133697592e-01
6.132505093259383866e-01
6.306536449671183986e-01
6.493866316687111340e-01
6.262046726023735577e-01
6.143641072117759228e-01
6.229848685368808425e-01
6.172857618087718157e-01
6.179276228719459141e-01
6.189788002704286196e-01
6.171518063576961755e-01
6.198143708316935507e-01
6.327189470343661526e-01
6.471994455180710704e-01
6.027320112796780149e-01
5.983947897311258091e-01
6.385920371611745194e-01
6.121933432466023506e-01
6.289598653204240275e-01
6.150467833301844767e-01
6.433646184856571804e-01
5.993401521225327766e-01
6.288008955048227655e-01
6.273602999354275234e-01
6.446613592110341795e-01
6.181381689912935906e-01
6.510138513681416050e-01
6.227571662789258555e-01
6.359804581478770702e-01
6.300111791723760346e-01
6.405166884921669190e-01
5.989047189416085715e-01
6.151042017133117046e-01
6.226759522863355434e-01
6.102975083885193719e-01
6.376131308247343643e-01
5.968810994207842668e-01
6.020336171117457447e-01
6.274322685420892221e-01
6.084432859555557460e-01
6.216141379438833159e-01
6.285968630314026084e-01
6.249672992562097518e-01
6.495720355067257090e-01
5.746244518330708706e-01
6.455885687781576232e-01
6.472158960050929943e-01
5.782912963091680902e-01
6.249451491580130247e-01
6.154541277363354546e-01
6.098982365114601345e-01
6.242120289563981572e-01
6.142517598483807628e-01
5.826533519276084760e-01
6.636023009993012867e-01
6.278101676143397203e-01
6.512283512464527302e-01
5.833975367188330985e-01
6.289369057529116125e-01
6.340204585985603769e-01
6.327663694966403352e-01
6.495049102732861623e-01
5.715938679284964241e-01
6.355332427348604485e-01
6.250582668712861834e-01
6.419379426724419746e-01
6.096586249334128293e-01
6.277343273014069913e-01
5.703392933471282955e-01
6.377010245227355822e-01
6.297408910308562868e-01
6.171996682525852096e-01
6.414075680281944303e-01
6.447970851369289047e-01
6.001398915494592368e-01
6.377263188857502652e-01
6.147128986809609064e-01
6.626939723648038738e-01
6.340060614707103692e-01
6.275486998546743189e-01
6.044316188735013862e-01
6.368705524773823345e-01
6.032313770531054775e-01
6.341875429771555162e-01
6.459362163356117126e-01
6.160182841816577159e-01
6.652437144190211926e-01
6.509758952925709385e-01
6.361425526815212006e-01
6.616264411009742386e-01
6.323679849878066639e-01
6.160184083234981900e-01
6.378506907910113100e-01
6.551449341072949073e-01
6.129364858060996069e-01
6.094246375096790125e-01
6.479985088885137356e-01
6.201474339069513730e-01
6.573995706718375187e-01
6.160411344314757898e-01
5.843358320681032447e-01
6.345194202942774364e-01
6.311218357971091208e-01
6.221303048123767443e-01
5.629150515466181393e-01
6.704905718654325941e-01
6.324191045694440572e-01
6.228774037037836386e-01
6.344296663915176548e-01
6.639190589071540805e-01
6.151709783487039340e-01
6.023758601544038083e-01
6.410802091002407721e-01
6.372233604604383705e-01
6.413233347531070994e-01
6.392099385938329048e-01
6.326152660228590019e-01
6.578238085209301422e-01
6.287767907972395820e-01
6.268775243158730692e-01
6.269974513226146406e-01
6.244243589618244661e-01
6.379532427941388972e-01
6.457570952503768336e-01
6.305997366525309955e-01
6.549316012247736740e-01
6.643241398366457329e-01
6.354025503802266384e-01
6.384050091389437132e-01
6.128991138110493342e-01
6.087700710214690725e-01
6.342249736691665252e-01
6.154516060474582995e-01
6.227642813866942628e-01
6.423561471808039158e-01
6.262496493136489040e-01
6.529419530327725818e-01
6.214945365776397557e-01
6.034131039376232630e-01
6.181554657447282386e-01
6.021759360802586558e-01
6.668984184963934192e-01
6.008542594287253902e-01
6.082483613663338673e-01
6.386315902012085211e-01
6.748414835465611494e-01
6.330048144439491820e-01
6.097070527490233705e-01
6.448845482614661284e-01
6.554972913164667236e-01
6.543638568908506370e-01
5.861935583991223497e-01
6.360950301117188621e-01
6.354082314481351856e-01
6.635779509150950828e-01
6.315895349799690583e-01
6.215400389933143366e-01
6.127489692234545648e-01
6.105512502693590804e-01
6.235395206344569452e-01
6.353677421530520286e-01
6.348386516746793440e-01
6.107505250752598425e-01
6.268569516538576858e-01
6.636167493870603895e-01
6.121818734106924120e-01
6.594151060299964229e-01
5.885084524390933325e-01
6.077724126889636480e-01
6.349422859858784296e-01
6.532899334679906911e-01
6.534560710872051592e-01
6.032897010354879574e-01
6.243746499088825841e-01
6.193335832453010781e-01
6.490885968956168206e-01
6.510567107150736499e-01
6.523017213849091611e-01
6.191081070869066671e-01
5.966193640142677390e-01
6.477083035391775212e-01
6.268496457648078390e-01
6.258221855841296088e-01
6.392378290283119435e-01
6.454911535527332322e-01
6.351884159264300500e-01
6.405561979725761246e-01
6.180556104439326459e-01
6.222883670059548011e-01
6.407495077435473307e-01
5.786613289535524896e-01
6.198095524637987630e-01
6.582533163175918745e-01
6.388924113294442986e-01
6.564028685682619102e-01
6.334889435809566427e-01
6.422957338974222274e-01
6.770805763726392978e-01
6.468776167877386962e-01
6.539473237366507652e-01
6.461894511884357373e-01
6.212331485364734895e-01
6.781400271631816690e-01
6.434283450925882830e-01
6.539303317621862899e-01
6.254538129235924782e-01
5.954520264450297029e-01
5.694240491207790411e-01
6.607941606394847067e-01
6.505150001087328659e-01
6.589897543099370036e-01
6.676264717509603486e-01
6.405892294188781921e-01
6.297616091967430663e-01
5.877116069193026870e-01
6.592119228561619249e-01
6.064087651933420808e-01
6.182006647171722769e-01
6.568822189273983980e-01
6.189602440223197499e-01
6.324996952598649358e-01
6.239880863311720871e-01
6.253282530172322717e-01
6.296032404424405371e-01
6.288912029036592966e-01
6.781368798812573706e-01
6.159460894477470916e-01
6.492821456358538468e-01
6.409652647000557701e-01
6.677378497334506280e-01
6.557846233982903561e-01
6.668625719462851764e-01
6.158482067463850740e-01
6.319071093094493774e-01
5.781508288391774553e-01
6.292551776016499510e-01
6.388554726372229764e-01
6.384915971162292703e-01
6.449613845876059903e-01
6.395376556322019956e-01
6.566452132417534004e-01
6.150893777699979470e-01
5.917731241658864549e-01
6.490561961430215687e-01
6.120821197097698896e-01
6.356297014491956165e-01
6.473267561208492227e-01
6.560775974525470122e-01
6.304471856654925155e-01
6.433022693270941117e-01
6.041739181261859271e-01
6.180542890473760265e-01
6.454637103589866420e-01
6.532820805980474876e-01
6.751037125700163344e-01
6.152401327626525473e-01
6.193734732480625782e-01
6.584172949563225075e-01
6.730681057246493681e-01
6.338561766185575319e-01
6.687027506729027460e-01
6.257511111280912308e-01
6.100205771077226169e-01
6.381235132387607090e-01
6.225988585345748616e-01
6.465010653918276118e-01
6.485993549394462043e-01
6.433952202259038966e-01
6.395236055692166133e-01
6.389047882521753374e-01
6.554941657882136230e-01
6.877035355775955594e-01
6.526483754213777688e-01
6.406840964675800665e-01
6.351821626575411273e-01
6.307228396565219830e-01
6.570128735277808163e-01
6.509473453874403681e-01
6.503148053094384151e-01
6.464448344899068610e-01
6.453043267262450478e-01
6.196427389300683819e-01
6.309603216496501021e-01
6.148676720128595230e-01
6.269597214602974367e-01
6.414826495650562954e-01
6.652514447798422159e-01
6.546389633331376467e-01
6.728028269932520011e-01
6.540777936897586020e-01
6.805606697151730389e-01
6.122600005172962323e-01
5.886064406669162530e-01
6.981077865440569186e-01
6.450274219318601343e-01
6.270492499589810365e-01
6.678953858471744498e-01
6.672843806017249024e-01
6.197328346496769891e-01
6.833834600491986988e-01
6.470401252741557752e-01
6.650042789892230966e-01
6.417518139380639086e-01
6.428615875253542722e-01
6.299013256782792780e-01
6.452426774720759761e-01
6.259840008644588227e-01
6.520517131061451810e-01
6.369603746251392140e-01
6.340985816394619778e-01
6.555415600541859567e-01
6.518966865509485675e-01
6.308404834603064115e-01
6.510135085768946617e-01
6.309847199811465801e-01
6.230356366688847292e-01
5.973018622777945819e-01
6.432286157106724689e-01
6.379307574622532506e-01
6.514878673137060039e-01
6.272401203794786273e-01
6.342519218112846469e-01
6.188995419533055431e-01
6.307525574801047252e-01
6.283198876609463746e-01
6.317711337698654894e-01
6.131848920228537558e-01
6.794287793051739799e-01
6.471180559869857962e-01
6.841211250325410775e-01
6.598398622863960172e-01
6.725078570586666693e-01
6.484868608322807981e-01
6.517185014188142667e-01
6.307504948841810011e-01
6.540623844292129396e-01
6.451608932371514227e-01
6.326317110797112786e-01
6.256534100666462095e-01
6.498429080414671599e-01
6.387668331289738655e-01
6.454306444638828744e-01
6.262937822568330759e-01
6.307059651482648244e-01
6.579568518253967602e-01
6.286370934127927246e-01
6.612646258949484990e-01
6.522083990936359266e-01
6.367527625322971785e-01
6.396443965459976955e-01
6.533136092180125143e-01
6.726079079367920377e-01
6.276033638319874486e-01
6.771838015556380652e-01
6.415005286883646018e-01
6.288009380685746219e-01
6.621337216457569008e-01
6.794075270620330009e-01
6.493268061866981355e-01
6.151980135925461113e-01
6.654974989155664211e-01
6.545624920757453502e-01
6.325229719578393528e-01
6.428359509322306709e-01
6.154277442534815679e-01
6.429117158150127187e-01
6.416032078154587648e-01
6.273160232152298343e-01
6.400726225800360547e-01
6.196545658506951160e-01
6.493963310457302462e-01
6.756479686330780776e-01
6.428432602171675336e-01
6.367640171756827616e-01
6.326246563321887839e-01
6.696040946939471050e-01
6.339908461190834066e-01
6.805750486693117329e-01
6.394903725041980458e-01
6.540085614436719208e-01
6.445806860861491572e-01
6.569059885281289812e-01
6.333132281251713236e-01
6.708170506315261905e-01
6.318450890309948997e-01
6.398124247082292992e-01
6.711737841301377294e-01
6.735680090855146185e-01
6.487545854270461154e-01
6.255315235075716851e-01
6.505596079717722580e-01
6.137116329617758881e-01
6.181438570070304506e-01
6.767833666708756857e-01
6.455561321436461553e-01
6.771808261068771317e-01
6.374749928529482856e-01
6.300107837938544453e-01
5.982967963830146951e-01
6.278073740864607011e-01
6.286183413997297187e-01
6.231650685174718873e-01
6.129406455560476585e-01
6.581351400699705367e-01
6.636672831278405127e-01
6.370336352558426674e-01
6.288428846561306962e-01
6.659999295112889461e-01
6.835190335503210646e-01
6.628679031333931659e-01
6.159767079831117709e-01
6.784535593210041515e-01
6.958659605869103038e-01
6.400275621576605456e-01
6.337284752344479744e-01
6.396755264461332358e-01
6.453003669897895422e-01
6.262379603186389865e-01
6.698168921702775114e-01
6.250215375370521409e-01
6.220854223104600456e-01
6.039374900010903158e-01
6.535353132418768585e-01
6.497809807512380242e-01
6.574041966432866424e-01
6.266127816568873854e-01
6.612915749612450211e-01
6.552608412624367773e-01
6.463913722541817508e-01
6.052918350427379801e-01
6.428051994497857580e-01
6.456958271305140995e-01
6.283563576573031328e-01
6.854297503066805186e-01
6.288683921848082781e-01
6.440366394745294931e-01
6.517016326045531605e-01
6.455766418506431181e-01
6.257007103909786316e-01
6.329764796512273861e-01
6.585026418173568485e-01
6.647104821338259972e-01
6.411027316668077569e-01
6.550466808626610460e-01
6.736602894555575594e-01
6.629939762989733865e-01
6.560267822425586148e-01
6.539377748205261742e-01
6.895748678398885279e-01
6.662257406612607236e-01
6.578076502693938066e-01
6.605146564431223499e-01
6.408624095757664563e-01
6.636314235045095433e-01
6.427665246265454879e-01
6.652843467175802994e-01
6.339516286521387212e-01
6.640529374574530852e-01
6.339343859547404980e-01
6.520952203504616351e-01
6.357472519190289217e-01
6.303518852399805361e-01
6.769077801190659383e-01
6.755241825931048716e-01
6.513801168608595038e-01
6.428605813623141652e-01
6.831056667111695679e-01
6.800739768323892376e-01
6.574238049565245268e-01
6.519732621551549423e-01
6.395504899657875608e-01
6.585645556706839487e-01
6.699272738770567504e-01
6.410892488858349614e-01
6.285206916258678778e-01
6.659123835003865066e-01
6.586405048056586109e-01
6.332265884743126794e-01
6.520378982404204660e-01
6.091145664426630413e-01
6.632475727005779920e-01
6.854521718884903914e-01
6.333665103907331062e-01
6.014136477884048926e-01
6.551171388281049612e-01
6.333476517249622129e-01
6.389655816808528233e-01
6.228992396541996879e-01
6.664156984774108894e-01
6.685161333508455872e-01
6.802765854616448227e-01
6.875380856381793082e-01
6.530287561819697606e-01
6.757866839239671242e-01
6.519216673564428577e-01
6.436057307527678351e-01
6.567708919967406578e-01
6.739945967351813616e-01
6.399228865030102131e-01
6.384519772228824941e-01
6.468168902910090834e-01
6.655596637708804941e-01
6.365895861146231294e-01
5.951074172458145073e-01
6.452425543921163076e-01
6.555194553446270778e-01
6.403940607773356275e-01
6.398606574013560033e-01
6.269322628011143594e-01
6.509110640338066078e-01
6.256363828397644156e-01
6.579608520056751120e-01
6.605416260657166472e-01
6.512127339105800994e-01
6.731983197256137252e-01
6.533929723667405431e-01
6.522414204379686220e-01
6.955061410055938254e-01
6.330691980127284291e-01
6.566901393963046063e-01
6.614597833670545768e-01
6.325804621064903266e-01
6.939853387161962761e-01
6.451609010704389968e-01
6.927685799641302156e-01
6.304325240511899908e-01
6.761631652675395010e-01
6.767026012954552305e-01
6.441207254291069217e-01
6.501186209038385400e-01
6.717359513104502744e-01
6.554863380438821219e-01
6.645487679172045192e-01
6.586154584429050329e-01
6.142168902072017156e-01
6.524772161315116614e-01
6.757045179602192420e-01
6.652619981224026091e-01
6.810705111058235062e-01
6.390081224788334291e-01
6.133340561366158461e-01
6.632997065808730053e-01
6.236595701390781343e-01
6.975765965708327077e-01
6.614713300046020095e-01
6.557869092905725950e-01
7.018616621822821866e-01
6.515359147990753552e-01
7.013255357021046521e-01
6.708742561842433449e-01
6.526383563274005262e-01
6.550616089679449638e-01
6.534414715404197604e-01
6.338628316493415404e-01
6.664284396040435210e-01
6.368429038091903971e-01
6.660906518230103046e-01
6.517253695333331542e-01
6.435984806494490229e-01
6.609069885864395921e-01
6.667317737569939951e-01
6.519538165796585627e-01
6.622412431759474583e-01
6.610660686184827162e-01
6.531195650131715880e-01
6.307127567496129128e-01
6.783152551267763730e-01
6.713205894138684071e-01
6.513836595541308006e-01
6.289935279898583032e-01
6.736855838960712495e-01
6.940948521661762793e-01
6.540847367820565861e-01
6.717517774394531349e-01
6.890369419969665232e-01
6.483447104568309527e-01
6.285641923352778271e-01
6.720105573511134800e-01
6.637625756050913317e-01
6.578385806954184511e-01
6.721091222147356214e-01
6.430409456633063847e-01
6.731934311631440071e-01
6.582782587415301201e-01
6.282225933228477999e-01
6.732875192957940014e-01
6.222937978096645395e-01
6.847439838497276776e-01
6.993535618918709229e-01
6.698477351947997871e-01
6.915443387941512254e-01
6.595801411145466586e-01
6.483044522108736274e-01
6.335117862309479486e-01
6.850942271328291922e-01
6.372283170228650873e-01
6.670508596219847375e-01
6.411529725937250568e-01
6.897755579562715456e-01
6.527534168292127292e-01
6.840563028778398058e-01
6.918946227159560314e-01
6.738787609874339335e-01
6.682689026901256213e-01
6.634829074181027853e-01
6.557669953048682610e-01
6.976638264530159450e-01
6.542200327426758166e-01
6.551940235725128847e-01
6.725560918652186970e-01
6.730932214848872608e-01
6.748658566842724582e-01
6.792982612624234307e-01
6.960181307654307314e-01
6.587719841370719420e-01
6.658314963429392552e-01
6.727958567477113627e-01
7.053229827150615527e-01
6.735287225739898798e-01
6.600372348484347951e-01
6.486675109477645362e-01
6.575846525144227739e-01
7.033096364988654647e-01
6.125815864202737160e-01
6.940167662973009133e-01
6.241706325767716335e-01
6.441865899259265893e-01
6.574346268246853420e-01
6.614546931623790371e-01
6.221866306437378036e-01
6.673000392431042149e-01
6.858283258826651796e-01
6.663867712094441176e-01
6.879071798272200500e-01
6.671146595560796255e-01
6.130646524851768309e-01
6.830692558537659886e-01
6.618070523218245738e-01
6.301581421453097409e-01
6.485155641441511243e-01
6.645467502005990568e-01
6.566003701286131644e-01
6.362830403191542805e-01
6.893546755247250690e-01
6.803320972350458407e-01
6.498181250494353689e-01
6.713535658236164938e-01
6.788143474763771446e-01
6.879706603843459556e-01
6.209639029883470274e-01
6.941451198275603307e-01
6.706313681894726653e-01
6.696046868802409957e-01
6.969709372824945959e-01
6.978999139141959240e-01
6.822300777618972578e-01
6.742648621598928971e-01
6.698274760582991760e-01
6.552462971885035792e-01
6.731728241132407531e-01
6.763754420948059343e-01
6.585352938313159266e-01
6.549015088121619144e-01
6.661209947024283595e-01
6.629783945613328955e-01
6.400353495327864017e-01
6.583615411457619526e-01
6.934083426670480943e-01
6.477414479039768080e-01
6.602435048810070262e-01
6.920506777572630330e-01
6.586820161019517617e-01
6.650285193198975930e-01
6.673374403728533633e-01
6.533011553003217342e-01
6.975023024095495794e-01
6.685649105702536898e-01
6.981981563559644943e-01
6.747217516619495870e-01
6.484392733091756122e-01
6.864180941505985123e-01
6.706475148086008531e-01
7.016713906373588383e-01
6.486842055017355557e-01
6.612565514636763453e-01
6.522524007763680354e-01
6.916061459658392474e-01
6.647668224845155738e-01
6.808145602402160268e-01
6.712475903465630056e-01
6.742884746888920811e-01
6.545325389459567544e-01
6.752825990207013129e-01
6.699733812712919123e-01
6.665098790032849552e-01
6.690821861907978452e-01
6.632570589097973590e-01
6.720663372319449769e-01
6.684310659650926079e-01
6.842945121935919417e-01
6.689939673536126064e-01
6.621395875095252848e-01
6.793307303785978135e-01
7.000512872403866771e-01
6.652134845418533615e-01
6.929344791432563433e-01
6.635803480502996399e-01
6.742360014940882440e-01
6.563190659520968806e-01
6.847567875664852810e-01
6.588132201062414373e-01
6.615718741141123349e-01
6.879152182246305314e-01
6.165651142972725651e-01
6.674777840888986846e-01
7.330147131095569035e-01
6.375561777899797500e-01
6.517294061511494929e-01
6.695172894188612389e-01
6.880024491440123180e-01
6.814056830941658260e-01
6.567332917828797578e-01
6.697582923475227101e-01
6.367443260205855049e-01
6.602075698248454083e-01
6.993881016041767484e-01
6.638752846370303828e-01
6.817788631693578738e-01
6.848536504017384008e-01
6.836357321868913317e-01
6.338408421267572868e-01
6.655713514413476029e-01
6.795713478401957941e-01
6.718669250267281789e-01
6.785493985400306016e-01
6.357037642836538271e-01
6.407218337115668794e-01
6.218917085169022307e-01
6.414051418446515829e-01
7.120126016959023030e-01
7.120923364850085813e-01
7.095240005085773349e-01
6.844531597741558837e-01
6.625786222572352946e-01
6.437061078736551201e-01
6.370346052879316545e-01
7.022414505633098880e-01
6.408482852986115974e-01
6.522021525204716452e-01
7.177472123302802709e-01
7.015102126771943780e-01
7.019667963875898531e-01
6.781928023192193011e-01
6.983550637114805948e-01
6.962891376861823911e-01
6.837962856844752579e-01
6.525188013772835749e-01
6.974182152743454433e-01
6.899029673917423944e-01
6.939941255473801585e-01
6.566774762253589914e-01
6.585466462103157781e-01
6.997013474908206909e-01
6.935776175337013960e-01
6.962488352132820690e-01
6.819527920905730234e-01
6.579666445312675194e-01
6.947890788255596251e-01
6.853354134597735570e-01
6.635912824490912687e-01
6.872617975551187364e-01
7.020842254210836186e-01
6.428672159792945262e-01
6.839350168138796926e-01
6.805653973420093816e-01
6.731490476685785262e-01
6.971097516308328856e-01
6.950916834148926915e-01
6.774418632591231448e-01
6.979195721046254075e-01
6.724243800720313136e-01
6.842969284985367384e-01
6.551434191466736223e-01
6.744049606224513660e-01
6.853588184787932081e-01
7.104838747764913309e-01
6.790249266441216180e-01
7.087433096638804386e-01
6.548607392203875666e-01
6.787107496131264961e-01
6.398001469759954096e-01
6.635803423907405962e-01
6.841898742143454060e-01
6.893327596729748041e-01
6.570082966203567576e-01
6.513436722662512279e-01
6.736727786239268267e-01
6.484795951477139164e-01
6.900265975524572104e-01
6.718528229086589976e-01
6.514911957932235653e-01
6.775910649623834159e-01
6.964909970515855697e-01
6.940529172957491388e-01
6.655204435360606574e-01
6.636507813633734099e-01
6.476274586413031109e-01
6.878151263385463565e-01
6.677631141152559069e-01
6.618952225850197602e-01
6.766675422427188558e-01
6.763737574385285667e-01
6.841457627503561012e-01
6.704850322358028025e-01
6.769272271516558748e-01
7.120426552925879227e-01
6.566227569940578102e-01
6.727461660227784801e-01
6.711264638012646166e-01
6.411167853719877963e-01
6.552550985146499141e-01
6.848769778537792119e-01
6.886002103693721343e-01
6.842826197670225374e-01
6.682196627922321053e-01
6.613346464322412688e-01
6.437627286262266324e-01
6.437969752564688397e-01
6.827549028148355292e-01
6.815736556658570366e-01
6.390826634941789708e-01
6.773554588513921448e-01
6.371476949424473846e-01
6.579066983087500375e-01
6.813351542969314778e-01
7.011708824081047675e-01
6.713410568869621065e-01
6.498294563805282475e-01
6.837104881783336863e-01
6.719036343272656309e-01
6.886937223637756844e-01
6.776229816595994437e-01
6.408674193102368299e-01
6.878508369772884379e-01
6.947994677515432205e-01
6.772593899355533464e-01
6.819474586728491161e-01
6.790320741677753347e-01
6.360909537055539076e-01
6.852603065818569927e-01
6.994100405320670122e-01
6.909431281474678332e-01
6.834945875218867428e-01
6.781047748696895638e-01
6.654058484100366933e-01
6.814142530132788478e-01
6.719544706581157545e-01
6.874269200659436363e-01
6.496382215480255296e-01
6.557134696988224931e-01
6.897811764164978321e-01
6.934293327492029313e-01
6.932190754024483148e-01
6.834902342906150619e-01
6.627653706491836161e-01
6.772075912608582771e-01
6.773705147159683193e-01
6.839314033217859246e-01
6.546728893277700134e-01
7.004101944161301718e-01
7.031528669702913348e-01
6.719316239946679925e-01
6.869743929363362200e-01
7.074205237672128721e-01
6.923529694011021363e-01
6.906716512020456555e-01
6.901120495129818844e-01
6.941443627324105359e-01
6.710360798291366002e-01
6.386429496374612658e-01
6.604908188809778258e-01
6.527847758933318367e-01
6.976667561910946391e-01
6.544340740894378783e-01
7.064243809955688125e-01
6.662839967971976307e-01
6.832365191051208431e-01
7.050892657243775785e-01
6.672536024327641035e-01
7.103524542784801499e-01
6.898790668006871130e-01
6.686820286509005395e-01
6.826985762845044770e-01
6.493617921645233881e-01
7.129987022920211137e-01
6.764356303138743254e-01
6.441062990442830705e-01
6.912225148445791945e-01
7.053101007933119115e-01
6.745594962744853040e-01
6.155872063397292981e-01
6.881964493878999223e-01
7.050521588009718288e-01
6.902058793620818866e-01
6.714498008610196855e-01
6.953718858063887565e-01
6.636535775901738488e-01
6.868894346772055348e-01
6.540867409346873274e-01
7.073738356897361079e-01
6.936964809012484690e-01
6.674707935082144772e-01
6.815556747170916640e-01
6.636307187937027230e-01
6.885794076294288191e-01
6.393969964702173048e-01
6.948400881289079623e-01
6.825379933996617021e-01
6.514941220725872784e-01
7.022304158058461088e-01
6.457133275477927592e-01
6.665290075480535537e-01
6.845623226408404927e-01
6.782359313341437268e-01
7.043518773418590007e-01
6.401777106384147764e-01
6.355657521002637811e-01
7.318821688271274217e-01
6.611943377534190702e-01
6.686430264329968898e-01
6.649394570911375535e-01
6.701431259262193851e-01
6.625203631987497399e-01
6.834643495017134196e-01
6.903416810931939374e-01
6.754155821823564221e-01
6.770146875944511589e-01
6.765300192611224395e-01
6.603516084526583896e-01
6.886445370789456843e-01
6.645379528362903576e-01
6.550223654272885332e-01
6.536620512745129341e-01
6.835521653802927311e-01
6.598114372112271475e-01
6.972238230940759340e-01
6.859810086030643239e-01
6.824673224927995108e-01
6.973689338319152276e-01
6.490361964122680627e-01
6.871192560563478269e-01
6.804221843785814849e-01
6.640902354521056594e-01
6.712944925128840890e-01
7.216183573360220871e-01
6.976251894695070233e-01
7.044517496548028390e-01
6.827082501874527365e-01
6.693333332748180320e-01
6.989050608041023072e-01
6.597179325792821292e-01
6.583477864097702081e-01
6.906830146439356666e-01
7.025920261265081734e-01
6.629618276919423403e-01
6.875839056598430643e-01
6.759940427444318667e-01
6.979219433876200362e-01
6.560812962024799022e-01
6.551676410731794853e-01
6.807586750959827571e-01
6.930933182690580674e-01
6.921272741286812469e-01
6.758998747407289898e-01
6.834052742231954136e-01
7.078614654614709956e-01
6.739902890041223893e-01
6.751588837881500327e-01
6.721216537065287655e-01
7.066561254119591018e-01
6.733788057314207265e-01
6.838629040929981029e-01
6.809606302346933315e-01
6.868411468708048861e-01
6.991575150719244736e-01
6.905760856615366095e-01
6.873475443307511812e-01
6.573855857559026683e-01
6.828136598876674013e-01
7.000282273688741563e-01
7.045412244657169865e-01
6.548367150816412074e-01
6.638001074906096921e-01
6.937221393024119998e-01
7.058994365511679359e-01
6.709437687040938902e-01
6.761939676079656847e-01
6.964073307666955870e-01
6.842865785938604395e-01
7.090514438018259424e-01
7.085937601138039277e-01
7.067566976863759454e-01
7.103979158043379760e-01
7.084362726989371639e-01
6.923531557874859077e-01
6.606997289036699028e-01
6.532910669477278720e-01
6.972834275346638799e-01
6.972423698577093765e-01
7.136403162404553191e-01
7.070190419659319048e-01
6.745485026464622669e-01
6.860926654885487475e-01
6.959520472679890934e-01
6.857662801419421861e-01
6.652488109781700132e-01
6.843134177033199927e-01
6.785578071328822736e-01
6.824522374198884744e-01
7.149071579517837227e-01
7.050678702966595157e-01
6.598568311392474239e-01
6.827594535878607207e-01
6.530906599287761294e-01
6.861047265633822834e-01
7.182066409179190813e-01
7.218141185848020447e-01
6.860780216402349030e-01
6.852755874377751688e-01
6.999805214579765122e-01
7.087820911626218079e-01
7.023425538718813810e-01
6.685135967885785790e-01
7.163427439895611037e-01
6.910908067992200809e-01
6.670408168404833305e-01
6.989944860728189990e-01
6.920425908774837653e-01
6.605791724607773530e-01
6.525551309630631680e-01
6.803757699685178961e-01
6.714067642326028151e-01
6.917571295048816626e-01
6.853379140652917645e-01
6.947709918469929802e-01
6.836648319998159806e-01
6.559875007800891611e-01
6.942415079101756925e-01
7.074464816319969707e-01
6.941578345093165625e-01
7.108372796565205487e-01
7.009600794360026921e-01
6.784136281547247238e-01
6.738537681257452672e-01
6.991359203487469420e-01
6.831709134558267005e-01
6.537969784576376231e-01
6.826054819786216976e-01
6.951366116542677664e-01
6.691665710149825586e-01
7.176456651351706961e-01
7.253392968124913187e-01
6.912445602937109523e-01
6.717447036064617683e-01
6.684960150195445872e-01
6.959067792744378922e-01
6.503150211209373088e-01
7.092716619736979533e-01
7.054295037774497290e-01
7.060859006583154462e-01
7.001311629882051024e-01
6.630000880461711654e-01
6.756757058223198387e-01
6.846991219108949922e-01
6.905855674571780289e-01
7.069271628479230074e-01
6.996059324856475081e-01
7.077743643857447031e-01
6.974477851683612561e-01
7.357531602451700126e-01
7.059348699882200817e-01
6.941224801569380043e-01
7.115888587663626863e-01
7.044496208118292691e-01
7.186689200474141170e-01
7.027011777963793060e-01
6.866382212176269650e-01
7.056528850745754644e-01
6.602658226026217880e-01
6.914058446838353689e-01
7.155561787001228913e-01
6.841359478713086029e-01
6.870261174404149740e-01
7.163705664167683285e-01
6.792076595264898708e-01
6.650644540514382141e-01
6.915748645235626491e-01
6.992212113507001447e-01
6.895053838732350115e-01
6.880224060379943607e-01
7.161566278918407580e-01
7.002149497095083719e-01
6.995017258617300948e-01
7.106005064627766155e-01
6.991158778676735963e-01
7.259299851215380572e-01
6.962992205291329562e-01
6.886677933896263593e-01
7.101800190234719423e-01
6.667840123058872415e-01
6.813775384076394825e-01
7.144303789806394356e-01
6.854985602889930307e-01
7.068779410712097144e-01
7.007411458143048000e-01
6.835575579400694490e-01
7.158861966347367378e-01
6.869649851901075133e-01
6.855597578085073085e-01
7.054133017547240536e-01
7.084770497347102625e-01
7.171048541236404450e-01
6.861404025872033241e-01
7.279500283806136229e-01
7.222359814774543807e-01
6.966925139968003222e-01
6.994239035381821790e-01
6.762471897728969950e-01
6.797088949020154702e-01
6.813137390338186439e-01
6.953901252331483596e-01
6.755934536474799135e-01
6.922925332247935604e-01
6.922076593698082148e-01
7.032300688300101577e-01
6.871324919699605127e-01
7.106606356173664762e-01
7.125157736866403191e-01
7.121347572455658526e-01
6.908513106155604877e-01
7.073395506112079012e-01
7.137714082169965835e-01
6.929642186717266394e-01
6.777098139389309273e-01
6.776777030878387009e-01
6.695223189742950387e-01
6.877958098597001246e-01
6.905252530144535550e-01
7.137004627089612585e-01
7.110999754590158206e-01
7.161292339726663680e-01
7.214673923273645650e-01
6.864967596262417926e-01
6.738417320813361311e-01
7.076046992578970407e-01
6.817570619844328661e-01
7.142571145114697817e-01
6.795796895511801994e-01
7.008981294670120210e-01
6.943127305736906951e-01
7.138111127400271760e-01
7.050030707639221017e-01
7.181632992123722081e-01
6.974540832171414184e-01
7.062734332000263349e-01
6.991547159491968699e-01
7.031486940558375753e-01
6.680324705444620204e-01
6.939985461945116230e-01
6.756094686149846096e-01
6.867179207896035864e-01
6.975250995423984968e-01
7.195488755773393752e-01
7.103698202237401782e-01
6.885084457077919051e-01
7.157720692124230899e-01
7.261614097587212324e-01
7.005233967204286261e-01
6.973783058519174016e-01
6.922686459416458327e-01
7.222710371189446921e-01
7.274215660004090811e-01
7.001828329405690443e-01
7.113354302657936001e-01
7.256344617385556139e-01
7.234048842563439718e-01
6.724401790849836580e-01
6.878741791658355975e-01
6.735121296500462540e-01
7.081094411064131622e-01
7.174019285359619635e-01
7.168139773005693938e-01
7.025468153878434707e-01
7.124871454565443463e-01
6.884498029880319336e-01
7.330389553509382150e-01
7.076296918802825742e-01
6.987907607016761169e-01
7.092727775694314118e-01
6.820495867204332541e-01
7.128998290756775047e-01
6.913985670945473894e-01
6.956219331950613816e-01
6.936511768661887123e-01
6.953943432719896789e-01
6.979991807203339560e-01
7.368494282416340191e-01
7.187481520169085591e-01
7.175936714430098951e-01
7.138094784410509153e-01
7.144019938140976356e-01
6.930554459975325488e-01
7.068136526749333459e-01
7.127042544367850896e-01
6.947972282458452220e-01
7.027122130244188858e-01
6.959776618306822149e-01
6.740422534173371449e-01
7.084545914798641153e-01
6.918213592994096883e-01
7.092509672733836590e-01
7.064283155906255773e-01
6.869297637180782345e-01
7.208642091197792201e-01
6.918638792459367304e-01
7.061788110698737908e-01
7.103342757309218936e-01
7.186554753960300301e-01
7.065240649573407694e-01
6.682913070379645770e-01
7.062431516254097374e-01
6.606629162455935900e-01
6.965899343706265512e-01
7.268239302966549298e-01
7.001945406803913308e-01
6.979484256303452039e-01
6.961131965327791438e-01
7.038102639160080942e-01
6.983835494193018079e-01
6.999662200772927001e-01
7.012130070859007303e-01
6.924893867262457148e-01
7.262347081396218762e-01
7.131024783723242111e-01
7.168191978212660187e-01
7.231332183245342549e-01
7.009663630577988025e-01
6.798263800972854654e-01
7.193325376325059306e-01
7.072664666601805594e-01
6.926218029796412656e-01
7.141919224131388910e-01
7.008235411644382351e-01
6.534834555907150788e-01
7.358727928352253311e-01
7.086536849053741705e-01
7.191839950562031181e-01
6.878598954599214332e-01
7.321172314013709714e-01
7.259809334504766509e-01
7.114318449716084958e-01
7.091752345294954907e-01
7.042398360796423562e-01
7.022713575922563400e-01
7.324967111195664904e-01
7.035037657051889104e-01
7.191480116713905302e-01
7.213105382741793470e-01
7.373404349989455264e-01
6.969845548566503401e-01
7.012093482803389843e-01
7.248171597188576287e-01
7.198025740741356149e-01
6.809479718418768313e-01
6.757128849836797624e-01
7.242632784938646262e-01
7.108114401235462454e-01
7.144300669786755043e-01
7.189517257970472475e-01
7.337410173080105569e-01
6.866654354410941519e-01
7.356523205937726129e-01
6.723679023817876743e-01
7.272893908035255039e-01
6.981125487547862329e-01
7.076312886872693220e-01
7.329040020654420395e-01
7.088248359306021928e-01
6.853936953296325685e-01
6.714271296379242804e-01
7.135456589858678589e-01
6.692417807199204649e-01
6.889373070021773682e-01
6.924034826484839478e-01
7.285488062078713245e-01
7.274910734513843069e-01
6.884903179614737523e-01
7.005388383208049907e-01
7.025751771250371425e-01
7.229483770315325852e-01
7.069880162277464297e-01
6.959512035699784160e-01
7.237565887850633262e-01
7.374757208746660631e-01
6.933118104076034793e-01
7.029468432554402124e-01
7.089312295647234308e-01
7.001883195947622429e-01
7.111922865868018917e-01
6.755064448429517476e-01
6.800908977725284021e-01
6.948787735642986130e-01
7.063697439551447355e-01
7.287662881677254845e-01
7.065429682429774649e-01
7.237339624579516295e-01
7.377332384850183722e-01
7.436612533423835325e-01
7.171362314825345807e-01
7.152475739765489227e-01
7.353383088444329641e-01
6.839160162239779073e-01
7.207796093125912185e-01
7.093031951068728969e-01
7.043603161628846365e-01
7.347921493522497904e-01
7.274896782842020793e-01
6.953762004823098586e-01
7.365825365597993279e-01
7.208219002902118699e-01
7.005137568494634870e-01
7.184346439205533397e-01
7.083533762053010330e-01
7.030504727420797684e-01
7.142632168400866455e-01
7.192407500653205110e-01
7.419168379714385919e-01
7.134480323319783990e-01
6.705083837250228607e-01
7.148779713775795797e-01
7.335946695102506521e-01
7.250176850144930407e-01
7.090314551965548606e-01
6.848676543541017958e-01
7.157619544341010664e-01
6.967157112783098905e-01
6.901418553085564289e-01
7.223258975282415006e-01
7.181764704145907618e-01
7.117218795049866653e-01
7.006089981090151131e-01
7.189297122683178110e-01
7.334087472173786981e-01
7.234095458984459714e-01
7.267141370642951070e-01
7.180734044179035713e-01
7.069625156177316017e-01
6.668723252168266002e-01
7.135888051142226240e-01
6.896022846837673859e-01
7.169723716801438274e-01
7.271797266928684556e-01
7.045347516689264289e-01
6.807709686086140799e-01
6.903192599827489007e-01
7.103310000367568655e-01
6.701628464588159639e-01
6.917869838699907126e-01
6.847224284607701383e-01
6.954015617771879265e-01
7.505025439896564343e-01
6.742263020063331558e-01
6.939137167646337589e-01
7.209755894466653992e-01
7.217187343160670343e-01
6.959850928985698015e-01
7.105524441855864959e-01
6.992976912747652651e-01
7.447101944670054818e-01
7.094599577841727012e-01
7.423905384148727915e-01
7.308538828002981713e-01
7.224182350410511821e-01
7.118041654889288861e-01
7.265816923511908554e-01
7.248564538231615506e-01
7.398489643574474028e-01
6.909985611599783750e-01
7.002836090324759954e-01
6.659491130234096445e-01
6.978530518321369724e-01
7.388991046756703263e-01
7.140604777527060909e-01
6.720651089618300267e-01
6.992747994530970068e-01
7.058190057717972365e-01
7.157921624855791976e-01
7.116556656110833989e-01
6.962751184890220157e-01
6.993625633781753725e-01
7.030821555022415126e-01
7.188038833096431768e-01
7.064575527735165172e-01
6.944009347690168754e-01
7.241581874154856546e-01
6.853528373747264091e-01
6.999191390557113479e-01
7.385544157076495697e-01
7.283664322595294616e-01
6.801481936939618445e-01
7.116724684946201807e-01
7.161644045262778313e-01
7.130636569247890133e-01
7.187581523562448504e-01
7.126046550572191496e-01
7.226526571112140696e-01
7.348422497276640986e-01
7.204690798374200345e-01
7.348147462750335146e-01
7.153562216843558641e-01
7.159289247746720708e-01
6.775220455889573445e-01
7.094433227880992954e-01
7.254555454124741454e-01
7.415539806190813987e-01
7.094147379886055482e-01
6.979698803987091082e-01
7.096857811279524419e-01
7.299073813432932489e-01
7.018304015355044667e-01
7.196474459286043013e-01
7.238463682707151348e-01
7.251195063315332145e-01
7.170390910856860867e-01
7.050734372898785907e-01
7.029301516789586701e-01
7.202855933143929024e-01
7.197305237031681457e-01
7.256331246066384244e-01
7.055717132487562271e-01
7.434863496810542038e-01
7.162003135447300162e-01
7.146940035425760618e-01
6.963155168579111542e-01
7.372394025070005963e-01
7.180338911925030487e-01
7.313811649140338211e-01
7.396014176577279109e-01
7.265326530818863038e-01
7.167640794307380547e-01
7.474686360661488838e-01
7.108811866046236272e-01
7.524673578563232379e-01
7.217510277558164544e-01
7.045518219200198606e-01
7.194421365960114167e-01
7.083397722665939478e-01
7.154751269834340732e-01
7.484081136197464623e-01
6.686408390407155844e-01
7.437308121107134573e-01
7.362774693610361076e-01
7.250682120878522152e-01
6.945596772451665402e-01
7.478881617501343948e-01
7.261714864562452965e-01
6.733284030087802741e-01
7.214105243806060441e-01
7.199253944209372813e-01
7.355653202381474687e-01
7.061921770360690687e-01
7.205191649739263182e-01
7.282184849636380575e-01
7.498623946759020997e-01
7.364717908533394697e-01
7.271218357043091052e-01
7.182936849162794291e-01
7.348037708722433559e-01
6.834808207819471626e-01
7.600294729178570519e-01
7.169398514042654158e-01
6.782879133323382881e-01
7.289977130041385145e-01
7.395373724869922505e-01
7.144071001065503967e-01
6.917590543441480833e-01
7.094232741232777695e-01
7.346033023867883927e-01
7.450630646525742140e-01
6.908840739857133872e-01
7.412406356120287976e-01
7.313826860166536825e-01
7.375261976501591432e-01
7.620785435289701981e-01
7.064721732481038519e-01
6.892679483382831984e-01
7.334447740530886106e-01
7.127922234108649002e-01
7.027229675738244641e-01
7.059757914186509664e-01
7.496698895965346887e-01
7.229886779797320973e-01
7.307992036168267092e-01
7.421543305261049106e-01
7.275348490430374460e-01
7.169382141708386946e-01
7.214036056586978773e-01
7.512408500736412753e-01
7.368420101126591515e-01
7.028369308174607921e-01
7.291377126558518107e-01
6.948075734781896662e-01
7.166974629017671683e-01
7.242575452595443330e-01
7.104195569534387245e-01
7.451932718905226460e-01
7.303445681631616226e-01
7.329844837815652214e-01
7.329800196542618496e-01
7.008079256803410040e-01
7.207730555359707081e-01
7.237288733292230880e-01
7.352445713657033144e-01
7.470812138189172336e-01
6.979889267962484656e-01
7.257056271685184967e-01
7.082341298946787100e-01
7.068520562771897220e-01
7.168558359781821432e-01
7.113955564577949531e-01
7.514534491843877229e-01
7.330829264912590570e-01
6.953751390194646831e-01
7.193452811363243438e-01
7.066444086007385161e-01
7.049287305583017416e-01
6.915120802339291828e-01
7.104601177914086074e-01
7.434726034406594630e-01
7.572471146522099517e-01
7.527698546740272389e-01
7.465850459257010741e-01
7.368308201349157427e-01
7.150855093981579591e-01
7.162247417957642304e-01
7.260441239149941772e-01
7.265475096103272135e-01
7.376018543218082479e-01
7.443719544753258921e-01
6.908531952077650029e-01
7.222974053458707244e-01
7.033678848691252705e-01
7.195525272316338761e-01
7.452242098073805776e-01
7.423302485199047007e-01
7.583565806289112032e-01
7.373108269587893560e-01
7.354187409794349373e-01
7.444533153395290759e-01
7.038984494738972364e-01
6.992180937262831852e-01
7.229971230282422612e-01
6.985027725661540066e-01
6.993214431230111439e-01
7.240597952548831762e-01
7.261957235444549408e-01
7.269322359346507278e-01
7.429977231896643941e-01
7.416853615068051964e-01
7.241298726553343501e-01
7.302605241653551404e-01
7.211176076359860909e-01
7.239271736429222504e-01
7.413874440255897591e-01
7.467158976293252204e-01
7.221208811809336492e-01
7.544906708938153850e-01
7.385145613743292481e-01
7.273736113713934470e-01
7.363518443122312185e-01
7.025649486454650372e-01
7.304928494258586813e-01
7.557687192798260289e-01
7.241093418677304605e-01
7.267669350960207497e-01
6.920776033214934841e-01
7.245021710562827844e-01
7.185873798380100208e-01
7.656326056081715903e-01
7.068842442853676689e-01
7.347475466297498370e-01
6.786394156096879904e-01
7.305722214661160008e-01
7.383502525493367274e-01
7.422173274591917780e-01
7.407147866809303816e-01
7.295955250836509975e-01
7.074856914798224317e-01
6.991647300097605378e-01
7.212010114011060402e-01
7.238898313982154997e-01
7.366349718971951788e-01
7.504504246729764017e-01
7.360586564636073525e-01
7.385679785151989529e-01
7.322065221670093216e-01
7.611699085508344398e-01
7.298122641887778705e-01
7.110889721976888511e-01
7.591468609876559359e-01
7.345109280756397796e-01
7.452154988273881342e-01
7.114121977090056559e-01
7.127789046009860296e-01
7.135466433646368012e-01
7.486065865769686578e-01
6.869758272817091393e-01
7.250397407899463742e-01
7.253094922578073867e-01
7.030397226587520310e-01
7.454090516344694661e-01
7.162810994080495153e-01
7.216726949738736518e-01
6.908307781303560935e-01
7.325757058827134793e-01
7.246172267348519602e-01
7.226758901469048091e-01
6.985754154042248532e-01
7.220054452580878523e-01
7.477651134724271342e-01
7.319971345342053404e-01
7.287154723218488561e-01
7.661089818733507473e-01
7.340907081650296373e-01
7.437386958503888756e-01
7.447915132058097187e-01
7.316130311643398443e-01
7.183742580751395490e-01
7.519783179412394825e-01
7.532808844281378979e-01
7.375135535910078977e-01
7.420048351328724090e-01
7.484801557750833112e-01
7.186815403843130889e-01
7.109001355788385768e-01
7.316672100887811059e-01
7.683519444476480942e-01
7.585951495629342789e-01
7.485072997995958488e-01
7.154121819613196154e-01
7.129018128343194149e-01
7.353078993740989056e-01
7.319505609584979755e-01
7.561428813868764642e-01
6.934376578056571372e-01
7.296278960306922245e-01
6.991378649646811105e-01
7.539303203586000812e-01
7.141472337866621167e-01
7.143617080113147111e-01
7.491456511041851840e-01
7.382444157036199828e-01
7.463928737685736614e-01
7.387112594135035737e-01
7.230485368171216676e-01
7.209478627012009255e-01
7.326641823256512254e-01
7.328460867811853463e-01
6.858460507135213380e-01
7.309527027906074226e-01
7.281912469202372895e-01
7.146313584543944053e-01
7.406327340268599180e-01
7.118516301354843590e-01
7.041154976219854422e-01
7.539446026271113821e-01
7.226327814421362739e-01
7.304929970150462193e-01
7.408607727427591882e-01
7.383807263588264558e-01
7.374024083641400606e-01
7.176528079279835826e-01
6.965011651052448460e-01
7.512283030306728948e-01
7.458564417334617724e-01
7.191438588569194490e-01
7.717263781043326443e-01
7.596267770823162957e-01
7.460591276062360500e-01
7.118249367120158544e-01
7.594029791833358800e-01
7.764954775247625562e-01
7.308301834798180963e-01
7.135135937057777156e-01
7.476214926497729563e-01
7.471780735087101277e-01
7.249032935594710292e-01
7.117402741031281233e-01
7.238030985411576523e-01
7.474219686340399793e-01
7.573747298984043752e-01
7.041257574007945275e-01
7.251260199788003291e-01
7.243422206940001162e-01
7.371720662633780563e-01
7.259524777510558691e-01
7.517755342993361900e-01
7.230912498261046206e-01
7.673524296595922722e-01
7.546361900342952733e-01
7.426248327232085611e-01
7.583844139773134874e-01
7.400468674389983903e-01
7.272637840300378853e-01
7.155410779548208033e-01
7.266850817002340479e-01
7.489984966101015385e-01
7.157350902813590654e-01
7.353579103995990796e-01
7.581348869311950178e-01
7.256507363879983741e-01
7.496659848146360883e-01
7.197294808748979644e-01
7.265562081241285775e-01
7.276889299825748392e-01
7.050330228514096742e-01
7.635539196381591065e-01
7.515656402539646619e-01
7.435459692016963551e-01
7.444219708342262320e-01
7.634206817195627881e-01
7.545543460066257424e-01
7.588156334331714881e-01
7.428174585762277182e-01
6.866472542243549082e-01
7.592697974591497978e-01
7.180774961157531111e-01
7.283650744804719412e-01
7.166393125125847252e-01
7.379581973495262792e-01
7.503618743469073760e-01
7.688893773827768507e-01
7.375601841473782283e-01
7.302853308287774459e-01
7.636959801789826585e-01
7.317035251567910459e-01
7.466542890580608605e-01
6.966135293471023004e-01
7.461954536553091488e-01
7.362694299497667405e-01
7.263190820502112288e-01
7.428108753528255281e-01
7.377254447011935001e-01
7.489555799126514923e-01
7.401092314267689876e-01
7.419489062964406134e-01
7.249126411257581504e-01
7.243706819886053250e-01
7.143213359581876976e-01
7.275444887953202988e-01
7.001825000925235853e-01
7.426379040867974179e-01
7.428802563706158324e-01
7.378061534085497142e-01
7.256570601081825389e-01
7.271211739867563528e-01
7.357529504766321393e-01
7.422147351144716687e-01
7.349191147275151437e-01
7.126343775179661000e-01
7.584502397851219380e-01
7.380723270558755544e-01
7.454893429993929566e-01
7.500640691869684407e-01
7.253701084838366508e-01
7.421852828220436571e-01
7.104167924113495847e-01
7.440297460746139180e-01
7.406653155910865038e-01
7.220883312667384368e-01
7.664013625646541872e-01
7.389209525429297765e-01
7.679922344966272352e-01
7.217687508492630633e-01
7.455052044897225727e-01
7.655436038952521116e-01
7.513496852163293882e-01
7.469618305764653687e-01
7.398296265163756269e-01
7.396225001734184623e-01
7.820333475436253012e-01
7.472562557799992122e-01
7.309254406010010641e-01
7.444593477231592482e-01
7.302319991167821600e-01
7.566988214251350042e-01
7.414626043232523944e-01
7.428828231817830030e-01
7.526510923086731086e-01
7.395537391261807203e-01
7.513164217600020178e-01
7.438661479335396676e-01
7.057687363180895623e-01
7.532581124728530142e-01
7.373038043893530569e-01
7.091980832702741155e-01
7.421246937978918101e-01
7.453555058409820910e-01
7.448022020760206585e-01
7.455373884780708282e-01
7.365154022462538919e-01
7.269618162231317182e-01
7.243425540495925796e-01
7.252011851930612041e-01
7.370576459875656239e-01
7.567201172296075251e-01
7.417225713652294550e-01
7.302384828906450798e-01
7.195189463553084419e-01
7.468354177597159582e-01
7.339354345910474864e-01
7.499390609360028215e-01
7.529938032567742301e-01
7.492909746288470840e-01
7.488281423597316078e-01
7.475569316653288832e-01
7.468060758085445228e-01
7.250847145735674903e-01
7.049750162504089257e-01
7.426778649547127742e-01
7.540178160473912650e-01
7.302311784954245155e-01
7.309027374901945207e-01
7.764092112411871138e-01
7.274221015272560598e-01
7.313095807856854202e-01
7.473225877715702348e-01
7.388925268498868215e-01
7.288354771156843048e-01
7.767686723681450633e-01
7.482990233615911535e-01
7.529146376615126757e-01
7.344618434490216563e-01
7.479862315782970228e-01
7.501000320627480011e-01
7.334301209033393665e-01
7.673494921206280850e-01
7.609931574309521940e-01
7.602162083054305741e-01
7.282701910821238744e-01
7.385446654549637779e-01
7.608490272917612929e-01
7.500102021109458228e-01
7.587002763185617393e-01
7.511816780412989836e-01
7.329638724665156202e-01
7.311285184345120980e-01
7.419479151644033932e-01
7.402690810135834631e-01
7.471018354804196404e-01
7.525251555712975104e-01
7.620013990853905517e-01
7.827746608481870316e-01
7.538652503689240447e-01
7.454680704945062519e-01
7.425012904522345636e-01
7.375888761064498533e-01
7.509657450285968094e-01
7.672649110136008366e-01
7.576161972779407172e-01
7.538271835610719229e-01
7.460915166984953828e-01
7.283412442983346891e-01
7.579894411483358851e-01
7.093079600275983276e-01
7.376407953394102934e-01
7.398636146125137092e-01
7.361060106991114127e-01
7.451301636797575956e-01
7.711964648854541249e-01
7.579808312536131520e-01
7.344560620643818538e-01
7.757152025950713181e-01
7.507254658318549545e-01
7.542308493205369668e-01
7.547656784559098053e-01
7.631403915751892031e-01
7.632053080064616912e-01
7.341218163232542393e-01
7.489239438218068257e-01
7.881440572911245779e-01
7.247836280395414388e-01
7.371593080785636687e-01
7.718077777451319843e-01
7.355154838029338560e-01
7.482280812235586609e-01
7.643062075373172615e-01
7.576941842699730367e-01
7.700561032914596815e-01
7.748678249206402135e-01
7.351899901431313555e-01
7.505900885773760800e-01
7.674267667721257347e-01
7.333611095376989519e-01
7.774395256616696281e-01
7.557411431605742802e-01
7.296650801269285447e-01
7.115419626527560437e-01
7.531212963840799857e-01
7.482243785321955887e-01
7.494790151012190593e-01
7.487369073881566806e-01
7.680143231499765299e-01
7.227689209611921628e-01
7.540722406096697084e-01
7.365557424734022751e-01
7.373832169660197167e-01
7.393656158418835389e-01
7.558496424454669294e-01
7.591839183740621833e-01
7.524454706642066393e-01
7.033765662059994206e-01
7.419982602971979535e-01
7.307020081793956789e-01
7.628296596101771243e-01
7.488825544145070179e-01
7.433149257813995714e-01
7.415205231276776887e-01
7.455453227370332225e-01
7.638233988875285929e-01
7.321903771622022550e-01
7.390385088675966996e-01
7.577107078430747045e-01
7.595555172595530591e-01
7.214734884339828458e-01
7.599501205148178062e-01
7.767075486241508120e-01
7.449068297956361606e-01
7.531164639678922246e-01
7.439615852138272700e-01
7.614981792649699877e-01
7.727495879566605996e-01
7.362043899656336432e-01
7.251472915995885726e-01
7.793049757658101484e-01
7.379202769764683367e-01
7.645536030599121569e-01
7.486742180939335300e-01
7.316822192706141648e-01
7.673425494037945382e-01
7.533808473837946273e-01
7.585208514423599224e-01
7.628196423130069181e-01
7.679938629682407925e-01
7.608286766684304592e-01
7.746133588473994580e-01
7.708365919015836010e-01
7.594732748573984615e-01
7.411966931357188981e-01
7.600096833269179841e-01
7.729860618324527755e-01
7.384696391000179494e-01
7.411863408514807183e-01
7.466399257252763766e-01
7.363397520790613271e-01
7.463134094393005791e-01
7.791487534616976518e-01
7.365130459927742290e-01
7.513678336211545572e-01
7.634736857489827777e-01
7.594012857014886819e-01
7.790747934266745167e-01
7.588019379049796287e-01
7.377026939004742712e-01
7.817523932886065730e-01
7.422290672445264192e-01
7.271337993047346515e-01
7.484824217707878313e-01
7.498106606928010009e-01
7.757318084497638599e-01
7.830356600971353220e-01
7.419702278041208077e-01
7.506558797021302132e-01
7.515272406622506285e-01
7.390082222721493510e-01
7.500736624607209357e-01
7.437922426505412243e-01
7.493992336306907198e-01
7.586462228288387566e-01
7.582829799590260489e-01
7.296018167809092958e-01
7.307532940119226827e-01
7.793981300947496749e-01
7.765158485391738807e-01
7.853155993935498902e-01
7.533389255568991860e-01
7.756636090742426992e-01
7.646296152844176408e-01
7.664293574521299224e-01
7.902390308868317836e-01
7.626553719476263371e-01
7.331356690986265967e-01
7.677753938538709466e-01
7.564024952548108471e-01
7.596070493734669027e-01
7.515441449820199349e-01
7.757905937469875557e-01
7.664440923232060943e-01
7.442365426377415272e-01
7.891963551066755178e-01
7.962460616829371007e-01
7.660534101223749337e-01
7.553926868670031158e-01
7.711616636006759506e-01
7.484697565350156845e-01
7.548066557216693839e-01
7.757803608246527372e-01
7.714173667708614790e-01
7.741473714747143520e-01
7.533225054185431757e-01
7.785745487292659028e-01
7.693713320631723196e-01
7.623943538433418654e-01
7.966076955127006087e-01
7.572096797784244604e-01
7.635784485402673516e-01
7.435264352139444588e-01
7.622240435308387241e-01
7.691418340336150239e-01
7.633319696657362430e-01
7.456119538251718692e-01
7.567750730003417470e-01
7.659734845589422081e-01
7.510550923762915332e-01
7.580482955045159121e-01
7.811799146973986696e-01
8.174907539877055429e-01
7.470064429556312335e-01
7.707021467525808633e-01
7.489294371456035604e-01
7.629332619718239838e-01
7.347691422203049827e-01
7.900338458096707317e-01
7.682298426439866379e-01
7.678668400153766394e-01
7.464882780438371057e-01
7.527458564916428285e-01
7.581936650552547619e-01
7.853013905455740185e-01
7.544586276361650024e-01
7.621317080798259980e-01
7.762522834837487506e-01
7.678210025285562290e-01
7.675746981565554350e-01
7.867633232207966731e-01
7.718234992255050830e-01
7.783640612028577266e-01
7.772553578164945742e-01
7.438438059075760389e-01
7.700020345331670679e-01
7.767866598993072857e-01
7.833456685177135892e-01
7.908559928291968300e-01
7.706540409778568357e-01
7.733021880022304950e-01
7.940021045572291936e-01
7.394465840675830126e-01
7.577149837833030421e-01
7.395083516308255112e-01
7.342740630017843273e-01
7.806552829917198233e-01
7.658981055272598981e-01
7.367982074382073421e-01
7.836602804342134299e-01
7.437583024209835081e-01
7.295727997793602926e-01
7.636159425511550580e-01
7.839920055135394250e-01
7.419931240058197375e-01
7.404185567956760305e-01
7.967407644288863056e-01
7.701690038502341240e-01
7.788488414664374027e-01
7.721670034655111481e-01
7.517893497196066477e-01
7.770294223871213601e-01
7.592603244375571991e-01
7.663884761777501886e-01
7.504142319746166523e-01
7.793236543544485029e-01
7.510922553740713159e-01
7.808093412080835405e-01
7.857234570050466438e-01
7.903825332732384856e-01
7.736465643710571660e-01
7.943404027294628245e-01
7.678133820909222029e-01
7.521150563997924809e-01
7.810158760556704660e-01
7.746224733715580957e-01
7.674825890986268773e-01
7.608587640658361906e-01
7.961928937133121442e-01
7.917035514263178753e-01
7.745668976922484017e-01
7.790529638335996765e-01
7.831707893148818211e-01
7.579275412072293827e-01
7.700589875774704884e-01
7.514847164845465111e-01
7.784745673206143746e-01
7.689427381977033127e-01
7.793607536734290520e-01
7.640081779298848463e-01
7.763879939570956790e-01
7.934081084910520332e-01
7.690770223116093485e-01
7.914021767302515942e-01
7.595922793194170852e-01
7.628604968530862118e-01
7.909634257544332359e-01
7.937518917572804478e-01
7.845034927190296381e-01
7.921389013649345889e-01
7.477236804537448212e-01
7.975687220070661887e-01
7.522705872600260468e-01
7.614949492319696978e-01
7.757549945483528386e-01
7.855022122453969580e-01
7.767573902353722692e-01
7.652791454773175683e-01
7.801869424072475079e-01
7.810560920108389205e-01
7.725374111991356596e-01
7.743288677349648985e-01
7.815158592776063617e-01
7.769683802093353409e-01
7.867729514759574938e-01
7.555664763292618824e-01
7.773116383935856355e-01
7.769889639198395148e-01
7.511814079232252972e-01
7.660602900093632650e-01
7.753186241847432880e-01
7.783374973268827324e-01
7.752954160315870258e-01
7.806890088223964463e-01
7.699696218759951583e-01
7.531625822563892125e-01
7.739702881917587263e-01
7.790888955886993150e-01
7.758428930057011952e-01
8.077222651725919356e-01
7.965734276715483730e-01
7.866284233650496782e-01
7.800351962094910219e-01
7.819277379557035834e-01
7.590523688611794384e-01
7.731674425241484849e-01
7.715653124115955386e-01
7.610689837801519753e-01
7.769874105478427051e-01
8.167110973329008150e-01
8.002547197537840384e-01
7.693237508970904859e-01
7.673057430353082964e-01
7.779267979737976013e-01
7.762479159656205940e-01
8.081871484291072161e-01
7.596049105562250325e-01
7.704535393589144743e-01
7.866025121419824018e-01
7.630207292119345341e-01
7.845454924210064629e-01
8.005458331631415403e-01
7.832874575335259104e-01
7.816187157258239759e-01
7.760396864016471108e-01
7.523388529736919628e-01
7.541397602624135832e-01
7.731247183646405841e-01
7.894372902439178441e-01
7.851448904729608769e-01
7.948044748967680873e-01
7.780285402941978790e-01
7.490159680872868764e-01
7.747786106791120231e-01
7.569455958144737373e-01
7.983167862027644723e-01
7.673032934215170409e-01
7.927201880735013084e-01
7.633259794524349662e-01
7.548230054670163058e-01
7.779677410680678751e-01
7.694979333948223088e-01
7.606755391449838699e-01
7.831635704173317558e-01
7.857378167747757214e-01
7.808132550990273257e-01
7.755927528416010075e-01
7.750414247150759772e-01
7.991867157647218889e-01
8.017638371971672617e-01
8.104078516954743572e-01
8.025087115366583701e-01
7.701225781010498928e-01
7.753967493494994256e-01
7.915208787025407311e-01
7.942882475061832093e-01
7.614555634795107109e-01
7.632449212026879426e-01
7.915916944119488763e-01
7.618630310715325260e-01
7.621670191194822586e-01
7.718424948114911421e-01
8.124083335266499839e-01
8.063706804956753960e-01
7.586324896809818474e-01
7.576976754593119923e-01
7.761864693118232239e-01
7.668191073774497379e-01
7.858400293138695369e-01
7.784109563912484653e-01
7.756809655063776621e-01
7.802470642099602616e-01
7.746578560912188438e-01
7.545934465588024498e-01
7.874174502743608306e-01
7.701187177692856434e-01
7.650794111909252626e-01
7.797558233555451634e-01
7.940733962128139201e-01
7.786194424803839498e-01
7.897989288430613541e-01
8.004778860298440435e-01
7.520634218417063810e-01
7.711760535120024684e-01
7.525592893740510325e-01
7.806970142960101278e-01
7.807700681826490463e-01
7.923668778954966463e-01
7.740494782583539068e-01
8.046092744123701790e-01
7.995980696345967864e-01
7.598689275935402998e-01
7.965775139906920987e-01
7.756496712740843513e-01
7.761101269474681708e-01
7.628705459922305865e-01
7.996900890435850728e-01
7.686909520763499648e-01
7.770748376680527425e-01
7.699871551654722257e-01
7.989815353444370549e-01
7.511963353170841851e-01
7.836263493082583631e-01
7.732485476453369033e-01
7.726848196890121478e-01
7.579565098226621611e-01
7.934960661665406700e-01
7.677129797513405629e-01
7.849267448953518578e-01
7.682819366361759439e-01
7.884162135713788100e-01
8.089991022365974338e-01
7.740176009747226082e-01
7.648454116459794117e-01
8.022233342635538555e-01
7.681977870776620643e-01
7.939485910312833461e-01
7.569947420576184083e-01
7.868577427580373262e-01
7.692816011541664389e-01
7.804773413743755217e-01
7.623701291198734520e-01
8.050009988648002546e-01
7.922454341485323237e-01
7.648692765938577276e-01
7.944035980834110999e-01
7.494173681335021264e-01
7.928846157253397475e-01
8.001058499068967045e-01
7.874370853909739010e-01
7.685143111055705578e-01
7.904382938986562745e-01
7.736353570218891251e-01
7.807133701955343286e-01
7.960379132891690634e-01
7.880030201868680750e-01
7.902776507989078825e-01
7.558752294003620031e-01
7.830096835192904559e-01
7.765949377104315321e-01
7.918710710423647603e-01
7.886448905847067703e-01
7.566497284536373158e-01
7.588858217524744321e-01
7.828216846781577143e-01
7.438091019035093510e-01
7.895072794170712172e-01
7.761288778249700870e-01
7.990500246456505584e-01
7.861428578214888496e-01
7.900921421914597342e-01
7.584786429830232546e-01
8.009256776996436233e-01
7.914932778836279992e-01
7.841579110140501907e-01
7.942305033403523895e-01
7.878066476294767195e-01
7.683077015531645237e-01
7.876724164176027720e-01
8.091027667501140552e-01
7.966066983346407060e-01
7.795316868155397483e-01
7.734046663383408182e-01
7.877316108244364345e-01
7.773705427538611934e-01
7.685168674111085840e-01
7.567909052766763622e-01
7.929445278781320772e-01
7.691305347130442671e-01
7.634169207398677770e-01
7.969725079565220804e-01
7.726883875815262481e-01
7.556670593146008752e-01
7.694297129117434464e-01
7.881004381776262058e-01
7.893430595931053562e-01
8.010750988638791759e-01
7.876475183854847462e-01
7.880529436113654640e-01
8.064349992607212636e-01
7.848770723844449293e-01
7.779242258075558247e-01
7.976802755295409053e-01
7.895468132033178765e-01
7.758608309024587202e-01
7.794443287321835001e-01
8.045684311138430189e-01
7.688425306601495146e-01
7.674589488542933324e-01
7.770964569228032692e-01
7.722937616302828490e-01
7.739068136476306980e-01
7.750570054838943346e-01
7.965063584756579829e-01
7.958795985645237270e-01
8.138941638121771627e-01
7.808384755302816282e-01
7.942091988204935671e-01
7.983930700418688797e-01
7.593403022055194018e-01
7.968680111979304925e-01
7.762181558025873507e-01
7.840273484112424418e-01
7.801452816479309549e-01
7.799747717651519530e-01
7.679489794769945865e-01
7.779036963548755512e-01
7.707373763407948664e-01
7.904843542996938810e-01
7.969947232737308873e-01
7.943431398280257349e-01
7.656618409198485686e-01
7.549448794151721875e-01
7.757087023804475345e-01
8.121160961190326821e-01
7.883753764913089546e-01
8.019007800339302827e-01
7.816430657150411632e-01
7.424882412562769929e-01
7.899632008225830893e-01
7.969797032000695003e-01
8.058466814938319844e-01
8.022467357196656490e-01
8.037297395924875021e-01
8.153032690366071034e-01
7.912496462038858258e-01
8.026038413273475225e-01
7.543692827031474035e-01
7.802823708077816223e-01
7.927792780932740868e-01
8.171104778397242363e-01
7.781150811169904591e-01
7.903013770756968093e-01
7.682410616412229665e-01
7.988303138783633406e-01
7.690006901201512646e-01
7.876128693452751905e-01
7.913812029418531013e-01
7.756531506277219989e-01
7.391294269306764031e-01
7.948578933063378260e-01
7.959784000441090246e-01
7.820450510967081881e-01
7.779339736045912668e-01
7.756495448045651608e-01
7.791985166485246861e-01
7.831683084873169998e-01
7.992553540717818317e-01
7.590762722802900653e-01
7.879574519358474305e-01
7.830173886439301123e-01
7.723016051386041303e-01
7.946805411967302613e-01
8.102833180275934577e-01
8.046661647548908336e-01
7.697535047271610864e-01
7.922054616614334632e-01
8.001384634542157981e-01
8.006863344745431821e-01
8.117312973169065193e-01
8.144811546777506184e-01
8.051754401247400716e-01
8.122922336561935186e-01
7.905516955968379111e-01
8.091915192961112169e-01
7.711885784172712865e-01
7.636272895598356092e-01
7.768876893876540679e-01
8.050251666719173693e-01
7.551550486837335097e-01
7.819505364466093900e-01
8.039050935099595341e-01
7.874109749503265254e-01
7.860499463439083456e-01
7.481587851134878786e-01
7.971686849717503076e-01
7.912756908711287007e-01
7.840662938599115561e-01
7.997774133648120065e-01
8.031431899002613450e-01
7.847326793090126928e-01
7.691458397150101600e-01
7.705561012565752543e-01
7.715611181515843464e-01
7.919367795377549868e-01
7.732617783657234067e-01
7.727119134501299058e-01
7.831031706283553273e-01
7.797753825933508853e-01
7.712397655576884725e-01
7.567838131606439145e-01
7.797218310041866829e-01
7.279471433028174010e-01
7.802434686298499456e-01
7.647689264158057387e-01
7.630483623866139986e-01
8.140695745746826528e-01
7.959624961678303245e-01
7.871027146568332356e-01
8.078355180845817607e-01
7.882857912530204514e-01
8.040817035841208993e-01
7.577636230376624260e-01
7.888926340341035903e-01
7.433806599632549750e-01
7.577147180661876202e-01
7.794532760321511988e-01
7.632759395746656628e-01
8.008951402797470642e-01
7.896634608927486365e-01
8.054836523811830240e-01
8.003477303801176390e-01
7.878431584127909559e-01
8.055495666571121927e-01
7.749921112889673891e-01
8.112766530962409739e-01
7.879958415369917590e-01
7.514486111822791248e-01
7.985167429590019905e-01
8.232443851682482716e-01
7.540961163922589305e-01
7.843730740760245235e-01
8.059597975056960184e-01
7.886518442273589002e-01
7.810052302026094795e-01
8.121775370611377109e-01
8.163569923905473757e-01
8.063236275600899061e-01
7.938583504811166369e-01
7.825229880739008603e-01
8.048592489123793658e-01
7.978395980301954404e-01
7.906238093324210459e-01
7.938001180804715728e-01
7.763607383499008252e-01
7.864057209933407178e-01
7.921975132323914037e-01
8.343077575819928260e-01
8.072348969462362911e-01
7.937813786193134158e-01
7.779952883592908819e-01
7.984353053244315213e-01
7.769250156724546441e-01
7.705444044347271593e-01
7.686621371361900268e-01
7.659679423956973210e-01
7.919676989715166426e-01
7.829696852732210832e-01
7.979504549255693746e-01
8.056860251898277925e-01
7.965992447213648964e-01
7.903695010904894236e-01
7.939736411856195275e-01
7.584071914628688349e-01
7.719492748649406932e-01
8.035130027616277371e-01
7.773704525788690534e-01
8.021927803723880590e-01
7.664558549185489511e-01
7.899253148532512370e-01
8.128362781360993772e-01
7.852372036225595542e-01
7.639235630167043878e-01
8.229785746680952085e-01
7.944454394086544191e-01
7.888358122097212100e-01
7.880066462976546005e-01
7.838955213349203532e-01
7.918760582660651082e-01
7.947195539587130764e-01
8.015257334135859058e-01
7.931829850431498796e-01
7.721845449779854986e-01
7.668593681533466544e-01
7.802290533658210459e-01
7.887907007044959729e-01
8.039257947838812646e-01
8.199151131084042587e-01
7.685106216827306547e-01
7.707780398981622927e-01
7.930945272507963217e-01
7.849580629813242005e-01
7.554636577777948947e-01
7.658304217163316441e-01
8.085039671232804315e-01
7.860077395846499781e-01
7.778022099236596709e-01
8.084679798951028840e-01
7.917105146052837439e-01
7.870532064803623662e-01
7.871246940701601691e-01
8.161219121581609892e-01
7.969569359686589083e-01
7.653774164471973673e-01
7.517288194691573722e-01
7.864293316046573334e-01
7.550466672438862492e-01
7.635445206184833244e-01
7.688566317786280635e-01
8.183673314822461631e-01
8.158090859936569794e-01
7.997115673361764321e-01
8.104735882434617178e-01
7.969963324423877671e-01
7.749886728717434448e-01
8.067040362429892530e-01
7.834051890964324194e-01
7.794766615321745418e-01
8.018145038447347384e-01
7.968479480320731501e-01
8.068802059012653016e-01
7.897969226215938443e-01
8.023616186693575125e-01
7.916530026218696614e-01
8.057714939617280914e-01
7.932946561566022181e-01
7.956829830410665494e-01
8.081894714390069900e-01
7.726607062569599282e-01
8.000278346679884356e-01
8.201600957967634109e-01
7.997663813475786032e-01
8.178932894226919048e-01
7.945400190702064380e-01
8.165120052577857779e-01
7.978350670135454514e-01
8.036618572060858501e-01
7.871988250849374369e-01
7.868848273984120345e-01
8.072038432867758573e-01
8.049727843234907310e-01
8.011208788195953723e-01
7.981673551882161322e-01
7.779560902637338016e-01
7.957491461521586373e-01
7.859093009708126853e-01
8.209211505254703223e-01
7.991498351284556101e-01
7.899797696106984901e-01
7.693416063777596126e-01
7.809017094884076471e-01
8.105502079066928545e-01
7.869944965004402881e-01
8.042968211402372614e-01
8.204943784530014383e-01
8.123060794422899411e-01
7.651018608929766041e-01
7.890609794720256920e-01
8.108452326742111582e-01
7.979345448983083955e-01
7.901537793492035000e-01
7.734741827107977086e-01
8.126175698902029509e-01
7.949034236344596493e-01
7.998131701655021297e-01
7.838199836951176280e-01
8.037622698154925915e-01
7.942430974889980178e-01
7.802144813121437705e-01
8.075014858957777486e-01
8.198838327615131094e-01
7.912519603321210848e-01
7.666767554194710010e-01
7.857647647859080653e-01
7.979229651550623359e-01
7.899377164428618148e-01
8.063253687073883569e-01
7.733291215020409171e-01
7.850390368349932091e-01
7.888987455999197929e-01
7.969281815338733477e-01
7.952149292035738393e-01
8.043443758004787947e-01
8.104539449580255850e-01
8.036682046874359386e-01
8.086161420901474273e-01
8.228045701195390027e-01
7.910778434060428133e-01
7.959745224511627359e-01
8.216577605985833088e-01
7.972125435250367875e-01
8.025050584313846436e-01
8.093178800392377692e-01
7.800601609517090473e-01
8.184322720774309667e-01
8.122621669409992862e-01
7.743412648433924961e-01
7.958930527525461818e-01
7.759033297691853015e-01
7.764526556962411119e-01
8.219203726498217621e-01
7.911199575152322305e-01
8.176900932466245608e-01
8.129515291279879596e-01
8.029805592197089004e-01
7.859422217796623311e-01
8.007730612375509871e-01
8.311042055028524667e-01
8.028900711023061465e-01
7.834591930960536077e-01
8.036672958517867560e-01
8.070043643973030534e-01
8.301802605441843674e-01
8.134262449119340488e-01
7.781154146336538568e-01
7.923460206062150624e-01
8.158709997859551200e-01
8.272089762506839028e-01
8.319104552586513712e-01
7.969816308772665892e-01
8.151050586786305896e-01
8.096307148750667704e-01
8.199140812284835267e-01
8.085270250004703563e-01
8.215158177957854191e-01
7.898945787330791113e-01
8.134978651468310895e-01
8.198668424257201659e-01
8.226484667096929382e-01
8.075544311540865383e-01
7.507524779697778428e-01
8.061090816014974125e-01
8.182541116462485054e-01
8.267335553129641079e-01
7.929013585960773547e-01
7.973472175502525072e-01
7.979107066640891421e-01
7.999643178513418107e-01
7.626573264225536830e-01
8.262852234217515912e-01
7.884246969416861539e-01
7.678433914144801031e-01
8.034847041388643030e-01
8.096561604441172566e-01
7.926838202227903807e-01
8.125613971325494900e-01
7.995574709017307935e-01
7.852207203652972201e-01
8.139287324245285671e-01
8.090593941015873369e-01
8.075208189953262394e-01
8.037925200183622110e-01
8.314913313997432942e-01
8.161817691855917101e-01
8.283247774408134534e-01
8.134958397952887221e-01
8.229480900913338504e-01
7.836567087327938053e-01
8.021453673636165238e-01
7.955373915931328588e-01
8.034129857113339046e-01
8.200891764767362924e-01
7.941105473397848113e-01
8.203574053448384751e-01
8.096659803417353141e-01
7.849842270429421287e-01
8.223278488629743865e-01
8.150679634042466981e-01
8.349151354292857485e-01
7.692469505968909660e-01
8.044538376054790607e-01
8.136450328881480454e-01
8.063549828565438338e-01
8.132725793564663519e-01
8.099302660582259339e-01
8.222537249339696430e-01
7.998928100435923616e-01
8.049082582701339028e-01
7.841279626847642570e-01
7.795434636587581512e-01
7.929222117290196659e-01
8.089972220914872780e-01
7.840847020006166401e-01
8.043605843298295976e-01
8.035303126672926899e-01
8.324034376083042641e-01
7.999897553373083170e-01
7.908917922790980048e-01
8.044943765171072014e-01
7.870481137920386505e-01
8.301751272046041796e-01
8.295702745326006822e-01
8.125812130744491935e-01
8.092924769951003183e-01
8.307100856429224800e-01
8.393666547542756318e-01
8.048673106644225195e-01
8.300711446411617178e-01
8.021359663011473629e-01
8.035479646393661746e-01
8.033979368758820128e-01
8.270518795145982427e-01
7.996641770056616139e-01
8.339803336634310504e-01
8.313478435505855524e-01
8.287400952483638950e-01
8.265880265400755711e-01
8.127915233441336262e-01
7.788966133242570811e-01
8.281867861644616191e-01
8.040987396042212909e-01
7.786154488371320737e-01
8.195980378696721136e-01
8.169914395157447107e-01
8.580122043305025148e-01
7.866003849784616309e-01
7.740575035990364672e-01
8.190850179698020428e-01
7.838600739716803378e-01
7.947769905621605568e-01
8.036544066170422385e-01
8.166181024364059793e-01
8.283750978665433973e-01
7.957494071830122362e-01
7.976355302405228054e-01
7.808358327126342369e-01
8.080823248293644845e-01
8.090721932856721477e-01
7.665771018270399750e-01
8.088410698867405380e-01
8.039867548382362283e-01
8.155867646086377709e-01
8.048019338481847695e-01
7.842137035472647177e-01
7.802362763902442877e-01
7.978779263453676940e-01
7.862223093837401589e-01
7.966552992962649959e-01
7.943195962643374575e-01
8.074245664458356009e-01
7.994990460784451303e-01
8.097838487267097207e-01
7.957924884591897063e-01
7.868123809407422398e-01
8.349855621667826577e-01
7.888389125837141913e-01
7.904342582411719720e-01
8.452975824947158712e-01
8.225135956338679444e-01
8.054791545235792105e-01
8.238367576142832105e-01
8.126830421031747687e-01
8.114527123492876193e-01
8.226757373332392875e-01
8.001668868180960015e-01
8.002069457545275544e-01
8.272044460100058672e-01
8.069247764932220290e-01
8.058992568903494691e-01
8.081777677459323073e-01
8.119295268621553596e-01
8.090528958623339761e-01
7.878884790102494984e-01
8.214561616886542073e-01
7.660144440104026398e-01
8.101109764579395023e-01
8.135111260196519201e-01
7.976406471299136713e-01
8.140519080299254417e-01
8.084328050954626699e-01
8.143331930192428958e-01
7.975806622131540458e-01
8.390577747337684134e-01
8.154525490844509727e-01
8.077406442683502386e-01
8.038671120910277912e-01
8.197204198084008242e-01
8.194121903483047031e-01
8.342603661692042927e-01
8.470914242185176857e-01
8.211421673742731464e-01
8.027604442841024257e-01
8.335367743674034768e-01
7.715215952722401793e-01
8.038576090091043014e-01
8.197076002257001059e-01
8.268196314648569301e-01
7.984890600254767046e-01
8.197564386874774955e-01
8.068840312717039387e-01
8.206110790466136784e-01
8.164597694763553459e-01
7.890540225470163982e-01
7.997545163788868372e-01
8.149668403831094032e-01
8.232794022735470119e-01
8.683666641106103645e-01
8.197007717623544520e-01
8.224121599548857020e-01
8.034883230780928143e-01
8.126112439233370566e-01
8.291489057352744441e-01
8.227381754131015690e-01
8.272255345619999867e-01
8.087151955758975497e-01
8.319761634253111104e-01
7.903216210341483805e-01
8.194821002875281035e-01
8.192448595251943244e-01
8.236002450052012369e-01
7.841570297492029828e-01
7.964296592140168718e-01
8.344093234416498639e-01
8.041280466709419539e-01
8.176388509093630574e-01
8.134383831786886621e-01
7.904745175057291684e-01
8.176868925302344104e-01
7.918018345983716122e-01
8.388817296459575301e-01
8.052161183994588356e-01
8.069473931045284543e-01
8.160407743146472770e-01
8.089092353157170123e-01
8.385974288321331738e-01
8.063324850139411692e-01
8.166369469014681526e-01
8.129340130342767035e-01
8.045484638122023524e-01
8.049009876807361463e-01
8.061319210201518537e-01
8.269602976613563694e-01
8.004081663996073237e-01
7.924290064404913014e-01
8.324842969242096657e-01
8.400910698871563165e-01
8.113763503632517304e-01
7.951609146693997543e-01
8.288211171420966084e-01
8.305516478293555327e-01
7.986182792304326039e-01
8.352632058747893051e-01
8.310792051486591836e-01
8.134350605222416819e-01
8.236677127183361646e-01
8.320959942591203973e-01
7.768594182360982758e-01
7.935356263263183552e-01
8.211672202417195088e-01
8.264922942108927639e-01
7.977661731203735673e-01
8.163173192113215570e-01
8.179458479844226027e-01
8.113186480048252269e-01
8.035884592831809003e-01
8.307568460623652173e-01
8.331272180663837901e-01
8.015249965026870482e-01
8.365651532533194823e-01
8.224482903405321288e-01
8.259087860431387762e-01
8.240653913713588130e-01
8.141774977332337793e-01
8.277783192671003265e-01
8.066261668529761675e-01
7.848804705143010985e-01
8.320040909525852069e-01
8.002070156683266378e-01
7.917466926670084781e-01
8.170789593736612622e-01
7.907206691117860675e-01
8.349153737276117093e-01
8.033275977605104368e-01
8.198432135726776426e-01
8.108324246717820705e-01
7.850204804915043022e-01
8.174428006667491253e-01
8.209598563055459097e-01
8.133072483337180358e-01
7.859358532227317395e-01
8.148584005740855396e-01
8.139964749049726223e-01
8.026223484266600261e-01
8.246422431767534977e-01
8.044843970901093266e-01
8.194602767304353108e-01
8.405633238420939790e-01
8.280447890199071903e-01
8.107698356836522402e-01
8.037531127534509601e-01
8.306984838457877052e-01
8.278114076204889926e-01
8.079975324689852023e-01
8.408917511394869981e-01
8.159948106942118695e-01
8.239422679249381876e-01
8.184337037122290104e-01
8.175375671405299416e-01
8.258919673201573497e-01
8.261036087224729041e-01
8.086561878665456948e-01
7.830588458918118500e-01
8.346569544912506577e-01
8.537355591671030863e-01
8.188775101713403615e-01
8.292480531972745705e-01
8.243601379278689967e-01
8.139061936817306719e-01
8.345910038877812909e-01
8.645734306050596452e-01
8.401287817297286020e-01
8.259984382665598313e-01
8.253698196646740426e-01
8.275466010915341064e-01
7.854061461132607613e-01
7.924938610789779014e-01
8.234617293416423012e-01
7.962027406527001361e-01
8.183460942941385152e-01
7.911213066669982030e-01
8.254680243857731581e-01
8.143178175850147582e-01
8.052344382433939129e-01
8.098817320668970643e-01
8.164363282008044731e-01
8.315955790974345341e-01
8.381148732771831478e-01
8.315564546164311288e-01
8.408303290189561574e-01
8.139889166114979702e-01
8.248644804222282634e-01
8.211771829890579522e-01
8.256216358253382070e-01
8.243751220688111392e-01
8.345089978816222498e-01
8.204453508345377344e-01
8.327768540090787486e-01
8.057928795047673010e-01
8.059513324760025910e-01
8.345234247814813378e-01
8.553106081756716161e-01
8.633833146295299965e-01
8.144964348446626090e-01
8.216338763080813790e-01
8.163870474020025192e-01
8.330638003022234894e-01
7.947798206777989538e-01
8.353309575888133720e-01
8.345069646208126413e-01
8.138191849635157959e-01
7.999102682716340285e-01
8.453539813609625142e-01
8.004566394071415125e-01
8.183761348605971264e-01
8.095219524409082990e-01
8.090875086026174667e-01
8.318090456974821523e-01
8.297523196770848486e-01
8.070932585505649071e-01
8.171666058665388865e-01
8.021474479151122772e-01
8.223848529099270221e-01
8.225592156472917305e-01
8.022497387690331605e-01
8.215865758139275776e-01
8.182371814566099522e-01
8.326044624068131839e-01
7.985204962450270783e-01
8.381495485604357754e-01
8.311821807882302515e-01
8.177894838416418510e-01
8.058940149360845906e-01
8.030393159833405514e-01
8.336710749953895050e-01
8.287572403957903511e-01
8.136554114111300695e-01
8.401095236191375992e-01
8.124479119376041281e-01
7.952246775226308184e-01
8.110980779696912446e-01
8.508774893717504506e-01
8.232122764530759307e-01
8.229972828629950055e-01
8.351005926040202532e-01
8.479712306804207955e-01
8.539778527821177967e-01
8.203961916759389128e-01
8.340313240320147425e-01
8.079323264881790312e-01
8.354245444661662079e-01
8.152328886581577949e-01
8.032584077385456212e-01
8.174246107463236655e-01
8.049498635491263432e-01
7.961355098602764802e-01
8.438777725531949603e-01
8.157701688174854304e-01
7.997773383452924101e-01
8.068413216851296754e-01
8.195579709750508979e-01
8.317843356233886043e-01
8.156526151707338412e-01
8.391993427380988191e-01
8.324454129452958373e-01
8.162168492357776417e-01
8.365045685486672822e-01
8.226315753301164380e-01
8.399967704427470094e-01
8.180089447407629111e-01
7.850441865322207446e-01
8.134992380721225436e-01
8.087832373055640067e-01
8.027667414403852897e-01
8.457438693103573879e-01
8.383647251391702637e-01
8.198649072098219692e-01
8.479640373467773884e-01
8.435726406748607076e-01
8.179351079646781653e-01
8.080281434488875147e-01
8.114453081726944461e-01
8.272450013756628140e-01
7.929967425437677297e-01
7.848635405428791012e-01
8.277698478681499994e-01
8.044547810692985745e-01
7.949937774856105088e-01
8.286923523992446583e-01
7.976528227558605799e-01
8.163450979911278660e-01
8.265117594425323011e-01
8.502195051267871229e-01
8.565377252877420799e-01
8.163960290328109437e-01
8.371628917670891346e-01
8.149520362719177013e-01
8.257564630693449148e-01
8.331699510949416299e-01
8.196296691422310099e-01
8.376041206102192715e-01
8.253517333484265972e-01
8.612660190205853050e-01
8.060609484699817751e-01
8.186250274742314925e-01
8.325449265920766839e-01
8.477782232749131452e-01
8.707007496329711715e-01
8.234333190662920243e-01
8.197567851851748078e-01
8.238924305632179257e-01
8.235852450509406619e-01
8.314333515901876082e-01
8.001886241798968902e-01
8.235976246403383660e-01
8.451292867026922728e-01
8.206721915652803734e-01
8.262997994943581670e-01
8.307307220093719247e-01
8.091417041861784787e-01
7.961216130905713895e-01
8.463691688553222070e-01
8.092398535346648769e-01
8.389758937072150369e-01
8.148250154233216414e-01
8.418216651901512249e-01
8.170899925344907722e-01
8.454069533954114979e-01
8.583919107331750009e-01
8.222417086791630192e-01
8.330319323437114232e-01
8.087210762040299983e-01
8.179531679029581337e-01
8.298086144698867406e-01
8.446798455929752647e-01
8.363567260971171979e-01
8.270328867702245734e-01
8.424838732408048703e-01
8.243121895734443205e-01
8.445983379589004914e-01
8.257450390196210410e-01
8.083561998219945810e-01
8.021879993193531400e-01
8.403195078461545009e-01
8.367917219767110337e-01
8.338032629559982700e-01
8.137784709367748004e-01
8.127100879574148395e-01
8.338674219032295998e-01
8.244003308267202623e-01
8.406225369478232956e-01
8.438964557086153784e-01
7.997171652614067927e-01
8.382392320360949611e-01
8.081469873946747207e-01
8.168600057058427177e-01
7.866882492354029255e-01
8.167446847592101378e-01
8.482762642115891927e-01
8.310894201388639990e-01
8.168820765900947078e-01
8.561221882628574642e-01
8.295098310574270384e-01
8.262488279583665163e-01
8.395642835630685585e-01
8.017419638510675517e-01
8.390685200776690778e-01
8.144397394515565658e-01
8.552495646890501124e-01
8.357830124362825019e-01
8.576686720242259199e-01
8.053373826891710996e-01
7.921626231156273512e-01
8.132358028161513763e-01
8.151860283826748432e-01
8.108382696434934811e-01
8.528161926346577992e-01
8.285180553397517578e-01
8.176871454988080545e-01
8.401054381852017805e-01
8.246125464656582915e-01
8.283242934748834552e-01
8.277771082571008243e-01
8.408558718603516002e-01
8.300769838567984005e-01
8.665487473353025161e-01
8.037020309307142396e-01
8.285580797354862304e-01
8.370105866950369178e-01
8.290506572383443684e-01
8.279090800042786524e-01
8.381541308239291999e-01
8.419365770819849937e-01
7.935255570421008153e-01
8.247347958637707421e-01
8.435013209563534398e-01
8.331929420327639502e-01
8.180631661600513693e-01
7.917700375382001887e-01
8.455097560790483247e-01
8.364162309000344742e-01
8.075767349798002037e-01
8.557744630767758487e-01
8.320663792970700579e-01
8.283847262613157625e-01
8.265589380773361583e-01
8.524016095098759793e-01
8.255579025617604261e-01
8.400910584574716733e-01
8.445115709084548561e-01
8.204730417029514333e-01
8.231078566399991914e-01
8.197639385452462069e-01
8.315849333245868280e-01
8.244452721129653661e-01
8.300494693529100187e-01
8.361197588358072474e-01
8.654177222590567764e-01
8.153274769041226611e-01
8.326600771494909736e-01
8.164973494956311306e-01
8.003346701866088653e-01
8.165919253701762193e-01
8.273567208729892819e-01
8.244523684071387581e-01
8.381727417501454447e-01
8.421543665247179788e-01
8.163983971698609565e-01
8.308667184990039534e-01
8.440356411493461497e-01
8.257257910969292292e-01
8.351394884430329846e-01
8.569660610679865620e-01
8.225614412129998998e-01
8.524543162626261328e-01
8.318294541274739995e-01
8.525617243015711777e-01
8.308750389487360444e-01
8.466683215404512408e-01
8.240986183343812499e-01
8.316017719280118792e-01
8.336764165171042240e-01
8.545961936971920858e-01
8.234180017848093946e-01
8.435113837469553344e-01
8.288038229947610747e-01
8.362521026812194114e-01
8.522533555907821912e-01
8.500215274392172171e-01
8.480517500654994878e-01
8.093828514587092515e-01
8.186542087284697233e-01
8.480310481147461665e-01
8.485632058673843181e-01
8.130817426705243545e-01
8.256316091070305951e-01
8.119163253049063167e-01
8.398592232308075278e-01
8.537255065351950778e-01
8.395523919385579070e-01
8.452304946530431184e-01
8.540717648698037401e-01
8.718335284948235397e-01
8.583124188653881159e-01
8.094644549558184243e-01
8.286385576132827557e-01
8.499979649961757477e-01
8.391062907823706452e-01
8.382966219538496855e-01
8.429814814522026412e-01
8.548252652847463384e-01
8.446003717976067193e-01
8.391512372577376588e-01
8.404764974611250716e-01
8.472950953228720605e-01
8.359288049796960163e-01
8.221429315423033346e-01
8.427690514360263174e-01
8.284942669879316046e-01
8.171849737950984682e-01
8.399128743979742406e-01
8.228816749771112882e-01
8.292468891906141781e-01
8.227340134924122639e-01
8.445961239067645288e-01
8.085074040996816924e-01
8.447448625562629099e-01
8.546926367216960418e-01
8.444694224840268992e-01
8.570110197744442715e-01
8.524710449529490086e-01
8.526070394025317967e-01
8.546313229351505392e-01
8.243452483451908508e-01
8.309497634644960051e-01
8.188384492052609431e-01
8.156687277077347975e-01
8.274386656649745930e-01
8.477128879665647432e-01
8.522611817324742267e-01
8.403097613110562802e-01
8.587203596651549198e-01
8.504207430964407788e-01
8.446804163995209613e-01
8.378663380058961607e-01
8.122939772844923745e-01
8.407756147609157793e-01
8.479818270547485604e-01
8.448783060299364100e-01
8.083179037884166140e-01
8.656505393722180308e-01
8.268210890233698152e-01
8.304112893402976203e-01
8.405745440714385008e-01
8.532407660510455960e-01
8.461602032034012399e-01
8.590182492861202501e-01
8.122555863982053870e-01
8.211699629783064669e-01
8.408399432066838708e-01
8.311911353365059041e-01
8.091983387284557017e-01
8.562072009370169656e-01
8.240590683649319237e-01
8.457570510465618474e-01
8.227214913187624878e-01
8.235044811886480520e-01
8.211157617385226315e-01
8.228725611158487219e-01
8.417656505133649381e-01
8.330300556890214425e-01
8.549037582821265024e-01
8.508041113875079997e-01
8.358735585912211441e-01
8.026013767122061049e-01
8.559126628938474868e-01
8.402900446962120462e-01
8.593260743830470894e-01
8.321415839746378884e-01
8.486866126232937013e-01
8.266372054314563567e-01
8.594617991843317428e-01
8.346902207862747503e-01
8.579490849245927642e-01
8.535479843764757213e-01
8.524621807055167144e-01
8.617534473138441786e-01
8.304837642315122670e-01
8.296187589449259825e-01
8.742969879517240583e-01
8.266444538323463043e-01
8.587071815760132232e-01
8.440413034308428264e-01
8.565161506391277824e-01
8.290945779912333169e-01
8.472075369218832197e-01
8.672318899657799340e-01
8.659014494015929708e-01
8.200889774641328955e-01
8.299520167667758797e-01
8.468732195963333265e-01
8.762410961780684460e-01
8.207552058597249456e-01
8.289819750833714584e-01
8.211104809688953843e-01
8.507095328291439662e-01
8.330359745447737385e-01
8.525611793998247867e-01
8.373892816405190676e-01
8.484122634672794927e-01
8.558646554360145320e-01
8.439233086881735568e-01
8.180679476731175237e-01
8.369621411106740183e-01
8.379636744291147910e-01
8.388209808118403110e-01
8.422318091092553249e-01
8.648967328058114745e-01
8.432002493605491589e-01
8.401771853173590765e-01
8.249727982475807408e-01
8.311170187706947710e-01
8.459432079868723919e-01
8.407616306179954702e-01
8.515993395509423580e-01
8.113158401131711495e-01
8.515343411678355512e-01
8.393619537999702507e-01
8.348973753026410760e-01
8.358209682157367038e-01
8.382508951108738060e-01
8.300209375551308444e-01
8.362207936855347024e-01
8.576008749975516654e-01
8.462770256503336919e-01
8.216902936074186314e-01
8.605221493770787156e-01
8.455223788016633657e-01
8.557840736155385430e-01
8.244277396771549915e-01
8.475635405538790579e-01
8.600902513367114643e-01
8.340000073802930070e-01
8.573271970204696668e-01
8.378680501627477906e-01
8.334598665774527460e-01
8.330770693408556804e-01
8.305852383205921674e-01
8.736974066689593421e-01
8.501915389177830962e-01
8.366628471194940131e-01
8.126944910777383901e-01
8.300594278603750098e-01
8.364613297947119941e-01
8.732315181075650523e-01
8.488511576671246006e-01
8.312017675092059354e-01
8.466374126796356592e-01
8.248150739911025431e-01
8.296436057863225688e-01
8.510268454335326860e-01
8.314748431951753949e-01
8.365338982514560762e-01
8.660137348251611966e-01
8.392660708178381057e-01
8.553509089203669147e-01
8.365306978088566936e-01
8.522073273379313640e-01
8.278775893356757898e-01
8.665875079719475016e-01
8.618540473990726758e-01
8.302518749208509519e-01
8.383116646490383905e-01
8.700487026810999058e-01
8.596896164402094698e-01
8.683593381926469901e-01
8.545244694251924455e-01
8.798992439608186444e-01
8.366319823517173182e-01
8.338805358383271082e-01
8.555321935834435676e-01
8.873059342193937438e-01
8.409892675332966139e-01
8.360822286075797471e-01
8.295705754450068969e-01
8.400796467300974957e-01
8.267412890575368545e-01
8.517256246712455736e-01
8.373212529602376275e-01
8.527196783798131063e-01
8.665939977994697729e-01
8.541611362409921027e-01
8.607605253628018982e-01
8.601859981839125036e-01
8.457791558790099806e-01
8.652960758526505591e-01
8.399405395603194435e-01
8.484706421025081102e-01
8.563473603405271639e-01
8.634209779432265863e-01
8.620192278799334584e-01
8.230049623991451124e-01
8.718068075129561390e-01
8.517383368488663509e-01
8.556863678585708843e-01
8.337162707758223323e-01
8.504364436287266127e-01
8.271756463662918168e-01
8.345664436644424367e-01
8.475455733549874804e-01
8.328505303400502990e-01
8.566276235589356247e-01
8.499474475309091170e-01
8.508389459479440697e-01
8.152391823071675203e-01
8.448866902833491732e-01
8.298931094264215824e-01
8.288246364040552372e-01
8.231777351442248758e-01
8.490414786257767243e-01
8.526912721730943723e-01
8.317800226789594520e-01
8.229405215268438267e-01
8.344529734612996519e-01
8.685229861043225474e-01
8.277335844782806040e-01
8.485023446583462858e-01
8.289929933423005881e-01
8.781261557509040250e-01
8.438787068374733469e-01
8.321187227757763649e-01
8.650286512969770358e-01
8.256769874058839109e-01
8.360859495382056972e-01
8.257253780840452251e-01
8.330216254674573939e-01
8.542546913247041074e-01
8.674600253780651027e-01
8.373602787132038427e-01
8.271753419125715823e-01
8.640487657899020846e-01
8.544009474194947940e-01
8.600088166671567835e-01
8.567913636725528193e-01
8.410900014804059133e-01
8.311517737950783191e-01
8.811638793684655191e-01
8.451142937257037913e-01
8.371833197313435226e-01
8.740921253653579637e-01
8.452618070717440313e-01
8.452666929702528087e-01
8.386997954345489781e-01
8.419618109965500974e-01
8.521170427384319179e-01
8.511152303883955383e-01
8.487350216059321717e-01
8.385504655064893731e-01
8.351288324314479761e-01
8.576961168521659573e-01
8.410282785005254169e-01
8.587416346175372750e-01
8.345591402654943813e-01
8.269386838699118725e-01
8.552410716649466726e-01
8.392841139514933824e-01
8.632461807486626615e-01
8.673746915645998978e-01
8.729003287042752524e-01
8.451977687743499335e-01
8.540063843780310027e-01
8.257460180258122673e-01
8.494183603911568126e-01
8.577184992091572147e-01
8.346032323369653172e-01
8.503634879397760082e-01
8.578355295915957024e-01
8.422210403943299895e-01
8.528541738995421007e-01
8.399385249745301429e-01
8.364931860451912948e-01
8.499694993258900544e-01
8.547608826076346089e-01
8.676422519162216851e-01
8.428308251742532287e-01
8.445208897357511235e-01
8.525245136964326731e-01
8.446451991182500896e-01
8.803809932344708322e-01
8.783262684023908085e-01
8.685348324687618415e-01
8.411560604983567835e-01
8.405438877720338153e-01
8.816699298171821741e-01
8.511724201819785840e-01
8.425863602601596503e-01
8.553446607922116085e-01
8.749542663015397181e-01
8.774929139171947501e-01
8.568877434244285274e-01
8.799151286701326624e-01
8.516835130894627737e-01
8.623065115808989933e-01
8.545355174064906967e-01
8.388182330300031353e-01
8.253495393174865580e-01
8.285070156956108045e-01
8.433520379174000992e-01
8.504814599979247935e-01
8.465657553583887385e-01
8.507396966053520915e-01
8.402257136947274274e-01
8.400434332592325859e-01
8.573214110457727521e-01
8.710246762226074857e-01
8.734200951688760872e-01
8.522384949431500711e-01
8.319716705132603751e-01
8.582859817691488313e-01
8.423356162091165666e-01
8.671003647436629214e-01
8.361605666210839560e-01
8.751249471143460745e-01
8.526498185070819913e-01
8.562657086780851579e-01
8.694196967707483736e-01
8.545566456189808147e-01
8.671452006567742510e-01
8.821456842561021805e-01
8.496910073624951432e-01
8.814141785282505470e-01
8.610369860460465041e-01
8.598168258949107079e-01
8.435631381492275649e-01
8.539820149219783385e-01
8.789162248172556202e-01
8.773678026837323785e-01
8.742724811760321790e-01
8.338206916263208868e-01
8.437969242606929710e-01
8.316092233931532407e-01
8.692071855210771192e-01
8.703946497684246220e-01
8.289247451533046096e-01
8.516725228403737580e-01
8.488686091276603785e-01
8.466652728656894888e-01
8.415996077242144935e-01
8.690649827691634410e-01
8.543498993201368297e-01
8.491070051108625671e-01
8.481945288186276688e-01
8.735686523165586692e-01
8.543823723333943132e-01
8.668343652089794960e-01
8.533001079805557776e-01
8.764398128114863074e-01
8.643898115468896526e-01
8.355486211728716528e-01
8.373084490017536075e-01
8.556295558146658209e-01
8.325232890805767116e-01
8.616662432058252996e-01
8.352788302650784313e-01
8.580397668803074751e-01
8.838276272443722492e-01
8.426812332297336505e-01
8.480815464793516334e-01
8.313852377161081719e-01
8.692464932735920469e-01
8.488239988562236160e-01
8.605147897994516182e-01
8.478310196192992976e-01
8.586106786578630023e-01
8.418994396781203093e-01
8.259973128625796024e-01
8.592310308830513055e-01
8.726947323157338010e-01
8.553910149898047433e-01
8.756513944308350617e-01
8.388938050793626200e-01
8.431472023967345741e-01
8.892004877755848025e-01
8.766003024290178747e-01
8.498792833501163102e-01
8.636114335671543074e-01
8.510027074438764050e-01
8.570481028904327614e-01
8.450511380875391776e-01
8.515778143860307514e-01
8.507511950416060120e-01
8.599409180065543667e-01
8.410090910707380685e-01
8.552787308621093709e-01
8.865603952056229087e-01
8.632500445909180309e-01
8.625290999203053532e-01
8.709142950654954474e-01
8.454293142429821772e-01
8.478277910425656705e-01
8.685559052676031788e-01
8.468712212733975342e-01
8.494768271605933618e-01
8.564384248429651736e-01
8.429008856044186704e-01
8.380019964451681513e-01
8.435556730552506988e-01
8.646005250905988149e-01
8.474532703642386755e-01
8.598341438216509092e-01
8.469517909906028041e-01
8.659284767418098383e-01
8.590041411723320364e-01
8.645857593060000124e-01
8.486638172199411079e-01
8.499711372300874368e-01
8.838208395401456752e-01
8.822334331484359415e-01
8.594969647658727840e-01
8.773239492582370902e-01
8.734547939275664197e-01
8.689262381034352778e-01
8.653461704290119627e-01
8.441113786705086719e-01
8.711412030850974597e-01
8.529890178847232551e-01
8.040035312176428972e-01
8.792939926796905503e-01
8.657562830384656349e-01
8.503176741224803825e-01
8.413144501059748315e-01
8.564503584498370792e-01
8.566846310991159674e-01
8.739267021897150212e-01
8.234720624026286018e-01
8.482276281916576455e-01
8.546608579089196578e-01
8.447494893897897761e-01
8.535106921874140440e-01
8.577494253235173893e-01
8.385850235088121440e-01
8.491293194909629305e-01
8.618154031701962259e-01
8.687412209975402533e-01
8.838356711999897364e-01
8.616973462286454666e-01
8.635272927824648725e-01
8.815733277002659740e-01
8.230338943795131312e-01
8.773234410256689486e-01
8.539602073727480258e-01
8.850634782273063550e-01
8.418222365471357271e-01
8.514081667162980427e-01
8.458572532285919543e-01
8.505660875495804074e-01
8.521708536735641548e-01
8.441535272850220206e-01
8.556798259215622204e-01
8.704033305964810063e-01
8.847506347994827935e-01
8.654627986508758308e-01
8.600929163322234006e-01
8.692599872775734760e-01
8.736410842750150785e-01
8.722722813072648629e-01
8.695607606389204047e-01
8.475903883908851855e-01
8.530300643596939736e-01
8.195006914102693774e-01
8.713313228108479080e-01
8.674309168428648853e-01
8.523943988181167386e-01
8.562344857891628358e-01
8.751096659199193439e-01
8.672356533189344852e-01
8.842432402537768743e-01
8.414435135674210864e-01
8.570012193608108619e-01
8.360225141735391219e-01
8.695948055963502732e-01
8.645067430278543519e-01
8.540764103270088725e-01
8.667960709383136786e-01
8.737076197674735756e-01
8.622392477255451659e-01
8.216608403564907848e-01
8.370950459863422122e-01
8.526206718834736797e-01
8.497841265890639928e-01
8.413881966582723582e-01
8.487333229915753341e-01
8.348532658006398988e-01
8.487039277560445294e-01
8.312022423421345785e-01
8.691862680777050487e-01
8.760549693381930458e-01
8.490265285857999666e-01
8.523281842060449476e-01
8.545285431156581790e-01
8.904313680928371832e-01
8.731303759083425264e-01
8.367902431691192078e-01
8.391864880292393414e-01
8.672380983123070264e-01
8.501799958342179941e-01
8.647571812989399698e-01
8.867725742450326409e-01
8.605789562552718097e-01
8.477314679319598589e-01
8.579688867346508818e-01
8.706428574304660994e-01
8.656793097113042457e-01
8.680176664493666205e-01
8.647900137593603764e-01
8.822432891638020136e-01
8.669961328375910270e-01
8.739224111819238194e-01
8.986906914332190022e-01
8.652360254755444569e-01
8.515318379260107262e-01
8.680107377932378965e-01
8.653334328581031576e-01
8.717655415507594707e-01
8.689154872440676414e-01
8.439826760242163939e-01
8.596582677869039069e-01
8.488440093312765722e-01
8.338925102027370251e-01
8.686320669909933789e-01
8.691612604071559112e-01
8.422431910589557313e-01
8.890319301871247859e-01
8.499387502889843571e-01
8.451825027851310734e-01
8.523209285083194198e-01
8.707889245491406971e-01
8.441448264429696202e-01
8.501344024156358703e-01
8.621584773994865891e-01
8.862830092502290702e-01
8.626593912259588048e-01
8.860520758174295075e-01
8.608036397606244616e-01
8.624895347411327684e-01
8.611928967744841845e-01
8.794044556392420775e-01
8.494184877580317483e-01
8.858475249695362264e-01
8.807343684696438135e-01
8.776398738486983486e-01
8.293301380918918220e-01
8.677901167293367024e-01
8.971354265746891432e-01
8.349049456277434222e-01
8.427255563864437526e-01
8.680610591170535573e-01
8.321454948950696151e-01
8.762061418063535889e-01
8.585939668508459910e-01
8.611227655481384913e-01
8.769271120100863293e-01
8.685491745940653319e-01
8.646015812922800414e-01
8.665230636565899314e-01
8.522585593733698062e-01
8.285054458068585870e-01
8.521773256664493257e-01
8.326104449717101064e-01
8.614275167144966883e-01
8.784368502285809788e-01
8.586759188903941853e-01
8.629477092131613292e-01
8.804458322703526685e-01
8.722189863198207549e-01
8.650890605746970330e-01
8.672026429756448662e-01
8.352564139502792750e-01
8.718528708769147650e-01
8.741138716956605714e-01
8.440441047440960798e-01
8.739410760310573067e-01
8.303611149958038951e-01
8.717079613189838705e-01
8.563896160428664528e-01
8.718648986287582670e-01
8.870146467104322863e-01
8.635157861401572266e-01
8.888441408985582326e-01
8.778585468060273733e-01
8.665709914849668571e-01
8.485137493675655174e-01
8.828328958369047186e-01
8.582838652577688965e-01
8.785027437732887412e-01
8.517069506883456764e-01
8.584489600420702748e-01
8.612910532373471151e-01
8.944317946947155651e-01
8.586629764046984636e-01
8.694660569627479241e-01
8.678834102270691631e-01
8.804290906209285561e-01
8.707899293389420592e-01
8.800854610713602089e-01
8.920449510187531406e-01
8.646281172358677436e-01
8.915345429429691881e-01
8.343300481944552205e-01
8.524110865735313736e-01
8.641774875163245051e-01
8.615603371859528181e-01
8.562982853387668403e-01
8.697027133021684175e-01
8.737970978386913057e-01
8.779412431365773983e-01
8.828340066870099534e-01
8.637974691917117420e-01
8.855644328532644716e-01
8.639151753470982742e-01
8.574975496791299445e-01
8.592502239559772770e-01
8.616742144491958966e-01
8.642439432198451010e-01
8.732540209015842159e-01
8.526172439455550478e-01
8.694904163037564526e-01
8.693891480890669765e-01
8.446825611434648495e-01
8.786532156842112862e-01
8.921336465519263959e-01
8.641604339318403882e-01
8.855137234305362481e-01
8.698165647095703612e-01
8.811167008879330353e-01
8.645598233116246201e-01
8.583799547992297940e-01
8.926185065903902149e-01
8.741761958928218057e-01
8.695444287180361664e-01
8.637476792645283341e-01
8.796618098302811939e-01
8.643101680404148279e-01
8.717999018446899173e-01
8.821776797863852826e-01
8.615709899719253828e-01
8.556532253587274539e-01
8.614595605873305306e-01
8.837723634465706191e-01
8.674439568047479510e-01
8.648185298502829577e-01
8.671586388367324982e-01
8.687234260514404838e-01
8.810720329458182620e-01
8.809856984322559370e-01
8.680472739719961028e-01
8.724832307535782538e-01
8.750153686704975620e-01
8.535986435385800597e-01
8.559088819988951435e-01
8.872754239845873636e-01
8.788415846911504792e-01
8.608151148627869453e-01
8.749309145801164034e-01
8.702320168611967777e-01
8.741983864672017157e-01
8.838745697047639682e-01
8.624903629053013443e-01
8.615581989322669276e-01
8.625609346649161235e-01
8.518401854692861930e-01
8.810484068677019165e-01
8.695400072700997240e-01
8.656270020652309105e-01
8.761796985780992975e-01
8.836388385070667040e-01
8.649067299773181006e-01
8.554026704957560234e-01
8.662663523491922479e-01
8.706102046815062945e-01
8.753230041425571484e-01
8.711846573245501935e-01
8.504292642287601955e-01
8.798181918266800849e-01
8.794274100501000557e-01
8.761365465684465281e-01
8.743814859838865416e-01
9.038151885126730622e-01
8.703006173762567466e-01
8.480114709412516216e-01
8.591798129805100492e-01
8.793313542887882805e-01
8.654242439617059190e-01
8.685617427361385090e-01
8.771317125352234845e-01
8.873370565700576806e-01
8.607964429435703835e-01
8.838089411155285458e-01
8.754696535191975881e-01
9.066997556882330223e-01
8.567804365304726444e-01
8.839159989967778630e-01
8.733750170375302879e-01
8.954264740487462015e-01
8.715600499949016644e-01
8.885588211327591912e-01
8.523701236289674688e-01
9.077661266564807097e-01
8.902374974721336542e-01
8.702525894947892304e-01
8.908581523498882992e-01
8.921765329058456429e-01
8.921018258964563685e-01
8.755579607056707125e-01
8.675218551958083779e-01
8.638605828877909953e-01
8.786122364066710766e-01
8.444787366870623035e-01
8.619610895306122345e-01
8.619267008382937023e-01
8.755398215459000433e-01
8.783951525904070134e-01
8.602737831695014270e-01
8.932552237959471286e-01
8.724823013067807276e-01
8.582982948549290336e-01
8.951300000154991388e-01
8.720127557429590004e-01
8.544831839006534757e-01
8.946279957635839830e-01
9.007284977564459227e-01
8.845275257378891753e-01
8.870313405863815559e-01
8.460299094115234508e-01
8.646555358511501810e-01
9.007619304373423175e-01
8.860811018191645516e-01
8.709783687109148298e-01
8.791234332625829095e-01
8.824826835162966621e-01
8.808910899834979658e-01
8.801891220125472870e-01
8.936792219653557634e-01
8.835802627138105159e-01
8.898474949221404362e-01
8.454005784290601344e-01
8.792606694483942054e-01
8.756023917508674037e-01
8.813439495005125357e-01
8.820108875377643542e-01
8.662056380537186406e-01
8.683492670267428659e-01
8.665482313861114783e-01
8.626410040753509367e-01
8.636540710256850328e-01
8.881534811487168390e-01
8.984350629951015632e-01
8.804164671717162882e-01
8.688071403941266535e-01
9.017857873979023831e-01
8.694670938873351185e-01
8.657250052899586601e-01
8.673329025915260670e-01
8.960073723025734349e-01
8.538254439137508145e-01
8.443836937774358287e-01
8.755350865436941632e-01
8.740422032062582502e-01
8.706597724445083175e-01
8.730965350784618551e-01
8.784302780563170154e-01
8.512397543278468204e-01
8.669555623670572864e-01
8.534661000827813426e-01
8.922214133319000817e-01
8.651944609918225115e-01
8.811256475539440691e-01
8.557715983099886126e-01
8.838255593296855395e-01
8.737192097573333038e-01
8.461871203564722554e-01
8.739132309612598348e-01
9.039085016826173824e-01
8.978517432221004846e-01
8.931632213951096189e-01
8.551866342970018131e-01
8.860286133534132080e-01
9.021113931807220876e-01
8.544420526854995535e-01
8.862711639279436948e-01
8.624495042474548123e-01
8.681536463547878668e-01
8.535915680315991905e-01
8.723682603991430584e-01
9.141329271880525020e-01
8.914153395678942049e-01
8.645317894536663772e-01
8.646590612316168434e-01
9.084640252795016524e-01
8.875695918243688975e-01
8.641579892321944456e-01
8.652246791810094262e-01
9.028575983291591278e-01
8.762763237866378896e-01
8.805315484753679645e-01
8.864437874044507337e-01
8.827956981328248798e-01
8.995370909710732610e-01
9.062545472814574898e-01
8.993748381210775467e-01
8.794343179978645342e-01
8.480004846716179268e-01
8.804362891092706311e-01
8.929134885772620489e-01
8.939240896053834984e-01
8.802505904354853694e-01
8.751781475923476883e-01
8.942051298794375658e-01
8.699058611713161859e-01
8.988530132813433715e-01
8.681273033830060326e-01
8.812688418270309132e-01
8.959188040217741511e-01
8.958893649222988698e-01
8.772260441561990918e-01
8.734953976368660111e-01
8.839231906605037326e-01
8.602149412222708236e-01
8.968051904010282405e-01
8.933414489601704256e-01
9.002054679435358420e-01
8.993978525743036023e-01
8.841690755975106786e-01
8.877166498900085356e-01
8.700345612891169367e-01
8.850369804675654040e-01
8.601962820779833763e-01
8.809430182051124492e-01
8.782170164212469432e-01
8.620440520562534514e-01
8.538065034821376020e-01
8.810963203687880441e-01
8.872651223609885340e-01
8.571581348662495881e-01
8.800548370045978563e-01
8.985956922935077751e-01
8.715137258106520068e-01
8.899918234038899367e-01
8.743403646344950486e-01
8.791542741120729199e-01
8.740320986114153978e-01
8.829317506288396622e-01
8.866562656124199471e-01
8.767842205387621490e-01
8.811558175946170302e-01
8.842599970118963926e-01
8.752473105952746080e-01
8.976814600483791207e-01
9.102597902519358186e-01
8.916326644371815879e-01
9.027387849074300918e-01
8.945119117106586915e-01
8.622736083319195721e-01
8.939309123414967972e-01
8.935498132849452047e-01
8.945453731971452216e-01
8.992997526398359698e-01
9.078995145849378945e-01
9.017719561086566804e-01
9.094087693085468604e-01
8.857667057495494101e-01
8.868586157015797555e-01
8.985532691151207896e-01
8.816808375065650072e-01
8.920616253606239443e-01
8.552341331771480260e-01
8.923278350820638138e-01
8.899210322862908251e-01
8.801914467553842991e-01
8.852480881687455616e-01
8.841953775416180328e-01
8.949175659622917722e-01
8.843814371723063283e-01
8.578683021062266656e-01
8.706581290215499314e-01
8.954077961024888843e-01
8.925302145512943319e-01
8.706768697603211038e-01
8.840673394524870554e-01
8.568623935639873013e-01
8.918186427812021533e-01
8.673175391580868476e-01
8.876465783968593426e-01
8.905777064973624535e-01
8.882415950744988464e-01
8.898851908473898176e-01
9.128197635869679250e-01
8.885906762121995595e-01
9.075635079731674271e-01
8.816653158909812937e-01
8.839805637178372866e-01
8.597159442544777264e-01
8.873766924880220897e-01
8.998123928857701959e-01
9.003826801351789699e-01
8.766220607147769961e-01
8.867134315620074370e-01
9.069737016645099681e-01
8.666290947423551660e-01
9.019753013557499921e-01
8.724893935483357676e-01
8.953627405843419540e-01
8.996306149211102943e-01
8.799607266150987206e-01
9.025026697561568945e-01
9.021936160946888439e-01
8.722445181123466007e-01
8.703848308338980599e-01
8.880160988510051867e-01
9.057017307568573372e-01
8.846901802314550700e-01
8.632462101337772253e-01
8.969488719790719156e-01
8.775245285912386395e-01
8.956099603825805611e-01
8.814997181686201611e-01
8.887953755325760374e-01
9.095035246194300704e-01
9.167784261170612847e-01
8.940353317569146308e-01
8.833404459542276710e-01
8.771790691638845505e-01
8.848037785031966918e-01
8.744279988181210550e-01
8.719230660478978212e-01
8.801361562938528893e-01
8.947499213577169153e-01
8.714894374196513471e-01
8.765009343034618761e-01
8.968985172881168699e-01
8.743298040798509474e-01
8.945367837083052498e-01
9.152781925369465332e-01
8.860631513790057090e-01
8.816622274522711855e-01
8.882966589373284538e-01
8.870911615059913213e-01
8.971940833154685713e-01
8.896704192267523847e-01
8.917839650125490847e-01
8.810768926741581186e-01
8.930855695795868465e-01
9.025878001282734431e-01
9.059678345723611859e-01
8.745843516695894770e-01
8.953813928911606990e-01
8.709475065324032705e-01
8.917426669757907431e-01
8.794934133705182289e-01
8.948549631564232110e-01
8.933559472422220038e-01
8.873468601156244695e-01
8.858369204093967664e-01
8.813491141358889003e-01
8.799436214026710168e-01
9.197001058984607402e-01
8.972079345520769245e-01
8.867562839187418389e-01
8.953689766046575294e-01
8.936116336665564930e-01
9.116254391368537879e-01
8.995064423535591436e-01
9.064567979890355565e-01
9.178065983843426423e-01
9.136363169312248234e-01
8.930534814429318402e-01
9.020489753801640420e-01
8.761413286501876785e-01
8.847118693516647925e-01
8.697956851209156515e-01
8.830204384692522668e-01
9.086845268145193888e-01
8.989531680759021981e-01
8.760397352889265354e-01
8.975874872754708855e-01
8.768688930544027427e-01
8.965476949406657736e-01
9.001078305212516506e-01
8.939229828006537426e-01
9.072556597256337119e-01
8.925045903130557345e-01
9.105487899583216693e-01
8.577963197326579081e-01
8.664129213194313728e-01
8.844352688791194961e-01
8.741143441755100385e-01
8.773218080578931710e-01
8.522062460885859725e-01
8.906231760933333019e-01
9.078633425899491627e-01
8.918727409766048497e-01
8.921386553626433624e-01
8.976841932814247915e-01
8.679337605194735739e-01
8.804319005860082870e-01
8.895658237953942837e-01
8.868294158392600046e-01
8.900181769383876951e-01
8.990075317056505089e-01
8.848695496668257388e-01
9.068698479940682233e-01
8.698473218913477245e-01
8.976058609356181162e-01
8.836563383327761256e-01
8.885233724780302600e-01
9.079508179802959766e-01
8.953384106016406552e-01
8.826975709604815146e-01
8.798669476422589231e-01
8.780421993916405210e-01
9.002223297490011822e-01
8.913284193367249086e-01
9.022763814399086257e-01
8.956958561963733745e-01
9.048477626446909117e-01
8.824604920303802391e-01
8.823386629184587493e-01
8.898222630450475235e-01
8.896629746198482236e-01
9.022444776936771049e-01
8.889711739116360478e-01
8.911704065852185108e-01
8.922462988863646416e-01
8.870052462032840257e-01
8.907363379676992432e-01
9.050793392272586946e-01
8.863537994777586082e-01
8.940942265111212484e-01
8.942861320972020911e-01
8.763256803342897028e-01
8.806565644214593425e-01
8.916733968053792703e-01
8.830828215616468579e-01
8.831279247218355444e-01
8.935447427204679105e-01
8.886974579886310899e-01
8.752187680875505027e-01
8.908174508884302290e-01
9.177880535165238163e-01
8.840826886836892218e-01
9.074356670231866762e-01
9.018343260061491007e-01
8.912615924257057953e-01
9.036183115569863533e-01
8.934484022517690249e-01
9.230319931909891640e-01
8.961666765307602089e-01
8.977637966738315489e-01
8.854549641399195314e-01
8.792083719583836388e-01
9.047544144597459148e-01
9.203256449428226516e-01
8.827734761238614780e-01
8.866374708207919175e-01
8.863611339594468230e-01
8.715457430896663693e-01
8.884625893412464448e-01
8.984357783208385406e-01
8.883069902226671255e-01
9.169238288194943021e-01
8.944591309552479830e-01
8.977618563258308315e-01
9.209032651891203569e-01
8.981643656899502837e-01
8.937073604055134624e-01
8.878271906411125958e-01
8.832624060204261607e-01
9.039893947936783469e-01
8.860581497534704143e-01
9.040425826068081427e-01
8.814917925351024586e-01
8.921747279182984380e-01
9.109976563401468441e-01
8.829373248718836997e-01
8.792972954998334867e-01
9.100670089248553696e-01
9.169489733985052293e-01
8.899005053672317533e-01
8.849617396470974562e-01
9.082125215005659724e-01
8.810403826707844388e-01
8.737897261141236438e-01
8.866410604814434215e-01
8.888987112085440234e-01
8.883503699485223448e-01
9.056273685434620413e-01
8.854399368374393786e-01
8.878002652743208767e-01
9.229482086189492174e-01
8.836699760809064719e-01
8.843769080683114847e-01
9.053227365352234379e-01
9.054487588586918045e-01
8.987827745871487251e-01
8.782488444985565579e-01
9.124754541169766142e-01
9.109997582079079059e-01
8.927345620142524973e-01
8.899837251585142051e-01
9.064696800955410749e-01
9.089883046930874455e-01
8.863275301442798959e-01
8.887725554141033824e-01
8.941504234558129705e-01
8.839844966472311105e-01
8.683696013423807258e-01
9.101322223050133386e-01
8.881082014300765159e-01
8.873064986746078686e-01
9.079803917338252761e-01
9.224085413397984379e-01
8.566896413016066303e-01
8.895534275151315562e-01
8.992053244787180377e-01
8.680153972798632100e-01
8.803202553477551540e-01
8.707870657107771306e-01
9.069451274394794149e-01
9.089508128039308632e-01
8.864572465973045157e-01
9.159975239503416189e-01
9.038682982491013096e-01
9.250189394753157712e-01
8.887223384782541036e-01
8.995060365284798243e-01
8.999823159685382823e-01
8.915829520192003477e-01
8.844895076302721204e-01
9.187522629667580487e-01
8.934940106462420095e-01
8.892748100762026819e-01
8.774073554305307221e-01
9.112236057364270225e-01
8.901098648632717047e-01
9.104495408158613801e-01
9.082947306020280331e-01
8.914709439144898884e-01
9.137216179184618481e-01
8.837340554803720938e-01
9.146372743914464865e-01
8.954095105929855691e-01
9.232170099489717119e-01
8.973527777027031638e-01
9.062595489304348106e-01
9.198051242722810050e-01
8.836836233182272515e-01
8.944372786509353634e-01
8.734835131811612419e-01
8.809447497492928214e-01
9.058390188335883053e-01
9.031198260057781146e-01
9.047141946314808392e-01
8.524238535155548302e-01
9.047915842457947555e-01
9.091853700837754237e-01
9.045561657821324930e-01
8.703418560861169162e-01
9.139366137937763312e-01
9.054755191873159470e-01
9.059949298388841887e-01
8.966244612312690432e-01
9.013251270093756151e-01
8.730760303824095514e-01
9.048587417985478609e-01
8.882431990949024581e-01
8.795230789383684522e-01
9.002143595383914620e-01
8.876148608319266442e-01
8.742960236287758979e-01
8.858114665011302957e-01
8.922308106653916715e-01
8.997768241522110522e-01
9.106235757808830433e-01
9.189875071200147572e-01
9.025698292285163626e-01
9.095508637525238083e-01
9.065391665317393821e-01
8.927711360448958855e-01
8.695183040652604278e-01
8.790229175132090456e-01
8.948468034284925432e-01
8.896167132944707845e-01
8.740254564312134322e-01
8.903123720414438669e-01
9.097277533635625968e-01
8.910961089528642853e-01
9.133833766425585310e-01
9.017074006333143377e-01
8.981964363924804795e-01
9.394243194457032597e-01
9.024432682141532158e-01
9.276182840164121091e-01
8.991652041668574125e-01
9.108916231604653468e-01
9.066173469368478122e-01
9.039753006388898671e-01
8.760858079326521164e-01
8.836220742387194127e-01
8.621973835125622543e-01
8.991318854095154967e-01
9.233539715599503594e-01
9.208947519656988101e-01
8.942879588493822807e-01
8.871383417780933645e-01
8.883645986528706517e-01
8.782851425711544202e-01
9.134600452624033196e-01
9.014001921147510865e-01
9.069826405815692993e-01
8.736916465739543725e-01
9.025540414009447510e-01
9.111073951116939185e-01
8.900934816446378628e-01
9.075849608685035985e-01
9.206370827680032676e-01
9.015867982971921268e-01
9.019038835649462182e-01
9.075797696592694530e-01
9.125011978789744349e-01
9.145351509906550769e-01
8.981127134613929863e-01
8.947484453664323878e-01
8.992171755722243587e-01
8.872421852648709750e-01
9.044586197708560649e-01
9.084024610121013144e-01
8.999999438723449430e-01
9.135091197404990870e-01
8.965236242082704754e-01
8.710772567068736372e-01
8.795577506956971936e-01
9.269575382716574996e-01
8.881499056845405526e-01
9.088488603931398346e-01
9.083353954196634605e-01
9.241804281250748376e-01
9.004838847681586600e-01
9.107969085081738525e-01
8.955459492601670624e-01
8.667764708991541056e-01
9.092347564571811036e-01
8.923235098576386415e-01
9.086082742809793444e-01
8.957601249975314373e-01
9.147425538252172972e-01
8.904825642949192321e-01
8.577022339467393897e-01
9.000991849623342089e-01
9.039543493679736974e-01
9.000235048176342678e-01
9.042442431814866621e-01
8.967506457816950549e-01
8.963145265196985623e-01
8.970987922476333365e-01
9.000138154796032408e-01
8.832807372287414527e-01
9.301527581328485894e-01
9.232402185996552157e-01
9.037781853688732214e-01
9.097534033144744070e-01
9.290562604131951119e-01
9.090688975385137205e-01
9.170896619563578822e-01
9.111366128947565590e-01
9.180829613210068629e-01
8.754258169506845544e-01
8.792845409798425438e-01
9.024708166984001245e-01
8.931784026158492429e-01
9.079250047928171252e-01
8.998569935809254128e-01
8.891892667634684333e-01
8.896260161485003426e-01
8.980561580993380311e-01
8.957551238576620944e-01
9.124829410836462484e-01
8.972874882322002810e-01
9.041910567601958437e-01
8.880333985906637695e-01
9.028365368289364978e-01
9.081692146048637726e-01
9.114022182732633981e-01
9.101289973981222525e-01
9.095124325973692470e-01
9.020014155327116256e-01
8.968177646996839947e-01
9.164577027122262631e-01
8.798215410712294515e-01
8.797319801055667465e-01
9.299859747313454772e-01
9.001785068250742761e-01
9.122275777624337945e-01
8.808988508621508062e-01
8.892390200735071915e-01
9.250821050007050905e-01
8.976666763167117091e-01
9.030815210841995899e-01
9.076186473734263460e-01
9.144879712144821093e-01
9.036955823349287487e-01
8.851329352063894707e-01
9.066255585576025178e-01
9.096903056950496058e-01
8.787498517348100169e-01
8.846117980564025540e-01
8.938552160726876972e-01
8.953769275589701371e-01
9.128848877918560589e-01
9.195884095339251774e-01
8.978284640364248004e-01
9.020930737844005121e-01
9.086711502862817591e-01
8.798696712990903279e-01
9.019871865496151830e-01
8.919502911567973591e-01
9.019047602939423980e-01
8.846460000881759544e-01
9.049189489298123945e-01
8.963117304713791311e-01
9.247184822591563158e-01
8.906931394913146782e-01
9.061438860994983635e-01
9.045489500211556511e-01
8.995453657422977090e-01
9.167067540067156406e-01
9.096991666546557775e-01
9.129477655000292069e-01
8.998701138688237622e-01
9.067776055517260403e-01
8.919736275902069300e-01
9.129719203362794966e-01
9.190199983452849164e-01
9.098196129964617462e-01
9.369769195675702322e-01
9.154215578553888122e-01
9.139064784059359736e-01
8.883075772208111065e-01
8.985627690859967487e-01
9.244815407599257240e-01
8.863582705632557790e-01
8.982164629322161309e-01
9.118912729776692538e-01
9.014663098301800570e-01
8.813406331289154183e-01
9.022062952764193788e-01
9.131600976613345466e-01
9.067611606819687697e-01
9.364947628695666770e-01
9.011682925206299100e-01
9.086119487549555451e-01
9.202630406133709418e-01
9.071013461901850095e-01
8.950374866060867296e-01
8.998557588203234259e-01
9.073889606725340506e-01
8.987507178070073266e-01
9.080220260186075976e-01
9.144847256618351405e-01
9.061554154081651324e-01
8.995888446300863706e-01
9.014980810425866631e-01
9.173775951564663300e-01
8.673722826547526354e-01
9.050020942060363893e-01
8.925572064854508936e-01
8.740244359393052331e-01
9.152313435370430517e-01
9.089061795687994882e-01
9.051256302989421076e-01
8.996070722433757716e-01
9.154573432466913685e-01
8.923971690533832879e-01
9.128283328297460697e-01
9.154902555587023372e-01
8.968156409296805798e-01
8.996143561576368519e-01
9.258235600842108504e-01
9.094524478937787704e-01
9.146875207826440368e-01
8.828620798932766967e-01
8.920045397882125915e-01
9.207010809493012538e-01
8.944744859011969362e-01
9.001795438871955657e-01
9.195133043037081455e-01
9.279641562891369766e-01
8.997420001105779219e-01
8.917941174654523406e-01
9.058004431108003240e-01
8.966148723576127244e-01
8.723425701886854400e-01
9.116170401178727012e-01
9.112097618561088019e-01
9.002686718752801465e-01
9.153484761258376956e-01
9.121786731108173507e-01
9.191295595243584859e-01
9.089191978322684884e-01
9.018811748131274619e-01
8.915857080811604440e-01
9.000857982314307559e-01
9.151619924008165263e-01
8.867753381034121363e-01
8.877614628868851776e-01
8.841102087894322503e-01
8.753925983697257163e-01
9.029024480385573481e-01
9.032179427036869379e-01
8.996834535446363024e-01
9.181151599273765784e-01
8.998769752179540671e-01
9.330198800239276613e-01
8.943783273815398838e-01
9.094123913556649841e-01
8.877762305272263177e-01
8.971633705673808246e-01
9.176064196698184849e-01
9.078939249147408574e-01
8.879149595424381536e-01
9.073748813922541956e-01
8.843391267928082389e-01
8.984635807870319235e-01
9.074497672138794879e-01
9.178572609563093732e-01
9.059660437923710008e-01
8.952243520309298708e-01
9.222147043962365398e-01
9.205375825136256074e-01
9.023767585571361716e-01
9.191792146012738307e-01
9.228777181846834488e-01
9.068159969492753936e-01
8.996750356079882271e-01
9.123196886181835774e-01
8.899674035100771929e-01
9.124307101512579843e-01
9.065247993610902055e-01
9.182789120368567426e-01
8.912662048418400484e-01
9.051831954906922606e-01
9.049260509643050066e-01
8.946145587532077226e-01
9.251650713914049140e-01
9.347083990148149502e-01
9.009270376435479788e-01
8.766496941020293088e-01
9.022734263602534277e-01
8.939082155549673558e-01
9.067448721876790740e-01
8.847372262173834878e-01
9.228385753568991712e-01
9.137624484230563171e-01
9.296499465052384670e-01
9.158251263090659844e-01
9.088297937091505130e-01
8.969102483837320117e-01
9.040483761221725922e-01
9.144165049575568860e-01
8.925668153064125754e-01
8.973460912350297303e-01
9.145928882104001900e-01
9.200775310377123928e-01
8.967456903966170012e-01
8.734520921633678325e-01
9.143883167843225301e-01
9.042877134990203736e-01
9.159918637312757239e-01
9.310213859404462555e-01
9.344153138306210415e-01
9.025343927283896450e-01
9.101684744810969452e-01
9.172241046436521161e-01
9.187933143988726847e-01
9.304398745660406034e-01
9.309809352452884657e-01
9.169403462997987031e-01
9.020300877631521885e-01
8.962863484985051921e-01
9.147473975311500860e-01
9.174435905890978571e-01
9.061332262429430129e-01
9.107028070601858039e-01
9.226209361478295845e-01
8.994953157526185406e-01
9.039853169366018903e-01
9.123158944899886214e-01
8.811020851179023339e-01
9.236273730013008221e-01
9.094149662833563852e-01
9.184163446422544119e-01
9.122208558728381878e-01
9.257573141323162114e-01
8.934444981130840180e-01
8.941857951898465329e-01
9.087532557462579819e-01
9.104983127945218691e-01
8.564088466614128148e-01
9.003506089072559337e-01
9.276096096873903685e-01
9.128412437039176153e-01
9.265162152450736599e-01
9.169008709164138127e-01
8.923646076630965540e-01
9.079497041923859646e-01
9.125909038547890262e-01
8.987233527076256001e-01
9.168739521125663927e-01
8.968925385330090982e-01
8.723612577968696824e-01
9.343675469789608501e-01
8.971467030307123114e-01
9.194677684519179106e-01
9.002382404078600464e-01
9.028005285525181334e-01
8.982690272226387940e-01
9.155234995667267395e-01
9.048213236694818695e-01
9.172993876005113290e-01
9.216593807516485493e-01
9.084079741746556858e-01
9.184410785671213162e-01
9.099982259497680914e-01
8.925452190601312896e-01
8.893127178996957927e-01
9.154143431778446471e-01
9.065331254576253217e-01
9.275593556981379662e-01
9.054692822079213332e-01
9.120079714422285599e-01
9.077861941772740195e-01
9.172494572078884190e-01
9.124594246325220537e-01
9.203935979501621789e-01
9.076890688742468294e-01
9.096836047267644609e-01
9.286553722716249792e-01
9.217484291481142789e-01
9.225357558306699346e-01
8.814208375729952749e-01
9.151232416902137512e-01
9.029339249757544206e-01
9.208029718119656870e-01
9.323317543521849604e-01
9.209615640242169166e-01
9.309495914646463977e-01
9.346283191204086682e-01
9.413591766274882477e-01
9.339371134114188289e-01
8.857406434441716936e-01
8.901790186367986024e-01
9.190524126713702779e-01
8.876051959768486155e-01
8.849088018337120110e-01
9.129607048582220052e-01
8.873053047384922287e-01
9.181271792010912147e-01
8.985675331178462066e-01
9.131780821616902744e-01
9.073819434461051214e-01
9.100202018548135818e-01
9.337385932272059819e-01
8.863239531223313650e-01
9.047366065514714784e-01
9.278154871118289293e-01
9.213668286323410950e-01
9.158383893164544487e-01
8.933818384426717163e-01
9.099869717802342439e-01
8.955308954252716447e-01
9.236669311658439740e-01
9.179746735849553252e-01
8.924684757344505392e-01
9.084765504078413656e-01
9.436824591169874488e-01
8.927077374194105630e-01
9.172492938204790391e-01
9.285112955723023864e-01
9.076464008096493119e-01
9.152031973496908002e-01
8.994369476053442058e-01
9.000766401376799619e-01
8.981972965811421128e-01
9.254697095556112529e-01
9.215068854179715441e-01
8.984164282267348423e-01
9.135262929759577766e-01
9.371605898564815407e-01
9.214640071214421635e-01
8.898089786191601958e-01
9.107951051253556640e-01
9.201474686100480360e-01
8.995996726538473265e-01
9.185303113158086452e-01
8.957224524284511658e-01
9.367710393793228230e-01
9.191330475679929668e-01
9.005338819799572070e-01
9.005504000109810780e-01
9.089904128141671480e-01
8.951690520099119253e-01
9.184374879090470012e-01
9.197052232656481863e-01
9.026714039391258160e-01
9.328782391711013533e-01
9.134228311313206117e-01
9.247227685266775632e-01
8.923560669695860259e-01
9.132491389957454464e-01
9.189319869165762933e-01
9.271580815557535216e-01
9.018977443557028018e-01
9.267528183281085186e-01
9.261213418237735917e-01
9.106826229374574977e-01
9.434620075651156679e-01
9.192618200470389356e-01
9.216484516182732456e-01
9.209446506037310964e-01
9.405160199687006006e-01
9.086581297556786119e-01
9.235579325867067091e-01
9.223666124569946945e-01
9.045108173013662878e-01
9.045971651747811704e-01
9.002649986310059527e-01
9.262565151945972852e-01
9.124975096274896558e-01
9.257581486482219235e-01
9.046761929824022053e-01
8.907302406195668487e-01
8.973230830755207776e-01
9.085556165074424317e-01
9.465300942013751273e-01
9.411707465978293996e-01
8.935109418007333160e-01
9.412275323820974426e-01
9.175229362617445261e-01
9.121006746458443226e-01
9.386378906936152511e-01
9.163223641665191321e-01
8.958668622799464965e-01
8.985426156296923983e-01
9.075067515001159490e-01
9.356315030248153475e-01
9.403784157737477001e-01
9.125573391996132377e-01
9.203007377796431632e-01
9.103211250069023208e-01
8.966398123649226282e-01
9.261011635129947628e-01
8.926637011492396523e-01
9.144236615631458065e-01
9.174988846991576352e-01
9.181546234246894533e-01
9.261949589250852988e-01
9.364333642487866483e-01
9.212977488525553316e-01
9.155178565503926391e-01
9.092155490967416265e-01
9.375361263683721358e-01
9.021055071782465573e-01
9.248676197960283840e-01
9.271677211249564898e-01
9.119682486006815969e-01
9.247976052222466326e-01
9.058908277891687399e-01
9.204947353997638970e-01
9.063873098254614513e-01
9.074431586228394186e-01
9.517491372253635840e-01
9.195642255116175390e-01
9.053752116528634986e-01
9.251488166706952621e-01
9.156876999410870077e-01
9.219780479729775546e-01
9.367720437803997990e-01
9.034846828848352995e-01
8.965945783016626702e-01
9.485958873260973423e-01
9.273507530453476422e-01
9.385383376073167527e-01
9.151480992685347982e-01
9.296212851997853743e-01
9.375384620263187418e-01
9.162909878690626009e-01
9.078065749728313483e-01
9.322754332350069451e-01
9.137720662770220104e-01
9.415984586429811953e-01
9.111136500034119345e-01
9.059760393639293419e-01
9.191847758430747861e-01
9.145803176999706130e-01
9.246245421689078814e-01
9.554191364579034396e-01
9.205947262333686876e-01
9.157557573265768802e-01
9.241182185365152124e-01
9.243117889927907616e-01
9.103537326530140028e-01
9.216604301123632048e-01
9.017575166923539332e-01
9.217751646135502464e-01
9.019064293102788676e-01
9.243298292992887522e-01
9.343010463053889048e-01
8.877996513109479571e-01
9.342404258801624284e-01
9.374035161682355843e-01
9.257423582742220214e-01
9.069413328375950378e-01
9.460569029769803073e-01
9.328411941810441643e-01
9.204693991295943567e-01
9.363304111256995910e-01
9.487363190230534427e-01
9.197425742083873423e-01
9.082925240790796773e-01
9.266257287769265050e-01
9.327836310133389430e-01
9.119750978391496510e-01
8.828286034657173431e-01
9.250287016948736118e-01
9.418181150041818883e-01
8.938785564499842629e-01
9.309209698463145610e-01
8.961722818004586033e-01
9.212656969501471504e-01
9.007692014806780723e-01
9.236025165893654298e-01
9.144525170733388553e-01
9.300406876998683625e-01
9.417305685789532088e-01
9.229125243872218221e-01
9.181449929706786417e-01
9.030452598013167798e-01
9.155127136946397126e-01
9.361571104925267006e-01
9.421264335526756684e-01
9.444428477323263404e-01
9.371753279172679862e-01
9.470432538127941946e-01
9.098441738906197784e-01
9.378386990863830652e-01
9.328400993708216848e-01
9.187701083270798375e-01
9.196247470447933559e-01
9.415691606435796501e-01
9.289309640161168558e-01
9.360149132365803704e-01
9.257994837916656561e-01
9.111988648744783204e-01
9.442659174465684035e-01
9.240913668433294870e-01
9.205626564859803462e-01
9.274479184479248461e-01
9.000697992483113197e-01
9.233714971440326602e-01
9.196935909362921047e-01
9.019890113010436972e-01
9.216544502380102921e-01
9.132664663469334254e-01
9.221907847977652839e-01
8.706380009363641204e-01
9.207346061351471267e-01
9.149377539410896709e-01
9.059895624417754201e-01
9.273920061747765731e-01
9.183380468010111652e-01
9.084881262578889949e-01
9.463808700578496547e-01
9.082450477301448055e-01
9.332603306227313933e-01
9.253053755079403420e-01
9.182938000140064005e-01
9.317079347345230689e-01
9.178229209764205976e-01
9.073846088858400494e-01
9.319848555690828373e-01
9.479814491115891029e-01
9.473022315395133175e-01
9.197942083750113573e-01
9.344493874384252052e-01
9.224457097405290851e-01
9.386122611357127221e-01
9.366822521738701335e-01
9.059872056926865369e-01
9.525389368858335759e-01
9.411504461499531349e-01
9.086963692600487086e-01
9.316227211549575893e-01
9.283938896230147231e-01
9.046858645722588577e-01
9.225249143064636614e-01
9.134769617366943484e-01
9.320186156781818942e-01
9.256659281877525070e-01
9.293204886898528416e-01
9.283339438858586590e-01
9.238143100696587506e-01
9.022357927472596240e-01
9.209372725470839072e-01
8.991342807847231278e-01
9.090303855367087849e-01
9.442227747938718441e-01
9.172448689917107600e-01
9.209627941698280695e-01
9.065955737032177497e-01
9.231368942711933867e-01
9.318764354928945615e-01
9.269564194261404877e-01
9.227139992606522290e-01
9.227184005279964740e-01
9.274834504915843159e-01
9.511439024756435101e-01
9.240790254648043600e-01
9.225765833811740979e-01
9.116989225960892007e-01
9.185718969614169449e-01
9.326317433388988665e-01
9.148098270166955537e-01
9.079262797144942443e-01
9.063200815920974263e-01
9.041821501249714954e-01
9.240803592306811032e-01
9.282917148896481230e-01
9.383961054544586178e-01
9.236742826519942495e-01
9.182096652173108442e-01
9.485692506378370359e-01
9.605689844549294421e-01
9.486097555573859141e-01
9.420642383553859966e-01
9.272862667580291651e-01
9.370529712054684879e-01
9.205704404766695825e-01
9.133979791363695533e-01
9.162969027794116705e-01
9.141984627567490973e-01
9.445739341217410656e-01
9.325054518244900725e-01
9.303434735235389663e-01
9.101350758236825822e-01
9.261594499912964018e-01
9.192235006337206027e-01
9.588807487757010639e-01
9.380330821041272804e-01
9.394882418672255708e-01
9.433848413428760349e-01
9.199532244429258210e-01
9.115328278516908744e-01
9.260159689822102802e-01
9.430787185488805902e-01
9.458144771035947862e-01
9.264366514805439934e-01
9.139445000367579786e-01
9.453112188016539186e-01
9.298335425765240636e-01
9.442197622914674238e-01
9.423784546448942256e-01
9.271200322589990828e-01
9.335291415493572886e-01
9.392389930772662154e-01
9.465765158585470740e-01
9.211389619111542970e-01
9.275143766485609564e-01
9.060503619593539559e-01
9.467279174713688628e-01
9.354525075409253487e-01
9.179356431588635568e-01
9.264669538777997593e-01
9.277504867629823293e-01
9.246048961641117891e-01
9.452259054833211938e-01
9.053767277983695294e-01
9.122953611977039357e-01
9.453649530174227378e-01
9.033136842741888994e-01
9.196792175673859093e-01
9.402019120388482865e-01
9.315747362794535302e-01
9.385053698783006881e-01
9.312905314169820370e-01
9.043656360954525075e-01
9.301649742982145419e-01
9.238599895412143992e-01
9.179335447174863383e-01
9.301395536145086185e-01
9.295241036689513292e-01
9.095889521844696679e-01
9.558073717819866033e-01
9.498037297308161708e-01
9.336813856080974361e-01
9.334617067151640413e-01
9.486367465429534906e-01
9.471816008377412777e-01
9.384264478998860515e-01
9.219260446721412317e-01
9.486869835607151247e-01
9.363139733433354372e-01
9.402207735239477282e-01
9.159110253336056884e-01
9.359079887257526487e-01
9.496013405098049365e-01
9.189497656010645610e-01
9.396734671932942540e-01
9.479100317099198314e-01
9.321365767305331840e-01
9.318811044063672888e-01
9.053106026029000830e-01
9.093347791111436873e-01
9.443295609963294757e-01
9.378624779545121637e-01
9.384508823982330439e-01
9.127059877121178610e-01
9.516106102416347357e-01
9.463053602553990196e-01
9.392324467208917893e-01
9.333068520290287440e-01
9.398822193417596393e-01
9.578522593924241324e-01
9.367323130667872810e-01
9.581805241134233597e-01
9.102627422513731581e-01
9.434655916719210111e-01
9.323076807720320769e-01
9.284353549712954790e-01
9.280935761216438928e-01
9.289731938502056030e-01
9.137008812524959334e-01
9.396917042136899711e-01
9.273192512004153620e-01
9.326153051593841781e-01
9.195287213093721324e-01
9.312510225913395168e-01
9.406581451202398192e-01
9.341357263417786605e-01
9.345135746123095499e-01
9.486751603719169035e-01
9.532086338979859352e-01
9.092713812304010768e-01
9.533720037275803527e-01
9.400077888617490718e-01
9.315795373395096002e-01
9.272162063860633907e-01
9.259191408092631859e-01
9.235415035260022831e-01
9.283476037338957987e-01
9.582052991680271026e-01
9.332631471614040164e-01
9.444059573985054135e-01
9.365656289272438206e-01
9.261606911154883770e-01
9.413624656861806494e-01
9.500198257639163035e-01
9.574854126033595092e-01
9.253641147644039444e-01
9.429102197581386013e-01
9.440719872681369029e-01
9.213077391959768603e-01
9.473958264730293344e-01
9.286714870977900160e-01
9.154174124506286869e-01
8.954029532526620594e-01
9.396815051901762361e-01
9.101168951052389655e-01
9.285399077903375709e-01
9.400999165515291356e-01
9.321229994075816983e-01
9.356464506665259639e-01
9.464431235602213111e-01
9.363235860154490720e-01
9.477755814508223020e-01
9.551664329807555420e-01
9.416580857743085398e-01
9.471660653273622499e-01
9.189633968416615062e-01
9.359013715320543270e-01
9.023452369631099756e-01
9.243042173226266867e-01
9.271309448993076963e-01
9.392694531930038115e-01
9.384023178999875148e-01
9.439620818898885046e-01
9.358191765854915189e-01
9.212532865347321520e-01
9.126989873035254996e-01
9.482850649466002535e-01
9.521552295187137860e-01
9.293360883171448705e-01
9.461574360215337931e-01
9.410067001281888777e-01
9.452912926726028120e-01
9.226579380576525047e-01
9.422330805429832701e-01
9.014640236012424479e-01
9.413403476941799575e-01
9.355421749921674079e-01
9.463317020664770984e-01
9.240247517472993666e-01
9.473517567188207700e-01
9.609956222138740234e-01
9.408100330634449060e-01
9.191315875521125500e-01
9.569734559978608779e-01
9.242945630519232569e-01
9.465629324985772586e-01
9.273821335058490822e-01
9.535170584448212638e-01
9.227535358957179579e-01
9.449953902988466048e-01
9.324738057518688894e-01
9.247023236300877524e-01
9.336173777781011651e-01
9.151340400473152448e-01
9.538655584339088556e-01
9.515922669362728570e-01
9.200327336882403451e-01
9.557091189084528926e-01
9.387126959153617722e-01
9.616438037653458615e-01
9.570004177422983815e-01
9.407122872268379732e-01
9.367139765022517439e-01
9.325430940440448957e-01
9.456240894949845543e-01
9.536005594598937485e-01
9.474717044381912867e-01
9.566566136033373136e-01
9.319799189698457775e-01
9.307820601968860297e-01
9.310113358181442145e-01
9.445947204763763816e-01
9.284400839514975745e-01
9.470035254421993454e-01
9.185740051921987837e-01
9.447976920312314286e-01
9.170417646403917766e-01
9.541094165485277667e-01
9.674211991328199867e-01
9.349663837069648320e-01
9.520666927832404092e-01
9.514153373351174059e-01
9.353562793469379910e-01
9.465050434935223800e-01
9.272211641450378572e-01
9.497802383010004457e-01
9.442052413911732334e-01
9.463354895865246919e-01
9.527315476935941385e-01
9.348815908905091510e-01
9.668034976561867833e-01
9.324058857399671885e-01
9.497864712796350029e-01
9.321535817226019871e-01
9.449857540666856126e-01
9.287570541444649663e-01
9.515603340506942898e-01
9.426271517459516858e-01
9.351837164153223858e-01
8.939784804839531196e-01
9.411066437164010701e-01
9.476942796199270269e-01
9.513313119154109820e-01
9.363293013810973786e-01
9.437030281939279286e-01
9.279860355819389284e-01
9.324672995286189536e-01
9.366221673733706732e-01
9.173392475326009876e-01
9.538472257723725756e-01
9.518340804365045260e-01
9.518379427515044622e-01
9.380791419292918709e-01
9.192140628028101501e-01
9.483078967867982767e-01
9.493067505816505935e-01
9.548531401769299043e-01
9.414723495440597834e-01
9.456292797607018796e-01
9.347759044223509228e-01
9.168697895108515183e-01
9.353399941190325695e-01
9.400756542355542811e-01
9.172193964647212816e-01
9.438244942103379831e-01
9.065967505758375511e-01
9.515116127608111984e-01
9.428015886266298828e-01
9.537541784876033546e-01
9.485980399967045562e-01
9.583574468501537824e-01
9.464712215358134229e-01
9.553322890587024885e-01
9.364526628523319740e-01
9.510684802694368001e-01
9.533826854294700226e-01
9.422254831895409133e-01
9.222624506603274153e-01
9.528321635492881247e-01
9.507284440881044185e-01
9.495473987088971501e-01
9.533647479549363091e-01
9.499738998556808145e-01
9.442565405614932184e-01
9.392327531792946660e-01
9.468408325430697214e-01
9.340390261035351749e-01
9.231699625476770255e-01
9.445392794240524692e-01
9.497924221356993657e-01
9.585606269601331109e-01
9.293264907539022790e-01
9.269968414159326375e-01
9.364785601824086037e-01
9.399645320572272977e-01
9.263729110282261647e-01
9.362870097876332398e-01
9.466072871795446764e-01
9.519635326188009561e-01
9.489970211379764597e-01
9.347055542854236787e-01
9.500577755946212344e-01
9.656690407010760646e-01
9.452647001570519958e-01
9.795102495154363043e-01
9.493439686310570780e-01
9.242028845630100298e-01
9.452710834178976729e-01
9.522784202763208139e-01
9.170709285013685097e-01
9.407178653661814050e-01
9.519007211931919121e-01
9.543972058698920735e-01
9.279943534279767592e-01
9.268962049697986316e-01
9.527455666982849181e-01
9.477367498827445891e-01
9.127145220505115120e-01
9.299100592976757840e-01
9.620223171834131337e-01
9.378288865764339288e-01
9.460202723765477328e-01
9.272266123009912375e-01
9.522351855854970237e-01
9.301549796922619073e-01
9.611096385068608194e-01
9.408122759851265116e-01
9.415596056850640272e-01
9.233080016200881923e-01
9.267360900561707471e-01
9.449394337390309984e-01
9.512084240534793844e-01
9.575433263159174313e-01
9.320808508539902837e-01
9.389193801602525591e-01
9.500047464369237860e-01
9.530969862974484341e-01
9.430971676219658262e-01
9.418931210568590728e-01
9.409787092489803051e-01
9.308450343824894446e-01
9.696402408348215873e-01
9.518306995845754459e-01
9.587303827101100184e-01
9.375367871346861337e-01
9.438689464331440071e-01
9.600171065036994245e-01
9.535286055679979000e-01
9.355135423472543676e-01
9.582452256926934364e-01
9.412632252628441165e-01
9.441497643185980948e-01
9.436643186941763295e-01
9.322733689051139194e-01
9.288267101920457680e-01
9.715393137911215726e-01
9.628354589272442032e-01
9.453330387956776493e-01
9.585654306116840884e-01
9.309767992009635451e-01
9.490672574380509818e-01
9.428737678213189310e-01
9.647106782232398592e-01
9.419817765547626731e-01
9.490958632662549466e-01
9.598344717260546277e-01
9.500203260198858413e-01
9.350571134514568117e-01
9.652696164230613052e-01
9.508451822914253393e-01
9.752165140930928455e-01
9.581106634160999613e-01
9.595971030754388842e-01
9.370968592121320384e-01
9.584495029831483492e-01
9.578338077834879227e-01
9.561197338148020863e-01
9.594058238515369430e-01
9.373673656685692634e-01
9.541259538724914391e-01
9.367805106253525027e-01
9.512882592681296545e-01
9.632639769865312118e-01
9.476187939449586262e-01
9.488917880538971783e-01
9.538387562807263409e-01
9.489520451883596275e-01
9.567440190576774750e-01
9.558866207636060874e-01
9.402892954977423168e-01
9.566558882178737289e-01
9.387922870004690168e-01
9.691868440437634291e-01
9.526937893216126385e-01
9.524968922937462334e-01
9.500678349875626427e-01
9.673818862596602619e-01
9.417984289212082416e-01
9.516509834026180004e-01
9.493666582683871757e-01
9.447117447938229162e-01
9.446725054815870992e-01
9.611337367443735236e-01
9.636810503269775952e-01
9.559224536168139386e-01
9.699698868974682142e-01
9.543752799165079459e-01
9.595337666415394429e-01
9.412722163180622381e-01
9.659794415107572085e-01
9.524205967805917661e-01
9.450644891586820195e-01
9.613951763204308110e-01
9.275573298181178927e-01
9.453781229114284201e-01
9.572321097896983044e-01
9.486854416403803780e-01
9.507437635313558122e-01
9.479397007656673591e-01
9.678689338288951616e-01
9.490992543793247416e-01
9.428684872728129163e-01
9.422314470750766668e-01
9.370636707800780174e-01
9.757655115451822070e-01
9.490846414012339416e-01
9.484661551542513669e-01
9.515119131598522850e-01
9.592286482039974471e-01
9.549058603117828170e-01
9.544005231974111991e-01
9.628582013016527830e-01
9.625883284976000098e-01
9.604387785211782047e-01
9.694722002102243996e-01
9.500648817127230750e-01
9.455613708362516912e-01
9.418960430827013619e-01
9.390285461295929670e-01
9.602046823822950605e-01
9.624534354336992115e-01
9.512165958625884432e-01
9.826709427534789931e-01
9.314111863551196580e-01
9.686881812053530494e-01
9.744041493985436952e-01
9.359570351692340084e-01
9.428283542091431269e-01
9.709839738170943368e-01
9.679428381482265697e-01
9.600383361864810450e-01
9.857276136864735472e-01
9.680852173129625982e-01
9.518772316760343299e-01
9.588579695808714387e-01
9.328521236669778949e-01
9.556381534554564405e-01
9.469145261097724475e-01
9.430480874490323462e-01
9.464962115861750291e-01
9.652998266447431197e-01
9.691704836478933771e-01
9.674437917887426241e-01
9.668857787406999194e-01
9.546908626186909608e-01
9.779094630935364352e-01
9.534571208290326672e-01
9.526194339297309188e-01
9.701228824125183170e-01
9.496575985198161263e-01
9.395072483259212515e-01
9.681455702936748731e-01
9.471364475813449646e-01
9.462922735357590653e-01
9.496312341293824399e-01
9.364098579519860577e-01
9.461465848691041902e-01
9.661703098874482309e-01
9.342199619535177524e-01
9.635911604450049239e-01
9.449594116686058642e-01
9.513590834196617996e-01
9.438790403297053766e-01
9.687895484667593538e-01
9.799652764882429423e-01
9.452618481457287780e-01
9.484804036724289178e-01
9.645774170790657465e-01
9.280190107193720950e-01
9.394747034186762269e-01
9.822037107688694757e-01
9.597978107121588609e-01
9.549824321721273046e-01
9.753234199973469520e-01
9.468154455045405538e-01
9.461205208628650221e-01
9.612803384805965745e-01
9.578733670647980869e-01
9.661092664245228834e-01
9.641013141749179560e-01
9.749864687377380879e-01
9.795630292423461727e-01
9.446074681840491705e-01
9.565002384641621003e-01
9.333121459443335377e-01
9.543504304343566336e-01
9.697628938344223792e-01
9.560788015739297707e-01
9.627101613227218024e-01
9.616478803572350298e-01
9.498506572361493649e-01
9.633746584885385378e-01
9.548309468881310824e-01
9.593779475344799135e-01
9.761744816613920905e-01
9.470773478167093806e-01
9.603165782192151223e-01
9.590352343729813267e-01
9.375652846712109190e-01
9.614931002836890617e-01
9.497659630118230334e-01
9.782064478264078655e-01
9.836028129557224942e-01
9.678342377602898727e-01
9.649113365314381241e-01
9.588294909222698781e-01
9.616347079259619512e-01
9.413718768358840805e-01
9.586047104072488168e-01
9.552288118070075829e-01
9.453245861191247323e-01
9.348802721926582349e-01
9.734582265925794120e-01
9.643129365432090427e-01
9.434512649201468593e-01
9.471776143604406784e-01
9.495580153550855496e-01
9.755092075680265040e-01
9.545685139510061701e-01
9.678525993790831894e-01
9.752480923370412391e-01
9.655819100773561647e-01
9.704564968644185941e-01
9.604828775939117103e-01
9.545175668035700278e-01
9.597825427943946774e-01
9.699702538009519204e-01
9.466235791386724552e-01
9.569597386602843869e-01
9.824026999954998951e-01
9.580513383480714351e-01
9.614958155411874596e-01
9.443770476613192466e-01
9.782450118323742227e-01
9.620870206789930990e-01
9.652274253205009868e-01
9.252775238882081643e-01
9.577556744592721216e-01
9.766879242894752622e-01
9.350815482818706226e-01
9.440544789261832159e-01
9.533302753655185091e-01
9.745283436709798464e-01
9.633269293755939433e-01
9.556391487046780320e-01
9.683829286456268060e-01
9.592376583888466701e-01
9.700298926204947714e-01
9.671992261921881218e-01
9.632130477857937523e-01
9.724829317005199147e-01
9.460717104253645315e-01
9.510753484090983534e-01
9.505151202857829995e-01
9.648197059356354854e-01
9.557001511184047837e-01
9.558351332546287660e-01
9.715713846834266310e-01
9.847083745527759335e-01
9.665125002651787645e-01
9.401843608101662086e-01
9.758476958977968518e-01
9.724295142314447471e-01
9.503890908424513784e-01
9.510539918714462360e-01
9.566422464989819963e-01
9.765958175234207284e-01
9.693713034892028624e-01
9.754289136744411781e-01
9.509528927728153613e-01
9.702658123895695486e-01
9.570540683486051803e-01
9.703861686568899803e-01
9.750440494028526084e-01
9.601846539693330573e-01
9.775280114025607370e-01
9.810464017712767770e-01
9.530752116210060576e-01
9.581196998399469367e-01
9.630256931722321889e-01
9.812427724628306480e-01
9.496601619470858013e-01
9.570661754885212424e-01
9.318608208482050959e-01
9.811378244710088348e-01
9.951478542525836746e-01
9.737105686338357602e-01
9.655091408154663490e-01
9.750224144071357735e-01
9.627304945724981522e-01
9.540910203369276088e-01
9.575668385205713395e-01
9.550540581376830707e-01
9.653574330822717320e-01
9.763947589167704111e-01
9.727691282813586415e-01
9.873115057077590517e-01
9.666695724729357231e-01
9.470065996182028822e-01
9.569814033723964553e-01
9.509304772968042441e-01
9.448730710123556253e-01
9.560282103583787050e-01
9.483787898583609932e-01
9.728623796826340042e-01
9.770840964336759971e-01
9.691471207588381320e-01
9.620857942828896503e-01
9.692991735721494528e-01
9.580639562951506205e-01
9.509925264627477892e-01
9.771832886772068294e-01
9.689039693377441420e-01
9.637413412988810046e-01
9.581387795448936817e-01
9.690923375884118451e-01
9.647796995526978225e-01
9.791297847480321392e-01
9.576778797897698148e-01
9.616648835896633996e-01
9.269480147993860442e-01
9.411602647863556159e-01
9.663950927938166346e-01
9.512244920912273916e-01
9.451690301678294936e-01
9.802991372729460418e-01
9.538527822617266505e-01
9.983024037075279855e-01
9.817524848411155469e-01
9.664043037587292106e-01
9.836148515816210969e-01
9.795703394320085522e-01
9.628279302332038991e-01
9.862481624683084869e-01
9.738744671196417624e-01
9.411657474814755231e-01
9.551529737094056616e-01
9.605715371484553344e-01
9.616637220700455790e-01
9.442877503813709161e-01
9.622665146042923556e-01
9.633341260712772192e-01
9.661264119042450860e-01
9.801938296045517029e-01
9.617142397329700998e-01
9.677404485139615709e-01
9.747069768620925112e-01
9.450119446348965724e-01
9.396575736651203714e-01
9.682327760534645833e-01
9.621157565935249956e-01
9.423068458936472158e-01
9.653152576550220187e-01
9.397385971384215608e-01
9.733013190601713660e-01
9.601698633300681518e-01
9.562494592533071769e-01
9.656186887705611177e-01
9.797284852881664730e-01
9.765283563475516404e-01
9.840384307230055638e-01
9.514224286300974054e-01
9.859692458874478316e-01
9.859093539732336486e-01
9.455636381600962537e-01
9.563100706415139651e-01
9.684640430855958604e-01
9.751705858338659549e-01
9.684903133957676324e-01
9.748762628032491273e-01
9.690899883412714688e-01
9.598695499005466258e-01
9.783817546096122975e-01
9.610187225226074492e-01
9.752276093727062500e-01
9.680756220878118379e-01
9.735693012652990586e-01
9.913556330542814266e-01
9.625124427866099674e-01
9.770735563175957372e-01
9.763250569723158634e-01
9.559078478565707915e-01
9.802116034249762633e-01
9.801228321357947637e-01
9.571661396556666590e-01
9.563491753787723981e-01
9.640823832008655891e-01
9.974204025509386673e-01
9.692404439720969656e-01
9.831115467678009923e-01
9.649991630510972307e-01
9.829939039131715406e-01
9.753229960247202790e-01
9.590106378845779656e-01
9.599613215604879679e-01
9.470678668532953592e-01
9.420102256810306551e-01
9.817500920936739206e-01
9.695066991497216513e-01
9.713925387143530488e-01
9.712388834973334495e-01
9.705370318049479916e-01
9.639652752987062367e-01
9.612696246589766957e-01
9.839314366267647438e-01
9.777095829713621233e-01
9.550450645181054465e-01
9.815440744686603214e-01
9.691476421724148915e-01
9.459414933316131480e-01
9.837281756991649306e-01
9.623262120644375806e-01
9.855190074382188525e-01
9.851538800305056354e-01
9.803807005972352551e-01
9.810457719136592702e-01
9.634117106735401448e-01
9.768196985638122332e-01
9.546059473185244393e-01
9.745438742848002711e-01
9.878499329048064936e-01
9.799001604677497479e-01
9.617646074390402422e-01
9.646743761548735030e-01
9.513848221992351473e-01
9.932053669132461238e-01
9.703908926055625495e-01
9.675076331263824381e-01
9.711634172966446821e-01
9.676727783432399477e-01
9.939448717802009670e-01
9.723585010659526739e-01
9.806041085257759526e-01
9.580220362073434970e-01
9.660469650560791210e-01
9.457824404445788202e-01
9.653025959025253178e-01
9.689700479405265465e-01
9.710175921479857752e-01
9.841366403596313317e-01
9.800618615141650780e-01
9.847105853848171497e-01
9.912294806006831660e-01
9.834693890509470515e-01
9.825607481021052525e-01
9.676168328557905873e-01
9.679657480036123474e-01
9.841794460249765342e-01
9.598857394163404777e-01
9.990379807007883084e-01
9.689983378124745750e-01
9.649798897011498955e-01
9.940725353350529092e-01
9.601784893138985977e-01
9.874556137104164577e-01
9.738631409459730381e-01
9.823739340548046650e-01
9.717666955244455007e-01
9.745187124756975461e-01
9.814007673174988122e-01
9.486733659253959727e-01
9.644935304847487290e-01
9.589678529311779220e-01
9.685261038898851371e-01
9.746258638980381805e-01
9.827519167858688176e-01
9.986599104572521091e-01
9.742371131592778566e-01
9.690091446884576687e-01
9.899003776741791549e-01
9.651786315327974819e-01
9.622795092983550402e-01
9.667339978437585746e-01
9.771200055615457680e-01
9.712593822136685873e-01
9.736914584083957713e-01
9.541139177626788426e-01
9.674542888473415259e-01
9.714602077414821180e-01
9.960730523309747619e-01
9.782963561312698619e-01
9.527674748047476605e-01
9.780329323639567196e-01
9.791605736325940113e-01
9.825281767938733868e-01
9.677671228886084442e-01
9.858729278426504594e-01
9.715955872630976931e-01
9.863095056933863791e-01
9.593488597779967764e-01
9.849990186781524271e-01
9.676265214175544527e-01
9.910693074829095561e-01
9.731382849806459179e-01
9.668882225824232401e-01
9.717748372690819814e-01
9.805501375727726510e-01
9.805393061426049828e-01
9.870356036910283848e-01
9.567681082559251760e-01
9.879408235969051599e-01
9.754561188614653267e-01
9.660068319560585204e-01
9.780730766435540291e-01
9.590199734152463629e-01
9.683122872393439273e-01
9.798959999699045076e-01
9.802237551528815152e-01
9.898480572594826610e-01
9.824824858697578378e-01
9.880351645634412039e-01
9.702766725396387848e-01
9.653374212216853101e-01
9.746176592872958233e-01
9.652084416435483538e-01
9.753391922238012768e-01
9.703261827576130649e-01
9.658329169558552696e-01
9.859751808971038978e-01
9.593828135522429745e-01
9.813873698167430160e-01
9.714317546942540238e-01
9.904839855490175093e-01
9.645778630264231213e-01
9.847771919276915309e-01
9.849191522631679518e-01
9.687266199670997446e-01
9.769888005096888373e-01
9.555128304440712039e-01
9.465636761343739769e-01
9.781705356429249987e-01
9.861314062483873544e-01
9.814706024067658685e-01
9.790966892828220081e-01
9.847626616324517412e-01
1.004028265945552389e+00
9.781141514903086698e-01
9.708092427054854090e-01
9.914802380172982321e-01
9.712037071957706491e-01
9.659625249711203399e-01
9.984197177141509449e-01
9.944515949701236979e-01
9.931341536490707611e-01
9.881641972143004882e-01
9.813933198377148281e-01
9.695906499614452834e-01
9.756292727674843457e-01
9.783263041954054495e-01
9.956225002054951423e-01
9.876650469589586256e-01
9.754782480593148231e-01
9.674579499699622609e-01
9.536469948223293969e-01
1.004110447275922136e+00
9.701560835781062320e-01
9.707123532123570486e-01
9.820560493079706355e-01
9.803431474052344274e-01
9.611188380109583207e-01
9.805972821336823575e-01
9.880385352435697710e-01
9.741307044339189147e-01
9.818927418741644209e-01
1.004423074870570920e+00
9.621599983923015964e-01
9.731380078332008132e-01
9.962605095841970959e-01
9.841082270338648019e-01
9.810648198830641542e-01
9.677148545792140233e-01
9.904644625464901209e-01
9.835110666593727125e-01
9.646604587896701055e-01
9.949572652531135653e-01
9.810894881156591030e-01
9.884728810195130277e-01
9.684453112823689924e-01
9.665857894573915976e-01
9.877604786170302020e-01
9.828461941018075132e-01
1.007267924293038908e+00
9.670569168549896233e-01
9.618965686053143616e-01
9.859249506388118034e-01
9.974564465975352956e-01
9.958814287923277719e-01
9.845518164665644223e-01
9.873281296585689759e-01
1.008813124520432813e+00
9.652017229854534808e-01
9.880442422137892811e-01
9.876676559527302057e-01
9.724111635431668121e-01
9.745105981663785277e-01
9.622687093038074790e-01
9.856503255564754706e-01
9.753906580782842894e-01
9.987977658962116090e-01
9.855632749734177800e-01
9.824203072825417049e-01
9.763509174184310524e-01
9.947686092756533593e-01
9.900336915068168597e-01
9.856681397906607023e-01
9.562238425008356968e-01
9.696416472527847885e-01
9.686689762234478307e-01
9.978629869840619504e-01
9.718875642899169609e-01
9.890432255886929536e-01
9.860711440763576530e-01
9.673623083654001586e-01
9.780912817369854517e-01
9.669113137513472012e-01
9.777232626247723823e-01
9.931582097538816933e-01
9.602288720837991454e-01
9.903820329707692105e-01
9.827149970080280017e-01
9.968121068173303456e-01
9.879323290428216886e-01
9.769604441967260078e-01
1.012493529633109457e+00
9.785073800907483355e-01
9.509842396481029692e-01
9.995785419440952335e-01
9.791055172898448511e-01
9.866902641226430459e-01
9.700451166797477986e-01
9.787249578174965770e-01
9.922523966160252673e-01
9.837473493473447572e-01
9.785152250858780709e-01
9.809967841635423014e-01
9.837335878622224250e-01
9.934616203788109168e-01
9.866856484912246428e-01
9.708866407288850864e-01
9.630197761338062934e-01
9.997676184637914742e-01
9.655150124329964223e-01
9.793969177871452159e-01
9.700578917273885438e-01
9.907007605669231332e-01
9.687005997343133279e-01
9.920370243820296752e-01
9.986992691135045952e-01
9.983873730223107312e-01
9.647962441019443114e-01
9.712929659728912757e-01
9.869720953973886157e-01
9.807431509244047829e-01
9.645829047628874386e-01
9.877263656994605956e-01
9.776958591753117656e-01
9.710974679540398391e-01
9.851866937915156885e-01
9.850125319431740634e-01
9.938098890388529227e-01
9.551126526352027302e-01
9.939042785298962679e-01
9.896968543956959907e-01
9.778002301609376445e-01
9.940488903303041912e-01
9.852744930968141412e-01
9.698260436971787302e-01
9.858721799844646361e-01
9.836827986821536918e-01
9.803457303990502636e-01
9.929152335865379930e-01
9.886835519513398340e-01
9.773633862006414486e-01
9.814633598158593042e-01
9.782393872600568807e-01
9.882896418908582170e-01
9.739311868629584312e-01
9.784997339798908733e-01
9.924138431980983333e-01
9.704118337793824489e-01
9.674534104870885498e-01
9.527082988987712886e-01
9.792057754831152705e-01
9.864161147036583088e-01
9.780074319501401714e-01
9.927318804232859728e-01
9.801463680835243997e-01
9.873849060940035338e-01
9.888729190927432189e-01
9.806006040136088231e-01
9.639987767241604555e-01
9.723771406194743339e-01
9.826408141068297963e-01
9.975603707141900145e-01
9.745534781976422645e-01
9.961600852852389165e-01
9.833881771531023386e-01
9.655559368401510634e-01
9.837418537661167806e-01
9.827837802241042864e-01
9.826457004300819253e-01
9.811718148569176234e-01
9.953534209830360302e-01
9.642570216569160690e-01
9.999935182317946092e-01
9.572617463299385454e-01
9.907823652115281821e-01
9.916329265238343904e-01
9.915910189102215000e-01
9.678714742360173817e-01
9.929507484160774444e-01
9.846618585882039865e-01
9.834001482772398717e-01
9.961115482119787812e-01
1.001520257623273569e+00
9.755084573307768459e-01
9.975903790325197917e-01
9.867443839024064856e-01
9.769015443102063712e-01
9.951031632188157561e-01
9.745312612741015013e-01
9.780929713450566831e-01
9.874990635268717787e-01
9.670886302884051933e-01
9.979535745446743711e-01
9.909011100149320850e-01
1.003307617998838497e+00
9.947307546254464672e-01
9.992290629108030453e-01
9.716884648060430951e-01
9.795302887511240231e-01
9.790259524434921090e-01
9.832050425709597530e-01
9.906048257341079077e-01
9.635338504749222377e-01
9.824071109649938904e-01
9.845615392844364600e-01
9.736184482166149179e-01
9.927743811587230738e-01
9.664064408947120599e-01
9.999994225346284793e-01
9.921751368242027747e-01
9.823194484797387327e-01
9.784977102924549142e-01
9.781138399880063838e-01
9.884824360354306227e-01
9.847993526775641326e-01
9.672846071850232930e-01
9.768706914160770749e-01
9.814112251921516261e-01
9.847409938660061091e-01
9.720997031274256628e-01
9.882820976337818308e-01
9.928015875485977082e-01
9.842241804858713472e-01
9.664351577650458491e-01
9.839386166916823662e-01
9.736776934841815390e-01
9.928949557553076177e-01
1.000471238291719800e+00
9.886920048807286143e-01
1.000179629005501614e+00
9.924867479683789906e-01
9.972170797376950224e-01
9.904132962653099392e-01
9.998507331640770213e-01
9.944752074401971287e-01
9.855798158914251816e-01
9.818044139398224290e-01
9.858947957472130597e-01
9.863103805922676104e-01
9.909340555354939628e-01
9.844706704507537598e-01
9.906989363378915225e-01
9.712863477502742260e-01
9.924014462386597790e-01
9.797755042486039345e-01
9.616992635934031863e-01
9.736820818242502007e-01
1.003063925571857862e+00
9.771273419787652736e-01
1.009818155570276321e+00
9.992118389167029546e-01
9.719582675316800202e-01
9.882276977691661912e-01
9.820854990220937442e-01
9.749759177970132029e-01
1.000020729873846159e+00
1.003291454234910285e+00
1.001062485489048859e+00
1.002848351005676930e+00
9.768451810827148973e-01
9.957403363108636718e-01
9.726838063038922844e-01
9.543635860172180463e-01
9.964100682951232413e-01
9.850129590774501231e-01
9.875367876111670329e-01
9.823511677845481183e-01
9.747934907902865431e-01
1.006845038274728044e+00
9.972506105825612588e-01
9.812611208106299943e-01
9.842239068103417754e-01
9.646934922064821505e-01
9.972735261917498040e-01
9.853758317937592048e-01
9.705442749199946206e-01
9.777318036494359044e-01
9.872529276335791915e-01
9.916676737904553951e-01
9.882720737129510047e-01
9.903015694436960725e-01
9.898931411010393200e-01
9.740121538578614402e-01
9.954226268705821390e-01
1.004313098670584381e+00
9.882618857248163247e-01
1.006995437252999892e+00
9.827811582608028118e-01
9.791578134193774652e-01
9.987716872192253792e-01
1.010527155017910461e+00
9.987801857022262642e-01
9.541052920918356994e-01
9.816549601174551221e-01
9.759261581779312689e-01
9.787389241376576177e-01
9.900337352035697425e-01
9.843713578188554303e-01
9.909195999982898240e-01
1.006355917909916187e+00
9.691731013479809587e-01
9.831381365241489423e-01
9.874312067624206879e-01
9.833980092600941303e-01
9.988653243089141709e-01
1.015940305844701630e+00
9.960038704937491660e-01
1.012906552647984570e+00
9.668714984233376386e-01
9.743884715999764357e-01
1.010600959991463821e+00
9.992051241749860813e-01
9.766326342894295909e-01
1.003406208353437190e+00
9.733211052924937157e-01
9.967675499503116932e-01
9.818626889572928951e-01
9.939288173239175794e-01
9.955123343413146975e-01
1.000770183627028853e+00
9.851562801282550685e-01
1.011747328057748474e+00
9.825457834890185538e-01
9.941827500379953886e-01
9.791286609657905426e-01
9.856524902790962939e-01
9.941275978025518878e-01
9.937861653306426790e-01
9.735703665207146029e-01
9.804997890729750809e-01
9.933128241381887769e-01
9.982566187972231608e-01
9.904609484727492363e-01
1.015309211539099810e+00
9.750383125763999459e-01
9.785078317524906755e-01
9.865980208601617951e-01
9.960638923786359067e-01
1.017829004226820988e+00
1.003795863262860522e+00
9.709102326025214058e-01
9.696566862733941861e-01
9.819947296419595517e-01
1.008016880812823368e+00
9.906980593955825309e-01
9.887384126532063888e-01
1.001819464293631334e+00
9.994287888964134003e-01
9.890125731165697598e-01
9.932674495335189757e-01
9.676604852490432451e-01
9.866409594188558785e-01
9.737974494736802988e-01
9.983574950390137204e-01
9.991635012767894342e-01
9.997316665129073465e-01
9.912890379673953145e-01
1.003520105377358362e+00
9.831990021309982009e-01
9.786515153114482279e-01
9.882989200481374636e-01
9.946490122785961452e-01
9.962012185208911630e-01
1.001257600423695715e+00
9.758948788556478515e-01
9.946434353563564645e-01
9.990862734277689006e-01
1.010284570162536255e+00
9.985629666484744371e-01
1.017712904870170298e+00
9.883521305687181790e-01
9.946693778864522661e-01
9.972931282403993958e-01
9.919424569497874433e-01
9.943961192200906352e-01
9.726991404382354656e-01
9.933543587364025429e-01
9.993436336821734933e-01
9.959871981594309309e-01
1.006686444612161280e+00
1.000354102312311921e+00
1.001523312077050143e+00
1.001313242560523564e+00
1.006760083356336377e+00
9.536359119343743584e-01
9.790492393184399011e-01
1.009487922932380544e+00
9.908178767691897537e-01
9.694674007948748118e-01
9.737616528660169024e-01
9.895910708915948151e-01
1.000399754587671941e+00
1.014347706424500117e+00
9.991515548857289319e-01
9.810680698106726272e-01
9.920593216075438425e-01
9.933492847703905282e-01
9.995983930112335436e-01
1.016153467194147009e+00
9.954666169225947492e-01
9.874318991881753105e-01
9.959431232913530385e-01
9.954688834800837771e-01
9.944749480247921936e-01
9.901569299143895275e-01
9.904433526371035912e-01
9.849867748614556939e-01
9.870146572579813204e-01
9.972235849204658109e-01
9.849362829068215586e-01
1.008163837268221119e+00
1.011425667239510107e+00
9.883398650961309206e-01
9.825583906455068739e-01
9.997768469585364137e-01
1.005328279010782255e+00
9.816721887918969935e-01
9.972905366394965165e-01
9.775834030055647883e-01
1.003919935334494751e+00
9.925882116252614518e-01
1.003939903206671147e+00
9.956792822223397010e-01
1.005529387133522023e+00
1.006015045073469061e+00
1.002796050025040575e+00
9.746197273150607465e-01
9.696262710039622590e-01
9.674269949989785511e-01
9.815566125576419276e-01
9.853122216761300844e-01
9.853632830455564262e-01
9.893564725496653001e-01
1.008163613600369768e+00
9.831646745405312471e-01
9.564111359235606402e-01
9.983898075016979234e-01
1.003649060996674169e+00
1.018566716214504675e+00
9.800020870704291287e-01
9.887326594850401884e-01
9.854787030222187383e-01
9.772661153532804512e-01
9.881200108880855426e-01
1.007790214918832916e+00
9.984731035976684987e-01
9.827201811185012348e-01
1.002618226203234597e+00
9.893192063066403863e-01
9.979434805736476788e-01
9.862820979470996452e-01
9.928329088525672530e-01
9.900958425275165897e-01
1.005281631111057727e+00
1.002242354750670694e+00
9.796654743713655300e-01
9.914340928418222676e-01
1.011455225950516512e+00
9.959493513839285939e-01
1.009169581966826046e+00
9.872950740363780620e-01
9.901869682605450862e-01
9.926141739480102144e-01
9.821750467404473106e-01
1.007432040941041995e+00
9.881782335928227523e-01
1.006893289539483538e+00
9.933234045774591570e-01
9.945118103040329061e-01
9.916781635379815496e-01
9.970796482033417174e-01
1.000474017136775862e+00
1.000688690363856992e+00
9.782269275331783032e-01
9.900671356740129436e-01
9.957070379193493359e-01
9.986090628071359054e-01
9.915927354781854941e-01
9.992582582044647888e-01
9.672451836872042463e-01
9.822952470843039352e-01
9.854449921977314064e-01
1.018019129651555499e+00
1.002871909839103237e+00
1.003634786341954355e+00
9.877454565914947082e-01
9.874665063444333368e-01
1.008161003203865036e+00
9.906634813550165841e-01
9.923105959925964115e-01
1.008222816142813949e+00
9.969383565947113057e-01
9.948409545078148453e-01
9.832080418075563877e-01
9.907374862925647507e-01
9.872260903692210432e-01
9.902413542988552919e-01
1.004370097174179355e+00
9.915885250811676821e-01
9.850880800557808570e-01
9.984694244686153075e-01
9.809982088863835603e-01
1.001196690692567115e+00
9.933053004520844276e-01
9.926025729345664406e-01
9.828645766109854742e-01
1.005368867911741626e+00
9.838614882418366125e-01
9.859903590598612100e-01
1.001741671039649173e+00
9.887576614062909552e-01
9.912929942629711277e-01
9.741375219869333746e-01
1.033675492145748720e+00
9.854412065279977151e-01
9.811465465753458348e-01
9.928445981271813991e-01
9.998648372602338963e-01
1.000620451677179279e+00
9.968075690443523040e-01
1.006883685738742651e+00
1.009103912560955330e+00
9.647961550273808085e-01
9.986791995626524976e-01
1.006589600382963079e+00
9.854173029530852723e-01
9.921899341651546633e-01
9.956138659953589487e-01
1.014044936595200008e+00
1.016268261244371196e+00
1.002366241459602847e+00
9.934136374366963063e-01
1.000939896347350366e+00
1.003046907221523565e+00
1.005937149875208547e+00
1.015824592341890931e+00
1.012788918363759061e+00
9.853511666223967458e-01
9.971233580984417699e-01
1.001555471705082967e+00
9.750342044009511211e-01
9.996225402451934805e-01
1.002379120458918971e+00
1.009855686831287791e+00
9.809065589814466302e-01
9.854083208725695764e-01
1.011506615321310365e+00
9.946508752005107645e-01
9.966624190290710450e-01
9.982764773387345913e-01
9.708028213121303596e-01
9.918346629010827975e-01
9.876017966390870928e-01
9.963629895205778908e-01
1.003791284757757474e+00
9.995775883928735839e-01
9.920463250370968877e-01
9.888150590842764709e-01
9.796697036642981748e-01
1.013329647741550543e+00
9.934268773587386914e-01
1.007011534459351099e+00
1.005106572069681681e+00
9.856740974115554277e-01
9.994693648098379457e-01
9.939971519009979106e-01
9.910043707980302763e-01
9.826162673039933182e-01
9.967624486532354888e-01
9.992970003150835057e-01
1.010429765034464022e+00
9.999570695072326210e-01
1.003825087381587711e+00
9.914659910150053213e-01
9.737640834854612848e-01
1.014677014829576507e+00
1.007899370147634865e+00
1.015714504558032472e+00
9.985031153617508481e-01
1.005304969115351943e+00
1.004443720924551142e+00
9.950517485047744026e-01
1.000533402469921951e+00
9.807100639042436452e-01
9.929809837434393494e-01
9.842192475249944561e-01
1.002739152100218467e+00
9.980764482837304330e-01
9.744797614889826320e-01
1.011403311084282608e+00
9.985768480135692737e-01
9.970413867759102544e-01
1.020754289791737213e+00
9.991937347304240546e-01
9.932578009276774589e-01
9.994686151281462205e-01
9.990298939410466872e-01
1.016759569866999335e+00
9.977789974084140256e-01
1.001851526878178245e+00
1.010508871192301594e+00
1.003772639472134021e+00
9.904963396359949268e-01
9.979321883947224192e-01
1.008045102319488517e+00
9.981616532730400726e-01
9.847953871265389125e-01
1.004681124716371610e+00
1.024602799098425221e+00
9.883106673680086551e-01
1.006460445597898712e+00
9.859630699485864014e-01
9.921535174194617834e-01
9.994793529203096494e-01
9.979778347833174745e-01
1.006489984780349234e+00
1.016296881193297086e+00
1.009935246478604887e+00
9.885049451038766533e-01
1.019719826859964318e+00
1.017100362309476980e+00
9.924526186710060927e-01
9.834561327848754253e-01
9.816037109239512670e-01
9.817944778445990561e-01
9.925689438096003681e-01
1.013202645575588923e+00
9.990327687759436026e-01
9.953701303017683522e-01
9.990955620594906827e-01
1.019514093281526312e+00
9.809472453035331663e-01
9.950291793203787094e-01
9.863403333836572306e-01
9.992986058022721441e-01
1.018386463015847454e+00
1.007074173251431004e+00
1.004837206229091562e+00
1.001879906664055131e+00
9.883648119632592044e-01
1.006038021723602460e+00
9.950173425285481210e-01
1.014218290027436353e+00
9.790564803048437126e-01
9.830770960027704897e-01
1.000995856314925270e+00
9.901233492844682127e-01
1.002200783210988932e+00
1.006303349047226625e+00
1.015255655224974296e+00
9.981903911621555769e-01
1.021924332533209467e+00
9.881010945169003135e-01
9.879131671759974198e-01
1.009453547877964930e+00
1.019467182261845961e+00
1.003020265371548314e+00
1.007228226464070397e+00
9.968486459831026325e-01
9.988944327624733610e-01
1.028577116918748535e+00
9.965755220821642668e-01
9.974103152770442682e-01
9.982343055814777433e-01
1.035559769265277597e+00
1.002617896445243018e+00
9.884418440239914894e-01
1.014511958229587840e+00
9.991231823346864438e-01
9.961896478028021695e-01
1.000252189184199780e+00
9.835365992795530588e-01
9.959782710940363604e-01
1.014254471956558046e+00
1.007296922449882448e+00
9.935074092577055316e-01
9.882079167458371893e-01
1.000446062541689107e+00
1.006502635211306673e+00
1.021525796526580931e+00
9.974708764600175304e-01
1.002609707622639679e+00
1.021077067644390768e+00
9.950951818922683101e-01
1.004444803335983405e+00
9.754684320327486891e-01
1.011260655732704627e+00
1.014967378694524802e+00
1.007350770813015828e+00
9.996894143112380338e-01
1.013090891488966028e+00
1.007939072466718322e+00
9.859130027979172706e-01
1.004110387343125632e+00
9.918547964513191317e-01
1.013968765875940869e+00
9.926577358076675850e-01
9.877967380885122051e-01
9.944325838579930465e-01
1.015067599095368367e+00
9.813855123714094741e-01
1.015159394458510889e+00
9.942703843245452866e-01
1.017919795545896289e+00
1.008424359606236331e+00
1.031387910672265429e+00
1.018197298355808522e+00
1.008461997324822779e+00
9.945900510007177342e-01
1.017731118312562133e+00
9.992049556062355675e-01
9.826497722328935147e-01
9.975948537535375138e-01
1.000762282345416976e+00
1.012082096430499956e+00
1.026800606325324550e+00
1.008581973762645800e+00
1.018127200240729335e+00
1.015531167580925764e+00
1.007449262905552922e+00
1.020963641233476826e+00
1.007970644755535883e+00
9.865793540796767847e-01
1.000415673343146183e+00
1.016250527172380291e+00
9.929539797947216639e-01
1.021995329861885793e+00
1.015180515574932940e+00
1.011025913024403700e+00
9.927842600827511133e-01
1.006680905989538299e+00
1.003714663555676179e+00
1.007486517753169997e+00
1.008175471228324849e+00
1.003119371453855990e+00
9.967805747928617510e-01
1.010266599247755082e+00
9.999703794290299985e-01
9.880657776989362207e-01
1.017485530497904023e+00
1.009754738701711618e+00
1.009090514654507498e+00
1.011927477619100735e+00
1.025103613110153411e+00
1.001585407292761909e+00
9.937754164062370110e-01
1.014740340316022893e+00
1.000715046154190491e+00
9.858714804039053758e-01
1.028166763152741803e+00
1.014957280838547860e+00
9.922482757876398551e-01
9.969182852778839532e-01
1.017088980725466829e+00
1.017311420865092852e+00
1.016733088469948143e+00
1.030207744752991816e+00
9.842054296152550341e-01
1.014754626486610967e+00
9.989051517468900965e-01
9.986592093851770491e-01
9.790648930508392134e-01
9.833668104255076647e-01
1.010765807435580754e+00
1.015659929929844330e+00
1.001501629345268318e+00
1.021621380398636258e+00
9.917147025197791121e-01
9.938356276047168869e-01
9.969179020681206982e-01
9.968105225941641390e-01
1.014044453365438470e+00
1.012360066401510883e+00
1.006357192317646421e+00
9.944213300902200459e-01
9.977202213081448612e-01
9.827324002341532028e-01
1.031155529459711451e+00
1.017333343521309663e+00
9.936738235547417641e-01
1.015337117163649827e+00
1.002911502092008744e+00
1.012429085235720283e+00
1.003870604210216566e+00
9.952572699292783209e-01
1.022024336859926885e+00
1.008144872605840847e+00
1.024159214269908080e+00
1.004811121348104797e+00
1.019214957725881776e+00
9.911357709764040402e-01
1.010751197347103503e+00
1.002281488257006803e+00
9.878751000363186208e-01
1.006486649126797195e+00
1.022819048016462506e+00
1.021740160452544233e+00
1.029019264350016227e+00
9.794014776952448820e-01
1.012747151150967584e+00
1.011360883021445112e+00
1.013396783617808605e+00
1.027254058864183639e+00
1.015488669606178895e+00
1.009470754620603650e+00
1.019744634018294516e+00
1.007555060440414652e+00
1.013276666107395085e+00
9.807210050809576085e-01
1.007190624667819057e+00
1.009705202207957120e+00
1.013739316545344105e+00
1.004620409789728441e+00
1.016470229812193038e+00
1.006739050909172040e+00
1.014226246771694040e+00
1.000772554589336005e+00
1.007009331574843181e+00
1.015928684888842026e+00
1.003462958302562047e+00
1.002471568291117832e+00
1.002939975252847837e+00
1.013079517669334573e+00
1.004502630814725350e+00
1.012851846780333132e+00
1.020567428235795493e+00
1.007953092898852265e+00
1.013951709014940805e+00
1.020140815632880615e+00
9.897291393029508111e-01
1.022014047472830756e+00
9.988680917219916466e-01
1.001641111022881336e+00
9.918785098654330223e-01
1.011022139298456191e+00
1.004102636808397175e+00
1.001607298297702675e+00
1.010417332579723881e+00
1.013165864963036178e+00
1.017594852161987751e+00
1.004254060530183290e+00
1.012039638157905985e+00
1.012307869718265918e+00
1.019017192917856196e+00
1.009921703175597818e+00
1.009618969679190847e+00
9.975805073169524695e-01
1.002203650587167427e+00
1.006772347157051550e+00
1.025773772624448688e+00
9.892813678718067605e-01
1.006012157129474893e+00
1.016413384877450810e+00
1.023515709150251363e+00
1.003813708918811942e+00
1.019668249327063014e+00
9.816260130419015573e-01
1.020639632871917835e+00
1.018239326529681854e+00
1.018153463065788245e+00
1.015433037735164579e+00
1.031983827256833131e+00
9.909883954316559551e-01
1.022864221208584334e+00
9.885142993125396460e-01
1.003361734064940780e+00
1.017512478252496022e+00
1.021910278520429705e+00
1.026081661272566059e+00
1.009690979125817512e+00
1.016700124002737127e+00
1.014528731074154422e+00
1.015794769367563077e+00
1.020487986775346911e+00
1.002256117615301756e+00
1.014098877464546300e+00
1.007865936548731689e+00
1.012434832810344743e+00
9.851130232264417863e-01
1.013494086302921593e+00
1.010943645260308887e+00
9.878484809818868229e-01
1.024351929955910290e+00
9.931896306406796660e-01
1.012118893878019232e+00
1.010774850118224544e+00
1.011150678276763637e+00
9.941267523336951850e-01
1.020134759092501175e+00
1.029131471720652558e+00
1.016112517551444272e+00
1.008649233788105892e+00
9.869000058012127319e-01
1.026346345290879425e+00
1.016006639275347290e+00
9.951057085846317651e-01
1.016763760096255576e+00
1.023795764887652116e+00
1.023952509799095578e+00
9.993620689764379783e-01
1.018953131921371380e+00
1.027357391494076344e+00
1.022296932934738889e+00
9.994380344990160259e-01
1.019337219298643626e+00
1.011807528927108901e+00
1.029909491230744267e+00
1.033665665199960282e+00
9.941475901739826870e-01
1.029151589607545159e+00
1.004462408423834496e+00
1.000477935087315862e+00
9.951785167136509846e-01
1.023970250881982347e+00
1.021483334731505099e+00
1.006568740269107920e+00
1.026202606503460402e+00
9.984849846292723763e-01
1.022060373870964600e+00
1.026678343254710413e+00
1.011109244275841812e+00
1.040011169085171217e+00
1.013449793304089797e+00
1.018811123572290755e+00
1.013930862225402185e+00
1.018856977643595174e+00
1.012218848767604262e+00
1.003631614848894849e+00
1.006095294800738227e+00
1.017107417332641761e+00
1.014397783487260396e+00
1.010818986663731156e+00
1.019638180313603648e+00
1.016211722202068346e+00
1.020970669571872769e+00
1.021679720400545444e+00
1.024206760515179004e+00
1.009737484179775269e+00
1.010544576476571033e+00
1.025610124256095546e+00
1.006534565462039676e+00
1.002714110285731319e+00
9.920782544061593766e-01
1.012678034758619061e+00
1.016758985854747666e+00
1.006725880298514841e+00
1.023457085017644985e+00
1.018847367453890929e+00
1.004046267081182719e+00
1.001138212049622833e+00
1.017358665901346493e+00
9.990816640868448451e-01
1.012013953731666360e+00
1.032363826705459120e+00
1.010269963681803329e+00
1.003433496569626771e+00
1.004649569382226604e+00
9.991304131555821533e-01
1.015686733116618390e+00
1.004260676359860271e+00
1.023118348768327968e+00
1.022458850693376942e+00
1.032680842327378334e+00
1.017597037716097663e+00
1.025275541873218677e+00
1.014536084283213180e+00
1.030433812452095532e+00
1.019075527869220954e+00
1.026706215375721154e+00
1.019118798875693122e+00
1.020833071891936505e+00
1.018436863657653513e+00
1.013073561426613090e+00
1.006466944548836340e+00
1.022881577448564894e+00
1.005827899552326876e+00
1.010342722143213301e+00
1.008248080115168532e+00
1.025092385909297965e+00
1.025022752626107536e+00
1.022906248193610201e+00
1.004813613283595641e+00
1.019162389197419305e+00
1.030667109709392015e+00
1.031528091393722368e+00
1.011969649390119796e+00
1.010742289551012751e+00
1.020436812106043645e+00
1.018175222760117071e+00
1.008302921129485608e+00
1.009937105496217624e+00
1.024947862298336787e+00
1.030646330616568962e+00
1.008165554801231822e+00
1.007571537071537238e+00
1.011845429646072159e+00
1.015168080001320972e+00
1.003284358704556345e+00
1.009374385104812921e+00
1.022124107019575678e+00
1.023567831522661731e+00
1.017572046662816643e+00
1.004725185514656616e+00
1.020412142873418970e+00
1.016013682150569197e+00
1.017762351496193540e+00
1.024252556070221587e+00
1.021396615441263256e+00
9.949564750605126573e-01
1.002580994415670723e+00
1.026489525578073048e+00
1.002336433162247520e+00
1.022919137516103083e+00
1.035166368067212739e+00
1.004176550436565618e+00
9.820677130008382827e-01
1.014999056106042241e+00
1.014452536499239832e+00
1.018665345429255353e+00
1.010300483404582561e+00
1.006184254214343765e+00
1.017946262986325179e+00
1.008963663165437952e+00
1.050964847534460844e+00
1.009668231227602408e+00
1.027188599985525030e+00
1.011615696167483591e+00
1.014104267229441358e+00
1.010261248913688847e+00
1.015851935525990957e+00
1.021312860776650178e+00
1.017546245305000596e+00
1.028873414708300738e+00
9.919934985211087408e-01
1.015727859381001519e+00
1.014670873865344491e+00
1.008232460019777843e+00
1.008768832291394135e+00
1.012165421023270229e+00
1.028842468193802429e+00
1.013997834158683276e+00
1.016540467633737954e+00
1.020375388022086716e+00
1.036696817339091803e+00
1.023016006584558379e+00
1.012357374611640326e+00
1.010668353339253533e+00
1.020297323326774253e+00
1.015670326929009271e+00
1.008219961341257465e+00
1.021288981327090672e+00
9.977186300702822752e-01
1.007856801472110986e+00
9.944910851699926280e-01
1.008863554558502740e+00
9.988230451214438199e-01
1.038133118407863487e+00
1.018055862815016921e+00
1.024712526234324184e+00
1.002866069368249180e+00
1.009607106690446399e+00
1.033869893195215495e+00
1.041605109727932632e+00
1.003335785009836778e+00
1.005039352366572603e+00
1.012903782547913245e+00
1.026988057442737912e+00
1.028507601591801102e+00
1.026843840467594360e+00
1.028258950147149520e+00
1.007907072123167325e+00
1.027939792671780816e+00
1.032182002875290161e+00
9.984611245577603711e-01
1.030382840557214630e+00
1.019910973369648088e+00
1.025881305720718784e+00
1.010971989313518726e+00
1.016441693296591842e+00
1.037932680445177835e+00
1.017445385762845378e+00
1.006450277222116663e+00
1.011691939881923963e+00
1.020170277530602299e+00
1.033370785501586120e+00
1.022044431721863544e+00
1.011655797755684150e+00
1.024864499458118638e+00
1.018476536846843139e+00
1.013779708909887889e+00
1.010525912584824271e+00
1.015983736957976502e+00
1.015055794730618688e+00
1.033614893609660967e+00
1.026299457029355766e+00
1.011683443873353738e+00
1.029516863674974303e+00
9.926160629434845895e-01
1.009815692047085767e+00
1.013869958644638469e+00
1.026437864060796956e+00
1.025681108659199481e+00
1.012508100231716890e+00
1.017624593786071507e+00
1.022436738375278376e+00
1.023934639925185186e+00
1.020087654903490737e+00
1.014443202862702620e+00
1.010185062258602606e+00
1.020443482871059793e+00
9.863434508000851197e-01
1.035857668426226397e+00
1.036745911819812571e+00
1.020821178854394384e+00
1.039902108191418151e+00
9.984871028769121137e-01
1.029633491274872137e+00
1.035533100240709770e+00
1.022904584495645475e+00
1.010102560014169537e+00
1.019267063297168985e+00
1.017513425024623164e+00
1.019968824305560906e+00
1.023339144779971122e+00
1.031361327194432631e+00
1.000464736613751793e+00
1.028738457987435906e+00
1.005440458679638605e+00
1.025765018266950213e+00
1.026750522862492243e+00
1.018568185038206675e+00
1.031019727776309569e+00
1.012321624235853701e+00
1.041230083593667421e+00
1.028281677082954593e+00
1.023291620135409197e+00
1.017074418765276933e+00
1.007487068746547365e+00
1.020025117831941719e+00
1.023502232792564470e+00
1.017692636229075465e+00
1.024806395059779884e+00
1.023169447465701820e+00
1.005489474176101572e+00
1.021838980218364723e+00
1.007389518141277973e+00
1.034468143675802976e+00
1.030245894665190232e+00
1.020301070495359452e+00
1.017562560251601633e+00
1.006706720151006484e+00
1.041207033275096228e+00
1.041374159914299602e+00
1.031967537515184441e+00
1.018628172081925021e+00
1.028282187076028364e+00
1.005634579825727570e+00
1.021333166184708707e+00
1.018082753457897560e+00
1.011468280795893016e+00
1.007205896743763374e+00
1.029130420093451015e+00
1.020418220310882251e+00
1.011859610677244170e+00
1.033110397697164284e+00
1.025070379681473964e+00
1.028584324038703146e+00
1.032463218322222653e+00
1.023050665061291609e+00
1.036336810718438972e+00
1.015106221459382896e+00
1.022879223546966143e+00
1.017923358757722552e+00
1.036493445605419783e+00
1.014390179987818108e+00
1.029759978526706421e+00
1.034819935294639004e+00
1.009278919351616288e+00
1.012895014828476103e+00
1.030578040872037970e+00
1.032709410731555755e+00
1.018651251155433757e+00
1.023783267448645118e+00
1.011854434589466445e+00
1.027114865907241326e+00
1.020761838609775207e+00
1.015423854130971915e+00
1.032712814787350109e+00
1.027682786321853392e+00
1.027389446805582862e+00
1.018228063109248627e+00
1.027796310363104704e+00
1.006258658842999143e+00
1.023578737105449665e+00
1.031957494080331328e+00
1.049918082808921849e+00
1.028805542496315839e+00
1.024376938489220290e+00
1.034616629540143773e+00
1.033170606899441735e+00
1.035957458062481074e+00
1.025765697076646887e+00
1.035576125731111130e+00
1.029173805354450577e+00
1.037612943933691412e+00
1.008589832296181488e+00
1.027814630728760115e+00
1.030294926631772467e+00
1.026399563561287920e+00
1.025866613557091078e+00
1.008835670535637608e+00
1.017560984270390989e+00
1.036733256448057139e+00
1.037785779672646402e+00
1.035124794697809936e+00
1.026215919167482449e+00
1.027480987641131049e+00
1.021974641044607335e+00
1.022616077325094741e+00
1.052613224804108460e+00
1.024978856659881865e+00
1.044181914358482732e+00
1.028202016222533599e+00
1.016170524765230176e+00
1.044285589444464035e+00
1.038249804694014289e+00
1.031178534530072355e+00
1.043919682355745948e+00
1.028950188147643718e+00
1.035882067093152337e+00
1.027432449249135127e+00
1.023744996759511361e+00
1.027961674021868443e+00
1.032461854477155550e+00
1.013735748541534365e+00
1.016731776040682877e+00
1.054360705566674161e+00
1.017423370992881937e+00
1.041081994221122686e+00
1.022739376519107957e+00
1.035060708928235762e+00
1.023634285493622675e+00
1.041789988456555349e+00
1.038514818928713224e+00
1.018995187133661107e+00
1.040891494338139545e+00
1.023883765144249613e+00
1.016850866734982040e+00
1.019840890164523506e+00
1.031580306686591175e+00
1.014135047780808430e+00
1.012882457647931833e+00
1.019740008551127231e+00
1.030595036898164674e+00
1.014985178372924457e+00
1.024038815982067252e+00
1.036282278950220181e+00
1.018576081982084824e+00
1.022474420798432648e+00
1.032189011370881149e+00
1.032515030175616300e+00
1.021636045638958823e+00
1.032243657417445171e+00
1.030722092125053724e+00
1.024676076670535840e+00
1.038904557716356036e+00
1.012796267973555375e+00
1.029514484616020908e+00
1.036749443075982269e+00
1.024001652108497140e+00
1.028318630029256830e+00
1.034372650006323502e+00
1.049177488313985274e+00
1.024473637569385476e+00
1.026648930584425079e+00
1.021732607848908181e+00
1.042078374988967715e+00
1.040493735138965592e+00
1.034527567581700280e+00
1.033725315787680454e+00
1.035473667489069438e+00
1.006377632798257649e+00
1.027710746247774365e+00
1.022551652512088793e+00
1.027588731815103129e+00
1.034657339164320566e+00
1.029625421232904570e+00
1.026306311212308753e+00
1.033846467175011385e+00
1.025353336783674907e+00
1.040301030819213768e+00
1.040468293585513626e+00
1.047802935645216538e+00
1.037743926501938363e+00
1.021518138339731374e+00
1.039248133206247537e+00
1.013724955945820350e+00
1.037788678275626486e+00
1.038497872297922342e+00
1.036392631415123056e+00
1.042172084188781378e+00
1.031963465644347044e+00
1.039220685386818221e+00
1.021057372911154504e+00
1.032552749879120269e+00
1.016661433005355608e+00
1.040746098178501722e+00
1.050379872573457662e+00
1.035377256907245913e+00
1.048116242351709415e+00
1.049693818324851868e+00
1.031651701519065378e+00
1.039732722386823571e+00
1.045001982050398182e+00
1.041683854137515963e+00
1.015712106654562685e+00
1.030059875975668282e+00
1.042457787844708328e+00
1.037720214424819432e+00
1.034030605502585631e+00
1.029388375410147827e+00
1.045585736157836676e+00
1.031785324658721192e+00
1.032421773765087369e+00
1.041495289088342435e+00
1.023056464874816607e+00
1.033176829908931449e+00
1.040681331185169478e+00
1.014793329912588637e+00
1.032549768529294809e+00
1.046854032223255571e+00
1.033545079119125409e+00
1.022621868580245952e+00
1.035679191060958182e+00
1.046936093814406332e+00
1.040445158557299798e+00
1.048217593046920415e+00
1.026189025239178987e+00
1.004636080004405629e+00
1.060818300459760222e+00
1.034239561679522357e+00
1.031319347729921176e+00
1.031881789657679960e+00
1.037955071502296933e+00
1.035544742690894582e+00
1.024229743981776464e+00
1.027239910270562273e+00
1.043326888387418050e+00
1.010544981097428741e+00
1.044479258887224260e+00
1.034962417341363183e+00
1.021799605501317654e+00
1.038824316157121785e+00
1.031937230568309438e+00
1.016218880387580681e+00
1.038929471698484486e+00
1.033398398660847262e+00
1.034754209684507931e+00
1.033711240584541668e+00
1.048906941967993278e+00
1.025867444632406089e+00
1.036391704488573318e+00
1.049087649138616518e+00
1.031832688719243052e+00
1.041337879234546460e+00
1.046989566363085489e+00
1.053165989445011164e+00
1.034426281387372804e+00
1.027179015083995894e+00
1.041787074694509485e+00
1.024912915132801361e+00
1.045800785351672202e+00
1.035448605374572839e+00
1.044969018060800892e+00
1.038005528797856458e+00
1.034819683283964897e+00
1.041684016012893066e+00
1.054565655436280780e+00
1.036032739464245678e+00
1.045970883431858178e+00
1.030055380467425952e+00
1.031877843507866377e+00
1.018975635461799145e+00
1.022607551309417051e+00
1.018613671150749855e+00
1.041252952288113320e+00
1.020528557267172953e+00
1.023425682487828503e+00
1.019471884671222295e+00
1.030410090534159107e+00
1.027830694380916565e+00
1.032945657010017726e+00
1.027860599961715637e+00
1.037691381052186168e+00
1.018775407160130930e+00
1.019857517286292259e+00
1.034872997402703332e+00
1.029234533988037326e+00
1.015650833380312257e+00
1.028638474806608638e+00
1.053701807514920263e+00
1.044292133193712280e+00
1.005407723953257282e+00
1.037627390884300116e+00
1.030723931348699107e+00
1.043028821927506122e+00
1.043175497569436727e+00
1.037418873173984402e+00
1.047740712935517404e+00
1.060620918565738258e+00
1.031626383055056495e+00
1.031559047231465742e+00
1.034523756239248193e+00
1.030248821558652050e+00
1.041938538884313648e+00
1.036667553531118280e+00
1.033749614317050591e+00
1.027003491092646215e+00
1.042254424949165426e+00
1.036941616962810953e+00
1.032161223361573565e+00
1.032198720009864124e+00
1.037342829536449740e+00
1.039328855286992148e+00
1.038616550610516942e+00
1.035349565275731409e+00
1.032674511137946505e+00
1.028292186842909572e+00
1.044708840015536877e+00
1.017959220216630989e+00
1.042994315617115308e+00
1.043496869523075965e+00
1.021130665700667572e+00
1.048060137862675489e+00
1.018302137547084207e+00
1.031491836734585998e+00
1.024635823970637460e+00
1.031144460720517353e+00
1.024733925625665343e+00
1.033314598704468734e+00
1.041074595086021626e+00
1.031805315478304230e+00
1.038226512605037399e+00
1.036651751196717042e+00
1.039722331448025061e+00
1.047987779004449171e+00
1.031736198811921357e+00
1.043660444733216286e+00
1.034093337395184165e+00
1.053422778496978740e+00
1.041648918191261819e+00
1.031047385637147373e+00
1.037337692698445224e+00
1.036760249052176341e+00
1.023100420632022667e+00
1.024034833135911038e+00
1.023937093674847976e+00
1.030148859566571318e+00
1.030061250625522007e+00
1.031899604949134908e+00
1.021875738927251032e+00
1.046678071472821658e+00
1.030502028936266301e+00
1.054318538540952366e+00
1.055012322671309732e+00
1.034192924733301711e+00
1.051739033703696702e+00
1.038458849659525507e+00
1.055625593918598781e+00
1.012894670598280866e+00
1.039729439896537100e+00
1.050167867244452324e+00
1.035261151563311444e+00
1.037062216044318363e+00
1.047657800330616729e+00
1.034874325338444923e+00
1.037632629458192346e+00
1.036531452527657438e+00
1.034695898131544389e+00
1.050960151215294180e+00
1.047045900500079840e+00
1.046192324328076184e+00
1.016654433909885968e+00
1.041133187696694939e+00
1.046671351010536766e+00
1.052247216133312513e+00
1.047381013429263596e+00
1.029998277281107821e+00
1.036478368446632103e+00
1.038479374651579024e+00
1.040651773852607986e+00
1.037654548001420096e+00
1.035476261747936055e+00
1.052767343342744466e+00
1.037215523107208881e+00
1.044408856037255751e+00
1.028675845728185712e+00
1.039032399876372637e+00
1.041540890457160140e+00
1.032180060306484570e+00
1.028839725716337083e+00
1.028977893166408197e+00
1.027035690566386217e+00
1.038388176590282042e+00
1.027752200198072563e+00
1.025225252269231779e+00
1.042692935330567838e+00
1.036144420567126190e+00
1.019953005599200324e+00
1.042422583504737821e+00
1.039806747567739276e+00
1.048458862200370989e+00
1.042138603484168424e+00
1.058082878672716776e+00
1.035256495884995021e+00
1.049914690755439084e+00
1.049404914200188221e+00
1.030575482325808423e+00
1.036795199774340315e+00
1.041131156457342222e+00
1.031010454674883503e+00
1.017502740725171773e+00
1.039805380286346503e+00
1.033858903679846453e+00
1.053020219595585338e+00
1.047252388136814760e+00
1.039987493565849519e+00
1.041037571727382316e+00
1.043937869122582685e+00
1.036161735332334244e+00
1.033539963731586298e+00
1.045056075478662194e+00
1.032813298985838291e+00
1.048085903718569911e+00
1.074968452760780124e+00
1.042835525404497643e+00
1.049084788366364096e+00
1.026067700491180901e+00
1.044463619975861901e+00
1.040020656218963113e+00
1.046037882655880269e+00
1.040817140285818843e+00
1.045341632019169964e+00
1.046458878130017034e+00
1.033426895442715931e+00
1.036417948945442147e+00
1.039543827521877351e+00
1.047005116312866413e+00
1.044526810888410706e+00
1.052125229894173231e+00
1.040130599269192713e+00
1.057380540694706994e+00
1.036449439293944730e+00
1.050735370334787033e+00
1.038869761683101522e+00
1.046527721920774701e+00
1.037800156987122913e+00
1.047330137888753399e+00
1.011644645672160836e+00
1.060830258513717261e+00
1.030331247621316448e+00
1.046481193755550931e+00
1.044219059912243397e+00
1.037939084839256898e+00
1.046387429788810941e+00
1.047393871067160864e+00
1.073403818361164053e+00
1.063425024885677805e+00
1.041424148909398939e+00
9.989750253826127357e-01
1.034708090115272539e+00
1.052255045099740549e+00
1.045831732557624294e+00
1.034815522497899209e+00
1.049920500476078100e+00
1.046950030236421414e+00
1.040339314039308682e+00
1.083754584439128976e+00
1.028464710411925109e+00
1.039071554731845426e+00
1.028440959567638258e+00
1.041006357166040397e+00
1.031291730141761009e+00
1.042399160299890326e+00
1.063573273681150733e+00
1.045175515273532474e+00
1.031583637839852630e+00
1.050588747517870347e+00
1.064248996790029711e+00
1.036047939942395191e+00
1.034404091973974538e+00
1.043451209164391047e+00
1.034153338237843833e+00
1.039262486522692042e+00
1.030792563605473111e+00
1.048976536691933248e+00
1.047491800685354635e+00
1.032823553948434503e+00
1.048882490949522017e+00
1.050254635309040285e+00
1.016659348466274926e+00
1.054306031962786605e+00
1.026591628987441052e+00
1.058296967479076756e+00
1.042872451874898854e+00
1.025622222169951137e+00
1.043335879395383303e+00
1.013001841302560324e+00
1.052116936658634927e+00
1.038156919990825600e+00
1.047101769365236246e+00
1.053728045224170407e+00
1.046960663621355980e+00
1.066332606107960546e+00
1.034675777597214408e+00
1.036695756835984694e+00
1.066250734434931902e+00
1.032142322972423809e+00
1.048300414512563172e+00
1.031449942619760529e+00
1.051777978285789228e+00
1.027086316125373822e+00
1.036647654413495490e+00
1.055462439631556837e+00
1.027795599659049541e+00
1.032946988131066446e+00
1.056727289809038961e+00
1.058068052708821760e+00
1.038683339944287187e+00
1.062767303133298258e+00
1.061607645965156443e+00
1.047275083365491133e+00
1.049199810577075898e+00
1.055302509375499298e+00
1.054556687192699238e+00
1.051299696671145423e+00
1.043104044881450365e+00
1.044495939314509458e+00
1.051977180023051517e+00
1.060778302414703944e+00
1.052694763961173896e+00
1.041157339279101812e+00
1.046318731583903983e+00
1.044682743893870613e+00
1.034686456094893181e+00
1.052020995612376497e+00
1.034657160266140297e+00
1.054420186088036004e+00
1.056948826726430424e+00
1.045295017671429738e+00
1.065956319630127602e+00
1.056809969940686544e+00
1.028311783560750037e+00
1.040575722994518726e+00
1.048775826881638729e+00
1.052030938854588316e+00
1.055699144160013647e+00
1.040534114483019579e+00
1.062010313913367643e+00
1.061279769440634624e+00
1.059786002970124708e+00
1.046529907749421007e+00
1.050031413695729166e+00
1.044973923846736152e+00
1.053899237296054725e+00
1.056497051270172571e+00
1.054272650732588357e+00
1.052791217985803440e+00
1.059930129512642205e+00
1.047098618910361489e+00
1.049836692845920183e+00
1.053201568719245751e+00
1.042402051654772066e+00
1.058228945502385443e+00
1.060607136662306882e+00
1.046236641607836360e+00
1.056205684079663198e+00
1.042561027190979761e+00
1.045488411193654432e+00
1.053926249062767884e+00
1.056740900040353592e+00
1.056105194643854661e+00
1.068271515177799280e+00
1.058892403352252654e+00
1.052047685015696343e+00
1.046701630894782298e+00
1.048629121629122141e+00
1.053421397563462092e+00
1.050586676566975797e+00
1.043891633125821450e+00
1.052342112984693268e+00
1.053249940733740120e+00
1.033885668253102796e+00
1.050647717034228545e+00
1.074058032865277568e+00
1.047545731404768699e+00
1.056315860118786976e+00
1.059454380803668716e+00
1.050505061489678482e+00
1.058289083240270045e+00
1.050890290449033815e+00
1.038488919784925635e+00
1.041066367083839372e+00
1.059815149152467884e+00
1.046220657785598362e+00
1.043206085240287351e+00
1.043128192139807009e+00
1.060480188102570054e+00
1.052008115657362852e+00
1.061698043685723958e+00
1.049813347613739012e+00
1.046377312273094828e+00
1.054778323820144248e+00
1.088200006646302453e+00
1.045708517048537400e+00
1.070280519743791237e+00
1.054046289551858084e+00
1.033428880969284203e+00
1.058069243970254814e+00
1.067677849458159356e+00
1.066325289834668455e+00
1.065231912099964040e+00
1.052648823828725266e+00
1.061730500871162386e+00
1.048738532536514390e+00
1.060608552696444606e+00
1.068507840725847924e+00
1.045939958201191677e+00
1.048522261203879369e+00
1.040317410734217907e+00
1.052794899130966577e+00
1.041698400554395221e+00
1.046679955508022841e+00
1.040101450130942240e+00
1.043079601615750862e+00
1.056619966376704189e+00
1.067611374472666963e+00
1.041411073540449150e+00
1.040297700071205034e+00
1.056286584610680812e+00
1.052550125377071710e+00
1.073418319396518328e+00
1.063264965560328790e+00
1.059153315118840366e+00
1.058220390288452828e+00
1.053290521139616409e+00
1.061067155217759961e+00
1.059509070579440770e+00
1.063107688487235691e+00
1.047978714450515270e+00
1.076719907336208149e+00
1.047855595764570324e+00
1.037035597707134604e+00
1.043849476975379442e+00
1.033869904579118648e+00
1.048294918078249705e+00
1.043251552004486493e+00
1.053786139674798061e+00
1.061189216839284688e+00
1.057367622853661482e+00
1.067900118089047501e+00
1.060990926524181699e+00
1.058714761453114273e+00
1.043487743739309304e+00
1.064135101238528058e+00
1.066576307375879606e+00
1.049145400081509472e+00
1.079520599985684948e+00
1.064913756835385472e+00
1.051937826652046493e+00
1.062289529823117418e+00
1.065565987315371999e+00
1.054927196486334040e+00
1.054707439034581862e+00
1.061880861301839118e+00
1.056674879574002190e+00
1.062813239185713021e+00
1.057238182332814080e+00
1.042681316522150903e+00
1.076901694702059764e+00
1.056940496816854980e+00
1.034223032087397298e+00
1.045814331809067799e+00
1.057187763201285824e+00
1.039938569204538865e+00
1.069545186896995626e+00
1.052374125766220914e+00
1.055439459751116305e+00
1.057107511947080303e+00
1.052287786393532709e+00
1.055120085364339877e+00
1.066015719853333543e+00
1.062188165964076614e+00
1.042272345201564976e+00
1.065177143061499798e+00
1.040421546706114864e+00
1.063064731163340104e+00
1.071393945626356370e+00
1.053014506303814990e+00
1.039404704459378159e+00
1.053528359852425433e+00
1.059743154868236559e+00
1.050426698501006673e+00
1.036027119701516286e+00
1.042448821509450951e+00
1.056182318132573350e+00
1.026775975076285929e+00
1.060708622046505401e+00
1.052371194181458636e+00
1.063528884561684817e+00
1.024107798788666202e+00
1.048009700712495551e+00
1.063948317227291218e+00
1.049767800524685990e+00
1.059261506032830091e+00
1.056354131426399334e+00
1.055898713058047500e+00
1.070136467379472878e+00
1.049549290547504565e+00
1.059485218252673944e+00
1.073010913160809432e+00
1.068352678066653683e+00
1.036816200690892309e+00
1.070061099332499710e+00
1.053870408798476932e+00
1.059603399528798118e+00
1.051987557888403702e+00
1.049170680802740563e+00
1.064666041139790131e+00
1.059576221886380676e+00
1.032963847191300966e+00
1.059296465731931036e+00
1.041480140206503258e+00
1.060795596333089730e+00
1.059658490296252253e+00
1.048396138968265667e+00
1.059855851548521910e+00
1.059318086170528472e+00
1.090928506322023317e+00
1.059945318693742866e+00
1.049489954303272743e+00
1.063523010335713614e+00
1.059143893057486130e+00
1.054777327907112427e+00
1.065330713198117119e+00
1.077382625061403143e+00
1.069527185027319360e+00
1.075361270456122398e+00
1.065191247645231876e+00
1.068530806287029566e+00
1.051415420622936026e+00
1.068197271138630278e+00
1.061950830295632420e+00
1.055923953184007225e+00
1.057664809032988096e+00
1.050583374985703644e+00
1.055656757123657696e+00
1.045023856303175069e+00
1.061557565367692524e+00
1.069813649146196477e+00
1.060559485651314748e+00
1.079755266158178850e+00
1.072577188915417645e+00
1.050675090003768242e+00
1.054485828883082732e+00
1.070016720796777454e+00
1.045774440473247191e+00
1.041174952212694294e+00
1.062084952731537690e+00
1.063857808171323693e+00
1.069409524986719928e+00
1.067073605695916916e+00
1.053178648786170735e+00
1.051123495486821824e+00
1.061984222638250097e+00
1.047972182028781951e+00
1.047725814176678316e+00
1.063751821569877132e+00
1.061958219471927478e+00
1.065825288943451854e+00
1.061828877044914465e+00
1.053951335487340879e+00
1.052911306886863851e+00
1.049797875706729222e+00
1.047903853042434275e+00
1.058365254470281736e+00
1.063498329764347439e+00
1.057345641926013879e+00
1.070122100128257481e+00
1.057746628564492530e+00
1.060898327589564927e+00
1.057188561238132651e+00
1.068095710071296889e+00
1.062194910363968514e+00
1.070464956220933850e+00
1.053860204414287294e+00
1.045968716351033612e+00
1.053067303816308531e+00
1.066731298943077277e+00
1.074949692304575821e+00
1.051400779599734658e+00
1.066393774390874682e+00
1.040615476218351043e+00
1.032452601985961449e+00
1.038185875056576668e+00
1.059136047899652766e+00
1.067063002846443398e+00
1.038936182521500440e+00
1.067886223276509394e+00
1.061793421677167837e+00
1.060362678553985472e+00
1.048940577071520996e+00
1.049751624513296289e+00
1.041152395439724376e+00
1.071184396417007800e+00
1.082740882757780687e+00
1.065788810422841904e+00
1.060269776947221798e+00
1.058535655051374924e+00
1.074116680546965741e+00
1.068066825511659657e+00
1.058977584606654920e+00
1.057880777745686451e+00
1.060996812411141965e+00
1.069169818768278324e+00
1.050452694664711029e+00
1.048621140893962522e+00
1.069215324174862980e+00
1.059890620919989646e+00
1.060964548578998023e+00
1.032845204359228886e+00
1.072813362556532146e+00
1.066983167405370692e+00
1.050385396276305450e+00
1.034454022315497657e+00
1.044174279220755563e+00
1.063172988281689602e+00
1.054562821903586523e+00
1.067111203746231141e+00
1.057818167645832030e+00
1.042627073663973780e+00
1.073977495450273656e+00
1.065684352120828127e+00
1.066880262480097263e+00
1.072882375798227539e+00
1.064023067223140107e+00
1.035076390504017674e+00
1.065770067712330516e+00
1.043427468620160115e+00
1.062211315602458406e+00
1.044328237199057652e+00
1.056132001298125900e+00
1.043098128996711838e+00
1.065124807625688286e+00
1.066085631828161961e+00
1.048510062900025019e+00
1.060180862671772806e+00
1.061186426115323878e+00
1.050365982357583494e+00
1.081103796818354335e+00
1.052825480285374482e+00
1.057535139948213132e+00
1.068113376269414161e+00
1.075447517334241043e+00
1.058530313255816591e+00
1.060820221332765767e+00
1.049554656200375691e+00
1.078045811809234866e+00
1.066766418247890869e+00
1.067681656278205882e+00
1.057346280270948569e+00
1.081110635713505852e+00
1.054986004793357690e+00
1.066834132311223815e+00
1.050437469897944398e+00
1.056656428790391455e+00
1.052506307290925536e+00
1.060712854575974085e+00
1.040734971691093858e+00
1.056666607204184372e+00
1.056676857447190976e+00
1.055561995996717517e+00
1.067889779971989972e+00
1.045104280486952586e+00
1.062073433690174484e+00
1.059067945516937614e+00
1.065955947263175885e+00
1.059059897883571688e+00
1.073457987872426633e+00
1.086168319592548448e+00
1.076241325983169350e+00
1.055089391808696764e+00
1.062596540017381352e+00
1.058139885758484944e+00
1.065825263748685803e+00
1.060451651949497087e+00
1.077882621960380982e+00
1.063604518441805480e+00
1.063810735517187522e+00
1.079985303494316984e+00
1.060718290352894222e+00
1.048781530738408962e+00
1.085884264715212044e+00
1.050158746048274860e+00
1.058069896313324598e+00
1.041990054730481896e+00
1.078583240100502660e+00
1.073572541683163406e+00
1.057781062926104187e+00
1.074268728334390577e+00
1.083348990153080837e+00
1.051713619376818176e+00
1.053107880976509314e+00
1.068262900573521801e+00
1.056314945081566981e+00
1.060866235620316900e+00
1.069662408087807215e+00
1.089697682881485719e+00
1.045412362215203617e+00
1.047754808708365237e+00
1.076189046393847049e+00
1.071501107589549973e+00
1.068590963797999560e+00
1.074679448546622451e+00
1.061229825711054620e+00
1.081432894780268716e+00
1.056011450044726185e+00
1.068565655563932681e+00
1.050735156053138608e+00
1.079548673139203663e+00
1.061571087697153581e+00
1.080733080615600583e+00
1.079281015419491840e+00
1.086139929399674742e+00
1.052712419397103805e+00
1.071759702293700212e+00
1.057204572837420864e+00
1.060136067375630375e+00
1.076463024996766826e+00
1.068421004641000760e+00
1.082059866129879255e+00
1.070319069043869087e+00
1.054444312051110000e+00
1.037887718484120425e+00
1.074334867430238205e+00
1.059346873461016969e+00
1.067402317620834484e+00
1.058339340238207971e+00
1.074024112048297619e+00
1.072919711280740263e+00
1.075528047087336736e+00
1.052486660684397224e+00
1.064799132554158589e+00
1.066500771977111350e+00
1.063681367385006737e+00
1.082972309656941690e+00
1.072178773501567983e+00
1.057587736847352966e+00
1.050496329820412633e+00
1.054385777667731450e+00
1.067523128990306436e+00
1.068556353672084347e+00
1.055284241456788008e+00
1.055121097896772442e+00
1.067098231601614433e+00
1.073973008135532536e+00
1.058843369047609562e+00
1.061134190941011024e+00
1.051740603273683350e+00
1.080970005572950532e+00
1.050552071935938026e+00
1.058506402015112480e+00
1.054836030471585140e+00
1.050952949944577552e+00
1.061576324153532092e+00
1.066604415783058535e+00
1.079622260346694729e+00
1.077812692948219242e+00
1.079943026967939979e+00
1.067410967438805258e+00
1.073766193068150354e+00
1.072981305528128537e+00
1.051509394907107042e+00
1.057302976655225324e+00
1.057062333988132652e+00
1.067490585183479723e+00
1.061588341424898330e+00
1.081689178233393056e+00
1.078335672230398057e+00
1.073555962017932908e+00
1.055633316061304283e+00
1.075788806550419308e+00
1.057088116990776649e+00
1.074585878771800340e+00
1.080853361345374797e+00
1.081944065379905506e+00
1.077939880416550755e+00
1.073367844711968333e+00
1.083282430988541822e+00
1.064381177341308771e+00
1.054886653332062663e+00
1.078582439878044585e+00
1.055777330167612105e+00
1.084105954380672809e+00
1.054385217383074336e+00
1.056502786241104719e+00
1.078840117026878875e+00
1.068917299828403555e+00
1.078149070673757981e+00
1.081239670109298112e+00
1.081069195380922832e+00
1.057002282889237588e+00
1.086125742017710616e+00
1.069220852654406917e+00
1.061495428524040996e+00
1.078094191156127701e+00
1.055381421571765843e+00
1.073793194126085870e+00
1.063337789404370515e+00
1.073098843099151267e+00
1.060650086233899003e+00
1.076285059840185632e+00
1.059879955958420217e+00
1.068903634146081583e+00
1.051076752128278002e+00
1.072838685535580483e+00
1.066968918307477976e+00
1.053124419691042091e+00
1.079608501268420451e+00
1.070586453738545663e+00
1.062243234821133919e+00
1.087698877734587066e+00
1.083860384323334536e+00
1.082306632259900647e+00
1.072380428052144508e+00
1.089258504364450042e+00
1.075179007778541473e+00
1.073717220794465188e+00
1.055302229118463941e+00
1.080972379350884749e+00
1.083050309987718895e+00
1.099826427284698482e+00
1.076262085010898151e+00
1.082628458879372202e+00
1.058030075125655278e+00
1.077574834230822232e+00
1.078044876531631502e+00
1.088763484033550499e+00
1.083522943773062686e+00
1.078120659310519924e+00
1.080215314848655961e+00
1.075977358796368799e+00
1.058989688385356009e+00
1.083109068600428548e+00
1.057673738032213651e+00
1.065299580209989161e+00
1.095004532214364668e+00
1.075224378107471956e+00
1.088215354669272106e+00
1.090852329099705642e+00
1.063157969789969126e+00
1.073505823870071207e+00
1.076844186624960065e+00
1.086530054404240664e+00
1.078214334338339686e+00
1.090915032331333911e+00
1.079292246970099844e+00
1.073780984947549699e+00
1.070882705683206648e+00
1.070603456908236106e+00
1.061565749400016578e+00
1.090408766926652895e+00
1.074755471955054942e+00
1.080670078001339851e+00
1.059108745969025600e+00
1.057241069359256214e+00
1.079181580066766344e+00
1.068563407754730132e+00
1.065631547482253749e+00
1.075107653624011617e+00
1.079759485644645522e+00
1.083069812161130629e+00
1.071947427193030267e+00
1.068037438078220047e+00
1.078842101189712910e+00
1.066596124117270117e+00
1.071718133674121054e+00
1.085165080542399130e+00
1.053231746268930458e+00
1.080170105573642569e+00
1.079086248345493049e+00
1.081700544290608690e+00
1.094627247288754379e+00
1.062478121133688003e+00
1.061926907983173018e+00
1.073229232681793599e+00
1.068163461264629799e+00
1.060974059733053476e+00
1.069213655935992602e+00
1.073487488402432355e+00
1.095107079452239729e+00
1.093563048124400527e+00
1.050165943933237811e+00
1.069594784329452875e+00
1.073860349837185701e+00
1.078972587869544864e+00
1.050682544698933185e+00
1.079408444676844159e+00
1.070264645850710128e+00
1.070070975210863695e+00
1.080977705899398567e+00
1.083287909608323663e+00
1.070273706038557426e+00
1.099446130684870626e+00
1.084303113143420649e+00
1.065970690524403075e+00
1.079507976795670121e+00
1.067487043685701797e+00
1.086943351774580346e+00
1.082990571504862221e+00
1.085829600069365464e+00
1.076364886001935250e+00
1.080278785909265515e+00
1.071363492813794283e+00
1.066152367649668475e+00
1.079435553269284531e+00
1.079328807222696529e+00
1.071117461823486439e+00
1.088239768583767253e+00
1.079399941460842838e+00
1.076937260464188695e+00
1.053134438334514922e+00
1.081543438344221952e+00
1.080775489057545391e+00
1.087946064191952056e+00
1.078539836970827670e+00
1.101787411844319831e+00
1.065572683785018571e+00
1.071911395662664912e+00
1.073863434586175503e+00
1.080150024845627499e+00
1.079090592888394040e+00
1.064701955471782924e+00
1.071993842897686733e+00
1.072885379091384150e+00
1.091660807655666199e+00
1.088542133880353147e+00
1.073984678825051331e+00
1.071843356007844639e+00
1.066918745342305463e+00
1.066374115355109176e+00
1.078915595444154496e+00
1.078051500172215738e+00
1.093513757903496142e+00
1.096570556375202177e+00
1.049513361693820812e+00
1.072715267618329138e+00
1.085647330568648705e+00
1.093139624843242119e+00
1.091886303744484144e+00
1.089130707015787181e+00
1.085754895944470277e+00
1.074920310170213167e+00
1.085418828470337438e+00
1.069380129500675292e+00
1.101721532052511554e+00
1.093492183554556352e+00
1.083660499909168351e+00
1.099688482311343529e+00
1.078625581758467566e+00
1.063734346790708329e+00
1.095711717719377587e+00
1.081885702666215421e+00
1.078440531161840799e+00
1.080269333507544838e+00
1.082668521496298775e+00
1.083365597115969470e+00
1.076748665171900488e+00
1.083407361961846949e+00
1.083538570061930439e+00
1.085791045597619853e+00
1.090106463842731133e+00
1.067291067584305919e+00
1.094735764019759250e+00
1.081885544592208204e+00
1.089311457942011341e+00
1.072678988985847681e+00
1.087202778253689939e+00
1.086480429925898994e+00
1.070981340157356687e+00
1.092162668087704569e+00
1.080447733264089827e+00
1.089285475891299537e+00
1.104188829901143309e+00
1.070636662382724369e+00
1.103048427733544168e+00
1.092015833820806803e+00
1.101343053535368988e+00
1.094106316518118183e+00
1.107826762537359677e+00
1.078559051776404321e+00
1.088343424736406995e+00
1.107446602842908412e+00
1.079268151470811565e+00
1.097053328629088220e+00
1.086060908820781545e+00
1.110577220171559576e+00
1.080360398869983252e+00
1.085616040836505203e+00
1.091576855986710948e+00
1.085671256853823152e+00
1.068437099797078904e+00
1.086407067917588343e+00
1.087563401710408995e+00
1.097311564507402526e+00
1.078575416153140010e+00
1.085013252298394182e+00
1.068713102212411448e+00
1.083616615366008951e+00
1.086594514336920891e+00
1.082669660251773802e+00
1.079902662747806774e+00
1.082417540070877315e+00
1.100597314239844193e+00
1.098880234788700561e+00
1.079603301263197590e+00
1.071785208322720839e+00
1.093061533645913297e+00
1.081642516887329375e+00
1.096747324009527569e+00
1.074553931824608233e+00
1.076090737202978653e+00
1.074476146192264725e+00
1.096426413256506915e+00
1.102964157085247310e+00
1.082003065786201867e+00
1.084840496812705668e+00
1.078336002366991897e+00
1.113068797006355082e+00
1.079852700786286368e+00
1.090083774246700221e+00
1.082312523407701566e+00
1.098087702908162377e+00
1.074303504145604826e+00
1.089749778716474937e+00
1.090802647921868873e+00
1.076366391484390395e+00
1.075536173511848714e+00
1.086210265441599487e+00
1.074023694681364605e+00
1.089727109511047454e+00
1.072651548808611910e+00
1.089727495937896418e+00
1.086831196319502313e+00
1.099711284005719047e+00
1.094395459117883274e+00
1.086911018499381987e+00
1.096086828998533491e+00
1.125116671217849751e+00
1.101499840516094286e+00
1.089849489831825391e+00
1.090733247954924545e+00
1.101362529205715868e+00
1.091347303856106787e+00
1.095680906068830618e+00
1.100309247723762818e+00
1.111726407054725030e+00
1.084658219023514558e+00
1.087658296244028433e+00
1.081347372214987779e+00
1.091739511718187172e+00
1.085729516414729368e+00
1.064638583126586324e+00
1.093569264357661330e+00
1.103498182622395296e+00
1.090647580674451333e+00
1.092084640188506706e+00
1.081714804817826003e+00
1.101540662660018599e+00
1.099272838649294926e+00
1.108062551540430318e+00
1.079425316558015657e+00
1.085465268188176458e+00
1.099878141565156398e+00
1.087379052194378248e+00
1.092622079700790172e+00
1.098135362867416864e+00
1.087772931842332591e+00
1.092002285451358912e+00
1.099035641925637963e+00
1.106935409565811046e+00
1.091127408089492379e+00
1.092313808226465843e+00
1.088008221388488073e+00
1.092769282314377977e+00
1.086552866448735610e+00
1.076779262048235486e+00
1.088707723665410354e+00
1.101485888574072369e+00
1.092051079318457019e+00
1.107626602893048817e+00
1.087764978435428853e+00
1.104708451778336098e+00
1.087159471647775710e+00
1.091508000357928720e+00
1.093753904334872074e+00
1.093259621134393011e+00
1.084255418206172772e+00
1.081789190757334929e+00
1.074514147934967800e+00
1.073620837436460640e+00
1.097511571818309495e+00
1.094068492113700719e+00
1.095609544196009866e+00
1.097973565904337701e+00
1.082569557628193069e+00
1.090754014330158839e+00
1.098679104770918125e+00
1.097123436717716061e+00
1.104282356786214114e+00
1.089914503405030821e+00
1.085128792032217238e+00
1.085680264912621151e+00
1.083219154722399491e+00
1.098159621525751861e+00
1.081792842455429060e+00
1.088858712381360450e+00
1.086654838105915566e+00
1.089344394604323751e+00
1.091667048160220199e+00
1.079054015047867354e+00
1.102608377020127817e+00
1.091028648402453172e+00
1.079216428573852360e+00
1.092406462206334306e+00
1.090526217943595499e+00
1.083241528541479592e+00
1.088117243976977733e+00
1.095733944184614783e+00
1.062737371904348027e+00
1.091457071233970400e+00
1.071744061989348351e+00
1.091050559685061927e+00
1.093985630015263943e+00
1.094714458752649611e+00
1.083834509219453679e+00
1.095531005069514840e+00
1.113824110935394351e+00
1.104773564508318762e+00
1.096705675975959027e+00
1.093766792972001411e+00
1.077564463485006563e+00
1.096938793500171538e+00
1.081785562317702176e+00
1.093450629407992647e+00
1.095021672604720164e+00
1.110083914763779545e+00
1.083338177750638343e+00
1.085400620136966143e+00
1.085951948011918855e+00
1.085283713818906426e+00
1.086214786748428418e+00
1.088091962480514097e+00
1.088785306292973765e+00
1.104574731282237599e+00
1.072259951172840342e+00
1.103876706402601160e+00
1.066286021856771349e+00
1.092467104945743950e+00
1.092604360696520560e+00
1.079392634300889942e+00
1.100629405719634191e+00
1.088748435120143965e+00
1.081781968404288863e+00
1.098244655034990247e+00
1.087179023241082065e+00
1.105607899355223855e+00
1.093633758651543220e+00
1.082241640724175502e+00
1.077794420401312792e+00
1.091944544745064416e+00
1.090635145456484434e+00
1.098377224621441606e+00
1.106356284085300734e+00
1.082755791164349057e+00
1.082909820549022850e+00
1.098531569726951318e+00
1.093635187309794254e+00
1.072639019592230181e+00
1.098656825753155042e+00
1.100763693578947100e+00
1.102036688620899429e+00
1.090941068434013506e+00
1.060659439897144285e+00
1.072895039748557267e+00
1.077739624848038646e+00
1.087998413714676316e+00
1.089125683030913283e+00
1.092376180857752566e+00
1.078297081032628890e+00
1.087133046164053374e+00
1.105455023290235816e+00
1.095345504429041661e+00
1.099553158931660279e+00
1.103783321546685237e+00
1.108908837233771871e+00
1.090635988884277374e+00
1.088560852330892503e+00
1.106927704690930714e+00
1.098131593388229410e+00
1.094239021130397393e+00
1.088212193517705595e+00
1.089855139200695433e+00
1.087331648985803145e+00
1.108294647570732705e+00
1.096530499132681635e+00
1.097232209130453828e+00
1.097599933263682992e+00
1.067075988846918788e+00
1.100222608626633125e+00
1.088206754529385201e+00
1.099505637441756001e+00
1.087978888909801878e+00
1.097928933054872491e+00
1.101939995480888834e+00
1.091220031751086506e+00
1.107795325194373515e+00
1.099182835227348720e+00
1.108225143709424598e+00
1.087915658935004304e+00
1.100893853646176757e+00
1.106112156124956059e+00
1.104979163572066936e+00
1.096293339697160363e+00
1.087309829699543817e+00
1.074519017878878380e+00
1.091626603313737842e+00
1.109075848531065445e+00
1.091308867078644829e+00
1.091357424287243250e+00
1.120267559705955707e+00
1.096071478549875522e+00
1.104299089784150922e+00
1.078942614936220235e+00
1.095419224658108037e+00
1.096607360600035941e+00
1.087402990750212961e+00
1.084843131363812052e+00
1.092674695261089290e+00
1.085023701732767520e+00
1.099880144909760160e+00
1.098569717676460833e+00
1.096093130103671376e+00
1.088074527435136885e+00
1.099571914765782532e+00
1.086996742558021145e+00
1.111665226028180964e+00
1.079778748681419431e+00
1.095090471217153194e+00
1.105336367363661809e+00
1.073272763289157661e+00
1.108421895758205489e+00
1.094544650576509293e+00
1.098473606903396238e+00
1.098744244296378625e+00
1.078735956990325207e+00
1.085962976971470040e+00
1.091844642416984312e+00
1.107982708960633556e+00
1.112413050460472563e+00
1.106121266627672295e+00
1.093145517714129156e+00
1.076353326235462093e+00
1.095441049556314272e+00
1.067863496003560675e+00
1.104429858249668772e+00
1.086668412810392947e+00
1.091081198052283874e+00
1.095690806703727649e+00
1.095221239226887411e+00
1.092204009223531669e+00
1.103177092634868739e+00
1.102968327307409124e+00
1.094909277635437883e+00
1.104021228097048279e+00
1.097478715542204331e+00
1.089939745267625160e+00
1.096583582346089436e+00
1.086824560034429288e+00
1.107478504286799836e+00
1.095528010331660695e+00
1.096832051522353746e+00
1.105701907164654774e+00
1.089742308424140216e+00
1.110638714069308808e+00
1.098288441842554253e+00
1.104013277751683342e+00
1.098039604045015105e+00
1.096235222006921362e+00
1.094846449462692384e+00
1.092410921591661532e+00
1.099372444367209711e+00
1.103459943847253877e+00
1.065051529792715224e+00
1.091836919001242467e+00
1.091197695550531810e+00
1.086523485782136644e+00
1.111674273606013896e+00
1.087523774847518832e+00
1.086307215385259983e+00
1.104109010237132926e+00
1.101306591475136543e+00
1.082227332526389585e+00
1.081264166761931600e+00
1.075359432052974684e+00
1.095696803666882158e+00
1.098900382445824775e+00
1.079177698433268606e+00
1.099130734881153648e+00
1.108509469197749953e+00
1.110120793306495379e+00
1.095275115091303153e+00
1.098839739363069112e+00
1.101899112046367923e+00
1.095464068785932943e+00
1.116021548384437789e+00
1.113250258913567325e+00
1.096877311255869181e+00
1.095698045901500883e+00
1.092826185899906877e+00
1.097730768563632608e+00
1.101314338037992169e+00
1.113469668448306971e+00
1.085601643161743457e+00
1.089336732686309706e+00
1.106481123709405434e+00
1.097944616087931147e+00
1.106387775224340064e+00
1.083222046918979498e+00
1.083243745900465127e+00
1.067205492380802312e+00
1.112442582070685582e+00
1.078005869891616841e+00
1.111406984828965383e+00
1.090239936663630171e+00
1.101317336384393109e+00
1.098290953623681565e+00
1.086969909595923323e+00
1.102201714335012239e+00
1.091346338626776991e+00
1.086858851342135779e+00
1.092439566634796799e+00
1.103539009310195773e+00
1.084006019710489932e+00
1.091688176659767251e+00
1.118324634979037224e+00
1.100637421781247127e+00
1.111085360637809272e+00
1.090827153565136598e+00
1.104249643164741279e+00
1.094640561014665447e+00
1.109854861588811525e+00
1.106863239122295228e+00
1.085525203710171027e+00
1.103286087698311713e+00
1.109792145625853932e+00
1.091396277615261923e+00
1.088558951150987220e+00
1.080516709085946214e+00
1.102829798018100771e+00
1.091239723210576384e+00
1.114991716674914146e+00
1.097686071833179788e+00
1.101335862572918822e+00
1.104802387794592056e+00
1.100085316120447798e+00
1.106215683894677282e+00
1.091846632040450737e+00
1.110013169477822137e+00
1.097022775695177588e+00
1.117576324424783385e+00
1.087487438374671767e+00
1.106020818481526780e+00
1.097316244185121858e+00
1.110735999867926260e+00
1.090676602217318436e+00
1.114402530918153555e+00
1.098497855114635158e+00
1.098490596827137233e+00
1.103962436267446501e+00
1.101084981383463779e+00
1.104834102961286035e+00
1.092686156212215876e+00
1.084097091306897465e+00
1.089595828819360568e+00
1.096787740827755098e+00
1.101539450004490162e+00
1.094127332835174160e+00
1.105363490340633970e+00
1.102154653867220002e+00
1.100789779877940022e+00
1.112661578201239232e+00
1.096342779437908366e+00
1.089516755694103889e+00
1.086860794579282974e+00
1.104265247335636912e+00
1.097783440723476112e+00
1.080999334095722686e+00
1.090702322292869564e+00
1.089499321280082533e+00
1.102721859780974034e+00
1.102858114693570757e+00
1.108612921232293935e+00
1.093058705895298743e+00
1.097814609139719400e+00
1.108553189032718711e+00
1.084505031573579359e+00
1.111616194427267779e+00
1.100365940303227319e+00
1.106442651849794068e+00
1.109926060188574093e+00
1.106348474292725870e+00
1.094640809117324309e+00
1.089377188379436090e+00
1.107363036755291796e+00
1.111603120589758964e+00
1.091397570550829199e+00
1.095303565047725636e+00
1.101804419506286381e+00
1.108567575002735506e+00
1.112172480718398804e+00
1.106078976837483463e+00
1.096928699817677044e+00
1.108551825656398426e+00
1.113560353645972612e+00
1.095008472859040571e+00
1.107553932782757489e+00
1.106224987134387439e+00
1.092516176764815716e+00
1.096994393486344643e+00
1.115254706947829355e+00
1.112200875167529635e+00
1.084507852364882341e+00
1.100224493504931678e+00
1.102797421830096880e+00
1.099759650536505040e+00
1.102250576170511920e+00
1.095107825606254082e+00
1.105691903464835812e+00
1.097781331952226047e+00
1.104784114320337407e+00
1.084580375119750251e+00
1.106948802254195563e+00
1.096267365520455783e+00
1.115108667902765305e+00
1.091283528746892495e+00
1.097302616434059575e+00
1.107980155313455395e+00
1.096653043817475526e+00
1.068631011396478980e+00
1.115074158564132389e+00
1.106511717263135797e+00
1.094815357729839622e+00
1.094915169734750338e+00
1.109610095426875942e+00
1.113297833710411133e+00
1.103117340953402525e+00
1.097263714577228599e+00
1.092897506645398087e+00
1.113691371309167177e+00
1.099985892687055822e+00
1.099751657949322503e+00
1.090670503240928069e+00
1.082182229771153414e+00
1.098690517462075134e+00
1.096793043253573297e+00
1.094050500302058637e+00
1.112107809658026580e+00
1.119703444675369752e+00
1.115633252929096209e+00
1.125051274432536053e+00
1.107062615274648110e+00
1.102462543047570520e+00
1.102075187210701079e+00
1.096191686298490842e+00
1.115987454181942784e+00
1.103608164394568991e+00
1.097510861760733425e+00
1.102183005461414567e+00
1.099455604166873046e+00
1.110793039554925254e+00
1.103641289530649328e+00
1.112996062442857204e+00
1.111321925726954429e+00
1.099361269636323968e+00
1.095341724085154400e+00
1.112949572812752530e+00
1.119284278220213702e+00
1.106971652235197556e+00
1.094763206582392678e+00
1.101949729370442776e+00
1.119893202244058417e+00
1.093764729945596814e+00
1.089139439130567322e+00
1.107390007804358811e+00
1.095601315040265922e+00
1.106469554613218831e+00
1.098507079762475636e+00
1.108948411526128774e+00
1.088554269087003812e+00
1.089773423284216447e+00
1.113812416025084628e+00
1.111835392559887836e+00
1.101887822859430877e+00
1.116917793699594652e+00
1.107416367643056843e+00
1.116071219189556540e+00
1.112649712581956996e+00
1.109899591486563697e+00
1.099402509933253835e+00
1.106855632636371212e+00
1.095768659066305828e+00
1.091002358763712765e+00
1.114832041736289137e+00
1.120370007184731342e+00
1.116116153241664133e+00
1.115866610785521740e+00
1.104714675465807039e+00
1.106519522775481157e+00
1.098744578580590048e+00
1.100949291886697434e+00
1.094695773138188999e+00
1.103565212897518188e+00
1.099966209098461212e+00
1.102722041246797735e+00
1.104604981546596143e+00
1.085908182495550767e+00
1.106172315083416624e+00
1.095218119400301893e+00
1.101371044371088015e+00
1.097150530726571427e+00
1.108044031545918351e+00
1.119243685831239787e+00
1.110747683748537940e+00
1.083305409530900487e+00
1.104708912102259744e+00
1.094864480485863378e+00
1.108752231080085915e+00
1.106225804817319025e+00
1.105402050740427633e+00
1.119959142899335625e+00
1.087861398313714867e+00
1.106337116893180150e+00
1.110012178892279877e+00
1.084800949254397517e+00
1.115500298659854783e+00
1.106833181015766332e+00
1.087833763241483842e+00
1.101416172067153365e+00
1.097079433293521422e+00
1.113108630294420198e+00
1.108536196297878362e+00
1.077994637297145397e+00
1.112497527278831777e+00
1.096382187424052690e+00
1.112690914290672684e+00
1.116130808433015265e+00
1.111591284294361381e+00
1.117325447245255399e+00
1.093468993438713177e+00
1.121018080866351907e+00
1.108692494338327394e+00
1.132587372383391244e+00
1.081665005235105781e+00
1.115218785966847204e+00
1.125661153347189636e+00
1.109820331654469694e+00
1.114567269593921717e+00
1.100557578122089097e+00
1.105992293296810924e+00
1.099668006994042990e+00
1.119898633582770531e+00
1.093959487574959422e+00
1.131437527391438325e+00
1.132159567196148187e+00
1.114273368193554381e+00
1.109311210492726074e+00
1.108172863260212138e+00
1.126583397394761210e+00
1.119501593115675986e+00
1.123149478622019970e+00
1.122155875585535201e+00
1.108020580055108395e+00
1.140279179552723177e+00
1.107568274855581070e+00
1.111335714369912520e+00
1.128165130213711675e+00
1.105502594562684404e+00
1.111572056173849354e+00
1.109526364287542810e+00
1.111407736335309204e+00
1.119923893875613974e+00
1.130519767387515362e+00
1.121769528413689265e+00
1.086464649882561417e+00
1.114529667410105951e+00
1.106306139809712041e+00
1.116371993722934164e+00
1.120628611479554060e+00
1.091287066750537660e+00
1.136186380284669450e+00
1.097546491080790165e+00
1.118199304887629753e+00
1.101713881563807007e+00
1.110472816184455036e+00
1.125461900056725195e+00
1.109820533779689811e+00
1.117656716399399786e+00
1.109255825263370854e+00
1.130102862967734101e+00
1.132120608267186412e+00
1.121618700023809367e+00
1.105032625875658869e+00
1.124095723764182875e+00
1.139032372353128375e+00
1.125715533092118692e+00
1.112893128915509067e+00
1.124990351897529717e+00
1.120450835999635464e+00
1.122706862968270380e+00
1.119084124766948074e+00
1.104068401785562203e+00
1.119676626908306494e+00
1.121497855345299888e+00
1.111680732340914135e+00
1.123699833086088118e+00
1.107340363848886344e+00
1.127231102937570117e+00
1.119204032847193941e+00
1.123812937183017668e+00
1.094894791287128522e+00
1.106106288027779216e+00
1.116819956321196683e+00
1.115262424458227652e+00
1.117696803098719105e+00
1.131496689356381369e+00
1.116947849834150297e+00
1.101256410870522506e+00
1.122724544400315105e+00
1.097181280762697941e+00
1.115517567433511603e+00
1.122770333346030158e+00
1.101226566328827872e+00
1.099733338078279443e+00
1.121080942093215294e+00
1.118355651691209651e+00
1.097993072347081434e+00
1.119577423640184310e+00
1.105216985030092580e+00
1.116622527097541395e+00
1.141315573148398155e+00
1.109444529052552753e+00
1.123954145912422931e+00
1.112485302600584314e+00
1.121873731419824161e+00
1.106069313856727465e+00
1.130630656002224343e+00
1.114942095643006059e+00
1.096170173080631027e+00
1.121073347197033776e+00
1.126071533989034590e+00
1.111815973522837897e+00
1.103589446604049895e+00
1.120586437402441016e+00
1.126392910294858218e+00
1.129386612389191136e+00
1.109981638716123653e+00
1.126227003814324501e+00
1.128619941404294558e+00
1.133877197748568211e+00
1.134071380771952020e+00
1.102744343966827412e+00
1.113240967876495846e+00
1.111606899889056033e+00
1.103519570791237081e+00
1.125122708778199199e+00
1.120541866056200320e+00
1.115714635754763373e+00
1.121934188462807569e+00
1.128565790832391169e+00
1.118349273384950493e+00
1.121964369498350989e+00
1.110229717408928174e+00
1.148684465013890321e+00
1.122091995382466845e+00
1.125198138224863698e+00
1.116622785459060685e+00
1.132524237247486631e+00
1.104956565274748170e+00
1.110694748731165804e+00
1.089142934034554866e+00
1.122609483932911045e+00
1.127888333548655586e+00
1.124835505815231285e+00
1.116069275337209010e+00
1.106229917922924910e+00
1.125246707841203175e+00
1.109539472147073713e+00
1.126703435433713096e+00
1.119453141463431889e+00
1.123976714145094480e+00
1.135938574252882249e+00
1.116302966349633552e+00
1.114067195978342584e+00
1.124808722990460863e+00
1.129357110043186285e+00
1.110512087515207025e+00
1.112158527921310425e+00
1.114937965356600502e+00
1.107561394432666768e+00
1.114976914309802059e+00
1.119419237059619432e+00
1.133920827651096808e+00
1.123309403370879478e+00
1.116355807499416430e+00
1.128686348503172177e+00
1.139109146272050843e+00
1.121007089054223416e+00
1.118200603780060698e+00
1.109468636879049841e+00
1.118966528676019534e+00
1.109070756434792582e+00
1.111796250122479179e+00
1.116318875942098998e+00
1.124686190649433648e+00
1.105815541454398421e+00
1.132152470280624712e+00
1.098985747542010394e+00
1.123184494547941892e+00
1.118728511632907097e+00
1.131904937917114218e+00
1.097310541153240226e+00
1.109070937397012901e+00
1.096883805838520853e+00
1.132868288699856896e+00
1.123616017174951853e+00
1.121551728860590291e+00
1.126009595485424342e+00
1.134309893094289201e+00
1.106947180740684544e+00
1.122276544831792844e+00
1.122141434686347417e+00
1.105023672586441075e+00
1.129697501078221311e+00
1.114245262896875532e+00
1.129988736839832697e+00
1.122125679825494382e+00
1.149400121323736812e+00
1.092663489182392311e+00
1.117400856852711177e+00
1.122901707385532744e+00
1.108412875131193687e+00
1.113514673310130210e+00
1.116138329755194780e+00
1.120301006588955373e+00
1.118909347231829221e+00
1.134412427058326012e+00
1.121038842497518395e+00
1.102044764914833053e+00
1.098906827608844061e+00
1.130059306865542457e+00
1.123964643491009108e+00
1.129484856719067620e+00
1.144193809039765197e+00
1.120352954546782298e+00
1.097780294532549661e+00
1.121859016420854172e+00
1.135805327788626196e+00
1.135537511534217447e+00
1.120397986430136994e+00
1.136398685164567768e+00
1.118738902877210117e+00
1.125086029810153043e+00
1.122890970207566008e+00
1.131286766342031180e+00
1.122487930511987919e+00
1.125894035676399119e+00
1.127266218822658761e+00
1.103653215373111784e+00
1.105563678543933781e+00
1.130330481628185613e+00
1.103913503281272801e+00
1.141106952531620422e+00
1.104120910757999896e+00
1.123449758572323320e+00
1.110370625049614812e+00
1.126202033431915384e+00
1.117203082664433689e+00
1.133958271341924506e+00
1.111391709028746400e+00
1.125114064871806541e+00
1.095035262295792844e+00
1.148535807125936836e+00
1.110737211082032605e+00
1.121551011153993693e+00
1.127652463731871890e+00
1.121673427312213978e+00
1.122876736815012766e+00
1.135015976265586923e+00
1.129662447707151740e+00
1.128937647055789473e+00
1.132601836806455431e+00
1.131615233032336132e+00
1.142495848867028041e+00
1.112983203986541048e+00
1.116299159758753046e+00
1.114260386717220497e+00
1.118142903257566045e+00
1.119075091843408920e+00
1.139263447024587483e+00
1.130067703187551675e+00
1.127358745466310319e+00
1.155637532534848910e+00
1.135859332887289241e+00
1.118669110675590828e+00
1.134514451061960028e+00
1.132167449033202322e+00
1.123678348792426673e+00
1.146385172444353895e+00
1.125794950807825101e+00
1.132686505003533961e+00
1.146895451293192814e+00
1.110359268210076245e+00
1.125664440069254368e+00
1.125615340336686421e+00
1.125794289361943701e+00
1.140147814137520754e+00
1.140602991056034687e+00
1.123104830809800392e+00
1.136632335246825054e+00
1.128393853172965144e+00
1.119513598266646426e+00
1.153172772525312917e+00
1.114582596444221751e+00
1.114144188238036293e+00
1.135112822456245896e+00
1.124453914615122674e+00
1.144988188740480917e+00
1.132728531719427112e+00
1.127022922548307049e+00
1.120133330468825905e+00
1.110015135376420492e+00
1.147630948513465032e+00
1.130745513445650774e+00
1.125744839738042957e+00
1.145320175463543588e+00
1.136988030990725873e+00
1.126495271018549182e+00
1.121683638053109666e+00
1.128435770615930256e+00
1.119544615586749225e+00
1.124853883937316557e+00
1.141375408853438245e+00
1.119919155211104966e+00
1.087251354173315310e+00
1.127179058963170499e+00
1.133408197813194462e+00
1.120095604042887771e+00
1.115283918853415157e+00
1.129151374107435490e+00
1.130577646070024089e+00
1.139578943282439694e+00
1.145244988590614188e+00
1.120837496174273529e+00
1.138764982727175079e+00
1.122656496198433329e+00
1.130770984529672729e+00
1.128783786157250280e+00
1.124143243167034178e+00
1.125759034306131889e+00
1.141320564831137085e+00
1.125207013585214799e+00
1.123947619848271851e+00
1.118927726167231684e+00
1.120791559077100485e+00
1.159956575787518540e+00
1.130452390702254117e+00
1.120216093311580341e+00
1.139608600685279249e+00
1.140776769845420091e+00
1.131487727113148933e+00
1.123007759220248980e+00
1.130885553873735239e+00
1.118237416238338611e+00
1.148247878597407068e+00
1.128983935756423307e+00
1.135295547062489918e+00
1.123092594526527987e+00
1.131196759490162629e+00
1.148000919708705547e+00
1.157027695871194473e+00
1.138598892205698432e+00
1.121034088176755317e+00
1.129207807766805738e+00
1.129232107978139110e+00
1.146078672557135691e+00
1.108298038417670384e+00
1.140529460295271802e+00
1.149343533574570753e+00
1.151549925953204712e+00
1.128940228256498424e+00
1.137567168532220840e+00
1.136653042091654520e+00
1.141003739089778035e+00
1.144718498420470132e+00
1.135503396596954762e+00
1.146792160154160412e+00
1.129658617995535241e+00
1.138964089898957033e+00
1.156915416926788787e+00
1.147723491304444954e+00
1.128584064958624955e+00
1.148217110455406642e+00
1.135858889823737616e+00
1.122525315720949157e+00
1.125020970513644469e+00
1.125756552419470147e+00
1.143678887483176920e+00
1.152924674406991645e+00
1.124423339010392375e+00
1.134366045329276540e+00
1.136050185162884585e+00
1.138531774623123161e+00
1.152135709268830244e+00
1.148374474961351810e+00
1.095339550355066471e+00
1.130532318663626246e+00
1.149336552992357596e+00
1.119560383254940117e+00
1.144789278000919452e+00
1.137536103768326257e+00
1.126334208463250164e+00
1.106066705323834443e+00
1.145703497741020094e+00
1.113050759334588413e+00
1.138608378140308908e+00
1.122429818438106297e+00
1.142057833955818502e+00
1.116610968161884099e+00
1.121036734710092464e+00
1.142489934383049688e+00
1.110478727572511648e+00
1.130991871631391588e+00
1.140270656746095401e+00
1.143467024523152409e+00
1.137710187265980499e+00
1.159894081572768521e+00
1.153866849125838145e+00
1.134460310094341562e+00
1.165217142252517046e+00
1.162499922265641361e+00
1.153918358856873105e+00
1.163826589488621943e+00
1.118530833026592841e+00
1.143426489901691268e+00
1.151815089985867457e+00
1.147882701460135380e+00
1.143752126592781915e+00
1.146501077674006774e+00
1.146246889843214101e+00
1.117071789159583606e+00
1.147664755431833550e+00
1.140954271701768663e+00
1.144149711006014813e+00
1.133842133811416630e+00
1.115878528510889200e+00
1.137470251102321361e+00
1.130382639993855243e+00
1.135290601089213869e+00
1.137594855929140447e+00
1.139261985779814523e+00
1.138165804985300511e+00
1.131395237731324777e+00
1.115283578178616564e+00
1.144684187939956077e+00
1.151521849209751647e+00
1.141440637288300808e+00
1.141931568412236420e+00
1.123811591263207621e+00
1.132380417671933426e+00
1.134305150779803650e+00
1.123475714086131338e+00
1.154567579571477154e+00
1.141763784303767792e+00
1.123350764651681155e+00
1.140771976071460525e+00
1.135551052911535130e+00
1.143004948671894949e+00
1.146241606488632048e+00
1.152471452371707450e+00
1.152236411759844037e+00
1.150794518775392961e+00
1.147872049937549432e+00
1.132491643396620118e+00
1.149904618935573941e+00
1.140111234048142741e+00
1.128300806931407108e+00
1.128447950573009617e+00
1.145829810115189140e+00
1.142348644878148800e+00
1.143996785397255245e+00
1.145586887441238044e+00
1.138298517291603362e+00
1.124586436267839273e+00
1.123576961334471047e+00
1.133579536089051931e+00
1.152788666780952598e+00
1.132754557813391516e+00
1.157530521577103455e+00
1.130559683261327830e+00
1.145502842760906193e+00
1.150201315025426441e+00
1.148969066213775037e+00
1.139459206653795631e+00
1.134226784434914315e+00
1.160076548169079791e+00
1.130984764773894202e+00
1.130971206755288172e+00
1.138516922021859834e+00
1.136779086149432905e+00
1.143971439229171549e+00
1.151313612535382003e+00
1.162246286871958079e+00
1.133355763385623272e+00
1.141873446330572417e+00
1.155415714393701609e+00
1.158144570024308262e+00
1.126579578709425711e+00
1.139249130126776199e+00
1.185727664705781059e+00
1.151939317895328996e+00
1.162606345786171280e+00
1.160537288532947464e+00
1.140719287220580691e+00
1.134592148121005506e+00
1.130151980972182724e+00
1.138311854107246557e+00
1.125136616483159102e+00
1.143932690725752765e+00
1.116411896240870449e+00
1.154936177950784293e+00
1.143130030530963959e+00
1.143462688020480567e+00
1.134358226261310554e+00
1.136925430979089713e+00
1.149101939464175270e+00
1.147737660484714706e+00
1.136484160139114685e+00
1.123748275134714314e+00
1.134208506014043660e+00
1.136047125007650704e+00
1.158632092802114544e+00
1.108549640880337694e+00
1.142604930288096510e+00
1.123171776653816067e+00
1.145911265314761396e+00
1.132409615213307630e+00
1.137568305437338445e+00
1.115271610843701744e+00
1.145515954028121008e+00
1.131351423691951297e+00
1.127068754909535953e+00
1.130695738514180038e+00
1.135838142909071591e+00
1.148854495455453817e+00
1.153853847541116195e+00
1.132052826040319093e+00
1.134346644809229865e+00
1.160302580726713106e+00
1.126383855259182276e+00
1.126803306902149027e+00
1.141772640067524103e+00
1.136817189132923511e+00
1.118658989628004807e+00
1.129316479451125010e+00
1.148807147843327492e+00
1.151236785178792799e+00
1.136781873593576631e+00
1.130381610959521499e+00
1.148067210014795059e+00
1.144302338554321397e+00
1.141070511183392977e+00
1.126581958060058009e+00
1.134760731623357444e+00
1.145245451287157934e+00
1.131432734990944322e+00
1.144099727054696647e+00
1.144873387300378242e+00
1.166823978005832263e+00
1.115990255074465143e+00
1.145531108749392235e+00
1.129157410943915085e+00
1.158424615377082745e+00
1.138225559599793657e+00
1.139771171631354107e+00
1.156199306465721888e+00
1.137888779482719048e+00
1.151513106203003067e+00
1.162289420055010014e+00
1.142154069873773770e+00
1.137982827589555157e+00
1.142773487357980011e+00
1.146566804161996522e+00
1.152598047001013315e+00
1.144282525656244554e+00
1.145424089677266055e+00
1.145090351298182929e+00
1.139000344872521886e+00
1.127313749991965874e+00
1.144475697738380982e+00
1.142809630792696263e+00
1.139927588777533973e+00
1.133838293068674785e+00
1.162523307448053878e+00
1.146465232887813324e+00
1.138303284067807786e+00
1.124153241279735038e+00
1.145894888481794993e+00
1.165943731693357410e+00
1.151874185897032055e+00
1.138148239379288107e+00
1.154658290654466679e+00
1.137170183777279631e+00
1.131720678707859307e+00
1.158440540219846326e+00
1.148687537261934288e+00
1.139604664284288971e+00
1.140377762483388180e+00
1.135418959615031920e+00
1.141589736919287112e+00
1.154104372124281630e+00
1.143103808073652417e+00
1.138820588679088752e+00
1.142148987559097995e+00
1.148239706811324812e+00
1.137194567869839634e+00
1.150039039736298285e+00
1.145708163807361180e+00
1.159929488993802771e+00
1.153974073391852206e+00
1.142379925556619158e+00
1.138681635411611603e+00
1.133987772530931304e+00
1.145219744757535185e+00
1.128542081754959847e+00
1.152029965274435686e+00
1.133055507543146323e+00
1.123901248692938282e+00
1.145466458105806051e+00
1.154499142711284954e+00
1.153466303669387072e+00
1.133153309813322851e+00
1.165089579038325773e+00
1.121627433161446863e+00
1.132523511290227880e+00
1.140778283173179197e+00
1.149337916571083085e+00
1.135097032877011802e+00
1.132996103670863786e+00
1.146692356947701885e+00
1.159132466717013532e+00
1.129921015538766449e+00
1.158674973484392856e+00
1.148442910344296575e+00
1.142204868943791585e+00
1.151564111646744326e+00
1.133743292406327541e+00
1.155920874438459034e+00
1.148916583238479783e+00
1.136288532122515127e+00
1.136387295546108289e+00
1.163227104059799899e+00
1.121501969688006861e+00
1.122377029553388139e+00
1.163111187930719881e+00
1.159937201231791448e+00
1.139605364685013278e+00
1.135311701325021572e+00
1.143260844860494840e+00
1.159396758724443810e+00
1.159439571067048647e+00
1.147801025632260830e+00
1.140203668332502751e+00
1.148484823040894387e+00
1.125838983053595754e+00
1.129451227041766481e+00
1.141072396556469082e+00
1.137179234787135229e+00
1.158418502734177791e+00
1.128556438276465901e+00
1.112236342476830453e+00
1.124556335781618843e+00
1.148026726662094488e+00
1.129649895998773745e+00
1.154835500888472311e+00
1.133960569099758287e+00
1.134696516828943569e+00
1.155709303043809033e+00
1.147148209117081041e+00
1.153888142839760489e+00
1.153788629183968961e+00
1.132079186811729477e+00
1.134582437696071588e+00
1.140961772941702534e+00
1.142375297841053072e+00
1.118910202940847531e+00
1.158387672004786761e+00
1.131794719681401773e+00
1.128393384095087493e+00
1.144633482133900815e+00
1.140347273222353630e+00
1.125445851133829667e+00
1.146209791613606699e+00
1.154045836949549431e+00
1.134133406056903270e+00
1.129302829271172648e+00
1.143336065231913778e+00
1.154271100374419712e+00
1.134555926302812656e+00
1.158506027703939623e+00
1.146574423395227749e+00
1.149968681195343123e+00
1.148384148242939773e+00
1.146095579849481849e+00
1.145386905214155648e+00
1.154437998487166439e+00
1.154657510227308670e+00
1.139497009892437740e+00
1.138313019276697258e+00
1.136033491960694919e+00
1.147459898727821948e+00
1.140858911870603176e+00
1.155099553714386662e+00
1.145807836138440061e+00
1.148928746309062499e+00
1.152460963648580750e+00
1.144447203321917739e+00
1.147352757457691608e+00
1.165803992759953944e+00
1.132994040946969871e+00
1.159465495306694516e+00
1.154670892903422175e+00
1.138699770489329577e+00
1.163622700428143864e+00
1.152507636524275902e+00
1.157423682434927992e+00
1.141309648917196329e+00
1.158036757863678767e+00
1.159456668731420281e+00
1.136320999564015111e+00
1.170219034645413991e+00
1.149548322552877755e+00
1.138512110485229600e+00
1.171806548670547787e+00
1.152773449346562007e+00
1.144528089629540002e+00
1.139963698562755035e+00
1.172778060472424055e+00
1.159048257383228364e+00
1.140707043540776233e+00
1.148772323467285750e+00
1.121800982320418916e+00
1.160456021678313077e+00
1.129393924613853128e+00
1.151964633769553714e+00
1.138370544318698885e+00
1.135657365714251688e+00
1.136442022070230484e+00
1.144952065284553067e+00
1.140943442898810556e+00
1.132640609361316830e+00
1.145542798296198539e+00
1.131737895443697850e+00
1.146394841020104138e+00
1.118150648988119222e+00
1.153122915158101724e+00
1.145212786150944018e+00
1.138671496715216724e+00
1.164749801424974418e+00
1.171202582283459970e+00
1.156243014266271185e+00
1.133781275941555755e+00
1.157938924674122072e+00
1.144139543308990703e+00
1.173751969969363262e+00
1.147101024261040880e+00
1.174535894537360514e+00
1.151511714339176873e+00
1.166569940882515866e+00
1.153161715221100225e+00
1.160257889383631058e+00
1.154465749252414852e+00
1.154990932256325209e+00
1.164264236397234642e+00
1.161320957967542533e+00
1.150431987274445955e+00
1.171793053923590788e+00
1.158004301070082454e+00
1.182378041121811219e+00
1.158510089229942475e+00
1.152791217351159858e+00
1.160617224577249473e+00
1.163319860493319258e+00
1.173085645324678516e+00
1.171202197359102026e+00
1.192731324575686758e+00
1.190004009260179352e+00
1.152477014935697097e+00
1.182544852487739551e+00
1.170293742139464355e+00
1.176594550204041578e+00
1.182387664497907664e+00
1.179551102368605386e+00
1.172157439531966494e+00
1.149171657658625056e+00
1.162311156829520353e+00
1.170028454912209526e+00
1.162405169819001438e+00
1.166685691364861110e+00
1.167880805844629055e+00
1.168711937099502940e+00
1.160713122455123925e+00
1.153572019590122011e+00
1.189337353576454204e+00
1.151090381902475368e+00
1.181538559818491763e+00
1.177668871939630657e+00
1.178694133816682754e+00
1.157723575377838987e+00
1.158769338443690566e+00
1.179585535513149708e+00
1.155136459924091197e+00
1.204506258469431490e+00
1.132236970771252960e+00
1.169787725500929909e+00
1.156733682319236678e+00
1.147742396367356976e+00
1.147300958141484584e+00
1.168997535292726875e+00
1.155004467218071484e+00
1.165231897922118343e+00
1.174552701215970441e+00
1.165742169032778497e+00
1.155588063083033079e+00
1.166635804178659308e+00
1.154411399743767275e+00
1.133190763676012791e+00
1.141553774164564716e+00
1.162951514345003323e+00
1.171216313138760512e+00
1.153253491744819614e+00
1.149452088742799694e+00
1.159388097482476399e+00
1.160119030135225326e+00
1.173120013344415513e+00
1.154398604467498979e+00
1.180789085720995502e+00
1.148717005754587017e+00
1.132830233142384513e+00
1.165495508435467897e+00
1.178772586093864927e+00
1.150359184901694753e+00
1.143872187957574171e+00
1.180575548489551041e+00
1.160253185153067967e+00
1.178242267224987705e+00
1.160893154694964791e+00
1.165614646331113891e+00
1.175000569158744623e+00
1.161643462195321330e+00
1.160448680180046876e+00
1.163825058284487790e+00
1.156881922515898165e+00
1.152354213443826492e+00
1.180366631690567658e+00
1.162439040828208148e+00
1.169809751353809935e+00
1.155252467074984635e+00
1.192230164960164318e+00
1.135047859145318805e+00
1.152116641239215866e+00
1.165060896005476243e+00
1.189041464668350478e+00
1.161686320691988739e+00
1.178224141140785441e+00
1.154735962518987913e+00
1.160367876339124305e+00
1.177468911250263428e+00
1.189627267660963605e+00
1.184085204606102559e+00
1.163903735889860735e+00
1.152159122008613146e+00
1.151458196692070279e+00
1.141519734603137604e+00
1.170384683893892275e+00
1.178305908737970142e+00
1.167992528673506225e+00
1.168520080435739850e+00
1.182867430350495574e+00
1.179967242018976403e+00
1.171907083220262713e+00
1.185095128140751797e+00
1.156076283425335083e+00
1.178376999839069184e+00
1.172112684491070089e+00
1.167380425562928536e+00
1.195666690788813158e+00
1.194359485769545426e+00
1.180903994418135872e+00
1.173740946459947532e+00
1.159712860870860895e+00
1.169360525245169313e+00
1.173171838026076719e+00
1.159667086001598735e+00
1.165722376854892550e+00
1.166980910990724096e+00
1.144319935933775900e+00
1.173137227347281986e+00
1.168679804171118164e+00
1.172320047629397344e+00
1.169697676372539963e+00
1.180335501214482052e+00
1.155269528693220860e+00
1.177684330299000326e+00
1.161825662657685942e+00
1.165972333185931298e+00
1.163100576757901461e+00
1.163278476266975225e+00
1.171912581350702309e+00
1.163851056263270012e+00
1.182432595388231755e+00
1.169121780688573198e+00
1.178921072438006812e+00
1.190157917029175394e+00
1.176971271125302865e+00
1.174414005612375078e+00
1.178760629951561389e+00
1.154938130606808278e+00
1.159708462801718021e+00
1.175543090434234994e+00
1.186319628993884434e+00
1.184409481370263251e+00
1.155467931209119836e+00
1.173570705742636111e+00
1.172350258362032438e+00
1.162546374122121584e+00
1.184867695548883049e+00
1.168065841192712506e+00
1.160047326391203892e+00
1.173850838330767532e+00
1.156294104577060944e+00
1.161976354016558188e+00
1.166341072552074420e+00
1.158045402259078260e+00
1.173875756269082693e+00
1.168219350146804780e+00
1.152029967601749139e+00
1.191382231848621798e+00
1.167522403965815858e+00
1.161050563257879809e+00
1.174021561781798395e+00
1.159319319093374157e+00
1.169556117038342835e+00
1.172192152933857479e+00
1.140185848466304996e+00
1.184723707008089377e+00
1.151044769935724910e+00
1.165536498451363201e+00
1.173045863104550390e+00
1.166275087706276858e+00
1.168006390212696699e+00
1.164364149623142497e+00
1.144752568404300730e+00
1.176698574110383921e+00
1.179688891768209347e+00
1.168588633234422192e+00
1.181101846097180497e+00
1.169392648948599289e+00
1.152899793949546670e+00
1.197815938636364042e+00
1.167792119841406517e+00
1.198058737910723703e+00
1.175554324811809659e+00
1.183390590727462444e+00
1.177944929505523763e+00
1.188936052554645739e+00
1.191016791904612848e+00
1.190364122249188306e+00
1.189885696655123004e+00
1.165963621291425278e+00
1.199981815877390279e+00
1.170738557752483811e+00
1.188050549410291534e+00
1.182423209685549814e+00
1.171238602920767757e+00
1.198750896850069303e+00
1.177557117821839805e+00
1.165871667671994905e+00
1.152929561275787051e+00
1.177421005724104797e+00
1.172763738227928121e+00
1.158387297658344917e+00
1.165297619214337166e+00
1.161841897320321726e+00
1.189993912600103565e+00
1.163083735965720455e+00
1.189758515796224048e+00
1.190728103803300408e+00
1.184496034674253906e+00
1.181374529314626276e+00
1.162595124000251223e+00
1.185950822671766769e+00
1.175627018296158566e+00
1.173417044799582865e+00
1.172087149921326121e+00
1.166041601196653898e+00
1.162361129057359888e+00
1.173416813757879762e+00
1.173034477814432375e+00
1.184936634277558021e+00
1.166023509453109286e+00
1.193489979449008365e+00
1.170048506547843203e+00
1.172474869076446602e+00
1.159146202721693442e+00
1.168767921027996648e+00
1.179072307619750237e+00
1.195797899996289049e+00
1.182809627431744781e+00
1.173548658714857140e+00
1.174599779725623794e+00
1.194573594686640261e+00
1.178100774190707245e+00
1.191868113735724766e+00
1.178693659556669715e+00
1.187541986611210909e+00
1.189590793258109347e+00
1.176575892571503967e+00
1.200467821026983684e+00
1.175534727214444075e+00
1.182768772955216985e+00
1.182653039658430494e+00
1.173155675399492726e+00
1.162276262049035003e+00
1.216516453839320056e+00
1.182690067252620159e+00
1.175878308956531004e+00
1.171890971465279430e+00
1.183123353429422986e+00
1.164993666562338603e+00
1.179110597396417770e+00
1.160303104070131264e+00
1.155474990134577329e+00
1.162376444289507704e+00
1.172271198595385755e+00
1.190026008207334618e+00
1.179425323747362864e+00
1.163049009645916732e+00
1.189550835300827947e+00
1.163740075328344226e+00
1.151076299441302853e+00
1.182691848658816491e+00
1.156263574677242945e+00
1.165719393415643568e+00
1.173841038518137925e+00
1.160442066074959033e+00
1.165531050929366375e+00
1.181608013351557185e+00
1.189071406809765863e+00
1.159691636653125135e+00
1.170451704079840560e+00
1.161254094002238446e+00
1.163710058710175854e+00
1.208886837901467892e+00
1.179653623341311075e+00
1.178133459995985399e+00
1.175411653966193404e+00
1.170586700974698857e+00
1.169564563431655602e+00
1.168491024645057053e+00
1.167076844270951597e+00
1.197476547683710590e+00
1.179910107898601179e+00
1.181621914256912875e+00
1.182054489116329155e+00
1.194800716243870298e+00
1.187657244899330111e+00
1.182465240467991840e+00
1.168304090401021789e+00
1.160772156063477389e+00
1.170919044246557350e+00
1.206754402390086689e+00
1.190879600945250694e+00
1.187662763039564195e+00
1.243951637402217480e+00
1.173138229686235157e+00
1.175877461535746793e+00
1.174180245108063403e+00
1.172338886815993853e+00
1.182057671001549348e+00
1.163276971900411016e+00
1.158770759757622670e+00
1.178370526600771129e+00
1.186532032106361711e+00
1.195363352781307897e+00
1.196929947625955837e+00
1.161623759305482562e+00
1.196663146689757484e+00
1.167037868273092194e+00
1.192274766689519483e+00
1.155818255123752802e+00
1.156276681663956696e+00
1.167336564621594297e+00
1.170764700041032391e+00
1.200643697770271023e+00
1.159438597658101866e+00
1.193859636130354618e+00
1.171445699779330107e+00
1.220018164642526104e+00
1.200904652395850425e+00
1.174230403338264006e+00
1.179841979312429734e+00
1.205451748952002244e+00
1.236743683363485280e+00
1.183042847441616141e+00
1.183711481922579800e+00
1.177916276542479990e+00
1.189925941595997072e+00
1.148145242403574517e+00
1.191190366434187409e+00
1.152653052624677876e+00
1.166047481319551160e+00
1.181893018821943420e+00
1.184058486035699298e+00
1.200973376526991210e+00
1.194485853361495487e+00
1.182170290419300995e+00
1.170298738914771430e+00
1.156391181295747028e+00
1.191037870890963912e+00
1.165875466838794061e+00
1.141129185597641094e+00
1.169650702681603871e+00
1.182419236083825043e+00
1.180115951112751915e+00
1.181779837777717557e+00
1.185516639478554346e+00
1.182870038727064532e+00
1.178836394323333314e+00
1.187126812393354713e+00
1.183748864060048200e+00
1.219242233825265975e+00
1.183430946185575205e+00
1.202422766742186955e+00
1.185162722815004122e+00
1.172398526361303261e+00
1.192632572344168418e+00
1.182565834131852345e+00
1.176488542205635257e+00
1.196404302801151065e+00
1.187387856323029567e+00
1.177586043164865703e+00
1.214953234357877720e+00
1.225631301734123380e+00
1.199113262407135450e+00
1.191850117844883039e+00
1.203861126019282191e+00
1.186903062680721987e+00
1.194577541467862547e+00
1.174263572609477002e+00
1.194665332530834512e+00
1.203270533200651249e+00
1.177795231116000929e+00
1.181007909033835679e+00
1.188347389740297411e+00
1.184290290447349570e+00
1.191979898764535140e+00
1.199478537433719572e+00
1.182006859032902257e+00
1.191659710627940516e+00
1.180445841304402776e+00
1.176070074016255962e+00
1.194089996733825654e+00
1.202423011092155436e+00
1.205093852060273862e+00
1.199964798543855959e+00
1.208110464666589223e+00
1.209327917187336565e+00
1.195951380738792924e+00
1.206261045663750586e+00
1.198514546426764804e+00
1.203242053501176523e+00
1.214502103942958433e+00
1.198047378742704172e+00
1.196793868857293663e+00
1.230877787327111950e+00
1.213697098462820811e+00
1.231985309059157929e+00
1.202302126100515123e+00
1.197543146446078843e+00
1.199688890627955029e+00
1.201600693498398265e+00
1.190037350447813447e+00
1.219403366201706085e+00
1.185186642255747325e+00
1.192591652346450370e+00
1.215488138865038259e+00
1.224953133908832204e+00
1.191231569855078165e+00
1.188426146227048452e+00
1.193674746587687130e+00
1.214624203900477983e+00
1.169855089144492322e+00
1.200339769587699390e+00
1.202288915908326317e+00
1.222069655677588074e+00
1.186439523612043523e+00
1.197766278931015949e+00
1.208106573850780352e+00
1.214493108169124369e+00
1.164429032484668447e+00
1.225388472064396161e+00
1.205154978569704216e+00
1.196760983796250066e+00
1.206240334273570802e+00
1.194985323984530723e+00
1.207328084974541138e+00
1.173257049902292293e+00
1.225903359066398357e+00
1.213358942560996301e+00
1.228230710206562382e+00
1.219742515958490925e+00
1.202170292495341242e+00
1.189493473042977589e+00
1.167506558025654950e+00
1.201152053887601934e+00
1.182554580995311300e+00
1.193363019038983008e+00
1.194019647501397996e+00
1.249334954008480825e+00
1.205794397811048357e+00
1.205562713533759878e+00
1.175917970216555863e+00
1.189918697125627922e+00
1.180334614991844777e+00
1.205227399025780244e+00
1.201671661457331064e+00
1.185999186555239948e+00
1.179667849938013768e+00
1.211617583225375050e+00
1.197085000261313370e+00
1.201581383916492829e+00
1.180447379697012744e+00
1.203302535195392764e+00
1.188629092367197382e+00
1.213046899921761401e+00
1.239173375346998451e+00
1.191342292867966002e+00
1.210842693216788835e+00
1.178268139689264693e+00
1.202072084055642032e+00
1.206845526331778551e+00
1.207813010095712958e+00
1.195683389883592129e+00
1.222247803595307492e+00
1.220963044139625975e+00
1.204806902613639430e+00
1.217887980904193368e+00
1.217291899299395075e+00
1.240607953514933026e+00
1.204619573933566556e+00
1.217727073040269614e+00
1.214894057837946795e+00
1.211327730982457274e+00
1.203869726006129959e+00
1.227418675908927614e+00
1.225451608914598811e+00
1.218015526820738881e+00
1.208091707905899703e+00
1.221485642787302650e+00
1.186987397200246264e+00
1.193742548108461810e+00
1.243800869498484563e+00
1.192140655601898969e+00
1.204797430059035834e+00
1.203278760321787821e+00
1.225598636904079441e+00
1.230196396339357845e+00
1.200543037291593507e+00
1.196232107092433772e+00
1.184858154429990762e+00
1.225636755961019730e+00
1.191963623188998511e+00
1.232798087541368215e+00
1.222531618817776611e+00
1.203617629824739410e+00
1.188992427073382041e+00
1.227041968527198268e+00
1.205522546001807971e+00
1.193339994007022842e+00
1.179507085442234260e+00
1.215400358696407501e+00
1.209090145111824333e+00
1.210707286233189572e+00
1.204275896031530513e+00
1.210996988194500412e+00
1.189613411544826249e+00
1.186302030692306442e+00
1.188514677964559896e+00
1.189551873897735979e+00
1.217654788987355907e+00
1.206138132202094537e+00
1.196401375857411686e+00
1.214494296168132648e+00
1.263762662260740743e+00
1.242107892074065578e+00
1.220129051890201044e+00
1.229527713454221516e+00
1.249074055182848531e+00
1.223111218703582193e+00
1.231430624557856790e+00
1.239577782522245375e+00
1.230893441245787923e+00
1.212966261290757242e+00
1.202763368106126052e+00
1.237999653600618144e+00
1.226326908387725512e+00
1.221658074751294176e+00
1.224703505516664626e+00
1.229516503269754146e+00
1.220845405806064710e+00
1.224002804527776433e+00
1.262953437026726577e+00
1.244947879522481760e+00
1.250518948297362654e+00
1.203657002255656527e+00
1.249058785779836533e+00
1.251017071439469275e+00
1.231820798656296567e+00
1.229876490065374695e+00
1.241312521191820117e+00
1.251761590391894385e+00
1.241181631794259665e+00
1.235305555180156611e+00
1.243829616594525511e+00
1.244850220555293596e+00
1.258246805463187457e+00
1.273785537471425755e+00
1.237634247835666779e+00
1.282929580607878428e+00
1.287871082884826546e+00
1.201789550364172676e+00
1.226171794144821581e+00
1.235155483692851108e+00
1.247829950746761174e+00
1.250578540220155022e+00
1.234671672166787415e+00
1.236852754036734892e+00
1.273059764366301527e+00
1.262186393691528963e+00
1.218510880415139219e+00
1.237583143501882699e+00
1.284326613596041167e+00
1.252857891166863968e+00
1.202426890616346888e+00
1.224499912040982297e+00
1.176834245760149278e+00
1.242747110180463022e+00
1.215215044120660171e+00
1.219408586016420326e+00
1.228999867008953473e+00
1.294614147219388833e+00
1.229508623790172450e+00
1.216618815163813982e+00
1.239467231633968547e+00
1.256173324683618864e+00
1.296601191433860656e+00
1.308678899091414660e+00
1.287993973446424523e+00
1.308409929657553761e+00
1.312268112414150201e+00
1.254972596132745144e+00
1.315574674162844460e+00
1.275111130078577792e+00
1.321738943751689099e+00
1.280423455614407180e+00
1.273117144228527176e+00
1.284777497127063794e+00
1.238495673923521556e+00
1.319305004628658740e+00
1.328960251873464449e+00


==> anc/Fig01_Sx_L14.txt <==
-3.999626670723174238e-01
-3.642167181867442260e-01
-4.276999884026959076e-01
-3.580776870328054029e-01
-3.412551822412903668e-01
-3.964350244169723703e-01
-3.387859421388403902e-01
-3.851418191333728647e-01
-2.549343703303767472e-01
-2.899482249118400801e-01
-3.466668102285951902e-01
-2.713947909432521399e-01
-2.941722231574034341e-01
-2.980387032602028197e-01
-3.668584042368395193e-01
-2.945263800088394612e-01
-3.021745375378927512e-01
-2.529300285663597658e-01
-2.967129358755445923e-01
-3.347253295951151397e-01
-2.529568672225513404e-01
-2.686327768259285098e-01
-2.537757511902565821e-01
-3.410344961826515808e-01
-2.705373396018477816e-01
-2.729767848222899862e-01
-2.593047265365772680e-01
-2.853627506977667316e-01
-3.127377537049160772e-01
-2.736379019792654077e-01
-2.841301108129535846e-01
-3.847999171425358633e-01
-3.579065316542782704e-01
-3.054559892316680014e-01
-3.079183712211415735e-01
-3.078438087040741844e-01
-2.842693004349611807e-01
-3.066917669045847727e-01
-3.004617603345777210e-01
-2.565979643480695294e-01
-3.068810118024310474e-01
-3.779569297252236559e-01
-3.404192992931796558e-01
-2.624550160354744976e-01
-2.637040383177086111e-01
-2.731560177157121849e-01
-3.175882970330062283e-01
-2.758456225899613146e-01
-3.239543478403707488e-01
-3.011556601614466255e-01
-3.098890610662847767e-01
-3.214242759670848937e-01
-2.945965533076577159e-01
-3.026901716274422172e-01
-3.230645482908965915e-01
-2.869401133303533524e-01
-2.751336305474456068e-01
-2.952557697166824369e-01
-2.847095334212250139e-01
-2.341408554421081645e-01
-3.186287300710760606e-01
-2.683877360121584843e-01
-2.738522845544882900e-01
-2.921258092545375162e-01
-2.952712470639716758e-01
-3.030986398173839413e-01
-2.898302789796199375e-01
-2.500084224523465570e-01
-3.067496943505333973e-01
-2.732933893359716926e-01
-3.355777668968898952e-01
-2.894171535021938246e-01
-2.708767632967773453e-01
-2.370352633450995006e-01
-2.473779020406198792e-01
-2.954933422034344837e-01
-2.801655957276145137e-01
-2.762040696963801167e-01
-2.684260662795239227e-01
-3.100253777162036428e-01
-2.792795235494523465e-01
-2.488395371556677560e-01
-2.466655949068016496e-01
-2.860337592947007623e-01
-2.664926847030194001e-01
-2.408689476510355032e-01
-2.610402167463148349e-01
-2.593876149547298393e-01
-2.317343581328986102e-01
-2.307663171979911776e-01
-2.581866868324743103e-01
-2.595947199865166199e-01
-2.591050502680374290e-01
-3.172903938475142294e-01
-2.736826115486339361e-01
-2.415651704786626885e-01
-2.625327858671344661e-01
-2.453194137191650193e-01
-2.785423448974678751e-01
-2.812940009639966488e-01
-2.674819142952903350e-01
-2.528043232280340891e-01
-2.790571208638309986e-01
-2.491833958877513189e-01
-2.288397349631792199e-01
-2.214335490490960678e-01
-2.500870665408046478e-01
-2.812231968194995879e-01
-2.513498433388795528e-01
-2.620450669070887306e-01
-2.419020689826464066e-01
-2.448362837689372629e-01
-2.258999979222462429e-01
-2.071156679740652207e-01
-2.222368899206307591e-01
-2.948131166678247816e-01
-2.279568217708592415e-01
-2.266348599151123133e-01
-2.235091933314584112e-01
-2.288090919976167592e-01
-2.780091130215359141e-01
-2.358994575478830236e-01
-2.326401033043584698e-01
-2.954818178348493918e-01
-3.228565712028188539e-01
-1.985759356182477953e-01
-2.483101565153272017e-01
-3.063255615732796144e-01
-2.317648193337802365e-01
-2.320138160563961771e-01
-2.381479562755115520e-01
-2.260631651063235159e-01
-1.896363717158646989e-01
-2.287445119008243988e-01
-2.301800896793410600e-01
-2.139538273812769953e-01
-2.399306571205209182e-01
-2.479026019001575598e-01
-2.452207443499070105e-01
-2.111327481044107668e-01
-2.089343695775701670e-01
-2.213721759101388298e-01
-2.302618792848486473e-01
-2.670890421142795845e-01
-2.159952045757108918e-01
-2.053650253634613787e-01
-2.602762385344491447e-01
-2.141409914331232622e-01
-2.016852879977630575e-01
-2.077448420579258159e-01
-2.782790799765842982e-01
-2.085485139558891365e-01
-1.907501122107806424e-01
-2.257975665163257095e-01
-2.625760864555468088e-01
-2.380798025386043626e-01
-2.345959899631120393e-01
-2.099694161458433572e-01
-2.311304903349708229e-01
-2.372796094608457806e-01
-2.254290032263270571e-01
-2.410192601784678923e-01
-2.552980777776408527e-01
-2.390311441705216533e-01
-2.422586659457551528e-01
-2.413382792475874117e-01
-2.647976396485670625e-01
-2.841161836230067239e-01
-2.240961459969119662e-01
-2.444474454719132717e-01
-2.207535113378446268e-01
-2.121208713983571414e-01
-2.196935464073458411e-01
-2.665877825954485192e-01
-2.336841315788077689e-01
-2.115379627800660356e-01
-2.541076267508511899e-01
-2.445100655019216696e-01
-2.205678590065554834e-01
-2.177118837796518658e-01
-2.166129535456442490e-01
-2.463080786083864382e-01
-2.060039947578412856e-01
-2.669027355057514983e-01
-2.543525608503798829e-01
-2.932763750439828510e-01
-2.424834336939367396e-01
-2.416318347613874706e-01
-2.550367697265246147e-01
-2.608931546685298031e-01
-2.109043179333849605e-01
-2.208081560766902152e-01
-2.843852542547611328e-01
-2.348126463567879463e-01
-2.403150399016582561e-01
-2.522483286085797638e-01
-2.470463776627346286e-01
-2.427687680148965799e-01
-2.459854161432364628e-01
-2.284951232282015077e-01
-2.288027926876371188e-01
-2.425739867332386557e-01
-2.210118156468760531e-01
-2.203922795388150446e-01
-2.094175931636090837e-01
-2.330147686103400673e-01
-2.299497095834191207e-01
-2.448137523298349882e-01
-2.249392323102507585e-01
-2.589271121953957699e-01
-2.150556645408171486e-01
-2.569840319333836498e-01
-2.080897996529867955e-01
-2.425808889369000798e-01
-2.372115849676083021e-01
-2.558445447146436291e-01
-2.609802053190592441e-01
-2.625193191889081956e-01
-2.491593800136180092e-01
-2.490574708015901861e-01
-2.744090382628379676e-01
-2.804670153307008418e-01
-2.663580978780649144e-01
-2.518885120384206644e-01
-2.156877938472627210e-01
-2.187995021431830833e-01
-2.108205706858282957e-01
-2.245983639326891157e-01
-2.290988317827653831e-01
-2.491502257289757161e-01
-2.827399502512006335e-01
-2.682134803156612790e-01
-2.431017363550914689e-01
-2.482190592389699468e-01
-2.282602423473277797e-01
-2.670024607874308398e-01
-2.535807648932590919e-01
-2.327367481901755630e-01
-2.037348842044549579e-01
-2.055852343221964973e-01
-2.293968836137190992e-01
-2.302401786655502436e-01
-2.362414623025909099e-01
-2.421478365161329194e-01
-2.440962652824742729e-01
-2.238392018121084237e-01
-2.496740047735897805e-01
-2.341143353436793695e-01
-2.287927774866239106e-01
-2.469263143554871476e-01
-2.117309263546655052e-01
-2.253499291847222419e-01
-2.324782059657853062e-01
-2.131462097551861390e-01
-2.339486618960463782e-01
-2.417676678182650585e-01
-2.507355416077164945e-01
-2.617847204193306521e-01
-2.283660255674232198e-01
-2.189744908154006298e-01
-2.163422701765980172e-01
-2.496082565088863781e-01
-2.230536443065884444e-01
-2.500357307937652318e-01
-2.313317236961199286e-01
-2.398921880685480346e-01
-2.463082516038755387e-01
-2.366109704677781533e-01
-2.567311874236639646e-01
-2.359403490785648150e-01
-2.156874261011291205e-01
-2.392344725590284382e-01
-2.299510975525235479e-01
-2.333703094269834188e-01
-2.733476313753022691e-01
-2.290655127789907874e-01
-2.213446687790202871e-01
-2.337247621213819349e-01
-2.470998216658940871e-01
-2.085229630024066916e-01
-2.058695914878030664e-01
-2.308098223816154593e-01
-2.627790999657038662e-01
-2.542778280118502821e-01
-2.492416613794474767e-01
-2.867346098448261826e-01
-2.383708100695752230e-01
-2.463835343355975649e-01
-2.599965303217003920e-01
-2.064144917044501981e-01
-2.303529702635184195e-01
-2.474905733075999925e-01
-2.525172851261818785e-01
-2.021045921124006717e-01
-2.329513567128948526e-01
-2.273645590447831155e-01
-2.580390560281324852e-01
-2.589042303928551503e-01
-2.166764582996067168e-01
-2.463098977114539234e-01
-2.410879749027066421e-01
-2.255264045022800090e-01
-2.473978930788277297e-01
-2.293156913490561333e-01
-2.415338683545964482e-01
-2.323449346521915260e-01
-2.310730463541899316e-01
-2.356737203610932141e-01
-2.451202411300965611e-01
-2.137093711086650027e-01
-2.168008283916028067e-01
-2.471405813039722066e-01
-2.596187306028279740e-01
-2.316919815447798237e-01
-2.388298394377354472e-01
-2.269172064203678341e-01
-1.973426004497938202e-01
-2.440063475955663308e-01
-2.359675069586358032e-01
-2.382776972217059697e-01
-2.506609079860239175e-01
-2.339308469123470013e-01
-2.303645996511972660e-01
-2.245421205546797305e-01
-2.275459469368941723e-01
-2.083356575061474369e-01
-2.065804795972540353e-01
-2.384572954416967483e-01
-2.480395776580344713e-01
-2.310353425028141838e-01
-2.273432536996450315e-01
-2.193234329841829144e-01
-2.342815612972916073e-01
-1.766690640188351147e-01
-2.301669965843010923e-01
-2.168885053153707387e-01
-2.091377718891730964e-01
-2.028784952944503450e-01
-2.294676528219822542e-01
-2.291162976115138084e-01
-2.046913071671833673e-01
-2.039843264977642123e-01
-2.094332077951725213e-01
-2.125563622757266624e-01
-2.217342399833759081e-01
-2.219350875590130889e-01
-2.005283055119908564e-01
-1.849198975966371283e-01
-2.319051608861681935e-01
-2.014069478932028756e-01
-2.012131645926752976e-01
-2.062113154423680095e-01
-2.294609757132148042e-01
-1.912606548386459326e-01
-1.906045603745302464e-01
-2.400612618947353671e-01
-2.237374663033028788e-01
-1.857278978011145665e-01
-1.914773170451707085e-01
-2.027032645930051113e-01
-1.914613005133408985e-01
-1.902644052088428295e-01
-2.178136780766130598e-01
-2.307036481368740510e-01
-2.107043398435201609e-01
-2.093543915422480250e-01
-2.132078835388303006e-01
-1.878651621103213099e-01
-2.126592104813308792e-01
-1.845102512619354873e-01
-1.898556476104880930e-01
-1.856839094027881998e-01
-1.981906352538123084e-01
-2.337363649952465539e-01
-2.104671301001841133e-01
-2.132004822529168786e-01
-2.295370374979054384e-01
-2.415673396580428067e-01
-2.155026695428041150e-01
-2.380915785246537908e-01
-2.223301447770495987e-01
-2.145747727539375205e-01
-1.883648144236847177e-01
-2.086139938456843257e-01
-1.966991543229077155e-01
-2.216784068600413382e-01
-2.057092884073798422e-01
-2.280010679280098096e-01
-2.279306632883841277e-01
-2.353055630137643184e-01
-2.205832136708371916e-01
-2.136705831933140010e-01
-1.802089050656841551e-01
-2.061511922801911034e-01
-2.205476503369275532e-01
-2.147597317847877718e-01
-2.135746820572146376e-01
-1.995875026587046464e-01
-2.160906115988890097e-01
-2.376085349205077912e-01
-2.186505981323754733e-01
-2.037619914905598462e-01
-2.227363507512126473e-01
-2.418212369775244175e-01
-2.404958110743653232e-01
-2.280810267947540049e-01
-2.192501305609206586e-01
-1.884503542786259145e-01
-2.170214305933552412e-01
-2.226020707014302047e-01
-2.139166951448003562e-01
-2.396735772421289823e-01
-2.169163476032658633e-01
-2.131888842013834329e-01
-2.004056127087614214e-01
-2.334237081239641798e-01
-1.809613127582388736e-01
-1.911756813910636954e-01
-2.193216348639709379e-01
-1.973770786836103186e-01
-1.848672961051963659e-01
-2.175045155088795035e-01
-2.020531816980526141e-01
-2.195726267725812142e-01
-1.854153294986637113e-01
-2.064415436221613276e-01
-2.041044743098183734e-01
-1.854134921021763915e-01
-1.841602218742881270e-01
-2.196412052960288463e-01
-2.201675282958122648e-01
-1.342397868098684777e-01
-2.097133040885907351e-01
-1.811229944414620152e-01
-1.879641635936011301e-01
-2.170132566013181497e-01
-2.109237941367410607e-01
-1.874556651976921340e-01
-2.066295250041728926e-01
-2.209148584844236596e-01
-2.041237111230018442e-01
-1.894627236716472096e-01
-1.991898079485280859e-01
-1.892751515647200233e-01
-2.219259276897499467e-01
-1.967929883114242773e-01
-1.948129440325670203e-01
-2.069822181452977694e-01
-1.871830564547116715e-01
-2.221991434817923994e-01
-2.107103021553927702e-01
-2.107682700656149100e-01
-1.917663549694708924e-01
-2.223991766643510504e-01
-2.103797576012473858e-01
-2.160290006510937888e-01
-2.226704502876496738e-01
-1.902659352960996697e-01
-1.777397341936098885e-01
-2.347271913581555625e-01
-1.989039673697480803e-01
-2.014914438390783546e-01
-1.814208010340511712e-01
-1.997418556418134317e-01
-2.006539916694038417e-01
-1.886672440388209859e-01
-2.102247122988595840e-01
-1.870808975470284463e-01
-2.173913990446035005e-01
-2.096444830959001415e-01
-1.851115417927633178e-01
-2.197173328618335642e-01
-1.982302450833298701e-01
-2.032421660251702844e-01
-1.836298709521549943e-01
-2.052294761651856925e-01
-2.084278516878408649e-01
-2.166764785304941265e-01
-2.327023929406996094e-01
-2.042073249960033865e-01
-1.983084749661792046e-01
-2.001764054317440589e-01
-2.005950192806008614e-01
-1.908680479775675398e-01
-2.165431973980726232e-01
-2.312398190700967748e-01
-2.245699737147288932e-01
-1.943616508648658425e-01
-1.992954899079432685e-01
-1.765479989291969531e-01
-2.056717019869249985e-01
-2.065484858813055602e-01
-2.165300404036391846e-01
-1.968812533730751879e-01
-1.935860346741332394e-01
-1.879973964005780263e-01
-1.985064180606646855e-01
-1.979767062225684660e-01
-1.959485145570921683e-01
-1.969230583439375570e-01
-1.825653648310657517e-01
-1.669139878853672376e-01
-2.024225625519318617e-01
-1.750820717792279935e-01
-1.886894680202346464e-01
-2.019908524747214273e-01
-2.082855994049821469e-01
-2.110767346190859095e-01
-1.962086731665882156e-01
-2.055769744860583004e-01
-2.011448690594218880e-01
-1.995587681498472155e-01
-1.864769041846905395e-01
-1.858064661341217172e-01
-2.047721897258177881e-01
-1.723742439455087649e-01
-1.998713655084438656e-01
-2.115607074071834126e-01
-1.795453792228247636e-01
-2.135051161305935030e-01
-2.057691333811471623e-01
-2.080736692429107082e-01
-1.758460970874902163e-01
-1.998952068816075844e-01
-1.675457367644137552e-01
-1.806131368399692960e-01
-1.779995639178408029e-01
-1.822842410094522025e-01
-1.835767001633951678e-01
-1.650819449048755994e-01
-1.816508889239221436e-01
-1.756450273409765617e-01
-1.903710039672057708e-01
-1.769058127928029023e-01
-2.028017560354825333e-01
-1.669978047594252724e-01
-1.706931575751386432e-01
-1.729412073473946820e-01
-2.050922926424002257e-01
-1.774589191671351596e-01
-1.780910780325293818e-01
-1.878708713017605003e-01
-1.815647303518793942e-01
-1.777034937482890320e-01
-1.882322498222958052e-01
-1.807507648650316934e-01
-1.722374534952016978e-01
-1.869411575556170213e-01
-1.842942057853006188e-01
-1.905799421343986888e-01
-1.660894872453287929e-01
-1.877329171077764536e-01
-1.762418648168518620e-01
-1.804876014375039195e-01
-2.112265929642294648e-01
-2.116808631826048726e-01
-1.873442409512115214e-01
-1.640342401961209229e-01
-1.723989384108596534e-01
-1.783213116462885883e-01
-1.706651670318097003e-01
-1.888633631884389374e-01
-1.869449378833074327e-01
-1.775336351486402620e-01
-2.047482404539584799e-01
-1.932156796566792678e-01
-1.878466651884941607e-01
-1.942973648467424264e-01
-1.672661894240980718e-01
-1.943764102166740115e-01
-1.650785285764378996e-01
-2.022281960445971583e-01
-1.849581679348090701e-01
-1.740400662642647422e-01
-2.216755610420757250e-01
-1.866540627009158348e-01
-1.818978178870404028e-01
-1.931309480108454601e-01
-1.798065469274735262e-01
-2.020209877282145572e-01
-1.821385565337664547e-01
-1.902047630942890200e-01
-1.903564379935149820e-01
-1.538734633394963081e-01
-1.870865427903906364e-01
-1.993050893119529543e-01
-2.043172563116454898e-01
-1.718243196100673609e-01
-1.848298556603005793e-01
-1.938705191746878942e-01
-1.790932378005277992e-01
-1.650752631491285150e-01
-1.765239217845652187e-01
-1.845622131644668040e-01
-2.031556406092572542e-01
-1.879786365307203055e-01
-1.868289184452046614e-01
-1.951726001818647194e-01
-1.935568816647794677e-01
-1.796460534046722957e-01
-1.380194421647643888e-01
-1.745155027273080361e-01
-1.880709087020337456e-01
-2.077512944190325062e-01
-1.872308312372839012e-01
-1.977411494424588523e-01
-1.878378408979762826e-01
-1.929757118166440244e-01
-2.049692712950822449e-01
-1.728545142807099144e-01
-1.925010135339249584e-01
-2.008695931347973529e-01
-1.942157643121210087e-01
-1.798930898496182429e-01
-1.809886944796884056e-01
-2.105016980702101581e-01
-1.928385473530135064e-01
-1.718933041030886455e-01
-1.725757965227625590e-01
-1.678581198567404009e-01
-1.770395836695593250e-01
-1.830648930992946899e-01
-1.817752925186639223e-01
-2.024249529651473145e-01
-1.797781018528394614e-01
-1.961361281036562987e-01
-1.792414547533568714e-01
-1.909990024533710085e-01
-1.807335032615589587e-01
-1.940120875474419526e-01
-1.785876603627113979e-01
-1.840528520115461142e-01
-1.806456278403311133e-01
-1.862006392809388844e-01
-1.687452232923092044e-01
-2.043355721002295122e-01
-1.842515293832450718e-01
-1.930170914843998831e-01
-1.810467751363488420e-01
-1.874110322420628749e-01
-1.810878893629295494e-01
-1.773018595925904828e-01
-1.668970911630270337e-01
-1.830047733673544619e-01
-1.966549643618059895e-01
-1.926917977332995857e-01
-1.627581207588902346e-01
-1.965182955904623829e-01
-1.614168617829930819e-01
-1.787761008012789810e-01
-1.981015528411120552e-01
-1.997618531947780718e-01
-1.989375504888347690e-01
-1.817886281719056918e-01
-1.987506750421878243e-01
-1.876748688916815566e-01
-1.960455106343653442e-01
-1.841085320288219362e-01
-1.964811725157060984e-01
-1.651505204186272113e-01
-1.721353750959483675e-01
-1.903574717469646571e-01
-1.754198758526938906e-01
-1.875822036453383135e-01
-1.765084008073198873e-01
-1.934753159697190084e-01
-1.985090542665544633e-01
-1.710375967430592392e-01
-1.959754922616992745e-01
-1.729575731483567469e-01
-1.758663960437881479e-01
-1.783555699846489373e-01
-1.775325798802951105e-01
-1.812621047642377359e-01
-1.983344274960142928e-01
-1.724116517628311029e-01
-1.670261942337676608e-01
-1.906733297634559121e-01
-1.828370824983069354e-01
-1.737476584557021142e-01
-1.831252943069921479e-01
-1.759765376411766558e-01
-1.782451910577301790e-01
-1.907876143623776777e-01
-1.838841949796052588e-01
-1.596283619917598928e-01
-2.055079269988148716e-01
-1.654869052574285404e-01
-1.644564027987240884e-01
-2.082176768840887648e-01
-1.823409563273470924e-01
-1.933680281918414012e-01
-1.918471425447353385e-01
-1.719809922892578113e-01
-2.116166788614610161e-01
-1.692655697867628262e-01
-1.788557142441112024e-01
-2.060418278621040655e-01
-1.750398383849121331e-01
-1.988468047733015776e-01
-1.813548974292892857e-01
-1.835026428819987732e-01
-1.759159362434346563e-01
-1.963913809516554532e-01
-1.780278076982497737e-01
-1.849181620814715210e-01
-1.817433341604943187e-01
-1.919770914459149880e-01
-1.863257464084152881e-01
-1.785323672648393700e-01
-1.817592047437344427e-01
-1.961537011677717823e-01
-1.632590306870949637e-01
-1.883402075150627797e-01
-1.616387936426376126e-01
-2.061573623812887057e-01
-1.668471329207442955e-01
-1.652004538786297494e-01
-1.945549660380214985e-01
-1.767249251042617153e-01
-1.895231549286614248e-01
-1.968837654563630746e-01
-1.865713594925098306e-01
-1.859708020356940772e-01
-1.995055925290542820e-01
-1.647150855535787217e-01
-1.916758774819833089e-01
-2.170132163351458088e-01
-1.691965556958915096e-01
-1.821884127471637416e-01
-2.015247783287811845e-01
-1.964562975837143566e-01
-1.965279122939787015e-01
-1.654989123674317497e-01
-1.981697135531138299e-01
-1.939216223188189592e-01
-1.924649721366129274e-01
-1.775111070143188252e-01
-1.721617809242254604e-01
-1.715505553973452335e-01
-1.658432084519824157e-01
-1.556331826436643806e-01
-1.681473232015697483e-01
-2.080770047116516364e-01
-1.817222321721371492e-01
-1.914840751995216805e-01
-1.824852324592731445e-01
-1.931351653259538170e-01
-1.875424011224522680e-01
-1.688994680497793444e-01
-2.048406725714228827e-01
-1.828513888821015343e-01
-1.843507507123346156e-01
-1.868337647899949161e-01
-1.854127549064398528e-01
-1.922692578183499978e-01
-1.753840969364023894e-01
-1.891108164968348659e-01
-2.216753462445942291e-01
-1.941053522620250771e-01
-1.682473716559597376e-01
-1.725829220155811194e-01
-1.910394096710121836e-01
-1.981061458366875361e-01
-1.791953903528655245e-01
-1.759266629647149027e-01
-1.879507452606686002e-01
-1.714698599273888624e-01
-1.944207599207103121e-01
-1.819995620115328339e-01
-1.858997644996604470e-01
-1.745593694959348963e-01
-1.924346895464142115e-01
-1.784803162197561577e-01
-2.052972892670556770e-01
-1.859057900548189146e-01
-1.926207081976777091e-01
-1.820941088456288770e-01
-1.778415519853276394e-01
-1.896339905324872788e-01
-1.783254611329398998e-01
-1.804782740761004534e-01
-1.837625378184984948e-01
-1.565279768345779199e-01
-1.924509309605416663e-01
-1.852937084866270179e-01
-2.014209688156456957e-01
-1.902183560875183865e-01
-1.809401808329879624e-01
-1.959835358594902988e-01
-1.992539959284190532e-01
-1.712325930790449258e-01
-1.999134309993273462e-01
-1.851246903004666600e-01
-1.952189691729549204e-01
-1.699420667309635979e-01
-1.987285100706465135e-01
-1.890852367274218626e-01
-1.776061410968696741e-01
-1.912970235595033153e-01
-1.926743015154215033e-01
-1.914818155489003138e-01
-1.588720880505704314e-01
-1.787496457577064657e-01
-1.709762140436127120e-01
-1.866841886557920605e-01
-1.833109803310487007e-01
-1.916170547694764636e-01
-2.143826469077925456e-01
-1.764022752686798812e-01
-1.618673903303046169e-01
-1.773357280037694272e-01
-1.829617649559077130e-01
-1.779505053415070537e-01
-1.896619709804703013e-01
-1.850129359929233996e-01
-1.730248907926193458e-01
-2.197366254492004733e-01
-1.625611490512733626e-01
-1.608953955183351214e-01
-1.699386313560293793e-01
-1.780213528375556575e-01
-1.811140122659642415e-01
-1.919032738423615270e-01
-1.731957645482416208e-01
-1.692222724605700335e-01
-1.597369578425912040e-01
-1.736364228271297661e-01
-1.959508617514405526e-01
-1.784381421808377000e-01
-1.745189456067460509e-01
-1.665537747200851182e-01
-1.834834565694351272e-01
-1.732217989090669985e-01
-1.735312804775560325e-01
-1.659283150589265787e-01
-1.873700500682508874e-01
-1.730463013051684595e-01
-2.015328446987678102e-01
-1.822867211057811743e-01
-1.579868751739381683e-01
-1.780693943708937244e-01
-1.701549296259885491e-01
-1.998139507750606170e-01
-1.737534120796845050e-01
-1.834980687172660108e-01
-1.714075565186434225e-01
-1.816590386823498937e-01
-1.796384739111660522e-01
-1.849590560197986455e-01
-1.690720731106535590e-01
-1.710806379987570847e-01
-2.032549802819838825e-01
-1.772807409237700527e-01
-1.841821250344443661e-01
-1.720498617923347240e-01
-1.997475403861420640e-01
-1.775093565145369756e-01
-1.900061005846739870e-01
-1.777069185189357747e-01
-1.817225705683266357e-01
-1.685676056618031493e-01
-1.734361832608774245e-01
-1.861846245173521541e-01
-1.714036980514785924e-01
-1.874605520232883737e-01
-1.718673180171524928e-01
-1.792363546258334828e-01
-1.648256504389432886e-01
-1.770198150681888405e-01
-1.584358135898824849e-01
-1.826539086859276517e-01
-1.883669129231053396e-01
-1.891779407223054821e-01
-1.829791617735031239e-01
-1.626563684654703801e-01
-1.977532076425327634e-01
-1.952910729210494967e-01
-1.839511128905096105e-01
-1.821119260764092751e-01
-1.946411033659565526e-01
-2.079240876384394754e-01
-1.562895891759654710e-01
-1.690819844796377369e-01
-1.626416265317669196e-01
-1.779473980031901492e-01
-1.797574001737100025e-01
-1.664452730900307653e-01
-1.753542529447409681e-01
-1.934732709288228825e-01
-1.775777231769520015e-01
-1.711059190289721532e-01
-1.448490928439037650e-01
-1.760942787553023137e-01
-1.929361209765980967e-01
-1.946074393185626417e-01
-1.787252772574980664e-01
-1.965757885653122150e-01
-1.586277854396127007e-01
-1.699979561167765940e-01
-1.718450624500023616e-01
-1.791989938120850390e-01
-1.642235023357719037e-01
-1.655194956611072410e-01
-1.772777629685046985e-01
-1.925242301974839088e-01
-1.793003778492098799e-01
-1.715095103873409410e-01
-1.888194696362294478e-01
-1.650641029883678224e-01
-1.579210968628772527e-01
-1.831637236236432209e-01
-1.677271523709041035e-01
-1.973773113123251099e-01
-1.635105067117651467e-01
-1.835146878984565411e-01
-1.813499999803934448e-01
-1.852287523497787025e-01
-1.808873969089731248e-01
-1.917974014172328656e-01
-1.723724579957880421e-01
-1.649378738069875450e-01
-1.667171385446516163e-01
-1.700095604188635312e-01
-1.688696720706855947e-01
-1.749832255354396571e-01
-1.674908229962563389e-01
-1.555554944927858840e-01
-1.653886456713478670e-01
-1.648909175378797110e-01
-1.658450101103662588e-01
-1.789169681032145298e-01
-1.694171578477953743e-01
-1.632428053508707677e-01
-1.585077037871647776e-01
-1.581125255480905489e-01
-1.641270960840699178e-01
-1.610578920951620530e-01
-1.744338344324966317e-01
-1.763819041411976707e-01
-1.916971463820553168e-01
-1.814513069311461946e-01
-1.691783464507074231e-01
-1.877841236276603654e-01
-1.591423324001952910e-01
-1.585356959498053497e-01
-1.633778916938533055e-01
-1.808650224489118108e-01
-1.696097911300475103e-01
-1.629844437142863867e-01
-1.668961683856652056e-01
-1.590060216000212523e-01
-1.633493221259322281e-01
-1.760268241246920884e-01
-1.718318996249737218e-01
-1.671173187644740266e-01
-1.589860228138437748e-01
-1.803280423178837133e-01
-1.808558981449065461e-01
-1.796736739909864100e-01
-1.580375921943211748e-01
-1.740580517309023023e-01
-1.640385032076963068e-01
-1.783678963594315658e-01
-1.858115210916898852e-01
-1.741987679405857525e-01
-1.600934826270654088e-01
-1.672545851807233086e-01
-1.685231048122466380e-01
-1.554940535747599828e-01
-1.816652984273982585e-01
-1.748503746309817419e-01
-1.799790678358647311e-01
-1.729215015986121651e-01
-1.560888511410112867e-01
-1.734991936997555828e-01
-1.597806963721034312e-01
-1.630234963165821116e-01
-1.712609567273732369e-01
-1.665124315337181971e-01
-1.894297446374077487e-01
-1.732968691073346890e-01
-1.772941523742382897e-01
-1.756761909200746374e-01
-1.616806570180528146e-01
-1.689768715066084503e-01
-1.730109051798461861e-01
-1.593239134319364425e-01
-1.759703965698168338e-01
-2.067818863838188637e-01
-1.706688779024278513e-01
-1.538822004476177452e-01
-1.654505458251745997e-01
-1.580276658401727208e-01
-1.508489687640708898e-01
-1.425990162609191425e-01
-1.696434599189712011e-01
-1.590769446614970495e-01
-1.561421345470232758e-01
-1.753691684157601127e-01
-1.644201899532037048e-01
-1.831210948128347282e-01
-1.893816239431606596e-01
-1.845029287730969025e-01
-1.387369064548583941e-01
-1.666062928812053479e-01
-1.554920740086913888e-01
-1.602663791515804015e-01
-1.758931571818030393e-01
-1.908356053982644962e-01
-1.578976714775911228e-01
-1.760582521703764058e-01
-1.515075248634183136e-01
-1.647295425673060698e-01
-1.643872461920607153e-01
-1.654764547841616473e-01
-1.798483131451891759e-01
-1.863736916738451821e-01
-1.515058209688027180e-01
-1.629456904139711948e-01
-1.810206372893020388e-01
-1.764933431554934207e-01
-1.639218757763713508e-01
-1.694847351927911694e-01
-1.592936521915964687e-01
-1.878547357356563918e-01
-1.606622948194764422e-01
-1.641450769235976714e-01
-1.788719144202706723e-01
-1.700973044070692997e-01
-1.721180971571244223e-01
-1.884757555409888319e-01
-1.708466497460068845e-01
-1.685193985158002228e-01
-1.595975937628436314e-01
-1.522390638946454766e-01
-1.638219208514215264e-01
-1.606821765122177781e-01
-1.679382878053122530e-01
-1.705461480480553182e-01
-1.698744252205724725e-01
-1.572342801016078095e-01
-1.876699613582800685e-01
-1.902650019575207185e-01
-1.600277174305808070e-01
-1.622851512815898234e-01
-1.754435742555111033e-01
-1.868950453921465471e-01
-1.427301616636035553e-01
-1.589874129174500550e-01
-1.583905408435098416e-01
-1.710777421740420912e-01
-1.491821236676809381e-01
-1.591257891367603150e-01
-1.789023842834570333e-01
-1.923730488841944031e-01
-1.827689404222812286e-01
-1.662190512368016959e-01
-1.497007502112260302e-01
-1.551481881917188554e-01
-1.676015543836668897e-01
-1.501435711926426275e-01
-1.642293253889240690e-01
-1.525445329336688471e-01
-1.676577567733535390e-01
-1.646068509256038703e-01
-1.598614731887104123e-01
-1.611288013759245297e-01
-1.591128717004038073e-01
-1.639453501161548810e-01
-1.570716661579228957e-01
-1.270652299857830403e-01
-1.490366528338548102e-01
-1.611731377839773216e-01
-1.660072889391898676e-01
-1.680290288926682973e-01
-1.602062723828192037e-01
-1.589755536066282671e-01
-1.448565303155734396e-01
-1.517229748831837588e-01
-1.586060620412349520e-01
-1.522417766317509524e-01
-1.882187107847232699e-01
-1.505962669955293320e-01
-1.593342584385541716e-01
-1.467467562315083462e-01
-1.506518264801637030e-01
-1.565135609360416291e-01
-1.688580834656542295e-01
-1.621584459094619624e-01
-1.361169927388346801e-01
-1.627332146837227322e-01
-1.568556995347898386e-01
-1.682416323757933707e-01
-1.586205610874533434e-01
-1.574447163769211178e-01
-1.698698404353544966e-01
-1.513732609085365610e-01
-1.714628758383694163e-01
-1.631553829351237161e-01
-1.691102740554648598e-01
-1.650602987346237172e-01
-1.538028890615249777e-01
-1.480757033200968131e-01
-1.491991228784880774e-01
-1.587418559677103713e-01
-1.596538165329297876e-01
-1.607259238356061049e-01
-1.839306068004553651e-01
-1.625881009354493978e-01
-1.952788692064966192e-01
-1.813768546964265038e-01
-1.591230289461734171e-01
-1.636833494205576500e-01
-1.669146908513709227e-01
-1.440338539941616869e-01
-1.689600499036739423e-01
-1.673176612172035949e-01
-1.543008858840324293e-01
-1.661415383368335108e-01
-1.508190891481139828e-01
-1.690992136953958502e-01
-1.506387484903872753e-01
-1.560553149933708028e-01
-1.712392737047938596e-01
-1.684805689516559180e-01
-1.597244909348539410e-01
-1.593607859919558001e-01
-1.291236066628522750e-01
-1.479851222764724528e-01
-1.612064798056450088e-01
-1.755951095168779841e-01
-1.685687623202617169e-01
-1.551895073477307374e-01
-1.703106238141367801e-01
-1.735977992256337032e-01
-1.540680466153295236e-01
-1.597366631732340947e-01
-1.521805617307590286e-01
-1.558951157836223067e-01
-1.659322335571892515e-01
-1.575582340607145915e-01
-1.384461890010351692e-01
-1.617331821046787965e-01
-1.523680450858035385e-01
-1.559924429024617809e-01
-1.540104365937311204e-01
-1.845168304665908698e-01
-1.409284306277426013e-01
-1.681146885381801792e-01
-1.800324084938368374e-01
-1.547583605912838389e-01
-1.528021268625430751e-01
-1.683094650385482949e-01
-1.554902039756552723e-01
-1.737171689727891044e-01
-1.719942806961029247e-01
-1.596222436625349406e-01
-1.555943887762855915e-01
-1.500555127037150882e-01
-1.701757971124994717e-01
-1.348169557285796571e-01
-1.606544822525273197e-01
-1.512618004817397332e-01
-1.622599207054076509e-01
-1.672372738381420199e-01
-1.690525830327513357e-01
-1.482562530735875295e-01
-1.493495229195929974e-01
-1.571880768244663107e-01
-1.649171084051759273e-01
-1.629735857707703128e-01
-1.485961363374908306e-01
-1.482955663236011912e-01
-1.555209790514293089e-01
-1.744976386388641665e-01
-1.564445932557303465e-01
-1.427085633134941856e-01
-1.504778710414323428e-01
-1.688925776635428755e-01
-1.681703629621703333e-01
-1.319745650312915963e-01
-1.462205715696028308e-01
-1.447173955080021390e-01
-1.585533272150450035e-01
-1.551377776480729609e-01
-1.420743954713800938e-01
-1.411447244852978289e-01
-1.389142102308205395e-01
-1.471334098629243914e-01
-1.466630520506852775e-01
-1.429877144436537406e-01
-1.419081550216394205e-01
-1.694000197150997422e-01
-1.397701276098745615e-01
-1.500289209100761911e-01
-1.253523376138500067e-01
-1.747720821229347132e-01
-1.386789364593997431e-01
-1.420089090664166387e-01
-1.624511676323684706e-01
-1.417015653232285566e-01
-1.464207127981285717e-01
-1.616983365052957755e-01
-1.434094729754968045e-01
-1.441440371537902609e-01
-1.572413884515757865e-01
-1.508551686448795226e-01
-1.486414295017443044e-01
-1.719018158988963041e-01
-1.531315087790280083e-01
-1.418390499873702082e-01
-1.527752150868583736e-01
-1.421972110071246520e-01
-1.467666686938035314e-01
-1.643631841563022722e-01
-1.464329314366865087e-01
-1.532068392966261794e-01
-1.416312346649720166e-01
-1.489919299304396094e-01
-1.393794809283439851e-01
-1.691361029637144520e-01
-1.488692090882805241e-01
-1.534897449283087745e-01
-1.426434253795062779e-01
-1.536425757269636039e-01
-1.475683571429486085e-01
-1.474210433649646157e-01
-1.581408016681281892e-01
-1.501734545266152354e-01
-1.616295130323434637e-01
-1.513894838703483403e-01
-1.430046712059587777e-01
-1.248271432151337873e-01
-1.401041944419560981e-01
-1.540032182338947619e-01
-1.242921628363674313e-01
-1.555498683672525972e-01
-1.545437898066850946e-01
-1.454351616309371709e-01
-1.652014174548490644e-01
-1.435983369687642841e-01
-1.390424682679168578e-01
-1.343156551020928124e-01
-1.360287511037910346e-01
-1.601589100829532708e-01
-1.456450976384561780e-01
-1.577612110563439418e-01
-1.562192972780918343e-01
-1.410565951547894936e-01
-1.274502125243065498e-01
-1.338178420146775016e-01
-1.315743478246569065e-01
-1.654003394043081498e-01
-1.363264809665849231e-01
-1.504735579316208716e-01
-1.527635405060121521e-01
-1.540722276777382882e-01
-1.652203726985601306e-01
-1.531949296229276891e-01
-1.607063851565860568e-01
-1.544089067475533927e-01
-1.322388071180121139e-01
-1.678009399527687073e-01
-1.423163481341100378e-01
-1.335928115898003254e-01
-1.513787286608981597e-01
-1.295417472594851405e-01
-1.332188238877586861e-01
-1.465113102412199664e-01
-1.497747623993682387e-01
-1.332529385635162211e-01
-1.232101906920584772e-01
-1.428220693580516121e-01
-1.462881353737234824e-01
-1.378696056493611544e-01
-1.444222328518803278e-01
-1.548089050875444683e-01
-1.409401791984115360e-01
-1.517185229952185410e-01
-1.453326894982476802e-01
-1.604771874500749707e-01
-1.449450959550795670e-01
-1.506033611771264991e-01
-1.469515788998580763e-01
-1.377928106966574140e-01
-1.574511464946594941e-01
-1.563920867831468664e-01
-1.306204384926198114e-01
-1.587437272643563713e-01
-1.401779055994750445e-01
-1.588665680778768297e-01
-1.431326649238399973e-01
-1.330851260360541299e-01
-1.383087467644330548e-01
-1.324909403863044899e-01
-1.384300099059080913e-01
-1.378003296672944966e-01
-1.169717044295153496e-01
-1.475184820469674640e-01
-1.422511484037359275e-01
-1.411511790672976829e-01
-1.495695883698018591e-01
-1.664617792660814111e-01
-1.585650674472894317e-01
-1.463531217403417350e-01
-1.289392640736659323e-01
-1.176933201333087015e-01
-1.482846525955178463e-01
-1.472030245215987243e-01
-1.452767714176867175e-01
-1.399966347654318932e-01
-1.279851703895485138e-01
-1.302575003693541844e-01
-1.419163235808173773e-01
-1.395997455322780523e-01
-1.569829805284498059e-01
-1.415477898724023520e-01
-1.480485006834884876e-01
-1.458995552770901982e-01
-1.497902384720769253e-01
-1.428701615993665519e-01
-1.452672983490699288e-01
-1.566789115444723879e-01
-1.492405629853048310e-01
-1.138835185185076843e-01
-1.475636518277685383e-01
-1.420229438071752559e-01
-1.583817101717712450e-01
-1.656314695098388690e-01
-1.423423638856253781e-01
-1.367655553559233572e-01
-1.610729403231283274e-01
-1.588516363980328194e-01
-1.496882361180388865e-01
-1.472614486738569872e-01
-1.622301952053973040e-01
-1.529410643249874691e-01
-1.378616947382673708e-01
-1.438774612723768276e-01
-1.633055682452674018e-01
-1.545233226749092026e-01
-1.450379393594774524e-01
-1.218166062874280337e-01
-1.524168672195827245e-01
-1.587793456250639057e-01
-1.416918354347835862e-01
-1.481651128739257250e-01
-1.455262239300044169e-01
-1.270288098810710697e-01
-1.435577039759714790e-01
-1.314621936367721400e-01
-1.204041714686937825e-01
-1.395645925712548918e-01
-1.634071443922114619e-01
-1.231220737818839034e-01
-1.230881153375084913e-01
-1.161370122536254657e-01
-1.739619233564827783e-01
-1.317862120091287115e-01
-1.429350294520212172e-01
-1.544776544793078910e-01
-1.264553359506827568e-01
-1.636822414675891402e-01
-1.540306032725963781e-01
-1.576436001507008910e-01
-1.480819307689900388e-01
-1.467591066104151354e-01
-1.318893072725726423e-01
-1.407059657708348843e-01
-1.363445135827115184e-01
-1.313969295206289523e-01
-1.352742602940308625e-01
-1.435628515283416673e-01
-1.532329377262170167e-01
-1.430015654884141119e-01
-1.266310955963239337e-01
-1.528746987665530743e-01
-1.313446866039117700e-01
-1.493421721982137462e-01
-1.496050762588717331e-01
-1.436131742916928744e-01
-1.534520891848033808e-01
-1.438151259450220487e-01
-1.125898073727297916e-01
-1.442318513865494256e-01
-1.461563847070759814e-01
-1.193008960109946254e-01
-1.506673351686591000e-01
-1.397767899128983249e-01
-1.468409643673522780e-01
-1.474977195038346678e-01
-1.449761173662676150e-01
-1.638480350785029294e-01
-1.409306607857727378e-01
-1.333270538725343790e-01
-1.453258660479785358e-01
-1.403349195532336557e-01
-1.551249405754202282e-01
-1.543968182153553081e-01
-1.327745301299660396e-01
-1.200543703425242387e-01
-1.399425501529775462e-01
-1.363316196367687916e-01
-1.210399555064958221e-01
-1.275339718873254036e-01
-1.508063758599187953e-01
-1.493108612348752751e-01
-1.480642592620637077e-01
-1.469752453442134676e-01
-1.481477337112857007e-01
-1.400631499543624203e-01
-1.198206614211903692e-01
-1.575988291744732928e-01
-1.330345299831682815e-01
-1.484161288530592426e-01
-1.408154674906790804e-01
-1.510590528941150867e-01
-1.299203584791567001e-01
-1.299342886777257733e-01
-1.607208653003332210e-01
-1.377044630699007510e-01
-1.606810060475068191e-01
-1.555027951383942675e-01
-1.235938830132573829e-01
-1.462069006204431976e-01
-1.380708414149494079e-01
-1.597144288369522769e-01
-1.366960703448025782e-01
-1.385755335363632323e-01
-1.365614369841902376e-01
-1.159398013987653214e-01
-1.268862367850182860e-01
-1.305676626796321849e-01
-1.339805827560673346e-01
-1.292433738361839224e-01
-1.587519598220543116e-01
-1.199091704489565896e-01
-1.493978054390236454e-01
-1.333140352710275867e-01
-1.631303901444594306e-01
-1.442838671065468648e-01
-1.406147265375953803e-01
-1.495142775429389170e-01
-1.357777645400473632e-01
-1.459299594440504610e-01
-1.330057193382107317e-01
-1.541147093046891237e-01
-1.396647585997812246e-01
-1.411693994714061928e-01
-1.179252188836981408e-01
-1.416454461068769877e-01
-1.438960661092170967e-01
-1.435038414494735071e-01
-1.402488106236616239e-01
-1.322518946857746402e-01
-1.431127108725985253e-01
-1.304304871911359798e-01
-1.363713816262634437e-01
-1.241352574681333781e-01
-1.421292583715081104e-01
-1.398373646696983164e-01
-1.481183362737962250e-01
-1.499438268555856879e-01
-1.519089818185986596e-01
-1.456992188058632842e-01
-1.491436468365788248e-01
-1.326638522449086477e-01
-1.353099377549800697e-01
-1.266613196143443476e-01
-1.372039935781980691e-01
-1.429198831492438648e-01
-1.412768096051307820e-01
-1.405361063287735857e-01
-1.314824073118987524e-01
-1.279865986106157594e-01
-1.305396175653709134e-01
-1.438628032510364529e-01
-1.291536961237589043e-01
-1.437387398710648079e-01
-1.504931066916266047e-01
-1.405489994751606131e-01
-1.548150994703572647e-01
-1.165620251763872933e-01
-1.332967538091342774e-01
-1.421135034307623723e-01
-1.365901237349995134e-01
-1.360982604334495527e-01
-1.398462475123493642e-01
-1.281339120103505147e-01
-1.588821122346243953e-01
-1.524621615949328934e-01
-1.464619883478417983e-01
-1.663055046934438508e-01
-1.386984546473551960e-01
-1.319671386836984428e-01
-1.511919253708080835e-01
-1.372016128314832717e-01
-1.546603987051638485e-01
-1.243543564187091915e-01
-1.464558127435923174e-01
-1.388915230821423930e-01
-1.271960026380682673e-01
-1.469442812739983617e-01
-1.570729218691746254e-01
-1.626912446175742544e-01
-1.403432163165264090e-01
-1.389862946489877904e-01
-1.524409729089847010e-01
-1.482465705541732570e-01
-1.362392827889681579e-01
-1.179857467010607813e-01
-1.189599669348711808e-01
-1.435513011917472492e-01
-1.251640673208576637e-01
-1.298065879372312381e-01
-1.317097202935200995e-01
-1.245904332985357105e-01
-1.302420194100216422e-01
-1.410322593984337236e-01
-1.529409010197672059e-01
-1.436315259934418387e-01
-1.464226337232735486e-01
-1.437541052743778747e-01
-1.412156085285558305e-01
-1.435450824927737845e-01
-1.452342245578654156e-01
-1.391934725730220590e-01
-1.205698315632813822e-01
-1.332581628356596659e-01
-1.440431646493542384e-01
-1.590665608370504802e-01
-1.302741608570907039e-01
-1.295514286279005334e-01
-1.316968336145535878e-01
-1.295453625575616330e-01
-1.354769040892407628e-01
-1.295394626801234517e-01
-1.283170533590607398e-01
-1.476252567206151889e-01
-1.482270436605005737e-01
-1.261920129067725660e-01
-1.493505808961567427e-01
-1.488989155258740593e-01
-1.472543458946447004e-01
-1.395036710268209301e-01
-1.367408770194948608e-01
-1.477124786224687791e-01
-1.309892864065920759e-01
-1.373595762644469753e-01
-1.533945704573591584e-01
-1.287717912038312817e-01
-1.416646403496602813e-01
-1.232287158183087428e-01
-1.376662077762313419e-01
-1.438738641410054475e-01
-1.276732057094619455e-01
-1.242824961415949503e-01
-1.402800410134981968e-01
-1.304063708704794600e-01
-1.574837753328736101e-01
-1.422366302065450894e-01
-1.450445302236742506e-01
-1.301607142266036632e-01
-1.346282577789859602e-01
-1.271809416927444925e-01
-1.132184717034970672e-01
-1.374061174967876886e-01
-1.597457864023729690e-01
-1.219854229958167724e-01
-1.336656352952568516e-01
-1.251930709418271059e-01
-1.211650783277641308e-01
-1.456241745467793114e-01
-1.399615874228818946e-01
-1.302697920522868091e-01
-1.491483417136455214e-01
-1.350646283337787468e-01
-1.424754136760634782e-01
-1.528535252054626925e-01
-1.333915377705675864e-01
-1.393450534773012783e-01
-1.324457959969155274e-01
-1.228424394511355988e-01
-1.177808181382704322e-01
-1.471491549037109992e-01
-1.456583157406633744e-01
-1.196837245949300688e-01
-1.270687922411805615e-01
-1.494287948118211973e-01
-1.480101154960844489e-01
-1.338109430649500609e-01
-1.279046394623060967e-01
-1.295433466358546226e-01
-1.281159646892008341e-01
-1.198215977741166616e-01
-1.344745611618466952e-01
-1.320513803796566354e-01
-1.355819747041864254e-01
-1.338422244834329422e-01
-1.404994941389360874e-01
-1.439674335490400414e-01
-1.345914807735325014e-01
-1.305515127250012897e-01
-1.195925556562229819e-01
-1.277318933440397819e-01
-1.237407176106462697e-01
-1.308078607463923071e-01
-1.271242405885953664e-01
-1.343469479015738932e-01
-1.254115473052800911e-01
-1.265066074933788864e-01
-1.365245489303085202e-01
-1.299134275610268896e-01
-1.350243465470260529e-01
-1.239712518945057795e-01
-1.181609351863373153e-01
-1.310012746991162103e-01
-1.566297766020616211e-01
-1.320543209451184308e-01
-1.379934455508084745e-01
-1.162100003604183834e-01
-1.403675222373090836e-01
-1.522584655242390228e-01
-1.356700489923562958e-01
-1.413110021095329016e-01
-1.579824184955049560e-01
-1.224483783528882291e-01
-1.465480961074764332e-01
-1.056915163440933364e-01
-1.436966551919461599e-01
-1.247935019043480975e-01
-1.138301906386233464e-01
-1.115556125552917555e-01
-9.625041531469853695e-02
-1.259406848094581644e-01
-1.203297996588752611e-01
-1.331149810521483345e-01
-1.220808690767754418e-01
-1.461584345629312331e-01
-1.210539651553603907e-01
-1.493234998477608877e-01
-8.925921618077697905e-02
-1.336792248206979394e-01
-1.448514157630124422e-01
-1.365563402997664044e-01
-1.186030838370341484e-01
-1.341712595330916136e-01
-1.332803877287723204e-01
-1.355068986734068170e-01
-1.462579625577168085e-01
-1.271404390666546202e-01
-9.942442455011139824e-02
-1.367344242954844913e-01
-1.322444807924365862e-01
-1.343220851997077026e-01
-1.397522575253530852e-01
-1.391240841115163329e-01
-1.206938976122749058e-01
-1.418065830191028720e-01
-1.158641288805120767e-01
-1.175658007969556523e-01
-1.327275594663782921e-01
-1.246939664023537647e-01
-1.325726055759331723e-01
-1.189865859840171514e-01
-1.214627659513206615e-01
-1.153544689072122514e-01
-1.280824901437863372e-01
-1.324724026533964649e-01
-1.375567847921666809e-01
-1.276586628633747111e-01
-1.231406161698972573e-01
-1.275882619789587002e-01
-1.297707325940217760e-01
-1.327199810663422519e-01
-1.437610681240362454e-01
-1.317475121160153473e-01
-1.195670362271907955e-01
-1.300457578554105320e-01
-1.405319100625857798e-01
-1.296070217799015489e-01
-1.220846906787721731e-01
-1.145272628922966440e-01
-1.101526399586737065e-01
-1.197737318565088166e-01
-1.381624590263902386e-01
-1.112659615227150484e-01
-1.276286944412619584e-01
-1.325133750506310715e-01
-1.305072225909562345e-01
-1.353206535784916564e-01
-1.339607410782192864e-01
-1.205667375446655282e-01
-1.466606754713847827e-01
-1.253316915470920889e-01
-1.183890660962041153e-01
-1.089964659176529405e-01
-1.373225353456755116e-01
-1.159806754410530327e-01
-1.061731558189564634e-01
-1.327845207824434326e-01
-1.195516238343011933e-01
-1.319388697990172554e-01
-1.193394928283884188e-01
-1.372657855351663292e-01
-1.162653386840882264e-01
-1.052937177156617748e-01
-1.402243526025764853e-01
-1.041814792976774456e-01
-1.214881389701091968e-01
-1.213245750312035853e-01
-1.342694168133279908e-01
-1.105774119765080415e-01
-1.321716573180518328e-01
-1.217054858672008411e-01
-1.274476641361479701e-01
-1.181242162561058212e-01
-1.454716505857444053e-01
-1.215685776174214999e-01
-1.521950225235844112e-01
-1.283357079535868139e-01
-1.182624953934625772e-01
-1.335497076508166403e-01
-1.194270074306229418e-01
-1.148137839206737620e-01
-1.429739510350545029e-01
-1.244431385814123853e-01
-1.436331544813901351e-01
-1.176745443738624469e-01
-1.181741310312624804e-01
-1.253559271891688254e-01
-1.273538630990434795e-01
-1.432926325553698088e-01
-1.226439070669713000e-01
-1.260917985168507338e-01
-1.181887059650444105e-01
-1.268837492797096067e-01
-1.203578340240102490e-01
-1.274063476772264725e-01
-1.301656913289641337e-01
-1.268338663976757985e-01
-1.170890101640353481e-01
-1.121508143743394359e-01
-1.286989835374472979e-01
-1.353194073488816762e-01
-1.364144801363559867e-01
-1.233678933818834200e-01
-1.361599207533932265e-01
-1.317987790822422178e-01
-1.021949237210672823e-01
-1.325583399684875929e-01
-1.376550823356664510e-01
-1.098211449407433954e-01
-1.459114610208354368e-01
-1.449822332418612414e-01
-1.152376555301342365e-01
-1.299838914750496288e-01
-1.392202468323789077e-01
-1.307140249181483749e-01
-1.375752348745059583e-01
-1.268371802805985660e-01
-1.117400065341035836e-01
-1.290930452268734818e-01
-1.242913148717207233e-01
-1.290757274521708298e-01
-1.011033889731921404e-01
-1.306025893412285366e-01
-1.172839280289966479e-01
-1.193233343025460469e-01
-1.214437302219724124e-01
-1.367427086865575236e-01
-1.270292557909508124e-01
-1.428251067256331996e-01
-1.287353379791245922e-01
-1.273649314650084907e-01
-1.269353335853333764e-01
-1.335224948253757593e-01
-1.134979565897948628e-01
-1.233359420573073711e-01
-1.376570235181568402e-01
-1.117731499152689739e-01
-1.115747795012190929e-01
-1.299345330831279954e-01
-1.428089796059872907e-01
-1.375517741000287786e-01
-1.260520506833287258e-01
-1.371109029883604558e-01
-1.195081664585748160e-01
-1.249287608992355469e-01
-1.317413602963114216e-01
-1.366418859497101068e-01
-1.220306699613931400e-01
-1.138189164831124311e-01
-1.341386646252088199e-01
-1.225396084789515394e-01
-1.304375711293244144e-01
-1.383173962916295630e-01
-1.330117013910853685e-01
-1.215266365941247151e-01
-1.115431900199593401e-01
-1.154941739865675970e-01
-1.431611634443833436e-01
-1.261449641345016026e-01
-1.544684424833121517e-01
-1.161687546050899633e-01
-1.212564008068534316e-01
-1.248100738750998057e-01
-1.158995492793192528e-01
-1.314175410467699756e-01
-1.204898478889867564e-01
-1.330628830290114251e-01
-1.405205331275595215e-01
-1.357076317256502851e-01
-1.213653304206612632e-01
-1.159887179383223416e-01
-1.252821213348610796e-01
-1.371844995025072733e-01
-1.286062492172478366e-01
-1.354354954999785199e-01
-1.066153210800255130e-01
-1.156775875928185565e-01
-1.205804507563374428e-01
-1.403877468834000553e-01
-1.442240280389022467e-01
-1.291014257227951489e-01
-1.256809696862384862e-01
-1.286704165820279355e-01
-1.280611604245664448e-01
-1.428986968015740489e-01
-1.328110959835189786e-01
-1.269798923592712070e-01
-1.181273670903168344e-01
-1.229445874157217566e-01
-1.187964701328740325e-01
-1.343434162374609886e-01
-1.437189503364895149e-01
-1.334982093925956292e-01
-1.232556837316231696e-01
-1.500197072101109863e-01
-1.177699915914189599e-01
-1.446079788490290396e-01
-1.238060136402644312e-01
-1.368289053431012703e-01
-1.376674677627753030e-01
-1.387621974994306395e-01
-1.238073308273977546e-01
-1.319561340598182086e-01
-1.359146524631010267e-01
-1.271642141008504368e-01
-1.250177305312619447e-01
-1.123901374336063741e-01
-9.554414699819428758e-02
-1.119503460266757233e-01
-1.341602792990018167e-01
-1.326983586056282582e-01
-1.354786625670901801e-01
-1.439920187141989494e-01
-1.322209032597022604e-01
-1.175093551916249340e-01
-1.413903635635815337e-01
-1.189260345319468060e-01
-1.409928639558908070e-01
-1.286675215393867366e-01
-1.243497062914319107e-01
-1.220526257654904190e-01
-1.340347609979527232e-01
-1.138242722578335642e-01
-1.359461981124646113e-01
-1.251986525625271018e-01
-1.130945030949833813e-01
-1.416296599780155763e-01
-1.128813790722885541e-01
-1.119427462946888663e-01
-1.362812043293217812e-01
-1.333665778195654572e-01
-1.372914658879532956e-01
-1.327609116040546211e-01
-1.257951083361935340e-01
-9.853919338152873630e-02
-1.230464778915428548e-01
-1.155611647551107318e-01
-1.350134726126369922e-01
-1.319754380253790327e-01
-1.180203365536212634e-01
-1.175504821595171473e-01
-1.267341535316487966e-01
-1.348283232111114616e-01
-1.069791674622217748e-01
-1.098422168185788916e-01
-1.407672182021457163e-01
-1.337575585540593248e-01
-1.141628739527444369e-01
-1.106559453819385003e-01
-1.296799275671622342e-01
-1.379676962397170803e-01
-1.205166123123013605e-01
-1.290307252306292785e-01
-1.109009437975698037e-01
-1.301282349540297256e-01
-1.354513027752264898e-01
-1.254573359670448363e-01
-1.229775855120783384e-01
-1.381374540591709665e-01
-1.146660713748797189e-01
-1.052544616077379230e-01
-1.303217863362949591e-01
-1.292775668853853588e-01
-1.257568441497896317e-01
-1.284827048843489028e-01
-1.126313361576578159e-01
-1.289961188807859649e-01
-1.146443545694859761e-01
-1.239591604739814501e-01
-1.199222230265038075e-01
-1.209844782432040744e-01
-1.353293919142970203e-01
-1.386020247225840663e-01
-1.186718224878896000e-01
-1.433795174742996115e-01
-1.260782189085888072e-01
-1.255634492398810254e-01
-1.306760912715997647e-01
-1.368907346993947505e-01
-1.374889348067942774e-01
-1.193253392488928255e-01
-1.454841060447756573e-01
-1.135049138555036530e-01
-1.213170595357167397e-01
-1.156283616604498882e-01
-1.380791957433293582e-01
-1.332456853677856656e-01
-1.268660724034425258e-01
-9.887420120646694954e-02
-1.179495295901795970e-01
-1.224119934744672816e-01
-1.134015168298189158e-01
-1.330297777182105623e-01
-1.284319762075332716e-01
-1.238078559407882473e-01
-1.076022089930530334e-01
-1.101064038094717451e-01
-1.145285015517179816e-01
-1.121050876753923731e-01
-1.312228649315994311e-01
-1.242086481609797621e-01
-1.375014308559192600e-01
-1.118867668448207953e-01
-1.278308148787452025e-01
-1.173588251391578380e-01
-1.380244380827650164e-01
-1.231890595459631810e-01
-1.209877099132309064e-01
-1.210907822439322989e-01
-1.322445393039770600e-01
-1.100476338919106900e-01
-1.193051231590551570e-01
-1.333262553825024233e-01
-1.249447723572774116e-01
-1.286407344404743303e-01
-1.169963256442679567e-01
-1.283106908623534437e-01
-1.117660776563596386e-01
-1.122415396718667024e-01
-1.252009458048829738e-01
-1.528437408190996549e-01
-1.164427108773788966e-01
-1.114379801719767166e-01
-1.234339602961465193e-01
-1.226070397903244735e-01
-1.242749465284878063e-01
-1.199471015547797781e-01
-1.237995496274127694e-01
-1.005606656691790529e-01
-1.182916962326146654e-01
-1.118438574158238802e-01
-1.275606833812137908e-01
-1.134559026733279602e-01
-1.268659270019971974e-01
-1.105149677110393441e-01
-1.201281495225504370e-01
-1.318569613772103133e-01
-1.307436860958146041e-01
-1.375717824204915340e-01
-1.285046481370551164e-01
-1.196904409751856635e-01
-1.353187207258582936e-01
-1.249652514217049620e-01
-1.293809068340960045e-01
-1.303130011953220757e-01
-1.068491482400779763e-01
-1.300050254871772670e-01
-1.286973342911445495e-01
-1.319366871246902273e-01
-1.286077477512292955e-01
-1.378568438926128514e-01
-1.441015959038096650e-01
-1.354406265553936006e-01
-1.218711418994798679e-01
-1.275007175214964983e-01
-1.101495966099440976e-01
-1.216503813828091612e-01
-1.281236936613881494e-01
-1.168961237123081753e-01
-1.389279342850651966e-01
-1.233829744849823523e-01
-1.189180473873713839e-01
-1.284773182118109092e-01
-1.223399811990793368e-01
-1.272691773651259128e-01
-1.141495846823744192e-01
-1.198729296685311640e-01
-1.008353466527873304e-01
-1.164645980907348527e-01
-1.248543560601203806e-01
-1.139838990527934220e-01
-1.429170470680724281e-01
-1.168674883572129453e-01
-1.191542278987552106e-01
-1.102532392269386513e-01
-1.122307798511274768e-01
-1.155902429736127557e-01
-1.101437993545007904e-01
-1.343465541218535342e-01
-1.319637812065934113e-01
-1.260001437014348913e-01
-1.142693665565383820e-01
-1.177451811954817323e-01
-1.246033819464819475e-01
-1.240813565921357886e-01
-1.226977281112621165e-01
-1.118165416042466442e-01
-9.740991138794430348e-02
-1.405988317000087251e-01
-1.191157597150420411e-01
-1.107179461094972284e-01
-1.252657897329145786e-01
-1.302128187405782733e-01
-1.151696371685798775e-01
-1.390028178690677629e-01
-1.146349864298242538e-01
-1.253367586107601295e-01
-1.354182188003756337e-01
-1.244250880687036154e-01
-1.307068445817081703e-01
-1.382813065995717183e-01
-1.144597535374019537e-01
-1.221898117316747717e-01
-1.301689942615889828e-01
-1.187109937853441516e-01
-1.035987542991701760e-01
-1.269213916902895145e-01
-1.149863188527167068e-01
-1.203395434112400492e-01
-1.184566039251209457e-01
-1.140151523978610026e-01
-1.213140434769726522e-01
-1.148556183892128768e-01
-1.143979032554723746e-01
-1.209027314807707698e-01
-1.433821139916641452e-01
-1.190181844616912121e-01
-1.346563567789171856e-01
-1.178700540443694406e-01
-1.289446680965385950e-01
-1.460017572302277356e-01
-1.272703264366411013e-01
-1.157471664333437622e-01
-1.265887991198252904e-01
-1.216162880663028689e-01
-8.684307005360968057e-02
-1.246527201867800583e-01
-1.254739422423875872e-01
-1.327949562177586362e-01
-1.230539790587438509e-01
-1.232087310960551796e-01
-1.277301621148595190e-01
-1.148415859856914828e-01
-1.197000680960022823e-01
-1.033386649776118632e-01
-1.294040652367708377e-01
-1.406768159643159433e-01
-1.304658236098862611e-01
-1.325749448357622651e-01
-1.177793063584910704e-01
-1.382149641149669483e-01
-1.041586192994930216e-01
-1.259874013146834448e-01
-1.268569675139759323e-01
-9.885597193803220828e-02
-1.270727818553105404e-01
-1.101459787176370109e-01
-1.228298330563359353e-01
-1.258825337128830490e-01
-1.336071574591105593e-01
-1.320720011762862856e-01
-1.276611178798416901e-01
-1.203673583796222857e-01
-1.223082358634185463e-01
-1.263097225090646647e-01
-1.202527510081357193e-01
-1.267332163031840708e-01
-1.232700583512794934e-01
-1.219783950857934035e-01
-1.198650086306141116e-01
-1.065658965372222461e-01
-1.304561358137388827e-01
-1.308595715729564124e-01
-1.290835612391994791e-01
-1.120661019585899032e-01
-1.077179768750926719e-01
-1.135123606768939364e-01
-9.488117038096591238e-02
-1.102775780038705161e-01
-1.228712582058163472e-01
-9.244332554845477445e-02
-1.124318007898632427e-01
-1.242988320294973054e-01
-1.119158098105378779e-01
-1.396680194175265177e-01
-1.273673262731497280e-01
-1.153462127974878848e-01
-1.317425761831357844e-01
-1.194056712972967199e-01
-1.323412755193440760e-01
-1.365703117205348538e-01
-1.194724736581618957e-01
-1.202425967782193988e-01
-1.358110011954126728e-01
-1.206246383946883299e-01
-1.279286419821202836e-01
-1.041545170779319546e-01
-1.215994907328061952e-01
-1.201784558567474404e-01
-1.214074395055216582e-01
-1.385990061003443408e-01
-1.057281265897259265e-01
-1.247438687626891973e-01
-1.037197225490833208e-01
-9.856595183050950726e-02
-1.227415019709638122e-01
-1.202553442788371618e-01
-1.287839847936374515e-01
-1.168883366394800200e-01
-1.209226363123532266e-01
-1.209610889481406715e-01
-1.476996085149282489e-01
-1.119617049796588770e-01
-1.134031178367206072e-01
-1.233487948970976439e-01
-1.102627771429258718e-01
-1.239266617698198819e-01
-9.490798883339919556e-02
-9.999504824142206594e-02
-1.110817495026338309e-01
-1.291178458011540131e-01
-1.174236345990260499e-01
-1.072158897849920106e-01
-1.287009981393768265e-01
-1.186827957852299859e-01
-1.105895710761324313e-01
-1.160598657348059781e-01
-1.171008618031216253e-01
-1.145975684997898869e-01
-1.142647668352093360e-01
-1.182129024856369004e-01
-1.281195453990630062e-01
-1.174422595773466915e-01
-1.156883454081740065e-01
-1.183410045219974727e-01
-1.060830977424775667e-01
-1.232871835241937941e-01
-1.130105861158290786e-01
-1.164334645533683238e-01
-1.355269506555741854e-01
-1.104063212386351689e-01
-1.158066804945227235e-01
-1.169462679657574944e-01
-1.114192426606338271e-01
-1.167866908280154048e-01
-1.162475022715939166e-01
-1.291504856525711453e-01
-1.008201060906963875e-01
-1.066262901378099148e-01
-1.125409962388669305e-01
-1.264888360402734446e-01
-9.900741321666436945e-02
-1.061323246383004820e-01
-9.814083024030217928e-02
-1.127423858796796352e-01
-1.215911016288904745e-01
-1.072704170110821698e-01
-1.153202228342730257e-01
-1.106082905615366901e-01
-1.097788126522080132e-01
-1.223173640841906384e-01
-7.699507929634991088e-02
-1.021068821161485313e-01
-1.123409971389959239e-01
-1.125028472736018387e-01
-8.474891505216496090e-02
-1.374220407824206791e-01
-1.295069164621668323e-01
-1.053959475452608680e-01
-1.100801194306998965e-01
-1.216883998360575592e-01
-1.106470246480819181e-01
-9.201459866342970306e-02
-1.213776200774104447e-01
-1.094731228258201544e-01
-1.154210988581444580e-01
-1.235099068811754824e-01
-9.772001019615260409e-02
-1.024812357292662207e-01
-9.974364010187027063e-02
-9.815968863084326146e-02
-1.046188520673945049e-01
-1.029657386436169664e-01
-1.042947818641364599e-01
-1.209044754725334264e-01
-9.631256045627586970e-02
-1.180765148784051338e-01
-1.142300642807856231e-01
-7.970929891513847676e-02
-1.279506517636260499e-01
-1.245582994629922252e-01
-1.273153196627725414e-01
-1.163705040144709935e-01
-1.094527835746048200e-01
-1.136277749244494623e-01
-1.071833205028137059e-01
-1.028963539373252689e-01
-1.015855632969594607e-01
-1.138904938311623566e-01
-9.979793611384024654e-02
-1.195507699276399521e-01
-1.116193151648907506e-01
-1.107602906551020255e-01
-1.113655489089731970e-01
-1.292572070802562312e-01
-1.120935647618596792e-01
-1.010788899565981946e-01
-1.221511360902435145e-01
-1.014437260542451480e-01
-1.114911645032127946e-01
-9.362508211056670693e-02
-1.039938839124954634e-01
-9.868325938959734978e-02
-1.041947852284225012e-01
-1.094750258890586636e-01
-1.098178563216632847e-01
-1.094513028478312361e-01
-1.105507631547547054e-01
-1.194315624146760207e-01
-1.076603378565523794e-01
-1.129397734233308359e-01
-1.344658339188573026e-01
-9.853206603508499195e-02
-1.007071294429029290e-01
-1.081516158685941198e-01
-1.089778066024184172e-01
-1.136596553299080575e-01
-1.150431915190335691e-01
-1.157462004013769669e-01
-1.143451323919277562e-01
-1.117168594617626298e-01
-1.088937123464262802e-01
-1.072580503378564032e-01
-1.089265289075251747e-01
-1.258920860948362086e-01
-1.044857000916924045e-01
-9.247309573759579515e-02
-1.188320364393499889e-01
-1.095695169672492308e-01
-1.056502008455391939e-01
-1.149296797016255284e-01
-1.249807385839746127e-01
-1.024111438757208808e-01
-1.075724759529658459e-01
-1.140025248769802602e-01
-1.201071694491723657e-01
-9.901246897605534003e-02
-1.005620000182353563e-01
-1.068201665751292162e-01
-1.259921966159887607e-01
-9.534306813749508780e-02
-9.791444557015238637e-02
-1.076947718445593200e-01
-1.110332410903027422e-01
-9.172962786788842193e-02
-8.357684112606232618e-02
-1.144594398412544234e-01
-1.100174198345209853e-01
-1.070553260446489852e-01
-1.080149804128024138e-01
-1.154806624870314269e-01
-9.299282617940597684e-02
-1.174205758410166306e-01
-1.326758746527462174e-01
-1.190939590324628650e-01
-1.153795374962535425e-01
-1.228125403601205562e-01
-1.060959910042240800e-01
-1.073236182276169626e-01
-1.168702894186385566e-01
-9.953480243231652147e-02
-1.289203584167037675e-01
-1.081706729111348853e-01
-1.007422437939314158e-01
-1.113617874756957365e-01
-1.047271069923443043e-01
-9.966462110935669916e-02
-1.113979110832759856e-01
-1.189316919927208838e-01
-1.085762628261515289e-01
-1.146110404832537677e-01
-9.019949589343211060e-02
-1.102729026151382241e-01
-9.797133144163763796e-02
-1.201556121849321340e-01
-1.171806448706611686e-01
-1.306047044184583394e-01
-1.061922139693428219e-01
-1.050499258789100027e-01
-1.084468766633022579e-01
-1.174642134674942634e-01
-9.108514807364896659e-02
-1.246449636912070058e-01
-1.138866311091511346e-01
-9.807487811116065435e-02
-1.061075595563039375e-01
-1.018193878001388969e-01
-9.101901469029667624e-02
-1.158617567648385499e-01
-1.037544274774000325e-01
-9.026710674174583116e-02
-1.119875650500263969e-01
-1.163260994971442308e-01
-8.612226007561261942e-02
-1.057628392850534643e-01
-1.027019873691604190e-01
-1.188483507396377731e-01
-1.257976128442367114e-01
-1.100399936338742474e-01
-1.129545578776495057e-01
-1.054381549523589340e-01
-9.699221625588426432e-02
-1.103740334777824905e-01
-1.140556898012414083e-01
-1.110337424954465219e-01
-9.647020603672087913e-02
-1.100013274591981893e-01
-1.030475814391574180e-01
-1.153448611779967492e-01
-9.706814729404029951e-02
-1.147115547939546870e-01
-1.229647267630764040e-01
-9.969372805387670400e-02
-1.152247513460591538e-01
-9.734042688957043887e-02
-1.051403918252291902e-01
-1.319704291495317483e-01
-1.112998899447293216e-01
-1.114425135286530311e-01
-1.089913155408788331e-01
-9.582844784464443488e-02
-1.177903426640697637e-01
-1.038792641726716953e-01
-1.054496818396347263e-01
-9.708147976498186782e-02
-1.227902888334265613e-01
-1.147709139460479227e-01
-1.183691774370540933e-01
-1.196212701181086774e-01
-1.090604502037040846e-01
-9.158706879979595927e-02
-1.103251361260396274e-01
-1.152828361617108943e-01
-9.124746176198655911e-02
-1.329230968548732739e-01
-1.002306543547936274e-01
-1.102777038186629477e-01
-9.523288236344572277e-02
-9.541990422314310105e-02
-1.152612138562143090e-01
-1.070719324497229341e-01
-1.069908991609701820e-01
-1.018248355953297601e-01
-9.369326026443648703e-02
-1.181971565029392018e-01
-9.619682608725585449e-02
-1.171643360938437184e-01
-1.195877480294368772e-01
-1.073243086228926751e-01
-1.177900641916272695e-01
-1.247469967952211378e-01
-1.055220600076452464e-01
-1.286841065952356589e-01
-1.053663712049331264e-01
-1.058427691312648217e-01
-1.065565825121135013e-01
-8.980708925878333471e-02
-1.019974103535516152e-01
-9.835760857720757255e-02
-1.055161101208143548e-01
-1.103788825912556670e-01
-1.094309686402657883e-01
-1.151176791319787895e-01
-1.072294751761321552e-01
-1.099252626211486700e-01
-1.137915096674129434e-01
-9.548468370863469334e-02
-1.174002417411201954e-01
-1.079287063481321474e-01
-1.040205776452774594e-01
-8.590730773897288508e-02
-1.014364033574091800e-01
-1.141724523358043364e-01
-1.136656275363349816e-01
-1.009927549435253730e-01
-1.002196650448566456e-01
-9.753338527780043565e-02
-1.172946163367646066e-01
-1.012358761605194057e-01
-1.096941462442723725e-01
-1.006997162075789626e-01
-1.143728961687247164e-01
-1.052958241081855678e-01
-1.094777055391619458e-01
-1.108228664215003129e-01
-1.024676448059929496e-01
-1.090006547902522688e-01
-1.022763115346083662e-01
-1.177634235405671803e-01
-9.728924626451793123e-02
-9.418846481625016420e-02
-1.214043312799634455e-01
-1.043356488926781844e-01
-1.096723301493400526e-01
-8.745933151044743559e-02
-1.099471665528721082e-01
-1.236902728938138601e-01
-9.499174990308928423e-02
-1.025586915620197714e-01
-1.128852374538906467e-01
-1.117933486053477588e-01
-9.591278678398983126e-02
-1.044872427700901385e-01
-1.196351862042156350e-01
-9.887586505049505980e-02
-1.085246025261346614e-01
-9.307694773080878170e-02
-1.109888822439641931e-01
-1.194108785405400969e-01
-1.079452539526474519e-01
-1.164920856545657302e-01
-1.047055308321921813e-01
-1.026152367677884841e-01
-1.163353121165249249e-01
-1.124270883303856300e-01
-1.108703606261691038e-01
-9.995949675564651249e-02
-1.181653770463262781e-01
-8.577028756026891521e-02
-1.117207903793065310e-01
-1.086979204288955336e-01
-8.153797152939082360e-02
-9.735617736758844787e-02
-1.016462205926283308e-01
-1.168364689205621809e-01
-1.142313418970930944e-01
-1.070119314314834924e-01
-1.038409125480987544e-01
-1.130377148359432010e-01
-1.099895411700510806e-01
-1.051627777032158595e-01
-1.153656189379139441e-01
-9.612404911719084344e-02
-1.189088646214113837e-01
-1.020307141811686025e-01
-1.084611816007200746e-01
-1.049945007835493965e-01
-1.096480583020835453e-01
-1.071095536387934866e-01
-9.920279934564830981e-02
-1.001038764679151594e-01
-1.013488974545170840e-01
-9.605982058226053555e-02
-1.145609996034542416e-01
-8.890371525512484607e-02
-1.059581890946692112e-01
-1.124324965365069290e-01
-1.054957651164101645e-01
-1.046024228242070087e-01
-1.059513285302417507e-01
-1.080631207009416783e-01
-1.183482349947990453e-01
-1.121226178383378791e-01
-8.999752603666004436e-02
-1.004434732147930498e-01
-9.947412227673378682e-02
-1.088062438947358379e-01
-8.660270788020058008e-02
-8.940777801615183706e-02
-1.097130960856085163e-01
-9.421622160165614435e-02
-9.387902309446766180e-02
-1.034752084296051144e-01
-8.959463209175734522e-02
-1.046884150012325210e-01
-1.018089601526323690e-01
-1.030919665093767423e-01
-9.327584360775008354e-02
-1.149555342375399858e-01
-1.146553400627379343e-01
-1.049986623495202387e-01
-1.090529121483168329e-01
-1.020911942056246108e-01
-1.049496538150433561e-01
-1.100110522039172978e-01
-9.904580108743286926e-02
-1.278801613310276419e-01
-8.771453451600054463e-02
-1.037457037428432399e-01
-1.147502417081504578e-01
-8.652204289086848354e-02
-1.230166098495020233e-01
-9.738413528517213258e-02
-1.033861719640789684e-01
-1.016712639123288492e-01
-1.072972346285438749e-01
-9.774274619534153996e-02
-1.065062493191397119e-01
-9.095130242326029957e-02
-1.007810338667855937e-01
-8.279374975667171122e-02
-9.963191175062854898e-02
-9.872533014027075338e-02
-9.633169201934664583e-02
-1.076736237504880567e-01
-1.193099588307599268e-01
-1.112953532439622945e-01
-9.700342491966718050e-02
-9.839021160994293469e-02
-9.741620169427689380e-02
-1.046520211988293814e-01
-9.132003760817079818e-02
-9.139198725840055881e-02
-8.643899352612292863e-02
-7.836994640957251068e-02
-8.866957065091987666e-02
-9.475594257860694980e-02
-9.056636895887160144e-02
-1.001550619918011864e-01
-1.025772069176991985e-01
-9.837557773816180129e-02
-1.026065704350934554e-01
-8.986421434321253954e-02
-7.773643954417074065e-02
-1.024343814342803666e-01
-1.219971894086264302e-01
-9.514186202218774535e-02
-9.893740548105521559e-02
-8.679824627677132365e-02
-9.085466064890918014e-02
-8.943022020648737358e-02
-1.211797568228293737e-01
-9.447862329755352118e-02
-8.408707085301422857e-02
-9.939431187764448394e-02
-1.128343527579035999e-01
-9.782104626558092708e-02
-8.922244441420076888e-02
-1.087465567178859810e-01
-8.811456840947404223e-02
-9.767814074812238012e-02
-1.061278514544964219e-01
-8.850222936748947111e-02
-9.148033440989605802e-02
-9.409226308321153032e-02
-1.104732733381541820e-01
-1.023516984503061028e-01
-9.095530097148871174e-02
-1.042169728863735628e-01
-9.191447621979953464e-02
-9.421086491928272466e-02
-9.044484642216776837e-02
-8.149661088372874007e-02
-9.873642816000217926e-02
-9.283757851230731162e-02
-8.205186795659995258e-02
-1.077822033042530464e-01
-8.428663968420670172e-02
-8.706780677865763596e-02
-9.620468460188691395e-02
-9.630457165450831414e-02
-8.843889646936840820e-02
-9.924110283662426757e-02
-9.272055869224792024e-02
-9.227611110526408311e-02
-1.012786361826922554e-01
-8.413286822461758796e-02
-1.088863561400820051e-01
-9.844987077025421640e-02
-1.053892214886049117e-01
-7.945303691148225544e-02
-9.428165194959321760e-02
-8.703262642149919848e-02
-9.333008436972145550e-02
-9.381500439672578462e-02
-9.375573891074770461e-02
-1.001861645212395457e-01
-9.537769487330216567e-02
-1.040342610922132954e-01
-1.012950405190612968e-01
-9.058845164790862992e-02
-1.063919935016256063e-01
-1.046794850482016259e-01
-1.022664168033450421e-01
-9.583214814184898289e-02
-8.227009147101486952e-02
-6.992042732557955664e-02
-9.765101987261638750e-02
-8.953756052244797592e-02
-8.577618832531185011e-02
-9.448761360760149497e-02
-9.662659819012783813e-02
-1.076345134861411701e-01
-1.009334400599751352e-01
-9.896505471692518263e-02
-1.153439707236944556e-01
-9.940660800957444587e-02
-1.050499986155941229e-01
-8.907255184667405012e-02
-1.030862620896024068e-01
-8.174542870021818397e-02
-9.571675364415328791e-02
-1.059886317657027094e-01
-8.082205585553203786e-02
-8.539676163500253825e-02
-7.196491098015847521e-02
-9.150005658477830539e-02
-1.032155843559118547e-01
-8.304604298822554354e-02
-1.049039339191960574e-01
-1.113307700546702500e-01
-1.067808610698940119e-01
-1.101154915256208344e-01
-9.793146899146780437e-02
-1.024422532498371341e-01
-9.161566513444363569e-02
-8.801148076180011215e-02
-9.723021040358728606e-02
-9.920838378272478497e-02
-9.448198122695633527e-02
-9.422521349630318122e-02
-1.004078737385769998e-01
-8.330084996985129275e-02
-1.056275318516141787e-01
-1.096086170215537087e-01
-1.122304118899783293e-01
-8.877890818466702139e-02
-1.058989879315207772e-01
-1.021918568761098489e-01
-9.517731565825619799e-02
-9.073814515920149149e-02
-9.539676099289107203e-02
-1.041976226269860362e-01
-1.012461289355202215e-01
-9.470008612761289524e-02
-8.446234929305763972e-02
-7.969050225396957787e-02
-9.447592193234877200e-02
-9.749140948441969989e-02
-8.285142920011395740e-02
-8.535935720480766764e-02
-1.084696375597512807e-01
-1.025393750583547536e-01
-9.097114374125873926e-02
-1.002118126608530918e-01
-9.909072668529980699e-02
-8.708175898729708653e-02
-9.824647187103684176e-02
-9.021186628598103219e-02
-7.795829648801029521e-02
-7.322255838944827233e-02
-1.006356875086669989e-01
-9.963979012108883926e-02
-8.587333888774419111e-02
-1.098879331001355736e-01
-8.568936317758148180e-02
-1.004408402398150740e-01
-7.850088754711692651e-02
-9.636277296555555150e-02
-8.217361103571602099e-02
-8.764149661503065070e-02
-8.451125928339377202e-02
-9.854889263776332731e-02
-8.729525865531730100e-02
-8.832668397276299821e-02
-8.117876685291242067e-02
-9.671633149427084908e-02
-1.020532940682474243e-01
-9.809583194429150055e-02
-8.673902872907882089e-02
-1.115961500467505252e-01
-8.549861559124462274e-02
-9.604344919847278284e-02
-8.667883006437183957e-02
-9.260853725726866936e-02
-9.387367167921820132e-02
-8.627189391622529235e-02
-7.022682073419518611e-02
-8.789637017778051398e-02
-9.425196624446575966e-02
-8.038633847572536351e-02
-1.108766035758025348e-01
-8.885090356230271325e-02
-1.009676009354798926e-01
-9.428507441596950533e-02
-9.509738897172388683e-02
-9.376284246725877236e-02
-7.832492365099025244e-02
-8.294638759903967540e-02
-8.434398030972169169e-02
-9.855258350840671866e-02
-1.071030787813420648e-01
-7.711913136496000021e-02
-8.729446052204443973e-02
-9.515881940288314911e-02
-1.090811892097827279e-01
-9.184410789529996733e-02
-1.015960209715987550e-01
-1.011189777017163505e-01
-1.039046560551011300e-01
-1.091361265994290342e-01
-9.408580412517741909e-02
-8.873576619659236109e-02
-7.607631324514040061e-02
-9.361293149264632296e-02
-8.616448091466023806e-02
-8.951576075164338619e-02
-1.021746551809703391e-01
-6.416458438987110435e-02
-8.014553611784375198e-02
-7.751666280808744425e-02
-7.212268469620176925e-02
-9.108544537092885807e-02
-7.640693804052030302e-02
-9.127930336503907449e-02
-9.268228010574872111e-02
-8.831291758002526859e-02
-1.194418448493531765e-01
-8.822533196282131285e-02
-9.864357902712268811e-02
-1.045307747023299233e-01
-8.420051494750675769e-02
-1.004035981417515100e-01
-9.511196739133058464e-02
-7.571911037352163643e-02
-9.202426014749642835e-02
-9.341683191901875571e-02
-1.044568828346862238e-01
-9.162356368532949269e-02
-1.148982376439919295e-01
-7.044259569253137621e-02
-8.819483724224691512e-02
-7.820792152416776444e-02
-8.575553858506812510e-02
-9.810388806516473492e-02
-9.003287262702139304e-02
-8.089204617344254722e-02
-7.614084287564545916e-02
-7.848580902079396737e-02
-8.684928445502175520e-02
-9.466872882192869931e-02
-7.610007075022313938e-02
-8.372342638428072192e-02
-9.918711103906265036e-02
-8.815424042823276352e-02
-8.073451523859107026e-02
-9.352435074193511666e-02
-8.248855633466112280e-02
-8.711722636039216650e-02
-7.268253728588969231e-02
-6.508697220472270395e-02
-1.078216824140292990e-01
-9.586910321042475813e-02
-8.136780288721677523e-02
-1.093502867218766744e-01
-8.805796276926607102e-02
-8.734119609244596349e-02
-8.351505066316058934e-02
-8.673674100837036605e-02
-7.638916965385891822e-02
-7.181179257391535897e-02
-8.100998721266459979e-02
-9.426709982184314218e-02
-8.813923078003711720e-02
-7.822361212287273768e-02
-9.640850669262845951e-02
-9.530478379938707445e-02
-1.001356523207911076e-01
-8.216172016851275295e-02
-9.813784264386925249e-02
-9.560176977172717139e-02
-1.005778928907810621e-01
-8.015932331930750165e-02
-9.144235450641723106e-02
-8.157206713516951258e-02
-8.446868902569398818e-02
-9.841724718975794484e-02
-8.248625587721490626e-02
-7.012653011306393958e-02
-8.099860394103301775e-02
-8.084301613367120276e-02
-9.271189109633164172e-02
-7.465687992274865070e-02
-8.878156950731248831e-02
-7.414830407518763211e-02
-7.422592088280859091e-02
-1.002908066555774219e-01
-8.614505848366452168e-02
-9.173682621217671418e-02
-7.806783376460946222e-02
-8.395439567484230814e-02
-8.800502413694015480e-02
-9.350409064416531635e-02
-9.540496654730833137e-02
-9.825517202562057684e-02
-7.937876111111663580e-02
-8.141629802592290077e-02
-9.986100735468249334e-02
-7.568292140933725876e-02
-8.751144893911713685e-02
-9.715607160607084292e-02
-7.329454929118019157e-02
-7.225685073894654031e-02
-7.802129417292054392e-02
-8.279808706655433781e-02
-9.273972015532318258e-02
-9.817464604748020462e-02
-1.033987252220560371e-01
-9.619311662783519568e-02
-8.305706979552761327e-02
-8.010269330844885238e-02
-8.974678729474691585e-02
-9.110383705601848847e-02
-8.465008009949780143e-02
-9.301686413073534387e-02
-7.081221412865970621e-02
-8.569762472015758636e-02
-7.414870238611052933e-02
-8.025159030457425235e-02
-7.681314320907604853e-02
-7.341110840290808459e-02
-8.049720574440422105e-02
-1.049900747198498213e-01
-7.614200904666842962e-02
-8.218393691894089470e-02
-7.119098657957662057e-02
-7.668459537159912076e-02
-9.792098089396898686e-02
-8.207801284603018221e-02
-8.198197355236190587e-02
-6.983365116942684414e-02
-8.388763189814656129e-02
-8.137647936288666672e-02
-1.038804101320304346e-01
-7.996171202570481751e-02
-9.083883050095244160e-02
-9.867235933046522578e-02
-8.590249554749655736e-02
-8.454394774014498126e-02
-9.337167008054858552e-02
-7.172358939644671305e-02
-8.505406260115760952e-02
-9.482101046805466171e-02
-7.596379773666572799e-02
-8.196718885896650542e-02
-7.279615658774185594e-02
-9.539672033327217804e-02
-7.609706665313664686e-02
-7.489545863321936392e-02
-7.415180691139695857e-02
-8.203958958661541900e-02
-8.318152187072211379e-02
-8.918541595911290421e-02
-8.540668865973170820e-02
-9.927592312733687918e-02
-9.703997710061371129e-02
-7.194138824507770313e-02
-9.508672840636660240e-02
-8.272018629854877014e-02
-7.271795382407934827e-02
-8.175391526145306398e-02
-9.096744956881819277e-02
-9.471235056471763447e-02
-7.461867482498475701e-02
-8.006743201886319661e-02
-7.525806393079086110e-02
-7.133290327653313279e-02
-7.925782980888253226e-02
-7.688249333799621055e-02
-1.032403849295518983e-01
-8.563230969371928014e-02
-8.134088217223958694e-02
-1.056229486606982820e-01
-9.879637942903975178e-02
-8.423437234163927423e-02
-1.051750102376992069e-01
-1.004137907813414388e-01
-7.631217107190070570e-02
-8.290260590231829374e-02
-8.572963039978462318e-02
-7.094822769505242099e-02
-9.634944246637650034e-02
-9.182306921270157185e-02
-8.840674666308512286e-02
-8.477201043595047891e-02
-9.650873020467726215e-02
-1.019818032986483797e-01
-7.189827890144591394e-02
-7.370560352973216933e-02
-9.437022596915832506e-02
-9.243560697084174382e-02
-8.964824693573586467e-02
-8.516330730476949495e-02
-7.765616829417949785e-02
-6.825140282194706864e-02
-8.273899653521490927e-02
-9.032262623043241234e-02
-6.592979278928010056e-02
-6.305700442404701955e-02
-8.444804957509616239e-02
-9.059914247565518941e-02
-6.972326103129890262e-02
-7.389447784982089429e-02
-8.780253847871893891e-02
-7.069587992825902834e-02
-9.133509366704148369e-02
-8.236127973402783409e-02
-8.943211665990095927e-02
-8.801049920343746724e-02
-6.244003265902915017e-02
-8.315015994326926951e-02
-8.990712557843333341e-02
-7.623955376641976256e-02
-9.068033888457503744e-02
-8.608701768121221343e-02
-7.725761780523719702e-02
-8.193088399895052942e-02
-6.396649990332410607e-02
-9.499553717864499258e-02
-9.277586868402584730e-02
-8.301033516160043202e-02
-7.385182660834474500e-02
-6.188918727791625773e-02
-6.518866863514395649e-02
-8.577241045102636241e-02
-8.239458649943054436e-02
-8.044344351628458789e-02
-8.206626555334321782e-02
-9.074238883423901836e-02
-7.328979838977442429e-02
-8.109536671582007195e-02
-6.760058729082682460e-02
-7.204709733560014928e-02
-9.107574642675479726e-02
-7.827528760872501379e-02
-7.380239690733174374e-02
-8.166152370388413129e-02
-8.781330889915703319e-02
-6.998938572945263836e-02
-7.945754105383592836e-02
-9.718405697471307891e-02
-9.597958265339576189e-02
-8.170458851428809288e-02
-8.982382082680090418e-02
-7.633785366369914838e-02
-7.696630083376737597e-02
-9.137282372487634530e-02
-7.960508814671234112e-02
-7.279968463287439517e-02
-7.658931549962033625e-02
-6.757611151545353523e-02
-7.093208389384036971e-02
-7.510968600493810043e-02
-9.061713391890090230e-02
-7.729593987278238210e-02
-8.478946883076331209e-02
-6.592565364239451331e-02
-8.886677385629906945e-02
-8.459882151611866630e-02
-9.219969625457709317e-02
-7.814953996641374467e-02
-9.115245407195579630e-02
-7.432453006721990996e-02
-6.175966466490768331e-02
-6.512215926950100375e-02
-7.865115240237152694e-02
-9.229731921185545251e-02
-8.760864012602680162e-02
-8.131669616388333133e-02
-9.250726269706800731e-02
-8.237947655398718261e-02
-9.777217089116285731e-02
-8.042071356797390880e-02
-7.179939556204588402e-02
-6.205616925883839646e-02
-7.487838378332482836e-02
-7.061192429454714314e-02
-8.588975321638545046e-02
-6.529599244814099368e-02
-9.170280454978139983e-02
-8.373413296441757636e-02
-8.754384743433564486e-02
-7.493664903008151468e-02
-6.961430332510588903e-02
-7.443712030833028737e-02
-8.021443516033097132e-02
-8.185366285407219555e-02
-8.953638326332759301e-02
-8.227426405297197376e-02
-8.350436252736755105e-02
-6.394388505668988087e-02
-8.150021974624926946e-02
-7.671511448307075098e-02
-8.082926483469958512e-02
-8.012527456011153681e-02
-9.283760904447299622e-02
-7.362858011522481483e-02
-7.713463980060822345e-02
-1.079286883658746587e-01
-8.144815487896706063e-02
-7.321727651545803517e-02
-9.384070802370562958e-02
-9.259698165611177090e-02
-7.717862377733594736e-02
-7.456942961010511184e-02
-9.728179551521008717e-02
-9.195953471403978119e-02
-7.076572313512131951e-02
-7.886837967021476103e-02
-7.283391338673400606e-02
-6.488746179469742636e-02
-8.842193518680055431e-02
-7.585904261585753316e-02
-8.205128053223874340e-02
-9.249560435351604493e-02
-1.015622507977315681e-01
-7.404574752087929312e-02
-8.048610095239901174e-02
-9.591044314017219130e-02
-9.391181380167634707e-02
-8.580925489162483100e-02
-9.047109800234261201e-02
-8.702378353841994096e-02
-6.687614116429016486e-02
-8.471456227074210255e-02
-7.524444402119710718e-02
-8.820842213593041437e-02
-8.877646797369638521e-02
-7.326360219250847849e-02
-8.173633445596888147e-02
-8.355130161633003705e-02
-9.489405606676437621e-02
-1.008029870802918393e-01
-7.729541817241504520e-02
-8.522807182626565559e-02
-6.839584481876570532e-02
-8.497033518820187870e-02
-8.552120726130200967e-02
-8.280833657960576244e-02
-7.845730337485312678e-02
-7.690016949164231452e-02
-9.404391156189258194e-02
-6.834723612178136842e-02
-9.020105739113185028e-02
-8.397486499205086830e-02
-9.649373501335650749e-02
-8.951007440141517391e-02
-7.799797857674670154e-02
-7.575786322316480081e-02
-8.310841997728622699e-02
-7.399397727686923831e-02
-8.066564257226362111e-02
-7.638775566124644811e-02
-8.577832831141579684e-02
-9.294176683233419667e-02
-6.528058511721269996e-02
-8.101085352486005198e-02
-8.766078379809121024e-02
-8.283053435775680762e-02
-1.071799957064132197e-01
-6.693386152252139842e-02
-9.281240603677937129e-02
-6.878343914784940116e-02
-8.300401644586505312e-02
-9.286288363802421009e-02
-8.318090530805159755e-02
-8.408695028110109437e-02
-8.015471831716705631e-02
-8.583013379657607189e-02
-8.106633158375543824e-02
-8.128584212467550307e-02
-6.175836101992676630e-02
-5.663847291450451599e-02
-7.040600283833087225e-02
-7.077976633246765847e-02
-6.579723632740505646e-02
-8.551936764406915803e-02
-8.139590158958166788e-02
-7.843743406539334384e-02
-5.809553373729551412e-02
-6.135941378957880665e-02
-9.897624568719366744e-02
-7.076716567002697134e-02
-9.401604038916404338e-02
-9.136953011603411723e-02
-9.258617251286115069e-02
-6.702456575448420550e-02
-7.396540442732388310e-02
-8.625021746063690764e-02
-8.086236178636858896e-02
-8.925315296590347058e-02
-8.293502836815884460e-02
-8.223291291570146433e-02
-7.353348191702040182e-02
-7.635259829615555216e-02
-8.846619635509116175e-02
-6.962675569286806698e-02
-6.923617039897869696e-02
-5.128886444228327596e-02
-7.059427164345961903e-02
-8.173625438695766854e-02
-7.475627239349258435e-02
-8.218282939398699471e-02
-7.989172109096463748e-02
-8.281390627363573176e-02
-7.667648912498459257e-02
-7.984050320655353139e-02
-6.973586155464803205e-02
-7.571347456784839614e-02
-9.031945163821546163e-02
-7.672673458725366713e-02
-7.509659283780607819e-02
-6.993512280492512889e-02
-6.890636154210753872e-02
-8.806671819143530033e-02
-8.079274618453773094e-02
-8.031289853879360063e-02
-7.396591411375834368e-02
-8.231678486069045342e-02
-8.682371409931528838e-02
-7.534430766647258471e-02
-7.604310722477461426e-02
-7.542768872540042691e-02
-6.587249230296068903e-02
-7.252400065191436096e-02
-7.916429664920632270e-02
-7.963712236372277875e-02
-7.416224973296081657e-02
-6.884682239527284420e-02
-8.407440632924843837e-02
-8.061525798339193305e-02
-7.941044724399502763e-02
-8.726482215647386742e-02
-9.079428345852656734e-02
-8.565869800898080755e-02
-9.277514850393775436e-02
-5.583064913663723233e-02
-7.542180192029097896e-02
-7.905630520276432649e-02
-7.502315908083728724e-02
-9.219257904248417956e-02
-9.217693385462973066e-02
-6.253277773699057740e-02
-8.012258965037166725e-02
-7.091780146137184604e-02
-8.021883031446211398e-02
-5.903162798488694601e-02
-7.992253924855723113e-02
-7.987866190701699287e-02
-7.575989250076660408e-02
-9.124960293424913549e-02
-7.179663904920789708e-02
-6.817297619499521066e-02
-9.146411142107227499e-02
-6.779273336058523614e-02
-8.165912159295830863e-02
-7.508025686033621693e-02
-8.029034238696954040e-02
-6.326826367531823703e-02
-6.612805626785853153e-02
-7.381449727598322907e-02
-7.583186547562056901e-02
-8.520371728565255542e-02
-7.232670912319551226e-02
-8.664096224021823611e-02
-6.743997367807401389e-02
-8.284630718639737768e-02
-6.218391583689256152e-02
-6.413001807049995007e-02
-8.223068366999734813e-02
-8.287055916080104945e-02
-6.258689388773169826e-02
-8.175764821651913816e-02
-5.238649350189990977e-02
-7.479468863874785822e-02
-6.816625834574349674e-02
-7.390485528470935872e-02
-6.758749471083763671e-02
-7.805295983623466993e-02
-7.460753530568368930e-02
-7.103237119934791011e-02
-7.408872519070834606e-02
-7.520262048396221533e-02
-8.936574184560712453e-02
-6.354503469851272013e-02
-7.402140795426501163e-02
-6.560756913821357006e-02
-1.015246300815960401e-01
-6.012096199325313306e-02
-7.017038145792517390e-02
-7.462953104197048160e-02
-7.362042102754924600e-02
-6.864007716869958975e-02
-7.599784659461658598e-02
-8.426035919368557447e-02
-6.223592911035892572e-02
-7.540245462187890324e-02
-8.685545274828461448e-02
-7.248323620299906844e-02
-7.370813062551612171e-02
-5.663038132223265075e-02
-6.354292474723625961e-02
-7.780863734932076670e-02
-8.763926029750161717e-02
-8.594138116673794014e-02
-8.852251072038758162e-02
-5.679526879989366117e-02
-7.847119659435454475e-02
-8.111601496638350117e-02
-8.364279623872249159e-02
-6.908420112566344973e-02
-7.161439064458560710e-02
-7.898766503306740849e-02
-7.607526147777941838e-02
-8.397380274344595774e-02
-7.799509983316620099e-02
-7.791033154701404451e-02
-7.780848826352060321e-02
-6.895958479172878408e-02
-7.077658641255032967e-02
-6.280363410169158278e-02
-8.646980099293255506e-02
-9.194298778250638293e-02
-7.107551155385037622e-02
-7.473439023228597988e-02
-7.739750267179988652e-02
-6.832278715486150844e-02
-7.838917321747546074e-02
-7.163285239362686407e-02
-6.884802208816358238e-02
-7.107179855613117436e-02
-8.634770084284920655e-02
-8.683138523823273613e-02
-7.533164449790644146e-02
-8.731231134024251828e-02
-9.045860002630055907e-02
-8.113405023363050306e-02
-6.782137953662914498e-02
-6.311786487743396845e-02
-7.559584463258646470e-02
-6.926384900987447857e-02
-8.312660211489640572e-02
-8.237628415839289009e-02
-7.391937917411876835e-02
-6.970616003006546713e-02
-8.297939864824405154e-02
-7.161526964265069184e-02
-6.979422359080876548e-02
-7.553767068658091832e-02
-8.289454758039459248e-02
-7.978798175568069251e-02
-7.946507316415239719e-02
-6.372085466650520558e-02
-6.852874262937236338e-02
-7.834568625998587776e-02
-5.462694372829087625e-02
-7.936436459603382620e-02
-7.212667933493276118e-02
-9.025889127028335901e-02
-7.094422558438467918e-02
-6.289938087111771048e-02
-7.319229245636929559e-02
-8.060691506889505753e-02
-6.950354935736541284e-02
-8.162991641571329393e-02
-7.583523007381019754e-02
-7.830482330827008564e-02
-8.468095043340165273e-02
-6.575571230338553286e-02
-7.629411853801680576e-02
-6.011304071771132740e-02
-7.779639635167089062e-02
-9.408897016563784466e-02
-7.005397224088029395e-02
-7.674802764907229236e-02
-7.002398592447101056e-02
-7.705260192368522387e-02
-7.978174015827345367e-02
-7.629253383725051463e-02
-7.622204445273907114e-02
-7.727143677253182907e-02
-7.437160760002316240e-02
-5.832552708484905341e-02
-7.868162495872312034e-02
-4.755739273662124011e-02
-7.423913666348209983e-02
-5.652886706040196468e-02
-6.869715736328402267e-02
-6.932325880698958498e-02
-7.484734448294577680e-02
-6.530240879234815166e-02
-6.720545880077138934e-02
-6.231531925667231631e-02
-6.647064639606942160e-02
-6.572221236253790455e-02
-7.543910243960283424e-02
-6.440905003888228175e-02
-6.030917742721468577e-02
-7.684370377562665944e-02
-8.310947537604090884e-02
-8.758295188448132762e-02
-6.696959631748666819e-02
-8.062151359102981418e-02
-6.295427041091777864e-02
-5.010796696090564356e-02
-7.228122442253426261e-02
-7.416889162882846220e-02
-6.533143162547760951e-02
-7.875394735228874454e-02
-6.807900022758001102e-02
-6.936319852734339209e-02
-6.128567641064016497e-02
-4.415246924084840346e-02
-6.911658272203606568e-02
-7.024642106865224001e-02
-8.264266393118256671e-02
-9.325514796585926414e-02
-8.065007666416797172e-02
-7.853659430258837226e-02
-8.293172452613251089e-02
-8.332940236929760325e-02
-6.457166529704307101e-02
-6.912821346792312471e-02
-7.457525443165100021e-02
-7.239643893447188228e-02
-9.148608461143305226e-02
-7.339600368606481740e-02
-7.234464010686540714e-02
-6.872959995531797983e-02
-6.465529117503771017e-02
-7.260317636402556507e-02
-6.573077331188093009e-02
-8.685725330062607497e-02
-8.547677763707717258e-02
-6.138708291245582871e-02
-7.767340673595689304e-02
-6.895606368105228201e-02
-7.284584721393860818e-02
-7.730261582710763746e-02
-6.837632296428793055e-02
-6.304067099547179531e-02
-7.080582603506326012e-02
-6.197553609865569246e-02
-8.197715791724347056e-02
-5.783275157950811679e-02
-7.976800365933253700e-02
-7.710870230843827611e-02
-6.979496307831778434e-02
-6.810234559420998146e-02
-5.844357398045864349e-02
-7.230362983301481805e-02
-7.352998027407238457e-02
-8.172720927745465158e-02
-6.756708895393390146e-02
-7.452049999814716608e-02
-6.859572949177433765e-02
-7.601190769229833333e-02
-7.455479162262697301e-02
-7.484228113506614932e-02
-6.308936406150786325e-02
-7.487306064138758710e-02
-6.300726892830681158e-02
-7.708626795938437748e-02
-6.376681609285111962e-02
-6.220133145972133598e-02
-6.671234015202193168e-02
-5.286074469533343784e-02
-8.009390985186906620e-02
-7.786238396502301318e-02
-6.113449442472958240e-02
-7.475699132228506849e-02
-7.484325455670118310e-02
-6.692973770821286639e-02
-6.340060349195407452e-02
-6.766661206119514715e-02
-7.485452344272372494e-02
-7.534047904796657702e-02
-7.873421205154727820e-02
-6.440297624890847783e-02
-7.419895791421121656e-02
-6.231829965873188909e-02
-7.509390815065990210e-02
-5.843454365370775311e-02
-5.868492115925732361e-02
-7.758302223661139863e-02
-4.862945660429801586e-02
-6.299155911296369648e-02
-6.348256205672887786e-02
-7.649997485226214811e-02
-6.743915240146071410e-02
-4.856214892596830840e-02
-5.031023666921743270e-02
-6.986081052808396086e-02
-8.176559456777725277e-02
-6.594241219990769343e-02
-5.944092873065891236e-02
-6.424400918366314495e-02
-7.401865612721336696e-02
-6.911928134154313175e-02
-6.866992175019184796e-02
-7.588169956187057474e-02
-6.129031984633318692e-02
-6.631522330818540034e-02
-5.889455555809246234e-02
-5.424829781132047002e-02
-6.391437249058844194e-02
-6.791721743246621756e-02
-8.538780525540401456e-02
-6.435781617808884747e-02
-7.132696482092254486e-02
-4.841647854333717277e-02
-7.679457261378619393e-02
-7.995758179311580893e-02
-6.343248113960926748e-02
-6.574510272442350700e-02
-5.927411482505132861e-02
-7.409966538129993119e-02
-6.714070289903655009e-02
-7.938174505384522350e-02
-5.944082712285272269e-02
-8.722083004772147874e-02
-6.238778867892284113e-02
-5.125283591895843371e-02
-6.226822207359875017e-02
-6.133818071705749581e-02
-6.926328340079346280e-02
-6.891772008771579472e-02
-5.231212036267543497e-02
-6.042007391102185293e-02
-7.782468750353455089e-02
-7.635513977374529249e-02
-4.711636029592713298e-02
-6.262391573872520822e-02
-6.231084325582643413e-02
-6.945701053502237321e-02
-5.225179257508643510e-02
-8.030388330845469880e-02
-7.195834063473734166e-02
-7.722873387604832496e-02
-6.376059437795199292e-02
-6.403566611620166438e-02
-7.552411987121347703e-02
-7.104392029684236665e-02
-6.356760773218679550e-02
-5.644253170068436881e-02
-4.984627407254953180e-02
-5.716675566547558401e-02
-5.528898107181480504e-02
-6.777601975672101209e-02
-4.940794785292632052e-02
-5.750533764106482981e-02
-4.560687347356289639e-02
-5.714998869839752610e-02
-7.103362563496190552e-02
-6.492089207904400139e-02
-6.682557783886078351e-02
-4.425399130536068759e-02
-7.113445926043834855e-02
-7.042053510570138453e-02
-8.945429590040052115e-02
-6.980803820005419824e-02
-8.337147621909717088e-02
-5.856043148073056953e-02
-7.305741282939351433e-02
-8.027768141359008236e-02
-4.527500938221632604e-02
-7.229898550940716540e-02
-6.244130688257851225e-02
-5.588349221529095856e-02
-6.458888270171792012e-02
-6.826526340242052016e-02
-7.247771250847026558e-02
-5.855624256269600925e-02
-6.987745441021539494e-02
-8.615897591456067595e-02
-8.101527326205031077e-02
-7.142769106207305652e-02
-5.574568575613995935e-02
-6.281160569023694351e-02
-8.791246053886861422e-02
-5.618869180335374358e-02
-7.644903711386660805e-02
-5.200514978240120684e-02
-6.678084711185285072e-02
-6.997486998756227705e-02
-6.535078296377787310e-02
-6.933517145587562991e-02
-8.276357968503950113e-02
-6.503939634266042713e-02
-6.335566328472719277e-02
-7.260442008443432349e-02
-5.934375105611468249e-02
-7.308653891681665682e-02
-6.283452888299480288e-02
-8.570403823139707833e-02
-6.808309622390351645e-02
-7.029215265789338918e-02
-5.731240288607460098e-02
-7.100726791417791284e-02
-5.733035203056922879e-02
-6.079149566754345202e-02
-7.673067332030777954e-02
-7.288437255689528271e-02
-5.310087232210424640e-02
-6.880531545286085182e-02
-5.214776416016102256e-02
-6.492088092648409803e-02
-5.468824711072733935e-02
-4.751863408067694139e-02
-8.862079691221111388e-02
-7.631710779584986726e-02
-7.661443027181266685e-02
-6.046033228422895145e-02
-6.138860441215577418e-02
-7.555367150455392922e-02
-7.175457510105305581e-02
-7.558370532565948652e-02
-5.330734536174163568e-02
-7.051970173814132992e-02
-8.321034370723320861e-02
-7.164776070574670197e-02
-6.930853998039385178e-02
-5.536179852875766638e-02
-7.471190763920730615e-02
-6.235520566352972804e-02
-6.896822013623993275e-02
-6.810150093940775529e-02
-5.060316253341357734e-02
-9.070499477704362101e-02
-6.697457544544853369e-02
-7.596618916203769223e-02
-5.510516679053418382e-02
-6.519261665762184077e-02
-5.764847593398044617e-02
-7.936703837869313327e-02
-6.274431519381173938e-02
-6.950272055793228765e-02
-8.506386706339898185e-02
-6.913042612659699160e-02
-5.729339892751997287e-02
-6.959352988572485577e-02
-6.204810649866440014e-02
-6.984979325134871297e-02
-5.482961947573212341e-02
-6.433216184005148552e-02
-5.903209011516293708e-02
-6.830209408105705760e-02
-5.591582113581117924e-02
-9.045327781619573460e-02
-5.766971004706755027e-02
-6.922383273728907604e-02
-6.770983537756211645e-02
-7.215523349007359200e-02
-5.800305066451232755e-02
-6.529550766951947027e-02
-7.042015474456543578e-02
-5.234857028497314629e-02
-6.598333059497105135e-02
-4.993804278263681840e-02
-6.496049371872156253e-02
-6.736443854910738327e-02
-6.527983998504419128e-02
-8.252935714644644982e-02
-6.953118527383458924e-02
-5.705409917350718479e-02
-8.032302356373960395e-02
-7.393205232450746067e-02
-6.600154804852552404e-02
-5.610820673729079860e-02
-6.422527055048708744e-02
-4.345764730105834694e-02
-6.923017004511194950e-02
-8.581115835336119990e-02
-6.384549414727286321e-02
-7.616078111669562223e-02
-7.398682237068465728e-02
-7.229693231173575652e-02
-5.086669544423157163e-02
-5.414609988272323093e-02
-6.603956406761016251e-02
-6.367998941786094658e-02
-7.883788326107277200e-02
-5.166953168416173886e-02
-8.287293507077117538e-02
-7.120603173010375819e-02
-5.286233951270415815e-02
-7.431986732735686163e-02
-9.380193573761930192e-02
-5.395904786598895719e-02
-5.773223354828403708e-02
-8.628380891171810729e-02
-6.508908662333350026e-02
-6.641923112254613515e-02
-6.507507043179905359e-02
-7.165540584124764634e-02
-6.568183742742411679e-02
-5.990691960252000209e-02
-5.986739693091167047e-02
-7.529567356068926631e-02
-5.905457402382181809e-02
-8.457681945480194363e-02
-6.242911853588909571e-02
-5.114726345906007304e-02
-6.800390453014901193e-02
-7.570465475894889995e-02
-6.468808047397814343e-02
-8.079292267292040308e-02
-6.041366433969563854e-02
-5.357777538731219730e-02
-5.433174081416117934e-02
-6.364196133455939097e-02
-7.368710744744398633e-02
-7.439121571006898637e-02
-7.782208277505626992e-02
-7.197278460947205414e-02
-5.405051302795135793e-02
-7.299805104132170430e-02
-6.881625843608829562e-02
-6.931730944247407877e-02
-6.813204179548670858e-02
-4.678904339464028117e-02
-4.697396174333953733e-02
-5.787329657721691084e-02
-6.156680973162047266e-02
-5.565307240438276820e-02
-5.799764162485774449e-02
-5.733556764252697308e-02
-7.956316732773879852e-02
-6.208382499626578788e-02
-6.218132814784592399e-02
-5.487938008787836969e-02
-5.116099598624370554e-02
-4.981440602057423533e-02
-5.837683403154360351e-02
-7.088977839793429714e-02
-8.061669268909676944e-02
-3.961201024782260577e-02
-5.658812672850645903e-02
-5.248792173751929552e-02
-5.610832927708269552e-02
-7.009051973169681815e-02
-7.694814555808648926e-02
-7.055261121248131151e-02
-7.607061500901994566e-02
-3.874507527838894072e-02
-7.843326160627750454e-02
-6.401742194626040827e-02
-4.706150178278193513e-02
-8.364781992518352527e-02
-4.844617716978445038e-02
-7.110674519300456964e-02
-4.669647787951040213e-02
-7.451844763360256085e-02
-6.056610507182344505e-02
-2.612977278895002933e-02
-5.452339076781341498e-02
-7.461690648443226881e-02
-7.670529143974257058e-02
-5.851415263962008589e-02
-6.210796545177615924e-02
-4.020166887746241119e-02
-6.286375916183210844e-02
-5.387064172545191765e-02
-5.711077185232533299e-02
-6.376331751452550545e-02
-6.081555052584492610e-02
-7.256643555328103068e-02
-5.333928693164952106e-02
-4.788377276480071387e-02
-5.291327282577820701e-02
-7.197004131163653451e-02
-6.953219138531990806e-02
-4.923640024455638170e-02
-7.105136062923991802e-02
-5.976230610727030490e-02
-7.610425760477047830e-02
-8.089604815250939218e-02
-6.122327869853810833e-02
-8.063558498509823536e-02
-6.705514933841984215e-02
-5.016418434070751137e-02
-7.017320263158063898e-02
-5.579287973763539382e-02
-7.023209245232270304e-02
-7.400932887190171672e-02
-6.618091974995299331e-02
-5.077026929664856664e-02
-5.333021138617982659e-02
-6.403896621534312106e-02
-6.735890148794172749e-02
-6.573312927977820186e-02
-6.248168682383054007e-02
-5.236106673111968340e-02
-6.829955206054581784e-02
-7.685954644988893247e-02
-5.831644727681507823e-02
-4.717484350234765061e-02
-8.228255306633054655e-02
-5.127034992598088897e-02
-5.539962345906037505e-02
-7.380474919340883344e-02
-5.394475812734946668e-02
-7.188352004594765476e-02
-6.692032634850030026e-02
-5.107877287737670746e-02
-6.468268703861194957e-02
-7.129739400856630049e-02
-6.435185415239633167e-02
-6.102484157314966295e-02
-5.986875363897364855e-02
-5.811578809557428615e-02
-6.635532456754149322e-02
-5.996667785701779996e-02
-6.532443550231542551e-02
-6.073889038404769319e-02
-4.301981460555637932e-02
-4.766886853190306639e-02
-4.921014507396424820e-02
-6.186530388238425243e-02
-5.462540691508276786e-02
-6.896985779571464248e-02
-7.963134019317448520e-02
-6.731496002664276446e-02
-4.617714183491565538e-02
-6.228593787304435164e-02
-5.239674105700972695e-02
-7.807413087858466882e-02
-5.985543758328979586e-02
-5.868010502817822688e-02
-6.487171625933224606e-02
-7.112190217742596354e-02
-4.200710832144043116e-02
-6.062963183209011536e-02
-5.505934658491697803e-02
-4.967203307787559224e-02
-6.640393544189797381e-02
-8.037776805010050929e-02
-6.665909954478418942e-02
-5.244944726265736434e-02
-9.403390678530944291e-02
-7.720452859905040099e-02
-4.886759832558913025e-02
-4.759308999780190175e-02
-5.222379824033275553e-02
-5.137715038628666575e-02
-7.042850736490355312e-02
-6.773733442190610354e-02
-4.755288606281044689e-02
-6.461705679982022998e-02
-6.590685512475724650e-02
-5.917087512610397226e-02
-7.956682707157301804e-02
-8.500147496943982750e-02
-7.942241247061052056e-02
-7.192013765817213689e-02
-7.746072215284555140e-02
-5.765164829740412195e-02
-5.577719840587441053e-02
-7.380949457935719049e-02
-5.717335639467615443e-02
-5.685030687157764662e-02
-5.856534977390056435e-02
-6.387930413839625066e-02
-5.056346438657900733e-02
-5.784553158195021583e-02
-5.256469160470605279e-02
-6.873316832300249701e-02
-5.114783026517969594e-02
-6.054003811549445863e-02
-5.669135690852932646e-02
-6.263115763791693436e-02
-6.091655489426268943e-02
-4.745367057615705597e-02
-7.349604469553931707e-02
-5.133576231787907035e-02
-6.843509776502948450e-02
-6.639133963342871980e-02
-6.268966827284412624e-02
-4.562407016392677761e-02
-6.019862894488661048e-02
-4.525719334595973420e-02
-6.786319293409971698e-02
-6.670332230282370600e-02
-5.967733610707972453e-02
-5.912014472505728452e-02
-7.145109028085534775e-02
-5.488097985987541727e-02
-7.203341648484157256e-02
-6.053712633138082222e-02
-3.077491659998923129e-02
-9.557437664140698563e-02
-8.024911469657969310e-02
-8.288209276928983071e-02
-6.689172851448170476e-02
-5.647525028455530755e-02
-6.735969286170528925e-02
-7.293413576184945568e-02
-6.968214278672643647e-02
-5.303249442457409757e-02
-5.962906385068092452e-02
-7.644221663271090483e-02
-6.755149161825144133e-02
-5.737983352588477137e-02
-7.672662585679122793e-02
-6.189915944105605500e-02
-4.837917140398462212e-02
-7.168777919378675756e-02
-5.656619477209603314e-02
-6.891199514184007113e-02
-4.182831173608245190e-02
-6.984591227074299358e-02
-7.483306360439243021e-02
-5.431887405757042375e-02
-6.124367615450156815e-02
-6.169281265829634070e-02
-5.370378494093182992e-02
-5.490526456236103497e-02
-5.807180575761321240e-02
-6.424096229724736429e-02
-7.023333416748295255e-02
-6.637250496761430696e-02
-6.082452908791227686e-02
-5.476711191832023956e-02
-4.973674187096805560e-02
-6.564536224772134221e-02
-6.301181217622250919e-02
-7.001437015434225364e-02
-7.927570858161638034e-02
-6.869877832669424311e-02
-6.836320491645367370e-02
-5.618264080312496828e-02
-5.224620092363775614e-02
-5.843241142816922584e-02
-6.456364699938225982e-02
-6.044789120821696810e-02
-6.580309865688607762e-02
-5.245537354058529139e-02
-6.816074319332307563e-02
-6.285892847142891815e-02
-6.245767615285646029e-02
-7.097037641668124675e-02
-7.741942573129140248e-02
-6.862911562612060423e-02
-6.477603454532367133e-02
-5.948612404789167807e-02
-6.516920835442706339e-02
-6.336195884314144156e-02
-4.632960310796860326e-02
-4.428289865581142015e-02
-6.478072351191153933e-02
-5.790693094206811331e-02
-5.323113022914953418e-02
-5.865323631765146511e-02
-5.875225357600111914e-02
-6.104006837498505283e-02
-3.992665653194778924e-02
-6.809251731973843536e-02
-6.144839642882549136e-02
-4.710703730873289780e-02
-6.080956387372786487e-02
-6.924580432348290127e-02
-6.974677497701263496e-02
-5.203833791226900041e-02
-7.088582176664660894e-02
-4.621527069728221387e-02
-7.261178252808463129e-02
-6.670225096165888212e-02
-5.392219748829104459e-02
-6.317316514604204292e-02
-7.049191669852188091e-02
-5.630271181111877465e-02
-4.512943803499650658e-02
-5.050289022203108269e-02
-6.804299288729731554e-02
-6.042528811430793872e-02
-6.399294633525912102e-02
-3.029280744491727115e-02
-7.232725227617402275e-02
-6.314452175789825317e-02
-5.614905276178604882e-02
-5.704589884757373802e-02
-6.893287097634759331e-02
-6.098509014894046981e-02
-5.320493926162698367e-02
-5.727414889803619791e-02
-6.170616427227617468e-02
-5.805433333192906026e-02
-5.435035065456484543e-02
-8.035853554228863938e-02
-8.155271962292874599e-02
-5.245005472677217312e-02
-6.519269370015649823e-02
-8.127638623310967647e-02
-7.490114453087605428e-02
-6.621663161415400345e-02
-4.236177230906459229e-02
-6.950892972412701931e-02
-6.609478310147302860e-02
-4.977608413309874552e-02
-5.563179533579309249e-02
-5.497817741061843816e-02
-6.294856457468708810e-02
-6.733515793467162447e-02
-7.249468227460545422e-02
-6.496455220376132211e-02
-5.148273365764224896e-02
-3.529200157647173486e-02
-6.629117623326885589e-02
-5.217807052333684609e-02
-6.471140690947581320e-02
-3.136200370112527530e-02
-5.814801757255211312e-02
-6.875246643165491833e-02
-5.509198138896623936e-02
-5.080502967197700337e-02
-6.476441341145156017e-02
-5.340565248367652729e-02
-7.894611108983740078e-02
-5.053109637956299666e-02
-5.735163767753206215e-02
-6.380722210658051896e-02
-6.768344817376505118e-02
-7.053251614920627577e-02
-6.392223700547973453e-02
-6.490861455727685303e-02
-7.280072688499550360e-02
-6.271394686156181453e-02
-4.468623724242983680e-02
-5.968661009681304475e-02
-4.470543394533094822e-02
-5.706715009067379191e-02
-6.209369790637586650e-02
-5.663705468654194747e-02
-5.382048739670121373e-02
-4.706524554644140462e-02
-6.422646395955880494e-02
-7.559292956726426649e-02
-6.646689538920937113e-02
-4.486455868480858367e-02
-6.410291833390531491e-02
-5.317616567866288724e-02
-5.813209241650408449e-02
-6.038601526606555969e-02
-5.451214117898837974e-02
-4.766029217878956642e-02
-7.587853865916620311e-02
-6.140853617382004831e-02
-6.247797587398147556e-02
-6.921417997238332731e-02
-5.277951827401163726e-02
-6.997968442645827181e-02
-5.558462444941172920e-02
-7.220884430955937239e-02
-6.955184042463967431e-02
-5.229061422156005418e-02
-7.360990856735566412e-02
-5.301545615188617278e-02
-6.972624376063407681e-02
-4.945269344147087270e-02
-6.003974417956021298e-02
-4.736096718738727618e-02
-6.585100290518713928e-02
-5.209997079911808660e-02
-5.539154058719006346e-02
-5.101383870145231869e-02
-5.658127187232338956e-02
-5.324804865091247591e-02
-4.723215944638086555e-02
-6.211797808346398303e-02
-6.403027447699949359e-02
-7.009052145281823021e-02
-6.918893443886915684e-02
-5.919805495397399003e-02
-7.414781380002639921e-02
-4.175810576886884729e-02
-5.771646153977219584e-02
-5.951650788073242077e-02
-6.004217630593726429e-02
-4.650114405539242796e-02
-5.262778901633952816e-02
-7.307251457996237487e-02
-6.324399519200878117e-02
-4.940443584874778388e-02
-5.507009995769869548e-02
-7.493286806281009016e-02
-3.696126085549899382e-02
-4.142114408067195525e-02
-6.026659503935498374e-02
-4.297696313013517344e-02
-5.992143795604257250e-02
-5.372406928119533021e-02
-5.661389613770050760e-02
-6.352365242324260752e-02
-6.541692806474988520e-02
-5.789700778055146407e-02
-4.543843565593279343e-02
-6.877365105409088963e-02
-6.484049220381281342e-02
-6.912388336413247125e-02
-4.625474766248213049e-02
-6.289116368720552852e-02
-6.155771649670874895e-02
-5.234337231375987831e-02
-5.378665659180772995e-02
-6.848706855753768086e-02
-4.842851151866651299e-02
-3.165419477592196912e-02
-4.420331043912855556e-02
-4.837210158185561992e-02
-6.533210206245405882e-02
-5.199140780594298933e-02
-6.985371817826095675e-02
-6.749094046051663798e-02
-6.412000534496224702e-02
-5.698253020141401393e-02
-5.971005001840372362e-02
-6.954378187894308394e-02
-6.422537331262463678e-02
-6.466217672677024297e-02
-4.885839336377206105e-02
-6.365102972973347983e-02
-7.084052406477918395e-02
-5.531123329583233217e-02
-5.403072903584876796e-02
-3.837295698239313879e-02
-6.919260694096357467e-02
-4.171774109354176030e-02
-5.572970207708911883e-02
-4.560855177446775099e-02
-5.814227137803526513e-02
-4.171667626085735769e-02
-6.273594137165743045e-02
-6.140049298202378963e-02
-2.824039083438704967e-02
-4.844615428093790310e-02
-6.686001803051885850e-02
-6.146190958767996926e-02
-6.067108450010870457e-02
-4.797447290402884201e-02
-6.559051113725872240e-02
-5.770576497220169382e-02
-4.616622965733265666e-02
-5.624747266700554083e-02
-5.027230804696224825e-02
-5.935350853043992736e-02
-4.828877352223968911e-02
-5.849349534132949197e-02
-5.544516827233655909e-02
-5.612944363263646513e-02
-6.470881617366654182e-02
-5.064257735859098442e-02
-5.180224978372989508e-02
-5.474409876414489118e-02
-5.984717088656990591e-02
-4.342948692935626187e-02
-4.578907061715842969e-02
-4.158784365899063223e-02
-5.539204513751540271e-02
-5.145736473444067344e-02
-5.853225771190939675e-02
-3.760621176550634631e-02
-4.983781656379587810e-02
-5.942787422798217339e-02
-7.209217011344347392e-02
-3.852914434138214606e-02
-6.446969902616959958e-02
-4.671768587930682365e-02
-4.999517516778820975e-02
-4.017913299479794476e-02
-4.465905540551335512e-02
-4.984266199307397366e-02
-5.699402087039429077e-02
-5.905473648185570468e-02
-6.793992275906061973e-02
-4.165551372455034151e-02
-6.563547494532658011e-02
-4.966135942940716475e-02
-5.978376639454548863e-02
-4.770646085909483608e-02
-6.193119372249106941e-02
-6.165639823361460103e-02
-5.234022160664266593e-02
-5.672949608904533092e-02
-3.195105135950510739e-02
-4.959708344080891035e-02
-7.184334237935204037e-02
-7.030859409880384214e-02
-5.717136382022141444e-02
-6.139886849501643984e-02
-6.892415613469644875e-02
-5.110529576972001192e-02
-5.840855535145084848e-02
-5.508458329406663162e-02
-6.175243164205709151e-02
-4.037215303654126397e-02
-3.795791009144189321e-02
-6.495714048541147145e-02
-6.796412801319091923e-02
-2.940865160288163097e-02
-4.545223248029169744e-02
-4.404948298838401444e-02
-4.414760980950218489e-02
-6.802296653453385189e-02
-4.475826939969013152e-02
-7.446114860395706969e-02
-6.841688043955353182e-02
-3.887472586833716492e-02
-4.380773260631280752e-02
-6.387479787100440454e-02
-5.102915897827467462e-02
-6.310174684037397896e-02
-4.815644342554165763e-02
-3.867626837453014971e-02
-5.456460410380858939e-02
-5.698997479111646974e-02
-5.033341573345928577e-02
-5.618483651186050726e-02
-5.360978280098703530e-02
-4.794494218999083984e-02
-5.696648529951304357e-02
-5.684727245956282954e-02
-4.205709623425613747e-02
-5.640453070290202264e-02
-4.675378272261820900e-02
-6.030276040218418565e-02
-5.824324940171144577e-02
-6.211916691973781018e-02
-5.701822689216655415e-02
-3.903872996417586533e-02
-6.024348892478288003e-02
-4.410107299284541510e-02
-5.432417174308216273e-02
-3.175299538227238649e-02
-4.773983385102294197e-02
-5.085585740075040245e-02
-5.483203164173669486e-02
-4.902604850390034075e-02
-5.717452747399624780e-02
-6.859088889259598587e-02
-6.451270078016377307e-02
-4.853081277346105171e-02
-3.724395070068053232e-02
-5.106608884963542011e-02
-5.321565665459181138e-02
-5.631205679628967231e-02
-5.035005092414365085e-02
-6.697490548726427184e-02
-6.468205593130620101e-02
-8.329592965559563800e-02
-6.094633904842901295e-02
-6.229366410969410656e-02
-6.060314732052209802e-02
-4.291185014455169144e-02
-6.238817186228682449e-02
-5.625895636056608279e-02
-4.235308640183742257e-02
-4.660948252122176783e-02
-5.577601396164079406e-02
-6.124970948031466939e-02
-4.392157832392118433e-02
-3.705585303645550499e-02
-5.021187525973625637e-02
-6.191031059479117776e-02
-6.399258762975314208e-02
-5.222907288487704108e-02
-4.278546368879121431e-02
-6.193480997838664293e-02
-5.286153502894859468e-02
-4.473227191579835088e-02
-6.468259017881074213e-02
-4.367258271940176878e-02
-6.209071115672228774e-02
-5.899864787867822868e-02
-3.913366418028652732e-02
-4.202208648191282231e-02
-4.572109673134158725e-02
-7.019098761772248063e-02
-3.749823297304470671e-02
-5.670801729935390917e-02
-7.737852578338827447e-02
-5.238869500515823396e-02
-5.659112225620390596e-02
-5.555749789268243227e-02
-6.635145056707320022e-02
-4.728522312592006727e-02
-5.311529423773751063e-02
-4.417493361424799231e-02
-4.682795765587949299e-02
-6.657522527692893988e-02
-5.514306153397059707e-02
-5.289586893559711928e-02
-3.127554871706040435e-02
-4.917295403649556834e-02
-5.261341933373861468e-02
-5.560396574235633438e-02
-5.068036590050514073e-02
-4.444150300498048156e-02
-6.511550795942445957e-02
-5.759359976800598052e-02
-4.339938761711206738e-02
-5.398208318824822272e-02
-3.379217569858571080e-02
-3.988638837772491563e-02
-5.709885602457360348e-02
-6.888745025711651149e-02
-5.705507935469777969e-02
-4.911146605619465255e-02
-5.925592491090463793e-02
-5.718108444372888011e-02
-4.995597501977607630e-02
-4.535099679717928545e-02
-5.697105992154545551e-02
-4.238731750636652584e-02
-7.743653920153292791e-02
-5.849641399088550270e-02
-2.914986411959330156e-02
-3.911971494700384328e-02
-6.103857700494636634e-02
-5.033229764296908576e-02
-7.214145182758113783e-02
-6.091291922240450046e-02
-6.147120100104890711e-02
-5.107777908619104412e-02
-5.911379874215656055e-02
-4.471160431626443332e-02
-4.549379605772019969e-02
-4.312161800538446416e-02
-5.045867367464548087e-02
-5.533571832468274498e-02
-6.133990870458031625e-02
-6.870354251685113767e-02
-5.752473081254816378e-02
-5.059820992068783663e-02
-3.032073226375863600e-02
-4.280349709477517667e-02
-5.956547945903353791e-02
-3.343913688461679773e-02
-3.668189422979874215e-02
-4.838720221217682194e-02
-4.535027924166321750e-02
-4.630892248440175024e-02
-4.602347597002492963e-02
-4.642436417323474868e-02
-4.514139139830315034e-02
-5.936537498931704349e-02
-2.924636259553078238e-02
-5.636828432160274210e-02
-4.260552480227722261e-02
-6.026891761079768844e-02
-6.711128139123333225e-02
-3.570126174969830146e-02
-4.308640167178894725e-02
-4.406420229928023624e-02
-5.078657598313417870e-02
-2.490647958044403878e-02
-5.992040980862017863e-02
-4.495918554231802949e-02
-5.265874760239210028e-02
-3.761421281177990822e-02
-5.669119191074618175e-02
-5.474610400328163567e-02
-5.646850140157508996e-02
-3.409118465263844683e-02
-4.817415783503467552e-02
-5.111376283674524956e-02
-3.016191434867364005e-02
-4.839226869100161227e-02
-4.234319985235095868e-02
-4.381081863987545261e-02
-4.851744757904385974e-02
-6.242567868224806887e-02
-4.734319059657949441e-02
-4.057933176227698086e-02
-4.138454242974671377e-02
-6.263931851458039157e-02
-4.933703090992592327e-02
-3.946511136405754516e-02
-4.679541366152781962e-02
-4.531346370757013964e-02
-3.713418815143706975e-02
-4.019864962246377793e-02
-5.279157216614836778e-02
-4.614999080246765667e-02
-5.814823219387980219e-02
-7.137725854704855821e-02
-4.053424066165426526e-02
-3.805957870395032527e-02
-5.129506428297033599e-02
-3.814852080227254527e-02
-7.391032504503725065e-02
-4.801089152680572403e-02
-4.429654860027931740e-02
-4.620532338540291051e-02
-4.962562200168137844e-02
-4.659362536592216025e-02
-4.410206514571675396e-02
-5.332442457976951239e-02
-4.723726215294983544e-02
-4.766864509276966255e-02
-3.579201550327684722e-02
-5.409482285719640487e-02
-4.111586743740234390e-02
-4.559649617475602934e-02
-5.180359689918193067e-02
-4.247183884178607621e-02
-4.987167055953219130e-02
-4.764833980844782046e-02
-5.175801415279439321e-02
-5.684084859566129050e-02
-3.308550003965871067e-02
-4.671438599072643555e-02
-4.754430061284812409e-02
-3.280386675470642333e-02
-4.867243350450725647e-02
-5.537667038046399648e-02
-5.177401665750847037e-02
-4.787687252548486483e-02
-3.339955233257459188e-02
-2.518919875660867100e-02
-3.907397420101142022e-02
-5.745169253593006287e-02
-5.378699049620251638e-02
-5.273327819995442950e-02
-4.574906604162373019e-02
-3.847114040951602615e-02
-3.040698573849722613e-02
-4.897027348473875080e-02
-3.945814189163919516e-02
-5.590900261309205560e-02
-6.095925355106909804e-02
-3.086959400513478516e-02
-4.552795907103766165e-02
-5.909499978805218823e-02
-3.333256427047696230e-02
-4.372066134040569069e-02
-3.265782860307793467e-02
-5.353729636790501706e-02
-6.381816271715173849e-02
-5.454503904566902067e-02
-3.861621084336980259e-02
-3.339473606336629957e-02
-4.926208659563542647e-02
-4.771575318684130596e-02
-6.187062686515457099e-02
-3.588677302421240667e-02
-4.440659864250343092e-02
-5.098977560176050361e-02
-3.689680367061586724e-02
-5.573445382129443154e-02
-3.642694662439209530e-02
-4.601576026056982543e-02
-5.571214848765101979e-02
-2.693770411620926772e-02
-4.975802618856004639e-02
-2.927775241591214217e-02
-4.869595309445086395e-02
-3.793779373137693561e-02
-3.348139240055748866e-02
-4.239613060458803651e-02
-3.356532844739944926e-02
-5.023634395327549601e-02
-8.074407613838187336e-02
-3.664444743054878773e-02
-4.366923399949286522e-02
-3.751723650922408199e-02
-4.864833789073434028e-02
-5.119720379580700031e-02
-4.552854361927026472e-02
-3.832708765653343452e-02
-4.670581714633215836e-02
-2.214355299151601203e-02
-3.940722078671602541e-02
-5.164016871587397139e-02
-5.161803828999435295e-02
-3.591268350346758786e-02
-4.509182871757404232e-02
-4.654244563332566448e-02
-3.788275174166796933e-02
-5.194974857801012286e-02
-5.277315023558250967e-02
-5.128763056282356625e-02
-4.171441922148049625e-02
-4.860869295921207978e-02
-5.692575068298629665e-02
-5.854730966873989556e-02
-3.568945947901627780e-02
-2.446446859549313360e-02
-5.050466923533109692e-02
-5.696408118411525751e-02
-4.716290294509496023e-02
-5.191152714625935777e-02
-4.180507335513147099e-02
-3.989919541154289540e-02
-4.359681248747849375e-02
-4.418230592246952942e-02
-4.728621931534990330e-02
-5.403715939767472082e-02
-4.610497767810231573e-02
-4.720946694822977102e-02
-3.519869481258670191e-02
-1.350000229212393842e-02
-6.180533168854016740e-02
-3.678097194387266317e-02
-5.192187313565333612e-02
-4.648474904654791018e-02
-4.921142790589935062e-02
-3.584193614851685639e-02
-3.473039579300741392e-02
-4.811432545650701914e-02
-5.791011572254210760e-02
-3.023284680640300065e-02
-3.951618463690460825e-02
-4.954772126570811813e-02
-3.929883498915512363e-02
-4.567233946708534192e-02
-5.455482186129109040e-02
-5.916044213373811839e-02
-3.221780303271415402e-02
-4.514933460240858759e-02
-3.737352913661723397e-02
-4.051000306313912863e-02
-1.840337421423670489e-02
-3.491079537602485849e-02
-2.487874352702679551e-02
-3.609463238912607314e-02
-3.424877241670282180e-02
-5.140660510020688551e-02
-4.201089978417200249e-02
-4.196845557210353295e-02
-3.471110513696513966e-02
-3.654424741916815350e-02
-4.248947876064806256e-02
-3.681455321905133943e-02
-3.823739513673280604e-02
-4.016807277334501908e-02
-4.408799080672397980e-02
-3.964119751786997214e-02
-2.362080246750344545e-02
-4.519002599824835376e-02
-5.762980266506693983e-02
-2.494622724844594228e-02
-2.902201724573122074e-02
-3.671789587984036068e-02
-3.132926106333389082e-02
-3.487496970801032270e-02
-3.450839323800723724e-02
-3.752331821228824249e-02
-4.347232416554087930e-02
-2.469838891274242498e-02
-4.784405282058655506e-02
-2.073238573016132277e-02
-3.415094177034441042e-02
-3.453446412343674082e-02
-3.671446779444396263e-02
-3.690984464809413806e-02
-5.276950127747167402e-02
-4.773336524657874336e-02
-5.491577988245019415e-02
-5.232363872205215982e-02
-4.208527360344664625e-02
-4.606041568374103640e-02
-4.712131018298477969e-02
-4.495103466707549289e-02
-5.001694686269378409e-02
-4.022411861183574494e-02
-4.901894226129846488e-02
-4.467112209761561759e-02
-3.634164381952578737e-02
-3.414179656204396202e-02
-3.520491561788370583e-02
-4.494611528659286231e-02
-4.919691981330042568e-02
-5.228497213835053142e-02
-5.864245098934078165e-02
-3.764075843242782604e-02
-3.092462520724766073e-02
-4.467859500936072203e-02
-4.078861095599188580e-02
-2.697536957574676875e-02
-5.123160533424526292e-02
-4.828574301450371670e-02
-4.078188871080547229e-02
-4.652646935348352109e-02
-2.477142159708055694e-02
-2.837118894187223503e-02
-6.224986686103362726e-02
-3.241492216684538352e-02
-5.798420256143130974e-02
-3.632268564418857787e-02
-5.200262384805266064e-02
-4.649461883171966681e-02
-4.190905533732737498e-02
-5.511291227736791337e-02
-4.458360497070804063e-02
-4.331807939187407031e-02
-1.802870083126240086e-02
-5.508378304819898375e-02
-4.171206331851437521e-02
-4.356818521799100258e-02
-3.593417105003759993e-02
-4.165906267422921777e-02
-4.888471349148300338e-02
-4.360155467572094518e-02
-3.531632188538920414e-02
-2.925682395239449785e-02
-4.535202230990668243e-02
-3.701633346385038020e-02
-5.170129970594730673e-02
-4.648722171515261292e-02
-4.225299631965251379e-02
-1.520166101554377112e-02
-4.358403576365875443e-02
-5.891205112573385388e-02
-3.064359550615511699e-02
-2.560718634397588650e-02
-4.430110714950804413e-02
-6.511270772293323295e-02
-4.426325178598768117e-02
-3.919146060129882064e-02
-4.589751637016020736e-02
-2.279855142767328244e-02
-1.859412317246132533e-03
-5.308545245302536547e-02
-4.840064075056887960e-02
-6.108725387916304900e-02
-4.350150945885310899e-02
-3.355568542384582131e-02
-3.890646216136402213e-02
-4.593975506010150589e-02
-2.433952609939225159e-02
-3.229593873506935581e-02
-2.979358854055396549e-02
-2.913756191949390395e-02
-2.692727396734530265e-02
-4.915532019848648654e-02
-4.115577068027221480e-02
-5.353462277034910788e-02
-2.660764126093386611e-02
-2.864447778355395241e-02
-3.491570447187214432e-02
-3.335819830841280781e-02
-4.931953611251086583e-02
-3.972079746684742396e-02
-4.381796192393979522e-02
-2.086157560734618402e-02
-3.692432921024194070e-02
-4.867337447468768341e-02
-2.445560229142196285e-02
-4.443911206787964224e-02
-3.861594390920531500e-02
-4.916815165522188391e-02
-3.548059275433013832e-02
-5.941978158273883426e-02
-4.204879063534090744e-02
-2.048004250388226963e-02
-2.690987467341244069e-02
-3.087790781674793275e-02
-3.017505136936385335e-02
-4.336252537863909823e-02
-4.170886221699419277e-02
-3.871592221210404944e-02
-5.254571515454442565e-02
-3.314529179513121815e-02
-3.975421586075876534e-02
-3.321150815856829114e-02
-2.492423592494774284e-02
-2.597592989663110793e-02
-5.155317575956803317e-02
-3.947558597923749718e-02
-2.790961216881979526e-02
-6.639081860623197162e-02
-2.296338003502879782e-02
-1.981581148546303697e-02
-4.213351721916993448e-02
-4.649084349921350084e-02
-5.689976263538693707e-02
-3.639056251672927872e-02
-4.442363181804023786e-02
-2.910275361719906126e-02
-4.026404054480759581e-02
-3.897551075651933816e-02
-1.903130404086244773e-02
-4.177893842487478276e-02
-2.785472036316972294e-02
-3.880490940526511168e-02
-4.876018203847350824e-02
-4.149042865030899002e-02
-2.765483228027647983e-02
-2.836331804399945533e-02
-3.088111165150286483e-02
-4.838237721561085974e-02
-1.285726586879563753e-02
-5.042873237451220292e-02
-3.904484147701193369e-02
-5.053642406670656728e-02
-4.381421024169766809e-02
-2.404445859857176626e-02
-4.014138965427735406e-02
-4.513887192724714420e-02
-2.531608229330841245e-02
-4.281636584040432458e-02
-3.405416238150417441e-02
-5.608621031305713323e-02
-4.891820064421796566e-02
-5.364671884335429214e-02
-3.536539912711739869e-02
-4.053508603167951807e-02
-2.424800056381710284e-02
-2.483802105341409439e-02
-4.659213969605335154e-02
-4.021434958311228408e-02
-6.368666330843035517e-02
-3.934948921456710158e-02
-3.825930550187939955e-02
-2.659435602578339233e-02
-3.501130447097042242e-02
-3.255906665453147525e-02
-5.354621670538404349e-02
-3.560438917723620506e-02
-3.549519252556149196e-02
-4.249945779525995254e-02
-3.014902706954741829e-02
-3.950922101867529457e-02
-4.168365257871912283e-02
-1.733586113880490262e-02
-2.930570107789329595e-02
-1.081113012001233553e-02
-3.521807315606690497e-02
-1.724695306262940403e-02
-2.309893268757682097e-02
-4.080713865341021457e-02
-4.118218462335160313e-02
-3.767589429874919349e-02
-3.687062544710009021e-02
-4.180843218238109588e-02
-3.731467749970812653e-02
-4.844434263596272133e-02
-2.545132545587003303e-02
-3.951722772147653329e-02
-2.255249744287769406e-02
-2.407819188274473027e-02
-4.910040407186753997e-02
-4.060047523375661521e-02
-4.911715321607253854e-02
-4.621969540266274851e-02
-3.434945167847163611e-02
-2.495341232736629153e-02
-2.354024612804151220e-02
-4.126885148208304932e-02
-5.506182328242881924e-02
-2.278673265177498519e-02
-3.925990304690987059e-02
-2.856233681335292041e-02
-4.650430044099771593e-02
-3.922785829837489163e-02
-4.519101078607201671e-02
-3.906765269638387550e-02
-4.174314239684681627e-02
-3.100219613244672295e-02
-2.269225132526228594e-02
-1.938522459669519624e-02
-3.378320820912183303e-02
-2.353092325026853379e-02
-3.192031526021419513e-02
-4.092105039234571889e-02
-3.727600572506190729e-02
-3.311528656468523679e-02
-2.519969997427314035e-02
-3.101404504470085810e-02
-3.681836095520470142e-02
-3.415469815041494162e-02
-4.026786844261143888e-02
-2.903967899049417559e-02
-1.355676771128871798e-02
-6.258666737289435289e-02
-5.197117483742716426e-02
-3.230014577115915969e-02
-5.031616711006701992e-02
-4.702592495552584961e-02
-3.635487199875486047e-02
-4.368655366974571325e-02
-2.602689181124437021e-02
-3.443391654082862685e-02
-2.561070833672526165e-02
-2.311412912410384587e-02
-3.947726698437425963e-02
-3.040455191904415863e-02
-3.253144315337569425e-02
-4.000347952172428334e-02
-5.040899499674483114e-02
-4.389648539552545164e-02
-3.404092759018344239e-02
-3.939484927811565812e-02
-3.102411662909587003e-02
-4.554115705417303983e-02
-2.008289130901642211e-02
-1.782483369885872262e-02
-4.089615471882460801e-02
-4.132326218594248313e-02
-3.421143106714417265e-02
-4.523396447089520628e-02
-4.598522260925995420e-02
-3.875480096933105884e-02
-3.607385529842195571e-02
-5.838865429704716281e-02
-2.050996462338608092e-02
-2.766210660879542260e-02
-1.872342363795574324e-02
-4.492241860484777471e-02
-3.994841879602450269e-02
-4.925268930306872517e-02
-3.956989371286538659e-02
-3.660705452342240956e-02
-4.395344007850290197e-02
-4.649964201713704254e-02
-3.489951289785425681e-02
-3.923248053675278818e-02
-3.306669042472380748e-02
-5.278653296070675432e-02
-1.706195690258812542e-02
-3.948616861055579547e-02
-3.515229190247846913e-02
-3.733593824884900297e-02
-4.991727855679999742e-02
-3.955447549295491166e-02
-4.239457994097368954e-02
-1.736605152155421689e-02
-4.162149324532816996e-02
-1.159340639218330851e-03
-4.961852079075355915e-02
-2.161494887713779484e-02
-3.028747211081624438e-02
-1.844088188780084597e-02
-4.776353114888362561e-02
-3.324136106002528041e-02
-3.294989317986049548e-02
-2.403786884469556046e-02
-4.468207605547920569e-02
-2.571878396174942863e-02
-3.578836100220238875e-02
-3.849614146408373433e-02
-3.152327328822741165e-02
-2.168499409528923047e-02
-4.084192944867006542e-02
-3.638772690880506810e-02
-4.092629730283476458e-02
-4.090658160801227683e-02
-5.351649483091338450e-02
-2.098516564591855135e-02
-3.925883359392549204e-02
-2.328997353814222029e-02
-6.142710077100891480e-02
-3.429677834189941849e-02
-2.566200397684852488e-02
-3.169199520958368432e-02
-3.439588996954307670e-02
-4.146087875681409018e-02
-2.773998646130083900e-02
-4.584115907751395991e-02
-4.197987602525321549e-02
-5.067758309920789711e-02
-3.793251909421022083e-02
-2.465601832595472331e-02
-4.453224733851266631e-02
-1.320453166556326621e-02
-4.029324834084715284e-02
-2.590254552227272411e-02
-2.809746239579937604e-02
-3.191649450319282433e-02
-3.317776758049172797e-02
-3.972151301429462100e-02
-4.054442805554968332e-02
-3.689184628772682745e-02
-5.153249478718074927e-02
-3.671488629797826919e-02
-5.137964290274637386e-02
-2.237673072793813084e-02
-4.273448294143909060e-02
-2.344186349159257943e-02
-2.275272301936335020e-02
-3.152699653076106862e-02
-2.803680765043524425e-02
-2.419272496431978253e-02
-4.642419103837307215e-02
-1.955976042083971619e-02
-4.420150483733158164e-02
-3.152646659412369767e-02
-2.643549841438562822e-02
-2.982085631862812711e-02
-3.146513025288780185e-02
-4.819805094772023485e-02
-4.666432207452812786e-02
-4.475644747010400215e-02
-3.238549028438998667e-02
-4.416748232980445554e-02
-4.504850356496141461e-02
-3.462391791410240199e-02
-3.873220188664035224e-02
-3.008456551833126047e-02
-2.556184624220005086e-02
-2.447103702729637453e-03
-4.382498140303112827e-02
-1.835975276603683121e-02
-2.159230502027081888e-02
-3.007330323257551702e-02
-3.218409035266549950e-02
-2.521388092003389036e-02
-4.011072881066824608e-02
-4.208190993752138065e-02
-4.948822989610667661e-02
-2.210907355995394771e-02
-3.007849122211848567e-02
-3.509720906056062323e-02
-1.402041769125361020e-02
-2.769333969325980804e-02
-2.730990883378519793e-02
-4.478642751983188258e-02
-3.953371698550523644e-02
-3.041579710328023642e-02
-4.108452177570158514e-02
-3.361315102721137288e-02
-3.503954238044058866e-02
-4.416978044883224097e-02
-3.495969808998963119e-02
-4.373156302097424425e-02
-3.755416748626141943e-02
-3.739649302522825292e-02
-2.130377740786036297e-02
-3.280933145448140797e-02
-2.190984189059484027e-02
-1.198543971616445984e-02
-4.871647121698940291e-02
-3.046636183769969863e-02
-3.059834742605126862e-02
-3.828384803654773239e-02
-2.475180764798811869e-02
-1.690134460918020845e-02
-3.460314444531698702e-02
-2.958655561282960700e-02
-2.179711470160335812e-02
-2.110750568357605897e-02
-4.340376597653805568e-02
-3.344921146618683866e-02
-3.097832326364804642e-02
-5.054454257619712260e-02
-2.984188957507095605e-02
-4.026078531414328116e-02
-2.260006959941165267e-02
-2.550707681512179650e-02
-3.872035984654128432e-02
-2.437762385821731770e-02
-3.288021654916604281e-02
-2.029048112443717147e-02
-5.079963106338575285e-02
-2.575038848400899166e-02
-2.979122998190966709e-02
-5.358640318384214757e-02
-3.625489558443081850e-02
-2.089054126783018023e-02
-2.032847910482181789e-02
-4.023447979578764072e-02
-2.248575724819647931e-02
-4.174853241655662739e-02
-1.993236568218755694e-02
-1.884007107218179863e-02
-4.084871335023534944e-02
-2.621137499415461883e-02
-2.854295315670359046e-02
-2.155623363424282249e-02
-3.157844099887405220e-02
-5.300287971937171078e-02
-3.095867177459871514e-02
-1.882271166551180430e-02
-2.375830594504951473e-02
-2.841350971645982548e-02
-2.264352034052742949e-02
-4.024042369541389746e-02
-4.092051393458764896e-02
-4.046027473553571313e-02
-2.546594259898998097e-02
-3.030225628484037315e-02
-2.866212050852621346e-02
-1.504011932091652189e-02
-4.220678342287208923e-02
-2.817614616070922978e-02
-3.041574352752145910e-02
-3.900210916039531517e-02
-2.563242629066033590e-02
-2.997312749373991572e-02
-5.346081937894405639e-02
-2.589383585948296443e-02
-5.256927764704853734e-02
-3.061662766667177030e-02
-4.607521087180938002e-02
-2.884253362635262261e-02
-3.026969970156802650e-02
-4.328014843356402241e-02
-1.581903169893508071e-02
-3.922445695524481163e-02
-2.955899702629629852e-02
-1.256025319262388945e-02
-3.678206798811261419e-02
-4.484328028674103295e-02
-2.321992496690651955e-02
-2.742170400998509769e-02
-2.666065908059684145e-02
-2.444227528202506591e-02
-5.323626695491387451e-02
-3.223633421999562432e-02
-3.751148861561638681e-02
-3.140626682834723321e-02
-4.366791682758047050e-02
-3.645088533614804227e-02
-2.896951960896294864e-02
-2.465697213231726054e-02
-2.466629430087788691e-02
-3.091170057260436699e-02
-2.212931027735585282e-02
-1.762095206971940609e-02
-3.351172758004176272e-02
-2.814646059805300804e-02
-4.827783040522515279e-02
-3.232243455863296339e-02
-2.893901073272467026e-02
-2.163079957125702349e-02
-2.131527295784681891e-02
-1.849194733205400745e-02
-2.413327507752210249e-02
-3.384044532399112237e-02
-3.937733809581703964e-02
-3.471334907844077916e-02
-4.678412331546111247e-02
-3.592806018356548003e-02
-2.403600118077344958e-02
-4.736919777677223858e-02
-1.825053372958625186e-02
-2.320823924875873440e-02
-4.182138331940234849e-02
-3.228161221537213799e-02
-4.852778608218392964e-02
-4.225889206172758761e-02
-3.904916920895898369e-02
-2.173243025665887868e-02
-2.265020811789240918e-02
-1.081214876201166616e-02
-3.729029119644201862e-02
-1.753383481019308091e-02
-3.460176177627088262e-02
-4.668069483360472866e-02
-4.201656633091458565e-02
-4.146735748769177915e-02
-3.127257539079663501e-02
-1.642517326243285794e-02
-2.669412831793345139e-02
-2.484332224449145587e-02
-3.677001811230543038e-02
-1.444590239058677478e-02
-2.879974287901593266e-02
-2.881842090904356002e-02
-3.341508852324919648e-02
-1.519877884893285416e-02
-3.336379046992247327e-02
-2.967680930651978716e-02
-2.166431451700860308e-02
-2.528573253534402085e-02
-1.933994605949320919e-02
-2.647338901800350489e-02
-2.286836417542350425e-02
-3.824261335224440200e-02
-3.890173730660361623e-02
-1.304658054785742772e-03
-1.302760856547473256e-02
-2.637357790804672336e-02
-3.770630293790177417e-02
-2.914230797546505519e-02
-1.677495864152482932e-02
-4.243012102331433083e-02
-2.738205937598053863e-02
-3.047828314602840649e-02
-4.332461215031646606e-02
-2.905342671791633080e-02
-1.601991836672360739e-02
-2.769452270393899310e-02
-3.175437237446640526e-02
-7.877528766263856147e-03
-2.854866506705008161e-02
-1.520070168801733977e-02
-4.235409971510560589e-02
-2.335857965596487354e-02
-2.458386492750139554e-02
-2.736810432842924981e-02
-4.758235409047222725e-02
-2.584189923125838201e-02
-2.834250569234705516e-02
-2.206980368434355300e-02
-3.746473180882799181e-02
-3.458496210146397992e-02
-3.156597743809983619e-02
-1.786799475739804521e-02
-2.030763229367597150e-02
-2.878246605578056727e-02
-1.830294511474792399e-02
-2.477267990459261840e-02
-1.034253799505290526e-02
-2.999274972827956076e-02
-3.176748287827259321e-02
-2.520005437398378095e-02
-2.386348968781401222e-02
-2.663842419677713361e-02
-2.537616969949739454e-02
-1.302913937488148904e-02
-2.335869336353436562e-02
-3.505718403941249228e-02
-4.300960807524149832e-02
-3.251561192495614622e-02
-2.147672700410006158e-02
-4.201150024572231079e-02
-5.344248845419910521e-02
-3.707758884431425900e-02
-2.290200247307657561e-02
-4.207048125025780044e-02
-2.203455710822764882e-02
-4.480278682153037567e-02
-2.093062526441833576e-02
-3.139525005376724714e-02
-1.572537594146979426e-02
-2.814231096269761978e-02
-3.637438372670791925e-02
-3.720453143667284968e-02
-2.070667221438732622e-02
-2.463935092139708100e-02
-2.520829698386014422e-02
-5.177567634690663501e-02
-3.541634762249850493e-02
-3.571757596937755186e-02
-3.356629404520381638e-02
-2.324443716394531192e-02
-2.999509447783812316e-02
-2.874045840189521153e-02
-2.706075930934392221e-02
-3.447888889187616240e-02
-2.039304442302692852e-02
-3.233957943535265694e-02
-1.992319124138763886e-02
-5.193181815064966400e-02
-2.613092839423290792e-02
-3.619925500877695101e-02
-3.795475404738217484e-02
-2.411682704411567332e-02
-1.897051406871810841e-02
-2.746690855724482835e-02
-2.422083673406334389e-02
-2.907615243435419591e-02
-2.842016502334580516e-02
-4.046077059351846361e-02
-4.071540022794655628e-02
-2.268891694131784653e-02
-1.394581517276767720e-02
-2.120408391965310918e-02
-1.096671286847688415e-02
-3.093314447249189553e-02
-4.345572903148447325e-02
-4.065574021040799235e-02
-2.595958719328407896e-02
-3.531120759678798432e-02
-2.666262348850691188e-02
-3.856065361098517247e-02
-3.678241914711878613e-02
-2.503948765565996298e-02
-4.117241195198427517e-02
-5.334728352151757447e-02
-3.516982774411920448e-02
-2.029307633936719424e-02
-1.793949594666526329e-02
-3.665307402126859876e-02
-2.855947659109274450e-02
-3.022402568530225750e-02
-2.607864178752658177e-02
-3.582183261190344942e-02
-2.534727996905813963e-02
-2.165392347428094291e-02
-3.092117304769494146e-02
-1.647702330854424607e-02
-3.401778529974017889e-02
-4.645220201785681818e-02
-4.453758903674756575e-02
-2.958530274481249375e-02
-6.006886552813255585e-03
-4.191142222785163018e-02
-1.922368715057080901e-02
-2.683101656341020311e-02
-3.651629628351209939e-02
-2.414342225668153832e-02
-2.354726402549844888e-02
-2.393857602522990805e-02
-1.867145607247488320e-02
-2.499851222487341207e-02
-1.940402997584119577e-02
-2.518693083847050457e-02
-8.284621835409428092e-03
-2.981211902056749713e-02
-2.049009671846146324e-02
-4.965017297230701204e-02
-9.135985502129602767e-03
-1.293470425250380779e-02
-2.003368290281601002e-02
-2.246365536979407981e-02
-3.059354638774494650e-02
-3.147363115609953799e-02
-1.404579870139761009e-02
-2.612055485367573496e-02
-2.005380495214469788e-02
-6.832154839207435319e-03
-8.344393226069942576e-03
-1.618277351436610625e-02
-3.498938933374986376e-02
-2.575624195516132767e-02
5.686437796873240920e-03
-1.616692282350230131e-02
-4.018537054050509705e-02
-1.672286045778859781e-02
-3.197351332141046970e-02
-2.051214629254647509e-02
-1.617766685082922332e-02
-1.068075114370478119e-02
-1.799402049483457555e-02
-2.066601916598045929e-02
-3.449231576905884000e-02
-3.104583124611433667e-02
-1.734314234998234755e-02
-4.870176699273264659e-03
-2.604564714201530393e-02
-3.821783053332270495e-03
1.611447573561827816e-03
-3.930519396230050533e-02
-1.083342863698089943e-02
-1.162086164535954327e-02
-3.679363280422318777e-02
-3.783396487524841312e-02
-1.905396459044898100e-02
-1.760062579119767850e-02
-4.548170975888038425e-02
-2.433077557406788591e-02
-3.424871835476800408e-02
-9.443914802933968747e-03
-3.110091821302383291e-02
-2.263270155546328113e-02
-1.987240316152463424e-02
-2.376643330985933611e-02
-2.473667459418649878e-02
-2.590843158669877550e-02
-1.861205477465573133e-02
-2.258428748224612648e-02
-3.543247852534750497e-02
-1.145816126284862624e-02
-2.923615417565792601e-02
-2.864827143546366459e-02
-9.216843679545503806e-03
-3.272426185115700353e-02
-1.700442941101429351e-02
-2.227826119591756748e-02
-1.674516392948122157e-02
-2.300932707082023812e-02
-2.083522761871775195e-02
-3.314439121994693094e-02
-3.763778363027762280e-02
-2.806522868168171564e-02
-1.332219089335249552e-02
-3.237153550455956763e-02
-2.607117515916910350e-02
-1.407777172578045764e-02
-1.686908859361947385e-02
-5.725499690931222518e-02
-3.202201414468128920e-02
-1.808965747374481278e-02
-1.394121573369653568e-02
-1.473971579837974645e-02
-3.046343209554465761e-02
-2.541564444568621475e-02
-3.071285573602682006e-02
-1.129350528432060755e-02
-2.678611522108738027e-02
-1.905807798906428499e-02
1.314162129397695132e-02
-1.687793277560918279e-02
-3.175664565346914686e-02
-1.650828425654738557e-02
-2.101390373277172915e-02
-2.884799766443446600e-02
-5.379478360732554976e-02
-4.735131041456939333e-02
-3.719314858737503282e-02
-1.759531554801753439e-02
-3.514406063171851557e-02
-2.403255420947341889e-02
-2.747468039795202682e-02
-2.830238100668103565e-02
-3.766564805109335473e-02
-2.180330020071264904e-02
-2.835844798385207116e-02
-2.168609490339103510e-02
-3.709297133822873210e-02
-2.109332120016838008e-02
-2.344683876220831145e-02
-2.528186126935715386e-02
-3.573733641730545557e-02
-1.873661464151967632e-02
-1.811481761558320774e-02
-2.584192884733221059e-03
-2.300213005994576274e-02
-4.092581929000817242e-02
-2.306479876363563830e-02
-2.230206786419447820e-02
-2.580140503652506717e-02
-2.843843230881018189e-02
-4.047704962135120071e-02
-2.344869449653793486e-02
-2.182694796781757193e-02
-2.571317839016512563e-02
-1.456935683620610641e-02
-7.122479374112554440e-03
-2.241283932944479820e-02
-2.671840777126152297e-02
-2.415995961675200532e-02
-2.334617315261438078e-02
-2.872567561211013601e-02
-3.651637326750346857e-02
-1.319590638831235827e-02
-3.927919327088195273e-02
-1.231402893031906080e-02
-2.376872730038821855e-03
-4.105158095145797215e-02
-1.336562839593380750e-02
-1.986276071114575006e-02
-3.053133040431316517e-02
-1.652434533388679946e-02
-3.640647403873597393e-02
-1.861853871901912247e-02
-2.537660122372580734e-02
-1.820174605184776001e-02
-3.966200068323535999e-02
-9.601768527130417549e-03
-5.250564535765431251e-02
-1.566722960061846248e-02
-3.226857964740851431e-02
-2.178749325200585174e-02
-2.398747670353980344e-02
-3.209946286726417242e-02
-3.064237113653706795e-02
-2.757482926445894988e-02
-2.357762841447724744e-02
-3.255803779147588284e-02
-6.013044448600502606e-03
-3.431275298314401950e-02
-3.122557749243171608e-03
-2.374870349527737762e-02
-3.622721504192773917e-02
-2.201122400685931457e-02
-4.241346681674536961e-02
-2.023060422526149968e-02
-2.665442635840800309e-02
-2.499066375935364917e-02
-2.110566469627705999e-02
-2.194059543861949860e-02
-3.419721777822304354e-02
-3.275738981642379449e-02
-1.439367880408151147e-02
-4.691273419264340404e-03
-7.571641782981504767e-03
3.162229277818405775e-03
-3.064003089325024326e-02
-3.929541329458829252e-02
-3.214430838149186925e-02
-9.851782405236500506e-03
-2.954967679397164579e-02
-2.009728524358442639e-02
-2.041687129332739672e-02
-1.667249572824443596e-02
-2.449578689051394587e-02
-3.310969262043121641e-02
-2.102059743218438054e-02
-3.547522757329456961e-02
-2.502625061304765072e-02
-2.169906247187736864e-02
-2.436435842202308143e-03
-1.383759428714565962e-02
3.513808977377754460e-03
-2.147236370636922825e-02
-2.736409752095570261e-02
-1.170247538855585974e-02
-2.347543497532871351e-02
-1.201485801084681976e-02
-1.222290096283868213e-02
-2.999866005055387350e-02
-3.177691036228178639e-02
-3.692464488372020071e-02
-1.399513301463621920e-02
-2.497870390321568768e-02
-9.025365214155952123e-03
-2.209728567803853280e-02
-2.529522349612046972e-02
-2.482280418608576178e-02
-1.698748878024844422e-02
-1.750940647775943090e-02
-2.836665320290172876e-02
-1.644153331902136958e-02
-2.519363753099864572e-02
-1.907978836415346810e-02
-1.801764710072387143e-02
-2.674971021138766031e-02
-3.710474102312948802e-02
-1.566303969964336421e-02
-2.390735184405022931e-02
-2.597491601276312803e-02
-3.477513774286643961e-02
-2.405009366731785184e-02
-1.640678762830478227e-02
-2.023465069507067449e-02
-1.854984587221827214e-02
8.764370881543755154e-03
-1.845431064738134799e-02
-3.245345827092929042e-02
-3.157822564003865545e-02
-2.245264658041096553e-02
-3.081347266230188148e-02
-2.721531727691919519e-02
-2.442160161873440857e-02
-2.377190649154055369e-02
-2.130941885496229551e-02
-3.193532741403320909e-03
-2.120012896986513476e-02
-1.826091511821466284e-02
-3.826461959465825985e-02
-4.741294637453598304e-02
-4.635571759527072622e-02
-3.065151869259301678e-02
-2.156672161137007313e-02
-1.934258054447192746e-02
-2.444055135933042786e-02
-5.743686051392945038e-03
-2.957189024573910960e-02
-2.353674875588461154e-02
-1.755304310640197138e-02
-1.655675832642707068e-02
-2.109649119278608417e-02
-3.018596208682648371e-02
-2.854010143854506659e-02
-2.075204101346777782e-02
-2.506482598192910985e-02
-2.736925654179519357e-02
-4.095453146223566876e-02
-2.060907594552327179e-02
-2.576469405351211259e-02
-1.601060565960683857e-02
-2.769758745380865306e-02
-2.602688157053981849e-02
-8.068109608993576445e-03
-2.592509027342152286e-02
-3.555416424038291417e-02
-1.907305836780950892e-02
-1.796647663630999286e-02
-2.393068347182724515e-02
-3.663492848762692211e-02
-1.164988818320627194e-02
-1.358636573900977133e-02
-1.822916480205999043e-02
-1.631078096033126978e-02
-2.563596771509060041e-02
-1.192740035884318379e-02
-1.881298497723431565e-02
-3.521153200218941903e-02
-2.581050738185963409e-02
-1.813344317184934287e-02
-2.210360112232826954e-02
-2.314077098997610604e-02
-3.119039303581141315e-02
-1.127099672613935712e-02
-2.167129689709113710e-02
-2.401562357332738540e-02
-2.549510737653804676e-02
-3.723029280649287759e-02
-3.981317078991738340e-02
-3.489288621602108093e-02
-1.780071531282514247e-02
-3.375011631011245322e-02
-2.143501537898402989e-02
-1.486137491569569126e-02
-3.959210412541672858e-02
-1.756613421247428183e-02
-8.873260051155306555e-03
-4.511950705481644619e-02
-2.520517106093558141e-02
-4.075100016658486646e-02
-2.079312041461075372e-02
-9.952608585632951796e-03
-2.855446060401671884e-02
-3.155610501769459675e-02
-1.407984863815616230e-02
-1.564329743681931034e-02
-3.451680640607191625e-02
-3.522961044420997584e-02
-1.683723238225361130e-03
-3.671008181890692001e-02
-1.759027785282171047e-02
-2.999823144343552461e-02
1.774496620364003196e-03
-8.452912926715841144e-03
-2.018502543801718035e-02
-3.686500202318439973e-02
-3.658568943684465530e-02
-2.070969682902247186e-02
-1.692769655497561310e-02
-4.097214142939320167e-03
-8.788374322964729451e-03
-1.619220722770984416e-02
-2.545369169318759464e-02
-2.943046252500142526e-02
-3.816333937602355703e-02
-2.865050631516615626e-02
-2.158875158480799000e-02
-2.233049012773357517e-02
-9.810900269826648007e-03
-2.129230049514854728e-02
-2.527356839503136152e-02
-3.745350822513630190e-02
-1.014401358540925439e-02
-1.363606212073982353e-02
-2.200490602819814290e-02
-1.815763537331320510e-02
-9.369606273061568957e-03
-3.013089090357926048e-02
-1.833712370989885182e-02
-7.864074598964286567e-03
-2.220349203216430770e-02
-3.219457574134165778e-02
-1.711556103774699092e-02
-1.433623479017157726e-02
-5.961869726478161331e-03
-2.492270987105300178e-02
-3.549785639488281519e-02
-5.475291335096592153e-03
-5.011218139592430072e-03
-1.624140612942368347e-02
-1.656811343520638719e-02
-2.146716597222160863e-02
-2.213256696600883477e-02
-2.048084480265088478e-02
-1.123281898058261369e-02
-5.294503600875002935e-02
-3.094138479674338194e-02
-3.669631320648249206e-02
-1.709897799543257796e-02
-7.394546221863547604e-03
-1.221632332183828981e-02
-3.026512085574295866e-02
-2.741509240120360361e-02
-1.912986505949474531e-02
-2.651409717599155502e-02
-2.320459771007666976e-03
-2.248715144901715021e-02
-1.167862875570661353e-02
-1.555265608898289374e-02
-2.357648321788733889e-02
-2.316857445195870391e-02
-2.494718733078383696e-02
-1.057386108398597306e-02
-1.981225832788479496e-02
-2.568900032012621376e-02
-2.864483707021955525e-02
-4.013076613648711849e-02
-3.346657646343931952e-02
-2.441582785339730527e-02
-1.636059570563311652e-02
-2.466423405359351867e-02
-2.897093143688353120e-02
-1.996450649709942404e-02
-6.298138907005116846e-03
-1.067162888420310207e-02
2.449379947899565422e-05
-9.213914568612788930e-03
-2.415516898470282739e-02
-1.427117286093248713e-02
-1.893098173092245054e-02
-2.219226132501539786e-02
-2.546067341330375045e-04
-1.819657725987927285e-02
-3.200976639850641736e-02
-2.449046512710029502e-02
-1.923132050394573550e-02
-2.669606089908009919e-02
-4.183756540294004261e-02
-1.925823256350993329e-02
-8.123262222571057956e-03
-2.481846299528796609e-02
5.437390549718973745e-03
-7.652277766145189689e-03
-2.068339208505218588e-02
-3.092421994701715499e-02
-1.285896118380112484e-03
-4.087273973583677861e-02
-3.663580569183774727e-02
-5.591553785842107507e-03
-2.149266412047367777e-02
-2.713997326558646728e-02
-1.383495110615808737e-02
-1.929832094077418153e-02
-2.443186201681041281e-02
-4.327363696495314244e-02
-2.640143189584199385e-02
-1.086775161718878634e-02
-7.050064300047727966e-03
-1.755617288643181173e-02
-6.502826597273874201e-03
-3.882744026406367843e-02
-3.421430674596089710e-02
-2.552906915692076256e-02
-7.898898252608465079e-03
-3.018703923699745176e-02
-1.063980464926809685e-02
-2.528864624737273484e-02
-1.661673289871831022e-02
-2.694204042276366132e-02
-2.032493865858793144e-02
-1.556934899334753118e-02
-8.756969877918423587e-03
-3.354261036736776169e-02
-2.173717660146128744e-02
-2.613873907843843741e-02
-1.395055410776051275e-02
-2.926684528916174630e-02
-2.055699336673022515e-02
-1.985868140577300676e-03
-1.513329870778390082e-02
-1.268636880541243635e-02
-2.903112457790488557e-02
-1.953722973022178552e-02
-2.153335071628525998e-02
-2.183095973975357484e-02
-1.606202240391124691e-02
-4.508474167488802503e-02
-8.220124021392835947e-03
-4.005579325114522887e-02
-1.383878080400550818e-02
-2.080359660309026235e-02
-2.709410721430755356e-02
-8.644494413152918957e-03
-1.907553470555488698e-02
-1.752636944005205727e-02
-2.042427312504662903e-02
-2.931141433855135366e-03
-3.038134189527544327e-02
-1.835824743807295753e-02
-2.641388884972165757e-02
-1.503352117354030820e-02
-3.028627261711713814e-03
-2.471380230654083091e-02
-8.169144120966415415e-03
-1.847941530383004002e-02
-2.793427941376099705e-02
-2.785361716965750398e-02
-2.717393453674817397e-02
-2.733624826337314323e-02
-2.036396498784788164e-02
-2.994119010394471342e-02
-1.079643740648795168e-02
-1.445011466731789714e-02
-3.034125902883866993e-02
-1.567492102670853954e-02
-3.136317568146976265e-02
-2.966906811044239811e-02
-3.459584106139033249e-02
-2.310118073797653993e-02
-1.670020227015428516e-02
-2.426286791908213378e-02
-3.279136958934279755e-02
-2.036312285520382181e-02
-9.785765579614066900e-03
-1.714829988320261747e-02
-1.880925738161719554e-02
-1.051618454836667502e-03
-1.681967971155295949e-02
-8.694894374290901978e-03
-1.972131631825072701e-02
-3.198654426926481747e-02
-3.801530511288802455e-02
-1.420591114139230747e-02
-1.296533496854889410e-02
-2.384447776583293460e-02
-9.378669438167966388e-03
-1.897788675686330057e-02
-4.286724549983232657e-02
-1.801597063272416394e-02
-2.210331535843247305e-02
-9.205067407803540006e-03
-6.097967815230714676e-03
-5.989071859665508375e-03
-1.804703958323590138e-02
-2.834084486262784114e-02
-1.080403256832637021e-02
-3.288327172874558335e-02
-1.296230757538235911e-02
-2.900711701047868629e-02
-3.536238025273582414e-02
-1.106992309055286096e-02
-9.148289225318535084e-03
-2.065933366795335083e-02
-2.075748043868503104e-02
-8.129786151425176174e-03
-3.399519257627627716e-02
-4.085512044952335775e-02
-1.988511959654376549e-02
-1.373416287490166615e-02
-4.142714059667916907e-03
-1.226745743128746999e-02
-1.509860699204644378e-02
-1.887107822247009389e-02
-3.349906679559047640e-02
-1.400342385264667124e-02
-2.170026586680735142e-02
-2.559064095448356640e-02
-2.787725521886338584e-02
-1.210692754837946160e-02
-4.088191818536454137e-04
-2.875862551195888447e-02
-2.082505634800427274e-02
-6.290919960219573843e-03
-3.082864376324729455e-02
-1.389206202093943611e-02
-2.880602058989560621e-02
-3.633543921096431262e-02
-1.144918101053464185e-02
-1.398808172012175333e-02
-1.747473154544904733e-02
-2.559483761206246891e-02
-2.649159126067646836e-02
-2.280567532098181152e-02
-1.528506555983851455e-02
-2.500200849064579747e-02
-9.475401884204684780e-03
-2.510646356298803367e-02
-3.097288568587655902e-02
-1.497942544854169444e-02
-7.918475214166709880e-03
-2.908587892152929635e-02
-1.061916900233217734e-02
-2.057504326604979797e-02
-1.296974944646695806e-02
-1.486777642106382018e-02
9.328431074339026130e-03
-3.207059419302992626e-02
-2.046188724077569257e-02
-1.132355832203759023e-02
-2.640408955659469606e-02
-2.547062058997751413e-02
-2.694996876300720379e-02
-1.433341749848212471e-02
-2.854736961341527643e-02
-1.942444622609895005e-02
-9.495107300348491763e-03
-2.153790041156656773e-02
-2.771527433553778660e-02
-1.899259462055058467e-02
-2.172241421225671806e-02
-3.073078464887791378e-02
-3.119054926596539698e-02
-4.356731787100131398e-02
-1.532592515235213504e-02
-4.261882289793397088e-02
-3.696718955894480463e-02
-2.382209008513619039e-02
1.601491043538482220e-02
-3.081521937517301551e-02
-2.595600335163297800e-02
-1.613153768033675703e-02
-2.366183481903847211e-02
-1.769082322759992637e-02
-2.123395959021848883e-02
-2.247985069350591850e-02
-1.412300405446927087e-02
-2.678291459695548299e-03
-2.210126113473135853e-02
-8.961728215038747627e-03
-1.031255149380215334e-02
-9.991592558406757127e-03
-3.757746075949832537e-02
-2.994230468351145868e-02
-1.751100709239971145e-02
-1.632947138717946028e-02
-1.780440323044927761e-02
-1.454136254350247952e-02
-3.004316774552040492e-02
-2.318410268598181459e-02
-2.251332778444419327e-02
-1.345494088160976293e-02
-1.527433849536130248e-02
-1.944257129244116727e-02
-9.252834318920159090e-03
-1.501969569805723312e-02
-1.916585613772981561e-02
-9.854553040599288091e-03
3.898436617668873862e-03
-7.349033985551553169e-03
-2.500124957865419370e-02
-9.594465424230088496e-03
-1.085501164467099142e-02
-3.075737996046217643e-02
-3.389064405138320080e-02
-2.025443245053297828e-02
-9.709120990495331491e-03
-2.500100310249978725e-02
-1.820892993378597086e-02
-2.462934946575880135e-02
1.682682467674696673e-05
-9.323159092434968667e-03
-8.919519619641337257e-03
-1.203884142498236158e-02
-2.937469139550237529e-03
-1.633960159130564208e-02
-1.861288339926150601e-02
-2.484492752911959465e-02
-3.702438632248172129e-02
-1.070187667378807821e-02
-1.016855066788544676e-02
-9.712191931180367416e-03
-1.821633778684080690e-02
-2.414946109790364059e-02
-2.473797520537628428e-02
-1.741010107536495113e-02
4.099362314855949097e-03
-8.344104235928823110e-03
-7.317656996217627562e-04
-5.173658091601438490e-03
-1.982998661493583226e-02
-6.806080904427843324e-03
-1.145364712648305403e-02
-7.815342142216187907e-03
-7.613603420221059376e-03
-1.540283152288562593e-02
6.154120323988037690e-03
-3.342943282017196704e-02
-1.612946994790648639e-02
-3.466846967481965192e-02
-2.220986610611628068e-02
-3.381682074392714215e-03
-2.118874308522882693e-02
-1.816627559596368721e-02
-1.713498018588096444e-02
-6.759920908308659181e-03
-3.414751660214298407e-02
-2.261278000253285139e-02
-3.351109596539207907e-03
-1.530647907938089032e-02
-1.333340924763352746e-02
-8.368907596840063565e-03
-3.337742129258892271e-02
-2.991701394559841132e-02
-1.514937574512009028e-02
-2.689459299810995421e-02
-2.198710196608049186e-02
-1.818910642438191852e-02
-6.128147954369685298e-03
-3.415230660827211356e-02
-2.017749053178998289e-02
-1.354456758550238657e-02
-8.705466392940277784e-03
-4.334049105032993648e-02
-4.405588682347466589e-02
-9.122367910042693262e-03
-1.579744233781429918e-02
-8.790717941554809789e-03
-1.800358001592946774e-02
-3.477921402563315112e-02
-3.226709872785221006e-02
-4.289437491102889716e-02
-2.629069184237742274e-02
-1.509276254628383156e-02
-3.587404418335423534e-02
6.017471885456678396e-03
3.108742662640014490e-02
-3.694647446469349200e-02
-1.598422169596926817e-02
-1.656934862543847859e-03
-4.112486793288259307e-02
-1.533676562217989488e-02
-8.617707453114640051e-03
-2.070763389847577601e-03
-5.532327355887609738e-02
4.233905589001774918e-04
-2.615047004549696588e-02
-2.157568978101563270e-02
-3.352446141867028440e-02
2.415349254109615468e-04
-1.720379507239708575e-02
-3.768317379920669424e-02
-1.656215001767636502e-02
-4.169106400464765196e-03
-1.373693295357400999e-02
-2.527360562619112780e-02
-1.531858999900421667e-02
-1.282552329749962056e-02
-4.094522626497297361e-03
-2.497686297465464417e-02
-6.969333682883758520e-03
-2.111831518092125229e-02
-3.718664218353595619e-02
-3.014594180545302274e-02
-3.242270131867637257e-03
-3.638383478206378557e-02
-1.125383623160514102e-02
-1.823395947342566423e-02
-6.459787506990756489e-03
-1.673341217141860807e-02
-1.412062022748303454e-02
-3.695036347043326175e-02
-3.276687531322773628e-02
-1.985708158173365642e-02
-1.023349817858963152e-02
-1.855714218848106972e-02
5.180658882878943008e-03
-4.190533945725461590e-02
-1.198638072598146899e-02
-1.115184732699838269e-02
-2.501279615121908620e-02
-2.184997357596859049e-02
-1.522736923206741144e-02
-1.793698600934087034e-02
-3.328607221709720815e-02
-2.819555494899234419e-02
-1.890401812144096652e-02
-2.987086586641733710e-02
-1.151762896721580075e-02
-6.922799240943345450e-03
-2.771428897528878301e-03
-1.904255870700100398e-02
-2.988038485268711478e-02
-9.663949470867684924e-03
-4.832152215460330281e-03
3.244706784917662096e-03
-2.956382328390248088e-02
-1.648791993628105287e-02
-2.444712382892368346e-03
-4.297175865453477413e-03
-1.663182910747860316e-02
-9.886415670106838902e-03
-1.609104266646421352e-02
-1.685539113999708766e-02
-1.953320607737371942e-02
-9.827072313717970936e-03
-2.967412431522856858e-02
-1.456656049602323907e-02
-2.158860008010941856e-02
-5.376961626874178415e-04
-1.049986932337447845e-02
-5.228400946371898617e-03
-2.240246102973608364e-02
-1.547500773419467623e-02
-1.197264798007087634e-02
-2.145677622740901902e-02
-1.628524519492411879e-03
-1.267368484326720883e-02
-1.574165120534170778e-02
-3.492716718627938283e-02
-2.064699392826414154e-02
-1.579195133429583259e-02
-1.753848136078356088e-02
-3.125674803790418066e-02
4.636236386619580927e-04
-2.643240814505192632e-02
-2.994537069810617944e-02
8.734855750296047217e-03
-2.078496080711202121e-02
-6.740852753782076989e-03
-4.720729444118196977e-03
-1.294010541354024234e-02
-2.831204597526945383e-03
-1.471842902407068630e-02
-1.821102174487675401e-03
-1.525489391493527018e-02
-3.532662254409386915e-02
-1.562508007323244741e-02
-2.321982038670009074e-02
-1.058321645349389814e-02
-6.063477981776137227e-03
-1.077924747039675848e-02
-2.947683429910347847e-02
-2.045338188401160315e-02
-1.475693641796127324e-02
9.363075072571083258e-04
-2.324845052814359173e-02
1.881233006547815279e-02
-1.088758191183101902e-02
-1.416546469410676426e-02
-2.339084637002455253e-02
-9.410673498080737720e-03
-1.046051490383845609e-02
-2.767375491575485569e-02
-9.276813581366206984e-03
-3.324719486263081475e-02
5.941460489496653251e-03
-1.943701104286897630e-02
-1.926927762882553810e-02
2.206099007236850002e-03
-1.531189678175259861e-02
-1.196442753097263709e-02
1.295781848349863291e-02
-1.788289849735948817e-02
-1.597110644019110112e-02
1.010902015726458918e-03
-3.128491392201790400e-02
-2.768210690157420217e-02
-1.626242868771543906e-02
-1.410334104473544292e-02
-2.504848640209242361e-02
-6.830342268087141559e-03
-2.366871273995450539e-02
-1.832905640178122963e-02
-1.984222293608338059e-02
-1.516631138338486035e-02
-4.947300345964765478e-03
-1.221080794686797526e-02
-2.661736296651174075e-02
-1.924427620335046954e-02
-2.491963927512492669e-02
-1.662834575729469841e-02
-1.292918599698635387e-02
-8.420245623407356800e-03
-2.558804196112431442e-02
-2.516820729534516646e-02
-1.590903565491472854e-02
-2.484851872076830614e-02
-2.391426660133951290e-02
-2.326594814481757183e-03
-1.318263995081313603e-02
-5.499555444959350337e-03
-2.240987648257338621e-02
-2.101016370487220758e-02
-1.236164630099281618e-02
-8.042403363518637119e-03
-2.223916369709742075e-02
-5.838198212243285619e-03
-1.945070664437536720e-02
-1.048162043474201374e-02
-7.226876287492320014e-03
9.796430025652402146e-04
-1.301527712411264075e-02
-5.824983624182681480e-02
-1.081803484227873008e-02
-1.794110974868454861e-02
-4.998384312967021036e-03
-2.190701515148563844e-02
-1.830072057186178311e-02
-3.900754611505151404e-03
-1.437867257488138761e-02
-2.524877309848920504e-02
-3.398503224032658511e-03
-3.028214433519888296e-02
-2.115103758573499276e-02
-1.247092589591594983e-02
-2.795876346711629809e-02
-1.483078420382333285e-02
1.439716578676601341e-02
-2.426607046121062247e-02
-2.030146450707287845e-02
9.697991639511190955e-04
-6.387312533039784211e-03
-2.360101787110711544e-02
-1.939253352843069850e-02
-1.936600890742977074e-02
1.139185385980396453e-02
-3.306538111287826015e-02
-1.523471960362935210e-02
-3.828112357987743103e-02
-1.164534591900065474e-02
-1.291912431028361188e-02
3.233244592579367980e-04
-9.184634267692332391e-03
-1.235839476579194546e-02
-4.207696507008039204e-03
-4.206637291258425414e-03
-3.584313653639014871e-03
-1.195094402147227168e-02
-1.917124098042375172e-02
-6.657322402382515568e-03
-1.980117567225896449e-02
-3.576486085338729387e-02
-4.561451788366109594e-03
-1.406379616616874537e-02
-1.650071605100075778e-02
-2.001249307907111349e-02
-4.442056266019685229e-03
-1.737853640017551077e-02
-1.644308257729305486e-02
-3.441406306413969524e-02
1.442044979110050163e-03
2.545414210247273767e-03
-1.071397403484319021e-02
-1.111850616345643264e-02
6.420667310904975937e-03
-1.910609181154690125e-02
-1.097050635012052251e-02
-7.495816957667145002e-03
-1.297845733365209260e-02
-2.781684585415233196e-02
9.026013823593664887e-03
1.070244268914329229e-02
-2.228909881570424745e-02
-2.360349192774695987e-02
1.775459959167185672e-02
-2.873959145569670789e-02
-1.542173517201785200e-02
-1.090916414740893819e-02
-3.497196836980458190e-03
-1.509251509986829325e-02
7.757502680872396111e-03
-2.674327192255502791e-02
-2.019913018227196752e-02
-8.939183603700672854e-04
-2.858175702181338373e-02
1.557017932629698462e-03
-1.728856261532956198e-02
1.978758425177178787e-02
-2.486490818058267188e-02
-1.774717083503654647e-02
-1.540187418983467518e-02
-6.882793510953133867e-03
-1.067895316417861833e-02
-3.649736226927589172e-02
-1.985511016169333801e-02
-9.115119539367026388e-03
-2.441848660026033069e-02
-1.466505627677271509e-02
-5.885900949543620281e-03
-2.607982637569151302e-02
-1.685943545821633194e-02
-2.203583004866474515e-02
-2.642384990659285560e-02
-4.621859821538754423e-03
-2.539742854573531078e-02
-3.198037220628462823e-02
-1.784439855212392387e-02
-2.222147338093360611e-02
-1.720566903551516355e-02
-2.344797259017072574e-02
-1.618466895626462579e-02
-2.674073295412902201e-02
-9.918314040544299812e-03
-2.760557561938826662e-02
-2.906787907443600730e-02
-1.688092562733603530e-02
-2.750728583928839510e-02
-2.036796668115654560e-02
-5.719070949936749630e-03
-1.158026977817012797e-02
-2.126554034021761741e-02
-1.336543575928178691e-02
5.197107928113265350e-03
-8.853233149276195854e-03
-3.483246042216760641e-03
-2.097014964939072218e-02
-3.411172696632177453e-02
-1.761748602718277157e-02
-1.702173638386571264e-02
-1.642804994103312308e-02
-1.196208583683814816e-02
-3.386713141304432528e-04
-2.193232588841495176e-02
-1.922082942982816095e-02
-1.477186634801652167e-02
9.676032813202575800e-03
-5.052646111080809528e-03
-5.303842729568228331e-03
-5.314312448523744042e-03
-2.030025667910526424e-02
-3.165079453392644071e-02
-1.427038547486611866e-02
-8.852236158495030774e-03
-1.954916932588218748e-02
-2.407228024943821806e-02
-1.590474700248934933e-02
-3.175596193915278947e-02
-1.732520554832977372e-02
-5.170686270669495183e-02
-7.196824523649286362e-03
-1.475280525412542634e-02
-7.644413998223732049e-03
-2.722578865137023282e-02
-1.971079069839459103e-02
-1.805022277474439829e-02
-5.895320412106467992e-04
-1.245757226666921729e-04
-3.870307184957738275e-03
6.774794713257511862e-03
-1.713564505471861996e-02
-2.186124778053727055e-02
-8.300093557463529906e-03
-2.313270181522162142e-02
-8.233481332291061813e-03
-1.332264354941671428e-03
-9.943317549381735978e-04
2.504454662840149514e-05
8.458260933263059278e-03
-2.961328036546741812e-03
-9.547269042978366246e-03
-1.264100581857131346e-02
-1.954585936711670732e-02
7.177321566659705665e-03
3.574278725779752013e-03
-1.120847283995347323e-03
-7.857700019005438297e-03
-1.587545786218969371e-02
-1.704118866887692138e-02
-1.025545688751517553e-02
-3.238793115488716474e-03
-8.272963537082938384e-03
-1.457931661600270212e-03
-1.389461995062802289e-02
-1.884712011592048000e-02
8.947183602481332664e-04
-6.024581009708280394e-03
-8.127501061404076785e-03
-9.258096469873102613e-03
-1.048447685117400233e-02
-4.108414977311819483e-03
-5.914640579547951818e-03
-1.019827432939987566e-02
-1.665480704999693085e-02
-4.643207487376887349e-02
-1.572883282732587956e-02
-2.098011417539344392e-02
-2.618612542653184563e-02
-3.357128918654154331e-02
-1.135970871899602726e-02
-1.933025899987950852e-02
-5.507004332687006655e-03
-1.480261886209977766e-04
-4.004326815052462046e-03
-1.188697035820712126e-03
-1.747993476249887559e-02
-1.965194007625787123e-02
-3.039432875251009067e-02
7.010523055775117439e-03
-1.356247334838018258e-02
-2.040714345953695275e-02
-1.878159121301341966e-02
-1.926872196744975479e-02
-1.738886107307817397e-02
-1.481804968412274090e-02
-1.550976180302200864e-02
1.412449587930414766e-02
-4.283056660361318074e-03
-2.213549003479560809e-02
-1.268313886386974142e-02
-4.447189510202427336e-04
-2.749875554447524587e-02
-3.774182646564801930e-02
-2.040032768396254394e-03
2.508401434525837914e-02
-8.350203806350401867e-03
-4.634695749434637052e-03
-2.587919682726010431e-02
-1.339465218498475489e-02
-2.552080173085417500e-02
-1.835336264988187555e-02
-1.119951381279998305e-02
-7.446502361430898907e-03
-1.685572833955174821e-02
-1.304308960524749005e-02
-4.434052919573936054e-03
2.437095192193905989e-03
-2.946454726384219527e-02
1.516998911441108513e-05
-2.279836951027193123e-02
-2.151403163977897316e-03
6.057736152554652701e-04
3.969459869720286076e-03
-1.443889389950007464e-02
-2.384047447554226221e-02
-1.528783263544403366e-02
2.592648025489926490e-03
-6.745246127012687574e-03
-2.874567970907021194e-02
-1.630215601596136585e-02
-1.357810366928374930e-03
-1.187937513435679930e-02
-1.700590398358654831e-02
-6.309162058633937219e-03
4.339896721334626783e-03
-2.742820173479729173e-02
-2.105764427352859944e-02
-1.093099516307662576e-02
-1.673638513572039618e-02
-1.347023034561782052e-02
-9.932325464293487866e-03
-6.101470487960836131e-03
7.384296463625938250e-03
-2.850329341089711394e-02
2.519516521512499708e-03
-1.841785042892777821e-02
-3.139137480035403271e-02
-3.005760279445954600e-02
1.188203746482598133e-02
-1.109247658818751821e-02
1.355276384069949332e-02
-1.513031751505853825e-02
-8.524594168321545859e-03
-2.385195805411245359e-02
-1.187748351213796863e-02
-1.821579615832131377e-02
-6.351135360888487437e-03
-2.637377798103649265e-02
8.003036375658073923e-03
-2.981899917382836024e-02
-1.070561016125006620e-02
-5.566799247368283722e-03
-2.491804224298673626e-02
-2.376100136128688940e-06
-4.120734414712016493e-03
-1.944129393401914296e-03
1.735411518994415744e-02
-4.188835868630580439e-02
4.999895551581720263e-03
2.997900691124305312e-03
-2.104384051002866976e-02
-2.504041720614448921e-02
-1.897827321279203783e-02
1.171358504772583575e-02
-4.023616947000422349e-03
-4.635946057047172705e-03
6.569863041024180152e-03
-1.526566383310724168e-02
-2.454922307591533154e-02
-1.486568545397750490e-02
8.545242134726515086e-04
-5.136915185535563186e-03
-3.542661275438343800e-04
-1.460296530457401258e-02
-7.688902324763513020e-03
-8.605718782696482327e-03
-3.973646957249196525e-03
-9.940158391965499274e-03
-7.503080367116387282e-03
-2.889721280262449576e-03
-2.045010458221065489e-02
-4.207743039435193726e-03
-4.468566403904272212e-03
7.978297552563380548e-04
1.585711600945544086e-02
3.898446956961758390e-03
-2.826792142837983475e-03
-6.970233871242045680e-03
1.333560361901244690e-02
-3.623131775660146710e-03
-1.833270627190491248e-02
-1.124610059647647951e-02
-3.993446368748248404e-02
3.916309025150373734e-03
7.008216657256959416e-04
-2.362538441069625753e-02
-2.865351570817432914e-02
-8.006689943462456591e-03
-8.656718395016742285e-03
-4.708696777872429726e-03
1.121598500829871711e-02
-2.050708133250405893e-02
-1.712407421022839847e-03
1.777450239901721268e-02
-9.856016135909164561e-03
-8.259968878054814098e-03
5.625035842651971221e-03
4.125390973712035093e-03
-2.639796370446535756e-02
-1.510509035955715992e-03
-2.887983696722268203e-03
-1.811158207730582601e-02
1.449064779361325904e-02
-7.070114048267495642e-03
5.334052876917290235e-03
1.157087097820689268e-02
-1.310154304742439449e-02
-8.139869790884823875e-03
-1.793002108962596028e-02
-2.625252923974755528e-02
-1.193139149831149229e-02
-2.885127303853135278e-03
-6.340785432879100444e-03
-2.699987922661845757e-02
3.086583277369450706e-04
-7.980523181340896943e-03
1.053726303208623628e-02
-1.251432434146158845e-02
-8.253206216480945059e-03
3.597297603720615226e-04
-2.965691205016706550e-02
-2.328195197997413868e-02
-1.359943070055980030e-02
-2.088846860978735287e-02
-5.144646737574147706e-03
7.728567661179256733e-03
-2.713050012290055615e-02
3.161048213374289227e-03
-6.730128144549304969e-03
-1.246007534784669170e-02
8.106310701453544806e-03
-6.337857889132262300e-03
-1.123901796521588684e-02
-8.150409192084945992e-03
2.308103308065540676e-03
-1.790046917825409423e-02
5.830735099158128407e-04
-4.564182905857231201e-03
-1.923159625538532237e-04
-1.807997414280283766e-02
-1.299523821563206699e-02
-7.860150885593062201e-03
-1.775368751516720814e-02
-2.935332686674286401e-02
-7.856222540517052502e-03
9.627371855025641453e-03
3.711968615700802793e-03
-1.085813468907764756e-02
-8.104560681251338564e-03
-3.042723222939767644e-02
1.608384033932933055e-02
-3.102396370227961109e-02
-7.229228173562826307e-03
3.382456477185965052e-03
8.190532281618688806e-03
-1.019301751009503605e-02
-1.522111005955604536e-02
5.023671342951703013e-03
-3.319301429222021316e-02
-2.406521507570801369e-02
1.660355893999367408e-02
-1.427381812776018846e-02
-1.108034123671924193e-02
1.594436906815423728e-05
-1.809859010321654763e-02
1.102183295567021231e-03
4.439201365298633614e-03
-1.100620892125491954e-02
-3.155399044109322843e-02
-1.550470321744015431e-02
-2.497452159625301524e-02
2.984368125964365504e-04
-4.782242153898600551e-02
1.238149400987654039e-02
-4.339471348854532194e-03
1.340337511122055396e-02
-7.630027690542101962e-03
-7.668873643569002439e-03
-2.521426629757409985e-02
-1.375130934347483340e-02
1.352309085613103519e-03
-1.310811693653605135e-02
1.440125478326729526e-02
-2.202054715646275390e-02
-8.287791864027393984e-03
3.614989343840900940e-03
-1.264447067138820338e-02
2.188968170535260729e-03
-5.995804127159039786e-03
8.171466308069731677e-03
-1.398365669064521692e-02
-8.419210646549954088e-03
-8.706941763481726784e-03
1.217589740013614447e-02
-2.584701817071848734e-02
1.406788645717751041e-04
2.303094208390475336e-02
-1.614020961952710061e-03
-1.694588209326818376e-02
4.408158797573333461e-03
-4.186728153662777835e-04
-1.430340570172030246e-03
-4.536605661433297000e-03
-8.702305301275733984e-04
1.773807143296860997e-02
-1.213079448263113197e-03
5.691986611281178027e-03
-2.591358475178716370e-02
2.378948594436013086e-03
-3.764261854588052316e-03
2.273709222191206206e-02
-2.580060058961855876e-02
8.823743936048011882e-03
-1.439742511235955194e-03
-1.356626308011921536e-02
-2.243910103000727393e-02
2.902034881219082464e-03
-1.083178726662987167e-02
3.621695848019666070e-03
8.236394622781169697e-03
-1.312317538681490731e-02
3.373488293765131152e-04
5.379788367612507206e-03
6.641799518154861345e-03
-6.112355791947700866e-03
1.038723316961431137e-02
3.826977317074627800e-04
1.582096157145786858e-02
-1.844615467547007850e-02
-6.939885404447150921e-03
-9.347030334873137128e-03
-4.341567236556148103e-03
-5.419122529256498177e-03
4.440230138879118146e-03
-2.238812179123370744e-02
1.370619672602049364e-03
-1.649886778537298232e-02
-1.003484026492279697e-02
1.078010786957004676e-02
6.780031564027001918e-03
1.433139762977318765e-02
-1.397192733560811799e-02
-3.351746127918126244e-03
-1.088137375695623181e-02
-8.774576259285560981e-03
-4.193470319657652268e-03
-6.133078422976054496e-03
1.513190502160168026e-03
1.025572619183139252e-02
3.668727496717559002e-04
1.770186844323598649e-03
4.253804608283718452e-03
1.324207091469449017e-02
1.827253886914225259e-02
-1.471966006439987332e-02
-2.299791045766242173e-03
-1.431934922642936862e-02
-2.214326634743390282e-02
3.662855243510558523e-03
-1.022440230775940005e-02
4.108676292229533449e-03
-9.541319965578401452e-03
2.797570602165512857e-03
3.784753160370637852e-03
-1.310222645848910412e-02
-2.677282063208015657e-03
1.412834609406430318e-02
4.227239328059578458e-03
2.214507890268238924e-02
-2.900918010821962410e-03
-2.580263343678674756e-02
-1.199807129297854325e-02
-1.512038911968814105e-04
2.506963513137666980e-02
6.774264676160391893e-03
-3.472297033186226827e-03
-9.823443253052602589e-03
4.111205953924603959e-03
-1.076040130929606375e-02
-3.936843853506575078e-03
4.095829696781275522e-03
6.868853724849271168e-03
4.151025591073067146e-04
-1.772078656536963184e-02
1.785408839862611188e-02
-2.037996692386512959e-02
-7.835763904811939712e-03
-1.215534733490790213e-02
4.782234582058025700e-03
7.565856994117220978e-03
-3.555153588269888663e-03
9.695055672453692722e-03
-2.001350591241777069e-02
1.311915937884315870e-03
-1.944222744381788812e-02
-2.600376122734548642e-02
7.491160641844962775e-03
9.644420176170794001e-03
5.460886918915035942e-03
-1.974586616935828775e-03
1.840031589150103270e-03
1.669188120842993867e-02
-3.003458034897011578e-03
-2.992029967875840888e-03
-1.309905374735532112e-02
-7.910330559196751543e-03
-9.849573817576725426e-03
5.940373655776045973e-03
-1.150529313303278074e-02
1.218315466102999796e-02
1.036775797381773827e-02
6.088143625460141865e-03
6.172348047643209934e-03
2.355754501440325901e-02
-1.165626332049901799e-02
-6.377288075360985735e-03
-2.040862794408143666e-02
-5.189573844050785270e-03
4.556165516972072831e-03
-1.043780634326559216e-02
-9.147955790370910362e-03
-1.120799941000952607e-02
1.287464381520156236e-02
1.638910361331852653e-02
-5.179827353538152442e-03
5.584525431271575649e-03
-3.122563036413634335e-03
-1.779542978101450457e-02
9.914037258473729075e-03
-7.424292741873705567e-03
1.279395544125907537e-03
-1.239408897219556466e-02
-9.528976495688762371e-03
-2.226218280644432640e-02
5.810990082397133423e-04
-6.094541818914214412e-03
-3.195603133809227139e-03
1.036050808902176136e-02
-8.550032380649160574e-03
-3.389802489038328849e-03
-1.863341486938325034e-02
9.181376277028139568e-05
-9.321919038119219712e-04
-1.363076123430267093e-02
-7.839224178321554243e-03
-3.358513942081114284e-02
-1.301534393743580299e-03
-6.776523857103966368e-03
-9.909437934129530778e-03
-2.187022938392414045e-02
-8.999211393605691459e-03
1.390879827831531437e-03
-1.810010884249044216e-02
-1.608018980596354411e-02
5.354303040733456899e-03
-1.848329213059199394e-02
4.774845040243721334e-03
1.058740602564242628e-02
-2.011429127020914961e-02
-1.400569881134804649e-02
-3.485418808729488869e-03
-9.134926061685290366e-03
-1.578605799883813290e-02
-2.174606394846449308e-03
-8.604410359909274095e-03
1.748711238024577147e-02
-1.230734288220710314e-02
1.772868959583169535e-02
3.380290598250545661e-03
-3.045955408775048029e-02
-2.388732446685227356e-02
-9.981479702035365303e-03
-2.068898326202150365e-03
-2.564771596657446431e-02
2.537718513191837555e-03
-3.590712934514074875e-03
-1.322203312442254280e-02
7.605086276865664560e-03
-2.039086356701594544e-04
1.243240384808670315e-02
-1.991550669937833425e-03
-6.790373759331368338e-03
1.754341402821586390e-02
1.152316280104940562e-03
-7.297309204871570316e-03
-5.645876828756072642e-03
1.439107878588120025e-02
-7.542556122808958055e-04
1.296456485582218876e-02
-1.433216588374285928e-02
5.384575598135273901e-03
-3.344464527259748349e-04
-8.640562323829148461e-03
1.731656383468899141e-04
-1.180753914003801648e-02
-1.218180649288551180e-02
1.372104670720893094e-02
6.878212887939934121e-03
-1.113686577448023962e-02
-1.909273571260220251e-02
1.888422845471309994e-02
-4.441964803166159950e-03
9.715691424803645643e-03
1.193686073778012745e-02
1.845715109793311451e-02
4.558861614420242105e-03
-6.849958632850246124e-04
4.809355266335677004e-03
5.716506782205183976e-03
-6.533175163742265847e-03
4.956975807888916973e-03
-2.567764819803871647e-03
-1.214734963098690942e-03
-1.302158374637915964e-02
1.478530519964815250e-02
-1.619283130399162829e-02
3.557320179320908916e-03
-2.540604651049069643e-02
-7.287080943643518827e-03
-1.627069608376979087e-02
-2.448768915646212536e-03
-1.282733190510064111e-02
-3.308643461541884573e-02
8.901861286819526958e-03
4.866233747362139379e-03
1.921481167424185857e-02
-1.679128203690994844e-03
6.505685820885032458e-03
-1.500230813036888301e-02
-8.080762173639139540e-03
3.002081344726329273e-02
1.940084910142719082e-02
1.137280297376464661e-02
7.146196951676027538e-03
2.873822056623575021e-03
-5.614764290803580388e-04
-5.221849987289696807e-03
-5.748585420392590163e-03
-8.987486117137424152e-03
7.848870425175446044e-03
-1.806676332016881464e-02
1.896317943711694522e-03
1.782118868692621899e-02
-1.397187477440996715e-02
-9.563225788592413443e-03
-1.703031611636843202e-03
3.019731537587624914e-03
-9.666637993933774320e-03
-4.596652695051681690e-03
-1.321038936614735669e-02
1.035338311041900800e-03
-3.109980637002212733e-03
1.129573436899750614e-02
-2.472823074516935019e-02
-1.283799534817874934e-02
9.635724038408269645e-03
-1.252028721520557879e-02
1.181180334557053492e-02
6.467128747162911341e-03
-2.672518517828689766e-02
-7.875566997930565083e-03
-1.157798961180470272e-02
1.382814517565471822e-02
-6.495891163544245152e-03
-1.058481556109585470e-03
3.689950928847164115e-04
-7.773447787444829780e-04
-6.496871517915591039e-03
6.467630181807582264e-03
-8.110001501595576201e-03
-1.699920812309223955e-02
7.277056198325222193e-03
4.184687262404157733e-03
-2.122425808151677529e-02
-1.747604380556414764e-03
1.777723228777286328e-03
3.689622942496905648e-03
7.794636482373386646e-03
7.585118848428831165e-04
3.191142421751381325e-02
9.040315557756663928e-05
-1.804519952806878796e-02
-8.343799954529492607e-03
-7.787915763350511129e-04
-8.393025657946924512e-03
1.661227318791234572e-02
-5.477959754387076805e-04
-2.390256753056082401e-02
1.325370242705141074e-02
1.360436381973781708e-02
7.502364533359589215e-03
-2.053458453356714342e-02
-2.665506597280562634e-02
1.491983294163201981e-02
7.229244767982520581e-03
-8.908200705793548405e-03
1.460733717343540815e-02
-1.040970398498187316e-02
-2.904673647076993527e-04
1.691985650460118727e-03
2.855099994407929529e-03
3.753130807800435730e-04
-2.147421075051043904e-02
3.440592605537228562e-03
-3.246443311237111329e-02
1.414516140190864857e-02
8.293839334822790052e-03
5.863355623698579319e-07
-3.995315113050343370e-02
-1.060963289984966952e-02
1.313338158495461552e-02
-1.878435006829787604e-02
1.573336134105506046e-02
-1.496232101500728946e-02
-4.647319208617028616e-03
9.709307121465305182e-03
1.116562704639645440e-03
-2.122620672044042353e-02
-1.011335823102962710e-02
-2.750666390719977775e-02
-1.119777905855528360e-03
8.338451441943835890e-04
-9.037495332742506715e-03
9.650109178031506668e-03
-4.047127328097393194e-03
-1.676143506423962565e-02
1.997249569032720235e-03
-5.964956333363471801e-03
-7.306836752266442428e-03
-9.254459211165945443e-03
1.898759091714938285e-02
2.960758654232937756e-03
1.052674944034885651e-02
-1.689180134652299575e-02
1.032516604922116988e-03
-3.458563904993138590e-03
-9.273215642563677197e-03
-3.699465383129023344e-02
2.716454234445519079e-03
1.385011184647295945e-02
1.090815967664465931e-02
-4.693497235748307302e-04
5.280965766816783993e-03
-1.611076927304398373e-02
1.339251542727646661e-02
-4.907677603949436515e-03
-6.004883810422856349e-03
1.154417680336662123e-02
-2.157086992610114315e-02
-7.110169506281503217e-03
-8.147271337131434948e-03
1.261036461461712520e-02
-1.097678104330585339e-02
-8.481527429107502125e-03
-2.584245314769444764e-04
2.149209422601859338e-03
-2.371908729210685154e-03
-1.256692380606546332e-02
-1.154478448785685105e-02
-1.195253826828543246e-02
5.591910458166916148e-03
7.394068019736944886e-03
3.113267659310147220e-02
6.183849942883797891e-03
-2.417060346623712760e-02
1.320157592338701107e-02
5.818394213279291967e-03
-4.826017642097183737e-03
3.228224563500762135e-03
-2.323728491348606845e-02
-5.941590904586462225e-03
-9.526781793814687385e-03
-1.438456781547246127e-02
-8.020765298893272124e-03
-1.365363389439901501e-02
8.562478560266248429e-03
7.613612996028012309e-03
-4.399169223718438389e-03
-8.995789165129461015e-03
3.982405110824887087e-03
8.014994691801893877e-04
-9.900891812643508247e-03
-8.669112758507045019e-03
-3.498490837505616874e-02
-6.356559678858775091e-03
-1.460085386201966789e-02
1.297647877566113564e-02
-3.164644529585245586e-02
3.731646388184418992e-03
8.211220848279032498e-04
-6.316083257803757622e-03
5.568303001596409778e-03
-3.586099421338183671e-03
-1.883569333112533259e-02
4.503840749720918434e-03
-6.477897799744303806e-04
-1.622173597654514438e-02
-2.735716959428832838e-03
4.160252188988684124e-02
6.618289686603779330e-03
-1.296143486277364851e-02
5.579393239583267487e-03
-7.842939764171783304e-03
3.759039662182776646e-04
3.786169693771113728e-03
2.180424745914791990e-02
-3.504495096921688563e-02
1.614365667180407259e-03
-1.686393058322103317e-02
1.242498590816946795e-02
5.801421203591335812e-03
1.489984207089009322e-03
-2.928336377706125190e-03
-9.166555509751145650e-03
-1.061701639256362219e-02
3.215253951379393876e-02
-4.295981053396431522e-04
5.908040395727591140e-03
-1.864182730155380247e-02
9.184746890873850961e-03
1.168639628569529375e-02
2.084852902965901936e-02
9.290666002308638899e-03
-7.822618860888443798e-03
-7.814893090031064258e-04
1.277474257676072637e-02
-9.726029496184658216e-03
2.514537791966191260e-02
8.600372809554199726e-04
2.518298861112542447e-02
1.710011993722234877e-02
-1.642620023287625838e-02
-8.924523767763258095e-04
-2.137134973586334030e-02
-9.985612561472703014e-04
6.959175376368913202e-03
6.932541612721630775e-03
1.492306898720047875e-02
-1.755747422925541326e-02
6.237190629108958599e-03
8.449633360593321709e-04
-2.041367381105516424e-02
2.282761309771993638e-02
2.545782788766546081e-02
-6.933060358635591280e-03
2.930779891449930043e-03
-1.183796866516030784e-02
1.065521774868430013e-02
2.320273040174765725e-02
-1.804605926407090374e-02
-1.350855989155467195e-02
1.832346380828058299e-02
1.093527293290811470e-02
-4.352011552413785102e-03
2.961502219506019235e-03
-6.655633953321492269e-03
-2.252001861929281770e-02
-1.010864368892734622e-02
-2.248815758462911762e-02
-9.615039400071808719e-04
-5.023446018403041231e-03
7.618127353128224290e-03
9.870792815342673346e-03
-8.455111397660166478e-03
4.623807914823726065e-03
2.431027173631896549e-02
-2.186560573092118792e-02
-2.381352266116711081e-02
-6.094951215160421959e-03
-1.106877330665303983e-03
1.511000550195468542e-02
1.951385928021162966e-02
6.095287703548603504e-03
1.562864268631826078e-02
7.615490732230252276e-04
1.785747133574476508e-02
5.606432967941790690e-03
-2.124317856890525248e-03
8.546010110944244828e-03
-7.590403231617138570e-03
-3.561982309920927892e-03
9.598466497363806332e-03
3.789044759736397584e-03
-2.652971065721220194e-03
-1.419933848962531310e-02
-5.257648797582600841e-03
-1.905201474310080564e-02
-3.940367692622760536e-03
5.752195813027361458e-03
4.599436989672842958e-03
-7.113335369869287252e-03
-1.078506682478412929e-02
-1.355510559436129067e-02
-3.334414887239210007e-03
-1.075361108078672426e-02
2.022920023001030174e-02
1.215033645089462315e-02
5.066323557084173243e-03
-2.572954976451209685e-02
1.422600127591890085e-02
-2.144379518644443094e-02
1.670650116007631539e-02
-6.761762995174955618e-04
-1.704468421221559324e-02
2.730086659722128005e-04
6.795793286099548192e-03
-1.145715344138001704e-02
8.205335685542998470e-03
1.191888620300427882e-03
-1.372207445495487663e-02
-2.741834741858234503e-02
8.530305663267534824e-03
-1.860857683553047287e-02
5.708790483090084474e-03
6.643072234501605500e-03
-6.083726035823012329e-03
-5.442636462155765742e-03
-7.550817059627993114e-03
-7.580232956966537379e-03
2.660137186059727266e-02
5.530836467470628959e-03
1.568420026199598277e-02
1.180626567752849666e-02
-1.048653671031462079e-02
8.306936213446238339e-04
-1.271647771992904206e-02
9.814596375473392045e-03
5.177046187668543284e-03
-2.305398754351393673e-02
-1.668239840134476057e-02
8.272534975091118750e-03
-9.729532147987749596e-03
-1.166062039656706132e-03
1.185762960499994571e-02
1.260280208131840836e-02
-7.920832562205624983e-03
-1.924437626231543033e-02
-7.012631921900983577e-03
-1.621484896854536589e-02
-2.440452529348141608e-02
5.190868560570945089e-03
-2.037979571238875132e-02
1.019336940504049147e-02
6.349658265678841985e-03
-1.050690170116465663e-02
-8.144645519955409294e-03
3.187740205466375789e-03
-1.145520252381416158e-02
8.223586547982858486e-03
2.344222632278015941e-03
-2.609774985773214914e-02
-1.615002498052703697e-02
5.704446289961059673e-03
-1.504309405758016797e-02
1.447856953078899972e-02
4.635221597663948846e-03
5.168137423204087824e-03
1.689499103384795205e-03
-1.112071189382538884e-02
-1.473073169860479245e-02
6.273771913308208610e-03
-7.391183053631425644e-03
5.811509242881552836e-03
4.130501399255724800e-03
1.382763552568770128e-02
-7.976977549605124979e-03
7.167485999692918205e-03
1.651363712965778219e-02
-9.644560926945964369e-03
1.942267555354797648e-03
-3.464449037209890031e-02
-1.539457685844892836e-02
-1.399895597229014466e-02
3.450485084673908607e-03
-2.233093803355780393e-02
6.433126320342217978e-03
-5.073909788058834913e-03
3.736883846050684244e-03
-2.073672732024317393e-03
-6.020029034551803784e-03
1.446992671435017030e-02
-2.561791813046645702e-02
2.042548243619408607e-02
-5.773999950194391197e-03
4.912027596225632467e-03
-1.485860169521437471e-02
2.056913471055780637e-02
-1.644902377454467851e-02
-2.380382130828236770e-02
-3.980095513006918530e-03
7.199913042045970985e-05
4.240625310879250764e-03
-1.529013654981455431e-02
-1.466793022748530753e-02
1.654431882957108774e-02
6.316096217309613223e-03
5.642957477698679752e-03
-3.207334965936515375e-02
-4.810594633753266514e-04
8.887740053001363591e-03
-7.552032764258467465e-03
-3.925238795773222655e-03
-4.308968715836042178e-03
-7.867776647271602572e-03
1.938364058121955918e-02
-6.858594976547233678e-03
-1.531003380338045831e-02
-1.253910537008756133e-02
-9.426442688138749262e-03
-1.059969276159637881e-02
8.751444810660145499e-03
-6.532510095497799825e-03
2.640209202498252240e-03
-2.276549457794356350e-03
2.021516430208310927e-02
-1.191128930788214885e-02
1.075206599130854382e-02
1.202339185164859672e-02
-1.059972150946078724e-02
-2.589515416570964488e-03
7.247930532328726756e-03
5.826176204247055651e-03
9.746965742176934289e-03
-3.497985407569976254e-04
-1.701492700829954768e-02
1.681144323910711488e-02
-4.499546556521425399e-03
-4.847180180751458484e-03
1.051546731976437006e-02
1.919341545590217898e-02
-2.626714992822294995e-02
-1.607268549962287754e-02
2.652421946539761100e-02
-5.783375427124222597e-03
-2.247010044490596343e-03
-2.644566847034211451e-02
-2.000317080806172584e-02
1.546952493370794268e-02
8.399878081174171063e-03
1.268567590020301498e-02
-1.659839310277998539e-02
-6.743064426444663438e-03
-1.896297388485190805e-02
-1.486140539102681797e-02
4.734035474239148104e-03
-2.067038455018765496e-03
-2.198525941251084845e-02
-1.002768862375517933e-02
6.030337568119931504e-03
4.606805787725394737e-03
-1.111850283943094549e-02
-1.113301930128326707e-03
-1.146606604969655982e-02
2.170768455560662807e-02
-1.937432807701511142e-03
-9.843976815442851205e-03
-1.886065379212709114e-03
-8.873261626005641764e-03
1.263113293260061110e-02
1.308235810772159086e-02
7.070445244753466481e-03
-3.644680909442418477e-03
-2.608519739707441574e-04
-1.549960423371890030e-02
4.456890653156311832e-03
3.568268356539507427e-03
1.203153172294647508e-02
-2.857758548603394223e-03
-1.432905152947858661e-02
-5.591638090987773209e-03
1.105288935374153757e-02
1.583186854171797150e-02
-1.498641569298170100e-02
-8.201630997069405890e-03
-1.530210924742277448e-02
-3.105457162140511356e-03
-1.503882152948340760e-02
-1.090564407429118034e-03
-4.801951715952606711e-03
-5.685777474993915226e-03
-4.402497105772177483e-03
-1.151699303997040166e-02
2.200594585490130498e-02
-7.885747500290203604e-03
-1.603668625067423970e-03
1.505421016281608716e-03
-5.374107538231921201e-03
1.064843374661480352e-02
-1.309933437518674519e-02
-8.779988186788687671e-03
-1.960856111501715557e-02
6.169285382594492592e-04
4.335675013230184081e-03
-7.597425673966650382e-03
-1.155011603192131718e-02
-1.626041415589977654e-02
8.381840352785467282e-03
1.424273939633605331e-02
5.212349190063742324e-03
8.163975783346202539e-03
-3.979129009212099485e-03
-1.580333135268231250e-03
3.812931683733719254e-03
1.141129999340336973e-02
1.594819467868105120e-02
-2.338964721629131077e-02
6.206699562975361191e-03
1.210747386147840304e-02
4.784877192400407986e-03
-2.522733929697222946e-03
8.917923924703401867e-03
-1.229883044653088883e-02
-1.046195358007279141e-02
-7.247416576883735674e-03
-1.938921103652923791e-02
-8.156059065123626335e-04
2.337821621622732798e-02
-1.355394400769813386e-02
-2.105108698038027013e-02
-2.032394657397738977e-03
-8.417743444061164676e-03
-2.429134021165090668e-02
-5.374834357156321220e-03
-1.133829107022041836e-02
-8.797598922042525887e-03
8.750277001932253718e-03
-1.046226916640952131e-02
-4.484974578116444552e-03
-1.913251814497545725e-03
-1.969168911410333622e-02
-1.294061269241375198e-02
-1.970122326111452965e-02
5.470569323063802919e-03
-3.987517360442135658e-03
-2.135734874328795024e-02
-1.345236529281710648e-02
-1.536590542574275227e-03
-5.550980930705226926e-03
1.810947074862446354e-02
-1.992073502615832742e-02
-3.260179165983640576e-02
-7.641022421738915193e-04
-7.602330947613055757e-03
1.577136176991138228e-02
-1.082284402157555024e-02
1.381258309959648711e-02
4.763745198425344517e-03
5.797047025395439708e-03
1.177971125375153021e-02
2.867457152527029540e-02
-4.702378780341439149e-03
7.329644708623876117e-04
1.424547495144266700e-02
6.850234899058147559e-03
-1.344595230315721000e-02
1.583653275514822906e-02
-1.392937871809414585e-02
-2.286373925392169715e-02
1.824564781458127422e-02
-8.976088325781353405e-03
-9.890870008625153934e-03
5.417855342388258437e-03
-1.585436079080556129e-02
1.940658909647463570e-02
-6.754222464758788359e-05
-6.504000968604518006e-03
-1.079549532682500066e-03
-3.134544809900824749e-03
2.544813421273401863e-02
-1.528875218179774967e-02
-6.869164825915584707e-03
6.437667435309782360e-03
9.316382075945144059e-03
6.447698116052958880e-03
-9.272305963771734078e-03
-7.395170841807692519e-03
-1.896524681089665695e-02
1.738647608193884947e-02
9.931350392865542429e-03
-2.241043532310593028e-02
-1.525468235810262946e-02
1.727840091090000058e-02
-9.661795397006022607e-03
-3.242576676547263143e-02
9.097074621649544474e-03
3.794299108911629824e-03
-1.080775930773930464e-02
1.568602124941490851e-03
1.712296056856120116e-02
-3.091976645454177705e-03
-6.135368171745833252e-03
-3.808739001328369494e-03
-8.453667403605156019e-03
4.086588136962723654e-04
3.360935284196154248e-03
3.842944378311056140e-03
4.015938212607583595e-03
-6.779081379202653822e-03
1.290889320978685223e-02
5.433213975262300710e-04
1.072584303634983513e-02
2.541687308697938852e-02
-1.305478489119281209e-02
1.423817859679103737e-02
-1.865268693347026932e-03
-7.941694155105578565e-03
1.495176128028250949e-03
-8.399363944406143534e-03
-1.630562385011888674e-02
-1.132528075400267807e-02
-5.013648622333412991e-03
1.156472579242796665e-02
9.507177295056861224e-03
-1.224673577865910846e-03
7.871628453914390755e-03
-1.253309769387589423e-02
1.398570500927337609e-03
2.087982540389421524e-03
9.352705848117445417e-03
-7.475229191220297310e-03
4.134794070970432972e-02
3.645046123292522769e-03
7.956766501022144444e-03
3.844509770821534066e-03
1.346704045848655905e-02
-2.409905895198884151e-02
1.100003903314553458e-02
-3.328680016305440165e-02
-5.776722188949915369e-03
2.684503970221639117e-03
4.386418296256335871e-03
2.915234210982008828e-03
-8.370774377452244036e-03
7.681121182995524939e-03
-2.081158986297502317e-02
6.170824442143825993e-03
3.178928251629605743e-03
-3.002927965422714715e-03
-2.635799636346280984e-04
-1.932699589695389270e-03
-4.596966332024107933e-03
-7.145092853644003164e-03
-1.845617494512261786e-02
-2.694896269447744509e-03
-3.070659366033851121e-03
-3.639068974599516532e-02
-2.871684803527259377e-04
-1.773741517791835353e-03
1.918203240855616970e-02
-1.172453090623974334e-02
-4.818524720339605050e-03
4.673231414126613123e-03
-2.383785233277117138e-02
-1.716987266713005181e-02
3.488874679354074613e-03
8.398788777893110571e-05
-1.821574976971477786e-02
-1.697068948459955207e-02
6.285771631080427392e-03
-6.196146482337525421e-03
-2.298730313210394990e-02
-2.702942577587386943e-04
-1.945808597399111342e-02
-5.433896160879187268e-03
-4.020834977368673013e-03
2.224774001727866657e-03
5.577099201522083168e-03
2.149115878287979550e-02
-1.251624030394040375e-02
-2.588132484235868350e-03
-7.034089907841939958e-03
-5.530805837621200448e-03
1.794023650721790139e-02
3.951677287513415647e-03
-2.647830727821261221e-02
-5.072628818477917419e-03
8.550088645521836247e-04
-1.799437906570171275e-02
-8.693077755735873630e-03
6.845392753777673582e-03
1.904959499281328600e-02
-1.435583411944061673e-02
-6.776589306228732873e-03
-1.339683335649998440e-02
-1.106579711498379033e-02
-6.334682419402300549e-03
-2.777810033038628779e-02
3.388490566287082062e-02
-1.030662811449127234e-02
-7.175167184937280207e-04
-2.021205294859766688e-02
-6.050913492076416718e-03
-4.708645160851570796e-03
3.460710936746111757e-03
-9.512488259328561596e-03
-2.018218405230262982e-02
4.884744024058546713e-03
-1.682782963852120714e-02
-1.755362340210565170e-02
-3.143002599372895361e-02
-7.407221744307322664e-03
-2.194835470618966902e-02
7.285770112018497349e-03
1.588354276143314620e-02
-9.314364135555154231e-03
-1.836422928651948450e-02
1.132522287492224687e-02
-6.259626075116245594e-03
-3.589394695113162434e-03
5.800061918226970606e-03
6.125297081162122195e-03
-3.321425175791430789e-02
1.923081082868135713e-02
1.622164185005040742e-03
-4.982061896909137540e-04
-2.046903095829921693e-02
-4.100664314630596274e-03
-1.000116985050164553e-02
-2.765622861612341936e-03
5.503529329293345256e-03
3.179145268906672511e-02
-1.154251373294287036e-02
-9.509113985205598987e-04
-1.619236888639688163e-02
-9.385401528820483744e-03
9.131232305718299178e-03
1.329705624005055910e-02
2.787141633885440589e-03
1.251063696117281701e-02
1.047467039202852439e-02
3.790711314291260112e-03
2.625293475510579941e-02
-3.430213163811163084e-03
2.776272042276407837e-03
-5.172740746272547555e-03
-6.481454944830339826e-04
6.542866819056305031e-04
-6.527905633347626431e-05
-1.652379187783575495e-02
5.391591353922989271e-03
2.105636285170006672e-02
-1.590177867694019627e-03
-1.510295125992664605e-02
-1.065164644351083989e-02
-3.170880064990598025e-03
-4.715091251266143556e-03
1.825578092453568682e-02
-8.510193277984239024e-03
-1.619460535851996452e-02
2.312834350510449902e-02
-1.492795073733890407e-02
9.925348698526645017e-03
1.698751728189998311e-02
-2.575102430932423372e-02
-1.429703487680267747e-02
-5.466050025027644095e-03
-2.669684836904177329e-03
3.426583583693472435e-02
-6.563147748784504965e-03
-9.425266547010599863e-03
-3.190163041972397112e-03
-1.011950075104349131e-02
-4.757730636636357292e-03
-1.903594698143737038e-02
-4.482192272826444890e-03
-1.829349586961026087e-03
-1.337760734739531533e-02
5.173624305361109593e-03
1.090662096948148002e-02
-2.579042637311939820e-02
-9.150233753203038806e-03
-7.565223203619493055e-03
2.559763456044420946e-02
1.018492850541797765e-02
-1.077955641582389358e-02
1.826104956889366840e-03
-1.542967742599853781e-02
9.202196943256009051e-03
-1.404691451543720916e-02
6.891212418020980970e-04
2.549826748123735359e-02
-2.608572481962295134e-03
-2.898732346894963841e-02
7.122435712556980311e-03
8.381108375350889003e-04
1.888661397564496110e-03
-9.293094888022273778e-03
8.705742150403084773e-03
5.703254851305402523e-03
1.859982807533563584e-02
-1.456924999102643566e-02
7.423646225546160632e-03
1.430281626878494253e-03
-1.268493910198813766e-02
-1.332823824260553729e-02
6.567467136477852900e-03
8.249462114950961017e-03
-1.392525076858022910e-02
2.086168812695020705e-02
1.970674502919046635e-03
1.139273941439883191e-02
1.001909096570586036e-02
-9.227301860723031296e-03
4.226585148380840318e-03
-2.001659077587692945e-02
-1.170100960368885938e-02
-5.509864337121877891e-03
1.728676025032673674e-02
-2.096404062701005475e-02
1.508390681614006417e-03
-1.369555367010478163e-03
-2.652563424069639270e-02
-3.616975753977912360e-03
-7.893679991831461379e-03
-8.524247444949653064e-04
-1.945977998759024913e-02
-1.086768922357436544e-02
4.340442403709586505e-03
-2.470266084704310881e-03
2.811587847482710165e-02
6.184324144735781244e-03
1.167854295678091023e-03
4.377386193951456929e-03
-2.414335593479645294e-03
1.320790134874348827e-02
2.093613133955710484e-02
-6.165716723757533844e-03
-1.142299776581749866e-02
9.623553969840905470e-03
3.720781487500763110e-03
2.109116481660589740e-03
-1.207750577088676121e-02
-5.692383590580041113e-03
-6.756927278927509807e-03
-4.176657855452581888e-04
-3.901213489519010993e-03
-9.127703686343590500e-03
2.270759488005704221e-03
5.447931605383507687e-03
-5.580206052877722048e-03
5.381033591035793567e-03
1.803819441553932909e-02
-6.345475459421170104e-03
8.929639684681025700e-04
-9.124075405456101573e-03
1.466495444985187017e-02
3.750983990351746539e-02
1.081109059078532407e-02
-1.062949856999470880e-02
-1.766742528463321332e-02
-6.608695552719937027e-03
2.701512488152169045e-02
-1.315781483824467711e-02
1.003998860082845959e-02
6.826187072228989119e-04
-1.100555543314267991e-02
5.407730611892315811e-03
-2.043119905635373129e-02
4.727392896780265030e-03
7.927665131843342206e-03
-1.093615312098711496e-02
-1.229164749940297140e-02
-7.735973970117491702e-03
1.227358697444418632e-02
-1.149279158646584857e-02
1.512906945607080458e-02
1.021821530189628673e-02
-5.307247398215392264e-03
-6.081938092003901300e-03
-6.318030016710995088e-03
-3.543053644918468890e-03
1.972178228855686957e-02
-3.193473605955409605e-02
7.154109273269516900e-03
-1.861590449239912057e-02
4.730207697846314750e-03
5.773266726122210091e-03
1.851633991716919100e-02
-3.497042369516951878e-03
2.235411917722152086e-02
1.053123222397892370e-02
2.156064669032767972e-02
1.337262140022737501e-02
-3.458906353035581110e-02
4.656843582953574222e-03
-5.210644173371753972e-03
-1.979178918796943749e-03
5.912628343616064489e-04
-2.646305512254251702e-02
2.452236294879121467e-02
-2.674420630093026635e-02
-1.283089250231877684e-02
1.885556936504637418e-02
2.221777375218529291e-02
-1.308615171328155434e-02
9.628224476297731621e-03
-1.481314665616877309e-02
7.473672677266837878e-03
-2.438495890287808998e-02
8.112943698700457798e-03
-1.651677501722282823e-02
1.147110437113049893e-02
2.035557332660231991e-02
1.517992366515772719e-03
3.851281697224622630e-02
-2.401319894514711718e-03
6.870582241213918492e-04
-5.291692807611384636e-03
-7.443179190249726851e-03
-3.745959381156120649e-03
-1.614607655562457639e-02
-1.219080102362414368e-02
-2.842893188638418670e-03
-7.416772116393042201e-04
4.264208423579251769e-03
2.332013225086735676e-03
-3.179364971612721330e-02
1.515050491541575749e-02
-2.703848876503209438e-03
-5.532789565978680352e-03
9.038004913245859667e-03
-2.270125215148695742e-03
1.680613527530377743e-03
-3.115040522501041562e-02
9.035923301709068711e-03
2.439226255427902855e-03
-9.091691492152459083e-05
2.497142529642183001e-02
1.193415594477936770e-02
-1.303700704729658655e-02
-1.795834559877972428e-02
-7.743604876155172137e-03
4.950963624950881908e-03
1.179650125240070541e-02
1.419795827428145876e-02
4.995982263239279707e-03
-3.532037605405106279e-02
-7.645104003021457005e-03
7.442926752691980674e-03
5.978505566510499379e-04
4.236811424217497117e-03
2.615943099087940024e-03
-2.041912128219802291e-03
7.678549319132497997e-03
1.211652973162203120e-02
1.985373255702441858e-02
4.865868512463020559e-03
1.153276237472999205e-02
-1.640389161076081029e-02
1.402247251244099525e-02
-5.709473283284716497e-03
-2.330895930640585357e-03
-2.331441647226873207e-02
5.887846558294429315e-03
1.152921022474864528e-03
7.899187488531888776e-03
-1.937896777512672234e-03
-8.418649796128798574e-03
1.090363110028994519e-02
2.145983722905438901e-02
1.163099630396760911e-02
1.606411631993224544e-03
-1.314475999543780055e-02
1.314697060425264012e-02
2.188880919335912337e-03
-1.698462113347925032e-02
1.158758132078680425e-03
-4.457561608105842232e-03
-2.563993224395091138e-03
2.296176039015722023e-02
5.283768005240852342e-03
-7.061522382255039886e-03
-1.343120201077306619e-02
-3.919643364174435832e-03
-4.998953917293274749e-03
2.566685014499316651e-03
4.396488232515554165e-04
-1.866090074136803056e-02
-4.737359051559279430e-03
1.359016162365565480e-02
2.042960632473250771e-02
-1.250052333490658189e-04
1.280547731404169630e-02
4.330970204988205188e-03
1.503312837481850586e-02
1.397353900154606502e-03
-1.487734359393126302e-02
3.524322208024036236e-03
-7.720099660537188546e-03
1.840394261411509164e-02
9.952658457864374530e-03
8.163594189536993451e-03
-6.741257650557525016e-03
2.638336574276159419e-02
-7.651008894277728199e-03
1.405832407459907396e-02
1.471504921699163734e-02
-1.620352755863327041e-02
1.313974140365883544e-02
-1.790446706488044160e-02
8.171532324565387168e-03
8.650216134755967304e-03
2.739553849766913560e-02
8.542071079822957311e-03
2.395805506213151068e-02
5.888760235426065623e-03
1.062534818897400632e-02
3.120870810118086397e-02
1.191655680732350148e-02
-2.488359359968678880e-03
2.158765680710420312e-02
-2.593231999478268560e-02
4.806553480966523420e-03
-2.062764373787996999e-03
2.221932495908967783e-02
-6.026841815593959352e-03
1.199116946415931459e-02
2.547684944932049680e-02
3.350407451528574312e-04
-2.249195631040954227e-02
8.211005340976634467e-03
-7.122176264101361468e-03
1.848056200679044220e-02
-1.238099607290252951e-02
1.082473629517382045e-03
2.231222656810223984e-02
1.042248663565350716e-02
8.142101055891717365e-04
3.658928181948234437e-02
2.623431921733788974e-03
-3.664808247070933892e-03
4.093024138631259044e-03
-5.695704031779868018e-03
3.423713067804134980e-02
1.848765885066089992e-02
2.114324257086690889e-02
4.723884670814511820e-03
5.773770732979918198e-03
-2.625296900886181679e-03
2.229016669821418106e-02
-1.191151921179225970e-02
-6.715361414455682000e-03
2.820508707171825655e-02
6.307319114149415214e-03
-2.726965495782294590e-03
2.511049802979264944e-02
8.479028159421741649e-04
7.323170207217387720e-03
1.986205980949500775e-04
-2.095803113047209863e-03
-2.335396399612776897e-03
-2.066200679514712535e-03
2.447199815902709186e-02
-6.309624693005949289e-03
9.804762034247405111e-03
4.414026809869918237e-03
-4.613257396774516836e-03
-3.417856373845295365e-02
1.941184836550349097e-02
9.606610844695622278e-03
2.122462163914850056e-02
-9.963083883784949052e-03
3.304965975100067344e-02
-1.398000100163400948e-03
-1.436524560417338364e-02
-2.367470039208560435e-03
-2.187450350690443163e-02
3.388913684628581252e-02
-1.111863139742479134e-02
2.972974532820551758e-03
1.231440963329393477e-02
1.045213078718561402e-02
6.258195215152780391e-03
-9.448614018561281996e-03
-2.532248034306707070e-04
8.917517507967737123e-03
1.678544248792659260e-02
1.154819155698300764e-02
-2.455718241621644964e-03
1.822363555320075101e-03
2.513949587831057139e-02
1.258668625490601441e-02
1.449666761072963481e-02
1.646654649302600054e-02
3.627410775852906409e-03
-8.123883166659165780e-03
9.193728012004609082e-03
-8.658667713214962883e-03
1.211659503864942651e-02
1.171381255988795424e-02
-7.218940403224006347e-03
-1.000842567257639176e-02
1.285838399219568252e-02
5.068479137826678539e-04
2.461215612973918776e-02
-1.132668915136754093e-02
5.727742284225493911e-03
-2.984345484295209197e-03
1.699872480063252880e-02
2.244263519466782597e-02
1.632371409594960202e-02
1.053259338957306807e-02
3.067256240699373169e-03
1.827144514998520772e-03
5.853548389306678125e-03
-2.304401817825837626e-03
-1.145957978999813560e-02
3.653893507531153027e-03
1.356069858543245289e-03
1.259285309024491505e-03
1.516938968906538301e-02
1.485403304389129250e-02
8.543260504805887633e-04
-2.604231353624555934e-02
6.359347042395216247e-03
6.653505773866344800e-03
1.190731975251221701e-02
8.973294770086456774e-04
1.389049152304369997e-02
2.920775886856804768e-02
-1.143171491911002934e-03
-9.386720774908029544e-03
2.780126090156262095e-02
7.246597211055490380e-03
-1.211382743630341980e-03
3.741423159080394488e-03
5.661382164819825716e-03
4.641442671373358780e-03
4.048715450795192447e-03
8.219342625014822157e-03
4.989605649755693949e-03
4.441975170338671036e-03
1.310538269224397910e-04
1.072902547853643238e-02
-3.871900552940119207e-03
1.105234153264359961e-02
1.245418652011530750e-02
-1.211832611387462719e-02
2.727126452777931757e-03
2.522976075385876399e-02
7.705437054657799864e-03
1.258264155759349252e-02
-1.287431623917100094e-02
-1.806003848509712961e-02
2.172018563507144284e-02
-9.555556716049488572e-03
1.500682165239877047e-02
4.419761639670943126e-02
-4.945040261083878848e-03
4.202874105340955249e-03
1.983560957836890890e-02
2.576406942699353744e-03
-1.287609324572080993e-02
-5.695167666414151404e-03
-1.718236703501004742e-02
1.188880558785200374e-02
1.708796254164198294e-02
-1.620228006393465217e-02
2.058227992519316013e-02
3.326882907784398796e-02
1.561075778198233160e-03
1.960786100950367289e-02
5.359013438025150150e-03
-2.003509929653693455e-02
6.672366891173744929e-03
-1.442138872321515122e-02
1.725810491262510377e-02
6.693246349974661148e-03
4.156432786994858873e-03
3.037564461757434565e-04
-8.419967196544182395e-03
-3.890736171575258362e-02
-2.102161583967647202e-03
-1.887371393460203842e-02
6.453978310604559405e-03
1.291578647108547126e-02
1.271370507348992124e-02
7.852428343870027777e-03
7.980243419613557154e-03
-1.479535962005956544e-02
6.238212375113846159e-03
5.546206811414090138e-03
1.198468796275217220e-02
2.417437627268628764e-02
-8.281471472394648023e-03
-2.758554064130657249e-03
3.471684822083800220e-02
1.089149688951583124e-04
-3.502833106463955608e-03
-1.714758950926400724e-02
1.054143669645913467e-02
2.267281365897810645e-03
-1.302883386415267658e-02
4.136644292195057297e-03
1.183528986062273337e-02
-4.126742824937490797e-03
1.124657234997484233e-02
1.961904184242215660e-02
3.029323549300325818e-04
1.700233143670243710e-02
3.712636777098482846e-03
2.270649089617856123e-02
-9.173508057585709127e-03
-1.449457776489191177e-02
-5.074855409254226289e-04
1.208303783620882921e-02
1.420760460832741837e-02
1.270378334899348880e-03
3.929786978314649126e-03
1.212448186778909698e-02
2.187032347793639586e-02
-2.732003335512231401e-02
2.371955734189037067e-03
-2.728563903007142841e-02
-5.075081329211754595e-03
1.200498206656732195e-02
1.391719666561903532e-02
2.917101950416777466e-03
1.503045685034754865e-02
8.534637501896952250e-03
-1.739033068786826133e-02
9.388694796941113307e-03
2.082030045846946023e-02
2.610142215742796562e-02
1.655583400822669207e-02
3.364053103482403948e-04
-6.404720767348224923e-03
-1.279905596456134284e-03
2.335934300976773986e-02
-1.068042412214609792e-02
1.247290594869312173e-02
1.968350268834072672e-02
2.641450354158025871e-03
-2.835927347668232117e-03
1.091646008070281011e-02
2.296918493548774989e-02
1.361573301033805646e-02
-1.310551547418798563e-02
1.748894855385212804e-02
1.251262835157493716e-02
-7.810505575015660659e-03
1.096384910854168379e-02
-5.990472505756841946e-03
-1.778435204186062935e-02
1.638387731912488562e-03
1.599917896821746038e-02
2.491318555593426479e-02
9.346324840185164101e-03
1.336953535893026582e-02
6.204055038842239307e-03
4.222170874790491524e-02
5.865558836547192512e-03
1.449805541823989859e-02
-6.774684180266577274e-03
-1.515310775216817743e-02
-8.789837962484253753e-03
-7.422352476876055254e-03
7.917732738901082923e-03
-1.851183550263747930e-03
8.285521186752416167e-03
4.199075864196800956e-03
1.329429113864047341e-03
-1.524445772751522807e-02
7.641022436579572759e-03
-2.548331059336061966e-02
2.007979256132106857e-02
-1.420708019231221690e-02
-1.018669842101211330e-02
7.088155325515199494e-03
9.473598828474146666e-03
-1.684872581983781759e-02
2.807425622478891460e-03
4.116401072900317815e-02
-1.092341400972292667e-02
1.924194392776474444e-02
9.452703383716969457e-03
-1.069481666059025806e-03
3.980755651947894685e-02
6.874109509867734613e-03
-5.478354065351192506e-04
1.385371583050870950e-02
1.807665015765609270e-02
-2.735030853415282986e-02
-6.435439452441243588e-03
-1.240881884649240249e-02
2.142717721421067562e-02
-3.958748335051150667e-03
9.120519755479079144e-03
2.726908088173343736e-02
2.845121651080992700e-02
1.734957504157787905e-02
4.540266859236692480e-03
3.142814595629200326e-03
2.652137133129269918e-03
-4.276943157386619426e-03
1.304651085876915029e-02
-3.386944328890630681e-03
7.369082548507839732e-03
7.317524553403306417e-03
4.119505065958364181e-04
1.342908048228848945e-03
-2.481593290067808134e-03
-5.925859592341682115e-03
1.759160151875264685e-02
-5.828186741713961040e-03
-4.205838908887043147e-04
3.749244644632949552e-03
1.215712699516273768e-02
3.501976744320995857e-04
-1.039030415486991328e-02
9.392538308036270725e-03
3.240009774124757297e-02
1.422757600848302204e-02
8.583397796344470823e-03
-4.967478640072205305e-03
6.244359774572588902e-03
-6.240333312446854665e-03
-1.158975380348911850e-02
-1.294116097558612594e-02
-2.279582355560755801e-03
1.031624233734140805e-02
2.084299244147849728e-02
3.514131176493954373e-02
-1.507065316974118534e-03
4.807239055883544797e-03
9.357127763219303535e-03
-1.246060654793136949e-02
-2.547036112331921981e-02
8.007067379437151494e-03
3.510011328465895489e-03
-1.933861498413765381e-02
-2.548269734973518386e-03
-4.028998837331598804e-03
-4.441553291796173156e-03
1.331626612836584421e-02
-9.500586086532356034e-03
8.038928245664801742e-03
-1.228186686523415581e-02
1.236225943225506205e-02
-2.343558847387230623e-02
-1.316790256191961023e-02
2.402425734169207072e-02
-1.008395047394514653e-02
-1.741255472342600683e-02
2.215000155346179278e-02
1.201963170950414578e-02
-1.821933410635600409e-02
4.205297693875793830e-03
9.307642040807894909e-03
1.892916522620373063e-02
1.826321805206170944e-03
1.875179036735741614e-02
4.041256014267838662e-03
4.702532648467652992e-04
1.250511098175978095e-02
2.766464246383716109e-03
1.457785631069727578e-03
8.896564551353017963e-03
2.147115076861656410e-02
1.474808117956452960e-02
-2.074323599613928093e-02
1.178392008419037497e-02
-1.794538445130229587e-03
1.948118416387427040e-02
-8.645444634956806276e-03
3.137697988600272880e-02
-7.184756035698691874e-03
-7.346859442039494273e-03
-2.245158683963397947e-02
-8.134332800478179595e-03
-4.399500661293849306e-03
2.559641241448295471e-03
1.004699322413599334e-02
-1.767870942789795743e-02
1.830650053765794580e-02
-1.779611429219326441e-02
3.693536179806950013e-03
4.752841530089829507e-03
-1.386910456106137980e-02
-1.162062823528337919e-03
-2.150464592379598694e-02
1.656804594341381234e-02
2.140843987512183917e-03
5.016258377704739882e-03
1.246929196232582013e-02
1.601077414114189870e-02
2.184711661262680234e-03
9.111769092840203005e-03
1.002916991706192910e-02
-7.529045504278898855e-03
-1.067493794216339267e-03
-9.625610371644383392e-03
1.133813962964580306e-02
3.814652191664843692e-03
-1.254851371776172578e-02
-6.345249919200915759e-03
1.854269430196161389e-02
-5.738686979591398236e-03
-3.045398598603754961e-02
7.706658804212701552e-03
-1.123062526722009603e-02
-1.117151833692956939e-02
1.102463232553255700e-02
-1.249462602297836226e-02
3.699719966323891749e-03
5.875375459443814979e-03
1.713957956501750701e-02
6.887483436942767358e-03
1.967973661503434959e-03
-1.159022965207915550e-03
-1.906815033154463102e-02
-1.485210402031037977e-02
1.220743074590842185e-02
1.742516141693320822e-02
6.261346846166713836e-04
1.454366181191276731e-02
7.756695006665693254e-03
-2.328930069824738242e-02
1.255754321012399546e-02
-6.923255045883946503e-04
1.264935041947208919e-02
-2.330558205507901430e-03
-7.548028165194132708e-03
6.935211890952371061e-03
3.232107135738085391e-02
-8.117975593547039140e-03
-6.377205946748231401e-03
-8.645834064102844371e-03
-2.709667277749671158e-03
1.145635894992875917e-03
-1.892692754588739742e-02
1.037605386902260528e-02
-1.658701096945606329e-02
8.300945838320979153e-03
1.563085856127938156e-02
-5.848746999267759837e-03
1.105507926256351844e-02
-4.422689871604773212e-03
6.479819100537632416e-03
9.938476916371851572e-03
3.247732855468080104e-02
1.459118513231296571e-02
-1.140842483762478628e-03
-1.040110214075018122e-02
-6.620263749753995362e-03
2.549248663332385686e-02
9.433921999108255824e-03
-1.688556644041575017e-02
-1.384406629871823453e-02
-9.495857400851705904e-03
-1.611268752451903042e-04
-5.689168720286220081e-03
9.788937591454258125e-03
1.331059131841470615e-02
-1.436423565755009721e-02
-1.861863843346827849e-02
-2.086244406354654385e-02
-2.272400653377347479e-02
1.225266484318486386e-02
7.093650284823962331e-04
1.064400864746379433e-02
-6.176781614828975170e-03
2.080667179794622179e-02
5.597637748089816364e-04
2.724108657719942136e-02
1.165806082941881795e-02
-1.175662542457624887e-02
-7.786863972358761855e-03
1.764485828431654885e-02
7.740851841975472832e-04
1.444877644114508594e-04
-2.017456350268093460e-02
9.220113461844611433e-03
5.853207493558090801e-05
9.262380297513942914e-03
-4.209874694781583562e-03
1.258723398389818967e-03
1.479597510580338802e-02
1.679791848262633289e-04
-9.452688949207734004e-03
-2.344218184761006837e-02
2.108178281225384781e-02
-5.817965781017492462e-03
9.720270980171566780e-03
5.160610620840731626e-03
-5.987655712540043175e-03
3.324893226072288960e-02
-1.012981708901860645e-03
2.611907277547096534e-03
1.453681706923212399e-02
-4.156383750408824095e-03
-2.428004824423359367e-02
1.697797020566040385e-02
9.039857851454150342e-03
-1.337487420982061068e-02
-3.344027443286334573e-03
1.071580794984875948e-02
-1.857788221118227348e-02
-4.815986535828517372e-03
1.860893266031922455e-02
-3.829658317161497433e-02
-6.569601260174430177e-03
-9.691907432493230071e-03
3.527545405978112659e-03
-5.967675280838213338e-03
5.524017195587164293e-04
8.024516617547721928e-03
-2.895235414823580863e-02
-4.614346935302954950e-03
3.026476620999371883e-02
6.217381447819600969e-03
1.803950824010815829e-02
1.529292687703163144e-02
-1.114841089331717466e-02
-8.713483487873957545e-03
2.059334469438608636e-02
1.307195681828966609e-02
-1.061954658889336343e-02
-2.079600126985272149e-03
-4.154810829042680743e-04
-1.318926460034135564e-02
-6.209848410984591428e-03
1.645009784378780732e-02
-1.513678422949147782e-03
-2.110611061207046807e-02
-2.035698793546842494e-02
-2.887553146246898440e-03
6.405197561334915676e-03
5.450285075916225588e-03
1.794171228454572104e-03
1.308865952050951244e-04
3.017438117773404288e-02
4.492346953339021801e-03
-1.122287991696204086e-02
1.204109854176553529e-02
-1.468089101379679504e-02
8.885339710655269785e-03
-6.919125276946618778e-04
-1.294000451907361370e-02
1.037734553968057589e-02
-5.207688140892237361e-03
-5.788499719308523236e-03
-2.134797556838187102e-02
2.731188028730795799e-03
-1.424399585119753668e-02
-1.514593780174858760e-02
-6.990901537317744004e-03
-1.586310265967605425e-03
2.117908643024872875e-02
1.628475774776623475e-02
1.659293784291964932e-02
1.543374679667712220e-03
-1.067576852858719526e-02
4.132706366379402391e-03
7.147933196725935433e-03
-1.226910205193842626e-02
1.164861072277183565e-02
-1.063347924542662817e-02
6.200787550515818834e-03
-1.019148694835664976e-02
1.231422934760205770e-02
2.917088656908459025e-03
4.052142770581087551e-03
2.456283488341622859e-03
1.964424064962396778e-03
2.371224334184819302e-02
-3.355955923628622245e-03
4.421067708531408770e-03
2.174610997830610671e-03
8.775405295095612887e-03
-9.786958453032621949e-03
-1.376565070404155502e-02
1.146823946887151439e-02
1.651879022800615974e-03
3.515799207947472834e-04
8.111850888024815451e-03
2.595950292891938647e-03
2.518934124441151931e-02
6.500676657625345176e-03
4.406141830788220040e-03
-2.784379715692964006e-04
2.976699546162782373e-02
-1.434933950934821900e-02
-2.755794257679204141e-03
-2.517860280085562185e-03
-6.897591257247787100e-03
5.139249479271973918e-03
-1.908026621102232312e-03
8.265933984928959186e-03
-2.914237685519188476e-04
9.795055057618101690e-03
2.980170642534462136e-02
-5.022470066225711346e-04
-6.716608591137973421e-03
-9.903393393748252671e-03
8.781576884028597860e-03
-1.232961195792423546e-02
-1.780052211406382354e-02
-3.349483247628415490e-03
9.870337650373105925e-03
-1.072311306523502164e-02
5.493375027823152630e-03
8.583779562802179575e-03
-1.497490399041548521e-02
-1.951925975993123313e-02
1.688223255647264970e-02
-1.119322648130881975e-02
1.070651738253019375e-02
-1.805429700429623738e-02
8.782619709704559199e-03
-9.209523291387947466e-03
-8.676941322825553263e-03
-5.506452074861196457e-03
3.349805489956293736e-02
1.036155939246465084e-03
7.478606729442619644e-03
-1.003541253880037634e-02
4.177099492988918875e-03
-7.834042043791848015e-03
6.202815750934309721e-04
7.387697731980385520e-03
7.890033511810405978e-03
-6.830961242204488214e-03
-1.122772295937961295e-02
-1.335908243282002937e-02
-1.584817437444788549e-02
1.925458086307913277e-02
-2.023134610815058645e-02
3.379007342434953067e-03
5.722676002872254192e-04
-2.329828181947440555e-03
2.309824483630394318e-02
-7.431273606231809069e-03
-1.201873961325730829e-02
-4.528921375631473831e-03
-6.795789143250987457e-03
1.984967866759262956e-02
7.563977839891020821e-03
-1.953527482835894571e-02
-2.536548054807985855e-02
2.264706819975092177e-03
-2.036779330709870967e-02
-9.050150115302193002e-03
4.957722743994041198e-03
1.122451905188018295e-02
-5.404040065273285620e-03
5.204100583661160767e-03
2.694297755735774319e-02
1.713356231990253303e-02
-1.642467951836546619e-02
3.157287993689469625e-03
3.210400645475099124e-03
-5.176529990981853027e-03
-8.145227931665648818e-03
1.076769984399706515e-04
-5.441179840522555834e-04
1.680962963037712157e-02
-9.133352558691817599e-03
1.400290272983338580e-02
3.191200859196326178e-02
2.239656041855054170e-03
2.170663954302712566e-03
1.860374783443023705e-02
3.103906105917113994e-02
8.610751119972314890e-03
1.610823837973972619e-02
9.959009490350632932e-03
2.608042972714392019e-02
-5.281151772789440500e-03
1.240353747994695291e-02
2.423890445812949823e-02
8.070912447841013804e-03
-1.731962165814602411e-02
1.495465162136657561e-02
1.267310208007409178e-02
-2.110063597060737178e-02
-2.786267430905347772e-02
-3.508515148309317763e-03
2.043665950072288701e-03
1.349631768615300494e-02
3.041518867781860258e-03
-3.709753685345212968e-03
-5.244126181822183173e-03
-9.218025702019467973e-05
6.409476490808399887e-03
1.342375376614989534e-02
-3.396758025227248397e-03
-1.334047389237294143e-02
-9.025396373388012983e-03
2.154548033777443569e-03
-1.384987740413990732e-02
-6.598013463638080847e-05
1.419737326689213958e-02
6.538342294271850749e-03
1.946000089365010214e-03
-9.461410538781784771e-03
1.566632980893853389e-02
-1.796016348544896002e-02
-3.537549029470808248e-03
-2.419089370271094996e-02
3.896132524400792822e-03
1.811081470372703089e-02
-5.108049371509539201e-03
9.881217797834697045e-03
-2.627204704972772517e-02
-1.729159252672688579e-02
-3.003670820437898126e-02
-6.263466882730685074e-03
1.360263743661244487e-02
1.415935802568593638e-02
1.366388773628284155e-02
-6.758607988141979725e-04
2.445025724484189630e-02
8.060568704707648732e-03
-2.766275381725597643e-02
6.930552045022400501e-04
3.097400665316784132e-04
-7.413098571269491691e-03
1.548190170960387409e-03
-9.475048638139962551e-03
-5.389304883639131627e-03
-1.408934025580831605e-02
-1.737841174395225383e-02
1.953689376957831389e-02
-5.483037977116828922e-03
-1.558563792667575464e-03
-5.741184703182843421e-03
-6.071930713573833391e-04
-1.425805427708770612e-02
2.859693200378115099e-02
9.753851060785658639e-03
-1.285983079589622310e-02
-8.891567401508903776e-03
-1.555188468188917206e-02
-1.334254577289718108e-02
8.936128772165333189e-03
6.157909279575983063e-04
-1.625743629290043318e-02
-2.026582082433800447e-02
-9.731071966964429526e-03
-1.128809300993138288e-02
-4.550148173155178777e-02
-2.050049802041693445e-03
-4.106507049955568887e-03
1.617860980996943185e-02
4.817291683259086049e-03
-2.051134269261893628e-03
1.207035233886963321e-02
-1.629975994080451115e-02
3.716270450178019158e-02
8.569335361802255663e-03
-2.840318369374737056e-02
-2.065330857097170611e-02
-1.673115349531007975e-02
-5.876442313595814197e-03
1.214983849046981194e-02
7.260315704261941123e-03
3.107779157377574611e-02
-2.466611447496672160e-03
1.185781141317254674e-03
-3.641969176688716892e-02
3.475210286038854512e-02
-1.187621544862647351e-02
-8.798609525673663223e-03
-1.500089415805043805e-02
-1.282327704638479629e-02
-1.314489170549635461e-02
2.628407880019993301e-02
2.141633663755489799e-03
4.570817849084620778e-03
1.841246030620730806e-02
-3.843733937536885910e-04
4.899492921036855374e-03
1.865721684078879006e-02
1.254499654521964123e-02
3.624112328855499943e-02
-1.749835124976838879e-02
1.030444835081856941e-02
2.554674922237683190e-03
-9.873531367061582145e-03
2.389294139383349447e-02
2.966183829722682762e-03
3.318123471178306520e-03
-9.512684073904559973e-03
2.743480391871273849e-02
-2.320800587122827385e-02
-6.865532205030846612e-04
-1.248756340524865768e-02
2.441208251352580509e-03
-1.847653800261012461e-02
-1.185736546780949419e-02
8.330407301082809468e-03
-1.714063053639638609e-02
5.575036090483406585e-03
9.814672173509170552e-03
1.693890963630324473e-02
-1.019557230302754877e-03
6.900172648470573669e-03
1.295200422622554484e-02
-2.552160750726815627e-02
-2.933948292461299560e-03
1.842748939578731787e-02
2.138913745444379066e-02
2.171680655974083263e-03
1.531729721937977184e-02
-3.152681243732491714e-03
-1.227229057279683073e-02
-1.774819374000140282e-03
-1.212685800008506988e-02
1.435980075420802745e-03
2.565527745924351191e-02
-1.535719964712831641e-02
9.810350299484743228e-03
-3.867616861178874241e-03
-2.969171965731692148e-03
8.053914394835598803e-03
-1.721521270099643508e-02
-1.804861490789714043e-02
-4.343294643331219174e-03
-7.117387805141123236e-03
1.031862793259621935e-02
9.910111301971868611e-03
-2.999774056705482514e-03
2.289532695880970581e-02
-8.531686102347503867e-03
2.583701536082496156e-02
-1.168282982100388688e-02
-4.080025179067155172e-02
-1.009880301148846984e-02
-1.291580588803167146e-02
-1.123759480046643451e-02
-2.132774270805679745e-02
1.084122052816404759e-02
-2.968279024777286442e-03
-1.186699081573857305e-02
-1.368968920935585178e-02
7.665746426256427916e-03
7.915257436493872492e-03
2.566439036894632014e-02
1.100336924353296966e-03
-8.745525236602279956e-03
-2.241196900707290857e-02
8.068427940470879536e-04
4.689864880332903982e-03
1.221480618764680427e-02
5.114612974072416628e-03
-1.888120224680127704e-02
2.124397904223493481e-03
-1.100525749052676139e-05
-1.598446819570452371e-02
5.936628692312063797e-03
-2.213418272682882854e-02
3.200289004522920925e-03
-7.378023618875627875e-03
7.558976902172085321e-04
-4.212860411740117390e-03
-2.553191568893714916e-02
1.417964371494130800e-02
2.207549508831853878e-03
2.167744150510136048e-06
1.757906469380870595e-03
1.942861547485387821e-02
-1.713954721740465481e-02
-9.402675824420621276e-03
2.357572985683701813e-02
-4.541992415272861489e-02
-3.058955813792143944e-04
3.714926178323548107e-03
3.075549183370165311e-03
3.336585156704394151e-02
-5.543133643081187912e-04
3.052345258134918360e-02
-1.511911000910502734e-02
-1.569730257231066392e-03
-2.117271172580297706e-02
-1.646158315122996443e-02
2.425717055269446462e-02
3.286328390139926781e-02
2.229212244046265348e-03
-1.917874868844757219e-02
3.096407158683485428e-02
-8.380568603613716000e-03
-2.935056538583314528e-02
3.249283525317466642e-02
-1.438927348947801471e-02
-1.009981437523788800e-02
-5.049759178294272594e-03
7.041540656495671839e-04
7.181230792931463797e-03
-1.704455618444746315e-02
3.162593946732500383e-02
-1.638083622914228432e-02
7.494538419124085506e-03
-1.347362322906377891e-02
2.095656860514601844e-02
-1.358829672988394292e-02
-7.169764065900132918e-03
-1.302452782106594542e-02
-3.128719423363114822e-03
-7.170778730331399571e-03
4.373601553088951772e-03
1.086115482092017042e-03
1.544477397215479955e-02
1.394179404794122605e-02
-2.802796824742663506e-02
-5.429193207919688320e-04
1.112864839963438298e-03
1.996752490622095630e-02
-3.925625884706040319e-02
-3.946190982243327934e-03
1.314281083707181073e-02
-3.262652204468975692e-02
5.153117849418057186e-03
-5.464390752585043289e-03
-1.439114018995945113e-02
1.612619511599407834e-02
1.166699588738481959e-02
1.148055563582197876e-03
5.520603363544566641e-03
-1.886475896595251125e-02
1.819911149497034988e-02
1.600866761526775414e-02
-6.179983305700160502e-03
-1.905895282418665392e-03
4.643192727131177297e-03
-1.387396071294536015e-02
-1.023372676585807516e-02
-1.936615342301040155e-02
-6.796106254463629530e-03
1.029455623895352175e-02
2.410436872402520626e-03
1.343001837629671964e-02
6.065906538738979024e-03
-5.243035443555663609e-03
-1.317477740918786798e-02
-2.365138105709119198e-02
9.888611307085168334e-03
-1.911192348477360262e-02
1.304970695069021525e-02
1.082390805454181391e-02
1.276644228678148682e-02
2.238866712813662209e-03
1.086584186155362813e-02
1.579153497804743197e-03
-1.208225056196662699e-02
6.843122643882658222e-03
9.678174016928874426e-03
-3.258775212789059589e-03
-1.117124158670727667e-02
-2.040313951662936151e-03
1.287655910907135437e-04
-2.035452953346530286e-02
-2.655563928378264996e-03
1.287749441054222670e-02
1.774208469224781287e-02
-6.208481751470493540e-03
1.140410474027085067e-03
-1.164183594468390891e-02
1.274885673195349720e-02
-1.210293735914753054e-02
-8.458932756709613976e-03
8.436782145233310062e-03
2.565399273414321023e-03
-8.114374808013039009e-03
-7.121586504501099812e-03
1.526923888897473852e-02
-1.330474682146994686e-02
-1.328035120260213225e-02
-5.040330429198012184e-03
2.322408372962690010e-02
5.013257572166832272e-03
-1.124329923661134640e-03
-3.965214768868373374e-03
-1.951122997579576510e-02
8.041726933348300466e-03
-6.754620029775038580e-03
8.196708944929347040e-03
2.516667388959266047e-03
5.438085991592314823e-03
3.907934152405667140e-03
6.190837895699756802e-04
2.983846512185203345e-02
-2.263722075349505758e-02
-2.700135626763535378e-03
-1.488720353413951767e-03
-1.623238344737058803e-02
-8.555113725225891533e-04
-9.011901053487068186e-03
7.947056389305000648e-03
1.699975671122753648e-02
-1.259241151749918713e-02
1.853914305754562897e-02
-1.087553463568621641e-03
1.847552156853011010e-02
-1.811708154518274286e-02
2.883193765513770643e-02
3.573390484415737631e-03
-1.864266680471298246e-02
2.213847663656691445e-02
8.360776861794957764e-04
1.268221786891658882e-02
4.055944456514314761e-03
1.870729593381078096e-02
4.600367282298037548e-03
-9.788498095953284892e-03
1.168201021020994195e-03
-5.392421335958101289e-03
-2.301897034093801017e-02
-2.261772939565791576e-02
-5.528583077546036541e-03
-5.899557771540905101e-04
1.253361968175955091e-02
-3.670713973770188977e-03
1.965648284898541265e-02
-3.371733469755922551e-03
-4.708719003712169560e-03
-2.378529279922033182e-02
1.697176136588544187e-02
-9.237657414984125001e-03
-2.348957196488784052e-02
-2.216932502866056712e-02
1.913986368292837099e-03
-8.271862312563361963e-03
-1.801756303797041533e-02
-6.561929435242644208e-03
5.457021764321635764e-03
-1.534317239244294140e-02
4.109836676733476246e-02
-1.103846738940114647e-02
1.416080785094912808e-02
-1.361442604520517663e-03
1.417345185209410545e-02
-4.237421497580321460e-03
-1.459210956852105903e-02
5.983616811322214034e-03
-1.668749538556488568e-02
1.945372402618081786e-03
-1.196856645645242093e-02
1.364848017955784705e-02
1.772828679528079543e-02
8.421819574760267685e-03
-1.812729718669322393e-02
-6.651778758038975892e-03
-3.043261609649532129e-02
6.658426998193003356e-03
-2.228239377864818516e-02
-1.033503311872590279e-02
4.998073764545559253e-03
-1.494550690249527893e-02
1.736007968583656511e-02
7.867808622395581694e-03
-3.972537136498492031e-04
-1.672024271672682347e-02
-1.473960104283044900e-02
-8.440575468627614002e-04
2.749282932903234292e-03
1.342200443199432006e-02
-6.961467104127007192e-03
-9.529040300451335592e-04
7.723734813853506617e-03
3.249542866935093560e-02
1.205864885643812695e-02
1.737809912906248047e-02
-3.309910702496798862e-02
-4.116731964377518156e-03
2.275016497644017505e-02
1.855991362500122865e-02
-1.343296477066983690e-03
-3.892126232713498737e-03
-7.231139950437701774e-03
2.076150473502539132e-02
-1.493308556132670432e-02
-1.609814342635520340e-02
4.487859821861833742e-02
-1.768937195336573896e-03
-8.163178421544644778e-03
1.349325580752118621e-02
-1.451031800448656511e-02
3.587790276371438311e-03
-1.460129549043396625e-02
-2.124815660050202032e-02
-1.546616295334381046e-02
1.695044666791048135e-02
-1.399130453135860423e-02
1.743412208288440748e-02
2.413108808743954364e-03
3.478963607323715037e-03
1.476819822984370111e-02
3.513309973870746422e-02
3.469648071542839017e-03
-3.270531835059434602e-04
1.958730453034219360e-02
4.439745641964951833e-03
-2.700772109200388210e-02
1.863737674634410521e-02
3.648915412869317698e-03
8.960807781614512149e-03
-1.399766947714639956e-02
1.365382912631068167e-02
8.064478964928786103e-03
3.365215026980936802e-02
1.896627049869821502e-02
7.077414544531169908e-03
2.173758462867937669e-02
-1.658084612318568365e-02
5.812696571664124033e-03
3.226270208004702596e-04
2.964077266915993505e-02
1.184229629369823976e-02
-3.008075611634473566e-04
1.867215105196042696e-02
4.490034446956416708e-03
7.383928969696199746e-03
1.750327537072805112e-02
1.148676229181062967e-03
1.360320159009805255e-02
1.640774155087380490e-02
7.375758611028199879e-03
-1.968138547141642589e-02
4.812612154049555196e-03
7.200959630829425855e-03
-1.373111839834849530e-02
5.276692368360876885e-03
-3.142636017567948699e-03
-4.204466901976868648e-03
-1.598412714642692342e-02
9.227945081262713123e-03
-1.979003143907346555e-03
-7.448725109251346475e-03
3.698067962834761246e-02
-9.661088721706878255e-03
-3.186344820299015154e-03
3.343316818028127524e-02
1.005999061187225381e-02
-9.197482438432449947e-03
-1.288987769515477153e-02
-2.003667065672994421e-02
3.123249623069544452e-04
1.196315922389662141e-03
-1.476825197722779828e-02
6.272799329875552131e-03
1.276029791496333804e-02
-2.512666396822320347e-02
7.817377927308414437e-03
-2.127018107701277722e-02
4.214447319470474018e-03
-1.129709894362487810e-02
-2.821108333371293020e-02
1.452126947966740633e-02
-1.596566768002734629e-02
5.586434820498102118e-03
2.329758822934371518e-02
1.832796669624978461e-02
-2.000236197060612647e-02
1.106049539940979001e-02
4.686581990780580402e-03
9.067330761536492034e-03
-3.965775869979223933e-02
-4.101327235010055784e-03
1.314155864031628894e-02
-1.400359526160499177e-03
1.896333861515230729e-02
-1.144443628398357157e-02
-5.777653093418998881e-03
-1.212039843478708231e-02
1.295812763174559274e-03
7.141454367944949019e-04
1.513087637352398228e-02
4.112864318114205220e-02
1.436664894120657718e-02
1.746360212877045431e-02
7.346797315857215996e-04
-3.078360621918207942e-03
-6.362619177717627854e-03
1.165554979469352222e-02
-2.295433432857979430e-03
-9.509842909320179172e-03
2.081118358115514530e-02
-2.885607080335540840e-03
2.931243825567751704e-02
1.982357846415460506e-02
1.275855259067156487e-02
2.638191624137254700e-03
-1.177570017234570027e-02
2.047523967969003961e-02
2.404125874766330218e-02
1.715704597385229666e-02
-1.528345914147859717e-02
5.286733733675328881e-03
-2.222137310340342731e-02
1.611197432898793871e-02
-1.719585818958105708e-02
-2.977278829105083936e-03
3.605859587480594181e-02
4.417559609248949276e-02
-7.390013554771856889e-03
-2.659912280800442314e-02
2.051410656445638164e-02
1.555299652866468096e-02
3.460413459631660887e-02
-9.890126400697989498e-03
1.595358162777500005e-02
-8.182648743032247540e-03
-5.841889374192691005e-03
3.376136161696104837e-02
-3.914695770400639270e-03
2.006847453881933224e-02
2.834151800875944760e-02
-3.652457043558153191e-03
-9.058971592016261398e-03
-2.496087939336201402e-03
5.845280018142141876e-03
9.003987494759401605e-03
2.022658742065643403e-02
1.018536741841964341e-02
1.483540805779469049e-02
-1.739669535497575040e-02
-6.471592239952901268e-03
-1.664458304977280839e-02
1.435065901688877855e-02
-2.127729430131033300e-03
4.254509183869881195e-03
-5.264321938212803212e-03
2.040305523329949411e-02
4.162641638040371489e-02
3.868008055519345928e-02
-2.513955232866092303e-03
1.761653401760570475e-02
-5.143011787911401988e-04
-1.600005402316842171e-02
-1.216113996960868464e-02
-2.675849673898845690e-02
2.637666205770956493e-02
1.035217143940733373e-02
3.157521160864851240e-02
1.345161041291177174e-02
-1.290249921219079748e-02
4.811372467157439686e-02
-2.531215526311393280e-02
-9.252742481135233649e-03
9.185121237625467130e-03
2.069819205387152597e-02
1.472288636479958043e-02
-2.343452805823461119e-03
5.795847277874664055e-03
8.197834830285254159e-04
-3.134162405163233925e-03
-1.206259677750764342e-02
7.785544692518979806e-03
-9.252256388522510540e-04
-1.170822495076107375e-02
1.121489821043523613e-02
1.015117303812077681e-02
4.795645300774812464e-03
6.065386132347218989e-03
3.880476289975186982e-03
2.059582283394431959e-02
9.883297306859979356e-03
3.079108374470007972e-02
4.642611421596227160e-03
-6.602925263612672430e-03
1.477741047415551644e-02
6.854792030017413211e-03
5.891949470001018631e-03
2.398897639732439080e-02
1.811116291549948187e-02
1.883093603770132594e-03
-1.949297252079337447e-03
-4.925689415604359543e-03
3.061428824638805918e-02
-2.290415977100037498e-02
2.422382867455313837e-02
5.134716831293373654e-03
-2.529045548653714032e-02
1.318817047012790789e-02
7.000094911105487171e-03
-1.325061331955212744e-02
2.169566416166427217e-02
1.849386103525220079e-02
6.076157895227779493e-03
8.469689970074949920e-03
-9.511734122775573549e-03
3.098040532547909672e-03
9.080427234062809355e-03
-4.178983324197322463e-03
2.146640088528891863e-02
-6.741405273619624147e-03
1.549732832033045432e-02
5.732722084441890104e-03
-2.187968321658061502e-02
6.641828873886112573e-03
-2.271691754693323448e-02
2.589973143124173899e-02
8.918244618348109345e-03
1.087275745280792509e-02
1.351252105233672739e-03
1.201695515779245028e-02
1.149266378171283701e-02
1.523252187650026186e-02
1.227382670189974996e-02
-7.897363441977596141e-03
-2.462560669010324318e-02
1.864008264920261407e-02
4.064365040408355820e-03
-8.017972940797037660e-04
2.183400559568238544e-02
-4.052250297775532827e-03
2.356364286383258108e-02
-9.433179434284496689e-04
1.325982409174584521e-02
2.247724428477193559e-02
2.252816780476912806e-02
1.184060804870732363e-02
-1.229035822102847626e-02
-6.376615338040791080e-03
3.688008043362103403e-03
1.685945838753974413e-02
-4.257780026077658680e-02
-4.444877898254716991e-03
-9.331333826371631529e-03
-8.262822587752993372e-03
-1.205981079197259234e-02
1.402313585623018305e-02
-1.139946839644135484e-02
1.547547769143789269e-02
-1.942212575163346656e-03
-2.757444688070832036e-03
4.639503109203679636e-03
1.103386261772229884e-02
-5.560724102007154855e-03
-1.620373889170452844e-02
3.337705046826805466e-02
-1.027289088976262102e-02
9.077260999147981554e-03
9.905063609986860043e-03
2.558906875349089075e-02
1.508567519467536935e-02
1.370366756143252991e-02
1.202810056755852439e-02
1.374455179305038646e-02
1.281018434885470951e-02
1.340157851678389599e-02
-2.023398924068992716e-02
-3.860505162249104096e-03
-1.366498495185201022e-02
4.584971457103973781e-03
1.012530110563335424e-02
3.694698735031087117e-02
2.961477833593909731e-03
1.359320517917229389e-02
5.531588882944466282e-03
1.634067819030699670e-02
-5.264082582195232785e-03
-1.659704032756965930e-02
1.604906692536377819e-05
3.130236733578145580e-02
7.149145942485822872e-03
-2.447368122788770237e-02
6.638295900565535992e-03
-8.315857798995820310e-03
4.939002193865993200e-03
4.485994139958933424e-02
-2.100771877178747929e-02
8.732261561244274639e-04
1.021933857546245515e-02
-2.436577003424645217e-03
8.782282566272929785e-04
-5.716721416263270510e-03
1.955281245282189384e-02
-1.286104674195791579e-03
8.489430075771155909e-03
2.665054954386854736e-03
9.684631784366423343e-03
1.119440671474200913e-02
-1.336342798065027516e-02
4.909362818094208276e-04
2.549381919711345146e-02
-1.460682406372974806e-03
1.612861231370210993e-02
-1.074328262705208543e-02
-5.368054333831524631e-03
-1.182818316334452967e-02
2.809980374062174061e-02
1.120690045777748660e-02
-1.477091000438875666e-02
2.217078684854138781e-02
1.227775141559551801e-02
6.567522422019454222e-03
-1.859506218986761716e-02
2.952803892839779218e-02
-1.288196671803058801e-02
-1.022732790094435691e-02
2.605872722705629245e-04
2.415651015050648137e-02
1.154557014277613446e-03
1.422447296759239525e-02
-1.075321264719982135e-02
4.443722775547322319e-03
2.712548090258957816e-03
2.868067080258873951e-03
6.727783936208310729e-03
7.351574007596864586e-03
-1.545283871689684570e-02
1.212466358115282979e-02
1.502151683473921737e-03
-1.363879722812045767e-02
2.426532672934443927e-02
-3.395843034218382767e-02
2.882519706662168765e-02
2.957181476844821574e-03
1.440643889603953308e-02
1.033045331960215883e-02
-6.877507446279951947e-03
-1.923124797307666431e-02
-2.465861863523691969e-03
-1.783540292783203710e-02
2.935862324587255098e-03
-8.183002558974193305e-03
1.819748676584675984e-02
1.254942581466429730e-02
-1.440985877847699576e-02
-9.799883138008808059e-03
3.962565283117745751e-02
-4.469761605931461303e-03
3.942381507053887429e-02
-4.517265528503669123e-03
1.506125463941896531e-02
1.367565598329051682e-02
-1.291123771703562781e-02
1.878952446091698356e-02
-3.320800315596739161e-02
-7.242907072574508720e-03
-2.197317660120864588e-02
2.237459913039452006e-02
1.610018980379089235e-02
2.695167431763474740e-04
-3.549357956638693988e-03
8.876579966562693491e-03
-1.260325944845213861e-02
-2.524442134257235543e-02
5.293082276137233907e-03
8.067125675362930154e-03
6.111761283199589924e-03
-1.359539252472565830e-02
-1.296439717880286738e-02
7.688514381784816894e-03
-2.453836940247870746e-02
1.692350583791994365e-02
-6.838585171063763304e-03
6.340102895635295333e-03
1.053824037798125127e-02
1.542390327931140136e-02
8.738942900411269393e-03
-1.796161794394565345e-02
-8.368764321028142328e-03
-4.268479064844215437e-03
8.931299212958744571e-03
1.499360986215082098e-02
-1.388444141414808645e-02
-7.065509193358601898e-03
-6.309591190471169030e-03
-2.979540205223318080e-03
6.382731962054282587e-03
6.989617689159447009e-04
-1.023384095684280824e-03
3.020054333163992803e-03
1.736505981558915043e-02
-2.033630346397466426e-02
1.735880641959813842e-02
2.890615627910718671e-03
-6.781195839244508368e-03
2.289057268852228225e-02
2.626912473341118056e-04
-1.716661117153183216e-02
-1.549796399574138520e-02
-1.562095208590461547e-02
-7.652612629878077256e-03
5.110847659674709782e-03
-8.582078475722123298e-04
4.807536892496029612e-03
-4.308720931001850524e-03
1.775620858132596208e-02
2.481210841710892664e-02
8.186070679196071065e-03
3.244492703710936607e-03
-4.504454306106893055e-03
2.261406974018129873e-02
-4.933382938698480102e-03
2.715040240682486256e-02
-6.150719199937417121e-03
1.081097467038437572e-02
-1.724827944194163784e-02
-6.062431294974581289e-03
-1.480345103784210491e-02
-3.979888864579744605e-03
2.970871862329906628e-03
1.703978626587790077e-02
2.838437008256833229e-03
2.612963103763600581e-02
7.334597736959427069e-04
-1.471143629686559422e-02
-2.531260784120076962e-02
-1.286603197232511452e-02
-6.268793132082431732e-03
3.956705748649227278e-03
-2.568729394844133235e-02
9.386070664545385564e-03
-3.416673001570134059e-03
-3.589364100447622191e-02
-2.828888223353291046e-03
7.428959086471475766e-04
-4.440080217570975020e-03
2.163105363296243672e-02
-1.892777213972444625e-02
2.602118171971483374e-02
1.660719174174744156e-02
-1.705188379435052318e-02
2.300695450255132828e-03
-1.556000295797905532e-02
-2.221059781453819590e-02
-3.932818784410094422e-03
-1.965750114278017047e-02
1.367699636726190868e-02
4.406198436894204901e-03
3.202313016070977569e-02
5.534531423188939273e-03
-1.170607328366813716e-03
1.842026154875427146e-02
6.933421617245556258e-03
-2.258610047032673721e-02
5.876496194708487331e-04
2.048017266687872373e-02
-1.072048709189977675e-02
-1.937081389887113786e-02
-2.291183525532087487e-03
2.122321493885606300e-02
-1.250918745888016971e-02
8.529998824656399165e-03
2.632886887850056923e-02
2.531269073660952218e-02
-4.089179521563904990e-03
-7.688763826542953372e-03
-1.691290322123717785e-02
1.232528467630964429e-03
2.754581679400497363e-02
-9.137532147592419482e-03
1.217945785609515601e-02
1.225107389122502555e-02
1.276128198128868331e-02
1.100184109399740540e-02
8.586934792869628519e-03
1.535990616912421246e-02
-8.817101211143671055e-03
4.155163199404088531e-04
-2.409835687737564309e-03
-7.886586507078288330e-03
1.052992613374993842e-02
-7.550417082438891023e-03
3.857775516647640734e-02
-1.823069950869455821e-02
-9.597439372888335804e-03
-3.009540308858296362e-03
-1.770249932710060009e-02
4.481884256450557186e-03
8.062378037197597686e-03
1.725891184903166793e-03
-8.189403804598685901e-03
-1.443191053935590287e-02
2.065846467733777145e-03
1.052310306870710144e-02
-7.495471685692267801e-03
-8.987737345738013722e-03
5.153817948845168875e-03
-1.109001793824956721e-02
3.089481928796577667e-02
-3.809769009915491694e-02
1.737441081167167417e-02
-1.214407742086364046e-02
2.424604652542817432e-03
-8.273253215433160187e-04
7.685609416985361535e-04
1.147660671446070792e-02
5.656368784882409226e-03
-4.623325389130105920e-03
1.119814329267844466e-02
5.073794106672334554e-03
1.311029302105749458e-02
1.027718461108929199e-02
-2.693563415947118622e-02
-1.436464689897933543e-02
2.478405364629202717e-02
-1.122534895268558104e-02
-9.193438203080783050e-03
-7.330373373411388886e-03
2.046061518969019902e-02
-1.572513922929748634e-02
2.578780272922422817e-02
-2.149972247966862858e-04
3.241182223262988049e-02
3.841522846258724894e-02
-3.307179593085382823e-03
1.355891867966780261e-02
6.460181393007503881e-03
-4.534217898112200690e-02
7.084233330017898102e-03
9.350012242086726960e-03
-1.440378690567893118e-02
-9.143855475307785530e-03
-2.558469046449816237e-02
-1.920555696947126231e-02
-2.072013076905340409e-02
-4.353260673202438528e-03
7.733532576446156643e-04
-2.347525787435340502e-02
7.047000514419790064e-03
-1.541764344562449257e-03
2.257471705479786872e-02
2.670412979881443393e-03
1.192850231102997316e-02
5.091236200616544930e-03
1.738339953088725506e-02
1.584841178881116891e-02
-1.769399028084944064e-02
-3.915408260727486212e-02
5.826153998703567476e-03
-8.332858200036015808e-03
3.637818490693058796e-03
-9.069515019265794037e-03
-1.624335355609660136e-02
-5.507735293826777727e-03
2.759295175133073819e-02
1.113906520404247744e-02
8.173069598113957487e-03
-1.753915155892078748e-02
1.296277912333490372e-02
8.428400847281304967e-03
-9.084835102746166915e-03
-3.156895603561472863e-02
-5.998398819303364139e-03
-3.602677927369245942e-02
2.751890670976878984e-03
-8.422875975201693510e-03
-2.080951527419276637e-02
-5.900333098184427178e-04
-1.171758865900455332e-02
-1.514193217914696537e-03
1.576758689959868037e-02
4.113125359508167621e-03
2.221321686636671539e-02
-8.930800955854394790e-03
1.433080829128106394e-02
8.756818949319355311e-03
5.262156674912795394e-03
2.756862295339824673e-02
3.339691161268801278e-02
4.124430564391721836e-03
-3.108886598232856249e-02
7.015326692098528341e-03
1.074667438085141584e-02
-3.197960609147919991e-02
3.016199070010483312e-03
-2.395177859423191363e-02
-6.475315083855998251e-03
6.071848231141802228e-03
2.108813930515251404e-03
-3.620086818656812616e-02
-3.690565264142414356e-03
1.621402507962418568e-02
3.876600112614335403e-03
-1.938574429566368440e-02
-1.058974497285325791e-02
6.742036694292347435e-03
-2.095024426295497358e-02
-7.037219391226111342e-03
-1.726938347933807110e-03
1.405757842847829737e-02
3.864649053713420379e-03
-1.413836114841354914e-02
-5.875283847168336591e-03
-2.297733091986961865e-02
7.495970660766880685e-03
-3.824204134536465620e-03
2.582617260430045830e-02
-9.496756985535356743e-03
-1.731282960877577812e-02
3.755986360613086661e-02
9.259264900694895092e-03
1.637439828720073376e-02
-1.040239955809638475e-02
2.781287738972428730e-02
-2.168211091915177302e-02
-2.703915898447406194e-03
-1.305317113720965740e-02
1.557950765903000096e-03
2.072199380577660621e-02
-1.107554909424648439e-02
-2.752590999799843507e-02
-2.807041662841737797e-02
-7.714143281333425001e-03
-7.242653306567433703e-03
1.070947869143975238e-02
-5.733431994548314134e-03
6.344302551870920071e-03
4.364439051542733095e-03
1.708247714637870993e-02
2.371184825075819003e-03
-7.791553973177852213e-03
-3.012682131894598900e-04
4.590726278808457059e-03
6.552583219594836951e-03
-1.437422350740460986e-02
-5.649848631590587839e-03
-1.675943225739020062e-02
-2.079368022638636987e-02
-4.628266464476332742e-04
1.701188960723517066e-02
-1.018615880234701940e-02
3.062024371990315283e-02
-4.211708766523232679e-03
-2.264166620274353156e-02
2.364042387010000315e-02
-3.049229584943114434e-03
-1.492583900910227773e-02
-4.401083998706325183e-03
1.553770265468734472e-02
1.119226610567522311e-02
1.818276229797454943e-02
1.116919439132994796e-03
3.919856112438038255e-03
1.031955850668288613e-03
9.627313252993641851e-03
-3.101431356062995734e-02
1.102098059982995273e-02
8.059981986324770906e-03
-2.555353172851342839e-03
-5.525017665913248277e-03
2.099962110025302767e-02
-9.999720188086703467e-04
2.053080525402910510e-03
-2.824008082894248137e-02
-1.314556634080171760e-02
-3.496991243213270345e-03
-1.488331457081434840e-03
7.779306116895152133e-03
2.850908893389919314e-04
-1.590629129916323187e-02
7.266646011688973443e-03
8.924182873906286867e-03
1.358961182628553449e-02
-7.578326089097538187e-03
1.056448032086766339e-02
4.992430655673594370e-03
2.254699760070984563e-02
-1.267726050251530984e-02
3.045616095648220802e-03
7.193184955322015108e-03
1.102987702933055404e-02
-2.403894192916603695e-02
1.031266693963738684e-02
2.079522924476718063e-02
5.419651885779006723e-03
6.601737616063087580e-03
6.454240191776686522e-03
3.262785422161112309e-02
1.766177580183536308e-02
8.788362239716017085e-03
-7.324199297996684607e-03
-9.053349982923553779e-03
3.750668985207741314e-03
2.850175455142620138e-03
-1.779824326885652216e-02
-1.866623339331921136e-02
1.311706360001910166e-03
7.676458336163306112e-03
-3.513001741355285725e-03
8.222563573516767504e-03
9.384635039047725669e-03
-1.807843097691520448e-02
-8.131631028702644703e-03
-1.555840864915594354e-02
1.504584624738441664e-02
-9.364367795443962611e-03
1.259413555410463133e-02
1.695244890743436567e-02
-1.200328854694717937e-02
3.093678078205489360e-02
-8.184528394236958992e-03
7.433797404260888454e-03
3.225665482177505344e-03
-9.997047517068542721e-03
-3.064155556766178564e-03
2.710315084461398412e-03
-6.131860361564989148e-03
5.852853050551023312e-03
-1.866380787770803226e-02
1.422572166206551025e-02
-9.727957713215140342e-03
-5.297598171335693613e-03
-8.888951817139628935e-04
-2.313463083864192478e-03
-6.173888335568158969e-03
8.382416631047271902e-03
1.083910216954518148e-02
-1.319624212918945640e-02
-8.431242671126475824e-03
-3.408795245484800424e-02
-1.407018675310711675e-02
-1.300544160588467703e-02
-1.080862097462478334e-02
-8.530123537730155458e-04
2.330458672689163582e-02
-5.670087058607155457e-03
5.271671598628200305e-03
7.689983828172478574e-03
-9.859888518504866459e-03
7.775430751892817814e-04
5.855343237719646751e-03
7.677963538203093526e-03
-2.158239036112588952e-02
-9.814663676269165180e-03
-1.365994656607000604e-02
-3.589276392646715240e-03
8.457736612814022170e-03
5.753884916361754615e-03
-6.303296885535022813e-03
-1.848413509387518416e-02
1.616659648292993051e-02
-8.420283537769034793e-03
-1.482444780753876777e-02
2.118589483357333214e-02
1.615840759397326387e-03
4.600177083156289232e-02
2.749727055823483063e-02
3.357932725785823386e-02
2.304226673566037858e-02
-4.115436567772476698e-03
2.840672065096781079e-03
-1.365509999208282602e-02
1.345975593017152173e-02
-2.341140731632733365e-03
9.460690896931243585e-03
5.509218390156978527e-03
-2.376871763425143780e-02
2.104384076288331497e-03
1.095227566533248315e-03
5.605127658951489407e-04
2.077115491847691606e-02
1.134381120180805343e-02
-3.556671290659446671e-04
-1.115807481176711233e-02
2.177869247971678593e-02
1.220773480066005869e-02
-3.031195927139526333e-02
1.460509586895255727e-03
5.636623996260731358e-03
1.531026388078061983e-04
1.931596153666402874e-02
2.794181457978068411e-02
1.567718350219723250e-02
2.323699007291424225e-03
1.863309411710759728e-02
-6.259677600958603143e-03
9.834714589271144062e-06
2.291915141124635860e-02
-2.571745462218540459e-02
-1.864808025835974770e-02
-1.041206046719321369e-02
4.995880042362886922e-03
-8.996602847692323698e-03
-1.955783070878333151e-04
2.168173682760538880e-03
8.223811450342883786e-03
-6.751055071040364293e-03
-4.032052117096522094e-03
1.670284534867014573e-02
1.939846974608822093e-03
1.225342060417036402e-02
-2.927668198009344275e-02
-1.416180206613442197e-02
5.770513870168503777e-03
-1.683417287200116019e-02
-1.017769000400858305e-02
5.252856524647723027e-03
-3.536955118616112032e-02
3.098923522057831295e-02
1.089936179477507885e-02
-6.716445053090627088e-03
7.214814399492679338e-03
3.127427495331366186e-02
-5.366862464838564363e-03
-6.374233310453809344e-03
8.537067462457810507e-03
1.423061616093217229e-03
2.152592067005477949e-02
-9.602451802318346871e-03
1.698299070740030142e-02
2.569043759858526468e-02
-7.741807762917819052e-03
4.821175846215866069e-04
-8.353207346725831720e-03
-2.137059004691321297e-03
-2.073295663131673183e-02
6.395304014860080273e-03
-7.766172424012586332e-03
2.450238222990186454e-02
1.124408627189155997e-02
6.803595277002053195e-03
2.073107826580426749e-02
-9.545145702147678213e-03
-4.065753576784790144e-03
1.395894080865411890e-02
1.892580256388767465e-02
2.283872023091986642e-02
1.561358669117343884e-03
-6.884493807145022036e-03
1.338463367238489250e-02
1.055524729691430935e-02
-1.844827649476285281e-05
2.145723664362277072e-02
1.871443476817477233e-02
-8.041516489825231012e-03
1.416714018487034640e-02
-2.233934056439246946e-02
-9.128359400653750580e-03
1.370017181426903992e-02
6.003220725055631937e-03
7.968470587716401654e-03
-2.163377657560705547e-02
2.507237193950340517e-02
8.999750529967192464e-03
-6.426177418379711882e-03
1.998864675717407571e-02
6.035938394737065324e-03
-1.465496980851477076e-04
-5.028120292458152386e-04
-2.648485620069255739e-02
5.078583323429344300e-03
-3.604339870640770657e-03
1.227829919877345549e-02
6.830262753026654192e-03
3.158945626477089198e-03
-6.278852464062865957e-03
-2.161189294579135903e-02
-2.631993423723611326e-03
1.785992323633036130e-02
-4.852590107004713625e-03
6.311963275652122951e-03
-2.087206210609648602e-02
-1.311000525514575271e-02
3.280736409354420829e-03
1.989042152305019531e-02
-1.746879063473195590e-02
1.248421727808553955e-02
-7.762529364218939514e-03
2.317396139660837101e-02
9.125813246594628378e-03
3.463264563804124233e-03
-1.021422370514494041e-02
6.198143464716408726e-04
2.218672833399427599e-02
1.819377640775977911e-02
1.031562398821135769e-02
-6.953900963971511827e-03
3.010984053226386029e-02
-1.197396159158196048e-02
-1.515119015815458506e-02
2.244043359733500186e-03
3.883369110963491230e-03
9.722048033669368136e-03
-5.853685727613123363e-03
4.114684713937778217e-03
8.765390082702903193e-03
-3.733083037461891983e-03
5.037619163422837887e-03
-7.162955344961644683e-03
-1.446024810248002570e-06
-3.486216517858346364e-03
1.602352379560894463e-03
1.824831990952609923e-02
-7.144411815386749257e-03
-1.667136288061209226e-02
-9.067246619778859471e-03
2.591540006364730173e-03
9.932988044791582136e-03
1.055984638784485639e-03
-5.446281390406102277e-03
1.724647178080676926e-02
2.867065075891360709e-03
8.122580984751659461e-03
-6.443218360014393853e-03
8.181670861145419991e-05
8.601352888571141622e-03
-1.870642633235214056e-02
1.952248297348192774e-02
-7.996160234272015402e-03
8.637395639714119319e-03
-1.121043816005887206e-02
-4.543675073830378067e-03
5.126069292787483953e-03
4.466798041129170505e-03
-1.326935711136301545e-03
-3.301967617818703932e-02
1.615704718349538632e-02
8.220043737062657230e-03
2.626854984758978436e-03
-1.065709837988412789e-04
-1.968316020058405794e-02
2.721018652429640222e-02
4.914523405452356219e-03
-1.583445253072937250e-02
1.831956280216062369e-02
4.717739959215191091e-03
3.510971491168430898e-03
2.390807486506249351e-03
-1.173364594070726991e-02
3.405069325121642867e-03
1.352375968326724291e-02
7.209213056637748000e-04
2.098583940586049804e-03
3.216512907129272670e-03
1.459368454788894515e-02
2.679306567330221045e-02
-4.707840603175290559e-03
2.473283826664057078e-02
1.291254222595680443e-02
1.380009902913160308e-02
3.770185241632403872e-02
-5.567854574882847608e-03
1.226911020222075377e-02
1.639073326152965969e-03
6.613056344570437256e-03
1.195926946746171671e-02
-4.124608381233297628e-03
-6.872583905359015005e-03
9.205014022890711106e-03
1.956722243122963750e-02
-1.563783878009718936e-02
-1.432158161276524469e-02
-4.842028008103537763e-03
1.300049123371468766e-02
5.478811572290936960e-03
3.833675228878568458e-02
-8.460055964177454202e-05
-3.139421400272420556e-03
-2.526685932424777882e-03
3.200945725033779721e-02
1.021665427622566943e-02
3.242726780968296918e-02
-2.815330102776135435e-02
-2.756827680141862857e-03
-8.801031148277127514e-03
2.546007779140203875e-02
7.069469662084854923e-03
1.813670107009483778e-02
2.074630000248840755e-02
2.364213803602341346e-03
-1.217159888292363573e-02
2.623125777317742227e-02
7.985052112170655872e-03
-2.570035060292956766e-02
1.745644733846450592e-03
-9.502658114481010374e-03
8.184681400799172571e-03
1.592740338936576502e-02
-1.851639806086265855e-02
-2.070374224874306848e-02
8.454517015091787130e-03
-1.865649495509552266e-02
8.249112975320575455e-03
-1.199361804700885444e-02
1.319987254881434431e-02
-1.159366937801169575e-02
9.957961601409515487e-03
1.126739326791751337e-02
-4.387673171618283741e-03
1.331478877380613129e-03
1.552626581315547961e-02
1.451658657859482109e-02
2.665771913233015017e-02
8.069457778117045121e-03
-7.945652902721082878e-03
1.635697464836700227e-02
1.360220065566092665e-02
-1.641744396160791514e-02
-1.349440331398862186e-02
-6.537836122298297352e-03
1.213292287921336789e-02
6.320559376273915571e-03
1.981424700853458287e-02
3.184576437502732033e-02
1.244276364845103844e-02
1.563611568474070068e-02
6.731396321968102954e-03
8.760269150880149736e-03
-4.319638228717402433e-03
3.464835194671453747e-03
1.656935937659578112e-02
7.033507575319937997e-03
1.060908729706007761e-02
-2.845987271438435006e-03
7.745849979556408173e-03
-6.511042148903700873e-03
4.511151737307763157e-03
1.248610005225795532e-03
2.527256007701469617e-02
1.480513664804100279e-02
3.623046627363011446e-02
-5.964313066282620618e-03
7.902307842544344096e-03
6.887702430587653094e-03
2.064776506323228594e-02
3.875608950250958220e-03
1.166238788599418055e-02
-1.467540298805620862e-02
-2.079085334122478430e-03
1.831937879354407278e-03
-1.007108303071982923e-02
-1.383656185983133009e-03
-5.048111534267897375e-03
7.871251324472560915e-03
2.919398590962666434e-02
1.161234199728096959e-02
9.836337162171282164e-03
1.202629756606768581e-02
-2.514323593139909749e-03
3.164999193281314849e-02
-1.127047266473662525e-02
6.960872468116362406e-03
4.741000975544817225e-03
1.024875350835779617e-02
2.055681683878345187e-03
1.134557410090594916e-02
-1.119638344637702461e-02
1.680630634456460257e-02
1.207140302151646534e-02
-4.308394502517490406e-03
2.660835194445166849e-03
-1.646137875043921645e-03
1.912596220182365830e-02
-4.707730468591742046e-03
1.484002590698301448e-02
4.057140718637063798e-03
3.703919658162477258e-02
4.124887191261638296e-03
-2.488777203350393472e-02
-1.215553468421646729e-02
-1.374447096751429996e-03
-7.282065454552984554e-04
2.564215498647284125e-02
1.825719235678328542e-02
1.744359927529363571e-02
2.077030090706876927e-02
4.483937266194162538e-03
4.177001342625961261e-02
4.638808964454841852e-03
5.473788556303049897e-03
8.145793154212932485e-03
8.749454501283001479e-03
2.018801177297676122e-02
-4.871833258271663497e-03
-4.623190953244432286e-03
1.550674220634341675e-02
-2.345771430921230524e-03
4.926440496992413182e-03
3.765702185295379846e-03
5.852395649533712225e-03
1.206109876494035902e-03
2.184580677448085331e-02
-1.190336810703026410e-02
2.656576117135859769e-02
1.589846556742450373e-02
-2.932821734225673702e-03
1.838665290860736282e-02
9.774555323721319591e-03
4.435859575831194689e-03
-1.557031960009589919e-02
1.244397413504247374e-02
3.195384778210665772e-02
1.189686680228927915e-02
1.373278019476228268e-02
4.494458525767896888e-03
4.338054722844736366e-02
-1.355185705399466860e-02
-3.614064940374858009e-03
2.509607522084549708e-02
-3.059351258199452354e-03
1.630571862053296212e-02
1.833884018114900760e-02
-7.434339703176730263e-03
-2.084806221668072598e-02
3.000361384951567498e-02
8.999482338464580636e-03
1.378480966000136462e-02
1.650834210210952793e-02
-3.565697501215446368e-03
1.357629080636223173e-02
-1.272035857473557789e-02
2.497335469157602530e-02
3.007961407704628273e-03
-1.099608625059373020e-02
-1.262137851752594478e-02
1.954305032539566458e-02
2.051447094594207113e-02
-1.288893959764225369e-02
1.891866672335622973e-02
4.971722585446428783e-03
5.416659041104024148e-04
2.710471433740602523e-02
-2.326374672437335825e-02
1.991062397055980149e-02
2.667969854073155497e-02
1.893902982062060578e-02
-1.439786143803420404e-02
-1.825549404676522769e-02
7.480617124033175393e-03
1.704768713275123596e-02
1.596723941545424852e-02
3.291753250209063231e-02
1.956927449486138906e-02
1.588867579662224527e-02
2.132147243239506176e-02
2.410429007991841260e-02
2.098088787749723474e-02
1.997764051776441604e-02
-1.996083588639216422e-02
7.782839815227652475e-03
1.029764534659691200e-02
2.218772162579115206e-02
-2.995053418199771379e-03
2.858227547051435391e-02
5.016220733074187345e-03
-1.609347564442971737e-02
9.417953235613779964e-03
2.901186688139167566e-02
2.833206419927659578e-02
1.755783644989684228e-02
1.154962510301874370e-02
-2.753335715939955741e-03
4.462067558293821706e-02
2.435416536777135904e-02
1.023061789849900871e-02
-1.779981438945939937e-02
2.074060792465252934e-02
1.876819874090226688e-03
1.387138278442054352e-03
2.802523541668219820e-02
8.871210101630768938e-03
3.376375943795251622e-03
-9.815418376052969379e-03
-2.301927697544092419e-02
-6.904764245892275158e-03
9.926299830906924401e-03
2.591438094585421861e-02
2.336674890975120895e-03
1.708085029007123598e-02
1.911852390846939531e-02
2.363678907180274177e-03
-8.375379004306956338e-03
2.905619611749124184e-02
-1.134208924947885735e-02
-6.653522077246718826e-03
1.555435067656561754e-02
-7.931201204987610789e-03
-1.713475261738211727e-02
-8.529220072125226482e-03
1.899393077240381367e-02
1.077057574402755236e-02
-2.063559901973354566e-02
7.096376977565902085e-03
3.458257774619069580e-02
1.850881054906314618e-02
-4.297015319867405515e-03
8.901188118451579256e-03
2.381388366366319134e-02
-2.104962520856745907e-03
4.085059494912145379e-03
8.185149530944336310e-03
9.366169184972111122e-03
3.486617080773855501e-03
1.475928597734560768e-02
-1.401368903723965338e-02
2.073491456125405724e-02
-3.015905972481653838e-04
3.989450847084959062e-02
9.826133313057221555e-03
1.303698674836854289e-02
2.660593834123115356e-03
2.193213692275928703e-02
-1.380364382284195212e-03
7.390537526483767147e-04
1.521338008386083525e-02
9.108802984989538762e-03
1.467518268244390146e-03
-2.452301455741131425e-02
-2.137844857043210128e-03
3.950150205469526304e-03
1.204518465109977697e-02
1.284142018176387227e-02
1.186642151803315309e-02
-5.580215084642079285e-03
-1.549721653452893096e-02
-6.531412546348243017e-03
9.964495691695326313e-03
9.577070945250881068e-03
9.499162486857885834e-03
-7.886439971259850620e-03
-1.037745503501822167e-02
7.872444368592454444e-03
-2.368594344483400393e-02
5.790246736859754398e-03
1.821834929528785840e-02
-4.933766390294430908e-04
1.026574667528260855e-02
-1.428082482783828502e-02
2.677662076723346871e-02
-1.882843607116104281e-02
5.718567547297379212e-03
1.732262611427857688e-02
1.023299114853178961e-02
7.714586522290981137e-03
1.400670417725714129e-02
-4.681909957285338396e-03
6.915932339999372909e-03
-7.919992349570236304e-03
2.695354482129353954e-02
-7.063367230279719855e-03
-4.504602830525293524e-04
-1.613321279764547275e-03
7.188862832097616361e-03
4.757941290492748794e-04
-4.578001807222479452e-04
-7.000941606284009162e-05
-9.098512314917825763e-03
2.057778905506740461e-02
3.109959269542618074e-03
6.404744304085223557e-03
-8.812076547998896924e-05
-9.627772751799643092e-03
1.569996732977174680e-02
2.419279474659577142e-03
-2.936877819218077553e-03
1.179227202523045782e-02
3.169323339099289205e-02
6.599530777178041693e-03
-1.053378434664365478e-03
3.519537428807254561e-03
-1.059787546140403920e-03
1.637238331890152141e-03
1.370094209385301631e-02
-4.714016738458836307e-03
2.163184397118707650e-02
2.048572795587637677e-02
-6.341097198106461974e-04
1.196711278496540021e-02
-6.685814760908830728e-03
2.926326453295305385e-02
2.431651000018968459e-02
1.494875345136046675e-02
2.323943107274132908e-03
1.036809281664870068e-02
2.066112210859430073e-02
-5.543054890939991735e-05
4.321012345151331070e-03
1.930731937198859258e-02
2.414639264541042565e-02
9.687661039046615088e-03
1.841159204605474775e-02
1.320986403047967953e-04
-3.867869533594881729e-03
-2.862720291545712073e-02
5.291314695335219177e-03
-3.653151700900901001e-03
-1.743737077511887078e-03
-1.295800376577794198e-02
3.893258101147466232e-02
-7.129918193264340141e-03
3.061538274768962832e-04
8.337887660114175550e-03
1.389025036461099660e-03
-1.737087493199120439e-02
6.130344932772467149e-03
3.109531812494486201e-03
-1.344017915077142834e-02
-1.624897153679889447e-02
1.315758298067738058e-02
-6.925367852778686190e-03
1.698113407408529882e-02
8.970436094655418954e-03
4.068554561399828802e-03
-6.387994722480349122e-03
1.649479594496085569e-02
2.627214016841482661e-02
9.716766749452352553e-03
-7.186582685450548270e-03
2.565834553144022076e-02
2.043608867148886607e-02
-6.416099101180179447e-03
-2.558880614365661565e-03
-1.093319781798674298e-02
1.930928846808146332e-02
3.332993850069322899e-03
5.436824210837360415e-03
2.484983063212879359e-02
-2.864371571796050283e-03
-3.499415873038178287e-03
-5.167944419444123368e-03
-9.141482757362132464e-03
4.893663196323688042e-02
-7.367593443007976195e-03
1.590676634838944156e-02
-6.733507832861200700e-03
-5.584154481857238166e-03
-2.106227743045261183e-02
3.761253780994210094e-02
-1.354401634965785549e-03
5.236999890904764018e-03
4.341806730677831745e-03
2.620468738694675236e-03
8.669002222148249753e-03
1.349623688693477735e-02
-3.737808559312492170e-03
1.076044378659486017e-02
1.294205118873797966e-02
-1.024463545902329527e-02
2.113137803101836770e-02
-7.365509467766651920e-03
-2.487389954288239582e-03
1.993136530590507507e-02
4.710098529789360187e-03
2.166103452582607627e-02
-8.119153674655491676e-03
-9.987865354284686942e-04
7.363137114291505581e-03
1.339536526077583951e-02
7.789026672388344764e-03
9.816697472454971943e-03
1.565764576789565460e-02
3.078452048649443773e-02
2.088951471001939189e-02
-2.667942184810881065e-02
-7.740168550489096976e-04
5.148871630210138592e-03
-1.009123359773551019e-02
7.422544311788368231e-03
2.074013586411204216e-02
-2.898344152961402492e-02
-1.163640196101310004e-02
9.662941142832648031e-03
1.915519736826070893e-02
6.350626794560954198e-03
1.730215501924097649e-02
-4.908180084981763648e-03
-7.320315031459514662e-03
1.267731830639894346e-03
-3.076904934070331943e-02
-4.161595881549929980e-03
-8.449402461292821820e-04
-1.125278477094440385e-02
6.394473909100975399e-03
1.612921315587001470e-02
7.763818463226644997e-03
-1.625327632353063684e-02
-9.349903715511701657e-03
1.813542237456013118e-02
1.076623757512253955e-02
9.461864690695669447e-03
1.468053600992242323e-02
3.289689566234811364e-03
-4.312442980287398663e-03
3.162355291403792790e-02
2.344822338376582188e-02
1.753757658384439561e-02
-6.086241683749226555e-03
3.724539425217961858e-02
7.021384937084824106e-03
6.767296316552448218e-03
-1.076559858057094497e-02
-1.657359031389294768e-03
-6.341419221505396539e-03
1.443554723155933070e-02
2.346889828552242013e-02
2.026553978030753989e-02
-2.497026222925060115e-02
1.444649272431880981e-02
-1.056055438969093208e-02
1.301731784912935411e-02
-1.673143838193210872e-02
-1.460107683940040438e-03
-2.844508164473620853e-03
1.644515366289529129e-02
2.546362604109449201e-02
1.401161469619451212e-02
5.808514835123624849e-04
1.774369584627399563e-02
-1.140247192036647136e-02
-5.007556955239856646e-03
1.826710549157085570e-02
5.330638976157915307e-03
4.927535050675729052e-04
2.185617933333505389e-02
-8.598400021730113335e-03
8.271726325046120307e-03
8.867159960142480604e-03
2.390101913892575536e-02
1.349995991604381260e-02
7.510752189450051013e-03
3.129577122345126444e-02
-1.652969138790815265e-02
-1.690132550257825508e-02
-1.030606733244294505e-02
-1.875424225712176568e-02
-3.006626173837578103e-03
1.047301671871426337e-02
-6.153226170646756629e-03
-1.148163993944863268e-03
2.000428464785616867e-02
2.140836935921509518e-02
2.134918302450282065e-02
-1.163216721129383194e-02
-1.840901266190551194e-02
-2.120573556376074281e-02
-9.077923701619640753e-03
-1.461934850809911389e-02
2.624094993003697925e-03
3.498435403528041537e-03
1.302762590130388844e-02
-3.767515294282376172e-03
-1.400955837570722409e-02
1.370435541751048938e-02
-7.873951726608603707e-03
-1.472428625716318187e-03
1.469881606902744345e-02
2.027274865772975276e-02
1.330986947799955335e-02
-1.394026214235855390e-02
7.138830141492215169e-03
5.202906371599050339e-03
-2.963686696913932044e-03
1.862836520814725033e-02
1.635008108108993233e-02
4.530490477522849252e-03
9.064779835014531717e-04
4.866273301693830461e-03
-9.472569639534748204e-03
-6.894855121280761556e-03
-3.858373070349999708e-03
-2.079622714080423679e-02
6.180101605924648474e-03
2.992578863441031772e-02
1.656226464795400311e-03
8.907472735064958166e-03
3.974961424377850515e-03
-1.330391384773683613e-02
1.219032352658487930e-02
1.266606312266791226e-02
-1.236754094416797796e-02
3.444649972251241036e-03
7.885983629590823107e-03
-1.009540287051671455e-03
-7.107455976520473361e-03
2.412049315667559937e-02
1.319220128135806247e-02
1.762592350665735923e-03
1.871149815109891378e-03
1.911003539789979735e-03
1.673986823842111768e-02
-1.556166670699154694e-02
1.526518468164765954e-02
1.134077796627763063e-02
-6.304729788565040759e-03
2.958659428283210574e-02
1.561490154326703947e-02
9.532577912132959852e-03
8.380373154683561088e-03
5.934755153123232735e-03
2.623639321048555628e-02
1.261919550214484799e-02
7.702216159801824127e-03
-7.603937031014509386e-03
9.209236083703907505e-03
-1.194505120665666220e-02
1.670467778380815881e-03
-3.358777717766250372e-03
2.063020670024050263e-02
-1.673041799727154402e-02
-1.735309581065788351e-02
-1.104819134435838617e-02
-2.704012501487483566e-02
-2.670605088656736407e-03
8.861541735661021373e-04
3.069003977050624378e-04
6.545126061340278412e-03
-1.744783956202319549e-03
2.670035795302164519e-02
1.798474010074475535e-03
-2.148364677044025534e-02
1.355936989191622137e-02
1.360739160330363615e-02
2.193677995618367738e-02
2.314029552789459985e-04
2.930043933718994714e-02
-1.190594715562059980e-02
8.800302987233065560e-03
-1.630118824938220357e-02
-4.655995726397824282e-03
-8.189399518953817403e-03
1.270310955516009560e-02
3.905626373537024465e-02
1.644734648526180107e-02
-6.463801748508184175e-03
2.675318080098183088e-02
3.249916839834217364e-02
-1.153829519851376495e-02
2.758455012823927510e-04
-1.376747462189892692e-03
1.068435275707937948e-02
-4.205096898145862551e-03
3.864597188988765780e-02
-3.392430376476138990e-03
1.169790052162104910e-02
1.091265474533857855e-03
2.102028862626229011e-02
2.823087698376304869e-02
-7.011131885806495302e-03
2.717366603950640072e-03
-1.395107989371035867e-03
8.853410579282579296e-03
3.986093184120775498e-03
7.924778408836498020e-03
-1.733634231578771653e-02
2.240610345957736935e-02
4.548183970500723101e-03
-1.161170199666125731e-02
4.805399611278756040e-03
-1.761725426281775253e-02
1.508443513072331259e-02
-9.426010304294931558e-03
8.114349015920126196e-03
-1.380813256695919561e-02
-1.039236723511063366e-03
-7.915768191834718359e-03
1.755715883659535875e-02
-3.981261366022750131e-02
-1.906588284616528642e-02
1.522794342882027689e-02
-1.532262593013907111e-02
1.077346134990296404e-02
5.370433996395803516e-03
-1.349410816309882643e-03
3.202510054735076706e-03
-1.924360181823682112e-02
-4.519211688236050156e-03
3.099015270994598392e-02
-1.400621448263356973e-02
-2.393702508809623583e-02
-1.107405076645585906e-02
-4.599897205579112471e-04
6.070321516650758684e-04
2.213449407268265265e-02
1.556799807100180512e-03
-9.405277688430387431e-03
-7.939684949994925411e-03
-9.276250391870934781e-03
-8.244534175540900803e-03
1.964972229874131435e-02
1.687356038754687579e-02
1.343740394177824794e-02
8.495111045603333244e-03
1.747282256033182157e-02
-2.417585904753503760e-04
4.703484254001000751e-03
-1.252031855770464885e-02
2.212412186842108164e-02
-4.925309048274897211e-03
-1.263203696578255389e-02
1.121593535860555650e-02
-3.832517511563438874e-03
2.164646970449515470e-02
-3.618565665603510912e-03
-1.135099572881403777e-02
1.634101164992436336e-02
-3.397470358305743759e-02
1.061435254062505044e-02
-5.644482719544218624e-03
2.034046449038718393e-03
1.172428723626334560e-02
-1.273751810122293777e-02
2.324752833738128951e-02
-2.883055539835822217e-02
1.146683973201029390e-02
-1.173976361431481978e-02
9.464823139836540597e-03
8.592871960244554200e-03
-3.639983247422993968e-05
9.963901015760841251e-04
4.581115859824036810e-03
-8.565388601311263103e-03
-1.010769390433284912e-02
9.018391221248643272e-03
-5.782047932666376650e-03
-5.123555794754276402e-03
1.523543047437979012e-02
-8.401103134037867654e-03
-1.142905121565714575e-02
5.056826777372416815e-03
-2.090794967605713855e-03
1.374841356177511874e-02
3.954152112443378581e-02
-7.448871342042676438e-03
2.429023238174641674e-03
4.091640011438878177e-03
5.375604383400129326e-03
1.356741839130499137e-02
1.564680219204342415e-02
1.631809216959850123e-02
-2.191905565100630421e-02
9.741610400314367965e-03
9.523173912497668800e-03
5.642703705971400044e-03
2.893097010752766415e-02
3.451353964535581065e-03
-1.052012413475880703e-02
-3.043049976229970921e-03
-9.680479595983140957e-04
-7.248429608376258902e-03
-2.062994610514374150e-03
-1.499565816792187978e-02
1.249777563354872827e-03
1.256525933809629104e-02
-2.648042861826261155e-03
-8.409794388455123920e-03
2.873364417850357393e-03
1.184413202919557331e-02
6.212946440670055574e-03
1.875370197580712543e-04
5.375792639109202090e-03
2.080230723373774002e-02
7.596777307321569105e-03
4.640842447390912569e-03
-1.535903816642060537e-03
1.087032875445894178e-02
3.008467651800769520e-03
1.162952534279590618e-02
2.935737084337444475e-03
1.117599751605913815e-02
9.618770195120964969e-03
1.591158037020360197e-02
6.756915030480672296e-03
1.725244145427072898e-02
-2.845344686821701941e-02
-8.250038424836370413e-03
2.380164114979281022e-03
-1.267456570363221027e-02
1.467589869558895768e-02
-8.555204400598512976e-03
-8.904809365796116996e-03
-7.635907044635487952e-03
2.904523205549461654e-02
1.049678850372165982e-03
9.321641479311649700e-03
1.496615747609050980e-02
9.446013967055320870e-03
1.090581178592892747e-02
-5.323987125909477799e-03
1.739032915582483865e-02
1.458669762807948168e-02
-2.835955490362199530e-02
1.731303047006853280e-02
-4.768320061374100617e-03
4.215989114335510525e-03
-2.705661617350956644e-02
-5.123202586673682168e-03
1.681372591910941516e-02
-9.645270159050764534e-05
1.323572602263071475e-02
-5.122095573197588472e-03
2.085600144909798004e-02
1.220412425593491758e-02
-1.973162324639358978e-02
3.584895796161622142e-03
1.273550257056302315e-02
1.417955035175542076e-02
-3.884880370407419424e-03
-2.996963480758430519e-03
-1.914943138854683074e-03
1.838715259032111179e-02
9.829403538347339375e-03
4.383057912261175554e-03
8.803497317532452127e-03
4.132747679336833298e-03
-1.219082444341096187e-02
1.068939861390964981e-02
1.732809690386960880e-02
-8.234983774988163460e-03
2.326789758942160100e-03
2.790146613488766331e-02
-1.858027864854244066e-02
1.486963795337954870e-02
8.031277228097329079e-03
3.856043521583360240e-04
3.144723871061942504e-03
8.882028697703993683e-03
-1.772123770284161903e-02
-1.897949950709275010e-02
1.845065891768232075e-02
-2.215397445896033664e-03
2.093625685438186071e-02
-5.542125463249016580e-03
-1.466179215629321436e-02
9.633152127951330815e-03
1.513149586495524807e-02
8.352868912197198745e-05
7.220771047271081107e-03
-7.459337102642789145e-03
2.000473276751014995e-02
-1.957721683199326913e-03
2.199395497054710148e-03
6.982336269881977238e-04
2.541091841514645649e-02
7.029707464661137314e-03
-1.801812812470838729e-02
2.191695473451902264e-03
7.540608272985428392e-03
-2.620797935574786276e-03
-2.331089830915003634e-03
2.396815464751686497e-02
1.555899558861659378e-02
9.735671495951827778e-03
-2.264880384874018437e-02
-5.939533270485703592e-03
-2.858357610254842491e-03
-1.202009451626108102e-02
-1.871074256442325568e-04
1.818637035547320327e-02
-3.573816036768714434e-03
5.410180106141949941e-03
-2.643796545809220383e-02
7.068678176736130185e-03
-2.016205778175417240e-02
-8.979675559207173086e-03
-1.801112585410478625e-02
9.519594048437129670e-04
-8.159210255333577868e-05
1.759849971060370097e-02
-6.822014139914370397e-03
2.431232357438899844e-02
1.089372329110667448e-03
1.056572032507317738e-02
2.033985024115234422e-04
-4.900936951761326703e-03
1.515010416847250088e-02
-1.467872124183186057e-02
4.828615134697723105e-03
4.849143836201234327e-03
-1.494988838430769086e-03
5.884566580916136304e-03
2.225043615158446911e-02
2.634650642209525676e-03
2.059925037472943362e-03
-3.069508506275629364e-02
-4.222421879018477438e-03
-5.266846536235892003e-03
-2.206571213556941959e-05
-5.561538374921382553e-03
-2.117649686215163779e-02
2.318310838326381740e-02
-3.004269466870955908e-03
1.862769558714403445e-02
1.072012471660582431e-02
-9.020050385058210954e-03
-4.855766763067150341e-03
2.628658007366503971e-02
2.900633747025015748e-03
-1.917529185811471179e-02
4.418526467924272991e-03
-6.284455424666584439e-03
-1.501165696951290568e-02
1.984201176309563150e-02
-5.082030955504456340e-03
1.281330697008853207e-03
-3.007115867375544961e-03
-1.198488808010880757e-02
-4.592669177977582937e-03
-2.225063741222201366e-02
-8.570736713856047864e-03
1.474923594458591412e-02
2.451386587937795947e-03
5.630932007324867226e-03
-1.661710492562588209e-02
-3.251323710325312432e-03
5.027901926724232494e-03
-6.849111643346198104e-03
-8.042828758394272859e-03
1.710852073631334569e-02
1.054327608070218872e-02
1.146510007575849734e-02
4.162019835663752047e-03
-2.784262623105204608e-03
-2.730844916694446720e-02
-3.490904421836637638e-03
2.215242656848279406e-03
6.080666141995484143e-03
-6.179090527309084348e-03
-1.782102181248004791e-02
2.726492207117840738e-02
2.258202954330093548e-02
-1.188590517314838495e-02
1.019021128142575186e-02
-1.223441466988995675e-02
6.569536504151267560e-03
7.555939938367077849e-03
1.533322258101598758e-02
-8.094135152406870676e-03
1.412042427732054101e-02
-1.033448880938819006e-04
-3.145109918062086521e-03
-1.671254486071701781e-02
2.753103335252507847e-02
-3.998917249380577223e-03
-8.714305327084588028e-04
-6.218718209434829537e-03
-1.715727123627041120e-02
2.361715098148945910e-02
3.142481842880920362e-02
3.259611372466436618e-02
1.014918054790793153e-02
-2.740469854963920385e-02
-3.344782131591268401e-03
-1.455168629923604684e-02
1.215087666227050202e-02
-8.683267023802156148e-03
2.222888849507478372e-04
5.627105900420800721e-03
1.027270244707976718e-02
-5.276003239164991226e-03
-2.532618609244410173e-04
-1.195380112998519449e-02
1.644100343148393456e-02
-1.937924576173649313e-03
-7.137535030637140801e-03
1.195533313320527175e-02
-2.973831569942264087e-03
-1.392887937889957743e-03
6.089727091555261276e-03
-1.924110913869372897e-03
-3.724927425678242168e-04
2.036673218870416191e-02
1.105319190001095332e-02
1.727080501454119135e-02
9.420835049437319489e-03
-1.568003651473803828e-02
-2.675733673070254930e-03
3.908561646478799813e-03
-2.207572321755370270e-02
2.905538208600055156e-02
2.005546845749318213e-03
1.303106930237283960e-02
1.033454547079920918e-02
-1.777027131992909431e-02
-8.540587921112599915e-03
1.279726729810483007e-02
-3.073217029116503528e-03
-2.134922121490848666e-03
-2.690870438533719475e-03
2.247869398933144761e-02
2.565011596697657978e-02
4.771925921021396948e-03
1.172413346811591699e-02
8.125550991329118233e-03
3.371887890621549227e-03
9.807770547737737921e-04
4.182924807843179521e-02
1.668224513036853937e-03
-4.774627789107514396e-04
6.621565409081315527e-04
4.188507146053528814e-03
9.167978221138999712e-03
-2.325983525185844336e-02
3.740107212019920177e-03
6.714299368343445117e-03
-2.639919021899492756e-03
-8.962725368332043197e-03
2.278741505369546918e-03
7.462411633523582943e-03
-8.605451861071949926e-03
3.202997674842563737e-03
-1.254305154484453878e-02
3.182223335749007672e-03
7.450056816720215802e-03
-1.650464754097713668e-03
-9.306976606347156303e-03
-7.057969944197992236e-03
2.405887193609912173e-03
-3.146813543261869558e-03
2.397030487662306711e-02
6.835632083807420545e-03
-1.236267732002127064e-02
-5.447466433514731692e-03
2.736842279090228106e-02
8.436984191281776246e-04
-6.995618307575327509e-03
-1.151228402918745043e-03
9.308947924810851305e-04
3.582608484436749976e-03
-4.411360787198817003e-03
1.958659088681890051e-02
-1.121104653091214119e-02
2.705941849251429498e-03
9.033343114478977615e-03
2.020751708859529899e-02
-8.970225090383731822e-03
5.364065536074881860e-03
-3.327536835377184823e-03
2.191646178999038033e-02
2.243935196708898849e-02
-1.255289293435324013e-02
-1.206612053959867613e-02
8.391255123451514877e-03
1.524084013792130834e-03
5.683125070620026129e-03
2.591334946945649215e-04
-1.134527278863096088e-02
-9.085139911031542628e-03
1.933413556395498570e-02
-8.993289886340558037e-03
-9.862690000290663672e-03
-2.063079960397297928e-03
8.382495102900764522e-03
1.925252586495803178e-02
1.024407350369082106e-02
4.799208566472897355e-03
4.421301486431507798e-03
-2.434843722739390287e-02
1.857070036117117878e-02
-5.608995601358123320e-03
1.554406290374819345e-02
1.252110971350725577e-02
3.352884332845670889e-02
4.813109132423114452e-03
2.171157370210520521e-02
5.241816404588462396e-03
-2.427189928538666698e-03
-3.028505001815091826e-03
-2.245062584260137939e-02
1.685465443298990321e-03
1.084199443395716597e-02
5.782828506624336723e-04
-5.754829385409793857e-03
-8.207606282404134035e-03
1.249473708933119750e-02
-1.348901356259978729e-02
-6.820453652609879958e-03
1.208915492837063857e-02
-1.996778673885674787e-02
-1.018339379701469795e-02
1.275724441246662080e-02
-1.450596966327112256e-02
-4.765438301154703918e-03
1.513404079070380936e-02
7.846987137206594756e-03
1.368074381926708862e-02
3.274250093891191080e-03
-5.524556247807028281e-03
-1.541024307323092968e-03
1.006854251994990582e-02
1.647249735419800730e-03
-9.687218258384135746e-04
-4.338933618129342529e-03
-2.204842128436219385e-03
-2.163160310471105765e-03
2.187306548202572198e-02
3.794263842057684841e-03
-7.386808360740231873e-04
-3.300377200617233935e-03
2.852965687475715953e-03
1.464953406586833561e-02
1.083228972006768142e-03
1.754955846835247815e-02
-1.621177969183777408e-03
-3.826944412833042583e-03
2.524216005578498040e-02
-3.910803733886387447e-03
2.016261995052748279e-02
-9.885085687590984202e-03
-5.269270158083478109e-03
-5.245175857974131335e-03
-2.053353017393741778e-03
6.151917199013294795e-04
8.684384308944819234e-03
3.110873227369681179e-02
-3.027672688320420108e-03
4.330700494696291571e-04
2.718092203227201204e-03
1.016933692341962306e-02
1.877682093946698647e-02
1.739960340500555647e-02
2.240366984755168961e-02
-5.510569430233831952e-03
-7.001754388015912593e-03
-8.204925707771008533e-03
1.653026664191825992e-02
-7.252325988827260962e-03
-3.579019651340674228e-03
2.020321035169314258e-02
2.550356513309364349e-03
-1.837593752703370331e-02
2.674626273905196961e-03
-5.252617954320738976e-03
6.617048900568676430e-03
7.835632585681932567e-04
-1.887615375585141239e-02
1.182964168806404683e-02
-1.221934159320991553e-03
-8.180723984868876544e-03
3.917311077166588801e-03
1.171147885071638535e-02
-1.485953163453950475e-02
6.152459504872212492e-03
-1.876497759932517842e-02
5.092891967776154785e-03
-2.593743283350361754e-03
1.176546510565791050e-02
7.997187558732746053e-04
2.031855054321146051e-03
-6.405826098899836986e-03
-1.404644189382441618e-03
1.178802000716808532e-02
2.921911526473595574e-02
-1.127179489001891568e-03
1.175555518340220575e-02
-6.967206305262855885e-03
-9.800378581521464877e-03
9.915171671152226210e-03
1.173221856925820046e-02
2.001769186170185635e-02
-1.657071313394828729e-02
4.327143028991762425e-02
6.386775100167552989e-03
-3.768387412195569990e-03
1.373777089011869387e-02
4.090749701689381373e-03
3.901786073667382754e-02
-5.737609092866291331e-03
-1.465700006266617119e-03
2.251908600521125830e-03
2.496011455300329446e-02
7.654221815850672725e-03
-6.979307766838844726e-03
5.256841599974162310e-03
3.058160664151265105e-03
5.599716090157183176e-03
2.038766953690444861e-02
9.645028284388281956e-03
3.656907284088458526e-02
1.587109591508616829e-02
2.493817837862951498e-03
3.212024015091578116e-03
1.122120436844916726e-02
8.493399110617192924e-03
-4.906122898830666754e-03
1.155871940403226106e-02
4.506430303478901368e-03
1.792580451868122648e-02
2.381287569485766517e-02
4.128370374559142512e-03
2.009093869106015964e-02
2.359561265816384566e-03
1.709674226228787702e-02
8.624141604727014656e-04
5.704353302721362415e-04
-1.186703594176746323e-03
3.424837660601399124e-03
1.879224446330371445e-02
2.093513948846561015e-02
-1.454975198289850009e-02
-1.604751129284342701e-02
-4.566693727676353343e-03
8.158756378477594398e-03
7.663261251703134234e-03
-9.892090913051737708e-05
1.251858777581001808e-02
-2.749586767374111347e-03
1.632682495252323063e-02
2.633164352458188320e-02
5.555597296669204620e-03
9.215087288420867329e-03
-2.513655932282770830e-02
2.746478861322342014e-04
2.236396120520634315e-02
2.021211703117894304e-02
-3.779252659538990242e-04
6.097674183577812650e-03
-1.163638292893765663e-02
4.473446667451751700e-03
1.877585153308610616e-02
-5.818841160611615965e-03
1.817070095713666650e-02
1.028779991317567075e-02
-2.968568238848877730e-03
2.336926554754720914e-03
2.250708379030798290e-02
1.500693439473782184e-02
2.602895481622120692e-03
-1.247350099406297451e-02
-2.654502622681508689e-02
2.114055301720602163e-03
-6.474878862806036570e-03
-5.272722178076918315e-03
-1.790535751203344017e-02
-1.725652125209306553e-02
4.871099110185563301e-04
1.062679981716909208e-02
3.086707296309144574e-02
8.408435900311095335e-03
-2.921951890552428564e-03
1.495100962097339198e-02
2.485772875837807469e-02
-1.650632777493917522e-03
1.242672093620417195e-02
2.409413299398628291e-02
1.167538562950442595e-02
4.626026584393581366e-03
1.633588939220489630e-02
5.460488366677551490e-03
1.165140141206962715e-02
-2.973134882110521019e-03
1.069712009480196062e-02
2.159118590510034422e-02
-3.011491192590039657e-03
1.149924111170461984e-02
1.650962517384426884e-02
1.626728252187767225e-03
8.224699828498785448e-03
-1.498503844679801959e-02
1.291884220693302436e-02
-1.438090190282263845e-03
7.395016310955826108e-03
-3.577506330338472984e-03
3.680819527160843728e-03
-4.632259355227168543e-03
-3.396788470104158703e-03
1.614610593435553132e-02
-5.006488209983990176e-03
1.098331802127753025e-03
1.423247793765822222e-02
-1.617406057354692662e-03
1.490587904407806620e-02
1.778567788734972122e-02
-1.604163215998989644e-02
1.675790838151269141e-02
-5.592428283813430639e-04
-3.686180551250303489e-03
-5.293221959661467343e-03
1.303824785672108577e-02
-6.827791439651611713e-03
6.421554072258888433e-03
3.872041495545958806e-02
6.619519974340860955e-04
3.158467700721085628e-03
8.433628027401463348e-03
1.884739146686878475e-02
1.970072175304945702e-02
1.151138352816889407e-02
2.857019795562022214e-03
9.718465011925657426e-03
2.508745226348847810e-03
1.019591716078620258e-02
3.641928439090788040e-03
-9.192459835585177486e-03
-9.813920358687524409e-03
-1.530208563478070369e-02
1.603672817876065568e-02
2.783402822743175076e-02
9.488449263710459214e-03
1.118553347317497761e-02
2.736947044943834561e-04
5.906323515453272728e-03
-9.930766252817625067e-03
1.165001503575120202e-02
-7.587423384866709072e-03
-1.788785545064174726e-02
1.160819833808206247e-02
-5.151440118022863369e-03
2.214936535762000031e-02
1.517569184021690760e-03
-1.787568577375707153e-03
1.315568335725937621e-02
2.222857678116477859e-02
1.571096145631609153e-02
2.783181479667588484e-02
1.121626309172777530e-02
-7.051287025302999979e-03
4.041245496572436549e-03
5.847435409403772821e-03
1.747277428021075038e-02
1.478839983910767986e-02
-5.141529712342257814e-03
5.088594901158037184e-03
-2.255485985807053825e-03
1.579968923580743131e-02
4.852273330758340684e-03
-4.032837774267494790e-03
-2.173170457787559472e-03
-2.519073059970268480e-03
1.794398915498992761e-02
7.061045720837372600e-03
-1.651889469229418043e-03
-2.524227155985971083e-02
5.594467950569664318e-03
1.513474284184072698e-02
1.396150589474809064e-02
5.885653383801588839e-03
2.219641407736524293e-03
-1.049648729909206674e-03
-3.159961259045507460e-03
1.871382909355130339e-02
-7.835934429296649573e-03
5.836708005295393594e-04
6.428328035060693578e-03
2.058465367964075129e-02
5.066564283401183560e-02
1.591721042416992249e-02
2.509038064758906811e-02
1.922626095996913956e-03
1.064593188222181727e-03
1.294025776785571839e-02
2.871784463993350134e-02
1.413396706579683228e-02
3.384928577976179659e-02
3.235584997966489684e-02
4.456377824420877133e-03
4.493400757949969973e-03
1.547936214384148038e-02
9.262521277989776286e-03
-1.748498433141006461e-02
2.348891059983544000e-02
-1.138825865332232512e-03
8.006320778542099642e-03
-5.934080189546594129e-03
-2.069052596937837421e-04
1.461124777314316316e-02
2.014598535667723456e-02
1.342868240635283414e-02
1.716659057608644484e-02
2.260420596243275029e-02
1.340903500622642880e-02
3.733400966583180075e-02
5.064153949416905220e-02
4.977090478051822073e-03
1.907242087240212415e-03
1.651573656862595843e-02
2.994239167994870374e-02
1.125755828130944707e-02
2.607864472045525600e-03
1.175738801873582595e-02
6.746859801476152822e-03
-1.317425283318307723e-02
1.634702924413161066e-03
5.000598581803557784e-03
-1.774834660575378992e-03
7.709256555353652222e-03
9.530063173761892104e-03
-1.999898445178113944e-03
1.172818337779283878e-03
1.878694079710423875e-02
8.087063571754340291e-03
1.536111490912180771e-02
5.972313152861959996e-03
-1.763740953600230824e-02
-1.354117154164704954e-02
-1.224402873475913429e-02
2.282247383464834287e-02
1.217212757803859402e-02
-1.224056410497070292e-02
-5.921463325892458059e-03
-3.216346023299530409e-03
-4.401589074220281527e-04
7.446997283957771697e-03
1.730909283007820570e-02
1.623120670543721361e-02
9.461126855283575124e-03
1.136139810864686232e-02
2.223524933796878697e-02
-1.379690368403371260e-02
-1.431161670832147882e-02
6.694172100608753936e-03
2.061362939720416329e-02
-6.752529534531415828e-03
3.276013246997176720e-02
1.570230222139842174e-02
1.308388328715930776e-02
1.517860060312102750e-02
1.347064801750164423e-02
1.929720287605005136e-02
1.169008979258344925e-02
1.339615379436273103e-02
1.221996073465122894e-02
-4.799543359392544235e-03
8.092518690212409729e-03
-1.634118145968271266e-03
1.916564033604490139e-02
1.933840217686311896e-02
1.806986963637808230e-03
4.006368958952705867e-02
-1.050084381865260680e-02
1.772428113097257799e-02
-5.132660008551197771e-03
1.020934625344405676e-02
-1.496833761851946304e-02
5.760037710122135543e-03
3.672964768723345486e-02
-1.390801454202292460e-02
2.343152263931811558e-02
3.407378047450384737e-03
4.876592523237552150e-03
1.760041155458401093e-03
3.785905980621161095e-03
-2.176846289815465973e-03
2.355998657760403209e-03
2.373367596423724135e-02
1.790348601707943002e-03
2.092147357407321898e-02
1.598084041061567651e-02
2.134084520385391703e-02
-5.820801849974311217e-04
-1.705699424824235269e-02
9.158684330387696637e-03
2.467027999804021279e-02
5.897578839593422238e-03
3.140215707979213469e-03
-6.898736425691906135e-03
8.640724693738261949e-03
-8.579570091059028278e-03
6.474057041183523681e-03
2.052878318730307766e-02
2.498174883072757854e-02
-3.676711804076932249e-03
1.134276110386598854e-02
5.265291013988461499e-03
1.707117792909704224e-02
-6.025975673903764644e-03
-3.083862983728684164e-03
1.375860752808771154e-02
-8.427973279491294753e-03
-4.009798930128716417e-03
1.013205806576785231e-02
4.623124839006382408e-02
2.161949459458524167e-02
2.636854110536928503e-02
7.190242400268632809e-03
4.880193708150350543e-03
1.033067824613023884e-02
-6.375226433927761241e-03
1.503397489329249236e-02
1.112927409262173123e-02
5.969470868224585267e-03
1.992678361667234166e-02
-3.591473424979586652e-03
2.906774055134981119e-02
2.327718018173238063e-02
2.517147735773648046e-02
1.873918304449717978e-02
1.170065943050514583e-02
-1.325239919527382987e-02
9.713636618913213533e-03
1.846722944497303578e-02
-9.961747176512616986e-03
3.387064426774068215e-02
1.188909153417156512e-03
4.756183958800862255e-03
1.336261269710601642e-02
2.679774153476274443e-02
-5.083210064157744554e-03
1.311079633366775583e-02
1.718193885380672054e-02
-5.876593341445986336e-03
-9.950199169409994562e-04
1.747654814495190612e-02
-1.260670463770798867e-03
2.347550539868875283e-02
-8.764493083993421529e-04
1.241650484163499442e-02
2.494134050498999361e-02
5.618602912317880414e-03
1.032465772770126133e-02
1.402521930833823885e-02
-4.274467367895715304e-03
2.004956292187950323e-02
-4.950002067498774153e-03
1.716883767272590899e-02
1.915616580388346604e-02
4.013017900466217536e-02
2.696333116317103581e-02
2.099410737221255735e-02
1.173385909980148925e-02
1.273396435566711768e-02
-4.994139049784397828e-03
2.786870583948284144e-02
3.584891073302731018e-02
-1.027732348231013854e-03
2.500291925387418748e-02
-7.283504400783146794e-03
-4.716947101976046511e-03
1.357190321576423608e-02
3.344600639499205330e-02
1.632289177261141491e-02
2.775030760116053638e-02
1.864905771140652757e-02
2.930149060530390370e-02
3.633285345906297342e-02
1.896857238788154931e-02
-5.721352725634025818e-03
4.526013962172738270e-02
-1.099140177718048932e-04
2.467811197499141917e-03
7.515953415547927362e-03
1.527221254618962333e-02
3.527528697501925575e-02
-6.700722331232466036e-03
2.304637780617908860e-02
-8.777755007709284044e-05
1.581504073830486412e-02
3.035862603804877213e-02
1.632179303916484261e-02
3.256496501212382405e-02
1.622257883202543952e-02
1.492557824502848546e-02
2.063697286222816382e-02
-8.909399054438578783e-03
2.579415467824344721e-02
-1.005978253985976775e-02
1.658874544323712258e-02
2.284795739169890455e-02
5.164007050748160854e-03
-4.836656897608450183e-03
6.106440515510367338e-03
1.228272599254887250e-02
3.850343431629109359e-02
1.771260332202796370e-02
3.764628835718588848e-03
2.007307650467515109e-02
4.941061202022802024e-02
1.689550598260867662e-02
7.996383491800485022e-03
9.871296536105812411e-03
2.533101543648625525e-02
-1.884491136311800680e-03
1.176284162717673200e-02
7.470249525377214810e-03
1.372473451446545520e-02
1.955206329713515476e-02
6.450974451395637826e-03
1.072248740515242653e-02
2.608009435088634240e-02
9.306626057041978914e-03
4.066573867701760159e-02
2.595723512289145867e-03
2.324054850721433974e-02
1.475539545686256442e-02
1.178790462963004611e-02
1.435975685595360443e-02
5.055297851276042975e-03
-8.928964772162407970e-03
3.787423643573088750e-02
3.948475736908922673e-02
2.092981905020187966e-04
2.178398494210598280e-02
1.126372676440914357e-02
6.854987739848958893e-03
4.259859728583432689e-03
2.689186094206336489e-02
1.075472349106101552e-02
1.695590272991614675e-02
3.926801617563773633e-02
2.534338425633878705e-02
1.634282186973219989e-02
1.329596059314253238e-02
5.006214209719344471e-02
9.029434817302074354e-03
8.333203388205404419e-03
2.186291973796809437e-02
2.076262156957087851e-02
1.515126017309008540e-02
8.921858897010115017e-03
3.085664390713902319e-02
2.844916729931813715e-02
3.436707816665113963e-02
2.106503384049937186e-02
1.707377539431406688e-02
-1.762050700336429722e-03
2.312110979681245709e-02
5.247341015340896073e-03
1.371227962777019083e-02
2.331846640569029683e-02
1.483431682449286651e-02
4.991303774171059610e-02
2.449085980808408253e-02
2.002801194474112742e-02
-2.707876557999631863e-03
1.775882899970618323e-02
2.665192288622420663e-02
1.861930652638288733e-02
9.023910000595813550e-04
7.822882354224904369e-03
1.074524552824766312e-02
-1.368931332764602125e-02
3.123420129552103436e-03
2.272831646910884740e-02
1.290650991850211468e-02
3.612718768605896469e-02
5.474697172226038189e-02
3.947719178735327461e-02
2.278321560644509108e-02
2.143396705810126854e-02
1.698977758703163268e-02
4.209124638982970207e-02
8.317802423759391300e-03
1.394895657934284647e-02
8.831234470024401650e-03
2.443948868370389091e-02
1.775251170284237665e-02
4.484575990329865702e-02
-1.329967477504870842e-02
6.189436548508829052e-03
2.442728855732059778e-02
3.047170590977679727e-02
5.167663022147937074e-02
8.278852279423178182e-05
2.925953431500047733e-02
3.005963198602555619e-02
2.622937976741207197e-02
1.723845605286016339e-02
2.213947103378798107e-03
2.888788872886253328e-02
2.977644110125017909e-02
1.342939115426395637e-02
1.590665098782056627e-02
-1.337425274809243315e-02
1.097726212109367133e-02
1.477867905557076096e-02
-1.862933296452553688e-03
1.204581783744290008e-02
2.356935802927817916e-02
8.244136875132796957e-03
-4.929845475590210850e-03
1.104341922813665590e-02
5.034991503276258634e-02
1.749929049374938234e-02
3.399543558441935759e-02
3.013725730302654893e-02
1.227458117752976141e-02
1.363953578234478048e-02
2.666578228592998701e-02
2.383385644905125413e-03
1.301978838523013861e-02
2.147398907039545918e-02
6.151703418164662304e-03
5.416621150351313800e-03
1.093144017817789491e-02
1.016572571619835628e-02
4.243861000321258459e-03
5.142869382627400683e-03
1.908997412782347317e-02
3.337751075881034007e-02
6.148243946746186940e-03
4.031934025321566063e-03
3.289955972859776034e-02
2.933920576696667087e-02
1.282098862532768694e-03
6.514731424652199857e-03
1.943171171863250501e-02
1.876270362752437137e-02
8.830417952162676956e-03
6.679927746104570921e-03
1.115360772730363340e-02
2.510049792805270352e-02
-8.580097865065847151e-03
2.080346382556368459e-02
2.734594174130919320e-02
7.362965508204350959e-03
2.882158134471527258e-02
1.733696752603007887e-02
3.415466485534213170e-02
2.330266585067174503e-02
2.663800616791094783e-02
3.459846469866313667e-02
2.548135249332564300e-02
3.058758449878537164e-02
1.716116976602915026e-02
2.848351455775108287e-02
-3.681263187108828588e-04
1.050301339330221399e-02
3.709128841626554984e-02
1.080720962973369392e-02
3.557484949813390779e-02
5.530076008843764351e-04
-6.150797151713776473e-03
1.492138875100086116e-02
1.738064767679351266e-02
-6.330668444728550876e-04
2.014855919651616784e-02
2.460616808190907098e-02
4.127275338658634163e-02
1.075648618985140977e-02
-7.179639027087988349e-04
-5.568466264376217313e-03
1.627371270749507215e-02
-9.756319655346045231e-05
1.867073852488447538e-02
1.850415305616042588e-02
2.484246269805088277e-03
-4.680944521311724074e-03
3.110897474050818012e-02
1.159435999015256610e-02
1.375286775008796591e-02
7.834787618641789880e-03
-5.116986256792866068e-03
3.261875271291592160e-02
1.181554801121129095e-02
1.707924501868110859e-02
-9.390761378835566289e-03
1.545097897242946744e-02
2.684112973738449898e-02
2.376207390664128796e-02
1.255849165478131226e-02
2.116286576125458313e-02
1.104789806691513013e-02
2.013780767146936684e-02
2.407546038218093959e-02
1.254674222367609983e-02
2.218689540390789139e-02
2.954662081515229896e-02
1.745900446458146030e-02
9.797575163356962713e-03
-1.972150599920294799e-04
6.660745677088113909e-03
1.050349497954318305e-02
-3.883264800314018168e-03
1.820431423535580351e-02
4.165514193555434896e-02
9.373843627296783720e-03
2.689932499725599530e-02
3.873511020535266164e-02
1.587448519161941199e-02
2.354508641588803908e-02
3.179987162713730081e-02
-4.708456609538241681e-03
9.565946425965419705e-03
2.311360172756142875e-02
2.461121844767085939e-02
2.408715636716804442e-02
1.332544799783583547e-02
-8.189828849827102478e-03
2.323761545216114846e-02
5.089316631398856788e-02
1.193133868628187821e-02
1.600299196324964784e-02
1.301790363034430881e-02
3.092914069031767535e-02
3.043108397009533853e-02
1.325920078527883378e-02
3.534923972600959030e-02
1.736457029479031300e-02
2.062628226833812181e-02
1.862918212287193939e-02
8.445707467642995722e-03
2.347736068097202450e-02
5.063391005353597152e-02
2.163012249725690742e-02
2.083986671514126421e-02
4.459854719806548989e-02
2.280511859823039500e-02
2.820213649756858620e-02
-7.236622974455742723e-04
1.897053272774034544e-02
4.068416117686175087e-02
3.117654603846308544e-03
1.456630303120065410e-02
1.847926111768007779e-02
5.217202105803054463e-02
1.141119419045474002e-02
3.608393176795615664e-02
6.581673337281290261e-03
2.386859143517906442e-02
4.039744700535755767e-02
1.838092895772035912e-02
3.032246487480255107e-03
2.731198898320564422e-02
1.918275567944058985e-02
1.335701293062521028e-02
3.790000652840234963e-02
-6.779914540907909341e-03
2.023603474311383432e-02
3.234516633637868344e-02
6.837609866159308908e-03
3.262596226060988230e-02
1.977508148485081219e-02
8.699705339984964078e-03
2.145061775483067881e-02
2.180955216726689766e-02
3.067429812165676020e-02
1.074377347698944260e-02
2.481389646642078242e-02
1.540160611761359939e-02
3.895279900696695108e-02
-2.083276351074511701e-03
3.389491404898879040e-02
-7.802788875621463963e-03
2.695248217857375977e-02
3.784030420396051336e-02
6.681777636068972522e-03
1.612723202870035635e-02
4.048939617725627257e-03
3.978452772597627224e-02
1.730884143920445942e-02
1.989903302468450791e-02
2.799618505843334132e-02
3.347924217818752657e-02
1.585714175366841755e-02
2.828198040370605293e-02
3.043673170794292809e-02
1.421779869428916286e-02
3.966420725090614302e-02
4.594885082746784366e-02
1.394700482563245719e-02
2.970668281536095311e-03
3.099265994682482914e-02
4.785352469962545624e-02
1.472131671086561976e-03
2.756986039479193250e-03
1.557501419369324881e-02
2.346563045206673595e-02
2.639128406926987552e-02
3.596389327287298487e-02
2.013337993132782722e-02
1.764199863159766554e-02
1.283389231242990786e-02
2.219396744937503219e-02
5.099668602445274479e-02
3.106137285736947432e-02
1.086718985675826782e-02
1.848677701395004883e-02
2.888134241535253097e-02
7.495278325540770739e-03
3.269400408950222381e-02
2.041296489404141601e-02
2.108909980613817015e-02
1.934988942982687407e-02
7.169309794938411549e-03
2.798893966660855395e-02
2.148529428680683723e-02
1.016509978138629457e-02
7.958860907289581899e-03
2.431640072143737355e-02
3.705089899165919104e-02
3.158996936704697861e-02
1.655313108081968645e-02
-3.670455301740290725e-03
2.847876083059283289e-02
5.807559288349498257e-03
3.051254777361056894e-02
4.249149830785033805e-02
1.654184826125138300e-02
3.055017620328443276e-02
2.551457408733218135e-02
2.585355215127246170e-02
2.348523282782481736e-02
1.613264759558798514e-02
2.483740431837338711e-02
4.279768066180036912e-02
2.444957332137991449e-02
7.557616921435981842e-03
8.549450158509500769e-03
2.178357016540770352e-02
1.333856501964030472e-03
4.915933238910590725e-02
3.677672970757926707e-02
1.136861914904147182e-02
1.434721533285179471e-02
4.200073931408044442e-02
4.009609045928759496e-02
2.398354339833729670e-02
2.835534536845681769e-02
1.786618421331887148e-03
1.773114929933831962e-02
1.306861814222862010e-02
2.617434722334470790e-02
1.202401952387853468e-02
3.670461524929176812e-03
3.546951712055081141e-02
4.667374181343125587e-03
2.126276044382197083e-02
3.440040624979663619e-03
1.040968850062405117e-02
-9.673974640417514273e-03
1.678907854213485679e-02
1.027042633594501576e-02
4.290605604227339456e-03
2.596723350142662173e-02
1.862786963505065618e-02
2.048252762512708935e-02
1.013748828167772981e-02
3.246376156493215731e-02
1.703973393394030839e-02
2.151480866561142694e-02
2.171724404728543611e-02
5.156100011258551302e-02
1.665111905096621284e-02
2.943274136554719159e-02
7.230827240103996148e-03
4.042325674021859244e-02
8.924471180427768005e-03
7.037161669144874170e-03
2.904130519455333168e-02
6.648399433644760007e-03
2.515034416907828071e-02
2.681634923564781697e-02
1.686554507355549418e-02
5.020004011775866526e-02
2.892858844282520867e-02
2.569617612324448172e-02
1.613836403542516160e-02
1.367706245081322033e-02
2.982425186063740810e-02
2.435713829008060924e-02
1.346538719351948049e-02
1.943350282164054560e-02
1.409270724292830020e-02
2.622804416333177763e-02
2.711096080952186613e-02
6.392796162208209607e-03
2.634304178801823854e-02
2.485524229416163564e-02
-6.613136199183672521e-03
3.457580609241929503e-02
2.949298628617818760e-02
1.483631827661008491e-02
2.014041571004235309e-02
2.045696633710246751e-02
2.130347789141660148e-02
1.752795675938377540e-02
2.341314635043787590e-02
1.973323382112674232e-02
9.649408673935563549e-03
2.137740076475267911e-02
8.209634964323678577e-03
1.246494710496540669e-02
1.904987094368729150e-02
1.565452511063909410e-02
4.026474193369054128e-02
3.914768954915297250e-02
3.817340069016586512e-02
3.721279241500122497e-03
2.689862529317825490e-02
2.028884607352339497e-02
2.055838862219557667e-02
2.504021823596187801e-02
2.986730932859505555e-02
2.789673944569957299e-03
1.420559673239374897e-02
4.550154547744666295e-02
1.758244677126610811e-02
2.771560298446296838e-02
3.676204945184732842e-02
3.902143496420469593e-02
3.842257324974518440e-02
1.453365056553695620e-02
1.259514649552937599e-02
6.285826539449861083e-03
3.448549295881734450e-02
2.022838279064526415e-02
2.435611232296091763e-02
2.836487994006867824e-02
5.018139233390503384e-02
2.824979714296927888e-02
1.508724903478937500e-02
4.021769169538264022e-02
2.631040299181202496e-02
2.431963017354292142e-02
1.655436679105378242e-02
5.318132669708886592e-04
2.622860060594561782e-02
1.694369108523719608e-02
1.904284825292591396e-02
3.611568048231477562e-02
1.770303354034084148e-02
2.964108584988423695e-02
3.332407079086507212e-02
1.892004338851507178e-02
5.969438559675130374e-02
4.235635358264346756e-02
3.001757567507674224e-02
1.546063996957845396e-02
2.110192794186854445e-02
3.582874004972596421e-02
3.698864926843561246e-02
1.834762513411546461e-02
2.719628559354668809e-02
3.529743133264155036e-02
1.018831661369012237e-02
2.641138586637091501e-02
3.491176912107050306e-02
3.122958798102376185e-02
6.456231617450843702e-03
4.708287555762227274e-03
9.179514498005461251e-03
1.240668368326115767e-02
2.671635176515249274e-02
3.028934704138785614e-02
2.470041720644484268e-02
1.611498681552316764e-02
-4.367584264622622410e-04
1.930886479268222392e-02
2.918446711635633989e-02
1.272050070480400599e-02
4.206167318867804622e-02
2.727928534387245169e-02
3.121290574168263110e-02
3.704707250572791821e-02
2.537422177814579322e-02
2.669755274750799587e-02
3.694754989087839503e-02
1.234190696309365488e-02
3.862974699214313107e-02
3.783340986346733770e-02
3.913461908510907500e-02
9.360134659771172580e-03
2.266979022333981148e-03
1.798925472390472749e-02
1.513971206346863448e-02
1.357316095351854962e-02
1.291591900912776245e-02
2.283839619879524108e-02
2.179018476213581343e-02
3.451606819396196152e-02
4.227426040684303943e-02
4.891284817847512539e-02
3.715269944294610077e-02
2.355752652006406350e-02
2.132769855470172116e-02
1.252690461462063580e-02
1.326010917007018793e-02
2.839663437459497702e-02
4.019775661513242358e-03
2.677319382428358999e-02
1.599049965448501309e-02
2.594675714522829205e-02
4.992702743994109627e-02
3.098830449174822671e-02
1.648588429111920786e-02
4.485887164493724405e-02
-3.170449972202245455e-03
4.455154507231918332e-02
1.541480348937517876e-02
4.013633064042874260e-02
3.151927326731276957e-02
3.893929600428289867e-02
1.999186854118998463e-02
3.206244594256261321e-02
2.841312624989243002e-02
2.367989193926953086e-03
3.328205179077769332e-02
1.647768760862322601e-02
2.196913407637007820e-02
8.901844557690233306e-03
1.078584827457119109e-02
2.550822892544418741e-02
2.189915253039205131e-02
3.057457676945029776e-02
2.478132868687355980e-02
3.266954180800233504e-02
2.230112760024783800e-02
2.145760076880895081e-02
1.851562758117706459e-02
1.582180554772638290e-02
3.499881302760202845e-02
1.989229657284325575e-02
5.000910602820279188e-02
6.737699304311946073e-03
2.248020354355182229e-02
1.867364528705621474e-02
3.176917861354481426e-02
4.020037264196545113e-02
1.923487002217906527e-02
-9.302534162402787072e-04
3.274404315128963405e-02
1.260626629721653662e-03
7.825216091186864772e-03
-2.071577590978888449e-03
2.923112366761272327e-02
4.476310562146229577e-02
2.600775158076115354e-02
8.376783436826100090e-03
1.951325647206818281e-02
1.838225523994961239e-02
5.778848036311717840e-02
2.372508074393757382e-02
2.743503055192337073e-02
3.552974211397083582e-02
3.118517240332071769e-02
4.178972856557344739e-02
2.822827110333843773e-02
2.634222155286559605e-02
4.616824122663251359e-03
2.429046374565498045e-02
4.174201535671314550e-02
4.938897963970966670e-02
4.052753115499915099e-02
1.820198209674136341e-02
2.386847748244826442e-02
4.302436121397536922e-02
2.269539869966673978e-02
-4.266720859361477700e-03
2.642895495460387267e-02
2.376609262833647915e-02
3.120635182076541073e-02
6.209235034121300852e-03
3.990316515969758587e-02
3.133442414101633017e-02
2.928300987818173093e-02
1.698242072711652825e-02
1.533923290109497767e-02
1.226037825356084653e-02
2.718835670588011857e-02
2.739138667671174934e-02
5.075890776454682063e-02
4.378944200383907276e-02
9.137848948350246053e-03
3.413310013736387677e-02
3.950274837115685077e-03
1.621969777666874835e-02
-9.400619842144994614e-04
2.600469168592357827e-02
4.348558502562443334e-02
2.443423489191971082e-02
3.579946955630309430e-02
1.274864689832529846e-02
6.926892539259404957e-03
1.968782163435386576e-02
9.251112012752634589e-03
3.283663909677565773e-02
1.604526787802447105e-02
2.701667921934714639e-02
2.910846423683455947e-02
9.111799388708503172e-03
2.074173571886635259e-02
-4.299809141576559318e-04
5.480563589950068065e-02
4.471392975583734705e-03
7.403686958519790917e-03
2.596897292744551958e-02
1.023969954909723264e-02
3.399080438550450972e-02
2.074550368989539276e-02
2.885394304683100777e-02
1.697486591452689042e-02
2.465707969942818739e-02
5.181537084292785894e-02
4.401557776969476643e-02
1.581845417705904713e-02
2.524039218584383029e-02
1.594086423158960764e-02
2.684423565742972279e-02
1.827811494277671936e-02
2.444441883042866581e-02
2.586462542822374339e-02
4.093925423843987332e-02
3.169166301462136848e-02
2.900123340421556506e-02
4.296581512111286721e-02
3.473478845902501499e-02
1.053184844676212199e-02
2.007853509159510455e-02
2.219819141391648695e-02
2.673848305973484940e-02
7.548313539235151394e-03
1.261809026626759325e-02
2.212985243596104698e-02
1.496987084451231048e-02
1.810731413752014046e-02
4.960640409120289918e-02
1.249596894176648390e-02
3.344780390898953286e-03
1.282382840776780629e-02
3.216110077797279532e-02
1.322892823160730022e-02
2.079996552760788806e-02
4.054299225030850301e-02
2.364515138558075796e-02
3.379088509426053655e-02
3.294324851594451764e-02
2.774828006625930030e-02
2.538496792040835157e-02
3.891955391060602371e-02
2.967712462215240515e-02
1.311947658630360954e-02
8.210660535742094618e-03
3.585607057281758880e-02
1.831794006417373014e-02
3.133008107408628146e-02
4.673267488353686355e-02
4.085519213597526428e-02
3.887644717303247177e-02
4.684647454903227703e-02
2.709692331236109725e-02
2.641122344079077297e-02
3.108170196425756246e-02
1.893844544968419433e-02
5.153667578517266701e-02
3.438214299120602446e-02
2.076414811322204942e-02
2.972422782172988096e-02
3.782499500665174180e-02
1.703439210199857862e-02
1.566983853289219061e-02
2.282062982855603481e-02
3.970916677585644566e-02
4.623077177815531486e-02
3.573731433097725868e-02
2.181790220889318760e-02
4.524134615654915037e-02
1.058384201917000542e-02
1.305593235643882737e-02
1.923501406393255883e-02
1.666041910470945908e-02
5.228602169948962618e-03
1.033457872941898927e-02
2.452168503791896104e-02
4.090132233061988254e-02
3.571633802519730283e-02
3.512929494821907805e-02
1.154186940057329476e-02
2.805594359380877631e-02
2.835334438792372694e-02
1.007896485384450654e-02
1.235754446302488214e-02
1.059171142728969513e-02
4.223160192237738336e-02
1.918501714633455771e-02
8.750775276374002376e-03
2.521184464242206755e-02
2.328060410361425248e-02
2.424896510744560182e-02
6.635822441049771779e-03
2.693230622559262752e-02
3.140726435342481443e-02
2.359649267268870004e-02
2.268196759981723487e-02
3.875127739395293168e-03
2.439162325990977195e-02
3.852740912739452406e-02
2.396900742683400962e-02
4.011726845335090302e-02
3.170305400845738891e-02
4.527291688885791421e-02
2.700973317285772571e-02
2.497716633851952348e-02
2.419107081024866879e-02
1.539264358365115271e-02
2.824169959972237104e-02
2.210907586974292585e-02
3.593668206748433513e-02
1.443037922245544481e-02
4.759816148049646201e-02
2.951076273484468798e-02
1.662022319574930906e-02
3.471067459046721371e-02
8.398551756294154666e-03
2.397591647836701603e-02
3.256017722841768325e-02
2.850433702908032954e-02
2.065232259202996398e-02
1.854421207311164610e-02
-1.306088487961880708e-03
1.835511501013229602e-02
2.037492811240063442e-02
3.611709634916766137e-02
3.858245428362293283e-02
2.817737929445233644e-02
2.194977455481946990e-02
2.368373685664379447e-02
3.605500234453005298e-02
2.941323141982954761e-02
1.223761310412510919e-02
3.153769579784414939e-02
3.986438575427286857e-02
4.164844131283215733e-02
3.270253257871377078e-02
2.495632827063995127e-02
2.650296660115955202e-02
3.752447507056378556e-02
1.994048982852012625e-02
3.072985986990114243e-02
1.826636021890010175e-02
9.430025831851660337e-03
1.763175041458317147e-02
3.542560264228371281e-02
3.810912926827209751e-02
2.495523424387351141e-02
1.554351853727473955e-02
7.537542558404627599e-03
3.971307054925415914e-02
6.442781221233154047e-03
1.810515412568236907e-02
1.582262641310648588e-02
5.080063318453954813e-02
2.672224294855284066e-02
1.974325440666589715e-02
4.782374234268725599e-02
1.562337420105871892e-02
3.054916711879782781e-02
1.337578068023772063e-02
2.484354231486439815e-02
1.359036935292049809e-02
2.728657502159125697e-02
5.972503033413957031e-03
1.815381299138035462e-02
1.678478875264132961e-02
1.636917560096377150e-02
3.359834675284346234e-02
2.073027677718717807e-02
2.945377306861336059e-02
3.589358352271083269e-02
3.044401233423561087e-02
3.808010359856982968e-02
6.858028488368943763e-03
8.940522482555000525e-03
3.062552189254692803e-02
1.080615058718318103e-02
1.285704386013507804e-02
1.988805198469346600e-02
1.465542766908333253e-02
4.752310666539312500e-02
3.084808720105446100e-02
3.407186599399694010e-02
1.868224142915621624e-02
2.501148075648700064e-02
2.201938808770597181e-02
4.409881301914405499e-02
3.743129861416626125e-02
3.079257849262119831e-02
3.107390780898502611e-02
5.860440633054925935e-02
3.203206135049058156e-02
1.815998121048521818e-02
2.520455777156313526e-02
1.097606309720048842e-02
2.332088888699381662e-02
4.599477746464433053e-03
4.554686168063944857e-02
2.966067858114693548e-02
3.992125600918557116e-02
3.707924865046429569e-02
1.879642353913180174e-03
2.166403126991261682e-02
3.615319437169255828e-02
3.628803429865568725e-02
2.757154905337048587e-02
5.458230085633663381e-02
3.213758003145898712e-02
3.450792007431161684e-02
5.062815489493406595e-02
3.874179328444297965e-02
5.264159500913961204e-02
3.280418857621473366e-02
2.410761959819919531e-02
3.325170980801705339e-02
8.995423701641219738e-03
1.088364906807771579e-02
2.283446819517759643e-02
8.407672379680429173e-03
2.620558305651825293e-02
2.859565515314264200e-02
1.414936929458053723e-02
1.828682009361648833e-02
3.948437549577375749e-02
1.633382243761002939e-02
3.116080648127870015e-02
3.225428996306578533e-02
2.109853599487932461e-03
6.169618364353970930e-02
1.941020150623600296e-02
2.104514924380204710e-02
2.665273338774874767e-02
2.267427537876502003e-02
2.206954737012429418e-02
2.830665650305389316e-02
2.920170473542471265e-02
1.245214167166652786e-02
2.233282552620801525e-02
3.907699208230992760e-02
2.337718406891076475e-02
2.756325501028875774e-02
3.661443747577690366e-02
2.228831589908806046e-02
4.307115989472683204e-02
3.323837320943531792e-02
4.558268261302264590e-02
9.163416156141338323e-03
3.532679703262812249e-02
2.535201197051843713e-02
1.844314118090883275e-02
3.261050810252254240e-02
2.871523437885136615e-02
4.216500436814432651e-02
2.864297702199365345e-02
-1.527730956219843688e-03
3.653080949180416426e-02
3.166556370258886977e-02
7.294637865552016862e-03
1.674578553709987067e-02
-3.987949206339791029e-04
4.103172945826546320e-02
1.479692007151383118e-02
4.486142081451580110e-02
3.807208217723922344e-02
5.062672619136426855e-02
3.162288758221591667e-02
2.142237546806565959e-02
2.459466895662216698e-02
3.718527552400834740e-02
1.280859807957504190e-02
3.803528986861198086e-02
9.480667943457201166e-03
1.531840428823674945e-03
2.741138122520376044e-02
3.560963817293939099e-02
1.388408469137283885e-02
1.235344128173255542e-02
1.008335888213734077e-03
-1.087078461898012723e-02
2.054458372640919836e-02
2.133382175245997561e-02
2.828377248189682322e-02
2.432257017941894667e-02
4.052112351397363366e-02
3.160485610173831283e-02
4.024645350468009780e-02
2.874544203068557513e-02
2.149322178486213000e-02
3.405994969053410815e-02
3.945527637003912180e-02
9.867143380172780504e-03
2.714503364341496611e-02
2.586968640595764188e-02
3.822690025049947649e-02
3.435408427085402672e-02
4.948345064833221951e-02
2.600771849252848933e-02
2.990309060829678470e-02
1.608589530331356460e-02
1.182281876138909470e-02
2.578685063872932295e-02
1.278096068137994645e-02
5.223263402373498621e-02
4.533443581637376651e-02
5.447634418076506557e-02
1.430428818303603605e-02
5.665980274392531241e-02
3.743070253511437268e-02
4.233341767769083219e-02
1.684923123110633816e-02
1.332111098544584878e-02
2.441264139468576899e-02
4.794505691405078276e-03
2.552793379112239941e-02
2.660409574671303290e-02
3.647476088382377996e-02
1.572566022131273444e-02
5.305305292828263464e-02
2.689919058944146429e-02
1.952160281427528857e-02
4.548258042223490144e-02
2.970238448302969098e-02
1.637482254293406991e-02
2.403797874153763489e-02
3.770697409011240092e-02
2.535637115152364687e-02
5.515795021450984464e-02
2.324792502329951771e-02
1.969397263571111625e-02
6.136233005930664258e-02
2.378035391925397909e-02
5.408362511042906495e-02
3.087436773283929597e-02
2.062957978535764902e-02
3.270684487037663762e-02
4.463009185023522618e-02
4.713048437992872070e-02
3.109410993569345846e-02
3.420568880972094106e-02
2.827073291865246987e-02
3.821663817975234911e-02
3.836288368189491593e-02
3.631036194621185126e-02
4.252771239556905891e-02
2.042142174710275329e-02
2.129818869201490980e-02
3.440030403247150426e-02
2.734936599172964680e-02
2.115946961249324729e-02
2.990915252757272991e-02
3.367478681802156537e-02
3.147879101199406449e-02
3.221208827399037883e-02
1.500470389786901166e-03
-1.375802979073606448e-03
1.689844246554482801e-02
2.414488541117202486e-02
3.486562871462550728e-02
-3.418973659785743899e-03
1.017499852946159890e-02
1.808000252428966156e-02
3.529472930199167857e-02
5.049765621661269493e-02
1.347190352178959799e-02
3.281472245066821558e-02
4.042575049851594021e-02
4.614354733966024441e-02
2.331125647158600878e-02
5.396598391397155331e-02
2.400998028739777940e-02
3.723720117465625923e-02
3.135109706836788218e-02
1.770774210499913986e-02
3.638645290654175801e-02
2.493113141804589872e-02
5.947336498927174864e-03
2.682424181639948488e-02
3.824872718049004972e-02
1.502054077231639202e-02
4.099963385790418580e-02
2.125164750443098161e-02
1.107820676500491722e-02
2.111829458153507630e-02
3.513600946614225951e-02
4.559719835556053785e-02
3.720510295245315485e-02
2.254452639707331743e-02
3.563101172793509824e-02
5.057173278238472069e-03
3.448076916559100064e-02
3.788377121383962320e-02
1.793249840972832923e-02
2.312010411584601577e-02
3.338808101350524554e-02
2.399400727052113103e-02
3.992372600273543654e-02
9.930853362148288691e-03
4.110618934257524726e-02
3.304756417024606874e-02
1.585821771592425128e-02
-2.603509753496482601e-03
1.500785104599995125e-02
1.623242319720503979e-02
3.806186490934882621e-02
3.705565125098250756e-02
4.837614770818238208e-02
1.314128762045212694e-02
1.954546671960750298e-02
2.796228427430953387e-02
5.695519140588247570e-02
4.720564679421133947e-02
2.083727354772221124e-02
1.573557625149641856e-02
3.654971207597966509e-02
3.659820535549448972e-02
5.285671087070011043e-02
4.211331658992000654e-02
2.984540052453018774e-02
6.441784457978848299e-02
2.753719875202118375e-02
4.487552967338748200e-02
4.558785579373365177e-02
3.978427027840642644e-02
5.101825490807247038e-02
3.729046123133903518e-02
4.147197767147986491e-02
2.422432726358194136e-02
4.168516527516697573e-02
4.448408873495702034e-03
4.286267454469177424e-02
4.981264712630544683e-02
3.859958179157184366e-02
1.268585543176455575e-02
2.019841633272520531e-02
1.605418128396067859e-02
1.988173066502948311e-02
3.248664112021001915e-02
3.678420549931363942e-02
2.224348423474376349e-02
3.726996013506007205e-02
3.685778283126533994e-02
5.419129953665230426e-02
4.085898976065119315e-02
5.670136365151266788e-02
4.125728623393026817e-02
1.855817558594740832e-02
2.001946948675309770e-02
3.972024305966698893e-02
2.849818285959130476e-02
4.461412704345785879e-02
1.785575846035892048e-02
5.255416070759769132e-02
2.785952628578609522e-02
4.957549513496504329e-02
1.700996176059755768e-02
1.978156000004769807e-02
3.360062647200262598e-02
3.956328709872870830e-02
1.037601510299133306e-02
4.084480973719997049e-02
5.464815768692778825e-02
2.368722510077627200e-02
3.451092853147658818e-02
5.336732346721673181e-02
1.748370371566928400e-02
4.646056250489589284e-02
2.773304878096057371e-02
3.920112884315201524e-02
5.801904714992822676e-02
4.520343039555398124e-02
4.904092715692711518e-02
5.793526843719033759e-02
3.099242871783738223e-02
3.485048791403347335e-02
5.859919117270816907e-02
2.751766942647065201e-02
4.043918835890980557e-02
3.113760256328147388e-02
1.394690004330297571e-02
8.392998703034918948e-03
3.643113384111421743e-02
2.955459703632698498e-02
4.242397032773505966e-02
3.346612274329111014e-02
2.724058249522899947e-02
2.093927980289548435e-02
3.444094419095718868e-02
3.449193445498272004e-02
4.374285200374448956e-02
5.060809373815539081e-02
1.822738257319601179e-02
3.520264479355882797e-02
3.759262309085095732e-02
2.531607650183279393e-02
3.876017290665657172e-02
3.087217335933765960e-02
4.546696587841055071e-02
2.405560623945209378e-02
4.265323907189550595e-02
2.971921801475425895e-02
3.227197060654640043e-02
4.129968997259930719e-02
1.950104907190620962e-02
2.438631984993874444e-02
2.927450018364461878e-02
4.037262882631538485e-02
7.750455780055676147e-03
7.339180476228939799e-03
2.368406905888750108e-02
3.374879648556624451e-02
3.967069766399984598e-02
3.086525107818798366e-02
4.009722330765649878e-02
2.141184196967527154e-02
6.765270642485829433e-02
3.621857044578360996e-02
4.770138172745927441e-02
1.955090809885673755e-02
3.943687186128608246e-02
3.829523513747419561e-02
3.322783907278151205e-03
4.053971642263223124e-02
1.487820612171151038e-02
3.568673164444683549e-02
1.831384994002744140e-02
4.899794734817677216e-02
2.932907356529116175e-02
2.990381299789386313e-02
1.385794711700726912e-02
3.998311664788855441e-02
3.120071069326302640e-02
2.904836452798333774e-02
-3.779135126700414789e-03
4.645585607066083506e-02
3.663285476529306445e-02
5.227017285599539625e-02
2.855652171935962533e-02
4.237150342538414244e-02
3.428419975850694607e-02
4.669685399366784589e-02
4.035524240989502714e-02
2.561545323853822720e-02
3.487827937077876000e-02
2.593920715035552896e-02
2.964235912922912747e-02
2.628838438012644219e-02
2.786016650141809325e-02
4.749603246353059638e-02
4.037511037552997395e-02
2.490428502609567593e-02
3.782645155812158072e-02
3.297674381320597065e-02
2.109518500026907536e-02
5.549520235570357118e-02
4.898228485356334594e-02
4.653951714234147441e-02
2.592127655280160661e-02
3.606082792183253755e-02
3.846161450367245604e-02
3.739963033186970154e-02
3.069547695483731964e-02
4.097921984809357182e-02
2.683848411827013947e-02
2.779797071723786803e-02
2.801840662432194054e-02
2.805167479774069508e-02
5.587421178435315189e-02
4.451074387198707821e-02
3.801593940213782857e-02
6.646669175793626372e-02
4.534587672157702060e-02
2.514596635626786467e-02
2.341241740382554379e-02
3.121830401775159414e-02
2.819182508420085484e-02
4.626270753408401326e-02
4.650153349696052596e-02
4.225511054972700548e-02
1.314513770478028740e-02
3.762386534277849942e-02
3.624665213156543636e-02
3.191949267170729465e-02
4.123843004933341883e-02
2.934931339088588109e-02
1.869894135111559511e-02
4.465580113388958189e-02
3.823309309169272557e-02
3.128653019172509403e-02
4.394081011244676399e-02
2.003610325092286190e-02
3.541892259028180112e-02
4.282840874210444571e-02
5.189132240972473692e-02
3.538017856076922790e-02
4.331235960689683306e-02
5.219860488494762474e-02
1.615867442790847736e-02
5.896580093269140899e-02
5.071738862643226237e-02
4.242436506236447330e-02
3.559434479590455752e-02
5.002350214665457484e-02
5.867817862053122113e-02
3.879839185148380165e-02
2.292844421261875168e-02
2.611187657160997030e-02
5.733495321862446675e-02
3.236003259571376689e-02
6.792110325438134588e-02
3.547179356978166082e-02
4.339618990672224758e-02
3.028320385119995586e-02
6.073754373452906752e-02
4.635450173845638566e-02
1.985237798520451957e-02
2.730073099933349318e-02
3.528223849234711496e-02
4.056400635518713632e-02
3.215051314974370390e-03
3.928893991311428052e-02
2.688380404166747922e-02
2.273559289746805018e-02
1.933197252539143110e-02
2.035166885078970242e-02
6.746939779077994193e-02
3.599046842430893983e-02
2.713466730528365026e-02
4.363885364913987208e-02
4.937862556674758874e-02
3.383094056403473243e-02
5.941858102209452569e-02
5.252446447225677523e-02
3.210950105709761693e-02
2.697627256547883642e-02
2.784024356811948611e-02
4.050853226369103416e-02
3.210626692509364194e-02
5.294527169139320866e-02
4.165030707160558704e-02
4.692904976127378752e-02
4.152655915155298305e-02
2.172316815567464088e-02
4.379378626479404901e-02
4.832834587111416169e-02
3.509911061611280247e-02
5.418311084517203613e-02
2.142276181996573964e-02
2.514812908137116845e-02
5.020025157814336780e-02
3.844299898784401398e-02
5.676331225288891447e-02
4.560428933903835913e-02
3.538753831085311025e-02
2.847120997201215559e-02
3.459104552999476417e-02
1.668928729478047490e-02
4.081521647682555265e-02
4.164533856442746013e-02
5.091261258909776655e-02
3.281078251362599951e-02
3.123597947025302454e-04
2.753832954396004742e-02
5.500738401866576283e-02
2.603738945075087172e-02
6.742620083297350131e-02
7.622050899655019585e-02
5.252434924303689412e-02
5.519976236913577694e-02
2.790085311625124798e-02
3.046694603917071004e-02
5.451271044373967589e-02
3.142177727426868211e-02
6.277029176683494860e-02
3.144047832776145079e-02
5.190423885568005297e-02
2.777170724187045039e-02
3.799013960990690886e-02
3.992065453572796879e-02
2.798315364585682308e-02
3.179487738746322040e-02
4.050669924047111542e-02
3.020330849687554581e-02
2.502168691429871097e-02
4.663752485595236419e-02
3.871850188235858442e-02
4.067257781454006182e-02
5.732384216369535573e-02
3.772030062227060138e-02
4.122443371558237590e-02
2.846963781614159777e-02
3.203388368602765046e-02
3.882538752851763530e-02
3.984718422566308621e-02
3.364552656965580368e-02
7.138689333414802163e-02
5.852540091292661407e-04
1.803882127128363794e-02
3.950501092916870044e-02
3.373778189343402262e-02
3.220921668651847980e-02
3.521181574018224236e-02
4.298451829793792367e-02
3.570802609067206396e-02
5.101530569430517970e-02
3.828994034248133643e-02
4.377855384332984129e-02
3.869596967694645395e-02
4.981913914463563520e-02
4.123076908530300816e-02
7.515849531264194583e-02
3.035860996693150182e-02
4.143514949690017823e-02
1.950878941525482566e-02
2.740532835386840643e-02
3.957028919403690614e-02
3.748470495504209465e-02
4.851012585612439476e-02
4.575046781319441758e-02
5.233003079465114310e-02
3.488795615346658441e-02
2.770805657180458112e-02
3.572511921454432637e-02
5.266695089782007927e-02
2.913381819652558283e-02
4.724911742688114175e-02
2.929612508606653856e-02
2.769111121015300006e-02
5.318002084936228335e-02
2.646238922604581684e-02
3.424544547151789353e-02
6.465939353342234353e-02
5.898193459491599816e-02
3.313729526264788672e-02
2.344899462577924518e-02
2.436458219707537259e-02
4.227182731387289089e-02
3.642438576006552797e-02
2.665269918606586255e-02
5.936835468020013051e-02
2.827570225130683276e-02
5.532671396880152470e-02
4.882053264749934562e-02
-8.163367512873222556e-04
2.718016005297444609e-02
3.497698210145942094e-02
3.565656002475988545e-02
4.148130989663705026e-02
5.563214165453238963e-02
5.793117010909603487e-02
2.817959898959225898e-02
6.086322986078659958e-02
4.082617883323433339e-02
5.974319068413504880e-02
2.519488338165687402e-02
3.934068270089963182e-02
4.463258074546752607e-02
5.531450908278813527e-02
7.313397844612755383e-02
1.881336273655724242e-02
6.046787984369387386e-02
4.432009665765110351e-02
3.604229938195884636e-02
5.652698407001802150e-02
5.964572339099052933e-02
3.215691278719523538e-02
3.067948913206095321e-02
3.085972480195823750e-02
3.651480075471860015e-02
3.194267851296902355e-02
3.144599887528547189e-02
4.872509666885951191e-02
6.516550951932796598e-02
4.693246228719994556e-02
2.479460060181180175e-02
2.078268659013379760e-02
2.390461000878676620e-02
3.088602104865253647e-02
3.565091600164928265e-02
5.452569143190498513e-02
4.892169913015080585e-02
1.968858712234305627e-02
2.961468789520757885e-02
4.442778901384195067e-02
3.263202545829260726e-02
4.804644045554191945e-02
5.816361606177142263e-02
3.956342571586318052e-02
5.579165148722597251e-02
5.120831523731209090e-02
3.596924707943443406e-02
3.792577184485802083e-02
6.240789864640245571e-02
4.063628276664290467e-02
2.973746189319245725e-02
3.262971960805060440e-02
5.345989594973114822e-02
2.061862255340861025e-02
3.936791824142253648e-02
5.533296838541992141e-02
3.351246045546027452e-02
5.903812173141479575e-02
3.228330022342915107e-02
2.178069290797239599e-02
5.113922078926148168e-02
3.846829479896547027e-02
5.478804670042346225e-02
4.649905085422420536e-02
4.156343183367195576e-02
3.554563317662228633e-02
2.848444046278580943e-02
3.145544610182861994e-02
4.269870902021997289e-02
4.841936357911830885e-02
2.881696420888387247e-02
2.536894281969210782e-02
5.300365334332197281e-02
2.841313064582827452e-02
4.180986322830161639e-02
3.941291731710076102e-02
4.837408858116227367e-02
5.725605549581690157e-02
2.572568626662818242e-02
5.388142294449694419e-02
7.625793562690282024e-02
5.627831802932775629e-02
5.033773261309236469e-02
6.810022211251014201e-02
4.641650339144457599e-02
4.837986807079935891e-02
5.929495717115865205e-02
2.867676019439485344e-02
2.297135246301821102e-02
3.220385437780600574e-02
2.836006246784823076e-02
3.910763118755277573e-02
1.435665759461355467e-02
5.472126467480167844e-02
4.082292657195821933e-02
4.542177433095088979e-02
2.756573505721127137e-02
5.125711953812020494e-02
6.481204347961737333e-02
2.416493717177745082e-02
6.774252475719159949e-02
4.538436542236985727e-02
5.131557941791441840e-02
4.888257900950052776e-02
5.868347786641540248e-02
5.474584105783740495e-02
3.292445313736090673e-02
6.685454159403936281e-02
5.562128235780457869e-02
2.220429467943757160e-02
5.056302898703380483e-02
4.881652749578883899e-02
4.914565126371020498e-02
2.706700471296917196e-02
7.979840435414725652e-02
3.466615946047892777e-02
5.238402015697212616e-02
4.099730499152263313e-02
3.957640568053170244e-02
5.647090433399936521e-02
5.288342493553681994e-02
3.414243749085298096e-02
2.116993168227121122e-02
4.129805842295250495e-02
4.126117271480252147e-02
1.780358852690860569e-02
3.416490916187972515e-02
2.903110681790629227e-02
4.139014198662068628e-02
4.376922077069361761e-02
5.182232106335348670e-02
5.692265383774855469e-02
3.108781896255701643e-02
1.545390572076003020e-02
6.588773433630829013e-02
4.016577178466065878e-02
6.326525304176777720e-02
3.807150267916629277e-02
4.354656162301374922e-02
4.826342180474098992e-02
3.270409683013789787e-02
4.275011714228013626e-02
4.320510182832611873e-02
5.865816547902050204e-02
6.772560857817262747e-02
3.051721025558806408e-02
4.896027928094696946e-02
7.707476480704522626e-02
4.078494188810025817e-02
6.188356557562189886e-02
2.235655097229556632e-02
2.994808072803124485e-02
4.524811151507922291e-02
2.451436942216996331e-02
4.617461357596289867e-02
3.710647694127167801e-02
5.028966614912781796e-02
4.389269733803517065e-02
3.908488055853440168e-02
4.601584191561098464e-02
4.301003038009811041e-02
4.489432853345274449e-02
3.791294755289072171e-02
4.899793226428800913e-02
3.334771160787947109e-02
5.894834416274977174e-02
3.395644775457672127e-02
4.419643258495561944e-02
4.846529630944322597e-02
2.220097777104240375e-02
3.506480282346048638e-02
9.782571695357442088e-03
3.880187406783108806e-02
3.803596660028279314e-02
2.992716441195010513e-02
5.689384550693259851e-02
5.212169170947029972e-02
5.923776323674918853e-02
5.411640372781696684e-02
4.383726071179504941e-02
3.512277407360359788e-02
3.156741237455016474e-02
2.492286198701770469e-02
2.752275327627346641e-02
5.799248049335242738e-02
2.443497692785745468e-02
5.413675708069543707e-02
5.175896012424027054e-02
2.109485248150198833e-02
5.352715415137465627e-02
6.359680091536580593e-02
6.570315378735855361e-02
4.643635750076539892e-02
5.010853910344965911e-02
3.336559897336976999e-02
4.679653927145010356e-02
5.865848182748976958e-02
5.016596690055523389e-02
3.938900901352931222e-02
5.817215549139081315e-02
4.647512098599981128e-02
2.280278334943586227e-02
4.605440731571083801e-02
4.956455915384692240e-02
4.014594886033277799e-02
5.424483638859003976e-02
3.581055174694906806e-02
4.254611456297649474e-02
2.820866852241186301e-02
5.994472525877622693e-02
5.328759140160434921e-02
6.579813297884887224e-02
3.726687091074960823e-02
2.648619713510274795e-02
6.207508321612813934e-02
6.169242948933813253e-02
1.992931660294183435e-02
5.509585137055008491e-02
3.959082747085319876e-02
2.749224426207640820e-02
5.892883296202353072e-02
5.041965792018429648e-02
5.083326617849120987e-02
2.992425084067910912e-02
2.631916618490020079e-02
4.320206384526768112e-02
3.874510135361500934e-02
6.275774352219419538e-02
6.910862705177198140e-02
6.178745201596889253e-02
4.473069959612428759e-02
4.441757908327936127e-02
6.437162935553512877e-02
4.287721754571435090e-02
5.181407616894847384e-02
6.055417401128004168e-02
8.492132280595114657e-02
5.852964039014819930e-02
6.215671937310664891e-02
4.313897808836007763e-02
3.491530213875929795e-02
6.374996909501992604e-02
5.206009616351044839e-02
4.962334680374523577e-02
5.486620862833723605e-02
5.191536641276062874e-02
3.277231715956537006e-02
5.673661590000394356e-02
5.693163525343610670e-02
4.550146166294039007e-02
2.465496881708161350e-02
4.418244130068416098e-02
5.362089279987467677e-02
5.630951284362944315e-02
5.262520931115505229e-02
6.562899722698373184e-02
4.497491646396773596e-02
4.745787609558962949e-02
4.571831683470176100e-02
6.327297445003121634e-02
4.597026003387665732e-02
6.039621427243988677e-02
5.264188152143076116e-02
2.958692539394221915e-02
4.438269566058335863e-02
2.121107834870636019e-02
6.565568229136591050e-02
2.616508185177964310e-02
5.251264746498086888e-02
3.535729420267046119e-02
5.960916311425252384e-02
7.711891091563727318e-02
4.453643853212855414e-02
1.837804180334361853e-02
6.863881342586021506e-02
4.843447674690659621e-02
5.890743743769476931e-02
5.017168830150585401e-02
2.781761382920661108e-02
3.092597016520813938e-02
4.618083242371425617e-02
5.398372613051068136e-02
7.398092444438744697e-02
6.727130490792286588e-02
4.354762416137993031e-02
5.995830013600041142e-02
5.098127045024425374e-02
4.806133934371127625e-02
6.280334294406390849e-02
6.009807059476333230e-02
2.991207206015729370e-02
5.211458469882625233e-02
1.328506146227589023e-02
5.525402828850339149e-02
4.616681051211985604e-02
8.397638308091021075e-02
6.389046198811247634e-02
4.014510633457665789e-02
4.609992922444944297e-02
4.068729066203505967e-02
6.497019444230318908e-02
6.183680551706285250e-02
5.788620456703557487e-02
5.087827356802090278e-02
4.503404679749407891e-02
3.138202609715129432e-02
5.230001505074920176e-02
4.576693595895073297e-02
5.068963869767510733e-02
6.660473946236657172e-02
4.229324614845884206e-02
3.918121229135725081e-02
4.588388238407725001e-02
1.993437476398999403e-02
7.639147785300640092e-02
4.272570099250092013e-02
2.769562201241355243e-02
5.669482947330224676e-02
5.205989290696736577e-02
4.816777876183637314e-02
6.417578341880184056e-02
7.793774282502222150e-02
4.677160443409349860e-02
3.238288565298028804e-02
6.247635635503793333e-02
7.437402253521609163e-02
3.960368882290739995e-02
6.029696714407761782e-02
4.030179832682302676e-02
9.017004565214939427e-02
6.142502847475118238e-02
3.251993044735880523e-02
7.953555098282952263e-02
5.992868589335043072e-02
4.696575800023003455e-02
6.736390488052813874e-02
7.585237417023193984e-02
5.051465722406212749e-02
4.310938086480350928e-02
7.122552472356845354e-02
6.630495903487616804e-02
5.828868776848093736e-02
4.821494650120275449e-02
9.801355901673679261e-02
4.968809251476791894e-02
6.420398180198558236e-02
1.529744157732504904e-02
6.487422902654593759e-02
4.615274560656786734e-02
4.321353065773134161e-02
6.151390409571529105e-02
3.495754316394956984e-02
8.335907226834285422e-02
5.687653155031723029e-02
6.811832858434548055e-02
5.547397947842849786e-02
5.081643663216617313e-02
5.340130710960209331e-02
5.482662768918392104e-02
5.045873193812130952e-02
6.396729056972719207e-02
3.662695912077126165e-02
5.094909694757400465e-02
5.257645034874496720e-02
5.217022004351221098e-02
5.207224415391030481e-02
2.495403049552022412e-02
7.149182934731299066e-02
3.540503000278049511e-02
5.000423222326581124e-02
6.990018327917328633e-02
4.173656290300613303e-02
4.778449462917169765e-02
4.617521264442523560e-02
4.499191857354312846e-02
2.784738566731162143e-02
6.278955275723351048e-02
5.206586460541734462e-02
7.957866673975279304e-02
5.992704374391201461e-02
6.310683573920337908e-02
5.924769889720198773e-02
4.731152372271613810e-02
4.170477407302153328e-02
8.201983534181998825e-02
8.000187691354745945e-02
5.540497312568564564e-02
5.315820937125164541e-02
6.567580019467732233e-02
5.406970226830654092e-02
5.573880098205828693e-02
4.305993891003905699e-02
7.597795396891927899e-02
5.291056917708009816e-02
2.674110868449573047e-02
4.658993168091671300e-02
2.772676224900379877e-02
6.254017734295852504e-02
3.837351074671707662e-02
6.097209007954780546e-02
5.331530995885679081e-02
5.123210871071915556e-02
6.790054785202477572e-02
6.162187066621186565e-02
6.212694224135149185e-02
3.733856766059492904e-02
4.599935533271615890e-02
4.668442948315282975e-02
7.380031212018345332e-02
6.884112761412149173e-02
6.003567902974589476e-02
5.371770680180349561e-02
5.637976798483181756e-02
6.419368046940150674e-02
5.913752104711988283e-02
4.611205154163487002e-02
6.063133763935407011e-02
6.148647176539143167e-02
5.685591803870496813e-02
7.502088336038746641e-02
5.316693492205288446e-02
4.013624422415364851e-02
5.810178813970966888e-02
3.455337092314200720e-02
5.545237539370587165e-02
5.235663437939665904e-02
3.206459432136813531e-02
4.618041545660132169e-02
6.116317115443547364e-02
3.624571834534987685e-02
7.089450130792378235e-02
4.283068076282200293e-02
6.275990148995214124e-02
3.984666778217067773e-02
4.981552359664927904e-02
7.984738947537936560e-02
6.833430457860872886e-02
3.751166970287246605e-02
5.239922382828089004e-02
6.045989514683754867e-02
6.274886468780921378e-02
5.025833979334305701e-02
6.054086164229453837e-02
3.774480991941029512e-02
7.033457504231847845e-02
5.607621388344474073e-02
6.833779358629935019e-02
5.057070712829845466e-02
6.876956356981531182e-02
5.606035519204312367e-02
2.609774789904832984e-02
3.459725687393655491e-02
6.774137469477707618e-02
7.377185557571550034e-02
6.703384858545011205e-02
8.596561980256005320e-02
6.342570874012866400e-02
4.399226094143019600e-02
6.394397600589746267e-02
3.697119348231629743e-02
6.783552256462435648e-02
5.992564805723012145e-02
3.099930102177868990e-02
4.867143726398576176e-02
5.657158580507641588e-02
5.164109319357879091e-02
4.566844347117169495e-02
5.399116322247828059e-02
5.804008885755847919e-02
6.371903459886688048e-02
6.446063032691233541e-02
4.550839157881674674e-02
4.167869039138106385e-02
5.478164504477821273e-02
4.997256530791679974e-02
5.886229305193853290e-02
4.176782342852609214e-02
3.151499032378997367e-02
7.049610116639511148e-02
7.405827802843291396e-02
5.060248476196164968e-02
7.242771693884242357e-02
5.508655445088456865e-02
6.337035638165228191e-02
3.032127691205141820e-02
5.208041595679296226e-02
6.322099183431353908e-02
6.309188813896869641e-02
7.179968025302453649e-02
6.140851426514888634e-02
6.279170620605165065e-02
3.953904041356810090e-02
4.330724854475516417e-02
3.940660541106390941e-02
6.970039943808192806e-02
4.269298073689074130e-02
6.247420930598322070e-02
4.161334878083075561e-02
5.480921170654582536e-02
4.900325171168906646e-02
6.990560476360427322e-02
7.485647027339914494e-02
5.685490532927400115e-02
5.150736427152086822e-02
7.273614543083736783e-02
6.882693580669209388e-02
6.140327331028076069e-02
4.698188564643118043e-02
6.355622798836638165e-02
8.284661788020031281e-02
4.713361236959988376e-02
6.336476838778569431e-02
6.140915085862130168e-02
6.527472584225625651e-02
5.886946217104740975e-02
4.574252299401071475e-02
4.426721437388006497e-02
6.313359426272896480e-02
5.539075596970884779e-02
6.156798366309475246e-02
7.019323197447342733e-02
5.522126450966911848e-02
2.526534496776143904e-02
7.375602459708116565e-02
6.423965077818048763e-02
5.694602249990735054e-02
4.468174720190941362e-02
4.194132617020589204e-02
4.406928191317359411e-02
6.972714462471688024e-02
5.786105600205910388e-02
5.286367735545269980e-02
5.956431527157463046e-02
6.554638848160787568e-02
4.834646052396657234e-02
4.793630370861157869e-02
4.345178543344319771e-02
6.370953900051906649e-02
6.652301039423867690e-02
5.359892854035216286e-02
4.911923406045835133e-02
7.295275380356794348e-02
7.557339084810504870e-02
8.084152487139080467e-02
5.931993003429446298e-02
6.975631783279979958e-02
5.300822574877102344e-02
4.509629221150859846e-02
5.131293046516587075e-02
7.606009552939495266e-02
6.852715741530480964e-02
5.563173511781099173e-02
5.778111905942086984e-02
5.621458574022437232e-02
6.136988014199820651e-02
5.390082998247702067e-02
3.980499060265013656e-02
7.251341288418397535e-02
4.575459487390967639e-02
5.218761346744824059e-02
3.413851198917956797e-02
4.446244972447906119e-02
5.565727087667257655e-02
7.634743043678435259e-02
6.527206871085280970e-02
6.004267124097725089e-02
4.701218751264153034e-02
6.828603795095840312e-02
6.259403551355703643e-02
6.126304374628203236e-02
7.292351374161183675e-02
6.256973825925790655e-02
5.795193022122982485e-02
5.084151617910198651e-02
8.530764067824410379e-02
3.834867770771856893e-02
5.889290071927669179e-02
6.741950429795055821e-02
6.576472130077175293e-02
5.458304815960302037e-02
6.369554761703935530e-02
5.531965877914681723e-02
6.160228567467980476e-02
4.616491017181133943e-02
6.604791380116199762e-02
6.042585015818790345e-02
6.845500805748055972e-02
6.745786348700168189e-02
5.262600483197867052e-02
7.395234113694826306e-02
6.427787066746845634e-02
4.734446122544828939e-02
7.227831490857276886e-02
7.123752515705311650e-02
5.175214277513488781e-02
8.720984712641564884e-02
8.396798756283868626e-02
7.677244118945043827e-02
5.317849309822007819e-02
5.740082757138195019e-02
4.585732671763930596e-02
4.139612357982487556e-02
6.712087325359089585e-02
4.915719043482082162e-02
2.172737392400380871e-02
8.892107479361960332e-02
6.229747317629140413e-02
6.433699159672219559e-02
5.589081798083043312e-02
7.275372076205659233e-02
3.924828292633330412e-02
6.380940722139404053e-02
5.907120350565193273e-02
5.311499058065372730e-02
7.389825984490920596e-02
5.309035816280464198e-02
5.810253500639993990e-02
7.045624052073126697e-02
6.196178208243253299e-02
6.799726952950334302e-02
7.709331348854062127e-02
5.827527148768545107e-02
5.442870212915427997e-02
9.244363545975274599e-02
4.872530972145865807e-02
4.888087713780756016e-02
5.627740379161318141e-02
6.734027405436721070e-02
7.545492203509361617e-02
7.144039580952361856e-02
3.121821134448268462e-02
6.493160580947440752e-02
5.786438279863813372e-02
5.475697941697152404e-02
5.004454327052044321e-02
6.834797230734833418e-02
4.666272594312387972e-02
7.542015584443607923e-02
5.003102981744692035e-02
5.890510674562464410e-02
7.795016939357495012e-02
5.823227297170208150e-02
5.259412785152864367e-02
5.565606999944678474e-02
6.828372022173466449e-02
5.190804789397453212e-02
6.922753691355464090e-02
6.245805405337196553e-02
4.512002865269208046e-02
5.177364049402320006e-02
6.367135788135945551e-02
5.584863692944914276e-02
5.232304253190982885e-02
8.663140676966656073e-02
6.446819946907984822e-02
5.486019167774616040e-02
7.519540176212366478e-02
7.886520916008836479e-02
5.320840723484698137e-02
4.823257433320267407e-02
6.101961224237716086e-02
6.993832399445339132e-02
7.515973376499214542e-02
7.578058760526079629e-02
5.861225526885912446e-02
5.553173606135571733e-02
4.519159166877729367e-02
6.141427571153072057e-02
8.050817306465385403e-02
6.108290962993372791e-02
6.750517793233366814e-02
5.290885246253705654e-02
5.820466174429563683e-02
3.415030307558056949e-02
8.686166220798031967e-02
6.186690474589705974e-02
5.033419150694844885e-02
8.157220905520305709e-02
5.146816940793589451e-02
6.634974890052999785e-02
5.027845320552602054e-02
6.601209819345563168e-02
6.782308361431881039e-02
5.489995292731502524e-02
5.967996911501583651e-02
7.671818484370852842e-02
6.589691115211328276e-02
5.266645162752715825e-02
5.601592300335439534e-02
7.566322690739606116e-02
4.960712225575195783e-02
8.049409940812846109e-02
7.489725219370896303e-02
5.839219562176964362e-02
7.419334730509069553e-02
7.934118290170799614e-02
5.292692615331491546e-02
5.854971683322215265e-02
6.930841580711097349e-02
7.041951770382297304e-02
6.406567591606632250e-02
6.056297810174886970e-02
9.082835918607910786e-02
8.842026087108327548e-02
9.237047319869806650e-02
7.197466065384527933e-02
6.735524491619902798e-02
7.345597981053968162e-02
7.504244055114581147e-02
6.605453182599621553e-02
6.601789829879969873e-02
5.434059079600627590e-02
6.665883837178132598e-02
7.349590665313306126e-02
6.096926803247391946e-02
4.816235695020670143e-02
1.004327953791492312e-01
8.906720305788766445e-02
7.973593301903744712e-02
9.230594125211319390e-02
5.667501973029870355e-02
6.655113322038513912e-02
6.520222514738810426e-02
6.828720818560536643e-02
8.075056058434434969e-02
5.474275314915594964e-02
9.513456682517881791e-02
6.591594784407230068e-02
5.148367265535091358e-02
1.091709366559925204e-01
5.649588622224838153e-02
6.885875904544071224e-02
8.722146588682931634e-02
5.829213121576014289e-02
7.083892259697344151e-02
5.862832449024228676e-02
5.312609592142215897e-02
8.207690474632134414e-02
7.682000240134567726e-02
7.908788509550677970e-02
5.829223670981085320e-02
8.893880208865599657e-02
5.494442760960884659e-02
6.454359714043081397e-02
5.723721999704471652e-02
4.876786233689417438e-02
7.591059116480818048e-02
7.963858364763676256e-02
7.916607564341983372e-02
5.066259637981301162e-02
5.716413167976609755e-02
6.962550839288392246e-02
7.534381705491179082e-02
9.957102287166319510e-02
6.742266170606599218e-02
5.027985321051375855e-02
7.253584745076362139e-02
4.556251530504466796e-02
6.754002487733393179e-02
6.124259069379200254e-02
6.897810994731706780e-02
7.766451331527705892e-02
6.406551407883388782e-02
7.070212472353823441e-02
6.413715443782028180e-02
5.167999016765695980e-02
9.029731149218796216e-02
6.515580666533307697e-02
7.670335242444442647e-02
6.563648236862305863e-02
8.107115233850283043e-02
4.828487722183917585e-02
7.177791568348296236e-02
7.646660008715656931e-02
7.072192806199398274e-02
6.326954532332337844e-02
8.671583449380937392e-02
9.598788356988238735e-02
7.186341197153434113e-02
5.272555525469682647e-02
6.545957254447590246e-02
7.960373947796425820e-02
5.859593846275796408e-02
8.179623766307067556e-02
7.090918669084680936e-02
8.633478483442640072e-02
7.223419987525100949e-02
8.300425874979375229e-02
8.660788801016727767e-02
4.988472898153661905e-02
8.434895721045358730e-02
8.347881111283889100e-02
7.699435302969030726e-02
8.309804656818882418e-02
8.494862175120809766e-02
8.483906914542717337e-02
7.153984346349462342e-02
6.794734631391068091e-02
5.804159802795394452e-02
7.270841927482717126e-02
8.016736916918441869e-02
5.194090524470579284e-02
6.404144990420096439e-02
6.605010217819622109e-02
9.330387985811024187e-02
9.232996435821350101e-02
8.130720898074554615e-02
5.239057711823944669e-02
7.642374763659853798e-02
7.422613372365817475e-02
6.765844104547494298e-02
6.769149765086765469e-02
6.737209386373661790e-02
5.081302935949563726e-02
7.960652265888477908e-02
4.673149752349157332e-02
6.964611712118745634e-02
5.953232715322396423e-02
5.256210036344791114e-02
1.161930043375376254e-01
6.826428555919879237e-02
8.077897382219496880e-02
9.896835905463344241e-02
6.841745138861175801e-02
4.766884222212235123e-02
7.527632666527374339e-02
6.893189433850210879e-02
8.096862517903352652e-02
8.290347982260172499e-02
8.427316175552952704e-02
6.442336159680089880e-02
5.695914845390394332e-02
9.750333020569512676e-02
4.905181333614254402e-02
9.730735951151257834e-02
8.873470515606493580e-02
8.077472731673393525e-02
6.804734229152478719e-02
6.627162754646991061e-02
5.477602823538797044e-02
5.700517166093358595e-02
6.428503252251267785e-02
8.891888113475246436e-02
8.116606252552723000e-02
7.883279327156984817e-02
3.629736841361391742e-02
7.845347997117090022e-02
7.769398559750040345e-02
8.101743722541937531e-02
6.734403674303256204e-02
8.192490807071449443e-02
6.370858440101782871e-02
7.973447179636462823e-02
5.979008475366330566e-02
7.721878729696571297e-02
9.471003371355836420e-02
4.862191994453336774e-02
6.025011725401278884e-02
9.047689993910121298e-02
7.741890195604224367e-02
7.482948906837703917e-02
7.884451259158811731e-02
6.761854776003969891e-02
7.075019333973939228e-02
6.987299771333579934e-02
7.288111047895495798e-02
6.033506682836042856e-02
6.452241392968691147e-02
7.325937624410601423e-02
7.032680724504238035e-02
9.175477404822721117e-02
7.675063412897469017e-02
6.463931695639774100e-02
6.817015600679178500e-02
9.106621114819936358e-02
9.307576040758798464e-02
8.049767823700312852e-02
6.819917028628447175e-02
5.842053224246335219e-02
4.436848806811119483e-02
7.852885306832646517e-02
6.382361879952826167e-02
8.247065719505407289e-02
7.040185825516245832e-02
8.806856148094430181e-02
8.815804611876931762e-02
6.147768794962081562e-02
6.111373322627620258e-02
7.347637539528062423e-02
7.740122582083018565e-02
9.385503603353513580e-02
9.007590799926591674e-02
7.963656387797671266e-02
7.365382918334069384e-02
7.147432627899662216e-02
1.015845117095513367e-01
9.151842575247544354e-02
7.246041899402741460e-02
7.856829127153813763e-02
6.576586219030718106e-02
6.744556753772776303e-02
9.149203405715053417e-02
7.565393527450357813e-02
7.440037129280913097e-02
8.407421193815863003e-02
6.584859579425524079e-02
8.150080671911454078e-02
9.131971436990031499e-02
6.398501522629136684e-02
7.701082404194861675e-02
6.912025109471066353e-02
5.700400600568281823e-02
6.638820990576678460e-02
7.815521403763903141e-02
8.741063521259315183e-02
9.087961141650292840e-02
7.248276158918284806e-02
1.012244965716886796e-01
8.002873290203484091e-02
6.764635665608395576e-02
8.016244226861177213e-02
8.227773487129780294e-02
7.595005573778733365e-02
6.224424506774398763e-02
6.710738367161256379e-02
7.220360183533201803e-02
7.161895246968712214e-02
6.978624530353406963e-02
8.575642998250306015e-02
7.368239213764112006e-02
7.804458812049899774e-02
5.899112528829920932e-02
8.619161605973989226e-02
5.113245205201970983e-02
8.130078449172692401e-02
8.183917577814611710e-02
1.066500276114966533e-01
7.312275523499364716e-02
7.743329407968813083e-02
9.318333820192670203e-02
9.192231800005866427e-02
7.609658445158344608e-02
6.739539555912200941e-02
6.768024393898332269e-02
8.117142162325394206e-02
8.156857406058438953e-02
7.569565808532217888e-02
8.754895614684575500e-02
7.187962641063017077e-02
6.133482240057826912e-02
6.254251611526821797e-02
8.819933394549218930e-02
5.662401398731864433e-02
6.539587165771190702e-02
4.640837128847714876e-02
7.806530006208665939e-02
8.240496681410253155e-02
9.345812425491707709e-02
9.302220380179132553e-02
9.570921092726032697e-02
6.808726662788465445e-02
6.940846418127950834e-02
8.679912687561820717e-02
5.652239652120425589e-02
7.652356327297964167e-02
6.877635986915879573e-02
1.053840754887364617e-01
6.768614687983566525e-02
9.569307766901598289e-02
7.087382606876754809e-02
6.540037307039846259e-02
6.527005669666378906e-02
5.944836951828473548e-02
8.401462536285471405e-02
9.488586850832733677e-02
7.278114874002948598e-02
7.146565250750051834e-02
9.028930767782297750e-02
7.374358261987223884e-02
7.700550691152045768e-02
6.985999550252008916e-02
8.573261654035314872e-02
8.348506793860648034e-02
7.879116183934888051e-02
7.340458378980463383e-02
9.041857304661235495e-02
7.543618213821498553e-02
9.845335032502662564e-02
7.751400623568743820e-02
6.923002171238407110e-02
8.267118816575087792e-02
6.459783111478718809e-02
6.790114288996423886e-02
6.730178430313916993e-02
6.021496249589244204e-02
6.864907250440235864e-02
8.397524164848312045e-02
5.821470788114162243e-02
8.194151675091257414e-02
8.119513532560475311e-02
6.911493699399730295e-02
6.455752054921228000e-02
7.774047421344872089e-02
9.547239502913289211e-02
7.503642438224046585e-02
6.388137109930976110e-02
6.648261524577012138e-02
3.207252897640011646e-02
6.934795941227703264e-02
7.624987195260439499e-02
5.944869773806035068e-02
5.805471838038069043e-02
7.401703386529394357e-02
5.521865454845380217e-02
7.185778293833751385e-02
6.806245288770967905e-02
6.662004857140622904e-02
6.611294457449135020e-02
6.920657208947229855e-02
6.166784565226459541e-02
8.600962135306187972e-02
7.692569411026657644e-02
5.352050021463033991e-02
6.615371470095302020e-02
6.576233751314894405e-02
8.372242574849271535e-02
8.396986032297505675e-02
6.294315920686231747e-02
7.403586153410968151e-02
7.731688807360728721e-02
5.665070497516265513e-02
8.465026857512217284e-02
7.997021094222578341e-02
6.964479504274440069e-02
7.821497446445276058e-02
5.675135392736573720e-02
6.936820338649442308e-02
6.704903709602792750e-02
6.750399784175720175e-02
8.099391455089971492e-02
9.765094393560577735e-02
8.117318134031251131e-02
5.598818757616769864e-02
7.677184094463085362e-02
6.757964057896000132e-02
8.379149875605632070e-02
6.175177988663973355e-02
6.479728036015404424e-02
6.642927284407394717e-02
8.941138418529885612e-02
7.510208814920106557e-02
5.933604776142803461e-02
1.004163130162325224e-01
1.270474835313712414e-01
7.463219229056705650e-02
6.658207447490635533e-02
8.224448315189866743e-02
1.027121891281916333e-01
8.359922389235022178e-02
8.265662920474022013e-02
6.072174680601783586e-02
9.070805771785249438e-02
8.020080813099099426e-02
5.910603604348247525e-02
6.453035739341077270e-02
8.143674127735725521e-02
7.654028816421555581e-02
7.045337691676645253e-02
4.763819879706889665e-02
7.186386831118382612e-02
7.700363633114554185e-02
7.604878978575180248e-02
7.371116106667469081e-02
8.939048116880990436e-02
8.139616137114823180e-02
6.371618846212666332e-02
7.620492712445889327e-02
6.018608133191734322e-02
8.649770112539779954e-02
8.904677794859018614e-02
8.015570315130382539e-02
8.271859048420823757e-02
8.797114556055762868e-02
9.647395809500268482e-02
6.871506200783089602e-02
7.966387568142843656e-02
5.240849080661281328e-02
9.322511482546974593e-02
9.002976240749607784e-02
7.879832192418501080e-02
6.147772504702304908e-02
9.422033060000564730e-02
8.702424064267684500e-02
9.584220039408225533e-02
7.866358747750916425e-02
8.496906060818548712e-02
8.444808161009685621e-02
8.970144339650533427e-02
7.083561845585341354e-02
8.230436165467358567e-02
9.545762234216652320e-02
9.958037141121010849e-02
6.846264955108989636e-02
9.577037867029403184e-02
7.133428802781305311e-02
7.391175217675848008e-02
7.287743575172697663e-02
8.572787391222880249e-02
8.915115586049607299e-02
8.145035250787421854e-02
7.468808163311996262e-02
6.554521225414026986e-02
8.119748392242119583e-02
8.362547324352827272e-02
8.952464770085818979e-02
6.745847883229967590e-02
1.112379158406266166e-01
6.291130302138733810e-02
7.974201140655767794e-02
9.889683496437674803e-02
8.116035432775701997e-02
5.939872987840491558e-02
8.441427161742078022e-02
9.699214930334526530e-02
7.215812083028860791e-02
1.007276379696611657e-01
6.876322316684088665e-02
7.020181284343185446e-02
8.299273101441755063e-02
6.905037640742600624e-02
8.549898203123257323e-02
8.147675551887688383e-02
7.421713180594538550e-02
8.524525647953162810e-02
6.748804483777880170e-02
7.229629826447803165e-02
9.069197136265563786e-02
5.277600087265457013e-02
6.025544292488346776e-02
7.477516962452597504e-02
7.787189029266443352e-02
7.088244774238521007e-02
7.082916495305789650e-02
5.575870192142731718e-02
9.629071187647295083e-02
8.677096585620748537e-02
7.470936802066692473e-02
5.817292934662507409e-02
6.433402701604687413e-02
7.316991932559813172e-02
7.096388871928957509e-02
6.545799113361872035e-02
9.368924171104552057e-02
7.101494444704820053e-02
7.064811330189321725e-02
6.830744566423560538e-02
7.582401427930608728e-02
5.712897730747170527e-02
5.210798225187488614e-02
8.566348384266016247e-02
7.886687267983405469e-02
6.737602239149137473e-02
8.831250655505225311e-02
8.460050815240201250e-02
7.359454201874232604e-02
7.879214261531407304e-02
9.026368125537022336e-02
6.877717876961988996e-02
1.067126647049364274e-01
9.282368103687864413e-02
5.873936335958541977e-02
8.640427076719518762e-02
8.424701357972937121e-02
8.844123901578673785e-02
6.456284071419070292e-02
8.622588287312754618e-02
1.029738112803100653e-01
9.370702122207417994e-02
9.255755548581655334e-02
8.229079463474425760e-02
6.869114530542143326e-02
6.326596988585536652e-02
6.752214941804669801e-02
8.554632838750583779e-02
6.183312015318384591e-02
7.905085318085963708e-02
7.914037406783555606e-02
8.093611923200173808e-02
7.263218513297887979e-02
6.959669371416028760e-02
8.908645826003068480e-02
8.490021808447988094e-02
8.117194472246905268e-02
1.037907459584572339e-01
6.061366315326547488e-02
8.806620145461564741e-02
7.453779026046798706e-02
7.627021183845887620e-02
1.001424688779123939e-01
7.264969686979597108e-02
8.789439653853206580e-02
9.329946360885800483e-02
6.235106226375554395e-02
8.097709968885205556e-02
8.810760111069593226e-02
8.635338375397971777e-02
7.245971552708926899e-02
8.829247172513685071e-02
8.405811548829879298e-02
8.588007460309256269e-02
7.767798025089235614e-02
9.122555668873223722e-02
9.406526223727199043e-02
9.434522723581596770e-02
8.269068113400436515e-02
7.918612120728951709e-02
8.912008963837700359e-02
9.390591968823210067e-02
8.825340857186489418e-02
7.670397424471160630e-02
6.405897628265058708e-02
6.661208747817375098e-02
8.221114495109775600e-02
9.314484450470750243e-02
5.958971154979748192e-02
7.945984292714962371e-02
8.711770637173629761e-02
9.434221288747571266e-02
6.847727943282000407e-02
7.382861018572174638e-02
8.226984556298731766e-02
8.107089539596294692e-02
7.804357969897200709e-02
8.348510316623106164e-02
8.074457961303871389e-02
1.001977094328215662e-01
8.929069301729895825e-02
9.828764702673492559e-02
8.391936878776901088e-02
7.795016571011378903e-02
6.896959785215922567e-02
6.847105008197240661e-02
6.893850843980196819e-02
9.019775204216734510e-02
9.446542660263848590e-02
8.146593650269845499e-02
9.002941808722704498e-02
8.646679117216336807e-02
7.728288016801497518e-02
7.127448899464312870e-02
7.813742935186950012e-02
9.871737731218423184e-02
7.070751969978363027e-02
5.800589174980876755e-02
6.360459914854527108e-02
9.290109049191540291e-02
7.611060355910996555e-02
1.056180837516293575e-01
6.529704320635730530e-02
8.944350952927913878e-02
9.493195591485216467e-02
1.173189364786856037e-01
6.552478996203636719e-02
8.835720986185724435e-02
1.007391989040333086e-01
8.519852144583288378e-02
6.406450989422377007e-02
5.517621553734140122e-02
9.817711284209446054e-02
6.603852651325614609e-02
7.013691379303972628e-02
6.558390821237944368e-02
8.364475656499771594e-02
1.020358992057920494e-01
8.175961187974191413e-02
9.043229540505531849e-02
8.880259081407357313e-02
9.505270829213859074e-02
8.411117531632597566e-02
7.600843316551289530e-02
7.656297432854827778e-02
8.690877836984028937e-02
8.746459852348824338e-02
8.765713827242326006e-02
8.511558727329963936e-02
7.998701342886022081e-02
8.428538488827913566e-02
6.947170964488087741e-02
8.812550477361444368e-02
8.938427655827733964e-02
7.588717444893000597e-02
7.772798302851634256e-02
7.565143678819490070e-02
7.874855177866048328e-02
7.985007871538715718e-02
9.019539166242522554e-02
7.471734496442991591e-02
1.030169037403565052e-01
7.199122935682292224e-02
8.913134637542921568e-02
8.679835662499067739e-02
8.491636799521623535e-02
8.638582514165341064e-02
8.328260972908826942e-02
7.880455111452389083e-02
1.101748535993264944e-01
7.943891820491756628e-02
8.458697990421600033e-02
7.403818830605400636e-02
7.584184224045788236e-02
6.049450042000889538e-02
6.994066773847429364e-02
7.489512721141948492e-02
9.717789973488616395e-02
8.825067456400935428e-02
6.946140390590059555e-02
7.991388396524462534e-02
7.071920621712934896e-02
9.517460123039823972e-02
9.573812973436675311e-02
6.318794340693420497e-02
7.281941789508263041e-02
7.657937405419840138e-02
6.958829861679603768e-02
6.280561794631256411e-02
9.435000249012670537e-02
6.856722913047857970e-02
7.666587256623977331e-02
9.178212797977347570e-02
9.334694218520692144e-02
9.235306694833347874e-02
7.326061371777581321e-02
6.460063825918195557e-02
9.250369677003311697e-02
7.558912349791754859e-02
7.418794464630418251e-02
8.442773011140716766e-02
9.149947066043519206e-02
5.946206812019771276e-02
9.355721161476515668e-02
7.236274148813720553e-02
6.667063666044485692e-02
7.591436879433316465e-02
7.474100228038135785e-02
1.020266773209722033e-01
7.537838684760526931e-02
5.460399893895241663e-02
8.941401786161290444e-02
7.492095548229818491e-02
5.449528047766001582e-02
1.086204865745434289e-01
8.884406807713475518e-02
7.143910593158801781e-02
1.075049003215687582e-01
9.847244660376337777e-02
8.860303218295653704e-02
6.964776524221243104e-02
8.106529174005520921e-02
7.374329573075728839e-02
6.308419622717045816e-02
9.182049358606081402e-02
7.065147331386702201e-02
7.315948000338022561e-02
6.604838001340881948e-02
4.422931963243410813e-02
6.061682909399098568e-02
8.163291903532676752e-02
5.859586811413746571e-02
1.002892591537160732e-01
8.033818070643874987e-02
1.021110441574742123e-01
8.108001332171084485e-02
8.682628784577857417e-02
8.348410525938418369e-02
8.627537089407932847e-02
8.600594037186073959e-02
8.053535019240426474e-02
7.810156241946979161e-02
6.844005426437874129e-02
1.031981373126958507e-01
4.843040989375582001e-02
8.388288402681030875e-02
7.347569929694433566e-02
8.457332601723778487e-02
1.030590416241628227e-01
7.350800324988651657e-02
1.034507948645105868e-01
7.946794502591049414e-02
9.692448848055530697e-02
7.324481773924111649e-02
7.290787579468042956e-02
9.619328571302265818e-02
7.508035825234299354e-02
8.526151919875646357e-02
7.609728877197098618e-02
9.529784951000770665e-02
8.746513628017892061e-02
7.555922240886292496e-02
8.297578810021802309e-02
7.667316841014172601e-02
8.782364702618654373e-02
9.259102280826857212e-02
8.271639608308586911e-02
9.690927245941896584e-02
1.011897044999259948e-01
7.780180258668822901e-02
7.375017747742448893e-02
8.379785371828830931e-02
7.164705056019203544e-02
6.843332262613013861e-02
8.516869698181843418e-02
8.520470811124597477e-02
5.157239921396595400e-02
6.955064023701280906e-02
9.737674990251395102e-02
9.265432464608346075e-02
9.104336158339089435e-02
8.188860444585613352e-02
8.658941194538921637e-02
9.292339394555731991e-02
1.042583943499093835e-01
8.095147198422450452e-02
9.776906781659311374e-02
6.357352130225690789e-02
1.086895660702867084e-01
7.937281489001919710e-02
8.986244929437715856e-02
8.955457294814045399e-02
8.267077736477586314e-02
8.732967648823390661e-02
9.559512470931824657e-02
6.908583246985038062e-02
9.132690138174839878e-02
1.054174805893492023e-01
8.207551082310628188e-02
1.135235632851101656e-01
9.485398823327878537e-02
9.639850494462118280e-02
5.900566756406333546e-02
1.005577700065624358e-01
1.133327637291522139e-01
9.008560366875506542e-02
9.706533239451888007e-02
9.526709139765775214e-02
1.035912133659819684e-01
9.729931947073063025e-02
7.635236156008787245e-02
8.181984716131592006e-02
7.815887377194886965e-02
8.961579494948590519e-02
9.844154269502979060e-02
7.193742217185351839e-02
9.492583676266552750e-02
6.216251398355263080e-02
7.889848805246460484e-02
1.095214936472260758e-01
9.185372170874581133e-02
8.887493461741864664e-02
1.033049398106492545e-01
9.681199065822891636e-02
9.965121791592176925e-02
7.997766272113188135e-02
8.183993597333855119e-02
9.224427638664464690e-02
1.009261116806882963e-01
9.574121218451174531e-02
8.541376266874657619e-02
9.283222393171247644e-02
6.274323170408525885e-02
9.155742262731385306e-02
1.018254292364047242e-01
1.026751538394999885e-01
1.148600229740435741e-01
1.116335061913800997e-01
1.067260422698672606e-01
4.447566110804669626e-02
8.314562616805361295e-02
9.765634759371193130e-02
9.673912753880065107e-02
9.269828292003588766e-02
1.021571201575230958e-01
8.066256462518156534e-02
9.280222824797026981e-02
7.319847793631777122e-02
1.101770839492272475e-01
9.856999533707529182e-02
9.847082523585200253e-02
8.785258357614009195e-02
8.153867956053026389e-02
8.083331949394734206e-02
8.778712903185466321e-02
1.150654287429950656e-01
1.260879970975253839e-01
6.873662515270737017e-02
7.294540059523950404e-02
1.163853089096493765e-01
6.928797621819675345e-02
1.000366386675974745e-01
8.618338729480326532e-02
4.835973731236060946e-02
9.725228715888424580e-02
1.189196944545492934e-01
1.099973253372151377e-01
9.432108740453437612e-02
7.105254587491864615e-02
7.484392713330360880e-02
1.101577356814087139e-01
9.949149212008048804e-02
1.117700419988163496e-01
1.031872889394688519e-01
8.549215327595546809e-02
1.020407800244992474e-01
7.888156348102473570e-02
1.068558398409087673e-01
8.794090059723121133e-02
8.816530616449891333e-02
1.152323660015041329e-01
8.524580738341440422e-02
1.067041940622039387e-01
9.478389839898601621e-02
1.142082222635524974e-01
9.331661116360706609e-02
1.033355925315104507e-01
7.370514080593761064e-02
1.087410879071061542e-01
9.630434666323177406e-02
1.119558365888594781e-01
7.455123122674618685e-02
9.331196154354985672e-02
9.448542733127399118e-02
9.840200598423284872e-02
8.831563779598854136e-02
7.535228976512825527e-02
9.535328308370741301e-02
1.327049266446348186e-01
1.196450558800325054e-01
1.115714668049222064e-01
1.181733215430348927e-01
7.454119528917113602e-02
9.842281130490911079e-02
9.093149663831363860e-02
9.547688115119754015e-02
7.712622080019750082e-02
8.398772141614245512e-02
1.175664143547320156e-01
9.130247721610454392e-02
7.391925114146043196e-02
9.743917394529456877e-02
1.021765269375175950e-01
8.758783112409308791e-02
9.771093312086499838e-02
7.998505121771749826e-02
9.775087416613009728e-02
8.959283337607944209e-02
7.597332406503605473e-02
1.000075453687128135e-01
9.911246811998600248e-02
8.777795304098556795e-02
1.034352304646350557e-01
1.281889844570489601e-01
1.011279434421079454e-01
8.343048829389888843e-02
9.711808023294257741e-02
1.323677349767762301e-01
1.053977734927388776e-01
8.022043454791684403e-02
7.895483171021164259e-02
1.143524872971766887e-01
1.050995294943585789e-01
9.060653286238183612e-02
1.054289137059184617e-01
7.942882714216784046e-02
7.321030214555987459e-02
8.187880746975843838e-02
7.481344615579418877e-02
1.005170744506537761e-01
9.813809547748840456e-02
9.727088459140377508e-02
8.782268402671739027e-02
9.442714884650235674e-02
8.744259561498735067e-02
8.635354180713306071e-02
9.498019455173210834e-02
8.353927253072951364e-02
7.779264589173830180e-02
9.163039825548356665e-02
8.214379673443682195e-02
6.924486879073023238e-02
1.024480623992736344e-01
9.471682271645871787e-02
8.456551888288522945e-02
7.920733968093714161e-02
9.262155042479894296e-02
1.233821490574685681e-01
1.054831460441646163e-01
1.018308865259133500e-01
9.715977636234519876e-02
8.524535891201592830e-02
9.455753544077263872e-02
8.615289431038784806e-02
1.052502263856892606e-01
9.746506336222250655e-02
7.080125798954775562e-02
9.154573385033783206e-02
7.866156021182119096e-02
9.171476712425188915e-02
9.526482289783022583e-02
9.385044336514726526e-02
1.076228833100592586e-01
8.865779389865387217e-02
8.952494614660254368e-02
8.438345477446697329e-02
1.059252457690305071e-01
7.921134645409622088e-02
8.539278589887761006e-02
9.830725675603105285e-02
9.932358379789495151e-02
9.924625911951859281e-02
8.541783132034742876e-02
1.267465799603424703e-01
1.086593993131267921e-01
9.911653143851191505e-02
7.248341784029926904e-02
8.661080329786642606e-02
9.155683172583629903e-02
9.930893247750230413e-02
8.478183079165647895e-02
7.743641699419710756e-02
9.142019182205922412e-02
1.147019652318529703e-01
7.928414832255803457e-02
9.210828966196830947e-02
1.007303654123812009e-01
9.948432184414091051e-02
8.231628467555784923e-02
7.263699942693688238e-02
9.027811972522299666e-02
7.828713003917013580e-02
9.553683696107206913e-02
8.312300325051451277e-02
7.920091580105344253e-02
1.111794577071254647e-01
1.053309440902215621e-01
9.140044833798952051e-02
1.031568036926871768e-01
1.068567368886292196e-01
9.598563542035283558e-02
8.729470473221981330e-02
7.870323246998053857e-02
1.100007116482850655e-01
9.597286157678898422e-02
1.093096568957695747e-01
7.802484999584093084e-02
1.038234392837755760e-01
9.335329673423009567e-02
1.045136155590781490e-01
9.887315629133315575e-02
9.409467600157639389e-02
8.363966709484450812e-02
7.519559619053993449e-02
1.063957485817667581e-01
9.130497082665538222e-02
8.938408822646105867e-02
9.902146385180880805e-02
1.044619933034602599e-01
1.144791056503960958e-01
1.034226717561676639e-01
9.150213943783193360e-02
7.687135199343074488e-02
9.641218762127218289e-02
8.853692706199628448e-02
9.265289292554175493e-02
1.054321865479987685e-01
9.784692724061963554e-02
1.231665144220431413e-01
9.387377506657497428e-02
8.431297681286699375e-02
1.154217321293150300e-01
8.569609529952738891e-02
1.183808829388749012e-01
8.352123300669651862e-02
1.014699639291161554e-01
7.694949444264079230e-02
7.678761917136484039e-02
8.062182150105316747e-02
8.641227060933318049e-02
7.191742351061497507e-02
1.175056663910784421e-01
9.485748929537751728e-02
6.596484481684164458e-02
9.953134940624497329e-02
9.527607957936747030e-02
9.666158777183433970e-02
1.110551915583809363e-01
9.623381967335990772e-02
9.734374485386373954e-02
9.238695430736088010e-02
1.007589776778882867e-01
9.983334995694322089e-02
8.856286068191074334e-02
1.229468168922769611e-01
7.131498404263804380e-02
9.481256633965723379e-02
9.088442578197541977e-02
9.034991685483519108e-02
1.143561183656606473e-01
1.030096789750637870e-01
7.877220218933891904e-02
7.670399682380726891e-02
1.057075137502039852e-01
1.027905050207665871e-01
9.034503554350127585e-02
9.844136488599211643e-02
1.214051784668170458e-01
9.005936532986424936e-02
1.030654455542088649e-01
1.194851570217677905e-01
1.257907855767424199e-01
1.181556150799532301e-01
1.211275306397470858e-01
1.060140386258112272e-01
9.207007775340812772e-02
8.032749392157720325e-02
1.098380548126756118e-01
8.621498407367637895e-02
9.191008018995826256e-02
8.232282276046294645e-02
9.769925248456740041e-02
1.200444006053055096e-01
1.131359195172331467e-01
8.994526998111655736e-02
7.760802228981956985e-02
1.073975543017997025e-01
1.170631898337478605e-01
1.010443824781401406e-01
9.486639678745631410e-02
1.032546855506827066e-01
9.798018978100793419e-02
1.176279275742024288e-01
7.814338594133093951e-02
9.837985382643875398e-02
1.088621737075415319e-01
1.160241588846265964e-01
8.569385067688238544e-02
1.174549317741350879e-01
1.119000037848707080e-01
1.019545719812970236e-01
8.829587410103298395e-02
1.417283175701012088e-01
7.257721242142876894e-02
1.260720562483202412e-01
9.029017390301226353e-02
1.125923491833209361e-01
9.077369210340910377e-02
9.760681567481817311e-02
6.703891585547652743e-02
1.107673672789541985e-01
1.117179722808989417e-01
1.000501966842569229e-01
9.276762882295416790e-02
8.475967722631798373e-02
1.113592296859271247e-01
1.250109795988082195e-01
8.686387373182609395e-02
7.053165137255022754e-02
7.742203805234773584e-02
1.094164485141468079e-01
1.026473295150724524e-01
8.277149342068200466e-02
1.235523002039286139e-01
1.201802954909308857e-01
9.547243640566206724e-02
8.993711234447349101e-02
9.216489783256981427e-02
1.335530754794651553e-01
9.277941426930097490e-02
1.052610378303999034e-01
1.022641876642043368e-01
1.122180798691830295e-01
1.187665631973867375e-01
1.108119562177518197e-01
8.618039686779635500e-02
1.051714858649996642e-01
9.890422474736357272e-02
9.325241527207966952e-02
9.176956422870750918e-02
1.119644642166935933e-01
9.034802077831342870e-02
1.141392120150397926e-01
8.738422913930439517e-02
1.060549833808959591e-01
1.362220313921663484e-01
1.058715805813467831e-01
1.204807163220587979e-01
1.058751940196987346e-01
1.449272863030199032e-01
1.159761378081410610e-01
1.069884601642256128e-01
9.912770952888291798e-02
9.260352984077790950e-02
9.468756923438022277e-02
1.131177930438049817e-01
1.198939039375420679e-01
1.116180955093580840e-01
1.204916365858693522e-01
1.225071785643064293e-01
8.549134323899017229e-02
1.106753540323814067e-01
1.216380764798249831e-01
1.157761813109653287e-01
9.771239640408511951e-02
1.092599770056845720e-01
1.072031615400935167e-01
9.593101387971390837e-02
9.492787395616725243e-02
1.332183880238410334e-01
1.105630680434877833e-01
1.138060982008188837e-01
1.168337381775926831e-01
1.138265270128431261e-01
1.099023784546211968e-01
9.325599624128198817e-02
1.209618961138751309e-01
1.382668632436403477e-01
1.046846992852828312e-01
9.215153926926691885e-02
9.756567870514998297e-02
1.161567322939451447e-01
8.588203196121368954e-02
9.332133898583584719e-02
1.282821369820268675e-01
1.004801551613275640e-01
1.162275627937416206e-01
8.947563612531443666e-02
1.094714696956767541e-01
1.047006618366654457e-01
9.819811596184617464e-02
1.127713691465227763e-01
1.041625096216155788e-01
1.240734028057526583e-01
1.213864526860189280e-01
1.120448278604791320e-01
1.067651530359748635e-01
1.002985036403152980e-01
1.141061721411544688e-01
1.070130288625409931e-01
1.155358949867565377e-01
8.522687335163389721e-02
1.338141294950560556e-01
1.397387997616584832e-01
9.499508914727496089e-02
1.158311935056707959e-01
1.550184916783222400e-01
8.790901037564048670e-02
7.482435760165324912e-02
1.125002073726297791e-01
1.236724684717709632e-01
1.109070891487556332e-01
1.249483163841173944e-01
1.138499804137690502e-01
1.173538864855947772e-01
1.391896387296722715e-01
9.907168776041452851e-02
1.190314750222881413e-01
1.004992856466893209e-01
1.125009040474512501e-01
1.357810521791245062e-01
1.219169442138617748e-01
1.052723399639819979e-01
1.133511416215187279e-01
1.271754675633533505e-01
1.007926419071455137e-01
1.215936661993840540e-01
1.374168220453658995e-01
1.132430116336179127e-01
1.127333717354118137e-01
7.205052506185284644e-02
1.279561779206853656e-01
1.115772523503627545e-01
1.207274190870199770e-01
1.290360970229322279e-01
1.024349831249415088e-01
1.501479062180883506e-01
1.025035992943289509e-01
1.279509333991476483e-01
1.135973366813712859e-01
1.140595965714108206e-01
1.027012443696119909e-01
1.255402994869076749e-01
1.302092480327972368e-01
1.226966811381740574e-01
1.174451072203411134e-01
7.615679647842335531e-02
9.130061526895097423e-02
1.052459949750392670e-01
1.249310803846404444e-01
1.050810172445919843e-01
9.829346164855952417e-02
1.033241001087898819e-01
1.217254316859771868e-01
1.271210749674106799e-01
1.067993583975276051e-01
1.445659219978537025e-01
1.125847293293373713e-01
9.967730030705788946e-02
1.086975820205309806e-01
1.018377196509251681e-01
1.211644944255140244e-01
1.211370355394991855e-01
1.070687985490297450e-01
1.310674579680876362e-01
9.512490707364133768e-02
9.593367825436457941e-02
9.991636716534933738e-02
1.061420282571394202e-01
9.372333141136662826e-02
1.308533752727030486e-01
1.107163577199293258e-01
1.027578293323981873e-01
1.219410530025107631e-01
1.255542689813272939e-01
9.600332805595024332e-02
1.265188106676179425e-01
1.206067743666997399e-01
1.060174362052105773e-01
1.274246908530423938e-01
1.316970018958222854e-01
1.072816494159931910e-01
1.299943233797124231e-01
1.122996675101187031e-01
1.052221602422996755e-01
1.047294535075529165e-01
1.223701344093831994e-01
1.328358739930223520e-01
1.111834595015315785e-01
1.190687733974303414e-01
1.094175098196369100e-01
1.198807875429599157e-01
1.068158445162015330e-01
1.176360159577921477e-01
1.014397899895418953e-01
1.416032947920873863e-01
1.317015864029787153e-01
9.974837727206589677e-02
1.092045865980917629e-01
1.122187002529396876e-01
1.305569512385108544e-01
1.150548187470334938e-01
1.279907196842844375e-01
1.269874894138561527e-01
1.069030542065571021e-01
1.124839611109761800e-01
1.029761097332851094e-01
1.187462038563552869e-01
1.202770702986802887e-01
1.059294062161490330e-01
1.214589254786514194e-01
1.160989532563406895e-01
1.201648258073026443e-01
9.463591807717211535e-02
1.313020999786188858e-01
1.252254127647905169e-01
1.050185257525748234e-01
1.280127218748230156e-01
1.216484085122445241e-01
1.090155866743691970e-01
1.081947827679206608e-01
1.209936965454806307e-01
1.314020254198796367e-01
1.019724954635282121e-01
1.289062345134138199e-01
1.059796179839388591e-01
1.115624100429782745e-01
1.103429473528686200e-01
1.045592939195867654e-01
1.270592041513462500e-01
1.123506796128288521e-01
1.488597689271904390e-01
1.287194312615670411e-01
1.180886032398468649e-01
1.329947826916113296e-01
1.284446077452641166e-01
1.183193539464760247e-01
1.094294890090165562e-01
1.318355404025543520e-01
1.262718013816229445e-01
1.073068555426054810e-01
1.352079972008580488e-01
1.143328202787283338e-01
1.199998814491995275e-01
1.125505624056145765e-01
1.071637446987762921e-01
1.104069633108362425e-01
1.027316664722682654e-01
9.174300566687575154e-02
1.173781016997316046e-01
1.174363251569481986e-01
1.040539993316660916e-01
1.164795495814843901e-01
9.976591145065497046e-02
1.262567801578823312e-01
1.039620697691727436e-01
8.314071642089351788e-02
1.233670220154466923e-01
1.483475005193664042e-01
1.158929505153483142e-01
1.269220640455749616e-01
1.254199048745769651e-01
1.239321577488379095e-01
1.234341170508710256e-01
1.171217861333976457e-01
1.275489685285269015e-01
1.107219333217490526e-01
1.206243814234501527e-01
1.010496972989123193e-01
8.229470809037697787e-02
1.330145243807303590e-01
9.553830999001675095e-02
1.140345758301590101e-01
1.358123596791504517e-01
1.344148742720116252e-01
1.135241621287263331e-01
1.099647477995068512e-01
1.173336975500881285e-01
1.406282145779864934e-01
1.092302579924758904e-01
9.265915405767070900e-02
1.036390054481312467e-01
1.184530356968260117e-01
1.005536029381728369e-01
1.088927874797389755e-01
9.153130197736501772e-02
1.094537761336200760e-01
1.069399112662635098e-01
1.242162870393779123e-01
1.128209632671558632e-01
1.175764021412258886e-01
1.007202616601820672e-01
1.150856884418955950e-01
1.477797415261911940e-01
9.761171262263784731e-02
1.197992179757545322e-01
1.103230285382182790e-01
1.350829582536375029e-01
1.089053127243155838e-01
1.402840187561839591e-01
1.306224184078131623e-01
1.364276889324308739e-01
1.106663684086613836e-01
1.030727959538068478e-01
1.296080429917034205e-01
1.152879925381309761e-01
1.022027097570406967e-01
1.068854174533036133e-01
1.029189680463550721e-01
9.914097516653584685e-02
1.100687523672337492e-01
1.062146043793015665e-01
1.154815671452154441e-01
1.369537195534616114e-01
1.120022558570024918e-01
1.309272070481355132e-01
1.389122438236845003e-01
1.269004949668160742e-01
1.089220408449566441e-01
1.131309018330605293e-01
9.509611485012585408e-02
1.075513448551879692e-01
1.084721788693337602e-01
1.250276091720343152e-01
1.056251049496065159e-01
1.341722828297216563e-01
1.204370892934317622e-01
1.155557969098489485e-01
1.429515056871074608e-01
9.225266872497225878e-02
1.244507884135511167e-01
1.338330880084332986e-01
1.078700995503183990e-01
1.204959044758219799e-01
1.170188448098271744e-01
1.171222874486610860e-01
1.280192917127939145e-01
1.202914463868132722e-01
1.030207144726581620e-01
1.347955479328294681e-01
1.252129020131971804e-01
1.101117766198629333e-01
1.343357904808822889e-01
1.285998175710956481e-01
9.879149941683686154e-02
1.053112492207538553e-01
1.380605196421731962e-01
1.378020917371146625e-01
1.351539693515541596e-01
1.303091148809862876e-01
1.343258865853354800e-01
1.382485054161450844e-01
1.274724731268567224e-01
1.221415418548770782e-01
1.249231017013892886e-01
1.306115630709100417e-01
1.190369795571229877e-01
1.345115198246923105e-01
1.182610722849187224e-01
1.042172776889574437e-01
1.306616540212072186e-01
1.248207828284500082e-01
1.115344807213602407e-01
1.113356348355389047e-01
1.109546121367458726e-01
1.483962145486916462e-01
1.205171446042075101e-01
1.126899236414727473e-01
1.141390984722884805e-01
1.312524836425619790e-01
1.223232151014756186e-01
1.231031842118015945e-01
1.247903212219083346e-01
1.339606513423592105e-01
1.354686910911091779e-01
1.295763514664991511e-01
1.169465018489802416e-01
1.061368545356170534e-01
1.068006909734670329e-01
1.302410807714233509e-01
1.293208116751256020e-01
1.528324161549226290e-01
1.220901480559114655e-01
1.356268291600588316e-01
1.178932216052224480e-01
1.523049267661086004e-01
1.426557714452156567e-01
1.195642519841425278e-01
1.173870903707719265e-01
1.403982983933856343e-01
1.330375286776900590e-01
1.329484282388235794e-01
1.789828377383479996e-01
1.438636908489095145e-01
1.431575413755016846e-01
1.238981153890285070e-01
1.540207057667197232e-01
1.232967939186914441e-01
1.247202320737111764e-01
1.339453282217751284e-01
1.195849732182275305e-01
1.402349462623960485e-01
1.306555422531849864e-01
1.416505652729808384e-01
1.343460046936071350e-01
1.406063486307033150e-01
1.410519345516483281e-01
1.331295751830825769e-01
1.102986870683656112e-01
1.229726797119602560e-01
1.404770549092966003e-01
1.497732156495537870e-01
1.203764456801205973e-01
1.300599869242789475e-01
1.524827994724098079e-01
1.278968809113461558e-01
1.333118751205635000e-01
1.090673905998436610e-01
1.401381683440854897e-01
1.378946161513039947e-01
1.316253157794491091e-01
1.290745583107417715e-01
1.199454994269090885e-01
1.071518609758511931e-01
1.259360009222135202e-01
1.073646069165772876e-01
1.467383970724724374e-01
1.367338691107855275e-01
1.369509705854465575e-01
1.325021246757990268e-01
1.490581080005617398e-01
1.579688122389920624e-01
1.489866501875447835e-01
1.443998239298331931e-01
1.214044864892928344e-01
1.451641308936214847e-01
1.426868597862873123e-01
1.751182944202713809e-01
1.390865997128834519e-01
1.373570174918807563e-01
1.501233600611862895e-01
1.105675625708687215e-01
1.233696606245765076e-01
1.354413568543681168e-01
1.388355369634013958e-01
1.265337582898762858e-01
1.358776679208019145e-01
1.085851729318462883e-01
1.229598496823827991e-01
1.416910061066097293e-01
1.227857101347376440e-01
1.338404311727448281e-01
1.182664494603517247e-01
1.401524099086308983e-01
1.488847873348269624e-01
1.314151055475751562e-01
1.316915237459515553e-01
1.323268245175082125e-01
1.384172966279703931e-01
1.201616898391928978e-01
1.383758134574955834e-01
1.452737297213520518e-01
1.548844757998650845e-01
1.404230776083043308e-01
1.636176918068872055e-01
1.150885094608188608e-01
1.459182897277999935e-01
1.379360323291963786e-01
1.205294323836299392e-01
1.386675059153867906e-01
1.078246299386970974e-01
1.297861971391114366e-01
1.411700869333730735e-01
1.029079109326700436e-01
1.296402894954789831e-01
1.185571171753433961e-01
1.510909517752362097e-01
1.320720415081090837e-01
1.470039194976070218e-01
1.252095821943769172e-01
1.306963978779104862e-01
1.368336709278351049e-01
1.529169447525661196e-01
1.241103615999755855e-01
1.647243289159759649e-01
1.584234538536176407e-01
1.350426736156441765e-01
1.241489798073350526e-01
1.208769876567688528e-01
1.464692381330148785e-01
1.414127472657589479e-01
1.345794743564516782e-01
1.223480980258316725e-01
1.443849382294467298e-01
1.153440969275397465e-01
1.559042811356463332e-01
1.458477756621858745e-01
1.481451457123048043e-01
1.420093928975263986e-01
1.455179354713389550e-01
1.292050309767740768e-01
1.184850105303883461e-01
1.482694118307036069e-01
1.397865395470106187e-01
1.455928954568105060e-01
1.015017859265690547e-01
1.213930319096976351e-01
1.222796447327817171e-01
1.379106010729161669e-01
1.588674850732097188e-01
1.188049332503683803e-01
1.259136948396993860e-01
1.119188874808026563e-01
1.432312458293455715e-01
1.429111330160678095e-01
1.258961214830401076e-01
1.553992932626640511e-01
1.288808728529018677e-01
1.147988326639023671e-01
1.231417817385638686e-01
1.327786954821970899e-01
1.089801068024500302e-01
1.051205824054124577e-01
1.630554504596380128e-01
1.304337945574858826e-01
1.124145275956410367e-01
1.301436348499786511e-01
1.524897417491951623e-01
1.371126282955432707e-01
1.748253699630994418e-01
1.109272472439312845e-01
1.370988333320557195e-01
1.227872482814216099e-01
1.034103036397708980e-01
1.467133712685377012e-01
1.278508579584753668e-01
1.434505291098048252e-01
1.303355923760620982e-01
1.083203892568076754e-01
1.367389345239824194e-01
1.097664336915467609e-01
1.405319006274364235e-01
1.331440105877125246e-01
1.100140414942421402e-01
1.616384317825902417e-01
1.415949535582471108e-01
1.386532526521019604e-01
1.454815665423953297e-01
1.335134463249396941e-01
1.158766091745065396e-01
1.297081023796856636e-01
1.348332577603557625e-01
1.422232125472880915e-01
1.138204424773977957e-01
1.223801153202054431e-01
1.156776297538625459e-01
1.129616622675427423e-01
1.504267484457919857e-01
1.324296272654085505e-01
1.193346801362483028e-01
1.467431722653761705e-01
1.564181222400733151e-01
1.521815714550166787e-01
1.196316606880831052e-01
1.454490318711260943e-01
1.331237499966769766e-01
1.311159351354017066e-01
1.347893481882219135e-01
1.385681757057473651e-01
9.439333481843875662e-02
1.292745561365045981e-01
1.192487777019565764e-01
1.402257780203563786e-01
1.349411288505323325e-01
1.312519488669220968e-01
1.476378461657036067e-01
1.392273991698156910e-01
1.376082187067544094e-01
1.339030175319789462e-01
1.196890165496424796e-01
1.605905764878165498e-01
1.349060192410210524e-01
1.228211448116067472e-01
1.247732039883777538e-01
1.375855408284391845e-01
1.409061065461452433e-01
1.315305914471572579e-01
1.287647824365352744e-01
1.449656831448775940e-01
1.270895226284817492e-01
1.347978968512189291e-01
1.308047638544547198e-01
1.218520652761307943e-01
1.415345527377341872e-01
1.255440684114134953e-01
1.455769912694304113e-01
1.475425726574156604e-01
1.371234626703881909e-01
1.584616191969880905e-01
1.515276595777719226e-01
1.296484153795091909e-01
1.708249355728079510e-01
1.529984436230016065e-01
1.465056215933288053e-01
1.484584041343913197e-01
1.358338126871107554e-01
1.645758597751243724e-01
1.355789559551131562e-01
1.263869536614360967e-01
1.456378113797869023e-01
1.444763944284336576e-01
1.449388357241858383e-01
1.117305035856869938e-01
1.622191940463677540e-01
1.694502083969847694e-01
1.482297695429464490e-01
1.454407236341799248e-01
1.602503581792751319e-01
1.725548916449051173e-01
1.419495549480451480e-01
1.487072765960757714e-01
1.241923194437272865e-01
1.443412820481151937e-01
1.255488024107892231e-01
1.491291437726796343e-01
1.439081545212347601e-01
1.670981316074260370e-01
1.353186138631254920e-01
1.568658594545869200e-01
1.525109189081224892e-01
1.613087253640513585e-01
1.606500250764932303e-01
1.670156515640885131e-01
1.669538579997821848e-01
1.547546442101697672e-01
1.496563874827347707e-01
1.222483651981926545e-01
1.546455067795559635e-01
1.408996417940789891e-01
1.538975024995197227e-01
1.352299965599225995e-01
1.409577317472530122e-01
1.144241724602405585e-01
1.471121053610342233e-01
1.415916114956228822e-01
1.451712937149660931e-01
1.683356821857641128e-01
1.401756997690759565e-01
1.496844251773050416e-01
1.596461219107032092e-01
1.542553443354220677e-01
1.223345052513428038e-01
1.275680979204471543e-01
1.481215549971843515e-01
1.476918770689618632e-01
1.141972892705051812e-01
1.398593055821188424e-01
1.495310186833910815e-01
1.498922855150044697e-01
1.323293861778631064e-01
1.667180372367929320e-01
1.391956425925295338e-01
1.176837518837654251e-01
1.418429600134393231e-01
1.312191335578194451e-01
1.608513430409881928e-01
1.448959088794189443e-01
1.458611839578451419e-01
1.515985723744345814e-01
1.226469368715135261e-01
1.503234049795121874e-01
1.579998061233093276e-01
1.325902438544621365e-01
1.395270673864325295e-01
1.599056621977304471e-01
1.512653774460002432e-01
1.590724577133656170e-01
1.401128054626285813e-01
1.318188095415813443e-01
1.372582805524222849e-01
1.553766184772213954e-01
1.346542108245976088e-01
1.314256998509203134e-01
1.609000980365158373e-01
1.377610464087799802e-01
1.414847136091763879e-01
1.535453629653464880e-01
1.477095569261548669e-01
1.019735811918227458e-01
1.633048142499191335e-01
1.685362804315065910e-01
1.650047205853304721e-01
1.728083034537561125e-01
1.454356580885246275e-01
1.289855028087031896e-01
1.445282002764892437e-01
1.736337265685091169e-01
1.547167656862822593e-01
1.708201094006281673e-01
1.446642051206250001e-01
1.541522371891467236e-01
1.360806287596038888e-01
1.376806230887320515e-01
1.405345635190435316e-01
1.581038760042628444e-01
1.581699621452832549e-01
1.557441522534418477e-01
1.456823236963617485e-01
1.348920730617562125e-01
1.858116451437821226e-01
1.538867645757295288e-01
1.496766989008388449e-01
1.531676340331379060e-01
1.361720053265130792e-01
1.499738469801261131e-01
1.539891900844875539e-01
1.469146340580597676e-01
1.260049273121570113e-01
1.626609882546440622e-01
1.328633445229109034e-01
1.600223027804332232e-01
1.287801116943259050e-01
1.623842696885602344e-01
1.182409529727187353e-01
1.632897049070095585e-01
1.597944053989291957e-01
1.459385896848876818e-01
1.431104504518991294e-01
1.476544151023175266e-01
1.315234330457165368e-01
1.987426814166101674e-01
1.206923328134049678e-01
1.537845369414525265e-01
1.480260625205830627e-01
1.547916373376246046e-01
1.168000944777441846e-01
1.620313210344470900e-01
1.329633705029453217e-01
1.423835048312966922e-01
1.509832960699378224e-01
1.322890349375313579e-01
1.510096390386663767e-01
1.679693253090554783e-01
1.625001332499952100e-01
1.637228867787564046e-01
1.536907740061255745e-01
1.466160627792263416e-01
1.590887773426623297e-01
1.563128165458831931e-01
1.582516052540011708e-01
1.789791687232309414e-01
1.573606148765417101e-01
1.737152118865318284e-01
1.379564428442461022e-01
1.484082704621917104e-01
1.260556358261152865e-01
1.597543349421831071e-01
1.593092671152193662e-01
1.280276289761888564e-01
1.553219180066732763e-01
1.474100929174323449e-01
1.385070580834666387e-01
1.382406212208122931e-01
1.680183678537216230e-01
1.642961523445983230e-01
1.700555660689454518e-01
1.627311611915779610e-01
1.733180289062839496e-01
1.561221238100460318e-01
1.439649243969647052e-01
1.703573898141011733e-01
1.490602788368994569e-01
1.723369794829471280e-01
1.360596386291801629e-01
1.491901528701764235e-01
1.539787702122097368e-01
1.667963107363524267e-01
1.589413661537807110e-01
1.407221258485116810e-01
1.525256359504119918e-01
1.455680692871925697e-01
1.047677459800865213e-01
1.217055195184044980e-01
1.293505453906460823e-01
1.633254435197253607e-01
1.737076549290918204e-01
1.601555871283663890e-01
1.760337592832220965e-01
1.678249862205086484e-01
1.451919865684844768e-01
1.593420101300416225e-01
1.630396784015586409e-01
1.587565144251223970e-01
1.115155119640753451e-01
1.753706956425939156e-01
1.898972794760835636e-01
1.537389233920369302e-01
1.700875518370643380e-01
1.506344934745072472e-01
1.269159573882083780e-01
1.500624050675850030e-01
1.564464034548325722e-01
1.554782900370922094e-01
1.377599551684183798e-01
1.402097139401764503e-01
1.643664820333183840e-01
1.395483675880765939e-01
1.436664315230903599e-01
1.652709976296421746e-01
1.767752047827518824e-01
1.471506974210340379e-01
1.867459195503165525e-01
1.759802585581562995e-01
1.594234976619540445e-01
1.538713557810968968e-01
1.423632502457677917e-01
1.623992754379568471e-01
1.450082625403100733e-01
1.434916258401283395e-01
1.582682651162704845e-01
1.594567234935609923e-01
1.576625121553574260e-01
1.806243731875738778e-01
1.586043053150438253e-01
1.652014684275341927e-01
1.800064442269071474e-01
1.272605523619731727e-01
1.495083451082916404e-01
1.700473332983507835e-01
1.487664643537226772e-01
1.626357145706145979e-01
1.466716564613622931e-01
1.584702141318873880e-01
1.707635733807023048e-01
1.657063244191808449e-01
1.557157180669728469e-01
1.482628475716656069e-01
1.590433227568666119e-01
1.821078488511240767e-01
1.391959340536489953e-01
1.278507159207604993e-01
1.513179739663602086e-01
1.429460366098005975e-01
1.608797310604624109e-01
1.629846105719038873e-01
1.356048541724422796e-01
1.819217449629854100e-01
1.622705471943720335e-01
1.620964938906313269e-01
1.335021416871781941e-01
1.751305436397489201e-01
1.354071182543993557e-01
1.314236192433435868e-01
1.475370973614564818e-01
1.681525910869148266e-01
1.452879425230149124e-01
1.612017126185282256e-01
1.644895965635535529e-01
1.737515841513253556e-01
1.380964132609298900e-01
1.320731356689526792e-01
1.527798213961078511e-01
1.251650570200358858e-01
1.383639639538299659e-01
1.638061015647742369e-01
1.794271370633266083e-01
1.361787485800455000e-01
1.726860013709649033e-01
1.881710997161434584e-01
1.544691492485161244e-01
1.947843639343713462e-01
1.555940162600389920e-01
1.918981234556257631e-01
1.727068770809906118e-01
1.371442999221289538e-01
1.730464865817041287e-01
1.433079181242290223e-01
1.561764567100721868e-01
1.911297706789924222e-01
1.687240666777419518e-01
1.574789436661229447e-01
1.570193120646164175e-01
1.594274709403905588e-01
1.686012072373498094e-01
1.614929147758661088e-01
1.592245529969966988e-01
2.022644386047321996e-01
1.522752434362158735e-01
1.406203765533278471e-01
1.588206671090324207e-01
1.481596257632517011e-01
1.706934864248470518e-01
1.788208042990314661e-01
1.695676458078366478e-01
1.535069787423852250e-01
1.531617652853206613e-01
1.766929021945248535e-01
1.694564342098073273e-01
1.776542126671239175e-01
1.855928827322688435e-01
1.657303750549265209e-01
1.800609169004993571e-01
1.392485944111052643e-01
1.454248399633663313e-01
1.348353260347146809e-01
1.519153768266756632e-01
1.436703139873976576e-01
1.567126488635729731e-01
1.513943556616177410e-01
1.413863749771634148e-01
1.195977218774233602e-01
1.717761185466722129e-01
1.608405716217754244e-01
1.453266136819454102e-01
1.641422552815768876e-01
1.760085250833912096e-01
1.789113946957066603e-01
1.283198738731973765e-01
1.607613576379425813e-01
1.577040552219469149e-01
1.826999504872819091e-01
1.667045987239265670e-01
1.494083478713583990e-01
1.494722411251772076e-01
1.400765821321579840e-01
1.594569336190643782e-01
1.293466181706070806e-01
1.780165339668830782e-01
1.774802424313517701e-01
1.797731590910039701e-01
1.526570267742641540e-01
1.648108081204273101e-01
1.530349730932150376e-01
1.405043815740962265e-01
1.406003743544892715e-01
1.486457407823871535e-01
1.650065987073339735e-01
1.687029842214049224e-01
1.675673155211277743e-01
1.401575022028097861e-01
1.596160424122914645e-01
1.446567293815881616e-01
1.554913008135909713e-01
1.628487977659815455e-01
1.676090532065893923e-01
1.555351572546922190e-01
1.483819203768790285e-01
1.698838194221979070e-01
1.399651389205730789e-01
1.423573908557460299e-01
1.765320601167500447e-01
1.848294231249780761e-01
1.558544284407895886e-01
1.489029529553489439e-01
1.440915928263577783e-01
1.539093945557185872e-01
1.636047570221004221e-01
1.362186491181007209e-01
1.598485538197540468e-01
1.862934381996095845e-01
1.398757047950611176e-01
1.584691349627947721e-01
1.566759440704542650e-01
1.333797868504589534e-01
1.849810333887887404e-01
1.481657219875324172e-01
1.744070808097512582e-01
1.684967148426442241e-01
1.570300703572357626e-01
1.500255102787716732e-01
1.546079012886176496e-01
1.438605052215722047e-01
1.405431397708176433e-01
1.757932473868244749e-01
1.595546941270332142e-01
1.687067268121678065e-01
1.631266908559040607e-01
1.764673504654286074e-01
1.891160519842259302e-01
1.416521333151821993e-01
2.004980471131383724e-01
2.185067675395708231e-01
1.775180948037638207e-01
1.756092641909410834e-01
1.537739011266065214e-01
1.651140438076562911e-01
1.567411670608160057e-01
1.581033267432964684e-01
1.373927230253006448e-01
1.745721750942621775e-01
1.742079520084084399e-01
2.200600549822871455e-01
1.619364367870639310e-01
1.533743985337405746e-01
1.796109859422155008e-01
1.770360104616537922e-01
1.623537618581195607e-01
1.703142438524232194e-01
1.611549859988315181e-01
1.616160579106347694e-01
1.666180980108643850e-01
1.800984451121346586e-01
1.756923450697651656e-01
1.717607205505673751e-01
1.312303134062073884e-01
1.641730946176973294e-01
1.924613385531597776e-01
1.763184121072578214e-01
1.529496178867976452e-01
1.812145213659235310e-01
1.640598336295927273e-01
1.475139545527704155e-01
1.861244016497506926e-01
1.742974608515348856e-01
1.998399692437126951e-01
1.645698441876395357e-01
2.045654574990640462e-01
1.842896962066422339e-01
1.762535806004906780e-01
1.656135206039185959e-01
1.739946682923054766e-01
1.429919725345653592e-01
1.792524877324286336e-01
1.647186598566804661e-01
1.385005347430635636e-01
1.438743232627750779e-01
1.817016726085544376e-01
1.696011679219917856e-01
1.902303969271021133e-01
1.306445903524397489e-01
1.260629085170110186e-01
1.463451971976110766e-01
1.695148184358254428e-01
1.569174972336606910e-01
1.688818258750154899e-01
1.725751285490732534e-01
1.595029065355182685e-01
1.529920837042018922e-01
1.594063329814399965e-01
1.622445528865177622e-01
1.415335544638239573e-01
1.958773892784447523e-01
1.797990593699064499e-01
1.516678828880797525e-01
1.564365988286078590e-01
1.546525809155618880e-01
1.372974564795615970e-01
1.528161849095643066e-01
1.685573551712132301e-01
1.845074736407400773e-01
1.451846728232560058e-01
1.878006462852214731e-01
1.970320388307695569e-01
1.612903125027831397e-01
1.444321772174088636e-01
1.747948433223100173e-01
1.854713986794123970e-01
1.765285344063089734e-01
1.644737977731382250e-01
1.631984210755846043e-01
1.782601628463338639e-01
1.632732306198135530e-01
1.726961958527833685e-01
1.915062272786140218e-01
1.904672756825951940e-01
1.681792343039086868e-01
1.615467563892175051e-01
1.490848777876520592e-01
1.827000840563430539e-01
1.606534403291279556e-01
1.873812588664089673e-01
1.660270099078841877e-01
1.720276966942455021e-01
1.761120517449645817e-01
1.658137332135369568e-01
1.597901862634427961e-01
1.596997126979692871e-01
1.796487023299283559e-01
1.864963842707686725e-01
1.731754407233266624e-01
1.825513820158156386e-01
1.492218286045592923e-01
1.681104997169772242e-01
1.849344780303667779e-01
1.822184663613446720e-01
1.721045682029519186e-01
1.639353351251178481e-01
1.836646549303944387e-01
1.744099889058972896e-01
1.819161527576924342e-01
1.788051924488454347e-01
1.785776423574491623e-01
1.560267984000168195e-01
1.868770496926265012e-01
1.742936634332447055e-01
1.772130517564434460e-01
1.861771813407885889e-01
1.485221557993887664e-01
1.791846243932115890e-01
1.962215850364626424e-01
1.694867203663414923e-01
2.346231262056076572e-01
1.907086527361865069e-01
1.561178894952001128e-01
2.021721777091462224e-01
1.978232305022953330e-01
1.885561175432491909e-01
1.784541414392485092e-01
1.677835408970798081e-01
1.699075779282821774e-01
1.846026560838553987e-01
2.043080012954455460e-01
1.726840500413458213e-01
1.905473099215512223e-01
1.799216648081387315e-01
1.536289868896930921e-01
1.455982450540774797e-01
2.013120663692636036e-01
1.776890154882730388e-01
1.604146881345858422e-01
1.574319342802775745e-01
1.611294215236354077e-01
1.951616314878978908e-01
1.744602200233386080e-01
1.797918066200947795e-01
1.764099347989594724e-01
1.766127786582563919e-01
1.689710083692825549e-01
1.633360011098778652e-01
1.603319923878676889e-01
1.890878984834785947e-01
1.767786837390173671e-01
1.772216502255485326e-01
1.791441375610559050e-01
1.903107594625959575e-01
1.874894566052527078e-01
1.309498821046514716e-01
2.048170905475423798e-01
1.529040265649948271e-01
1.666562632069940320e-01
1.949683693921856753e-01
1.938595052188691326e-01
1.504263986162993616e-01
2.228155208243607355e-01
1.937294100298637967e-01
1.817648415137106954e-01
1.710698532140579597e-01
1.849735587170172058e-01
2.003591584637900436e-01
1.745224986756253871e-01
1.447323712907330473e-01
1.485098484950130304e-01
1.783541554574005206e-01
1.561554822508224583e-01
1.601981431672372946e-01
1.859447872523109502e-01
2.089402682883583218e-01
1.882832202018695777e-01
1.684234725500508012e-01
1.547000591211083464e-01
1.556487648786873679e-01
2.028155020485853666e-01
1.834068483123018900e-01
1.875840854445093853e-01
1.881940493571160888e-01
1.666267183583391709e-01
1.676196074035250505e-01
2.047500327806179299e-01
1.747036376498141697e-01
1.702018511634445508e-01
1.423003619126480823e-01
1.890642386393915075e-01
2.107507965010838591e-01
1.473647562218978746e-01
1.729366065401457819e-01
1.948624999589552431e-01
1.819008038805365879e-01
1.571044060086060346e-01
1.858444267435466202e-01
1.741216966260084875e-01
1.722965583274994883e-01
1.824596191972660542e-01
2.113642302882783319e-01
1.791151445565692113e-01
1.419178436506776664e-01
1.571960687798210909e-01
1.682958328014087790e-01
2.003484023567963790e-01
1.928233209987670338e-01
1.686977543104879740e-01
2.068844595063054070e-01
2.218995413874541300e-01
1.955852648005399763e-01
1.576639761065141143e-01
2.098491624049609594e-01
2.132359796130409157e-01
1.680397999575930779e-01
1.883860793830295366e-01
1.691601197125618405e-01
1.810045693797803223e-01
1.579304777557488382e-01
1.531869165270221267e-01
2.036534646763618894e-01
1.764946246813642039e-01
1.420940369672959447e-01
1.700985931606658619e-01
1.826698342220880455e-01
1.764531623821486983e-01
1.709872219147487438e-01
1.921505109460932559e-01
2.151456046817254997e-01
1.847225692177860701e-01
1.743905795295689620e-01
1.866982180857604257e-01
1.807973322616045209e-01
1.738863063572204659e-01
1.854205440696904683e-01
1.865323856210929776e-01
1.456805009861051048e-01
2.141559181763878772e-01
1.889789835411472552e-01
1.947981332186924652e-01
1.677440164110097776e-01
1.612397142141244744e-01
1.890275986734539504e-01
1.830297068650574843e-01
1.849387511955804808e-01
2.010859529164681636e-01
1.898934438112705181e-01
1.827525842859188399e-01
1.674346019012371845e-01
1.720425633069388727e-01
1.878666383129448392e-01
1.944582281229816356e-01
1.959792021375176274e-01
2.017823569467260270e-01
1.599769436054139793e-01
1.736144558561857065e-01
1.897749796292342861e-01
2.082052234092237331e-01
2.237310732990965834e-01
1.888120886225590489e-01
1.610245026938919854e-01
1.819221224024472061e-01
2.194799607820830945e-01
1.705651408865720420e-01
1.886329737061462619e-01
2.216877731658970507e-01
1.748399855201726305e-01
1.567532931589243617e-01
1.688216532550183557e-01
1.794094744696530241e-01
1.920466443927377476e-01
1.763527101589909274e-01
2.005706246252455249e-01
1.841998044467066387e-01
1.977606845014564518e-01
1.818603365805969430e-01
1.929431305588729106e-01
2.218389749677205647e-01
1.971005977831074563e-01
2.503330353808330688e-01
1.921761346812296822e-01
1.660941996890048789e-01
1.544895638800072857e-01
2.220328015600553928e-01
1.925803117252881114e-01
1.668257356848755479e-01
1.933964082239563176e-01
2.064651507503376671e-01
2.108862561006432379e-01
1.969789767803859226e-01
2.140477479025833518e-01
1.976051742656300958e-01
2.234369793791087522e-01
1.950181607088901092e-01
1.930921785831811732e-01
1.773297429261064539e-01
1.717022011445556162e-01
2.242054794334733814e-01
1.660323813560238837e-01
2.001659095414515255e-01
1.956331713426383567e-01
1.976526870086957322e-01
1.809713208956928165e-01
1.877762913652698262e-01
1.803554500287158358e-01
2.333515562224513784e-01
1.850074764603894251e-01
2.171174897981006935e-01
1.875525209023739259e-01
1.996436441008231921e-01
1.974012763514212121e-01
1.945431368206304856e-01
2.017274028998935487e-01
1.886160660350433005e-01
1.883116749088252495e-01
2.297281956212053888e-01
1.872684560766833817e-01
2.198926765835803598e-01
1.834185666290049088e-01
2.122135208080308533e-01
1.997319941753148975e-01
2.024730792500382126e-01
2.295196571634456062e-01
2.107650950842830662e-01
1.823068692851146366e-01
1.648518820574290389e-01
2.128851226021820087e-01
1.792383508804807901e-01
2.172872412281490750e-01
2.080352814380871940e-01
2.027495792008832398e-01
1.860186186917179296e-01
2.113838122658166785e-01
2.210302482281574776e-01
1.749179954024033257e-01
2.452897228677227703e-01
2.037670782309672635e-01
1.875586210527084019e-01
2.303300879840123883e-01
1.823755066227588650e-01
2.293091326627985371e-01
2.380990381086395824e-01
2.108235425353973680e-01
2.087728357886734776e-01
1.669083139554170259e-01
1.934841803032365526e-01
2.152040194698623676e-01
2.045939449410498767e-01
1.954939994128126468e-01
1.758984359770852934e-01
2.258008470829923064e-01
2.366388804521983580e-01
2.236565480207195200e-01
2.097952966034352940e-01
1.934597696179318482e-01
2.018253936983997188e-01
2.271784363934777617e-01
1.965447760693249946e-01
1.982981972498603640e-01
2.129604371257770579e-01
2.190599586806355192e-01
2.115263273329789639e-01
1.944552325376678048e-01
2.286460238069687179e-01
1.843630031840423622e-01
2.207204909561470974e-01
1.971227678525808158e-01
2.124530168913470185e-01
1.839383984834755403e-01
1.987237782557080001e-01
2.171732561329590971e-01
2.174505527237295954e-01
2.230309012415556957e-01
2.414615287338925387e-01
2.303802648518770424e-01
2.149172551198661740e-01
2.067182103971942075e-01
2.575894151557200362e-01
1.973732466542766628e-01
1.821507770315272945e-01
2.009479371248096835e-01
2.132998826475077103e-01
1.740082807666076814e-01
2.414328241931374963e-01
2.176561164301831774e-01
2.360190555247418942e-01
2.353170505555844394e-01
2.091761572972126448e-01
2.257831848885207826e-01
2.478410280628319251e-01
1.648366460742453354e-01
2.375410422025018287e-01
1.984802485558335994e-01
1.649286052169977035e-01
2.293296243454872041e-01
2.174656245616128913e-01
2.159911931765665094e-01
1.690927680900806696e-01
2.019678219895148785e-01
1.934067864051854657e-01
2.099362071372155858e-01
1.865401313223838120e-01
2.089223619806055143e-01
2.489203596565177645e-01
2.060073160947367421e-01
1.940275037823018522e-01
1.981376816875821123e-01
2.116335125641557180e-01
1.929966383358562299e-01
2.170453930273117671e-01
2.128348227118294356e-01
2.531779320442551495e-01
1.798928683440429444e-01
1.972788900647615418e-01
1.909328181791601908e-01
2.340309824181639742e-01
1.842150980490384615e-01
2.029595074421200740e-01
2.404909732904789155e-01
1.892594908698413680e-01
1.922498391535610029e-01
2.208928314231836665e-01
2.509117700008268725e-01
2.147232647613511458e-01
2.226280034603946301e-01
2.331054504062381461e-01
2.145654360335531585e-01
2.088247330191492224e-01
2.269661407646763884e-01
2.014247093414799350e-01
2.106726540983846485e-01
2.466370561820310503e-01
2.316157432463187282e-01
2.387172406087038623e-01
2.231343908561909672e-01
2.079136311676774984e-01
1.847493050426687322e-01
2.123481692118753816e-01
1.846963294212826678e-01
2.713322399117953920e-01
2.189318469741133311e-01
2.406968194844250342e-01
2.576470418981204324e-01
1.670814569410470074e-01
1.987919431887812671e-01
2.139951015350676500e-01
2.131176765719075272e-01
1.875399082267200090e-01
2.302054865855892307e-01
2.228494139820206554e-01
2.354684365247901034e-01
1.802340933539424706e-01
1.887708524048368752e-01
2.245081189129861654e-01
2.579281749354840891e-01
2.371149673219738185e-01
2.206034094380861232e-01
1.965452914423732045e-01
2.405395553201552516e-01
2.262174339285356606e-01
2.042753876378682332e-01
2.357046840676070287e-01
2.595252669607914786e-01
2.634691308629407702e-01
1.909915692693895384e-01
2.191530722322210523e-01
2.351849313489148274e-01
2.126910912992653058e-01
2.232045349047231952e-01
2.145626219286171366e-01
2.044511683129935087e-01
2.153180023283996491e-01
2.468500074546659262e-01
1.967478716926543969e-01
2.082243563380360984e-01
1.900941657714902422e-01
2.209487907711674137e-01
2.403093687730738504e-01
2.208702564200323570e-01
2.372378212248664742e-01
2.134813660708222149e-01
1.925344460346262998e-01
2.202141129478851211e-01
2.404765032108620582e-01
1.953461043504327588e-01
2.333592025743336240e-01
2.879676665940872349e-01
2.354012763921724816e-01
2.111086268520870612e-01
2.233257188598544440e-01
2.229918887227561042e-01
2.673435856628169627e-01
2.035557722389855495e-01
2.401236427950301788e-01
2.249782596375415333e-01
2.190072583963424968e-01
2.371984710296151655e-01
1.967633259263874002e-01
2.060718196802457103e-01
2.294519474419136340e-01
2.643289608540635438e-01
2.585387733597683257e-01
2.192281758782362311e-01
2.087455171852310165e-01
2.209711888125860391e-01
2.280480728255084300e-01
2.416321299589499205e-01
2.213954297278939165e-01
2.248166370475487286e-01
2.341639262792545584e-01
2.129112435399037884e-01
2.117369697549728869e-01
1.840634337845652169e-01
1.983450814035603027e-01
2.013072207354583143e-01
2.400748479521803147e-01
2.118680739936020796e-01
2.252927052337102276e-01
2.568020127539943909e-01
2.343717339133441768e-01
2.107316010108067350e-01
2.425332548949738487e-01
2.235211594165116000e-01
2.268791482862035636e-01
2.512141250637470735e-01
1.902503231745629464e-01
2.310679577829297948e-01
2.537112564699198769e-01
2.376939272880750076e-01
2.574108514886856436e-01
1.855360477512605910e-01
2.140117595781823312e-01
2.117299966003855227e-01
2.521559639803948594e-01
2.328820846834930569e-01
2.302756462783960012e-01
2.179939461251836907e-01
2.054445530421656341e-01
1.885655594902296839e-01
2.456305101758194664e-01
2.062077915989971588e-01
2.308629284297221418e-01
2.096562552198177054e-01
2.110184640466008787e-01
2.323665308785563821e-01
2.300351593817626938e-01
2.430697919495186654e-01
2.457079459658540188e-01
2.449315144351084939e-01
2.213926455054152920e-01
2.043079441017618125e-01
2.064210331780458874e-01
2.123308589136211622e-01
1.981909946454185611e-01
1.959458026333591174e-01
2.319395183002202765e-01
2.071312120171552862e-01
2.203727663224918365e-01
2.466797927977416038e-01
2.464437244636148716e-01
2.252536440338289703e-01
2.438681409340365536e-01
2.498207073845955806e-01
2.634611884447352059e-01
1.798359845708046301e-01
2.722508557304193499e-01
2.185676960195723773e-01
2.295365629987966005e-01
2.561417643118430454e-01
2.490046163284075076e-01
2.155657998101159212e-01
1.877370268517346286e-01
2.195151581244763062e-01
2.842564940567644527e-01
2.635169808828291549e-01
2.527239273599746761e-01
2.286544100284013947e-01
2.249663727601013130e-01
2.572927782503265925e-01
2.282116762465809523e-01
2.149027494965000673e-01
2.258382152241246443e-01
2.373284987740504337e-01
2.289322216763878259e-01
2.364529200273192411e-01
2.176227338906365771e-01
2.062627042361912799e-01
2.287552301847628755e-01
2.335025256562759666e-01
2.448802523254949293e-01
2.186396227023567063e-01
2.197360647949367085e-01
2.024786880981289949e-01
2.097483834492053778e-01
2.414789591814411052e-01
2.293743150967373912e-01
2.918977123260595996e-01
2.230167870551228171e-01
1.951091195545048285e-01
2.750140999795847030e-01
2.118238751262618846e-01
2.273020849684826705e-01
1.984434355034455366e-01
2.289495190122444734e-01
2.144368762713814991e-01
2.643820868967006743e-01
2.246982019761024074e-01
2.218773846627632995e-01
2.509110350094673758e-01
2.368929977219243477e-01
2.549377723426062281e-01
2.044496127203866420e-01
2.189073686808813979e-01
2.504007303861897071e-01
2.121957592708198226e-01
2.292313441645634220e-01
2.229907647161850359e-01
2.447644311623772273e-01
2.480234649793368051e-01
2.292409901462084121e-01
2.206023429536157765e-01
2.414564231826364094e-01
2.592545107871264132e-01
2.326898488719377212e-01
2.264643319573280411e-01
2.260738327680097692e-01
2.594319734968785207e-01
2.608990471252608523e-01
2.433057979243098690e-01
2.111805722929673557e-01
2.758227357926210654e-01
2.550055002524664882e-01
2.391415647147566159e-01
2.110870886195331531e-01
2.333395279347247053e-01
2.428493050187943425e-01
2.061456173835727879e-01
2.311512484149432500e-01
2.654155978439111108e-01
2.149902430004470844e-01
2.601867031227279026e-01
2.196551665366017203e-01
2.772635859840232309e-01
2.832763209994605402e-01
2.514640205839552278e-01
2.534935688114450247e-01
2.186168824066535565e-01
2.582858582874198450e-01
1.815491932771659822e-01
2.535273115031566604e-01
2.079170317590293138e-01
2.162800429364295784e-01
2.323586519881332413e-01
2.478884728452800390e-01
2.427527742859457993e-01
2.673003978023320015e-01
2.353487746292433902e-01
2.574466333153357378e-01
2.568307289898685286e-01
2.635080681626337240e-01
2.642308861849360091e-01
2.568996190609136310e-01
2.701809056505045104e-01
2.595351830434868834e-01
2.980666991045528569e-01
2.317909107303255112e-01
2.956225610042128582e-01
2.287969381890314902e-01
2.845346776737205929e-01
2.186872377500669040e-01
2.535180106415141910e-01
2.584022629942407945e-01
2.440355066437585874e-01
2.725171462068677330e-01
2.455761027128208207e-01
2.672386775791833480e-01
2.400982253139037903e-01
2.568475837639020987e-01
2.573738825784806505e-01
2.705662273734569245e-01
1.974371133400943668e-01
2.278166135694837113e-01
2.422423648474913704e-01
2.748707413976089198e-01
2.555931556378212566e-01
2.487618810482208620e-01
2.692788766713046789e-01
2.473998519240723226e-01
2.325738075489818535e-01
2.289685129103900818e-01
2.029631904278116072e-01
2.741097105661717270e-01
2.577470709652425196e-01
2.806300554385158796e-01
2.761739683374294652e-01
2.294966600008356561e-01
2.458394314336292130e-01
2.635443578539996556e-01
2.418110254037308116e-01
2.754857941725043502e-01
2.111563378205946473e-01
2.530266247171956695e-01
2.377438625152900331e-01
2.145349846683827777e-01
2.480154178086232120e-01
2.929037411866939333e-01
2.406816282248129546e-01
2.477400904720158115e-01
2.641596980074666368e-01
2.451530332090396946e-01
2.551975440194049760e-01
2.554338876484927301e-01
2.557983292614378623e-01
2.673760248618535229e-01
2.019675242136718951e-01
2.480745450908494742e-01
2.215347594552615762e-01
2.791337434110511828e-01
2.387475740095164056e-01
2.150497916654578734e-01
2.934072001598967971e-01
2.747281237077218718e-01
2.183070465072188271e-01
2.346814808698123589e-01
2.289572800208088954e-01
2.443978090159021066e-01
2.616115916928807850e-01
2.589100565362799089e-01
2.940474464733039417e-01
2.670909611048383758e-01
2.469457612160535498e-01
3.231596084469854913e-01
2.123005080591446325e-01
2.527359073757095009e-01
2.708108740599193265e-01
2.887328538149586676e-01
2.497571382240556248e-01
2.376297258852950456e-01
2.565716638920705894e-01
3.107683879755188672e-01
2.671558312167392479e-01
2.409305729567754184e-01
2.436257084683751684e-01
2.685264274378306171e-01
2.812052788483467847e-01
2.808238246284914807e-01
2.560131230838788019e-01
2.287535396882114380e-01
2.383706451201372534e-01
2.788264378486823292e-01
2.837224360395704803e-01
2.846469984776569540e-01
2.463036210875643173e-01
2.802760862807088804e-01
2.226809193538268339e-01
2.420712977842776059e-01
3.113622982914306392e-01
2.629331598139129089e-01
2.429680609023789351e-01
2.803465332542932065e-01
2.948462600132591427e-01
2.677701683692668699e-01
3.172321219124800140e-01
2.706999713947493280e-01
2.489749235161479723e-01
2.738905777929269703e-01
2.502493124068514985e-01
3.126646435087345743e-01
2.773412758992999105e-01
2.729346311802082203e-01
2.750971962288649153e-01
2.290258184113196926e-01
2.320615086600414101e-01
2.951620217846783745e-01
3.043991528976536243e-01
2.675753220890666473e-01
2.594022347704059150e-01
2.842538629639118630e-01
2.641810609535473753e-01
2.547816284192670477e-01
2.962909014377765327e-01
2.657160072589492272e-01
2.807020438564285514e-01
2.970697315835029162e-01
3.028068058357280545e-01
2.571602512966177367e-01
2.411178731029741118e-01
3.037873348183923183e-01
3.255563702535414494e-01
2.825377294954514173e-01
2.858885261394780164e-01
2.644380473926341568e-01
3.309650394024652442e-01
2.534527659219524831e-01
2.587260414913762907e-01
2.510188308942657431e-01
2.861526025257235539e-01
2.495227224058913229e-01
2.421957418223456282e-01
2.591938421763858025e-01
2.749286615068500250e-01
2.316136847717479019e-01
3.221179448647650823e-01
2.834882254841792348e-01
2.544962454823830877e-01
3.129049049954258366e-01
2.543548555862467087e-01
2.657302948392168407e-01
2.935733115285302230e-01
3.008065337395456340e-01
2.285889085175700219e-01
3.042160406231053660e-01
2.782602732904780329e-01
2.581200198425645520e-01
2.526236014642281869e-01
3.271282901589204761e-01
2.688080964715087728e-01
2.543675092464369181e-01
2.646033004016539736e-01
3.082175874780887503e-01
2.849481827730894201e-01
2.620122164653884700e-01
2.679452694953941561e-01
3.018916723436680383e-01
2.477659804188563630e-01
2.604687207156213824e-01
2.762982167535241174e-01
2.758081165425754211e-01
2.163853451319391052e-01
2.388377103021386005e-01
2.635856593733389985e-01
2.951534949162250565e-01
2.484292030781082572e-01
2.924089514437074877e-01
3.076174590192533587e-01
2.566671203725739980e-01
2.976396822893512817e-01
2.648125318026143260e-01
2.368815940030026546e-01
2.742416375864782929e-01
2.433522682228752287e-01
2.837504959637103252e-01
2.879035879705263978e-01
2.722819718901032804e-01
3.250644045362489631e-01
2.827517341464704237e-01
3.386920218573862273e-01
2.331435423849230193e-01
2.885640895842036535e-01
2.789978673829120459e-01
2.695955016672036963e-01
2.545328796906677349e-01
3.250719160750724090e-01
2.509322918210026843e-01
3.159941214663138376e-01
3.481409123280680418e-01
2.910183614669787922e-01
2.902383738405217573e-01
3.134731644377689586e-01
2.784641232693169655e-01
3.125439572978869207e-01
2.815781664821896402e-01
3.063928856870371531e-01
2.929430512162519706e-01
2.778042291452381130e-01
2.526566077449401981e-01
2.859268131732951024e-01
2.709339153694833024e-01
2.921654415323877707e-01
3.046779771609130494e-01
2.526638777025098093e-01
3.010302937889033914e-01
3.025161804093103313e-01
2.928048756371610661e-01
2.091958286517582866e-01
2.862192675656085594e-01
2.851255209795915402e-01
2.565817557664618609e-01
3.077390861865676452e-01
2.930044844493400191e-01
3.260800755131795792e-01
3.063848989470300266e-01
2.845791180949103216e-01
3.379065041118504142e-01
3.558863222976701435e-01
2.982433843506367421e-01
2.276057099268579409e-01
2.804333420613886463e-01
2.649539832446565768e-01
2.806324546729856984e-01
3.086206583038934026e-01
2.668794223518148323e-01
3.041434095271670635e-01
3.518008299862326327e-01
2.433477138919450389e-01
2.713314768608183769e-01
2.737597206827961371e-01
2.526749578936220986e-01
2.667357626602658294e-01
2.830213413396633348e-01
2.582593979391247796e-01
2.509936187239134031e-01
2.697923231779058573e-01
3.052177729063821343e-01
3.129030170799455002e-01
2.863605654418344693e-01
3.179569777887173987e-01
3.282272460683607340e-01
2.760396908630910473e-01
2.815739365900306046e-01
2.970945322648780862e-01
2.796021309259923426e-01
2.636205084780524066e-01
3.680762947944423713e-01
3.214294189710051319e-01
2.704044350432505128e-01
3.450042233203623465e-01
2.381928814394912997e-01
3.116444431762215861e-01
3.396661173559111235e-01
3.195324962113972878e-01
3.485007483846319087e-01
3.711011934318632632e-01
3.101486770590901054e-01
3.290991615896075584e-01
3.579187423490245989e-01
3.027290097162297355e-01
3.058609504040210036e-01
2.718381507964715560e-01
3.105471007821689611e-01
3.275376864868747573e-01
3.454982798030583613e-01
3.003566725876530841e-01
3.185611846548871418e-01
3.482412561709768983e-01
2.869573754712609892e-01
2.967191832017774256e-01
3.488527928730028038e-01
3.571969257923489072e-01
2.887335828257123760e-01
3.645637143253870893e-01
3.578528060119058329e-01
3.552295772100618754e-01
3.372505970566419542e-01
3.376782007433680732e-01
2.514041413149468718e-01
3.082851803796343715e-01
3.025617920778418957e-01
2.704789924351762020e-01
2.968660740978290025e-01
3.122396853955078933e-01
2.840837151809240124e-01
2.699785311939669752e-01
3.374623828843841822e-01
2.531178815250196279e-01
3.684417484301724666e-01
3.288911890254552217e-01
3.416689751457978597e-01
2.834884141746610853e-01
2.613739333796863407e-01
2.753591928833205582e-01
3.097373707265106413e-01
3.387789310476563287e-01
2.858218753739819040e-01
3.905044717960982625e-01
3.077497847677182485e-01
4.427612019072425520e-01
3.296107894403656480e-01
2.876115485545378547e-01
2.785774713209305253e-01
3.013389837929836834e-01
3.075061070052029222e-01
2.825751761196416134e-01
2.840276191160919228e-01
3.249019278507401798e-01
3.522600930114315188e-01
3.132293554788581624e-01
2.772167567776502306e-01
2.536903679302824344e-01
2.983766316980384636e-01
3.714520927291142804e-01
3.377616686648407529e-01
3.247522185740691625e-01
3.266386302749362813e-01
3.442369189073193336e-01
2.931213073371524702e-01
2.825240272454628832e-01
3.014080629295887159e-01
2.958134804667899576e-01
3.530712258283709160e-01
4.073669046691246742e-01
3.058598699706234769e-01
3.945577418440243123e-01
3.889300285047054828e-01
3.321920804422295870e-01
3.283011699480783974e-01
4.022677364828942670e-01
4.578557608137200363e-01
3.777158942804456632e-01
3.318194733898469639e-01
3.397993334440685964e-01
3.124026993600195756e-01
3.818425127728873880e-01
3.389446611598725401e-01
2.576458441786894094e-01
2.753144107091949344e-01
3.504149872154107004e-01
3.774197578266179076e-01
3.583541273756798984e-01
3.122668951104847213e-01
3.117503086139800095e-01
3.015627521451959003e-01
3.438259209626686741e-01
3.260901650228035797e-01
3.700553011100305434e-01
2.868284414040785379e-01
3.555476075828762905e-01
3.035332446701948239e-01
4.288691945670690675e-01
4.063133451484519099e-01
3.001041019731953696e-01
2.533475039455089228e-01
3.332273268428960211e-01
3.310192780167079407e-01
2.945447743294419829e-01
3.897034126766835138e-01
3.458748120972700013e-01
3.778650627008955931e-01
2.855527678470258235e-01
3.508699313320802204e-01
3.595541416853816896e-01
3.472675589383756867e-01
3.096575680575979761e-01
3.404207054443798564e-01
3.070547838259850004e-01
3.191132985362006846e-01
4.259300748700939887e-01
3.416575818959527444e-01
3.630724872259010749e-01
3.924474895514661332e-01
3.531833006736542768e-01
2.916734077743303177e-01
3.506424967453515285e-01
2.965681747462436957e-01
3.425830814757008791e-01
3.952593396307198526e-01
4.129033933198160145e-01
4.079887045994536332e-01
4.698948727447790907e-01
3.315510052896744053e-01
3.833845981637649669e-01
4.361788458901660892e-01
4.100756188690651838e-01
3.271921725151127336e-01
2.644501990929092883e-01
3.113094604062914272e-01
3.256440824316320648e-01
2.831322662946822444e-01
3.328161052493471828e-01
2.939553979208195944e-01
3.532355304297559728e-01
3.617944219066275280e-01
3.620069186629797930e-01
3.887675171738220192e-01
2.875673516366371585e-01
4.151742227212952829e-01
4.396934813977719791e-01
3.345493416285299504e-01
3.114428670629654783e-01
4.005178983552619698e-01
3.214289206118683961e-01
3.415575800941369478e-01
2.841159340395807975e-01
3.182338621926643074e-01
3.248784970421063067e-01
3.006127193847584755e-01
4.183226407888516185e-01
3.281693139126433678e-01
2.782182196970871546e-01
3.630021814160359073e-01
4.481817388528586132e-01
3.590304462432337695e-01
3.496345295907911099e-01
3.358818475603791986e-01
4.080913010160897025e-01
3.552149661943936332e-01
3.907009183752587211e-01
4.899404708374912598e-01
3.641951090590417328e-01
3.175038919433221807e-01
4.601019230718885189e-01
4.200783941427547186e-01
3.474691982442735250e-01
3.528956341985907685e-01
4.804741490605262677e-01
3.326378393836894043e-01
4.112872378180684185e-01
4.240789324401827431e-01
3.463257723753227491e-01
2.197184446077471154e-01
4.256071183469528063e-01
3.507985898093086696e-01
4.137554048490705849e-01
4.167156104469511568e-01
3.716947946365304345e-01
4.531136846655992034e-01
3.217810208221227319e-01
3.717037665361621612e-01
4.064384269246313908e-01
4.418555063985634135e-01
2.823666141597599988e-01
4.542890143044495677e-01
4.081629470359539047e-01
4.193939744229551181e-01
4.484255333471664495e-01
4.207440728250624318e-01
4.173917725128049039e-01
5.532104111656251932e-01
4.213658237988802679e-01
4.858480266977956985e-01
5.221785805165346517e-01
4.834118718992321262e-01
4.217259489356229296e-01
4.602326832600745488e-01
4.261898780749472926e-01
3.824239077333629888e-01
3.638151125521223439e-01
3.188560773178263918e-01
4.677909234510673753e-01
3.649321492569528314e-01
4.505719657398853384e-01
3.949906114625464926e-01
3.882421785721082430e-01
3.860508571649800547e-01
3.901923918093199717e-01
4.380236282415669313e-01
3.896367350485354097e-01
4.053324658933737390e-01
4.953706039000677630e-01
4.051860061235371679e-01
2.898900791881596772e-01
5.503265860999941861e-01
6.161102026781638541e-01
6.573486958760178522e-01
4.770096091937368055e-01
5.479581947222564864e-01
6.297832424900202675e-01
4.978337377172163403e-01
5.268955097289643730e-01
6.202825861114497075e-01
3.999438963226653598e-01
5.372407653804037730e-01
5.928230536840348730e-01
7.388993687063289961e-01


==> anc/Fig01_Sx_L15.txt <==
-3.902765910567396190e-01
-3.440169762245536833e-01
-4.270227304482835384e-01
-3.410981064122922679e-01
-3.416599193156460434e-01
-3.714837874748110336e-01
-3.452714941744083332e-01
-3.138754537957511026e-01
-3.887812286580631937e-01
-2.855747836296590458e-01
-2.886514538084282711e-01
-3.192897678228651670e-01
-2.829476889657038807e-01
-2.997107001011465321e-01
-3.037528449631187177e-01
-2.388767156747357845e-01
-3.064547403840467976e-01
-3.643644230347386492e-01
-2.455620450521710241e-01
-2.951918147448781005e-01
-2.374659362208626778e-01
-3.101984748606492759e-01
-2.245593250809010955e-01
-3.271125985350257226e-01
-2.947967694586873799e-01
-2.344037900833040033e-01
-2.346248728441761577e-01
-3.685019550391608889e-01
-2.864269190622435457e-01
-3.013872000591648614e-01
-2.891273463688053824e-01
-2.897314362432039103e-01
-3.055889235410692018e-01
-2.930776842772004342e-01
-2.983488756801777608e-01
-2.818849243683202999e-01
-3.225805429049194983e-01
-3.223690281653825429e-01
-3.151645480544606470e-01
-3.223943580907980277e-01
-3.329267946001804868e-01
-3.263811737585894379e-01
-2.493636132636890546e-01
-2.492119544306360401e-01
-2.891109576571720408e-01
-2.988950157537537677e-01
-2.855854063447386126e-01
-2.938862159069006164e-01
-3.254139134947638401e-01
-3.387095764563266553e-01
-3.569731853269061950e-01
-3.105581327767361066e-01
-2.939123892994949805e-01
-2.683049756001967268e-01
-3.124100918919081593e-01
-2.820557911116670091e-01
-3.354348976851394548e-01
-3.537756549670321160e-01
-2.447100077706262089e-01
-2.389779847760669651e-01
-2.976275478849603751e-01
-2.883114771863014569e-01
-2.701356086569740023e-01
-2.808959118148979806e-01
-2.927649559268709067e-01
-3.195153547669091765e-01
-2.944948799737174827e-01
-2.457307654080052028e-01
-2.565587282702582184e-01
-2.945179172943178658e-01
-2.851672685592945844e-01
-2.996011950647709532e-01
-3.165251478624936943e-01
-2.742146893097441307e-01
-2.843638123855080080e-01
-3.393406742355707384e-01
-3.386630574755103984e-01
-2.823833668726927759e-01
-2.854546176057431439e-01
-3.135492326041909306e-01
-2.813698455365586937e-01
-2.892134458463031521e-01
-3.105987228248575094e-01
-2.858679633358248151e-01
-2.666851954876217068e-01
-2.055508988123996295e-01
-2.662812350426022046e-01
-2.598445928692615370e-01
-2.630337686298958588e-01
-2.763994543572231843e-01
-2.805554079929811762e-01
-2.494324374511930620e-01
-2.835176952900804737e-01
-2.928707444369857971e-01
-2.937217117544516087e-01
-2.782085980813602810e-01
-2.751207817254383570e-01
-2.196480834340897303e-01
-2.119944284195879325e-01
-2.611746648291367601e-01
-2.834672413099171284e-01
-2.915098208421145753e-01
-2.589820294401954381e-01
-3.021793089016924228e-01
-2.493087064375188178e-01
-2.613506431097602500e-01
-2.828714473633110460e-01
-2.583262889059966816e-01
-2.575912830377800611e-01
-2.537993462674623113e-01
-2.904170074950073732e-01
-2.844679831027258077e-01
-2.389466185434962198e-01
-2.007864459565239790e-01
-3.034287124814331604e-01
-2.280892716471554782e-01
-2.758815194065760701e-01
-2.377617489002215034e-01
-2.858171224326621074e-01
-2.597976143069608557e-01
-2.465907254615554989e-01
-2.164315248827519411e-01
-2.689634967520937447e-01
-2.396723321442600363e-01
-2.558039132409543059e-01
-2.580852992751348496e-01
-2.723101988972413956e-01
-2.695022727326850109e-01
-2.477964066617871219e-01
-3.212483243670375410e-01
-2.371555374200002841e-01
-2.500042878551613779e-01
-2.522281997462704206e-01
-2.572479664967228796e-01
-2.283075772227565470e-01
-2.066265534910512180e-01
-3.431589238078121551e-01
-2.315797791540303852e-01
-2.672620079172864371e-01
-2.357869501017314795e-01
-2.398504213882504399e-01
-2.320619253039894192e-01
-2.426980333868000161e-01
-2.403214685719402000e-01
-2.511158063585247069e-01
-2.241068196910914745e-01
-2.672786204298940316e-01
-2.486747518343963292e-01
-2.431061735299210602e-01
-2.229662919552250211e-01
-2.345607228098996466e-01
-2.314395587353400563e-01
-2.357904753538355713e-01
-1.855565024434543686e-01
-2.301066208033751281e-01
-2.467675069818277001e-01
-2.327433949570354710e-01
-2.392496237610736431e-01
-2.452569808979921384e-01
-2.350236497591143003e-01
-2.790883788714391689e-01
-2.548804518504675376e-01
-3.282699290978352002e-01
-2.170415783509892227e-01
-2.421173355833028396e-01
-2.324730849854768355e-01
-2.074956869465954534e-01
-2.418599629708917953e-01
-2.199300685939343247e-01
-2.775961445084028645e-01
-2.256630154012239653e-01
-2.107823283497355094e-01
-2.726076521896664828e-01
-2.269650752686598605e-01
-2.016591083269627938e-01
-2.308643898339034217e-01
-2.269480536597274223e-01
-2.430886415733225503e-01
-2.455019615626062301e-01
-2.016934611897613083e-01
-2.153998078845915931e-01
-2.411002704265268470e-01
-2.289800422478559805e-01
-2.405388848441407101e-01
-2.321560184169956242e-01
-2.212293330257019408e-01
-2.010578464181508318e-01
-2.457608373949495828e-01
-2.528138746294915640e-01
-2.412931408218584317e-01
-2.567723498915426283e-01
-2.492734501129255376e-01
-2.148475066649890575e-01
-2.375975764574513038e-01
-2.553390768628280849e-01
-2.510201659359181381e-01
-2.349861770249087878e-01
-2.104590579048613852e-01
-2.711799362927617696e-01
-2.288034560382928295e-01
-2.259568960189088649e-01
-2.285526456452058597e-01
-2.384448053016467450e-01
-2.237506697684837342e-01
-2.362679112017574412e-01
-2.416020866841092352e-01
-2.704217398366808300e-01
-2.272946915524489964e-01
-2.605004090042113973e-01
-2.388637788005795182e-01
-2.071850172494670572e-01
-2.519338548836476677e-01
-2.479297673342823749e-01
-2.377827805080558465e-01
-2.501615184625277655e-01
-2.347883909692425886e-01
-2.040142365547444325e-01
-2.386804143770124287e-01
-2.243550392177546537e-01
-2.085107457962330491e-01
-2.489009166085921487e-01
-2.632222675649156240e-01
-2.484091535219241087e-01
-2.217484759556909713e-01
-2.191484407365876796e-01
-2.462907195988421893e-01
-2.483224533553800017e-01
-2.336563767841849382e-01
-2.329944371646245072e-01
-2.226890645278408187e-01
-2.305908165463249893e-01
-2.838971058320314822e-01
-2.223573382209994287e-01
-2.379940979160172498e-01
-2.395049524358589532e-01
-2.255762385285701443e-01
-2.415675701124992136e-01
-2.570855365014679816e-01
-2.246820770957600744e-01
-2.461018689205738963e-01
-2.472186930885153511e-01
-2.152240394859251116e-01
-2.609630557780410753e-01
-2.278273664308149149e-01
-2.788698511347582065e-01
-2.453143423252473476e-01
-2.720530448385885536e-01
-2.806152635271003670e-01
-2.438640984958602154e-01
-2.436476357009824401e-01
-2.481481740228617949e-01
-2.434667535448591380e-01
-2.304784623537006194e-01
-2.237375090998997562e-01
-2.649082783664740148e-01
-2.488511152164236129e-01
-2.682754763693478983e-01
-2.655010938974906032e-01
-2.843823213169878183e-01
-2.347423950373903889e-01
-2.567177445224517740e-01
-2.662814990537444304e-01
-2.347608932624448419e-01
-2.294641608757359563e-01
-2.810715758246382645e-01
-2.124292729578290961e-01
-2.412595497167728809e-01
-2.614090091182515452e-01
-2.531918799319082813e-01
-2.295319293388911608e-01
-2.845232039151124881e-01
-2.303585489887330640e-01
-2.517677910055617918e-01
-2.733057557086310818e-01
-2.397996261144148544e-01
-2.773726814264857454e-01
-2.580875446430537790e-01
-2.369939413431229880e-01
-2.536924865912850713e-01
-2.633173415983747212e-01
-2.722818372571998990e-01
-2.523719983945501566e-01
-2.247816092995487125e-01
-2.545013461332208959e-01
-2.576489475888472103e-01
-2.673271438516890974e-01
-2.434120839248766488e-01
-2.272303498076506945e-01
-2.427928423127790336e-01
-2.178119733692700233e-01
-2.494271272191920519e-01
-2.562429392740197542e-01
-2.678603231922780381e-01
-2.454515965948018408e-01
-2.399115579937794451e-01
-2.248258297156303098e-01
-2.639518367928962994e-01
-2.208215270995570190e-01
-2.488329646754255386e-01
-2.128999664942410608e-01
-2.492667370091612433e-01
-2.209985126551300139e-01
-2.325263578438549195e-01
-2.500482478062501235e-01
-2.521059903292381943e-01
-2.406099991855235043e-01
-2.266609576096155210e-01
-2.465033397560003059e-01
-2.175687280872639628e-01
-2.316366897532630975e-01
-2.261692572480105967e-01
-2.418953199592268344e-01
-2.318132161885600728e-01
-2.251459256768295891e-01
-2.360719798108957823e-01
-2.298496150509146130e-01
-2.472992620171513278e-01
-2.307495681409061083e-01
-2.257410464840562958e-01
-2.365542201429220170e-01
-2.500041857737165252e-01
-2.529556530272661363e-01
-2.397726116476279756e-01
-2.176680320581586836e-01
-2.711077619809836303e-01
-2.558966290001731259e-01
-2.149659969992631647e-01
-2.088705608191968044e-01
-2.304172954887237501e-01
-2.566850573531962998e-01
-2.268214770424199223e-01
-2.136071415781256866e-01
-2.413133908286582696e-01
-2.471563364852820133e-01
-2.419244842483597724e-01
-2.472213503002580748e-01
-2.559338000638701760e-01
-2.430515121674917678e-01
-2.217828933726934126e-01
-2.289703966080308128e-01
-2.321966805287121460e-01
-2.572572090307634896e-01
-2.363914759042325398e-01
-2.368721663079829676e-01
-2.556326286298568617e-01
-2.388563037116125665e-01
-2.523458467992248377e-01
-2.675026687643063950e-01
-2.606993518898016449e-01
-2.201065381494146378e-01
-2.562641223445910055e-01
-2.529738455396098318e-01
-2.340986643952767676e-01
-2.461350153849789779e-01
-2.425664068589445388e-01
-2.465697845688619716e-01
-2.500326299216272252e-01
-2.578367253546934856e-01
-2.166841023259984400e-01
-2.325789648161228629e-01
-2.430807479491287337e-01
-2.372657464978375208e-01
-2.266566594907617194e-01
-2.477278506813036241e-01
-2.402349208773476297e-01
-2.209719717265998251e-01
-2.415801162453265205e-01
-2.338172481480993714e-01
-2.275646947290829170e-01
-2.203995488498023680e-01
-2.437312588175439554e-01
-2.370926149706485964e-01
-2.354918607191058000e-01
-2.221607536163929808e-01
-2.583901834908413075e-01
-2.389515925901099791e-01
-2.480063250745572490e-01
-2.636481434574078353e-01
-2.481049419838835257e-01
-2.127340501526845395e-01
-2.315377553338567873e-01
-2.435740645997374332e-01
-2.353464552027553780e-01
-2.482032807210627356e-01
-2.316972512744676638e-01
-2.560530136151132341e-01
-2.196556622212340326e-01
-2.538670610172975572e-01
-2.607757031870433506e-01
-2.334253042478490192e-01
-2.395114959058057547e-01
-2.369965839148876485e-01
-2.302672222947414193e-01
-2.178898967549512122e-01
-2.323618571324015392e-01
-2.305181242363276706e-01
-2.358277853435321869e-01
-2.279192416933757404e-01
-2.313269679955939351e-01
-2.231471276814689930e-01
-2.067661613497178141e-01
-2.405953308269704882e-01
-2.446883012559498971e-01
-2.532677123477479197e-01
-2.276269955570914272e-01
-2.258454160233355490e-01
-2.240845872811461081e-01
-2.328325231193062450e-01
-2.443378243109248504e-01
-2.360544380523896535e-01
-2.254946460754311821e-01
-2.302561661659603687e-01
-2.217520232910593914e-01
-2.394041313456630460e-01
-2.258933331471742467e-01
-2.415483354686331352e-01
-2.357774843514684193e-01
-2.086178081829000164e-01
-2.297135643248321979e-01
-2.547647681386046026e-01
-2.228896270894823450e-01
-2.435487283127131253e-01
-2.451097223432648353e-01
-2.368911471675967662e-01
-2.404289668103519739e-01
-2.237317603215687178e-01
-2.293267511834537198e-01
-2.376876532971485823e-01
-2.170957703595120802e-01
-2.435574360907731828e-01
-2.381638078113383905e-01
-2.409400383353988706e-01
-2.233898415515725155e-01
-2.518032694131413507e-01
-2.386525743216841022e-01
-2.199513692777537721e-01
-2.345232532639884293e-01
-2.325520564115044209e-01
-2.277223333765966418e-01
-2.266781553392039628e-01
-2.130901196560369137e-01
-2.222992532432826462e-01
-2.169071848234839783e-01
-2.371604471627947186e-01
-2.203850608968925817e-01
-2.290423228758816376e-01
-2.239556234285793590e-01
-2.176731996079780962e-01
-2.465514332841592382e-01
-2.279024208263351614e-01
-2.181227990865874933e-01
-2.187341771558985737e-01
-2.001080998549358558e-01
-2.201496618371197589e-01
-2.350002526216020682e-01
-2.064545284454768481e-01
-2.179747803954862895e-01
-2.532069345074243749e-01
-2.375009060768012159e-01
-2.363268918058890888e-01
-2.270511851248609159e-01
-2.380239058430387578e-01
-2.121367066539250890e-01
-1.779960921002513297e-01
-2.003121032876513941e-01
-2.193812587226200428e-01
-2.206704150154874533e-01
-2.155077071866321192e-01
-2.141515598802514186e-01
-2.414919258757649012e-01
-2.054366496800112962e-01
-2.163760736123413742e-01
-1.963807720752431540e-01
-2.225885908214855491e-01
-2.074657977987059143e-01
-1.938708048760909575e-01
-2.177024097935843505e-01
-2.054325804481554052e-01
-2.145492889125943659e-01
-2.280874474914809935e-01
-2.147215755073430266e-01
-2.337535182898042296e-01
-2.387832651741856604e-01
-2.234609854573041954e-01
-1.961975181574918958e-01
-2.095270096805203763e-01
-1.969871130668207904e-01
-2.341499326442568751e-01
-2.029266778443323260e-01
-2.153970869808899680e-01
-2.025603217480363427e-01
-2.030283818549160069e-01
-2.125541574956776036e-01
-2.052256824147500047e-01
-2.108776666422198243e-01
-2.209156818231660935e-01
-2.210880157321663542e-01
-2.075461441538514473e-01
-1.991060527736400743e-01
-2.198530381931860511e-01
-2.007719109435529281e-01
-2.243565270234123277e-01
-2.411538758726242682e-01
-2.045907267809001784e-01
-1.827716734438410429e-01
-2.242363372074401284e-01
-2.325138913514521455e-01
-2.365618828997899659e-01
-2.102251885988571101e-01
-2.204560881549399443e-01
-2.089344960247209448e-01
-2.333850947346586269e-01
-2.204582101578736464e-01
-2.038912349771782317e-01
-1.984844621226181383e-01
-1.995051954163498398e-01
-2.053396451193251204e-01
-1.834794021789198093e-01
-2.137266127085191147e-01
-1.736888146518783260e-01
-2.020944257810422529e-01
-2.180216134043692355e-01
-2.017871646066407287e-01
-2.052791532494177840e-01
-2.258355994544952450e-01
-2.093351767578324751e-01
-2.160811968176871434e-01
-2.125787390697880530e-01
-2.007091184585828303e-01
-2.195627757570192407e-01
-2.208631466013464550e-01
-2.180134077874543441e-01
-1.783794774054894006e-01
-2.030268641825900555e-01
-2.014500305090143606e-01
-2.178144316660633462e-01
-2.327066791091865205e-01
-2.288175392820059884e-01
-2.431766380631870117e-01
-2.140820357294612730e-01
-2.268318399406422659e-01
-2.244842713713634808e-01
-2.320527532902594836e-01
-2.559808230283338593e-01
-2.149386339135000989e-01
-1.860098703615331861e-01
-2.119165324700822417e-01
-2.179212954207953024e-01
-2.133106105888381010e-01
-2.117701925824989895e-01
-2.310189629783046816e-01
-2.196104921065239746e-01
-2.126902340034469430e-01
-1.954717345876358647e-01
-2.409479954440700011e-01
-1.795267187298221767e-01
-2.100328377728784834e-01
-1.934305752995765793e-01
-1.992069461298726085e-01
-2.259631567611922187e-01
-2.047856310162609050e-01
-2.158787483158554898e-01
-2.210535360968161611e-01
-2.022749087689559022e-01
-1.908216826046963133e-01
-1.893310395206761199e-01
-2.243129165314842188e-01
-2.294246666993367545e-01
-2.180784544062528973e-01
-2.131439214155499973e-01
-2.224570359142072629e-01
-2.158645684275638521e-01
-2.281543417615574387e-01
-1.996563006785123384e-01
-2.218758727077458359e-01
-2.166196698400971177e-01
-2.106162386006724674e-01
-2.547612028924580718e-01
-2.254995504562133379e-01
-2.025192549667041708e-01
-2.330226368498138079e-01
-2.073996311855620944e-01
-2.083787793307446956e-01
-1.953745470441120846e-01
-2.125634942290018925e-01
-2.280690455006209871e-01
-2.036510234397884145e-01
-1.990564931414364191e-01
-2.169908121914479460e-01
-2.126555324147102743e-01
-1.972954551522618782e-01
-1.854336385060287862e-01
-2.162263495209161834e-01
-2.138430679359075992e-01
-1.977321377011048431e-01
-2.185362497192646636e-01
-2.207249592825575313e-01
-2.141332376494687884e-01
-1.792211824350365967e-01
-2.252808607388069040e-01
-2.107699142439631301e-01
-1.856336007196572602e-01
-1.864537458056610975e-01
-2.099496165830362082e-01
-1.892916604615529075e-01
-1.798340620143913660e-01
-2.204035434785807934e-01
-2.039902705185398235e-01
-1.923277619490798562e-01
-2.031597890511311622e-01
-2.021980362953282040e-01
-1.946627697632069554e-01
-1.824064328085122366e-01
-2.046622525109278723e-01
-2.166130289586557789e-01
-2.189551767582420261e-01
-1.962114445947569230e-01
-2.055667168375576725e-01
-2.009726124721382956e-01
-2.103526235390719146e-01
-1.948307534649922901e-01
-1.997961868864661650e-01
-1.802812414228731897e-01
-1.974151233825536256e-01
-2.072751113477400708e-01
-1.993518290859297715e-01
-2.033327724159614824e-01
-1.899717513883240338e-01
-2.111003374973872970e-01
-1.911184679861346880e-01
-2.199748923424459102e-01
-2.083345886341945730e-01
-2.125291952104780002e-01
-2.139906522638480857e-01
-1.976814286383727637e-01
-2.017191449177214990e-01
-2.349094074477942051e-01
-2.193655722548918385e-01
-1.882115655079735494e-01
-1.982813768970145274e-01
-2.097306302121047239e-01
-2.063669978367824454e-01
-2.085972449916452809e-01
-1.869412535805040354e-01
-1.951455841429939331e-01
-2.045940400409784476e-01
-1.825384324721893714e-01
-1.982852911130005558e-01
-1.979497620782070255e-01
-1.856543471428245828e-01
-2.145602630467318139e-01
-2.028083640835653956e-01
-2.109828842905929480e-01
-2.108549991884894892e-01
-1.817408789915041789e-01
-1.863910863851712951e-01
-2.101473392468599655e-01
-1.949867604326483150e-01
-2.334281177474168967e-01
-2.091648661639214368e-01
-2.085889079500481968e-01
-2.355076341156637498e-01
-2.135322654719401803e-01
-2.211334098918447955e-01
-2.007914283822636592e-01
-2.056192391053721091e-01
-2.025066232033764790e-01
-1.927611465573463301e-01
-2.057554025675399079e-01
-1.844294113974351557e-01
-2.071657503326541638e-01
-2.085035419534303769e-01
-2.135499537880804488e-01
-1.852623549118671276e-01
-2.116130735584848543e-01
-1.947263100058779506e-01
-1.729198782421055014e-01
-1.776198358041116698e-01
-1.806735224499958492e-01
-2.080828643548948143e-01
-2.063861624617658319e-01
-1.938471578872221490e-01
-1.954586638079730265e-01
-1.961860505781042596e-01
-1.948195861517188487e-01
-1.958607223129260611e-01
-1.903945232391826003e-01
-2.199029690748930399e-01
-1.986680470161702183e-01
-1.758432332097987771e-01
-1.961799250198546785e-01
-1.669117956133463476e-01
-2.117116759949008997e-01
-1.979483836327225466e-01
-1.809186843917164889e-01
-1.988570307605335985e-01
-1.953481678516767461e-01
-1.927664218290978115e-01
-1.948941643617239650e-01
-2.101319353714823923e-01
-2.059086996591517338e-01
-2.044037629804792422e-01
-1.789827004646320774e-01
-2.024532875164070378e-01
-1.730749970650417302e-01
-1.962197043711485789e-01
-2.140459827634072221e-01
-1.756484683951681225e-01
-2.014324337025846234e-01
-1.925455600605447959e-01
-1.833762135941262861e-01
-1.895825086026843020e-01
-2.133196060459875143e-01
-1.809494428610487482e-01
-2.040358254978465180e-01
-2.187203906163574796e-01
-1.859107890539334340e-01
-1.883119328137953796e-01
-1.964181180474047217e-01
-1.942953581516266015e-01
-1.907929808210367395e-01
-2.102889552654411964e-01
-1.955502078654665910e-01
-2.107588831817704123e-01
-2.052143831311851463e-01
-1.941592663955811759e-01
-1.844263169069444153e-01
-1.913338941900167289e-01
-2.038515544833078286e-01
-1.906454190658065095e-01
-1.986331362128885836e-01
-1.925346359430480103e-01
-2.251333598573241890e-01
-1.720943811256004652e-01
-2.062865644021448508e-01
-1.999850132864760266e-01
-1.995367747396950275e-01
-1.764018037554240803e-01
-2.091273005953636355e-01
-1.991306481263835915e-01
-2.032130665747146347e-01
-1.802226488514787062e-01
-1.858980165510876192e-01
-2.134011072021955446e-01
-2.082936458019739034e-01
-1.882092756423344171e-01
-1.942087791624020898e-01
-2.033922616081613177e-01
-1.871520823402543221e-01
-1.911292389903130051e-01
-1.806974852685942767e-01
-1.880582780728969061e-01
-1.861536600504188621e-01
-2.033931809506094590e-01
-2.041410659959114748e-01
-1.924179250060167601e-01
-1.986456457594864555e-01
-2.004187233919623723e-01
-1.943740730542987682e-01
-1.972858181535210587e-01
-2.003492145796563761e-01
-1.997364784964195394e-01
-1.769356366450873796e-01
-1.702268563462286111e-01
-1.823294643734311715e-01
-1.875534581631569109e-01
-1.896129483154468387e-01
-2.091025687789342391e-01
-1.879131618668800630e-01
-1.984518739971660173e-01
-1.747062378787558601e-01
-1.986081625540914997e-01
-2.047982904529872528e-01
-1.859627968458902048e-01
-1.817821112028314701e-01
-1.878024924550976971e-01
-1.885813356949424813e-01
-1.892059730386552174e-01
-1.910734959428065094e-01
-2.109332105069815777e-01
-1.897159038089593908e-01
-2.116623252883418627e-01
-1.921704199435455562e-01
-1.769448466678645027e-01
-1.803721714862199788e-01
-2.086079704263096579e-01
-1.729054711476030459e-01
-1.787552439368247092e-01
-1.705745161034856738e-01
-1.828607145836506354e-01
-1.836581237559665181e-01
-2.048513109866791082e-01
-2.003464406604669179e-01
-2.116384708734796172e-01
-2.060697771125019895e-01
-1.896143784177439506e-01
-1.824923632557592934e-01
-1.851274582840961302e-01
-2.003833919669961994e-01
-1.999518787978611101e-01
-1.846580520508670775e-01
-1.856093508778177414e-01
-1.808079824449703998e-01
-1.965756528415206761e-01
-1.889078063959788722e-01
-1.942288235332405300e-01
-1.863621210680963813e-01
-1.819543396362950649e-01
-1.948816548828121997e-01
-2.063778214758040241e-01
-1.979288246899476300e-01
-1.919530181655446921e-01
-2.007505135106097127e-01
-1.967079740546839317e-01
-2.028648027275105348e-01
-2.010666849366713194e-01
-2.116915801104770067e-01
-2.062732404736570269e-01
-2.036765148724154484e-01
-1.941486541284046519e-01
-1.975400693881132486e-01
-1.935922952909811534e-01
-2.100961569343157698e-01
-1.864561151799399852e-01
-1.879862304223501868e-01
-1.909232606163162593e-01
-1.810873756746542440e-01
-1.965903194213067251e-01
-2.030935231783187744e-01
-1.936782237343263324e-01
-1.726349556902540827e-01
-1.814386495333119853e-01
-1.995096971751242065e-01
-2.087382519949184390e-01
-1.952352390874242394e-01
-2.035749037184685084e-01
-2.004207007490990955e-01
-1.870827376667199560e-01
-1.887835447737187256e-01
-1.963834433029927884e-01
-1.845798262458128725e-01
-2.084570391505037312e-01
-1.887291189545696191e-01
-2.073555169902469852e-01
-2.017170858319319582e-01
-1.908851883331712518e-01
-1.928076173351953304e-01
-1.862825494555135908e-01
-1.895358222034704831e-01
-1.953048194469133858e-01
-2.071556684110917868e-01
-1.810309122347230348e-01
-1.791381908989811977e-01
-1.911630614209460510e-01
-2.056165622125490089e-01
-1.930866585085123377e-01
-1.789986583936997999e-01
-1.882330529065750491e-01
-1.913489422438655330e-01
-1.852948582102900144e-01
-2.081972041076790569e-01
-1.844832703021629106e-01
-1.996808251446013927e-01
-1.826534519193307449e-01
-1.792084265309395186e-01
-2.089606686506374211e-01
-1.951565583750359545e-01
-2.084276727160251919e-01
-1.891466758507595325e-01
-1.857002118644282551e-01
-1.963803925988814592e-01
-1.932194798343570274e-01
-1.967040559247692499e-01
-1.893256980921141364e-01
-1.993903543011951163e-01
-1.982427773964374473e-01
-1.994652025179162458e-01
-1.924018704355890397e-01
-1.844575423684485516e-01
-1.837152503698048500e-01
-1.887993805419528326e-01
-1.801719469451793787e-01
-2.154725655496062819e-01
-1.937425257795499789e-01
-1.960834847174069695e-01
-1.956947004845813465e-01
-1.857045015483435590e-01
-1.899282807635018777e-01
-1.973950939725407916e-01
-2.013306727834970888e-01
-1.793564177568642282e-01
-1.935339471660556254e-01
-1.813579230078560256e-01
-1.945260798400498259e-01
-1.985101466534726355e-01
-1.927768379160993972e-01
-1.928414250283461695e-01
-1.678415891530074811e-01
-2.053656741376440331e-01
-1.990809703719667034e-01
-1.950911288839547730e-01
-2.031339502763562510e-01
-2.052206716715785362e-01
-1.959627647431553266e-01
-1.960711897151602712e-01
-2.044611598510333861e-01
-1.781324670340036775e-01
-1.907406732049831410e-01
-2.055060458978793247e-01
-2.132638423969140107e-01
-1.826461597329629705e-01
-1.977655020147962572e-01
-1.830545763006592719e-01
-1.979430106662619648e-01
-2.076521150867021437e-01
-1.905401599227893039e-01
-1.818356990240407034e-01
-1.886803323365661422e-01
-1.942649074194907344e-01
-1.946794351594126060e-01
-2.105285492900759170e-01
-2.037222247251143092e-01
-2.019569579689009520e-01
-1.820356683590511893e-01
-1.616133479079306379e-01
-1.913778871034650386e-01
-2.004604597340763628e-01
-1.878403923305397294e-01
-2.080864984343605839e-01
-1.893894633133104133e-01
-2.008845877271817071e-01
-1.921086885276729328e-01
-1.689648123271233482e-01
-1.912276717027409090e-01
-1.910777764091532716e-01
-2.000525494569233287e-01
-1.623012660397071538e-01
-1.669704153220887832e-01
-1.777603707973402225e-01
-2.035134082298185598e-01
-1.910166295480350829e-01
-1.721434727162034217e-01
-1.821288574546374994e-01
-1.719105969582705173e-01
-1.931986127742713888e-01
-2.003417437458393235e-01
-1.884534814046394391e-01
-2.036091527320137706e-01
-1.987257930154143204e-01
-1.845424340879461833e-01
-1.857632777878657215e-01
-1.923171767015362521e-01
-1.952171842516713385e-01
-1.813937638868207414e-01
-1.802902177568842523e-01
-2.015506736350226313e-01
-1.695415030632423936e-01
-1.928260935270335319e-01
-1.984670750500968917e-01
-1.888650422188161149e-01
-1.825272665016763052e-01
-1.898239708586637042e-01
-1.797780343634679534e-01
-2.193823722732576587e-01
-1.860011609909635044e-01
-2.111463229814489195e-01
-2.010419806483207394e-01
-2.059430173444024847e-01
-1.922640622747541217e-01
-1.998539909039659945e-01
-2.075068246393894089e-01
-1.857715437165752270e-01
-1.776649166375456057e-01
-1.985297874548178632e-01
-2.027083633521443995e-01
-1.858391930242887791e-01
-1.991383791677980575e-01
-1.635955886135806447e-01
-1.926769626094312626e-01
-2.030830785208923850e-01
-1.950367688333486393e-01
-1.905828340080502614e-01
-2.033496144883251422e-01
-1.918289925942451568e-01
-1.937259375434190745e-01
-1.781584363428993512e-01
-1.848709187464760706e-01
-2.137203504602558091e-01
-1.921203655964492940e-01
-1.934469112951575087e-01
-1.703766892013702794e-01
-1.913833475542377760e-01
-1.898853623995053475e-01
-2.121027090822489580e-01
-1.944807568800928366e-01
-1.791733677940330338e-01
-1.764185322987157079e-01
-1.864716151970721159e-01
-1.989106672228765083e-01
-1.934863656854854674e-01
-1.976518650694000512e-01
-1.696408009237454773e-01
-1.828474281500583054e-01
-1.999536010024563770e-01
-1.922672050579128378e-01
-1.694173797808193327e-01
-1.851118381726787332e-01
-1.799017930791040332e-01
-1.811399447945278851e-01
-1.925700574500935625e-01
-1.719239034182240278e-01
-1.731323882327927555e-01
-1.734688027607873273e-01
-2.032600447367263474e-01
-1.740278878627487813e-01
-1.901349884376417887e-01
-1.914054907600069855e-01
-1.796156914664392978e-01
-2.032305573791502451e-01
-1.810235873108186344e-01
-1.988543414115970520e-01
-2.032190500163979507e-01
-1.998245873218893187e-01
-1.908791791779116120e-01
-2.001510895275389612e-01
-1.838657499641911663e-01
-1.912130204815683243e-01
-1.910708901762216971e-01
-2.060760440829750573e-01
-2.041737483790978247e-01
-1.991749204825405961e-01
-1.813812210220755172e-01
-2.034121636367539343e-01
-1.814585845020274812e-01
-1.966206264152638161e-01
-1.855527579569369312e-01
-1.951128295914497379e-01
-1.937406350370970975e-01
-1.813474202917942646e-01
-1.915432399561974308e-01
-1.979133573130943402e-01
-2.082239772325090443e-01
-1.897593922374219977e-01
-1.963851674651967694e-01
-1.890574502153115344e-01
-2.045505936687142257e-01
-2.010429134100496229e-01
-2.089267232464158686e-01
-1.823400332165116822e-01
-2.044578329860785582e-01
-2.063947202284122096e-01
-2.008261780916927586e-01
-1.973710028024276975e-01
-1.820758650870493711e-01
-1.973537241589104763e-01
-2.115405908635668297e-01
-2.087983860027619043e-01
-1.916748497135036533e-01
-2.007993264551254375e-01
-1.798134464947348798e-01
-2.015508130544512166e-01
-1.956940277022035379e-01
-1.802122485053110901e-01
-1.706174782161905823e-01
-1.848538101963135838e-01
-1.918089900138069404e-01
-2.169901780736657460e-01
-1.899598369924113128e-01
-2.058249759215689534e-01
-2.080136013702559294e-01
-2.023883954615212089e-01
-1.946305167437383243e-01
-1.874084294320428612e-01
-1.907856987147278638e-01
-2.024299407905621184e-01
-1.933078877072866020e-01
-1.909963539168335056e-01
-1.900789565902533118e-01
-1.909730592452720810e-01
-1.803908665536498312e-01
-1.756264153576118370e-01
-1.798686037267134274e-01
-1.931314247068751933e-01
-1.904795024968184425e-01
-1.810866649829598884e-01
-1.974427566773144238e-01
-1.984592595966388207e-01
-2.001980668346896586e-01
-2.087392121875037698e-01
-1.964065826580553842e-01
-1.946938221596892782e-01
-1.872011032306069578e-01
-1.752635664961987583e-01
-2.079946052804339529e-01
-1.896573518792161739e-01
-1.800918773166706455e-01
-1.876355301628995775e-01
-1.953884726315413545e-01
-1.741568670023225796e-01
-1.977096745122592092e-01
-2.222807055189216785e-01
-1.692871864552748240e-01
-2.064469795895119975e-01
-1.822866207040677866e-01
-1.766856151074607806e-01
-2.028368401686582723e-01
-1.940139999678607841e-01
-1.942152055366534458e-01
-1.940532967116988805e-01
-1.982236547122698811e-01
-1.899239209962728381e-01
-1.847457464775609515e-01
-1.978479004418977061e-01
-1.984962433455348119e-01
-2.049850731179146401e-01
-1.935800295715807140e-01
-1.888232511810240821e-01
-1.978313503643047144e-01
-1.986613645429681496e-01
-1.767061354786747251e-01
-1.999412875500607978e-01
-1.939739183812300982e-01
-2.137273932898159090e-01
-1.956650111842043460e-01
-1.958914218416120401e-01
-1.910186491513885809e-01
-1.970037918307186164e-01
-1.822775691920202334e-01
-2.165840145629963076e-01
-2.001670460621154390e-01
-2.017986847166079178e-01
-2.065177928178930644e-01
-1.898252843651495048e-01
-1.913428349953869012e-01
-1.859141604602458919e-01
-1.828309102079397896e-01
-1.785655360150543991e-01
-1.977786804888735928e-01
-1.746971549147569303e-01
-1.869569104421943961e-01
-2.053651430860616023e-01
-1.879231896137076030e-01
-1.927671743761864565e-01
-1.919377034765154533e-01
-1.795938824156491365e-01
-1.901825781641344748e-01
-1.824629769231864429e-01
-1.915433467313757132e-01
-1.914388168206836716e-01
-1.877448914203511676e-01
-1.755066962054475932e-01
-1.936840454864527383e-01
-1.831679687806126444e-01
-1.790284426749010616e-01
-2.137393171896892763e-01
-1.973650279225490078e-01
-1.935698755097789436e-01
-1.883127605072560107e-01
-2.000103304051149833e-01
-1.929301001454042930e-01
-1.895416185250206886e-01
-2.118113403364635383e-01
-1.817356756863440226e-01
-1.783363116961693140e-01
-1.875382365238216498e-01
-1.834763885119430338e-01
-1.983213696662865233e-01
-1.750842514338389333e-01
-2.061416637659851947e-01
-1.882449967719249662e-01
-1.968151776146163934e-01
-1.779297983623433776e-01
-1.973863897083733554e-01
-2.087612453086049591e-01
-1.846201406808241907e-01
-1.858697899582728852e-01
-1.860442498701708469e-01
-1.856138970686652956e-01
-1.861867613197938920e-01
-1.953464083865384671e-01
-1.813130208093811924e-01
-1.840355637467178396e-01
-2.008296865699522038e-01
-1.742573207648085432e-01
-1.975563767970453521e-01
-2.010935067916015395e-01
-1.737365330839481803e-01
-1.872036564625848554e-01
-1.653828898493958921e-01
-1.986324209585719758e-01
-1.960834667140069487e-01
-1.850162703360512251e-01
-1.977947618222099802e-01
-1.920572222416488672e-01
-1.878062978345168554e-01
-1.938277988038910882e-01
-1.907904659013455462e-01
-1.899834742807081089e-01
-1.771616696345681974e-01
-2.064479255098023158e-01
-1.913481991674036153e-01
-1.867344929261667563e-01
-1.884954649728092235e-01
-1.862782118512148199e-01
-1.774510677269011960e-01
-1.909851450143191243e-01
-1.873262625465107190e-01
-1.897786107658697707e-01
-1.725314621670321902e-01
-2.069203887714630707e-01
-1.850772303992735124e-01
-1.806302894450511343e-01
-1.643299753772027583e-01
-1.723939629696899511e-01
-1.608068056566443749e-01
-1.762094973082571348e-01
-1.923441200680738594e-01
-1.861051424454970293e-01
-1.868239611683367440e-01
-1.850139819567912514e-01
-1.868161993157231304e-01
-1.936533295269931843e-01
-1.908942215705258794e-01
-2.199018725021208154e-01
-1.848186290777192597e-01
-1.824903000251539009e-01
-1.832560932124834285e-01
-1.831992273179545994e-01
-1.791611832658444037e-01
-1.741401286845672969e-01
-1.950908605047786404e-01
-1.838040566589276281e-01
-1.619718098727196964e-01
-2.005513951918107829e-01
-1.822883677619093479e-01
-1.746664936040588090e-01
-1.815303777269126617e-01
-2.069199327940621225e-01
-1.961942750665685575e-01
-1.669662699134866479e-01
-1.903474902084168197e-01
-1.840073781313427415e-01
-2.120421473113002775e-01
-2.009123293113047326e-01
-1.850788051212945706e-01
-1.710417347680752709e-01
-1.710063245461727333e-01
-1.892443669656764804e-01
-1.753741910089179901e-01
-1.882803449789299255e-01
-1.881863158347080178e-01
-1.916628943328943513e-01
-2.031512696990639688e-01
-1.870172248791687475e-01
-1.995590675999322217e-01
-1.977429712508298743e-01
-1.872732539839070398e-01
-1.864198164368036648e-01
-1.999790297881753054e-01
-1.799348927139254872e-01
-1.740371216611636684e-01
-1.915760404950378470e-01
-1.709691460642476235e-01
-1.937952847218778474e-01
-1.869153596650768578e-01
-1.789864938882977652e-01
-1.905728611354876589e-01
-1.796717619771708851e-01
-1.958018613428809673e-01
-1.976594162631517548e-01
-1.940753540526448384e-01
-1.795761045768236863e-01
-1.772018207047625638e-01
-1.790417447073128776e-01
-1.582227501634021483e-01
-1.804743047343287388e-01
-1.763808026055698197e-01
-1.655974676873485374e-01
-1.742707016703072542e-01
-1.729062725733577499e-01
-1.802217532943773126e-01
-1.878459426163727741e-01
-1.919906622503657345e-01
-1.885454286393568601e-01
-1.973475414465465372e-01
-1.806518111547550376e-01
-1.858602489053226281e-01
-1.764032398035075277e-01
-1.910607537703960246e-01
-1.919415742095597066e-01
-1.899006779234041487e-01
-1.774998734554316115e-01
-1.802246761335657699e-01
-1.656088266467837800e-01
-1.869317482808703079e-01
-1.933360528182395122e-01
-1.792118277408183968e-01
-1.736634039331939883e-01
-1.864903202827382644e-01
-1.692720549686835552e-01
-1.818402125460112650e-01
-1.719381708473378123e-01
-1.649000698020767208e-01
-1.762186552548257734e-01
-1.835385752123505632e-01
-1.893993610192372390e-01
-1.681717004851702169e-01
-1.875246339357102554e-01
-1.676018844789054496e-01
-1.826068458008761330e-01
-1.835889103659027188e-01
-1.767180691505112200e-01
-1.919880122816650103e-01
-1.911178325468645411e-01
-1.725867128185134824e-01
-1.982831619453266914e-01
-2.039052384133196727e-01
-1.806004462485756579e-01
-1.812167741779944774e-01
-1.970954734460698965e-01
-1.889048113911493132e-01
-1.828771126682401105e-01
-1.807424090456956067e-01
-1.689364296285240097e-01
-1.904763649775015888e-01
-1.859496394786194495e-01
-1.901309855907782342e-01
-1.873120444114013405e-01
-1.682871130025186956e-01
-1.751954188405793755e-01
-1.651428699748953843e-01
-1.803914846689312346e-01
-2.019804536656500116e-01
-1.831177204774386280e-01
-1.914385365855116872e-01
-1.669263420980988955e-01
-1.859901629571879822e-01
-1.797225517276803963e-01
-1.798583700985567080e-01
-1.844428396986763086e-01
-1.909735678891553157e-01
-1.777030982869279296e-01
-1.746088217919735397e-01
-1.836598945319082021e-01
-1.915979734237868992e-01
-1.860946279893393729e-01
-1.933636422784309195e-01
-1.749263865390225381e-01
-1.858301465419950893e-01
-1.704569879297079538e-01
-1.764742549776162350e-01
-2.035452090047414897e-01
-1.831533086816724831e-01
-1.737710926313657256e-01
-1.788724113797661719e-01
-1.916600905923650511e-01
-1.776730757285845119e-01
-1.846846084054639958e-01
-1.811564788228337830e-01
-1.699045627920238444e-01
-1.785179162494254235e-01
-1.594171729430183260e-01
-1.654256126728466392e-01
-1.769247742997670514e-01
-1.833716369666069379e-01
-1.725218943403717120e-01
-1.860031780132878343e-01
-1.872450986104475246e-01
-1.727329051419455863e-01
-1.782953687929676179e-01
-1.770630491631191850e-01
-1.884331058990188767e-01
-2.013347713025543106e-01
-1.714952307135104159e-01
-1.799437942526505019e-01
-1.802365474331774076e-01
-1.781643612109591046e-01
-1.725486313331945076e-01
-1.635908524000889708e-01
-1.650919953396133288e-01
-1.745524243333253511e-01
-1.793505896324168736e-01
-1.766663209955021685e-01
-1.717558767239931727e-01
-1.852250303739255699e-01
-1.632281987439597182e-01
-1.646143774294492323e-01
-1.725595600545215547e-01
-1.760188618822298434e-01
-1.736901830458041085e-01
-1.696380759769371693e-01
-1.945795831620747984e-01
-1.826981615571973694e-01
-1.839517332633997804e-01
-1.809050170902663512e-01
-1.821648673732504387e-01
-1.871689950741459718e-01
-1.686287625613481778e-01
-1.745704361863766041e-01
-1.772686249042586260e-01
-1.734865689870146443e-01
-1.673654662305856244e-01
-1.586291974879398547e-01
-1.772496091401380702e-01
-1.663564086775915773e-01
-1.901787049365349924e-01
-1.926916597897821715e-01
-1.719923203063405959e-01
-1.740416741426441538e-01
-1.840278818614601020e-01
-1.865463621161471963e-01
-1.615212433120374880e-01
-1.818840992445940608e-01
-1.789412438145060180e-01
-1.632781770593201842e-01
-1.732487615218835930e-01
-1.794108046059174899e-01
-1.803272574450563159e-01
-1.792503554159471379e-01
-1.739836878695033562e-01
-1.717495266713693070e-01
-1.794886607233155407e-01
-1.742278488034201822e-01
-1.751816169559250458e-01
-1.766164957585075190e-01
-1.559336345235841914e-01
-1.755059535082877653e-01
-1.664745428885623657e-01
-1.752449180999716694e-01
-1.836788124279709888e-01
-1.743335287057271865e-01
-1.779341859655480251e-01
-1.803391599100802045e-01
-1.726490881144457090e-01
-1.714051449853864761e-01
-1.688952511731400263e-01
-1.750211419715071159e-01
-1.789146440836725249e-01
-1.843478733853864682e-01
-1.909041286118674241e-01
-1.800958083786766140e-01
-1.757918648284096663e-01
-1.740095756203648147e-01
-1.845142589200764460e-01
-1.818828113597591722e-01
-1.919816610829694903e-01
-1.864189024588302768e-01
-1.738896805346576702e-01
-1.739292567797405265e-01
-1.891860586436443226e-01
-1.641569495580474936e-01
-1.659427932230680691e-01
-1.725170378540790694e-01
-1.748766872221408919e-01
-1.703626838938843702e-01
-1.617752994450720461e-01
-1.768018399819501207e-01
-1.840797897489434287e-01
-1.914750139053895961e-01
-1.603741628188982693e-01
-1.779699313428046992e-01
-1.748309817625507689e-01
-1.660672366249911214e-01
-1.718497820569681311e-01
-1.671751312746354301e-01
-1.858640181683912929e-01
-1.676920000221557849e-01
-1.890727929237672189e-01
-1.759083184533337119e-01
-1.770619191723529495e-01
-1.768215022210904985e-01
-1.823441929204678846e-01
-1.750398142706451887e-01
-1.738750739314283145e-01
-1.793050049089569553e-01
-1.629013514350933778e-01
-1.704649480476806145e-01
-1.794877428862044211e-01
-1.712950543340892584e-01
-1.939171553986263619e-01
-1.842422162981048328e-01
-1.824751227096842177e-01
-1.800457140776409171e-01
-1.810253127653505545e-01
-1.635396941280686800e-01
-1.919428435021137969e-01
-1.870139448204703181e-01
-1.803559693908579342e-01
-1.904541497183277754e-01
-1.993948124372081909e-01
-1.634423233981468493e-01
-1.744985084013016274e-01
-1.589383181989617311e-01
-1.841834543459048290e-01
-1.746176468192600917e-01
-1.751309959478297429e-01
-1.885177815376750943e-01
-1.779770702705174290e-01
-1.677070914482206299e-01
-1.787749302222350900e-01
-1.795120278768723709e-01
-1.652293720879148553e-01
-1.724172044961239103e-01
-1.679682461799653637e-01
-1.821966871088864515e-01
-1.796821699808066053e-01
-1.804927517803641412e-01
-1.787049035953325316e-01
-1.761406928331191446e-01
-1.784797163909728479e-01
-1.721709190591270144e-01
-1.616197556616229269e-01
-1.808523686946351128e-01
-1.735942438598389315e-01
-1.790770048188084218e-01
-1.688373518600631840e-01
-1.845829425685628633e-01
-1.737672783814886990e-01
-1.640394351439422305e-01
-1.591560724805322347e-01
-1.692914282860848163e-01
-1.796834269736834744e-01
-1.730205904383366744e-01
-1.804060392474101382e-01
-1.769555270306413242e-01
-1.785103015592180709e-01
-1.634243898985880683e-01
-1.707300913724688618e-01
-1.692642638516528020e-01
-1.696528321595240918e-01
-1.715780129908049401e-01
-1.590740368554731110e-01
-1.627817461802433807e-01
-1.711415360995445500e-01
-1.853218893580644289e-01
-1.532387238879563407e-01
-1.656870982766657507e-01
-1.781350828689656218e-01
-1.706744937244273064e-01
-1.841108774937782189e-01
-1.760934662960161601e-01
-1.719499304344248858e-01
-1.789681484441939530e-01
-1.750118366674756065e-01
-1.744609579109974162e-01
-1.706271600126745003e-01
-1.812799150774327406e-01
-1.617757393279944389e-01
-1.842486231071589209e-01
-1.701021925950317037e-01
-1.581941365831824875e-01
-1.639433965603406262e-01
-1.728523309751419657e-01
-1.732973485716780837e-01
-1.559527678800268491e-01
-1.747114880548130134e-01
-1.682166961648582926e-01
-1.717064234727618544e-01
-1.692089849538934154e-01
-1.756190993296912195e-01
-1.677599605431121799e-01
-1.789426392273839594e-01
-1.599229401441994436e-01
-1.607782516179632470e-01
-1.684685571756742994e-01
-1.551478757711821088e-01
-1.844348526773958996e-01
-1.674526730684554876e-01
-1.824138535207767697e-01
-1.714360661748730308e-01
-1.652455337436152250e-01
-1.762462698596416188e-01
-1.863179992336845558e-01
-1.657555485786062766e-01
-1.642885941611073319e-01
-1.606814472426237594e-01
-1.740715297563462105e-01
-1.636906138567760793e-01
-1.644669978989530545e-01
-1.593889533017633087e-01
-1.676827303025501814e-01
-1.771993783885600915e-01
-1.791106586454475624e-01
-1.765370406168707551e-01
-1.568008114190973523e-01
-1.603380747781130988e-01
-1.843069575126269344e-01
-1.539237081384280947e-01
-1.720688530358413515e-01
-1.879243244662588963e-01
-1.652633303303433498e-01
-1.706533170559062507e-01
-1.734823642236867913e-01
-1.641342057586682446e-01
-1.611318668486600436e-01
-1.489320172308345458e-01
-1.565690508116718005e-01
-1.630435204267479676e-01
-1.542236593915229104e-01
-1.773438492288555712e-01
-1.619782668965977224e-01
-1.674728595919598717e-01
-1.740769038073611275e-01
-1.727003279666549374e-01
-1.664411223901786918e-01
-1.720921811300891724e-01
-1.603360849824255474e-01
-1.607988069873406700e-01
-1.572882207609599126e-01
-1.574367555100003868e-01
-1.537958514068649696e-01
-1.705086823095344761e-01
-1.614664877269342269e-01
-1.662462707280233376e-01
-1.684224530846799017e-01
-1.706611002376514918e-01
-1.709475900467175014e-01
-1.736388120575137750e-01
-1.618823434034958042e-01
-1.601254184085954546e-01
-1.729130639326771079e-01
-1.538033264927218813e-01
-1.557703610746175027e-01
-1.735777142881997082e-01
-1.683919533935199220e-01
-1.738170669726601114e-01
-1.845235343086445712e-01
-1.753365185771516566e-01
-1.716940576035340116e-01
-1.835725334145976995e-01
-1.534318874598982474e-01
-1.610866507497913380e-01
-1.730505421757284057e-01
-1.601255348327610961e-01
-1.614357399498630719e-01
-1.744576227301060378e-01
-1.607997406258619699e-01
-1.567566140331075053e-01
-1.561873984563215689e-01
-1.725726259510456939e-01
-1.658952054323511449e-01
-1.777849983691611457e-01
-1.719600482791248941e-01
-1.718976620809922196e-01
-1.501338424678139161e-01
-1.643488829356082870e-01
-1.558851966466403005e-01
-1.590350225921580707e-01
-1.599496016503525742e-01
-1.665244626649572679e-01
-1.811204453453020558e-01
-1.534580542061943498e-01
-1.653519265826521034e-01
-1.760028799481041517e-01
-1.668154611137379340e-01
-1.499762510812189531e-01
-1.713158606448204890e-01
-1.690102085350571048e-01
-1.573297190247439636e-01
-1.720306396799944071e-01
-1.526855601775488624e-01
-1.706473102546465503e-01
-1.665253389159149777e-01
-1.702974083364204583e-01
-1.678556979916926151e-01
-1.785801571885998196e-01
-1.554807020754558899e-01
-1.763427183439779389e-01
-1.718154589555266343e-01
-1.618291222911732719e-01
-1.780576355760821738e-01
-1.710076941043680299e-01
-1.713137641124713728e-01
-1.713473650035229612e-01
-1.771352530012486604e-01
-1.577721643836726695e-01
-1.580507565160516048e-01
-1.716662502901821208e-01
-1.493672893205602592e-01
-1.673290057613539272e-01
-1.442664507599371315e-01
-1.675040170766599612e-01
-1.501135338108812722e-01
-1.650161287780061437e-01
-1.568336476343993036e-01
-1.677841913443239574e-01
-1.664440871970396529e-01
-1.667458013874469347e-01
-1.604481206973357721e-01
-1.684757249141548840e-01
-1.740531740390488802e-01
-1.571213143058149964e-01
-1.749931351775669830e-01
-1.692854385982322796e-01
-1.604869760802812573e-01
-1.627093923083093863e-01
-1.645393118362477036e-01
-1.638284418766728645e-01
-1.636942585966685293e-01
-1.705650762541973398e-01
-1.695794082410586046e-01
-1.587723758267966523e-01
-1.644093520499183558e-01
-1.594267327903305664e-01
-1.558022598169474526e-01
-1.484457438196464529e-01
-1.721052349506533574e-01
-1.601568901844523940e-01
-1.613829850474308436e-01
-1.679602806169607221e-01
-1.663602003510910865e-01
-1.707600206651994634e-01
-1.731930566600700383e-01
-1.586092611729655877e-01
-1.621823513494392299e-01
-1.562244396908975264e-01
-1.684260817019149481e-01
-1.581546223743417745e-01
-1.647582292665300818e-01
-1.615791322783769746e-01
-1.641147907093584712e-01
-1.548196121946072423e-01
-1.564954971921922455e-01
-1.662127162832491289e-01
-1.630650580833150620e-01
-1.719220041144982891e-01
-1.767137250687365602e-01
-1.592080477127621185e-01
-1.734848497349242291e-01
-1.572329203848617518e-01
-1.490949672886237032e-01
-1.506124646873216455e-01
-1.642341908664737282e-01
-1.608015994046955166e-01
-1.617569514902722216e-01
-1.590986474767919767e-01
-1.580525341999882982e-01
-1.559796910682187954e-01
-1.616495964260848683e-01
-1.757096480303498021e-01
-1.705821568568067215e-01
-1.562466408611529745e-01
-1.744955768847012423e-01
-1.805384085409816042e-01
-1.735745271922466693e-01
-1.631912348821732417e-01
-1.668248361174862471e-01
-1.595720409967548437e-01
-1.717383581165369266e-01
-1.666026878090027807e-01
-1.681855459520117391e-01
-1.600637866912299201e-01
-1.479352268509146751e-01
-1.600595082991045914e-01
-1.638210757452821520e-01
-1.669545530018348989e-01
-1.659873088025620447e-01
-1.788695737380343320e-01
-1.619255555352093756e-01
-1.678105438424783158e-01
-1.556221193241896505e-01
-1.546619585510610739e-01
-1.644439781692929314e-01
-1.578560117447667110e-01
-1.708466764135653793e-01
-1.671736933656959856e-01
-1.558818276919275436e-01
-1.579089609497275892e-01
-1.646277389030631755e-01
-1.606155646062134013e-01
-1.680164263274642744e-01
-1.653928127981421914e-01
-1.571303913506218453e-01
-1.556681452737560811e-01
-1.455580822127860441e-01
-1.734378460639133812e-01
-1.551626889136903664e-01
-1.529277987142073914e-01
-1.534622829564209479e-01
-1.451397871852374843e-01
-1.579674713464913338e-01
-1.498897330085856294e-01
-1.569001222110341653e-01
-1.468229008401477076e-01
-1.690251142150179797e-01
-1.673062799507097353e-01
-1.715571319421611285e-01
-1.536593735818355122e-01
-1.616057056658385671e-01
-1.606394353759319771e-01
-1.571748601705479087e-01
-1.543924711284909990e-01
-1.561204505391705355e-01
-1.569120623887006738e-01
-1.665233714504833484e-01
-1.554050070597576272e-01
-1.610637435565343833e-01
-1.615629309670506830e-01
-1.697669744048417861e-01
-1.394335810908904905e-01
-1.561798362897713344e-01
-1.421666979081155635e-01
-1.486328112203676166e-01
-1.582470649079672775e-01
-1.664232893733996743e-01
-1.770404990333159512e-01
-1.537275767896840450e-01
-1.504211242706752771e-01
-1.517997071337908732e-01
-1.668586037491384400e-01
-1.562574276428776721e-01
-1.663695988783199242e-01
-1.684594918978239708e-01
-1.565406541072138502e-01
-1.430939505950808710e-01
-1.545639705685069032e-01
-1.469073984957532109e-01
-1.647705888390343376e-01
-1.695464106435485563e-01
-1.547848331082734008e-01
-1.492744099843818506e-01
-1.649391851367245643e-01
-1.579614777819376426e-01
-1.592612181982250019e-01
-1.435677117545859915e-01
-1.566183644070364978e-01
-1.463201834541780488e-01
-1.562079599446906109e-01
-1.735586684566716997e-01
-1.629934712211522918e-01
-1.591171187087370154e-01
-1.608378928408706054e-01
-1.713580252501451517e-01
-1.542796967659376406e-01
-1.392411098144424597e-01
-1.634474345354552105e-01
-1.574587609237479147e-01
-1.595762523608247052e-01
-1.518834849787216168e-01
-1.617903897288266168e-01
-1.582684889949302343e-01
-1.534457584831563637e-01
-1.670992508055416104e-01
-1.558609518724186904e-01
-1.546315671909881118e-01
-1.711423767497993464e-01
-1.732345586294402606e-01
-1.549935637403040689e-01
-1.546987772114457593e-01
-1.526194973066459515e-01
-1.490021621353362358e-01
-1.513875625705069505e-01
-1.572463395340977510e-01
-1.522186486576531939e-01
-1.486244020160787382e-01
-1.469454092245468801e-01
-1.416175296382936322e-01
-1.423527322882862656e-01
-1.653708785959399907e-01
-1.544469915142348271e-01
-1.499813499219249668e-01
-1.589443099476001986e-01
-1.629859256971259995e-01
-1.572273535990938442e-01
-1.518204452020839312e-01
-1.643570809431705582e-01
-1.699009960431758781e-01
-1.582406000104504828e-01
-1.698408100643929164e-01
-1.736957173477351735e-01
-1.606330900488197599e-01
-1.597739338893477412e-01
-1.596260192735570460e-01
-1.604109698509392223e-01
-1.676990074225087890e-01
-1.523254930559364007e-01
-1.620752070096642128e-01
-1.703635219136148127e-01
-1.503597121045133211e-01
-1.474537696159328171e-01
-1.621508112840414351e-01
-1.474824477907198395e-01
-1.565130557030250946e-01
-1.541214238670971792e-01
-1.331043289207143043e-01
-1.426883572863618665e-01
-1.515038141244373082e-01
-1.686647745337601645e-01
-1.687672207958261505e-01
-1.651248297681512101e-01
-1.658985512973600029e-01
-1.540862670398394640e-01
-1.632652907969259770e-01
-1.702630038368376786e-01
-1.642644510852473427e-01
-1.524944908719894632e-01
-1.540411017222125811e-01
-1.429409445859799732e-01
-1.493114533556338941e-01
-1.558651934129277050e-01
-1.480544653398891408e-01
-1.502326086175115316e-01
-1.665220799759550563e-01
-1.577237707382489196e-01
-1.628000982561854382e-01
-1.545532900739590987e-01
-1.540581116429154684e-01
-1.582992129512538204e-01
-1.567705614783552470e-01
-1.559746935510249177e-01
-1.566795847218128979e-01
-1.634856688619805432e-01
-1.644562752972760222e-01
-1.599526445194350832e-01
-1.468478348388742027e-01
-1.492074843722149546e-01
-1.615792094110498345e-01
-1.613306879401397165e-01
-1.639920896807299522e-01
-1.661391385423491296e-01
-1.512634735065039870e-01
-1.644321179084749784e-01
-1.709330876849850800e-01
-1.451335185346727119e-01
-1.466247379264889461e-01
-1.596271890432045537e-01
-1.445415836266810972e-01
-1.521006981821373671e-01
-1.446863697161962781e-01
-1.544889691677075738e-01
-1.584276529110378307e-01
-1.481123847604331745e-01
-1.583412103169194729e-01
-1.437832260548736474e-01
-1.479345574663216978e-01
-1.516376673633491601e-01
-1.539071190202341843e-01
-1.627420333008514630e-01
-1.524352361412055212e-01
-1.594988592625012358e-01
-1.530422596246343581e-01
-1.441095070715772697e-01
-1.530124800663581197e-01
-1.557388330610021410e-01
-1.582194833761896291e-01
-1.505015630222824863e-01
-1.585767374549552355e-01
-1.484195541565775101e-01
-1.633438182344298106e-01
-1.533825025108535578e-01
-1.478704121423575768e-01
-1.494347251395875820e-01
-1.519369714410284955e-01
-1.578551601951881933e-01
-1.593494289355644467e-01
-1.434608415017096239e-01
-1.566678279334043911e-01
-1.724538921319457296e-01
-1.372138768748048521e-01
-1.542876794783238359e-01
-1.400593745878853102e-01
-1.520469127051742864e-01
-1.633834964936202172e-01
-1.579531436285306345e-01
-1.373964214729155864e-01
-1.491931689284231588e-01
-1.593319001611140096e-01
-1.588439027278361615e-01
-1.650136202107000682e-01
-1.523193549816701242e-01
-1.576015224318476626e-01
-1.422501945050404226e-01
-1.440608050998710421e-01
-1.469258305755566374e-01
-1.537938905972431325e-01
-1.470293693307021532e-01
-1.443183745669287810e-01
-1.603155978275750959e-01
-1.487947002740726554e-01
-1.454855476803714465e-01
-1.459001951543033304e-01
-1.306141744193050902e-01
-1.465282726959929449e-01
-1.599327998442715004e-01
-1.445659281685212905e-01
-1.482607994637789306e-01
-1.492434543305457273e-01
-1.508058494151643947e-01
-1.571712740088406224e-01
-1.628222994953746339e-01
-1.363408876640142264e-01
-1.578414348780054766e-01
-1.563465266487769623e-01
-1.644391524986832109e-01
-1.645405066340616673e-01
-1.659831881497470241e-01
-1.589650259748170424e-01
-1.513295399768217475e-01
-1.554860672941376643e-01
-1.482910235831466916e-01
-1.486631686654167617e-01
-1.483966798494445738e-01
-1.745799485560365905e-01
-1.631613276931381251e-01
-1.530967829681750270e-01
-1.576254154973210087e-01
-1.542673741190921932e-01
-1.591966467418269859e-01
-1.595484869585752641e-01
-1.535466251898154333e-01
-1.499671612063115944e-01
-1.614607506842946349e-01
-1.493955527946737860e-01
-1.576399785503298512e-01
-1.478804351706996811e-01
-1.596322236097156566e-01
-1.658016753613020811e-01
-1.538555804432282237e-01
-1.802839908748058717e-01
-1.420335101435400427e-01
-1.644756908583968336e-01
-1.614579293031205010e-01
-1.600371731238137973e-01
-1.535275893561083849e-01
-1.537309357091095063e-01
-1.629715256616274255e-01
-1.497725520882096095e-01
-1.547819930992727078e-01
-1.493673490862265640e-01
-1.561058074868401369e-01
-1.631867666392010086e-01
-1.507004765808593605e-01
-1.655317330220954231e-01
-1.475730920229341714e-01
-1.472591196614833342e-01
-1.500250353879016563e-01
-1.430400231776192410e-01
-1.580006922577283923e-01
-1.528359313866099745e-01
-1.610196326705253256e-01
-1.552921131297433088e-01
-1.503964782707081504e-01
-1.572266250244144514e-01
-1.405489989182977517e-01
-1.453659848506340946e-01
-1.332827209129425761e-01
-1.538704714983790967e-01
-1.440034309749331221e-01
-1.569908305048531016e-01
-1.482828460989263908e-01
-1.346415049561677513e-01
-1.448907809394746338e-01
-1.681704561360631012e-01
-1.489886858150455129e-01
-1.485859633926122081e-01
-1.431323618748646109e-01
-1.519888740364361279e-01
-1.613224634088566978e-01
-1.590342389743033269e-01
-1.493940223748619622e-01
-1.467826200671149828e-01
-1.492217204977057954e-01
-1.485977589203207605e-01
-1.478593081032437972e-01
-1.497460814878193713e-01
-1.599741177881913723e-01
-1.476429400347478715e-01
-1.566842700657326559e-01
-1.640320110584151392e-01
-1.611561888497617112e-01
-1.626366536456562151e-01
-1.484995582953514692e-01
-1.491280086797385496e-01
-1.523682406611664153e-01
-1.364971236746221617e-01
-1.521122064349049452e-01
-1.594300689126521842e-01
-1.559994739172629596e-01
-1.565464058490949328e-01
-1.536443465966489674e-01
-1.669032210561425533e-01
-1.322363665358442519e-01
-1.593487220817807470e-01
-1.435353885574440214e-01
-1.519299180238944946e-01
-1.610563885170334386e-01
-1.500400461846562450e-01
-1.564845529649204758e-01
-1.402192340371320456e-01
-1.533155664926699191e-01
-1.583680739763802248e-01
-1.534831019790369455e-01
-1.397904572111525190e-01
-1.553592884744508240e-01
-1.523659649684210304e-01
-1.445768307832200339e-01
-1.545875979764427255e-01
-1.418758483716644203e-01
-1.503137239269357883e-01
-1.596783239639928964e-01
-1.518857158421961506e-01
-1.645809999590764627e-01
-1.486379805400367404e-01
-1.495923551016260511e-01
-1.462555130253689051e-01
-1.439221885618240104e-01
-1.447722159621330218e-01
-1.377647675904681568e-01
-1.403754769220608156e-01
-1.495995978249304303e-01
-1.694459374948143748e-01
-1.468316059862405654e-01
-1.559241181282733091e-01
-1.356746053690148224e-01
-1.644284758359482457e-01
-1.602475190082805201e-01
-1.454042770987594713e-01
-1.412014093330286324e-01
-1.583127388651893175e-01
-1.458091850274757795e-01
-1.536346847915764646e-01
-1.382103135416997697e-01
-1.369567671004056353e-01
-1.634114176759155213e-01
-1.406728255882063461e-01
-1.340341629170081761e-01
-1.632273351506403902e-01
-1.663940008691907335e-01
-1.588146698512386823e-01
-1.521271937905918359e-01
-1.439872875723365309e-01
-1.460255831356724321e-01
-1.441575981387933914e-01
-1.446423397645767439e-01
-1.525456012106805037e-01
-1.461521582599238367e-01
-1.469592933542625546e-01
-1.500527132978495271e-01
-1.542308274272065904e-01
-1.519927424748669653e-01
-1.542159260356930905e-01
-1.596638865935568474e-01
-1.469444146896957681e-01
-1.613071763179221019e-01
-1.772476066687011798e-01
-1.474845233542976253e-01
-1.543098616603707229e-01
-1.526110804922116704e-01
-1.645671955692268040e-01
-1.431175490309985754e-01
-1.401520433501428076e-01
-1.380716497282002686e-01
-1.583505798989931213e-01
-1.529358248313528734e-01
-1.519305292789459305e-01
-1.490900396960286589e-01
-1.460074797569463623e-01
-1.735856272894278907e-01
-1.573500169874957055e-01
-1.540410098811106354e-01
-1.541938555760242191e-01
-1.504855352470976237e-01
-1.618753116717402407e-01
-1.636898924245484832e-01
-1.400543268800231445e-01
-1.423464689233149560e-01
-1.435319977159897620e-01
-1.575575948657899905e-01
-1.515584108041176659e-01
-1.607951321316513360e-01
-1.574688497029987644e-01
-1.552507739284898769e-01
-1.502192922286759991e-01
-1.487815478813777070e-01
-1.440935353074781766e-01
-1.495883933923515541e-01
-1.459606561453754836e-01
-1.364589036855842485e-01
-1.472668514981323451e-01
-1.504576758205858900e-01
-1.525720011414968824e-01
-1.569964000789937919e-01
-1.486629828276333776e-01
-1.392899359871889731e-01
-1.530725294601186226e-01
-1.484286530309804342e-01
-1.521361041014882565e-01
-1.312143959715167674e-01
-1.609421363948858319e-01
-1.460720191539362500e-01
-1.526421824306663233e-01
-1.556597249095487967e-01
-1.417537829152661077e-01
-1.644452291595129567e-01
-1.513271755484999481e-01
-1.597768971142948524e-01
-1.504045264829799999e-01
-1.642940841336968383e-01
-1.418961864692153130e-01
-1.571338192371721787e-01
-1.368130405243032643e-01
-1.391620509892053381e-01
-1.339526976150099413e-01
-1.408871049984621870e-01
-1.512284198315390626e-01
-1.490224365063347878e-01
-1.503056399225562445e-01
-1.431286332643174619e-01
-1.531215194272934343e-01
-1.554255745190920857e-01
-1.635782657670453166e-01
-1.482042837186537676e-01
-1.341135790301573871e-01
-1.448813279051681391e-01
-1.266655502461475624e-01
-1.533098946438231913e-01
-1.569774792024877796e-01
-1.368278917283079210e-01
-1.652951758374372471e-01
-1.475825292013036028e-01
-1.432523631340774373e-01
-1.399297246928207228e-01
-1.471258632141709544e-01
-1.267421526911261254e-01
-1.498789416052232482e-01
-1.707812509079283114e-01
-1.368218184268441273e-01
-1.655277887126086200e-01
-1.499060716439355179e-01
-1.418237038036616604e-01
-1.557359585279548819e-01
-1.470032301675572306e-01
-1.503396154258573314e-01
-1.377340292845618819e-01
-1.520385051383174035e-01
-1.521665381046707344e-01
-1.632016756990327944e-01
-1.577334845341602509e-01
-1.455262346874188206e-01
-1.409355054043837929e-01
-1.509352725938907513e-01
-1.431396524056847974e-01
-1.550296026501104263e-01
-1.546083097772028569e-01
-1.457584851884851929e-01
-1.403543385381686159e-01
-1.526844736259233282e-01
-1.607393506898897040e-01
-1.530869873701795614e-01
-1.497160897604251084e-01
-1.409285569130921123e-01
-1.464873377090107898e-01
-1.548192509772824410e-01
-1.511645037949832515e-01
-1.406223971057519728e-01
-1.575814798121678295e-01
-1.454154968415617144e-01
-1.522971476351826781e-01
-1.489719152336488883e-01
-1.402491045551985394e-01
-1.379715558092617367e-01
-1.496689852111029728e-01
-1.376428715455877971e-01
-1.615223294897944473e-01
-1.493969261580549712e-01
-1.446786896865320804e-01
-1.618140367713252203e-01
-1.388746297008794928e-01
-1.372454954509203240e-01
-1.419775348837459539e-01
-1.428678706259282893e-01
-1.521112873985779879e-01
-1.464199903913839806e-01
-1.582747570428781059e-01
-1.531723848140114919e-01
-1.406951012702600812e-01
-1.394584526744631348e-01
-1.489189146748332859e-01
-1.383631988123773804e-01
-1.299648245905134225e-01
-1.661398881675721084e-01
-1.430039644165643220e-01
-1.557201122735017429e-01
-1.611654493940589961e-01
-1.313688919929736076e-01
-1.495331082753447449e-01
-1.454602886580819154e-01
-1.697417175006930845e-01
-1.421146763363890231e-01
-1.600047677564404025e-01
-1.417934550635311375e-01
-1.472005578989019070e-01
-1.439578733262455446e-01
-1.260829834517439019e-01
-1.358128549650846895e-01
-1.347766736565194079e-01
-1.464143017720059281e-01
-1.533140881213336804e-01
-1.466011770667054459e-01
-1.389842957780001720e-01
-1.400830641141575794e-01
-1.470476268929227781e-01
-1.583298394182847679e-01
-1.380513967301303935e-01
-1.467613869711139329e-01
-1.394297434001554592e-01
-1.372471610587749635e-01
-1.401960120260383191e-01
-1.499486593498324527e-01
-1.496903094196441464e-01
-1.344582997604885088e-01
-1.494003736691679185e-01
-1.391633778454687553e-01
-1.466383609149251310e-01
-1.469614558471194488e-01
-1.474959757760226642e-01
-1.479323255872470044e-01
-1.450304157990073561e-01
-1.468421254195155790e-01
-1.483443552299860968e-01
-1.437353848690072489e-01
-1.492275124761926475e-01
-1.471532492189775443e-01
-1.417442949927077978e-01
-1.676186977941618306e-01
-1.325702841331775905e-01
-1.382272492325663238e-01
-1.362053233946698416e-01
-1.334836329597428595e-01
-1.387108415307557741e-01
-1.367818095287992031e-01
-1.574148359394724750e-01
-1.534260895606012476e-01
-1.461807217973865314e-01
-1.359845420667242510e-01
-1.396286447564228650e-01
-1.475582957536132334e-01
-1.458859241046428779e-01
-1.318808544381221415e-01
-1.569451905390691349e-01
-1.489870823807985800e-01
-1.467155346801837790e-01
-1.622880205657972752e-01
-1.550517383760982582e-01
-1.349824790726218693e-01
-1.410391002517386860e-01
-1.542835462985130968e-01
-1.624716519528158765e-01
-1.281648956578129994e-01
-1.596601205487845343e-01
-1.470228950967074899e-01
-1.559965618388846065e-01
-1.373518993557574785e-01
-1.391153636266547755e-01
-1.486483752668510405e-01
-1.492291477981912140e-01
-1.373889535524785432e-01
-1.528445115225696149e-01
-1.452954554709700863e-01
-1.431115456395714580e-01
-1.478707432083801732e-01
-1.294808580755572314e-01
-1.386965618515333676e-01
-1.567251986634170535e-01
-1.526988236029472590e-01
-1.591588326151099630e-01
-1.393206818595595364e-01
-1.405321292506867270e-01
-1.394039436180812830e-01
-1.528637479343523120e-01
-1.414052193920744549e-01
-1.384305183621570567e-01
-1.419892117692418132e-01
-1.512218149084675334e-01
-1.387859634781513640e-01
-1.397854683212603477e-01
-1.557378134825401217e-01
-1.468764671920111953e-01
-1.466546832490585039e-01
-1.587036313372582885e-01
-1.467656351728416630e-01
-1.459464369727551947e-01
-1.434705811576422463e-01
-1.440444234243874466e-01
-1.404081376010076765e-01
-1.554950115365180130e-01
-1.450792996443034666e-01
-1.529923824854134418e-01
-1.379841956516715540e-01
-1.289483209698180644e-01
-1.535525776196657866e-01
-1.337211769631289349e-01
-1.424612439750518045e-01
-1.437750155340970504e-01
-1.461882560376224771e-01
-1.489482568486090452e-01
-1.417268265034816177e-01
-1.494885489113579879e-01
-1.576433224343489758e-01
-1.450503238614054835e-01
-1.481586348757320259e-01
-1.326389604952694645e-01
-1.434351857547251086e-01
-1.648824143776487228e-01
-1.486565912952951540e-01
-1.584937132692063599e-01
-1.332569812711743018e-01
-1.485083488131545559e-01
-1.494492795379113170e-01
-1.516610615917638183e-01
-1.468749039391321065e-01
-1.413120912438795007e-01
-1.514594694347087267e-01
-1.445237871243814365e-01
-1.331973285781757055e-01
-1.391776630059912423e-01
-1.447990448600961766e-01
-1.399837939018557242e-01
-1.540327197288555439e-01
-1.534437574634196222e-01
-1.358308313388678912e-01
-1.428021768240942679e-01
-1.417133126476323723e-01
-1.391879109386205682e-01
-1.382336573499931553e-01
-1.442115054041993860e-01
-1.522266940058837892e-01
-1.513015075484020477e-01
-1.552781271366907578e-01
-1.442492763889643703e-01
-1.394851282535121695e-01
-1.422263736493039610e-01
-1.430988095242289593e-01
-1.462769309345551549e-01
-1.513940052040670947e-01
-1.510573485555500028e-01
-1.302527553604377886e-01
-1.374308966243158459e-01
-1.414875846095210166e-01
-1.212352583674816686e-01
-1.499268628026240446e-01
-1.492406259361401255e-01
-1.411829443404130635e-01
-1.597076185536329129e-01
-1.429155990936363252e-01
-1.446162655277544451e-01
-1.389730054332034836e-01
-1.517184420945597023e-01
-1.430297437834188723e-01
-1.325742165093691527e-01
-1.452990781224230143e-01
-1.385751179839597724e-01
-1.427356210473238740e-01
-1.475135023916943344e-01
-1.473604793811358338e-01
-1.423695665632410123e-01
-1.532040855876251884e-01
-1.457996019001145394e-01
-1.300252655194271967e-01
-1.562276411988763047e-01
-1.427958215414516507e-01
-1.490934277107669736e-01
-1.551648325783768212e-01
-1.340230904102837628e-01
-1.414897978410999957e-01
-1.259650940008604780e-01
-1.574104958656451780e-01
-1.535475210817909275e-01
-1.418525649541519662e-01
-1.471650886610545161e-01
-1.394421686525312287e-01
-1.472835612744181621e-01
-1.359062823272917386e-01
-1.416670344338068210e-01
-1.360605209936017745e-01
-1.498875308511212756e-01
-1.232313023347903352e-01
-1.407335667243571897e-01
-1.375002623528934487e-01
-1.535832678086134495e-01
-1.463268889954235374e-01
-1.465162498197102869e-01
-1.514208769135161059e-01
-1.586325103601078368e-01
-1.545364778856553323e-01
-1.404687404858520894e-01
-1.352441963789763890e-01
-1.516107683421826502e-01
-1.445428744809848509e-01
-1.390053295087174401e-01
-1.347887601625066822e-01
-1.372635693662133394e-01
-1.312282697163779377e-01
-1.317203170350624841e-01
-1.411401908203704370e-01
-1.453706142164924997e-01
-1.460179818494259096e-01
-1.331545526125561818e-01
-1.418962767151253357e-01
-1.461645858878556914e-01
-1.389937135628175335e-01
-1.523417969348765943e-01
-1.317531263399050467e-01
-1.482249321770768569e-01
-1.412720888169793632e-01
-1.533822634160731668e-01
-1.416241251833729731e-01
-1.494676824663610792e-01
-1.555729328866760908e-01
-1.452610768981980049e-01
-1.363579956658377001e-01
-1.329540907105357939e-01
-1.328462195548101021e-01
-1.408534056830313963e-01
-1.468325148477162834e-01
-1.365475573189012526e-01
-1.354548246765874542e-01
-1.542822544438632038e-01
-1.407326014202954223e-01
-1.575332536189786858e-01
-1.408858581367684604e-01
-1.482050768562968579e-01
-1.290979418800910772e-01
-1.444077798889440711e-01
-1.432162272227842370e-01
-1.417263123806146718e-01
-1.523105636293810017e-01
-1.411860439160058933e-01
-1.456846140789478661e-01
-1.440314613074467343e-01
-1.352152277836408123e-01
-1.491346097466735021e-01
-1.287220689409557806e-01
-1.369776153884158243e-01
-1.501540825968036563e-01
-1.426690940334425228e-01
-1.467986637655448734e-01
-1.450440646833408009e-01
-1.395361167899565602e-01
-1.454379144061338780e-01
-1.508357773256691903e-01
-1.485271766745418220e-01
-1.374570202079219705e-01
-1.391524768458996808e-01
-1.537612569623945935e-01
-1.413095136984319489e-01
-1.398861535444484439e-01
-1.532257640705272095e-01
-1.233974491132205364e-01
-1.574235886021393138e-01
-1.515780147906232445e-01
-1.404911490842126465e-01
-1.306512638315409092e-01
-1.511104582944779728e-01
-1.450689368400729928e-01
-1.313431172532483204e-01
-1.486890902819595628e-01
-1.402264239001692059e-01
-1.262817173433572748e-01
-1.468502879819365836e-01
-1.442203804089580987e-01
-1.402823560032502581e-01
-1.414185611022274469e-01
-1.358474463587614756e-01
-1.516511894991218190e-01
-1.402554085244616111e-01
-1.431345156868076285e-01
-1.499146183543101640e-01
-1.261809852268498955e-01
-1.413804234470819876e-01
-1.395641390745871735e-01
-1.360415942713441850e-01
-1.390592152253603553e-01
-1.403703245048705250e-01
-1.532973284752085774e-01
-1.403056292226653734e-01
-1.441257946213104491e-01
-1.393606931767234769e-01
-1.539929222551104648e-01
-1.496047943104827083e-01
-1.389835855306955081e-01
-1.544155549470267452e-01
-1.417146106560072671e-01
-1.565222636765492836e-01
-1.493435403600070488e-01
-1.294223952448117498e-01
-1.531575465993441632e-01
-1.346335065760563554e-01
-1.554238987797902372e-01
-1.346445807803600125e-01
-1.310697746515414042e-01
-1.451659640146771291e-01
-1.559508683181248800e-01
-1.561644216761954307e-01
-1.508136967057787103e-01
-1.419501441767624939e-01
-1.422293755016005024e-01
-1.445579090675538358e-01
-1.533343376779897349e-01
-1.379687796291942381e-01
-1.467270060614602190e-01
-1.529366600034136880e-01
-1.519470551826327120e-01
-1.465312263427780426e-01
-1.303828688750950648e-01
-1.340278322083087725e-01
-1.427137597769062849e-01
-1.548645534691842629e-01
-1.476271664590105559e-01
-1.391781321440546670e-01
-1.458879466402298875e-01
-1.470693254198353062e-01
-1.452237841560470311e-01
-1.344722686968923553e-01
-1.339116438421078803e-01
-1.595376179225727054e-01
-1.354873364551988923e-01
-1.493795385249273300e-01
-1.364051867139660090e-01
-1.356207272129123231e-01
-1.411062754791571616e-01
-1.378923694426691382e-01
-1.575445267763220247e-01
-1.532927300622274891e-01
-1.379850763485826748e-01
-1.512925590204826365e-01
-1.439984220527640579e-01
-1.398397874093105508e-01
-1.342405819486499896e-01
-1.401302332964421971e-01
-1.570491253094628281e-01
-1.431849185179317752e-01
-1.301481087104273959e-01
-1.320098395376750888e-01
-1.505026773003463048e-01
-1.346610878877542716e-01
-1.469367682180441337e-01
-1.407437729051827513e-01
-1.459355050915857044e-01
-1.380729129201186400e-01
-1.344254580760465834e-01
-1.496732962938655820e-01
-1.468166740403434034e-01
-1.584557149132860832e-01
-1.360350062666697835e-01
-1.472287566900225553e-01
-1.538451230144967929e-01
-1.437338609865061734e-01
-1.394130626515563409e-01
-1.409291952080119481e-01
-1.404966780805143867e-01
-1.328147424011322797e-01
-1.431346778306671619e-01
-1.360659920066187023e-01
-1.415427320174351689e-01
-1.494621730536477011e-01
-1.472768539321081538e-01
-1.453738228776636499e-01
-1.321149469084622052e-01
-1.416672421510761504e-01
-1.485540034595424497e-01
-1.352156069659298243e-01
-1.292212418228950721e-01
-1.344055736907697751e-01
-1.371664129841341506e-01
-1.663349549086085566e-01
-1.403459047273103999e-01
-1.298839063432347118e-01
-1.420338331823119693e-01
-1.310559432443086925e-01
-1.489885718803167225e-01
-1.479960685201065496e-01
-1.420808070217103869e-01
-1.393611057364015082e-01
-1.509104327468611673e-01
-1.432398642239852415e-01
-1.319538702970594890e-01
-1.322572498585654899e-01
-1.423648288418486729e-01
-1.515870293109653211e-01
-1.365884519245192941e-01
-1.493132605418382719e-01
-1.381934612341481627e-01
-1.399498665469378622e-01
-1.446084297645713057e-01
-1.436156017091233805e-01
-1.340182980692448955e-01
-1.321430058229295934e-01
-1.410829537479946494e-01
-1.422661495340349080e-01
-1.383299504596973151e-01
-1.347085318291334211e-01
-1.488868645331906382e-01
-1.523987305310111340e-01
-1.419607129711055460e-01
-1.332184164502967783e-01
-1.395089148646988797e-01
-1.371243023526309834e-01
-1.439139966676173110e-01
-1.451949638256467001e-01
-1.393936619891181783e-01
-1.326048846667142178e-01
-1.351682662665183998e-01
-1.357753587186270317e-01
-1.380175566885644134e-01
-1.482713315954180544e-01
-1.336131256046928784e-01
-1.438967161351777935e-01
-1.365373526166107354e-01
-1.433474209363760909e-01
-1.382135463953165777e-01
-1.515194776895032736e-01
-1.583693826959998996e-01
-1.381776996384480038e-01
-1.325056663467369111e-01
-1.461571148887657878e-01
-1.389597060606294066e-01
-1.494324909397627965e-01
-1.442549782665074887e-01
-1.389512354777072412e-01
-1.306290239598209002e-01
-1.457706136370422179e-01
-1.360118765648990757e-01
-1.439686514889464974e-01
-1.439473530475908480e-01
-1.263743113036871202e-01
-1.386918576035604533e-01
-1.359200070441462516e-01
-1.340465739070589302e-01
-1.358376979675575691e-01
-1.448439659629060516e-01
-1.484563281590141059e-01
-1.291078505614982885e-01
-1.531004406508670868e-01
-1.497892705959482929e-01
-1.459025366884097452e-01
-1.599034741963905881e-01
-1.290388498056389277e-01
-1.400437692261846390e-01
-1.357274023345304559e-01
-1.506604006823416275e-01
-1.464609351133867032e-01
-1.412265499838540606e-01
-1.359887465023106035e-01
-1.235746173664661052e-01
-1.367539915658887717e-01
-1.355105883606403661e-01
-1.446996727208749167e-01
-1.382532733856217388e-01
-1.475448902434999821e-01
-1.395399983888664930e-01
-1.510821273828849565e-01
-1.343604763005552538e-01
-1.394730459381489096e-01
-1.242730322620305139e-01
-1.349550355398936585e-01
-1.418140624566141261e-01
-1.352029214478294994e-01
-1.549516623183944397e-01
-1.337740929829548675e-01
-1.334230699367027206e-01
-1.372979869851883583e-01
-1.599279227720935281e-01
-1.371090558058471465e-01
-1.391723138315455466e-01
-1.335896466254022363e-01
-1.510281576376419355e-01
-1.340286544084617060e-01
-1.418103781214026249e-01
-1.349675202075291680e-01
-1.364714972860050779e-01
-1.406446346158230776e-01
-1.264867683681572263e-01
-1.514604050437854676e-01
-1.359600925824880624e-01
-1.401948266409511756e-01
-1.270757946782594405e-01
-1.380232357320646530e-01
-1.410100206228421804e-01
-1.312142229436603358e-01
-1.332575059576020793e-01
-1.624341910268697065e-01
-1.350925593744758124e-01
-1.422444858061053252e-01
-1.510567375974997961e-01
-1.560391802369011649e-01
-1.350371158582116260e-01
-1.476887532448962759e-01
-1.238560244197498689e-01
-1.379699299250161382e-01
-1.443869437182290216e-01
-1.322907776871929952e-01
-1.428635688648586255e-01
-1.328394450825590711e-01
-1.281164693514302011e-01
-1.568328699736233345e-01
-1.400134853230673715e-01
-1.399977906966637375e-01
-1.365414331231205036e-01
-1.529715576293909363e-01
-1.321721589244593542e-01
-1.488874653192909792e-01
-1.327600465643458127e-01
-1.562478157011197022e-01
-1.452005396878827681e-01
-1.476508370031269779e-01
-1.300908541111030214e-01
-1.553749087044993260e-01
-1.373600269073892155e-01
-1.234252767164100290e-01
-1.259402055519982522e-01
-1.350380296694746740e-01
-1.421813181044200014e-01
-1.254852329474326067e-01
-1.406837246658770024e-01
-1.198193679643459880e-01
-1.418023330780938396e-01
-1.424271266561460414e-01
-1.328802723046742518e-01
-1.343136755769915591e-01
-1.402002182616796377e-01
-1.458631571912255009e-01
-1.383505188732895297e-01
-1.465906297537927783e-01
-1.274418065789435506e-01
-1.150518892449880481e-01
-1.400259064179667501e-01
-1.383369678777155720e-01
-1.261002240574153610e-01
-1.306156674514692695e-01
-1.315975124453473699e-01
-1.370576003231401829e-01
-1.420939890380411019e-01
-1.426921916354449149e-01
-1.362981740120616792e-01
-1.416631860212177740e-01
-1.375041039805974252e-01
-1.319045755560974142e-01
-1.403494311956994811e-01
-1.394687969305204445e-01
-1.348740730049499126e-01
-1.426158769539954962e-01
-1.520081071999583311e-01
-1.462189711221811017e-01
-1.334451833668781895e-01
-1.389208563520425987e-01
-1.314138366014307724e-01
-1.366697379808445301e-01
-1.347421613072671276e-01
-1.469068245200518263e-01
-1.340810469507788538e-01
-1.494749599635956105e-01
-1.360367026379224187e-01
-1.423401071744024582e-01
-1.337364094812853177e-01
-1.319581082203727662e-01
-1.381803814137532727e-01
-1.415514907035030634e-01
-1.441896764603611270e-01
-1.353376824246273757e-01
-1.488682629158431803e-01
-1.331304035670911601e-01
-1.281844511885815163e-01
-1.471785459744561486e-01
-1.399538779444390590e-01
-1.389306858823712576e-01
-1.264572999079976723e-01
-1.366738126149100174e-01
-1.420052605914093047e-01
-1.427786888939924781e-01
-1.389618677054590135e-01
-1.384151917879637705e-01
-1.553489658522639039e-01
-1.333386862409888240e-01
-1.477463842785958215e-01
-1.378834917636894974e-01
-1.459796594654003410e-01
-1.266768060155696318e-01
-1.471213414287854682e-01
-1.448160192706109961e-01
-1.325210343443021244e-01
-1.480198912846340809e-01
-1.330767633561273644e-01
-1.358365376331344687e-01
-1.376973096147444398e-01
-1.442672432977602781e-01
-1.432641878945177805e-01
-1.307356854625634779e-01
-1.354028276687651577e-01
-1.475052392510703969e-01
-1.443667368563656961e-01
-1.445032495879013668e-01
-1.294483525866794993e-01
-1.336501410372866183e-01
-1.368085158227527465e-01
-1.301842508358157791e-01
-1.365329528597030440e-01
-1.314336872654219279e-01
-1.316603258038530622e-01
-1.332947911561326026e-01
-1.449349752348604581e-01
-1.313330967387064396e-01
-1.174907407497995243e-01
-1.313271924994909856e-01
-1.354785030976098092e-01
-1.408677034407236905e-01
-1.303259825989617759e-01
-1.361081772133044265e-01
-1.383540747993043107e-01
-1.328009218950732262e-01
-1.340447310219808341e-01
-1.375187048573330850e-01
-1.461205545883707824e-01
-1.274040761466883886e-01
-1.451420574022998233e-01
-1.386437803281641845e-01
-1.372895829488290642e-01
-1.313363548593821650e-01
-1.305011627257486873e-01
-1.196455135258168712e-01
-1.412266503531809936e-01
-1.371538267995538463e-01
-1.297626374195350041e-01
-1.396921057524104226e-01
-1.368500394135017117e-01
-1.447990773841166257e-01
-1.454155907348682608e-01
-1.467572537678166478e-01
-1.345188426101912305e-01
-1.485694655174392143e-01
-1.382600058789539843e-01
-1.445362694508389723e-01
-1.447109280532225817e-01
-1.479633399635221780e-01
-1.418664610253525526e-01
-1.492203632615627940e-01
-1.419478753891769141e-01
-1.399242099184366539e-01
-1.258213635195290225e-01
-1.367002867214106854e-01
-1.440072670346959349e-01
-1.415039373696129199e-01
-1.449040157156216702e-01
-1.434651194819038522e-01
-1.491331922537051657e-01
-1.408156239711365887e-01
-1.390408266019192984e-01
-1.320483370177174820e-01
-1.408692578212216717e-01
-1.305106734863098750e-01
-1.272916006755969998e-01
-1.454856405612607317e-01
-1.324748247274916135e-01
-1.256289236242819352e-01
-1.359553773946586830e-01
-1.439136727940446003e-01
-1.338656884223885790e-01
-1.239621306266475570e-01
-1.286923059938100133e-01
-1.377984238782778703e-01
-1.373917104759613816e-01
-1.395321074775203174e-01
-1.382583200080049202e-01
-1.317599510954171604e-01
-1.380772221212803463e-01
-1.328128685666436215e-01
-1.447380193111817148e-01
-1.495746921933580331e-01
-1.302807503284406365e-01
-1.233997579129496452e-01
-1.365079029773358377e-01
-1.290462338667316688e-01
-1.370176605618815824e-01
-1.320443156769271764e-01
-1.501421873088238379e-01
-1.267805970101552882e-01
-1.370690159845610878e-01
-1.286432545660462501e-01
-1.453916196062854660e-01
-1.321277167066083336e-01
-1.482251733925435411e-01
-1.321852223925943370e-01
-1.385842180387853173e-01
-1.276554175146736025e-01
-1.270208048889623631e-01
-1.329700251839016911e-01
-1.282568580452406182e-01
-1.419589981359524744e-01
-1.302055252046868949e-01
-1.375929323250535408e-01
-1.321258127962598450e-01
-1.349936540355964054e-01
-1.319356368981512151e-01
-1.394883349286992202e-01
-1.428699980375143230e-01
-1.296470255493190893e-01
-1.364343710910037866e-01
-1.286742458004694611e-01
-1.309059203972017804e-01
-1.458554920963241464e-01
-1.395074238903627195e-01
-1.322942267710372488e-01
-1.307346137423502364e-01
-1.388217387214404352e-01
-1.232950037237701690e-01
-1.522832646819058389e-01
-1.281178822210376766e-01
-1.389611929556185954e-01
-1.362377959342665201e-01
-1.304443695175531714e-01
-1.299023914653647249e-01
-1.342867356726856753e-01
-1.343175262210472842e-01
-1.322385254843529423e-01
-1.309839404338818958e-01
-1.318722997061941848e-01
-1.412383316216653806e-01
-1.334022759077805875e-01
-1.313274426400107275e-01
-1.382858970901543472e-01
-1.251502637323664013e-01
-1.300716375971456840e-01
-1.395553026961731946e-01
-1.471016723414962091e-01
-1.261153666935156958e-01
-1.296010058030548362e-01
-1.401275133672374440e-01
-1.328739610328302512e-01
-1.258266604498163299e-01
-1.226556553337889710e-01
-1.410307525849562038e-01
-1.230694049569032028e-01
-1.476144780678268487e-01
-1.356681070234691533e-01
-1.196767975918143490e-01
-1.295836323374432164e-01
-1.466721889832809655e-01
-1.264491934655706529e-01
-1.187735150458552880e-01
-1.428090893885211876e-01
-1.332962782056613116e-01
-1.363981957953128155e-01
-1.384734403525553492e-01
-1.268144811318757392e-01
-1.225381356796325372e-01
-1.299876859973194132e-01
-1.411349597126506927e-01
-1.283036595750041142e-01
-1.293161738937272098e-01
-1.331615127669163734e-01
-1.316970819152491201e-01
-1.267233548203923477e-01
-1.445228513603192266e-01
-1.416119148222492741e-01
-1.390479372172677697e-01
-1.344189732281479976e-01
-1.315066247666434596e-01
-1.338127825839295626e-01
-1.389541746936019950e-01
-1.458390462689464484e-01
-1.326803421507513903e-01
-1.391198963017112600e-01
-1.338220689396221186e-01
-1.399774035069842326e-01
-1.396710066909945536e-01
-1.329295477944860970e-01
-1.284880954097959993e-01
-1.331575874729376552e-01
-1.420870838351116772e-01
-1.431436333338570732e-01
-1.453206832034993068e-01
-1.342666117226580524e-01
-1.326197193986179412e-01
-1.339785741195757829e-01
-1.520938888576011949e-01
-1.358691239693537167e-01
-1.338392295438490254e-01
-1.366894493750847872e-01
-1.385718708631933083e-01
-1.430180578810382741e-01
-1.442781088765373032e-01
-1.427709524362318905e-01
-1.311047739916701982e-01
-1.201636824728742475e-01
-1.247701760766491003e-01
-1.180828546745191360e-01
-1.196652248597597779e-01
-1.290041327767567636e-01
-1.294076855646039415e-01
-1.225544944407823411e-01
-1.349640241360678117e-01
-1.359996893677043461e-01
-1.363038260950808489e-01
-1.356613554292903923e-01
-1.234504718681162377e-01
-1.351629924281352868e-01
-1.253650644009337844e-01
-1.403115165640066997e-01
-1.367515965318142623e-01
-1.224709538678826065e-01
-1.152345434814875946e-01
-1.351831904783275251e-01
-1.453466399186724156e-01
-1.385957118187039760e-01
-1.321072191967616605e-01
-1.196625567552248026e-01
-1.388635933168821945e-01
-1.313645321675656896e-01
-1.282414182494103216e-01
-1.229582087649066929e-01
-1.414423758738292958e-01
-1.336829849885814991e-01
-1.231007876060231238e-01
-1.325607133857848174e-01
-1.383540283154072736e-01
-1.250805231951180319e-01
-1.357936016430998372e-01
-1.375011314289211750e-01
-1.254902235634591245e-01
-1.368335729592548566e-01
-1.250689283623200865e-01
-1.344596210091336674e-01
-1.382658196616821100e-01
-1.384115447186535230e-01
-1.424458128932502010e-01
-1.312259236057039813e-01
-1.207928546762849081e-01
-1.265304322056507169e-01
-1.301733163037609164e-01
-1.166187996867217580e-01
-1.359889315473513105e-01
-1.296755142685793449e-01
-1.383026360387488440e-01
-1.215456971935501423e-01
-1.413852560245141554e-01
-1.186896500883185546e-01
-1.400299747378623838e-01
-1.286301694741029678e-01
-1.232819920542324449e-01
-1.215461516937213771e-01
-1.535311849222365799e-01
-1.244926237844709571e-01
-1.311987351831631621e-01
-1.288232949090606094e-01
-1.337484189690565095e-01
-1.298614889179039722e-01
-1.359901728618065908e-01
-1.363157959245054340e-01
-1.242313652574789096e-01
-1.376082633530748278e-01
-1.321261292805175069e-01
-1.232125369985520996e-01
-1.279140658751958814e-01
-1.357027946484949676e-01
-1.189850089770519564e-01
-1.392315031568716055e-01
-1.348746852496850723e-01
-1.382246920881665952e-01
-1.430089758294743607e-01
-1.330809927243895852e-01
-1.420890143780577375e-01
-1.326114886872425680e-01
-1.380770731636864757e-01
-1.206422616170043927e-01
-1.256224738586608769e-01
-1.334072641704582840e-01
-1.281850671033799016e-01
-1.412721608498190839e-01
-1.188761682651299362e-01
-1.432488063520401256e-01
-1.292707983801816840e-01
-1.284275121308039724e-01
-1.440468418226033553e-01
-1.257061166614189263e-01
-1.384635179271992145e-01
-1.411146350421921547e-01
-1.311279738804656536e-01
-1.357997582279259763e-01
-1.422807721140784687e-01
-1.402056827517030591e-01
-1.261802729034246229e-01
-1.513258388508953722e-01
-1.306428728114601978e-01
-1.282934973385822242e-01
-1.261677326493483575e-01
-1.318610601939149973e-01
-1.337582993690213939e-01
-1.384420318473990330e-01
-1.254857330164554918e-01
-1.374519630123454961e-01
-1.325021212350063482e-01
-1.172029755327998468e-01
-1.338770720243107337e-01
-1.370622032324731732e-01
-1.348729830638084881e-01
-1.319244065560274404e-01
-1.295633857468132810e-01
-1.188676216972689853e-01
-1.349183083025995156e-01
-1.421453000580626680e-01
-1.411947911430000147e-01
-1.362118795326944798e-01
-1.252684405236247356e-01
-1.419851619603354487e-01
-1.377169958935307581e-01
-1.303541806185619656e-01
-1.239358280302588627e-01
-1.415294369800046415e-01
-1.262003493085433470e-01
-1.261626767252512216e-01
-1.445278091989753710e-01
-1.271328111304229624e-01
-1.312515990182283876e-01
-1.366843260632225610e-01
-1.209193655972460868e-01
-1.193476905179760017e-01
-1.271037915633212723e-01
-1.345727920987941084e-01
-1.258030061596727422e-01
-1.360343407272428529e-01
-1.394052926145458726e-01
-1.398985468448683822e-01
-1.245471229300901955e-01
-1.266076219901008659e-01
-1.402756807801534000e-01
-1.400712235676280504e-01
-1.370088946415470577e-01
-1.284138748093503202e-01
-1.308013379221743266e-01
-1.312118478664144050e-01
-1.212429765814887067e-01
-1.387178718884540807e-01
-1.451972149467783135e-01
-1.238664771090759176e-01
-1.273237816729791971e-01
-1.280775721381435250e-01
-1.464298009645591536e-01
-1.331475265090132920e-01
-1.363417428092158490e-01
-1.293300048070602781e-01
-1.241423911934100427e-01
-1.334251735242164283e-01
-1.332911852674365794e-01
-1.210365288212191942e-01
-1.397182273908845751e-01
-1.350420593956237203e-01
-1.346654733677705162e-01
-1.293877263535450350e-01
-1.357172439781677287e-01
-1.276420222293485895e-01
-1.232324907524686292e-01
-1.264026458712040335e-01
-1.377909831939002350e-01
-1.353811486586784241e-01
-1.269004275142982807e-01
-1.329769401874690005e-01
-1.369051409429442034e-01
-1.392286237063479482e-01
-1.429678447785113216e-01
-1.308082035590266978e-01
-1.375242909044112338e-01
-1.321333687012035130e-01
-1.244403815552213022e-01
-1.322523845830183009e-01
-1.216953549284878894e-01
-1.284698099751300227e-01
-1.258519782221449168e-01
-1.327773545271984379e-01
-1.270161533494041373e-01
-1.297616726055171033e-01
-1.185474855640970132e-01
-1.327689371740521929e-01
-1.241536545050739987e-01
-1.365932294202503450e-01
-1.312128528041698328e-01
-1.450128987504490374e-01
-1.168353293734140236e-01
-1.310450846986363216e-01
-1.215940064083532030e-01
-1.297949611836423656e-01
-1.320358483704097696e-01
-1.333826667584451231e-01
-1.389353484750996681e-01
-1.287269249046662789e-01
-1.264588726548283859e-01
-1.362912219687631155e-01
-1.299684918504192821e-01
-1.304280152375947299e-01
-1.302278254753126696e-01
-1.265537458560330453e-01
-1.274727532437720245e-01
-1.199216795011365938e-01
-1.307702822609153603e-01
-1.375773584892453216e-01
-1.280900261118416428e-01
-1.379379745589461304e-01
-1.147063729367868157e-01
-1.354851490982299234e-01
-1.234187944802400683e-01
-1.419622833228625924e-01
-1.264119038187067057e-01
-1.329297495305240828e-01
-1.371025209955073765e-01
-1.307482146930505074e-01
-1.141218091233816984e-01
-1.170592822960432045e-01
-1.273064575582087132e-01
-1.245132259158658050e-01
-1.434348823410505069e-01
-1.266300346742791072e-01
-1.253282814068175932e-01
-1.438360543039808870e-01
-1.274202323261853509e-01
-1.320032132024615001e-01
-1.244032107745423610e-01
-1.293930901182685778e-01
-1.245225972705806677e-01
-1.235123233348957572e-01
-1.226201897156990184e-01
-1.274117344305676358e-01
-1.334874594178424856e-01
-1.422697629054463786e-01
-1.282068394068665573e-01
-1.357837346636857900e-01
-1.329952108066222716e-01
-1.250994561921663639e-01
-1.243233308227204709e-01
-1.308031849437325256e-01
-1.269883532829567396e-01
-1.325544204117996283e-01
-1.221541939973517510e-01
-1.169788839099411420e-01
-1.221726087078797568e-01
-1.285468981984793924e-01
-1.287086045242231969e-01
-1.211240823122100574e-01
-1.326065227188299445e-01
-1.368103725586581332e-01
-1.360055821502193230e-01
-1.303181822336972329e-01
-1.344059194493589793e-01
-1.346279093577900932e-01
-1.317641984086083962e-01
-1.281385515378003492e-01
-1.396852241403121198e-01
-1.205910671826225383e-01
-1.205572122342850189e-01
-1.371512250610318895e-01
-1.167199501826817754e-01
-1.310258840986258388e-01
-1.399900255956795236e-01
-1.290163333226926612e-01
-1.387049639373664212e-01
-1.261354549810732029e-01
-1.317250582755981336e-01
-1.325602070742938343e-01
-1.213887935289350711e-01
-1.242820497065201951e-01
-1.431197816161905723e-01
-1.234234358613017085e-01
-1.282032441591696159e-01
-1.327367153232099362e-01
-1.287919807868368183e-01
-1.267487931304810134e-01
-1.286153226937432337e-01
-1.241851467664269043e-01
-1.294966107824784274e-01
-1.163834705956088011e-01
-1.367642767140767879e-01
-1.239808305086496643e-01
-1.294549825561558121e-01
-1.322983978683489881e-01
-1.301227994624218343e-01
-1.269094585548428133e-01
-1.360218268247773143e-01
-1.138427055870365467e-01
-1.199881337822160388e-01
-1.208948532116383284e-01
-1.301776947052149247e-01
-1.295940894424433276e-01
-1.251896827579401794e-01
-1.201785720187544537e-01
-1.412090386411159471e-01
-1.350654804621273797e-01
-1.261945895914435567e-01
-1.078611730161717908e-01
-1.349662942549652023e-01
-1.227084308041365701e-01
-1.382602090483250334e-01
-1.188087131946678338e-01
-1.085992521760718310e-01
-1.226788104794544754e-01
-1.273743287751994135e-01
-1.239431547247724363e-01
-1.249887795864017548e-01
-1.255933384665069430e-01
-1.371652908859665732e-01
-1.260134081828351293e-01
-1.253807715880649321e-01
-1.133504033744088674e-01
-1.204010666022061471e-01
-1.232987377127920392e-01
-1.142498726194089709e-01
-1.389660799631152188e-01
-1.271663341890215959e-01
-1.334449379672159319e-01
-1.138073809137153253e-01
-1.305688928244604918e-01
-1.096664319015423494e-01
-1.351349614528356280e-01
-1.391017510915715794e-01
-1.264221895949195484e-01
-1.280717891797553409e-01
-1.079871565692723384e-01
-1.294461803927807741e-01
-1.357078625021819751e-01
-1.124191784429785790e-01
-1.297717282352448542e-01
-1.190352485955250977e-01
-1.233433236071452832e-01
-1.269273949940822876e-01
-1.275285963723982174e-01
-1.211339398557273184e-01
-1.304112900402273623e-01
-1.272672474542161092e-01
-1.205586757825175548e-01
-1.198418342665056591e-01
-1.100598018074697981e-01
-1.207176974273158621e-01
-1.323212474825385676e-01
-1.222269727450495252e-01
-1.269298572111675349e-01
-1.270073011940109631e-01
-1.156532933189052259e-01
-1.150152002544518048e-01
-1.238883772334419403e-01
-1.381886213444872835e-01
-1.368836967523094084e-01
-1.244729028547885974e-01
-1.324157089684009359e-01
-1.395039679824329470e-01
-1.274615166362783603e-01
-1.242363118990150450e-01
-1.303123739163012385e-01
-1.217224687327562171e-01
-1.228481351504008556e-01
-1.214819232667164184e-01
-1.250216235553571476e-01
-1.384556498738543640e-01
-1.281776206788149131e-01
-1.352198337034700160e-01
-1.158144562683433576e-01
-1.323351480332288499e-01
-1.063605360396752131e-01
-1.175340663255823176e-01
-1.316081594648925435e-01
-1.221739781415852460e-01
-1.201440282138508536e-01
-1.145590156270092225e-01
-1.372192279598805631e-01
-1.429449873403562110e-01
-1.216688082935353798e-01
-1.189645163576723286e-01
-1.214327301607999871e-01
-1.368299922057236162e-01
-1.249600981136316236e-01
-1.232960941456451159e-01
-1.306714721179048910e-01
-1.276088473491474584e-01
-1.332931709973740886e-01
-1.287721023007286358e-01
-1.263909970150247641e-01
-1.294260617352890053e-01
-1.350783847956216199e-01
-1.315925912917332019e-01
-1.205076539838910443e-01
-1.353207508404206949e-01
-1.299073523058450474e-01
-1.299195880131664149e-01
-1.256399303614797180e-01
-1.330082290704545644e-01
-1.259544683748163585e-01
-1.354627980672147847e-01
-1.220199944201868086e-01
-1.326867459425185303e-01
-1.241316118253984191e-01
-1.303651096632414963e-01
-1.415995008088792584e-01
-1.417405876391311936e-01
-1.208660130070577515e-01
-1.329623818154885284e-01
-1.333228945576821756e-01
-1.157250324399554248e-01
-1.198618791975898101e-01
-1.276045549062752027e-01
-1.244331311086373654e-01
-1.153831950690491631e-01
-1.238740973690622693e-01
-1.287179405916188402e-01
-1.242665977130166660e-01
-1.278325822325506733e-01
-1.258790597232044839e-01
-1.206010778692886837e-01
-1.222440075255317588e-01
-1.301166366843950761e-01
-1.142313425982331154e-01
-1.359001623533410974e-01
-1.277109191961847412e-01
-1.133981303072452429e-01
-1.141998320670452455e-01
-1.331589608530315549e-01
-1.340448838783793728e-01
-1.287680353490206486e-01
-1.177947152876074183e-01
-1.215705062634386269e-01
-1.162423400753957170e-01
-1.151422077682964507e-01
-1.137153886722639673e-01
-1.149411964624490468e-01
-1.327465794159173595e-01
-1.194700858752452827e-01
-1.366071744435964352e-01
-1.262509863240729169e-01
-1.170486849041963012e-01
-1.340024231554450829e-01
-1.178925068776395246e-01
-1.230592689663492362e-01
-1.313127273486961455e-01
-1.243954143534858475e-01
-1.174048717120578789e-01
-1.115671971828263997e-01
-1.219873310471690786e-01
-1.253230046390814145e-01
-1.265124542773771732e-01
-1.142823716364905900e-01
-1.240990371414748827e-01
-1.200104321483664305e-01
-1.298696333265044744e-01
-1.287357836078895090e-01
-1.142899677253528118e-01
-1.204262650822331693e-01
-1.280399847017553994e-01
-1.273874208144328279e-01
-1.209882166403951770e-01
-1.134103747553486530e-01
-1.276125720279387699e-01
-1.370375907082815869e-01
-1.295014265532053177e-01
-1.189757358491259631e-01
-1.240864874467991485e-01
-1.166206199277558392e-01
-1.265597440850562971e-01
-1.235483053552308141e-01
-1.266319072645655519e-01
-1.230110866163789812e-01
-1.250587702465381090e-01
-1.207323782174888754e-01
-1.184722256328009787e-01
-1.190227077651725696e-01
-1.243455513658174583e-01
-1.191455119727975187e-01
-1.112921560971655149e-01
-1.217057297437876967e-01
-1.209684716084645506e-01
-1.299886995462269657e-01
-1.322885208099699172e-01
-1.166460773378810573e-01
-1.243206192825486306e-01
-1.300267536367165633e-01
-1.221411629520367664e-01
-1.183879673042784325e-01
-1.327660130084426793e-01
-1.279920295439980205e-01
-1.192767384121052876e-01
-1.370150298067238370e-01
-1.173496571805182631e-01
-1.193867285309686277e-01
-1.220234530219794777e-01
-1.163512833265328977e-01
-1.336902886192909423e-01
-1.167874631392788881e-01
-1.273270040695532734e-01
-1.245496474500478873e-01
-1.110328346126178700e-01
-1.346125377410650470e-01
-1.270636842519848875e-01
-1.206332397633594483e-01
-1.211880018964524852e-01
-1.203411750738958841e-01
-1.154625451685986764e-01
-1.290534790856039948e-01
-1.274453573909806736e-01
-1.208614411229794183e-01
-1.150683485038548892e-01
-1.195586125741200517e-01
-1.240859059784274465e-01
-1.113054863743193762e-01
-1.043910542487809373e-01
-1.079034780689478862e-01
-9.713168369676644653e-02
-1.222668347186158244e-01
-1.343421408669927541e-01
-1.248447419197228903e-01
-1.276230305084713468e-01
-1.087670787629077540e-01
-1.163560522875716069e-01
-1.355292162819680124e-01
-1.196955140790502276e-01
-1.313795768070535885e-01
-1.162779490884499750e-01
-1.240790793627045696e-01
-1.241318659659071677e-01
-1.278233417146972251e-01
-1.157534950210718505e-01
-1.294001263720533923e-01
-1.279583264657474240e-01
-1.186907631544063674e-01
-1.198432263373330614e-01
-1.283931916265338979e-01
-1.292752073543010083e-01
-1.144212374188478265e-01
-1.243161271166111775e-01
-1.287874586027192292e-01
-1.221376704663088286e-01
-1.283046741533514778e-01
-1.176945613800158275e-01
-1.249964591039400830e-01
-1.248898595201817507e-01
-1.180316934022590664e-01
-1.108317966417997069e-01
-1.127640297353623422e-01
-1.242922367228400521e-01
-1.073408267743744676e-01
-1.273026309683983337e-01
-1.229866843579718455e-01
-1.064662568223257166e-01
-1.273431294650477219e-01
-1.086979188758359499e-01
-1.254979104464623019e-01
-1.301451199466283903e-01
-1.119712777030025391e-01
-1.332843698265968047e-01
-1.191175498540087002e-01
-1.198020168125559087e-01
-1.125295364337627335e-01
-1.133453344582954769e-01
-1.296250486651290834e-01
-1.215541291939798985e-01
-1.131436809535507904e-01
-1.302730904632978526e-01
-1.334724060145225100e-01
-1.068123680012433990e-01
-1.269784081699198708e-01
-1.275826918486941131e-01
-1.255687928774507911e-01
-1.400414016717662080e-01
-1.186459116411192893e-01
-1.256024834440948035e-01
-1.273729448919772300e-01
-1.142156469229431426e-01
-1.076325097907693124e-01
-1.247280452301595677e-01
-1.223151007883991198e-01
-1.234404787356803007e-01
-1.117529121486689064e-01
-1.164189728380253114e-01
-1.086017620579668719e-01
-1.224771101858879024e-01
-1.194301920809488493e-01
-1.098433982671215420e-01
-1.169090769637904370e-01
-1.224767678462778675e-01
-1.203669000239458303e-01
-1.064793850795480584e-01
-1.319821432859963894e-01
-1.267751443653681864e-01
-1.288787347177345055e-01
-1.044303539564798156e-01
-1.346695604746138974e-01
-1.127631298694760781e-01
-1.290178066496884823e-01
-1.225295015103184670e-01
-1.210459865548394881e-01
-1.245499492945086328e-01
-1.170060254514321413e-01
-1.141037393807788208e-01
-1.210770714211936716e-01
-1.198889644270722393e-01
-1.331580640234015789e-01
-1.277282575579960777e-01
-1.178970023009535129e-01
-1.147079408648194188e-01
-1.275289510865269538e-01
-1.227638000098506404e-01
-1.119878582026011676e-01
-1.253101442111513308e-01
-1.154597221159782000e-01
-1.168864504105232294e-01
-1.213066829861021018e-01
-1.087852921987371574e-01
-1.161202209274523195e-01
-1.126556968288183885e-01
-1.160203192950265000e-01
-1.213021445960305450e-01
-1.227176114172798121e-01
-1.186353415823532820e-01
-1.112983367865980344e-01
-1.141865304627669164e-01
-1.215498414853719567e-01
-1.261926984061055024e-01
-1.175962843866690533e-01
-1.368603542970990017e-01
-1.243177045663053371e-01
-1.174100511693280113e-01
-1.154190964212181009e-01
-1.273350374704631804e-01
-1.189490982144235653e-01
-1.162766747082865926e-01
-1.127075862000109369e-01
-1.181684123523552982e-01
-1.103971247620618851e-01
-1.349930130651147142e-01
-1.097653653725893796e-01
-1.135406872557310487e-01
-1.232400088622107870e-01
-1.241295149270489756e-01
-1.304689559516885866e-01
-1.178910639188423815e-01
-1.238217569224607517e-01
-1.103413613770952151e-01
-1.453244437971284997e-01
-1.148688919811039766e-01
-1.116003113609640024e-01
-1.361916608213301072e-01
-1.272928401854636071e-01
-1.218998786805083751e-01
-1.185255393617968694e-01
-1.096876009547228942e-01
-1.209039448844310694e-01
-1.188922916578703248e-01
-1.218235714389899610e-01
-1.250031202391280183e-01
-1.175075663616478305e-01
-1.262292883723781511e-01
-1.136177037235256426e-01
-1.119294667722764425e-01
-1.211557255916670267e-01
-1.217778393499939354e-01
-1.168719765105549341e-01
-1.030318694581488503e-01
-1.085934203735505477e-01
-1.170725070692106434e-01
-1.141530871910591965e-01
-1.061755080996051454e-01
-9.947936816218339029e-02
-1.161467999109504073e-01
-1.108941403902310996e-01
-1.140709305257216477e-01
-1.235940687901041640e-01
-1.165640435679616976e-01
-1.194996673915586505e-01
-1.135694084511586766e-01
-1.082858075988471502e-01
-1.054598117706001398e-01
-1.294703458890777426e-01
-1.239455039950342063e-01
-1.122382125756911930e-01
-1.187142740717739980e-01
-1.231841503080967487e-01
-9.797623009260340854e-02
-1.093714893323494836e-01
-1.206108815833007164e-01
-1.010961354251108391e-01
-1.283760863938410435e-01
-1.171755467089492242e-01
-1.105683489471081943e-01
-1.141093814834591713e-01
-1.187360832008769185e-01
-1.098522859878471591e-01
-1.078677809479895167e-01
-1.187593901152612930e-01
-1.260241651767242399e-01
-1.131293555237538606e-01
-1.273412858615804444e-01
-1.213234579440219396e-01
-1.191812523174746175e-01
-1.173836645331043926e-01
-1.222815862159110645e-01
-1.156298648967503534e-01
-1.130364831396910436e-01
-1.156248461147181689e-01
-1.300816082039480404e-01
-1.096958660303380823e-01
-1.149030101632652207e-01
-1.169958458976513294e-01
-1.225615547935340194e-01
-1.234217324592338516e-01
-1.154011475653745483e-01
-1.193642771627533017e-01
-1.238856487658255845e-01
-1.162081912259809446e-01
-1.203812797264235956e-01
-1.244749690591891722e-01
-1.128853481224881411e-01
-1.273216682229635077e-01
-1.120418130972315740e-01
-1.237415046846255667e-01
-1.138472949739118001e-01
-1.212690656600524386e-01
-1.040051432093299644e-01
-1.302390535469373223e-01
-1.110340285695181478e-01
-1.069831458005946062e-01
-1.212254404876935282e-01
-1.171067590987770052e-01
-1.147242220381028965e-01
-1.116771634187002926e-01
-1.179370340798254618e-01
-1.163041227536231320e-01
-1.105412802353193391e-01
-1.060243486591737061e-01
-1.021554869160750112e-01
-1.154270610472909048e-01
-1.028921938501076161e-01
-1.209474666432480694e-01
-1.189377566911165862e-01
-1.200678027542276399e-01
-1.143205543610584657e-01
-1.220164545210463830e-01
-1.222827800702691592e-01
-1.212877929280212763e-01
-1.211276691107321390e-01
-1.219132659320682349e-01
-1.217121764500371239e-01
-1.068123948340300167e-01
-1.181695209392314566e-01
-1.374171751561680532e-01
-1.100170448213115271e-01
-1.131057156851962148e-01
-1.108023220571211775e-01
-1.184574951529369369e-01
-1.266284919653246632e-01
-1.191289366913794584e-01
-1.124402163626306711e-01
-1.125609559033932394e-01
-1.115260439517431479e-01
-1.067575285791461381e-01
-1.117512313839821581e-01
-1.161401161518589992e-01
-1.352718110368816007e-01
-1.157329467910518384e-01
-1.051475302933866790e-01
-1.184833551575734112e-01
-1.276614963327816488e-01
-1.187624876284623238e-01
-1.243918628174101315e-01
-1.106656321364608564e-01
-1.139559377247133798e-01
-1.127243308044892645e-01
-1.138696933528468846e-01
-1.125313767135645016e-01
-1.250131985818856428e-01
-1.221221602114906796e-01
-1.049790246220894396e-01
-1.182806071875861370e-01
-1.083975861755973186e-01
-1.265569050035301457e-01
-1.159037072639471366e-01
-1.093803400232727929e-01
-1.051296755327563864e-01
-1.235185215347081311e-01
-1.165335987129089146e-01
-1.223130470881309967e-01
-1.185662775231225152e-01
-1.160842310041976938e-01
-1.149198177998003861e-01
-1.048368395223891053e-01
-1.209365012640591791e-01
-1.122272856680433806e-01
-1.161400231184700760e-01
-1.060024301951299625e-01
-1.268134057590112329e-01
-1.076143493256869338e-01
-1.132764950991782399e-01
-1.079489458007643760e-01
-1.113289656042275588e-01
-1.008552056770004035e-01
-1.157886584031070365e-01
-1.195646645120828910e-01
-1.054018264083892292e-01
-1.219609159523284414e-01
-1.131750056278400945e-01
-1.132171736074600310e-01
-1.244992981030055984e-01
-1.106021507989782410e-01
-1.182768660658129883e-01
-1.207683360982502868e-01
-1.054275221444706395e-01
-1.022694606003656942e-01
-1.097741885796260919e-01
-1.155001490118776064e-01
-1.284998544679060439e-01
-1.222991825955540152e-01
-1.124768563041103758e-01
-1.129912565347753056e-01
-1.116913605041237184e-01
-1.061665602590683849e-01
-1.153371533684149491e-01
-1.237407697443557580e-01
-1.164755693424557037e-01
-1.145239980156210063e-01
-1.208510849540691545e-01
-1.189494267782941345e-01
-1.197671525548125865e-01
-1.156108335463367082e-01
-1.157136471854855603e-01
-1.226598774693319766e-01
-1.221895730253930307e-01
-1.190389930291251841e-01
-1.083513905330091703e-01
-1.181378045688227657e-01
-1.020631078674437975e-01
-1.232183493485390635e-01
-1.062561382670165616e-01
-1.244339584666816628e-01
-1.065267922655410010e-01
-1.091953237925517017e-01
-1.006877802620113616e-01
-1.328961831579212605e-01
-1.318151072075895991e-01
-1.231626774843080918e-01
-1.123448820354678301e-01
-1.055544481599559326e-01
-1.236601471690752102e-01
-1.084607872299914594e-01
-1.149685629489927141e-01
-1.064838431905153066e-01
-1.293947246908420667e-01
-1.121302531227143934e-01
-1.128749790966590838e-01
-1.118611962707883323e-01
-1.020845428981527470e-01
-1.204188223457764023e-01
-1.081773830858129420e-01
-1.160798891614238937e-01
-1.100249598424229702e-01
-1.130022457061472807e-01
-1.264450992074439839e-01
-1.146188403749904688e-01
-1.175724969505956008e-01
-1.204577805631058957e-01
-1.114380037238130866e-01
-1.214747553152452503e-01
-1.141642642992453244e-01
-1.077912496301404316e-01
-1.134769747784215993e-01
-1.090882348751540526e-01
-1.124602557582674439e-01
-1.149375768315429452e-01
-1.067380964667139082e-01
-1.156438369358864793e-01
-1.190145617947134388e-01
-1.090780798297782128e-01
-1.099117250682815211e-01
-1.032290577134352683e-01
-1.084531039172711708e-01
-1.039773908893985854e-01
-1.228188951321800143e-01
-1.166669183757045314e-01
-1.128824257881547583e-01
-1.357643060735167773e-01
-9.621711393274830215e-02
-1.172303193791081471e-01
-1.182406228160760714e-01
-1.162173116593975680e-01
-1.227417147397040775e-01
-1.086747105413208986e-01
-1.082295937128085195e-01
-1.229448528173368860e-01
-1.172886983796410376e-01
-1.029568422792652566e-01
-1.162565235820574028e-01
-1.187169854272785846e-01
-1.012311547249453020e-01
-1.148675745494276978e-01
-1.094374042495557253e-01
-1.145371245732899473e-01
-1.201109215831439453e-01
-1.209161680298580094e-01
-1.107268329372956411e-01
-1.280597873216847982e-01
-1.100739679307587843e-01
-1.214240371978600325e-01
-1.100585362241598697e-01
-1.056608089714896753e-01
-8.825819324897980767e-02
-1.108801699736768620e-01
-1.180206412173135239e-01
-1.114977851569805001e-01
-1.069086414288211995e-01
-1.041621761088086795e-01
-1.091222351950622560e-01
-1.183988888698023212e-01
-1.189940854870457920e-01
-1.110932052241102586e-01
-1.115279802680021193e-01
-1.060066445209161407e-01
-1.168145622333062877e-01
-1.154108921423724482e-01
-1.118761485595532873e-01
-1.218431759736934294e-01
-1.037796224803824024e-01
-1.118159603030225852e-01
-1.122355905755495487e-01
-1.110296095317427900e-01
-1.134051042495376055e-01
-1.195432413949064632e-01
-1.179420495326532203e-01
-1.199538724589085253e-01
-1.138063341318389654e-01
-1.130908028993533876e-01
-1.091567105527476433e-01
-1.115302732105370176e-01
-1.092647215705918745e-01
-1.176854290602641628e-01
-1.227248578287244291e-01
-1.097874645754432499e-01
-1.072413469777437067e-01
-1.158045691101501073e-01
-1.212517124582349060e-01
-1.166503889463771648e-01
-1.135655653398304071e-01
-1.048692908112107136e-01
-1.093810768997191818e-01
-1.145225472547393430e-01
-1.052593159537491968e-01
-1.152619751474181220e-01
-1.114214847470903075e-01
-1.112522371775116897e-01
-1.217224733509774809e-01
-1.160114518668322464e-01
-1.097433062742582816e-01
-1.139221396431936012e-01
-1.165147501463518892e-01
-1.171927186345092659e-01
-1.055544645442702129e-01
-1.249408214486105867e-01
-1.080660761609061188e-01
-1.176203811785906106e-01
-1.112195758372437199e-01
-1.017579696216685120e-01
-1.022889707979650759e-01
-1.093530509998075217e-01
-1.123940709409386035e-01
-1.043845459344203697e-01
-1.113479902715753117e-01
-1.069099762149175875e-01
-1.138685168205797876e-01
-1.017495875801378014e-01
-1.209975369677275397e-01
-1.117365999111447211e-01
-1.216638665406290370e-01
-1.128443920998268984e-01
-1.100891378572334267e-01
-1.041793928056471419e-01
-1.113163141459028865e-01
-1.072164438248481566e-01
-1.112871476447844232e-01
-1.086981338369910344e-01
-1.117837542025758024e-01
-1.044171605831085425e-01
-1.153886396728260877e-01
-1.209246794270695952e-01
-1.196663234323004366e-01
-1.313947965865343570e-01
-1.185829678995366093e-01
-1.150276883356374374e-01
-9.992349201420216986e-02
-1.240471946633432826e-01
-1.151139883499988914e-01
-1.109879053579493485e-01
-1.179790576719557532e-01
-1.043758430473001736e-01
-1.141501291756854414e-01
-1.188399286718391096e-01
-1.134852167731154604e-01
-1.212100728483600093e-01
-1.148205483397056054e-01
-1.130415167158633910e-01
-9.951511597060967718e-02
-1.141299745682820277e-01
-1.084481430443213767e-01
-1.139973244948935677e-01
-1.133911237442283976e-01
-1.226794470968265716e-01
-1.098127467897829501e-01
-1.061653616530347927e-01
-1.063667845849398663e-01
-1.093839362825210909e-01
-1.093866361600894510e-01
-1.111486565380678249e-01
-1.144908789645010944e-01
-9.364099176039270001e-02
-1.156362827312499980e-01
-1.178989287277035641e-01
-1.088971551881251776e-01
-1.046740894719973836e-01
-1.005756220165667097e-01
-1.125594478141025562e-01
-1.107107635440325727e-01
-1.178338076226264353e-01
-1.024971397924448746e-01
-1.018568380040231619e-01
-1.147649623648639983e-01
-1.125077072062820316e-01
-1.179229299826510813e-01
-1.140245729486654563e-01
-9.716232186985203356e-02
-1.085752676400052741e-01
-1.067377107528866831e-01
-1.143386255422868397e-01
-1.009057306469642729e-01
-1.091792628443345459e-01
-1.033646647425057186e-01
-1.138362774036306146e-01
-1.061870346145411953e-01
-1.018868402479954777e-01
-1.071569160756551536e-01
-1.156457109038013381e-01
-1.052818292612929946e-01
-1.111938161975265099e-01
-1.117775388305465994e-01
-1.073845160541379157e-01
-1.118553077777089816e-01
-1.042265709349169400e-01
-1.169054796903314791e-01
-1.192052110917850016e-01
-1.099445856576803243e-01
-9.556998234468062903e-02
-1.190128491205806188e-01
-1.068217472384941358e-01
-1.034022214320120397e-01
-9.150075941751539821e-02
-1.098910237331748585e-01
-1.067740176551304487e-01
-1.080670403120352063e-01
-1.022680511031966027e-01
-1.248588911713291866e-01
-1.283879762223126553e-01
-1.042824271463766578e-01
-1.133078498387507238e-01
-1.083702721049099316e-01
-1.027592327459310451e-01
-1.072556575296029213e-01
-1.104285577578226069e-01
-9.929158734147085219e-02
-1.184608087528366688e-01
-1.010649917560698802e-01
-1.114763020274861793e-01
-9.812191683851910484e-02
-9.948488383169656890e-02
-1.068386564199847177e-01
-1.154267776933482759e-01
-1.119943770944383105e-01
-1.177712819151428419e-01
-1.084067959053219010e-01
-9.449174243881997004e-02
-1.155410223192516600e-01
-1.172354493607733750e-01
-1.127577139545402479e-01
-1.150034099298636037e-01
-1.060883110162139653e-01
-1.131118665010931029e-01
-1.026370776446433042e-01
-1.093703415176965482e-01
-1.145589788813905496e-01
-1.102392631386599625e-01
-1.073929417119804525e-01
-1.017082572499365262e-01
-1.050790000373054978e-01
-1.048349160266008190e-01
-1.079787356657522790e-01
-1.164311601714191763e-01
-1.137220344613897038e-01
-1.106700701788932428e-01
-1.036109211137358072e-01
-9.423090123543355345e-02
-1.011986773560702990e-01
-9.813754968846204185e-02
-1.079282039836110124e-01
-1.160386366705803141e-01
-1.153401070844158743e-01
-1.072619154651134193e-01
-1.112807262684209070e-01
-1.088004045259777924e-01
-1.069963617266379841e-01
-1.106872278303026175e-01
-9.729785822341746604e-02
-1.064662278685552799e-01
-1.073582354346157147e-01
-1.239017539457489131e-01
-1.155727137008836503e-01
-1.141538729142081987e-01
-1.060889296538678611e-01
-1.039206655906475402e-01
-1.028501511433384391e-01
-1.140480121006382519e-01
-1.093570403795956769e-01
-1.083510578013887060e-01
-9.880442747685053151e-02
-1.238220946616538226e-01
-1.112675963764801351e-01
-1.074631414608736846e-01
-1.037755390920562931e-01
-1.051060991601778793e-01
-1.007820550097243140e-01
-1.091780017002323966e-01
-1.189622356180273927e-01
-9.966034457359161658e-02
-1.008914406786849821e-01
-1.133886444442145786e-01
-1.041145266543452991e-01
-1.180154500588012217e-01
-1.118565923708908783e-01
-1.090210068571666885e-01
-1.244719737617452221e-01
-1.078460554299409541e-01
-1.217248189690445098e-01
-9.882660264163525832e-02
-1.044156772341375411e-01
-1.029990026639117789e-01
-1.067784947855732608e-01
-9.680892203836503895e-02
-1.100542082392977072e-01
-1.179422867832745081e-01
-1.065353089057950176e-01
-1.005847927730347952e-01
-1.025367571456258925e-01
-1.052233844335192792e-01
-1.006632410849696568e-01
-1.106736179713575102e-01
-1.111360099005672397e-01
-9.611714359198451907e-02
-1.062359890694987846e-01
-1.157096353526032573e-01
-1.037143255031679340e-01
-1.166389711448053562e-01
-1.016937534027577972e-01
-1.021429568783967928e-01
-1.148968460508940914e-01
-1.155168321062616521e-01
-1.081347756579801311e-01
-1.146575172606292686e-01
-1.091578432525833892e-01
-1.124471636283061599e-01
-1.194286964849240185e-01
-1.183780829967481935e-01
-1.091674063015497936e-01
-1.178813605260168734e-01
-1.147904386796198273e-01
-1.135968731210443700e-01
-1.144381949966138123e-01
-9.281081487231068738e-02
-1.116440108723262270e-01
-1.149029871241092210e-01
-1.110179023746408616e-01
-9.929483851554396501e-02
-1.170472559534046775e-01
-1.087995109566321644e-01
-1.227654176010520987e-01
-1.131441612586299439e-01
-1.169133070683574943e-01
-1.187471504073384088e-01
-1.282656236265318495e-01
-9.731154020645667313e-02
-1.085787287117091077e-01
-1.027504278017077888e-01
-9.620211277330388555e-02
-1.022774382764986972e-01
-1.009474133966398179e-01
-1.083446401922176783e-01
-1.023287172006825257e-01
-1.169246467896510183e-01
-1.159149182173555837e-01
-1.126887758600693401e-01
-1.095283444827448022e-01
-1.043070332224339258e-01
-1.105478359400007549e-01
-1.042466222739371756e-01
-1.019294645324562570e-01
-1.024013484473292324e-01
-1.151746244363816563e-01
-1.018050100921551182e-01
-1.119042638035184778e-01
-1.122698838488644935e-01
-1.240281585877388570e-01
-1.017522864437989116e-01
-1.056329164982409696e-01
-9.720167859919377762e-02
-1.148781746895549682e-01
-9.955404896905607759e-02
-1.024660640245912691e-01
-9.035198275002900847e-02
-1.158348855091461543e-01
-1.170971915761081505e-01
-1.147329752587359641e-01
-1.019060729677773586e-01
-9.998539455847875457e-02
-1.022354538486485304e-01
-1.045758657435329753e-01
-1.019758195274588497e-01
-1.053246119464581187e-01
-1.072445863356515511e-01
-1.097854487519641792e-01
-1.002218135468626869e-01
-1.063058001151000326e-01
-1.033943904871480329e-01
-1.093313951514886251e-01
-9.740361964973658082e-02
-1.091347462495114440e-01
-1.139467569762910443e-01
-1.226891045883793385e-01
-1.028909738952055869e-01
-1.197842481977489382e-01
-1.003098415501839091e-01
-1.096877967566706885e-01
-1.138086956280288525e-01
-1.096438785341094929e-01
-9.663265705772786096e-02
-1.124965854129633958e-01
-1.101685808551273876e-01
-1.082621878448043473e-01
-9.690907066251748525e-02
-1.091222768793694564e-01
-1.046433602962419662e-01
-1.132578971755533043e-01
-8.984291558894463847e-02
-1.105745914070448976e-01
-1.027031455405717775e-01
-1.065915474719185824e-01
-1.098118637966381678e-01
-1.066766071342319933e-01
-9.723519301686511795e-02
-1.090211253139716507e-01
-1.128135979181660725e-01
-1.095557781361605476e-01
-9.716371696575511197e-02
-1.256665282549654095e-01
-9.493188808963716474e-02
-8.840375944621875481e-02
-1.105715145993266674e-01
-1.050411724985987061e-01
-1.044153698273615344e-01
-1.091312839158559284e-01
-1.101600346470756608e-01
-9.546447408296501735e-02
-1.076336595227234544e-01
-1.000948552978754985e-01
-1.075202386655322584e-01
-1.009763023955914524e-01
-1.056782385039691796e-01
-1.112939420096050874e-01
-1.031253052028921202e-01
-1.048905412059343289e-01
-1.028844992248922896e-01
-1.038208338985140422e-01
-1.050040490612818012e-01
-1.083427003263502386e-01
-1.015102937556956741e-01
-1.081048466728313923e-01
-1.053318211524156556e-01
-9.150890506620895648e-02
-1.057118737682283260e-01
-9.769334100414650557e-02
-1.133055253031823306e-01
-1.069988386884992426e-01
-1.102983701678931228e-01
-1.030749429375152626e-01
-1.029823877660650810e-01
-1.061440846251334585e-01
-8.721322517480364911e-02
-9.907853349135845034e-02
-1.049234859814292820e-01
-9.169645377874743875e-02
-1.141859386704043439e-01
-1.115772649081519102e-01
-1.099775707703610078e-01
-1.165850332708073256e-01
-1.013940709948425722e-01
-1.007787844869541538e-01
-1.079917590943321182e-01
-9.058764278145721438e-02
-9.714333653352437425e-02
-1.044220607665061612e-01
-1.030385035920418080e-01
-1.035508427894490935e-01
-9.770246980511242130e-02
-9.738485300030587377e-02
-1.025977743685346777e-01
-1.101593273092273118e-01
-1.037889602966082514e-01
-1.152550612065199459e-01
-8.924438994539275749e-02
-1.003394716496311262e-01
-1.085587578912041579e-01
-1.170817138691975373e-01
-1.032771542547667731e-01
-1.027981508083533890e-01
-1.039978156645069013e-01
-1.009365037049139435e-01
-1.053237617179681868e-01
-1.092345494447320986e-01
-1.028348283163138671e-01
-1.045256180555350772e-01
-1.061550731336712433e-01
-1.015250294410115495e-01
-9.361102993342142187e-02
-1.022191481239449334e-01
-1.058407954897880587e-01
-1.025160970725899762e-01
-1.014633530072044793e-01
-8.043777754651321166e-02
-9.327102536316253523e-02
-1.083963789291515073e-01
-1.089667923839271885e-01
-9.582548840831593695e-02
-1.000059025298030285e-01
-1.029362350713509400e-01
-1.028381053985284038e-01
-1.080514225199855072e-01
-1.013648839235822274e-01
-1.218123107342417438e-01
-1.082669030251834363e-01
-9.727251215778504045e-02
-1.043607714020383381e-01
-1.098604580340102471e-01
-9.607186745067620992e-02
-9.390236608810878516e-02
-1.119892808760319936e-01
-1.057085072570378426e-01
-9.697824681052730211e-02
-1.111840790757782915e-01
-9.972855561473101260e-02
-1.133587651353786668e-01
-1.018127797571745236e-01
-1.122301918695172429e-01
-9.557577702804417874e-02
-1.105319076798603611e-01
-1.105908329172272525e-01
-1.043574089372419772e-01
-9.572975858332298527e-02
-9.180840024441781766e-02
-9.504078417770309151e-02
-1.095682803659254190e-01
-1.146976840299201023e-01
-1.092916166883622919e-01
-1.024437899863827606e-01
-1.139750855241813271e-01
-1.049103292412616045e-01
-1.055580247587273451e-01
-1.044948002139384630e-01
-9.586179243559574126e-02
-1.118935829619206873e-01
-1.006450019866766410e-01
-9.916067088634647475e-02
-1.100071745316983374e-01
-1.014045376390822345e-01
-1.141357023766219059e-01
-9.251840117037415934e-02
-1.016288027486439705e-01
-9.453148054363150199e-02
-1.048888630571805231e-01
-1.062789418452510376e-01
-8.907826795938794673e-02
-1.013419187842883595e-01
-1.007074146373196505e-01
-1.117272696685343431e-01
-1.089398551153800271e-01
-1.069722363647529484e-01
-9.894038628122490964e-02
-1.018563907466404350e-01
-1.092622632236527613e-01
-9.514358991156555978e-02
-1.126626721397295666e-01
-9.738114811739355392e-02
-9.359326192990576054e-02
-1.007228248552343303e-01
-9.643950063787387617e-02
-1.020962304709179397e-01
-9.609393911131144939e-02
-1.022315068785458053e-01
-9.955366335400184230e-02
-9.906477115569356506e-02
-1.051993385596428215e-01
-1.028288772357146968e-01
-9.856772562501657509e-02
-1.107920568356983437e-01
-1.045920559584356258e-01
-1.048322878036688360e-01
-1.143553118106097888e-01
-9.506070075172572131e-02
-1.194400308084761636e-01
-9.912294828218611020e-02
-9.393605928992332377e-02
-1.074256501534946728e-01
-1.035474312952878867e-01
-9.626632339061071131e-02
-9.942735100827279626e-02
-1.061350906743866590e-01
-9.783705168753992210e-02
-9.761242985710907871e-02
-1.072440458437428218e-01
-1.006301104696221554e-01
-9.744920124987292709e-02
-1.026136070589035582e-01
-1.093887999861008903e-01
-9.914175142185950584e-02
-9.855379205791299502e-02
-1.121862292502600889e-01
-1.068494617430000709e-01
-1.054429366875258983e-01
-1.119178191154784063e-01
-1.012685623069070340e-01
-1.018735882138568638e-01
-1.017434359562944118e-01
-9.784976614496065928e-02
-1.040814384415684191e-01
-1.057720796432278787e-01
-1.115656286209048276e-01
-1.010568350817022398e-01
-1.070239873950507847e-01
-9.281542875454519559e-02
-1.130422829494173720e-01
-1.005015323656256176e-01
-1.011580520063273120e-01
-1.064325113231620462e-01
-1.052480405346073594e-01
-1.015938998266387588e-01
-1.042260966613322570e-01
-1.016782658646573911e-01
-1.102431313181294198e-01
-9.968099376706053560e-02
-1.024288260042608006e-01
-9.958333281128392556e-02
-1.022004535961676258e-01
-9.996568133218507179e-02
-1.050097729507462885e-01
-1.016395633600096077e-01
-1.002650147489852206e-01
-1.043885047652412246e-01
-1.125912462097115319e-01
-1.060719435023388668e-01
-1.056937593672280518e-01
-1.099818975420330525e-01
-1.036780309569994146e-01
-1.006575575394866723e-01
-1.047118578360476532e-01
-1.094847069020767061e-01
-1.082776867745045002e-01
-9.728793899681772994e-02
-1.045308979720512704e-01
-9.601366355706790479e-02
-9.825449203984887303e-02
-9.105590298905402724e-02
-8.873361314254962773e-02
-1.061440603606480793e-01
-9.703967516743236543e-02
-1.072804742614308637e-01
-1.070912761481792597e-01
-1.212047439100170237e-01
-1.127065160010192885e-01
-1.036445458060964442e-01
-9.854728267847408241e-02
-1.117437395391988886e-01
-8.843824105877197417e-02
-1.073961610004969397e-01
-1.117429936857442380e-01
-1.110449601246732837e-01
-1.062057604019666091e-01
-9.751941329839962369e-02
-1.047864046294084417e-01
-9.701830058074831231e-02
-1.109024200750942935e-01
-9.367927757545928269e-02
-9.674923587566769401e-02
-1.005393515521795234e-01
-1.073437339721393241e-01
-1.014618812526936892e-01
-1.077182365027358063e-01
-1.143600566751622333e-01
-9.015176761925780546e-02
-9.876022078889286349e-02
-1.006082148048727393e-01
-9.433105532912819391e-02
-9.429168848763269661e-02
-9.717075979168154909e-02
-9.249502921693220081e-02
-9.280183785192062940e-02
-9.575010281052903638e-02
-1.009749652697943811e-01
-9.440543359321314221e-02
-9.918578662098100074e-02
-9.976703086369437257e-02
-1.111205979833884416e-01
-1.061764681265161131e-01
-8.041973658819476234e-02
-9.870805075978154874e-02
-1.048305008997922338e-01
-9.822976608548542043e-02
-9.573064640543220427e-02
-8.332344109716571801e-02
-1.005949075306679374e-01
-1.012374780996600082e-01
-1.088827543853855689e-01
-9.352034296539088465e-02
-9.984598290940834009e-02
-9.730416804550327814e-02
-8.992908485732054036e-02
-9.728197194961198113e-02
-9.725220367252881970e-02
-1.019806327811424579e-01
-1.076625850650759358e-01
-1.030949968700779346e-01
-1.014951584440095672e-01
-9.058317380359601212e-02
-9.810856510583859658e-02
-1.058481624724118553e-01
-1.080024008665958768e-01
-1.015249332172457053e-01
-9.576255088246590774e-02
-9.496316703591317632e-02
-1.086269801665012136e-01
-9.450741229054039627e-02
-9.496442422752290891e-02
-9.677085392670413400e-02
-9.773096270765445348e-02
-1.137027473466888372e-01
-9.833560252321557615e-02
-9.724059421614514309e-02
-9.782606708005388285e-02
-9.666003751437980684e-02
-1.024125892268735460e-01
-1.077685632449545544e-01
-9.527872911579728099e-02
-1.078983877975961958e-01
-1.079326830226111089e-01
-1.039164822744567951e-01
-9.591915763365874148e-02
-1.072759065263775013e-01
-9.263370530539674630e-02
-1.006534018965382499e-01
-1.018895626945280214e-01
-1.065544724843323215e-01
-1.096309399984527339e-01
-9.288830040309581371e-02
-1.027768215265786045e-01
-9.731340761567496001e-02
-9.364570147111427045e-02
-9.914488962571475772e-02
-1.028838478383134192e-01
-1.071873891372034648e-01
-8.647922767559480806e-02
-9.178645134142172923e-02
-9.856689903091975236e-02
-1.104281842845761669e-01
-9.704307102906084559e-02
-9.877127875387423095e-02
-8.496682329082769214e-02
-1.009388395569530694e-01
-9.747522128514304884e-02
-8.659342650660585561e-02
-8.964907573779486161e-02
-1.010278390654121144e-01
-9.296999091403872206e-02
-1.041095387391785948e-01
-8.857593037257860402e-02
-9.101421273391256672e-02
-9.845487246086810640e-02
-1.001044063738930345e-01
-1.051022164615266208e-01
-1.084888006113589737e-01
-9.720247267224955967e-02
-9.603153245625031809e-02
-1.030124716570200716e-01
-8.510955757719468329e-02
-8.508061964253010867e-02
-1.027600765502966890e-01
-1.052026338031832320e-01
-9.425376578601170341e-02
-9.638499676280527784e-02
-1.117451052524073979e-01
-9.003834198450681725e-02
-1.040705449419768724e-01
-1.003590819383225474e-01
-9.000175203169578919e-02
-1.019612059492809586e-01
-1.040535349257021847e-01
-9.342142588199482678e-02
-8.877957880651124456e-02
-9.727037409882824393e-02
-8.877089100938816146e-02
-1.072512813559226424e-01
-1.011993047220141467e-01
-1.018567602792580101e-01
-9.982748669996138746e-02
-1.025270297934127023e-01
-9.783557729471681341e-02
-1.025096843953581666e-01
-1.001019020631153528e-01
-1.019548590520950038e-01
-1.138936186869196066e-01
-8.545616151814834638e-02
-1.107250871493260652e-01
-9.834552491128234486e-02
-8.821486237164882782e-02
-1.016070016671427045e-01
-1.018084366674620045e-01
-9.218327001522676201e-02
-9.158333014614530865e-02
-1.035069351315488911e-01
-9.370148215632491395e-02
-9.159302854613485256e-02
-9.358979591184751756e-02
-1.003525605738163212e-01
-1.026828159141864316e-01
-9.622199840525756664e-02
-9.342947884801480751e-02
-1.015126140683107053e-01
-9.380697658040243470e-02
-1.004227522286896962e-01
-8.490031630730483780e-02
-9.884484862787060178e-02
-9.937706087621094031e-02
-1.013931984871338232e-01
-9.595490455425599585e-02
-9.791441810563002168e-02
-1.010907632745477597e-01
-9.051092511437330845e-02
-1.013872516073176244e-01
-8.742636460914361696e-02
-9.816970805798819200e-02
-9.919301834685637087e-02
-9.660545325197246458e-02
-1.107731540476934173e-01
-1.009424439632595483e-01
-1.071416174439153990e-01
-1.076355078496001733e-01
-9.672546312998285545e-02
-9.354266048688779367e-02
-1.039829523433636743e-01
-8.977561196725172832e-02
-9.949387638963898273e-02
-9.649265519204983099e-02
-9.956143796360265863e-02
-8.895631790457529664e-02
-9.580058532431968976e-02
-9.186097389897365795e-02
-9.400244702318509560e-02
-9.899437666351196263e-02
-8.904017190764608458e-02
-1.066816236011821906e-01
-9.237847685594152702e-02
-1.039882646522137105e-01
-8.793286411600047259e-02
-1.106946770763308496e-01
-8.711346204808299853e-02
-9.296734386270853745e-02
-9.559305944282332768e-02
-1.086931043527326751e-01
-9.523970439726718584e-02
-8.440867932006811125e-02
-9.232973371318885236e-02
-9.394447553777528215e-02
-9.961167621840751052e-02
-9.934568208513984422e-02
-8.430107637511928542e-02
-1.070068638426923124e-01
-9.366812845260109877e-02
-8.623037906170447076e-02
-9.665723517496277450e-02
-1.040442074896552743e-01
-8.768278340207259769e-02
-1.013724820368561014e-01
-9.596996182828047839e-02
-1.060241565549066983e-01
-9.391418385455077567e-02
-1.054201140302515882e-01
-9.258853873681399671e-02
-1.034702278388596186e-01
-9.165966457158203351e-02
-9.575578361959218021e-02
-9.234970466735707706e-02
-8.251654590686843815e-02
-9.748766006307557630e-02
-1.078344632285704319e-01
-8.555922492496427501e-02
-9.291939777461799554e-02
-9.944738057637096673e-02
-1.057200342311076097e-01
-8.914348139847022567e-02
-1.034676178040891958e-01
-1.087352984506644443e-01
-9.655991061034063794e-02
-9.555110438355240987e-02
-9.509201353082828712e-02
-1.020346147601229464e-01
-9.953624322123581780e-02
-1.006462477106792458e-01
-1.034145028159440677e-01
-9.981877153162502236e-02
-9.757605525559449877e-02
-8.566179008323358823e-02
-9.879499878613999531e-02
-9.142998176225339280e-02
-8.878214472473064389e-02
-1.006664039957294726e-01
-8.890797909044115266e-02
-9.403972316922132313e-02
-9.389517650400777682e-02
-9.924932996271454422e-02
-1.008529114024774159e-01
-9.321560898192313149e-02
-9.736636175595676790e-02
-9.277432973959501283e-02
-9.309011463335217784e-02
-1.036365967094733109e-01
-8.913375265436003503e-02
-9.586795484474126827e-02
-9.252213610125603616e-02
-9.260830092212307685e-02
-9.590163863182327164e-02
-9.034536205192553182e-02
-9.689077131436049650e-02
-9.519666069535573372e-02
-9.194073954337544929e-02
-9.191583731439956217e-02
-1.062259384346207480e-01
-9.164196993029397054e-02
-9.613132030435131425e-02
-9.635273987820469621e-02
-8.999127315686446249e-02
-9.681969035946444424e-02
-9.495834384225142200e-02
-1.172423968320888965e-01
-9.747851527476589228e-02
-9.656199252703331903e-02
-8.738947959758182338e-02
-1.007386458351449826e-01
-9.591710119559571091e-02
-9.426547086800504682e-02
-9.767824210355598169e-02
-8.954089777990999199e-02
-1.048029696691223089e-01
-8.908661056343865348e-02
-9.108864957507284421e-02
-8.963515543225208937e-02
-8.040027824839394988e-02
-9.327098729883626094e-02
-8.918133048355357528e-02
-1.047189916625434480e-01
-9.416158509734601223e-02
-9.860253849748301658e-02
-9.574093050077954470e-02
-9.396754156914902123e-02
-1.034422498391599082e-01
-8.723341155562965021e-02
-1.003726224128128064e-01
-9.659614977020009041e-02
-1.010182908572876681e-01
-8.950142735209005995e-02
-9.794552441239913476e-02
-8.863189224750889217e-02
-9.645873407872002092e-02
-8.704376394522564397e-02
-9.577092360802132165e-02
-9.553824028299071069e-02
-9.407581917787022352e-02
-9.655707740413309315e-02
-1.040718101621324332e-01
-9.261749586575469817e-02
-1.037087564104908627e-01
-1.022882117604665408e-01
-9.455729755038928819e-02
-9.372910101167514219e-02
-9.757754198152580882e-02
-1.048854419932565007e-01
-1.008089854318393180e-01
-9.549277556446429671e-02
-8.965923374586169670e-02
-9.055910342085975173e-02
-8.299297734708196983e-02
-8.563226985425842486e-02
-9.635710301396081812e-02
-1.045402448456573818e-01
-9.494043708046825958e-02
-1.047595312143855956e-01
-9.478920534373855289e-02
-9.062490303959597204e-02
-9.662204722517948874e-02
-8.973547276005515438e-02
-9.430120628594534926e-02
-1.006136212675385749e-01
-9.634295603876735781e-02
-9.489086340407354436e-02
-1.040731992953377177e-01
-8.909119604985558938e-02
-9.408883388739773534e-02
-8.628651890631995613e-02
-9.626763030263237042e-02
-9.223854743389114930e-02
-9.306797307154707211e-02
-9.594612141884745204e-02
-9.041093074079985248e-02
-8.372768263081592499e-02
-9.587250669627624122e-02
-9.898124947426431564e-02
-9.156096957092288435e-02
-9.842598534303000080e-02
-9.963846533776131442e-02
-9.693117803123600662e-02
-9.217179185552221155e-02
-9.379911104710007830e-02
-9.219771247953856275e-02
-1.012005972561658279e-01
-1.064044209404271524e-01
-8.770219408506216285e-02
-9.413904192960030615e-02
-8.765214777156715709e-02
-1.004939046950727444e-01
-9.843241715154307792e-02
-8.205984914052674717e-02
-8.470567550130998768e-02
-8.505472658936111263e-02
-1.024992735605694816e-01
-8.627361397344721072e-02
-1.047664349286340918e-01
-9.707966738429220366e-02
-9.313503318863383673e-02
-9.417553604435988102e-02
-1.003712291663225870e-01
-9.815789955325000815e-02
-1.000714890216038433e-01
-8.931776565449367489e-02
-9.260791744625483657e-02
-9.573294523062127193e-02
-8.441241496506275699e-02
-9.268133350529587922e-02
-9.924372743136203323e-02
-9.302639781547011877e-02
-9.404412797721968531e-02
-1.057220969284499990e-01
-9.448282820461083309e-02
-9.081517758698368081e-02
-9.915071319705569264e-02
-9.114893125423439990e-02
-8.824616109571987999e-02
-9.214659155801878387e-02
-1.040780137203192179e-01
-1.027306061229832090e-01
-9.569294585079070325e-02
-9.358652960357341510e-02
-9.821509802366362729e-02
-8.498530267561131557e-02
-8.549702317576859945e-02
-9.804525584512401026e-02
-1.070867976587602244e-01
-1.018567644323193633e-01
-9.658630985872029839e-02
-8.211071913873471684e-02
-9.039649292316083440e-02
-9.662266590928235421e-02
-9.015813167456680766e-02
-1.009238680404211802e-01
-9.905198618179013315e-02
-1.012552343965472113e-01
-8.698976149410539427e-02
-1.000455602776453984e-01
-8.979564587552524291e-02
-1.016326295031901583e-01
-8.179673889760780137e-02
-8.982458515060891269e-02
-9.425206601506844195e-02
-1.000132273054833570e-01
-8.749655275619261374e-02
-9.398600590986611047e-02
-9.981988992144237571e-02
-9.465177810907504652e-02
-9.190228471101415109e-02
-8.642353522847179281e-02
-9.265207328902001771e-02
-1.054699484240766844e-01
-8.739651068713813475e-02
-9.153512602005559051e-02
-8.971448235823292761e-02
-8.333530680471400165e-02
-9.003087411086889424e-02
-9.733314164655097744e-02
-1.031360984215288629e-01
-9.150632632163889502e-02
-9.267819658447591646e-02
-9.373912896967738495e-02
-9.716037042270718460e-02
-9.669939225875782973e-02
-8.121038537853653150e-02
-8.700129645073013951e-02
-9.015417428706984371e-02
-9.217440022536910194e-02
-9.181126088967130061e-02
-9.391592449080608807e-02
-9.374724773175423242e-02
-9.740429957083455992e-02
-8.779626111765198582e-02
-9.557394738636286469e-02
-8.521603777785489997e-02
-9.502102725956980411e-02
-9.006893573108346041e-02
-9.732641341026815329e-02
-8.458272623742396634e-02
-9.414907270427193275e-02
-1.007676038482417380e-01
-8.404827746797838284e-02
-7.483332352562165057e-02
-8.750991498494811727e-02
-1.013988735326172980e-01
-8.343772406875543668e-02
-9.317977839662196227e-02
-1.015182298636772840e-01
-9.641533379963415640e-02
-8.639478609371428752e-02
-9.132752822246295588e-02
-8.892414571308722426e-02
-1.021376470233310851e-01
-1.027636596764893578e-01
-9.352767887088903054e-02
-9.762054933702177251e-02
-8.890883283842411500e-02
-9.243380032509629363e-02
-9.523191357299756743e-02
-9.283001232962843907e-02
-8.292228878832368089e-02
-9.304359043354284986e-02
-8.932466183859084918e-02
-9.853160373140809614e-02
-8.743915994235407219e-02
-9.176572903861826558e-02
-9.763657215135718159e-02
-9.794095220171773752e-02
-1.024898217833378200e-01
-8.191249680517073695e-02
-1.018499405996934198e-01
-9.621587175266975434e-02
-9.120871997773526141e-02
-1.017413804198924604e-01
-9.373535381332691319e-02
-9.211460939810842130e-02
-9.799683909017206651e-02
-8.750278595137399307e-02
-1.000149442094084296e-01
-9.023051082236623055e-02
-9.756224955248719855e-02
-8.364914212489377165e-02
-9.915201867306724925e-02
-8.931820419766961505e-02
-8.967108051131507385e-02
-9.690420709862908322e-02
-1.081099613181601138e-01
-8.713950586288796152e-02
-9.175390015532362831e-02
-9.966906478225434629e-02
-9.196393192466932598e-02
-1.007279267635311643e-01
-8.818066083857460657e-02
-9.376758864571692331e-02
-9.097180601810379852e-02
-1.167065137916102752e-01
-9.253967296283061028e-02
-9.909057500031549781e-02
-1.035685291578569006e-01
-9.250856653568323429e-02
-8.050464979918132979e-02
-8.900389702397383529e-02
-9.482126189412053152e-02
-9.103836727159130005e-02
-1.008607058005381585e-01
-1.000378498451829218e-01
-9.906487020946888600e-02
-9.314266350663749638e-02
-9.313676654255877152e-02
-8.403435010680612716e-02
-8.152816782942150231e-02
-9.377406264047292994e-02
-9.208910723600326198e-02
-8.872830349056444466e-02
-1.068102033230758918e-01
-8.738579764330779709e-02
-8.680577338112969998e-02
-8.370999170169833581e-02
-8.974075464428046822e-02
-9.526440478749689800e-02
-9.778106937996690340e-02
-8.857239157436107291e-02
-8.464595588354732747e-02
-8.595627693960254667e-02
-8.081241650246272223e-02
-8.946716810219700056e-02
-1.026650206497452672e-01
-1.008405973170101444e-01
-9.886094513466156530e-02
-9.069532188349722912e-02
-1.021244665887351549e-01
-9.185700039004865425e-02
-8.944832246417190602e-02
-9.756966193389857156e-02
-9.506803187090637208e-02
-8.628170216850322705e-02
-8.674660677621548466e-02
-8.494723273559595667e-02
-9.532754461931988721e-02
-9.409469805932733910e-02
-9.576514810926620158e-02
-9.083240180727242263e-02
-1.066950289687345621e-01
-9.989276566749234754e-02
-9.601042647425697685e-02
-9.630095739278098088e-02
-9.936923679149291255e-02
-9.922815637009822776e-02
-9.096894941970533333e-02
-9.671448736314749994e-02
-9.428732196328727666e-02
-9.043551758529611018e-02
-1.013720448597981022e-01
-9.148435556117529011e-02
-9.164301605959176977e-02
-1.001604298200825527e-01
-8.553594897000338371e-02
-9.017469045145316831e-02
-9.759212786341901757e-02
-9.707821445181982756e-02
-9.137057291988426311e-02
-9.177447258115685458e-02
-8.488376377071014944e-02
-9.729247785440901797e-02
-8.304757808367292660e-02
-1.014657372029606486e-01
-1.016654177210696008e-01
-9.774332206884389640e-02
-1.013380788478488170e-01
-9.701102653125852349e-02
-8.539771380854696559e-02
-8.914178112355369832e-02
-9.216994821040203067e-02
-8.818453611520560287e-02
-9.679707298598916321e-02
-9.279436907908787668e-02
-9.131735002889711239e-02
-9.363491741504689769e-02
-8.174808588782860042e-02
-9.607302836092868059e-02
-8.913630942309715144e-02
-8.765383596946649258e-02
-9.769609330124126578e-02
-9.752969936005721763e-02
-9.366783970645292667e-02
-8.071261374522575860e-02
-8.967543413280770759e-02
-1.000643200706197028e-01
-9.209598131934822185e-02
-9.510991073365292203e-02
-8.879704332805121725e-02
-8.818108580010716735e-02
-8.372521031028035132e-02
-9.536094546316317699e-02
-1.039452792049871954e-01
-1.006068820440987610e-01
-8.425223499797518389e-02
-9.200719527659897978e-02
-8.856321565535853202e-02
-8.858929467855475304e-02
-9.190547134863265299e-02
-9.248165368931801633e-02
-8.675889777074510811e-02
-8.137969011230940242e-02
-9.601065962132508680e-02
-9.458171534512982426e-02
-1.091367636569773730e-01
-9.759281958298671178e-02
-8.437382577262982075e-02
-9.911224364682091892e-02
-9.767696876309281406e-02
-7.998476660399844729e-02
-9.432980285928647957e-02
-9.008103602198611060e-02
-1.055862708545967782e-01
-8.889255705195328594e-02
-9.249408359099091370e-02
-9.733056418674368437e-02
-8.119674129994552958e-02
-8.591609623319447497e-02
-9.897752007670528041e-02
-9.469696733099502994e-02
-9.152011322369534019e-02
-8.257492038025955605e-02
-7.649934482580030004e-02
-9.924497670688289808e-02
-8.085303229692121507e-02
-1.007558745059142086e-01
-9.051204142208603420e-02
-9.960782551943063445e-02
-8.954401903314540556e-02
-9.415938890330798061e-02
-9.501875078108926176e-02
-9.141968673677217105e-02
-9.340199404574621445e-02
-8.758014571349885535e-02
-8.953749235325624001e-02
-7.834195133624365093e-02
-8.496988229734853126e-02
-9.559439438853736815e-02
-1.153097772343841254e-01
-8.321939155205462790e-02
-1.001514040679220702e-01
-8.273041531497642154e-02
-8.903046895979035980e-02
-9.030372673646039350e-02
-8.347538963702594295e-02
-8.015699472481355170e-02
-9.195978917563793487e-02
-9.106312849173599233e-02
-9.856515127779641450e-02
-1.014557347364822837e-01
-9.428328099621445524e-02
-1.013177140911340340e-01
-8.474424361125117156e-02
-9.348897178774498440e-02
-9.473701952004474902e-02
-9.761073990402102663e-02
-9.210477757787895181e-02
-9.935137577106065154e-02
-8.724567453893596058e-02
-9.001099344782073630e-02
-1.007426828675544173e-01
-9.607013556021805345e-02
-8.820569166655281568e-02
-9.058896187586057414e-02
-9.094594886881211815e-02
-7.753668708112416985e-02
-9.907617789582827406e-02
-8.788983767409212777e-02
-9.111955144062747203e-02
-9.745737807436927191e-02
-8.248607964422678684e-02
-8.551499252960553799e-02
-8.985178524187643900e-02
-9.891065909457279204e-02
-1.134003543511348661e-01
-1.017403077375513692e-01
-9.515890699779415429e-02
-8.585012678229352046e-02
-9.134224216473361968e-02
-9.519422627949461480e-02
-1.044678696713584182e-01
-9.103497033071944466e-02
-8.781585299337510420e-02
-9.365777726157664684e-02
-9.804244491095534531e-02
-8.454563545137198932e-02
-1.004496671604817454e-01
-8.627399453395900863e-02
-9.538063761039308752e-02
-9.751388325103008126e-02
-9.095295570375667993e-02
-8.537684164870026904e-02
-8.706197744849290820e-02
-9.930536291765001966e-02
-8.710582700797002420e-02
-9.789858414555953348e-02
-9.873602171494630375e-02
-8.896096486379438673e-02
-9.736899038806376416e-02
-9.474159044490045034e-02
-1.137301056845100161e-01
-1.047740492339197665e-01
-8.423941029862475061e-02
-9.201514911417815745e-02
-8.530642316459750851e-02
-8.674668593709666808e-02
-1.024226344333512978e-01
-9.007692337315292841e-02
-9.629018354549187531e-02
-9.150939446343991923e-02
-1.019927531156657879e-01
-1.029227715920662672e-01
-8.927080581376582724e-02
-8.734123093696204154e-02
-9.603474710265869074e-02
-1.067598488825168696e-01
-9.186278613098869394e-02
-1.036320611782653028e-01
-8.723358268510779390e-02
-8.161578407959858839e-02
-9.481873559789413819e-02
-9.405783403864373393e-02
-7.955805225776303724e-02
-8.613936401788988007e-02
-8.514132865351382862e-02
-8.900338265454979525e-02
-8.746563720324530833e-02
-9.334355397962443290e-02
-7.605798565600188632e-02
-9.322448818163599216e-02
-8.762082124082916368e-02
-8.925598275153026617e-02
-8.557795960481470732e-02
-9.392827848080738395e-02
-9.068297303719610736e-02
-8.542843053559968924e-02
-9.135762652718285026e-02
-8.115874851384144439e-02
-9.440821312567190815e-02
-9.796212252152800004e-02
-9.518221105349342070e-02
-9.853897312485129789e-02
-9.640024306930547460e-02
-9.325566547885644209e-02
-8.967382151228363296e-02
-9.398234861972049048e-02
-9.855320714881646293e-02
-8.676044197406491965e-02
-8.456830111496334290e-02
-9.171641732777778555e-02
-9.068881364330066974e-02
-9.667242068938185218e-02
-7.434827773423616226e-02
-9.566541868876909938e-02
-9.398863404187925152e-02
-8.110402335702719678e-02
-1.049585684331042351e-01
-9.055987246658403489e-02
-8.854689740584052726e-02
-9.941699318932738227e-02
-7.914133255225123953e-02
-9.194898226119629925e-02
-9.056387039974650444e-02
-9.105671721895375326e-02
-9.054897077541408656e-02
-9.015029397238166764e-02
-7.055783772548325505e-02
-8.899975482619124079e-02
-9.696125494148270796e-02
-9.681558186982507086e-02
-8.527392621584847787e-02
-8.436564900622094132e-02
-8.292882670389291333e-02
-9.259192847549532757e-02
-9.350289932844875473e-02
-9.537588293979602783e-02
-8.247811681147046436e-02
-8.518877532470046920e-02
-9.699481330924022981e-02
-8.134781468062377008e-02
-8.879907465239805786e-02
-9.201310054944718264e-02
-9.555222093774574932e-02
-9.257271269466381403e-02
-9.945325914474016649e-02
-8.921563963134314379e-02
-9.226561093690012483e-02
-7.505181325655187197e-02
-7.435697229755477977e-02
-8.873436833417125413e-02
-9.335353252596730045e-02
-9.626207730032221299e-02
-1.011226799515261010e-01
-8.211218583838703067e-02
-1.016982585476219197e-01
-8.647558417719491963e-02
-9.243571735018592250e-02
-9.296028769363343103e-02
-8.273853567339418957e-02
-1.002062766456628951e-01
-9.819692582441258422e-02
-9.823338987129613675e-02
-8.433802250649012622e-02
-8.262292328343324999e-02
-9.510169187991283912e-02
-7.130222879862234409e-02
-9.101232533288315663e-02
-9.835912384002255815e-02
-8.437364644666282831e-02
-9.283471572397419824e-02
-8.722410967224993039e-02
-9.077329533000187689e-02
-9.379203684445583389e-02
-1.031276788352326612e-01
-9.988123435926189730e-02
-9.271524197702148140e-02
-8.570273520963368752e-02
-8.281407487320242844e-02
-9.303886440698647120e-02
-8.144086916089246508e-02
-8.823380624596220689e-02
-7.793887144205527417e-02
-8.519928146351553322e-02
-9.475341346216503702e-02
-9.061443416115498584e-02
-9.328953939669488993e-02
-9.560549726172749840e-02
-9.771932324185836349e-02
-8.246168500222235409e-02
-9.991861324971376690e-02
-7.939419900413734188e-02
-8.118417618883680409e-02
-8.482859707313336606e-02
-8.344074292126628378e-02
-1.001983169605254048e-01
-9.421988397322904329e-02
-8.384265879308983038e-02
-8.379526097595317580e-02
-9.399611609820687774e-02
-9.527138229783192747e-02
-8.067654518749593773e-02
-8.461853890649527477e-02
-8.472386142686388899e-02
-6.667177090942887074e-02
-9.338572489522585507e-02
-9.134904649418919276e-02
-9.301697575692514930e-02
-9.171889361845414479e-02
-9.997405884295162970e-02
-9.380982700991197243e-02
-8.318355389251813614e-02
-9.415895331040415039e-02
-8.467219846545982753e-02
-8.984634655607576237e-02
-7.780305352411839848e-02
-9.232395201473554691e-02
-7.453945507838315165e-02
-9.606005567623888963e-02
-9.562002507867581325e-02
-8.030974199785162471e-02
-8.051846336756780798e-02
-8.540838223989610789e-02
-8.548234365254460398e-02
-9.214257976045631127e-02
-9.633641268587664341e-02
-1.095455658190391396e-01
-9.746922967708065988e-02
-9.780886967452083469e-02
-8.625649583833140677e-02
-9.419684105026639165e-02
-9.368742995839073051e-02
-9.194254354791531192e-02
-7.497207721321968998e-02
-8.414634745568189134e-02
-9.232580013687324838e-02
-8.914724369437521112e-02
-8.707987700084209026e-02
-8.155197300473276956e-02
-9.282790228072779204e-02
-9.572019027526008916e-02
-8.371097519758906313e-02
-8.307333567844553401e-02
-1.011441218008259230e-01
-7.860010988176024949e-02
-9.756103782493770471e-02
-8.601114406070599350e-02
-9.648426986953143047e-02
-9.151388418909947586e-02
-8.012355456604514092e-02
-8.431531058414329372e-02
-8.821608046744718046e-02
-9.040616462507052031e-02
-8.330944351486521682e-02
-8.235665877013598202e-02
-9.173635612840977394e-02
-9.398575833845634886e-02
-9.401453317447419633e-02
-8.263173282799300690e-02
-8.606095029633631377e-02
-9.077356584153449537e-02
-8.940239361626815817e-02
-9.359310990703406663e-02
-7.940164177485833918e-02
-9.900736064311303763e-02
-1.029898103213898325e-01
-8.354718560477507328e-02
-9.286696110717887476e-02
-9.500859178787939008e-02
-8.400522560312735643e-02
-8.210431013018182345e-02
-8.821124554610355883e-02
-9.551689671913801694e-02
-8.927360811096203552e-02
-1.015440237411069646e-01
-1.041829520115157420e-01
-9.529852942581336361e-02
-8.957932067893188688e-02
-9.561580959410248548e-02
-9.383273508840403454e-02
-8.204985512207479958e-02
-8.466639558491227679e-02
-8.949728251246563682e-02
-9.126490563756281538e-02
-8.639191370142913773e-02
-9.028263318395893244e-02
-9.064588896047179323e-02
-9.542387464125068330e-02
-9.356035830591681590e-02
-7.176069422998666847e-02
-9.037037439571903030e-02
-9.434756760377273344e-02
-8.848110610107842722e-02
-8.785030074015964807e-02
-8.626403851830131975e-02
-9.727915061037913091e-02
-9.198259122869360815e-02
-8.445814303378643140e-02
-9.419513375708299385e-02
-7.515635277931446978e-02
-8.171562706347276772e-02
-9.013728840912502149e-02
-8.446517341109568977e-02
-7.709514083310854693e-02
-8.662804483245735432e-02
-1.022333772645114547e-01
-8.947494693863530801e-02
-8.805730299128398941e-02
-9.110462230857356569e-02
-8.477360372724480897e-02
-9.916670438161973022e-02
-8.553747948996433259e-02
-8.364115596224444560e-02
-9.625955361478866212e-02
-9.645646314625262729e-02
-9.296033003147848028e-02
-7.820855231179618672e-02
-8.559960808409777799e-02
-8.653633268726329542e-02
-7.987141506112850620e-02
-8.270687653079017432e-02
-8.055348181928603801e-02
-9.027218497890791837e-02
-8.597954175231073415e-02
-8.348540727922872107e-02
-8.485881731525794780e-02
-8.888338551982924440e-02
-9.295184569419774612e-02
-9.884872792403985586e-02
-9.115424531034040101e-02
-8.686078065760474698e-02
-9.767669769012331249e-02
-8.494363661175295677e-02
-9.253467993169592343e-02
-9.622111258573730341e-02
-9.733046245112297878e-02
-9.386351251655310202e-02
-9.968914936411997496e-02
-8.522077778225070621e-02
-9.986777639763620706e-02
-9.213832669520090335e-02
-9.653672210768382556e-02
-9.234688120318804150e-02
-8.801151032431910048e-02
-7.733572641593237929e-02
-8.980364807653011539e-02
-9.476702544521126148e-02
-8.430638627780656646e-02
-8.757849612884183177e-02
-9.508614783913375834e-02
-8.380167245294381506e-02
-8.490135452777367031e-02
-9.848567254554049799e-02
-9.500449454188666931e-02
-8.594356929179319815e-02
-8.336129568830751013e-02
-8.498434313750410918e-02
-8.186230703172560352e-02
-8.281866512304894568e-02
-9.305064819512146035e-02
-8.820659622025672775e-02
-9.130897278878488676e-02
-8.652384270456903170e-02
-1.056135814315900118e-01
-8.836787238069759853e-02
-8.603504193743316542e-02
-9.101638975056960956e-02
-1.021953309110645441e-01
-8.862637505838746876e-02
-9.036607914019054166e-02
-9.033584539873208696e-02
-8.151028801876120111e-02
-9.703724713500544441e-02
-9.609248220345784075e-02
-8.896284547439364809e-02
-8.739996652454022630e-02
-9.006518396262873372e-02
-8.004867348448235775e-02
-9.354601164322168261e-02
-9.061322126301106505e-02
-8.524406486394357774e-02
-8.014829406846318838e-02
-8.685857419329738593e-02
-8.130142118924213457e-02
-8.481811820538055768e-02
-8.721809424397275468e-02
-8.967628970525365339e-02
-8.684840284142707201e-02
-8.266836759158632808e-02
-9.025417726120157913e-02
-8.632716069671973746e-02
-8.418515911124484219e-02
-9.209884362056612594e-02
-7.958472893791902758e-02
-9.252728138019368498e-02
-8.202933944611326411e-02
-8.763100555417660531e-02
-8.000907184445547882e-02
-8.744367384313193881e-02
-8.279641758427767895e-02
-8.956649685011898454e-02
-8.742332546392973802e-02
-9.204552697206518086e-02
-9.030376950496642185e-02
-8.359382195845641017e-02
-9.187057387321552471e-02
-9.075499768209319140e-02
-9.450680224405867691e-02
-9.621780467307343432e-02
-9.810624783991143960e-02
-9.797016603814190372e-02
-8.284974778621612135e-02
-8.075425229058738608e-02
-8.055641326038952277e-02
-7.923951130760346906e-02
-8.616819466374806002e-02
-8.691126835209744828e-02
-1.062742872377677172e-01
-8.252860552964769170e-02
-8.697582997706568286e-02
-9.182287922018632365e-02
-8.878756617727510958e-02
-8.435753405832289997e-02
-8.800967546336875558e-02
-8.275265454588978664e-02
-9.157970242216818824e-02
-9.055067736841390658e-02
-9.157339096515262900e-02
-9.292338722146162300e-02
-7.818521113967905056e-02
-7.460835014334192550e-02
-9.729934618770472166e-02
-8.760863019995547563e-02
-7.938413556404262661e-02
-7.906678380748938251e-02
-7.728146989004396061e-02
-9.486207484995656802e-02
-9.543918035949058853e-02
-8.909916661607283905e-02
-8.346646283647435327e-02
-8.235774157524143602e-02
-9.363091486295731236e-02
-9.289204712792388519e-02
-9.388298555087259967e-02
-8.346566400961208387e-02
-8.044018990629034360e-02
-8.314122146489148768e-02
-9.435145767807101569e-02
-9.228619963608443444e-02
-8.308777165367492445e-02
-1.017047530631540464e-01
-8.271960614180402793e-02
-1.006071667074702886e-01
-8.636352249648744650e-02
-9.202377483283807891e-02
-9.508356570211681791e-02
-8.390617714861599297e-02
-8.878536356080397873e-02
-7.281188375743960495e-02
-8.066550745786413290e-02
-8.044657828724741111e-02
-8.810731999555705685e-02
-8.576099373126745695e-02
-9.262715318714166701e-02
-8.749476032435965500e-02
-8.644366639298028954e-02
-9.240395268413499619e-02
-9.275418365675619503e-02
-9.108641491771199417e-02
-8.614824884956982787e-02
-7.194309520875159791e-02
-8.396223205095923459e-02
-1.071850922050010396e-01
-9.653729106336046695e-02
-8.963819457482492814e-02
-8.863138322576562256e-02
-7.660334521178029099e-02
-7.669044634179372766e-02
-9.057326664704241914e-02
-9.009452077516248714e-02
-9.847410946176293756e-02
-8.193716746985107990e-02
-7.847487291143351307e-02
-8.331325040690734651e-02
-9.609742185479965004e-02
-8.210826961363809628e-02
-9.085528127581443680e-02
-8.309935583391686587e-02
-9.128371342146808509e-02
-8.448248249083363526e-02
-8.642697337289599602e-02
-8.392497560741135620e-02
-7.952392035414368454e-02
-9.444933370646822757e-02
-8.857252461486946060e-02
-9.059977737936618369e-02
-7.887004601635186352e-02
-8.278541320535598436e-02
-7.766187843572767979e-02
-8.329283490746912377e-02
-9.188462194287538853e-02
-9.453632623445241967e-02
-7.989292238221985809e-02
-9.351076184332239583e-02
-7.650526978559125946e-02
-7.567993827025994158e-02
-6.627106175728113280e-02
-8.967681322466691807e-02
-7.247576319918885845e-02
-9.455386215679167927e-02
-9.976229398187089203e-02
-8.799737680520547389e-02
-9.275784714522292140e-02
-7.920771753352293110e-02
-8.242372938140696270e-02
-8.601035150198158008e-02
-8.479637647617049856e-02
-7.976587906673329731e-02
-8.386894666212803273e-02
-9.448895861226179471e-02
-8.684305349590892842e-02
-8.687691443086793808e-02
-8.672632907676432190e-02
-8.363425504897062379e-02
-7.096470821498808423e-02
-8.782731126722931325e-02
-9.557008405928386907e-02
-9.027031936490145791e-02
-7.039811810363973132e-02
-8.545769177957678042e-02
-8.694305529632544161e-02
-7.312773784104317776e-02
-8.700898853946882616e-02
-9.041222019605085758e-02
-8.753537291549923216e-02
-7.351762732145589174e-02
-8.617401136346045099e-02
-1.044121383157950861e-01
-9.558821915033373362e-02
-8.578872765863052030e-02
-9.963503424116587626e-02
-8.965611097725166567e-02
-8.545460828137117770e-02
-9.179199013195743495e-02
-8.586055332810506313e-02
-7.800553376532147476e-02
-9.475509486507685541e-02
-9.022742526541235875e-02
-9.013297655630701788e-02
-7.418763573350921348e-02
-9.705660712405787816e-02
-8.408750358094932431e-02
-9.094891862853132780e-02
-9.152335145320467102e-02
-8.504204041520134483e-02
-8.225069550991798151e-02
-7.375577334866287305e-02
-8.560363139890149464e-02
-7.883244174372916468e-02
-8.879330757199320467e-02
-9.253922787416417328e-02
-1.002855542576538417e-01
-8.189638623376592486e-02
-9.433016743123463776e-02
-9.664772793285904273e-02
-7.941284807799520173e-02
-8.443655671048141964e-02
-9.057441083271199067e-02
-8.295239747543785291e-02
-8.307478739070442431e-02
-8.777233084305814670e-02
-7.879534727911549630e-02
-8.736427506677341137e-02
-8.625004557323544263e-02
-8.737422501389888185e-02
-8.095085451912709118e-02
-7.421785193863729424e-02
-7.479895233152046574e-02
-8.423304970383233004e-02
-8.086396738871684531e-02
-8.602052287311534595e-02
-9.137868823317193967e-02
-8.499552670425918055e-02
-8.357224039582275554e-02
-9.047778992432839451e-02
-7.760157634858888542e-02
-7.903761796082128810e-02
-9.111541526743573149e-02
-7.802125643352615658e-02
-7.818695062852920596e-02
-9.322831952705953884e-02
-8.541394259404193334e-02
-8.980932511157858900e-02
-7.866914594587841314e-02
-9.238733181874435318e-02
-7.178780648901944561e-02
-1.056447431950028465e-01
-9.123047464465910972e-02
-8.980679029154930992e-02
-9.438304569460154170e-02
-9.722222583750461666e-02
-8.319182077993143853e-02
-7.534439127962179461e-02
-7.482625190927347236e-02
-6.351042901159288656e-02
-9.117123938561592922e-02
-6.962111529942190125e-02
-7.001737708871089150e-02
-8.117404634562574994e-02
-8.422036984144942728e-02
-9.005774411228230358e-02
-9.100705762147008604e-02
-7.152601820265386268e-02
-6.888328003719461357e-02
-7.364602027735910050e-02
-9.414635376682177481e-02
-7.649668693150192544e-02
-8.588662128162878606e-02
-7.673238852167807433e-02
-8.584080541823783939e-02
-8.035562056257875008e-02
-7.108240673849018643e-02
-8.374543466642538070e-02
-9.260373791536991028e-02
-9.302388460103973300e-02
-8.070666989185561191e-02
-8.183137250250235861e-02
-9.729233721029807713e-02
-7.469118381129154216e-02
-8.030177183921713424e-02
-8.884845338341194887e-02
-9.597784995199572233e-02
-7.555893629874066431e-02
-8.679187170705358889e-02
-9.089400314530164671e-02
-8.268763148591704026e-02
-8.370634044925480410e-02
-8.187681259347300011e-02
-9.049045905819375069e-02
-7.270673176307708430e-02
-8.689916670351263694e-02
-9.356381326887142080e-02
-7.709016772837644360e-02
-8.563027676960253964e-02
-9.386760173492929293e-02
-8.202497993570834200e-02
-1.006917047255366099e-01
-8.255764905638794671e-02
-8.431093636166524241e-02
-9.858245792499928384e-02
-6.533254812487172825e-02
-8.053527882549564587e-02
-7.805617371407411187e-02
-7.109702437236620209e-02
-8.324918244268791900e-02
-8.556332579957358353e-02
-8.914681284776010406e-02
-7.902837581518402932e-02
-9.749595305962398262e-02
-8.918898397788548038e-02
-8.246362916538305110e-02
-7.506364629452687287e-02
-7.985554215374593423e-02
-8.288552438947549561e-02
-8.467376585588219651e-02
-8.830511532248862261e-02
-8.200707098676825180e-02
-8.874447245206665280e-02
-8.484889038521060967e-02
-8.402113907775199397e-02
-7.658739580715921702e-02
-8.972177942362714875e-02
-7.058567901283380186e-02
-8.145654069459959401e-02
-8.420043485162333197e-02
-8.132355294759308073e-02
-9.117240554848617118e-02
-9.133662303726124143e-02
-8.206623325697967597e-02
-9.330659415673638046e-02
-7.394791819398727206e-02
-7.292785050398138680e-02
-7.101966621669904278e-02
-8.722158958078618518e-02
-7.304581696103697175e-02
-8.361845374887093285e-02
-7.635908310921458997e-02
-8.320965872037391908e-02
-7.800238970480280476e-02
-7.781597060202213867e-02
-8.332485984082685371e-02
-8.141006793438909650e-02
-9.147494222308631684e-02
-8.489106664440074224e-02
-8.419243665450554248e-02
-8.251335899625238113e-02
-9.643092452146784233e-02
-8.456170461553730311e-02
-8.800818192465699463e-02
-8.495133954448765012e-02
-8.693624760116935857e-02
-8.189575862732748068e-02
-8.156629867267173317e-02
-8.053963944018119325e-02
-7.532822405010919375e-02
-7.885838395936978218e-02
-8.968407009975003230e-02
-7.385275384929267106e-02
-8.727776393951577893e-02
-8.139066182157987661e-02
-8.128610816221305824e-02
-7.548091992520705729e-02
-7.241145856934978753e-02
-8.295662386937953381e-02
-8.605132376095120383e-02
-9.039115477594103498e-02
-9.173043337179666301e-02
-6.676226741277599408e-02
-8.062608233418157300e-02
-8.549091390301222226e-02
-8.350124923981319669e-02
-8.737349162831986593e-02
-9.124840426394333071e-02
-9.340637687864354610e-02
-7.683556370930687274e-02
-7.478849416669600125e-02
-8.351730200804614868e-02
-9.030816138459314690e-02
-8.142459995168196962e-02
-8.824980832259220198e-02
-8.958721699339933231e-02
-8.898498194716172871e-02
-7.846410043638282761e-02
-8.888650292655450591e-02
-9.332067908518434929e-02
-8.806391308760551373e-02
-7.899031327231895161e-02
-7.805570660196800570e-02
-7.539712660003836109e-02
-8.335818392602255267e-02
-8.453751959950238370e-02
-8.039395888623301900e-02
-8.601589042618895675e-02
-7.452067648659178867e-02
-7.744678383943323641e-02
-8.083421178943216157e-02
-8.109411325029154682e-02
-7.638954332768936595e-02
-8.087017983008870647e-02
-7.444108396541389283e-02
-7.736700553469955111e-02
-7.389952367359485519e-02
-7.913785091732049304e-02
-9.001453541698004046e-02
-7.678744431250830726e-02
-8.013487039151441504e-02
-7.109024085407784910e-02
-9.982680822149726796e-02
-7.770650236810329459e-02
-8.553318600841065822e-02
-8.281703364006279267e-02
-9.140729474221555295e-02
-7.452693656432195224e-02
-8.448287382830409198e-02
-7.234715898111736265e-02
-7.915812632941657268e-02
-8.971743529216516522e-02
-8.448632484542049903e-02
-8.379964922220045631e-02
-8.858675820642264442e-02
-7.486320292721372616e-02
-8.907568598500084645e-02
-9.595445538922448003e-02
-9.067834328475407601e-02
-7.829649087521250994e-02
-7.804017149952416355e-02
-9.061173761986526798e-02
-7.760616813126766655e-02
-8.921363226918443967e-02
-7.786076922798861044e-02
-9.115825319430917451e-02
-8.873267330977892275e-02
-8.547803502834284972e-02
-8.053468439899603981e-02
-7.725098426036261512e-02
-8.003796355559156250e-02
-7.655696961167887671e-02
-8.820347367243819292e-02
-8.181743830923282612e-02
-8.417731317572053895e-02
-8.882667094384441575e-02
-8.260612102650057020e-02
-8.023000186797447919e-02
-8.741535730135509275e-02
-6.703444453685065973e-02
-7.685182583718512539e-02
-8.161106515911908943e-02
-8.355314112232868629e-02
-7.500701740656277872e-02
-8.237037906115929342e-02
-8.443655250704661108e-02
-8.789532615233493218e-02
-6.618259572525188317e-02
-6.805516347581937187e-02
-9.202962072043380237e-02
-8.479853973153156366e-02
-8.734458322288930765e-02
-8.926933109568700730e-02
-8.796880496366339675e-02
-8.400158819572532687e-02
-9.229679733407311626e-02
-8.573261262282046158e-02
-7.948808614070014544e-02
-7.862030511680595524e-02
-9.133376365646157791e-02
-8.772052621520505522e-02
-8.873718172407692173e-02
-8.297471123991147224e-02
-9.135075733735954773e-02
-8.515525400803256040e-02
-7.910893735191452947e-02
-8.897347539533244365e-02
-7.658855257566427044e-02
-8.521621485387992356e-02
-8.544256326427610015e-02
-8.828676336977188399e-02
-8.288642061509569892e-02
-8.620104459276820008e-02
-7.383983114425576866e-02
-7.832571304177833593e-02
-7.179268830285596981e-02
-7.195150529362435987e-02
-8.389737278224930483e-02
-8.805532566585377863e-02
-8.974797079733939920e-02
-7.713400825262824168e-02
-7.245619858867294316e-02
-8.187870551989966106e-02
-8.285377435266128021e-02
-7.169099936023877462e-02
-9.289530025556146098e-02
-6.803953038578308687e-02
-7.572532711543369932e-02
-8.967332328842886335e-02
-7.033244328585371019e-02
-8.100097042489126653e-02
-8.519997562910681943e-02
-8.264069638381216221e-02
-7.200557157838481659e-02
-9.555674394896901402e-02
-9.545488165677348813e-02
-8.079725984876075240e-02
-7.749827572931511366e-02
-8.742999355665678762e-02
-8.420757210188249686e-02
-7.329535099458155123e-02
-7.291750749310633994e-02
-6.516420673821680942e-02
-8.402426429362007398e-02
-7.983591755182893601e-02
-8.017772028980152399e-02
-8.505533275834485651e-02
-8.111512187577520072e-02
-7.945775062501146679e-02
-8.556306746630153170e-02
-9.435203745457376723e-02
-8.272359266906885444e-02
-7.800489188146002284e-02
-7.746282074307796195e-02
-8.098523915197423928e-02
-8.661633810363690567e-02
-7.798288397130447025e-02
-8.825625841969640673e-02
-8.240254557828466386e-02
-6.432425372144444375e-02
-8.012574938153256554e-02
-7.230054736237941093e-02
-8.346218928810626714e-02
-8.864168746986088310e-02
-7.723572492226193908e-02
-8.098466088066777480e-02
-7.370025437382149436e-02
-8.463183848072056148e-02
-7.900408986615364837e-02
-7.710223321105877381e-02
-7.778198660449166246e-02
-7.706234666610019268e-02
-8.802272477495207137e-02
-8.911561701669434843e-02
-7.235011746824449030e-02
-8.704769503781779882e-02
-8.488596853822298616e-02
-8.308562016894879831e-02
-8.189319192960528571e-02
-7.684022166247757302e-02
-7.818357659303640239e-02
-8.495196360667084390e-02
-8.504880017804472558e-02
-8.498710023698093086e-02
-8.932122871687557530e-02
-7.635225575865647873e-02
-7.491206668708720595e-02
-7.496731320535857113e-02
-8.233761002627393299e-02
-6.941324221171672748e-02
-8.138538278111351332e-02
-8.459871207472652310e-02
-8.542675106917684003e-02
-8.285790641252879785e-02
-7.099388960469067700e-02
-8.786578958808008433e-02
-6.400425949909221979e-02
-8.354515668473058709e-02
-8.208867966581111231e-02
-8.485026357130566466e-02
-7.932003220309055691e-02
-7.989042987409246399e-02
-8.125505618802002228e-02
-7.802882232096629289e-02
-8.518782612060431247e-02
-7.753745823396855641e-02
-8.103320665303494208e-02
-8.323472997469298640e-02
-8.189423064262398022e-02
-6.832941804743382364e-02
-8.162946885865489388e-02
-6.771893500530512533e-02
-8.483559410257801581e-02
-6.692752785294857343e-02
-8.085312463309719810e-02
-7.818722582614769101e-02
-7.154194536221190892e-02
-8.263794806707064344e-02
-8.034814907682180651e-02
-7.353277562611668094e-02
-9.319377622310821840e-02
-8.758692737049846022e-02
-9.098147714736587455e-02
-8.404143887105818000e-02
-9.124451659108256951e-02
-9.059378259612467510e-02
-7.171487339939434935e-02
-8.476310534751030357e-02
-7.859667255656832552e-02
-7.810953619875149467e-02
-8.895797797148805031e-02
-7.914264128768924711e-02
-8.564796225741583280e-02
-8.764687656383536585e-02
-8.279288286566839628e-02
-7.987356703739462160e-02
-8.607319310672714718e-02
-7.691031427156679035e-02
-8.839687832743560458e-02
-9.263960434210553874e-02
-8.370754320960886730e-02
-7.121915980020067372e-02
-9.026889059939566251e-02
-8.544571019964394831e-02
-8.197283456540425950e-02
-7.203836277537196964e-02
-7.649151519377070385e-02
-9.764158225590131857e-02
-7.615683404322555472e-02
-7.281792516266460957e-02
-8.069458109563611148e-02
-7.355413112906021567e-02
-8.839711236208808165e-02
-8.626082865977835468e-02
-9.027603288351038202e-02
-7.898455814935298469e-02
-9.182606446894572838e-02
-7.223814728156778553e-02
-8.396302757422437202e-02
-7.497861602407829285e-02
-7.561114725344367238e-02
-8.191827219201126831e-02
-8.054000512655264121e-02
-9.907112403914392074e-02
-9.102906621568045142e-02
-8.437582671055260386e-02
-7.592760752338532926e-02
-7.682943299130245984e-02
-7.773300764446404443e-02
-8.061646843117035999e-02
-8.777616560484297059e-02
-9.179124516756272112e-02
-7.487224772275229145e-02
-8.492174175164965422e-02
-8.435590855253448372e-02
-7.701239549864778711e-02
-8.554847396905193579e-02
-7.822483685791729868e-02
-7.808125186470395163e-02
-9.534685075103285778e-02
-8.176108297083281573e-02
-8.329256643573064445e-02
-9.984704844639857857e-02
-7.453962941050404356e-02
-7.823967814029660073e-02
-7.790677431244211193e-02
-8.860336108348945694e-02
-7.678062382114790585e-02
-7.071585824159046241e-02
-7.841499403469535945e-02
-7.383251480477014128e-02
-8.079057525864363765e-02
-7.419046232586071210e-02
-8.629712460245099470e-02
-6.636553197847681884e-02
-7.729041295693939162e-02
-8.732918810767421880e-02
-8.437967306401851497e-02
-8.263741494276533039e-02
-7.949410640044633769e-02
-8.501379750734132379e-02
-7.570204491061741092e-02
-8.715030335493965941e-02
-8.058906912843807890e-02
-7.112172845144100475e-02
-8.636511525003828793e-02
-7.937947958233552981e-02
-6.696641959533633504e-02
-6.962777268730981073e-02
-8.345743503298132249e-02
-7.769737565328466156e-02
-7.833387257798853087e-02
-7.592011849938835877e-02
-8.828275486217140866e-02
-7.291259771886569874e-02
-7.157495539759418934e-02
-8.251588145179600264e-02
-7.373186966563054223e-02
-7.842697849723569148e-02
-8.162120005381200138e-02
-6.882114539478285942e-02
-6.790681400095274767e-02
-7.942551171453234027e-02
-7.427372689836569952e-02
-8.153857902373404243e-02
-7.678574109401213599e-02
-8.681485923848719644e-02
-7.502162475011993348e-02
-8.485056186391627675e-02
-7.686325947990768626e-02
-7.822534856572907480e-02
-7.468017086646028257e-02
-7.142874340649832399e-02
-8.054450671456443722e-02
-7.100169213336410268e-02
-7.428338981550754172e-02
-9.367372353292213738e-02
-8.572338175526095227e-02
-7.842289808254611361e-02
-6.511912916699896803e-02
-7.743276426485391772e-02
-7.779637907575795430e-02
-8.051030079645386806e-02
-6.781618831771504818e-02
-7.636338454340221849e-02
-8.431275458474681017e-02
-8.114957915815468326e-02
-8.001525071362236563e-02
-7.567736425887174045e-02
-8.114335546072384830e-02
-7.178657899412192733e-02
-7.869547396854119359e-02
-7.384416184127333416e-02
-8.733862241278558813e-02
-9.097791994250158110e-02
-8.051631390763804019e-02
-8.591795802431433093e-02
-8.005391761492028357e-02
-7.444273404847334685e-02
-7.495047004788202294e-02
-8.472657628570061383e-02
-8.518393365309592791e-02
-8.535445224403559461e-02
-8.834051873931866861e-02
-7.504371712084424717e-02
-9.847429875586058423e-02
-7.592969828355211614e-02
-9.465674948886876328e-02
-7.133203353191805429e-02
-7.221889569546258159e-02
-8.040255607015014960e-02
-6.620982472920984574e-02
-7.637561944905647826e-02
-7.336987451536805538e-02
-8.632053847579310157e-02
-7.822855232710418383e-02
-7.950454043336944998e-02
-7.237993001343599742e-02
-8.342716112523466954e-02
-7.270440638239318576e-02
-8.212965490941256941e-02
-7.403996776133274504e-02
-7.178814872692218518e-02
-8.350663245809422652e-02
-6.781727343039921363e-02
-6.990717837582537120e-02
-8.705515837464040951e-02
-5.848835682036733485e-02
-8.277193703110845291e-02
-8.560920330974303161e-02
-8.184076288995373316e-02
-7.655694897948667199e-02
-8.380461356303500753e-02
-7.852103329355716865e-02
-8.876458206241401305e-02
-8.955284829221897558e-02
-7.406421872694345099e-02
-7.976192295039079283e-02
-7.832359818833628529e-02
-9.019757563257013722e-02
-8.278425417979776157e-02
-7.009844852555621730e-02
-8.174298806973151477e-02
-7.862037036075195107e-02
-6.954524212739865430e-02
-7.715848030952786318e-02
-8.437918620762674404e-02
-8.768778453017651853e-02
-8.239104851054167289e-02
-9.031846682097054158e-02
-6.849817072194304413e-02
-7.575473121463624504e-02
-7.961857692172104317e-02
-7.974457760725177369e-02
-8.582105124157909937e-02
-7.633180749169239665e-02
-8.299936021385810603e-02
-7.564360029175941358e-02
-7.551332856949412309e-02
-7.529408054295046171e-02
-7.810403925056867702e-02
-7.589466241227706134e-02
-7.244460715585139543e-02
-7.141818261050809913e-02
-7.718178442732184785e-02
-8.285160061490491612e-02
-7.640883967112691022e-02
-8.091976229214029037e-02
-8.088925215554269854e-02
-8.491516217013553303e-02
-7.957754201617915635e-02
-7.745520808191601325e-02
-7.404717681509566385e-02
-7.981043233482769395e-02
-7.988521683903576642e-02
-8.079565935859432668e-02
-7.433491837254146972e-02
-7.345411439095630990e-02
-8.525672069869050240e-02
-7.394848531952631643e-02
-7.435430996820881211e-02
-7.607918178504220752e-02
-6.964862587012952966e-02
-7.090647930616442163e-02
-8.200629226928737858e-02
-7.613475764358550169e-02
-8.109790053939550103e-02
-7.021655129852960586e-02
-8.212327586171476457e-02
-8.320265548717316328e-02
-7.496270043178207554e-02
-8.097070322377558638e-02
-6.789433879562285779e-02
-9.066221619443293189e-02
-9.321462154443832526e-02
-8.282142420629763635e-02
-6.929844349663809300e-02
-8.103450967079543765e-02
-8.394939539781196003e-02
-8.520699565941194931e-02
-7.882483735555273485e-02
-8.487521478381553075e-02
-8.722036391164800229e-02
-8.008099841508342642e-02
-8.593847314756844491e-02
-7.558206770836807531e-02
-7.926284956426578321e-02
-7.544128871239422218e-02
-7.869881289467921259e-02
-6.930875347295102629e-02
-6.914548892180463757e-02
-6.757521080474254704e-02
-8.053526986495704310e-02
-8.865901926216920859e-02
-7.325282566083732294e-02
-9.161119911010566497e-02
-7.493902227960778928e-02
-8.580549852237147335e-02
-8.238108626801506074e-02
-8.786626050476406546e-02
-7.408408419773093723e-02
-8.165149764063195370e-02
-7.249163683081873144e-02
-7.142061589843759495e-02
-8.366562321866592711e-02
-7.926965222100286479e-02
-7.269922767742832692e-02
-7.873500157716366299e-02
-8.043177092440173537e-02
-8.356773710026223212e-02
-7.928570759781324029e-02
-7.938974061996155462e-02
-7.807133033265646616e-02
-7.019522673413809699e-02
-7.047229844283189881e-02
-8.992993404082400000e-02
-7.902410037563774303e-02
-7.757316187787764716e-02
-7.932600935112671392e-02
-6.528730386684873654e-02
-8.165591435767166617e-02
-9.562981788949073692e-02
-8.290425863855184485e-02
-7.039721382277651374e-02
-7.889926666136308497e-02
-9.117871536504963681e-02
-5.898701517826562130e-02
-8.696879697338134874e-02
-7.748541345388770818e-02
-8.027900109421312602e-02
-7.778727792890482995e-02
-7.797884888597705899e-02
-7.998716748264267373e-02
-8.720153115395036514e-02
-8.126328466035713516e-02
-6.718310973904853545e-02
-8.048409705029190009e-02
-7.876406609681586846e-02
-7.512875384547337831e-02
-7.788239387785039769e-02
-7.342665913706955538e-02
-7.364065577627058878e-02
-6.768021938607031440e-02
-8.051621161694884343e-02
-7.880527246964748322e-02
-7.822989014358450177e-02
-8.407690014014196356e-02
-7.147336678954863132e-02
-7.838092275384515861e-02
-7.126182066606276400e-02
-7.478615652044244555e-02
-7.189692589919646770e-02
-8.720654215443740531e-02
-7.765046144054363331e-02
-7.172722626702697502e-02
-7.474551886918250065e-02
-7.412666143883769876e-02
-5.739631807121975404e-02
-7.312764078166673898e-02
-6.941608676222772722e-02
-8.792290590296236719e-02
-7.295954399081111541e-02
-7.493995282568716165e-02
-7.013657437384449023e-02
-7.002959849153901628e-02
-7.738199741541917920e-02
-8.699093265541921194e-02
-7.836638161589375151e-02
-7.751528500352874995e-02
-6.909536447506686718e-02
-8.833110605332333831e-02
-7.765754347377745725e-02
-8.434743564097886559e-02
-7.759381475983759269e-02
-6.529874611433818254e-02
-6.644146597459731074e-02
-7.844403300835801895e-02
-8.128082844256671879e-02
-7.147726522681295547e-02
-8.124384594329621401e-02
-7.725219657523907379e-02
-7.749773086086592100e-02
-7.424746293621059534e-02
-6.576158004369198062e-02
-7.340316550594486178e-02
-7.546398205470961074e-02
-7.346601318160481120e-02
-7.040459063984837174e-02
-8.455525070114047748e-02
-8.204072869482764707e-02
-8.918811774533473569e-02
-8.104287370409453406e-02
-9.112359370360384458e-02
-7.330885754788903086e-02
-7.033083762192049448e-02
-8.049492088773113618e-02
-8.286903453951838250e-02
-7.949653586059865495e-02
-7.171115660257869340e-02
-6.885365944716158315e-02
-7.458820282986174111e-02
-6.749553770786520523e-02
-8.510610317237228550e-02
-7.671645714585648146e-02
-7.418366667382322865e-02
-8.641150723089542629e-02
-7.597377362802466838e-02
-8.334179124402150973e-02
-7.461222310704777871e-02
-7.294160584763821620e-02
-7.801436451542168027e-02
-8.198112755545181041e-02
-8.011150309654802015e-02
-7.429186975746389365e-02
-7.480055545152354546e-02
-8.565139755451922632e-02
-7.750611358884439139e-02
-6.532428609100147943e-02
-8.153657471979813831e-02
-6.867470729480297520e-02
-7.507193416471785730e-02
-7.156668510456963561e-02
-9.156265932996081325e-02
-8.765276565752712357e-02
-7.823678952988859236e-02
-8.291721502567767077e-02
-7.806959155956780250e-02
-7.398385341087504452e-02
-6.963001243834776588e-02
-8.055328450834489673e-02
-7.752744611015098541e-02
-7.076311122452123847e-02
-7.648079221678195927e-02
-7.520542924999465417e-02
-7.792394365111961207e-02
-6.824774319117438148e-02
-7.748501933395413044e-02
-7.686280241229018206e-02
-7.514020703081551733e-02
-8.318726776335495787e-02
-7.296048848929345687e-02
-7.814650822141873399e-02
-7.094319058778519871e-02
-8.233300811579830070e-02
-7.562166731153235899e-02
-7.015469402404350685e-02
-6.363019643659986735e-02
-7.760899212508924616e-02
-8.775339621344802055e-02
-8.311086410856967366e-02
-6.769470725507364950e-02
-7.952531890361268230e-02
-7.180694473016639712e-02
-7.435212624453221841e-02
-7.050791950968923749e-02
-7.558841984076435094e-02
-6.772509917984731453e-02
-7.274005108745852655e-02
-6.974718448279371152e-02
-8.246070205106262319e-02
-6.580938657260888835e-02
-6.150093732424526810e-02
-7.181519073229945815e-02
-8.215784216068586221e-02
-8.074579034297044156e-02
-7.838448721971083555e-02
-7.382780300465609236e-02
-7.613616809754641945e-02
-7.423125544048381208e-02
-7.090639208761087553e-02
-7.508500200088774612e-02
-7.925626621733562749e-02
-7.004153099035130559e-02
-6.973792345398614756e-02
-7.120088125168820559e-02
-7.012235131679882272e-02
-7.001635829392502397e-02
-7.041257908960361911e-02
-8.904984908556393131e-02
-7.942641959952347064e-02
-7.692586854154540021e-02
-7.208606537824070737e-02
-8.296636886248635878e-02
-6.472970844140329971e-02
-7.954471946263973192e-02
-7.710361684895593315e-02
-7.417842018173728680e-02
-7.060409630109841517e-02
-7.352193887630373292e-02
-8.015297619016015229e-02
-8.005281045356996139e-02
-7.221402723533748569e-02
-8.937858993396763374e-02
-6.850472975135102338e-02
-7.664316884041687261e-02
-7.069075637476744667e-02
-6.980571734011971341e-02
-7.758277561741130923e-02
-8.271639736534587561e-02
-7.119316355014120024e-02
-6.553990134431375569e-02
-8.562486600306651319e-02
-5.528620431903306931e-02
-8.260048114845966460e-02
-6.753604594779162584e-02
-8.044557745363115075e-02
-7.066597214151029704e-02
-6.866727552644222299e-02
-8.291056899509968714e-02
-9.240164613791645998e-02
-7.303660778004085474e-02
-7.800007818315649044e-02
-8.703926378328383229e-02
-7.471973858150834924e-02
-8.617410262251447295e-02
-6.654057986794781332e-02
-7.795337519948411509e-02
-7.250622208630146115e-02
-7.923103061078895504e-02
-7.730269995753254186e-02
-7.223885807406880966e-02
-8.148265476987917588e-02
-7.481492002246167838e-02
-6.741731737970464711e-02
-6.796919222324986076e-02
-7.724532438805860324e-02
-6.407938600813058161e-02
-7.376949553877008847e-02
-7.005074876729169842e-02
-7.894210353878013120e-02
-7.055642814646437277e-02
-7.380116035623583703e-02
-7.063755488405361327e-02
-7.553485338206386568e-02
-7.636739140981731178e-02
-7.666202705820995833e-02
-8.234149861923609204e-02
-6.941628535345707729e-02
-6.768113265586335470e-02
-7.791020950530225253e-02
-5.467738858081054587e-02
-7.072132178343394637e-02
-6.352772969271072712e-02
-7.215902268336653325e-02
-8.368043377592769561e-02
-8.127083832462601853e-02
-8.201367685041291433e-02
-7.840243922189935044e-02
-8.416072822757997285e-02
-6.476854060071238206e-02
-6.462683598955341890e-02
-5.888813536354333550e-02
-7.471062061485553296e-02
-7.568640805556005324e-02
-6.574371778538780353e-02
-7.502804603606264000e-02
-7.238752087918326472e-02
-8.624771268963440929e-02
-7.405009916183823149e-02
-6.567950694055875449e-02
-7.188451584846938802e-02
-7.543976820082363977e-02
-7.352983615428082542e-02
-6.507543631748220758e-02
-6.958647635044300228e-02
-6.735933114615907935e-02
-8.168807962695208424e-02
-6.518523262507314175e-02
-7.629534931661495489e-02
-7.907663209796131354e-02
-6.985356773837989031e-02
-7.670672047595421261e-02
-7.692386524578812002e-02
-7.026168188321588182e-02
-5.998965535916347264e-02
-8.697634081338981304e-02
-8.320690064839662836e-02
-7.511964828892914170e-02
-7.049525297204473073e-02
-6.481155974782625007e-02
-6.695782752474419008e-02
-6.424696667030616037e-02
-8.277198987135950259e-02
-6.634638030208500625e-02
-7.038844252576464955e-02
-7.277371722539384413e-02
-6.546726095714458515e-02
-7.124347839949293770e-02
-7.289914312452822065e-02
-7.853715642157527155e-02
-7.624868267006322531e-02
-7.110612181627976036e-02
-5.286259147053704727e-02
-7.316288225277184365e-02
-7.938266594165084566e-02
-6.808147590563186358e-02
-6.754769873207946973e-02
-7.680228860734887586e-02
-6.912957311165900121e-02
-7.798634683591716688e-02
-6.732338435463355863e-02
-7.165277861530966463e-02
-7.553503625540476663e-02
-7.484444652203789405e-02
-6.726320489581248674e-02
-6.850544481632826754e-02
-8.047465480273797989e-02
-7.622133299431876896e-02
-6.279169105447823807e-02
-9.324915780554707267e-02
-6.993938176629177494e-02
-7.631989994057944426e-02
-5.826401577849339708e-02
-5.365649567749046500e-02
-7.525105486847255554e-02
-7.164759329052976244e-02
-8.354656536947410728e-02
-7.884188653823205606e-02
-6.861424659912221391e-02
-7.042860242645836155e-02
-5.914180744602905160e-02
-7.235967719497475581e-02
-7.184812142689529779e-02
-6.569494732111375024e-02
-7.154402066263829130e-02
-6.462996892508086899e-02
-7.634182026739408378e-02
-8.131804196550893038e-02
-8.976224618966814617e-02
-7.041137480170135687e-02
-7.502228447300604564e-02
-6.598898323742576066e-02
-7.226863317327694713e-02
-6.548881750555501924e-02
-6.967494717156655359e-02
-6.956564314091337464e-02
-6.757313271162630752e-02
-6.922397795146847943e-02
-6.450642183591377699e-02
-7.815604462210395953e-02
-6.345632430163133941e-02
-6.459004802990238325e-02
-7.259903039593972041e-02
-7.055514293345996335e-02
-5.993358131945072248e-02
-7.283061216556703521e-02
-6.817384416217599219e-02
-7.961023862144396557e-02
-5.331577917865924776e-02
-6.474616256395675229e-02
-6.056490726621233112e-02
-6.970499864312942884e-02
-6.612454645680156118e-02
-7.151442035914033768e-02
-7.418156589429668324e-02
-6.603220584078887956e-02
-7.636600907726388832e-02
-7.220836093350624374e-02
-6.551080943797442380e-02
-7.409284555344779200e-02
-7.247630317111196374e-02
-8.010932722141256290e-02
-5.528103441421580722e-02
-6.261890090183441782e-02
-7.407532878025188672e-02
-6.057431201664195686e-02
-6.841855570717059187e-02
-5.889214124286736018e-02
-5.636423805006653825e-02
-7.448888061435286756e-02
-6.094634318285597346e-02
-6.453964039434258171e-02
-6.098468120757027933e-02
-7.284385231125750648e-02
-7.735993230304123724e-02
-6.983633852610336701e-02
-7.110371446771233950e-02
-7.501910724842671130e-02
-7.612328479124103042e-02
-7.861528020339766942e-02
-6.520233331621555495e-02
-8.357033112464819224e-02
-7.322910417011098405e-02
-7.084181921187514275e-02
-7.132839905482447895e-02
-8.079369519968591928e-02
-5.770172264139572516e-02
-6.700811484390747919e-02
-7.427211195980976122e-02
-7.847449867826149228e-02
-9.224293616912244975e-02
-6.343098308525531304e-02
-7.454135271694224685e-02
-6.302921358694545118e-02
-6.988636772437933908e-02
-6.565764200354801128e-02
-8.361517050372203885e-02
-6.118853368228303197e-02
-7.675792100581235733e-02
-6.470999867067284139e-02
-5.732279243586622941e-02
-7.430376257913678950e-02
-7.780486032476610636e-02
-7.484169284602608385e-02
-5.842832870150423824e-02
-7.402852652243098464e-02
-6.973609946158185191e-02
-6.457171566865384238e-02
-6.778802720566419471e-02
-6.955244477696713445e-02
-7.926354499387147645e-02
-6.893192772948854297e-02
-7.181899367867373984e-02
-6.720747345494476610e-02
-6.545123335070442139e-02
-6.345801564099132208e-02
-7.060601555876140634e-02
-6.130996147076245295e-02
-8.016578356352498103e-02
-6.215632766773476064e-02
-7.329964484138583314e-02
-7.508091766892235897e-02
-6.344427227144716630e-02
-7.592544150055387242e-02
-6.819605606369462392e-02
-7.654497472079992149e-02
-7.449477192591039132e-02
-7.725159966232393594e-02
-7.356253657994295259e-02
-6.758387477027243129e-02
-7.237809491038196819e-02
-7.652713973250817314e-02
-6.853358439376366906e-02
-6.712982989742334594e-02
-6.743495026973136963e-02
-6.376030746378311131e-02
-7.076290887067683555e-02
-7.366485937141614704e-02
-8.145937340842220042e-02
-7.856823796919580605e-02
-6.113466013161238111e-02
-5.732820125994584487e-02
-7.140493986409293670e-02
-6.585266635111138023e-02
-7.322235456049543123e-02
-6.546134567094870349e-02
-7.211967354961248966e-02
-6.235865023989728417e-02
-6.959285480981711181e-02
-8.210652211414674884e-02
-6.949635314949359488e-02
-7.407809273396867566e-02
-6.314727206031080231e-02
-8.426975689587981599e-02
-6.158522079407437871e-02
-7.173623271898824094e-02
-7.389397736294839314e-02
-7.056237488081032461e-02
-6.201933166515236073e-02
-7.664307630898044288e-02
-8.476360017877980491e-02
-6.961682388803290544e-02
-6.006839730924331405e-02
-5.985524822698492370e-02
-7.612709061449485226e-02
-7.485430234084322620e-02
-6.846943176444166002e-02
-5.788919040158408552e-02
-7.156060038153594371e-02
-6.345516948976506755e-02
-6.832189234485001872e-02
-6.328649205711192605e-02
-6.773844736658533872e-02
-6.485738267317438244e-02
-7.131674123341179283e-02
-8.104491127303677100e-02
-7.646466485071340413e-02
-6.131533912848337320e-02
-6.262177113109133886e-02
-7.065355797507781588e-02
-6.868361690541949227e-02
-6.908743747904508292e-02
-7.932942115875336875e-02
-6.883302926723006143e-02
-6.503715672525108016e-02
-6.364067783136385936e-02
-6.241342787657429281e-02
-7.965858653379677412e-02
-7.822187699675056671e-02
-7.420039415229391644e-02
-6.518862303858265206e-02
-8.058167687780209976e-02
-5.876328272679598452e-02
-7.998019055412958211e-02
-7.453584650130534728e-02
-6.897374307262621462e-02
-7.167023192891387728e-02
-6.884300773089065129e-02
-7.051861184438877606e-02
-6.552638376602645809e-02
-6.311989878751844696e-02
-6.555614159868836111e-02
-7.022802760566985991e-02
-6.066463830328580609e-02
-6.509776749744118629e-02
-6.492114723652300801e-02
-6.115376972786216309e-02
-7.666965611904692779e-02
-6.445186178805313582e-02
-6.844016582678155713e-02
-5.251660585898167144e-02
-7.139196764872823842e-02
-7.137437615069686103e-02
-7.385191233746191131e-02
-6.411568938050703215e-02
-7.212951989225703520e-02
-7.499683060132976420e-02
-7.785538550924370194e-02
-6.688929853467021069e-02
-5.741592298643943826e-02
-7.629556954815679137e-02
-6.034698986479540561e-02
-6.747986452440216110e-02
-7.370842074181223336e-02
-7.144197902005240686e-02
-6.622023367873589028e-02
-6.931754896187854176e-02
-6.587221747307918374e-02
-6.578416315743111642e-02
-6.361268742853243285e-02
-7.286483037449062450e-02
-6.768968216872678356e-02
-5.784659488892240908e-02
-6.161006030484130619e-02
-5.804713446822074019e-02
-5.411105051525143955e-02
-7.308882957535947633e-02
-7.088020225318558687e-02
-7.058097056702244965e-02
-7.639801106121102414e-02
-5.709708092149417408e-02
-6.460359807877731619e-02
-5.876686422374495511e-02
-7.479583089579554256e-02
-5.996079722335236756e-02
-7.426872190094881143e-02
-5.133387576384186579e-02
-6.339751335975073177e-02
-6.733947819489352615e-02
-6.990548783706405922e-02
-7.745188001958074053e-02
-6.669191211163857935e-02
-6.522916184162327879e-02
-6.776752349893132299e-02
-6.111181490699826857e-02
-6.967785150442995512e-02
-7.517623427562385163e-02
-6.746930458141801867e-02
-6.211868782121986871e-02
-6.245620486882517280e-02
-6.651947374447383932e-02
-6.027473771763022098e-02
-6.334357276449564811e-02
-5.972709982119334127e-02
-7.161877556239565346e-02
-6.604127359709313638e-02
-6.344976003963991029e-02
-7.552817878833043008e-02
-6.407486374342721835e-02
-6.349963879805235745e-02
-7.259841470830943888e-02
-6.392812949849466242e-02
-6.379611778275888490e-02
-7.240598894045831291e-02
-6.040619045454034830e-02
-6.672420084801830575e-02
-6.854444001860088287e-02
-6.555866252842224018e-02
-7.395901120058148703e-02
-7.009752017697733206e-02
-6.351273007527440118e-02
-7.912352428160523976e-02
-6.642754292883185085e-02
-6.376775587028538084e-02
-6.064914082242492399e-02
-5.250925795203009727e-02
-6.504418092673280860e-02
-6.325856812887643843e-02
-6.488676252078770523e-02
-6.102846499858855661e-02
-6.108233232520744044e-02
-6.491790623117289771e-02
-8.559277148147587111e-02
-6.730855676727401371e-02
-6.810373500837149652e-02
-6.945685833042733459e-02
-7.776682829243594663e-02
-7.419178338698571851e-02
-8.023163151612329458e-02
-6.856277091495867337e-02
-6.248472834577038088e-02
-6.563287943363556309e-02
-6.516313950676273781e-02
-7.390143952008876305e-02
-5.797659760427840286e-02
-6.523340690136558706e-02
-5.940306063181724494e-02
-7.073844551970112637e-02
-6.547613256583234564e-02
-6.753630024836168588e-02
-7.895421833186808125e-02
-7.776781425155965266e-02
-7.574177458285219489e-02
-6.860776623035218236e-02
-6.130229388666603302e-02
-7.166084795786258066e-02
-6.709543649119918685e-02
-7.324776439053058696e-02
-6.005829796826584605e-02
-7.253203052456856648e-02
-6.567021899983063737e-02
-5.888383695923409683e-02
-6.655823208112782163e-02
-6.938760589795878175e-02
-6.568084661255793599e-02
-5.807203846007112646e-02
-6.773553012383139171e-02
-7.113854391575900882e-02
-6.538964889594671426e-02
-7.347026780865562046e-02
-5.686667163839533023e-02
-6.810411651230291463e-02
-5.755592629520116243e-02
-7.117319372260981492e-02
-6.457416957640703392e-02
-5.982790333807386923e-02
-4.593542875888595445e-02
-5.954010691761186386e-02
-7.618137597357692303e-02
-6.372380690922066493e-02
-5.600597030475173987e-02
-7.296304040578686922e-02
-6.887136458102242897e-02
-6.465739149520295659e-02
-7.944380093880136495e-02
-7.208418481029307823e-02
-6.820076499922644864e-02
-6.943479512810094012e-02
-7.002621137298060960e-02
-6.471439512121061888e-02
-8.508468817639652793e-02
-5.399908448467218014e-02
-7.183202683791227450e-02
-8.136977762133797143e-02
-5.818767859319397967e-02
-6.745602990172018532e-02
-5.296867810546716099e-02
-7.181368489603842664e-02
-6.814299579329807788e-02
-5.436510857634384991e-02
-6.314483610013633952e-02
-6.382929848118722160e-02
-6.365049438154611605e-02
-6.326482418167209132e-02
-7.169117596841481643e-02
-7.050727655782118575e-02
-7.151074154252888559e-02
-6.898601419117382505e-02
-6.882489129900333513e-02
-8.299136198344739257e-02
-7.013327489657708580e-02
-5.977939927752638077e-02
-6.603634589374782204e-02
-5.761776821898060424e-02
-5.906972334941834601e-02
-5.636057617705089728e-02
-6.905110234272578140e-02
-7.573787114262768572e-02
-6.300523634670106288e-02
-6.584915276307162779e-02
-6.654365001973544524e-02
-6.729260014952188895e-02
-7.881332300144312797e-02
-6.387636780802416481e-02
-7.432645594967600411e-02
-6.355598428227311747e-02
-5.603529288591566071e-02
-7.144652570002052450e-02
-6.070571472041498551e-02
-6.597750267251843714e-02
-6.017151025790010849e-02
-7.934155171176766885e-02
-5.653963979982101068e-02
-5.458316739930533373e-02
-6.401856815374272480e-02
-6.697632476987397387e-02
-6.076471705378361926e-02
-7.035424414881323585e-02
-6.319752537180986507e-02
-6.234855037973375397e-02
-5.146251887536234387e-02
-6.785311143952539592e-02
-6.016151957198412337e-02
-7.245508565544792057e-02
-6.631170806681827012e-02
-6.032564873878872719e-02
-6.417381939600523555e-02
-6.676758270295649056e-02
-7.655104464124615204e-02
-5.840270165023007248e-02
-6.959952808648060818e-02
-6.738110592809372357e-02
-5.509345618273991246e-02
-7.139291322847987620e-02
-6.947580130415099975e-02
-5.905770831813360322e-02
-5.966812032805505345e-02
-6.591983301563741904e-02
-7.836996795983992847e-02
-6.723172623901786660e-02
-5.349817810131390211e-02
-7.051455295877086249e-02
-6.995899727926860323e-02
-6.180807306760400383e-02
-7.305819874799829305e-02
-6.523718072298789750e-02
-5.185776649211097655e-02
-5.958879181288680854e-02
-6.552346891114442518e-02
-6.010999951664363489e-02
-6.461917352964505201e-02
-7.082773674571649081e-02
-7.831111969112417026e-02
-6.478610967518350083e-02
-5.589628389181700019e-02
-6.291889474392566017e-02
-5.421070842853904781e-02
-6.614129618395457599e-02
-7.260692137616259201e-02
-7.924305589014445095e-02
-6.129836335749014320e-02
-6.877303177435481474e-02
-5.601555647927505127e-02
-6.401163673991305814e-02
-6.261755309562978822e-02
-5.417182484824983185e-02
-5.590549344235608287e-02
-6.166139730483374826e-02
-6.677611024565928421e-02
-7.006759992547298421e-02
-6.342133071208524986e-02
-5.194437777047766075e-02
-6.346667192795389656e-02
-6.237408695519841562e-02
-6.346552864308055431e-02
-6.032903278788408208e-02
-7.593909923683150875e-02
-6.369601946762500078e-02
-6.636395128874265914e-02
-5.696722322488301932e-02
-6.338992783115791896e-02
-8.367568979190620482e-02
-5.851421038738571778e-02
-6.352643113136578756e-02
-5.681400390060119265e-02
-6.812700024939934151e-02
-7.159419128863014903e-02
-6.972028395409403390e-02
-6.043749895970056130e-02
-6.386840347588980393e-02
-5.194652260434903107e-02
-6.036913432155393416e-02
-6.085333116665662956e-02
-7.090631178557084413e-02
-6.183813400670420263e-02
-5.788932847727692316e-02
-6.208864487610082222e-02
-5.022283817043519949e-02
-6.816668336805586925e-02
-7.249185124857955576e-02
-6.544860831949521340e-02
-6.061737094006205973e-02
-6.203485751061821318e-02
-6.763099929377852648e-02
-5.368322742865493796e-02
-6.877822158647414752e-02
-6.609098503685412185e-02
-5.216416750607281994e-02
-6.683324693204333034e-02
-6.162304361872129183e-02
-6.707247932355396569e-02
-6.794618967926252528e-02
-6.515305117731219620e-02
-6.088084987963571920e-02
-5.935050063599064951e-02
-6.243133105918600295e-02
-6.320478629914307034e-02
-6.575291498066053453e-02
-6.501549414054608178e-02
-5.721816811883479598e-02
-6.593792758444289026e-02
-6.105069275757967623e-02
-6.543940031626635512e-02
-5.202485946843044690e-02
-6.136509549338305114e-02
-5.240894521068343442e-02
-6.827048102969812682e-02
-6.639579309965629172e-02
-6.664844912351980399e-02
-7.024049429269449418e-02
-6.088495120257684384e-02
-6.180461110270623476e-02
-6.197236468889849581e-02
-6.946897288990298847e-02
-7.069986295005248333e-02
-5.943411201635105667e-02
-5.669397551389832035e-02
-5.680235585761276434e-02
-8.082174142369361047e-02
-7.210058972309760228e-02
-7.240773743570891319e-02
-6.534584291827200131e-02
-6.642066330899633331e-02
-7.498353425583982601e-02
-7.960065857260879840e-02
-6.541091523043837674e-02
-5.470588780912327004e-02
-5.171028496869024826e-02
-6.023024312094074628e-02
-6.588581869260080881e-02
-5.943633530018364863e-02
-5.962789108685325606e-02
-4.521204624489878754e-02
-5.994251590018311732e-02
-5.435220233883447660e-02
-7.278640277959839977e-02
-5.893241272477638126e-02
-5.909588382735200124e-02
-7.627159656115137243e-02
-6.519118548973118488e-02
-7.915830542601311193e-02
-4.600793296295074830e-02
-6.985067749517792635e-02
-6.664075731049290408e-02
-5.058726324932170254e-02
-5.423252418976045458e-02
-5.720275644991151126e-02
-6.626878601196378726e-02
-6.709838962990970213e-02
-5.723134326128662824e-02
-6.192180431543697905e-02
-6.612159134549246142e-02
-6.842989079255351603e-02
-6.411063282951003084e-02
-6.067471057210887392e-02
-6.175464088151128017e-02
-6.405117400887636037e-02
-6.563907453976576545e-02
-6.132280343950562845e-02
-5.241195944543772245e-02
-6.235553570023321529e-02
-6.584238252177809780e-02
-5.611896945385037860e-02
-7.175041788319234948e-02
-6.543624740572405452e-02
-5.869459591842653839e-02
-6.925216940247364006e-02
-6.178315022932028694e-02
-6.694330326480528448e-02
-5.671379382800765395e-02
-6.259494820069409771e-02
-5.732962176528163395e-02
-6.616270826946156480e-02
-6.257915502655263251e-02
-6.121490698122564189e-02
-5.273510295012824589e-02
-6.913633710136539434e-02
-6.200910575962227667e-02
-6.171348775930698971e-02
-4.834522880240243320e-02
-5.156979067325186822e-02
-7.689509079857091700e-02
-5.163959874668078848e-02
-5.453886670670433923e-02
-6.703505105217075211e-02
-7.605511779365177472e-02
-6.988507879233755993e-02
-6.000100019285919961e-02
-4.727152817275702412e-02
-6.400902826774447496e-02
-5.233874855249941865e-02
-6.670527096056513838e-02
-6.309831527803291817e-02
-5.548695289582800810e-02
-5.755296385923983071e-02
-6.886854918536326753e-02
-6.627456590504932077e-02
-5.698065777650343500e-02
-5.729286724829797672e-02
-6.479446835928408255e-02
-5.996099152449427261e-02
-5.554977854958025735e-02
-7.054327361541429253e-02
-6.258612263359206174e-02
-6.885881350218620023e-02
-5.590968652654367682e-02
-6.508711374294756657e-02
-6.347716866220069754e-02
-6.047080924472732905e-02
-5.863055821789932287e-02
-6.763718755301986740e-02
-7.305182437171875431e-02
-5.874080012838632514e-02
-5.028649450070067639e-02
-4.308483081266341330e-02
-7.091725082175955042e-02
-4.649660682252279575e-02
-4.909690024867498226e-02
-6.108324639244573639e-02
-5.191086362642557961e-02
-7.532077278766068085e-02
-5.575760061444380578e-02
-4.438247186084696982e-02
-5.755864901753807855e-02
-5.172731128034634140e-02
-5.414739619448645513e-02
-7.155277105258862902e-02
-6.410899689324822681e-02
-5.999925537087860694e-02
-6.052552214696246824e-02
-5.516837305810288333e-02
-5.800215681872424034e-02
-6.441560865567427796e-02
-6.296843835212499740e-02
-6.394664514378317621e-02
-5.646437537990867811e-02
-5.976647532594506901e-02
-5.069966071740330399e-02
-6.260351126021633517e-02
-5.988235613974863397e-02
-7.110443521126062760e-02
-7.799725633962312221e-02
-4.582117669971606105e-02
-5.675651639142434424e-02
-5.795687096533814336e-02
-7.199543060869378897e-02
-6.058724128780904744e-02
-6.005509524295880169e-02
-6.274555789875160827e-02
-6.927577089284343848e-02
-5.931464237240097886e-02
-6.126321649610343839e-02
-7.055379006685937038e-02
-6.064542893493093945e-02
-7.208976691457644193e-02
-5.669584559035727167e-02
-6.845653645842811330e-02
-5.802212532859817723e-02
-5.796565654625851494e-02
-7.400193955553041603e-02
-6.394233573671007087e-02
-6.128645229523023430e-02
-5.826998951972389013e-02
-6.158618658103664351e-02
-6.522576346036514094e-02
-5.153052658396838764e-02
-5.372075076385323528e-02
-5.275896771851319722e-02
-5.189230015849813360e-02
-5.864595312489102180e-02
-5.787137093279135641e-02
-6.314251658045988425e-02
-6.186543288371240679e-02
-6.053842741540448047e-02
-5.970012075474828706e-02
-6.488197731508442423e-02
-6.663825872970165209e-02
-5.240306387915428382e-02
-6.304504717688046156e-02
-5.710781439427443235e-02
-6.032599562676716626e-02
-3.824259298815477909e-02
-5.820726454467470973e-02
-5.851373471871641058e-02
-6.980507937002422558e-02
-6.623606587295728654e-02
-5.899502396866276172e-02
-5.785044513459860344e-02
-6.849377507417050981e-02
-6.398676789678103827e-02
-6.213792063934893417e-02
-5.290691300586443380e-02
-6.769479487581502031e-02
-5.223424268004151633e-02
-5.338394514764908255e-02
-6.786914996897426555e-02
-5.591603548168028182e-02
-5.332293539118872217e-02
-5.159895131902118848e-02
-5.431366293887399110e-02
-6.151147865735216713e-02
-6.528255989304317108e-02
-5.972368241168174441e-02
-6.754280749989292898e-02
-7.243608091678245542e-02
-5.943998667057852348e-02
-6.389305591102421855e-02
-6.513472674546749719e-02
-6.743298118341357894e-02
-5.688358583074582669e-02
-5.596198358155166780e-02
-5.526400254619569241e-02
-6.027868800151316153e-02
-5.869762705456905288e-02
-5.473427411096622175e-02
-5.425915596743233899e-02
-7.105555794609642872e-02
-6.084088130048074389e-02
-5.813879953463778338e-02
-6.607360472274913243e-02
-6.491495444400691150e-02
-6.083973451356371187e-02
-6.273055525731217885e-02
-6.143081144530329607e-02
-6.400063717455935219e-02
-4.933145025925017579e-02
-6.076391846848893524e-02
-5.021710405143220424e-02
-6.407810015853489249e-02
-6.597183794790728584e-02
-6.012250394998850528e-02
-5.820530107169153561e-02
-6.853389623976224865e-02
-7.011386316957772535e-02
-6.368677606271445912e-02
-6.508764868349509181e-02
-5.624486903134039151e-02
-6.042773025035613754e-02
-5.267561892984552047e-02
-6.689293222735981370e-02
-5.462840149400698120e-02
-5.670082564452971069e-02
-6.947262219179974052e-02
-6.697072761094699511e-02
-5.623808801731663976e-02
-6.185837395899153324e-02
-4.960805976367416853e-02
-6.473272328815526944e-02
-6.099871876281393740e-02
-6.490977525596060282e-02
-6.542741417783670688e-02
-5.778313614064790882e-02
-4.388280365679392281e-02
-6.116668835573736696e-02
-4.989625338332986243e-02
-6.232313213716007827e-02
-8.044255277552549155e-02
-5.311773158794600574e-02
-5.469478702906951928e-02
-7.269084435547026879e-02
-5.373310026261281236e-02
-5.452363910267365305e-02
-5.496584865996038960e-02
-6.038686572596333596e-02
-5.719388351987141073e-02
-6.564439372933557337e-02
-5.818618641039760564e-02
-5.289618959163255169e-02
-5.921012334733295052e-02
-5.531298510497471843e-02
-6.769900634352349345e-02
-6.626570710063241221e-02
-5.188272514860133716e-02
-5.615559094695526943e-02
-5.357264030382937608e-02
-5.923858603995900418e-02
-7.723516012466587199e-02
-6.430038877632196503e-02
-5.683521110105596574e-02
-6.467864822785789058e-02
-5.962980703454914128e-02
-5.462640712218078121e-02
-5.714398698621936390e-02
-6.325492720634336152e-02
-5.185770169505343058e-02
-6.593967590238897225e-02
-5.473619218628427568e-02
-5.998782961196354180e-02
-5.671234328113324702e-02
-5.320806582131075435e-02
-5.927774003237452211e-02
-6.017340708166295932e-02
-6.042516126066745791e-02
-6.437646474083677517e-02
-4.919385352216441853e-02
-6.457811173624332379e-02
-5.536145471844591132e-02
-7.332725197813080853e-02
-6.457018723146913664e-02
-5.684753516925494798e-02
-6.024785276816955332e-02
-4.034415987353832944e-02
-6.308553483486317726e-02
-6.266312179294890317e-02
-6.094286316210187349e-02
-6.368176214854519290e-02
-5.650905049341427289e-02
-5.568434238432296707e-02
-6.089718910130827167e-02
-5.579769271405212588e-02
-5.037758249763961416e-02
-6.514356288780535909e-02
-6.120173004871998917e-02
-4.553869637187365343e-02
-6.034474478323278990e-02
-6.062136147280147019e-02
-6.423283098484705578e-02
-4.771866810357285743e-02
-5.880098920789987582e-02
-6.985266215233099096e-02
-4.690934532799098666e-02
-4.916770105168021682e-02
-6.224882220689725854e-02
-4.783826731632194462e-02
-5.836177807768037212e-02
-5.754649836691913545e-02
-5.991906250981236803e-02
-7.147937899024280062e-02
-7.658118344263917243e-02
-4.677572014285522051e-02
-7.749812439611764026e-02
-4.106660747170809422e-02
-5.804339122363740694e-02
-5.507881002180118474e-02
-4.964686417137897934e-02
-5.929600765646481780e-02
-5.635427532604463802e-02
-6.119113794390651506e-02
-6.032274601206863429e-02
-5.921183079704084307e-02
-5.859085862607466694e-02
-6.486723627512394619e-02
-6.028228292404523569e-02
-5.991113901199367903e-02
-5.393018241157243597e-02
-7.036616300773662624e-02
-6.386249720900902260e-02
-6.985993919514421613e-02
-5.617134405834956629e-02
-5.941164039286390280e-02
-5.612042542464333594e-02
-5.759295997746936152e-02
-4.876273409704341699e-02
-5.778948003529478517e-02
-6.091245989690022983e-02
-5.888680180506342121e-02
-5.806935782331704154e-02
-6.560545099197613583e-02
-5.185840513193290535e-02
-5.753341378573525317e-02
-5.515956629999845678e-02
-5.213610684772970738e-02
-5.381942797454365712e-02
-4.353477352337236511e-02
-6.579979425600991638e-02
-5.433688935357287170e-02
-5.564733553288474244e-02
-6.738216212989334153e-02
-5.097670265575477561e-02
-5.724441066512960669e-02
-6.519044202486860839e-02
-6.974456741954922212e-02
-5.989831456726304321e-02
-5.470813602144088128e-02
-4.333548044448366082e-02
-6.497622203788588902e-02
-7.086201126514547755e-02
-5.739492291925105127e-02
-5.669073965787660430e-02
-5.254436207580080037e-02
-5.349111440365207637e-02
-6.366772754726077177e-02
-5.901779505629565353e-02
-5.415598386068812969e-02
-5.452202602583013785e-02
-5.771364015025298028e-02
-4.100372113209323210e-02
-6.474552112954741478e-02
-4.718072088264503583e-02
-5.032312261920256213e-02
-6.030732664406004973e-02
-5.480528339125748799e-02
-6.323526277523630612e-02
-5.887362837705543278e-02
-6.715927107241061178e-02
-6.142078353793888751e-02
-5.869232012746176258e-02
-5.808894780002353542e-02
-6.651929758667417258e-02
-6.698305278654680117e-02
-5.846377263365443860e-02
-5.816966234547879533e-02
-5.267284811020037788e-02
-6.136113799100563482e-02
-5.716372674129820142e-02
-5.917367722681842607e-02
-5.546218904891242474e-02
-6.463703725582861659e-02
-5.567863262175928862e-02
-4.411227091864395461e-02
-5.705255753011256176e-02
-5.994253151874547741e-02
-5.966823579263535321e-02
-5.507695242268518393e-02
-6.114792317786697795e-02
-4.579991634283130802e-02
-5.112276744163849612e-02
-4.664646670402015222e-02
-6.457054141661534852e-02
-5.436055647288967618e-02
-7.349076243704705247e-02
-5.288033188644134658e-02
-5.880851382599209393e-02
-5.455539518530708870e-02
-5.437542027246116544e-02
-5.344592940907159917e-02
-5.499986050323732445e-02
-5.616567336523322490e-02
-7.317172787180867277e-02
-5.443865463802729371e-02
-5.364994691702482110e-02
-5.487697118923675482e-02
-6.566728109707210825e-02
-5.500573477071968309e-02
-6.333579416807373630e-02
-5.063963490621983116e-02
-4.732794932214503397e-02
-5.181064650948689204e-02
-7.128788770324692714e-02
-5.360124908183320352e-02
-6.522456371543933207e-02
-5.907834719298775406e-02
-4.732473354281348937e-02
-5.053117991988954893e-02
-6.503764107623154211e-02
-6.650662389188316537e-02
-6.504493893951901473e-02
-4.462536742057606615e-02
-5.627083654066807744e-02
-4.433180831975864350e-02
-5.714548217990920997e-02
-6.226797915134146127e-02
-5.489212731411000079e-02
-5.976467291166498441e-02
-4.651630608248093907e-02
-4.146844047599008987e-02
-6.681028551908423097e-02
-4.468874259659996045e-02
-6.152890863772328411e-02
-4.376840746181066139e-02
-5.950477730205452898e-02
-5.650632666440377067e-02
-5.741362169964389639e-02
-6.026681983788473307e-02
-6.568234295883239315e-02
-6.640663143834663051e-02
-5.937312612205659923e-02
-5.436498387021820172e-02
-5.611412266907223056e-02
-6.529917440298599329e-02
-6.399905461203658774e-02
-5.352318575199447453e-02
-5.728493602562075016e-02
-5.225772856610403500e-02
-5.472572139787651446e-02
-4.984608264100985620e-02
-4.361408114244313267e-02
-5.803317410527730064e-02
-5.373072814284370752e-02
-5.817712624166539170e-02
-6.093964632165908141e-02
-6.542569035382485299e-02
-5.435154105114664569e-02
-4.834107040691641016e-02
-5.697590955445072658e-02
-4.428926058791856496e-02
-5.758613478353096643e-02
-5.555686164306585656e-02
-5.236497575007065947e-02
-5.600302181933750761e-02
-5.678078284259287928e-02
-4.913328989443711825e-02
-5.724003879931919420e-02
-6.104189983364061850e-02
-5.130874062991835211e-02
-5.924049066119290580e-02
-5.799218863844564364e-02
-6.049060914430831604e-02
-4.671999280050048720e-02
-5.236152946941526054e-02
-5.124899897585047381e-02
-6.615141608935955209e-02
-5.341653986091257633e-02
-6.092175338920143013e-02
-4.757635031938160092e-02
-5.085909033174321886e-02
-5.886064196968105594e-02
-4.161353898504695920e-02
-4.452732116734804679e-02
-5.929863508398289240e-02
-6.008581903727100437e-02
-5.465275133195583029e-02
-5.503435122136007135e-02
-6.198170566987067087e-02
-4.545096666838833316e-02
-5.609765407541486559e-02
-5.854033228322488847e-02
-6.008957278020449211e-02
-4.654357065929549953e-02
-6.711320053061194113e-02
-4.668626515231688590e-02
-4.825876216868921209e-02
-4.406837558892968271e-02
-3.916615635702273140e-02
-4.866895188147607465e-02
-6.591170358160272635e-02
-3.741904421781957341e-02
-5.124368852934473029e-02
-4.592222609511006914e-02
-5.619022980810049056e-02
-5.959691228666547103e-02
-5.663912504330353981e-02
-5.546565087088262819e-02
-5.282190591868771157e-02
-5.405082409568854468e-02
-5.465125669647537265e-02
-5.639199917801326206e-02
-5.823857462013602715e-02
-4.582270672701160841e-02
-5.502729461566559233e-02
-4.469332257864844921e-02
-4.839477167997694590e-02
-5.737867123607075931e-02
-5.241359476355213209e-02
-6.120840916216696570e-02
-6.556781142303846899e-02
-5.300700021314484756e-02
-5.944205869263129854e-02
-5.336832163715034272e-02
-5.196114068526531959e-02
-5.718752253298169802e-02
-5.897163038252125483e-02
-5.296371976973662105e-02
-5.117802475705628823e-02
-5.503675064331264161e-02
-4.497636476281170748e-02
-4.106314472454192926e-02
-5.876504630727637235e-02
-5.638991443592795971e-02
-6.544990371949896413e-02
-4.907321180923180509e-02
-4.703201450297574832e-02
-5.304367414886267118e-02
-6.366921151617058183e-02
-5.794076797932237038e-02
-5.643989802973099074e-02
-5.580237605654034955e-02
-5.193740741573810160e-02
-6.184599608294928663e-02
-6.975992964613578207e-02
-5.440784511284142699e-02
-5.736809809208141819e-02
-5.838605516223324687e-02
-6.244657554945812900e-02
-5.221687822577628091e-02
-4.687628612101314707e-02
-5.892877977242323706e-02
-4.780539455934267740e-02
-5.505648668624039954e-02
-6.035951156257061273e-02
-6.370402386958357033e-02
-5.933435073640791479e-02
-5.653016607675763472e-02
-5.818431803085032800e-02
-5.958977021293620363e-02
-6.122140011770354356e-02
-5.733910013604626849e-02
-4.804057662535973772e-02
-5.190983476504010957e-02
-4.681437488147055515e-02
-4.993899031890548790e-02
-6.032241650434577718e-02
-6.672520038027926481e-02
-5.283829479123969275e-02
-5.654557613630206703e-02
-5.261479661470742225e-02
-5.177556588131442677e-02
-5.355097792085043024e-02
-5.460104208388109198e-02
-5.840122196577875874e-02
-5.093321576798170297e-02
-4.680523041192124339e-02
-5.232470323552094321e-02
-5.197017349267653991e-02
-5.277636987253962048e-02
-5.422944423570968259e-02
-6.010846381835445451e-02
-4.956111059582797573e-02
-4.602530382941937698e-02
-6.501813628460249850e-02
-5.652954404302242691e-02
-6.559868149630633527e-02
-6.034336079220854743e-02
-4.728082307330598588e-02
-5.208801000418975674e-02
-5.487833345915799077e-02
-4.817619985375811570e-02
-5.161494257979855338e-02
-5.602493416684556360e-02
-4.999061755972750848e-02
-3.956595485747792240e-02
-6.880987005743972873e-02
-5.583625054239729074e-02
-4.895008032730949199e-02
-5.162936040618006095e-02
-6.435002168277084711e-02
-6.305988604240080064e-02
-6.042693693757925089e-02
-4.767422635299686795e-02
-4.666367360407269738e-02
-4.906700365270891262e-02
-5.524303684477690352e-02
-4.402295738938939024e-02
-4.865782658175606817e-02
-4.975572149927895427e-02
-5.107585071794589621e-02
-7.313862983336376355e-02
-6.375374484098680905e-02
-5.583326096957489521e-02
-5.906946810142257864e-02
-5.112322145721822503e-02
-5.892680296076192870e-02
-4.920378941760626679e-02
-5.970115222285358320e-02
-5.377408255179823293e-02
-5.116044968197533405e-02
-6.979179876796291759e-02
-5.076158791573413820e-02
-4.446436811057023764e-02
-5.149995486749240486e-02
-5.480233612708010349e-02
-5.728907575992996104e-02
-5.560028754670023193e-02
-5.402130334362501007e-02
-5.105302050886140891e-02
-4.876614461222037594e-02
-6.540661147690261801e-02
-5.853899080451945708e-02
-6.120746723052501725e-02
-6.172343520794514732e-02
-5.314914065797882864e-02
-4.792935031155229342e-02
-5.868740299837794244e-02
-6.470786584090722215e-02
-4.931030531571983094e-02
-7.114807250891863610e-02
-5.625637521070807334e-02
-4.797525092177076789e-02
-5.877178776697732088e-02
-5.357593187700384479e-02
-4.940402719483798222e-02
-5.480549793865892305e-02
-6.131413386408726685e-02
-4.460927563913447136e-02
-4.497262568822321671e-02
-5.739777519231523822e-02
-5.907385365278055439e-02
-6.370880885637245084e-02
-5.830154988528806620e-02
-4.587890880589989839e-02
-5.538662951280003827e-02
-5.232057535900659639e-02
-3.861426258952317669e-02
-5.294093571005280968e-02
-4.973216745020979379e-02
-6.334991229503768306e-02
-5.161093739701530514e-02
-5.406867917815558894e-02
-5.111635646361501611e-02
-4.740876838425561735e-02
-5.004637690846992087e-02
-4.666897371188587218e-02
-7.822241519711747859e-02
-5.813575019347832357e-02
-6.004630700704717550e-02
-4.583101798496990592e-02
-5.645623623266575464e-02
-4.241604976725397991e-02
-5.274782221665801768e-02
-5.823835839029736783e-02
-5.257564992402094517e-02
-5.467566489892070059e-02
-5.731588352756090965e-02
-4.786108643665100415e-02
-5.551643289228855305e-02
-5.208189524963310890e-02
-5.657136049331407818e-02
-5.814231011642701646e-02
-6.945503698882309063e-02
-5.495783119189514426e-02
-5.215132392455158750e-02
-4.549453841025941081e-02
-4.375970659326547385e-02
-4.776469307563365602e-02
-5.404779420376101817e-02
-3.919668190389814788e-02
-5.168776897558938904e-02
-5.554318475313489017e-02
-5.287424039851939400e-02
-5.669045207922325524e-02
-5.795218173562943775e-02
-6.204970378539498982e-02
-6.334325720313412067e-02
-6.267181165291688116e-02
-4.261412270973505972e-02
-5.404017208840951325e-02
-5.027022970108276784e-02
-3.872973461860323291e-02
-4.739947924682230002e-02
-4.328518743424432380e-02
-5.015472405755712348e-02
-4.574917315079122387e-02
-4.522894236940312035e-02
-4.389036400997233661e-02
-4.993124443450458472e-02
-4.051024023193883911e-02
-5.755989254741893796e-02
-5.733618059123966881e-02
-5.380836380416827852e-02
-6.792349158525426422e-02
-6.968480267291360386e-02
-5.218983877060004439e-02
-4.885671377991743919e-02
-5.728514084788643990e-02
-5.390477585075274802e-02
-5.279385569010365542e-02
-5.249880651886662530e-02
-6.078634703630678149e-02
-6.289307411317622554e-02
-4.712676809472796102e-02
-4.411734123204169578e-02
-5.456078125349770463e-02
-5.329050155320411153e-02
-4.839783546993565305e-02
-5.005376644931944924e-02
-5.904851014319082575e-02
-5.706795578091715393e-02
-5.344878007016672095e-02
-4.837582726111917114e-02
-4.583828791088117444e-02
-4.483780606710714711e-02
-4.480395937539730089e-02
-4.900352813743710789e-02
-4.973802948272212920e-02
-6.323922900793502166e-02
-5.449179209596084761e-02
-4.412392096568866495e-02
-5.581284243895245911e-02
-5.649938613940832383e-02
-4.856373779319807238e-02
-5.492404266572829125e-02
-6.594731097294470601e-02
-5.822605655816898845e-02
-5.824239238051191064e-02
-6.123676859176431508e-02
-3.726765430862952894e-02
-5.983126968362555143e-02
-4.529092230623988496e-02
-4.454161245370762134e-02
-4.350820822938700205e-02
-5.660081593487804180e-02
-5.873593722099453712e-02
-4.952700169113170847e-02
-5.795420785378496698e-02
-4.424632536343757472e-02
-2.754113502867614957e-02
-6.598760590665130044e-02
-4.708792811100576126e-02
-4.462884623448795662e-02
-6.329170464206752833e-02
-5.817764477481460195e-02
-5.007143256392998509e-02
-5.898094720939289770e-02
-4.387454397393084071e-02
-5.240357968759676993e-02
-5.479816858989302458e-02
-4.609955149182412559e-02
-5.213739056263216876e-02
-4.033483276535585610e-02
-4.897643315312413120e-02
-5.099168434514262521e-02
-4.760341307198878019e-02
-5.199832782496317807e-02
-6.701878680957890078e-02
-3.282075449750719576e-02
-5.413893840533690049e-02
-4.312817461787026019e-02
-4.377524683658245291e-02
-4.423083243467093584e-02
-6.954832511816286256e-02
-4.899348730056885676e-02
-4.800999614075995153e-02
-5.331875890117888234e-02
-5.045370139165657186e-02
-4.395085365062746663e-02
-5.208672263669343605e-02
-4.840698679926631193e-02
-5.515661050293981654e-02
-5.260214125188588524e-02
-4.306671817697625693e-02
-6.214984568444668900e-02
-5.663560758703213571e-02
-6.130272547127846305e-02
-5.065919719841833341e-02
-4.770293344670254593e-02
-4.562909671617264296e-02
-3.845424424954328735e-02
-6.086655118148624755e-02
-3.118920434924238663e-02
-3.725862475281262187e-02
-4.639211299906820241e-02
-4.528091085825954737e-02
-4.868964090488477753e-02
-4.333801692867984140e-02
-5.545681376837834770e-02
-5.223636236792084803e-02
-3.751076100455506129e-02
-4.454240819753073344e-02
-4.326534086526735712e-02
-3.672377194221550234e-02
-6.035770430638331269e-02
-5.333702318942309950e-02
-5.507224309562496617e-02
-6.451545229592793584e-02
-5.042286999001121400e-02
-4.913008534647730907e-02
-4.938555984416301975e-02
-4.242939520035511614e-02
-6.138756727832994642e-02
-6.169116427532234798e-02
-4.167967601800556116e-02
-5.925871468468830311e-02
-4.887563494999378616e-02
-5.984086307218960954e-02
-4.488421114396694278e-02
-4.588567974519013742e-02
-4.856260169117530834e-02
-6.007261886058204436e-02
-5.537541681445527081e-02
-5.914019443278176191e-02
-4.746803984519207265e-02
-4.501709403170961465e-02
-4.673256757466031502e-02
-4.370589377151565258e-02
-5.032552802098393813e-02
-5.561019975653683223e-02
-5.668131316106177903e-02
-5.629734952362906025e-02
-5.677177802659282707e-02
-4.309628521180949856e-02
-5.520756635345104579e-02
-5.128149506917396849e-02
-6.735073605095476257e-02
-5.856571724112778765e-02
-5.077435802172027696e-02
-4.818008133345055150e-02
-5.705088855280116000e-02
-4.972297240545141273e-02
-4.139141476582595958e-02
-4.890650180985389034e-02
-4.864197584519239920e-02
-5.582316416873230047e-02
-5.693499471052297645e-02
-6.494853847649380285e-02
-3.468199861063953754e-02
-4.339066516549106023e-02
-4.878529855426443768e-02
-4.541255473883729077e-02
-6.037242643339979509e-02
-4.041452313583948630e-02
-4.210229501933594742e-02
-5.874577498139264137e-02
-5.603988871210996425e-02
-5.382809227870580943e-02
-5.078526681777262991e-02
-4.961909261565120716e-02
-4.392039293152370100e-02
-5.087905645444393277e-02
-5.684365469133231819e-02
-4.269997542860953788e-02
-5.136797788411661542e-02
-5.103214427068289427e-02
-4.192153765148722705e-02
-4.404297317894801528e-02
-5.232262325904647043e-02
-4.821144539345038199e-02
-5.009030011637555235e-02
-6.147157038026300480e-02
-4.681506183186591452e-02
-4.696133603659457395e-02
-4.339514310598437119e-02
-4.337112297907225189e-02
-5.427675530594219810e-02
-4.611025792204502538e-02
-4.953747202665172156e-02
-5.321916448625712420e-02
-4.964980241251559789e-02
-4.860455948258653180e-02
-5.720371242988582516e-02
-4.005872996710180961e-02
-4.597968786304301031e-02
-4.300108656127688000e-02
-4.126559192341030385e-02
-5.038758501517991845e-02
-4.447081493122796714e-02
-4.865855688150962088e-02
-4.129327198372922947e-02
-4.340294107570861343e-02
-4.856828744925211633e-02
-5.921219726600535083e-02
-4.288671284531452021e-02
-5.309470733062880005e-02
-4.565473548051161845e-02
-4.957272690466391074e-02
-5.995582713533167962e-02
-4.521793655748337221e-02
-3.872092629890304394e-02
-4.952004254097806812e-02
-5.369415761443176865e-02
-3.973399904066892557e-02
-4.788095408989240243e-02
-5.465689579501160217e-02
-5.026121917021773855e-02
-4.597507837510633050e-02
-5.078196276296784856e-02
-5.035779861553461856e-02
-3.773850202191643410e-02
-4.764448737712217302e-02
-6.369912692714559121e-02
-4.235022284032652351e-02
-5.432810818269976499e-02
-3.675017632231691173e-02
-4.851487866393410647e-02
-4.582051566676369203e-02
-6.042454278010406243e-02
-4.413183153756436439e-02
-4.318597473728062047e-02
-3.939671702106980339e-02
-5.776739044179776683e-02
-5.425830323451345111e-02
-4.239329322080673257e-02
-4.994758818558593660e-02
-4.829112157299281227e-02
-4.994336140420472386e-02
-3.844000667904960700e-02
-4.504693620997386044e-02
-4.922439495553468380e-02
-4.479686229050572344e-02
-4.107626455284708183e-02
-5.976960683584896239e-02
-3.502090173674242413e-02
-3.932425244093533390e-02
-5.371143225957942385e-02
-4.565406521102300524e-02
-4.421962687954172910e-02
-4.619040926429338750e-02
-4.665444154848905761e-02
-4.831177212891960698e-02
-3.742380691430550327e-02
-3.816914813927911598e-02
-5.285058902364044020e-02
-5.287635394598079464e-02
-5.045318347930211750e-02
-4.747375831520858624e-02
-5.446786211188623522e-02
-4.843396432589922029e-02
-4.894111691369595896e-02
-5.615411899927499201e-02
-5.249256546615232305e-02
-5.587306773798422083e-02
-4.927255476855588873e-02
-5.109858404396677711e-02
-4.998780208143163706e-02
-4.598460922069651929e-02
-5.150355491085315679e-02
-4.567738719561598160e-02
-4.467429886915240400e-02
-4.578609001391623079e-02
-4.868463090164119877e-02
-3.966035050701612052e-02
-3.537916581010160100e-02
-4.456593427339061025e-02
-4.420850322836911150e-02
-5.041739999975329567e-02
-4.913044435898204776e-02
-4.705952978104012419e-02
-4.443917208698201782e-02
-5.138697236025409343e-02
-3.723359159951089570e-02
-5.075742542868979384e-02
-4.138012985862409704e-02
-5.057720342085002263e-02
-3.607034764017907902e-02
-5.132767933540163807e-02
-5.243049313473013145e-02
-5.019498767478250412e-02
-5.272272357237689500e-02
-4.649436077028754055e-02
-4.793877397296712750e-02
-5.028636672322420176e-02
-5.638815499735148895e-02
-4.904353629099154205e-02
-4.381219559660910756e-02
-5.963065312572229937e-02
-5.307855841596934021e-02
-5.417291285255446814e-02
-4.844870169714006469e-02
-4.754835676006771705e-02
-4.718895803219459034e-02
-4.199552258904507007e-02
-4.590468281357221875e-02
-4.352147663695950935e-02
-4.809698580290119180e-02
-4.925097704123567594e-02
-5.809667970125005632e-02
-5.975818823641897148e-02
-5.298667285401172100e-02
-4.009692642759853792e-02
-5.209210325879443104e-02
-4.994972645544705492e-02
-5.270793363218174987e-02
-5.139563851181687404e-02
-4.386009224166096537e-02
-4.520604768953841862e-02
-5.109733459464403660e-02
-3.921343505200839546e-02
-4.222504154232879087e-02
-5.131651505759287496e-02
-5.969291416025798713e-02
-4.225435590455967755e-02
-5.421091938071075783e-02
-4.817608344066107162e-02
-4.713149733783993794e-02
-4.314735061659431131e-02
-4.970444763398097071e-02
-5.599467621947075424e-02
-5.605547762727310784e-02
-5.857370562514267742e-02
-5.041157326755373036e-02
-6.363275117550062920e-02
-3.852149515514459444e-02
-5.563997726905405700e-02
-4.663118011686340908e-02
-4.842811969789147936e-02
-4.278397927543856061e-02
-4.378404121627675616e-02
-4.952500640669178777e-02
-4.503452245806233850e-02
-5.013901564128472182e-02
-3.682844031655649331e-02
-3.321623508491461374e-02
-5.232414274795763043e-02
-2.722098242343973240e-02
-4.043883891166717703e-02
-4.546934088386565126e-02
-4.888533931679928113e-02
-3.555174131304197904e-02
-5.748227766317774712e-02
-2.922795074995639120e-02
-5.240412551754180387e-02
-4.694202415310420179e-02
-5.775090271163207251e-02
-4.778520708129477268e-02
-4.752899496441483074e-02
-5.707297505407665089e-02
-6.391355124520514686e-02
-4.905862028009899678e-02
-4.642693103598802967e-02
-4.999375128186759470e-02
-4.872882485414040815e-02
-4.587979259001978560e-02
-6.050112647351638812e-02
-4.033082069188557300e-02
-4.214356180199670815e-02
-4.067251682337393731e-02
-4.701453381918629243e-02
-3.801415480077739023e-02
-4.822107758630478358e-02
-5.864475823841636126e-02
-5.624134293474459395e-02
-4.614216411923460076e-02
-4.438722682321387392e-02
-4.125959272801343891e-02
-5.494109201846690549e-02
-5.025248993944091830e-02
-5.183094772812604778e-02
-4.503926901879958672e-02
-3.846760097257947986e-02
-5.140253596057194757e-02
-5.007111654872691692e-02
-5.204497009306353200e-02
-3.256941492151062961e-02
-4.485385426639421080e-02
-5.176351900904339887e-02
-5.047433461830487522e-02
-3.426688565636170497e-02
-5.242967710952507743e-02
-4.426551358431921740e-02
-5.042919514091855765e-02
-4.484810878116047422e-02
-5.013421407466613078e-02
-4.937612196860412250e-02
-4.298647725280051179e-02
-5.661865403025950066e-02
-5.575333645826494045e-02
-3.026065987739563756e-02
-4.792921305386474429e-02
-4.372458147438288562e-02
-4.843878606220448912e-02
-3.335712248291445442e-02
-3.711626743721133798e-02
-5.344254317970534296e-02
-4.230031720811960883e-02
-4.816126505671815272e-02
-5.340529318225612637e-02
-4.050653906861133302e-02
-5.254099904336511501e-02
-5.117403198120205193e-02
-4.344139061708214566e-02
-5.291910438705854647e-02
-3.919501905276819020e-02
-4.165152597083993102e-02
-4.632535196627604601e-02
-4.678004577626217880e-02
-4.734822929121114410e-02
-3.779720621538813080e-02
-4.398161540276487175e-02
-4.336346824113657128e-02
-5.149378865457227006e-02
-5.242743886375559464e-02
-5.670674727462761411e-02
-4.981378302410481573e-02
-5.129428153827438747e-02
-4.730528153642721972e-02
-5.152338441828104715e-02
-3.667922050481274565e-02
-5.152411664683641951e-02
-5.136662037911704504e-02
-3.623353378097539379e-02
-5.232614552342135239e-02
-4.801119192606301961e-02
-5.153793322713875330e-02
-5.576238883696081616e-02
-3.861139832208417694e-02
-4.071245107907297406e-02
-5.281039507321180770e-02
-5.006001840936866870e-02
-3.842078003955760879e-02
-4.564141039622349183e-02
-4.314114427232262905e-02
-5.801899018269605912e-02
-5.086721872411609224e-02
-3.338641701535827871e-02
-5.225634316819703640e-02
-5.405838463322234361e-02
-4.790838058420287399e-02
-4.601054496108795272e-02
-5.238117487788534338e-02
-5.032528641041536521e-02
-4.864033342408399102e-02
-4.457677086047801690e-02
-4.283378117359069176e-02
-5.109029034836132938e-02
-3.839534190874696606e-02
-4.847236765115314067e-02
-4.377800773741716972e-02
-3.859047721968937583e-02
-4.868896926838598566e-02
-4.216623642795095522e-02
-5.407342348506336688e-02
-4.478235594279734999e-02
-4.385722680245784239e-02
-4.271985940703148382e-02
-4.966937303050556612e-02
-5.704505785883381280e-02
-3.965861312166846231e-02
-4.220740155865699422e-02
-5.877881743267427544e-02
-5.204119263443533067e-02
-4.958263317741786608e-02
-5.227261924318416658e-02
-4.635971089933803996e-02
-4.485135671571126997e-02
-5.617158435900344859e-02
-5.074279372146567324e-02
-4.290320562491193451e-02
-3.670746631639436319e-02
-4.696407815523469947e-02
-4.675612502887423194e-02
-5.250232036112718881e-02
-5.029483002605698166e-02
-4.986583859305860483e-02
-4.199399710545623221e-02
-4.806083480681529879e-02
-4.314442765914393296e-02
-5.168338163481296654e-02
-3.560887918573497901e-02
-4.770709965907529021e-02
-3.128615424838698811e-02
-5.462523544007738541e-02
-3.844806600573773270e-02
-4.441860489628362413e-02
-5.179335215997939168e-02
-4.646370373125374015e-02
-4.211907716925114564e-02
-4.899527934195856138e-02
-4.865784040097676649e-02
-5.403860626210672119e-02
-4.807210298583091540e-02
-4.660140186013315283e-02
-4.802826153927451658e-02
-4.576778818956143968e-02
-4.505212794190885384e-02
-4.881153443985671719e-02
-4.822746769549638574e-02
-4.825728319467276900e-02
-5.360173619731833233e-02
-5.839938167871611130e-02
-5.458561130316402776e-02
-4.788330670356682334e-02
-5.609696043393820608e-02
-4.860818105202720230e-02
-4.795915652586040662e-02
-4.828571910859094651e-02
-5.236178269274646691e-02
-3.661947716554361798e-02
-5.462726961959436106e-02
-6.139522641855860857e-02
-5.145780563942782548e-02
-4.117294841074668754e-02
-4.838299220862732342e-02
-4.579331644405127549e-02
-5.831160376427975411e-02
-5.142831591161842186e-02
-4.380133938975765140e-02
-4.661217186411265034e-02
-3.102250353643580885e-02
-6.223900104666838656e-02
-5.095181890029157334e-02
-5.088172933222932098e-02
-3.838315199653662135e-02
-6.759430186944764829e-02
-4.205080431158368659e-02
-3.210297749783937171e-02
-4.895473412411683461e-02
-5.246565570300363440e-02
-4.006099714508139925e-02
-4.393566608889688807e-02
-3.185164596201518067e-02
-4.412413609399915698e-02
-4.581854511275462033e-02
-3.025381785664808115e-02
-4.725279039176132068e-02
-3.566262639838499449e-02
-4.090060999193811941e-02
-4.816709182462517586e-02
-4.214371473777954458e-02
-4.973021944435206815e-02
-4.005591159938606816e-02
-3.726363166878095962e-02
-4.647575524802317892e-02
-4.489274478954691922e-02
-5.552544913967642770e-02
-4.756687377566991975e-02
-4.647757805836194578e-02
-5.205779654488650043e-02
-4.468517572087812861e-02
-4.563537963041328777e-02
-4.982507902131990546e-02
-4.838727234095763913e-02
-5.047736057183812436e-02
-3.520412494512913104e-02
-3.831963314831019624e-02
-4.478209235488354867e-02
-4.864695832663822050e-02
-5.098984808908447325e-02
-3.270620592978809582e-02
-4.627935524247713678e-02
-3.589151204324483868e-02
-3.266490368569296976e-02
-4.801758271782109733e-02
-4.406006877129876875e-02
-4.376648310344431747e-02
-4.269743931084791361e-02
-4.767865841624677886e-02
-4.673330939150425328e-02
-4.704631430740514875e-02
-4.249778263449318499e-02
-5.184975651982369482e-02
-4.690601536683167150e-02
-3.917624373253683623e-02
-4.119439379506478066e-02
-4.720166065246717002e-02
-5.111285437171247947e-02
-4.298473776801626373e-02
-5.546408555357935227e-02
-5.055125068638392782e-02
-3.082761202007382184e-02
-4.937596169771393817e-02
-5.281391647260876010e-02
-5.259475443927833643e-02
-2.923204600738643633e-02
-3.867282644187085977e-02
-5.462213760703069076e-02
-6.086866938491270612e-02
-3.344477074353892354e-02
-3.099267272508195170e-02
-4.400040150224063251e-02
-4.494352956994448339e-02
-4.842471279468029549e-02
-4.130174256370990060e-02
-3.467840604530826598e-02
-4.937080438243634378e-02
-4.421206958040241330e-02
-5.005121125446446162e-02
-4.284998203147694779e-02
-5.537464554450678006e-02
-3.974764886353079896e-02
-4.344002462381256480e-02
-3.598249242866250613e-02
-4.627446019483234113e-02
-5.493793142726723089e-02
-3.368138720196923314e-02
-5.111945133059535989e-02
-5.071055478183180559e-02
-4.810194027598883870e-02
-4.886964346460460212e-02
-3.741286359017082647e-02
-4.208705360423641018e-02
-3.843778469024608513e-02
-4.799310267611444497e-02
-5.702966106220539594e-02
-4.162739159304700010e-02
-3.678700206230425818e-02
-4.422072975667113576e-02
-3.495042098637473477e-02
-4.556254957284589652e-02
-4.112983769892911146e-02
-5.510642797882802507e-02
-3.452983906796491809e-02
-3.929865015619007917e-02
-6.028109344575709877e-02
-4.716840508897891804e-02
-4.483234880311091908e-02
-4.265228763034885351e-02
-3.968351697567875508e-02
-5.193499159178067287e-02
-4.490772168959895200e-02
-3.827287579082552099e-02
-3.413294479823767574e-02
-5.208562320232667381e-02
-4.643528631640445742e-02
-5.217920165389956094e-02
-4.134229728972756146e-02
-4.740396932028280441e-02
-3.981885098379446541e-02
-4.812795967788742468e-02
-2.780579433642188167e-02
-4.044476280838004562e-02
-5.066203959841641957e-02
-4.605557969907482507e-02
-6.066267734496191139e-02
-5.706922000580397225e-02
-4.198470074848277556e-02
-4.012845454340610574e-02
-4.331069271988649549e-02
-3.472567769768023643e-02
-5.229246824682989847e-02
-4.362941981616492992e-02
-4.891833130176362343e-02
-4.156590650310473117e-02
-4.339547494487542428e-02
-4.486475990490317728e-02
-5.539453468442976508e-02
-4.777552622071762345e-02
-4.396827051466086628e-02
-4.472047032972389924e-02
-4.273894190381274938e-02
-3.925816815605313176e-02
-4.950429188506624834e-02
-4.130739483426733305e-02
-4.592088574523086469e-02
-5.036592625651751393e-02
-4.378670292329927410e-02
-4.670294973371835745e-02
-5.845375191738137743e-02
-3.729363577319269596e-02
-5.244035865675657909e-02
-4.488304187453273641e-02
-3.508644387658611113e-02
-4.638502810711393060e-02
-4.425384973983090275e-02
-4.523978124712993432e-02
-3.987214924472551325e-02
-3.800089807685322341e-02
-4.798364687686285102e-02
-4.475522683847783095e-02
-4.929568171570052060e-02
-4.134488097993710420e-02
-4.389181819181962874e-02
-2.851487176529887702e-02
-4.992371985194477696e-02
-4.255011240048764409e-02
-4.242052469252299146e-02
-4.508681039660360906e-02
-3.983334642732940661e-02
-4.350698770773189089e-02
-3.171167455652960238e-02
-3.622090949100979784e-02
-3.704910993669536384e-02
-3.808126540279047068e-02
-3.719016680599141617e-02
-3.023348739475606450e-02
-4.446741452328048516e-02
-5.116905120928579020e-02
-3.911262399047002458e-02
-4.712830460529287419e-02
-3.480798410649102448e-02
-4.968466056908347334e-02
-4.714356964560600244e-02
-4.892308375065619608e-02
-3.835769605427008511e-02
-4.157001664784847061e-02
-4.678562387260534056e-02
-3.531953829750301976e-02
-4.556599333894944398e-02
-4.563583720252188669e-02
-5.128276809233874717e-02
-3.452865356557528048e-02
-4.258231067052369728e-02
-3.608027596982025381e-02
-4.471634009771760510e-02
-3.353344997458562737e-02
-5.148800099007351527e-02
-4.064288851812369180e-02
-3.827629086181617152e-02
-3.707096182648753069e-02
-2.962488145524294625e-02
-5.917962495839717424e-02
-4.560575099242716174e-02
-3.432534420332370578e-02
-5.245178180361118742e-02
-5.162477360309045832e-02
-4.282334702740175914e-02
-3.997558389397235651e-02
-3.669834632215214498e-02
-5.721000517680242814e-02
-4.801474017843659903e-02
-5.078046229170350701e-02
-3.410118112330203649e-02
-3.897289937008915212e-02
-4.671327444490568775e-02
-5.159877282477454141e-02
-5.251150842185433459e-02
-4.149684846295906976e-02
-4.729202618974501227e-02
-5.789919547202940914e-02
-3.777973679630878406e-02
-4.873226806382191523e-02
-5.532105277126213999e-02
-3.824764475965593963e-02
-3.733141067445130273e-02
-5.385903688347037227e-02
-4.474567474578922122e-02
-4.200264550755184595e-02
-3.872929371719138064e-02
-4.536672838376087924e-02
-4.238526256946321957e-02
-5.228724470648015571e-02
-3.843426183620403391e-02
-5.268555047189669299e-02
-4.394510558147990409e-02
-4.025229953944325229e-02
-5.354753292372347456e-02
-4.361401102946972641e-02
-3.582850115613620684e-02
-3.971052090936547097e-02
-4.918039860915755096e-02
-4.866455837494820802e-02
-4.836485980761615067e-02
-4.815482792088990327e-02
-2.612679001556098002e-02
-3.980210464888055133e-02
-5.018861807247734091e-02
-3.757264971258314490e-02
-5.304966298528940305e-02
-5.286529730263886395e-02
-3.307155540176346525e-02
-4.478693456378581017e-02
-4.525780878801370644e-02
-4.367760696220351208e-02
-3.389045218898510681e-02
-2.808323074633893232e-02
-4.459656088274907559e-02
-4.234179656322380192e-02
-4.405725322649663156e-02
-4.704399532924353339e-02
-3.382092288645587724e-02
-3.738337859217022441e-02
-5.817443975728030930e-02
-4.072986300208857741e-02
-4.744682874300837350e-02
-4.094788999061563933e-02
-2.913562965232702889e-02
-4.211773247019891253e-02
-4.781460643958848622e-02
-4.248304156890162636e-02
-3.810513882221389786e-02
-4.447957338157439156e-02
-4.829004409878855791e-02
-4.205156634364059370e-02
-4.910616602068991476e-02
-4.683957875417477795e-02
-3.414345672805473020e-02
-4.111123001969445995e-02
-4.053372086584260126e-02
-3.764562867674848406e-02
-4.035983053147160909e-02
-4.662169956971587426e-02
-5.270204448134129666e-02
-3.791447752201189403e-02
-3.874061191763342876e-02
-3.539862598285300338e-02
-4.515015270311140833e-02
-4.622726455572928606e-02
-2.576057848624923804e-02
-4.612453270784282189e-02
-3.472445069864898287e-02
-4.912217895745794871e-02
-4.499241077140783002e-02
-5.128035815838416500e-02
-5.225279036268015015e-02
-5.585458898367193226e-02
-3.635712505036281517e-02
-4.058552992680429516e-02
-4.558093042754873814e-02
-4.370106438031664403e-02
-4.123266509496749388e-02
-4.896758316808120376e-02
-4.606846885015492693e-02
-3.973821528645918311e-02
-5.383666849980163482e-02
-2.440729304506327260e-02
-3.697923324584738436e-02
-3.468210151141830344e-02
-2.734675274589370292e-02
-3.335831588826836114e-02
-4.977094451878524145e-02
-5.601303482529064459e-02
-3.581006356985354244e-02
-4.159037918658602812e-02
-3.369740927832905186e-02
-3.897102799698104469e-02
-4.474662322337172315e-02
-4.529719822510896304e-02
-5.162349566674277052e-02
-4.214357986180995719e-02
-3.672593223855161182e-02
-4.588973440793236297e-02
-4.636222152126358298e-02
-5.751949508851818965e-02
-2.946157121945495658e-02
-4.397631248528104803e-02
-5.832080694274791727e-02
-3.770134139915837235e-02
-4.084497604320777575e-02
-4.418109107521357021e-02
-4.095811344692040085e-02
-3.560084327685411609e-02
-5.208954040613832104e-02
-3.203909267375428666e-02
-3.534715659393327519e-02
-3.549842920365342547e-02
-4.362028811887376512e-02
-4.782886321699528209e-02
-5.465367748976996537e-02
-4.674058510375894704e-02
-4.822543420833261957e-02
-4.538465480855236045e-02
-4.112532331638589500e-02
-4.076492445979652823e-02
-4.026097178185134018e-02
-4.186804103002986222e-02
-5.115524303472691880e-02
-4.765027196142978400e-02
-4.671705055189728090e-02
-2.989345988708888568e-02
-4.835159880753915618e-02
-4.542789691956083953e-02
-3.702263097921423135e-02
-4.454089848879015656e-02
-3.298353191622150488e-02
-4.298429923326220481e-02
-5.029985530283665601e-02
-3.672819003447177350e-02
-4.850211635559645990e-02
-4.418277587050698646e-02
-3.960683293696449364e-02
-3.578774361041802549e-02
-4.065232121742676924e-02
-4.452120315101844999e-02
-3.916982159929384422e-02
-4.258960763349633333e-02
-3.136290033057866772e-02
-3.837149826229938054e-02
-4.088500257854361247e-02
-2.731818329290857175e-02
-4.077764378354618857e-02
-2.815140488429365012e-02
-4.933154410767777442e-02
-3.879266278975412180e-02
-4.357581634237612384e-02
-5.512189150926516401e-02
-4.213442432563026252e-02
-3.142944441031750302e-02
-3.128936621635252519e-02
-3.935682524524292125e-02
-3.600321398911241616e-02
-4.170312578134797304e-02
-4.610557106861241233e-02
-5.101706343116579889e-02
-4.577983589105392298e-02
-5.535285754765473243e-02
-4.467789970501837710e-02
-4.069148815990963897e-02
-4.698537202653078892e-02
-5.527216449129424697e-02
-3.908962441187620318e-02
-4.425881505603475319e-02
-4.750790543413760392e-02
-3.598082313648839903e-02
-3.178497834729952787e-02
-4.278262726153284762e-02
-4.098720420155620159e-02
-4.220235918647575329e-02
-2.108619593580527210e-02
-3.563336467278821473e-02
-3.791629064090594470e-02
-3.596644266530861500e-02
-5.267274085820095736e-02
-3.858781696615079526e-02
-2.485788225604187648e-02
-3.435661659746044871e-02
-4.066290219846105392e-02
-3.517080203774848590e-02
-3.281513322237484404e-02
-4.414841228106432952e-02
-3.799678176674950447e-02
-3.479419755050056073e-02
-4.339102063969055983e-02
-4.188491571819404069e-02
-4.083305503124617236e-02
-3.992220535017994287e-02
-4.909201271377083842e-02
-3.114036725461769711e-02
-3.380507249581818363e-02
-3.405507072512840155e-02
-4.304077845013375148e-02
-4.160706543051533035e-02
-3.366211582586871309e-02
-4.667630477943330441e-02
-4.638741251263438226e-02
-4.359969564663735558e-02
-5.153067644959063998e-02
-3.863406393119315357e-02
-4.410831681927573217e-02
-3.630654300982796845e-02
-4.197607859213024761e-02
-3.583199510030161267e-02
-5.515930584900392841e-02
-5.051649673424690040e-02
-4.358066055949678941e-02
-4.536620450878624949e-02
-3.807083464638849613e-02
-4.173489756649971516e-02
-3.496403738125824362e-02
-4.358049257608054977e-02
-4.912790303067546271e-02
-4.409702287550094219e-02
-4.432451178866740615e-02
-4.939796831794616983e-02
-3.447911283636554552e-02
-5.044172388702638371e-02
-4.623634899422243011e-02
-5.190838890525469040e-02
-4.013005228818471853e-02
-4.500960050484412861e-02
-3.737740843128483509e-02
-3.904220622069225904e-02
-4.141026521551194328e-02
-2.853315556502940276e-02
-4.390189743293874958e-02
-3.349601399814182423e-02
-3.999208098943986267e-02
-4.514305667091628865e-02
-4.939035197904282498e-02
-5.221813125546177770e-02
-4.949787366308779774e-02
-3.059106465464164412e-02
-3.260248241034630068e-02
-4.783428312667713928e-02
-4.672924243820376217e-02
-4.450435194587519516e-02
-3.821381520112752256e-02
-3.798731403495184122e-02
-3.927405004327468030e-02
-4.871843042086003439e-02
-4.395619070732318528e-02
-3.764841965942301860e-02
-2.939345022146724537e-02
-4.536516313534624811e-02
-3.607500620479046904e-02
-3.017496164057344513e-02
-4.949947443997084612e-02
-2.428055388902336867e-02
-4.111080696654963867e-02
-4.859590421693475021e-02
-6.029837115539092574e-02
-4.123164564221315498e-02
-3.980579992484808982e-02
-3.672921523853452108e-02
-5.288837951916264962e-02
-3.166409635795976174e-02
-4.541903494347721004e-02
-4.554520289742179651e-02
-3.637927311173541622e-02
-5.209903659347657479e-02
-4.440833790365360245e-02
-4.177792020468470285e-02
-3.803126022980835713e-02
-4.663173389527736079e-02
-3.618756872000816749e-02
-3.593305356517327576e-02
-3.507064913739673523e-02
-2.789354864084161653e-02
-3.742791287125758759e-02
-5.656534509951471196e-02
-4.161832812074290483e-02
-4.779288321572098402e-02
-4.282827898489823676e-02
-4.211738292325491184e-02
-3.678825434561080326e-02
-4.588058788073302863e-02
-4.164250894065705394e-02
-3.598351750722821041e-02
-3.827680971918172997e-02
-4.347233521816869922e-02
-3.412918238456191800e-02
-3.999995474999344658e-02
-3.676338011211173484e-02
-3.099259931486476535e-02
-4.148646667542306432e-02
-4.125675718441702139e-02
-4.167205374197005541e-02
-4.995516711974214152e-02
-3.366664910005772587e-02
-4.544282390655975112e-02
-2.690693118625779243e-02
-3.747304928398464963e-02
-4.423673214193822589e-02
-3.483711791338901104e-02
-3.439874516847180735e-02
-3.318823177144589881e-02
-4.073560817896169223e-02
-4.389611110221296186e-02
-5.321099461157037525e-02
-3.737220254988544293e-02
-3.238734655930612660e-02
-4.987304354244919552e-02
-5.302115819552563614e-02
-3.226637270382085032e-02
-3.826001834388392114e-02
-3.995461803237221332e-02
-3.991451425998155528e-02
-3.605700049097825682e-02
-4.148351416428527200e-02
-4.678534444428265882e-02
-3.238426308960767191e-02
-3.118537156175729685e-02
-3.280962634003194850e-02
-3.154925274632618126e-02
-5.417668906334566215e-02
-4.200948316905474961e-02
-2.897353363135753840e-02
-3.364702371175809503e-02
-4.322131755782032680e-02
-3.573085453066199291e-02
-2.820024082960154166e-02
-3.911917561358685402e-02
-4.168102249015710054e-02
-3.442482329756217652e-02
-4.785560496131377461e-02
-4.127732816030291185e-02
-3.978037619425852517e-02
-4.935701897593467585e-02
-4.368219394085753882e-02
-4.043384376740063318e-02
-2.909677054686713241e-02
-3.938433408367391503e-02
-4.346245502435502200e-02
-3.647052908936070786e-02
-3.584262100860579475e-02
-4.111717921246767909e-02
-4.491516902399231986e-02
-3.986926188216204092e-02
-3.961687871345511563e-02
-3.602819149523395909e-02
-3.779235104547212787e-02
-3.715235170228083778e-02
-4.754733046255739393e-02
-3.893288298337066466e-02
-3.934580071610990076e-02
-4.666068638160846688e-02
-4.202591646342056925e-02
-5.098051682360091319e-02
-3.785279757933327632e-02
-3.268700777428183019e-02
-4.581212559679542079e-02
-4.199705289133674746e-02
-5.677738839088220663e-02
-3.629585884878674951e-02
-4.086046893867451707e-02
-4.971729032430492745e-02
-3.912328825481415501e-02
-4.649901208317355761e-02
-4.436075203562798303e-02
-4.251315364869499847e-02
-3.451979683574516594e-02
-3.466424911109863144e-02
-4.714230953164500609e-02
-4.032649164113981388e-02
-4.091862772462717679e-02
-4.122162910755314269e-02
-3.877909072948244884e-02
-5.402392490125736829e-02
-4.611858228537368820e-02
-5.404521433048201096e-02
-3.494082588563527519e-02
-3.149611557332800127e-02
-5.188314547885477385e-02
-5.289471096251361498e-02
-4.584082597225604822e-02
-5.495882036453921676e-02
-5.105539569068313910e-02
-4.558468787164561553e-02
-4.113779044349697572e-02
-5.282269497982428758e-02
-3.397083641703822765e-02
-3.911329423051057574e-02
-3.812864275262606989e-02
-2.821478981727876603e-02
-4.144487138437964735e-02
-4.189413121799879375e-02
-4.725483891243665441e-02
-4.637663516754619852e-02
-4.106993123829501269e-02
-4.671201387952188949e-02
-4.472905028716869791e-02
-4.339658080915594074e-02
-4.877659824877934175e-02
-3.825033539844898550e-02
-3.649445139872599386e-02
-4.094216692313979583e-02
-4.744300074635127151e-02
-2.772956787736520837e-02
-4.742431418163785273e-02
-4.755587023756569637e-02
-5.739609150803046123e-02
-4.099114715768919365e-02
-4.809350195645278186e-02
-3.816804337739249792e-02
-4.375538426876457443e-02
-4.519015629155953562e-02
-4.300596064487934717e-02
-4.591603264404647833e-02
-4.018392701437182440e-02
-4.733170198353729013e-02
-4.401417547967608618e-02
-4.270726653135463458e-02
-3.341165049343231691e-02
-3.601882637317122687e-02
-3.656309152437921955e-02
-6.393798850619672458e-02
-3.998786096695437081e-02
-4.047231877489938789e-02
-4.236080625821294493e-02
-3.819236471207274053e-02
-3.098003995872467692e-02
-4.930036303283800297e-02
-2.762627822370304284e-02
-3.751402808415843504e-02
-2.939474056616900310e-02
-3.728408803579990466e-02
-4.060361692127484323e-02
-4.273387113316819141e-02
-4.251615414220519945e-02
-4.021883139970149068e-02
-4.893504207028081393e-02
-3.634944991219482557e-02
-3.179728423585368585e-02
-4.749300422174512759e-02
-4.099876684345467315e-02
-3.163820132151996117e-02
-4.193477666005362287e-02
-4.429573578037804965e-02
-3.209789572038938138e-02
-4.250675106167169093e-02
-5.623604640270785104e-02
-4.750647892114209098e-02
-3.909640552570306515e-02
-4.294429019129755026e-02
-3.022731284806777149e-02
-3.667649844643158796e-02
-3.821071128495253516e-02
-4.296202112162973014e-02
-4.475033874651477422e-02
-3.897266032318568579e-02
-4.573393383216513286e-02
-4.223057731601407433e-02
-3.835490781271393840e-02
-4.028516289216555607e-02
-4.133343567055967199e-02
-2.982198575055029430e-02
-3.488615812126936305e-02
-3.809229601176411517e-02
-4.488680397081928897e-02
-4.337189048260223223e-02
-3.674221307120675156e-02
-4.609002439160576892e-02
-2.790891602637795080e-02
-3.165395280688025614e-02
-4.424254784681037195e-02
-4.654119011723969329e-02
-4.659772356609116761e-02
-4.207995319271926049e-02
-3.615904542319905296e-02
-2.120464351838767178e-02
-3.149053253217444504e-02
-4.137908793578761596e-02
-4.058814532629010513e-02
-3.260319043849970594e-02
-3.331853593899658517e-02
-4.598342158576775029e-02
-4.407708048068979811e-02
-4.928088629100446649e-02
-5.303862328353567412e-02
-4.197976885955558013e-02
-3.837555158297024926e-02
-5.053473045129618091e-02
-3.336402268496869300e-02
-4.918314552527763839e-02
-3.810952501164110995e-02
-3.008161524268763293e-02
-4.552560424097562564e-02
-4.808423735299985347e-02
-4.682531815180771689e-02
-6.141351944956977005e-02
-4.548052164503322420e-02
-4.571272744947309230e-02
-4.556649657529956987e-02
-3.517052435178343039e-02
-3.839112974322796135e-02
-5.031682822922441123e-02
-4.121585141509741951e-02
-2.891581988828410138e-02
-3.016460241461008454e-02
-4.849713215258354138e-02
-3.812247941940364454e-02
-3.339507217780908477e-02
-4.158550004760723506e-02
-4.045436853732186505e-02
-4.754467269137219176e-02
-3.853961007225761154e-02
-3.591763778276872016e-02
-4.122953587140169157e-02
-4.592040624489943101e-02
-4.862085501592740278e-02
-4.596474809252839439e-02
-5.420123173342564216e-02
-4.461109733207789529e-02
-3.261321904649294029e-02
-3.258076413465863658e-02
-3.913749443531203132e-02
-4.089954764189528830e-02
-3.979543749179965950e-02
-3.684687546010355363e-02
-3.383749327609637120e-02
-3.483477144969167327e-02
-3.969635799142740007e-02
-4.879974582737897637e-02
-3.600294039327341100e-02
-3.049010445584574014e-02
-4.028059856357878166e-02
-2.878312118220879845e-02
-3.646557603132911940e-02
-3.835963828293753597e-02
-3.790248694477282160e-02
-4.894889516506525928e-02
-4.557128853288168469e-02
-3.328734270247180049e-02
-3.662044553369669941e-02
-3.069973815842599180e-02
-3.761680010211245623e-02
-4.543175891331682065e-02
-4.052775464251600485e-02
-4.067910072687971890e-02
-3.488077019301234066e-02
-5.203295172644128302e-02
-4.366747772044746179e-02
-3.342976507689532362e-02
-3.970781865992464854e-02
-3.622632207187490017e-02
-3.496828927076089250e-02
-4.531156605380274455e-02
-2.729498329891845432e-02
-3.726400199230046895e-02
-4.097069910097044659e-02
-5.034850289777578758e-02
-2.873510927517167884e-02
-3.820386004544105291e-02
-5.457639343260023423e-02
-3.589891636284513882e-02
-3.156395431620601100e-02
-3.675784553393366544e-02
-4.120205931943653199e-02
-3.816932056265159856e-02
-3.667188242163030992e-02
-1.867158489530446400e-02
-3.152637028816368536e-02
-4.682593781968989038e-02
-3.380508154236847723e-02
-3.675043584260684337e-02
-4.077592411046676579e-02
-3.300355385897064259e-02
-3.993155860976591726e-02
-3.451551575026359786e-02
-3.016030418944276939e-02
-4.718721792749972638e-02
-4.969785757454357050e-02
-3.265425579218007857e-02
-2.987530353113066958e-02
-3.326044306311171789e-02
-4.560525163815108002e-02
-3.534719776584999834e-02
-3.726850601343683483e-02
-3.992793055864305579e-02
-3.724517413739488608e-02
-3.817775141368021097e-02
-3.555085608148651072e-02
-3.565154524018293580e-02
-4.309806722979905858e-02
-3.085418434418744221e-02
-3.013000472676323482e-02
-3.762961010139424800e-02
-3.460804230900633993e-02
-2.742626148028658867e-02
-4.113133235374109159e-02
-2.827455075830865097e-02
-3.581620366002634392e-02
-3.878516651159988338e-02
-5.131945034934252969e-02
-2.894036051859431857e-02
-4.164819973737879377e-02
-4.798845633624190116e-02
-2.911402421618903419e-02
-4.878328512975071279e-02
-3.814334492731417253e-02
-5.420880536541538425e-02
-3.570296480282120904e-02
-3.831903399995616882e-02
-3.843693682486257202e-02
-4.397080200210488204e-02
-2.199891660471256852e-02
-5.192002970704437392e-02
-3.726497075393826741e-02
-3.756037902758788821e-02
-3.114991107279840854e-02
-3.522400802901198835e-02
-4.511901609157241422e-02
-3.528529108728940128e-02
-2.963249089705116690e-02
-3.312078473073577778e-02
-3.629753099980275594e-02
-3.424764525545500454e-02
-3.075248684244403022e-02
-2.636306769102550462e-02
-2.989343130071566226e-02
-4.855280699988050175e-02
-2.629231887005282348e-02
-2.129617374834092206e-02
-3.588975445433535000e-02
-3.904501664396746452e-02
-3.508928191726395918e-02
-3.259522030519609870e-02
-3.949315483620724487e-02
-2.908010962975825231e-02
-4.200766139632966523e-02
-4.075396952331796635e-02
-3.260004554529308957e-02
-4.931434300929524173e-02
-4.040886350502687768e-02
-3.010953539168432364e-02
-3.324667974872856646e-02
-5.447839041013947253e-02
-4.461604050208124034e-02
-3.070523144160913070e-02
-4.317867885671067968e-02
-4.397624147949640017e-02
-4.480101078284864230e-02
-4.375139114103628740e-02
-4.273289818359121001e-02
-2.852872399233420675e-02
-3.349506518377533965e-02
-4.807598117140828714e-02
-4.250967500130384269e-02
-2.117214101016469049e-02
-3.787451907156311887e-02
-3.210514354696287348e-02
-4.523126804141049118e-02
-2.061287960044123208e-02
-4.819148618120653454e-02
-3.100907500126919361e-02
-4.188863981682157400e-02
-4.005529482265574037e-02
-2.811257438180037038e-02
-4.004759346487438143e-02
-2.987778185566874675e-02
-5.470401626898511310e-02
-3.235979646026180406e-02
-2.608533382765448536e-02
-4.300439444934803929e-02
-4.266664020975903526e-02
-5.024301342006894794e-02
-4.594964806192324697e-02
-1.983500637380313653e-02
-3.275790638586616871e-02
-4.326349121343437548e-02
-4.925636518074388848e-02
-3.260598124525686953e-02
-3.990047353540426833e-02
-4.681929050400890358e-02
-2.953846780321950707e-02
-4.097347433408198014e-02
-3.484357172186238610e-02
-4.774125839597751636e-02
-3.754235564793893115e-02
-2.281552016810907066e-02
-3.110969767841718567e-02
-3.275605184116658214e-02
-3.588788253563463676e-02
-2.831598952991184678e-02
-2.554876770978274994e-02
-2.996659547489162814e-02
-4.921240532169103565e-02
-3.925519273556171695e-02
-3.991478957248490583e-02
-4.062179507350242164e-02
-3.086595639297066637e-02
-4.919825197106544867e-02
-3.774058126783026018e-02
-3.865202613812578764e-02
-4.328137309649161824e-02
-4.038274711314458060e-02
-4.103686307701968211e-02
-3.915204232820798658e-02
-3.755165373380643656e-02
-3.665875401986461168e-02
-3.521803403118706904e-02
-4.477334956752448275e-02
-2.781683081589167439e-02
-1.902161353237853680e-02
-3.624842569941146009e-02
-4.217156705329390409e-02
-4.174009472057418207e-02
-4.884859434344131224e-02
-3.525850700856682923e-02
-3.714562597141689293e-02
-4.538333429737513580e-02
-4.586487654883400489e-02
-4.693017543935425889e-02
-2.639947394478439624e-02
-2.946823152586652839e-02
-4.898529125373893983e-02
-4.473079862893074299e-02
-4.077106852219680028e-02
-4.573042164029448436e-02
-3.106473338814981153e-02
-3.793574247933888949e-02
-3.776799816691046863e-02
-4.358236748980201525e-02
-4.784808942922259833e-02
-4.336359112723820602e-02
-3.162608754093769459e-02
-4.238254159687948608e-02
-4.948743222765612099e-02
-3.689290201972697525e-02
-3.357038555935174667e-02
-4.624338181229979000e-02
-5.121457328324357378e-02
-3.495463168666740339e-02
-3.748466755898460789e-02
-3.823801771210564443e-02
-3.027037584585207108e-02
-4.066832893685433381e-02
-3.458229577839037894e-02
-3.001092375186211261e-02
-2.411665412811274042e-02
-3.325092448278948315e-02
-4.121322337303397199e-02
-2.396855692988497655e-02
-3.826146907603922287e-02
-3.533390978662975801e-02
-2.881658391159705110e-02
-2.581825473398315085e-02
-2.354387988037959928e-02
-4.465238962915259874e-02
-4.003366826830125763e-02
-3.337267246098631068e-02
-2.753711932676015939e-02
-4.012320988974777541e-02
-4.467016191773886397e-02
-4.295602853385366293e-02
-4.068091461116927349e-02
-5.549839370784271503e-02
-3.924634726836662840e-02
-3.914742245719283337e-02
-3.539802873621552409e-02
-3.452079919746695036e-02
-3.581775833124838798e-02
-4.225233271208783670e-02
-4.091848919036950027e-02
-4.171038956225733146e-02
-2.389196251700571524e-02
-3.452293370741903872e-02
-2.957270720903145897e-02
-4.406179977112198443e-02
-3.766130431861072075e-02
-3.450613666434906857e-02
-3.110596357587538247e-02
-4.100104366415908280e-02
-3.139624236964674159e-02
-3.379018352101952061e-02
-3.872970163134122762e-02
-3.114558485081312528e-02
-5.214199801106508131e-02
-4.158115351522466419e-02
-3.394769363154013370e-02
-4.051830675831024492e-02
-1.983323936853052458e-02
-2.587864569530815700e-02
-3.578776458816935319e-02
-3.380375224807829343e-02
-3.999529970244448257e-02
-3.269013649810783434e-02
-3.420221391442154063e-02
-4.932863391488127164e-02
-3.360322342482727903e-02
-4.655903153315754661e-02
-2.778724074727944443e-02
-2.646620790260178005e-02
-3.598470278057425836e-02
-3.929647425594895438e-02
-4.217630469027709023e-02
-4.373481844140432451e-02
-2.440651978715543610e-02
-3.794979850524181353e-02
-4.440762707649995034e-02
-4.000269079261173366e-02
-3.528245515370107693e-02
-3.829578275710932012e-02
-4.327575263226616370e-02
-3.226798979978345860e-02
-5.149478267487183486e-02
-2.859180836258050015e-02
-2.672049250962052827e-02
-4.189721433616532681e-02
-3.342539197078708835e-02
-4.076607944265942668e-02
-3.386741743914432196e-02
-3.362233288449542612e-02
-3.949121676514592144e-02
-3.019696440691070627e-02
-3.953181949121013783e-02
-2.368384452375874374e-02
-3.786372289317241346e-02
-3.810061047465052031e-02
-4.730481335335836451e-02
-4.905273667284467537e-02
-3.051691472771561955e-02
-2.516045516220717648e-02
-4.443857724171120654e-02
-3.532378278591404019e-02
-2.464000948672984831e-02
-3.015172149785132899e-02
-3.852502727653233511e-02
-2.272933055584919898e-02
-2.555919773890741320e-02
-4.698693957123894344e-02
-3.868682540335929843e-02
-4.667123618497955040e-02
-4.636996696610787283e-02
-3.139064458454978584e-02
-4.271438128525893718e-02
-2.568202415240629366e-02
-4.208458564540453611e-02
-3.643630818536670868e-02
-4.531215367683095324e-02
-3.023474789979363128e-02
-3.098225896798527390e-02
-4.252096639491878549e-02
-4.791991591848876464e-02
-1.936049930748020773e-02
-3.849138023387307928e-02
-4.458842985083188992e-02
-2.852336272319531615e-02
-3.568298459705086800e-02
-3.214059556658868666e-02
-2.357615095891004917e-02
-3.208442194637809580e-02
-2.967178720684583368e-02
-3.733569777977454457e-02
-3.951402756317836523e-02
-3.363634037922025311e-02
-3.584564542214746519e-02
-4.328054672954873699e-02
-4.020377455553979934e-02
-3.096145315946282131e-02
-2.923215914701794704e-02
-3.563871873510338073e-02
-4.682500126961054721e-02
-3.149297106576059296e-02
-3.163070458195573614e-02
-3.787363455250112448e-02
-2.787009609498220311e-02
-2.973812331060890837e-02
-3.156034332834083134e-02
-3.272669893930726243e-02
-3.169585373221518732e-02
-2.768086349075688651e-02
-3.807195345863038927e-02
-3.871431472354210784e-02
-2.329333962239799743e-02
-3.970853842934007200e-02
-3.368731320863119910e-02
-3.751235244005120262e-02
-3.126144975836128020e-02
-3.111149695772135251e-02
-3.472055134123176734e-02
-2.999589114023803321e-02
-4.028006642027207734e-02
-4.448480768188334961e-02
-3.585616146294243189e-02
-3.959512015674395563e-02
-3.404410918110951922e-02
-3.356495210703807491e-02
-3.485274330996838282e-02
-2.461992814774225866e-02
-3.170222032850324861e-02
-2.844207887704379781e-02
-3.806140637252286574e-02
-3.643527132691900400e-02
-4.278978026782897376e-02
-3.729037019996583185e-02
-3.888427891476851916e-02
-3.392735866860274729e-02
-3.289034284984182488e-02
-3.387095438820486581e-02
-3.233340909186471074e-02
-3.774951809907992062e-02
-2.687220260140309527e-02
-4.065649727281325787e-02
-4.007371383589668906e-02
-5.556432875481614325e-02
-4.476131538440283192e-02
-3.797340744478617386e-02
-3.560821877359113263e-02
-4.173881720442645937e-02
-3.663031062149006006e-02
-3.455585671176205492e-02
-3.402182881794890007e-02
-2.459693077860706026e-02
-2.898066317503253039e-02
-2.650497820496090437e-02
-5.791424806375512074e-02
-5.489555467689851559e-02
-3.896582425993432713e-02
-4.173632419699071366e-02
-3.844679567569594253e-02
-3.381611235290969686e-02
-3.580115605164895659e-02
-4.396560995810536859e-02
-3.741206201639094703e-02
-3.212625179618609772e-02
-4.443845947135353913e-02
-3.105884931181396302e-02
-3.775448530450215001e-02
-4.051611534426994427e-02
-3.323901866646152004e-02
-2.608049186639773559e-02
-4.207175964247146516e-02
-3.424642170097424304e-02
-3.132459943122985896e-02
-4.744486652556977047e-02
-3.566353044234248093e-02
-2.966607701833611985e-02
-5.048595556955778885e-02
-3.262912922390006493e-02
-4.067822636972182743e-02
-3.555709149937927999e-02
-3.074019743762726464e-02
-3.045432147586481925e-02
-3.769804894022622116e-02
-3.928859408770257050e-02
-3.938130719094131565e-02
-3.692903590273165920e-02
-4.365629767513429238e-02
-3.781646017443978519e-02
-2.841760450098912774e-02
-2.854795836544829837e-02
-3.466837174029050589e-02
-4.323787650593744619e-02
-3.807941819576262515e-02
-2.092901864760110184e-02
-3.235902624144137291e-02
-3.381193026426179693e-02
-3.639357646007696651e-02
-4.065918968946090339e-02
-2.565802546594231695e-02
-3.892285802418779528e-02
-4.005405440457976418e-02
-3.248251130386105301e-02
-4.333750256868593165e-02
-3.723058067471893273e-02
-3.749346477810457101e-02
-3.816582040225595385e-02
-4.655226331650477722e-02
-3.528356553461092088e-02
-3.445176030723363231e-02
-3.292561063758289025e-02
-4.099955825243818686e-02
-3.967318806493238398e-02
-2.623935522446469923e-02
-3.808843444337479262e-02
-4.789963031138382010e-02
-2.377255649426288781e-02
-3.735288051760799616e-02
-2.479056388506738207e-02
-3.504265094455605301e-02
-3.943279989621207432e-02
-5.164047537565880086e-02
-2.981679077710437664e-02
-2.798559418021059897e-02
-5.350443529948350346e-02
-2.853949563783108809e-02
-4.224885958609697623e-02
-2.552255274407550997e-02
-3.584606552753084180e-02
-3.202643558056964684e-02
-3.558021798418505716e-02
-3.856420621228622697e-02
-3.240247594328934944e-02
-4.093277640379641008e-02
-4.213155742387057062e-02
-2.820582080381186033e-02
-1.520170680035372139e-02
-3.906762538669518448e-02
-3.649602367164018341e-02
-2.969321085410962097e-02
-3.347255181697396387e-02
-2.904788672008083369e-02
-4.651419456500935357e-02
-3.988626904639625687e-02
-4.340417630415732697e-02
-3.008480728056818140e-02
-3.876879108876574165e-02
-4.105538092314198195e-02
-2.156849086102336638e-02
-3.176230464343201415e-02
-3.442569263607001689e-02
-3.497691299759506101e-02
-3.907503104515590298e-02
-3.844383660735610497e-02
-2.193826476238678463e-02
-4.065170268054472957e-02
-3.003261134694585818e-02
-3.583481907959043533e-02
-2.347010068873325861e-02
-2.072485094029653807e-02
-3.211147373522064974e-02
-3.289671998404369163e-02
-3.926246481631851665e-02
-3.718048105482024690e-02
-3.282177549711544351e-02
-3.773506797335084845e-02
-2.498537402599530777e-02
-3.860522369455490765e-02
-3.225359418365893183e-02
-3.721512988327818627e-02
-2.928883363068529588e-02
-2.698079751053129860e-02
-4.344541673218417499e-02
-4.820625586797062240e-02
-2.581193818445808724e-02
-4.672721153943357186e-02
-3.290530568534617145e-02
-3.880953578162874007e-02
-3.263296635488255326e-02
-2.053701928379820379e-02
-2.262063827035810590e-02
-2.813840060591202286e-02
-3.427208648161268745e-02
-3.611273000120075738e-02
-4.149064415054751903e-02
-2.865481807216231289e-02
-4.036192874602316516e-02
-3.837652393291974412e-02
-5.699083092506285197e-02
-3.827956089411041485e-02
-3.543524411742487307e-02
-3.847109130675892968e-02
-2.368897739904850946e-02
-3.605000576099241794e-02
-2.957363674550267038e-02
-2.485690546371742068e-02
-3.677618325116445430e-02
-3.940654959176831396e-02
-4.010282389875198528e-02
-4.598181104130655283e-02
-3.347226221759265485e-02
-3.133416230690712345e-02
-5.102441248027834997e-02
-4.216926070928692094e-02
-3.537338716725766524e-02
-3.102874066879119166e-02
-3.798785496429553377e-02
-3.263750834092825348e-02
-2.924093822805258480e-02
-3.335477438066108968e-02
-3.331770677441075329e-02
-4.762575372080030817e-02
-4.885075619977698180e-02
-3.558458416339595198e-02
-4.881411464817615731e-02
-3.018854468188350224e-02
-3.970108009448845149e-02
-5.298482376583188436e-02
-3.786870562096145143e-02
-2.688030336964741807e-02
-3.007688964286976338e-02
-2.906168444620248897e-02
-3.660050960582939689e-02
-3.112116946478376764e-02
-2.036758614803109782e-02
-3.323317224652212742e-02
-3.118552212470343879e-02
-3.003867767300896427e-02
-4.202205661507410484e-02
-4.428182047390758630e-02
-5.067191020721372591e-02
-3.456589908523944460e-02
-3.923696922744884102e-02
-3.821465670252045116e-02
-3.350065995291487408e-02
-3.200787252512524855e-02
-4.245333420693236937e-02
-3.522427163717089388e-02
-4.359647161968234486e-02
-3.222247003573909530e-02
-3.506796698395634598e-02
-3.000212313590252741e-02
-3.220971328833893005e-02
-4.887743517848764513e-02
-3.615654432288711168e-02
-4.355812910807003308e-02
-3.293900109391773717e-02
-3.060258240129353283e-02
-3.745206528388921041e-02
-4.071203120400147812e-02
-2.939994073679914888e-02
-3.975792654887391753e-02
-2.251816598854933932e-02
-2.982843313202324445e-02
-1.796606100511465368e-02
-4.890589036206486467e-02
-2.667325092113824112e-02
-3.026480183241821512e-02
-3.535610247636027104e-02
-3.604201808216083575e-02
-4.348971397347366208e-02
-3.077685439626595687e-02
-4.073470672616806565e-02
-4.382495321912563413e-02
-2.998611779688837090e-02
-3.846519108317823787e-02
-3.804281013722957822e-02
-3.845236698666090053e-02
-3.244933319455509807e-02
-2.361598972958476803e-02
-3.221064309256158747e-02
-4.796575976800653701e-02
-3.889504545142621894e-02
-3.938797580452613190e-02
-4.481613280958002266e-02
-3.678699855374436417e-02
-4.653686104722815770e-02
-3.805922428281215825e-02
-4.284248899726216669e-02
-3.523371085766500987e-02
-3.715619357982291593e-02
-3.965316307308774241e-02
-3.047525747796584611e-02
-2.174933907328481172e-02
-3.710736809470938785e-02
-3.370785083297640067e-02
-2.912695842449881597e-02
-3.004204813036644509e-02
-3.181530441153943012e-02
-2.177186396704431162e-02
-2.717414052440699293e-02
-3.232082780706339864e-02
-2.944142516405681698e-02
-3.366962208186668332e-02
-2.900039913399651489e-02
-4.930166403774157574e-02
-2.988322851197058871e-02
-2.699887097598564767e-02
-4.085251289058272617e-02
-3.594095479743305427e-02
-3.042759561673275340e-02
-3.081635717363943178e-02
-3.144833568285989450e-02
-4.143259362462169137e-02
-2.949149782208263307e-02
-2.413038650124099682e-02
-3.071005645479042701e-02
-2.396608619095151257e-02
-3.616133183258635198e-02
-1.915424965031333956e-02
-4.035469620402584029e-02
-2.078430677303108251e-02
-2.105681538329823993e-02
-3.492050288728550805e-02
-3.079252351845852484e-02
-4.442807311568573031e-02
-4.558641758080595602e-02
-3.705670400797330538e-02
-2.685111556364677687e-02
-3.864172597693691508e-02
-3.847015079756131023e-02
-4.457454056812348853e-02
-2.722613172452978750e-02
-4.263384913967888101e-02
-3.189692945123603907e-02
-3.343539459211788967e-02
-3.529881006587399367e-02
-3.459110757076077486e-02
-3.900476164703642334e-02
-3.135357999507019239e-02
-2.850827150373169347e-02
-3.033936850572797883e-02
-4.060243032644941796e-02
-4.345623963961810915e-02
-5.328587174762566131e-02
-3.433545146616064081e-02
-3.567322939241039659e-02
-4.145697920033643985e-02
-3.021663624020363287e-02
-3.573417684598439309e-02
-3.007631144573768775e-02
-2.384329748378585107e-02
-2.041890099982288445e-02
-2.672253739981035603e-02
-4.551642272441300263e-02
-2.748545355785677810e-02
-4.433619280902743875e-02
-3.598691101925906299e-02
-3.780047439258549247e-02
-3.913884312797859949e-02
-2.857909159283548647e-02
-3.769109633502383538e-02
-4.034176257140931893e-02
-2.390045154704759436e-02
-3.186188003764617305e-02
-1.498736026108797408e-02
-2.436444474949762268e-02
-2.314284604722272390e-02
-4.783735949703803864e-02
-2.207514703534559780e-02
-4.293669326892505383e-02
-3.560700901745725983e-02
-4.076207636142670232e-02
-5.029657034653884501e-02
-3.148293498844060428e-02
-3.350829940974344584e-02
-3.791077617887850942e-02
-2.612911377511820815e-02
-1.931444451609786242e-02
-2.845955961931258618e-02
-4.114960813368877257e-02
-3.076999278241452501e-02
-2.359131805730198261e-02
-4.589175622202679161e-02
-2.492339897430996890e-02
-2.471618826111230890e-02
-2.662736225387683092e-02
-3.128821354779887098e-02
-3.014047752168424327e-02
-3.567025177752472520e-02
-3.946794496763131321e-02
-4.234427309191546307e-02
-2.181346563229647623e-02
-2.731822471746729944e-02
-2.901765161295494916e-02
-3.961383266678724507e-02
-4.306600442648164662e-02
-2.770146434314130213e-02
-3.286919053880741487e-02
-2.916439431881319086e-02
-3.628129950612839910e-02
-5.197927537792018660e-02
-3.689547261557134250e-02
-3.755539173991988972e-02
-3.537274044055656319e-02
-3.849518408797421992e-02
-3.233386450350986263e-02
-3.443840381921826899e-02
-2.717749377111193868e-02
-3.299918270304959961e-02
-3.747098631821568770e-02
-3.199350925256278649e-02
-3.897383591010541298e-02
-2.414075591911567231e-02
-3.729945719871025078e-02
-2.136724463418959372e-02
-3.000905705763783418e-02
-2.261965704233920640e-02
-2.711740869202956469e-02
-3.876196200222549459e-02
-2.544085031894847970e-02
-2.683026203861407777e-02
-3.805342538997693452e-02
-2.964410621642426039e-02
-3.458135453004386461e-02
-2.980875951541155783e-02
-4.665905164908834557e-02
-3.532935611913620710e-02
-2.944442686963954711e-02
-3.517852837592838622e-02
-2.734925302908664327e-02
-3.594706153010381044e-02
-3.920165285613721323e-02
-3.084725607118779869e-02
-3.672992613010113427e-02
-2.610500379208114535e-02
-2.715187851542460659e-02
-3.580585099195252724e-02
-3.215559793363087504e-02
-3.368345483914406829e-02
-3.675119981229587468e-02
-2.776077057556640068e-02
-4.075392827509351223e-02
-2.557304457835278544e-02
-3.492544221775386454e-02
-4.186913648034659707e-02
-3.494388233472220384e-02
-3.232346438805601407e-02
-3.371293807600091175e-02
-3.711563812535440682e-02
-4.235224123493754045e-02
-3.245718536911893631e-02
-3.863026329635480677e-02
-3.822872266368017302e-02
-3.003507942927527430e-02
-2.391109540580548323e-02
-3.056073657128911825e-02
-3.017089425195956451e-02
-4.288913884938757443e-02
-5.323211905440317082e-02
-3.054882655371214673e-02
-4.555525414524241867e-02
-3.708439945069027383e-02
-2.614996171647644696e-02
-2.908461079689050183e-02
-2.007272767127154731e-02
-2.025614087318418355e-02
-2.711188833161380304e-02
-2.556115087200765135e-02
-2.812383340762945882e-02
-2.934939897496814318e-02
-2.137799646123665978e-02
-2.683916559482692893e-02
-2.673671511418654334e-02
-3.097982558244080989e-02
-4.324464352225261543e-02
-3.940117645796189366e-02
-1.672062454942779483e-02
-2.777633688003236859e-02
-3.336112046416542243e-02
-3.846274270885130520e-02
-2.769318561951161425e-02
-2.302320661227260160e-02
-3.813810085634926350e-02
-3.901977953046526643e-02
-2.213031569789735212e-02
-3.297511412116414797e-02
-3.231878537471832152e-02
-2.414494865639364718e-02
-2.536143539334687405e-02
-4.307283314439268318e-02
-3.180749692928749872e-02
-3.778802033862629917e-02
-2.965740471708469550e-02
-2.017139537417063366e-02
-2.781961505377129190e-02
-4.390091513635536319e-02
-2.925106189747609872e-02
-2.784332493731726116e-02
-4.053201799759520441e-02
-3.305655688473785325e-02
-1.949193569794930095e-02
-2.832629265891996317e-02
-2.673928852811224832e-02
-3.981671203311509116e-02
-4.390518555671985707e-02
-3.965236579974251718e-02
-4.192838498926305946e-02
-3.600752781788243290e-02
-2.673793834269535749e-02
-3.441683484931310627e-02
-3.432713320779974542e-02
-3.670527453573488308e-02
-2.747905283675132135e-02
-3.617097390306309862e-02
-2.998040821030929434e-02
-2.478014754634522490e-02
-3.734000276934931056e-02
-3.111539135350617144e-02
-3.581413633542233910e-02
-3.123109788745161500e-02
-4.056967025956382394e-02
-4.506332597528382722e-02
-2.669836371474322914e-02
-3.074242640716677230e-02
-2.518560272736850361e-02
-4.011465044135368446e-02
-3.079763662085243867e-02
-1.058056742687875709e-02
-2.562578544764113758e-02
-4.911537872353839013e-02
-2.785228841557360960e-02
-3.716492905926950530e-02
-3.305372603096929512e-02
-2.121150800570587025e-02
-2.818465737902215232e-02
-4.003379001613595334e-02
-4.684239946396945298e-02
-3.253774289617322735e-02
-2.626841236768425597e-02
-2.442133770317835711e-02
-3.842108408575183043e-02
-3.406966021644297626e-02
-4.033958894651927529e-02
-4.024843380046171787e-02
-3.130240861363857430e-02
-2.759466661535895163e-02
-3.853826816010538087e-02
-3.557060905527878458e-02
-3.099087471083785544e-02
-2.393455298546090168e-02
-4.726008519470023539e-02
-3.623364991567971927e-02
-2.773387038721727982e-02
-3.699468142275928739e-02
-3.670785394460746032e-02
-3.403112119979186112e-02
-3.378509446514785936e-02
-3.998400515198815425e-02
-4.247858995135096044e-02
-2.557669228547939169e-02
-2.887695816777265459e-02
-2.250207722281767631e-02
-3.618314871807890021e-02
-1.753907187464288225e-02
-3.738762901167746316e-02
-3.756833008607097374e-02
-3.308159200073371858e-02
-3.326243590326895261e-02
-3.153005695342547821e-02
-3.048857894567701121e-02
-2.758591178776856334e-02
-3.032218533050533987e-02
-3.291853834026103182e-02
-3.481145107830442564e-02
-1.988102461372568894e-02
-2.421854128094650185e-02
-1.324693359153749847e-02
-3.452870638344402582e-02
-3.399672499616529509e-02
-3.279958907380785965e-02
-2.558025792826582046e-02
-2.851338130849234362e-02
-4.105414777944241256e-02
-3.247491389034937864e-02
-4.060534336911587189e-02
-3.407176391881193422e-02
-4.403226732683586386e-02
-3.520455851428264116e-02
-1.470444427395086080e-02
-1.527258846846032969e-02
-3.065106244932267257e-02
-1.675275396159685987e-02
-2.993189859724873503e-02
-1.988496874536235803e-02
-2.625961874444529900e-02
-3.147689069168665282e-02
-3.082768236178802176e-02
-2.622509106519003638e-02
-1.699368585049058564e-02
-3.031056377689978973e-02
-5.083043137986779925e-02
-3.128926434864308381e-02
-2.472948322508117941e-02
-4.496087505613056978e-02
-2.756603124240195740e-02
-4.310109951456900929e-02
-3.422717841315096876e-02
-2.295574037313822049e-02
-3.595536478282684162e-02
-2.769006058498174952e-02
-3.006939187645822978e-02
-1.974032385867617589e-02
-3.037528573583257036e-02
-3.416640586267039037e-02
-3.440598043298648961e-02
-1.983748344451320006e-02
-3.356212214624489792e-02
-2.317261230636882829e-02
-3.063100705919260050e-02
-2.733392723325032969e-02
-2.744099018482507729e-02
-1.920681715293283409e-02
-2.032183929847913503e-02
-3.874770568211721722e-02
-2.590891353199935646e-02
-4.819510062798780525e-02
-2.182626106817052783e-02
-2.668952109187992805e-02
-3.974108078742730893e-02
-3.448109346648811635e-02
-3.083292576791061071e-02
-2.562358358606075734e-02
-2.900834831186406559e-02
-2.206841426166357076e-02
-3.116113826618770871e-02
-4.023480144817011966e-02
-2.449614989689231567e-02
-1.895464042667731677e-02
-1.930152804844135692e-02
-4.299630843621377041e-02
-4.153735464751108497e-02
-3.454384003256239649e-02
-3.345856656151167258e-02
-3.391995345535415290e-02
-2.932504648796710814e-02
-3.145745897653007273e-02
-3.205125043138622870e-02
-2.626294089884659289e-02
-3.116774659824802715e-02
-2.433282631403217017e-02
-2.301009611760138074e-02
-2.882342268918912723e-02
-3.575428091860855667e-02
-2.466990010992484855e-02
-2.576572740822596214e-02
-3.640001765578228243e-02
-3.218549198382816834e-02
-2.368867411354765723e-02
-4.172441878188173914e-02
-3.463517820413149900e-02
-2.906285174605572480e-02
-1.762607246881930240e-02
-2.449888944956500961e-02
-3.885133059948444462e-02
-3.497687503222296490e-02
-2.601553147568496857e-02
-3.431355507877357353e-02
-4.381230034106654153e-02
-3.803080144348679192e-02
-3.107430447991832434e-02
-2.124228870166605665e-02
-3.552555794446361076e-02
-2.412484281981572276e-02
-2.699727825137014300e-02
-3.405167111170409600e-02
-3.424149674626541379e-02
-3.743503721723007160e-02
-2.895866607353219865e-02
-4.152299590858414546e-02
-3.627894835347115349e-02
-3.515938618611749028e-02
-3.217201555904312255e-02
-4.325878737742389069e-02
-2.400506334929739666e-02
-2.451351864081833740e-02
-3.154211010929554304e-02
-2.915699921463709571e-02
-3.282981823226859691e-02
-3.504553138442022264e-02
-4.330037875435688993e-02
-3.652851363811530222e-02
-2.726213176125807588e-02
-2.164350307514237293e-02
-2.775114118716614717e-02
-2.588018980078136272e-02
-4.211920731909563065e-02
-2.378087176071580836e-02
-2.589151177389785452e-02
-3.011966031773751634e-02
-3.122534062198344465e-02
-2.501526870963656154e-02
-3.033601702799630651e-02
-2.359848787531565809e-02
-3.356423686737495388e-02
-2.574913796908337091e-02
-2.811523792857420490e-02
-2.506880150421900849e-02
-3.070014256085930662e-02
-1.418811520246285492e-02
-3.297911451975755331e-02
-4.862832004824802629e-02
-2.054553892449915639e-02
-2.948664212560021466e-02
-2.654571375464661459e-02
-3.128336149312865855e-02
-2.212031972750734543e-02
-1.756927642432976056e-02
-1.269298622033286465e-02
-2.288256855192042499e-02
-1.737571499271212128e-02
-2.757812038883634964e-02
-3.641873804139215270e-02
-2.150495283371748473e-02
-3.316169830106453775e-02
-2.478030675751912229e-02
-2.241043956055106118e-02
-3.472454243515776112e-02
-3.332716569921737038e-02
-1.976457628498281757e-02
-3.107484457103794687e-02
-3.595391673429067930e-02
-3.266111002286253145e-02
-4.007339602340573986e-02
-3.192769232066052648e-02
-2.938050147794335140e-02
-3.810419274312691618e-02
-4.954478510942009195e-02
-4.255445016218219884e-02
-3.122156589872589899e-02
-3.768357769389173856e-02
-1.919573055743165751e-02
-3.875288469336526237e-02
-3.032112593281303947e-02
-2.337824970546072481e-02
-3.413555459429538919e-02
-1.196374953572451431e-02
-2.381395163666428366e-02
-2.104275222073323168e-02
-3.089753035235499878e-02
-1.624691435127543354e-02
-2.731545771469686204e-02
-3.922350307583163248e-02
-1.294244611487763673e-02
-2.274723399080187322e-02
-3.971240759283062999e-02
-2.751893874388500194e-02
-3.797336344208276232e-02
-2.665348079243437876e-02
-2.620075667675025172e-02
-2.934132962289193527e-02
-3.718115613127358915e-02
-2.257432480477380987e-02
-2.719878345144917040e-02
-3.581170465578351753e-02
-1.689611818710723759e-02
-2.428924090245337258e-02
-2.151735996957478830e-02
-2.851838320477787306e-02
-3.745156660585307468e-02
-2.973792383398667430e-02
-3.035008729761082616e-02
-3.002250650367276757e-02
-3.858374105086278399e-02
-3.209430707128441834e-02
-2.438869797386500685e-02
-2.560852958651988268e-02
-3.418883895534757106e-02
-2.484037192346963407e-02
-3.839971131440688551e-02
-2.812979275420024808e-02
-3.013176866657711617e-02
-2.150551468547053438e-02
-2.635231408750164997e-02
-1.987810173443939343e-02
-3.048585278643611840e-02
-2.881459040477240760e-02
-1.760188336726593514e-02
-3.254091113592263301e-02
-2.248912033284898929e-02
-3.015740294425720003e-02
-3.703398903804282910e-02
-1.799196117013925067e-02
-3.577522134021099420e-02
-2.094240309278929194e-02
-3.237493771595684883e-02
-1.639104838818259205e-02
-3.204133361046163087e-02
-2.196373806837130169e-02
-2.429385448347249829e-02
-3.544329170621771802e-02
-2.881823492347845156e-02
-3.127888957818508731e-02
-4.021432664547980318e-02
-3.087498253363590850e-02
-1.981134791925228886e-02
-1.858437721706713078e-02
-2.448303749240430399e-02
-3.134297817916685547e-02
-3.018594895501941142e-02
-2.314745771945049199e-02
-3.437013103177785633e-02
-3.068754842108249725e-02
-2.339972963587202970e-02
-3.077553181892336495e-02
-3.174781025124416567e-02
-4.046932707123714751e-02
-3.634276606609702226e-02
-3.841233202476318498e-02
-2.428045562706120097e-02
-2.751119032539935463e-02
-3.352970661976373279e-02
-1.917722044375316792e-02
-2.085270791282883146e-02
-2.134115308385736709e-02
-2.599674397339699766e-02
-3.567819557028080457e-02
-2.464371970957057040e-02
-3.179018287908641494e-02
-1.166279910431380559e-03
-3.573269487663977700e-02
-1.913974451365494170e-02
-2.674218884442669530e-02
-3.367362585538638542e-02
-2.873890814215683889e-02
-3.441232782118144179e-02
-2.030192465164491755e-02
-4.603047708002544480e-02
-3.018296891817314614e-02
-4.188155099762774086e-02
-3.569505434560520801e-02
-3.171275704893183889e-02
-4.229122722492895114e-02
-4.109520035385718500e-02
-2.974608244890376146e-02
-2.325005975433351926e-02
-3.646684120965135167e-02
-3.863505189703028003e-02
-3.703576956537710935e-02
-4.457610957791255379e-02
-9.273149205049034671e-03
-3.294150088862040499e-02
-2.796503594721644337e-02
-2.638481799933148700e-02
-2.000093315999516147e-02
-3.299766724679673024e-02
-2.831590431535966138e-02
-4.586130052024284254e-02
-2.649820832705689425e-02
-1.889349358438160986e-02
-2.064969497357097006e-02
-2.887172776455779535e-02
-3.042370511456815932e-02
-2.596384518017437124e-02
-3.916824071377558031e-02
-1.937333535576674093e-02
-3.113431626118676535e-02
-2.259935341336894582e-02
-3.518679138967121395e-02
-1.693136592644706173e-02
-3.703213309875995340e-02
-3.215392453199852896e-02
-3.015715529434690248e-02
-2.074451351398419463e-02
-3.066481788328402278e-02
-3.870713772503445865e-02
-1.629911967562900493e-02
-2.038854873624150812e-02
-2.747959478118019994e-02
-2.444423339208154355e-02
-2.434443324310434781e-02
-2.540491528866317683e-02
-4.155703072684065885e-02
-3.391991931245910002e-02
-1.352842007998308199e-02
-2.637191982488630917e-02
-3.895970675373485598e-02
-2.124069091910263732e-02
-3.040832371568490469e-02
-2.478139182582464115e-02
-2.480055087849005260e-02
-4.491602646195783782e-02
-3.765765350224538344e-02
-2.412029600160187429e-02
-4.157206361255767757e-02
-3.230281394193768030e-02
-3.176566916965303106e-02
-2.567857777000115069e-02
-1.749128546412219085e-02
-2.969987314735446360e-02
-3.405323416809760695e-02
-2.080398920398875140e-02
-2.667171272422053097e-02
-2.703164034321084430e-02
-4.496620604663997822e-02
-2.861883966995478271e-02
-3.169247611256120756e-02
-2.051998457551262867e-02
-2.638936703417832028e-02
-2.190870656615953246e-02
-3.562802131424096935e-02
-2.860039935590420745e-02
-3.232343183812066978e-02
-4.412473478813291189e-02
-2.821962483661634782e-02
-3.537003990347226123e-02
-3.736776276199532676e-02
-2.570580401774001655e-02
-2.607975234676154774e-02
-2.672819004114176250e-02
-2.485326324997732747e-02
-2.181531289075213861e-02
-2.743131782403880614e-02
-1.223871886260339582e-02
-3.715911222679540993e-02
-2.139063407065378702e-02
-3.633861976979255171e-02
-1.433160038774904631e-02
-3.530497722406827910e-02
-4.071047781636091129e-02
-3.142495865789704523e-02
-2.402313587288642388e-02
-2.688982096409710254e-02
-4.147331690154307249e-02
-2.891136704959857903e-02
-4.518744061101638565e-02
-1.546952263546746975e-02
-3.513450341628686358e-02
-2.597048211947279237e-02
-2.434655329761580694e-02
-2.889700276126292919e-02
-3.666733352179452066e-02
-2.291978489473428526e-02
-4.243869807105105085e-02
-3.191354197445993995e-02
-2.610652116404536469e-02
-3.532022703487399523e-02
-3.073497563219158152e-02
-2.530271616433529130e-02
-2.993130248102195828e-02
-2.957030892420953183e-02
-1.681283675244000034e-02
-2.559764865294600691e-02
-2.332336618467318462e-02
-2.424372462905471579e-02
-2.619454241395818492e-02
-3.825069495183360674e-02
-3.038415846394570269e-02
-3.067234759239248834e-02
-2.596304752394877971e-02
-3.759898415347012746e-02
-2.301808060136887810e-02
-2.694170940669915124e-02
-3.148860814844856026e-02
-1.709292413146903597e-02
-4.219263038952126427e-02
-3.072825052179976174e-02
-3.342345037392253915e-02
-3.260391493016082110e-02
-2.166866097880570594e-02
-3.922186227197841518e-02
-3.404930203302106856e-02
-1.925631973181921031e-02
-3.267582394105101457e-02
-3.417063757074741137e-02
-1.494117697255274366e-02
-3.188878920274782619e-02
-3.175520534631314645e-02
-2.120736030728994845e-02
-2.725662689883163667e-02
-3.311975858998870981e-02
-1.739900848788018470e-02
-2.897112374742533483e-02
-1.417923232712596689e-02
-3.750143993162156214e-02
-3.571602137427339063e-02
-3.493531389573139440e-02
-1.665814660077354764e-02
-2.194829137194332855e-02
-1.980216266148013965e-02
-3.761988302023201725e-02
-2.381227959135165037e-02
-2.620096153317585247e-02
-2.243161484968695177e-02
-3.204606385714427186e-02
-2.867644999641581760e-02
-2.379163372629313628e-02
-2.548032685803391234e-02
-2.374272846227046263e-02
-2.727782411977194843e-02
-1.285297523244028489e-02
-1.828015097651437826e-02
-2.034638361303814369e-02
-2.996814772209735814e-02
-3.393348488335226620e-02
-2.648645368219126883e-02
-1.592732642454831524e-02
-1.808003397564936221e-02
-2.080128216671319266e-02
-3.259908468549062993e-02
-2.160912692355085318e-02
-2.420838248769203310e-02
-2.133008053390631972e-02
-3.124439707818786605e-02
-2.018528093811156748e-02
-4.282961697165687392e-02
-2.108023929647375935e-02
-2.567643142541294402e-02
-3.180281372466729761e-02
-4.542984099293547601e-02
-3.075388850847751362e-02
-3.113746667896594850e-02
-1.641251813133131829e-02
-3.903817613846717605e-02
-2.403577955423360363e-02
-2.503896461628321926e-02
-2.840375449718686440e-02
-3.237814718829640920e-02
-2.615467215918528682e-02
-2.518234891053871410e-02
-2.880853125260543837e-02
-3.810873311469219205e-02
-2.429482970296190439e-02
-2.710824821296661802e-02
-2.464648661032845661e-02
-1.708472538258823739e-02
-1.895084802885946620e-02
-2.257519211315317867e-02
-2.422398523032716355e-02
-2.664031701496098747e-02
-1.604443437696317226e-02
-3.655768922625918238e-02
-2.617251464558374707e-02
-2.215153421685272378e-02
-3.821069311628192550e-02
-3.402648800297562726e-02
-3.925842546890142420e-02
-1.223752460018183962e-02
-3.662426066281635612e-02
-1.822641163816532753e-02
-2.398713775451174687e-02
-3.272721705640229545e-02
-2.590564907321729962e-02
-2.957764012693612013e-02
-3.368429054795860772e-02
-2.056810991375093017e-02
-2.836871715213101428e-02
-2.101485962877812017e-02
-4.273922513109786742e-02
-1.988058136865587799e-02
-3.090073843339427237e-02
-3.767491731249162507e-02
-3.581334880604322007e-02
-2.550354276161198586e-02
-3.142408204630536828e-02
-3.015880784447184243e-02
-2.794856129608917425e-02
-2.140475803498250243e-02
-2.984800952508416191e-02
-2.162468135184742596e-02
-3.063894910616343781e-02
-2.987184866424809349e-02
-3.495418730480296526e-02
-2.947937832755850168e-02
-1.300020975228188477e-02
-2.398794247881183908e-02
-1.815711953183430857e-02
-3.466904227002155087e-02
-2.223941991282448946e-02
-2.570985487722054347e-02
-3.028171605894146648e-02
-2.744185295126447960e-02
-2.147388724329092960e-02
-2.408328186447666192e-02
-2.104361832852457911e-02
-2.047853440694585858e-02
-2.678132881029417905e-02
-3.897667470518292182e-02
-2.004579129519469885e-02
-1.976182719974069538e-02
-1.705088644393706193e-02
-1.920840611666463707e-02
-1.786993109169805402e-02
-1.786594805215405840e-02
-1.749525694896906722e-02
-2.668366114202693276e-02
-2.307369058220974309e-02
-2.306443065600853951e-02
-3.991429118085313560e-02
-2.412718541771989231e-02
-4.054181984040051284e-02
-2.365272328184698722e-02
-3.226732213220526863e-02
-3.019357123851149766e-02
-2.034622660042096146e-02
-2.701145048981332467e-02
-2.144249523890894363e-02
-2.544045406396929637e-02
-9.256536566611005615e-03
-2.669906532827335741e-02
-2.900999238417331649e-02
-2.745688362501473231e-02
-3.085570453597947377e-02
-2.855484374431809663e-02
-2.962491599239510873e-02
-2.229064840530520578e-02
-2.020024844652082777e-02
-2.453477037329300850e-02
-9.560310452790127256e-03
-2.411845086128198978e-02
-1.862144060976150470e-02
-1.351695941273742436e-02
-3.281429915933409269e-02
-3.407572277497960406e-02
-3.002342749957173304e-02
-2.241259622103336513e-02
-3.350789054434138298e-02
-2.562833926881596600e-02
-4.096428355771982582e-02
-1.109072788337397628e-02
-3.298170399893424198e-02
-2.788439844116882144e-02
-1.371692681113445729e-02
-2.735833470463214581e-02
-2.900765681548252498e-02
-4.343466302613039481e-02
-2.278419312905360580e-02
-2.930888091586092078e-02
-2.859030657596006719e-02
-2.486718201044100726e-02
-3.246009630713157096e-02
-4.257552464971985084e-02
-1.401010875367971961e-02
-3.261662192258036469e-02
-1.912410189279245901e-02
-2.836493461265620145e-02
-2.250944257600984155e-02
-1.368513529452551093e-02
-3.750648648865365781e-02
-4.148711339252458830e-02
-2.537876618080348035e-02
-2.527579605153031095e-02
-4.135309925931597574e-02
-2.053258175154877921e-02
-1.536409684660045363e-02
-3.006422913889027909e-02
-2.562442738289542540e-02
-2.339105127805642462e-02
-3.616634015687763409e-02
-2.899820848404886103e-02
-2.787108480548419753e-02
-3.318225369537874253e-02
-2.572453971755564103e-02
-2.739705415519646386e-02
-2.600603715409983974e-02
-1.968214977080202238e-02
-2.163342563583010511e-02
-8.638717990459522308e-03
-4.094061357948303170e-02
-2.507670463819344081e-02
-2.632839748033884847e-02
-3.913074022689876086e-02
-2.622265760567122836e-02
-1.641051322365267087e-02
-2.223013736685019309e-02
-3.182961282960258126e-02
-1.305767912618136829e-02
-1.594973378024543836e-02
-1.879721972060934693e-02
-3.159902648967224947e-02
-1.701704161375130683e-02
-2.143753521963986247e-02
-1.716468504185836644e-02
-1.838843440931486536e-02
-1.947459582491477964e-02
-2.129147760801539807e-02
-2.935691546372998575e-02
-2.066315125393516916e-02
-1.958541434934801470e-02
-3.209047905747475227e-02
-1.792015041920918747e-02
-2.472698526855029305e-02
-3.863892277855224267e-02
-3.265039770400031405e-02
-1.385949436544155720e-02
-2.201726407554447859e-02
-3.428163117801132781e-02
-2.837754758043169179e-02
-1.863231801099329496e-02
-3.640876481230829326e-02
-2.772279887787378050e-02
-2.230811580627029000e-02
-2.432022854245122212e-02
-2.847662337886606651e-02
-2.931412617876634832e-02
-3.579659546665066999e-02
-3.143433120967849964e-02
-3.897233963881914509e-02
-2.623207024611401775e-02
-2.063809517817940045e-02
-2.898382962882734698e-02
-3.242577438903176262e-02
-3.326145923353050760e-02
-2.983519633427629547e-02
-3.528294230966579764e-02
-3.081187679315773587e-02
-2.438895173359964183e-02
-2.767593578481161373e-02
-1.185622900920455837e-02
-1.665639145605071411e-02
-2.496384629127040844e-02
-2.500763475332832414e-02
-2.049725303282883687e-02
-2.228439998962289045e-02
-3.010591346476653579e-02
-1.579079670519303868e-02
-3.203852088504408752e-02
-2.481525841842203636e-02
-1.815323867213842687e-02
-2.309749904332737691e-02
-1.041131303568653375e-02
-3.011866991547470368e-02
-2.184043010324303660e-02
-4.313056324537959535e-02
-2.179479360765666091e-02
-9.369333296123166441e-03
-3.361317108136366305e-02
-2.562356139174870942e-02
-2.527578056626212863e-02
-1.955032196362282634e-02
-1.404858393539674434e-02
-2.632785371601381597e-02
-2.007732108863250278e-02
-2.808899768755066667e-02
-2.726348455249203231e-02
-2.289899576738017861e-02
-2.832203136763213058e-02
-2.607241097838331259e-02
-2.503966956713001013e-02
-2.489047422101791501e-02
-1.864651789705551801e-02
-2.503948096397759157e-02
-2.044798456848222548e-02
-2.239369546817256487e-02
-1.845376716030239922e-02
-4.533676893611051500e-02
-3.748623886383877640e-02
-1.911382884518678799e-02
-2.023588761338477801e-02
-1.878167597650630058e-02
-3.192933079958357873e-02
-4.097909930392872740e-02
-3.292898899025043652e-02
-1.392378373019472794e-02
-2.497816548124561636e-02
-2.886929096724691682e-02
-1.954016977918790129e-02
-2.462294970110093933e-02
-2.559440666010143195e-02
-3.266143328735924417e-02
-2.439778025330261932e-02
-2.365354916738649990e-02
-3.682966241077027109e-02
-1.804434030230243208e-02
-2.387444051140629950e-02
-1.678996976783192832e-02
-3.403503412295497826e-02
-2.888505714209297151e-02
-2.051652346539986974e-02
-2.370825585146674880e-02
-2.672059001904234302e-02
-1.861277720108301878e-02
-1.834834875618898686e-02
-2.231928569430686668e-02
-1.260459236687606899e-02
-3.094406892708574663e-02
-1.981824532230453892e-02
-7.162712527013883820e-03
-2.449959523834991174e-02
-2.555036110947681016e-02
-2.416166478108337096e-02
1.489633671899407395e-03
-7.943308357235924488e-03
-1.026238295841735808e-02
-2.411248630592154399e-02
-2.503486742157592926e-02
-2.010548885468287778e-02
-2.067675262229857341e-02
-3.163404198012020191e-02
-3.902779193738097063e-02
-2.997691917774452514e-02
-1.904153851094695510e-02
-2.368152884047007578e-02
-2.923756632879198972e-02
-3.394097535474447508e-02
-2.300623290262664503e-02
-3.456811497197675304e-02
-2.167038055919099510e-02
-2.888608773437559632e-02
-3.152659068416140825e-02
-2.250251822251417982e-02
-3.459046148322823810e-02
-2.350626970809320537e-02
-1.964422459466091606e-02
-3.067608649572524035e-02
-1.426615718768368610e-02
-1.758116955999328157e-02
-1.681251148015708297e-02
-1.954293029949180291e-02
-2.109687533095692263e-02
-7.856001048216019328e-03
-2.387264536902745839e-03
-1.926018349058550294e-02
-2.214920390714684301e-02
-3.591708788168670313e-02
-1.646851822708999755e-02
-1.063344909519002568e-02
-1.641191429458655621e-02
-1.206376672549354899e-02
-2.202241151538044880e-02
-7.562975496298373485e-03
-1.017455299579740277e-02
-7.694569681741132358e-03
-7.464298452255138140e-03
-2.067061291500683906e-02
-1.670244396157834557e-02
-1.624513191811215521e-02
-2.569729505012680743e-02
-1.385383266527928127e-02
-1.268956555838727032e-02
-8.787320615527106221e-03
-2.178885993340074975e-02
-1.738153916535765259e-02
-2.357277689452841676e-02
-2.372501112593062081e-02
-3.093590387320836743e-02
-1.922010358355206658e-02
-2.578830630235427746e-02
-3.245880042525137177e-02
-2.530231764438451228e-02
-1.457860379722903874e-02
-2.269024186198119464e-02
-2.764778027189614129e-02
-1.295927057373420961e-02
-2.258414531857359103e-02
-2.327401526431155387e-02
-2.699150267269445971e-02
-4.873380869828228615e-03
-2.654314184084455297e-02
-3.362408870842081149e-02
-9.131054586586214925e-03
-2.553310997009136663e-02
-2.975909104527830334e-02
-2.752543726749726027e-02
-1.391465508073327570e-02
-1.644871680076634424e-02
-7.882519600274529026e-03
-2.204423219106523696e-02
-1.858978726982314644e-02
-2.980549317999840395e-02
-3.304049494999827807e-02
-1.189957154477106621e-02
-4.748786343827624858e-03
-1.933954402257748173e-02
-2.571015785280048385e-02
-1.971410593862193972e-02
-3.174689830149911296e-02
-1.539064443070044599e-02
-2.040030310434268884e-02
-1.996167055827579098e-02
-1.252241031957539164e-02
-2.376213621533074943e-02
-3.561122353684364333e-02
-3.852468435813761333e-02
-2.487766351428263856e-02
-2.047234685194577325e-02
-1.226688733433930513e-02
-1.638592652274669867e-02
-2.540375715758762948e-02
-3.410178390022178957e-02
-1.555762698087280113e-02
-9.322554029153166250e-03
-2.264124174725321015e-02
-3.250632156728724270e-02
-2.820788542990856212e-02
-1.020664396039859534e-02
-2.262695495070174076e-02
-3.151401477464661760e-02
-2.113935570604416267e-02
-1.638760396310729936e-02
-2.381837298715233642e-02
-1.888859122187060494e-02
-2.384589485736504297e-02
-1.395272817125375528e-02
-2.282672798381118681e-02
-3.862465477839804873e-02
-2.013959727841965058e-02
-3.007469897181126381e-02
-2.069448935867345546e-02
-2.895949628778472784e-02
-2.160817362771309813e-02
-3.092402055239295774e-02
-1.993838820363783362e-02
-2.223262395482359863e-02
-2.192351777251098574e-02
-2.542554340409850996e-02
-3.278154031952328767e-02
-2.338766370827506311e-02
-2.097349981157917848e-02
-1.984223218611831999e-02
-2.438589952156152221e-02
-2.147563294189323152e-02
-3.124142313441266236e-02
-3.188165201987071956e-02
-1.461353575881822221e-02
-2.533512823663134142e-02
-1.906081664776070397e-02
-1.965485277688404364e-02
-2.577345649463066296e-02
-2.015917167481078021e-02
-3.277736951241568865e-03
-1.799434947240906996e-02
-2.229328407196438586e-02
-2.130834920298001547e-02
-1.519574826273873726e-02
-2.404492765312338937e-02
-2.453100180904470642e-02
-3.280642272828054179e-02
-1.038078838678814161e-02
-1.306246516204415641e-02
-1.359186510467128364e-02
-1.392171990236642891e-02
-2.162765508015431631e-02
-1.760901738344742423e-02
-2.919215553171557176e-02
-3.549309292858479625e-02
-1.512660904309576226e-02
-2.598757244781304057e-02
-3.289001874421600830e-02
-2.315680087656693878e-02
-1.116277729404936692e-02
-8.732807638274742504e-03
-1.564327284652109948e-02
-1.396084306105178918e-02
-3.360264679367162832e-02
-3.285349996671315526e-02
-7.186401466815084231e-03
-1.530597227643192525e-02
-1.565892907418022298e-02
4.381352361219592248e-03
-1.539861315098563915e-02
-3.418103813388539275e-02
-1.948495176424209704e-02
-1.159258342777235752e-02
-1.404616560877733691e-02
-2.701748389235862982e-02
-1.196417401967295180e-02
-1.183873576528109151e-02
-2.223152158676218113e-02
-3.002266386498440853e-02
-1.703253326678326809e-02
-2.621529680078904523e-02
-2.508799449780065721e-02
-8.082214471660784105e-03
-2.017933500120991028e-02
-7.739071016023547868e-04
-2.783627522995478498e-02
-2.053163567523871511e-02
-2.916538011206307179e-02
-2.632835479628107406e-02
-3.437223930773728592e-02
-2.760223887475981783e-02
-1.189138316907566335e-02
-2.670167983629250646e-02
-2.103910908707561783e-02
-1.343429554611608526e-02
-2.088317586343018881e-02
-2.561297706477400071e-02
-5.087393104703310208e-03
-4.071333639863056880e-02
-3.880744613748653149e-02
-1.827010056227545629e-02
-1.977582204288726858e-02
-2.306162016200606624e-02
-2.317322615264428773e-02
-2.945985128287563828e-02
-1.989189253098452848e-02
-1.397386410106670786e-02
-2.746268161195921514e-02
-2.282960934568547748e-02
-2.426640721313807689e-02
-1.713413577090636478e-02
-2.432926971154004622e-02
-1.392946373927544945e-02
-7.876369698237016201e-03
-2.755934128001851641e-02
-2.207445172765274202e-02
-2.107993344049717555e-02
-1.854155844222784080e-02
-1.028658585161557060e-02
-2.632601984225856756e-02
-1.041472949075631163e-02
-2.934442703489372611e-02
-2.054442047619717965e-02
-2.090430769636105260e-02
-2.164245653374145123e-02
-1.506315986532320329e-02
-2.306670377568760533e-02
-2.393308461259291767e-02
-2.975370177405844974e-02
-1.731522006075492809e-02
-3.002653095503543534e-02
-2.271120624659526271e-02
-2.020544854647205249e-02
-2.060436227275065993e-02
-1.852612989462728774e-02
-2.167940035572633872e-02
-8.471283430962145769e-03
-2.075206302440128769e-02
-2.083229888967115528e-02
-1.606123380899776229e-02
-3.335016300754317653e-02
-1.434864209167849812e-02
-2.422445409297990099e-02
-1.801683198211558035e-02
-1.651700368037244473e-02
-2.591183734130983116e-02
-4.023770753118691840e-02
-1.508056522741843021e-02
-3.711549576315015947e-02
-2.304106530183219412e-02
-1.846904968003925188e-02
-1.816225491537548295e-02
-2.814352097397655045e-02
-2.529775272200078615e-03
-2.672046524112249230e-02
-1.889422599516370552e-02
-2.659594576309056227e-02
-1.092395716540371826e-02
-2.262291991570588440e-02
-1.574295185645740308e-02
-2.829939747463630292e-02
-2.638080141001060419e-02
-1.198444924041392606e-02
-3.546837723211435089e-02
-1.964574967610000639e-02
-2.407053418075650805e-02
-2.211032145981449773e-02
-1.942818031069596871e-02
-2.118878747500583734e-02
-1.099541045016657302e-02
-1.096888133077253066e-02
-2.244998233324029327e-02
-1.525382743628336812e-02
-2.082809970442383793e-02
-1.355329597585186972e-02
-6.424215550257610791e-03
-2.393054505268140883e-02
-2.732939835135160533e-02
-7.638630301996677217e-03
-2.289108387945222242e-02
-9.938539002240905085e-03
-1.532434051661266464e-02
-3.051515319024752926e-02
-8.170134869387746593e-03
-2.657519224034303462e-02
-2.026608762410582465e-02
-9.509156550140115266e-03
-7.179590364152142051e-03
-1.429148959507018507e-02
-1.728871963505801759e-02
-3.035948448980385281e-02
-2.426344706122783232e-02
-3.024117952398119522e-02
-2.664000032757553316e-02
-3.941818868456589686e-02
-2.924909469145920565e-02
-1.589519028163837236e-02
-2.402228151456007807e-02
-1.384942902162119086e-02
-2.263732865183752663e-02
-1.819260126448958570e-02
-1.412349978646107451e-02
-4.914935165042045619e-03
-1.199297595101358853e-02
-1.814160919965958699e-02
-2.661830507054461017e-02
-2.918897301855905707e-02
-2.214742972488730616e-02
-2.423754298243304892e-02
-1.440225137675616926e-02
-2.746867056184258346e-02
-1.545928716846830565e-02
-9.988255414801083809e-03
-2.619667260103153775e-02
-1.692685255394862573e-02
-1.719623380572377069e-02
-1.159079335496392138e-02
-2.256639255877037481e-02
-2.188327203188585382e-02
-1.671177781599418599e-02
-1.383147937731502540e-02
-2.647635930639865437e-02
-1.515172694920991457e-02
-3.235011667209872210e-02
-1.184858441081629993e-02
-1.180142162772503112e-02
-2.833244450861461747e-02
-1.152144281540099999e-02
-2.109993917673357380e-02
-3.161906825862328269e-02
-1.446158018695997347e-02
-2.095378472511782650e-02
-1.899542347641211548e-02
-2.249155586226898873e-02
-2.620993935541434880e-02
-1.055678092161626246e-02
-3.040173738816288884e-02
-2.187865248459112261e-02
-2.004872920558719782e-02
-1.915625199528663697e-02
-1.591145222944116006e-02
-2.431609341450433753e-02
-1.912399385406603550e-02
-1.443273987568279709e-02
-2.878922440839578809e-02
-2.744940544522831913e-02
-1.986452023178770718e-02
-2.984989017673160550e-02
-1.237332959737885187e-02
-1.847422213676672836e-02
-4.960596790989917071e-03
-1.902376375769126299e-02
-2.873354332756063861e-02
-2.516226772701654277e-02
-2.067590049597726673e-02
-2.925831127178156812e-02
-2.080766318040293272e-02
-5.799286145545674322e-03
-1.539184203946031455e-02
-1.567403227038272756e-02
-2.105394808549801086e-02
-2.562511101547509940e-02
-2.572794719254824919e-02
-8.711700577072024887e-03
-7.728715117811302097e-03
-1.300101780260388799e-02
-1.380729011939824460e-02
-1.033235060023661618e-02
-1.725700176989632822e-02
-8.542712072998450215e-03
-2.791252889616685257e-04
-2.219138648281832396e-02
-1.192451882824815956e-02
-2.860738230743717359e-02
-2.025749644104194239e-02
-1.923089608919230364e-02
-1.764226556399532686e-02
-2.080921547651066322e-02
-2.246268292143587669e-02
-2.170401315933094197e-02
-2.643285683608114986e-02
-1.985313816721358954e-02
-2.091706851291690733e-02
-1.740880734895814547e-02
-3.200076687780349649e-02
-5.499920436568135097e-03
-1.461321589690962874e-02
-2.408494315893613263e-02
-3.870909038356562526e-02
-1.610783256676487363e-02
-2.014655035026032687e-02
-2.497669529113991441e-02
-2.220983344085485783e-02
-2.108517547204991419e-02
-1.846344757276415297e-02
-2.469802363946387025e-02
-1.678533642100854539e-02
-2.480182008409049024e-02
-2.797593554466284299e-02
-8.834379578418531664e-03
-1.236316102321276950e-02
-1.793326517576958323e-02
-2.951447925954171075e-02
-1.354066109937488056e-02
-1.554316426952019603e-02
-1.148996524859747029e-02
-1.496099999310919818e-02
-1.572256280045724805e-02
-1.923996952345951791e-02
-2.093636600452282795e-02
-1.105520169845810620e-02
-2.425487186406117407e-02
-8.121119053551723380e-03
-1.088924684807507717e-02
-2.298996908952896309e-02
-1.540873662810744206e-02
-8.665246930665332706e-03
-2.664486832353503420e-02
-1.224847026598413664e-02
-1.958301715616456162e-02
-1.592069371341104864e-02
-2.142303247100024732e-02
-1.902512306825190208e-02
-5.662991561876827215e-03
-1.092742641811064036e-02
-2.142186062627832361e-04
-2.144578682565517064e-02
-1.521121943344304686e-02
-1.525845324518898712e-02
-1.948460388849517638e-02
-5.156002745084533809e-03
-2.405499372798380886e-02
-1.304759092156556471e-02
-3.261413477750041423e-02
-2.478270032215176485e-02
-1.759647888816437411e-02
-9.940169535116047395e-03
-2.517759377351852859e-02
-2.244415910926579605e-02
-2.736622415017429463e-02
-1.945375769833235235e-02
-2.548158818969920372e-02
-1.786928019251518909e-02
-3.528388942261795336e-02
-2.522197658037226425e-02
-2.139662915638182450e-02
-2.186383715887784546e-02
-1.637142770409111617e-02
-1.389781578300659098e-02
-1.344957701417890880e-02
-1.764968096718402824e-02
-2.616893747631827277e-02
-2.283662490530067798e-02
-1.939322682623290106e-02
-1.855859586694554031e-02
-1.599764112961325063e-02
-2.108212256126961587e-02
-1.069302017014058144e-02
-1.783813291664812159e-02
-1.277565607182024228e-02
-2.451744976439175841e-02
-6.198273089862080254e-03
-1.418691706190940149e-02
-2.931757873974167108e-02
-1.020693547182817754e-02
-1.365720349563244625e-02
-2.535808735695896377e-02
-1.945136016797907597e-02
-2.497353156325344062e-02
-2.198115827230313901e-02
-2.833422179470065222e-02
-2.808980079848498804e-02
-1.732407650944308222e-02
-1.394564832894440616e-02
-1.830569908967901935e-02
-1.569728799682237538e-02
-1.839393991474417081e-02
-2.751056824551255039e-02
-1.758889336773631490e-02
-2.539139731811220629e-02
-8.806113933649833622e-03
-2.384606865594652084e-02
-6.200232847741854111e-03
-1.885289557768817653e-02
-1.768654438066096651e-02
-1.875958609199724833e-02
-1.869492191075509263e-02
-2.329030343095202585e-02
-1.236128578803641700e-02
-5.621069926149887055e-03
-1.670773145635604320e-02
-1.198388471254125190e-02
-1.893497976456138057e-02
-9.831688174790218643e-03
-2.333547005579342162e-03
-2.233398019806978260e-02
-1.689423012986549649e-02
-1.594720744966076839e-02
-2.876692339736649021e-02
-1.629048913213709815e-02
-2.599116258881515110e-02
-1.274250377530341746e-02
-2.975131027933939493e-02
-1.754714380179086403e-02
-3.047731989205989048e-02
-2.820903010365029273e-02
-2.547376093133916705e-02
-1.098131873935045966e-02
-1.927537177684314831e-02
-1.329119686591113091e-02
-2.541471126565689534e-02
-1.836024367355476236e-02
-2.837746042362996809e-02
-2.330709801971660514e-02
-1.764190202765948678e-02
-1.458389561418419259e-02
-1.658473042375863127e-02
-3.535885571091123419e-02
-1.724948650387948465e-02
-1.853876625570767545e-02
-2.322723325205114028e-02
-1.925869115699129636e-02
-2.400267495759417918e-02
-8.253890738587883399e-03
-1.800248720040982173e-02
-2.229646475406863240e-02
-1.380515986804298559e-02
-3.458499309473703903e-02
-2.396592114861890305e-02
-1.124573304019249077e-02
-2.636670240126722659e-02
-1.137386730591798817e-02
-1.847079342858362616e-02
-1.210723097373819605e-02
-2.078501813393079239e-02
-1.095446294161436882e-03
-2.681563259506765731e-02
-1.656788196401735164e-02
-3.265323418796386296e-02
-3.619782984225263650e-02
-2.236304356038864780e-02
-2.337215484960580153e-02
-5.440657783242657149e-03
-2.136131459016487461e-02
-2.374509532475468573e-02
-2.380907283705319816e-02
-2.602139584521381659e-03
2.301995642037269960e-03
-1.970220466666288903e-02
-1.808746013799490335e-02
-1.488331611304167558e-02
-2.666194965264564662e-02
-3.116725159791951597e-02
-7.141600039530796723e-03
-1.801852289871453544e-02
6.190148322029342780e-03
-5.105407544120089437e-03
-2.031883714004956154e-02
-9.749169286469757875e-03
-1.416316910095883133e-02
-2.378717443362762460e-02
-1.343990847671812025e-02
-2.607594236985601166e-02
7.293983822278911821e-04
-2.404299436105099969e-02
-2.413590836175910290e-02
-5.602796005058039222e-03
-1.627229657024842346e-02
-1.084151146316684675e-02
-2.114852425404319114e-02
-2.800582675454147547e-02
-9.977556917635349923e-03
-1.975177412334985436e-02
-8.571997484454158900e-04
-2.545125416174491215e-02
-1.047513538852187093e-02
4.121633257740323422e-03
-1.855854867020704721e-02
-2.998378797240859595e-03
-1.388685692273339788e-02
-2.650981327637232793e-02
-2.077372681940174368e-02
-1.507027477162596954e-02
-1.681733323024087526e-02
-2.364823208908553923e-02
-1.616137037534047874e-02
-1.914899082633711794e-02
-1.565428770108528295e-02
-9.327559809934623733e-03
-1.419534578346190977e-02
-2.088710212307531150e-02
-4.974700286403668445e-03
-1.133918418695098809e-02
-2.233044855323310877e-03
-2.399347357322691165e-02
-1.599746644821104305e-02
-1.876260403128902216e-02
-2.289560924664017436e-02
-1.603784686455973080e-02
-1.835939244973303769e-02
-1.781534163827359213e-02
-2.586809274715178367e-02
-3.000917905363799029e-02
-1.975781686426109421e-02
-1.761035822602970841e-02
-1.456441283496930431e-02
-1.598308920434272223e-02
-1.069018899084983078e-02
-2.270917494607325310e-02
-1.604199098344357907e-02
-2.147925818423049305e-02
-2.207294021042715756e-02
-1.730346846126256527e-02
-1.397674619520246179e-02
-3.155186172434919917e-02
-1.392147747924146577e-02
-2.019254173113886608e-02
-1.934927955206054012e-02
-1.653544954543188089e-02
-1.806553261297963106e-02
-1.279858072200793992e-02
-1.054241051254066648e-02
-3.038797235271127953e-02
-2.327773802407374915e-02
-1.143437097854327344e-02
-7.519682370732740269e-03
-2.922334655081421095e-02
6.182518807548143501e-04
-1.571729215470634919e-02
-3.560520685194101722e-03
-2.039400838582365941e-02
-3.049464122383605327e-02
-7.842543591672858708e-03
-1.790339109277664167e-02
-1.035651789574307084e-02
-5.171841124038327291e-03
-1.001181798787956038e-02
-1.920739416454995616e-02
-1.314305816290965538e-02
-1.930606133231601088e-02
-9.274472169456218773e-03
-1.159305217818990853e-02
-1.640207304655917284e-02
-2.098124234512843689e-02
-3.304508514770791022e-02
-7.670980057635197816e-03
-1.067332871529788271e-02
-1.171525281796031125e-02
-2.356198875169421628e-02
-2.445438755007482701e-02
-1.460803866080999207e-02
-2.331585604083228833e-02
-6.503392351634658224e-03
-1.768194161043213156e-02
-1.411314130631556238e-03
-1.833363673343581246e-02
-1.319847307358266303e-02
-1.989725473152026414e-02
-2.566906292735885234e-02
-2.389546148028193207e-02
-2.172357209802645503e-02
-2.935812934716140743e-02
-1.228398364132125484e-02
-1.395372724457091644e-02
-7.398403068316702566e-03
-1.698229788837153642e-02
-9.908094281057936575e-03
-1.866391948328760195e-02
-2.731244634683570663e-02
-2.372217980238756560e-02
-2.080185695101295987e-02
-5.619567355116910495e-03
-9.857233812942628112e-03
-1.605009786532694480e-02
-1.860828456759015814e-02
-1.298433530768518945e-02
-2.109514769430242270e-02
-2.764232494891980668e-02
-1.946043243766133746e-02
-2.787817046668780718e-02
-2.228926914024618317e-02
-1.709135404204812497e-02
-2.213837721290286276e-02
-2.210748500755022050e-02
-1.472666437278672032e-02
-9.793367068742774365e-03
-1.417373025088623437e-02
-2.374721274295538143e-02
-1.565038080788999642e-02
-1.190326000784829551e-02
-1.786135105553656940e-02
-2.369580682024645391e-02
-1.366815702651815075e-02
-2.419456049824401933e-02
-7.418425582949620626e-04
-5.997989052960172283e-03
-1.098224777906749335e-02
-1.507282183135300047e-02
-1.678315803515258511e-02
-2.423678381707222024e-02
-2.110313337132791942e-02
-1.634673047482964464e-02
-9.870926225808603072e-03
-2.082626322095337129e-02
-2.495936059777331337e-02
-2.252242678272896315e-02
-8.050654163958616619e-03
-1.866146760009212632e-02
-1.849432308229747787e-02
-2.855957947128477323e-02
-4.005443909727859214e-02
-2.060156347711411887e-02
-2.042262841726204606e-02
-1.757391830942074684e-02
-2.288981415445657738e-02
-1.410812278364842465e-02
-1.357118326805318090e-02
-1.018589048249678164e-02
-1.519270103845841990e-02
-1.963509898088534184e-02
-6.430605764401233979e-03
-2.435530323931748078e-02
-1.332464929304982490e-02
-1.458765057347900795e-02
-2.495963637396704515e-02
-3.470696208039836944e-02
-1.602819892697305779e-02
-1.067536030408114400e-02
-2.152738818885940875e-02
-1.056156586767975462e-02
-7.538946957247709413e-03
-2.827145587358602039e-02
-4.762514856722349990e-03
-2.064319333993606259e-02
-3.013167321350038522e-02
1.306980469758614073e-03
-1.394775132376635703e-02
-1.923527794089367401e-02
-8.710557201814971701e-03
-3.338683111313922591e-02
-5.790839930924028718e-03
-5.129455068594978434e-03
-1.784370788176339526e-02
-1.629569901966900630e-02
-6.010595340404314632e-03
-1.492782808185766190e-02
-2.223416433851233692e-02
-1.794565561223507300e-02
-1.367177719427266477e-03
-5.851040007923433671e-03
-2.484715835620264143e-02
-1.404223138842664205e-02
-2.257390520434388384e-02
-1.918213083335544231e-02
-3.461336941769439096e-02
-7.989577924538693310e-03
-1.649313215590814466e-02
-9.228888081085368650e-03
-1.425424228833602723e-02
-1.609557808762032693e-02
-2.220402917828558434e-02
-2.292370267355032035e-02
-3.130270552090533114e-03
-3.864055875245216154e-02
-1.053630835730405904e-02
-2.554902930795164770e-02
-2.302513347184298106e-02
-1.028105695662361908e-02
-3.856545477475788793e-03
-1.836416356294255647e-02
-1.613271680607359856e-02
-1.232983890006322976e-02
-3.298695264385514969e-02
-1.373814349207547712e-02
-1.915923143708879450e-02
-1.947993966955940959e-02
-1.880920313799271798e-02
-7.279064346736123341e-03
-9.366615063733825519e-03
-1.399504579479749281e-02
-9.467267997032239452e-03
-2.140737431420611583e-02
-9.843484521552587144e-03
-1.104786146893826058e-02
-1.237251073643204358e-02
-2.034903835771403532e-02
-2.202207654111620547e-02
-8.087274612161146625e-03
-1.988395640320882521e-02
-1.626404203570432777e-02
-2.048707840409806982e-02
-5.704045483727117859e-03
-1.097264582719714721e-02
-1.943805885347002493e-02
-2.060419733647712859e-02
-2.944971761283482481e-02
-2.056184815395054391e-03
-1.930911126329595828e-02
-1.404298013463330108e-02
-1.257673342692298621e-02
-2.800838523563295782e-02
-5.683029155448000858e-03
-4.562269739176653786e-03
-1.796231476780241199e-02
-2.563131606312429173e-02
-1.348817040998185127e-02
-2.626601612767853061e-02
-2.139901201470897213e-02
-7.742968592870535897e-03
-1.941779259340623009e-02
-1.813670076522228697e-02
-2.360026967560011762e-02
-7.801218939158487478e-03
-2.844780664173121587e-02
-3.729225638994501050e-03
-1.282180261679872861e-02
-1.944081375666427761e-02
1.919693245524182296e-04
-7.664311093672679029e-03
-2.034895781865859316e-02
-2.818547353843170108e-02
-2.657382122693229681e-02
3.849444602991656649e-03
-3.127175834854099140e-02
-2.838467955018737776e-02
-6.837969386329612563e-03
-1.597163917008375192e-02
-1.631415299370066185e-02
-1.130047360766236499e-02
-1.277733146863497225e-02
-5.146754687418630611e-03
-1.722459109991366158e-02
-1.729202496203841727e-02
-2.587310058939529256e-02
-2.942300645343298368e-02
-1.412649256813473461e-02
-3.099479753516425073e-02
-4.790151943869999825e-03
-1.858502914054381214e-02
-1.975317311305475887e-02
-1.432554764114884853e-02
-1.797215603413439972e-02
1.496318589195771770e-03
-1.877779177026876398e-02
-9.426627868969623611e-03
-4.488412479218423408e-03
-1.038914551736682887e-02
-1.170089249183983889e-02
-2.488883485099636222e-02
-3.092482641231757839e-02
-1.548621593920123177e-02
-2.221738333541620550e-02
3.635012030564974670e-04
-2.186110702472767245e-02
-1.697528448657073183e-02
-2.244866019891991055e-02
-2.750588324633149173e-02
-4.949377256303453751e-03
-1.728283915794801007e-02
-1.157312829950540162e-02
-5.530950944717505369e-03
-7.167522205582601245e-03
-1.854611311589462325e-02
-2.288036701663689540e-02
-6.094466595816436759e-03
-2.237338001542333102e-02
-3.861424885678857097e-03
-9.350680027872896802e-03
-8.972778569722374142e-03
-4.536095333858657271e-03
-2.629907416945906351e-02
-7.105099665655711244e-03
-1.503739342413870465e-02
-8.525207450654210053e-03
-1.235033867618113602e-02
-1.103000379286591358e-02
-1.469519080411551756e-02
-5.342240519016266433e-03
-2.472592589959530032e-02
-1.460637579914825061e-02
-9.787889935699215296e-03
-1.936051009679168322e-02
-9.360349459631735897e-03
-7.112007317317333051e-03
-1.075729855133856529e-02
-3.591487066278246931e-02
-2.546177866256111103e-02
-2.905918139002968553e-02
-2.475161234126770082e-02
-2.578484577149685320e-02
-1.972688238858925913e-02
-1.321016697588082989e-02
-2.013766880129258530e-02
-2.469174037486814629e-03
-1.143029135767653290e-02
-2.218680826390714497e-02
-1.317621576134571024e-02
-1.576754963178659402e-02
-1.507495165657277321e-02
-2.255358063287272313e-02
-1.803586443014790902e-02
-4.375006682943577418e-03
-9.540017748953480425e-03
-2.162510534182138927e-02
-1.147896296223278358e-02
-3.029461514853301271e-02
-1.478295887811658001e-02
-1.458053363056269029e-02
-1.237825102182290270e-02
-3.349903022159576166e-02
-8.235840326239706605e-03
-1.808014917733811663e-02
-2.763248865981161612e-03
-2.473388206124782149e-02
-1.844825473612256642e-02
-1.731568857898429376e-02
-1.031458872465459975e-03
-2.235482323622647524e-02
-2.447957265380179895e-02
-2.976106673859374788e-02
-1.833746847308364777e-02
-5.332408786233699960e-03
-1.016039835756820699e-02
-1.454662476692917920e-02
-2.599816868161156438e-02
-1.898768815227928897e-02
-1.889797995992030868e-02
-1.849833790265937444e-02
-2.582013822167609010e-02
-1.878476781014306110e-02
-1.729082965509157188e-02
-2.367389474375055161e-02
-7.317204193842780265e-03
-2.274594043708334096e-02
-2.052805464485297007e-02
-2.530713852852281565e-02
-2.343280586131268536e-02
-2.459277974224767863e-02
-1.459061650966044822e-02
-6.631152566133712359e-03
-8.780124115561440887e-03
-2.482708336001160365e-02
-1.567055566956675888e-02
5.329746174881135621e-04
-9.104076410016627430e-03
-7.941067304240040717e-03
-1.120955221875344354e-02
-1.175392371089188995e-02
-9.159594742365590944e-03
-2.031820484604778335e-02
-1.123159404967072166e-02
-8.278649342528081323e-03
-2.008294579913423930e-02
-2.046594981750727432e-02
-2.746039437193553354e-02
-1.960021734513135803e-03
-2.811215166809879692e-02
-2.395243011028800120e-02
-5.369788799048145697e-03
-2.000896636843891435e-02
-1.944040755273686305e-02
-1.168309873495680662e-02
-6.273187574055695721e-03
-3.338903675829170566e-04
-1.518574922955726221e-02
-1.129522762619124959e-02
-9.881183893252092065e-03
-1.163551910878791312e-02
-1.280719977928729096e-02
-1.633399476504898695e-02
-2.417691569395674298e-02
-1.676905573074707889e-02
1.230891017568268417e-04
-9.742075210919949255e-03
-1.285498392241475260e-02
-1.734949602488770892e-02
-1.310252043007697348e-02
-1.315853813834596403e-02
-1.711349485121912983e-02
-1.790991644522183998e-02
-9.113606005000393986e-03
-1.147898488907479059e-02
-1.608980410769082423e-02
-1.017623987234887034e-02
-1.452710206255397075e-02
-2.069830519143018785e-02
-8.057491149389788693e-03
-4.667660125086457376e-03
-1.538296477690412334e-02
-2.582633267529072310e-02
-1.363255154141120029e-02
-3.921905005293086985e-03
-1.233007331213848735e-02
-1.009514470485502712e-02
-1.658673498987669331e-02
-1.547356665525704243e-02
-1.817559845824936668e-02
-1.915599089601096455e-02
-1.154286059619243250e-02
-2.235745369248458292e-02
-1.192373627620346016e-02
-2.472720444871328790e-02
-1.205588548578598665e-02
-2.502156437510456508e-02
-7.688597715985167344e-04
-2.788138191609473501e-02
-1.305872526452372083e-02
-1.162440476806671230e-02
-1.036040961764640028e-02
-1.658165032967079747e-02
-2.125905602809323447e-02
-3.235206523706387477e-02
-2.141350623297261224e-02
-1.664302970263506487e-02
-3.198155890482893421e-02
4.177452213606302036e-04
-1.725567149506399348e-02
-1.254896423441724182e-02
-1.523333490999670241e-02
-1.432788043954782292e-02
-2.000799448076805501e-02
-1.514051345854620576e-02
-1.875571806794931393e-02
-2.274974957697369071e-02
-1.673455837567058499e-02
-8.681659340624571508e-03
-1.425997073119440045e-02
-7.452677475619177289e-04
-1.435906564400724929e-02
-5.349815229155547788e-03
-2.701619768007596303e-02
-1.855747867595161291e-02
-1.362684098029927869e-02
-1.525207834003077662e-02
-1.428921285469673258e-02
3.351330290173975580e-03
-1.246503657368698212e-02
-3.819807157659289420e-03
-5.124733686737441458e-03
-2.719098935485973062e-02
-1.698728656878183835e-02
-2.044134473977104322e-02
-1.055467147641364623e-02
-1.256448526248506517e-02
-1.198670561077637767e-02
-2.022491711940335724e-02
-8.739558349870871559e-03
-1.699873639893024341e-02
-2.101164064766798678e-02
-2.971322294088648078e-02
-1.679361403432938493e-02
-5.871394364432134041e-03
-9.263469437048697450e-03
-3.422138526871484725e-03
-8.933416432990106890e-03
-2.023211218962742142e-02
-2.137080289424475935e-02
-1.962245430596925092e-02
-1.459519300542181167e-02
-1.104833956883337180e-02
-8.534630401654565157e-03
-1.288175243137646038e-02
-1.269528854906482561e-02
-2.269011473938932835e-02
-2.180035084291681580e-02
-1.552668412375142644e-02
-1.017686694102906859e-02
-2.640845266062508828e-02
-6.293429075461133559e-03
-2.209030596633958232e-02
-1.336044636499384049e-02
-2.050406171762005417e-02
-2.797197683640768873e-02
-6.789191362308257156e-03
-1.393327239642182594e-02
-8.120618711219298319e-03
-1.110800301147173499e-02
2.702816827579890280e-03
-6.733894525580604029e-03
-7.511002865615339953e-03
-1.305274090194664255e-02
-2.333091657819139075e-02
-1.590116503556639194e-02
-2.021913282812999764e-03
-1.179683427126015927e-02
4.411650589455345245e-03
-1.251507867350283229e-02
-7.932477853870508215e-04
-9.702510942734578897e-03
-1.342406845051578347e-02
-6.428988873582880577e-03
-1.108782267794559311e-03
-1.490596820268498893e-02
-1.395958115815864285e-02
-2.391635674255838256e-02
-2.813749037260220714e-02
-1.251339484967589448e-02
-1.435311458465408918e-02
-1.240282816269357331e-03
-8.033697767160379727e-03
-1.275931104076703272e-02
-6.622270914869320471e-03
-2.241695964660815957e-02
-1.750058286934408000e-02
-1.591372789460065995e-02
-1.271955671677152573e-02
-1.992959129759875117e-02
-1.449377748432963652e-02
-8.299025111316049932e-03
6.842973889148848594e-05
-2.987055637612502992e-02
-1.055852619144787875e-02
-1.966343816873439287e-02
-1.428208220724249723e-02
-9.734208391451266637e-03
-1.582289557091038842e-02
-1.619650790218916947e-02
-2.857447184206521676e-02
-2.282294532208389501e-02
-1.396406290084010668e-02
-9.185717056970988184e-03
-1.779130952713434480e-02
-1.104857603063926288e-02
-3.733717630705677467e-03
-1.247828703621492452e-02
-1.073137285969223004e-02
-1.574764716424397609e-02
-1.070048591542451313e-02
-1.214090998062926363e-02
-2.192423974309175988e-02
-1.226141175841085305e-02
-4.259646030528094337e-04
-2.270486852386724430e-02
-7.387027859419480029e-03
-1.395792242361060427e-02
-4.460874168805636225e-03
-1.624112048680163508e-04
-1.612881165200434966e-02
-1.762093267003419367e-02
6.912732477854975632e-03
-5.351177022116572826e-03
-2.418321471439502726e-02
-9.507003738434089898e-03
-1.906479791283112804e-02
-9.027989269925682653e-03
-1.914405576745322260e-02
-1.492566711302190270e-02
-1.224068369470409680e-02
-1.691859336414451576e-02
-4.851806432618018840e-03
2.612277545385557984e-03
-1.582317799261831470e-02
-1.578056359818606758e-02
-2.584656600624658102e-02
6.836675592673121041e-03
-1.636474841849599321e-03
-1.155802367454555977e-03
-5.427828383512582795e-03
-8.915183150749616051e-03
-3.028126357449775091e-04
-9.811057562997813064e-03
-5.009687553981368238e-03
-1.929536677147455220e-02
-1.170452616320677430e-02
-2.183723271860609286e-02
-2.219801994980285728e-02
-1.855993446602564531e-02
-8.481398176831406524e-03
-1.406522347090407438e-02
-1.118909623215992404e-02
-1.515389327240834229e-02
-1.068409659232129848e-02
-1.739637189670633494e-02
-3.006278266629135512e-02
-1.753141738736105348e-02
-2.433977724103392193e-02
-1.719375678333313201e-02
-1.100510441849356438e-02
-2.433201212259282833e-02
-1.520985504006829893e-02
-3.528049219160163397e-02
-6.807404850326925598e-03
-1.031969857260621112e-02
-5.060509678138961145e-03
-1.492217285994011482e-02
-8.654207317031195265e-03
-1.430726318159704011e-02
-1.133842943601304221e-02
-2.401492882993327277e-02
-1.264715258990502245e-02
-1.843147543182014833e-02
-2.140746590795825424e-02
-2.361644006975132867e-02
-5.788097137290719452e-03
-7.978861549513389939e-03
-1.605683777031481976e-02
-2.956572056828556117e-02
-3.564011117053901469e-03
7.989235063533527961e-04
-2.046631741286610018e-02
-1.722474339138517843e-02
-2.641177072692725558e-02
-4.603638498858200583e-03
-9.078053383189333553e-03
-1.630216634725597732e-02
4.815602872283278151e-03
-1.186854245249415601e-02
-1.556454449215726246e-02
-1.682556991046285644e-02
-2.401293244006864663e-04
-2.291083809086108536e-02
-1.121975386427538114e-02
-7.884893199351827170e-03
-1.661104710818512437e-02
-8.372141654244999801e-03
-8.044500447275615418e-03
-2.402082516063150375e-02
-1.485933086043696345e-02
-2.187210510450701348e-02
1.638965531271323632e-03
-2.011323429339920490e-02
-1.506104433577998801e-02
-1.538882188460098839e-02
-7.473461392700633116e-03
-8.312866222016861845e-03
-1.651491298424094881e-02
-4.028136160698746714e-03
-1.827768350376091783e-02
1.123149010639773503e-03
-1.002317015279197837e-02
-9.469951334115905839e-03
-2.821524080533989801e-02
-6.717599214139715821e-03
-2.280045825890425829e-02
-7.748949866666529109e-03
-2.007449787478389133e-02
-1.315666477023247002e-02
-1.409666569490908294e-02
-1.938660316528547506e-02
-2.046123695067293170e-03
-1.169121974914319115e-02
-2.448769996862117972e-03
-3.207781446422800636e-02
8.771710611277402881e-04
-1.143411893018092713e-02
-1.018777427897847761e-02
-1.457535978719829914e-02
-1.612908544493484378e-02
-1.274446342196145811e-02
-1.150831971888616537e-02
-1.928276313998125019e-02
-1.743841107293172057e-02
-5.876008407640825014e-03
-2.345746505052000511e-02
-9.855698721100538198e-03
-6.091695218989785776e-03
-2.019943590876041931e-02
-1.411731945097768545e-02
-7.151705077643491851e-03
-9.174564971435750921e-03
6.233329907726938013e-04
-8.446586770811840422e-03
-1.796800040315735952e-02
-1.244429497046372311e-02
-8.275578030358171286e-03
-1.697236221548763593e-02
-1.576298749059927562e-02
-7.904017477697755645e-03
-2.347631140328333352e-03
-1.624522828073234754e-02
-1.044816935369601713e-02
7.490044160445596434e-03
-2.199719684672002060e-02
-1.870458795559758886e-02
-1.406117559728860093e-02
-1.349611654422974878e-02
-1.097530093671942285e-02
-2.912632320684602899e-02
-1.015850987225231337e-02
-1.986948985795524564e-02
1.104876818568302152e-02
-1.410599305633564171e-02
-1.025667231038912032e-02
-2.537371177759966540e-02
-2.263947668294197940e-02
-1.582006126809914950e-03
-1.472304866254690522e-02
-1.013564262921429031e-02
1.637178504258455722e-02
-2.170693115282665980e-02
-2.025862407738823756e-02
-1.688134939847580479e-02
-1.309517229688977359e-02
-3.176692563406875031e-03
-1.757057368545116710e-02
-1.744616472022641682e-02
-5.268729594028972486e-03
-1.604942350555320016e-02
-1.136773118548370723e-02
-7.933960883744284667e-03
-2.167210920299259339e-02
-1.208517094553719293e-02
-1.308099992916783756e-02
-3.621221589865736105e-03
-1.289145974826124905e-02
-3.221447192046503379e-03
-1.834152568326352997e-02
1.583822765760649343e-02
-3.988073491564472252e-03
-3.011439491839095969e-02
-2.278749932914391277e-02
-1.926709461436830126e-02
-1.591642775828073716e-02
-9.286440384768123585e-03
-1.125631871405524849e-02
-1.074498643302528381e-02
-7.930710298632947033e-03
-8.265272707526843260e-03
-1.394643963899601033e-02
-2.994966479634976215e-03
-2.095411872680972773e-02
2.739621760567857636e-03
-1.320546937758732345e-03
-3.009258190703223076e-02
-2.090116951735613779e-02
6.677417846905977367e-03
-1.814711033770657206e-02
-2.430913946948352194e-02
-5.635412335577062032e-03
-3.022782285656886239e-02
-7.873182212868376625e-04
-2.173186114968102267e-02
-1.641026528798483070e-02
-1.206760652274148533e-02
-2.073985794798259563e-02
-5.041136692379184249e-03
-7.893826470983026505e-03
-4.896816509632284306e-03
-2.500549005673302974e-02
-1.355584352623837030e-02
4.577019863922035677e-04
-1.207307221587893692e-02
-4.040631856296808891e-03
-1.551122492793526562e-02
-1.058006738629972167e-02
-1.670834715634796769e-02
-6.923163884637939698e-03
-2.770229601176090253e-02
-2.125192870744982074e-02
1.110589071720721093e-03
-1.245700570290230076e-02
-1.243015325120945015e-02
-3.286351186585211113e-03
-1.951428065057674716e-02
-1.421563935319610644e-02
-2.334704487017570315e-02
-1.626004486606845087e-02
-4.948053608765773902e-03
-3.058476809561964591e-02
-8.337727376112543526e-03
-2.444663473896209124e-02
-1.512196416971392857e-02
-6.563867978486293865e-03
-6.176700772273195292e-03
-1.621359247475421400e-02
-1.161367908632416311e-02
-1.719253975932546682e-02
-8.094793367078211010e-03
-8.931089578805947310e-03
-1.747780373135278745e-02
-1.336033694946276058e-02
-1.763573488312490320e-02
-7.708821368584876411e-03
-1.667306091394023596e-02
-1.329643993401482052e-02
-9.327223863511192176e-03
-1.091090288588772612e-02
-4.523651692190205388e-03
-1.741331605866312457e-02
-2.435651698774424570e-02
-7.196158250656453301e-03
-4.202560514979154956e-03
-9.684780052177580437e-03
-1.474801739398554253e-02
-2.174778522212478596e-02
-2.310523557196190667e-02
-1.917245337200098806e-02
-1.442025985961471746e-02
6.697465139987591987e-05
-8.447283044859229054e-03
-1.075231791697844018e-02
-2.326988385627982298e-02
-1.513011539160149382e-02
2.730650702263039218e-03
-9.696319173340173930e-03
-1.461526737499215661e-02
-9.936653559423056642e-03
3.323829631379484543e-04
-1.610120354432515583e-02
-7.995526681002602595e-03
-1.122598008485445852e-02
-5.571657546946265013e-03
4.317631117178572127e-03
-1.643534863026941545e-02
-1.575015921634959071e-02
-1.955799719345021823e-02
-2.757885802511760454e-03
-1.521257132108151493e-02
-1.269872327620305899e-02
-5.180304710400755741e-03
-4.074296260343311833e-03
-9.478759989555836374e-03
-8.766247512659943592e-03
-1.425284781463494188e-02
-2.242704687901171667e-02
-1.515703053778648043e-02
-4.434697632209807540e-03
-5.933238810698750719e-03
-2.350763977814662731e-02
-1.916139513812785064e-02
-1.824738593103969811e-02
-1.442790434611315037e-02
-1.423632830511574812e-02
-3.086153580703685558e-03
-1.478222935766193048e-02
-6.350712604003348749e-03
-1.851485554390979935e-02
-1.801901781980732795e-02
-6.566181213427127461e-03
-9.385297034203380490e-03
-2.645922641425738769e-02
-2.145474799260944226e-02
-2.183382846480003830e-02
-7.592903899994012280e-03
9.589186422094817842e-04
-1.606679626764527524e-02
-2.061971222870102177e-02
-7.310120646336334092e-03
-5.733438603725072094e-03
-3.045768772313045547e-02
-2.016984548438054831e-02
-7.399067800760125366e-03
-1.099297355169580499e-02
-1.684360039901854067e-02
-1.141075062435893857e-02
-1.040973755979002040e-02
-2.087327031084040482e-02
1.132547536757060914e-02
-1.502835993371821888e-02
-2.057980044204801851e-02
-2.930234436073942197e-02
-1.458072123046682232e-02
-8.715790009030709509e-03
-1.408482281518316261e-02
-3.402608190085688617e-03
-1.928269338630551888e-02
-1.748455857122028362e-02
-3.106498236332290788e-02
-2.504493804454537703e-02
-1.370558899464328038e-02
-1.068486053175239300e-02
-1.740252954935149823e-02
-2.018489567017468095e-02
-1.744995732093534502e-03
-9.452855146976552048e-03
-1.439366923066183468e-02
-2.165817559183357693e-02
-4.664538267677245144e-03
-7.617689645755229208e-03
-5.551111792099898759e-03
-5.768413355446699864e-03
-6.220657118653083982e-03
9.895192921737487254e-03
-4.258554918014337623e-03
-1.938236670770163497e-02
-3.125997463202394994e-02
-2.514016427585165012e-02
-1.141321749578696511e-02
-6.949395103451524829e-03
-7.549064705881875816e-03
-1.029994915949666856e-02
-1.698332680399330941e-02
9.108120957569351434e-04
1.560439156586665129e-03
-3.258164733142808640e-03
-1.760658829835307082e-02
-2.401537526594266572e-02
-2.642579801339747791e-02
-5.993283869332176848e-03
-7.597687673604740233e-03
-2.262830601176303233e-02
-4.738195648609098455e-03
-8.116002339047100056e-03
-1.049160713345738752e-02
-9.592068580239150599e-03
-8.102490897996951491e-03
-2.167077363422941969e-04
-6.513245870645726493e-03
-2.518937904011386494e-02
7.685267038866365821e-03
-1.066326105299135463e-02
-2.450335706778810491e-02
-8.952770812344797852e-03
-1.440500890818991776e-02
-7.018173861179163517e-03
4.002735013917468193e-03
-9.271328793730689369e-03
-1.392743765600838908e-02
-1.423682380860988653e-02
-6.560681266730788129e-03
-4.657695368318052163e-03
-1.505910289000796966e-02
-1.441154679328662987e-02
-2.120594965365285231e-02
-1.322818221575351076e-03
-1.537731184706087918e-02
-4.195459656956813943e-03
-1.128560397345819769e-02
-1.686457921813445601e-02
-1.913013275594474885e-02
-1.442225427300653472e-02
-1.117255949331073112e-02
-1.289645031741999855e-02
-2.384237887187930748e-03
-1.203396591557407552e-02
-1.312976191304447010e-02
-7.816177902255163484e-03
-8.111973081983430214e-03
-3.183764625956338190e-02
-1.426790705238911022e-02
-1.012522896971288985e-02
-8.541442349328872904e-03
-1.468784612031738719e-02
-8.429182130790328561e-03
-7.217187088381672548e-03
-1.399731197451780339e-02
1.883015219194572034e-03
2.308976355381279653e-04
-1.471075843160639385e-02
-1.637572077813162150e-02
-1.320275796682532192e-02
-9.714741484445623201e-03
-1.588933519538242994e-02
-1.041133062379028841e-02
-2.010328493991330942e-02
-1.271986086244083526e-02
-1.797896780811725909e-02
-1.613719166860073939e-02
-7.613357089881958985e-05
3.091787032351502474e-03
-2.739768383153192224e-02
-1.460219171990237777e-02
-2.475644187271684379e-02
-8.599227663820400644e-03
-5.024391104627260428e-03
-2.546392360293507975e-02
-1.019062170557047224e-02
-1.595193540920361933e-02
-9.841937000171618183e-03
-6.857030136648519826e-03
-7.229961293321500795e-03
-1.535776329419761242e-02
7.099585759782339744e-03
-3.479297531155960133e-02
-2.772089391434467021e-03
5.934519196423499506e-04
-7.196050053337724704e-03
-1.479378823485057171e-02
-1.246277584912063724e-02
-1.140848753783913101e-02
-1.206521070432385427e-02
-1.955511915512312196e-02
-6.119900684348722822e-03
-1.251282748770750353e-02
-1.148283494390952772e-02
-1.352522738675149272e-02
-2.282111957795383232e-03
-9.023527170875412715e-03
-2.221679404225116936e-02
-1.458370315791850634e-02
-2.978675464697358444e-02
-1.325338149028314379e-02
-5.359767556078978527e-03
-1.013605929856240678e-02
-1.457523259448374395e-02
-2.119026456590163837e-02
-7.816212588008932677e-03
-5.414236073141748956e-03
-2.073157703206935862e-02
-1.858223258484979724e-03
-1.779562009209356005e-02
-1.321604602587730937e-02
-1.633243235258019163e-02
-1.623291206731924952e-02
-2.437119320179352219e-02
-1.248372551766516354e-02
-1.232907125120475018e-02
-5.190931643296933275e-03
-1.033497890159271529e-02
-7.645830238337285832e-03
-1.308965258778658700e-02
-1.167068259001180150e-02
-1.569119318125874671e-02
-1.542530757206931127e-02
-5.462442354167994923e-03
1.569422269986000401e-02
-9.185636691410497059e-03
-7.027952673991537565e-03
-2.485862972399924264e-02
-9.067624220343503683e-03
-1.898947885138665970e-02
-5.056426499537737713e-03
-1.436234677093704837e-02
-6.451258932412202649e-03
-1.079793735738922289e-02
-2.538562899216397807e-03
-5.059140064923147101e-04
-1.306094810806199442e-02
-2.489846605185432743e-02
-1.082406687422654556e-02
-4.315917090108474345e-03
-1.076061366050532452e-02
-9.591791516246023913e-03
6.540307562629701053e-04
-1.477885296366823753e-02
-5.204459577730913278e-03
-1.170484514928888352e-02
-7.054665295545026714e-03
-2.531465772292889466e-02
-7.747492426213181856e-03
-6.672748798266705389e-03
-1.909457445352247089e-03
-1.258157938873145400e-02
-2.270206587291678790e-02
-1.678173080828899294e-02
-8.561185872357468182e-03
-2.193978465955840479e-02
-1.860487847521693355e-02
-1.837569277636019391e-02
5.916363374893064513e-04
-3.870929610559455808e-03
-9.041755310910540647e-03
-7.801686056904067780e-03
-1.586141170389390037e-02
-1.253767395932593905e-02
-3.528053150001796145e-02
4.086044910179653482e-03
-2.600360640033693230e-02
1.577762746999162094e-03
-1.213238098482647374e-02
-1.164803030542485053e-02
-1.943266707046382297e-02
-1.035581244024849634e-02
7.079693143419607537e-03
-2.534562736049693604e-03
-5.161420403685597000e-03
-1.422595722704477796e-02
-6.067655857806731820e-03
-5.033383641174322617e-03
-2.088878005532333881e-02
-1.470145821330963443e-02
7.232012507251461657e-03
-1.489289719583197953e-02
-9.950443798084710953e-03
-7.604307761395067908e-03
-2.523994058766303346e-03
-1.517912583380591138e-02
-2.011939452961691160e-02
-1.991266624698841831e-02
4.791978238228903307e-03
-8.230685419346172108e-03
-2.425296965678193015e-02
-1.143787897519360323e-02
-1.314542394291154555e-02
-2.458190410663344764e-03
-1.144090776603855220e-02
-2.795368105447365581e-03
-1.627535077621718868e-02
-4.706808928457683824e-03
-1.570958299189879892e-02
5.482264168579015912e-03
-9.827456715149160416e-03
-1.961821939899190473e-03
4.838225919394269735e-03
-3.178695145441824102e-04
-1.160267253204623830e-02
-1.721102743803791177e-02
-3.118572889049494624e-03
-1.178551273607661085e-02
5.347788496887771475e-06
-6.131836001422457522e-03
-3.438178647419530554e-02
-7.480545915983898009e-03
-9.497512379723908188e-03
-1.022830907004249230e-02
-6.309297450257403579e-03
9.123842423172986299e-03
6.371265999907949930e-03
-2.133244869377330308e-02
-1.458961347528575474e-02
-1.606780163077100101e-02
-1.512972923578405002e-02
2.614512864093013981e-03
-2.380557975085898642e-02
-6.580916062688957346e-03
-1.522716965035864935e-02
-2.512824158065810748e-02
-2.741577609838764459e-02
6.688641263670655999e-04
-7.664132510234969442e-03
-1.219431191563490925e-02
-1.651801749429413629e-02
-1.328871537680027110e-02
-4.277979393527408906e-03
-6.034541156253274245e-03
-4.021429752892425463e-03
-5.915377457490813770e-03
3.891172261515279517e-03
-1.679949417638352052e-02
-1.367526437044483574e-02
-2.309392478191202303e-03
-1.211763218522526019e-02
-2.112996978606236295e-02
-1.081980758042294308e-02
-2.374191577095247779e-02
-1.938908769610035027e-02
-9.698434284950950557e-03
-1.442518648830824583e-02
-3.378136686686753799e-03
-1.247522985739533226e-03
-9.260050491063012007e-04
-1.182770619565848107e-02
-1.398526400605470781e-02
-4.914308995663729460e-03
-9.008415405837124842e-03
-1.043337533204624287e-02
-1.036926243458345491e-02
-1.725247348335673045e-02
4.913948480543292238e-03
-1.272020225081599808e-02
-1.166792934514202136e-02
-1.299752832450271241e-02
1.388506959995124319e-04
4.733743654387731394e-04
-2.083555489951086602e-03
-1.447127854437125181e-02
-1.273190740140632549e-02
5.153182001887095590e-03
-8.848072609863633781e-03
-1.545405581988859925e-02
-9.418376616466923520e-03
-2.388838828962629862e-02
-3.893242119494547820e-03
-7.478481449198658669e-03
1.626699307320115867e-03
-9.960368972417433728e-03
-1.475019523327565467e-02
-8.514053922432976082e-03
-6.558401772659182456e-03
-2.734332487705137902e-03
-1.159832299872199171e-02
-1.311997223933110412e-02
-4.439030774821533382e-03
-6.977459492615177040e-03
-1.712273074958528540e-02
-8.444737185647208447e-03
-1.714001458469087413e-02
1.537167939340588043e-03
-9.943289138590835977e-03
-1.415477380780990127e-03
1.744537336473969691e-02
-1.617182768967123305e-02
-6.371421548852163746e-03
9.510862953971868650e-03
-8.387692180800838254e-03
-2.910077452658384797e-03
-1.559210506389010174e-02
-1.045783907872443325e-02
-5.098235621246995260e-03
-5.731658049560391099e-03
-2.274380348300932345e-02
-6.210396034786949552e-04
-2.171156314164087581e-03
-4.353813114506183829e-03
-1.430169160220422404e-02
-2.181486726749811475e-06
-8.115718565895560510e-03
-5.491438368954707459e-03
-1.645777197383863771e-02
-8.004399385309047404e-03
-1.436635814526193364e-02
-2.308147263896480599e-03
-1.611134268886407067e-02
-1.346987020589279424e-02
-2.857147341905362514e-02
-6.225066219047753480e-03
-1.642787741959518544e-02
-5.233875882940295342e-03
-9.249518292042874235e-03
-1.698179438158299928e-02
-2.315807063499526405e-02
-1.221507711930811847e-02
-9.705337892938842304e-03
-1.216672427501711354e-02
1.746708189732754492e-03
-8.328649181089241293e-03
9.372261412135844336e-03
-6.249598214964643614e-03
-1.710445565011251001e-02
-2.459725228056528282e-02
-9.877209024938077286e-03
-1.634212473798528353e-02
-1.439586377307198323e-02
-1.832297917047653185e-02
-1.199061175159059009e-02
-5.821328462158805762e-03
1.048925522560033644e-02
-2.025566066112516675e-02
-2.231638316489106388e-03
-1.473458261766881668e-02
-3.712751900047630421e-02
-1.396377368158521108e-03
-1.015717295844531780e-03
-8.347188665957480311e-03
-3.379677286742866632e-03
-1.575687499262393501e-02
-1.504738761305895144e-02
-8.498936811655015021e-04
-3.428046557435839806e-03
-1.627621397656859800e-02
-2.680850118027585348e-03
-1.996585057685608053e-02
-3.398694103629184941e-03
-1.282291118162079240e-02
-8.666892242967110666e-03
-5.531365619511657145e-03
4.331979016922257557e-03
-6.432661898463643002e-03
-9.314197882058764325e-03
-6.935099876612493656e-03
-5.107305692593972976e-03
-1.460916609528524826e-02
-7.925456467296658827e-03
-1.635075374867199505e-02
-1.374699938751447297e-02
-1.933263314282141279e-02
-3.324404409485043083e-03
-2.743882904882717806e-03
-1.345722724152921719e-02
-5.304928548486356581e-03
-1.085939467995673466e-02
-7.175391182373231681e-03
1.172923744807315150e-02
-8.144521753894492025e-03
-1.405995385452945418e-02
-1.531152343394031820e-02
-7.878932435127525107e-04
-9.130073349816632960e-03
-2.209504640008512488e-03
-1.381250154615835599e-02
1.463703726735447221e-03
-4.987463689529555988e-03
-1.589274031906671297e-02
-9.724790749035625709e-03
5.433290550473661787e-03
-2.001431911116439977e-02
-1.257590226461268064e-02
-1.487002457040574946e-02
-6.965055372636216532e-03
-7.133115848317483736e-03
1.063640361869364927e-02
-7.084751411929885410e-03
-5.812327875338084947e-03
-1.917883128749105562e-02
-9.008433750445313248e-03
8.987968641985107044e-04
-1.085067204797328724e-02
1.265313176525014989e-03
2.627657864244462276e-03
3.581262030615984669e-04
-2.031415112969051431e-02
-1.040381382949340239e-02
-1.068306621546180959e-02
-1.509065145878129427e-02
-2.024003759751185141e-02
-1.639229614039649369e-02
-1.754841877177688511e-02
-1.225355430432263464e-02
-2.083208924990731601e-03
-1.490524746706385975e-02
-1.625317131563292850e-03
-1.489618417153534650e-02
-3.214962389656722541e-02
-4.159927359686037794e-03
-2.117614643549401571e-02
-7.054998449366554208e-03
-1.769472372467262994e-02
-1.279751243282711490e-02
-5.805355833340924802e-03
-2.531845203219669493e-02
-1.793800419158984860e-02
-1.304313780866031731e-02
1.371868966324873247e-03
-4.793337836285391576e-03
1.405962260343452492e-03
-1.144896335408850108e-02
5.733853973338624670e-03
-1.275193185204845023e-02
5.147005276314393744e-03
-1.845976723256677332e-02
-1.669059586254189806e-02
-1.075401080114323817e-02
-6.583860858680637418e-03
-6.329909163760291668e-03
-1.571070752150622793e-02
-9.397225003058061119e-03
-1.902970630527447624e-02
-1.899770566858264426e-02
-6.153320836810870914e-03
-1.156898210745462355e-02
3.656350501247271605e-03
-1.042269868761848579e-02
-3.294989830934744960e-03
-6.502142488046260341e-03
2.218709655766618223e-03
-1.643625995680232654e-02
-1.227411889315422125e-02
1.161091516883046943e-03
5.303727237198325485e-03
-8.699301205992928873e-03
-1.296080486059678766e-02
-7.527860963480769926e-03
-7.584333152044766060e-03
-2.567646145822638157e-02
-4.018711812665970440e-03
-1.892065880030644950e-02
-8.235132371580994315e-03
-6.897336615803230028e-03
-1.564381106299164714e-02
-1.321901608085150615e-02
-8.984716602952836978e-04
-8.520262736893574607e-03
-1.327347393442788754e-03
-5.568354318521238216e-03
-5.217057052766848821e-03
-1.561292717122432158e-02
2.677784484221238086e-03
-1.163578982641238872e-02
-1.932571965604174425e-03
-1.241782694898034903e-02
-1.101635354104458196e-02
-2.200796301508895284e-02
6.295503729550182455e-03
-8.102197044397971629e-03
2.902752644135729327e-03
-1.038616502682997850e-02
-4.252080560952044459e-03
-8.128305670398263544e-03
-9.625096651588615262e-06
-9.258858536488972189e-04
-1.676673717469446753e-02
-7.456119126444957571e-03
-1.207721771940697963e-02
-5.559220156059392105e-03
-8.604595273290809726e-03
-3.255146239389462674e-03
8.308754008218139503e-03
-9.305510331306591013e-03
-7.954428042961375275e-03
-1.582315697763842996e-02
5.723795424501178404e-03
-1.724300764589452306e-02
-1.285538602595795443e-02
-2.010007361826445307e-02
-1.372741170243695422e-02
-2.536021328064174633e-03
-1.762521142201304951e-03
8.119861493978114408e-03
-7.025623659569689601e-03
5.249546465062330559e-03
-2.451026898873371381e-03
-5.589869637718388427e-03
-6.345508555674216414e-03
-9.124750790006751905e-03
-7.885474530251531874e-03
-1.083356379944328115e-03
-1.201558709359774879e-02
-5.776704122028539744e-03
1.208432291966157583e-02
-3.513486170074904373e-03
-9.047285276740818158e-03
1.227501645092936126e-02
-7.787269760329416056e-03
-1.171155490955736768e-02
1.776965764118715709e-03
7.530418268181459339e-04
-7.167405967540910194e-03
-9.395957447796374554e-03
4.226117899518280004e-04
-1.392698266718204840e-02
1.427390712367119239e-03
-7.782647004579112439e-03
-7.322689839195805142e-03
-1.543452697416291750e-02
-1.302819104773189109e-02
-1.443620152518059786e-02
3.352763342713766578e-04
-1.116560696238844824e-02
-9.609417299684492805e-03
1.004440765046181114e-02
-1.328066437637303795e-02
-9.783841095972989690e-03
1.494930953250516717e-03
-8.086189979595212809e-03
-1.735766150312790732e-02
-1.576230239226465019e-02
-1.253072014978173256e-02
-8.162233641758052591e-03
-4.966371773976585753e-03
-6.987288351357115630e-03
-1.791294147282384772e-02
-1.519759871065307251e-02
-3.906736177327254506e-03
2.192618740818399591e-03
-2.994247544931358945e-04
-3.949565028338471694e-03
1.293588538304605434e-02
-1.809709032004913273e-02
-1.049778616042932287e-02
-6.174551583184144550e-03
2.027031813687621073e-03
-3.696841055516914606e-03
-9.483375647894578750e-03
-1.396059907567013918e-02
-1.054484908378265640e-02
2.127834748925562134e-04
-1.921918861742784312e-02
-2.175080857831248465e-02
-1.354826949873823815e-02
-1.496825032324859521e-02
-2.359921910369518552e-03
-2.600352705908067982e-02
-1.658688906490931106e-02
1.153679862334354433e-03
-1.779866747806132295e-03
-8.392804422816327325e-03
-1.608830585360796969e-02
-3.967467473218353954e-03
-6.046368021345558882e-03
-9.258862435470907246e-03
-1.105898085259162354e-02
-1.407476834167696589e-02
4.041021939689808280e-03
-3.413577908331113554e-03
-2.356698595129084420e-03
-4.424943550652703748e-03
-2.568818906532116184e-02
-8.480568402637842298e-03
-9.344705993224485321e-03
-1.588450011963971065e-02
-1.323077466031996087e-02
-4.728033057223025339e-03
-1.421798969480341478e-02
1.063567907118180902e-02
5.668777457138333975e-03
-1.258212809644629511e-02
-1.389370832899570161e-02
-9.239511319929871389e-03
-8.778226683062205840e-03
-4.128791166226364849e-03
-7.546602434965290259e-04
-1.216967276836722518e-02
-3.109324226160940351e-03
-1.258838516628265312e-02
-1.162200572978323854e-02
-7.942358814379246387e-03
-1.716667126157685489e-03
-8.045979088585454922e-03
4.209898557951415217e-03
-1.063040153387313780e-02
-1.057177217887238750e-02
-1.291662602109045106e-02
-1.561077220616074665e-02
-6.841315272129036042e-03
-1.103479957450844220e-02
-2.712601653391066847e-02
-1.575543893493434530e-02
-5.030393231254261591e-03
-1.362152887071621347e-02
3.241456335981843240e-03
-1.013713032318565820e-02
-8.447470717691371936e-03
-3.678753368812715929e-03
-2.103536571574536867e-03
-8.548857795891833325e-03
-1.223441229239843192e-02
-1.543172590314826134e-02
-2.213748548474131495e-02
-1.347805307804219276e-02
8.182609370634193885e-03
-7.134967972268166890e-03
-1.164155981118351543e-02
-1.091123887675198370e-02
-3.884084356153008014e-03
-1.581809035713751393e-02
-6.251892254703527579e-03
-1.222025689415696600e-02
-1.523341297425980304e-02
6.098990485210925572e-03
2.697609608578027934e-03
-1.950679887669909754e-02
5.139036602627428466e-03
-1.247580687001672087e-02
8.345961409014314436e-03
1.679451622792721031e-03
-1.110495355431705133e-02
-8.138343271279137314e-03
-1.305753426923462850e-02
1.705948333006537267e-04
-1.081632220338289187e-03
-2.258174511487941183e-02
-1.116396751115367701e-02
-8.203754445532365075e-03
-1.787448212436469272e-02
9.570464515692038432e-03
6.292623452822175383e-04
-3.942180453146475194e-03
-2.960675055848372220e-03
-8.609907648891827617e-04
-1.522589272565990498e-02
-1.919959669293655122e-02
-1.500171147955733052e-02
-2.763399371693671044e-02
-7.697209164346063663e-03
-6.440148061223181612e-03
-3.474877437097173907e-03
6.298393864830289200e-03
-4.045966011626785271e-03
-1.163710413959606702e-03
-4.156352442182312777e-03
-1.875752699610289814e-02
-2.602420002901951936e-03
5.379517039871006129e-03
6.038313542462920951e-03
-8.819687856059748796e-03
-1.156504154578618174e-02
1.332742971539807413e-02
-2.489580948645561762e-03
-1.035467306230177832e-02
6.521703392646301979e-03
-5.458079622557778128e-03
-2.061192205588101636e-02
-1.222320301845723593e-02
-1.506511287047902076e-02
-4.093181751241320443e-03
-1.121646142419845983e-02
3.263941130432511384e-03
-2.761889008329275474e-02
-3.878960842264822430e-03
-6.937398477428752784e-03
-5.965195959716812490e-03
-3.806047274471330657e-04
2.506290183017424126e-03
-9.702023240624324876e-03
-6.042138864295330467e-03
1.698340282093649747e-02
4.406063782772595867e-03
-1.773962840433457007e-03
-4.399740264696364728e-03
-2.125279340935648867e-02
-8.484113792474616902e-03
-2.566271990232100488e-03
-1.100313990144635885e-03
-1.127268723075711306e-02
-1.488173769623582672e-02
-3.012758326500757783e-03
-1.545164868390982646e-02
-9.839779872369190661e-03
2.942370640046898002e-03
-1.150690931000613280e-02
-1.348277897530517078e-02
-3.693660659502232425e-03
1.097491442929688851e-02
-2.438115465627408232e-02
-8.155325464532137310e-04
1.269489169960940321e-02
-7.998349923691154897e-03
-1.686819946877337814e-02
4.545394810613202340e-04
-2.292076319640770285e-02
-1.679651535922095651e-02
-1.815979988272610826e-02
-1.591523360984264902e-03
4.563530839264927190e-03
-1.745927902249632194e-02
-1.343299022675245764e-02
-1.927215135645476973e-02
-7.214164471855752728e-03
-1.136542402007371076e-02
1.453939020952544660e-02
-3.935482549763543413e-03
-8.109747194471541784e-03
-1.316652633090980608e-02
-6.264887685455482538e-03
2.927857381619846256e-03
4.108450850073854768e-04
-4.124331804570226592e-03
6.634421386362460843e-03
1.309285117380258167e-03
-2.286703286061881821e-02
-1.051345316356461917e-02
4.135663056534888242e-03
-7.587205136520688495e-03
5.823877524874127460e-05
5.100181197690652549e-03
-7.329775028063673092e-03
-6.810704205661867634e-03
-1.492038244206614524e-02
-1.102994498825811583e-02
-1.639350683935144118e-03
-1.397857753273686401e-02
-1.143301973419635909e-02
-9.904157824839689844e-03
-3.494910381774601026e-03
-1.317257793074300305e-03
2.426089522877296779e-03
-1.245211274052433585e-02
-7.463161566010735951e-03
-9.640655489508495948e-03
-1.418140007136232603e-02
-1.520866501787140543e-02
1.584180062110359093e-03
-2.719838327861855143e-02
-1.307113783868483169e-02
3.977555496258678054e-03
-1.145992758184096426e-02
-6.278132973093731965e-03
-9.472873461090124125e-03
-9.318085432096688547e-03
-2.443203672136024050e-03
-1.363750646749085221e-02
-7.542367848301554344e-03
-1.389520356485130816e-02
-7.950094778039682591e-03
7.596496506671039650e-03
-2.577738954492896778e-02
-1.859418948292357321e-02
9.251872935079258342e-03
-2.064377506074175847e-02
1.233575824953099802e-04
-1.781062409329466772e-02
-9.306621415325212754e-03
-1.057188741584816349e-02
1.265635084299040168e-02
-4.971629526298445775e-04
2.647047022066495361e-03
-1.441327070759577597e-02
-1.565146925275012757e-02
3.279583735634315376e-04
-2.034305359058805052e-02
-2.176845314332628237e-03
-1.950176326893619111e-02
-2.063192247066940083e-04
1.088393752105395757e-03
-2.092800203738111580e-03
-4.359643227264416339e-03
-8.901118062360791408e-03
-1.772370353491910244e-02
-1.038474703406692609e-02
-2.482782628920401219e-02
-1.206280181232689472e-02
-6.895936599017204842e-03
-8.284424800894709794e-04
1.074391201738582845e-02
-5.676369062632177775e-03
-9.960789766343894000e-03
-1.246490815999343194e-02
-3.793054739554077397e-03
-1.402398675831114175e-02
-4.621512738099823919e-04
-5.067995903059293629e-03
-9.768837101927544363e-04
-1.603810387066983284e-02
-5.135281842896096023e-03
-2.278086816852941190e-02
-3.928848540934761803e-03
-6.112615683500764729e-03
6.431901863417259849e-03
-1.030214270493086740e-02
-6.898197516456643086e-03
-9.664319114746845046e-03
1.492999145381149022e-03
-3.522546250667835761e-05
1.292092725238962354e-02
1.106801187322998398e-03
-8.511706433218017842e-03
3.472331806358017192e-03
-1.052189945830504098e-02
-1.367828561737612341e-03
-1.630184677642126587e-02
-6.397659446461033059e-03
5.143718919114255873e-04
-2.129063058961374027e-03
-6.113938694461361865e-03
-1.193495293718396452e-02
-5.871239932890621625e-04
-1.718900519297326956e-02
-7.445361514488020929e-03
-1.296604603842847932e-02
-3.113392047407691961e-06
-8.649773681140306841e-03
-4.273064603115592219e-03
-1.896447444751137024e-02
-4.524773738523282622e-03
9.602207179585976055e-03
-8.126823824289593212e-03
-1.161831045190653798e-02
-1.164563932565743781e-02
-1.136363314822190149e-02
5.058390516004222272e-03
2.434922799596336146e-03
-8.676166949538623423e-04
-2.072688610915554832e-05
-6.548435617460363241e-03
3.611910201471357686e-03
-1.141282622910738806e-03
-1.689853906711755518e-02
8.666047085012833434e-04
-4.151465019650859081e-03
-1.243125675997102351e-02
-1.462737800876069520e-02
-1.278190725642142610e-02
3.398872462132098045e-03
-1.322219112504811021e-02
-5.256449780461622256e-03
-1.542969483971491987e-02
-1.677125844861695331e-02
-1.308952450362133382e-02
-3.165216011341094506e-03
-9.598192672595172448e-03
-1.849779177654140710e-02
-2.820958517402923603e-03
-2.273706472415700300e-02
-8.575069308638511717e-03
-1.769329258408722585e-02
-4.618806478788407832e-03
4.540330257168837848e-03
2.946216993919732741e-03
-1.214466150451820256e-02
-7.464658661660053020e-03
-1.943151893330292285e-02
-2.735885469032310353e-03
9.478569800944748949e-03
-7.162034653382203658e-03
-1.699753126429406208e-02
4.708441776152596896e-03
4.781342113753409527e-03
6.901222598150760085e-03
-5.559787188932993444e-03
-4.205421769898374205e-03
-1.119099878863948766e-02
6.425858842499845500e-03
-6.407928415597553135e-03
-2.127296838755412048e-02
-1.033035176050007588e-02
-1.842974004942019364e-02
-2.290533150867105419e-02
2.575116630319907503e-03
-5.166489029981272477e-03
-7.370461845786657751e-03
1.256942740438972937e-02
-3.176845295042462439e-03
-1.056000466737981244e-02
-1.435492133243141365e-02
4.260205022057161851e-04
-5.463757840998857869e-03
-1.459118950846201648e-02
6.970754565872035007e-04
-1.537856402352651619e-03
-6.752616071586815816e-03
-3.999013464959026189e-03
-6.940939109825288757e-03
-8.821747464995179089e-03
-7.799135469190780854e-04
1.895002193797812231e-03
-1.514919644806279712e-02
-2.446174470052714812e-03
-5.811707134817821994e-03
-9.867660243777442997e-03
-2.337574482848696691e-02
9.295662071022404646e-04
8.112318787303157653e-04
-8.017536665196017646e-04
-1.381621585968887365e-02
-7.526778088291653096e-03
-2.718888585435585026e-03
8.326630798709197534e-03
-1.322372204778708704e-02
-7.460470192272210602e-03
-1.966987771839711491e-02
-1.329564292248055710e-02
4.473426196605209508e-03
-1.058088673689739495e-02
-1.203284875574163991e-02
-1.627727895076970521e-02
1.811674276762825211e-03
2.881851829025779826e-03
-5.379264759036458607e-03
-1.140808686804045680e-02
6.881329474614809524e-03
-2.697958795967240336e-03
-1.355198569865501091e-03
1.702588652039321079e-03
9.580380101459334960e-05
-1.949236520049896573e-02
-1.273925003526025796e-03
-8.699549531032848768e-03
-9.399028487531031414e-03
-1.600639382189326249e-02
-2.118533399656166369e-02
5.517682996383721505e-03
-1.132049845644456272e-02
-1.888276457762255549e-03
-8.575926737712900524e-03
2.472676752353340692e-03
-8.954055690192195757e-03
-2.864850046044811749e-02
-9.135133312928622393e-03
3.289209956436509822e-03
-9.163133720744823588e-03
-1.165539354475564294e-03
-1.597592895502873006e-02
6.621944075835903146e-04
3.161590874998899004e-03
-9.929342320874024255e-03
-1.336950650513533782e-02
-2.199466355985273125e-03
-1.245305277184566468e-03
-1.689146318523495477e-02
-1.826298536943359724e-02
-1.230344119690418049e-02
-7.191797848437137160e-03
-1.950634976686206222e-03
-1.515732600875169256e-02
5.855369073814508350e-03
8.361667816382379811e-03
5.209573131389457802e-03
-1.172876953149595142e-02
-5.097605104226620235e-03
-9.693707715869566074e-03
-1.623670311450530965e-02
3.458375698571878373e-03
2.518477665803953072e-03
8.689295530470035611e-03
1.663934699196711756e-03
-5.211228053768673582e-03
3.055192808282472181e-03
-4.208989563597451480e-04
-1.938491223016019149e-03
-2.936049798536534677e-03
-6.168674383481826014e-03
-8.102826927800663159e-03
1.712567377898351409e-04
-1.465328000392645408e-02
1.506778535294155986e-02
-1.658670334771643329e-02
-1.636425790170237954e-02
-3.289178088114565364e-03
-9.943428941186594622e-03
1.577725421382799838e-03
-7.539684266422045722e-04
-1.391724196445558691e-02
-5.611510556397284258e-03
-1.544700288371084543e-02
-8.606883953826631461e-03
-2.188653392653144413e-03
-9.932462552121847782e-03
-1.026864717935989900e-02
-2.143381556238947022e-03
2.646955189974046791e-03
-1.005058495929332836e-02
9.172931539656490121e-03
-2.307633906396444514e-04
-1.952839314181133504e-02
-1.155323128549992293e-02
-7.981433750781903244e-03
1.763413999976973972e-03
-1.624426726119841680e-02
-2.185465732054522187e-03
-5.758174542156949995e-03
5.786090543689653871e-03
-1.298582837133700069e-02
2.489918850801162414e-04
-5.756300265262833185e-03
-2.200402061465711254e-02
-3.612187636307031408e-02
-6.191518895589887862e-03
-2.670666513180634631e-03
1.145974373063421946e-02
6.788442089813329951e-03
2.961402723341180487e-03
-1.359156059840895860e-02
-1.557359849866728208e-02
-1.133411170798483830e-02
-6.036085305176058097e-03
-1.623007721273821147e-02
9.852140185868209828e-04
-1.090846332215798624e-02
-2.644494027416629785e-04
-1.081437791105390248e-02
-3.565592695733257270e-03
-7.994933536032665378e-03
4.688839627445467312e-03
-1.788172566403806868e-02
-1.089147965555078285e-02
-8.330055959649168562e-03
-9.837231301632616554e-03
-6.180419095358933787e-03
-1.680983669939425246e-02
-2.374439910105801896e-02
-1.550639972533769152e-03
-4.324263337429705770e-03
-9.423447164441170476e-03
-5.512531030357536999e-03
-1.385038097520151397e-02
-1.973506070361366778e-03
4.029161637364066760e-03
-8.717063413355012266e-03
2.855566229541169846e-03
2.926170043440280092e-03
-9.693747144113628103e-03
1.202790268612327108e-02
8.189599932886586220e-03
7.733596028251729648e-03
-7.950802704382819953e-04
7.914189541347128876e-03
-3.799568832818410718e-03
5.343160049547464666e-03
-8.065721569694882936e-03
4.698391565067795185e-03
-9.128426893687315588e-04
-1.352056801885330450e-02
4.658389741381554865e-03
-8.029980607150409306e-04
-1.817687685089715288e-02
-2.634677680660103480e-02
-8.457920605043687742e-03
-1.693424975066174648e-02
-6.544778759423191226e-03
8.753864249348217511e-03
-6.712085840886216140e-03
1.035179122244872865e-02
-8.352771871342453205e-03
-8.012500054078228531e-03
-4.741509710996046414e-03
-9.161958677413961291e-03
1.418785343918862454e-03
-6.670525266804899420e-03
-2.464789085365737698e-03
-4.567762320794492049e-03
-5.927151940301819341e-03
-1.383126366739657540e-02
-1.537269904994771792e-02
-8.409952151608701340e-03
-1.431682245307456386e-02
-6.887675187263060314e-03
-9.541961561063293977e-04
1.480998864277547483e-02
-6.250531795448575206e-03
-1.091447378828195452e-02
-3.490015255260487184e-03
-1.334023139790975997e-02
1.857258926331903847e-03
-1.015304934951398626e-02
2.520679673124903535e-03
4.412476142388682687e-03
-1.812961818888836688e-02
8.702591816042305750e-03
-1.061518778037684983e-02
1.180457363326785705e-02
-7.305032784451192520e-04
-1.118078159970694457e-02
-3.149876256337525663e-03
7.752183569500220583e-03
2.456533123525130990e-03
-1.044956401547110503e-02
-9.259685031379714937e-03
9.543583233362412307e-04
-7.959599436478753676e-03
-4.092197675201524575e-03
-1.092631204167458098e-02
-8.836290152894658856e-03
-4.213584730849745559e-03
4.184984600917580552e-03
-3.631139890442841231e-03
-3.975890838327125754e-03
-2.626823863702184431e-02
-6.928977951061724393e-03
-1.822474778621996708e-02
-4.739109818831727279e-03
-3.620326897099859775e-03
1.362810504482217695e-02
-4.538236417375309840e-03
-8.761651688828794859e-03
-9.235049333023990711e-03
-6.979403417808923218e-03
7.489941504988647213e-03
-7.479833770695213345e-03
-5.364235059713425360e-03
2.594262957353376652e-03
-7.421195574129760449e-03
4.656094245995450950e-03
-7.719949635478844281e-03
-2.033890566709568512e-02
-4.770811189724524087e-03
-1.427636782055522694e-03
-1.690996672032725467e-02
-1.240085860215041878e-02
-6.049390291699680879e-03
-7.856690418758579403e-03
4.828201420823604109e-03
3.082126314862561074e-03
-1.479064778774901107e-03
-9.586695817603498038e-03
-6.576447596315526493e-03
-1.453394907090855073e-02
1.915875184356862502e-03
-1.079909520143316169e-02
-1.781075911449795171e-02
-5.096916140483770397e-03
-1.091258930417603364e-02
-6.118476676511671632e-03
-5.078413085892965854e-03
-3.045771984081336453e-03
-4.407302883203192967e-03
-3.370615573441191649e-03
-1.273320390718376584e-02
-3.854632712415523039e-03
-4.985649574063420915e-04
-6.570516457947569826e-03
-1.787137030420527656e-02
3.104023015244612889e-03
-7.984974045553377628e-03
-6.385407915674681106e-03
-3.353038714698261969e-03
-9.631384117765229638e-03
-1.657583921204138985e-02
-7.347632638309392096e-03
-5.109446831773714268e-03
-1.548946782059769899e-02
-7.148382760676262430e-03
-3.117584934912978807e-04
-8.648213063315049465e-03
9.280538676544765591e-04
4.189258245677420639e-03
-1.239376627631110471e-02
-1.724569506813300110e-02
-1.113005699601883267e-02
1.561322765096509815e-02
1.142416814537750448e-03
-2.073561219178403706e-02
-8.718489441907112739e-03
2.089056663662499681e-03
9.922932257331958019e-04
-6.703241651735707476e-03
-2.466532811124364302e-03
1.082405136016814824e-02
-4.533433735377015265e-03
-1.183441270170709075e-03
9.735611416855059069e-03
-1.561551158485965235e-02
4.342018429640278655e-03
-3.273141561150967951e-03
-3.567173836477901139e-03
-1.718900982256429174e-03
-3.816745659745209712e-03
-1.353539250749175027e-02
5.127217420662332978e-03
-1.452718426192720069e-02
1.007072810907426799e-02
-1.377111798031714456e-02
6.005949152228014058e-03
-2.756176071937850580e-02
-1.775899717754325993e-02
-2.156163177468899475e-02
-7.489661949695818402e-03
-9.920219582274346012e-03
-5.375465828626842767e-03
-3.711571135663667572e-04
-1.445633593666459556e-02
-1.232957306740136219e-02
1.226186676768764236e-02
-5.038743707796210572e-03
-4.036933193028900517e-03
-1.716223605809539393e-02
-1.322229506960331813e-02
-2.127657308372935333e-02
-1.864977644687462787e-03
-1.137268588435494561e-02
-1.465683722755244285e-03
-2.148971257963578491e-02
-1.411386227296512058e-02
-8.098889150349711154e-04
-1.405824257607633798e-02
-1.068559352556174881e-02
4.308075953647360484e-03
-2.017923666060766896e-03
-7.175884173454757063e-03
4.549729376773998905e-03
1.844792163308935215e-03
3.189187596247730074e-05
4.778735637172763437e-03
-8.730969804679859086e-03
2.903639957363261977e-03
1.225438664973403993e-02
4.315897791898907522e-03
-1.691163645463792178e-02
3.070601132154803653e-03
-1.102765382383296593e-03
3.988080857001852371e-04
-1.534565075590357212e-03
1.152485755560452279e-03
3.980613113586019963e-03
-2.085311213385257229e-03
3.326731750531990162e-03
-3.736736721057858437e-03
1.905623467039738866e-02
-1.592516583787539908e-02
-3.692398838520118739e-03
-8.561025891360603268e-03
-1.106235556182129896e-02
9.516580642657333777e-03
-1.156714022545915661e-02
-4.852265632166325934e-03
-6.242684879150481661e-03
1.137170381394140770e-02
6.985980862690661236e-03
-4.703967634436142381e-03
-3.685948276345220233e-03
-2.677364526229270448e-03
1.414177454065502874e-02
-7.218595383478942570e-03
1.046618964562427570e-03
-1.291068909773082814e-02
1.257703508464211480e-03
-3.984643535737924028e-03
-5.564783642764804285e-03
-4.221987175980776788e-03
-1.945092754009374036e-02
-2.499410932762219113e-03
-1.285878692584507647e-02
-1.135877965751903515e-02
1.886334682447784626e-03
-3.997362972299123990e-03
-1.566432681490884105e-02
-1.152642227199336547e-03
-7.788134893652406791e-03
-1.583662307113900894e-02
-2.156044023003478652e-03
-7.996974284039590902e-03
-2.411054590456521065e-03
2.225904642401092728e-03
-3.340170216407570281e-02
-6.237282713043591428e-03
-6.296369186375834481e-03
-1.065481136814751435e-02
-1.392664327805899840e-02
-1.873778624208683949e-02
-7.326941971873483610e-03
-1.764633272753300891e-03
1.273335677113803400e-03
6.201263629480327499e-03
-7.453782908550195090e-03
1.990468808029558639e-03
-1.505844718067225231e-02
-2.160593472558185874e-02
-1.067071096729322287e-02
4.299656060514878489e-03
-2.106927553915604549e-03
-7.946512444944193662e-03
4.590147447641745870e-03
-3.999816460705980965e-03
-2.946531019552922279e-03
-5.656605959872155164e-03
9.420541327625033597e-04
1.751195249086414133e-03
-9.109463361354111499e-03
-1.038746328399844931e-02
-1.230106483040426316e-02
-3.273284231366484134e-03
-7.670529481907081663e-03
1.209444214188038673e-03
-1.292557937552684701e-02
8.350228226243726348e-03
-7.899087938221865599e-03
-5.353931034480152382e-03
4.166320866729422007e-03
-2.166531858217414421e-03
-6.976323820538517760e-03
-1.430677520953446864e-02
-1.732544309760190859e-02
-1.332262791987996395e-02
-1.741046178917897425e-02
3.902433062654643917e-03
-7.138178282561315939e-04
-3.804820583394772585e-03
-2.518864923788154912e-03
-3.588507138209829500e-02
-1.101690551740089168e-02
-1.711561547718635015e-02
-1.105715568864851749e-02
2.431529683861687312e-03
-3.835284753131707716e-04
-1.173873767136850328e-03
5.836196763663112005e-03
-2.267880418340976686e-02
-1.467312979243392580e-02
5.705304709864221675e-03
2.747019794587113838e-03
-1.707905392874639952e-02
5.152219156837105568e-04
-1.069833319229418142e-02
-4.592059881160124798e-03
-1.846609148584363660e-02
-1.101838040201070720e-02
-8.507791270777481391e-04
3.460642167624244556e-04
-1.423086392316352117e-02
-7.693060110688625629e-03
-5.619621801592655091e-03
-5.538741165681470516e-04
1.009021384717254805e-02
-1.048838974885589644e-02
2.324666408322716322e-03
-1.206414636039869134e-02
-2.195106204096418726e-02
7.715621678477719951e-03
-5.291122462781667687e-03
-9.186864774997895383e-04
1.811931148105092341e-03
-3.728011266446118466e-03
5.272886979028331778e-04
-9.753707260211528455e-04
7.420521904316111812e-03
1.558734359824053527e-02
9.426193784328211131e-03
1.835885340398151931e-03
-3.056817839563419088e-03
-2.257364898786870869e-03
-5.153966568530470374e-03
-6.285159943098447659e-03
3.066591592095261839e-04
-1.208195575289436764e-03
-2.585799395238566872e-03
-1.993230166897250188e-02
-3.294901026076841135e-04
-1.322416162607676325e-04
-2.463539715534740233e-03
-2.060011640610292030e-02
-9.790245394132923717e-03
3.908009012266310846e-03
-1.905720806298156567e-03
-1.571633489141920081e-02
-2.608797717796039126e-02
-9.185881958410475889e-03
-8.795164585174788247e-03
-1.906907972918002458e-02
-4.090757339567491734e-03
-1.184235097457040156e-02
-1.688286041463263679e-02
-6.766542131514153256e-03
7.692143203058757336e-04
4.102597910141889299e-03
6.334178235872267235e-03
-4.817242094906732872e-03
1.024206205003661560e-03
-5.645890692190950154e-03
-1.022555747950042691e-03
-1.859988736935134709e-02
-1.179128222243466979e-02
5.970400329501940329e-03
8.549916978945078933e-03
-1.529407463916837226e-03
-1.576046472046369051e-02
-1.785986134458674920e-02
-1.236827496611980076e-02
-6.561295227891074042e-03
8.734103507177038220e-03
-1.413939776909897347e-02
4.559680140835719805e-03
-1.367680272471732440e-02
1.413264275036166598e-02
-2.018567312134047012e-02
-1.814756112016113754e-02
-1.439072249567373805e-02
4.486701271675996860e-03
7.803338254322880405e-03
-9.952528525922595820e-03
-2.582671497995522782e-03
-1.244005695827320873e-02
-1.232126779126683710e-02
-2.108747752139933374e-02
1.327600573662878662e-03
-2.107897329249297600e-03
8.635486530401276228e-03
-2.086221605053635228e-02
-2.745987849153414331e-03
-2.080033817618279907e-02
-8.660747550268131298e-03
-4.661751467805373868e-03
2.854581566531993325e-03
8.148679411146348339e-04
-1.175763821564050973e-02
-1.143547806654345500e-03
1.435914187954606333e-02
5.904886307359765926e-04
-5.738029547859625247e-03
2.347513105700923999e-03
-1.213281940271541959e-02
-6.876488659299509129e-03
-1.011123302067715689e-02
6.360005820094357179e-04
-5.340893079611407079e-04
-6.303749950898456314e-03
-1.435520713741258655e-02
4.791224980749257158e-03
3.909409227652776812e-03
-7.164415269532581516e-03
-2.004087681410730501e-02
-7.678327293161560547e-03
-1.209374136902213216e-02
-1.431460505857046553e-02
4.031246227883289110e-03
4.982675654382371852e-03
-9.371771413305916495e-03
7.213994882402909037e-03
-7.946348348826886426e-03
-9.139870555708185657e-03
-7.918459066181505676e-03
-5.375626876069271483e-03
-1.039080141358889910e-02
-8.394800729138235038e-03
4.215672862795004014e-03
-1.240397138533754461e-02
-1.590105489348127288e-02
-8.690120153815506301e-03
2.315146047328887468e-03
-7.493810614080565098e-03
-1.321819866190395744e-02
-3.092495229552032557e-03
-1.892675680037394581e-03
-2.904877431127602955e-03
-1.427825090842129753e-02
1.683598986571688185e-03
1.168393801254790807e-03
-1.355498721216009776e-02
-1.824550524609303004e-02
-8.095152378162637913e-03
3.067833320483425233e-03
-1.863771947215022221e-02
4.625906620449400132e-03
-6.331208282792786211e-03
4.977095314544352977e-04
3.359191064394711872e-03
3.104294454020765925e-03
-7.927910368169286542e-03
4.243021197982294219e-03
-1.448672976452813031e-02
-5.694699564213052262e-03
-7.533556329068456792e-03
-1.895291551243195177e-02
-1.427911445514061690e-02
-7.772443250182352673e-03
-9.118479027299387224e-03
-1.859417705403417897e-03
-1.281401766733692967e-03
-4.631575145196714649e-03
1.458954164078154645e-03
7.011840862157413257e-03
2.803243618749933202e-03
-1.401547454368380283e-02
-1.741731945255552486e-03
-8.643068090604978659e-03
2.482449177994610549e-04
-6.423553543428905423e-03
-1.265496511132587799e-02
3.521288535576455603e-03
2.286171439096388680e-04
-9.519903219900738159e-04
-1.213314129611799304e-02
-1.141963786544508870e-02
6.912683007159245614e-03
-7.499744768555298424e-03
2.211120883421260636e-03
4.990461911016620504e-03
-4.293336056452198846e-03
-6.958797370410530446e-03
5.931000271149171332e-03
1.484436207833200738e-02
-6.167108945359391602e-03
-1.773257597281354889e-02
-6.421354465321552768e-03
2.703230081924720089e-03
7.056719348771585756e-03
-3.072939403383810088e-03
-1.562157945743766589e-02
6.297093788400200294e-03
-1.112955450337742812e-02
-5.472467177706749446e-03
-8.250358926059707387e-03
2.302952111243421196e-03
-1.101805297272900191e-02
-2.441666920839957234e-04
-5.873308357203797618e-03
6.232430969540356594e-03
-1.158174475553171677e-02
-1.335871980972803789e-02
-2.203457068941098301e-03
-1.492434438739944497e-03
-1.136225444915235638e-02
-4.490985688286284160e-03
-2.874658367053354712e-03
-1.086801216529621403e-02
-6.866126495601504454e-03
-1.077482507661109423e-02
1.502573618416148601e-02
1.110229168293252675e-02
2.662790338065487011e-03
7.488154439869170072e-04
-9.179743263481549703e-03
7.860390032684178366e-03
-1.570960532509110830e-02
-1.985327237134481160e-03
-2.527998493449797133e-03
-1.855362639367255997e-02
-6.132174248275129406e-03
-5.919621257760241013e-03
-8.375817855262250589e-03
-9.255794676682109132e-03
-2.716023361880180037e-03
1.177639211697097121e-02
-1.468019821083700258e-02
-2.154525739921664320e-03
-1.492338536592299411e-03
-7.341779844941032605e-03
-1.669339044520010140e-02
-1.715543634188895772e-02
-6.527798017202842903e-03
4.157446233299203278e-03
-1.083373640798604952e-02
-1.436748477126944742e-02
-9.694853372731048954e-03
-8.263742649256465784e-04
-1.693566978418392655e-02
2.549973007842489328e-03
-8.240131892575315239e-03
-5.536637466356974374e-03
-8.166768404790088198e-03
-1.372725066674763440e-02
2.016395171640355741e-02
-1.527083746478869776e-02
-1.583905635810163234e-02
-7.625145960980915343e-03
-6.593909247227664784e-03
1.115781181625202095e-02
7.398299454949740965e-04
-1.510526618220381888e-03
-5.168489879466641075e-03
-2.663238086083889386e-02
-1.471112108838957405e-02
-8.187903226495757761e-03
-5.181005443527757735e-03
-1.632373210583878964e-02
2.795081226526467330e-03
-2.257876415099151473e-03
1.103981715660067899e-02
3.323259836224713454e-03
5.174729231834112762e-04
-3.468722798924177286e-03
-2.165565206890390781e-02
-2.507572637149226707e-02
7.614758470750926204e-03
1.036957699170602083e-03
-3.012345759069892919e-03
-1.618880536434021480e-02
-6.038793774848734419e-03
3.687903309001335991e-04
3.144035721763921952e-03
5.315858369975626219e-04
1.758631679991016356e-02
4.772156493893758844e-03
-1.901358730819558904e-02
-3.805825983753946453e-03
-5.219451302460499306e-03
-5.548626491847494235e-03
-5.661915710907455303e-03
-6.809502400298970450e-03
-2.645765328283155443e-03
-5.260927659483574832e-03
-1.588374709084654744e-03
4.559000717123162620e-03
3.023113993226357078e-04
-8.251065330027864547e-03
-3.570657865202166506e-03
-9.013483101387189528e-03
7.149081223561909004e-05
-1.114766645380098689e-02
4.722583497579503457e-03
-2.188950904593374869e-03
-9.221483055645096974e-03
-1.829157121504726077e-02
3.340030981581470961e-03
-2.172726374725092360e-03
7.026594594122483788e-05
1.313691638462489335e-03
-1.172083110264256559e-02
-9.576148636343013044e-04
8.181722240460180193e-03
8.551877179500785159e-03
-1.618754953703629984e-02
-1.173600031268993635e-02
2.991002521761385816e-03
-7.075701230652964822e-03
5.968006134166865644e-03
-2.318323690094707679e-02
-8.445916180017911312e-04
-5.855727206917701747e-04
-7.413712960646010909e-03
-2.139574078664334411e-02
-6.758353633766095957e-03
2.727978663458387014e-03
-6.430018667352302777e-03
-6.879130946333627573e-03
-1.018876734835345887e-04
-1.151241832451368324e-02
-1.914197998198976028e-03
3.641347509830643488e-03
-2.589722132784941493e-03
-6.400297566146169112e-03
3.880762588980064647e-03
9.658094642627819762e-03
-8.980802529711815613e-03
-9.401470733638880861e-03
-1.581649937206883530e-02
-1.212992761995710170e-02
-2.117697932457608505e-03
-1.874650689882460244e-03
5.258718361346897616e-03
-5.402935746123915459e-03
-8.561233712379457197e-03
1.046269990893551952e-02
-4.720281421896609444e-03
-3.485499914195765939e-03
-5.788459028807709829e-03
-1.348819466469791629e-03
-7.601125918730303882e-03
-1.019514165589774715e-02
-1.144602803888944420e-02
-2.816079404066934577e-02
-9.480885786382352992e-03
-1.512864826140396766e-02
-7.506517009683020755e-03
-7.423629855836651713e-03
-4.261208817536011814e-03
8.385503605395671842e-03
-4.342156063086162823e-03
5.914354448755368941e-03
-3.325807697971318831e-03
-9.978866428717340573e-03
3.330328109735948647e-03
-2.012671932826003672e-03
-8.559759164231153100e-03
-7.242104608951887255e-03
-9.965501827217192188e-03
-2.829376088133428706e-03
-7.707080388960655185e-03
-7.071325151878246791e-03
8.088012790155231502e-03
-5.573085657690227991e-03
-9.870363213301763458e-03
-3.108398635050560379e-03
-7.385938897662144148e-03
9.140656722030409895e-03
-3.750611207404989066e-03
-8.139073710370809192e-03
5.991101351466819602e-03
2.110831226810499280e-03
-4.120637611923476211e-03
-1.396202557156849683e-02
1.061824838845775235e-02
-7.504029411162469474e-04
-3.052701335198845789e-03
9.967598617403275463e-03
-1.671576584545160895e-03
-6.786239970523798813e-03
-1.510407030325295469e-02
2.224786865928265046e-04
-9.067622530948943674e-03
-1.897076606204866484e-02
-6.210266450863658784e-03
-4.732680832919432604e-03
7.377665442669206243e-03
-1.152440409159887977e-02
-2.745520002501839873e-03
-7.811862594520972529e-03
-1.357929697774055804e-02
3.320504031606902589e-03
7.601127707950343371e-03
-4.890700775869566072e-03
-1.178054334826860068e-02
-1.694916689678900926e-02
7.192641335302792961e-03
3.813554019557079296e-03
3.839810503450192484e-03
-1.074207608383112925e-02
3.469139313167982856e-03
2.524667654424794273e-03
1.371877937580966720e-03
5.424522768290242387e-03
-1.406687327118309391e-02
-2.012858031436456918e-02
-2.182139881356499889e-02
5.126559547024899053e-04
-6.855366282163165119e-03
-3.587189130043454046e-03
-1.738683221367295733e-04
-1.857928450676084135e-03
-2.969143747532860308e-03
-9.499230572956996951e-03
-4.432085728084266159e-03
-9.371399700778526229e-03
-5.423058190699856645e-03
-5.391321662198000778e-04
-1.122294056919917633e-02
-6.367945247214138772e-03
-4.924903832859427698e-03
1.567985023514987955e-03
-1.774769745802260226e-02
-1.472169181877068175e-02
3.398778708044392083e-03
-5.482665881250235610e-04
5.293515674510055821e-03
-7.480862895194605525e-03
-6.021339471601800698e-03
3.740532983873493065e-03
7.319725047080204335e-03
-3.897565740337767624e-03
5.271566394913404160e-03
6.230769104322026429e-03
-1.101607099088144567e-02
-5.038664426326552176e-03
-3.045230351927542128e-03
-1.486038154062154816e-02
-1.189734401819477101e-02
9.266563710927166325e-03
-9.060250870696624770e-03
1.778244187124962752e-02
-8.131893287062484307e-03
-6.602116323976599396e-05
-4.325331425246965213e-03
3.163536564887712774e-03
3.109775147063501520e-03
-2.394391766861653920e-02
-1.420032962020834240e-02
2.623268372545751407e-03
4.000391726618280144e-03
-4.469822381482980653e-03
2.262886050613869843e-03
-1.056365179272609686e-02
1.047441171991319968e-02
5.189748100642500514e-03
-1.157985026539365414e-02
1.349070190200037621e-02
8.069127684171034653e-03
-7.239347586945285920e-03
-2.429439703620212693e-03
-1.171112288713924664e-02
-6.208366810104289741e-04
1.602211374253508305e-02
1.029215131357962909e-03
4.434536944574424093e-03
5.965622369290690327e-03
1.314357336641057417e-03
9.640139359272680009e-03
4.303231274026833261e-04
-1.235438475546058422e-02
-1.428677782938740301e-02
4.843532524409832618e-03
-7.250081771476810403e-05
1.320865071536038221e-03
4.750358178495449855e-03
-7.243271266779646028e-03
4.333438401667837232e-03
7.811108739592574016e-04
-6.855913757076538551e-03
-2.303645235298767621e-02
-7.363383033426364362e-03
-1.414067581839692500e-02
-4.765336154282605145e-03
-7.699626470906502807e-04
-1.159437451044058147e-02
-4.985537338906155915e-04
4.212674855921387171e-03
-1.335586853678980522e-02
-2.734548356135178479e-03
-7.462496847240178725e-04
2.815480259006733574e-03
-4.114396450430721566e-03
-1.082322124259117377e-02
-5.227289815398720313e-03
-1.385618690276410776e-02
-1.594721354366644694e-02
-3.263148065467830813e-03
-1.111545992532912350e-02
-1.058443648064528141e-02
-1.200022445595716643e-02
-8.834531799750312483e-03
5.089112237500435787e-03
-1.807123565071730789e-02
-4.258200553268826766e-03
-4.022089124948092197e-03
-1.654989606724488471e-02
-1.893516101345952825e-04
4.821710201973646893e-03
-5.431379495962682232e-04
-8.762647504791880315e-03
-2.711922102449533089e-03
-8.342353288625085905e-03
-8.072360325723669169e-03
1.279387281252448820e-02
4.981634340574286196e-03
-5.723201218073369068e-03
1.538148283727680532e-02
2.960095796365682427e-03
-6.640348896599225330e-03
-3.574669153344177137e-03
-6.346582316851375784e-03
-8.372037688148148415e-03
1.358377229250473228e-03
-2.070165505762880365e-04
-2.679528686767233825e-03
-7.465052787744576833e-03
-2.249637786761920707e-02
2.748281407272596278e-03
1.021617732990138562e-02
-2.722323618835523640e-03
-1.424042342253490322e-02
-1.609206987462440119e-02
-8.083936338165325503e-03
-1.859709644334584314e-02
-1.084871097245547131e-02
2.456161431999444138e-03
-5.067919214167809945e-03
-1.068622353264456031e-02
-4.278168475070177369e-03
-3.774360536054756615e-03
1.172674910168904723e-03
-8.645188533655135538e-03
8.530734184501549341e-03
5.502702851271571403e-03
-6.792212201793049881e-03
5.735206030226236949e-03
4.749324025765327452e-03
-6.815363482757918340e-03
7.915150140724473010e-03
-8.663911820948539885e-03
-2.174427161433906217e-03
7.276715212827854738e-03
-1.954207859954832163e-02
-1.809959510702333768e-02
-8.322216021111427178e-03
-3.023247224511999443e-03
-1.074970287407193970e-02
-6.157445187809715802e-03
3.615024031655430983e-03
7.722085012795706395e-03
9.072466965430093025e-03
-1.292867433792650386e-02
-5.651902598436704152e-03
-1.115640892863987120e-02
-9.047610454813899417e-03
-4.413926314214568734e-03
-1.947556183791971469e-03
-5.765895426072065698e-03
-7.527586971827614215e-03
-2.143383993635216214e-02
1.802349090678070920e-02
-1.005611769648442726e-02
8.628246165818132668e-03
-1.056871939202322017e-02
-1.180311550500951802e-02
1.063794999512769970e-02
4.329261519049440628e-03
-5.069214939759114115e-03
6.370530990274684419e-03
-1.732358412335391687e-02
-9.459052080941979593e-03
-1.487286892312638005e-02
-1.819456470141895058e-02
4.904636233852789108e-03
-6.752292916717161399e-03
-1.453416865433421537e-02
-7.487802672842962769e-03
7.397220426323574891e-03
1.022780481132559878e-02
-1.699371416845581574e-03
-1.337716919957858235e-03
5.846552824723244210e-03
5.111111412817032616e-05
-3.822687968888905264e-03
-2.182577621606931681e-02
-1.108789520299795564e-02
-3.858148349317154675e-03
7.983636869018210266e-05
2.673934706585166885e-03
-1.242787740672848286e-02
4.824796516269999960e-03
2.588852980241641757e-03
-7.538846493504732828e-03
-1.401211421538905814e-02
5.409564183955337460e-03
-1.603526395601675980e-02
-1.207417208767866922e-02
-7.425046522036961652e-03
-8.229870993393765058e-03
1.062848084010725551e-02
3.563408564807590568e-04
7.315962063333268824e-03
-7.232019192047287048e-03
-9.314596147390568140e-03
-6.233532630251749189e-03
3.019377255063785803e-03
1.370006498806459897e-03
-1.055877751094821265e-02
8.986725826675244846e-03
8.539228637448733825e-03
-2.116802728910560476e-03
-1.227704024968468083e-03
-1.205903467460877655e-03
-2.205130415533907567e-02
-1.750382397441298168e-03
-1.536065228540872338e-02
-1.475145989372391711e-04
-3.294870629311526158e-03
-9.162314946428575663e-03
1.038228899811672983e-02
1.638240036605147915e-02
-1.072983649967322248e-02
5.833886959466798479e-03
-1.617363956859995885e-02
-1.258237123868080664e-03
1.349287499561573934e-02
-2.729784258530274302e-03
-1.811940381780950335e-03
2.037598049928279233e-03
-1.519850400561398134e-02
-1.260074661276647072e-02
-3.017313391924451426e-03
3.537910908819144953e-03
-1.899965198791526196e-03
1.512203854820523118e-03
-1.799862660264647807e-02
-8.702006249435720320e-03
5.676966205033628400e-03
3.202736526381306462e-04
5.436376239267931565e-03
5.146640891274380757e-03
-1.332405897299251225e-03
-1.252047527252934077e-02
7.652787246015848623e-03
-7.343172730117750353e-03
-6.148326576472894342e-04
-1.232919168722189894e-02
-3.028878890084941555e-03
-3.901614463320172890e-03
1.776395993280644424e-03
-2.582174628207172060e-03
-6.997368610021505002e-03
1.269416006567444279e-02
-1.385766713459009834e-02
-6.946906734136623976e-03
-3.743078913393002669e-03
-5.763334965919330796e-03
6.060634515012041333e-03
-8.349446870426581457e-03
-7.994166876608950825e-03
-4.851462339345798819e-03
-3.229306728928219364e-03
-8.062112637295126144e-03
4.166553252622408159e-03
4.526371960005674301e-04
-7.541131739377550033e-03
-8.282724957803142343e-03
-1.162000702273363606e-02
-4.951657262051852373e-03
6.875509469183367639e-03
-7.425557821282789336e-03
-6.559484790668011073e-03
-1.432175257758724549e-02
1.374282439003249008e-03
-8.525649883449516395e-03
9.061859721055567918e-03
2.029218234742817366e-03
-1.005762753907947504e-02
1.173676798850566486e-02
1.710181153168746204e-03
-4.388232542136908873e-03
-5.855098784234250876e-03
-4.607664918147298672e-03
3.792439318748547401e-03
4.899487572289602105e-03
2.846123491551448732e-03
2.104799471748895409e-02
2.637409399901692771e-03
-1.142750997026237281e-02
-1.131831525063247898e-02
1.997256790784582986e-03
2.703440626148088770e-03
3.116130989157719217e-03
3.379479065602148183e-04
-3.539788199297047057e-03
-2.144685962126447864e-03
2.539583557972422377e-04
-9.427923308064694793e-03
-7.377539405915036624e-03
-8.375409627670950263e-03
-4.719921534851832280e-03
-1.320577964193487283e-03
-1.685814939504847246e-02
2.297043222171539500e-02
-2.324239839501058419e-02
6.098511272899339447e-03
-4.790939053258299815e-03
-9.365158338939305388e-04
-1.291160845867622177e-02
-1.264502277265303239e-02
-6.942368324836065141e-03
-3.514936187432506336e-03
-1.969655927733114653e-02
-9.463987541928063282e-03
-5.301156189237763924e-03
-1.935060402477890851e-02
1.370307220314706878e-03
-9.627885529609369469e-03
-1.600799039538315085e-03
5.630133015255249377e-04
-2.682303921232667872e-03
7.872427845121076836e-03
-2.995937340272443201e-03
-9.326944875327414924e-03
4.273691887440436710e-03
-2.600036500714484472e-02
3.662979239786240144e-03
-1.866764598588266377e-02
-1.291541401642924865e-03
-4.600023335459740674e-03
-1.178788373818364515e-02
5.398028809974359313e-03
-1.014273447080405594e-02
-1.247908247011304990e-02
-2.976808708591410866e-03
-2.801281133525308775e-02
-1.689664319734730455e-02
-1.765610944535203966e-02
2.020993348752718119e-03
-7.702168188097666471e-03
4.722163325032031379e-03
8.239195552504354272e-03
-1.096247414472739136e-02
-8.440412501778305973e-03
-5.196894415545491759e-03
-7.154344403360529854e-03
-1.132808618710428629e-02
-2.612785412260293025e-03
7.342698609203697838e-04
-3.995953886775481393e-04
-1.668420134523096801e-02
1.055236471262508725e-02
3.147508527037168064e-03
-8.529460813467639596e-03
-2.666087774191097659e-03
-4.363663915381707330e-03
2.558054609536734598e-03
2.127920485514027578e-03
-1.388449778083995778e-02
5.504038469787987317e-03
1.374800791204023600e-04
2.857248062227261704e-04
1.012978900767553050e-02
-9.648056099586832177e-03
-8.903121537866581087e-03
-2.536707370485711578e-03
-6.632411695893927935e-03
6.570713328412385555e-03
-7.982591818796829636e-03
1.962637621417988656e-02
-9.425525691039438048e-03
-7.456142143111085287e-03
-2.011953425015229092e-03
1.509385531613491836e-02
3.136805973252942102e-03
-1.236845241659591298e-03
3.589573485346534212e-03
-1.307047236458979377e-02
-3.969060215233985965e-03
-1.373438608018216420e-02
-9.219380864209637122e-03
1.646545869462855789e-03
-3.033473406597522216e-03
-2.114470373729789108e-03
-3.137750390949446992e-04
1.024794694166488059e-03
-1.120041268170385296e-02
5.902227509480398315e-03
2.808400453036818522e-03
-1.092293498827279566e-02
-7.999215068259934655e-03
-7.059157360976658219e-03
2.779595045682134013e-03
-6.861881012629129743e-03
-1.156593301375957207e-02
-7.228485057404177537e-03
4.116566798831507341e-03
-9.954100021030240497e-03
3.711096181031674993e-03
-3.683626714608875287e-03
-3.453421838885601097e-03
-1.186538749995292956e-02
-3.126546367583509217e-03
-7.864119272647079537e-03
-4.128151775541807032e-03
-1.166659406449027138e-02
-9.905370938701644340e-03
1.468209846994010699e-02
1.021224127645348331e-03
2.985841933428197512e-03
-4.105295826725171085e-03
5.033814491511991868e-03
2.525251242003267310e-03
-8.476078504865361060e-03
-1.188858281726227865e-02
1.212655039454879971e-02
-4.486480268967907130e-03
3.223855980652746370e-03
-1.888125158751667023e-03
-2.044928745742773633e-03
-7.450333607344245164e-03
-1.034429275084247819e-03
-1.036582285501049493e-02
-4.959235513412344962e-03
-3.253035137837383042e-04
-6.810569220969755339e-03
-1.062254403970731668e-02
-8.065869408881435471e-03
2.562492657026544697e-03
-1.149769469066853726e-02
-8.690891068490491991e-03
1.027253096887694372e-03
-1.123399798856501708e-02
-8.943339110305556158e-03
-1.392996808964096223e-02
-5.912294130038106381e-03
-3.928075437595282549e-03
3.677037485562648436e-03
-5.388888488194310163e-03
1.917618415297967990e-02
-1.288023985982147783e-02
-1.167317578969623813e-02
-1.117221322567929151e-02
1.850314381718159984e-02
1.740701738983374157e-03
1.002404861291051469e-02
1.710866552028689376e-03
-2.921035462821014797e-02
8.546763238729250534e-03
-5.027188902623436206e-03
-2.513516664300856438e-03
9.613165374266572499e-03
4.569357234777177319e-03
9.529672070304912382e-03
-6.351633021659087476e-03
-3.149461360100865893e-03
5.498197952817585678e-05
2.629419402573563921e-03
7.869883490732207084e-04
-8.805411150653917260e-03
3.282604954349721809e-03
-6.568771859370235722e-03
-1.380626120480352680e-02
6.384578901314602942e-03
7.075976172350970615e-03
-5.896136900424543692e-03
-2.290177628920355476e-03
-1.047172640397321490e-02
8.441823080853004188e-03
-9.554402262915064753e-03
1.709215573857902643e-03
-1.438255424233541441e-02
1.252893080834108046e-02
-1.219017740917622064e-02
1.858579745122154389e-02
4.883305978405069747e-03
-1.290572037325238806e-02
-5.502184730765738961e-03
2.686528611090762721e-03
5.157817081663159395e-04
1.320224205469951173e-02
-2.438974753722345304e-02
-1.112823190515760917e-02
4.354029677450569312e-03
-8.222569135527390410e-03
-2.198767288087831104e-02
-8.579090225068355599e-03
5.676878337609912901e-03
-5.630667144550378402e-03
-1.169786984653991418e-02
6.614172859920003887e-03
-8.796735933908665650e-03
1.899961287179244502e-03
-1.095694382151004599e-02
-1.057826402648331422e-02
-8.043818630239766079e-03
3.740074323457458867e-04
-1.973632002728454952e-03
-8.341464344840435544e-03
-5.910464636524642712e-03
-1.673189537548524846e-03
-1.553738790313521391e-02
-7.840115380805343787e-03
5.019234817574432655e-03
-9.658908599036907655e-03
3.362662726644223728e-03
-8.558778208264077167e-04
-1.718738449968177165e-02
4.243605025821969683e-03
-1.096509579330822229e-02
-2.013845697103492510e-02
-2.237946961913729431e-03
-1.088316286351265205e-02
-8.252069591529831091e-03
5.405905629472712581e-03
6.408574687441973353e-03
6.173788180272679095e-03
-1.524884632854673489e-02
-2.538741427475512194e-03
-6.393360479993023468e-03
-3.536497098490970579e-03
5.705219756148073064e-04
1.022966088805297644e-02
6.179674702800275893e-03
-1.287177504505132054e-02
-7.581134841037812967e-04
-1.863272733968053194e-02
-1.193532818463194194e-02
6.944554314483163820e-03
1.240541786923038577e-02
-3.927215529381780125e-03
-3.751785501533559143e-03
-1.582650781000241320e-04
1.097076291752203600e-02
-7.937619571831616705e-03
4.347592591290293587e-03
-1.262611686750351840e-02
-1.923218148907490481e-03
-1.991028990431378820e-02
4.420420635168965159e-04
-6.949290817554301496e-03
1.000085373028207015e-03
1.104138470287966073e-03
-1.642396556061815824e-02
-9.578856655114868779e-03
-1.748962258032466313e-02
-2.748551795596133364e-03
-7.050260464485284470e-03
-8.631098900014061784e-03
-5.678961240941042023e-03
-1.822878506216005570e-02
4.740993024494147040e-04
-1.359449819369886944e-02
1.108317301871994398e-02
-2.247547103476955563e-02
1.735127965705911268e-02
1.194333015215450107e-02
-1.196471979965489478e-02
2.855996047596860883e-03
-1.004693014130550975e-02
1.962159838910839445e-03
-2.579883559140721400e-03
-1.057608778947690883e-02
-2.478549828577643159e-03
-5.310042123195943741e-04
-7.332122410364912135e-03
-1.869064808362618652e-02
-1.966351721098904843e-03
-2.036893478859608947e-02
-4.678049960233292281e-03
-9.135749564071065114e-04
-2.847056113653323017e-03
-1.453203364107787283e-02
1.686494025968921645e-02
3.354389487076466555e-03
-1.204860139480099131e-02
-3.106046027649712275e-03
-3.400151233394771520e-03
3.067197746982636142e-03
2.441187095181273498e-03
3.148585406703040355e-03
-3.020621783381794573e-03
-1.225394248476369304e-02
2.528790539686512438e-03
3.654910048817277407e-03
-1.355077777772802257e-02
7.069772826071373840e-03
-1.371719414760046813e-03
-1.728157671318628422e-02
-8.336608114333022776e-03
-2.486763053898578824e-02
2.014720521995384643e-03
2.184373496085252608e-03
-1.001396509342549271e-02
-1.701597461347102670e-03
-1.088623831472738078e-02
5.668972362834217953e-03
-9.083551962535487551e-03
-2.239055503483261805e-03
-4.013641154098471914e-03
-1.138092389648669676e-02
-2.237718119152391077e-02
4.980570067983768924e-03
8.496214347854507548e-04
4.695647718283947787e-03
1.317879237944229523e-03
-6.728762689420218074e-03
-1.568396953189206411e-02
-6.038631649999342578e-03
-1.604647636688381006e-04
1.341876646732460647e-03
3.143535561607433988e-03
1.147878222419855554e-04
-1.316163152845171644e-02
5.216190457297271120e-03
7.379054054779248320e-03
1.014304142312900340e-03
-2.821868793265556487e-03
6.372339060937828870e-03
-5.854725290292115726e-03
-1.053844181387691981e-02
-5.801009744262917772e-04
1.309541461370243576e-02
-1.265131532627282972e-02
-2.711100323449982738e-02
-1.335804792455897068e-02
2.563444638190858025e-03
1.884766204483678863e-03
-1.515562962604233982e-03
-4.709059241772698898e-03
1.370726399157132106e-03
-1.158810148246740106e-02
1.162701606478623757e-02
-8.685438104531052403e-03
-1.769694688732817087e-02
-8.882659726042263851e-03
-1.067315282363906492e-02
-1.020757537779470869e-02
1.971075139403030002e-03
5.889655680574247716e-03
5.544698076584474687e-03
-9.713800197357078461e-03
-6.433639892971140285e-03
9.054785589582822541e-04
7.096190622563315837e-04
-9.579354929367336555e-03
-5.238719229409431744e-03
-1.838751160828715203e-02
-1.152253222537476772e-02
-6.648896226249712167e-03
-1.404127898407744705e-02
-2.334464930321743324e-03
-9.400183454346787079e-03
3.651471741667221445e-03
2.795073254173584439e-03
-2.147589091973934813e-02
4.684244074481081844e-04
6.843346070549199446e-03
8.910723053410186598e-03
1.076639395168059975e-02
1.185315046345376908e-03
-5.344072329482442256e-03
-6.468817278289296958e-03
-1.735944784690144835e-02
4.317721579421310470e-03
-1.257121800885231330e-02
-1.139334915539851577e-02
-3.118774291618811069e-03
-2.359170838598080924e-02
-1.114282521402921652e-02
-7.470459126025384179e-03
-4.442603612844667205e-03
2.785480804774586282e-03
-1.396153030927379558e-02
-4.299100619275232800e-03
-1.104646157294494196e-02
9.973050398976177414e-03
2.850181050086253443e-02
-1.537857601643953000e-02
-1.770467469715912220e-02
2.177552682301240380e-03
-7.956676349079679425e-03
-2.396260736419679113e-02
-5.905940549458704378e-03
-1.417422795247531495e-02
-2.928981434007648169e-03
-1.215880162251792816e-02
7.160187698426213714e-03
-2.084497699752312777e-02
8.516841234923688830e-03
-5.848582169714525809e-04
-8.725026564279999772e-03
-9.801135601546254530e-03
-7.599404196081442457e-03
1.040519283508474242e-03
-1.565049442339200986e-02
-5.184271443640086317e-03
-4.170461210290776419e-03
3.569854269752258634e-03
3.185007669164926711e-03
-1.142012222432951633e-02
-2.478731079629051693e-03
-6.272062728272354871e-03
1.181165457628609826e-02
-9.824182519930807489e-03
9.703932140034678480e-03
-2.960854680626241308e-03
1.538536627692898250e-02
-2.629674687830687186e-03
4.531823314038800968e-03
-1.690454457887199252e-02
-1.193800901586706750e-02
-7.677767059735472049e-03
-8.576493546453488282e-04
-1.658645638991029098e-02
4.057351723628730561e-03
-7.012713828230176562e-03
7.678222766972663503e-03
-2.038827218954140236e-02
-8.272734880609200481e-03
5.368149390858519172e-03
8.745182110091138245e-03
1.828642175676380502e-02
-1.541480366389865950e-03
-1.015344321250776123e-02
-4.218041319004447488e-03
-7.745074568766829003e-03
-6.300807921755365894e-03
3.746773145748963146e-04
-1.322328352405754796e-02
-2.784939457279682166e-03
-1.098198314421852846e-02
1.514298745948979008e-02
-3.855401594350035279e-04
8.957955214561138038e-03
-1.056750322198631367e-02
-2.290483327719935883e-04
-7.491059115153337819e-03
-9.732149251657639874e-03
1.096065416452882829e-02
-8.852915548477660254e-03
-6.391000752970379603e-03
-4.206637788858607827e-03
1.164504371333284017e-03
-6.352617219337370821e-03
-7.816985444353221138e-03
-8.359594989446030022e-03
6.996801410077277232e-03
1.031209811510047994e-02
-3.580245408568146891e-03
-1.429910335670980760e-03
-9.991011567621091785e-03
5.656206463375152912e-03
-1.012003312239083928e-02
-2.684334381153764826e-03
8.081764239748167027e-04
-5.836735027288216839e-03
-6.424422215414752821e-03
-1.460081242346556070e-02
-2.646605721298647337e-03
-8.590214966751706996e-03
-5.244205230608306803e-03
-7.662402258560554492e-03
-9.917179738435082104e-03
1.011854641331915751e-02
-1.617725659226197654e-02
1.325059431823771903e-04
-1.042180438022381403e-02
-9.220132632355604319e-03
1.006014008815080303e-02
-9.927090220366014892e-03
3.858697041994789065e-03
-4.215412610565646631e-03
-8.094475681062605898e-03
-9.441240224311742840e-03
4.996142798807388583e-03
1.278329951333725782e-02
2.213742084242317344e-06
1.318486247741199307e-03
-9.391064580784133642e-03
6.644603185920856196e-04
-8.960506989020263283e-03
-1.375273480996275222e-02
-5.538548748094114342e-03
-9.013702358802931983e-03
-3.588492403326140699e-03
-1.563072191785333867e-02
-2.789990605715375824e-05
-1.631067686176996016e-03
-5.982300915945476874e-03
4.442020198720927383e-03
-1.400117546100422376e-02
-3.814948021166212309e-03
-1.086166306682186458e-02
2.110970083823687348e-04
6.780819929303982287e-03
-7.103380248631057867e-03
-6.174250048182986297e-03
7.829965028217115638e-03
-1.020203415084553616e-02
1.857879043393873561e-03
1.083727198391132469e-02
-2.760559923895692150e-04
-8.092164732736073854e-03
1.010366718263610002e-03
-2.691098176684127846e-02
3.016095646637644142e-04
-1.900400991731599626e-02
-1.016551748341391372e-02
4.481313747887212019e-03
3.705681250711258343e-03
-1.438267321009175509e-02
2.676793785487293492e-03
-2.471919480577452772e-03
-5.618263251095565423e-04
7.349446072114937216e-03
-2.303601943629694782e-02
1.865560298312859489e-03
-1.757969213752091572e-02
5.015771155486488733e-03
8.683571629055003571e-03
-1.115761920992065954e-02
6.557776901391756778e-03
6.609059049963372443e-04
-5.646686075410513490e-03
-6.236314945979648527e-03
1.175921370359251338e-02
-1.730284573182825150e-02
-1.102751698527738161e-03
-3.788882138679424208e-03
7.864411473483460743e-03
5.367260224163210129e-03
4.907454121428837801e-03
-1.469220766850206153e-02
4.007757406851647670e-03
7.604752752390100956e-03
1.175359111323909071e-02
-7.520206226372405829e-03
-1.010201095833682984e-02
1.003030284132059094e-02
-5.085206020358220419e-03
-2.670372471511389331e-02
4.977725105824140801e-03
-1.514879134753145673e-02
2.752515237699030247e-03
1.638030386278455791e-02
-6.530695622321767459e-03
8.883089714979709164e-04
2.300175371961122716e-03
-1.107491203405311202e-03
1.956794503852142715e-03
-2.101879816384226093e-02
-6.045089894757304724e-03
-5.275000261294045603e-03
1.135705171290415406e-02
-5.578820451131820662e-04
-1.003641961341752292e-02
4.612438874630698550e-03
3.765371986640268288e-04
-1.085042235950729218e-02
-1.197105649963176727e-02
-3.386662407847016495e-03
1.287496972615317231e-02
-1.908696377752491444e-02
7.801068479730203890e-03
-1.312493939945829149e-02
-1.235658105832504461e-02
5.170001858189313473e-03
-1.001078750780993662e-02
5.925209785220745921e-03
-6.890750235370780331e-03
-1.326223440372474409e-02
-3.173612794010116471e-03
1.263651056622175882e-02
-3.229010417173284672e-03
-1.137346518014392682e-02
-2.952508735723619569e-03
1.159250725453559762e-03
4.562232074499015730e-03
-3.476914082233782503e-03
-1.868892201902758220e-03
-5.372645694079999749e-03
-9.230531559304961872e-03
-2.709950944457059467e-03
-4.597251413531010765e-03
-1.454570098907929238e-02
-6.856125373190092784e-03
-1.124679573068789427e-02
-8.870642514641606871e-03
9.802485639975655474e-03
1.315014819499738126e-04
5.379887000633144442e-03
-2.372422779050317732e-02
-1.587532436594977364e-02
-4.226168833167617996e-03
-2.196971094355555686e-04
-6.085150501131527875e-03
5.765892862755717455e-03
-6.549670259365606741e-03
2.156157335571463971e-03
2.985278324121323594e-03
9.844397793878814640e-03
8.921138808181332952e-03
-5.829634088723268520e-03
-1.178862813979560976e-02
-1.268868830264730657e-02
-1.481340621161102329e-02
-3.842231843093747365e-03
-9.920312140045409871e-03
-1.851916353312956995e-02
-4.424478621136320247e-03
-6.187604999875616525e-03
1.456281838365544937e-02
-1.002406752838286459e-03
3.320351238977842755e-03
-7.601276849746802997e-03
4.826173995040022174e-04
3.999415139823779379e-03
-4.902195771823264839e-03
-2.610610982619007009e-02
6.656001759258419088e-03
-7.639301691505537110e-03
5.739179792623502058e-03
-4.846538377979135032e-03
-1.868831464013385318e-02
-6.912064416744766182e-03
-6.065049179046684037e-04
-4.002307601261018491e-03
3.985957567634144591e-03
-1.175953363241837024e-02
6.656931660761925690e-03
-1.105840659153493194e-02
1.649593168786872045e-03
8.252386599491951316e-03
-1.993431675735781936e-03
-5.987297783679381737e-03
6.432203812169228624e-03
2.422098007650540490e-03
-7.873895187408733176e-03
4.395868532577612911e-03
3.344012835200924853e-03
6.357861032751526559e-03
-1.002113752649989170e-02
8.066844759163756262e-03
1.673683855107087337e-02
-2.790151023542394859e-03
3.991312285906624228e-03
-1.086552754392025241e-02
1.055797263803439495e-02
-7.649335634483913487e-03
1.045963005616627230e-02
1.714326023883448388e-02
1.019518930245695044e-02
-7.242357044307972704e-03
-4.408233314866986767e-03
-1.339267482206395882e-02
1.259041894998337054e-02
7.878602111572980196e-03
-1.037135018807563459e-02
-1.015602307862486890e-02
2.262864524084488762e-03
-1.444069499963229752e-02
1.375347089962338431e-03
2.583189178245605400e-03
-8.466753634080845595e-03
3.048387092602081877e-03
-1.091868262410031817e-03
6.119238551474107633e-03
5.413180363593569390e-03
1.198247663673738909e-02
-2.221069652738624322e-04
-3.780252563077992657e-03
-4.610346000087015006e-03
-7.915182994261209595e-03
-9.118141672880652852e-04
7.224640829605104286e-03
4.660940823551250334e-03
-1.205169049439120364e-02
1.174723121850764287e-02
6.137193730770717365e-03
-2.921197460381224839e-03
-6.075175165085236646e-03
4.690729696715790348e-03
6.092184295117966143e-03
1.038766332630019357e-02
1.214844778866803338e-02
1.007199049066540529e-02
-1.845966332587865334e-03
-1.265377995889512691e-02
-1.608707852180083029e-03
-3.055709225212784388e-03
-1.145640369652707082e-02
-1.589281312404771176e-02
2.636172638681356060e-03
6.960336536071995081e-03
-6.372887209724919545e-03
5.728267271013357149e-03
4.746335211077104543e-03
1.199449856047789600e-02
-1.080180814018038594e-02
-8.917798360155604342e-03
2.320397676347827655e-03
1.892679456575342613e-03
-4.821951334832770553e-03
3.909143816495080220e-03
-6.110284112531860247e-03
1.083504844784288074e-02
-1.105406417477373081e-02
4.747421800977323463e-03
6.651918128175507254e-03
-1.035590653159735967e-02
2.894132542479384979e-03
1.273786483314758543e-02
-1.211378864942830834e-02
-1.386425499224509925e-04
1.815094222225419225e-03
-1.461360502910240625e-02
-1.531577375480203118e-02
1.526079453026750465e-02
1.164674809941456703e-02
-8.331423284894130116e-03
-8.083417489818341128e-03
-8.325466218329332160e-03
-4.692679129345273155e-03
-9.896816400155191221e-03
1.736565116089709704e-02
1.392461891426654413e-02
1.059637607563340168e-02
4.845186065661322324e-03
-1.183250954973484245e-03
4.808361027740327108e-03
-1.361802503151891743e-03
-2.827326632586706990e-04
-8.893696447193967817e-04
-6.423206509365971158e-03
2.325341971090316966e-03
-1.834196253779142409e-03
-6.802251902210279186e-03
-6.498758404936935858e-03
2.224644796338413628e-03
2.722378359315479404e-03
4.861441226301536737e-03
-1.827902476475131224e-02
1.610566326587420383e-02
-6.001213999360585638e-03
-1.425655405479500822e-02
1.089836065523576251e-02
7.424802504858597947e-03
7.774293611300693921e-03
-1.383202419184227823e-02
-1.222839432120543038e-02
2.534306041420900622e-03
7.412175063763480620e-03
2.995608206083791390e-03
3.862125813221648548e-03
-1.752511897640732924e-02
2.217401368087569460e-03
-4.158232558116352166e-03
7.415012212152486890e-04
-1.883111165143343604e-02
-1.233353976052480776e-03
-4.805654332011033598e-03
3.460210275010145754e-03
-3.264955524751920243e-03
-9.779455962466309174e-03
3.903782694914456446e-03
-2.764059257947204529e-03
2.509789107516384476e-04
-2.091633748680091220e-02
-1.285316683619238710e-02
4.269549278915113315e-03
2.533458018689793462e-04
1.633267893510646426e-04
7.211104669478955644e-04
-4.941615094240579646e-03
-2.071712536439579140e-04
-3.577979513868845274e-03
7.701573525929877526e-03
1.158889081122681762e-02
-9.057052496949734299e-03
-1.981026442894627537e-03
-1.015368900611977356e-02
-1.755983402838476315e-02
-3.958946628178445972e-04
1.562760048614969966e-03
-1.572492472276236508e-02
1.000650019007491912e-02
-3.065033242964208967e-04
2.315607129583441975e-02
9.857440317027187787e-03
-3.674941993946211072e-03
1.002392440549137835e-02
-8.553847024760133019e-03
6.507574524128345236e-03
-8.703725902215147039e-03
6.303427535506867484e-03
-1.961592137130558494e-02
4.724931849334490681e-03
-6.687607008729482341e-03
6.366787285855783109e-03
2.716767044180490136e-03
-2.857421051757054551e-03
-4.101045726782913577e-03
1.454780705998327643e-02
6.792798635379556325e-03
-6.654651308161515545e-03
1.451103081411601664e-03
2.905827106523041839e-03
4.962656952509304255e-03
8.206972291748141149e-03
1.167586366352632403e-02
-9.492430187723416291e-03
-1.858059245720397948e-02
1.070573616811529467e-02
-1.038785587532086579e-02
-9.958833954055335003e-03
-8.056171875318486955e-03
1.225028813420674968e-04
1.324902026228475492e-02
-6.594614985504786663e-03
-4.020002176315254881e-03
-4.244992894430095476e-03
-2.413503322680221521e-03
-6.742405494514934136e-03
7.874151332967968542e-03
-9.630832847760775403e-03
-3.924467621460364999e-03
-4.961689854007257303e-03
3.766199075966421544e-03
-1.383152153453375693e-02
-1.300698409333043808e-02
5.765890770722269937e-03
5.304296519645709286e-03
-1.078347910118671515e-03
-4.408922393203509697e-03
1.611053870819423653e-02
1.078206694266807195e-03
-3.554923187642618655e-03
-1.811844331716452178e-02
-1.772139282521289615e-03
9.218929229534657613e-03
-1.122338593678570175e-02
1.609839805133064935e-04
8.210921789063395718e-03
-8.468315618059885086e-03
1.061158690019995722e-02
4.388909026279175750e-03
6.015952631433396647e-03
-1.086809172473188895e-02
-1.235383632236700807e-02
8.176361572334164482e-03
-2.072565767572489247e-03
3.701194481482170204e-03
-6.657321839663730804e-03
-1.190602424024709546e-04
-6.759978166831186706e-03
1.312469599985101321e-02
3.554644410196617157e-03
-8.025335052902650770e-03
1.325917177152887393e-02
3.728189316838257045e-04
1.178687667327821438e-02
-1.428770230606785400e-03
-1.654460027076125675e-02
-5.068821550892332016e-03
-4.352540212709519497e-04
-6.594184849520722327e-03
8.964811754130830312e-03
1.485595616009008271e-03
-9.820186378263300736e-03
1.026125011372867012e-02
-2.422948022616572619e-02
9.840349449457930914e-03
-1.503855031307085865e-02
-1.031684488389564974e-02
-1.142099675040215067e-03
9.982687783774302909e-03
-2.921547461650768861e-03
7.700173559891538557e-04
7.131874258532645665e-03
6.347363588718444617e-03
-3.555933042722990781e-03
1.616656977994798683e-02
-9.815859615161069349e-03
-1.220498327519255188e-02
-1.702477283210329997e-02
-1.580974772254542526e-02
-1.355654862246676159e-03
1.088198787829089062e-02
-1.407043037853345988e-02
1.264725659760852685e-03
-1.744544633941977688e-03
-2.176617626785616513e-03
2.057422300816731924e-03
9.477448039576105709e-03
-3.154288025016209474e-03
-1.155478180826692743e-02
-2.641363567287537129e-03
-1.036434084133273231e-02
1.347819084405491811e-03
-1.461618729984948649e-02
-1.007310127927104650e-02
1.445061854465871064e-02
1.204935579681025047e-03
-2.218574612916437289e-02
-1.263867764002007781e-02
3.829222324546662296e-03
-8.795422452610293651e-03
-1.917039706797272688e-02
1.330207155586246061e-02
-1.889854132117442867e-02
-1.743209502855637416e-02
-1.186537143447320523e-02
-7.053840557677520072e-03
1.038916837220156238e-03
-2.561778510008529131e-03
8.220819354905704521e-03
6.383194629350935970e-03
1.862921794712466689e-02
1.749980197229101739e-02
-5.460165631582614663e-03
1.124011600350754254e-04
-1.942810039741845341e-03
-1.028520167160186082e-03
-1.976954286561909829e-02
-1.806163992313021853e-03
2.874098831408719926e-03
1.035987784788270846e-02
-8.522203840082906781e-03
1.212439958173932263e-02
-3.365439081251237960e-03
-1.491662473879375346e-02
-1.106877108046428826e-03
7.738739413639423182e-04
1.338523205928673562e-02
9.201643915401644478e-04
1.214506786765235692e-02
5.174027118903399593e-03
-1.244742805641826412e-02
-5.422913671235251969e-03
-5.658817458557577340e-03
7.072542715928814734e-04
8.170394825126914588e-04
1.733600776904600099e-02
-1.456583163245235395e-02
4.548353899884175627e-03
2.800736246922111514e-03
-2.989408018837738917e-03
-2.755222528798957626e-03
-1.386623700350196782e-02
3.383028646751896126e-03
-2.058648724907786304e-02
-1.395501380321398019e-02
1.252240418964370265e-02
8.994445743334881062e-04
-2.048307020816733312e-02
-2.564290530078200403e-02
4.955082046672670479e-03
8.672743789934742736e-03
-2.010460503533915023e-03
-6.660773052658206829e-03
-4.057559838097531124e-03
1.271204091199531865e-02
-8.365090997239900406e-03
-1.053147747569276559e-02
-1.488266934724908480e-02
9.499092314054486189e-03
-1.632634522538743173e-03
-1.964364866806580633e-03
1.101319543768322466e-02
-8.594200905200794285e-03
-7.759849760460717054e-03
-2.832886817483338138e-03
1.991609187094522878e-05
-1.756414643097328754e-02
1.009703011315866115e-02
3.878233104316460012e-03
1.552976287236353808e-02
-4.587611704532958135e-03
1.579387842216569901e-02
-1.811749047752872271e-03
-4.437287162971875407e-03
-2.836024174850759662e-03
-4.461273542568318156e-04
1.532456488850132519e-02
-1.063432832689062760e-02
-1.687260571228660399e-03
-5.285867399767679546e-03
3.245552310176929786e-03
3.770803987043281832e-03
-6.066448732503232008e-03
5.096599322344947010e-03
-3.010894092211380962e-03
-2.317255546284617204e-03
-1.133598492453238111e-03
-7.235567458519747384e-03
4.653337016425534772e-04
-5.619031924700692779e-03
-1.274840940428790918e-02
-2.470678951886520151e-03
1.597219646822062300e-02
-1.068930128736243074e-02
1.342095501992133198e-02
-5.979305849088335095e-03
-1.457728631918716461e-02
-1.071044899864739093e-03
3.499009658120387153e-03
8.473289326461816082e-03
9.962822667712620088e-04
-4.032831689124181072e-03
-4.866171384278306956e-03
-5.614783041701373184e-03
-4.409580102180407114e-03
-5.345384203109731190e-03
-1.725964978611847778e-02
-5.518537969180402174e-03
-3.187282096848789020e-03
-2.309029926894017731e-02
-7.072723883991461138e-03
2.074460351476378143e-03
-6.010302319993069721e-03
-1.807553268742485072e-04
3.403027336849126158e-03
8.133746353917921737e-03
1.149045778097263458e-02
-4.758014100329565021e-05
1.721972158080495741e-03
3.336842022848120551e-03
1.156512917013675229e-02
-3.727732906755014484e-03
-9.757257345204207316e-03
5.520609575424714061e-03
2.204989097350401953e-02
3.082156076561126754e-03
1.034524893218607359e-03
8.352212219883701008e-03
2.274779236376513192e-02
-5.587104603817394377e-03
-6.187709789713777449e-03
-1.169769428167015705e-03
1.273400349052686460e-02
-5.327889424309611467e-03
-6.016806019752398912e-03
1.221260367450501330e-02
6.511699572544785153e-03
7.392609138218995783e-03
4.179595762490538081e-03
-8.996720064654578500e-04
5.126260853410119153e-03
-4.326238917057974309e-03
7.168112811166574803e-03
-1.171320751371374624e-03
-6.457324355112039130e-03
-1.051554483321327522e-03
1.811307145564748850e-04
-2.677105291892143638e-04
-7.472999493650905010e-03
-1.240445039629338789e-02
-1.280190727555941162e-02
4.069751637114212874e-03
-7.967369668135092578e-03
1.549990749757154803e-03
-1.064770959847128641e-02
2.464563328733726175e-02
-1.518176002477799854e-03
-4.847018967061362225e-03
2.036549962026815846e-02
-1.174495625125180839e-02
-6.939269009002217020e-03
5.273240280281682631e-03
-4.852409423119322801e-03
-3.888847461547228351e-03
4.064900569897020831e-03
7.359047751564947067e-03
1.454827614049166665e-03
1.087538299082477754e-02
1.483256446853890712e-04
-2.393792463184537048e-02
-3.492207425940826657e-03
1.918669617112894396e-02
5.008736126162127364e-03
4.434431733883090437e-04
1.111968448667082464e-02
5.879009973933107917e-03
1.187613388503253216e-02
2.839934299951276612e-03
1.638367321931038026e-02
8.628258693399452200e-03
1.529181441276917033e-02
-3.895695792735907534e-03
3.536104149652382483e-03
5.549195746018539301e-03
5.961991450997059828e-03
-7.386544714942132502e-03
1.217286214437739416e-03
-9.005747287628530079e-03
-1.157946061004294988e-04
1.019629316623474162e-02
1.178616813178083415e-03
1.293772964148654815e-02
1.593210984362323362e-02
4.391439094277724102e-03
-7.675144803734460994e-03
-1.216146543506875684e-02
4.530779874625022116e-03
4.099055625588770993e-04
-1.995179455434046081e-03
-1.190357097164392204e-02
-1.139889858944502683e-02
7.071192117838941095e-04
5.782968208905459213e-03
-3.337213890890047396e-03
1.396466324026944712e-02
1.307187626707916918e-02
3.818311044409085798e-03
1.423728616461974322e-02
1.411972116544667026e-02
-3.783227226026060833e-03
-4.027037650448384194e-03
5.773023634595477252e-03
-7.487573351129484835e-03
4.064143158704018773e-03
-1.815691222567184654e-02
-1.508198092307319257e-02
-2.352306035879717441e-02
-8.205285525608330827e-03
-3.023191871211399623e-03
-6.995215257427190615e-03
1.437616092209664624e-02
-1.910435052637035960e-02
-2.109256640622600432e-03
1.626319092737646063e-02
3.697617208750344966e-03
-5.902093580291434445e-03
-5.638064332981669070e-03
-7.995644732748709033e-04
5.589818359356581173e-05
5.295443762029511045e-03
1.040197391754450230e-02
-2.602391048959839127e-03
7.195419212353322200e-03
5.955355456553977633e-03
2.245735159938981335e-03
-1.345046622578769530e-02
1.469771651039644212e-03
-1.146772185622738863e-03
-3.659353031809767232e-03
-1.051802994154108807e-02
-2.543029081124139560e-03
1.387920837349620323e-02
8.221778027000579622e-03
-1.810706181738673884e-02
-4.243842163729577045e-03
-8.698205000615511634e-03
-3.591768585599017152e-03
5.549809623363039304e-03
6.084632704954363522e-03
-7.630637831709989952e-03
-9.272157018835236811e-03
-8.305494437337206451e-03
5.651746381809891889e-03
-2.792554899917827366e-03
-7.920642192381432273e-03
-8.260838858407133084e-03
1.346076365797602148e-02
1.198147286473976066e-02
8.013742215606477898e-03
7.985943850882158690e-03
8.893030050728530436e-03
1.582576445779753857e-02
8.687606593885613057e-03
4.694697469766533245e-03
6.448710782637512816e-03
-2.165840835569254018e-03
-2.023267871369290039e-02
5.121763788851792362e-04
9.768086543142739595e-03
-1.053215866402402480e-02
-5.269146286039467011e-03
1.350436004428118243e-03
-4.623280576704649026e-05
-8.864587928903546257e-03
4.848785756358951586e-03
1.271087820392096442e-03
1.421778592845462583e-02
1.949831150011065812e-03
1.056684636225259898e-02
-1.661510596848394736e-02
5.936645178137608773e-03
6.331494121294409423e-03
-1.807275468178064139e-03
1.501781383849699718e-02
5.321683843726813905e-03
5.502882091744252559e-03
4.881442741627366015e-03
9.980221160163520091e-04
1.166554983282507268e-03
-3.176421412286264175e-03
-5.576525240591933240e-03
-3.123192522543608973e-03
-1.985329357052484020e-03
1.844652324045742127e-04
8.207102435611051544e-03
7.648401129859106959e-03
-1.052181280456730705e-02
5.845133578544914853e-03
9.848888322339646381e-03
4.075506137543236790e-03
-4.331329559442128121e-04
1.222746475489851214e-02
-1.224409924852664332e-02
-5.521439554481370054e-03
-1.146203314269311166e-04
-4.063561707528153509e-03
-2.107178425615773010e-03
-1.186497181231206156e-02
-1.175154868907934969e-02
-7.684473654348708722e-03
1.330091685389734636e-02
-5.472056273327811221e-03
2.607752432716225338e-03
-3.660854993752511981e-03
3.959400394534398279e-03
-9.929183167136937382e-03
9.314337865450884575e-04
2.725078591649196134e-04
8.221834845885205544e-05
4.686724869537134104e-04
3.584684184945083427e-03
-6.519223809671423862e-03
1.292862562716922889e-02
5.716756752638827918e-03
1.142074254973038383e-02
2.462860765625115699e-03
2.165057504601759861e-03
2.192168573015700842e-03
1.387469860327730092e-02
6.158244091742425073e-04
-9.890130155717235562e-04
4.502930626865744683e-03
4.508432466472956333e-03
7.650909745660081432e-04
-9.935805526148044214e-03
1.062233419716396071e-03
-1.029972428188861977e-02
8.306660920354232494e-03
2.808547470038696005e-04
3.169952324276087505e-03
-1.491307009560239281e-02
1.214007120150615952e-02
1.000607906195664747e-02
2.148292020247903611e-03
5.165578691890097829e-04
-5.262582517775980101e-03
-9.625177829030110571e-03
-1.094191870046549650e-02
6.819197170948999680e-03
-5.355997204455729618e-03
-1.025588920002198793e-03
-1.357236459241168217e-02
1.186532451925485961e-02
-6.114774629119053631e-03
-1.236856637104980991e-02
1.378648682096371772e-02
6.665268880895863432e-03
-1.142485081484255266e-03
4.697154975760852585e-03
-8.498442641003502163e-03
-3.098953844441988334e-03
-1.130327901135538826e-02
7.475775924697243731e-03
-1.211639083672955836e-02
-9.020304902608890230e-03
1.257046275569125710e-02
-8.571808409177724894e-03
-1.944494178035833382e-02
-5.668269963826832666e-03
4.864141079466173870e-03
8.960986500528978339e-05
8.947780916303271770e-03
9.013375553126787981e-03
-1.513340129931890592e-02
-1.085717832669762239e-02
-7.598327301960194902e-03
-7.577491418708937748e-03
8.989440358475103351e-04
-2.783166423817690256e-03
-1.355854505665008911e-02
3.123726055703166318e-03
9.445698684013089860e-03
1.449158031716659203e-02
6.327467532622936888e-03
1.391501368126267860e-02
1.956239696357249189e-02
-7.988507488826375805e-03
-5.895155765173017842e-03
-1.804854703026678373e-02
-1.702449448149736860e-04
-1.472085087226809343e-02
-2.216231074296030196e-02
8.267271679804987991e-03
-9.615675227253563800e-03
3.400456821998038264e-03
-9.769030049798756860e-03
5.491651847947454828e-04
7.431516401274423402e-03
-6.820830732059408701e-04
1.148612302262545098e-03
-2.279829594198022613e-02
-2.231713378881017892e-03
-8.077283619873631146e-04
-1.384655349868392678e-02
-1.638495247819623038e-02
4.004238655706286384e-03
7.848884765445929279e-03
1.511412127329921778e-02
-4.612420378151370348e-03
2.417992632309824350e-02
-2.508388425084768451e-03
1.012524093858276596e-02
-3.374133498937254005e-03
-1.098616660504592342e-02
-2.064498284138052610e-03
-4.794548274216788963e-04
7.491243282298843016e-03
4.576314200398474454e-03
1.051115243819565788e-02
1.067420071554783800e-02
-2.504423662119740091e-03
-7.574182523895569771e-03
-1.305010402727972869e-02
4.356132622371700590e-03
-3.095151659955035911e-03
1.316471582261149499e-02
-7.657576577876364738e-04
-3.879750538366439055e-03
-1.201192173907585830e-03
9.983814918932574708e-04
-4.164936921766448051e-03
-1.075508497134236921e-02
-2.392389230387306862e-03
-1.551617960247864483e-02
-1.385022816721138104e-02
-3.295267725385904716e-03
-7.111213169496055555e-04
-7.941435945496108650e-03
-1.703907488174971965e-02
8.745220158655938811e-03
-2.906292667058513451e-03
-1.469135463436676940e-02
1.288870894777153706e-02
-1.058289483517070801e-03
1.629339278542906930e-02
1.083642246332879033e-02
-8.144470186462998695e-03
5.460544960964728266e-03
4.818848096761817884e-03
1.054631208334433357e-02
6.576541075908540722e-03
1.466591210646077392e-02
5.567920109076623242e-03
-1.003627238021530428e-03
-4.733792673452962355e-03
2.337017264146921177e-03
-8.743975635219366008e-03
-1.657670949743316521e-03
6.002596558202298420e-04
-5.219838714164208755e-03
8.457920603689952910e-03
-5.620829157286234314e-03
-9.973255297307211716e-04
8.137161755201544056e-03
4.167545697410696831e-03
1.357884972795321034e-02
-2.168906829635006920e-03
-3.550621994729794527e-03
3.991402701583770911e-03
-4.382618744103671492e-03
-4.260699171252089502e-03
-7.202125153534323469e-03
1.655374505109648980e-02
-1.216760455005187714e-03
9.289852564936106061e-03
-1.040644745774003390e-03
-7.350837045155537118e-03
1.890649399005885512e-03
-8.864004324450516781e-03
1.558414294135957584e-02
-8.021634324635608035e-03
-5.928761683253599805e-03
-1.105327596717648429e-02
-6.780543085546710327e-03
-9.324713899566012057e-03
1.447937748501563517e-03
-4.468377264176541692e-03
9.486824630928800128e-03
-3.219316881727368046e-03
1.001699266088400438e-03
-8.337364822635912401e-03
-4.104053051602660381e-03
-1.226248008598045808e-02
-8.122905953429914588e-03
-2.401096442226178553e-03
-2.891638649196395187e-03
1.728324775550671433e-02
1.653044891739962902e-03
-3.942732576314833537e-03
-6.814257315297753831e-03
-5.583119490929430891e-03
-1.413016433442631625e-03
-9.801964630591675914e-03
-1.378147420257661883e-02
-2.508304160042578584e-02
-1.099695883442095012e-03
-1.485910573752117223e-03
3.795497044380709284e-03
-1.215698174593070986e-03
1.299086126909051759e-04
-1.580762195576206758e-02
-1.921187854701146211e-03
8.379284051543915701e-03
-1.759541427637011796e-02
-1.061660972735679019e-02
-2.937638408535684243e-03
5.712804418126752118e-03
4.377980037615935606e-03
-1.339361730464692576e-02
-2.029827598615360079e-03
-7.230522106144974398e-03
4.534935286621702422e-03
-1.179041680622641393e-03
-2.716280010042224167e-03
-6.117480551206653031e-03
8.574093243326558200e-03
7.139054414349573462e-03
6.435555891573829443e-03
-1.065792445035273345e-02
-1.428410683824487062e-02
4.424590165076035253e-03
1.155026939782961837e-02
1.638800899551310503e-02
6.545548486939680843e-04
-1.529558234628638873e-02
1.842608326029689710e-03
-1.814541909151081269e-03
-3.337612010663705379e-03
1.946893263819734392e-03
-1.036126029633734980e-03
9.805594666737048326e-03
-5.740542494779911006e-03
5.409766086763415777e-03
-5.920235354124192897e-03
-4.381040526572540020e-03
7.974473408966185070e-04
4.614770695741695836e-03
3.030596853923465343e-03
-7.744556407080574641e-03
6.849563808168722401e-03
9.769735006159846816e-03
1.115034410094482495e-02
8.741548173121520618e-03
9.817520493620454994e-04
-3.091749535959904902e-03
-3.376276367102516024e-03
-7.956167321360662573e-04
-5.336332087633680749e-03
-1.492108277379435542e-02
1.051562238831234980e-02
9.306833712326260943e-03
-1.196005003942658251e-03
-7.772076395517265798e-03
9.330026848338916420e-03
-1.325544128449592006e-03
5.404589071791470779e-03
-1.049409773276273501e-02
-1.162218599847926991e-02
1.806036413684789887e-04
4.593654163657788134e-04
-5.522846128420853470e-03
5.417137565411102307e-04
-1.739600181858131506e-02
1.247993205951580115e-02
-4.089021398369208256e-03
-9.747175948522644393e-03
-2.099315551132011591e-03
-6.799123398250999902e-04
2.202933203397203221e-02
-1.013468496026533917e-02
8.681889254410393719e-03
8.018858094782342367e-04
-3.195086178091681352e-03
1.217227768030607060e-02
-1.445212955570639689e-02
1.047386109404300700e-02
-1.209427280464647932e-03
-1.485772380190034277e-02
-1.356722671066102649e-02
7.352860484735484516e-03
7.379304689120723751e-03
3.643713712255547323e-03
3.349051601474325665e-03
5.575611645725972107e-03
-2.566401635407249658e-03
-1.053813094613022597e-02
-5.748203128889799347e-03
-1.378516756477070511e-02
-8.126977250094369332e-03
-9.706827587231521559e-03
1.145939992237778558e-02
7.766912134064799141e-03
-9.553165536778712372e-03
2.359598970751186544e-03
8.716891637734496337e-03
-1.665955532372878634e-02
-1.237680323401815947e-02
-1.640620989463529092e-02
5.214462733775186015e-03
5.052399572037518001e-03
2.275057166062273179e-04
2.235245921514703808e-03
6.117652720309160741e-03
-1.174014707571959838e-02
5.773397998930303483e-03
-6.827143314994922434e-03
8.171556186701208488e-04
1.344746045363053900e-02
-1.464911664023185560e-03
5.920063991569243962e-03
-4.946379037623222126e-03
2.739854878378217610e-04
8.085527041553731281e-03
-1.800316706287364687e-03
-9.876233244408323328e-03
3.514491301572261316e-03
5.704969115546318879e-03
-3.585335654669038856e-03
4.632655343466822104e-03
-8.847217320114087249e-03
1.025923423949729428e-02
-6.810334315019783182e-03
-5.329210101414135793e-03
-7.787868188025482861e-04
-3.209099485924805798e-04
-2.156163610719476730e-03
-3.175817294370397899e-03
7.677032557352477839e-03
1.193485844105901484e-03
9.907527455375534763e-04
-3.429675811322594262e-03
6.360505315445558368e-03
-1.377932544691623865e-02
1.378006384934881909e-02
5.377878734040739649e-03
-5.999494603629433077e-03
-6.496486704387904876e-03
1.155096145249107260e-02
-8.461622024082404714e-03
7.856246289586641882e-03
-1.023932020530718585e-02
-3.252883530924647812e-03
2.376246700933507244e-03
2.762405748714302691e-03
1.224497519763837784e-02
-1.397409013647089512e-02
1.395969791879172160e-02
-1.282732080221725586e-02
1.644516876560881205e-02
1.135423900252516272e-02
-7.287342099734561360e-03
1.414102241731253484e-02
8.198417536359480645e-03
-1.246584848578901304e-02
1.500872387771188957e-03
-1.761173352511692311e-02
1.864806778376126503e-02
-9.527065947389399062e-03
5.267933903476486367e-04
1.752870377378828179e-03
-3.316518527032953807e-03
-1.731570146051505249e-02
6.444837515882487038e-03
-9.486075552624572901e-03
4.026745698215446374e-03
1.152709764107232970e-04
-3.962617853129370843e-03
1.517903425103532197e-02
6.325668505070446840e-03
-2.597842326738938196e-02
1.615299038982117609e-03
1.087217212000872631e-02
1.458649600408251819e-02
-3.272085624417117908e-05
1.680030278806110555e-02
6.211750645010579060e-03
5.475288169741871196e-04
1.274362325967448150e-03
-1.691743174998605603e-02
4.347870763345048836e-03
1.595137379621589750e-03
-3.189325684597182995e-03
-1.386440032873665837e-02
2.955986689715370177e-03
7.436221321524421474e-03
5.390526340234859902e-03
6.082680184156970520e-04
1.622045075467922273e-02
3.080022967281732544e-03
-2.988891580731299017e-03
-2.735434967216586466e-03
5.094960552001323063e-03
-1.528794078393980746e-04
-1.214726621414089847e-03
1.541166597302971904e-03
-5.941565389550869207e-03
1.269494594644116590e-02
1.086001066703322013e-02
-1.159904434156762247e-02
-5.160955512269427455e-03
-1.634148828249767579e-03
-8.657531541684408694e-03
3.978679246683541372e-03
1.082995425746906271e-02
-4.135952186689074821e-03
6.127899257368465968e-03
4.443281870522433966e-03
8.532921173575045565e-03
1.563652528017240792e-02
2.071952206648080760e-02
1.630458423625395824e-03
1.113669673730900180e-02
1.008769582522954858e-02
-5.659284692180724732e-03
-1.231853980381398010e-03
3.515287527994060985e-03
-1.454127249665212659e-02
6.609540864504267338e-03
-7.830585073630907944e-03
7.431135103316498756e-03
-3.264688323426266203e-03
-6.418227706506341368e-04
1.008900749519620575e-02
1.149909255945201492e-02
-4.627653680320010197e-03
-1.118127678129280387e-03
-8.743240964109303889e-03
1.217178659450168267e-03
2.473997438461768544e-03
8.720765361205598531e-03
-8.879497314184177023e-03
-1.376631460079025260e-02
1.015029372121742900e-02
6.594087464042497349e-03
-1.167230711052444185e-02
-1.283231478688383982e-03
1.376802896104209646e-02
1.542052713658422468e-02
2.053961178476090832e-02
1.630344685589288703e-02
-1.121981605040172671e-02
-1.150913664261839914e-02
-1.450700633054277829e-02
6.470484121335673584e-03
-1.370875942646649888e-03
4.966056147658789652e-03
1.633033120377106384e-03
-9.825989608532586118e-04
6.349722054207247550e-03
1.581432368849877354e-02
1.729646561593691997e-02
-5.658774357655486486e-04
-5.256827815985229413e-03
1.467560340308221752e-02
-1.361909789445382192e-02
8.871649197790126840e-03
2.105904268615284292e-02
-4.389938963445418410e-03
-2.779282256580056353e-03
-1.381769580448953018e-02
1.859247627437047050e-03
-5.359004777368091450e-03
1.367533718496111855e-02
1.318251599621517341e-02
5.197954815155917015e-03
1.626903926561230201e-02
1.398246696179263580e-02
-2.417511805743280482e-03
2.548293733089886191e-03
3.630873850194238101e-03
-7.431034778970042540e-03
5.532044345944049299e-03
1.569421430653225591e-02
4.652657497529889830e-03
1.178786223661213925e-02
1.209726249714490436e-02
3.560346344649652391e-03
6.858940417585064619e-03
-1.685165012972803628e-04
7.547255465685367981e-03
7.785605313533533467e-03
9.515331531266244675e-03
1.378632271622900682e-03
-1.099897368094453209e-03
1.729290648401114391e-02
3.708297359293209923e-03
1.978786782980310535e-03
-4.396727278062550863e-03
7.427700601218215591e-03
2.034013923273635810e-03
2.504079234893142464e-03
1.969304273378932532e-02
-4.272099457090227661e-04
-3.964058952574928130e-03
2.046455383783243875e-02
1.046942591553368974e-02
-3.224681756079210166e-03
2.820727835685562720e-03
1.846440210665767356e-03
2.297765293190074526e-02
5.999055463448249061e-03
1.288378185441703752e-02
-1.689222956403073697e-02
1.078938512810236929e-02
-9.439997775013536305e-03
-1.558981598748270143e-02
2.597382698872350692e-03
-1.345915486802498097e-02
-1.705122861778964743e-02
-4.395532810277916549e-03
-5.820018496054649333e-03
-9.081685761669816559e-03
-1.697494092038125514e-03
1.866603484684858580e-02
3.816256448065964615e-03
9.089699586882028781e-03
1.038611614337398188e-02
8.897478733409089000e-04
6.488033153451076319e-03
-4.023410043890053751e-03
-1.750647325062313579e-03
1.090296115534134663e-02
-1.964535428329952562e-03
-7.191689145641161265e-04
1.422206730166918759e-02
-1.890679257079251260e-02
-8.953529696668072191e-03
6.062853291943729600e-03
1.114025420568621506e-02
1.638509624954051155e-02
-7.994483822556504391e-04
8.885731088949023776e-05
-6.416345224618063246e-03
2.810569557008625163e-03
1.859224628882758315e-02
-2.439264373993457313e-03
-1.697623512305876034e-02
1.039269771982748560e-03
6.354364302212932997e-03
6.077707185874614212e-03
3.438768071939774917e-03
-2.229093822325523347e-03
-1.761261001971086912e-02
-1.342102780770379304e-03
2.278189863918814867e-03
8.881557782188407787e-04
2.974744934270063309e-03
5.437561707371712030e-03
-9.743148538474518533e-03
-9.029605491859582153e-03
-4.740854627982048382e-03
-1.809602305752316910e-03
-4.490534006057453386e-04
-1.112301451056862088e-02
-4.273863747909874798e-03
9.895263391431327951e-03
-5.208670933167201811e-03
4.534175266345874707e-03
1.233332569310922368e-02
1.386766244374348055e-02
7.612676084187548070e-03
1.082700030173124224e-02
2.524319378143501449e-03
-3.853003784097094246e-04
5.344356409825209986e-03
7.631532990898240963e-03
1.295208296880264245e-02
3.316212961401933997e-03
9.078908844289908936e-03
1.385942306565558259e-02
1.913134697877579221e-03
8.094098617795126779e-03
4.890528341203783866e-03
-7.081983668696143625e-03
-1.699004498823174919e-02
-7.998852865524229416e-03
7.429183784040677824e-05
8.757371465392913348e-03
5.610690439757183486e-05
-2.977972704332961049e-03
-3.259116427692931579e-04
-1.478929136624127817e-02
2.220337712959007462e-02
9.566485529824073075e-03
1.120351275896505280e-02
1.385561608694517097e-03
-1.143954989095284994e-02
4.981841427968944662e-04
5.316489253404960841e-03
4.821305835359242730e-04
1.115447595870504988e-02
-4.756984044582109397e-03
-9.022616634720511189e-03
4.758012401903878932e-03
7.351111825388189670e-03
-1.060774533146692858e-02
5.059049498933995172e-03
-1.593577982921104072e-02
5.946044134387522967e-03
-1.662108378427624295e-02
2.283880646093193467e-02
1.488562369811788008e-02
-1.180247232330692946e-02
1.768172459840134519e-02
1.867092411549548881e-03
5.726817924075776117e-04
3.517809329090168524e-03
6.480781330996913600e-03
1.265930510107804441e-02
-9.903513235885869884e-05
-3.839991474586093578e-03
1.046065430175287638e-03
1.296854718886969113e-03
1.905802298960699095e-02
-6.410812124891885136e-04
-1.136134211937649130e-02
-6.407472592452233100e-03
-8.968473405333677456e-03
1.005098855949627945e-02
1.611899432886939112e-02
-1.819526859262922749e-02
-2.411258262677862599e-02
1.938435078952557671e-03
-9.805483961407128208e-04
-3.090185556035310744e-03
7.577180481889617169e-04
1.681302137730920562e-02
7.661428308513725492e-03
2.338974447132667004e-03
5.440832324633196673e-03
-2.684388096688323806e-03
9.088755815908483582e-03
9.722562563226519808e-03
-1.229394352659703149e-02
-4.147316477157246724e-03
8.163020058218338135e-03
-7.016627194956412666e-04
2.248002825039880194e-04
-5.298020330637927267e-03
7.486996854064646798e-04
2.104517132591468206e-02
-2.574164594124405368e-03
1.434852357495834500e-03
1.131361488964926880e-02
8.367681814590423404e-04
8.419354396853102884e-03
-6.311984832624995510e-03
3.167617171375271788e-03
5.114269650566732710e-03
-9.810272178934829716e-04
-2.084898802752023494e-02
1.073295375726122068e-02
1.152100861719760651e-02
-8.454518273033107684e-03
-1.130659782437758686e-02
-6.961543693796839148e-03
9.311599347727092177e-03
1.290897508539202640e-02
3.801781823830844859e-03
1.773622962547993440e-02
-1.347800615170011325e-02
5.115428274541215271e-03
-1.150229819641251233e-02
-4.143844666376279504e-03
-7.941615617547741202e-03
1.198842191394667786e-03
-4.139341173262290306e-03
8.461963917158763296e-03
-6.315793217775107944e-03
1.231888592447418157e-03
-7.897237084193034148e-03
1.534672836789296654e-02
1.003737797819894990e-03
7.446729346488135948e-03
-1.161197801719242306e-02
-4.168413647599170622e-03
1.327745109268035732e-02
-1.075545077097177574e-02
-1.694372136894540040e-02
-6.094205357993963575e-03
7.922321173340494266e-03
1.194535493672609083e-02
1.638582274757167945e-02
-3.836462375849968888e-03
7.413053159756897124e-03
-3.958315234509185952e-03
4.613554084559802482e-03
3.793953648422915270e-03
1.696488313978673432e-02
-1.049125005031711737e-03
5.190754879548670556e-03
1.410769910051036524e-02
-1.181823640388770733e-02
-2.712814957108628921e-03
-2.808579722445448800e-03
-2.001302422640749597e-03
8.711697520346301654e-03
1.919120731724854607e-03
9.761792656762007664e-03
6.122990357712747474e-03
3.091691312926187277e-02
-4.326432554220267616e-03
-8.002004431582884075e-03
9.762785950178928113e-03
-1.672221357388391661e-03
-7.994472324328287180e-03
1.051724553290970567e-02
1.556494610068374224e-02
-7.303035810263450557e-04
4.176807752856189111e-03
-1.218062508100864125e-02
-1.969701636452059808e-03
-1.785455236943157831e-03
3.083336917178376539e-03
4.094845684398439566e-03
5.409316885555093615e-03
1.624975595577390908e-02
-2.275670843112134398e-03
1.422425207419135765e-02
-1.345446788095391519e-02
4.352874446642890707e-03
-1.892231418581075911e-03
-3.041290203731469074e-03
5.964305186871179595e-03
4.603877901171734600e-03
1.607413501324763197e-02
-1.310439285622016429e-04
3.711930834223010119e-03
-2.674006691503649086e-03
1.703046096149804511e-02
6.317141125071040406e-03
2.356839583579300665e-03
-4.479343275681697302e-03
2.373436856634462619e-03
1.036638180761649888e-02
4.245268389962524578e-04
8.447465997802248300e-03
1.839931333909019043e-02
1.839707258989230557e-02
-7.737763569719684556e-03
-4.888684347154383276e-03
2.890286872066121296e-03
-6.731246462907685899e-03
5.230933345813221051e-03
-2.755160326680237523e-05
4.901625052397275487e-03
1.960018120894476724e-04
2.575545774348637126e-03
1.735803586450660949e-02
1.852285472821972720e-03
-2.076250625975040870e-03
5.114492875408262342e-05
1.251702736188467328e-02
1.594771785029051869e-02
-5.526384957917788131e-03
7.192723972934696175e-03
-3.652286123250318619e-03
-1.568785273912486414e-02
7.484234647226425431e-03
-1.179102034714718181e-02
-1.247765993322995978e-03
2.813201834580092084e-03
3.410093619785335792e-03
7.932480807824292268e-03
-5.403748785781743377e-03
-7.310047390015094945e-03
2.252207025578938440e-02
-1.809184149465270812e-03
1.816455815092927334e-02
5.620906607141733756e-03
8.619948306636688587e-04
1.894728416668080176e-04
1.169123439841222335e-02
3.426177204474053876e-03
1.201179097070003907e-02
9.094310754511588171e-03
-1.261447740006824483e-02
-1.534282060047019751e-03
2.004381552383341716e-02
5.463003632708262648e-03
1.480827089569196993e-03
-5.092230678446181720e-03
2.108994759953813219e-02
-1.836915733325296483e-03
6.310867607052151121e-03
-2.987684664574952360e-03
1.145635849447765656e-02
-3.377223194682315351e-03
1.662408227565015384e-02
1.025693062382693720e-02
5.036803099739073190e-03
7.112552346657949158e-03
2.104405156154329432e-04
9.835146207844881402e-03
1.098524601025606265e-03
4.211579824337776876e-03
3.781501890670910335e-03
5.804568825658105655e-03
-3.840824982217043004e-03
-3.076145322265588528e-03
8.281752299689597654e-03
7.638876398632829176e-03
-1.876879700996486253e-02
1.916313011803389560e-02
-3.114183219512389571e-03
-1.028096709520593365e-02
5.991397348339702437e-03
1.135730131845931294e-02
2.605289920307200108e-02
-7.340118327048724550e-03
4.736791469304392835e-03
6.406944358389551897e-03
1.584498935756269850e-02
-5.243538053330798823e-03
1.962393849647848382e-03
9.796487122344640919e-03
-1.379737332293934880e-02
1.158107841087612985e-02
1.127097860300201038e-02
-5.047106330114297865e-03
-6.283408866990395150e-03
-3.386090831070051339e-03
1.202066778733127186e-02
2.057155650784106473e-03
7.248843358391176585e-03
1.694901744000205587e-02
-5.186545706676933855e-03
3.239881935709395394e-03
8.319509202995796493e-03
7.580202982493830510e-03
-4.217363762035252622e-03
-3.295904613661582161e-03
3.446728226238352302e-03
6.727496393830655931e-03
3.011967043087211259e-03
1.036745155749396567e-02
-1.247789763385933302e-02
-6.567414923829984451e-03
1.405193750183567590e-02
-7.210290943316337645e-03
-6.676240767067993277e-03
-2.594910089424512685e-03
3.966117780076209264e-03
9.312368611963784239e-04
2.565190002987132855e-03
2.211975631545637106e-03
-5.744278718965521897e-03
-4.655081766917230392e-03
1.741037253317804850e-03
1.464458339354856144e-03
9.657901188315616559e-03
2.431785215537679286e-04
-8.929643973778324598e-03
-8.860033763519375993e-03
-1.154672064922796990e-03
1.386791896967407185e-02
-7.615485519002954291e-03
7.639858738055063485e-03
-6.847843762086537264e-03
-1.181102814226987589e-02
1.342047603852289384e-02
2.800532590478179481e-03
2.144008906275189207e-03
-1.555110655296541812e-03
1.241622553822590430e-02
-7.720567813366839387e-03
1.280728215655242350e-02
-1.569054633992430017e-02
4.259203192997149112e-03
-6.082772945937624416e-03
-3.163820466041828306e-03
6.406596870363891714e-03
-1.529313897724630077e-02
-1.354608975097396778e-02
1.968082227987860700e-02
-3.830891835602135993e-03
7.708615667823264829e-03
6.192356528532870453e-04
5.630972945905508148e-03
-1.936770503777037947e-05
-1.549792334133393186e-02
-3.744567045654121837e-03
2.394215330542822599e-03
-1.523605729185900821e-02
2.990174678458207324e-04
-9.737609092058384938e-04
-9.230290501025798964e-05
1.327047970532849001e-03
5.283571866567022060e-03
-1.197435729755804736e-02
-7.065266941106086024e-03
2.438356180252994332e-02
9.972929262410154538e-03
1.193580636501064690e-02
-4.628582819235811142e-03
-7.899859369147482074e-03
-8.311251115046528913e-04
-7.020504418153982254e-03
-4.115907031758123287e-03
-3.256969228481377231e-03
3.572444364686188506e-03
-2.123472527676430709e-03
2.070182769641118470e-03
1.161763148833366670e-02
-2.202349338330152615e-04
-8.247032904799082506e-03
3.171355678651265227e-03
6.917472902081295977e-03
7.435102049778178832e-03
-6.074914666857588949e-03
1.603232699564044808e-02
1.605396747671711602e-02
-1.298790097416945705e-02
-2.526452564701132421e-03
-2.365357689015115585e-03
-2.105121780154695782e-02
8.341872170593874272e-03
1.514247451474861218e-03
7.522448937696104947e-03
-2.365056565350710186e-03
3.048270859961735996e-03
-6.449307216748933515e-03
3.011458969718272538e-03
1.391087121860928952e-03
-2.322650967448934654e-03
-2.463118042660599697e-03
1.203071999933955950e-02
-2.689450155109102819e-02
7.038254904253479468e-04
1.476758228848934311e-02
9.368139145094914536e-03
2.155389187450476585e-02
6.654146325910954146e-03
4.440665281342879439e-03
1.260770745529435702e-02
6.415193309893553984e-03
1.372419850233944950e-02
-4.782376601462095048e-03
3.918401500853246205e-03
1.685735164395903846e-02
1.212473521169626055e-02
5.052459529670496295e-03
-9.436585930648987500e-03
1.080407734519227801e-02
1.292128400069780456e-02
1.019426656802206038e-02
-2.510268594274407423e-03
-8.695895275792448267e-03
1.866034954539769414e-03
8.185399339078741968e-03
1.699838101830858372e-02
4.865461668252010763e-03
-5.121039586904230917e-03
5.240996275390263914e-03
-4.531877427524621735e-03
1.062149064926875414e-02
-2.031237518739864578e-02
-1.251420260890299084e-02
-3.394959056376524453e-03
2.888894760919026496e-03
-6.823565569668190410e-03
1.725226384688508668e-02
-1.341987392541512010e-02
-8.615247471128557530e-03
8.773792883440418786e-03
-7.098026244621588945e-04
-5.912674118657494995e-03
1.397589987866330180e-02
6.494250836552654428e-03
4.559508451045706304e-03
2.423418265411444224e-03
3.541506932726769252e-02
-7.662112315396854036e-03
-2.285861665655426322e-03
-3.259694851781403703e-03
1.591693047212570586e-02
9.053993184265833258e-03
-1.703378432486989547e-03
-1.080533269087380691e-02
-1.524231283639849825e-02
1.318686606308935904e-03
-2.003895838102034282e-02
9.924455532666413143e-03
-3.737323902117526374e-03
-3.060934875431589163e-03
-1.378318334065273092e-02
6.022336933171841544e-03
1.886274889294796073e-03
-2.201757617118649518e-03
4.596329124780420064e-03
-1.027455765306441865e-02
5.775684431890175212e-03
-3.325953883286487771e-03
5.522496640601884041e-03
1.278339723732082288e-02
3.170262878027603395e-03
-2.578050012910286255e-03
-1.103829139308435889e-02
7.525602181916883626e-03
5.180505318425755561e-04
-1.267277208405146469e-03
1.406591098923425966e-02
1.611936394489906985e-02
-3.206272921846759980e-03
-4.091663680559723751e-03
1.371377057790591075e-02
-1.340728463472430285e-02
-8.590307903251888366e-03
3.973117110715731690e-03
6.138457763812634610e-03
-5.012565985120008213e-03
1.332227332626407211e-02
-2.495603813996976478e-03
1.290740899430740420e-02
2.875811380017572784e-03
1.862819659494950771e-03
7.960465511628196092e-04
-7.885376725344386481e-03
4.616773404268459217e-03
1.988375222856893221e-02
1.201838008935124207e-02
-7.320856882778784686e-03
1.037757929040643507e-03
2.511187008261635094e-03
6.936245720092488846e-03
1.921721826329577179e-02
-8.717311127391361505e-03
1.628765726861478025e-02
-4.635612458139353603e-03
-1.320332470844531522e-02
6.510152929655924244e-03
-5.313547474495810760e-03
2.702612784777676073e-03
-1.670094474690623707e-02
1.555780598289519803e-03
-5.168116880346713439e-03
-7.309619594280526537e-03
-1.507662195354392710e-03
-7.525396976177130401e-04
3.845288007538450858e-03
6.928767679097164525e-03
4.501360876226703431e-03
6.522549639518563855e-03
8.062438130225843894e-03
1.412174732885469221e-02
2.059897846085327611e-02
9.779723792996330642e-03
2.592217058139278940e-03
3.445227931208327821e-04
-5.490063247498825792e-04
1.329140895296365525e-02
3.081149281899964350e-03
-1.024003352399731510e-02
-1.262596665316100680e-02
2.796915314721986137e-02
-1.299518133584577368e-03
-4.946836700756647616e-03
4.739295003845733767e-03
7.134314717038579660e-03
1.361465121322745324e-02
-1.096743558281842654e-02
3.166061362955767833e-03
-1.797588624841968017e-03
-8.106094773412050869e-03
1.481684374426989713e-02
-9.207922376022867686e-03
-3.709914806186551898e-03
1.621271413636847514e-02
-1.338390868092884621e-02
1.337193915472264160e-03
8.769238092425111347e-03
7.475067804272651252e-03
6.136208232339973416e-03
7.591215479694490842e-03
3.283763828404962556e-03
2.291184172327326383e-03
3.984480759451002399e-03
4.974369567795140952e-03
8.708979546888205234e-03
4.072941363710784642e-03
3.529826519392705291e-03
-7.592744449279842725e-03
-9.807571962159688031e-03
1.241717960053973641e-02
7.555419204511298371e-03
1.702256255206828842e-02
-1.037206374837829417e-02
4.463271806105261093e-03
-1.409480532952593363e-03
-6.325090125191821545e-03
1.159052431719664530e-02
-3.492838726521123056e-03
8.974549299152482368e-03
-8.108975836914602761e-03
2.372919132182094073e-03
-1.265862662000262484e-02
6.699422129013627054e-03
-9.567364044562671338e-03
1.117241229630624132e-03
-5.830731511977113070e-03
3.324738567482626254e-03
-7.904993132435638543e-04
2.406353844367412325e-03
1.048452599732182383e-03
2.528808469392264217e-03
-4.642203536171648007e-03
9.920458533065754786e-03
-1.905526265197257652e-02
-2.619430910901145160e-03
-3.567604442604095129e-03
2.556432682578406966e-03
-9.965352153695886984e-04
9.601125395829114562e-03
8.750280711415715437e-03
1.561268129452720969e-02
1.871604538631235770e-02
-2.483007628192678614e-03
1.386496165669950237e-02
1.094233102453656334e-02
-7.792992116257751144e-03
6.335652468679282660e-03
-1.242918929242655887e-02
-5.214026832499088840e-03
5.721525297643618828e-03
1.649891754684421410e-02
4.706943438778243664e-03
-3.715898532237651552e-03
1.458458299309055815e-02
-5.444883075116632720e-03
1.730487847865503498e-02
1.266493747825448747e-03
1.223646667526608230e-02
1.378463275723900436e-03
2.633802394767115543e-02
-1.418209593375584394e-02
-1.852427695395989730e-03
-4.697336089309099919e-03
-9.884271193610270206e-03
2.992315437532063697e-03
-1.887938027731751170e-03
-1.476381975838773853e-03
3.333608170443474279e-04
1.113672814401340562e-02
6.463313214185929453e-03
6.020559012709559730e-04
-6.240291356722774824e-03
-1.400643258864100809e-04
-7.393177535403346566e-03
1.287665047347448348e-02
2.026326365367003488e-02
-1.301391920601046963e-02
-2.128472608339044767e-02
7.483928038063661532e-03
-1.802417834923477312e-03
2.150955995589414263e-02
2.067396932678860350e-03
2.746439947493290032e-04
9.584066600113901740e-03
4.341101608258640221e-05
5.566415432200071643e-03
3.004215661338000606e-03
4.622732858602159045e-03
2.158498335564494261e-02
1.874558416884584923e-03
-1.126077219704899220e-02
-3.122097666052680784e-03
1.112174958296857641e-02
-1.883480623589884467e-03
6.186418737922644165e-04
5.812485738571395062e-03
-1.030501477613149537e-02
-4.430870365904261698e-03
1.189154936125828670e-02
1.783498095294294055e-03
-8.234944571931211710e-03
1.517975605295752289e-02
-1.199983849455924650e-02
1.264394888700533758e-02
-3.478996909968341388e-03
2.753668512684962974e-03
2.262712201269750575e-02
-4.995616546054877996e-03
-5.431513000516016709e-03
3.914694083091569896e-03
1.745110118673665056e-02
1.957196042308770659e-02
5.864362414256069252e-03
2.409115501992840566e-02
2.706763436487545377e-03
1.369443038646513122e-02
-1.185543961666602267e-02
9.836060473352789893e-03
1.308080173211570094e-02
-8.898393821951984875e-03
-9.603038701341199898e-03
1.461861411311081785e-02
2.540754785625316532e-04
5.676887684941981857e-03
1.472891343811719329e-02
3.830981200719348057e-03
4.121923432326287176e-03
3.783038489282140263e-03
-1.036127088546204191e-03
9.148237345768093012e-03
-1.725257503905467922e-03
1.161368154850866800e-03
6.611283866472185584e-03
-3.898249617664598619e-03
1.365833085396487429e-02
9.916839060918827484e-03
2.402339498625209041e-02
-5.531018058324417737e-03
5.993591691298583851e-03
5.910651535168711702e-03
-2.448133443748798897e-03
1.464065013623795999e-02
1.202048194549997819e-02
-8.908346445392012697e-04
5.350324073566865596e-05
-1.907616557459338455e-03
6.710855065355139757e-05
9.050799131241075296e-03
6.877167075417594047e-03
9.922660924961050274e-03
4.132520032469054125e-03
-1.812181526626168923e-02
-7.093491158719027721e-05
3.162334707141834823e-03
-6.261003008183197403e-03
1.317578621700864552e-02
-1.555454763276542356e-02
-1.228584670073959786e-02
-3.176426926065216471e-04
5.998188091243842994e-03
-4.414125745413838373e-04
-6.728229998620932108e-03
3.775470856565080104e-03
-6.355432869457947748e-03
-9.303388112884542968e-03
1.148610782831138363e-02
-2.527386149388169000e-04
2.363344647406779436e-02
1.403328958380646238e-02
-3.580291897496222075e-03
9.733888847200430905e-03
-1.717889062892387700e-03
4.397304575960720406e-03
3.507647215026425940e-03
-2.137278355021812130e-03
-7.858129251182587038e-03
1.690634022802769542e-03
2.698507186655656198e-02
1.534788123423620233e-02
1.348234285784098881e-02
-3.420849980382987144e-03
-7.695372149780053614e-03
-1.450232650599699892e-02
-1.587263954311642772e-02
-1.098354770595817535e-02
1.854537658044199191e-02
1.100132117671858561e-02
1.668331514059493911e-02
8.187344273882088061e-03
7.291019484734346558e-03
-3.563802701365090275e-04
2.121464236584075930e-02
1.588580794710081840e-03
-1.508821990624092772e-02
-7.645390658925097817e-03
-2.411511765757403530e-03
1.026049141647344780e-02
-7.897966575644364828e-03
9.422107517449830258e-03
-9.501519519694769794e-03
1.915173129646743477e-03
-3.576925480402900516e-03
2.189440554734328314e-03
-2.705611080624197549e-03
-1.356435645776732715e-02
-8.726947725635597272e-03
4.195842962502591492e-03
1.554203465030096990e-03
5.747874512311251620e-03
-8.507725174951512315e-03
4.792840270161259283e-03
4.083917311332826115e-03
9.767392319154502914e-03
-3.975093314468994103e-03
7.755221457363904204e-03
1.337906969091549360e-02
7.019767093302035042e-03
1.840634429006472728e-02
1.968311547298912459e-02
-5.172819944142910929e-03
1.713644362644708291e-02
3.898315718119187232e-03
-4.953106426631372246e-03
3.073096623037169586e-03
7.593657582950544792e-03
4.754283243352486373e-03
6.641116506592344322e-03
6.234581724965835951e-03
-1.906887123435768239e-03
-5.322954663555696034e-03
3.414541899692721469e-03
1.368315387071540601e-02
1.441784046582873617e-02
-4.323421627249174185e-04
1.776924205294986778e-03
1.917458499432533013e-03
6.771428030761421531e-03
-1.238116328710272239e-02
6.765046889474820441e-03
-1.316464287982956928e-02
6.895098418534707438e-03
5.305155821732234975e-03
8.365285971178240340e-03
-1.464467714721827407e-02
-9.074944588909681156e-03
-1.904167337082561876e-02
-7.763668209656906030e-03
-6.163797468332027178e-04
4.076151358467968930e-03
4.883231147936504223e-03
-5.279639481084822403e-04
4.235151774829720717e-04
-9.461681771441840527e-03
-9.957926541080703436e-03
1.094466185294186347e-03
-8.992184555538048794e-04
-8.569815559350837941e-03
-6.977225161455113261e-03
6.639551410138029922e-03
-6.459629076970320460e-03
-3.631693045771775766e-03
-1.529510189240643886e-02
-1.046098274224508719e-02
2.481419816412251938e-03
-6.822859311552070295e-03
8.693440214941866584e-03
9.677999516846937057e-04
1.569271311102152927e-02
3.587213956780642681e-03
-8.564502543146642125e-03
1.852654631517875600e-02
-1.583709481597838633e-03
2.364070494137703038e-02
-7.237929357844399120e-05
3.849846993320903046e-03
-8.482501218422883876e-03
6.930786225683435242e-05
1.987477970578733349e-03
1.857873351195686801e-03
3.305245614187446619e-03
6.365769173727117182e-03
-1.832889954449219781e-04
8.140426852741661223e-03
1.348746125749689584e-03
-3.176178842832467434e-03
4.066549995325708169e-03
5.055670086291914542e-03
4.251390087682567487e-02
4.558336022077880828e-03
-4.333125713051345571e-03
4.960707477880543260e-03
1.363497234984242107e-02
1.525971264958481989e-02
3.645227575800259485e-03
1.614169677767815156e-02
4.090921513137889785e-03
-1.015019788824908682e-02
1.151271100980193370e-02
-1.299945743642181087e-03
-5.336260767297131002e-03
2.943996773584555728e-03
6.029110674120026145e-03
1.129136965880232421e-02
1.260496303626109857e-02
-5.911117342016555289e-03
2.498650666519661341e-03
-1.429305170066645951e-03
8.953259760701394107e-03
1.094218434120488442e-02
1.416201593531025982e-02
6.647983705876910412e-03
-1.506686331566985983e-02
5.540043466821889008e-03
-1.756005903471684337e-03
-2.153706574141672596e-03
-4.904169860975421923e-03
1.066114193337025333e-02
5.164819838701732377e-03
8.425001547091328074e-04
-4.000903293717674412e-03
-1.423510013540136470e-03
-3.992234035068067260e-03
2.339332060304508902e-04
-7.050781523960832076e-04
1.022592044304983586e-02
6.704026693298459523e-03
4.477036586769893300e-03
-7.854861649197374118e-03
4.408748986119862510e-03
-8.111676274720737434e-03
1.229698613581993796e-02
-7.625317732341000722e-03
1.343274315705766421e-02
3.972536543969451550e-03
1.187443597001121634e-02
6.997508904397261448e-03
1.748023616855657464e-02
-3.727451077956021527e-03
-7.975624411518998300e-03
-1.130432394998794055e-02
1.110438385053182445e-02
-6.250913966356481900e-04
-2.493183007075890772e-02
8.950351817746834276e-03
6.090750414398041733e-03
2.036330737590862777e-02
-1.268452658637814374e-02
-6.734923810656215848e-05
-1.322190229126262752e-02
-8.184767393137181574e-03
2.270882591504492717e-02
1.311450852028722518e-02
2.459031106244735643e-03
-1.970899006221745256e-03
-2.610406956179000572e-03
-1.566643683525138081e-02
-6.817265840214575302e-03
1.672218267880314080e-02
1.083068796547650070e-03
-6.080011814485876930e-03
3.268715989106180803e-02
-1.440342837611786539e-02
1.088526324543666671e-02
2.322176402529071287e-02
-2.120447248855356157e-03
-1.094530807067653619e-03
-1.173652810437229507e-02
-3.939662307225941761e-03
-3.005816394054817986e-03
6.771255618833285292e-03
-7.222253995198951986e-04
5.853559088266380682e-03
1.352846432447164793e-02
9.292132360637679264e-03
-9.045270834740026453e-03
7.800922833503903114e-03
3.306603373843045902e-03
6.758808033710738891e-03
9.892940217080575110e-03
1.679692988508724866e-02
2.157451727343137008e-03
-1.214713675792827505e-02
1.570396801742558746e-02
-2.897401845637094606e-03
3.610590117513488417e-03
2.850231209370383389e-03
-5.267380801312339725e-03
-1.267637270747085185e-03
-1.650101701088112910e-02
-9.369757080028092919e-03
-1.046658626468196986e-03
2.504673540047712421e-02
5.564787143162143674e-04
1.806375010505130788e-02
-9.373870138323279338e-03
-1.477281072591241085e-02
6.312696109912021777e-03
-1.176137952236724731e-02
-1.768145827038952386e-02
-8.595822144796540568e-03
1.124169462544348909e-03
-2.699382933985766501e-03
1.787441872804891368e-03
1.292857439594483331e-03
6.650748491244434617e-03
1.093698789002477004e-03
-5.586599374315419191e-03
-2.800710978835496256e-03
2.017628684026630259e-02
-7.268947534681218133e-03
7.870251416171567677e-03
7.700885075516371130e-03
-1.013734818574458293e-03
1.601428689180110429e-02
-2.270732520233301882e-03
-7.169971368623020806e-03
2.088901624079802372e-02
4.415080936329448917e-03
1.287639418955498737e-02
-7.072332423468537764e-03
-5.426329595626364771e-03
-9.346747928450461346e-03
2.248792070007865282e-02
9.575039882471382893e-03
8.758912040678827268e-03
8.756272664508816736e-03
9.766378719891248214e-03
1.481168136245791279e-02
-2.238812610838829351e-03
4.982447013012984878e-03
-1.657439864454757217e-02
1.500135611510678736e-02
-7.957241994502569152e-03
-1.485762560182692267e-02
7.678613324214205761e-03
-7.113534557336087354e-03
2.111628965632765531e-02
-8.074569998092903655e-03
-2.413485062910176136e-03
-5.179464377938807797e-03
9.309438438196059040e-03
4.159657225435129529e-03
-3.887696621882644719e-03
1.422711072337260081e-02
-1.554356301716193663e-02
-1.055232531130665535e-02
-8.391282252451172721e-03
2.676580243291789077e-03
2.030190372332640186e-02
3.215440344467742923e-03
2.154234687984849742e-03
4.552670157981109945e-03
7.437115871117510810e-03
2.952220936752362503e-03
-9.001178463869728523e-04
-6.681025157370892734e-04
2.673753555935995743e-02
7.105941143047150681e-03
2.546929282529613280e-03
-4.421401117399238051e-03
1.221217581544212227e-03
9.979412097851258351e-03
5.445618605346987107e-03
2.525261429247766020e-04
4.814138609500013210e-04
-9.429275683082395318e-03
-1.432994200276609034e-03
7.450061047648694028e-03
-4.172524881402131340e-03
-5.227414350182719299e-03
2.935609285686939431e-03
9.015588846117219418e-03
5.918984963987235920e-03
-1.659755431869034889e-02
-5.272014545131342191e-03
-8.121669583712971818e-03
1.482065984057714296e-03
-3.972062712300951023e-03
-1.466834040555438021e-02
8.279080383769647430e-03
1.912268815604255615e-02
-1.113152997233389160e-02
-2.212567962990322819e-03
1.301992214320614807e-02
3.553951660461113389e-03
1.061200401768624957e-02
-1.378523831802237407e-02
-7.614521698939670860e-03
-4.577821692521863786e-03
-5.916413912256474929e-03
-6.065164105161643775e-03
3.140238188488059246e-02
1.241177027097722658e-04
1.531086840179527939e-02
1.691625869324159519e-03
1.057981092371459639e-02
-5.417796202757184203e-04
-3.227786597504408213e-03
1.773285003271295179e-02
1.852903339927973068e-03
1.112558503142979140e-02
-5.272412019265380716e-03
-4.511134676150314535e-03
-3.076249731687370065e-03
3.879565911436869737e-03
-1.030044681978892207e-02
2.300214126301797658e-03
1.394147425820479839e-02
-1.329097822517980726e-02
1.263375252537774288e-02
1.310108507031116504e-02
1.840051428150669618e-02
-6.561188407971704946e-03
-1.057032448646171192e-02
2.742986488417037926e-03
4.629858609499191285e-03
-1.123620959527728280e-02
6.196066224061257469e-03
5.104287879182325786e-03
2.749668712268101196e-04
-2.062824548623870199e-02
1.490995562481976962e-02
2.096262694018401554e-02
-5.461230872484390368e-03
1.453467276367874069e-03
1.866911681135161732e-02
2.759604931875551687e-03
1.162464974730908823e-03
1.019335047412505899e-02
-2.519307951691973201e-03
-4.082157979555080599e-03
3.752576536706049917e-04
-1.283443765796602083e-02
-1.803954686589091458e-02
-1.149894504789084407e-02
1.166329410575675171e-02
9.251079542250125820e-04
5.169637197354120606e-04
9.527391813010701802e-03
1.330346302649448691e-02
4.292391366991514870e-03
5.976148056081800365e-03
1.342217272702465143e-03
1.732700677145773260e-03
1.361819615797566115e-02
1.622003947009242539e-02
-3.165718847783034837e-03
-4.780831576149120743e-03
1.211628306497698065e-02
1.143403009039320462e-02
6.526562929893316503e-03
1.488921118908536484e-02
1.686334103083722905e-02
-3.125501974559672259e-03
8.589227781990114649e-03
-1.229901435877850044e-02
-2.189188647393092591e-03
8.523350945722247760e-03
-8.237781683385847487e-03
-3.902553614996139095e-03
-2.183552176368748227e-03
2.057230103545247546e-02
1.034326891866346049e-02
-6.818195802287103924e-03
-1.006112335239529171e-02
2.100633180240904507e-02
8.258355270911829638e-03
-1.595287702565111477e-03
1.226609033564280381e-02
-2.242242741462410760e-03
-2.943582887560293633e-03
6.019663068767622423e-03
2.367101363669345433e-03
9.135795706195009094e-03
8.288168245549381447e-03
5.124424707968722528e-03
-4.422751978336235748e-03
5.761400110438613838e-03
3.055353713817152150e-02
-1.480226646155722962e-02
-1.258520961808762273e-02
-4.019576521472085530e-03
-2.313335442701658883e-03
1.711924077620212209e-03
2.236333300584629306e-03
-2.503477743202173135e-04
-1.169382314445029103e-03
-4.933743900314614293e-04
1.969618146513124959e-02
-4.763502323371649957e-03
-1.645916536088634511e-03
1.306429362447417142e-02
5.031051557937936663e-04
1.880494660559844933e-02
2.327216002312959726e-03
1.476139939867550550e-02
7.419024842593781831e-03
-2.432738550733113195e-02
2.129602455540459058e-03
2.062610835452670377e-02
8.339861871518514103e-03
-1.145599368255736071e-02
-1.242445645670236382e-02
4.055354920239110338e-03
-1.321240461058048078e-02
5.518254727862715626e-03
6.725706157243194726e-03
1.103908886393247446e-03
-1.660467858272440464e-02
8.117673089485947027e-03
-1.245073798425351021e-02
1.548398524873965780e-02
2.382299616900174916e-02
-1.154007769340652939e-02
7.616083843554547449e-03
-4.058738115321225762e-03
-2.187239553606158682e-02
-1.533693117136268385e-03
-4.009393757079415962e-04
1.359160817701962620e-02
-2.350850649164933429e-03
4.139915908811898221e-03
9.145587944926994450e-03
4.070635990867784056e-03
7.372076234734790609e-03
7.203591820664675613e-03
1.766337824503979442e-02
3.708574284886617840e-03
-6.202627588896607314e-03
-8.169500905707600610e-03
-3.854654755469255189e-03
-4.664970717308570235e-03
8.983601144336401251e-03
-4.300701388801895717e-03
1.160960802536985768e-02
5.731223520802945608e-03
-4.403175635007982452e-03
2.390250347873715611e-02
-1.999933663438360851e-03
5.348235121334750201e-03
-1.668604080411865281e-02
5.635182659412793331e-03
1.570498106846489588e-03
-1.727242447379199325e-02
1.109792686856445401e-02
-3.555437594624957613e-03
7.825338797774477814e-03
-2.548135769861212263e-02
-1.086774456158957382e-02
-1.020794885033952069e-02
-1.757243848465101649e-02
-5.561648208333171660e-03
9.289894841289921337e-03
1.332451428895536395e-02
1.117253426536849760e-02
1.355832794055524503e-02
-2.349892151138176233e-02
2.331859367767325202e-03
-9.848256899933230044e-03
-1.311585144656520581e-03
1.674804276321724406e-02
-8.088307273044607199e-03
6.743597860301576985e-03
9.848715222476590175e-03
3.969389362786042777e-03
-1.792645945981234321e-02
-2.982710321574876932e-03
-1.838630145649531103e-02
6.145650243350637282e-03
-1.711743181672423578e-02
-3.285468467645250804e-03
1.979329466795887518e-02
4.172656263466197057e-03
-1.849578377062540899e-02
-4.220237873747595056e-03
-8.571008085100775137e-03
1.004259431522155389e-02
-9.448109348008825641e-04
-9.018110138458252864e-03
-9.859131576610466116e-03
-4.482494346736915283e-03
1.794282921417235041e-02
3.922990547356464304e-03
1.523432428323982530e-03
-5.622537061568195355e-03
5.221420942298089438e-03
-3.085217429598547181e-03
-2.413996511906871343e-03
-3.938922452840439709e-03
1.607477745133525579e-02
1.704547654472949800e-02
1.790786698408969660e-02
-1.322460349476772649e-02
-2.863193400610551014e-04
1.543182119846956725e-03
-6.045260928994774770e-04
-3.637940544253203366e-03
2.654488342603575704e-03
3.928255853495768272e-03
-9.690849721245073725e-03
-1.532275811004142792e-03
8.665698684591849679e-03
8.979422918475116200e-03
-2.603359268483185739e-03
6.621745873661749777e-04
1.702641142850723488e-02
-2.966157130446481823e-03
-1.454913099505011388e-02
-6.535473655612193851e-03
1.565025246275441803e-02
-5.477991295232054712e-03
8.986503812042826930e-03
1.132353194324477695e-02
-7.326799194170688367e-03
9.874858455188427128e-03
3.152470381170776898e-03
1.662051915065325750e-02
4.472057949778806586e-03
3.440029538349924365e-02
-4.377826426712759338e-03
-6.314879699387859931e-04
-5.531083912101053979e-04
5.019181615028682659e-03
-3.687570760543449223e-03
3.344918160615615536e-04
-2.140256434522405844e-04
1.749636283814625607e-03
3.753099002366708584e-03
5.582984400639996909e-03
7.207055633389812359e-03
2.966835440614139056e-03
-9.239080319087837959e-03
-6.782636960307591133e-03
-3.111261047278938291e-03
1.471140441336524912e-02
2.054788345591617924e-02
-6.028443226712917186e-03
-5.448057139395110979e-03
-1.583193614778568084e-02
4.381862045737311764e-03
-1.092313465261200538e-02
1.595214468975143796e-02
-2.403177855732395365e-03
6.591745151577973897e-04
-7.734032046960989193e-04
8.491327932305964971e-03
2.860624006955806136e-03
1.007857812114408905e-02
5.304736177593022753e-03
1.029801014664932443e-02
-3.665879439400663783e-03
-9.838239594989093076e-03
1.195823382075560277e-02
1.356655670236752223e-02
-2.443562978575817418e-04
-3.375364061449586794e-03
6.011191972450236586e-03
6.343327212333692896e-04
-9.675075983957774628e-03
-1.356220442168269182e-02
5.798766270339466428e-03
1.016200210562974958e-02
1.458221291184433159e-02
-6.078415078918559828e-04
1.699966411809347364e-02
-1.827596160647128321e-02
2.048054654898098965e-03
1.232825789620587559e-02
9.370237737929321175e-05
1.829145892841835611e-02
1.883550392194517295e-02
1.770452450530418664e-02
6.361379377344249068e-03
-3.616019415320119706e-03
3.273164620972569654e-03
-4.958494802144220760e-03
-8.316981465858793582e-03
1.725224879633991890e-02
-9.104706709949511242e-03
7.077919553855398400e-03
1.451414600180156791e-02
-1.516679362423839494e-02
2.106055511782957065e-02
1.042296459566337437e-02
-3.939460920248410124e-03
8.181911938772991680e-03
-2.631002792820591116e-02
1.578724440928118422e-02
-5.229623933159223588e-03
-5.656940261098693939e-03
-1.887760691856349426e-02
1.238466126004825370e-02
8.422878705601204163e-03
2.834040386829135907e-03
6.729237592456576746e-03
-4.659794653741082190e-03
1.548846651258977206e-02
1.543137508863563073e-02
-1.854846271146541950e-02
-5.722642765321905682e-03
-1.527008377140549010e-02
1.001823043351925124e-02
1.761601066958357747e-02
-1.102978914605743342e-02
-2.184835309935167797e-03
-3.005333593947311088e-02
-2.272996651807829933e-04
-1.259530350882246622e-04
-5.707389395000067589e-04
1.149648734981334550e-03
8.090981748426671893e-03
-2.837460963255173632e-04
5.938235456221956088e-03
1.447523857582928754e-03
-1.987924826396040862e-03
5.591024710935964606e-03
-1.548963742501687814e-02
1.255844555587278671e-02
7.427973563030013549e-06
1.631267827584786251e-02
1.542985845992366975e-02
1.033236042961955745e-02
3.205742117676047866e-03
-6.256344255876515777e-03
-8.353948760285232270e-03
8.437568074460298495e-03
-1.737789537479057789e-02
1.577651601536370204e-03
1.297696984499415764e-02
1.570504580909089232e-02
6.702085770393569238e-03
1.793061285443879344e-03
1.016689005123806548e-02
4.429517201075006474e-03
-6.421705395529300926e-03
-5.372981244767311218e-03
2.112998369208541824e-02
4.431159537102540556e-04
9.325922182157914131e-03
3.719654498375537643e-03
-6.589326022545725220e-03
-1.770109683603821732e-02
1.289126632009648422e-03
-1.200559352702625787e-02
-8.192946962663179365e-05
9.807710387146088490e-03
-1.839971976245718954e-03
-6.433608871980164672e-03
1.120176007927369509e-02
-1.244383658465370067e-03
-2.403117377469713226e-03
-1.165027005293355761e-02
-1.452012334198747763e-02
-8.770224588503911477e-04
8.538135187046021549e-03
2.235669672448629790e-03
-7.599550957310259765e-03
4.748039744170947860e-03
6.078728297763206709e-03
1.715488045507634549e-02
5.139089427874204280e-03
-1.238318225875451560e-02
-8.123894499914300488e-03
-7.641694387940388238e-03
-1.833663679542621786e-02
-7.436169991097203724e-03
-1.148314686597506559e-02
-2.867329589682959205e-03
1.197253110214568407e-02
-1.098604814652072263e-02
1.827499988178600369e-03
3.025303517592129766e-03
-6.018255304582477427e-03
-4.838764113692360820e-03
1.648588536106727898e-02
1.863847506461644918e-02
-3.583047935272596252e-04
-9.781119110190742393e-04
8.550551656585447455e-03
1.841309874504310070e-04
-4.528520985360086348e-03
-7.840015736109684150e-03
9.755019744437421619e-03
3.018274852723329058e-03
1.209167386136425319e-02
-2.351865981530461801e-03
3.089487348765063840e-03
-4.247033435929366274e-03
-1.584513618658316483e-02
-3.035718192577299451e-04
-4.012706549208944380e-03
-1.628883193588810327e-02
4.072259950730719794e-03
-9.122704728528637300e-03
-2.545678034795109072e-03
1.395832586077222666e-02
-6.278971183283703697e-03
-7.877062342493516833e-04
2.787057411528134389e-03
-1.622704434975096944e-03
1.213354777453862048e-02
-3.446557803952113048e-03
-1.091718629258735078e-02
1.155498259285331515e-03
-1.056044844524124324e-02
1.147465368299547747e-02
-2.311580728967658517e-03
1.000908019842086530e-03
-8.142380997697599293e-03
-1.224931693728798301e-02
6.755831171772001473e-03
1.865435403867641770e-02
1.291120865500009450e-02
-1.018393827489874615e-02
1.424899895451117900e-02
-2.355393011499812284e-03
6.689940360726518223e-03
1.184059288636494719e-02
-2.492180926770493771e-03
-1.441197120513403908e-03
-7.841063274282770654e-03
-1.668506600973717127e-02
8.282649119384316236e-03
-7.658625090930236932e-03
2.655689544033895764e-03
3.243470840994266274e-02
1.944815961353119071e-02
-4.343707083190212134e-03
-1.143121134864402352e-02
1.031652509633140639e-02
1.601122475677787052e-02
3.824059250262047942e-03
-6.415035637606422009e-03
4.220816809286162020e-03
-8.275596704458703257e-04
-2.979937308968056212e-03
-1.798718573656900559e-03
1.812352231490085147e-02
1.845311596997419729e-02
5.224773226226726852e-03
5.745950697570512307e-03
-6.414659843651923134e-03
-7.610626690265540582e-03
-9.008036177016395113e-03
-4.354706045431385938e-03
-3.055642202310276511e-03
-2.370108348808056768e-03
-6.688965905317011303e-03
-2.307039664499867943e-02
-8.958093255163026430e-03
-2.213331650619620918e-03
-3.835161188520971962e-03
8.198706275696883775e-03
2.687504242725290496e-02
5.151326959091007476e-03
-7.525210521992157023e-03
8.096311780668013006e-03
-4.298329739548160597e-03
2.039413875129116212e-03
1.329461775868975848e-02
-1.133578680300126491e-02
-1.706203301837620409e-02
-1.007504756594829317e-03
3.355256639547762008e-03
1.127534017255294070e-02
-1.030153503471820282e-02
-6.870322867706025842e-03
2.817225677001275810e-02
1.204162189497912094e-02
4.119627534447482635e-03
1.629891750555336047e-03
-1.881937919658917269e-02
-1.854866314060834784e-02
1.280671919432182192e-02
1.598403451572491876e-02
7.277105910048213729e-03
-4.283898679503969111e-03
-6.697038638283991192e-04
-6.598003449885106453e-03
1.720182349764757049e-02
-6.092148253672091500e-03
6.883119377729592439e-03
1.571141340094009756e-02
8.821713273002769820e-03
-7.312099681007081312e-03
-5.346061845609735705e-04
1.316056228808867162e-02
7.811710357000888408e-03
-1.295506103304299925e-02
3.444446203861425016e-03
-6.103551552666276053e-04
-3.159488200354332310e-03
1.251064864659364069e-02
7.002920680246262249e-03
-2.331110561370583218e-03
1.269577462922355342e-02
-3.189054160624865599e-03
1.135141155599806578e-02
-5.490061572153185146e-03
1.119793486487629698e-02
-7.273065499637671079e-03
1.350475439229891633e-02
1.634742606457468064e-02
-1.618603172630919337e-02
5.231625707554012072e-03
-5.653353620342998175e-03
-4.181003484749583332e-03
-5.289707047707137982e-03
6.054923896651820750e-03
5.933149220533324650e-03
9.474666815750425186e-03
-1.714895639890945921e-03
-1.293388719004811421e-02
7.051733167014438870e-03
6.203198248643330796e-03
1.327213247701210241e-02
-1.789589504898581344e-03
2.097930678221646833e-02
1.785076677069761392e-03
-5.697155783710392343e-03
1.446382333135056916e-02
-1.360437870514357057e-02
4.136435382541000551e-03
1.101660581134776898e-02
3.038219650384153640e-03
-3.362062068202151146e-04
-2.603020328606952052e-02
1.323525277386332528e-02
-1.594587281175054508e-02
1.083101368309229628e-03
6.034910848015436619e-03
1.468104507855627974e-02
8.814137408070176274e-03
-4.382337765058880001e-03
-1.350033461877956937e-03
2.716465339029333625e-03
-1.440182114259068056e-03
4.540396829621525486e-03
6.241544934233127402e-03
1.455167564909275353e-02
1.346738354396960491e-02
5.552924204305927959e-03
8.223423691324808701e-03
4.924436243055425530e-03
-4.370747025972592480e-03
3.484878568047989136e-03
1.003338301668537345e-02
-2.617546540808644503e-03
6.992510015329194036e-03
-1.127459602622568093e-02
3.293029636423598552e-03
-1.069217826327876347e-02
-2.476751643214165975e-04
-5.466182011454447619e-03
-5.336782481250687722e-04
-6.170094325915186431e-03
4.736089732979582162e-03
-2.034588648557546144e-03
-6.042604787805549126e-03
5.321107504570830047e-04
-3.137605383380548136e-03
-6.249991110195200934e-03
-3.482246021051165841e-04
-1.179678888397555844e-02
1.545695045213347184e-02
1.723502484086377254e-02
-4.341291423489237328e-03
-6.057823295985692927e-03
7.302838018789920872e-03
-1.052574550197465583e-02
4.935116776191157163e-03
-1.125470824021371913e-02
-8.314148118566618700e-03
-2.939918672595148112e-03
-6.644523107557418319e-04
8.049652532754785622e-03
2.016644088125502110e-02
8.602958128612223044e-04
3.566000379532077366e-04
-4.521740250155158528e-03
1.384936842289611302e-02
7.429741257889280366e-03
-5.941954327749478758e-03
1.290185676643035642e-02
3.455536091525259965e-03
-1.375273241392963551e-03
-7.506013275436356630e-03
1.529853992451101971e-02
1.101679448077293871e-02
1.585056831073738265e-02
-3.521827267256910556e-03
9.033074423334381750e-03
1.029458565686047072e-02
-1.272013636004860112e-03
-8.199869524458657313e-03
3.070386623177840096e-03
8.476941341256323537e-03
6.120678728955334519e-03
-9.626548169055497862e-04
6.103653942072802263e-03
-9.637734083548649133e-03
-1.648972462759131863e-03
9.901351350532217586e-05
8.439739526583832016e-03
2.915442505761280155e-04
7.419111362359051554e-03
1.807792697470940804e-02
1.346697533259173969e-02
4.213383101914588980e-03
5.726038684041786023e-03
3.604490535344381796e-03
2.415126262481947280e-03
5.006819115551761762e-03
3.154711115128543998e-03
8.440318310158697809e-03
5.207487813105402680e-03
4.125099386823694730e-03
7.198506681833528355e-03
1.768426040647975636e-02
1.257547955171215912e-02
-3.394246190855331851e-05
-1.833518291840330328e-02
1.479407428510094366e-02
-4.266903578244989927e-03
-1.000276434445475718e-02
5.236599619366739088e-03
1.255501724829779543e-02
2.063550506703949391e-02
-5.556792282843710760e-03
-9.171313051895555943e-03
6.354060986518170889e-03
1.365278086202500150e-03
-1.386635458980494231e-03
-8.970550369039753278e-04
6.045699668947777244e-03
1.329549552480120689e-02
1.541845108552847288e-02
-1.604692076416581320e-02
1.711282365583981658e-03
7.947210462903303921e-03
9.600262468689118797e-03
2.342855263265505167e-02
1.586539919972424634e-02
5.396811707340265843e-03
8.101936067686375315e-06
5.563018050293666236e-03
1.041201721070038680e-02
2.333213581909543768e-03
2.625102087676701654e-02
-5.770713435109492938e-03
-1.275440952176861396e-02
1.614106259009071703e-02
1.067160173267774417e-02
5.561576503362353902e-03
6.332136987724445130e-03
1.175212186094357243e-02
-1.408370723924888372e-02
2.301652307738688216e-03
-4.735750936552790558e-03
-1.448745482733835091e-03
-1.118852613221893097e-02
1.970521201780538884e-02
5.461324045240854505e-03
8.855151385480491619e-03
3.662349243608041365e-03
-5.753320325978535967e-03
4.815806215612438226e-03
1.774610189444351732e-03
-3.509749628961162174e-03
1.250209143129032020e-03
9.840702367100394570e-04
-4.028707627270198752e-03
3.125252364540518236e-03
1.067576015459493349e-02
-1.638414860451522723e-02
-1.152913297151189446e-02
1.326089631953548086e-02
-1.010873716598621741e-02
2.064485415661389007e-03
8.261905811344897460e-03
-5.575718982422409823e-04
-1.824557280404156146e-03
1.460286061510113285e-03
2.954444365181076865e-03
-1.966670443892932184e-03
4.575245445852863663e-03
8.287621137920421835e-03
4.998294753911745013e-03
5.441394530727250781e-03
1.731872810975787838e-02
4.588709711936833982e-03
5.327397181831865745e-03
-9.046817578130693024e-03
-4.282633542219415300e-03
3.816661373292475762e-03
6.160809523284817985e-03
-7.354864006373053147e-03
-4.385717716857633064e-03
2.143039004922853499e-02
-4.841320784140941066e-03
1.598396265923209426e-03
-4.526027843539884819e-03
1.912642781801119653e-04
5.080991325817943785e-03
-4.643201455226760380e-03
-1.043082933758577267e-02
9.827432164001901130e-03
7.817782654831847283e-03
-1.597249736002679874e-02
-5.073734041891937718e-03
1.124836454065134385e-03
-9.280771007542248235e-03
1.531398892976367117e-03
5.256455308994782173e-03
7.630628092065424922e-04
2.460789745562453907e-03
-1.017452009540075961e-02
7.452745052841764153e-03
8.137257315103257893e-03
-1.970434495847481638e-03
-1.013024456755309962e-03
1.326224156321127202e-02
-4.066991786524205843e-03
1.291782047928824624e-02
1.265850262268526996e-02
9.325955818726845356e-03
9.900053467808658803e-03
4.663736709220433173e-03
3.807823059910300355e-03
3.766489461976348270e-03
9.632173566762174469e-03
-1.249925048428532012e-02
-1.127545614541621347e-03
2.658945802213370183e-03
6.175737116828020068e-03
-1.074211209129520561e-02
2.352443523391701402e-02
8.928791539551887702e-03
7.675413518635136427e-03
7.980848643180035729e-03
-3.721958324816036952e-03
1.254537758619297429e-02
3.728480111725232960e-03
4.395360901723055665e-03
-2.265248143477058013e-03
7.217283434504500640e-03
1.110184342907566575e-02
1.838699825541859111e-03
-4.484177566984809578e-03
-1.621247764928450408e-02
1.234111874483561494e-03
2.969245513269377218e-03
1.369654643157776179e-02
1.107685213469557575e-02
-1.247023011649741600e-03
7.302725326610463863e-03
-7.246954263032414321e-03
8.176080981449930507e-03
3.285506815895456595e-02
-3.251008924636468629e-03
1.243006871788510104e-02
-1.294330297638789052e-03
2.359335356046055650e-03
3.744537703997959360e-03
-7.299781000391343186e-03
1.153544709184637501e-02
-1.254130888437781028e-03
4.382146896651274888e-03
-1.571547967147575149e-04
-7.682675452644517492e-04
4.421776877797592951e-03
6.208169030401796892e-03
1.181878862549265788e-02
-6.407796472995254400e-03
-8.132574961145005651e-03
5.163225475547280827e-03
1.317312130297281295e-02
6.473190866040370688e-03
1.888938856857039564e-02
4.768926446741149003e-03
-8.787039531267089310e-03
-7.638686609286568681e-03
1.341502534173226631e-02
-4.844038726158948240e-03
2.286460826541661211e-03
-4.173456132637472053e-03
-1.280714611628092081e-02
-3.172723426669041367e-03
-1.522678607456011066e-02
1.414841854174898796e-03
6.843764204949505728e-03
-2.542469981336616894e-03
1.202901842235643698e-02
-1.142342280465252942e-02
9.765576033584029425e-03
-6.977821596114281572e-03
-2.969541044018612561e-03
5.203570791187400561e-03
2.850592570494673086e-03
-4.547109606794015775e-03
4.343108001036413181e-03
1.378952539057571930e-03
4.963989169618514795e-03
4.663726629614933089e-03
9.882198598381537052e-03
-2.339143768251520251e-03
-1.167423279260640379e-02
9.490283874299286146e-03
-5.209942950115550864e-03
-4.676744872775211300e-04
1.800774102086855023e-03
-4.180537709910836508e-03
3.106977996830313522e-03
2.052952658194028349e-02
-8.302319107231858437e-04
9.768430804573978443e-03
-1.668963764760739502e-02
7.745195069767286424e-03
-9.427186727720034132e-03
1.206921658841649675e-02
1.101693974021333670e-02
2.430779820707974423e-02
1.272528423222178207e-03
-7.794098270863092544e-03
2.173530589937961235e-02
9.014320247564487285e-03
-6.620961859407015031e-03
-1.804252367280585398e-03
7.572404660793213144e-03
1.190471270483022675e-02
5.861857569417533789e-03
1.847213492974010204e-02
-7.011842498399003393e-03
1.111694518541757153e-03
-1.622803336952109710e-02
9.628347004037259016e-03
7.705733939756249581e-03
6.281394583803697265e-03
-2.567384635089375866e-03
-2.359783656947127620e-03
-8.971668097995644936e-03
3.124138272046919542e-03
1.025144952154105962e-02
-2.217416036703939199e-03
1.026976352483403333e-02
1.629202358284232571e-02
-1.921189751060185455e-02
2.920692910342612830e-03
-9.548651082762912856e-03
1.005655771528775333e-02
3.467948486011902809e-03
-1.477436950147124721e-02
5.764406186235630780e-03
-3.017222715759646390e-03
6.217493924286052361e-03
9.890445187701964527e-03
-8.920876061722248299e-03
2.128251353541345606e-02
6.513616937704236158e-03
9.752466791206707356e-03
8.170563243092337970e-04
4.267043835100591855e-03
2.344331172432882488e-03
9.458434957491296258e-03
-4.458460852816713976e-03
4.594525387397408768e-03
-1.045008867060004225e-02
1.974144356647646037e-03
6.838205823901284848e-03
1.638522006103555403e-02
7.257250717262040372e-03
5.478852201289230277e-03
1.631318101153964376e-02
1.865893751073688031e-02
1.020562425425352790e-02
-1.107366343606629167e-02
6.683479170042945635e-04
-2.043605342552787772e-03
-1.153014661482398536e-03
-1.335242024558010512e-02
-2.370476528189975531e-03
1.876133921007204844e-02
-5.142783800222165171e-03
-6.241829341811032557e-03
6.067179633702415864e-03
4.015975345430160791e-03
4.199289671801231978e-03
2.623461806526364900e-03
4.768385169986574280e-03
1.223445925530149310e-02
-1.005726047802681447e-02
1.083864608849370928e-02
-9.219294894053159037e-03
-1.837597199104404463e-03
-1.647315759240327400e-03
-6.479343167240675556e-03
8.086598164522934519e-04
9.227290543412031490e-03
5.000855493659560509e-03
-1.620036031019446432e-02
-3.288092181949225489e-03
1.797482032802903695e-02
-6.086006710053280637e-03
1.036334551437337846e-02
1.418160286137584193e-02
9.083390341595127399e-03
-2.623710565781478977e-03
-8.795593957075804881e-03
1.498014948292944589e-03
4.319519634981294071e-03
1.213770893659902456e-02
4.938992964124043310e-03
2.369847170707711087e-02
-9.032456354092723363e-03
8.457703535927415736e-03
-9.673409082139178272e-03
3.326543861675231115e-03
-8.237244959653835033e-03
1.043600130370404659e-02
3.471877672947635933e-03
4.852893186153030107e-03
3.389380043801634680e-05
1.801478033962294802e-03
2.404937865501700477e-03
1.068123031536154233e-02
-2.109158679567657655e-03
1.433929801684264566e-02
3.933397981184005507e-03
1.219156299026431800e-02
-7.134070863207661768e-03
1.228670728280101265e-02
1.123800336545520591e-02
-6.694695957254606818e-03
-1.831764944101460036e-03
2.562044186171364563e-02
-7.642301527704427680e-03
1.766494660346313098e-02
2.231584258851087785e-02
-3.211521808176385790e-03
1.094505351710177259e-02
-1.110441920630817619e-02
-9.637271296371574189e-03
-3.592804094395980839e-03
4.154810170926048264e-04
-2.240800252684391517e-04
-1.043724621581551722e-02
6.792711248384051062e-03
-1.377009913437653339e-02
-8.631906856671031809e-04
-1.408982289177604375e-02
1.835526044751456878e-02
-8.907460064630849357e-04
3.514522429050168182e-03
-2.834212736006955918e-03
-1.289790472729260284e-02
2.512767155150240350e-02
3.698179166599975358e-03
2.176768052222020911e-02
-1.811643064121334044e-03
-4.456663724184977207e-03
-1.520319339986144457e-02
6.133056569378468430e-03
4.739778959703032368e-03
-4.020210391005082234e-03
4.006148279150738289e-03
7.592038032965823385e-03
-9.965331122745316531e-03
3.910746519768389454e-03
5.991809417137304583e-03
-2.791642761808161687e-03
9.842167599202934422e-03
-4.223047168783183349e-03
-8.174635951512208842e-03
-1.597666102753107428e-03
6.009758319794000769e-03
1.460238138958865582e-02
2.293456703244185074e-02
7.922695382405801900e-03
2.297946368176873727e-02
1.085833520695199741e-02
4.603841342731105658e-03
5.113474530510527666e-03
4.085598245844951348e-03
-5.775577346177097893e-03
-5.763117818610960161e-03
2.085366178709211447e-03
1.786107884217610561e-02
-9.332690067484233519e-04
-1.152655153181977865e-02
-1.254476851048098992e-03
-5.667986023537346842e-04
9.901429890528371316e-03
1.003356946791939854e-02
-6.367195460936549969e-04
6.127391677769944596e-03
1.044219024958893509e-02
1.803934932648096692e-02
1.026179797802776773e-02
1.171008391954386774e-02
1.197830458743998072e-02
-4.127380137629109436e-03
7.517434027327319149e-03
1.328025151010960025e-02
1.028327152395509987e-02
3.859124416567970457e-04
7.850789985415903768e-03
-1.001067730976869935e-02
7.123812371633504552e-03
4.509999425869812284e-03
8.368483534914742186e-03
-3.011168662722389384e-03
1.326264371232395607e-02
-1.783975384906351510e-03
-8.803288635170632495e-03
-2.371199609697139613e-03
7.065696592978439571e-03
-1.208196004398415582e-03
1.968865365340225285e-02
1.071230260213498417e-02
-4.425018913517945497e-03
9.159571305957727935e-03
1.801275950044592660e-03
-4.114991995995810267e-03
4.828256520341621741e-03
-1.118281855267124793e-02
6.099621703982051855e-03
-6.453218631245362553e-03
-1.829288303812048964e-03
-1.411516055496853279e-02
-1.744821877240185573e-03
-1.508268647112165003e-02
-1.461774188391947935e-02
-4.870006038037080938e-03
-7.897980971789734378e-03
1.745469077820400311e-02
2.773391615868193646e-02
5.686781243008410397e-03
8.456136907914848719e-03
-2.976151423538080272e-03
-1.697017499163110468e-02
-8.578337405508883531e-03
2.081988706961213076e-02
1.607905789551894102e-04
9.414708289843551001e-03
1.080649027772872042e-02
1.424874463444744622e-03
1.388787177637565602e-02
3.606962650893030028e-03
1.130021062787509717e-02
8.051886887651148184e-03
1.877696328255176045e-02
1.454714909498275918e-03
9.750682969693632782e-03
9.345856810703395950e-04
2.743314842889187002e-03
9.934807346787600732e-03
-1.536895251933497950e-02
5.729169978077337973e-03
1.260865644179757876e-02
4.801837335345473384e-03
-8.691594068143033720e-04
7.716760048702622256e-03
2.073189582600349929e-03
9.833153049974903415e-03
4.925771206687848056e-03
9.638840423990107861e-03
2.726883554230438711e-03
-2.516599548786116816e-03
1.037734259758425238e-02
9.665334019771846738e-03
-4.316256629445507954e-03
-7.295041990345795327e-03
1.149799835109768624e-02
4.522881173550065241e-03
8.531887920035095135e-03
-2.707886897765372520e-03
-5.704567429725413905e-03
1.400260247846402302e-02
2.555418766260564301e-02
5.363957614418134352e-03
-3.140457189940774625e-03
7.301973757121566627e-03
5.652757816560562663e-03
4.239471030066572252e-04
-7.773727616114823463e-03
5.471059147136711140e-03
1.435873415773499320e-02
2.562525151941328141e-02
-1.081287129175332760e-03
8.346490679133233836e-03
-8.198646471468839418e-04
2.224246282848700920e-02
-9.179176689648344553e-04
7.355689732702416425e-03
-1.719882038762196932e-02
9.113447719628402222e-03
6.405709729967643505e-03
4.985567559652710019e-04
9.475782047273888231e-03
-4.067792459610539493e-03
5.148506799489305230e-03
-7.584612904554796642e-03
-1.228311194652523600e-02
1.424515198716769585e-02
-3.611669238413699884e-03
-3.238962300308476181e-03
-4.237921696498326315e-04
-1.231063792145242405e-02
-7.132882248479402096e-03
-1.471287821008862183e-03
-9.028658019647261418e-03
-2.369033225768704069e-03
4.554895898376685320e-03
-4.132262422353638436e-03
1.203146979924657814e-02
-1.160359674728696222e-02
-1.372108493144017817e-02
-3.294151442085984077e-03
-5.796537706699900899e-03
8.338628155724557220e-03
1.473554671793319074e-02
3.023385997389862502e-03
2.962712064443016532e-02
-3.163100764483877802e-05
5.557131066326570197e-04
-1.201593205496015275e-02
6.477534055622475445e-03
7.377356760738055727e-03
4.344815835110611875e-03
2.939892684184306978e-02
2.085223254260189577e-02
2.002487390307133852e-02
9.152216931131910635e-03
1.274785663814669880e-02
-4.999515027616269382e-05
1.425519422846916254e-02
-1.257766309638211517e-02
1.152532903084488997e-02
4.196029809986032665e-03
9.954846027421389645e-03
1.351717426937616012e-02
1.661519831414048562e-02
-1.039993870623712180e-02
-7.532683192892853687e-03
1.713394357355629491e-02
-8.944596018376564997e-03
-5.651366351152329985e-03
-1.234882874227685376e-02
5.885500501441795311e-03
-1.736978503108706521e-03
4.597707598322341681e-03
1.997124203139890729e-04
-1.229388899488030248e-02
3.503515658095344727e-03
1.967388384627946716e-03
1.552263465223925609e-02
-3.644379233930657505e-03
-8.941782461577901450e-03
-5.240937728463972503e-03
2.285778204002288344e-05
1.208156264218312320e-03
4.667916389011244802e-04
2.390731582945011466e-02
-6.406991896625076170e-03
1.118871007277648377e-02
5.070517637289159892e-03
5.296485020279348595e-03
-1.092531376525450459e-02
-8.870433917249403652e-03
-1.266178103281679311e-02
-6.353762326951934922e-03
-3.238573288825408837e-05
-3.597679803437268866e-03
1.151398872279035639e-02
1.182946483381940896e-02
-5.369283724818644209e-03
2.553451982470670775e-02
1.299323774169227827e-02
1.746945853311292901e-02
1.435012026712575994e-02
-4.658048533727521950e-03
-3.939798373053395898e-03
2.722699788689262202e-03
-1.460944459568822192e-02
-5.445748146033650705e-03
-1.098840030905905325e-02
5.553507008572241936e-03
-5.868936533414129651e-03
7.221013170815283877e-03
2.157204407119079834e-02
-5.716958275656752915e-03
1.251741377257389702e-02
-8.254307620812769905e-03
-4.473215637216996186e-03
7.582512683908830195e-03
1.214438045035211473e-02
1.578751583993669161e-03
2.895678805033599298e-03
-3.554090994702139108e-04
-5.146135917927525255e-03
6.030623149417569176e-03
-9.560366177436710119e-03
7.935981575910329780e-03
-6.685289619829866761e-03
-2.155598090697826742e-03
7.400548999896819705e-03
-1.160037841497525571e-03
-9.612999680132820399e-03
-5.489142143304253686e-03
5.169352595050692202e-03
4.203186970035822749e-03
2.152925267763885261e-03
1.362954673245210004e-03
5.303549438038289952e-03
7.598543395455588552e-03
-1.232526794249478273e-02
7.326436704164627188e-03
-1.146165820195652746e-02
-1.824498363241556370e-02
-1.694494632609695392e-02
-8.697106262192381325e-04
1.946178266471158737e-03
-1.940965802396784875e-03
-3.879448158673066624e-03
8.682230357838272017e-03
1.467290682107571208e-02
-1.376650820002455963e-02
-1.134941951987546507e-02
1.544650319807909164e-02
-1.299475421112989207e-02
8.175031817441813162e-03
-1.056012602504157079e-02
2.827141632483563816e-02
-9.511437715363165596e-03
2.738683285330870479e-03
-6.293147977792277505e-03
1.782888578074569991e-02
1.584002581553832154e-02
-4.499564336637431640e-03
1.315125707855488608e-02
-2.491012615482374615e-03
3.801408938322950633e-03
1.907652692429102209e-02
1.412395234171082365e-03
3.014013262814644462e-03
3.030229291069131206e-03
8.856103178464512851e-03
-8.290249268052319459e-03
8.381988256620764507e-03
-5.071512463212138160e-03
2.415886707023977027e-03
2.292412178719788890e-02
-4.851177862652980219e-03
1.500436146025620546e-02
1.218328070056591030e-02
3.830302723391094044e-04
1.317970844346554385e-02
2.668365060374604854e-03
4.510862375207069438e-03
-1.352456655841728986e-02
1.158351136587362600e-02
1.027394643332139564e-03
3.379229491642334136e-03
1.153015884655039791e-02
-1.689138216763285240e-03
3.160012950808723659e-03
-3.904623380563551020e-03
1.612596959560418097e-02
-1.263890980214592806e-02
4.902687881462774490e-03
8.192422651508232331e-03
1.480535548379260241e-02
1.335611341520437541e-02
2.272371503142801841e-02
1.482837193919094021e-02
4.603450857727633093e-03
-4.652616864378335444e-03
1.235979712872630962e-02
1.247280229559789670e-02
6.628352620048548645e-03
1.675052403102159082e-02
1.658375478548077681e-02
-1.171729671517627924e-04
8.695439350083992297e-03
1.241552069703303132e-02
-1.579802179149717789e-03
1.341353435838923795e-02
-4.106581508317135552e-03
-5.541644720656333303e-03
-8.776551035676913304e-03
-3.894145714534239834e-03
1.087688360357443170e-03
1.777754917781783611e-03
1.792949622385031985e-02
2.129637910365307640e-02
1.288220208587857046e-02
-2.897260172002682956e-03
6.614569728574287537e-03
-1.075672231131858010e-02
-7.604895376680692251e-03
-1.272879975725582560e-03
3.287188152147622975e-03
1.236091203017031237e-02
1.377234856301428820e-02
-5.420240659528963341e-03
9.021726121865035518e-04
-6.697568208260984727e-04
1.504453698320509791e-02
7.776965663708570141e-03
3.736968468510545698e-03
-2.661693185114155039e-03
1.132894827961785505e-02
1.371146696778686785e-03
9.297746561533246079e-03
7.066630049384623954e-03
-2.892942614267289287e-03
-2.981148310575124083e-03
-2.719393553570031031e-03
1.208886196996673996e-02
-6.305677731271797440e-03
-1.027723613412647938e-02
1.320896748183696427e-03
5.194255156970811402e-03
8.195205649428986827e-03
-1.782897417219453298e-03
8.152485027611497403e-03
9.464140672915403313e-03
4.746838498344805468e-05
2.039990837746245844e-03
3.648300880528088097e-03
-1.199797500334650073e-03
1.654441053667776371e-02
-1.797349722462871641e-02
1.778464521996045433e-02
7.737399951447459720e-03
1.818720044962356119e-02
2.014807369906008311e-02
4.097803781079501981e-03
-1.295706083636238848e-02
5.696109656827164254e-03
-4.659214343088163846e-03
1.726291018245072403e-02
1.333306151888771773e-02
-1.589464871350077121e-04
2.497829497409403184e-03
-1.171864410707899526e-02
4.917211610108677446e-03
-5.241133913060200180e-04
8.611267766259212905e-03
1.161786712869980996e-02
1.062845491886655822e-02
8.612011216933699448e-03
1.721335959933719892e-02
1.673851571763248093e-04
3.954185994505737996e-03
5.375828465983345690e-03
2.481359404460028659e-02
1.262180440581294784e-02
6.434406962702770953e-03
8.628814644401790884e-03
-6.807051165284134196e-03
1.008421958629206194e-03
-5.212419072731543264e-03
1.193936751582266517e-02
-3.177193742557817783e-03
3.359038874153957074e-03
7.322011414392783774e-03
9.535747029239506015e-04
1.455795722478691115e-02
-7.597900491257374503e-03
6.850091475706636401e-03
-6.853066695069762702e-03
-6.917995549898005303e-03
6.301855907413422483e-03
-5.505641972318861196e-03
4.370807205117710134e-03
-1.303566979119471017e-02
-5.578713055487941400e-03
-4.694675779655846544e-03
6.717341559253305928e-03
7.368790934738651127e-03
4.790260840998004921e-03
-5.504918808358471444e-03
4.079747318326675670e-03
1.540499784759033833e-02
1.838539918586178448e-02
1.858354150075445729e-02
2.802450190974593944e-03
2.295385422339733111e-02
1.434035665088734951e-02
1.233247776492215177e-03
2.596547771782562603e-02
1.217476906325328997e-02
4.362456737138156737e-03
2.736620773165624777e-03
1.300367426120563850e-02
2.078144998378079512e-03
1.981305798763799766e-02
7.752496587760331070e-03
2.378047067558840960e-02
3.831053264644472198e-03
2.697996812018322796e-02
5.603412784044065238e-04
2.458017379563468604e-03
4.886487244592402010e-03
2.184783704718136488e-02
3.897590042981635694e-02
4.856767842010184565e-04
8.729965701960034491e-03
2.156709395180284039e-02
-1.370581371669721271e-02
3.191834273720624022e-03
1.953993528989778072e-02
-1.717886267993909075e-02
-3.812669445296005340e-04
1.687776492674396278e-02
2.049137630181969635e-02
2.489060815064322862e-03
5.732928954083168355e-03
1.696229459516520807e-03
1.091516246762054380e-02
2.426318127611807197e-03
-1.979404367021502745e-03
1.582835241524988262e-03
4.305649864586590624e-03
-2.680266238539904134e-03
8.321667269019153565e-04
7.925176294975503147e-03
2.526374423868980347e-03
-3.954951059164747706e-03
1.958592577923911476e-02
1.971784098405532717e-03
2.659385037873716537e-02
1.965161718316646086e-02
2.369987045723763799e-03
1.307170394286593165e-02
6.238287229575411111e-03
6.418862489097744949e-03
1.197792334184947030e-02
-3.175548194235491232e-03
6.130157276945264258e-03
3.926958133058495136e-03
5.988022328582236035e-03
3.036838470360717773e-02
1.616914166081411669e-02
1.031030098290562809e-02
5.677586144324698767e-04
-1.023349793578821193e-02
2.530758854891730462e-03
-2.061448007270201381e-03
2.138816453310039140e-02
1.517922016518783238e-02
5.723657133611683399e-03
8.166788909277491321e-03
-4.327693822349247370e-03
1.794170388805762378e-02
-2.243779920224281757e-03
1.685282432432184431e-03
-2.992338377709383504e-03
-4.215667160348776123e-03
-7.083566541845056144e-03
1.323087835769519438e-02
1.038472213609068287e-02
-2.801652482617042971e-04
3.454003487935354208e-03
1.829957625624935302e-02
2.017549397047456103e-02
1.180365991683802671e-02
1.142199331299724278e-02
1.522363195027552369e-03
2.811357755973549824e-02
2.549900908618276188e-02
1.169751003129594798e-02
1.193763198654865807e-03
1.159003692589189415e-02
8.864416603267265965e-03
6.509409397844566174e-03
8.220052828142820206e-03
1.759718983085456143e-02
8.905195087915198857e-03
4.687218459834386654e-03
-1.140632421101102356e-02
6.878672875583585408e-03
1.117884376299601093e-02
9.706368519311078455e-03
-6.741203051853431570e-03
3.008493733831660907e-03
5.316505966370451558e-03
-5.318468399464252282e-03
1.367116433884245190e-02
1.436555276663962957e-03
-3.301812604957632055e-03
7.414399609617132285e-03
9.862807625040444226e-03
2.290237307591951391e-02
2.975504225039832164e-03
-1.456702575537022377e-02
-7.970951735341630026e-03
1.052121596717818693e-02
1.968508910903022865e-02
3.931958586307614592e-03
3.851358410921513434e-03
1.786238677367861169e-02
-8.583913981206692592e-04
-1.823448564861215176e-02
4.309628287116127991e-03
9.969564291379472837e-03
6.186006506118554155e-03
1.692512553905720432e-02
1.488751009321650186e-02
1.419191066527340957e-02
2.560547022487685148e-03
1.071879735055635040e-03
1.460259492925110661e-02
-1.280004996756332544e-02
1.178259220311454053e-02
1.953867141932731817e-03
8.314208744837350232e-04
-3.650299501206698185e-03
-2.217217785731479505e-03
-5.749980355308330522e-03
9.907883279191806100e-03
1.387798443101827088e-02
1.950100430717788009e-03
1.703310520604766828e-02
-1.853692221821542918e-02
1.181365413719092814e-03
1.178784958223288298e-02
1.447625524346255951e-02
6.964587404297173379e-03
-5.574054541759982089e-04
-1.418131816847000536e-02
-6.633327715584190487e-03
1.606011933809197139e-03
2.602493341850428688e-02
-1.107841824837037898e-03
4.974828190000276512e-03
7.503428643846171177e-03
-1.257076033439731219e-03
4.101321197067857478e-03
-3.184512698019878029e-04
-1.342668401322088558e-04
1.863673373651841174e-03
8.074586176745252031e-03
1.257551927921624502e-03
1.666692661678188456e-02
1.676265667537470833e-02
-8.099118841965867455e-03
1.869713015114948633e-03
-1.161077508158823469e-02
-1.280729008780176134e-02
2.121373536112140801e-02
-2.226239433496544299e-03
7.099602029993024553e-03
-1.347706409903421353e-02
4.581536685760167170e-03
7.412257822926624851e-04
-1.122850840104821536e-03
5.150376765375375837e-03
3.207917497570707526e-03
8.500379821506517941e-03
-7.072559870942303484e-03
-3.582386722297388471e-03
1.779199679994214554e-03
1.402667512506672147e-02
4.187439297926086410e-04
2.238479691525228823e-03
2.628005510612237833e-02
3.300267862358306466e-04
2.447595106402075411e-03
-4.126838664002641468e-04
8.709279812523819386e-03
1.939565644968846078e-02
1.779347510073684899e-02
2.216405403521649886e-02
5.013008554779076848e-04
-8.221291144939912865e-03
4.299822265284907775e-03
3.276633637563761050e-03
-8.764217768835314351e-03
5.418132613724466738e-05
1.439245384016783064e-02
1.162764125073540399e-02
1.790405659419627010e-02
-6.004511564941747599e-03
1.276687187307746010e-02
6.321433830834362680e-03
4.677086221679731433e-03
1.099939105218658390e-02
3.580340051873456917e-03
-5.639225744028172720e-03
-1.339902106577244706e-02
4.831050634625147500e-03
-5.525928723970027420e-03
3.403598496715950789e-03
4.969484814579367207e-03
9.252841566845432936e-03
-6.744900994310291942e-04
1.218621757083516305e-02
8.839138897928710409e-03
2.361955884031816111e-02
-6.298234824077926335e-03
4.665857199826683934e-05
2.151206133976484979e-03
1.155318213890539842e-03
7.612470003587545712e-03
1.201619914584425332e-02
1.683174319386635323e-02
-1.134813204309260276e-02
-1.359463264316192188e-03
1.077771884798251270e-02
-1.026483389836540562e-03
-8.399148721719274999e-03
-5.361293332137959979e-03
-8.191835111341307443e-03
4.780304284166991997e-03
-1.036287727056696417e-03
7.200513357272241705e-03
1.807655691539128504e-03
8.630297385614384489e-03
-7.441356790927601723e-03
1.159724148367692696e-03
9.475130543042475581e-03
1.250974073860325851e-02
4.467428197007043342e-03
1.154615477473383035e-02
2.366665298991502131e-02
-3.161071229986932383e-03
1.088221071640514334e-02
1.357015810473093109e-02
7.586799446770970019e-03
-2.030169126836020924e-03
-9.773501581511569777e-04
8.312988010601917235e-03
-2.443346397728408687e-03
6.768186880042753768e-03
4.824975108469363276e-03
-2.774135400474786201e-03
1.913774780839828243e-02
-1.128209483367189399e-03
4.800828701140792167e-03
-1.112663577893394659e-03
2.006491165058385540e-02
2.460219756966773585e-03
6.106665248731137086e-03
2.470433289738537680e-02
1.720351077569228643e-02
4.159677310167084370e-03
1.258123512571513434e-04
-8.712000504195875931e-04
3.591092823614264185e-03
-1.129165849532610261e-02
3.683877396887517107e-03
1.043189243408459456e-02
1.494026222453041092e-03
-8.591774165947562922e-03
1.328567791052028511e-02
1.972748600734657715e-02
8.317242588272774975e-03
-4.624859656186306074e-03
7.501886529918133824e-03
6.955061154079992050e-03
1.139322661235635421e-02
1.342269258741747573e-02
5.887467179399831973e-04
-4.165510336682568850e-03
1.064802745514895933e-02
-3.899176720393911482e-03
-4.630592073478195640e-04
1.185841609916247347e-02
4.687965484242748540e-05
2.040222958095826156e-02
4.771431536826823902e-03
9.157183190489189689e-03
7.437509114177043822e-03
6.038841986773227019e-03
1.088848373208639066e-02
7.592464011413914242e-03
1.415123500395202259e-02
-1.975737643510861819e-04
1.226128461055152503e-02
-8.102958689427218822e-03
4.590043925852527705e-04
7.577428100047151754e-03
-1.428676471381343065e-02
1.327148586822890497e-02
5.881845957179187602e-03
9.066647133620169344e-03
1.154227802733068069e-02
1.991470285307017770e-04
4.649733827417768493e-03
2.898732710731520730e-03
1.657528711137352040e-03
7.088779968649028956e-03
-2.229469647500792115e-03
1.679744539848146423e-02
9.047725775581945407e-03
-2.849118967581135316e-03
4.073550014515104831e-03
1.743833056979712803e-02
5.585075596210520299e-03
-2.741728981678685090e-03
-6.248053703512855333e-04
-8.541221766655308564e-03
1.098131485265768474e-02
1.198679496106520685e-02
6.390894397095213744e-03
5.256659840722648948e-03
7.295656574199316973e-04
1.075600649711029068e-02
-2.224315012507209390e-03
1.653348259488722624e-03
-2.290426512380736284e-03
1.443829374037648022e-02
-2.888794580349002012e-03
8.672805755117141135e-03
-5.823806977439209380e-03
-5.765180967388129629e-03
1.819352089890771337e-02
1.483931316431862622e-02
1.225604311348995820e-02
4.240876843285873617e-03
4.307301462963188977e-03
7.722968818828565042e-03
-5.552772811490128656e-03
-3.441126732394771213e-03
1.159999725711831527e-02
-9.200076471755355006e-03
-5.736065490558433545e-03
7.655742513052345502e-03
7.686405679198000246e-03
-1.111733538491896031e-02
1.642275763189921661e-02
1.499823574068592791e-02
-5.368499382584828936e-03
9.732453874988890655e-03
5.405595994821128271e-03
7.592762993060751982e-03
9.609143604132765193e-03
1.978707399845880746e-02
3.522227536089382258e-03
-1.496182337680215585e-03
2.459845874179810462e-04
-1.196100264268205914e-03
1.168388998444689665e-02
-1.058492511817962604e-02
-8.310041566127357449e-03
8.898472777929905542e-03
3.283684392408560762e-03
-3.283973374869648271e-04
-4.073834448301495888e-03
-1.802579597251423131e-03
1.644061213181509818e-03
3.931246226233420238e-03
-1.073860019476305903e-02
1.383940881642797653e-02
1.023283797922505851e-02
1.376895811239440409e-02
2.734327410000174808e-03
-7.431734013782483571e-03
-4.480069709730225588e-04
-8.352883964052005075e-03
1.833617857779045596e-02
1.215407370161222973e-02
-5.941974053442131837e-03
2.778412309871183816e-02
8.859899087598550882e-03
-5.358208293011540967e-03
6.507248180019155380e-04
1.517135522370634260e-02
6.802025669015145104e-03
1.178140192126632922e-02
-6.154117229234792354e-03
1.717802834247403668e-02
-4.816490543587138504e-03
1.470682356269324524e-02
-1.136089557575841943e-02
1.965778584832854510e-03
1.143181881699494896e-02
-4.646598152544000916e-03
7.772583344605100975e-03
4.872265325575407535e-03
-2.128510949026941879e-02
3.436850271291478406e-03
1.044989406302692173e-02
6.663897267498697027e-03
-1.876289935797003641e-03
9.961151933992136789e-03
3.237230473994378698e-03
-4.262888625104659275e-03
6.983458047331743239e-03
9.627128376873900564e-03
3.985864441232205707e-03
2.581268850228127590e-02
1.036016804259022074e-02
-6.129103001402413237e-03
6.240216174733216430e-03
6.955135225186349912e-03
5.013207360643147717e-03
1.009418647822999705e-02
1.223664025021435793e-02
3.003246864395435131e-02
-1.108688454618586387e-02
1.479145743691159115e-02
-1.489696481536604417e-02
5.774679459244858731e-03
3.224420278224769481e-04
1.729744975996522910e-02
-4.954601136331613850e-03
-1.609802530722315855e-02
1.131651175827479497e-02
1.523084861460430404e-03
1.205395704674966199e-02
8.490055084630573207e-03
8.280282028744300263e-03
2.130562562282511951e-02
-1.442842410939110817e-03
9.101310505712036092e-03
4.171112647173845153e-03
3.194627395304271318e-03
6.231705264762473807e-03
-3.721578543539807906e-03
3.156751085557659223e-03
8.729255026598218420e-03
-6.726304948595123248e-03
-4.693080190224282046e-04
-8.519234599541276529e-03
1.785536173160579693e-02
1.739159943979845871e-02
2.216066198182282260e-02
1.042301506514595015e-02
-7.812229016745083146e-03
2.301875038445647809e-03
1.186983737601460601e-02
1.842429776703527478e-02
-1.883440284883201562e-03
6.907293249295369184e-03
1.411031431704238247e-02
5.421966248272129703e-03
7.215703458565947762e-03
6.181659439487246881e-04
-4.929217059693924777e-03
-1.043578368204004306e-02
1.915530700172014822e-02
3.765195848354147337e-05
5.484039334634389223e-03
1.427220215036153692e-02
-5.924445475191923542e-03
1.415795631300547676e-02
-9.701053476519068408e-03
1.720037401149195413e-02
-6.055961861236709015e-03
2.587153890066066012e-03
3.268895976437442841e-02
1.108705049531078478e-02
-2.690979566542194695e-03
6.789380338108019254e-03
-2.474673528007681998e-03
-2.836055251070206378e-03
-1.043309463361362203e-02
2.174607821552970461e-03
9.890731839402599340e-03
-2.166491449754392139e-03
-1.261490920528272712e-02
1.921469767284788438e-02
2.024351764111810906e-02
3.016094823328185123e-03
-9.166661605362032630e-03
-3.361892407105417958e-03
1.278263204418602153e-02
-3.733421749016645804e-03
1.270419895762306579e-02
1.610029168288954621e-02
1.690122637775808706e-02
3.602267051359961132e-03
9.045723318778071086e-04
-1.502717755096759020e-02
1.110079150113190555e-02
9.867721219697669216e-03
9.666259764763132992e-03
4.182061843477196880e-03
1.873632085828274424e-02
-8.546174929234788423e-04
9.031683296300659775e-03
-1.043797132200408213e-02
-6.595582298569181538e-03
-1.905162206020477112e-03
-3.749705320489362791e-03
2.334561320615327010e-03
1.784283929705882382e-03
2.217659091032276198e-03
1.717645552955792548e-02
-9.208299863209730993e-04
-1.368255030182495557e-02
2.822217861109851088e-03
2.724102692125204839e-02
3.038388581834542204e-02
-1.203217613441849316e-03
1.171743772038819770e-02
6.331196863090960553e-03
1.130036645315290089e-04
1.266483565480425698e-02
-1.180744793362049731e-02
2.084989638193256861e-02
-1.017070503088759841e-02
-1.130785748846110765e-02
-4.679455264065008474e-03
9.291618347753386603e-03
9.360094995912624297e-03
6.239230464688244604e-03
-5.897112751466133170e-04
-8.487053582844693994e-03
-5.510056949236804766e-03
9.553665880881075795e-03
1.496058727054811258e-02
1.826871932871400447e-04
2.652714595849079565e-02
6.260528910465979098e-03
1.823039788408665346e-02
-3.083739583834413812e-03
2.639906012149733153e-02
7.615770099891485713e-03
6.707660367367958374e-04
1.849481758270055815e-02
1.802633697212712360e-03
4.884256439992211516e-04
7.514095229982332806e-03
1.108879458013217918e-02
7.115548799555319708e-03
-4.050752788766926252e-03
1.081161846165601750e-02
1.558718338376740946e-02
7.240203099514086818e-03
-1.188701091646284002e-03
-9.451888847687637402e-03
1.478734949547021865e-02
3.093980504585230884e-02
2.383506226992458676e-02
6.882008824304740140e-03
-9.030476415797438969e-04
-7.817329964432141384e-03
-3.852257772804689156e-03
-3.371235923746052077e-03
-9.004681295070305052e-04
-4.534908450962661132e-03
-1.254879953362273738e-02
3.625559512104915775e-06
-4.899029054646505260e-03
-1.324727871625554047e-02
9.813972503150370993e-04
4.779798515866704421e-03
-5.851177258805553318e-03
1.090493371742147673e-02
7.296759668765363284e-03
2.400085100367019535e-03
-1.027580559842847154e-03
-1.254718136371149075e-02
1.501771828307296719e-02
5.747300578347090162e-03
-4.936513656996041784e-03
-3.410162592548840292e-03
1.928924546190883963e-04
-3.669935544518603421e-03
7.476692996633535308e-03
6.346164752716771350e-03
3.363074580085704483e-03
1.353158732322176303e-02
1.171706022918998433e-02
4.682523200548147600e-03
6.401436950529900164e-04
5.981255733016541988e-03
8.798783993341965232e-04
7.946113649382835140e-03
3.904595710037753273e-03
6.618310174301335162e-03
-9.671835842421655375e-04
-5.611074059918127500e-03
1.691001958446085307e-02
1.691703348667223696e-03
1.172251807940337051e-02
2.034013438692179598e-02
1.020683537377904855e-02
1.065807699973575322e-02
-7.268135822438527224e-03
1.507423998123134760e-02
1.262139075802195479e-03
4.944922989030103508e-03
-6.730323527849022599e-04
1.144175519986042645e-02
4.999673827936115984e-03
-3.065697194413197820e-03
-2.426422466000905959e-03
2.517984118839672065e-03
-1.006430870119821505e-02
-6.534085117818253657e-03
-2.153847396209356956e-03
1.108187388622195466e-03
3.653551260329591759e-03
-1.721538926642827635e-02
6.093680782818143397e-03
-7.123643712899100679e-03
3.730996566767243259e-03
2.024076235413757585e-02
-4.678180787430659404e-03
7.038742829113462524e-03
9.743954293542978970e-03
2.306125930690618771e-03
2.318648611746419123e-03
-3.979884040071670313e-03
-4.190478748280671017e-03
-1.214407722495518260e-02
6.015125129831334558e-03
1.513193794793945592e-02
1.421021129257374685e-02
3.996193402629667768e-03
7.149535513335164572e-03
9.161568388188197007e-03
1.049009355363753450e-03
2.291828742651719555e-02
3.589035105978334150e-03
1.441512256574287859e-02
9.202272919018551420e-03
2.983052857690082511e-03
4.463505837424295263e-03
7.345732747407482909e-03
-5.145170692715334004e-03
7.634987003304870463e-03
4.543549068431804519e-03
-1.507361938448839415e-02
-1.024156187814355412e-02
1.146671183380044978e-02
9.662564060408019087e-03
4.031759825915962568e-03
-8.618089145291180780e-03
-3.683217398125242839e-05
1.051930833698616966e-02
-1.524382595690612283e-02
5.772516398377709886e-05
-8.142881279877970876e-03
7.848912708564182578e-03
-3.030176822722868007e-03
-6.964131584811384355e-03
1.523749493542467769e-02
-6.140227428046430604e-03
-1.141272092846735801e-02
5.437631028548061546e-03
-4.362521895984607968e-03
-2.160415909001327500e-03
3.479825535863001734e-03
9.506051596642419886e-04
9.120762606770716277e-03
-1.647572445418975066e-03
-7.936489420434030169e-04
8.234097057324330296e-03
-6.423604897267259049e-03
1.425051633280055748e-02
-1.521153471079495422e-03
-5.416886510940007414e-03
1.013999613407961381e-03
-5.588424499327438594e-03
1.808034549636821850e-02
-3.399367187886357549e-04
9.140504755301145229e-03
-3.012240803632531844e-03
-8.265430943626863106e-03
9.324658262017615495e-03
-2.762357072224615618e-03
1.751332088794172728e-03
-4.589728701990147819e-03
-7.148791765295771893e-03
7.675114754713512413e-03
-1.743252624416442203e-03
1.148081208727483489e-02
7.025545381229500452e-04
1.460926666911139572e-02
-4.541600071126591399e-03
-4.704053895416349280e-03
-5.703431580745449252e-03
6.721885412118273895e-03
1.029099795076828319e-02
9.414131789731387118e-03
-2.648268112805297718e-03
5.242319547252930964e-03
-1.366011695511895781e-02
1.579457613150205345e-02
8.894248081027926120e-03
1.415997698488661444e-02
-3.615499266788586765e-03
3.995966132480183175e-03
-4.059883895862287373e-03
1.350735066615131943e-02
4.251057443653477597e-03
3.277631730999941602e-03
1.850620091037916007e-03
1.640000391277767269e-02
1.678641156574999307e-03
-1.003614825494173086e-02
1.044381009431309681e-02
2.245437650221897979e-02
-3.737481386788878233e-03
1.528793551635487455e-02
-6.681394217905988614e-04
-1.141786730900512005e-02
7.981810102010440233e-04
1.209974635785606052e-02
-3.485620708481390021e-04
-5.929183986426185939e-04
1.258852851461064390e-03
6.006245191457613118e-03
-5.960393211148788586e-04
-5.138571626945477068e-03
4.352629831165890674e-03
2.201849558563223966e-02
1.441083856487270116e-02
-1.796375147814911408e-02
-8.288072641624101566e-03
-3.734799063891511457e-03
-1.138020308998256890e-03
8.198039392043578871e-03
-2.124139351102245950e-03
-6.159171372809481813e-03
5.721564804995956342e-03
-1.555077582675746910e-02
7.343064152438629269e-03
-8.457520181392633174e-03
-3.197759459180430763e-03
1.910632315142207901e-03
-1.298742481365963231e-03
4.932958469270352919e-03
-4.178588438555951544e-03
4.899658329621683558e-03
-1.509413944753575315e-03
3.706506439536307995e-03
-8.817171828908563699e-03
5.948671099655781017e-03
-5.394818553825485481e-03
8.197828192981796228e-03
1.046876928065114225e-02
1.983236323645328966e-02
5.657019602261178538e-03
5.639143753382500589e-03
3.692993630482071382e-03
8.384499481597898398e-04
-2.148465755814588443e-03
-1.426991668844553723e-02
-5.552283358327009428e-03
7.722431308440850205e-03
2.731209322925412606e-03
1.748254226751331727e-02
4.861523270600217120e-03
-5.127956713755659965e-03
7.063306476121907623e-03
8.841541928047011922e-04
-1.248787390754426893e-02
5.403273434101026063e-03
7.869219088365951706e-04
-1.536093862113659114e-02
-1.247906276501551488e-03
-4.598271474498390361e-03
1.876616005460955000e-02
9.967397281716998056e-03
8.957821834875036651e-03
7.719407770528921228e-03
3.403512321679936625e-03
2.122986730504874270e-02
3.796558490098952531e-03
-1.183487797522314589e-02
-1.571321892290773693e-03
1.425690776644417818e-02
1.853829368432653030e-02
-8.233029082382607028e-03
4.006698268190598579e-03
-7.559833990585883463e-03
6.284190248588030631e-03
-1.347853257534910310e-02
-1.175849068877603959e-02
7.341304352995674243e-03
-8.597799636598252998e-03
-5.923233700135571884e-03
-1.781376424117134521e-03
1.579340209785665876e-03
1.714343595971367165e-02
-2.125856425370117788e-03
1.435266086777433128e-02
-1.569470104583384554e-02
-1.269153788252625446e-02
1.680621444215390711e-02
-1.395805454587774851e-02
6.146684189328626043e-03
1.017062295997128371e-02
-3.162084153156878141e-03
3.155063758068284412e-03
1.277616868243198339e-02
1.107873561024668059e-02
-8.511487401413400655e-03
-4.373187069797277067e-03
3.101540507737630438e-03
-1.145903225703231304e-02
1.562256030894776902e-02
7.683147374958960128e-03
-7.321458825315098687e-03
-1.908351147591281181e-03
-7.700080277298009630e-04
2.971026748310854238e-04
1.524296429241836850e-02
-1.195325829868916674e-02
3.775487659765994122e-03
-8.888016775804896338e-03
-6.996270637729684778e-03
-3.245883784823378783e-03
1.774476183092354303e-03
-8.127019887479229945e-03
-3.729720065388692895e-03
8.827199676279215770e-03
1.253376610920534442e-02
1.196900205651893305e-02
6.157085687337577121e-03
8.362027386094986886e-03
5.183023725673800708e-03
-1.036675788939901005e-02
6.526908814454399424e-03
1.422278526101918190e-02
1.095950837914489145e-03
9.828829273587736531e-03
1.875819621196917831e-03
7.647663908959261882e-03
1.451703654056087436e-02
-5.921634464949846258e-03
9.303550575115105553e-03
3.758603593136209103e-03
-4.780768911647004758e-03
9.196320621984590367e-04
-1.118202997285795393e-03
-3.140303018685131035e-06
9.268646711355825116e-03
4.678938578486785925e-03
4.797565393080802446e-03
2.651328637381226028e-03
-2.141550162394443083e-02
-9.105314974202481258e-04
-8.604019330383847960e-03
1.386723081450455183e-02
-5.333156654034890620e-04
-2.761095852175013583e-03
-8.872773440064511338e-03
-6.789582634901581565e-03
6.205326374703044358e-03
1.018725414621849713e-02
-4.656079167353202944e-03
-1.139766158612576415e-02
7.976567844010795660e-03
-1.319150712753184782e-02
3.670872569151467646e-03
8.123702079152713904e-03
-1.250849789519452478e-04
-5.655752785720643931e-03
-7.218570006550789966e-03
5.307735360101834693e-03
7.703725330020260928e-03
3.443522205296949655e-03
-5.965475088715734009e-03
-9.313898762312674065e-03
7.038453982340307259e-03
-1.227945900016633521e-02
1.871898628319429089e-02
-8.674531420105468724e-03
4.595108663698500330e-03
-3.868311708323547097e-03
5.861162211144321267e-04
-2.596475593916075606e-03
-5.519261292037364042e-03
3.391713176763559278e-03
-2.519543397407395576e-03
-1.133417055988434436e-03
9.165670337111761143e-03
-1.206963184511084669e-02
-3.931699008488898257e-03
9.880244318872892766e-04
1.660412765930479456e-02
1.924524999642437603e-02
-1.053313041799151546e-03
-9.805634181792614520e-03
-5.440215339216760565e-03
3.676130038114208080e-03
1.120478494495702991e-02
-6.717164142343511404e-03
-3.502486778422016483e-03
3.913073248326577602e-03
-7.423052112566711457e-03
1.218944323894289618e-02
2.412280922800881869e-03
1.072506468049125479e-02
-7.824563953191827141e-06
1.811929882151829766e-03
2.428102272942215395e-03
-1.268936939463544307e-02
1.461669584626571839e-03
1.819439957317262307e-03
1.249087389668027646e-02
-8.501704148846498830e-04
7.450004030213727008e-03
1.572581858425969523e-02
-8.418168729071310447e-03
1.605990608072524126e-02
1.778530307464393223e-02
-6.978599858788968584e-04
-2.858361358563880211e-03
5.686437156773504684e-03
1.426044292219289314e-02
-1.806474680375476372e-02
1.081185563705569855e-02
-5.312325127326975906e-03
1.578228447188290834e-02
2.194524104709891232e-02
4.316821400255500926e-04
-1.323134433843904710e-03
2.693020868456708419e-03
-1.787914939565848904e-02
3.627543261933827926e-03
3.273725026490229180e-03
4.307928615222780637e-03
1.073490457676552117e-03
-1.750013414352443331e-03
1.343864168174295146e-02
-3.563950035105065204e-04
-4.058438521724583824e-03
1.626235168274835913e-02
8.126203506463822515e-03
1.047148187298133082e-02
6.201621844165969809e-03
1.806866656759418752e-02
3.595059456089675417e-03
8.450302517531010915e-03
-8.961327436291048262e-03
1.127783581519296689e-02
-3.321740441284928846e-03
-3.592989368920466650e-03
7.764583862017675371e-03
-4.279570231278999326e-03
2.841402227872542180e-02
1.402606508124251347e-02
-7.828467602783327137e-03
1.118360345605366258e-03
1.895289988399163211e-02
5.264116081479947029e-03
-5.937746480102978897e-03
-5.950053444112407726e-03
-8.127245704702407494e-03
-7.987951754000516616e-03
4.723055932567634969e-04
-7.629781752162593036e-03
-5.703310480686930861e-03
9.102622464770738706e-03
-5.907552841189977859e-03
-2.038170752561599094e-04
1.301976731975741652e-02
2.031613171306824450e-02
-9.019393679352810667e-03
-6.817654327581055846e-04
2.436758045765540295e-02
-2.360119376904804001e-02
1.660555487561661894e-02
-8.474272822523182952e-03
-7.753063708085860053e-03
-8.433206432272202790e-03
1.179138197979220926e-02
5.268569976895407306e-03
8.504957967379952674e-03
-2.451475809655282107e-04
1.406532451571867320e-02
-8.188535518459988741e-03
-7.509428640949553264e-03
-7.202091599375675052e-04
-9.124918212778930851e-03
8.535547539476303139e-03
-1.412337132213280048e-02
7.844222883851012865e-03
5.644041909324284956e-03
-8.220189562691555818e-03
1.211444231848880261e-03
2.261762035849156083e-02
1.202795172851936142e-02
1.457860841699544323e-03
1.435739035113216266e-03
4.634859880408142944e-03
2.871577108479392727e-03
6.350014867272532615e-03
-6.231798722564505823e-03
1.531129417843593056e-02
-1.130333462664769549e-02
2.223487913683104208e-02
8.468069035943598735e-03
4.795080706429056920e-03
7.947858338693563783e-04
-6.984222835157262790e-03
-1.263821700054901243e-02
1.153845491399353891e-02
-1.332750801311246430e-02
3.938989636781557550e-03
-5.800169888152275667e-03
7.861361913805412285e-03
-1.132565349734308315e-02
1.320182884973293384e-02
-5.272320181162053719e-03
-1.187455361092755977e-02
-1.033734884297715650e-02
-1.135214885954769978e-02
4.333096492569087554e-04
4.434588438357808977e-03
8.362540428437353207e-03
-1.714161957406876505e-03
7.406802122451048090e-03
-1.663720183033110412e-03
1.269008734215908672e-02
-1.436983897302027352e-03
3.042518574293225087e-03
7.094023030247935749e-03
-1.131933274461104956e-02
4.747002704568494859e-03
1.087672079803410352e-02
3.667420146725845678e-03
-2.972340144949415716e-03
7.467212073919029733e-03
-8.982941500766485066e-03
-2.268365886040403512e-02
3.579671482728893298e-03
-1.268245837429673659e-02
1.094270782052718556e-02
1.356951028757888422e-02
2.264460198500932529e-03
2.627809172815116431e-03
2.868789724356151163e-02
-1.055938526080753151e-03
1.032566990266833330e-02
-6.801959917676932491e-03
1.067828478298663356e-02
-2.767260750104988225e-03
1.624643728967784667e-02
-3.611333959365129430e-03
-3.471795280818317560e-03
-3.626513009539665110e-03
4.761368952046011668e-03
-6.078245417106536291e-03
5.716786838323491965e-04
1.819017791257326400e-03
-1.509757094563449198e-02
1.456441442339072995e-02
4.058982651809532605e-03
-7.074787090584144268e-03
2.913993972589183374e-03
-8.937102500386278139e-03
1.199093069386185546e-02
1.501412831959662159e-02
-2.743882497599154594e-03
6.828891575474413909e-03
4.918324712838244989e-03
6.673962860725265664e-03
7.603358628968156369e-03
2.875444037685231241e-03
-2.683099903332695525e-03
-1.467385962970540201e-03
1.418278215070464289e-03
8.186114111478714692e-03
-5.504525490773766808e-03
4.509469888634155300e-03
9.724909761554923621e-03
-8.624540123204898091e-04
-3.125434372325751678e-03
-1.046981174399307275e-03
-7.409732881003243919e-03
-2.228706627594867137e-03
4.730553859951244083e-03
-4.685220226746894187e-03
2.720041814854812397e-03
1.404291577865686251e-02
1.527112310853822295e-04
1.274120293729947813e-03
2.593806062450058902e-02
1.939024924673877093e-03
1.677067779460874458e-02
1.024289744462729759e-02
-2.705036151643388457e-03
-5.024053805046062478e-03
-7.409049976165847824e-03
-6.593922727998121312e-03
-3.991501540468660875e-03
1.232179890422142399e-03
-5.662297125073050170e-03
-1.704266261278649525e-02
6.860716987343151892e-03
1.856892524204687214e-03
6.675717978865602573e-03
4.314237296296347113e-03
1.397999541850212732e-02
5.563032230774855695e-03
-1.443521540722315574e-03
1.432936489347072246e-04
7.629711691259510528e-03
-1.314156444520805933e-02
8.278010578131868259e-04
-5.119993590540441834e-03
4.110731692893541435e-03
7.613653834794703590e-03
1.443464968939634678e-03
-1.117492014407323736e-02
1.393911093095646231e-02
-3.769945501070612326e-03
4.788594135833249346e-03
4.804506004550651577e-03
7.369736755407437119e-03
3.480580858382130178e-03
-2.196196495592976465e-03
1.364508749485701840e-02
-7.241470426207014845e-03
3.557811873243625547e-03
-1.080807431073804075e-03
2.090901364895684372e-02
9.100163916144142842e-03
-1.477312250190082089e-02
-3.169292539502310217e-03
6.134736099507894121e-03
5.331362715714348978e-03
-1.599599935210124779e-03
2.069925069823263727e-03
2.859924965529412125e-02
1.989271640669149424e-02
-1.710818420204310601e-03
1.459741708190744188e-03
-3.144127455342928326e-03
6.279009076141883706e-04
1.346359152499174844e-02
8.766380028129742508e-04
-1.088630920043873997e-05
1.205407939889194778e-02
1.188533306544049123e-03
4.461395774772479624e-03
-1.788204320418241905e-03
1.544846337824108337e-02
7.588680989051539011e-03
9.598814683377502807e-03
-8.631572112320249138e-03
-6.907681277145917044e-03
-8.374770824475364847e-03
1.670968463351826198e-03
-8.951915450694488199e-03
-1.595412066414168264e-03
1.946012183808823806e-02
1.312999630141327596e-02
5.217785911933990953e-03
1.272656155055133624e-02
1.535179786199159825e-02
-3.065208211214490597e-03
2.344973108536913160e-03
1.610352764257504512e-03
-2.303865364844898816e-02
8.575235997519541423e-03
4.445142184786022438e-03
1.690284355946434450e-03
-8.209219576180083050e-03
1.008326804968267057e-02
9.612286129428077031e-03
-2.139643234630056456e-02
-6.432050195950471047e-03
-7.124519590738565000e-03
-1.047569819641237278e-02
1.342494045718920469e-02
-8.531146067281173773e-04
7.511941723536964127e-03
7.114786209475710763e-03
1.751621751488329924e-04
-9.766459883019265684e-04
-1.199242297513744386e-02
-2.935115730639597728e-03
-5.540312407612135379e-03
1.438323465627468732e-02
-6.003346485912055067e-03
1.750712873865239300e-02
6.154566593691214449e-03
-3.960471879482663909e-03
8.944789645089526800e-03
-1.228350113012683428e-03
-2.409642604660603305e-03
3.481687082702395949e-03
7.544977135727663070e-03
6.424529800617303360e-03
8.133439903549609384e-03
-8.842803436795094660e-03
-5.819548189092082179e-03
4.702179876171259584e-03
-1.469172409008841045e-02
-9.281992158624343672e-04
1.171680826184916258e-02
4.651877712269838360e-06
-7.752993615657116123e-03
-6.204457363787249484e-03
-5.484031483108380012e-03
9.360732201106791023e-03
1.618291203616873579e-03
2.445084742083406589e-03
-5.148253630780909480e-03
7.072803624752405961e-03
-2.902963676621728422e-03
-1.344015236798093889e-05
1.587675901505558596e-02
5.030862270728734230e-03
1.360557776019111209e-02
1.279863404790564964e-02
1.503871398455193346e-02
2.009201029141162442e-02
2.912238126934306101e-03
6.320189572301069744e-03
-6.410923798821163526e-03
2.257164201606926338e-03
1.709236449857927734e-02
-7.176183748726629348e-03
1.381073426164648212e-02
-2.669149005580622944e-02
5.253546251362056600e-03
-4.202369627512489957e-03
-6.588262312984052849e-04
3.332005560829248356e-03
2.287165420451984718e-03
8.238383561410291683e-03
-2.559873217444754638e-04
-6.128801200961071262e-03
5.560041962808810051e-03
-5.109202380141819252e-03
3.388475986587774209e-04
-9.102490146545355251e-03
1.145401353152760565e-02
-4.819383786499794979e-03
-1.141541446203902643e-03
1.540991187748812045e-02
6.802506997062422039e-03
3.423916231599434014e-03
1.840854146364028160e-03
2.283515381331299287e-03
-1.622602814746577221e-02
-9.376581408497684398e-04
2.978987797257154173e-03
-7.594964589759677781e-03
-4.661608020714936955e-03
-3.219007695251607879e-04
1.087564661343375441e-02
5.653222370750145276e-03
-7.148754595453039526e-04
3.158300927254659943e-03
2.757207748863902980e-03
6.509310399611426337e-03
-7.129827690808882359e-03
-6.739112423341129740e-04
-1.769776819861574495e-03
9.143574887755839126e-03
-1.474729745015303716e-03
8.917297991723808354e-03
7.093764609345594614e-04
-1.231503049057929532e-02
-2.011979903279927963e-03
9.690079172057752474e-03
-1.254274154492931569e-03
-8.194225800587092573e-03
6.746532368810579695e-03
3.408705348193522347e-03
-1.429548925959563122e-02
-4.291451878946682744e-03
-9.128547237255308158e-03
-9.598368844422875724e-04
6.248150760641683378e-03
-4.726825628041019835e-03
1.948419829862579975e-03
1.954552801738701062e-03
4.659784128550928731e-03
-8.497085307258933282e-03
1.114487522416521959e-04
-4.953880511029969125e-03
3.087452701541659045e-03
-1.258801777100917660e-02
-2.556344573442857759e-03
5.616110843398428032e-03
5.305377638991149065e-03
-3.142889552533230813e-03
6.520394605511473964e-03
-1.796764303924361329e-03
-6.490628881852734304e-04
5.432457130731661518e-03
6.190308692615701172e-03
6.415645694546810891e-03
-9.502640898479595977e-03
-4.415508536545959851e-03
4.257897847064350157e-03
2.751845265372492803e-03
-5.978138420555468950e-03
2.473586803486333557e-02
-1.165362621041202921e-03
4.787198830120030328e-03
1.286068957983575907e-02
-1.797158033534620482e-03
8.528628470891221752e-03
-1.203709555708681010e-02
5.194626088885097130e-03
8.462884705816181921e-03
6.710865113245070325e-03
2.589818190327199121e-03
-4.171361023536788136e-03
2.093686266824970610e-02
6.157834533448121664e-03
-1.517157507935905716e-02
1.298662684142973776e-02
1.547094410437529870e-02
4.969638813343957469e-03
7.031439070355723422e-03
-6.159926410429262004e-04
-8.225181664579743479e-03
-1.874273636929747310e-03
-2.657308878278627495e-03
1.389635391569413181e-02
-1.776755965552997973e-02
-8.173982171457715856e-03
1.386845019499293287e-03
9.640967601691741422e-04
2.689273179095159113e-03
-2.782517496649370477e-03
5.145263328481898546e-03
9.591442130559750881e-03
-6.387452275449068996e-03
3.335411464695710228e-03
1.118840298611215554e-02
1.116939069051083554e-02
9.853238832393891936e-03
-6.746289292103860129e-03
-1.651993339093733165e-02
-4.679908469285033561e-03
7.002174561778253155e-03
2.120942831762362424e-02
-5.011121730220049900e-04
-1.723875787944863583e-02
7.371158733759685007e-03
1.810449495741994113e-03
9.776267482945579304e-03
-1.192554756246305692e-02
1.521378428805740708e-02
-2.509440302063197306e-03
-1.756821795932819209e-03
5.435417765838914533e-03
1.730959178650363223e-02
-7.236382283387952398e-03
-2.134731943842431683e-03
7.473302354964446968e-03
9.235171756740172613e-03
1.019838656232143864e-05
-1.836977318031573353e-02
8.919223508647398935e-04
1.564386795887892645e-02
1.399214737264122118e-03
4.959309207619365563e-03
-7.877389304122890332e-03
7.995993147034717585e-03
1.392839842340737409e-03
-1.731316199639030889e-03
1.484524985013537489e-02
3.422830058798391473e-03
-1.096586382211833972e-02
-1.193120289694549717e-02
-7.475351296125424400e-03
-1.133255600436516505e-02
-1.767437840894944476e-02
2.072825427274271447e-03
1.179825839165841474e-02
1.390962394326007885e-02
-1.493659649452046224e-03
-4.483759025935064348e-03
1.117396716568009110e-02
7.705727314760214310e-03
1.449807097732002878e-02
5.090244997572782037e-03
-9.033137884958021904e-03
-8.785920303147176647e-03
-3.418109842278536752e-03
-4.869407857958856813e-03
8.472960878822001149e-03
1.453456907351915670e-02
2.497368103027021620e-03
3.802121571567466420e-03
-4.725445661679179322e-03
-1.256662031678379768e-02
5.084164079205442943e-03
1.112007970583988800e-02
1.591853924296849840e-02
-9.459116740924559605e-03
-8.897025416408702037e-03
9.341934192796117267e-03
-2.375214412136854216e-03
-1.588619404170462605e-03
1.395211046935596055e-02
-3.583349223237156621e-03
1.256055470505266537e-02
1.407988116957532496e-02
-1.830991016019748808e-03
-1.754827976439500255e-03
6.896314544293086907e-03
-4.213112072315250770e-03
1.833327128125078573e-04
-1.868570711044761001e-03
-8.728437600258667772e-03
-3.271106157928490785e-03
-1.175939245031572614e-02
-1.139577214417288389e-02
-1.132301010534399015e-02
-1.147212449369845689e-03
6.901646506443087116e-03
1.019179427679857419e-02
3.301858060734216664e-03
1.649592826410000183e-03
1.214113771766744433e-02
-4.643729849519290069e-03
9.785787794223104602e-03
-2.043601179574384974e-02
9.602357186672433320e-03
7.085571643835159375e-03
-2.233034063387236547e-04
3.003606310085023007e-03
4.461487611475706098e-03
-8.321092690871842792e-03
2.115811106265799713e-02
2.488666200695758245e-03
1.083940873404508516e-02
9.036854557225895397e-04
1.072044276821512016e-02
4.327959583480613689e-04
3.744757619218900147e-03
1.554275908348839996e-02
-3.054132208504842932e-03
1.080928484833466874e-02
7.011415392476712596e-03
-1.894724601235371966e-02
1.221594691345569313e-02
-5.971529674819842960e-03
9.715419940266903712e-03
-1.855952735764854981e-03
-4.711087785146698612e-03
-1.400865078034619618e-03
-1.650092588724991855e-03
7.316846486234911823e-03
4.825399154448565230e-03
6.397736482946428729e-03
2.624229681185313509e-03
-1.574467034552615510e-03
5.412780176496060670e-03
9.836166070555096841e-03
1.823411455208789542e-02
-3.320088003687775031e-04
3.910549930944486573e-03
2.283670794636054671e-02
-4.615126406465438124e-04
1.830162249613813408e-02
-1.202570079267680121e-02
1.413470707751727368e-02
-4.388910648155254501e-03
-3.674032477378050103e-03
-1.832681746485018137e-02
-1.793501833899317430e-02
7.750193370520215043e-03
-1.159495246843028626e-02
-8.996367165019820630e-03
5.883943829147977693e-03
5.016706453691763962e-03
1.384291120320855009e-02
5.203080135639048072e-04
4.221980990489464930e-03
-1.132765026587118085e-02
-4.897590788681636768e-03
-3.350644891980756029e-03
6.463944136742245244e-03
8.646333122500949458e-03
1.435819771581144620e-02
3.290843408161177926e-03
6.217840828426774748e-03
1.536337436829741943e-02
5.457014332605297086e-03
-5.133661592225197134e-03
1.825277437595692817e-02
2.408925917407468264e-03
-1.895778662873456736e-03
2.076472097675383186e-03
1.348860352482131840e-02
1.048512025754517150e-02
1.488121430467721816e-03
5.483381237771998984e-03
3.554108634892602300e-03
6.549705392454206569e-03
1.625039592218338949e-02
-1.092756213887098940e-02
-7.879186901317643613e-03
-5.770464114476369678e-03
1.915918007738164454e-03
-5.558619382023902850e-03
5.935739212227250303e-03
-2.405528173552698348e-03
-5.322043631964016967e-03
-7.260039403174008317e-03
1.582353438047026054e-03
3.160631637772385802e-03
8.883226833475256837e-03
1.092850254250504402e-02
-3.705614626674604006e-03
2.709239172251146077e-02
-7.730854973711254532e-03
-1.070370664439938141e-02
7.470299994407412873e-03
8.359282748385763948e-03
1.337134281350071952e-03
1.798228310182563641e-02
1.520764129191168367e-03
-2.532576286592476238e-03
1.929558496448023283e-02
-8.176332462265912746e-03
-5.684690978027322379e-03
1.009589790610971975e-02
1.676681714013428942e-02
-1.098382617689590279e-02
1.369863702871464486e-02
-7.086413760163872561e-03
-6.258860479518141978e-03
4.031303286858705162e-03
1.014314987465963352e-02
-1.327121433966291578e-02
1.824278546908316952e-03
-1.068684273595371025e-04
1.376377690518813465e-02
-8.646243464775642956e-03
1.733217315316848070e-02
1.538299562300234243e-02
1.023860082484486650e-02
5.627755976623880635e-03
2.324651247164545836e-03
1.129022297934798719e-02
1.121303827963641584e-03
-1.315962292345989378e-03
1.789313610396582946e-02
1.138410562820465002e-03
5.799943275743205291e-03
1.196690736670178454e-03
2.318430640499101903e-03
1.439516609159490271e-02
1.656699755952927011e-02
-2.345590919680510151e-05
9.660575749708610535e-04
-3.031960949674388384e-03
-5.512994655770063479e-03
-8.826641449603343792e-03
-1.857319998405490514e-03
6.209976392233986474e-03
1.179064033672968777e-03
2.449197021676207536e-02
-7.350274210425401453e-03
2.775779902554792976e-03
1.398115710962628301e-02
4.362984925428750431e-03
-1.161355105325390753e-03
4.834823817022949541e-03
1.238825537648609483e-02
8.159512924503087641e-03
-6.022922350578717096e-03
9.801303499869738409e-03
-3.456633812431140779e-03
-5.606073343286764078e-03
2.069474496500448360e-02
-7.446935189328754076e-03
4.848792850921761211e-03
2.427674006488425573e-03
8.356757378439287967e-03
2.992724097428429032e-04
1.678113238398450677e-03
-4.674704064864756807e-03
4.030750941084102618e-03
2.335372582763309886e-03
1.343842466754425861e-02
1.047476799782400686e-02
6.724245648526400339e-03
-7.652154938229840594e-03
1.389305357137937506e-02
-1.591239908756713478e-02
6.998185941893779634e-03
5.405194334127568813e-03
1.306655203516471526e-02
1.737565893979388376e-02
4.103929973675617647e-03
3.925171006000405770e-03
2.213393755522932715e-02
4.362678285071880206e-03
-1.961941803661012337e-03
5.150633421351798018e-03
1.292601678078021329e-02
4.804067649770779255e-03
2.395577284356499581e-03
2.275508618551247766e-02
2.685850843086746726e-03
4.824030285353763173e-03
3.933688599039877887e-03
3.603305687450833027e-03
1.234067530624854969e-02
-9.236889833940418321e-03
-8.533293187906326738e-03
-2.908704632617987312e-03
-7.680150656381970649e-04
-3.955826831074910239e-03
-6.683844190081590642e-03
4.511344670346381300e-03
-1.778118158003870594e-03
1.523055543878672202e-02
1.218643213612136643e-02
5.061019662551352258e-03
-5.331646138962372640e-03
9.097472413735801372e-03
-2.976808131190735200e-04
-6.470563091648880681e-03
1.773089328952644206e-02
1.450477394450411586e-02
1.049362632892544833e-02
-6.207295901960082837e-03
1.178094235445731677e-02
2.846077786053214948e-03
9.893865815695903135e-03
8.617583393353986376e-03
-4.186015687231783161e-03
8.939347342629841648e-04
1.588626729581436164e-02
-1.063120049422417411e-03
5.578060640748819590e-03
1.213878104243284323e-02
5.473051370362569217e-03
3.491918535040324650e-03
3.744368207359159879e-03
8.803314661206209160e-03
5.411663247026613291e-03
6.597777076473923530e-03
2.012575632594670524e-02
1.698153706923886605e-02
-2.672599838542421592e-03
-6.158347325901562894e-04
4.907544900774686407e-03
8.650112380531376974e-03
1.545320933386832261e-02
5.300276358925402886e-03
6.193409242853613501e-03
-6.258527334238829162e-03
-9.906330961149067971e-03
4.805482640550493532e-03
5.231150904465475988e-04
7.074027227729527169e-03
6.137044032333566733e-03
8.524723575740274575e-03
1.450236527474145672e-03
4.698111607464927793e-03
-1.583554616054767827e-02
9.821559638550523760e-03
1.877300430984520790e-02
-6.896899206101977237e-03
1.248459148175922948e-02
2.887129569079151855e-03
1.188535745793437015e-02
7.978141615213237350e-03
7.407967509379784557e-03
7.368058454388439447e-03
-1.041103513331987848e-02
8.107468733197988053e-03
-1.635916507386083948e-03
-7.920339749794584258e-03
-5.324547819481336743e-03
3.306977628683148082e-03
1.175134503041910979e-02
3.350844465465072693e-03
2.041989693694865049e-02
1.370807593590848625e-02
5.937559968387060884e-03
-7.386110918787981879e-03
1.874897955678817008e-02
-5.587382120125492999e-03
2.040869371966408385e-02
2.161521568088022711e-04
1.218999905031441580e-02
2.322425213875529623e-03
1.583451914148325743e-02
1.596383681115092282e-02
8.663228290240038848e-03
-1.531663038665751321e-03
1.263069418472049545e-02
1.122832051345092584e-02
7.115296543232881542e-03
1.299090229991184224e-02
2.898368360132070123e-03
1.367466256453008996e-02
1.245843627935162845e-02
8.792570588016121458e-03
9.483962136608521665e-03
3.665345928458041327e-03
1.099185063192464548e-02
7.687466417173616402e-03
4.021581285584429136e-03
6.052274095960536240e-03
9.981822861780082629e-03
-8.908655360632860079e-03
1.423560908743685266e-03
-3.768993167682177601e-03
1.114491137445671257e-02
5.791033732075602514e-03
1.213532015380786033e-02
1.589335146984910407e-02
5.866573289503742954e-03
3.528389599062793994e-03
1.893146963471023514e-02
7.329760929440323584e-03
1.145007687669157004e-02
-1.344887951898453803e-02
1.856221718905889245e-02
1.812821741056045918e-02
1.388661909635750466e-02
5.201076954440809162e-03
-1.342089558623902213e-03
-1.048097616990713993e-02
4.826309628865808367e-03
-1.503224191713976171e-02
9.484453145169987470e-03
6.055648886961823713e-03
5.241350037605317820e-03
1.899655930937771062e-02
5.717351790556510303e-04
1.163921418644554145e-02
3.719783894565474591e-03
3.534835721254806482e-04
-9.073283789209485707e-05
5.806604611143292155e-03
1.902649591725541836e-02
8.460144311143169560e-03
1.115366879590273981e-02
-6.780514838881502963e-03
4.068706508839713479e-03
-5.961503992236636545e-03
6.679978694290463273e-03
1.507637301367976187e-03
1.082100201398043761e-03
-3.887453728588687995e-03
-6.481246993966897907e-03
6.179788606888030576e-03
3.832243836591890749e-03
2.427829067689147094e-02
1.006854450428588781e-02
4.533219260468905783e-03
1.224261609598613354e-02
-2.082014977935329157e-03
2.802917635665896044e-03
1.229786535491546144e-04
2.865378646954168385e-02
-1.783464178399673302e-03
3.077834774270389335e-03
3.726770033910876620e-03
1.687612023680062912e-02
1.670086757945793421e-02
1.084500779286077382e-02
9.546173298767803711e-03
-1.154096427369845183e-02
-7.695736849690409942e-03
2.001527719439647260e-02
2.072266451703104473e-02
-1.531208526668709040e-02
-1.148127590898793309e-03
2.112032813116213482e-03
8.534524182848418628e-03
2.179807970070458956e-02
-9.193696230541240078e-03
-7.826262395438652805e-03
1.116392200347177642e-02
7.176832754694733099e-03
1.141469152007422959e-02
-1.193984881122643095e-03
1.117027048336894420e-03
-7.729235451470865999e-03
2.896348197857964366e-03
1.090443458643389554e-02
1.217011684325049366e-02
3.644526399288708363e-03
-1.622306566104153797e-03
-9.496976927368859511e-03
2.214231017941406879e-02
1.885790138966521312e-02
6.834097649786294131e-03
2.477497877399276183e-02
1.056315552126382319e-02
1.299700766601234563e-02
-5.835379890921281107e-03
-4.167302145091642158e-03
-1.762297974437119011e-03
8.523817097926655872e-03
5.502184481795165257e-05
4.215886936223696944e-03
3.669961840215562720e-03
-9.861806600752578630e-03
-1.183800015662278028e-02
9.541359141827391102e-03
7.094374549548755106e-03
2.606149008741981757e-02
8.390225370373708552e-03
-1.144645170058044377e-03
1.138336851393666714e-02
9.376835409342011707e-03
-4.151030777966796016e-03
2.476290328177627523e-02
8.503934386093498637e-03
1.339164566228234071e-02
-1.510023355407696596e-02
4.747474420447666058e-03
1.098242001714076592e-02
5.468093865552219567e-03
-2.025769363154637619e-03
2.715542330568465439e-03
1.135500732258509782e-02
1.664189833357501702e-02
-9.752697691334960908e-03
8.808031465547993405e-03
5.506196400515613390e-03
1.576162690454785062e-02
1.864335843628585343e-02
-4.020830896022749464e-03
-1.065157829041121253e-02
7.780023023116736450e-03
-7.531753885434476145e-03
7.442399265352353521e-03
1.679372860521567007e-02
3.022787077012142627e-03
1.357968425220113830e-02
6.761740431854247266e-03
9.178614289631297982e-03
-6.178664120191157752e-03
1.875610178636524794e-02
2.043099815098822682e-03
1.779805158980152235e-02
-9.676682669857255420e-03
4.051623086405938684e-03
1.368385441386034233e-03
-5.277018311470492266e-03
-1.111555244558225589e-02
4.936543604621539951e-04
1.851496916570901166e-02
2.848069071006563077e-02
-4.926653840030306188e-03
8.954765480975552736e-03
3.463076133768943775e-04
-1.337681970509375061e-02
1.991104716164272814e-02
-5.579720099593367226e-03
7.623850964746520242e-03
-9.495601345400790649e-03
1.136446943685263944e-02
-2.643988023593228610e-04
1.256887885131658875e-02
2.467797826285844306e-03
7.395823681957818278e-04
9.717198985393646696e-03
1.351474219675907924e-02
5.280997316971999811e-03
-2.864229422977322258e-03
9.551543378057327643e-03
1.885578961622431590e-02
8.450055236697141640e-04
1.404416027842881991e-02
1.036639701808565565e-02
-4.975677675886408871e-03
8.495460598006316158e-03
3.461283619464543791e-03
1.428789909563878135e-02
-7.597031437521536978e-03
4.423194255939213483e-03
6.827641597410200915e-03
1.904427552509761756e-02
-1.116825068749984114e-02
4.068176340570983651e-02
1.033919890395197834e-02
1.479224992717953838e-02
4.773908955104587751e-03
1.814495410153927485e-02
-7.748887624126145172e-03
-7.711683036986456859e-03
1.283470000643683294e-02
1.853575957557991941e-02
2.430950989711413383e-03
8.864613970583470936e-04
9.268336525714192947e-03
1.506377105580349301e-03
1.401773089977292885e-02
1.428644537028112005e-02
1.672470026222733219e-02
-6.319930658101116649e-03
4.851946321501319700e-03
1.973918028608513849e-03
-1.727283155700816766e-02
1.036479091939158936e-02
1.889500551851096277e-02
-4.117811947874054287e-03
2.099560424677406403e-02
6.737396477161275432e-03
1.005108539607353982e-02
5.317843951100224668e-03
1.590339174599074423e-02
2.716936610488415553e-03
1.403229039640692399e-02
2.026158101247015411e-02
7.772314901064190928e-03
6.755556534549966158e-03
1.025084711884555189e-02
5.020280627280587077e-03
8.634027702565402404e-03
2.511490188546734118e-03
1.807495141167629257e-02
1.027165241797134594e-02
-2.824208170849493767e-03
9.603978884444664202e-03
1.116515235181188455e-02
-7.395413167621789699e-03
-4.554488348781790541e-03
-5.652877311358073600e-03
5.150993891946203940e-03
1.215755099623562312e-02
-6.802326750757539502e-03
1.909313585858795834e-02
-1.280829031787164736e-02
9.316972452193926155e-03
1.282234994991045783e-02
1.238141395509387722e-03
-1.442837090510273954e-03
8.794914262598313784e-03
8.473939570603584992e-03
-3.194380729579004551e-03
-2.068397394506167348e-03
9.134289730336997122e-04
1.884686464231221867e-02
-8.124958259578679565e-03
3.105271993922083685e-03
-9.790506853062966655e-03
1.197928954516225622e-02
-5.943209245096208598e-03
7.008902273676068800e-03
-8.218870306586849306e-03
1.374752501451878377e-02
5.207851740032546847e-03
1.520698306148889935e-02
1.352113119373935055e-03
-9.389504561276695166e-03
-1.528247087351372602e-02
2.122236290771209108e-02
2.755349957606656117e-03
1.392932700983392147e-03
9.948201822835405980e-03
-8.422430394331850007e-03
5.441571877290481661e-03
1.294246451020926100e-02
1.465201352694991271e-02
1.271122276655163585e-02
1.118098851793341078e-02
2.029830284865860243e-02
1.364005848576091418e-02
1.120064820962695697e-02
1.176460665237378383e-02
1.773861703754827171e-02
1.024805904424625977e-02
5.006997102612824498e-03
7.348426837934933162e-03
1.626073357424539416e-03
5.921203301722316285e-03
2.032485707569931140e-03
1.000793496971925239e-02
1.798381910694170013e-02
7.495863064495566185e-03
-1.025165866628636492e-02
1.319742888003122908e-02
2.774878023863700232e-03
4.263765960377304681e-03
1.453504317276234185e-02
3.154308482937449865e-02
1.801173240496633729e-02
1.273355242950790014e-02
-4.644498672194614583e-03
2.233667573078356589e-02
1.479815312411366518e-02
1.930762059966495067e-02
-1.483561993749796075e-02
1.546763240807686943e-02
4.150309824614790218e-04
7.750721074774868935e-03
4.176315426693439151e-03
5.858937039682173605e-04
1.389082644616655444e-03
2.018849326485105955e-02
9.443427380796291098e-03
-9.421696161256134985e-04
1.353555875705316457e-02
-1.608803410039067437e-04
-1.505209129842285075e-02
1.618248493803907352e-03
-1.494227812446663646e-02
7.406591611768804581e-03
2.173792592345763497e-02
2.934367932655478246e-03
5.363893384111867967e-03
1.276557614288581499e-02
9.166509883217224819e-03
3.897143012167030886e-03
7.161152675646451603e-03
1.690201851762607871e-02
-9.695181932980622211e-03
1.195697974251922965e-02
5.089699416099503423e-03
-1.759411468455989239e-02
1.588035373818430865e-02
1.940354938575244645e-02
1.486933991135354740e-03
1.386390288792284722e-02
5.124892084548587565e-03
-7.244208922035708445e-03
1.582797469223599582e-02
2.548869709740314224e-02
8.530529941142285869e-03
3.457389662938174357e-03
8.909879024614488288e-03
1.098545973703046394e-02
7.090329575178111986e-03
3.197463432568863322e-03
-3.830927099781561082e-03
-3.255617104660555108e-03
-3.815876974688304623e-03
1.131464003060741672e-02
2.010317159737983264e-02
2.056654299274084021e-03
6.176013077740952727e-03
1.545695794080777404e-02
2.538180094080095834e-03
1.136685440090554229e-02
-1.386628914169690981e-02
1.092553360087827538e-02
1.662690658698828469e-02
-9.946040705868448503e-03
1.038210707903627558e-02
8.791207064005379657e-03
1.175554756775445270e-02
1.271574558594902767e-02
2.117532066181285373e-03
-1.286992326147807803e-03
1.657462427598458202e-02
3.197925774389001174e-03
9.912523753353649769e-03
5.731237510264623226e-03
1.008870678535591855e-02
-1.632414561858218024e-02
-9.582427091295551980e-03
1.236585425316451443e-02
4.124271615756102891e-03
-8.901413559021411140e-03
1.339074098214208287e-02
1.494118989353399735e-02
8.237491435380345922e-03
3.109062638952275314e-03
6.433447407161025505e-03
7.019168980261111974e-03
1.238297721774209680e-02
2.232446594737810125e-02
-2.252906577899686704e-03
3.604446482885014652e-02
1.192153797385171222e-02
-1.532458233924539892e-03
8.542074688924721285e-03
1.651181744837448145e-02
6.253547175648647462e-03
2.152773641736282009e-02
1.265457734022466113e-02
1.306911827527834809e-02
7.105937526464252071e-03
1.648559242243085796e-02
2.171893850240362578e-02
7.910740358570683001e-03
5.737939115415160562e-04
2.188078918749408394e-02
5.046046429442358622e-03
5.973633562837640538e-04
1.008849928334454478e-02
-6.415387848232900411e-03
7.918454084414758287e-03
1.289333235533098553e-02
1.846224173123916720e-02
2.406319226517741709e-03
6.986601152546103623e-03
5.205299326013810603e-03
5.165401219841346536e-03
1.305026519791688266e-02
2.532538424472362618e-02
6.872562013359984588e-03
3.115688613312354166e-02
1.318504843774885409e-02
9.597895546416284132e-03
-1.203285361177087662e-02
-9.615544842824860642e-04
1.644101609641537148e-02
2.856775348308307136e-02
9.829335467038491023e-03
1.889432972743356962e-02
1.332834830679985316e-02
1.192131965466771554e-02
1.248824526283601709e-02
5.478028995637398285e-03
8.527528644887150122e-03
1.313557916392495140e-02
-5.735522937494355426e-03
-5.868284956895966631e-03
-1.364703326265576978e-02
9.054569993896564167e-03
7.188649075778991669e-03
6.451259262684996137e-03
2.911982766574984938e-03
9.905892958806757423e-03
1.842101518108162431e-02
1.699574681216457772e-02
6.315536889129664926e-03
1.017529375078992521e-02
1.707584531126769486e-02
3.920858024179484091e-03
-2.695631600724520023e-03
1.130133643287495153e-02
4.166991031535193825e-03
8.257094986715524804e-03
1.161905779933748717e-02
-2.598625386175961349e-04
1.143707201452186413e-02
8.664124115747212640e-03
6.083981579162708701e-03
3.095870197472629787e-02
1.065232578817047228e-02
2.547229961794861882e-03
-2.249207379395015433e-03
1.025068367796656485e-02
1.797326224300294095e-02
6.464486941237673930e-03
1.226581376156852393e-02
6.328475843525669525e-03
1.751329034283207950e-02
8.529246661610197927e-03
8.412348481326274025e-03
1.225795887259409356e-02
1.273807801723391732e-02
1.838690971969560509e-02
1.121653198423736182e-02
8.511374056630383045e-03
4.955600824348248626e-03
2.001971647175018049e-02
-3.567731438880256557e-03
1.602581824174017719e-02
9.719642303309319192e-03
2.365749113758946337e-02
2.514713536459283957e-02
-4.075034498513416259e-03
3.397385355342791811e-03
4.913170374160559864e-03
8.225900997267844225e-03
9.454621192710691013e-03
1.232668484865266992e-02
8.411819597567142537e-03
-2.372857602196825635e-04
7.951131231390757420e-03
1.670901528961317103e-04
-1.222930586130566155e-02
8.275588343272785585e-03
3.511229972026408408e-03
6.544612233682719875e-03
1.742237923526775492e-02
-9.435870040823250010e-03
8.682983848975939917e-03
-1.564357102205115842e-03
2.904004444217910680e-02
8.031526228933180342e-03
1.199043365944968062e-02
1.571176348285008642e-02
2.596794609836449233e-02
1.056297907623282746e-02
6.748337653196551621e-03
5.046322964437176609e-03
1.171101393594195517e-02
-3.461953475149259600e-03
4.030660454143419197e-03
-7.262402224110219365e-03
-3.455708061085203345e-03
4.700720909481590111e-03
7.507867612627506550e-03
1.155074649937834139e-02
1.068465776072043301e-02
8.368718046075722047e-03
6.661283654831285164e-03
9.668649745886483951e-04
1.523035835612200802e-02
1.278882525363355966e-03
2.067556645659307871e-02
1.403547435400130834e-02
2.038672806143815644e-02
-5.621307995623689262e-03
1.016771101127753908e-02
1.367285235488832455e-02
1.844598760323008443e-02
-1.007291623022411875e-03
2.122763621355002947e-02
1.357104535409208411e-02
-2.896328062489217457e-03
1.490598508761019694e-02
-1.175460586713326277e-03
8.567639240642426282e-03
8.463799364631067676e-03
1.978783687185619797e-02
1.564480700105544755e-02
9.516365849582569814e-03
5.667838177675147728e-03
7.901082924647698930e-03
1.698990611305151860e-02
1.863216540653279268e-02
2.340906268051606148e-02
1.434075831638401653e-02
2.063510962989030181e-02
-5.922634198870785696e-03
7.420111795388887634e-03
1.857883415217994466e-02
1.090307720008563264e-04
4.359470171432676920e-03
2.178804605886405787e-02
1.337241854539022307e-02
3.832703886480607908e-03
1.969451972568853765e-02
1.515697958563738332e-02
3.602099661996184532e-03
3.273873451930211197e-03
1.726420503940760210e-03
9.611545508514330455e-03
1.555206723133379168e-02
1.681358608724639950e-02
2.778933594587363817e-02
2.907768423416998496e-02
4.414559882820518269e-03
2.152822504393679323e-02
2.748768719120190523e-02
3.130861893083330266e-02
-7.409838121579588599e-03
7.610158259110871327e-03
-3.045971146062625284e-03
9.125357122998334998e-04
2.844486309373340724e-02
1.563062108205317061e-02
1.268785154529271462e-03
2.298016649437637643e-02
2.803161597397287735e-02
9.888585402448779246e-03
1.225297211641310918e-02
6.094246053394571962e-03
5.626018813690485641e-03
9.152687484368498064e-03
-2.402240423872398483e-03
2.660707094109989596e-02
-9.536346881899098685e-04
2.374123081068722600e-03
1.725258974778083945e-02
1.072098020106693715e-02
-8.048981237819346005e-03
-1.067217375810263803e-02
1.319936590315095616e-02
8.908164527721527601e-03
2.474225638237269320e-02
1.602305408722741117e-02
-2.039569266930005309e-04
5.946195451664509218e-03
7.018334247246210689e-03
8.137740097951411816e-03
8.912299343385898104e-03
2.100546791063223964e-02
6.303386720780507560e-03
-2.477908575192886396e-03
2.198908299452060830e-02
1.611066885393377252e-02
1.418397533513665381e-03
-1.846204399931615655e-04
9.772579099574831007e-03
1.382588058476774337e-02
6.491659441004884838e-03
1.594959380777444952e-02
1.697603243330835995e-02
2.267234599661792360e-02
-3.449183515420842921e-03
1.647501637551057607e-02
8.294402047891511268e-03
-1.020662602407378973e-02
3.559560399574661794e-03
1.349552800609373285e-02
1.747964362394168955e-02
1.649529488606770941e-02
1.450510887696708148e-02
8.158476904182863573e-03
-3.295928146887575506e-03
1.165649467654803623e-02
9.734815300523074269e-03
2.164102226678422600e-02
-5.243093394587912577e-03
1.782832791616281026e-02
1.371419748532710405e-02
2.092853256926111016e-02
8.078562781365783776e-03
1.361961533626698286e-02
-9.666994512612865284e-03
1.112462645214556262e-02
1.605726269220691602e-02
5.505888142484211510e-03
2.645483694980848427e-02
-1.020080700430948603e-02
1.762876844494504084e-03
4.528162212142350200e-03
9.401115167045590720e-03
1.158454486454395249e-02
1.658091278668228155e-02
2.350276454496856571e-02
-6.725247979177241195e-03
-5.945867622747938799e-03
2.572363084261553023e-02
-6.562223077585197656e-03
3.882686803558197623e-03
3.519109120189359199e-03
2.772265032354040079e-02
2.210052354719729481e-02
1.190789021537833579e-02
9.766981002918373109e-03
1.878133327077979170e-02
7.057529781583307509e-03
5.384278799232084314e-03
1.535909155060498875e-02
4.763136334840599971e-03
1.283523007564071720e-02
6.289636274137325178e-03
8.445920235414478699e-03
-1.839770703996196095e-03
-2.569474815924526704e-03
1.007062048528829280e-02
-1.281230445254676054e-02
8.970929421690809757e-04
5.941669275664737682e-03
3.017827662724904825e-02
2.527577711241012909e-02
-9.460472309552432017e-04
1.760025526184058955e-02
1.159009713100728027e-02
8.450695784112640524e-03
1.893858011221916104e-02
1.385174509612045919e-02
1.736503490120968815e-02
8.506008886514685244e-03
6.506078800315493772e-03
8.879025793310254752e-03
2.024336090897944571e-02
9.809422184177400694e-03
1.892878351133749082e-02
1.753392970064047421e-03
1.123347294635595496e-02
1.469257809012304919e-02
8.059454767498535829e-03
1.963460228440024264e-04
2.386879447664440670e-02
1.324597230952660395e-02
1.978867598218255267e-02
6.488587153596874618e-05
6.231521379600575214e-03
1.107125895543151911e-02
1.958351834794205826e-02
7.587700827191476947e-03
6.110635538790746939e-03
2.725921979606030568e-02
1.915162474947848525e-02
8.587200890787969124e-03
9.171857205951698677e-03
1.017929890155917609e-02
6.604841439434672862e-03
-3.794761890802503170e-03
3.287676608568178716e-03
1.555352571913970992e-02
-5.416464294673645902e-03
1.404213481912316465e-02
1.608646328781839288e-02
1.074289428558464557e-02
-2.263494371511978742e-03
1.420401008022814660e-02
1.406511467884921998e-02
1.691227281377573680e-02
2.380511610451231750e-03
1.750275804629052977e-03
-3.822738405233102720e-03
-1.871235064460496792e-03
9.154507956846432912e-03
1.771869387194435763e-02
1.841090830311568546e-02
1.226537663684727601e-02
5.100397303086838183e-03
3.231852553486332102e-02
-3.666317224845958792e-03
6.636407448225831000e-03
-7.517430035469541659e-03
2.676462820096610004e-02
9.928474032395493906e-03
6.995215616743814813e-03
-3.515912337920038249e-03
4.099016338859084486e-03
1.194783572501019638e-02
1.078120268806064506e-02
7.848952330228382152e-03
8.914447333673901699e-03
9.121050867498666989e-03
7.676342480785425422e-03
-4.732165690306152500e-03
2.208786556848666566e-02
2.147230536481928298e-02
2.251497509159946370e-02
1.906942788555361992e-02
2.327958812099327653e-03
-7.661883298770690888e-03
1.233386009423832752e-02
2.350080237140359657e-02
1.349954065228518504e-02
-4.716611553428642217e-03
5.146926101054406615e-03
2.404307031191735625e-02
1.167509550846785975e-02
1.639366214746074135e-02
3.139476729139785427e-02
8.018410201728776165e-03
1.812507875823580333e-02
1.242015278323232129e-02
1.098779532980819103e-02
1.306959682919241021e-03
1.206568518858686795e-03
4.880075008915154416e-03
-1.180929171762122587e-02
7.214673070297488756e-03
2.223834071498771020e-02
6.924323727453951700e-03
6.625278636376917378e-03
6.312698461000143708e-03
2.398551232700497395e-04
1.272029327782803372e-02
-2.848887062067334379e-03
1.701630902227049824e-02
8.575494873143541322e-03
2.334241563467422814e-02
1.098846925852190251e-02
6.074313105513505506e-03
2.616019010391586186e-02
1.011239928100014611e-02
1.143647152301515042e-02
2.520277971633213404e-02
3.208150307821571942e-03
1.125741879489403942e-02
1.535689691358448419e-02
6.245225225057860451e-03
-1.129341746603199119e-04
1.269241007773816952e-02
4.105337787264894817e-02
1.254780112119357159e-02
7.777301606033622076e-03
2.076856752737317457e-02
1.008186390452676419e-02
8.999741331085645349e-03
1.453533349960413161e-02
9.092129086798126855e-03
7.123908800982421859e-03
2.173873921506567011e-02
3.868583765341303445e-03
1.855266534190988872e-02
1.105463458852269133e-02
2.025567898730845987e-02
2.258953400750537532e-03
2.551110845196789129e-02
-5.779360592447884901e-03
2.173926960771998401e-02
1.568975979139720922e-02
2.460334526178888787e-02
2.583436543864107548e-03
5.822856667583821942e-03
9.779783685842521890e-03
1.719008581565592553e-02
3.123853272135655810e-03
-1.759756861438469292e-03
1.484578888071349731e-02
-1.210078502614684529e-03
2.225266709312023663e-03
-4.079184355734778028e-03
6.144809016674473642e-03
1.827448702571439140e-02
2.223105624575350599e-03
6.092517747748845899e-03
2.390515772689328841e-02
2.986657687872137489e-03
2.336531956407668018e-02
3.934319720168160707e-03
1.219086055105015123e-02
3.938821798412522196e-03
1.037434660887120823e-02
2.575347293097796433e-02
3.563759146786918235e-03
8.935849628557129137e-03
1.741747358694752459e-02
1.388949624294708377e-03
1.831481841710299457e-02
1.835129542377312781e-02
1.005323571841189312e-02
1.909505359523399823e-02
1.543634263285877627e-02
4.415303841527733544e-03
2.301919883888657939e-02
-8.763702129251878031e-04
-1.385292164454733350e-04
2.058232701715262056e-02
6.412434757447981783e-03
1.045178306218637852e-02
9.655771136418623418e-03
1.073033648003744560e-02
2.300391498426597459e-02
9.403762172164344818e-03
4.495887040204649999e-03
-2.516768344264190462e-03
4.158075389771969700e-03
-3.904312849085345063e-03
1.767409163335981886e-02
1.574977359353830694e-02
2.377058820238459394e-02
6.971198113415841453e-03
3.660099134187264156e-03
1.488727847778862322e-02
1.113812774909724891e-02
1.871916643615460438e-02
1.568311896641116227e-02
-1.294255785694346794e-02
2.981927573274731000e-02
5.759622292394001204e-03
1.825156805031569532e-02
9.726575829122665814e-03
2.315202628933693552e-02
1.684738746426698436e-02
1.932874991980053012e-02
1.136646206448904163e-02
5.052526437610917881e-03
7.059695927573552202e-03
1.551183402140215994e-02
4.549283286066550976e-03
1.237111396789134649e-02
1.349011952051692824e-02
1.962517403196973806e-02
1.326931870441939998e-02
1.591812389033062103e-02
1.674946312981844335e-02
1.254496264130371824e-02
9.572423306476039034e-03
-2.225205534579573815e-03
2.654587364911736164e-02
7.119101252553682035e-03
1.833647521949420198e-02
3.204995302617218850e-02
2.795912563632960840e-02
1.443832367666903968e-02
9.513373779531241956e-03
5.633673874804514051e-03
1.761421030824383838e-02
2.757528087154959007e-02
1.506501516882622488e-02
6.039954418020936598e-03
1.234094525671437445e-02
1.582572533740466206e-02
5.662228222399669046e-03
1.009956715719565867e-03
1.341032415696671171e-02
1.666272160359457202e-02
8.137948372218206661e-03
1.322018772109788236e-02
-2.167305917945882513e-03
-7.963740375720678930e-03
6.411597079293770117e-03
2.414713265374977477e-02
2.626866913684283017e-02
3.929361281491291352e-03
-3.023785554699748995e-03
7.105361829022577291e-03
9.864399592161286409e-03
-2.952681746569307212e-03
1.056776157256104041e-02
1.031703703562293281e-02
1.589498288124404496e-02
5.347016480602064664e-03
2.071694189369277864e-02
-5.366591644013473392e-04
8.377869305966144375e-03
1.735370447206866645e-02
1.718060184244823291e-02
8.790572790638195508e-03
1.501324420480467867e-02
8.330281733636972497e-03
3.346673363234160294e-03
2.129710338910930853e-02
9.932909337596803126e-03
3.252236581180057567e-03
1.721289426853414226e-02
2.337877640445268357e-03
2.291458853301862886e-02
1.071416268673507956e-02
-5.793149759855456375e-03
1.247660249338907422e-02
1.977523892771158170e-02
2.267302067361718753e-03
3.612101646643977454e-03
2.457954169959210289e-02
1.178889424604035070e-02
5.324004453957908176e-04
6.116613728941468729e-03
5.980775025370347123e-03
1.857107930666651585e-02
2.913646124564091451e-03
7.517439669322323152e-03
6.740419662263070870e-03
1.000399086872010533e-02
1.355000318839731134e-02
-1.243529475872617515e-03
4.977615059093386772e-03
1.003271778202504023e-02
1.055782170054448896e-02
1.426533268929429388e-02
2.081545358645173205e-02
-4.342439985708423976e-04
1.385733583708194383e-02
2.485783879724310502e-02
1.942570013985859406e-02
1.684120012942789263e-02
1.195497542157672281e-02
-1.647949063358794021e-03
1.333120359117716258e-02
2.082233328343166198e-03
1.191888746077923202e-02
6.174538544454771447e-03
1.611355449141216659e-02
7.637712423093820022e-03
2.544819599020602119e-02
2.896279949434816224e-03
2.060932186765009402e-02
1.782411201846618651e-02
1.118513445773633951e-02
1.734552571302985444e-02
2.399598977158812815e-03
1.599770840731836244e-02
5.861445555016427632e-03
3.316345843200574090e-03
1.470216390380743414e-02
2.771559102092033960e-02
1.959771919257820988e-02
2.327227146363453764e-02
8.438819471475886508e-04
2.049269122522615408e-02
1.433280762908809187e-02
2.704813251458643153e-02
1.735780949035727744e-02
1.402987734218664150e-02
1.784502968560683703e-02
3.687629210892064222e-03
-2.510610189988864965e-05
1.863187082841324255e-02
2.506563046172527454e-02
1.226531630758520217e-02
2.658251716172185461e-02
2.888892177341060435e-02
2.012896988096532849e-02
4.906662269777904879e-03
2.253199633443706126e-04
1.287625059026776229e-02
6.215530930730604059e-03
3.078150474306728598e-02
1.007005847204258189e-02
9.706764950982266563e-03
1.404341623211466210e-02
2.316094789050164929e-02
8.707106065053980479e-03
2.142973238126665361e-02
1.937103066434130855e-02
1.853617061314393258e-02
-1.051074956232198043e-02
1.354492539748492624e-02
7.845487565672855292e-04
2.608293695234260596e-03
1.349096492700855958e-02
1.479014868020032784e-02
4.627759425768461672e-03
1.113205996152392789e-02
2.396979389009860559e-02
7.695242570042656015e-03
-2.980144562522999644e-03
4.736815921101662948e-03
4.271570439853876119e-03
2.308712786468554434e-03
2.197744800295697506e-02
3.047937593431522194e-02
1.348261297486319163e-02
-2.265738037783472257e-04
1.543957713588975898e-02
-6.506973730903886123e-03
2.057312226020622387e-02
1.247994505293794666e-02
1.679529297511937400e-02
1.319445458603049626e-02
2.682993530073204957e-02
7.503725187696021204e-03
1.723519674154258205e-02
1.499201116243720038e-02
2.105769664498984353e-02
9.593160646679302003e-03
2.083541792279284405e-02
6.658274107345622458e-03
5.840218403103031308e-03
1.679269128700729054e-03
1.551463521832332527e-02
-1.875741631193961461e-03
1.080874488617694987e-02
6.040056143834085511e-03
3.054442740130018999e-02
1.381639897677373711e-02
8.214900136936148858e-03
2.059949664093028293e-02
1.777988337252560391e-02
2.255524935054731631e-02
9.107645458113053285e-04
2.635260166623635408e-02
2.347673487311345217e-02
1.984935474434792665e-02
2.920659748958733936e-03
1.267336988716970085e-02
1.345105881914871945e-02
2.165124988379345597e-02
3.448294673974217767e-03
2.642512491000055790e-03
1.195240150732727359e-02
2.484572779314908955e-02
-8.873757747762634276e-03
1.316061592955060019e-02
1.896898846642202860e-02
2.649827545067039505e-02
1.521626911712271706e-02
1.456405958521683058e-02
2.272358223674020988e-02
1.464959270609767460e-02
2.588081897832705813e-02
9.088261716564403556e-03
1.751517490527242787e-02
2.135004181421744363e-02
1.596760173932540439e-02
4.639380400777952732e-03
7.152928352309801362e-03
1.030658766963035537e-02
2.323593815937438287e-02
9.305140935957247408e-03
1.811506238760513324e-02
8.325505282976800384e-03
-2.672014283183952316e-03
1.207202199501739882e-02
1.786013868891961343e-02
1.133369003957400423e-02
-1.450917569482618099e-03
2.491639420160146612e-02
1.523930404781738890e-03
1.973743750426253443e-04
9.749044488079687890e-03
1.280128475134709870e-02
1.378804350062391715e-02
1.684445039771496205e-02
1.928047877540142382e-02
3.455295474313464094e-03
6.564376782163215511e-03
-2.653902413157227264e-03
2.537976235077782014e-02
4.607675081677863570e-03
1.152713188487724388e-02
1.541824026136672139e-02
1.133346770602238276e-02
1.141834395045305747e-02
1.009113863390193218e-02
2.454261401585739605e-02
-4.655147213255951088e-04
3.468995021896281034e-02
5.178956338166455092e-03
1.416692023514703157e-02
7.389397926203703816e-03
2.464555441040183065e-02
-1.677163963971765870e-03
1.374253137191339125e-02
1.295610715277445120e-03
1.328415236601772180e-02
-4.963349472966817333e-03
2.672562670076461186e-02
1.460679453473077635e-02
-6.514055297842761237e-03
2.558242841789210454e-03
1.347740835355026000e-02
2.337756740700373673e-04
2.311501960412345666e-02
1.427731532971424078e-02
3.375961867957947508e-03
1.893431670807285000e-02
6.250132936792968108e-03
3.204095833573060957e-03
1.688115413802904544e-02
2.311349426995989650e-03
1.610088793933461826e-02
1.460961632982194641e-02
1.018421956904409093e-02
1.832188363181176671e-02
3.495071766495180029e-03
1.551700582292571406e-02
1.499957775278714517e-02
2.689100490548875996e-02
-2.713544419713437208e-03
1.991456176156960675e-02
4.677716636333082746e-03
1.327159165346674871e-02
2.566502188744532609e-03
7.685119783176189504e-03
1.940088797887560418e-02
-6.993310069531526348e-03
1.558382516379071964e-02
7.679101160361598809e-03
2.681218271851212084e-03
6.274064952286276947e-03
1.720318147963913451e-03
1.184937509142641038e-02
9.641411103057146922e-03
1.966973419273946797e-02
-5.665564305801617205e-03
5.211334795042066662e-03
-3.175732930568573708e-03
1.646340422845642831e-02
1.393199847936025214e-02
-1.459269725134202918e-03
2.384356605607035676e-02
2.129510398221522161e-02
1.700320115625468531e-02
1.337332681774521838e-02
2.505685817761542020e-02
1.621260839494922251e-02
2.027898567733797328e-02
1.672727714281334321e-02
1.321062632833077885e-02
1.256183187565350877e-02
5.287347922261160203e-03
-3.900797396546255586e-03
2.470885474928828998e-02
6.098261220845796948e-04
1.056033430708375187e-02
3.352837950121680122e-02
1.899273602612847056e-02
8.501399839339915474e-04
-3.005691132527565316e-03
1.008549588800931006e-02
1.337411223728571415e-02
1.082197644057921945e-02
3.226853757860496247e-02
1.691709658863817939e-02
1.829576823463295240e-02
2.001792767488056943e-02
1.823188754582514420e-02
9.212541518269504875e-03
7.240796943979801309e-03
6.039758029474077798e-03
1.312078595925048573e-02
1.800721449900970217e-02
1.310600482619977926e-03
2.498288604463884052e-02
1.217163085553961063e-02
1.862675741933546986e-02
1.443155247998704864e-02
5.226599138451017319e-03
2.302748595356951880e-02
8.115837187605537753e-03
5.858443364114697231e-03
2.164873943632544470e-02
2.503226933235555909e-02
1.140867781093998952e-02
2.245498425012399171e-02
6.245281222861403039e-03
-3.145836736288894816e-03
1.757228415043182767e-04
1.575403373780798547e-02
2.410789650997368500e-02
2.213210528409462891e-02
9.839150100318752937e-03
2.062254290780118904e-02
1.924548205742298776e-02
1.235533755616226304e-02
2.827885580548285607e-02
9.814192603151732780e-03
1.012769595805765137e-02
1.979636455160825592e-02
1.765752660629999610e-02
-2.149735917949705238e-03
1.609929042272968680e-02
7.094204628962828656e-03
2.429142960271569313e-02
2.472861462110901437e-03
2.128827305169385658e-03
2.657644739820686722e-03
2.747780834473517036e-02
7.760754643865057541e-03
1.791863766615335325e-03
-9.599365023038026676e-03
1.302875427849311228e-02
4.818110250788618619e-03
9.354754333719204461e-04
1.457059241573045380e-02
1.302412867961402591e-02
-1.340249887660542247e-03
1.297596708631343874e-02
-3.741793116251212852e-03
1.937074203183348359e-02
1.499717952535207371e-02
6.945898909885384748e-03
1.322114921942058388e-02
7.074799878010457413e-03
6.305930507654443178e-03
1.582202199789750630e-02
5.468072681322109010e-03
2.313929999222802403e-02
2.178597916707960061e-02
1.415242657059417875e-02
1.580899505356268483e-02
-1.278471615457996407e-03
2.929038674965398371e-03
1.112234532790983520e-02
8.253142030984629562e-03
2.636929577472980207e-02
3.248202900979437705e-03
1.349415383006896153e-02
1.452801270281180342e-02
1.053602263065250150e-02
1.772887298473889602e-03
5.014836588737302779e-03
2.717749151776588899e-03
-1.074325194016204944e-02
3.009585299982603726e-02
2.371015785896946667e-03
1.006404345674265753e-02
1.886187749682111808e-02
1.876567674260052471e-02
1.442472094502885577e-02
2.674519682971330733e-03
7.772400355559238791e-03
1.042141029696932487e-02
2.840163068124531426e-02
2.938756805243349264e-03
1.100392679417855346e-02
1.088928948378321132e-02
-7.491012248286091628e-05
1.979043099098886857e-02
-3.728289060272295483e-03
1.912395549428625580e-02
7.472955020199568456e-03
2.507923560727102347e-02
6.669969194109909988e-03
-4.930621393556859459e-03
1.225904696036696565e-02
1.195475074091139310e-02
1.410636551729130099e-02
-9.137892018925113102e-03
1.626303429111732382e-02
7.098459736475756787e-03
2.579579287243382105e-02
-1.371680006311603271e-02
1.560702014146169228e-02
1.582722983180968532e-02
2.618192703599769855e-02
-2.092776322018140202e-03
1.141110389546146596e-02
6.102439765170271195e-03
3.932945470390993015e-02
-3.720163934335626952e-03
8.079205156770198279e-03
1.153946694406981881e-02
7.430453193762879931e-03
9.166989148504691570e-03
8.706533012722866838e-03
1.618829154569108655e-02
9.847073022098669706e-03
1.274789787133789182e-02
1.596966113320757996e-02
8.245352687220609475e-03
6.724051753634030168e-03
7.416659928352543202e-03
9.858988983817474488e-03
3.308880747356915657e-03
-3.700486331457664493e-03
2.176925333691188957e-03
1.031490634617172365e-02
1.346270390196414174e-02
-7.379786522762953960e-04
1.481903680408022672e-02
1.784337279076882860e-02
-2.787168760149475507e-03
-9.162731811786329478e-03
-2.192667612830295765e-03
-1.208137977781963222e-03
8.206283113841262786e-03
5.223242069183938428e-03
2.876860056058670040e-02
1.123839818421403826e-02
1.163274864211273803e-02
1.885690844162408661e-02
1.267666057259634466e-02
6.704323951428964139e-03
6.892741041778009843e-03
2.940628249357610594e-02
2.366231538186558750e-02
1.049455053297163910e-02
2.770958613319086244e-02
1.677651561983549422e-02
2.096905179920715775e-02
5.922222714743099331e-03
2.236863683265577149e-02
-6.110960186747268173e-03
3.271108800963695717e-02
-1.576884116933914939e-04
2.196926173736014551e-02
2.096299664510866290e-03
9.950904502805717200e-03
1.820906663219963931e-02
1.212907193197607699e-03
7.384673833361314436e-03
2.336244029691605245e-02
1.468404639140645680e-02
2.597235762108014365e-02
-1.689092807010042453e-03
2.459363348079751654e-02
1.195460957269536134e-02
1.236145696062621382e-02
6.623014655000033363e-03
7.873573597313991701e-03
5.108975513296741891e-03
6.597189525208258659e-03
-1.412113941826643798e-03
2.352904310351503631e-02
3.877333162172795760e-03
1.402610148396292097e-02
2.679952284763135323e-02
2.686036332459190712e-02
1.087260290102112781e-02
1.044021135383116881e-02
1.771319350064537099e-02
2.105592465704217778e-02
2.056581070710675196e-02
6.929334509703033787e-03
5.355704676127291501e-03
1.179653267276900910e-02
2.775814063624922057e-02
1.610402226778697571e-02
5.981678356225559288e-03
1.451290961558316522e-02
6.717606222510154497e-03
5.785459596723478530e-03
2.480315149272033226e-02
-5.124904070739942120e-03
1.799540319041357736e-02
5.827313354477828798e-03
-6.301381317004736693e-03
7.469666517213149719e-03
6.569593162049697753e-03
1.774941794989475657e-02
1.984799920088370709e-03
1.948908496603345836e-02
2.484290432954543160e-02
8.855204737055243427e-03
1.732587771940973312e-02
2.651891223006579840e-02
1.874763463349748971e-02
1.658448599253843289e-02
-2.820552591834994249e-03
1.306350192274736456e-02
1.310795856009457257e-02
1.581571354126909412e-02
4.609335588009892508e-03
1.094643230798594477e-02
7.642698077288848785e-03
8.860852508568203834e-03
7.710113511591625175e-03
1.750386761545802070e-02
2.386721452441618527e-02
4.532082194080923852e-03
8.756990800699741839e-03
9.455298036535591394e-03
1.521811450248002073e-02
2.182109480996807099e-02
3.384234416474556778e-02
2.409656349853726842e-02
2.999395800325843284e-02
6.464474138232229918e-03
9.467784510601685855e-03
9.304891130419130170e-04
1.217389415915413366e-02
2.486077893741192590e-02
1.643575060575113919e-02
3.811608240090501483e-03
1.002719940719832420e-02
1.032177865857471753e-02
1.645986304536559836e-02
2.043023966693800070e-02
-2.304640856088576925e-03
9.343716278443660664e-03
5.022481764306884790e-03
2.519433896896978303e-02
9.213721648106422066e-03
1.852311335502724449e-02
1.200764234497157280e-02
7.656084517291590489e-04
9.301605328858241969e-03
1.608089888062613423e-02
1.372738652212932703e-02
1.716522773256763668e-02
1.989748311818762688e-02
1.632243854890772991e-02
1.030432746367173540e-03
1.250544775031282516e-02
1.712615069016388061e-02
1.528857350894767889e-02
2.577489148083140363e-02
2.303157305415017703e-02
1.929295889472982736e-02
1.937816563272052109e-02
2.166295431171587349e-02
1.474916932451681047e-02
1.775651378466595182e-02
1.856394733449575826e-02
8.495726639168416430e-03
2.341797872481815937e-02
-2.309875235990852156e-03
-2.136731361258969574e-03
1.994036336047624522e-02
2.578752059187731233e-02
1.515876676961159207e-02
4.764235812171831001e-03
8.452977088348238854e-03
1.774700223515869937e-02
1.825401672225289429e-02
1.562847015786526794e-02
2.133284421863782671e-02
-1.571891828703854410e-03
1.980150915884537968e-02
1.233682783804268893e-02
2.695582701244075147e-02
1.795473112922949671e-02
-9.485726946381528579e-03
2.165352229173079113e-03
2.749690201369024006e-02
1.348006192147817306e-02
1.096617047922505798e-02
9.884625987959205079e-03
2.988249736591914660e-02
2.364183489420677853e-02
2.124134981471189829e-02
1.175620716294740672e-02
2.282434381853723493e-02
1.212789260012078069e-02
4.484418238123454546e-03
2.761903871832727987e-03
2.157790797395762669e-02
1.295890459022883134e-02
9.487944909638873665e-04
1.627495381775005343e-02
9.163479440475600854e-03
2.205977381610292262e-02
6.200635778712383119e-03
1.790405119578345264e-02
7.887107624250433435e-03
2.432145285635188559e-02
1.067324451468518696e-02
2.048207340132866816e-02
1.205971184497534564e-02
1.724812957594539647e-02
3.359227367627529333e-03
1.271026751646352378e-02
2.779081939087944819e-02
1.907071630384178998e-02
1.306187734681044620e-02
1.262528264953529170e-02
2.032976352447607785e-02
1.539468017627978504e-02
4.797257993300378665e-03
8.901640746411674382e-03
2.743633939565904428e-02
2.141896868667427303e-02
1.452924107175792602e-02
4.673331774777976337e-03
1.604263360491076096e-02
2.111326183064922771e-03
9.031850338808255010e-03
3.895407389773214435e-02
9.420314729258161615e-03
2.153192521347233740e-02
1.749464197057255116e-02
1.197451671952183029e-02
8.831569217512066569e-03
3.527645678350838435e-03
-3.833072417773807604e-03
6.008832293271602724e-03
1.017217732780948888e-02
1.157536891389690341e-02
1.884648938707036286e-02
1.397519647759612287e-02
-2.785692622078964498e-03
1.650113067224412769e-02
1.313156942591992699e-02
8.507301170857893904e-03
4.740520224808879649e-03
2.160140853891250046e-02
1.340987378967063715e-02
1.265786170100437376e-02
1.110848227894185684e-02
8.146365426037610602e-03
2.068294067059580146e-02
9.621677952996269059e-03
5.844675998506364094e-03
2.446095140022537875e-02
1.776572279890843709e-02
1.181364142881556958e-02
2.255022996561657431e-02
1.641306928188954531e-02
1.227046624579101325e-02
2.400369100105533959e-03
2.266368882481773969e-02
1.983461891515057515e-02
1.968276757640653393e-02
1.032371905631742498e-02
2.096539213825433789e-02
3.244132772244069304e-03
1.933622476901275186e-02
2.053762971608349280e-02
1.120945171885467072e-02
2.163090265016408276e-02
1.553038556192272608e-02
2.150365376814973237e-02
1.324167743932274689e-02
1.778702041258700337e-02
1.205151080109205519e-02
6.822205298657468570e-04
7.923229638265557109e-03
1.326070183355212637e-02
1.090938902154443314e-02
-3.007135361860000487e-03
7.663880241375194656e-03
1.411291368528128781e-02
4.578413473741841690e-03
1.625155920357048214e-02
2.666740165075333086e-03
4.327102735053994439e-03
1.139606611749764513e-02
5.709214051310266581e-03
2.804487512998790968e-02
1.930040444231290522e-02
-5.328201880225880323e-03
1.895049176163942500e-02
2.155217831836096169e-03
4.718097776593292714e-02
2.337648435813458742e-02
1.184277904793672870e-02
1.420189772298024490e-02
1.530150842538937142e-02
3.176209287237308221e-02
1.038793914355777732e-02
-1.794342375085639617e-03
2.036053748725125123e-02
1.093849747402664448e-02
1.412015887301465780e-02
1.102608269781049123e-02
1.217344978450080745e-02
1.550049332650079922e-02
1.668547111531829691e-02
1.778936816736620408e-02
1.980040555970935881e-02
1.167202964275889862e-02
1.577063566653367707e-02
1.982263809191029888e-02
1.101670668388861352e-02
9.646173479758587965e-03
2.082468303146432081e-02
2.251778116713967770e-02
7.390785901969770984e-03
1.009632507464427661e-02
2.780760941850796749e-03
1.481015698837895994e-02
6.045269576216472139e-04
1.347246552850786712e-02
1.678441929888264961e-02
1.855772455458179482e-02
1.514368412309595111e-02
1.522368296456916119e-02
1.475660898753585436e-02
8.428137923918914073e-03
1.256352924465596772e-02
1.502654367358108138e-02
1.473320404798177975e-02
3.394182569863633207e-03
1.276576669330850913e-02
1.202902018180118833e-02
3.631827093428621062e-02
1.730092451024610456e-02
1.165686131269273382e-02
2.883806795637278327e-03
1.717784345352746378e-02
-1.256793369128746856e-03
7.491214738673665149e-03
4.975891865594426512e-03
2.155983950568990393e-02
1.652006610297742512e-02
3.087866323979390065e-03
2.422245090832453665e-02
2.387545553506543322e-02
1.387134941520585391e-02
2.781268870037238478e-04
1.077390504145131489e-02
2.396861157747983903e-02
4.350405333177255647e-03
2.507013980817783538e-02
1.299964392048044183e-02
1.722958374928775654e-02
7.862155690202848879e-03
4.392299033179452791e-03
2.032177543636205092e-02
2.179265741302946480e-02
2.625953718903134386e-03
1.776784016454304935e-02
2.590047875931450125e-02
2.344943170606024474e-02
1.780137328104675759e-02
2.468629317491538230e-02
1.528327310852877451e-02
1.527514040812153959e-02
1.326449862990182818e-02
6.998528555540868903e-03
1.378351724892785263e-02
2.829285593708469673e-02
1.414397156408373803e-02
1.166644477112367163e-02
1.413385162675104452e-02
2.177630671897903825e-02
2.177221808303757972e-02
1.097861219672337414e-02
2.208807339925366806e-02
1.392006094030326206e-02
2.681137206346122584e-02
1.944254959971122507e-02
2.285059917836261209e-02
1.564183345104566344e-02
1.666071656912098894e-02
2.963339412471018702e-02
1.437499098118243113e-02
3.189729502161587574e-03
9.202981342516276461e-03
1.061532921220762968e-02
8.526965342784752905e-03
1.400674260776676484e-03
-2.583060713991397993e-03
1.405968640322176680e-02
1.942786942728200184e-02
1.887170481562994162e-02
2.070860764107082530e-02
2.002227110011953887e-02
1.720803048543929209e-02
3.558802113159937816e-03
-3.816089688373570758e-03
1.352245536498986392e-02
1.860432599255238545e-02
1.697508127722446511e-02
6.943795738972964419e-03
3.629374159463146128e-03
7.132546658608205324e-03
9.741309253776234481e-03
6.002066955423890522e-03
5.194889298237214716e-03
2.577553830671909865e-02
5.813656394361899418e-03
2.090492609387248346e-03
4.983756374644185243e-03
1.825873982204059137e-02
8.618214365623546105e-03
-8.352374393627027757e-03
1.588695758292579460e-02
7.908015731270102641e-03
8.238027257405463460e-03
6.354999584686400055e-03
1.188378632903588222e-02
6.932898347122076581e-03
5.250489631332868473e-03
2.099560633418794814e-02
2.835950757023042793e-02
1.692676574671110601e-02
1.878591169470061190e-02
9.934376729653266597e-03
1.570053849476549940e-02
1.310413992525372336e-02
1.055334275444487838e-02
7.508689347652183765e-03
4.607352775697654002e-03
8.316781014684870160e-03
2.238979352132849932e-02
1.757800767852887511e-02
1.203430403861456381e-02
-3.394906021801230578e-03
2.195894034012041071e-02
4.288325259745424771e-03
1.274307590613707637e-02
1.878680055767020102e-02
1.273640486445301936e-02
1.541254812240881907e-02
8.553014566658452209e-03
8.424190515492707351e-03
-1.860702536563824507e-03
1.115210626648125043e-02
2.117901843027321287e-03
2.446680061465581011e-03
2.368518176136268777e-02
3.057807496870285080e-02
1.609540501382308170e-02
5.620111088272397755e-03
2.238008194177537949e-02
2.510700041363922441e-02
1.804365194179164203e-02
1.671239568910919820e-02
1.901580027005465162e-02
1.221157682590724713e-02
2.552774943452163631e-02
4.587390879034599668e-03
2.144305416408127940e-02
1.754642663233783872e-02
7.801886804394107811e-03
2.421657676513623916e-02
1.954783055596110569e-02
1.659800887295567046e-02
1.977496656526122817e-02
7.573985364105508857e-03
1.498293138474607496e-02
7.332087355972126061e-03
-3.365222404936034969e-03
1.114140020235610679e-02
1.061623329163195913e-02
1.578503604788425094e-02
2.554112132292558901e-02
1.689048124221356403e-02
2.312103914364171606e-02
1.879984537803720476e-02
1.156250476208707870e-02
1.824260319322644139e-02
1.911751939462367003e-02
2.972354153640936053e-02
3.093565153954048672e-02
-1.130368383467013869e-03
6.660319292245261459e-03
8.715736430439038548e-03
-5.231969871049538430e-03
1.049984328943536285e-02
1.762749259624210672e-03
4.681245603819834088e-03
3.809894628352923814e-03
1.749717172409307950e-02
-6.208778987065430993e-03
2.582729362772416895e-02
3.595087840681875958e-03
7.234577504960724992e-03
2.188858379216313815e-05
1.201394395291434207e-02
3.042940336468321488e-02
1.451557558505047613e-02
1.532264703634245682e-02
3.224714677378556944e-03
2.036024124129286184e-02
6.449842469396256141e-03
1.038415857084243853e-02
1.088041671342402684e-02
5.322970570633005043e-03
7.461452800177764688e-03
7.535561337292482655e-03
-2.704677291256748269e-03
2.307850444459082564e-02
-8.462355621180982918e-03
1.110913860212881833e-02
1.370472104696506682e-02
-2.339317886960773103e-03
1.469096016132044775e-02
1.440203727179735840e-02
1.419796736416844077e-02
1.159098272337204250e-02
2.143179339856715951e-02
1.015363013790719637e-02
2.462889621353559627e-02
9.991876429181686947e-03
-4.941140203530409655e-03
6.021015705982604195e-03
2.793274650079254767e-02
8.025464233781144999e-03
1.742186867212566466e-03
9.399135729152564150e-03
1.605979861917206444e-02
5.543891473838292831e-03
8.656276603956132576e-03
1.452512131160552285e-02
2.286959286737296621e-02
1.185179770199615984e-02
1.101562672330285222e-02
1.740468979710147607e-02
3.463766711171560077e-04
1.007193074192176338e-02
1.352520127830257775e-02
5.058475703336460030e-04
8.745248599311288701e-03
1.501625384514487620e-02
1.465072248849576958e-02
-5.336524768904092782e-03
1.827647200146601675e-02
1.804490642470544734e-02
4.985910762119885077e-03
8.510061996101899937e-03
2.820833313617395963e-02
1.147773126538385001e-02
9.906047383009604357e-03
5.485608321967636036e-03
5.596859173039901020e-03
4.972707666621676952e-03
1.676819049935976413e-02
1.878443886877744981e-02
2.093220136471111992e-02
2.943871864061909076e-03
2.115830994841187696e-02
1.202950572506958186e-02
2.258154716324989320e-02
9.844094932291705055e-03
1.441912332334777808e-02
2.214163558820975500e-02
2.785326908137085444e-02
-3.463590119143845404e-04
1.569504225884896589e-02
2.863054104464628560e-02
1.433468153503890050e-02
1.031497914357629511e-02
1.941580229072462777e-02
9.020809728350684745e-03
4.667810876901520682e-03
1.649994791668601968e-02
2.087105371247800073e-02
2.232250132089555472e-02
2.348974308401279715e-02
1.554709721205644636e-02
1.793676211341335702e-02
-1.173375452543132941e-02
1.025791341231470540e-02
8.785073265163893461e-03
2.285551536985687415e-02
2.549813427404213489e-02
6.693936009097558801e-03
3.082380498429602642e-02
-7.859777610962604376e-04
6.220719532711993863e-03
-6.203711080224835230e-04
1.533326912061385924e-02
1.157866796549221478e-02
2.217223929602610624e-02
1.759298256800598953e-02
1.724727308365123224e-02
2.199371517781357685e-02
1.574276510813867047e-02
2.555098392049187823e-03
2.749310716200574576e-03
1.870986019803463560e-02
1.179207340673820922e-02
2.819088364305446376e-02
6.343122380462695720e-03
8.816586279799865089e-03
1.014862912960814295e-02
2.300082393739866834e-03
3.493957170120186718e-04
2.472260454712502456e-02
1.224416386076877458e-02
2.268903226323442865e-02
1.547641104407609242e-02
2.825851470129207843e-02
4.610636027562590653e-03
4.742167141478966820e-03
2.419295030482174202e-02
1.315821101065487407e-02
6.529665790174837489e-03
1.675690527971105542e-02
2.640892363467881813e-03
1.464718551190277891e-02
1.672800819070492315e-02
1.399723081642174904e-02
7.056217054597361399e-03
1.368657068250931849e-02
8.362444189247279433e-03
1.613288311482712067e-02
1.426824063952046064e-02
1.499458324743196437e-02
5.767989558625031925e-03
-3.823342243145374467e-03
3.289561444270032442e-02
2.108895912166943581e-02
2.794361967859084524e-03
1.291938603878493678e-02
1.810492137655373215e-02
2.422380516776079934e-02
1.107808703338505549e-02
2.242346288006994218e-02
3.367245428294826301e-03
1.625682934573094776e-02
1.257840579305691785e-02
3.568853498722939638e-02
1.427175833948993514e-02
1.612549989262920466e-02
1.491047386301996153e-02
4.571278773647069818e-03
1.510621543823697371e-02
1.568038848678076844e-02
-3.741904491474973456e-03
1.842518123454883056e-02
4.242886500650672361e-03
5.713214341939314850e-03
1.924672347919538506e-02
1.847452502509813743e-02
1.012783277705820925e-02
1.038043272256406954e-02
6.939335987073520610e-03
1.798542375434944787e-02
1.532544304742715531e-02
1.983457649274371348e-02
1.845780919152930494e-02
1.525792639690850064e-02
1.246464333420123881e-02
1.990235873148518686e-02
8.390026255494901358e-03
2.443433247190382462e-02
1.541773250176247702e-02
4.356945836947342249e-02
3.083870886164979605e-02
1.659978045709777084e-02
1.652732760679731516e-02
1.989513673457296225e-02
1.663354205981313477e-02
2.229213776319605503e-02
1.467560061194079883e-02
2.498767896313987616e-02
1.422398724589920421e-02
1.361730128769891510e-02
1.071793592844458125e-02
1.816600980363904452e-02
2.874703321658558103e-02
7.150240941344553937e-03
9.954929983053964135e-03
1.146459746256742532e-02
1.930411850434016890e-02
1.540800961744858907e-02
1.559810668366604959e-02
-7.065604221430875874e-04
4.351314188810721621e-03
3.077017120998140273e-02
1.836165728236294247e-03
2.247655872139172478e-02
1.792986579894112475e-02
1.280908469085260265e-02
2.823843458523965164e-02
1.777853944417181684e-02
2.653003044683433648e-02
-5.971661549649498295e-04
-5.868564178296378255e-03
1.773588454660066094e-02
1.040183063124122502e-02
1.552316968218314663e-02
1.835505576437973518e-02
3.440487236024128426e-02
2.439018665390784227e-02
1.596020192731428811e-02
-1.138395240403477452e-03
-2.926954185589732658e-03
1.144205063009466443e-02
1.531727269078785557e-02
2.901701141133860781e-02
2.694930888182778955e-02
1.786738616943278971e-02
1.143369803084417005e-02
2.939859377727236517e-02
1.969423565677273780e-02
2.736083616864514248e-02
2.604863900764984447e-02
2.797957657265059267e-02
-5.658779125262110646e-04
2.195019929166238531e-02
1.694564017230023797e-02
1.919211615484043426e-02
3.502659361589499643e-03
1.301310747302853420e-02
2.235542266441979328e-02
1.042765319735798960e-02
2.501774982597428434e-02
2.488363293358936829e-02
3.460605552073266200e-02
3.038865316319436585e-02
1.173797761620967023e-02
1.150822619025649099e-02
2.325362207674968110e-02
2.678595787256371138e-02
3.127904995842336472e-02
6.398858027542209288e-03
1.570259167338838857e-02
2.268174224794584221e-02
2.871932216582202130e-02
7.166447845450496339e-03
2.501003171093159339e-02
2.617970555192379589e-02
2.476733285959078351e-02
1.965259142391171873e-02
1.825534482486592877e-02
3.412558296762287918e-02
1.498334479412421691e-02
-2.922267748071962542e-03
1.471277271562006043e-02
3.137858422897386868e-02
1.892121099324009167e-02
1.801773280538587763e-02
1.914756044250182782e-02
1.871235658529571411e-02
2.101137037867678581e-02
-1.474973893814821068e-03
2.211569901746089292e-02
1.398415567962122200e-02
3.280429764962301126e-02
2.923175557457758852e-02
1.365916123300391603e-02
2.745205418224241564e-02
2.771776526179876507e-02
2.413510374908832065e-02
8.920708404598347296e-03
1.099451497174876169e-02
2.020655843105426813e-02
1.330497411674986781e-03
2.635076220123471619e-02
1.931679477748235105e-02
2.829129941155612837e-02
2.548283007053932236e-02
-1.823989140940282918e-04
4.328050371477269037e-03
2.158501835543510244e-02
1.624439423278830480e-02
3.888154406293792276e-02
1.857352116044488216e-02
1.486697672730854722e-02
1.500336262832509780e-02
-8.157928587565170943e-05
7.714968381844961899e-03
3.362850575076210130e-02
6.406849590780061207e-03
8.082601882857004538e-03
3.913093101160971393e-03
1.255964272244438490e-02
9.759551854790120620e-03
1.602567254348068182e-02
3.525746614231987496e-03
2.131110616548020573e-02
1.682239145691289198e-02
3.066737517213365821e-02
1.655192429324828934e-02
2.426212594774505849e-02
7.407733130149101244e-03
2.056180580121768839e-02
1.477178220064426922e-02
1.132546717137334832e-02
1.291414026103045350e-02
1.114187761320890868e-02
2.445169632671911897e-02
2.397289345338733321e-02
1.564881277343006805e-02
1.493582540702846975e-02
1.008124283655243043e-02
2.739223462365182604e-02
3.295051207012462957e-02
2.073896913858044172e-02
1.921486979343196497e-02
1.272770154603129582e-02
2.373862828409521730e-02
1.953675958349065239e-02
7.929482476187235326e-03
2.338484798628220895e-02
1.727562746325335061e-02
-3.616517608508076475e-03
-9.114316952945583465e-04
1.608260866155512836e-02
8.077452628128020673e-03
2.180248412610814868e-02
1.475473671614903164e-02
1.252133103024131305e-02
3.291356807244184834e-02
-4.075951291757243765e-03
9.310203937313516268e-03
2.697675998478283460e-02
1.477170523677235302e-02
2.717868050916555020e-02
1.564472756930129077e-02
1.430082793213423818e-02
2.362720895142061614e-02
1.803865546410397466e-02
1.618894706863937064e-02
1.987239021539854295e-02
1.823477831618517883e-02
1.238776016289115135e-02
1.428307592915382951e-02
3.671695512431373803e-03
1.030806889344415729e-02
1.152684165275460852e-02
2.738017906145488733e-02
2.720850013972591491e-02
1.764412044510226679e-02
2.714852599980886738e-02
2.235072329317514331e-02
8.539175187499449537e-03
2.088741530389905815e-02
1.081943071334787870e-02
2.064292553144032524e-02
1.545315070456276460e-02
7.019814172953258574e-03
3.579219464492661585e-03
2.847302716773665240e-02
-1.926535254200684643e-03
1.927190474008961402e-02
3.410863057340016852e-02
5.576320411086190323e-03
7.262841724051010903e-03
1.887259768322501266e-02
1.595852012868486519e-02
2.248181791733822044e-02
2.009681996516167815e-02
1.909245622118495647e-02
1.408447999113902199e-02
2.045004688743376833e-02
2.213671371053382419e-03
1.736370843407723102e-02
1.565698314625182247e-02
1.273295609525680085e-02
1.668072869965942298e-02
3.253829209874417594e-02
1.828996946521710409e-02
1.751563135969130824e-02
1.552038427458737185e-02
5.068699830964709663e-03
1.422031481620602764e-02
1.777321258933141357e-02
9.277294465875671539e-03
2.040160800502933622e-02
2.519544065085461276e-02
1.965553965477111892e-02
8.599424586769483306e-03
5.110993475768751959e-03
1.066693880541979894e-03
2.269793530848612101e-02
1.365499165995324483e-02
1.460502632846833598e-02
2.559013927540770492e-02
1.553467003199582482e-02
1.432604672125077118e-02
2.763863593666663135e-02
1.180674828652878219e-02
2.933305451294749427e-02
1.875320114704805835e-02
1.787300655874057148e-02
2.494911255636170916e-02
1.888570288602737721e-02
1.576516347903476889e-02
1.388321204867062550e-02
5.629323691696082668e-03
8.165524991994707257e-03
1.314675376601135391e-02
1.398893060923629000e-02
1.642193009578406596e-02
-7.090382607931859258e-04
1.448510513220655502e-03
1.857412375504865348e-02
6.367348546765332767e-03
-3.884287742020120417e-03
2.445144014198940858e-03
9.648672867970428668e-03
1.432781912550278557e-02
2.264401875900650188e-02
2.920873791033765793e-02
1.416684576078018447e-02
1.837078997893823451e-02
2.758648412553896603e-02
3.170432132575409789e-02
1.208664982953545214e-02
2.127502720261924274e-02
1.197051437119873475e-02
1.620274468890974331e-02
-8.750187764570978993e-03
2.143740920806297759e-02
2.326332306443693737e-02
2.029407851310886801e-02
1.177346207624480230e-02
1.228991831515086584e-02
1.495886803277700176e-02
5.287648758034582848e-03
1.698116067201407148e-02
2.472702105550430088e-02
1.316794365789034776e-02
2.002286649942622981e-02
4.417005519564514565e-03
2.022607671065191834e-02
1.567843704680810246e-02
8.906258536856831790e-03
3.312155189670260708e-02
1.206616060855061554e-02
4.324950777336680416e-03
2.977165995083718222e-02
1.031908749726960506e-02
2.153376092935930380e-02
1.806856048214268776e-02
9.621534936569128837e-03
2.449171260846596740e-02
1.502452735692307202e-02
1.527051607639615810e-02
1.818126645230197166e-02
6.564638476312784597e-03
1.411625916585359207e-02
2.922216965832652447e-02
2.073412425820278168e-02
1.575070387023667223e-02
2.089138913110813803e-02
2.412374083598770036e-02
2.079715266822938086e-02
8.520356977996051961e-03
3.040481325757483921e-02
1.011144049400869264e-02
1.281153737951719676e-02
1.562503080761877897e-02
1.453299937618153688e-02
2.587559732972953899e-02
1.987761771807664002e-02
1.676440190527603638e-02
-5.703145606891740597e-04
1.110036486000109436e-02
4.041330086070618610e-03
1.752508123869785106e-02
7.316798529772084933e-03
1.008443370116693209e-02
1.171954837245095006e-02
1.268303946137411785e-02
1.459844108622950290e-02
2.152260706372535054e-02
6.290352065142526712e-03
1.582472782778503520e-02
6.879462006528305924e-03
1.167492684430178167e-02
1.500314591467531364e-02
1.049139982103965661e-02
1.519291278818670800e-02
2.067372346381677467e-02
2.792928134267063864e-02
1.470115627471616469e-02
2.586062468803002577e-03
1.532967451983114487e-02
6.877389873888136579e-03
3.236353956147117183e-03
1.479300574026836930e-03
1.455623816386828265e-02
1.156283370044183453e-02
1.500143495320730574e-02
2.579724187144759144e-03
1.560851502158302866e-02
6.010906303829613266e-03
2.268521817811054719e-02
1.916566017928470964e-02
-1.175677540789052156e-04
1.733395812291147267e-02
1.408835511117269637e-02
8.262472506106507270e-03
1.653493430388298588e-02
1.758393267074435939e-02
1.918962515374631264e-02
2.588118036147699433e-02
5.225622019292152807e-04
1.043581137534078766e-02
1.423448864645467972e-02
2.707600185871817614e-03
1.215480156117046580e-02
2.726719919400207286e-03
6.472523716240136636e-03
2.011255848233413704e-02
1.906481740183517404e-02
5.121012248073249749e-03
1.451317929045712989e-02
8.171324191722489222e-03
2.071235857365483213e-02
1.815900727501184794e-02
1.803297501837735489e-02
1.633678691568324001e-02
8.728801038809347670e-03
2.832634983128648476e-02
6.160762644943999430e-03
1.094481164906309367e-02
1.353601357825547774e-02
2.246451414561433449e-02
2.420541071281218787e-02
1.198958971008162386e-02
1.525461788453387479e-02
3.275270740506634748e-02
1.938632562684456523e-02
2.819444899102393001e-02
1.044363176392397799e-02
2.830870761623240691e-03
8.241284448297053755e-03
1.119765847022396316e-02
1.500542241344774916e-02
2.638015070709861425e-04
1.078717562046685105e-02
1.413001931878581086e-02
1.664080787804665109e-03
1.988376493595667843e-02
2.607165906282506163e-02
1.434082006087287857e-02
1.492761449758609957e-02
-4.490564092362853317e-03
1.953009213566310595e-03
2.205163522158899714e-02
2.748606816542507880e-02
1.273126467577300955e-02
1.657159472475555270e-02
2.511144142922860922e-02
1.301773489120397129e-02
1.594970000263861223e-02
2.676152913659809660e-02
1.589668360037236466e-02
2.784938189953132734e-02
3.123715509078893796e-02
8.922243128405215121e-03
1.810690522410214609e-02
1.998711410854748724e-02
2.965879752989475371e-02
2.071011577981163657e-02
1.034922697087381320e-02
1.698772934211250848e-02
5.211532995366969026e-03
1.921854780169779744e-02
4.963583433744361319e-03
9.606050343618081563e-03
1.931494660120502971e-02
1.253507266755359700e-02
1.641814188021705964e-02
2.185898621552163565e-02
1.228005436272134460e-02
2.268064542072602274e-02
1.729389623989765340e-02
2.696455742437549666e-02
1.666704982780372810e-02
2.683400166942509490e-02
1.868032025613152944e-02
1.344799590990159756e-02
-4.668677322269417299e-03
5.481017163716625680e-03
2.464538211753500210e-03
3.018402724635000506e-02
2.343160533145890664e-02
3.684486683434086418e-02
2.043149268124411916e-02
1.453324862107150187e-02
1.328412086289773412e-02
7.125220362050065960e-03
3.312263663949310127e-02
2.446590354061713851e-02
1.373118137289271699e-02
2.394525920157168988e-03
2.942684847587739849e-02
1.532509048714580241e-02
1.661208349948420024e-02
1.937174296874156348e-02
1.941214479072344082e-02
1.673590330348553173e-03
1.388776607685838181e-02
3.044554090788153741e-02
1.608061319327277680e-02
2.268237932121735037e-02
2.714045182329210756e-02
2.491378868427743948e-02
1.109827453511418385e-02
1.471798597922461052e-02
3.697861283669846930e-03
2.914926381899122371e-02
2.705930286219149911e-02
2.313919015543471416e-02
3.085776277259146341e-03
4.091031644658944810e-02
2.772931469954920472e-02
1.415210160651961951e-02
1.483588527623421957e-02
1.255645523438852183e-02
3.707800627593534765e-02
1.337106395601282173e-02
1.898044066374849140e-02
5.666020579985683522e-03
1.924744188890744820e-02
1.321567256420598351e-03
1.566524618861921125e-02
1.453019505857748930e-02
2.989609697633074936e-02
1.032612874573027480e-02
1.798460166688795395e-02
1.098023838407953014e-02
2.488450163166471343e-02
2.305317227166016336e-02
1.954060083815249357e-02
1.125305505605983004e-02
1.831602498837319598e-02
3.596832458866359994e-02
1.292810746540335246e-02
1.571586520045079038e-02
2.345766857100085520e-02
1.647272601648423415e-02
1.520917773992349134e-02
1.226078391234626530e-02
1.698525640818052476e-02
2.792423344891731621e-02
4.911860471983615917e-03
1.032453749468386674e-02
2.826182996564795616e-02
1.798168837306323917e-02
1.263714047069519272e-02
2.816800704192205448e-02
3.955057606615303666e-03
2.548126439762349316e-02
2.479175105739114121e-02
-3.140512878998713477e-03
2.848862698710961233e-02
1.368621017162057613e-02
2.804434845382523106e-02
2.017077637827020473e-02
1.311517008664244213e-02
1.541091886595277391e-02
1.686591633308099497e-02
1.133587845424067174e-02
1.833832045462641808e-02
1.979491452058070033e-02
5.646755369136998576e-04
2.748449553236866419e-02
9.605524050340714937e-03
9.716901911027147828e-03
-2.385438445019282417e-03
1.740517605200850998e-02
1.720938541193333532e-02
1.593568891111603325e-02
9.085671603989171202e-03
1.732185626941198237e-02
1.612255129660879194e-02
1.277013080431367749e-02
9.376518702100648806e-03
5.529236573473561914e-03
1.069503642889176563e-02
2.462650236572461876e-02
1.412942203737652461e-02
2.794413398365977116e-02
1.628535331616495427e-02
7.514627482088755486e-03
1.120214936855756273e-02
-7.487029174824034669e-03
1.586083250386726567e-02
1.810646563490988722e-02
1.308176549658848038e-03
1.391112629421005151e-02
1.349932864431627709e-02
1.772919726701069690e-02
7.937876812875018992e-03
2.544596671846332397e-02
9.543085149463458733e-03
2.510487976701639753e-03
1.595334184626144916e-02
1.205352668106105148e-02
1.538324829353735455e-02
2.575256022417622692e-02
2.050032986972796442e-02
1.901652321054447814e-02
1.649438704371667883e-02
3.739249733750000387e-02
5.123090458229805945e-03
2.507643706890239424e-02
1.825168177328916411e-02
2.087274993417266231e-02
7.922818501002747843e-03
2.090524048162761481e-02
1.996482569047616784e-02
2.069144181874408780e-02
2.109960305044387627e-02
-2.190332089877669401e-04
6.812421234043782546e-03
1.991605571106754707e-02
1.567848259132999592e-02
9.789611540257616568e-03
1.006654738527117468e-02
2.646332446984569695e-02
2.324444708561479347e-04
2.519099062354618682e-02
1.348616273477698177e-02
2.441562945501570339e-02
2.292740659702918390e-02
1.243126881301114157e-02
6.022207052173854554e-03
1.821102020200197208e-02
2.477637175129051086e-02
1.607100398691866869e-02
1.548551112915228477e-02
5.008483330691518992e-02
1.574743020779992980e-02
8.703402028116090025e-03
1.878239764706791590e-02
1.864921053426001540e-03
2.132593393044496591e-02
1.219953660433115671e-02
2.413836358301645058e-02
2.895417559740058600e-02
1.116833216336218966e-02
2.449064832407462158e-02
2.008456648798341918e-02
2.755527834546689370e-02
9.598494559961929856e-04
1.913171289220006940e-02
2.852927159488109418e-02
1.706247503064919555e-02
2.130730159347260858e-02
1.347541068083570569e-02
2.333869701222137522e-02
3.376320125557055046e-02
1.160863012497909477e-02
7.415451334194860140e-03
2.138224231083975593e-02
1.861859150551143163e-02
2.435026839728170536e-02
1.586233419031302105e-02
2.363828622227107101e-02
1.642207982236791944e-02
9.649445940236348399e-03
2.505196323121374261e-02
1.469494217128313428e-02
1.698768845734168961e-02
2.684069930700129850e-02
1.311625272519512282e-02
2.739247327978470981e-02
2.196761501342541639e-02
1.240241462905310350e-02
6.497668364061792712e-03
1.139877467422198767e-02
2.488559000924443765e-02
8.109869282408459917e-03
2.428207496307839552e-02
1.571472517202501112e-02
1.994742175249721722e-02
7.800717853309349810e-03
1.797037801015487560e-02
3.880410096927904007e-02
1.191837569110576998e-02
2.610897096132495585e-02
3.195081497282250410e-02
1.645618537832969561e-02
7.834633341839323042e-03
1.390792037250440302e-02
1.380549617040272015e-02
1.938441277537370985e-02
2.349284813569533018e-02
1.895107947777155757e-02
2.937996501569649019e-02
2.474683441943872561e-02
5.343453440074935439e-03
2.017987154801106128e-03
1.188785223656516196e-03
3.126391557390429451e-03
2.230602756399356970e-02
-8.239064212617677740e-04
5.978561381708259043e-03
4.242956208770240663e-03
1.818194914174252330e-02
1.989850411916413778e-02
1.569180485842428321e-02
2.448207291351113535e-02
1.656538291708736788e-02
1.842217901074244893e-02
2.111852650981613927e-02
4.042351358777548920e-02
3.503546707915439120e-03
2.247633551374579944e-02
7.170098080946125420e-03
6.708917615760172024e-03
1.682952747165663426e-02
2.290896130706124301e-02
2.203569505812628254e-02
1.691493662019063343e-03
2.572787991497099344e-02
2.720613469667544637e-02
3.167937746429258516e-02
2.977934722579662213e-02
1.732782256655408804e-02
3.023514286259339559e-02
2.874039211418526543e-02
2.137336006769740074e-02
5.342000084752218658e-03
6.870232005612487459e-03
1.555639030574097227e-02
2.578804602350139377e-02
1.462594684730665444e-02
7.587044372951930876e-03
2.048706948022169586e-02
-9.204744802120235631e-03
1.977151468593250916e-02
2.613350939215540805e-02
2.809280331832093858e-02
2.112456093067319879e-02
1.318229529161143131e-02
2.075138277071174320e-02
1.700653757768256363e-02
2.216337430655827834e-02
1.674958687651742495e-02
3.007244006844712533e-02
3.201695920640588305e-02
4.914830495409221699e-03
1.855252883385777665e-02
1.429907461453323349e-02
1.261619720462126698e-02
1.566663542127815639e-02
2.360748067306913181e-02
1.946643695163562809e-02
1.792313282524814547e-02
2.064672785294786525e-02
-1.518693333394878758e-03
1.700142969577399937e-02
1.410717313277842430e-02
3.654462151022314260e-03
1.879743961803085131e-02
1.941229431559742327e-02
-1.588213113489318415e-04
2.021619661511280669e-02
2.181382804260742492e-02
3.265979538270752380e-02
1.835765540497244844e-02
2.894092853813569691e-02
7.923039941351770615e-03
2.760219404538935203e-02
-1.133283650163258421e-03
1.757809399610687703e-02
1.138711965609703718e-02
3.284514402762413036e-04
1.235854551967925131e-02
1.692720668926140856e-02
4.275010339495472628e-03
2.005584518093197002e-02
3.876945096933644835e-03
1.509038339175116164e-02
1.302059169235143983e-02
2.749712073717474042e-03
1.245573260830550900e-02
1.466204449812683400e-02
1.092978637862811360e-02
2.103790045920686871e-02
2.388963483690623862e-02
1.198529585898460217e-02
2.579650198679696652e-02
1.164231247168053159e-02
1.082374413514829332e-02
9.107451830274032600e-03
1.174599156671807948e-02
9.876416684580391347e-03
1.766610846411266131e-02
2.932864903715748373e-02
3.065290871611639489e-02
6.668009420079094689e-03
2.407537219727089867e-02
1.685882241095197284e-02
3.833238205466592621e-03
-3.059849962249487024e-03
2.720857706624740108e-02
1.057949961842696157e-02
6.454485619606686528e-03
1.565313312089382930e-02
2.484448425137779359e-02
2.241631337670780405e-02
2.181857939023130327e-02
2.066438323126428347e-02
3.467054575240278991e-02
1.204217354278993429e-02
2.271346927087217540e-02
1.350782581415746648e-02
2.420310192395713073e-02
2.054330123113704346e-02
1.530353278892114359e-02
3.137257181572602072e-03
1.172523245639743583e-02
1.834183100414209927e-02
3.144951243809870900e-02
1.593623408254511709e-02
2.341633816902539619e-02
1.463795628409922042e-02
2.340124790043161818e-02
2.282709516381592474e-02
3.772940124970790982e-02
1.309731284282089278e-02
2.957369106768151235e-02
1.475782975000972455e-02
1.493569589845210321e-02
6.750842158285821903e-03
3.189739045142024262e-03
6.958256021234419941e-03
2.623284244900005169e-02
8.088349879571653245e-03
5.000434451713542221e-03
2.565757077815621415e-02
6.549681116639079377e-03
1.500414311131228681e-02
1.247744541739592705e-02
2.643670755067254255e-02
1.596847879151939639e-02
2.459041540218799907e-02
2.016877245554673376e-02
1.456754010684254731e-02
1.427678726732382539e-02
2.163459136806996155e-02
1.323077306636173678e-02
1.290368629900222330e-02
1.693330212430132695e-02
3.222037501071869231e-02
3.899212957142237420e-03
1.195392747174783485e-02
1.722892418091103231e-02
7.943466572567557324e-03
2.325658749306719342e-02
4.710001548035362869e-03
3.881899567658342060e-03
2.467361406385995548e-02
1.187089819428363384e-02
-2.363913982821859959e-03
1.354964382460119472e-02
2.602037486849100023e-02
4.780194381014570351e-03
2.210770192750086127e-02
1.380849376247163772e-02
2.272727360731167934e-02
1.298947521888543094e-02
2.257821365638432512e-02
2.007831448223380832e-02
1.848674426126590414e-02
1.687604620498766445e-02
2.756449056824011867e-02
1.899715340775493325e-02
2.503576168520421294e-02
2.310334055546523976e-02
4.342118272645844983e-03
1.987985968620049892e-02
7.468793503303931998e-03
1.791817698674087397e-02
3.440180176322903821e-02
1.410628096630698811e-02
9.761837995393646619e-03
2.931713932535398234e-02
1.993316509988071750e-02
2.484281826318304395e-02
1.053734271866816480e-02
2.936549046969150548e-02
1.393227522284702993e-02
2.169183914181843642e-02
1.124709936602719638e-02
1.826548873101287510e-02
2.697010897129254597e-02
1.294753270907528404e-02
3.467253668937486655e-02
3.842201465422117462e-02
6.137846939416995336e-03
3.668354888086957505e-02
8.396966264703353486e-03
2.841854136726290961e-02
2.678697502392973426e-02
3.742430334478964726e-02
3.591650084076217220e-02
1.579169802080068047e-02
2.821096633749176769e-02
3.125305889433201145e-02
1.284859165702932453e-02
1.568426502770874434e-02
3.284704362599565747e-02
1.990507925509284876e-02
1.870770520037747311e-02
1.510206920835237103e-02
2.353647909681075984e-02
2.701688359814420973e-02
2.733165234808836511e-03
8.442341640603296879e-04
2.734303573821428648e-02
1.611436267514342047e-02
2.417625159419092840e-02
1.206080246476505524e-02
2.309493614369566294e-02
3.308415016206166237e-02
2.156200705941915471e-02
2.554496195318598298e-02
3.897449036245563547e-02
1.714740965315723203e-02
1.878364099585204394e-02
2.327713695313729514e-02
2.210277330200794907e-02
1.776862406105396072e-02
2.115568673926429208e-02
2.543419686244408409e-02
3.763659446246914175e-02
2.618027760756190536e-02
2.321015011937824571e-02
1.961437402722396306e-02
1.472304823162455013e-02
2.905490350897440774e-02
7.129757543112799113e-03
2.991483658144879210e-02
1.047453208774977960e-02
2.840331421735985129e-02
3.088347767324648233e-02
2.261517235136560958e-02
2.065822906393131875e-02
3.416341146229060627e-02
3.155004575089312424e-02
1.337977833407498485e-02
4.981596115269955501e-03
8.756082795626587284e-03
1.238818863339955639e-02
6.468186325238519394e-04
8.343197690670598951e-03
2.161528487804518714e-02
2.703685610434760841e-02
2.592027478929336340e-02
1.299827523087577347e-02
1.378145737302668983e-02
1.603454318462508438e-02
1.648110532646175977e-02
2.093854832212447420e-02
2.715205049830321862e-02
1.256523013209761251e-02
8.254463269463540101e-03
3.174752660604725912e-02
2.413594810062215032e-02
1.086923402182739994e-04
1.831398944621525152e-02
1.593734306025341649e-02
1.784257938983604963e-02
1.319796677210584648e-02
1.549137180092277286e-02
5.760535187992436509e-03
2.140890882614176691e-02
1.199114847301753321e-02
3.779541196484170751e-02
1.053915927366869988e-02
2.585193157337407552e-02
2.734136328830989032e-02
3.252156408854621483e-02
1.814838000382200389e-02
2.589335308694929588e-02
2.609698496733630149e-02
2.017805200061686260e-02
-2.603517988259271471e-04
2.531902769173685272e-02
3.116675420025482451e-02
1.910444315452316036e-02
3.745985512885825069e-02
3.315485131011958186e-02
3.398960152445224675e-02
1.695584329230809609e-02
9.418953050060576218e-03
2.360494597934373329e-02
9.400355450340239921e-03
7.371773463447844205e-03
1.787438276256269123e-02
1.360554511789289871e-02
2.557058738246530821e-02
2.781296208145926305e-02
1.327569301956711169e-02
2.801078623178712354e-02
2.462811477760825166e-02
2.753061686091819518e-02
2.979332513097908766e-02
1.627953459292381250e-02
2.640446688301302178e-02
2.130894151832702851e-02
3.331888874002770368e-02
2.145278135997230953e-02
2.225010691238855920e-02
3.208507484353485123e-02
2.085309224889453014e-02
2.578369293442790700e-02
1.570566939449383886e-02
2.780212671529755375e-02
1.454164617330811621e-02
1.398809265779549053e-02
3.246521195967951023e-02
2.645287662131170711e-02
5.552036917367550624e-03
2.629433962611182202e-02
2.029700155109372822e-02
1.313335835513855694e-02
2.416073920981274062e-02
1.338346133348343979e-02
2.419995703743703722e-02
2.823463083729521594e-02
2.825896826300974135e-02
1.103068434209816644e-02
1.616155313625085993e-02
2.155521295142797875e-02
2.661094502500653894e-02
2.453315365963136541e-02
2.644144501075598383e-02
3.420653375491023579e-02
3.093868547445452130e-02
2.935942015777217792e-02
1.005282517343687558e-02
2.342114120252146436e-02
2.235603066495467015e-02
1.354053692982336646e-02
3.775054022202070647e-02
2.911848381619709311e-02
1.542504362774084307e-02
3.319547501218359647e-02
1.416688399429859128e-02
1.729485963007161564e-02
2.798038389717117519e-02
3.094669111821957488e-03
3.394394585473196890e-02
1.628430047447025630e-02
1.691394923238428299e-02
1.058618372854314496e-02
2.138456841091659205e-02
3.275148601800510761e-02
2.080043160594365753e-02
2.103932498418327468e-02
1.337109502788694747e-02
1.141764633795470073e-02
2.403911011499002340e-02
7.829414842811570352e-03
3.862642255745253606e-02
1.431533673164681573e-02
2.169550595233715393e-02
1.567242118424031980e-02
1.983234415451377852e-02
2.499186928152943854e-02
3.064376350764655074e-02
1.099582885343249397e-02
1.549875070961093462e-02
2.244296532658779375e-02
3.760369576894201371e-02
1.316422203462505776e-02
1.120367193733176094e-02
3.382504695057744065e-02
3.046304312013960874e-02
1.914200294053615761e-02
2.313362193330663688e-02
3.551342998571699328e-02
2.412904696562455029e-02
2.421615563442495317e-02
1.353864414148787249e-02
2.220035286738837946e-02
2.966145972339508802e-02
2.515663676533586718e-02
1.353117155460588535e-02
2.351641564660431755e-02
1.794399283966644984e-02
3.812408138776952893e-02
1.109203854572321339e-02
4.149181986199775539e-03
1.985703082365078420e-02
8.965895883199211450e-03
8.285403374834928933e-03
1.420560865395870294e-02
1.097228173979813808e-02
1.420173086154027757e-02
2.574963884196525277e-02
1.314428221595571010e-02
2.424811482506963878e-02
2.370247448861046227e-03
2.763293195663484372e-02
2.085927124915499392e-02
1.590318394701907079e-03
3.665335332783047073e-02
2.231210813147325653e-02
2.017332419193985926e-02
2.258122410743591130e-02
1.442746983489072779e-02
2.040139346034540793e-02
2.432891423160475283e-02
1.656852608395462112e-02
1.746517087993142148e-02
2.140897013945158855e-02
1.763859502994936240e-02
6.586613108281215434e-03
2.487687693461936717e-02
1.575352953089884794e-02
6.641229302880417157e-03
8.093601360066636843e-03
1.652412531956476416e-02
2.632240329897361786e-02
3.671522286450311368e-02
5.381747926375838112e-03
1.504170536794984143e-02
2.197294843884634030e-02
1.088168019563543268e-02
4.721960116803453067e-02
3.116496543188793447e-02
2.643358414467797748e-02
1.510625058024849671e-02
3.214867035757859592e-02
1.356599691183079347e-02
1.562143567744794445e-02
2.365885289413720283e-02
-7.576411170561246460e-04
1.800329812104607685e-02
2.460849491796054250e-02
2.529849767797084925e-02
1.432366606832231361e-02
2.273839575335653493e-02
1.768379035452158354e-02
1.234044496005360335e-02
1.961439433885692283e-03
2.726266120064699608e-02
1.485536324817861818e-02
2.702618352027834694e-02
2.173332426138860352e-02
2.564277830085989404e-02
2.009833600874288279e-02
1.655327146589765860e-02
2.904752929041233903e-02
1.535147126718491850e-02
1.163168319192338200e-02
1.320969851325656634e-02
1.170114509367135673e-02
7.200317902899998172e-03
8.389711268619422929e-03
3.906239681620628235e-02
2.026219320968028134e-02
1.179387039233646163e-02
3.053018648597680563e-03
1.591310897371815344e-02
2.267335317826359511e-02
3.141193879494550995e-03
1.857718884538531179e-02
2.702272408218506922e-02
3.737619510565003134e-02
2.219906646440683931e-02
1.210036952002553449e-02
2.879995167975808040e-02
3.161059142837500252e-02
1.347605021187502604e-02
2.255150986080384223e-02
8.427960070885160554e-03
2.074613928242271046e-02
3.256976560745917376e-02
1.343660716743388245e-02
2.045405468690672524e-02
-3.794427367987708837e-03
4.514454440609121447e-03
4.034860660741221294e-02
1.441674946362899758e-02
2.856555330608362420e-02
2.679736699599075123e-02
1.238881061401710983e-02
2.233336008604390466e-02
2.316011996577407861e-02
1.880455626876173514e-02
1.421392537319440992e-02
1.587946815063114026e-02
1.313990545290575490e-02
1.307366032016673771e-02
2.155781488363551698e-02
1.654379063749673168e-02
1.642262934690897833e-02
2.331002190123551004e-02
1.236205228075118283e-02
2.435703551303543962e-02
1.410309555057704008e-02
2.117192094091687946e-02
1.563583752214304026e-02
2.473483148784488481e-02
3.067138905419823647e-02
2.275965513429137679e-02
2.419769561138375435e-02
3.177187293470171842e-02
1.419454732526603466e-02
1.306912471659553605e-02
2.784804592851165481e-02
1.339146225520922509e-02
3.281101034305819453e-02
1.511133251606426933e-02
1.681025457130035095e-02
1.397476418463725750e-02
3.569901556587333491e-02
7.969196194570760117e-03
1.033074604994816759e-03
2.716300307693230234e-02
2.568558492353365669e-02
9.892300884259772747e-03
1.222404875029076826e-02
1.088543904072196422e-02
2.482238761396574414e-02
2.304301532992504217e-02
2.788224838208333209e-02
1.290647184458181169e-02
1.028600085957318173e-02
2.092816645459746883e-02
2.267230193551551809e-02
5.193513242213014698e-03
2.238919204848928424e-02
2.516127635726140774e-02
8.525150235406779575e-03
1.907294250044009112e-02
1.900087880473593296e-02
1.686858924736647433e-02
3.287636564511491055e-02
3.122571232627239721e-02
3.468303144553042811e-02
3.522569211152988544e-02
1.583634496605338532e-02
2.108451773160278930e-02
2.508988453230998061e-02
1.276318485461503532e-02
2.071009878970568943e-02
2.583940057640810375e-02
2.893873721168905427e-02
1.127724808455882535e-02
4.534254356418863235e-02
3.314549633935243156e-02
5.752095080533417212e-03
-1.861646608278961763e-04
1.901934102290355269e-02
1.980910676802014048e-02
2.782187400875153413e-02
1.729317713298165679e-02
1.746593601597397002e-02
2.493071971213075069e-02
2.375382374108706354e-02
2.061524390816282457e-02
8.861132853187899533e-03
1.620589654656182446e-02
2.383157993253735840e-02
1.548958837676208018e-02
2.475426565475164278e-02
1.117588125505353594e-02
1.437276762543217463e-02
2.596092995124613459e-02
7.287712613693874374e-03
2.681034859377384033e-02
2.617196495274791077e-02
1.622544379762335537e-02
2.128309547514172298e-02
2.804351306047768791e-02
1.634754862695439459e-02
3.451484947812321485e-02
2.870234166308304607e-02
1.817881439592325052e-02
1.800558235984555874e-02
1.772886552658333933e-02
1.613775069757287725e-02
9.401657665004793316e-03
2.782645953891156598e-02
3.400331927746389621e-02
1.625570899163827562e-02
1.113441177137575178e-02
1.962443174681132926e-02
2.542549288166298660e-02
2.120733908714252797e-02
2.171016761621698266e-02
3.607512330165917047e-02
2.503355230382300206e-02
1.003297027253623706e-02
2.190831481314450130e-02
1.566086106864442509e-02
1.952344107828404493e-02
3.300465541463620117e-02
3.793151126913021226e-02
2.938068033309742047e-02
1.189972643107383050e-02
2.631484562522745652e-02
3.717143837917076532e-02
5.665829046565814403e-03
1.628419661532399740e-02
1.585491961387261450e-02
3.359824601879775330e-02
1.967935990558078094e-02
3.620916619691555427e-02
3.133316187912030260e-02
1.880259164708562858e-02
2.655416649890839087e-02
3.243646300601465277e-02
1.837839762718873268e-02
1.320021545562966199e-02
1.379547754066491258e-02
2.206209919065445918e-02
9.010923118358219602e-03
2.175539161409463171e-02
2.585674696000685516e-02
2.820839611132200733e-02
3.472905686201175485e-02
3.362733860411072639e-02
1.503542404260610650e-02
3.337446874086482523e-02
2.127786739039277258e-02
2.438091145414182995e-02
3.011929717950153143e-02
3.891164886272788920e-02
3.549103375003891808e-02
1.898252531760888373e-02
1.606171807300668317e-02
3.274280583010222984e-02
3.147130458729067992e-02
3.723906563685953908e-02
3.316164126252780370e-02
3.161843598558282398e-02
1.801138702769152639e-02
2.668381981017281870e-02
3.473699528172605883e-02
2.012485057479005551e-02
3.484897199616070890e-02
8.229316917980429927e-03
2.360707876895321022e-02
3.197265780992358114e-02
1.493305033175535389e-02
1.294574337385839130e-02
1.943068808772202560e-02
3.438306612112011079e-02
2.693937250559537422e-02
3.702704827959459738e-02
2.022042664404443552e-02
7.444940126617522608e-03
4.203102386509435795e-03
2.672650368556706360e-02
3.383414660116185191e-02
3.390533759460205576e-02
1.770769503887908991e-02
1.535749398208261472e-02
1.712936246876790858e-02
2.879890865429467900e-02
1.902090267998717346e-02
1.368525773237156545e-02
1.466973432917447959e-02
2.555453302930598899e-02
2.376435524814279887e-02
3.370965998139676539e-02
2.739355331639702074e-02
2.405698258810759146e-02
2.582594588925181053e-02
2.420314405236529548e-02
2.240331492395777196e-02
2.995724242186982231e-02
1.267537165842349406e-02
2.526645246123234920e-02
2.703876345706012971e-02
1.675801059132532578e-02
1.940839492364560687e-02
2.021835064543906282e-02
1.450428749702084054e-02
2.120332449894058585e-02
4.211369166854757318e-02
2.574430573152369436e-02
2.153452113767441792e-02
2.458248151246478219e-02
2.477663680834842758e-02
4.232386290808254521e-03
1.790461895608300505e-02
2.619282983461417372e-02
-1.758588958065543080e-03
3.571639170001834201e-02
9.296648382007402511e-03
1.040068915953893010e-02
4.095978442185185114e-02
2.440453142242126131e-02
2.827026243776366299e-02
9.441062099659898454e-03
4.599760222928701153e-02
3.268659406925523980e-02
1.755317667070547052e-02
1.723542982779253246e-02
1.838512515154550400e-02
4.896564785158575434e-02
2.375396131394295896e-02
1.061584453750576314e-02
6.293951097354020564e-03
1.988107399403331657e-02
2.417590606888369784e-02
4.494481796448902833e-02
1.734212417066037515e-02
3.132279163889881146e-02
1.094442004304462326e-02
1.546145373837026424e-02
3.303055626399827027e-02
4.526929432192076247e-03
2.832064709824465287e-02
9.331372415179145507e-03
2.850366820780348212e-02
2.335512179789552001e-02
9.468218952036552491e-03
2.895384852687094002e-02
9.653565205561796120e-03
3.349625225427875497e-02
2.464781808195017423e-02
3.080435311331727530e-02
1.887272999227872228e-02
8.467892590387857826e-03
3.453360044733516654e-02
3.268675632099954376e-02
1.124086681250663182e-02
3.085223697345350347e-02
1.750904664415323803e-02
3.058254026804772471e-02
2.190050415582023985e-02
1.694421062143689968e-02
2.845363501108568935e-02
2.302693698205866835e-02
1.943024423658159389e-02
2.947203764795024161e-02
2.200053069179133680e-02
3.931333526222912517e-02
1.146968550715737716e-02
4.082257531115562887e-02
2.625934503374673448e-02
3.021815515142367570e-02
1.447058070370582476e-02
4.507762773939253190e-03
1.556861104095189768e-02
1.310499999843564752e-02
1.842604723866816258e-02
3.502324479194091761e-02
4.320896738039226026e-02
1.667511143075665198e-02
1.650295669240944840e-02
3.089248952761638328e-02
2.464329663333579903e-02
2.665402448760153739e-02
1.732127070701826657e-02
2.373128361493205205e-02
2.218326154407778555e-02
2.721785487400336934e-02
2.070091346694205234e-02
3.097225664895987204e-02
3.986824512636871765e-02
2.461746331741472907e-02
2.102835733348087585e-02
4.455305536713702330e-02
1.702177754771706450e-02
3.222511723404205414e-02
2.985051206061554302e-02
3.824194032289846695e-02
3.884085005792788786e-02
1.443303206691729131e-02
2.727605545555965294e-02
3.317974539161469560e-02
2.405300566458721742e-02
1.811929402712039727e-02
1.008745131852570136e-02
2.441342776723813557e-02
1.415255419307453674e-02
3.733777398117449353e-02
2.976493391431766361e-02
2.623235167621227812e-02
1.814852283087146217e-02
3.063090162990098758e-02
2.546060897927811609e-02
1.785658813054845015e-02
4.087011880304473876e-02
2.261236728909586657e-02
1.435759469821366700e-02
2.369472747912234473e-02
1.682511971334886905e-02
2.456544814791741457e-02
3.097691219133317728e-02
2.072269486659103141e-02
1.583248797337502914e-02
2.013590277273187915e-02
1.527434008759465285e-02
3.369892307354367678e-02
2.048772570495297624e-02
2.634153193654217504e-02
1.256187626662664224e-02
1.732758789207273706e-02
1.913353817940504839e-02
1.318998197041672087e-02
2.289454652134468096e-02
1.867636217096462631e-02
1.802286083572371758e-02
3.003443715008000114e-02
1.822424524800568199e-02
3.076716802322621361e-02
1.560038901862413098e-02
1.639047086934313294e-02
2.550938075677026615e-02
1.884982605237982972e-02
2.143781747463243195e-02
3.708974559384913688e-02
4.191296929351685796e-02
3.153007756384452326e-02
2.048662503503861226e-02
3.490627071756412236e-02
2.777431365716991063e-02
2.368065301112339330e-02
3.349085480936064840e-02
4.198194824470144471e-02
2.134298243464086489e-02
1.452680194020697889e-02
1.968701727019826070e-02
2.972070176554194795e-02
1.834736394122520389e-02
2.300941140218267303e-02
2.172282332371016852e-02
2.269957959741864678e-02
2.421380737230613422e-02
2.820952379308118083e-02
2.748523768840215389e-02
2.700486099027611664e-02
3.152032763525510622e-02
2.160999819755292373e-02
1.495209471533868670e-02
2.948515525037271462e-02
3.355788893501260306e-02
3.869239460958125154e-02
3.083425503898707884e-02
1.314213505429305540e-02
2.167817971375658390e-02
2.939711203190897154e-02
2.731168486689505848e-02
4.463473624977136456e-02
1.910176865817853759e-02
1.472986564133913281e-02
2.385420387861184391e-02
2.610014227523319366e-02
1.880226431703465803e-02
2.780862342518794494e-02
1.787349568173854722e-02
2.070645909440819651e-02
2.249286554761185247e-02
4.014622008016006244e-02
2.792411164854348773e-02
1.454433515746595199e-02
4.133666728536370544e-02
1.426098199896200236e-02
1.691225429931610819e-02
3.688459255113883672e-02
2.154104641084869307e-02
3.480584384055326191e-02
5.312974088309782919e-03
3.238796456546143288e-02
1.105827035607376968e-02
3.611671165698044500e-02
2.369075706990839136e-02
2.294816723298409231e-02
4.278872400996416164e-02
2.808786130627477506e-02
2.080452237801716162e-02
1.948643235933216616e-02
2.308142151709968032e-02
2.951243921717214627e-02
1.966057659622735820e-02
2.026893850301963659e-02
8.901164440178421094e-03
1.630318262985117062e-02
2.631880334880416089e-02
2.498129730545075103e-02
1.401960173347530265e-02
2.047858391304236206e-02
1.620612877517994821e-02
2.318159201782697340e-02
3.113852856598485139e-02
1.737089985407426831e-02
2.068730835771560514e-02
1.150433912825689180e-02
2.680031016752985190e-02
2.370141234287531998e-02
1.480980066687865616e-02
4.480166972455346813e-02
2.921977199407999395e-02
2.174353691677901462e-02
1.044090269818151451e-02
2.388925934290165101e-02
2.407893722441102960e-02
1.411353417153014649e-02
1.769565539719022626e-02
2.456450522322756527e-02
9.723261770916920982e-03
2.797930958448818783e-02
1.872520136595149862e-02
2.042857383447118161e-02
3.326035757419545935e-02
2.046898858188598430e-02
3.429305047234580683e-02
3.122678213238320316e-02
1.368362037808207136e-02
2.351294882250868495e-02
2.635463003322811859e-02
3.621196073135923149e-02
2.924512739816252649e-02
2.344198713125537556e-02
2.960864605026821902e-02
2.767535489333513427e-02
2.404322827093191908e-02
1.719035792273188382e-02
8.329368400518465804e-03
2.213404108386980360e-02
2.084842240338362698e-02
3.869244771565073099e-02
2.994884261376051446e-02
1.335440777602151657e-02
2.355019154158449410e-02
2.835429173743592157e-02
3.496750547214819149e-02
2.769115821045620845e-02
3.599595625189973974e-02
2.506902413657614154e-02
4.352176224227553847e-02
1.590311527366138067e-02
2.132866686575839513e-02
3.597794273080471422e-02
2.859399823471794888e-02
1.212782418276324090e-02
2.595545439042150002e-02
2.387675108461357470e-02
1.890877779124747193e-02
4.200452190821350046e-02
3.041016088087074645e-02
3.736404540463967444e-02
3.542509904734060522e-02
2.877909608381470224e-02
3.602984686391657448e-02
2.296361365330160109e-02
4.413430033632623206e-02
4.278317044983100809e-02
1.332228144506336295e-02
2.623761686240702606e-02
2.917216156257745538e-02
2.230778310291411243e-02
2.761834999944144664e-02
2.635286277750157474e-02
2.836432037087913138e-02
1.949722256317459185e-02
2.377955758410043446e-02
1.515540088904407390e-02
4.110359078362523649e-02
8.623956650914652369e-03
2.833398757677493135e-02
1.681717400764129802e-02
2.806821851580833249e-02
2.732777238892376143e-02
5.114192770110786990e-02
2.372270448209836888e-02
3.174122868454473667e-02
3.145091309822841547e-02
3.797443820983625179e-02
2.071827581395970647e-02
2.209732871221243428e-02
3.843730430494025907e-02
3.043469773768360878e-02
2.225288904533699597e-02
3.014889278443795215e-02
2.125938526256281047e-02
3.177839600482833954e-02
2.476590591271740638e-02
1.208410526695486396e-02
3.238485012179921629e-02
2.279020120339796812e-02
2.307864841376638249e-02
1.845581615625223326e-02
3.309706154878447326e-02
3.279466203357472159e-02
3.942610981958082766e-02
1.403580721827560850e-02
3.061649333857473232e-02
2.263631168311766584e-02
1.954149861288614551e-02
3.019545496993970499e-02
2.526743938342644949e-02
2.015483633110484729e-02
1.996080853593013016e-02
2.195067393961886576e-02
2.752768069720263819e-02
3.459664477915406350e-02
2.826178467059287450e-02
3.549488129147470444e-02
2.257122271108869677e-02
1.757399743868150177e-02
3.929922893353631624e-02
1.457847554431276199e-02
1.537742058092777218e-02
1.916991423863465688e-02
2.751318799622125277e-02
1.709673464096518603e-02
3.040242080557504709e-02
2.930244201765416431e-02
2.127462126561407638e-02
1.102568573883558854e-02
2.439520185222306820e-02
3.423732519161012261e-02
3.098537201275660888e-02
3.182201031942356872e-02
2.549773179779693880e-02
3.095268774625320810e-02
2.431827717439066783e-02
4.448559810054396324e-02
3.545052223730799090e-02
7.246056000176298063e-03
1.205421338975708884e-02
1.750845444703726106e-02
2.548224958485837202e-02
2.002213459622208952e-02
2.912549354947071775e-02
2.932490716309071876e-02
1.687722893388066137e-02
2.015227320153988033e-02
2.496569669579426845e-02
2.521831282941616736e-02
2.447372829336964470e-02
3.120366348236025197e-02
3.289920069999965890e-02
1.955065232301208059e-02
2.077197221226815063e-02
2.573113533568558223e-02
2.785566119029760090e-02
3.673926104603118803e-02
2.173069875756591940e-02
9.219770228424033556e-03
3.443006178194287642e-02
2.025226261847775863e-02
2.329890773429185019e-02
3.644990980938356273e-02
2.833303859390185614e-02
2.677597283811030543e-02
2.606600352943762994e-02
3.071842299354220207e-02
2.811979323312578313e-02
3.756357732070714217e-02
2.278982603779110272e-02
1.114745227778480424e-02
1.741801508261324807e-02
2.802891449294543993e-02
9.084020426704123366e-03
2.538520687479553159e-02
1.405794746616604272e-02
2.009583252703300849e-02
2.775090065841544912e-02
2.739348687928858800e-02
2.388103777421058879e-02
2.997464999833574645e-02
1.765471141917966669e-02
2.854080013503412783e-02
2.945466860801963099e-02
2.570637135747707094e-02
2.906020290868288267e-02
2.414112576039022240e-02
3.363008253370212974e-02
3.293570001985793305e-02
3.793697112546568634e-02
1.945058072368836821e-02
1.935526847070146231e-02
3.200288726740794371e-02
3.003289952664628046e-02
2.493033812168538380e-02
2.218250842525240629e-02
1.279086992691374179e-02
4.038589099246411851e-02
1.788564137222979286e-02
2.405888849204213323e-02
5.093020415287665553e-03
2.431271861625592182e-02
3.663332790672368944e-02
4.047823706246241049e-02
3.715626463946734848e-02
1.376438581153046833e-02
2.941143240710027834e-02
3.132218306436303917e-02
3.253603461124655177e-02
3.737812949997502271e-02
1.532454828741934040e-02
3.329862932502138106e-02
2.228189091237654448e-02
3.499914249205233335e-02
1.469435838608407208e-02
2.905947178070815776e-02
4.377303249492429243e-02
2.544559683987549295e-02
3.047939659117001113e-02
3.648996254015617752e-02
3.218373498114270037e-02
2.423921855282672871e-02
1.596865411289227765e-02
3.358549399733304353e-02
2.407701995246647186e-02
3.406034638503358664e-02
1.954136726329692639e-02
2.829567492511431137e-02
2.347161124318681083e-02
2.764497245361556901e-02
1.859412113596937630e-02
2.088568346101301459e-02
1.306164307937143082e-02
2.886196671612828099e-02
2.506584597551529160e-03
1.866730905827471143e-02
3.493760965070250718e-02
3.165994628694703689e-02
2.765823062904796195e-02
1.719163713145906505e-02
1.796538586599545628e-02
8.885685949467999820e-03
2.484420607094392497e-02
2.558954889052137208e-02
2.925243938357756715e-02
2.678918265414657884e-02
3.183370435494484868e-02
1.888097763368671092e-02
2.679501161052872532e-02
2.517485507685067112e-02
2.364960757471092079e-02
2.104382653304901624e-02
1.748724344035464465e-02
3.694436511933578415e-02
1.918419415891448737e-02
1.907821031256645705e-02
2.730116332230716342e-02
3.686235981310170828e-02
2.940918633682527289e-02
2.966591633933791591e-02
3.416454468873478256e-02
3.286300735394699635e-02
2.290412612077674312e-02
1.664538070065443506e-02
3.629274520845331142e-02
1.624604477907487868e-02
2.975913545938672217e-02
3.119190039252929883e-02
1.168166055120489419e-02
1.630758545785193289e-02
2.008800803755393660e-02
3.467741204831877727e-02
5.030979208929582669e-02
2.674057514794396170e-02
2.653322747733124348e-02
4.326486264540947008e-02
1.918036083813812534e-02
2.788159138941100415e-02
4.335625847693982265e-02
4.197418632491305146e-02
4.027388679297476404e-02
3.489659095079180456e-02
3.690442151491373640e-02
3.306281597251459203e-02
2.382717214372365860e-02
2.066394755722960469e-02
5.050334252911464067e-02
3.001079596789661685e-02
2.956777262273861326e-02
1.817104954595098742e-02
3.931979675863681717e-02
1.735837958614466076e-02
1.783928504386693425e-02
3.657060806191892062e-03
3.070622753216524850e-02
3.484482458139698258e-02
2.495088422934984770e-02
3.339134633730611590e-02
2.350535575079780101e-02
2.332292928782954758e-02
2.412884440792606097e-02
2.796977823831386240e-02
1.842908433316915728e-02
2.184822666054720905e-02
3.551752407384412696e-02
3.085396918230491267e-02
2.344243471872489715e-02
2.919860827996066666e-02
4.615442119801121956e-02
2.728096643145696762e-02
2.862550187975461749e-02
2.014984858658022682e-02
3.733807767477145823e-02
3.043808006719270209e-02
3.963655058533009645e-02
2.994636646209171416e-02
1.910374627602313708e-03
2.359009341057304032e-02
3.902176326996417699e-02
3.592535343262415887e-02
3.012775125584930130e-02
4.061530332705209217e-02
1.350460570307564744e-02
2.428590531401142102e-02
3.071484781301408312e-02
2.992559969553165375e-02
4.598717022037177027e-02
3.042498255499251694e-02
2.485430288358646614e-02
2.814149340027652033e-02
3.334217668346473040e-02
2.792526332929140889e-02
2.089789205911471784e-02
3.541206807894592412e-02
4.133810115521996398e-02
2.420816704855735871e-02
4.899741371356634845e-02
3.487858043175354888e-02
1.794358817373903001e-02
1.874572275271154526e-02
2.402338677566876260e-02
3.844551348440682081e-02
9.479068042394029475e-03
3.560337731935776795e-02
2.866807253194979949e-02
2.094256380400331616e-02
3.661091163501913048e-02
2.979779099144290108e-02
3.529073018674160067e-02
4.509628463787546115e-02
2.237282914832280228e-02
2.495523517954949949e-02
4.181338380208998728e-02
2.703242380777521464e-02
4.275409461652911886e-02
1.978881290516669791e-02
3.592371297135864977e-02
3.183672103029274586e-02
3.921000551100108089e-02
2.285026243688831685e-02
2.103635834775501728e-02
2.328284364920205421e-02
2.762232925249500509e-02
3.445528693764157713e-02
2.951810653593985728e-02
1.579250987239503787e-02
4.597928611426976148e-02
1.301848442584990599e-02
3.121935420263025410e-02
2.477210819903018224e-02
1.971169970335427679e-02
2.602245367088405759e-02
4.130163096191594163e-02
2.608005820558648158e-02
3.325496626458012556e-02
2.881398898807750394e-02
2.854670302160516523e-02
4.102328683130489900e-02
2.850300284016053787e-02
3.007202754627811420e-02
2.407497738093402825e-02
3.265064735799836498e-02
3.551245680131969590e-02
3.079572229891333265e-02
1.940574913084417916e-02
3.237298536432076101e-02
2.185122770153379371e-02
2.401031234978985573e-02
2.149430472545812293e-02
2.297810527208446474e-02
1.819737590806178723e-02
3.211903420455469726e-02
2.415083539572865715e-02
3.154467024408468684e-02
3.731882894402270556e-02
3.223771354608920975e-02
4.086417709004298848e-02
2.664926458640495474e-02
2.470200784596054619e-02
2.605414581891094331e-02
3.922003717209966017e-02
1.686347095988723760e-02
2.184658116168781278e-02
1.732168105102523462e-02
3.711256429727004952e-02
1.462236616105441929e-02
3.049274753110747110e-02
3.904854896334983977e-02
3.023703555256036790e-02
3.475040749608918761e-02
4.264598543001051068e-02
2.013275286273820408e-02
2.435039890811160901e-02
3.698324715301039983e-02
2.994541635262864751e-02
1.847084059032331679e-02
2.359325071737292806e-02
2.595999981200123458e-02
2.798768347016360875e-02
1.563981851167262765e-02
1.967484921450814161e-02
3.430152247674974481e-02
3.697977553701492504e-02
1.527542438567206819e-02
4.471184489000881029e-02
2.669095508011620071e-02
3.176559656544547527e-02
3.108445631423279593e-02
3.745937129207648625e-02
2.203165556396368546e-02
3.518980488174160148e-02
3.908903531280445015e-02
2.631161057413297644e-02
1.791519025078890451e-02
2.904532596485835325e-02
3.217184856688538874e-02
3.001885216841453444e-02
2.046406078064302164e-02
2.796678375365005756e-02
3.498596729134315769e-02
1.483687022650819441e-02
3.179141905370196086e-02
3.657657208310352570e-02
4.142276078569977205e-02
2.543580978230928352e-02
1.871212973669037979e-02
2.621117879709072840e-02
3.187500954491485905e-02
4.446279265592866653e-02
2.978674303704802878e-02
4.069145033459465460e-02
2.326991457226195922e-02
3.680112234536909305e-02
2.619273922707953534e-02
3.450244608300204879e-02
2.540247112110563185e-02
3.411060891265845635e-02
3.025601306016439951e-02
3.085390498322692493e-02
3.665264335891563197e-02
2.102457318597156233e-02
3.016222013312110789e-02
2.419870699787067883e-02
3.162613574616909146e-02
2.327263126036951957e-02
2.327823600288320832e-02
3.173846768291942871e-02
3.729031281600799635e-02
2.032950012565514289e-02
3.171270220590773764e-02
2.237849509904459369e-02
1.866305220840007439e-02
3.113830231658011941e-02
1.992289556214817126e-02
2.281228340610499603e-02
3.456102954596405874e-02
2.590670278476724445e-02
3.882310371139218591e-02
4.110286436691912987e-02
2.265868028124484387e-02
3.397312692679467505e-02
3.799236324963747857e-02
1.880314951942009885e-02
2.406471689960844318e-02
3.033420959975051401e-02
3.358506247809968370e-02
3.642000409751570272e-02
2.549191643290800446e-02
2.561064695792017107e-02
2.402415677581881334e-02
3.534378903063683380e-02
2.986985506307002214e-02
2.378571171855043548e-02
3.830841423788099165e-02
1.973687091035437532e-02
3.487957518507157906e-02
4.548784035788334262e-02
1.842182205716068680e-02
2.147636671989268733e-02
2.771829087093036909e-02
3.322890949315795983e-02
3.789871547701124249e-02
4.175871314643712223e-02
1.995929928495195071e-02
3.991255864055210517e-02
3.388690926104250684e-02
3.739314285729469778e-02
3.534519796086815074e-02
2.486806545528514115e-02
2.571381112412915969e-03
3.430876344971165587e-02
2.865106526768060324e-02
3.177771594173346703e-02
4.039106453065403196e-02
1.635537262495397395e-02
2.730208366777426079e-02
3.162690715431452915e-02
1.909469405404405629e-02
3.005171551658148560e-02
3.199976490292658765e-02
3.210761690667116725e-02
3.016570139261961353e-02
2.754623492180264394e-02
2.922968872655627021e-02
5.777517525792333526e-03
3.569583434882046824e-02
4.446918878589814494e-02
4.860100235231890053e-02
2.198582477702368254e-02
3.730163014588146891e-02
2.826092387247276447e-02
5.339032776677469366e-02
3.393268014748219291e-02
2.529210535508170238e-02
3.588720106675624688e-02
2.899484959257042985e-02
3.894984195187839449e-02
3.663332424237402546e-02
4.656317891993310559e-02
1.963337858552318196e-02
2.849665155369063632e-02
3.603899873404942805e-02
3.310918950254850002e-02
3.719143898920119345e-02
2.706535852086774593e-02
3.189095748379824208e-02
3.241581326388531803e-02
1.257272844722001452e-02
1.655976748318521707e-02
3.480795953200029741e-02
3.173788625167920513e-02
2.938197868350497788e-02
4.098418601332357719e-02
2.030060685923199340e-02
2.042054627811447365e-02
2.605025769474758959e-02
2.402304488336019783e-02
2.406114142782869031e-02
3.968093754193739026e-02
4.293401624972538466e-02
2.923088827556957758e-02
2.135087507968261994e-02
2.460111019297627627e-02
3.575348917790714676e-02
3.056743980754904680e-02
4.173964161948771900e-02
2.975174105227207377e-02
2.815790729603316958e-02
3.043008911156180191e-02
4.246262174275294149e-02
3.321651406489017216e-02
3.470543646274081712e-02
1.187512365712473615e-02
4.571050550694785025e-02
2.941256688527596821e-02
2.343504123071298711e-02
2.735872212565117201e-02
2.963946131730435182e-02
3.174196956115875323e-02
3.785670300068477712e-02
1.838721869870631534e-02
3.738945021212885383e-02
2.335128229207702674e-02
4.217438766044595555e-02
2.747447017165045857e-02
2.527386731236476794e-02
3.262318525240093248e-02
2.456243952952403761e-02
4.617272195139371371e-02
4.927067500937307165e-02
3.496205210236984912e-02
3.338086491132859907e-02
2.821139208175625288e-02
2.048793628341517847e-02
3.768615804057497826e-02
4.055647793185491318e-02
3.897237509605364081e-02
2.914840139175026851e-02
2.353313640564067347e-02
2.957517279724987749e-02
3.716781921501405295e-02
3.863516072758781117e-02
2.898734197917336719e-02
3.017190183037929407e-02
3.151222837588894127e-02
8.693340254956771762e-03
1.434431381340256322e-02
3.352827602336653362e-02
3.124266008126631855e-02
2.528243759215018788e-02
4.020240034018341541e-02
5.200392839497303132e-02
3.509861114192718706e-02
3.913461008963216997e-02
3.256624846153806374e-02
2.033752429962243369e-02
2.861604177831937601e-02
3.807161146578721261e-02
4.652447078128407049e-02
4.632630275709474776e-02
3.401064326140239985e-02
3.154953926427964822e-02
3.248232581457182605e-02
2.764263214735029200e-02
1.991644403823560408e-02
3.327278613673240182e-02
3.199939595266918652e-02
2.963608279551613323e-02
3.478533062187677549e-02
3.595338212882433215e-02
3.801356581978995730e-02
2.879920496446454134e-02
3.689301948751570748e-02
1.837290531174917696e-02
2.783286197368537232e-02
3.235683677279432846e-02
3.416011665176429957e-02
5.037980858611283697e-02
3.203412479059328938e-02
2.965567725896728693e-02
3.413584671795696218e-02
2.991528189446521213e-02
2.361018534909618133e-02
3.229840544192451313e-02
3.363091860544862449e-02
3.005318834672167025e-02
2.427323662705590038e-02
3.007695188052079971e-02
3.197072959790751845e-02
3.967030940014863033e-02
3.369909407879031343e-02
4.024253622868156216e-02
4.998846565089323096e-02
4.880537110854222399e-02
3.439600956226640527e-02
3.189099604396621046e-02
1.889285772073761790e-02
2.871773066417122183e-02
2.970720582472544460e-02
3.374777608645466997e-02
3.840876717842513222e-02
3.703590921767831862e-02
4.407860077214657835e-02
4.090981576854089974e-02
4.462314207510009734e-02
3.048312752304245879e-02
3.444628534656941909e-02
4.031488516294082225e-02
3.458666598707758194e-02
2.709530191893448278e-02
2.770116939390740787e-02
4.643069601716948158e-02
3.449901230610327718e-02
3.361393770329014485e-02
2.652747594179953941e-02
4.109421328395587020e-02
2.488956809025230643e-02
3.157732405060211661e-02
3.485689065555366145e-02
3.746569128436864210e-02
3.847815840822153832e-02
4.719481339440046580e-02
3.777973796782482796e-02
3.113291258939392472e-02
3.790331335288370240e-02
3.433237793815917954e-02
3.028753213091878865e-02
4.403344642004863169e-02
3.714365905954725849e-02
5.297807529600995213e-02
3.447753209065611973e-02
4.903865268033531788e-02
3.895428084576622180e-02
1.112713354227311789e-02
3.590951210091018753e-02
2.689241749159690387e-02
4.475577860102927102e-02
2.731157184576379904e-02
4.292087447668468253e-02
1.165224733278963712e-02
2.356718249810014348e-02
1.636989495633016031e-02
3.384493513502112583e-02
3.151749007988807749e-02
5.093195447695551131e-02
3.231154325095124402e-02
3.525995391088861119e-02
2.800908356569054361e-02
3.725750670342997672e-02
4.692324934860784419e-02
3.294452485311602508e-02
3.575452588064689796e-02
3.282203369436095808e-02
3.446967726315388475e-02
2.876440162165715825e-02
2.642477657254840157e-02
2.213178995384682685e-02
4.615801384227651016e-02
4.102818325018370987e-02
4.000679767214360832e-02
3.794445634969875747e-02
3.412857978995101349e-02
2.857300973849973696e-02
4.756947815733027912e-02
2.927707461145157355e-02
2.849274656180700652e-02
5.023883276796674291e-02
4.688351698173520016e-02
5.493625921909964932e-02
4.122525331880011468e-02
3.697030005589462681e-02
4.057780361914598011e-02
4.074498905236844520e-02
3.404765881242294290e-02
4.753425926391905559e-02
4.016028157614880134e-02
4.362512711778389340e-02
4.351652210546319566e-02
3.232264638031101533e-02
4.079276456121989219e-02
3.465962333890214297e-02
2.565132802495810951e-02
4.077318197882760092e-02
4.195799989977049005e-02
2.303608993650136522e-02
2.650003238240409079e-02
3.431634373288024176e-02
4.410771402759702114e-02
1.313937309470637575e-02
3.500630247134075418e-02
3.823625859606091804e-02
3.359322939532998625e-02
3.456911255826487089e-02
4.569977641570349691e-02
2.837964705371991483e-02
3.978858769306135162e-02
4.426796505135942306e-02
3.636880496707291244e-02
3.230754621497452378e-02
4.399562993961332602e-02
4.499591028829704603e-02
3.245995022776997779e-02
2.234854199058847538e-02
4.865006119394114925e-02
4.206168204156473384e-02
4.036597202490219138e-02
2.129595788027103045e-02
1.919989475694016887e-02
4.111556530659630365e-02
3.764415022571771657e-02
3.488818074891464338e-02
4.991550523977951459e-02
2.701135743556093080e-02
3.167800828044970568e-02
2.769969900438496932e-02
2.355457229789344187e-02
3.130686105765805721e-02
3.737639441761089060e-02
4.627115312397805241e-02
2.731475906434430168e-02
3.262240262863775470e-02
4.404095137376640851e-02
3.916447845346612833e-02
3.710692878208939754e-02
2.520372446305970543e-02
2.661572848864480687e-02
3.345892845835580359e-02
3.568534779312169253e-02
4.645207462800815534e-02
5.037838062068077105e-02
2.747579044795990175e-02
4.207833776723983454e-02
4.649292649012895517e-02
4.647828858484901599e-02
3.577551753249572780e-02
3.307750234008238061e-02
3.950807364164704572e-02
4.036237599483592786e-02
3.303812166106212533e-02
4.230556142975835238e-02
3.846088115286133702e-02
3.378475003625022732e-02
1.991924912304605944e-02
1.895581045158287875e-02
4.258436788456015226e-02
4.612472742985566920e-02
3.517904572889306997e-02
3.290225094359489066e-02
4.542711746823310803e-02
3.727052822311678615e-02
3.596918169031756290e-02
3.965065216096586020e-02
2.500712915122366847e-02
3.471278617763246671e-02
3.397214956929339030e-02
3.747720800588860701e-02
4.548571599262905135e-02
3.756570364242430710e-02
2.161341923895665484e-02
3.417516447191110834e-02
3.285103342335037035e-02
4.033019272911296527e-02
4.618709390886189398e-02
3.693637687848060069e-02
4.760087553744137001e-02
2.913843485515004231e-02
3.719452452560730038e-02
3.861184057074625725e-02
4.443911106865693766e-02
4.320025106999188236e-02
3.104140350786651140e-02
3.473408494560470405e-02
4.274194907871583377e-02
3.864968523762427055e-02
2.007764159329354300e-02
3.023746611320603933e-02
4.336347404591539556e-02
3.165822875826023591e-02
4.833238930380416576e-02
3.929416234465994001e-02
3.914367867843548260e-02
3.636067957724372496e-02
2.871992597451176674e-02
3.368170483368159579e-02
3.681732481880940766e-02
3.482157259390663423e-02
4.310472702282926866e-02
3.118693917710975427e-02
3.329304330266143197e-02
4.400798104838785779e-02
3.178539243287773625e-02
3.023299169591585345e-02
5.068251574618469479e-02
2.901762591600799690e-02
2.801867156751002355e-02
2.546812377117411985e-02
2.494344363549946125e-02
4.226743714001624658e-02
5.819670643661877668e-02
4.512825042637806650e-02
5.281635208080513039e-02
2.816776800561890046e-02
4.132229741623405506e-02
3.245519174357027609e-02
2.482395049031536557e-02
3.203833670926897748e-02
4.128762782000956755e-02
5.151771642638762472e-02
4.507566758088970421e-02
5.197090067183118139e-02
3.363606747749762343e-02
3.917677656991854634e-02
3.829958752429209884e-02
3.502272465832623888e-02
4.313493926003437312e-02
2.730393483333649202e-02
3.991205596721603827e-02
2.800001757731945817e-02
4.506329063327286361e-02
3.290699576428376266e-02
4.701751328277049835e-02
2.134726834077135468e-02
3.560194735682332967e-02
3.705331433034829425e-02
2.883528262964601963e-02
5.103045542302539483e-02
3.535255292083081674e-02
3.119458018440866842e-02
3.285479442100023434e-02
3.924123868323745740e-02
3.695308600820726430e-02
3.410162951004648557e-02
4.654928898874451104e-02
3.985726920864332556e-02
4.299545332216523491e-02
3.642756762194031966e-02
4.659324720430337019e-02
2.919769607322459867e-02
4.053300694725556902e-02
4.394712106704511123e-02
3.665612646171016037e-02
4.152821060481675514e-02
3.322836778512202466e-02
2.907915802149552489e-02
4.345825852444208659e-02
3.773671828808997791e-02
3.624316757287376206e-02
3.647011337534960401e-02
3.378724731575367263e-02
1.926623390814253753e-02
2.673109080276821203e-02
2.270518979225897432e-02
5.258781132641265899e-02
2.761400487287191119e-02
2.497385981567363383e-02
3.731511041846546917e-02
3.709672077410880453e-02
3.523649897274192672e-02
4.147232386933658033e-02
3.745219674631321272e-02
4.762510588458866712e-02
3.547833730176774142e-02
3.537844022908600422e-02
4.221373787214759143e-02
1.994518602442431690e-02
3.629656644559656892e-02
3.862337028165661185e-02
4.321286585881368991e-02
3.296082293625871712e-02
3.883587782749157308e-02
4.587424092899282380e-02
2.804924786556611815e-02
5.285954415839569376e-02
3.536606752851922941e-02
4.188941225395230450e-02
2.645697310482594128e-02
3.692015213900336212e-02
3.791022707631062222e-02
3.211271247379478971e-02
2.313299704530512660e-02
3.668697065251416700e-02
3.850493835847877688e-02
4.095688707553631763e-02
2.728427574509444467e-02
2.788388003862814213e-02
4.086250430253964006e-02
5.433210909075243678e-02
4.530261036467073121e-02
4.271677670184588493e-02
2.340594287901567871e-02
2.498996112178296716e-02
3.606459055810983666e-02
4.599192919236572835e-02
4.099900435491178607e-02
3.791708069658631525e-02
2.449124550867097516e-02
2.596811888589286438e-02
5.487719455056704748e-02
3.289157784502409060e-02
4.849456085199899819e-02
2.756940275454426367e-02
4.043807430833955968e-02
4.729003816980890951e-02
3.923338942361778714e-02
3.416425041832932274e-02
3.932975538139985711e-02
3.840133815323339833e-02
3.609752733030292121e-02
3.678314062813645147e-02
4.190217299870901274e-02
2.113987515386408014e-02
1.875648106399320850e-02
2.869101567709560208e-02
5.226327345055240686e-02
4.034831629444507461e-02
4.180828063545322104e-02
4.597398095487043729e-02
3.649345158480013507e-02
3.676538415871649645e-02
3.835290463877626815e-02
2.899148553054974736e-02
3.180275698313302785e-02
4.731645426399041371e-02
5.870081496066335142e-02
5.295924333267496703e-02
3.383951545280181050e-02
3.766446202931660742e-02
4.016901819141793090e-02
3.215985482294251435e-02
5.218115304663684811e-02
4.934687092182527685e-02
3.250498399311980979e-02
3.795020528622482237e-02
4.433879665792549857e-02
4.226868718253144752e-02
3.846935825475726600e-02
4.509119167471710432e-02
4.035622224564348187e-02
3.934839219757388373e-02
3.369629528885913217e-02
2.992248988688536032e-02
4.115313668138909087e-02
4.653279424172713369e-02
3.924797139994970485e-02
3.863174814866070922e-02
4.664302111275885759e-02
3.756550547420883790e-02
4.259990051723466786e-02
2.145549144410958259e-02
3.420848854945748863e-02
3.927661324121382858e-02
2.773586190412846361e-02
3.913992722197771196e-02
2.611970202941084340e-02
3.447205935411435523e-02
5.326682632255509697e-02
4.076257319248117322e-02
4.229075925358895260e-02
2.730666895982999942e-02
4.654959159253686807e-02
3.494323489048763165e-02
3.896554774791681497e-02
3.588355364151562393e-02
3.584121885917571082e-02
5.572046022289130901e-02
4.984137464733322254e-02
3.324544069031971222e-02
3.063732636520153513e-02
3.803070280763929528e-02
3.922601805850563922e-02
4.537463521404108691e-02
3.512623820179384265e-02
2.566926637105765990e-02
5.109499077560089586e-02
4.861520800270429515e-02
4.368667619998162915e-02
3.305671797659729544e-02
3.057956957346271917e-02
3.372024213107360779e-02
4.720835335464163701e-02
4.414177113872258529e-02
3.809423009905028162e-02
1.895544023781793597e-02
4.086689118693007106e-02
2.952859972109638312e-02
3.081754265252531488e-02
4.548796206948398785e-02
2.612515832932089596e-02
3.103378888031483804e-02
2.276385330208833407e-02
3.918537451313786751e-02
2.955767482618511244e-02
3.870946231213807931e-02
3.547658761063381128e-02
3.924479443514802823e-02
4.364769310976119449e-02
4.107136628047275417e-02
4.398218613995454052e-02
3.774197821599836744e-02
3.035624521824342378e-02
2.308218769830351971e-02
4.458966394086018303e-02
4.552244907700209869e-02
3.857831591408622529e-02
3.654275112654414848e-02
4.295516265654431703e-02
2.221147946327496625e-02
3.055966886855921230e-02
2.921921885526100604e-02
3.718202578009206782e-02
2.910064163160909489e-02
5.695933565345921712e-02
2.642860501285638000e-02
4.005472058663184926e-02
4.339935918996892794e-02
5.859810266030682918e-02
3.850544027510950651e-02
4.985137542550648060e-02
5.518483269344110625e-02
2.250760759415487006e-02
4.407046177787028035e-02
4.181926666119616109e-02
4.147865959882002240e-02
2.742890823031781181e-02
3.288937766979931066e-02
4.859141964035743749e-02
4.864427913106885576e-02
3.388800831437691757e-02
3.501501541825274844e-02
3.270571195183630958e-02
1.973907542007778682e-02
3.522339986087525548e-02
4.278403233223047886e-02
4.682620330127737485e-02
4.115293777300349509e-02
4.920402835376837952e-02
4.691176938963997900e-02
4.084178051011894128e-02
4.028968258249546186e-02
3.380285334941571240e-02
4.413018296150394981e-02
6.601729101037237535e-02
4.716628423239258017e-02
5.576968902630301261e-02
3.857623188335616154e-02
4.148665199331678238e-02
3.212436401024107435e-02
3.540845438366596598e-02
3.714894833147119879e-02
4.250737617286272363e-02
3.342679405687376537e-02
4.925769476984075135e-02
3.889822930610084550e-02
6.045125424744916126e-02
2.898535160740208991e-02
3.614287237257971658e-02
3.802093259467424075e-02
3.311571507575191559e-02
4.012148674397399833e-02
3.474943520454380069e-02
2.624377320460519886e-02
3.575174563232523528e-02
5.367248011973069222e-02
2.407203776075602861e-02
5.096570072500221371e-02
4.223183519803461183e-02
6.030438930183677770e-02
4.354187245691394648e-02
4.466028719804662067e-02
3.219426373209346992e-02
5.140483107549744662e-02
1.514935055893315563e-02
1.646517906381347873e-02
4.878279423012769206e-02
3.294146293637879169e-02
4.578307578866038646e-02
3.090140792103507686e-02
4.424707726113602524e-02
4.664139912878462191e-02
2.912772840741183894e-02
4.349578235505700136e-02
3.330791211542931396e-02
5.525850753042921282e-02
4.810622848879085589e-02
4.594221672821750119e-02
4.625591045491012770e-02
3.245672957264648939e-02
2.380224868569881178e-02
3.166108408337138524e-02
3.812086875966144012e-02
3.970386433583088237e-02
3.076032449664363802e-02
2.852478167022453465e-02
3.779709048116512704e-02
3.799052367718636081e-02
5.238981428229394499e-02
2.790530734221529502e-02
4.922746439370423444e-02
2.735438387475158661e-02
4.860490869932179714e-02
3.738303040843262565e-02
2.757589295937730792e-02
4.504635709240280977e-02
3.677703769922974208e-02
4.019349928041310999e-02
4.287808691556421054e-02
4.723102049015303477e-02
4.228055015356080304e-02
4.469452208702257706e-02
3.595289932922410975e-02
3.512612916872401986e-02
2.839753453951744666e-02
3.390719021544998102e-02
4.167829118854363135e-02
4.162590957644785733e-02
3.371764614032733004e-02
4.811037573236902343e-02
5.887894310544508625e-02
3.988323317856486833e-02
3.411173694751358509e-02
3.985043313672700233e-02
4.967255639269736039e-02
5.103999221008802267e-02
5.123757685739226825e-02
3.304881608340922566e-02
5.432648671435254262e-02
4.889149936167772742e-02
4.162943496758979289e-02
3.530931979650422936e-02
3.083465904251192144e-02
3.530443649549983021e-02
3.974538312928490441e-02
3.216829911267185538e-02
3.401725941958030908e-02
4.198554149643333316e-02
4.788858821634611740e-02
3.770619694743573835e-02
2.932654070684045239e-02
3.474109702866493010e-02
4.579387113899967970e-02
3.487238414849515300e-02
4.211018961642082337e-02
3.591245112828674729e-02
4.030867717672505235e-02
5.027890486702508294e-02
4.176755822197011914e-02
4.469755426069262072e-02
4.133046320307962734e-02
4.491750800268354271e-02
3.545700643843346933e-02
3.676965946462153884e-02
5.251447267447371253e-02
3.750637476057696457e-02
3.430550838087693261e-02
5.642401463804167655e-02
3.940582002152289570e-02
3.938977694707955501e-02
4.803059256283290224e-02
4.568401391876712736e-02
3.548097157160276516e-02
5.053849224629793774e-02
2.661707077316589898e-02
3.836035246332439308e-02
4.473003284793380246e-02
4.667663068535814891e-02
4.599613687056174072e-02
4.673222309178689388e-02
4.911447521962203355e-02
2.960126732302305677e-02
3.448916092531274791e-02
2.266356771694716735e-02
5.188567291750619676e-02
4.184131416323042668e-02
4.576566857921780113e-02
5.102719557565630476e-02
4.940541468196472941e-02
2.050118042293597523e-02
3.819422972993490040e-02
5.004507088672387888e-02
3.242610132974602100e-02
4.972441493014277680e-02
3.886581305421975274e-02
2.450279390959780174e-02
4.760231559305871246e-02
5.364329426320800509e-02
3.553006239362022783e-02
4.064836275849666863e-02
3.363202379872182179e-02
3.448666846950686898e-02
5.974044062345215678e-02
5.209853042634560172e-02
3.175150790825304048e-02
3.842742030527236674e-02
3.898241799210674235e-02
4.383587958299210718e-02
2.840757852022856786e-02
4.148305925763610263e-02
4.155864224612379476e-02
5.045740864752808197e-02
4.284761342548296797e-02
4.437482085076661226e-02
3.760489830432492409e-02
3.494440736131201874e-02
3.097084062549594619e-02
3.251291418206212619e-02
3.228362157664538268e-02
4.680999930098780903e-02
4.168081754388120591e-02
4.327001674941499676e-02
4.103311616580005566e-02
3.698285176929772683e-02
4.953661227614295642e-02
5.179413865563747832e-02
2.711006951446028046e-02
4.164982962133088884e-02
3.063900114900326016e-02
4.718214322320583159e-02
3.500872204715638897e-02
3.931334029737636876e-02
2.993765033459526090e-02
4.377714408185254258e-02
4.635104881216719347e-02
3.379629279965862959e-02
3.210815139377323074e-02
4.457932412781984155e-02
4.834351397952679763e-02
4.547527513356510592e-02
5.318352954473070521e-02
4.315895268892096931e-02
3.806845472452973639e-02
4.634551349738477016e-02
3.079028877201205050e-02
3.321198018568499027e-02
3.796871295001365276e-02
3.441782882906423147e-02
4.753250276648302713e-02
6.039478972065127210e-02
5.101405149745560919e-02
4.374921022336870913e-02
3.052398241084448155e-02
6.471485578306333808e-02
3.481023818507718998e-02
4.175046998481723309e-02
3.428996425076918236e-02
3.711741779097128130e-02
5.802669643544867972e-02
3.258985907382260655e-02
5.523453107311224880e-02
5.773724699173566483e-02
3.349586961659382217e-02
4.335107285236650121e-02
4.521698329163845176e-02
5.838729428407490180e-02
3.632991659560116937e-02
3.930900393942336063e-02
3.368127160982695850e-02
2.979864000744120167e-02
4.059408524982859034e-02
4.649470106547520104e-02
3.810011466513982259e-02
5.168166037283419834e-02
4.618373419254037660e-02
2.765746827705653499e-02
3.847111583962055381e-02
4.656919564197677802e-02
4.734977764926927291e-02
4.378371629144575672e-02
5.258518100595614003e-02
4.708828208356836964e-02
3.290570514610777902e-02
3.241270561470214334e-02
3.882312274701740090e-02
3.102901094881886992e-02
3.811879876020691366e-02
5.097558803880023609e-02
5.762498892871294187e-02
4.337333571664454823e-02
3.121975854308369977e-02
5.400237673812754297e-02
5.033675666912192787e-02
4.705507948488023978e-02
4.429908892002976106e-02
3.997506472442007713e-02
4.050467039637564021e-02
5.116669675077136631e-02
4.220804108406293192e-02
4.741760516951237792e-02
3.325374292631006617e-02
5.867840286285962159e-02
5.431774654221333681e-02
3.304402586665237257e-02
5.591116291740946820e-02
4.301597254847342594e-02
3.057573524780435661e-02
4.353745087861672636e-02
4.451469063108574181e-02
5.885378639787702121e-02
5.038536058253783451e-02
5.378055036317998944e-02
5.923344079848941179e-02
6.307349845041382297e-02
6.289986047527153235e-02
1.920627388314328013e-02
6.103707238971667337e-02
4.554453272440271705e-02
4.462772032850944454e-02
4.100390521164856000e-02
5.150544666447535308e-02
3.681103442201960618e-02
4.059663058210179892e-02
3.475703336411499478e-02
4.880839096918890979e-02
4.627541390804734006e-02
6.899818071277265263e-02
5.876428241062549990e-02
4.518866357674362205e-02
4.458371264536264283e-02
5.136534744325969848e-02
4.522435129641107915e-02
5.028638265193557944e-02
4.550717475149760466e-02
4.326889388652261498e-02
4.523455437006159569e-02
4.555973768078936531e-02
1.853651236019827550e-02
4.949282247272628749e-02
4.562881408299915981e-02
4.027365555421746207e-02
2.642285767877307692e-02
6.423063962834214824e-02
4.989641841437052888e-02
4.380908747401261738e-02
4.857043169296999113e-02
3.297058140343625543e-02
2.977958957345937588e-02
4.659585147626874729e-02
6.037784266609656780e-02
3.244304755524492906e-02
3.454904520794596645e-02
4.022973462888407986e-02
4.847019642097464415e-02
4.481671502812978325e-02
6.440022283696132666e-02
4.799870343361081065e-02
6.122676455575647853e-02
6.256109850074614842e-02
3.053429103387631655e-02
4.397587274642092425e-02
3.813764433648005048e-02
5.731508009124935965e-02
3.272707120789159624e-02
4.806471501373789368e-02
4.740537599005364977e-02
6.491781076461061728e-02
4.581650671227453092e-02
6.395356449718443692e-02
3.734155505947781006e-02
5.034303720749527811e-02
3.787650983197648341e-02
5.685782360203461144e-02
5.593995870671717580e-02
3.712541175560555434e-02
5.195603862444392318e-02
5.782626295708702402e-02
4.635340307517259173e-02
5.887499249807214702e-02
4.235578160524802738e-02
6.458814806009756382e-02
5.015512655977349271e-02
3.662842488778895317e-02
5.312603205025043934e-02
4.527860377197805153e-02
3.644050401014106016e-02
4.529313410752365543e-02
4.370919439220849467e-02
4.519078660433250433e-02
5.380119585429777446e-02
4.871470137960316055e-02
3.760467493196437833e-02
4.683855402623483127e-02
4.609264866622166112e-02
4.492288220306241836e-02
4.460914009211603554e-02
5.365469120772036610e-02
4.862408662225158051e-02
4.048123895359458102e-02
3.947896279980426387e-02
5.512304363913844013e-02
5.342241992156144398e-02
6.404977183257200279e-02
3.249650896453298854e-02
5.552262765412797896e-02
5.048275871260624048e-02
3.681242429664414312e-02
4.668525648794664973e-02
3.990541671590336348e-02
4.907762295273114528e-02
2.932593679267292072e-02
3.190905283047464069e-02
5.867546829376993345e-02
4.109905788146284850e-02
4.433195532226771179e-02
5.198926221365689215e-02
5.774104680656036437e-02
5.365172278339756101e-02
5.289765957879690589e-02
4.793056926513462879e-02
5.787141144103166018e-02
4.632851800511373491e-02
4.161614120450839865e-02
4.554281352410702310e-02
4.609094778993769875e-02
3.953037610806202362e-02
4.564166319709151570e-02
4.702788323334836790e-02
3.722599064998473317e-02
6.045974053575744328e-02
5.656805312678867687e-02
4.726551472304561102e-02
4.361980411495045007e-02
3.598922452768189839e-02
4.317943657556023301e-02
4.504265181753495245e-02
4.714117828067473231e-02
4.329800325655448062e-02
4.422708799433973381e-02
3.240548003633235419e-02
5.050019268013645340e-02
4.377508458931397145e-02
3.582835497973560490e-02
5.233082073816341939e-02
4.713739698767768077e-02
5.736330084815004227e-02
3.961584886483991708e-02
5.114823404657376643e-02
5.929435311606132825e-02
4.661631530247949129e-02
5.153551750063389836e-02
4.600880653705975015e-02
4.733408784217241205e-02
8.112959425159473048e-02
4.964495217723823711e-02
4.115052462818363094e-02
4.157695500591272741e-02
5.823872177014763341e-02
4.470326947664891859e-02
5.279564802629533454e-02
5.161579382374410774e-02
4.052611068079241957e-02
5.935813916658463224e-02
4.526428024928735167e-02
4.670155569683374919e-02
5.084562079567745557e-02
4.401890338591523538e-02
3.340219658507922323e-02
4.284136292979917604e-02
5.354299780014261378e-02
4.966445294873809285e-02
5.278286217812958037e-02
4.439978707723851725e-02
4.531939215166145424e-02
4.127466176846467799e-02
3.191568992191030213e-02
5.569788653758415975e-02
5.361859342592009692e-02
3.486740710773002933e-02
5.876199273475239682e-02
6.593535598798176689e-02
4.534784514365969299e-02
4.088734601025538484e-02
5.580125407459163300e-02
5.582824096586227330e-02
4.885759968340392528e-02
4.204120445772589754e-02
4.887972959789237126e-02
5.089923376485344653e-02
4.363055791096110553e-02
4.396997197632029203e-02
4.858076683768630666e-02
5.506737685654577996e-02
4.158889976517326365e-02
6.694210427795194152e-02
4.180470994206129942e-02
2.715413884949651954e-02
3.572060072822692833e-02
4.575310920381835122e-02
3.719129967667034881e-02
2.840335893612259618e-02
5.522610433386934692e-02
5.255573169691519358e-02
4.687490495739268792e-02
3.746031634897876994e-02
4.945816158649674055e-02
4.111453921470629991e-02
5.366620858572701547e-02
5.780649609134000388e-02
3.812178972106382291e-02
4.390935619345020385e-02
4.634509681676389492e-02
3.164819305788840742e-02
4.569541583440121096e-02
4.028497226153700261e-02
5.422907589430513847e-02
4.365148344955073478e-02
4.427044722630413265e-02
5.372992394773383473e-02
4.711986765487920226e-02
3.119624155140025834e-02
4.527082986725741720e-02
3.388534506494704501e-02
6.037464316110992962e-02
3.909813138722708498e-02
6.462873953680225991e-02
5.009801856520696567e-02
6.007506283094186939e-02
4.389420171714886881e-02
3.997740281747534652e-02
4.208218516283636357e-02
4.449462050756524539e-02
2.581083065827782103e-02
4.563572036746921939e-02
4.526231376001337708e-02
5.570415224779302205e-02
3.811116865877093446e-02
4.957001079773397378e-02
2.808761004730805574e-02
5.149766168566827923e-02
3.147868902375533517e-02
5.868537517479044396e-02
4.477587109798927822e-02
5.452622624122154676e-02
4.204099073615283344e-02
3.992822062420389728e-02
5.907960731289793599e-02
4.439253030897502561e-02
6.351074081106261593e-02
4.242678998103980442e-02
6.524137767982610137e-02
3.272017186817891693e-02
4.857004493133922074e-02
5.200219235826127745e-02
4.822985426453776231e-02
3.779585329586766101e-02
5.257821616957183974e-02
5.944617461837303773e-02
4.222218902287597220e-02
5.826979241751211597e-02
4.960582621658765623e-02
5.814682764387214819e-02
3.897840867596968906e-02
5.324028758407894912e-02
3.311614487688496755e-02
4.505385355013630244e-02
4.408382559013025032e-02
4.218494051870008699e-02
5.278653616748936461e-02
5.500346161699003894e-02
4.602696489682976677e-02
5.856249044843045426e-02
5.295485360335822761e-02
4.991339134587909759e-02
5.083041136702516616e-02
4.886135582823723095e-02
3.365737044908799491e-02
4.835701872778491728e-02
4.166834388764753538e-02
4.099862752445369157e-02
3.970759415270141285e-02
4.905288883421200091e-02
5.607054636131873077e-02
4.825510505331543493e-02
5.734223833299164491e-02
5.026543077096211343e-02
4.943536533260325244e-02
4.263406938533166601e-02
5.290129561723629775e-02
3.675113143872314053e-02
5.948826307108776718e-02
5.729579837081283378e-02
5.237696566110761065e-02
6.304321250704013335e-02
5.713998217829646675e-02
4.056510350875150439e-02
4.074161953934419406e-02
4.864054966368188543e-02
4.298420273520466017e-02
5.526781250842766752e-02
4.114534109015681451e-02
4.053198683541101716e-02
5.349991095121731793e-02
5.090775713149720688e-02
3.417124116746650397e-02
4.938598872255482719e-02
5.279931860845141905e-02
3.425210473209391870e-02
4.167493033485319964e-02
4.998133151959436443e-02
4.768967536496643289e-02
4.743313046595396681e-02
4.712521891685978598e-02
4.101057802738167918e-02
4.971963408089742631e-02
3.624573687939597333e-02
4.915468031098424451e-02
4.309644063048809898e-02
4.077397786388878981e-02
5.506509748428393275e-02
5.332340152729687921e-02
4.050583158010452600e-02
4.990717648678894697e-02
6.177685542506550220e-02
4.671169473731148075e-02
5.001759911282360055e-02
2.611626998216076689e-02
4.513633217586222185e-02
5.407184031943187974e-02
3.491096337302282415e-02
6.350484045825421919e-02
5.794619814217587955e-02
4.336495414889867533e-02
4.724189096540695049e-02
4.932870488996644875e-02
5.399090606722407870e-02
5.064019338104031737e-02
5.468657261716877716e-02
4.487293004374765665e-02
4.865834148097095829e-02
6.740349735829477551e-02
4.694845794858209381e-02
5.463400057593412878e-02
3.502185854852416652e-02
5.711464240961540428e-02
5.958302027768008768e-02
4.614098041243813036e-02
4.295043868087299738e-02
5.848555873612469591e-02
6.785106359195569592e-02
5.826683221127623019e-02
5.041136630064564639e-02
6.291132098528247341e-02
5.793368141361351920e-02
4.768219663701830924e-02
5.476955666093155650e-02
3.911579693142971242e-02
6.766338855057126012e-02
4.905347419506429080e-02
4.049009196479779610e-02
4.284989392973474059e-02
4.444213730161262338e-02
4.226743805913260599e-02
5.144624534822522799e-02
4.986213389284230302e-02
5.398001909440199031e-02
5.834416077812311363e-02
4.685847375251771946e-02
5.550550507117432697e-02
4.771849901461170523e-02
5.594371687250394160e-02
5.910013653561745767e-02
4.202607370957530536e-02
5.930514005869788607e-02
6.420390166467239423e-02
4.622496950829484835e-02
5.589841270970173637e-02
6.508920045909173668e-02
3.454877982128114894e-02
6.100670195887254732e-02
4.902013830988749543e-02
5.872949778312180902e-02
4.197562384555888343e-02
7.699205841829059871e-02
4.114920186314398320e-02
5.757441317684205973e-02
5.461246031900382492e-02
5.284197623286584350e-02
3.899850899139905430e-02
6.739242847798233849e-02
3.156191175588334702e-02
3.784267249508696529e-02
5.838691907100037465e-02
5.005221298705719857e-02
4.135985427644939955e-02
6.348533320943218483e-02
4.938218578517984680e-02
5.589457982616572590e-02
5.931451674594193091e-02
3.843211988111023408e-02
4.942842461981074298e-02
6.018080947781875856e-02
6.064574620402661542e-02
4.551372468228328388e-02
5.123194080522914390e-02
6.451146490198411687e-02
5.488913954802529527e-02
4.576818727003791748e-02
5.081915039199003115e-02
5.531308964737274153e-02
5.832746320271058743e-02
4.754178917668033799e-02
4.300520420120224757e-02
5.175404544468589080e-02
3.799954757226099017e-02
5.338542367483106732e-02
5.693793701778691180e-02
5.537764816312111538e-02
6.197009344361664729e-02
4.731200176847483868e-02
4.856511913263340807e-02
4.838740293815548682e-02
5.506290203096484565e-02
5.323340442963817726e-02
4.624192457001980588e-02
5.868357534629164984e-02
6.953989840339323825e-02
5.166473706931010157e-02
6.343407131015733891e-02
5.571099136419643827e-02
5.124494350505620632e-02
5.474216215759664800e-02
4.815644215774297909e-02
5.087172331459721697e-02
5.025401406113167574e-02
5.247155598034977664e-02
2.881684059786679755e-02
6.041558826499137530e-02
5.384806005585145855e-02
3.092566320911696587e-02
6.203004089659465425e-02
4.033413710891939341e-02
4.916706918858826381e-02
5.251419443846415402e-02
5.799086820960791533e-02
7.100881080953747038e-02
3.273279596130070079e-02
4.939441235327827334e-02
5.430427177631388241e-02
5.122601414771779660e-02
5.107312046774693109e-02
4.916955869335989243e-02
6.032370623735438392e-02
4.258187259466648944e-02
5.560751279643495054e-02
6.475497885349833227e-02
4.746779463793352610e-02
3.248215488763473574e-02
4.227728815187965783e-02
5.291383777034640995e-02
5.319898460818502095e-02
5.263178973836904473e-02
5.963559212026908057e-02
5.572401000004718885e-02
4.743390949451412042e-02
5.723979599645051541e-02
4.733990592658101487e-02
4.888395575038579494e-02
4.878164361958542417e-02
5.219576772239826329e-02
4.756045650099990224e-02
4.887486154316725284e-02
4.716632121817663365e-02
5.232019786949720225e-02
5.804638258200746359e-02
5.080582157115677566e-02
5.451372014766627666e-02
6.627984062772863949e-02
4.168269133266191973e-02
5.573724083280202218e-02
5.748246824094719459e-02
4.728955983638133409e-02
6.049220038286861473e-02
5.287467546367539961e-02
5.235592081847952745e-02
4.963108356159610240e-02
5.548951587139577118e-02
6.484958583624100825e-02
6.015146381614006749e-02
3.323830547190452511e-02
5.979772966187801159e-02
5.752240714163512486e-02
5.749513184291637352e-02
7.927830111424682968e-02
4.885120006125048125e-02
4.067899899842165878e-02
6.207823811793041630e-02
6.355632501982146076e-02
5.797008293809929186e-02
5.340369258030344679e-02
5.487172660456857143e-02
4.857641753916420307e-02
4.686701115491503922e-02
5.949233962377649398e-02
4.652819036355825000e-02
3.849091513151975397e-02
4.211608358017155523e-02
6.992340665620859486e-02
5.515313545797095179e-02
5.142735808907844541e-02
7.135859555915710639e-02
4.816017114177771619e-02
5.762640295191643475e-02
7.167736117386470929e-02
6.207099723970762456e-02
3.963732810051604633e-02
6.932632146068187784e-02
3.738647199185221592e-02
5.789502516711998031e-02
5.697081480006702808e-02
4.747733416196570078e-02
3.053685190635482133e-02
5.408269805586742723e-02
6.401204452238314080e-02
5.371828071612893413e-02
6.062982603563842054e-02
6.323640727655979732e-02
4.924571934368291576e-02
6.167236258075414757e-02
6.223658293250580037e-02
5.938300098557994927e-02
5.056462348441734950e-02
4.866471418771962931e-02
6.646977912740777150e-02
5.384663444012868783e-02
7.111845730740772031e-02
4.245758711647737438e-02
4.748863222427301967e-02
4.826123917990329110e-02
5.166899461640770547e-02
3.980518848905446189e-02
5.252432036234769980e-02
5.693845422854962313e-02
5.838945306829270571e-02
6.870557891798460826e-02
4.794627946690413478e-02
5.399002578010112657e-02
6.212862463815722880e-02
5.110250141200668728e-02
5.181619199541107751e-02
6.441207434310769475e-02
5.192293475302688782e-02
5.618777231451825560e-02
3.748807450328951046e-02
4.028640353978341776e-02
6.010217379883522199e-02
5.649386372107450399e-02
4.829927207704260567e-02
5.354037013828419345e-02
4.512646604208915557e-02
5.369128649429615041e-02
5.386158261277997766e-02
5.769116548018153601e-02
4.642308041434281551e-02
6.324952661178001589e-02
5.380327219756267376e-02
5.260193754088349910e-02
4.247779551012983296e-02
5.486533745646628851e-02
4.382157251494805256e-02
6.431756778787742213e-02
5.568266596865076301e-02
6.495730344581188143e-02
4.735889052880633276e-02
5.515800935048888881e-02
6.906428976926141938e-02
4.099847142957850632e-02
5.537075019104186618e-02
5.014698880545821746e-02
5.303121424282335183e-02
4.817998032666206271e-02
5.311783030627332397e-02
4.149680546028970685e-02
5.754710780886888866e-02
5.579010222553708320e-02
5.222354628743280242e-02
4.722103083544963026e-02
5.599220497172154726e-02
5.844465977640285470e-02
4.675880055553741782e-02
6.269905701242893536e-02
5.188621636025338157e-02
4.804353095103927607e-02
5.380683585448760992e-02
5.779030790637071369e-02
5.006234971444053355e-02
4.453602076722037312e-02
4.508970261339643321e-02
6.142967470225284277e-02
4.590752788657337380e-02
5.602553208152064729e-02
5.155501762895783185e-02
7.771709907540678974e-02
5.923878285341195593e-02
4.821581636163640300e-02
4.603403101013467391e-02
6.249650341207759613e-02
4.643888913740189250e-02
5.893544314478160046e-02
5.210419475586897803e-02
7.128445427215938934e-02
6.121606534808303468e-02
5.014652725734786848e-02
5.742464439557375122e-02
4.940370055663664828e-02
4.929704776817805251e-02
5.333745548970972306e-02
4.661702038041627694e-02
4.843490991498226178e-02
5.379237873117713453e-02
7.128591403525726122e-02
7.662545866197541244e-02
4.543066878173437212e-02
5.481437536481770928e-02
5.205090607116540091e-02
5.197551965700655113e-02
4.547815643384857387e-02
6.868653746965878992e-02
5.440277109425459279e-02
7.069132740538132398e-02
6.173840100758597876e-02
6.582209328679848592e-02
5.215123329626705773e-02
4.714085421776324086e-02
5.175990220642651823e-02
6.722418736189653132e-02
3.421805030838412365e-02
5.741942879235083924e-02
5.398764130341391493e-02
5.674257488394134075e-02
3.239542368025065400e-02
6.381330682183831982e-02
5.086995891564807803e-02
6.052072784292004265e-02
4.147389284874991588e-02
5.742287281147429728e-02
4.816609375209188887e-02
5.859308053272511974e-02
4.157952267815493569e-02
4.585000076824120169e-02
6.387065058764469783e-02
6.667872184796365398e-02
4.734958333322886875e-02
5.751818619190383897e-02
7.514805259462412068e-02
5.849898574606784279e-02
5.594768474652448559e-02
6.446191134457052163e-02
3.388118447403588862e-02
4.805320744108636938e-02
6.602958672271959373e-02
5.323809868773832915e-02
5.752862882028941804e-02
3.978637216238996993e-02
5.937192302167360047e-02
5.318189283531558204e-02
4.408883518840631816e-02
5.338608168863123726e-02
4.957535432328149388e-02
4.830532449252289418e-02
5.207077617873333286e-02
5.529011377755312789e-02
5.959248816006155330e-02
5.693337210624997702e-02
5.508076464461176408e-02
6.058963844074629485e-02
6.111966200146104478e-02
4.718259752993737843e-02
5.726125802338825205e-02
5.219075205018334357e-02
4.606849968059909678e-02
4.553068685211718314e-02
4.863341768973956925e-02
6.312909609999331484e-02
4.272808148320812738e-02
7.633504214145855893e-02
5.475902032645423717e-02
4.362465598792531624e-02
5.090668134871942363e-02
5.561267000619082163e-02
5.358662062291736500e-02
6.126720411729914828e-02
5.891872250535466760e-02
7.425867452647684497e-02
5.231921062000360195e-02
5.511519702535345316e-02
5.385635832318637350e-02
5.286709420034072654e-02
6.470616966196900133e-02
4.058459732215779353e-02
5.159345629641623465e-02
5.926141705182708108e-02
5.634199254186021688e-02
6.478780194420245830e-02
5.280866633368438978e-02
4.771877806162366786e-02
5.140053429498412513e-02
6.587198076559944160e-02
6.575922383984407482e-02
5.418395117169665792e-02
5.089328140782298227e-02
5.173639678753896853e-02
5.147594130108168464e-02
3.866554417023377460e-02
5.296783437335973038e-02
4.217020157099498484e-02
5.394697835741611019e-02
4.378075982952712303e-02
7.329151567067147821e-02
5.040891615310316015e-02
4.785071383952706203e-02
5.211535608629278699e-02
6.748810651518229176e-02
6.423386435121659910e-02
6.495513924585534504e-02
5.777001903228271701e-02
6.407905305861308354e-02
5.161351090576796891e-02
5.160730996974573215e-02
7.596104265961242663e-02
5.047794956598637695e-02
4.700031192927508344e-02
4.041901848608711600e-02
5.600315717403633875e-02
4.712638291473504604e-02
5.708863746922655802e-02
4.599217762525861786e-02
7.400495524034665651e-02
4.676295549567864585e-02
5.212252742161387759e-02
6.868445555658125867e-02
6.084333939665753643e-02
4.959259517326727179e-02
4.304579477110705155e-02
7.338429019006389997e-02
6.523493978523042802e-02
4.544398170216174676e-02
6.446088993282811375e-02
5.228312691994659034e-02
8.070422695400779334e-02
5.449091663977861932e-02
5.234280378582154003e-02
6.675203046540488516e-02
4.279490317013723288e-02
4.905986580273114656e-02
6.325834031520695400e-02
4.343010184610560792e-02
4.761572384466929847e-02
5.906548468900064269e-02
4.933800179186809132e-02
5.217267705164599367e-02
5.722027381543216829e-02
4.829584089440074751e-02
6.757128083248971351e-02
3.504559703554612632e-02
5.547548671292433509e-02
5.981741926126313974e-02
6.227037942952743516e-02
4.248280821971861521e-02
6.026862984161506648e-02
5.528496571604195331e-02
6.287414282563173751e-02
6.738616436219772854e-02
6.047593646045060917e-02
5.030394079022326020e-02
5.652302542508531175e-02
5.652171060058310686e-02
3.978653792644570864e-02
6.577004286383367204e-02
3.800059264610069348e-02
3.626832956014487686e-02
7.010260692359804313e-02
4.758192282472306633e-02
5.812194331261512359e-02
5.511265623355049437e-02
6.257886952732794050e-02
6.023890324293171977e-02
3.909709956840573541e-02
4.773639946979198884e-02
5.716175689340854960e-02
4.906158217027147689e-02
5.363913604689010683e-02
4.140791894496895914e-02
5.007519997940430845e-02
5.503807888935379616e-02
5.145186158060028464e-02
6.739580992992405539e-02
4.729135566509900385e-02
5.719573055820437874e-02
5.037497223289525566e-02
4.332498519838092615e-02
5.921140088251986011e-02
7.291308242398079897e-02
6.403799146729849401e-02
6.438067257875070004e-02
5.899476420504157215e-02
5.249475778652390456e-02
5.706260921073851716e-02
6.799509986781102078e-02
4.632697255220717680e-02
4.310780901445259577e-02
3.601937184731043851e-02
3.375005071889382313e-02
5.632037136217318135e-02
3.776864467533045527e-02
5.190722392733127660e-02
5.589183487912229714e-02
5.594509973588742552e-02
4.124693057560694515e-02
5.934232658316480891e-02
5.073980895975311461e-02
4.897910347916881180e-02
4.848977260834178710e-02
5.922728064973527967e-02
5.834253903856830709e-02
5.037962191775009063e-02
5.793696917365363797e-02
5.953075697860558263e-02
4.948984302202420749e-02
4.599086265000353752e-02
5.859163194140620812e-02
6.507394611426101094e-02
5.778779014343680964e-02
6.770718904278318073e-02
6.544816319634542967e-02
5.466010723602573312e-02
6.482920961979267427e-02
5.944736213820309839e-02
5.401543076358256840e-02
4.706089643144526630e-02
5.625781045231517674e-02
5.668599639484626918e-02
7.226071130829592182e-02
4.674737212539377407e-02
6.734212377867782040e-02
5.720826005238680012e-02
6.586447054078703456e-02
6.422675743075902111e-02
4.323270088498164937e-02
4.627578883131144849e-02
4.242109266647058757e-02
5.975088979134703798e-02
4.601868889920000816e-02
6.450685108375495136e-02
6.269035095022502946e-02
6.854802070819515647e-02
6.448593704444896546e-02
5.388013466319092198e-02
5.151577637567367196e-02
4.385055466838364696e-02
5.853740929141606347e-02
4.827105274544575553e-02
4.780791042316690637e-02
5.538018143617730316e-02
5.642798211339378894e-02
5.947262194922606215e-02
7.216498714892545518e-02
5.871298247233622258e-02
6.161476282714128255e-02
5.211712084426499414e-02
5.413209634166064876e-02
5.587988520348942389e-02
6.058835475335805354e-02
4.445715521701460587e-02
5.619149533532973029e-02
4.357372702095173300e-02
4.979467843111420877e-02
5.492972349625861034e-02
4.075868015151817847e-02
6.113321764201449376e-02
4.666920348336409813e-02
5.739924683574362807e-02
5.047316138157580123e-02
5.518025954050776588e-02
5.423857078135849163e-02
5.362740200079010172e-02
5.058942782614437444e-02
6.537318254441187859e-02
3.621640079681832242e-02
5.343928842301547827e-02
6.940860192895573211e-02
4.965572184435171343e-02
5.217336109938163630e-02
4.241375168126423206e-02
4.207448797505250471e-02
4.586155370318734104e-02
4.119361161879804556e-02
6.968042362228941966e-02
6.116192570416640467e-02
5.887623111981581808e-02
5.318945205933566650e-02
5.799105633814403971e-02
3.916979612514355502e-02
4.802162557179885660e-02
3.818022508541715071e-02
5.657368971979338107e-02
5.685168945651847966e-02
6.303484271825172958e-02
5.550510465951506711e-02
5.697726367055695046e-02
6.136177654190324432e-02
5.620093205094536803e-02
4.614522101651081371e-02
5.180474744496165601e-02
5.958926259983781532e-02
4.990769657728623410e-02
5.608906393685077901e-02
4.610906222803374394e-02
5.305825775487797019e-02
5.998963734273441567e-02
5.712351843081354963e-02
5.115448903339128023e-02
4.924129775963533712e-02
5.720185177134524956e-02
4.615732311785298442e-02
5.209919150448823200e-02
6.022822173677668672e-02
6.599029655070744182e-02
5.079466774099155452e-02
6.801276389385060850e-02
5.763481320383486567e-02
7.021426410717893085e-02
5.115016814907966114e-02
3.433720133569212463e-02
4.889172182915759585e-02
4.621853636819709538e-02
6.228577555181902953e-02
4.920420096075107941e-02
5.287962880160755608e-02
6.739217901627568563e-02
4.088484571734630341e-02
5.907760033559771029e-02
5.796002999739512801e-02
5.408946120160831178e-02
5.257663321300306419e-02
6.330905869517060303e-02
6.553749435336994611e-02
4.533977670481458694e-02
5.311474278479859368e-02
5.636781080345681927e-02
4.900211727618186686e-02
5.488884125142456244e-02
4.917934872724572665e-02
5.710156349695889172e-02
5.443987542522361195e-02
4.904396415190274278e-02
6.494129327841365040e-02
5.321039529530955520e-02
6.447809236738004379e-02
4.982703476386769748e-02
4.336699232443864960e-02
4.829489323398058337e-02
6.927621145789740476e-02
5.882770950254530978e-02
5.630335740309008741e-02
4.981513241827423277e-02
7.941426364041941077e-02
6.362455985625956045e-02
4.719607287552518571e-02
4.663375211648182472e-02
6.735907724919308615e-02
5.537910255935536014e-02
6.829148689571450104e-02
4.711859562902312448e-02
4.111743304461609044e-02
5.506583589251336924e-02
4.742332963500928839e-02
5.352262563199644552e-02
6.655250486612354632e-02
6.589512912646558473e-02
5.188054080014777719e-02
6.087660123935938195e-02
4.161037326387486551e-02
5.758558370676628013e-02
4.250531063415020211e-02
3.643595702131244979e-02
6.634775206389674496e-02
5.061037641617299049e-02
3.722099969450316098e-02
4.567254264428724508e-02
6.603549997954653861e-02
5.885868321643689810e-02
5.392431556944953658e-02
7.018879819838542977e-02
7.719510553247682649e-02
5.842120718130623669e-02
5.295719781241214896e-02
6.580282305189910641e-02
4.624666831995451199e-02
5.611497824950557184e-02
5.482731967326682360e-02
5.766112720038769901e-02
5.184351368323743964e-02
3.540935084922108844e-02
6.181996316454853313e-02
5.247971577886426792e-02
4.726284449973577884e-02
5.878401352401196184e-02
6.474795464263902178e-02
5.781763692525423298e-02
4.523448475664442608e-02
5.427137891297478811e-02
6.318463429333824599e-02
4.943258879308989884e-02
6.891993452845844581e-02
5.237288376829114800e-02
6.440232204681911599e-02
5.150414926563922496e-02
5.984536724431574473e-02
5.154456711401472768e-02
5.872050165795102139e-02
6.512862301547096833e-02
5.601087337012596729e-02
4.763708982918506835e-02
7.034453109707929086e-02
5.805484575107223294e-02
5.072776132816947392e-02
7.408552829756327729e-02
5.477432537826280173e-02
6.042998332587749821e-02
5.618740137201054530e-02
6.591424052404419587e-02
5.303756250364556613e-02
5.048983437373828070e-02
5.377713747834579616e-02
4.241588040917632779e-02
6.394315955028780085e-02
6.049980746379396424e-02
6.054951873292455794e-02
6.317070403821772873e-02
4.954330465473999467e-02
7.011431896788551665e-02
5.977559595160489292e-02
6.263247814572039940e-02
6.753356906249954883e-02
3.889446065554562348e-02
6.854444008256543874e-02
5.372156016717862664e-02
4.275363717806417857e-02
8.055995017411209103e-02
6.109104258040157220e-02
4.178305949914505601e-02
5.461790247947859167e-02
6.053996375942337360e-02
5.972037851976126632e-02
5.499547712241559944e-02
4.581010439811417090e-02
5.091350964458482564e-02
6.267459947807939302e-02
5.558068130765678183e-02
4.875293599753433710e-02
6.301738942076640093e-02
4.757138472047994782e-02
5.312100394909788359e-02
6.308640066320682360e-02
5.439679455918686179e-02
5.091549743991059807e-02
6.016782709082050401e-02
5.731882305894776125e-02
6.933721129061924671e-02
5.056596044698231929e-02
5.599084081175080552e-02
6.023208961327207456e-02
5.597779462041238552e-02
5.434442742832116396e-02
5.119333048004742759e-02
4.233574275203336179e-02
5.010675988505598755e-02
6.411486376182995439e-02
6.633432626474806970e-02
4.701659622851889209e-02
6.133370690376433593e-02
7.249772437955762094e-02
4.928132823635454629e-02
4.700475046320852501e-02
5.632749087664378623e-02
5.490326253459321126e-02
6.967649288513852457e-02
5.744895516788399437e-02
5.260730827956174721e-02
5.885881452005077563e-02
5.388859688030147449e-02
6.922046748971003027e-02
5.637835148129678037e-02
4.941511461112562537e-02
6.032204122856192618e-02
5.753445263839705032e-02
5.347383859393420313e-02
6.701799190873883316e-02
5.199133933065995528e-02
4.348729167154484487e-02
5.165866418284108252e-02
5.182977664926724515e-02
6.563876772326937559e-02
4.951057009290505545e-02
7.207645042981393468e-02
4.663600648979867452e-02
5.295782817885662241e-02
4.281635092857469238e-02
4.380671798904082342e-02
4.889014957312560333e-02
4.865750683016673017e-02
5.949594573059178299e-02
4.469569406142513690e-02
4.840855284370786799e-02
7.053622929202228720e-02
7.581721496062895915e-02
5.471092447543458165e-02
6.066387083056584001e-02
5.553280101656279250e-02
5.778621731305943338e-02
4.898125482335022318e-02
4.707754612227506297e-02
5.718352855978747762e-02
6.512048238146682377e-02
5.609559957708300237e-02
5.342527417750509572e-02
5.651458396983573967e-02
7.525051702488466665e-02
5.859991551219126404e-02
6.694549810334801676e-02
4.933535936532068567e-02
4.975541019322338859e-02
3.678537586313063157e-02
8.571675454029122065e-02
5.739289842718080931e-02
4.577741639074256463e-02
7.683115532130867231e-02
4.951098709887639948e-02
5.228788566257679127e-02
6.692843943750713398e-02
4.790439774746339807e-02
6.288247161244729655e-02
6.545382815492473139e-02
5.548638084284107652e-02
5.792028922127395729e-02
5.579997968155553378e-02
6.258324756587542448e-02
5.198616891779526267e-02
5.724794504083152019e-02
4.875584695653480127e-02
6.633131503139647056e-02
5.503636207547230735e-02
4.554979452067672158e-02
6.632941093270086630e-02
6.268508077708959125e-02
5.423716512798377326e-02
7.131399763762742705e-02
5.777387839985206192e-02
5.851257552493103337e-02
4.389184872576938623e-02
4.653659722544585542e-02
6.109180400202499778e-02
6.114708154851328237e-02
5.998954788129705340e-02
6.379360024250674277e-02
5.972505778889202616e-02
5.217731991431134170e-02
4.211327063292244488e-02
8.109424521063313129e-02
5.421237433245175430e-02
3.904284333675155094e-02
6.032210977300975913e-02
4.769762698052559813e-02
4.709062628682361001e-02
5.740691458255527124e-02
5.662139609378512989e-02
5.415243400591762679e-02
4.912839552818701327e-02
6.683669384137364000e-02
4.662779838421903661e-02
4.182926553608557613e-02
5.188290316921054940e-02
4.936751567029536159e-02
5.270008375904577935e-02
4.893675887251056761e-02
7.038271906268857292e-02
5.100677318191661203e-02
5.594627948618378921e-02
6.665185654301150620e-02
4.549083867074984328e-02
5.277759400976522741e-02
5.956373723681180482e-02
4.537215153940218210e-02
4.968225902111981368e-02
6.792390846708418195e-02
7.168634466822328133e-02
7.310346246544205395e-02
5.370159587640981752e-02
5.034355111026495022e-02
6.943422929609502359e-02
4.960596423399117605e-02
7.648845789160894915e-02
6.539316421760718590e-02
5.760632499055377831e-02
5.828462258627863102e-02
5.643774279320312726e-02
6.898508028788907787e-02
6.107009575988434774e-02
7.296065560929411442e-02
6.804236804743940548e-02
5.933518372330791324e-02
6.636145518367678187e-02
6.403790642563103597e-02
5.774145442436979386e-02
5.856077490378987227e-02
7.282075827222528330e-02
6.777275303636269566e-02
6.659917532759908332e-02
5.365249369931368584e-02
5.331322033094676449e-02
4.545792592192149373e-02
5.407903390775707642e-02
4.062056269083762911e-02
4.681541298489580449e-02
6.164685947493226542e-02
6.337663454861398871e-02
4.891386226239389373e-02
5.508065096905297164e-02
6.580248372251745748e-02
5.809203890556529498e-02
5.176614689944874365e-02
5.330235036725421843e-02
7.005516252676695366e-02
5.989936996409826048e-02
4.757562304813264115e-02
5.682186980746331550e-02
7.239464868266985709e-02
5.792203062303886985e-02
6.827154883203789826e-02
4.740807195189041673e-02
7.075107087720156063e-02
6.510630490534381754e-02
6.435628372790905272e-02
6.191585439937872387e-02
6.144848901536108937e-02
5.670697119605604131e-02
5.213786832758179196e-02
5.623409993616913100e-02
4.253687390860760170e-02
5.383562050743077865e-02
6.035664454991723771e-02
5.647290620488029655e-02
5.478228075477100528e-02
5.239803079787621470e-02
4.564843341292652845e-02
7.925621029848939347e-02
5.981007333270363380e-02
6.278449127028819243e-02
6.007957799141877553e-02
5.797105432405393749e-02
4.397276559337967572e-02
5.840490227864197914e-02
5.463499594567666068e-02
6.235564047887109246e-02
7.460782244890959425e-02
6.498829288520863168e-02
5.710742975903954771e-02
6.341558985850329067e-02
6.138823527134732588e-02
5.413118233197927037e-02
5.821461749336467872e-02
6.772809930141347745e-02
5.286778505239178583e-02
5.408248176438115729e-02
6.065413287516039503e-02
5.878242307997456201e-02
6.350604664745418404e-02
5.909387364731641390e-02
6.131846426163509167e-02
6.925833351885185563e-02
6.468523128675991718e-02
6.038119692422599244e-02
6.605455910184393487e-02
6.298313411992063904e-02
5.444792807675116059e-02
6.221724308781097917e-02
5.858130086968520167e-02
5.827511778227154049e-02
6.972937972385781502e-02
6.549301001784796350e-02
5.952680657910940087e-02
5.776652241755279166e-02
6.477688316414931258e-02
5.541901437078364939e-02
5.268157459496606437e-02
6.335283312993783555e-02
8.814382913394210040e-02
6.289917644570847122e-02
4.438542411413309852e-02
6.618408023590982570e-02
6.820803433770947222e-02
7.009174637456529189e-02
8.263470597780446514e-02
6.453838985577736720e-02
6.734931808992482283e-02
5.518217380495460400e-02
5.871965485791406925e-02
5.937042222693611482e-02
6.276454464021459512e-02
5.698685824862749494e-02
4.968734805684616590e-02
4.382151750365614884e-02
5.960676459154243267e-02
6.408746747358895490e-02
6.128070982136955835e-02
5.917556505494411118e-02
4.173341781776392784e-02
4.880399195490733172e-02
6.285930853053704748e-02
6.452220314029148696e-02
6.414044734326171393e-02
4.819379888718478000e-02
6.965083644805485086e-02
6.539675791320091747e-02
5.856188371602244480e-02
5.908445939170107325e-02
4.400457978383924551e-02
6.954497677882570672e-02
5.247689083006464028e-02
6.278671174464944826e-02
6.397436597844871620e-02
5.388533187768294180e-02
7.053272226169121639e-02
5.988511352209269917e-02
5.421580362914125983e-02
6.598000081151060570e-02
6.272444133900588470e-02
5.999659481711335646e-02
6.967222708704545742e-02
5.991905929800851044e-02
4.713079203280386847e-02
7.606344354507935113e-02
5.146875489156620131e-02
6.468964972949460546e-02
5.898169870002411413e-02
6.292061056223302584e-02
5.682287376387325922e-02
6.894980735400317584e-02
6.429740386152893450e-02
4.904859314993106900e-02
4.376546477949774111e-02
5.963981857311519141e-02
6.735944467775431543e-02
5.628088308234250464e-02
4.944573120148169909e-02
6.200110326202425137e-02
6.046740187570327774e-02
5.282495192744893209e-02
5.221158830656848215e-02
5.862741779878279796e-02
5.497775569248020827e-02
7.701534607988895498e-02
4.840530420441790244e-02
6.569270367938780109e-02
6.639360204753674832e-02
6.010527452834212025e-02
7.398212523988439981e-02
5.481012113383853385e-02
6.588913077084908310e-02
5.457460144506367378e-02
5.132981751670578907e-02
6.182036155440597675e-02
6.113027682846356586e-02
5.607035510382536031e-02
5.279168149079035977e-02
5.199112538474785078e-02
7.336568599464031448e-02
5.274216943819618614e-02
5.634347986153813437e-02
6.649105580302032414e-02
5.056273520463803323e-02
5.291897833054313299e-02
6.493983177270956642e-02
6.427185458798728712e-02
5.834793775122702059e-02
6.954188905718038105e-02
5.596309781723744076e-02
7.782864797382207933e-02
5.760389485242347479e-02
5.205024509361615148e-02
5.775391760157027460e-02
5.207740476529441193e-02
6.388827843773151050e-02
6.040016198674309084e-02
6.019444950549256157e-02
5.123685059693445371e-02
5.263770932445001327e-02
7.208986875728883026e-02
5.998875579689144644e-02
6.661241430641913486e-02
6.758489305675623171e-02
4.553179824882086502e-02
5.088232514216279451e-02
7.444317160246333165e-02
4.848585084446107446e-02
6.913430672989483161e-02
7.054133160514297618e-02
6.245208251012453193e-02
5.958625065329711118e-02
5.289826073973008524e-02
6.597286036988397884e-02
7.747932312363282892e-02
5.696895749284817956e-02
6.099641294816429693e-02
5.318296592036766274e-02
6.912836746789055575e-02
5.288796697686547199e-02
6.448203884631140137e-02
6.858417663142926668e-02
5.322210569757837573e-02
6.416120444713190041e-02
6.177778835641953986e-02
6.607240584538194572e-02
5.225613332890104851e-02
6.310790301009008840e-02
6.070036037512499538e-02
6.028445060651334286e-02
5.204025442702924636e-02
5.157650402134576761e-02
6.349145983088728962e-02
6.323632589177710650e-02
6.033582888208463557e-02
5.623574986225866185e-02
4.356247369408345477e-02
5.897659762167521691e-02
7.524508581106396921e-02
5.777717477506334048e-02
6.134499345380373808e-02
6.699304492275096057e-02
6.717442192129882694e-02
5.230085465413256141e-02
5.572618766676926128e-02
5.566443879352134944e-02
5.030632374802441326e-02
6.701140056480935081e-02
5.706939627888926031e-02
5.938700924805837000e-02
6.447441308096062140e-02
6.498455424450984286e-02
6.559339220774748624e-02
7.204101908228957574e-02
5.053960660668561228e-02
4.901253985726117257e-02
6.552504978838212535e-02
6.914763774677973318e-02
5.961073450512370531e-02
6.935784143694684323e-02
6.461404739352140381e-02
5.836932476461306751e-02
7.418857933590591869e-02
7.224098692292013624e-02
5.357755971838774195e-02
5.617375528036305105e-02
5.674846614327962863e-02
5.550088112610235963e-02
5.896227594054750942e-02
5.356743138618110661e-02
6.838415844011444533e-02
7.204042529552713570e-02
5.549428958829769054e-02
6.623714723405139948e-02
6.026003658287188564e-02
5.607200349455659927e-02
5.805131668458791971e-02
6.134301267019969667e-02
5.845764040332637745e-02
6.331487653017771333e-02
6.346034509754873432e-02
5.986025243125515233e-02
5.909009268152142641e-02
6.432848971958175788e-02
6.849321564099523918e-02
7.918423470439397982e-02
5.225023428428794692e-02
6.154750224343028681e-02
6.304780288071416827e-02
5.533784008025237344e-02
5.964601122591685345e-02
5.906592062890771849e-02
6.230091109789939741e-02
7.600717510554692857e-02
5.964232554079177545e-02
6.274934368513088168e-02
6.603182504856396073e-02
6.663027693165483878e-02
5.576955265029556047e-02
7.243081657189934242e-02
7.157794250959605142e-02
5.405433326540291100e-02
7.050624430808645482e-02
5.693186598070282267e-02
6.156474168150985471e-02
5.758284215082323798e-02
5.744056981283263835e-02
5.865103786463009283e-02
6.194590040984972873e-02
6.842497678727248178e-02
6.908593509837458735e-02
6.649746079230173246e-02
5.672752521943701803e-02
6.748744971437882489e-02
7.799389255187236247e-02
7.028782852584548879e-02
6.501949207697203803e-02
7.230839443657821608e-02
6.070095923049540626e-02
6.008229785632380332e-02
4.533417361057475586e-02
5.416347095819940005e-02
7.221593995212724493e-02
5.935199410007939436e-02
6.425872848665425963e-02
6.212779117044741478e-02
6.975869578415147543e-02
5.858346011213421550e-02
6.531739909104779251e-02
7.675849550696677015e-02
7.474142636742864276e-02
6.948955154547135915e-02
4.954920352686875695e-02
7.136149892180204679e-02
5.563663338851261575e-02
6.075680058677615514e-02
5.621738763288856161e-02
6.110676624365495024e-02
6.387815802919742658e-02
5.015185429835621739e-02
6.883425879570850836e-02
6.180907709313333831e-02
6.889533235858431859e-02
6.780111249936467133e-02
7.666202207428227111e-02
5.595186751314577822e-02
6.710212222023985429e-02
7.961594020096068869e-02
6.278074560953338101e-02
4.805099079028001680e-02
5.568486423188077905e-02
5.317219429772089556e-02
6.821911815940170931e-02
6.827050021976494021e-02
5.486089541920356055e-02
6.972422819385748483e-02
4.825804817820197878e-02
5.779973471997499473e-02
7.663957336148438659e-02
6.140563668814863485e-02
6.337149137845900226e-02
6.235867378661225785e-02
6.852052818504346388e-02
4.662028955805706115e-02
5.647440118276823157e-02
8.765008622440424724e-02
6.394443562867439812e-02
6.143982321704345717e-02
4.408649035690122286e-02
6.088232040872288559e-02
3.725591321167892600e-02
6.950706288213201467e-02
5.807483577588724161e-02
6.672115405300267643e-02
4.847915128924006056e-02
5.328742868451605968e-02
5.206236775853326920e-02
6.189016317720141824e-02
7.562321129957037813e-02
5.199803506565421618e-02
5.049776525741428435e-02
5.453123705964715157e-02
7.463347669895990799e-02
5.704307125327744837e-02
7.616414314157279875e-02
6.207382697642616076e-02
5.899687250503325708e-02
6.952244502879803556e-02
5.984413520053546987e-02
4.602327272776882833e-02
6.020976326485404789e-02
5.177950289922535893e-02
4.909429496261658726e-02
7.363910514346415359e-02
5.428344234372831090e-02
5.816274508335358279e-02
7.125063380663221313e-02
6.550895312822731242e-02
5.809754370615340113e-02
7.116294278930390682e-02
6.056867160949176015e-02
5.758485502779676912e-02
4.455203099000695083e-02
6.325714012448035994e-02
5.827109007185935635e-02
7.868829060605458947e-02
6.497690505136424766e-02
5.943788698983953900e-02
5.533687894558620562e-02
5.889310469128120756e-02
6.881688779060181338e-02
6.034286219769483678e-02
5.376956334080831845e-02
5.919768251603874099e-02
6.283806055663238022e-02
5.634374920810947956e-02
5.685747281513380685e-02
7.172016838469219557e-02
5.356139994309117025e-02
6.511574597905250839e-02
6.075703625456217727e-02
6.021856592756588689e-02
5.996567177621169725e-02
5.822287605684427908e-02
6.655478266606820736e-02
7.442168308533320120e-02
7.270126466091827999e-02
5.334786954065201536e-02
6.531310595776508576e-02
4.390876278937720645e-02
7.351723306132025570e-02
7.545014486139134391e-02
6.294040813446606653e-02
6.478828042308187873e-02
8.170552834197469805e-02
6.529672258818040864e-02
5.110253428430180933e-02
6.595265856160324736e-02
6.986511833763554835e-02
6.965514853538579132e-02
7.304668291236574018e-02
6.140096236782950634e-02
5.510403072507092520e-02
5.043169207753570027e-02
7.924602680211879913e-02
6.867951568173247257e-02
4.909032736149870901e-02
4.841531678136851147e-02
7.767376144297603868e-02
6.805639151569781164e-02
5.618507812959341874e-02
7.152149597166415629e-02
5.621296617259123607e-02
7.654953486071841562e-02
7.157931254232106910e-02
5.588359738925377518e-02
5.967298933216182155e-02
4.374138603620719018e-02
5.094722788994644064e-02
7.467193665154882309e-02
5.172162476634284412e-02
7.060740799511364130e-02
6.156251123832635896e-02
6.978878997213089352e-02
6.331120975637846704e-02
7.465593808450288194e-02
6.989676638042102708e-02
6.222642593017421730e-02
5.048392528687530023e-02
6.105169398626328348e-02
7.001315449728613693e-02
6.238075811680148658e-02
4.884479643809579857e-02
6.172233780296505073e-02
5.291284417428730041e-02
7.918923744970726708e-02
5.841694623764284722e-02
6.182562994036862325e-02
6.009426132060498305e-02
6.419596580143539788e-02
4.141258751883210992e-02
6.557431817303996380e-02
4.797328969045885905e-02
5.034020254010716788e-02
7.455468849329334458e-02
8.009784354301398290e-02
6.027683855155126919e-02
6.296882866412867319e-02
7.016168910765473166e-02
7.246236095211551487e-02
6.891286271550539633e-02
4.696933031886385557e-02
6.902785283601221844e-02
7.617089677607993825e-02
6.332640365191419263e-02
6.871150951895435566e-02
7.057333075374183640e-02
6.789196713054283794e-02
7.698946259580106977e-02
5.097593845494398368e-02
6.980387990104990059e-02
5.182160101744248681e-02
6.045059574689349430e-02
6.737242282281384609e-02
8.720756012226524301e-02
5.464230162097313132e-02
5.268928682792138607e-02
6.333665825791814918e-02
7.807229503732006359e-02
5.417448138232981020e-02
6.994256540850456172e-02
4.917321003038863103e-02
5.156787976083496150e-02
8.335929600973585041e-02
6.628731336205498370e-02
6.977924208129868133e-02
5.195925684045452075e-02
6.473105167158410556e-02
6.049962803163751873e-02
4.795452684638017854e-02
5.291662191627999334e-02
6.678434592181609064e-02
8.100208234885536429e-02
7.968483609786278232e-02
6.118563184615623263e-02
5.328941376569883148e-02
6.374629662488483228e-02
6.328213095854695602e-02
6.239279169052446006e-02
6.523594329822010596e-02
5.166461762960979781e-02
6.763841129469663760e-02
4.696846218617730523e-02
5.804532818416916623e-02
6.119194320573192319e-02
6.037689859804193371e-02
6.084938863858131014e-02
6.660391855241243331e-02
5.542167563639952693e-02
6.280840484241771715e-02
5.466543496078860032e-02
7.410820238648624381e-02
7.821023945725714965e-02
6.908542711776494150e-02
6.528097898552906453e-02
5.719007267886465351e-02
5.758998473494852943e-02
7.929561319531995556e-02
7.279460463061843134e-02
7.365002810523899046e-02
8.476823201144949305e-02
5.945438677379839137e-02
6.648024329155530210e-02
6.313540641248073515e-02
6.431635068101293484e-02
7.898257466351761569e-02
6.129003486793133809e-02
7.023686273157123128e-02
6.625837154793129402e-02
6.393094722502473681e-02
5.992981243209389436e-02
7.085215394629874874e-02
7.161886479358045565e-02
5.615657655406366966e-02
6.175420905561378182e-02
8.500450788719561557e-02
7.074289571695735468e-02
7.040034828162586300e-02
5.377844433432180105e-02
6.904016783079441888e-02
4.940675389657910727e-02
8.197575853484695418e-02
5.869199965178640427e-02
5.774963293701206035e-02
6.944906807796885628e-02
6.458116218333424807e-02
7.330591796928134785e-02
7.820013594552546743e-02
5.885562238354980630e-02
5.960038283272967724e-02
5.537245666419603890e-02
7.248524652450022421e-02
5.675773382551397434e-02
6.755010522321994171e-02
6.635704704304397350e-02
6.639936438317806111e-02
7.110170606738486221e-02
6.115135766415310398e-02
6.740017977428718055e-02
6.453031051980295807e-02
7.511963973392150884e-02
6.756149225531100921e-02
6.812989872370769917e-02
7.028551484127723570e-02
4.606653241713337676e-02
7.170703015239746070e-02
7.500085915680072823e-02
6.517500896351570427e-02
6.790271702508819673e-02
5.322650981213734867e-02
5.638895922182118187e-02
5.725319301269871791e-02
6.400486280480030543e-02
8.716618670357464960e-02
6.013649055369865021e-02
7.202749756098007772e-02
6.466505818914898562e-02
6.449716132283070391e-02
6.465982759022922965e-02
6.654370630435657574e-02
6.829909818160256885e-02
7.007884617227652657e-02
7.209435439527192568e-02
6.791341381585437598e-02
5.762603894465462978e-02
6.581740655973926379e-02
8.015997016821867216e-02
8.573244989305958685e-02
5.902953429640164784e-02
5.632787978885795549e-02
7.551771363229477230e-02
6.545913913446441135e-02
6.583433208997818697e-02
5.105256549272315508e-02
8.120534175274921052e-02
7.783578120528375499e-02
4.892662052003825257e-02
5.984192955478471326e-02
6.919451699266451761e-02
6.345966362837007768e-02
5.845277349799230665e-02
8.832587254617423056e-02
7.971338761520646576e-02
6.354336458988556202e-02
7.769835328829162446e-02
6.485499595571654619e-02
5.462458826532445855e-02
6.135819736184468243e-02
6.866603581223526542e-02
6.143271587354744157e-02
5.996154460474707737e-02
6.119914085371770673e-02
6.183676027555994048e-02
7.592419676475370416e-02
5.635875874976952610e-02
6.557497916429043394e-02
7.116726334359760320e-02
6.925754794369452794e-02
7.133393539323386323e-02
7.559204883136146080e-02
6.044694245260916199e-02
6.106580847545828999e-02
6.299615742744166247e-02
5.615953494326346440e-02
4.949840093599036650e-02
6.518214934248862946e-02
6.132859070136857660e-02
7.379078538422989553e-02
6.121498451896655729e-02
8.443295959906094161e-02
8.088322238135757514e-02
5.964683930136367718e-02
7.583503420680691443e-02
5.318304907095335737e-02
6.507754809279879538e-02
7.273524195592806496e-02
7.499405305196961413e-02
7.092863648115353692e-02
5.937930390973353983e-02
7.197607665912705843e-02
7.853354521011655931e-02
5.540845501522965316e-02
6.785022145483962652e-02
5.459167276304502381e-02
4.951031939652023039e-02
5.630326897885630510e-02
6.920349033233155756e-02
5.782063636145410440e-02
7.891544839381871290e-02
8.451702682287333401e-02
6.245212542210956674e-02
5.301260613159201884e-02
6.960646058997922714e-02
7.726730940232434675e-02
5.744843764835865646e-02
6.677967212572009925e-02
4.467115308784275901e-02
8.314474830951498752e-02
7.491622096840595824e-02
7.152232825378708470e-02
7.433112149989880291e-02
6.546316889971418029e-02
7.619442774883933289e-02
6.477399231520124256e-02
5.989269202962735350e-02
4.798269593811172601e-02
6.885733227720440552e-02
6.577193454649167548e-02
6.917075846427918340e-02
6.695680637692705273e-02
7.386431574671506461e-02
6.411084828306955197e-02
6.243350709581315522e-02
5.959350881016780427e-02
6.630261263134726302e-02
7.938158517781540580e-02
6.804028439254232452e-02
5.867153174389924675e-02
6.163017210766249393e-02
6.084037061885009395e-02
8.205286674751084697e-02
7.383979040419524909e-02
6.497924526746452767e-02
7.152122206957477191e-02
8.053133574349484458e-02
7.354684744935376106e-02
6.920073576567968565e-02
6.595699434621717094e-02
6.082568669430414576e-02
5.983058021126575615e-02
7.596980854144788631e-02
8.277121273770748910e-02
6.668896600392175411e-02
6.523242303037474210e-02
5.539649176797369068e-02
5.910446032993676296e-02
6.977734345078515088e-02
7.523792572895116049e-02
7.445738973005418260e-02
6.188175648299571591e-02
6.230310809728844407e-02
6.486629327881826557e-02
6.493747570640097388e-02
7.060415880785850251e-02
7.520379808152995171e-02
4.081767393785754039e-02
6.214875473898883590e-02
6.592114148627797876e-02
7.537548278607811292e-02
5.609033317950473663e-02
6.358758643550012357e-02
6.850606775441436813e-02
7.226973539385213308e-02
5.658480766985158478e-02
7.546750272091667933e-02
7.664351342201185247e-02
8.089379253508824363e-02
7.662381902925742561e-02
6.624801200856622607e-02
7.959338410329964975e-02
6.761181735987492614e-02
7.281867454355510361e-02
7.096220271598768781e-02
6.507015193987740476e-02
8.412318523218072219e-02
4.637648988494207786e-02
7.625400001004015160e-02
7.707439738716374833e-02
5.874873350949681022e-02
7.383563465449798080e-02
6.155851273698129816e-02
6.912009606266147910e-02
5.638819760335948839e-02
6.327721835839192344e-02
6.318439630130739948e-02
6.933156233602004448e-02
7.230106292348270625e-02
4.938521665448015324e-02
7.002315384889855332e-02
6.374313719032080605e-02
7.614994562940780032e-02
7.994553895953820932e-02
6.876059721982684392e-02
6.926725190519129882e-02
7.669180829647791187e-02
9.305853625675346297e-02
7.695481456759299677e-02
7.793503918701866207e-02
6.862481639332372596e-02
8.514848335289000592e-02
7.691560582141970803e-02
5.783482639058811631e-02
6.517439973226665795e-02
6.200362027763681866e-02
8.013809220907092135e-02
5.567639160530349351e-02
6.222135443548018618e-02
5.284240636229214916e-02
6.926981513171953653e-02
6.172909797133194210e-02
7.188456963287791213e-02
6.119014275684313275e-02
6.939453694995877109e-02
7.178460343986903247e-02
6.522667248572923404e-02
6.675290524499126465e-02
8.070763896542863802e-02
7.024713586062558690e-02
7.540192003659897113e-02
7.121854813380343319e-02
7.721543945523397234e-02
7.280641390800654533e-02
7.907975680566005361e-02
7.619950152219656658e-02
8.302662796739572471e-02
6.920786663121081261e-02
8.875131319601746449e-02
8.080015608164593799e-02
7.439901117364827732e-02
7.789452767597897231e-02
6.864438702977918028e-02
5.765571338301504756e-02
6.124900379375090159e-02
7.577734990915960256e-02
5.552715737155520387e-02
6.560191659822532662e-02
6.320455802565413950e-02
6.379585247216937316e-02
6.878473729140688331e-02
7.367356420814387408e-02
7.564032742251738939e-02
9.071046220746033228e-02
8.261860029719760024e-02
7.374741300606618699e-02
8.271094727442238059e-02
8.577290618440569503e-02
6.986420040886538729e-02
7.775038570158401829e-02
7.448883301466656393e-02
7.665377219471214421e-02
5.871717881241721865e-02
6.556160194378156392e-02
7.487803577041875214e-02
6.479263410101158971e-02
5.285943435571399673e-02
6.284627717066099128e-02
6.901041903721689963e-02
5.968609680706292442e-02
6.559646626018417193e-02
6.255448146668504683e-02
6.079981829121894332e-02
6.073012025660189800e-02
7.365617385550854435e-02
5.736264717517425282e-02
6.580236487106091992e-02
6.448497195465463516e-02
8.736215497907687255e-02
7.925251882967375427e-02
7.143200312900646609e-02
6.881576693464637462e-02
7.762170764743482609e-02
7.739336606704165511e-02
7.125186639750331896e-02
7.268443085865722297e-02
5.611319627323533427e-02
7.626179249547571093e-02
7.972975225559138235e-02
6.808904390645567628e-02
6.563730994271997632e-02
6.725855923382234591e-02
5.753860756020658801e-02
7.236812209084785008e-02
8.605283832641830166e-02
7.050501478647264175e-02
6.418333642466209077e-02
6.699876630519981113e-02
6.694410701331485192e-02
6.554479505619181801e-02
8.237425187070973598e-02
7.259913050951756486e-02
5.825028164647839263e-02
7.630183301481738289e-02
8.030335528285159619e-02
6.957432193937913845e-02
6.682762834445971079e-02
7.780744055247579283e-02
6.993968510918589787e-02
6.354063722342653819e-02
6.271042552935977843e-02
7.441130490268717257e-02
5.867300988905266301e-02
7.178420750573155651e-02
7.236484775032298034e-02
6.503136733359257682e-02
7.507672039032581290e-02
7.878360702881986866e-02
6.520434598513259739e-02
6.841312284281375611e-02
7.986617551274878546e-02
7.900244665395654564e-02
6.042263999073702041e-02
8.529750753788804818e-02
7.949300881940973840e-02
6.746106255339451296e-02
6.763453935584426424e-02
7.830983608054326028e-02
8.147339735262602856e-02
7.271574300037751681e-02
6.775632913866883045e-02
7.002691181157622013e-02
6.974101629207916930e-02
5.738085157064002489e-02
7.769114958210560085e-02
7.757888099491645761e-02
7.611746746254813289e-02
5.355462079353903726e-02
6.909712161519918072e-02
7.168079563773699370e-02
8.169903269397930934e-02
5.761317691920814221e-02
7.648263120023730821e-02
6.236592999488370370e-02
8.175559250595940131e-02
6.222805149339551145e-02
8.000225850640875491e-02
7.015705485732230684e-02
7.201792443901747220e-02
6.171190736630247781e-02
7.295998064058710486e-02
6.499745101877273112e-02
7.188767894360187372e-02
7.769047856097813232e-02
6.354478368123124554e-02
7.016605096499779759e-02
6.608766930471493550e-02
7.288851727379111467e-02
7.867379836212534672e-02
7.131050081233548943e-02
6.562390014972194208e-02
7.478973525861054572e-02
6.607911351095795138e-02
5.321078465030697896e-02
7.187475248288059670e-02
7.514014061078076734e-02
6.929723626079432874e-02
7.012181039490970880e-02
6.910768027535445224e-02
8.181290089373143004e-02
8.267880070763281020e-02
6.565020596473074288e-02
6.298581186912605157e-02
7.484997331236692419e-02
7.205147854071052016e-02
7.714691774391685408e-02
9.342202985509605317e-02
7.013246175682279204e-02
8.253308729113011111e-02
6.768213584042750974e-02
7.264507507670947550e-02
8.246802672287627256e-02
9.075112460969991801e-02
6.618305336813964934e-02
6.796058938997723287e-02
8.239464340885747917e-02
5.767749514071853628e-02
7.246315155134648578e-02
6.940982508458685973e-02
8.075261700864054537e-02
6.449668650748116572e-02
8.841966901352830976e-02
6.727459837198887516e-02
7.346826590751757979e-02
9.226389151940277145e-02
8.100152561354991010e-02
7.055660249184052268e-02
5.981462860600066100e-02
7.376734808309504121e-02
7.961759237228065167e-02
7.204114050803138436e-02
8.216582374276672207e-02
6.228395341963984672e-02
6.091895866039703095e-02
5.731869017679296074e-02
5.538153027279718588e-02
7.054199379329062491e-02
8.250605272626171383e-02
8.732986851025652253e-02
7.978915587870086257e-02
8.012652534219551204e-02
6.870949792864122774e-02
6.424908522730378435e-02
7.641066172549784707e-02
6.990353508943360217e-02
8.432983348623783459e-02
7.588128651008566039e-02
8.528173771526756375e-02
7.403974042170040348e-02
9.246286601168940411e-02
8.032621635000788962e-02
7.994112388742252717e-02
8.541979551122530490e-02
7.584778952481888159e-02
8.715084713619587753e-02
7.685559065472435947e-02
8.932021005811532910e-02
6.503089439473290490e-02
7.274451560975497832e-02
7.318877881870619606e-02
6.197362327944579835e-02
7.659423621191133180e-02
6.847460026554755275e-02
7.115418455664174191e-02
6.746543343043893970e-02
8.285702658577612234e-02
7.742443522537460765e-02
6.687567581483025436e-02
9.476739145496083927e-02
7.430595560786064369e-02
6.836747307149224073e-02
7.165302270261976469e-02
8.268442567264244758e-02
7.980916188156088331e-02
8.340932545262702558e-02
8.564086906426661427e-02
6.775774278849414078e-02
6.743409432691237215e-02
7.482937370997513882e-02
7.048570831382848512e-02
7.935905103462737031e-02
6.667373344201577012e-02
8.022915587656309633e-02
7.808852819909938014e-02
9.875705588273454849e-02
6.464781510517812746e-02
6.715331914066108299e-02
9.887967993443805281e-02
6.424437264953294924e-02
1.050855024539341376e-01
7.820957217190829813e-02
8.622492267654890963e-02
7.383296536726600967e-02
7.221932594015773033e-02
6.410985874195868073e-02
7.795340848754631069e-02
7.412655774751242266e-02
8.133054753906510115e-02
8.655336962636647757e-02
8.356751945584275920e-02
8.687723555075685389e-02
8.987799291052953055e-02
9.763192512687124403e-02
6.797107656319711921e-02
6.684689165371693331e-02
8.703574654519097287e-02
6.978762940074195731e-02
8.092442871297343687e-02
7.482617513911596352e-02
7.243064676820105963e-02
7.377363855819808747e-02
8.419314017097512259e-02
8.388322421446621491e-02
7.936828323175497413e-02
7.467197280711763974e-02
7.285726645150800151e-02
7.662704404032827377e-02
8.851357991432445838e-02
5.966922721267976792e-02
8.713324427138499639e-02
6.834506029598851062e-02
8.276823633810000136e-02
6.007181713006039259e-02
8.335526561812239832e-02
7.833088542323840553e-02
7.496831121067293324e-02
9.086933320831888650e-02
7.110644102148211410e-02
8.967266186596221933e-02
7.963970033698306028e-02
8.339148394245664286e-02
8.010369036641293294e-02
7.114642568860166105e-02
8.514584111594575289e-02
8.928221733408622796e-02
7.834121412965634745e-02
6.837107864484824604e-02
7.553002751035756135e-02
7.047466343088122642e-02
8.318424307589651623e-02
9.420573359303999195e-02
8.043446962612364748e-02
7.736642465083677644e-02
7.699878886134606248e-02
7.621181885244213139e-02
7.581013794058992505e-02
8.049273218480949843e-02
9.896954423072794327e-02
7.301385201246264611e-02
8.071267764736189676e-02
8.773142448344573019e-02
8.076167314223146876e-02
8.290406777270455108e-02
6.658504959857831917e-02
7.734596442169190678e-02
6.792572941000041276e-02
5.504201263851933590e-02
8.165729844916545799e-02
7.923109302943329157e-02
7.685595825155319694e-02
7.110081189991598882e-02
8.589206723760524353e-02
8.815291928477113348e-02
8.221382030305567079e-02
7.157857417486121476e-02
8.764883276066309792e-02
7.302904762419683282e-02
6.008529824043605527e-02
7.018881102055728183e-02
7.288828052199521068e-02
8.541682218621104994e-02
9.349533162973575062e-02
7.000856440263163172e-02
6.790287376874702685e-02
7.417083548437691798e-02
8.687002368953354592e-02
8.368655569650956805e-02
1.002838366744195908e-01
8.166943858741414208e-02
8.040607617715082867e-02
8.379898431909346690e-02
1.089796864052495068e-01
8.036566572754394455e-02
8.117293716493885480e-02
8.163033187812923641e-02
6.837599408932890088e-02
6.593778302334037111e-02
8.576846576037355785e-02
7.798546095704646242e-02
7.245442511018979070e-02
8.721558817296753974e-02
7.172102124342971674e-02
8.481068234058911082e-02
8.265937372429076058e-02
6.114857921460566809e-02
7.891281918893569558e-02
8.219153478570949412e-02
7.686050115172400610e-02
7.324510388601490618e-02
8.441382541396685868e-02
6.645560213436774166e-02
8.922434148893389205e-02
9.393455261272637413e-02
7.977897487528845533e-02
8.254254095125673762e-02
8.933869442899228241e-02
7.013861032320242717e-02
8.127928941461211310e-02
8.129155986924299637e-02
9.451942063630698609e-02
8.627793911797401738e-02
6.985005736444777069e-02
7.584582268408729400e-02
6.565406119056051149e-02
9.107166600703724135e-02
8.648893100070530193e-02
8.118675826912488680e-02
8.562070234313545747e-02
7.465838549317874162e-02
7.285120369952419184e-02
7.862589100626593552e-02
8.904382605355128100e-02
7.813157900659394028e-02
1.016715898029949688e-01
6.756709152595165302e-02
8.635951220205495549e-02
8.167507198621407061e-02
7.650804812463224414e-02
8.554610858731449829e-02
8.102084872132377102e-02
7.712099522596525814e-02
7.863137537874691219e-02
7.451857113043605652e-02
8.739775491178986000e-02
8.339441901048869066e-02
7.786313320348663136e-02
9.688160965494595211e-02
8.711851137359055697e-02
8.297415463053242624e-02
8.270923011952739656e-02
6.945330286518940077e-02
7.282463799106059232e-02
8.324215313109437075e-02
8.925598651011826257e-02
8.539865987938975722e-02
7.481574366071509774e-02
7.353512368600235993e-02
8.590876078742197552e-02
8.652801102078365447e-02
7.229309562134214606e-02
8.995814456523770763e-02
7.838218147735818986e-02
9.022987509522921445e-02
7.393220821086449179e-02
7.981300028883379916e-02
5.561585337494212578e-02
9.406363682165608253e-02
7.555267933879382392e-02
8.090047165308339450e-02
8.001881083454820409e-02
7.444658604349242703e-02
6.188517322179531988e-02
7.486082024824572412e-02
6.893295005913338547e-02
9.559232919190542577e-02
9.508419668028124383e-02
7.966636652389298690e-02
9.416969741845265807e-02
7.775895893738724030e-02
8.735146394866949437e-02
8.232880198228040292e-02
7.547382790994003332e-02
7.870668410384756841e-02
8.502440654192960912e-02
7.305474456938071404e-02
7.907423673027695610e-02
9.292421317246138401e-02
6.819295643254721928e-02
8.241071216001731592e-02
7.117657032367906422e-02
9.266119858246125995e-02
1.040949683394879477e-01
8.967657046646300423e-02
9.076224017511823339e-02
8.901764997334554730e-02
8.100629949661654339e-02
8.578532877773113741e-02
8.544325583458564632e-02
7.120655788684511489e-02
9.195852251851217851e-02
6.095850873970772021e-02
7.684601016620179470e-02
7.797550044401597991e-02
7.760521354834776231e-02
8.378832968967261929e-02
1.008323120954560531e-01
9.819900209864793061e-02
8.011105318874130188e-02
7.278514394604888860e-02
7.420661591338267860e-02
8.237465161742334174e-02
7.538306220654047984e-02
8.251687359741255445e-02
8.155086056856025722e-02
8.163577412911843245e-02
8.129209709261099592e-02
9.369496825012336993e-02
9.142896210915213429e-02
7.418391533146893868e-02
8.484086891163546140e-02
8.313051485626293813e-02
7.508825711632659272e-02
9.277943611844435834e-02
7.288160962287505706e-02
9.035037636181007803e-02
1.055300651793164568e-01
8.823419535834277350e-02
7.765403663039614768e-02
9.358063084956234901e-02
8.539714648362906058e-02
8.744805145945155900e-02
8.062734318065792327e-02
7.711387140013284403e-02
7.753471216675374145e-02
7.636822175310277461e-02
7.876537830253158012e-02
9.352435106404059784e-02
7.870283494634110200e-02
7.753144143187513937e-02
9.851594486479545165e-02
8.145646027143754742e-02
9.765518591462170328e-02
7.819257149035378773e-02
9.657764731338991382e-02
7.136115011303731381e-02
9.019232496372420194e-02
7.708621273718148370e-02
7.646875293574671717e-02
7.467713489456384579e-02
8.202807984575329059e-02
8.576256049286866412e-02
7.432039059165200523e-02
8.546318343380286675e-02
8.407657342504692988e-02
8.126814058268205798e-02
9.316063771011007244e-02
8.310553679991738996e-02
8.311600643226828289e-02
8.918423112797933816e-02
8.054890810228204634e-02
8.144626541004679199e-02
8.764838918038088400e-02
8.952760142638396812e-02
9.136617719253237180e-02
8.586101376477098257e-02
9.140711548058222391e-02
9.160246394299424721e-02
6.873196795929865932e-02
6.589510947299988264e-02
7.595098879002444570e-02
7.504971139423240178e-02
7.989329646888880532e-02
7.504230133322924157e-02
6.882923407432785246e-02
8.047747001891722429e-02
8.752818560885089472e-02
7.824633681181682177e-02
8.058619791710103231e-02
8.174734853946188928e-02
7.438896852057730325e-02
8.636209055482164942e-02
7.656213373016793056e-02
7.780446830721872431e-02
7.623083943909393645e-02
8.824433177241332305e-02
9.267943916772626578e-02
8.642801051425913483e-02
8.499320912534126526e-02
7.607051644350756869e-02
8.537220552578560218e-02
7.995249913516440377e-02
1.027863195732663798e-01
7.541997846128573046e-02
8.580548720805365737e-02
9.133853607875121183e-02
9.031942912605733786e-02
7.986427314602370653e-02
7.870627416059432224e-02
8.465769032090483814e-02
8.332312636469674239e-02
7.840178990044860408e-02
9.300691365850344283e-02
6.904720938034286659e-02
8.979911308612720244e-02
8.593848436876581898e-02
9.985005153357617846e-02
7.537427573313357221e-02
8.255197607589249975e-02
9.042720562893014069e-02
8.823338107721809265e-02
1.060933036873045743e-01
8.761862938192582773e-02
7.117209394058111871e-02
7.793333011197868532e-02
8.119883575373977591e-02
8.917068205024952787e-02
8.278070053692472563e-02
8.049313919228490155e-02
7.977725289465904812e-02
9.544818762466071582e-02
9.663995740002960522e-02
8.901503845709397844e-02
7.506821396466596685e-02
9.225702394090548597e-02
9.631507610950763854e-02
8.867264946628598821e-02
8.818462473759912379e-02
8.362261188883408913e-02
7.129109855136177287e-02
8.400354358023062740e-02
1.122531235051260207e-01
8.626023770854451822e-02
8.138688113183044359e-02
8.860673044900317652e-02
7.646949012033814330e-02
7.483943061576489586e-02
9.400777496639264874e-02
8.865629031472264943e-02
7.345922886594387358e-02
9.180228933661753465e-02
7.129762959680030487e-02
8.915057080108568233e-02
9.494634555066548687e-02
8.209092580428378749e-02
8.144842686870175374e-02
8.105070266049961558e-02
8.565469976453224388e-02
7.843786450836370827e-02
8.268731673522468351e-02
7.241056053702936424e-02
8.331273041600244234e-02
1.060127658423969110e-01
7.843633301252814216e-02
9.639463147028361212e-02
9.380548682827345719e-02
9.929044357445980518e-02
7.523399112631744268e-02
7.713285896895744065e-02
1.137481023366818528e-01
8.211671945155263330e-02
8.259534335620297152e-02
8.338647094045209540e-02
9.135505273949787175e-02
9.514284050413993055e-02
8.780465407980356241e-02
9.483931513272964020e-02
9.403987125981169704e-02
8.292005195452552269e-02
8.564788985832322288e-02
8.386668274138409096e-02
7.145840802500411093e-02
9.431454750988493840e-02
8.528601236554324283e-02
8.458881826333754239e-02
8.892425177289897675e-02
8.091344082488810541e-02
7.497127003323798833e-02
7.563891867803526625e-02
7.605758587303899920e-02
8.007420211794478992e-02
8.282926451982300375e-02
9.740804900949223688e-02
8.535570654183444184e-02
8.223353703155349137e-02
7.817583927282047151e-02
8.225319976930212107e-02
7.816861205435485238e-02
1.016137052458956497e-01
9.084870909089064195e-02
8.939106910129757111e-02
8.823263669704850543e-02
7.620774098754634629e-02
7.357881484955429430e-02
9.389196418865158877e-02
8.360811737684695211e-02
9.138112637668552307e-02
7.725781497945781451e-02
9.474955965257775281e-02
7.169118914996229497e-02
8.928399105041134876e-02
7.837753305738277831e-02
9.349555070306998783e-02
7.917647489923050619e-02
9.332866880165721635e-02
1.020699570826402031e-01
7.967630890263807664e-02
8.809621500302851349e-02
8.540721308111456911e-02
7.514581285716599723e-02
8.182277223491291052e-02
8.730153074862698204e-02
8.147225962969054103e-02
8.340104200081466246e-02
7.959554341412859724e-02
7.411217587674460983e-02
8.785581653888170639e-02
9.402462998736808852e-02
8.025869935425598845e-02
8.028473423448272139e-02
8.485478326215532829e-02
8.143288508289886485e-02
7.925985486568723482e-02
9.943500730402674015e-02
8.804087320723653909e-02
8.173087319505101256e-02
9.570126157060573902e-02
1.005112015082857135e-01
8.334768468794001572e-02
8.989510088547746081e-02
8.977196991536651183e-02
8.093609911729693351e-02
9.733955920912366888e-02
8.009329504140091927e-02
8.339350427054996462e-02
9.169413036228946101e-02
8.769140778036310646e-02
8.425558119266655932e-02
8.395122284547219815e-02
9.512964759173778151e-02
1.064026154411922137e-01
8.444718148388437318e-02
7.609009148528531052e-02
8.665193876497929992e-02
8.972225620695997717e-02
8.174086919479164881e-02
9.981369995031504072e-02
7.896064400787414228e-02
6.772864169408764068e-02
8.150253210395637382e-02
7.981214448526700866e-02
7.738908426595646206e-02
8.993771401848837943e-02
8.018448691020485519e-02
7.718148482322988169e-02
9.475188862854638794e-02
8.258455125807444286e-02
7.335284837689103055e-02
8.838828148365061865e-02
8.532699377917128680e-02
8.024991021783017819e-02
8.388810841161080389e-02
8.719174996581458004e-02
9.564749164797103909e-02
7.313593458478860609e-02
8.749664070946308603e-02
8.881806793680604994e-02
8.606345146057639561e-02
8.633725123166212378e-02
9.055290222317023685e-02
9.459287433123489408e-02
9.722664301026652522e-02
6.894308161068568586e-02
9.875487931589256585e-02
9.363165341085229187e-02
7.844744901688317784e-02
8.495854064584543175e-02
9.006829745182015623e-02
8.619180684879015897e-02
9.485270866208229956e-02
9.205364065616333802e-02
8.769984595273373762e-02
7.702148049326119905e-02
7.923329500599016195e-02
8.365051001725694324e-02
9.461456110720749269e-02
1.039660650435118988e-01
7.767476113704870067e-02
8.570367127610332980e-02
8.881667129929059212e-02
8.748662358697077701e-02
1.016768567273911017e-01
1.028403151492345013e-01
9.805529773370762203e-02
7.632270195994016182e-02
8.244456261773880357e-02
9.357161049277140652e-02
7.547409181247957677e-02
7.197070963614940475e-02
9.535872042702327189e-02
8.922961263885204053e-02
8.818683433245481929e-02
8.427996565243782434e-02
9.170819195256647849e-02
9.034175066004648813e-02
9.545093635512073849e-02
8.611333090053557848e-02
9.357587891898844212e-02
1.005240716473655427e-01
7.781386026717306004e-02
9.451681698904453033e-02
8.185945041635700470e-02
1.046797230975091281e-01
9.356880373996506739e-02
8.099862291331069719e-02
9.947074583822193561e-02
6.911508427055043646e-02
8.213452203496456050e-02
8.726150952626961221e-02
9.091729832476283524e-02
8.844423739753572156e-02
8.839749682268796538e-02
8.690270037635453027e-02
8.855788974065537111e-02
1.012695056533820387e-01
9.033537113881480451e-02
8.187579907093756049e-02
9.697109789636922106e-02
1.024831859691883174e-01
9.874697123335481053e-02
8.108852870451875583e-02
6.728727301399345384e-02
8.538672087753347573e-02
8.313822256089520302e-02
8.415495222957117272e-02
8.531790058264056287e-02
1.059213541056133051e-01
7.581920580572835966e-02
8.442566861913949894e-02
9.379208540671572780e-02
9.005445497724692827e-02
8.334155941734391893e-02
8.719332783483550731e-02
1.106700019927455703e-01
9.971399437727068715e-02
7.169510739044511471e-02
1.019300428633385103e-01
7.828420574130152965e-02
8.745253873313539594e-02
8.974144571685802041e-02
8.376793524371804744e-02
9.291870546401659325e-02
1.025688762649188263e-01
8.448285276570348390e-02
8.620681200760529905e-02
8.955677044706958356e-02
8.101461936205971159e-02
9.489735267139384756e-02
9.690721425172323100e-02
1.075528601171073517e-01
9.999395801639661407e-02
9.489255359568755932e-02
9.776497575506393201e-02
8.295623469753074519e-02
9.829445024569509470e-02
8.373268937834923986e-02
8.946921353967433876e-02
8.435171569124162716e-02
8.897355485271632447e-02
8.335699545441029035e-02
7.849609187801342980e-02
7.850625429011767742e-02
9.521680450127029127e-02
1.059160144778163726e-01
8.523067274409974747e-02
8.780519932211768019e-02
9.867654236903751486e-02
7.754662577373126753e-02
9.106010368537750810e-02
7.798824848041709112e-02
8.965535832953153150e-02
9.465809451796118601e-02
8.726578450258691555e-02
9.156250778597829765e-02
7.492950457203643999e-02
1.015722224387280714e-01
8.892294862160760038e-02
9.287459980479635668e-02
6.703020567781012296e-02
9.142503568456625263e-02
7.606291518122650086e-02
8.675626262987233550e-02
7.552802625363012889e-02
8.292323425647947499e-02
1.006027407706158866e-01
9.392070434628706221e-02
8.836784217798218655e-02
7.394265740598551795e-02
9.202197123992944539e-02
9.374363147173898902e-02
9.104101855648710773e-02
1.030815921800591201e-01
7.649293702317011556e-02
7.463071614909422280e-02
9.346793350584126081e-02
9.176911224951855850e-02
9.407230070177037551e-02
9.183385270958174806e-02
9.111026313853981540e-02
8.648354676967895394e-02
1.010664401245608829e-01
8.940287561979828879e-02
8.360776898332454576e-02
9.097150124667598148e-02
1.056727503870868168e-01
9.932049176670254553e-02
9.516781576258727393e-02
1.006156088916116964e-01
7.899930875794386465e-02
9.371266015548833372e-02
8.650006220479346253e-02
8.686390954361927763e-02
9.160281470151836192e-02
9.596521067258519111e-02
8.450358211053393687e-02
8.236597265078875185e-02
9.669943818030977967e-02
9.498953611037941336e-02
9.768193562600918645e-02
1.038096942264353784e-01
9.899980981732910135e-02
8.951323588125312258e-02
7.231449618400914714e-02
8.521752752048115942e-02
9.141018308292458983e-02
8.184723090229498177e-02
8.576234805295809838e-02
9.352776006926695473e-02
6.903762309863463453e-02
8.263815714751616970e-02
7.974281043668741964e-02
8.135907970250574883e-02
8.346729769526908815e-02
8.490012656022211113e-02
9.492349108187139728e-02
1.014122732978894603e-01
8.972572575816650797e-02
1.033074018172138592e-01
7.474880881861530046e-02
8.145256177099770289e-02
9.676620054368421930e-02
1.069086540212992598e-01
7.804648989471220377e-02
8.875607627529825960e-02
7.813058550125390189e-02
9.505248673912262969e-02
1.099911417262189606e-01
1.012616187183029287e-01
8.666071286275070507e-02
9.103733633451288609e-02
8.412947788773911251e-02
8.435928489892481619e-02
8.484996189975277381e-02
1.008309441792620692e-01
8.077345094062991782e-02
9.611747496258953027e-02
8.565041711923601642e-02
8.311042092124600045e-02
8.176691945218540758e-02
9.286083292665862909e-02
9.791342325680996161e-02
9.469259321079905034e-02
9.117315518504263971e-02
8.884426011732535211e-02
9.524068338358218644e-02
7.390155146286235543e-02
9.165378654215265708e-02
1.098202045566734342e-01
9.314033227966585227e-02
8.971500584725530802e-02
7.988983155604355291e-02
8.074632137588182157e-02
9.945356024982870968e-02
1.014774429999087402e-01
8.890945088092408466e-02
8.700547980912526347e-02
7.872001088833797955e-02
9.419220846807788150e-02
8.945400777668392756e-02
8.440046514923298104e-02
9.597501595294555266e-02
8.331403318318035545e-02
8.131739485646269361e-02
9.936492826526741040e-02
9.814400846183019000e-02
1.017960149249345220e-01
8.119020424988032669e-02
9.812901579966441801e-02
8.506069945508214214e-02
9.233500519246833071e-02
7.390846931772501738e-02
9.304538118991019513e-02
9.632056591597971951e-02
7.636823698558327378e-02
8.703942179644669208e-02
8.227974499017250143e-02
9.349568359968524200e-02
8.517536843735876162e-02
8.870822508566954256e-02
9.537837529504722411e-02
1.060591362828024187e-01
7.984439325618392091e-02
9.778327263791741775e-02
1.173897960857450407e-01
7.785997430035877798e-02
9.493044577539658246e-02
1.101133497173504422e-01
9.029547235149794349e-02
9.719025684402933518e-02
9.149096414766982877e-02
8.787684292994756008e-02
9.106005132898878363e-02
8.701299420386714167e-02
9.643099933142526559e-02
8.598275210424294324e-02
1.036456842444116733e-01
9.652873667379080480e-02
1.004789357893071527e-01
9.001038661061531998e-02
9.280107910162092855e-02
9.816616201787058127e-02
9.201966934928974828e-02
9.812720144748228457e-02
8.244834236134340744e-02
1.000734046871329386e-01
9.485251518253390302e-02
8.502450366220822009e-02
9.953747158054655764e-02
8.951358850270545175e-02
9.250250638116565283e-02
8.955402048735369713e-02
8.480441800372880146e-02
8.278198631908406657e-02
8.698331952161333924e-02
8.474031223816366754e-02
8.809863832505757109e-02
7.669122926596093348e-02
9.966138706884919429e-02
9.193499877445174273e-02
9.602496411947589183e-02
1.030210719990530960e-01
9.320711054954393393e-02
8.731990811108289452e-02
9.262654583101713468e-02
1.080529592203419570e-01
9.555493903061737515e-02
8.762841200704435396e-02
9.184368136438759989e-02
9.110888707678244103e-02
8.877633099343949785e-02
1.056740165709773305e-01
8.886315908592068435e-02
8.745277472588004752e-02
8.624678939350503837e-02
9.115750766534551353e-02
9.686420862736605519e-02
1.049417978579888361e-01
7.895966850306161688e-02
8.532870773128463371e-02
1.068795060832557070e-01
9.740751210520826042e-02
1.002178804206777241e-01
9.890094936391212455e-02
8.523482766139552080e-02
9.071315558869748330e-02
9.342549751994665141e-02
9.467446763509225482e-02
9.150620387065604155e-02
9.628662951044898721e-02
1.043185282618947635e-01
6.946594876810392727e-02
8.577176616480425286e-02
9.392038085954404480e-02
9.764613042176957525e-02
1.109399583409847734e-01
7.312560985871156827e-02
8.062493116787268488e-02
1.073089282630408092e-01
8.475659347711968217e-02
8.984372680713553772e-02
8.676105367979734806e-02
9.410757699571908885e-02
8.194368847416941271e-02
9.257640795707038073e-02
8.363463530889667097e-02
1.081585669710850850e-01
1.117885251106400524e-01
1.044687662243637821e-01
9.293028304292261232e-02
8.310900113138999790e-02
8.447974259737005276e-02
1.088150303661310908e-01
1.001580289710458233e-01
8.837811901512258872e-02
9.357528133288731120e-02
9.563432165031313104e-02
8.254018149984147790e-02
9.599223256497868562e-02
1.038771601359813473e-01
8.666416659095392550e-02
1.009690641108274556e-01
8.629407661044752320e-02
8.081587056338372654e-02
8.309430011455354315e-02
9.656574989964705757e-02
9.030636656833265774e-02
9.421880884300164183e-02
8.402681857091708062e-02
9.514472739661077039e-02
9.394199975866809882e-02
1.061139741696139893e-01
1.001494483540745078e-01
8.777859099365173390e-02
1.027605041473262371e-01
9.025452449439202995e-02
1.051235190253438784e-01
1.057655414355638951e-01
1.027995930243010697e-01
9.331057565608423532e-02
1.017915984636027782e-01
9.350409863468057969e-02
9.862702808150496103e-02
9.820735013678186243e-02
8.935322999814258871e-02
9.290552547491373603e-02
1.040432618839460810e-01
9.224599382187369245e-02
9.816786072404729002e-02
8.960728175381936500e-02
1.084900186498041624e-01
1.159102782460363079e-01
1.092148172964311353e-01
1.128642492712846057e-01
1.151008498485334430e-01
9.083220519467358200e-02
9.536263954185277003e-02
9.526957497692907506e-02
9.479131520623776397e-02
9.906022512989393070e-02
9.091978864943305039e-02
9.557416727819287305e-02
1.110171938680745291e-01
9.118605396764692395e-02
1.015983915044704200e-01
9.505037397098857477e-02
1.036441720500951430e-01
1.076391035371838945e-01
9.930143260415986994e-02
9.660543601048345030e-02
8.565677571843069438e-02
9.422743250249011882e-02
1.126297566339822809e-01
1.143902801198013325e-01
8.397141370261751447e-02
9.403909351449070420e-02
9.117573891855430823e-02
1.066690168802914840e-01
9.915499579166854593e-02
1.068174381991665867e-01
8.842049245285343861e-02
1.023816434807814368e-01
9.626089987735916842e-02
8.621147203926339542e-02
1.024661770876023614e-01
8.626115042393471544e-02
1.004772477096089467e-01
8.614432977191671670e-02
1.039508433010228050e-01
9.223534491144956549e-02
8.676054828836134158e-02
9.625305312072293673e-02
9.840865418480190807e-02
8.474462610330828205e-02
9.947258562174846053e-02
8.953099299142644463e-02
1.013872755228788364e-01
1.080082862736914950e-01
9.850548626205436753e-02
9.551849549716304177e-02
9.720145800920869383e-02
1.072170924100756539e-01
1.061108406649130392e-01
8.878898810912470851e-02
8.812184852415133607e-02
9.480693289522570955e-02
1.036071670058793526e-01
9.277316989091814736e-02
9.486879490944410964e-02
9.806596192245264909e-02
1.012042455779725569e-01
1.141565453146999587e-01
8.330334624841879976e-02
9.400897481833199454e-02
1.143525344984280545e-01
8.773183493687990164e-02
9.794156270702097933e-02
1.066852475968382008e-01
1.002924327224574835e-01
9.238069731027087617e-02
1.033786018330880158e-01
1.045177349700402297e-01
8.819138558476727341e-02
7.900209080727427224e-02
9.413549140526270009e-02
9.630510232269608173e-02
9.099244312819843028e-02
1.094905311878921622e-01
9.343770768288650608e-02
8.871667921703485504e-02
9.994222290126988928e-02
9.968212828514959323e-02
9.851489708386709787e-02
1.042146897531274902e-01
9.913949870395601105e-02
9.748384710243944429e-02
9.737130733847834674e-02
1.101371147949370688e-01
8.486610351505803618e-02
9.043303652321381392e-02
9.031789601898028430e-02
1.040270771058840471e-01
9.531238845702035001e-02
8.852842996218796001e-02
9.024039156842739162e-02
1.076075408779893910e-01
1.028078977217743162e-01
1.067957811743806135e-01
1.007219615663653284e-01
9.969158470571361230e-02
8.673669878604660377e-02
1.074816719904113094e-01
1.004787068074109724e-01
1.056104317255440045e-01
8.899911925084627584e-02
9.611466093361563379e-02
1.098336771167321424e-01
1.085084266528958813e-01
1.081486052678002630e-01
9.584321864569431138e-02
9.864525246655467261e-02
9.735087068579835468e-02
8.119251430668054936e-02
9.847589612103228862e-02
8.828802062087046099e-02
9.667267261064856065e-02
9.403022219876715215e-02
1.089528600047483947e-01
9.400067427734649927e-02
9.560744237910259735e-02
1.053055543198775368e-01
1.137684952016912998e-01
1.086989430341688129e-01
7.884332404077655510e-02
1.058257699016110359e-01
1.029749243656296193e-01
9.622538984182550659e-02
9.870152916177796221e-02
9.686492235616882274e-02
9.327796781366855250e-02
9.788461329192471583e-02
8.796250834100305394e-02
1.070811304156392280e-01
8.779417205568389171e-02
1.019973777322682046e-01
1.091125133305026196e-01
9.979221693322776199e-02
1.093983687585333431e-01
1.068815978944661349e-01
9.734335025706361555e-02
9.634303340513067360e-02
8.518911790253187732e-02
9.743407343010797306e-02
9.045073662869090869e-02
9.697565708329772272e-02
8.943657422322835726e-02
1.008465611540064338e-01
7.953443736030023359e-02
9.767632482201105137e-02
1.024991859413100365e-01
7.871421917810225710e-02
1.063158999632057289e-01
9.726268862915606050e-02
9.718878983295275997e-02
9.176045374254619691e-02
8.757480394117438116e-02
1.045316906828904491e-01
9.478866702235153041e-02
1.057490663482625326e-01
1.023166734401524530e-01
9.305545147361092562e-02
1.149312854895331720e-01
9.708942511898556449e-02
8.343080356173067369e-02
9.168113608438976936e-02
1.032718522828032642e-01
8.713652608459729332e-02
1.069033340174343483e-01
9.630279116687869012e-02
8.627466565660488196e-02
1.093092535614600680e-01
1.037711449336817526e-01
9.355468429436072930e-02
7.875028359405741862e-02
7.350547820209774041e-02
1.044932872190766360e-01
1.037984305246488770e-01
8.672237943299417051e-02
8.844547675901390238e-02
9.831874749142040237e-02
9.476843898668553534e-02
1.154987854347843679e-01
1.133121351750039640e-01
9.700613965190275911e-02
8.713610597360441079e-02
9.240618321664553769e-02
9.553605201951084758e-02
1.011488605626047615e-01
1.019243777957448832e-01
1.021137144314332723e-01
9.808916132706789470e-02
9.683304366983827571e-02
9.776466622266541395e-02
9.939409784277308813e-02
1.063252177700263063e-01
1.151928457637481085e-01
1.124314488785192051e-01
9.433464476755168415e-02
1.169953474342621813e-01
1.031256118340913991e-01
9.949808967260141690e-02
1.109085129374594025e-01
1.087473852996760221e-01
9.518563041322605778e-02
9.691513088944285481e-02
9.635191793451065856e-02
1.110192586290724981e-01
8.926318792174044170e-02
9.953872295112588253e-02
9.817739070161986270e-02
1.085025961825923230e-01
1.021315853952193403e-01
9.549284141430564032e-02
1.057068584811079043e-01
1.004762337644708042e-01
1.038578945182203755e-01
9.877229400915986390e-02
1.034734879171840122e-01
9.359328162198665702e-02
9.962750665039281361e-02
1.008504641328763635e-01
1.021547260818575775e-01
9.907856209311872997e-02
9.832926667952175681e-02
1.100529679834982011e-01
1.025049499463797364e-01
9.408335628991344735e-02
9.669364181601521058e-02
8.123759815063681666e-02
9.063326965282440806e-02
8.327959816185882824e-02
1.149512589179362276e-01
1.069518996166877040e-01
9.816614976781307123e-02
1.073936648657472792e-01
1.054847530259972327e-01
1.097141926955357422e-01
1.075584194651570819e-01
9.040739380963323801e-02
1.138290460447668045e-01
9.502668493093999191e-02
1.065520112708321920e-01
9.914698076657273151e-02
1.022171900978905840e-01
1.036181631576828938e-01
1.099898870756989000e-01
1.061649677091141969e-01
9.058973829238836650e-02
9.191779250735071516e-02
9.820319139973041067e-02
9.614631168641864234e-02
1.156531351085953729e-01
7.759998102691492705e-02
1.009633743709724002e-01
9.729292409039627665e-02
9.972526013640685416e-02
9.476618541070938595e-02
1.160699204944138363e-01
9.769191529764004178e-02
1.049640099479342836e-01
9.907931648827672522e-02
9.766604426461165944e-02
1.175524588527803727e-01
1.181352026413982625e-01
8.201563172673878577e-02
1.088307164270953670e-01
9.459710533809422006e-02
8.956354387271030226e-02
9.160567016093001946e-02
1.036214441017937887e-01
1.080408667954247670e-01
1.219641197589561299e-01
9.434527950006336983e-02
9.597156313567944963e-02
8.750656816131444082e-02
1.027852616649657658e-01
1.126326627908337263e-01
9.825591911283736157e-02
9.437797131803474238e-02
1.161113229987345979e-01
9.650936896098581685e-02
1.100179127070164686e-01
1.200147790796378955e-01
1.182876524803928436e-01
1.015530083458968946e-01
9.937053338301768401e-02
1.208823887289644933e-01
1.007250306311129051e-01
1.084432963402997691e-01
1.029430898293086649e-01
1.098989167760461710e-01
9.373505695632260160e-02
1.030404063336879117e-01
1.090329935177937470e-01
1.196804894079159104e-01
1.007799881002799242e-01
9.344396872759951067e-02
1.101280079796456979e-01
1.234608446120364772e-01
1.063271860216303266e-01
1.146975137044437543e-01
1.028920979612437669e-01
9.806994780413237633e-02
8.786048506147510484e-02
1.091580211581183596e-01
1.042356328123802134e-01
9.779551998911054089e-02
1.120831571962064704e-01
9.933223713909625219e-02
8.755571373189800777e-02
1.071649897657439843e-01
8.632334904911717621e-02
8.433309643811134904e-02
1.061201405943581755e-01
9.944580274138110909e-02
1.126892458999369656e-01
9.486908084340159308e-02
1.097011350230755189e-01
9.831673943870254673e-02
8.881494803734905907e-02
1.020522458357293605e-01
1.195868068263859774e-01
9.795514012190849329e-02
1.138703143664685363e-01
1.084518252951311434e-01
9.849681393870854396e-02
9.294087326410105376e-02
1.038680706934946713e-01
9.875125112268980099e-02
1.043237949171574031e-01
1.011001944344865344e-01
1.108975027852237283e-01
9.484839223072789871e-02
1.074192397054578862e-01
8.670607695212724508e-02
1.227226595171277967e-01
1.238609855351671812e-01
1.062552132655809056e-01
1.145262271271242638e-01
1.117623314545117957e-01
9.728699781841479433e-02
1.088755750603574574e-01
1.038666853912850185e-01
8.765162372651137679e-02
9.199997517443268824e-02
9.245284256567724845e-02
9.804820617270444683e-02
1.047903907037744942e-01
1.110502525606945068e-01
9.671363138097414935e-02
9.565296153292730807e-02
9.344632260857620165e-02
1.163820500501112909e-01
9.869472515227026288e-02
1.095393574203366860e-01
1.068913675342490627e-01
1.060050847160155241e-01
8.794048262176201725e-02
1.035454268729951721e-01
1.185761260326037847e-01
8.253855361320325268e-02
9.892520129570657461e-02
9.068299046963933241e-02
8.906423422940090706e-02
8.690152515594161409e-02
1.104778550013418431e-01
8.683578706333196229e-02
1.127922066915724303e-01
9.704358419776422384e-02
9.662871904849605620e-02
1.020296320587293082e-01
1.204259316520822215e-01
1.021857255352308091e-01
1.103558793179948705e-01
1.035847664988025496e-01
1.001983141747561784e-01
9.527743138359053010e-02
9.982530178360943252e-02
1.000825812159408523e-01
9.804512873960793962e-02
1.106574312344940914e-01
9.427143927367188925e-02
9.293321806734410051e-02
1.059456838440736570e-01
1.005758949656885004e-01
9.534787229011366938e-02
1.041299968969376238e-01
9.781645048407644483e-02
1.224154372850473627e-01
1.050638635979396357e-01
9.586734164083279830e-02
1.083544918896298392e-01
9.982263172433707143e-02
9.681557868428292135e-02
1.192159377043944674e-01
1.046631624661957527e-01
9.479099007688261691e-02
1.195741157732830851e-01
1.181354440679635159e-01
9.151651487314446665e-02
9.923030354754347471e-02
8.949518676490005042e-02
1.083990947464067156e-01
9.064438628665658082e-02
8.001852280797684680e-02
9.210706021859831061e-02
9.710531808367812989e-02
9.807429837800804573e-02
1.120720133574911598e-01
9.361931996911036780e-02
9.901386042144413868e-02
1.111498689982997334e-01
9.914447512414174823e-02
8.719303986561213748e-02
1.150122143507702616e-01
1.029118781000220584e-01
1.069280577622071793e-01
9.961045392465063542e-02
1.124999291872721130e-01
1.154552677176585163e-01
1.202053738348958650e-01
1.127487324503176902e-01
1.040354072129821561e-01
1.109640052103030711e-01
1.191296472708528453e-01
1.054291800235365173e-01
1.007210583498744372e-01
1.178133611791298829e-01
9.815416756184359992e-02
1.112696396063427573e-01
1.014140397182822645e-01
1.213501887298789883e-01
1.041857127111746606e-01
9.138659780062687032e-02
9.204181720255343035e-02
1.005329895111901212e-01
9.247703932579391661e-02
8.978702197048728240e-02
9.560678243173158231e-02
1.104709466065024043e-01
9.423410791664518782e-02
1.008767909688976921e-01
8.537327040633882480e-02
1.017707726182158906e-01
1.010518869625096489e-01
9.980594755496947912e-02
1.028600461525028126e-01
1.134368576376727639e-01
1.021699399423509069e-01
9.788570137207235067e-02
1.064193363666496722e-01
1.026096308141876967e-01
1.011313352597404680e-01
1.021666967553381267e-01
9.333933276619023334e-02
9.765486124129596490e-02
1.148186151817317396e-01
9.055418309371411623e-02
1.014222815803329930e-01
8.363564666614443921e-02
1.000689143066559456e-01
1.006870051812071148e-01
1.130987756114850695e-01
9.325286843089805600e-02
1.065187913407347892e-01
1.089316478022543250e-01
1.002378872984899527e-01
9.123372022228648515e-02
9.233067659745559930e-02
1.118834005993261799e-01
1.182104955469167884e-01
1.142410201669488423e-01
9.492867801605431310e-02
1.027719496462126680e-01
1.175292709305683497e-01
1.120413524417462198e-01
1.150196794924094046e-01
1.069407639662382087e-01
1.066015902206699228e-01
1.084637534884448640e-01
1.071828840660340038e-01
9.600401691793365722e-02
1.027348549925579252e-01
1.171009150101518792e-01
8.188142522839356174e-02
9.978359341246130498e-02
1.013972235422077178e-01
9.259011967558734846e-02
1.014163194622356434e-01
1.082559194488789539e-01
9.740542428171922174e-02
1.038522385013491978e-01
1.124387528909323863e-01
1.168307401101649906e-01
1.035859504129566372e-01
1.079592897031078080e-01
8.667608518848639310e-02
1.208807073940727367e-01
1.000994495896029013e-01
1.005015752086235725e-01
8.894961048856107888e-02
8.146926160539631756e-02
1.086100521812145003e-01
1.115341138264919901e-01
1.099952489325925209e-01
1.158704510198712567e-01
1.183371778393351170e-01
9.754152552684226818e-02
1.013023435700277780e-01
1.095331754317756534e-01
1.134596130886619259e-01
1.069945300653430409e-01
1.174225417548022399e-01
1.014228748872846170e-01
1.017974580386252770e-01
1.062590616154063805e-01
1.051104415177285256e-01
1.182464925927453059e-01
9.848373403455304431e-02
1.110294623760374189e-01
1.018082715647793124e-01
1.022523024333706759e-01
1.134924929136467142e-01
1.323332301525450838e-01
1.037576760802480375e-01
1.031718389473228886e-01
9.882296437789796217e-02
1.020254179730598898e-01
1.093844567028117165e-01
1.153684200973128376e-01
1.275858506172802553e-01
1.050594014714521240e-01
1.069457367461949665e-01
9.735287435936246236e-02
1.081289405595754344e-01
9.560056068641514804e-02
1.127054869366301976e-01
1.036067867242016355e-01
9.909081169746218609e-02
1.074713642269614911e-01
1.185337874449492734e-01
1.154537154125724469e-01
9.611238801400204257e-02
1.124110723332707451e-01
1.064288705782129585e-01
1.020147277606321679e-01
1.214603526612263590e-01
1.115141172103294304e-01
1.023639659569225979e-01
1.137897570794442897e-01
8.808680099144194919e-02
1.133173227729000615e-01
1.000255668644185053e-01
1.143877062298232772e-01
1.163717918915600641e-01
1.133615711270123949e-01
1.026382421887565149e-01
8.940938967885779520e-02
1.083378746945353049e-01
1.069571715688464320e-01
9.896874265408626969e-02
1.108498182626979495e-01
1.032238537717162230e-01
1.174454753766688148e-01
1.097362478614207493e-01
9.134332578502453448e-02
9.471286474702121649e-02
1.042751324875074714e-01
1.153160514737541914e-01
9.185148938333717594e-02
1.117628276659365649e-01
1.047156760699236022e-01
1.112987628573853804e-01
1.037481113441577479e-01
1.021155150430779618e-01
1.064746437872619578e-01
1.166393359418026188e-01
1.330810036842783872e-01
1.049249665613356253e-01
1.288480451699830776e-01
1.001980361636212319e-01
1.298126113658805425e-01
1.197370164181921909e-01
1.201826587859489565e-01
9.659805824228454019e-02
9.465822342367562203e-02
9.741252811657626076e-02
1.208971319359271324e-01
1.069658976511084908e-01
1.128762938318852022e-01
9.853860930059836487e-02
9.183725771291874340e-02
1.108915094194238143e-01
1.156029801303518206e-01
9.734153003654245906e-02
1.125901429401701126e-01
1.055886211411390940e-01
1.037603268423966524e-01
1.032336339459205277e-01
8.435323460238969284e-02
8.930702306541229984e-02
1.008009728584467191e-01
1.049666552569863270e-01
1.116271382204887530e-01
9.667183028684780965e-02
9.294567123107687345e-02
9.945667927190239566e-02
1.082600027162228806e-01
1.138741391115887513e-01
1.113999318799665517e-01
1.020598494885116142e-01
1.126596358173964779e-01
1.151062791385210615e-01
1.053056481817772200e-01
1.101718368922553204e-01
9.507393845352751782e-02
1.020315448660916308e-01
9.233839726703974016e-02
1.085026605604383215e-01
1.207539913790512537e-01
1.117606865463559584e-01
9.454397063661205969e-02
1.009610053059811913e-01
1.069263871331671278e-01
1.138081825078001846e-01
9.810466458825942149e-02
1.001090691117549891e-01
1.294348527596532739e-01
1.055132561998504970e-01
1.332699130009007416e-01
1.148127108709088989e-01
1.147960377669925147e-01
9.184386056788765296e-02
1.017309191309866689e-01
1.199656372007843058e-01
1.059062749819435212e-01
1.002131173571482597e-01
1.168168247640516411e-01
1.007008480491299041e-01
1.012284258564838946e-01
1.167956236275182885e-01
1.230453868357159197e-01
1.063523161999126165e-01
1.131199822556455403e-01
9.432368578256231095e-02
1.092614893506409640e-01
1.210908832898076326e-01
1.127245975363081049e-01
1.214509019686519087e-01
1.143082221307795548e-01
1.238276942065575231e-01
1.251797293834993052e-01
1.038490293498022521e-01
1.081201379891430225e-01
1.082537751275073484e-01
1.138953654950408123e-01
1.173955000538282334e-01
9.973397872416804588e-02
1.045814907138571254e-01
1.101499878362363488e-01
1.043608286231105936e-01
1.041540420955929802e-01
1.219716547143513408e-01
1.020362671624401446e-01
9.994705186489828697e-02
1.093444150536690418e-01
1.150612925787539709e-01
1.160894927427802287e-01
1.047372488593580619e-01
1.067699794323025281e-01
1.179431632936583652e-01
1.128008316941690459e-01
1.116734195097648236e-01
1.293420059555237533e-01
1.056569094441238421e-01
1.121341187140688783e-01
9.582943728375388492e-02
1.266154834519980232e-01
1.189518153391054961e-01
1.124837585305960286e-01
1.131401206317777519e-01
1.143613438467371152e-01
1.212982235939470688e-01
1.071524636331712271e-01
1.065664408792495049e-01
1.117214849686596900e-01
1.063626417658390527e-01
9.581737068593361439e-02
1.197681962099239744e-01
1.099427363027766086e-01
1.017074337407383455e-01
1.220717862589921487e-01
1.185866115062799153e-01
1.099423159200746125e-01
9.243794458547528736e-02
1.155282145123561199e-01
9.974075800014763071e-02
1.072678171589900725e-01
1.052946518130123271e-01
1.057409528327561132e-01
1.166317770120741809e-01
1.110046817156428167e-01
1.111519494773844652e-01
9.971722861079841682e-02
9.999937189742082178e-02
9.786460577256135551e-02
1.055143113467641725e-01
1.134407970375613112e-01
9.849623013175155817e-02
1.220702821258542597e-01
1.045440771943638297e-01
9.365241838957766296e-02
1.317320487679344843e-01
1.167148181147829172e-01
1.128506312417035390e-01
1.153976197990643493e-01
1.052917118671789776e-01
1.122998665290403375e-01
1.218858444092718041e-01
1.101147896064259279e-01
1.013119072344919325e-01
1.083331694250759120e-01
1.167715055037791688e-01
1.144885084035745931e-01
1.073728863335135508e-01
1.059199456751989676e-01
1.101489547680236381e-01
1.076909639417324566e-01
1.089996340129628649e-01
1.173617760043754454e-01
1.101647910043651452e-01
1.068628279261843311e-01
1.086331690669398997e-01
1.254134422423265338e-01
1.175009473788500014e-01
1.171360909150528651e-01
9.796361952264871775e-02
1.053364208286476228e-01
1.160289979372785552e-01
1.259414738770208153e-01
1.146996605289797300e-01
1.012732648483467002e-01
1.148141183068524251e-01
1.229207910137180976e-01
1.257606509401505424e-01
1.014179208498139639e-01
1.146467679201316758e-01
1.223042663402700292e-01
1.068517333421942772e-01
1.194807690021222613e-01
1.163887502847283373e-01
1.226436881654272837e-01
1.201675109599469604e-01
1.103796393082013688e-01
1.238364928411675586e-01
1.113706964346734135e-01
1.027411004789992588e-01
1.157199261951082636e-01
9.826449450154234322e-02
9.284895668287208859e-02
1.039958321759395926e-01
1.183646532865417211e-01
1.051706223736620371e-01
1.158444178246266082e-01
1.165317543203331224e-01
1.066280245155221823e-01
1.217682778497434920e-01
1.119589796951855482e-01
1.161314785202739036e-01
1.090957243809463073e-01
1.306071542160680277e-01
1.009646576801710993e-01
1.054107117522556231e-01
1.116356815941573211e-01
1.248940923092627803e-01
1.067982261162776364e-01
9.509940558257286292e-02
1.101719535240822112e-01
1.349885386687611766e-01
1.130650403066686960e-01
1.018894312431608273e-01
1.046679573659724388e-01
1.239610386754423643e-01
1.189350037093712398e-01
1.169221019737270439e-01
1.180858308037711774e-01
1.391588926124081860e-01
1.166199405678047807e-01
1.151091462956896766e-01
1.344956976665959703e-01
1.163920675911441216e-01
1.105124388056355905e-01
1.033666370510354371e-01
1.029138896365372757e-01
1.179690134497113352e-01
1.093499088324034335e-01
1.104289611830920059e-01
1.134853878968674346e-01
1.329355414912014866e-01
1.005995651707469879e-01
1.085256081684730506e-01
1.083115806779855889e-01
1.066890505113725629e-01
1.235157960395566606e-01
1.240802226206943748e-01
1.101181406196822532e-01
1.071162355125958865e-01
1.271138852662249963e-01
1.141062624803129283e-01
1.383327464473981805e-01
9.729437024759782227e-02
1.193980802063564356e-01
1.178779494389012444e-01
1.091703549148968638e-01
1.215316964318613191e-01
1.033779516118182584e-01
1.248283394125433571e-01
1.396340091587214838e-01
1.251193129869789256e-01
1.176705970146889046e-01
1.133549801517884509e-01
1.217918652780648342e-01
1.076234989319798802e-01
1.140823544710622001e-01
1.165237403658470894e-01
1.149233396236937210e-01
9.331086937773325207e-02
1.161558485813745101e-01
1.009184170398284841e-01
1.141099731187571881e-01
1.127612689679795555e-01
1.132540326422339788e-01
1.052877787680412541e-01
1.003230063538577549e-01
1.270573216201655031e-01
1.117725969208395176e-01
1.218950401208746814e-01
1.144973812732549973e-01
1.042626689981764609e-01
1.152343283022138343e-01
1.174819708807512131e-01
1.267359712658826798e-01
1.190760007648053453e-01
1.230647831537133308e-01
1.070906261202907300e-01
1.111741799693461014e-01
1.308262650082950285e-01
1.184273632879965787e-01
1.168564906326270136e-01
1.072752172844952112e-01
1.319832174368350264e-01
1.264851448281451574e-01
1.229939087262284098e-01
9.730039001151742639e-02
1.053408767221506448e-01
1.141548621670920721e-01
1.159435800560491697e-01
1.116373866020034661e-01
1.185098017887726285e-01
1.191303441555611603e-01
1.210111046572364124e-01
1.409633421530347430e-01
1.083052598417373613e-01
1.167014511732659271e-01
1.243498072321640585e-01
1.105545286688507239e-01
1.177276647496383055e-01
1.167735502857770169e-01
1.139924774486291287e-01
1.040829793742300280e-01
9.987710270547701941e-02
1.157215508640977858e-01
1.409935128320999320e-01
1.110702551907659513e-01
9.542876223488323817e-02
1.037787150924897872e-01
9.488567455365513881e-02
9.404325286759419866e-02
1.037882990459311205e-01
9.624152634624748293e-02
1.302965578329079721e-01
1.028408397184158579e-01
1.324313219682722309e-01
1.384289717224610750e-01
1.091939156215678552e-01
1.141598325942602965e-01
1.040407467024867805e-01
1.216641454545501627e-01
1.156440524974444023e-01
1.202320459547577547e-01
1.145763349673290660e-01
1.027267121850064802e-01
1.223049014246006816e-01
1.163985547876393301e-01
9.691698059963159417e-02
9.948538079770138931e-02
1.157859064905409768e-01
1.216856329718229157e-01
1.160390533153871639e-01
1.212933241885143787e-01
1.021831152621889421e-01
1.372690677658873759e-01
9.307781371774208334e-02
1.126393427810973430e-01
1.064147903202992407e-01
1.261968890695419343e-01
1.029397748025473874e-01
1.209109886060200090e-01
1.267496014175926999e-01
1.087984779529620333e-01
9.649506929385330556e-02
1.070862348882769127e-01
1.139748738695083585e-01
1.140046180341607457e-01
1.087293605133390767e-01
1.018436434210948094e-01
1.077242820135147217e-01
9.913653662513430276e-02
1.048110908250197842e-01
1.245832595471093596e-01
1.287162452414676306e-01
1.056811743343050308e-01
1.214551577962837553e-01
1.226002834632509281e-01
1.265538137456704570e-01
1.301048970666917881e-01
1.260137813861858802e-01
1.079115285336693791e-01
1.153413393960688732e-01
1.085661323717124066e-01
1.225881183093179283e-01
1.289960426719132525e-01
1.082135722931695243e-01
1.185060191203460289e-01
1.141640007057460049e-01
1.022219543042125756e-01
1.197912696993783666e-01
1.216056861095111963e-01
1.192806217718905687e-01
1.125949798507175359e-01
1.181571989243072052e-01
1.208416511127685250e-01
1.067896546654890089e-01
1.043626016467544826e-01
1.145299154404219727e-01
1.343055235218446886e-01
1.083526507720444371e-01
1.237931470976504078e-01
1.252038398360024174e-01
1.152176188503126336e-01
1.118940645143321339e-01
1.163394007994877355e-01
1.108427188737180075e-01
1.155287148989123241e-01
1.127559656690277357e-01
1.247274815689407568e-01
1.124047388900431405e-01
1.065438430088976318e-01
1.069780997860870775e-01
1.082094292161769195e-01
1.298696225103946056e-01
1.257637779781939358e-01
1.029962571741869087e-01
1.093859015573296206e-01
1.162527292537578333e-01
1.189358193870244801e-01
1.201389047743024047e-01
1.101969236728431584e-01
1.101623800007692083e-01
1.169582712509252692e-01
1.393413399187722612e-01
1.187422833662046540e-01
1.265285126080484268e-01
1.139507845596512414e-01
1.367054218845110691e-01
1.012200143245013950e-01
1.074137440859451037e-01
9.976278320916842635e-02
1.248250073485011186e-01
1.063047171513014227e-01
1.139060879407686605e-01
1.208455071461434632e-01
1.042271298621267744e-01
9.835459529478461638e-02
1.280709492862431575e-01
1.043298443900965711e-01
1.091792782505667248e-01
1.163982270176923683e-01
1.062728183539523308e-01
9.989035614310073918e-02
1.071702321631428367e-01
1.013726519471238180e-01
1.146275744658236673e-01
1.233919560016645128e-01
1.211649147495427320e-01
1.093078416288474075e-01
1.357050068516563734e-01
1.122417759408005783e-01
1.163455598737375418e-01
1.081308750676605868e-01
1.358681256241686952e-01
1.111886178429464384e-01
1.227205058173586188e-01
1.268518479174171043e-01
1.208456436477013396e-01
1.145034272811286669e-01
1.217053818555210720e-01
1.236287555817354444e-01
1.120861361087806957e-01
1.100638496994391646e-01
1.098689888920893060e-01
1.126069161079721742e-01
1.226648914068205198e-01
1.114727897625423514e-01
1.173601223998243931e-01
1.213316564050783142e-01
1.178403630725891466e-01
1.152605205031330404e-01
1.078472457559973285e-01
1.178348602575618187e-01
1.005659512991733257e-01
9.665330692853285610e-02
1.336362826247648183e-01
1.198720774777716352e-01
1.191218045382677337e-01
1.372788017753377443e-01
1.159870028776014417e-01
1.182947021287383271e-01
9.906382292068421913e-02
1.104638484095296913e-01
1.224080373069173222e-01
1.135198298234314923e-01
1.119028859527641806e-01
1.088657258701248576e-01
1.302234109679098473e-01
1.242490636441766910e-01
1.225974918481979037e-01
1.067922557004910705e-01
1.034925222428477315e-01
1.118469019116422741e-01
1.382460563635253270e-01
1.261236260586827140e-01
1.268129976428557515e-01
1.135448697967706005e-01
1.280625715345119486e-01
1.150957742714541210e-01
1.218565657828667437e-01
1.251396998111871661e-01
1.159507311265883522e-01
1.214112236814737650e-01
1.200583238412314124e-01
1.157192650406840551e-01
1.102838384282075340e-01
1.112389598732335394e-01
1.120582819315347894e-01
1.089604653177773663e-01
1.154150726938166366e-01
1.109334648896805192e-01
1.130555003090581434e-01
1.178643550678328683e-01
1.311239584140924119e-01
1.219884438615811972e-01
1.026635983656372375e-01
1.244309705157178730e-01
1.237966727199060202e-01
1.210041318410287892e-01
1.116287981184313355e-01
1.206943370227311907e-01
1.125282528108770552e-01
1.462272735459603235e-01
9.880815763550775122e-02
9.369782913416066505e-02
1.107547081166517233e-01
1.098946350055303861e-01
1.319065519480753235e-01
1.257291069343996759e-01
1.164921171904261255e-01
1.196682883999440755e-01
9.907824519752478354e-02
1.149723980645832172e-01
1.356703808170141856e-01
1.076871329453258364e-01
1.454829844006584605e-01
1.313265437557950832e-01
1.076579472111249547e-01
1.197070782028408775e-01
1.243695159795317751e-01
9.975982411604336630e-02
1.212906035740430599e-01
1.155034023482990474e-01
1.134264150348001932e-01
1.279425010498258797e-01
1.170361530782510484e-01
1.237180622102245497e-01
1.159266446552507657e-01
1.113639022072030471e-01
1.192368020271657308e-01
1.124462369567627157e-01
1.014010610231924764e-01
1.109707109578549761e-01
1.183977709621514690e-01
1.126766342743818067e-01
1.288360212891666023e-01
1.356173674128239859e-01
1.210296985087625232e-01
8.897933497521047508e-02
1.228664951602678329e-01
1.190880614615597577e-01
1.304838087119471468e-01
1.136659434152023640e-01
1.073504336969284823e-01
1.230376848541910040e-01
1.284770670623525124e-01
1.348860236580127492e-01
1.198913436471022165e-01
1.115478638523253047e-01
1.180277262955810591e-01
1.307946252682258836e-01
1.211081102915435026e-01
1.165889518238717865e-01
1.267303720745087681e-01
1.179534224678733256e-01
1.100205458465186720e-01
1.112806803313218795e-01
1.208788481327268405e-01
1.165685419586123539e-01
1.213980375300565823e-01
1.077544766806348281e-01
1.255054778392903081e-01
1.306666285126266147e-01
1.298914867258721684e-01
1.217024149094291519e-01
1.237699306921532100e-01
1.104321046447895444e-01
9.773483689207725089e-02
1.223836212623874015e-01
1.209276422902449133e-01
1.074305431568715469e-01
1.185836370512249327e-01
1.174706113577531491e-01
1.112642119204158425e-01
1.224893384784803141e-01
1.343588022993701947e-01
1.287135022073684631e-01
1.218802775296635305e-01
1.290116073365673854e-01
1.182316104922845335e-01
1.180992566336876992e-01
1.226488020249185684e-01
1.123355121908447968e-01
1.312630193820389368e-01
1.254750474600299093e-01
1.085374290173004991e-01
1.133202023317451401e-01
1.449931106610532205e-01
1.146012958070556781e-01
1.256720579727003684e-01
9.142546581596515398e-02
1.179123215445377071e-01
1.057484614172609777e-01
1.171732270191506026e-01
1.068661870495194732e-01
1.221851817544443303e-01
1.264595345782330016e-01
1.447636263680347757e-01
1.215693094352505582e-01
1.179641118772754710e-01
1.244770710763296595e-01
1.190366675319752682e-01
1.172250356161400747e-01
1.317871429161648067e-01
1.290734012497850025e-01
1.142353205799264831e-01
1.289727831078743003e-01
1.331707540787396282e-01
1.310488272808987276e-01
1.203945519437700645e-01
1.193028519765738510e-01
1.293996141755456852e-01
1.294598633361017936e-01
1.099401191909511327e-01
1.254175123931546565e-01
1.196394984655833882e-01
1.345076745215679492e-01
1.103332393657250610e-01
1.219223319559568086e-01
1.124467639318818546e-01
1.297724587805565710e-01
1.168050393717012525e-01
1.353352184970382510e-01
1.332930363824317843e-01
1.282910476952459078e-01
1.290167266518678635e-01
1.053782498433563503e-01
1.330066271021360380e-01
1.268324956414303428e-01
1.296611343002712913e-01
1.391776097468720164e-01
1.027374393983702811e-01
1.189471890244733765e-01
1.153784224646662304e-01
1.212728588710075966e-01
1.292698321765768932e-01
1.296071450941955194e-01
1.432686146663755544e-01
1.183851744155593050e-01
1.275930073879760207e-01
1.178515631346619269e-01
1.041049289896424784e-01
1.280230361748794510e-01
1.299011324200484985e-01
1.186930481865606513e-01
1.137764864397662196e-01
1.243961964324816899e-01
1.138183607478468612e-01
1.307592225943062791e-01
1.406612812525756817e-01
1.132522048570072520e-01
1.098438453225021594e-01
1.221215961489738738e-01
1.141646107373777141e-01
1.312990584075361677e-01
1.417920971722652079e-01
1.224814310454882954e-01
1.061961376103500304e-01
1.140783405171556103e-01
1.147814789662302964e-01
1.121002611093141615e-01
1.189105144419208004e-01
1.338842221946199285e-01
1.084642142299204470e-01
1.076353255891943084e-01
1.250807294183296503e-01
1.336023502282939479e-01
1.322668267569026279e-01
1.337531599686436756e-01
1.369021912315079859e-01
1.338004860738755963e-01
1.499714822337144537e-01
1.063755095156748848e-01
1.359117902154001745e-01
1.185165517603142676e-01
1.277765913311431079e-01
1.170674457750095765e-01
1.285887099580277360e-01
1.307901371647832156e-01
1.065547741139591248e-01
1.273306429978195708e-01
1.171384814165655347e-01
1.242442136141145570e-01
1.378563104355401969e-01
1.205135946860072804e-01
1.327274696905606788e-01
1.202031196385436873e-01
1.069380733930457433e-01
1.295131301432953241e-01
1.299112050957585140e-01
1.230856919813347189e-01
1.164229653646010054e-01
1.348842454496177734e-01
1.163956202094694747e-01
1.194711825393852261e-01
1.184861514735624649e-01
1.299456223104640817e-01
1.304544096366530292e-01
1.403448985615580458e-01
1.335777942059962753e-01
1.242481176019268052e-01
1.244448966003399853e-01
1.413500851054411700e-01
1.198427547695449236e-01
1.383386174677857239e-01
1.049117332420113485e-01
1.312617629409315312e-01
1.224743488205391334e-01
1.239124248763397718e-01
1.095414692088093889e-01
1.054144516961090378e-01
1.215072867236033222e-01
1.308319952045263468e-01
1.394571786261010748e-01
1.424500690785584500e-01
1.290772986184972326e-01
1.104702121383648872e-01
1.241721230741025528e-01
1.338805645201464889e-01
1.314211668248767839e-01
1.237575980076617843e-01
1.394055972624078654e-01
1.262767096780604836e-01
1.165188085791175471e-01
1.262199607484169872e-01
1.198097380982509619e-01
1.291589431814705868e-01
1.310921975659445626e-01
1.509706380798901126e-01
1.248156199818198364e-01
1.505224166547339537e-01
1.379971550592104246e-01
1.193840730749026052e-01
1.229963986948869464e-01
1.346447332415024178e-01
1.189265427624614790e-01
1.340153444948821992e-01
1.207034050942645542e-01
1.299918424886278845e-01
1.230957982538289641e-01
1.206699664473803724e-01
1.265938723848193947e-01
1.325083361159874740e-01
1.263165048487939202e-01
1.116779713045654709e-01
1.420387737558095886e-01
1.300807712286445039e-01
1.479365405427350011e-01
1.258078830406396675e-01
1.310759075264712470e-01
1.078921595748853351e-01
1.380912848000129256e-01
1.164036643516100922e-01
1.321204710489496115e-01
1.398156559740802440e-01
1.209130872607006857e-01
1.205952606211520145e-01
1.239774668730266732e-01
1.222192128034738368e-01
1.263417894650937789e-01
1.273793479286675634e-01
1.359554206395403309e-01
1.296005561572120823e-01
1.473408734224083416e-01
1.302015712489306143e-01
1.320871299036812663e-01
1.305879557050982076e-01
1.320463520097694410e-01
1.220706917250228146e-01
1.437708034748720054e-01
1.273467527099040320e-01
1.443277518405669535e-01
1.395625497881738397e-01
1.502547078343305642e-01
1.372912770420442186e-01
1.242752323397072617e-01
1.240069306618371003e-01
1.358011007511778778e-01
1.195662251585308811e-01
1.381134593706745683e-01
1.538089365762927707e-01
1.355346677780046027e-01
1.118003404316392085e-01
1.168664007790118503e-01
1.233707125222538448e-01
1.264893295189348510e-01
9.059261803411074176e-02
1.273693177466050097e-01
1.251356853098132271e-01
1.115679267190208684e-01
1.260564871008356680e-01
1.151733825324729871e-01
9.633366083787736622e-02
1.449800430533026707e-01
1.240819291074020531e-01
1.341148214938039374e-01
1.434523694494318491e-01
1.150105779296199254e-01
1.465599946578537427e-01
1.213219931188168621e-01
1.461858942871684663e-01
1.348843553508875248e-01
1.349910588265175182e-01
1.197305906228206124e-01
1.281316669729265501e-01
1.407096738927749169e-01
1.192580477897417085e-01
1.298205126610608162e-01
1.084628466610581959e-01
1.169519380797808261e-01
1.284014743254566215e-01
1.277942412513564663e-01
1.158330564597813556e-01
1.148166826787005018e-01
1.300216235386593699e-01
1.369552296528411539e-01
1.265468880039467281e-01
1.311664841399945991e-01
1.295126612200472038e-01
1.035004282199236958e-01
1.328708890024797862e-01
1.426634686240899064e-01
1.279687913261178256e-01
1.126314921836396171e-01
1.404278497525754121e-01
1.204187302095543199e-01
1.169166102785056671e-01
1.209802962090014145e-01
1.444891182050217215e-01
1.050703548638097229e-01
1.197253016026603167e-01
1.213822878685352491e-01
1.302416342402047122e-01
1.253901887865580267e-01
1.274031716761674649e-01
1.223569281466299341e-01
1.225786639692348079e-01
1.240014323035163457e-01
1.411214504554854088e-01
1.350023738959852948e-01
9.992526311713752218e-02
1.326156040998486829e-01
1.084331589075727686e-01
1.237117678124484005e-01
1.405125836832249731e-01
1.181046611392647105e-01
1.359560622377837258e-01
1.121460957873857689e-01
1.368800593998806825e-01
1.144760838770770700e-01
1.139430920481377257e-01
1.091014069816904353e-01
1.140320645328131294e-01
1.220741286716531676e-01
1.211097548366762283e-01
1.281641673892876532e-01
1.351031599854432275e-01
1.271849340150159047e-01
1.357818222442850886e-01
1.185419108104287245e-01
9.771853742573342883e-02
1.303666600704471989e-01
1.319080257439617376e-01
1.403267749979170975e-01
1.160117702017891550e-01
1.317895662377859545e-01
1.428160131228817797e-01
1.344773808033327966e-01
1.428530292291101400e-01
1.167581614312444560e-01
1.400946827898374158e-01
1.266954862931283787e-01
1.110917047533145074e-01
1.357890670959582269e-01
1.256049288682875575e-01
1.370853831342130347e-01
1.390602510047694029e-01
1.376237368534339589e-01
1.401855861533048420e-01
1.220899387813919462e-01
1.329711448404459484e-01
1.333712684861443343e-01
1.402500214345303309e-01
1.172898608697392070e-01
1.203163410410665879e-01
1.321564704367653165e-01
1.452788052727904677e-01
1.554099421604514808e-01
1.202319316653661374e-01
1.293000571265224552e-01
1.052198178355496783e-01
1.156903364419740315e-01
1.405448491704589520e-01
1.248376926358650690e-01
1.202549050200730496e-01
1.453050379077593102e-01
1.389703697220674994e-01
1.337744651773813964e-01
1.344201931276463313e-01
1.258297950646383168e-01
1.184674975394005014e-01
1.255381407255473369e-01
1.223572858276022884e-01
1.195905925679608961e-01
1.259431545571257360e-01
1.169081588993018395e-01
1.397362327729821108e-01
1.350663498337385804e-01
1.291810350632158211e-01
1.202774078116790601e-01
1.299418051366336702e-01
1.067524338169396486e-01
1.386351588986576566e-01
1.443013957687415139e-01
1.225786029241864306e-01
1.318403792541280317e-01
1.278805605915541710e-01
1.335977382714336748e-01
1.379681782289108039e-01
1.274047437850281683e-01
1.477269008751320722e-01
1.339493604302558760e-01
1.368241883237389100e-01
1.203661908146335668e-01
1.428886134162107580e-01
1.228428190541019649e-01
1.226111137881577690e-01
1.061064712844154989e-01
1.259339777394504756e-01
1.256461898746351058e-01
1.501341411203994392e-01
1.179731921339322726e-01
1.047974243804759564e-01
1.293424144561489131e-01
1.300686907968950090e-01
1.228349138229855864e-01
1.386791868029738362e-01
1.296215320461429066e-01
1.225819757386073933e-01
1.376360760021886620e-01
1.202584235095638526e-01
1.444301425726853272e-01
1.299088369034230028e-01
1.204595848500363275e-01
1.325897992316171226e-01
1.287082567636850250e-01
1.197407368946842021e-01
1.263353976690634872e-01
1.328489065979197026e-01
1.109791890402517939e-01
1.302908062420712332e-01
1.167911933260197821e-01
1.123902113168973177e-01
1.112960413397902498e-01
1.338235033265799678e-01
1.345265469522309298e-01
1.280771110457750439e-01
1.387671693746856394e-01
1.374939911394287284e-01
1.175868390733006280e-01
1.416233745144588607e-01
1.224566402788489494e-01
1.235734613320271097e-01
1.288497481128290101e-01
1.315112369351598975e-01
1.393333303893060926e-01
1.215763638414802672e-01
1.348027102444468994e-01
1.118152846310413173e-01
1.229452378207891994e-01
1.295892963191224156e-01
1.277945813385774343e-01
1.241274485283705847e-01
1.300310062499891728e-01
1.275527286968327623e-01
1.306790689618545220e-01
1.474854930104617101e-01
1.270698982300794422e-01
1.190585450415375113e-01
1.180195279276348291e-01
1.202337449798585867e-01
1.196846842397666227e-01
1.342630631429773402e-01
1.247490370662792253e-01
1.401144131245080637e-01
1.351883038760004485e-01
1.103596425873010212e-01
1.298068840331089990e-01
1.479680032327815586e-01
1.226688876209552637e-01
1.323234133544426983e-01
1.061260627854936217e-01
1.189145408966406220e-01
1.498392092364931594e-01
1.431177581351432138e-01
1.360208135699778054e-01
1.329319807119444807e-01
1.265146831646962733e-01
1.204921694917565345e-01
1.466455165326676635e-01
1.324695711796352315e-01
1.389237841931017237e-01
1.442233952972263866e-01
1.236395587836634918e-01
1.172901904527313133e-01
1.168159523429449925e-01
1.505227376411155116e-01
1.440102696963133644e-01
1.267308061860780710e-01
1.325648525506359920e-01
1.095805002515028437e-01
1.311348669475399242e-01
1.165932333133554433e-01
1.267524473035433752e-01
1.570947378509395254e-01
1.249727405223415716e-01
1.292157728608314959e-01
1.482137258736299645e-01
1.415730374011273385e-01
1.362322669020636090e-01
1.462814703224640522e-01
1.123929782841135150e-01
1.186271956581554793e-01
1.204049427044807385e-01
1.429054562420663532e-01
1.354687952088821368e-01
1.267326627886837254e-01
1.231119191979991867e-01
1.191739183656635170e-01
1.160669286221708979e-01
1.231034455339244382e-01
1.249586196987235165e-01
1.365504764595161236e-01
1.212158557349279492e-01
1.517907550240472359e-01
1.132464854349218564e-01
1.267008655815846097e-01
1.288862021346339759e-01
1.137603658110821203e-01
1.171979680703367360e-01
1.304187748328160534e-01
1.248276150318223532e-01
1.267488604092149862e-01
1.265364385611625342e-01
1.273062486360697909e-01
1.149395142276937870e-01
1.341641540721198178e-01
1.023567773330894826e-01
1.304288862127004345e-01
1.256306104768466769e-01
1.137005591879333144e-01
1.155854666497948269e-01
1.277738089195299409e-01
1.335626197918951541e-01
1.235279609772317738e-01
1.191741023709954467e-01
1.286575569388378193e-01
1.351510497306132874e-01
1.229899539270267045e-01
1.211141572366169067e-01
1.436828864602863742e-01
1.346677840198980125e-01
1.382388679906261519e-01
1.341942708591647437e-01
1.342362869213396814e-01
1.335031164707166929e-01
1.301072356785009654e-01
1.343321876594930631e-01
1.340628584243691024e-01
1.409558207972842203e-01
1.058886408495258724e-01
1.305566242116642794e-01
1.348287216547854328e-01
1.311332837398615780e-01
1.281104238043488663e-01
1.229035777416397496e-01
1.412923231970351079e-01
1.309583221025311384e-01
1.327277666796534694e-01
1.280918779661280038e-01
1.340328199300084289e-01
1.218498685865715692e-01
1.327220601544920053e-01
1.174133522051884759e-01
1.405533744501494819e-01
1.443776723959070141e-01
1.285572079910905774e-01
1.355511181382963448e-01
1.407250057761966766e-01
1.286841327684469793e-01
1.260950388557699475e-01
1.403112568185017339e-01
1.183690941697128213e-01
1.310621305696710592e-01
1.360519071567899696e-01
1.304073095319273901e-01
1.329600995543094022e-01
1.268407808465605024e-01
1.396362410789216413e-01
1.509205921992508581e-01
1.446244442457113311e-01
1.300961290579054075e-01
1.341067789769803398e-01
1.180536471601886794e-01
1.517778760612003008e-01
1.519893266038634394e-01
1.173131753600149402e-01
1.407476640587008443e-01
1.122171401346562514e-01
1.442215677230263005e-01
1.347431915175434092e-01
1.558696091654623306e-01
1.334938588930004999e-01
1.296136660720944855e-01
1.249070319973641929e-01
1.501701796174844394e-01
1.280031246763629615e-01
1.233682326382975619e-01
1.204194436011597757e-01
1.202671589424897103e-01
1.240372470734969895e-01
1.302783125976011425e-01
1.301732286397925542e-01
1.475463792050241696e-01
1.137628432252552196e-01
1.417330060780310763e-01
1.492280845779203613e-01
1.558328644911452510e-01
1.567831798218654316e-01
1.281500843622593588e-01
1.112594790174255277e-01
1.286167333407833013e-01
1.448055386389926480e-01
1.368587827742224206e-01
1.506917232440017074e-01
1.356609267230893257e-01
1.065643946660716074e-01
1.327015570757806573e-01
1.460461797595563049e-01
1.189610712880874166e-01
1.180924173763630014e-01
1.330759395273163337e-01
1.538407472601189263e-01
1.267104774332041828e-01
1.233692585061829938e-01
1.449450764276405956e-01
1.399580831418265614e-01
1.318671794669050990e-01
1.346754297437040282e-01
1.420783654704933507e-01
1.383712235787540601e-01
1.458022477158856245e-01
1.463693587611753222e-01
1.432789683311314066e-01
1.431746991883287579e-01
1.171612102406659611e-01
1.380591798361830991e-01
1.354417087345921589e-01
1.412072480484224957e-01
1.476445408970666340e-01
1.268800639467587976e-01
1.342625268348365264e-01
1.501630379847370689e-01
1.317966282226611940e-01
1.500386847003137014e-01
1.479203477763707530e-01
1.354831486767877069e-01
1.465317985112286336e-01
1.369180883197274046e-01
1.298339589465160870e-01
1.317741148375754512e-01
1.249749515200813399e-01
1.465964790677284635e-01
1.499475131599412592e-01
1.399829671857352187e-01
1.440978047093677550e-01
1.316688947257409203e-01
1.440685548061696464e-01
1.406750092498694205e-01
1.459872477511589273e-01
1.179127235613075947e-01
1.385256912425295028e-01
1.408093080357590288e-01
1.538343161536483428e-01
1.356051254526293992e-01
1.518450530011056510e-01
1.217582882832910635e-01
1.258139097039114584e-01
1.640949413450395189e-01
1.349438922667368368e-01
1.259183329613689506e-01
1.071993431270797242e-01
1.328290036962304632e-01
1.480696822816177094e-01
1.269422761124297527e-01
1.370665174430580335e-01
1.479873048868119156e-01
1.591080876517095011e-01
1.430427714774502590e-01
1.565194232969987498e-01
1.129320181302887749e-01
1.690564589635074888e-01
1.400687235775650574e-01
1.330321878023868198e-01
1.389795187608013627e-01
1.429258541635441970e-01
1.521830043243425634e-01
1.328573767136647654e-01
1.373775108876525153e-01
1.448381240494706623e-01
1.209847688546992067e-01
1.362458569181805301e-01
1.341653561728873567e-01
1.291953434471443118e-01
1.475344307435819124e-01
1.367259684485032101e-01
1.340192905851056993e-01
1.501207179556486027e-01
1.326558075006330217e-01
1.298205627863895095e-01
1.277522618115513875e-01
1.422952467679682309e-01
1.493789220583972566e-01
1.303932964813066808e-01
1.392581427624637047e-01
1.475424215009490947e-01
1.241778841746833950e-01
1.347093460825774247e-01
1.383144588267549435e-01
1.459901753772250843e-01
1.267045411439784719e-01
1.406396326079370207e-01
1.367521553802903689e-01
1.354722539818800087e-01
1.539041098645879124e-01
1.411132596771016157e-01
1.341948091148485456e-01
1.477444661942917958e-01
1.602427647318263315e-01
1.454621758243197227e-01
1.317807638611312171e-01
1.300001076594171356e-01
1.320070028352743063e-01
1.421736394324719932e-01
1.265265410484419095e-01
1.351934387954314698e-01
1.281348867855632290e-01
1.492830460305392126e-01
1.303632947415886423e-01
1.362169486694401743e-01
1.277734452939985332e-01
1.315037681221626620e-01
1.438131103592600324e-01
1.612491157734964875e-01
1.276319634608722997e-01
1.510211126951209182e-01
1.582045251124480079e-01
1.410912454249724224e-01
1.417749560189163482e-01
1.186573080860944263e-01
1.352864759594159250e-01
1.319377744393780416e-01
1.327512077680556568e-01
1.464383158360320625e-01
1.452330485401026328e-01
1.596214433176395553e-01
1.399907145535887187e-01
1.456877424178198432e-01
1.387045902358527705e-01
1.470724447140551172e-01
1.354907195238881090e-01
1.352715264621635327e-01
1.462204408205621531e-01
1.488377292091312698e-01
1.445221410511688953e-01
1.466181131813292238e-01
1.308087049125583878e-01
1.412779825194934447e-01
1.544812979397514607e-01
1.455456904085269398e-01
1.533837008259311130e-01
1.304102785382312557e-01
1.270182680796283214e-01
1.524046498137552053e-01
1.475304739251805941e-01
1.507291429182948395e-01
1.524466919455648717e-01
1.322512202134952519e-01
1.394552283777308610e-01
1.325597789027026796e-01
1.449593175933392430e-01
1.405871889361145211e-01
1.399252160567293068e-01
1.458989165112477560e-01
1.389250033255681471e-01
1.349153111326302223e-01
1.514415937437577353e-01
1.417310290786054916e-01
1.394730699241217287e-01
1.178468549851548058e-01
1.398059862423889632e-01
1.255777243342302008e-01
1.526428773246628623e-01
1.275355309794877212e-01
1.368281365803770411e-01
1.594125621189427244e-01
1.451978128626363884e-01
1.404168627433929617e-01
1.450082481324096728e-01
1.151646597769325625e-01
1.312363332553078965e-01
1.517023590505247599e-01
1.412467812094332920e-01
1.429224594409229110e-01
1.398039108940516972e-01
1.448023675460095305e-01
1.400316876890526363e-01
1.393729763087165063e-01
1.441681104250475409e-01
1.416214688525996024e-01
1.508659466791321957e-01
1.356479946553978966e-01
1.397586379534027923e-01
1.368067163073455050e-01
1.410146084802616218e-01
1.368515779048531111e-01
1.362102734823628647e-01
1.401573923136812949e-01
1.246006360783263878e-01
1.322697527755903324e-01
1.312109712055466726e-01
1.382305639340108694e-01
1.407279780924769463e-01
1.322624565873951885e-01
1.365445164495366071e-01
1.487224277192234767e-01
1.395245352953582152e-01
1.360184333732297468e-01
1.682203827016332254e-01
1.280786542316206256e-01
1.714296005441444948e-01
1.425738099150346272e-01
1.390338610819111809e-01
1.344222814954696976e-01
1.357467712422716355e-01
1.666082234430204534e-01
1.209552055858214847e-01
1.464079294262900788e-01
1.418219923578569186e-01
1.556231098773794286e-01
1.414554286753069989e-01
1.521435681551872310e-01
1.337910536478601198e-01
1.467164100187280107e-01
1.464969750786382363e-01
1.584352742325611796e-01
1.358729858632505005e-01
1.191788649364056846e-01
1.323828820608142776e-01
1.470579943144880997e-01
1.434459334811530318e-01
1.318971545148946711e-01
1.275341678868819051e-01
1.527877527266801316e-01
1.391228448646715798e-01
1.349442271108076963e-01
1.448088090583578846e-01
1.464948967360846510e-01
1.582580266246053635e-01
1.467391170851840010e-01
1.431126500442332083e-01
1.349272625899496370e-01
1.322330160570561464e-01
1.339387768255876909e-01
1.371751582025231841e-01
1.456839665489062519e-01
1.465911163389670702e-01
1.395341926190348525e-01
1.476946165598786165e-01
1.400641641190912001e-01
1.485915860326721682e-01
1.330740633181255461e-01
1.521314389086226571e-01
1.319365793372020423e-01
1.580099659441667470e-01
1.323049479979499510e-01
1.534080580878487976e-01
1.496083763150651558e-01
1.353321522942846633e-01
1.452561239529941428e-01
1.428331832682211422e-01
1.327667741032904081e-01
1.460684212908811286e-01
1.408808902351464110e-01
1.293428272685673286e-01
1.391646048315572648e-01
1.342285050699156823e-01
1.417712569925773103e-01
1.268923124304695282e-01
1.316538383647984645e-01
1.489712640620226847e-01
1.372286313415500281e-01
1.459518634792851544e-01
1.366502190242732673e-01
1.318529158709096927e-01
1.510312720495285144e-01
1.464138104512507643e-01
1.551137917647831266e-01
1.470346651269618943e-01
1.437824514259823383e-01
1.398848924728042509e-01
1.477015807359571276e-01
1.706040351536585176e-01
1.321598063791210309e-01
1.292351022005043537e-01
1.491704654926480078e-01
1.353416587277625205e-01
1.437076516369494850e-01
1.558842983898138246e-01
1.465262998128145366e-01
1.499684166791713513e-01
1.342730899871642236e-01
1.417658420594802848e-01
1.530023306301533936e-01
1.457390763361542385e-01
1.450331119910075739e-01
1.248548111051230175e-01
1.704564626282688011e-01
1.202040683112113595e-01
1.474293965470320211e-01
1.355681336688802363e-01
1.437564910991333544e-01
1.550342972659597973e-01
1.374084630427603593e-01
1.365924096531574705e-01
1.356706079403864063e-01
1.290351886300428741e-01
1.443899784599121383e-01
1.749221249624696439e-01
1.489430755385584837e-01
1.296389015627683605e-01
1.406144154503930765e-01
1.541545209744270006e-01
1.576607503929391974e-01
1.450997649449266014e-01
1.412078768156141140e-01
1.372753612213042651e-01
1.383001946450549968e-01
1.538786559836916867e-01
1.382131722720049694e-01
1.388073572837623393e-01
1.470346534207410127e-01
1.500379744878508059e-01
1.589328344640459911e-01
1.279106723830549797e-01
1.371837154028508754e-01
1.594640134032745959e-01
1.366921423262338897e-01
1.468254891365977088e-01
1.457176878204667625e-01
1.400690139272691981e-01
1.500565691060608831e-01
1.478317353234199771e-01
1.572968664432628783e-01
1.435831188502954825e-01
1.561291041448675254e-01
1.635795677808808135e-01
1.443828175360933053e-01
1.400682167755676055e-01
1.473094214287987425e-01
1.405764036408756190e-01
1.535644758607265237e-01
1.572810377441677954e-01
1.349709985254744504e-01
1.458238755545741561e-01
1.596038305795414169e-01
1.346182091493932920e-01
1.506802266546369007e-01
1.422943869330720590e-01
1.434535518288219957e-01
1.417553471808826460e-01
1.641172109710858085e-01
1.300739498051592669e-01
1.682032234004390003e-01
1.509894326270380394e-01
1.379710733603050909e-01
1.503905629585358117e-01
1.347286027846430201e-01
1.513252382808165097e-01
1.732250547295630383e-01
1.486795524849486294e-01
1.486383103965438768e-01
1.576003989237047820e-01
1.615188426256142229e-01
1.563738932687431527e-01
1.547545764233438925e-01
1.441656211509872720e-01
1.501762332794827626e-01
1.293437585168795978e-01
1.407508033830288663e-01
1.441351711700918081e-01
1.311513902744223248e-01
1.486473707388701881e-01
1.628433864071172354e-01
1.632126657903444356e-01
1.397120102229043870e-01
1.548566728718529240e-01
1.737311076902077478e-01
1.255662150330072724e-01
1.347110472734850684e-01
1.402259377638120086e-01
1.780538293786289583e-01
1.455868077760222035e-01
1.545572270811283733e-01
1.543064381124882867e-01
1.604811590153964185e-01
1.465718926881888484e-01
1.468480397092509770e-01
1.560177277823787123e-01
1.565788640014213473e-01
1.476910416986144392e-01
1.360515761709071569e-01
1.588094894107279220e-01
1.389372937741601699e-01
1.629306031403705834e-01
1.531345767518543233e-01
1.235321998664948850e-01
1.446768878155003379e-01
1.401476997951981995e-01
1.590945829876449780e-01
1.509753882382449119e-01
1.380029416681691490e-01
1.344279079260372045e-01
1.499330767626330385e-01
1.634214526178917881e-01
1.647976894285128613e-01
1.716600382238684108e-01
1.531370797466903300e-01
1.559463253428768903e-01
1.362126051538167237e-01
1.460929370262842864e-01
1.623419232133040402e-01
1.635445457214320386e-01
1.407844573576660929e-01
1.461557604226759732e-01
1.551233261709223099e-01
1.503972394669377266e-01
1.517690925562772408e-01
1.549657026695878959e-01
1.495133574461545711e-01
1.349535445527815236e-01
1.469421278165446709e-01
1.639577443739563267e-01
1.471435747214981382e-01
1.523888140277505909e-01
1.525973982686240071e-01
1.345912556718816266e-01
1.441228055409389808e-01
1.431640398060779196e-01
1.451039878306044639e-01
1.437361131598876574e-01
1.520394070672468900e-01
1.662901952317412113e-01
1.480375233789341105e-01
1.699402740275297030e-01
1.557561813373505855e-01
1.545064573135517538e-01
1.624516583697876437e-01
1.414657830750306600e-01
1.556905944533183150e-01
1.479760424355599513e-01
1.597162213576626133e-01
1.460860567118350273e-01
1.494220270216032598e-01
1.481593853025286733e-01
1.788753409144397954e-01
1.456804480591395723e-01
1.717087476816673286e-01
1.562841656123445389e-01
1.553985709896146539e-01
1.533565011321244842e-01
1.585796544856736823e-01
1.370898472572253390e-01
1.738052795625396607e-01
1.605786872899546136e-01
1.684748532039611890e-01
1.593763191264570001e-01
1.371325099624452482e-01
1.532616526320457473e-01
1.525419747775847712e-01
1.551393522110873779e-01
1.500178962791159365e-01
1.628808246880829314e-01
1.507937006668003121e-01
1.660144472939564797e-01
1.326738633151121893e-01
1.605723005044716323e-01
1.605485553983404257e-01
1.412589692369597416e-01
1.485999752644476535e-01
1.419710052345306561e-01
1.354444967638679387e-01
1.546243402924305510e-01
1.445058974130162543e-01
1.322072302494411156e-01
1.672991850645066669e-01
1.725643366462039086e-01
1.293248158748697973e-01
1.663711566994620361e-01
1.507100390962650416e-01
1.481445918442134413e-01
1.635324416240646339e-01
1.627855062655560736e-01
1.609875371040495329e-01
1.584102022296750290e-01
1.519159995014809916e-01
1.395432846040353669e-01
1.697127809268044740e-01
1.469911215202316657e-01
1.819082370383432179e-01
1.502001412630588340e-01
1.809877428910460218e-01
1.544228899261877452e-01
1.503009254875190548e-01
1.541629040400180617e-01
1.413071775672352648e-01
1.517026752838764037e-01
1.631366964967697619e-01
1.549352158769525534e-01
1.319980655920512669e-01
1.522848295848643896e-01
1.517073250709448651e-01
1.500467170400298367e-01
1.535929693437746435e-01
1.588886513206872741e-01
1.405090333397391589e-01
1.551025989361936586e-01
1.587560457181953488e-01
1.552193871318825191e-01
1.468606075415954393e-01
1.547176738013547048e-01
1.418846118802453704e-01
1.568976745674793838e-01
1.594574462634213985e-01
1.585861596947376329e-01
1.391731228504176354e-01
1.680122003607588954e-01
1.504304859368992275e-01
1.467399858443689531e-01
1.496384673570714530e-01
1.450596625563114750e-01
1.635717391601927417e-01
1.753652557764298625e-01
1.575942069993245820e-01
1.599088213784211898e-01
1.461262581657942483e-01
1.371855797108153807e-01
1.714335351050863820e-01
1.325821143526537405e-01
1.493425476907823957e-01
1.468413212431617099e-01
1.756205274452598553e-01
1.530828772411327310e-01
1.605773819850909445e-01
1.563059491656494659e-01
1.516550907107590829e-01
1.583093884483236236e-01
1.552768689846945882e-01
1.505291294312217643e-01
1.448277488986140782e-01
1.298384306021788670e-01
1.420568240781287517e-01
1.394699355281037167e-01
1.504163159755765589e-01
1.354757935468909602e-01
1.336221877972649796e-01
1.603476229249812535e-01
1.723775095030166682e-01
1.314028021438302107e-01
1.615307039173156378e-01
1.600870415377562694e-01
1.460021650212145194e-01
1.686031599498834799e-01
1.542707446770149038e-01
1.721443024412608880e-01
1.480448338959848842e-01
1.455892075926580875e-01
1.532811183584514292e-01
1.735622530150294496e-01
1.462927960922004722e-01
1.557600764182933417e-01
1.721604897152638480e-01
1.682545276422055536e-01
1.720385402855147960e-01
1.529110708783911754e-01
1.565345325065737592e-01
1.593766259522920448e-01
1.546926721518154801e-01
1.502774014942800107e-01
1.570323975403365990e-01
1.521291381926808128e-01
1.586299779084729689e-01
1.693244924147481456e-01
1.715278683604009036e-01
1.775764383631739662e-01
1.652976011785735611e-01
1.510722293887601930e-01
1.420129760155961207e-01
1.849848767537430327e-01
1.530916570246200203e-01
1.534494748320146817e-01
1.581316280685921560e-01
1.704142264860453171e-01
1.722061255792884937e-01
1.607948635908038326e-01
1.687342775915553483e-01
1.498328327874195176e-01
1.426858769985841213e-01
1.658769048190661954e-01
1.507966954183713737e-01
1.706584243486813091e-01
1.569533981280749335e-01
1.609419944286930582e-01
1.547127397141064842e-01
1.651265845271593369e-01
1.412368890549158540e-01
1.634731319416987683e-01
1.615259231315740729e-01
1.618301658009314581e-01
1.481153710360538778e-01
1.683607604050212370e-01
1.876320173506052236e-01
1.660422297868440755e-01
1.717269642084972292e-01
1.417453241016055077e-01
1.648222733568138754e-01
1.466970825258407107e-01
1.559440155232715286e-01
1.588480404704596394e-01
1.566529535188808109e-01
1.694797639099258346e-01
1.653816277955097169e-01
1.525087497238553080e-01
1.569578278145072892e-01
1.618116237733396856e-01
1.572032767806618714e-01
1.523083071396520161e-01
1.882896039196604032e-01
1.466618289713259859e-01
1.609526733624993544e-01
1.437123073857753119e-01
1.332638641382493105e-01
1.518871740521995084e-01
1.577801268858835537e-01
1.546817315056356335e-01
1.785810070644658076e-01
1.566740422614604777e-01
1.578798865440041443e-01
1.603036183759491695e-01
1.497206699562330656e-01
1.618923550469492101e-01
1.799880911856759635e-01
1.724457934283769867e-01
1.700692177618431389e-01
1.364176680833757704e-01
1.602867604534063128e-01
1.564119234630049482e-01
1.741129677171659729e-01
1.712094289979481099e-01
1.715024795366274502e-01
1.569041652254250796e-01
1.481051278250700154e-01
1.568891837816641655e-01
1.559804374228952184e-01
1.681706492503639572e-01
1.547674461056365303e-01
1.693870187960684337e-01
1.556366080605388336e-01
1.821258151210863319e-01
1.309098208926566254e-01
1.838032166634910591e-01
1.438583843332032486e-01
1.818331412752224874e-01
1.560399064167051764e-01
1.300994591792057897e-01
1.715858233818139955e-01
1.321976192726889709e-01
1.470521390816424134e-01
1.514049527049492472e-01
1.482484849069090338e-01
1.519131418251585541e-01
1.578475363356184324e-01
1.605815158092077921e-01
1.625580190676591263e-01
1.633581747907777160e-01
1.419402108799741602e-01
1.636751468755041627e-01
1.566629424435076745e-01
1.475528972413837625e-01
1.589830907968999285e-01
1.556159187538305178e-01
1.482870428995485823e-01
1.778345807615606400e-01
1.594451214352822221e-01
1.489125575799982448e-01
1.409901296163229012e-01
1.468599691333620505e-01
1.568310248465835111e-01
1.622932020948382459e-01
1.799426632168105722e-01
1.591284550424691968e-01
1.632124195915398146e-01
1.586801048014997717e-01
1.772692129814200657e-01
1.759903868148260941e-01
1.657126472258954875e-01
1.480021445020842097e-01
1.734277916851959256e-01
1.477536775052049611e-01
1.479249679357137470e-01
1.669631902704759863e-01
1.617874956683735821e-01
1.787652441972729656e-01
1.675618565007249705e-01
1.570196069622131763e-01
1.800177106803693694e-01
1.628109718051735377e-01
1.592079149402986782e-01
1.631803987781994536e-01
1.698562441475137130e-01
2.018346556949961457e-01
1.655977945165365561e-01
1.571980989085836333e-01
1.693968063051052297e-01
1.763828752089375562e-01
1.607899878647562897e-01
1.392891382627020058e-01
1.682962869512110160e-01
1.526522046518333786e-01
1.562769229121009629e-01
1.784441533075484809e-01
1.649162865845598125e-01
1.731134119781233549e-01
1.720906970662972046e-01
1.558293830687134673e-01
1.714324576494930252e-01
1.641877768945230742e-01
1.592994712045922023e-01
1.492983996391763768e-01
1.605758330975440851e-01
1.850651290714526720e-01
1.710665240352406413e-01
1.448448887285677666e-01
1.571498159652929549e-01
1.597797243966940506e-01
1.586376171834681659e-01
1.691820981856861916e-01
1.672359697987533533e-01
1.593750386687966258e-01
1.803437495650540290e-01
1.700594118620762096e-01
1.641769734305860706e-01
1.492281836178400711e-01
1.585951568278359813e-01
1.558664301613335856e-01
1.722010800047070744e-01
1.498470248515213210e-01
1.757040334027203665e-01
1.473029555501100540e-01
1.597901416266929164e-01
1.712705019098793857e-01
1.571480772873403986e-01
1.566464694354074427e-01
1.829767217518637468e-01
1.611062604778058238e-01
1.661450113256083272e-01
1.580794294341714978e-01
1.655384578383010952e-01
1.515020916483806324e-01
1.690055526399530661e-01
1.589033137982611144e-01
1.758185104110819852e-01
1.745818813808745762e-01
1.433854763075392558e-01
1.614905160211990431e-01
1.508900227453402465e-01
1.644307919297582632e-01
1.654000769480975797e-01
1.530233159065366166e-01
1.687102046738929717e-01
1.706377595784758783e-01
1.550966916487783454e-01
1.601092605844200711e-01
1.590036750537498766e-01
1.571253070204288727e-01
1.511437799419264594e-01
1.674750836618359995e-01
1.707330296939444103e-01
1.758125695424704038e-01
1.608808916063248218e-01
1.546400402537016217e-01
1.688276993625597577e-01
1.588852385471742068e-01
1.770941901454152201e-01
1.618405597416550379e-01
1.751224820286279849e-01
1.706951352932805921e-01
1.607072432759268088e-01
1.527169515112544451e-01
1.694647655926244112e-01
1.771327353047699171e-01
1.587093045154159276e-01
1.685069083260659906e-01
1.371764760011125739e-01
1.616487603265823469e-01
1.714811487701585480e-01
1.898215999592619274e-01
1.579485695562412029e-01
1.514604582414139089e-01
1.740050766963051332e-01
2.035550127498435835e-01
1.751599953545358024e-01
1.906960366353429026e-01
1.706932819135268675e-01
1.607470740042756530e-01
1.761508573197708982e-01
1.677887919511149017e-01
1.529464500010485062e-01
1.676873144558898576e-01
1.539898314904344090e-01
2.011791808784221258e-01
1.802740411746180660e-01
1.666187132443857633e-01
1.682967362979844450e-01
1.763608028865706889e-01
1.765802333660971835e-01
1.590051967176295544e-01
1.790180537669703587e-01
1.969174721503711423e-01
1.584791171510494812e-01
1.765486992420460810e-01
1.510682127718677992e-01
1.711144065572959838e-01
1.766837321527875426e-01
1.677815947664993423e-01
1.624609903282283052e-01
1.525697633242601992e-01
1.775296448608961741e-01
1.769794676329463912e-01
1.688811245640413627e-01
1.417213589064914847e-01
1.391184905884907119e-01
1.761248242699620103e-01
1.703757867055885056e-01
1.639805003465535094e-01
1.612399691847782590e-01
1.892087384934507122e-01
1.882859295596790439e-01
1.571377832715189771e-01
1.637247501686700801e-01
1.493909510987843081e-01
1.753759271545195231e-01
1.586639336204828665e-01
1.616749163628047326e-01
1.863613877753037273e-01
1.639265417437396344e-01
1.676788677758957180e-01
1.765655621030053080e-01
1.698298767383394636e-01
1.809581870296333717e-01
1.696532006411738680e-01
1.804295656890594901e-01
1.534201291808568735e-01
1.753417680049060012e-01
1.724983385649206113e-01
1.737638522985192335e-01
1.811710420794029330e-01
1.648776080340850492e-01
1.513674156363703227e-01
1.592511402794594966e-01
1.663250989002368618e-01
1.920214328500090828e-01
1.340784909774074274e-01
1.408840078321537403e-01
1.556435912970949575e-01
1.602178867048957289e-01
1.920129979290357836e-01
1.706816528476410855e-01
1.699843374676217322e-01
1.691418892093990711e-01
1.792675665189163992e-01
1.705636118689755620e-01
1.986690631119319150e-01
1.616078530276398861e-01
1.743148867722416062e-01
1.825765626864584712e-01
1.693869245287500103e-01
1.542205598081118623e-01
1.631688356607604307e-01
1.696128617105971403e-01
1.519968347819778687e-01
1.659573032826720251e-01
1.684121711545246980e-01
1.674361641986039650e-01
1.748895286282385608e-01
1.881294514462709400e-01
1.827184258627320979e-01
1.832697044087603921e-01
1.791395216137500468e-01
1.566437023272969076e-01
1.792159964356842272e-01
1.722510294364875960e-01
1.599041136011054853e-01
1.571977531044353171e-01
1.714831874310267235e-01
1.725409805099911709e-01
1.615751451289236806e-01
1.655285469686997302e-01
1.592615112766649910e-01
1.695658782495230166e-01
1.559058008094072745e-01
1.946236762973936052e-01
1.656249176178235527e-01
1.854693109146887120e-01
1.645083008796482671e-01
1.747776807716221736e-01
1.788115489042554629e-01
1.690253040862654266e-01
1.851238675287267543e-01
1.939713883551019702e-01
1.500222300964617894e-01
1.795610317664952937e-01
1.759078571557048665e-01
1.666404029506038664e-01
1.906370125046338848e-01
1.778843654522489770e-01
1.822396518736748294e-01
1.612302725859400820e-01
1.834315541790756676e-01
1.724973719203150291e-01
1.728849050016294242e-01
1.857012507849867267e-01
1.686155894008022349e-01
1.786560723504944659e-01
1.834697584526900627e-01
1.837670643983898844e-01
1.784298100730223047e-01
1.679031843717519457e-01
1.666208462053640482e-01
1.614675329397894099e-01
1.719516641088992825e-01
1.635926293735413262e-01
1.718038419088140090e-01
1.685253024234928398e-01
1.889766947849315371e-01
1.587700507766150737e-01
1.851469352624147413e-01
1.821360755197892478e-01
1.550324389896678978e-01
1.787241396494476664e-01
1.761666740703005107e-01
1.770106402502688858e-01
1.599807999353308752e-01
1.712566309266293219e-01
1.649652906874961578e-01
1.812485780021729775e-01
1.762065683434237140e-01
1.712356717300044795e-01
1.722578188239750618e-01
1.616543331241137582e-01
1.650832161799859754e-01
1.842640899138643651e-01
1.686547190989680367e-01
2.144121473119566246e-01
1.952526141321950237e-01
1.738928926298861644e-01
1.900315442174298486e-01
1.693664579343489851e-01
1.637753890627663689e-01
1.919002445796155476e-01
1.830008767005174841e-01
1.513246289625160002e-01
2.022578467661896584e-01
1.793984062982886540e-01
1.590154006050470137e-01
1.772746290935442448e-01
1.817718782667970268e-01
1.865396176643844828e-01
1.730621905598127008e-01
1.501238820261013573e-01
1.734876852436981476e-01
1.657017306830983749e-01
1.713792545071126106e-01
1.936825287586554922e-01
1.743062588628183363e-01
1.945697761815113891e-01
1.674978083135379159e-01
1.710705945422457130e-01
1.707966657665365429e-01
1.792147592224405950e-01
1.611348502523256287e-01
1.695939013706262155e-01
1.653612246813598308e-01
1.599901199136844476e-01
1.750339812672162265e-01
1.787883391002312861e-01
1.727250427408537348e-01
1.531867492330511449e-01
1.806909591025591677e-01
1.882901163197331640e-01
1.905620605847388460e-01
1.554407076054648562e-01
1.844929904308213742e-01
1.625314856738966085e-01
1.871355410591054869e-01
1.738974481597171384e-01
1.759717963008581854e-01
1.704593039599360815e-01
1.601978633177105205e-01
1.852119714771280901e-01
1.927668650952493734e-01
1.770487572775192864e-01
1.853206564935283851e-01
1.810312159343319682e-01
1.883981614469523447e-01
1.775341144450826580e-01
1.953363502323756107e-01
1.712918395285112361e-01
1.677616045249154531e-01
1.915863122233506244e-01
1.645695788463599485e-01
1.770490718639582406e-01
1.691499435936137941e-01
1.918610932620686826e-01
1.914338584401313603e-01
1.906591635432877962e-01
1.845340965876595407e-01
1.822267181769207101e-01
1.762235622748313801e-01
1.800178841966325605e-01
1.953167352707500248e-01
2.053208779688120156e-01
1.719160735390543315e-01
1.769204174668900786e-01
1.885383665519821117e-01
1.831452941453125816e-01
1.891645118077570353e-01
2.064211379929715984e-01
2.124134308024077655e-01
1.896916988399177106e-01
1.848369263492924131e-01
1.748587733529694543e-01
1.880731843543338166e-01
1.706436850476465428e-01
1.893763954167158869e-01
1.818731058648946353e-01
1.962460061464381400e-01
1.861384220723358573e-01
1.768740493421328830e-01
1.652490236863680406e-01
1.922715234967397047e-01
1.817048199764556560e-01
1.885015527039363425e-01
1.922386070686265269e-01
2.002025986093540211e-01
1.796043689388833464e-01
1.866254514816416410e-01
1.805863912545414007e-01
1.653905027394372007e-01
1.848411723264760387e-01
1.819940311486619167e-01
1.649066326206564126e-01
1.655226471007873457e-01
1.849884382716385500e-01
1.797272758574660623e-01
1.731886040469754473e-01
1.404025058272189708e-01
1.641422486286270022e-01
1.992283658906819355e-01
1.861938414625105842e-01
1.889716919632912218e-01
1.591827244844508660e-01
1.694152396373546920e-01
1.812966977391879397e-01
1.831732177469565515e-01
1.686903570570628674e-01
1.765537716798555867e-01
1.876893038963066696e-01
1.868635061312451939e-01
1.623349240371262936e-01
1.951924569349709204e-01
1.859462560739369441e-01
2.151824801396879372e-01
1.958761752185591842e-01
1.977493531773410751e-01
1.827366145468198866e-01
1.675004708980360191e-01
1.854114438752343941e-01
1.799723833368077619e-01
2.039146880530706141e-01
1.762185323555384153e-01
2.089294665586466371e-01
1.720893971099768660e-01
1.833280121104051419e-01
1.768631931430887094e-01
1.749860885514235298e-01
2.042556789317268029e-01
1.837446615059748212e-01
1.950107408470901638e-01
1.615479795269072205e-01
2.025238644355347450e-01
1.715069208942921197e-01
1.735602573346395061e-01
2.147151660847533561e-01
1.897783202803562663e-01
1.674458414965952768e-01
1.670154452741151874e-01
1.776246445191685119e-01
1.755994711060067659e-01
1.677449906356027198e-01
2.006946543715382170e-01
1.847726533556147410e-01
1.990175321690665633e-01
1.792914865299456983e-01
1.836228320662693370e-01
1.910516680990404781e-01
2.006702332213818885e-01
1.827024996314089711e-01
1.875155894837189641e-01
1.840737879563843771e-01
1.719402597631233265e-01
1.853870359566721082e-01
1.888360328070763927e-01
2.176158374383561911e-01
1.847186298432570428e-01
1.905938115300634950e-01
2.044038295819782247e-01
1.921096784636994181e-01
2.042730799824574173e-01
1.980242792940729302e-01
1.964734267987182925e-01
2.107899365423107907e-01
2.009800584376300325e-01
1.864253113917886950e-01
1.968977527102116765e-01
1.722430453613269796e-01
1.943561671468365670e-01
1.755071164377885740e-01
1.897899038958671125e-01
1.908939527554760485e-01
1.585031740085736107e-01
1.754947255339389667e-01
1.886991252699244670e-01
2.125223195318771408e-01
1.990787559534746565e-01
2.220267109790242943e-01
1.744854717379993869e-01
1.760439753763553827e-01
1.853114527436906522e-01
2.090263525030664760e-01
1.777213985873137836e-01
2.026517561363939124e-01
1.844790890876578104e-01
2.063083897880400863e-01
1.965197282461060013e-01
1.726207960453719492e-01
1.527883353769761698e-01
1.889820596461079250e-01
1.898875711927177912e-01
1.942740418293344706e-01
1.952844398090397005e-01
1.968112953364768991e-01
1.922795985371544558e-01
2.037697319930357187e-01
1.832370856996428377e-01
1.684783677856467599e-01
1.852393642708812238e-01
1.856794014804332704e-01
1.753512028433192316e-01
1.576163888153474801e-01
2.030363234398946948e-01
1.980610174658790079e-01
2.015633338821385123e-01
1.767343153065041028e-01
1.757204416673468217e-01
1.782324070140014205e-01
1.734149958618787513e-01
1.774368079611656768e-01
1.651086803126204094e-01
1.972303779393394518e-01
1.947317667497902027e-01
1.913380050779738828e-01
1.895374938940051490e-01
1.884776986392733555e-01
1.833898471105345762e-01
1.753783794320987466e-01
1.912670614764160060e-01
1.935912208855153915e-01
1.836145296142454864e-01
1.758629493545575129e-01
1.939758282463801831e-01
1.814764041838236308e-01
1.781659274357862977e-01
1.888638280660311919e-01
1.970831126371149766e-01
2.066619370790158394e-01
1.785563115695381620e-01
1.874913517758755033e-01
2.013044621580559468e-01
1.750090140247374526e-01
2.012758512066291916e-01
1.654283759874509430e-01
1.956442447598353562e-01
1.889463184678106811e-01
2.147420718838960740e-01
2.084912530513448048e-01
1.719831988576354942e-01
1.741856949753234352e-01
1.722455662367585183e-01
2.027654419099067518e-01
1.719495467299699820e-01
1.844818437079028817e-01
1.797666136539177451e-01
1.871983064365258520e-01
1.914524777409509215e-01
1.697422130330844270e-01
1.922908580158277092e-01
1.934267045948733776e-01
1.822424949946501171e-01
1.954425115433834625e-01
1.994979958784517671e-01
1.799043829578207132e-01
1.700979369595651269e-01
1.814606748964606442e-01
1.926329316734576025e-01
1.865184289750351776e-01
1.772680169877025591e-01
1.897343887915377003e-01
1.732078531533249310e-01
1.771960603497547693e-01
1.736122394534061197e-01
1.818640039724503388e-01
1.713994352074509619e-01
1.839508548968097346e-01
1.735372958189679848e-01
1.822000316291527144e-01
1.854008618364008931e-01
1.782048531414912318e-01
1.844159410295270751e-01
1.949615626822158443e-01
1.788287438954866138e-01
1.758982560472509560e-01
1.614432890914191399e-01
1.769128166669324265e-01
1.629771554195422745e-01
1.843758245491563530e-01
1.845894959598753937e-01
2.033234307830746601e-01
1.757098668098381056e-01
1.729325058705319385e-01
1.813748129498151118e-01
1.825835551181939909e-01
2.114631378087847013e-01
1.894376790436429758e-01
1.722310554121771475e-01
1.654464718046914640e-01
1.801220705325631555e-01
1.647810196587481679e-01
1.805705686404552035e-01
1.732342575373078397e-01
1.904647574507571106e-01
1.571793604497392360e-01
1.859957010562447444e-01
2.053151066728851060e-01
1.651427088917199193e-01
1.734447355248147915e-01
1.845464691964706638e-01
1.822856225664387930e-01
1.850260690903582084e-01
1.734332957983917567e-01
1.788951746858993830e-01
1.573309757272283171e-01
1.713125670895202790e-01
2.066571819688872436e-01
1.814033987065184761e-01
1.935543133074641986e-01
1.861033445308480083e-01
1.887536603572589899e-01
1.768772597358892751e-01
1.870283591823225511e-01
1.853722490542608625e-01
1.924214047439072595e-01
1.888512350160743702e-01
1.959364341456080183e-01
1.938686877209713777e-01
1.864546221312224916e-01
1.829306719054840658e-01
1.752544622106582961e-01
2.089611084917830097e-01
1.741257139980571522e-01
1.793868631910539579e-01
1.764502816349045600e-01
1.944965078296437000e-01
1.769687446409153320e-01
1.814497270010532459e-01
1.908759063688030833e-01
1.802664435716233304e-01
1.635591946466656010e-01
1.744573171835826775e-01
1.650038196101321353e-01
1.855168666726738358e-01
1.699917586048996232e-01
1.843525514835844259e-01
1.838899510494390876e-01
1.769657752941963813e-01
1.983328913840341212e-01
1.901099148862428756e-01
1.833331673387784411e-01
1.886730878557297819e-01
1.884050358857716212e-01
1.800966276219632956e-01
1.807681268988798051e-01
1.933801643251179814e-01
1.854359547572482780e-01
1.661492362577207949e-01
1.952026545794360857e-01
1.818054913713195442e-01
1.798805419916648385e-01
1.943238964264926427e-01
1.663658828228606612e-01
1.934221877494866904e-01
1.795330431164380292e-01
1.820914336333124550e-01
1.821933135977201468e-01
1.729267391412733224e-01
1.927914737513539978e-01
1.964115288101325740e-01
1.970240993283071396e-01
1.695363357526721293e-01
1.791848587188579756e-01
1.675482799319424065e-01
1.741071756937664639e-01
1.801687386196153540e-01
1.797071606541362221e-01
1.690706116406768544e-01
1.886976332762912156e-01
1.983004232252127963e-01
1.838450363374792285e-01
1.627710525750432902e-01
1.815242016545686454e-01
1.811685512325912073e-01
1.930725873116188873e-01
1.897292513899977162e-01
1.951594474945214375e-01
1.803370769495781789e-01
1.988058666618771619e-01
1.902319004194717722e-01
1.832276009015701146e-01
1.901470968493423341e-01
1.930553306660606205e-01
1.744297599592756487e-01
1.916128996330411227e-01
1.724894877094974022e-01
1.763339510923514764e-01
1.733026532127555364e-01
1.919072097484499084e-01
1.789523466850097000e-01
1.817583805359272997e-01
1.754137267993989002e-01
1.675807705629612787e-01
1.964139533789722170e-01
1.749925498946968694e-01
1.755685563428039941e-01
1.809059559686420626e-01
1.874992606290594999e-01
1.757401585459122950e-01
1.775471582391993652e-01
1.910046466072943816e-01
2.073968955931264069e-01
1.850767791067432499e-01
1.823601330223271477e-01
1.630953555398055865e-01
1.832561395050382180e-01
1.846024537606444915e-01
1.783556937783449814e-01
1.915080749013559902e-01
2.022879200617818396e-01
1.886097789893305121e-01
2.226081176192910849e-01
1.714067544882741378e-01
1.856370423518856894e-01
1.685571885578877049e-01
1.837014246772055437e-01
2.148261639385154464e-01
1.672922491295174008e-01
2.321113764317549732e-01
1.847540023376431084e-01
1.872062020992684706e-01
1.743648906273829458e-01
2.142579207003062480e-01
1.844840347859679208e-01
1.916303734776802215e-01
1.881592934837720554e-01
1.694612526816626219e-01
1.999526572678000658e-01
1.854137135785566548e-01
1.692807465937851419e-01
1.910213643626921531e-01
2.017206532474281888e-01
1.893176546103146896e-01
1.778687031695897203e-01
1.743230433814445257e-01
1.958997822140429168e-01
1.983944751222762870e-01
1.740046193337448366e-01
1.864067071014432753e-01
1.766618044211750727e-01
1.964623028224550261e-01
1.903526119904973835e-01
1.685683791072549176e-01
1.924042140448557758e-01
1.928730075090568929e-01
2.043045927619084323e-01
1.697974900167432966e-01
1.892785633698000902e-01
2.115220899623100614e-01
1.832055656593602755e-01
2.143885002190346889e-01
1.972257811275006101e-01
1.763486506057708181e-01
1.861931730325713796e-01
1.918643075408942023e-01
1.797690916632789515e-01
1.969550853210657593e-01
1.813910573770132206e-01
2.047479836689680699e-01
1.969049582171199797e-01
1.825408767799309162e-01
1.993974543195718985e-01
2.068577412076274546e-01
1.804329809085742919e-01
1.853800702024941405e-01
1.953496181144572796e-01
2.004499341280916447e-01
1.681355735094923476e-01
1.975215485780576208e-01
1.814862314329290793e-01
1.857495924644157470e-01
1.905097717683870984e-01
1.782645951388863448e-01
2.047172609236554419e-01
1.829290991547437295e-01
2.000916200386999022e-01
1.750594320676695237e-01
2.020477267566647972e-01
2.104772347164012847e-01
1.718235938153141740e-01
1.820577982518155613e-01
2.087370194699583736e-01
1.876561450102716133e-01
1.829765848538184581e-01
2.007502545795957216e-01
1.693124526814763497e-01
1.896843886263290535e-01
2.077047797535278573e-01
1.876125434518800261e-01
1.699164654308105982e-01
1.858971702834058548e-01
1.739420327868718696e-01
1.983862537628154898e-01
1.906525321061667555e-01
1.895693907452212779e-01
1.746092155698200921e-01
1.847012669476171265e-01
1.718360626808433933e-01
1.812908066983623945e-01
1.692131708313059091e-01
1.690215377007840136e-01
1.856984201261216716e-01
2.013257392900268117e-01
2.065131107236023722e-01
1.846811242844196288e-01
1.993937070205831774e-01
1.908273192191923817e-01
1.822925523999081032e-01
1.895157672410938687e-01
1.777804175531125797e-01
1.936700041513544357e-01
2.088260236735609288e-01
1.603344372977098253e-01
1.913522348869715617e-01
1.850010185182086875e-01
2.031107623201879875e-01
1.909252991641500197e-01
1.852013190569794521e-01
1.960816627917739696e-01
2.032977159069629669e-01
1.918008019882397885e-01
1.942479228518565193e-01
1.945921887705065467e-01
2.140476127289229480e-01
2.004569306845632448e-01
1.535170204021899798e-01
1.895671744719952811e-01
2.254844175444062071e-01
1.937999959584588983e-01
1.970238444063321936e-01
1.787542801529750369e-01
1.772481641316109024e-01
1.810691745522056140e-01
1.929659378283732907e-01
1.742397486783038851e-01
2.057544467861790183e-01
1.921783397824469442e-01
2.081937653448570347e-01
1.879034258714200323e-01
1.985426416528127680e-01
1.948708869832342372e-01
1.929275391123092820e-01
1.815897057542433524e-01
1.990613361986975360e-01
1.834957902687058828e-01
1.895419896928408621e-01
1.956032678412543691e-01
1.831132436561367371e-01
1.724003003781426624e-01
2.083980444174154678e-01
2.028334858460413281e-01
2.161872453552784734e-01
1.777256311866890481e-01
2.016771942430001241e-01
1.898208845704078551e-01
2.064219483060200089e-01
1.826073601977409588e-01
2.080351278266915349e-01
1.802339482134924231e-01
2.057160267865893177e-01
1.840661192560873460e-01
1.841423588781703202e-01
2.195689790036796929e-01
2.021496629797158162e-01
2.091632947215047444e-01
1.811565902925090787e-01
1.929254446550636437e-01
1.676162397977042640e-01
1.992512926112731120e-01
2.074471108688118182e-01
1.904949534164447622e-01
1.863140603188318534e-01
2.034419260711492483e-01
2.085522178304744512e-01
1.820184291991621406e-01
1.855421560682663784e-01
2.136225842411428877e-01
2.134584108561083660e-01
2.010403425427830792e-01
2.075863246690492769e-01
2.038540598504368084e-01
1.918731644806078995e-01
1.984567973497309290e-01
1.981175204255649358e-01
1.660008499860883835e-01
1.820336867062766484e-01
1.762800151859920395e-01
2.188800139566007830e-01
1.847716308848365019e-01
1.902703498604628174e-01
1.989229040178823738e-01
2.051722642255064399e-01
2.012161010133062811e-01
1.924894051777363280e-01
2.031639012863469540e-01
2.086738649403293289e-01
1.910821184768186076e-01
2.015295341144164032e-01
1.733365675990903021e-01
1.873366879913923866e-01
1.951012206596092202e-01
2.017321809522703013e-01
1.899322731824229782e-01
1.845417956961376560e-01
1.870624923275985840e-01
2.136160294506247725e-01
1.904295199537003880e-01
1.843992504752756667e-01
2.183086546220477375e-01
1.695252711021783820e-01
2.107924128166206723e-01
2.120635957436661778e-01
2.039670623850621811e-01
1.862770447578203370e-01
1.900129436348773071e-01
1.933239326387339030e-01
1.813371265706864299e-01
1.999443817637990006e-01
2.189041356601334753e-01
1.937406147637124876e-01
1.939632803233915237e-01
1.783528844167532046e-01
1.960661724356193014e-01
2.004182030878195742e-01
1.935649432024461047e-01
2.237254660725128963e-01
2.046128378743355958e-01
2.038916416724457226e-01
1.817546274961132358e-01
2.053131823112188670e-01
2.069481962709723843e-01
2.145629102458282422e-01
2.084049570484562408e-01
2.190076789959816417e-01
1.995277395188109204e-01
1.820808167979229286e-01
2.193790886950502672e-01
2.166488305779366297e-01
1.865989030834133977e-01
1.612802089086662893e-01
2.159990919054172176e-01
1.976283862853085438e-01
2.185055530360550946e-01
2.204220982493961534e-01
2.023508696471732482e-01
1.811260508139643233e-01
2.106740877389439437e-01
1.936696073133893081e-01
1.961193593496869947e-01
1.918775821069865495e-01
2.274446446732969473e-01
2.094842089467867652e-01
2.077222977692245731e-01
2.038472491265963249e-01
2.006302829146079103e-01
1.958876261922808948e-01
2.361871758613945382e-01
2.103679794615803678e-01
2.023205072707348340e-01
1.851384611353470155e-01
2.053005966127360582e-01
2.166164955907165235e-01
2.142776937176767149e-01
1.975190331254197407e-01
2.218171397559538793e-01
2.025718120269488220e-01
2.005686093900626299e-01
2.051217805004351413e-01
2.184866694486080063e-01
2.103989382527355068e-01
2.037102013933718980e-01
2.046284666068172720e-01
1.862759544613579732e-01
2.121138566094138977e-01
2.199127588497033214e-01
2.235335771633870650e-01
1.870307961777966377e-01
2.236035787181021028e-01
2.169007435826044439e-01
2.034168089181262462e-01
2.116033764098147751e-01
1.921320676154282814e-01
1.932749980193504691e-01
2.174012845615496126e-01
2.147207469728193707e-01
2.161148575660940263e-01
2.209616604440840792e-01
1.959028067247848004e-01
2.052617033531780599e-01
2.292824925760339472e-01
2.214549264468803624e-01
2.175659531590561080e-01
2.223637550379278793e-01
2.265488262767835215e-01
2.121694025273393736e-01
2.024597035412959711e-01
2.354569284067811741e-01
2.083475850489745484e-01
2.115305666404215246e-01
2.106703221950692040e-01
2.361389999397530692e-01
2.233682510584855951e-01
2.117508871029404605e-01
2.218630235572645604e-01
1.962543111066746282e-01
2.261667562902507089e-01
2.136171895932017506e-01
2.185721494821997457e-01
2.016912664630397256e-01
1.982221350761871337e-01
2.334147569962246038e-01
2.246515630005975206e-01
2.183296440973375996e-01
1.914588389158436155e-01
2.197692539328331696e-01
1.895730312341803725e-01
2.237207865452795208e-01
2.004593456009483299e-01
1.955592745354144957e-01
2.018055795315730760e-01
2.036024922848894136e-01
2.177448276152709195e-01
1.974105795313605693e-01
2.086478121259390250e-01
2.062889286194465877e-01
2.013401345191628000e-01
2.116247027813248638e-01
1.888929043948739117e-01
2.152323313622774015e-01
2.001386279326382578e-01
2.115506160620686249e-01
2.096207247461779333e-01
2.134183387949925848e-01
2.013336934680365065e-01
2.303602716018526286e-01
2.024123262857568939e-01
2.097576796189521142e-01
2.039276575791840185e-01
2.120582760902336439e-01
2.109519371596802195e-01
2.084022581282742315e-01
2.218225586307676078e-01
1.936108808310398333e-01
2.087178422927747634e-01
2.322009815298737012e-01
2.085076495370968286e-01
2.334861586419261503e-01
2.054383326867742499e-01
2.082526014050797569e-01
1.914957242823280004e-01
2.043158907513817346e-01
2.043467165103067251e-01
2.409952235383108210e-01
2.017203483904924655e-01
2.219654395216813791e-01
2.028575282334474650e-01
1.947491422453284382e-01
2.126388426076668559e-01
2.171086399564694791e-01
2.231198824091835953e-01
1.961141920911730063e-01
2.112489574508795986e-01
2.079520047214485357e-01
2.226149235437856477e-01
2.281042155372333124e-01
2.188562276355643377e-01
2.122523187275626722e-01
2.262228769190797739e-01
2.142537803484725056e-01
2.155013676537364808e-01
1.972497695609630730e-01
2.208413972121467395e-01
2.276877772360136332e-01
1.815990168370375524e-01
1.960821612493189592e-01
2.285675021829588205e-01
2.133992566945141500e-01
1.949320242376613721e-01
2.210734970885452899e-01
2.361402311393719644e-01
1.912991504560948297e-01
1.755136038009089128e-01
1.878165895269972574e-01
2.202379761573491634e-01
2.094156902665464670e-01
2.075493088791074969e-01
2.078454123865463576e-01
2.144011735759230597e-01
2.146494014753475288e-01
2.200866008594552226e-01
1.728488066143362978e-01
1.840675116768653863e-01
2.102692285984530396e-01
2.010922216674448648e-01
2.168186896990981771e-01
2.136717834553074069e-01
2.310477871896577384e-01
2.237982191165845125e-01
2.356885876925625678e-01
2.104974002510479614e-01
2.102301208841594049e-01
2.288466990460364670e-01
2.368323586325881414e-01
2.053303962001675476e-01
2.050623323146232579e-01
2.189614813318554454e-01
2.107649028734389918e-01
2.236456223968949775e-01
2.307465288999543951e-01
2.359887577608834330e-01
2.161761745261165102e-01
1.906614192076077630e-01
2.307882455324339055e-01
1.916998863049523549e-01
2.008468667539402286e-01
2.261987007377488368e-01
1.904436244959132329e-01
2.216515448292639689e-01
2.176423211651243861e-01
1.985357208731998169e-01
2.225917108081096885e-01
1.934523616077882813e-01
2.053472073481008020e-01
2.217377977058389571e-01
2.228631765210998816e-01
2.195492308925875713e-01
2.473287913818026096e-01
2.285545722356567000e-01
2.000470966414010510e-01
2.026682564360945127e-01
2.270981208921262207e-01
2.080438454492258005e-01
1.922892476414574947e-01
2.282669598700918512e-01
2.197566681157932245e-01
2.244529538085239806e-01
2.252922215620240254e-01
2.253769128233346908e-01
1.949863621000575697e-01
2.125068584637911928e-01
2.208332764230415135e-01
2.202363928348498312e-01
2.066405871380044834e-01
2.253314658470172149e-01
2.199253438092088619e-01
2.272944865341055831e-01
2.169544415434010165e-01
2.316550595581922389e-01
2.174674406552306871e-01
1.978343043343459284e-01
2.414533719552915680e-01
2.307305573612671856e-01
2.430899467794272739e-01
2.209783506496924288e-01
2.108788506234406668e-01
2.202415161867068982e-01
2.052353991585263715e-01
2.241508695098087256e-01
2.301099940271512101e-01
2.096638837340741857e-01
2.343829516350493802e-01
2.018316047231785981e-01
1.998487387212708466e-01
2.386391110605411980e-01
2.227592166887792935e-01
2.025223962749644335e-01
2.395619118143893778e-01
2.380575940257982359e-01
2.302182416630117190e-01
2.178360983420890573e-01
2.318146363342645233e-01
2.165536142877280135e-01
2.501493498981396946e-01
2.077973813390156799e-01
2.208417753150385410e-01
2.346047487705384404e-01
2.262435392492646302e-01
2.048674683255322093e-01
2.219842241498181656e-01
2.478619262958062786e-01
2.102913976833826193e-01
2.213561452158006870e-01
2.132825449641407578e-01
2.005097196633311152e-01
2.190047754985788020e-01
2.285638394399363837e-01
2.361647836280039991e-01
1.947309665592981687e-01
2.206511324390095785e-01
2.323177836108745176e-01
2.122746416412608361e-01
2.442843267944613261e-01
2.138640649904129110e-01
2.094535782912534116e-01
2.498817714167335113e-01
2.167508288803732530e-01
2.075713073904244810e-01
2.123171663890033589e-01
2.188490669790238985e-01
2.376377348032337466e-01
1.985004318453839900e-01
2.250511114240208166e-01
2.034521411281975944e-01
2.357423935964345907e-01
2.239148613385639752e-01
2.307336851695553637e-01
2.012347508673052454e-01
2.227889988791664500e-01
2.639026731584914187e-01
2.194198343372394944e-01
2.161406179268733352e-01
2.445966156696269544e-01
2.198870241228180755e-01
2.083002964064512019e-01
2.045772760149761060e-01
2.477260364899924183e-01
2.205245550766894436e-01
2.576452974761206383e-01
2.357121377057554146e-01
2.098264458056084136e-01
2.135355931006286401e-01
2.140520283396722401e-01
2.026932626083095268e-01
2.193554264005742327e-01
1.991973771179939567e-01
2.401441973598671398e-01
2.281104301842897253e-01
2.394208636647898736e-01
2.643820265704036054e-01
2.211100016645592137e-01
2.789304620004507962e-01
2.422636882514044021e-01
2.381010791917599068e-01
2.286681983122249295e-01
2.185897966335693388e-01
2.340824998935357448e-01
2.295838371509137665e-01
2.130029851531544394e-01
2.348575897266888812e-01
2.086057503912713829e-01
2.181597201345803205e-01
2.420161792434486481e-01
2.263551446726485838e-01
2.458845973436236954e-01
2.180266491133409090e-01
2.249625098113484378e-01
2.457823283705658501e-01
2.246806724977536696e-01
2.131220104448021402e-01
2.457521612464666216e-01
2.395606934245225195e-01
2.220080221092080586e-01
2.298703176469462373e-01
2.338945932158332242e-01
2.231857969540676501e-01
2.429658480864979597e-01
2.392819687351793179e-01
2.819740138274912655e-01
2.535875420394989033e-01
2.357446593386075540e-01
2.348612022358811668e-01
2.130780927929525337e-01
2.263159134112814053e-01
1.975148658582993322e-01
2.300304155027459441e-01
2.272426627723685422e-01
2.463453692079524138e-01
2.317516260833172859e-01
2.286061106799353870e-01
2.377019897096316614e-01
2.333985943603831548e-01
2.791781869008005401e-01
2.204635673754961611e-01
2.014069524080329410e-01
2.090801911057470208e-01
2.378937707403454005e-01
2.129757071299253346e-01
2.476889428009430294e-01
2.338073926875816888e-01
2.057220258058224949e-01
2.554452766193553992e-01
2.187393934374729787e-01
2.518288708567311129e-01
2.296426913550695670e-01
2.270754675592050187e-01
2.229386541735541849e-01
2.624682673904177310e-01
2.411331341981339527e-01
2.432414883444016795e-01
2.217262589408055817e-01
2.360621835464862539e-01
2.533898056690506717e-01
1.996364902979440581e-01
2.462153319785717054e-01
2.474478068026992050e-01
2.572347688595578719e-01
2.141376367172299344e-01
2.444989853884784459e-01
2.337501494674882052e-01
2.310678462655310073e-01
2.551125351146125708e-01
2.419254946542916118e-01
2.698376046200513523e-01
2.236619799427650435e-01
2.429655982605198328e-01
2.619922812486091268e-01
2.481252485994100976e-01
2.279076109674853523e-01
2.569369835500351917e-01
2.455693109698281473e-01
2.167658666563425374e-01
2.338011113235391736e-01
2.631546165568836582e-01
2.354370808960788430e-01
2.678988306898006377e-01
2.313342646894434029e-01
2.215153445580776148e-01
2.422822285281405474e-01
2.302970627966478834e-01
2.468499415133607600e-01
2.268729599610596337e-01
2.127694748795437019e-01
2.147438331622631424e-01
2.376821803239455577e-01
2.362797859523506905e-01
2.596040114686948841e-01
2.336213779397411650e-01
2.467484766016256603e-01
2.143157936733922908e-01
2.268655576422032027e-01
2.177981721227111866e-01
2.335101457215399134e-01
2.356115798557362195e-01
2.617885943807633509e-01
2.130310931149790865e-01
2.212649647592638824e-01
2.568819921638069714e-01
2.286828853453140298e-01
2.564507368012832189e-01
2.468639172188023534e-01
2.511060545636248920e-01
2.352555768415199866e-01
2.502495159623480681e-01
2.400964960570874107e-01
2.131385346010247483e-01
2.479001804143467769e-01
2.193830538025895727e-01
2.621902210598033856e-01
2.687183208143701929e-01
2.562447508700651522e-01
2.338502113700992591e-01
2.406894581043677039e-01
2.501464544350833763e-01
2.438009832122690623e-01
2.485733585462177320e-01
2.529612798078036406e-01
1.944862603935635370e-01
2.553101737711203634e-01
2.485371521879467804e-01
2.346379737638077112e-01
2.451581874124258431e-01
2.603578796965078657e-01
2.483579729700094996e-01
2.368830832972316225e-01
2.256666275830745694e-01
2.239566549232294423e-01
2.657020499210483444e-01
2.056194403690783101e-01
2.441533556085521139e-01
2.278189051079499150e-01
2.351336799079272455e-01
2.415091622141601058e-01
2.348799252633178569e-01
2.552736129211304883e-01
2.385133534504960129e-01
2.482058527553492877e-01
2.476178293974934108e-01
2.353900898267085040e-01
2.645431462041386017e-01
2.486857757883086661e-01
2.323163129729005905e-01
2.287174836164123370e-01
2.400794130733896747e-01
2.524150157000762396e-01
2.568197522313416803e-01
2.431064140255820571e-01
2.446596747343308675e-01
2.316851268134386965e-01
2.404053486267553053e-01
2.399657644490396924e-01
2.780201366916511541e-01
2.417762538559275198e-01
2.475834696616494301e-01
2.263685330518027949e-01
2.379907288403062260e-01
2.448613096407881995e-01
2.225520102962982305e-01
2.394218993702174336e-01
2.407982134083647696e-01
2.644878014659380883e-01
2.439832688471215150e-01
2.370083012409022472e-01
2.457967278889707785e-01
2.477114199569988018e-01
2.473113744809739833e-01
2.591920155781008983e-01
2.380780869258892762e-01
2.553501777655788896e-01
2.437214109059345490e-01
2.334043964683425731e-01
2.536860829711579113e-01
2.561572619918295324e-01
2.642594258138997176e-01
2.512554592266671438e-01
2.702630991365577717e-01
2.315960039894593703e-01
2.367101438388950763e-01
2.538091435156007991e-01
2.509741486132579524e-01
2.516359343129536130e-01
2.443074202863270428e-01
3.035294333628774655e-01
2.393100728191042970e-01
2.467314375337455457e-01
2.665963796555619325e-01
3.092397816074533567e-01
2.554802572550795015e-01
2.660609487281651586e-01
2.622876195128495680e-01
2.487491575543276656e-01
2.495216201516002874e-01
2.605068277642926255e-01
2.702514893192334844e-01
2.325183072243173499e-01
2.787891019714182628e-01
2.434384152149390024e-01
2.388311316251818806e-01
2.203805063892710081e-01
2.694454200147710643e-01
2.368842200839262890e-01
2.383196080693476548e-01
2.523946258280349575e-01
2.644204084420482825e-01
2.367811131982191786e-01
2.428520228057093888e-01
2.492797611571205274e-01
2.516434358613501288e-01
2.411367426492197763e-01
2.658137324729947792e-01
2.358374018254531246e-01
2.555075894950228910e-01
2.355835044166160186e-01
2.166402613730752380e-01
2.163991269157941322e-01
2.236279356934098572e-01
2.328742740519773036e-01
2.517568919220047885e-01
2.441654378139326009e-01
2.472018133105453042e-01
2.243816974770942441e-01
2.609189551921120565e-01
2.652270642219809460e-01
2.697037742062152188e-01
2.694641116426063632e-01
2.455687546617905392e-01
2.456878820774286154e-01
2.244080820389131314e-01
2.432536957679667933e-01
2.229751472095741760e-01
2.631190489228860119e-01
2.332292186449686777e-01
2.675915608477211216e-01
2.442692210935122898e-01
2.199462737595188344e-01
2.652217032902609017e-01
2.154025166338909836e-01
2.367540550485797424e-01
2.769957675588274326e-01
1.975930886192099056e-01
2.143479691071452364e-01
2.315070408128837853e-01
2.425004421349080674e-01
2.608858097095833051e-01
2.283201529769080806e-01
2.756102115856344237e-01
2.657141301704011860e-01
2.330257226927175129e-01
2.260038951461771639e-01
2.438703912054312195e-01
2.447656160402764680e-01
2.270893711155198558e-01
2.274008061048620744e-01
2.396671141578257114e-01
2.339991882534954715e-01
2.401450694709607592e-01
2.784663922547179205e-01
2.671748657586932585e-01
2.472410982049716432e-01
2.158781916528307865e-01
2.673547587050040253e-01
2.508812907827733252e-01
2.670414206737851126e-01
2.453166852626892380e-01
2.385748743866552557e-01
2.390462970023368716e-01
2.764349265227492025e-01
2.356072127009240513e-01
2.459481043382163723e-01
2.130742606719838728e-01
2.554686381944447082e-01
2.298145597293913545e-01
2.480208552777729003e-01
2.519705979706889365e-01
2.302667455328369361e-01
2.664643209172037341e-01
2.554572045746101860e-01
2.443385067338131600e-01
2.338208156851597497e-01
2.373010476916569966e-01
2.442783603315105967e-01
2.588284500630228524e-01
2.456854501484968811e-01
2.540358925548434343e-01
2.561483225358014981e-01
2.254679314747068397e-01
2.388623909797516487e-01
2.645393570815494644e-01
2.374478375652308848e-01
2.324760236725577911e-01
2.564493513540359593e-01
2.698458317953233987e-01
2.773098720158717057e-01
2.731949708235535401e-01
2.540491927555479368e-01
2.725101362393513305e-01
2.609663018255824474e-01
2.547789169411179278e-01
2.387230043766809251e-01
2.152944123167507828e-01
2.318292869463060291e-01
2.527238641239882289e-01
2.469864769660514714e-01
2.532542543850673233e-01
2.603906144241000531e-01
2.377541489225332427e-01
2.556094580292009866e-01
2.883212568039375534e-01
2.742916858777236788e-01
2.647548361423787133e-01
2.527029794991874079e-01
2.739752455918671448e-01
2.252875158853821780e-01
2.505035251099181903e-01
2.667264449556898676e-01
2.407931729350624994e-01
2.679200846191178709e-01
2.621511053007571368e-01
2.444796921931906564e-01
2.578537445146296125e-01
2.554985101295901839e-01
2.770623152140764267e-01
2.602624045023239630e-01
2.341542396895711364e-01
2.526897420549621964e-01
2.603169785056030361e-01
2.345123515467413544e-01
2.645253150187261704e-01
2.488991719488695131e-01
2.451467439549976646e-01
2.320220440211502588e-01
2.669472191337443068e-01
2.661456152539157793e-01
2.441784236905541750e-01
2.101453000847987584e-01
2.350601690545522648e-01
2.709322034284575853e-01
2.640920254909877030e-01
2.425728115382449757e-01
2.459985723648831779e-01
2.051520918951924843e-01
2.573596170410923922e-01
2.296559669895187616e-01
2.320411283948994874e-01
2.445235202002875863e-01
2.453292834697224090e-01
1.951032348527074467e-01
2.587033451515380333e-01
2.376680036502661908e-01
2.608050968088568844e-01
2.485082350790366323e-01
2.668701417617246330e-01
2.004391020056016104e-01
2.617279798642743738e-01
2.755731758348765603e-01
2.442300500578894751e-01
2.337504379149611122e-01
2.463431734147089325e-01
2.536023595800269148e-01
2.714522464965630211e-01
2.503335256045887136e-01
2.689730359203184040e-01
2.532470475921707598e-01
2.701229842687742910e-01
2.690892200617852614e-01
2.204882634493424975e-01
2.462448437900029152e-01
2.323557005503022188e-01
2.669251024677183892e-01
2.457933447618801948e-01
2.426110485962502950e-01
2.391801455746247473e-01
2.604330404219645234e-01
2.554852540635753622e-01
2.778266756754236289e-01
2.461755989158725677e-01
2.613029699883251400e-01
2.512641288113223181e-01
2.369230926985526064e-01
2.491748504364692252e-01
2.423975119777592724e-01
2.723747620888635756e-01
2.464757670717417082e-01
2.503097082834363496e-01
2.458984308290886045e-01
2.459798102045869794e-01
2.533927456123844513e-01
2.354630522876825782e-01
2.342489334677544666e-01
2.545666143175829288e-01
2.590674612512446351e-01
2.434827692893731521e-01
2.695711622110704697e-01
2.514962146679221577e-01
2.747563506250211840e-01
2.714709635092641404e-01
2.298843895262600856e-01
2.645926580584784804e-01
2.914800373468056649e-01
2.510390064929405307e-01
2.437163786018017031e-01
2.838053637770541759e-01
2.835763859641270423e-01
2.463304667967259332e-01
2.866325691946519094e-01
2.693040370733532085e-01
2.405349213338879577e-01
2.492966923713865190e-01
2.387293565232311565e-01
2.653287892105481438e-01
2.595668733945487028e-01
2.835284796935541585e-01
2.091723769581259329e-01
2.663609422812818761e-01
2.610041297411637151e-01
2.588021651549561875e-01
2.748120034812878143e-01
2.859482005590073261e-01
2.592300662045295412e-01
2.521385952200699831e-01
2.431431323453462356e-01
2.410554975812736478e-01
2.612658249151698642e-01
2.088846925437255475e-01
2.465980980848660187e-01
2.513957780021561228e-01
2.283704303492340437e-01
2.610411276559035931e-01
2.578621662462566855e-01
2.723591837478882560e-01
2.753886930039335934e-01
2.299579892211180698e-01
2.495251071290054412e-01
2.810973343070524710e-01
2.444487733810483399e-01
3.029641499273810767e-01
2.558977395382248665e-01
2.515980737227096475e-01
2.515925027074207843e-01
2.646365163482254923e-01
2.800456513355726318e-01
2.688008395777150006e-01
2.503631081707130557e-01
3.004395013513790902e-01
2.707343532084628968e-01
2.558566294154590026e-01
2.340622764155112778e-01
2.978771906005531211e-01
2.491985553565315981e-01
2.647638346605400428e-01
2.480710521260920676e-01
2.861909699693376830e-01
2.313118098388995958e-01
2.680238002696475053e-01
2.452387126613162216e-01
3.177665006983541041e-01
2.866242690264365622e-01
2.608713725277952977e-01
2.746341417509092775e-01
2.583303346249976040e-01
3.138089885028140791e-01
2.814672787161290879e-01
3.258596682972310088e-01
3.053001924077938245e-01
2.716644801356555838e-01
3.217480746564557181e-01
2.815377386309079188e-01
3.108327789610175196e-01
3.436843462358124546e-01
2.894802995002092039e-01
2.846330258220599596e-01
2.868235554531575748e-01
2.741880404550196548e-01
2.991414661726042312e-01
2.615732525242728812e-01
2.887336420637491297e-01
2.905610979048468545e-01
2.802991945208687663e-01
3.126533279845297164e-01
2.515888523815373312e-01
3.052181003837743378e-01
2.452515615561534634e-01
2.873085112643593009e-01
2.945483116294164150e-01
3.311778347900398156e-01
2.669859604507067163e-01
2.576533870340764754e-01
2.944700048025340466e-01
2.721142862786182226e-01
3.188268677597727585e-01
2.639821968242234695e-01
2.987741940238746174e-01
2.597453188728148232e-01
2.833789671777670605e-01
2.988496317784626877e-01
2.381777018004465063e-01
2.463635427889831753e-01
2.715105329017474256e-01
2.919131787892207952e-01
2.839265349598573684e-01
2.909538622347583869e-01
2.635520632860278711e-01
2.824121549095464645e-01
2.706659641658929472e-01
2.739677613550637880e-01
2.834123867437292055e-01
2.795312530200003143e-01
2.874278715053770750e-01
2.676610593101930169e-01
2.634242059941064862e-01
2.557065627190738821e-01
3.003187887671673884e-01
2.625688287694702971e-01
2.870918009528047876e-01
2.663323537106770944e-01
3.117558027328380388e-01
3.013018056040074888e-01
3.049887740597532204e-01
2.643942740025067573e-01
3.159000304318935193e-01
2.742224366344609421e-01
2.660121507930839346e-01
2.767706590175271208e-01
2.794866397254993640e-01
2.809877290199784272e-01
2.852921243649338967e-01
2.737523897213954838e-01
3.103971353192074289e-01
2.450856356203213737e-01
2.790667000896316363e-01
2.681586629750484230e-01
2.979408509599135169e-01
2.471346007102999398e-01
2.898778200814529638e-01
2.836723614505706759e-01
2.947577153496178104e-01
2.655373770785146581e-01
2.651287420816376694e-01
3.001206833969543020e-01
3.066520768670759067e-01
2.343160278667412166e-01
2.613761358416594738e-01
2.856760365175567973e-01
2.810729182155540240e-01
3.262592642477767924e-01
3.052517239054637344e-01
3.178321385077055861e-01
3.147570067814450256e-01
2.829385282348129693e-01
3.316795626690738907e-01
2.863404205658572343e-01
2.629753792598850115e-01
3.196690598209868117e-01
2.697470773997853732e-01
2.595111181008475376e-01
2.898208903070381148e-01
2.967514034209036144e-01
2.982009336409120470e-01
2.790047352038805273e-01
2.881615152214215825e-01
2.949391197014217814e-01
3.141560291301182528e-01
2.597357362267254666e-01
3.032522132455526265e-01
3.243159365038201791e-01
2.938740157133098996e-01
2.720201253356078763e-01
2.304637238723206139e-01
2.671581203387226044e-01
2.785564265101566628e-01
2.736620773163991882e-01
2.823053649048020697e-01
3.154129604858096347e-01
3.081087680672052187e-01
2.832596935658610038e-01
2.590261366304287272e-01
3.105583017659210299e-01
2.302600930215592534e-01
2.659592159157301294e-01
2.807002068455706212e-01
2.783399136466968016e-01
2.627522986519361670e-01
2.626923290080709350e-01
2.792509883897120182e-01
2.738678126566481685e-01
2.614459618769535698e-01
2.643037741882026670e-01
2.972808080874489445e-01
2.778785928982869802e-01
2.890887825870703809e-01
3.050118194723758780e-01
3.285295702902596426e-01
2.651017894709251643e-01
3.181698811549873995e-01
2.905353421640760603e-01
2.785600012273700132e-01
2.880848988285673595e-01
3.104155076254697110e-01
3.216223543624380232e-01
2.866567105440461782e-01
3.108119053654096464e-01
2.966088987783921938e-01
2.702269075480476235e-01
3.145615985497124401e-01
2.577149464788668909e-01
3.033770268634526368e-01
3.178473959801310644e-01
2.773037760427918275e-01
2.708437398974966603e-01
3.079857495326848160e-01
3.139750088356124125e-01
2.987784328291157032e-01
2.668043538973949302e-01
2.740698824497972974e-01
3.153046677851042423e-01
3.041307435405408710e-01
2.879527144302183039e-01
2.998659399213322030e-01
2.351004366251659150e-01
2.864122257031354590e-01
2.853599106946996811e-01
2.720698975041304646e-01
3.058428323685103423e-01
2.537171641439695535e-01
2.965947026444123447e-01
3.014063589948594024e-01
3.215744235038285881e-01
3.082715825982934588e-01
2.802086452553882445e-01
2.881342558163774159e-01
2.894765670609624753e-01
2.967521576740753120e-01
3.214143634988777531e-01
2.879920708817317876e-01
2.721367165393078213e-01
2.925095836498704527e-01
3.442586116384145356e-01
2.674807309153002244e-01
3.577159445809698357e-01
2.764938922739088589e-01
2.911694512218869768e-01
2.959290760067740389e-01
2.988135315357004496e-01
2.939992089524452457e-01
3.099676591185033248e-01
3.133030215602792823e-01
3.029056626247508266e-01
3.319219492303756569e-01
3.032214432682900918e-01
2.872662182791486107e-01
3.025985118906076576e-01
3.510332525475414744e-01
3.370594553917494740e-01
3.120100102636755857e-01
2.943243400955168343e-01
2.848744678533439711e-01
3.163422489969978102e-01
2.961567726970268377e-01
2.808003198095851416e-01
3.240708406824644450e-01
3.406770741016174608e-01
3.606784312504998646e-01
3.251056698756267793e-01
3.830087837073181123e-01
2.928028639475121486e-01
3.125265181875560572e-01
3.384781456087976315e-01
3.007020134311813586e-01
3.269901347712507178e-01
2.860124373131293085e-01
3.065396058921147082e-01
2.898663599706710614e-01
2.751119204548055919e-01
2.854713372760269707e-01
2.803621458766032415e-01
3.060983449587771354e-01
3.484213675269086097e-01
2.987529264428613329e-01
3.050960805580150148e-01
3.145221038972879635e-01
3.037360471720101929e-01
2.973931023916117633e-01
2.902756743630637293e-01
3.279370129449163951e-01
3.124976949700504214e-01
2.969666270564197963e-01
2.125022098880164356e-01
3.182847297488655136e-01
2.948325779106667488e-01
2.618859265350078069e-01
3.453450755804774452e-01
2.759585379120295667e-01
3.270257775625047825e-01
3.342157503408954011e-01
3.220035856173396049e-01
3.189976011855530924e-01
2.942001376286674241e-01
3.533408171655284535e-01
3.020279977785743641e-01
2.565276362282294942e-01
3.277343089970808365e-01
3.247556837516640260e-01
3.503927655507468875e-01
3.037182002721585117e-01
2.935952727831121489e-01
3.044796946742558408e-01
2.814553554143633396e-01
2.647235137781375758e-01
2.862032304294570562e-01
3.050793722025519905e-01
2.728828814234977029e-01
3.167112877497656465e-01
3.165610417206528582e-01
2.783474827586938094e-01
2.505017447523936180e-01
2.999037943042367482e-01
2.754753741794830346e-01
2.898454948998231417e-01
3.285488617875819140e-01
2.655799131792094259e-01
3.084372651505823959e-01
2.956773408121242674e-01
2.631562828177712587e-01
3.317361591057436110e-01
2.924493424712911183e-01
3.074561461336137724e-01
3.090737413206850470e-01
2.991369788059167756e-01
2.954979484469197337e-01
2.661411908168113682e-01
3.121557914871533335e-01
2.815805550814934333e-01
3.142863142153009548e-01
3.146703517549392926e-01
3.120196581601904495e-01
2.985869723416964550e-01
2.735795782516425301e-01
2.962877402573146912e-01
2.902084185121112658e-01
3.119087437117174511e-01
3.007976221138429218e-01
2.769209154695935760e-01
3.143702130016092222e-01
3.163417935297657690e-01
3.105871638959101788e-01
3.270527893316165224e-01
2.861139601174364500e-01
3.110382349697352056e-01
3.984190146201614935e-01
2.799519098744235879e-01
3.065290268707953070e-01
3.909531469775524570e-01
3.153744744763701813e-01
2.855726279836827697e-01
2.796909150893217011e-01
2.763577802954163554e-01
3.277502081569835246e-01
2.669253811136197418e-01
3.115674116681608763e-01
2.787038469494537707e-01
3.168550978831790044e-01
3.320547219470058598e-01
3.407101316254675938e-01
2.971820717064658224e-01
3.661283067241360989e-01
3.064177969931191625e-01
3.572763548686648249e-01
2.986389260533431345e-01
3.169343890474121683e-01
2.649254113507020780e-01
3.132487361909540580e-01
3.490131341743247795e-01
2.934478838701489178e-01
3.191514780772161664e-01
3.421346086124722463e-01
3.807051966419517930e-01
3.192594627200014967e-01
3.098409582482771207e-01
3.122390482983675164e-01
3.908464393719282559e-01
4.033761634705341215e-01
3.625293247525120388e-01
3.034101542011199970e-01
2.813259580641089830e-01
3.461763737524251039e-01
2.794670916783306702e-01
3.097347493405139263e-01
2.664237406655152185e-01
2.600957045231733766e-01
2.769967474136466046e-01
2.841096821894162350e-01
3.124157567343751607e-01
3.161390866480368045e-01
3.176518976423846619e-01
2.398659805627177677e-01
2.875082982609123983e-01
3.496244131823416090e-01
3.154116055514737949e-01
2.760158776839196637e-01
2.695832703637864314e-01
2.777330140854295526e-01
3.096066246675834854e-01
3.282458605824062348e-01
3.377253125678820189e-01
3.256158525264107872e-01
3.501205622924071226e-01
3.065582446669091188e-01
3.576901886322031987e-01
3.849291853194935498e-01
2.936017944140495439e-01
3.332241274667119280e-01
3.156737548578716912e-01
2.589760203717919040e-01
3.588730603414729825e-01
3.151427889965965901e-01
2.963111721296018963e-01
3.083163811779195407e-01
2.896028643126524749e-01
3.225613066367316595e-01
3.147847256172989217e-01
3.781743715453779187e-01
3.469955627932041486e-01
3.839461420261230939e-01
3.532565048271223418e-01
3.282546365693113644e-01
3.340298999798813617e-01
3.247952826617814814e-01
3.569455451159573300e-01
3.198787931991481370e-01
3.298644212755424410e-01
2.797768920081131205e-01
2.742827753069477792e-01
3.323796762532115201e-01
3.741522693631629259e-01
3.161610285187460567e-01
3.093631058535127876e-01
2.691693796763610647e-01
3.229479915024838221e-01
3.060501064102887914e-01
3.579663891435774792e-01
3.699037169646158252e-01
3.576669975822263092e-01
3.689218725788606656e-01
3.719954662809012436e-01
3.501245096777458321e-01
3.720896761275884201e-01
3.101851036662737759e-01
2.760209237786683811e-01
3.014675328165773438e-01
3.083595765293811741e-01
3.581656209475010955e-01
3.120242672950013785e-01
3.926661077348542750e-01
3.490903290038493978e-01
4.102729665398444081e-01
3.331630038096660695e-01
3.469968558578070961e-01
3.779456895199780342e-01
3.280044589696989310e-01
2.947950465489541649e-01
3.789401773758590553e-01
3.529629413054946041e-01
3.463260173235752637e-01
3.763382772355503558e-01
4.327902903358068487e-01
3.376831749839424579e-01
3.674264451058741887e-01
3.460670291768064843e-01
3.572604791472099861e-01
3.328516485801066294e-01
2.846563434685516203e-01
4.016712302410939683e-01
4.029292377281799009e-01
3.008181242482256823e-01
3.777746885017579381e-01
3.517122235761284688e-01
3.567804482718407444e-01
3.003283511952642981e-01
3.894118434977703047e-01
3.450562541351171464e-01
3.502111480901841101e-01
3.198837827641888842e-01
2.957229408815979510e-01
3.865432049953819726e-01
3.622333027422827700e-01
4.000759146899108831e-01
4.085557636735367426e-01
4.292315820331160658e-01
4.637197465120072026e-01
3.898134371126741327e-01
3.751209774930013285e-01
3.231673216905429635e-01
3.791169050321308576e-01
3.546466411696183596e-01
3.092715674444034279e-01
3.112882270320137534e-01
4.215176105173694121e-01
3.924099098071863745e-01
3.841547150326640181e-01
3.279190067506960737e-01
3.601738935216767801e-01
3.470734230819577104e-01
2.889374096874045006e-01
3.919403379535441601e-01
3.106335217304994067e-01
3.486607947639082106e-01
3.438054388912120674e-01
2.930731878470015928e-01
3.514150337217128994e-01
3.857182768161548370e-01
3.688520134938225725e-01
3.348229929152503614e-01
4.151826294699399456e-01
4.229223582360756573e-01
3.204978623659084369e-01
3.096761763311843829e-01
4.063186150195117197e-01
3.446370715759856651e-01
3.670356930579942722e-01
3.449580222183971090e-01
3.155254396213141299e-01
4.130473371137299288e-01
3.394220800407052874e-01
3.883171748999055262e-01
3.923535156119930534e-01
3.425321527689684231e-01
3.964389736871190562e-01
3.838242141801565532e-01
3.634423961002280490e-01
3.744840838868696564e-01
3.804039489993758516e-01
3.415540973083194820e-01
4.187832437095342364e-01
3.402357202058320373e-01
3.785392827828016893e-01
3.501142449701700743e-01
4.190348484805085927e-01
3.265744716612156706e-01
3.370180464189160285e-01
4.028980181056157628e-01
3.630432558116365449e-01
3.609041112456234379e-01
3.158515663608926216e-01
4.604507557203756374e-01
3.785732222861594165e-01
3.095780068171233856e-01
3.371548704537624119e-01
3.502829766208647166e-01
3.852961303759470102e-01
3.164541663578749331e-01
4.101561307814448609e-01
3.739897618206764474e-01
3.259979846204542620e-01
2.998513919488798862e-01
4.076505532370490181e-01
3.605079267189390535e-01
3.295521327299885672e-01
3.343157668387249926e-01
3.634963696185657400e-01
3.772465992574114968e-01
3.614822915107401835e-01
3.528606557292776613e-01
3.699130919712741439e-01
3.272705724494257007e-01
3.040335506664158527e-01
3.126762751599632129e-01
3.567118734355056442e-01
4.169518648608897537e-01
3.139056627361961338e-01
3.892532351473861341e-01
4.487779301146330724e-01
4.730018836434283225e-01
3.535376516617785847e-01
3.996579797986604676e-01
3.622945131811835529e-01
4.099940079801893678e-01
4.136740256861749510e-01
3.672161784110286598e-01
4.300087536498811147e-01
3.620768476595633834e-01
3.824649495209774264e-01
3.138348463280106748e-01
3.766291482193780404e-01
4.359378507841022987e-01
4.077389888458026745e-01
3.889265675239350628e-01
3.742446979410382069e-01
4.634431953861395947e-01
4.076785044336195818e-01
4.280680107305579463e-01
4.624233256535831282e-01
4.125280233076962788e-01
3.657888846889178480e-01
4.755515280985720961e-01
4.325540640711353912e-01
4.138211058122459041e-01
3.926998163231372740e-01
4.032678675264208534e-01
4.385811994103347433e-01
3.819016208328355755e-01
4.924321298139847092e-01
3.913306730759484320e-01
3.195111854344938052e-01
5.017688929486063820e-01
5.675800615183018705e-01
5.629731916408161618e-01
4.968520390049338542e-01
5.667666095422519978e-01
4.148366903118513305e-01
3.944971840459583490e-01
3.421497112392186679e-01
3.792831096893607423e-01
3.539974125577666220e-01
3.240931122429303590e-01
4.088806812181992045e-01
4.505085499518775571e-01
4.540436754844462408e-01
3.604089864119573994e-01
3.653955781595462082e-01
5.396032947457504170e-01
4.606004416494471898e-01
3.194084276125649380e-01
4.431012576856136476e-01
3.953984885653280545e-01
3.818876540744789438e-01
2.972688376715513781e-01
4.889189270009835497e-01
3.943163370338829132e-01
4.960159749446383937e-01
2.221933591109566675e-01
4.336146837281188438e-01
4.887399814372873075e-01
4.852761335899821171e-01
5.300710797792104190e-01
5.709922406330906197e-01
5.003256306534833442e-01
5.678693047642209280e-01
6.028119811030822062e-01
3.882691104129857296e-01
6.745000846645119452e-01
4.682308828551807744e-01
6.528582268982443537e-01
5.416625719320102839e-01
4.944997708486890131e-01
4.575158912643432219e-01
4.472181205248008662e-01
6.410725481917443069e-01
7.144741040849710290e-01


==> anc/Fig01_Sz_L14.txt <==
-3.617141782682660178e+00
-2.596791218107285637e+00
-3.123251015022768584e+00
-2.600877652665508410e+00
-2.566891782067481032e+00
-3.086452395326919174e+00
-2.570284170668654777e+00
-3.025834292508874146e+00
-2.601051564889789613e+00
-2.582612207896140433e+00
-2.625052707461741353e+00
-2.621100941633202730e+00
-2.591944397342596851e+00
-2.673907746939841346e+00
-2.606578629985757178e+00
-2.589886094332781052e+00
-2.777119593807641618e+00
-2.256101375533280606e+00
-2.101436265653225721e+00
-2.588278443662666906e+00
-2.246798856871744299e+00
-2.230443365093387253e+00
-2.235230451153801035e+00
-2.554597399395974300e+00
-2.237696554252852632e+00
-2.193526574656358363e+00
-2.094518175501179691e+00
-2.102061862332057274e+00
-2.108085248824995706e+00
-2.142517216930675872e+00
-2.198036258715819535e+00
-2.424498628494508257e+00
-2.125820852840206499e+00
-2.221793394259625742e+00
-2.159331710501203094e+00
-2.181008593138271223e+00
-2.184136483276044149e+00
-2.098866554097480464e+00
-2.116382687249068972e+00
-1.583507273199247667e+00
-2.229800845854620572e+00
-2.512437690267458112e+00
-2.205090771842797892e+00
-2.144886526813956085e+00
-2.070108524855327481e+00
-2.121626139203901751e+00
-2.062983780356829833e+00
-2.118262619447134565e+00
-2.310389097363067190e+00
-2.092273272917955840e+00
-2.102802566042161203e+00
-2.088541046920914912e+00
-2.079169644015968821e+00
-1.927127168410738056e+00
-2.306273957878400171e+00
-1.939822966941820326e+00
-2.032383888786157389e+00
-2.110258081105711891e+00
-2.197572523049836857e+00
-1.656063307239107552e+00
-2.098009159652060696e+00
-2.028932784700544723e+00
-2.207725785049683864e+00
-2.021133314639185219e+00
-2.102719168467059863e+00
-1.962787649853093841e+00
-2.073349286788619850e+00
-2.058679307406936498e+00
-2.100398560827616556e+00
-2.094139482452026080e+00
-2.317262089852327289e+00
-2.090687038854203372e+00
-2.030022667644415524e+00
-1.911673686376095027e+00
-1.916891112773811745e+00
-2.040239951422393450e+00
-2.095020598940168899e+00
-2.041676256149099533e+00
-1.950472367615563085e+00
-1.971498057843077412e+00
-1.773784212896435175e+00
-1.688180421881853688e+00
-1.843047464321359685e+00
-1.992569316220395459e+00
-2.032075582222336418e+00
-2.023535788448480588e+00
-1.936265131535847450e+00
-1.648295849711674865e+00
-1.718187700633712955e+00
-1.824310828838447085e+00
-2.056794266498432666e+00
-2.026606350809140977e+00
-1.911032839932398364e+00
-2.047547304671099688e+00
-2.070036697229300060e+00
-1.756183493884261093e+00
-2.065512015233807563e+00
-1.747000718049040779e+00
-1.965925092465024671e+00
-1.858680592650904906e+00
-1.847752928840387776e+00
-2.051017770360183512e+00
-2.013320549748670807e+00
-1.881546630471412573e+00
-1.754719399008310532e+00
-1.747915983864172906e+00
-1.781272409073950458e+00
-1.935474996104570966e+00
-1.667572390612535260e+00
-1.870218707775755274e+00
-1.638636312364977199e+00
-1.836404842599159037e+00
-1.810068741365114642e+00
-1.732040570400959822e+00
-1.825088932253543739e+00
-2.010689374404556418e+00
-1.748382243177069695e+00
-1.728430895621926533e+00
-1.855699694955712076e+00
-1.763275893178783083e+00
-1.801597571623243965e+00
-1.799926225455443118e+00
-1.725866047207573306e+00
-1.898519295692974840e+00
-2.024839420976184634e+00
-1.788294380894724034e+00
-1.689367813361579707e+00
-2.136560459661595246e+00
-1.735473647737665770e+00
-1.813806195880717009e+00
-1.753711587757891710e+00
-1.840683080066539468e+00
-1.659737804513032655e+00
-1.796189904990143749e+00
-1.705577683795435506e+00
-1.716892320116170323e+00
-1.793017970371285630e+00
-1.760677035526194478e+00
-1.852219292335412160e+00
-1.731682243490756390e+00
-1.755836971502481081e+00
-1.738409075711474960e+00
-1.682893707874405509e+00
-1.755436394877326167e+00
-1.735877541473228813e+00
-1.664122887538036499e+00
-1.759666357612412968e+00
-1.815891533774460775e+00
-1.614781697839619889e+00
-1.691678783529047214e+00
-1.793458697899916299e+00
-1.630749558391978660e+00
-1.491903237824608430e+00
-1.653161918033714928e+00
-1.672670652996507856e+00
-1.686290705349321684e+00
-1.763908797435036702e+00
-1.694184845883306645e+00
-1.806587835939178044e+00
-1.718815522778356364e+00
-1.709261078748214313e+00
-1.741896776486124176e+00
-1.709970316409364477e+00
-1.765757568009512113e+00
-1.639017662406462073e+00
-1.647995090235632398e+00
-1.768942916164454537e+00
-1.790971713589839975e+00
-1.666399058984869619e+00
-1.645389847640717162e+00
-1.576279681167755520e+00
-1.721337453904753456e+00
-1.685872058349613178e+00
-1.698920327254225260e+00
-1.660156347157383694e+00
-1.649246389551045633e+00
-1.733387728971754971e+00
-1.671804979380576928e+00
-1.732646165025949703e+00
-1.662565990388219506e+00
-1.642919595239265673e+00
-1.646140484522738756e+00
-1.468784566468918529e+00
-1.669530468701214021e+00
-1.669363828440502573e+00
-1.865177581971593446e+00
-1.574969154240672076e+00
-1.619528884590603734e+00
-1.549450282002802881e+00
-1.521246444735290693e+00
-1.564153779714807291e+00
-1.588288067528959457e+00
-1.704568882240088179e+00
-1.663439128104724052e+00
-1.679807461491994225e+00
-1.609616765196196564e+00
-1.625884744318132347e+00
-1.595492308555841898e+00
-1.658256776890109974e+00
-1.672454730650271504e+00
-1.665868659141706010e+00
-1.688732190419498069e+00
-1.489623265447117317e+00
-1.625256046017453881e+00
-1.594633877872520200e+00
-1.619017177104469019e+00
-1.544963595993819494e+00
-1.508916633754550762e+00
-1.582014853217089012e+00
-1.515863185236139277e+00
-1.547007434107738444e+00
-1.667402184896586759e+00
-1.607825383540842035e+00
-1.649240997386637764e+00
-1.631019056063837347e+00
-1.669182516662748972e+00
-1.567040489577758100e+00
-1.643698722351040864e+00
-1.444808047939330820e+00
-1.665913306208208766e+00
-1.619070159875321879e+00
-1.703892558512539512e+00
-1.619342356220752288e+00
-1.482891103261205101e+00
-1.435698638533034144e+00
-1.399375815715179661e+00
-1.496163532849130062e+00
-1.537557202231383036e+00
-1.634909645217028418e+00
-1.528896816165665973e+00
-1.581428354332682584e+00
-1.587439315397348505e+00
-1.509377199152581506e+00
-1.513126920514210605e+00
-1.496535057432905269e+00
-1.657829365517775155e+00
-1.655797817359721646e+00
-1.562480644724392409e+00
-1.377387331930054915e+00
-1.496349743418867950e+00
-1.598753090813624933e+00
-1.563613686176902773e+00
-1.571317491629040886e+00
-1.640833928581077350e+00
-1.451089868666150640e+00
-1.585116549444205880e+00
-1.573312483809322870e+00
-1.533241203728940016e+00
-1.496990038425728864e+00
-1.490473618634290398e+00
-1.378811038084704510e+00
-1.534161714577055857e+00
-1.584373607522850502e+00
-1.511277029075124956e+00
-1.479392578875554642e+00
-1.387589945479519304e+00
-1.516932427707260667e+00
-1.599041224053426413e+00
-1.461802427326615250e+00
-1.420743355081913961e+00
-1.346904018670526781e+00
-1.523021009818152471e+00
-1.526311933741599569e+00
-1.544998469358295212e+00
-1.509704936478879267e+00
-1.459799995407589535e+00
-1.418646090678782778e+00
-1.515853553884670912e+00
-1.616524613452097858e+00
-1.560656442712087255e+00
-1.416988889945469010e+00
-1.601470154612887331e+00
-1.409071654737450441e+00
-1.465092553663806640e+00
-1.563182661458146550e+00
-1.555908757293845257e+00
-1.303674187476840718e+00
-1.376413940501873601e+00
-1.534500828954332263e+00
-1.420980668101926137e+00
-1.377704084409803631e+00
-1.426368597678818739e+00
-1.556942915911572856e+00
-1.536815154713265796e+00
-1.527068724993466464e+00
-1.497458222058025479e+00
-1.466182953059787630e+00
-1.422253479337982629e+00
-1.568444599883065615e+00
-1.460900715595759181e+00
-1.427688257283230122e+00
-1.459921175709410157e+00
-1.512186320238974480e+00
-1.467357894702503884e+00
-1.472947240564389526e+00
-1.486129279529095459e+00
-1.531483298925633285e+00
-1.571037325466047907e+00
-1.492692918550253101e+00
-1.503616276563454868e+00
-1.442713893599110175e+00
-1.443950588988212047e+00
-1.536436667033491021e+00
-1.400566027354894771e+00
-1.438937419385479588e+00
-1.456721900348511900e+00
-1.358951195050619010e+00
-1.515248180073159423e+00
-1.498193084487350557e+00
-1.405308267746799178e+00
-1.356446237608298855e+00
-1.443524601159889453e+00
-1.483006284818044973e+00
-1.434244263195233682e+00
-1.474149467778121059e+00
-1.445946774590276318e+00
-1.380939090772022926e+00
-1.489109369863432564e+00
-1.361327174007389340e+00
-1.427917513848213193e+00
-1.532051182046749727e+00
-1.504296592820756340e+00
-1.442094813164308098e+00
-1.406439880628872929e+00
-1.355409684236671186e+00
-1.475173051569450111e+00
-1.413920853733295457e+00
-1.414328567108547263e+00
-1.484606558346005301e+00
-1.453130305986536586e+00
-1.407835920249007611e+00
-1.413329697332971202e+00
-1.485502810060003620e+00
-1.299884667797965188e+00
-1.479637574622790108e+00
-1.314086412017678285e+00
-1.384686552697950823e+00
-1.260019132566708944e+00
-1.487426677636018324e+00
-1.373222497540124376e+00
-1.319095953646982844e+00
-1.415012713479337325e+00
-1.353465482608986026e+00
-1.408923523107665776e+00
-1.417361269411502311e+00
-1.414555206008473620e+00
-1.524342341045624938e+00
-1.375801192831521469e+00
-1.465988379843186529e+00
-1.346679947131663502e+00
-1.321349533009980926e+00
-1.335929688127737602e+00
-1.382368557877600823e+00
-1.261995227248307927e+00
-1.216496870860638957e+00
-1.423913163308297536e+00
-1.354627212846268636e+00
-1.368708187091983941e+00
-1.337239013254463149e+00
-1.340703476774345759e+00
-1.270471850411905690e+00
-1.195914798431549020e+00
-1.303180922033585265e+00
-1.435164259680085763e+00
-1.418760531305014005e+00
-1.426462687382587191e+00
-1.404429763346245252e+00
-1.270742547519682741e+00
-1.418829696686114250e+00
-1.331142682240581632e+00
-1.271893899980670817e+00
-1.043442755970401814e+00
-1.277836751811629590e+00
-1.444475356439131941e+00
-1.338309914991350880e+00
-1.385425941555382900e+00
-1.374653095688500581e+00
-1.365108860220259457e+00
-1.348689169925165299e+00
-1.465114806201761377e+00
-1.309828472136004951e+00
-1.345141492606708900e+00
-1.345443073933459743e+00
-1.403580045992178116e+00
-1.327276093155205006e+00
-1.288480289005210722e+00
-1.419170490701069154e+00
-1.394619839668477912e+00
-1.400040609592170915e+00
-1.365214568021758001e+00
-1.409775151578844143e+00
-1.380893742790551215e+00
-1.321293106212047874e+00
-1.438511896717041827e+00
-1.310840045082989569e+00
-1.320026365391130829e+00
-1.335795518171063234e+00
-1.261151824286832923e+00
-1.365304982016354085e+00
-1.352573712129720995e+00
-1.319727198129140300e+00
-1.338215372292338445e+00
-1.450663986406339312e+00
-1.394458080730362148e+00
-1.306152218111372054e+00
-1.312689902335077319e+00
-1.355038446797314666e+00
-1.354743027416596801e+00
-1.317631510587936816e+00
-1.402013687972154088e+00
-1.268462430328143320e+00
-1.355092890302889153e+00
-1.353165313692478833e+00
-1.287456780725412475e+00
-1.326351792756621739e+00
-1.361787391568589189e+00
-1.224319278030325364e+00
-1.286574120691797107e+00
-1.324003966911220465e+00
-1.299378262153518815e+00
-1.300297002424641635e+00
-1.341152031425399516e+00
-1.316976754016174755e+00
-1.344154856556439404e+00
-1.256498964023530673e+00
-1.240809913683640797e+00
-1.309021806269093258e+00
-1.286829683398098112e+00
-1.215806201650394991e+00
-1.312825034699536708e+00
-1.291991604403205818e+00
-1.074989391418856410e+00
-1.299437451643726371e+00
-1.286370850793345566e+00
-1.223170669779538811e+00
-1.362173002120384391e+00
-1.342763510812198025e+00
-1.267926913828157698e+00
-1.295919407868747708e+00
-1.304672887329671349e+00
-1.293570427543478507e+00
-1.308242856641040008e+00
-1.299941562250781280e+00
-1.248607186790509083e+00
-1.254416654347926263e+00
-1.302690403150021936e+00
-1.271666949671465652e+00
-1.315358565532941171e+00
-1.316337523283614752e+00
-1.304009084883173575e+00
-1.305730016640426205e+00
-1.344903306503210993e+00
-1.321887507739890832e+00
-1.371378977695585810e+00
-1.300043994012823667e+00
-1.318446098510790643e+00
-1.318860421709725950e+00
-1.242968414404645783e+00
-1.178646341078869231e+00
-1.337213697532487533e+00
-1.266918726187414634e+00
-1.240185763163115906e+00
-1.134118309626500842e+00
-1.254571399786228225e+00
-1.206519991322350993e+00
-1.251740494132094650e+00
-1.206492273988443609e+00
-1.236807252091935094e+00
-1.261097821924852314e+00
-1.274086203308483656e+00
-1.254804837900849179e+00
-1.268334462222985737e+00
-1.296388682572069850e+00
-1.264060784291792361e+00
-1.146236939735740146e+00
-1.280591479856162618e+00
-1.316343093114057616e+00
-1.203659824736921680e+00
-1.269399520271721649e+00
-1.128523258169239041e+00
-1.226982048173967943e+00
-1.249705109657177404e+00
-1.260738739309109402e+00
-1.202377505455253681e+00
-1.255486159513719668e+00
-1.265079229064649757e+00
-1.239280810415534395e+00
-1.208595571855814343e+00
-1.264421001426608626e+00
-1.203124901616019260e+00
-1.234366973408540069e+00
-1.275372917437008979e+00
-1.274540956899885780e+00
-1.271527975659015874e+00
-1.227736771504156499e+00
-1.189669901713061417e+00
-1.317964483079315796e+00
-1.260329969389916593e+00
-1.322111257069760848e+00
-1.213798003573491213e+00
-1.252135504905905083e+00
-1.184152625424939487e+00
-1.250622709622621453e+00
-1.215188010169591992e+00
-1.268594109488891730e+00
-1.258371200923481759e+00
-1.309320692104517514e+00
-1.341467204526953116e+00
-1.257617393236776016e+00
-1.261097108271014067e+00
-1.222322996777245319e+00
-1.206317320525553072e+00
-1.220566592362469338e+00
-1.208437104843112397e+00
-1.273340491131091712e+00
-1.184507137702703883e+00
-1.361848952761100850e+00
-1.234340063670339438e+00
-1.166847909823867324e+00
-1.253010068900273000e+00
-1.243404304067961874e+00
-1.230734346502684540e+00
-1.128192616340896182e+00
-1.228703419096883742e+00
-1.039091064050618796e+00
-1.166663584865216929e+00
-1.182122111354035887e+00
-1.190944768308044521e+00
-1.169437226005392683e+00
-1.208514002980570101e+00
-1.203793511574971609e+00
-1.280569656736136652e+00
-1.222218270468009127e+00
-1.175992289852532346e+00
-1.215440194062436641e+00
-1.233477073666999768e+00
-1.176999181119839921e+00
-1.203156773236382149e+00
-1.243454811584895348e+00
-1.227467530890406167e+00
-1.110254452527818403e+00
-1.230208808792050412e+00
-1.176575344580315319e+00
-1.161504015847234283e+00
-1.232605282237955402e+00
-1.125157305755357662e+00
-1.168536603121807627e+00
-1.153513585465806957e+00
-1.137949278745276960e+00
-1.146672881024993096e+00
-1.107740763213593826e+00
-1.163684582371837584e+00
-1.166013201091998130e+00
-1.196754953069182559e+00
-1.171362149437096045e+00
-1.145875772033193352e+00
-1.199606481574832406e+00
-1.169294000653550381e+00
-1.181349847985967871e+00
-1.188889447560709911e+00
-1.108115117663623028e+00
-1.169302783686361868e+00
-1.204265223610865521e+00
-1.160763464534354084e+00
-1.260528286784257324e+00
-1.240988063164963018e+00
-1.214436262001078459e+00
-1.239552087380746626e+00
-1.201844484902730104e+00
-1.204378279102362503e+00
-1.172733207717105763e+00
-1.183381527549090206e+00
-1.158795330342265117e+00
-1.088972588682377562e+00
-1.192603072319716961e+00
-1.230988355381410937e+00
-1.144440067338521994e+00
-1.163291121041503784e+00
-1.169580313211442402e+00
-1.212541426326680494e+00
-1.187398365626742391e+00
-1.252874140283552373e+00
-1.198678979226233565e+00
-1.144941423951899573e+00
-1.120993792288301760e+00
-1.133488905357611820e+00
-1.118161280777019817e+00
-1.106251924334028303e+00
-1.161569770538237734e+00
-1.143770429961391555e+00
-1.159675208778072619e+00
-1.097952315448257554e+00
-1.106170648314795502e+00
-1.154567075534803866e+00
-1.215686383633580059e+00
-1.171667688435366284e+00
-1.155687325033698754e+00
-1.201720302805878715e+00
-1.167965923988611987e+00
-1.171728189515467200e+00
-1.042619127106251709e+00
-1.148720709518068483e+00
-1.109014147041223364e+00
-1.166590063550467349e+00
-1.164588221793874556e+00
-1.227456264626907823e+00
-1.163387255360332606e+00
-1.107591771162343974e+00
-1.138135482782079544e+00
-1.123367570385346514e+00
-1.126606256502087566e+00
-1.189793610155705395e+00
-1.170145867847064203e+00
-1.121811234836436411e+00
-1.156186873450534947e+00
-1.185336962727723931e+00
-1.131707336309320855e+00
-1.131995800352673998e+00
-1.057784230429620775e+00
-1.133268646664915336e+00
-1.138598924803094325e+00
-1.101655649165536266e+00
-1.096527845096453735e+00
-1.170402489626930498e+00
-1.071963876451587083e+00
-1.204910518387832363e+00
-1.183139753011187567e+00
-1.153221383518295395e+00
-1.131428244402580052e+00
-1.195380360802019037e+00
-1.071670765197061170e+00
-1.078408023748687272e+00
-1.060945463397556132e+00
-1.117401071943211921e+00
-1.139949486069810725e+00
-1.179556818361425785e+00
-9.984431067190476794e-01
-1.158384633038877620e+00
-1.137693007802668355e+00
-1.094759660066424889e+00
-1.147630758678160223e+00
-1.040048060930194973e+00
-1.084070320778390828e+00
-1.212553575051682264e+00
-1.132387491348101127e+00
-1.149578626058246122e+00
-1.133481089852328871e+00
-1.102791972749812111e+00
-1.006367229669698604e+00
-1.132105315693050285e+00
-1.117049709011789460e+00
-1.167428169714242792e+00
-1.117226002390520279e+00
-1.123330523924617186e+00
-1.149166111079304775e+00
-1.113564318717474189e+00
-1.139782464150773444e+00
-1.110903503092451672e+00
-1.241363427529107222e+00
-1.067050557337980488e+00
-1.157271049034511057e+00
-1.087940429070017201e+00
-1.138899813013960483e+00
-1.151449026229998340e+00
-1.164113678459158363e+00
-1.156945278966959645e+00
-1.103577149959096504e+00
-1.049110244258555369e+00
-1.045300341422928048e+00
-1.102652340423107669e+00
-1.120250011720843597e+00
-1.131182589480951517e+00
-1.063048355343385376e+00
-1.217746991488438457e+00
-1.107083630249348305e+00
-1.086178185506893490e+00
-1.143521482050400495e+00
-1.147944759952344018e+00
-1.053884243538895760e+00
-1.040702020504423952e+00
-1.050942694274270561e+00
-1.143387686235029177e+00
-1.054575521864313803e+00
-1.127894076099664744e+00
-1.088241005267610140e+00
-1.042729328973201808e+00
-1.067929030474213059e+00
-1.078125586740703135e+00
-1.074359146438256918e+00
-1.144136260504182045e+00
-1.077941354394659657e+00
-1.070199969008400309e+00
-1.075942883833986397e+00
-1.002035147352812405e+00
-1.074251516434335141e+00
-1.010345149199891601e+00
-1.108917211963487581e+00
-1.089589043715067929e+00
-1.073964840111256924e+00
-1.076768047717554300e+00
-1.091197094186454608e+00
-1.097785625201978421e+00
-9.978047195515110657e-01
-1.046116822912227073e+00
-1.074062207258347446e+00
-1.000919989326563675e+00
-1.041938128441041611e+00
-1.026512764210207429e+00
-1.054434208183615773e+00
-1.137100713057665580e+00
-1.081274846760589048e+00
-1.034350086530828383e+00
-1.022033160239627092e+00
-1.113029126115659739e+00
-9.513200543461630687e-01
-1.079220621994550378e+00
-1.100456802516638577e+00
-1.000987927470924355e+00
-1.060713091547832443e+00
-1.020328055304751125e+00
-1.034840218330595363e+00
-1.058196204210374969e+00
-1.126220903915261307e+00
-1.074625451762414530e+00
-1.064836338678560423e+00
-1.078881386676844523e+00
-1.034808566469156643e+00
-1.159841008260003470e+00
-1.053677480750203843e+00
-1.006047146134470438e+00
-1.086579370826238122e+00
-1.070530868269370162e+00
-1.068029078468065052e+00
-1.042831233209497777e+00
-1.036310536396548798e+00
-1.109433564614556555e+00
-1.113841050324009041e+00
-1.057130226524254146e+00
-1.044367577746482478e+00
-9.444243531424703075e-01
-1.035989238976050775e+00
-9.475553422766095357e-01
-1.001188931805537807e+00
-1.126387238690680137e+00
-1.007696658895761876e+00
-1.047945009573556518e+00
-1.049605774318191687e+00
-1.063486944341961893e+00
-1.096234662870319676e+00
-1.013375882529226946e+00
-1.095846500381233435e+00
-1.095875052543135997e+00
-1.046183551563045544e+00
-1.032167344937775511e+00
-9.623762284126317068e-01
-9.931770388281538908e-01
-1.009047212388510584e+00
-1.019393257811527009e+00
-1.069672761337211675e+00
-1.069717233769004849e+00
-9.576957169787424506e-01
-1.002219775497938503e+00
-1.019890597262507637e+00
-1.081054262009597977e+00
-1.006654984243917639e+00
-9.294025006990163096e-01
-1.026457825702602689e+00
-1.040713839143408759e+00
-1.008388024728030130e+00
-1.104094899854461076e+00
-1.054019202097180585e+00
-1.027646368557073142e+00
-9.664284815690491470e-01
-9.840864753019556987e-01
-1.080326984902281406e+00
-1.007491314418981432e+00
-1.029785365129780583e+00
-9.085720762972557818e-01
-9.492360554719290189e-01
-1.006705888002762395e+00
-1.035918769349096547e+00
-1.049277371289848881e+00
-1.050201758151692033e+00
-1.011110340125727758e+00
-9.671249265161957487e-01
-1.008143982624104762e+00
-1.032966744609929988e+00
-1.002376612460707195e+00
-9.539640307958004994e-01
-1.018122552608683229e+00
-1.037154433661411135e+00
-1.011251955653241552e+00
-1.014868945877011930e+00
-1.017817435795980829e+00
-1.002132806276987198e+00
-9.709182046132975863e-01
-1.047882777298279500e+00
-1.010023611699190749e+00
-1.022318371993493402e+00
-1.020607895901380680e+00
-9.895875467267993830e-01
-9.786705837500337957e-01
-9.352727505574589539e-01
-8.504824726227491194e-01
-9.938201075619476077e-01
-1.047636383876356270e+00
-9.035196612626875678e-01
-9.994333761039752018e-01
-1.068440060537368064e+00
-1.072900016002886536e+00
-8.896285913066660500e-01
-9.568236918057774210e-01
-9.426475137620365929e-01
-9.241425406643725138e-01
-9.378636181329307320e-01
-1.031361642048904015e+00
-9.793610270389474515e-01
-1.079118183119178509e+00
-8.946723484223986222e-01
-9.399340742820928574e-01
-9.509828709906220645e-01
-1.016006420924826958e+00
-1.032054791168962149e+00
-9.418020051086137823e-01
-1.020284415162704850e+00
-9.795718624892822968e-01
-9.716675935403612518e-01
-9.498460053441211137e-01
-9.538798262525824967e-01
-1.009187702769252182e+00
-1.025917433222456543e+00
-9.216374090032589672e-01
-9.139459333704877952e-01
-1.002517689068274986e+00
-9.621947539104872549e-01
-9.364299468528595183e-01
-1.022873425777894196e+00
-9.545126118889408762e-01
-1.006970072865704502e+00
-9.492212107356901019e-01
-1.000683296062859107e+00
-9.793214750830342430e-01
-9.640697474653092680e-01
-1.047142560321356441e+00
-9.892023234821161193e-01
-1.018670456841280103e+00
-9.600291389268624798e-01
-9.890739067097866766e-01
-9.538385720659090516e-01
-9.983391077077578002e-01
-9.160095968266535049e-01
-9.458127524231979555e-01
-9.938116920355397621e-01
-9.845144932228675483e-01
-9.371734616259301820e-01
-9.652227423881769575e-01
-1.008002138851923357e+00
-9.696054825407848243e-01
-9.900563978230511042e-01
-9.051401066863851153e-01
-9.033717062479453830e-01
-9.664044772485209656e-01
-9.716835736983139293e-01
-9.527755114651400570e-01
-9.678410515130310143e-01
-9.279279919122975784e-01
-9.552422948969983008e-01
-9.544731161169049960e-01
-9.901441580621181959e-01
-1.006915556085684171e+00
-9.217187034365006415e-01
-9.890034895033280593e-01
-1.018067686859878140e+00
-9.477422781703509491e-01
-9.656566455918624836e-01
-9.396944736844771162e-01
-9.688942058068478191e-01
-9.043867356474145636e-01
-1.011753379552321253e+00
-9.612254182961185167e-01
-9.815235777355707514e-01
-9.944539687329169153e-01
-9.407978774817965517e-01
-8.588449546400535040e-01
-9.328356263726178543e-01
-9.560835576170610972e-01
-9.339397639254576333e-01
-9.160600227140340834e-01
-9.390229873894384571e-01
-9.909482755015029953e-01
-9.216853152169862673e-01
-9.479782708332767927e-01
-9.317032266154422482e-01
-9.278333717408203674e-01
-9.611370271781495278e-01
-9.864067308182509208e-01
-9.882349454689287604e-01
-9.541766107391842500e-01
-8.939132100980679008e-01
-9.531655558553241425e-01
-8.851243681575924338e-01
-9.602970452796917300e-01
-8.966818430420576691e-01
-9.301318413342475333e-01
-9.942377828263426753e-01
-9.779887975329569771e-01
-9.569803346642810071e-01
-9.232382648837884620e-01
-8.929182577659519060e-01
-9.444218701865749743e-01
-8.969040932452383430e-01
-9.307070159522011776e-01
-9.131164009285390737e-01
-9.153619988918809680e-01
-9.492623171531593407e-01
-9.236355692872488810e-01
-9.223913999084468740e-01
-9.138569876597479880e-01
-8.595128631879977998e-01
-9.112189231625372754e-01
-9.226810412981083509e-01
-9.458633383119038340e-01
-9.462368668880426492e-01
-9.166748805766647967e-01
-9.021547737442916493e-01
-9.076189033190882327e-01
-9.578449142412877038e-01
-9.359384886386585833e-01
-9.369579129564946651e-01
-8.955557874688518938e-01
-8.382810863280016900e-01
-8.795273328433134141e-01
-9.698801017781176759e-01
-9.638825192582815005e-01
-8.802410636312498760e-01
-8.039145902117221798e-01
-9.160476056947540746e-01
-8.896915484722331957e-01
-9.397427859736173783e-01
-9.006322160083486406e-01
-9.612575206282850671e-01
-9.481839469763871930e-01
-8.898345538891432316e-01
-9.584618497211233601e-01
-8.171497664089309998e-01
-8.519809087115495227e-01
-9.102152229539287598e-01
-9.248460959708684204e-01
-9.405846952794373328e-01
-8.624497501726677839e-01
-8.934895769241252284e-01
-9.379677745879897444e-01
-8.949681940778515532e-01
-9.943618388097823502e-01
-9.378134179161145001e-01
-9.124089479603499919e-01
-8.759690263187764891e-01
-9.506710321604661118e-01
-9.607756859472258437e-01
-9.228232804185232396e-01
-8.431389704741826252e-01
-9.439697348168285540e-01
-9.171472908058233564e-01
-9.405244133017308661e-01
-1.005848587142213146e+00
-9.281686929323029744e-01
-8.919514927389615710e-01
-9.154896878343889988e-01
-9.284150632949355053e-01
-9.130782377982989972e-01
-9.748703976217286682e-01
-8.931127930437288143e-01
-8.836892571405469132e-01
-9.005392061966844830e-01
-9.031111841081266300e-01
-9.026570782167772089e-01
-8.503539492083034279e-01
-8.888348206903340376e-01
-9.248583098990946771e-01
-9.072444618359223334e-01
-9.491260878003558998e-01
-9.329887341867869610e-01
-9.125940421781411072e-01
-9.578530916656464722e-01
-8.640044875722791007e-01
-9.193792402000717789e-01
-8.990156148415480164e-01
-8.874108111490641715e-01
-8.958637760570811182e-01
-9.061092141793269938e-01
-9.925130482158145417e-01
-8.780695836624587969e-01
-9.033119311507177285e-01
-9.366893070340646110e-01
-8.835276055829830444e-01
-8.478795637464232593e-01
-9.418731179839173739e-01
-8.736713429880967885e-01
-8.526573603949616498e-01
-8.661208358790438711e-01
-8.609103933940635001e-01
-9.511597694607382136e-01
-9.823634519322154146e-01
-9.071933742561066882e-01
-8.080641027453301373e-01
-8.457174580275821363e-01
-9.168320096156468146e-01
-8.881295981618326785e-01
-8.576290682600540283e-01
-8.783833311879423178e-01
-8.694234141055907639e-01
-8.676756654375614719e-01
-9.319776444867442500e-01
-8.568037582724603585e-01
-9.091497915200568158e-01
-8.643321203867341262e-01
-8.500098767250741094e-01
-9.544243206309587224e-01
-8.768266909510751272e-01
-8.555897428861294340e-01
-9.308239035913026260e-01
-9.380843072490911982e-01
-8.494531939069422943e-01
-8.609007640703517650e-01
-9.382863751272985109e-01
-8.713477990409561613e-01
-9.161202043448387622e-01
-9.089541794345653569e-01
-9.015228532768001513e-01
-8.637397098346137891e-01
-8.328679220264564309e-01
-8.797482643597633878e-01
-9.518759252685294880e-01
-9.299310169317266395e-01
-8.397556937002615962e-01
-8.538487560414966815e-01
-9.165365367318716316e-01
-8.709107370042865615e-01
-8.402696033724453839e-01
-8.997319789148120472e-01
-8.738701443865852792e-01
-8.684036418703896532e-01
-8.912532591024857620e-01
-9.083562149480748360e-01
-8.575258009720270191e-01
-8.304879536743353663e-01
-8.723857485550163826e-01
-9.223280918916300086e-01
-7.822689762681591663e-01
-8.890167398013398836e-01
-8.631563715199171982e-01
-8.618855860696439386e-01
-7.950781009125489351e-01
-8.782421385336469655e-01
-9.240462445449583173e-01
-9.059122285250906792e-01
-8.762751154647746565e-01
-8.804610683963631779e-01
-8.693000354710312960e-01
-8.052376572615470574e-01
-9.033428866956173531e-01
-9.135801221344075351e-01
-8.386970980090848737e-01
-8.009008714773678816e-01
-8.390735248752874131e-01
-8.866999889926163725e-01
-8.358925646413799537e-01
-8.747674041385369303e-01
-8.443248123320256093e-01
-9.478728453823754840e-01
-8.483646905893155177e-01
-8.948999045892610527e-01
-8.829391734680162029e-01
-8.316767800611843953e-01
-8.133533969812676290e-01
-8.275330314890096961e-01
-8.119867805189329157e-01
-8.168455331039603529e-01
-9.175855230736560397e-01
-8.390463438001303231e-01
-8.677261557192019747e-01
-8.582960027545774029e-01
-8.544795979265426000e-01
-8.166071162818314688e-01
-7.514337672251226730e-01
-8.305969175155903939e-01
-8.584785286990695985e-01
-8.109525023815393752e-01
-8.178418780630563045e-01
-8.677495149774199223e-01
-8.426236756014964246e-01
-8.323218640193057460e-01
-8.409629217651500843e-01
-8.522613797231535226e-01
-7.953018481738045597e-01
-8.466577687721078549e-01
-8.487923694415945297e-01
-8.058301333750516049e-01
-8.433392783052726660e-01
-9.024681914470927824e-01
-8.848135984788126907e-01
-8.021024007558459346e-01
-7.500587963001392744e-01
-8.077409537320958677e-01
-8.339155922144536603e-01
-8.380172346935519379e-01
-7.947887005570251073e-01
-8.161095089902182798e-01
-8.594827890080467547e-01
-7.869960476039650210e-01
-9.446094078610727252e-01
-8.629215121216418094e-01
-7.930721321979251615e-01
-9.051019035208156538e-01
-9.043610948817480955e-01
-8.380170298137168405e-01
-8.133240472522008657e-01
-8.316341876322930204e-01
-7.885189704332331573e-01
-8.583330914197079275e-01
-8.388991793317085444e-01
-8.309155991777704697e-01
-8.175540000497546478e-01
-8.435598204149323820e-01
-8.549000548481050510e-01
-8.531695509154761936e-01
-8.187694593860143089e-01
-8.191334955463540624e-01
-7.880441381034172244e-01
-8.266263024490001499e-01
-8.607505211802889411e-01
-8.448136768808616193e-01
-8.805295437256046576e-01
-7.491733030534726279e-01
-8.190567489632231135e-01
-8.317924742847268016e-01
-8.349230509251317489e-01
-7.709641078328974828e-01
-8.162793950540605525e-01
-8.536361183076465187e-01
-8.542801120598937370e-01
-7.904369235257404647e-01
-7.581456983474487155e-01
-7.880604383875545738e-01
-8.171545487453817369e-01
-8.214683474654594919e-01
-7.898303166840945355e-01
-9.046096509066585689e-01
-7.779767646616266852e-01
-7.717056246645377371e-01
-8.577629012057019775e-01
-8.436566382819320475e-01
-7.368321079247477368e-01
-8.281819838264454781e-01
-8.327003473967874436e-01
-8.251549490153476940e-01
-7.629840846925547426e-01
-7.846041300217395653e-01
-8.541011808944222183e-01
-8.092459766651737274e-01
-7.780578318052540077e-01
-8.094643763118926083e-01
-8.692738640592215793e-01
-7.793465138428500305e-01
-8.161349465194761565e-01
-8.130573850647444534e-01
-7.879425388561611676e-01
-7.633103704937728162e-01
-8.202539091964684559e-01
-8.224583655855082220e-01
-8.656202580788370238e-01
-8.115050136675043824e-01
-8.096010222731035988e-01
-8.044731578862068799e-01
-8.334636762143605715e-01
-7.818742591097305183e-01
-8.627883805723014499e-01
-8.017075012601770911e-01
-6.958273542337155559e-01
-8.549121968940373018e-01
-8.906328232645155385e-01
-8.039853729302712804e-01
-8.079857181448480974e-01
-8.148280199501410914e-01
-8.005305040320654930e-01
-8.104152643861225469e-01
-7.921037943219696453e-01
-8.527905676576817973e-01
-8.440515282922027573e-01
-8.266315531939470995e-01
-8.443697534769211144e-01
-7.853002176950905078e-01
-7.539751545467476834e-01
-8.507904394362234557e-01
-7.539999182539397493e-01
-7.745588772133290556e-01
-7.227573480395989014e-01
-8.461935257181989467e-01
-7.697154541350365031e-01
-7.412015696508977847e-01
-8.476283939861505301e-01
-7.882643662504762450e-01
-7.930630529039759402e-01
-7.675991244679083447e-01
-7.703461398940280036e-01
-7.710560721135324425e-01
-7.824305896511981606e-01
-8.092588385753269886e-01
-8.441370724412032844e-01
-7.851003556403083339e-01
-8.354182374574465886e-01
-7.870801763888677360e-01
-7.797006823795594732e-01
-7.655580663011610776e-01
-7.696695010190363062e-01
-8.539017742199460637e-01
-7.848566937302881019e-01
-7.086246364958397326e-01
-7.950940259154732903e-01
-8.062974637696613822e-01
-7.641494616172262999e-01
-8.197489503230371843e-01
-7.857734974422898588e-01
-8.110469752192258630e-01
-7.613053496436612555e-01
-7.791555269657171046e-01
-7.683440071634400903e-01
-7.669397811703195789e-01
-7.785785899289029421e-01
-7.704942793430247239e-01
-7.749073971270494798e-01
-8.144567223040897197e-01
-8.048198762831182407e-01
-6.932763490202417112e-01
-7.983195874437062356e-01
-7.672363540134169435e-01
-7.702034403084233594e-01
-8.141127316664571456e-01
-7.407822542068214222e-01
-7.363146948679170078e-01
-8.156102234920489247e-01
-7.047637380611753155e-01
-8.114844559591934958e-01
-7.646956619615454809e-01
-8.000515586098037035e-01
-7.782876303099620641e-01
-7.515876283194870000e-01
-8.049707819469651415e-01
-8.064777653297774407e-01
-7.587330030690504490e-01
-7.055943851881505413e-01
-7.033499850572291212e-01
-7.045901492311522629e-01
-7.644316514288884701e-01
-7.680387643427004640e-01
-7.455476502935596272e-01
-7.842096081218972170e-01
-7.535710819408533157e-01
-7.993839254434866870e-01
-7.633696309043777051e-01
-8.166448666743598706e-01
-7.770973563535690243e-01
-8.055158720003073869e-01
-7.546349373640804936e-01
-7.314798886450810667e-01
-7.524118868294452644e-01
-7.739383348486054137e-01
-7.708636349114244002e-01
-7.466850236962381260e-01
-7.464127353382599139e-01
-7.256014510441443077e-01
-8.142431830178242791e-01
-7.454339710495522242e-01
-7.968751166339580472e-01
-7.709267956936552979e-01
-7.764386240389414828e-01
-7.339789217623168271e-01
-7.628113545079981961e-01
-7.885813442349939306e-01
-7.562331460732426569e-01
-7.818704157942503175e-01
-7.746943296417413416e-01
-7.504606111585323536e-01
-8.033156674632510041e-01
-7.428968716356018076e-01
-7.613683010889407132e-01
-7.665125962884702382e-01
-7.187441010214649095e-01
-7.617718967639101058e-01
-7.932607012352447251e-01
-7.721413887502658335e-01
-7.728336130384116931e-01
-8.008944324155770067e-01
-7.233862730527096385e-01
-7.391584427365631704e-01
-6.942072552164103572e-01
-7.987217834423799845e-01
-7.449135975292184852e-01
-7.669654797697770254e-01
-7.577969445374694857e-01
-7.298484276138715865e-01
-7.947371998678821603e-01
-7.290634015136462365e-01
-7.941686946424053595e-01
-7.927124906886726663e-01
-8.013308868869113422e-01
-7.310111355405435329e-01
-7.460451802136860433e-01
-6.662374902798994247e-01
-7.095042358303785823e-01
-6.760666454505555034e-01
-7.243341621999764834e-01
-8.118363801700139160e-01
-7.191799187601246590e-01
-7.826520083581283149e-01
-7.032955439860493208e-01
-7.616967677017520977e-01
-7.673230979753106196e-01
-7.600730201403225195e-01
-7.269329234426298303e-01
-7.367199423855862461e-01
-7.015213710472463227e-01
-7.557247122300375652e-01
-7.915577280925938375e-01
-7.638144109571524121e-01
-6.807069616704851667e-01
-7.864423099641697501e-01
-7.363057415752424228e-01
-7.215928545575224229e-01
-7.839059796630162280e-01
-6.543807537283177211e-01
-7.350343118825019006e-01
-7.571925456642389918e-01
-7.275269831381816488e-01
-7.271022639195666715e-01
-7.491507102528457418e-01
-7.640864731028254031e-01
-7.297472992078846143e-01
-7.693123277491809020e-01
-7.630176122052008125e-01
-7.997502971041685615e-01
-7.400681392421463167e-01
-7.141396439392669881e-01
-7.553360956968118156e-01
-7.314656388039388890e-01
-7.706783581971790031e-01
-7.259434594793677809e-01
-7.721801771627724298e-01
-6.987530263631435146e-01
-7.319139004760085720e-01
-7.117553361722289695e-01
-7.142343599544924704e-01
-6.207025246821898934e-01
-7.040356332027876141e-01
-7.923388770518196011e-01
-6.698108465228076458e-01
-7.168354868918183076e-01
-7.252799860060499260e-01
-7.783000901289632845e-01
-7.942232894255503162e-01
-7.347261692923757748e-01
-7.086675557314422447e-01
-6.405569337459452450e-01
-7.329925137889625741e-01
-7.707981635595457792e-01
-7.603136779996479966e-01
-6.985136437982820690e-01
-7.456720583319838003e-01
-7.223432726717547991e-01
-6.978760462703039735e-01
-7.721803654574106446e-01
-7.929586132370373130e-01
-7.324859304605748633e-01
-6.877613723175075577e-01
-7.414850894120228464e-01
-7.567847150396941336e-01
-7.794108145799697462e-01
-7.083450641343231879e-01
-6.445860373142554556e-01
-7.521137715336175811e-01
-7.140766390146068288e-01
-7.126846626452073563e-01
-7.471866967310341057e-01
-7.323663762034573477e-01
-6.930393822036845508e-01
-7.395576224547576460e-01
-7.593862723953902494e-01
-6.865185723707739607e-01
-7.702878643361938948e-01
-7.409392639062842845e-01
-7.408092019896286295e-01
-7.151176542437902572e-01
-6.974175087219365299e-01
-7.344328389407043245e-01
-6.197634816050381357e-01
-7.004771198913217756e-01
-7.217322494449067705e-01
-7.305743346403000826e-01
-7.539950664496293253e-01
-7.470937719076974348e-01
-7.170188595159551204e-01
-6.880230786085186345e-01
-7.171609081955546694e-01
-7.390017008937841414e-01
-6.665300144736581167e-01
-6.898644932789456119e-01
-7.481791520151716002e-01
-7.258746456578472062e-01
-6.744925288860285084e-01
-6.318877872146673180e-01
-7.335752866880088652e-01
-6.462275400945071135e-01
-7.292453317264065982e-01
-7.297876506779173988e-01
-7.739807501790813005e-01
-7.714815414952109762e-01
-6.949837624566829186e-01
-6.988364445502491806e-01
-7.599314628454449938e-01
-6.458997812100057967e-01
-7.516453016140187682e-01
-6.648431628465104604e-01
-7.658943982772798975e-01
-7.104722224123868335e-01
-6.655400109116957896e-01
-7.346153445834396889e-01
-6.994647895287304795e-01
-7.326072962989261805e-01
-7.072894166752804468e-01
-7.184187285697014591e-01
-7.917686950056996853e-01
-7.494507758275992249e-01
-7.197066668252084520e-01
-6.859998157565901922e-01
-7.212380718804414226e-01
-7.774223808878897302e-01
-7.684802148874871897e-01
-6.297963869179450391e-01
-7.418126797174231513e-01
-6.988183261311637917e-01
-6.787368232155064351e-01
-6.693408287063508100e-01
-7.887256768328373413e-01
-7.276040568134584108e-01
-7.068232778035828945e-01
-7.370526792964848806e-01
-7.397848447011055040e-01
-7.404128991359398837e-01
-7.498811790314817705e-01
-6.693213518960877684e-01
-6.986002622926912320e-01
-7.126160864521128291e-01
-7.165413236724672563e-01
-6.396228644125243612e-01
-6.459199072510534156e-01
-6.910564961595750955e-01
-6.194079678686282842e-01
-7.430112876113815767e-01
-7.088107668979155562e-01
-6.836307800007187518e-01
-7.213142794917895007e-01
-6.577752513557831859e-01
-6.821536122432780846e-01
-6.292758884421846277e-01
-7.231030998897464146e-01
-7.016691125143358354e-01
-7.015845677674684699e-01
-6.390191997650341849e-01
-7.063573264329279233e-01
-6.357429893966689560e-01
-7.586533549574632218e-01
-6.896322608593568049e-01
-6.403989853882157135e-01
-6.515795413440148565e-01
-6.507704873101186616e-01
-6.453029920513464468e-01
-6.690379105565823492e-01
-6.178641170660645887e-01
-7.042676449879338163e-01
-6.885051363844296723e-01
-7.790284228420829571e-01
-6.196781820682687458e-01
-7.082099530743596327e-01
-6.785554454634113997e-01
-6.564595210835375561e-01
-6.565087836863117143e-01
-6.843660994679406917e-01
-6.973612109970175332e-01
-6.530979411560383641e-01
-7.147469111905097039e-01
-6.897477321630557379e-01
-7.417600997824547182e-01
-6.602151618426286284e-01
-6.902095603901083898e-01
-6.637965595242438788e-01
-6.410557958362620434e-01
-6.955222572322347085e-01
-6.586573502957886461e-01
-7.414450241498812266e-01
-6.094983548723156286e-01
-7.357333191843875575e-01
-7.035874754547628562e-01
-7.768328713639554017e-01
-6.916614529437565828e-01
-6.504178918683076738e-01
-6.663773974090199115e-01
-6.438777487795358523e-01
-6.718938431356202834e-01
-6.560868673382612704e-01
-7.314746717008230315e-01
-6.307435456654157946e-01
-7.713467811841262511e-01
-6.847010011309201394e-01
-7.267719991695232862e-01
-6.123215440220510786e-01
-6.611288954559183528e-01
-6.168833322677858000e-01
-6.298935484220605785e-01
-6.355819730199023798e-01
-6.632010569828500346e-01
-6.905458907232132626e-01
-6.394013503278999089e-01
-7.432237941268549086e-01
-6.892718827974149143e-01
-6.976369577548169332e-01
-6.143536801212603482e-01
-6.895407841623314438e-01
-6.871057564990095123e-01
-6.602226880518713426e-01
-6.331589337224569070e-01
-6.276682165096777455e-01
-6.747575670759444755e-01
-6.849122535376465093e-01
-6.697017297062600738e-01
-6.270855400483920095e-01
-6.296682703353149169e-01
-6.580988492142892943e-01
-6.533915699273384892e-01
-6.401617722931012278e-01
-6.603502104460714506e-01
-6.683961165480226674e-01
-7.108573089499359288e-01
-6.427991056031123751e-01
-7.092137471458827003e-01
-6.577584526758460948e-01
-6.813665219154769748e-01
-7.544696920798127371e-01
-7.535961967033198983e-01
-6.379303965443985369e-01
-6.913715435939964404e-01
-6.259726176257331964e-01
-6.351064308087533972e-01
-7.349592594057831052e-01
-6.357044811693134401e-01
-7.049749918242849134e-01
-6.195723522014551232e-01
-6.791789858770087562e-01
-6.141636108942435390e-01
-6.544947574239071697e-01
-6.597605073303257628e-01
-6.925854543590872492e-01
-6.420871997541510723e-01
-6.795842250163457443e-01
-7.008062294611864251e-01
-6.230923189945861695e-01
-6.535568256978004920e-01
-5.884433557621362443e-01
-7.086245646508488871e-01
-7.338750480429211409e-01
-7.119232045633152595e-01
-7.021997715886404423e-01
-6.613820514951784801e-01
-6.884747383350656724e-01
-6.629145424435680667e-01
-6.391765518587407824e-01
-5.369975675894894662e-01
-6.483078133952665523e-01
-6.503553458935996678e-01
-6.937122325504500031e-01
-6.988256142383519887e-01
-6.216102720655920510e-01
-6.943442012913562111e-01
-6.107999773046998149e-01
-5.614730430421677188e-01
-6.434509185528485276e-01
-6.882594821557347364e-01
-6.633554964175378821e-01
-6.720028445377183024e-01
-6.456996511700849872e-01
-6.877204589657819334e-01
-6.225466376393935519e-01
-6.037783362643108775e-01
-6.370076024273318982e-01
-6.634493331112844006e-01
-6.095750278858566018e-01
-6.422444717083662935e-01
-6.785068666409007632e-01
-6.726010066084729955e-01
-6.557385159158725108e-01
-6.523433201045049090e-01
-6.520744822179875833e-01
-6.741386939425386693e-01
-6.805978375009409387e-01
-6.397792375487278971e-01
-6.156318251406240893e-01
-5.984461655325065133e-01
-6.370268779509755674e-01
-6.536413130881202349e-01
-6.684208065338879123e-01
-6.313026203056425478e-01
-6.358872077786860144e-01
-6.161683003481501775e-01
-6.081612938781006950e-01
-6.673871884591499049e-01
-6.519506916607250568e-01
-5.879963728365940057e-01
-6.463108278991677169e-01
-6.448842169622013287e-01
-7.095031413266149611e-01
-5.651779574146813534e-01
-6.834664271740616970e-01
-6.887074282956294757e-01
-6.143850023709261921e-01
-6.589319913769895454e-01
-6.597500005999425987e-01
-6.519956246652494070e-01
-6.480742867604256663e-01
-6.288409123547571422e-01
-6.446504252502678334e-01
-6.076611759188679240e-01
-6.927761149039421973e-01
-6.447630475698925556e-01
-6.327525211552731399e-01
-6.070280800894677364e-01
-5.741217265897746724e-01
-6.066465450247314761e-01
-5.933018678558406034e-01
-5.900269846848202882e-01
-6.687885426549374790e-01
-6.111958948425584293e-01
-5.841728027786081689e-01
-6.625361488916312602e-01
-5.735406598774482889e-01
-6.885704302685632383e-01
-6.535748310854566645e-01
-6.645462309907410603e-01
-6.070149939010655027e-01
-7.073350396123873063e-01
-6.016431121833430984e-01
-5.892422754305439714e-01
-6.076327920005829553e-01
-6.371946777637501613e-01
-5.880369684160665633e-01
-6.437637711338166646e-01
-6.538472544562083932e-01
-6.513474640385097381e-01
-6.221091200653144915e-01
-6.142279611801647610e-01
-6.027517931834796006e-01
-6.235525347793460238e-01
-5.912349073607524597e-01
-6.150646259611581845e-01
-6.037944418727935192e-01
-5.886796765257411579e-01
-6.662182952539289493e-01
-5.913998787402851010e-01
-5.582095660986718944e-01
-6.155323542775180679e-01
-5.952577544497457129e-01
-6.001448666270750021e-01
-6.418680471247444341e-01
-5.753165840762974881e-01
-6.119167390111330818e-01
-6.810485505529307870e-01
-6.029865653704556960e-01
-6.197074808561102710e-01
-6.033473290464297367e-01
-7.007080794253274236e-01
-5.594471806199240449e-01
-6.647274154142485125e-01
-6.046944976870965993e-01
-6.233691181625050648e-01
-6.147901378824893737e-01
-6.345116654208107221e-01
-5.440721720822733198e-01
-5.949951853825409254e-01
-6.100755213350785855e-01
-5.451530497570175049e-01
-6.494386349880105769e-01
-5.673880786586749103e-01
-6.192550897390318720e-01
-6.378329504854165499e-01
-6.632465154211952818e-01
-5.819687349115493236e-01
-5.815843522385258924e-01
-5.402265728549499046e-01
-5.646129023540434888e-01
-4.929307275025640034e-01
-5.906131950951760690e-01
-5.984879027993880163e-01
-5.856843674415083134e-01
-6.229213290567046091e-01
-6.276277593600764204e-01
-6.531192537619319172e-01
-5.548582158929484809e-01
-5.680779243697786640e-01
-5.917113843844171717e-01
-5.698426787406375427e-01
-5.991666645287424542e-01
-5.809012482379977138e-01
-5.557690223981890387e-01
-7.031614781604971220e-01
-6.289746961854230101e-01
-6.114123276778744565e-01
-6.128937703807038062e-01
-5.961272111771410698e-01
-5.534909797685569899e-01
-5.524320413874495017e-01
-6.122384816074001312e-01
-6.313659317529105586e-01
-6.745530353019795200e-01
-5.611677707404223447e-01
-5.274392009026961370e-01
-6.167297756139512588e-01
-5.622131784733829241e-01
-5.345636194205661829e-01
-6.186113467134627397e-01
-5.841592203880319190e-01
-6.121044497333200107e-01
-5.572137882647166807e-01
-5.458696813293927308e-01
-5.395005580458850369e-01
-5.364790978450222347e-01
-5.859427997510726627e-01
-5.567745201518738973e-01
-6.265221169941594948e-01
-6.592699867149985904e-01
-5.781944361887494388e-01
-5.351285489760401193e-01
-5.180939483332864803e-01
-5.897371070705393903e-01
-5.898879866478290435e-01
-5.271884963855213435e-01
-6.078417971025463773e-01
-5.292231431949103726e-01
-6.057030952643998045e-01
-6.126921957762114790e-01
-5.528536743257730368e-01
-5.614568851276663386e-01
-5.430435612839346060e-01
-4.734222507403406111e-01
-5.438999741247610986e-01
-5.957251257587986570e-01
-5.226019267594860240e-01
-5.884866005039300907e-01
-5.857516431793792222e-01
-5.757145151047482479e-01
-5.708187088998070147e-01
-6.287735889157213265e-01
-5.883583099970054464e-01
-5.897033274340446329e-01
-5.004758995807050415e-01
-5.534423559675498705e-01
-6.157854822139674500e-01
-5.609668336672465339e-01
-6.049679858877979877e-01
-5.297517137057383696e-01
-5.874746244616728674e-01
-6.287071708135836268e-01
-5.592472649212510971e-01
-5.143117938776041731e-01
-5.319311680013234511e-01
-5.842527567230951790e-01
-6.130713881398911491e-01
-5.390112908911574019e-01
-5.399264795225747759e-01
-5.742808357224212790e-01
-5.451107133721833087e-01
-5.418208566239496315e-01
-5.820022224424511448e-01
-5.974509026634226005e-01
-5.327407433194558672e-01
-5.737716255093415763e-01
-5.642495235651302510e-01
-5.899169815026346075e-01
-5.910432558070981557e-01
-6.355871020565316831e-01
-4.804796931201122390e-01
-5.804173674399123461e-01
-5.540293289675812805e-01
-5.795537360978789687e-01
-5.381192148934392794e-01
-5.110911313355860353e-01
-5.198023233129260845e-01
-6.539470467261385700e-01
-5.535495745295707648e-01
-5.544288402662467252e-01
-5.975812851808562920e-01
-5.520903028030802462e-01
-5.632995576815582606e-01
-5.493045673837381182e-01
-5.845681939386238035e-01
-5.660526401372815153e-01
-5.467942918176353917e-01
-5.777380683396935446e-01
-5.744868991970257799e-01
-4.887545953551112876e-01
-5.821664725196493695e-01
-5.582681665136390858e-01
-5.554647747815999459e-01
-5.613966962826375529e-01
-5.195104901753457849e-01
-5.459887844495208142e-01
-5.470016918468495470e-01
-5.135831540360947800e-01
-5.229894532608156954e-01
-5.544138866921675124e-01
-5.959246818141185065e-01
-5.799110977084163121e-01
-5.539620514129144357e-01
-5.328462667445340584e-01
-5.858188123871149733e-01
-5.348754487804914248e-01
-5.407667420735592367e-01
-6.127471973650944204e-01
-6.042927806787944389e-01
-5.673632089254705413e-01
-5.870933094134755947e-01
-5.457906925411160071e-01
-5.500723960894389197e-01
-5.563435109271875900e-01
-4.960164776790841890e-01
-4.427469220432405095e-01
-5.035597845790487082e-01
-5.542192861400281334e-01
-5.531508851937967375e-01
-5.970313813203339537e-01
-5.883961592972549726e-01
-5.154737545770268214e-01
-6.039597313048660210e-01
-4.940428137065796532e-01
-5.325771220675477036e-01
-5.808440536436638713e-01
-5.156169133306455210e-01
-5.643236919770098226e-01
-5.373439012551414207e-01
-5.469431910579244382e-01
-5.731358165747596489e-01
-5.354220380683617497e-01
-5.666961215524013440e-01
-5.511538010520864450e-01
-5.120704152502921769e-01
-5.665848242857197681e-01
-5.198408388345737707e-01
-5.306566724435126670e-01
-5.372276804299379593e-01
-5.836849846017486687e-01
-5.885909997362447355e-01
-5.478872988948857436e-01
-5.387285176491182215e-01
-5.509296194598330976e-01
-5.687565650948321894e-01
-5.430093623211096343e-01
-6.125502876229027560e-01
-5.545965060279501868e-01
-5.130972097210115823e-01
-5.405903882079132750e-01
-5.321314555413287906e-01
-5.580060213165091154e-01
-4.733223104918853896e-01
-5.208723451733376919e-01
-5.214006078969294355e-01
-5.607797005207525443e-01
-5.686238765694646702e-01
-5.626807963724271833e-01
-5.782408184273230001e-01
-5.686772972703942886e-01
-5.629214383734332250e-01
-5.669803188018947004e-01
-5.839731831565568854e-01
-5.630449126470195020e-01
-5.237286388879615062e-01
-5.132578376958285560e-01
-5.276688453377199606e-01
-5.347160622462225898e-01
-5.361156170912784180e-01
-5.597512087008613690e-01
-5.690140108765899818e-01
-4.778683482359570300e-01
-5.091098997914038637e-01
-5.508298734463430435e-01
-5.755695358453292165e-01
-5.195476180851636983e-01
-5.076467354482476768e-01
-5.567387345577395896e-01
-5.951111956655187329e-01
-5.709819963888029815e-01
-4.906424595140623235e-01
-5.041606202545164672e-01
-5.409344247647887016e-01
-4.938652693764484791e-01
-5.139943192230246316e-01
-5.140778933227366787e-01
-5.400010292502209763e-01
-5.756679201243317667e-01
-4.779414126828030462e-01
-5.321533948535558389e-01
-5.663938036873434889e-01
-4.935989610343841649e-01
-5.263233775021731731e-01
-5.472930065978779401e-01
-5.375580888593984863e-01
-5.338842251694864149e-01
-4.576748612372253389e-01
-5.311910765421593572e-01
-5.414849760579338867e-01
-5.245811148302952365e-01
-5.393811525482514746e-01
-5.255563775925647940e-01
-5.861752640363087075e-01
-5.518375483737134601e-01
-5.286991900432532754e-01
-5.531707534083292188e-01
-4.974185275442032372e-01
-5.625383788065498880e-01
-6.167264656026094638e-01
-4.684801501125732126e-01
-5.434175638729802360e-01
-5.261655924047033972e-01
-5.301947884217450557e-01
-5.277495304004820031e-01
-4.786199789855995479e-01
-4.868265242915521540e-01
-5.086168642026936970e-01
-5.131576634381905810e-01
-5.380585596000324600e-01
-4.686769569750646180e-01
-5.030401947588792888e-01
-5.563168396215957268e-01
-5.931490210761882764e-01
-4.668049226069760360e-01
-4.944832835107829117e-01
-5.659882750826297215e-01
-5.347383065108289868e-01
-4.800715776747375152e-01
-5.581559400002360505e-01
-5.735697009342204389e-01
-5.241192648268234722e-01
-4.944694874979081445e-01
-5.408392433760643714e-01
-5.408113115029100637e-01
-5.933723968684788685e-01
-5.099149311107875615e-01
-5.142476091742010924e-01
-5.691525228089848731e-01
-5.731015115746314059e-01
-5.195541059913854065e-01
-5.216272062818131383e-01
-5.171112783085541897e-01
-5.447889392032343459e-01
-5.101449471149265280e-01
-5.477151864337110876e-01
-5.138582095374253367e-01
-5.097047629648433498e-01
-5.618075163703657449e-01
-5.479621447037043014e-01
-5.354513396986062546e-01
-4.754968204013277910e-01
-4.977409035999346143e-01
-5.127035518910891820e-01
-5.603341585741266062e-01
-4.960437262244183909e-01
-5.011256972261501907e-01
-5.042555020003083310e-01
-4.981554730573107270e-01
-4.601939344945290000e-01
-4.870776465038090253e-01
-6.081850769618649677e-01
-5.492430429135261027e-01
-5.424680132617669681e-01
-5.293472266772052404e-01
-5.733147392762285577e-01
-5.795266617834801126e-01
-5.074965521160931248e-01
-5.397703858172075986e-01
-5.291139797973992698e-01
-4.909675508611625050e-01
-4.669318264772746585e-01
-4.874902074930899110e-01
-5.097603892059816566e-01
-5.325980519984819805e-01
-4.858229090652680937e-01
-5.168308923694400203e-01
-5.536757462217126724e-01
-4.699767733327264718e-01
-5.489739550915331279e-01
-6.149875152421422353e-01
-4.981359058511133919e-01
-5.116737837467562056e-01
-4.953620385521914082e-01
-5.582614281331258477e-01
-4.795025682996761351e-01
-5.313758494994678117e-01
-4.923556217995183615e-01
-4.719530917203687004e-01
-5.342830437684964462e-01
-4.706844811443663956e-01
-5.049336506375062816e-01
-5.180302499627680302e-01
-5.036069157082928571e-01
-5.046722379813636250e-01
-5.024100913596988294e-01
-4.689152649348001245e-01
-5.629773557515146409e-01
-5.328754137500576471e-01
-4.438083311567222466e-01
-5.211574667714699016e-01
-4.308389922485872381e-01
-5.223782664646191565e-01
-4.345706027827073714e-01
-4.464451606743971568e-01
-4.968463571979601645e-01
-4.718821313226883030e-01
-5.027931915004283381e-01
-4.557778051666125374e-01
-4.524056171332393461e-01
-4.877042931566124562e-01
-5.068666445454650393e-01
-5.029424253952510249e-01
-4.781585226808854894e-01
-4.992880117253121197e-01
-4.896031465215416323e-01
-4.488428238319432384e-01
-5.723572589923774379e-01
-4.697959556150582139e-01
-4.505373302628232213e-01
-4.143859838926534644e-01
-5.302078725047968399e-01
-4.662037874189999820e-01
-4.604034022927809833e-01
-4.319434690342284222e-01
-4.824493341576574501e-01
-5.375865462217668256e-01
-4.310611355075050777e-01
-5.122003294319475986e-01
-5.358420121151654669e-01
-5.227656487210242675e-01
-5.021367014246282956e-01
-4.363492222127922093e-01
-4.354701622562452412e-01
-5.101158292758843915e-01
-4.456520478090540416e-01
-4.849645998668974389e-01
-4.958404520910035806e-01
-4.437288091609055130e-01
-5.193757740360942510e-01
-4.716200311090767983e-01
-4.694590795402813210e-01
-5.199814495281116500e-01
-5.389084931669978484e-01
-5.268711782390916865e-01
-5.060609749658556700e-01
-5.493589454684262297e-01
-4.211738537170454100e-01
-4.935537636449421339e-01
-4.871631383883879840e-01
-4.836130443275692969e-01
-4.617511164849564254e-01
-5.028427107256193684e-01
-4.592656252234247893e-01
-4.790519489880033510e-01
-4.238368729130866930e-01
-4.941858838141259258e-01
-4.841567583977638978e-01
-5.143028690142218418e-01
-4.667427009620583878e-01
-4.716442870712819202e-01
-5.461597653011378561e-01
-5.530648652391720876e-01
-4.881918730948505702e-01
-5.275690402821163749e-01
-4.690185246780763650e-01
-4.387121745685837459e-01
-5.021347341032854628e-01
-4.925801177365148886e-01
-4.954704393129815143e-01
-4.743101264682859641e-01
-5.010781236687196216e-01
-4.624988959985150694e-01
-4.312624113022628936e-01
-4.538103970660669062e-01
-4.504260645487120351e-01
-5.624557994545293926e-01
-4.529250099277453145e-01
-4.899623994663255266e-01
-4.440299862762411842e-01
-5.038652796105023146e-01
-4.765652592339847393e-01
-5.291337426013357215e-01
-4.806023546545873937e-01
-5.133049885140948954e-01
-4.350018776954073241e-01
-5.086500215601839070e-01
-5.175761887472453138e-01
-4.747827623988506995e-01
-4.249919237338159461e-01
-5.062631799547830935e-01
-4.619518436051652244e-01
-4.759577715202997772e-01
-5.249221642506123331e-01
-4.038855015413656546e-01
-4.699953836124670103e-01
-4.255545158935113981e-01
-4.516681433574218918e-01
-4.993684518763696345e-01
-5.611112075630950713e-01
-4.485070870733836035e-01
-4.725921051233333281e-01
-4.622781461528837066e-01
-4.498029318272251387e-01
-4.742661027237765059e-01
-4.974818824497826975e-01
-4.884235971632051587e-01
-4.342395243866196686e-01
-5.540485199980696995e-01
-5.620235408364110397e-01
-4.706759165457094496e-01
-4.904443004965716724e-01
-5.369831658693610121e-01
-4.729674691082740301e-01
-4.757427654459850941e-01
-4.791408761232339164e-01
-5.377376099467293669e-01
-4.979006469518252875e-01
-5.376746779425574108e-01
-4.645059675502797303e-01
-4.315337732711402308e-01
-5.080128112336675938e-01
-4.951890355779169361e-01
-4.876629207749840211e-01
-4.291098346246191020e-01
-4.903785653852086868e-01
-4.880212177701507836e-01
-4.947230628780489026e-01
-4.337114967425407253e-01
-4.439653100786794537e-01
-5.034262958246804587e-01
-4.378772815521652650e-01
-4.467009162884199580e-01
-4.283631863758685654e-01
-4.344060416224291288e-01
-4.899188964452768635e-01
-4.585877413617416853e-01
-4.322319253592781241e-01
-4.899302951445119181e-01
-4.648877308303627776e-01
-4.399240917637587955e-01
-4.686291349671389272e-01
-4.716707661493210191e-01
-4.966616836785054945e-01
-4.212897165144717793e-01
-4.586062202277484401e-01
-4.768443479871538049e-01
-4.636621107288993460e-01
-4.190889104434541990e-01
-4.722143224842522691e-01
-4.813592704929390287e-01
-5.039052331867842627e-01
-4.896664014620023542e-01
-4.736960258183753880e-01
-4.364939703832289020e-01
-5.082901589334570813e-01
-4.521681313476401676e-01
-3.793823374856148956e-01
-4.662191560508894828e-01
-4.255374940532672401e-01
-4.993206756190695095e-01
-4.741454780440289563e-01
-3.988299139713155084e-01
-4.712683807497969335e-01
-5.105011904713755433e-01
-4.557606210241960110e-01
-3.982019593851279793e-01
-3.693678477442292607e-01
-3.919384827876055133e-01
-4.267675686018463366e-01
-4.716862529253114111e-01
-4.764509672286018072e-01
-3.860954789865351788e-01
-4.411721019161771729e-01
-4.690723294985023051e-01
-3.841347857959583334e-01
-4.381410810862665373e-01
-4.781281839017393898e-01
-4.365232812216284231e-01
-4.560896759456117278e-01
-4.147502120221206456e-01
-4.269737034121880437e-01
-4.107379139717669547e-01
-4.774500766470570756e-01
-3.611649055959532117e-01
-5.513976761632388701e-01
-5.137666783570954410e-01
-4.486126131397957795e-01
-5.270470156532734984e-01
-4.458132949835301728e-01
-4.262144592429111811e-01
-4.918895342844217811e-01
-4.033517795299247366e-01
-4.331120766676234690e-01
-4.829982893874049665e-01
-5.034962986784736749e-01
-3.918056519272600791e-01
-4.154843352555674385e-01
-4.429907474226966735e-01
-4.962807315316635215e-01
-4.884213504267765349e-01
-4.561488150866132574e-01
-4.429385550345098510e-01
-4.374180889827958829e-01
-4.592356631445810300e-01
-4.781789596909509776e-01
-4.858879739623034322e-01
-4.248135705092126457e-01
-4.795593363152665933e-01
-4.540493114002647768e-01
-4.568217979770277104e-01
-4.439574175106919540e-01
-3.525214657073715840e-01
-4.313962889275089196e-01
-4.363578252508028554e-01
-3.865006245711416488e-01
-4.432982582404854655e-01
-4.283514768608627787e-01
-4.620029125567613471e-01
-4.744396396953108330e-01
-4.984275321013943993e-01
-4.876628454727287565e-01
-4.001423572683074914e-01
-4.076208522763072328e-01
-4.425707969692215249e-01
-4.020172121959160183e-01
-4.889808144109283328e-01
-4.250233964045027069e-01
-4.752688934154185585e-01
-3.461266373262755214e-01
-4.464110924860388296e-01
-4.454447822041611715e-01
-4.861457533595711644e-01
-3.839807156432621382e-01
-4.221299296172880133e-01
-4.656809719473014586e-01
-4.532266852451543038e-01
-5.008430224670913367e-01
-4.285112616018548759e-01
-4.811657517039400478e-01
-5.097086946947751995e-01
-4.099124364078724492e-01
-4.214832034969485108e-01
-4.719758033851860768e-01
-4.892401505488072622e-01
-4.837535253312676420e-01
-4.278352849282554549e-01
-4.558596102568118202e-01
-4.745541201359549377e-01
-4.528869682520160200e-01
-4.547272660355764495e-01
-5.079104113896563133e-01
-4.730011594912867934e-01
-3.855705069224409365e-01
-4.546147755052407646e-01
-4.538752025490220832e-01
-4.319897127412872240e-01
-4.389477428237568146e-01
-4.679204759864054597e-01
-4.777224049132742234e-01
-4.891993182709077903e-01
-4.551598283951138191e-01
-4.721800270254478682e-01
-4.062086662105305890e-01
-4.030956816599708947e-01
-4.233010085471855533e-01
-3.707998905291130520e-01
-4.606233232516419585e-01
-4.547966879441558419e-01
-4.626706335368745981e-01
-3.760131437205311844e-01
-4.615119387995548772e-01
-4.716167173654314815e-01
-4.187180527976479549e-01
-4.333295636563282982e-01
-4.445497000610253435e-01
-4.769131696177627000e-01
-5.006820004290664095e-01
-4.373457931614970207e-01
-4.463660681971416966e-01
-4.085897093966294191e-01
-4.433168166777345376e-01
-4.477108704293690788e-01
-4.752122071228737643e-01
-4.164639046488117780e-01
-4.070415245746069055e-01
-4.404555213223573240e-01
-4.096129812828855910e-01
-4.601196033514255990e-01
-4.419521372039172946e-01
-3.945988748758421094e-01
-4.541310788461774273e-01
-3.827651871549652696e-01
-4.127048685159459551e-01
-4.112967691138295079e-01
-4.346237034010477229e-01
-4.396173539271723829e-01
-4.583451660906159852e-01
-3.552243223909961611e-01
-4.393278700664057235e-01
-4.523508616293514528e-01
-4.299458719348455693e-01
-4.305759340753820275e-01
-4.501084662813491510e-01
-4.289975336677949169e-01
-5.216515769001107694e-01
-3.982748604875913090e-01
-4.037466214918567498e-01
-4.831769507996093171e-01
-4.357447298912486833e-01
-4.279223758927491739e-01
-4.094798819515435007e-01
-3.451028370024165626e-01
-3.967706244794751425e-01
-4.280306174267152208e-01
-4.459084077448558503e-01
-4.026718538406659498e-01
-4.189216878921587783e-01
-4.080933528170208602e-01
-4.220901274349656007e-01
-3.558255206133039139e-01
-4.753293266949422113e-01
-4.355745367072708096e-01
-4.397945344365656317e-01
-4.531108458527518534e-01
-4.209961073909496698e-01
-4.247637768917548184e-01
-4.022077645618637454e-01
-4.181441352706255499e-01
-4.025987364222902154e-01
-4.332261199507156380e-01
-3.451850343376861030e-01
-3.919156562804729793e-01
-4.301165690690872956e-01
-3.819168782024827125e-01
-4.204867075889642813e-01
-4.193284150846133262e-01
-4.142231875075234604e-01
-4.039119001721483970e-01
-3.659540966858496613e-01
-3.917992656109143823e-01
-3.610190582164734541e-01
-4.046796017895188946e-01
-4.271554023592778471e-01
-4.110205314714286962e-01
-4.616051599455378018e-01
-3.400565254267915449e-01
-4.748698341222776786e-01
-4.002158193753813098e-01
-4.241165181805164330e-01
-4.240321008015979776e-01
-3.587160030662309707e-01
-4.140914852755755438e-01
-4.318999916097520098e-01
-4.674657278835411267e-01
-3.837502654431773075e-01
-4.471056955274210765e-01
-4.200543344458351203e-01
-4.664280679142209229e-01
-3.851521909709660352e-01
-4.133051566712994118e-01
-4.052965113361797767e-01
-4.419829311028674046e-01
-3.368491060681634286e-01
-4.213994587062876440e-01
-3.728807196352404429e-01
-4.077727975775179425e-01
-3.905875621594684377e-01
-3.632348187343776846e-01
-4.353597408541035607e-01
-4.253598791675648472e-01
-3.497928698074952991e-01
-4.222941722609246384e-01
-3.624603307809776132e-01
-4.380424296530306960e-01
-4.489052630200459082e-01
-3.323984642985275961e-01
-4.000365291175643212e-01
-4.633016110383610386e-01
-3.678599051640857320e-01
-4.049751501998531955e-01
-4.701627116120471461e-01
-4.230041763637412133e-01
-3.953515762937637734e-01
-4.507179378039505302e-01
-3.790305291166913282e-01
-4.511794853007250472e-01
-3.896255546141924597e-01
-4.088188356049629046e-01
-3.930626901939756612e-01
-4.268301896883610613e-01
-3.876169809822903045e-01
-4.453017005904832959e-01
-3.833491569940790100e-01
-4.097828468831291038e-01
-4.605269113259489178e-01
-3.543453787578550451e-01
-4.290584961622250226e-01
-3.878112918809115128e-01
-3.398844880859356876e-01
-3.864995257050264921e-01
-4.324587579836235429e-01
-3.832391398125993831e-01
-3.919999623645837872e-01
-4.843768137430880527e-01
-3.599207565588515845e-01
-4.661709701136081407e-01
-4.192367087834436012e-01
-4.947756445570580253e-01
-3.506241960123865353e-01
-4.518485984416763523e-01
-3.801791942296683380e-01
-3.916742036983297259e-01
-4.256756866110301130e-01
-4.004398527189594326e-01
-3.869378773595387178e-01
-4.436417739333332055e-01
-4.912771096442093421e-01
-3.565494380143489073e-01
-3.864649928649534494e-01
-4.730980547073101450e-01
-3.423723879010938664e-01
-4.064309443615007345e-01
-4.230220197315833208e-01
-3.770078340604326450e-01
-4.299804682056876937e-01
-4.371492903759238158e-01
-3.882583806281353911e-01
-3.446593992072702894e-01
-3.868428232445176307e-01
-3.805064756073124888e-01
-4.380396456303145558e-01
-3.807256590245747807e-01
-4.452916359444309968e-01
-4.235372881702608727e-01
-4.107908238604326412e-01
-3.814732024029196533e-01
-3.787376345761586660e-01
-3.929914730270705481e-01
-4.113157917351787929e-01
-4.108333539113731558e-01
-3.866831296207108859e-01
-4.549659758708300972e-01
-4.189988814018869578e-01
-3.920103541761635890e-01
-3.525772466490882939e-01
-4.818225993423922993e-01
-4.031057200903235826e-01
-3.969422220762335307e-01
-3.809268551190601593e-01
-3.534466529489883047e-01
-3.861061601341381211e-01
-4.092852100286456518e-01
-4.162724147966706534e-01
-3.767183199535374394e-01
-4.216910569132558684e-01
-4.134452105387443899e-01
-3.584481244147606493e-01
-3.852334330302809584e-01
-3.630826872884839740e-01
-3.426690651382504060e-01
-4.052760396296026801e-01
-3.636550213903144702e-01
-3.795026808955128672e-01
-3.545108387775125491e-01
-3.517036569681630254e-01
-4.300814227762462250e-01
-3.411865926976181407e-01
-3.948784096781947639e-01
-3.475163197648192814e-01
-3.440820864182185246e-01
-3.509268717122973058e-01
-3.887962034836917602e-01
-4.208495258346351409e-01
-4.275821210355298940e-01
-3.983563510819475573e-01
-3.591532236601614470e-01
-3.910843523806891153e-01
-4.160073778404633216e-01
-3.930417982862565718e-01
-3.955932268552769249e-01
-4.268292282342380228e-01
-3.822090017184139321e-01
-3.802807197012594287e-01
-3.433343564011810400e-01
-4.248949065611784537e-01
-3.999963893369897217e-01
-3.962652981117177342e-01
-4.589410644776649728e-01
-3.822171340739196621e-01
-3.868725134216037809e-01
-3.854740310434316419e-01
-3.645259402945277283e-01
-2.975232346342929213e-01
-3.935650883762459307e-01
-3.459445030693876211e-01
-3.921706250085329470e-01
-3.564451702267080191e-01
-4.272378652443849512e-01
-4.545782750794920557e-01
-3.773407555462436891e-01
-4.176982159652590232e-01
-4.541370470622588251e-01
-3.612577016639937355e-01
-4.289129821396150399e-01
-4.438430218565392882e-01
-3.956587319328134789e-01
-3.718741134539506055e-01
-3.926724551257188556e-01
-4.241807004965063022e-01
-3.338916768897901566e-01
-3.563212021657496953e-01
-3.441298584882230838e-01
-4.337661886808203415e-01
-3.990847722541149833e-01
-4.151626911532142472e-01
-3.377133721700034674e-01
-3.083910832274223690e-01
-3.944478729432472353e-01
-3.840585319545325449e-01
-3.626994846765139169e-01
-3.694660687788826614e-01
-4.009727540830142489e-01
-3.740896885399661587e-01
-3.762806662291425241e-01
-4.151857220188438502e-01
-3.819567109029088359e-01
-3.630773042147030782e-01
-4.174018214778052460e-01
-4.259289261330279630e-01
-3.442547096039334509e-01
-3.512379594243007497e-01
-3.777308947959907015e-01
-3.673094132468629480e-01
-3.587081138109294853e-01
-3.506985386185877962e-01
-3.657430243657717184e-01
-3.829335917243798515e-01
-3.477970958578248672e-01
-3.893970415370002214e-01
-3.578279157999407212e-01
-3.610718720312737773e-01
-3.511948282695867563e-01
-3.436219764387665743e-01
-4.133986390384541409e-01
-3.414726787751211079e-01
-3.890436191068713523e-01
-3.481134840439683020e-01
-3.320841992850666058e-01
-3.415978985604082863e-01
-3.435738925670375754e-01
-3.657423870069544392e-01
-3.139344936529818719e-01
-3.314996355681223972e-01
-3.833484374184610854e-01
-4.132276874568609482e-01
-3.294495238322605601e-01
-3.374587344344546769e-01
-3.736971589012710315e-01
-2.737628816604250614e-01
-3.754227255136172725e-01
-3.262273139389667009e-01
-3.445154903515856293e-01
-3.423437741383730248e-01
-2.457371655864449556e-01
-3.824174804710181452e-01
-3.410049028510206415e-01
-4.285552135551446429e-01
-3.467600773721801199e-01
-2.715192717322337801e-01
-3.648742722016928286e-01
-3.097538333616829953e-01
-2.897150387478240052e-01
-3.070398719449073388e-01
-3.757560008306966015e-01
-3.542525603949167046e-01
-3.734695637851232486e-01
-3.692991592406347778e-01
-3.426233640428987814e-01
-3.365842304181027589e-01
-3.313889324088121202e-01
-3.247581081085273436e-01
-4.488210772569357632e-01
-3.966538692980179359e-01
-3.412351086722199556e-01
-3.961928848921932311e-01
-3.641977603017675924e-01
-3.262606348030793191e-01
-3.498863640808888564e-01
-3.807921337677356854e-01
-3.283529138937426595e-01
-3.981170338974302503e-01
-3.792766800667643490e-01
-3.867242677339261525e-01
-4.375236148846406992e-01
-2.963898896253595039e-01
-3.082307109144981627e-01
-3.697703254787221838e-01
-2.844788305900915470e-01
-3.924314215572310971e-01
-3.398756681824440795e-01
-3.919666255241702202e-01
-3.041218145567149422e-01
-3.866957324784119354e-01
-3.615992880162042789e-01
-3.752342022678654687e-01
-3.964513355754773483e-01
-2.682337811715687081e-01
-3.464635357775990299e-01
-3.449451549188775612e-01
-3.258417396781124187e-01
-3.611517519786591746e-01
-4.632209103810316364e-01
-3.399604416493005044e-01
-3.372631673636625194e-01
-2.940652628553961923e-01
-3.444770996845140099e-01
-3.260646027905246269e-01
-3.381943974103372996e-01
-3.267036102838006828e-01
-4.092032643210903875e-01
-3.383255793260873112e-01
-3.577764313166711396e-01
-4.247352447899007122e-01
-3.154870187773632928e-01
-3.907382037509105066e-01
-3.392458476446839621e-01
-3.206148891672925827e-01
-3.303672901684023278e-01
-3.416040073636110730e-01
-3.553785918289515955e-01
-3.311981541086780889e-01
-3.717481477683342583e-01
-3.492417870241026900e-01
-3.215580671341558561e-01
-2.583649417951236482e-01
-4.574363863288675169e-01
-2.854843548708582701e-01
-3.494401687921608324e-01
-3.035824496978765663e-01
-3.430605079147866499e-01
-2.716936871335056680e-01
-3.496754287218301060e-01
-3.706562393325493199e-01
-3.550944933156323091e-01
-2.909270589916064242e-01
-3.154814493743616777e-01
-3.701658791953065242e-01
-3.191862161244388152e-01
-3.277497631003778999e-01
-3.760965268533327244e-01
-3.911118162080705063e-01
-3.408803043363810570e-01
-3.311957425889698881e-01
-3.125102365032680352e-01
-3.661945185789399204e-01
-3.731310951242593488e-01
-4.340881901108397112e-01
-3.647391668602527615e-01
-3.052003218974079779e-01
-3.185252921670607140e-01
-3.500124967523957631e-01
-3.438008464094858274e-01
-3.440036885087744412e-01
-3.021184168913710888e-01
-3.668586526244918544e-01
-4.344275476719534068e-01
-3.245954247901295386e-01
-2.914595208151117833e-01
-3.003870148411206809e-01
-3.442451743604354464e-01
-3.256147738910429301e-01
-3.772137631903997312e-01
-3.619859846158380856e-01
-2.832649830165621108e-01
-3.207631848401023555e-01
-2.589044739588277633e-01
-3.625445164676008858e-01
-3.341419092115980871e-01
-2.960407921365056927e-01
-3.538836452076363770e-01
-2.989563812084164440e-01
-3.002886552754892580e-01
-3.337120160373822086e-01
-2.879562779300826048e-01
-4.011404720339273311e-01
-3.060744637718080252e-01
-3.368092265282495723e-01
-3.145319082446960679e-01
-3.218670844908538831e-01
-3.158621682121681151e-01
-2.772938749808861458e-01
-3.072600927155357264e-01
-3.606207973088876861e-01
-3.179486511581732788e-01
-3.302234988745881283e-01
-3.565260394380336262e-01
-3.268274479665781995e-01
-4.345091555516325532e-01
-3.518620894534840171e-01
-3.609100070518609371e-01
-3.157746688457127027e-01
-3.293000284995094562e-01
-3.304027213884649372e-01
-3.096327610127517782e-01
-3.666521840621141393e-01
-3.159079002771147948e-01
-3.229122869356015890e-01
-2.953236284380538201e-01
-3.432795969426050142e-01
-3.339970100997758928e-01
-3.347416619854187703e-01
-3.459239760170828570e-01
-3.498162671520735900e-01
-4.404758946614871773e-01
-3.162006457540433857e-01
-3.665539670964138019e-01
-3.202849467527740246e-01
-3.346158879130183283e-01
-4.071371483812084580e-01
-3.476166706247241778e-01
-3.493284834733948463e-01
-3.582129963433418607e-01
-3.977215736352093800e-01
-3.026431619899935255e-01
-3.039733246926504262e-01
-3.532537016059471013e-01
-2.368538720138251563e-01
-3.212914385790489602e-01
-3.658119194941396590e-01
-3.349785507324450906e-01
-3.461679126095417725e-01
-3.852120970879027717e-01
-3.367328497414560640e-01
-3.205659634148507187e-01
-2.458650855696766224e-01
-2.811970304100279705e-01
-4.215044099731683480e-01
-3.873508586641093987e-01
-3.577803964732399478e-01
-3.233389577212837374e-01
-3.273271763357657460e-01
-3.431371522662384210e-01
-2.931939664793571931e-01
-3.149308536485303511e-01
-3.037389255385257725e-01
-3.474147159951771480e-01
-3.476690963176936600e-01
-4.117362296665569299e-01
-3.049111989196907069e-01
-3.305595327227669467e-01
-4.353323375223349667e-01
-3.202300243070374530e-01
-3.277644068948747935e-01
-3.035290829124086542e-01
-3.254412847826483324e-01
-3.074540435126534854e-01
-2.780948433528629415e-01
-2.990847305036269388e-01
-2.822344350474442765e-01
-2.830286759407388275e-01
-2.760068827572650374e-01
-3.345028060009332393e-01
-3.750852615289390624e-01
-2.792273999479363833e-01
-2.721056064758393678e-01
-3.734222218580590114e-01
-3.630229275979738879e-01
-2.481447950627332089e-01
-3.194844339021265522e-01
-3.338232563538668374e-01
-3.185093490694199669e-01
-2.688075383354587844e-01
-3.433307526859504799e-01
-3.001268987448846848e-01
-3.785210932240720694e-01
-3.606058728886959996e-01
-3.520878235493706820e-01
-2.654707400971247355e-01
-3.015297066505474022e-01
-3.160636893515531565e-01
-3.106143357621867218e-01
-3.660943288674115559e-01
-3.565250355457001974e-01
-2.543757059766514339e-01
-2.871859139702989672e-01
-3.128224511184542478e-01
-2.698441849744653842e-01
-3.527472800793406416e-01
-3.458388857979924347e-01
-3.537792501053417249e-01
-2.996674555935858741e-01
-3.566043659037974045e-01
-2.780652396598559672e-01
-3.275331422234532552e-01
-3.131512170414114671e-01
-2.966820750506620752e-01
-3.302153473354818569e-01
-3.270270239344916230e-01
-3.287823466166935882e-01
-3.273806773779377455e-01
-2.821399507416898489e-01
-2.931728339957248020e-01
-3.011207362334168414e-01
-2.592063794881536709e-01
-3.285434247792735629e-01
-2.744376461037562609e-01
-3.404689815416102605e-01
-2.519656839159536976e-01
-2.632949724200416841e-01
-3.278637915052682872e-01
-3.499826958619555728e-01
-3.054035542782360668e-01
-2.097743319577172472e-01
-3.013190812702358778e-01
-2.822876925912361501e-01
-3.165177194861898968e-01
-3.163780291677785184e-01
-2.778281552450499459e-01
-3.247827841413522543e-01
-2.537411904764711457e-01
-3.544530907954158705e-01
-2.845030346766075358e-01
-3.460575228280162730e-01
-2.255326612369212280e-01
-3.618252646643748682e-01
-3.550606797287624294e-01
-2.590433149274643521e-01
-2.562887833040433105e-01
-2.619765382771989115e-01
-2.948483389137543376e-01
-2.860319714878866715e-01
-3.283819758202993211e-01
-3.343770601688147992e-01
-2.294052808415677214e-01
-2.789847628201723717e-01
-3.517411542996192186e-01
-3.656282924424030800e-01
-2.576698527692601326e-01
-2.766023745526866584e-01
-2.790356616916978560e-01
-2.878054758693956994e-01
-2.676949712984400542e-01
-3.236827923465598333e-01
-2.623734854895334867e-01
-2.820980319417928373e-01
-3.262363224255961924e-01
-3.260939087171679795e-01
-2.897873548131006949e-01
-2.926757156090220025e-01
-3.421823342652039468e-01
-3.105577681844344795e-01
-2.789637057893479821e-01
-3.312316756219554348e-01
-3.946519583222878325e-01
-2.659503742201388965e-01
-2.949429989218420589e-01
-2.702338301755087824e-01
-3.378623516119787507e-01
-3.190600784126919609e-01
-2.463561069955153005e-01
-2.781850853539993285e-01
-2.851531873423631680e-01
-2.891251769528085935e-01
-2.861176519915669680e-01
-2.816981695162940058e-01
-2.604924817644694301e-01
-2.569447400609592425e-01
-2.701507935678480465e-01
-2.702376504143546576e-01
-2.109258034520479774e-01
-2.584052281857457389e-01
-3.588271845512311375e-01
-2.881291308272723728e-01
-3.362083679527972935e-01
-2.068766172603477838e-01
-2.886479252930007622e-01
-3.002222013114286270e-01
-3.284211937191083841e-01
-2.857660472664307338e-01
-2.979401570161320234e-01
-2.917183997195709200e-01
-2.487050109306586654e-01
-3.245494826938172817e-01
-3.078861126549280458e-01
-3.117474739735343059e-01
-2.355218489578416730e-01
-2.417315375950025436e-01
-3.155526967763621626e-01
-3.246742997786191687e-01
-3.238087445101699990e-01
-3.040792011426716179e-01
-3.293594927202321276e-01
-3.187013850439611162e-01
-2.630169555387856239e-01
-3.051068311263090416e-01
-3.213526558862025984e-01
-2.373312787924228284e-01
-2.395369401499347073e-01
-3.456931401480025090e-01
-3.177159240582123068e-01
-2.338889634888562385e-01
-3.682724798913198927e-01
-2.671214926470651396e-01
-3.210131093465936614e-01
-2.520904729166103531e-01
-2.579070372880526429e-01
-3.278840803227775491e-01
-2.968649948648704462e-01
-2.294561676094266367e-01
-2.226316278496980883e-01
-2.548834542980517592e-01
-3.114860825217296014e-01
-2.396001495052046126e-01
-2.519416279599415165e-01
-2.590823473775369923e-01
-2.353902443641551212e-01
-3.285006494519278064e-01
-3.033997479754091398e-01
-2.550094870859915264e-01
-2.078122965086391938e-01
-2.452501935857431259e-01
-3.273863813236576048e-01
-2.872305531685038216e-01
-2.284534893454985005e-01
-3.055083327453406161e-01
-3.023266282924517712e-01
-2.730404676775760042e-01
-2.241756186614779489e-01
-3.330489986628789589e-01
-3.223051664827122353e-01
-3.245167919228335029e-01
-2.347731511882701905e-01
-2.635323066112892354e-01
-2.960917162082689624e-01
-3.081616992395762589e-01
-2.349391945217846056e-01
-3.080498931293944032e-01
-3.010347306115407351e-01
-3.528618846648874929e-01
-2.460263418914016564e-01
-2.871413757855071358e-01
-2.687725117988017387e-01
-2.876263788008732725e-01
-2.524704441738290228e-01
-2.631120068758119879e-01
-2.252536613672245502e-01
-2.720326474337928513e-01
-2.939681554968681110e-01
-2.163290171371799742e-01
-3.751464087295731109e-01
-2.744630952539702240e-01
-3.438054962799201864e-01
-2.943685037834078422e-01
-2.702003074951094264e-01
-2.838353469737461277e-01
-3.607644580911936183e-01
-3.076409589092598540e-01
-2.154963327752878743e-01
-2.934586506830803021e-01
-2.879969764025430146e-01
-2.554188407128583083e-01
-3.077032816771966273e-01
-2.509972061160800627e-01
-3.052155060342908732e-01
-2.822946310237808842e-01
-2.119451415608764877e-01
-2.103494594434293374e-01
-2.763017936528056606e-01
-2.080385180001411427e-01
-2.769410421390707255e-01
-2.969248368884910838e-01
-3.793064838743640532e-01
-2.959306050063841287e-01
-2.692307937875842994e-01
-2.822015493745542170e-01
-2.884161864473260839e-01
-2.584466600005106418e-01
-2.833453071639229215e-01
-3.058990261104356789e-01
-2.738147840413269751e-01
-2.516459840117022950e-01
-2.558299093018399084e-01
-2.932928508797341682e-01
-2.540360199477702530e-01
-2.681436434720401718e-01
-2.447199699585046462e-01
-2.744748787468803686e-01
-3.144284431100225485e-01
-2.992287947229899103e-01
-3.000544425788991831e-01
-2.953270430097507115e-01
-2.281513394822253515e-01
-2.811998943709569376e-01
-2.434995403569354122e-01
-2.526915481241124861e-01
-2.782490355356767586e-01
-3.116413514592233369e-01
-3.089739345958186778e-01
-3.004779571614252798e-01
-2.825026687138127990e-01
-2.313625376438914749e-01
-2.991715863948664067e-01
-2.612925903072371159e-01
-2.415041792431358580e-01
-2.573193576821821704e-01
-3.672983683026252999e-01
-2.590889373545273155e-01
-3.096449959522977191e-01
-2.548560167143314459e-01
-2.670340819308736902e-01
-2.241521051100488215e-01
-2.580139976584805983e-01
-2.478172263613044324e-01
-3.268316699912827139e-01
-2.860443025490942981e-01
-1.996303836882974136e-01
-3.549975114653230457e-01
-2.781667170979097437e-01
-2.800189810184632311e-01
-3.079825555080975552e-01
-2.325847684258092463e-01
-2.658533217075942923e-01
-2.080674817727691805e-01
-2.410490097899522233e-01
-2.721558435899804063e-01
-2.291503539746346241e-01
-2.631293113992007049e-01
-2.635274365995154411e-01
-3.346480668865147168e-01
-3.110555669976617921e-01
-2.955211323785522648e-01
-2.880883338457735365e-01
-2.691739523641576426e-01
-2.453787377689782279e-01
-2.460906107173388702e-01
-3.221582762970154890e-01
-2.744794105085733293e-01
-2.198957405190448411e-01
-2.613420364780791316e-01
-2.374578803626403445e-01
-2.385454248773532238e-01
-1.898988347466984694e-01
-3.237379190475248580e-01
-2.191927179812646065e-01
-2.740282796583113356e-01
-2.955027866606239617e-01
-2.149900683657184342e-01
-2.465757327360777740e-01
-2.306746722376947500e-01
-2.447881982460237693e-01
-2.842719981714503241e-01
-2.145618772083769110e-01
-2.909108329708323670e-01
-3.016737763803030714e-01
-2.920589601238186561e-01
-2.278139597751029088e-01
-2.620974858279983000e-01
-2.132189543914033980e-01
-2.803843988143278620e-01
-2.819091852819552990e-01
-2.908083014228522445e-01
-2.982730332565056153e-01
-2.742778346357735986e-01
-2.857375587230170377e-01
-2.487397160689595321e-01
-1.709632433957551101e-01
-3.064384190356905235e-01
-2.615629287372263079e-01
-2.048464021121447209e-01
-2.895806021999566826e-01
-2.614393434208945322e-01
-2.378510914621239092e-01
-2.534372896782194351e-01
-2.971340809400153660e-01
-2.252690627045754734e-01
-2.982938639722466090e-01
-2.199278482104892740e-01
-2.475097162152132546e-01
-2.493998060285068930e-01
-2.917267900683525039e-01
-2.034789542044476152e-01
-2.091156165846542181e-01
-2.940481383442833385e-01
-3.255859240529145326e-01
-2.333468767431536306e-01
-2.682554767304473065e-01
-2.269878353613825894e-01
-2.393628207323656998e-01
-2.447509572126858601e-01
-2.027868785572528032e-01
-2.101001754746381622e-01
-2.172130498114684949e-01
-2.137619842978611129e-01
-2.554220548487063924e-01
-2.425223898384060994e-01
-2.572095198172320574e-01
-2.497084639927533434e-01
-2.701223482572016055e-01
-2.990741930003362747e-01
-2.443949415890080690e-01
-2.297691009548866181e-01
-2.646170868375003482e-01
-2.843421544181069516e-01
-2.639090271344861627e-01
-2.434019906630994212e-01
-2.429796738284865643e-01
-2.033900609666140225e-01
-2.833685241509449337e-01
-2.389836275859983095e-01
-2.439687794931466591e-01
-2.618264522162708774e-01
-2.133931591455670851e-01
-2.520330027886654167e-01
-2.870047814851112711e-01
-2.381365107578888585e-01
-2.615079523517350180e-01
-2.851001031475526304e-01
-2.875690946644335888e-01
-2.311352965708481921e-01
-2.112656322289924171e-01
-2.255744258135890523e-01
-2.541234596620269848e-01
-2.973295978817615537e-01
-2.202907136909420804e-01
-2.413513481470738742e-01
-2.184855429356871159e-01
-2.400903080772154308e-01
-2.468860967547933383e-01
-2.748964302151562511e-01
-2.378564470389741003e-01
-2.417188794877718205e-01
-1.847719840242038891e-01
-2.660926173731956168e-01
-2.170347885803383392e-01
-2.344401323039422558e-01
-2.092525214600685635e-01
-2.248139452721649445e-01
-1.966887916459354457e-01
-2.039492670143458752e-01
-2.562447671678029781e-01
-2.565141020406817018e-01
-2.305575854537475489e-01
-3.490724566454032618e-01
-2.343588439492194364e-01
-2.601464811354924356e-01
-1.544448375985549016e-01
-2.220658427387465217e-01
-1.898043500286073215e-01
-1.835126105358923787e-01
-2.543184506038384529e-01
-2.228298582602865341e-01
-2.669160602535624593e-01
-1.913701344997937870e-01
-2.757600245026373131e-01
-2.325195747145554492e-01
-1.946839695282136518e-01
-2.904537143313197234e-01
-2.605911482213502661e-01
-2.302202165076383811e-01
-2.585798894740373166e-01
-2.161782082919743719e-01
-2.824657985988103248e-01
-1.976665776390704732e-01
-2.498019682385677065e-01
-3.209802773485372351e-01
-2.168535361413734541e-01
-2.156405107363914275e-01
-1.979299073179763835e-01
-2.474587158505053563e-01
-2.753845647842227407e-01
-2.484341705931408517e-01
-2.840896356736792860e-01
-2.268174771426474945e-01
-2.201292616311786576e-01
-1.902408263551365608e-01
-2.491459511088122414e-01
-2.051312150229802622e-01
-2.633930031255703463e-01
-2.136110362743127988e-01
-1.678140927550856865e-01
-1.643233070937608620e-01
-1.621270751849667180e-01
-2.158212918119828128e-01
-1.819742813013493221e-01
-2.175392377865351390e-01
-2.922493611152201520e-01
-2.644725700746315966e-01
-2.158401866197728336e-01
-2.090615176028915445e-01
-2.080101578335850077e-01
-2.908550592142296054e-01
-1.939554640716436851e-01
-2.694137614632889921e-01
-3.223127233912229106e-01
-2.371611239017999417e-01
-2.432753021369713775e-01
-2.582758480705433790e-01
-2.745596309725182316e-01
-2.342445482159059289e-01
-2.538241904371000834e-01
-1.805359745909797808e-01
-2.682860721749455446e-01
-2.125312654659275158e-01
-1.887478398869315566e-01
-2.714172693416918025e-01
-2.932437849296228860e-01
-1.820057272593152142e-01
-2.476813720733131718e-01
-1.914672590153876364e-01
-1.979990038015039255e-01
-2.485628234076236731e-01
-1.956740617183033160e-01
-2.185098976773068857e-01
-2.386982387195810962e-01
-2.491540133840280113e-01
-2.347961901650005012e-01
-1.230822743069071717e-01
-2.466941591024528480e-01
-1.771134753845969578e-01
-2.800794876966771207e-01
-2.429252566219716192e-01
-2.176788834640752124e-01
-2.877479383204463170e-01
-2.740247382794643305e-01
-2.393820226322529998e-01
-2.519774110465602401e-01
-2.519470399107595626e-01
-2.433405501937810078e-01
-2.353545840527873634e-01
-1.647289029657280912e-01
-2.161464648863625215e-01
-2.130834077496130685e-01
-2.768640504845978900e-01
-1.849610942690123050e-01
-2.035239148928294217e-01
-2.641564640697856570e-01
-1.934253225267962006e-01
-2.185666854678486593e-01
-2.509484927804813137e-01
-2.110127981825476173e-01
-2.223683037883848745e-01
-2.369527827281214527e-01
-1.696037546230761694e-01
-1.429295711276233061e-01
-1.764569685461417348e-01
-2.419913413517575662e-01
-1.826150113530422558e-01
-1.461615455381498341e-01
-2.126850093782450546e-01
-2.507639875947523245e-01
-1.513961552973752400e-01
-2.637258986434735664e-01
-2.466478748105457863e-01
-1.972338373729545513e-01
-2.568156414270595933e-01
-1.994058136047976160e-01
-2.504062389437264891e-01
-2.298461404831510235e-01
-2.997401489537247499e-01
-1.898345870996596130e-01
-2.075703111636778286e-01
-2.449799537732207655e-01
-1.592925386963600365e-01
-2.341938562943992053e-01
-1.832612581510210670e-01
-2.686273033293777313e-01
-2.385510088280875240e-01
-2.260061211234696554e-01
-1.942598842946405557e-01
-2.513591406765017799e-01
-2.601479824622457970e-01
-2.163763340871512619e-01
-2.194605232643976889e-01
-2.036995052950333895e-01
-2.213198234434080591e-01
-2.307117265033660491e-01
-2.601783889304721265e-01
-1.575613743931058852e-01
-1.848512609107013926e-01
-2.384212686968675277e-01
-2.232135524063541543e-01
-1.905881231489914007e-01
-2.048947069764278928e-01
-3.011465541643897348e-01
-3.013562391972591792e-01
-2.067865881044820553e-01
-2.051165807208489844e-01
-2.557483863075086794e-01
-2.753321244922173339e-01
-1.784150316746293818e-01
-2.680445497981029379e-01
-1.982831338613203209e-01
-2.207500947472048336e-01
-2.089288369498057685e-01
-1.868687481102509762e-01
-2.335135237546091536e-01
-2.133142611928926236e-01
-2.014010230460251960e-01
-1.605202290509731289e-01
-1.943207936697597393e-01
-1.402245682083820277e-01
-2.254401196893057457e-01
-2.398002402560542590e-01
-1.498760351168245131e-01
-1.397903863414316772e-01
-1.825469454574696060e-01
-2.209300155426291434e-01
-1.921734010616009125e-01
-1.000350873735760121e-01
-2.399959895929812126e-01
-1.385705029396541443e-01
-2.361812856926769066e-01
-3.289301511337942019e-01
-2.691186725818968117e-01
-2.042102808402045944e-01
-1.710058681792872293e-01
-2.117111249349485913e-01
-1.196361424606034035e-01
-2.803152254833761181e-01
-1.471743761803006034e-01
-2.388447927638760737e-01
-1.586460262507692343e-01
-1.823853489534239258e-01
-2.352734494496505346e-01
-2.039500153002277438e-01
-1.938654158532258365e-01
-2.291153714223518878e-01
-2.076559873024937108e-01
-1.698862220780566201e-01
-1.836594900553867871e-01
-2.928927855340760500e-01
-1.108662611155874639e-01
-2.162494110640989786e-01
-2.322861364044922494e-01
-2.628642210020465386e-01
-2.329404288755646535e-01
-2.386957816103544017e-01
-1.475271425287146554e-01
-1.718456939114691995e-01
-1.833123390704221867e-01
-1.589305906491238207e-01
-2.336711385883197822e-01
-2.538494816961744394e-01
-2.271452541442567918e-01
-1.866831276333461853e-01
-1.559265320443941061e-01
-2.246207641755868789e-01
-2.138308849755869434e-01
-1.616349170228874310e-01
-2.265416396053673564e-01
-2.803883079318493787e-01
-2.042733887180002983e-01
-1.711675926234901002e-01
-1.969892863473756417e-01
-2.747167645539592140e-01
-2.370530783109784101e-01
-1.882386703018031626e-01
-2.039074693177206909e-01
-1.863999865172079884e-01
-1.681328651491362236e-01
-1.621712648206107554e-01
-2.618780795779216408e-01
-1.864227292777103084e-01
-2.261840399328015894e-01
-1.707280449528424671e-01
-1.607665217370216337e-01
-1.700651820603494013e-01
-1.804047662402386287e-01
-2.406907661038079627e-01
-2.445208569187614644e-01
-1.802357117939027698e-01
-1.811302691395663411e-01
-2.687253148050328111e-01
-2.718433462670886702e-01
-1.653083434751524694e-01
-3.312430453807717612e-01
-2.501370787850722976e-01
-2.208621303326384067e-01
-2.355434921618307920e-01
-1.771960360666307577e-01
-1.780432647657503586e-01
-1.978881278952622502e-01
-1.943035599990520224e-01
-1.851243895167906661e-01
-1.854266787105033620e-01
-1.660640759270939348e-01
-2.277806660930849769e-01
-1.988423611162543347e-01
-2.217718940457767685e-01
-2.254343050194229370e-01
-1.613694060963329624e-01
-2.170807936710728026e-01
-1.549670171374890604e-01
-2.600652359102329503e-01
-2.442002878346669348e-01
-1.998705928471134763e-01
-1.813516240621309283e-01
-1.915266998216899330e-01
-1.726097490081391073e-01
-2.312019417487765627e-01
-1.543071478749293013e-01
-1.543225712856354792e-01
-2.319282030227472202e-01
-1.868352286178409927e-01
-1.937258239873911325e-01
-1.988878352144775596e-01
-1.770839447876222383e-01
-3.098243867614434710e-01
-1.801715358983337067e-01
-1.510134859975232058e-01
-1.992864882567872142e-01
-2.491547967681063402e-01
-2.609095484610048366e-01
-1.426964886430282797e-01
-1.987154307276085552e-01
-1.769855104440948290e-01
-1.625433161315657238e-01
-2.341110028926191577e-01
-1.515868227384490341e-01
-1.941336619401428099e-01
-2.475801611220537768e-01
-1.502871444661094957e-01
-2.174326935823570617e-01
-1.897846166121735789e-01
-2.329475929657058575e-01
-2.503468322540308155e-01
-2.281438703439209736e-01
-2.098408723287794597e-01
-1.521196166098703895e-01
-2.151097161199011787e-01
-1.828563039621489694e-01
-2.647437119982560816e-01
-8.504792237947404743e-02
-1.898790350144865802e-01
-2.286091253477962049e-01
-1.767140590889027529e-01
-1.409127419643726731e-01
-1.638731322877361729e-01
-2.941540923368025084e-01
-1.612739691000162900e-01
-2.375583814652758030e-01
-2.333033363566194285e-01
-1.902443341103492169e-01
-2.111513334552110599e-01
-1.820781586260921958e-01
-2.188647942728249585e-01
-1.667988635335121983e-01
-2.186808394658962262e-01
-1.768463559097182003e-01
-1.035834531608096631e-01
-1.962854641103624898e-01
-1.947218295952260203e-01
-1.846036542098757061e-01
-1.515309141439656060e-01
-2.117496214496900897e-01
-2.163977449869085024e-01
-2.020372844951522640e-01
-1.773034692445250582e-01
-1.521571242413402025e-01
-2.176365783281418165e-01
-1.698897012210257296e-01
-1.954366372177759603e-01
-1.945399483670358920e-01
-1.422210858077125328e-01
-1.729900026131954149e-01
-1.884450775506192333e-01
-1.972272772553692599e-01
-1.858069996678570202e-01
-1.106181665242076811e-01
-1.459764794283237854e-01
-1.838597443905558848e-01
-1.634223248093736036e-01
-1.303791631407550389e-01
-2.179788387186593901e-01
-1.670025611210476935e-01
-1.755633493256259225e-01
-1.978777434397718249e-01
-1.925059864170126367e-01
-1.704762446288856925e-01
-2.445872490015140177e-01
-1.374593008632674918e-01
-1.895219351873458635e-01
-2.335652139160749596e-01
-1.295879400177831209e-01
-2.157430162168810506e-01
-1.652493592458086635e-01
-1.467764938766371041e-01
-2.170929223709139044e-01
-1.414065940847202829e-01
-1.414593669700051626e-01
-1.103150298488921183e-01
-2.136386479514291448e-01
-2.149398805053910344e-01
-2.033892028691703102e-01
-1.808109722820813448e-01
-2.071122965539237415e-01
-1.727505042333493113e-01
-2.427321912137299642e-01
-1.342209425408091017e-01
-1.792488389597671483e-01
-1.808952641862071886e-01
-1.706976295273883171e-01
-2.497104564592285136e-01
-2.092769199204070896e-01
-1.536095342947617903e-01
-1.633186760538875848e-01
-1.505676228962586072e-01
-1.273603841215945609e-01
-1.621946233651898883e-01
-2.387698908271229936e-01
-2.062602515311108553e-01
-2.018988454334103566e-01
-1.362034860561155414e-01
-1.925312371726357885e-01
-1.382802788105590985e-01
-1.381449602733849646e-01
-1.459865983305898007e-01
-2.448216747371215751e-01
-2.048713710502779450e-01
-2.016812992661589921e-01
-1.306226330976928141e-01
-1.787724524548688909e-01
-1.407848001253466652e-01
-1.211701626775651131e-01
-1.763515622410995465e-01
-1.821395668516646027e-01
-1.448264576551211158e-01
-1.963151872500862316e-01
-2.366404196034581631e-01
-2.652200119319530480e-01
-1.721621856066604950e-01
-1.348425960269589718e-01
-1.391680064388570726e-01
-2.211900595212398790e-01
-2.143729108558154184e-01
-2.202754726769881322e-01
-1.571381910941092030e-01
-2.232256067960255441e-01
-1.364477705951605002e-01
-1.992439483324195126e-01
-1.666071220506688266e-01
-2.367562143091690163e-01
-2.235628388071391193e-01
-1.676002887970641786e-01
-1.643124423407524570e-01
-1.559219064436305480e-01
-1.613930066752539694e-01
-1.245337760220563417e-01
-1.266569020770774712e-01
-1.996985926841755854e-01
-1.605919804296154496e-01
-1.499075833306242611e-01
-1.312955521183394036e-01
-1.439035989958225847e-01
-1.320177422268205558e-01
-1.979746015990661301e-01
-1.613840031531044994e-01
-1.647776371674404272e-01
-1.763361058841207418e-01
-1.008166445485229740e-01
-2.521883649522533299e-01
-1.801007522926509896e-01
-2.030326723632648322e-01
-1.583121682118051876e-01
-1.749213149255069988e-01
-1.646278782723053780e-01
-2.303038475577160182e-01
-1.672654213577222937e-01
-2.121656875895550354e-01
-8.569991512940969280e-02
-1.770637869173724288e-01
-1.612846109508090098e-01
-1.560141972542874178e-01
-1.724552022251145955e-01
-1.035740996438937883e-01
-1.263949248577869722e-01
-2.151418828308962194e-01
-1.580780342182679932e-01
-1.630756583007901828e-01
-1.743260084650026243e-01
-2.161879973343246997e-01
-1.202795899936398571e-01
-1.982252789325182341e-01
-1.996879583584928175e-01
-2.589606282517346592e-01
-1.915905971166089461e-01
-2.083776217502111283e-01
-1.964310463501381110e-01
-1.242236894654920043e-01
-2.314199745066991276e-01
-2.117126174782024695e-01
-1.928029360606468567e-01
-1.867949876004841858e-01
-2.174827098087836474e-01
-2.158405616675587724e-01
-1.089893449437171341e-01
-1.687126642059314230e-01
-1.619210220811188317e-01
-1.282821618668620878e-01
-2.126631096724617420e-01
-1.970271501837114192e-01
-1.584962794923451268e-01
-1.109530200093219177e-01
-2.418812721113691999e-01
-1.917267103645844128e-01
-2.309224639090859399e-01
-1.132229871005823174e-01
-1.769341588049375968e-01
-1.890039522860655630e-01
-2.349339339942172755e-01
-1.422020337991393713e-01
-2.477733317012791314e-01
-1.837118888664337202e-01
-1.648713729465544897e-01
-1.553718022981627755e-01
-1.368936450450388143e-01
-2.109263256709115186e-01
-2.829668309455090625e-01
-2.516303161848971182e-01
-2.421155807832060247e-01
-1.002829795101504440e-01
-1.517172613222280975e-01
-1.934148668523417713e-01
-1.538131660355024910e-01
-1.825422012313689946e-01
-1.449281456545633839e-01
-1.614170261934891326e-01
-1.306537572314214746e-01
-1.530587868744395230e-01
-1.840892909348386119e-01
-2.097791958413950109e-01
-2.007764349572324913e-01
-1.529686570754831554e-01
-1.363618548138426367e-01
-1.785151394994872187e-01
-2.231294391248741515e-01
-1.316969210898439324e-01
-1.748837999986600222e-01
-7.753080561177129459e-02
-1.222750263828871892e-01
-1.869596770768250926e-01
-1.772757554198349794e-01
-2.066395110364143139e-01
-1.554249677023860354e-01
-1.434498423460885408e-01
-1.596288999063942005e-01
-1.438881729631121265e-01
-1.844525319323764012e-01
-1.057035254246726785e-01
-1.406886379115902808e-01
-1.244532139405507137e-01
-1.787539297322384979e-01
-1.954320462749168930e-01
-9.319324181441437926e-02
-2.624357352163859680e-01
-1.854294000806759601e-01
-1.465310319947409345e-01
-1.455884047561029071e-01
-1.221841773131953773e-01
-1.718673124295198307e-01
-1.754141313926185497e-01
-9.049017873131255663e-02
-1.331605826337542153e-01
-2.282768880542742906e-01
-2.627882982353809682e-01
-2.112826872224286279e-01
-1.100352887195661794e-01
-1.271661807261436072e-01
-1.594700958795855494e-01
-1.161174730464427790e-01
-1.869408419278245914e-01
-1.676246513357715351e-01
-1.732245174933422782e-01
-2.078039731399528300e-01
-2.288918356274128596e-01
-1.920137914777502175e-01
-1.616815968212349797e-01
-1.491211889038845939e-01
-9.792305945315307736e-02
-1.466036597552333176e-01
-1.663377209308798954e-01
-1.175924497411072051e-01
-1.915656847671992069e-01
-1.271497844983275893e-01
-1.494788630696581022e-01
-1.502618314766996643e-01
-1.443606343241591317e-01
-2.167749205996112594e-01
-1.703146473772595149e-01
-1.266312032094305817e-01
-1.053755387283734496e-01
-2.213593283245189614e-01
-1.392909345280092248e-01
-1.662112130505738750e-01
-2.147461307298220989e-01
-1.650238282682273128e-01
-1.857952626004731878e-01
-1.727764893229604137e-01
-2.055482768432237151e-01
-1.261619610420034732e-01
-1.852663111294123588e-01
-2.247928187598529914e-01
-2.420828374505962222e-01
-1.731633654981447334e-01
-1.656743512058829471e-01
-1.553767082289000123e-01
-1.371308841062740536e-01
-2.143713682664708242e-01
-1.158793508995109300e-01
-1.886927446981044587e-01
-1.915567318366796778e-01
-1.176225361963523924e-01
-7.692982661678333944e-02
-1.248441420213717706e-01
-1.539025268776425814e-01
-1.805434530555125872e-01
-2.310827115098573192e-01
-1.730655536406389694e-01
-1.642415274538609193e-01
-1.316349505208162241e-01
-1.844376887381821428e-01
-1.789550670792111053e-01
-1.209882966868368881e-01
-1.247753133087668026e-01
-1.428337081856495272e-01
-1.212802922615313084e-01
-1.274195944741471631e-01
-1.719739297036924353e-01
-1.804976701451640186e-01
-1.575575014504283777e-01
-8.236717092923712125e-02
-1.350477525843022941e-01
-2.228204470691950712e-01
-1.554466520063356449e-01
-1.998251815191340597e-01
-1.128091098540449505e-01
-8.341640321852951401e-02
-9.736442310150929258e-02
-2.146947790435942416e-01
-1.710141305966073333e-01
-1.592892113971871859e-01
-8.457880595510429422e-02
-1.786550052352325335e-01
-1.620186801193450599e-01
-9.902914773864106290e-02
-1.831914234920840601e-01
-1.064786174136298086e-01
-1.486798962067110985e-01
-2.040290718764150579e-01
-5.580711209915968640e-02
-2.100273390233585169e-01
-1.568087192232506255e-01
-8.707441127385776025e-02
-1.915492866223423574e-01
-2.572240133157200348e-01
-1.463071253231297553e-01
-1.852290791341692500e-01
-1.246616323733155118e-01
-1.394856395910939462e-01
-1.192129811835490882e-01
-1.324553119590383132e-01
-8.111670320210480345e-02
-1.134192949205257150e-01
-1.419171909414413957e-01
-1.175646330366874048e-01
-1.043090177864357815e-01
-1.256501262438808053e-01
-1.753375191820167878e-01
-1.820609235028015360e-01
-1.771219492414581598e-01
-1.149262421500502757e-01
-1.751358271731163208e-01
-1.954576071200651854e-01
-1.254358364966066675e-01
-6.617809704539386051e-02
-1.945945149331912705e-01
-1.776198844282828315e-01
-9.482507281978476421e-02
-1.209711704680389716e-01
-1.268029988948500830e-01
-1.348986798597041903e-01
-1.333404825405868077e-01
-1.049669425335029438e-01
-1.259728257243655780e-01
-1.857064528388113478e-01
-1.701304703426594900e-01
-1.591052215115134616e-01
-1.186716615328337054e-01
-1.159403098679753358e-01
-1.980308192152026581e-01
-1.219277142794441132e-01
-1.396918977798539963e-01
-9.491518955912076061e-02
-1.238343656935461390e-01
-1.396613722875593155e-01
-1.778219011056822729e-01
-1.128796724255177047e-01
-8.477080351287458182e-02
-1.510622382512301354e-01
-1.494793672342634994e-01
-1.439261632468929464e-01
-1.087024151994679527e-01
-1.390554616380014485e-01
-2.139619172171430272e-01
-1.101370610054764054e-01
-1.467996348254456407e-01
-1.955825368528760766e-01
-1.556573847973742875e-01
-1.859120723877917269e-01
-1.803084182209910291e-01
-2.432241028103283020e-01
-1.976371854577408937e-01
-2.028735737712462628e-01
-1.234776704576545370e-01
-1.273319881286693045e-01
-1.243084196971327576e-01
-1.332501441342943682e-01
-1.966850854872476129e-01
-8.003867105227069345e-02
-1.065492597400667235e-01
-1.034322194026709996e-01
-1.269064232029020189e-01
-1.358878368765931155e-01
-9.180228691797055751e-02
-1.652603389322327698e-01
-1.062908113797807474e-01
-1.653140603366869688e-01
-9.024226006036623060e-02
-5.163362245971441639e-02
-1.546353326347263413e-01
-1.086837297167458222e-01
-2.126931172800789749e-01
-6.879325075198584882e-02
-1.307344056076872041e-01
-1.289422338194009532e-01
-9.282126034483563493e-02
-1.536122481591384037e-01
-8.773320719206963159e-02
-1.496096100402106444e-01
-1.242711878469935360e-01
-9.290776844019182912e-02
-1.198936722345994299e-01
-1.284353594313978053e-01
-1.391407395609230713e-01
-1.356416056737237696e-01
-1.708977227870877302e-01
-1.271686434639978935e-01
-1.763964492494606295e-01
-1.380741290856375980e-01
-1.793285399817174663e-01
-1.587130374392116960e-01
-8.260817425946080650e-02
-1.592797933017967849e-01
-2.303498949079098856e-01
-1.378392753871732213e-01
-1.603689040687805434e-01
-1.126253059929931549e-01
-1.484347848073780951e-01
-1.058628482512701530e-01
-1.474804696371510015e-01
-1.662609709551435555e-01
-1.817986853326244989e-01
-1.219119936877868376e-01
-8.882077379647242144e-02
-1.240333654563510052e-01
-1.538311607139537796e-01
-1.921827609283938698e-01
-1.400355730840048551e-01
-9.402572569527291313e-02
-1.476394112337758580e-01
-7.700370831114543291e-02
-1.647457947070827267e-01
-7.297393678869329436e-02
-1.268451735607124542e-01
-6.180742411901107153e-02
-9.898625502466078252e-02
-1.662697495122176516e-01
-7.932274150166873650e-02
-6.939984593579998085e-02
-1.948565077950547564e-01
-1.841379789972266146e-01
-1.273958392361685399e-01
-1.713644170341359352e-01
-1.369571557467477163e-01
-1.543424891027198598e-01
-7.902236410685682666e-02
-1.670733829127540593e-01
-1.421429054580161944e-01
-1.452743804949808426e-01
-1.532625254534248360e-01
-8.877571226903530066e-02
-1.618388547726356819e-01
-1.558798857724435494e-01
-5.575401892962308925e-02
-9.228960263680556497e-02
-1.142389105882517658e-01
-1.347341628674435243e-01
-2.285754308065248569e-02
-7.645817547726281582e-02
-3.524268441382723271e-02
-9.639512986590989541e-02
-1.502465804941894023e-01
-9.487216088254094015e-02
-2.879626088287246324e-02
-8.346612203882428083e-02
-9.882381017624135289e-02
-6.300028410017292912e-02
-1.907036068343595514e-01
-6.148599073443645341e-02
-1.606427479625257004e-01
-1.287853453748610266e-01
-1.343276769168772755e-01
-6.466230998376049088e-02
-8.485736285642707377e-02
-8.695531411163663627e-02
-9.703244159128252000e-02
-1.256182484530781462e-01
-8.036588514016876350e-02
-1.618037450217054973e-01
-1.305579627704875623e-01
-1.777629344507558051e-01
-1.690649454456635004e-01
-1.295934955267454280e-01
-1.473283779068031429e-01
-1.160718589056457806e-01
-1.067461764655091988e-01
-1.195001065251663913e-01
-1.803042050578264888e-01
-1.258419029721439542e-01
-1.406060583270106468e-01
-1.767625309026207847e-01
-1.803395844826556627e-01
-1.217468880324729247e-01
-1.592484171844382179e-01
-8.190281824329123661e-02
-1.566550312361204844e-01
-6.729726647435289866e-02
-1.923532165268835858e-01
-1.372785246859555830e-01
-1.299274429394382258e-01
-5.029084388249691062e-02
-1.109671285767802468e-01
-1.151602537910671464e-01
-1.687145498888304174e-01
-6.730805088397336100e-02
-1.018805480772967398e-01
-8.282167985269109356e-02
-8.952602631040265657e-02
-5.131283884826821906e-02
-5.968700410791770439e-02
-1.136231291353308748e-01
-1.351846142351295910e-01
-1.162392815671505070e-01
-4.962040439169793787e-02
-7.380042360801339352e-02
-1.060691605902037149e-01
-1.528212420190175613e-01
-2.142891049741428022e-01
-1.119219622537113018e-01
-1.397597717643905835e-01
-1.323787680483874407e-01
-3.124886870771571151e-02
-1.099342118569116566e-01
-1.817947928189246054e-01
-1.961254288639727172e-01
-1.141939504646761611e-01
-1.483250869757842816e-01
-1.067871433777425744e-01
-1.555007231802750245e-01
-1.336455826119981871e-01
-1.133044168397919077e-01
-1.621760917748070741e-01
-1.178048954779668950e-01
-6.184345538453529106e-02
-4.620585654665473885e-02
-1.452635079550798070e-01
-1.113097787806889283e-01
-8.308135728492342664e-02
-5.336208883567016004e-02
-1.469634899606120371e-01
-8.685212965563729459e-02
-1.090743282477278919e-01
-1.500219827008044127e-01
-1.111841472589630703e-01
-1.724067510236625966e-01
-1.015391099366492605e-01
-6.675728340510779513e-02
-1.158801505452883851e-01
-1.335349769140713183e-01
-5.842604264057026098e-02
-1.010992772880883600e-01
-1.963519923989115179e-01
-6.733949577032934120e-02
2.199816823725004103e-02
-1.326149278773598728e-01
-9.088730609229585256e-02
-1.522781328997219186e-01
-9.306140786917740937e-02
-7.732743279298549821e-02
-1.343023650950297965e-01
-1.247225634432092278e-01
-1.162759687812020409e-01
-1.196777684063889541e-01
-8.368951690843758062e-02
-4.000080323163675289e-02
-8.387684623827502961e-02
-8.608163231344968802e-02
-1.291082063700037530e-01
-4.276864687453854619e-02
-9.670885324714285913e-02
-1.202352018910227555e-01
-1.343775663853995217e-01
-7.282983777646287460e-02
-4.807945598369416096e-02
-1.991401470571929344e-01
-1.113577775238846629e-01
-1.571118252805681903e-01
-7.183570838806703496e-02
-9.616684482772276665e-02
-1.536763720349388629e-01
-7.948426435561091463e-02
-1.032033696861385241e-01
-1.037132410324073106e-01
-7.672812201437871626e-02
-8.871913829506399007e-02
-7.605327690632618376e-02
-2.037498777401453021e-01
-7.268835847343042833e-02
-4.409489986532687256e-02
-1.623178071219657237e-01
-9.372081640866659902e-02
-1.248252027703729283e-01
-1.210434820319392923e-01
-1.876451751704958648e-01
-9.155695052610254847e-02
-1.157660306600435118e-01
-4.970679210328209779e-02
-1.285494367228633972e-01
-1.378081379665352935e-01
-8.119128656158129675e-02
-7.687157227865470954e-02
-1.008041248686556007e-01
-4.571992613659594390e-02
-4.438273731366716712e-02
1.370709219911200698e-02
-7.277652609781351534e-02
-4.758048924157611513e-03
-1.733289126921987722e-01
-6.450527645961046108e-02
-1.650561419640167726e-01
-1.659341960109387837e-01
-7.001186507836678480e-03
-1.322287208293333183e-01
-7.979042108776579489e-02
-1.334475830350245751e-01
-1.109525953690851247e-01
-7.089137228887529285e-02
-1.302218543517828508e-01
-5.451265257104648959e-02
-4.525309817035554766e-02
-1.231080480008400480e-01
-8.721163707258328124e-02
-4.885551787738622725e-02
-1.041214419783849238e-01
-6.095983921856765880e-02
-8.670379304681130606e-02
-1.330746026561906437e-01
-1.027827914139229082e-01
-1.168910357206814216e-01
-9.305517929172407721e-02
-9.489506268988909254e-02
-1.522154213042459792e-01
-1.092854797508117093e-01
-1.041029616058823937e-01
-9.294968217183627313e-02
-1.908755020557615645e-01
-7.555349712969465503e-02
-2.195635794623360393e-01
-6.842649020941082849e-02
-2.050981870986011979e-01
-1.370586121642057842e-01
-4.602089843213749004e-02
-2.738131247828839987e-02
-1.388694059233463729e-01
-5.445078644181230304e-02
-1.477170675743235684e-01
-5.001699987979039974e-02
-9.308888230421155652e-02
-2.827272667175206172e-02
-1.163905474757778724e-01
-1.476436118801200126e-01
-1.635085169156636764e-01
-1.816112926541120498e-01
-1.733753370971596874e-01
-9.010022500318227989e-02
-1.345115166661781103e-01
-1.673456983357049788e-01
-2.276787574809736592e-01
-1.180790947896950133e-01
-8.070461864728888102e-02
-9.484370323363328081e-02
-1.333685491902780462e-01
-1.698093767587328939e-01
-1.417932261857851872e-01
-1.047464952112532183e-01
-1.129716935082265145e-01
-1.600132087857277507e-01
-1.380767997621919485e-01
-2.146632403329960526e-01
-8.235458513012293424e-02
-1.286248836711888499e-01
-7.966336426063616583e-02
-9.751851070848448211e-02
-1.254227772881730540e-01
-1.449469584878632644e-01
-1.704991897462747596e-01
-6.817187652765012429e-02
-8.290791663908186893e-02
-4.954210483533923182e-02
-6.153626703360447203e-02
-2.380090251244118271e-01
-1.526751434411998364e-02
-9.690868085637641127e-02
-1.732377397679917275e-01
-9.276191938908641410e-02
-1.174893710562892185e-01
-1.986169666416319757e-01
-4.538521757005786750e-02
-1.751355100804904696e-01
-1.204308594584068831e-01
-1.169934092357359234e-01
-1.128950455698982808e-01
-2.223576491756315832e-01
-1.113714787610896872e-01
-8.538521486817257644e-02
-1.257231407963362024e-01
-1.198590721020834360e-01
-1.220525433326052345e-01
-6.653710556104115714e-02
-8.368573126017321562e-02
-1.636134074980175601e-01
-5.237628001495569369e-02
-3.992683071040881160e-02
-8.755484179318880067e-02
-7.543912322556610428e-02
-8.183867279278808637e-02
-9.049520958847766250e-02
-1.158033749365888904e-01
-6.292849358222334100e-02
-1.141348611138918306e-01
-1.007695676571415261e-01
-1.059263523434249843e-01
-7.250524285073393915e-02
-9.661114190020442249e-02
-6.569900334007151843e-02
-1.065068305504029283e-01
-1.134605475844945588e-01
-6.253310135192627350e-02
-7.900510877977856561e-02
-5.255592914647386898e-02
-7.200732608160156922e-02
-2.460986026491947254e-01
-5.904023410944270883e-02
-1.483780280905088456e-01
-6.795364830150173174e-02
-1.706772788425605647e-01
-1.224746871021007988e-01
-1.387448431641500335e-01
-1.144245284059816348e-01
-1.051791152880866970e-01
-1.005043509631536880e-01
-1.296412264775229362e-01
-1.267444093999636479e-01
-6.399897274264412794e-02
-1.284507099375421235e-01
-1.472090410992976661e-01
-1.802504033361620739e-01
-7.749872105340138706e-02
-3.736290673531105638e-02
-6.178620302050247953e-02
-8.458795964221374475e-02
-1.279345927921538006e-01
-9.734465456942573147e-02
-1.035663327797633620e-01
-1.194401100238350472e-01
-1.139820426161564787e-01
-1.321157377907975217e-01
-1.079208296584466403e-01
-5.505034721375024614e-02
-1.465102073808451644e-01
-1.817729544057360702e-01
-7.386331357014738752e-02
-1.336686498899756215e-01
-9.220407589079160360e-02
-2.081399505962818197e-01
-6.337143298188516183e-02
-1.080667598926050854e-01
-5.712282224690280047e-02
-1.429574541183331431e-02
-1.563610985171686174e-01
-1.108582652483337122e-01
-1.073359229792380243e-01
-1.072628793548836973e-01
-8.666635698852881431e-02
-4.410956851256916944e-02
-8.589762024400207641e-02
-7.362739769237323928e-02
-1.447913415657130498e-01
-6.428532420871642394e-02
-1.276653025879770365e-01
-9.516212822099574808e-02
-5.227702144828693526e-02
-1.208448764314664914e-01
5.605375527961835302e-02
-6.631776534626576680e-02
-7.743543164184614469e-02
-1.141762451301502890e-01
-1.300088854878460598e-01
-9.848365941107097010e-02
-9.782226672006141821e-02
-4.535164471738276082e-02
-5.315428700505148846e-02
-9.025101198135593306e-02
-6.443382517561094258e-02
-6.969365750769526691e-02
-8.405260216212695479e-02
-8.315300642797425479e-02
-9.129245151741204045e-02
-8.103764307542903056e-02
-1.702402021088001427e-01
-1.229103712246455010e-01
-1.125712247892755452e-01
-6.380052846338316042e-02
-2.071418465267383519e-02
1.630772048085171733e-02
-1.131023314385523337e-01
-1.456945005048798092e-01
-1.118426069796611827e-01
5.041579338446292881e-05
-1.541598945404423215e-01
-1.343711778458784589e-01
-9.301520134125862427e-02
-9.074363550248788768e-02
-4.616814709953789148e-02
-1.332844120690988565e-01
-1.551001842136016939e-01
-7.700662829077958849e-02
-4.694253904237867536e-02
-1.473931195585419796e-01
-1.225146647349831253e-01
-8.678066828933543586e-02
-5.676609776729105161e-02
-1.013867639165646345e-01
-1.002133209356734084e-01
-1.334112500080149311e-01
-5.554959419371914564e-02
-1.415313512847003463e-01
-3.783849489659203702e-02
-4.892117989188610877e-02
-1.392090566201903412e-01
-1.762500212203331473e-01
-1.509247679924850261e-01
-1.290109187538485691e-01
-2.880687883525107421e-02
-7.189888308985778465e-02
-3.669549257878029075e-02
-1.488707077033305792e-01
-6.459282686360072467e-02
-6.986467114757803631e-02
-1.177039448398622679e-01
-1.241925054577180110e-01
3.537540201476625790e-02
-2.639568852047789044e-02
-1.649021992237935941e-01
-1.648651725618941466e-01
-1.052779991181229807e-01
-1.552599689965167284e-01
-1.421370618914898631e-01
-7.473106724027137049e-02
-1.127695474998463843e-01
-8.426107488896159015e-02
-1.288250735283098247e-01
-5.665722743191834582e-02
-6.810575698333562120e-03
-1.361900436963495165e-01
-6.971457414867028579e-02
-1.230400930759318473e-01
-1.586677987894810279e-02
-6.911151304205370716e-02
-1.116851380939059141e-01
-1.159982258517679027e-01
-1.092399696201751778e-02
1.964265269008281731e-02
-1.185545629368862375e-01
-6.640214284769221931e-02
-1.463715907577045616e-01
-6.239196749078414900e-02
-1.048355092599570909e-01
3.620546588308393154e-02
-7.197882630667419568e-02
-9.840786856052415044e-02
-6.819684374623011247e-02
-1.460892832143680375e-01
-8.638987024061969833e-02
-1.488890356095903533e-01
-7.473578314542790590e-02
-4.158777936616947501e-02
-1.486309303869692289e-01
-8.257162404486238783e-02
-3.935711898036008821e-02
-3.029352839647457898e-02
-1.556331577169876301e-01
-7.167977748168789798e-02
-1.072930869751265032e-01
-6.013983701733342097e-02
-1.862866153116873313e-01
-1.458559760635832758e-01
-5.068347788065030723e-02
-2.337173381824565188e-01
-1.151277151007304295e-01
-3.568043514850840342e-02
-1.402516151095480890e-01
-7.422577403005366226e-02
-1.625803361053613227e-01
-7.849966593468107878e-03
-7.915973634884540533e-02
-1.382767852035149403e-01
-7.188221592347023015e-02
-9.340108230946067569e-02
-9.672811930340505238e-02
1.421272338386335085e-02
-9.264896019935968396e-02
-1.148651353731594271e-01
-8.394987976666506979e-02
-1.391159289230421980e-01
-4.941425273470323454e-02
-9.511439426351556148e-02
-1.655184144993615547e-01
-1.398325483186923235e-01
-1.231724869109400294e-01
-1.393386313668417975e-01
-1.684988733917096998e-02
-1.446591903848250538e-01
1.266215953693222360e-02
-9.459808592744420319e-02
-1.159469300849034212e-01
-5.263734253464762841e-02
-1.517821496238839218e-01
-1.199241472349121262e-01
-1.407122007581046164e-01
-4.106690590998814117e-02
-1.268428601100859698e-01
-5.741315487372781329e-02
-5.438013632791530161e-02
-8.038486778072539973e-02
-1.742008206355840916e-01
-9.139781360423754331e-02
-4.157442375862973466e-02
-5.148166463193414033e-02
-6.984492966773694911e-02
-1.030391493096688288e-01
-9.412373786852579194e-02
-7.979705704354170259e-02
-1.060958765093293898e-01
-8.991961433139014637e-02
-4.814931671349064607e-02
-1.295174531280070540e-01
-1.221825584404916953e-01
-1.615686725396786594e-02
-5.561533841954997143e-02
-8.010734677121628122e-02
-9.177521405949870537e-02
-7.248802931627479351e-02
-4.995393647149173194e-02
-1.396350943977225922e-01
-1.343628315669711908e-02
-1.089216882087065547e-01
-5.702053725482055663e-02
-2.952063471925238380e-02
-2.216388413999636764e-01
-7.640089920585931005e-02
-1.672302810880706703e-01
-1.013264938597187859e-01
-5.207601400069031966e-02
-5.859721920140215090e-02
-1.067005841630723206e-01
-5.237911682133109675e-02
-9.660327135117544040e-02
-1.216362164355947739e-01
-1.849038684050711423e-01
-1.261251360488650497e-01
-5.095307506243806905e-02
-1.268477193620682342e-01
-1.863717713476286952e-01
-1.556035788444081192e-01
-3.905305570902993517e-02
-1.584810662462099173e-01
-1.381757610251505008e-01
-9.869310552923475643e-02
-1.452774606003723601e-01
-8.589524772726943314e-02
-8.514106960960239612e-02
-7.927477800393346874e-02
-7.954373841256565103e-02
-1.139621769769065818e-01
-1.429996443837767695e-01
-1.742731608128142429e-01
3.008987139374079064e-02
-1.015479439236034870e-01
-7.253829575036822852e-02
-8.496187624857905185e-02
-6.285131171373642411e-02
-6.906783451512331362e-02
-6.900603265428195687e-02
-1.090761958567236789e-01
2.817994315120480112e-02
-6.817724499049077069e-02
-1.531614259438001391e-01
-6.291104982132378343e-02
-1.197050692263408878e-01
-8.324734719147827700e-02
-4.195584902114087023e-02
-3.247155859254158283e-02
-5.281713105743597592e-02
-6.726737737901004877e-02
-5.142790309249011677e-02
-6.684318466257266333e-02
-1.559525201156845564e-01
-1.413371466911682861e-01
6.895411882964139032e-03
-1.076215430811863216e-01
-3.876745675834374766e-02
-7.415528423186902585e-02
-1.577593107556803653e-01
-3.684839833278275717e-02
-7.797949000119214213e-02
-8.565267283386288066e-02
-1.216299198537670462e-01
-6.301147060572462322e-02
-1.020397984894790416e-01
-1.176084335795496705e-01
-5.813474712094586494e-02
-4.870755703930587655e-02
-6.825181809362748653e-02
-4.250115145402263289e-02
-1.281503801328525149e-01
-6.026592407163740978e-02
-5.210760011393703733e-02
-8.892378819301327564e-02
-5.540842029301543820e-02
-1.870914538274560598e-02
-7.041998742451195843e-03
-1.507579829671688854e-01
-1.337454792144658344e-01
-9.187932780951446610e-02
-7.061260213745237935e-02
-1.758101588031108775e-01
2.790246563866205509e-02
-7.105283174824701675e-02
-9.874336297097389969e-02
-1.168406947290111797e-01
-1.196920673036391547e-01
-6.632729748457294461e-02
-5.776039328409971613e-02
-1.471662624509477990e-01
-6.987780578932085984e-02
-3.451984301226100615e-02
-1.718674316701276350e-01
-7.034438493495515088e-02
-7.861327099498501003e-02
-3.222845646155958477e-02
2.099089140397393180e-02
-8.119250721662939208e-02
-1.154561986101051707e-01
1.697115004439826019e-02
-1.417920664635408945e-01
-9.415976946336922226e-02
-1.854898810038388760e-02
-1.728117944108082393e-01
-1.350268458497984880e-01
-8.703296139677328680e-02
-1.574483186102720034e-01
-7.018489431495952835e-02
-1.184745889938453450e-01
-9.135618029345418667e-02
-7.785471474622361610e-02
-8.721015717778075882e-02
-7.254116943865095146e-02
-9.477677313410132198e-02
-1.249541661668281539e-01
-4.974884609278353714e-02
-6.921435462792015214e-02
-8.983917993283097037e-02
-8.192323402926658671e-02
-7.321449800461948820e-02
-8.226787163121716817e-02
4.592273250196685433e-03
-1.657856240664215830e-01
-8.619939936204626396e-02
-5.941872245382009282e-02
-7.333128014227653646e-02
-8.573179226892288507e-02
-9.090779372699243910e-02
-9.454658242539774882e-02
-6.978238576555721717e-02
-1.174334984656926206e-01
-6.369407707318312795e-02
-1.656644572574093865e-01
-4.853591171608887672e-02
-6.582628049145947124e-02
-6.632166516347072494e-02
-6.111655225091389143e-02
-9.585557161493564460e-02
-2.430947893970236001e-02
-5.165316177316668644e-02
-9.977942989787914885e-02
-9.178617960652935004e-02
-1.924409820688980852e-02
-7.149744770845459230e-02
-8.568437037510564028e-03
-4.230256708213879502e-02
-1.962971077434432984e-02
-7.240785293155417579e-02
-7.272845424389295932e-02
-7.577507253609050419e-02
-6.461405473571152358e-02
-4.035498527873888908e-02
-1.312424840479661792e-01
-5.280355257579780887e-02
-7.094988453150058438e-02
-1.408393020235337856e-01
-1.066592742995295939e-01
-7.121168041559669537e-02
-5.075951052124121066e-02
-3.547010343898356760e-02
-7.828071074616786695e-02
-6.191654250216011013e-02
-4.868617835903733121e-02
-9.480150566093349662e-02
-1.498592462301027474e-02
-2.420562722238047901e-02
-1.026981246354404104e-01
-3.648963561308370823e-02
-7.101605974876794292e-02
1.359712898065948070e-02
-6.662851752434639785e-02
-1.142323971911109320e-01
-5.688299585811546627e-02
-1.936597248329929161e-02
-2.073206251063941172e-02
2.313232304624051813e-02
-2.696266526783053924e-02
-7.026687310005660936e-02
-8.841039040799206217e-02
-6.050413809173382090e-02
-1.379028948894054848e-02
-3.174864607463319388e-02
-8.801003379499365564e-02
-6.138985923162627173e-02
-3.359683535378645003e-02
-6.893900741699450496e-02
-4.981729283679493109e-02
-1.770568380578468604e-01
3.625867839460558684e-02
7.900295119086570353e-03
-4.916420557028450267e-02
4.635165347333086890e-03
1.337749645587160870e-02
-4.890812273925065207e-02
-5.559814569495410974e-02
-4.145434984158789804e-02
-9.920307896378244283e-02
9.761223266959419493e-04
-5.377799087455349680e-02
-1.110555230237371127e-01
-1.894638421613528342e-02
-8.551525949285887496e-02
-5.751251541106904702e-02
-8.393303960060768260e-03
-1.152442829153294684e-01
-7.133309419972434784e-02
-9.283834530762900827e-02
-4.401772796293000611e-02
-7.737908552052316646e-02
-9.964092072276013734e-02
-1.102866445235824167e-01
-7.180429251114724132e-02
-1.185010318876044549e-01
-9.594794479893983818e-02
3.318915434950945459e-02
2.781664014185867423e-02
-9.223868474160640957e-03
-5.400777342120733487e-02
-1.557538990027730330e-01
-8.271437909477942496e-02
-4.451326011594188697e-02
-1.517974923269264365e-01
-5.934514777876052916e-02
-7.088782525921294431e-02
-2.594097518678035660e-02
-7.988479238296357365e-02
-2.664378309162317854e-02
-8.689509349264030666e-03
-4.665193652927764750e-02
-1.041782264454475804e-01
-1.090914632886839193e-03
-1.132623533057633414e-01
-9.526617763289253749e-02
-5.196967417415589152e-02
-1.973572388781258055e-02
-8.426003209245559733e-02
-2.619894447664481655e-03
-4.667827268948974984e-02
-9.389323401739729791e-02
-1.598915172871382892e-02
3.950675455093767205e-03
-7.901486787931462363e-02
-2.339548310169749235e-02
-7.356495924924728869e-02
-3.723514334683591248e-02
-7.694291850471991767e-02
-6.942935560561200314e-02
-7.493059808218538453e-02
-6.688921982679488232e-02
-1.081301442775461641e-01
-6.008264500330066232e-02
-5.382886691532839246e-02
-1.328435578832505848e-01
-2.359647224285124287e-02
-1.299794568571687459e-01
-3.177520170487766610e-02
-1.496875017818479620e-02
1.965597622555738735e-02
-2.121524651549824489e-02
-5.350748813030507117e-02
-9.546054140792932519e-02
-4.332500559193191991e-02
-9.165583169411503639e-02
-2.541137331434763051e-03
-4.017049442914857188e-02
-3.650994676698673946e-02
-5.655852808322225922e-02
-8.642712303461558276e-02
-9.103961956133477251e-02
-3.331701166036848960e-02
3.447121254340724389e-02
-4.786575661934681057e-03
-1.071171929564734976e-01
-1.145083507684247076e-01
-6.627779973177307105e-02
-8.353699674027435795e-02
-4.232175259782663262e-02
-7.521117476221018949e-02
-3.212550241669619860e-02
-1.524071351432701726e-01
-1.209553856270249167e-01
-1.092374105693748876e-01
-3.396728285105762163e-02
-7.687199350065922199e-02
-3.660319555330401875e-02
-3.476184348689144443e-02
-6.096398106592010313e-02
6.938790690988142808e-03
-9.921643054511455201e-03
-5.021624520182984414e-02
-4.570630300601594836e-02
-4.694118218153535416e-02
-6.641016300365902569e-02
-5.562993967304226406e-02
-1.058682525335251506e-01
-4.557163542691530789e-02
-6.008315210421089070e-02
-2.153465744583384772e-02
-4.666019787165627541e-02
-8.782486710708906075e-02
-5.267649421471106395e-03
-9.727114591556644541e-02
-1.397431817426595391e-01
-4.862707392737769529e-02
-2.404570607377532962e-02
1.497034121637111186e-02
-3.190988046833161118e-02
-1.566457899999739167e-01
-2.588320018582627481e-03
-4.987512008346853265e-02
-3.888879342209295570e-02
-5.038455176257875673e-02
-4.580476732052809336e-02
-2.393824720637843448e-02
-1.562540876951125923e-01
-7.755417782427638518e-02
-3.588125316079458088e-02
-2.245256392849362126e-01
-4.964552564710009164e-02
5.069171259689602554e-02
-1.662927486483299980e-02
-1.011474219857684126e-01
-4.647460384494232072e-02
-1.009429434199771158e-01
-2.340493778722343987e-02
-8.338775100823081488e-02
1.047566345706733675e-02
-2.685105294555276568e-03
-1.740895392195186339e-02
-5.955379143746614840e-02
-2.514229804535081728e-02
-2.861579148750883345e-02
-1.189390543244591009e-01
-8.428246308212106186e-02
-1.108941425413383225e-01
-7.474699114292191610e-03
-7.664102983949701298e-02
-1.533252886666405523e-01
-7.077453175995097878e-02
-2.875075846473493235e-02
-6.177667150538535684e-02
-1.041210455316182171e-01
-9.402108057425721463e-03
-2.037913745692792322e-01
-4.563187078406168856e-02
-6.590019097343184640e-02
-2.667093262060634892e-02
-1.569957973594683295e-02
7.504229488578627316e-02
-1.478693548120975886e-02
-8.323818616713019036e-02
-3.709119191003778376e-02
4.832596814087918372e-03
-1.137975230367332391e-01
-2.053281658648852155e-03
-1.034680624977201840e-01
-4.619799171254430209e-02
-7.282638762260904008e-02
-1.322599177700603881e-02
3.336053114001063385e-02
-1.155300890378648804e-01
-9.701458592543177328e-02
5.608670773146043342e-02
-5.017277548962768841e-02
-2.114636511274099739e-02
-1.234055386809606858e-01
-1.291416183917171445e-01
-1.169562602043517502e-01
-2.677893180476725171e-02
-4.184175212913485153e-02
-7.762435085779684218e-02
3.087357228719054755e-02
6.389133508010097495e-02
-1.106925569158628657e-02
-3.623300053147732874e-02
-1.868412336162756857e-02
-3.414200314120638402e-02
-1.762195980341154755e-04
-6.088983762783067855e-02
2.143114727105635900e-02
-3.404650098140687975e-02
3.817964612057868357e-02
-6.482361312975859491e-02
-1.096316914764799005e-01
-2.322148397064407316e-02
-3.011147482424426924e-02
-7.087043746693620638e-02
-1.038057376234356385e-02
-4.446661769191107005e-02
-2.890234001443748452e-02
-4.451463381829257743e-02
-6.759408780876868805e-02
-8.946464833076815670e-02
1.674921769475680791e-02
-4.271741613319551822e-02
-6.410358464318277605e-02
-5.036483849305668087e-02
-7.458503580176577274e-02
-1.067101991469378702e-01
-6.751445002055013467e-02
-9.226970763074862636e-02
-1.597559441103429609e-02
-3.732280661971558878e-03
-7.922885019744735358e-02
-7.137737904944045642e-02
-7.225236645716594241e-02
-1.040642584245757840e-01
1.466112124327296606e-03
1.869663537987961699e-02
5.955009868956086944e-02
-7.020598667152810890e-02
-9.201829433673597292e-02
-3.965063368655655229e-02
-1.285793537499102523e-01
-2.559263815199974007e-02
-2.909879896146268588e-02
-1.359290640428604535e-01
-7.554090860588998091e-02
4.399104178798656645e-02
-3.873018056744681470e-02
-1.485793621739843820e-02
-3.793288127189702735e-02
4.808443439751008096e-03
-3.172529116152120470e-04
-2.231454206035424215e-02
5.225506744451609287e-03
-3.580330246457302801e-02
4.563073696356076403e-02
-1.204294116149731003e-02
-5.356032851683908969e-02
-1.552733734273036570e-01
-8.216430300231213416e-03
1.941856274913699235e-02
-1.988030403055962569e-02
-7.098377071559684726e-02
-5.227103314551713453e-02
-4.807075534269022316e-02
-2.020452830922911738e-02
4.312466180852536635e-02
-1.149472032392326870e-01
-9.391388051139033799e-02
-7.944579409736988486e-04
-5.698960867546203762e-02
2.459701064854142097e-02
-7.436156688716931418e-02
4.997253953572672325e-02
-3.532955667739050287e-02
3.765923748508946678e-02
-5.023551134459149081e-02
-6.153561575190698296e-02
-7.820173790932370694e-02
-7.132347496265054043e-02
-1.409914936768680294e-01
-1.151466281028116351e-01
-4.052094281384027719e-02
-2.368203118758850645e-02
-1.440411873292460863e-02
3.167905605842816913e-02
-7.325347308735845331e-02
2.102149800675162227e-03
-9.039424603836021532e-02
2.009196060673986914e-02
-3.737038275467274157e-02
-5.150901813316526023e-02
-3.138091895612826060e-02
-9.931778355390005752e-02
-5.834988915718087449e-02
-6.799582064761856837e-02
3.269249714982169763e-02
-8.057210112208411379e-02
-1.181541740481733271e-01
-2.481158746257555725e-02
3.917396026248010782e-02
4.227362028245885972e-02
-6.409615990673588060e-02
-1.050752598772104751e-01
-6.190112481390047661e-02
-8.386079183758946703e-03
-1.287189521377394563e-01
-4.708077901048341590e-02
-5.690604144273449932e-02
-6.482091949114587859e-02
1.926968797640384035e-02
-6.690984560487360511e-02
9.622883802152294719e-03
-7.017578460665291340e-02
-5.651828629754784145e-02
-2.221032149767922237e-02
-9.675547022597053015e-02
-1.594537673453768137e-02
-8.371155906279868775e-02
-5.988399908653305875e-02
-8.560475516446594546e-02
-1.166123437163454762e-01
-1.832107456343478463e-02
-4.963087640090835945e-02
-4.014637427306774059e-02
1.911760110017518511e-04
-8.333099451526324031e-02
-7.043168770237964726e-02
-3.070495907997598459e-02
5.072020570119653744e-03
-7.673107744337441527e-02
1.888118139780579560e-02
-7.045775834915175839e-02
-5.156573313209984050e-02
1.576039257466073720e-02
-5.709835824272153915e-03
-9.535365284583294243e-02
-1.290137985787078723e-01
-3.964595616971504366e-02
-4.441084514063158711e-02
1.552793567797151886e-02
-7.085254931924371558e-02
1.068274863218616338e-02
-1.009441318244594654e-01
-6.055207518616029932e-02
3.449313955437585677e-02
1.728102886128840207e-02
-1.169389666619382734e-01
-1.272783068103833237e-01
-7.044678070387107305e-02
-4.305131984353578745e-02
-2.570448418030382015e-02
-1.225798973928939883e-01
1.003535984269320579e-02
-6.094767510790942422e-02
-2.877577917914573777e-02
-5.235612645748314448e-02
-4.282493368137994805e-02
1.579854898719626130e-02
1.105578488996519955e-02
-6.357665030883695445e-02
-6.432943767863189000e-02
-3.631571612547334488e-02
4.711025653451040435e-03
-9.092519080921801500e-02
-6.540569825691383565e-02
-2.517578336130937844e-02
-7.716348965070102262e-02
4.368981919653068535e-02
-9.428022793408996627e-02
2.086689994387762315e-02
-4.367827612604699514e-04
-3.024468607503142531e-02
-9.151942532722666390e-02
-9.925117348448062732e-04
1.230091563902419305e-01
-7.770310872603237995e-02
-1.229537012418012616e-02
8.820496562417751846e-03
-7.739536436976730827e-02
-3.486247587335612047e-02
-3.701683346901171040e-02
-3.574903155662889631e-03
5.081186736276072785e-03
-7.922177701134430761e-02
5.895518820039065931e-03
1.518538550024767968e-03
-1.254362388666739776e-02
3.232780768953874735e-03
-4.098177952868462676e-02
-3.920854222072673451e-02
7.761998125034468010e-02
-1.034047760909721260e-02
-1.912743206973870763e-02
-5.270044960052953920e-02
-1.095174146259799818e-04
-1.481553358391709922e-02
-6.853456372133309715e-02
-4.813651949170466571e-02
2.812444654008651110e-02
-2.275416481196708765e-02
-1.263003737226006500e-02
-3.060566536178781216e-02
8.092189532133768322e-04
4.982375667694365767e-02
-7.543159345046356046e-02
-4.779244510165973209e-02
2.962123447935050349e-02
-7.914436088971459060e-02
-6.207213352572320264e-02
-6.492451422724648813e-02
-3.044352988120790221e-02
5.248921565783925408e-02
3.919142869569697263e-02
-6.437058941211300234e-02
6.823656488819321297e-02
-4.751628616789777687e-02
-1.479331170821764907e-01
-1.398817648685398429e-01
-7.371860150381377708e-02
-3.407907365821551127e-02
-1.083255131962539974e-01
-2.854400688303048925e-02
-8.040491117772543758e-03
-5.696475490562124405e-02
-1.186771564580092406e-02
-9.850211324640549895e-03
-7.048466571827813332e-02
-1.695620245948629284e-02
4.317837526048227959e-02
-1.378705767658016390e-01
-1.455491782770731712e-01
-1.229467726408247676e-02
-2.091947273152630279e-02
-3.225750266754883605e-02
-5.832161881715960949e-02
7.425261210437072990e-02
-4.092780235072769612e-02
4.559959821201810259e-02
-1.042508543449095076e-01
-2.206509117623401545e-02
1.675670048975951704e-02
-5.288141873188742514e-02
-3.695950851738454002e-02
-7.910874585275802506e-02
1.490721785522930443e-02
-8.823358034808380379e-02
-1.132218274643256861e-01
-7.301082291978901184e-02
-7.807733302671400477e-02
-8.630945587932706276e-02
-3.144135995835704855e-02
-8.832918087537040830e-02
-4.257946473855715036e-02
3.231591601702922534e-02
-7.461305376100187126e-02
-5.641640822598802119e-02
-5.621764129887068390e-02
-1.220105488337974546e-02
-1.617632426017743055e-02
-1.263014440041176356e-01
-3.995650962488510316e-02
-6.911590220453549260e-02
-3.711112118811395535e-03
2.733527303408075926e-02
-6.408554954728289121e-02
-5.211592223794022510e-02
-8.682034172876573752e-02
3.569326057990179768e-02
-3.769773887248272642e-02
-1.355868811233376485e-02
-6.437940920228856292e-03
-1.389433841726720742e-01
7.014631042923781534e-02
-8.638699067874401616e-02
-9.788465035809953974e-02
-1.542237576540496542e-02
-2.142014852845794404e-02
-2.978258817099083394e-03
-2.580796353504038326e-02
-6.215679180673623627e-02
-7.624535265028781206e-02
-3.410045268135884766e-02
-7.148773696948369782e-02
-1.667205581445438053e-02
-7.278485839508538890e-02
4.921645143878711909e-02
-1.469213169384403772e-01
-3.052652010566818397e-02
-7.936789561535090298e-02
-9.448411280497549802e-02
-8.154512715851817972e-02
-8.090590349852702645e-02
7.159545615896285853e-02
-1.506525235704694356e-02
-6.403092605086063704e-02
-1.393719724412040978e-02
-2.407420358044152706e-02
1.844141160860649983e-02
-1.102636102095718856e-01
-3.079333839150623711e-02
-3.714265578994853378e-02
-5.933141684176494735e-02
2.274994734167815752e-03
-4.323291059626930416e-02
-1.036992851132498561e-01
1.165809871125438914e-02
-1.724893623060731046e-02
-3.909463460296025428e-02
-2.277742130773892718e-02
1.089943998119548459e-02
-1.409276574206887456e-01
-2.643213331404851291e-02
-7.850295915379984502e-02
-1.249612127011464659e-02
-5.356831251672292127e-02
-2.750013130782799284e-02
2.945797107719624192e-02
8.896632621631045488e-04
-9.301052309238617109e-04
-4.086972893947286856e-02
-2.591409015315210285e-02
-8.087257308890026530e-02
-8.023510969117915448e-03
1.324426625473848311e-02
-1.709935713493448972e-02
-9.786903946864687620e-02
-3.123438653867624190e-02
8.493709742327371082e-02
-4.085595527445870512e-02
-2.240879395525995077e-02
-9.346277129177017751e-02
2.208108675291202069e-02
9.609994432831390695e-03
-8.549171911566573467e-02
-9.345274624094766780e-02
-9.516685761808299504e-02
-6.945425530056111019e-02
2.224753851130987711e-02
3.910833765489543125e-03
-3.705161882443702096e-03
-7.422709349974129789e-02
-1.042009146817522540e-02
-2.176489466055022901e-02
-2.778817957939305056e-02
-6.926345050164225969e-02
1.758109837518505650e-02
-1.103922056492354226e-01
-5.589867647600742229e-02
-4.710164440114397721e-02
-6.498288091931801735e-02
-4.957384721936039171e-03
-3.589487929371174696e-02
6.671237207494812999e-03
-2.497077769255291735e-02
-1.749254267946923416e-02
1.793531409328335408e-02
1.171228319211826616e-02
2.515187876658159932e-02
-3.838412756560697497e-02
-6.822064231188994243e-02
-2.121951641567965466e-02
-8.996100613660208689e-02
1.638460055075981192e-02
-6.918232402452216545e-02
-6.957865104354919727e-02
7.507572423588655154e-03
1.121709726620313298e-02
-3.875173979050929030e-02
-1.056038667712189127e-02
-8.416348062009344766e-02
8.867399233842740425e-02
-2.785533030684615025e-02
-6.998262532242380263e-02
3.121371316225555331e-02
1.329912655141575195e-01
-6.431935797546560474e-02
-3.620247794770296845e-02
-4.654728806931744678e-02
-5.030672718569850765e-02
4.028993993476742697e-02
-1.713698372045324714e-03
5.745981478457898306e-02
5.421640073664607540e-02
2.639687388361879397e-02
-1.322134120670492158e-02
1.894125533237096598e-03
-3.456302399497765410e-02
-2.522935148303174450e-03
6.712388695559701191e-02
-3.836647945995988462e-02
2.603268150998662954e-03
-4.615649475015515257e-02
-4.948857454126730226e-03
1.978253365497563768e-02
5.019288899415214056e-02
-2.499569851286141675e-02
3.573123750545659921e-02
-3.406429511024208290e-04
-4.156816357393468969e-02
5.318100566425641718e-03
-7.510675483723075474e-02
-8.607207239326432335e-02
1.453331021526321591e-02
5.275654351974486816e-02
-1.542628850016867226e-01
-1.621788844951679853e-02
-2.478397402146068074e-02
-1.507464132359937099e-02
-8.243568217557678546e-02
1.850038580462281396e-02
-3.147313215724076990e-02
-6.972939272922977494e-02
-8.653808760341058504e-02
-3.725788149732822685e-02
-4.799062951078259670e-02
-6.884515825822724866e-02
3.836831862598608089e-02
4.939178083880586302e-03
2.211834977847487380e-02
6.030509327452331786e-02
3.317211053865191245e-02
8.486163292581056297e-03
1.075505172194588140e-02
3.811974504907371386e-02
-3.047353569735364656e-02
-4.746080521795735530e-02
-1.355705424410729755e-02
2.067150358978044403e-02
-9.502642612800612718e-03
6.288063107741195812e-02
-7.598280855274028300e-02
5.293418926946446418e-02
-5.530505677848491543e-03
-4.300408212752136056e-02
-3.819523105543153746e-02
2.557413594855293890e-02
-7.099394885923192289e-02
2.136602253609075006e-02
-8.255476443725968949e-02
-6.805612009597655776e-02
5.343781003736382956e-02
-5.243527871910699800e-02
-9.525271798521733890e-02
-1.351197377046515213e-01
1.216695411172642001e-03
9.519360329862325276e-02
4.814155298349952206e-02
5.803100487811138110e-03
-5.848410973728297019e-02
2.734301146450351591e-02
-8.735297545731121605e-02
1.597214250680646652e-02
1.295577271136954568e-02
-4.814308109460367635e-02
-2.914088407430356215e-02
1.491567885282069593e-02
9.062379372847162440e-02
1.542235389690247392e-02
3.640740940494650163e-02
-4.928072585238197495e-02
-5.381550395700857720e-02
6.174921504598895536e-03
5.431108491935524030e-03
-8.236011643980692409e-02
-2.359391201106095584e-02
-1.008555276045511664e-02
-3.836156220222798618e-02
3.686076741054193206e-03
-2.756493889498669650e-02
-1.883002277814489062e-02
-1.020168393999137946e-01
-9.412136271528782905e-02
1.905943424054416802e-02
-1.542611266108785961e-01
-1.391334766167321921e-02
-9.509473823432007533e-02
3.399730332053180204e-02
-2.455847727738946426e-02
-1.397918940149133447e-02
-3.954886458163486135e-02
-1.092080611015503883e-01
-1.870804076456158982e-02
-7.748510878922892919e-02
-1.038261905809864799e-01
-2.842314986513137798e-02
-9.409514816042140184e-02
-2.905503252630733599e-02
1.518632191562252834e-02
-7.286421562103817529e-02
4.103850947006995598e-02
4.294892782990417102e-03
-2.078574922251092555e-02
-3.911940324070274644e-02
5.013704337233768765e-02
-6.142138843636180817e-02
-1.244855309780984465e-02
-3.881248882734618377e-02
6.763955077053718234e-02
4.187471521854731898e-02
-4.548899890574210209e-02
1.017317997718580336e-01
-1.385734344528816858e-02
5.592572327217303074e-02
6.611446817066299331e-02
-1.711616242858679570e-03
-1.325110919793190678e-01
-1.248517888955189524e-02
-2.804675916680139311e-02
4.643896993781425342e-02
2.569856874050028758e-02
-1.568017792324233606e-01
-1.346618935205039225e-02
-1.122109549906035036e-01
6.732270768651660298e-02
1.089615071434306241e-02
-1.019732124236972376e-01
-1.422507419147255904e-02
-1.238443204755789243e-03
-7.309562852808614009e-02
8.518160072316502060e-03
2.930010296995625221e-02
-7.341034920554355414e-02
3.911252767830401128e-02
2.650205035557814948e-02
1.012863511929104447e-02
-3.746134660480895939e-02
-6.346898474424614300e-02
3.248822877350671795e-02
-5.027905629140685950e-02
-3.356898743891171405e-02
3.018471624411541918e-02
-6.872352151042106227e-02
-6.337135972624920177e-02
1.059832505769117347e-02
-7.651280112374456155e-02
9.509639021390785263e-02
-7.569304974838026064e-03
-5.485928578059868360e-03
3.648628203010232871e-03
6.784212713932173677e-02
-1.061399926224203538e-01
-1.142326500156675556e-01
-3.672095635928959018e-02
1.100342655564938016e-01
-1.779242497366206877e-02
1.011592570412369468e-01
-7.958204498308359132e-02
7.271993956576316455e-03
-1.805995947851270905e-03
1.607302350036988320e-02
1.111891592661222034e-01
-7.620335615649297123e-02
3.438028953041652458e-02
7.682608044723006346e-02
4.481420667493014182e-02
5.455524444251434735e-02
4.586910354938293632e-02
-2.491726231744543357e-02
-9.300429718977527502e-03
-6.525989832561039650e-02
-2.001898120633394118e-02
-6.528804475311360267e-02
7.468203790171235035e-02
-3.611205008813667128e-02
-2.083309680521342952e-02
7.766586682904541572e-02
-6.021542905857655767e-03
4.412354243379798535e-02
2.845563532553581354e-02
3.651874739558250149e-02
-5.130829353454341435e-02
-2.990093395639940865e-02
-2.731202120748788334e-02
1.029174893459533779e-01
-4.443398453076336657e-02
-1.301931835010184009e-02
-7.760000406124729737e-03
2.471249479286831419e-02
-7.211660046533366342e-02
-8.015154266032133851e-03
-4.144023210634914522e-02
1.066349258083308937e-01
-1.264974752208198813e-02
-6.824399311219349340e-02
-1.535283224953619928e-02
3.147305764611316170e-02
-1.380266775463862700e-02
-9.007191850002109826e-03
-1.283168346040568925e-02
9.081725567457510362e-02
-4.840887556493712537e-03
-2.471667599595486417e-02
-1.913298575694259360e-02
-3.765648887989472143e-02
9.259738216061604368e-03
-2.714335931354147982e-02
3.880440214968378099e-02
-5.645331274327444054e-02
-3.554201937588965122e-03
1.536603934621925092e-02
2.502219295321227079e-03
2.193409767715144565e-02
-1.785480382835231278e-02
-3.370231963498250549e-02
-1.075455616889869487e-01
3.225878189047463873e-02
6.035402867510238079e-02
2.969104995519915302e-02
-2.368816659454993714e-02
6.456130547924299190e-02
4.092081877164577275e-02
-5.671363733359940061e-03
-3.106688920816542618e-02
-4.161113417489955418e-02
-5.341091808800172563e-02
-5.033568873665122262e-02
2.663296933159097976e-02
7.533877582775547893e-03
-1.106712289667143197e-02
1.743150273691003449e-02
-6.180305430094153868e-02
-6.933438201433006227e-04
2.604494730846310807e-02
1.172962645471191806e-01
-9.118710540790189722e-02
-3.561367498443167301e-02
-3.138399701679804588e-02
-7.227547777134432638e-02
3.575081389754899280e-02
5.891459034824407179e-03
-6.383949901937722993e-02
4.977465469688412136e-02
-2.256880422693160679e-02
-1.093619696536342160e-02
1.892983416818564898e-02
1.484157592887091169e-02
3.961402836986521042e-03
-3.722723913244868447e-03
1.160803592520551625e-01
2.476087430189861938e-02
-1.431051666125916777e-02
1.535808781556705950e-02
-3.018210114417097661e-02
1.182972870093989270e-01
9.018243108728346558e-02
1.040307213279649950e-01
3.211309059334089416e-02
1.995510815411328034e-02
-6.077430538324039844e-02
2.747014470380509249e-02
-7.281107462873408209e-02
6.958263448754931774e-03
3.070403641689301716e-02
3.245362586402661398e-02
5.028029508804587183e-02
-5.214981603970419988e-02
-9.923505027353693095e-04
-5.343019733063048698e-02
1.275818501545654127e-01
4.913292700245422071e-03
-7.732037266126327857e-02
3.525733079483727578e-02
-5.498103677986115878e-03
-1.097604241286278572e-02
-5.744257916436840833e-02
1.905671027290251410e-02
3.038509897756960787e-02
4.233607394229834016e-03
2.498163387732429963e-02
3.810132360420542125e-02
-7.094538075031703306e-02
1.361982221468925440e-02
-5.996253154976184663e-02
1.712138043193691880e-02
-5.282357236804521849e-02
-2.412777300636248165e-02
-1.716867389440638464e-02
9.426313886869928937e-02
-2.215238947984035298e-02
-4.037082220618408435e-02
-9.543254276654807022e-02
6.823976765166583566e-03
1.948946812679650323e-02
6.672214567735286830e-04
5.645076154312933525e-02
-4.090242819769667609e-02
-7.151543031252931282e-02
-7.313128936458830609e-02
4.056724242380904677e-02
-5.447995736648375553e-02
-7.211751732153645622e-02
-5.454380386616923364e-03
6.964349465928655614e-02
-2.109135520278312970e-02
-1.261791546536777664e-01
3.625502029664891962e-02
-2.240961950578749910e-03
-1.810486376303397163e-02
6.109908627972540640e-02
2.108082347042494753e-02
1.209818395186422479e-02
-5.024046633613536705e-02
7.851491347871790774e-03
-1.196623802875725062e-03
-4.421295922385450744e-02
1.635615530896674524e-02
8.532474332018516461e-02
1.652434585780179765e-02
-3.434397286043121278e-02
9.924391168743650418e-03
-4.401318249294637608e-02
8.196058834439184926e-02
-1.748597095651689692e-02
1.501413368318643519e-02
-7.856388276280809602e-03
-9.041267395762478745e-03
-2.086564584714159509e-02
6.704506491489244102e-02
-3.043586124213840810e-02
8.847055244556673026e-03
-1.650948237093189871e-02
4.848645635767685064e-02
8.465770198689954312e-03
2.214729884103437685e-02
3.853037775964998635e-02
-9.794223430212638248e-02
-1.463732860877574142e-02
1.212015428603968777e-02
-8.119564837135268345e-03
4.814377602930454414e-02
8.931331471493181989e-03
-5.786477684069100264e-02
-2.381660833828708190e-03
-3.966035143970039756e-02
-3.333710740567374237e-02
-2.149433114313369780e-02
3.046222836577138632e-02
-3.984864514963494878e-03
-5.959857904968915432e-02
-6.156467916105937133e-02
-5.893719146461461056e-02
5.415167647017463115e-02
5.488540423818329128e-02
-2.679400486734193065e-02
1.319101962578065126e-02
-4.961458235355262897e-02
1.235933093291704532e-01
4.946611937944878079e-02
1.195317875061496261e-02
-9.165510553512865033e-02
-4.841579955024535170e-02
-2.577061680881502850e-02
-6.107518835126811430e-02
-7.037115877253052876e-02
3.576451468535921108e-02
1.815667829555782029e-02
-6.185904713086677609e-02
-5.830664852122870688e-03
-2.173711422962083112e-02
-1.031241466918697974e-01
-8.796256130316375266e-02
3.686021227148377193e-03
7.807524528227295169e-04
1.525595489058501411e-02
3.037152991641624625e-02
4.766452632318271543e-02
-3.211060089295716957e-02
5.286679654610091685e-03
3.566941376971589223e-02
-1.205562383988740237e-02
-5.098635818530210251e-02
9.036282500559464359e-02
-1.819814441988857473e-02
-4.501032286993023740e-02
7.740706742708864004e-03
-1.878243880269133553e-02
-1.658484353915628748e-02
-4.954891090468669518e-02
-3.847691179748751605e-02
2.982196843784090234e-03
-1.077689558001319534e-02
1.761688922379648498e-02
2.250602204138736975e-02
1.249770434177161285e-02
9.376840368520921246e-03
3.716519085292804142e-02
6.997878811463315030e-02
-1.034988598269120236e-01
8.386117888809253851e-03
-2.231337213178728740e-02
2.190236251019237607e-02
-5.541054094070247370e-03
4.523165391508746080e-02
4.517888259090906133e-03
-1.115635297077666090e-03
1.993126106837849257e-02
6.075886358018717237e-02
-1.838592890504443106e-02
-1.474134578541953094e-02
-7.850567913411975185e-02
-4.243555151042737589e-02
3.316959699128194106e-02
9.223958953178852671e-03
3.316637318935439921e-02
-7.054176279705030861e-02
7.102160993708529248e-03
5.535142062991565276e-02
-6.472166127372966371e-02
2.339880251019314100e-02
-1.169063089216034607e-01
3.571796249455086447e-02
-2.282624535350428682e-02
-3.134027674076786396e-02
3.094610386175438224e-02
-1.258064716177011936e-03
5.708548821772356681e-03
4.620561688699643954e-02
-3.642596637696973033e-02
6.359752284135714723e-03
-3.321502513878284851e-02
1.958576428767954541e-02
-1.337579872014456155e-02
-1.041065301831524750e-02
2.613426893386110172e-02
4.893100115941912548e-02
4.454204157486799098e-02
3.007309267395649743e-02
1.512736925851241448e-02
-2.052488918662061929e-02
-1.481261801305961898e-02
-6.256019945688655326e-02
-3.572580386201627128e-02
3.367075844308692334e-02
-8.751532797866536095e-02
3.975878003986094839e-02
3.566961627431530779e-02
2.038899802239649544e-03
9.534812779510581232e-03
-2.320015275839547308e-02
2.614762918139577463e-03
-2.226378520383587301e-02
-3.104113870022708749e-02
-2.859047734644963590e-02
-1.125454970054551862e-01
-7.403493821591844437e-02
3.310789700817270975e-02
2.149744851875579066e-02
-5.150232920975570533e-02
5.698136657012654177e-02
-6.098845534332247159e-02
-4.214769141551735765e-02
-3.458918008744080175e-02
-5.742558655157455061e-02
9.805309349822748793e-03
-8.306472654410443357e-02
4.224648257160820534e-03
6.775418507821229230e-02
6.518360123887789737e-02
6.350492577444967479e-02
-1.478854708668758504e-02
-9.850249484122418353e-02
2.058519628563422812e-02
8.630227559441716600e-02
4.755986192060528833e-02
-5.498016410896398171e-03
-5.735465172406723801e-03
-1.968913281296151823e-03
2.439174503978737765e-03
4.366718760384809273e-02
-8.318291192391354116e-02
-1.783940743524694422e-03
-2.248708184640052250e-03
-9.410382731172788062e-02
2.936545267011268431e-02
3.081372425128485817e-02
-4.578059230540133112e-02
-3.113995700286702542e-02
6.385422072238766678e-02
-1.817110354604653533e-02
-1.674747520389691796e-02
-3.029540982606229293e-03
6.039218973697160937e-03
-8.039621647793073573e-04
1.749483521791219852e-03
2.448010957704540441e-02
1.117451882317055042e-02
-4.928790273939669814e-02
-7.888414505127125734e-03
-3.884311512878767247e-02
1.222627830050789788e-01
8.866108532231524453e-02
1.851179681852228170e-02
-5.979484600170204001e-02
-4.610072455480442206e-03
7.597558745182414475e-02
1.509758950162390194e-02
-4.806620289326710843e-02
9.342787006053134002e-02
-1.086130092748830572e-02
-4.761444063333960391e-02
-1.989837368836042467e-02
1.599322576896054782e-02
6.877132857450894698e-02
8.420267118589902164e-04
3.867540323781847728e-02
6.163738821011865467e-03
4.400481308939150661e-03
-2.212156063024480965e-02
1.739816936451863902e-02
1.207241738141875791e-02
2.451031059496927914e-02
2.344794022572234751e-03
5.565068924086080671e-02
-4.809855279543208406e-02
2.946931778575404698e-02
-6.738796160713425576e-02
-1.044683783209433142e-02
1.501230068896712046e-02
3.917550184875038394e-02
-9.004594653699073484e-03
-3.640933820265074977e-02
9.624420245935867702e-02
-1.353019808109421074e-01
-7.216443201016624343e-02
-2.926984981399642204e-03
4.095514216918743483e-02
-8.159756088321061529e-02
-6.364692662625320851e-03
-2.819550223184851337e-02
-3.791315352239644360e-02
-2.218184576727056517e-02
-3.637089088177627300e-02
5.834952717197260108e-02
1.769027773386211075e-02
7.632101723234294144e-02
-9.772342329479756506e-02
9.733196069781837809e-03
-8.730508554669662302e-02
-1.392103608201210596e-01
-9.543915587587183808e-03
8.155225755118433728e-02
-4.604532084935496900e-02
6.906313033020063975e-03
-4.721343209014411402e-02
-4.068624515274583270e-02
7.618209918902353606e-02
6.121892442498880899e-02
1.243825396904234271e-02
-9.008336511850781325e-02
8.349480483400134601e-02
-6.435453170327853911e-02
1.864793066908142921e-02
-2.728608648361023712e-03
1.607278698604611492e-02
-4.447692620612500591e-02
-5.866943474112112922e-02
-8.679957465515435178e-02
1.942764241573453204e-02
2.544090535358367166e-03
3.044404126829810230e-03
-6.377142402580096570e-02
1.524928405185889402e-02
-3.013486729090633989e-02
7.502994732928928989e-02
-8.003848438625593698e-02
-6.811894709913962620e-02
-6.690188464910855337e-02
9.115531238536379519e-03
-2.484671741244926652e-02
1.729681658012541604e-02
1.227674517287601352e-01
-1.493129181126816828e-02
2.781112415673877777e-02
7.547683483067298138e-02
2.608548660894906973e-03
-7.884614057474663429e-02
-2.073359706327199126e-02
3.335471764028399844e-02
-2.560649239624690834e-02
5.493875802853242368e-02
-6.389375362732623020e-02
-8.690243228370965467e-02
-1.449775376306611414e-02
-1.251875142333077826e-02
-2.242614772847896770e-03
-1.231358317111380836e-02
2.601323046232208169e-02
-4.518617157247881849e-02
-1.493564378795755529e-02
4.530250923346623021e-02
-1.012320487419170884e-01
-2.096471765731031459e-02
-4.257506742592224308e-02
9.534301026700424397e-02
3.881649894939599721e-02
-1.227629480081242862e-02
5.105641817303605001e-02
-8.198423172791843155e-03
9.720184895920092050e-02
2.799466670206788091e-02
-3.923100418597080807e-02
6.440111760324154777e-02
2.813438318851623279e-02
-1.842162800257081748e-02
6.812160621589004317e-02
8.976493183693182512e-03
-3.557482137120182575e-02
-4.332954334251747780e-02
4.479593950197929136e-02
3.067371924871463429e-02
-2.244226758317914572e-02
5.495141701760414971e-02
8.854984735636197563e-03
1.490251983525213986e-01
-2.140665065647597357e-02
-1.049029665877128509e-01
3.897023382826382901e-03
4.973880487419090474e-02
-6.352423053012841436e-02
2.964990426012970807e-03
4.201036544501417919e-02
-1.279085158501896621e-02
4.229339083290362816e-02
9.437313705604608027e-02
9.369086595450553875e-03
1.775008683816509114e-02
-5.448022822104455626e-02
6.173321790856462626e-02
-5.108738360812166424e-02
3.556793241139958456e-02
-6.657399226821099705e-03
-1.638646282704885743e-02
-8.525897476563298535e-03
1.854993891132271366e-02
-4.352814485283151326e-03
1.404210776601293349e-02
-8.955353439217400568e-02
7.348172784325621154e-02
-1.761922614779843493e-02
1.003939721783490141e-01
-3.017035056069177629e-02
-7.183772002879816598e-02
7.260800398372059539e-02
-1.916188874416958551e-02
-9.987723399605331898e-02
-1.418705562821403858e-02
-1.144639054405332951e-01
7.749178890219525495e-02
1.160442409747340121e-02
-1.504959637898731217e-01
-4.314791156526022464e-02
3.471752202967867684e-02
2.427810296664260729e-03
2.537571737527128182e-02
-8.080786915641256785e-03
-2.317530803845950851e-02
-1.410028295275383148e-01
-1.380693071695078544e-02
-5.821556552227062642e-02
7.715924171680817178e-02
3.804244623400623686e-04
-8.007840490330679628e-02
-1.699282211233170414e-02
-3.890918376671723480e-03
-6.311530346692116600e-02
9.590537172283650560e-03
6.243196607789130298e-02
4.950672049327555641e-03
4.746686632689269686e-02
5.613394652851866340e-02
1.675981131575171590e-02
-3.014906283733860006e-04
-5.711385448662589792e-02
3.712560222574271679e-02
-2.161653648316917350e-02
9.817613961726836397e-03
3.411678207040376443e-02
-1.393237684125092635e-02
2.555390408492935750e-02
2.090518010636524884e-02
2.970027141849099911e-02
-9.242689089684806569e-03
-5.556152185358519298e-03
2.852338699788319054e-02
-8.860818534201043983e-03
-6.188372620310727407e-02
1.241715635923114520e-02
6.066942142413323663e-02
5.040242817033793038e-02
2.044497563053649519e-02
5.925298030166258750e-02
7.114218876379230228e-02
8.554403844114811389e-03
5.252154111071793974e-02
4.314983472095159506e-02
5.254472411322832354e-02
3.102643729873921785e-02
9.488457943248970738e-02
8.879896951161869723e-02
-6.702280415505153244e-02
-6.230272409583790735e-03
2.747161827721667990e-02
1.809251111238251858e-02
-3.576605850929132774e-02
-1.476349312633172366e-02
-4.542673417996253432e-02
7.868065689538140950e-02
1.076822530235691661e-01
5.605221492812004908e-02
2.592364952536855768e-02
1.818804686126897913e-02
-2.448886779409407619e-02
-4.716140970826106921e-02
3.341495868782907996e-02
-4.493193419725208249e-02
4.047896382979544933e-04
-8.301724891789658955e-04
2.055129856691769244e-02
1.429850958323880365e-02
-8.627954074980478949e-02
-2.274825571040549332e-02
-1.392405608328636628e-02
2.019208857155875558e-03
4.726258398786452319e-02
5.964867734549948036e-02
2.446561803138026098e-02
1.031158492897669282e-01
-1.472455462918747723e-02
-7.799667370186275442e-03
-9.289314924500141277e-03
-1.431581785362735261e-02
1.319829346982848844e-02
1.379200578723057402e-01
-4.129884855409515776e-02
-6.084923871894992731e-02
-3.320173251266969605e-02
6.854862115826343416e-02
-6.676190269824161527e-02
4.066121399501289313e-02
7.815373625694548021e-02
3.202949724853423885e-02
1.102973343001678076e-02
-7.609746255128781167e-02
1.042259425588242146e-02
1.246023409255282884e-02
-9.640757737111699255e-02
-9.095847703762968695e-02
1.239733894841028340e-02
-9.625434984578526421e-02
3.520900044796886064e-02
3.260729802072860617e-02
-2.202908158957340296e-02
6.983485986106834076e-02
6.403287131971534263e-02
-4.751924421063487280e-03
4.178474246815306464e-02
2.690457393980452694e-02
5.043197152456668081e-02
-5.776709550670381527e-02
1.973917831688503169e-02
-2.296870848046221603e-02
1.082996092876845340e-01
-2.016700899294516722e-02
-2.811858699007102613e-02
2.542191326972888937e-03
3.934571012860056671e-02
5.767773258248275192e-02
-4.902398661075314801e-02
4.476337334136939322e-02
1.580459727414131044e-02
2.026310425791894715e-02
4.851863604906993255e-02
-2.318244799359589145e-02
2.175739065773847972e-02
1.225355091028330068e-01
-7.530076189822132449e-02
-2.080268339722236501e-02
3.353618693497115860e-02
-2.557493940149866904e-02
-3.931479187064002706e-02
1.304332015208713169e-02
3.725253251975410573e-02
-4.452302436568872368e-02
3.633403515377373744e-02
-3.191690315121632759e-02
1.065472240056912143e-02
-3.184848856850419629e-02
6.593815462063183641e-02
4.432252336931261083e-02
-8.556014958202219634e-03
1.368828321201292185e-02
1.213199079697036345e-02
1.208817816086454541e-02
-8.516011144853423420e-02
8.353124188183747023e-02
1.122706672047194820e-01
7.425705826724309129e-03
-6.392768844307671061e-02
1.894918700428460017e-03
-2.513573724665315451e-02
1.942693112204777264e-02
7.300612737921886863e-02
3.893390886414101193e-02
-2.211900204119229829e-02
-3.725750375065899674e-03
-1.614707354414922358e-02
1.130133571592905478e-01
-3.603698531395959498e-02
-5.916700702494717690e-02
2.780608778544853971e-02
2.062075296003400195e-03
5.918216214105281869e-02
5.329631967368889459e-03
1.244566699868025761e-01
5.277074385804293548e-03
-8.090773043937211917e-02
1.069838781603921034e-02
2.954189652071118402e-02
5.644174580803337088e-02
-3.700613014978639675e-02
5.583995197545063571e-02
5.487489920541326754e-02
-2.951520657096926362e-02
-1.422739053458588199e-02
3.112761501369389755e-02
-6.975011176415361891e-02
1.287648718270038677e-02
3.562848978220731211e-02
6.881939679250379145e-03
-6.355797668970494807e-02
5.492589319403934356e-02
-4.746613269364721721e-02
3.942190220160517872e-02
5.464762129780621758e-02
4.457266347785443505e-02
5.278100149694149590e-02
4.562731925049229309e-02
-6.146444481326618359e-02
4.323636741609619694e-02
-4.560263325331210399e-02
8.839374614177962280e-04
1.424030887364331277e-03
1.530996701450613832e-02
1.795987774103636678e-02
1.320011320854996145e-02
9.177102808818428381e-02
-1.489608718952578625e-02
2.453541727206849307e-02
-3.473825509153935509e-02
2.920536837868598426e-02
-2.764834527879737880e-02
3.129210989042629371e-02
2.190882700800249674e-02
3.100745335871672725e-02
8.456314632232758699e-03
8.366058679563956324e-02
-3.034472577810283858e-04
3.539171611953079860e-02
-7.384304700892838080e-02
5.642274600312718880e-02
9.175644275896233104e-02
9.641347681908750411e-02
1.012924106551200965e-02
4.695418585796466704e-03
4.782206656606773770e-02
-3.402969257204731257e-02
-7.396215606071339377e-02
1.271761902680828421e-02
1.272452540344785610e-01
3.495461499471462508e-02
7.720170600840876862e-02
5.692179623911127612e-02
-4.894633345994786437e-03
2.263669589286955441e-03
2.182025722795299591e-02
2.413396251703080198e-02
-2.165579205374744062e-02
8.656134004786467107e-02
5.160666284369500034e-02
2.089258960437466797e-02
-1.344813015528096428e-02
1.109709851647086021e-01
-6.278160042193406398e-03
4.865534034716094414e-02
-3.383449700281892375e-02
4.595228075083570424e-02
6.610150093794890658e-02
-5.845125501076586794e-02
4.987714525484095163e-02
-3.118812432250723035e-02
1.990391121234863503e-01
8.398267686891196238e-02
4.746574836953490473e-02
-4.829906233838297119e-02
1.327927219535122993e-01
1.155880527684597855e-02
-2.702475275787422082e-02
2.650726188648190595e-02
2.109891185798164898e-02
-3.979716295242299168e-02
3.964624640303564262e-02
-8.846453335866921730e-03
-3.864349891800932663e-02
4.332145791713729044e-02
-1.924673095354741126e-02
4.369495647239637903e-02
3.969759904478241397e-02
-4.686305906578078218e-02
-3.362120743123595684e-02
9.564534354900872115e-02
4.690783026544072948e-02
1.067149014336160606e-01
-6.505706066952740563e-02
2.656461441965869003e-02
2.262232817363302173e-02
9.270806876888097736e-02
-9.341919856290464841e-02
-1.252896857737633395e-02
7.993572114260372174e-02
-1.401242949616338281e-02
-6.387356967854601608e-02
5.592789248775339311e-02
5.956361467802737120e-02
-1.087258549131486611e-02
2.073995812167314656e-02
2.331411663052567612e-02
-4.389366831246768047e-02
-1.317894052176643571e-02
-1.299363797202479111e-02
3.657285417771902886e-02
-6.430664741047893707e-02
-3.923238497720504814e-02
-2.646114801766273270e-02
-2.838741769305786269e-03
1.894691818171284278e-02
6.692247853810656677e-02
2.649063321213452477e-02
-6.344148314023340118e-02
3.436223186503158805e-02
3.211437731427920633e-02
2.331520956661438729e-02
7.468901398207682119e-02
5.740035778380419423e-02
-2.821523866717632473e-02
-6.357035766554013437e-03
5.282071167754739255e-02
8.550469997246783194e-03
-6.222059534673457515e-02
3.505775783282020358e-02
-4.510859057944624495e-02
1.644314536252513767e-02
-8.543695130093557910e-02
4.123735948672815899e-02
-3.638456875960235232e-02
2.499494701962512791e-02
-6.402491654992215585e-03
-1.070361297244502852e-02
-8.391152134623444669e-02
4.453839675145641885e-02
9.784321562506428926e-02
-9.236301395404863945e-03
1.129354733263225469e-01
8.373281207083557720e-02
-3.138581524834123393e-02
4.871640592668698838e-02
-2.259990741441041812e-02
1.588618359310661407e-02
1.182956930915759902e-01
5.908515352529548903e-02
4.187102578336249908e-02
1.108929962100445865e-01
2.237777669697940154e-03
6.082457246854560545e-02
9.634560343259675197e-02
3.455040201880906631e-02
-7.306085829728766953e-03
5.179785453280164043e-02
5.876435522420760116e-02
1.067125788322254853e-01
2.774178268346118650e-02
-6.307852568932763304e-02
4.553837663586782908e-02
7.305651711093225087e-02
1.812450278816404164e-02
1.246193027420533228e-01
2.035466286742663999e-02
-2.580072315852506223e-02
1.234601674454041155e-02
-3.534505404119753572e-03
3.022202907513427475e-02
1.125148117875464197e-02
1.097665544744057253e-01
6.493448102255272580e-02
5.406283791156414609e-02
4.297341924977740590e-02
-5.034758576436719479e-02
-4.313130340886765779e-02
3.338842408572993692e-02
-7.454983459953429259e-02
-8.818920576402917641e-03
-6.686295114308027365e-02
3.651895600136288722e-02
-2.566392633863199407e-02
-1.148336906855987674e-02
6.824900416481534393e-02
7.822854956121742809e-02
8.706102886470247493e-02
3.939140461748043276e-02
-2.629720286814041241e-02
-5.311610384351717062e-02
9.323739618040793875e-02
-6.611604616880252701e-03
8.004980463098093635e-02
2.245088043874383585e-02
1.657337156611745493e-02
-1.877279814191543323e-03
5.306772029309111266e-02
-3.101734109702802486e-02
-9.039399105602792181e-03
8.471996502987030886e-02
1.018306989131392004e-01
1.134142091130363765e-03
1.776540117229890442e-02
6.688845458779900388e-02
-3.085874505540518037e-02
8.302751075383740798e-02
1.464362761542455094e-01
2.863346979336327952e-02
7.371520670118349161e-02
1.519930840396176153e-02
-5.428541322876082043e-02
-6.300763268749090540e-02
-3.074833701885966442e-02
3.168863027808339200e-02
-6.267382446937162788e-02
2.365713031595510080e-02
-1.059274815320509489e-01
-8.498001819596923134e-03
5.789442537118119625e-02
5.942671656756353359e-03
7.213770668591337754e-02
3.283585279479143276e-02
9.355616129570132333e-02
7.669860639015164960e-02
6.729388617559327324e-02
1.283144375342749888e-02
-1.107531463477370304e-01
-3.409333668834718667e-02
4.296763169247831693e-02
7.542476575698200958e-02
-6.917704360784333872e-02
4.400008344170142777e-02
1.499011531405874953e-02
-1.688468295111011930e-02
-4.017492486841730409e-02
2.252223676074132860e-02
1.188584789493798005e-01
-6.415517287496141918e-02
-7.987267234610520572e-02
3.751075643934805026e-02
-4.166058879539388804e-02
2.499292272282989044e-02
2.982935346519318548e-02
-3.597028439194314281e-02
-3.171274509907345829e-02
-6.665501105590752873e-02
8.826477989265518742e-02
4.664522456203012979e-02
-2.870462566530496834e-02
3.279631124006181231e-02
1.052861705526727532e-01
3.733006061213664517e-02
7.500534711034248514e-02
7.096340583222290888e-02
-2.538958974438881508e-02
-8.349753430163804613e-02
4.828423922247424352e-03
3.230903256393917629e-03
1.394525281136545398e-02
2.785118051397773506e-02
3.330331917851743484e-02
-3.949735206697012335e-02
-8.399565072736939197e-03
9.124247898140539631e-03
-2.435222432951076460e-02
3.052629688944810335e-02
2.661164404737821274e-02
-6.412471309905975331e-03
1.336787553651041238e-01
3.566940557132315670e-02
1.833897437154179411e-01
2.925683148617405985e-02
3.630059379259666791e-02
-1.284186953926916112e-02
1.550573277509668772e-02
1.423308600295780380e-01
1.104752325606278146e-01
2.848672664418039346e-02
5.821582287872900663e-02
8.704252926819892530e-03
-2.456714112623817337e-02
-5.197451787738779916e-02
1.209072612893239834e-01
1.619075551490680928e-02
6.372008369416368168e-02
-9.707075800956086950e-03
2.108239024194720479e-02
-1.032221312549647801e-02
7.213702892442686032e-02
-8.305178003156465927e-02
5.996389985606322137e-02
4.072576563001627237e-02
4.166766087777272476e-02
1.884920215064284782e-02
4.636398870254127696e-02
1.040340436035478155e-01
1.336871653532151726e-02
7.647771810892515718e-03
5.440996450493589681e-02
1.389206580414504566e-01
2.436611357346878202e-03
4.503308276592457582e-02
-6.680089489263985048e-02
-2.045828973043741297e-02
-7.549126095411130832e-02
6.496709605257278142e-02
1.467581518282812421e-02
-1.161607404084296236e-03
4.075028643250611093e-02
7.366550993564245642e-02
1.161350986325529744e-01
3.406449763135062370e-02
3.628348907887667119e-02
7.019169042202706189e-03
3.426615302287354392e-02
1.353811452271548033e-01
3.889539258065065341e-02
2.947032960487232928e-02
6.164936910795760366e-02
9.215262507303147166e-02
2.201652003851551492e-02
8.397571841335622900e-02
5.980988413221205967e-03
1.582126083912518619e-02
2.214214814442509727e-02
6.751164814627345911e-02
7.762443646040843859e-02
3.730248632089573635e-02
-1.947390757915810899e-02
2.252451999404566502e-02
-4.333078109569792058e-02
-9.376318262483435140e-02
8.395709512226608162e-02
-1.100439605596510023e-02
9.724554898713906603e-02
-3.736518466621761153e-02
1.500725813157749791e-02
-4.656275563342718998e-02
4.735864020823729592e-02
2.239454448925471894e-02
5.898005282823446521e-02
9.926401949054940166e-02
-1.808049863303123062e-01
-1.470855409915236903e-02
5.111031961171375732e-02
-8.451010789072986584e-02
1.129582293616624017e-01
1.158372318825613700e-01
-2.529135807389895629e-02
-6.695038259855730194e-04
2.614800878607479936e-02
-5.856029600771932297e-02
3.477867260146443040e-02
9.126000553324226106e-02
-3.395641220067211613e-02
4.128059159151385021e-02
2.296051432053868371e-02
-5.928685415554198201e-02
3.135326246294294766e-02
9.239335938935840098e-02
1.355518609323587698e-01
-1.933626099729645687e-03
4.385670079511160696e-02
1.377110026134674425e-01
-2.248884697642674485e-02
-3.267438432488635469e-02
1.115389487766082696e-02
-3.346245653041135526e-02
9.943018344589547863e-02
6.490727236277532564e-02
2.527638711322229698e-02
-1.120771047539337595e-01
6.787529510287901302e-02
-2.175815769688330473e-02
3.821960494329219860e-02
6.380308097202506967e-02
7.962594555038848138e-03
-3.482403796629375548e-02
1.742213296756358817e-02
-2.201578829014754976e-02
-9.007163793925576645e-02
-3.335362161482360865e-02
4.258470653730574151e-02
7.687105249738028501e-02
-6.119555691074286125e-02
1.920305009312150979e-02
2.107063876787022491e-02
9.059837670969161927e-02
5.871942209804899976e-02
6.369963597513923770e-02
-8.420412599460731437e-03
2.529946089444566268e-02
8.036202409389275186e-03
6.656541724896339329e-02
1.544742284924475843e-02
-2.369870512363979678e-02
6.829687129102220144e-02
4.326730019041288150e-02
-1.754190594815235524e-02
7.921005713438888929e-02
2.786182614536802200e-04
-3.230190350815961148e-02
5.830950534652791506e-02
-7.664502319709340372e-02
6.244767335613172349e-02
5.917647857650530641e-02
3.636641124406313902e-02
-1.053109898997471074e-02
-2.502225720319134136e-02
-6.022512049207300391e-03
-2.669111303683539480e-02
1.226576884199000878e-01
-7.546295332716920594e-03
5.671980245076024829e-02
1.888080924013140274e-02
8.088603735294033759e-03
-3.205508166316666657e-02
3.161238946553328322e-02
7.508056633807180802e-02
-1.334895945497821708e-02
4.454901884345469770e-02
9.489331521080737741e-02
2.245412821691745650e-02
1.728205023271770988e-02
-1.169588703606305388e-02
-8.581685593550882410e-03
6.675972939134930395e-02
-4.864822799443428020e-02
9.935678692165286763e-03
5.996634491311187733e-03
-4.513520943497641158e-02
3.251601641833819917e-02
1.457997359292341755e-01
-1.111788853545361555e-01
-8.629508788256098559e-03
5.725114231393184372e-02
6.685966510235082094e-02
-6.233902595179940942e-02
1.291640761207742683e-01
2.800376149620676172e-02
4.307718972766217541e-02
-3.946102353590622697e-02
1.594569277111105091e-02
9.529337413094024489e-02
7.946755528331682361e-02
6.796295461220486223e-02
6.741211211765742173e-02
-9.188968681080565692e-03
5.130611571612383494e-03
6.448365990050197727e-02
2.331253882793420107e-02
1.217346589459111610e-02
-5.223268247756014671e-02
6.603250913733581251e-02
-3.182477405059845610e-02
-1.066189856991335977e-01
-1.186029114434689752e-01
3.348985665251251465e-02
1.651211904993748342e-02
6.040653643375139964e-02
3.633418845277958109e-02
6.341040663112124109e-02
6.554247753864676784e-02
6.394836151752901487e-02
4.712662611091721077e-02
-3.557622514475343705e-03
-3.015373782144689305e-03
5.423114027480221977e-02
-9.940210370489203917e-02
1.150323775014412131e-01
5.830782265740837994e-02
1.273742305322373564e-02
7.092575920993235417e-02
4.320402021057090369e-02
6.424551233631517477e-02
5.558784082043279062e-02
-3.946572687340566682e-02
2.573142949211939742e-02
6.046229616537891760e-02
-1.295851470178439047e-01
9.383274382862012708e-02
1.907578442609077912e-02
-3.795408654258000669e-02
4.464295054579035110e-02
1.066749201994579913e-02
3.474595964883119698e-02
-7.972707921322257085e-03
1.023823313214902025e-01
9.828957018115838662e-02
7.126320214158445021e-02
6.384024421779452285e-02
-5.746080632726405929e-02
-6.749070706250621943e-02
3.194854239976343407e-02
3.480930598058760289e-02
6.655416579378765907e-02
7.099725769757157801e-02
-4.161133414121466478e-02
-4.415435226864196372e-02
-2.925456691878830593e-03
1.167145217949287111e-04
-2.531706022321375885e-02
2.151524910019252113e-02
1.050806747275535719e-01
-4.251988853935378954e-03
-8.161288472256404691e-02
9.400185852275999565e-02
6.543415439434582814e-02
1.269925537924899810e-02
-3.489259447527407604e-02
1.074131023678265573e-01
7.873431857543417012e-02
4.126878307450025651e-02
1.482071109563078137e-01
-7.003263913203620905e-02
4.791521878667316658e-02
-1.031117199373295934e-01
3.348455631684444517e-02
-2.143073794167147522e-02
-3.173177898578549011e-02
2.012106353032569808e-02
9.257366413203283600e-03
-5.552637353681146720e-02
4.952830728709078922e-02
2.307127812937688136e-02
1.951643981551549542e-02
7.759640098630617155e-02
-4.703720020066477076e-02
5.410071913715312764e-02
1.750683051948618563e-01
-3.665133753331853428e-02
-1.152122299442700365e-02
5.122984107863921138e-02
4.817332629535608923e-02
2.442217917228504606e-02
1.066175253057071032e-01
5.219665317735169147e-02
2.104865561982734515e-02
-1.801663978911482306e-02
3.906381213659403107e-02
4.086594766797470302e-02
8.501510342821141930e-02
1.221733577494380080e-01
-2.244050822313828006e-02
8.220944542965560875e-02
7.834830122483846249e-02
-5.379748573247056936e-02
-3.972266778630086786e-02
7.516075585396049530e-02
-3.839037072572917819e-02
5.286823362772052198e-02
-5.701885624405084868e-02
2.688214587754753776e-02
5.578596151841858086e-02
1.321723656375012844e-02
-1.089810614067528299e-01
-2.520839288320901941e-02
-3.643596838992410082e-03
6.178720410459413726e-02
-1.697194028907215296e-02
1.044282868564129670e-02
-1.155931603830768345e-02
-1.154804983772472586e-02
4.452051441246610008e-02
7.227431777503995347e-02
5.077728081436930913e-02
1.044085706498250159e-02
-9.787579985853553377e-02
2.663176153291936521e-02
1.033760234200168937e-01
-7.121062739529561425e-02
-9.549515564165823867e-02
-5.703256118199011987e-02
4.487385581403073587e-02
-2.924155574721363018e-02
-3.937462442015509517e-02
1.113154058000858510e-02
-1.214780441555680414e-02
3.587297539990134260e-02
-5.659728482044172615e-02
-1.700969169455068819e-02
-3.864216818713878555e-03
-5.312786147400519639e-03
3.888500185190588154e-03
1.929387006838063912e-02
8.669062781169295517e-02
-1.810593706401621974e-03
7.584703901654474278e-02
-2.578532625144689533e-02
7.426909916020617286e-02
5.457802414085401871e-02
-8.263582824359984313e-02
-8.411034358913443976e-02
-3.186951384681846466e-02
2.104122563776720731e-02
1.075461934822570936e-01
1.568537393238419175e-01
2.812848266726381344e-02
-7.261144811005018629e-02
-1.078418586122743134e-02
-2.615793320690076515e-02
1.382034771277325380e-01
3.168267553271367915e-02
3.453635189991555859e-02
2.658974983181665308e-02
4.113831777446234211e-02
6.403901622982184627e-02
-3.050920534791723426e-02
7.647027091782843122e-02
5.283901997280598256e-02
4.931442543352108215e-02
-5.382120775549851383e-02
9.668532396970654086e-02
1.452147995851969450e-02
-2.291659462871539418e-02
2.949223688449205145e-03
1.202555025395363707e-02
4.905247714072362430e-02
6.978086826349035043e-02
-3.654050417587289407e-02
-1.800555943960325048e-02
1.407255686987387566e-01
2.926600409386886925e-02
4.531359229775833164e-02
1.262760257769548512e-02
-6.956764337455488556e-02
-2.130605263379985615e-03
-6.262728156091348919e-02
5.813471371546566346e-02
1.035891746793317636e-01
-2.741266154705095451e-02
3.074130507244353036e-02
1.245423291815295763e-01
9.252918034321111485e-02
-1.560406905295334649e-02
5.416332489414254353e-02
4.277271685727337264e-02
5.591176398168776901e-02
3.318492520227502018e-02
-9.721736242104944692e-02
-7.770016786781201723e-02
-2.728234868727039131e-02
6.314638218753987342e-02
-5.543528898630793039e-02
-6.411843865631387807e-02
5.392030058124649278e-02
-1.970311192566437386e-02
5.042834589221265040e-02
5.603145361368470218e-02
6.162246436631139967e-02
-6.032461420982176276e-02
5.989908293491958552e-02
8.562973369099081966e-02
-1.472627318559251467e-03
7.608122296757496850e-02
8.142168806405893078e-02
3.763664842977172686e-02
7.808275753894595994e-02
1.105164135806588170e-02
-2.453023522992707484e-02
1.033357141395147005e-02
7.078134478537666252e-02
-8.400720919544164833e-02
-7.129651928044050332e-03
1.243660107944869753e-01
1.495367196855393842e-02
8.696755923924725379e-03
-6.672564756701362780e-03
-6.200151939598658180e-02
-3.364798168179484236e-03
-6.580598831715664399e-02
-9.330234884040269905e-02
6.793034304543396629e-02
4.271105457042910503e-02
1.139872746940399917e-02
-8.912616644175226643e-02
3.448774822241096327e-02
5.463486686623237470e-03
-8.001373361255947891e-03
-1.389795028419724826e-02
7.995304416192962338e-02
-1.389823638619843565e-02
-4.528514056167761391e-03
-5.857795848934517491e-02
5.557103564319965799e-02
2.459038610495566102e-02
-9.368865286377603407e-02
-4.653790705235488073e-02
2.727019402155656663e-02
4.560008463563319792e-02
4.723518999120870226e-02
-4.692369995296299251e-02
-5.265057034973204264e-02
2.943666394018364801e-02
5.213273468201454208e-02
-3.715842205236098705e-02
1.009081971835339986e-01
4.417412603291322182e-02
3.173952582660997945e-02
-1.404980891820767526e-02
1.155654125586961511e-01
-5.619958745048505948e-03
-2.338717958503587491e-02
-1.683655618285622921e-02
-7.333855609301366540e-02
3.808197207116061078e-02
2.826026366339763965e-02
-1.088848168855418609e-02
-2.972144325836347835e-03
-5.119285580582087769e-02
-1.135737454059834207e-02
8.035461302681121132e-02
9.565705298415989877e-02
-4.224669077994920585e-02
-1.107992544050978231e-02
1.773001207590903516e-01
7.373380690776437651e-02
-6.397881910637875924e-02
4.943158551530006661e-02
1.206135288353024290e-02
-3.332449905914343369e-02
7.830990297627699048e-02
7.268473502112122835e-03
5.336316793733139607e-02
-5.427281322758649440e-02
-4.531700868715266700e-02
-1.291213131179663465e-01
7.157044982021303070e-02
-1.352318513576663932e-02
4.423134244285408662e-02
-6.877313589017997053e-02
-1.947844801941779700e-03
6.628508233361456170e-02
-6.971552872538452905e-02
-2.325407661730443699e-03
1.793660607896235132e-02
-5.910547332600113446e-02
-7.518593868653188073e-03
-2.195795767321125080e-02
2.569727072701290249e-02
4.525670809736559441e-02
-1.671801997821400348e-02
7.574345868383854964e-03
3.168224831201336272e-02
2.282656072480350462e-02
-1.691050124630436025e-02
2.923627494490711742e-02
7.544913942357590886e-02
-9.164274518644477396e-02
2.284807616238170025e-02
-4.771691814676906618e-02
1.582671589630281483e-02
1.150244965235724531e-01
6.714728407704459445e-02
-5.980423235809969110e-03
-3.658109573042100243e-02
7.790674403985135832e-02
5.711808807496690510e-02
-9.500274459263062521e-02
-9.199141547185928081e-02
-1.108265085019674578e-02
7.768919843276235471e-02
-2.575512075214434968e-02
5.152285010614544164e-02
5.359910454685310605e-02
-5.092723134483824465e-02
-6.967496897044292252e-03
4.283751149178742501e-02
1.070753186933512402e-02
1.161329272160768200e-01
-8.926450517622952496e-02
4.337648436667444068e-02
8.997584131776296956e-02
9.030315678302786031e-03
-6.215999703770981599e-02
-3.878461474455160291e-02
-1.004087882332916348e-01
8.924084547228679221e-02
-7.116082515274481206e-03
-6.625509867516134188e-02
7.071239996408992638e-03
-8.435395625322245072e-02
7.092448187406952265e-02
-1.059901901453211628e-02
1.197599307936737661e-01
4.580512279985968216e-02
-4.952114591310344260e-02
1.128010003032633296e-01
9.641696440832463189e-02
-4.690151714959519581e-03
4.844589648903450257e-02
-8.716875092785632273e-03
6.289737645405375777e-02
2.989127226290869133e-02
2.125073782463394664e-02
-3.523711670512544303e-02
6.046803628302457878e-02
1.036674840603197395e-01
6.695195731345451873e-02
-1.121743585936341298e-01
1.636985903823452021e-02
2.283574982979410736e-02
6.188643478375532858e-02
-1.748509732336498909e-02
-2.832443234609900717e-02
-6.639388141514026599e-03
-6.178854135337322889e-02
-5.742469056780785674e-02
8.237982196460270912e-02
-8.052825238911912389e-03
1.467341032375934218e-01
2.031987447948978981e-02
1.968517610999433870e-02
6.507005261591716772e-02
1.629904935531832633e-02
-3.727232176757085819e-02
9.302445036834475212e-02
2.002737968947899266e-02
-2.766595095342639851e-02
3.886455022178570556e-02
1.399051756429761650e-01
1.337765120799088159e-01
4.737886354871674588e-02
1.448375205821439936e-02
-5.738319833920890040e-02
-1.452147854726645697e-02
-1.899557536981100886e-02
-3.511236906682507763e-02
-4.194718239151917771e-02
-8.628892369891490166e-02
1.653974376290542198e-02
5.884501978879948247e-02
-3.684132238216161065e-02
7.901574199929742651e-03
4.792804466761756144e-02
-8.257131920045820972e-02
-6.233939641492600159e-02
1.216726815457323668e-01
-3.580598842069952076e-02
5.138668866390405654e-02
5.757901476690847203e-02
-1.066113646792366844e-02
-2.937780714173620494e-02
5.172079207257554434e-02
-2.063678398048591264e-03
1.682873063084518866e-02
1.474756394025171849e-02
3.253005487266784346e-02
3.962114235991191086e-02
6.833711061083860838e-02
1.690995386532202771e-02
6.314754092216634529e-02
-3.280093446081794317e-02
2.696923304574835520e-02
-3.053254015949874098e-02
-6.295708504114039261e-02
-3.807856359716853181e-03
7.999844908213744540e-03
4.407554293449136677e-03
4.182205560607076683e-02
-1.289261275955017882e-01
-4.692787299957556363e-02
1.106174994561983094e-01
6.980728221765407360e-02
6.388362585841109165e-02
1.605537841195299464e-01
-1.230268974273006494e-01
9.394556331857893683e-03
-4.778268533455565237e-02
6.794965507795316939e-02
5.237406172326259518e-02
-3.569247538910529788e-02
-5.101913422088500544e-02
4.438681834844013935e-02
-4.762338731456174784e-02
5.016226752469650496e-02
7.845375837213374934e-03
-7.989766982270064474e-03
-1.682559193851832294e-02
3.439937602230344615e-02
-8.753504910525859717e-02
9.430313825683532547e-02
6.370153490503225636e-03
5.604065445873946533e-02
-1.182446285859147829e-02
-5.307242394495551019e-02
1.002011252299091632e-01
6.829109215226183971e-02
-2.021797202808234967e-02
3.903756439314863980e-03
4.275974309600798912e-02
1.587214198810445176e-02
4.870673583770434439e-02
5.651605075390656041e-03
5.425408311939554536e-03
-1.638333462035088117e-02
7.254775230302008826e-02
1.182936447331850577e-01
-6.007187815485556803e-02
-2.239619039868997324e-02
-2.350362103810899744e-02
-1.433140409360473752e-02
-1.792963828973697478e-03
7.589696285714417345e-02
9.401604455730702692e-02
-5.237465198116796061e-02
-4.280213174355278899e-02
-6.510006102789693549e-02
-3.383543490402261128e-02
5.758502402896941569e-02
6.190249866920084776e-02
4.618286588692870065e-02
4.529863120211306826e-02
-5.702851082568140967e-02
-1.588824649203538636e-02
-1.690218511956340444e-02
5.874602552099169456e-02
9.403072376712494351e-02
1.143574070165478442e-02
4.201192726853892473e-02
-1.151065749971800500e-01
3.881707624107497145e-02
-1.111733449737524054e-01
-1.407993295604075901e-03
2.106129403031097025e-02
-6.463485739757052206e-02
1.087685322186993930e-01
4.428599328468844909e-02
4.891874307439956354e-02
1.010580956113887787e-03
6.753777299070640172e-02
-7.594901718365952570e-02
-4.308851458257287326e-02
3.663753301638424803e-02
-6.971834827731640538e-02
-8.695279317239242023e-02
2.090540982325115021e-03
-3.752934134965575652e-02
-5.926570684996560617e-02
3.819158406827405372e-02
4.769634967707063813e-03
5.975111707075841244e-02
1.305169978003653010e-02
2.843394541809571643e-02
8.452138376113098317e-02
-1.795915520668076720e-02
5.687899338057573334e-02
-4.644272615170557533e-02
1.248231739500999804e-01
6.719655511790617597e-02
-8.328318999599899908e-02
-1.286639734509687806e-02
6.155357715099701171e-02
3.450100091985844504e-03
-2.750913690057197811e-02
-3.334477434421896647e-02
7.978390514486539964e-02
-4.885043836379242277e-02
-3.420271815784400871e-02
8.095305857604248589e-03
-1.178402974579765700e-01
-4.636641068375271790e-02
6.481507922753639017e-02
-7.453633391656219742e-02
1.230950846458798431e-01
-9.693670224544460867e-03
-4.140599322195123028e-02
8.131953822200109483e-02
-7.310562408213601426e-02
-6.802641059621022945e-02
1.009640361334807751e-01
-4.024676242044849389e-02
-6.145898332974576717e-02
-7.912894949681022194e-02
-7.596264530814038352e-02
-1.019766489767354317e-01
1.288681649203437217e-02
1.187350240830848010e-02
-3.597145071895561930e-02
2.300345915296056129e-02
-7.939360269376591339e-02
-6.916326911385044240e-02
1.176518885297046235e-01
-5.083767983396166035e-02
4.116543171213135621e-02
-2.967634635559830356e-02
1.080522572627359568e-01
-5.459171482082970234e-02
-6.967669979746383968e-02
1.046339021899726218e-01
-3.361312040407841290e-02
1.183739809524250383e-02
-1.358696574018808667e-01
1.079049398691409208e-02
-4.339516418650657403e-02
8.894124539840111976e-02
-2.152610615249950579e-02
3.236514897895169385e-02
-2.687678823656114782e-02
3.615925664141483170e-02
4.838083243768845354e-02
1.362826451445793910e-02
-2.508773821696004894e-02
-7.254040749409801370e-02
1.081525675948709075e-01
7.549658040169764106e-02
-3.932959867379148128e-02
9.573169967733139579e-03
1.359637561162183594e-01
-1.454559006325807646e-02
-3.362282600737113991e-02
2.974341101482873978e-02
7.312331253052398172e-02
9.468704255711696272e-02
4.620824457028459981e-02
-6.208041476807207165e-02
1.246018737306980179e-01
2.634666666314934569e-02
-4.078817640166644554e-02
-5.125499195055062407e-02
3.055841031181382242e-02
-7.139530543864963663e-02
-7.904918865871904399e-02
-7.954860691351597901e-02
-5.264459245086346162e-02
8.783205526404597174e-02
1.236300130824020682e-01
-1.692488210420622918e-02
-8.697435146910506565e-02
-2.851004997418874268e-02
2.737951046595772653e-02
-6.043812402265903022e-02
-1.878413864578561479e-02
-1.191328515847340543e-02
4.592321503555734513e-02
-3.785611961462701652e-02
8.569022387728220114e-02
-4.706018526793022405e-02
5.199855313527045747e-02
-1.314130493135348687e-02
-1.973589697845373053e-02
6.746732845041555904e-02
4.145404845969843932e-02
7.633783566305919754e-02
3.088186541570070789e-02
4.175838788706746213e-02
-6.024090498616330169e-02
8.713075576648747489e-02
-9.613403348349550126e-02
9.154014390238049415e-02
3.738903821391969390e-02
7.786615289465859124e-02
-1.065408029655399574e-01
-3.893310936546514472e-02
5.811309745894742418e-02
4.801511059682968957e-02
-3.096393488383545819e-02
7.912114629403855029e-03
-6.758636768987422161e-02
2.263953114989409113e-02
9.307997403352665650e-03
4.070992788181532901e-02
-1.546542734874734593e-01
-6.964541264568747947e-02
-3.270899523016707749e-02
-3.988664993280335164e-02
8.801780978771871211e-03
3.088185278190077460e-02
-4.620805188132463132e-02
-3.328904692593605275e-02
-1.486964022389830088e-02
1.191815721184955185e-01
4.905907619028091089e-03
-3.188258555617853179e-02
-6.391847787951637772e-02
1.111475057489749035e-02
-5.657295296981698640e-02
-2.563410204534923367e-02
-2.286579842783304298e-02
1.767174608983358361e-02
6.539417294353699894e-02
-1.397848606212842223e-02
6.499277315760992879e-02
-2.260682737131351761e-02
-3.663567465099652753e-02
-3.379209207699067352e-02
-3.702143536784720940e-02
3.037311393305156329e-02
-2.154283755283805876e-02
3.174905041380561566e-02
-1.317421749906564077e-01
3.140501844015806260e-02
5.494709084629857687e-02
3.782408480128504613e-02
-9.435824358192576589e-02
5.472849770484448234e-02
1.716678941285360721e-02
-4.112374808258882630e-02
-6.385141528795434951e-02
5.542229828195062435e-02
-6.858360927052147005e-02
6.913457286207347341e-02
-3.451768425648406302e-02
-7.524283630833867448e-03
6.838207507645692462e-02
1.187698158670437605e-02
-1.952448250642914093e-02
5.077935564059508911e-02
4.551573196883992173e-02
-2.099986025599345427e-02
8.764577464372048932e-02
-1.117932356280216567e-02
-6.402685476555561306e-02
-5.390959028213803544e-02
-1.307756488860268435e-02
-3.015418189521204204e-02
-8.232614036132604451e-02
-6.690883884644871493e-02
1.596849072588892428e-04
5.866406794320225965e-02
1.296390133501731934e-01
2.615644555347822892e-02
6.431741405425486779e-02
1.134518498746793086e-01
2.735326401718937359e-02
6.352176966136323377e-02
8.820171878538628218e-02
-3.571402305638954897e-04
5.384647244063921895e-02
9.840345643700466882e-02
1.607254134502280468e-02
7.736888771768675455e-02
5.522127603604007340e-02
-1.404085741802851492e-02
2.370229828537223637e-02
7.796308039210621266e-02
-1.040583058503076058e-01
1.384745083532293308e-02
1.185299265530656149e-01
2.760161437304797967e-04
2.841837990202591632e-02
-5.643184978937775681e-02
-2.132589477084999990e-02
-6.001754641197930978e-02
1.058529301025536683e-02
-3.243785362043857812e-02
-3.622155376885005662e-02
-4.692342679466107030e-03
-6.070356282811501490e-03
1.950849084587579288e-02
-8.053540866748644389e-02
7.727549450878477832e-02
1.216106391988353158e-01
7.004096532411593912e-02
1.329612716625517069e-02
4.382211107861633953e-02
-7.442224941601281729e-02
-8.407262181404060591e-03
6.713126080183741407e-02
5.945777681826284328e-02
2.079874255055822255e-02
-9.092162485038302044e-02
-9.530601058389408242e-02
-5.242777979916184855e-02
-4.973786174672779892e-02
4.506869942096572781e-03
-8.209686392353095219e-02
6.641650210005071997e-02
1.913634072946178780e-02
-1.108088692904058911e-02
3.737116965523550050e-02
8.495250072671554908e-02
5.070755125851557354e-02
-5.401291078092051827e-03
-3.770322020661467238e-02
-2.877638903906247492e-02
-9.845253521436406197e-02
-1.759307094197838650e-02
-2.941619069013122825e-02
-2.078123243695237377e-01
5.600369884654001623e-02
-5.330915062751640648e-02
-5.093547134637028267e-02
3.706597268099712239e-02
-3.373522178748738359e-02
2.790937460217256250e-02
2.002708129733072554e-03
-3.810346481461780732e-02
3.196589587129447518e-02
5.769976441872427808e-02
1.075812985287186302e-01
-1.839611593444897067e-02
-6.452268646525553819e-02
2.610349514783068606e-02
1.846826799165990005e-02
7.769969331670959628e-03
-5.138162528173222110e-02
9.770925457802501213e-02
-9.779871130604318730e-02
1.646217579085575838e-02
5.758601110925246069e-02
-2.852678898428398155e-02
2.955710859414710512e-02
7.313075583258892010e-02
-6.206514568950950717e-02
-8.938963395326531003e-02
8.245339466668889913e-04
-2.379198610032695616e-02
-4.159832439187535064e-02
8.624074291231786926e-02
-2.707565584157940047e-02
1.257960254444244752e-01
-4.645270373443711326e-02
3.886899587699281511e-02
2.062033489413387516e-02
1.024686772128024087e-01
4.303117296354473653e-02
6.038726137144474933e-03
-1.126049595956921459e-02
-2.853528261935740079e-02
4.317298783107732796e-02
-5.526691040500492091e-02
-5.616169175916355810e-02
8.292201893815608071e-02
1.142329723224083833e-02
6.789870636549215355e-02
2.746371325646300779e-03
-1.681730737357144123e-02
6.782125884803651096e-04
-3.717159197289741229e-02
-4.556147851342199490e-02
5.001405533806191350e-02
2.568295421846344614e-02
3.997139226091703940e-02
6.520045623305470439e-02
3.341640849279882419e-02
-1.373363706117909470e-02
1.558157091830668015e-02
-1.405628768749999117e-03
7.116217152569070947e-02
8.344678064265680095e-02
6.054328092636260261e-02
1.682371788934376999e-01
-2.303320516016602731e-02
3.730210394868525847e-02
-2.723079113968156217e-02
4.449427093721478738e-02
-8.295158125182282294e-02
5.991801342437487465e-02
-4.379699318456099083e-02
3.201449653584408084e-02
-4.322620365105695611e-02
2.037367127116169671e-02
4.174032906442475682e-02
-3.482726189709147574e-02
5.123963231810969854e-02
-5.012769408842589203e-02
4.602596216182795741e-02
3.186630783249989884e-02
5.753363858849731838e-02
-3.860641025945141941e-02
7.916409712091908302e-02
-3.800850643999414708e-03
2.059528977515746179e-02
-8.128806218554307517e-02
2.020436908837534330e-03
2.696018259235596643e-03
-1.568163561222801206e-01
3.287547130899599879e-02
2.001774358139807308e-03
5.182657298761159798e-02
-6.153010777997125480e-02
6.954448221833889332e-02
-1.000854323967287213e-01
-9.499902784256780697e-02
-5.279425928520854738e-02
2.061100996510288261e-02
-3.975584995333689489e-03
-8.326465672043498190e-02
-6.369534748654055722e-02
7.699793631114493220e-02
1.638868587191921527e-03
-5.125578676574131520e-02
7.016887975738565764e-02
-4.784223085250487867e-02
2.992970500770390438e-02
3.612330558751131702e-03
-7.796064442311009118e-03
5.224864343666141969e-02
-6.988076284927462883e-03
-4.121247724672436746e-02
-3.098606266142940255e-02
1.703752815188234321e-02
6.473691996879830934e-02
1.013080572972801796e-01
7.947710115463682556e-02
-5.063049495254705323e-02
9.714936958178406468e-02
-4.655303560770152060e-02
-6.470609838295622585e-02
3.215825872699682592e-02
2.963994110720791914e-02
9.095842140807113008e-02
-4.218957113896574379e-02
5.160205053184548779e-02
-6.419142445835707145e-02
4.294040242030113669e-02
-4.792076812650465948e-04
-8.130588041323476289e-02
8.302653053329170363e-02
-1.083736533216754505e-01
-6.120694168747573514e-03
-5.749202740654853205e-02
-3.395235570329459274e-02
1.832254481925982975e-02
-1.947604159037923804e-02
3.516176417235805651e-02
3.383015718018415885e-02
1.531038067034307983e-02
-6.891942477583568039e-02
-4.678736937966503778e-02
-7.894784395801003607e-02
2.596806917561559139e-02
-9.914956008904025897e-02
3.119941157194192072e-02
9.263624128353571685e-02
-5.188654033726295550e-02
-2.961625092069460410e-02
1.287926509627261573e-01
-4.644980217191203159e-02
5.016193266516476290e-02
-2.616309763276010447e-02
-1.333084767099030309e-02
-9.226917283046927321e-02
6.076875892198457807e-02
-2.769009478816291964e-03
1.117639676967091371e-02
1.597857783139689306e-02
-4.315012009053342118e-02
3.131994483958227150e-03
-2.487030123214514082e-02
7.226860174659463509e-02
4.717774148022832459e-02
-3.699474006590887376e-02
2.526608644129391817e-02
-4.611904305406020789e-03
6.617796194236033602e-02
-2.884779177024918845e-02
8.509315902762551453e-02
5.125277099204990708e-03
2.365199858897375912e-02
1.007889010009411189e-02
-8.349929401694114461e-03
7.201774514288693252e-02
3.856505762373647200e-02
3.670191575460090422e-02
1.864275281484081837e-02
4.245849436477695110e-02
5.279071528022274973e-03
1.104816205994624441e-02
6.306778961026536512e-02
1.073187757674831135e-02
1.131411740820345846e-01
3.062065029501367247e-02
5.129895217374382671e-02
-1.110538712198284456e-01
1.162568348590536510e-01
3.003027315128840857e-02
3.862380280424741047e-02
-6.907458190962315406e-03
-3.819696545851337249e-02
1.376517564251529546e-01
1.995289668279019279e-03
7.179359441180276948e-03
2.511638769878223737e-02
1.591083423141262734e-02
-1.716544239256171918e-03
-2.750032624013797750e-02
-9.351470274343069711e-02
4.621816039617820948e-02
-5.970934832784580842e-02
3.572634454667837633e-02
-8.869893915859602962e-02
-5.484668829434781456e-02
5.552646323017128988e-02
-2.079739584523571452e-02
1.130737286711158652e-03
1.354532655527705340e-02
8.320207735463693022e-03
1.146455199686642439e-02
7.738060041022944147e-02
-9.716262458842239713e-02
-2.011145082274199899e-02
7.430813903055237535e-02
-2.947695807667775197e-02
1.001666333294917027e-01
9.179346616244131798e-03
8.063140314121955421e-02
8.843734802567249434e-03
6.843086470505553576e-02
-7.490748200310320959e-02
7.420664217740062518e-02
-3.326790204605360908e-03
1.319204798212983420e-01
-1.054683315466501403e-01
9.232155505686688579e-02
5.235007391849007263e-02
6.638392389399572213e-02
-4.422326840719840307e-02
-1.061863702935943307e-03
1.990890307634856325e-03
8.818965806875666766e-03
-1.078048342526113645e-01
1.126923977289024104e-01
2.044218729558103936e-02
1.325933513125967210e-02
-3.583825281872398544e-02
2.370847201970635240e-02
4.389106898191182798e-02
9.486765435127844648e-03
9.640680200051821025e-02
1.621134942431670320e-02
-5.007674849756511143e-02
1.029240708054183495e-01
-5.199200820774243365e-02
7.011243501615575802e-02
-3.638513777044599662e-02
-5.651343427004975467e-02
-1.266631271218708055e-01
7.367537122292378005e-02
2.195203007411064555e-02
8.105886926015613836e-02
5.373077085838035005e-02
-7.149476119246732375e-02
1.974039429910438327e-03
-5.021191225580752537e-02
1.287868305650264125e-02
-6.479435414456592712e-02
-7.327438734538618825e-02
3.609271367887210286e-02
-4.990435801166125118e-02
9.011418265971146702e-02
5.526759645717607868e-03
7.096647656612192767e-02
7.156446156106889556e-02
-2.260180943037761250e-03
3.348484273643333176e-02
8.130928162031088313e-02
-5.271575327821851481e-02
-2.527115568887186407e-03
4.537569504715877750e-02
5.166102197681122360e-02
4.771424902039556742e-02
-7.325019459773472741e-02
1.275998004413682677e-02
-4.553241168223966934e-02
1.732583404916123934e-02
1.142846998682948631e-02
-6.258224852379492241e-03
3.615970981815062185e-02
1.269646497019338502e-02
9.659759587582751952e-03
-7.317346811991072564e-02
2.370548519299295678e-02
-6.048614502911769247e-02
7.430684432947805111e-03
9.533277109562485543e-03
5.416547325364681059e-02
7.790866980105408401e-02
9.370400418456795166e-02
3.134256849953680202e-02
-3.707192928025578038e-02
-1.693862086977393835e-02
6.167614659620273415e-02
-1.020822117935589746e-01
2.970902633677690100e-02
-8.022379130369919342e-02
-5.452216132781814023e-02
2.450844027890084625e-02
-7.831871027219920733e-02
1.642625362334391862e-03
7.050280180089653348e-02
-2.640485154236488219e-02
-4.367637677191540946e-02
-1.958411299415082144e-02
9.470533908039313609e-02
1.559446283009711595e-02
2.704735152288839303e-02
9.860133624250845552e-02
-2.816252781965652638e-02
-2.737234179560826472e-02
2.351026256855483915e-02
-4.481352262561593552e-02
-2.406705641618606464e-02
-1.163738388773651877e-01
1.035565426602557820e-01
-1.004182153464650840e-01
9.051626763132548936e-02
-3.897273755174020683e-03
1.022408110824515187e-01
-1.918220383591145170e-03
5.834707237390081291e-02
8.185910956804616501e-02
1.177404206050929568e-02
-9.019216780698746661e-02
-1.895284839794784681e-01
4.010651839017678050e-02
3.581016567909010850e-02
-2.049863540269442411e-02
3.952205590860363715e-02
-2.009965410212846346e-02
3.243716157752250806e-02
-1.098372781721711905e-01
-3.790512716877778021e-02
5.550941688015003511e-02
1.481012611050064147e-02
-7.115225707725320037e-02
2.744727103338177182e-02
-5.627158744075656110e-02
3.912201230624295922e-02
-1.494276074858535697e-01
7.288158736644123614e-02
5.319758143825285834e-03
-6.503181737169454191e-02
1.592785550940617467e-02
-6.414424765943903262e-02
4.535330395255127850e-02
1.453488143136154147e-02
-1.070633341527622850e-02
-1.264577159064526717e-02
-6.508642738964985804e-03
-1.694853753088778475e-02
-4.601634029619806887e-02
-6.185761607097482739e-02
1.820636375407282820e-02
1.937118793552196350e-02
6.828723395636614180e-02
3.437668944686243788e-02
-1.259296072327659444e-01
6.770578511972743900e-03
-1.800843463774862152e-02
1.600050496288350083e-02
8.203893139334850204e-02
5.559330054027039267e-03
-7.677016950943505412e-03
-9.244325323727471677e-02
1.958463703904610165e-02
-1.879923786414857204e-02
6.972989629703553460e-02
1.316588810021254163e-01
4.811193732809733448e-02
-9.375226570753625310e-02
-3.294885838831498187e-02
-9.853448531414036801e-03
5.007363424577149225e-02
3.639812875932498491e-03
3.919765229839306669e-02
-2.664653332556436022e-02
-2.153996434040710839e-01
-1.051725733534066981e-01
2.444354211325171569e-02
1.416278186262576733e-01
6.138836698041378465e-02
-8.025812080668805193e-02
2.797976640944273286e-02
1.752643123663595592e-01
-2.178257508742427462e-02
1.276625212545013377e-01
2.316895936718354337e-02
3.835388175051268611e-02
-5.802055518972688147e-02
7.627634128927950063e-02
-4.978785735627153791e-02
-1.607041282050036130e-02
-1.614833368569784378e-01
-2.590785009814842305e-02
4.653366638083136601e-03
-6.773785616669357468e-02
-3.987652571915718119e-02
-9.738499482911600058e-02
1.120232831106289656e-01
-9.953283943604646078e-04
7.189970183407769222e-02
-7.341329730353340910e-02
-6.337240349654203742e-02
3.420776195209260240e-02
7.307155226335575182e-02
-6.150276324371658533e-03
-8.122404385205110600e-02
6.604688158425688072e-02
-2.453709396366491463e-02
1.320500379191740514e-01
1.892605424399705638e-02
-4.268345654071135226e-02
7.398658286671190576e-02
1.629310599856065647e-02
-4.753013531403580370e-03
-1.804647396067341272e-02
-9.292074084307577753e-02
-1.358692392608335242e-01
1.908737673567812571e-02
2.263582729605902871e-02
7.715867421536483362e-02
-2.162375131354856220e-02
1.060594403856567891e-01
2.972122654317145823e-03
-1.866314318123743141e-02
1.643959019859691714e-02
-4.630985117282915980e-02
1.310429953091916434e-02
7.008038044965018976e-03
1.437391696245206019e-01
4.949321806979871397e-02
4.280961086042937846e-02
-2.235984474450738307e-02
3.980770474556168115e-02
-1.344241330398147360e-01
3.516826261598210435e-02
7.436360041782841268e-02
2.221124027680834723e-02
-8.557861189099758362e-03
-7.078465804490785551e-02
-4.120224907656093970e-03
3.774180969626844684e-02
-1.865244830151064487e-02
-8.289634159891098864e-02
1.120952982877540804e-01
-4.039551751909579297e-02
-1.953323770911210081e-02
2.427841117130147969e-02
3.091270553243069888e-02
-6.622992645900114932e-03
1.195531428444294303e-01
-1.269808626655874462e-01
-5.409319641849871796e-02
3.791619838645537283e-02
1.198580428661579766e-01
-4.438083017846237988e-02
8.162210036730649376e-02
7.798565883888224082e-02
1.162597764572683018e-01
-8.731451680207150123e-02
1.198949481711931164e-01
-2.406780850373452935e-02
3.193478467666196335e-02
-2.491657812224845202e-04
-9.335986771403454246e-03
8.159732511812896327e-02
3.855051835937377963e-02
-5.205450173884450943e-02
1.844906134148492638e-01
1.304689487988575647e-01
-2.841143584807459543e-02
-4.675658017200560318e-02
-8.674717789328104112e-02
8.652110430943846242e-02
1.866761385119504457e-02
3.661791429049242493e-03
2.406844539669983612e-03
3.216500588150666279e-02
4.836279434285068596e-02
5.205787858740625745e-02
-6.074163287881334528e-02
-5.855746706639838178e-02
8.099864122071966099e-02
-5.707763439665283073e-02
-4.381126596067286272e-02
5.802837903459372171e-02
2.563116295442532597e-02
3.404899122297923297e-02
-1.924393156029444857e-02
-4.646992774542357124e-02
1.298538551224482328e-02
-5.676171520135237653e-02
3.205471965210011237e-02
3.797075314328028639e-02
8.533418569469604364e-02
-3.147626158056778672e-02
-1.983457772439267686e-02
-1.286355203001250391e-01
6.260614493960427185e-02
-5.361971235857386497e-02
6.845461046135776356e-03
-7.256759055238644340e-02
-4.379023996364103319e-03
4.962445088127642734e-02
-4.553721507467719393e-02
-4.038213482728276321e-03
-2.929241562229336834e-02
7.236504754654810023e-02
5.490960689279654472e-02
-3.730050783560526217e-02
1.014125247361758429e-02
1.759393446147838880e-02
2.768844975958081531e-02
-7.531967505339717817e-02
-4.045591773808941694e-02
-6.827113578995018528e-02
1.028035857781051388e-01
5.093404940247698437e-03
-1.024380136510834836e-02
-1.543379541364440534e-02
7.451661763924366522e-02
6.969679399797150399e-02
2.032872408824415791e-02
4.156710476575789341e-03
5.598185740698050777e-02
-8.749314181760965703e-02
3.817609746555464950e-02
-2.770655908160972458e-02
1.943654190539867779e-02
6.679954471781547609e-02
4.818384348085600483e-02
2.493562848900440776e-02
3.109526308927410172e-03
4.915320350470880201e-02
-1.742893557460528306e-02
1.945929010728454298e-02
8.446789727968603834e-02
-2.328369052518814222e-02
5.334774724207288349e-03
1.157437743026310147e-02
4.255102269591465314e-02
7.810511313700120584e-02
-6.212784643337927737e-02
-2.786388217774053364e-02
9.688342201344712565e-03
-1.001912207378029621e-02
-4.676136552078324904e-02
-1.575544405195831998e-02
-2.227576468761218245e-02
5.257421668297052736e-02
5.390035599979449421e-02
-4.233462861833880292e-02
-1.094145490934502959e-02
-1.602394810180232665e-01
5.361931322634442415e-02
2.421880946078038693e-02
4.225313229294369588e-02
9.276227047492084654e-03
1.299000668378494025e-02
-3.567862639142141412e-02
8.782743783082202355e-03
-5.610317589629958135e-02
6.088536014043997857e-02
-3.577843970960935260e-02
3.402595935268052513e-02
3.397112997582055899e-02
-1.150964480525769676e-02
-9.336321218536575844e-03
9.623450552887970189e-03
3.316110441586008623e-02
-2.485964594577754622e-02
8.919739083220690201e-02
-2.122954637441245435e-03
4.020594710841730868e-02
-5.864704904326788204e-02
-1.754630688680633779e-02
3.241673798804361323e-02
-6.479370126730350093e-03
5.407602827331593059e-02
1.265749399342857781e-02
-1.062141347352512852e-02
3.563945357906170286e-02
-6.110228386778406712e-02
-8.217587164059568516e-02
3.417556318919292430e-02
1.935151045387984575e-02
5.347203588362250959e-02
1.774833431248416804e-01
1.182783167390446047e-02
-4.353069647990743737e-03
1.324797001699797583e-01
5.019919983200724772e-02
-1.099639073174500797e-01
-3.738327358714829685e-02
-7.945447791335938370e-02
-1.121010987861573984e-03
1.417703882300536955e-01
-2.948147073457488970e-02
6.032349515974472914e-02
8.031383334336203439e-02
-5.375431069224302638e-02
5.310813312481332815e-02
8.118596517750641117e-02
-5.387952230786706431e-02
1.073845070856404606e-02
-6.245937275822668541e-03
-5.598363905062429813e-03
4.132809954968092586e-02
5.043871090999405005e-02
-4.570149561912412346e-03
2.226937676169026339e-02
-8.038998065875964383e-02
-3.762533759051540222e-02
-3.668522672383708882e-02
3.594867608553278804e-02
-4.038039513686539350e-02
-4.308353387423455999e-02
3.469990741193360734e-02
6.737810281799681833e-02
6.264234175190445952e-02
4.947162193422336568e-02
9.043579485373856933e-03
6.901205372825759687e-02
4.673979309434701801e-02
-4.504013656651371933e-02
3.440006453050865193e-02
1.284337721068665727e-01
1.168987169800646438e-03
1.199612790744717002e-02
-9.506431346058721865e-02
-5.185642840952359167e-02
3.393715105526087100e-02
-7.025768791400213709e-02
-2.979546129101334415e-02
4.567769433303089932e-02
-6.867079438124054636e-02
1.210370562476159768e-02
7.317133416879115226e-02
-4.693592521392983552e-02
2.053066410398005776e-02
-6.310187115525367485e-02
3.262138934263852930e-02
-1.114706977171453089e-01
-6.072443885482265574e-02
-9.799509181010333803e-02
-3.611324864716943667e-02
-9.954021707386904658e-03
1.014240301161139085e-01
-6.213821503174248029e-02
-5.342978416625542015e-02
1.503196588432170657e-03
-1.031635089968246377e-01
5.004093530475237084e-02
-1.088594373534089166e-01
-2.773254973450068120e-02
-2.063183225085110650e-02
-4.482375759018433770e-02
2.188135716265620159e-02
6.907641068079403701e-02
5.856454424778072959e-02
8.415505752372529069e-03
-4.148864365503246443e-02
1.287707866115050948e-01
1.387072045434724621e-01
-8.974867501805160880e-03
8.964438323317822088e-03
-7.734642790634593812e-02
-2.256516142619982221e-02
2.505495641552924618e-02
5.230918721604877614e-02
-3.024390251877296515e-02
3.410028022197163916e-02
-2.303737571371181070e-02
-1.616199266246612712e-02
7.854969579041069794e-02
7.821921968705190797e-02
-2.863447766386207488e-02
-7.876504253574791170e-02
2.310806422914833680e-02
3.499255185442750465e-02
-5.520909926090157571e-02
2.746473103749360115e-02
-4.176778675768628990e-02
-1.795912251700030465e-02
1.402895044327473993e-02
-3.835732694700987738e-02
4.968908349078626427e-03
1.129691472004571290e-01
4.474112858663917974e-02
-7.604247014457800324e-02
1.092948120195858103e-01
7.546244846688392183e-02
1.190202508621746209e-02
1.169418800944557468e-01
1.476944132621813704e-02
5.958804057261453402e-02
-6.066684737619713191e-02
-1.156176231606343384e-02
1.081687770782395171e-03
1.758641718421458805e-02
2.435676218898706266e-02
-5.664655279712774161e-02
-4.460913109626106314e-03
6.196779064083808575e-02
-6.932834440401366982e-02
1.479726958000600334e-02
-8.377280872911428700e-02
-1.293210935524040026e-02
-3.537911371517180742e-02
2.182035322634916577e-02
-7.868801676227654696e-02
-4.559807822235911225e-03
5.182481714579324078e-02
3.834214277533124632e-02
-1.279473956179731989e-02
4.734117514615881345e-02
-3.181410842293445201e-02
2.206541736297276679e-02
-2.007104527735811481e-02
9.183678541953550420e-03
8.180050527048026224e-03
8.433994680968155688e-02
-1.315182512892307809e-01
2.438796046125941974e-02
5.211123185172747592e-03
1.909365662928133589e-02
-8.635428140807692443e-02
9.132315609401391032e-02
1.286676189150158522e-01
1.610669348319790362e-01
6.850994638006477344e-02
-4.511788720828607824e-02
-1.020251414099321713e-01
3.248239613632671052e-02
-5.781691037859805482e-02
2.377252895977629427e-02
-8.928474827944771208e-02
-4.061117878176216667e-02
5.241889158661854065e-02
-1.571508556185304733e-03
-3.291839993506928685e-02
-2.374113828028907164e-02
-1.261497896975879163e-01
6.838653269798898593e-02
-9.231090804977684638e-02
7.054088027018177998e-02
-2.281795749702687781e-02
1.380535746665209895e-01
-1.976242460843036924e-02
-1.088190248818474287e-01
-4.690135654671542115e-02
3.605796148328827694e-02
-6.416904067697265512e-03
-4.279434831436988024e-02
-1.308762292773415874e-02
7.133977628575045860e-02
-2.638727078891833777e-02
-5.993432542779725258e-02
-9.357954333497255084e-02
-2.546351217433468969e-02
-5.997436512751320656e-03
8.615889246956295877e-02
9.391878755472239659e-02
2.070008129879295777e-02
1.928380008025459488e-02
2.568266918983224192e-02
-1.099046567246077244e-02
-9.883284750988813316e-02
2.567641395862515011e-02
-3.742477889872806301e-02
-5.069108656738802871e-02
-1.499436282422107053e-02
-8.398540594843184603e-03
-5.943046266378222697e-02
-5.463834710216915191e-02
-4.515552138876803567e-02
-2.028433138524121312e-02
-3.804113833351904783e-02
8.269374596695791210e-03
-1.910470429591349661e-01
-7.500867587405286863e-02
1.028379494478058043e-01
-7.293225721304737175e-02
1.586742428208738620e-02
7.325899159680122896e-02
3.581912959829608445e-02
-2.124519403038680268e-02
6.283578768712431983e-02
-2.923058511881850008e-02
1.192768892109620157e-02
-3.016108544797944588e-02
5.276530454103454948e-02
-3.760636710345882650e-02
2.212334503604800398e-02
3.625405439704881133e-02
-2.984080447128865943e-02
4.435691382374250952e-02
-1.248941333029148035e-03
4.577259825148902736e-04
2.254828200627120513e-02
-7.138564961584444035e-02
2.388083039234327118e-02
-4.479341764007157417e-02
5.064114091607966467e-02
-4.121555735375839052e-02
4.547794047042409693e-02
-3.876561078258445887e-03
-3.169656736774722344e-02
-5.279985742112746488e-02
-4.271333696223806459e-02
4.280429718343198991e-02
3.460350459616386848e-02
-3.138865417902957783e-02
-5.264391687702953820e-02
7.254979810032292052e-03
-8.067670614205313395e-02
3.089142310786499937e-02
2.376388968136371529e-02
-3.944427995758558597e-02
4.312075392964656584e-02
-1.325057884282646592e-01
1.707875896157972501e-02
-5.680845587682125525e-02
-7.497001259222915714e-02
-2.816550420459060927e-03
1.005137490097981895e-01
2.204507878725506589e-02
-5.124666071962751673e-02
1.199273307939768482e-02
1.642179715629553741e-02
7.193950009228136655e-03
-2.010046409434299367e-02
4.854001102896480374e-02
-6.773807745767266263e-03
-5.993658103834396955e-02
-1.410726901640367847e-01
1.206126354752880443e-02
-4.340049963217574441e-02
-1.267450927570703267e-01
7.070169923232940898e-03
1.566139604133886826e-03
-3.812928992089272429e-03
-6.065350848442632725e-02
-4.126335916364365364e-02
-1.570528201678273936e-02
-5.880132164495248392e-02
-4.995568387076413513e-02
8.616753142860948331e-03
-3.739627764656663911e-02
-4.373717259963281340e-02
-9.784530919561722218e-02
-4.513016241140621609e-02
4.993932190543459715e-02
3.259611232079104998e-02
-3.965800625370932350e-03
-1.718005546580411366e-02
3.885739219231908875e-02
-8.280945381436735642e-02
-2.825180404940581119e-02
-8.286864641492051875e-02
3.489892105011723616e-02
1.869385590788900930e-02
1.379359184754883842e-03
-4.952499103970352257e-02
9.583606873663165493e-02
-5.054282501623993951e-02
-1.146997911469879172e-01
6.344287095508363908e-03
1.942348936524114847e-02
-4.926641907695626654e-02
-7.999498471850477466e-02
5.398008497726329569e-02
-4.856502100281616385e-02
-8.373023922238133354e-02
5.262089395107980710e-02
-1.583089604434383471e-02
-1.799845316864141440e-02
-1.034781127862527544e-01
-8.777735838176004349e-03
5.156121102031664682e-02
1.519484574855401449e-01
-4.704776723621384958e-03
-3.960702329394664989e-02
-5.087113384305960717e-02
-2.752978312161824537e-02
1.376815019009630381e-01
-2.161124284170067369e-02
-1.207260532564155275e-01
1.207609299065414256e-03
-4.963571024407465587e-02
-9.880334270258693194e-03
-4.483788213907472647e-02
1.782521513963694973e-02
8.855657904909697287e-02
-3.703410146446591694e-02
-1.995507412717959228e-01
-1.077754296636645459e-01
-9.990379169406464477e-02
5.870392387466680933e-02
-6.385298696399924201e-02
-4.330098052065418923e-02
-2.390992328284297433e-02
-1.191474830318561481e-02
4.061261543357964909e-02
2.044201425068289252e-02
-3.764658535971183995e-02
-1.052984428702574832e-01
-4.407773229950076588e-03
-9.662683331440359569e-03
5.259417535536949073e-02
1.030127748154794839e-02
-1.126387521263936958e-01
3.354278918165347605e-03
-7.975813710094490153e-03
-4.694615369716007708e-02
6.126810933992471800e-03
-9.957376975958659795e-03
3.003108166894202791e-02
3.935876095140068698e-02
-5.642471048582536203e-02
-9.806085029080215121e-02
-7.220150422632901077e-02
-7.590488805991434107e-02
1.284665052359203370e-02
-4.770856643898864491e-02
-1.626523898895471110e-02
2.958277501830929718e-02
5.732460660249239816e-03
1.192084584330582904e-02
3.728485081704974863e-02
7.771319267769826768e-03
-1.247339951440994410e-01
3.101764513054112993e-02
1.067626148131923108e-01
-7.905594656573708412e-02
-1.671609116815678600e-02
5.261433923741207219e-02
-8.337908444254323037e-02
-7.929353379502993016e-02
4.721331636760887213e-02
-5.081488416176488387e-02
-7.999297341295134867e-02
-4.666186376059982405e-02
6.019848769156505366e-03
8.110824718248174636e-02
-6.737799078493247884e-02
-1.694864622246928382e-02
-1.468957053063367768e-01
-7.496917860413804952e-03
1.097938604389400857e-01
7.790458649089943358e-03
5.560987036984484794e-03
4.667359229538567411e-02
-4.388557354998700861e-04
-1.489689250400213216e-01
4.010020361944197087e-02
-2.655173440570041815e-02
-6.571743796900293699e-02
2.412318345894209209e-03
-3.756096681226630228e-03
-9.245744175346148896e-02
-3.761793235685982617e-02
5.257625118325034985e-02
-1.021322147782476736e-02
-5.666717122257284439e-02
-7.349545960750492046e-02
-1.027785709637686895e-01
2.430911061384776958e-02
-2.274731524046190792e-02
-4.960957902166563543e-02
4.850368730655623545e-03
8.404228197531642131e-02
-3.699734614120567255e-02
4.006259902757716013e-02
5.971005282007770670e-02
-7.555815543101818132e-02
-3.093167524410897484e-02
-9.644137165863925568e-03
-8.558483060849329804e-02
1.799532181884338014e-02
-4.868675390168573924e-02
-2.660831235274748949e-02
5.262357698916110375e-03
-2.155434925177680122e-02
-2.739073018154708494e-02
-4.368908823805494474e-02
-1.230747986520530357e-01
1.275046510083459794e-03
6.410580355576166178e-02
-1.160724902206008644e-02
1.484871731449264633e-02
4.760819826198801896e-02
-1.656375140199303417e-02
-6.594473553486254747e-02
3.059965813303236123e-02
-8.556690628312330071e-02
-7.272003017899868844e-04
-6.778818300155607657e-02
5.009658242192793071e-02
-1.158281726300871561e-01
3.722288576675486516e-02
-1.058950867061359408e-01
-4.178415185514165048e-02
-6.120367856386047661e-02
-1.620210852625609838e-03
1.018154179059378578e-01
-6.183366604374796599e-02
7.945889826746526524e-03
6.326562113489492267e-02
1.917428241413764167e-02
-3.956377402918481723e-02
-6.361635452128780455e-02
3.647142364209262494e-02
-4.276327749244614868e-02
6.536614792560417608e-02
4.953088944776926766e-02
1.168331009621160869e-02
6.577555906973223121e-02
4.237403755839803249e-02
-3.644827439869462258e-03
1.155867452636830627e-02
5.811975183986056726e-02
-5.828890608796405415e-02
-2.367642377838065706e-02
-2.213091195462787639e-02
-2.571420218578233247e-02
-4.793557374308511643e-02
-2.770915417953203827e-02
2.911732792632647226e-02
-1.695196872947681357e-02
1.176602733976887631e-02
8.082903409872900513e-02
1.762849208158845035e-02
3.161288971487848098e-02
8.307972415223105478e-02
1.401052429245936044e-02
-1.096606093917745772e-01
-6.925576622004171734e-02
-7.428107401477527204e-03
3.132502162458158934e-02
-7.656238507308230079e-02
1.147204216872532434e-01
-2.353928238105594539e-02
-4.289776267323593822e-02
-4.964665758581912614e-02
-2.947091957207475382e-02
-6.744786187081719397e-02
5.784451064289657801e-02
1.429309480941291788e-02
1.545502604077998721e-02
-7.146288210407562846e-02
1.720404742910314894e-02
1.187034069646035472e-02
4.499930985280011647e-02
-4.046565354857416252e-02
-1.733760697201845724e-02
-7.967893918023798150e-02
-3.952012349657695045e-02
3.949461303099182502e-02
-8.260718453190674451e-03
4.771541575104987221e-02
-1.454625606110939232e-02
4.853623423274172621e-02
-9.673467811821036266e-02
-6.325336976786531673e-02
-5.463171711488103155e-02
7.814434128999199480e-02
-8.492849938711984070e-02
-6.548536939583697938e-03
2.082861010793370191e-03
-3.991837495486356968e-02
7.540922746089535889e-02
-3.886497566850152796e-02
-1.824263669463766988e-02
-3.502602064320711056e-02
-4.928420538728134348e-02
7.119936603087169413e-02
5.521844353889352602e-02
-1.278595884337187238e-01
-1.776693376613412978e-01
2.652702092914089108e-02
-6.268684440600461039e-02
5.257070580917472952e-02
-3.112122163812597320e-02
7.522772642935064702e-02
-2.642401053719858547e-02
1.144020073199986803e-02
7.476404136663646061e-02
-6.554994980251062364e-03
-1.108838857801964645e-01
-5.710148668591719101e-02
1.033861988081237124e-02
-9.410498975671026389e-03
-3.371434006027418384e-02
-3.074325390044170200e-02
-8.580936035155109498e-02
1.331840842192729690e-01
-9.115544759613614101e-02
4.290140547103993285e-02
-2.329689726387059248e-02
-5.560503037021349154e-02
3.377370447485212451e-02
-4.397636599539812667e-03
1.367761447093719662e-02
5.700033315612612617e-02
-6.341201847897268325e-03
-3.475155741970586271e-02
8.509595484506971008e-02
-8.288472169724385441e-02
4.828728358937855319e-02
2.941694812175488574e-02
1.216961528898735699e-03
-8.527097810396799815e-02
5.246669528516650916e-02
6.853541226747396353e-02
-8.875034637700972284e-02
-5.921117128175563266e-02
-8.808077072290587672e-02
-8.769728402196119710e-02
-2.889086429675210080e-02
-2.616361214757987209e-03
-1.983680938348150388e-02
3.138675821696334384e-02
6.479994442927176912e-02
-1.539292118763590719e-02
-1.160569833314485655e-02
-2.523902856890763297e-02
-7.941420612396031531e-02
-6.271140060849852982e-02
-7.160967356195422837e-03
-3.981232293789284393e-02
6.240663178242981252e-02
3.764034798689083750e-02
-1.311375497452626181e-02
-4.316503825472262773e-02
-2.554138466152331213e-02
-2.415188984662848884e-02
-3.996909232924891753e-02
3.755367929847052994e-03
-8.788419149213957948e-02
-1.365763771952428242e-02
6.248159068076321321e-02
-6.263794606904536655e-02
-7.665604470315635910e-02
-9.222222388208139998e-02
-8.770193321723966651e-02
-8.202957521599320290e-02
-1.233886080364093168e-02
7.406025835432171467e-02
-3.967149586954654000e-02
-6.649372315031947325e-03
-9.800823102469048698e-02
1.046768803077637866e-01
-2.338416623529576688e-02
-1.081850803606371897e-01
-8.194122889122493203e-02
3.555829348444451699e-02
-7.525244085344576402e-03
-2.514218290247923621e-02
-2.267649456749673553e-02
-4.776265861619211767e-02
-5.861147397816067472e-02
-7.022698854754436115e-02
-4.120298133697587739e-02
-9.091578160951575838e-02
-2.918500460041707073e-02
-2.437600219662363482e-02
-7.317471544601138189e-02
-1.467326232905617200e-01
1.012866929183225823e-01
-2.193430986021613349e-02
-2.375469341902750400e-02
-4.375954765374603928e-02
3.580536403242468718e-02
-1.048952253159810277e-01
-2.199305037847544900e-02
-1.113361952013208894e-01
4.264853493876966106e-03
-1.679030138808547123e-01
9.998420426907463424e-03
-6.432957805364414305e-02
-1.513189610255194495e-01
-1.086460571456645124e-01
-3.429731522645841635e-02
-5.823200406342518174e-04
-4.408833127213294956e-02
-8.553377474944319492e-02
3.862006536403967110e-03
-1.031508991663738634e-01
1.004754172280445251e-01
6.153110126582506112e-02
-1.404000924468174483e-01
-2.220670514572855025e-01
-1.886727674184000489e-02
-7.422286286874302252e-02
-1.498810803804949930e-02
6.413903108775650952e-02
5.480872920079075949e-02
1.140138719684319867e-02
1.986661924610251539e-02
-6.683087192055593706e-02
1.811542906548510579e-01
-1.162781397023218977e-01
-7.095382193223723211e-02
-7.352245186439526452e-03
-1.340132023058419608e-01
-3.034625819644937161e-02
7.963096116265258595e-02
-1.392606461823473786e-02
-6.352954133515510693e-02
7.185255270860362985e-04
-2.017024188572050930e-02
8.371483452387968108e-03
1.306393158873735139e-01
6.180931482667693759e-03
1.412292391584419882e-01
-7.941186242250908300e-02
-1.298254353484880504e-02
-8.212102822848989236e-03
-6.656227920229097761e-02
1.003650011252008450e-01
-7.349519209858852709e-02
-1.028146262800423011e-02
-4.041712759150735412e-02
1.033706666404645980e-01
-5.411133418539895712e-02
-2.787501946546533729e-02
-5.713386946461496141e-02
5.559307944551273445e-03
-7.990431642602917328e-02
-4.401947267569492062e-02
-2.615394737329979416e-02
-7.535619362215463524e-02
-7.627882439156775073e-03
3.805452489095068058e-02
6.920181017388339628e-02
-7.399254010725867317e-03
4.177590268045671475e-05
-3.313473488219693952e-02
-1.007905764145204108e-01
-1.614671693163771335e-02
2.678148689440441182e-02
1.064900562593344424e-01
1.305802869700404233e-02
1.427843098732427263e-02
-6.487542629940215230e-03
-3.580417884100656201e-02
-3.970599791917312632e-02
-3.092153730977844142e-02
1.588350467917354694e-02
-5.157329153019086544e-03
-5.047707915388209912e-03
1.546771722964428337e-02
-2.795144905689077308e-02
-1.101460306825353432e-02
-5.813017299869335103e-02
-1.129858378309341327e-01
-9.229750324348072466e-02
-3.745580872244328591e-02
-5.985589700647520744e-02
-4.597219643065472705e-02
-1.382936008159726775e-02
-2.662475591493317084e-03
-3.655459217588724607e-02
-3.597129873452108162e-02
3.751291922935330505e-03
-5.435783234643091003e-03
-1.511290350714743214e-01
2.641384422276455562e-02
1.820693012785535442e-02
-1.377305578987051693e-01
-1.423207223551675171e-01
-4.140567304350212079e-03
-9.161982757930228760e-02
-2.470000718734754195e-04
1.421293151237135351e-02
-4.627341953346467834e-02
3.040414156099129767e-02
1.682907282987661582e-02
3.692993617862494558e-03
-5.531869355856837422e-02
-1.324608079962134033e-01
5.422302396184334322e-02
1.441440562638279521e-01
-4.853935510472758767e-04
3.706036179228314881e-02
-1.155639278841527340e-01
-4.526133164458667063e-02
-2.365532532521637948e-02
-9.547497036850975671e-03
-1.620678268035378664e-02
-1.440603175159018701e-01
-5.081468370699877141e-02
-2.467681624734769166e-02
2.640235446539722364e-02
-6.591575871138465048e-02
-1.128818814033826917e-01
2.120410221488742628e-02
-2.340995153222289946e-02
6.937098310957562353e-02
-1.421142000715131838e-02
4.276650755912839164e-02
-9.942669187864795755e-02
-3.643625826844189980e-02
3.481496523879631932e-02
-7.472906455562862427e-02
-1.687978623890819957e-02
1.618849204148652479e-02
-5.781421173618947473e-02
7.137392150942339572e-03
-8.242645157835440384e-02
9.670715340278865368e-02
7.391940989378446847e-03
-4.373570506770067118e-02
-1.405047215286106543e-01
-1.094038220832998232e-01
-1.265527174763925351e-02
2.763408977258052096e-02
-2.524022662253496557e-02
-1.136751408297535237e-01
1.367755111407145119e-01
-3.582758189720670894e-02
-1.721922585896852320e-01
5.438174872667424220e-02
-1.334976030177927042e-01
-1.257166674224925174e-01
-1.397971410305892323e-02
-5.726397952749759379e-02
2.962890838354203041e-02
-5.756122832022923796e-02
3.861083293252891985e-02
-7.242648849484248363e-02
-2.724356277115344213e-02
-5.590449422530251872e-02
-3.213384331537994659e-02
3.249916165170911066e-03
2.255980024734589168e-02
-8.364556744181818326e-02
-2.408170346096357578e-02
-2.267945469324448085e-02
-5.057210935462674861e-02
-5.519633752696671836e-02
-4.125857860125673598e-02
3.539243158351672303e-02
-9.318270113668075671e-02
-8.198323342251109813e-02
-5.734407754787525235e-02
6.985179166276822386e-03
-9.589891115252323350e-02
-4.338718338943636788e-02
3.799313989983132273e-02
-1.400496493090205297e-01
1.563839250310137402e-02
2.230475187479148344e-02
-7.741211544838977332e-02
9.728801226310340939e-04
-2.686593071276799014e-02
-2.248422814457129090e-02
-3.877126554617256471e-02
-3.604006107965750799e-02
-5.404085638398738699e-03
-2.210059138994717107e-02
-1.755282510312019748e-02
-8.830246702301296213e-02
-1.103388685491022564e-02
-1.080829554567295653e-01
1.181269073838322678e-02
-9.466756884017236973e-02
-8.391389413988224744e-02
-5.162037794513548231e-03
-9.494092637573116333e-02
8.482932171285309519e-02
1.004915414022033819e-02
-6.887351018281191728e-02
-5.323087538080686909e-02
-1.364163023782536122e-01
-1.178762760993662916e-02
-9.645517229770790568e-02
9.058548235059485365e-03
-2.963304921702787295e-02
-5.647765329473632828e-02
-9.477203766459425457e-03
4.281076168207375438e-02
5.966506447343963848e-02
-2.638398016278056465e-02
4.199081383530501449e-02
-5.216830078860572317e-02
-5.550101729561368775e-03
-6.293658092524920256e-02
1.093575292295239330e-02
4.608146371174248919e-03
-4.118209200164518746e-02
-8.062946950856053618e-02
-4.702775596455706364e-02
-4.596874031114741785e-03
-4.373182618002582032e-03
1.457993640939682888e-02
-3.705848688721977147e-02
8.260928220218985429e-02
-6.409063055756013261e-02
-2.705876742877225474e-02
3.847090547383212600e-02
-5.672141081441727656e-02
2.927874147104320059e-03
-5.069269366892889539e-02
-2.317908732740250888e-02
-4.120338041505779147e-02
-7.862935510599543265e-02
-5.940657719265522024e-02
9.445263910522573580e-02
-9.358556843814758164e-03
-4.432707034879166536e-02
-5.450474749521477813e-02
-5.806961466037308117e-02
-3.483980425053669755e-02
1.378946808403530132e-03
1.241737963124791861e-03
-2.632083951070210773e-02
-1.449829462887701308e-02
-8.470635328247380635e-02
3.272809613289208441e-02
1.592901408713658096e-02
-7.821067858502614434e-02
-1.355127469506406668e-01
-1.077231592142675054e-01
-9.910614993631576553e-02
4.699329841882740610e-02
-4.213870800890427010e-02
-1.457488506103911050e-02
6.135196139269161880e-02
-5.903929622020316625e-02
-1.747971403044629168e-02
6.501864806933337071e-02
7.563715478282101445e-02
-4.162584527898620379e-02
6.995383408042785134e-02
2.206984609467025401e-03
-1.153911439537752964e-01
5.850114038217667234e-02
-4.472631277025132523e-02
-2.116957270752340206e-02
-2.860633064940771089e-03
2.706136494804708102e-03
-2.187506841606789119e-03
-2.641328641213405368e-02
-5.257535385333182709e-02
-1.738380120362675516e-02
-1.336916329518081925e-01
-9.293448373177563837e-02
-1.202573417095637726e-01
-5.113533854626620134e-02
-5.482350146326694235e-02
-2.448456720054981856e-02
2.031361375910984216e-02
7.171650844193365286e-03
-1.231293491492018027e-01
-1.023684176505449545e-01
3.925290764567340024e-02
-7.245384033896397347e-02
-1.402750380589007917e-01
-2.478674016647553630e-02
5.014498299929340958e-02
6.610761797971431708e-03
-1.043643136371706359e-01
-5.911493536932919957e-02
2.731020767650062936e-02
-2.927001689564589365e-02
7.968940394634817237e-02
-1.189530707974707363e-01
3.156711369671305698e-03
-3.405194697111957325e-02
2.649581264077506548e-02
-7.151604047463043512e-02
-9.972709711432964363e-02
-1.320343915603567134e-02
-8.291475837499494295e-02
-7.016525722636081375e-02
-1.062061849823633802e-01
6.828734716441120511e-02
-2.476767923050449127e-02
-4.839992384119067709e-03
5.517688826890142922e-03
-5.049818876305144782e-02
-7.918911571489477275e-02
8.387099752191594024e-03
-1.492362002609289584e-01
-5.352973108582849415e-02
-8.635655082643721447e-02
-1.440396455355001659e-01
-4.498735083786210148e-02
1.831796838093732380e-02
-2.377493514695676324e-02
-1.369408017496926561e-02
-8.012295292040255701e-02
-6.352567321795360433e-02
3.893458362940100531e-03
-2.187629418947664283e-03
4.362078483254242314e-03
-4.705467263046862747e-02
-5.629951488095367301e-03
1.060353562179165848e-01
-2.108601633911970537e-03
6.472213958903769160e-02
-1.088847964451240963e-01
-5.473298756903583612e-02
4.897228430334190502e-02
7.165504701711138125e-02
7.165161864194189052e-03
-1.052524198739960698e-01
-1.166610713713760704e-02
6.137026057194159417e-02
-1.064004493911303167e-01
-3.777775181691436779e-02
8.582287323487332309e-02
1.349810513172185374e-02
-1.435749673106728914e-02
-2.468035288058947202e-02
-7.403762367675717493e-02
2.220830397446001830e-02
-1.037094989559503716e-01
-6.913684404758232982e-02
-1.484336145896705539e-01
2.366120273833282814e-02
-3.826266662277007929e-02
4.803546272349461937e-02
-1.144432722927514468e-02
1.115251190720674759e-02
2.924417805221945013e-02
-1.392743297916218884e-02
-7.327654680616768612e-02
-5.635177097108753225e-03
3.475620997474635626e-02
-2.825435267689663590e-02
-1.567530087827050111e-01
4.345151671460167203e-02
-1.593705052446707515e-03
-3.083358915690947305e-02
-5.873582480902390240e-02
-3.989661832243329709e-02
1.143321466806002627e-02
3.642192824057184641e-02
-1.734572562236271626e-02
5.809363719779227220e-03
1.239219214401065736e-02
-2.530541024193245364e-02
-4.220708421753281703e-03
-2.550222951038611310e-02
7.080900925713813632e-02
7.941304405073601469e-02
-2.529718433900167082e-02
-1.801636474819063791e-02
-2.449536057882807302e-02
5.365287114684513456e-03
1.499041445203448154e-02
-7.391046124476326196e-02
-6.415033921749386560e-03
5.930205621356154921e-02
-2.090146633062536785e-02
-6.532771305782117399e-02
6.727835133474423072e-03
1.614611713227790957e-01
-9.275691312242950737e-02
4.585489491768430376e-02
9.807219532579312948e-03
5.981093753096674258e-03
-6.484611413890827014e-02
2.875175946786160883e-02
-8.815885039292087333e-02
-1.080403410024599331e-01
8.496420447210194238e-02
-1.159479200948987897e-02
-1.616803625236626699e-02
5.475917755308147561e-02
-1.350286256336964870e-02
2.201480896667832449e-03
-3.543230610868750713e-02
-9.611025687983099086e-02
-2.927096348348976612e-02
-3.486042340407095180e-02
-6.715329310890377768e-02
4.835300679017918990e-02
-7.771849314115229779e-02
-8.030060975613938223e-02
2.605175834757916808e-02
-1.290287450465161800e-01
9.841339738493357081e-02
-7.535785311409105847e-02
-1.269788232354198132e-01
-3.019381991634662640e-03
-5.875201312294301564e-02
2.058699843735652298e-03
9.970471295917660015e-02
-1.700256214774335459e-02
-1.283245316176397366e-01
3.531917696996035583e-02
-1.589178064610741528e-02
1.778574506960163906e-02
-7.758442246609727200e-02
1.340015161910426168e-02
4.727447590386011853e-03
2.492267152229787203e-02
2.763921148996038163e-02
-5.141313412446851111e-02
-6.106952605807202533e-02
-5.534465158762468667e-02
-3.614279449878521344e-02
-3.678576319514784143e-02
-1.992899529864706684e-02
1.137827770544706518e-01
-2.193956194907006278e-03
3.573756857492494526e-02
4.133333090208943933e-02
-2.514674912701962695e-02
-8.543729318585045751e-02
1.881185417220090916e-02
-6.024865773503380179e-02
-1.489243747532162654e-01
1.609652147834523400e-02
9.239247803640297449e-03
1.046127903640380746e-01
-1.893152013272371773e-02
1.455870616281681497e-02
-2.978865335636735751e-02
-8.334103625767506907e-02
-4.087054446920453804e-02
5.575020137659140312e-02
4.804743824041837752e-02
-1.214464829421402214e-01
-2.669236783349553457e-02
-1.239451652002172555e-01
2.499700194180386886e-02
-1.186022309800176533e-01
2.443783778562952022e-02
9.949284899279445260e-02
6.114896054859116775e-02
-5.936694503411817092e-02
-1.943383725734469103e-01
2.346509636640631280e-02
-9.684292888194602489e-02
2.477073961486001355e-02
-6.867767138588855291e-02
1.114683900243298442e-01
-3.216058836120135045e-02
6.110797453228158406e-03
4.418131929301068878e-02
-5.720417560960441156e-02
7.642241051632491823e-03
4.828015097101678171e-02
-5.847556010730514675e-02
-8.902460114040273986e-02
-8.019583241976638299e-02
-5.992198649697068336e-02
-9.305309813936549213e-02
-4.596941023193275300e-02
8.619769236303495563e-02
-1.644765343036803940e-02
-3.700370545202064099e-02
-1.027706513753651879e-01
-8.346020450113891820e-02
3.205840152842105023e-02
-2.644333884562053913e-02
-1.633254222278307174e-02
-1.383024475508861859e-02
-5.241522833804149878e-02
6.679560553421250158e-02
9.728676059945806642e-02
-6.265532076577688680e-02
-6.526703337013301832e-04
-7.931036184016435064e-02
-9.516220011419714020e-02
-8.190386378921898913e-02
-7.548251956882827407e-02
1.646099519593982596e-02
-7.826690708647664196e-02
2.775301648074846375e-02
-8.336115477245083227e-02
-1.004073645844819618e-01
6.383251604039535954e-02
-8.948830855334870271e-02
-7.575091365845355862e-02
-1.130948580480919258e-01
4.367802561906830583e-02
4.355027254907373191e-02
-1.178442023836218377e-01
-2.570395588973702419e-02
-6.668084699104297186e-02
-2.294802485641782297e-02
-1.101661836461103050e-01
4.597969151180372749e-02
-1.962115782583990012e-02
-7.112528050722204120e-02
1.051566615830467483e-01
6.844624835722989617e-03
-4.676406254867850054e-02
-7.881792874573588514e-02
-2.193075003636796652e-02
1.579263632872277001e-02
4.037181110790943883e-02
7.733811330108365800e-02
-8.856851908561787223e-02
-8.886988669995914830e-03
-1.829436430617222692e-02
-7.188915780093010910e-02
-2.325460249701149715e-02
-4.023999222772738776e-02
2.861190030691821221e-02
-8.002769501184678336e-02
-2.888849632278495810e-02
-1.077361530849951510e-01
3.818531510875156770e-02
-8.711939556486116010e-02
6.436567104836259101e-02
1.946407817522942049e-02
-9.481420473440048402e-02
1.214608992337955391e-02
-1.858765940167107084e-02
-7.840820941919153519e-02
-3.640248586135471504e-02
6.791407897821603867e-02
-2.642347948420693815e-02
1.295977417027379503e-04
-7.800720566160748715e-02
-6.115464107950720207e-02
-6.490582332041011648e-02
-1.026473753816654066e-01
-3.096006461444799577e-03
-5.053889589718272429e-02
2.487402656851395166e-02
-1.769705381248136769e-02
-1.200462025342396849e-01
-1.298624687856355688e-02
-1.069263356010551336e-01
4.991752619192805357e-02
-5.523906438802365232e-02
3.351738199252461692e-02
-1.595874792293834263e-02
-2.435599796587583493e-02
-9.939612920344839675e-02
-5.148389507509762431e-02
-4.905052944317947472e-02
1.886408061706270137e-02
-1.588990482597801290e-01
-1.132647729070358853e-03
4.911962578406856711e-02
-9.013648863478009032e-02
1.240963932428280035e-02
-1.628249921376327680e-02
5.473617522479452130e-02
-3.736748264025542554e-02
6.151599210107358811e-04
-1.583257885254862884e-02
4.329456216162341081e-02
-1.369778218242802097e-02
-1.379073527487325312e-01
-1.557597483419345952e-01
-3.897001344158473185e-02
-2.816962969558420207e-03
-2.206211924016113490e-01
-5.531631024904961474e-02
-6.092600082101327919e-02
-7.118303373303187798e-02
-5.373915756539639904e-02
5.989892796129177993e-02
-9.983438309606694483e-02
-2.948342445145851753e-02
-5.698181688092916926e-03
-3.723120180240362120e-02
-8.086503985198919067e-03
1.307360306879730774e-02
-1.304156360488288634e-03
-9.629779020950608726e-02
6.297411924543967754e-02
-1.367148714512806534e-02
2.141859479972955602e-02
4.235203955184494579e-02
2.811044574031824894e-02
-3.518091480596679393e-02
-4.769359826006699249e-02
-6.904032494299477962e-02
-5.156546158135940500e-02
2.160034091323646821e-02
2.300934324891227775e-02
-4.408047534059604533e-02
-4.851808385646751154e-02
-8.064947291507022775e-02
-7.105295243505460601e-02
8.003724458520749402e-03
1.612770015755102260e-01
-1.971841613738284805e-03
1.021986477569001087e-02
-5.104245014026637106e-02
4.819233081217544346e-02
-3.117950025778899736e-02
-7.816001814482416432e-02
-4.205934569894667630e-02
4.289022740314026721e-02
-3.974473649641656336e-02
-1.209655795482582757e-01
1.287457021723131638e-02
-9.201194592945059758e-02
-2.913115198828279684e-02
5.994671779381180454e-02
-9.558707390372531143e-02
-1.612048262663767079e-02
-4.281267988060248261e-03
-6.016455995931777739e-02
-3.444924567413176156e-03
-7.510896780277806495e-02
-8.124626758502411297e-03
-3.071176845074108028e-02
-5.264922058101536434e-02
1.391370398630738942e-02
4.047344096601224878e-02
-8.792088947887152436e-03
-6.811277931087252047e-02
2.134279782375194875e-02
-1.885344507833918229e-02
-4.406941846243066924e-02
3.104557590396030131e-02
1.767675060502024026e-02
-1.325340993802104003e-02
1.920437626486365054e-02
-5.098388235151459641e-03
-4.441689151882233927e-02
-7.937063732197185972e-02
4.627421611884761227e-02
-1.668261383375742660e-02
-1.325207521901289147e-02
-1.229754364277472478e-01
5.755099825612577241e-02
3.728990457497238179e-03
-2.981267892834894850e-02
-6.864954646854536102e-02
2.324408024477566878e-02
3.204037974340238210e-02
-1.198682450845467776e-02
-7.664941663654846471e-02
-3.196000006295220824e-02
1.476581586620002605e-03
7.161252818392750815e-04
-5.858624762957897331e-02
7.985136103825051304e-03
-7.303227263694805904e-02
-3.008042791697375026e-02
3.370953987252751222e-02
-4.186917486941844901e-02
6.288687498981207491e-02
-6.043249711603773666e-02
-7.540523551341193334e-04
-7.934675946471655972e-02
3.345964751795971469e-05
-7.008845571965453825e-02
-1.107730111896900738e-01
-6.555548503843319774e-02
-6.611615737995463205e-02
-1.326006243999201251e-01
-3.480625370650776429e-02
-2.367761230409425391e-02
-4.550013241155415056e-02
7.204951720429904338e-02
-7.008938816497445323e-02
-1.747895768847650133e-01
3.447544149964232741e-03
-9.113622549191000011e-02
9.494267904202732811e-02
-4.391496911875804321e-02
4.863250867899873708e-02
7.053226007733069680e-02
-2.510547924760861416e-02
1.699257128391781779e-02
-1.044572640184362605e-01
-1.001821505457866496e-01
-9.893870652314179504e-02
8.483162967155423451e-02
1.219569107079252271e-02
-1.128009885146787489e-01
-8.506438060277040150e-03
2.142964572102026496e-02
-2.874546925242424042e-02
-7.116676546403438719e-02
-4.687610464829525952e-02
-1.588543002441884788e-02
-7.206100916546005763e-02
-4.741077121295649011e-02
-1.112803893381246606e-01
-5.716409976860147013e-02
-1.735299705435627005e-01
-1.713665437737125000e-02
1.507313990415199909e-02
-1.111116448547301919e-02
-3.969626310587472118e-02
4.503512390755873979e-02
-2.740752495595531746e-02
-1.288071961962454492e-01
-3.377462736939304544e-02
-1.357079909025775133e-01
-1.555859001715889818e-02
4.092898706453653584e-02
-7.288235213395344303e-02
-1.363534245238185449e-01
-5.833076409227175990e-02
-2.420280216097396228e-02
4.575882691979091255e-02
-8.271074634126384870e-03
-3.864311479384921477e-02
-3.446922981032667782e-02
4.189393797899462063e-02
-1.484387597978580331e-01
1.051349202286865070e-02
1.137113428463530293e-02
8.317979885972860699e-03
4.354596463365469766e-02
-8.369066084826737306e-02
-1.479350489143592129e-01
-1.406886877331611774e-01
-7.103540106528395681e-02
-6.338233597025516586e-02
5.852608274402255895e-02
-1.350915657859749208e-01
-8.923339995267819125e-02
-1.070905346939824421e-01
1.536410051567189267e-02
4.301621121402741943e-02
-6.766982499965339126e-02
-1.269579639130860582e-02
-2.528344329377525679e-02
5.091399675305933320e-02
-1.181035887052080680e-01
1.112432855771937172e-02
-5.125560760543947797e-02
-7.906865272737730044e-02
-8.527987302439439532e-02
-9.481200080285663578e-02
-8.012754740630181893e-02
-3.818404385480227842e-02
-4.694998103479779139e-02
2.553552166513460217e-02
-5.954100985966057774e-02
6.544696574920315368e-02
-1.736075108740463627e-02
-8.695485555050039284e-02
-2.146880675727166343e-01
-5.943136616766815650e-02
-4.448336623732343509e-02
-3.456470226790590849e-02
-1.837303633528370450e-01
2.871594794047411733e-02
5.012528631493077397e-02
-8.084724054946645921e-02
1.560050094094788363e-02
-5.968011851127012768e-02
-6.078207415702905486e-02
6.937814203452687123e-02
-1.216636127705058440e-01
6.754852601802453782e-02
-4.973016505071643605e-03
-7.248962612912604464e-02
1.399871988903018949e-03
-1.267893863095211626e-01
-1.382421183014542476e-01
-1.312411387903036075e-01
-6.212293392786337465e-02
5.530142710428815472e-02
5.840526773169286805e-03
1.110853262177301931e-02
-8.634960228533140880e-02
-5.898429375140390452e-02
2.690937317626946115e-02
8.209012020676507981e-02
-7.056762145428857602e-02
3.294509240814665757e-02
-3.493653333903785213e-02
-4.181991104356643646e-02
-8.773185841278945130e-02
-3.026552764753749972e-02
-1.661315354929822005e-02
-1.047863861713758671e-01
-4.497170469082985983e-02
1.064254850423967530e-01
2.125882915248828581e-02
2.171995221517234592e-02
-4.913015037462361428e-02
-1.101630094145484989e-01
-7.039425474559164730e-02
-4.987563203585346217e-02
-6.764674552113889017e-02
2.308384982401511312e-02
-1.805234424751423622e-02
-4.400029316896054282e-02
-3.247251054762086142e-02
-1.248631706872678710e-03
2.839493683018292497e-02
-4.925705311202395291e-03
-3.832960336864168344e-02
-6.242882707864814279e-02
-1.380217333572746896e-01
-6.377799693571353790e-02
-1.179224607208068654e-01
3.531989922913429669e-02
-8.679314320696981944e-02
-6.008713814817334686e-02
-2.796719789121150657e-02
-1.185802512379226376e-01
-6.131648191747764848e-02
-3.542561652931972699e-02
-1.715328538867863864e-02
-1.056706992785702015e-01
-9.443544369733432309e-02
-5.294279940372838972e-02
-2.927036171205436507e-02
-1.159376131670692839e-01
-6.173769949553926939e-02
-6.288406678559330110e-02
-3.026362119229442094e-02
2.778044848470804726e-02
-1.163109893841342279e-01
3.136917568040455129e-02
-5.262403182601614604e-02
-6.533704513512610113e-02
-3.379205567222653972e-02
2.470579167582682284e-02
-7.864968890844843685e-02
-2.768368297023953914e-02
2.550709902026384538e-03
6.389958030409437217e-02
-2.919725878429198229e-02
-5.324962841176155565e-02
-2.829145060933708003e-02
-1.406777169671262206e-01
-8.882873914229422185e-02
5.580525519588186434e-02
-6.841922804230765598e-02
9.274084695717905308e-03
-9.589039945991326142e-02
1.009805125856372693e-01
-1.051838335564690419e-01
-1.762743546490844540e-02
-1.072375216481260551e-01
-1.981158502004129462e-03
9.350113101421352046e-02
-5.270964899581698226e-02
1.846658912149458376e-02
-3.416897380522743426e-03
-1.474933738445162179e-01
-1.898547414523216528e-02
-6.177716724151256084e-02
-4.376095270557067013e-02
-5.549490250549024561e-02
-1.343720955816175566e-01
-1.295255261239179057e-01
-1.418235798144080739e-01
-7.654377189578653873e-02
-8.634982172689341373e-03
-1.345429386194952337e-01
-2.692070283327163346e-02
-3.961001571386794928e-02
5.844760383517253605e-02
-4.953008322874434544e-02
1.525130650188485232e-02
-2.928942235976755501e-02
2.780767908688434875e-02
-5.467441341161602408e-03
-8.612719335419279088e-02
-9.328071847168110942e-02
-1.075824679797705991e-01
-9.594832801381091014e-02
-5.286896498557643216e-03
-1.025030651979401131e-01
-3.443149232512953545e-02
-4.939816361870637967e-02
4.761439355841887155e-02
-1.007914311778277359e-02
-9.176920365035290406e-02
-9.219282532040626310e-02
-2.542945242643078127e-02
-3.984509523423489241e-02
-2.111937649878511958e-02
-1.466120654470429718e-01
-3.358876341375568314e-02
-2.297289353294686143e-01
-5.901455977818018117e-02
-2.892717211520582851e-02
-1.363354721917722223e-01
-6.702079019045278918e-02
-8.378995229959221303e-02
2.373598159034191399e-02
1.438919940394712584e-02
-1.905416132000935237e-02
3.963773003843480691e-02
-9.405912211667559475e-02
8.197383120824015823e-02
3.839333542032959123e-02
3.653625121010430077e-02
5.878615590857153017e-02
9.823865498660095188e-03
-3.141001448230162918e-02
-1.290465100770346318e-01
9.276054176849872143e-03
-5.362577539034748576e-03
-9.454983299901903449e-02
1.035275054872796495e-02
-8.135218286180455338e-02
-2.498025888420306664e-02
-1.017870210416290805e-01
-1.063815430033409129e-02
-1.417194691970336817e-01
-4.845098256076824095e-02
1.204296444531613962e-02
-6.210246589024104313e-02
-1.208630838096703686e-01
-7.790126272661690443e-02
-9.160435002813023531e-02
-7.106499132332130819e-02
-6.265895129974529028e-03
-3.861299265590065199e-02
4.471172247160846991e-02
2.618783121716181453e-02
-7.914381569406854500e-02
-2.815352465675847668e-02
-1.804479840383184930e-01
-5.860878361792004609e-02
2.018666112002022103e-02
4.779734224697373274e-02
-9.698209511735056410e-02
-8.625828503728615038e-02
3.106075408130823043e-02
-6.200559889542994058e-02
2.802191119825396884e-02
-2.538863948143011556e-02
3.458916394485226503e-02
-2.735863573283667770e-03
-1.135277595534656125e-01
-9.909287852824355536e-03
-4.490862940809145498e-02
4.528843338092976983e-02
-7.844079523069837079e-02
-6.236544254277168187e-02
-1.264140564189743798e-01
-3.256742214355206472e-02
-6.302148162307677492e-02
-6.413715468986468105e-02
-1.026682625053695029e-02
-2.746028669022084270e-02
-2.573112557613128210e-02
-3.846951166203371048e-02
-7.874771640039487930e-02
-8.516532656627209819e-02
-1.965891925910312824e-02
-9.298431370926108636e-03
-5.733192456729526570e-02
-2.774775449957004453e-02
-1.416755487108566913e-01
-6.999457280973285511e-02
-1.189930050554196678e-01
8.575963790778370552e-03
4.237969190861712310e-02
-9.430894601709076397e-02
3.841691800297208914e-02
-3.911847747700385181e-02
-1.053366311110875558e-01
4.616114393113197878e-02
-9.586777065730876790e-02
-1.381190387629787908e-01
-2.862118151018763768e-02
1.473111604060568271e-02
2.041518396400786306e-02
2.118147602202188895e-02
-7.539442844045589343e-02
-5.720163415131825080e-02
2.124452677692336561e-02
3.781883787769335648e-02
-1.583939449123237808e-01
1.219083875538054355e-02
3.280045737425681118e-02
-2.991183171320981049e-02
-5.549225841355174410e-02
-9.366952532588049621e-03
-1.033591329382460983e-01
3.977661639239434346e-03
-8.664677607227161404e-02
-8.718641664851350948e-02
-7.886623697406268743e-03
-1.160463207289130633e-01
1.321341252729992151e-02
-6.167444794067393488e-02
-9.532201362083778107e-02
-2.921013894682819578e-02
-3.327880768981915979e-03
-7.606508348373690331e-02
-8.094747503304551561e-02
2.593338850526484898e-02
-5.409651839226020664e-02
5.175872759175954158e-02
-1.660779401980972403e-01
-4.732784082586605212e-02
-2.370043512684839176e-02
-1.369592598241502202e-02
-5.238442650255609873e-02
-3.334739843551740024e-02
1.753590283854072202e-02
-2.767698743415079876e-02
-3.544745307322014899e-02
2.989729146856287892e-02
1.149747841103468046e-02
-3.730754144651862725e-02
-4.734261186827071199e-02
-9.300363971023233034e-02
-1.119076112787884270e-01
-7.771131503769047877e-02
-7.855852840308834295e-02
-6.854259478381127813e-02
-1.149721147165174012e-01
-4.107898562561999173e-02
-4.053434650678677115e-02
-4.212901653903931842e-02
-1.374795483963027129e-02
6.704332566347098905e-03
-1.227378925970012274e-02
-7.977590218450963944e-02
-1.193452979847376971e-01
-7.240362706796251921e-03
-8.462043258100360177e-02
6.783046569744409504e-02
1.463785500683274614e-02
-2.963677795736553711e-02
2.481790121488590753e-02
-8.459914600922582850e-02
-9.728454294270356961e-02
-4.039816829969191531e-02
-6.732284601142179969e-02
-3.312383678551098637e-02
-9.671418393375551259e-02
-3.379270582474489838e-03
3.509835959376117389e-03
-1.536520615141142021e-01
-3.357006141175397640e-02
1.232096887120760417e-02
-5.808768704612074507e-02
-7.484237864988146915e-02
1.365549718566726189e-02
2.232954383474267807e-02
-4.073615857261879414e-02
-4.122211814709189626e-02
-1.142121622320224766e-01
-7.116828452723680809e-02
-1.312316094988345561e-01
-1.918470985655180289e-02
-1.734593788070637466e-01
-1.028535200724588344e-01
-6.231603976408170084e-03
4.585694712206499907e-02
-4.796619193330379366e-02
-1.020202701754755886e-01
-4.024943320315189921e-02
-2.955404580973700762e-02
-2.435268453684512335e-02
-1.041042019121343892e-01
7.132701375501557337e-04
-1.275946219378861490e-01
-8.173813514196244870e-03
1.250047934159894715e-02
-9.660045990878191047e-02
-3.868699206575537675e-02
-6.572598210614942482e-02
-5.187724007919793795e-02
-9.154610314919221781e-02
-1.144679465560159357e-02
-5.422737356025464361e-02
-9.766206347891223660e-02
6.506358700830376651e-02
6.157886370226822725e-02
6.018148295877125131e-02
-4.648277489464038882e-03
6.959525070239835909e-02
7.064810766675209963e-02
-4.394955270105243422e-02
3.443421406877417070e-05
-7.405538772965580829e-02
3.252367806333589240e-02
-1.080128758449198784e-01
-7.364271229840284316e-02
-6.969947797528980998e-03
-2.736140740028148929e-02
1.194481460037874303e-02
-6.800185482149288807e-02
-5.919238596355929326e-03
2.993092807876444189e-02
-2.903240122019355197e-03
-8.474878967030530230e-03
-4.782642740446745033e-02
-1.711861752656114108e-02
-1.129863268431007400e-01
-1.687226971788147456e-01
2.953651016027663764e-02
-4.283547596275030095e-02
-5.232451049381665192e-02
-5.661056781915273228e-02
-1.895065216675858449e-02
-1.730700432261043920e-02
-1.181652314397727138e-01
4.333597738093425411e-02
-4.210022461632188101e-02
-2.772816313710986524e-02
7.860520045530013100e-02
-1.295811025193198129e-01
-9.568373683082700976e-02
-1.223856312502032001e-01
-3.200079493315904217e-02
-8.412964687735241531e-02
-6.552971026636852936e-02
-2.851398916967818470e-02
-6.449248477107288879e-02
-8.129493933371724490e-02
4.614513938278531034e-03
-8.615616288447728796e-03
-3.112814774858710040e-02
1.083692398789271039e-02
-3.922731917818329805e-02
-1.800623704541252368e-01
-7.634913251549042823e-02
-1.237787321080561914e-01
-1.235455880858686156e-01
1.121711489586132982e-02
-9.843711211355513080e-02
6.876868493159263296e-02
1.362852051515237549e-02
-1.360894317512406082e-01
6.579436320164579188e-02
-4.632046783097438364e-03
-8.778829960777305430e-02
-4.705344421325211718e-02
-8.085876547124120836e-03
-4.253238840099521356e-02
-1.010019549951812409e-02
-3.854608572998824423e-02
4.633860133909036005e-02
3.239850372529765044e-02
-1.250317860084475818e-01
-6.451568920792354056e-02
-1.300770979475404099e-01
1.082341107262191696e-02
-7.635286552291635498e-02
-4.405968847348458450e-02
-5.381564528324193214e-02
3.234824107418664968e-02
2.496526758706599930e-02
5.062883923834356203e-02
4.457070945160652303e-02
-9.572213819482613961e-02
-6.429286442803631985e-02
-6.045974222401177822e-02
5.482298826951754328e-02
-2.969498956460013203e-02
-4.065457572964194244e-02
-1.655598041883177621e-02
-4.438746015040202081e-02
-1.133834312794239525e-02
-8.008850118254091932e-03
-4.698518055091548129e-03
-3.749886366011424138e-02
1.899277550630937002e-04
4.086710156767007357e-02
-1.252767320934553841e-01
-1.080869062655834961e-01
-4.464085769927634249e-03
-7.129471911256861361e-02
-4.531881539797594227e-02
-1.790898456793161009e-01
4.696591337543021272e-02
-1.756573114211643430e-02
-1.401898494481869095e-01
-8.676195788974026130e-03
-3.672333940551316539e-02
-4.110805191132833880e-03
-1.230882085267628987e-04
-1.747321686862244594e-01
-9.117669618127749454e-02
-2.925319473380543628e-02
-7.995634267250185251e-03
-1.134746519502472482e-02
-9.041297012186996426e-03
-1.293521141987158951e-01
-1.573321011333686237e-01
-9.733612170654168394e-02
-8.042513171950291251e-02
-3.313288426334336234e-02
-4.027160818121100494e-02
-1.432170997313745864e-01
-1.299240498021825285e-01
-3.697766792937908636e-02
-5.661923309193914178e-02
-6.652364710032121486e-02
2.287944121932170179e-03
-9.614201946460684822e-02
-1.086340727712202352e-02
-2.923958393933652564e-03
-1.111613008069119585e-01
-1.310752317404205447e-01
-3.049315215390258071e-02
5.298021263080835569e-02
-2.506401422327129980e-02
-5.362339696676311773e-02
-1.023635438335814551e-01
7.782148480487321995e-02
-8.612294901969888561e-02
-9.185517699088528720e-02
-4.237391629278583483e-02
-2.513081422626783565e-02
-1.241390589104773845e-03
-1.362699259391092765e-01
-5.220184157069949343e-02
-2.804391670609047635e-02
-4.302486374021126381e-02
-6.759786091528242891e-02
-7.921851237808488766e-02
-4.106910862772024384e-02
-7.024575405149560692e-02
-1.056107101551495980e-01
3.379662353661887220e-02
-1.186647406293221962e-01
-1.443343011327392345e-01
-8.978666771994019136e-02
-1.428905339413905897e-03
-3.351758334562214559e-03
-1.918655262260253458e-02
-3.750679419923760166e-02
1.282530307985770696e-02
-2.648528629594701714e-02
-5.778296314800515643e-02
-5.407451465945793678e-02
-2.577666240226793651e-02
-5.375530864124326846e-02
-7.308819916316523779e-02
-1.826855474235464585e-02
-6.940513166677843293e-02
-1.193652839872439003e-01
-1.233028014111001019e-01
-5.810538391308150280e-02
1.236752683132876299e-02
-4.937769989768472229e-02
-4.590172221266510671e-02
-1.083289819272206245e-01
-1.776688708318868021e-02
-8.754918997869261255e-02
-9.739131187656012434e-02
-3.942798298209400365e-02
-5.705708215944956668e-02
-7.586644063666519999e-03
6.240113822110453928e-02
-6.999714638060304528e-02
2.123617810340832843e-02
-5.610973816376821355e-02
-3.330741454574859955e-02
-4.576106966847944685e-02
-6.480696026230667317e-02
-6.622817038619507879e-02
-4.455841717920033113e-02
-4.315168149368538153e-02
-1.272439097670417796e-01
4.366057082508936760e-02
-1.442435625998362420e-02
-4.295693633074100515e-02
-4.136364202524702577e-02
3.942807061842608374e-02
4.000816888468448906e-02
-1.306404959284965250e-02
6.403958820296570820e-02
-1.154047397607113751e-01
-1.580077266225628566e-02
-2.490441759225967694e-02
-4.969438218369910676e-02
-6.725271166257425215e-02
-3.511192144925123076e-02
-8.798423929831052093e-02
-2.159590960474474727e-02
3.940435406931971918e-02
-6.648116917995179620e-02
-5.090111133811712346e-02
-7.758054961238715352e-02
2.994631709010906612e-02
-1.153076914717905133e-01
9.900338545748364749e-02
-1.133118999464166436e-02
-9.138597985193365469e-02
-4.122158298203081744e-02
9.966898156046789803e-02
-4.937498115618991351e-02
-2.197508456432197346e-02
-1.118118071547460346e-01
-2.866897474361247006e-02
-1.076128055238726872e-01
3.710257939147838802e-02
-1.161868701700202212e-03
4.618647797393270193e-02
3.090690028466856407e-02
-1.410945890951824724e-02
-1.687949154849406608e-02
7.305464485991185197e-02
-2.662916435506332627e-02
-1.020575281259827605e-01
-6.816857045336829901e-02
-1.427161742875196204e-01
-5.775836046006317670e-02
-5.241650211560622274e-02
-7.988730459197973532e-02
-1.216530939646893461e-01
-7.597101650375039095e-02
-1.183887763896818435e-01
-4.234983076874829916e-02
-1.186969468929382765e-01
-8.205407834236070480e-03
-5.059437351403983651e-02
1.413785454140585943e-02
-1.732815153580062606e-02
-3.930533187586954941e-02
-7.241195597973164311e-02
9.204072843669138665e-03
-9.282721249944303390e-04
-3.443057526939743290e-02
6.558082537083747068e-03
8.769226662035621827e-04
3.495175582001230213e-02
2.739374359401080660e-03
-7.527466512899735895e-02
-8.798675082346971155e-02
-1.612926828346185337e-01
-1.796252793677165574e-02
-3.929274745267238855e-02
-3.713531369878463051e-02
3.085655147021947736e-02
-2.067580574892464301e-02
-2.224676552238430416e-02
-3.248732186139898642e-02
-2.408306537789093107e-02
-3.139931415475537974e-02
-6.612576458056859674e-02
4.972577988302751689e-02
-7.245881697465419991e-02
-1.252753200439735886e-03
-4.598533695338476168e-02
-5.307589095930539957e-02
-4.794722908671247841e-02
-3.457239538016465552e-02
-3.986199638293416031e-02
-1.060373310632103591e-02
1.841905000383641314e-02
2.458627517300174259e-02
-9.046916339331396995e-02
-2.719732850473996835e-02
3.201768193367485194e-02
9.057973940345058483e-02
-5.024916507206510230e-02
-7.559249774756290896e-02
-6.537391874740042241e-02
-6.745267134293338185e-02
-5.172472531353363573e-02
-6.178670882171339446e-02
-7.190440175621157226e-02
-4.944898933334447577e-02
-4.734246891685677666e-02
1.292747023260232102e-02
-2.674065631060700346e-02
-2.655829200427837350e-02
-7.420980457456464834e-04
-1.824464583974559628e-02
7.479399325107476126e-02
-6.776013689111137772e-02
-1.188600208396402291e-01
-8.810414525161223975e-02
1.136383417222626944e-02
-4.395640988906301255e-02
-5.617642316571948985e-02
-1.137843026479537084e-01
4.201904951656439645e-03
-2.222414119219981096e-02
-1.732103083273931615e-02
-1.065191027035885113e-01
-1.556551460086691256e-02
-4.854297390890111724e-02
1.512684808675637121e-02
-3.731085233856318989e-02
-8.031255740690793066e-02
8.036965534777014419e-02
-8.925739461934527330e-02
-7.756753430341192801e-02
-1.849903217684142551e-02
-5.366507995392335445e-02
-3.640609379397920925e-02
5.641005786977387054e-02
7.850256251384210571e-02
1.596486232250819703e-02
1.638735837726230590e-02
-2.072203254633434022e-02
7.564978028488883455e-02
-4.211317749173517505e-02
-6.468868586921160124e-02
-6.540621745024802203e-02
-1.806779605188655463e-02
7.748102417623739177e-03
-1.293318497448641205e-02
-9.115490062536737992e-02
-5.330222270679199625e-02
-1.660985768107757499e-01
-4.243949308405698881e-03
-1.166276190929738388e-01
5.269138650072046140e-03
-1.066080513509705310e-03
-2.524042052056189867e-02
-1.476366305130402401e-01
3.148505752469385466e-02
2.571388641677952824e-04
-4.570072652296443272e-02
5.144846222848733358e-02
-4.983969609504840248e-03
-8.726341598663280019e-02
-7.582407493902103279e-02
4.572452180899308841e-03
9.997105102251176156e-02
-6.045511404405085748e-03
-4.352019211944690297e-02
-8.219044832517098664e-02
-2.041575594705004760e-03
-1.146970706813197072e-01
-1.089925023750427241e-01
-8.973322722500785484e-03
-5.398805082281274426e-02
2.556480954977311676e-02
2.286879396473274345e-02
-5.509841935898106280e-02
-5.939771537600651435e-02
9.111567061580867766e-02
-9.084301761310696610e-02
-2.914313666663374477e-02
-3.748906985907545647e-02
3.488869421235607504e-03
3.784140912969016779e-02
-8.086929276904254726e-02
-2.873174759547584764e-02
-5.641273405210947556e-02
-9.810469688562942214e-02
-1.857433424759390161e-02
1.836022652575509603e-02
2.329768479081373300e-02
-1.731670873192188154e-01
2.159703002869001274e-03
-7.550673925186270063e-02
-4.611101604696164064e-02
7.278738070362587853e-02
-7.787852795678076867e-02
3.339768829706050990e-02
4.013179229131590836e-02
4.148823821046298405e-02
-6.817808509914492776e-02
-7.408697999338903495e-02
-2.284685311598223800e-02
5.114648450772448299e-03
4.000303596395349270e-02
8.107059452526688137e-02
5.220417374296731916e-02
-2.340660309727847152e-03
9.071777397305336166e-02
8.481641365355735429e-02
-5.909075470292141086e-02
-6.554711800709604047e-03
-5.292723375542527503e-02
-2.409729203642294731e-02
-3.021554345174875048e-02
-8.936558984356567439e-03
-7.929466625320762130e-02
3.347728547447411523e-02
-3.446185051577331515e-02
-5.073130987331492953e-02
3.678827471143102101e-02
6.504189998985858423e-02
-3.946131103956931202e-02
-7.823166946696563651e-02
1.426429259197911636e-02
-6.569950193832634067e-02
4.939633515139106590e-02
7.804639176896779884e-02
-6.933489663035720223e-03
-8.742413694568207383e-02
-6.016402370652358667e-02
-6.151707427946315199e-02
-4.789321067969599943e-02
-2.210141449494840149e-02
9.179411902839594919e-03
-9.655828404708370963e-03
-1.329177070759266499e-01
-6.845968816742832586e-02
-4.754480849742034193e-02
-3.888682171202352544e-02
1.147224645398384202e-02
-4.206351009125562646e-02
-5.205050716032169622e-02
4.680096659374264299e-03
5.121269131003086672e-02
-9.643879494322339305e-03
6.454664751218232299e-02
-9.565511673241776369e-02
-1.070964097755134209e-01
5.964956206320098236e-02
-3.681303697196219860e-02
-2.301150357351562648e-02
-1.203731917715416405e-01
-1.582113765974015387e-02
-6.016009586911124848e-03
-9.218818669098888252e-02
4.159243805091115270e-02
5.251793087367188223e-02
-1.501984990822414004e-02
1.167831175131891705e-02
-6.905920800716724983e-02
-9.464894866145042579e-03
-1.303791763856275709e-01
-1.539266959240692678e-02
-2.089983047987862760e-02
2.238152964474319356e-02
-3.835551629173988147e-02
-4.369251301668641146e-02
-1.044310006558563930e-01
2.950001187128603250e-02
-3.820470569699774971e-02
3.681913813914872852e-02
-2.632667808600736362e-02
-3.692514872449104753e-03
1.834090321815885077e-02
3.853089343789798532e-02
-7.502872548910044515e-02
-6.928869912902727024e-02
-8.079495549271576912e-03
6.736773704651931316e-02
-2.697902144335604518e-02
-1.465269867931780212e-01
-2.108638466106240708e-04
-4.543321867551068649e-02
9.980266623955734093e-03
-3.546385740478579657e-02
7.797325283710298226e-03
-8.857035157771180056e-02
-1.490948998359302446e-01
-6.133991225572115596e-02
-2.505020685368899644e-02
1.709842848553693243e-02
3.694955266769238411e-02
-9.202907460878972934e-02
-8.500817907827601383e-02
-2.811344320569163918e-02
-1.175936161051819168e-01
-1.100376346060438215e-01
4.288457445774764010e-02
-9.622915961427937204e-02
-3.125375896633782180e-02
-3.920138456147037598e-02
8.876477639585052259e-02
-1.236402780758505265e-01
-5.614710695708780702e-02
-1.330629335581066941e-02
-1.679170442358712823e-02
-7.770810715653554690e-02
-7.354383265663250180e-02
-3.267280945748227833e-02
-2.609509349143406334e-02
-7.994458745984202655e-03
2.531312683938957697e-02
-1.252369933328772722e-01
-4.409097413711371427e-02
-6.330603390068201275e-02
8.710000533467042103e-03
-5.408038581875195677e-02
-6.144360660671668861e-02
-1.178932743122193677e-01
-1.206697721408800661e-01
4.051604319326135295e-02
-2.884324365770111684e-02
-8.348819011251462641e-02
-5.671501979726930459e-02
-5.855290660106560879e-02
2.883895762407470351e-02
-4.874542590193724212e-02
-4.085678240724693877e-02
-3.675789491256449548e-02
6.725313334626464856e-02
-5.299541363891433626e-02
1.307825473538269320e-02
-6.840522784216172825e-02
-1.132203392503523809e-02
-3.983690726626550049e-02
-4.967360620206238281e-02
-8.588102113885444366e-02
1.321933962429259340e-02
7.900638178682317658e-02
-1.941202807120709709e-02
-6.268633862574060633e-02
-8.631443745096216424e-02
5.144632057363719702e-02
2.290994163065034755e-02
-7.698147047663589024e-03
-5.549044571983683533e-02
-1.723280075747428072e-02
-7.464724413102089007e-02
-7.938009344626721642e-02
3.084914515145242495e-02
4.672269323390000617e-02
2.198034305118541296e-02
-7.588200871223374500e-02
-1.152041371105538316e-02
-8.046713285756847134e-02
-7.641175000619492008e-02
-1.552388537958372394e-01
-2.065934324149253792e-02
1.204099570203415182e-02
-4.955804876949504445e-02
-1.821631046685514774e-02
4.842411030258719773e-02
-2.044866558819226632e-01
-4.879337580987887224e-02
-1.118240375428560841e-02
4.160655084487741712e-02
-7.334435758602113331e-02
3.748963776659700042e-02
-4.433920528232122155e-02
-5.420683278623237428e-02
-1.155793626260525064e-01
2.321411132872461258e-02
-3.420958910038426892e-02
4.828926991905820726e-02
7.490729669836735348e-03
-7.312709012504628979e-03
-5.779004119887469482e-02
2.803312913443111246e-02
3.181810821091470010e-02
-5.047834188655742071e-02
-2.463656010004807925e-02
-2.351810399483279801e-02
1.341834202467784287e-02
-4.108949015123820880e-02
-3.965989377097602075e-02
-6.873984565963228710e-02
2.434472101673643141e-02
-6.751086283386684150e-02
-3.534205974731895877e-02
5.148903425464423922e-02
-2.059005587359093864e-02
-5.356429495351574394e-02
-3.920440963628592235e-02
-5.994023241799331658e-02
3.911296816403992890e-03
-5.413006374866510123e-02
-1.606738251658816966e-02
-7.230747597058008458e-02
-2.497563183344787135e-02
-9.725926296535028492e-02
-2.526314284658966527e-02
-9.564946461385788468e-03
-4.417718326369834275e-02
1.150484823898179944e-02
-2.718155824021559891e-02
6.521163126428045076e-02
-6.434704170034979964e-02
-7.225250292867528741e-03
-6.643706016438237494e-02
3.367899052697850143e-03
-1.316962102572714344e-01
6.997437775392910397e-02
-1.712917217427052663e-02
-3.312438845279749855e-02
-1.297313514552998325e-03
-1.005247169731142143e-01
7.089244617879018537e-03
-7.294989577693269944e-02
-3.843936203900143872e-02
-3.920832794032565877e-02
-8.212082634845636886e-03
-4.624291849340361055e-02
4.676511517512475097e-02
-9.315425547102880802e-03
2.307872777847252976e-02
7.803282791764988569e-02
-1.230859867694104465e-01
-1.047810844784579365e-01
-5.724295554207701336e-02
8.374066226165424384e-03
-8.196310725310801057e-03
-6.344184136988818834e-02
-9.432799988519413592e-02
-6.923974986458454606e-02
-2.629135389207068116e-02
2.793537223007933317e-03
-7.238780440430285512e-02
-1.290624831958529437e-02
-4.642025721894088922e-03
-9.980530410844347389e-02
-6.558762117275460275e-03
-1.099484730456070508e-01
-9.115124541888811049e-02
-1.542295109126345931e-02
-9.526105988965687110e-02
-4.792704625725919404e-02
-1.663031831973232205e-02
-5.528663660154641002e-02
-6.636352742486657796e-02
1.270230468456571941e-02
-6.707962979261209921e-03
-5.002603285198455561e-03
3.512418159064177592e-02
-2.195769243356920225e-02
-5.235960960676561138e-02
-1.351586062223613955e-03
3.122795002839382633e-02
7.994052514427610334e-02
-1.563210729585820871e-02
-6.809943412830844756e-02
7.638195577961588711e-02
3.169323955950172078e-02
-3.640787157856120032e-02
-1.046177546272595155e-01
-1.666988400947964563e-02
-5.673476742459516303e-02
1.543456589325993295e-03
8.277614895974423972e-03
5.937929740829189090e-02
-3.282189869160079265e-02
-4.898705663876778797e-03
-8.881431282169066632e-02
9.158265151511921220e-02
-1.095612579209058607e-01
-1.977799723824502642e-02
-6.968124763900260255e-02
3.324743303365616798e-02
-8.887473326290890041e-03
-8.008844488192863598e-02
-6.455672990922292631e-02
1.475160032334458526e-01
-1.431559824313078377e-01
-6.462516504687484953e-02
3.462369951676912833e-02
-4.097120874526917478e-02
-1.857544495198885188e-03
6.088338803941235888e-02
-6.102939554217284152e-02
1.201822489805997457e-02
-1.856279032352107367e-02
6.906198250718467713e-02
5.375134117125312389e-02
-4.317006003780577555e-02
-3.882904239727610202e-02
-5.619107841512168550e-02
-1.228194395842940739e-01
-9.113782102004484853e-02
-4.384270329452442938e-02
-2.706892570787798949e-02
3.756170041836864870e-02
2.007093869874686590e-02
-3.379604621529351538e-02
1.703438757823676208e-02
2.545378348059653545e-02
5.680586107050041023e-02
-1.053134643553876870e-01
-6.615311028110890113e-02
-9.945164923463831186e-02
3.255271125065065194e-03
-7.964253634113295510e-02
-4.325685403023977332e-02
-8.078755734615833406e-02
6.002842281994819063e-02
-4.162716581269258059e-02
9.836833531444719517e-03
-7.812741533058495391e-02
-2.615996775343329764e-02
-3.110011292124760518e-02
-4.374400881045857614e-02
-6.343673139659612714e-02
-2.153594710405196122e-02
-2.110536900071804944e-02
4.370552624008419706e-02
-1.236432078131880809e-02
-6.532016994553756228e-02
4.532193254774310315e-02
3.712793562049807733e-02
-7.197130530534728496e-03
4.061311593273923132e-02
6.964355805002653927e-04
-9.813326542945906283e-02
-1.848078795706711158e-02
-2.575435936165933193e-02
-6.980578345131917273e-02
3.410523347144219560e-03
4.442992649901125052e-02
3.319617716552310249e-02
8.710901873230290221e-03
-3.157472826783684627e-02
-1.055954467177034617e-01
3.965091966423917730e-02
5.528907774718112150e-03
-4.480239983326338854e-02
2.918140809264932901e-03
-2.865979727285891329e-02
-1.493658557141732020e-02
-9.131445415072517169e-02
-1.516344328862768466e-02
1.428008289631688826e-02
2.668381270532470609e-02
-1.889876051927029399e-02
-6.765945817200792745e-02
2.131021115948015729e-02
-1.504914240467493391e-01
3.079389980393340553e-02
-2.997202383464244932e-02
5.302265090373669068e-03
2.518137143089795374e-02
3.440829692545813862e-02
1.249200403710356948e-02
2.597967098048434287e-02
-6.471395882310550240e-02
-5.963304272810884994e-03
-3.505525658691217850e-02
-5.572028915032664620e-02
-4.515654483897166283e-03
1.657242331767370611e-02
1.739092874008941331e-02
-1.315172803372969233e-02
-9.169902097260422547e-02
1.580472690186744342e-02
-2.305571848024978027e-02
-9.171498295963365077e-02
-1.014069969778800817e-01
-6.125215287448156076e-02
1.491909166443057370e-02
2.876521237025457881e-02
-6.296014360406980426e-02
5.154856217891536779e-02
2.214847877305312421e-02
2.348741402088795529e-03
-9.409604378358162741e-03
-1.214529072730302361e-01
1.147919516554544430e-03
-1.266817814006370412e-02
2.513856005310400113e-02
2.869678314114259068e-02
3.049976677015081919e-02
-3.151629610498567907e-02
2.674100694474983858e-02
-7.497252760398338822e-02
-3.264259176761245135e-02
-3.578398148790797734e-02
1.173738942162180082e-02
7.044368414084356544e-02
-4.743852557510219725e-02
-1.052969323439574972e-01
9.005506394771066458e-02
5.097170987640243373e-02
-6.244798450571015930e-02
-2.719859666385580563e-02
-4.795385474291591343e-02
-1.545689753822723604e-02
-3.108992317842631734e-02
7.760223051091316715e-02
-6.177527587443352314e-02
-7.511093449131703986e-03
-3.268415226917869426e-02
5.504376767221881572e-02
1.236287959222002741e-01
-1.188922123320186423e-02
-9.836780827152294404e-02
-6.320638911505573054e-02
-1.949819144090514378e-02
-1.633472496514060080e-03
2.227215403428137175e-02
-1.155022406609814839e-01
9.760595226190769969e-02
1.757000957280216435e-02
1.432789256260283590e-02
1.488721452907519095e-02
-9.350971709772057383e-02
4.938870543340699582e-02
4.812316813061865740e-03
-3.432857457354282493e-02
-6.753689981073492110e-02
-4.523109370808123253e-02
-5.934463086126496451e-02
-9.537698710474686037e-02
-9.840843920505550069e-02
-8.571044829496958506e-02
4.139319494578811570e-02
-1.580115435752797379e-02
-8.555767364564234589e-02
-4.844879403752214847e-02
-6.181187812537782683e-02
1.938562480630291393e-02
-1.247991154712151524e-01
-5.317057909271233340e-02
1.446952678097685428e-02
-1.002344515200178365e-01
-9.639420667235622242e-02
-5.469460074218648188e-02
-9.507915427501664740e-03
-8.369868539021452225e-02
-5.287391257568504511e-03
2.645744002756782523e-02
-1.125099294737386540e-01
-7.535689084334268317e-02
-6.899284072544972085e-03
-1.347831683603676126e-02
1.541934611967176079e-02
1.221819531821002544e-02
1.892960578848293255e-03
3.431205620762569491e-02
-2.964652999810183168e-02
1.335262131952118410e-02
-2.977685579668982313e-02
-1.145230549234547701e-01
-9.144736814806849259e-03
-2.820067283565320590e-02
-2.598120411595243942e-02
-8.328097352008827226e-02
-1.630097655713236976e-02
4.604615350731152551e-02
-3.441509875993840895e-02
-1.670675456378293774e-02
7.708429016768916786e-02
-1.550684710075757589e-01
-5.334303125644238031e-02
-1.050861017029861844e-01
7.454016943751709534e-03
1.034832816289871366e-01
-4.605697800834390732e-02
3.662104292449384207e-02
-1.815749402954996705e-01
-2.603282245384161073e-02
-7.883357107486946985e-03
1.437751284195920402e-02
-2.521864362963612688e-02
-8.507190089527393029e-02
-2.517309553900244634e-02
2.561382443597115532e-02
-6.274212208606794183e-02
-8.460627157484033878e-02
5.794438192494032885e-02
-6.848729941278807083e-03
-6.623317977491331721e-02
8.330442826459682343e-03
-1.664947130593326038e-02
8.755455732499245816e-03
-1.233538525269311029e-02
-5.621331721074441373e-02
2.884527458454829579e-02
3.008912346318848297e-02
-1.669429919881367658e-02
1.447848131561165939e-04
-3.290639948297545414e-02
-1.077261503099015139e-01
2.705484380006557138e-02
-6.651562864744257723e-03
2.967313454609036422e-02
-1.210986046284044382e-01
1.495717681430788586e-02
-2.038851485565615004e-03
-4.513252196303739472e-02
3.940847596110629708e-02
-1.149047999348471859e-03
-3.308665810022423659e-02
1.224260425781547104e-02
-5.638774596447773159e-03
-4.602574760821341593e-02
-5.302498827201521103e-02
-8.787155993457065883e-02
-2.771560558194233539e-02
-3.158747714404556983e-02
-4.843109797253283139e-02
-4.861587617891768853e-02
-2.415449984252013987e-02
-9.008505941107897153e-02
2.485561435115793763e-02
-4.588384955578484609e-02
-2.138761851606029579e-02
6.535289670016783403e-02
-5.276436813456354159e-03
-4.440101688991003256e-03
3.256765100421889214e-02
-6.740433560914298183e-02
-5.736051619065424961e-02
4.664751379058072744e-02
-5.466848356464120567e-02
4.284735214766326877e-02
6.129291142079080091e-04
5.734333237346184858e-02
-5.947296059575389593e-02
3.051419397008257525e-02
-8.811291251716124595e-02
-1.105427600575062674e-01
-8.410870351022020630e-02
-3.766815112197083315e-02
4.665903812387521554e-02
-7.589621554964608163e-02
-8.963157877353071512e-02
-5.556439998829046378e-02
-2.011312547806235265e-02
-1.589031233882979080e-02
-1.646764106300731278e-02
1.101951480978617323e-02
-6.671419172629197009e-03
-3.870901943691507779e-02
-1.868304782101693276e-02
7.988145349880894364e-02
7.286353714414529892e-02
-1.089660890586415659e-01
2.786767896796629729e-02
-9.345274901237066167e-02
9.822239937109787308e-03
-1.485613236205218513e-01
1.160765301062449163e-02
1.091931476122657146e-01
-3.134818583736037612e-02
5.119986685627182788e-02
-4.222141474469517236e-02
-1.995050803033070891e-02
3.616624376388339474e-02
-9.442986514280428401e-02
3.440705091420918644e-03
4.020633612429179438e-02
1.425593864186683671e-02
-7.731536829621898921e-02
-1.729678808938272389e-02
-3.173997244366716548e-03
7.976374051609143312e-02
7.059000134757213718e-02
-1.121664308233615535e-02
2.542438941522565804e-02
-1.752470214004416297e-03
-7.958229031528471498e-02
5.352620965926856850e-02
-4.305139906541010156e-03
-4.210294930638527888e-02
-2.473394500876842459e-03
4.590921572242422088e-02
-9.009743595771771418e-02
-6.165870153534256520e-02
1.628115669488432865e-02
-7.168318621685451641e-02
-4.353534448331306678e-02
5.433585989708727970e-02
-2.575154168775614649e-02
-1.178876128118889893e-01
-1.758452158728898360e-02
1.837057677081290960e-02
-1.593681622406960263e-02
-2.660570606079329381e-02
-8.780963562863503338e-03
-6.973628321497716415e-03
-1.035026745113589927e-02
-8.701274951162446059e-04
3.196511374600033688e-03
-9.726951357552957034e-03
7.039661024126289690e-02
-2.193222885937781350e-02
-3.213188102501145227e-02
-6.950120713060822797e-02
1.135420878865386202e-01
-3.683537349498030092e-03
-2.982822116644926955e-02
2.103333061544969407e-02
2.124890685677783414e-02
-4.834009468573242235e-02
3.776135741364084614e-03
4.433038791458362299e-02
3.899356035432297030e-02
4.698154771662974710e-02
-5.065357397793431027e-02
-3.267026790864892977e-02
-2.100997972594321334e-02
7.780221319790718570e-03
-6.201468646926946993e-02
3.240714644712201775e-02
3.641519598428848842e-02
1.454985735382225386e-02
-3.227253985199545622e-02
1.178486541486350146e-02
-3.750139998912989381e-02
-6.559644371252890127e-02
-6.948066566915646336e-02
9.516727737709029800e-02
1.045349696315059102e-03
2.197633148915734830e-02
-2.517406277467702097e-02
9.091639640555808366e-02
-3.717829024618829470e-02
3.557834116937546448e-02
-7.604348803952079745e-03
-3.822987890989563986e-02
5.950591011003826536e-02
-7.823838398618264411e-02
4.461866107638962076e-02
1.824849581448340086e-02
-1.481346828345058153e-01
2.708676009192108672e-02
4.374713499856271864e-02
-2.451836135546405296e-02
4.168453904712063340e-02
-1.372271581725296452e-01
-2.889163289418569466e-02
-4.919400368070522139e-02
-5.569996994792025813e-02
-9.205168833793143934e-02
-1.123198093688999033e-01
-1.557624756609790259e-02
-5.980156577229980841e-02
8.579879258837397327e-02
-2.072803472841099753e-02
-7.790972894139895633e-02
-4.599896793163939235e-02
3.953740168013362283e-02
-3.810067123763946628e-02
-1.735679127496047788e-02
1.039797388617063299e-02
-4.695568007140726863e-02
-4.982019510859535955e-02
-1.208498793170426598e-02
-1.888357760187946502e-02
-1.447724225542197825e-02
3.492769348298123411e-02
-8.886775935869191401e-02
-8.188995873356812172e-02
-6.003129214880879860e-02
-2.454420685838983734e-02
-5.128616789407856869e-02
-2.726275960471234456e-03
5.804372537105286639e-02
-4.938218756441693780e-02
-3.989522175289499789e-02
1.484946951937542864e-02
-3.813756103519499313e-02
-2.804751345955218411e-02
-2.116891692574892139e-02
4.257514156003022743e-02
2.922884792521448366e-02
1.265251324229872687e-02
-2.773919349893533542e-03
-5.228041654958103662e-02
-1.028194020310401000e-03
-6.246024333743951072e-03
2.918192888428348952e-02
9.615870189278962615e-03
-6.552106505369979794e-02
1.103324952506525708e-01
8.736335875720589728e-02
-4.871567265896472460e-02
2.318858885019335972e-02
-7.049810867174817475e-02
3.949973928077900320e-02
9.678907983284551486e-03
-8.695605789104172978e-03
2.785076924015505648e-03
5.156582149040502862e-03
2.358900039545824487e-02
6.682124073351259318e-03
-6.470561870337589172e-02
-1.930927663485812462e-02
-5.013247205805155399e-02
-3.818471954239053417e-02
-3.702395334288741124e-02
-2.327497796289564741e-02
1.594541231783970781e-01
6.940059347612272111e-02
5.006671191758992057e-02
3.680712931938529432e-03
-1.037667178989904182e-01
-8.232021859411606246e-02
-6.287649981870820082e-02
1.089528562256503012e-02
-9.657633729863356270e-04
-7.012409378356773693e-02
6.153541580902126100e-03
-1.802603648240682158e-02
-3.777694313198780990e-03
-5.495683021188030315e-02
-1.114894320783679782e-01
-6.212499861112444604e-04
-9.085994294164973645e-03
-3.829953377068435333e-02
1.209929555738504039e-02
3.616631002148456425e-02
-3.894869637293141285e-02
-2.573648379531660868e-02
-5.751343474232614023e-03
-9.762421167057569460e-03
1.120184016916486378e-02
-1.652070885712422083e-03
5.636955536147097295e-02
-4.064953844047577980e-04
-8.786146147642036330e-02
2.390763755389050532e-02
-1.777576554283442217e-02
-1.646979465570157231e-01
9.843755460331862772e-02
-6.353946445387281816e-02
3.074357162478466923e-02
4.480134763848443724e-02
-6.692052408118749629e-02
-6.860584428547228386e-02
1.729069287926775916e-02
-1.484744391592695591e-02
5.394559863229277281e-03
-4.982763113325488352e-02
4.424626242163428452e-02
4.240777546788936092e-02
6.419372594366929167e-04
-8.867150963912257813e-04
3.883356415590067529e-02
6.159164856102389458e-03
-4.627939523954330975e-02
8.683750312908503077e-02
7.323439509107582124e-02
6.518335346812638431e-02
-1.285863936867420905e-02
3.210937639190311610e-02
-2.547509066126595750e-02
-1.116127120208758317e-01
-2.269332420950919554e-02
1.154843613590916980e-02
-6.806989457442656766e-02
-2.398608406468978604e-02
-5.718845287685588724e-02
2.742068531364432252e-02
-5.746660593426868024e-02
-5.063359194650119549e-02
-5.207174250069352556e-02
-2.755181170234008090e-02
3.317778769609996264e-02
2.978484284662036990e-02
-3.820348137184838982e-02
-6.732039651688725979e-02
-1.522658796293166819e-02
-1.197700614246687348e-02
7.460281967584016238e-02
7.919984109849921572e-02
-7.201750211156975057e-02
-2.937926118222448924e-02
5.216509631055102347e-02
-4.893875447773052799e-03
-9.962386327966304966e-02
1.614440023352053119e-03
1.261021663295320248e-02
-1.548580276652075302e-02
-7.485984399563544445e-02
5.552326951103787184e-02
-1.661657625851906302e-03
-9.934819816646879576e-03
-2.517068501763877406e-02
5.283948921119979714e-02
4.767448616508720982e-02
-7.771871916718899216e-03
-5.984411572009249239e-04
9.245900966497469509e-02
7.147801572165017603e-02
-8.469008668745398039e-02
-1.782810835889761872e-02
-2.836056530836317171e-03
3.509260062301517574e-02
-6.986579168378216631e-02
-5.651935309450860367e-02
-4.135348879953930357e-02
-7.611859230148168565e-02
3.168820285963335620e-02
-5.703674021345504948e-03
-1.012568442775437089e-01
1.345782492137262421e-02
1.554211812443281014e-02
1.027398169912912135e-01
1.759501647785283174e-02
-1.273085015796175494e-02
4.680482605596050089e-02
-1.138185480999200500e-01
6.093667670287439969e-02
-9.710723259422859854e-02
2.609394691186959006e-02
6.374461484544928502e-02
5.434272535019173123e-02
-5.605958172713394749e-02
1.272080697765860247e-01
2.519472012174923600e-02
9.061256712563954194e-03
3.283298062458147454e-02
-5.299746111961710360e-02
-3.699020793956839248e-02
8.371162658592942035e-03
-7.023924589867444612e-02
1.311604933904955868e-02
-2.325745785614975053e-02
5.118501848008770450e-02
-8.965090825264471208e-02
-5.992290357996223754e-02
4.117247877892969699e-02
-9.467114430681038140e-02
-2.608004306866212527e-02
-2.761824050994021382e-02
-3.813944213088819174e-02
-1.041093254597810595e-02
5.109680547596019001e-02
-9.191262038410774951e-03
9.458110206056874469e-02
2.227857904317237167e-02
-9.360417270076068497e-02
-4.682733747606253327e-02
-2.895731344027718812e-02
-1.453916736948745059e-03
-2.622070712657306388e-02
3.037886697481625899e-03
-5.151987891151602050e-02
-7.228908490566511580e-02
5.376701953262592176e-02
-5.773346413459497228e-02
1.697210678421578241e-03
-4.997652287214088968e-02
-1.301648025595970697e-02
2.701804653218033148e-02
-3.172336220290183223e-02
-5.826809312231078647e-02
-1.096299898479408640e-02
2.639345547616359436e-02
1.005053355002269444e-01
5.468981056172664106e-03
2.593118869991219849e-02
-6.230540757128921053e-02
2.854765243031191779e-02
-3.891058904060828126e-03
-2.614622902553930331e-02
-1.009384829581757605e-02
2.586229596189160498e-02
4.322453262811680463e-02
-1.540599053486726641e-02
2.019733389255514919e-02
4.417776446792116320e-03
-6.465300015067911542e-03
8.513336419483819029e-03
1.944824659556859334e-02
5.048102873124702544e-02
-8.829262144529946565e-02
1.798809322787725887e-02
-9.288879918305441991e-03
1.953431370370904002e-02
-1.743167733730042676e-02
1.973687164244583223e-02
8.325140184526812204e-02
5.402607805877203406e-02
-8.368721226741686336e-02
-5.798887164830690555e-02
-5.391017242194559578e-02
-5.063333842015320906e-03
-4.732879168072465920e-02
-5.493005073840685759e-02
2.245650389374572245e-02
-8.505770911637509576e-03
2.123788543045316071e-02
1.386752444034580929e-02
7.996555194002094580e-02
-1.275522174162061146e-03
3.938184750265102951e-02
-5.744204492272022428e-02
-1.813645058581068309e-02
-4.247415791530879253e-02
5.847206625653147971e-03
-1.473937554855180368e-02
-6.431384032891916680e-02
-6.411038286581392798e-02
1.802881208670927427e-03
1.266227628284524384e-02
3.680170890297327496e-02
-5.371209411840457276e-02
2.880531162083014782e-02
9.530021613695619995e-03
-2.337820047442838722e-02
-5.611283253667892490e-02
1.635950912837642879e-02
-4.907450823286162167e-03
-8.877051381464569346e-02
1.353664001519766791e-01
1.359834559067824716e-02
-4.779280600021953290e-02
-5.515564256490919359e-03
-6.779134521078894471e-02
1.035692448235127627e-01
1.709935858779991838e-02
-1.186990618502752060e-02
1.907183607995771232e-02
9.019334808635701140e-02
-5.235981705151840360e-02
8.706920767912039449e-03
-7.342114657648902629e-03
2.016356939210719665e-02
-2.969537000445119854e-02
6.530931748457341479e-02
-8.529098766809300666e-03
8.388086708467216990e-02
2.270656795855914220e-02
-1.054044512887640853e-02
3.573768875048896621e-02
7.927715267002065358e-02
6.809373878120682233e-02
-5.142211254925787428e-02
1.942468274617724366e-02
-3.598556354029017190e-02
-2.263406694880243548e-03
4.697629439880626062e-02
5.035389337832425760e-02
2.043496756804585174e-02
1.198334016558041427e-02
2.703151403074043058e-02
-2.556825403680761111e-02
-3.170616884983774170e-02
4.385367451021592033e-02
1.319627824306623259e-02
9.883394817719949599e-02
9.770970845032063423e-02
1.441268929799940923e-02
-7.096535769684764183e-02
-1.823611103431800606e-02
-2.856466330470333950e-02
6.218655110325744216e-03
-1.095741988384751550e-02
1.211297820216078978e-02
7.241281789878982120e-03
4.409719851660132833e-02
5.587377836150616423e-02
4.802353000998505622e-02
-1.147321999282418029e-02
-6.128738454490637727e-02
3.703385391739592858e-02
3.811357304341021074e-02
5.736042589410540737e-02
1.321132734696116133e-02
3.941826253860555851e-02
-1.714765070258761695e-02
-4.167672116968520329e-02
8.952846937531767912e-03
2.772234485413296520e-03
4.562695330528569043e-02
-2.400670447266388050e-02
-1.068035535447248163e-02
-2.700960538073317752e-03
-1.086785799912070444e-02
-2.174041639711013843e-02
-1.285689563679379664e-02
-7.675406822037161847e-02
-8.274070584265327821e-02
-6.546421706696217355e-03
-2.092744450270845116e-02
-1.496270717374740752e-02
-8.976214658865289131e-02
-8.738531958734524485e-02
5.846534689895253184e-02
2.752409715863957454e-02
1.192524822786060340e-01
-1.887127320541937339e-02
7.143577767065998523e-04
4.236371186699679908e-02
2.374867708555961077e-02
-6.356353824120184771e-03
-2.847947577586696505e-02
1.244940993336419478e-02
3.852355313494836443e-03
1.250757238448398610e-02
4.238309225752258380e-02
-2.548217258961936807e-02
2.771888114869632685e-02
-1.009705698801893758e-02
2.119160869316411358e-02
-4.052115145581012753e-03
-6.582717524752774996e-02
-5.329581598664626108e-02
7.350937020564328461e-02
-1.879927374008161234e-02
3.048290059973817953e-02
-1.074208996403320723e-02
-4.773006729199539069e-03
-1.110828138646964384e-02
5.513917479907966962e-02
-3.927762824246644469e-02
-2.618406040965272005e-02
-2.353253629422626114e-02
-4.996297559033403141e-02
3.394834492115116759e-02
-4.072839493448088960e-02
-3.384872881507191428e-02
5.226552185406904000e-02
-2.656106366971012003e-02
-1.492737857575142379e-02
5.028204625678168310e-02
-8.787557607622289990e-02
9.095532944843574830e-02
-1.265643024407027070e-02
8.550025644870373406e-03
3.782171807808928227e-02
4.787324258012375794e-02
-7.175192221249776514e-02
5.369040115742667457e-02
1.070331863600395977e-01
2.687917978014534720e-02
-1.407705432651629347e-02
7.705466306943603572e-02
1.020814562617122501e-01
1.311887581334768120e-02
2.924018765118234844e-02
-1.639403119736840275e-02
6.991697382713393805e-02
2.544502116570572514e-02
1.380828752864808606e-02
5.001273032949128672e-02
-5.969794668995098003e-02
-6.424629889727240077e-03
-6.450752599619245797e-02
3.061832312297419964e-02
3.973180416770179246e-02
1.158258002572217296e-02
-3.975572218518040601e-02
-5.370363146276432159e-02
7.275127233421945123e-03
-2.316187298977389480e-02
3.980367933578776024e-02
-7.950802549459357049e-02
-5.171750155742258631e-02
5.642650620820479496e-02
-1.895798606720440135e-02
4.103339145046083075e-02
-2.546644964354833219e-03
-4.184185242924930853e-02
2.930619440045524951e-02
9.273704120674573434e-03
3.730069170287360347e-02
3.205259048325791171e-02
1.308926350215882349e-02
9.794890971606755661e-03
-2.843111019419078053e-02
-6.897911131486496317e-02
6.459554829083451188e-02
8.311091961089413227e-02
-1.995874591600376238e-02
2.187066155100314633e-03
4.247472534591645310e-02
5.830072369628945886e-03
5.095004948414790652e-02
-1.325016505650079141e-02
-2.886048884303471507e-02
-7.744571166283740690e-03
8.543518977280115112e-02
1.559258547775896862e-02
-2.120365759789399895e-02
-9.085749872014907413e-02
4.140380381049387631e-02
-3.481648261221856333e-02
5.090787515908828248e-02
-3.987982260288263497e-02
-8.931703199004884658e-03
-1.751121324829530909e-02
4.752994107022581044e-02
1.111649284370217448e-02
-3.233235058803830136e-02
1.299170508795237204e-02
-8.164594332247998923e-03
2.798620511234811009e-02
1.528677227980073661e-01
3.351056394734062277e-02
6.405848915202434768e-02
-2.268151275412244941e-02
-2.021326348470670400e-02
6.758939660026110074e-02
7.065157500965477122e-02
9.216346378049158905e-02
1.526772973635154018e-01
5.141446946729522766e-02
-1.228565901751052340e-02
-1.660370433476398774e-02
3.563295844281846869e-02
1.731648339826825228e-02
-3.345520813287312933e-02
1.268054422387178415e-01
-2.029530708360620037e-02
3.314632837328440607e-02
-5.227018610994262071e-02
7.468565512483028856e-02
8.974633267801426090e-03
-2.318414266867627194e-02
2.814748768857055355e-02
7.277569426853992829e-02
-3.135900628397565032e-02
-5.580012034892494789e-03
4.443947573670075507e-02
7.886759681519917020e-02
6.260638362107696052e-03
8.496089178077082665e-03
1.068072667762992589e-02
6.819549271622725450e-02
-4.766989568944600755e-03
-1.506269751525430960e-02
2.646090343448687706e-03
1.815956788253715246e-02
-5.058740622613519533e-02
-3.152731947985362021e-02
6.421966790483520093e-02
-4.402735937899784208e-02
4.703037321339743199e-03
-1.822923690568053340e-02
1.240479693778456238e-01
2.839586485724658257e-02
-1.829754485373880080e-02
1.385510241971625416e-02
-4.927824583498979782e-02
-3.746831183099673390e-02
-1.010582581739650904e-01
-9.910255220787955732e-02
2.706402153444539826e-02
4.354536298252211640e-02
4.748765322960165486e-02
-7.721398831577921951e-02
2.188248803377525892e-02
-2.381034010891291963e-02
2.204705801897534345e-02
7.678018960811304429e-04
4.181853589150035660e-02
3.605303200525050017e-02
2.330114962028884129e-02
8.073888636061515856e-02
4.683930126968381680e-02
-4.127048711809008785e-02
-7.615988283157973382e-02
4.052447572015844234e-03
1.601008069763010244e-02
-4.668608931380217875e-02
6.826109964108605099e-02
1.123667799252026957e-02
-2.748687808811410560e-02
5.436518104021491327e-02
2.425767287071625006e-02
7.113588334321714612e-02
-3.168018130983259878e-02
6.732591506640023260e-02
-4.956420717672983117e-02
1.475488067835814543e-02
6.861632183596633183e-02
-3.526447851120990962e-02
-6.596654314845275258e-03
2.121808523220233833e-02
1.328605552050647230e-03
1.145586639746982438e-01
-5.184952121953440712e-02
5.009984905162417901e-02
2.996093338933983330e-02
-5.404693426027737738e-03
-3.059995091971945413e-02
9.340663617235282767e-03
1.019907979343920301e-01
-1.025926085079011951e-01
6.226214195389805778e-02
-2.328759350783832921e-02
-3.744792581106235613e-02
4.060237810687589502e-03
1.906779649359809439e-02
5.436701836317144043e-02
3.041016429958089129e-02
4.593052454987083671e-02
-4.608601377168148466e-02
5.898069294714993437e-03
4.489153238370815341e-02
8.935162538368320376e-03
-5.628331516784997740e-02
-2.720392578255179800e-02
3.161467009140667833e-02
2.663941740540145750e-02
-4.906213843971520688e-03
-3.153543318946085139e-02
-6.712851389395500801e-03
-1.083021850566718430e-02
-8.368929094889350495e-03
-9.145810153885280264e-03
3.324132601092613659e-02
6.618372033182258127e-03
-3.593580085488708165e-02
5.897146753387440266e-02
-1.012571575576799027e-02
8.626572374046113933e-02
-2.643348326661288522e-02
-8.065390949226602935e-02
4.382373764488266266e-02
-3.671688565272188121e-02
-3.580448848538571316e-02
4.411145408398526452e-02
1.034057177963228352e-01
1.321350875500430962e-02
9.077007148406239512e-02
2.655383204457664216e-03
-2.958585819448465715e-02
-6.400469140380373768e-03
-3.049808741004402315e-02
3.023516527939513251e-03
-9.429069233952598605e-03
-1.118522560963707869e-02
1.225201895892848517e-02
-1.000505658891654055e-02
1.030994924021575027e-01
6.609672100111654847e-02
6.362786127453287643e-02
1.234265594525090805e-02
5.144209561878498871e-02
-2.158861272277974933e-02
-1.297008625349201083e-01
2.318978797362273789e-02
-4.827848705798395978e-02
1.360731698341345088e-02
5.066056177451855498e-03
-2.243238812413708705e-02
1.008422243232913289e-02
1.002868421760958265e-02
-4.622708746636176869e-02
8.539042839527513640e-03
9.845138808086709159e-02
-1.179289185070625176e-02
4.474131275508537453e-02
1.013700155335915155e-02
-3.053339266854703318e-02
3.146046070015903751e-02
1.801450365708720178e-02
2.145580561129754871e-02
-3.364554548515337473e-02
8.133520072920522037e-03
1.216871327806363402e-02
4.512716111483779796e-02
2.026429877205989522e-02
1.951368466246879846e-02
-2.399460224886276402e-02
-2.590221375052825792e-02
4.000580793661807216e-02
7.470247672571828090e-02
1.185378181758591359e-01
3.069212095025368459e-02
-4.216528493725073962e-02
7.118833223016653167e-02
-2.549984529596833679e-02
7.563404398626209779e-02
4.657368609323642855e-02
-1.395874340054628106e-02
2.736484718128830498e-02
2.611600484467558811e-02
-1.516401257276039395e-02
-2.336705227123685516e-02
9.112757575497096307e-02
4.014027440144264658e-02
1.200104543037765594e-03
1.549355676901565358e-02
8.487531797981391624e-02
1.077575119493827255e-01
2.856963113453144659e-02
-9.745121587100379068e-02
7.630568992308471576e-02
-4.412960180172220692e-02
4.154864310960855456e-02
-1.733408004907171715e-02
1.581527548639234670e-02
3.111390732621072477e-02
-3.209965307139261981e-02
2.431757974887999857e-02
1.790249758925728518e-02
1.864682745494997476e-02
1.089482891325125324e-01
3.680868478987253667e-02
5.555143511720161270e-02
4.138856825894186159e-02
5.549485538815807084e-02
7.383811804776460423e-03
-4.563192299906183858e-02
5.468387724070456271e-03
-7.986159367354062066e-02
8.105128546258503347e-03
2.071821958890631993e-03
-2.676041134554357770e-02
-9.427833807447875969e-02
4.829861718445551538e-02
7.557079971838022436e-02
9.521838308471443357e-02
5.719858741827280740e-02
3.757251011802679314e-02
9.274708554351604115e-03
7.494490826669318595e-02
-1.020302052392203090e-02
3.609214779853211347e-02
9.333629574163193957e-03
3.047115497655005986e-02
-4.420996682877249839e-02
1.894259270804829823e-02
-2.392456662420685762e-02
4.992075618694296474e-02
-1.091604693693889420e-04
-1.459737967264454137e-02
2.962328029222198109e-02
1.226073345761482863e-03
-3.849460328660834520e-03
3.653808373635220041e-02
3.211128301108133465e-02
5.149275041253131846e-02
4.856038490829794191e-02
1.695525103971513847e-02
1.306031305746490007e-03
-7.913067215711529212e-02
2.152952246377813281e-02
4.349069281007160448e-02
9.605742127594323054e-02
-6.705490259139151865e-02
7.690154480142667726e-02
6.242963162959875439e-03
1.027873443525048752e-01
-2.618210193396556043e-02
9.693882913758664066e-02
2.220252255893467863e-02
2.043664290467175904e-02
7.466661429497874203e-02
5.629924572209549921e-02
3.751234807271848493e-02
-1.283539149029164564e-02
6.769581607124969258e-02
1.368072888543468701e-02
-9.917218346578331178e-02
1.054402346891412795e-01
8.695363393239460836e-02
8.158936269206051861e-02
-1.088781464330291701e-02
3.703995241552125728e-02
-3.868450692903713239e-02
5.447931526500107702e-02
-2.338861341300844596e-02
4.960891933280035804e-02
-5.723818232015643465e-02
-2.580921916145441017e-02
-3.385935106646367765e-02
3.550818910168050679e-02
5.659418097409588122e-02
-5.811947057800425503e-02
1.264330603621368621e-01
5.519344547531120776e-02
1.842384619631126999e-02
3.370895273533797143e-02
-5.477868913983786545e-03
3.866890988690493969e-02
8.111357607319341634e-02
-6.107586722640875009e-03
1.540911454436512569e-02
-3.851593095913295045e-04
-2.317345619752092870e-02
-3.658979425316323530e-02
-1.065630195097816771e-02
1.816188421395426369e-02
6.666541157819955155e-02
1.272659322361883172e-01
2.005983319299037629e-02
-6.768303764258544464e-02
-2.487860431552602059e-02
1.719305690440458764e-02
1.380130756791432267e-01
-6.031983673241276406e-02
-1.456959820765682534e-02
-1.327850042930026585e-02
-9.063272930808588881e-03
4.160044983878215252e-02
1.013112210196943919e-01
-2.752984015429761622e-02
-1.008437426510963228e-02
5.110465695089291133e-02
8.830026840351057338e-03
6.346030827236819050e-02
-4.420038801897580721e-02
6.435410646556624648e-02
6.842117521475606090e-02
-2.942769387395732274e-03
5.050736560752223936e-02
-5.881872327305206170e-04
9.559468817852818934e-02
3.654957844200201755e-02
-1.885501644341714463e-03
7.795057480623282520e-02
-1.065274692910316845e-01
-3.047796781855674573e-03
-2.266245893327998445e-02
-3.679633834230481432e-02
-1.305199790480366002e-02
1.523308961493579760e-03
3.064389523234079329e-02
-7.976704238553671000e-02
7.924877773737705466e-02
1.255179880785974311e-01
3.216269155438547522e-02
1.254396103141059739e-02
1.976952619936985997e-02
4.941536038767397471e-02
-6.163418012483916353e-02
6.598934572970363566e-02
2.295161248872775589e-02
4.648901320943385138e-03
6.080892652824211597e-02
7.176498760466542073e-03
-3.731538495200584227e-02
5.025126763368331639e-02
2.284635818729904757e-03
-4.237297754626170171e-02
-2.190029429905722066e-02
2.179487359656801307e-02
4.862509696046032892e-02
1.267399158004063435e-02
-1.657960749180731330e-03
6.573098663397526631e-02
4.202533730232863723e-02
-8.035443042394917190e-03
1.308022989274630274e-02
1.106960505079473793e-02
5.619934926221063776e-02
-2.474470449049924730e-03
-6.625292643222962380e-03
-1.647942476135848613e-02
7.437223655847767338e-03
-1.143018852462551749e-02
-1.093527351601972231e-02
5.032435832914742418e-02
2.650490190390375478e-03
7.592937425909129789e-02
-2.080077966446105403e-02
4.496649912954546469e-02
6.666696537152504154e-02
3.065004178076845623e-02
7.178693666507761362e-02
2.198305060224244045e-02
7.375980673648635522e-02
5.312906501197336290e-02
6.588211730035403724e-02
-4.895477015644041779e-02
3.926870608045903571e-02
4.579031774887054596e-02
-1.415425884627493323e-02
2.286001509177369717e-02
-2.763795833252242345e-02
-6.070951009868518627e-02
6.020463587531214855e-02
4.937264929125793900e-02
-2.568908934267616004e-02
3.204572698381787099e-02
9.595715403450247316e-02
4.390828263807496079e-02
-1.104286340826009238e-02
6.989367478804195746e-03
-3.952620156873984381e-02
5.228184893413579531e-02
4.592461040183939969e-02
7.352152476935215099e-03
-7.726517912149641863e-03
1.014439561044325200e-02
-2.183197860546385802e-02
3.483542344658057538e-02
-5.918240620305437183e-02
7.956078243311089093e-02
-2.834190501386734187e-02
-2.923743303251908135e-02
7.037207142996253217e-02
3.223069086082196773e-03
1.228116633689775167e-01
1.963852717228630959e-02
4.316989794013101345e-02
8.943598107416893261e-02
-1.662073426171902261e-03
-1.903407026405400104e-02
2.200359568616652370e-02
5.421161961346829261e-02
1.820605920152560189e-02
2.696734920153108159e-02
-1.565770061141915498e-02
5.034712824070017995e-02
1.014377730846259956e-01
-8.186977347086505166e-03
-5.343125775840977532e-02
7.883324689386228545e-02
-2.436731601052129909e-02
2.499705203470851261e-02
-1.070012622482075654e-01
4.435333760243009155e-02
5.641173483051566823e-02
2.562338515948966219e-03
-7.646838424477470954e-03
1.691027736055220609e-01
-2.228471961861088618e-02
8.735143805300682462e-02
6.369001103334347158e-02
-1.117159916720898358e-02
2.521076377009232386e-02
1.000443017336834911e-02
-1.518309134143870469e-02
3.170753697379187497e-02
2.993569613865921381e-03
-4.955804930270992642e-02
5.608264477915884949e-02
9.503400243112061774e-02
1.643005908142514473e-02
5.865886433006940737e-02
7.055366581059110964e-02
3.241355284638795103e-02
4.836858487372081711e-02
6.685695514832389053e-02
-7.358328198542694355e-03
-1.147482780945236662e-03
1.022098656438614472e-01
3.814649044926921029e-02
-6.107611884111203288e-02
-3.578646181456557329e-02
1.823319179979581983e-01
3.154449536710118157e-02
4.849075913573822755e-02
4.725399708714142499e-02
9.472961328462638220e-02
7.040128025006146817e-02
4.298612863632052424e-03
3.296292585425630167e-02
6.598689506083973977e-02
2.520638659856832761e-02
7.545707617234062581e-02
4.051457889835911722e-04
1.482644400556758502e-01
3.073719897531519002e-02
1.070640234406697727e-01
-3.041378565027832298e-02
4.982079797906835417e-02
1.825446070515440722e-01
3.384487479398669979e-02
1.038553345267290498e-02
-4.501707454693452265e-02
-1.790167768691888848e-03
4.795725961459041536e-02
6.672863529762615431e-02
-3.160648737248845236e-02
3.300793667583145491e-02
1.109718258773152999e-01
-3.863449302306973254e-02
5.227117881327103532e-02
1.232777408469572754e-02
3.499584940319697135e-02
2.657016904572072694e-02
8.948761153368228749e-02
8.809643564250052572e-02
1.879238284780157184e-02
7.958729066113762185e-02
-1.897495840057204439e-02
9.711205830586530641e-02
-7.737708679226056041e-02
6.232916545062303082e-02
-5.606134787761971050e-02
4.237692717848035029e-02
5.366668114969547210e-02
-2.928493714801051057e-02
1.683390356760411377e-02
7.946922113893887737e-03
7.237643315855812887e-02
7.855249584784279593e-02
4.356480688101917881e-02
2.307956870592295720e-02
8.116216968047114400e-02
-2.120738858090997006e-02
-7.728168018279878149e-03
1.049090253857695443e-01
1.081648144876531416e-02
2.151660354551149235e-02
8.954015754900247759e-02
3.284585570103500801e-02
4.650837323636979742e-02
2.781496481008389338e-02
5.445828039097359852e-02
6.071056642494804777e-03
2.210526345560400591e-02
-1.722474329903919341e-02
4.782544056574131869e-02
1.351417863896393068e-01
7.844280942426011538e-02
1.142607064781228469e-02
7.577582055062613564e-02
8.132472439761331828e-02
4.677372312911869112e-02
1.348092268528819637e-01
8.574263386485950211e-02
9.990241719754386698e-03
1.335595727798628320e-02
-3.206147724496754420e-02
-4.616773263512578135e-02
4.654584707567076263e-02
9.138679391273069053e-02
6.268203863589133333e-03
6.989389558178543682e-02
1.744784784105934267e-02
1.837401320157551476e-02
7.821607673405316097e-02
2.121662260558626265e-02
6.284993087145235476e-03
6.161734459688077842e-02
5.605939522508922995e-02
8.369806413584802984e-02
-6.767797655509635857e-02
-6.413635393183926559e-02
4.708819183487210347e-02
7.406833050103595051e-02
8.629680647673362848e-02
1.190939036859964828e-01
7.929780107585238449e-03
2.567786923367561952e-02
9.769115999656756422e-02
3.234264855950358397e-02
-7.481203112504123710e-03
7.164707852853306747e-02
5.301301474393754765e-02
1.306030795440476788e-01
3.095880610700448357e-02
3.887150579225799596e-02
-1.827092998343922067e-02
2.389717268653307469e-02
-3.303583787063441718e-02
6.117295466042638880e-02
2.220961734027068410e-02
-5.765341909550041402e-03
5.138014980012297478e-02
9.306580634782438133e-02
2.897340819571471004e-03
1.578398104107241878e-02
7.665859017792046870e-02
7.482553189657405179e-02
5.723621024312856159e-02
1.185359465094282944e-02
5.029386029770947786e-02
2.338992690102200539e-02
1.269424704180480666e-02
1.028126377080175041e-01
5.756309874539694560e-02
-1.118984241169183706e-02
3.963939681799108494e-02
4.638124971698368015e-02
1.727946752897295893e-02
-2.605546853365394225e-03
3.104660113494408721e-02
2.305337274616600651e-02
8.952167557077413129e-02
-5.032169608166570454e-03
-7.130597002386719965e-03
5.578440960424338457e-02
8.931345700545664790e-02
1.169543810571411699e-02
1.505032173737476386e-02
1.720415255373193911e-02
1.127726679058419085e-01
2.669987573729241948e-02
-6.923179682801232880e-03
5.934797980382146981e-02
1.502510095380925614e-01
-3.901832669462316355e-02
2.688540205002086514e-02
2.682536861251295663e-03
-4.616552004634968086e-03
1.087983747532845769e-01
1.320828030510508289e-01
1.890276101823612498e-02
5.580149785246536764e-02
8.275732887324556419e-02
5.547048954525941877e-02
3.726636667089400223e-02
6.160530998232641858e-02
8.113219600902539519e-02
3.509154569637788074e-02
9.230694386933573081e-02
7.142192656285430152e-02
7.420042652144179761e-03
8.776736855521222180e-02
9.259170449671738634e-02
-1.159282619435413227e-02
3.387516982109841507e-02
1.884238956668309733e-02
-4.720745326546158666e-02
5.157095908349991487e-02
8.296194351368589570e-02
3.785947666251336555e-04
4.990440065259382080e-02
3.355293529160453120e-02
2.676013781363585642e-02
-6.516848632366811257e-03
6.066941854269955470e-02
-4.536867107350019590e-04
7.733298948945555029e-02
5.966701376618400304e-02
1.452836727413189463e-02
4.218009812149423228e-03
7.067305779308272196e-02
3.308080000465273007e-02
7.137190006325355718e-02
9.251224846862965423e-02
1.015046683973708230e-01
-5.058691370569094042e-02
5.603301197696618219e-02
1.045606578936983805e-01
7.690399417545069893e-02
5.693975612951467091e-02
6.705202465326284833e-02
5.199612725859922152e-02
4.315397730817373267e-02
3.102942366002349461e-02
7.887182931369804417e-02
7.543894136372110426e-02
5.489460344327105196e-02
6.309769082872870860e-02
3.048382688768123266e-02
-1.286469537126620592e-02
-2.945187897573284599e-02
3.858538963724988946e-02
3.452131781516057808e-03
3.207556199439102335e-02
4.813652031068371695e-02
5.867836643410050124e-02
1.254393589201335812e-01
7.756982050223587555e-02
2.391695717878606492e-02
1.058470198033101828e-01
2.818144918305574148e-02
6.254608993306480513e-02
6.516462459898360315e-02
-3.088114435222384310e-02
5.626518900115993344e-02
4.597842724216748972e-02
1.054252381991946513e-01
1.530000879649769663e-01
5.630711583448808066e-02
2.543656650847692449e-02
9.582877938309446175e-02
9.941818189710861439e-03
1.542080437557237504e-01
6.342882697810262038e-02
6.439021662690816439e-02
1.663171290795462456e-02
7.555111736881286663e-03
2.485185182361804301e-02
1.441094067458498773e-01
1.277013089483032271e-01
7.914238102390977470e-02
5.207065671263033657e-02
5.350305317361360447e-02
1.260644698304857758e-01
9.179306478738111230e-02
4.470926482734284557e-02
3.610560659195310301e-02
6.205240775753073645e-02
1.658727808005232632e-02
8.522172056946009100e-02
7.467771108066720287e-02
1.003193522123902726e-01
8.402948822296542331e-02
5.121871319183102927e-02
1.251555579147840824e-02
9.485915300095397462e-02
1.368544088079695978e-02
3.659320681886521487e-02
1.579325824603190209e-01
1.284075281226838318e-02
9.716127053143125414e-02
8.998273565991936340e-02
5.359212731291387172e-02
6.031908322566763986e-02
4.733926880560183209e-02
5.038527715345937630e-02
1.261162074693185919e-01
2.787129531669731500e-02
6.504411175779835352e-02
-2.074672997245972580e-02
1.408212243142640402e-02
3.393168751737879463e-02
3.059595542132759541e-02
3.625420299896654069e-02
2.019403803317038754e-02
-1.201940893441783356e-02
7.601916606989488068e-02
1.034211844974859823e-01
1.239507163089216685e-01
4.542946976098320711e-02
1.047140110914416278e-01
1.906406837813205343e-02
3.370885154386554002e-03
8.019905412284959734e-02
1.089214663532764304e-01
7.793875403760160137e-02
1.807916468926442505e-02
1.871648167341995184e-02
4.929172074199308917e-02
4.761510398099045444e-02
1.286706778312559085e-01
9.691748043540711344e-02
7.909336937277842983e-02
9.970815541727069686e-02
1.094313242356569939e-02
1.888512852023335187e-01
1.587245219376423946e-02
2.771854243045753646e-02
1.285817139385288244e-01
1.202305440020097760e-01
1.040073774373997256e-01
1.091954412993010465e-01
2.509128372501409632e-02
3.092562944375409559e-02
1.213895487621020064e-01
4.659059654315869659e-02
-2.919859517998043066e-02
4.356537905124477361e-02
2.322870059180330224e-03
1.315496954831083809e-01
3.105489717763781216e-02
4.561667801014202689e-02
1.063085948908118993e-02
7.778914627882566046e-02
5.045228537574081989e-02
8.339272348568446680e-02
4.793506516054083649e-02
4.428366838247498743e-02
8.806169751604313312e-02
9.401921690590635261e-02
7.999257263898318371e-02
1.145009594667595982e-03
9.677376433822454382e-02
1.466796884935330225e-01
6.787177072646281839e-02
1.031554434164679152e-01
9.849188767956837398e-02
-1.346888946847694772e-02
1.072718855311758229e-01
-1.557896318275811889e-02
5.722455647960342229e-02
6.499729949184170075e-02
5.354345431276352762e-02
1.850940995372807873e-01
9.274974116345653663e-02
-3.152220830566689926e-03
8.818731395949580554e-02
2.004239593144601858e-02
8.528944160719111045e-02
6.330777043762286782e-02
3.837742367448200576e-02
9.591489502379202392e-02
2.835986356854937329e-02
1.683877600664533680e-01
1.036201513975886362e-01
1.248376054866824625e-02
6.698506328572041701e-02
4.793352974874186267e-02
9.571386830389207179e-02
7.656562102273074821e-02
8.769063435041726806e-02
4.711534607075447412e-02
9.951607177181798214e-02
7.587984350291562818e-02
4.529758192646809317e-02
4.615224239534536366e-02
1.156078598346613889e-01
8.725663428269216093e-02
7.835472977047000520e-02
7.361976833374483942e-02
6.885396203851369690e-02
5.205747423188340078e-02
1.327099305902866011e-01
7.134712296365282314e-02
4.588743352769160400e-03
5.676208911822733238e-02
1.309876335200579889e-01
5.657745082926435298e-02
7.710328144757690183e-02
9.952771652312819572e-02
1.027437251925037293e-01
5.851790602329209195e-02
3.555607846147274681e-02
7.034276466717295784e-02
6.025227447434167161e-02
1.081254231757886319e-01
8.453482796867614613e-02
2.764890800057792641e-02
1.082334966227399414e-01
4.497307745477394092e-02
2.465509117430379066e-02
6.641794212530793828e-02
5.135877382728307877e-02
1.056084609509425482e-01
1.176650219120156521e-01
8.392794133800715595e-02
1.703298242034840260e-01
8.154834542874013492e-02
9.320007127243531975e-02
-6.518250136988446367e-03
9.085007230649431997e-02
7.935514657627130986e-02
1.583088386612454407e-02
3.348047999232966337e-02
6.929904566498536200e-02
1.135002600350934650e-02
3.797675576521482993e-02
7.550794814308157965e-02
5.908666495969354393e-02
4.303981026203001353e-02
1.297938631285349420e-01
2.790539937092290784e-02
6.766212693948728263e-02
8.327528457264117556e-02
7.159706013703209804e-02
6.493323375841340839e-02
9.313199553401818598e-02
8.512637550446583434e-02
4.627541458259339796e-02
9.609598008799347113e-02
5.048326122968191387e-02
6.651813184624609521e-02
1.404678267741961417e-01
7.996592595520374269e-02
7.991744123510334530e-02
5.272799328093118881e-02
1.329690482027102161e-01
9.135916472962334056e-02
4.265482334036543237e-04
9.568711028150229947e-02
1.043471825546933712e-01
9.352455218178370999e-02
1.456359176776562681e-01
1.428271673904831784e-01
2.931951107232502740e-02
5.475165740674236420e-02
1.756810967066469581e-02
3.847677271433706803e-02
6.848906657919255625e-02
7.728329306396121423e-02
5.360176303215848786e-02
6.154086257335580207e-02
1.487678471431179983e-01
3.237820323818891427e-02
9.036393013148420750e-02
7.381039766021556259e-02
1.265634378268317983e-01
-7.698532686076370313e-04
7.778836087310649072e-02
2.655900207313137418e-02
1.378610146457615038e-01
9.008197262138498140e-02
6.876054401571402019e-02
1.069279429196721282e-01
6.429573900291726818e-02
1.046567096592370127e-01
6.950201831532534791e-02
2.328396811716999457e-02
4.112829532227202378e-02
4.509143234346138507e-02
6.175536396964561442e-02
2.016989393321342583e-01
1.314682278701526930e-01
1.149248519956757170e-01
1.427866019966579636e-01
7.551531552675068426e-02
6.930509060264329613e-02
3.994350118999455412e-02
1.356806507169470467e-02
1.776636623692711137e-01
2.110436068465865733e-01
1.761407475106697984e-01
1.103988284549227011e-01
6.703378778172922048e-02
1.009205472800072528e-01
1.042445168463076721e-01
1.099883202954649170e-01
5.658524418783191651e-02
2.897466735165738980e-02
3.026507469213867915e-02
1.426646460577309650e-01
9.160877457916248578e-02
-9.522410744245733000e-03
1.154259700686848661e-01
2.882372727102583063e-02
6.126073399222744381e-02
2.879877091233106964e-02
2.323483073820221609e-02
9.033774391297305639e-02
2.353451898660271525e-03
2.056809753466150581e-01
5.726422438604162474e-02
7.322436645931548749e-02
1.001313245490840012e-02
-6.434658246113987914e-03
6.468028592725290349e-02
2.371777800437033581e-02
6.830903421036715883e-02
6.053576758693514359e-02
1.121913535844593218e-01
6.217241034673402778e-02
3.617812238278059200e-02
7.062801238993418607e-02
1.015611059221596807e-01
3.772818195849409612e-02
9.113487878661491459e-02
1.230837371319143531e-01
4.750528248879907350e-02
2.261090164437698849e-02
8.713127633532284644e-02
5.677191180080251587e-02
3.880859879814777674e-02
6.613096098707357817e-02
2.388693649290040549e-02
1.067534747813866647e-01
6.439066705613098740e-02
1.731040512744091431e-01
1.324643251683558232e-01
3.795775696481529238e-02
1.745293059556528859e-01
3.709616999141893134e-02
1.450115461210391421e-01
8.049300084718113979e-02
9.482497328797380443e-02
1.244834640019695376e-01
8.077530902270629865e-02
8.954184622922084502e-02
5.788231533687775848e-02
6.439656400790792247e-03
5.320708260872131223e-02
1.041068007854434041e-01
1.435122813161529842e-01
7.823168471794778034e-02
1.199968819462166325e-01
3.169749548032581993e-02
1.076860370927237159e-01
3.991060932317508358e-02
6.620946399751471978e-02
7.218914348727391295e-02
1.222121435982992527e-01
1.150730203499302773e-01
4.582015723944238283e-02
2.804237869255912091e-02
8.237918991941123315e-02
7.006632737554331636e-02
9.190001807454181715e-02
1.036650949477192774e-01
5.218731056776678562e-02
7.172854921235570502e-02
5.048711679286164988e-02
1.415619339633165663e-01
6.820253353574086408e-02
4.159924933843087841e-02
1.022342936909851618e-01
1.500176486725473268e-01
8.664447843188032017e-02
7.310029930974440426e-02
1.114148472722164412e-01
5.796571671105775481e-02
8.741156286369990147e-02
1.138537964683081910e-01
8.228613274975320191e-02
5.451738535738969577e-02
8.472274328446460778e-02
2.944225791194229891e-02
1.188764514205671724e-01
3.260414518718964677e-02
8.941519201581034360e-02
6.672708692512072104e-02
4.215671763834501207e-02
1.761252600114430328e-02
5.106419948355472166e-02
9.822214353656888441e-02
5.150894666305590869e-02
9.534620269325685959e-02
1.428603042645970045e-01
1.095913446975505245e-01
7.115545616302010323e-02
8.247793659088295884e-03
3.854414396884124627e-02
1.681327126620973389e-01
7.696675316007148271e-02
9.901014333097707398e-02
6.895949937126068241e-02
7.828030413748680860e-02
1.588748557998240496e-01
1.097151417755103248e-01
1.205278751063600245e-01
8.943952809645654145e-02
5.943605328680749700e-02
1.054777013231341098e-01
1.052443653037379578e-01
1.206488269839537802e-01
1.370139333924275948e-01
4.603650202690878074e-02
1.193424930949213564e-01
1.396324364208119118e-01
1.208376826552332028e-01
9.275380740074598562e-02
1.011200917382802100e-01
5.478555574029760761e-02
-5.388376360219596616e-03
1.306936365507943287e-01
6.315437820331423757e-02
1.189184371198424017e-01
9.245981227458603680e-02
3.342061232978932317e-02
6.797875222247075355e-02
4.260663444819636630e-02
5.908010715571115901e-02
6.144589734416328747e-02
1.477892999330522594e-01
1.015787102834881245e-01
1.554338549686943849e-01
1.503692700247015179e-01
1.315559524042983763e-01
1.479344541685196357e-01
1.146821816620950119e-01
4.287952483742330650e-02
4.669726524662942690e-02
1.348411181715161028e-02
2.485343878846045518e-02
4.206058696003672770e-02
3.571184289318950211e-02
5.250101407583325497e-02
3.474590431562677578e-02
6.004867986483252568e-02
6.522440634175417917e-02
1.643881871334159639e-01
4.116154603014001573e-02
6.858670457933388476e-02
7.336864375230188473e-02
-3.151226345832434939e-02
1.562911153907854123e-01
3.819445130498089203e-02
2.359981818730772646e-02
1.847485098986200447e-01
7.064164126300953583e-02
5.972479718619441019e-02
1.071253871020854120e-01
1.029382054138762576e-01
7.017932320542188962e-02
3.512818771204233304e-02
1.451784490372378944e-01
8.520623816555590591e-02
7.222603556885323628e-02
9.177538218867899167e-02
8.473896828259408487e-02
1.390683750947372677e-01
1.323294076815910159e-01
1.547218866643684521e-01
5.659410199900265920e-02
9.797266932897212566e-02
9.988858237476412605e-02
1.325829377794344732e-01
7.060636025553215789e-02
1.865382687888929303e-01
1.767511008242064197e-01
1.608644644618197062e-01
5.690036802660516924e-02
1.121334424432085392e-01
1.129480033253849880e-01
7.825061892955489928e-02
4.385851390856995713e-03
1.422386665559183076e-02
1.296877998159992884e-01
3.739903817210987053e-02
1.183693449722601765e-01
1.565782758791636475e-01
1.585697063013961627e-01
7.918684160219593982e-02
7.780928326139434359e-02
1.137494550654505193e-01
1.000113772146612040e-01
9.442520574463858507e-02
7.829141130202825483e-02
6.004657477524332626e-02
1.111500271771187626e-01
1.160221030854929197e-01
1.076993454142546880e-01
7.235387605793344723e-02
4.816991493480918263e-02
4.173764822138699426e-02
2.419421180241321592e-02
7.007325902907890480e-02
1.452833070509074523e-02
1.206239996990335489e-01
8.714036648375703131e-02
1.135882036043711074e-01
9.631968435762541803e-02
6.365389412822103354e-02
1.136992919134745261e-01
5.368742665691814131e-02
1.234396629961692360e-01
9.178578430419970235e-02
8.309121272245453826e-02
5.939081847225356064e-02
4.040678110118550714e-02
1.182246821890334948e-01
2.825044344932869586e-02
1.469778908437568976e-01
5.181890693365071715e-02
7.723271044442320266e-02
1.590432862091976235e-02
1.395168803686392678e-01
9.620596832625034900e-02
6.850399078301264155e-02
1.906614903722831933e-01
1.311097595386783998e-01
1.413947425440613415e-01
6.419239315286522085e-02
1.156332673184420623e-01
1.270874775212327279e-01
1.911310645846686085e-01
1.174891622809013103e-01
9.039154444250584175e-02
8.570692159345492944e-02
1.107397689158442916e-01
9.419964028355905239e-02
6.439063381652546103e-02
1.476553416781564987e-01
3.849150778184701194e-02
1.310755588657287474e-01
6.414747310967829075e-02
5.978855357357795025e-02
1.741980221957700747e-01
7.516259598296921862e-02
2.828044906941169778e-02
4.997472205000812878e-02
9.822966247351326563e-02
1.578304133399174025e-01
1.652344942074635281e-01
1.003817092251308579e-01
1.881819730119750969e-02
1.960051725671272671e-01
1.129434952763617023e-01
1.458935871718944066e-01
4.633824328357560862e-02
1.101861161510999665e-01
1.526410096231191338e-01
1.676047951726643837e-01
7.288932877472037442e-02
8.153142738511044707e-02
1.386116761838930567e-01
6.260840205022082106e-02
1.719824887024978821e-01
1.401840441246104130e-01
1.350920282548337958e-01
1.329597633059994288e-01
9.635521760530746382e-02
1.018418219986451795e-01
1.670605851298253564e-01
2.542887920098144475e-02
1.114200452710391170e-01
3.714796031620426486e-02
1.302728677478060815e-01
1.329266421650851515e-01
1.318601154418439225e-01
6.823805473718519421e-02
6.952222780667315083e-02
2.274373129006369842e-02
1.393580596569210794e-01
5.666804672481843760e-03
7.880842913650476511e-02
8.858713869028871091e-02
2.107374437880529458e-02
7.956321561617217542e-02
1.792333937938201394e-01
6.345669260788214250e-02
7.917141252053710998e-02
1.645289172192301863e-01
1.233883958023550415e-01
1.007447463066942772e-01
1.400550354170053413e-01
5.424073255361865770e-02
1.190799169020445997e-01
1.336114177122579572e-01
6.175285040740072923e-02
1.785805829730620076e-01
8.299261312059882933e-02
9.986637332496697828e-02
7.584932893852332214e-02
9.845720676912710079e-02
5.429744053048132096e-03
1.190545444212000037e-01
8.143060600914392433e-02
7.187107627925379272e-02
9.214418266073971797e-02
7.208393608884458570e-02
9.541729774486341908e-02
1.475176204727065010e-01
1.436062049412968333e-01
1.137428514038714145e-01
6.967742573522624216e-02
9.896459136014731928e-02
1.023361761832143474e-01
7.674227773609518244e-02
6.641593355335922988e-02
8.810298135807968778e-02
1.057142781517908248e-01
1.756362053911926513e-01
9.418248090969101594e-02
1.565033299564199121e-01
1.489825816756650545e-01
1.011101039055799927e-01
2.859959401821211139e-02
7.941884105292508489e-02
1.463037323067422346e-01
1.420788515824832066e-01
4.786472675333429405e-02
1.183368387481919942e-01
4.747170658481607297e-02
7.231739286163232916e-02
1.129680796993866032e-01
1.475407768627919891e-01
1.207365726983794657e-01
8.891376647181581383e-02
6.669471906748354606e-02
1.172778015048923789e-01
1.281040810322837398e-01
1.502295673198370818e-01
1.640534243021063154e-01
1.146291152376270328e-01
1.976537158868613697e-01
1.430603699118778716e-01
1.148846734470725245e-01
9.612462276175291753e-02
1.316944823873996973e-01
1.661554025008724622e-01
7.471630132783053935e-02
1.117701435858387826e-01
7.887431010757142702e-02
8.561326489646216287e-02
1.205701534686198229e-01
1.268752998322801306e-01
1.469849130360462719e-01
1.576055671797094715e-01
5.062076438363904279e-02
7.442782004988986178e-02
1.034310410085133580e-01
5.247741772350328349e-02
1.274816581734744270e-01
1.051932833709188775e-01
7.274904965547589197e-02
5.073692847453785404e-02
1.562504610353463441e-01
1.675421919971188667e-01
1.433384732422245400e-01
1.004576954622992263e-01
8.338554574133903718e-02
8.345095258234444535e-02
1.088318489892347724e-01
9.717111456389229684e-02
1.368078594147308091e-01
1.747490651930993233e-01
8.016702324544223990e-02
1.980806344547586251e-01
1.348931299073436452e-01
1.159076788205697095e-01
9.454600974513824307e-02
1.265509192503675440e-01
1.135096590641141989e-01
1.268528142967103312e-01
7.319157623873905061e-02
1.741775587272563208e-01
1.275027717993668097e-01
1.161882922987274580e-01
1.463204592510315705e-01
1.850339960940693973e-01
1.306799811469324391e-01
1.467189118878781395e-01
6.681407860229401918e-02
1.642079281307297356e-01
1.800221169541738886e-01
1.353110630483947974e-01
1.613671426916941654e-01
2.035825032751480690e-01
1.203316035285815766e-01
9.720476367420986807e-02
9.503272422914910145e-02
9.519107403911572507e-02
2.449853206545135609e-01
1.282536124636869390e-01
1.058132010866127543e-01
5.346794958975589762e-02
1.184401195142843199e-01
1.327391993131903647e-01
1.446037938112363641e-01
1.505239038205435920e-01
8.936756827152410321e-02
1.446529610692492418e-01
8.135098051387769369e-02
9.922608634566887353e-02
1.190536340747841426e-01
1.520857515270004345e-01
1.353633710893953068e-01
7.372670994202591699e-02
1.632939119775819181e-01
8.404549821202683679e-02
1.233773334262795451e-01
1.708236325181643478e-01
1.744438503202671575e-01
1.102405572726341126e-01
1.765122352515793580e-01
9.372801219184362376e-02
1.604271455035247707e-01
8.145779413433318350e-02
1.093665119427219418e-01
5.121504329035422159e-02
1.337216451702350761e-01
1.311954282537582950e-01
9.504643062601958459e-02
7.848212077212164683e-02
1.018332518032206702e-01
1.444328580893059766e-01
1.536817880436580075e-01
3.032305925345695971e-02
1.782760232635586528e-01
1.664027624285782936e-01
1.752739916370341933e-01
1.572808826064052701e-01
1.639190533274701433e-01
6.647089432380487439e-02
1.253567141613714520e-01
1.577018660914669690e-01
6.130391076224678271e-02
1.477717009792998692e-01
1.266172245680352859e-01
1.394585141552466823e-01
9.731532480155903608e-02
1.992404041657741820e-01
1.693031657659081757e-01
1.390060143570325257e-01
1.002481166405383706e-01
1.410717852880726264e-01
1.356467392280586715e-01
1.278914223826060903e-01
5.846139500955038065e-02
1.699181802769884342e-01
7.044335270396237525e-02
1.733990468140834962e-01
1.562947646025434900e-01
1.827185346932123922e-01
1.412708241500273132e-01
1.639225721176061912e-01
1.644576398008908147e-01
1.696368978968038066e-01
1.930561715598558825e-01
1.519720413551372551e-01
1.363029697295007059e-01
1.218550487372752900e-01
1.679031731987426779e-01
1.867828410424942076e-01
2.047050353096802888e-01
9.398089719205721115e-02
9.128797238911758039e-02
1.756204801996713027e-01
8.501044935309050310e-02
1.942233262498785917e-01
1.544505625043826047e-01
1.714997225452496443e-01
1.108480633634643109e-01
1.230317673370703302e-01
1.506899490419945919e-01
1.217040266640202206e-01
1.002948557648136452e-01
1.548901181427347618e-01
1.626032504594379091e-01
8.883851647814987318e-02
1.460074258142675108e-01
1.198205416985206606e-01
2.058950640270493515e-01
1.497114780622973429e-01
1.470447053881503152e-01
1.916734959901557345e-01
1.759649909736877293e-01
9.492262967404331564e-02
1.393244055037468621e-01
1.407903493926251914e-01
9.020970243215989393e-02
2.144714900596340346e-01
2.460731560912186033e-01
1.434247859074203324e-01
7.137489745178114686e-02
1.872090072957173224e-01
1.868131010711678586e-01
1.243000060686984959e-01
1.637964131679922053e-01
1.971551460460783389e-01
1.399983941630765782e-01
1.217376537135054088e-01
1.582833485807524643e-01
1.470333206040614071e-01
1.395217294528179330e-01
1.136398245177920874e-01
1.329497012569937353e-01
2.022418872192448813e-01
2.103435287022526468e-01
1.157230086086308701e-01
1.865474420670644728e-01
1.596574622540375132e-01
1.215228747038286233e-01
1.820856427240078179e-01
1.440625608815393754e-01
2.255515660733101446e-01
1.552048799441902160e-01
1.589836862026395570e-01
1.758434221608338732e-01
9.983745114832995315e-02
1.960413622406011191e-01
9.966780028870872443e-02
1.670063719089793230e-01
1.759287274576288307e-01
2.483408486339089560e-01
1.692725889957521213e-01
1.322634812330486798e-01
1.355613656849020132e-01
2.633882897473375784e-01
1.522063800593036753e-01
1.626978760716111527e-01
1.260621098347923796e-01
1.524482600931739706e-01
1.595995711942251871e-01
6.900229255265692696e-02
1.986866404124658925e-01
1.406748058599489593e-01
1.001033261879191588e-01
7.936759780757202121e-02
1.598066685786981023e-01
1.612645363950793165e-01
1.290753138058369220e-01
1.651103646777929979e-01
1.987761931622465117e-01
1.698406157572170116e-01
1.532461927442294591e-01
1.901512809173996899e-01
1.856628380840588122e-01
7.105434218514468381e-02
1.361811853609333489e-01
1.478215895807309943e-01
1.402504864643144833e-01
9.958608923651031397e-02
1.864377705611942049e-01
2.060309640210190307e-01
1.542515344647449327e-01
1.825401451989196455e-01
1.607196973264342910e-01
2.538570511999036494e-01
2.132308258637514164e-01
1.986769587549366556e-01
2.632170629302034159e-01
2.202707128544853787e-01
1.619479812814919595e-01
1.524156778049003125e-01
1.339543556200830932e-01
2.304263438404683395e-01
2.088254610440420933e-01
1.409795021110766544e-01
1.417576634099211308e-01
1.543021349360935712e-01
1.025214902154924917e-01
1.573427981279420518e-01
1.693174800038955152e-01
1.975845369145942387e-01
1.161977397052852412e-01
8.205721576439660436e-02
1.812521622058810566e-01
1.545212213110669919e-01
5.172898241624583615e-02
2.135367970561848627e-01
1.728388077798667100e-01
2.076399614745498001e-01
2.374592418130593574e-01
1.418895631214843467e-01
1.302844252746232778e-01
1.930100828118116452e-01
1.579120057713386538e-01
1.753710175307500174e-01
1.517931875054385760e-01
9.902032598192760104e-02
1.045213728753701110e-01
1.442908149135697649e-01
2.147139496152864202e-01
1.724025824954066033e-01
1.288591329379574490e-01
1.672393998060320575e-01
1.154579664086110291e-01
1.158047822212047162e-01
1.780175734005616794e-01
1.727907252628066159e-01
1.082614485361728385e-01
2.257588834114090670e-01
2.002208302378948868e-01
1.807531041678461237e-01
1.053838626485214675e-01
9.526363431943546400e-02
1.687281391520012996e-01
1.414894313853594654e-01
1.169689485380328020e-01
1.716584796418829384e-01
1.014224874233677631e-01
1.143177973457739915e-01
1.711919904641383827e-01
1.483235142470969714e-01
1.857565496124363724e-01
4.893581461452808923e-02
2.173711709838582751e-01
1.596191985842230210e-01
1.568054585526759692e-01
1.295921742189846682e-01
1.860497002406726053e-01
5.381701987142941540e-02
1.583639736200629367e-01
1.496564392148094780e-01
2.788847555630457054e-01
1.458372847505636227e-01
1.243189418385977074e-01
1.093862675487427688e-01
9.625521959911745307e-02
1.412113973779451914e-01
1.805969310164715902e-01
2.637848368516826358e-01
1.753111292191302517e-01
2.117114542939336208e-01
1.091170460053460106e-01
1.502922168329983710e-01
1.560567853821696604e-01
2.329193252050099083e-01
1.250390621049964623e-01
1.502810721042175668e-01
1.616012773788832180e-01
1.121889151180753413e-01
1.526608405844161742e-01
2.116110437505764330e-01
1.326010141588479796e-01
1.801500071776098166e-01
2.314192549251990472e-01
1.495499233277308992e-01
2.095760671242497819e-01
1.605151269445745377e-01
1.612525554728816979e-01
1.758066547521497103e-01
1.207189066016381568e-01
2.802648351494744228e-01
9.159358901189937341e-02
1.388879241989668389e-01
1.551835327019774891e-01
5.166462223010493543e-02
2.118913595678707795e-01
1.428580648923457874e-01
1.318586147276889775e-01
1.594217640836639027e-01
2.237483104177384607e-01
1.986830409018392196e-01
3.063642573326669921e-02
1.924467591725924354e-01
1.850336076162920618e-01
1.776384265464562850e-01
1.044048564336228363e-01
1.530516730938553671e-01
1.817805314580270282e-01
1.916545758246074871e-01
2.241747314554602688e-01
1.466419345237976735e-01
2.186172490178441008e-01
2.202125538146613992e-01
1.227765522870981618e-01
2.062417696777099352e-01
1.943157067271584215e-01
1.840037766452464751e-01
1.737992286805802589e-01
1.384148837391487863e-01
1.287107907320004518e-01
1.295300074763057474e-01
1.143597447259032673e-01
1.702130436699351712e-01
1.926376685940259237e-01
2.019824860835617297e-01
1.228617133590751698e-01
1.729764864148895798e-01
1.599437363244624599e-01
1.636975868374622445e-01
1.475362415862517262e-01
1.613185176539044252e-01
1.699567352025201095e-01
1.278635231011717721e-01
1.227429121406113516e-01
2.491289687750813386e-01
1.832668315988260077e-01
1.599039739549448502e-01
1.864459118499333656e-01
1.890655732818420087e-01
2.109914468270774335e-01
1.601438984567610524e-01
1.405999025460409613e-01
1.838266458380874990e-01
2.433143647842035129e-01
2.053271355139210663e-01
1.741687504372483597e-01
1.048447016841127788e-01
1.633818421311158120e-01
1.633736643316645032e-01
2.112662325907427308e-01
1.489044054471068967e-01
1.662363581935650259e-01
2.575569322501053415e-01
1.833408574475483832e-01
1.357049246302646506e-01
1.827613392570394402e-01
1.837113062725879431e-01
1.250664795396325413e-01
1.285020929122878963e-01
1.854785531718660396e-01
2.252700893666228776e-01
1.742699777559862107e-01
1.108507458639668708e-01
1.952167065441081928e-01
1.454660913453123261e-01
1.793449162614927095e-01
8.784284293094496432e-02
1.717877257683855519e-01
1.192135544950371911e-01
1.982408207686935930e-01
1.521156198658345227e-01
1.609407824681287347e-01
1.451297040567531837e-01
1.958144241396908569e-01
1.988006045422027190e-01
1.929130278046989611e-01
2.002848074473867479e-01
2.096550814674441876e-01
2.170404357533682049e-01
1.891837617932178028e-01
1.598648040208367760e-01
1.241288945269234945e-01
1.486390187597564361e-01
1.743280746270102488e-01
1.189546807423540881e-01
2.329864289891408480e-01
1.817173510731113772e-01
1.345917721376405918e-01
1.847074068311992667e-01
1.578921391790801820e-01
1.427191058035714999e-01
1.709920789706264321e-01
2.431538798983427507e-01
2.223781443997282226e-01
1.594011530781118680e-01
1.946929167843260144e-01
1.741616304433107887e-01
2.172656489622170062e-01
1.828460649645834990e-01
2.097044636166540688e-01
2.298208038898542638e-01
1.821260079418514088e-01
2.508223666916387651e-01
2.137468925182050283e-01
1.647781386802024128e-01
2.566718435455724312e-01
1.276332972872936955e-01
2.027818793592603419e-01
2.040001189507780199e-01
2.192420144760927614e-01
1.441556580092518969e-01
2.049675415264264056e-01
1.654321219269568877e-01
2.044187364544087226e-01
2.017892318352103864e-01
1.512005190089851792e-01
1.618526182830711813e-01
1.652800844106838696e-01
1.996500334769706064e-01
2.280274525413006903e-01
8.316592822264400053e-02
1.573255706074608018e-01
1.626017919950645818e-01
1.616695225787852797e-01
2.244334489219128592e-01
2.266286559108679488e-01
2.091903311974461777e-01
1.564158156024794688e-01
1.555315875328857345e-01
2.598770062156188221e-01
1.634687311557623257e-01
2.761176773449049993e-01
1.548560514766905427e-01
2.577232208576825667e-01
2.171101111738963363e-01
1.263739821938975605e-01
1.960729841446057498e-01
1.677325128268544463e-01
1.797752939396570493e-01
1.859095449393475263e-01
1.245218138957250725e-01
1.768484706194262124e-01
1.946831642648081673e-01
1.598525221011220521e-01
2.139847520212457554e-01
1.365770066404183858e-01
1.714153258812202429e-01
1.804741641724049717e-01
1.540929431484512613e-01
1.509625867210299122e-01
1.964287422333624022e-01
1.574308550802667461e-01
1.650988571815792949e-01
1.429910238674603762e-01
1.535229296810755317e-01
1.885716619956086249e-01
1.486992209787705299e-01
1.070664154987406164e-01
1.813372250326444612e-01
1.485027413946595487e-01
1.973011615872149460e-01
1.836435154943885650e-01
1.846953732965978534e-01
1.891794350771934530e-01
1.582812905888823785e-01
1.859287991492045988e-01
1.771324194348853631e-01
1.928731598805651370e-01
1.636018872616978592e-01
1.427276975099860123e-01
1.569416162100539802e-01
1.961449216033855081e-01
1.493051964310124491e-01
2.009108560165079604e-01
2.115442666432785779e-01
2.013710542919406599e-01
2.321293732641762086e-01
1.527904164331792269e-01
1.137922991180271709e-01
2.190252305243787223e-01
1.486006098313278068e-01
2.830388093309164077e-01
2.132183473004562457e-01
1.463518188583438628e-01
2.211579833989114896e-01
2.453295914574116776e-01
2.290670178975117155e-01
1.741803562374001357e-01
1.643302509106271125e-01
2.302238155572084999e-01
2.317036331171668240e-01
2.481226423694854466e-01
1.724370728346939219e-01
2.361570963415983992e-01
2.654353433110395732e-01
2.283238579806312618e-01
1.580919755343397348e-01
1.974795874159799292e-01
1.916821939950564546e-01
2.245517931444814819e-01
1.888877141561829121e-01
1.139483964552581580e-01
1.380386693578986301e-01
1.423390744519338891e-01
2.134926234260727251e-01
1.650716138274711531e-01
2.483242755989079620e-01
1.598956263157336188e-01
1.952688995575642128e-01
2.219919687050010970e-01
2.649874332124581566e-01
1.786118196753600507e-01
2.254254756552350469e-01
2.295177155347732090e-01
1.976702622245780638e-01
2.513037311074577951e-01
2.219793323953515862e-01
1.911056373317129020e-01
1.852210221803773371e-01
1.411725618045185648e-01
1.885418889121447394e-01
1.601622080470605780e-01
2.639544346322197366e-01
2.323464416638649777e-01
1.064673121313748777e-01
2.220278153449457004e-01
1.602840049036289571e-01
1.394028024075485428e-01
2.011099657672475449e-01
1.729691722430198031e-01
1.578041559691840956e-01
2.958124014804457969e-01
1.883287752117686342e-01
2.501180569847338275e-01
2.067359403181329436e-01
1.735288011038405576e-01
2.360654848659693161e-01
2.141403662018947773e-01
1.982276269893617215e-01
2.332999511675606930e-01
1.861980272157398864e-01
1.887518599047853241e-01
1.691091849916194489e-01
2.387994830596960605e-01
1.260822251890176549e-01
1.199862395321933534e-01
1.593315434471154757e-01
1.776839492159198175e-01
1.504239869127669271e-01
1.538740859537719996e-01
2.550067180775845710e-01
2.104534090160812554e-01
2.350604433557423600e-01
2.105936525778149548e-01
2.333271609289321036e-01
2.559738679664691485e-01
2.452280393722603979e-01
1.787262221851533273e-01
1.767531719119116718e-01
2.289874969580676933e-01
1.817537526019873395e-01
1.957320009804413008e-01
1.984489280342596473e-01
1.726686944965862558e-01
1.956298589227978002e-01
2.966127704071087612e-01
2.847049159075462077e-01
1.672926864921273626e-01
1.800827562361138334e-01
2.542493477653401390e-01
1.741548346275132164e-01
1.697416247175344561e-01
2.616497723633228745e-01
1.788270039885351825e-01
1.663825838529447154e-01
1.651808094076649969e-01
2.328231566965500154e-01
2.800081041152879813e-01
2.386240127043425530e-01
2.114471918411126028e-01
1.574004147550132071e-01
1.690782396701925316e-01
1.497402962441223562e-01
2.439147015342673641e-01
2.019562219388984781e-01
1.343433679307769746e-01
1.766990847870942849e-01
1.056875384130883111e-01
2.383643708712419318e-01
2.049730814908231891e-01
2.831374076852188892e-01
2.436247918396455547e-01
1.686551154202927671e-01
1.653615849633724710e-01
2.069570398375940867e-01
2.809797657654759528e-01
2.373875701161469454e-01
2.562936249026625535e-01
2.358293639381598139e-01
2.240591277858007546e-01
1.897296039427930070e-01
2.262410821435326125e-01
1.895606580277707232e-01
1.921475342762061500e-01
2.095475482965885039e-01
2.194457115829923088e-01
2.092190875835328590e-01
2.303192797077759368e-01
1.721557177085832335e-01
1.902042194382327078e-01
1.752703982695479612e-01
1.252966359948158026e-01
1.621272693938650422e-01
2.406426794096115096e-01
2.806013365105780033e-01
2.546550995599063949e-01
2.570922104127760788e-01
2.417733363250268441e-01
1.614973182206644042e-01
2.624555639389626882e-01
1.716378352710546673e-01
2.406073985326509790e-01
2.354887903341993105e-01
1.656642023530623675e-01
2.743833631687263575e-01
1.821488474880790520e-01
2.168685288152242818e-01
2.063437944771591703e-01
1.941692806173856145e-01
1.586008108420833285e-01
2.047555810095899043e-01
2.791041449358301341e-01
2.233152393278199921e-01
2.030008487620807156e-01
2.247389235142480957e-01
1.997191040894791270e-01
1.947877519328171936e-01
2.119780954889523283e-01
2.713414369609968846e-01
1.853281561090747154e-01
2.045871222739251150e-01
1.555258312964950818e-01
2.795036940895009314e-01
2.503865312010514210e-01
1.700181407706349013e-01
1.653686990839916826e-01
2.083154417557622207e-01
2.259971474330948471e-01
1.747418176346496044e-01
2.405504943228298220e-01
1.829569259070947806e-01
2.000636553184786948e-01
1.801969874590530485e-01
1.899439732061076747e-01
1.977416576767895284e-01
2.684139021038274842e-01
1.403635758459126359e-01
1.646355411254175061e-01
1.851825097560792222e-01
1.552342553362681954e-01
2.500182887808657384e-01
1.862096130781583925e-01
2.016303213313576093e-01
2.742871423201007075e-01
1.993634788370363953e-01
1.830958311681700756e-01
2.057268917491252846e-01
2.034245730600890978e-01
2.866819749498822900e-01
2.411257357291232417e-01
1.799000598382987648e-01
2.379673990285001151e-01
2.609219233893878553e-01
2.507664949767276497e-01
2.448472669103407828e-01
2.010886870883124844e-01
2.346828666747469705e-01
1.934338033988833583e-01
2.025786786377747617e-01
2.512062574129040882e-01
2.337727837266826703e-01
1.920825620236875086e-01
2.171541658403266239e-01
2.798608731123851667e-01
2.249615388889960044e-01
2.725399675739567096e-01
2.378653147795327938e-01
1.906010462390219373e-01
2.208630644047187008e-01
2.123986967611172783e-01
1.940072314893061811e-01
1.259757861971754211e-01
2.874305366573488008e-01
2.407619047928517553e-01
1.952557069086622854e-01
1.623603901666207938e-01
2.090843404941958028e-01
1.610365445047834965e-01
2.000775454630649153e-01
2.576132883570965149e-01
2.186423785685817911e-01
2.025669726479445987e-01
1.521923435308435157e-01
2.009704658938815669e-01
2.516533584507365529e-01
1.934364828599312580e-01
1.772030203404155180e-01
2.548938629140717338e-01
2.020904991475919454e-01
2.675318689108164283e-01
2.560576625525007866e-01
1.792088960909271333e-01
2.028606976686790908e-01
2.256152493542770698e-01
1.941785894137106061e-01
2.285304739492645398e-01
1.670037454371429697e-01
1.834229285324620873e-01
2.078695923713635707e-01
1.846805062850525314e-01
1.839058268098278104e-01
1.751614563426842908e-01
2.086680441177744261e-01
2.130459644203078762e-01
1.790578094016621602e-01
2.457289594842327896e-01
1.703415830181648216e-01
2.385222739239712952e-01
2.220223820651230917e-01
2.024039353408087494e-01
2.394781344842181470e-01
2.762860021986787151e-01
2.184911833482533206e-01
2.455570101558181006e-01
2.479509953550430856e-01
2.623672275668211262e-01
2.301406804527688088e-01
2.289848553319228097e-01
2.229352934229825167e-01
2.505972522783386225e-01
2.098797707824892611e-01
2.444791420844920626e-01
2.313418664543453462e-01
2.557447238350202823e-01
1.852469103324836108e-01
1.815850325418032207e-01
1.963274251306477425e-01
2.243278246247312202e-01
1.984972524871539690e-01
2.650016377134418177e-01
1.762227939784759279e-01
2.483929463550999250e-01
1.978441351754678668e-01
2.041840144752019859e-01
2.141611279663094003e-01
2.322649398338027249e-01
2.002504716983261324e-01
2.191311116156239858e-01
1.510418768240243126e-01
2.668786203151258252e-01
3.016194989472746335e-01
1.686222152186865053e-01
2.344868315501891787e-01
2.786161276522685082e-01
1.702801271370974479e-01
2.055571301970034737e-01
1.835374125654186672e-01
1.732749372728350779e-01
2.728947682756279192e-01
2.680662498694044160e-01
1.303573698259334612e-01
1.932312680164544882e-01
1.371893887911724286e-01
2.245360347961536107e-01
2.968235703619805932e-01
1.771362798110452386e-01
2.106062954645170626e-01
1.719112588660640650e-01
2.625582549777935593e-01
2.031221059515283256e-01
1.954541349561159935e-01
1.707343697235533531e-01
2.125095357757298686e-01
2.576970173622049054e-01
2.362109273506177720e-01
2.651090924374097657e-01
2.067894696312697067e-01
2.069895097613099477e-01
2.280436366592127617e-01
1.504080469898981531e-01
1.724452158876410013e-01
2.446712020870257520e-01
2.013406723903399531e-01
1.913459006509405924e-01
2.388663953929149042e-01
1.811352778128649255e-01
2.344564608377800174e-01
2.381747025945586682e-01
2.612385884946681891e-01
2.254880034380412901e-01
1.680432819230618380e-01
2.657147783025488597e-01
2.404257509417127292e-01
2.266522437730188744e-01
2.686517733055461821e-01
2.008307460457711136e-01
2.756020616705460169e-01
2.010641770511922832e-01
3.017227777419289048e-01
2.258701577693701390e-01
1.669376188412015627e-01
2.285613775109510137e-01
2.472384305384468239e-01
2.250947622778329549e-01
2.449616442500826552e-01
2.103278561374292699e-01
2.359596099229283039e-01
2.059145295138221365e-01
2.173416239548839890e-01
2.153256040661193915e-01
2.589221010062806028e-01
2.551965718862664323e-01
1.684599269780611419e-01
1.906071530335163300e-01
2.711679010822341529e-01
2.001681865437442143e-01
2.432946788916445779e-01
2.530590085899006025e-01
2.289265787997011858e-01
1.835813319566788893e-01
2.294780802395645358e-01
1.704703935426845895e-01
2.133813898959586730e-01
2.097965337078369352e-01
2.317755530026633093e-01
2.048404658947870494e-01
1.697407978144802321e-01
2.222724447119648894e-01
2.802579507853152907e-01
2.881774853036493389e-01
1.887474227870738208e-01
1.945980976838783127e-01
1.933715782436413455e-01
1.769842454267248066e-01
1.570459650308992372e-01
2.268398380452411045e-01
2.213924099776959642e-01
1.580171090284226698e-01
2.028362924334593254e-01
2.435488567818009931e-01
2.130997149145206215e-01
1.794978603851143661e-01
2.636851524078894782e-01
2.623532121633710412e-01
1.780655879458103441e-01
2.254323346826414276e-01
2.113257092014893535e-01
2.064849719491740621e-01
2.651802913072028867e-01
2.101831041984605630e-01
2.249910139231182660e-01
1.869365629584040511e-01
1.956757403653416882e-01
2.750014744337570538e-01
2.050481227391459660e-01
2.245532285819459295e-01
1.955731898175671335e-01
2.159672961511192313e-01
2.294260587005389762e-01
3.481760634621446915e-01
2.407096953312376497e-01
2.339178880554999562e-01
3.211438734616346991e-01
2.844681189146577305e-01
2.372419317691714935e-01
2.589345447530088662e-01
2.446806137353138011e-01
2.358213859736140450e-01
1.922747816277776134e-01
2.708760047167295126e-01
3.060599878930691520e-01
3.093430016071003208e-01
2.287787240977010583e-01
2.425907086460052098e-01
2.587258149142616648e-01
2.152420948478185325e-01
2.422825292099078376e-01
2.660856154117999806e-01
2.295973155742035143e-01
2.918943958293259144e-01
2.552313394865356466e-01
2.741224985231296984e-01
1.983775391702237156e-01
1.952741837771849731e-01
2.409324622181936437e-01
2.123003169288546210e-01
1.966616600513350632e-01
2.664820188172129511e-01
2.094501442472767871e-01
1.779391713112134232e-01
3.216950432826892192e-01
2.586733344657591305e-01
2.726435556076218791e-01
2.527593614439123115e-01
2.683571011940161788e-01
2.404626058616132489e-01
1.997055893780664004e-01
2.641646024806250104e-01
2.821908856512864716e-01
2.567838629773655512e-01
3.139759584063497866e-01
2.233409449371246414e-01
2.575849351591265046e-01
2.474491870643374669e-01
2.328473188804810468e-01
2.343662726785395722e-01
2.253824463745427720e-01
2.118732217079907221e-01
3.221928803689044218e-01
2.550349886648513587e-01
2.440731309133905569e-01
2.220817582369975507e-01
2.379818858762886846e-01
2.856593143377890720e-01
2.304261998548444434e-01
1.668199083859257803e-01
2.432876459421765281e-01
2.113889048481196464e-01
2.996665839270677978e-01
2.360163023457732823e-01
3.072464965473393206e-01
1.655778673022611780e-01
2.927838559213130631e-01
2.426897941308215900e-01
2.231436045828643910e-01
2.358459386119364232e-01
2.443024321700449919e-01
2.736979021982718363e-01
2.557153199651470699e-01
2.502896898457835362e-01
2.405924315685550874e-01
2.234036870784883722e-01
2.884214583238988716e-01
2.204174240607046642e-01
2.710526221365159860e-01
2.601061886081171837e-01
2.363941877160792016e-01
2.935758693484696868e-01
3.205895764342003296e-01
2.235140592326662068e-01
3.024783046430771782e-01
1.925941478953042407e-01
2.766382985688433660e-01
2.666367839754594238e-01
2.298040148576099007e-01
2.336554582377153855e-01
2.977195311234577257e-01
2.571914367818759484e-01
3.275521516218656282e-01
1.951914334196073186e-01
2.868496735986433843e-01
2.108948136921798833e-01
2.456813288276144813e-01
2.485030664174856796e-01
2.737310894747007062e-01
3.329208383132696847e-01
2.410115092221681854e-01
2.940707134560303082e-01
3.197173836349347376e-01
2.656104533173242466e-01
2.393981791960414496e-01
2.259811515759420630e-01
3.051340689496537251e-01
2.510495272454230653e-01
2.489923714262530230e-01
1.813461183097170304e-01
2.894694424820272727e-01
2.292853462094795736e-01
2.240124030009708334e-01
2.688543505116010035e-01
2.912404555560908492e-01
2.901243993099786866e-01
2.916671489757721170e-01
2.445938316514315591e-01
2.424135116291241121e-01
2.106215784879215680e-01
2.585230969938008827e-01
2.755925397316922876e-01
2.008122323489639760e-01
3.187064061438726892e-01
2.334013801768539675e-01
1.927055772745195905e-01
2.356637050615991713e-01
1.986723662643302135e-01
2.807296644528307072e-01
2.278019274593384436e-01
2.455831314139598764e-01
2.737123501927827829e-01
2.905948224565873539e-01
2.866353017247207369e-01
2.382969201583387542e-01
1.917204712421633206e-01
2.746577782943756540e-01
2.781598832434152291e-01
2.177691564844686234e-01
2.497561580967931627e-01
2.119148928819206690e-01
2.746973621948833877e-01
2.649965721826818554e-01
2.800888608601410090e-01
3.066778447815944331e-01
2.692120980040023648e-01
2.722163527184532916e-01
3.081403820332469512e-01
2.886112962008846039e-01
2.404206257326590712e-01
2.671190376355175866e-01
2.902276631578686317e-01
3.239000229706517353e-01
2.285315754319297010e-01
2.887387477902573218e-01
2.781357446866168925e-01
2.630199840080655327e-01
2.306645351078376593e-01
3.384808814395287579e-01
2.063688624643039982e-01
2.372779324391824929e-01
2.954994710456999019e-01
2.454551187429322989e-01
2.664495997037247821e-01
2.674701033589529375e-01
2.481573803688530977e-01
2.269781058019602893e-01
2.805781251954898581e-01
3.006993164933214890e-01
2.619309360929564789e-01
2.962012477142531575e-01
2.478826632549158693e-01
1.983572169538150853e-01
2.311910461136317263e-01
1.883872954901891217e-01
3.159320458311012936e-01
2.538771633366040392e-01
2.426055300902488499e-01
2.367485812110845800e-01
2.444680484972919787e-01
3.477832999454927854e-01
2.950445264454540362e-01
2.641205876117166951e-01
2.740298869817653360e-01
2.369826402879647020e-01
2.357026807412112845e-01
2.929707152414979809e-01
2.938664210485747996e-01
2.813456498786318094e-01
3.125075849079234080e-01
2.980015502951585682e-01
2.553657704882840163e-01
2.855330155733222797e-01
2.639453778341054879e-01
2.359155924774579693e-01
3.073594331496304344e-01
2.201547829808543633e-01
2.732411857363561958e-01
2.663911754771018936e-01
2.743973803578260151e-01
3.075324202095711112e-01
2.534910648865714156e-01
2.797727219355345407e-01
2.267185004081042621e-01
2.394418483794736596e-01
2.427916277220845964e-01
2.571310987032459638e-01
2.894916337081369084e-01
2.290206976946581596e-01
2.623350651983327730e-01
2.457863131059664363e-01
2.463326019336354866e-01
2.507134614666435835e-01
2.356482080459633699e-01
3.510226787297674456e-01
2.288548977927549744e-01
2.930333734679013147e-01
2.833117866026854115e-01
2.536713157896720583e-01
2.826294110804946080e-01
2.618832705509673842e-01
2.925873441202540004e-01
2.827995581386529844e-01
2.689152724484344947e-01
2.966216902063091299e-01
2.474912035854822390e-01
3.099991157623435134e-01
2.788584839478598920e-01
2.274987610613707911e-01
3.063032439699506226e-01
2.753363730092981965e-01
2.622170427805836090e-01
2.960396216235717803e-01
2.570457902415184126e-01
2.959681744479001342e-01
2.639795406792406207e-01
2.551896897388076790e-01
3.048024496479648793e-01
2.675811193091612306e-01
2.392308636177375436e-01
2.615259679368249768e-01
2.711409445869758517e-01
2.701530702431100273e-01
2.691445314322504778e-01
2.996759218055460861e-01
1.905677164286735392e-01
2.953283544125370197e-01
2.496034774155168057e-01
3.885059929538840495e-01
3.080213200575815380e-01
2.536474714463515245e-01
2.885755140486779280e-01
2.648929987857143176e-01
2.095796278006651914e-01
3.178688144705412721e-01
2.530994495343206196e-01
2.576613619683856826e-01
3.545920902576263356e-01
2.859930753309337659e-01
2.521063200063055620e-01
3.227173679759036129e-01
3.221078701792366439e-01
3.362299358362187962e-01
3.477709377905613963e-01
3.145423493132012971e-01
2.517418773457376635e-01
2.658278971898230814e-01
3.022695910049317813e-01
2.937696224245590071e-01
2.534424904726360062e-01
2.440464915681312685e-01
2.422228652396424819e-01
2.199036362034204051e-01
2.766683676598433173e-01
2.775979342762098234e-01
2.817104798538345722e-01
2.640625115153040769e-01
3.387151638255506136e-01
2.578486827897703004e-01
3.751875933448577394e-01
2.401912114238844154e-01
2.782431710642934153e-01
2.908237492517244394e-01
2.822658262327548129e-01
3.012602567079993854e-01
2.595668083190267872e-01
2.665844489240711823e-01
3.432587003192569264e-01
3.046615130039749264e-01
2.478638392074368479e-01
2.242164496743550839e-01
2.860079261032742459e-01
2.897650823983437540e-01
3.103079756001464462e-01
2.424691496113725586e-01
2.955335917008338198e-01
2.787261962040263885e-01
3.527226450919137002e-01
2.776458091393258498e-01
3.038874227161008079e-01
3.655949973039367973e-01
3.019355954345886994e-01
3.050749191681025319e-01
3.319401817048411862e-01
2.735386433609740542e-01
3.676598457168860357e-01
2.552117054762811921e-01
2.528846006016247094e-01
2.385919661827582972e-01
2.899009392230432747e-01
2.747429690366148258e-01
2.931690156998250085e-01
2.915750974585665789e-01
3.395698306774985187e-01
2.923055252333316423e-01
3.525922916851738087e-01
2.647779870315495887e-01
2.688459273839306496e-01
3.294328397440349776e-01
3.494729224854952743e-01
2.523973249958323395e-01
3.143770200990268493e-01
2.518146164316927282e-01
3.036689570825163997e-01
3.629990737463509864e-01
3.306509406671304663e-01
3.402664768348333535e-01
3.387205952544199428e-01
2.622317057554421904e-01
3.078275117368435287e-01
3.709314544950264581e-01
2.739988897064924434e-01
2.662328433277438289e-01
3.080377785494985976e-01
2.867315559502714439e-01
3.123971941326660895e-01
3.005530736484978704e-01
3.117875483551628135e-01
3.102578846604799323e-01
2.986709131709720522e-01
2.936294998471053463e-01
2.805124360317756138e-01
3.458427565559704653e-01
3.108773631434013640e-01
3.456984078804135607e-01
2.675547331137549389e-01
3.523430503422542159e-01
3.078768463654528720e-01
2.722719874475282853e-01
3.116446909306485602e-01
3.374288472343482947e-01
3.484885433045887826e-01
2.431936611133845294e-01
2.887212170458745564e-01
3.126148976966445225e-01
2.592175107314488303e-01
2.551119727553665673e-01
3.594757180419225762e-01
2.694575027210207030e-01
2.852154417392865349e-01
2.801270297932288988e-01
3.285679368089394758e-01
2.862008922065514827e-01
3.185110248617403217e-01
2.764543765297781119e-01
3.651410514133595075e-01
2.692794181875417525e-01
2.666266514817476896e-01
2.491479624409903559e-01
2.339893264192329236e-01
2.559510348860513096e-01
2.886361217640482368e-01
2.166354473613572307e-01
2.626918622909070189e-01
2.848788924293455538e-01
2.624321095284172234e-01
2.744946242488016108e-01
2.517000978557682456e-01
2.731974217567434415e-01
2.531473220718338801e-01
2.820595381907244903e-01
2.691366924109123149e-01
3.433415996503558221e-01
2.546851127625406330e-01
3.274896431730096036e-01
2.690730660375156846e-01
3.339873353935468581e-01
3.475260789352217494e-01
4.105036720153908969e-01
3.464970521975943019e-01
2.931100925406968094e-01
3.254267284720746001e-01
3.256052543841579383e-01
3.629209403542294488e-01
2.732125330569208366e-01
3.429964295960123422e-01
3.020747296041704222e-01
3.517612773929436609e-01
3.056124663196198576e-01
2.727959352735069287e-01
2.855165412565991989e-01
2.864151363792896143e-01
3.082291563865657835e-01
3.084268337647160241e-01
3.418761938526729827e-01
2.848831049657574721e-01
3.357000127656492583e-01
2.866914222162342818e-01
3.349707228110140877e-01
2.532094244776533776e-01
3.195700392264730905e-01
3.136567746005654578e-01
3.576807599912166236e-01
2.640073308836896615e-01
3.266254573824922125e-01
3.040160730518866039e-01
3.523140618083406839e-01
2.290293379490513648e-01
3.371096846012088255e-01
3.819192598688852525e-01
2.771114319311565044e-01
3.256330010132510999e-01
2.812685951130703965e-01
2.664716272986283330e-01
3.096752948504167269e-01
3.544655888942759292e-01
3.038030927939503467e-01
3.266297292973991961e-01
2.434472161856141847e-01
3.158283164430377710e-01
3.520619209069804634e-01
2.768564861286389456e-01
4.066508204694699313e-01
2.857556073354991510e-01
2.603433919135743069e-01
2.869695073151569131e-01
2.663225517916342211e-01
3.197165347728005425e-01
3.492419475987526556e-01
2.642976553012112428e-01
3.074094829653516436e-01
2.669754981158005136e-01
2.702916437920303006e-01
3.398251065925460002e-01
2.991684135240708642e-01
3.472631977305116746e-01
3.276607895393280900e-01
3.241425856613739387e-01
2.903830366689091891e-01
3.443983638739649966e-01
3.078359853794433998e-01
3.361897176234136531e-01
3.034244946354355821e-01
3.265140963946556174e-01
3.170250613967938724e-01
2.651766957867148777e-01
2.744620339342609405e-01
3.120522049388604335e-01
3.569009260890406154e-01
2.745137521593072338e-01
3.230699748577736674e-01
3.181831390120714032e-01
2.753955564198038442e-01
3.087295870269916587e-01
3.003165661254676988e-01
2.561197396677558080e-01
2.686934866567375901e-01
3.380312306939662892e-01
3.325771078425829308e-01
3.535239801811554394e-01
3.449019862486170651e-01
2.883026984154944961e-01
2.966087445150218938e-01
3.631784217660967151e-01
2.844173078050183379e-01
3.064753330800653042e-01
3.421303025177653834e-01
3.375754101892420866e-01
2.942407801369807396e-01
3.047293239746353688e-01
2.595054478320590885e-01
3.820005163274771132e-01
4.500807750152284736e-01
3.409391945284716563e-01
3.064922705157490657e-01
3.457104492004171026e-01
3.670162322235999142e-01
3.798004085120867956e-01
3.517350905291602436e-01
3.142793556679803757e-01
3.828445779369821778e-01
3.128544766621881856e-01
3.451604625562924022e-01
2.981912561587424793e-01
2.818196742250723141e-01
3.179175571368759723e-01
3.160170729616211260e-01
3.486627153720815997e-01
2.781759262371410468e-01
3.200711306722323068e-01
3.436550264812274214e-01
2.989677011233885517e-01
3.047222393942699004e-01
3.424652557787993823e-01
3.702846797441061710e-01
3.359497791873637951e-01
3.026383292926687618e-01
3.456645222524672434e-01
3.787980012755127190e-01
3.349359464962242128e-01
3.246136220624911695e-01
3.368828710280320493e-01
3.362764454530931535e-01
3.559803559814876395e-01
3.012879121561546358e-01
3.339559015626603067e-01
4.111661473587162607e-01
3.744395336402375762e-01
3.019932334774368399e-01
3.512531655700734667e-01
3.719819167696477025e-01
3.652130223481157567e-01
3.850978542597929821e-01
3.240854848321366166e-01
3.779839676993247966e-01
3.061324827468235865e-01
3.736981279144536150e-01
3.073973890508799323e-01
3.573644745630656927e-01
3.888390910228898822e-01
3.228843091251842323e-01
2.687373490465795323e-01
3.915420357352902836e-01
3.963110804852195135e-01
3.353643558209481457e-01
3.012431600151336264e-01
3.378604307067936130e-01
3.095157696488435306e-01
3.628400961688399984e-01
2.944201370265389084e-01
3.054131310996830995e-01
3.494356426824617445e-01
3.219453120694122372e-01
3.277917689185488870e-01
3.253803138407052042e-01
3.520606287491848674e-01
2.768493826042105477e-01
3.188709438988698852e-01
3.646245097437568194e-01
3.951765200875950179e-01
3.278724970937915706e-01
3.657519456918319478e-01
3.390671943447796099e-01
3.100723476740290252e-01
3.372424923742975422e-01
3.191600662002574418e-01
3.519515900811748810e-01
3.369075503887501433e-01
3.390515349110553300e-01
3.377406070930417115e-01
2.999780772070774204e-01
3.886055831855703691e-01
3.763331054158854383e-01
3.321842144026898591e-01
3.843883587945334801e-01
3.286059051064722514e-01
3.772158658008059051e-01
3.025620567217380263e-01
3.343484719467892941e-01
3.383364559950982620e-01
3.535954518090345666e-01
3.118854902533894635e-01
3.809689941170375516e-01
3.810289164046264943e-01
3.296002296150552513e-01
3.059114643877470785e-01
3.363755715648538702e-01
3.585354249503805435e-01
3.943737078883913783e-01
3.044804096840381669e-01
2.878176075115239096e-01
3.357398533753753189e-01
3.570073339952611891e-01
3.117636752374062237e-01
3.457197087010649428e-01
3.532496454392766716e-01
2.957915182727558490e-01
3.717681625361267672e-01
3.928333809590483505e-01
3.355632840501470149e-01
3.111358091056320996e-01
3.555935025442464870e-01
4.225534642782425299e-01
3.568535368135771213e-01
3.726808751627076477e-01
3.311682069852707189e-01
3.210633479794974821e-01
3.932984827312639986e-01
4.213825743085360953e-01
3.054513034692305506e-01
3.971232659614299387e-01
3.332532571353668538e-01
3.778154800046384931e-01
3.536054448607017231e-01
4.277711540487814657e-01
3.927561483033273904e-01
3.421258740630092055e-01
3.363271962417994088e-01
3.719794649538646913e-01
3.522033031456900387e-01
3.215103794896656542e-01
3.432793519228666823e-01
3.546850708420466458e-01
3.413931061191085026e-01
3.636310515116124020e-01
3.196921358440776850e-01
3.470173310996179095e-01
4.063250536050773687e-01
3.608798901896144162e-01
4.185579690630495397e-01
3.588148940301103540e-01
3.923476566265513554e-01
3.597788040202750115e-01
3.639841685431629004e-01
3.624414776378769854e-01
3.349935157969418653e-01
3.593513695514489736e-01
3.857224125612430110e-01
3.908234583681823859e-01
3.660993349769592897e-01
3.647581302257506541e-01
3.846368623557442912e-01
3.628852550137749988e-01
3.802912489498293525e-01
3.794363179111875373e-01
4.105931853973137091e-01
3.779561588728100330e-01
3.562938603426945572e-01
3.889937232680526491e-01
4.089030643278574462e-01
3.775405505993282285e-01
3.836290791318709981e-01
3.373203233651098643e-01
3.402033775651641667e-01
3.260236470521791774e-01
3.536174175772875961e-01
3.707755056092028045e-01
3.707535019628700468e-01
3.539980661672981754e-01
3.994128783230040391e-01
3.188774306939656245e-01
4.669555072146384100e-01
3.749305341785388879e-01
3.397799966873579214e-01
4.065129890932960288e-01
3.532024887616035391e-01
3.373942997556103052e-01
3.197876475863517531e-01
4.202089523876514354e-01
3.801727710306048169e-01
3.162355131476769499e-01
4.137266023531538939e-01
3.554202791133175277e-01
3.208986548598660726e-01
3.850331753611520580e-01
3.791811115743718430e-01
3.568512872455945062e-01
3.374907306741247170e-01
3.785089335790365328e-01
3.659322703360360918e-01
3.576534251583375346e-01
3.092530721605009081e-01
3.467908918147393771e-01
3.884656883742385602e-01
4.077514709460300923e-01
3.942949398883892620e-01
3.642719293297373984e-01
3.650687464901734014e-01
3.790267360676870534e-01
3.715660767051357505e-01
3.905850333000551733e-01
3.138475085596497682e-01
2.893235346468736036e-01
3.125981922404554303e-01
3.754007889562323008e-01
3.435488852434809282e-01
4.218540222574936882e-01
3.564952448911289373e-01
3.728721019693180816e-01
4.246631356147829717e-01
4.157634855458571255e-01
3.166560760145529230e-01
4.007186661892269686e-01
3.624867664675351930e-01
4.143610403474239923e-01
4.121651005288859970e-01
3.215615810963254884e-01
4.399961187343329194e-01
3.640115837129029863e-01
3.811749631430629282e-01
3.359052158540681288e-01
3.393067601806797340e-01
4.050939946014974757e-01
3.851850811702250965e-01
3.793744784343122123e-01
4.289257613302934757e-01
3.811883586847434335e-01
3.769175181431699828e-01
3.488973480241218117e-01
3.594477975636916622e-01
3.883414720803182174e-01
3.842709017060788601e-01
3.984722778081578598e-01
3.908363801783086289e-01
3.647294918102545469e-01
3.753344182589568589e-01
3.873758787130902603e-01
3.778527924059499332e-01
3.537531899230023091e-01
3.667359338234388311e-01
3.981250696008704626e-01
4.269095942530199417e-01
3.954529189397766875e-01
3.861754244284594240e-01
3.826381177560472802e-01
3.465069280641797089e-01
4.058513857826366866e-01
3.868733696454960680e-01
4.061345503363139597e-01
4.148398566740998938e-01
3.453576251579311140e-01
4.259725827412850219e-01
4.009768774297599037e-01
3.462664021601821185e-01
4.315076181049811721e-01
4.132810248188885094e-01
4.138490957693931049e-01
3.974901096195582184e-01
4.143507615990906778e-01
4.228087062308664712e-01
3.741914706452561523e-01
3.582876289971101413e-01
4.160196865538534627e-01
3.877983458206378797e-01
4.018794996675813525e-01
4.072479262924036392e-01
3.683078345377416851e-01
3.576118090335231869e-01
3.756993298705547102e-01
4.077441891579601241e-01
3.900002453222168874e-01
4.043938634452782233e-01
3.805843475566353384e-01
4.160163705840389525e-01
4.002695896963549549e-01
4.589447158257545789e-01
3.959518172917513845e-01
4.233019770912181956e-01
4.470328088604793026e-01
3.746868554124829220e-01
4.188665379926543308e-01
3.878709455090201819e-01
3.707784290416942796e-01
3.687173653707632170e-01
4.040059599271597079e-01
4.617545909021763539e-01
4.596522006046698805e-01
2.977825491738648744e-01
4.314016286561307423e-01
3.914216129302025560e-01
3.623409031954922810e-01
4.150352494172132589e-01
4.282753993728832809e-01
3.933544788537852721e-01
4.388386027780817322e-01
3.360599189544301035e-01
4.353721310976923498e-01
3.920190119422517494e-01
3.781011450824364184e-01
3.691060954606385502e-01
4.033063450394607785e-01
3.799557063160874937e-01
4.419476877788130476e-01
3.856284970312955918e-01
4.402899422533090301e-01
4.285388220702079365e-01
4.203028127205525322e-01
3.229767420600629380e-01
3.783944612081330816e-01
3.848097519278472212e-01
3.361167100193946378e-01
3.979217870055346551e-01
3.657088955575610312e-01
3.531271956113124499e-01
3.389714358289644403e-01
4.141459963989805870e-01
3.958541428434192433e-01
4.611374185133957360e-01
3.773342464630478066e-01
4.309211927549880805e-01
3.464374571013255633e-01
3.657024627979036935e-01
3.820670013710388280e-01
3.932941885985272168e-01
3.791857463171767750e-01
4.104023631123052129e-01
4.458076231057259697e-01
4.094050782086376405e-01
4.657332195114992635e-01
4.041213234368101204e-01
4.246530902789951711e-01
3.526003543172120946e-01
4.251709007527176287e-01
4.242357773929383291e-01
4.177624487414052235e-01
3.793272878460284270e-01
4.264850993083116881e-01
4.301099064117105963e-01
3.416818626568340900e-01
3.805881244650957118e-01
4.769997253287438510e-01
3.726022193472498523e-01
4.681995215691195922e-01
3.994550882972897621e-01
3.990875666219982909e-01
4.385001301823508446e-01
4.205633216327536172e-01
4.376671333506723105e-01
3.877877064106158844e-01
4.273210667656622830e-01
4.200449214234150408e-01
4.204417700680278536e-01
3.878098366234253302e-01
4.611524723188327735e-01
3.824704076307399170e-01
3.914754870322490476e-01
3.859192666008254280e-01
3.534649077722168409e-01
3.793409660821492335e-01
4.079111903251474436e-01
3.933955018380018709e-01
4.254399385610793671e-01
3.767239888701842121e-01
3.958508094028182489e-01
4.176629520634980719e-01
3.768884045233216740e-01
4.009766401827720705e-01
3.854696537028949321e-01
3.676215180346062428e-01
3.645040070421648459e-01
4.977725471721069495e-01
4.219583990553198438e-01
3.868815868975490901e-01
3.970308987154911873e-01
4.241999284805091364e-01
4.813206833959214892e-01
4.499473869811501658e-01
4.154564568642078459e-01
3.717159615803077299e-01
3.907892990170091507e-01
4.310502250350773390e-01
3.880072057097492255e-01
4.031504423718099694e-01
3.726222676199856254e-01
5.175300063779156856e-01
4.489835844665394649e-01
4.911949910255100082e-01
3.804253375487955946e-01
4.407607725639303142e-01
4.189908638408149089e-01
4.436072826130239011e-01
3.868667664646147641e-01
5.172154930181852572e-01
4.837274343354561745e-01
4.252304664991520822e-01
4.830754125549554523e-01
4.032672423652954308e-01
3.904048500238964103e-01
4.319439097960615648e-01
4.698680829429155992e-01
3.961467875770821601e-01
4.211660733745390406e-01
3.940094326675005476e-01
4.548851881580818213e-01
4.770830374522961326e-01
4.313804777100982424e-01
4.129236476761772301e-01
4.415402868208920251e-01
4.817692849555461621e-01
4.521212717950450211e-01
4.089946086471356046e-01
3.752241361391443486e-01
4.013677966200043801e-01
4.063363726407432930e-01
4.036348710225836078e-01
3.795851323811898492e-01
5.279398517847033734e-01
3.217172726624838441e-01
4.287537713547107665e-01
4.849642200999756958e-01
4.049751974358066220e-01
4.286934681108076073e-01
4.545105405641119978e-01
4.513824436457583023e-01
3.790222627151089152e-01
4.430445250207936669e-01
4.188617656454949878e-01
4.330770712442134074e-01
4.347841701194380959e-01
4.371627273792666468e-01
4.208889732345940660e-01
4.399425485757749721e-01
4.371128240489515204e-01
4.790186174116957130e-01
4.545378369250889783e-01
4.364714350200402659e-01
4.070893685784351401e-01
3.899187186717633091e-01
4.278285319384552698e-01
4.550066183245034535e-01
4.247496430726541150e-01
5.394136089558236868e-01
4.263250169754919661e-01
4.146688682637868495e-01
4.199860234237835499e-01
4.477588570144807600e-01
4.767584219868687412e-01
4.599157425843810598e-01
4.510996757481644526e-01
4.177077690626458950e-01
4.526707630095176405e-01
4.308652306949462552e-01
4.285262308508461238e-01
4.377079534004641448e-01
4.003688919477126906e-01
4.639568344822279089e-01
3.899615951783809709e-01
4.075821435488758415e-01
4.332964363781154349e-01
3.781145946053213747e-01
4.333301750630461080e-01
4.377568939136060600e-01
3.999599757989033555e-01
4.430490604741346705e-01
4.952686771766411367e-01
4.706944430322205775e-01
4.205762055783366371e-01
4.251437115444241521e-01
4.166811334571046688e-01
4.209257983106610701e-01
4.693658880970744685e-01
4.270111920625908053e-01
4.567293554926768473e-01
4.054716831613114914e-01
3.836312614372257568e-01
4.794670782262632214e-01
4.844245763630939949e-01
4.751013543534718941e-01
4.557803615279331089e-01
5.341552785203232956e-01
4.064641812672229459e-01
4.591904091456950332e-01
4.724360555551530561e-01
4.742123778906491838e-01
4.091018024822269394e-01
5.081895884078740933e-01
4.654761030214873974e-01
4.143665989973939756e-01
4.900502067232039849e-01
4.547909618825562994e-01
4.337994024165690576e-01
5.073519125194189128e-01
4.209794827118628624e-01
4.696742987328495489e-01
4.515604842699553756e-01
4.296827497893848102e-01
4.425718299031274894e-01
4.608538641322134644e-01
4.320419802852920044e-01
4.761409455492239817e-01
4.739817105301901701e-01
4.284305728587583517e-01
4.299071109925078904e-01
4.606961303695394916e-01
4.528230335408411356e-01
4.472396873166763487e-01
4.636085402000064692e-01
4.202365180897873476e-01
4.918496696575669347e-01
4.091798870072114735e-01
4.335036055837294122e-01
4.552980896610164252e-01
5.258929246762635845e-01
4.625391309682311269e-01
4.682222747163352627e-01
4.030243085965991567e-01
4.129586494889329051e-01
4.238192139787274049e-01
4.416735032421086338e-01
4.559836984245655422e-01
4.480459958139076382e-01
4.174177943416630954e-01
3.913527813713709724e-01
4.462854447707140793e-01
3.720391215133780349e-01
4.156404806504526150e-01
4.620523479089888585e-01
5.181190929186239025e-01
4.984263127901768509e-01
4.329243483528941172e-01
4.242475145135782277e-01
4.842568446631778101e-01
4.433532441381813904e-01
4.404297820045393608e-01
4.290980955762877525e-01
4.328057830445148912e-01
4.982865367606349460e-01
4.549352362870786592e-01
4.540612955119077698e-01
4.477777208708605960e-01
4.947533946834292151e-01
3.787584927225953191e-01
4.793364310666858308e-01
4.586273540843052721e-01
4.243557574454068781e-01
4.557728716555245474e-01
4.148881035612188017e-01
4.472686306613454787e-01
4.476182789515383287e-01
4.873880076795967242e-01
4.271119442700800906e-01
3.828192159255693339e-01
4.738056090460447400e-01
4.405167734281537628e-01
4.881916506071994344e-01
4.249832929167428053e-01
4.360594285370182899e-01
4.367151695097520325e-01
4.623674449226012340e-01
4.275868713881617045e-01
4.527197037429509519e-01
4.865757757988400933e-01
4.559417496479553633e-01
4.829904866010074072e-01
4.419410406874518804e-01
4.709013115894357671e-01
4.553712745536253048e-01
4.517272530175105993e-01
5.501780522056539668e-01
5.043381544177534259e-01
4.289720754458963281e-01
4.585436731662876908e-01
4.360146116049712361e-01
4.736049590181523050e-01
4.550639876705486198e-01
4.375240574935861937e-01
4.741578489605616786e-01
4.541587853799231023e-01
4.555954416757864167e-01
4.962084538643339315e-01
5.071110361417441315e-01
4.684264349062162158e-01
4.532065253867089138e-01
4.176355333151842153e-01
4.517029530221702838e-01
4.442158005709909707e-01
4.853720913384804714e-01
4.393171836512149153e-01
4.351410243169684389e-01
4.570176560675324184e-01
4.413075090483548069e-01
4.948366738089120531e-01
4.703822433515641444e-01
4.059144911191575611e-01
4.858355320671510769e-01
4.309956999641820774e-01
4.569098478099090088e-01
4.503616317123225743e-01
5.315469466064256521e-01
5.420946417253653671e-01
4.722076621166302890e-01
5.296026307566381597e-01
4.484385835732345171e-01
4.577948863056178208e-01
4.909173033590614743e-01
4.547179433476585264e-01
4.413561342353348182e-01
4.119935663549669780e-01
4.465073805831070164e-01
4.780961974691779193e-01
4.937401520296219593e-01
4.862683272129533218e-01
4.820324376869258853e-01
4.434776113943195708e-01
4.951187935707258014e-01
4.598259231984134776e-01
4.521374972829564354e-01
4.476900036042527065e-01
4.330536434660622880e-01
4.287342050460717924e-01
4.479239102813619700e-01
5.057892866310058633e-01
4.868301637479343635e-01
4.853439749121509217e-01
5.295933335784219764e-01
4.207299859865113456e-01
5.698142436973989700e-01
4.574964648991435290e-01
4.872036470530462515e-01
4.623502631013791664e-01
4.502817200962866417e-01
4.876724094052687364e-01
4.207515156937306489e-01
4.847108247019438765e-01
4.466825289528990051e-01
4.849839861399939944e-01
5.181114116997997954e-01
4.810551690093530786e-01
4.315114695697305769e-01
4.927389310655721499e-01
4.587710072939250594e-01
5.251015470459682311e-01
5.141185633549804068e-01
4.539843932586902220e-01
4.651409003214962978e-01
5.351388406433306155e-01
4.936212267496878914e-01
4.553613600514971882e-01
5.008066006894852373e-01
5.147384077205298114e-01
4.548315091583902681e-01
4.595311784683305256e-01
4.605535048657870556e-01
4.972486675706553338e-01
5.520193956617687192e-01
4.897435133432269661e-01
4.521199212550492397e-01
4.390539759188968882e-01
4.819394190459461713e-01
5.163817277474862522e-01
4.273084561114702251e-01
4.949835728278587643e-01
5.073474231700718651e-01
4.578898066722207338e-01
4.866099785054266991e-01
4.380590253276412382e-01
4.881505835134944404e-01
4.713093916771837755e-01
5.133102030426699436e-01
4.722552499701850315e-01
5.093533128295462120e-01
4.619156789519597295e-01
5.000491359615220066e-01
4.661297483079271942e-01
4.471986486719091158e-01
4.712109992282924598e-01
4.679141933399288411e-01
4.811000880497066090e-01
5.558018708904975957e-01
4.749785149935750184e-01
4.505025835360107478e-01
4.750662580250112899e-01
5.118177897734594861e-01
4.914156465320798084e-01
5.199416948535827698e-01
4.652015870433539035e-01
5.005196487796923499e-01
5.248710142464982908e-01
4.831045299558919259e-01
4.847946754360971111e-01
4.904087456953079016e-01
4.882503161825371141e-01
4.848111946691734953e-01
5.358993883872175124e-01
4.891085478993520419e-01
4.722310522379785658e-01
4.531063252957792664e-01
4.994439808891741328e-01
4.438754402841599278e-01
5.241347239886917642e-01
5.022353157839604121e-01
5.060199379177284795e-01
5.021664602344806383e-01
4.893783163325309826e-01
4.673192813219953501e-01
4.720794427121624559e-01
4.678101730659030566e-01
5.320115892812307123e-01
4.388756907420090503e-01
4.903991574970243961e-01
5.126048019389568555e-01
4.919068414857568627e-01
4.509439332480335016e-01
4.843625652322756658e-01
4.554777675174707108e-01
5.051788921251005871e-01
5.230577392652944191e-01
4.803763562263795306e-01
5.621816986603060951e-01
5.225185117982216187e-01
4.713021173847377066e-01
4.192875762373674542e-01
5.162205826174386392e-01
5.997674858997409375e-01
4.936018027907211336e-01
5.695682880201058396e-01
4.786525349926202821e-01
5.341893894886057259e-01
5.525031739974044509e-01
4.749630440513364360e-01
4.512280570135231983e-01
4.812645977513302920e-01
5.230715959532015180e-01
5.155266442860666487e-01
5.239213939723026403e-01
4.757820750299598389e-01
4.713409946434388154e-01
4.902329513460026988e-01
4.906193896089042217e-01
4.784653055338055072e-01
5.221276874208761187e-01
5.566087794968044289e-01
4.869435676755036191e-01
4.964331006326716533e-01
5.165683113618168010e-01
4.655942428820362133e-01
5.061407321458932795e-01
5.277887258724954789e-01
5.216226162482276996e-01
5.173392422457799844e-01
5.342441736720797696e-01
5.371104483728817991e-01
5.110944275394166958e-01
4.939738145625288124e-01
5.055496993056255439e-01
4.966130229436966359e-01
4.849990177849515249e-01
5.072791604855336756e-01
4.767531861486117295e-01
5.132802971768295475e-01
4.550898810313238618e-01
5.126177366495837662e-01
4.754167086355465255e-01
5.153876493401673420e-01
5.828122394520391936e-01
5.304427491830333574e-01
5.292027167860413606e-01
5.388694895365065962e-01
5.123109327294859128e-01
5.278587126100818816e-01
5.498434639868521323e-01
5.286804520685244313e-01
5.597003715895864095e-01
5.541984412351619316e-01
5.038619886614144061e-01
5.238144477873550864e-01
5.092883456275261178e-01
5.082506678749902918e-01
4.821670041483284153e-01
5.644279362573439984e-01
5.030489889023558314e-01
5.553588994737531648e-01
5.530693020479949817e-01
4.809934895026948820e-01
5.397015352340646110e-01
5.293523622123743611e-01
5.511649010290526896e-01
5.418812922021750689e-01
5.091121842207276815e-01
5.155478972195611798e-01
5.422370380226105846e-01
4.965035420392726606e-01
5.423155046650768307e-01
5.327719870577722894e-01
5.061460075484890409e-01
5.764713844915894114e-01
4.990207410470000604e-01
5.310419706174871468e-01
4.721022547875639574e-01
5.438301361699463543e-01
5.498800152092078175e-01
5.474165938500593631e-01
5.101926240219308850e-01
5.169689197865321439e-01
5.058844264623643117e-01
5.197655069559043994e-01
5.397415737720808737e-01
5.072900363897197007e-01
5.119242574393521039e-01
5.673518731411824056e-01
5.363863535228452495e-01
4.912445027797855968e-01
5.536832140502424560e-01
4.796910884855992152e-01
5.371691393555906302e-01
5.709498753905242197e-01
5.619120688252366991e-01
4.919859430825037072e-01
5.557258903241723003e-01
5.837457982811691259e-01
5.195390119299844178e-01
5.458035993285330623e-01
5.687632355784580929e-01
4.725708513311501213e-01
5.099429070547519816e-01
4.965817026792694877e-01
5.555442470271360067e-01
5.293236926836468736e-01
5.303805967194901161e-01
5.484693361197976458e-01
4.902817500444456855e-01
4.892791532689278466e-01
5.431096165168483036e-01
5.694997093055046422e-01
5.268878170583769505e-01
4.979138906493779659e-01
6.171727635012567159e-01
5.125030623672012231e-01
5.574943531689102727e-01
6.251658701824540643e-01
5.611383676705307133e-01
4.989648935702668542e-01
4.916022183674914614e-01
5.526980475767017120e-01
5.469468290312651249e-01
5.682728731314088400e-01
5.207957379970036271e-01
5.694011283483102481e-01
4.719616560623595691e-01
4.941262328647699209e-01
5.308600118072260843e-01
5.279856435039482765e-01
5.308261345101276119e-01
5.633691427538102259e-01
5.302599743204555738e-01
5.081496928770867783e-01
5.761652170083702007e-01
5.442669086780008714e-01
5.392447707730962936e-01
6.037538751493239930e-01
5.657947996445958916e-01
5.694083732595229819e-01
5.470928287791484435e-01
5.028883785888411673e-01
5.127726566496001448e-01
4.887683450919270145e-01
4.997099974217806828e-01
5.594130793274250113e-01
4.394147116290822996e-01
6.307697162355262455e-01
5.657749528126526650e-01
5.865461173050587895e-01
5.863932309969924761e-01
4.526787749209947864e-01
5.259990588206699957e-01
5.582191226683264063e-01
5.514680973511612017e-01
5.479976174345628781e-01
4.838877215207630367e-01
6.202136326865902438e-01
5.579624137729103373e-01
5.368437155560582541e-01
5.783252787794634919e-01
5.431375002483965764e-01
5.109211200947085807e-01
5.331340340038790426e-01
5.231969662342662586e-01
5.499797141838237424e-01
5.420042044710827733e-01
5.715728099545784868e-01
5.638933161694474894e-01
5.258414330198765141e-01
5.295882692422957394e-01
5.420799336981831917e-01
5.725727423755609946e-01
5.263855759632647402e-01
5.414528092948612814e-01
5.422858124554553738e-01
5.733924590891397166e-01
5.460924870813147480e-01
5.241015225015954737e-01
5.337005774595596774e-01
5.404820811445827378e-01
5.483724153766446063e-01
5.636233662847747183e-01
5.291386306780639925e-01
5.002411584031802860e-01
5.345844123041715301e-01
5.263105420572214976e-01
5.264902139103149192e-01
5.278147644862328791e-01
5.464679761880124609e-01
5.780151569473968021e-01
5.596224355026895303e-01
5.890206567018376749e-01
5.051763137931084557e-01
5.753554889003614781e-01
5.468629472682074999e-01
5.166793755215232098e-01
5.902992303969617494e-01
5.061754795527476647e-01
5.325754289570474587e-01
5.868169768822247834e-01
5.387579968460028956e-01
6.383874469472496926e-01
5.495549308139536793e-01
5.883533990267107994e-01
5.724807863284505638e-01
5.353221010337579910e-01
5.573895576453508083e-01
5.571048160661282722e-01
5.973347856074993079e-01
4.948781868773505233e-01
5.097478203028962263e-01
5.048919008626089333e-01
5.531929658913996573e-01
5.474126252675832749e-01
5.252089209025250227e-01
5.142735858329420262e-01
5.260554789005139620e-01
5.742291994719282977e-01
5.886082386582929260e-01
5.265678349467923791e-01
4.757537928490342405e-01
5.721244926147365240e-01
5.734341527181843201e-01
5.750007046110883202e-01
6.429633123445817056e-01
5.506120428353441509e-01
6.502793232698487191e-01
5.168411539038656466e-01
5.824698675000052894e-01
5.139207435619523867e-01
5.751809594337465859e-01
6.191758344231103051e-01
5.712537286032870476e-01
5.667588937985591491e-01
5.285669424552073004e-01
5.700120644131366765e-01
6.084763072442310738e-01
5.682213744841569936e-01
5.693160892283497532e-01
5.424945931402957999e-01
5.375564854208051413e-01
5.310137638752233658e-01
5.743046766759566379e-01
5.728018854428332807e-01
5.161881459220492019e-01
5.757130274825627003e-01
5.696157768878927774e-01
5.434840136284821988e-01
5.713310481271570707e-01
5.378788148888122844e-01
6.333923783131404361e-01
5.876827245223187335e-01
5.247128039923771858e-01
6.077678370802389596e-01
6.453344012347567160e-01
5.701467458967007795e-01
6.546857967835605363e-01
5.648765840036594765e-01
5.876601100458707094e-01
5.233140071289440476e-01
5.412025031675110620e-01
6.374467907253732468e-01
5.616677892999321076e-01
5.377997325187815481e-01
6.059364445622068551e-01
5.526150803120968291e-01
5.496838727308137607e-01
5.705477451344211914e-01
5.238924321489059066e-01
6.478825239270807890e-01
5.946906646543379527e-01
6.189833408560093675e-01
5.707142433322295316e-01
5.907577182753226408e-01
5.679453920745022311e-01
5.160912039037410803e-01
5.766510221782252810e-01
5.350891593599101936e-01
6.126590790492386640e-01
6.069692427506777621e-01
5.337544957036549631e-01
5.789895382154687242e-01
5.616156390234607887e-01
5.555108393938475997e-01
6.116961676013465965e-01
5.229266654998521169e-01
6.121475666296060103e-01
6.142117341303172662e-01
6.221608727782149684e-01
6.196503462577314103e-01
5.478593673762600647e-01
5.754858381589350591e-01
5.894457173795217830e-01
5.586626888261371215e-01
5.874031173681445450e-01
5.723831035875420747e-01
5.720274976985841864e-01
5.681086429830125573e-01
6.068644180824362966e-01
5.902299794196442795e-01
6.507998937293605346e-01
5.657395374408649147e-01
6.003006746669037330e-01
6.262657016199372206e-01
5.787914318526445889e-01
5.789129763749826241e-01
5.735295847019358240e-01
5.645943221289067004e-01
5.051338928242403714e-01
6.167806821199335321e-01
6.261540989976819294e-01
6.419195707400598971e-01
6.282993475368703340e-01
6.047865213618193181e-01
5.923190907496796997e-01
6.022474390114689324e-01
6.081056232277159967e-01
6.298966970417332334e-01
5.873376849553455514e-01
5.867620579559278404e-01
5.786527146452912218e-01
5.741260560654530831e-01
6.409518265051292740e-01
6.225254030740490219e-01
5.903955097804147734e-01
5.344432694087035696e-01
5.838102176825465950e-01
5.432860341560188377e-01
6.591113085160755780e-01
6.201530308624655374e-01
5.927760207662663428e-01
5.896604033304836401e-01
5.499166127511098123e-01
6.424750402667859239e-01
5.542325366054168256e-01
5.699009859618165974e-01
5.812239467682683847e-01
5.872938147958022270e-01
5.872586268097286233e-01
5.925421612110023384e-01
5.395897640492868241e-01
6.796315069293465960e-01
5.458174103973704172e-01
5.768586833561043514e-01
6.290656129646327033e-01
5.853419124537845297e-01
6.145900195425363366e-01
5.302291535686677326e-01
6.289396145413576056e-01
6.532263482584017567e-01
6.023569368657891721e-01
6.403816468795452410e-01
6.290411851194908088e-01
6.169285266679274127e-01
6.146376890682617722e-01
5.578153965866028408e-01
5.732116290514291945e-01
5.407859393468272824e-01
6.369136478205394969e-01
6.625596642978017758e-01
6.364388182281850437e-01
6.099218310533711662e-01
5.866260648535522870e-01
5.470627416191463643e-01
6.325886051783041752e-01
5.695265130039812718e-01
5.924343000874661147e-01
5.869285558487740140e-01
6.409444267723801714e-01
5.727273918886294224e-01
6.400594622591879723e-01
5.831614106195848191e-01
6.195547124283894425e-01
5.757823606909159286e-01
5.260829452368639414e-01
6.016417864315686259e-01
6.420847158991479509e-01
6.296891607240340250e-01
5.841211532095086367e-01
6.452549800313578388e-01
6.006131390308045992e-01
5.992376915211051758e-01
6.245810144868881864e-01
5.668713354820080763e-01
5.505887302892982227e-01
5.746730036793378238e-01
5.766233729774220551e-01
6.274514800719600549e-01
5.675713842731088254e-01
5.798186114597383423e-01
5.682542061291145918e-01
6.027700980656128804e-01
5.869574694812090820e-01
5.773025241429785570e-01
6.110478692223566544e-01
5.907305171429477753e-01
6.603429797633191267e-01
6.703504843123910817e-01
5.922264333776577905e-01
6.172811637166434329e-01
5.932619242226447875e-01
6.253856361734447811e-01
6.369568921451242982e-01
6.193633638254339990e-01
6.131162826958498346e-01
6.084680744781491013e-01
5.471501763469038826e-01
6.843672314492152964e-01
6.079883060635565828e-01
6.235248007673550585e-01
6.059688203948755403e-01
6.064249914329045144e-01
5.276432332806233472e-01
5.877922755583154801e-01
6.632150547080625236e-01
6.248182913545153871e-01
5.739143775233710443e-01
6.487233523017105208e-01
6.168749661535668505e-01
6.012388789127197652e-01
6.565919644760039864e-01
6.256711024988987901e-01
6.659731634992466232e-01
6.426405142418625260e-01
6.175956997162592721e-01
6.093252836496697578e-01
6.381263081116270719e-01
6.210693841303479568e-01
6.120490135356739803e-01
5.916623928304349800e-01
5.809718586844301313e-01
6.887217249728128099e-01
6.075083470920578099e-01
6.287963496722828172e-01
5.968823783848828946e-01
5.629427011549723581e-01
6.420369332154098885e-01
6.634425475749211598e-01
6.110303519908748537e-01
6.310163857860723313e-01
6.405266515635797964e-01
5.877245605018041053e-01
6.211326998024422341e-01
6.157575976811190399e-01
6.277220560991533249e-01
5.727710552419322809e-01
5.802966475071947849e-01
6.575290364538345367e-01
6.479055509325390982e-01
5.998898236994346655e-01
6.291160725786236751e-01
6.124270104214249999e-01
6.648435867839048719e-01
6.279945064431681212e-01
6.219261741939680066e-01
6.299034890231325345e-01
6.332850827051508258e-01
5.945072954485430827e-01
6.413726811389177662e-01
6.132355745223816434e-01
5.907647028653811860e-01
6.304159303937605374e-01
6.549307152085948047e-01
6.140176922707515361e-01
6.520620688124435516e-01
6.291221882746468319e-01
6.408669087313026980e-01
6.010554808930990145e-01
5.989583042285266945e-01
6.569834802358233139e-01
6.705178015547980097e-01
5.947509718454889738e-01
6.766889496804672222e-01
6.631688678722333918e-01
6.889282972038711650e-01
6.365867650573173719e-01
6.783357524739743738e-01
6.614517213264941020e-01
6.619570314071170358e-01
6.321449302057466912e-01
6.353628979927720133e-01
6.274236911861106325e-01
6.350216123412010250e-01
6.846219560624027256e-01
6.105353612825793475e-01
6.511964846462059420e-01
6.435014919790377208e-01
6.412748837947069847e-01
6.645100224923273791e-01
6.827732952998635252e-01
6.002958408213330266e-01
6.173784755054281259e-01
6.200568589851154222e-01
6.363923415539439743e-01
6.532570775868954405e-01
6.612729982915432903e-01
7.009966787538453037e-01
6.569654578580848003e-01
6.959637699974167147e-01
6.577294285823613862e-01
6.375094702858735696e-01
6.234457687580512442e-01
6.351154540336672039e-01
6.390066315571379940e-01
6.321604745654580970e-01
5.617697915171959711e-01
7.401687113802785101e-01
6.436876463190748243e-01
6.930998422033495254e-01
6.285125547160255177e-01
6.193293765176107746e-01
6.106732333074044172e-01
6.323997525715101542e-01
7.020935598909482378e-01
6.896779462056943366e-01
6.390524365196469381e-01
6.895127625965122853e-01
6.423269498846940762e-01
6.464661030796036156e-01
6.814961000319100792e-01
6.521518583938052949e-01
6.609250731697146053e-01
6.384161578308241713e-01
6.783180427360051556e-01
6.970985005508488763e-01
6.318756555687164989e-01
7.242143203232070947e-01
6.372752809407780106e-01
6.244367365516653168e-01
6.669531875885734706e-01
6.658062161827078551e-01
6.433825699400649301e-01
6.523005332453312155e-01
6.864835783145196713e-01
6.856640612003562785e-01
7.012880134076774352e-01
6.500056294102787291e-01
6.603156679042906374e-01
6.819752241443729490e-01
6.433369672160214048e-01
7.048283784349680392e-01
6.934799435731636708e-01
6.521414714041519067e-01
6.902405714418299310e-01
6.946094667606167450e-01
7.354750746155455099e-01
6.116682444796798235e-01
6.583378726531867731e-01
7.143383601494655011e-01
6.229119575111250473e-01
6.548837107622074161e-01
6.296065414361455836e-01
7.311916846506266721e-01
6.383349823378141608e-01
6.859903687093390490e-01
6.594739856290651181e-01
6.297245327109592949e-01
6.568393707827407946e-01
6.475705554892678961e-01
6.823136448425597411e-01
6.608528747702968609e-01
7.274628581676555461e-01
7.682744835744237388e-01
6.019233887640941250e-01
7.029699316984525659e-01
6.853500601639256340e-01
6.754479833071709294e-01
6.765171792485175084e-01
7.363401147981181172e-01
7.162910688927730529e-01
6.788796258826320651e-01
6.916918034276767768e-01
6.357705215126938647e-01
6.900072308849792835e-01
6.484052334255068217e-01
7.103792780335120849e-01
6.918772281363261278e-01
6.440218657849628991e-01
6.735006066278689252e-01
6.790317658161816317e-01
6.470176736350014002e-01
6.525956364413015853e-01
7.478877292949602795e-01
6.891373014204319469e-01
6.395143310999541475e-01
7.861020297904838250e-01
6.811319670553981354e-01
7.043789412443898224e-01
6.835608341620954542e-01
7.405664832711796874e-01
6.931118107852558552e-01
7.135428707280191407e-01
6.749455855088288825e-01
6.511387123613068262e-01
6.994552828943372269e-01
7.137909545342384643e-01
7.001430143784538318e-01
6.581377561711002633e-01
7.273713076689918289e-01
6.462662224999523586e-01
6.643985338107512018e-01
6.500360651135698165e-01
6.473020464917520478e-01
6.495217764522401849e-01
7.076633401530768586e-01
6.928929844915795444e-01
6.873577765891176750e-01
7.297163950796123899e-01
6.878702242980154757e-01
6.720642988638533266e-01
7.121167728951746101e-01
7.143861383673253407e-01
6.467488589214136496e-01
6.229208179862254502e-01
6.454834126774551262e-01
6.832634799418344507e-01
6.684120292496338323e-01
6.789253262186172311e-01
6.831592202557008608e-01
7.449605299559544092e-01
7.366404331984202081e-01
6.558187642838985143e-01
6.534956719985800522e-01
7.793359037680067658e-01
6.443377272331894945e-01
6.481562737748138847e-01
7.348507071147005743e-01
6.356312077650742021e-01
6.798456989941765727e-01
7.119321217377214683e-01
7.372268671416034591e-01
6.923208984669183552e-01
7.060949142238776011e-01
6.877677973274060053e-01
6.152455366353469790e-01
7.311723533042895351e-01
7.030152345350771936e-01
6.534603892946992953e-01
7.269123982793400662e-01
6.948817452730379207e-01
6.813310850561598020e-01
6.964219500846434707e-01
6.863302514796328913e-01
6.967293425308821453e-01
6.899846105006393060e-01
7.064170441995091254e-01
7.270922393733977307e-01
7.450270326091200657e-01
6.878474245959915745e-01
7.361137252810929787e-01
7.321280402773122642e-01
6.962432493147169277e-01
7.895949103277876135e-01
6.441311429830693935e-01
7.544970860642548072e-01
7.258825255643569507e-01
7.551791287791578267e-01
6.577493762164439151e-01
7.146301895662373616e-01
7.035296871552920717e-01
7.158618046885291131e-01
7.251812026730133365e-01
7.421766433306424826e-01
7.289084524038020874e-01
7.925145772271264821e-01
7.480239330499822703e-01
6.670787852928588002e-01
7.928617689129414670e-01
6.962135777916844681e-01
7.199147892578016128e-01
7.462847885918586499e-01
7.470238631682731834e-01
7.207187607082240488e-01
7.072186584397492926e-01
6.940681198304143873e-01
6.821944097201374513e-01
7.173568491943588255e-01
7.567261489846951461e-01
7.745752555847047471e-01
7.395165215183727714e-01
7.021405001718117322e-01
6.964809888487043521e-01
6.874477380012123939e-01
7.459838027605355526e-01
6.974007245072824102e-01
8.263581121305868527e-01
7.274678460491366128e-01
6.960056687021601851e-01
7.173255605143197267e-01
7.105701374352041411e-01
7.689211939747180313e-01
6.843445172267025312e-01
6.986189881221135378e-01
6.411341691662826303e-01
7.412464376828954427e-01
6.807188298503094037e-01
7.386783596764870952e-01
6.475240801670724133e-01
7.065241276545709548e-01
7.294220106046530594e-01
6.486207247090125527e-01
7.538160806639624401e-01
6.756670743999496631e-01
6.980121179791577424e-01
7.071120170871781907e-01
7.102357007630559771e-01
7.460308456008055700e-01
7.709454880873736204e-01
7.071809109310996933e-01
7.397995129285158677e-01
7.228248109151510503e-01
7.459733124034807483e-01
7.339397391389976821e-01
7.276870171461596870e-01
7.228162141913037075e-01
7.466940976687590492e-01
7.030284632830507974e-01
7.208394567884278681e-01
7.275708830698908169e-01
7.148144778469373017e-01
7.993720002515589673e-01
7.918846636794095728e-01
7.233120399526752342e-01
7.007523532046929793e-01
7.134022220038827022e-01
6.907355378829935777e-01
7.678458856343006733e-01
6.796405718524236583e-01
7.018269975504640712e-01
7.458619950541020005e-01
7.356872970237638976e-01
7.856053923966108687e-01
7.210303561219015833e-01
7.512045515475648250e-01
7.227195771423111648e-01
7.512610344644290450e-01
7.260318077849822194e-01
7.328728997360787201e-01
7.574477760943268967e-01
7.682923922680894302e-01
7.168456991857079519e-01
7.305638505158082996e-01
7.816485710588695346e-01
7.363110579524951849e-01
7.361180010705198340e-01
6.901753155147404284e-01
7.896693997427424172e-01
7.476070811746203804e-01
7.498190659129031488e-01
7.891430488138695409e-01
7.343168977945850884e-01
7.353426325264311725e-01
7.232761825300999536e-01
6.679034116115853958e-01
7.282204648421232163e-01
6.796352063261018595e-01
7.573237686751423947e-01
7.196797004515995688e-01
7.704049373784853660e-01
7.443212861993914187e-01
7.334083220159550720e-01
6.836065856622288717e-01
7.499980622297354182e-01
6.870351026827290486e-01
7.235035160779490493e-01
6.972987922822112550e-01
7.535056363924642620e-01
7.406291807337035404e-01
7.329603863998862545e-01
7.701743455164352659e-01
6.941351556838043502e-01
7.330288238546940338e-01
7.679414764823493389e-01
6.671041773898007676e-01
7.347677409507492596e-01
7.216471013977087123e-01
6.752692576015366654e-01
7.590653746673037272e-01
7.455998748788492669e-01
7.115122355382801356e-01
7.635852313315748541e-01
7.546017601792852636e-01
7.803344556962967804e-01
7.054443523210783829e-01
7.321421200715881872e-01
7.219216162728698816e-01
6.962698052715372565e-01
8.020907011438339618e-01
7.259020688656809828e-01
7.396880977908177890e-01
7.240154404493442941e-01
7.258915527524788525e-01
7.937892228452329002e-01
7.560395785076289288e-01
7.416599427851627846e-01
7.738673146147660997e-01
7.574545600409275936e-01
7.895487986860465490e-01
6.702692412380011344e-01
7.488872768577082839e-01
6.995507260119264714e-01
7.663939119906115760e-01
7.626477674207801094e-01
7.232012671444000285e-01
7.701961186276873317e-01
8.078432696135866564e-01
7.478797207537034586e-01
7.434328220660879616e-01
8.049145469411970177e-01
7.446403202286121514e-01
7.224637511382071553e-01
7.173485449840316663e-01
7.102489886409780739e-01
8.077570666842380787e-01
7.808953633165059971e-01
7.531257511843915120e-01
7.615625341297742601e-01
8.224223395980160278e-01
8.046585870327100931e-01
7.158418681250019455e-01
7.984655884813248727e-01
8.129117828810875634e-01
7.896668597600016160e-01
8.485234945394672934e-01
7.777929722514224098e-01
8.134765395806080601e-01
8.193780580467283636e-01
7.547269398993370348e-01
7.531873148987417999e-01
7.677741827090416304e-01
8.218359012950098297e-01
7.151634372440366372e-01
7.020463014538436131e-01
7.398581817790237380e-01
7.508239985852359633e-01
8.071153380012631162e-01
7.840158065184866798e-01
7.978417880775441340e-01
7.150131741819437670e-01
8.184690624475877696e-01
8.015026706419681179e-01
7.733836601747366979e-01
7.735603294016555331e-01
7.496429160223441190e-01
8.264121538478349516e-01
7.801697967907486042e-01
7.487425359532325908e-01
7.443121919324843239e-01
7.859300964244106957e-01
7.215431273386263555e-01
7.353454463822454157e-01
7.741617425695724863e-01
7.496119880369811472e-01
7.267053658672957273e-01
8.490127227812287458e-01
7.563747668010954994e-01
7.889398099522562102e-01
7.566294333270576766e-01
7.310116693432219259e-01
8.036541984121060578e-01
7.609590364103490101e-01
7.651859015673954101e-01
7.696651917170114210e-01
7.519532625216126531e-01
7.753753515695305243e-01
8.333229387495945106e-01
7.587289598265020141e-01
7.735027673043991525e-01
7.204674223962481694e-01
7.596909686637715042e-01
7.867903771003222912e-01
7.571896297896650863e-01
7.710324266080864630e-01
8.216087976999298936e-01
7.998102429359204013e-01
8.083508419249020305e-01
7.959552592388211556e-01
8.086897005242760228e-01
7.650073955680586346e-01
7.792716996210079516e-01
7.705256292827130649e-01
7.377821439934767467e-01
7.977608927150756646e-01
8.089497000054340914e-01
8.034259925114605183e-01
7.839806584486543883e-01
8.761920058002009570e-01
7.903628819375807524e-01
8.531933580216201074e-01
8.043803528562107896e-01
7.534595611201253540e-01
8.438306333045210161e-01
7.935007988886465524e-01
7.755034931565176759e-01
8.040397645279698802e-01
7.377370118954422740e-01
7.887541818467754817e-01
8.400381673489392131e-01
7.642886191938200735e-01
8.619207320935489136e-01
7.877460152559537798e-01
7.854182920065740925e-01
8.925369669514527926e-01
7.764099502054765400e-01
8.322072011184463713e-01
8.218595913995491165e-01
8.287977738314590281e-01
8.462469538116188517e-01
7.709309963444747060e-01
7.894158198990455233e-01
7.934173996998477030e-01
7.567857870210479287e-01
8.084766264244755973e-01
8.315598234682911594e-01
7.864003801831638274e-01
8.030591003409048856e-01
7.940945233374853141e-01
8.181294414017061811e-01
8.506052682458312697e-01
7.945454009599647316e-01
7.888090167876996572e-01
8.543673791177209820e-01
7.853546096207287830e-01
8.738280516378623686e-01
8.016279981593773529e-01
7.834437131345008964e-01
8.115853189323340988e-01
8.101928310787234189e-01
8.297034118599454500e-01
7.768902883171732165e-01
7.999999214049147156e-01
8.203001710630302146e-01
7.871889920492777248e-01
7.908955220130385877e-01
8.113528407144230403e-01
8.231022044376434810e-01
8.208087924642792910e-01
8.082574557888928535e-01
8.000657504146314603e-01
8.528824449317390366e-01
8.180376278998525708e-01
8.671033181919478583e-01
8.015130638051881640e-01
8.118140480510791512e-01
8.673050306201131043e-01
7.616584002154658251e-01
8.220793661901633076e-01
8.817649499807287405e-01
8.306187287364967808e-01
7.889447295300069385e-01
8.025988796775920253e-01
7.797850062319545694e-01
9.071966910662672134e-01
8.272002139129527309e-01
8.416554285612004582e-01
8.587191350970756476e-01
7.794879468622352148e-01
7.932468946148916178e-01
8.180552997494648926e-01
8.090389688226160558e-01
8.794968420283996169e-01
7.568796454473436519e-01
7.846838783704662701e-01
7.928573132445213556e-01
8.452111793488928937e-01
7.993622850139255887e-01
8.069203699069855684e-01
8.025284820512432749e-01
7.553196804574648926e-01
7.937262864775619375e-01
8.348379877641219915e-01
8.124539038728642026e-01
8.724690546278912606e-01
8.445734549930533630e-01
8.590946817125661994e-01
8.381676837406734082e-01
8.242747570616928421e-01
7.986346290455067498e-01
7.880356369371207537e-01
8.360334641938866884e-01
8.126569460960523239e-01
8.439637995003703708e-01
8.440718751646310025e-01
7.806846062917450757e-01
7.859724606120912505e-01
7.966702774259906139e-01
8.853556760377337964e-01
8.034053718566264157e-01
8.125059515702053314e-01
7.859323142167500276e-01
8.280106468248852325e-01
8.786873722279497922e-01
8.498766972280237253e-01
8.053637489169273023e-01
8.352380201745486232e-01
8.647129113450163773e-01
8.097338099968091063e-01
8.630237810744340043e-01
8.848139528883738336e-01
8.964994184060216531e-01
8.668420582395658380e-01
8.446854698417121110e-01
8.166476552539569944e-01
8.547395504612097517e-01
8.299160572231408795e-01
8.607291895903357304e-01
8.665266317844726451e-01
8.868648325485580797e-01
8.815684216712219579e-01
8.210230715880575403e-01
8.122833881172812909e-01
8.192490323230733340e-01
8.586802580365812121e-01
9.333711880349252477e-01
7.802627191544699858e-01
8.041731683264572439e-01
8.603780468664039560e-01
8.062206896601460393e-01
8.595281711257114488e-01
8.614512903503005470e-01
8.641656785802053209e-01
8.461441930390923849e-01
8.178145479261927919e-01
8.242439751425135741e-01
8.693795098003971322e-01
8.055222328956653799e-01
8.819654606634504956e-01
8.451195874356116633e-01
8.483467164045243036e-01
8.837147691243846248e-01
8.136185194662807207e-01
8.183041492607131540e-01
9.281662452536155739e-01
8.481115976369543175e-01
7.985751014953955673e-01
8.875871431954928115e-01
8.519907181299091192e-01
8.546067372989060162e-01
8.201448732789574647e-01
8.241524572523941661e-01
8.939442858959406601e-01
8.374704733392800415e-01
8.454174247327579383e-01
8.611522208461115380e-01
8.690174602172916485e-01
8.772666461042838426e-01
8.341953262115238132e-01
8.646300763714117599e-01
9.037515157491693429e-01
8.996323099426031256e-01
8.884307715842449937e-01
9.076757709308553856e-01
8.283152353393254952e-01
8.617102552657067704e-01
9.147216345510006397e-01
9.183549446700673968e-01
8.858563353934209017e-01
8.396116381969229714e-01
9.235828672291551689e-01
8.875830451420686495e-01
8.562545452255381218e-01
8.309160515764933974e-01
8.378671176579479685e-01
8.839949986687655192e-01
9.083154551405637767e-01
8.701275275164338519e-01
8.254154366005593824e-01
8.785350554824006286e-01
8.665380443738329719e-01
8.458449593592818339e-01
9.140092930370500302e-01
8.787086257002268974e-01
9.163872036650784203e-01
9.511411061525371080e-01
9.224913643233059179e-01
8.965049643470686114e-01
9.196640567105526243e-01
8.968603961741917763e-01
8.994176437270312574e-01
9.318617056698577095e-01
9.603673537667419824e-01
8.296956219206437222e-01
9.517221316164642397e-01
8.316347233402254790e-01
8.613849767815913161e-01
8.625514353815969537e-01
9.350965262573789349e-01
8.600083133305418404e-01
9.749981827060782980e-01
8.598790101427383759e-01
9.438081118267265257e-01
9.104510170547411851e-01
9.058046157454702207e-01
9.751994076123909894e-01
8.644380562365606702e-01
8.990839239785251014e-01
9.443313557459867003e-01
8.543040703603722585e-01
8.713211889181788905e-01
9.795589645153093272e-01
8.796759435280875339e-01
8.624015735900668611e-01
9.256947588174604391e-01
9.044078520849995195e-01
8.767108821936416829e-01
9.501134425364662350e-01
8.845267841011034138e-01
9.027520611121999661e-01
9.170923089062518185e-01
9.415148381689084633e-01
9.411017392898332057e-01
9.158807030274799255e-01
8.893124727488056491e-01
9.244369588729366427e-01
9.234318649219264152e-01
8.600174551422877789e-01
9.023333494879293148e-01
9.050974070830544171e-01
9.131082607871726653e-01
8.673051541459221303e-01
8.925592103302539826e-01
8.431538263839937208e-01
8.531401121229327256e-01
8.399286562216274898e-01
9.329063489176568913e-01
9.129976191866315816e-01
9.255081485921431428e-01
8.534509152200818738e-01
9.223436855276091473e-01
8.928858720166465979e-01
9.174150950074552169e-01
8.809484530056544971e-01
8.990018579415908206e-01
9.357242675736584525e-01
9.121658580615191747e-01
8.687616846346878363e-01
9.010741747404220625e-01
9.250874089076803752e-01
8.676440498279737179e-01
8.848689419981520254e-01
9.068340302857987867e-01
9.888427378003105117e-01
9.222235123313561322e-01
8.769801684444877843e-01
8.550293074628427803e-01
9.172848945125033904e-01
8.973994880229406723e-01
9.323809786189055648e-01
9.829149867515071248e-01
8.479200188039709429e-01
9.861626459843900738e-01
9.344823515395962454e-01
9.182191199499390999e-01
9.701557362381306726e-01
9.102248119546464400e-01
9.328311405918083832e-01
9.131907311505006453e-01
9.606404118847063911e-01
8.994918057895109342e-01
9.257023492679076204e-01
9.294503892837820969e-01
8.786687925620785267e-01
9.978738097403790919e-01
9.764065943731495834e-01
9.230614186029849622e-01
8.999202033446195292e-01
8.744939097171202658e-01
8.739045701471126470e-01
9.730465549011886317e-01
8.839008909792043234e-01
9.834931092291022692e-01
9.468243515590670789e-01
8.774696305582047051e-01
9.438097784435910409e-01
9.162536063560565713e-01
9.633460791625315656e-01
9.443468144984867862e-01
9.775592201053043828e-01
9.100351062405410696e-01
9.453766123282663081e-01
9.108002118038859285e-01
9.963561734617268906e-01
9.432353459736685375e-01
9.287156165336715175e-01
9.591914098849220194e-01
9.258121003504699020e-01
9.058187940690551887e-01
9.179870275266697188e-01
9.474379418495672001e-01
9.643221105608315025e-01
9.440310619043278395e-01
9.158977277428294039e-01
9.192662061919617544e-01
9.435417807467930684e-01
8.780610060172214792e-01
9.573692507028697118e-01
9.541325150842282499e-01
9.443450079192035052e-01
9.939907630860562726e-01
9.648818560941045952e-01
9.072322128879264369e-01
9.396851986351677510e-01
9.080184499661848596e-01
9.558418222642715012e-01
9.721925495418590746e-01
9.572946779202107237e-01
9.240284859921275018e-01
9.926494694960273923e-01
8.992469362243092901e-01
9.802440234215726855e-01
9.797715071780566110e-01
1.008941675281461281e+00
1.004453813914454319e+00
9.521044500877096084e-01
9.479659810809866194e-01
9.304940858277004345e-01
9.813243844570745944e-01
9.386775442254792212e-01
9.079498573376840742e-01
9.169452837663819578e-01
1.010878724262856743e+00
9.336423420988099187e-01
9.677025556950060725e-01
9.701832677248574122e-01
9.591669727641728427e-01
9.356295871106385942e-01
9.481935086201584983e-01
9.177696498235553557e-01
9.935382439418923850e-01
8.948902816675591287e-01
9.110779922537846076e-01
9.133212346680483762e-01
9.822833271853337322e-01
9.533052998565977321e-01
9.759241858709010176e-01
9.117744576520615540e-01
9.567189197798514622e-01
1.013066699137310955e+00
9.371934972452092838e-01
9.382368844904941385e-01
9.295262672275249605e-01
9.699082786903603370e-01
9.513081706593028430e-01
1.023744971900828693e+00
9.519295629267567893e-01
9.750093471457176308e-01
9.862557957393239816e-01
9.818385345837414846e-01
9.945200062887652459e-01
9.982331738443505076e-01
9.432070514232360203e-01
9.786855520786412743e-01
9.467038458222252206e-01
9.719514181959525434e-01
9.984014406152400545e-01
9.854431649706053564e-01
9.636914947803791875e-01
9.557566846061594790e-01
9.454308148816168433e-01
9.946046257138736468e-01
9.724676406487007263e-01
9.552764221699060476e-01
9.843607476543431156e-01
9.500321408358932684e-01
1.032535252935262049e+00
9.903454134835885103e-01
9.732918852074834426e-01
1.043034174422027061e+00
1.045607016367037456e+00
9.803082527854194428e-01
9.872538514857280845e-01
9.813812258282380574e-01
9.891739668834971244e-01
9.665965300390667592e-01
9.778670625112300119e-01
9.595058225117930606e-01
9.826986319117412272e-01
1.022828273132143861e+00
9.385980835942029366e-01
9.099399487559144406e-01
9.608808645278363869e-01
9.687157983627859847e-01
9.722063752809954051e-01
9.623928738080590461e-01
9.676904612465105915e-01
9.710331551423749818e-01
9.800160027096588289e-01
9.602384160185426509e-01
9.602817376447086994e-01
9.925705668075591737e-01
9.837997780298045614e-01
9.970449160759171647e-01
9.392387918034531546e-01
9.824606789755431224e-01
9.579751441993356043e-01
1.033495266174375482e+00
9.960299547852409230e-01
9.944283266082197814e-01
9.647558955470099118e-01
9.856001459802432585e-01
1.019816678131851395e+00
9.980192757219682465e-01
1.004204655151178072e+00
9.898778527773884894e-01
9.828483123972679980e-01
1.015926813907669368e+00
1.013510093164954773e+00
1.034581503363376287e+00
9.522342377385605294e-01
1.046267315008162946e+00
9.469108106368863131e-01
9.658123321948335338e-01
9.847507757380221660e-01
9.934352965299826366e-01
1.020415172568606144e+00
9.961506192043035890e-01
1.068155054028037565e+00
1.028649392652800643e+00
9.985437551119628052e-01
1.035705266195658281e+00
9.450921723753662462e-01
9.434166510721814225e-01
1.034409828065221193e+00
1.043922365647878214e+00
1.011675588055078512e+00
1.003881980044136535e+00
1.056203976627465124e+00
1.114726232482828649e+00
1.023975434767068871e+00
1.052210360884830775e+00
1.004337013132363676e+00
9.806774929155517295e-01
9.975754348723708809e-01
1.004287122775547880e+00
1.029930447446888886e+00
1.023662758363641290e+00
9.877927427565819096e-01
1.046350999334722198e+00
9.724837730534497959e-01
1.048772967845815307e+00
1.018976012780218099e+00
1.052115033104880082e+00
9.801194154541499337e-01
1.079912100926548879e+00
9.405417833290944385e-01
9.844408249825843393e-01
9.807820980325765436e-01
9.935136246134267379e-01
1.021231808490601800e+00
1.068700592425695151e+00
1.056942744796393718e+00
9.404482190518318463e-01
1.011903400691528621e+00
1.089381476977214769e+00
9.660284712466798984e-01
9.435242060000704756e-01
1.041686701590969433e+00
1.045556813713812261e+00
9.814621420174780564e-01
1.056607393223218283e+00
1.067796856566202823e+00
1.007655650541044778e+00
1.059152370325695980e+00
1.024836971017024423e+00
1.072554068961237173e+00
1.054706837727683144e+00
9.924750981628817081e-01
1.055344318859744224e+00
1.070638504333576879e+00
1.039898845923405535e+00
1.012881115635398510e+00
1.075755599767092230e+00
1.078357392173644458e+00
1.054849682653836940e+00
9.642018849927735946e-01
1.032843268441265172e+00
1.005261413273474069e+00
1.027366330826214424e+00
1.022350341652906947e+00
1.069956490467814270e+00
1.022126435852607429e+00
1.026569110203081614e+00
1.051272041098559873e+00
1.013040070354208178e+00
1.019704536920653437e+00
1.029865782445686717e+00
1.074333652582232235e+00
1.098531814496906511e+00
1.093500981602661515e+00
1.049430989715766538e+00
1.062101721700889234e+00
1.077628795414761642e+00
1.028917600927210740e+00
1.054095171218465854e+00
1.002558828133001789e+00
1.018715503985507587e+00
1.064886054385882019e+00
1.039532244903892844e+00
1.029147128846326753e+00
1.028789693761666735e+00
1.063497234232309907e+00
1.086398254907088745e+00
1.008005128070696310e+00
1.063243740724132635e+00
1.104148286439539328e+00
1.018636318442829980e+00
1.039057093013094457e+00
1.046508388187719962e+00
1.058544213425230973e+00
1.067580370642736920e+00
1.066091120144859516e+00
1.005881436859300315e+00
1.049280176024432132e+00
1.010489231329313675e+00
1.082737344019388370e+00
1.048384267107118406e+00
1.034774837214695875e+00
1.029631589700254590e+00
1.087156116305418641e+00
1.043941699757237940e+00
1.092569702174382540e+00
1.039448437087200583e+00
1.013714138260119135e+00
1.013852230556376632e+00
1.096645409124973103e+00
1.014611535568915368e+00
1.052324374940161844e+00
1.065798323009814697e+00
1.065881425383296222e+00
1.097058790123800698e+00
1.073407173708678775e+00
1.095312588143110721e+00
1.043951459718794661e+00
1.084679874217721274e+00
1.085224429659915391e+00
1.057191816189284372e+00
1.066447511361058753e+00
1.103165296971504006e+00
1.038860602581189507e+00
1.074013788574173622e+00
1.067610033643301426e+00
1.047144908980828015e+00
1.095596002542204683e+00
1.044541651693637441e+00
1.100375130032154258e+00
1.078924332698282917e+00
1.085730604925383425e+00
1.076322375576596047e+00
1.040070975937967601e+00
1.060752138560937974e+00
1.063957865512848322e+00
1.059097903791173412e+00
1.037553918631343386e+00
1.073459800322446256e+00
1.055421180645210733e+00
1.096547169887901907e+00
1.085711388421345625e+00
1.084143563730878279e+00
1.077127282596432645e+00
1.042172160983943607e+00
1.118678713364122723e+00
1.146579329117269896e+00
1.074390847244876213e+00
1.098396379188246730e+00
1.046626120047464470e+00
1.055493272344683486e+00
1.027498360806488042e+00
1.087410674242523578e+00
1.102934558758069894e+00
1.061578908047727809e+00
1.091872184494460551e+00
1.039901802750150539e+00
1.098011757284616863e+00
1.151470643237240798e+00
1.048775448852925507e+00
1.063073246473169808e+00
1.112066075964451395e+00
1.094742150415624282e+00
1.053381133000538927e+00
1.061814710727134514e+00
1.052434122194445765e+00
1.124460490317134687e+00
1.068405747199157041e+00
1.077826613907559627e+00
1.095354775098253963e+00
1.103809552757335721e+00
1.189569247584479905e+00
1.090540960896526412e+00
1.120478771860808909e+00
1.102715923974040280e+00
1.066586243930540689e+00
1.027500330752745938e+00
1.079823051547207369e+00
1.055058488111599191e+00
1.110169668601862281e+00
1.126899776345124948e+00
1.150857197664054032e+00
1.133979655918889495e+00
1.159268217799160450e+00
1.095321627325018365e+00
1.066342182290424656e+00
1.146677271669807263e+00
1.070522603856768562e+00
1.039926537860080158e+00
1.109189535139001537e+00
1.117394435401956931e+00
1.198864407573110302e+00
1.155013210832028570e+00
1.111438133782208348e+00
1.175179620955592030e+00
1.191854550923392209e+00
1.090002057067093855e+00
1.140128599662003639e+00
1.192771126393485925e+00
1.207785066546416930e+00
1.121552388720414184e+00
1.170546761003248948e+00
1.144493592172143526e+00
1.100779897373061145e+00
1.145159642555713342e+00
1.129997074509886401e+00
1.183653641852970395e+00
1.103285914098637077e+00
1.130908450501820317e+00
1.175149127161995821e+00
1.152304986266150300e+00
1.133239921095056335e+00
1.168635831464123864e+00
1.095785743386526123e+00
1.109416244475121438e+00
1.158243955556354843e+00
1.180579732746248833e+00
1.142029128632274571e+00
1.125067373319277086e+00
1.144181575387932526e+00
1.160804982802106533e+00
1.129752291800935726e+00
1.188167509629037610e+00
1.167660684539865601e+00
1.151093367222289832e+00
1.189105120856582598e+00
1.157184100210676414e+00
1.181326674660622800e+00
1.079889311457403078e+00
1.071813262372642406e+00
1.206071163110667976e+00
1.120416559358675013e+00
1.189205150195415506e+00
1.141599368574661266e+00
1.135407589975005793e+00
1.176445228298989676e+00
1.194121166789432253e+00
1.117371420688796357e+00
1.196237849116247087e+00
1.148575378488671861e+00
1.112785254354479392e+00
1.156299333196010526e+00
1.184053852764582748e+00
1.194363474930952629e+00
1.236349910421125520e+00
1.173580190894305986e+00
1.179728638049900358e+00
1.205646355080437493e+00
1.221479450492392482e+00
1.230663220230589383e+00
1.166199924658667175e+00
1.242811658177689349e+00
1.124261720154829280e+00
1.203040959036753010e+00
1.092279488531637144e+00
1.202754170110437393e+00
1.173127962773572674e+00
1.179799154843018671e+00
1.221592459924878415e+00
1.170960939452028837e+00
1.203351628397683060e+00
1.182806544867674114e+00
1.315513896753730982e+00
1.218339660101618094e+00
1.220721509984594055e+00
1.260941990951009339e+00
1.156025729554288839e+00
1.247385516646853265e+00
1.192793573361550230e+00
1.233024392238403211e+00
1.240627177112063606e+00
1.188260584740553183e+00
1.176604590622556845e+00
1.206633857623743866e+00
1.188836170852003660e+00
1.164052533515984367e+00
1.125577604612290727e+00
1.110038818396557492e+00
1.151229391745326680e+00
1.302211685347524739e+00
1.185931412336212576e+00
1.144883273663532153e+00
1.252908636540857712e+00
1.234175965992514223e+00
1.164664176957143304e+00
1.170201090596079130e+00
1.178874180259494642e+00
1.201733967517500723e+00
1.246145436771867399e+00
1.273838586705330567e+00
1.248817684060299804e+00
1.261674927551576397e+00
1.251080215108439919e+00
1.146037129837224056e+00
1.146447916371062137e+00
1.193570024836911658e+00
1.239550196289007200e+00
1.178691990619730401e+00
1.245275855548023669e+00
1.164268354973224451e+00
1.258579897718614449e+00
1.211308519911171944e+00
1.261079623460368948e+00
1.331512405860837855e+00
1.227123634107873507e+00
1.278934709919773871e+00
1.211444324750300838e+00
1.228748001964122594e+00
1.191325868034141644e+00
1.297136919304624048e+00
1.190394852097990563e+00
1.156873428553781391e+00
1.230662672743978892e+00
1.219352125253592378e+00
1.229489838293585935e+00
1.276295216133869870e+00
1.323975108291063574e+00
1.207106073507134836e+00
1.274789503388504830e+00
1.248662213605747251e+00
1.215363894559022384e+00
1.190236088005744319e+00
1.316178331263456958e+00
1.277245985689460683e+00
1.272555833854586371e+00
1.221814382486809070e+00
1.282056914415487858e+00
1.294937007696533415e+00
1.289400399262933483e+00
1.210179847634492933e+00
1.322984181206675158e+00
1.238382587762620668e+00
1.321148083392445827e+00
1.213200918931133687e+00
1.328475690222964412e+00
1.291134488267552616e+00
1.206449925006336077e+00
1.286769663095249427e+00
1.321818372410852094e+00
1.267707084463483680e+00
1.330090567731193385e+00
1.203424361530886166e+00
1.291086784982786284e+00
1.268349989263014344e+00
1.314228138816586622e+00
1.211250630524129734e+00
1.343538579150570289e+00
1.229524888137735417e+00
1.229318240736164913e+00
1.242806684876635703e+00
1.363780054777642858e+00
1.320270806028221333e+00
1.247723240173820525e+00
1.260658880963627215e+00
1.313209192475988996e+00
1.283803262374283438e+00
1.280490860351277682e+00
1.320466054750285778e+00
1.279396400761982466e+00
1.305543542006188718e+00
1.315819944300827826e+00
1.257497959913842944e+00
1.221493273220565445e+00
1.385707691179320245e+00
1.300305610354722141e+00
1.255382122679571166e+00
1.337901700248093961e+00
1.367468314797574136e+00
1.325269716420522492e+00
1.339685390166182710e+00
1.323884386930867629e+00
1.308799133092870548e+00
1.264269112410337348e+00
1.402026874517704025e+00
1.274254406037690801e+00
1.280514914602234544e+00
1.353371944321398290e+00
1.243797763116357258e+00
1.249497301257129545e+00
1.400813596834438179e+00
1.266755126483428695e+00
1.305608144398703763e+00
1.280065842630477402e+00
1.280032763382209060e+00
1.374449295163794993e+00
1.308544763939225586e+00
1.237011014811172593e+00
1.332708903954785251e+00
1.264649852808202857e+00
1.286026388183396429e+00
1.274190799566659482e+00
1.321201935415810658e+00
1.272223993309210321e+00
1.327360501231749090e+00
1.316120205873905213e+00
1.302948835891646562e+00
1.219865883982314214e+00
1.304150566688864865e+00
1.265732310135007976e+00
1.294755196662023655e+00
1.372078500702013093e+00
1.315426294043138711e+00
1.315769422045363068e+00
1.369208226411191331e+00
1.317620136129561192e+00
1.308220026926476542e+00
1.410376693091160760e+00
1.207380048885578594e+00
1.287771441381825088e+00
1.329956806736924069e+00
1.287013111185743020e+00
1.324811303537814622e+00
1.323464371095226744e+00
1.398315037884702905e+00
1.310709198706121015e+00
1.387678511621197153e+00
1.306545681423993965e+00
1.306416897994234549e+00
1.240195152001670964e+00
1.378422717851422119e+00
1.271298953613305249e+00
1.317636933747028172e+00
1.348436948565483018e+00
1.255562874855629785e+00
1.305007774769711970e+00
1.334709770471508072e+00
1.372808895012430419e+00
1.326187916596292649e+00
1.415082571943128364e+00
1.380800500941120834e+00
1.383270497021095613e+00
1.252541532016183456e+00
1.298274680959624172e+00
1.408969768608867579e+00
1.369886376899487113e+00
1.337946287066438034e+00
1.388896615197406037e+00
1.393096436055297316e+00
1.438679219594804159e+00
1.429777575588325966e+00
1.388755937589697620e+00
1.445236565313745780e+00
1.307921701446995710e+00
1.410545933081844394e+00
1.436428313338776075e+00
1.397375890867283976e+00
1.370259369644107661e+00
1.372311804410440983e+00
1.406956033592309252e+00
1.313341629682001521e+00
1.437937377715497789e+00
1.421088084733681978e+00
1.333004155076342734e+00
1.361832932537442309e+00
1.331070605004777363e+00
1.366713546370855736e+00
1.380105313593828154e+00
1.373934346686087382e+00
1.434381544003305864e+00
1.468875663877980742e+00
1.344486554021190550e+00
1.353030433572305125e+00
1.405655188400921629e+00
1.418491298991073180e+00
1.436737410370803492e+00
1.436749425012810999e+00
1.434846562897487798e+00
1.343574991263530416e+00
1.303274937841897962e+00
1.402210945467270875e+00
1.259967206660578265e+00
1.406365512535459494e+00
1.324404525699708346e+00
1.422917703625014463e+00
1.306344520080221283e+00
1.353293565246990848e+00
1.319089714804472013e+00
1.380009363705660963e+00
1.382135551107734006e+00
1.329155747541306720e+00
1.341070003823523260e+00
1.407047291453554339e+00
1.275391551097346143e+00
1.384858562329585707e+00
1.273979343473407022e+00
1.436740281779922190e+00
1.379912751671703131e+00
1.398662892927900803e+00
1.404850623614617433e+00
1.434781233119254873e+00
1.478067361947325686e+00
1.375081531586224814e+00
1.440754047064142007e+00
1.464423094730241903e+00
1.452615954959629363e+00
1.469979665514369316e+00
1.399477951146472554e+00
1.405961320244731416e+00
1.421168332146066415e+00
1.457846903446425646e+00
1.398430865360989372e+00
1.408259482278148456e+00
1.479464825544710482e+00
1.471350543415092416e+00
1.377784011435666978e+00
1.459721911343849321e+00
1.320260663318742367e+00
1.351754166225556109e+00
1.419028609847151623e+00
1.344812143465375698e+00
1.489403639531199808e+00
1.432182363036367700e+00
1.472151989665061222e+00
1.287340903406849479e+00
1.548544820425351132e+00
1.478701451646258658e+00
1.373320336363434313e+00
1.541944670068495338e+00
1.486662649210510834e+00
1.485746773486055661e+00
1.488749921536565379e+00
1.493231203555665410e+00
1.497392495357910969e+00
1.465725152841612644e+00
1.404102681641627326e+00
1.512256746750574532e+00
1.420922939991960288e+00
1.457130178585164693e+00
1.422781092681046244e+00
1.444185194944707984e+00
1.464506643394374086e+00
1.524209926112962465e+00
1.556138389372471620e+00
1.495531600992386689e+00
1.473019655941879780e+00
1.553419955727827650e+00
1.511301048469152475e+00
1.546550909627120163e+00
1.365022771484461828e+00
1.345150403195280786e+00
1.477027497916207688e+00
1.549030728575530924e+00
1.658923193512453986e+00
1.406049015043852046e+00
1.396295834134866576e+00
1.611400793529753628e+00
1.584066599285248067e+00
1.459011055874556151e+00
1.510025585534530146e+00
1.503230972823961009e+00
1.497150419116060505e+00
1.534945161063481001e+00
1.596585540556578753e+00
1.513271677332137743e+00
1.567332919183737516e+00
1.516340669568835509e+00
1.490929096452212610e+00
1.510256468931876483e+00
1.503827674670781711e+00
1.452947765553945114e+00
1.592477714427675828e+00
1.550055896994068538e+00
1.591884348090073731e+00
1.577092993762974737e+00
1.524223151708588686e+00
1.427019716228365764e+00
1.521010717617289343e+00
1.593706311112604856e+00
1.418625840348832989e+00
1.442854997982456311e+00
1.631248216850582633e+00
1.550825295203430265e+00
1.413453449135436468e+00
1.509353926488423037e+00
1.601517537542844538e+00
1.461337974331976763e+00
1.582929225381031424e+00
1.578226595684977029e+00
1.647422798803613198e+00
1.592983658235765487e+00
1.583912995349524788e+00
1.585766768843776653e+00
1.556771169648668351e+00
1.474494081174779758e+00
1.622387917206359109e+00
1.625617631259956397e+00
1.600742202643590462e+00
1.531091736420568061e+00
1.638708454978458740e+00
1.612351740621251972e+00
1.573183970439555823e+00
1.568787447948481129e+00
1.585282712766767022e+00
1.639519774295182586e+00
1.613385392527862727e+00
1.711517524049216421e+00
1.585265574888386819e+00
1.624283776699953386e+00
1.674616277232775730e+00
1.598489085762161643e+00
1.579003976058238168e+00
1.520388831303450150e+00
1.567796004496005091e+00
1.689750793617928348e+00
1.662390218647185947e+00
1.815885414737928194e+00
1.642844235285718657e+00
1.650018913060270265e+00
1.505008259110360402e+00
1.612665703545802520e+00
1.461440119184306052e+00
1.597404979007495340e+00
1.653232343133722138e+00
1.615948190557866759e+00
1.638344306753982016e+00
1.617746118744523454e+00
1.615108450744509927e+00
1.575081381593669061e+00
1.613513772241769395e+00
1.627460257337735916e+00
1.653324051674111450e+00
1.581410079141724712e+00
1.716054913219237532e+00
1.643347476230980542e+00
1.631968135425989841e+00
1.627381246752132471e+00
1.696574956037294024e+00
1.669938122741268849e+00
1.591145590540942623e+00
1.627427880043000874e+00
1.632527997341570725e+00
1.684432579813225139e+00
1.685928322663852841e+00
1.645308037593839368e+00
1.619657793636311238e+00
1.729056443743483440e+00
1.843423894957905151e+00
1.653732539856214379e+00
1.705605125614673589e+00
1.591606784665765995e+00
1.696798293099780697e+00
1.624548847700297616e+00
1.717138704086754508e+00
1.685045979339539812e+00
1.627899827935761490e+00
1.661990189360461834e+00
1.575593953476642550e+00
1.708540660832799540e+00
1.774069216438697305e+00
1.594957437082643148e+00
1.620541432776660296e+00
1.621331237409837867e+00
1.643112325008569519e+00
1.700336693798573995e+00
1.618554189480264860e+00
1.697910323826578471e+00
1.627057924547212986e+00
1.764125443504902080e+00
1.805653542783810961e+00
1.651082289947815029e+00
1.766154040040660789e+00
1.726387488904794099e+00
1.706963431945674792e+00
1.707637417065313690e+00
1.706011207887144554e+00
1.613558268970337828e+00
1.859886567689200021e+00
1.686252532399312942e+00
1.670837052436182857e+00
1.759796585964410243e+00
1.699381516469709030e+00
1.745977746215081394e+00
1.745076804358586031e+00
1.806596393336315831e+00
1.752988662567922740e+00
1.709516141743468776e+00
1.846388211821079928e+00
1.721341155883526763e+00
1.724659444982927115e+00
1.834119096146580308e+00
1.665986897955184842e+00
1.790873733577519555e+00
1.711834250258062351e+00
1.774681461235251945e+00
1.816070303396045915e+00
1.827050711160979946e+00
1.827948001487510465e+00
1.738985297355998716e+00
1.668377951308710916e+00
1.749191474386415202e+00
1.863879892127668247e+00
1.897462049938304585e+00
1.743399622861828036e+00
1.579652932228179152e+00
1.894954770505874908e+00
1.881559670819568320e+00
1.568689424318313153e+00
1.858681124216856828e+00
1.746707099911286365e+00
1.815714443349248031e+00
1.828129258833256499e+00
1.822527065850421790e+00
1.721520270764716365e+00
1.928278685273099091e+00
2.010407755680032160e+00
1.929979092049445732e+00
1.830058706154193970e+00
1.902019693412875245e+00
1.750085221618531195e+00
1.703282216719185671e+00
1.976410652645632204e+00
1.966438567285086370e+00
1.852903243364230290e+00
1.957117423343940787e+00
1.924237191506893430e+00
2.018995293286911519e+00
2.007018088825296420e+00
1.992553770444568384e+00
1.832769769466915388e+00
1.935534518237340684e+00
1.984710740926127315e+00
1.980689149005864902e+00
1.955478172977481943e+00
1.987488436616447141e+00
1.899847360379027350e+00
1.838298991833952289e+00
2.032474957518196845e+00
1.866845937512243481e+00
1.940845245796182894e+00
1.994588083399653433e+00
2.223353774130337968e+00
1.916868987827349713e+00
1.984333939694950866e+00
1.974262379302200499e+00
2.018145548379301157e+00
1.992609672315593050e+00
2.015424508178193630e+00
1.969753646074043241e+00
1.995385341491330733e+00
2.012969123772442970e+00
2.070099574333960302e+00
2.033854557088546233e+00
1.994235047323929422e+00
2.147550784555163350e+00
2.066077685698564537e+00
1.980936466449689570e+00
1.997878682271418294e+00
2.048831988853049957e+00
1.975028914256167445e+00
2.050242875662617426e+00
2.075299973655186037e+00
2.057068445511425647e+00
1.998532687041980616e+00
2.073324430834302401e+00
2.176577694260011242e+00
2.033713524481354007e+00
2.064621092514708156e+00
2.102719085120654086e+00
2.103855319522792477e+00
2.016566841500457397e+00
2.031519186014449474e+00
2.162901989644640643e+00
2.181090719034767034e+00
2.127302348881651817e+00
2.353697716446362165e+00
2.269882533106595712e+00
2.219715625630799050e+00
2.194603733627830344e+00
2.151147981283769273e+00
2.143648648838983206e+00
2.329047224726413567e+00
2.412482764074348918e+00
2.417926289947904817e+00
2.182937338392031190e+00
2.444933818396451741e+00
2.430917685471456924e+00
2.487777964786396012e+00
2.448878166071716933e+00
2.453383046159398617e+00
2.439068262030219092e+00
2.456740726170112854e+00
2.492153833765370141e+00
2.489377660016866667e+00
2.578437318875789419e+00
2.480771306166229095e+00
2.541390830268118517e+00
2.533308720352501098e+00
2.470424706976817486e+00
2.529340026573018374e+00
2.648425586041094348e+00
2.910661220890389256e+00
2.941043431379775086e+00
3.024881068842352416e+00


==> anc/Fig01_Sz_L15.txt <==
-3.758272995174523956e+00
-2.767540646768248180e+00
-3.253939113387561477e+00
-2.786335237318675606e+00
-3.005388144316605281e+00
-2.958392998470652735e+00
-2.811503731375381676e+00
-2.746844235497560849e+00
-3.205096350765587854e+00
-2.755614509079058916e+00
-2.752293578828169718e+00
-2.796435031271395477e+00
-2.902228061114261681e+00
-2.784217665723083712e+00
-2.761731249958451428e+00
-2.535573009945714773e+00
-2.992211390905576973e+00
-2.764018961455961154e+00
-2.570011071784116030e+00
-2.773242107557429392e+00
-2.520475615879885112e+00
-2.272449547612695575e+00
-2.494846441308732121e+00
-2.793714352329767614e+00
-2.354440383163486139e+00
-2.492120755272415167e+00
-2.429925733789471298e+00
-2.723012813286237233e+00
-2.345498973402190046e+00
-2.308390651185634024e+00
-2.328517868807699731e+00
-2.291146643270188132e+00
-2.279314994353554891e+00
-2.287114544136340744e+00
-2.304919139480690049e+00
-2.374786624242549049e+00
-2.550946092772928164e+00
-2.446324901480883884e+00
-2.472567823284402611e+00
-2.300680833929715341e+00
-2.293394729617648675e+00
-2.372208826881188504e+00
-2.298626879761654695e+00
-1.921085985063750945e+00
-2.256686372364840487e+00
-2.223880582751733392e+00
-2.261153940011427110e+00
-2.301104951908445884e+00
-2.438253211804265241e+00
-2.600934431301441307e+00
-2.404667049943620238e+00
-2.308608234664544234e+00
-2.242572916593149390e+00
-2.394607106477081526e+00
-2.267628595756799204e+00
-2.287929330353104085e+00
-2.298433615363725036e+00
-2.625768783341659862e+00
-2.046371246531158317e+00
-2.034329172333654512e+00
-2.250190107713817778e+00
-2.212233510441202977e+00
-2.312613827410912481e+00
-2.284246540974316009e+00
-2.201700934207214022e+00
-2.437880150491034126e+00
-2.010549297643777322e+00
-2.053808983628965024e+00
-2.145159974143544535e+00
-2.257339385513200458e+00
-2.271681107753488416e+00
-2.306851358310155309e+00
-2.281743875311292413e+00
-2.229626215817534618e+00
-1.860484588893437596e+00
-2.378637228782682911e+00
-2.484402046804902842e+00
-2.280640188513684663e+00
-2.279581124929209945e+00
-2.300440691371534285e+00
-2.408220578806399281e+00
-2.341019765651838558e+00
-2.459599003177797005e+00
-2.309076135885530956e+00
-2.237799023960738598e+00
-1.790668566189238975e+00
-2.174961875816387114e+00
-2.055289653364559488e+00
-2.193353553145590329e+00
-1.965134742649157218e+00
-2.157624938002770332e+00
-2.116504274187574364e+00
-2.234402594935384734e+00
-2.158074705727404563e+00
-2.256180577586329949e+00
-2.208583785474746541e+00
-2.149394072892741203e+00
-1.991237819347969840e+00
-1.799355635066200110e+00
-2.021453853719678673e+00
-2.231425215984337740e+00
-2.250311529246100672e+00
-1.927859302734170166e+00
-2.243565713833843844e+00
-1.885410574206425993e+00
-1.996730927706814596e+00
-2.232675611479660205e+00
-2.303905444453850926e+00
-1.973934522114353385e+00
-2.159919051264736822e+00
-2.308226102445790406e+00
-2.302744628782579461e+00
-2.073187730841962395e+00
-1.897548656836909986e+00
-2.171359872864092821e+00
-1.893459552093481157e+00
-2.270841471136353373e+00
-1.844190501780150537e+00
-2.079190642079952411e+00
-1.902155668434747371e+00
-1.972308422834285313e+00
-1.893885671310454155e+00
-2.144395615785997133e+00
-1.911105916887669398e+00
-2.081750727716032756e+00
-2.070620714198494028e+00
-2.198604415782019039e+00
-2.065109364459849051e+00
-2.020927433422153641e+00
-2.336087371008090940e+00
-1.887581709908841665e+00
-1.798397018983900475e+00
-2.118790743586634218e+00
-1.968897188966378664e+00
-1.896739262074826682e+00
-1.955136003387174526e+00
-2.213441211364990391e+00
-2.008259161240205870e+00
-2.130046788339580388e+00
-1.897257041836039715e+00
-1.917695292172439725e+00
-2.048513021724243099e+00
-2.105094190356874062e+00
-1.937551725097113930e+00
-2.107020174276522884e+00
-1.961803800483509663e+00
-2.148275195536069493e+00
-2.012565802375061885e+00
-2.066685675948763290e+00
-1.986860698866109276e+00
-2.058983850588840259e+00
-1.959875540903767144e+00
-2.013126679639791305e+00
-1.955712594666681570e+00
-1.946685341180007356e+00
-1.898658954824572920e+00
-1.958639531354918306e+00
-1.989638871629710870e+00
-1.967456082389762884e+00
-2.030232755030380698e+00
-2.065246194569056115e+00
-1.970448888043377256e+00
-2.227358745081933655e+00
-1.903149276707434279e+00
-1.938185999326624609e+00
-1.956189677931779558e+00
-1.890865931914026854e+00
-2.005549387612298506e+00
-1.967600212743274346e+00
-1.905461412762387230e+00
-1.942676604894242987e+00
-1.913134430088843319e+00
-1.846373193424990733e+00
-2.021697157407363221e+00
-1.933750600637383465e+00
-1.885748406603291460e+00
-1.946676283667455376e+00
-1.997882983326648709e+00
-2.032771577618167402e+00
-1.787665912640743260e+00
-1.853994257021840397e+00
-1.853890062350915802e+00
-1.926502796865747769e+00
-1.980437565123151167e+00
-1.836237850505813896e+00
-1.867709767050047098e+00
-1.724110664372523249e+00
-1.905672601782560260e+00
-1.982075763764876486e+00
-1.934468470407535667e+00
-1.941044554894973295e+00
-1.954653680324540899e+00
-1.946042225684105897e+00
-1.910870631713709633e+00
-1.863370790914517405e+00
-1.897226153338675392e+00
-1.918837760725415231e+00
-1.840018318095253846e+00
-1.883998641429298182e+00
-1.896567230602172360e+00
-1.896788223658113504e+00
-1.817930744805802190e+00
-1.966257511666827718e+00
-1.902214134019732494e+00
-1.955427306926144748e+00
-1.843467580747483847e+00
-2.039113470726946709e+00
-1.869494658271533050e+00
-1.870913505593012838e+00
-1.908662074475540260e+00
-1.783296873899259172e+00
-1.791300411842154938e+00
-1.887714193227786774e+00
-1.887540759940736335e+00
-1.784016283662693603e+00
-1.945851130746339530e+00
-1.833656295640574641e+00
-1.946696682039330550e+00
-1.769036395418065455e+00
-1.838718715854128938e+00
-1.843861068722601138e+00
-1.941649978530442633e+00
-1.822967310134224084e+00
-1.544041279192222005e+00
-1.834160250511644552e+00
-1.848773267891075545e+00
-1.884892347153136916e+00
-1.769948132533416540e+00
-1.848640990625951774e+00
-1.840299077158844776e+00
-1.728682673190250263e+00
-1.969558592834030453e+00
-1.844990028486320321e+00
-1.743685803927575328e+00
-1.819261065259071053e+00
-1.672290640725282218e+00
-1.847749890284138274e+00
-1.886835109466240112e+00
-1.756291477400879764e+00
-1.691921600563654149e+00
-1.732713989185334036e+00
-1.804984351435934942e+00
-1.898472194833582760e+00
-1.737848540588833979e+00
-1.918335595809688821e+00
-1.848512548627238461e+00
-1.906844185105272427e+00
-1.891578359568891310e+00
-1.736324658118669984e+00
-1.722645850560956760e+00
-1.793751575553892197e+00
-1.637313274474297309e+00
-1.653167003498186238e+00
-1.812265342907192656e+00
-1.781383365574452204e+00
-1.805373711927826585e+00
-1.814874797968463405e+00
-1.781411705461225292e+00
-1.851664135175609127e+00
-1.709429596107234994e+00
-1.826585829776271819e+00
-1.718207194839023622e+00
-1.738470396722622047e+00
-1.580069101943076371e+00
-1.898172306945103749e+00
-1.578049022443306137e+00
-1.698604753662525946e+00
-1.846335269490600339e+00
-1.825247479099092462e+00
-1.760957173842971457e+00
-1.798869944884637029e+00
-1.657991495386842207e+00
-1.863560302299923865e+00
-1.832959101479066266e+00
-1.773526408618283590e+00
-1.832909745913232191e+00
-1.824965800378404834e+00
-1.796169059774662902e+00
-1.728711456430520377e+00
-1.859248397756190663e+00
-1.818695075166695263e+00
-1.743073802260600935e+00
-1.697606246959666887e+00
-1.723965899052142925e+00
-1.788924386493162100e+00
-1.668720046497643938e+00
-1.776094245294687068e+00
-1.708283733040982133e+00
-1.793789552939782261e+00
-1.602896303051033700e+00
-1.864859768777901605e+00
-1.704824347549616981e+00
-1.903992154959764704e+00
-1.708332031861801603e+00
-1.752909837627707024e+00
-1.751575257427329335e+00
-1.764337755286900400e+00
-1.534403775827975380e+00
-1.822499754755833479e+00
-1.705484212210933270e+00
-1.822909282800915243e+00
-1.613915888514159569e+00
-1.642503888398517908e+00
-1.752389678049261379e+00
-1.729022139833213068e+00
-1.768093036767885762e+00
-1.766310712854275877e+00
-1.796866560159562143e+00
-1.677194349702569864e+00
-1.758772347096702271e+00
-1.755387958457899078e+00
-1.649492183985889815e+00
-1.616205332832783670e+00
-1.838683390585788224e+00
-1.715744456443604848e+00
-1.652436747401851758e+00
-1.785252920270053778e+00
-1.730935811420952097e+00
-1.687271402205468007e+00
-1.709314993668722416e+00
-1.782468018018757094e+00
-1.660141523339254244e+00
-1.643638998362953352e+00
-1.598229989271477969e+00
-1.787692800162553164e+00
-1.642189907492784151e+00
-1.670570436259661840e+00
-1.611755610601042443e+00
-1.635206869503133431e+00
-1.690647172727871572e+00
-1.694044227653762391e+00
-1.598618233279089029e+00
-1.673313128846402931e+00
-1.721003147491065866e+00
-1.683284524162529383e+00
-1.739426026340661346e+00
-1.636725985938112471e+00
-1.661835824328191213e+00
-1.505829322043796603e+00
-1.662651984409963202e+00
-1.575243390313652014e+00
-1.739176214010905941e+00
-1.643117055057083054e+00
-1.714704024579966513e+00
-1.794630153888048696e+00
-1.716400835000196690e+00
-1.740946450371782195e+00
-1.669024618611407940e+00
-1.844529050975197038e+00
-1.592607431433317844e+00
-1.733941457400534292e+00
-1.691222610326710507e+00
-1.707408419988084569e+00
-1.671052966629169578e+00
-1.658189620787209329e+00
-1.554134966129141038e+00
-1.704580746000409652e+00
-1.767830840834669903e+00
-1.631447028548974609e+00
-1.719362718704593229e+00
-1.668054007218870316e+00
-1.724940774130360843e+00
-1.620274722114620536e+00
-1.648557491843713585e+00
-1.779988621374739788e+00
-1.592242208988469354e+00
-1.623644156359669521e+00
-1.640090047548370844e+00
-1.672021809685969806e+00
-1.727766937364538125e+00
-1.691533590613485849e+00
-1.584887606680009942e+00
-1.621179926916759495e+00
-1.687334462169330918e+00
-1.649868689609423011e+00
-1.704837183031433057e+00
-1.667801015807359954e+00
-1.731219884400584164e+00
-1.686353134282449373e+00
-1.610190428355564363e+00
-1.588478029749419207e+00
-1.591238489260524025e+00
-1.626749318424273394e+00
-1.645877652364962085e+00
-1.523822266119158719e+00
-1.707046796130232247e+00
-1.566784632902495256e+00
-1.779161187528529808e+00
-1.707347738861096031e+00
-1.597662165844686788e+00
-1.641901517951651845e+00
-1.636021221948495974e+00
-1.645393721999089509e+00
-1.577386385245381328e+00
-1.666975833901631621e+00
-1.656600595882592453e+00
-1.600139407911330247e+00
-1.544595182656593568e+00
-1.619724212257706686e+00
-1.563434897387280476e+00
-1.613864462144997125e+00
-1.660571610924165720e+00
-1.685377555145545880e+00
-1.680736077250440941e+00
-1.620999782453545146e+00
-1.589777628738928028e+00
-1.578265194209917732e+00
-1.640375068448427065e+00
-1.559877866968695015e+00
-1.584892496588852895e+00
-1.610844480130356748e+00
-1.608658927967181462e+00
-1.640224024199947728e+00
-1.638403901455795619e+00
-1.531425066026211423e+00
-1.637268443736199952e+00
-1.651617909929651962e+00
-1.600343001238373697e+00
-1.563092839038853210e+00
-1.626613594942612595e+00
-1.621424880630767618e+00
-1.668744627435077010e+00
-1.736112840401074831e+00
-1.575189502466423308e+00
-1.639632284713681720e+00
-1.605921489226639354e+00
-1.665720701936819648e+00
-1.634782524013333349e+00
-1.620429835504695326e+00
-1.600864485594595044e+00
-1.567962559528308431e+00
-1.676820488544381593e+00
-1.565411462676812304e+00
-1.683721780377839927e+00
-1.547312284514775538e+00
-1.537347255276432900e+00
-1.650593121927411921e+00
-1.481728239024909355e+00
-1.628689969168331420e+00
-1.601090611348197301e+00
-1.545942332462836077e+00
-1.566589420480877015e+00
-1.460711612420747985e+00
-1.618734660927083846e+00
-1.558425190457181309e+00
-1.602301444890031235e+00
-1.582241964993118755e+00
-1.536386905466171848e+00
-1.673416930445406070e+00
-1.585557409995390854e+00
-1.542526467460942241e+00
-1.603973303845403819e+00
-1.556863432043346318e+00
-1.531450097865427962e+00
-1.598479917483653923e+00
-1.560726881374882691e+00
-1.580654076349825354e+00
-1.652487597790600171e+00
-1.586841515014118187e+00
-1.604861854240169583e+00
-1.610729205644507056e+00
-1.614390904327516418e+00
-1.552143679476098548e+00
-1.427454939062049677e+00
-1.466980903076529952e+00
-1.538313745502652985e+00
-1.480982813286539024e+00
-1.577057511273563861e+00
-1.468574415152950952e+00
-1.590149943748504491e+00
-1.467393617229076241e+00
-1.615860292466507531e+00
-1.439526401282077206e+00
-1.622494781976421718e+00
-1.528629557078309720e+00
-1.566632855293352389e+00
-1.484523300485261821e+00
-1.470777640996043800e+00
-1.518098709317761363e+00
-1.508161099776030190e+00
-1.518611287512377839e+00
-1.588356336130807289e+00
-1.618477866599324022e+00
-1.538033048520410784e+00
-1.526217288267482264e+00
-1.591847501817265309e+00
-1.547968544172517724e+00
-1.547994839834998526e+00
-1.568318236336274651e+00
-1.470626448265073494e+00
-1.594821547912955273e+00
-1.500503207189957555e+00
-1.542713625780274489e+00
-1.563766155050507756e+00
-1.539194919015977048e+00
-1.519091945276103139e+00
-1.615060982062759276e+00
-1.525913539947216124e+00
-1.506865259386124922e+00
-1.614059400390096100e+00
-1.428643825269654943e+00
-1.560276626702663982e+00
-1.628337831796056179e+00
-1.537602972327013484e+00
-1.543137877067051633e+00
-1.554824896416947766e+00
-1.588220568465603666e+00
-1.615100014441870790e+00
-1.537511427184742985e+00
-1.578150114156633643e+00
-1.454180955261852537e+00
-1.675708546095696194e+00
-1.509247839924505286e+00
-1.402691895558209723e+00
-1.399460524737913936e+00
-1.447008189651713073e+00
-1.430856373906925993e+00
-1.448989093085867541e+00
-1.486762536047559813e+00
-1.473838267848601502e+00
-1.436404349970377137e+00
-1.499387629569962188e+00
-1.543198496907110195e+00
-1.474188745995959504e+00
-1.459137978741053221e+00
-1.496270077304668655e+00
-1.517180988863589208e+00
-1.497128997688594643e+00
-1.543693280015035141e+00
-1.504473609988867588e+00
-1.604930759788905315e+00
-1.495720471035409282e+00
-1.453152645053966019e+00
-1.549428623104243785e+00
-1.504924032910865739e+00
-1.572577531235930914e+00
-1.555065512102136172e+00
-1.585346880937460012e+00
-1.498130520963080636e+00
-1.489709256008822980e+00
-1.488319621421883454e+00
-1.448966874343818878e+00
-1.495668574219066516e+00
-1.569047234754286535e+00
-1.535908603452196708e+00
-1.490638931192030059e+00
-1.490856887062153469e+00
-1.431813861616713313e+00
-1.496870880068795095e+00
-1.440378792909590810e+00
-1.504085143151117521e+00
-1.410632028189570342e+00
-1.496306245564870130e+00
-1.440692073897032799e+00
-1.498366255650491086e+00
-1.435133510354387854e+00
-1.416954166715531205e+00
-1.463256115651502265e+00
-1.451120451864855054e+00
-1.495224899448452938e+00
-1.425396330920140064e+00
-1.454315999806481852e+00
-1.484134555644657238e+00
-1.478963919254051795e+00
-1.495384232046583328e+00
-1.352343165554051430e+00
-1.479807692909438144e+00
-1.497221557195095087e+00
-1.475304134027685787e+00
-1.433022306857736794e+00
-1.570964753223158983e+00
-1.594658248977402382e+00
-1.579178938081940320e+00
-1.365828353448515609e+00
-1.482380827535965784e+00
-1.435403791059035150e+00
-1.432603924093864389e+00
-1.586105523350553437e+00
-1.491937990194625918e+00
-1.448045361774920048e+00
-1.458530402071239518e+00
-1.541976998724356118e+00
-1.445652469717487065e+00
-1.487113839000527404e+00
-1.474501106613886225e+00
-1.522171271713181007e+00
-1.501370021821215150e+00
-1.472396816714628187e+00
-1.430564133870519727e+00
-1.522196319207608006e+00
-1.411713223530227213e+00
-1.427559332988091123e+00
-1.484330521162546601e+00
-1.489674425498132670e+00
-1.436345402555867956e+00
-1.519243700074586201e+00
-1.521347636510722579e+00
-1.519178617620540850e+00
-1.347834764676542951e+00
-1.518819559078363080e+00
-1.416069828150043897e+00
-1.396445018201076138e+00
-1.441987681020339362e+00
-1.504032456036047627e+00
-1.421666463766434019e+00
-1.454743002615072944e+00
-1.485039681352137597e+00
-1.460498214981928111e+00
-1.375369586321644411e+00
-1.562766094459199007e+00
-1.438369400349807314e+00
-1.361588574814963648e+00
-1.405324576613450116e+00
-1.410859115857665991e+00
-1.480242817885654816e+00
-1.496954580235668297e+00
-1.393360071030251612e+00
-1.462483984914689339e+00
-1.443846735513953483e+00
-1.480214771668261875e+00
-1.358300485876688057e+00
-1.445483923136581916e+00
-1.386354530816853892e+00
-1.439234223814621405e+00
-1.455422474424903800e+00
-1.444665097836484779e+00
-1.464968457354204556e+00
-1.449078821464873990e+00
-1.410851413996057513e+00
-1.417024170021996987e+00
-1.530165015808683915e+00
-1.450385847498523839e+00
-1.471624956504361093e+00
-1.527829328667187347e+00
-1.411791147617368347e+00
-1.463165185616775332e+00
-1.435543682050054226e+00
-1.433925569494354679e+00
-1.418488519381848390e+00
-1.428084690567296811e+00
-1.434122478888279595e+00
-1.359481961747744494e+00
-1.429648305850691248e+00
-1.408634590429524547e+00
-1.397942437086295620e+00
-1.360522124951544898e+00
-1.381183029115756522e+00
-1.436893218933465555e+00
-1.438250362269470450e+00
-1.385182674303596873e+00
-1.413126103368621544e+00
-1.424971798404391476e+00
-1.486877575583951616e+00
-1.463747607322883004e+00
-1.430126604808725999e+00
-1.406417858632591056e+00
-1.489427614151855428e+00
-1.408840960559128108e+00
-1.449058464895006670e+00
-1.443230409085873633e+00
-1.450579005764247587e+00
-1.520323315667387210e+00
-1.397784375502666654e+00
-1.564213091755384921e+00
-1.415955374669488842e+00
-1.367427118841318512e+00
-1.473309982381914018e+00
-1.386189417588116646e+00
-1.466897237105622365e+00
-1.379561245912642509e+00
-1.403320784451111525e+00
-1.411132289982280685e+00
-1.517624913977324352e+00
-1.363236313563091828e+00
-1.482748905077072576e+00
-1.417033830390627136e+00
-1.432263539482630410e+00
-1.395056208851687574e+00
-1.372169684555303304e+00
-1.408878213301487881e+00
-1.428853673683140313e+00
-1.476363662643342511e+00
-1.447202132244975736e+00
-1.421800566537741339e+00
-1.415884743697470860e+00
-1.402761122108223679e+00
-1.351475522221165182e+00
-1.419097030388087211e+00
-1.393089634816507827e+00
-1.423786745117287200e+00
-1.357061697091732855e+00
-1.295554188936825835e+00
-1.451645834658287004e+00
-1.458568035577772370e+00
-1.364054733274748354e+00
-1.344590560111373456e+00
-1.380336053907096794e+00
-1.432289661838746841e+00
-1.452967617517719745e+00
-1.466795214714488260e+00
-1.460036109668994220e+00
-1.382875133486752839e+00
-1.418250084231341246e+00
-1.391732460505297864e+00
-1.295417558269144509e+00
-1.387751972282482926e+00
-1.428157194946337638e+00
-1.329084223058999203e+00
-1.413740205326426080e+00
-1.438783106447758309e+00
-1.350733035060945220e+00
-1.415101806333560308e+00
-1.375902320116277000e+00
-1.378559687827855651e+00
-1.410366432444564833e+00
-1.383972404703503578e+00
-1.440188740999208017e+00
-1.370471862368636273e+00
-1.386433230881049417e+00
-1.371969639009866349e+00
-1.452073335673573329e+00
-1.446354264457247796e+00
-1.391209280524333902e+00
-1.428840660486779601e+00
-1.344565211415222006e+00
-1.413386087784827216e+00
-1.415210146382725798e+00
-1.387681330781497691e+00
-1.369157900906694092e+00
-1.346756310134067602e+00
-1.437155579920613269e+00
-1.338884475557360121e+00
-1.399522670963120108e+00
-1.325386366850279218e+00
-1.408344392556272640e+00
-1.376790850829971324e+00
-1.377454762558889101e+00
-1.430903077261376888e+00
-1.430801596377210272e+00
-1.402464075331061100e+00
-1.383802278429723032e+00
-1.335738308591444712e+00
-1.352362338843239753e+00
-1.380785468689917028e+00
-1.473401115985336185e+00
-1.304291141500924178e+00
-1.401161729988207316e+00
-1.396052704357951146e+00
-1.345381693669374545e+00
-1.326003861898833014e+00
-1.283211974437999503e+00
-1.354201555392740230e+00
-1.319884563255733223e+00
-1.402563578659374643e+00
-1.422068924316724159e+00
-1.334468131844019023e+00
-1.420445474622543891e+00
-1.391303832239402460e+00
-1.373557503770090449e+00
-1.439590489189303879e+00
-1.422762535046120380e+00
-1.398421697092794069e+00
-1.394822417482071808e+00
-1.300895262239813555e+00
-1.376545795419961582e+00
-1.353815665020007941e+00
-1.378171337961238141e+00
-1.391083556913763619e+00
-1.368714155753885775e+00
-1.412842919428896060e+00
-1.308064219218351143e+00
-1.434303813485498624e+00
-1.421386214831375394e+00
-1.374966247051562451e+00
-1.319960268032448703e+00
-1.351665495271498596e+00
-1.388624341773059934e+00
-1.424436867834859344e+00
-1.353610359970991883e+00
-1.393427121369790855e+00
-1.347238164028142560e+00
-1.418800824450513698e+00
-1.388359292823356128e+00
-1.359815287894875491e+00
-1.283978075816009312e+00
-1.435861789172442560e+00
-1.341628488426876764e+00
-1.296467434555794718e+00
-1.360798425981345483e+00
-1.270351560647620337e+00
-1.299644211033059493e+00
-1.369564744984049565e+00
-1.399050687979777718e+00
-1.429077645367106131e+00
-1.331341813422368903e+00
-1.377918939949825283e+00
-1.344192485085974997e+00
-1.236450694023433661e+00
-1.292659109000075857e+00
-1.329268624727213854e+00
-1.305345659990313267e+00
-1.295522199319070644e+00
-1.306706529453443899e+00
-1.372430991260219724e+00
-1.290184190534506836e+00
-1.404208262741119873e+00
-1.358210354642904072e+00
-1.338801985012341600e+00
-1.354982777957861151e+00
-1.395531459580205524e+00
-1.416759773612171758e+00
-1.324797307286216919e+00
-1.388941658447260696e+00
-1.331759628389417527e+00
-1.298015651749083288e+00
-1.341514425853533199e+00
-1.413062072620899778e+00
-1.363309102158310360e+00
-1.354100100813007579e+00
-1.389323910236136772e+00
-1.429106474217855194e+00
-1.302159358879894979e+00
-1.391217966299591602e+00
-1.329208275693146035e+00
-1.363708453155403122e+00
-1.325277176444958238e+00
-1.327031842322581756e+00
-1.366183002891415255e+00
-1.288151677250374494e+00
-1.323214009174696670e+00
-1.321422130437666764e+00
-1.247842753971647678e+00
-1.374436119252945065e+00
-1.339243833195940647e+00
-1.292295044115323144e+00
-1.373415371711147914e+00
-1.318597558734733388e+00
-1.365551068029444703e+00
-1.326042710398855240e+00
-1.305727904468413580e+00
-1.276728010393554547e+00
-1.320632542013640442e+00
-1.338430410252009262e+00
-1.309728303172578601e+00
-1.309993774421201351e+00
-1.348774053308160692e+00
-1.314351275478452763e+00
-1.334829808770234161e+00
-1.342751028983342865e+00
-1.333646715492091239e+00
-1.401980175949554486e+00
-1.326323467727835714e+00
-1.253132401900423076e+00
-1.332000223464396393e+00
-1.379523022803543553e+00
-1.355909527151703209e+00
-1.318023277268848714e+00
-1.337966853013601076e+00
-1.301175782886383692e+00
-1.290856227074723028e+00
-1.317685325897286930e+00
-1.336665723663554628e+00
-1.326667511321253157e+00
-1.281836196252854609e+00
-1.235349569558897631e+00
-1.248253570986239014e+00
-1.262231623895465837e+00
-1.372492122925846214e+00
-1.257078762200625865e+00
-1.256320345549466477e+00
-1.240675047304024670e+00
-1.328031319935875532e+00
-1.333553436864361785e+00
-1.308242404822145488e+00
-1.234591600566951497e+00
-1.356964573273540031e+00
-1.363284042450194633e+00
-1.293077083634996516e+00
-1.308558731117742679e+00
-1.304003126997562712e+00
-1.335037670124053610e+00
-1.285414742501381546e+00
-1.354657815495972084e+00
-1.287739991240525850e+00
-1.270988728572197912e+00
-1.245856240010767557e+00
-1.300164672512359010e+00
-1.322625206988856661e+00
-1.279755311653429928e+00
-1.323813230641664340e+00
-1.293437403484027026e+00
-1.264706036357870600e+00
-1.283113937621226164e+00
-1.306769865351420812e+00
-1.316606226639053023e+00
-1.283141126624007589e+00
-1.262071569957361250e+00
-1.260559219150862997e+00
-1.330434967690800052e+00
-1.322386693814768588e+00
-1.328990426846119455e+00
-1.283540996833490766e+00
-1.376828368742195829e+00
-1.311423192728341514e+00
-1.365663391913334745e+00
-1.290021780448338706e+00
-1.204958262375169120e+00
-1.278070685512656013e+00
-1.302099462604684010e+00
-1.324987040843381036e+00
-1.302422332103149394e+00
-1.377880474243706743e+00
-1.254628699390468727e+00
-1.339511874661538871e+00
-1.330351114838901561e+00
-1.317918017059023894e+00
-1.289267212319322509e+00
-1.245338353467795089e+00
-1.321035035260962109e+00
-1.256639148562039621e+00
-1.382421935506733091e+00
-1.386856296532812838e+00
-1.352529521832516179e+00
-1.279458896002627633e+00
-1.143771618529411338e+00
-1.266003855003748679e+00
-1.265926019115422019e+00
-1.271530891142133024e+00
-1.330151639914251005e+00
-1.262130264201243302e+00
-1.303580644279673795e+00
-1.279916908137565423e+00
-1.219982985327569658e+00
-1.288171552304421263e+00
-1.245658332138440683e+00
-1.275713724829459217e+00
-1.176396252367795103e+00
-1.218539658403105630e+00
-1.227048995728523773e+00
-1.267688038051280497e+00
-1.265173358243317336e+00
-1.234338451178413676e+00
-1.308707684314689645e+00
-1.252528987465244770e+00
-1.252423495916572094e+00
-1.301621831872048274e+00
-1.211032795626448832e+00
-1.230572851311774629e+00
-1.338197456835717336e+00
-1.264575767728501665e+00
-1.212516613255889775e+00
-1.324939643995142857e+00
-1.281879409308728679e+00
-1.234223108686465453e+00
-1.266528433881108251e+00
-1.266580776073032322e+00
-1.266821133486374373e+00
-1.249382750592270552e+00
-1.214864882730575690e+00
-1.274381777187399756e+00
-1.255657345129840730e+00
-1.282537182643367579e+00
-1.252555480223964679e+00
-1.299161439878248725e+00
-1.242332719618639780e+00
-1.282641317766738176e+00
-1.287233640778248533e+00
-1.253460585355121948e+00
-1.308098945817374181e+00
-1.289151635455200173e+00
-1.265494347220915916e+00
-1.190352977118971145e+00
-1.252182062010690933e+00
-1.256445004409758814e+00
-1.282261127769447562e+00
-1.212003584840241288e+00
-1.242643120948932589e+00
-1.189528481143080629e+00
-1.276465162098578965e+00
-1.294644876173924430e+00
-1.270554085653177179e+00
-1.259328734541443895e+00
-1.338827491259708014e+00
-1.302207416715375654e+00
-1.316325836712374464e+00
-1.222853157470278784e+00
-1.136923666032644054e+00
-1.296680717314009357e+00
-1.258356182575612214e+00
-1.206231940179863571e+00
-1.246944504156123568e+00
-1.286449862234666730e+00
-1.315554038753847133e+00
-1.313205585809827269e+00
-1.268155200796830195e+00
-1.259044160091711495e+00
-1.219918061166907597e+00
-1.285397718627911967e+00
-1.188650559400254547e+00
-1.268111906081283324e+00
-1.216348343189650016e+00
-1.238329387305862728e+00
-1.226578418338226006e+00
-1.236497633634326521e+00
-1.287982307243748403e+00
-1.162468960932273365e+00
-1.209692935371185385e+00
-1.148823798393498574e+00
-1.221566178049307005e+00
-1.242319172646530578e+00
-1.244454103925608068e+00
-1.220388806926250291e+00
-1.176277424948339201e+00
-1.258091879999319262e+00
-1.193718759822927522e+00
-1.213324469135188766e+00
-1.189863237144791697e+00
-1.232929712074495310e+00
-1.226818946507471253e+00
-1.238492571899743933e+00
-1.254326689881686496e+00
-1.213298609827287100e+00
-1.267049536388513031e+00
-1.226430310786118083e+00
-1.239055107752161655e+00
-1.214674507434010620e+00
-1.275348760171569618e+00
-1.239423883270107218e+00
-1.269821168097190700e+00
-1.286340746958257730e+00
-1.293989306428555253e+00
-1.239070594197489994e+00
-1.258893880975601620e+00
-1.234341097608974813e+00
-1.213263894542047527e+00
-1.222984238345008912e+00
-1.204911316523517684e+00
-1.199504230844007147e+00
-1.185561112516483551e+00
-1.226604184712876799e+00
-1.177931261424286058e+00
-1.255915582189087054e+00
-1.193528511421679150e+00
-1.199621270186719935e+00
-1.219201900327094856e+00
-1.220310619689714660e+00
-1.185765111798992466e+00
-1.200213235504524745e+00
-1.187654145474619671e+00
-1.244397806142252705e+00
-1.157194403562306295e+00
-1.248313766515442014e+00
-1.211121872272996836e+00
-1.154164873609591080e+00
-1.192299421603122189e+00
-1.296888402546943819e+00
-1.274461500847612117e+00
-1.187601193637185304e+00
-1.185616081222400586e+00
-1.206380895853272017e+00
-1.194306703841383710e+00
-1.239526582074536254e+00
-1.225372903872187669e+00
-1.187356122728140617e+00
-1.178610322238651031e+00
-1.232764971171582236e+00
-1.244757557305909978e+00
-1.218974260182700942e+00
-1.253057951221246524e+00
-1.241816958495242318e+00
-1.225688618810545139e+00
-1.200726869257271678e+00
-1.220555502084461619e+00
-1.194953929094717093e+00
-1.213395081722294711e+00
-1.213845005538974231e+00
-1.247532407651157138e+00
-1.170602497198264258e+00
-1.236040952790500747e+00
-1.159487876994891975e+00
-1.165849552106788201e+00
-1.208475829606087792e+00
-1.190852167457148392e+00
-1.244846125307643048e+00
-1.141724318121761783e+00
-1.230743833767749429e+00
-1.122720090099666335e+00
-1.210444840107529396e+00
-1.260798531850956250e+00
-1.199441628683270089e+00
-1.167991658731793114e+00
-1.177621329437156916e+00
-1.111043461467014160e+00
-1.195650155109176271e+00
-1.235329409821581237e+00
-1.145582960481353663e+00
-1.142396798497034682e+00
-1.163671924861193752e+00
-1.149962926501531868e+00
-1.212880874195996661e+00
-1.226485082922927017e+00
-1.136008412827416603e+00
-1.231140408420775101e+00
-1.127458635460945935e+00
-1.259443834655160632e+00
-1.275529048222454387e+00
-1.176112593542294249e+00
-1.207959259200165780e+00
-1.272592640355939775e+00
-1.222534143962900277e+00
-1.175215733415486019e+00
-1.215173608020112317e+00
-1.177261112822966194e+00
-1.202607857752201692e+00
-1.226390839782812714e+00
-1.121881936898815102e+00
-1.179772675659163106e+00
-1.173883405175480288e+00
-1.139727233975383891e+00
-1.117927042126715342e+00
-1.154245623105121910e+00
-1.138497955220018953e+00
-1.129136648846447821e+00
-1.198805297211564813e+00
-1.175748951305252366e+00
-1.162801935243634732e+00
-1.242673187817080027e+00
-1.170579179349877652e+00
-1.220150521675829491e+00
-1.163621849787446205e+00
-1.169067890145216282e+00
-1.203370825705431413e+00
-1.146947061077483010e+00
-1.195443570649791676e+00
-1.193546891890656880e+00
-1.187616441594908201e+00
-1.108270237853155038e+00
-1.182548477922885866e+00
-1.141833999488527818e+00
-1.137551622850535127e+00
-1.236472833965219564e+00
-1.168976078563314314e+00
-1.175618023608145046e+00
-1.157196732613540391e+00
-1.137266249568473331e+00
-1.139017227132279597e+00
-1.136859479438895759e+00
-1.203450072209571342e+00
-1.194992847465229602e+00
-1.215943247162379892e+00
-1.123724553726081599e+00
-1.236246276274810985e+00
-1.207366966656868490e+00
-1.166298089769808533e+00
-1.243604980357011724e+00
-1.180528398532358914e+00
-1.121007153084516705e+00
-1.115986423967825658e+00
-1.179052853659350308e+00
-1.178230333217613834e+00
-1.191864522910902169e+00
-1.188354697363440460e+00
-1.117758984249237475e+00
-1.130294087185348184e+00
-1.163479995240917164e+00
-1.166096755719153943e+00
-1.223635163327273512e+00
-1.173532345193382342e+00
-1.188376681655439748e+00
-1.138531912576633776e+00
-1.181047817469952355e+00
-1.155114970236240435e+00
-1.188652044992952295e+00
-1.213342511427802695e+00
-1.138950627296446916e+00
-1.141043516184757411e+00
-1.164282947889351938e+00
-1.188781843937165572e+00
-1.134972089003680962e+00
-1.186789792250810383e+00
-1.200130167092100519e+00
-1.135990446079919725e+00
-1.220566835119017091e+00
-1.117152702918341456e+00
-1.159587421746900660e+00
-1.178842778833814720e+00
-1.155910893125323913e+00
-1.158235333797940081e+00
-1.112644786600141433e+00
-1.200294450915263544e+00
-1.216402911328968717e+00
-1.089831111464073299e+00
-1.246645943804501888e+00
-1.182041069706355696e+00
-1.165658949481896522e+00
-1.181450834315263654e+00
-1.176973656709194183e+00
-1.174253651779212593e+00
-1.164753415219577759e+00
-1.181838516171832332e+00
-1.151171352205816900e+00
-1.143558293790993163e+00
-1.224852346148318727e+00
-1.144570258158920550e+00
-1.162934620595310387e+00
-1.195187579670347056e+00
-1.179611130813074560e+00
-1.197725306407746659e+00
-1.157724087165429960e+00
-1.229214472825870930e+00
-1.190864273796743422e+00
-1.154601637988521112e+00
-1.095810969932350609e+00
-1.157160617620141441e+00
-1.123693015600641054e+00
-1.148481289960934459e+00
-1.135983292168060599e+00
-1.128485119066110043e+00
-1.132550868199347693e+00
-1.074941126156897075e+00
-1.159835692764073611e+00
-1.213881934663140871e+00
-1.158621909251352777e+00
-1.178864039384431850e+00
-1.135745937433665143e+00
-1.148350126075441402e+00
-1.162394216773965372e+00
-1.162259731519156736e+00
-1.146393886996340594e+00
-1.071495510756297120e+00
-1.060571543249233084e+00
-1.112895112563743183e+00
-1.087868993052648836e+00
-1.178527745083223444e+00
-1.159087275741724987e+00
-1.136562434789219145e+00
-1.127704535970454280e+00
-1.149641246624594881e+00
-1.128845705062866855e+00
-1.151197552868635565e+00
-1.138885383824201236e+00
-1.134286065132351418e+00
-1.202038933525563680e+00
-1.214068507130208863e+00
-1.138563489041867660e+00
-1.119888647210199872e+00
-1.131212428773700429e+00
-1.148640329952309580e+00
-1.075335942069567619e+00
-1.170029039560410711e+00
-1.110051458450115325e+00
-1.161462834779553477e+00
-1.132641240322387555e+00
-1.098838965821533398e+00
-1.151658214973259486e+00
-1.116636943404471394e+00
-1.182144958560132464e+00
-1.088265296008616545e+00
-1.105684570204124473e+00
-1.135967378784921822e+00
-1.146942442798912554e+00
-1.138250107426679092e+00
-1.056021122309028559e+00
-1.127983881276121814e+00
-1.126448137303995178e+00
-1.113409755597226214e+00
-1.169168771814848462e+00
-1.126303639688801317e+00
-1.165966613197345625e+00
-1.132529451410551058e+00
-1.175831776436204734e+00
-1.137011707276083472e+00
-1.118173726832832227e+00
-1.163344554020754984e+00
-1.071089514003499721e+00
-1.166319867097107332e+00
-1.099554522964687697e+00
-1.083899381041915300e+00
-1.102946997990698064e+00
-1.062203780325256419e+00
-1.105521593703941319e+00
-1.128908411066385842e+00
-1.151995225827332270e+00
-1.084441494006662232e+00
-1.075199721298823130e+00
-1.089909983804738358e+00
-1.145949133734072589e+00
-1.092475065389875821e+00
-1.129438852828091200e+00
-1.150874920521360423e+00
-1.138220557540143396e+00
-1.097260127667182728e+00
-1.035876749548100495e+00
-1.082231802018256417e+00
-1.082280572049701073e+00
-1.125318980336834862e+00
-1.131190522296015244e+00
-1.174462487282124323e+00
-1.102355319150714053e+00
-1.054187079340718869e+00
-1.075514725421542694e+00
-1.119786650811707585e+00
-1.038404371278773386e+00
-1.099137224379660882e+00
-1.127326284118232769e+00
-1.100344551739433241e+00
-1.102233222742095897e+00
-1.082399346480057645e+00
-1.079834981399349303e+00
-1.041587108714739252e+00
-1.114592879714753293e+00
-1.119219887193888763e+00
-1.114284359805618463e+00
-1.097749728804887637e+00
-1.162495072447265576e+00
-1.118922256291414508e+00
-1.173745255435723500e+00
-1.073823275433361202e+00
-1.089375088824165783e+00
-1.186269509400437183e+00
-1.136213039297790717e+00
-1.132845963159087255e+00
-1.060669212003430451e+00
-1.093903249417256029e+00
-1.084833074335757486e+00
-1.126391186199950489e+00
-1.098286738182573608e+00
-1.107625563662864909e+00
-1.111814162597676514e+00
-1.081703522124031203e+00
-1.037379122795744513e+00
-1.088641780132510117e+00
-1.109628412120029051e+00
-1.121336542598575292e+00
-1.051289863633947386e+00
-1.078297729287791551e+00
-1.086239761226941436e+00
-1.078859814621395019e+00
-1.089986706622984691e+00
-1.140458186600628920e+00
-1.072349951804825618e+00
-1.071063791726563741e+00
-1.057773533832463198e+00
-1.042707856940250366e+00
-1.122458235312892016e+00
-1.115580121217606191e+00
-1.148025043854872029e+00
-1.084051958072732802e+00
-1.120808845858310310e+00
-1.019737676007463678e+00
-1.123204328951132425e+00
-1.152065270751322368e+00
-1.122311231969540746e+00
-1.086059771064252111e+00
-1.067207479476348420e+00
-1.107284792388991690e+00
-1.136887809959489459e+00
-1.114521569268932533e+00
-1.087175289381029142e+00
-1.082525085530140263e+00
-1.081227106047529363e+00
-1.055995926528233930e+00
-1.000710666518427772e+00
-1.053368727923392978e+00
-1.114124578463625559e+00
-1.115080917850264086e+00
-1.160083210866022396e+00
-1.099321265424403116e+00
-1.098044415142806152e+00
-1.060392366099892181e+00
-1.066280413813267325e+00
-1.100541515633336020e+00
-1.177182460683696918e+00
-1.050046405742380617e+00
-1.076352621331148951e+00
-1.121950480076433498e+00
-1.087566954474827652e+00
-1.062160397954093227e+00
-1.076160263189948285e+00
-1.032077503118310036e+00
-1.000970421309807623e+00
-1.095023035175199277e+00
-1.022374875447875198e+00
-1.107604055064396853e+00
-1.084514300801935338e+00
-9.848525245545247664e-01
-1.032587070887524661e+00
-1.157750636269218036e+00
-1.073823756833162113e+00
-1.063204128073764521e+00
-1.132399442476589080e+00
-1.125463241721138319e+00
-1.085522540858538720e+00
-1.093401371474900241e+00
-1.100684055173778209e+00
-1.036916489315081957e+00
-1.116366018241900848e+00
-1.047304769466413266e+00
-1.104372197311900061e+00
-1.073382526895757305e+00
-1.073356108746941873e+00
-9.870174531682384123e-01
-1.099903438907137598e+00
-1.134851129264596636e+00
-1.089142607045130884e+00
-1.094633488174160618e+00
-1.108889854826446308e+00
-1.096503484573000620e+00
-1.089995220084382321e+00
-1.134148681099871769e+00
-1.112409803942844722e+00
-1.072671155164387491e+00
-1.098547291096832135e+00
-1.105964112163791979e+00
-1.074024795943872013e+00
-1.080129338584451038e+00
-1.134615887055953731e+00
-1.084968210152092771e+00
-1.097861603694700205e+00
-1.045549212196418942e+00
-1.056713059197473381e+00
-1.129884703387261879e+00
-1.088508775105008430e+00
-1.079849370717688828e+00
-1.016654693527323294e+00
-1.038640879156650376e+00
-1.061272475572504703e+00
-1.115492391494179225e+00
-1.073466301218137797e+00
-1.101360327616715651e+00
-1.042763471242879936e+00
-1.079639778254921856e+00
-1.105616276545203114e+00
-1.074617116510661941e+00
-1.057430877412355308e+00
-1.129803465346932212e+00
-1.066599694027265732e+00
-1.081713140157250397e+00
-1.081686315707708568e+00
-1.044630413237932265e+00
-1.055901711239583651e+00
-1.088903698347476912e+00
-1.051844210263947144e+00
-1.046414091316281381e+00
-1.089177754628218864e+00
-1.084991613067984861e+00
-1.105595653883901575e+00
-1.073863674797864043e+00
-1.041538511631018737e+00
-1.122626372900035197e+00
-1.057580685315992364e+00
-1.066653760174620214e+00
-1.099285345882009324e+00
-1.034002413773380979e+00
-1.104162686806946736e+00
-1.044935319310529520e+00
-1.072852183270077697e+00
-1.085551628692035253e+00
-1.040453940977187797e+00
-1.030235034573884656e+00
-1.051294153204965109e+00
-1.052378010271222797e+00
-1.050858443891049543e+00
-1.102401550795942597e+00
-1.056183940809847677e+00
-1.076764480200271379e+00
-1.081227100106979089e+00
-1.047459380707585597e+00
-1.068981503469918604e+00
-1.089853104551955498e+00
-1.087623264946167900e+00
-1.105308164021284290e+00
-1.045844308278940593e+00
-1.049527497057647807e+00
-1.094221379171001152e+00
-1.102173445153505904e+00
-1.078826084171258026e+00
-1.050419999086510181e+00
-1.063633406499953304e+00
-1.140470887593237670e+00
-1.027921572531355965e+00
-1.067002638289243022e+00
-1.047505888581261368e+00
-1.041835845233030966e+00
-1.019761638552094896e+00
-1.040331755694386739e+00
-1.078018465862891295e+00
-1.132795213133902301e+00
-1.032933358577164062e+00
-1.133859025569861734e+00
-1.021791822613688394e+00
-1.077835365414766766e+00
-1.037101334091360183e+00
-1.080923492466230540e+00
-1.032492792022147832e+00
-1.069681189319982462e+00
-1.067992858612849094e+00
-1.094764053216594091e+00
-1.023686650384162178e+00
-1.052485894128247779e+00
-1.064352232667558074e+00
-1.028674785488824295e+00
-1.026205774639123325e+00
-1.092953398155896760e+00
-1.002820816256900338e+00
-1.070727462346080516e+00
-1.018583798961976816e+00
-1.051150468941506766e+00
-1.038313859526988070e+00
-1.053913528832586488e+00
-1.019425954482301444e+00
-1.090834099143714209e+00
-1.022837062805033392e+00
-1.083211210147346559e+00
-1.057361054531004818e+00
-1.022622272326531467e+00
-1.084859406997965570e+00
-1.067173428871891927e+00
-1.037150062775952453e+00
-9.884358573366457401e-01
-1.024477877555570959e+00
-1.000954898456915432e+00
-1.038830003680686120e+00
-1.068734466745739908e+00
-1.043220134331233728e+00
-1.017995924077656156e+00
-1.025164316503487605e+00
-1.044604089919125567e+00
-9.898641918554126340e-01
-1.037442328038443273e+00
-1.024158205420490964e+00
-1.031522070636366584e+00
-9.396553055568991342e-01
-9.699242320121829186e-01
-1.091677133076744521e+00
-1.074608936367413170e+00
-1.025987834216090411e+00
-1.005908890914813725e+00
-1.076663573719377709e+00
-1.007510920319222958e+00
-1.007991494603045268e+00
-1.030404910320686929e+00
-1.018230621282260273e+00
-1.040931361286890899e+00
-1.078726249436522400e+00
-1.012433858219620397e+00
-1.046451548126895004e+00
-1.023263193922658854e+00
-1.026593713918906747e+00
-1.066273303106656911e+00
-9.949490089795540726e-01
-9.999947383838668769e-01
-1.076334682628329098e+00
-9.896433945906623064e-01
-9.993808499974468074e-01
-1.027372696828406706e+00
-1.040697759861278104e+00
-1.016072829784700371e+00
-1.012849068118462093e+00
-1.015865427592535841e+00
-1.049477004552492376e+00
-1.056561057264670200e+00
-1.051237551156767536e+00
-1.059990139634374051e+00
-9.984989115633529089e-01
-1.007617347869130597e+00
-1.006939774558877509e+00
-1.046394908115775291e+00
-1.017291934616393556e+00
-1.089885927903871732e+00
-1.033382968379094935e+00
-1.021391420369848424e+00
-1.012746519279608570e+00
-1.062004786051715444e+00
-9.818055977677544455e-01
-1.011887627244445031e+00
-1.032541881386767502e+00
-1.014349534318784496e+00
-9.862075602084796611e-01
-1.020300734817424226e+00
-1.051884801135174019e+00
-1.043466326625815954e+00
-9.985209942279497097e-01
-1.045019742415711272e+00
-1.018626013450776746e+00
-1.005357515425609138e+00
-1.016641720431866069e+00
-1.001543508956593387e+00
-1.011615130780615157e+00
-1.055836109491986585e+00
-1.066295041983820413e+00
-1.012094638862370832e+00
-1.034354902468853643e+00
-9.807253685407455457e-01
-9.759878646113020473e-01
-9.861860565930834488e-01
-9.902291573296666538e-01
-9.648113783803010657e-01
-9.668434128497375157e-01
-1.094396315008119291e+00
-1.014238892447712592e+00
-9.947316858282960750e-01
-9.756025857521035682e-01
-9.668074774698899310e-01
-1.012173931056765452e+00
-1.038218186985091496e+00
-9.584330079093067445e-01
-9.841813458314718766e-01
-1.038003546556731660e+00
-9.999036643327153806e-01
-9.970705555704485468e-01
-1.047943646378679317e+00
-9.530114881682357764e-01
-1.026073418500393908e+00
-1.040254997696096195e+00
-9.846401636769365195e-01
-1.051047953842324745e+00
-1.059573266733864205e+00
-1.002007805587424194e+00
-9.701234995618522872e-01
-1.057513981905632727e+00
-9.613279250752826410e-01
-1.005986728578939893e+00
-1.038879576478336730e+00
-1.006311985467002179e+00
-9.407327619282825903e-01
-1.014020718711411195e+00
-1.058615133067469127e+00
-1.032513698843472660e+00
-1.049675247028980740e+00
-9.990111931330590833e-01
-1.000268926172517281e+00
-9.767446101681765969e-01
-9.720481697023189982e-01
-9.954729836941296206e-01
-1.058795513054662019e+00
-1.015340114439412300e+00
-1.006132144105040371e+00
-1.015620629055062896e+00
-9.795209327975527014e-01
-1.021758649462169988e+00
-1.065124460452067545e+00
-9.405878042453991172e-01
-1.024596172838170061e+00
-1.001850322799352266e+00
-1.026293944175140638e+00
-9.683927194471391164e-01
-9.260694678263037272e-01
-9.583865785317843278e-01
-9.380271844105485535e-01
-1.024242860521898502e+00
-9.455035821798019047e-01
-1.010897370577364285e+00
-9.874872377277095215e-01
-1.015268338003411097e+00
-9.759702789613560192e-01
-9.737075105047032775e-01
-1.011409365339883015e+00
-9.877022396552835870e-01
-9.736511067839050959e-01
-9.530036575870021176e-01
-1.016446888194209475e+00
-9.858263767969444036e-01
-1.025643090207995156e+00
-1.027043619806964347e+00
-9.340469667540199916e-01
-9.771211587380621566e-01
-1.033178254033953136e+00
-1.016970762316021792e+00
-1.002215763958456130e+00
-1.029204344090613121e+00
-9.747801449356200409e-01
-9.634682351131294009e-01
-9.953450160328041196e-01
-9.737681406031153397e-01
-9.805406331470425396e-01
-9.369720922661670670e-01
-1.038459534126959571e+00
-1.020803620770498021e+00
-1.029823149678603000e+00
-9.564213273234073442e-01
-9.549445613055800308e-01
-9.727226743484281846e-01
-1.020537324400595303e+00
-1.007182862965659842e+00
-9.442816868718743040e-01
-9.860422756019955326e-01
-1.011988169898299539e+00
-9.924627014889235710e-01
-9.737653617983836885e-01
-1.003903410616626246e+00
-1.017641616393148540e+00
-9.995308402356954947e-01
-9.953701679364983512e-01
-9.702807606364326487e-01
-9.824889351361800749e-01
-9.782606752316344023e-01
-1.012337747965471602e+00
-9.605819330477630702e-01
-1.011273302105911709e+00
-1.000561034209719091e+00
-1.009155754045339082e+00
-9.846560874106243810e-01
-9.094021190610424021e-01
-9.900673551072223244e-01
-9.291160554705951702e-01
-1.026521253727052718e+00
-9.770502672906284936e-01
-1.025683320126184794e+00
-9.717917581817944184e-01
-9.534072960730699542e-01
-9.564714028127422329e-01
-9.793049809058482769e-01
-9.935765829813583139e-01
-9.462715949148772232e-01
-9.234927418665136445e-01
-9.930910313827934210e-01
-9.110536552450049230e-01
-9.890996740862904035e-01
-9.943078082254868111e-01
-1.005748457142366048e+00
-9.700000364035200606e-01
-9.411893129219861542e-01
-9.905800784906413359e-01
-9.451905449491505573e-01
-1.012583206707343919e+00
-1.030183875809218996e+00
-9.909636331710908186e-01
-9.585043666175838695e-01
-9.925987161056540886e-01
-8.984344354068107830e-01
-9.662464779041388674e-01
-1.038357057373822778e+00
-9.518132005816146712e-01
-9.708570429176561767e-01
-9.717432187419263734e-01
-9.525072687662321513e-01
-9.190275546111534855e-01
-1.010935194683309613e+00
-1.022218347879961575e+00
-9.367604378711658075e-01
-1.009242901813856896e+00
-9.815111774585154603e-01
-9.794953755321560429e-01
-1.011749051369339680e+00
-9.850948750357292338e-01
-1.013924133937321059e+00
-1.002853600590476013e+00
-1.013484048234153612e+00
-9.563281793849852663e-01
-9.614493009572594451e-01
-9.876873367921281677e-01
-9.561161322127532669e-01
-9.489380052685943978e-01
-9.685451787313990035e-01
-1.002998942816775374e+00
-9.585141964051580032e-01
-1.026735358073514570e+00
-9.589111461259288705e-01
-9.888674250843961788e-01
-9.604916085255694735e-01
-9.412008160332065998e-01
-9.642432937125303694e-01
-9.677773505390664388e-01
-9.839666265265112344e-01
-9.685523008338071671e-01
-9.521271297112792187e-01
-9.606742016889242564e-01
-1.003995610810278105e+00
-9.845663161004259978e-01
-9.490230906621026641e-01
-9.668707008592556384e-01
-9.966136402729151023e-01
-9.896022433412714481e-01
-9.464391781053596020e-01
-9.929305619876530598e-01
-9.675578801693318631e-01
-9.528272535768504969e-01
-9.951956974296688463e-01
-9.377721511205073801e-01
-9.376579668749887020e-01
-9.647805131652639199e-01
-9.446259526311059362e-01
-9.088442229089315205e-01
-9.686196125805540680e-01
-9.896056258404024586e-01
-9.678874631823103369e-01
-9.093047648752631273e-01
-9.155237669048238436e-01
-9.403641172176250285e-01
-9.586033632675591276e-01
-9.735956642647494164e-01
-9.693927894664507994e-01
-9.961241380938342660e-01
-9.822368092393094496e-01
-9.551370060686278363e-01
-9.929149798142488104e-01
-9.241717081538517453e-01
-9.803281098907106195e-01
-9.184805416483573515e-01
-9.357415987896551268e-01
-9.182747123079311180e-01
-9.411397381192464495e-01
-9.614167503424588812e-01
-1.021896717746382022e+00
-9.686807253481477531e-01
-1.007235348136603648e+00
-9.976468740622380649e-01
-1.001682772402197052e+00
-9.515838643809105823e-01
-9.439988941714354542e-01
-9.421320753305506557e-01
-9.639116640749496590e-01
-9.950084507412052526e-01
-9.770464961205156396e-01
-9.124909360632353916e-01
-9.416288131724875887e-01
-9.910578013363982031e-01
-9.350627079219705484e-01
-9.908486929846651581e-01
-9.405025551928266614e-01
-9.196253644868613852e-01
-9.262721951078540794e-01
-9.758201695642256812e-01
-9.117166805118660511e-01
-9.583048112182875888e-01
-9.294943207187452705e-01
-9.498858251904643835e-01
-9.610417713931753703e-01
-9.989155695470806062e-01
-9.540388107946142782e-01
-8.802705806881743200e-01
-9.809560467383425797e-01
-9.962572452114851762e-01
-9.535330081821146164e-01
-9.522266931070559881e-01
-9.786789294202243861e-01
-9.108449729711981524e-01
-9.453292219918725259e-01
-1.001060279498938943e+00
-9.568839380469839062e-01
-9.469192986112444643e-01
-9.644532385747819347e-01
-9.702267142365853525e-01
-9.722574922470789138e-01
-9.859280384156293708e-01
-9.644741808505804537e-01
-9.047907391827598733e-01
-9.414523454136514147e-01
-9.160922120955053982e-01
-9.484452461268092494e-01
-8.793148143016141782e-01
-9.264303225267651598e-01
-9.175709778483241985e-01
-9.375838802155243012e-01
-9.255974012676876361e-01
-8.950421196657584177e-01
-9.171444556395939030e-01
-9.513881933278045544e-01
-9.348518463900380437e-01
-9.170992274218541240e-01
-9.697557800396854333e-01
-9.710505843038256257e-01
-9.010376966453912395e-01
-9.241157310165616368e-01
-9.247195516781452351e-01
-9.887911748802772349e-01
-9.362902916273290188e-01
-9.617628624708794982e-01
-9.343234358072955992e-01
-9.415353219990397760e-01
-8.992198645685736125e-01
-9.390880669935229852e-01
-9.519804930873335680e-01
-9.622967174446759309e-01
-9.458350293061524861e-01
-9.615479357797218629e-01
-9.621575614744941607e-01
-9.521875919830228296e-01
-8.969246036898793628e-01
-9.551185066111874677e-01
-9.295519411081567540e-01
-9.655638086962236022e-01
-9.130077994398335672e-01
-9.463916984523091935e-01
-8.891544144866855293e-01
-9.624174949448748295e-01
-9.439945130287475950e-01
-9.396103911724691393e-01
-9.666625228444323259e-01
-9.506617442418484609e-01
-9.595378798386270391e-01
-9.093170622562246619e-01
-9.214952899038418854e-01
-9.581614990659860220e-01
-9.064840024615928860e-01
-9.285129091417209102e-01
-9.795312849904828090e-01
-9.002642915236456211e-01
-9.656111315972202291e-01
-9.656192931999132423e-01
-9.061882340210942743e-01
-9.577721047022706991e-01
-8.911763840153166250e-01
-9.721104430012458275e-01
-9.239347002704803025e-01
-9.571153507632141899e-01
-9.476712642984548296e-01
-9.270316235593415444e-01
-9.325202891004720218e-01
-9.452409990249732719e-01
-9.687691472342395693e-01
-9.381796283163672534e-01
-9.588313758082104288e-01
-9.276310416701381012e-01
-8.812518577026419164e-01
-9.383216462395325141e-01
-8.796496828174583671e-01
-9.392784425940990944e-01
-9.271876019399828417e-01
-9.095757910292425752e-01
-9.650750838219466221e-01
-9.467004866937637209e-01
-8.624127165335132572e-01
-9.301355800039864397e-01
-9.680998872008587108e-01
-9.318616528488743445e-01
-9.451861688683429463e-01
-9.354266553207666313e-01
-9.581644158751327911e-01
-9.625107725452461960e-01
-9.574347415599807620e-01
-9.186169079722584785e-01
-9.223759555764655671e-01
-8.949032517900775696e-01
-9.331839862107276229e-01
-8.928587432368152443e-01
-9.330382806383759053e-01
-9.239047980093360035e-01
-9.301498238199061852e-01
-8.810618787056300194e-01
-9.145601794247331107e-01
-9.434640405926163487e-01
-9.072667784137664615e-01
-9.375110144842836446e-01
-9.367721219331459626e-01
-9.145967151279501550e-01
-9.134683302157247109e-01
-9.178479070498587467e-01
-8.456714700693255260e-01
-9.018046164908496420e-01
-9.003300406095681163e-01
-9.355065694546640387e-01
-9.250524873638807932e-01
-8.938781833963581613e-01
-8.833020119398363734e-01
-9.261555102470809819e-01
-8.967581339849109989e-01
-9.128254915587924456e-01
-9.326222960950150132e-01
-8.744184692465613029e-01
-9.585473331427399879e-01
-9.226768656655165435e-01
-9.350700678589691783e-01
-9.026061904643984946e-01
-8.820042554160758552e-01
-9.172950123747543039e-01
-8.705976215107343874e-01
-9.344181043205399551e-01
-8.486456615997023389e-01
-8.745566941452344034e-01
-8.792413528448285165e-01
-8.653198299704232266e-01
-9.047016777971168544e-01
-9.463127522016726578e-01
-8.748834087482916244e-01
-9.140042212819671219e-01
-9.183299817875221205e-01
-9.010001563307538097e-01
-8.988942243311752733e-01
-9.268722219544778262e-01
-8.519115783280913901e-01
-8.579955726381003345e-01
-8.794994981840564829e-01
-8.959771636641550296e-01
-9.068831433825360611e-01
-8.481279045513173687e-01
-8.849197419407790477e-01
-9.447043352082922230e-01
-9.020993985540386451e-01
-9.376505596767953366e-01
-8.998172756100139003e-01
-9.098922970839424806e-01
-9.056646067795987021e-01
-9.025975590290288286e-01
-9.281145053752036800e-01
-9.444196446809419720e-01
-9.222757932137956027e-01
-9.355434764307672957e-01
-9.371256900955504676e-01
-9.101650894694476301e-01
-9.069251847573572833e-01
-9.473073489928236501e-01
-8.943200201577047315e-01
-8.749964734595900850e-01
-9.603407221826959494e-01
-9.294231393161759280e-01
-9.160613956772925004e-01
-9.011653726964657940e-01
-9.415565366629621291e-01
-8.768471455013870930e-01
-9.107061183584433950e-01
-8.667304381501760302e-01
-8.876317538662218398e-01
-9.136409601700908878e-01
-9.234732940806390511e-01
-8.650989875622637770e-01
-8.628984884542973965e-01
-8.780181002880175223e-01
-8.420816292098459721e-01
-9.162597234044673744e-01
-9.248187185784333408e-01
-9.066978245670070935e-01
-9.105576823832695066e-01
-8.854902019501170729e-01
-9.320193403800860477e-01
-9.614553087296362488e-01
-8.874090886947536561e-01
-9.081408396461227994e-01
-8.874650386022122639e-01
-9.018618224662066085e-01
-9.324937131279955604e-01
-9.211862113411238839e-01
-9.174265216679519108e-01
-9.087285889438754261e-01
-8.743280417696455142e-01
-9.110972774371336458e-01
-9.087167131635227602e-01
-8.935851096061139254e-01
-9.457852299808733321e-01
-8.973367984032707412e-01
-9.032448631374432324e-01
-8.936795753604213077e-01
-8.844278683363884230e-01
-8.823205234777740102e-01
-8.640147254706770363e-01
-8.929827107702135169e-01
-8.860335352368172712e-01
-8.625894521404297022e-01
-8.950881294395774956e-01
-8.778777799855337349e-01
-9.011066395799007811e-01
-9.191543344976267349e-01
-9.333530810682469925e-01
-8.773827384866166312e-01
-8.660242332302872104e-01
-8.802721196294719386e-01
-9.409202817696564747e-01
-8.840134285844574169e-01
-8.770799958818912279e-01
-8.692030875567863246e-01
-9.167561165038811133e-01
-8.369442026182828398e-01
-9.058707651035414754e-01
-8.749809049351690016e-01
-9.306465384115946149e-01
-8.281851934898124545e-01
-9.305355958216678935e-01
-9.135093668032927550e-01
-9.278622619305927355e-01
-9.035970433946410862e-01
-9.082695847649179255e-01
-8.567476762827196390e-01
-8.916988450027347746e-01
-8.281035424774337850e-01
-8.680044274329813403e-01
-9.369669026792911692e-01
-8.746856138252000479e-01
-8.721932723571829138e-01
-9.053830881147871823e-01
-9.189666755728613801e-01
-8.848072275470845183e-01
-8.956722926592964873e-01
-8.235036719203743250e-01
-8.699541083797533991e-01
-9.161390096010656459e-01
-8.960551094598816491e-01
-8.965666329499796250e-01
-8.969748731867178693e-01
-8.956039251302763127e-01
-8.886874395612968103e-01
-9.183426119090642992e-01
-8.516495151314978918e-01
-9.046089214570546266e-01
-8.683836163442087974e-01
-8.827950430974236262e-01
-9.015017474160135214e-01
-9.031533435164769141e-01
-9.093102129510517440e-01
-8.851503324112407478e-01
-8.808741326476406952e-01
-9.249840757183027673e-01
-8.504976596548666778e-01
-8.637176444136281939e-01
-8.983400384152188112e-01
-8.651607756725477882e-01
-8.515030699271887160e-01
-8.862792757319191139e-01
-9.214053554731275186e-01
-8.237837300956248887e-01
-9.203755466842457045e-01
-9.077968194244634415e-01
-8.503765972967904929e-01
-8.314213099148881625e-01
-9.318599313012887464e-01
-9.005660225127611884e-01
-8.608789994415230185e-01
-8.520134730432538106e-01
-9.003214896267118794e-01
-8.583914016305669303e-01
-8.993317204777980800e-01
-8.371624441746535750e-01
-8.662466379069829747e-01
-9.260790437927466368e-01
-8.717853771923310680e-01
-9.146702790103969916e-01
-9.061920606850424331e-01
-9.094792021488068423e-01
-9.249341265070064599e-01
-9.013324746793077713e-01
-8.695985731813170583e-01
-7.952195803506874050e-01
-8.887409043081712090e-01
-8.711823368977669180e-01
-8.861027906454365111e-01
-8.406475801056788599e-01
-8.561175927202524516e-01
-8.670073374859893489e-01
-9.369726693132185424e-01
-8.506690358575641486e-01
-8.922129071428558378e-01
-9.159054030916761180e-01
-8.223956222672930139e-01
-8.662718042105768124e-01
-8.909263535652945931e-01
-8.703209959518206640e-01
-8.692612371977609387e-01
-8.910947324860872820e-01
-9.093462568313964711e-01
-8.369448826662233554e-01
-8.248870590778175638e-01
-8.487041784109328191e-01
-8.673593867108624345e-01
-8.598337435132812345e-01
-8.882699158578112320e-01
-8.597536467606803345e-01
-8.705625766058342485e-01
-8.916546757041615701e-01
-8.955788185793360778e-01
-8.492618403698108942e-01
-8.273123605426856431e-01
-9.323230821089323328e-01
-8.718669158869383207e-01
-9.098829787988560458e-01
-9.206464115866069831e-01
-8.625710908487340678e-01
-8.320296971671190533e-01
-9.001083277244593672e-01
-8.477102691619534669e-01
-9.057950895776563094e-01
-8.670482092970515087e-01
-8.730501461143959085e-01
-8.624509594868805529e-01
-8.738760490879240450e-01
-8.918348535963074308e-01
-8.768306684411772967e-01
-8.429784576319336864e-01
-8.709378238764229341e-01
-8.841678912195110041e-01
-8.341623003037430539e-01
-8.929264396459989372e-01
-8.093443985662843732e-01
-9.163646955505111436e-01
-8.810162587722596417e-01
-8.719828386010360921e-01
-8.543861187126010615e-01
-8.616751717304802494e-01
-7.699528486383757642e-01
-8.690093774935702120e-01
-8.876415642820597585e-01
-8.335594263304412221e-01
-8.880548953416200764e-01
-8.220658632937598576e-01
-9.217271899356603848e-01
-8.574823898576510173e-01
-8.634683791889672388e-01
-8.632233565747435833e-01
-8.402862515223031847e-01
-8.418273724406424297e-01
-8.441236358993537969e-01
-8.291759201798695189e-01
-8.792034736251569393e-01
-7.815993589963463606e-01
-8.836685904931496083e-01
-8.631142488644880650e-01
-8.712931830251354759e-01
-8.957798340726710329e-01
-8.592531768481995735e-01
-8.387681285726973357e-01
-8.579780904358143001e-01
-8.972165235193547694e-01
-8.698754615063245543e-01
-8.113962536464649489e-01
-8.693544792257607012e-01
-8.112815037619592884e-01
-8.609617749430890088e-01
-9.023596687209967104e-01
-8.180697313068869825e-01
-8.694322739990966165e-01
-8.512554482141277967e-01
-8.655927047667567598e-01
-8.764701654350439686e-01
-8.051526298017143146e-01
-8.637899790758652996e-01
-8.825456525792548801e-01
-8.876011478595374760e-01
-8.426774550396015639e-01
-8.959607920991252694e-01
-8.571035884096880331e-01
-8.862707584939560901e-01
-8.685541686394486760e-01
-8.846972777420740730e-01
-8.556353137092523875e-01
-8.040417720858655803e-01
-8.834564685027663788e-01
-8.424338250325553723e-01
-8.276404668783647889e-01
-8.810285402142967737e-01
-8.378703376978212658e-01
-8.951802711324458039e-01
-8.796911254776509370e-01
-8.460549598104359914e-01
-8.587416143921476896e-01
-7.908019087884242682e-01
-8.450246237328079557e-01
-8.980151002661308501e-01
-8.637367126659563077e-01
-8.883205589810400093e-01
-8.624172003917708329e-01
-8.443482152963728282e-01
-8.006125459663635535e-01
-8.448273691205827607e-01
-8.638120294328541782e-01
-8.021249036247573017e-01
-8.548733721333958702e-01
-8.923417978129357664e-01
-8.379332914998485204e-01
-8.360283338680216669e-01
-8.510084073254959858e-01
-8.474357112541623938e-01
-8.125654751081217153e-01
-8.224783012666267989e-01
-8.402369540845434637e-01
-8.772841187860115353e-01
-8.568755801427906382e-01
-7.711229416910443391e-01
-8.753763940446455116e-01
-8.341175441916087729e-01
-8.394161152493553324e-01
-8.175577853235054260e-01
-8.370226200845564124e-01
-8.404469780097874043e-01
-8.415539978508036478e-01
-8.884964476412084977e-01
-8.181943145983991972e-01
-8.722260075427020753e-01
-8.546029564327741745e-01
-8.377968765596258693e-01
-7.808327110627025780e-01
-8.215664719892095125e-01
-8.275618484388227447e-01
-8.412078621386140931e-01
-8.768330724453340386e-01
-8.806699943476453685e-01
-8.281827003874265847e-01
-8.117832836764502513e-01
-8.576181017415059893e-01
-9.027356550904837018e-01
-8.212536960136107567e-01
-8.458356907534294589e-01
-8.372670797531984732e-01
-8.530229305227731151e-01
-8.389356730540120655e-01
-8.343195078444075596e-01
-8.099703479378722593e-01
-8.267037642340890891e-01
-8.363904569570983494e-01
-8.215592467930749043e-01
-8.591586303583679252e-01
-8.667615574915313870e-01
-8.440163331739198860e-01
-8.330855048709634447e-01
-8.747906659599382628e-01
-8.092974621185410333e-01
-7.810031798765320055e-01
-8.428494589730898268e-01
-8.019990542651894705e-01
-8.490505923097870777e-01
-8.315080795581349937e-01
-8.134008864866709709e-01
-8.370689561840604087e-01
-8.207562391613051345e-01
-8.715558457048666607e-01
-8.352210993981797893e-01
-8.327630059116837291e-01
-7.778656621418512662e-01
-8.458878543461453292e-01
-8.704247862716458783e-01
-7.920521863054232892e-01
-7.965524905907851450e-01
-7.824830464593883761e-01
-8.402179951323586193e-01
-8.490683061646158158e-01
-8.093347862809705529e-01
-8.590913550295145029e-01
-8.048443478240973059e-01
-8.310454415547861018e-01
-8.247969804697474761e-01
-8.301481272767773367e-01
-7.982624500799110345e-01
-8.239901855996952795e-01
-8.719133488412074140e-01
-8.314076441665037009e-01
-8.156772478904582568e-01
-8.084123217203016409e-01
-8.981278893387455442e-01
-8.377546072490582585e-01
-8.207702005682709911e-01
-8.032848205590065183e-01
-8.288475219685295103e-01
-8.212865012713913559e-01
-8.242732587905927666e-01
-8.641596640841076038e-01
-8.682092080717453975e-01
-7.861129851521968526e-01
-8.327498909760350232e-01
-9.113764578075628231e-01
-8.434839426588193190e-01
-8.297208263841548970e-01
-8.295524856781701928e-01
-8.115220971133602079e-01
-7.996064584029936029e-01
-8.237209743704100307e-01
-8.014833854544567426e-01
-7.906208738811780767e-01
-8.006265735085936752e-01
-8.096095995847273352e-01
-8.169429130535225125e-01
-7.941237807005172566e-01
-8.191266146087412547e-01
-8.242874207160550970e-01
-7.856134999847195211e-01
-8.536324157525876366e-01
-8.087879513587451497e-01
-8.074273585215375748e-01
-8.385905596614228186e-01
-7.923085417332651481e-01
-7.791150205027385089e-01
-8.127775949698603508e-01
-8.524313590898153770e-01
-7.861375882146249827e-01
-8.456806476903363512e-01
-8.274742712104169451e-01
-8.295923456426138598e-01
-8.247976605050119092e-01
-8.410458773732500948e-01
-8.137531040869260268e-01
-7.866794396276867163e-01
-7.785997579159803506e-01
-8.198843867792869888e-01
-8.374237493046021719e-01
-8.282562425283668261e-01
-8.052845583606992319e-01
-8.104981103769923756e-01
-8.064336911478189318e-01
-7.978671985099137220e-01
-8.032706049534664716e-01
-8.127576509009571959e-01
-8.013731537397277283e-01
-7.823511515075277645e-01
-7.977407475545587046e-01
-8.075018142780747699e-01
-8.358518481426678859e-01
-8.191244129319559253e-01
-8.046350065932605933e-01
-7.852297140076658355e-01
-8.577583117684379754e-01
-8.425633139477511913e-01
-8.076933684892048104e-01
-8.566818960970182806e-01
-8.620945231982807266e-01
-8.125325647322075850e-01
-8.140889213014056436e-01
-8.337082672918133541e-01
-8.641419897689096574e-01
-8.598998772201016383e-01
-8.076979272722099035e-01
-7.923229691133758523e-01
-7.703370218801999236e-01
-7.924099031705823526e-01
-7.655233681522065625e-01
-7.395247071207592393e-01
-8.102911617930453891e-01
-8.114545243154513976e-01
-8.397364586084360427e-01
-8.016585476522214426e-01
-8.117715757444490254e-01
-8.447765970528121615e-01
-8.285400751083991100e-01
-8.537177802091771017e-01
-8.060322703970226321e-01
-8.136176630118149289e-01
-7.650112497863100769e-01
-7.654224576328798602e-01
-7.976371223104883335e-01
-8.183232956326995655e-01
-8.112236299930905004e-01
-7.725799216886255483e-01
-8.416454627918610321e-01
-7.593274586319401775e-01
-8.251536142431165066e-01
-7.873464587427682071e-01
-7.904875816581151682e-01
-7.815583811613316945e-01
-7.689997507610977223e-01
-8.387906816970117641e-01
-8.139183744779746599e-01
-7.895455206351854605e-01
-8.061392083317913126e-01
-7.724887610619338707e-01
-7.729453030921213941e-01
-8.579013256942692456e-01
-8.206910992062218524e-01
-8.008900748900258382e-01
-7.773637968252842256e-01
-8.013184972025014785e-01
-7.861874102100953055e-01
-7.810649226930377331e-01
-8.173181271763828581e-01
-7.930441175827632749e-01
-8.172802726821706276e-01
-7.954243422280300457e-01
-8.036974348033932847e-01
-8.086892742880111840e-01
-8.169175648786690669e-01
-8.386851683897065257e-01
-8.143221337911086266e-01
-8.109651230265789712e-01
-7.681836096583276596e-01
-8.596716956082340877e-01
-7.947380706793466532e-01
-7.886777683859712562e-01
-8.594965217115652090e-01
-8.004886633728388601e-01
-8.151050925201277497e-01
-7.790525775727836777e-01
-8.011471718408392784e-01
-7.902408662452583554e-01
-8.451958092693429014e-01
-7.837057738163948351e-01
-8.158534974636678649e-01
-8.171246522605879470e-01
-7.795755414633490643e-01
-7.872184110640775279e-01
-7.780845148010911982e-01
-7.361303320171966869e-01
-8.020355215743901756e-01
-8.103283411466305486e-01
-8.318972559517107124e-01
-7.938384374314257919e-01
-8.160341812541097584e-01
-7.984095313543696504e-01
-7.929830406198015158e-01
-8.207353510862299695e-01
-7.761712499992926562e-01
-7.930108424807517098e-01
-7.777797295608447348e-01
-8.284126311243469321e-01
-7.958052349707819273e-01
-7.672410322034144414e-01
-7.661222035982131473e-01
-7.860368483054708255e-01
-7.509872006632841712e-01
-7.300777478681178545e-01
-7.252392322947363024e-01
-7.836776402654028750e-01
-7.693410895865312460e-01
-7.998150351009473136e-01
-7.439868331684116320e-01
-8.033472264577543598e-01
-7.802543168068610813e-01
-7.977826297019903201e-01
-7.492627387865402611e-01
-8.245214704647360060e-01
-8.072211554989081606e-01
-8.288650001483395258e-01
-7.555882065327330643e-01
-7.751816199880596781e-01
-8.154451129524669106e-01
-7.612838582301045820e-01
-7.537622464689298640e-01
-8.072444075002912500e-01
-7.871999057431703362e-01
-7.624746012577857668e-01
-7.717468892597519892e-01
-7.911579411034929121e-01
-7.937710662607925238e-01
-8.206214898023431736e-01
-7.811825292250238473e-01
-7.897130766791744527e-01
-7.296730827280137888e-01
-7.919814240105748082e-01
-7.464469784966664134e-01
-8.143240030961097498e-01
-7.561756421155489960e-01
-7.693671225404357106e-01
-7.775702664345789383e-01
-7.964604128008904160e-01
-7.655081985044327464e-01
-8.287390514242286566e-01
-7.545143091656815182e-01
-7.858946618558504404e-01
-7.185562283937437789e-01
-7.248253279309931907e-01
-7.695625475360744483e-01
-7.730688455960578187e-01
-7.922112307079660631e-01
-7.878054341628246693e-01
-8.203698353053975323e-01
-7.546096748446570190e-01
-8.009559222987644445e-01
-7.774107980450618571e-01
-7.827285806575084992e-01
-7.739235864587796776e-01
-7.454157767833069492e-01
-8.170837232105435666e-01
-7.454895626074899972e-01
-7.942208957523402280e-01
-7.644559338959759920e-01
-8.012836965865693939e-01
-7.622885429107532085e-01
-7.896460201730528539e-01
-7.378676616825625700e-01
-8.073147368759897580e-01
-8.001570983756762789e-01
-7.946911281449677844e-01
-7.469914746590990973e-01
-7.697329190435030499e-01
-8.188929793773216392e-01
-7.745995102511600283e-01
-7.803520608966265648e-01
-7.968657064479292007e-01
-7.515054939553921232e-01
-7.605033452810120442e-01
-7.305832709266759650e-01
-8.178198678074484196e-01
-8.002916770101694555e-01
-7.403944239954500794e-01
-7.664963689627117827e-01
-7.164423606953121970e-01
-7.681584613202087075e-01
-7.192501246066899112e-01
-7.955388368570602831e-01
-7.459879620710160308e-01
-7.740118541955838261e-01
-7.981805122451829382e-01
-8.027028751539192486e-01
-7.473786591932067846e-01
-7.352714996353243437e-01
-7.815967451840457603e-01
-7.651996026837681875e-01
-7.695709000511635756e-01
-7.957822501626282685e-01
-7.925111611461417294e-01
-7.962484147658270839e-01
-7.601652336442471514e-01
-7.135256724179331878e-01
-7.674557053762778303e-01
-7.683974400909727720e-01
-7.283065039442093713e-01
-7.284895674152269684e-01
-7.765175496036865743e-01
-7.852691148592213510e-01
-7.527274892481249369e-01
-8.078548361512385423e-01
-7.442491670230959588e-01
-7.758750080332748045e-01
-7.908143438424318772e-01
-7.780493810941673249e-01
-7.446054858005181076e-01
-7.317035763897847822e-01
-7.571745062933857850e-01
-7.668351508339924516e-01
-7.761202627153730438e-01
-7.559078984146908597e-01
-7.494334270088558458e-01
-7.765999907849315820e-01
-7.735338070760210405e-01
-8.014655739318358174e-01
-7.433931460639044975e-01
-7.728776757943102149e-01
-7.444399838029267524e-01
-8.004063510757456479e-01
-7.910260889750706514e-01
-7.437005297208522103e-01
-7.698784925917037114e-01
-7.043194004752607595e-01
-6.916860776569141445e-01
-7.303555778766944728e-01
-7.488299323607153779e-01
-7.427076932754562710e-01
-7.725614840930781213e-01
-8.001587532910318101e-01
-8.021975692049289064e-01
-7.409131125339246671e-01
-7.928785651108331001e-01
-7.563714351433573624e-01
-7.420491620414781941e-01
-7.845730210821003636e-01
-7.783446452819348105e-01
-7.810682760967350147e-01
-7.433245559210582831e-01
-7.048230097944345740e-01
-7.381924424120320793e-01
-7.600855821961888248e-01
-7.608807577401719424e-01
-7.805999400968431923e-01
-7.659206445509630923e-01
-7.849748497258935975e-01
-7.346989737017580735e-01
-7.217029041118859789e-01
-7.731125117249549872e-01
-7.016766535663369053e-01
-7.317656398965111109e-01
-7.357148963474147152e-01
-7.934375612540333078e-01
-7.844320335554348933e-01
-7.412014955509687031e-01
-7.165577356064187775e-01
-7.649525406857413667e-01
-7.566469202181459464e-01
-7.426988220251848904e-01
-7.531696199142207115e-01
-7.486175994544798096e-01
-7.461162215405833242e-01
-7.232754360687414508e-01
-8.088958162696876508e-01
-7.348303303074463777e-01
-7.379512080953892772e-01
-7.817496981708623727e-01
-8.096665162650856784e-01
-6.851481347708558989e-01
-7.108334410455066088e-01
-7.096711170193252816e-01
-7.698085238146552545e-01
-7.930388788116069509e-01
-7.189741208497669733e-01
-7.435204425803713102e-01
-7.536227309722606238e-01
-7.712112092173997180e-01
-7.595160353057145430e-01
-7.443093461250090970e-01
-7.908733044778677446e-01
-7.366828424268080378e-01
-7.409314074055194377e-01
-7.813517845567042874e-01
-7.247929002938331422e-01
-7.081517205539845650e-01
-7.314934138972913891e-01
-7.491733408192224886e-01
-7.234558561599362392e-01
-7.553047050466236145e-01
-7.512630772826316417e-01
-7.208289138835981547e-01
-7.483307072999565435e-01
-7.484257100365571125e-01
-7.172233101637679464e-01
-7.765873616978404836e-01
-6.692157827145236437e-01
-7.142080215075726768e-01
-7.800135864254530427e-01
-7.453008221827644997e-01
-7.386782512655557520e-01
-7.753615465330739864e-01
-7.273469001724526262e-01
-7.144563377042251195e-01
-7.337426682599852423e-01
-7.619077501433862976e-01
-7.261699826409598879e-01
-7.118091708970312181e-01
-7.214250257345322659e-01
-7.242250154369344051e-01
-7.545271818306802381e-01
-7.294431362997416679e-01
-7.067270874094405686e-01
-7.430529977379431994e-01
-7.642894924194072459e-01
-7.884811425272945096e-01
-7.147070563066614257e-01
-7.426045741822812074e-01
-7.062206394503053319e-01
-7.606011321399682723e-01
-7.462370266719264844e-01
-7.659554849296931200e-01
-7.337252193765082531e-01
-7.160425394596886539e-01
-7.326838565020403760e-01
-7.540206400881644955e-01
-7.519197401004643622e-01
-7.398242356698804256e-01
-7.665925642513492511e-01
-7.692098722107663100e-01
-6.870580198492133306e-01
-7.615050144332170534e-01
-7.429699051317124603e-01
-6.769967716083968856e-01
-7.879761253935626542e-01
-6.889224163463368855e-01
-7.039828919404406138e-01
-7.171495922002616430e-01
-7.758348567340457302e-01
-7.225568125369652428e-01
-7.207469619541506667e-01
-7.534731967249013174e-01
-7.414728106910613015e-01
-7.104780040044735845e-01
-7.694100691241375634e-01
-7.272091574919903323e-01
-7.464982939835057563e-01
-7.418079094831945275e-01
-7.150790550954928548e-01
-7.839516122134225773e-01
-7.470102852907836155e-01
-7.258985981945855759e-01
-7.245938945794114794e-01
-6.689582916449324790e-01
-7.590512730358627280e-01
-7.508149899620986112e-01
-7.643937520397728891e-01
-7.405079558105277515e-01
-7.863802073662323755e-01
-7.380074417395280362e-01
-7.056486945170296066e-01
-7.754115478236517367e-01
-7.424744044243549723e-01
-7.328017148775056722e-01
-7.222598860976242596e-01
-7.158854277569905999e-01
-7.714902118777294815e-01
-7.011215945563189500e-01
-7.101180778071636279e-01
-6.817405549304946799e-01
-7.458042434676194210e-01
-7.577228763716220561e-01
-7.184416197384754232e-01
-7.261724370326470002e-01
-7.167292727274587882e-01
-7.426557576970137520e-01
-7.081809080262899680e-01
-7.443372468612398096e-01
-7.498732036267743428e-01
-7.221108661452873001e-01
-7.167207814352313244e-01
-7.285433556221172502e-01
-7.468014706035771555e-01
-7.417888377689967339e-01
-7.219713294614418242e-01
-7.327721030255840429e-01
-7.525945474621007492e-01
-7.101784789108679385e-01
-6.770538330863838938e-01
-7.601682126067577094e-01
-7.508751867014542558e-01
-6.866047920780744551e-01
-7.590841394537763964e-01
-7.285533677964143306e-01
-7.005579545015377940e-01
-7.429583144196687527e-01
-7.207897205258290141e-01
-7.228463833956111362e-01
-7.319274299421639762e-01
-7.173470673741358938e-01
-7.231174082091130773e-01
-6.978383445775112603e-01
-7.148179497082743916e-01
-7.728736418527919483e-01
-7.117637738762362387e-01
-7.015872822521298513e-01
-7.182953776130978074e-01
-7.226757473940639276e-01
-6.851823574759363655e-01
-7.041406827985299266e-01
-6.953723986975809401e-01
-7.545982613661025296e-01
-7.512517232768708419e-01
-7.762725576482716328e-01
-6.838769217957547664e-01
-7.377765859119820302e-01
-7.458079426948376334e-01
-7.504813031823274194e-01
-7.116033426298457032e-01
-7.111194515764250879e-01
-6.838750117981499121e-01
-6.994565160552587146e-01
-7.300099850512865585e-01
-6.665171924333321840e-01
-7.301713630189126114e-01
-7.309081021591727900e-01
-7.364827737218029302e-01
-7.350936904243623449e-01
-6.751494290971147283e-01
-7.114281878468521336e-01
-7.251915253190527322e-01
-7.121360497935218525e-01
-7.283303328238659446e-01
-6.532528950641263155e-01
-7.034664132375321177e-01
-6.996486722048733675e-01
-6.668444543939435754e-01
-6.545188321443523582e-01
-7.156122832973289549e-01
-7.183248305392235800e-01
-7.179286532393531761e-01
-7.774586389280085941e-01
-7.028277329290900655e-01
-7.318598205559833092e-01
-7.120694670519409630e-01
-7.130376451657489678e-01
-7.147950862750519496e-01
-6.899243951878850645e-01
-6.715890698181474772e-01
-6.777353239803299845e-01
-7.526856893792313041e-01
-7.467602123451091423e-01
-7.250313949127071833e-01
-7.363278971302628095e-01
-7.137755555935090257e-01
-7.379104700411581730e-01
-7.014812288723898392e-01
-7.337939738706066306e-01
-7.302467453809454723e-01
-7.693166086133598203e-01
-7.461866908274487065e-01
-6.637555483124280009e-01
-7.248164954529224824e-01
-7.109362730656427765e-01
-7.089491343299569870e-01
-6.894529952326845512e-01
-7.022663405417480798e-01
-7.544968375993214016e-01
-7.587378482066050589e-01
-6.947847180086186292e-01
-7.111490103090827297e-01
-7.565461121627511387e-01
-7.190135014901968269e-01
-7.309620522768242035e-01
-7.163998943059454172e-01
-7.315193288141667027e-01
-6.467093462903567014e-01
-7.531592056790965550e-01
-7.023487129838090759e-01
-7.140060135267654040e-01
-7.221506323318601650e-01
-6.932068949053421525e-01
-7.258374012670468778e-01
-7.447092869877023347e-01
-7.019597214142752062e-01
-7.023208334131640918e-01
-7.269174054853531075e-01
-7.194524078298184522e-01
-7.064781674012563517e-01
-7.200838445422259593e-01
-7.305897026081107359e-01
-6.946398572803185179e-01
-7.118088821464845228e-01
-7.515230038209554930e-01
-7.227327719966997188e-01
-7.081932907225824136e-01
-7.268125804843270643e-01
-7.123457290000628772e-01
-7.205414257714437554e-01
-7.286938302174378324e-01
-6.677048662013002067e-01
-7.050343173560789101e-01
-6.835966696927977537e-01
-6.599338441729851734e-01
-6.944166265611032562e-01
-6.772422681190551907e-01
-6.873375285790910283e-01
-6.686023505977142234e-01
-6.904944929803183973e-01
-7.108598581208483980e-01
-6.894992199909598662e-01
-6.929537720331923056e-01
-7.247335812555192325e-01
-7.111821625962753135e-01
-7.092782686830609862e-01
-7.405734574877824716e-01
-7.256155187383289684e-01
-6.949604223016865312e-01
-6.458381205459265972e-01
-7.442328030596033761e-01
-6.931855381011924333e-01
-6.495533537051906281e-01
-7.199361703619699959e-01
-7.120317350479556939e-01
-6.696108193836606270e-01
-6.966709591955980718e-01
-6.648645156546628687e-01
-6.935751287486543459e-01
-7.260126492155182243e-01
-7.156126262717819042e-01
-6.642427049080751322e-01
-7.549741960160644139e-01
-7.173415325934320297e-01
-6.674502482394668590e-01
-7.058963358529563026e-01
-7.292122646925787155e-01
-7.208938786484589967e-01
-6.855754304722854187e-01
-7.246376683355337800e-01
-7.178991866633319674e-01
-6.621483728611819997e-01
-7.086290430129740248e-01
-6.996313856745449700e-01
-7.275476302049017630e-01
-7.552557631448167941e-01
-6.664496215373737487e-01
-7.024910935804437040e-01
-6.902448907983864679e-01
-7.185741746179561407e-01
-7.141595048749078689e-01
-7.102419497078853450e-01
-7.219969219554810413e-01
-6.554505714742014932e-01
-7.200054321596428553e-01
-6.965631000810345030e-01
-6.866297881287436455e-01
-6.931566839081853004e-01
-6.975445878700584634e-01
-6.804767328810501503e-01
-7.046873411607900151e-01
-6.987055946622550140e-01
-7.135132385402971344e-01
-7.181826376469185869e-01
-6.836839399597841593e-01
-7.058862197304623942e-01
-6.759917716820517120e-01
-6.453894560216197895e-01
-7.171937290567956813e-01
-7.037719310788911331e-01
-7.419208488622990316e-01
-6.659352584460472846e-01
-6.837688495844231884e-01
-7.283655272200851849e-01
-6.959173479215037261e-01
-7.283649962870970551e-01
-6.706516914866226253e-01
-6.638999007457025980e-01
-6.438576779583514709e-01
-6.734372690934851136e-01
-7.235180478943576965e-01
-6.845584652676053317e-01
-6.738992660046666527e-01
-6.678572521094588987e-01
-6.831512862062859570e-01
-7.073658499903417995e-01
-6.526057013144753727e-01
-7.249865511096060811e-01
-6.766781830665977715e-01
-7.194873391634658555e-01
-6.954059519499450337e-01
-7.280585686123469680e-01
-6.839675765921175987e-01
-6.679096890777825868e-01
-7.011436163324341608e-01
-6.913888655349488266e-01
-6.766539872468414485e-01
-6.449111263375302272e-01
-6.872916479335715589e-01
-6.387822083353722480e-01
-6.978717741960610565e-01
-6.906511291857407864e-01
-7.097225931042091540e-01
-7.056917691740088872e-01
-6.965825177130623436e-01
-6.491511592293196520e-01
-6.927702881570660942e-01
-6.804266980005948540e-01
-6.924825903222316947e-01
-6.766679171962912687e-01
-6.477093945229042138e-01
-7.144498977022315511e-01
-6.877967791406767173e-01
-6.432087827722366979e-01
-7.199189634072724608e-01
-6.802220289226664773e-01
-6.771367998309849590e-01
-6.732030238919056719e-01
-6.398783446630631477e-01
-6.937877262811953383e-01
-6.682308259089861924e-01
-6.478813753349564886e-01
-6.755310323068891565e-01
-7.142974773223836893e-01
-6.793555462820453084e-01
-6.868137189053308278e-01
-6.757103890721283257e-01
-6.871213111365895854e-01
-6.708285915799301335e-01
-6.654725661836325967e-01
-6.894663006322399035e-01
-6.775423288444242242e-01
-7.048730182129990807e-01
-6.665260887086769115e-01
-6.909639800721989467e-01
-6.404315342461072147e-01
-6.703781588307059502e-01
-6.860129862299471082e-01
-6.184922658106998261e-01
-7.023630979010040409e-01
-6.818162011263612099e-01
-7.308832347603338997e-01
-6.716572602191014374e-01
-6.175773036256682058e-01
-6.831027616239171429e-01
-6.932301214622970109e-01
-6.416521890531082795e-01
-6.900255695256607424e-01
-6.546368171822929405e-01
-7.264527634241602083e-01
-6.544991939393920433e-01
-6.662643916324983984e-01
-6.253760307855465994e-01
-6.695072111364305245e-01
-6.643510797208461716e-01
-6.631374232791180656e-01
-6.652256014241937354e-01
-6.632223096972145182e-01
-7.093640748540197549e-01
-7.022841619998125839e-01
-6.936936905718291690e-01
-6.946081586676782216e-01
-7.112011315124567856e-01
-7.229511469964222670e-01
-7.144467907215863445e-01
-6.440081854585849586e-01
-6.840704801161695547e-01
-7.271129034105681122e-01
-6.991875770576329030e-01
-6.801282163875489450e-01
-6.686095217012345548e-01
-6.795582983432630897e-01
-6.728826999455820301e-01
-6.684447506402311223e-01
-6.532510474663404398e-01
-6.488388191811453876e-01
-6.376016722713917506e-01
-7.037372151040067747e-01
-6.758993218211373222e-01
-6.487277076790446406e-01
-7.008841790094552104e-01
-6.530540587383306672e-01
-6.980178001947690003e-01
-7.173606117792770132e-01
-6.701119456028524768e-01
-6.453751049221059244e-01
-6.733188420363126481e-01
-6.738749698451047543e-01
-6.589388407753798971e-01
-6.621028569833796729e-01
-6.899031668645978499e-01
-6.417454478814400565e-01
-6.500491122310776415e-01
-6.321603538810086631e-01
-6.912487701698103448e-01
-6.532945290211337186e-01
-6.782577886093674735e-01
-7.024383607615789504e-01
-6.793409187971009011e-01
-6.855674661817324766e-01
-6.708730750223311778e-01
-6.454792608966106737e-01
-6.498168675286558615e-01
-6.561576786297762531e-01
-6.999155867522613983e-01
-7.351300585004710841e-01
-6.876507166342240573e-01
-6.798440222652601950e-01
-6.476991897165984557e-01
-6.596308563719918139e-01
-6.387960247702820782e-01
-6.792855291067935175e-01
-6.493561989094014386e-01
-6.617890764226563860e-01
-6.015552657888278976e-01
-6.820975490081572223e-01
-6.612000533809986313e-01
-6.637176860367004494e-01
-6.471468754923322964e-01
-6.835333420735182353e-01
-6.697955650272469086e-01
-7.061082550161296156e-01
-7.189068452533925457e-01
-6.501917950223591314e-01
-6.457656634374056015e-01
-6.362138729005114568e-01
-6.896734125480848965e-01
-6.549779211174786564e-01
-6.663142622876173649e-01
-6.665499393750100587e-01
-6.396047799271473711e-01
-6.331707437938471905e-01
-6.857094827267876669e-01
-6.931287787799647049e-01
-6.842817154563969329e-01
-6.703895258729692941e-01
-6.169354179604158439e-01
-6.814863368277888078e-01
-6.367809873985535996e-01
-6.766153848806776283e-01
-6.879621941991080902e-01
-7.025215798321123861e-01
-6.331098341375470673e-01
-6.354725073608749053e-01
-6.527193752881473854e-01
-6.682333052853346445e-01
-6.659271565447100194e-01
-6.489320716022076718e-01
-6.207619642447125274e-01
-6.664791662153940477e-01
-6.542769529879294277e-01
-6.370411729679912316e-01
-6.882429981705600053e-01
-6.712584606242105734e-01
-6.670146316610962023e-01
-6.670869353030423055e-01
-6.156493851694004871e-01
-6.596187557033595938e-01
-6.685509052962842480e-01
-6.517513672395010005e-01
-6.533725568514582305e-01
-6.850494652497672865e-01
-6.485161038255212729e-01
-6.852323967543996197e-01
-6.483991099937502778e-01
-6.743776754634243087e-01
-6.991141234257968184e-01
-6.610939709244157969e-01
-6.709449689806785688e-01
-6.791480405678902432e-01
-6.651587960047052883e-01
-6.690902799159630376e-01
-6.653943333920308012e-01
-6.373983935783265053e-01
-6.295973879214991076e-01
-6.598203681125577313e-01
-6.653383879464337403e-01
-6.364816238815159677e-01
-6.844944638118295455e-01
-6.666808167025199960e-01
-6.344016454523501158e-01
-6.637858561818200664e-01
-6.662575600422540045e-01
-6.797111179641374124e-01
-6.510276483378552026e-01
-6.489343170534928040e-01
-6.656885992726271351e-01
-6.801137271765642645e-01
-6.456105580135330646e-01
-6.756916607000744701e-01
-6.589671084393223799e-01
-6.415801963908274175e-01
-6.268975726416259331e-01
-6.088655751208403855e-01
-6.579694892300355091e-01
-6.511242469366652630e-01
-6.641958264684403312e-01
-6.800312302094217998e-01
-6.892150191759942590e-01
-6.502938731298338881e-01
-6.278547715598946644e-01
-6.504067532140952457e-01
-6.295459089002823916e-01
-6.882150947455114576e-01
-6.476065516372286890e-01
-6.371489091978972397e-01
-6.448185905223823289e-01
-6.459130503277046298e-01
-7.119060741066430831e-01
-6.619433782727266458e-01
-6.255002932404450933e-01
-6.369716151648897595e-01
-6.733925642797663480e-01
-6.276713832430238504e-01
-6.567016440089850082e-01
-6.289614251635941011e-01
-7.102325629553833952e-01
-6.437908125127842496e-01
-6.337912992498284659e-01
-6.286454136687901206e-01
-6.328317771604874409e-01
-6.721055528381845168e-01
-6.833975432654466609e-01
-6.625790855947094604e-01
-6.110980930602959438e-01
-6.736175610443042583e-01
-6.383432434100893005e-01
-5.834196197987554511e-01
-6.748994988138553586e-01
-6.259702131209580189e-01
-6.345477232066868423e-01
-6.156825362792077705e-01
-6.490856790689388811e-01
-6.400341598410353994e-01
-6.375004797971431936e-01
-6.600567111667057230e-01
-6.387262242864713002e-01
-6.458823424291060267e-01
-6.019306369182558791e-01
-6.338949777510652916e-01
-6.846606517046013307e-01
-6.099644400661805577e-01
-7.072479132354311249e-01
-6.961401829298057287e-01
-5.924787918361700267e-01
-6.686599232839265383e-01
-6.740078165116180076e-01
-6.375509464701067941e-01
-6.663127333800439311e-01
-6.628119771478128142e-01
-6.401460235975025004e-01
-6.476786220125276827e-01
-6.113774577955923828e-01
-6.392095643847468533e-01
-6.270531587462466749e-01
-6.356142346861823889e-01
-6.073272966501078729e-01
-6.511030163578832575e-01
-6.274377742889758469e-01
-6.304737618719973291e-01
-6.405261225901772715e-01
-6.312349559190363335e-01
-6.563616523910010825e-01
-6.817415917865151664e-01
-6.675996467598164230e-01
-6.816541848320945007e-01
-6.555230413171385662e-01
-6.317242537303848771e-01
-6.564447427794343204e-01
-6.730662925762858073e-01
-6.462810535581392513e-01
-6.487414313651663766e-01
-6.277208636311887302e-01
-6.534738860480645561e-01
-6.453887716256276885e-01
-6.654324205400199421e-01
-6.277487752532537879e-01
-6.272278687281928056e-01
-6.235555028974403280e-01
-6.615597914074586861e-01
-6.416618660829711551e-01
-6.283420277585796132e-01
-6.555378656073808097e-01
-6.384624227446199507e-01
-6.659472830668421439e-01
-6.522654769811437880e-01
-6.712836854382373541e-01
-6.533615566355599480e-01
-6.572145514237849317e-01
-6.406501096580624610e-01
-6.210881048128803483e-01
-6.238001612976047383e-01
-5.962462991788125555e-01
-6.196651496121426961e-01
-6.539878893779821345e-01
-6.541098817134737287e-01
-6.098451417887968962e-01
-6.378412080456619115e-01
-6.262885623868451601e-01
-5.674304992800957015e-01
-6.298579379324037442e-01
-6.600332590795524590e-01
-6.573629049524338797e-01
-6.234315083192519813e-01
-5.958887480123441494e-01
-6.455797545665826753e-01
-6.191023073461843218e-01
-6.158341527648713010e-01
-6.140339993952039777e-01
-6.604529344353859965e-01
-6.310165914206252724e-01
-6.326701972140500452e-01
-6.311474392359721630e-01
-6.151786794647984280e-01
-6.307185014081984065e-01
-6.332268074547747760e-01
-6.131346541305002784e-01
-6.490014229172266225e-01
-6.075287557359383417e-01
-6.155185290922112751e-01
-6.403366196156758949e-01
-6.681959334681045748e-01
-6.696902383838394535e-01
-6.478730195549901039e-01
-6.130082183652532102e-01
-6.001082009786425919e-01
-5.991783660270808554e-01
-6.689485573686266839e-01
-6.182358556692556517e-01
-6.422555154914584286e-01
-6.886697319002457185e-01
-6.217656699204203719e-01
-6.403503148756124475e-01
-6.619722889120207565e-01
-6.024281893187107828e-01
-6.130626120678895896e-01
-6.193696244359156999e-01
-6.167911259797512757e-01
-6.596581801693198743e-01
-6.455392171070194474e-01
-6.022772931568853849e-01
-6.320295774603085226e-01
-6.148847398216550353e-01
-6.850381041719525443e-01
-6.274606711560074546e-01
-6.468597943699735398e-01
-5.921564395214958809e-01
-6.242407549052437776e-01
-6.172013209230731157e-01
-6.234746683306794379e-01
-6.080016787274807877e-01
-6.300645060370054784e-01
-6.295886800569250319e-01
-6.772404359033090682e-01
-6.007466587186716112e-01
-6.031052129038002585e-01
-6.060062503164915793e-01
-5.864057735814020011e-01
-6.502705437466500538e-01
-6.092397693188097429e-01
-6.336041743027134299e-01
-6.519670999185996907e-01
-6.109510834937287305e-01
-6.106192934867971100e-01
-6.250852979094404516e-01
-6.291458319935168131e-01
-6.401433322564609174e-01
-6.661980388088376559e-01
-5.992783087484436777e-01
-6.180595239100337146e-01
-5.952320230141349144e-01
-6.379576751760934750e-01
-6.642524185893753375e-01
-6.455361030811400669e-01
-5.843051205188422026e-01
-6.213681603484108029e-01
-5.966530528457807403e-01
-5.964277592418589791e-01
-6.023537195835937386e-01
-6.159494317182501177e-01
-6.011195585019174503e-01
-6.247948359291743969e-01
-6.026632060101030364e-01
-6.245186696689832839e-01
-6.669755871807481196e-01
-6.275492129491271331e-01
-6.254872126754912331e-01
-5.913651850144528987e-01
-5.940329010051679237e-01
-6.137104671975724957e-01
-6.153851422589667886e-01
-6.223164283110742545e-01
-6.620088894528773915e-01
-5.853526273370419641e-01
-5.712181149746466957e-01
-5.957717488312642695e-01
-6.275933781321657579e-01
-6.436450099471836550e-01
-5.712700103623058467e-01
-6.019750601419363578e-01
-6.569324080155329870e-01
-6.125948996631078725e-01
-6.282166683066396917e-01
-5.646189140363033765e-01
-6.291387231056142504e-01
-6.034438139967869263e-01
-5.675862374880116246e-01
-6.089028188065026548e-01
-6.472318347875474220e-01
-6.014394101672828619e-01
-5.735702271424465426e-01
-6.353899765988355597e-01
-6.516404797036304819e-01
-5.737010381208113019e-01
-6.387545534217301535e-01
-5.795936292526243649e-01
-6.257050122522793689e-01
-5.897880833570747772e-01
-6.320320748927226173e-01
-5.952956904689261641e-01
-6.272768188598053518e-01
-6.080837581880185194e-01
-5.716015229039645984e-01
-6.296450898153956865e-01
-6.394378952924232307e-01
-5.801220172949672627e-01
-6.007141759029501760e-01
-5.835641118272977268e-01
-5.993107305708886834e-01
-5.958023199308383200e-01
-6.099990363739044019e-01
-6.449543547186039616e-01
-5.964351671074892280e-01
-6.007856141767689007e-01
-6.167056210014273399e-01
-6.165976955893996969e-01
-6.260203311446227437e-01
-6.325150433412862760e-01
-6.009303286795631971e-01
-5.832172401404054352e-01
-5.774989865329128724e-01
-5.892905533795876893e-01
-6.283391914902256570e-01
-5.906685620919523982e-01
-6.095662122078197021e-01
-6.461524388478189218e-01
-5.744011087919017600e-01
-6.162905678587818903e-01
-6.011562236983432062e-01
-6.117967108141492139e-01
-6.376913537207561378e-01
-5.947841231061971046e-01
-6.331604214303825362e-01
-6.124418848351113054e-01
-6.099124602555389130e-01
-5.991337463340173919e-01
-5.714496451503299213e-01
-6.344988583991588715e-01
-6.188695064101477072e-01
-6.668969384713560045e-01
-5.847224183099521966e-01
-5.902719936746633200e-01
-6.207154268796966079e-01
-5.743392591204654618e-01
-6.128698698455049554e-01
-6.520284876789137485e-01
-5.357001122866491549e-01
-5.701120099814288578e-01
-6.015837971980159127e-01
-6.603409424988098131e-01
-5.865401716538207744e-01
-5.891515930522526201e-01
-5.898449277860750017e-01
-6.118909600518025460e-01
-5.968794686493399393e-01
-6.060432327285211196e-01
-6.644574626852320920e-01
-6.000141251198827241e-01
-6.011066409842745761e-01
-5.809760947459634561e-01
-6.297832898005462088e-01
-6.213553118248915652e-01
-6.088064167803447502e-01
-5.811889700220489452e-01
-5.516051612451214892e-01
-6.195722622104210542e-01
-6.150281293537769312e-01
-6.221893388548003223e-01
-6.442629240601702723e-01
-5.810721272889705080e-01
-6.783953289517208329e-01
-6.120609191653819670e-01
-6.217380110706638430e-01
-6.049457962462129190e-01
-5.743840556175164869e-01
-6.067344248746033841e-01
-6.117293766353760764e-01
-5.732889181225688802e-01
-6.343791876774360627e-01
-6.015001167288128725e-01
-6.277268706896345085e-01
-5.712631872586673154e-01
-6.069504930372927598e-01
-6.780891867399277961e-01
-5.905265851882626205e-01
-5.472327002833068388e-01
-5.924208706898086430e-01
-5.847323002754555299e-01
-6.112866849956309911e-01
-6.126927912758579620e-01
-5.808267709979009208e-01
-5.586010193656997247e-01
-5.635422257433309046e-01
-6.046730172737292408e-01
-6.399148152868063821e-01
-6.363001632939097041e-01
-5.561946930539860556e-01
-5.766649347475045762e-01
-6.261121266166779220e-01
-5.941251514993972638e-01
-6.512115560413158644e-01
-5.924516668266376351e-01
-5.853514694895457504e-01
-6.244319001245390854e-01
-5.745143235160318218e-01
-5.924344519744787485e-01
-6.042609301625406770e-01
-5.747764665663479544e-01
-5.820076207333151341e-01
-6.135093308725929617e-01
-6.338777623297831010e-01
-5.516047694485219921e-01
-5.773978100958021553e-01
-6.008762887190370883e-01
-6.008322620033260675e-01
-6.273579739460432014e-01
-5.697551212300446810e-01
-5.855864844344301767e-01
-6.003324123202589124e-01
-5.785774030465962170e-01
-6.429416888553713960e-01
-6.094023891237816404e-01
-6.193744518055622761e-01
-5.804151151866256964e-01
-5.775810826159936129e-01
-5.570373040831262390e-01
-6.064954064553776947e-01
-6.181108342341792294e-01
-5.920224775972535713e-01
-5.785637868036334064e-01
-5.503848925656104063e-01
-6.169000991160162872e-01
-5.706007475115950633e-01
-5.950192919086908505e-01
-6.085961839216841307e-01
-6.133288894507762379e-01
-5.645150881208021998e-01
-6.102334527368027395e-01
-6.150617866608083517e-01
-6.001574823812849679e-01
-5.471488369728836343e-01
-5.313355294403029339e-01
-5.992899967395616256e-01
-5.720989644714860045e-01
-5.874390878693879214e-01
-5.666726998129840709e-01
-6.176167321748432526e-01
-5.621536888654121711e-01
-5.450703269819473507e-01
-5.994029173058927906e-01
-5.393718263040203631e-01
-5.824223491039143275e-01
-5.884336026139249665e-01
-5.804216079194737254e-01
-5.554590189849255566e-01
-5.611458378164833061e-01
-5.909205614839628806e-01
-6.453133999910862784e-01
-6.317144473355044143e-01
-6.022071347729337498e-01
-6.278334779479384231e-01
-5.436532052597418119e-01
-6.067602063420654002e-01
-6.034226765012686844e-01
-5.807408791040931106e-01
-5.687593712308179894e-01
-5.670116678192578252e-01
-5.502754710630888280e-01
-5.555866815176668805e-01
-5.942901026904825468e-01
-6.232376698925563563e-01
-5.896407194232307081e-01
-5.615612274492196576e-01
-5.584136123379590533e-01
-5.782862204089866953e-01
-5.653006574498393721e-01
-5.890398328766628389e-01
-5.808086645861011421e-01
-5.947327181193993173e-01
-6.053207765783376049e-01
-6.068072665992482184e-01
-6.515605742327235106e-01
-5.727537154586697099e-01
-5.782458546167873470e-01
-5.694899943169110523e-01
-5.769447060730826804e-01
-5.896957055205386267e-01
-5.725997461297305247e-01
-5.241414095781693483e-01
-6.013453679565633481e-01
-6.139174649531372596e-01
-5.623388895944319010e-01
-6.356945165909829720e-01
-5.703705011802495672e-01
-5.662179174771325707e-01
-5.924808775098810987e-01
-5.811812972283687539e-01
-6.014724349965424599e-01
-6.036666107174450957e-01
-5.943262366224161264e-01
-6.301544401403548212e-01
-5.466768949412563749e-01
-5.793432231170253521e-01
-5.990048915701247090e-01
-5.947238450674112720e-01
-5.601194947539713809e-01
-5.773053394320021292e-01
-5.511814702629392881e-01
-5.955364472779098861e-01
-5.661175962457686284e-01
-5.452106218388101944e-01
-5.607647776373614334e-01
-5.428728707729733038e-01
-5.522411034801255614e-01
-6.368524311016545703e-01
-5.985293806722854493e-01
-5.767268030510245280e-01
-6.283411798513349744e-01
-5.736815361003736458e-01
-5.911928890051425523e-01
-5.587465932940750557e-01
-5.982486818856821431e-01
-5.926739111599533816e-01
-5.850380970633437538e-01
-5.968645404342711736e-01
-5.775951696192356266e-01
-5.894722333126074520e-01
-5.837552416559353974e-01
-5.792655763982891282e-01
-6.065811879679564589e-01
-6.214622106284917180e-01
-6.248676578452969643e-01
-6.127386623488704220e-01
-5.689835127837665762e-01
-5.777133939887940661e-01
-5.868989687977158587e-01
-6.015520701620665767e-01
-5.758039051519183715e-01
-5.595154223582812225e-01
-5.822749414089782860e-01
-5.473800414358656052e-01
-5.706026448458122458e-01
-6.503975097066005961e-01
-6.119192192129068175e-01
-6.160989173168811561e-01
-6.297373760845186297e-01
-5.936132839420185103e-01
-5.632662587541749089e-01
-5.878132769038065808e-01
-5.219929890714437581e-01
-5.845287296728972626e-01
-5.943489909741577204e-01
-6.333531366016454944e-01
-5.363623788204745502e-01
-5.563747072240805558e-01
-5.939255485276757618e-01
-5.899805315040053122e-01
-5.623817664986883180e-01
-5.246021878582005638e-01
-5.411106790097348629e-01
-5.550573020983997630e-01
-6.368699126405779065e-01
-5.363491082399104437e-01
-5.670426163864120683e-01
-5.922659671054724129e-01
-6.018419692684174871e-01
-5.925964494236169999e-01
-5.900702803982090794e-01
-5.841001816507451760e-01
-5.752707092097314456e-01
-5.885205635664898516e-01
-6.091089665715805346e-01
-5.935430750838364133e-01
-5.945980450192006606e-01
-5.173955790234792129e-01
-6.147824250964910586e-01
-5.670132967413310521e-01
-6.014608639240294208e-01
-5.688150201455520749e-01
-5.543043579355784178e-01
-5.726216680783320356e-01
-6.190528630809791766e-01
-5.767811765942111313e-01
-5.290970586014651644e-01
-5.846235379810101884e-01
-5.620673057837535236e-01
-5.819875116352798416e-01
-5.674006792665935439e-01
-5.656630821216072080e-01
-5.586182786212070539e-01
-5.495993638106281276e-01
-5.600548166670803463e-01
-5.170554614395814763e-01
-5.858069391209813626e-01
-5.776984380911115435e-01
-5.425619142042498178e-01
-5.517959167490541494e-01
-5.925504096830009892e-01
-5.580402735297043115e-01
-5.457143979820165969e-01
-6.014274275811842818e-01
-6.115633718131453511e-01
-6.040961908048182449e-01
-6.252423739464781915e-01
-5.496870234180328829e-01
-5.500686949097434164e-01
-5.036889063285009405e-01
-5.577343976122617342e-01
-5.934057733615553110e-01
-5.803923495475303840e-01
-6.547032313217546751e-01
-5.215945802457659930e-01
-5.019481450317396787e-01
-5.167652980828306708e-01
-6.298492059587222913e-01
-6.137670116542058851e-01
-5.840803392532364358e-01
-5.395473968625735806e-01
-5.872343547937787234e-01
-5.904894745578280757e-01
-5.484131933941561732e-01
-5.866113760824910317e-01
-6.161259237614502560e-01
-5.630472997837796534e-01
-5.621113215558743992e-01
-5.521934976788687166e-01
-5.351559503114670102e-01
-5.907729569924659030e-01
-5.789236932454162599e-01
-5.684951012362180478e-01
-5.782975707950918087e-01
-5.741603724800855568e-01
-5.809141703468854168e-01
-5.296223926953480543e-01
-5.325219645388590273e-01
-5.790282526602675839e-01
-6.079430923469312242e-01
-5.435625392484570995e-01
-5.242048210411461850e-01
-5.312149454329657683e-01
-5.491617351031338190e-01
-4.839639913756596523e-01
-5.674341833501628241e-01
-5.564235994342866531e-01
-5.815546894596813621e-01
-5.980306641954167279e-01
-5.950009136050800063e-01
-5.731325140427262488e-01
-5.808303700615621290e-01
-5.182787285081357220e-01
-5.314884519319791334e-01
-5.666290226133798846e-01
-5.397428261800363281e-01
-5.746251139807425634e-01
-5.485827941407921404e-01
-4.947718259657388207e-01
-5.859959691021516814e-01
-5.261172713061837980e-01
-5.436777410043557301e-01
-5.214707352057614820e-01
-5.446549659295751855e-01
-5.222865445256332784e-01
-5.793838531530325353e-01
-5.774430992038361854e-01
-4.805269069381118419e-01
-5.848812791493170904e-01
-5.523727702837475384e-01
-4.931547524577399311e-01
-5.726104965796648960e-01
-5.603095095524548430e-01
-5.676054017364207116e-01
-5.197277413607725993e-01
-5.817184502592157580e-01
-6.044020317486663574e-01
-5.500687816035630950e-01
-5.732212946237599249e-01
-5.651290924642491387e-01
-5.602484432865477704e-01
-5.536826361989429790e-01
-5.415581535261819734e-01
-5.716002493411447283e-01
-6.010167824610465059e-01
-5.277641690661132312e-01
-5.439768976377800103e-01
-5.331268941041121812e-01
-5.718389080579665551e-01
-5.574394065372798579e-01
-5.580324399139944269e-01
-5.686049814591050966e-01
-5.383544636237136416e-01
-5.615654841899269112e-01
-5.302153702395343560e-01
-5.678414358301618892e-01
-5.902881063030764874e-01
-5.082732106648856218e-01
-5.624866675542151695e-01
-5.144239901464461306e-01
-5.600990576112195862e-01
-5.219760764967236177e-01
-5.748514266058680766e-01
-5.239821591556698133e-01
-4.928413403931823367e-01
-5.270366558993008210e-01
-5.679835220406974639e-01
-5.644443815145299137e-01
-5.418741022420181519e-01
-5.188176577799383793e-01
-5.474967129907959418e-01
-5.386163657604432498e-01
-5.085897453108407795e-01
-5.228573565180323346e-01
-5.825766850609737091e-01
-5.163353085933694020e-01
-5.439938635618177809e-01
-5.783193126077940116e-01
-5.389163995656913730e-01
-5.948814110065566707e-01
-5.678865982330950635e-01
-5.726737647632346162e-01
-5.595847467685509669e-01
-5.331494529878154642e-01
-5.963939278557969237e-01
-5.642678607808896407e-01
-5.168711934636441852e-01
-5.504901436823427252e-01
-5.552510228314583296e-01
-5.215371370180720278e-01
-5.083762999069351141e-01
-5.209701551811366516e-01
-5.573747508308569687e-01
-5.718529634206335199e-01
-5.210456458967694937e-01
-5.923188604552510617e-01
-5.698260789050867414e-01
-5.279377644152123406e-01
-5.085980682041681966e-01
-5.761654436101396604e-01
-5.633062668944019968e-01
-5.864381593588388064e-01
-4.770643553789985503e-01
-5.825446467536427031e-01
-5.283431319349788380e-01
-5.515183336556245264e-01
-5.137275248547626960e-01
-5.666889279080968844e-01
-5.097612224787866353e-01
-5.570073824492469683e-01
-5.253355691442966879e-01
-5.291334258897456566e-01
-5.151744985554151945e-01
-5.986611563274533143e-01
-5.312449597531573309e-01
-5.272759277907884679e-01
-5.304255980177148277e-01
-5.273748705034514428e-01
-5.162736901022630942e-01
-5.702930010891292811e-01
-5.759596547009883105e-01
-5.306747748228457517e-01
-5.325405329251057251e-01
-5.360315301051693515e-01
-5.202560613997172512e-01
-5.308047811788518811e-01
-5.165231672658642248e-01
-5.208685401586611308e-01
-5.219052102748733546e-01
-5.927778870210853590e-01
-5.870006295310986610e-01
-5.645616189726160306e-01
-5.338712503190757852e-01
-5.129520930503221887e-01
-5.227620725865119722e-01
-5.621463128072613502e-01
-5.714801900878122565e-01
-5.076474354772514408e-01
-4.619598824855108421e-01
-5.568405903707009941e-01
-5.471998646767630703e-01
-5.850807253984575684e-01
-5.642304128562517507e-01
-5.449717550220302131e-01
-5.166010452679060672e-01
-5.740095156524727127e-01
-5.752181387660852963e-01
-4.973077137884162058e-01
-5.229861886666579140e-01
-5.191386656939400712e-01
-5.214098340911098584e-01
-5.384649752084315066e-01
-4.812415280455096811e-01
-5.268394923417648590e-01
-5.492895587153383552e-01
-5.523819544526794578e-01
-5.117210991928755615e-01
-5.050478171630022883e-01
-5.475849263263424804e-01
-5.772520498170490288e-01
-4.732821387830773996e-01
-5.029585473978008814e-01
-4.975787243065639687e-01
-4.930007933326442382e-01
-5.783348977048415884e-01
-5.239321796914202523e-01
-5.746058942175036321e-01
-5.260309996073981864e-01
-5.376090518835309195e-01
-5.554524882209267433e-01
-5.612160436488523585e-01
-5.117494115032534818e-01
-5.596291151703587374e-01
-5.224503459536219419e-01
-5.384723053334405929e-01
-5.291662734441228144e-01
-5.383948212872008421e-01
-5.662589342859239983e-01
-5.363992344921583166e-01
-5.189762808102240665e-01
-5.547717520476367348e-01
-5.367824916715908667e-01
-5.749855901170261019e-01
-4.753820609078810433e-01
-5.136306239754828695e-01
-5.310342926540091435e-01
-5.682265507964748830e-01
-5.443922786344838061e-01
-5.283613872303847270e-01
-5.698241342230869755e-01
-4.878800060916574366e-01
-5.283333562979696252e-01
-5.897464953050092218e-01
-5.822825937763808080e-01
-5.266630985744271687e-01
-5.047125571940386246e-01
-5.093346895928656526e-01
-5.179531339311438387e-01
-4.441887834856714234e-01
-5.758767111643562364e-01
-5.258578611581775641e-01
-5.718153943952588580e-01
-5.715379909643731882e-01
-5.724377975631601556e-01
-5.640678324797507859e-01
-5.904008123327884050e-01
-5.214728113419857536e-01
-5.636612942072366517e-01
-5.228190562217566173e-01
-5.078629989609345641e-01
-5.144974371524869694e-01
-5.556925097944475089e-01
-5.566597820065022351e-01
-5.364379919187837187e-01
-5.228774228076985553e-01
-5.291250372790503587e-01
-4.992412884315343691e-01
-5.401381382881618176e-01
-5.206131408607580502e-01
-4.943653129376673894e-01
-5.476052729043811018e-01
-4.977688620333597935e-01
-5.459494739215684511e-01
-5.060043912267012667e-01
-5.140184876085553967e-01
-5.373582917227570643e-01
-5.684762597928364469e-01
-5.306972278864398040e-01
-4.968544424794087422e-01
-5.076425537368768337e-01
-5.208641078606239816e-01
-5.347152860470921754e-01
-4.910334192694412181e-01
-5.324467459429580440e-01
-4.817172703056427085e-01
-4.758718274561067330e-01
-5.355423033719103332e-01
-5.068300288287018729e-01
-5.046574479957378623e-01
-5.129827283804575533e-01
-5.703830629129470475e-01
-5.155658369326785451e-01
-5.586533047990095424e-01
-5.398167611098333429e-01
-5.488689122803361853e-01
-5.238441791844472561e-01
-5.608206085408726782e-01
-4.668321014878472619e-01
-4.996047043154285272e-01
-5.143750069088661725e-01
-5.517079684395619354e-01
-4.563168271055080827e-01
-4.575643845876806171e-01
-5.580323151492835310e-01
-5.413930361860934681e-01
-5.636722953279534876e-01
-5.492056403896014016e-01
-5.086787738405003090e-01
-4.904435354474250830e-01
-5.638028212826420305e-01
-5.247220122051043933e-01
-5.191486176394608520e-01
-5.027064962386741387e-01
-5.025951035028257685e-01
-5.372945790243908171e-01
-5.610471604153947078e-01
-5.771954892822751537e-01
-5.459348182593877219e-01
-5.398959862717563896e-01
-5.354271024513433952e-01
-5.221390764126055961e-01
-5.430842762819557690e-01
-5.067320565375114105e-01
-5.877614016518717399e-01
-4.772529187970838138e-01
-5.234443199419660520e-01
-5.372540248251559403e-01
-5.581180258540088257e-01
-5.594702477078120628e-01
-5.275418171489202335e-01
-5.322178142481891472e-01
-5.196339275616000952e-01
-5.278541381156172108e-01
-5.605744099256971813e-01
-5.080857721652118908e-01
-4.714717492875145077e-01
-5.374997738511614331e-01
-5.047728602485446192e-01
-5.605514900051349336e-01
-5.076039364351853100e-01
-5.440659757682195785e-01
-5.314846362674198188e-01
-5.095174849826324959e-01
-5.051078498682731732e-01
-5.247804567605338644e-01
-5.005563441326164043e-01
-5.241442530766690089e-01
-5.423258493582042705e-01
-5.273545533267320895e-01
-4.579401888616205785e-01
-5.197166696297802480e-01
-5.333977080092834333e-01
-5.412190151484777001e-01
-5.215756306151305699e-01
-5.250976201083749073e-01
-5.471760016290710960e-01
-5.082783534034525097e-01
-5.066871107573661659e-01
-4.686352239987733315e-01
-4.953969072212173752e-01
-4.945310598465937346e-01
-5.567669692257459779e-01
-4.770906368843503831e-01
-4.911407581763906349e-01
-4.974177535564046071e-01
-5.760656968015366308e-01
-4.985643134096027218e-01
-5.047202021226299129e-01
-5.047114408056152524e-01
-5.339616761029991610e-01
-4.725749413065101767e-01
-5.598587469144166162e-01
-5.028078713142717371e-01
-5.852844979843099260e-01
-5.118337941626452947e-01
-5.528897196906044087e-01
-6.049529679368300661e-01
-5.506577604182079089e-01
-5.348684606637703620e-01
-5.221516479085509532e-01
-5.122145094502394969e-01
-5.519483971579777215e-01
-5.056169370799662444e-01
-5.268414937152802180e-01
-5.093350182934083259e-01
-5.556875539108370177e-01
-4.860362789012396822e-01
-4.899910730707571216e-01
-5.367725295389091933e-01
-4.689222242183212486e-01
-4.852911030500841050e-01
-4.790049048948352151e-01
-5.126803272463560379e-01
-4.875153821822915123e-01
-5.333180023133200498e-01
-5.092253155117211216e-01
-5.483097987761373915e-01
-4.992785861214734666e-01
-5.126336958416422007e-01
-5.050753449063011269e-01
-5.068947782037098726e-01
-4.981728925956016574e-01
-5.347587709471222084e-01
-5.110241228453904494e-01
-5.094610455409833705e-01
-5.054479163810939868e-01
-5.302866709396754086e-01
-5.443251507374563536e-01
-4.991265854248504441e-01
-4.825445440751742199e-01
-5.413321888547868443e-01
-4.603343202998107508e-01
-4.830848605321659273e-01
-4.568400782935543303e-01
-5.236462906961876218e-01
-5.015410013068514195e-01
-5.253702714702981336e-01
-5.130071764867186745e-01
-5.075232340505602124e-01
-4.929227904324547938e-01
-4.767042188938613312e-01
-4.848748075784733991e-01
-5.229578326474951799e-01
-5.041403029994460105e-01
-5.441393413957138492e-01
-4.902306717020778470e-01
-5.244151282347212506e-01
-5.545751971579819806e-01
-5.323329093917802401e-01
-5.095111920219798085e-01
-5.141100129865683321e-01
-4.633160983535526967e-01
-5.359342346615798558e-01
-4.951754289734106029e-01
-4.902685995986913459e-01
-5.140891760254466814e-01
-5.238789927320069983e-01
-5.255868732332541482e-01
-4.737187959678860749e-01
-5.070118551803894924e-01
-5.008982842821988468e-01
-5.061630273642210298e-01
-5.120021716298475134e-01
-5.101590845555132869e-01
-5.212777791364928692e-01
-5.343795902672007214e-01
-4.798784922803335795e-01
-4.950009936720068948e-01
-5.360018776774299054e-01
-5.119222658287548855e-01
-5.472348776036012330e-01
-5.606181304937416510e-01
-5.231982451243708532e-01
-5.023359845352675102e-01
-4.905067071930023226e-01
-5.649083916075214873e-01
-4.808042520633405426e-01
-5.026898792660100534e-01
-4.726578409230006161e-01
-5.384279503674364031e-01
-4.726429358330145880e-01
-4.808384279955068008e-01
-4.902784631359388690e-01
-5.014991177634683384e-01
-5.144434473688674903e-01
-4.914274379602515674e-01
-5.444606357980462663e-01
-5.106529283892179416e-01
-4.782988814549481993e-01
-4.875752773179476973e-01
-5.533981415409762183e-01
-5.271348134580188249e-01
-4.622549292724430492e-01
-4.804596126806966461e-01
-5.084296471597578027e-01
-4.963119512312864079e-01
-5.121729848743745706e-01
-4.932533639370450529e-01
-5.233823189187951641e-01
-5.268738205731268165e-01
-4.664602061147637424e-01
-5.132303527797614784e-01
-5.054103631146023012e-01
-5.018678225530738279e-01
-4.562100837217141214e-01
-4.969446708147608471e-01
-4.912753396725402233e-01
-5.417438637049419858e-01
-4.651676648708744644e-01
-4.809533719558964915e-01
-5.144140517344993890e-01
-5.049200297961006223e-01
-5.174858389174958884e-01
-5.275453528933511382e-01
-4.784552331972037886e-01
-4.407066115333057588e-01
-5.244541546813454858e-01
-4.682180489076541163e-01
-4.951202486059816943e-01
-4.926198387400953504e-01
-5.207526695798443406e-01
-5.109699188705375539e-01
-5.432534872682445171e-01
-4.986772885144124534e-01
-5.112927673628152592e-01
-4.973865618482609108e-01
-4.648654048548675477e-01
-4.760191510862373243e-01
-5.120007068074096113e-01
-5.157811446131239652e-01
-4.806230051860309049e-01
-4.668519736019798860e-01
-5.180101236424399236e-01
-5.058352929386304986e-01
-5.149347005172830727e-01
-4.514154921189544312e-01
-4.974905278927942986e-01
-5.076305832863540202e-01
-5.071030552288192661e-01
-4.912721476002995802e-01
-5.046609044686346524e-01
-5.092626929589573193e-01
-4.971269623646830116e-01
-4.886040547060799821e-01
-5.058122967508092982e-01
-5.076252825811701230e-01
-5.301101340258976835e-01
-5.449456453587023796e-01
-5.067259253079853254e-01
-5.060855421770541485e-01
-4.945440817783789411e-01
-5.106206223171407821e-01
-5.193369800702678507e-01
-4.876078116166465692e-01
-4.982801010034568767e-01
-5.011276873407728427e-01
-5.227285479430154869e-01
-4.784670061601796198e-01
-5.038432922131313996e-01
-4.852829147933195308e-01
-5.037783676459126614e-01
-4.662149513817021029e-01
-5.051171119923487662e-01
-4.948177716652504832e-01
-4.845057062592387220e-01
-4.923617092287843611e-01
-4.913804829188679335e-01
-5.217687623890200355e-01
-4.986164221976759348e-01
-4.310516735736342198e-01
-4.795517326698496841e-01
-4.977385612617881705e-01
-4.682068402054718748e-01
-5.172876425562589198e-01
-4.912627652032200420e-01
-4.756397873377560259e-01
-5.380112504518727023e-01
-4.808776784136487015e-01
-5.177101830966369667e-01
-5.148891481610936571e-01
-4.884675681912100664e-01
-4.804778440296477160e-01
-4.960799658315597771e-01
-5.170830071625104329e-01
-4.845822458089576457e-01
-4.881140966310661411e-01
-5.047894636146158520e-01
-5.165508066548311072e-01
-4.486064249824833761e-01
-5.009351796267610402e-01
-5.167563980111431476e-01
-5.074883212875301863e-01
-5.200413175628346707e-01
-5.033044556928472080e-01
-5.067825737550553100e-01
-5.150931776540507157e-01
-4.907122087866430671e-01
-5.024555081633135245e-01
-4.377648917421647634e-01
-4.805390689894700196e-01
-4.949106673379357058e-01
-4.571342569003421508e-01
-4.734718082018007368e-01
-4.763218328905451937e-01
-5.047707615342810206e-01
-5.260155478386048244e-01
-5.105213227641436369e-01
-5.019327231239484322e-01
-4.723607721814399585e-01
-4.771139245852101807e-01
-5.053433866076044723e-01
-4.880580517935366180e-01
-4.660984382027968387e-01
-4.671318058889160629e-01
-5.084526077606507100e-01
-4.934570102728784713e-01
-5.331324982181889771e-01
-5.077139706848530221e-01
-4.488484286306897442e-01
-5.198892713485914197e-01
-4.395874445685661880e-01
-4.465522428967162449e-01
-4.994394917593656946e-01
-4.622653208313733386e-01
-5.168383295137626288e-01
-4.959605194143902884e-01
-4.745636564029829252e-01
-4.884977761051513268e-01
-4.871930438430265298e-01
-4.901755802643418813e-01
-4.546594327194911633e-01
-4.986557413618016854e-01
-5.287301313055428054e-01
-4.761193067501376941e-01
-4.504808354718220498e-01
-4.832056044311617837e-01
-4.576130523363977631e-01
-4.581166739730047066e-01
-4.966439323627442337e-01
-4.654828528080509065e-01
-4.510822924545266899e-01
-5.593106929977478270e-01
-4.897760839424223356e-01
-4.727372502284539757e-01
-5.308893897970574649e-01
-5.049267027697410537e-01
-4.748826895373736146e-01
-4.829001962212521870e-01
-4.905516475467668891e-01
-4.932946987233040592e-01
-4.971460688614383061e-01
-4.956103294191992470e-01
-4.842905943701869553e-01
-4.934101180806171882e-01
-4.680450372685895366e-01
-5.034724331413023002e-01
-4.796421573136176453e-01
-5.123900682325659428e-01
-5.016361811213739808e-01
-5.026557619725244841e-01
-4.894143033764922213e-01
-4.941399473249519225e-01
-4.896508160595227088e-01
-4.890920774452721109e-01
-4.645443794778937319e-01
-4.874180722815035227e-01
-4.999096292034603817e-01
-4.972558577812345448e-01
-4.850238545419053859e-01
-5.113778339190476752e-01
-5.005330363549702621e-01
-4.829973522691060062e-01
-4.488299642194401029e-01
-4.666259545220861060e-01
-4.385637641439641965e-01
-5.479926801853073348e-01
-4.910493637180663451e-01
-4.951995622900461358e-01
-4.540516642168199168e-01
-4.669527446479412869e-01
-5.138509652914264869e-01
-4.944855212556578117e-01
-4.379395234285307636e-01
-4.665486794216188726e-01
-4.200156998105127881e-01
-4.037837269211930202e-01
-4.596059121421223748e-01
-4.528047102133697654e-01
-4.577009750439569591e-01
-4.818648034236943101e-01
-4.630444477785353175e-01
-4.492798941152785219e-01
-4.552577401296447057e-01
-4.543334266989673131e-01
-4.745907615600060692e-01
-4.721864912133326708e-01
-4.685613301549959031e-01
-4.312790128284226254e-01
-4.867429116431981062e-01
-4.484911774730253042e-01
-5.020114001843893892e-01
-4.740337666170942321e-01
-5.137075921824120206e-01
-4.260900025398997593e-01
-4.502993480793839876e-01
-4.611287065224975446e-01
-4.384363008439967624e-01
-4.656537403909813411e-01
-4.407363410019786154e-01
-4.853220796666440351e-01
-4.706534719600573569e-01
-4.579639008718038307e-01
-4.205395645161099094e-01
-4.376296632414672927e-01
-4.564546848821722236e-01
-4.836113296013960228e-01
-4.763004506637048552e-01
-4.074454088246403094e-01
-4.230223334159580739e-01
-4.589677699265748978e-01
-4.806667000468473616e-01
-4.295141048041912768e-01
-4.602459038256825896e-01
-4.752335217302432469e-01
-4.840613084750305384e-01
-4.524063922925283254e-01
-4.927106194251865690e-01
-4.809001485060122039e-01
-4.952590129100767902e-01
-4.469785837746586554e-01
-4.722559104246882855e-01
-4.918183412377636898e-01
-4.768231936322727682e-01
-4.686448068712004700e-01
-4.170360745515630518e-01
-4.711220621577419942e-01
-4.764289511031552515e-01
-4.520989825895771475e-01
-4.273300029374873521e-01
-4.648560253852295765e-01
-4.712628122036994216e-01
-4.816584063344246935e-01
-4.868374972725565408e-01
-4.470983429762878103e-01
-5.002289430224190481e-01
-4.959960590921261292e-01
-4.591176764163821811e-01
-4.729399324692716844e-01
-4.457583947194701524e-01
-4.255139814173364843e-01
-4.931509032475720478e-01
-4.931998397349492413e-01
-4.805576218274476563e-01
-4.773586828746340105e-01
-4.729981190783806855e-01
-4.947617237925938105e-01
-4.428554827513277448e-01
-4.666738686469906749e-01
-4.927799592385753713e-01
-4.318116175992061101e-01
-4.838361320536426757e-01
-4.257158403433866645e-01
-4.482974991448676061e-01
-4.746821823116368910e-01
-4.548278189776210900e-01
-4.579818699077717881e-01
-4.392912696468698197e-01
-4.696893623403132767e-01
-4.537077067028475463e-01
-4.675283276734564786e-01
-4.388213463411682058e-01
-4.440367351259039141e-01
-4.731109212930039165e-01
-4.895755641991325069e-01
-4.881486353673500367e-01
-5.221506321083686508e-01
-4.800429829677992366e-01
-4.901999602034077808e-01
-4.452609252868486300e-01
-4.859132179036946275e-01
-4.773476628550868961e-01
-3.986089674102930580e-01
-4.079667700356854887e-01
-4.794430575272808359e-01
-4.326655841335386166e-01
-4.366048412048419980e-01
-4.538413196253096027e-01
-4.845058736202448868e-01
-4.831883628099276073e-01
-5.130558418116593078e-01
-4.504034764217231812e-01
-4.129010851092534962e-01
-4.129788673274841782e-01
-4.382005684363544096e-01
-4.436287860673496786e-01
-4.350500355230580429e-01
-5.150977486059123978e-01
-5.011359025712837090e-01
-4.609418564253870421e-01
-5.019109123716447574e-01
-4.459952657429259171e-01
-4.087142473756188443e-01
-4.816453944339973980e-01
-4.945292033481524241e-01
-4.247100987630204605e-01
-5.064008164949347357e-01
-4.514134777886300576e-01
-4.833748839938413200e-01
-4.862913948760324567e-01
-4.402580686557240330e-01
-4.282244764448993046e-01
-4.658418824810913184e-01
-4.555785053401726348e-01
-4.294450942780485003e-01
-4.174963909764572434e-01
-4.624179960216762142e-01
-4.628790857090485655e-01
-4.354584955725047113e-01
-4.656362882924476310e-01
-4.711173020038517123e-01
-4.539421943510772994e-01
-4.710184174515482103e-01
-4.622076417348040533e-01
-4.895810380350174018e-01
-4.393044485767016449e-01
-4.511599819775913289e-01
-5.281732373400670477e-01
-4.878347911750079424e-01
-4.571966126607235892e-01
-4.718441192873682466e-01
-4.676569840023285796e-01
-4.828065863274385583e-01
-4.418395337375648491e-01
-5.217360344551799090e-01
-4.344832446980686491e-01
-4.784685719382923419e-01
-4.698381195638687280e-01
-4.797855840177627784e-01
-4.291279999995062377e-01
-4.027071352550096739e-01
-4.627207167889591521e-01
-4.539965030973350801e-01
-4.506977948290683544e-01
-4.804978161073708565e-01
-4.466079765053830308e-01
-4.303224746130109302e-01
-4.359612001236292111e-01
-4.299163936091138227e-01
-5.242268824101320446e-01
-4.496397337047963183e-01
-4.844250561851167203e-01
-4.094547365293584873e-01
-4.821043299162997564e-01
-4.342557648961325456e-01
-4.565700586282430695e-01
-4.547846386773086724e-01
-4.920306594493208951e-01
-4.322856758336034999e-01
-4.628549241992268581e-01
-4.636048515400842951e-01
-4.565226700609919530e-01
-4.074920485193052055e-01
-4.430286086191523309e-01
-4.584220285642877646e-01
-4.647211300029750469e-01
-4.713412413830578296e-01
-4.497178412929072611e-01
-4.323222242770541901e-01
-5.072368548338639371e-01
-4.628675338100655678e-01
-4.796594929746903491e-01
-4.428244556139439014e-01
-5.087593327168871138e-01
-4.260089672388218118e-01
-3.922038825407772045e-01
-4.401773521381137089e-01
-4.241406769925694653e-01
-4.100703291254065852e-01
-4.776011113860239576e-01
-4.354210381938093399e-01
-4.366538155025408430e-01
-4.633488888450275067e-01
-4.539077257289274581e-01
-4.328661412475330317e-01
-4.065708989001724505e-01
-4.768752500628982705e-01
-4.409239445896184217e-01
-4.013789741865256833e-01
-4.777415654915306287e-01
-4.655184128648319763e-01
-4.516438705933356057e-01
-4.434062577681485706e-01
-4.410770381047234845e-01
-4.758929475198945269e-01
-4.376779697045286022e-01
-4.810259372377039822e-01
-4.540772872965832541e-01
-4.470464454422344858e-01
-4.564586433673590848e-01
-5.130258012578823301e-01
-4.689580194155198445e-01
-4.475271232199506954e-01
-4.647278323424628432e-01
-4.390718414176265072e-01
-3.965788336672380621e-01
-4.504170131575547797e-01
-5.030419794962678326e-01
-4.517849942447881295e-01
-4.653811713111662973e-01
-4.531461136023641201e-01
-4.657690384463729072e-01
-4.494360676245913178e-01
-4.501237281095381015e-01
-3.938051445032443310e-01
-4.385327792286810578e-01
-4.092930007848277763e-01
-4.747762666982292545e-01
-4.453804786591293308e-01
-4.341182767509271789e-01
-4.221501061438442393e-01
-4.807305279977041601e-01
-4.533702775809918539e-01
-4.702431355599027696e-01
-4.675623277903699360e-01
-4.259248321870449105e-01
-4.542153477016336316e-01
-4.597517300302665366e-01
-4.747420931725810922e-01
-4.233331868959645528e-01
-3.912075033584889172e-01
-4.281298033018514637e-01
-4.626564546213953744e-01
-4.213655541774779523e-01
-4.104430231523428230e-01
-4.224583213943608473e-01
-4.595688397894837074e-01
-4.543450016528104984e-01
-4.345384707104615885e-01
-4.916561363034624432e-01
-4.552796952148860377e-01
-4.118565474161058892e-01
-4.483721819650032248e-01
-4.714120030464940547e-01
-4.298594047457178768e-01
-4.552538385162169243e-01
-4.775232501277769104e-01
-4.298052879409849369e-01
-4.317136709687507401e-01
-4.562359117722620816e-01
-4.484324585787097250e-01
-4.836962609866594653e-01
-4.299888844756314943e-01
-4.401461682344908755e-01
-4.325925226974113302e-01
-4.467980905302897376e-01
-4.647521518049816391e-01
-4.148753933622782997e-01
-4.412303613789405610e-01
-4.760002064739911054e-01
-4.885528573010246567e-01
-4.426871246268836435e-01
-4.576574439206885780e-01
-4.232710597667689867e-01
-4.732162980086004889e-01
-4.280558159255038464e-01
-4.633642709046447150e-01
-4.595390348062540764e-01
-4.275670931635929817e-01
-4.447571451056461789e-01
-4.495711277822251328e-01
-4.633977482334840636e-01
-4.509775402809260703e-01
-4.373044761978144290e-01
-4.136143255747867231e-01
-4.310860632963766093e-01
-4.547075765024091165e-01
-4.436926119334970720e-01
-4.492943222260119551e-01
-4.154964930235292009e-01
-4.037371835972051737e-01
-4.432400242109879596e-01
-4.335578048014945840e-01
-4.243323484416209879e-01
-4.180676325313313901e-01
-4.092040291112633565e-01
-4.254787536502228074e-01
-4.649099752170841593e-01
-4.033424503365362068e-01
-4.811400825691931060e-01
-4.393392932087207270e-01
-4.034406043731967872e-01
-4.514300428044404345e-01
-4.441709537729286450e-01
-3.931625420889480749e-01
-4.138640540515233779e-01
-4.230250415755455462e-01
-4.551276005371758804e-01
-4.144205081105767352e-01
-4.293846668182818016e-01
-4.389339492164407996e-01
-4.370371413012773543e-01
-4.128845958208188227e-01
-4.572860449245879089e-01
-5.054192156515762147e-01
-4.232374404302270410e-01
-4.220703827136833008e-01
-4.259345182928515050e-01
-4.069726649643310989e-01
-4.661926266887282955e-01
-4.516574309729035064e-01
-4.239234010026076138e-01
-3.969427699934958698e-01
-4.391227126041700735e-01
-4.734258267179288771e-01
-4.582814850566853115e-01
-4.439087343662350693e-01
-4.556289006725715018e-01
-4.211438675956312161e-01
-3.836597680139433586e-01
-4.194202464151322030e-01
-3.675430453709909728e-01
-4.283759777079086395e-01
-4.364426110769797917e-01
-4.624426880450633881e-01
-4.230094790707611407e-01
-4.258169094354649076e-01
-4.586959681987158866e-01
-4.584941134067265778e-01
-4.144357690811055206e-01
-4.246271526977898891e-01
-4.166943837386961058e-01
-4.158782103594805823e-01
-4.745872069276730332e-01
-4.362471042549503908e-01
-4.956256388544706959e-01
-4.747254863560074201e-01
-4.383192258003570374e-01
-4.556787906050543957e-01
-3.886864951454740424e-01
-3.817049516684666854e-01
-3.973502290251066937e-01
-4.537132601423501943e-01
-4.412259430374029234e-01
-4.360437397523871939e-01
-4.291935367303869597e-01
-4.594783282783220235e-01
-4.051137422331432814e-01
-4.436005990811935917e-01
-4.035106831049359855e-01
-4.365614831229502335e-01
-4.346294280911203733e-01
-4.427370157552104613e-01
-3.690509575243325902e-01
-4.279500824928530456e-01
-4.082548979219510210e-01
-3.773995807904596544e-01
-4.643008450886598748e-01
-4.082459081325370831e-01
-4.263836382306336326e-01
-4.438125903506107695e-01
-4.157272057022156631e-01
-4.106717652594633061e-01
-4.287346313333910142e-01
-4.100484325613465986e-01
-4.461254357036148477e-01
-4.175042675932664760e-01
-3.866727641573122209e-01
-3.798110400514618235e-01
-4.144337655927265995e-01
-4.053281659419240568e-01
-4.292220365751983624e-01
-4.085555818768478176e-01
-4.133909517918822885e-01
-4.345672555460607378e-01
-4.398517626850790285e-01
-3.930059903744629324e-01
-3.780301671570768796e-01
-4.184492222278937690e-01
-3.859620380720057975e-01
-3.848861973839776685e-01
-3.788385597361294543e-01
-4.078809739286600733e-01
-4.301832322127404629e-01
-4.407723462598033271e-01
-4.530795027127870189e-01
-4.061497567191601488e-01
-4.436912676825296442e-01
-4.420339673065349917e-01
-4.421403343457037116e-01
-4.231408300143165158e-01
-4.691758087126713939e-01
-4.204449737331222292e-01
-3.654293089647758785e-01
-4.578550175964726243e-01
-3.837964811922687791e-01
-4.315901559805143117e-01
-4.328019812736380589e-01
-4.187844464843580305e-01
-4.357004999679314206e-01
-4.453226149099154263e-01
-3.935195712726341499e-01
-4.222699835690277292e-01
-4.210419752441317831e-01
-4.089743143661276337e-01
-4.073477246723242184e-01
-4.123618329363530344e-01
-4.176825927816780748e-01
-4.172762971758325334e-01
-4.333018583170570870e-01
-4.899818125130619983e-01
-4.228092758694552700e-01
-4.030265926969570089e-01
-4.318670667003063901e-01
-4.268693446616684262e-01
-4.671787541523640952e-01
-4.531054676452062058e-01
-4.332032218147314206e-01
-4.103294514227878720e-01
-4.397217047148681002e-01
-3.811044925537822037e-01
-4.324996346861768037e-01
-3.776112383585676913e-01
-4.140702941765885270e-01
-4.111214117731562534e-01
-4.219434573006197731e-01
-3.865242852315595168e-01
-4.260105676507564554e-01
-4.081399522403543756e-01
-4.071955804815088342e-01
-4.076550478558069734e-01
-4.257290696495485416e-01
-4.314306464062874213e-01
-4.069245357514266193e-01
-4.358796391234903700e-01
-4.334400670248697018e-01
-4.185672840029541208e-01
-4.378744931916184746e-01
-4.264646872917936538e-01
-4.113685511479969192e-01
-3.944646100165332125e-01
-3.879194754629623487e-01
-4.317919559850049716e-01
-4.427263304350595452e-01
-4.445404035877059123e-01
-4.103667895236243757e-01
-3.963246663507586920e-01
-4.200532625073159498e-01
-4.273080539068376260e-01
-3.517686569664509322e-01
-3.890029799139577693e-01
-4.362430975605004480e-01
-3.984802087219171951e-01
-4.262514760761518806e-01
-3.579783526142025774e-01
-3.825141951002433149e-01
-4.648829943071446924e-01
-4.405736940330257090e-01
-4.136935301492191130e-01
-3.638467460974504353e-01
-4.104561412203410753e-01
-4.316876277211675328e-01
-4.447594641011700101e-01
-3.813280468127475675e-01
-4.481469806763324071e-01
-3.905935695148580744e-01
-4.001423050686628846e-01
-4.092166208885025802e-01
-4.256107849286003830e-01
-3.777547051558348690e-01
-3.982617534716649255e-01
-3.985995004364816796e-01
-4.281831371058725244e-01
-4.189393090307085843e-01
-3.632076405093260796e-01
-3.980470303269530441e-01
-3.915001590441830603e-01
-4.078607262688619950e-01
-4.443617932399299697e-01
-3.934071060138419340e-01
-4.039311409028795152e-01
-4.270058015553072628e-01
-3.971742517277777607e-01
-3.927106998339419119e-01
-4.118161421694196411e-01
-4.451639328620110025e-01
-3.868684791806045187e-01
-4.079088018525893200e-01
-4.175562779506870048e-01
-3.659312287913044637e-01
-3.652383730937915352e-01
-4.183558879338701852e-01
-4.085700752698426252e-01
-4.358968581918116203e-01
-3.609561235971419646e-01
-3.875110001851436170e-01
-4.008825071370647475e-01
-4.103595173845253630e-01
-3.315961683529738413e-01
-4.152285533770636583e-01
-4.272822962100419897e-01
-4.011050759826072509e-01
-4.325145576401473457e-01
-3.980202981310959620e-01
-3.911370400267852321e-01
-4.213982875196904954e-01
-4.183374943760832521e-01
-3.870774089918375682e-01
-4.168138929994651964e-01
-4.362057285194254619e-01
-4.141975815801796079e-01
-3.624802141032931746e-01
-3.948940614896045420e-01
-3.531355276350697237e-01
-3.642774964402937243e-01
-3.834149632459777912e-01
-4.030129498998082926e-01
-4.439814297088865991e-01
-3.848620769582423162e-01
-3.910847597610173088e-01
-4.157130545489105544e-01
-3.779126969898641830e-01
-4.232438843970883213e-01
-3.499172429152164199e-01
-4.549087559865371833e-01
-4.334794937632641121e-01
-3.720154073187856292e-01
-4.127288981474647733e-01
-4.030266282875987760e-01
-4.084881877720776266e-01
-3.480962175984999019e-01
-4.112166689968005939e-01
-3.971521348071112567e-01
-4.255032992850241169e-01
-4.094842793130206160e-01
-4.023878667511200380e-01
-3.527271208991050733e-01
-4.211760614506849243e-01
-4.330499605558965071e-01
-4.209386276020432027e-01
-4.163040249840466722e-01
-3.958438607782044372e-01
-3.684777538200195157e-01
-3.962326527061154624e-01
-3.685043729345537922e-01
-3.113538791015280638e-01
-3.823771040674150412e-01
-3.603243226162121116e-01
-3.748525072507002398e-01
-3.731705390928117816e-01
-4.068369369000781055e-01
-4.870079617060329435e-01
-3.624841991169265865e-01
-4.200399417358431364e-01
-4.182247779595147374e-01
-3.904767096123100689e-01
-4.313063967176932745e-01
-3.734363905360201241e-01
-3.894713384284514968e-01
-3.421507768449340570e-01
-3.679994587557294805e-01
-3.710652688920463294e-01
-3.971367144416891315e-01
-3.977870638448667839e-01
-3.551964878368960021e-01
-4.360151505130335781e-01
-3.926380338276311277e-01
-3.946875838505880529e-01
-3.751416330470314642e-01
-3.953270369935790729e-01
-3.608116121731746451e-01
-3.926418406617205314e-01
-3.416061846544744540e-01
-3.607425322451037752e-01
-3.763300182215370548e-01
-3.915933051377195051e-01
-4.144094096072855615e-01
-4.036972570634709268e-01
-3.650063641382494395e-01
-4.118779790597819068e-01
-3.756975328934243907e-01
-4.011934647009909871e-01
-3.651576412627102752e-01
-3.957039547372081523e-01
-3.878424946906254278e-01
-3.650045558842381355e-01
-4.434649913984609060e-01
-3.759091914956261826e-01
-3.941949588101567592e-01
-3.968949873016140995e-01
-3.805446218803417713e-01
-3.763337089484170006e-01
-4.127358923828274295e-01
-4.308968998790487226e-01
-4.035950620561621904e-01
-3.587419604501251857e-01
-4.202152368939687244e-01
-4.467905071430469111e-01
-4.270175571590553165e-01
-3.911687083091673345e-01
-4.262156063686705632e-01
-3.885895774901353406e-01
-3.772659954758821876e-01
-3.936825296547772912e-01
-3.517956031293454910e-01
-3.764590678582575012e-01
-3.708860349876028639e-01
-4.155303690951395734e-01
-4.273644368571114516e-01
-3.954221939838226674e-01
-3.805538266973238493e-01
-3.716708318322282101e-01
-3.955423300495286565e-01
-3.976413165841061192e-01
-3.423640110007141191e-01
-3.458470160278791505e-01
-4.308442527445452419e-01
-3.466800973848805367e-01
-3.575379446307597187e-01
-3.865583082171988316e-01
-3.968699583145112175e-01
-3.554402250572131217e-01
-3.459812113188920901e-01
-4.003478968456677944e-01
-3.898292854638542582e-01
-3.822494826410849922e-01
-3.979418784071366288e-01
-4.280145189104290204e-01
-3.808238198764043458e-01
-4.084231916855333711e-01
-3.621565432400942752e-01
-3.981524263840542921e-01
-4.350639399579461775e-01
-4.248537215563681912e-01
-3.913629306898750992e-01
-3.815859239383100898e-01
-3.539802502262339168e-01
-4.308967344002949118e-01
-3.402242693577057775e-01
-4.021618432178187819e-01
-3.852160875350548186e-01
-3.753096571361787537e-01
-3.949350154534277402e-01
-3.887189774122584152e-01
-4.089162902157820745e-01
-3.642471195088627933e-01
-3.884134506055583747e-01
-3.725001298585375320e-01
-3.894893216385059143e-01
-4.260654451325645575e-01
-3.815501837123674300e-01
-3.881059198298392743e-01
-4.005884638924888108e-01
-3.875762560565146342e-01
-3.779032842080810028e-01
-4.141416173026624681e-01
-4.115778775651178778e-01
-4.095695804358177594e-01
-3.724681435342688252e-01
-4.134470718622356156e-01
-4.042717060241495242e-01
-3.985488534849934705e-01
-3.520576596150419846e-01
-3.771558229471546619e-01
-3.844807781655602552e-01
-3.545561561537266537e-01
-4.110832734039089886e-01
-4.010131199805436752e-01
-4.008049693766496668e-01
-4.051016781962258340e-01
-4.316520668043012932e-01
-4.029207448597716401e-01
-3.992124444328659649e-01
-3.215426507041024839e-01
-4.065883367716739971e-01
-4.044615819400843582e-01
-3.921145870171732772e-01
-3.389326123259822632e-01
-4.236905045641734535e-01
-3.809593964966345725e-01
-4.042986227458637560e-01
-3.332426298204981818e-01
-4.148479324794722145e-01
-3.218668078707303537e-01
-3.944357549231498061e-01
-3.912727940523664238e-01
-4.006347935820702144e-01
-4.635124609482333402e-01
-4.094796003167751053e-01
-4.205584216798106123e-01
-3.784791412464892923e-01
-3.459946510991160906e-01
-4.256472817625894245e-01
-3.448383162312895767e-01
-3.809593583650059956e-01
-3.772781313987648710e-01
-3.768918918923033767e-01
-4.154475988621669780e-01
-3.775276881872371981e-01
-3.934046622394619108e-01
-4.128964815082582507e-01
-4.468715908648940305e-01
-3.587801105398250034e-01
-4.172935571458819548e-01
-3.262462319522708709e-01
-3.485080784291857969e-01
-3.553727015603159178e-01
-3.827008822654019982e-01
-3.980403026969094316e-01
-4.049182748074489080e-01
-3.906712631659182144e-01
-3.840014212696378215e-01
-3.613690452052727431e-01
-3.855025520136091677e-01
-3.797294310111336002e-01
-3.923694471756941082e-01
-4.363336512277077861e-01
-3.688654604151783700e-01
-3.763617372886342016e-01
-3.804059900515020520e-01
-3.761579859157698214e-01
-4.300130019284403859e-01
-3.828197472416163816e-01
-3.781449181608052545e-01
-3.834276203759783841e-01
-3.858806247957769497e-01
-3.773953029544512283e-01
-3.804551203663964487e-01
-3.862652356903198969e-01
-3.464613610362587970e-01
-3.882441688260518942e-01
-4.129232444801472224e-01
-4.096727947604928421e-01
-3.884186322548214831e-01
-3.926414464888310918e-01
-3.577211116700797500e-01
-3.595665534388344797e-01
-3.862601675297587245e-01
-3.748573220894743652e-01
-3.472526403394554095e-01
-3.772833905475280747e-01
-3.653451170562416750e-01
-3.695226866613878225e-01
-3.796328735261688681e-01
-4.299505123043024235e-01
-4.313194969488568509e-01
-3.496967837823244940e-01
-3.448834231499697256e-01
-3.569587382320281721e-01
-3.607666242753773678e-01
-3.756773612076105828e-01
-3.548658243734135742e-01
-3.738145079993666631e-01
-3.330072152570062172e-01
-3.951780520996986401e-01
-3.586459633681987058e-01
-3.914399132542666915e-01
-3.956076328312262969e-01
-3.705349898725934232e-01
-3.455689408863941159e-01
-3.551046975944974760e-01
-3.955939402246937964e-01
-3.913604577200771595e-01
-3.456798457013625647e-01
-3.643655314236783349e-01
-3.543080572471095091e-01
-3.728561059461902860e-01
-3.563270622823189182e-01
-3.745249446136965643e-01
-4.092356970112037695e-01
-3.868307885055158879e-01
-3.711693677623648102e-01
-3.634916975319227306e-01
-3.413653880250057671e-01
-4.094308554196280370e-01
-3.968640330937759364e-01
-3.782261483869809870e-01
-3.684012180201371445e-01
-4.241466063559185540e-01
-3.660639437240139071e-01
-3.787020580432879924e-01
-3.542422120986747358e-01
-3.862313790745263153e-01
-3.278354082110693235e-01
-3.794357888444500060e-01
-3.738126241312108577e-01
-4.167625504900453470e-01
-3.602109600592158234e-01
-3.941967010348131906e-01
-3.877479314976684521e-01
-3.311764348733589047e-01
-3.964986044417020961e-01
-3.640838856907497312e-01
-3.992112692742894042e-01
-3.615467818096771424e-01
-3.236066677054689200e-01
-3.804240397749839575e-01
-3.679953056682024881e-01
-3.689613701011519864e-01
-3.978707913259233453e-01
-3.620627695906911137e-01
-3.762924595471356382e-01
-3.800803101817089025e-01
-4.006027142307019284e-01
-3.620175464979856761e-01
-3.191125343747349685e-01
-3.860431616097413365e-01
-3.492403469312260200e-01
-3.888091148221420879e-01
-3.811648478011067098e-01
-3.735665355524621645e-01
-3.773448969087010996e-01
-3.732700404315448806e-01
-3.750444103334855672e-01
-3.429773259009831210e-01
-4.075279644811189428e-01
-4.221465626812477279e-01
-4.008688952563787544e-01
-3.955684491255544444e-01
-2.958583189578806172e-01
-3.630640318139252143e-01
-3.493579919607402440e-01
-4.006150914583295197e-01
-3.420244772440891867e-01
-3.627833567747462684e-01
-3.647023547374453889e-01
-4.012243707905432943e-01
-3.503143918330339224e-01
-4.166740614127796838e-01
-3.488443790218015428e-01
-3.635733700638688615e-01
-3.740162130993216483e-01
-3.298363454562038832e-01
-3.465567557014723743e-01
-3.381382024336752057e-01
-3.812236784246105237e-01
-3.581332670426823350e-01
-3.154839069377029515e-01
-2.699929441481623837e-01
-3.348819742369044117e-01
-3.922308048865868479e-01
-3.451934590682448900e-01
-4.331542978084405027e-01
-3.876336606318247502e-01
-3.896406858449156241e-01
-3.477316183968996999e-01
-4.131853350471144659e-01
-3.596669000150122808e-01
-3.644880922159721703e-01
-3.511245939594495602e-01
-3.726422453456472161e-01
-3.154555638733110845e-01
-3.602648424276388428e-01
-3.119026285330346870e-01
-3.793994279059527686e-01
-3.855591994415012436e-01
-3.786800203851530267e-01
-3.496304084263171519e-01
-3.549013410046241157e-01
-3.859447348064351524e-01
-3.831387683300019331e-01
-3.428264867728858523e-01
-3.518520116032077261e-01
-3.713544532841583368e-01
-3.513548779679551703e-01
-3.411729925897407090e-01
-3.828276725323210838e-01
-3.731247057718207749e-01
-3.543783348359090257e-01
-3.622727816298684234e-01
-3.751621962329962923e-01
-3.611177117743727405e-01
-3.525396100126574894e-01
-3.559511366869824167e-01
-3.652461313087133066e-01
-3.426870470844652350e-01
-3.762326572872987107e-01
-3.365136890494637156e-01
-3.754305199088069922e-01
-3.720610898269214317e-01
-3.847817393232857430e-01
-3.989038151501160812e-01
-2.995162123529943599e-01
-3.377566846705460368e-01
-3.822580505509201587e-01
-3.135920044110512284e-01
-3.175008892673588656e-01
-4.000380027528536719e-01
-3.572582362169677284e-01
-3.812544717207807521e-01
-4.007921647896254824e-01
-3.332136288732622242e-01
-3.431077411721739634e-01
-3.993485256218918256e-01
-3.510555765881941959e-01
-3.686257333712439910e-01
-3.426845963391764172e-01
-3.452896557951399270e-01
-3.535350917008411309e-01
-3.827190566221093659e-01
-3.575255677285380518e-01
-3.594081130057764639e-01
-4.061338690019806186e-01
-3.872325649965061567e-01
-3.353980313853756612e-01
-3.505574598606477910e-01
-3.778868476955802858e-01
-3.658161426155319695e-01
-3.863847953810071179e-01
-3.530208807254505143e-01
-3.554987316077173887e-01
-3.447950068023047376e-01
-4.216104594032479280e-01
-3.454730801813344354e-01
-4.059491635659928099e-01
-3.745785332472602036e-01
-3.308686320524823476e-01
-3.579873141782461410e-01
-3.311053206267164928e-01
-3.750749415672873788e-01
-3.712321713782573140e-01
-3.542471542909456095e-01
-3.251163153328661681e-01
-3.094339647185979092e-01
-3.697408722322266250e-01
-3.880319690537906152e-01
-3.297111921134113222e-01
-3.819065801500559076e-01
-3.711690677933657256e-01
-3.554285711555265626e-01
-3.893939054617855944e-01
-3.637149241634171637e-01
-3.885129894801641059e-01
-3.985693670047156245e-01
-3.522072617283042995e-01
-3.768441937514195872e-01
-3.585445053106289803e-01
-3.769604168530065746e-01
-3.509242019431857984e-01
-3.747118817284422754e-01
-3.358109828474335479e-01
-3.878284609584634057e-01
-3.999915515714110859e-01
-3.833455113515298884e-01
-3.712998648033366544e-01
-3.586392927588571977e-01
-3.564848215848103741e-01
-3.674402299098833979e-01
-3.705315551569529631e-01
-4.131275620532406379e-01
-4.029216443154510219e-01
-3.673922922403207170e-01
-3.087740852200940855e-01
-3.721158799644108117e-01
-3.673245220547165513e-01
-3.494004086421194089e-01
-2.931423988658307112e-01
-3.470647431026562257e-01
-3.467805930124766012e-01
-3.332043557181507132e-01
-3.675906815705557995e-01
-3.405363463707806182e-01
-3.238279379547497894e-01
-3.708008530496458288e-01
-3.424101065199164906e-01
-4.058631526292618696e-01
-3.499854351839098432e-01
-3.740996033663272491e-01
-3.497035690358000215e-01
-3.433704693827526744e-01
-3.199415605856948952e-01
-3.473585385523147440e-01
-3.962632446489688931e-01
-3.431714684069539500e-01
-3.616075214070542665e-01
-3.628214842940519769e-01
-3.533011610391299517e-01
-3.786766078170638039e-01
-3.665657088688069054e-01
-3.642464421823511933e-01
-2.707588066989208841e-01
-4.052658277851821644e-01
-3.323131577651866619e-01
-3.479122154703437886e-01
-3.367543313643348579e-01
-3.933378535935956322e-01
-3.085315043434072591e-01
-3.554653255639575460e-01
-3.375240954949692007e-01
-3.914492704238137222e-01
-3.325838711015424165e-01
-3.094370857650913798e-01
-3.668049922345028024e-01
-3.237792974655451794e-01
-3.065288079869293303e-01
-3.370469679907900917e-01
-3.764129389251262836e-01
-3.525218956187954333e-01
-4.019463936658347891e-01
-3.443534832225417786e-01
-3.684909563776943564e-01
-3.342399054639458300e-01
-3.314291135341704275e-01
-3.226377784445933483e-01
-3.305812240002179991e-01
-3.293696318566071701e-01
-3.499606455771070435e-01
-3.423038470947400436e-01
-3.697661045066416019e-01
-3.873438650459043453e-01
-3.645454994890721667e-01
-3.685605018757868168e-01
-3.604039832180482850e-01
-3.127953973163118961e-01
-2.841539933703727261e-01
-3.226813482262323451e-01
-3.827820319495585655e-01
-4.109141924876031915e-01
-3.865429390263180331e-01
-3.033397735804957973e-01
-4.075526243507150981e-01
-3.384763868038402346e-01
-3.708567713820508649e-01
-3.458695879816643948e-01
-3.645527793689876672e-01
-3.663505831798016255e-01
-4.009889379535118703e-01
-3.120842541397927383e-01
-3.554372125992119602e-01
-3.707518679220067614e-01
-3.341389871291267633e-01
-3.111965178319082148e-01
-3.532454677920431885e-01
-3.823229376941003621e-01
-3.190858286458623794e-01
-3.418720899678645009e-01
-3.679741895086773851e-01
-2.945710534171221973e-01
-3.538755725417550013e-01
-3.902437506176043014e-01
-3.531542277937959051e-01
-3.227249935768593536e-01
-3.201319918337205972e-01
-3.620534298917730820e-01
-3.612226114093858298e-01
-3.433910913288334421e-01
-3.211023778489626168e-01
-3.546202474796311122e-01
-3.259654396052806824e-01
-3.510664684652010648e-01
-3.082707510841847798e-01
-3.426998603971940782e-01
-3.706600127640668485e-01
-3.939150546073424408e-01
-3.444242172539548341e-01
-3.230010979555930084e-01
-3.534184613589611557e-01
-3.127950033378928962e-01
-3.476111302125546865e-01
-3.384192639764757593e-01
-2.984976010777524169e-01
-3.357070668172194017e-01
-3.423973645643765273e-01
-3.059558653606675449e-01
-3.090024733026562331e-01
-3.371858900302550088e-01
-3.440251220097736429e-01
-3.668186588631242029e-01
-3.732267433790157907e-01
-3.701839318229820375e-01
-3.630819185672535254e-01
-3.855675105697106697e-01
-3.675729705608014042e-01
-3.896205349891016523e-01
-3.303595508940737613e-01
-3.921749178338249653e-01
-3.417746935719862544e-01
-3.821148073850269555e-01
-3.848777133307729748e-01
-3.300869197037465397e-01
-3.000789618390861113e-01
-3.044375384145285857e-01
-3.197742104776341021e-01
-3.973558343948425664e-01
-3.469902382393855733e-01
-2.842666437139834690e-01
-3.589014627019009862e-01
-3.561103537516175366e-01
-3.862691143462723686e-01
-3.477763226456543899e-01
-3.387163223935684697e-01
-3.560760133803346772e-01
-3.808315428751273823e-01
-3.356023761925973625e-01
-3.432159590784617520e-01
-3.306421165610760049e-01
-3.066964231508538807e-01
-2.972404284532917385e-01
-3.404957905180312494e-01
-3.809382139208415397e-01
-3.648591660500231648e-01
-3.568253134375690139e-01
-3.554182909194295581e-01
-3.543754173802007301e-01
-3.521177668979187381e-01
-3.272442701357237138e-01
-3.264743889373087349e-01
-3.587174647516890302e-01
-3.847065640999653424e-01
-3.463444151560176043e-01
-3.640902797038632066e-01
-3.345557826122793621e-01
-3.404157547878965961e-01
-2.683192559194060856e-01
-3.377426294321759781e-01
-3.797106516004553067e-01
-3.272824133789565826e-01
-3.086890825841819286e-01
-4.073170326748127845e-01
-3.377067694262912978e-01
-3.183342256416280547e-01
-3.464263855590627439e-01
-2.968221115536712196e-01
-3.075346404833232405e-01
-3.472148052231230908e-01
-3.255589758891684338e-01
-3.291597173306108348e-01
-3.242150822053893600e-01
-3.568963894866159503e-01
-3.121123634192743412e-01
-3.305384202654106374e-01
-3.148323266033572487e-01
-3.533813196656375721e-01
-3.612587390922518127e-01
-3.579210812721788648e-01
-3.486443826211166885e-01
-3.425025698418888154e-01
-4.345888779780784916e-01
-3.504740096166013563e-01
-3.178229844407887694e-01
-3.514596209904631285e-01
-3.534164795330808628e-01
-3.094971302658550139e-01
-3.194573700537512440e-01
-3.276937122787402790e-01
-3.479720676327462403e-01
-3.280320925572318691e-01
-3.539528700244000126e-01
-3.260570047384832582e-01
-3.981328660748929549e-01
-3.413984330751202445e-01
-3.242656224155394118e-01
-3.382688728665009248e-01
-3.379854141432238612e-01
-3.122671385941706013e-01
-3.568299432754400424e-01
-3.597833115836172047e-01
-3.648168843385128923e-01
-3.478745873386138721e-01
-2.729467338006766886e-01
-3.341258083763913311e-01
-3.242311968402584732e-01
-3.423539219208131534e-01
-3.144779882883159683e-01
-3.358967554888166451e-01
-3.103617085863329961e-01
-3.274658302911426788e-01
-3.335982842105598145e-01
-3.481014410391969349e-01
-3.273765587993275883e-01
-3.768573889105488739e-01
-3.566110015263290745e-01
-3.377344730007529883e-01
-3.498987585144024970e-01
-3.945488948413558017e-01
-3.524635409187734658e-01
-3.501564987971981791e-01
-3.749503101297013141e-01
-3.417260496459820773e-01
-3.269594548723078753e-01
-3.236549177014853007e-01
-3.856255762732326842e-01
-3.402985029172679310e-01
-3.316164104893554732e-01
-3.351202211635132544e-01
-3.941135319043332919e-01
-2.959249374579424607e-01
-2.956893045029780898e-01
-3.324599130802203262e-01
-3.819637046776336309e-01
-3.477848584780441343e-01
-3.405334257571360213e-01
-3.938683442215321073e-01
-3.628604134333917042e-01
-3.259363898276040894e-01
-3.018733745081009778e-01
-2.924687418432276864e-01
-2.862157174478683896e-01
-3.671575164956696891e-01
-3.430697634414489050e-01
-3.380127330250944362e-01
-3.305374672585951190e-01
-3.720566951130522826e-01
-3.752990029390347315e-01
-3.407585304088978084e-01
-3.168838812325996401e-01
-3.357603405178834488e-01
-3.004255467474293284e-01
-3.127079570769908945e-01
-3.284743059006330346e-01
-3.097809805995044297e-01
-3.201237992552360967e-01
-2.972381957856390367e-01
-3.382709121864763135e-01
-3.262202316426768278e-01
-3.261204144998197108e-01
-3.294130463231350614e-01
-3.924429005572090401e-01
-3.412925328441931971e-01
-3.131918515957721194e-01
-2.806345107314790477e-01
-3.347678896904779933e-01
-3.923650119748403609e-01
-3.561232295131060988e-01
-3.413835374260775768e-01
-3.024193320587105771e-01
-3.145968032629782307e-01
-3.134785270424683690e-01
-3.417126977811431598e-01
-3.408491159247189484e-01
-3.681704210249093778e-01
-3.197395238711847054e-01
-3.324470680865968530e-01
-3.501358921036934468e-01
-2.970998787160192278e-01
-3.323452853166429244e-01
-3.574193015993207267e-01
-3.356818352295689589e-01
-3.080503523313051772e-01
-3.737485264257521811e-01
-3.177899805640388986e-01
-3.273568333269136765e-01
-2.945870212355725659e-01
-2.718814931299962656e-01
-3.447009230619595410e-01
-3.231024025199282779e-01
-3.008509444763711738e-01
-3.375206086193519583e-01
-3.161867835522304548e-01
-3.659647265486168921e-01
-3.461141749149002633e-01
-3.364895826921243671e-01
-3.350294319768092333e-01
-3.287246199591459805e-01
-3.287844302512849537e-01
-2.842317936268037859e-01
-3.076034558826077903e-01
-3.033849713295290740e-01
-2.851179761631031928e-01
-3.076059982906264589e-01
-4.085165000667871915e-01
-3.040433637573343173e-01
-3.505160333819334340e-01
-3.538334275607142865e-01
-2.767192508091467218e-01
-3.122677377893073314e-01
-3.296817317368770928e-01
-3.275433912839241235e-01
-2.879269331428396250e-01
-2.999624814581851595e-01
-3.176993801300429521e-01
-3.536393656652269679e-01
-2.969427249233056454e-01
-3.297349514191298403e-01
-3.247269109962995226e-01
-3.453554064041134963e-01
-3.176040185841801922e-01
-3.335807528451366633e-01
-3.145033689758175988e-01
-3.870720454849416736e-01
-3.352894198533493686e-01
-3.527689537403651543e-01
-3.313351884232655364e-01
-3.030866946166174691e-01
-3.354359047453319698e-01
-3.303356104402779825e-01
-2.981521142927638368e-01
-3.520903286447314984e-01
-2.948811504791909455e-01
-2.598449383382831490e-01
-3.017418107300166574e-01
-3.509367083433315715e-01
-3.607950746946242959e-01
-3.042574402665871314e-01
-3.218131479889164703e-01
-3.087906538751894470e-01
-2.923625714467522618e-01
-3.711544540645276835e-01
-3.114347410583634401e-01
-2.974652377764218092e-01
-3.070874853208339639e-01
-3.286139867851368690e-01
-3.296833729331404284e-01
-2.946781788332527019e-01
-2.825868811055213259e-01
-3.544526654236954122e-01
-3.278510305106336342e-01
-3.251595093731136643e-01
-3.416378975669231433e-01
-3.436911808862890272e-01
-3.201107056608001322e-01
-3.100588412450454023e-01
-3.346058608077726038e-01
-3.246645077416744352e-01
-3.208803397685828784e-01
-3.947829991872852107e-01
-3.337673637730653731e-01
-3.137246353114166997e-01
-3.442185894458224538e-01
-2.819080983840653865e-01
-3.363124684306148526e-01
-3.398158917474838892e-01
-3.618264080240428116e-01
-3.751429876212138970e-01
-3.469390558844673289e-01
-3.042506874159230379e-01
-3.059036406945668252e-01
-3.681884793580243453e-01
-3.363458388035333035e-01
-3.993687024494186333e-01
-3.278067624780446887e-01
-3.342633302439946830e-01
-2.888087278482289744e-01
-2.706137238139982859e-01
-3.089734687259333978e-01
-3.311187478749574309e-01
-3.055465180023438920e-01
-2.806561305618864854e-01
-3.458766564602814286e-01
-3.340217841192442694e-01
-3.230623296034133562e-01
-3.216685886959452234e-01
-3.446685180317421437e-01
-3.570577901560105794e-01
-3.454299620454773789e-01
-2.951521658405118487e-01
-3.500527485063442690e-01
-2.815845669291878739e-01
-2.867564732155329921e-01
-3.548590105453275356e-01
-3.172485114609733259e-01
-3.482722678742529721e-01
-2.653160775203099453e-01
-3.975778308301320951e-01
-2.953086893220218112e-01
-3.697604915470255604e-01
-3.401352545350855294e-01
-3.198031340598756489e-01
-3.492095810830667668e-01
-2.967685965154674976e-01
-3.324545579515754690e-01
-3.068339573190785874e-01
-2.776608161240445294e-01
-3.017646950828155039e-01
-3.380783061979600324e-01
-3.054669780415801283e-01
-3.185921671511276476e-01
-2.865430754754769160e-01
-3.344077789946524604e-01
-2.963280353911330600e-01
-3.198458095147023728e-01
-2.872008211107809350e-01
-2.803260801438144378e-01
-3.188049023439424312e-01
-3.063210790496266878e-01
-3.546647212316250686e-01
-3.005905916598144434e-01
-3.690773183340395058e-01
-2.857058377480010680e-01
-3.179900914779049681e-01
-3.278610392198302304e-01
-3.696045155197206222e-01
-2.976444460923388657e-01
-3.113424855438847172e-01
-3.223565126456586771e-01
-2.963432979989489846e-01
-3.508786803106591634e-01
-3.452866558062486213e-01
-3.632594130352950756e-01
-2.973847407629707784e-01
-3.177648208352484294e-01
-3.280293839407323331e-01
-2.747739715708281683e-01
-3.046681386099417410e-01
-3.713869494828284656e-01
-2.858746089236536836e-01
-3.094850596370128937e-01
-3.321517428054935883e-01
-3.260622850190781907e-01
-3.038002518614640324e-01
-2.837353988551289952e-01
-3.667166288255573336e-01
-3.038253639959488384e-01
-3.063036292998512211e-01
-3.457073716660924445e-01
-2.595247919237190781e-01
-2.753803495547051394e-01
-3.257203477135372505e-01
-2.808787130639085472e-01
-2.894950563001439381e-01
-3.243068692733641067e-01
-3.248031086045009008e-01
-2.817226604031644044e-01
-3.147849051430771095e-01
-2.927874838388917489e-01
-3.232525556269656986e-01
-3.328340364460715128e-01
-3.136502216756480999e-01
-3.243678240065016039e-01
-2.988691384047710842e-01
-3.377677069292110423e-01
-3.496777848957277057e-01
-3.402752305308955338e-01
-3.084813786993320650e-01
-3.129421110033981379e-01
-3.268989077830548595e-01
-3.668435349927076095e-01
-3.063071292628006814e-01
-2.960568618671332031e-01
-2.543420454750053850e-01
-3.497596056581878110e-01
-3.231832552085776578e-01
-3.481236387709713553e-01
-3.156188145459738470e-01
-3.912294741360554662e-01
-2.954720579276650105e-01
-2.946092425351337085e-01
-2.852043189124002787e-01
-3.249393959427206435e-01
-3.237360222992449743e-01
-3.496849571805570878e-01
-3.261085673933277196e-01
-2.931380536888123500e-01
-3.085790026601294977e-01
-3.295866062548055697e-01
-2.717265835285839759e-01
-3.019401150238262277e-01
-3.442997561512107785e-01
-3.084856412220347011e-01
-2.713076945233131587e-01
-2.857556339990534044e-01
-2.860717408160424191e-01
-2.874222168260728294e-01
-3.624008197432616041e-01
-3.251539039535684128e-01
-2.690431037782952117e-01
-3.202183530046822657e-01
-3.033213639546790685e-01
-2.993840849151264694e-01
-3.095531380783946851e-01
-3.194831988281978119e-01
-3.260843578279153943e-01
-2.869511254187568361e-01
-3.068577209004683670e-01
-2.526085708121173501e-01
-3.239514298495290157e-01
-3.159274047283887055e-01
-3.492301087239443880e-01
-2.979299267849090938e-01
-3.045818387163904961e-01
-3.348499827602959833e-01
-3.284335404772477096e-01
-2.867168520900940654e-01
-3.171416574626519935e-01
-3.285611366887375984e-01
-3.214935301136052082e-01
-3.043797528039835498e-01
-2.463177205861397101e-01
-3.013744741939511362e-01
-3.295925438818127495e-01
-2.732471540858923409e-01
-3.211432488877422053e-01
-2.942927289275652503e-01
-3.222060323716962049e-01
-2.729849096376392725e-01
-2.883863926173634296e-01
-2.968874375132110610e-01
-3.162680071791455494e-01
-2.702703917400091083e-01
-3.876566420468435803e-01
-2.877744934554101186e-01
-3.060347713686947801e-01
-3.523347935777693118e-01
-3.216238349916417660e-01
-3.389457275307743989e-01
-2.875701505221824328e-01
-2.769850120886653277e-01
-2.433006184026663410e-01
-3.286619924053556518e-01
-3.108006844865841556e-01
-2.618291217625323686e-01
-2.774298524710647196e-01
-3.065444513170331731e-01
-3.397825245156909646e-01
-2.607735969233709872e-01
-2.942761978562857261e-01
-3.029369045483865652e-01
-2.970931704028497156e-01
-3.128630192665277088e-01
-2.818795557948998165e-01
-3.125760684740918061e-01
-3.244266543510390122e-01
-3.082127180226792440e-01
-2.774085181722802940e-01
-2.499931996653022015e-01
-2.951713970920065711e-01
-2.847015410140379954e-01
-3.025012383901951041e-01
-2.660563125259951534e-01
-3.248071967303282626e-01
-2.816789412509803636e-01
-2.777225915742297380e-01
-3.401319591744364490e-01
-3.233831079824065480e-01
-2.855189806646583062e-01
-2.980801058908019163e-01
-2.879977234937667330e-01
-2.963127345433970716e-01
-3.106430895492746647e-01
-2.780023276826313339e-01
-2.878312547853623671e-01
-2.866051107916305907e-01
-2.884936970098662679e-01
-2.953236821167704584e-01
-2.653212534960106561e-01
-3.604641399901771237e-01
-2.640000903651279485e-01
-3.149340318744965339e-01
-2.884697439650127371e-01
-3.019756981041317179e-01
-3.077282682807453429e-01
-3.259264459313538920e-01
-3.097012467933888402e-01
-3.212122645602685789e-01
-3.211938630376210413e-01
-2.934062837600463491e-01
-2.336135599022259035e-01
-2.751632878383033498e-01
-2.723968272822293035e-01
-3.230656166420722286e-01
-2.706358326896772803e-01
-2.860270911786810810e-01
-3.333264536110746579e-01
-3.076539318885779251e-01
-3.255765756566627589e-01
-2.949764078123432443e-01
-2.784033669286876123e-01
-3.199450201125096371e-01
-2.973741192474609885e-01
-3.249228593488085459e-01
-2.861246719164975416e-01
-2.826294998436682526e-01
-2.987725803743435105e-01
-3.220578899451122523e-01
-3.008912186758013751e-01
-2.865338987068806187e-01
-2.994700850472700737e-01
-3.195212161344435087e-01
-2.715589888957095632e-01
-2.686455643568455010e-01
-3.192410177239341507e-01
-2.883827266762868935e-01
-2.970549368269141399e-01
-2.998253260069184689e-01
-2.551849957669599656e-01
-2.626086437673975094e-01
-3.310494849125464323e-01
-3.175530460696665003e-01
-3.260062785394396423e-01
-2.517344977045306020e-01
-3.006112284174520255e-01
-3.111815561630215665e-01
-2.599151819074390635e-01
-2.769014732721926664e-01
-3.165405211423370502e-01
-3.087008039641863100e-01
-2.596346673505716685e-01
-3.086749399239556713e-01
-3.346712798097880026e-01
-2.394457622966533472e-01
-3.009498357475458574e-01
-2.677604214563190643e-01
-3.205303530651151811e-01
-2.549568416899595791e-01
-2.645834040186365588e-01
-2.800908557818503342e-01
-2.695919747712676728e-01
-3.646705614544991647e-01
-3.167846718337811729e-01
-2.631744476934367305e-01
-2.871351747987614389e-01
-2.575535553565445612e-01
-3.143228783967371154e-01
-3.234340879485391729e-01
-2.855358092574513673e-01
-3.196276468724273401e-01
-2.876465166038020826e-01
-2.912189802310301556e-01
-2.711732392654197521e-01
-2.753697380753957757e-01
-2.651104313156161241e-01
-3.069491765944019068e-01
-3.122172520020888298e-01
-2.967618407949677017e-01
-3.271995267639483118e-01
-2.921319233695214845e-01
-2.891517542524082995e-01
-2.377727254587829742e-01
-3.083530104937085570e-01
-3.306715719926143215e-01
-2.890037210087082475e-01
-3.141001439049422306e-01
-2.517815829709665887e-01
-3.049422539905017326e-01
-2.571621894345961779e-01
-2.914228539694181386e-01
-2.613759166458961558e-01
-2.616822704685626277e-01
-2.963254937934671762e-01
-2.432916188073369623e-01
-2.820528000015292136e-01
-3.053968469153647280e-01
-3.370186568574982666e-01
-2.598248374656930704e-01
-2.718038958244193282e-01
-3.026577320417287997e-01
-2.695551415804331441e-01
-3.133433565268378129e-01
-3.058327091256564656e-01
-2.933962119000774194e-01
-2.439964282866868006e-01
-2.775900590407842095e-01
-2.518115715762187512e-01
-3.084385882266176271e-01
-2.980670344678490458e-01
-2.500314190935705727e-01
-2.772054539769929771e-01
-2.912321089966120047e-01
-2.760413693951832559e-01
-2.899098842083819849e-01
-3.093324797915215640e-01
-3.094927228979151845e-01
-3.232954857897779588e-01
-3.304864227834868329e-01
-3.151615474087978708e-01
-2.699845272394237328e-01
-3.315782352554190182e-01
-3.025798332391146928e-01
-3.085797457237730024e-01
-3.076926501737942687e-01
-3.255038747874262617e-01
-3.023559459896448254e-01
-2.713627588498302434e-01
-2.702526026284874372e-01
-3.274393453228757189e-01
-2.505636409587197466e-01
-3.085669939856314770e-01
-2.973832170203915548e-01
-2.678547871276895642e-01
-3.096294125161987987e-01
-2.977256037335711536e-01
-3.000198322404420970e-01
-3.381142619503195723e-01
-2.194380055364841264e-01
-2.485984449389788131e-01
-2.940635543733037816e-01
-3.209387925198525227e-01
-2.941270146170890665e-01
-3.369959226599506530e-01
-2.848710625073011538e-01
-2.836320122057366944e-01
-2.613971200427000485e-01
-2.959570976189463964e-01
-3.646328351044550997e-01
-2.715502673900611619e-01
-2.963648429462414358e-01
-3.058190616838740161e-01
-2.960323226195434310e-01
-2.442256898977166468e-01
-2.975058844902877531e-01
-2.510281819522904856e-01
-2.593234447501741591e-01
-3.200515767547031376e-01
-2.763764159416770561e-01
-2.798988299244870026e-01
-2.742162054531497306e-01
-2.638453508037182371e-01
-2.538020212219807004e-01
-2.701003945775024007e-01
-2.594395924841907952e-01
-2.373737981891619053e-01
-3.109707370981971142e-01
-2.863783308567470209e-01
-2.426459562084292698e-01
-2.830268411071090728e-01
-2.751903580724003873e-01
-2.494949476791824827e-01
-2.787839769218486419e-01
-2.987716799011777002e-01
-2.209351689935890040e-01
-3.018758880174984838e-01
-2.779813390861463063e-01
-2.547150669021667202e-01
-3.208810205742452792e-01
-2.867847888687900526e-01
-2.669410402260105064e-01
-3.222027613559343973e-01
-2.489018343135627753e-01
-2.829020448622313055e-01
-3.202744077517908350e-01
-2.686265481849516856e-01
-3.195893409157257725e-01
-2.900268131465959520e-01
-2.590419868541304904e-01
-2.898830234564054309e-01
-3.008613966460020883e-01
-2.039860860629316430e-01
-2.659572202205600089e-01
-2.723074098031688095e-01
-2.940807106110153724e-01
-2.664430883219912061e-01
-3.142086829190777753e-01
-2.464702879310805006e-01
-3.053631398865827018e-01
-2.653721466009082985e-01
-2.527084160127666679e-01
-3.113504509840337997e-01
-2.969490465572311999e-01
-3.305400831109036597e-01
-3.234124277238580314e-01
-2.646894941810103430e-01
-3.060421259203605637e-01
-2.269230730503015714e-01
-2.651681124316871974e-01
-2.457367768175332534e-01
-3.271633227100639307e-01
-3.224789889285080702e-01
-3.306643953973715244e-01
-2.909463548009362799e-01
-3.025377364260836144e-01
-2.542793523177353521e-01
-2.714458063265242083e-01
-2.301901787456007431e-01
-2.971108969809880263e-01
-2.558873427960122737e-01
-2.994901952322162053e-01
-2.939600000036933225e-01
-2.546572041029548372e-01
-3.173541699320794329e-01
-3.251112442300306271e-01
-2.949820346857287556e-01
-2.979407972007731553e-01
-2.485054041889744880e-01
-2.649830517902620475e-01
-2.733522086699307074e-01
-2.970112168128914432e-01
-2.496540946739585209e-01
-2.729858780218605840e-01
-3.101272844082970104e-01
-2.578912178491705731e-01
-2.762928316570614773e-01
-2.683409460358101573e-01
-2.700437965602129342e-01
-2.797924130204815785e-01
-2.754514377757543153e-01
-2.775125900324824091e-01
-2.508167730595650680e-01
-2.713387451665092431e-01
-2.980641314096062477e-01
-2.763829809901183210e-01
-2.819653304826413298e-01
-2.696317275919741241e-01
-2.848313974637164958e-01
-2.170879113933433247e-01
-2.101270112421736447e-01
-2.809254753746357469e-01
-2.616516668278279778e-01
-2.433090687134141505e-01
-3.005103944812833050e-01
-2.959309965171844636e-01
-2.668975061029147944e-01
-3.228513161337580040e-01
-2.456528108882295725e-01
-2.457072194033588508e-01
-2.887988982603251764e-01
-2.872887164483590161e-01
-3.225329136988728251e-01
-3.113225761025274485e-01
-2.184424639585320627e-01
-2.924015610123541498e-01
-2.976969388041416087e-01
-2.667381085011429342e-01
-2.849547292134848586e-01
-2.775870973972007771e-01
-2.629383896585428815e-01
-2.742903539658917977e-01
-2.466066861562302148e-01
-2.139792144188701062e-01
-2.659990259660863221e-01
-2.595208587861146388e-01
-3.311597118777510063e-01
-2.759095672610153427e-01
-2.803232067943718930e-01
-2.690811544411760292e-01
-3.217444750166696399e-01
-3.055271886135820791e-01
-3.470438910951280098e-01
-2.645382678372476537e-01
-2.719956769537578145e-01
-3.051994762845531284e-01
-2.537168170813463020e-01
-2.582550723189983577e-01
-2.656078304376259247e-01
-3.381329245063001698e-01
-3.122443195382333947e-01
-2.875310710708287587e-01
-2.584074259612472724e-01
-2.349568493564745120e-01
-3.306657250447065377e-01
-2.997363722926285057e-01
-2.834339982718482864e-01
-2.698843215943548257e-01
-3.116528034051392893e-01
-2.903314026313058571e-01
-3.014958655811990629e-01
-2.502229005360677716e-01
-2.623054664035865957e-01
-3.075656006645137164e-01
-2.540643073078455716e-01
-2.688135101359722667e-01
-3.000052575279775757e-01
-2.901751054423797882e-01
-2.778852238021256582e-01
-2.476217009412167436e-01
-2.925513444077432190e-01
-1.911235737860833839e-01
-2.260735953580240709e-01
-2.000376175447889093e-01
-2.360016450147197908e-01
-3.166658978795769408e-01
-2.314800838173520225e-01
-2.917794303125508804e-01
-2.754824836553950163e-01
-2.919335396039687280e-01
-2.180007565077506648e-01
-2.899326915832689533e-01
-2.783485062935556753e-01
-2.927918279422815351e-01
-2.997324033943003507e-01
-3.101809903878818830e-01
-2.408794607342618355e-01
-2.721650255418476272e-01
-2.717673351784458124e-01
-3.039459923119235407e-01
-2.923463969282042441e-01
-2.206898879861269869e-01
-2.588519430363026008e-01
-3.118560185065771262e-01
-3.047524135017565805e-01
-2.722109119298711799e-01
-2.318677467856765373e-01
-2.947263215689609472e-01
-2.430568088361426127e-01
-2.102805166465714914e-01
-3.179029742554503879e-01
-2.304019886927338445e-01
-2.896356314956407552e-01
-2.848653342326050719e-01
-2.700130987183969600e-01
-2.187913526018812338e-01
-2.881913769755392596e-01
-2.262320554477323387e-01
-2.632371733986311746e-01
-2.619515244015153677e-01
-3.152158027212205726e-01
-2.577653790513430021e-01
-2.598079701267607677e-01
-2.728157917295128687e-01
-2.434981115818473374e-01
-2.452047262689263096e-01
-2.682473216653148973e-01
-2.230950161563649004e-01
-2.450307816142860973e-01
-2.259315515671216912e-01
-2.813324924211157985e-01
-2.904774164292557859e-01
-2.386586778838479805e-01
-2.440188739743431590e-01
-2.675168948846962103e-01
-2.994015906916520642e-01
-2.977669643287235712e-01
-3.333218984167879984e-01
-2.202006038809627975e-01
-2.921484356580234532e-01
-2.100482646906509654e-01
-2.364860519656794002e-01
-2.937183849914415945e-01
-2.578774422663145938e-01
-2.318073389953745900e-01
-2.485452028736233887e-01
-2.627783580022697851e-01
-2.720902690344499941e-01
-2.903072331215537094e-01
-2.586649082273102529e-01
-2.614173715688918320e-01
-2.758078793194483902e-01
-3.014357559267587527e-01
-2.611942049361177798e-01
-2.547845140495033078e-01
-2.616249972696967352e-01
-2.981507449734142057e-01
-2.478028650577668857e-01
-2.655219096757067687e-01
-2.631586866390701052e-01
-1.938200185225750494e-01
-2.606170387063294069e-01
-2.935601481734957940e-01
-2.660226072521220675e-01
-2.717873309117311287e-01
-2.536919382730464245e-01
-2.352698346147787944e-01
-2.716039668645384153e-01
-2.403510197313890873e-01
-3.029023569108190705e-01
-2.789843974030253304e-01
-2.750552978912999547e-01
-2.686572166806390771e-01
-2.395079687965665227e-01
-3.192851542225465522e-01
-2.078442923348568228e-01
-2.259880374765289579e-01
-2.755053774642422515e-01
-2.525485771228686005e-01
-2.670621380381373311e-01
-2.644573734584445002e-01
-2.624201426065537746e-01
-2.838168324448944735e-01
-2.740058015054209206e-01
-2.316856504327272914e-01
-2.475990857096356801e-01
-2.895860761275066420e-01
-2.578828600359518997e-01
-2.389447378557176538e-01
-2.719357318147332392e-01
-2.428918105547526185e-01
-2.391374301477492692e-01
-2.538488338739638972e-01
-2.843641098542043499e-01
-2.628331400301811005e-01
-2.621873871389434618e-01
-2.481918969851639178e-01
-2.630879142022941597e-01
-2.905477301520362210e-01
-2.402704888826399376e-01
-2.559604631736389080e-01
-2.752821691144282101e-01
-2.583097609936520489e-01
-2.417625472826560318e-01
-2.009428639778108594e-01
-2.606881581906280165e-01
-2.848232133464556060e-01
-2.540810882400341142e-01
-2.499405441773630276e-01
-2.615069993074833343e-01
-2.268460866716531243e-01
-2.563645797582363439e-01
-3.000005227662383978e-01
-2.826647418140874057e-01
-2.901321646322314041e-01
-2.554976152567596803e-01
-2.719488137445943421e-01
-3.125280983169405058e-01
-2.898141058875791098e-01
-2.183310531527282439e-01
-3.153899914648584102e-01
-2.442965026089536917e-01
-2.587546351614077311e-01
-2.562523482111700446e-01
-2.729923242562095065e-01
-2.193826983116057838e-01
-3.022378620866737475e-01
-2.681771315219025897e-01
-2.842847319331167077e-01
-2.795621837094519613e-01
-2.598337184569505798e-01
-2.575720314166543012e-01
-2.641371715904833328e-01
-2.353574451006468782e-01
-2.176232628026841809e-01
-2.304020573232823388e-01
-2.429457660009006481e-01
-2.583339130357490410e-01
-2.921019672081329177e-01
-3.255276693001645238e-01
-2.661938166091169511e-01
-2.385736648386339309e-01
-2.401883255641228954e-01
-2.314518016161795644e-01
-2.594815347131377847e-01
-2.768641522011313083e-01
-2.737759245266442876e-01
-3.020013432899322781e-01
-2.569736239742558825e-01
-2.465123946742379668e-01
-2.768046943359921963e-01
-2.375594274902264880e-01
-2.666356904142688222e-01
-2.535723614922090197e-01
-2.581042072053865155e-01
-2.634675726934171403e-01
-3.019968412117358114e-01
-2.687956179595204498e-01
-2.839387094044742987e-01
-2.104671589235661000e-01
-2.926688476948153816e-01
-2.804113333854965084e-01
-2.834674136817726953e-01
-2.408556009974166523e-01
-2.496399603147898549e-01
-2.632823461343620219e-01
-2.190567959029389999e-01
-2.832525560104833251e-01
-2.538773525515070628e-01
-2.152157109214231923e-01
-2.309318561985629070e-01
-2.592517514683787550e-01
-2.293346644547553659e-01
-2.075171330415329363e-01
-2.510298142107358355e-01
-2.500072689439166163e-01
-2.132078368469234875e-01
-2.295004489054194019e-01
-1.980278204178390622e-01
-2.405212968906106086e-01
-2.637129665085669594e-01
-2.873501237086435456e-01
-2.716195910749470976e-01
-2.068437088373004384e-01
-1.870287876445611841e-01
-2.635874354998881119e-01
-2.243189318477900041e-01
-2.360798312879100191e-01
-2.524193868824476938e-01
-2.035750269752582831e-01
-2.798239960370801915e-01
-2.700358486989331008e-01
-2.407849899326498233e-01
-2.232247796399620121e-01
-2.443375049298631696e-01
-2.992567977324114281e-01
-1.932130441269071519e-01
-2.417328390825818629e-01
-2.818156094172473147e-01
-2.487585118465986955e-01
-2.483717922499751873e-01
-3.189253344333932705e-01
-2.911334241940297107e-01
-2.602981238392847452e-01
-2.540255821678510939e-01
-2.503344512496217811e-01
-2.789796389874860116e-01
-2.991013957524634170e-01
-2.132044280821694393e-01
-2.355249586709050880e-01
-2.917988352044120215e-01
-2.244805886827759001e-01
-2.669450589071586943e-01
-2.459651483950954787e-01
-2.764407622679895260e-01
-2.693936502069305683e-01
-2.425674517754158599e-01
-2.811300210551094247e-01
-2.803541432481466700e-01
-2.592895779656558264e-01
-2.941632265760142362e-01
-2.292896590803166212e-01
-2.025959864774617425e-01
-2.145440055692248715e-01
-2.304789738054568715e-01
-2.193807110984272446e-01
-2.119138126852265769e-01
-2.577846590757628120e-01
-2.740552503823308061e-01
-2.506309179413790944e-01
-2.461401072418299973e-01
-2.586434724804958507e-01
-2.994512152410584438e-01
-2.179111820282447209e-01
-2.039738714196139557e-01
-2.518829500468307003e-01
-2.603296136249180770e-01
-1.547490950431235079e-01
-2.351171169069982414e-01
-2.297923406729218132e-01
-2.642272647244922612e-01
-2.361285540697854179e-01
-2.191469965914759066e-01
-2.097181277909236086e-01
-2.332426549068035149e-01
-2.329918027296526417e-01
-2.612403839767560298e-01
-2.401145121493647172e-01
-2.101643852740721907e-01
-2.876694937201255131e-01
-2.545304224238012503e-01
-2.754932618312120884e-01
-2.316770311605266530e-01
-2.314128071454231161e-01
-2.804300972025373651e-01
-2.424672427672863728e-01
-2.083418073861310338e-01
-2.298628514504452436e-01
-2.459121421429294185e-01
-2.311569119934127614e-01
-2.647248644281047225e-01
-2.694747256270480507e-01
-2.757848308597838916e-01
-2.793904711034475574e-01
-3.195863507491900624e-01
-2.452851722589895755e-01
-3.020702536147706896e-01
-2.417510242658656439e-01
-2.059145221204271570e-01
-2.974646278841792113e-01
-2.697754961075031765e-01
-2.479852482335681008e-01
-2.296923238381922416e-01
-2.161237855123274709e-01
-1.895466900307689329e-01
-2.329468860965620558e-01
-2.070905152776678360e-01
-2.611943539299426131e-01
-1.906422351739249232e-01
-2.514072250327608060e-01
-2.099538587943221291e-01
-2.391938736007546973e-01
-1.998038089615701007e-01
-2.698658572524414989e-01
-2.521637854221512876e-01
-2.599789204233214912e-01
-2.591233477488890102e-01
-2.342866556332472150e-01
-2.247453211453053490e-01
-2.450538947134167922e-01
-2.570143111816791670e-01
-2.448258829220806565e-01
-2.354911318153339317e-01
-2.467022054983077639e-01
-2.719683296803064865e-01
-2.331794980597880207e-01
-2.121978080006153011e-01
-2.475568111284589534e-01
-2.449984410863120798e-01
-2.978877252681592092e-01
-2.380641856812152346e-01
-1.566902401531491684e-01
-2.375485754260026894e-01
-2.221903800593408584e-01
-1.931901794684345031e-01
-2.523893293377409974e-01
-2.632070794383843393e-01
-2.073136160476491408e-01
-2.653668453637175184e-01
-2.219210060649599581e-01
-2.419723892893017869e-01
-2.552343442633294712e-01
-2.469402011513734674e-01
-2.230394887966374862e-01
-2.736727588297644953e-01
-2.057566909818869527e-01
-2.701724572889590559e-01
-2.301642665949397148e-01
-2.644591293436572288e-01
-1.806519729094708815e-01
-2.716386533291009764e-01
-2.534168381387633673e-01
-2.407139271381344425e-01
-2.437785290928695114e-01
-2.713629074757753501e-01
-2.599259306790285273e-01
-2.549291757731327324e-01
-2.582084889088642199e-01
-2.304757017327495883e-01
-2.474550516163984137e-01
-2.671652039868671613e-01
-2.687308165138849181e-01
-2.024034047709126760e-01
-2.444270486281997778e-01
-2.843445569087273972e-01
-1.882043488473710835e-01
-2.333422105797604285e-01
-1.872566876941091085e-01
-2.369048992170963708e-01
-2.335935204549525190e-01
-2.571722765023239932e-01
-2.196092154447436273e-01
-2.354364698168635861e-01
-2.119971618301783600e-01
-2.285448237190139398e-01
-2.458691389342292366e-01
-1.808420474243668530e-01
-2.637382936943908907e-01
-2.824271110459758427e-01
-2.284146256118844975e-01
-2.367624428892819433e-01
-2.300253252000656057e-01
-1.955442301172294617e-01
-2.613716724025902938e-01
-2.755382863212670896e-01
-2.497234065762509725e-01
-2.831071524306772447e-01
-1.856662631365473271e-01
-2.515014953369247297e-01
-2.584754341489727270e-01
-2.138044758948354773e-01
-2.381156623431784913e-01
-1.935745467057603808e-01
-2.262717611684936514e-01
-2.658653893447107119e-01
-2.336073795887849414e-01
-2.541805192176831985e-01
-2.594943365438086014e-01
-2.809781576953558346e-01
-2.246388782383915150e-01
-2.200489697770882935e-01
-2.506280538024289184e-01
-2.403468581060241027e-01
-2.114601573149429981e-01
-2.270773677586062078e-01
-2.442672384475284286e-01
-2.425304996779873989e-01
-2.246451711349119751e-01
-2.641489336980726299e-01
-1.922742707133002771e-01
-2.571553497105963371e-01
-1.874969079642127556e-01
-2.506627092833487724e-01
-2.552372212996755763e-01
-2.301350994436096309e-01
-1.882137381465756043e-01
-2.023312597894958154e-01
-2.279395681259089035e-01
-2.083476574460447484e-01
-2.443764340906751653e-01
-2.742072405796907586e-01
-2.075388821567240027e-01
-2.234662331891414666e-01
-2.813637584739750452e-01
-2.337023646829477774e-01
-2.149437060063824345e-01
-2.175130093595037672e-01
-2.126508207071357293e-01
-1.851488951186872900e-01
-2.201618797863720278e-01
-1.872886060267851538e-01
-1.966043824241250348e-01
-2.110728836450398715e-01
-2.550265640612835449e-01
-1.991735566224625831e-01
-1.895956703785479924e-01
-1.962723223453879950e-01
-2.182470573711448314e-01
-2.133522420997255586e-01
-2.662843033758942046e-01
-2.524171830595601795e-01
-2.147058088938587628e-01
-2.511020239515927011e-01
-2.168921738882202133e-01
-2.141084407125374289e-01
-2.307846261148902567e-01
-2.031864644910603979e-01
-2.188032587701189968e-01
-2.898190240132021422e-01
-2.059820697180333171e-01
-2.414536968817762030e-01
-2.729498561869803663e-01
-2.080762934393568242e-01
-2.819837362360780864e-01
-2.133791461771917253e-01
-2.249567751467199395e-01
-2.285824716624661468e-01
-2.454597897390689565e-01
-2.842017053279257688e-01
-2.019576118537157738e-01
-2.697956229025832986e-01
-2.123579324760662967e-01
-1.718830067148558738e-01
-1.635295793870287784e-01
-2.264433153376302632e-01
-2.319649788767667309e-01
-2.429726429850104508e-01
-2.468420185182775284e-01
-2.577724566215901514e-01
-2.094818766515073594e-01
-2.385724059588720802e-01
-2.665939005273842977e-01
-2.172765894252957353e-01
-2.417746441618554010e-01
-2.264558535243155757e-01
-2.591513245582308111e-01
-1.838892592192422903e-01
-2.015724103816466106e-01
-1.798271612895513960e-01
-2.439375155480681678e-01
-2.472029940712083262e-01
-2.470035603229641108e-01
-2.890662638455309685e-01
-1.869412883654994473e-01
-2.191625337558714692e-01
-2.506338773937968889e-01
-2.684308668709995405e-01
-2.503086979099318765e-01
-2.220253173290556159e-01
-1.915805274700491390e-01
-2.413692520734339875e-01
-1.959491645604920784e-01
-1.900540561282470786e-01
-2.746659202244677300e-01
-2.268480628636200813e-01
-2.932387679748764131e-01
-2.756439512387961477e-01
-2.265259470522679452e-01
-2.214670603419252592e-01
-2.402792744297584104e-01
-2.457118822114313372e-01
-2.207957575525210103e-01
-1.901882746374324307e-01
-1.821558177263734868e-01
-2.055682158357590994e-01
-2.558567596702143176e-01
-1.922329475460270443e-01
-1.630036307431236009e-01
-2.148931339178191680e-01
-1.852088179420010583e-01
-2.330494208720842730e-01
-2.079778928456549048e-01
-2.042109618842465890e-01
-2.084454938281415648e-01
-2.076429743847456599e-01
-3.007423116595430157e-01
-2.089760599117906625e-01
-1.598877786239469023e-01
-2.436416095822047934e-01
-2.209460262147869836e-01
-1.778101695593111986e-01
-2.416683309616040054e-01
-2.058891686849937397e-01
-2.551510119519392328e-01
-2.140332113257670532e-01
-1.972238424769692522e-01
-2.541090218797301126e-01
-2.130787988200323335e-01
-2.439432118891990964e-01
-1.951918196899736502e-01
-2.337716831271173523e-01
-2.111069559855739131e-01
-2.295917530659499217e-01
-2.320256017915336699e-01
-1.983209852754020952e-01
-2.306470094919212399e-01
-2.443745794810323613e-01
-2.377201131757142039e-01
-2.446571669723857645e-01
-2.038134109327780497e-01
-1.602936375861386820e-01
-1.692107493193439893e-01
-2.558606708059348311e-01
-2.420331091934281587e-01
-1.738257338843313959e-01
-2.160734553250067969e-01
-1.977212212900162636e-01
-2.187762230127268948e-01
-2.325297212442353489e-01
-2.640552514641337778e-01
-2.211281678438204168e-01
-2.419750406850002811e-01
-1.808947458358076132e-01
-1.636518363849429059e-01
-2.461485445472231526e-01
-2.383155754381479363e-01
-2.136525005608518046e-01
-1.857703696080193756e-01
-2.528988183776043064e-01
-2.493703115160270656e-01
-2.090257213512671519e-01
-2.090677884058391722e-01
-2.647093964187908210e-01
-2.411452297904381759e-01
-2.111756446208857552e-01
-2.584634905267727545e-01
-2.670664405152122778e-01
-2.477815605678068411e-01
-2.324583987533622442e-01
-2.194205471454707679e-01
-1.938912425333464418e-01
-1.376065314257866878e-01
-1.930555953842174599e-01
-2.346483028884402966e-01
-2.033331411689587864e-01
-1.786681901766227487e-01
-2.059591384667595892e-01
-2.635963955769681788e-01
-2.428505577684374750e-01
-1.812198987719510490e-01
-2.265487880722450165e-01
-1.764890862236779823e-01
-1.983838339369355663e-01
-2.318309155909283603e-01
-1.973403073606170011e-01
-2.593679324794879726e-01
-2.097828099508632915e-01
-2.498768941730653281e-01
-2.318359692609102407e-01
-2.291698239437839069e-01
-2.692679619078205966e-01
-2.142568866387880577e-01
-2.294430978822223632e-01
-2.501617413226801534e-01
-2.442602123925094459e-01
-2.021494736376402701e-01
-1.983047758476561007e-01
-1.466181745945682180e-01
-2.032219941797783480e-01
-1.928921558937551073e-01
-2.838640355810038152e-01
-1.968512788378795064e-01
-2.003752284578683707e-01
-2.110234989935796668e-01
-2.381710751326988340e-01
-2.034778166216436868e-01
-2.002194958121296942e-01
-2.025086548010084087e-01
-1.976675806414116554e-01
-2.603177013396669737e-01
-2.358344470642577129e-01
-2.515599388441474571e-01
-2.019627791312021692e-01
-2.127440948187228342e-01
-2.206967164199343523e-01
-2.224054752329645834e-01
-1.983663749051939318e-01
-2.639221731656500314e-01
-2.095800795463986510e-01
-2.130997682328886755e-01
-2.158852215318362577e-01
-1.848038862257030401e-01
-2.620352873761311319e-01
-1.965000814659115802e-01
-1.705546128167593212e-01
-1.836960896299986157e-01
-2.222244886351393556e-01
-2.262170165983731496e-01
-2.259166060230726469e-01
-1.876038086425038942e-01
-2.197278229167648478e-01
-1.913605513832320471e-01
-2.169851495206926439e-01
-2.092530112798375863e-01
-1.828427037081728213e-01
-2.286633588221501645e-01
-1.781585197053053293e-01
-1.956597670722157456e-01
-2.731411391196597593e-01
-2.105465612023950384e-01
-2.127144341873838107e-01
-2.025264804468082935e-01
-2.200559168387574149e-01
-2.110071622175521966e-01
-2.299996835102317838e-01
-2.463973732499013247e-01
-2.522121200961091603e-01
-2.258753750362699486e-01
-2.209458378981576099e-01
-1.842526542259893818e-01
-2.772053625446211922e-01
-2.139265293602298224e-01
-2.210801477730692521e-01
-2.223929495271307899e-01
-1.911374914027801353e-01
-2.325079352773234964e-01
-2.623353720060684902e-01
-2.223027119305026056e-01
-1.700355881481484810e-01
-1.839108320147049835e-01
-2.284363311085348125e-01
-2.160991011957177077e-01
-2.269101371780847254e-01
-2.354995991510272779e-01
-2.492166749396866887e-01
-2.346590533902028208e-01
-2.526667933039702940e-01
-2.162046772537195294e-01
-1.830756053218276780e-01
-2.390447442495038377e-01
-1.918536451426207934e-01
-2.252431553327964575e-01
-2.305623468693752121e-01
-1.977297765846640354e-01
-2.043985828196971388e-01
-2.285914033818738367e-01
-1.694503456032767919e-01
-1.973274132252182955e-01
-2.802409793315764897e-01
-2.193569745178931829e-01
-2.555348471115292952e-01
-2.132960513347089970e-01
-2.066775320115364356e-01
-2.003250044765595150e-01
-1.683216490888962136e-01
-2.537765601047141661e-01
-2.281413803563936415e-01
-1.466466231298794165e-01
-1.648410024671741470e-01
-2.000924283502326095e-01
-1.774185729700362979e-01
-2.790330396353473130e-01
-2.368158907489182063e-01
-2.185552798808730324e-01
-1.753117946673537764e-01
-2.228922984337937396e-01
-1.964027946475450925e-01
-2.344444193969891510e-01
-2.652071985217460126e-01
-1.535701603386755432e-01
-1.812869826252063443e-01
-2.168201050023197685e-01
-2.554941542077568406e-01
-2.271106579196335851e-01
-1.888529140847212962e-01
-2.266169781820815687e-01
-1.764051075517523992e-01
-2.470194621786065969e-01
-2.114492191356914519e-01
-2.222224711427971677e-01
-2.487098964897562492e-01
-2.197256630789119480e-01
-2.028644051236074275e-01
-2.140169997329732232e-01
-1.996821095807543300e-01
-2.367294134172191200e-01
-2.386489183504139910e-01
-2.815435590613941108e-01
-1.818414020465071168e-01
-1.994334135814695985e-01
-2.024122863400996675e-01
-1.994529193422943936e-01
-1.933359031277081808e-01
-2.143045422896471264e-01
-2.205010290428273956e-01
-2.138055641075056468e-01
-1.769278756201891067e-01
-1.858916984752462254e-01
-2.376246982732094226e-01
-2.658880474990176768e-01
-1.945219635203563335e-01
-1.822183800462815750e-01
-1.786776442002783183e-01
-1.580989711709138157e-01
-1.998645065857533598e-01
-1.947491284193852978e-01
-2.024246191549071427e-01
-2.047141009905745490e-01
-1.321960394659737748e-01
-2.374094707441502250e-01
-2.094815395347896236e-01
-2.103470245950010975e-01
-2.066529503023784575e-01
-2.350064724518621528e-01
-2.794577504292147241e-01
-2.381503278041707528e-01
-2.124949489313945339e-01
-2.261818163942693194e-01
-1.900089303738888569e-01
-2.016321738412037434e-01
-2.062861885352018643e-01
-1.870081510488280918e-01
-1.953241503841085525e-01
-2.064632988570383743e-01
-2.812585870144637124e-01
-1.858267141131547118e-01
-2.195021017826765397e-01
-1.752931470136620817e-01
-1.713034948275202474e-01
-1.757412907384460488e-01
-2.393468229642530254e-01
-2.015392177245352856e-01
-1.561407158616867352e-01
-1.771131946952017866e-01
-1.609926306556119235e-01
-1.872376181069418943e-01
-2.146590604168030214e-01
-2.576513331922868355e-01
-1.982548936790585470e-01
-2.308515263753858349e-01
-1.662628878130694154e-01
-1.476932251001080443e-01
-1.932538174994379576e-01
-2.434693234678014240e-01
-2.682315996767002386e-01
-1.880611701420696336e-01
-2.263023647643681857e-01
-2.054519973172195535e-01
-2.212744351457813785e-01
-2.380906976227662730e-01
-2.193976501830184611e-01
-1.744524660640311420e-01
-2.317915624904424432e-01
-2.005670456508091004e-01
-2.323735227636204159e-01
-1.748286354297780565e-01
-2.221870234158165869e-01
-1.490292277343680527e-01
-1.762784229752750176e-01
-1.989776953512475688e-01
-1.711699673676228550e-01
-1.828613311764478444e-01
-1.913402404641271481e-01
-2.435569885379792188e-01
-2.287330328906002352e-01
-1.813370006434887327e-01
-2.501944245276868095e-01
-2.422698367239381201e-01
-2.145853769310654691e-01
-1.842014221306676747e-01
-2.162805720129844511e-01
-1.986284429424546305e-01
-2.049071270863491168e-01
-2.069878042984923949e-01
-2.265170914083362019e-01
-1.733847470835853666e-01
-1.563606726901058952e-01
-2.538994944757135830e-01
-1.988062496840945492e-01
-1.925093980327748089e-01
-1.723930645901530501e-01
-1.629786328187725897e-01
-1.662081128143220454e-01
-2.002977273838060235e-01
-2.474301120725303782e-01
-1.566659959820451142e-01
-2.225557891111887010e-01
-2.485173404027886113e-01
-1.917520560010408937e-01
-1.893019979192210878e-01
-2.506788710630501460e-01
-2.090731399534227486e-01
-1.744381696827435879e-01
-2.159952395623877808e-01
-2.232213854640355266e-01
-2.065303599535739665e-01
-1.832007454981226247e-01
-1.929464375724428693e-01
-1.793193816148287156e-01
-1.838690226846336484e-01
-2.604025019084907910e-01
-1.909315236856950759e-01
-1.997134586558481362e-01
-1.732326756173651894e-01
-1.497152619725590217e-01
-1.588028156186843676e-01
-1.536075382852949145e-01
-2.472314363633908441e-01
-2.124109761446059119e-01
-1.914068539459446994e-01
-1.689796025716134575e-01
-2.105623516238116499e-01
-2.082847088572276351e-01
-1.677445693905196267e-01
-2.036410543109396509e-01
-2.571917917165785772e-01
-1.769804884517538479e-01
-2.028842265810589240e-01
-2.879105226601344492e-01
-1.967376139445955463e-01
-2.120227604086412920e-01
-1.902154921548256383e-01
-2.346731301430977912e-01
-1.621034969619367661e-01
-2.349495864290254421e-01
-1.730030176865078317e-01
-1.722853772005773776e-01
-2.014430882713502124e-01
-1.864058922594757084e-01
-2.404158218279831838e-01
-1.820940398340852862e-01
-2.234940033860939312e-01
-1.818533266355060740e-01
-2.093953767225640583e-01
-2.104124792153748424e-01
-1.925611715585448247e-01
-2.157629015651200688e-01
-1.839166758280832425e-01
-2.133085269138548234e-01
-2.460634177545019119e-01
-2.294567896003825991e-01
-1.788314241114877523e-01
-2.141084067178081196e-01
-1.856620494660771170e-01
-2.296323585085507657e-01
-2.143572952253967323e-01
-2.161594054582965108e-01
-1.848298095690929232e-01
-2.016580285658203520e-01
-2.095776774042427126e-01
-2.035029107879696153e-01
-1.913249696642602138e-01
-1.838599190439913766e-01
-1.427675644825286694e-01
-1.959579996443487071e-01
-2.190450192605212232e-01
-1.783413514985679460e-01
-1.672832582107445787e-01
-2.788744701494284550e-01
-1.990530595123332358e-01
-1.832750853445419548e-01
-2.304212591943936017e-01
-1.712265436218782799e-01
-1.951295363036701369e-01
-1.644326859921017570e-01
-2.340374829602968887e-01
-2.198501619501884163e-01
-1.535429897840291658e-01
-1.901513120878026430e-01
-1.682587450582681832e-01
-2.117158628415873045e-01
-2.312716147969877956e-01
-2.733676413263407823e-01
-1.534130949257972165e-01
-2.052644844108647559e-01
-1.965190294445907371e-01
-2.282590667806571882e-01
-1.947876204024139302e-01
-2.061480023849469323e-01
-2.001385634756227827e-01
-1.736281705085873373e-01
-2.391768409855751232e-01
-1.745272370835887488e-01
-2.101430771593998381e-01
-1.931320295554871114e-01
-2.170410983694660845e-01
-1.778131101834815042e-01
-2.288455362445326879e-01
-1.472616993156162513e-01
-1.670313455479469356e-01
-1.669182180514588998e-01
-2.070038414179974362e-01
-2.188436245582407735e-01
-2.110776338357442106e-01
-1.525444989450435718e-01
-1.961493619121238152e-01
-1.822067141998437168e-01
-1.987827608993129047e-01
-2.293370225206415036e-01
-1.995360956542381048e-01
-1.847689794100149940e-01
-2.115190546335019295e-01
-1.552648909797834098e-01
-2.243996648805750282e-01
-2.088872195845265789e-01
-1.943624589505573430e-01
-2.002871506950559266e-01
-2.364530826243977923e-01
-2.114221718635020675e-01
-2.048296053575400233e-01
-1.731627210109591142e-01
-2.013508739268701775e-01
-2.263657638781969295e-01
-2.106119619282123545e-01
-2.164401217749362116e-01
-2.762360220781880371e-01
-1.584936665261835742e-01
-2.243542768022211975e-01
-1.580936353780221237e-01
-1.986000668080621090e-01
-1.048796440161513244e-01
-1.950780647812085100e-01
-2.582008689940342161e-01
-1.565975204427643153e-01
-2.849090719884523337e-01
-1.740963760895001822e-01
-1.939384312037431557e-01
-2.232687745110852051e-01
-2.020371011976432318e-01
-2.021283540204349694e-01
-2.042510649221347119e-01
-2.087129107725166910e-01
-2.242345447337610043e-01
-2.280786201422645432e-01
-1.930003113831100237e-01
-2.396708367249718863e-01
-2.089587344474168606e-01
-1.072444722507963910e-01
-2.045117606666541077e-01
-1.610225813625966451e-01
-2.423438151258517637e-01
-2.261008965447619257e-01
-1.701646157638444790e-01
-1.851091876168372286e-01
-1.940391486748434813e-01
-1.263885263308335005e-01
-2.335029558823374374e-01
-2.146035718102046741e-01
-1.742585616151542394e-01
-1.969061247646636814e-01
-1.871656509033884086e-01
-1.597334742142834385e-01
-1.767812392376689745e-01
-2.312425463567241990e-01
-2.221676892755090060e-01
-1.829293478986796784e-01
-1.948024722554419497e-01
-2.167632681976245368e-01
-1.640144771611478369e-01
-1.394365737708151975e-01
-2.363693452770004588e-01
-1.655889551693954242e-01
-1.885573610028420943e-01
-1.702930601414473499e-01
-1.865094546177719914e-01
-1.789846366113223008e-01
-1.899679158611495278e-01
-1.829849122370468817e-01
-2.302082423355354956e-01
-2.092104583780030336e-01
-2.132767468596507565e-01
-1.711065832417834054e-01
-1.747192290906745549e-01
-1.507650141953399969e-01
-2.121072240353395200e-01
-2.124201715720771544e-01
-1.876607320606017704e-01
-1.781386425578109778e-01
-1.791160387811232269e-01
-1.653247387207523178e-01
-2.259846454627560397e-01
-1.676911556308624263e-01
-2.585970864142873027e-01
-2.253322826884207319e-01
-1.986220763271476231e-01
-1.868725118145204145e-01
-1.623284149116693831e-01
-1.686695219647232624e-01
-1.606914320067318325e-01
-2.398227629297613184e-01
-1.431759480627812775e-01
-1.801993576674675301e-01
-2.638876579605764494e-01
-1.804613910981094915e-01
-2.113579210287601373e-01
-1.728704170675023910e-01
-1.976781493578842475e-01
-1.912223688243937514e-01
-2.476506698992139988e-01
-1.581794508672930977e-01
-2.032648270999538875e-01
-1.822778341324550744e-01
-2.125796028631082857e-01
-2.190906954699924358e-01
-1.720986964134318953e-01
-1.418372473390812905e-01
-1.226348016633119625e-01
-2.368502684964963190e-01
-1.715738954659633830e-01
-1.798123759838557989e-01
-1.504239273082129680e-01
-1.905708133682815497e-01
-2.061612833647792076e-01
-1.691111814225016718e-01
-2.692557801759564162e-01
-2.015910120384522553e-01
-2.025868472000224019e-01
-1.682687417565469912e-01
-1.932071718426963125e-01
-1.621051357862216269e-01
-1.865786348294623254e-01
-1.715670703193276914e-01
-1.325410982522981784e-01
-1.627563432837204893e-01
-1.896292937478496754e-01
-2.028021351931388605e-01
-2.133152409260816174e-01
-1.846725706606985318e-01
-1.470164468049258155e-01
-2.376097943286310521e-01
-2.281832068881104458e-01
-2.127602846635201772e-01
-2.191955426883523961e-01
-1.545738807789915625e-01
-1.791181337991887002e-01
-1.868269561862204997e-01
-1.603084944909005660e-01
-2.199867150105078717e-01
-1.780623667103159724e-01
-2.005962310801341630e-01
-2.475150958939976720e-01
-1.304938612586518110e-01
-1.562700886659175170e-01
-2.217282723791525467e-01
-1.591817071659856198e-01
-1.862353008282587041e-01
-1.759921144783880287e-01
-1.494135142985397735e-01
-1.602855357666942704e-01
-1.341790314581612353e-01
-1.941147340614054473e-01
-1.465887714880213244e-01
-1.932099693617171099e-01
-1.580449061703305680e-01
-1.749510272872301375e-01
-2.018371905869348892e-01
-1.559568515509833220e-01
-1.675343105291044465e-01
-1.773371411685966959e-01
-1.747499087548369523e-01
-2.315575498423943224e-01
-1.807055273127189388e-01
-1.471901612588925323e-01
-1.770228341190879517e-01
-2.247466666797503232e-01
-1.882019636734148238e-01
-2.053586481749113679e-01
-1.407044793799381299e-01
-1.285317734036436621e-01
-1.765770772285337187e-01
-1.162644121689656862e-01
-1.745959022495036372e-01
-1.151431047257911594e-01
-1.642345533278201930e-01
-1.739289782235205195e-01
-1.843971607781369204e-01
-1.702622134305253054e-01
-2.300350484235781368e-01
-1.852377128822891850e-01
-2.013295271097260142e-01
-1.742764819894391526e-01
-2.019046212972937238e-01
-1.575097426723820471e-01
-2.300649971344373435e-01
-1.956758853624737116e-01
-2.335691409081208092e-01
-1.325886892315228383e-01
-1.356587053722153324e-01
-1.823320597866745774e-01
-2.046005955792370434e-01
-1.570921808428680788e-01
-1.755108686455798539e-01
-2.209748598226335126e-01
-1.930836516934980318e-01
-1.650630258875225020e-01
-1.869935872164600887e-01
-1.550052886768646110e-01
-1.452072281906587603e-01
-1.795956086125288509e-01
-1.603657222149106609e-01
-1.710454512997429122e-01
-1.816591265020339463e-01
-1.008713764012648534e-01
-1.863811289897083501e-01
-1.972252841657374800e-01
-2.130318476693745244e-01
-1.559354086792063832e-01
-1.436922138677930727e-01
-2.158473222489973586e-01
-2.110528621376820679e-01
-1.801952395610453006e-01
-2.168023168696096570e-01
-1.766577050378451974e-01
-1.251399958201211693e-01
-2.114031726795473631e-01
-1.985001406897660137e-01
-2.064443520585928504e-01
-1.725426251544548983e-01
-1.879361777335984418e-01
-2.103467265049081825e-01
-1.763187312789652461e-01
-1.710717515107859077e-01
-1.903650559407097098e-01
-1.895158921682872366e-01
-1.985351314735467609e-01
-1.995255809604160602e-01
-1.515771516162331967e-01
-1.834256915534646093e-01
-1.928978836461952284e-01
-1.889021253973967307e-01
-1.851234200061329382e-01
-1.576648420509339232e-01
-1.971496226301101551e-01
-2.213404377308770821e-01
-1.705847074742391500e-01
-1.953224848346811204e-01
-1.874096619037707023e-01
-1.688930758005821597e-01
-1.440042096271063055e-01
-1.337361289564695799e-01
-2.312607821771439920e-01
-1.450742129003472491e-01
-1.788291614000525886e-01
-1.469902724159725949e-01
-1.660568120245111967e-01
-1.885363369178850446e-01
-1.758821611173545241e-01
-2.052696469755055375e-01
-1.751642296829531431e-01
-1.792039452150029077e-01
-2.077162590170139600e-01
-1.603726735416583504e-01
-1.944108524823604800e-01
-1.740869410685504659e-01
-2.250466928077091699e-01
-1.199999539603698734e-01
-2.282655275200647649e-01
-1.616706149983805074e-01
-1.702699327645829097e-01
-2.359129811097898100e-01
-2.106446083737314179e-01
-1.317171316209225507e-01
-2.156112501600024600e-01
-1.643490954639335588e-01
-1.788223678843650077e-01
-1.353852749177381909e-01
-1.571191978071878603e-01
-1.798214798450597507e-01
-1.624085544285254756e-01
-1.774819008014411059e-01
-1.784656165665737260e-01
-1.950181438603835749e-01
-1.018112766420864596e-01
-1.303351591829344791e-01
-1.954429470542352887e-01
-1.798051683564027559e-01
-1.790806196542724937e-01
-2.041454963070261086e-01
-1.882071962399349541e-01
-1.688200257412446059e-01
-1.849351742243962871e-01
-1.722058566908623023e-01
-2.319923567578061618e-01
-1.536644254326969272e-01
-1.960817542847925754e-01
-9.939502410593578641e-02
-1.688791336452100944e-01
-1.823939741224130939e-01
-1.639953464877409173e-01
-1.791828451594382754e-01
-1.979686457466725835e-01
-1.543995649524506353e-01
-1.994702519991233547e-01
-1.845131476713691154e-01
-2.092302486442507992e-01
-2.097584295443687130e-01
-1.733324511980870453e-01
-1.083126234360039242e-01
-1.979613977593151775e-01
-2.281465686313342012e-01
-1.707924415128923568e-01
-1.730306394510680579e-01
-1.497349888611248514e-01
-1.444137072747302408e-01
-1.525940198121398250e-01
-1.441766350889225057e-01
-1.720494580464949907e-01
-1.484129702067578938e-01
-1.529097900442700220e-01
-1.866348853377170769e-01
-1.272024209616678114e-01
-1.736861739026651918e-01
-1.352574211804143112e-01
-2.444487909738864706e-01
-2.492327148866912423e-01
-1.033977155757589000e-01
-1.872577895762887745e-01
-1.328976603532575351e-01
-1.723133801702606271e-01
-1.973697472316273405e-01
-1.395954623018916541e-01
-2.305262486831338720e-01
-1.981019009538510234e-01
-1.546059132021358751e-01
-1.556624988914427077e-01
-1.390201854479418131e-01
-1.685362531307429690e-01
-1.701563537616413990e-01
-1.676663262397465326e-01
-2.055743773405226404e-01
-1.717005745028765962e-01
-1.563076504250356935e-01
-1.292945131541004544e-01
-2.148331384421721668e-01
-1.821154839283185001e-01
-1.699154006945688689e-01
-1.021375337729826666e-01
-2.238151755356608819e-01
-2.022716445683644670e-01
-1.912026718597565067e-01
-1.662289571353803008e-01
-1.733945621320173158e-01
-2.292383811260613469e-01
-1.411865776471687983e-01
-1.698644131461952700e-01
-1.536309832540992681e-01
-1.598893820982591474e-01
-1.658546521177691746e-01
-1.517734907275461453e-01
-1.912497044761425902e-01
-1.644393804570559170e-01
-1.716489669783752003e-01
-1.943100968632623937e-01
-2.072498800822854259e-01
-1.698347965005959914e-01
-1.533923317330349312e-01
-2.019715714853358157e-01
-1.371244180434078030e-01
-1.497668988391316069e-01
-1.347182367671385106e-01
-1.607279619277495186e-01
-1.686645839789377710e-01
-2.004701759633698011e-01
-1.691141896489938568e-01
-1.636679619298893884e-01
-1.766336097341466571e-01
-1.828829139471641330e-01
-1.719262229375742856e-01
-1.761695942315722740e-01
-1.685097514191739865e-01
-2.250599213697672962e-01
-1.759432227879521582e-01
-1.710892087465547551e-01
-1.680827565372207399e-01
-1.294987120801555092e-01
-1.691047377475524693e-01
-2.127308245482760485e-01
-1.830804826346253966e-01
-1.570580761126544322e-01
-2.033617908651883799e-01
-1.849229229019668241e-01
-1.593671683361010949e-01
-2.221025382835956907e-01
-1.953381899922109477e-01
-1.248014949884603264e-01
-1.647645934871022622e-01
-1.781102565828683315e-01
-1.456444067997535730e-01
-2.001074233887533138e-01
-1.210276906524651447e-01
-2.127940947525476523e-01
-1.300336192689670600e-01
-1.300767485370739607e-01
-1.911546293078702219e-01
-1.549527442454692316e-01
-1.786791445175154036e-01
-1.660956181863660064e-01
-1.198305551911711536e-01
-2.086215606347432416e-01
-1.986769829542155696e-01
-1.737929042612288144e-01
-2.196854955848028257e-01
-1.937128284884493679e-01
-1.804755456582934903e-01
-2.023456612422980250e-01
-1.727730871833024484e-01
-2.074313868441003406e-01
-2.002434484038352336e-01
-1.180765621105132612e-01
-1.238430247747810270e-01
-1.751048240035927017e-01
-1.721195856657957157e-01
-1.567644126719186515e-01
-1.331415278246374512e-01
-1.158234473121610292e-01
-2.008345929140594732e-01
-1.860610020588509272e-01
-1.433815342439190288e-01
-1.530649493756063295e-01
-2.066324576033275184e-01
-1.749770890170722071e-01
-1.729077153507821429e-01
-1.364145881010635220e-01
-1.917773743943848586e-01
-2.083126820230645215e-01
-1.793289181930295406e-01
-1.607689075688863434e-01
-2.031417252975146748e-01
-1.652402118783609097e-01
-1.058103368097721986e-01
-1.689964071376274801e-01
-2.072659846505724157e-01
-2.031189259685113324e-01
-1.326587195352244009e-01
-1.724505238772792159e-01
-1.862765369561475426e-01
-1.482594046460418702e-01
-1.116805130506908217e-01
-2.634846677052518626e-01
-2.083258517130628373e-01
-1.398032771469788216e-01
-1.662353000661976887e-01
-1.697777391793547641e-01
-1.218947694033652579e-01
-2.411399552635369037e-01
-1.836229703151360249e-01
-1.614370472568745774e-01
-1.975990274883745179e-01
-1.522585289714516732e-01
-1.551580689155066806e-01
-2.366324069387336082e-01
-1.217317340540513271e-01
-1.113842191050913588e-01
-1.793914004937846030e-01
-1.359227118660703004e-01
-1.222745053178199010e-01
-1.520801024934097523e-01
-1.364575951237582407e-01
-1.567509741065676310e-01
-1.650643769613218126e-01
-1.839176970000812317e-01
-1.775885670607693090e-01
-1.720228109969333952e-01
-1.840808810893080627e-01
-2.185194035652294753e-01
-1.933642468039937778e-01
-1.782996309118859146e-01
-1.883037142251867135e-01
-2.150684266541307288e-01
-1.798448932521831412e-01
-1.363704382072913057e-01
-1.742260556035301611e-01
-1.853603265482157425e-01
-1.689161292048788066e-01
-1.837207051573127858e-01
-2.043500483504948062e-01
-1.839526896288326552e-01
-1.795774786997766104e-01
-1.238647750166520650e-01
-1.442667705401884382e-01
-1.991122667280943448e-01
-1.953084523840986630e-01
-1.352135635488289633e-01
-1.683393190875977219e-01
-1.907375119859719137e-01
-1.221095798896232182e-01
-1.684657300356454390e-01
-1.397507087664223158e-01
-1.856460131582113593e-01
-1.819209112010904683e-01
-1.417940230434893423e-01
-1.440929722941366731e-01
-1.999326509831715615e-01
-1.892460758021299039e-01
-2.002387457157606132e-01
-1.610368466193160542e-01
-2.029517677806385589e-01
-1.794029388500257283e-01
-2.030036088100212466e-01
-1.712623976044176377e-01
-1.363727469878289189e-01
-2.250747987904553327e-01
-1.905548188299409640e-01
-1.435090006640389326e-01
-1.508362353179363291e-01
-1.984952805039055801e-01
-1.185436136578392613e-01
-2.084414780179766613e-01
-1.507377573342960630e-01
-1.348587572557237158e-01
-1.371112878386190059e-01
-2.124819384010150081e-01
-1.669987608179234195e-01
-1.192146688750041761e-01
-1.645838593760751423e-01
-1.064683322496877832e-01
-1.455164826843048098e-01
-1.792503668005432649e-01
-1.875970326414325151e-01
-1.690018698581326473e-01
-1.370101439461442194e-01
-1.580201578514290883e-01
-1.664527249394668340e-01
-1.060396289065058950e-01
-1.122294185312228409e-01
-1.502859839690172394e-01
-1.351925768808070194e-01
-1.512992532520021638e-01
-1.106530239605216515e-01
-6.708111761196521028e-02
-1.512678563039209501e-01
-1.152021736086825537e-01
-1.846554192359586288e-01
-1.083257651512849890e-01
-1.310309611621059134e-01
-2.023498899534774409e-01
-1.844738693485656333e-01
-1.217671993077105580e-01
-1.418431757923088732e-01
-2.078726510640391822e-01
-1.482065098097094247e-01
-1.315412584005123120e-01
-1.352045099534715245e-01
-1.515807506259262138e-01
-1.892102291663591562e-01
-1.719757840129316206e-01
-1.609310781300740123e-01
-1.768113631293915522e-01
-1.364449637554276118e-01
-1.390348579777265781e-01
-1.702507396559032604e-01
-1.384578266163266347e-01
-1.204573746408154622e-01
-2.085954899251517003e-01
-1.659440086617413046e-01
-1.695528549024055975e-01
-1.444746514033875828e-01
-1.848220631070137954e-01
-1.364643277499253959e-01
-1.354170330192170923e-01
-1.316848927003912428e-01
-1.585943236581530968e-01
-1.151956394243560527e-01
-1.619648882898178099e-01
-1.401612384520088128e-01
-1.550354870919053718e-01
-1.504711438488662290e-01
-1.769465135520988386e-01
-1.538542452068874522e-01
-1.615383995322063060e-01
-1.660972252137641048e-01
-1.526276593483125721e-01
-1.977804756759991844e-01
-1.824493452136400351e-01
-1.740287289925623593e-01
-1.247047471365717308e-01
-1.388552751989524658e-01
-1.670127272459887013e-01
-1.759328572060734064e-01
-1.874198283142373689e-01
-1.863277532152805560e-01
-1.080746897039389642e-01
-1.673548810610003268e-01
-1.263603965355327985e-01
-1.316805475778966283e-01
-1.808460015599014092e-01
-1.703307931480595172e-01
-1.418887891616276709e-01
-1.455101746880984870e-01
-1.125441418061966098e-01
-1.653953154820072269e-01
-1.572765067990959942e-01
-2.384190918730353104e-01
-1.894455282129215712e-01
-1.367868207760445098e-01
-1.652341091060715861e-01
-1.361531591956114395e-01
-1.552647308307310570e-01
-1.153636272868562851e-01
-2.035071799323038833e-01
-1.158414679321671664e-01
-1.551174977621774254e-01
-1.371442157141904705e-01
-1.830794448486205150e-01
-1.704002694790388295e-01
-1.657987768590354349e-01
-1.944212413609011925e-01
-1.570043806106203865e-01
-1.809880826919462726e-01
-1.581961732068544180e-01
-1.862572543862643371e-01
-1.455131619053802727e-01
-1.586966085683667038e-01
-1.251812002489879894e-01
-1.926715811049256044e-01
-1.464757378200677307e-01
-1.623412650569106275e-01
-2.068367407359459342e-01
-2.511273233989173570e-01
-2.211711794671714082e-01
-1.604449089474173362e-01
-1.328046825464886671e-01
-1.831349734023136611e-01
-2.008045205786095078e-01
-1.688727400255816413e-01
-2.001694157547409814e-01
-1.885334089484902165e-01
-1.443880497113938233e-01
-1.775110125102029313e-01
-1.647813319946826727e-01
-1.193128850035949789e-01
-1.265052329950904220e-01
-1.265412515450813347e-01
-2.030116693247105975e-01
-1.411197689441739123e-01
-1.089979533789557919e-01
-1.080532211276438587e-01
-1.807048014134977620e-01
-1.531025123816221467e-01
-1.435744982854620655e-01
-1.246899209831139749e-01
-1.474835818579385005e-01
-1.606590093485835979e-01
-1.907697627355418035e-01
-1.669689440531696434e-01
-1.250411141593328612e-01
-1.858494073728852725e-01
-1.191752224066019161e-01
-1.608071744591630381e-01
-7.379349358332130959e-02
-1.537578569820134688e-01
-1.347231011644550169e-01
-2.123462650778150940e-01
-1.427837725611969810e-01
-1.604386810005151986e-01
-1.448251210929489829e-01
-1.650834596512272268e-01
-1.675527386269536345e-01
-1.888997547167725333e-01
-2.129234778469497047e-01
-1.430930942291218089e-01
-1.413784591412550473e-01
-1.730530386431078649e-01
-1.099590932564208368e-01
-2.091305252644793111e-01
-1.444955611481770208e-01
-1.994287668012678094e-01
-1.259620513727855162e-01
-1.374177939912601676e-01
-1.800694015555617533e-01
-1.411330947913704559e-01
-1.209877753153360824e-01
-1.740108899477886550e-01
-1.255975348368999767e-01
-9.149775135021277761e-02
-1.623367138097065454e-01
-1.158426867900993473e-01
-1.831276001776057094e-01
-1.385968468009850241e-01
-1.135821836082287345e-01
-1.549519275367222393e-01
-1.311733112407971191e-01
-1.251426546632268821e-01
-1.899110213619028820e-01
-1.097353131314118685e-01
-2.055698991167026202e-01
-1.806794989532479467e-01
-1.705874720333179773e-01
-1.528961302666059230e-01
-1.198345570533115995e-01
-1.492223149148081685e-01
-9.187490662711676748e-02
-1.607783994848286657e-01
-9.993271249854533689e-02
-6.993253983576649957e-02
-1.548355204743096791e-01
-1.270883630831865785e-01
-1.642166569189284497e-01
-8.076870350335810245e-02
-2.429026875273700981e-01
-1.804144138740008119e-01
-1.631941181128154228e-01
-1.721835778865707656e-01
-1.287945537606674795e-01
-1.705863900840022263e-01
-1.356218797493267958e-01
-1.716593191875988300e-01
-8.648249920043865613e-02
-1.660965210710574902e-01
-1.833832714850422707e-01
-1.965227725869942432e-01
-2.041153203917135672e-01
-1.463365887901021956e-01
-1.756406813370038900e-01
-1.316028908706124434e-01
-1.643583906377974468e-01
-1.914880079045307715e-01
-1.376912671396706978e-01
-1.124530190089434861e-01
-1.733122105085037612e-01
-1.789727460591045705e-01
-1.417116599431227919e-01
-1.590944348947035125e-01
-1.579983643207863442e-01
-1.482808400185099684e-01
-2.154577091495293306e-01
-1.007306971203910245e-01
-1.367141429829590027e-01
-7.449895797914264650e-02
-1.447018726961266932e-01
-7.169810497421601203e-02
-1.600745625148043971e-01
-6.424925794909426557e-02
-1.359425791968156549e-01
-9.499519142275965333e-02
-1.156028355914197753e-01
-1.699601773863985976e-01
-2.353235066621094385e-01
-1.921097135214579199e-01
-1.500959639812968482e-01
-1.353700918064796310e-01
-1.230113181798236782e-01
-2.033603377719976624e-01
-1.328367860426452329e-01
-1.412280184355980683e-01
-1.610093228499601681e-01
-1.665340191428824057e-01
-1.388602306162083078e-01
-2.038362729164733267e-01
-1.670910668879712069e-01
-2.002477580384327549e-01
-1.745191886961227345e-01
-1.359283545758896150e-01
-1.067877647253186874e-01
-1.875015693459508304e-01
-1.349070931830066433e-01
-1.488231051413612116e-01
-1.737283460704581173e-01
-1.184140733969245296e-01
-1.281637574659170442e-01
-1.540278223463552865e-01
-1.090951699660213520e-01
-1.351778339816115115e-01
-1.412090963066623128e-01
-1.592149340165062987e-01
-2.062302349422676928e-01
-1.809849657035563775e-01
-1.652133068507917191e-01
-1.796735357150735790e-01
-1.206527176667169521e-01
-1.500283933569766248e-01
-1.495764241218766055e-01
-1.249034200025098962e-01
-1.364581043925467418e-01
-1.288054417128311757e-01
-1.533795631007263960e-01
-1.527172704853539398e-01
-1.708815198245454969e-01
-1.121818878921957696e-01
-1.309633755633204111e-01
-1.558118911492100411e-01
-1.716927423744475378e-01
-1.585004155065174725e-01
-1.056839018560393195e-01
-1.454624310907980667e-01
-1.594133495631653019e-01
-1.491599445068482188e-01
-9.141970696991723322e-02
-2.142356859100593425e-01
-1.026910933047810864e-01
-1.588272892186476382e-01
-2.247055843127676034e-01
-1.530841550601845513e-01
-1.141869548832832176e-01
-9.506303194108287058e-02
-1.319138240426705466e-01
-1.698980363898877077e-01
-1.941043411445732281e-01
-1.595400171597142203e-01
-9.663505556686828590e-02
-1.266499522403582156e-01
-1.896906443833659972e-01
-1.557193559403304561e-01
-1.230851393917228448e-01
-7.267526269571676634e-02
-1.571662206110056859e-01
-1.198260175187008530e-01
-1.271673228682881629e-01
-1.906219543938816874e-01
-1.390789100283986723e-01
-1.317815608560409801e-01
-1.681070518905211364e-01
-1.602611506635963912e-01
-1.318840942169111352e-01
-2.058097738526470932e-01
-1.979901362613218085e-01
-1.275834637008318451e-01
-1.075737792347339211e-01
-1.509154540590749438e-01
-1.028329322254514094e-01
-1.625051152874867066e-01
-1.350103272190573411e-01
-1.023134535587345018e-01
-1.042817872759607828e-01
-1.369042772582913792e-01
-1.143233653697397351e-01
-1.831163744611209176e-01
-1.552935229934045425e-01
-1.349748000782863833e-01
-1.577573497545738390e-01
-2.134658832177646071e-01
-1.627976367193461060e-01
-1.775179049093071892e-01
-1.403331297541700051e-01
-1.741768037035828776e-01
-1.437049970026225143e-01
-1.671040662851067948e-01
-1.367396455052498072e-01
-1.262171233750653265e-01
-1.422851252595694893e-01
-1.736031991220870485e-01
-1.435969229298112992e-01
-1.030605972436812318e-01
-1.314836700983512963e-01
-1.878155956708915386e-01
-1.948250826353997434e-01
-1.211752134950019599e-01
-9.965008300412424302e-02
-1.181395489647379254e-01
-1.572431316785742883e-01
-1.628889423091783861e-01
-7.022307635077858212e-02
-1.220766380596105954e-01
-1.254458775661423386e-01
-1.111075094847342043e-01
-1.560106217007412588e-01
-1.251742412537790727e-01
-1.481408411797264790e-01
-1.642171509017179565e-01
-1.172413823747206763e-01
-1.557593814880905425e-01
-1.675925242924831415e-01
-6.930083923600310891e-02
-1.155916731724956625e-01
-1.135086749259287126e-01
-1.685026923265878496e-01
-1.358847735613949170e-01
-1.201788974013898587e-01
-1.474147634814314822e-01
-1.529059268220241685e-01
-7.932445034233061298e-02
-1.307257447380604787e-01
-1.719238039610123392e-01
-1.620535084979523310e-01
-1.998908801713748795e-01
-1.663406507856357575e-01
-8.739355518776398268e-02
-1.045590778740354415e-01
-1.219807644877846792e-01
-1.216073613265640646e-01
-1.782004922633375066e-01
-1.560604260333128823e-01
-1.082587009351137913e-01
-1.718132343383042826e-01
-1.222882331117570581e-01
-1.269697399164339269e-01
-8.932773475412865427e-02
-1.012611429961492032e-01
-1.315558749959464535e-01
-1.537191762152531616e-01
-1.342386971695646580e-01
-1.299811680600627684e-01
-1.698629050853596445e-01
-5.366116926879725690e-02
-1.663239328054905430e-01
-1.622952876971282821e-01
-1.198196389999979239e-01
-1.534555571284201281e-01
-1.402511466588454991e-01
-7.454907800875418267e-02
-1.108370831386542021e-01
-1.674784173691376554e-01
-1.102408654017291018e-01
-9.826239836546350748e-02
-1.326431206520486406e-01
-7.245007081787555037e-02
-1.225207934866350823e-01
-1.220470005402749247e-01
-1.090106897242188871e-01
-1.759938671089796014e-01
-9.955732152096140319e-02
-1.298060444082759501e-01
-1.073746608381339757e-01
-7.197805125433662243e-02
-8.475090382317367055e-02
-1.558588185902703982e-01
-1.036728188021128066e-01
-1.332190249976645813e-01
-1.329251955547193498e-01
-1.443783519920317227e-01
-9.532463315646577673e-02
-9.769261392739485295e-02
-1.401874266447248329e-01
-1.900180111280798667e-01
-1.455455889494326749e-01
-1.242938519715118262e-01
-1.746049395817183825e-01
-1.320942666241325669e-01
-1.064681428954077913e-01
-1.290180563810115755e-01
-1.292049004019734659e-01
-1.647457772041282797e-01
-1.409488993604027518e-01
-1.741178797822029445e-01
-1.198538073550537847e-01
-1.408663111809338175e-01
-1.264731162060715175e-01
-1.204037668836639707e-01
-1.193691720887831154e-01
-1.323687391594302043e-01
-8.229883989028548286e-02
-1.361833295321943915e-01
-1.311840945121293400e-01
-9.909906295032734624e-02
-9.748585707610921136e-02
-1.348765540061922785e-01
-1.728797605257390846e-01
-9.501819082102305747e-02
-1.364979855037448120e-01
-1.058514097562028994e-01
-1.057578383000459948e-01
-1.362475742524534850e-01
-1.103625898250490678e-01
-1.458054148920241710e-01
-1.235513561767852958e-01
-1.595306321382604087e-01
-1.949586143409540173e-01
-1.630983385290854515e-01
-1.028928764345892199e-01
-1.627135259629730601e-01
-1.032566898651199189e-01
-1.496684000731062225e-01
-1.826810380241584153e-01
-1.097822790891223588e-01
-1.585997723797520909e-01
-1.146429238296237524e-01
-1.660291817622605304e-01
-1.813502756852306552e-01
-1.550521828635830213e-01
-1.110380588515884753e-01
-8.725949432585045074e-02
-1.381136644660753976e-01
-1.066316579832868455e-01
-1.061327178340530641e-01
-1.152117184288026230e-01
-9.020565134599611845e-02
-4.494178796299708178e-02
-1.356672592228704011e-01
-8.508497785825945570e-02
-1.376174228988546466e-01
-1.828096440472183892e-01
-1.108571850086433747e-01
-1.449009504412189508e-01
-9.039773479109297627e-02
-1.603158418225043014e-01
-1.592967854220314894e-01
-1.678966594352547803e-01
-1.295553555161783887e-01
-1.648432935617502593e-01
-1.582090171737686735e-01
-1.717056523341462249e-01
-1.306807294543415876e-01
-1.078973785081779463e-01
-1.164403959463034266e-01
-1.327924047830128795e-01
-7.782513946558679285e-02
-1.003787843983748873e-01
-1.123694652195865312e-01
-1.285888724773623093e-01
-1.598147327392047401e-01
-8.548279840151039310e-02
-9.522688314420042766e-02
-1.026698692370637267e-01
-9.428733534433866859e-02
-1.430076401496315763e-01
-1.500861019498321292e-01
-1.099204661823524193e-01
-1.036815694045649244e-01
-1.625523807676641508e-01
-8.594449402731477172e-02
-1.087464326311018276e-01
-1.332801600058953762e-01
-1.166822945642627812e-01
-8.189135958221793743e-02
-1.427777883916027113e-01
-1.511596549050715221e-01
-1.003381949444737270e-01
-1.393044722596133156e-01
-1.948895917611191408e-01
-9.660723224757829242e-02
-9.267269551249969484e-02
-1.490233716084263527e-01
-1.759519800064757722e-01
-9.534168571076817589e-02
-1.576314225927422930e-01
-8.151597507388451402e-02
-1.846903421469166251e-01
-2.042633550150058375e-01
-1.344765495722504145e-01
-1.615602673592013150e-01
-1.760377232212642085e-01
-1.585864956658906144e-01
-1.603691690637775169e-01
-1.655395267096487211e-01
-1.526940345224893636e-01
-1.625690371033284287e-01
-9.977538383614993622e-02
-1.439431550428295070e-01
-9.698875424517693078e-02
-9.158724670984375038e-02
-1.056651302884148436e-01
-1.127762318216300880e-01
-8.266801024670566989e-02
-1.404739901731819063e-01
-7.271544028842052976e-02
-6.234779985685762194e-02
-7.567655557178176728e-02
-9.273755059246360788e-02
-1.651439885909031791e-01
-1.193315368689461253e-01
-1.159500513659411786e-01
-1.207947226187451317e-01
-1.413174004906313785e-01
-1.344283638005915327e-01
-1.035370697573218118e-01
-1.527887425678192412e-01
-6.207078354961657191e-02
-1.079769525335168984e-01
-1.266062849264996959e-01
-9.023717228625841025e-02
-1.579261356910202363e-01
-1.738591405592539718e-01
-1.508997875648592779e-01
-1.758045532473838934e-01
-1.184427632112833445e-01
-1.881477349687244727e-01
-1.209823319572695122e-01
-1.068493880806541396e-01
-8.018168341729881021e-02
-1.521591270826300468e-01
-1.499452433611782320e-01
-1.223042642457897039e-01
-1.271992943701953094e-01
-8.867262695731782662e-02
-1.245721107134232508e-01
-1.713382857511658031e-01
-1.356054845411455712e-01
-1.131943649577325656e-01
-1.324257077841520802e-01
-1.540354063852631683e-01
-8.388011119000926552e-02
-9.315589809846487601e-02
-8.913676245339779980e-02
-1.404399381571719285e-01
-1.398668061070336421e-01
-1.106111847822145999e-01
-1.384346579998734506e-01
-1.935676860189673443e-01
-1.262962573806097333e-01
-1.229920427049819159e-01
-1.003644224335001472e-01
-1.272130975023204325e-01
-1.470508898554404309e-01
-1.652023458909294695e-01
-1.374973576495323035e-01
-1.310302620015504071e-01
-1.658095388419349725e-01
-1.141653183367494218e-01
-9.465051024873344376e-02
-1.833663838934763701e-01
-1.648695575431113336e-01
-1.453447179599983707e-01
-1.685098644622773367e-01
-9.053731736966974530e-02
-6.293510239572648601e-02
-9.882063723780751263e-02
-6.281900098470270810e-02
-9.415479616074132196e-02
-1.133643816882587974e-01
-1.180930172462846539e-01
-1.045930143624422964e-01
-9.199924638846983249e-02
-1.376791638394262995e-01
-1.821520356729275369e-01
-1.416661947749661699e-01
-1.397717765360216580e-01
-8.891572435737760127e-02
-1.070618413589572854e-01
-1.214051697100851646e-01
-1.216007912712116779e-01
-1.464676181056022986e-01
-1.553233144400480159e-01
-1.737124365857937169e-01
-1.724343819981578319e-01
-1.323578328744395294e-01
-9.442153252398623187e-02
-1.385624939023539226e-01
-9.538224075584829376e-02
-1.844564850075001983e-01
-1.083432767380575062e-01
-7.905430970094708132e-02
-1.500067483564825610e-01
-1.498874120648358010e-01
-1.087947813086600490e-01
-1.472818186323446576e-01
-1.361118627882074161e-01
-1.635396936297465742e-01
-1.141788503543153810e-01
-1.108351795575189258e-01
-1.449126271227723639e-01
-6.604841980382425426e-02
-1.313319203071737218e-01
-1.296367711941842638e-01
-1.154693558420420291e-01
-1.004492021122020406e-01
-1.570469214780538247e-01
-8.291040633696500350e-02
-7.644144853116552341e-02
-1.476941743145789021e-01
-1.333699672921699053e-01
-8.311622061137342865e-02
-1.278579940258586234e-01
-8.897990529956538441e-02
-9.745840946470822608e-02
-1.081950224020981205e-01
-1.385004831466230824e-01
-1.308549563336700861e-01
-1.048104880468792022e-01
-1.028908893960135823e-01
-1.472498841789261770e-01
-1.550208645374090699e-01
-1.191178323691649971e-01
-1.475636558378683461e-01
-1.193887544198000139e-01
-1.160055631985867503e-01
-1.445969072781003173e-01
-1.161438515796691384e-01
-9.644350373077655025e-02
-1.081836322044955473e-01
-1.453407156149823798e-01
-4.537799625156280214e-02
-1.249346096429588548e-01
-7.591631253612098063e-02
-8.872650754193453504e-02
-7.987769320793806915e-02
-8.914123350382016642e-02
-1.409190240786135362e-01
-1.332993322410759574e-01
-1.322493516089529864e-01
-1.265901170450821900e-01
-1.128607778613569396e-01
-1.340067107741180485e-01
-1.692632526241178437e-01
-1.395161158493040954e-01
-1.156039733611407133e-01
-1.175027811185337528e-01
-1.772444177996763126e-01
-7.601826471634574867e-02
-1.277413738027350087e-01
-1.322464805070651395e-01
-1.125045455032948755e-01
-1.561430976783322044e-01
-1.385587040265413294e-01
-1.443110561269696501e-01
-1.458888263558480169e-01
-2.295107042452333157e-01
-9.794948834057426446e-02
-1.369377470202131630e-01
-1.874825021504499256e-01
-8.078628005109932120e-02
-1.385137765142610278e-01
-9.995051178914329815e-02
-1.617141926646379901e-01
-6.303376677702972330e-02
-1.342804742410639018e-01
-1.083969213317327457e-01
-9.726207796314512155e-02
-6.601372427705611001e-02
-1.387084797327415853e-01
-9.435247206204198933e-02
-8.390051651644191144e-02
-1.589749926157731086e-01
-1.145372984016952839e-01
-1.313419887676380571e-01
-9.951625534390305672e-02
-2.211665150810747937e-01
-1.397091535425380171e-01
-8.793288530817884585e-02
-1.506491804465570905e-01
-9.744182413454254010e-02
-3.248268336488500940e-02
-9.640893032735790846e-02
-7.364655837978793806e-02
-1.051298486468117688e-01
-9.771967187065869198e-02
-9.120176423033243829e-02
-1.247705646349869940e-01
-1.637994836481038163e-01
-1.526490575886460810e-01
-1.203340184713794087e-01
-1.223255238707331993e-01
-2.096821708356648994e-01
-9.287044340334134340e-02
-8.025130628564353108e-02
-1.209617507228426397e-01
-1.221754762505220526e-01
-8.671351941054666890e-02
-1.141653978983144524e-01
-1.150676041229807128e-01
-1.660670796155164497e-01
-1.181367274894358360e-01
-1.557651893974641433e-01
-1.542442746646488505e-01
-1.202495844900750011e-01
-1.404262950446251990e-01
-1.536544892860698119e-01
-1.349924371766254294e-01
-9.058171130292996809e-02
-6.346573983625743154e-02
-1.391983844056770558e-01
-7.435859580785217360e-02
-1.081261254900601487e-01
-9.751609451320873700e-02
-1.509603391554965035e-01
-1.079093954983746245e-01
-1.274468151457173459e-01
-1.302392386578907213e-01
-1.427746014028620780e-01
-1.316222649242672904e-01
-1.175521956031246318e-01
-5.893758314522011543e-02
-1.335882111339795064e-01
-1.400832401679771855e-01
-1.103914966672870507e-01
-1.327963105188325887e-01
-1.034530746145876368e-01
-8.480917612204458278e-02
-1.233095038223536860e-01
-1.069279843662669788e-01
-5.759899780148616810e-02
-1.117197163478973743e-01
-1.564717964932468564e-01
-9.390475677072089578e-02
-1.451776585425690602e-01
-9.207619837040655064e-02
-1.156104058707078108e-01
-1.333212219464689208e-01
-1.203802329541180660e-01
-7.455765282289782137e-02
-9.166680554079467691e-02
-6.124058777664728032e-02
-1.150466893437459281e-01
-7.100491011900741944e-02
-9.760028237506279680e-02
-1.024274736354693210e-01
-1.277396708987688367e-01
-1.086077829199859068e-01
-1.055340434607808242e-01
-1.159374383062486136e-01
-1.092927989343699113e-01
-1.315566264791177276e-01
-1.140939732987338029e-01
-9.303913135002492285e-02
-1.130218341326611614e-01
-1.111362646263659576e-01
-9.144112035145146589e-02
-9.570628578663577246e-02
-1.822852126028595143e-01
-1.049105551979358369e-01
-8.527492200984312931e-02
-7.845666262887844578e-02
-9.527338128568395292e-02
-1.464021042563560804e-01
-1.323764906953342202e-01
-7.452336109967941380e-02
-6.259586526217296443e-02
-1.041351442195642407e-01
-1.664562826091982861e-01
-8.746915190015575048e-02
-8.051875407959944997e-02
-1.222336552769686946e-01
-1.144994547372499977e-01
-1.484632406818983674e-01
-1.028390036676634783e-01
-8.016916383466460294e-02
-7.890223685448458091e-02
-1.625907558869412461e-01
-1.217093092546782662e-01
-1.061459699512962707e-01
-1.429487775052953047e-01
-1.516894043064931363e-01
-8.004276476344386604e-02
-8.902201968603756788e-02
-1.071748595567890566e-01
-1.126465373447917417e-01
-9.408269360686424831e-02
-1.133265527390092536e-01
-1.229779642230714037e-01
-1.064894046290148499e-01
-5.040537575794092756e-02
-5.297114620093762438e-02
-5.484077674648003137e-02
-1.588912040954968130e-01
-1.546827956282971483e-01
-6.163642609060278332e-02
-2.284464551972867630e-01
-1.059964474575944005e-01
-1.082059605313017009e-01
-8.525101378622913784e-02
-7.645943530662840937e-02
-1.484802062460942318e-01
-1.701366442821126701e-01
-7.665220012915240078e-02
-1.303303008408962793e-01
-7.691385379486939677e-02
-2.238177000321259560e-02
-8.993563267928873783e-02
-9.354818823323435284e-02
-8.256175704949178518e-02
-1.084739635545960840e-01
-1.176956437019820861e-01
-1.423150849424772157e-01
-1.232992586601489166e-01
-9.090043366783417955e-02
-1.194119752157888764e-01
-9.003305099317929217e-02
-1.183242736020724550e-01
-1.052100888682145907e-01
-1.274090142548077453e-01
-1.389434898586611455e-01
-8.745204811492261754e-02
-1.048931220017028931e-01
-1.304686580387947326e-01
-6.954357791865291294e-02
-1.413291132696352093e-01
-9.647541381795930737e-02
-9.873672207500977516e-02
-1.295078557946967857e-01
-1.030993998902504094e-01
-1.247540768261557464e-01
-1.059856774645698690e-01
-1.089108971735486125e-01
-7.224950014056440162e-02
-1.094521520646381946e-01
-1.007726128400328602e-01
-8.945999490798996201e-02
-6.218584404729747550e-02
-9.220228993894653835e-02
-4.127010935254175200e-02
-9.553064470150882115e-02
-1.457810071623595050e-01
-1.408996834161480582e-01
-1.356905263233893211e-01
-1.154446643962704355e-01
-1.420602232664582021e-01
-1.140944503098566404e-01
-1.164728159957379439e-01
-1.196881919470534628e-01
-7.673973587136984076e-02
-8.514096788666587756e-02
-1.663542932951004860e-01
-4.178822790946921939e-02
-1.035506783079414156e-01
-1.105886229191316156e-01
-1.020294384588129322e-01
-6.032963520192023699e-02
-1.120727496844198812e-01
-8.547293382844099729e-02
-1.125385094532774799e-01
-4.806647891814159329e-02
-1.096395961774345312e-01
-1.219005487372769730e-01
-1.206372740271457467e-01
-1.347869064692799046e-01
-9.019596825157492892e-02
-1.019768796677673200e-01
-7.781964703400461036e-02
-1.683750220901392147e-01
-9.169039781287890989e-02
-1.160853129301031295e-01
-1.340359506567799508e-01
-7.195750968309023998e-02
-6.658421505727478429e-02
-7.168865341560454185e-02
-1.325413506572077349e-01
-8.601614214836583727e-02
-9.035492753208036742e-02
-1.418082296158122979e-01
-1.423929185610541270e-01
-9.347776637692241375e-02
-8.220192020886575579e-02
-4.248365960445523587e-02
-3.599939347381933552e-02
-9.804192713317405605e-02
-6.045597149891726585e-02
-1.372302378085542840e-01
-5.107515222796762955e-02
-1.139491655420046684e-01
-1.065466688029679809e-01
-9.590545065237834899e-02
-1.004438208776057273e-01
-1.226798955711835143e-01
-1.358868904216349038e-01
-1.073563517201369388e-01
-1.305867564667367586e-01
-1.671261231166114303e-01
-1.550799735832761039e-01
-1.796312230919615283e-01
-7.123176859687274654e-02
-7.376115728236980196e-02
-8.996513502386302430e-02
-1.142758720583380710e-01
-1.054434734000212065e-01
-1.118748621074349830e-01
-1.005739745654015832e-01
-9.577078714666430181e-02
-1.217353500536687005e-01
-4.923535915697620918e-02
-1.125365497417508270e-01
-1.506033727409822054e-01
-1.486718837458631537e-01
-9.859072628430200214e-02
-1.211581799891707223e-01
-1.731941919776176508e-01
-9.007440782962793102e-02
-1.446772200531378783e-01
-6.333088425333124882e-02
-1.200487152717038680e-01
-1.094070375852418120e-01
-6.636305924205535001e-02
-7.056042800416123528e-02
-1.554332747042256047e-01
-1.408709030504546045e-01
-1.553088674950013071e-01
-9.590496761883039734e-02
-6.988838308805500610e-02
-1.564140573173963822e-01
-1.381201981282680347e-01
-1.214646760099439421e-01
-1.199775001381243184e-01
-7.909024480712824323e-02
-9.231958418116030518e-02
-9.315189561664231899e-02
-1.546136034559395522e-01
-8.330016845007515158e-02
-1.052687100258158093e-01
-1.042205235231358218e-01
-1.487162412880585483e-01
-1.129945477259387820e-01
-7.351380600741551363e-02
-9.350314611669842402e-02
-7.192592853234511252e-02
-9.196825714542804231e-02
-1.074515511014465935e-01
-8.547681556145776682e-02
-1.003228797665373512e-01
-7.633130573483934422e-02
-3.562708362581663846e-02
-8.815808052814198825e-02
-8.079282371515618399e-02
-9.371773037529067263e-02
-9.844228824404456513e-02
-1.005440963869828896e-01
-1.074099282317424464e-01
-7.817064018494385147e-02
-1.017520870304387398e-01
-1.127812017545558598e-01
-9.279296152995372693e-02
-1.457515074440733638e-01
-1.473636315595814872e-01
-1.221535512507173488e-01
-7.260566751228934856e-02
-1.133175418467628620e-01
-1.064090596332118582e-01
-7.513192637604119983e-02
-5.110608059304447282e-02
-6.373071761765593257e-02
-7.329476350485963909e-02
-1.251665540046345004e-01
-1.034981306566712944e-01
-1.072200197491713636e-01
-9.361906173320189151e-02
-5.065817034725441509e-02
-7.102630439174023591e-02
-2.343552132132463439e-01
-1.224572461501770293e-01
-1.161125141654118370e-01
-1.207608880038138349e-01
-1.478378005803954454e-01
-5.783049304252040751e-02
-7.794432845709388380e-02
-1.037540484072738967e-01
-1.498787177809070559e-01
-8.975210531126476265e-02
-1.104643342973773562e-01
-6.790870244965764579e-02
-1.116444716627181255e-01
-9.053649206724448395e-02
-1.113334502207196791e-01
-4.979213960375526715e-02
-1.436575305937246583e-01
-1.012982840873307283e-01
-1.095618699086827186e-01
-7.189388489390788339e-02
-2.484514575412931706e-02
-1.179542779581802536e-01
-1.008853886022438445e-01
-4.975237412477199334e-02
-6.322172841855287773e-02
-1.428156083324316483e-01
-1.699048654088556320e-01
-1.109823809110163095e-01
-1.323184939514271408e-01
-8.726222092973451305e-02
-5.828556895527488985e-02
-8.470147745207333434e-02
-9.162736758991389674e-02
-9.241973598728436823e-02
-4.920400971222470277e-02
-5.733295047583859827e-02
-1.045310588697513227e-01
-1.183396747224640805e-01
-1.035506696574381297e-01
-8.496354194182771657e-02
-6.195896275943180848e-02
-4.832311174451926067e-02
-1.181034928400043205e-01
-9.154385722635277611e-02
-8.482033441307940125e-02
-1.101752027999842592e-01
-7.237961031874910744e-02
-1.249261932350563126e-01
-1.223733574005800989e-01
-7.533862481336631167e-02
-1.046047019172481191e-01
-8.590082429052382784e-02
-7.336934132415766363e-02
-1.306099154680186725e-01
-1.000668283791910224e-01
-8.527265856749022266e-02
-5.375559933278410002e-02
-1.696159891880180126e-01
-1.385660775344536855e-01
-1.531952771744918562e-01
-1.205105682171618287e-01
-7.006875936515377656e-02
-1.117923187829561460e-01
-1.534583579562852351e-01
-4.552149047131598403e-02
-1.424915050970226305e-01
-1.026823737867956082e-01
-1.190544289628524544e-01
-9.688967593152998659e-02
-1.388746321130962802e-01
-1.234400417168091402e-01
-8.497813690201197478e-02
-5.989778693908744123e-02
-6.024119908352502939e-02
-1.230739137273564321e-01
-9.657765442689109081e-02
-8.699317583062897430e-02
-7.501238952509137192e-02
-1.274414700382539289e-01
-1.447154870822545403e-01
-9.081969902371216097e-02
-1.114100905752188064e-01
-8.332521118992233800e-02
-9.422381330601024840e-02
-1.749429952160841961e-01
-1.238661076192896365e-01
-1.162535754674007826e-01
-5.578204562044360160e-02
-9.032446308330337181e-02
-1.189308630047419130e-01
-9.780265794327262785e-02
-6.407379104858786090e-02
-5.948501094417136398e-02
-6.030194246275300679e-02
-7.327892770946445311e-02
-9.801828475921819939e-02
-8.833544183596576949e-02
-7.135795503293596020e-02
-1.643867157732108453e-01
-1.895634505396914804e-01
-1.215828584671788115e-01
-2.504605720723426104e-02
-6.009367964153898567e-02
-1.162851865868525375e-01
-1.106609325084536855e-01
-6.420283115835923038e-02
-6.272927944753266261e-02
-9.783516628933337789e-02
-1.299018882081734438e-01
-1.531605144386585238e-01
-8.934031372090642242e-02
-3.368981861109104220e-02
-1.180819412365302773e-01
-7.253004313955450921e-02
-1.453479013770045958e-01
-1.919677129184861608e-01
-1.187318133604276793e-01
-9.639197310061420332e-02
-1.070291231591563308e-01
-9.163398095020765244e-02
-9.214087029664350115e-02
-2.027446934408198287e-01
-4.348438380268936782e-02
-6.547094011268947411e-02
-1.282757221254419155e-01
-3.383492016443473416e-02
-8.774487786249951515e-02
-9.858394860791665215e-02
-8.560927665230684547e-02
-7.454501179219875928e-02
-2.668207023854812787e-02
-6.261917073969025527e-02
-9.667788434052446145e-02
-1.307645010217042547e-01
-3.430976770960022376e-02
-1.111443473366924839e-01
-7.828098649700696021e-02
-4.436443281725974130e-02
-5.503740938671882604e-02
-7.729090521051967810e-02
-1.029924334513977746e-01
-1.162611317495382823e-01
-8.866164057537474774e-02
-1.267002499667821969e-01
-7.097256120928824297e-02
-4.989524040985064690e-02
-5.509632679518861736e-02
-1.175100253778248727e-01
-1.057584248276791650e-01
-9.038518342211919465e-02
-9.361603018750866423e-02
-8.313557334773608032e-02
-5.603829647742248482e-02
-1.329212970266730742e-01
-2.244158397293599672e-02
-1.202416876693811615e-01
-8.987208119134711126e-02
-1.413818254475175396e-01
-8.829424659345269655e-02
-8.869764464051424491e-02
-1.207496988446971620e-01
-8.413838042474255929e-02
-9.659045805494805015e-02
-1.334829855188202907e-01
-8.847947603305751640e-02
-7.148046889017159455e-02
-4.123540587938736429e-02
-1.121241421727976750e-01
-4.384844933067694184e-02
-6.633710225756607459e-02
-6.049525902407905387e-02
-4.728600006541198303e-02
-1.189086971118033798e-01
-1.001524628305940079e-01
-2.713130600288134880e-02
-5.504140971904534357e-02
-1.093767686607111100e-01
-1.017912829663641522e-01
-4.455103567501437350e-02
-9.774811165871595542e-02
-1.093882537863228172e-01
-1.022347576457913187e-01
-1.531443726130129745e-01
-4.885198095014847697e-02
-2.850373271692456870e-02
-1.109942291940767267e-01
-1.542712243558331253e-01
-7.351284394662134514e-02
-7.586542627601894351e-02
-1.384248184865124742e-01
-2.949121799095108520e-02
-8.563963029724115661e-02
-7.333343267549054245e-02
-9.113969386490163027e-02
-7.433762023278135678e-02
-7.826568367766893741e-02
-1.578571171600360867e-01
-6.790097249968914117e-02
-4.921782188213127268e-02
-9.819334073938161545e-02
-8.549590357870225088e-02
-7.522565734783109859e-02
-6.444703676876382958e-02
-7.393301218372477779e-02
-6.432038791486044405e-02
-1.113497811438278612e-01
-1.461184387120266770e-01
-8.936785632479100905e-02
-1.315829881920366762e-01
-1.232728292823805499e-01
-7.896286385822393061e-02
-6.215154185131271936e-02
-7.645240155427927842e-02
-5.248109634277507707e-02
-9.981897524032407043e-02
-6.225190833766100496e-02
-6.276504030532481515e-02
-4.005981091720571541e-02
-4.717562543154823346e-02
-9.563058462282766903e-02
-3.574822881306810585e-02
-1.056529609380295470e-01
-5.019998985848177914e-02
-9.048358439004439147e-02
-4.421239596096492031e-02
-6.765416360085257930e-02
-5.165704371813557155e-02
-5.669900310079695194e-02
-7.361741325381136736e-02
-1.136987576219118806e-01
-8.214147210162425772e-02
-1.206459113581302839e-01
-1.440608938892483371e-01
-8.829473630372057513e-02
-6.151841713456758509e-02
-7.490794648883145057e-02
-6.030396873667241697e-02
-2.483712214885132677e-02
-6.179789025310825079e-02
-1.094268044073939405e-01
-8.560793328842471184e-02
-1.260277761092370441e-01
-9.455021868458340917e-02
-5.170780457584234907e-02
-8.536680412345824809e-02
-4.979988307550503590e-02
-1.311421782665873892e-01
-1.564387796787995721e-01
-5.997826637941217065e-02
-1.371024966810408807e-01
-4.421598637965503537e-02
-6.975024948139457726e-02
-8.755662168910591237e-03
-3.620355454572411064e-02
-5.595121381189512716e-02
-1.027781320153209471e-01
-1.138438907415077472e-01
-8.797413803100162522e-02
-8.761872586446382838e-02
-7.181985626727001304e-02
-9.136207568485703312e-02
-3.704500667347255388e-02
-9.459564385794368147e-02
-1.289188968287441617e-01
-4.609368368934961546e-02
-7.467837548387187829e-02
-1.161114329491624853e-01
-5.603656981820363814e-02
-7.800905084996175021e-02
-2.710280486594066410e-02
1.124224382599863133e-02
-7.542653391233447580e-02
-1.082883928195162854e-01
-6.070702571939790709e-02
-4.520811088290718760e-02
-1.574067077689530192e-01
-9.338736299383403050e-02
-9.141615974839728542e-02
-6.366337963743229356e-02
-9.948745935680096408e-02
-4.227172618469453996e-02
-6.726590277052768574e-02
-6.960537161897722980e-02
-4.343807208359480587e-02
-1.079252064611670586e-01
-8.394373579234225280e-02
-7.981717909652220888e-02
-1.026787776799630153e-01
-3.001311741606344299e-02
-8.747432763476846451e-02
-9.019544081138831937e-02
-8.138525662039734765e-02
-8.004571352404413198e-02
-1.383054248153412213e-01
-4.388231220666926474e-02
-8.026846492201042405e-02
-8.938414675288590405e-02
-1.655499854000400950e-01
-1.509447626545462433e-02
-8.532650686144357954e-02
-9.542415699642130267e-02
-1.745497594810894171e-01
-7.132595127251518952e-02
-1.771765935730723052e-01
-8.696243007629643473e-02
-9.056773410248904199e-02
-3.866066840684054262e-02
-8.051726492018872194e-02
-1.006417891482934562e-01
-8.408476114693608228e-02
-1.094087065490720601e-01
-9.414607976082545182e-02
-8.581632714507400617e-02
-5.602418374755700065e-02
-3.176610815084452560e-02
-9.748257164783019624e-02
-1.190793831630169580e-01
-4.815386001987044529e-02
-1.103381778931833562e-01
-6.063607078649942139e-02
-1.276177666960537638e-01
-1.204164533887234906e-01
-2.374836300329692673e-02
-1.180317792780010977e-01
-6.079412086587570457e-02
-1.037232578959905865e-01
-1.079323484020091733e-01
-3.233348607793819218e-02
-1.027322444785736671e-02
-7.796594013981213156e-02
-4.853484648434359255e-02
-1.318416539110298935e-01
-1.019969037069398538e-01
-7.562423650109231787e-02
-8.712377622031544644e-02
-1.256840381971996712e-01
-8.992383258755830278e-02
-8.295825463509777509e-02
-8.822115881019473860e-02
-9.849280852014391519e-02
-8.062707820453768326e-02
-7.630376350143286412e-02
-1.950228472218036233e-02
-6.155712937965535786e-02
-6.464931356055809986e-02
-1.335534379808482053e-01
-1.049332590988274749e-01
-4.959885184887825871e-02
-6.871559184388073560e-02
-7.503114328475743444e-02
-6.213067307421069746e-02
-9.224926629364281483e-02
-4.195169949594215741e-02
-7.355310949076293570e-02
-1.384719225775367379e-01
-9.054244925672046140e-02
-6.447022746425445927e-02
-6.170824392980387568e-02
-3.329919931784284387e-02
-1.133885326788372228e-01
-1.304367610398677602e-01
-9.661741130196495331e-02
-1.159006874824103500e-01
-6.309074639451733857e-02
-3.741548407688933403e-02
-9.882271959141458728e-02
-8.388589608513673246e-02
-9.589677777113862767e-02
-5.611715760917781320e-02
-1.421969947795679867e-01
-3.903493698207813334e-02
-9.192914338410530795e-02
5.580144596320311956e-02
-8.432335340291353953e-02
-6.507190567704104756e-02
-9.143177859547606257e-02
-1.078428855694340549e-01
-6.603982082096226947e-02
-7.945062687039501637e-02
-6.002488368560764814e-02
-1.137448858439185223e-01
-5.058780304477984019e-02
-5.783489554194711640e-02
-1.022112355607295991e-01
-1.412303445708597456e-02
-4.927191864674720229e-02
-5.414994421852750706e-02
-6.708529908505744821e-02
-8.490840894439280473e-02
-5.939351873930452663e-02
-1.080194985099503652e-01
-1.366371142290946639e-01
-6.597795100652716072e-02
-7.085069801403399981e-02
-1.142474178977485877e-01
-6.905739117736993393e-02
-7.685242691810917348e-02
-1.041129730894954225e-01
-6.232813592340740588e-02
-9.434092259818629977e-02
-5.641101359004215693e-02
-6.554102425962070322e-02
-1.167269465965475872e-01
-3.967708062142772524e-02
-8.714125926421181778e-02
-1.268404537167600876e-01
-1.439665111176255674e-01
-1.161938462835521851e-01
7.244142135868342474e-06
-1.042037397647402885e-01
-5.894965379085284618e-02
-9.426309988458329847e-02
9.856955616394439540e-03
-1.261184127100911379e-01
-1.078014338323394078e-01
-9.473483785454771267e-02
-1.416341498312687075e-01
-6.898464212168682608e-02
-3.230499898021672867e-02
-1.189532804006253885e-01
-7.478214037015021298e-02
-8.138347312107077625e-02
-1.120228338694697900e-01
-8.924513183451439347e-02
-1.077841723641046329e-01
-8.831938431999629413e-02
-1.061858851532527237e-01
-8.384172512973346592e-02
-6.464601488630815351e-02
-6.841123847142381587e-02
-6.107788800502424176e-02
-4.850121316970126134e-02
-1.027930504231365505e-01
-1.406567286566384190e-01
-8.213855125220287379e-02
-9.006899116615202372e-02
-5.166299920468937767e-02
-4.639975287608590765e-02
-9.161741642858065027e-02
-1.062125722329560484e-01
-8.868613134356401195e-02
-7.538378176257326535e-02
-6.029510209960255857e-02
-5.786472592429842132e-02
-1.091525713978405421e-01
-7.269694943521419483e-02
-8.677798800052993755e-02
-1.174400337989833093e-01
-1.015140637182317673e-01
-3.950250021583623372e-02
-5.873944558343994343e-02
-8.441943749737340630e-02
-5.940190191624054178e-02
-7.325717968331012242e-02
-1.038236040765781465e-01
-3.676368695098220646e-02
-9.312072174253101242e-02
-8.375026758976761299e-02
-6.764727611959910070e-02
-4.958374885160560241e-02
-2.998420529836480497e-02
-9.420694839330064074e-02
-8.544172945959052634e-02
-8.812831218501993025e-02
-1.218137992681128240e-01
-2.759294718180561184e-02
-8.487699384208419184e-02
-2.397919393135683128e-02
-1.572068771564964218e-01
-5.937929429661219227e-02
-6.743889463601379641e-02
-9.986503775174754988e-03
-7.483948062954771940e-02
-8.508187480352685794e-02
-1.219357085507160182e-01
-7.756624963539099360e-02
-8.987168219048244366e-02
-1.268018496652739864e-02
-4.822235263740105166e-02
-6.279695877231694645e-02
-5.149316495099256347e-02
-1.475300442662591804e-01
-3.083958855210698277e-02
-1.353069989560215514e-01
-5.417110223631295407e-02
-7.367137629741203619e-02
-6.399591674260790564e-02
-6.307342101762621056e-02
-9.315516805916983223e-02
-8.789286668099020872e-02
-1.235199685735542396e-01
-7.761673036944420623e-02
-6.141918347359663632e-02
-6.630777417570023202e-02
-4.692740819000602859e-02
-5.550068173380434677e-02
-1.053996504615091999e-02
-9.064795119054562533e-02
-1.228765690517564374e-01
-3.509076274796481959e-02
-9.678435802195443916e-02
-1.067860076321256596e-01
-3.974287460771773473e-02
-4.837562817890250777e-02
-1.090031680914662626e-01
-6.196854301291238043e-02
-7.319359639505688964e-02
-2.909533630626696954e-02
-1.993483113979171301e-02
-9.286796873835154176e-02
-1.207299023179023573e-01
-8.428623044304793532e-02
-6.125904112005624985e-02
-1.087006947637942922e-01
-7.497004529960862862e-02
-6.668940332914799485e-02
-5.610099025157369579e-02
-7.568731465293281058e-02
-3.865049152123916504e-02
-1.055004390572980844e-01
-5.363223118572509746e-02
-5.027215589033927345e-02
-1.074257849196576103e-01
-6.218452684885904941e-02
-9.178557402959384992e-02
-1.072842290306409152e-01
-5.612013419493624283e-02
-6.826288337639915826e-02
-8.293745150891169982e-02
-9.309440457720791207e-02
-1.197584198349240792e-01
1.809210019506070268e-03
-2.319826880139186018e-02
-1.131559914573417452e-01
-1.233706577613564725e-01
-6.302459114106957749e-02
-1.041909522961628892e-01
-5.457881742884107545e-02
-8.327825364235985628e-02
-4.658853559312835929e-02
9.719710924374921554e-03
-6.947954942166355286e-02
-1.072416207765634344e-01
-5.460443799158726935e-02
-1.044181572967601140e-01
-6.516574623048093651e-02
-9.910866979540625121e-02
-3.155689105611816231e-02
-1.008364901043395934e-01
-1.361932235653140755e-01
-1.045321129126451365e-01
-9.873364020517190476e-02
-3.608806877360457022e-02
-2.088889837554385939e-02
-1.253961684620314987e-01
-1.068207272455236750e-01
-1.027187889643956659e-01
-9.038145034562698743e-02
-1.109818050309230864e-01
-6.990145094677720217e-02
-6.909600749271008202e-02
-2.005109413242633226e-02
-8.861090199379278998e-02
-5.768641528560572440e-02
-8.840463590340739974e-02
-5.696954943726256770e-02
-6.316253467310696534e-02
-1.374847002876110891e-01
-8.958084526806930903e-02
-9.717059846737838291e-02
-8.304124710798360676e-03
-6.234266457087417335e-02
7.365248583801060900e-03
-8.168476937885356393e-02
-8.411779668209265481e-02
-3.189438519362793739e-02
-1.134239031138348786e-01
-1.385540199256747596e-03
-2.926495448642173550e-02
-7.484558004903335560e-02
-3.733844909111168342e-02
-2.279269146095080564e-02
-6.393999109628743793e-02
-4.966519285291837865e-02
-3.649418290390082920e-02
3.213536246791777462e-03
-1.091204867567149295e-01
-9.725480725529100923e-02
-2.143596967744570980e-02
-9.879095262990378323e-02
-1.197651899095917294e-01
-3.910062217013263175e-02
-1.386936895545528847e-01
-7.147212346774657610e-02
-5.197011911303087844e-02
-6.112079144210658815e-02
-9.476778469461892562e-02
-9.828569015342915327e-02
-5.767747313003735582e-02
-2.697213052240806860e-02
-8.744934455812844454e-02
-4.939505444578787957e-02
-4.292788575260435974e-02
-1.040965458234194285e-01
-9.513746962654409667e-02
-1.311080715273297004e-01
-4.867483211093041190e-02
1.019243433905453423e-03
-1.580751653198808268e-02
-5.275607288915992732e-02
-1.082894736392831653e-01
-9.678814637075834615e-02
-7.091468918360477325e-02
-6.729727177734809440e-02
-6.096576653573101273e-02
-6.395627284174135174e-02
-5.681286881058061206e-02
-9.582790050305252383e-02
-1.402161133963693573e-01
-4.162372586720637646e-02
-4.951176239806943935e-02
-9.813065804486094390e-02
-7.632022771408704387e-02
-4.218951789171535710e-02
-9.779583666229962891e-02
-8.190257648585204386e-02
-5.142970133041760428e-02
-6.176520541397827191e-02
-7.128329062754296119e-02
-1.021283850681544841e-01
-5.357715633494510715e-02
-4.804312431491121471e-02
-2.380064139676671409e-02
-9.226086416594896089e-02
-3.301099295946567647e-02
-6.224826600391667082e-03
-8.133838102304166706e-02
-5.103174757656423616e-02
2.793717162468033199e-02
-1.201033496250952654e-01
-9.486692612755413812e-02
-8.215515870609031712e-02
-9.230482516984318819e-02
-7.797028403510727901e-02
-1.222237190441342464e-01
-1.345474142578433896e-01
-8.385636823158328090e-02
-9.997440293418068114e-02
-3.722208249557016485e-02
-7.425996535284312694e-02
-8.736912524628343002e-02
-6.253119750879942984e-02
8.029701457798918765e-03
-1.174768588882744991e-01
-4.953774321813864123e-02
-6.894618571866166501e-02
-1.118487920391702806e-01
-2.749727867703552486e-02
-3.182705141761509038e-02
-1.070430506349227401e-01
-9.691566456371923655e-02
-7.435623715080884322e-02
-3.547756790033862462e-02
-5.266552224074454863e-02
-9.887231712534093331e-02
-5.322596377451868643e-02
-5.200385253309723621e-02
-5.910106046264165282e-03
-4.716182999223280520e-02
2.788674366492885359e-02
-8.691563934534447811e-02
-6.883524366806148542e-02
-7.767425791972593085e-02
-8.375997278526398082e-02
-1.158603825839844281e-01
-4.467499754705624160e-02
-8.407852949526098407e-02
-2.128397858642759252e-02
-5.658058052175494318e-02
-5.828178631513848684e-02
-1.162099021896965123e-01
-1.012464244766050070e-01
-8.388104535858484367e-02
-7.145823981482777795e-03
-7.709205018198610204e-02
-4.533026488739549942e-02
-7.526120965515978312e-02
-3.427373956496304608e-02
-1.546280793948118411e-02
-1.022129702917233540e-01
-7.325515767382599630e-02
-6.631219822532917474e-02
-2.946008208635616035e-02
-3.072727177790840827e-02
-7.297566059814103445e-02
-1.773576468092316616e-02
-1.302350574302856695e-02
-3.974067537421783342e-02
-6.612095863930901596e-02
-3.148646620639987403e-02
-7.160599390073894843e-02
-2.554816583050939158e-02
-3.798462721995218838e-02
-7.102450986737476879e-02
-4.648837453638762253e-03
-1.127882693490867561e-01
-5.980578316204178402e-02
-5.191893601088116289e-02
-4.719905941553301926e-02
-3.745771486798309124e-02
-1.021887474962865916e-01
-3.202409102743362240e-02
-5.298339189634646007e-02
-4.601433715988977047e-02
-1.364909138027366881e-02
-4.219353967576449510e-02
-1.472560917191146901e-01
-6.289025170185244540e-02
2.625860610737243764e-02
-8.461879693354587562e-02
-1.176358586983681093e-01
-3.593866192604907445e-02
1.637395135842725433e-02
-5.082346319499941173e-02
-5.625172720532324588e-02
-6.483410418508205042e-02
-4.775257002060583067e-02
-6.244848513224530301e-02
-8.111329138562392571e-02
1.300412015858737509e-02
-4.128531352397372262e-02
-7.335760766295140733e-02
-2.149162502011188816e-02
1.138607384557425994e-02
-7.478295942546769881e-02
-1.249801980352653052e-01
-8.905908802834980320e-02
-3.997597440343929331e-02
-9.467145411556802947e-02
-4.498456352584839085e-02
-5.930451011991995369e-02
-8.932342717867348958e-02
-2.928131172174600755e-02
-3.311288315441601737e-02
-5.359644725694779482e-02
-3.837476406890519970e-02
-1.143800878068999410e-01
-1.224534220855263006e-01
-1.360335834193543425e-01
-8.357699646675784133e-02
-6.275856557953875259e-02
6.855097822779439298e-03
-5.942620298714360733e-02
-1.254331098020667890e-01
-1.267858955877858816e-02
-3.739627122485891103e-02
-6.005726424528166907e-02
-4.767478016738418284e-02
-9.433775729169451008e-02
-6.997895761680471283e-02
-7.595286506937315441e-02
-8.592363477710586450e-02
-8.760586340392398363e-02
-4.947281534705744166e-02
-1.042279462624246811e-01
-5.559996650078734282e-02
-2.881536150936916257e-02
-3.225963453472564108e-02
-8.656016732439179850e-02
-4.847558395001529824e-02
-6.741544066377150313e-02
-8.929609348224909482e-02
-5.340238910636634084e-02
-4.057416087842401209e-02
-1.963518205201361666e-01
-1.540846432074672867e-01
1.828796444431902979e-02
-9.844201281227818456e-02
-7.561513437027557460e-02
-3.478916728533656272e-02
5.484933518956616738e-02
-4.581090687673926992e-02
4.956156741192447451e-03
-8.805274435879904826e-02
-7.747997463284257702e-02
-5.654269862595237561e-02
-4.639448436632821055e-02
-5.413336126682407462e-02
-4.559362338698523531e-02
-8.961460135002034810e-02
-3.942962612198223221e-02
-5.065148778045074768e-02
-8.486749343700300541e-02
-5.847833429840628566e-02
-4.399016785811879493e-02
-1.062436385444951725e-01
-7.343314008646603663e-02
-8.240565982165681813e-02
-7.376296160382007916e-02
-7.142245799958064911e-02
-7.961743054482181559e-02
-2.798875712314885175e-02
-6.430687092809632410e-02
-7.983587706101086257e-02
-1.592223510977040790e-02
-6.765333711220954116e-02
-1.161156402183636527e-01
-1.929893449933527821e-02
-4.486609288125464889e-02
-4.233880322570902216e-02
-1.118390855342582535e-01
-5.884769989887182057e-02
-2.201837813183264367e-02
-5.667103284234655675e-02
-5.807733957865938990e-02
-3.605859135889751682e-02
-8.358217420531022235e-02
-1.523760026049396088e-01
-6.281286765274911310e-02
-7.177985675866285775e-02
-1.154406446003744119e-01
-6.435683170503245232e-02
-1.487067380810943307e-01
-8.208540246613260649e-02
-6.394761975496071615e-02
-1.307379037775555433e-02
-1.013527225559695683e-01
-9.524194381687918487e-02
-3.400875444179452672e-02
-6.822916891712606235e-02
-8.937597514266924781e-02
-4.693740291900689449e-02
-5.891034869030557092e-02
-6.564757128022920274e-02
-8.980664181703042204e-02
-1.166528079221183928e-01
-4.078900073448046837e-02
-3.095886534269872911e-02
2.497102997934637358e-02
-2.199756733431905073e-02
-4.103849498797675077e-02
-4.870307579916481611e-02
-3.077626061306810989e-02
-5.269078734601530950e-02
-8.533341137967065393e-02
-8.216024569240971964e-02
-2.591164163518960145e-02
-9.331944015973678286e-02
-7.034008167575368786e-02
-5.058147762029753525e-02
-3.104140471717196231e-02
-3.264312917124623931e-02
-4.864362513045093067e-02
4.944437151595945310e-03
-4.139070857440662471e-02
-1.525752897601311275e-01
-8.824945918383465815e-02
2.937357992082284194e-03
-1.442985855513255478e-01
-7.151903096744645361e-02
-4.087783668542824961e-02
-7.893063131169186786e-02
-6.639082895115258620e-02
-4.524437120952257835e-02
-1.219670879502511400e-02
-4.239255642946238717e-02
-7.500857265938386254e-02
-7.135545374568369459e-02
-4.431537664030844176e-02
-1.905695705747470145e-02
-8.319753556804632133e-02
1.886362610024575059e-02
3.288376381124030745e-02
-7.175198524194137395e-02
-6.475264961570048605e-02
-5.013637194132441327e-02
-4.778082734384495045e-02
-8.883573349022690080e-02
-1.197359551275928163e-01
-3.057213880362985581e-02
-6.710356139720968782e-02
-5.596625206416116355e-02
-1.070948790655702337e-01
-4.404174211144597922e-02
-1.471849290544107181e-01
-5.446235500003811930e-02
-2.584769489714000470e-03
-4.036344253762042672e-02
-4.828470897699076170e-02
-3.252210549673101997e-02
-7.844191691659314902e-02
-5.716763845421356932e-02
-1.491134526346546765e-02
-5.798037781957213199e-02
-4.232191046695160663e-02
-3.592448438530030513e-02
-7.533180434229416744e-02
6.626161506226985187e-02
-1.004130398682310937e-01
8.215793312506653248e-03
-4.071972938195635855e-02
-5.528927254291397808e-02
-9.871911279908858472e-02
-6.838024813093344922e-02
-8.075581549609263388e-02
-8.496442066600155829e-02
-8.017047857581932613e-02
-4.615698349613023277e-02
-6.681846632321339352e-02
-8.051067168616254932e-02
-2.100185171905586193e-02
-5.201918139404299035e-02
-4.834781363913226437e-02
1.777190121011731905e-02
-7.253579547072286360e-02
-1.731159683752071798e-02
-4.192243773081073994e-03
-3.226064698423568820e-03
2.714606735283483455e-03
-8.021351528956309485e-02
-1.043773002798673438e-01
-4.631323436540269595e-02
-9.303328698507543071e-02
-5.569997701920781363e-02
-7.366272563981283994e-02
-2.042708215597471497e-02
-8.449867974459035480e-02
-6.914106228318561698e-02
-1.007948802585797304e-01
-3.659178329062859336e-02
-3.890551421056010276e-03
-5.154168607543391234e-02
-8.589781810060521938e-02
-3.912179117130709649e-03
-5.069600668919484188e-02
-6.674055951129166664e-02
-7.765465715689803816e-02
-2.882910026057402403e-02
-1.123901765824398824e-01
-1.356120432401717278e-02
-1.525886905817006207e-02
-7.577887212700663844e-02
-5.985346488008553428e-02
-1.352655402503383231e-01
-8.097819242269492512e-02
-4.561200406125621998e-02
-5.316468583915234802e-02
-6.195168844964742128e-02
-8.466918642288463748e-02
-5.132861025174750152e-02
-6.525089012349015449e-02
-2.469248528251025490e-02
-6.756538149441237984e-02
1.478489445609929530e-02
-9.036168032719223142e-02
-1.717596091294059171e-02
-6.337232473803153243e-02
-1.295964502199840329e-01
-3.472534099335530464e-03
6.390987590512643007e-03
1.440035295273342161e-02
-1.364797319302910039e-01
2.510844702157880720e-02
-1.388559614595480107e-01
-2.783232513177986631e-02
-6.001968716377031193e-02
-3.878674207437366600e-02
-5.150727976125982904e-03
-4.966919962755023815e-02
-8.712204035376590328e-02
-1.077893609454641938e-01
7.375843253199472656e-03
1.164688767506220739e-02
-3.827000242863595747e-02
-4.390834704944922284e-02
-7.254840093779926780e-02
-5.944944184156851497e-02
-6.392850205604520830e-02
4.072253614851251841e-02
-1.663855412524218105e-02
-5.023222488872499530e-02
-3.215303201927055543e-02
-1.034437640811293746e-01
-5.073448489535466871e-02
-5.511781673561100964e-02
-1.052032542259205006e-01
-1.050794205551319471e-01
-2.787174838593030335e-02
-1.185005300305315146e-01
-3.974109134292098944e-02
-6.786268371833800717e-02
-1.197500368045119057e-01
-4.762209253441200552e-02
-4.686240785685464455e-02
-5.674439228256714790e-02
-7.594464314741096456e-02
-1.069468898646344368e-01
-3.188009435590172247e-02
-1.584738955670435961e-02
-8.643003219238309942e-02
-6.701820311680936615e-02
-1.169239115402060866e-02
-8.087172906573548981e-02
4.703727934826366051e-03
-8.184826130629889798e-03
-9.415939250633596769e-02
-2.854678956875153842e-02
5.278548076087505314e-03
-7.702969792698853568e-02
-6.392059163307688141e-02
-3.920450263733639765e-03
-6.958144198807852954e-02
-5.319935059211941542e-02
-5.766413634608653221e-02
-1.637955410568426098e-02
-5.891102871786125378e-02
-6.070503577517465804e-02
-9.223710105636127865e-02
-3.101495207883566557e-02
-4.744611314712266631e-02
-5.749443702530762645e-02
-2.146260355772852332e-02
-6.734971690622827689e-02
-1.012274774316919007e-01
-5.044648854255188997e-02
-2.421575297756726336e-02
-3.458088413494040531e-02
-7.277852192965839073e-02
-8.926821445542777733e-02
-8.617427404249167200e-02
-9.466389261954753429e-03
-3.795239724296368272e-02
-1.219077476181774228e-01
-9.549382752907790983e-02
-1.060461313911606751e-01
-2.380863026838571372e-02
-5.060273685718502494e-03
-7.351770747570962605e-02
-8.565535209823589569e-02
1.328105916986510593e-02
-1.559406902096804361e-02
-8.994570749783116492e-02
-1.216862767433126574e-01
-7.034352198069925011e-02
5.605711315972802160e-04
-1.021804415255385262e-01
-4.628473018133217459e-02
-3.219975041406170080e-02
-7.411394725784162252e-02
-4.182378190393480633e-02
-5.879172255144173714e-02
-4.839257512872757044e-02
-5.648876365426380025e-02
-7.273974156759707710e-02
-6.613471858357319877e-02
-1.237741458341096584e-01
-5.906125977951649092e-02
-5.603501308338178222e-02
-4.193124197469980802e-02
-5.470812932521460642e-02
-7.406928709483062701e-02
-4.458202268901715476e-02
-5.560672189109925473e-02
-1.586954959555790870e-02
-5.236217824550969818e-02
-9.009797320393991837e-02
-2.782836826374079919e-02
-8.119542505932506038e-02
-8.629397224141560629e-02
-3.125025125251443964e-02
-9.514315014747970478e-02
-9.227966356813931126e-02
-9.729381074281626129e-02
-5.467757346725809348e-02
-3.092851442448647098e-02
-1.029325419676600795e-01
-5.350631026070268997e-02
-5.657563145329806004e-02
4.695167650425707828e-02
-5.695518739592141805e-02
-5.405154888252563378e-02
-1.387043421666751819e-01
-8.133925267218308428e-03
-8.999112647027593392e-02
-6.885720868713958442e-02
-5.798294836731192337e-02
-2.657123338414053154e-02
2.926263799762367571e-02
-4.898648494462528452e-03
1.222916903072555732e-02
-8.490728551781487332e-02
-6.586513180371673937e-02
-3.815496739433318213e-02
-6.200302934488245710e-02
-1.176987690395331215e-01
-3.731792268526743644e-02
-5.903960961880485442e-02
-6.340442827320388886e-02
-2.938023049485895266e-02
-2.202019941190590593e-02
-4.255377997492558462e-02
-5.313192567268944233e-02
-7.008821217498893696e-02
-5.915121411029363070e-03
-7.655979999393638935e-02
-1.558372950051969130e-01
-1.046326222632234931e-01
-1.007690219346037419e-01
-9.275176454312228369e-02
-5.344464848170964177e-02
-3.842198861761823153e-02
-7.691486375014476573e-02
-7.019633986012133176e-02
-6.416424243998716803e-02
-6.893341186880749816e-02
-5.801020278027346766e-02
-4.753629155837894166e-02
-4.521550646209874375e-02
-5.445365700273408632e-02
-8.103724045551428945e-02
-2.862439862714275321e-02
-3.329096711092726507e-02
-3.575772289832761935e-02
-6.921576109403973498e-02
-8.626644049704319805e-02
-1.059822670310269083e-01
-5.567328667499100991e-02
-1.100313939134064389e-01
-4.332120193833753630e-02
-5.324705896765192376e-02
-3.990387533368537631e-02
-4.779172416777663357e-02
-2.045896274699296122e-02
-4.516735437337746767e-02
-7.991365614503706527e-02
-5.167309942258951905e-02
-9.395870460668562241e-02
-4.252046087750777081e-02
-7.038263865356643445e-02
1.372845899292243592e-02
-3.918257832477343994e-02
-6.183512790542722813e-03
-4.616731722625111445e-02
-7.834924738909732067e-02
-9.819359553016727971e-02
-2.308980908267626794e-02
-8.781442648580195520e-02
-5.369818125065200370e-02
-1.763863361872393953e-01
-5.925490971003105622e-02
-6.951690219360272260e-02
-8.570685591962870498e-02
-7.188757074914566003e-02
-1.005653499841187015e-01
-3.103550265660039165e-02
-4.985007681358989001e-02
-2.401648581814940647e-02
-4.090953166871835051e-02
5.773992528820141856e-02
-5.253204273068323715e-02
-4.283924691808648627e-02
-8.586872547022536550e-02
-1.925890462718460663e-02
-8.131069394280528162e-02
-7.981106574346916172e-02
-5.927432154536393244e-02
-8.589912455006792902e-02
-8.147329754774552957e-02
-5.565084639554965240e-02
-5.378098887582255516e-02
-9.522372964091059544e-02
-2.082261519738366762e-02
-9.294109335983902209e-03
-7.225733647524025527e-02
-6.433418125584833280e-02
5.284777654149897062e-04
-3.862247341109433657e-02
-4.637646255194657896e-02
-5.064981810566880627e-02
-1.083338660735552739e-01
-1.085541783663932919e-01
-1.038471402955629813e-01
-4.715128565442169850e-02
-9.433936674012621815e-02
-8.307933295961276998e-02
-2.898063733201896794e-02
-3.896384156967760276e-02
-6.886589402722151365e-02
-3.814052683378471587e-02
-1.002447740963397921e-01
-5.207041417480524209e-02
-7.373749926209182889e-03
-4.119865191379361996e-02
-6.448526060595619058e-02
-4.413940780321932988e-02
-1.455785894340711449e-02
-7.514930716416140521e-02
-8.958186595570998695e-03
-9.018969426712413612e-03
-3.413377025993742653e-02
-1.447351287969149240e-02
-1.051046146606848530e-01
-7.554193981393994561e-02
-1.382394966586538432e-01
-7.671948634355889307e-02
-6.767570585889039203e-03
-9.034139853044864665e-02
-2.028503123569423347e-02
-4.533606850378137099e-02
-9.030715796592822531e-02
-5.778568334509392307e-02
-9.183080306556282157e-02
2.739316389582832287e-02
2.131495288710650096e-02
-5.168753244193845936e-02
-8.055536073297389632e-02
-7.333841973351842847e-02
1.424216240612178122e-02
-7.914309874640604314e-02
-6.372282809932505732e-02
4.927870981660515542e-02
-8.179099143611780198e-02
-6.431185095158759024e-02
-1.083621693854225215e-01
-1.091479512727625695e-01
-6.944344006914789091e-02
-6.611867150604074095e-02
-3.918597004599744943e-02
-1.180950720004860649e-01
-4.202117683461484288e-02
-4.034641033375100522e-02
-1.085706359789263969e-01
1.309797881707354221e-02
-6.947033265052210416e-02
-6.266068133977369115e-02
-2.778598906503408628e-02
-7.455615764315430549e-02
-5.688263811785242846e-02
8.812903771940314157e-03
-6.993013219922994406e-02
-7.212359105190070674e-02
-5.424904827592681028e-02
-6.244621924611760966e-02
-5.839115699741439375e-02
-5.487362837458610587e-02
-7.415080606945942399e-02
-8.650838507501415475e-02
-1.958927090254820869e-02
-4.684034823058843416e-02
-4.132124164856475733e-03
1.850019339855338632e-02
-4.581832981863697210e-03
-1.541065492545895810e-01
-1.098657855645337328e-02
-7.068228184321449781e-02
1.917949485353715247e-02
-8.185610989470214205e-02
-8.542248577130075182e-02
-2.113043706802351235e-02
-6.049380979491365135e-02
-6.198691946524288732e-02
-2.364257031874824472e-02
-3.945948767967373538e-02
-1.367122327277568369e-02
-7.604951866647678693e-02
3.517238737686695371e-02
-5.358718526908493734e-02
-1.977989572231221571e-02
-1.135064526760959369e-01
-1.214886344651434774e-01
-7.693173285532951822e-02
-7.995216800652972522e-02
-5.253331201154153030e-02
-8.381316460116443323e-02
-5.893888463027385088e-02
-2.838453864111421809e-02
-4.131655518159162849e-02
-4.717517283001846501e-02
-4.490225918945351530e-02
-2.553541596166897937e-02
-5.329743358212552656e-02
-6.606681190760663180e-02
-5.513380497564435156e-02
-8.442576462736856024e-02
-6.542221329507799665e-02
1.873582924645746800e-02
-3.540533266264071083e-02
-3.392479201138022538e-02
-8.197684269860859574e-02
-4.221973336963387446e-02
-2.150314643994104616e-02
-8.839636350866504622e-02
-8.207392991037987251e-02
-8.972127749613606484e-02
-1.145564637553756759e-01
-9.089179891799253896e-02
-4.490497251064485412e-02
-3.184959331652718884e-02
-4.517413517086384112e-02
-1.051750605761448826e-01
-1.012217836525337346e-02
-4.706073497110509207e-02
-1.887571543538014637e-02
-3.030157793417916426e-02
-4.395262524415188138e-02
-6.698819011011754310e-02
-2.976949343373333848e-02
-9.640719730800691167e-02
-9.158449224777291675e-02
-3.521470827365239670e-02
-7.379934264298815272e-02
-3.574468198653943472e-03
-3.346080628845211902e-02
-3.699311886000888200e-02
-8.225161454295833174e-02
-4.056112205616538291e-02
-5.021701886667270798e-02
-1.913868049099012869e-02
-6.248893927600350506e-02
-3.316288967123937059e-02
-9.500816199219275227e-02
-7.496808852977844551e-02
-4.758920479088889904e-02
1.972783845278923420e-02
-1.088267520534782623e-01
-3.717652699095959357e-02
-4.420956498496928649e-02
-4.501973345268096838e-02
3.100094456783771685e-02
-2.540509910222344195e-02
-9.985088383291360059e-02
2.782400819271470607e-02
-1.258082533626932453e-01
-5.448470919767042092e-02
-3.988647629499994518e-02
-1.227834765137979095e-01
-3.110143115211408057e-02
1.578052266991869512e-02
-8.359218855044189822e-02
-4.663144569696824754e-02
-3.446950997200428496e-02
-4.806210919766303914e-03
-7.092582449403696254e-02
-3.246467767487574291e-02
5.169025546044717957e-03
-4.961824640132853764e-02
-4.417662462457319639e-02
-1.880772321552494353e-02
-1.611263316149099123e-01
-3.604561391100551820e-02
-4.447502863262971229e-02
-3.110371712356680557e-02
-9.858322253693609094e-02
-3.608350357198511493e-02
-6.719337124103584580e-02
-6.324468510727906945e-02
-7.598711575363972792e-02
-1.051520979452245375e-01
-4.972728023579489620e-02
-8.772748384920904530e-02
-2.269949886231877392e-02
1.247176419315588342e-03
1.340244376741819843e-02
4.889386218772474868e-03
-4.095456929274716995e-02
-1.112904055940100272e-02
-7.843942198415838896e-02
-1.147712503331820011e-01
-4.216951940604461713e-02
-2.199317808601321603e-02
-3.464772266555782299e-02
-5.619278207411187304e-02
-8.133146548013945806e-03
-9.080265679791701960e-02
-6.633470585575870597e-04
-2.646064601819318740e-02
-2.263379971870944224e-02
-8.396195983760948445e-02
-3.454319205675733528e-02
-4.629913882047295010e-02
2.389471761761900737e-02
-8.327506709546109165e-02
-8.880579325998506912e-02
-2.181637274371169694e-02
-5.667520985949996842e-02
-2.325248304706272959e-02
8.778589289335402696e-03
-6.251008336034107049e-02
-7.248786197357467986e-02
-4.633203255838640872e-02
-4.477237004640598206e-02
3.151682207799063468e-02
-3.987102993333204934e-03
-1.014264978243931692e-01
-2.901805986537426413e-02
-6.363820653288564805e-04
-1.875247382646052716e-02
-8.264274133722301907e-02
-9.985812077916518537e-02
-6.295970017035754096e-02
3.757825082335691010e-03
1.377797523445022099e-02
-6.999605981694086154e-02
-6.708444839342517230e-02
-6.638200692170959094e-02
-2.977747841960578026e-02
-1.031173118582511955e-01
-1.513382610248097809e-02
-7.353574997388109824e-02
-2.184414475873917155e-02
-6.162270838955132696e-02
1.734152318125125811e-02
-5.106085011097239584e-02
1.538910458885256807e-02
-4.119208242170641077e-02
-3.600334792735546130e-02
-4.182020635382472512e-02
-3.623989445010516314e-02
-4.910645717701249933e-03
-3.723098401368197391e-02
-2.177776497316756196e-02
-4.049720052512330998e-02
-6.945101213238280558e-02
-2.980733057038315731e-02
-5.400110356270577949e-02
-2.511076427061932279e-02
-4.150959304221840673e-02
-3.502431328149310796e-02
-5.922221954195856786e-02
-5.941257821502346492e-02
-3.279827864750747141e-02
-8.847080525694213382e-02
-5.107424454926951657e-02
-9.730056412708242009e-02
-6.857389999313731610e-02
-3.824886507600339797e-02
-1.335535729297521700e-02
-4.712411148303369268e-02
-1.508648705258677260e-02
-3.973427960842876305e-02
-8.061694355199144901e-02
-5.094402826503345583e-02
-4.504995691182590162e-02
-3.260304287291448250e-02
4.905328297699375166e-03
-1.624151182977534927e-02
-5.631585353925142728e-02
-5.351624802496997291e-02
-8.029297161771989377e-02
-1.237562377810115938e-01
-8.352880602709630842e-02
-3.458947756129888279e-02
-1.247098452997323983e-02
-2.912091746031476511e-02
-2.162126628733901379e-02
-5.568864831936625251e-03
-3.997731850422545086e-02
7.302558998051727861e-03
-6.844850860248784252e-02
-2.141450613118126185e-04
-3.764733272326890238e-04
-5.226735643930172787e-02
-2.930958626106787770e-02
-4.298697859047333203e-02
-5.130729463531966822e-02
-7.742923175157452598e-02
2.594134950268561085e-02
-8.895851397390432125e-02
-6.293254177462888344e-02
-5.722321885865844920e-02
2.175910984213380236e-02
-2.385135738408167283e-02
-8.682224123258268367e-02
-7.939733783113116228e-02
1.612526680865523920e-02
-1.876889617845414228e-03
-3.472682381638638599e-02
-2.729293234144724786e-02
-8.013957584296941064e-03
-7.875176479402307139e-03
-6.024487387013174183e-02
-3.321127191414433716e-02
-4.420742781305755931e-02
-5.579054109571188885e-02
-9.204688123265636346e-02
-2.739448799748776808e-02
-2.037744676778455860e-02
-6.495890494078696009e-02
-5.848119836742630279e-02
2.856241889610081422e-02
-5.226078457734900651e-02
-7.391670282662086804e-03
-8.153085686007940924e-02
-6.084209773419925471e-02
-1.219624843007051720e-02
-5.447579114557066920e-02
5.251992525992506960e-03
-5.965880497063295873e-02
4.121342807906113598e-03
-7.868937199101108670e-02
-5.140130960880773953e-02
-8.097107733412119146e-02
-2.166181984282365691e-02
-5.170165329500965579e-02
-6.480753355158438977e-02
-2.459091943584184800e-02
-9.128067384730777223e-02
-3.610327151118594008e-02
-2.848364868858980353e-02
-1.297258615991729938e-02
-3.666712926115075610e-04
-1.001567892990811448e-01
6.370599644362073474e-03
5.524640861939968985e-03
1.668999388163859565e-02
1.240965450085588367e-02
-7.969470914301569897e-02
-2.847541539000726651e-02
-2.285941052631949508e-02
3.280730648648553377e-02
-1.704533289807412880e-02
2.561285682541961095e-02
-3.717582596821839697e-02
-7.475511856291615354e-02
-7.059493480856679493e-02
-1.661321539146675547e-02
-4.472907585237292927e-02
-6.552762414695403881e-02
-7.309765361297759778e-02
-6.202750469178014078e-03
-3.918690152360014556e-02
-1.882016235647114219e-02
-4.276955316841108724e-03
-7.393688169099859805e-03
-7.647525383796370535e-02
6.119157477879420132e-02
-2.535914437503974939e-02
-1.741521983036170562e-02
-8.533290010262579994e-02
-1.163600546312353878e-01
-5.311010119733805546e-02
-7.206528021893505997e-02
-1.629410212220092427e-02
-6.611372779304927616e-02
-3.923010468509738335e-02
-1.629872922446723091e-02
-8.843080712824021028e-02
-2.998081239274358670e-02
-6.405863540126352507e-02
-3.947812855813405408e-02
-4.096074793100145522e-02
-6.271295823888244081e-02
-3.957446939261453911e-02
-6.785678601194871512e-03
-7.771140311702778858e-02
-8.446324774516900113e-02
1.974096026643679114e-02
-2.656408139874287880e-02
-5.230336395474457362e-02
-5.344695950432349490e-02
-3.643534257364609147e-02
-2.768654373323821069e-02
-3.446657406071917951e-02
-8.814475866524687508e-03
6.184910261721815461e-02
-6.170011602142084356e-02
-3.676198231571124048e-02
-4.835961097808384040e-02
-1.156792654462428516e-01
-5.145738451672777353e-02
-1.689802580745126612e-02
8.896341552427604197e-04
5.135863986850021899e-03
-3.387168009087206111e-02
-5.170305668909547236e-02
-1.918987542522576639e-02
-2.445480319494126864e-02
1.816472752433944868e-04
-6.569924513842848035e-02
-9.391268466665211867e-02
-4.799080882207146237e-02
-1.018502808565073525e-01
-2.428974424705034399e-02
-8.798050333773576454e-03
-5.723563528423251945e-02
-2.864514411689753765e-02
-4.105706264432480018e-02
-5.340937294450416595e-02
-7.050973583384299859e-02
-8.196676115553765130e-02
-6.473600899603821485e-03
-5.727571899745732831e-02
-7.502401274668363262e-02
-2.359097755373214603e-02
-2.487569325082053528e-02
-7.039416128110026483e-02
-2.094585466417550959e-02
-6.527978953478556778e-02
9.408363590140477600e-03
6.349108869807047750e-02
-8.031841429501425378e-02
-1.936328328525770137e-02
-6.993359312867564181e-02
-3.713123188914745076e-02
-3.232199625297946244e-02
1.491165949062269597e-02
-4.263451696760379300e-02
-1.996788502441365978e-02
-1.921204722364655559e-02
-6.230544817548572950e-02
-1.816652192801429186e-02
-5.030706032277757617e-02
-4.737419389988988677e-02
1.632472952199368445e-03
-1.598503919846514659e-02
1.580593489441099730e-02
-1.876352699319194448e-02
-5.258756462297863032e-02
1.368114757699759494e-02
-8.124995275074584078e-02
-3.218606465176062498e-02
-1.351321326519532712e-02
-8.252226237855880830e-02
-1.619598589373317035e-02
1.355351515576001462e-02
-5.792141343911336865e-02
-5.740910977699199835e-02
-7.769672352915854563e-02
-1.599630745477106583e-02
-7.682806129953839713e-02
-1.130784343862061003e-02
-2.603218142114258060e-02
-8.435212488240946549e-02
-9.543660025831939009e-02
-1.078453778487171999e-01
-8.862812631283580392e-03
-9.979045379962769857e-02
1.803027021359183274e-02
-1.706497903238496372e-02
-6.045718411387556585e-02
-7.909890940833892714e-02
3.794956863588930945e-02
-5.474071795783547884e-02
5.816142362434089958e-04
2.876038026863535907e-02
3.384197117792071049e-03
-2.761385129837863606e-02
-1.510358157889630550e-02
-6.853071774170054094e-03
1.424585321568572031e-02
-7.614682843634303089e-02
-2.332899261205666555e-02
-2.118478391189309792e-02
5.681926764307299212e-03
4.402467494915275614e-03
-2.350019864025404415e-02
-3.095838367799199492e-02
-3.468895231286123204e-02
-4.126034282104654172e-02
-3.909937525346102866e-02
3.595299190852154110e-03
-6.555599482743722228e-04
-8.022966806393465322e-02
-7.918863434596645073e-03
-4.670231674287268764e-02
3.647715028321438929e-02
2.187837529761619323e-03
-9.855051827641838832e-03
-2.505628376669166019e-02
-3.130279062824201791e-02
5.952689194431497535e-03
-6.365136930212204891e-02
-7.601729767623450693e-03
-1.124522230875841036e-02
-1.275031059546099556e-02
-2.479280005718928481e-02
-7.303676281644910784e-02
-9.414207384967304693e-02
-4.290991822831434488e-02
-6.217611337209506123e-02
-1.451474821569851987e-03
-3.377547861835603071e-02
-4.247620365730178649e-02
-4.850542417460655675e-02
-4.359371767283429233e-02
-2.837380040203528811e-02
-7.666496691248575468e-02
-4.931410936094194480e-02
-7.323581016066632587e-02
-1.077476678635983093e-01
1.436461207384093393e-03
-1.044739517046821553e-01
-5.854596490867628594e-02
-5.754740686178389658e-02
1.355170677880195712e-02
-7.692386634813769275e-02
4.143529745768801537e-02
-8.163401407997954162e-02
1.991204551876754603e-02
-7.265923699824392012e-02
-5.365284163375577675e-02
-7.515737530974224423e-02
-2.125431507358818695e-03
-6.021933541897269565e-02
-2.197194482960513479e-02
-1.437366559804790708e-02
-4.062281261815380191e-03
-8.890910246691643981e-02
-6.284280169833457441e-02
-2.385977708223330218e-02
-2.332561547973546409e-02
-6.661077444761075161e-02
5.089947314756503721e-02
-7.042688221912586644e-02
-7.353259033027174929e-02
-7.082380976472739398e-02
-4.430211866108095531e-02
-4.746189347970491273e-02
2.682331890148474327e-02
-3.965762467689748494e-02
-3.453146364043704897e-02
3.249089673446448751e-02
-3.054190137931729436e-03
-2.191831495948200464e-03
-5.402725535521928080e-02
1.709737467331987407e-02
-7.205982095108956487e-02
2.797532640825086195e-02
4.122143447977703878e-02
-4.256622758992065908e-02
-7.748254264775460143e-02
-2.287749181107007895e-02
-2.526927492507779691e-02
-1.850601987206278859e-02
-4.985485355591316725e-02
-6.201495559058465418e-02
6.961710031727173266e-03
-7.077844440500756507e-02
9.059886835663574431e-03
-6.667288216716452109e-02
-9.699094539279017047e-02
-1.039282936814508174e-01
2.561094173100234364e-02
1.195749409466459121e-02
-1.155661321258364405e-01
-1.301064375291400010e-01
-4.730112318036880370e-02
-5.520753893445747018e-02
5.369314429468396987e-02
-4.687246374435850849e-02
-9.094807077181157190e-03
-2.894771590073594997e-02
-1.122827630024441671e-02
-6.877064436872872000e-02
4.755348562648613851e-03
-1.238460066031718543e-01
-7.566327728533419001e-04
-3.643816769241697145e-02
6.990513045936823378e-02
-4.896822156755905459e-02
-4.207077455243954378e-02
-3.860946452778117165e-03
-7.870584674681241344e-02
-6.224896954188367804e-02
-1.712415117142368146e-02
8.554190500051017665e-03
-5.664686360793650538e-02
1.252650815617570995e-02
-3.894729803779377331e-02
-2.135082012377064256e-02
-3.055295543332926800e-02
-2.665260176937686576e-02
2.818963856180553562e-02
-9.797030930866069964e-02
-6.248989745397589418e-02
-5.133392144167684551e-02
2.083266758047670753e-02
-8.530215575575296472e-02
-8.632590556666290202e-03
-9.095208412298401435e-02
-4.923920875380436574e-02
-9.206802501308390674e-02
1.576886573116140569e-02
1.164322811420809983e-02
2.251471191889870688e-02
-2.102468235254617221e-02
-4.527823181183630863e-02
-4.619274281359397882e-02
-1.521450366408120744e-02
-9.183702160434771555e-02
-2.644986961691961000e-02
-3.636138922515229355e-02
-4.082578293232693584e-02
-2.000294857218119088e-02
-2.409722264426592681e-02
-4.518151690198798920e-02
-8.641480906361151057e-03
-8.474302461575797252e-02
-7.739773870139206313e-02
1.840929776995884823e-02
-2.817384894097582984e-02
-3.292090663126065464e-02
-9.418332544162216768e-02
-3.766892940060614925e-02
-6.269793040949260543e-02
-3.650644010276514473e-02
2.780701002275719116e-03
-5.598543246848560612e-02
-2.065940473863244267e-02
-1.692053192560046253e-03
-6.606180927726135188e-02
-1.249012300657256352e-01
-2.017979822378293813e-04
-4.703537003970655050e-02
-1.077638068203980344e-02
-3.572062287912051992e-02
-1.316299190256113409e-02
-5.183412436787387251e-02
-2.366624619564547741e-02
3.675013113868856596e-02
-8.239452459958147845e-02
4.465278826731616107e-02
-1.773800665507074478e-02
-1.267801649576593970e-01
-3.495220087469433357e-02
-4.973046533869664165e-02
-4.848571423654814833e-02
-6.101896842697669687e-02
-5.298818524744024899e-02
-4.607560937628696340e-02
-3.881398397583673415e-02
-3.601492055039749035e-02
-1.092254042141129755e-01
-7.160460664538363662e-02
2.992564354424367273e-02
-8.589507089430001296e-02
-2.219948224327791819e-03
-2.443036860968053961e-02
-4.802436748081025802e-02
-6.067956678963042083e-02
-2.147190881045748720e-02
-8.465940529507105794e-02
-5.720606310597754068e-02
-5.983235440221830459e-02
-3.766738932973123788e-02
-2.897493412551624750e-02
-9.817008683262795632e-03
-4.874736165604270921e-02
-3.591018575111719346e-02
-6.469877198634850501e-02
-2.385818500879311604e-02
3.051231078134128069e-02
-8.369231652886038875e-02
-9.955474399289565568e-03
-4.008898427407624893e-02
-5.476799043479883833e-02
-4.696941248357690973e-02
8.475542033261238353e-03
4.692431205747753416e-03
-9.966263051407475444e-04
1.384348156506092463e-02
-7.455614766214749278e-02
6.377921831599294572e-03
-4.424298983681442671e-02
-9.317397488072273748e-02
-6.979151215050698187e-02
3.266099446970182479e-02
-1.022813831157996615e-02
-5.783693178090790893e-02
-1.366550565865547575e-03
-2.366235226161778060e-02
5.830073679536212743e-03
-8.312473642731785239e-02
-2.454562330590286459e-02
-3.403373807273060714e-02
-4.904447279935677390e-02
2.467789814610429899e-02
-7.691324939329921562e-02
-6.753250373186470146e-02
-1.975753678313434125e-02
7.303939779966297889e-03
4.567057812400254074e-02
-2.859638551361726178e-02
1.379108243859899705e-02
-6.889399142026590706e-02
8.704176054929659012e-03
-6.266785800525795369e-02
5.969963458070973866e-02
-3.576318882740273097e-02
1.761066940921133736e-02
-2.452556367323129732e-02
1.507062468471909514e-02
-6.063801234837504217e-02
-4.876584757432732287e-02
-6.372415353786173298e-02
-2.275880443467411321e-02
-8.788455069156368704e-02
-6.902666860263438620e-02
2.828353767916239742e-02
-1.729982221552663416e-02
-9.662761980732185313e-03
2.104676131177705273e-02
-9.762729366943717624e-02
-9.400500793666889676e-02
-2.822446516685420126e-02
-3.606733258712874896e-02
-5.424552110556078027e-02
-8.102453682264244839e-02
-2.088810496660977248e-02
-4.366233092123198573e-02
-3.822987047535026175e-03
-4.514580639582098376e-02
-2.404204084221370219e-02
-1.442970084241980942e-02
-3.189308139339321058e-02
-3.209364675207941608e-02
-5.959226434491283336e-02
-7.094850064908164722e-02
-6.248772946319008231e-02
-5.495532411005843443e-02
-1.577145977327614260e-02
-3.652847529298029056e-02
-6.958394424158845237e-02
-7.112855932484783705e-02
2.647534624992232966e-02
-4.149398265023981208e-02
-5.700496184471368077e-02
8.869598104036391720e-03
-3.713692646501488837e-02
-3.403996336334692840e-02
-3.737327704109125182e-02
-4.653944483373479574e-02
-3.071758401640300833e-03
-6.482386524248174957e-03
3.400768027263915711e-03
1.756177098981850579e-02
-4.582644134532203040e-02
-5.404514742115916481e-02
-8.060238366572691424e-03
-1.857811981018855918e-02
2.439057946880778677e-02
-1.317706117741830434e-02
-4.803114248282410598e-02
-6.085576850749799954e-02
-2.271669129546074334e-02
-1.301367791590992036e-02
-3.012570910860007389e-02
-2.600960424465145401e-02
1.871930162510545767e-02
-7.698436580952800964e-03
-3.189533061697572437e-03
-5.416967665899209694e-02
-8.368458632301489786e-02
-7.416489669383119487e-02
3.226484494468329078e-02
-2.859462198574943756e-02
-1.047286805279777910e-01
-2.648592919620440175e-02
-3.225534549932308759e-02
-8.327543554936374381e-02
-4.462719583286288427e-02
-5.735810430813653021e-02
-1.947804258233740149e-02
-3.883263387176502657e-02
-7.917442126967881577e-02
-2.160301348415843981e-02
-7.225200892712722867e-02
4.875552070934001739e-03
-3.733470892978033029e-02
-3.371094855545428599e-03
-1.323545803848670890e-02
-3.727597631613263629e-02
-1.605305675410183264e-02
-1.708943016405683329e-02
-1.697076824894711011e-02
-3.285044586501219277e-02
-3.519620050185448545e-02
-6.584320109333925697e-02
-1.724617648007197024e-02
-2.878561314765404333e-02
2.074822839604371916e-02
-1.736399729234096648e-02
-3.759694068648321980e-02
-1.013987419715795500e-02
1.450816438056978103e-02
-6.280319034743191142e-02
-4.341752682440214520e-03
-3.375839235411882966e-02
2.864845229880638722e-02
-2.976615077540381224e-02
-1.786701696372056808e-02
-3.167954032737915759e-02
-7.859658297503603619e-02
-6.829545178886896328e-02
-6.720864385936692331e-02
-3.023889846828779066e-02
-1.523497668749235721e-02
-7.879088429850690523e-02
-4.171833403613992020e-02
-5.618412378220537066e-03
-7.333126218809953023e-02
-4.262941864935435726e-02
-3.714762815286722086e-02
-6.259190697804134507e-02
-7.923640349658379531e-03
-3.375362648439570595e-02
1.022740778224576902e-02
-7.123744701870556029e-02
-3.719968736809924764e-02
-6.623847415612860168e-02
-2.172047567950211380e-02
-3.861276812574261641e-02
-3.882350331492511516e-03
-2.971005697541498694e-02
-8.918089725081485009e-02
-9.685415030148926060e-03
5.055849107631952416e-02
2.565249147858351952e-02
-3.690977259604191762e-02
-8.325227747962316363e-03
-1.344471152902971048e-02
-6.378017511861798494e-02
-5.907607735663778642e-03
-7.172534618753606539e-02
-2.459070805089842607e-04
4.123899326033469287e-02
-5.687029738477260288e-02
5.316021114925491980e-02
-3.452905558598828861e-02
4.933214996234770028e-03
-7.808091783646646522e-02
-2.396518602171615608e-02
-6.601668936627239082e-02
-7.594592710933989466e-02
-4.417379570254843790e-02
-8.543196871817579363e-02
-5.899650776360812476e-02
-3.284271998500377931e-02
-3.365359539646704812e-02
-9.815712573037259359e-02
5.937132552582959077e-02
-6.339225353545067942e-02
-3.198905675137238280e-02
-6.157755525343034525e-02
2.585271021002247607e-02
-8.805974892240067686e-03
-1.028249534457674058e-01
-8.191517311356605324e-02
-5.976790443924489670e-04
-5.326500411741146718e-02
-2.723842088094671765e-02
1.021143121207136392e-02
-3.190875162145589972e-02
-3.318412742277964539e-02
3.841541041671326078e-03
-4.938955498001177053e-04
-5.574601548715109323e-02
1.377986099247989135e-02
-4.718272492517519567e-02
-4.326279579010481463e-02
-3.544210899262538461e-02
-7.487613250780386642e-02
-2.904409222397179649e-02
-3.659408935948297442e-02
-5.528620206724853964e-02
4.846688811262031549e-02
-4.021712954547794483e-02
-3.076716951987125762e-02
-2.596916537039020700e-02
-7.843764235472990010e-02
-2.264556588819014588e-02
7.244575462989574256e-04
3.197777920716686484e-02
-7.842933055462671110e-02
-2.618824406512664307e-02
-3.140601030595351756e-02
-5.554945765899203108e-02
-2.785732411955454957e-02
6.078982519395619705e-02
-3.848194350546707554e-02
-5.570942875383123362e-04
2.184635796228447807e-02
-5.050457999372024581e-02
-8.163582408685865488e-02
-4.745901656944059854e-02
-2.217180695355884870e-02
7.924735337104979157e-04
-4.518006703904849097e-02
-3.600139313198071067e-02
-9.650941565962840515e-03
-4.390171605638900493e-02
-7.948419071596200813e-02
-3.606911299619256894e-03
3.626060386110881162e-02
-1.419340299111792984e-02
-7.456102468015309015e-02
4.185223077025297667e-02
-8.782227556476894514e-02
-7.035296406796595625e-02
-4.064628711287696095e-02
-1.707005111934584152e-02
-1.322131539256313909e-02
-6.267585725275034991e-02
-1.507169856529177662e-02
-6.625437690282050263e-02
-9.044688748293827629e-02
-4.361844335144506729e-02
-2.112752727723981629e-03
-7.024399831225197621e-02
-9.214322666981064613e-02
-2.011357747838862439e-02
-6.834679548903219160e-02
-3.135172221966642941e-02
3.557574967633483410e-04
-3.572970553816445468e-04
-1.122967109551634979e-01
-5.230749341924655071e-02
-5.847847026583549018e-02
5.060515077471110235e-02
-9.655777406052985790e-02
2.350880310558602342e-03
2.242425112154757677e-02
-2.781847430894334242e-02
9.373236125193803742e-04
-2.106484154054104330e-02
-6.058137635081221190e-02
-3.801001767945101206e-03
-4.529971525955967665e-02
-4.895606854844752540e-03
-1.873250687696735584e-02
-3.265836600517628419e-02
6.165038582246497832e-03
-3.564618620187556125e-02
1.242404032167434419e-02
-8.701388502321915838e-03
-5.399923805335640759e-02
-4.298468352097426642e-02
3.463339330549273457e-03
-5.940762019008115867e-03
3.190816037586325510e-02
-1.533381485441696022e-02
4.547600145190079310e-03
-9.095442901565701024e-03
2.949485246627644996e-02
-5.036878367776614907e-02
-7.954264177256217816e-02
4.742785334842382350e-02
9.590308227845449618e-03
3.789610866296775488e-02
-6.344219911778893606e-02
-1.009353409559496069e-03
-4.668657330383526455e-02
-2.386774789500560948e-02
-8.276666226695232609e-02
-4.575332876667457388e-02
9.682680699211835065e-03
5.216933654387507710e-03
-3.273147559404349094e-02
-2.003605477831596482e-02
-4.992162723688564618e-02
-2.498388137781292623e-02
-1.636881080777024058e-02
-5.114667378961470362e-02
-1.601762729228756871e-02
-2.064696077545652084e-02
-2.175411127429005206e-02
-4.605382554495761338e-02
-7.373555510504670174e-02
1.916601405993397303e-02
-1.768266669837216185e-02
-7.069090421601993690e-02
-2.281359780849090413e-02
-1.960223211702988994e-02
2.108545465610298444e-03
-2.940526760582454560e-02
-1.047778336001909186e-02
-2.548756330267838016e-02
-2.385753861601686010e-02
-3.205910344219878912e-04
-4.920029299110276200e-02
-1.522821626503811920e-02
-2.246375777011855313e-02
4.934878376173097020e-02
-2.495719186014136795e-02
2.666826036656198655e-03
-2.171364118923097344e-02
2.444269171721210471e-02
-2.402236510096884131e-02
-2.296524847355696161e-02
8.955084664849446985e-02
7.203607003573878065e-03
-4.789815021898714137e-02
-9.608812681700492492e-03
-1.344966922518807829e-03
2.228044048406656319e-02
5.411004869024880343e-02
-4.332983943679835637e-02
-7.981609833772454476e-02
-5.767198656415412766e-02
-7.838272796104016338e-03
1.252932882877621883e-02
-5.351043553401560460e-02
4.484460474355367494e-03
-3.705646032226904418e-02
4.769381319264389719e-03
-2.065795156464062671e-02
-4.055909900072455360e-02
-6.217214231868573027e-02
-3.079770878096834558e-02
9.168337251542226646e-03
-1.688918260811322902e-02
5.991995280708412204e-03
-1.500876872223117983e-02
-5.603382710547751694e-02
-9.902660444112152197e-03
-4.940711711434100234e-02
1.335136751368555877e-02
-1.060350722719566666e-02
1.164041187809249263e-02
1.652683992296009527e-02
-3.995023227486155931e-02
-2.682661057551535833e-02
-5.509601815124057222e-02
-2.097944944559167885e-02
-4.900326332675172814e-02
-2.133188670156160437e-03
5.512094050373293058e-02
1.407479874466147605e-02
-1.021634799237173055e-02
2.202900437902023320e-02
-1.067677396308892553e-03
-3.223446182371433183e-02
-2.968214728120848606e-02
4.835858746909891398e-02
-2.912470133764267360e-02
-4.713439276157223995e-02
5.767083762429113004e-03
-1.960937646442276888e-02
-8.642410795688384648e-03
-5.871651246472866723e-03
6.538645779982757422e-02
-4.800107734789584024e-02
2.172318310655168769e-02
-8.955218272149645387e-02
-8.698780706655331180e-03
-2.190194137689230672e-02
-6.580414310847741699e-02
-1.814989184269474518e-02
1.245390570277883592e-03
-7.741354798919730662e-02
-5.113898045673311021e-02
3.047530730067922466e-02
-3.791295977997770350e-02
-7.795346318116654072e-02
-2.802326523533912525e-02
1.174170781632707765e-02
6.515958708089883249e-04
-6.253485728375851593e-02
5.616177324990372088e-02
-3.860258415594664677e-02
-3.229537552349628048e-03
-2.245794984356263777e-02
4.749906145096770456e-03
-5.289205318392342647e-02
6.684758900558672781e-05
-4.482012675048694522e-03
-8.832403780370796931e-02
-2.684730836302389248e-02
-1.925332109655441409e-02
1.052453064807161009e-03
8.120394965470624504e-02
-2.400999220675166870e-02
1.733458675971939755e-02
-7.963947019075820477e-02
-8.129646449908667361e-02
1.870102199014197358e-02
7.202264389629894903e-02
1.769772822349474292e-02
-7.380226021039600071e-02
-1.061071182497895331e-02
3.623746294555126556e-03
-4.704725928356425640e-02
-1.703104310537025684e-02
-1.577845895428356751e-02
-2.848452682254126733e-02
-1.320162419430538914e-01
3.931623753334662769e-02
-2.774920931195180157e-02
5.252665999951318040e-03
8.067152074716820581e-03
-1.632526448880066566e-02
-1.941657545872945909e-02
4.822142329848924658e-02
8.756702097108694238e-02
-3.092079291926361564e-02
-3.610563536877878926e-02
-5.229747933438933655e-03
-5.107228121698300510e-02
-6.060066147204706821e-02
-4.534801052318046533e-02
2.289983235141012166e-02
-2.590868873124369670e-02
-1.754412874855042562e-02
-8.008125099689510085e-02
-1.290714463266853795e-02
-1.769992536095508009e-03
-2.282528834271299947e-02
1.057948132983857654e-02
-1.784289936673812485e-02
-2.038014435346275494e-02
-3.029960105441018015e-02
-5.092944454239609758e-02
-3.234219012845529744e-03
-3.022998249740163276e-02
-4.056016195558159038e-02
-4.883847324037818988e-02
-1.815567991500136036e-02
4.933079515652065428e-02
-1.330660373147199947e-02
-6.380068844227614056e-02
-5.519887099011482057e-02
-1.079021148014772287e-02
-2.336322784446169878e-02
7.361411598348877039e-02
2.267415243878011591e-03
-6.698898015812550233e-02
-5.304616812087887233e-03
1.021577869786042224e-02
-3.400647452366924867e-02
-8.042689937419604529e-02
-3.926042831871374116e-03
-3.668076995818322222e-02
-4.899463872027029487e-02
9.751718320762488984e-03
-4.544423340482713070e-02
-3.730693843370142676e-02
-5.521885672725430211e-02
1.049850483440067581e-02
-7.209712648393237777e-02
-4.107383366618314741e-02
-7.835173518016634586e-02
-3.085934000884010993e-03
-4.871926919239339543e-02
5.595092989666743816e-03
-3.804548282601626086e-02
-4.202056800621685462e-02
-2.768790911164977983e-02
-4.633265787570449434e-02
5.607103185837141596e-02
2.356848487101712627e-03
-1.897970998056963329e-02
3.807373339159632331e-02
-4.801781639815405622e-02
-2.471722974701858963e-02
-5.744236473277718018e-03
2.269269014645595300e-02
-2.285075785849420907e-02
7.273776150500536886e-02
-2.260187471124538994e-02
-2.919619729190878893e-02
-2.424356458276464427e-02
1.951396428155041315e-02
-2.080690804287695095e-02
-2.792209129963915681e-02
4.887504810296268432e-03
1.011396001878669092e-02
-7.356719274909573336e-02
-6.108984460631691760e-02
-4.668852944610896866e-02
-5.152134361626996284e-02
-6.425282360769599133e-02
1.531343340365885590e-02
-8.432753054584045047e-03
4.318701943000033405e-02
-1.456768994222126974e-02
-4.383391458424126808e-02
-5.098711470461701756e-02
-4.420380180831107175e-02
-2.351627916542848099e-02
8.978901842352048426e-03
9.152360520325454607e-03
-5.066942193313003773e-02
-4.277276028261520896e-02
1.302026157442214005e-02
-2.954491186222046178e-02
1.605298226448995461e-02
1.818494074271696358e-03
-2.613832992791565064e-03
-4.216818727491545432e-02
2.276715562591672196e-02
-7.288943015938999237e-02
-2.473553668038530259e-02
5.859744970711553737e-03
-1.186055453223529635e-02
2.412039134233116833e-02
2.087597918581157730e-02
5.735852108504166207e-03
-1.190054526027910752e-02
-2.074686514834032242e-02
1.190394295274121474e-02
-1.020159054158471107e-02
4.608121460381695011e-02
6.812292118562597414e-03
4.448044023217388905e-03
-2.542102684129932122e-02
9.691194970518502566e-04
-1.761741520825497662e-02
4.595923411335783859e-02
-2.542890847060902404e-02
-2.408519555521273538e-03
-2.389104755465748520e-02
-4.181223468414187877e-02
2.477332507099243297e-03
-1.910679619891787057e-02
5.429689074853005781e-02
-2.100950034783987189e-03
-1.050031088684787346e-02
1.055028303039252068e-03
1.101944889610097927e-03
5.109780891429026480e-03
-2.626788542035814536e-02
-1.124524671446224845e-02
7.314966446077869958e-03
-1.368623554143285834e-02
-7.416226434954452384e-03
3.129559892255593702e-03
2.138179538467792091e-03
-5.886487295606154801e-02
2.664968689190090959e-02
-4.375393055776646140e-02
-2.187386767075234426e-03
-4.309478038069220612e-02
-7.772176978719595730e-02
-4.381333118452145764e-02
-3.765805548911332207e-02
-1.247631144412554433e-01
-6.808698482164746157e-02
-3.010977671204590964e-02
-9.567124784397628215e-03
-1.825272643542918960e-02
1.052144433126573665e-02
-3.100330998804222069e-02
1.795239004405985855e-02
-8.678912453866810539e-02
7.185253253141325736e-02
-6.843986291038548983e-03
1.303680385708900699e-02
-4.230746750890877067e-02
-2.326995888838636131e-02
9.751140569133495695e-03
-5.693812917772912013e-02
1.559031098267772786e-05
-3.132457196423033691e-02
8.673344961354603061e-03
-7.176391809486719342e-02
2.690740164353350866e-02
-4.472472951150865267e-02
-6.592572140386779300e-02
-1.866044616865485204e-03
3.958759336173453720e-03
8.260244947897685611e-03
-2.899503430053284540e-03
-7.869194461844962463e-02
3.647743257597185762e-02
4.437917706508791998e-02
1.282255662558487268e-02
-6.606006272563008652e-02
2.164108364974022189e-02
-2.566827080302732517e-02
4.674853683217058097e-03
-5.846264519719813341e-02
2.128582756352616779e-03
2.939043118485842529e-02
-5.868766206902608848e-03
3.709298997799950065e-02
-5.544241031352824083e-03
-7.555851567582367321e-04
-3.275031890986555838e-02
-1.144912808828587626e-02
-2.617313911787301842e-02
1.655080594869462246e-03
-5.057090453307609701e-02
-3.128759287234007119e-02
-6.621612810782460945e-02
-1.116175745708190316e-02
-1.051243538486427292e-02
-8.351408283054294335e-02
-2.405359122801813024e-04
5.857592649171610572e-02
-4.255943656705222372e-02
-7.583430488229957710e-03
3.597812527804451072e-02
-1.293264339230316799e-02
4.581296388977524475e-02
-1.884780287486904210e-02
-2.139706654568537467e-02
-8.619655367276776725e-02
1.829718156327008339e-03
5.305796910210946321e-02
-2.411461733297134979e-02
6.359235096023220513e-02
-2.411327657481019543e-02
-7.928826160255697530e-03
3.533540008733148524e-02
-4.278900664349800931e-02
-1.010634223361223279e-02
-8.464394665242530591e-02
-2.429557190607965073e-02
-6.069988414489699280e-02
2.000366042819673451e-02
-2.379064716932565923e-02
3.210170710387057896e-02
-2.528965346216172083e-02
-2.143660786647958588e-02
1.457968753441164951e-02
-5.368413474794251489e-02
-1.894806876656165637e-02
-3.834774709382239577e-02
-5.832495456221254565e-02
-4.012093916595475124e-02
-2.766855749427979665e-03
1.100675197011999513e-02
1.481097879352980679e-02
-2.919412073534583332e-02
1.096726974559999492e-02
-7.245015768144021095e-02
-4.821992360648628267e-02
-5.471247376930026517e-03
3.776262709931911543e-02
-1.624856925991146825e-02
4.643831275606559450e-03
-3.706560941708129248e-02
5.460094579988282459e-02
-4.608881834891651041e-02
-3.206730576726007226e-02
6.773922185272202023e-02
-2.377261078808237671e-02
-1.701860837038973381e-02
-4.005398897927484742e-02
-5.067074011267531236e-02
-7.220312515279229959e-02
-2.710963457104227561e-03
4.750829416048224334e-03
-7.164486943709334754e-02
-1.763069320383447991e-02
-2.985243572133470039e-02
-4.136496944880374560e-02
3.043487464818616164e-02
-1.321155307281899477e-02
-1.073531059740658045e-02
-1.043246004663318793e-02
-1.519534368851627008e-02
3.112130806372331165e-03
-2.261160995581304369e-03
-2.420524308385724882e-02
4.921284273057732750e-02
4.188468161137347961e-02
6.632127342197739750e-02
-2.844946944569503450e-02
3.507951230346185306e-02
-5.010373245815955695e-02
-4.178871919645535393e-02
-7.136892735277459987e-02
1.111149115418994318e-02
3.453997858142048190e-03
-1.966379900507400982e-02
-4.953556415263188004e-03
9.033085983323285370e-03
2.341737347991817986e-02
6.613317419026112920e-03
-9.250756381598285172e-02
-5.888310149842945762e-02
-2.837707101205141913e-02
4.085335657804318316e-02
7.755864333065048966e-02
-2.381175061776365405e-03
-4.423350716413555067e-02
1.798851518176039152e-02
6.720194222984703265e-03
-5.222660955594150139e-02
-6.601593996826933064e-04
5.216782432905207011e-03
-1.857087186208602027e-03
-4.907430397026822655e-02
-7.019712685820281295e-02
-4.617564889473600026e-02
6.498729076120971469e-03
-5.103114805583624375e-02
-3.817650580870087396e-03
-2.350441961490736323e-02
8.098478942547794601e-02
-5.527777044060949718e-02
1.130914256095436228e-02
-2.939360668687566319e-02
-2.989026565635861249e-02
2.198481881759076217e-02
-6.855141511141728261e-02
-4.627697677033597301e-02
8.555334301400511696e-03
-4.941719706019102182e-02
-2.533229199674353477e-02
3.928158277053521441e-02
-1.795528748772157526e-02
-4.902373629057992996e-03
-3.019287068771721316e-02
9.045639107004800269e-03
-7.475765571389698938e-02
2.570024543607227208e-02
-1.225802289950662580e-02
-9.395608328015515529e-03
-3.471782234198613620e-02
-1.894279775885333514e-02
-1.118403450546391620e-02
-7.803466707730107163e-04
4.816228965282415286e-02
6.204692273142714543e-02
-3.062418854030065501e-02
-4.121476529388855975e-02
-3.908027777091654942e-02
3.286987860288849428e-02
-1.409949459395942219e-02
-4.632323978478703266e-03
-2.301188332764151148e-02
-8.659605768819573016e-03
2.205191739567265510e-02
2.995481080020778557e-03
7.397787408364568662e-02
2.706265112148728905e-03
-8.633399170074791684e-02
-1.822712940015923811e-03
-1.194104576433840381e-01
-2.828927300128871586e-03
-4.583822916662134983e-02
-1.006307278196677674e-01
-8.180200335390439004e-02
-5.694900471260503499e-02
-7.438546752762077718e-02
-1.915317352345117727e-02
1.683150616554994136e-02
-2.802364414001771650e-02
-3.984884925869074807e-02
-2.717641298682930626e-02
-1.414482009684225189e-02
-5.353288019304677792e-02
-1.024225479813254021e-02
-3.211498582833140214e-02
4.636783891277240083e-02
-4.001506309136624445e-02
-9.873594853310851960e-02
-1.009230987340195909e-02
9.567563317429896019e-03
4.724766083866573096e-02
-5.541318023926024988e-02
-2.275133622897396179e-02
-1.017106765909613422e-02
-5.160084365583234717e-02
-4.839353409493632463e-02
1.707297604180517230e-03
-3.235863706581487004e-02
-7.806275250108621333e-02
-7.507401266811661658e-03
2.000457284699910798e-02
3.574055396670139384e-02
2.038556592799779712e-03
-6.890508341650940227e-02
-3.543689749029904005e-04
-3.037539507375760714e-02
5.130702228461300751e-02
-6.238064784590313661e-02
3.026603247582685362e-03
-2.487689134882971331e-02
-4.691023092492222629e-02
-3.104713458812924029e-02
-1.668733300372180622e-02
5.126767203476852511e-03
1.699510676732557402e-02
-4.889212391266887364e-02
-2.906254758607460312e-02
-1.025415165692403728e-02
-4.390101158084881543e-03
-3.161769751113342741e-02
-5.699803661663995109e-03
1.197073702123782829e-03
-1.914752696883257471e-02
2.796063424086816379e-02
-1.973479003370770882e-02
5.883946165882960461e-02
-5.376904135617822239e-02
-3.149820971254941281e-03
-2.775508283109499527e-02
4.194733608294205773e-02
-5.127146292133260425e-02
-4.589296553826209546e-02
-2.596012372110581209e-02
-5.214915515809262492e-02
2.104031415574514688e-02
4.181940361600634121e-02
-5.310617808486448738e-02
-2.144769041332188556e-02
9.996988523585612421e-03
2.019583197688164938e-02
1.228273750795475482e-02
-1.179357241646718374e-01
2.570370938583980969e-02
2.728740220991818927e-02
-4.522051115442772551e-02
-2.040239666943382407e-02
3.843796499790068377e-02
-3.048701932398814249e-02
-2.087636761903960067e-02
9.346448779375807203e-03
-5.383513340091149180e-02
-3.463890775049368719e-03
1.586041009826508891e-02
1.717841471855299524e-03
-7.143844461632937494e-03
-9.444746006305940189e-02
-6.830996415824326651e-02
3.371302697187712749e-02
-6.321482954154029887e-02
-1.977252374720090116e-03
-2.322676268494731217e-02
5.670748567639165294e-02
2.128308666712670424e-02
-3.525332790623452936e-03
-7.467582137142154963e-02
2.367353337317300299e-02
1.214028510229694241e-02
-5.730841151899172814e-02
8.981207312816435681e-03
-4.661761159825456198e-03
5.115552457483786564e-02
-7.540258617885248205e-02
-1.754797758122581680e-02
-5.337005468699768801e-02
5.854300941342516218e-02
-2.567360284571139958e-03
4.106830680701397535e-02
3.031676134607082240e-02
3.503556039603678007e-02
-5.043746262107697692e-02
-7.495493765322697177e-02
-4.089630480184434924e-02
-1.218120724791030979e-02
1.927512882928446997e-02
1.601894040930458563e-02
-1.589752446363284491e-03
-1.885033289135317966e-02
-2.627983309675185203e-02
2.996279855696973998e-02
1.502829496294615791e-02
2.723047052535910312e-02
-2.412180929544039190e-02
-3.716841264730928046e-02
6.889500264652249721e-05
-9.470211524550112628e-03
-3.869998671988463673e-02
-9.139349977416082269e-04
-2.729184144271378648e-02
-2.536088332807545295e-02
-5.196160413907556508e-02
7.489900090454726031e-03
3.569012774042657626e-02
-6.329092952514231429e-02
-4.024120154965211624e-03
6.076879952895580458e-03
-4.835350954627849751e-02
4.144655511590857044e-02
-5.325554086942434900e-02
-3.713433890280274513e-02
-4.507745663196856267e-02
1.261130606430981363e-02
-1.879050282836185193e-02
-6.590532649140069810e-02
1.366561006019669650e-02
1.463168339948994756e-02
6.301016994061498476e-03
2.668639300912531431e-02
-4.470338961258561034e-02
-3.490213657844045553e-02
1.858702032469485704e-02
5.763394011788924159e-02
-1.935436680590398376e-02
-3.435106967171900477e-02
5.045328076685277885e-02
-5.550027425666303332e-02
-2.934882572526115868e-02
-3.302241779027656476e-02
-3.506171629907582632e-02
2.689662257769085546e-02
-2.924219284377334999e-02
-8.714149260434639332e-02
-5.701213244666260282e-02
-4.411881310931208000e-02
2.286540900698271622e-02
-6.098007329648664349e-02
3.295877411057337916e-03
-2.731797848182844837e-02
9.590659292091862492e-03
3.581679507112582594e-02
-8.532347207677555556e-02
-2.242542573449705923e-02
-3.864060204483964894e-02
-3.081172518423393875e-02
2.527688238798583495e-02
4.136713319258854965e-02
-2.490244332541330027e-02
4.242978721094357170e-02
-1.085022260685014617e-02
7.079026019417274627e-03
1.621626968959971257e-02
-2.100317272016854336e-03
-5.045728290866571125e-02
-1.322085693997721457e-03
-3.833206988069787907e-02
-2.789607098236937185e-02
6.267187618814865080e-02
-1.375215725276843735e-02
5.058498932424607131e-02
-2.987763590133087760e-02
1.798996957507085354e-02
5.714203483294848229e-02
-5.954976726359700531e-03
6.141290325346068432e-03
3.863597385278672025e-02
2.516536785086538261e-02
-6.928980827013320187e-03
-1.657722302885750914e-03
-3.862815834313612640e-02
1.758630682477661106e-02
4.809155218758790450e-03
-4.152777036799309290e-02
-4.456768890374057657e-02
-4.865822733440074155e-02
-3.186838784302487709e-02
-2.654517473654366411e-02
2.867152053174712445e-02
4.297581895279455749e-02
3.410855248698733272e-02
-6.104357800538244561e-02
-6.606168761398431566e-02
3.216148550605330003e-02
-2.844988630952644329e-02
4.808294948638166394e-02
1.857537958834836953e-02
1.183923598599670966e-02
1.260432954519309472e-02
-2.126703809111909343e-02
2.295410375467989150e-02
3.220113967721625892e-02
-1.105432791550796379e-02
-5.884065494606650210e-02
5.669862950660494588e-02
5.573010108497688381e-02
9.736901655164017719e-03
9.567619810006647177e-05
-4.639429982537762731e-02
-1.744441052970853792e-02
6.170882210511419858e-02
-3.952914111999929203e-02
-6.793865836236420881e-03
1.091607264787737607e-03
1.896110691834116194e-02
2.241524832331934919e-02
3.245588030985405853e-02
-1.221898948697051901e-02
-3.647389814220446808e-02
1.793602727435879632e-02
-2.846125798963784065e-02
2.159451075328533073e-02
-1.809280079717520045e-03
-3.093393542335893913e-03
-9.043794786406629538e-02
-4.627904103299564087e-02
5.874220757430087536e-02
7.283089576003571632e-03
-1.010785521726601105e-01
3.510254489840156089e-02
-3.042224413746609860e-02
9.442418738976793985e-03
-6.367095032522825104e-02
3.397927569800849451e-02
6.601958835533594527e-02
4.194858711452981170e-02
-1.898778045418294050e-02
-1.856060387894416935e-02
-1.863397584323090708e-03
6.396865853884449449e-02
-3.336097377755392612e-03
-6.869205596542882208e-02
4.106153168418911342e-02
-3.389960602535062317e-02
-7.646281504355606495e-02
-8.753203554386723706e-02
-4.891410406679198158e-02
2.810170054457608937e-02
-2.096931047097076034e-02
-1.000995993985146354e-01
-5.129578642112515852e-02
-1.459454983535103841e-02
-2.541944764399777998e-02
3.437669374258251614e-02
-5.097121237246018434e-03
4.953017710176282895e-02
-1.673320292001359566e-02
3.290419739312652053e-03
3.345862285734992059e-02
6.890141659671678021e-02
-3.796106621006005433e-02
-9.578471871161640949e-03
8.947489811686869937e-03
-3.908130187736398586e-02
-3.151260050529732654e-02
-1.603297481828804688e-02
-4.099315228888347762e-02
-1.224584483332401448e-02
3.403575923586511787e-02
2.349423901278188329e-02
1.346067637184723874e-03
1.549663766735998559e-02
-4.691152826404954533e-03
6.528272515561625577e-02
-4.268938704808170059e-02
-3.561827109154099003e-02
6.464540070341392997e-02
5.859995600173811478e-03
4.729713208668982760e-02
4.447939142435974880e-02
-1.218447056627713493e-01
-1.347157376899357079e-02
8.269948817486141857e-02
2.065742437092502395e-02
-1.173628429659209597e-03
1.067793852007831688e-02
3.024638002834194751e-03
-5.400632516680481388e-02
-3.600419036545709356e-02
8.509413878240615348e-02
9.286800110315247825e-03
-9.151668220484975719e-03
-2.471917927404596038e-02
2.424803808878471523e-02
-4.786096641385198525e-02
-2.464899960333079981e-02
5.587222927294083902e-02
-6.518240807092985124e-03
-8.645519556564419672e-02
-3.798835513969812949e-02
1.084642929663729057e-02
6.247663045327682668e-04
1.407706176067874751e-02
4.674856181071885414e-02
-5.966971944781656462e-02
4.071290373114480371e-04
-4.295639934283781991e-02
-2.989400377818430057e-02
4.788163440340065941e-02
-2.600429246540227404e-02
-2.439817434095388135e-02
1.854476967378345872e-02
8.341444740969965882e-03
-1.927370480599658806e-02
-1.870874287117128137e-02
-1.279596207918090589e-02
-2.782028007411329121e-02
-2.319291751218479844e-02
9.674538762864075617e-03
7.628256746300164821e-03
2.825343880652687531e-02
2.039844371504750259e-02
1.278197266640834079e-02
6.829779631700412523e-02
1.708425937442626177e-02
9.912128865786178078e-04
-1.593991582317287950e-02
-5.489066492403547534e-03
3.608677217783109320e-02
9.643738651354985363e-04
-1.021667180022211609e-02
-3.434083488104517495e-02
1.520344976590445527e-02
-4.955357659373129525e-03
4.356479056320123472e-02
-5.757950612790633388e-02
-7.756334907845531534e-02
6.365262639415440737e-02
2.984538151840075357e-02
1.270165395917942537e-02
-6.910776729777209915e-02
-8.230610306761794101e-03
6.567970061094503820e-03
-4.147615387024319823e-04
5.648147728087271613e-02
-1.310681218313643724e-02
5.163578460104002038e-02
3.523482451398171622e-02
3.133645303153377581e-02
1.058644045579809102e-02
-8.738917484358700583e-02
-1.071218559472515187e-02
7.112558459459695712e-03
7.718459040279603001e-02
-1.877686092848442415e-02
-1.337848260909949363e-02
2.615838284698467769e-02
-9.020350611218285949e-03
2.957052677309362013e-02
3.859625868789885728e-02
-1.504602435851495543e-02
-5.404897400679280900e-02
1.792538469510927823e-02
-3.680260935596990635e-02
-3.442208117004573464e-02
9.160686829419981830e-03
-4.544503981592404665e-03
7.181330899075806518e-02
-5.625501869723565501e-03
-1.483589583776721843e-02
6.256764597643511838e-02
-3.945314377818530394e-02
4.920238724038835526e-02
1.120193250928260345e-02
-4.938499432167666597e-02
-1.005363124564608995e-01
-1.070547523407071322e-02
-4.777209049115820755e-02
3.258697919697678413e-02
2.966063636996281103e-02
1.022852675134336593e-02
-1.644888426309938645e-02
-7.342515199243347494e-03
5.356256263354976926e-02
-6.847146545061470746e-02
5.483312623034359082e-03
3.277086244407036858e-02
2.884035776752281923e-03
8.458063620960132312e-02
-6.515531518857875515e-02
-6.911870513053454401e-02
-3.486398703892386580e-03
-9.090409401706267892e-03
8.992885959480943769e-02
2.348419526639383345e-02
1.206304762473789025e-02
-2.246797661647679384e-02
-1.242736868210888267e-02
-2.530543750917747109e-02
-2.032446198108137439e-02
-3.349266802444800933e-02
-1.959646208701760085e-03
3.241032653749124914e-02
-7.197706844845315997e-03
6.182349949184220116e-04
-3.446797588157436698e-02
3.625342763164349918e-02
3.417675617729757503e-02
-5.188769911915429647e-03
7.723031108654551669e-02
8.491635218600617624e-03
-1.430069672900492576e-02
-1.968545647990274650e-02
-1.586705768361354463e-02
4.397085931031845946e-02
7.183028074122233680e-03
4.930060751274659842e-02
2.953027212839415966e-02
1.728399514901672596e-02
3.662307671381082042e-02
-5.643991131003838965e-03
2.988555102377910347e-02
3.148600029664429950e-02
-1.800908141048895156e-02
3.326330376362505309e-02
3.009599212047477188e-03
1.516002404160432700e-02
2.269583051786690751e-03
7.452148753961377508e-04
-4.601433744430415834e-02
4.988901127987997730e-02
1.586979308116952822e-03
1.140474500024677568e-02
-6.088680037654633712e-03
1.032120747223058133e-01
6.275820095244254160e-02
-7.103131913841770340e-02
2.429751121350915560e-02
6.543120171660441430e-03
1.096091023351753423e-02
-2.230379570311948403e-02
-2.828640644550333913e-02
-4.328841468475437548e-02
-2.481040297910951792e-02
-2.246717800030300846e-02
1.439902641049658517e-02
-8.414555325068287517e-02
-1.232829374696768577e-03
1.301361949386217222e-02
-2.328679287870323925e-02
9.389067203030277559e-03
7.598589577356781519e-03
1.303955601289938024e-02
7.861521836112203565e-03
-5.141567897222978738e-03
-2.789590779815373511e-02
3.119426057884465420e-02
-9.454881209893923472e-03
-6.416316141089074485e-03
-3.706829088103627545e-02
-9.536540051138603369e-02
-3.765171180463357248e-02
6.572303369599644986e-03
5.346979755448034825e-03
-1.407224318474240845e-04
3.729274360457395660e-02
-4.433247570695647566e-02
1.013898988254167792e-02
9.597867893729820563e-03
-2.375690209451054857e-02
-4.637346398587239432e-02
-1.704418147436366840e-02
-5.620545863211080101e-02
2.048148027990368686e-02
1.465001938801951606e-02
-7.350554981877283067e-02
-4.381824472557527966e-02
-1.919108644726516891e-02
-7.586373635509449306e-03
-1.790960757998439484e-02
-1.966763109487953964e-02
3.750669124300976681e-02
-8.794953687051504376e-02
-2.218641723626139928e-02
5.530911681311730804e-02
1.302507783786319151e-02
-5.221066125348519660e-03
2.321675407275937755e-02
-1.717178224028187775e-02
-5.925842029955253470e-02
-2.872603684895334852e-02
-2.570771273558746656e-02
5.944520448827358278e-02
3.933169425171649004e-03
2.313020587591220825e-02
-1.293030546134411526e-02
-1.425012631311034332e-02
-2.896960289471699548e-02
-7.438313233502354127e-02
-1.099277098984273969e-02
-1.969720288923777762e-02
5.009815208639146339e-02
3.575149254248744662e-02
-2.374565596097224368e-02
2.682483099815061861e-02
2.972206748707557564e-02
1.674456341091255795e-02
7.413819756083957907e-03
3.202809103369027438e-02
6.694746970812233237e-03
3.255456013465129333e-02
-6.084540806897611315e-02
2.829758878212485299e-02
4.807180550397347624e-02
4.347371206886043588e-02
8.712124205628597740e-02
1.330297749857197766e-02
-3.488640339377227506e-02
-2.088680003207096098e-02
1.076487070668689754e-02
-4.610455328969804978e-02
1.299669662363281755e-02
2.221321632260679201e-03
3.644983082797607910e-02
1.820095608513942406e-02
8.101115077714247242e-03
6.170994531656507492e-02
6.560355225791694722e-02
-2.843424656997541738e-02
7.034417249382282633e-02
-9.922223618191382266e-02
1.037564174754685223e-02
-6.306311557477495278e-02
5.825311158145748784e-03
7.087394585385669958e-03
-2.372872815141939193e-02
-1.142767579807714689e-03
1.037778756518384533e-02
-5.269499468846399609e-02
-6.268622926743690205e-02
1.060638849465948136e-02
6.539656501852622421e-03
-1.883042899571406303e-02
5.636851646967271437e-03
-8.756361840741050395e-03
1.521473566927306065e-02
-1.090021944579327162e-01
1.815398745917228690e-02
2.610881867643608314e-02
1.749271575777775270e-02
-2.222416050038603097e-02
-3.002513628446972904e-03
8.144815786695203466e-03
1.315432428211647797e-02
-5.391241477132828648e-03
-9.697309688861675825e-02
-2.615017201667591343e-02
-6.591773252283894546e-02
3.493529954947684202e-02
5.414485817641168791e-02
-2.713558931338995797e-02
8.137797451634469839e-03
-4.594500678484247230e-02
-4.182265166594980460e-02
-4.060594895815653610e-02
2.372449449097344381e-03
-9.021237578101696380e-03
-1.185423052679696878e-03
-3.902706917179963458e-02
-4.822380837458335040e-02
-2.498719184559266768e-02
-7.417819130288312579e-02
-3.335285992499537316e-03
-3.167154401355062876e-02
-3.318233902769161803e-02
3.795498109946676777e-03
2.511336214443204637e-02
1.054227273625478814e-02
7.835030763309025481e-02
-5.951079130028336106e-02
-4.641671646402512064e-02
-1.014303143294120919e-02
-4.864740222548966792e-02
4.823293865652664852e-02
1.358416611680367606e-02
3.494643892895195336e-02
4.486584192498681983e-03
5.166201543688726458e-03
-1.013563494104006632e-02
-5.684425373722960806e-02
-2.202320302417569778e-02
3.131439931305541463e-02
-1.949832809686495236e-02
3.125354955923211053e-02
-4.495466842297654413e-03
2.229275830402944678e-02
3.369551325939074138e-02
-9.486933554141406544e-02
5.060782103779282171e-02
-2.116311928961902775e-02
1.740261228295145526e-02
8.111247990229264460e-02
3.893351941224282992e-02
1.413733877008298799e-02
-4.768951287892819052e-02
-5.153400468546195240e-02
5.924356952594412619e-03
-3.083596082571321822e-03
-1.566852130190400996e-02
3.628306910578086436e-02
-3.661751792060737726e-02
-3.386811144210050833e-02
-5.452469868549260010e-04
-6.784717150272523423e-02
1.771179382705475799e-02
-6.204846899107428759e-02
9.145075722691525799e-02
1.763171081585907310e-02
7.155336755221268497e-02
4.759792554646964657e-02
-6.779202707479253798e-03
1.951314538541473742e-02
-2.219084299320141576e-02
-7.524282786224012476e-02
3.583090231965305877e-02
2.848424861306319070e-02
3.551381067370212863e-02
1.268403649620883540e-02
5.688896630713992375e-02
7.090282179858834258e-03
-6.444814187300386410e-02
-4.551657921331964118e-02
1.980787970361334860e-02
-6.306634917291153997e-02
3.615354302992594693e-02
-1.231775632809450072e-01
-4.417116728805108722e-02
-1.971791884174402959e-02
-7.242271688321181948e-03
5.308496700178496480e-02
1.147846632384239701e-02
-1.232111684908246234e-02
3.447927651779916086e-02
-1.079571686501777129e-02
2.022485137566414071e-02
5.518396717348654501e-02
-1.705756313081453410e-02
-4.707094595208853594e-02
7.115149216467134448e-03
1.248142789606917491e-01
6.217644424573098849e-02
-1.263826984442461936e-02
-5.362673614557627449e-02
-2.284891761859257284e-02
3.118548667941798899e-02
5.796852614013310590e-02
1.787616357597316200e-02
-3.997153854188179728e-02
-6.829604897436264421e-02
-4.438189636638111696e-02
-3.894805673463876128e-02
-4.584695320764564652e-02
1.238679896521318116e-02
2.848984320944908388e-02
-6.085264301749531562e-02
3.534030012601497434e-02
-3.081972098614167016e-02
-2.798498965804458588e-02
1.122560994974047648e-02
2.533131067167047543e-02
-4.646323398756971312e-02
2.441612244979342664e-02
-4.137186490534593874e-05
-1.360670595136233285e-01
-3.163590821717964657e-02
2.709712345606818742e-02
4.068921470422492970e-02
8.518742241150061012e-03
-7.579391172388065534e-02
-8.042162785243764378e-02
6.554801441060364997e-02
7.147880383801270832e-02
-9.274657192350346108e-03
-1.720501715479597071e-02
4.771007233223146377e-02
1.236361472357220236e-02
-1.414555755055328309e-02
-2.946983808314702913e-02
2.140114395129670902e-02
2.839367181759724912e-02
1.930927321922106671e-02
4.992055214142878533e-02
-6.573738709495548227e-02
-3.890622135073816545e-02
3.440270595521903452e-02
5.079923062241852028e-02
3.089282554021438587e-02
-3.679361362543937669e-02
4.507618728106959488e-02
-2.219526732431310531e-02
2.667773124832538076e-02
6.761162255057466541e-02
2.706173836536657912e-02
1.562664236577104848e-02
1.411407911891567057e-02
-7.729000247004343127e-02
-2.563089786603010845e-02
-2.302951244836431641e-02
1.769565557450150303e-02
-2.398840345679650182e-02
-5.048315390512921746e-02
-4.487083527734585936e-02
-8.367373349759663070e-03
2.655782211251621425e-03
-3.110909010704213801e-02
-3.925764529383812124e-02
-5.358873734988345988e-02
2.762842999323847359e-02
-3.881381212849423917e-02
-8.924568072898635129e-02
1.750437583285375381e-03
-4.538383451946714081e-02
-3.110460405264055175e-03
-1.955284722748903622e-02
4.380435335485461518e-02
-6.656535799770672834e-02
-1.463052869998141513e-02
-1.877092937752264205e-03
-2.817979452516323341e-02
-2.260443381349502498e-02
6.280341748232658172e-02
-1.536842421582216602e-02
-6.765504539299904696e-02
-5.971705137839135313e-02
7.904592855647096794e-02
6.425155307342319232e-04
9.521090195096223313e-03
2.531649079505585501e-02
6.775020507503849362e-03
6.169538724377209016e-02
-3.683468405871250656e-02
-2.772281013584353832e-02
-8.307074880725325581e-04
6.211158989042332886e-03
4.331154809814536516e-02
-3.973143913567826063e-02
1.921625184632178365e-02
5.223381873012505200e-02
-2.679419121644128696e-02
6.958586254168744323e-03
5.763811134467407976e-02
-4.547448537072882463e-02
4.189258974201121727e-02
5.294627215541995377e-03
1.679770078061872812e-02
-5.775117642909241220e-03
5.727093630587089430e-03
3.287661185818115811e-02
1.425838946203511134e-02
-7.896760917043207928e-02
3.578473984452772844e-02
3.960039811567084289e-02
-6.988020502595375383e-02
9.767938676164683587e-02
6.602247147658521498e-02
1.304251013858432999e-02
-4.122337978228013899e-04
1.222895073569164014e-02
-1.981061523250343681e-02
6.761528111072481750e-02
-2.291401742382086909e-02
2.011133205550285838e-02
-1.506806845473068236e-02
5.062383646068744497e-02
-3.846773489998767115e-02
2.366394544657616020e-02
6.475542289059427192e-02
1.053768122599838264e-01
-3.675391126130259957e-03
3.668133030601626599e-02
1.449132408990450038e-02
-2.766090267580682480e-02
3.331737405202808699e-02
-2.277109799341069107e-02
1.768887720033282193e-02
2.693645538164633063e-02
1.507570448080253547e-02
1.078451524717843890e-02
3.750585593284751218e-02
-2.679956865111053632e-02
-7.072512707348881436e-05
-2.890510769338736075e-02
1.398817950908711610e-02
-2.172183566802173352e-02
-1.579242814667847217e-02
-5.621752677123529468e-02
-1.703588412398622000e-03
-3.685144091251231491e-02
-3.535107979860270533e-02
6.551991769286412415e-02
-6.829837242039460410e-02
6.478659762927935217e-02
-1.914434921574807019e-02
4.462065245996477136e-02
-1.730112553882435025e-02
-4.369364432923525388e-02
3.522951649447124411e-02
-5.475583169636600439e-02
1.652783363966959379e-02
-1.756227270708134516e-02
-9.854848138636703933e-03
-6.818431633701584494e-04
3.421667186669821031e-02
3.602510785346237088e-02
-1.610970585692947518e-04
-2.665507417320028133e-02
9.261618245168301566e-03
1.915357375647048013e-02
-8.144820243904216106e-02
-6.469866057252164279e-03
1.750356569049447975e-02
1.857831695575528144e-02
-1.314448004759477713e-03
-7.374472895485455204e-02
-6.951863155723329857e-02
-2.870862520636039664e-04
-3.904626047486359913e-03
1.797121447928735211e-02
1.494464085136177067e-01
2.066066587942048428e-03
-1.878408707054558119e-02
-5.417260922458078803e-02
-2.161213702401123399e-02
3.423602659463151343e-02
3.441358198612340380e-02
1.579384335402966508e-02
-7.283088081564717542e-02
-3.014438515157376666e-02
-3.354758936105391165e-02
-2.917998536335401905e-02
2.449542884808295507e-03
-2.357936501066043838e-03
-4.880122867053852953e-02
3.905536194896126051e-02
-3.925921586718467138e-02
-1.729402989347354064e-02
1.744064014600931259e-02
-8.002183888842606674e-02
3.426215240702765175e-02
4.753540404967254718e-02
-8.519678426401683380e-02
-1.023518011262528407e-02
-2.767549651636590918e-02
-2.233843826263630025e-02
-2.134300147643742110e-02
2.516156335489504181e-02
-7.144615776818838415e-03
-7.466165898404859835e-02
5.366908159276796708e-02
-2.654323356351006788e-02
-2.165088043230453327e-02
-5.461060723541082129e-02
1.797260957016436067e-02
5.161167497154416778e-02
-7.640058131349071469e-02
-1.141107590153097283e-02
8.283775026635667449e-02
-7.284306774032148213e-02
-3.871444308638723880e-02
1.894779877904753662e-02
-1.010213216407600777e-02
3.825886355627222679e-02
1.145087267618043365e-02
2.865494637508428366e-02
1.327170108066121935e-02
-1.125513171952078652e-02
2.468867563724404940e-02
-7.422204489795409046e-03
2.192264862456290431e-02
-3.058255336626516593e-02
2.418390750058486971e-02
-1.450833014727933613e-02
3.604461447330076923e-02
1.540368374155710526e-02
-3.106485703156250042e-02
2.549646712912577787e-02
-1.835041805819383198e-02
-6.388909790114874693e-04
-9.039065114095376149e-03
-8.447354253510934441e-02
9.815610124498102152e-04
-2.560763109317887309e-02
3.449591566561153316e-02
-1.135208770811779212e-02
-5.244248940717255447e-02
2.649920888718517234e-02
-7.603686476348102581e-03
-8.195231567233930703e-02
7.879643442765170425e-02
1.753868228206874672e-02
-1.499770681885793065e-02
1.216689225969634462e-02
-9.869881282895565100e-03
2.090775890236235002e-02
-7.944071619215109514e-02
3.605934657631438417e-02
5.583176619309410116e-02
-3.918947167058382808e-02
-3.653110032351964548e-02
1.179895326150176213e-02
-2.413182678242299997e-02
-1.444338127820565983e-02
-5.792569728325757360e-03
5.670919750415903682e-02
-2.001209591393041456e-02
-1.719769771690932841e-03
6.783979919060302566e-02
-1.366013720888178441e-02
-2.975633313217944734e-02
1.492648164896871570e-02
-4.810012352019002457e-02
2.499993583529701996e-02
6.215529977239703241e-02
7.518116147126319149e-02
1.014296208339508787e-02
-1.940531570277002557e-02
-2.961535927921370853e-02
-1.894823584371066417e-04
9.899523237720717593e-04
2.179474136188537872e-02
-2.922183771016242243e-02
-4.588176563473961300e-02
-1.391772040210892923e-02
-3.235440906169447656e-02
4.287757023783196619e-02
-8.605834075939591127e-03
2.029443199561176484e-02
2.564559745781396990e-02
1.242173311472252219e-02
-2.862195813849607862e-02
-2.484494374239373457e-02
1.909060806303071109e-02
3.032434415419098597e-02
4.107790800692937352e-03
-5.275280376348912698e-02
-2.088520588098048344e-02
3.910364694244430200e-02
3.573763720280392908e-02
2.015337701897758349e-02
-2.308632595694024708e-02
3.670972423209951929e-02
3.598522640205088427e-03
4.413793051780542237e-02
-2.327838207512355866e-03
-1.450100736434212396e-02
3.654340772706045348e-02
-3.397105161719846111e-02
6.027548051019456649e-02
5.050938551410865361e-03
4.679734196528407414e-02
-5.602153464185037623e-02
-3.010059165166125913e-02
-2.999673357965617487e-02
2.664103323398203747e-03
-6.401111812645867392e-03
-3.952636998083292053e-02
4.321900936411192384e-02
-6.985933432015685451e-02
-4.674945233240891673e-02
4.832674835796664514e-02
-5.129067031614018696e-02
-3.431427987610126407e-02
-7.823658781694972641e-02
-2.700952833334662254e-02
1.777198648147555737e-02
3.315898226454273151e-02
-3.571854509066780398e-02
-3.792903410089907418e-02
7.790202845713732616e-02
5.336240591450539666e-02
-6.018095424824031897e-02
7.398360542268572586e-03
-1.338709688767693654e-02
6.053330973037055612e-02
-2.071207394158967874e-02
-4.218458532014880691e-02
5.030070685633868804e-02
-7.923349052846229146e-02
3.862309926006276400e-02
2.066694852849578715e-03
2.572161359406636288e-03
-1.971951671344994439e-02
-3.922802775595066183e-02
-4.631646016050615378e-02
1.391290201765205820e-02
4.755772738807427513e-02
-6.081682552321086843e-02
-5.036348282454435055e-02
-1.115566796287231627e-01
-5.171133376350948302e-02
-5.764619399586957960e-02
-2.073920024095473116e-02
6.784443613218794564e-03
-3.168948355982449672e-02
-2.138843681469771926e-02
-1.788473257301890790e-03
-7.083432011119707335e-03
5.628228481059299043e-02
1.221244912641453011e-02
3.823538668081045283e-02
5.876866122280987974e-03
2.135807422063034158e-02
2.866329910910537376e-02
1.069048710582109173e-02
4.593879030403766328e-02
1.491076633817003429e-02
-2.838903228227165551e-02
-6.472156566479372701e-03
-1.083800631963511250e-02
-7.266855602152902209e-03
5.112471398197857703e-02
3.188818851421363482e-02
-5.877856400033052570e-02
3.395695354076100694e-03
1.366097325243765225e-02
2.773475604992088617e-03
7.553735572833761118e-03
-5.939846331452246220e-02
-5.395457946320754428e-02
2.478534643216068895e-02
7.187826818592590872e-03
-3.606313742281996165e-02
2.905054506105439905e-03
-7.327706635873043606e-02
2.438601254656228012e-02
1.779294788787983209e-02
-1.401855908656969921e-02
1.869441527279175732e-03
-1.547160104700543055e-03
-3.976445447755240503e-02
8.264438515281384567e-02
4.732516534707371242e-02
-3.542200937435664027e-02
-2.640694622404297226e-02
-6.253011664087738085e-03
1.042928711187687263e-01
1.680657804529173127e-02
-3.805214741175023951e-02
1.156207161898799296e-02
-7.007249683209340607e-02
1.406328085227069938e-02
1.552458003667136696e-02
1.309158135251166886e-02
-7.206347428027201456e-03
-7.599144762082238325e-02
1.052199327809469516e-02
-1.395503328156127640e-02
6.017220237813508676e-02
2.632258751853706544e-02
1.372980080671329026e-02
-5.054974898169008191e-02
-4.973098241072512055e-02
5.586974056618070235e-03
4.493147150219011648e-02
2.785483604962313980e-02
-2.467483525499318021e-03
-2.814313482443078079e-02
-1.628817353408669802e-02
-2.339907776908234371e-02
1.886884996165461015e-02
-3.951955972635432315e-03
2.661789807799735952e-02
1.942530962039773143e-02
6.933876559532867190e-02
-4.252340299371328708e-02
7.552448326134300616e-02
-7.012619024988632141e-03
6.788202435200164919e-02
4.300915165080948510e-02
-3.442869130624570673e-02
-1.507068912726818206e-02
-8.387294050624660713e-02
-1.715105495339854305e-02
-4.793538681127635509e-02
-1.848648026029567001e-02
-8.655065115540797049e-02
6.131525982318826624e-03
-1.337532666198714207e-02
9.425561600900501935e-02
3.413056194704287838e-02
4.030111991112936276e-02
-3.153738852432298040e-02
5.350705176721258505e-02
-3.266818789017258279e-02
5.137778903884362980e-02
3.570265822529309491e-02
-3.275425897069357550e-02
3.103967728886925306e-02
-2.148818522917515100e-02
3.523351971253350229e-02
1.014355677700139180e-01
-2.870753293545675461e-02
-1.845338643252146874e-02
-7.814535434632632893e-03
-1.796118465669525183e-02
-2.941529549409797190e-02
5.032910336280031760e-02
-1.709968813432936191e-02
-4.658230219562865121e-02
-2.408543725302392940e-02
-1.684119966823505871e-02
3.967410497806780206e-02
-1.744470997618206842e-02
5.113442855143740702e-03
2.123404384885251017e-02
1.635604881256688681e-02
-7.466073069349282720e-02
1.730933069674666855e-02
1.739214049062209541e-02
-1.489077073847841493e-02
7.202772680186214638e-02
-1.442136604507533448e-01
3.504524554105688944e-02
8.308122354613235077e-04
-5.910564710708427621e-02
1.572920638709798119e-02
-1.229642575432904339e-02
3.023219692657479543e-02
6.457397628461809813e-02
1.549749011855540079e-02
2.746387921680403313e-02
-6.475423942272499900e-02
1.640629584689255044e-02
6.946300791670610708e-02
-1.179811427933372819e-02
-7.096332867101365870e-03
1.720949148590234651e-02
1.176786724661789060e-02
5.962695992000684349e-03
-3.227602704081363599e-02
-1.254871015087616684e-02
1.161188145151116624e-02
-4.781660359948061777e-04
1.977126304704171847e-02
-4.574306122010250199e-03
-3.414302906305120844e-02
6.057206893709019685e-02
9.315134851525705417e-02
2.482509022706725146e-02
-2.242408498033995196e-02
7.642898613710308320e-02
-2.668584042089622993e-02
2.243346479046187669e-02
-1.042832830004034560e-02
-4.412880273596010705e-02
-1.190799075004298976e-02
6.531281542731100231e-02
1.522269248361218016e-03
1.624567170648683403e-02
-2.559399161131910988e-02
-3.313576279587119450e-02
-4.292863102571169154e-02
-5.024529900014006482e-04
-1.893447623508270200e-02
9.433181596988790552e-02
-4.881454332164240212e-02
1.352524466362266080e-02
3.996553853916850335e-02
1.458901742172251208e-02
-1.011786243994976381e-01
4.567459702101909873e-03
-4.065929114371120978e-02
1.047955443410517884e-01
-4.812993689487311127e-02
-6.288175873235712920e-02
-1.854387506984468692e-02
1.167581147696632182e-02
-2.757717267167158863e-03
-5.305958125434144523e-02
1.405575125852988674e-02
-4.151321627712369414e-03
8.417829116339536899e-02
-1.069854479928702973e-02
8.000990034579648358e-02
-3.013648110428378268e-02
-1.257323646753359496e-02
-2.020680439554604219e-02
2.024753754165997677e-02
-8.669598681496792913e-02
-1.553753515731088469e-02
2.589852034804543401e-02
3.981966995154701677e-02
-4.191446609095398484e-02
1.189459515684365871e-02
-4.029742137464912069e-03
7.995095831124951480e-02
2.111347082679680340e-02
-3.169782622037855407e-02
7.370449363386513859e-03
6.894709255792952525e-03
-5.791352419905107518e-02
-6.298363827801617409e-02
1.028715648158573526e-01
-9.364696783736898775e-03
1.349598254123696855e-02
5.641175015982008434e-02
8.299777052952631018e-02
-3.426677652954144421e-02
-4.271316776323698383e-02
-2.305945293260408882e-02
-3.054668423141849998e-02
-1.280539197465046901e-02
-1.279188825035202856e-02
-5.317705762595813929e-02
-2.233474978814199360e-02
3.018208304001490996e-02
8.194308215962912978e-02
5.903580303467360901e-02
2.938471159305357933e-02
5.068034911876490023e-03
-2.542168151587057695e-02
-1.402344148024110577e-03
2.124629423375434464e-02
1.750429504019659216e-02
2.694878200725071143e-02
6.382353807037005611e-02
1.063998825350808558e-02
-1.323552276264408634e-02
6.451094294515422045e-02
-4.229004317341334557e-02
-2.119111455269601096e-02
7.780531962746660424e-02
-1.434418840289291945e-02
4.832167214041743070e-02
-1.776772846818800876e-03
-5.251824913117909832e-02
-1.872309809739328146e-02
9.585155063751787941e-02
6.321190773999667278e-02
-5.199809061009474237e-02
-3.840958169967943064e-02
-1.759181800126778661e-02
-8.732395981409546079e-03
-9.354656326177686679e-03
-2.096524108127894789e-02
7.386047239170223655e-02
-8.145377912132805570e-03
-7.882560709736262383e-02
-4.217098462737368936e-02
3.032569055426235713e-02
4.184877267176346193e-03
3.022692920701420920e-03
7.813458753273406013e-03
5.832638724118464207e-03
-2.008807069305827350e-02
1.470363430641291776e-02
-3.805989899565848534e-03
-3.410854730500123555e-02
4.804935879702609131e-02
2.518678115085333860e-02
6.689258723990797878e-03
5.828953188119367912e-02
-3.426259216169275784e-02
-2.338212359654435329e-02
4.189717298483928293e-02
-1.965135915383743256e-02
1.679989994141375606e-02
5.824027743034108917e-02
-2.863010390822350384e-02
5.907508635994253299e-02
-3.128826248835703955e-02
2.485543890032881204e-02
-4.404512888407724307e-03
3.583016970472541196e-02
7.960845483942192991e-03
2.032865528891944149e-02
-3.060665441521713461e-03
2.263929468181137897e-02
-2.860469261372327460e-02
1.149519646383282551e-02
3.412235834236967275e-02
-3.143450248100856936e-02
-2.776284292357495548e-02
5.675459598647691895e-02
-2.159014892402389557e-02
1.541421131492673284e-02
-2.624671737124099902e-02
-6.985295516679791705e-02
1.214259830139345769e-01
-9.236539189015618989e-02
-7.653734620362557042e-03
5.627517943212661036e-03
-5.332143531958158378e-02
3.420449408014595433e-02
4.007344226507051493e-02
5.741208809058694074e-02
2.062030963531220548e-02
-7.012703620821329753e-02
-3.964364523889003789e-02
1.197901281508017765e-02
6.352951700018476255e-02
2.843155592882069121e-02
6.620905112317748697e-02
-1.747256641544849345e-02
-5.736676165372519079e-03
2.181791928571272243e-02
3.606558243260146041e-02
1.893566468577429981e-02
2.416106063688334624e-02
1.544169328045220252e-02
8.546964676229219099e-03
9.182916948944475077e-02
-2.413101689310106698e-02
4.460539274503355286e-03
4.446837206503313072e-03
-5.884327997061226945e-02
1.058387111645026912e-01
1.466157604413255607e-02
1.881463641692360939e-02
2.870254097198064736e-02
3.336029239723211498e-02
5.615361911651339105e-02
2.603192246091275142e-02
2.728684631253088660e-02
4.797842799124467372e-02
8.481386777924109291e-03
-1.657896858959627059e-02
-9.386404179551399024e-03
-1.246982967720855484e-02
-9.501839363751297951e-03
2.003855532935518852e-02
-1.941637616505167974e-02
-5.959105426519712041e-03
-1.802194028486099955e-02
-5.814148111165471505e-02
-6.062948685394540377e-02
-5.248899184439918125e-02
-4.454660053306466055e-02
-1.679260972584331775e-03
-8.321856892425255614e-02
1.535617952452623426e-02
-1.088477221324334332e-01
-2.335342868101300887e-02
-2.110153685050190561e-02
-1.286088840600833720e-02
8.872150409820162703e-03
-1.863748145506067405e-02
4.137546951628869041e-02
4.177645579261515807e-02
-3.008202875499179155e-02
-1.829244180389765287e-02
5.224913459709064345e-02
9.483636753915317477e-03
-2.085169771168687500e-02
-3.643282560313406554e-02
-6.529221126844861334e-02
6.195142361734923969e-02
3.223505929370495959e-02
5.842966271343758011e-03
-1.042078202200730046e-02
8.223755155537880012e-04
-1.095347909394174535e-01
-7.979933673285751622e-03
-7.193784277709495967e-02
3.935114414125781557e-02
4.982548140667097253e-02
6.053259091542911169e-02
1.880006984330298558e-02
1.383298944778007557e-02
5.329934899946773413e-02
1.444737766857850762e-02
-1.639362531120435243e-02
-5.701810896365832465e-02
-3.208289038024925849e-02
2.589640730734210985e-02
6.638966906035431714e-02
2.494286271313853748e-02
7.893177811311509473e-02
5.352041779495577550e-02
1.323102562668217359e-02
-2.618567955390221219e-02
2.304521117836403135e-02
-7.186128476112996211e-03
2.826129940632601464e-02
-5.311244047891631320e-02
-7.847477556178953859e-03
-1.465468685907886197e-02
-1.296147467976244312e-02
-1.796075718727649026e-02
2.180764745204631302e-02
3.519059508408511894e-02
4.969622648879363364e-02
-7.982628151356016555e-02
5.216585245451077490e-02
-5.822133658604250299e-03
4.178176335336763331e-02
-3.706420236288186787e-02
-2.554813724744919509e-02
1.005828967931476220e-02
1.664748280906005670e-02
-3.374763965752881206e-02
7.429152206911911194e-02
2.316176460683628049e-02
1.838512915294036876e-02
8.614801554676616109e-04
4.750429960754413983e-02
-1.990945323737175823e-02
5.315384479239793070e-03
6.322582361300023955e-03
4.949160749162588926e-03
-6.193519578736117470e-02
3.360546946757470010e-02
-1.222693746217727324e-03
-3.803802602088891122e-02
-2.171616643824128903e-02
1.817885052760197934e-02
2.765522459955240681e-02
-5.345754873534885876e-02
1.433686647954506357e-02
2.562805546803969062e-02
2.931899609815026998e-03
3.522522696813473048e-02
-3.710135531595520203e-02
-2.110877311503664075e-02
6.945917415009841833e-02
-8.453584348592650677e-02
1.105167180679053618e-02
-4.175643518633276319e-02
-6.379527449481171841e-02
3.367836436602612143e-02
-3.208064165335480084e-02
9.336703012238923433e-03
4.002137955470550131e-03
-6.325868228148948114e-02
3.189927901453223219e-02
-3.117206495786051593e-02
8.941911692681058649e-03
-9.877124115472123156e-02
-3.894584146741603831e-02
2.567013296127921076e-02
-3.187433161658941028e-02
4.062187887386024127e-03
4.179671595057347921e-02
7.267757353104439821e-02
2.956910996785072285e-02
1.931398630088113771e-02
3.925523241035380057e-02
4.585840235056713038e-02
1.269942940601440431e-02
4.244028792670394984e-02
-4.662746849028989726e-02
2.134487994245220892e-03
-5.943719770724101986e-02
8.369498132896087753e-03
-3.286382410288161277e-02
3.894976886822917872e-02
2.997287507443932575e-02
-6.266853122561270341e-03
4.368938164539221125e-02
1.028656085077861437e-02
-1.099863208652072377e-01
2.131306545281087123e-02
-2.628592208995579431e-03
3.956333527196257555e-02
1.717501345995578119e-02
2.272248864687199249e-02
1.134173250686550463e-02
1.069753983527799296e-01
9.868922732843959933e-02
7.074462249556361104e-02
-1.696165551312435113e-02
-4.307802649903928749e-03
-1.788220674998728180e-02
3.302471358396191770e-02
-5.271027404697771479e-02
2.258750300903689459e-02
8.403257518070235063e-03
6.830403500194781943e-03
6.719293653016873702e-02
-2.477424404346348016e-02
1.995435373047456731e-02
-6.122961659848787791e-02
-3.679752171461394411e-02
2.166177886454350582e-02
1.666368200491443255e-02
-1.276965717347389173e-02
-1.899058775032292506e-02
9.898431160011676722e-02
3.005600123200519169e-02
5.344921374652006341e-02
-3.231209340911218170e-02
2.693317978848925112e-02
-6.840341322826808124e-02
7.583061815090419433e-02
-4.472512895165030311e-02
7.167593894808883814e-02
7.983810686210746077e-02
5.019507249082188344e-03
-1.961029610693220196e-02
6.001126187759836528e-02
8.206915428002842239e-02
-2.017061205404336102e-02
-3.217613754155963790e-02
7.816249134404899476e-03
-4.803367004144534769e-02
1.156333242869423891e-02
-1.902215617222421939e-02
7.601923840976064495e-02
-2.561028915867451239e-02
-8.158522708077136504e-03
4.119009328306608847e-02
1.209798439055450626e-02
-5.055698703477169709e-03
2.173632193618170796e-02
-1.432791894447668461e-02
1.015973966123088490e-01
-8.423472628637107421e-04
-1.311634132397456257e-02
4.245192484964153967e-02
8.329116561176864997e-02
2.437847847215018557e-02
-9.605844998366099008e-02
9.971549853803653163e-02
8.300186502017868617e-02
3.371207585292700787e-02
-6.019953353136814692e-03
6.850388445389345160e-02
-2.418592759309085710e-02
3.996855418910728180e-02
4.791456355222152574e-02
5.904894197653209192e-02
2.622701860717991870e-02
2.529828065564935363e-02
5.349257001109664067e-03
-7.112851985916963937e-02
6.767579672379815670e-02
5.500648461577960224e-02
5.023554402208037922e-02
-3.242215218342651278e-02
9.259360402291599845e-02
2.664811105529417065e-02
8.463764445557603322e-02
-1.527819929075099545e-03
-1.261585663530003822e-02
-1.574305813802388820e-02
2.699072168289048251e-02
-2.848063450552251741e-02
1.183437461225617278e-02
-1.594161351445743183e-02
-1.982506123335043419e-02
3.928132667261111099e-02
2.337952192477993005e-02
5.207483601016182212e-02
6.494949241509660742e-02
-1.650599722922661827e-03
-4.827136020912067838e-02
-8.400926636637348621e-02
5.543499318574474088e-02
4.935545286902803981e-03
-4.561981947483813304e-02
-6.853100772986052761e-03
-1.970111195008526425e-02
2.198978291787330105e-02
2.207056010924234729e-02
8.925176672382920118e-02
1.547012705045863051e-02
5.072879055472825222e-02
3.202665396336735072e-03
-6.178397441601896078e-02
-2.191294776526759788e-02
6.162924910940661277e-02
6.162249886079613354e-02
3.723274540996531629e-02
-6.872548382411010001e-03
-4.013337630161927655e-02
-2.580824608569355985e-02
1.905923978032779019e-03
5.069168959113352219e-02
-1.369964396500898294e-03
3.290878573026622539e-02
-2.444902474454856492e-02
2.124689052008174941e-02
-8.738924143912923589e-03
3.459620515788214279e-02
4.430734355456480283e-02
-3.322706862382411933e-03
5.308833554254341336e-02
-3.016678652058669974e-02
-5.280516862856542582e-04
-3.914252434746387510e-02
1.892940370287790738e-03
-3.655615125998991355e-02
-6.356242006233348008e-02
9.471527375364626952e-03
1.307846933008948234e-02
1.098969178782550730e-02
3.487747728286088450e-02
-6.194321312798919260e-02
-6.007818408763463888e-03
3.500384210290346382e-02
-4.720506903177847796e-02
3.603272572331599199e-02
5.975285518720473837e-02
-3.124099675638578738e-02
4.023059195950930839e-02
1.494982724165563534e-02
7.101573150535006249e-03
-6.000434656695780022e-02
2.380793433205986853e-02
-1.135946484674982618e-02
-3.890723692941107717e-03
2.717564665467814625e-02
3.320814776476881808e-02
3.451631906563255164e-02
-5.000936684703504581e-02
-6.829995042127648755e-03
1.811378266978100424e-03
3.662874850641754942e-02
-3.458476998991909940e-02
6.608104228133410141e-02
2.249842998896939977e-02
-4.623347879192525600e-02
-4.524897047738212635e-02
8.775135097936599682e-02
6.718328649280820054e-03
-1.208763044128314569e-02
-1.060697229572634265e-01
2.501967153456871942e-02
-2.057032964259375776e-02
4.212198502542388590e-02
8.921822908834722843e-02
4.376553381939955398e-03
1.546450081093878222e-02
5.759235646983332929e-03
2.452560796208604760e-02
2.361777647590098880e-02
-4.930284636538681542e-02
-2.006647709563698714e-02
-6.834466380425366361e-02
-4.046215940945427358e-02
3.854086588886763282e-02
1.795385273356689404e-02
-2.039329148822233845e-02
-2.356420800747449293e-02
-8.624040880161328027e-02
-7.842900623347784719e-03
2.299218777192119437e-02
6.434194937060948305e-02
1.087018050212559817e-02
1.290448103604982348e-02
2.053468573130851071e-03
9.464549103361610122e-03
-9.940410360019583808e-03
-3.404399398056537178e-03
4.128480664671219103e-02
7.294983358976116217e-02
-1.756123778456895185e-02
1.512450964788246768e-02
2.714782496870738610e-02
4.367513056594984205e-02
-9.987769711260681069e-03
-5.106930097338645974e-02
3.741132264240225932e-03
3.896244795994165816e-02
-4.026742066969796890e-02
7.509301122528623529e-02
2.410041860954744916e-02
4.828984661145773252e-03
1.287997822703718098e-02
-1.765123965873860879e-03
-3.902013374276025459e-02
-3.817974751720245100e-03
-1.917219845468843544e-03
1.250656448374909413e-02
8.620720028212786046e-02
-9.391041538991323073e-03
-1.149213968697150546e-03
5.562608858317195926e-02
1.072691248078522057e-02
1.331111245898954770e-02
3.786664020965443272e-02
5.419474522603760780e-02
5.795556303708299106e-02
1.728773187520738289e-02
-5.357925934054359740e-02
9.650883040460954410e-02
-2.809550746807329413e-02
3.958550834250834649e-02
6.032262836202741119e-02
-2.932278854247574035e-02
-1.584018001148285171e-02
-2.999828382403815774e-02
-7.785057921953869586e-02
5.878562765093841083e-03
-1.556241586485838935e-02
5.701140036589470543e-03
1.367586168693889562e-02
5.834662054205313336e-02
-2.944427701645294278e-03
1.616694022884087104e-02
-1.021572098146606745e-02
2.213702806430490472e-02
-1.714063620323165102e-02
5.039102926922030962e-02
4.006631456566086408e-02
4.056284934023178523e-03
1.259142198510362631e-01
4.398115919778932542e-02
4.810012348723406023e-02
-6.160048009146415482e-02
-7.995684612303669003e-02
4.166305330197106992e-03
7.264862882576871017e-02
4.623752299814792160e-02
5.779617758370835662e-03
-5.236266513473646772e-02
4.670642949317248965e-02
-3.138754129611406873e-02
3.720328254947226354e-02
-2.572877506370495337e-03
-5.268895874765192056e-02
-1.881133957007380050e-02
-3.474869014520680366e-02
1.300492232540811643e-01
-2.020379133069529279e-02
-4.486305284118703718e-02
6.333006146276198844e-02
-2.258868750860792626e-03
4.401397523829622509e-03
2.075455729541691996e-02
-2.866821072391481998e-02
-3.125633708212384454e-02
-1.399666445240040427e-02
-2.424128140522253255e-02
8.488078036590106235e-02
2.166915922284217214e-02
-1.522864128884390301e-02
-3.247749643336309694e-02
-5.560691978566254488e-03
-1.705495032858386426e-02
3.548445558231544394e-02
4.537612117443709514e-02
1.779255687454475363e-02
-4.376137112787834016e-02
-5.096486597303531013e-02
-1.924024845943629602e-02
1.350885025124859418e-02
2.762167119711058522e-02
4.264785842649942288e-02
-1.665845693719748832e-02
-7.818373890854148078e-02
-3.704368584302278333e-02
-2.931283262046936039e-02
7.396290860689784443e-04
-2.433419593542057030e-02
1.109588495345063125e-01
-2.256704094603751570e-02
8.566680421218459546e-03
-9.472129921467674352e-02
-2.762472458275572629e-03
6.934537143912224144e-02
-2.923516466569825445e-02
-1.674110504015967338e-02
3.532876997473737707e-02
-1.978930777259201718e-02
7.934699973816686236e-02
-7.734996887626145170e-04
2.550168231387563850e-02
-8.431582920149022914e-03
-1.616889390552953693e-02
-1.247965845470154662e-02
-7.504829012269910449e-02
5.557374493074607874e-02
-5.700447104331934564e-03
-3.372154958992282237e-02
6.016094670585922510e-02
6.131727356877390497e-03
5.621635124695562036e-02
-1.744169351178499316e-03
1.737573449486817800e-02
-4.404580164243533658e-03
6.018040859134225762e-02
-8.378029449428671740e-03
-6.739869318057896408e-02
1.800494411151574645e-02
9.485481469740310312e-02
-1.224594489123227194e-02
-7.150768676236941845e-02
-2.354472043796523514e-02
8.257547437384320232e-03
5.129826981744343289e-02
1.663033934888712845e-02
7.622844133160315561e-02
4.637966137292061364e-02
3.178297191335942296e-02
1.366233542540786286e-02
-2.128487029218119331e-02
-3.530777719727978131e-02
5.593680112014553368e-02
1.350508677366334294e-02
-2.723797727922877207e-02
8.721190857931257479e-02
-1.246470120563090457e-02
6.048068088484136184e-02
3.895528368869696778e-02
2.821395192987720749e-02
4.271999519739945461e-02
-4.238051679941959998e-02
3.425501733368619545e-02
4.326617117863223311e-02
-1.027544864744407357e-02
-1.501481086004544108e-02
2.741854727949623663e-02
-6.819844621514171978e-02
1.105495670020359561e-01
7.357305901163739732e-03
1.676668807641122638e-02
-1.557905055807650915e-02
5.831268558571721383e-02
7.384760007242897883e-02
-6.545781544021608660e-03
1.185496087393341121e-02
8.456789601534271325e-03
2.147598945013788965e-02
8.723863242007382987e-03
2.954735073394461342e-02
2.522050377474768096e-02
5.998648511989190801e-02
2.258716826611949571e-02
2.134344741561658779e-02
2.625861493286732115e-02
-2.087550065866364268e-02
-9.944208294701870066e-03
5.979302512536123493e-02
6.787400708655436099e-02
4.845855633748992475e-02
3.000202111327598606e-02
1.393674333937671983e-01
-2.419276218153073102e-02
-2.521631280237182637e-02
-6.406882183986471746e-02
3.166359022525132294e-02
2.292084875141763966e-03
-2.569029898958324031e-03
8.683331139316811942e-02
-3.298165756391572417e-02
-3.224941098383250077e-02
2.919724565989642584e-02
-4.405675590177612899e-02
-4.167197606287886304e-03
7.717653649817250716e-02
-2.048337623236061444e-02
-1.636542107556534370e-02
-1.726129813584676223e-02
-4.901858615005984937e-02
1.758003665609276372e-02
2.996103557824371724e-02
1.862342900004586646e-02
3.439634041455835040e-02
-6.230905730287816802e-02
7.069386178279188360e-02
1.487584440944545762e-02
5.224385156708538647e-02
5.531555308908448799e-03
-1.759750064304077544e-02
-2.998251828797518850e-02
-1.202284632802694438e-02
-6.615965061350376208e-02
7.320320699231275263e-02
3.054449460305052808e-02
6.638880665362669581e-05
-3.712703623185150542e-02
-9.176130171554634438e-03
2.719353328103629036e-02
-1.647547744963984498e-02
1.540393878889354494e-02
-2.044706444424529423e-02
4.320418600105178225e-02
4.568331311525813260e-02
1.128065268791580630e-02
9.028025611926616956e-02
-3.196955892732446930e-02
2.859003024835134535e-02
-2.179904832327278150e-02
2.266538514986217445e-02
-2.328627052931183956e-03
-1.506513759847441861e-02
8.170813769192368514e-02
7.200962989732526132e-02
2.141537035597441269e-02
5.335513538415788144e-04
-2.500525106471926037e-02
1.145884652231781917e-02
5.935432607870677613e-02
7.175072505072574262e-03
2.550154114512680377e-03
6.136520624306355393e-02
3.941416122543962841e-02
3.761516857610254505e-02
-9.692987020238231360e-03
-4.618551463964610387e-02
3.165709308857761473e-02
4.695944573089029517e-02
-1.776730746682912698e-02
-2.432345679783626258e-02
2.385565808808373656e-02
1.416574419051115641e-02
5.788181484885728239e-04
-2.329018008337307988e-02
-2.251866089298808216e-02
-7.956177024201342360e-03
3.771164997152471471e-02
1.151489396237198454e-01
-5.094481951154005567e-02
1.048316333079606262e-02
4.810240833001510480e-02
-2.798227598762211173e-03
1.241588770341386753e-02
1.382368473566454245e-02
4.657004127694652079e-02
1.176128385902705216e-03
6.603941673543443913e-02
8.206447195645897447e-03
3.808555231594762391e-02
3.879287186319647918e-02
4.643144569746278372e-02
-2.120253855612145438e-02
-2.770491282632313312e-03
1.626422030602196062e-02
-7.889262697771411148e-02
-3.067942439400308738e-02
-2.356319436750355448e-02
1.747290504933766281e-02
1.524213273709515253e-02
7.372046147788554118e-03
-1.295670345017941455e-02
2.683877740079415250e-02
4.827641630799288375e-02
-2.288654649021065399e-02
1.871603421514509216e-02
-8.201297078940671462e-03
-6.316064252944172952e-02
3.595478785237301439e-02
-1.654038756843567888e-03
3.718145957658415546e-02
4.491323190372229629e-02
7.868876228008389595e-02
1.757435907938925679e-02
4.561750780130829908e-02
2.752082475556386423e-02
1.695411951223569497e-02
-2.002374198357948637e-02
-1.871699303968972841e-02
-9.961420961279792222e-03
3.747239060879131722e-02
-3.870543644497691921e-03
1.045758128533768282e-02
-1.950142603849287434e-02
5.693148571799619417e-02
-3.494924065978399774e-02
-6.521449998987258190e-02
6.572976557647193518e-02
-2.032618106157309604e-02
3.227408844480107730e-02
1.782709353558068616e-02
5.501885301938847644e-02
-3.858567823633046734e-02
-4.612475431689930759e-03
-2.792983429763211053e-02
4.647938476767330546e-02
-2.599223623265824179e-02
1.659254336330752075e-02
1.094180390461862128e-02
1.606972477695356796e-02
2.033286226924380796e-02
-1.900870671241164378e-02
-3.218410457137218378e-02
4.299346333802560316e-02
2.746115581281493093e-02
-2.654735921203483021e-02
-7.655154006296260860e-02
-2.385499583981277177e-02
3.838215530305084944e-02
6.660844102596187588e-02
-2.718913437728439492e-02
4.557328281767108330e-02
1.311041735911634178e-02
2.409748116461550571e-02
-3.156473756863235197e-02
-2.307413890713956930e-02
-1.222190724984682786e-02
-1.138902068042077628e-03
2.902778076958479822e-02
1.707745048425595574e-02
1.110327259144150980e-01
1.358169330904361316e-01
9.185393114286921970e-03
8.017646550005474992e-02
5.460365186527325887e-02
2.521873948965160789e-02
2.052285122632557454e-02
6.243280604364676023e-02
-2.465707435993464217e-02
2.099910163567142787e-02
2.349510546013498791e-02
2.318979616972658211e-02
-2.779345999736685269e-03
-3.398102506508457465e-02
-4.902381154965793075e-02
-2.661376604723608014e-02
7.179851094462316730e-02
-8.999093101184784185e-03
-4.016503690697563467e-02
5.375990752674623258e-02
4.663259735289003449e-02
-3.544385510742973505e-02
3.074840930412392134e-02
-6.942516061120769175e-03
-4.797782833568033090e-02
-7.966621139532012452e-02
5.009220176390832835e-02
1.256861991318987230e-02
8.893345687002919553e-02
1.998324079251139959e-02
1.155102826424346529e-02
-2.315920471336487332e-02
2.755938687475563420e-02
3.708460821373332772e-02
-3.428687762123813852e-03
-1.863591468510517393e-02
1.112870373528548375e-02
7.003594248125558086e-02
-3.177656783792419393e-02
2.598752226000811474e-02
5.470018275334180557e-02
-1.037302239412251324e-02
-6.043914502777510134e-02
-5.202035928974473034e-02
1.189315518052828230e-02
1.015537348388843436e-01
1.876808151265186783e-02
7.807293843070298167e-02
-2.543985591536556626e-03
8.845483347400205643e-02
-4.612747236990947380e-02
2.504534338857848305e-02
-1.282184374679841248e-02
4.398670655009100788e-02
-3.773990776378348400e-02
2.403006554711433276e-02
-9.702738417696740725e-03
4.870950548519301093e-02
-5.837320922392943284e-02
1.393334573178933375e-02
-1.278792181032145994e-02
5.704795562823299603e-03
4.364503681259104123e-02
-7.070266913320238412e-03
5.666153909416287576e-02
5.583495274473304626e-02
-2.853348073055403389e-02
4.398231932392321353e-02
6.583202329178759749e-02
-1.871029673810574445e-02
7.822799012138009767e-02
7.472507342583066536e-02
5.525703923243856230e-03
6.845964683006248996e-02
-3.897268458260013529e-02
1.087964094064171050e-01
3.248273597347944158e-02
-8.244844098199977100e-03
4.802773796192440908e-02
5.459748686299589066e-02
2.804591679497248774e-02
6.210382370798400026e-02
3.706383025463001052e-02
-3.063924743923312696e-02
4.435631252264867624e-02
1.537112164801674244e-02
6.248046207300321161e-04
3.085056178475195990e-02
-3.482508624291383303e-02
4.024867166375989402e-02
3.069182600724638249e-02
8.234393996466193855e-02
4.718587622747454774e-02
1.186299329924458447e-02
-4.048007651208835288e-03
2.903203123107620312e-02
6.441944743793241723e-02
1.577179514997538272e-03
7.220556174955304607e-02
-1.916196509329014296e-03
-3.066492113244531637e-02
4.398760143590165622e-02
-3.248918398294070586e-02
7.281583226379010482e-03
-8.668846254600089292e-04
4.662416681554699786e-03
1.515947654844194623e-03
-6.463407690565507735e-02
5.463516265515751605e-03
4.645404473722533623e-02
-7.326717933356211021e-02
2.240525827134786513e-02
-4.598520875389395992e-04
3.014325284410952766e-02
1.434823577830168090e-02
-2.553453297526698043e-02
-7.930799227513172026e-03
5.098849713998240829e-02
9.746194364325607568e-03
-1.899919867522338948e-02
6.490331653848203930e-02
3.548685239053885748e-02
1.532871516501469258e-02
-2.182588648337090154e-02
1.701638380377384560e-02
-1.547694667222843101e-02
-2.581411931488885453e-02
4.647166851850834807e-02
2.886768872389124801e-02
7.693951999631212790e-02
3.076605840557427793e-02
3.462832166428100877e-02
-1.967407738948560858e-02
1.429509595439611494e-02
5.816925423910679349e-02
-3.393097652682702803e-02
8.759659362167161734e-02
1.046137794661448385e-02
4.888310775750671910e-02
3.917859868148347580e-03
6.740688702414484972e-03
8.589377568080144160e-03
7.650070611122437858e-02
-4.785400777993752131e-02
2.382468968234206785e-02
-1.386321886667254977e-02
4.187979280326249720e-02
1.281921776935169947e-02
5.867985718701949210e-02
1.907465681464470472e-02
-1.638100973286371262e-02
-5.027112205271723477e-03
-2.545277614464816832e-02
2.424383775981359124e-02
8.292190171895742062e-03
-2.021393312179730131e-02
-1.273024096573332695e-02
-1.824770078611865839e-02
3.506262639439457901e-02
-1.291720519590064571e-02
-4.340261516271935738e-02
-4.966452930514125147e-02
3.750740395528699700e-02
-5.384911165109430159e-02
4.481527570694136819e-02
5.141135121168086825e-02
6.133458959652876574e-02
1.504050385889745120e-03
3.025584163626160103e-02
-6.160771016729072597e-02
-5.602268065399364921e-02
3.820181250984975435e-02
-4.149181136024267941e-02
-7.193234283776584435e-03
-5.836612314881534785e-02
1.482352252311039224e-02
-2.772566481360139862e-02
-8.233816182489179722e-03
-2.490589825928446813e-02
2.154987781730264076e-02
7.295407462470047781e-03
4.155062205302351847e-02
2.063675860327842532e-02
1.603998152658017706e-02
2.658246307326417313e-02
6.874033810490060015e-02
-3.976046779202688231e-02
-1.687035655463369269e-02
6.781977108442957536e-02
7.529592605650882453e-02
2.556476646906440456e-02
-9.703345787727532881e-03
7.639617878517959704e-02
-1.428516287620300654e-02
-1.618624105698051457e-02
-4.731777890104257173e-03
-3.190959670199257359e-02
6.237268499588067422e-02
3.448141472208041125e-02
-5.831966170956144613e-02
1.710194042500689376e-02
1.830783234927533046e-02
1.254502063791941048e-02
-5.698534882758564402e-02
1.862362518672664238e-02
7.027033082774371275e-02
-8.037585528511160052e-03
-2.019999826481769234e-02
-2.217883205283208148e-02
2.906700039598784577e-02
6.295104703593515372e-02
5.194370095893629385e-02
2.301941355983468801e-02
-1.740477462971753292e-02
2.479198404959286756e-02
3.125269406848237355e-03
7.009973076107944845e-02
-2.074053488092353001e-02
7.496760824143428037e-02
-6.825640832200327579e-02
-2.072079514710851653e-02
6.848343448331464800e-02
1.006547208101885200e-02
-1.436223441648032048e-02
1.178350825818717529e-01
-7.177291907192021037e-02
4.579842900892289181e-02
-6.861718160149733910e-03
7.365201283215623562e-02
-1.215755166341786209e-01
-1.029469097331147352e-02
2.961170628543098593e-02
-2.902759302749445547e-02
-3.223069994433897661e-02
-1.139431914274808590e-02
1.745470109180080262e-02
-5.862600017623038895e-02
-5.035174116673576256e-02
1.101249900025392386e-01
5.335610294608651022e-02
3.279850088269727765e-02
1.038729803455312392e-02
7.602550490502836544e-02
-6.262750079229920455e-03
5.459198318637212971e-02
5.208342671234247878e-02
2.685795067629516419e-02
-2.697587199716470693e-02
2.013083159763216085e-02
4.965592824718911141e-02
-4.626116346785670574e-02
4.377809998872208853e-05
3.299792030429968964e-02
6.084148093360716714e-02
1.012107802982020466e-01
-1.502816735827989733e-02
4.882437389198516359e-02
1.256300620458501369e-02
6.846036307122844999e-02
-7.036683856204592469e-02
-1.644001759077527713e-02
3.862552638082372009e-02
-3.045295686264546178e-02
-1.929625273201162478e-02
3.690625313994282120e-02
3.088392257785358558e-02
3.298163232921785815e-02
6.756290045908468211e-02
4.120342393853624469e-02
-7.245645407054381731e-03
-3.305696962234144776e-02
6.047048197425540506e-02
1.995013008783850031e-02
1.022819823954929930e-01
-4.640948051403314539e-02
4.453100539337793290e-02
-3.948112344256902648e-03
-1.451952902118034544e-02
5.972675331255142273e-02
-2.086071793839405775e-02
3.452653056898634387e-02
8.366979507908147914e-03
-7.953914928362542519e-03
7.437410788330534039e-02
2.049360672245870586e-03
-9.217800406419317250e-02
-1.041735751885273890e-02
9.623834027894899446e-02
-1.698050010814039501e-02
2.204241360553787013e-02
4.110798259844349739e-02
8.272650338221604338e-02
-5.921543506595769446e-02
3.901486243151557065e-02
2.241315667053193905e-02
-2.094978018391877375e-02
2.259238246982012838e-02
-3.202899985280733414e-02
-2.450346755611390245e-02
4.213580654053836194e-02
2.643554892238200379e-02
-5.967850811709338871e-02
1.762544536661858272e-02
7.058877468022901891e-02
-4.086233798732782051e-03
8.509858704861279072e-03
8.117340058635900621e-03
4.929974926819506026e-02
4.346441605086827364e-02
-5.754692705202615888e-02
4.083207372461011148e-02
-5.348079082736830782e-03
-1.141895778073953767e-02
4.307577426323160735e-03
-2.804563411136022991e-02
-4.400016628564019233e-02
-1.355564866847486401e-02
-1.802980723944539246e-02
2.153240496525402753e-02
-3.620970548497728925e-02
7.067247938919035688e-02
4.282799650079441994e-03
9.268866777660870332e-03
3.837731630088891954e-02
7.769059085976415258e-02
5.729807533258902269e-02
3.610219987159043759e-03
-1.648364654477603095e-02
3.027958156266191345e-02
-3.691391465393821514e-02
7.517143603149518960e-02
2.660196185327498228e-02
5.737362842203481972e-02
-5.241789174417658265e-02
1.549549845412447622e-03
4.457829330024117714e-02
5.162473781150180019e-02
-5.180490629636719246e-02
5.916565470463396037e-02
2.046017156225896777e-02
8.369402641559957334e-02
3.309692192918074066e-02
-1.650881446880154068e-03
6.330783125030067793e-02
5.494728045960635410e-03
-5.615514100772499295e-02
3.093296054381827753e-03
-1.465360241377839344e-02
-4.737314317295798771e-02
2.553045345887352754e-02
-1.008231157810602838e-02
-8.280343090964792027e-03
-7.038798750036349625e-03
3.732325054442181544e-02
-7.000572692122362939e-02
-2.310674262257960548e-02
-6.817634979489128888e-02
-2.074508754850499376e-02
1.803779547727223792e-02
1.228986519882485466e-02
6.195786963903706507e-02
1.087805948776060863e-02
-8.086285178906411908e-02
6.108581297202489435e-02
3.303749317794250906e-02
4.746587531799435766e-02
-2.730482569064914683e-02
4.522518472363512565e-02
5.652947023751676153e-02
8.496923277959297915e-03
1.787846581535646601e-02
-2.752344891254872999e-02
2.239817432972740843e-02
1.314487951596209937e-02
1.798995639647854930e-02
-5.954332430810122673e-02
-6.482245294098670785e-02
9.501798255822596281e-03
4.882360993233319374e-02
-1.702435478604637231e-02
6.805423973526039672e-02
9.171226083241727084e-03
-3.742731651488351990e-02
2.643797633050190901e-02
-2.029360704294093376e-02
3.457440180357147091e-02
8.719041337935067026e-02
-4.816644596182290301e-03
2.012757888060019359e-02
1.644129524896234540e-02
4.675029338397621026e-02
5.579552979077324198e-02
2.663430933773686116e-02
3.396234557258667307e-03
-1.850015756413663989e-02
2.044717823173488463e-02
-1.847177415621352112e-02
2.103247359807147721e-02
2.599317396073465639e-02
2.230766403618422017e-02
1.861605779446947120e-02
-1.035767531002090708e-01
-1.227228131443905065e-02
2.324768874597685567e-04
2.160721493890055411e-02
5.308051329111062450e-03
-3.474447605327957156e-02
5.231347323197412663e-02
-1.687025021908854575e-02
2.204565642641632614e-02
-6.562592811754523747e-02
5.346214229285105313e-02
3.179403089026722196e-02
-9.698008707453835420e-02
-4.162561135917352412e-02
-6.103818938881527822e-02
3.102463272807731015e-02
-1.625416806947727402e-02
4.773086236083876055e-02
8.124754659197708229e-02
5.200815517106108232e-02
2.231375989606195973e-02
9.179729668332360995e-03
-2.596957939838807905e-02
8.537331459651421525e-03
3.490031243908385452e-03
1.027598906551082346e-02
8.090814405969175283e-02
2.122706149283740823e-02
9.545961339930067110e-03
-8.540429040297933816e-03
-2.799428172344863019e-02
-7.784378569994079844e-02
-5.398143404617966731e-04
2.927299981769720949e-02
2.946669972681371583e-02
8.225123143923438254e-03
-2.046404387549853252e-02
9.067956190521485327e-02
-1.087020919974694341e-02
-1.235862878228341510e-02
-1.972369382835843787e-02
1.452483139446007938e-02
7.453171855833767845e-02
-6.521047637515110795e-02
5.074116023296636191e-02
-6.781851191820703617e-02
-1.860176102502789086e-02
-5.593889644452292031e-02
1.443966092392688465e-02
1.430336536095088394e-02
-1.954535459900722839e-03
-5.571619835012185142e-03
4.152100490152371010e-02
-5.503080706677538486e-02
-2.869157229303431408e-02
5.828332425920607247e-03
4.189553889796911179e-02
-2.789001313427578663e-02
1.932191565212320813e-02
1.797288791020987264e-02
5.520043675445719666e-02
-2.703040152164899040e-03
-9.840110199447943407e-03
4.585786582061015387e-02
-1.779371779091015043e-02
-1.326132219208052757e-02
5.534728245640813810e-02
6.672476831364997085e-02
3.172460735238829405e-02
-4.441118438172312471e-02
6.604607020357944336e-02
3.075530494995049741e-02
7.810516324534034181e-03
-7.502250581975953778e-04
-5.896491598635116016e-02
-2.787664347614187549e-02
1.298964055997255812e-02
-9.651635857785473283e-03
-1.222897062666359648e-02
-1.378353867039842570e-02
1.809032193426660454e-02
3.413415578100009035e-02
7.316183427439557074e-02
3.787882964530154412e-02
3.352781771587657906e-03
-3.861746512172017226e-02
-6.196333192420307862e-02
5.908946366851202184e-03
5.020383621160269538e-02
4.203150079893810259e-02
-1.598747794842715272e-02
8.705871897839291204e-03
4.919635194074616774e-02
2.656580995726479794e-02
-9.929190795248130086e-02
2.198657979245020530e-02
3.299650986673522291e-03
-3.016517139873872710e-02
5.303458669323074873e-03
3.140897232506658504e-02
3.585702464485291535e-02
9.261663542435825264e-03
-2.025946978348752009e-02
-2.526799194003968158e-02
2.863528856999347436e-02
-9.973940971346975659e-03
9.079871687330862140e-02
-2.641954223470938806e-02
-2.026243542550522705e-02
3.279910834530610358e-02
7.587225890855003874e-02
-3.663527334490448983e-02
4.298180965352056682e-02
4.015688596986147912e-02
1.290849071101378073e-02
-5.155646217745843765e-03
-9.848740227320917917e-02
1.050548351881160948e-02
1.151990638271614166e-02
2.699844244931521794e-02
-6.517680118758625851e-02
5.497705541735899842e-02
3.083334037164378247e-02
-6.881064500950980455e-03
5.087701243733248196e-02
-1.488717970498955583e-03
-1.362164610085801232e-02
-2.899733962790942629e-02
-4.183138782389924509e-02
1.500913889475743827e-02
2.729831746407678991e-02
9.963225693734074559e-03
7.243519937317226265e-02
-1.457796310630091012e-02
4.790865616015332201e-02
-1.510136186415519943e-02
1.836080843363937370e-02
-2.518980109967972059e-02
3.177938060803416759e-02
8.532404610690591529e-02
4.255728897630575713e-02
3.040627203672955151e-02
2.378633903023595619e-02
1.065657744419123559e-01
4.576396069573069464e-02
-1.470408511635579347e-02
2.251206434249045443e-02
5.473854294904347689e-02
4.407510575520324353e-02
4.099482196208650842e-02
5.676861722925816839e-02
-4.096195522819907897e-02
-5.490721951536021994e-02
-4.050913407498796942e-02
-1.645028390239994948e-02
5.429672373659596984e-02
1.267874280526118391e-01
-1.578163653406374628e-02
-1.648269959629687989e-02
2.185417513042190590e-03
2.250740889834696584e-02
-2.588205984880181595e-02
2.774830655925702647e-02
-7.896244166045441465e-03
7.275242067470568536e-03
-5.094652418804940242e-02
-3.898118463749660530e-03
-3.033172901789553746e-02
-1.360663315952017824e-02
5.637170108092156261e-03
-6.562634642950886110e-02
2.616070798350658352e-02
5.853095262875343541e-02
4.268566243920919601e-02
-2.635135519289964756e-02
-1.384226257426904999e-02
5.379905387090110069e-02
8.967591962705140016e-03
7.403536042202514544e-02
1.037673073493759063e-02
-4.800387449413033580e-02
-2.396242708251111048e-02
8.647673624428923317e-03
1.147777091460128315e-03
-4.309666594722607290e-03
6.409531175483075549e-02
8.408625719849821545e-02
-4.783111727079437242e-02
5.112572122952358661e-02
-1.829583708763541511e-02
-2.687723766401816858e-02
-4.640037030399324358e-02
-2.927800698577311816e-02
4.992214277016548268e-02
-2.232364822265376150e-02
-3.849972973209708771e-02
-1.634485287698565423e-02
-1.122249570414299812e-02
3.632229320967843983e-02
-1.185997207263157251e-02
1.754620014839420455e-02
3.252816657762951091e-02
-2.155200864234002589e-02
1.416840410882649719e-02
-4.921357999019198431e-02
7.338767910995383503e-02
-3.478200007815594741e-02
-8.909238251218028898e-03
-8.683414654574252850e-03
4.118192527186095159e-02
4.658162145754652511e-02
-1.569239467424494647e-02
-6.357588277884258961e-03
-5.080943333701212067e-02
-3.404770609600189096e-02
-2.872348536722906659e-02
-2.132344148514307702e-02
1.020024291578056942e-02
-4.636502598196576980e-02
6.924112164477479181e-02
1.812128484377954762e-02
-8.974618599740620192e-03
9.345653356226459041e-02
7.693359490630811981e-02
1.847913803585461354e-02
-3.080881349561515048e-02
-8.402618030197883670e-02
5.706165128287359056e-02
-9.023752318314851376e-03
-1.637425479872901130e-02
-4.096050792834815546e-02
1.049705314378800505e-02
4.866800228513603471e-02
1.558842451686192829e-02
-4.638710837063527576e-02
6.007539764665688342e-02
7.450412739281656038e-02
-5.871528908332467739e-02
-1.900857729294561094e-02
6.897213685775384351e-02
6.667350945123652617e-02
-5.522184721148714823e-03
6.586206855989114317e-02
5.866460769293998720e-03
4.793956479593609714e-05
3.653705582453951970e-03
-1.278829306245868498e-02
3.016640383628892662e-03
3.042020724961327915e-02
6.268874498728117806e-02
-5.240649913219060270e-03
-6.360156434688291928e-03
-7.815703576309802197e-03
-1.818399771870904402e-02
6.990286465554831907e-02
6.276201402379691548e-03
-1.276142105173814871e-02
3.037551818189765385e-02
6.704949751071638542e-02
-3.874640980571037938e-03
4.374672303393695866e-02
-2.323142415583298072e-03
3.293309959700045642e-02
7.822344822798280028e-02
6.430614747412521925e-02
4.269680312985559695e-02
1.426384511681837684e-02
1.604663309784035152e-02
-3.910010029704013429e-02
1.618858168137499512e-02
-3.162483194185852775e-02
4.654053187431356903e-02
2.458426822049266866e-03
-3.330662118052473558e-02
-5.732273606102119418e-02
3.579022237811088636e-02
3.325108975260145788e-02
4.245810693098570066e-02
6.578924752463116005e-03
-1.741932831241095256e-02
-6.008204823651266957e-02
-4.609828733104144594e-02
5.055986934039911895e-02
3.889545615668017070e-02
-3.067454193719446054e-02
-2.733584899124742382e-02
9.305856883775845412e-03
2.836625032262913085e-02
2.817194890768098467e-03
-2.223820335061075029e-02
1.761636016069143690e-02
-9.035819126298574519e-03
6.255538057154862164e-02
1.274626456041881746e-02
4.456845323032928435e-02
-5.714654821776415233e-02
4.254390674569770436e-02
3.707716910905420327e-02
7.052862481992570876e-02
-9.063503939649735289e-03
4.090073143239732895e-02
4.152160308288097706e-02
-5.719843638648308692e-02
2.403395858371978888e-02
-3.103014815001938972e-02
3.823036865542647680e-03
-2.164364577851254218e-02
2.486942368883361329e-02
3.209914531308393632e-02
-1.314981356029097312e-02
7.984600769289938726e-02
-3.129502189825170838e-02
1.677824378630231317e-02
3.488316353173002114e-03
1.684559350094795571e-02
1.952042435577159424e-02
-3.791749200297526295e-02
-3.604216488280795067e-03
-1.834947219843363966e-02
-3.052273772415428979e-02
-2.489660688947167855e-03
3.495806267059778372e-02
8.676370461618820515e-03
1.580262321425304067e-02
-1.593121815205695430e-02
-1.456330051326950453e-02
-6.524493390260106829e-02
3.330694596965955157e-02
6.040376772881987655e-02
4.983336002252100952e-03
2.099324701795398165e-02
4.917871538277589216e-02
6.066334393627501737e-02
4.746875986653992241e-02
9.474594758780771966e-03
4.249977502156879888e-02
2.122608127180333065e-02
3.087912979503819669e-02
-1.955599926280876793e-03
3.389506181313120536e-02
-1.687685198399505038e-02
-4.923606148754984535e-02
-4.449773033440775939e-03
-3.056629375953141131e-02
-1.484741203015027371e-02
1.330473403215473756e-02
6.680833944797455459e-02
5.133316214439555270e-02
4.783659340903156226e-02
-3.045530557391557674e-02
6.582935159751733371e-03
-2.783812615817197675e-02
-1.103842381781675215e-02
-1.097677451600486851e-03
-5.534332675707173688e-03
-4.317124918334701994e-02
-3.379911201474589122e-02
8.205032592905242561e-02
3.194894730090479945e-02
2.635506633508906058e-02
2.740607622795309534e-02
2.168012220859625097e-02
4.725833997034151125e-04
6.521550847897605863e-02
7.540023394707581761e-02
-2.769449716935580216e-02
-6.993655219708873327e-02
-1.665231157328601191e-02
1.503705421320511264e-02
-1.442649534317918397e-02
5.880385168634130744e-02
-2.517755846122379793e-02
2.431803446603341551e-02
-3.733540593429451881e-02
-4.858597289500733024e-02
-1.211694949137146794e-02
-4.966315408316580166e-02
9.376103508840188949e-03
1.868901531396798682e-02
-4.568309241833107964e-02
5.376827530344156086e-02
3.795991381864803615e-02
1.646880773582214130e-02
-3.192209517122995832e-02
2.851212926411638912e-02
-2.060582407859970835e-02
4.401587046070914652e-03
6.670839897072697311e-02
2.747357828468099603e-02
-1.235261284689264868e-02
8.611762170986258375e-03
4.246805254038361205e-02
-2.105614253958935922e-02
-2.891617363437489277e-02
-1.785551862746959789e-02
4.710648237733851967e-02
6.051860396562983718e-02
2.239003588943710901e-03
-5.218076722797633515e-02
-3.389877179107993882e-02
3.484344636240283705e-02
-2.131633297519491474e-02
7.184386729087216539e-02
3.306147950846555217e-02
4.609664416426567136e-03
-1.776355933392974318e-02
7.432565941297564205e-02
1.340675387946009718e-02
-1.279403433843569714e-02
5.812436873232233736e-02
2.322228802342648363e-02
2.190449988213564667e-02
1.476353630100225595e-03
-1.557219425745809231e-02
-4.985751081187816958e-02
3.587869110109474791e-02
-2.038726837867369662e-02
3.039927358595016782e-02
1.008283419147365176e-02
1.175387622294434831e-01
6.378174501421173155e-03
5.500472109914347763e-02
-1.481010827286958521e-02
-1.508611591730983637e-02
6.485140875845417374e-02
6.226140396967250884e-02
5.592960420604761035e-02
3.527543277742329481e-02
-2.776498093496036421e-02
6.597798962303717818e-02
3.751139828321434916e-02
-6.778255934318572207e-02
1.983667838819791127e-02
4.890852534607709884e-03
2.591630054888181822e-02
1.491456633772295093e-02
6.203604103636672917e-02
7.792165381371206345e-02
5.442867808891426601e-02
7.489066409601123631e-02
1.577430232612054770e-02
-7.957077468106202311e-02
5.217598834221855164e-02
-9.180036823949783154e-02
4.959843858769950181e-02
5.092188823443096618e-02
-1.668242236884146662e-02
2.835542609604257188e-03
5.108394072704292715e-02
-7.690620598274823527e-02
1.686660214178494627e-02
-3.989331737390935245e-02
2.401887661115775091e-02
3.042450700537717434e-02
5.665498830528446772e-02
-8.091182118223279318e-02
-1.411300701258160969e-02
-3.270533728865597511e-02
2.215336164846315459e-02
-1.159634634388825207e-03
-4.771514354733673302e-02
-2.495150715347668052e-03
2.747906453760726175e-02
5.403668986933151536e-02
-3.921486312557343618e-02
-1.994672704300687674e-02
2.220990653199720818e-02
-4.139703156943359830e-02
5.025477876225872831e-02
5.363188928924105675e-02
1.225047500819305239e-02
4.127032542547321575e-02
-2.057722182192838617e-02
3.151603589843901543e-02
-1.936288611252370536e-03
1.096590501759917187e-02
-5.362640725899871577e-03
-3.899910666328106068e-02
5.057544900699494778e-03
4.021440480667597822e-02
-2.825384808647948137e-02
2.277234192002383639e-02
-3.736071134540083771e-02
-2.750048063575410984e-02
1.644822023318455798e-02
5.370295902543424649e-02
4.326467916985884260e-02
-4.523178667472322473e-02
-3.362010046317123052e-02
5.376079917038469741e-02
3.343658687803542640e-02
-3.032807679061288314e-02
-8.765626063585596484e-02
-7.008162659409448991e-02
-4.471507811077375834e-03
-6.320079312699052043e-02
-6.700455380198276634e-02
-7.897969626136997628e-03
-5.934071181137631767e-03
-1.221363938440864043e-02
-5.066641485850994185e-03
-3.132948243517878761e-02
3.964407251361689449e-02
-3.351345272952418325e-02
5.776924374822731828e-02
-5.640937182619830403e-02
-6.862644317920497429e-03
-1.543573929374692476e-02
3.755331129689177400e-02
4.207572781479957530e-02
2.154930847614370745e-02
-6.213756733588161191e-02
2.711427480906380971e-02
7.134406198503560892e-02
-1.459271774383002693e-02
-4.375715999059106437e-02
-8.200421135568842015e-03
2.801555484053649871e-03
2.497270004998859358e-02
4.284826244566937448e-02
5.420063276403882559e-03
3.193611115705678044e-02
3.959627874158085786e-02
1.283902195063356400e-02
1.944986781308884888e-02
6.231904598499710124e-02
-5.351075931869096053e-03
6.093768161923140102e-03
7.123667277279346899e-02
-3.663235973655908084e-02
1.712707542453260640e-03
4.601383378372902143e-03
9.850440414296171565e-02
-5.002550724314965697e-02
2.292992635064697304e-02
-3.324715417302864101e-02
-4.125033186529887541e-02
4.076872736355104804e-02
-1.032757718242881782e-02
2.662287315149197003e-02
4.799309919495091392e-02
-8.084185984367409095e-02
1.576878921475773423e-02
-3.533726314133210644e-02
-4.205895721483725314e-02
8.748564001925182576e-02
3.601010769885673590e-02
1.364595827209938786e-02
-1.231636685324633343e-02
-9.403579686175402160e-05
3.291097001423406998e-02
8.712984535109172257e-03
7.122018455166394257e-02
2.313018669545508291e-02
6.668384599037220639e-02
2.018509482572104774e-02
-6.840861985565942216e-02
3.249460359792239426e-03
2.731580665224340662e-02
2.911908927900573943e-02
-2.118140113778293337e-02
-4.283826445391668986e-02
2.619727580772498662e-02
8.273190756623401143e-02
-2.572931800990229528e-02
-1.031373998371703377e-01
1.776175308742831277e-02
2.870065606239290829e-02
5.697415449367011775e-02
5.885291995941451665e-03
-1.559214002870027392e-02
1.499914897385475586e-02
1.180509004310253485e-03
1.153862982155965007e-02
-5.377848552201884569e-02
5.758123054252835965e-02
-1.801250424710043249e-02
8.620303035941780101e-02
-2.109721620373546103e-02
-2.374059300681489668e-02
3.659796766591149469e-02
-1.789783672970159459e-02
4.367038846948984726e-02
-8.310034461487818269e-02
1.677605725409049911e-02
-9.225892717715497354e-04
6.825477485143080503e-02
-7.853252882166263105e-02
7.423313065798439747e-02
-7.018390923896393463e-02
-8.119287806785002726e-02
1.695287699680979657e-02
6.897365159018736813e-02
-2.285915415736650743e-03
-1.856030669177861567e-02
-3.473146629728392915e-02
-1.839382074924323165e-02
9.278691278223229200e-02
-5.601177698119094717e-02
1.124501426640001078e-02
5.983786263482824413e-02
6.725521740098197934e-03
-8.507912695636265024e-03
8.819207456149986621e-03
5.159219454354985190e-02
-5.719021848416557668e-02
-1.146506247699504745e-02
-1.687938077070023912e-02
6.715631374826910860e-02
1.868284673829388037e-02
-2.878178966465560693e-02
2.651519632945061739e-02
-2.471226719309331868e-02
3.102774859122853224e-02
1.063280283576887586e-01
2.017758232685336849e-03
5.266055827969025327e-02
2.961299199284096739e-03
-5.034371263588742484e-02
2.737130031720986373e-02
-8.921469564844140832e-02
3.972679939144408562e-02
1.679691184616969105e-02
-6.053174977908633986e-02
-4.441478919684373368e-03
-4.423019338016256213e-02
2.375300641881879574e-02
5.303665049981168278e-02
4.908046921325949496e-02
2.899762773230522839e-02
1.627392877069501823e-02
-5.852807328807233672e-02
-1.400758141154555443e-02
7.125155016045587805e-03
-4.443051343699132294e-02
7.171517994634948705e-03
3.389581332248998990e-02
-2.369636147584917168e-02
-5.068498304582550601e-02
-2.166971485990556567e-03
-2.403738400110867410e-02
6.315098554190896885e-02
-2.921306280175755415e-02
-3.564992719438097452e-02
-4.461591195247466279e-02
5.219611713041812096e-02
6.509339216425939073e-03
4.274533871917846062e-02
2.603566277212098629e-02
-1.277459893996727922e-02
9.725279532154640751e-04
2.923034689370186071e-03
-6.840363532950387293e-02
7.982624034504836284e-04
-1.380299772990710048e-03
-3.408889185872740479e-02
-2.778940371635825468e-02
3.713649538125296783e-03
5.770997721788001522e-02
2.223564772607530826e-02
2.510627708094746550e-03
-6.291301718713468438e-02
1.191515281500404172e-02
-2.201769172071393540e-02
5.146854120290680207e-02
-4.681313021642032751e-02
-3.900468042426050164e-02
3.576368565777690578e-02
2.213494856816962050e-02
-2.667131317399773840e-02
-4.277879907117878439e-02
-1.253971562725440976e-02
-5.971650756832928364e-04
5.211178971351199118e-02
-1.450094842623426694e-01
-4.323221135730172249e-03
-2.860965985017145316e-02
2.733203529870640441e-02
-4.204967756495287673e-02
-1.410806061500171314e-02
-8.416132458543940098e-02
-4.577850134372197372e-02
4.158243548663870942e-02
9.078063857748820686e-03
-5.621008319987969015e-02
1.915513543442465966e-02
7.980680715995150734e-03
-4.275206406838890499e-02
-4.390552110731414659e-02
-2.144139375613007825e-02
1.893196175560667160e-02
1.674556895062278075e-02
1.765418401743744370e-02
2.672501929004131305e-02
1.779446645428425094e-02
-6.347102706562322838e-02
4.784138716421988680e-02
-3.467719322302972862e-02
-6.030830726232631368e-03
-9.817449424381897993e-02
-2.445317645544472715e-02
3.781853198972449231e-02
-2.316196299676154258e-02
8.972503654846123236e-03
7.006264823878727288e-02
-2.632311533482989060e-02
4.600320893127263222e-02
-5.349244389742288663e-02
-7.958015568128365413e-02
-5.900176246330200019e-02
-4.374016821638027769e-02
-9.933922037441787062e-05
-5.042507227012636879e-03
-4.442860792788012186e-02
-3.856036652330285352e-04
-2.800583959499279921e-02
1.752437755131348212e-03
-6.258160446669240595e-02
-1.548285129218767917e-02
-1.205666512510334722e-02
1.281462786164814897e-02
3.631850401730134931e-02
-9.645602915044804160e-02
3.618860957399792910e-02
3.780071197279630257e-02
-2.873435264006532486e-02
-2.004573051200812112e-02
4.040662457713441180e-02
3.291172437426310993e-02
-3.614531268698652211e-02
6.603080461518283546e-03
2.239681241879503890e-02
4.442670890189125837e-02
-4.636319030920762335e-02
-1.177396609638122968e-02
1.522534002803709822e-03
-3.456713616765288988e-02
-1.508746091028443162e-02
1.780863531977922021e-02
5.059059044791144877e-02
-4.808554820268184926e-02
1.083256671391086140e-01
4.236233913411471819e-02
1.257952368448594753e-02
-7.319770920616210097e-02
6.623525995610195227e-02
-7.551396446124110894e-03
1.473312194046629345e-02
4.388876805283597506e-03
-6.741429923678390890e-03
-4.457239161260295041e-02
-9.154694017445488829e-02
-1.015098658213883509e-01
4.964058650006450413e-02
-2.687241876477850736e-03
9.927823939540020987e-03
2.361585018211627071e-02
-9.782554916791200844e-03
2.745502984768115434e-05
3.730453857428393111e-02
5.359385927847203079e-02
-5.797192487382635609e-03
-2.195544183864952571e-03
-4.085805487823396948e-02
7.215334219512947733e-02
4.136827423563340517e-02
1.556431683488106654e-03
-4.449364616951459461e-02
7.614874168721585956e-02
-6.462460555823239250e-02
-1.898457037715405027e-02
-3.608286818327425399e-02
1.674491152777161929e-02
6.493844722297581473e-02
1.501783461581843691e-02
1.299491328754456658e-02
-1.666407539273394647e-02
-2.929481462836339492e-02
4.565269146111180371e-02
1.224205278984452812e-02
5.533771574191477527e-02
1.534947298710719402e-02
4.828196953052214108e-02
-3.108643368249676756e-03
5.129632742242054566e-02
-1.591390962961099567e-02
1.246846242812162456e-02
-3.048347269636525123e-02
-1.205513984097711030e-02
-3.539592986528102090e-04
3.402857198030013325e-02
3.520431422115818075e-03
-9.499461795050112567e-02
-4.339048526577524503e-03
3.927159203594907805e-03
-7.800995503638716300e-02
-3.259270219687997877e-02
8.688930045822532491e-03
-9.150959644002368970e-03
-2.954668054741503222e-02
7.212225648388817523e-02
-7.900003938806936243e-02
5.089286914621900942e-02
2.637578247150226818e-02
-3.218082645907985317e-02
2.366640280776489622e-02
5.251205504903695351e-03
2.682669455784021662e-02
3.274758158087610893e-02
6.240752379517398862e-02
1.421425411564224660e-02
6.824961900771522871e-02
-6.121953186187892304e-02
-2.800313303484409239e-02
-2.288444204503327015e-02
1.378026720788351756e-01
1.101920137796827924e-02
1.788151518575054749e-02
2.168697274594734783e-03
-8.148982229854852266e-02
1.081430213667220787e-02
1.556558412464384075e-02
-2.260785155122753062e-02
4.285418014550353150e-02
2.568772274698972319e-02
3.908271871118514790e-02
-3.258063491789436883e-02
8.873979673263320683e-03
7.719423138588338285e-03
-1.594829451318989511e-02
-1.107292122069894122e-02
5.878513115826568963e-02
-6.292837782801793782e-03
-1.998691963971135910e-02
-1.801300282562200844e-02
8.660992891442035810e-03
4.055392091166869911e-02
9.106763077564111741e-03
2.431380755292510479e-02
-3.590876332468990323e-02
-1.084640584383354421e-03
-3.209509704579332351e-02
-7.776970727628298996e-02
-5.908711852924462826e-02
3.263849684331827927e-02
-2.077927614618177432e-02
3.639453872860476391e-02
-7.035284410128383667e-03
1.538081791814631394e-02
1.520109947316858681e-02
3.835435065062066384e-02
4.367687154603232258e-02
-3.048219479226874778e-02
-6.162758295542963144e-02
-1.986332494784847583e-03
3.842040169087033996e-02
4.336459187704471557e-02
-6.592352942983530084e-02
-4.824584292411535774e-02
2.888451499693386274e-04
4.213236748687242822e-03
1.305385872700969702e-02
3.430361998871769846e-02
-3.322597900594266573e-02
2.412696618274687288e-02
-3.689371924273483760e-02
-9.135717662649480222e-03
-9.522925276069408446e-03
-7.856743959015722104e-03
1.429081528206867799e-03
4.678129700237437794e-02
2.132441813813332893e-02
3.011645609414609348e-03
-9.834456105761257491e-03
1.998064088251165406e-03
4.300894662084954467e-02
-5.990169387830766856e-02
-2.826160895262180839e-02
-2.827630829320953738e-03
-2.213845726724835566e-02
2.345141649565795142e-02
-3.387260836322258939e-02
-3.622015023015501961e-02
-4.049541397645806118e-02
-1.687632522989869835e-02
3.291415836808748302e-02
3.480681735300587137e-02
2.271526483929783499e-02
-4.583655833254572654e-02
1.108227782973095904e-02
-7.196721950239815327e-03
-7.299688840583143379e-02
-3.067107261309149138e-02
5.129961988127600125e-02
5.921329467041141353e-02
-8.720426796334916283e-03
-1.147216412879176334e-01
5.830736430728760550e-02
-7.103088431867475572e-02
4.345827633632085019e-02
-1.155347033421399300e-02
4.378572286281270931e-02
-1.496917635766389747e-02
-2.577726620920985437e-02
-2.892739849148444342e-02
8.562450537803086015e-02
-9.617848925914381647e-03
3.561150580429556928e-02
-4.761362490636067424e-02
2.343720634498439037e-02
-1.846747424174939936e-02
-9.000429328190250045e-03
5.757466561229408059e-02
1.026629252671214416e-02
-7.766303469813026598e-03
-5.021368831776418934e-02
-3.967147055037976294e-02
-8.306134127864921168e-02
-5.017916114616086110e-02
2.364281867328322725e-02
1.949599415162369754e-03
-3.029462323321528358e-02
-1.047163262782129234e-01
3.796409566288443810e-02
-2.288576360179905844e-02
3.319683292167180388e-02
-6.607589549203103652e-02
3.893357229849354201e-02
-2.176832592843239850e-02
-2.662708476238041105e-02
4.528739867869357311e-02
2.283037189433073308e-02
3.639190838236694425e-02
2.886865965251902283e-02
-5.962337393025192098e-03
2.618091906115678925e-03
2.215076510380294128e-02
-2.667594225876325498e-02
-2.470613993451147711e-02
2.814255373433432669e-02
1.993295427809564993e-02
-1.783880949042295286e-02
-1.646116877971465220e-02
-1.782936280707501236e-02
-3.318638639529094408e-02
6.209657510492961469e-02
3.975679361621229507e-02
-3.520932680919936636e-02
-2.691730144781078610e-02
-8.761184868163266956e-03
-1.815474740838303805e-02
-5.341298268269646654e-02
1.624438866440786750e-02
-2.437399960171277372e-03
-3.846217747440729140e-02
-4.493639919962013479e-03
2.035257075085878005e-03
-3.145235778424839476e-03
6.451743886663414973e-02
1.220535877843310218e-02
-2.338408754218012156e-02
1.799252671333396092e-03
-9.496069204079536641e-02
4.566218399375084058e-02
7.427238012164429082e-02
-3.903009681544719785e-03
1.766168599068942925e-03
-6.229643438857405263e-02
1.951841954179574581e-02
-1.679460590899684025e-02
1.664003030540195729e-02
1.722934484087873920e-03
-1.188758408936505320e-02
-8.632345546567812833e-02
3.476716098118221715e-02
7.328306615133031894e-03
-7.563721283228048466e-03
1.733508657423582511e-02
5.255289098629808107e-03
-7.091494741470948104e-02
-2.158827092336310788e-03
-2.217278145661963004e-02
4.302372488002044471e-02
2.501085696449734108e-02
2.005006718048224848e-02
-2.815914666582082504e-02
5.446991804191969079e-03
2.582170520597574029e-02
-2.903948279919882705e-02
9.763645954851848940e-02
-4.497846417555291347e-03
1.421617930617700282e-02
-1.567341569930419745e-02
-1.880316900832583460e-02
1.891802086720748011e-02
4.191194154550646755e-02
-7.681256922363720319e-02
-3.644227362093797884e-02
2.287429945623086977e-02
4.857036148414620343e-03
-3.577005702022019451e-02
2.286299950330098136e-04
-5.532738343202377868e-02
7.608569705456898983e-04
3.981126277609804698e-02
-6.151158096464647701e-02
1.121959965155715742e-02
-1.499566924596403179e-02
-1.758886309189272926e-02
-2.840483779665642014e-02
-5.577803854984358933e-02
1.267700698021937723e-02
-1.607332465862517171e-02
-1.124017673944961541e-02
3.162209800280174621e-03
3.102700096061266483e-02
-6.540771807854388331e-02
-4.130613445943786405e-02
-2.861845021417188523e-02
-1.194823759840508981e-01
-1.326249955120728172e-02
-3.772256625157335841e-02
6.976355948633099213e-03
1.538282614995543224e-02
-7.789732884236932539e-03
2.024183699834133932e-03
-4.557419513711021691e-03
-4.717027269850884025e-02
3.793336701605334177e-02
6.057030659291396529e-02
-2.501484983948478943e-02
2.318472356378193516e-02
4.214194497588320820e-02
-8.458358151070553832e-02
-1.567280435480408046e-02
-6.448286613771973819e-02
1.261123202330478345e-02
-2.279546757683583239e-02
-3.768937474389780218e-02
-2.404267300874465135e-02
-1.015748538890276637e-01
-4.549619059842409385e-02
-6.316984264627267809e-02
3.287669392471077173e-02
4.017442537731641741e-03
-6.676888194639673917e-03
5.919633799024290842e-03
-6.628665365343870686e-02
6.495542504742843337e-02
9.356067780762847286e-02
-1.760785362307079951e-02
-1.178474278058677521e-01
2.584377726537433542e-02
5.510451266803182563e-02
-7.037751157305820182e-02
8.051316292295382371e-02
-1.938501611417620465e-02
5.562824255459881267e-02
-7.691579711310647660e-02
7.432414091825788327e-02
-7.271190026880813839e-02
5.259335502572046878e-02
-8.486836218969640369e-03
2.716735806784426749e-02
-2.693908551253435674e-02
8.330646971129047548e-03
6.072761377790359197e-04
-9.132317341430495894e-02
-5.307882791178754334e-03
-1.322365445065065009e-02
4.147594691153549951e-02
7.952515146170328897e-02
-9.380465446314006309e-04
-1.585707920910485458e-02
-1.849028941608299448e-02
1.935571273498765815e-02
-2.880887650300310160e-02
3.058501832704144108e-02
-5.926766880245568254e-03
5.675037143534944484e-02
-5.095085738023819033e-02
3.218994561300739937e-02
-2.855557592899146679e-02
1.020365498470541740e-02
-2.318580267404310447e-02
-1.369878433970986818e-02
-5.351151450980247415e-02
-1.577702455961135786e-02
-5.714191285514717833e-02
1.642440109967513787e-02
-6.111399594403287006e-02
1.041826794730562125e-02
3.127397837332716868e-02
7.700013792367348120e-02
7.200388688762478229e-02
-4.516612719463493700e-03
-3.361556046338397274e-02
-6.632510056550609823e-02
-2.592576413845962616e-02
7.675950455665234151e-02
-9.824139355840564442e-03
-3.654796259759616334e-02
-5.714076469966098554e-02
9.551204856245150074e-03
1.213991151086382114e-01
3.801089345128490921e-02
4.152646371749617316e-02
-6.886051110361182670e-02
-4.636518468679622085e-02
7.525357993035134037e-03
-2.555496533271081963e-02
1.984648729450998184e-02
3.180145078491210253e-02
-1.156179833432047568e-02
-5.204645484881475354e-02
-1.965780601547837542e-02
-1.093304235765816396e-01
-3.416705218258868360e-02
-6.107985162270766072e-02
6.315436303000701579e-02
1.413638983809535898e-01
-1.398098217019763147e-02
-1.183251814494340470e-02
-3.681189524428533921e-02
4.180217009456546617e-02
1.444218145823230638e-02
-3.342531267503080078e-02
-6.038409377446128656e-02
7.137920413880946557e-02
-2.213591800274553045e-02
-4.932601336319924340e-02
-2.610625418387569133e-02
-4.427309404328356318e-02
-3.869865976987042072e-02
3.415566447842272903e-03
2.592041532687037325e-02
3.571965932263408000e-02
-4.974563116004016711e-02
1.955728537315060481e-02
-4.900604142362068733e-02
1.005363134480112726e-02
4.081288772762363404e-03
4.504923835102686742e-03
2.871583019665779456e-03
1.936953980946936812e-02
-5.661865385358859359e-02
1.911403245559329181e-02
-2.592566659487764366e-02
4.305271492973930525e-02
-3.306922579270311913e-02
5.592171370975309447e-03
-5.230902954543995009e-02
6.108824743225158005e-02
-3.858546214194434609e-02
1.655036861815816635e-02
1.447871948509498255e-02
-3.543317575489344368e-02
-1.932654596653996665e-02
-3.439986271434642556e-02
6.104557242045476756e-02
7.961480611680291433e-03
-1.671011346787458843e-02
4.340821303251259089e-02
-9.066145117182670965e-02
-6.594822161261110205e-02
-5.301984867797848722e-02
2.275805444351916562e-02
4.131813711173481021e-03
-8.512882566896232475e-03
-1.018561922266051668e-02
-1.650240116385858630e-02
3.552636624222221817e-02
4.142997607850287117e-02
2.759893283824816843e-02
3.824849851672038840e-03
-3.788821872504171545e-02
-1.550119966777216939e-02
-5.776649761519549869e-02
4.780761344355909104e-02
4.555690429994768698e-02
-4.920617174542925992e-02
-1.513342068257801480e-02
9.135458777336378372e-03
-3.858783779503935363e-02
-1.116590760066793128e-02
-3.262805011119053467e-02
-3.399911956505380362e-02
-5.590742088047300244e-04
-1.194395511106125102e-01
-6.288398629714705458e-03
-4.194452987582331788e-02
5.569815313635941012e-02
-1.648638474782176608e-02
-8.406143734330991102e-02
2.433267655272997390e-02
1.207352055769860683e-02
-1.679584935288276973e-02
-1.776137445152847858e-03
3.510528043980514629e-02
-9.027011281924332553e-02
-4.570051955090655843e-02
-1.244234226204221899e-03
7.727328945150538364e-02
-4.961195858578366230e-03
1.383930257804693101e-02
-3.218424140441788345e-02
-4.549641975573673162e-03
1.638224612853253145e-02
5.503580944850015866e-02
2.433358274205534716e-02
-5.514800468737394989e-02
2.054743421806666873e-02
-3.029010476766268167e-02
-7.831396333152128297e-02
1.081582550487893493e-02
-6.233784190857500490e-02
-9.056651761112781071e-03
9.071116793294477232e-02
-5.057155434589059168e-02
1.867182246359321007e-02
-2.992727810894005996e-02
-2.160512637073101760e-02
2.852052510483095785e-02
-8.309022316417367937e-02
-7.981565693315945814e-03
-5.582724050928065430e-03
2.006061812693765364e-02
9.429349102209740735e-03
-1.751893325728918344e-02
4.651401935912734958e-02
4.958668124875485750e-02
-2.810220994791201229e-02
-7.091623300118547746e-02
2.230898243586934733e-03
8.407804978947251706e-02
-8.388889040511073036e-02
2.155368087542736469e-02
-3.036227720057165999e-02
-5.133349593306571132e-03
3.654257786230238891e-02
-5.679042498549821683e-02
2.612327727298343130e-02
-3.467153075444284228e-03
-2.911744040722423835e-02
-6.190908925344427299e-02
3.003179012592645941e-02
1.506184987300165055e-02
5.670873527203261835e-03
2.147091409009990390e-02
1.467257070323151058e-02
2.196329699898775384e-02
-3.246407137480355337e-02
-2.017813350296126726e-02
2.687032937434124039e-02
-4.337794389569661624e-02
-4.372984747465058497e-02
-1.451973701521674411e-02
-8.428932401651811901e-02
-5.967990866098408544e-03
-1.038135651884493360e-02
1.818253952777409976e-02
3.266221079126097743e-02
2.426248691170436456e-02
2.953836706747742236e-02
-7.323816140935476837e-02
-3.726151264979583183e-02
-4.950956488864065308e-02
1.538858463725480130e-02
-6.933241498846508255e-02
-6.441215630380026091e-04
-3.599477006822461578e-02
-2.671881681495023864e-02
1.682341175691821206e-02
1.402224137208667350e-02
-2.745320106145019735e-03
-6.013313593277414687e-02
-4.374389667101307583e-02
-1.155271068058870594e-02
-7.019308477649477407e-02
-2.928228177331618221e-02
-4.505985269928524523e-02
-6.754982773821316400e-02
3.555394626755850607e-02
-1.953792889675471170e-02
1.355393123795364529e-01
2.567510531774196830e-02
1.259599018294394433e-02
-7.030138327007595493e-03
1.426890132777456840e-02
1.981719374933314792e-02
-2.306091384319768067e-02
-1.296911476408939834e-01
-4.386690506228480002e-02
2.630316943228629047e-03
-1.743958065182950323e-02
-7.573684755346311338e-03
-7.337241593022697517e-02
-3.706682524254835930e-03
2.407135717213556084e-02
2.799087340956359082e-02
-5.674654465013364429e-02
-2.609994431097548747e-03
1.355696485982917955e-02
-1.367141498634736607e-01
3.323146195936651365e-03
-5.371192790425366459e-02
-7.143415743861914087e-03
-2.421482239092495603e-02
-2.584662611764954824e-03
1.183264318390977142e-02
-2.664362504947773505e-02
5.969947691725146360e-02
3.232209037438358440e-02
5.965835491490841663e-02
-6.530856157865906619e-02
2.572339361729076256e-03
4.303025609728379497e-02
-5.874168734832548727e-02
1.553223847242904149e-03
-6.894465107856406760e-02
6.099410046268062546e-02
-3.261016250390700449e-02
1.483010847877164542e-02
5.988013996464263550e-02
3.787395457388001430e-02
6.561811173107612305e-02
-3.412506081732726709e-02
-4.459763423027027912e-02
-1.409271263324025567e-02
1.837198595919406832e-02
-2.966880753374104632e-02
-1.005451109371522994e-03
2.751176943053988341e-02
1.325953419726401926e-02
-3.894629293673059628e-02
4.413062832201963825e-02
-2.513928535993289332e-02
9.279067291309990237e-03
-1.285714588299628237e-02
-1.064895659689241159e-02
2.056050232731592570e-02
2.973632171470775090e-02
-4.531928978208991238e-02
-3.385027883341667349e-02
-3.532947807453623579e-02
-4.305575266221305791e-02
-7.286491373564525642e-02
4.969461542613112792e-02
-1.509811165401459335e-02
-3.333134537459883640e-02
4.338879670823202889e-02
-5.621774358862910437e-02
-1.210180378711013527e-02
-1.124553165000923283e-01
9.773437620217572883e-03
4.373984614465484255e-02
4.732976579103858467e-02
4.207464980033023133e-02
6.529898250305020413e-02
1.686742533872553906e-02
-4.435642662784401030e-02
-4.001798971383286468e-02
2.665851571128513564e-02
-3.864660535640242894e-02
4.857493817662336677e-02
-1.203459383835106360e-02
1.665852704114167970e-02
2.867961137064647253e-02
1.109618600466608443e-03
-2.658800840273123703e-02
7.302332851043933162e-03
-2.073229492484365832e-02
-4.280401103780862720e-02
-1.006613337618298687e-01
-4.635789193624290615e-03
-8.008268507937743586e-02
-5.707270214460698904e-02
-1.267986148132202277e-02
3.630750127717416453e-02
-7.434713950489230117e-02
5.035197848645264068e-02
9.479903799311246992e-03
-3.654842426989816928e-02
1.281193564091789860e-02
3.836406606190305522e-03
-2.912628412320820287e-02
-8.997954495009107337e-03
-1.070179322975827385e-03
-7.172248056760521795e-02
-1.199971162937399187e-02
4.488028602564669151e-02
2.353946805483604632e-02
-1.660012377654248444e-02
-6.269423784883626505e-02
-7.076148752893675342e-03
2.578865548425741255e-02
-6.604707881466520547e-02
6.863065318950697935e-02
3.015018419424464122e-02
1.006450134931272389e-01
2.268448847358770989e-02
-3.624284305913569315e-02
3.660174647318852059e-02
-3.677827827681986322e-02
4.156171083875911249e-02
-1.532614142490128922e-02
-2.414477860356784022e-02
-2.962656565297825534e-02
7.115005040494743610e-04
-6.308050028525385121e-03
-4.080294775038555144e-02
3.328011283641748447e-02
8.107277994797195547e-03
7.809181897852467136e-02
-9.259291086203925991e-02
3.876831054198490861e-02
-7.205057458660341085e-02
-9.706915332644693029e-03
4.282707062161773826e-02
4.557906873893929206e-02
1.693519828318472073e-02
-9.550578343195388620e-02
-6.748275207037761347e-02
-4.118271053120314135e-02
2.531282600403124416e-02
1.768700271437633267e-02
6.325644498948557182e-02
1.626612503170534949e-02
3.719595718139541429e-02
-1.035317967720010904e-02
5.320920312059659874e-02
2.224735019499168159e-02
-9.672583520440754517e-04
-1.342894533184156580e-02
1.550186155343121104e-02
-1.772550020779488020e-02
-4.101963777812118669e-03
-4.689711867983357985e-02
-3.103133623299941454e-02
-3.954056358398167111e-03
-8.951272973867821503e-02
-5.926767706497735461e-02
-5.779093387823917849e-03
-5.806142411014320048e-02
-1.469202845959590234e-02
9.254955713377248806e-04
2.488959329000291210e-03
-5.035698168725378197e-03
-2.996609886043682947e-02
5.123124067816791499e-02
3.781823392585091648e-02
-1.102679372786773138e-02
-3.981772396203735881e-02
1.405686658063580279e-02
-1.407538474299462050e-02
-1.500519646156696710e-02
4.049723935171233025e-02
-1.207895278749530898e-02
7.152805951620192296e-03
5.410520781751815451e-03
6.198748520066744289e-02
7.904855059409159057e-02
-1.197013442541962304e-03
6.536783997541174840e-02
-3.731896345216429572e-02
3.291118139045475649e-02
-5.362609272767518420e-02
2.546374870846818128e-02
-6.000225039114189668e-02
-5.444554140581417054e-03
1.206658787428224397e-02
6.236777205269871532e-02
3.018122806685492182e-02
5.775292874835880053e-02
-3.856862222904460652e-02
4.721225060884904484e-02
1.288725536910598733e-02
-6.185503744152234806e-03
-5.329213973539958897e-03
-4.797966357390253539e-02
-4.940896714906399881e-03
1.879820607205264296e-02
2.721522971929456539e-02
-1.211889252307775215e-02
-7.325066014033458639e-02
2.639207989945744487e-02
-6.582745719086986746e-02
5.304740017605492214e-03
-2.366040529156026445e-02
-3.733470482964543202e-02
-3.570911877823444019e-02
-6.027802601938304916e-02
-2.384082405219006828e-02
4.597456298357971774e-03
-2.368128076086348580e-02
-7.490053504070720569e-02
4.571724260832042697e-02
-5.839226414826951400e-02
-4.232456996542454525e-02
-1.916201079672216409e-02
8.778502244508221489e-03
-9.524604247917639599e-02
-4.554180892810052311e-02
-3.238195919494319536e-02
4.058401641334818954e-02
6.634807727878158298e-03
2.877739750591340115e-02
3.857340293462312858e-02
-2.353662653032831398e-02
4.371483458408180478e-02
-8.584392914190012991e-02
2.888258317951129112e-02
-1.910214775497779544e-02
-3.173345632112097719e-02
-1.831978579465734155e-02
1.051403340709033095e-02
2.636833225075201417e-02
-5.146899766480182194e-03
-1.427151893146957722e-02
1.483441322899290045e-02
2.190197911103866982e-02
-2.480497972483464500e-02
6.826678412635653337e-02
3.470868046211005725e-02
2.382053109066164034e-02
2.460899631015359482e-02
1.176405306856849291e-02
-9.856597898075114203e-03
1.250853362505265076e-01
9.109778099752230407e-02
-3.719301844847108796e-02
3.784531519658745208e-02
-6.363733801258845968e-02
4.694878276512797453e-03
-1.058270926982345268e-02
-8.524066136246796765e-02
3.854258323371125700e-02
-2.717296405325995545e-03
3.183894670892704198e-02
4.142289860310022220e-02
-1.712640826794454424e-02
-6.623451958916735938e-02
8.417430770529818473e-02
-5.714882603068940393e-03
2.969342432864984123e-03
-8.263836269389179812e-02
-5.360339724239022996e-02
-1.617045784183196357e-03
-3.072435359736113217e-02
2.217996223080372087e-02
-3.445252680778937990e-04
7.560409368499854121e-02
-1.581101220497217047e-02
-1.621146336796136511e-02
4.665878084589352576e-02
1.107468856637572416e-03
-6.905606778311007554e-02
-3.224196755852860863e-02
-6.494662154706090651e-02
7.804574595972557649e-03
-2.318713932585216714e-02
-8.342055181969794397e-02
-2.827171943736125903e-02
-1.304585493182042547e-02
2.927751468774999685e-02
2.017501084326893748e-02
4.567624075505764131e-02
-4.596260151880990352e-02
-1.356405000505868982e-03
2.538189300650416438e-02
-5.740736474573687048e-02
-4.725085179360830751e-02
-4.388680243141582921e-02
-4.419095878840305358e-02
7.063202791029964123e-02
2.417485785058530803e-02
-8.183882285426885561e-02
-2.972089127389826446e-02
-4.516760553478890716e-02
-6.180246292392367613e-02
-1.063949541279422262e-01
6.078051646271025871e-02
-4.038183469324510555e-02
-3.353433177661087339e-02
-5.874052765916771418e-02
-3.040675397146759204e-02
-3.163706568560791660e-02
3.652423728190504898e-02
2.101653367999272576e-02
-1.771411885366755076e-02
6.597766564417301138e-02
7.515926124953152543e-02
-3.067424293292741327e-02
-7.491034264103965841e-03
6.348040716147444751e-02
-7.080846540354519825e-02
-9.089190814969545784e-02
1.726774603258120558e-02
4.305098279401784085e-03
1.001668346020558598e-01
-2.828184169135642897e-02
9.668563068056967857e-03
-4.077211597221874837e-05
-4.443037984211075514e-02
3.967106818841137014e-03
3.186187321597292593e-02
2.702430502293878128e-02
-5.331410543952778275e-02
6.977955028335483534e-02
-2.987378086736373894e-02
-9.052213495062358395e-02
-1.876723309690316727e-02
-6.809396514366675146e-02
-4.109356222352496257e-02
-6.254382203732272716e-02
2.830600575113144737e-02
-2.822501805439502423e-02
3.781206018762700571e-02
-1.943532276591064187e-02
-1.749992638642507495e-02
-7.361370180579933364e-02
-5.798888024548260606e-02
2.191225465662573896e-02
-6.901780615333689972e-02
-9.816283000491789201e-02
1.450879919010850810e-02
7.112555121014337012e-02
-4.938962544508486430e-02
-1.230266784014041603e-01
3.748088247352956981e-02
4.293468404806341510e-02
2.463407881384953313e-02
-4.381604770248345715e-02
8.656429339669249531e-03
7.359835585507365496e-02
-6.126270403080301408e-02
-2.620560081605306443e-02
-5.987522301802739380e-03
-9.513470246814464265e-03
-6.071590195832921033e-02
-8.515593133088718292e-02
2.454826452536087306e-02
-1.782216464960579769e-02
-6.091812760425373979e-02
-6.986303593685275551e-03
3.432943827191189609e-03
-1.089345733664028384e-02
3.527512007930946186e-02
-1.841386204808118793e-02
4.659492327967752062e-02
-1.587928333495808655e-02
5.716992817345221273e-02
-1.809862680769639201e-02
-2.085833634847844564e-02
-3.720792938836563896e-02
8.385931465808009466e-03
7.409711869040104537e-02
-1.131613456926844688e-02
1.259246339852354395e-02
-8.443586741163293385e-02
3.628355846646543880e-03
-1.352078350498212879e-02
-3.948613870675669879e-02
-1.815424097547148341e-02
-4.095974173230438470e-02
3.580532713530099748e-02
4.191907049284225931e-03
-4.964576028278881725e-02
-6.221841477849009150e-02
-7.715224441099716168e-02
-3.023272004183160180e-02
3.449436186579167649e-03
3.389177826077683503e-02
3.268931689381168737e-02
8.300405041517067151e-02
-2.666338909888710945e-02
-5.864345328242483169e-02
-2.933966502160175512e-03
-2.318731523319195187e-02
2.758152983177843218e-04
-6.600921704880445551e-02
2.074429768706218501e-03
-8.661596569598875583e-02
-5.214535700577989027e-03
-1.365786603946077780e-02
-1.271072984401967233e-02
-8.522676304712407946e-03
5.373017891406848406e-02
-1.924398347971679329e-02
-5.165525933245894430e-02
-2.971495529685813999e-02
-1.465865623908207960e-02
-4.097178175604247047e-02
3.810968037921264300e-03
-2.373304259517543258e-02
3.778454269675982774e-02
4.147694790970110623e-02
1.888867288212233569e-02
-3.115395826845218652e-02
-1.116166714042844850e-02
-1.591470819692701599e-02
1.708490894452526637e-02
-1.048256939719955372e-01
-4.975189869984433105e-02
4.763366757828167014e-02
1.636914272839828238e-02
1.642190773528063100e-02
-4.868621012887867916e-02
4.424372243904711732e-02
2.036629488332829599e-02
1.267460625068427688e-02
-3.971846666121636726e-02
-6.595721080201611547e-04
-2.940820635208923894e-02
1.865796051225719968e-02
4.942823723497912630e-02
-3.514679503659384752e-03
7.750718385655548659e-02
-4.818866569496527835e-03
-2.659690684339349395e-02
6.079427791061718656e-02
-4.781268404681446316e-03
-1.103418725343455198e-02
4.974090738377930435e-03
-1.104260350995439448e-02
4.621144248501272284e-02
1.162942956984867144e-03
3.355785060471657560e-02
-4.316369088848949487e-02
-2.790523844090925590e-02
-1.041015297915173776e-01
-9.104342801679158464e-03
-6.065550464110407158e-02
3.788224914102859830e-02
-1.417679239050307141e-02
5.648118009989167715e-02
1.346416651069919958e-02
-4.875349900950453480e-02
5.383171919859234406e-02
-3.894301173966387836e-02
5.250796331138230834e-03
-3.066064137613492765e-02
-2.634347416295600847e-02
-7.155789888193007063e-03
3.717040715266393264e-02
-2.452351594870335813e-02
3.278739326998612869e-02
5.643697679175291998e-02
1.545801659561217740e-02
-8.198920125785251478e-02
1.500580600690251676e-02
-6.842545718321012271e-03
4.114661154818372718e-02
-2.730297456824303318e-02
4.104364998073152526e-02
8.329069012811629938e-03
4.066775365208551152e-02
-3.084073709763873739e-02
1.644955552448685090e-02
1.797085118604255585e-02
3.845323882083795386e-02
-4.878394895068892401e-02
-2.295357753542653576e-02
-1.504639711556510218e-02
3.271306723339025002e-02
-2.518920835270048800e-02
-2.343902814001974796e-04
-5.906691107204554980e-02
-1.671299217223176301e-02
3.446248850033761107e-02
-2.947611002564767780e-04
4.923387421501516925e-02
-4.674548720834786897e-02
3.301142950456455259e-04
-3.860086427770335893e-02
-7.829168440966426112e-02
4.908274270128935163e-02
-9.653059502215644797e-04
7.942146172864174986e-03
-5.091162280171197818e-02
-2.673314696329684437e-02
2.178698256353845449e-03
6.752905455460636586e-02
-2.976363738730707781e-02
6.230566656985106824e-03
-3.189670822210158296e-02
4.685428926252606374e-02
2.695088965880768767e-02
2.783933467115503463e-02
-1.450862642442530409e-02
-8.346254955320321633e-02
9.056889359978079201e-02
-1.558072620165379049e-02
-1.360072076762407212e-02
-1.109993435977369297e-01
-5.194711499035690322e-02
-3.994330647241306487e-02
-7.540033345070736026e-02
2.984647385795104191e-03
-2.303967007164410205e-03
2.752088459302735879e-02
-5.350323393962253676e-02
7.487350238048559592e-02
4.317680356128329733e-02
5.170730378080987816e-02
-1.663018908401012533e-02
2.764234439749752373e-02
-7.439123823814897118e-02
-4.180473982839820468e-02
-4.373016324377275443e-02
3.283491200474353972e-02
-4.666556674656046342e-05
-1.673229441970304791e-03
5.808210413435610509e-02
4.553991999875803276e-02
-7.410448448063967908e-02
-2.137335261854289310e-03
9.732564131495434739e-04
-3.964507880485974856e-02
-2.184758914512849315e-02
1.653133990669587022e-02
4.267004314290911982e-02
-6.160260848852707610e-02
-5.196208645715264668e-02
-4.802981375732344460e-02
-8.706348892340970425e-02
-2.207452611790469699e-02
-6.241104475677035877e-03
2.684759065223395798e-03
-6.253196884196138283e-02
-5.016007851322278055e-02
-3.007652770845296170e-02
-5.536076858854298288e-02
-7.717904613377238321e-02
-8.083422274877880009e-02
-4.826191510894854708e-02
8.059315406175601715e-02
4.549789410523621958e-02
2.545655239084379431e-03
5.022232183402063239e-03
4.429654329529389423e-02
8.816025243904068720e-02
5.575111259361827110e-02
-1.833929585875431964e-02
3.450177865121909632e-02
-3.571272364208596777e-03
-4.795672181347734181e-02
-1.231823350386817076e-02
6.604917150614725632e-03
-4.371405183683081674e-02
4.357152352153075003e-02
-1.037699645030674966e-02
1.491566553843373839e-02
-2.053242336343896052e-02
-2.010401033311440266e-02
5.242527277089817535e-03
3.926562542939018852e-02
-2.427846589981989822e-02
5.618511384929252700e-02
-8.290740039708370535e-02
-3.225007383957135404e-02
5.551558692127586681e-02
-2.783561712267904054e-02
1.857195502239670712e-02
1.580761981857938328e-02
-2.131503148644887935e-02
-4.539783158080670095e-02
1.726853505742050043e-02
-4.327276195041609985e-02
8.236713335030418012e-04
-1.347838408735412170e-02
-5.248333117079824472e-02
5.378934353539874952e-02
-3.291704214685175350e-02
1.209442152335054275e-02
8.574180113249957325e-02
-1.697901509733585890e-01
-1.379035479589319456e-02
4.465704692770054024e-02
-1.745879907780158516e-02
-1.614853250423894156e-03
7.911661134657767269e-02
-3.061830786311250246e-02
-2.240268771309960466e-02
2.720612930006553395e-02
-6.785466103334296395e-02
-1.202092158024174566e-02
-6.572773628381604893e-02
-2.782028601466404044e-02
-8.486948971865850011e-02
1.453396514388859313e-02
-1.403498778830782577e-02
-2.517831779478356749e-02
-2.660973609711878018e-02
-1.958238268296443041e-02
-4.540234507686787685e-02
1.281673436600785747e-02
-5.918261279034526395e-02
-2.781420286267856715e-02
-4.749944641287329877e-02
-2.317879110128916176e-02
1.837502161523998229e-02
8.101275774414624237e-03
-5.758360202018647511e-02
3.231787602672342441e-02
1.492072930154382353e-02
2.959100460589592779e-02
-1.303180967381174261e-02
9.567368150186945919e-02
2.315765885145233335e-02
-1.714029736931228440e-02
6.755967719181855957e-02
-3.059924011488113302e-03
-5.687301844094810183e-03
1.185446694348413904e-02
4.764245291390432208e-02
-1.085291009636054314e-02
-2.291291704179029484e-02
1.920357915084235090e-02
-1.271535935371434327e-02
-2.247919088058558668e-02
8.824544378982673506e-03
-1.101176399842749599e-02
-1.157129070867723812e-02
-2.412161381782625125e-02
1.894899665778715381e-03
1.068448375257531960e-02
-7.946870930721204943e-03
9.573853338986224731e-03
-2.812358365049423548e-02
-4.062744317099907521e-02
-3.064044243845591431e-02
5.314256337124683566e-02
-1.280233463744574057e-02
-8.842890980026091308e-02
1.234993433520451683e-02
3.818005144127543243e-02
-2.967485705384391784e-02
3.288509934642808857e-02
-3.593214497997462148e-02
5.098955417652721589e-02
-4.466093558882514719e-02
-1.701520910810163864e-02
-1.347650449638403136e-02
-4.084223409581506231e-02
4.208020374285984661e-02
4.261512860403109115e-02
-4.730852668636238711e-02
1.444363871146119721e-02
5.995494820992935264e-02
4.773368646029883290e-03
1.776871981366248644e-03
1.839933022799873988e-02
-2.963956794296629046e-02
-8.550197111698919217e-02
-1.661493568771467769e-02
-6.323934265546507505e-02
-2.697106568188544721e-03
-4.650328888158130475e-02
8.794741766779072545e-03
8.374768024020966956e-03
2.315696762497337913e-02
6.460342205529209791e-02
-7.133257862016867228e-03
-5.452773228823455144e-03
4.772249315376239642e-02
2.840135276193787601e-03
-1.006317777633042865e-01
-9.958546283497998752e-02
-1.247166307243661731e-01
-4.196460485076335817e-02
-9.262329193996503285e-02
5.175118270106829343e-02
-5.199000342364405031e-02
-5.117223348061614857e-02
-3.396712902432053732e-02
6.624717640085331372e-02
1.764830781132926962e-02
3.600491432311302142e-02
-8.557805973079561646e-02
-9.699878474601458800e-02
8.324607382553381174e-02
2.112521221540740110e-02
-5.431437067159888138e-02
-8.320874954648430424e-03
2.174736788198206386e-02
4.404896710497905460e-02
1.285181188465789603e-01
-3.676993160923825582e-02
2.488231617352008526e-02
1.335502171142733882e-02
1.139931734450475541e-02
-2.333167937935485062e-02
-6.037059844214816978e-02
-5.516685869820830285e-02
-6.064560639753790311e-02
2.076744239278779935e-02
-1.386819218773062933e-02
7.459370250083226239e-02
3.443612073448549388e-02
3.057865338773293681e-02
-2.343180644042160837e-02
-3.544865599425662400e-02
5.536259595007648159e-03
2.761816547337957173e-02
1.021853776783946677e-01
1.497984656431773122e-02
-4.021564150284673983e-02
-1.224860702385352842e-02
1.194694167996947047e-02
-1.861481570518228046e-02
2.047389793361764979e-02
-1.122409422842421574e-02
-4.391577792072328540e-02
-5.384147075606770388e-02
1.458733063517408599e-02
-3.925205533338168434e-02
1.569195304077169659e-02
-5.772228055923404183e-02
3.668034025423236311e-02
-1.257826014079000028e-02
-2.680467061306052862e-03
2.993314238620264217e-02
-4.249008582127568323e-02
1.666656962812194248e-02
1.289337697451021537e-02
-4.445361626104674807e-02
-1.877864282746577809e-02
4.054709013663986700e-02
-1.188740673634785952e-03
-1.923118096346224451e-02
3.157028376932466667e-03
5.703050857005608626e-02
5.781123708856979876e-02
-5.623506241611317402e-02
1.212774998399833264e-02
-6.099590886206382456e-02
-4.395547282691772417e-02
2.126357252237326065e-02
-3.584571640015189048e-02
8.513942080576836040e-04
-5.927232632811633983e-02
-8.789115160865132101e-03
1.078257972353684722e-02
-3.818577031890625639e-03
7.736276600216224208e-02
-2.434315075547826071e-02
-1.133209874322928107e-01
5.732902021453686187e-02
-6.750553208742075990e-03
1.292443747076083699e-02
-6.849659990559818501e-02
1.592642815496177200e-02
-2.359953082542320252e-02
4.464178993481482914e-03
3.426305637782205843e-02
-1.694128418291476756e-02
7.221939879437917764e-02
-4.287191612198672924e-03
3.851360542220541583e-02
-9.841100928379986623e-02
2.177300074171798980e-03
-6.559465232719869851e-03
1.652659463163390699e-02
-3.062531934369947580e-03
2.200706081583823220e-02
-5.112792958084882988e-02
5.966564462751040160e-02
-4.195228578747777631e-02
-1.821729426719731135e-02
-2.593847768758775750e-04
-1.233122888432254018e-02
1.215752251466228895e-02
-6.642472932005752395e-02
-1.779025566642892034e-02
-1.832584062419031698e-02
-1.653720532027488227e-02
2.569721920874644405e-03
3.809938531213244439e-02
-2.090545637694704237e-02
-2.634397029959905517e-02
4.285644720879561165e-02
1.636817976969426672e-02
-1.386143920376849970e-01
-9.127922058731457317e-03
-2.976688474819595438e-03
3.217265081099177776e-02
-5.450757628232363872e-02
3.716289751186487716e-02
-3.992275691450308112e-02
-6.136917463415608731e-02
5.064026996760328039e-03
6.763494853467534595e-02
-8.182574596821133583e-02
-9.196273254740376657e-02
-3.231865955742201091e-02
4.807452912066451090e-02
-2.762579840489740035e-02
-5.700562459284901767e-02
-1.709439609575687594e-02
-2.877886732371756282e-02
1.624378618294312340e-03
-3.728638553919915583e-02
5.377294790319993821e-03
-2.652065592922068019e-02
1.072950005704677648e-02
2.458738006844356921e-02
-2.061151305554493121e-02
-7.274395962324609055e-02
-2.431384902220887559e-02
-2.163387444284321781e-02
3.004623207362415796e-02
7.711723122397869112e-02
-2.569975024295946195e-02
-7.612993402091203232e-02
-1.820399621921391792e-02
-2.292525774191759430e-02
1.508605800078724815e-02
1.595896817088364103e-02
3.295348349592178844e-02
6.914246587342657777e-03
-7.237216150815757761e-03
2.475034032240240600e-02
-2.121049165432603925e-02
-2.328682930653330416e-02
-2.342466292425353022e-02
2.493328257549574239e-02
-1.282885931886678516e-02
-1.444749793814771935e-02
3.724402229084197279e-03
1.573463691154049562e-02
3.231439945324528912e-02
1.478637338946706646e-02
3.532187207248072870e-03
-3.309567265364399963e-02
1.901913262681402192e-02
-9.230885337408900604e-03
-7.335361257619926745e-02
-4.061817130126346015e-02
6.421998229700737193e-02
4.798417813763650869e-02
5.981377985385256252e-02
-5.945613586089565361e-02
7.692920287985845901e-03
1.006380370002294376e-02
2.464284992902009488e-02
-1.312443707811853655e-01
-4.329354801377299907e-05
-3.539389602497813869e-02
-2.725715633406573801e-02
-1.404948096932139533e-02
-2.024529962874976538e-02
-8.512142749288388599e-02
3.133807054330575020e-02
-2.878464876569087477e-02
7.015926780089197512e-02
5.554535649351468631e-03
-1.145713666964826884e-02
3.294619708166211802e-02
-1.602250337282704398e-02
6.052874500211233300e-02
-3.465833682452021391e-02
-2.597954179630461782e-02
5.014609207806181718e-02
-6.424836443986331469e-02
2.615240492712626787e-03
-9.716544399827188594e-02
-5.131121946385324567e-02
-3.096932471910982324e-02
7.294719454665492264e-02
-3.790146130395498966e-03
7.316874099945537557e-02
-5.328611121134607664e-02
5.252595074414046633e-03
2.172013505419751606e-02
-9.775228660251852886e-02
-5.026414801836686513e-02
-2.400177772816297975e-02
-8.821228076007212038e-02
4.679227460599909294e-02
-1.415091323276189764e-02
-2.879923738934242472e-02
1.772783231260910766e-02
-1.170845278847770961e-02
1.224859569116070433e-02
-7.137710486251604147e-02
-5.163432699041452939e-02
-9.235381154665885106e-02
-1.669325045144567227e-02
1.903405926001929677e-02
-3.561492281312440139e-02
3.793796357042585055e-02
4.494691628963926738e-02
-4.053266727696401561e-02
1.761425856050202743e-02
-8.942039393519103652e-02
-4.785200227864466749e-02
-3.628868263540255268e-02
7.007196372034550126e-03
1.598265817050668544e-02
-7.169946764031612241e-02
3.365039931849052313e-02
2.128636730681779041e-02
6.562040377438273231e-03
-8.478563066129223003e-02
3.433907941230417149e-02
3.943060988252142240e-02
1.244348465398289161e-05
7.511683218544201734e-03
-1.175445605232106755e-01
6.266481048626289642e-05
9.682426422673617514e-03
-4.004937102741017163e-02
1.861782391669069767e-02
-4.522645542637403204e-02
-7.834402676759461004e-02
9.099683252952980514e-03
4.016302422234036690e-02
8.856506969601683765e-02
-6.902799864565123747e-03
-2.202027199442075506e-02
1.522685184640816189e-02
-9.328631089868377746e-02
4.434860327664157803e-02
-2.288845224327786324e-02
-6.002713345768612152e-02
-8.087422383328765618e-02
4.959644133443859987e-02
-5.918212330820769862e-02
5.043839425932344564e-03
-1.045950577750406757e-01
-4.927998511300273055e-02
2.901192196506978058e-02
9.691326546433910380e-03
1.569827035795610948e-02
-7.452026319280695421e-02
-1.305223451869794854e-02
-6.588634624128807127e-02
5.939946248032803439e-02
6.413534973747112011e-02
-6.386537497311345346e-02
7.158621061415838815e-02
4.530824416825067480e-02
-5.098769454205229895e-02
-8.234164661541999719e-02
-8.812805279250257584e-02
1.087439290938774783e-01
-9.293666899824766514e-02
-7.443678574002858539e-02
1.063976239468309229e-02
-3.335852517379906540e-03
-5.746438785875225552e-02
4.485702849703197131e-02
-3.970295124531005027e-02
-2.838919914519485652e-02
-6.202332872412136960e-02
-1.383185159243056211e-02
1.950920958049534581e-02
4.677490439059413252e-02
-1.098627626738758606e-01
-1.297675231415215853e-02
3.649500637126831815e-02
1.605318365978595715e-02
6.247020405079679699e-03
6.256841174626837088e-02
-1.335546104041941164e-02
-3.864746241189956962e-03
-1.065277216680455934e-02
-3.798180580970291625e-02
2.025041143851063000e-02
-5.177684556345318878e-02
3.081492115307446662e-03
-5.620042570222262557e-02
3.429647335956030607e-02
2.695754994482805686e-02
-3.591926341784983795e-02
-3.947609809911979857e-03
2.484202533200608604e-02
-4.908231436119099567e-02
-7.348836564819252216e-03
-2.249157023607657388e-02
5.739295250791479758e-02
-3.922716884724898601e-02
-1.563772087477891329e-02
-1.995595823472305977e-02
-1.088500275089799435e-02
-6.098282756823468487e-02
4.439648732940174730e-02
2.149301416930814168e-02
-2.313524211626619143e-02
-1.964220348309089065e-02
-7.552221830784062659e-03
1.998949917140676116e-02
4.314004768627790511e-03
-8.907068211996568494e-03
-1.538649323683739280e-02
2.438795986065539489e-02
7.322314941540114530e-02
3.229493844570391348e-02
7.718019861743005694e-02
-8.479379775580050266e-03
2.294673323771046283e-02
-2.714216188671490781e-02
-1.811697604387468971e-04
-1.160918071016353061e-02
-3.529385021831495280e-03
-1.086698547883998556e-01
-2.808290294217594824e-02
1.421364022332154836e-02
-3.073546024309138994e-02
1.972044655247293457e-02
1.231967057470793707e-02
4.761485409647908673e-03
2.515620726081470304e-02
-5.722566091915205072e-02
-4.493417024000140314e-02
-8.090835585661138030e-02
-5.826343983779585373e-02
-6.261695078723182595e-02
-2.761614545648173255e-03
-5.516226886359273940e-02
-6.644645272504169642e-02
1.651614935176453150e-02
2.644954945096985189e-03
-5.488483446037295543e-02
-3.565605153676245677e-03
6.564191498078260356e-02
4.672668752093905864e-03
3.911525884277795850e-02
6.313083151360056322e-02
-4.791356524322028243e-02
3.131249839120166245e-02
-7.501161365016852101e-02
1.692601466011421987e-02
-3.658585145175274889e-02
-3.453599984768614128e-02
1.473933013233013657e-02
8.262927612879214165e-03
2.332504768662536920e-02
-6.701703215512177158e-04
7.967205306856273150e-02
-5.020566246452171782e-02
-5.347827822906148915e-02
1.262270203140222480e-01
-6.863482508013236255e-03
1.220976686169755465e-01
9.027212582709506772e-02
-7.699788195511311079e-03
-7.174357541900155955e-02
-5.092078096601338616e-02
-4.054196611564168246e-02
-5.469164368341643961e-02
1.244382389805790204e-02
2.336476503176413214e-02
9.329096403044894598e-03
-2.588365149796857667e-03
9.440171277603399969e-02
1.785455938517616775e-02
-6.936833671059987327e-02
-6.273253978055532733e-03
1.082513397450928470e-02
-7.444701179306559280e-02
3.267660765092652436e-02
2.131085440718893248e-02
-3.841031073592794144e-03
6.567094665035654033e-02
-1.431283086809978337e-02
3.786571541075348102e-02
2.609958952594379489e-02
2.204107206518984147e-02
3.488941995221794129e-02
2.834834075958814897e-02
5.815167892697514773e-02
-7.145256297101909918e-03
4.254362391850530223e-02
-3.875237561320968305e-02
6.921610661139715459e-02
-8.651357845938944038e-03
5.504525808766830286e-02
-2.095379702224147572e-02
1.795040590052015411e-02
3.495963856928010344e-02
-5.214347143561262610e-02
-3.750476317259741899e-02
9.184723405101803684e-02
-3.579971102420875795e-02
-3.464581614618059829e-02
-1.053563704285168448e-02
-1.642098539122663001e-02
8.188810553412690166e-03
2.416299455540987101e-03
4.870318061136477000e-02
-1.063704842103925796e-01
5.176183881903326928e-02
-1.384670219407879189e-02
-9.854058231644369226e-02
2.955880731378935852e-02
1.590594448246014387e-03
-1.013959360089702055e-01
-1.345342953237552500e-02
-3.954435137128679140e-02
-3.816308056316770891e-02
-3.966568219288822000e-02
1.341207905130551532e-03
-5.107086345019382773e-02
-3.936942595034401658e-03
5.300494800243705715e-03
7.164556704509503562e-03
-8.999179463991547820e-03
-5.347158116284745494e-02
-6.355933473900778063e-02
3.390943147775478395e-02
-1.091622533021091579e-02
3.550381325065739974e-02
8.099192695218548899e-02
3.833895817640793971e-03
-8.102395656718875544e-03
2.254633952378979483e-02
-2.298196715130233422e-02
6.016969392255858834e-02
-8.157699148925239008e-02
-4.608293782640949382e-02
-4.464708536840544806e-02
-1.718243937696471019e-02
4.739640222857795931e-02
-2.153934173112850153e-02
-1.006474661245653907e-01
-4.114639275151345948e-03
-5.384269799969793220e-03
3.993616498841807277e-02
2.333748144284678028e-02
-5.170461104640792366e-02
-6.418177515918820075e-02
-2.625986208687914117e-02
2.306965446272566528e-02
-3.736371668483421532e-02
-4.261433648402977031e-02
-7.761663513406666381e-03
-9.063728343884625005e-02
-2.101073242608991407e-02
-2.749975056189409364e-02
-5.877955528041808875e-02
-6.874767529377448505e-02
-8.623830487376721310e-02
-4.615835676586254460e-02
1.106759620191360462e-02
-4.028279577763200364e-02
4.211871904116800541e-02
-1.927806163696517416e-02
4.686603792994661899e-02
-1.509691454559591514e-02
-1.199094581409770183e-02
-2.761485797389833657e-02
-6.144125319995255574e-02
2.485914713520614300e-02
2.064336995536101074e-02
8.888695189152596987e-02
2.922132215167671729e-02
-1.543933539863468103e-02
3.307096805573594978e-02
7.320917459258141635e-02
7.192321122328647343e-02
1.282704335725379577e-02
-4.950069569096023081e-02
-5.943517332162216033e-02
-3.223769936278981368e-02
1.150878790669171599e-02
1.820244028131633163e-02
-1.747101592862320470e-03
-1.094172305503282941e-02
-3.536760802235950490e-02
-1.296560079238250618e-01
9.354772343343784047e-02
9.487671628874652652e-02
2.854717995424548363e-02
3.019667318522075566e-02
-9.401966346732498758e-02
1.985581366617229435e-02
-3.770166313144741183e-02
-2.795751016348286752e-02
1.391128341129952914e-02
-1.292498282644962554e-02
-5.500282187545881690e-02
-2.929796621139945517e-02
-4.373368870294278357e-03
-9.915507050235004838e-02
1.986315787311728961e-02
-1.005977961268415960e-01
-1.121884811433087985e-02
-9.982532826295864581e-02
9.493182258650703642e-02
1.760921715283655584e-02
-6.515865500183516679e-02
3.705884828477698512e-02
-4.796549864126527229e-02
3.765856525913099939e-02
-7.798922959564581758e-02
4.216995660675666030e-02
3.799246279281139754e-02
-6.597554926791539265e-02
-2.283584481165775934e-02
-1.708602494310089426e-02
1.400752000980463007e-02
3.671634267185229505e-02
2.369685359472443846e-03
-7.217606739919853187e-02
-1.052689966546406161e-02
-5.116627047114157695e-02
4.765600331537379192e-02
-3.186321058125126532e-02
-6.332993901100263112e-02
-1.035318631464480221e-01
3.183540152674807500e-02
3.437334634520435115e-03
6.093105413608240761e-02
6.605098565403071109e-02
-2.400257358377684211e-02
7.883808739992662074e-02
-2.559961337754325383e-02
7.196356976270773531e-02
-4.055056606648815842e-02
-4.440465734138012745e-03
-2.762505896422948193e-02
-5.755041757679150299e-02
-2.498590503770958121e-02
4.727423751647829436e-02
-5.688813001781092837e-02
5.758596952995923002e-02
-5.247493878241397958e-02
9.061078300801233068e-03
7.177977632651326434e-02
-3.704952015118616326e-02
8.241865171544637825e-02
8.727985753055303442e-02
-2.390536608579024030e-02
-1.019820540160361680e-02
-3.241256820910045494e-02
6.134864092192720414e-02
-1.343740406857294768e-02
-4.845774286664836228e-02
-9.374757905978249595e-02
-3.514283220425109405e-02
8.245302440109262762e-03
-5.786061068338014179e-04
-5.552240723284197765e-02
-1.826149327156424002e-02
2.130353916162995229e-02
-1.003332637032541830e-02
4.804553970212434300e-02
4.492265310322340888e-02
-2.862829086522955188e-02
-6.313174089507853082e-02
-6.342431748094072563e-02
-3.146750998858346970e-02
-4.874716056278886357e-03
4.089075274436930821e-03
-6.610808808689364047e-02
-2.116672593562180654e-02
-1.083829797288826148e-02
-6.801700555021722959e-03
-5.511662530468831867e-02
-1.512350352386735222e-02
-6.221677287297093517e-02
-8.682941065834372252e-03
-1.086836553127310256e-01
-4.982821484976551057e-02
6.592337737486086979e-02
-6.996807017197428924e-02
-3.146724594054512575e-02
-8.298956375278093711e-02
3.855345404998745257e-02
-1.161956453996912560e-02
3.328000225789300159e-02
1.878897855566603881e-02
-2.558419415836253250e-02
3.397322773095005910e-02
3.373484352706979106e-02
2.778717453445746655e-03
4.074228503613036567e-02
-2.233018774740386236e-02
1.961163274199970163e-02
5.770266422878980728e-02
-6.256760518137609306e-02
-2.670592417289778964e-03
-9.757745462968776817e-02
-5.077095971561581406e-03
9.612103360239888580e-03
-1.207014816959406205e-02
1.427218512917616255e-01
-1.876793648910009965e-02
7.679450324879810719e-02
-2.036755021657664019e-02
-5.229215494342792647e-02
1.291570443919696706e-02
-3.834016565979101593e-02
-3.893147777188104425e-02
-1.460407128888244893e-02
5.934953951199491151e-02
-3.666195521933445639e-02
3.578779958224016788e-02
-1.181177052862123107e-02
-3.586769470901963325e-03
-8.554010137600131722e-03
3.058969000738070987e-02
9.621884320813517411e-02
-1.468333761585677993e-02
1.700688325730931663e-02
1.201428351176469025e-02
7.730420202240330385e-02
-6.060197603843121839e-02
1.775552946189569090e-02
-6.495890083673401538e-02
1.732064646675661178e-05
3.028139178318977817e-02
3.137797313844065648e-03
3.813002956200385596e-02
-7.357484098112768156e-02
3.763907020695468619e-02
-3.828750442384222519e-02
4.370102602991026569e-02
4.359826799360273092e-02
-8.244396777588955394e-02
-4.339455882020844257e-02
-5.719912699295786468e-02
6.035372884185943865e-02
-3.054957283111994770e-02
1.127021126312550275e-01
3.098015904159113695e-02
5.091749351403805635e-02
-1.070686891139124020e-01
-3.199361269068552727e-02
3.488398411246825676e-02
-4.438303696588394992e-02
-2.743816744603035096e-02
-1.126861080232966356e-01
-2.549338618390857569e-02
-2.946777668569291325e-02
-5.144681089444748390e-03
3.080252512648541316e-02
4.227272571558016168e-02
-2.950953306278419896e-02
-2.090413471097474565e-02
-1.075732324033773848e-02
5.280198708869771052e-02
5.824361526381452436e-03
1.493045464975286361e-02
-2.978545462968431104e-02
-4.654447415178018799e-02
-6.128637270854590639e-03
-3.219055050573384202e-02
-4.179498157655236329e-02
-1.571917506516516683e-02
4.362137925674474531e-02
1.573610297996090590e-02
3.186738967989088261e-02
-1.409361900711025850e-02
-5.428135233668518185e-05
-4.854433137986362973e-02
3.416968810847753613e-02
-2.991783655187892424e-02
2.005327255866160355e-02
-1.058245076320767780e-02
-3.891451753013100423e-02
1.967727303108842904e-02
1.581156960121429811e-02
3.921898953719964859e-02
-5.111102860690018568e-02
-1.520769500112964349e-02
1.781346094788511386e-02
-4.479586206535816038e-03
-4.034800621939482745e-02
7.631421629428813969e-03
6.771240666924312201e-02
1.274743910499684559e-02
2.256573635384617402e-02
-4.264865166195461188e-02
4.741404253074805314e-02
-7.712974808630282571e-03
2.567926547703996629e-02
2.397097719185760020e-02
-3.208870657695095385e-02
-2.486583061636066239e-02
-1.947468805568517867e-03
-7.236463811610280772e-04
-4.867325529170413861e-02
1.225362735523740244e-03
-2.177761529506056642e-02
1.718080988826679520e-02
-1.440787032650558616e-02
-5.445483481013057431e-02
-8.743058668800521641e-03
1.666855621266644452e-02
-6.608469614776188439e-02
7.050073942284043778e-03
-1.419428842492079582e-02
-8.778641453401419062e-03
-1.991546979094183448e-02
1.281173978402981757e-02
1.233761469410023098e-01
-6.956386642625872474e-02
3.135181059768972489e-02
4.153338653714138719e-03
1.796584868182207403e-02
7.788919969560587249e-03
-2.675795910844586470e-02
9.439162142840548664e-02
-1.220345873103488160e-01
-3.089151225298895562e-02
-1.196081088762365741e-02
-3.689080584922753425e-02
-6.034551513278890028e-02
-5.905325564197888566e-02
3.685218148599141152e-02
-3.015800832060365130e-02
-6.032336586702090331e-02
2.779411710269716687e-02
-5.791855067768155937e-03
-1.955530849406959815e-02
1.824678091113044603e-02
1.770564315144413162e-02
-1.717084026715616843e-02
-2.226041511306613846e-02
-2.082342717918530053e-02
2.400877345254151182e-02
1.317338198035985196e-02
-1.872416668000405696e-02
-4.707284317578036559e-02
-5.042382533176017340e-02
-4.798485453312149873e-03
-3.512720669620068153e-02
-5.911219565088685762e-02
-3.928710365550152489e-02
3.304282634350031670e-03
-2.206808379763379457e-02
-7.722491914231131849e-02
1.247749568758482232e-02
-6.074605786553947256e-03
-5.333897042778729808e-02
-2.966558708968231386e-02
-1.574549090723345937e-02
3.581547101858042342e-02
-5.293869341181022328e-03
-2.612174058540648464e-02
-4.927272138842988397e-02
-5.376907431991137520e-03
2.030380156929493043e-02
-3.718182171720782470e-02
-1.710226262690631854e-02
-7.586036692788063196e-02
-8.044188021607824590e-02
5.895659544533034951e-02
1.756558296310599052e-02
7.928136025360715822e-03
-2.584887028999571096e-03
1.622682723097077645e-02
-3.609799763670346745e-02
1.663699263766454939e-02
-1.300397542626100141e-02
6.920639187837536455e-02
-5.172105999080566646e-02
-8.789930501808626562e-02
8.188218493643222018e-02
-9.170148628221591602e-02
-8.586383296202440563e-02
6.004832969706469514e-02
-6.304609163408335382e-02
-4.060818390556917429e-03
-3.621631376402156821e-02
-5.165884874470562382e-02
-1.274313384198063302e-02
6.349876572058257493e-03
-3.540559841567548702e-03
5.746139340660696287e-02
2.542363159236181100e-02
2.401638129084113227e-02
-7.740919857376568625e-02
5.782392845243248397e-02
6.467688790821908562e-02
-4.130503774452453508e-02
-5.596682601147377756e-02
-6.421624496361068302e-02
5.413795978967605310e-02
3.748196685840002318e-02
-1.739166876254230956e-02
1.688156237366015200e-03
-6.776074695196733499e-02
-6.477071919994174809e-02
-4.961157104189153899e-02
-5.282155188366480930e-02
-3.345903273798134236e-02
3.000368150971050030e-02
-2.924945846559092247e-02
-1.015911251429419543e-02
-4.968868860846818725e-03
-1.499627840533675552e-02
-1.580937689568701759e-02
-6.138878736716900375e-02
1.689767998543349747e-02
4.692209454321867590e-04
-5.392202104002610796e-02
6.030674676672518469e-02
3.678361086856189038e-02
-1.051495961839824106e-01
-3.105580988552393215e-02
6.185339725461088539e-03
-8.460001956251818334e-02
-1.262027645351718229e-03
-9.146410280791987535e-02
6.571661067657229988e-03
3.216078712276560468e-03
-1.543742061883713939e-03
-3.587413254396980278e-02
-3.621609990143066782e-02
-2.059214801263736447e-02
-2.481654110650761275e-02
-2.995150841145726578e-02
1.355840703875480988e-02
-1.215569771837865520e-01
1.946284554033987646e-02
-5.357827047595010300e-03
1.792391976641123305e-02
6.050172504056706285e-02
-9.488881862318562701e-04
-2.545624156335973918e-03
1.873295351746951179e-02
-4.819924072165492762e-02
4.134421286473176013e-03
-5.694603860883748481e-02
-8.914316099276510877e-03
2.126258979338446764e-02
-2.633877231737615301e-02
-1.045625089826932377e-02
-8.803937077522212828e-02
1.022667084850704608e-02
-2.125104744327297249e-02
-3.526523711925440979e-02
-9.244325884967581619e-02
-4.345865336054487160e-02
2.387028925211841929e-02
4.756080310669460326e-02
-3.374776139054638802e-02
4.581075260022567791e-02
-6.952800577607989863e-02
9.995312878294400002e-03
-4.749909450335955408e-02
8.020388182180765088e-03
-5.438891969370893836e-02
-8.289672824475695367e-02
-3.295506748401452052e-02
-3.711530625355335955e-02
-8.699892846318676987e-02
-1.080380128206541966e-02
-4.141007253965579837e-02
-7.201249995362019041e-02
-1.699819633449059161e-02
-2.702624425366668276e-02
-6.704647492037170420e-02
1.861561657425293143e-02
-2.588503495837951932e-02
-3.451698348312008668e-02
-1.469680208983026141e-02
1.469932785574286083e-01
-5.091855285350835314e-02
-1.496910177028274586e-02
-3.297785591816071449e-02
7.293164287465771223e-02
3.210253665098653647e-02
-1.233689703720695745e-02
-5.071127714484473248e-02
-1.075575981541087994e-01
2.772861089014727956e-02
-3.672818706852030990e-02
4.705922627937458511e-03
-4.640521202012121843e-02
-1.620241407475771570e-02
-6.698719176697615074e-02
6.348109478549380895e-03
-3.178703559311999577e-02
4.637690838851911412e-02
1.353344274895359502e-02
-7.712669003212313523e-02
-6.957900530071209344e-02
-1.274064599137554044e-01
-4.510692191757021026e-03
8.466215436152165624e-03
-1.148958199482512030e-02
-4.489399275174376508e-02
-7.185240137066972732e-02
7.694991733876561935e-03
-2.151505438110855317e-02
-2.325909768417005682e-02
-3.450932262741409490e-02
-1.820039067756530626e-02
-3.179062730288722410e-02
6.747878610799740162e-02
4.309879003669027375e-02
-4.039686481299405163e-02
-6.111522951280372318e-02
-5.401302025820179514e-03
-2.643356414990556333e-02
-8.461238345054250543e-02
-3.543110882285442631e-02
3.655892652534756954e-02
7.031720123678000811e-02
-1.349033337926816047e-02
4.956622085959028895e-03
-2.286803543833114405e-02
1.038348458867273047e-02
1.819260403173527177e-02
1.963729126031175942e-02
5.509354169372607246e-02
-3.825060030446004317e-02
7.069463381939236971e-03
-4.182180515448042507e-02
-1.022176654059348683e-02
1.274832717966314401e-02
-7.959587259974292006e-02
5.461512973179508124e-02
-2.327285784709021491e-02
-3.802245526158707506e-02
1.350978233817242552e-02
-3.363522666304605280e-02
-1.448516445360489499e-02
-2.871742301450744272e-02
-6.030884288996048691e-03
-2.776871812209119952e-02
-4.341449596264537053e-02
1.736066026374914403e-02
-3.971483430083883742e-02
-3.218434986211917564e-02
-4.427458543550471387e-02
-6.507216634936856259e-02
4.994555314251600958e-02
1.076130565052478422e-01
1.079404102943729883e-03
2.073180292834499172e-02
-9.721453857109025589e-04
-1.744824848913235221e-02
5.272825612374800602e-02
-4.989053000168189311e-02
1.150604664217390848e-02
-3.243572499143515531e-02
-4.962416469450505602e-02
-3.513249358264368405e-02
5.657810259432549671e-02
1.989365350233584726e-02
-8.306036156039610374e-02
2.038940327065352082e-02
-1.710865989713446916e-02
-3.728748414724265391e-03
-3.393538260545831547e-02
2.262241494148278798e-02
-8.811558246247205850e-02
5.324140605366740886e-03
3.563957505681046578e-02
-4.584462129903773414e-02
-5.401271336450336191e-02
1.384446588727390737e-02
-7.240168818052969413e-02
-2.189681273677029569e-02
-9.936123739324223200e-03
-1.520428700899438025e-02
1.369032549402609622e-03
4.808534969357135952e-02
-3.101371793275152153e-02
-2.318290670130293551e-02
4.438662084060547575e-02
9.117515305858151170e-04
-3.999302490165958235e-02
-4.041908093853719373e-03
9.176274363205231405e-03
-6.939553880354321080e-02
-5.541492972981455767e-02
-4.202473343129864425e-02
1.772326243984335623e-02
2.314928257956735957e-02
-6.995484541128711709e-02
4.960508603926378629e-02
-6.288019234379969846e-02
-8.564836376566418996e-02
2.067515864747833387e-02
-1.512353697128487190e-02
1.025090954358077178e-01
-5.332648478769780320e-02
-1.934864682851556014e-03
-9.189907194658669676e-02
-1.239425659366817992e-02
-1.126041183481344028e-02
3.538624058400276218e-02
-1.474160996849807094e-02
-4.195036866921585117e-02
-2.895621426139383461e-02
-6.528858386222916033e-02
5.131363198942541504e-02
-1.318668648665358850e-02
-1.095523485179647483e-01
2.521741984990481106e-02
-5.212115211141966908e-02
-3.979088929198117131e-02
1.842224268105704943e-02
7.921793741171299919e-02
-7.613748928379548628e-03
9.360458260685827411e-03
7.909285639289409878e-03
3.943850017913144712e-02
2.496140978966385898e-02
-7.922666188984413271e-02
6.077820392052134257e-02
-3.940008047208215514e-02
3.291858140765165520e-03
6.086027485631594069e-02
-5.238931842341365552e-02
-4.335918839409991926e-02
1.972512837949364634e-02
5.256810417847238709e-02
-3.323634378320038801e-02
-1.285357976486043059e-02
4.457466439336911501e-02
-1.791864055278952553e-02
1.344666618144994309e-02
1.866141823201885458e-02
6.050654837400495228e-02
-5.908263175400076811e-02
5.290244182349684854e-02
-3.325396840479942495e-02
-1.570625834694659067e-03
-7.105545933954009186e-03
-1.063341747544913479e-01
1.721637923557554212e-02
-1.290018890059155439e-02
-3.966626322051952647e-02
-5.205346187819877984e-02
4.819133578382981016e-03
1.171957390116975042e-02
-4.385373429098306935e-02
-8.370477642752548186e-02
3.906533797997852921e-03
-4.691340929979277707e-02
-1.709304648833371090e-02
4.282663230392537435e-02
-3.238375268107625271e-02
-7.240476572826236301e-02
-1.236268425682632635e-02
2.689400330971019899e-03
4.744963864293150202e-02
-1.126591010305794116e-01
-4.709033068687221851e-02
-4.599450321109244816e-03
2.728523931010387246e-02
1.685112954131832985e-02
-3.872403682304436517e-02
-5.828765932779205947e-03
1.798787441599658142e-03
-3.583029997865406352e-02
-4.900624478818776247e-02
-6.422176312144559085e-02
-2.274420068358703681e-02
-1.885444842062540191e-02
-3.069368051895093180e-02
3.354326317478737579e-02
-4.014085545244987924e-02
-2.030641391089845274e-02
4.493806284442123516e-02
-1.805619722727571860e-02
2.478533830512808910e-03
-1.317611974737974145e-02
-2.100805030281527146e-03
-4.771057048295845177e-02
-1.316226128532028625e-02
-6.558024447991392218e-03
-8.079500376416482929e-03
-4.443442466654196760e-02
2.366948264425453030e-02
-3.621347671916131522e-02
2.885849389267725051e-02
6.088565040377073856e-03
-1.204355602260865146e-02
3.018576447656106526e-02
2.174854000159726422e-02
7.376889605196602223e-03
-6.535932682764442579e-03
5.745404526949254159e-02
-1.026912948590469159e-02
-1.702069597132640361e-02
-4.620476530841231833e-02
2.782103991877515892e-02
5.569117727825994429e-02
3.654100483286321782e-02
-1.240384659935362191e-02
4.681354869803122654e-02
2.366957559155921306e-02
-2.110532997199538602e-02
-2.897173840295451386e-02
2.926104796652062232e-02
-5.820133445832021551e-02
-4.364626332210871928e-02
4.766201402303766980e-03
2.418651987187516155e-03
-1.184082289706123821e-03
-1.741681149223202330e-02
3.876692783300039052e-02
-2.035364512197155099e-02
-1.011130057462590777e-02
-9.409943100786402267e-03
2.008504930038407937e-02
2.206746991188932375e-02
6.364231284816496137e-02
-6.272965588031914966e-03
-4.057792675616911371e-02
-5.184191298939985759e-02
-2.465316727116131923e-02
1.506747879866132851e-02
-4.986752521308064623e-02
-5.771047572099553824e-02
7.626165632065083633e-02
-1.309398024008468463e-02
-4.980349138591042002e-02
9.618493584807633404e-03
-1.060315742870130556e-01
2.565359970081190419e-02
-9.329879494378441607e-02
-2.351942676679722594e-02
-2.954802856527621174e-02
1.868461313080784988e-02
-1.045436416110301359e-02
-2.503160534409295396e-02
-6.392879477102313135e-02
-6.947634467957464199e-02
-5.281775455000962960e-02
1.040996258385465251e-01
-3.824130553509060698e-02
5.747096842133363193e-02
3.539512492912818414e-02
-6.176754273659312150e-02
4.749309553216957136e-02
-8.412237319488749185e-03
4.974440642647847376e-03
-4.023749248151399353e-04
-2.646462985467466431e-02
-7.771201431818425265e-02
2.979322726032841706e-02
5.578438014137194340e-02
-7.916926302680009006e-03
-2.215628248892790100e-02
-3.626126006410384378e-02
1.185487494763622605e-02
-9.111402900643636449e-02
-1.272118461635926012e-01
-5.809109236314147218e-02
3.562029942438300900e-02
4.904522323826848718e-02
4.596111911212499151e-02
1.496883251884062634e-02
3.089757680436537937e-02
2.624919080469535065e-02
6.068715118711434653e-02
1.706939819288458282e-02
-1.013057047363465912e-01
-4.360775943566354979e-02
-4.211934097994852327e-02
5.131627899213140470e-02
-6.744321299971545169e-02
2.213387154077879268e-02
-8.517026551240028387e-02
5.027644029356615613e-03
-4.527658057437694561e-02
6.345748316116641558e-03
-6.995178861736131570e-02
-7.182020857465379327e-02
-3.959206488205199714e-02
-3.196806227342161022e-02
-2.698197050550977735e-02
3.722059208325103480e-02
-6.405424960723928030e-02
-8.336472021363262874e-02
-4.253114287197945487e-02
3.175722126566324355e-02
-6.908885883677853834e-02
-4.408686086429620260e-02
5.518142998694832574e-02
2.727708473678642359e-02
5.476266855460297511e-02
1.571505412769986371e-02
3.977590649010617069e-02
6.949915795515898553e-02
-1.358719818987273384e-02
-5.177290704753725187e-02
-8.989764861595160583e-03
-2.632747456934964383e-02
3.292646600899086506e-02
-4.626726513184627881e-03
-2.379837843193773755e-02
-6.229356293908513281e-02
4.462387717160972919e-03
-4.760520492702773054e-02
-1.682813800167555496e-02
-1.192320610179224347e-02
-8.660288753228780056e-03
-3.291522960861757718e-02
1.662501451490441123e-02
-1.955585979294581847e-02
2.277131898848507377e-02
3.115073481069729339e-02
-2.555090487960804888e-02
-2.705007128733395369e-02
-1.503004162295061390e-02
-1.382826459000168449e-02
-8.005883639798030971e-02
-3.445216813470811795e-02
-8.836394059625746200e-02
4.530807520690793150e-02
-3.265271022173320964e-02
-3.672650661278747952e-02
-2.343571863831448235e-02
-4.067705993170209200e-02
-2.489586377694977086e-03
-2.416071710334090003e-02
-6.967460425933200141e-02
-3.453377235835171366e-02
-7.427568031461147247e-02
-1.908512706274523296e-02
3.685140818966420231e-03
-1.308648029816860021e-02
-3.687516678887921978e-02
2.365041009349460113e-02
-3.448802938872272406e-02
-4.222886300599088677e-02
7.703277307041368586e-03
-2.432790797702438085e-02
-1.056291476583445452e-02
2.506033266798426279e-02
-5.828554945167483022e-03
-3.164443654267125317e-02
-3.965391077776692086e-02
7.339245962155638292e-02
-9.381175352185742999e-02
2.162430857217199909e-02
-7.728023115962039113e-03
-5.421403035938134746e-02
1.569623631513254389e-02
6.985725287597166488e-02
-2.686865778795944140e-02
-3.546364087949988725e-02
-4.714428996109686770e-02
-1.100297643417862820e-02
-4.507620350562561301e-02
-3.995927469465049980e-02
-1.753483095967655822e-02
-2.997977045037992713e-02
-6.910097302239114059e-02
-2.805763726776079256e-02
9.190320222852033094e-02
2.608525552899639346e-02
-6.529943527607103004e-02
-5.625713219976192364e-02
6.278401668263136615e-02
2.311439144408918706e-02
2.705844890564403082e-02
3.130509087755145581e-02
2.228341310993998611e-02
-8.668118084004187984e-02
-2.085202612629507429e-02
-4.328396773962120414e-02
-2.146386981511532246e-02
-2.674652881356330211e-02
-1.290686107732493329e-02
4.811152730843808178e-02
-8.750550565235869346e-04
-1.171838685506122052e-02
-2.249387409491674771e-03
-2.005772097575861737e-02
3.111280905825096477e-03
-2.013566498848092315e-02
-5.770937980936513556e-02
-3.433438046858673653e-03
-2.100748368537062871e-02
-6.196628683074968148e-03
-6.733908726253652610e-02
-6.469234199959907061e-02
-7.734804574130872690e-02
8.635788094054023395e-03
-9.172537341359448604e-05
9.462686200677475823e-04
-1.412553243578199870e-02
-7.148543657049760691e-02
-4.400185863446815643e-02
-1.602483372396637518e-02
1.726038458825230899e-03
-3.777394000999541313e-02
1.231583090033304406e-02
4.537649557926308821e-03
-7.013156637158951545e-02
-3.803434453773038570e-02
-9.566596739151536632e-02
4.471390534234864766e-02
-5.655884160862127696e-02
-1.344196925100463701e-02
4.636718588289570446e-03
8.556508072428052614e-02
5.495896679968968052e-02
8.533018961918317422e-03
-2.614558716688083345e-02
-5.403210556819321164e-02
-1.275134141893108884e-02
-7.235039536230600254e-03
-6.371509362441847568e-02
-1.110213674517526866e-01
3.996812441371227348e-02
-3.026748520166631581e-02
6.456392468436594756e-02
-4.154676419283736405e-02
1.940833080669688258e-03
-1.010041534626689302e-01
-2.188954406143713699e-02
4.143293291310839316e-02
5.273137495016000376e-02
1.397446804312485642e-02
-1.446549591110975717e-02
-2.520537472104348231e-04
-1.155060544377461453e-02
-4.193968333596668346e-02
2.682908556983260723e-02
-3.256910929373530578e-02
-5.663622749569511422e-02
1.091057574701772420e-01
-9.602653893930622464e-02
3.431626771641058810e-02
6.786556936818310959e-02
1.697326122179325381e-02
-1.206207986664895558e-02
-4.098615643242438378e-02
-5.621062423746558956e-02
-3.735016009698539918e-02
-2.085915139124003802e-03
-1.549450423204031327e-02
4.067869168451868772e-03
5.470889161233807169e-03
-5.451268732707778564e-02
-4.054373806122012897e-02
-2.647214619464888577e-02
1.028038209340144176e-03
5.810880061075835400e-03
1.017313750516149300e-02
5.610120825114082305e-02
-3.190140130419247960e-02
1.013682700340116233e-02
-4.663154645667291071e-02
-1.188696666347908472e-02
-6.513002510750648399e-02
-4.336414907632387891e-03
-4.429429085732498883e-02
-1.009982842260179030e-02
-4.441710426759753333e-02
-6.506342715432561485e-02
-1.905181982630850882e-02
5.532508360124915869e-02
-1.152984536833161038e-02
2.466335140938211851e-02
-6.412585562129034800e-02
-2.025419107277621686e-02
6.172522561239011940e-02
-5.278563205517574491e-02
-6.204158428779994738e-02
-9.237971648808274150e-02
-4.270507430997820542e-03
9.991518192620238784e-03
-4.670800026132961372e-03
-4.380389662903368120e-02
1.999474681230755183e-02
-4.088968568256121094e-02
-4.868420213451770534e-02
4.244437945192411354e-02
2.842121667338328578e-02
-9.241175115476568669e-02
5.409208144409106966e-02
1.145182724629387715e-02
-1.650684316676283639e-02
2.955788991466331769e-02
-5.521297869061225772e-02
-8.314473207503392249e-02
9.267893435964155713e-02
-2.172645237133678450e-02
2.001478252715590059e-02
-3.883012304900054779e-02
-7.202649801772248450e-02
-7.885153160628401159e-02
7.342202015488696887e-02
-5.250584559367711852e-03
5.651374583513143340e-02
7.932595910102136633e-03
-3.577596596759886893e-02
5.370941821300652397e-02
-7.740309368881564955e-03
-1.819841577840272673e-02
-7.149448732622644409e-02
2.771147643973436922e-02
-7.545583890995738452e-02
-6.378509076616435680e-02
4.707436476342249931e-02
-7.732066419693509052e-02
-9.803241466324566500e-03
-2.161202873071309261e-02
-7.007012481880241228e-02
-4.945626051378129891e-03
5.859551769556306001e-03
4.107087980939433391e-02
-5.658128154906089113e-02
6.302390232087048960e-02
-8.022244175388724974e-02
-5.965581394487037836e-02
-5.472237127890007546e-02
-7.477691683508468426e-03
3.362514799444302899e-02
-1.361610572900870050e-02
4.632529467063772888e-03
6.974541874061657154e-03
-8.941972342297255932e-03
-4.766233907865425126e-03
-3.788445351575479153e-02
-6.481459752361913573e-02
3.767629284901446995e-02
2.727845514960849926e-02
2.016090596741203222e-02
4.046041236649174436e-03
8.625612496998854781e-03
3.983828092996800213e-02
-1.968146828725760716e-02
-3.953838866246423868e-03
-5.347367503696505431e-02
-7.644080156969765283e-02
-3.412057885689541437e-02
1.830869018237696669e-02
-6.360592456430171071e-02
-8.936131768765556704e-02
-3.315654785863722531e-02
2.533898406379528692e-03
-6.458540160656030260e-02
-9.074648446053799888e-02
-8.501790703217464162e-02
-6.518695322478927634e-02
2.213420514179809465e-02
-4.917143437379742354e-02
-8.371344328890498176e-02
-2.164328730327155087e-02
4.671151598028240592e-02
-9.840747628461965490e-02
-4.023236958705819072e-02
2.924832250381876816e-02
2.443511834078065936e-02
3.321273884214680228e-02
-8.046578807276452694e-02
-1.076877764359378681e-01
-1.028881677041931092e-02
-4.447798195453037812e-02
-7.386512213033002983e-02
9.764320868236307793e-02
-7.595255104458181750e-02
4.611044142104292975e-04
-3.123490098270850779e-02
-1.997179094822521331e-02
-1.860711934792106531e-02
-3.026337601672935904e-02
3.469237558951249190e-02
-3.867152813105869530e-02
3.090033309369488029e-02
-5.570855475354337394e-02
-4.092053950596070272e-02
-1.723404475197867422e-02
-1.082716042403001136e-02
7.006977535447681156e-03
-4.037881659519253902e-02
3.580338209587372034e-02
-7.530243741426283222e-02
7.245425897506244106e-02
-5.139521192550639689e-03
1.266558004090186616e-02
-6.591228189386601211e-02
-9.739137287566314305e-02
-1.780939715038148616e-02
-2.459252860175110966e-02
-1.722298615423559914e-02
2.414233995500979571e-02
-1.873682408190164086e-02
-9.526269305270982507e-03
-1.407255761039168385e-01
3.753902340377562180e-02
1.028689269575550937e-02
-3.787151523167340411e-02
2.881271404767470762e-03
1.885583114754297782e-02
-1.860243031307144343e-02
-1.302538913019472139e-02
1.035021180518796123e-02
-4.149237081269591815e-02
-4.759348681549357279e-02
-2.220360662385244266e-02
-8.142135399443954646e-02
-7.837642351209080094e-02
-4.700582225376517126e-02
8.623366530117804185e-03
1.155804317977850073e-03
-6.898765201206950859e-02
4.338329214952840740e-02
2.990985748513654008e-02
-6.704542714786691782e-02
1.857406140909376863e-02
-3.609085592668338088e-02
-1.491159106800928925e-02
1.750951357948899584e-02
9.823576847861546779e-02
5.937462638219012483e-03
2.506569918475589839e-02
-4.501805337814240165e-02
1.448943934182523718e-03
-4.594598893312708959e-02
1.972217712562918113e-02
4.698083741506636074e-02
-5.406365571676658571e-02
-7.217810116041897817e-02
-5.149259457678859175e-02
-7.409361645230200244e-02
1.973585154835247411e-03
-8.020161533982000934e-02
-3.229491805197032966e-02
9.756544484868477640e-03
8.529225490276447219e-02
5.440601640140668542e-03
-1.215014893231176896e-02
-7.640805087731937506e-02
2.089842341555953747e-02
2.218991562821400615e-02
-1.797956194518552167e-02
-1.025986109012646738e-02
-1.738608145228089444e-02
-5.194447449825719682e-02
-1.443082594774645032e-02
1.619946785802085093e-02
-2.110585704654381611e-02
-3.721271704547513687e-02
-8.995708356714646192e-02
5.582951333703198814e-03
-5.459251558037023526e-04
4.650611475154512592e-02
-9.480230456777993114e-03
-3.314362845614798186e-02
-1.413394560578342318e-03
-6.348102042923310651e-02
-2.048346524147230327e-02
-4.628639348739425202e-02
-1.259390699580388573e-02
-1.007468452583992757e-01
-3.989470320961053390e-02
8.183714690325478991e-02
-3.319431627910954946e-02
-1.389606553661178190e-02
1.554355027972724110e-02
-5.066944254292074512e-02
1.019027321511795092e-02
-5.082819565561260550e-02
5.161859779609467846e-02
-3.419622978784865597e-02
-1.204310940328106039e-01
-4.232035117549829556e-02
1.683774627376353333e-02
2.526200689676278213e-02
-4.201306840561111304e-03
-3.338535685292134264e-02
1.054221915302525417e-02
-2.160549760866016522e-02
1.349786293544225340e-03
-7.713120531864979534e-02
2.575202451803536297e-02
-3.674704655515897977e-02
4.956724078197054933e-02
-4.505761307474689947e-02
2.217575393449048443e-02
4.706282289092223250e-03
-9.276306553807277255e-02
8.462979396960470385e-03
-5.401929367078981553e-02
-6.366036691966962813e-02
2.931630758290892230e-02
-5.612898838230157006e-02
2.042588830280371234e-02
-4.875876810463864591e-02
-6.588794084264429363e-02
4.931201038743197179e-02
-3.001216472189915940e-02
-1.398993097579616721e-02
-1.287472038085409574e-02
-1.559702208378402170e-02
1.085983167652542977e-02
-5.087909706411421901e-02
-3.652367362195934469e-02
-1.143749775167227506e-01
-1.770247213670536612e-02
1.186476165532756102e-02
3.816182515205077119e-02
-4.247569428354986548e-02
-4.224050628690123599e-02
-2.357924379817888730e-02
8.871401264816944354e-02
-8.346354881339277873e-03
5.341659742253293888e-03
-1.264231946587211775e-01
-2.568159293631838442e-03
-2.083982029638275363e-02
-1.031552784025299152e-01
-7.785222270058805892e-04
-9.524744378251279175e-02
3.188867029571615733e-03
-1.130376678110785460e-01
-9.447882039937608020e-04
-4.840709350186421511e-02
-8.574539655058072141e-02
-1.983404606398133860e-02
-5.193353493413233740e-02
8.142122769913218150e-02
8.871377809394573322e-02
6.947663516471937022e-03
-1.428533950878839165e-01
-3.136772143907270299e-02
-5.491963475871153300e-02
-2.655542781129552332e-02
-7.741774014708447012e-03
-5.579433305234292317e-02
3.618699402971128909e-02
1.439508380379023525e-02
-1.663177783097606263e-02
-1.033395463235470962e-01
-5.457041719767692645e-02
-1.125089784958801242e-01
-6.798728422285643669e-02
-6.957154086807339211e-02
-7.126204604828360878e-02
2.434799104980087114e-02
-5.583238969908842914e-02
-9.240241342375776767e-02
-5.474427474303354690e-02
-5.119188948305260917e-02
4.278657692871087187e-02
-4.606764584723507805e-02
-7.822284184026324916e-02
-3.332804651145280378e-02
-1.231829046324798248e-02
5.393758682768916984e-02
-4.277406272211269067e-02
2.152122497689932731e-02
-5.120588044897152191e-02
-1.384359590775815010e-02
-2.376142809738204451e-02
-1.338459657630072276e-02
-4.282016383818539745e-02
3.609824462660637251e-02
6.663898408329070773e-03
6.427350904903281203e-02
-8.434875865972582543e-02
-2.138494479417475322e-02
-1.789073453847391318e-02
-2.604985574889830124e-02
-6.868424258372631160e-03
-7.174722830891563962e-05
9.638271985372832279e-03
-5.986952226395725329e-02
-6.850148151703543131e-02
-1.041589222141166282e-01
-5.346221082526005780e-02
9.589249801237816756e-03
-5.986007836687560341e-02
1.968624410551532422e-02
-6.976285026448612869e-02
-3.832970443168721986e-02
-3.219239412682520923e-02
4.492335138261579347e-02
-6.013619282315690179e-02
4.716819753700344370e-02
-2.021025033948950847e-02
-8.164776997363437649e-02
1.017660065866694656e-02
-1.174062799237949109e-02
1.421877065820806307e-02
-6.707435836268507007e-03
7.217851636343430854e-02
-6.540486834305966890e-02
-8.186355532109015898e-02
-3.426846124083160472e-02
-8.496722648803120559e-02
-5.445281451235714498e-02
3.702740518674835224e-02
-7.011077042259875047e-02
1.228122591898117739e-02
-4.474816012034503465e-02
8.250640893069769236e-03
-8.177297569667521526e-03
-2.790146352780396508e-02
-8.382902919955028190e-03
-1.195848617626447397e-01
-8.311629046743583549e-02
3.484255877772796800e-02
4.148048716376154937e-02
-8.673494561890987553e-02
-4.984817980801267007e-02
-6.635699099951290758e-02
-1.113545187740684617e-02
-9.814433121728241560e-02
3.117645936285284164e-02
-7.596396730760310301e-02
-6.538370819807948209e-02
3.572085829962204362e-02
-4.344040592696814772e-03
2.025500113135113214e-03
5.293699656952357419e-02
-7.131558376732585747e-02
-2.038699829326818310e-03
-6.019188527503890190e-02
-8.118010599847488851e-02
-3.407131662436416186e-02
-5.393391465696747988e-02
4.961458307914476396e-02
6.869688234722890093e-03
-1.887360280943934862e-02
-6.483469423022475420e-02
-7.304488819745230503e-03
-3.620864277331389131e-02
-4.563960644054463472e-02
1.115679730442929382e-02
3.139055718053364308e-02
-5.717445395756196730e-02
1.038609204611284399e-02
-6.559427236701166619e-02
-6.426243126840060216e-02
-3.192839887699705503e-02
-5.133938358959127396e-02
2.666835836687801373e-02
7.162270027913181236e-02
2.313210576526786647e-02
-2.648169630314085865e-02
-6.039889012471805901e-02
2.513362674467580285e-02
-4.992736595701163099e-02
-3.264393897809484552e-02
-1.201936912685301444e-02
-4.894769840447735915e-02
-7.734926790502845949e-03
-1.114181687793095767e-02
-2.779941385493053807e-02
-8.923292526686084705e-03
3.836143400272649939e-02
-7.116229077573384132e-02
-1.927230886609286598e-02
-1.744042673547720468e-01
4.929342746492840210e-02
-3.583973557200274135e-02
-8.418364632898815703e-02
-6.868774118727363764e-02
-2.582890183547954105e-02
6.084729973866265934e-02
-5.080102614643747932e-02
2.739532681863321092e-02
-5.870807301409073503e-02
-6.474767526388920495e-03
2.183655440138902726e-02
-5.509401587090258928e-02
-3.793845138691212537e-02
-6.419779139933776135e-02
-2.251626910513307434e-02
-1.736365596700248370e-02
-7.240975688113157616e-02
-3.730884287994752635e-02
-1.565178950252772705e-01
-6.277770265678649098e-02
-1.452926025414796180e-02
-9.417774085431740438e-02
-2.139836405333339804e-03
-1.069102590380233142e-02
-2.900297005817372223e-02
-2.145952311281685773e-02
4.270308171809944486e-02
1.123468104310370750e-03
-7.197087230821870574e-02
-9.360662500470243175e-02
3.127707877406924754e-04
-3.321236103209648793e-02
2.356502895592086505e-02
3.060564593461494870e-02
1.214922032707091253e-02
-6.695781817907651978e-02
-5.048366074925375591e-02
-6.906534099595687537e-02
-2.141725016160244896e-02
-1.120059888053869662e-01
5.102405832928741565e-03
9.566116415289059594e-03
-1.105094303446363911e-02
-7.032118931089306746e-02
-5.220760633038438320e-02
-5.688970935835163277e-04
-6.698453586852692876e-02
7.605839656042364186e-03
-7.297197351247204644e-02
2.384280241462011923e-02
-7.116223053822542943e-02
6.465570170694924686e-03
-9.275553511810360335e-03
-2.288736921924655957e-02
-4.872444636717106897e-02
-4.578332351684540058e-02
-8.350191598970117812e-02
-4.914655044287850882e-02
6.204774256360439527e-03
1.001580688325100395e-02
-8.141228024684930842e-02
-3.036185317326283231e-02
-9.375110682105544657e-02
-5.443444777863141494e-03
-7.868146553903476725e-02
-7.846763974397884256e-02
-3.658227462590449980e-02
-3.572086623370419184e-02
3.629718780733550559e-02
1.292575345547604740e-02
1.069376225156324668e-02
-2.513933709110982573e-02
2.179760644388420432e-03
-2.086349710617791883e-02
-5.091919332646183821e-02
-6.668836171331901652e-02
-1.210932571897842432e-02
-6.215917933762135639e-02
-2.268333731728907135e-02
-6.070269874035734425e-02
-1.010849557268885257e-01
5.072016828969402868e-02
-6.719522529114405063e-02
-3.450370731923284306e-02
4.177110886039776642e-03
-6.708014940168849360e-02
-5.656046655617145286e-02
6.147465247970624463e-02
-1.613478123937492218e-03
2.391041608825196420e-03
-7.463879669865258748e-02
-6.562201419430289950e-02
-1.398285477211474483e-02
-9.343168369803124540e-02
-3.885521405615607882e-02
-9.259253161373999508e-03
-9.036179457849345675e-02
-1.393177392499303502e-02
-3.247422080383509380e-02
-2.584313917380185940e-02
-2.505025366306950357e-02
-1.050345298920037085e-01
-7.361722534941406073e-04
-4.078289118328856655e-02
-9.378318130682634923e-02
-2.425126904998709670e-02
1.817651270346300890e-02
-4.429384515761619623e-02
-3.693501110008434729e-03
1.823321445366437015e-03
3.052318135358321124e-02
4.477870779556363673e-02
-2.047561159921579624e-02
6.910432851588751979e-03
-2.440377280730235150e-03
-5.673887394840038123e-02
2.386453377650415986e-02
-1.017298868657540156e-01
3.462436059095702623e-02
-1.440661794068458061e-02
-2.556271958624737120e-02
1.051164580915247811e-03
-8.201196953911792098e-02
-2.090281237221213936e-02
-1.536133452835017343e-02
-3.357770754824676573e-02
-2.519510330414033439e-02
-4.113153349150822091e-02
-4.189745878464726236e-02
6.965765254874436291e-03
-3.852975671537657316e-03
-6.463632216479385517e-02
-4.440508559627430463e-02
-9.222711425176784161e-02
-8.198327654853969360e-02
-1.385910678411413598e-03
-8.910101951352435157e-02
-3.262600806118091945e-02
5.100851204277649653e-02
-1.958093453873194917e-02
-2.555006686880204742e-02
-8.335079369644388114e-02
5.000159882208926598e-02
1.049444835427344909e-02
3.166817518214640886e-02
-5.581554240595713867e-02
-2.683059185792165471e-02
-2.242067047593908347e-02
6.926227753299110668e-03
-2.981539374310062523e-02
3.043297211561804549e-02
1.041888733284255207e-02
2.902899722303144830e-02
-8.859242439442442099e-04
-8.930564073316347995e-02
-3.522445939682315036e-02
-1.064817782100365394e-02
-3.557286064483732718e-02
3.751274300509771509e-02
-1.896159430891146067e-02
-1.304952348285446651e-01
-1.013468228428916901e-01
4.470018352832200864e-02
-5.023504249673988765e-03
-1.525012806484531656e-02
-6.014636175968676723e-02
9.554431951109576548e-02
1.559663316984413392e-02
-6.838372676605258826e-02
-4.533118172297000148e-02
-4.552411406983519065e-02
1.976989089904194682e-02
1.395383983459905913e-02
-4.409596352769507704e-02
-5.658574943283106728e-02
3.723228616273663912e-03
2.091210580624670509e-02
-1.956152970320818496e-04
-4.028972643652432850e-02
-1.285165536178290401e-02
8.343595091949819464e-02
-1.413742518361968056e-02
-6.301223302318462692e-03
-5.760561758869042759e-02
-3.654164919522288196e-02
-4.538341525403886273e-02
8.761787472756226575e-03
1.017749009084609746e-01
7.065644650374370943e-03
-9.740759735511956771e-03
-1.676492893371445136e-02
-4.544721261897892960e-03
-1.692620354046927081e-02
-4.028146969768379299e-02
1.863911915557053822e-02
1.386034916411804305e-02
4.896072498255130134e-02
-4.844151647076717915e-02
-3.182782060954708614e-02
3.387527930471025128e-02
-3.151391620701194524e-02
-8.158866542600748395e-02
-4.360802520193032827e-02
3.639136714945318939e-03
-6.000726911507157230e-02
6.017020672306730433e-02
-1.477768066746588255e-02
-4.934481661517456375e-02
-1.202424401875732546e-02
-6.615161689412060730e-02
2.211430528139156013e-02
-7.492361938140558453e-02
2.742241836091699123e-02
-1.886360600836986187e-02
4.476074614775321821e-03
1.223000831322612093e-02
-4.690704138221994668e-02
-2.253374645491874537e-02
-3.930981872983882464e-02
-4.380075087728122624e-02
9.130172806552679229e-04
-1.289493231621590200e-02
-4.584240734808208567e-02
1.693154342626689707e-02
-2.209419753023807859e-02
-8.668342620472281601e-02
-8.481684525373300171e-03
-6.270850344401864007e-02
2.516860912562735985e-03
-7.635475471284226823e-02
-1.712520090372476878e-02
1.167203139873388210e-02
-5.565296286048962426e-02
4.174624598026390604e-02
-1.107393748321928578e-01
-1.602238611957734760e-02
-6.863886755896182051e-03
-5.541475270912999546e-02
-6.428714961493198210e-02
-8.086574516823560876e-02
3.794726370719544994e-02
-4.629053715646199579e-02
-1.818879137076873098e-03
-1.043508353313290886e-02
-4.983204902803466119e-02
2.683089588521658103e-02
-5.847692623127147271e-02
-6.265758128325726872e-02
-4.852303438954525677e-02
-5.217593975533488249e-02
-2.457670659720789103e-02
-1.692382693416286110e-02
4.819363390237259293e-03
-2.042379487896045162e-02
-2.057532872016794648e-02
-1.836831424276538435e-02
-3.521839609661583936e-02
-4.473202066939074156e-02
-2.815176762432241436e-02
-4.632923346353701177e-02
-4.769140296827253933e-02
2.587053166691095918e-02
-5.952072604363198294e-02
-2.705828534829725351e-02
-5.652663877935332204e-02
-4.349398478916153242e-03
-9.411588288638013389e-02
-6.312000055621884431e-02
-6.424287592004107594e-02
-9.795484298049182692e-03
-1.218654058312614377e-02
-5.603423739421783956e-03
3.884707767407547668e-02
-2.301195483270479514e-02
-5.811691980613295505e-02
-4.128295018976298192e-02
-5.718124718630684250e-02
5.799789154587745021e-02
4.174531492218671452e-02
-8.004315330798534092e-03
-3.126543939531894328e-02
2.751059000514246081e-02
-8.129168091438045141e-02
1.306423868716230854e-02
-7.047184974059635121e-02
-6.927043971093468921e-02
9.750598530761081864e-03
-4.169226640076657830e-02
-3.050578097534172375e-02
3.872210733816568162e-02
-5.607620632381487419e-02
-5.413418915325767661e-02
-3.470489767745011875e-03
5.617938369819278771e-02
-3.647346887181347752e-02
-6.565990273290023271e-02
3.743456905516256983e-02
-5.930008527886024977e-02
4.412644595036569785e-03
-5.348606530026872585e-02
-1.226573460855581374e-02
3.690583800082277658e-03
1.336616426802870322e-02
-9.297786706591983086e-02
-1.402828681687438850e-02
4.278138340583659965e-02
-6.588619367434125906e-02
-1.652003253742321751e-02
2.077879669577236028e-03
-3.668349226793791301e-02
-1.725009979279674976e-02
-3.684839279446637528e-02
-2.564437960234138697e-02
-7.855204636596369028e-02
-1.252996537088820438e-02
-5.608464937651509719e-02
-1.936604389295926501e-02
-6.975729483367205941e-02
1.777486300547347423e-02
1.486530880716122396e-02
2.275843730286829930e-02
7.254658596668663029e-03
5.727414192164072097e-03
-4.733071176895375237e-03
7.959677326629386370e-04
-2.958338179566533804e-02
-3.261271337651955315e-02
-3.454639111465621776e-02
-2.758146003363233859e-02
-1.562658520020318922e-02
-4.713920511366227056e-03
4.002148683625761372e-02
-1.266561449064783525e-02
1.615812790248999375e-02
-6.848926562807655660e-02
3.057002743781825002e-02
-2.450173201776481915e-02
-3.362222767572600746e-02
-9.104055880693312768e-04
3.918351408787134824e-03
4.383320453303731629e-02
-6.211901033929633636e-02
-3.935654508389305195e-02
-2.335833194052151784e-02
-2.674200708417015515e-02
-1.787005627269027189e-02
-7.155109642951885951e-02
-4.588735305628695998e-02
2.182612819222847639e-02
3.015754437428292897e-02
-1.112473315296266391e-01
-1.534298583514722390e-02
5.396379599884182018e-03
6.157464900273654750e-03
6.254771475814233095e-02
5.200950649814196913e-02
3.307038918550041923e-02
-1.570874202344086853e-02
-1.773046238066563335e-02
-4.622565545961992116e-03
-3.704941502070213666e-02
6.946743219562762951e-03
-5.109125050827481584e-02
-8.400811544773711947e-02
1.681583102484663500e-02
1.547193244154114987e-03
-4.746259569437067533e-02
-6.519816503629994806e-03
-3.540568808134373496e-02
-9.135126293516519780e-02
2.911675880406654898e-02
-8.693339570534261776e-03
2.313222879949219934e-02
-7.870274535998766918e-02
-3.372824887006395378e-03
-1.939572375694000733e-02
4.115373244174819894e-02
-4.969126242080143530e-02
-1.652830659113484896e-02
-9.054435000749422313e-02
-8.910891371512975889e-02
-1.284295142512004509e-02
1.374702869093253482e-02
-1.838036335516619334e-05
-5.029303049471312015e-02
-5.170647639608314666e-02
-2.558862353047170954e-02
-8.504798531081891877e-02
-5.168561968018461211e-02
6.752127645921120191e-02
-5.101489991733770130e-02
-5.374179121120409297e-02
9.038620789405860112e-02
-3.277660499195650390e-02
-5.078967001051541003e-02
-6.367648431846928934e-03
-1.995872882005603546e-02
-6.084065340657993787e-02
2.496769348534342431e-02
-2.386752237378446384e-02
1.098758805933370587e-02
3.434098919865267302e-02
3.899428474299417025e-02
4.032418981402384472e-02
-3.568071969472855209e-02
-9.564637239890511067e-02
-3.311478515553932522e-02
-2.168254738098095505e-02
5.991385290424606352e-02
-9.501274448186627919e-02
-6.158339968137042236e-02
1.138127576446630249e-02
-3.380686920166381393e-03
-2.379021380446872183e-02
-4.240391612874915006e-02
-4.723954306431046857e-02
2.002076015940339182e-02
-8.462312085690114338e-02
-5.708777826655318105e-02
9.679702802553865693e-04
-1.817082131479557088e-03
-9.342109267451428889e-02
-1.339980341589689511e-02
-2.637882125911037486e-03
-3.214912888288583293e-02
-5.822119625789263023e-03
-8.185012702512958760e-02
-4.202093082414484065e-02
-7.385701800833034680e-02
-3.239290486921276441e-02
-4.522264419813625674e-02
-4.071726691918316904e-02
4.821056470692016392e-04
-6.769001773207905526e-02
-1.717707461661215074e-02
-1.101749388584942480e-02
-1.736580730936777492e-02
-1.127829618592869447e-02
-2.376119255643542594e-02
2.898499362560677181e-02
-4.899507793228899399e-02
-1.033245627020002062e-02
1.947971831569608042e-02
2.255683927811009612e-02
-7.195265212526241738e-02
-1.540612497109035070e-02
5.685036796656499358e-02
9.474939579753606164e-03
-9.569385700233350167e-02
4.763830916955393707e-02
4.269290235085514834e-02
-1.801397837565942321e-03
3.736882539640035139e-02
-6.570374559539778059e-02
5.172360575220333150e-03
7.477619959852426293e-04
-1.100188730372201121e-02
-3.641370167559637022e-02
-1.581791657018302363e-02
-4.852958529509690533e-03
-2.071050219429806591e-02
-5.222510411177350154e-02
-1.222401315903904190e-01
-1.057818307822157161e-01
2.337754818017299258e-02
5.141035895278044804e-03
3.077493283946136507e-04
-3.670363218021584217e-02
-2.716111374703598230e-03
-6.056140192408573930e-02
-4.478760898580823324e-02
2.391391206262978922e-02
-6.201684099940941650e-03
2.858792558771537998e-02
-5.079858154926598923e-02
-4.963249663989503097e-02
-1.567233214956627319e-02
-6.529173642087252039e-02
-7.035893042801170949e-02
-2.022010612845590981e-03
-3.173039043525765351e-02
-8.070042732041544931e-02
-3.306334840954579940e-02
-1.656331917121388331e-02
-2.186127016105781479e-04
2.862741725084002112e-02
-9.306712217557212841e-02
-1.069049357984309112e-01
-1.337131461192859160e-02
2.033212230957620950e-02
-2.751508313096285435e-02
4.581247106228009819e-02
-8.536098712554918708e-04
-6.951794772155069080e-02
-9.063478725669014968e-02
7.262063194798750940e-03
-9.835151012880004318e-02
-5.092687603878734599e-03
-4.009582079847649749e-02
-3.857799551167291618e-02
-7.776728648650618747e-02
-4.778906172347762576e-02
3.577955660936564530e-02
-3.264346576690207308e-02
-2.806764642981419977e-02
4.549215408363602164e-02
-7.344013604978778809e-02
-6.376765919853669140e-02
-8.149817631002902185e-02
-2.038819092740175656e-02
-2.139809950058601737e-02
-5.464207001704261130e-02
-8.960666547773878110e-02
-3.419957547855170810e-02
2.331457290068585791e-02
7.166557455981245432e-03
-5.506926635758432539e-03
-3.143176239371835157e-02
-2.317172104435900881e-02
-3.869537538836034796e-02
2.618097895205999392e-02
-4.318390152180692776e-02
-4.001830362026411597e-02
-2.833728558966007449e-02
-3.964933230960035471e-02
-6.495495483002554360e-02
7.519645827483747991e-02
1.449991451968376220e-02
2.927780760302256188e-02
-7.822202756176578620e-02
-2.577677134639368427e-05
-2.982122298329770160e-02
-3.583041320569532728e-02
-3.683667558759760180e-02
3.938666471154154275e-02
-6.502774965104986260e-02
-5.999660391935695419e-02
3.089729387366809896e-02
-1.325163487362739957e-02
-1.637406763362259099e-02
-3.653452706624704671e-02
-4.572885511192142927e-02
-1.567620908683883124e-02
-9.793651321463340761e-03
3.188349152587996536e-03
-1.434006076801669013e-02
-4.421158151842507350e-02
-1.088574720530357115e-01
3.001357969403212200e-02
-7.190214246704720868e-02
-3.878970123438098272e-02
-7.655918141981001013e-03
-8.638961654064147844e-02
-7.702843972805950568e-02
2.149281234986212194e-02
2.310195939899110582e-02
1.436974748859361217e-02
-3.122782279598953006e-02
1.722751926050751503e-02
-1.172526881485387862e-01
-8.441151920252276328e-03
-7.316872531656067047e-02
-2.081809992752245778e-02
-2.860944372992974688e-02
-7.008692074166163188e-02
-2.683384489661997871e-02
-1.345149737694659731e-01
-1.210027820427457025e-02
2.359986853011964217e-02
-1.439961419782629370e-01
5.213302645495609261e-02
-3.843488719221291317e-02
-3.114573856106508595e-02
-2.036264749065169744e-02
-4.079156430118526661e-02
-5.981573545740822423e-02
1.422736914968762180e-02
-9.493489375772846961e-02
4.392041401719610355e-02
-6.740495443060381953e-02
1.184301874670548593e-02
1.116231360708300896e-02
2.296230514614193419e-02
-3.478250631686449074e-02
-2.487421513152536165e-02
5.615279464392019561e-03
9.302916230865185959e-03
4.197150490738480420e-03
-7.579573380144188910e-02
-2.541350306784217333e-02
-6.658609114081595615e-02
3.202145114809538257e-02
-6.297967166395375405e-02
-9.491002102563435294e-02
6.076406116680505703e-02
-1.112877305566722930e-01
-5.331663377692094641e-02
2.211798342847894408e-02
-5.782730971492837380e-02
-1.977107566652444581e-02
-9.935844443055849573e-02
-3.617454950379090511e-02
-5.437194824954369801e-03
-1.059549807391984844e-01
7.404011961964727115e-04
-6.956161446199847498e-02
-5.639392642055780086e-02
-2.614126505592773500e-02
-7.821297334964241732e-02
-3.131230175561175444e-02
-7.868228044275860089e-02
-2.349686444440629920e-02
-7.764498386364696025e-02
2.399954981659971689e-02
2.925088728346248237e-02
-6.427938433755792103e-02
-8.426234193590233582e-03
5.481689772833577001e-02
-4.784130406357972598e-02
-2.380366886603411947e-02
-5.612814002685561493e-02
-7.249092594852009352e-02
-4.352748949935468514e-02
-3.095833629421687258e-02
-6.781823547770796795e-03
3.936607343165185458e-02
-2.999945563121066486e-02
1.584067563995373391e-03
-3.233860271796395319e-02
-1.961468690500037595e-02
-1.300952255892505287e-02
1.534681918998767255e-02
-2.679612886567548508e-02
-1.991971129734054595e-03
5.484317107486733761e-02
-3.566482908464620183e-02
1.145746450601569169e-02
1.531623148519276403e-02
-4.677102247085226927e-02
5.443183837495595145e-02
-7.212315430527269089e-02
1.462624664689393499e-02
-6.974664386801415761e-02
-2.565698146378317390e-02
1.238904071766434856e-02
-3.298465527712168832e-02
-4.005577586753479580e-02
7.300764352476650509e-02
-8.061666792465212172e-02
2.293105813134939733e-02
-1.083573159424132317e-03
-1.491979314884023591e-02
-8.049730413793702161e-03
-3.607002746324655673e-02
-8.861279176092383414e-02
-6.450326942107999229e-02
-2.708278011003525249e-02
-3.866873423716644248e-02
-7.218817165492769083e-02
-7.126544150242585147e-03
-6.259459050069578201e-02
-2.804912317765731813e-02
-7.660445176055383221e-02
-9.291880445474912792e-03
-7.398871761769650057e-02
-5.936388521259999135e-02
-5.019423599569268479e-02
-9.897982980054711999e-02
2.787389919238063979e-02
-5.548208651127876923e-02
3.350810361795972248e-02
-2.504525422464677284e-02
-1.164635476646535064e-02
-1.116191639896993854e-01
-4.174911757185080269e-04
-3.646687346138908353e-02
-9.219443262841010844e-02
-4.344711852555158821e-02
-4.467985605663737925e-02
-7.158589976579586567e-02
5.292304496179844886e-02
-2.935893646301172139e-02
-5.767256749982013070e-02
5.613490984864330340e-03
-3.319832995470799880e-02
-4.872070923607491749e-02
-4.689667747420565858e-02
-6.401635536328405263e-02
-1.699124321192665293e-02
1.113874996760773166e-02
-2.218540537669337967e-02
9.328291390211521095e-02
-1.480166066788624404e-02
-2.254028837989835790e-02
-1.054074312276385853e-03
7.015093437633803351e-03
-4.215044144767295803e-02
-8.181093947112305642e-02
1.605328670118030820e-02
1.145042238143915633e-02
-2.515014660428165419e-02
-1.021474004731642571e-01
-5.220712888595450962e-02
-3.394383661718015227e-02
2.456331498994780010e-02
-2.918094134171015860e-03
-3.152458744003870141e-03
-3.129867139437999407e-02
-6.114119989260159010e-02
1.137239169412957059e-02
-3.459711447183529825e-02
4.600559273037902602e-02
-4.801163061789721909e-02
-4.717906635633069279e-02
-4.491946331533406417e-02
7.637709848483441831e-03
3.790175504269924917e-02
1.559388738626833748e-02
-2.815655193161106448e-02
-8.657638079676088783e-02
-3.917058184314323871e-02
-7.789988494041778268e-03
-1.721770480239169033e-03
-9.576887443547957290e-02
1.124701820815992084e-02
-5.272331660579485102e-02
-7.895514075973689150e-02
-6.867170702018507433e-02
-5.401323364046738129e-02
-4.420942545959968134e-02
-7.189972264382388581e-03
-3.633795208972914054e-02
-8.636785440815115955e-02
1.518696914094578784e-02
-4.411415444675235997e-03
-7.672175251996041223e-02
-2.246409282478637262e-02
-4.076949394958232636e-02
-8.334918286490397565e-02
-4.030681518751914882e-02
-2.981095374976888701e-02
-9.573447651427462179e-02
-6.568007012362060693e-02
-7.626730237832167469e-02
-4.768701654732217937e-02
-9.177161337513665973e-02
-1.194082034717862568e-02
5.887681118280896353e-02
5.316697124153119819e-02
-7.081580067866025119e-02
-1.070518383912440197e-02
-2.616335942755977639e-02
-1.323699279732037104e-01
-6.159900113359139534e-02
-1.417564615670638753e-02
-5.507741319050192541e-02
-5.695095976604410554e-02
-3.367216623168494397e-05
-7.776725046199625679e-02
1.786593459727951402e-03
1.874924643203909613e-02
-5.947027289672808525e-02
-3.620752507133492837e-02
5.265736970346792528e-02
1.202430362437670319e-02
1.455361405565312911e-02
-8.276014157945232874e-02
-1.710521779177179985e-02
-3.955962447619734181e-03
-6.540759800781509314e-02
-8.046412887247104961e-02
-2.262637840884058893e-02
-6.665406288943663549e-02
-4.169220781808839066e-02
-5.336115256353266695e-02
-3.271925245170412277e-02
-6.990123907111223112e-02
-4.004464501657636205e-02
-3.032671371103116964e-02
1.737857155395886727e-02
-4.499780394967491798e-02
-2.814940741146897477e-02
6.006607200885515085e-02
-1.569502071938115931e-02
-8.726350504796089036e-02
-7.274676566749244122e-02
-5.342190939150207388e-03
-4.334354615944435024e-02
-6.791013150922519531e-03
-8.156997998939853611e-02
2.956475259969699489e-03
5.105851466407537731e-02
-2.453652124709741408e-02
-4.081957834635097787e-02
6.408622318844185706e-02
7.697251378158667147e-03
-1.531188969795016334e-02
-6.100013570709521271e-02
1.749177560327311309e-02
-4.118397399028098094e-02
-2.334292719628572842e-03
-5.508402462732215482e-02
4.348894417343247831e-02
-6.997460521884930895e-02
2.766291271871395424e-02
-5.179176299857207733e-02
-3.633571248022401598e-03
-1.504185313004465507e-01
-2.774812376332612407e-02
3.733521099078766781e-02
-1.062368590671917620e-02
2.611889504139855434e-02
-5.224524068540767341e-02
-5.026966558272567137e-02
-4.810929475503775837e-02
-5.201473732557195667e-02
1.387287380371948070e-02
-5.847941881018282884e-02
-7.738688405240227997e-02
3.041258451132906188e-02
-9.306646985871451505e-02
-6.044365988776875809e-02
-3.168823757310541139e-02
-9.308903362706921758e-02
-3.535501964368319844e-02
-8.550777367623395991e-03
-8.742032039036631841e-03
2.212906559074598670e-02
-3.957044180294946173e-02
-4.730551692863472352e-02
-6.048314946568478928e-02
-2.958107844558124921e-02
5.029360412817783510e-03
1.002235454928736280e-02
-1.693580459576782271e-02
3.934196076392346142e-02
-1.043474355992460821e-02
-7.554487737269689751e-02
-5.747670581192871470e-02
-1.189830380889832749e-02
1.991617948626531881e-02
2.836100687555579911e-02
7.121594332546016259e-02
3.453705111327760868e-02
3.804613332964442568e-02
-1.465975725905977953e-02
8.467373759262345964e-03
-6.808605433186715183e-02
-4.837006364784400547e-02
-5.654526843174396272e-02
8.262492991289126926e-03
-9.070810207020145455e-02
-2.286699240924667392e-02
4.354524798756834875e-02
2.602572914547448407e-02
-5.930044392546890419e-02
-3.577904095202322915e-02
2.784242296571606476e-02
-7.397976651381375779e-02
-5.824361891679851605e-02
-7.389520573353739602e-03
-5.191936557841848182e-02
-8.903008139662844933e-02
-5.286987135725308706e-02
-6.848264415054187981e-02
-4.044710076252931719e-02
-3.221333648997277976e-02
-2.071623293238710958e-03
-3.577586572064702514e-02
-5.107551441678688520e-02
-3.743677572667445524e-02
-7.533826623926258292e-02
-6.506108194334231376e-02
-9.933245230982452184e-03
-1.703546478732534397e-02
5.932992636203340830e-02
-8.198586221185724665e-02
-6.219805692723500562e-02
-2.697222774917910904e-02
-2.262828608233357491e-03
-9.313040961407108298e-02
-8.537354512186269562e-02
-1.013193210261474769e-01
-5.938289418664662034e-02
-2.042596935004788866e-02
-1.177777118069688461e-01
-1.024469235240973476e-02
-1.957668469973306360e-02
-7.628964018743769615e-02
3.825234836864037369e-02
-4.492434575013549806e-03
-2.546557705108702663e-02
1.465225233417990353e-02
-6.911697842973589523e-02
-5.013555794287998663e-02
9.202029701893354660e-03
-2.934521627721713502e-02
-3.875115940246905838e-02
-4.448605148906038115e-02
2.681104694353414128e-02
-4.014532610481772595e-02
-1.409942505565995458e-02
-1.593056615047521926e-02
-4.476480072561647705e-02
-4.396495284513567137e-02
-8.312193923445636290e-02
-2.961387505891020094e-02
-3.604346230022481123e-03
-3.809877267804813190e-03
-2.456277641448037508e-02
-4.986681849510174631e-03
-5.739499324969724731e-02
-1.045931529265451132e-01
-2.027597571725971159e-02
-8.614083718456184979e-02
4.607689919169975779e-02
-5.055344539231370476e-02
-4.468336441231259004e-02
-2.891374770541122255e-02
-1.219494130325577026e-02
-9.686067468995986085e-02
-7.320783155455458380e-02
-1.883074124392120074e-02
5.525502170926972767e-02
-4.608151200017358839e-02
-2.549079945230505947e-02
-7.022111008827884582e-02
-7.192378170451604880e-02
-5.445763099307949356e-02
3.339457505603693477e-02
-3.221631805320319952e-02
-7.800952282602652277e-02
-1.219905150149686451e-01
-4.377933543136396793e-02
-7.821963861590991440e-02
-4.184635848490438070e-02
-2.765870479343007435e-02
2.930623605587029043e-02
-1.974590018250851897e-02
-7.036990399642061023e-02
-1.183488336471059943e-01
4.806612931598434717e-03
-8.529387569101734567e-02
-1.132297443532407667e-02
-6.898557564461034464e-02
7.127812754850464116e-03
-8.222689428323441685e-02
-6.072469741014804162e-02
-5.927123535072612026e-02
-1.413772219519638523e-02
6.890885385096436055e-02
-1.047828239699651331e-01
2.044470382285726306e-02
-7.302132095111608934e-02
-5.968266523243614952e-03
2.982624775155733737e-02
-3.562271098702476241e-02
-7.958942745906685823e-02
-7.129200474561692147e-02
-3.967090484391228716e-02
-7.916173097605809506e-02
1.202228127758542037e-04
-1.723317775607026772e-02
-5.006135668546275730e-03
4.619311537698548437e-02
-1.374537299005212845e-03
2.495898587092800457e-03
5.159151244377892936e-02
2.332466113458117607e-02
4.172159709621487376e-03
-4.739158870357740999e-02
2.266953318311026172e-02
1.055874904569006380e-02
3.072209633337732657e-02
-2.848730652591500989e-02
1.486053647251196633e-03
-2.415410973308343423e-02
-6.084677690421179397e-02
-1.536799175499723759e-02
-3.389094099363512691e-02
-1.237337753757927067e-02
-1.288133972051271926e-02
-6.112454827159789772e-02
-1.677278566082360603e-02
-4.414718548218103493e-03
2.512435193634478953e-02
3.451978999292209388e-02
-1.278330539926678068e-03
3.608728264355741400e-02
-4.989683287681843243e-02
-3.557602815472194965e-03
-3.583332458915712776e-04
1.137040728962613635e-02
-1.210903844398900607e-02
-1.678963982497801502e-02
-7.521602658003227748e-02
6.050923521320307474e-02
2.010565868957605792e-02
-2.602747128315477040e-02
4.145947758454988029e-04
-3.649925348559662774e-02
-5.334580616561393485e-02
-4.175616287185599657e-02
-3.106043488299096642e-02
2.880372722246924994e-03
-5.862881176880704870e-02
2.110657823007199355e-02
3.176957321453431626e-02
-7.603351440524486193e-03
-2.067467691752271353e-02
7.675301152399028985e-03
-3.203736747651653866e-02
-6.167241874789624462e-02
-6.342698160299257981e-02
-3.387087919283529591e-02
-3.039497486400098356e-02
3.523285942183321945e-02
-3.251159481631797632e-02
-3.074090236678158478e-02
-3.673529918606512068e-02
1.890543115630167331e-02
-3.299366401931089210e-02
-8.549831913381433779e-02
-8.450452973284364178e-02
2.231628741066108562e-02
-3.870111821663103913e-02
-6.216979373987241431e-02
-1.072509391647148182e-02
-5.305677230467410049e-02
-3.550761564720761321e-02
-4.488680452216071287e-02
1.604740306063764943e-02
-1.438615836562374406e-01
-6.039386677570149353e-02
-1.655106852960175692e-02
-6.590489427754640805e-02
-5.130937641086657196e-04
-6.409590021559498363e-02
3.459590794764044741e-03
-4.740374878974423084e-02
-3.777698524463615065e-02
-2.880722923307435165e-02
-3.780947139802535301e-02
-6.359106600226555051e-02
4.431020646263354040e-02
-1.056625177556797107e-01
1.966344695957670738e-02
-5.661209532680254453e-02
3.457999106748939344e-02
-2.542641852918226322e-02
-3.093888456646854551e-02
-6.987977891549250475e-02
1.094248128820635504e-03
-5.518875311837237452e-02
5.556395578716734340e-02
2.779570194539096942e-02
-3.599066931538436737e-02
-7.088885007736024646e-02
-7.618354703423450835e-02
-3.563316897130221900e-02
-5.220820314862958250e-02
-2.066026559947062302e-02
-5.939118113837767166e-02
-1.703861797839221343e-02
-4.381835960780537664e-02
2.375934128686866056e-02
-3.945992816785542923e-02
-3.822155937884470084e-02
-7.152956885935321876e-03
-1.546048683144621294e-02
2.198408966312104598e-02
-7.169537206629855719e-02
3.995684929680355657e-02
-7.194213300764655539e-02
-4.468326016831020153e-02
-9.211353738703607907e-02
-4.947233980758926862e-03
-5.825722803106297802e-03
3.862459334560023466e-02
-9.104120578947382490e-04
-8.939979238261808181e-02
-2.249771746404289480e-02
-1.214300178106008342e-02
2.265518591767220688e-02
-1.329135283850529370e-01
-1.285933715040924741e-01
-6.265657632630741714e-02
-3.576310106275364109e-02
-6.598851719586158737e-02
-5.634299095083491332e-02
-5.799387017339087402e-02
-1.023686394729728978e-02
-4.865244271132336540e-03
-2.818874049919757943e-02
-6.582150964616852173e-02
-4.939122444798605717e-03
5.962398512982387301e-03
4.389638831743806341e-02
1.560106612174482280e-02
-3.173212262256171548e-03
-1.813939037541979771e-02
8.285982418476420946e-03
1.563129448324378570e-02
-1.460315281028217588e-02
5.054681416360698454e-02
-8.743576668468611493e-03
-5.302272131506931274e-02
-5.849532039210859208e-02
-3.983894191790252753e-02
-3.106888381881580882e-02
1.469023601067790188e-02
-2.818020849046204424e-02
2.653319997328468585e-02
-3.487019175050305037e-02
4.896230078720308770e-02
-9.613566212292830315e-02
-2.685116483851733918e-02
-4.885918717589507465e-02
7.836153797479736283e-02
2.168203911426288405e-02
-9.019113535595570108e-03
-2.437814369248175045e-02
4.204134303566292585e-02
-7.064131057416483950e-02
-6.596276480620336113e-02
3.412102615939476002e-02
-1.255932082517580983e-01
-3.470235098083129799e-02
-4.087869207757840496e-03
2.339879090515326401e-02
-1.195645727002969672e-02
-3.648292728561248338e-02
-4.025060595454726248e-02
-4.030673325755314285e-02
-8.352411348453914197e-02
-1.097161335039467528e-01
-8.603753602153703384e-02
-1.138145059710772566e-02
2.238444613384564866e-02
-3.977659087938826415e-02
-2.801524721914480653e-02
-7.993083182968363509e-02
-7.245189965028073220e-02
4.844906205984883529e-02
-2.323692590920508824e-02
9.062738126636278591e-03
9.489544002925809916e-04
-4.124129920046241959e-02
1.462231476832568343e-02
4.624524825545528288e-03
-2.695688719740134062e-02
-1.012521931061586590e-02
-7.368274277553560347e-02
-2.672307138007663958e-03
-5.908870722614539828e-02
-6.096844968719785512e-02
7.428676732885949874e-02
1.261149780380759443e-02
-1.174655729714541713e-01
-3.869520606337844421e-02
-7.838870262876444783e-02
-5.909008245781362939e-02
-7.220454049547561648e-02
2.788551479334950428e-02
-5.787117966639555161e-02
-7.338154542009453496e-02
-2.304024861767849444e-02
3.372202234314146570e-03
6.665175487090053974e-02
2.062188711780628750e-02
-4.923680442817864739e-02
-4.163859071211279544e-02
-7.316287066371238157e-02
-6.980104011053356317e-02
3.212480224553146673e-03
-3.925395092130378773e-03
-5.964830542773365274e-02
-7.180101031686103585e-02
1.229437048345204120e-02
3.906073151901069337e-03
-2.035016308820476738e-02
-2.344715604527805933e-02
-2.503730453736125600e-02
2.755958176439192789e-02
2.729975294028974889e-02
-4.527291661020287246e-03
-1.088439228342994031e-01
-4.199957375883399402e-02
-3.508950068327633398e-02
-4.540519933412588346e-03
2.864398503781811003e-02
-1.738113303207191110e-02
-1.515042725792270853e-02
-2.221918162104729796e-02
-9.084048973146412187e-02
-4.238424194055560174e-02
-1.349171389106413460e-02
-4.463792317819401806e-02
-5.194089741565779961e-02
-3.363106646800620436e-02
-1.395438967262102939e-02
-2.679429539099381294e-02
-2.584019406938468238e-02
-1.105500791849329395e-02
-5.067935945440234236e-02
-1.750456965292702949e-02
1.199567455627076860e-02
2.015216764724665419e-02
1.579558716328044454e-02
-6.440494108534738915e-02
-5.070050234668677103e-02
4.013791378723247788e-02
6.179656460828032716e-02
-5.313124167558908734e-02
-2.604445573947617928e-02
6.897303740511052245e-03
-5.009085512534179607e-02
-1.169735919660484791e-01
-4.830765142245659755e-02
2.243791047020152196e-02
-8.950488307903389784e-02
-1.956827729861330620e-02
8.123499430084860085e-02
5.787414722897018388e-02
-1.384180027045768709e-02
-4.856761256413516525e-02
2.907498977393177877e-02
-7.523221757404094379e-02
-1.901625631320040533e-02
-6.059795747792891957e-02
-6.215789102858129689e-02
-1.306176004830731686e-02
1.822894301500263547e-02
-9.154695725575590082e-02
6.594297561188483536e-03
-3.042224190937951243e-05
-6.353342163122590626e-03
-4.872607327990786941e-02
-3.706654934927979678e-02
-4.087553929493174809e-02
4.025826975445267672e-03
-2.311961635701534779e-03
1.523800114865043326e-03
-2.440534327131553896e-02
-1.244156980409458768e-01
-3.469578011192014921e-02
-6.701814521471242958e-02
6.685861763150491299e-02
-7.097515951262496625e-02
-5.663891835404858549e-02
-1.903534593644487516e-02
-2.644688897210642833e-02
-3.132504433205502651e-03
-2.938703787683123042e-02
-5.250113983269661527e-02
-6.826510843299099518e-02
2.311839571716282210e-02
-9.037881274059253456e-02
-4.662373222792592573e-03
-5.877670167310471670e-03
-6.522145939441284512e-02
-5.144883001183764293e-02
-8.054200754048441990e-02
-4.410683879388683365e-02
-1.225611499708999935e-02
-3.054894777767575009e-03
-3.394791074419850618e-02
-6.098265500321031762e-02
-2.931189241402910872e-02
-7.670888794220498408e-02
-2.598490884532556749e-02
-3.079409428121713047e-02
-4.106084440699597077e-02
-2.478565629869743450e-02
-3.899447936780200963e-02
-2.607336072569105268e-02
-2.799280904479726356e-02
-1.933587308242598266e-02
-1.582916809076246115e-02
-4.580036652271402692e-02
-2.034194423021933040e-02
3.668550302854195477e-02
-5.117357228659909218e-02
-4.575708470900013980e-02
7.511136800131348618e-04
3.186244225225952353e-02
6.120339288791065528e-03
1.407176871882409933e-02
-5.246972066284873995e-04
-4.774450006102326505e-02
-1.735759482196490332e-03
-1.067583505874292746e-03
-1.138354644317805947e-01
-1.925052056589840119e-02
-1.774491359997715581e-02
3.928946551186448047e-03
2.205311169444274660e-02
-8.794268354547696287e-02
-9.810147426417212269e-03
3.060378226887494786e-04
-1.079472808520190799e-02
-1.686373351445467038e-03
-6.097215149487916763e-02
-2.491612193707767875e-02
-9.214956686199704539e-02
-4.711624143462969649e-02
-4.641456377651866083e-02
-1.002569327468651045e-01
-3.879291781901183372e-02
-6.437480194984065984e-02
6.949078331589796445e-03
1.827775701898157884e-02
-4.049169431514159506e-02
-9.952336486418302333e-03
-5.428136781353072593e-02
-1.749974785054659102e-02
-3.184900473288285183e-02
-6.856751236901031466e-04
-8.045299338158126701e-02
-5.577606576766053681e-04
3.096924360335315263e-02
-1.093170845250227841e-01
-1.171779698635778827e-01
4.327155871119568037e-02
-2.467551634087587070e-02
-4.139719109097376309e-02
-8.952565760660369243e-02
-1.146556454506566375e-01
-4.498315834789395201e-02
-7.183536931749631704e-02
-5.841615089842457781e-03
-3.813154671557503900e-02
-1.430629243002319324e-03
-7.204297254963402952e-02
-8.181547166759554901e-02
2.284906104439840199e-03
2.829832772687482581e-02
-8.116294858859711414e-02
1.033532298757213093e-02
-2.331922801575344109e-02
-9.755386813492458731e-02
7.409941974994672942e-02
-7.775076518616864420e-03
-7.407218414643616800e-02
5.403270681273604319e-03
-3.279799871767036072e-03
-1.696915136236152102e-02
-1.186181863350312254e-01
4.324818313321063951e-02
-1.125017140799896599e-02
-5.144026085982095209e-02
-1.749656642318339617e-02
-2.450316928277534306e-02
-3.637041503654695612e-02
-7.160247622805096523e-02
2.593457240657402046e-02
-1.339794752570650817e-03
4.453821135443753604e-03
1.146343997729532965e-01
3.396175117923291853e-02
-3.720808450043572302e-02
-1.691426656901454453e-02
-2.734884663001650035e-02
-9.073308820855777168e-02
-6.772151446453583690e-02
-1.068532231470281368e-01
-3.905632376187062604e-02
-9.591206556343503942e-03
-6.333608832862104576e-02
1.313973635700847742e-02
4.931433740963322293e-02
3.390999382526890815e-02
-8.607523295252796081e-02
-6.568310728308696111e-02
-5.735344692385964394e-02
8.469081514558508481e-03
-3.173231728339906410e-02
-3.000959995736520586e-02
-5.030503597214809608e-02
-2.932813008123830428e-03
-2.690355372403251816e-02
-3.948227102095820673e-02
6.915809050817833641e-03
-6.554531030519096524e-02
3.082674215569137025e-02
9.372599776572336505e-03
2.988787370633724794e-02
-5.071961091081221562e-02
-7.092769230819301329e-02
2.935116418833579998e-03
-4.499870160340945641e-02
-5.765229466363481353e-02
-3.653037655653997018e-02
2.209002363902778238e-02
-6.747409666210850421e-02
-5.150433082492064663e-02
9.326427794034041624e-03
-6.458752038767755221e-02
-3.623602757823522758e-02
-3.265152782406720300e-02
-4.698749664066009107e-02
-2.099484331312051130e-03
-3.911341195120274228e-02
-5.855014741838675957e-02
5.820577400459692706e-03
1.289128198396783526e-02
9.347045840299947686e-03
-2.481520885039397578e-02
2.491688638663250299e-02
-1.834873800668625904e-02
-8.469955397527192953e-02
9.406444939946846662e-02
-3.992339668463291795e-03
-1.534082878669736430e-02
-9.644381161836536320e-02
-6.041593342975481399e-04
-7.775201616276099237e-02
2.862822723520897644e-02
3.724697634133672386e-02
-1.936242666862819303e-02
-1.733507156305817351e-02
-2.982745530731505806e-02
3.925466434990153991e-02
-2.681626096396291445e-02
-5.009485823931696807e-02
-6.522313431946720474e-02
-5.506785278618131496e-02
-8.284397115823241564e-02
-5.917334963033468731e-02
-7.283161119062746269e-02
-5.977642353578388468e-02
4.120618362810822555e-02
-1.356742270282348083e-02
3.677093178056966422e-02
-6.321673553331938478e-02
-1.322436804135542106e-02
4.717205678481568160e-03
-5.220783449709606033e-02
-4.468663709356316543e-02
1.169106106914318509e-02
-2.003090585290451600e-02
-9.184703659260700509e-03
-3.267071455268777402e-02
3.668287871739495370e-03
-5.705213326142179880e-02
1.304118996267146328e-02
-4.844921445615638783e-02
-5.595313818142545748e-02
5.251324165426464984e-03
-7.152124857192787392e-03
2.771427260954458481e-03
1.328779561662582487e-02
3.278801905688928653e-02
1.457476052693961605e-02
-5.774628939531550181e-02
-7.268179997228868539e-02
-5.504928837810654091e-02
-2.150238505328800568e-03
-6.319204718890465700e-02
-3.473836291063275156e-02
-1.693130128073764076e-02
-4.752976640451764961e-02
-1.268524116916290023e-01
-5.030604980583271157e-02
-7.579898880110565000e-03
-3.601003502791882277e-02
-2.236724659484329997e-02
-7.747783935658074383e-02
-1.546412062982458445e-02
-4.015356534813350337e-02
2.197862546938658505e-03
1.564496703527021998e-02
-2.787588222320893511e-02
-3.183845814498269949e-02
-5.838928356793339491e-02
3.915958758761724917e-02
-9.734809475308215179e-03
-5.142646180378625947e-03
1.685752522254906766e-02
1.774073067983885851e-02
-6.865181893348033283e-03
-2.501275920161328409e-02
-2.721105702140974233e-02
-5.771012455084664067e-02
1.076198112056052023e-02
-8.643333761324270559e-02
4.803724725640178689e-02
-7.216648527701924332e-02
-9.631553548469468790e-03
-8.915443471612724546e-02
-4.251959849526708302e-02
-6.591145230717830594e-02
-4.397784287303938000e-02
2.631160905095130884e-02
-6.710634085373576307e-02
-1.345946973199330932e-01
9.148817137432740595e-03
-5.871537227595637065e-02
-1.779873552981192653e-02
-3.810182170464396223e-02
1.068787099107829791e-02
6.389820853950867966e-04
-7.194834985544314165e-02
-6.222280524386487183e-02
2.943207196800683503e-02
-9.186847762229115918e-05
6.574022349194794113e-02
-4.811348069539168881e-02
-4.602395066947437274e-02
-8.953357414147666837e-02
-1.222609776246754917e-02
-3.392106073951772771e-02
2.112730906758078508e-02
1.586527543615696631e-02
2.586832661342322245e-02
-4.715340224344918840e-02
1.237510645777573949e-02
-8.692177412416439430e-02
-8.492248139175041788e-02
-2.060508783899888535e-02
-1.304637115114923307e-02
-5.378413030778614323e-02
-1.201167360418082114e-01
-1.717439925826937455e-02
-4.823952200936675733e-02
-4.380627274514226760e-02
-4.579124362515897030e-03
-3.721236874340067002e-02
5.899637156736750598e-02
-6.544625222476196935e-02
-3.135972789069736005e-02
-4.725004559773734319e-02
4.994248945226876547e-03
-4.730056150170802026e-02
-1.191076947872702491e-01
-2.999457986590321409e-02
-5.261857814368772757e-02
-2.960447156870774088e-02
-4.171324396421108999e-02
-5.451288896528491690e-02
6.323683937517331211e-03
1.651811586769117227e-02
4.344538308897925860e-02
-1.304878238459898469e-02
-7.668650499457198288e-02
-3.527213577887818724e-02
-3.055967250553305245e-02
3.138191363743156326e-02
-6.562947031632754280e-02
-4.672634575841763671e-02
-8.207748984102701192e-03
5.615706992029801878e-03
-2.029819489238963992e-02
-5.337624280662575660e-02
-4.816446908289755829e-02
-2.748832842399362084e-02
2.604937619266895626e-02
-3.663533957237093130e-02
-5.743437956805916289e-02
-2.345522772404363965e-02
-3.126670763648889406e-02
1.219381684515925563e-03
-9.871854561549785190e-02
-2.768288282442265061e-02
-6.761321538270420595e-02
1.739026512607380962e-02
5.247260701314267195e-02
-9.335823893429406883e-03
-6.075718922802353372e-02
-9.447643623181165018e-02
-2.382642508294851788e-02
1.387291896475147460e-02
-5.313188623643357034e-02
-3.563402486974334010e-02
2.872236318573635067e-02
-3.152910964178131520e-02
-5.218389224881618549e-02
-1.130655515529981926e-02
2.973662214600665890e-02
-5.158210633643845605e-02
-5.518211360737917959e-02
1.742913435555216647e-02
-1.651777517702674933e-02
-3.906024585245045089e-02
-3.057734689076478055e-03
2.269960244209792699e-03
4.206948212916357399e-02
9.595697083389363377e-03
-1.904809622836807492e-02
-6.266823530837274669e-02
2.387796279164295862e-02
-6.396699673732253455e-02
-5.194867024968644054e-02
5.424390874639385511e-03
3.763725147721786596e-02
-4.542237556655206315e-02
-4.826173437457221410e-02
-1.183456854504758432e-01
-3.158853517232954153e-04
-2.430516894667151054e-02
-5.286269176577935991e-02
-3.698661900401749997e-02
-5.033578451804351234e-02
-4.394198950846948948e-02
8.852364477199546958e-03
-5.942686507383557887e-02
-8.087714060269413086e-02
-2.512456334583361428e-02
-1.777740421640213592e-02
7.184162716876687366e-03
-2.633885355604519141e-02
1.022910514314553411e-02
-2.149331863355080641e-02
5.302784220767430869e-03
1.524975777888791604e-03
-6.695860307189047123e-02
-1.175727859066042370e-03
-5.325661298837338492e-02
-7.838849937368165544e-02
-7.223287263929016599e-02
-2.013776103209973661e-02
-5.518850516980968596e-02
-2.352077956108456977e-02
-3.385006936214952217e-02
-9.617676669589199367e-02
-2.516064014838710963e-02
1.693000664057883395e-02
-1.044592869275243717e-02
1.379693565172348570e-02
4.538657478074321211e-02
-3.114251348133617939e-02
3.056106112404729722e-02
-8.677782251958020623e-03
5.589416133213674642e-02
-1.926135743222893298e-02
-4.510768457147647237e-02
-1.686844468421905621e-02
-2.887490812799924783e-02
-7.150249879628031713e-02
-1.706289290398702377e-02
5.335061197462932087e-02
9.190297743827711280e-03
-8.607551977989433972e-03
6.137167751529686369e-03
-1.352275931246885339e-02
-3.261151042501325009e-02
-6.117024490715366331e-02
-3.957847660081658531e-02
-1.128181007666480794e-02
2.978594398271769070e-02
3.415632856234485093e-02
-8.063385226067185108e-03
-1.518533625555795220e-02
-6.596459831364320792e-02
-5.986737430267591309e-02
-1.489114194526528628e-02
-7.969125272846140640e-02
-8.063505582252093740e-02
-6.036657491608281301e-02
-3.512811919219699375e-02
-8.196988307183271372e-02
-8.335498110783287617e-02
-7.932445151137210160e-03
-2.518731709517246439e-02
1.346369712399395242e-02
-3.956193194228974780e-02
3.027487983138864996e-02
-5.520796409535316807e-02
-1.260007810402326567e-01
-1.282081097239156919e-01
4.230602204179713388e-02
3.460739861017317343e-02
-3.353033048276817668e-02
-4.023293783313219851e-02
-9.663166736720386896e-02
-5.560503605386611647e-02
2.055383628726092926e-02
-4.235962931027467682e-02
-6.877692988739717017e-02
4.395149241918948346e-02
3.170434992034364997e-03
-2.815884784536398788e-02
-1.152457328983523370e-02
9.935470523171337914e-03
-8.829875943156244300e-02
-1.508147035886557054e-02
-5.528468003405505315e-02
-2.999959908688600713e-02
-6.229147071192382701e-02
-6.414306674629589866e-02
-2.946967562757965564e-02
-3.037545138859213192e-02
1.592314887729144243e-02
6.114125910660165968e-03
7.112188496692101701e-03
-3.453205699646093307e-02
-6.217135783469791149e-02
-1.262165193880753628e-02
-5.259634768476358774e-02
-4.582960401683734697e-02
-6.258764110557676723e-03
-2.099151687379543357e-02
-2.887079006079099324e-03
-8.683555649995844394e-02
-4.283287177918528206e-03
-1.444100229353331190e-02
-6.498036587997510494e-02
-7.058172765841315421e-02
-4.910888652390360543e-02
-6.585641185975550649e-02
-2.537557384448792946e-02
-5.933947111306051014e-02
1.553376417783900072e-02
-1.141552999213463482e-01
1.237084108261237748e-02
2.372467109860639661e-02
-8.928362682682877693e-02
1.754137994166996700e-02
-7.822762079351661124e-03
2.946219040099346334e-02
-5.068041523273570520e-02
-9.423352616761150602e-02
-7.926146267529880773e-02
-6.739072720902077041e-02
-6.343922618161028371e-02
2.315319056342852316e-02
-6.663450029371427615e-03
-6.328950266498247802e-03
-3.991822604264458688e-03
-4.220852259323390476e-02
1.203983354160812272e-02
7.235128732730423951e-02
-3.895535609957455347e-02
3.215666138670312396e-02
-5.241640795301739930e-02
-5.985877003452202277e-02
-5.820897278199129582e-02
2.827733084558873775e-02
-6.085325724193837993e-02
-2.667081924509470334e-02
-6.083052739187987112e-02
-5.259035829123492184e-02
-3.444939674329127594e-02
3.200461266937776935e-04
3.565523864412727117e-02
-5.675485420744939835e-02
-1.900086326482189683e-02
-7.317175213586236959e-02
-7.321267035651818529e-04
-1.186518475095037634e-01
-4.717586717639447175e-02
-3.055620942259285391e-02
-1.255727535667672257e-02
-4.834609930360495023e-02
-3.062769460059838397e-02
-3.695234742783937588e-03
-1.223971022679847254e-01
-8.194307104793097096e-02
-1.926503963838396838e-02
-8.272844688299701987e-02
-2.041605314264636345e-02
-2.288833004070272778e-02
-4.218607986054256215e-02
2.704253400562166287e-02
-6.581707981916264105e-02
-2.956114859032485387e-02
-6.327355525834155170e-02
-3.717970492302941771e-02
2.880282086353959641e-03
-4.417047779683195424e-02
-4.639228175130060555e-02
-6.835273628060783979e-02
-2.630251676249404508e-02
1.077746671893265937e-02
-5.780827192338675730e-02
2.587228729754742843e-02
-1.615761781919200502e-02
-8.221261623108029604e-02
-1.741580189017850541e-02
-6.503469198621912584e-02
1.276429716187822867e-02
-8.925508532535622597e-02
-7.921437886479841539e-02
2.272941052160069517e-02
-4.469700229143468845e-02
-2.123620127262128288e-02
-7.754408721298457208e-02
5.649015052756917177e-03
-3.687951675446913408e-02
-5.709301224567952388e-02
-5.247209804042506781e-02
1.791958401410551082e-04
3.035042001237149220e-02
6.519726351231087957e-02
-1.853155943432293479e-02
-2.902788193976157602e-02
-7.802029912071178908e-02
2.072706048095927442e-02
-4.181189391256842636e-02
1.055704068653059644e-02
-3.402516844675672336e-02
-7.003126863795433588e-02
-5.926882490842289020e-02
1.924654351603005339e-02
-7.748012944029530891e-02
-4.593041578990903623e-02
8.856158104548845155e-05
-1.437981699416842479e-02
-1.078368394419138704e-01
-5.796050100667083510e-02
-4.436257053281339457e-02
5.770902052507895924e-02
8.891382559148218803e-03
-1.842714584985538639e-02
-7.887918832051088458e-02
-4.787772849325583335e-02
-2.439123923213481690e-02
3.121469319923489763e-02
-5.907269074833829126e-02
-9.688983593233252423e-02
1.299919861656212081e-02
2.774177241914485906e-02
-7.808057858788260142e-02
-7.284928561954247261e-02
-2.523227634331138419e-02
3.600573416920036657e-02
5.181565383412594164e-03
-7.869594084574282888e-02
-6.719113704867614445e-02
-9.439280523926893429e-02
-3.045752392148768847e-02
-5.790420571059478466e-03
-5.889915322968598821e-02
-4.540785272050498061e-02
-6.080634378275024711e-03
-1.357537213789172803e-01
-2.749788836493988892e-02
-5.657571400054083044e-02
-2.789401289815363061e-02
-3.427171795838927781e-02
-6.184101229088329738e-02
-3.112823958641199040e-02
-5.321191423657066488e-02
-7.715010369939327500e-05
-1.860634996074807257e-02
-3.515090491503963105e-02
-8.244406389567962568e-02
3.923471706810113119e-02
-5.252487153705857892e-02
1.376526839122484136e-02
-4.660726665560000620e-02
-5.956999204519483962e-03
-2.337086658509254442e-02
-1.399710508397261459e-02
-6.523700000706203483e-02
-2.562587096657297642e-02
-4.846577358365563443e-02
-1.201820377363696929e-01
-4.734937330594945343e-02
-9.244185895551131765e-03
1.382633184657517528e-02
-8.667237493849585736e-03
-1.770251018586188607e-02
-5.582262467222406932e-02
-6.095625147902775098e-02
-5.983240713156054436e-02
-8.167289751846759649e-02
-2.815632853014974398e-03
-9.098608379179412564e-02
-6.171823009177192752e-03
-5.349553114537922149e-02
-1.028646345377895038e-01
1.056028764395013433e-02
-2.235568536568776493e-02
-2.033020602938663546e-02
-1.297180318262899923e-02
-6.002316381411903524e-03
-1.093765634629347873e-02
1.700706866950879928e-02
-1.223274403582747943e-01
-7.316623724972688703e-02
1.729107942332627421e-02
-4.528104054833819586e-03
-6.015086441635358189e-02
-6.144349683603504003e-02
-9.321018745801770700e-02
1.080208253110237840e-02
-7.323516828187807970e-02
-9.577728217830225321e-02
2.234579318942192527e-02
-5.249994764019807331e-02
-6.641102397771663987e-03
-7.369660369514749454e-02
-5.866662794602825470e-02
1.422971609773883775e-02
-9.331902112582496356e-02
-2.028676560996560060e-02
-2.443252403498122859e-03
-5.593919294733752656e-02
1.788658055690133322e-02
-8.610107137869346672e-02
-5.883608872635483211e-02
-2.488921577980526822e-02
-4.344022940103368230e-02
-3.027888586643164362e-02
-9.164606854113117526e-03
1.564616773616418115e-03
-5.792370123238283625e-02
-2.257839595945521083e-02
-1.816188453414182766e-02
-5.182568849807189099e-02
8.188081698885076379e-03
-8.306737100071591440e-03
2.266863592178105635e-03
-6.652865297434566554e-03
-4.963130293934336912e-02
1.919988378351466726e-02
1.549104234621291078e-02
-6.924030115692804410e-02
-2.225366587116911488e-02
-2.255406199745292259e-02
-4.991543932806584427e-02
-4.417099285444712337e-02
-6.316699350537478830e-02
-9.349050860851783329e-02
-3.944088729584661196e-02
2.756823081209717682e-02
-2.502276540504290436e-02
-4.256327335132356615e-02
-4.838578682977509246e-03
4.198244994108990720e-03
-5.346406243591958485e-02
-7.065610898401715467e-02
-5.365320702373628471e-04
-2.946106247689991766e-03
-1.857513101025943126e-03
-5.852536676912503677e-02
-3.851172045189311857e-03
-2.346923201369542286e-02
3.594115187440379000e-02
-1.356109599837364808e-02
-3.761141306801192574e-02
-5.583123079206421535e-02
-7.932832764334467324e-02
2.957323709180029181e-02
-1.467808703160148817e-02
-5.716987528591326029e-02
-9.794268071880180698e-04
-2.739038208900030844e-02
3.814955114547962517e-02
1.007410510525002948e-03
-9.786718543971813233e-02
-4.212308770373147937e-02
-8.515786894507955396e-02
1.110372594144816427e-02
-2.438104900348165779e-02
-3.357456656188871624e-02
-7.429588702268842548e-02
-6.148277472534056931e-02
5.347247574672731041e-02
2.889765186080193657e-02
-2.479563381874087466e-02
-9.947967671860820371e-02
5.245521560821029324e-04
-7.433787154288550025e-02
-2.815962816852287873e-02
1.572535636482640109e-02
-9.748564074725088457e-03
-8.826033245943054606e-02
-5.660207447031984085e-02
2.686179272733066337e-02
2.680962468336712395e-02
-8.035007414465764053e-02
-1.671964082373816537e-02
-3.292529615359753720e-02
-6.425038057007938230e-02
-2.253489715843750782e-02
4.977130550846691794e-03
-2.658994315433022004e-02
5.509676856612888071e-03
-5.903985137167380021e-02
-3.172262495801463772e-02
-6.206851368828040366e-03
-8.312744186745997521e-02
-3.229792707902748999e-02
-2.846693280473096624e-02
2.725042967602958263e-03
1.642705209309967829e-02
-6.863264612609126791e-02
-9.734937084341645230e-02
2.312547725176039570e-02
2.364869412258840953e-02
1.815925650550754764e-02
-7.108234120764216069e-02
-9.773124992174718473e-02
-8.497599583350468055e-02
-3.093713540613906784e-02
4.364139388490579502e-02
-2.773665682452369080e-02
-1.003495946489780105e-01
1.417002954819253932e-03
-5.292993436437939264e-02
-1.978209155922281399e-05
-1.102974692974124579e-02
4.011743111753314495e-02
-3.800803170280825372e-02
1.666984861995720463e-02
1.258677631581141265e-03
-8.755601029240273059e-02
-3.121242648082205376e-02
4.886702852533057750e-02
-1.600563821296834954e-03
-6.737272562793361619e-02
-3.573852552055636206e-02
-6.034968053487839955e-04
-4.115628304569809298e-02
1.552727416308656572e-02
2.804013720947591895e-02
-6.059120038876465719e-02
-6.129212970388228654e-02
-3.845496428627898089e-02
6.255294814185204111e-02
-1.185202582530764381e-01
-1.219282467541158571e-02
-1.301630003159529592e-01
2.222826530596665878e-02
7.258728168579299533e-02
-1.771523434935599189e-02
-3.775477935006017749e-02
-3.690157538906456425e-02
-1.271533190731087004e-01
-4.066037202050949012e-02
-4.047172721079486668e-02
-3.594914304964614421e-02
-9.707423485576452057e-03
-5.933129166823931933e-02
-2.467104673556634944e-02
-7.106929623906010907e-02
-7.837594530582535357e-02
1.168884636190792442e-01
-3.351703745943242913e-02
-6.453529668231948457e-03
-1.329204175276690143e-03
6.008720764975594708e-02
-2.942567118431146239e-02
-7.192820390734599133e-03
-2.000179056924273127e-02
1.500396108004308383e-03
-6.016005404069164897e-02
-5.052538901926211662e-02
-3.407636781472663402e-03
-2.578752571270353025e-02
6.537993534465055823e-02
1.408460299081085339e-02
-8.674234364535395037e-02
-8.368921869279226378e-02
-6.145539131007527953e-03
-3.024123656113542752e-02
-2.873058789041700936e-02
-9.322432045609739537e-02
-3.496301733264891437e-02
-2.376197229135804806e-02
-5.150899311306640638e-02
-6.434792864637078891e-02
-5.099383175842722021e-02
3.532506054130249255e-03
-2.137559795845138735e-03
-6.894965019238362067e-03
1.140116736315438181e-02
5.356319197881471983e-02
-6.141938404081491443e-02
-3.339999077954204643e-02
3.683210761527352939e-02
-1.603835145391585559e-01
4.115419299240581641e-02
-5.232272866249836063e-02
-8.918296870835692655e-03
-1.197879467164662121e-01
-3.055961832785135043e-02
2.890442985363015586e-03
1.125217647356868862e-02
-2.676693741610275401e-02
1.618991429817034228e-02
-8.991826990753032378e-02
-3.306069855910292316e-02
-2.958892000204714837e-02
-1.051043940962408246e-01
-6.162645847033506284e-03
-4.754820466241960197e-02
-3.206309760764761152e-02
-1.337149223451098573e-02
-3.316108850458437257e-02
-3.124337591250233095e-02
2.591369314192998059e-03
6.707626418113446162e-03
-5.366575123024183713e-02
-5.161969784972013364e-02
-2.696113354417266697e-02
4.608906720807883634e-02
1.605236964032115757e-02
-6.610731436110175996e-02
1.771601465026087854e-02
-1.167452430955836645e-01
2.580319303909900733e-02
-1.105309294928624557e-02
-2.796697691353909956e-02
-3.618757778385567336e-02
-5.495202294912698154e-02
-9.571185964328701723e-02
-2.855322066078734913e-02
-7.433944677165282844e-02
3.597145605507993081e-03
-5.200438219135085360e-02
-6.509418503816559454e-02
-6.286443078306817867e-02
6.459653930734218785e-02
-6.806749275473739091e-02
-8.679476825243565008e-02
-9.154304546489781813e-02
-7.411582961600635122e-02
-3.135167772536449644e-03
-1.227394990356569203e-02
4.051549503257369234e-02
6.273762235086412578e-03
-3.250422163087432481e-02
-1.424151271489958702e-02
-8.953121428839723797e-03
-1.431769601819933915e-02
-1.103234822683044764e-02
-2.998104383486419056e-02
-3.883970108630648704e-02
-4.612699180067766740e-03
-1.107710775592470401e-02
-5.299937573077832809e-02
-3.516689348648414752e-03
-2.017574428010957335e-02
-9.022884872580971827e-02
-8.372343439931183295e-02
-8.900976321245557613e-03
-3.984261390384567086e-02
1.060145124925921355e-02
4.730196374049818776e-03
-6.476848213971486690e-02
-2.924586584422004046e-02
1.250573582320722854e-01
-5.148349096851620454e-02
-9.339097951729920244e-02
-1.051343949075941170e-01
5.303342703834599409e-02
-6.832444806520669711e-02
5.124997829521637377e-02
-3.874859059447471887e-02
-6.097573615272450925e-02
-1.342831335986277748e-02
-3.307717211041071720e-02
-5.602086819220868097e-02
-6.157071761065618931e-02
1.083302423772389625e-02
-4.664456186654145770e-02
1.819862501645539560e-02
-2.483668895112537897e-02
-3.162500224648059216e-02
2.651771928501237344e-02
-1.648661977566383621e-02
-1.191365853786713683e-02
-3.640042055626668653e-03
-4.755699159940222909e-02
6.561026916250041474e-02
-4.938030010641340783e-02
-8.159949261323747038e-02
1.507914933101338513e-02
-2.121709729407634040e-02
-7.794082300105935335e-02
-5.597918778726607147e-02
-3.929324713243767531e-02
-2.324369035764287453e-02
-3.321981585515505070e-02
-3.963185727887459653e-02
2.170272517881632543e-02
-4.473347784994399778e-02
-9.324246993804514994e-02
-5.103921187704198170e-02
-1.024961926170348953e-01
-2.293525086987452041e-02
-6.939164952729651170e-02
-1.052131353051619367e-01
-2.130102243657587546e-02
-1.834073088865140200e-02
-4.147121628214114897e-02
-8.276901914674711369e-02
6.152283528891659692e-02
-4.005668491917491886e-02
4.335149315863273678e-02
-3.159261698836595376e-03
-3.902294993628990100e-02
-3.530827038949980318e-02
-5.911018367974064935e-03
-6.707141094735152853e-02
3.954766063798925008e-02
-4.860032409085732891e-02
-7.590793963653789944e-02
-8.434334658030566423e-02
2.342397252493470805e-02
-1.246208339162469675e-02
-5.675792555611292728e-02
3.285682121864358374e-02
2.225447300105296358e-02
3.534818640261569445e-02
-3.342291700782658997e-02
-2.789082786763770472e-02
4.859674923736659671e-03
-6.251739977501680201e-02
-8.645734760720747217e-03
-5.642061193265215935e-02
-2.006422226241052001e-02
-3.053316905891237734e-02
-3.460249987713477637e-02
-5.357277779388169847e-02
-1.193182671208739901e-02
-6.494279169812978980e-02
-4.671408484994513458e-03
-3.395763654145556032e-02
-8.406235387701123385e-02
2.978135436136175162e-03
-5.181737164896570852e-02
-2.414522046325795826e-02
-9.087548108843113148e-02
-3.834244594303203718e-02
2.963849693512351450e-03
5.546003958357539204e-02
-1.144146674855582926e-02
-1.272311362869321394e-01
-4.221600468751703777e-02
-1.132134031184047103e-02
1.744608177693079271e-02
-2.771564375060085045e-02
-5.652143867127509130e-02
3.387010491683826313e-02
3.756605656657181769e-02
-1.461302000596848352e-02
1.376484603890061088e-02
-7.883825076193909376e-02
5.625722096121885812e-02
6.953638262633507483e-02
-3.255719195042051234e-02
-7.281410133901156101e-02
-6.559629789055381778e-03
-2.023914798276263763e-02
-3.314696561502645383e-02
-7.108072421111692740e-02
6.425347917486330662e-02
-5.539260225471738346e-03
-1.621110284223669512e-02
-7.717555394193809093e-02
-4.520316011793536898e-02
-6.549775213414414654e-02
-4.062504898232461442e-02
-1.981534673698174404e-02
-5.579449268449265115e-02
-6.169549680465454683e-03
2.781489284624932834e-02
-2.363208458245307907e-03
3.596632186893921560e-03
1.109327501476756878e-02
-1.435193405651077718e-02
-4.148791331949611139e-02
3.143982001145703784e-03
-1.282586855165226969e-01
4.091129456022398608e-02
-1.931103427529827499e-02
-4.123704702339086453e-02
-4.902955094742619813e-02
-9.866949066906507970e-03
-1.262469997879698408e-02
-1.042664409467807113e-01
-6.572857758875778889e-02
-1.225199238075915936e-01
-8.543633079140829090e-02
1.716404639788123368e-02
-4.109556446624161585e-02
-4.096812158937119391e-02
-2.773690353794935198e-02
-5.759295074457330271e-02
-8.276409685264701777e-02
-4.881526644761816774e-02
-4.538956821428330457e-02
-4.772724215797719688e-02
5.096376048019361608e-03
-2.756166480152094731e-03
2.086398818228311913e-02
-2.032325635792581880e-02
-4.723966494979216224e-02
8.393452829214298819e-03
-7.786693930038671163e-02
-1.086833723435068691e-02
2.878339443606652871e-03
-5.169810747561669195e-02
2.815076679708974992e-03
2.121750452194055489e-02
-9.709408717521054999e-02
-3.742296085203754286e-02
-5.595391540863930979e-02
-6.603385970107777947e-02
9.332574419405520461e-03
-3.040475038512161290e-02
-3.816378507487500765e-02
-6.574913642139557091e-02
-3.840109438030880895e-02
-6.532319241821397948e-02
1.590254198570008326e-02
-4.131696319653812427e-02
7.248901867891439921e-02
-1.864879397635359551e-02
3.222300472638346680e-02
-7.181327667526035685e-02
-6.477295082388102865e-02
-1.354272826847173657e-02
-6.469157324382319996e-02
-5.479001670078578745e-02
-7.223601494366231612e-02
-2.318989259974922265e-02
3.165330766949760177e-02
-2.134539631510812274e-02
-7.257503024275119285e-02
-7.898715264270979308e-02
-1.254412665820041350e-02
-1.147140536546984411e-02
-6.142273024162292483e-02
-1.553585191189120994e-02
-8.304804769078626137e-02
3.571216319146183066e-02
-6.941336636878808752e-02
-2.726563933916122118e-02
4.095431807517635296e-03
-1.915673415919014189e-02
-5.332443107841425105e-03
-5.137265713563483882e-02
-8.764585378427945661e-02
-8.903525630917938577e-04
-6.931066011977085606e-02
2.263223340392971159e-03
-1.044395338111916011e-01
2.427547822409574420e-03
-1.490601336222020096e-02
-4.673888369539112853e-02
2.303140780770590590e-02
-1.900723199029528618e-02
9.209368045764044358e-03
4.649816997688776404e-02
-3.978394374113469918e-03
-1.046960355752391408e-01
-4.701585842331804099e-02
-3.172171434116530242e-02
2.006430748286941543e-03
-6.488221859376830380e-02
-4.159329662766404756e-02
4.296780094975785613e-02
7.016541442968701921e-03
-4.464041781266590847e-02
-2.290899668468627040e-02
-3.977607828157093267e-02
-4.975733560122333476e-02
-5.140501654388866803e-02
7.354633606729779442e-03
-7.076173955830596107e-02
2.047102389644486417e-02
3.182422371130439603e-02
-1.049365424953698465e-02
4.269976101126833450e-03
-2.923072482394529353e-02
-4.708784246056939293e-02
-1.334798163021775827e-02
-8.477926781466380013e-02
-1.176297326678547341e-02
-3.621368373809865510e-02
-4.570160838905550083e-02
-6.088388367276542645e-02
-2.548396286454529536e-02
-4.563755788790500173e-02
-2.627673803101037570e-02
-2.295010759564291430e-02
-6.653856980688239997e-02
-7.130011454709699048e-02
-1.568204876029070808e-03
-4.383282781330380407e-02
-6.689145663951528986e-02
3.863752440190860310e-02
-5.488882531380930019e-02
-3.167194294642352442e-02
-6.669085302791739889e-02
-5.413212900495387864e-02
-4.367487486841894334e-02
-2.732243731985638940e-02
-2.215853923113215995e-02
-6.717437923976524172e-02
-3.575470201893684447e-02
-2.444202909414852978e-02
3.104923698288572509e-02
3.413315813429229628e-02
1.799475630274682825e-02
-3.932409219125001382e-02
-4.671457936530257204e-02
1.585695999382249685e-02
-3.893251103747863429e-02
-3.558282310688865718e-02
2.426736793468044565e-02
-1.166748636255387182e-02
-9.979784388167508777e-03
6.558450389031522665e-03
-2.781953936499291166e-02
-2.284978085455415323e-02
-8.622487538768114357e-02
-4.120398348181059101e-02
-3.571598918391735711e-02
-1.672358493427859860e-02
4.344147404196705559e-02
1.945358414811853773e-02
1.113488191104002566e-02
-2.123718624785761455e-02
-8.140581451507065969e-02
2.368055676747645930e-02
3.064018880030728101e-02
-6.467317100841797617e-02
-3.726149336035707721e-02
-1.842041793288196755e-02
-9.379742660034190438e-02
-1.764669272751025284e-03
4.124830175016327288e-03
1.116336901855703376e-02
-7.739134735343632110e-02
-3.165820641036004579e-02
-2.244041536104811330e-02
2.855849596803427572e-03
-2.422326339187905533e-02
-5.375329736381221496e-02
-1.854178993167233946e-02
2.008091329004135436e-02
-3.472994238295046970e-02
-3.337981655600208430e-02
3.194609722854083178e-02
7.198986911454447607e-03
-2.328150495129999165e-02
-2.632301061711066897e-02
-6.445767041667015140e-02
-2.504340466790307834e-02
-9.756934507443490098e-03
5.247224973161886824e-02
-3.651834787770937008e-02
-1.001354551210871247e-01
6.244687689703372346e-02
3.037190688612197154e-02
-8.252560679440430064e-03
-6.322749552078997526e-02
6.223749016112981730e-02
-5.694985187197661863e-02
-6.167038706586244062e-02
1.024101153577573753e-03
2.934166130296528979e-02
-8.450356541843495606e-02
-8.151753088271962433e-02
-6.077338541121071400e-03
1.339170381870455687e-02
-3.752466801079069880e-02
-6.756002111526294984e-02
-1.779729633659758031e-02
4.735943885902042794e-02
-1.946465814283525331e-02
-6.728469863265348905e-02
-1.656712539278437299e-02
-1.545380183249204543e-02
-2.536587737714113625e-02
-2.033994478481922913e-02
-2.238796806212879631e-02
8.025486945412255504e-03
-1.476250925458776238e-02
-6.983457691705848014e-02
-3.833316556356029803e-02
-4.642302474162687126e-02
-1.028759436651207615e-01
-3.279396112835550325e-02
2.723348985765948124e-02
-3.770784570712630568e-02
1.426211778435687756e-02
-2.904743919048267953e-02
1.237310939358035079e-02
3.645052969546240529e-02
2.989417849058659173e-03
-5.944908872743481787e-02
-8.054553912890134726e-02
-4.826889297523425520e-02
-6.251605457504147423e-02
-4.512559789487878559e-02
-8.203205278538449122e-03
3.766396587718412459e-02
-6.606998205422122405e-02
1.501976940004917487e-02
-3.411679542217860989e-02
-6.026508417903132103e-02
1.229450869172470269e-02
1.768414125272974383e-02
1.166347594264985008e-02
-8.301148041213862738e-02
-9.160401085691573242e-02
2.332531834870263387e-02
8.232215185631759288e-03
-1.496942002224277771e-02
-2.000016413115454639e-02
-1.447593894609164496e-02
1.355740880789691946e-02
1.599962826463406304e-02
-8.132337216326240847e-02
-9.107683681794830760e-03
3.069065169307029148e-02
-4.338607964915050519e-02
-9.490275234501879820e-02
-6.788606994057057309e-02
-6.530570937819737964e-02
-1.709255343783069522e-02
-1.017617416957356941e-01
-8.820875127079796929e-02
-3.213126201729254311e-02
-3.951800359104387650e-02
-5.325009031305136947e-02
-2.495076393200968898e-02
-3.561158255945239687e-02
1.061099252622787863e-02
9.570207652407262608e-03
-4.848078873795653304e-02
1.157328418316947403e-02
-8.294601601440704242e-02
4.009244004250677590e-02
1.830001430377931060e-02
-1.591476387230988943e-02
-3.468625441650285968e-02
2.919451458994002952e-03
-6.084456440057008086e-02
2.050696039768615253e-02
-1.131191556132734276e-02
4.456462088824619978e-03
1.174804117133768826e-03
-2.559817621291030770e-02
-3.073631279138572606e-02
-1.717000325307201092e-02
-1.276695094560965915e-02
-3.872592468763367407e-02
3.465812701819860620e-02
-3.530295675177314799e-03
-6.615627020102915479e-02
-1.042705004486332507e-02
-2.476536713294626504e-02
1.959188917027123930e-02
-6.946503181084620962e-03
-2.845275318925453295e-03
-7.897516329368992408e-03
2.701166316226146294e-02
7.773677935293432000e-04
-4.348451515644225635e-02
-2.358879551567989383e-02
6.323495365095270146e-03
-5.574043283978064034e-03
-5.109575598580730219e-04
-9.544364978660693777e-03
2.719735894449545888e-02
-6.436729848821350075e-02
-4.024323144738344016e-02
5.912838609221536187e-03
-4.964219769981735586e-02
7.477902499183143592e-02
-8.257133412961882579e-02
-3.203422994409910185e-02
-1.727754166915694903e-02
-3.754840442176519272e-02
-8.991237375626144612e-02
-7.144549193563941303e-02
-2.692342991198305724e-02
-3.221574978334271200e-02
-5.101087712079391268e-02
-2.372304421674743466e-02
-2.968307701234115803e-02
4.112118546857308071e-02
-8.626838331469051380e-02
-5.583701607024565104e-03
-7.802677524291030953e-02
-6.152314981392016657e-02
-2.117645844851695838e-02
-3.300546846494842312e-02
-5.622395583394840246e-02
1.192410269064847310e-02
-4.663033992709547659e-02
4.815904799176395391e-03
8.120774836423637344e-02
-1.278928764867606760e-02
-3.963497300587628253e-02
6.562271826769940086e-02
-2.340555462907969661e-02
-2.522610543469006386e-02
-5.275228351359611406e-02
7.916383868980072722e-03
6.916206519165246647e-03
-8.376427311234628525e-02
1.523568287277217784e-02
-1.751130363710961396e-02
3.066865171664509906e-02
5.050543234575193691e-02
-3.446412639231447115e-03
-6.236614944261449633e-02
-6.172189326364409950e-02
1.837249691408193719e-03
-2.326890404958864480e-03
-4.054039194079656593e-03
-1.240373309558614329e-02
-5.162698170848910306e-02
-5.275769752345386976e-02
-3.349865362192938623e-02
-1.952109774022506294e-02
-1.149518193458175588e-02
3.456841091020416978e-02
-4.678590207294141406e-02
4.830700728984916453e-02
-4.568390344623203536e-02
-3.238099188813305107e-02
-5.207895952195128013e-03
-1.620476779327903807e-02
-2.292449971893100250e-02
2.127256006381065927e-03
-5.898210068236333335e-03
-1.620443177462991755e-02
-6.538848394469525503e-03
-6.510377577397286064e-02
-7.715754607814277743e-02
-5.155219786883957767e-02
-2.998580421003554431e-04
-5.758462377811814081e-02
-1.381003374324976836e-03
-9.727578814968551590e-02
-2.354642097834757850e-02
4.119685533846676601e-03
-1.174114901721021870e-02
-6.922905745670937527e-02
-6.861007270898626664e-02
-2.511781112505781424e-03
1.369804147092466839e-02
-3.792175702322949510e-02
-2.857188608522074832e-02
-5.147389398589268666e-02
7.953864402522780458e-03
7.726641931360364590e-02
-2.419643331568965480e-02
5.109977558718385715e-02
-2.585253669274687263e-02
-5.935354854111588030e-02
4.294002895985282731e-02
-4.691455991563278291e-03
1.710424939642027700e-02
-5.576779845833940846e-02
-3.792170951648524829e-02
1.917998278999123729e-02
9.822196107805833756e-03
-6.186923569907281512e-02
-4.620562934052461351e-02
-5.095315794504667178e-02
-9.756826942226243249e-02
-5.549186985386222321e-02
1.734459075030161945e-02
1.668969576265180027e-02
-4.877963248605427654e-02
3.838350461277129089e-02
-5.686717355264058610e-02
-2.289767332465772812e-02
-3.993184295676155751e-03
1.031240737993009910e-03
-6.869736834255329994e-02
-4.077987195889528488e-02
-9.481289949696648095e-03
-6.903642741224629009e-02
-2.711522850444932423e-03
-1.224479891858378314e-02
1.271322115519406271e-02
-6.367913585148861355e-02
2.367112022681408523e-02
-1.491800809340127279e-02
-1.784410016025999787e-02
2.335156226590737877e-02
4.063309082756262625e-02
2.016298595236573621e-02
3.450171852176311428e-04
-7.007140516307684697e-02
-2.572181104706428023e-02
-2.336828502111354747e-02
-1.577461497877696503e-02
1.261593175476538771e-02
-3.605362205256978491e-03
-7.071408468657741642e-02
1.773318932435421005e-02
-2.640137501028427813e-02
-4.512099607934227236e-02
4.991990243595507970e-02
1.249814653344989875e-02
2.347125804670700810e-02
-1.516740333135904902e-02
-3.690177587144802263e-02
2.503216301912953787e-02
-3.636734969314042026e-02
-3.094415881103397548e-02
-1.179771885702607208e-02
-9.891610783616857500e-03
-4.417432126472495280e-02
-7.669391715331639638e-03
7.068265812105069268e-02
-3.003489381402381017e-02
1.718067722194945371e-02
-2.816472100318737418e-02
3.871742667434981480e-03
-2.442902247111468274e-03
-6.224145615052012470e-02
-4.290792071092371096e-02
-5.151330185703977688e-02
2.143390776288171205e-05
-3.736947065908209631e-02
-2.690014156691035094e-02
-2.729782005673202228e-02
-2.681626457571023928e-02
-1.683071348907982934e-02
-2.951758835622099800e-02
-5.057061053813064616e-02
-4.696526010335742851e-02
1.710555114852765641e-03
-3.807048304674965494e-02
-3.903183257369834819e-02
1.657361392813547912e-02
4.445998125992486893e-02
4.890189449648092278e-04
-3.243803871018217932e-02
-1.232011082875109943e-02
8.820196099172625606e-03
1.034165450090401665e-03
8.298007881878776207e-03
-4.004842463599319474e-02
1.404974841701141057e-02
-2.323037616618964935e-02
-2.928034207953729082e-02
-3.563879673697422507e-02
3.803493300426590701e-02
-9.620960454840506160e-02
-1.865356885237662993e-02
-1.329624996715736696e-01
-3.215968654895199480e-02
-4.436232142206880669e-02
-8.439984295981679471e-03
-1.615862603095824610e-03
4.570796039717019144e-02
-4.665847291409340111e-03
2.433653634505605901e-02
-2.424252018708306089e-02
-2.797625915210706030e-03
1.532332503318695714e-02
4.832918854411365206e-02
6.136202043544750767e-02
-3.765166078159923324e-02
-8.289853324657477096e-02
-2.424986851425111039e-03
-2.437708035473758889e-02
-4.822136252365078618e-02
-7.124186710667237965e-03
-5.020043121609738847e-03
-3.952442588664378809e-02
2.103012457920118428e-02
-5.482408643309632373e-02
-2.378988202387127826e-02
8.276240616006865988e-03
-3.085298764911644995e-02
1.032436707977396097e-02
-1.440704777127880740e-02
-2.250715192732974032e-02
-4.295129563800174910e-03
1.068320352883842493e-02
-1.165315225835124487e-02
-1.033479741168090577e-01
-1.495415299532117771e-05
-8.276377328610477063e-03
-8.629450132879928903e-02
-6.632637919242109770e-02
-7.171402779977366360e-02
4.665011647525246774e-02
1.386468834521655327e-02
7.623928010283090306e-02
8.845529538218360743e-02
-3.495412681414439282e-02
-4.565446245446695694e-02
2.492673991573709797e-03
-1.712924821424841038e-02
3.124973912528707445e-02
-4.156117891915765174e-03
3.141127233666558133e-02
-4.947175186608056968e-02
-1.103174323103341126e-02
3.837616357556191543e-02
5.060607545977630073e-02
-3.623104557111088420e-02
-3.238640360514466465e-02
-4.003936182792119242e-02
3.344699302272405306e-02
-3.059986403902758417e-02
-7.846345448332470163e-02
-2.353194752446351873e-02
-3.564582960475688039e-02
-1.637232472877102676e-02
-1.513029492501731391e-03
-3.115496254280027133e-02
-2.441231405119006007e-02
9.431929586813405080e-04
3.248791050408664921e-02
-5.858253278196314667e-02
-2.969440486761798503e-02
-7.598607159499522375e-03
-4.765835381841139820e-03
-1.040541011680380518e-01
-1.751669887379357637e-02
1.967555467206160216e-02
-3.508367571780242333e-02
9.658941980255117410e-02
-1.370158122908873323e-02
-5.043879359332826412e-02
-9.100980968060528925e-04
6.164258961489176014e-02
-6.743379358811838614e-03
-5.201361996856167236e-02
6.354585862765961546e-02
-2.202661649029815163e-02
1.756892994612237191e-02
2.735006804150787521e-02
2.247042179226873670e-03
-7.416709488161002395e-02
9.314301657874373558e-03
-9.395719019250779735e-02
2.889677432062025264e-04
-1.533598245066771990e-02
2.469603315417865513e-02
-1.832218685841486725e-03
-1.291248255996499221e-02
2.456295680961160383e-02
-3.653031861874116853e-02
-2.710433978624694415e-02
-9.722540503147152416e-03
1.993631359331860670e-02
-7.152300194633120708e-03
-5.172935705559614239e-02
1.770793160570504482e-02
-7.407369946393480009e-02
-4.975193929383559671e-02
-6.267174019068567914e-02
1.103949912212801900e-02
1.982976058549324253e-02
-3.001727438247485738e-02
-5.965865259687738731e-02
-1.123071403226942426e-02
-5.006011218531246365e-02
-4.031390616894229423e-02
2.626793062127019338e-02
-3.937362850942869447e-02
1.948190411061085812e-03
2.344613623853046905e-02
-1.500927446060194154e-02
2.110972442653087817e-03
-3.570334662691866667e-02
9.906964398661781412e-02
-5.310111265995322294e-02
-3.975343188323052224e-02
2.648832080116593490e-02
2.671766678141138454e-02
-1.527283796331308820e-02
6.568319711100584213e-02
-9.974249156694831725e-03
-4.662242647707900978e-02
-1.550007699707963219e-02
1.059197838229130190e-01
1.389340843739013398e-02
-1.825664337609568533e-02
-3.588937527561524010e-02
-1.691658572867540695e-03
-2.961178162768491468e-02
3.825282441005534162e-02
-5.129191727709448562e-02
-5.130687426396732947e-02
-3.607846981243729989e-02
3.886964500722931998e-03
8.130178687194031251e-02
-3.146219471998291245e-02
-2.990683686863842422e-02
-1.350896521662279907e-02
-3.811590345215194742e-02
-2.778965958481134646e-02
5.338389856897725327e-03
-8.559102202894648681e-02
5.712697374472676913e-03
-4.094846187749724697e-02
1.031437643498813242e-02
1.941047843475680532e-02
-6.368763488280665408e-02
2.691913763330755494e-02
4.021907795997450158e-02
-2.481858125070844287e-03
-7.194696339033609944e-02
-7.616310190207661868e-02
-3.157809987096316801e-02
1.713430084594369518e-02
-6.495081637959303211e-02
1.330554739459601475e-02
-2.868000927211172141e-02
-5.606944902832368405e-02
-4.605654892129421724e-02
-4.599813859066181204e-02
-2.183650344831236656e-02
7.904297383778419173e-02
-1.026693976587197965e-02
-2.510096975499397781e-02
-4.351286104935011417e-02
-2.872984230996189839e-02
-3.143173216987089902e-02
7.588603286405974646e-02
-1.939744722437647742e-02
-3.502091129192913543e-02
-6.771529023760675114e-02
8.566881086739628216e-04
3.344876727112478659e-02
-7.279446883989335038e-03
-6.644995825090534158e-02
-3.304252736216407166e-02
4.012139966259388457e-02
4.014417946905838447e-02
-8.692197691628993084e-02
-3.861705009296460128e-02
6.771424294085951617e-03
-3.490280838729062016e-03
-1.945082324426521559e-03
-2.894365345031315803e-02
-2.979505587629463839e-02
1.269036742751132249e-02
-2.622035128504099366e-02
4.992951738656720845e-02
4.278831898458688304e-02
-7.954373142240461422e-03
2.010484900375518469e-02
1.308489949990266320e-02
-9.831158517984028497e-03
-4.850955720442364644e-02
1.877756053473017550e-02
-2.959468674504127719e-02
1.098318907217541232e-02
-4.601973958363080736e-02
2.871373973094641652e-02
-7.573004999393287417e-02
1.357648512689125023e-02
-7.919958269383482741e-02
-3.217403954452210252e-02
1.811030264033142503e-02
7.913462268918793063e-02
1.342217408393230234e-02
2.135999831786676920e-02
-1.955105717198395501e-02
-2.007228645373232076e-02
7.094201962496768377e-02
-8.176998242778681092e-02
-2.089538604939388325e-02
-8.224362358096355685e-02
9.777358441132805514e-03
-4.387054310426297815e-02
-5.850105348050559919e-04
-2.060445235778781900e-02
2.138778025600366912e-03
3.832308005821877944e-02
-1.858641736929270150e-02
1.892110710316795633e-02
-7.292146538959266844e-02
-1.594222124075396138e-02
4.730823523332518959e-02
-1.950215315346380540e-02
3.242448351251615152e-02
1.059114754972961120e-02
-4.642360546461631043e-02
-7.942276025116096552e-03
-8.646208373449202830e-03
1.993629897510139706e-02
-4.381577471031108256e-02
-3.451938724592566732e-02
8.138762924363770329e-03
1.533271848978695444e-02
-6.248411126058492360e-02
8.526146904777912039e-02
7.263898911363160689e-03
3.507179388236281170e-02
-1.928757362656095126e-02
4.819509542005783603e-02
-1.544517079675496174e-02
-2.470479088051107108e-02
-1.176606809685422535e-02
2.609331475027552860e-02
-2.513154180455097822e-02
-3.137150775651835477e-02
-7.796387858522465901e-03
-2.332685370797328919e-02
-1.651393112571377525e-02
3.574569584690736462e-02
2.801539415115193027e-02
-1.074590821132673513e-01
4.927054236525668651e-02
5.891897343821807069e-03
-1.150374350488312380e-01
5.778898220505977387e-03
1.184241177170509626e-02
1.147601979335840117e-03
1.550441141655387045e-02
-4.459518660813911045e-02
1.080503012380191336e-02
-5.109935736759101815e-02
1.968828894551922712e-02
-1.821959151621243764e-02
-4.883320011221947698e-02
3.842856333310105954e-02
-2.430920214566320917e-02
6.667432784286784000e-03
-6.181399374224565146e-02
-2.480590537663908413e-02
-7.765648294207404094e-03
-4.687638867453899211e-02
-1.307156919566609780e-02
1.807079647549039714e-02
-6.793594846016624833e-02
3.479250203196822960e-02
6.455556117558491902e-02
-2.744390122761669951e-02
-4.096988176169718415e-02
-4.167740165622913634e-02
-1.271017469053530372e-02
6.833403052838372613e-03
-6.465064327049026283e-02
-9.388995419892339671e-04
-5.319032134349732654e-02
-1.766525769040223123e-03
2.541809058851812048e-02
2.993738098046222745e-03
-3.124745539699801816e-02
2.653087877059742000e-02
-3.021792647910958446e-02
-6.551664229042285237e-02
-3.894423730999376637e-02
-7.913492702649570221e-02
1.803222834718765794e-02
-7.804741659196290371e-02
-1.687936781094449877e-03
-5.024389653899388741e-02
-2.710342877643372173e-02
-3.311417003691827926e-02
-1.834481728013523036e-02
-1.000053192326288837e-01
1.988269776722496884e-02
-2.636213151747247851e-02
-1.883300343804525726e-02
-4.340020051415385827e-02
-8.285820463662633625e-03
-9.856471673840384862e-03
1.148961086393925080e-02
-1.304778268360427471e-02
-6.104565613893798981e-02
2.100145174161555453e-02
-5.452670735961785003e-02
-2.888351670630512347e-02
-1.764119751807448301e-03
5.236742952318523825e-02
8.007260609821346964e-02
-3.190960568293224608e-02
7.390809904545279918e-02
-4.380854913752374458e-02
5.011610206595108752e-02
3.304239182805007030e-02
3.932371011641355718e-02
-2.489156962584240448e-02
-1.417618879091295074e-02
-3.478372152148159757e-02
-3.105009413566582263e-02
-5.415342442979386751e-03
4.463590774724130600e-02
-2.368597735099086179e-02
4.739291769210230570e-02
2.553763910319440528e-02
-9.421056148794119955e-02
3.123717752623146344e-03
-2.407627550846791475e-02
-1.590254289957751532e-02
-3.382932835717842451e-02
3.881934135078112663e-02
3.130157520921422049e-02
-1.644597072375923730e-02
-9.494852183511844068e-02
5.633940574922218641e-02
4.734133114378698270e-02
4.494983902646081109e-02
-3.400058539360179682e-02
2.702955335382336080e-02
-3.327064500938826247e-02
-5.528849073628650662e-02
-3.198171528902746252e-02
-4.483345953886896246e-02
-2.414222152446327332e-02
1.147500756075865852e-01
4.561992760810781519e-03
1.929544265090751137e-02
-2.320484174790685486e-02
-1.175302703751410216e-02
-5.214237266124049919e-02
-4.716508203808734978e-02
-7.224413054842133974e-02
-8.247322685583914625e-02
3.539608327251290987e-02
-6.318457507759295266e-02
2.038039585001034243e-02
2.646621249858897157e-02
1.459463856242444908e-02
-7.706133654569799832e-03
-1.551309479365630718e-02
-1.495883864654433057e-02
-3.765618135689337981e-02
2.023976564946354875e-02
-7.899582216659657707e-02
-7.798311014902924165e-02
3.460973010677390743e-02
-5.060297897253302965e-03
-2.027234537621455321e-02
-3.307834371022818493e-02
-2.188744757410043124e-02
-3.192616600127937132e-02
2.200279147681161868e-02
1.661388945771790845e-02
7.108088542899917983e-02
-2.618055028800128983e-02
1.532824887048735846e-02
5.812859940690650457e-03
-2.886668275042336695e-02
-9.376577931104444069e-03
-3.105665328231974401e-02
-6.752748694095643545e-02
-2.004572309272553352e-02
7.242405387887373633e-03
5.162885481094781764e-02
-2.815286917306179804e-02
4.031820393072416825e-02
5.921192142224812605e-02
4.365481581366781327e-02
2.694046231286588780e-02
-8.769464321533412821e-02
-1.201732143478139424e-04
1.294976462552207414e-02
-6.675624257754832203e-02
8.514052313862612367e-03
2.073372077400478363e-03
2.430387789498265547e-02
-4.184594765060964394e-02
-4.671073156029822981e-02
-3.316588059101561320e-02
3.583663013547418869e-02
-4.394169755642832187e-02
-2.487554138548308050e-02
1.250500369831830834e-02
4.609731308758563406e-02
-8.337240876532681089e-02
-2.274299306194275602e-02
1.302344739710065147e-02
6.547608025969182434e-03
-1.300400193857908886e-02
-1.335072847040620798e-02
4.556033949934214927e-02
3.870893192715662429e-02
5.604717164844321732e-03
-8.008921361570681130e-02
-3.105907392553831220e-02
-1.093654465052307234e-02
5.849749032091270187e-03
-6.913552256156903220e-02
8.620614221258530996e-02
5.525086650583942854e-03
-4.083644164978323526e-02
9.140047528215240746e-03
-3.697738471499107532e-02
2.410459421324757587e-02
4.931052557388757029e-02
1.619759454803295154e-02
2.309634918848786633e-02
1.663187226841972982e-02
-3.340712419699680413e-03
6.922270036767887158e-02
1.478391507202734406e-02
8.428415616420202074e-04
7.389591902285014280e-02
-3.713787673679411899e-02
-1.143145960044223419e-01
1.898210758454258948e-02
-9.920845781104578598e-02
-4.691629877287457201e-02
2.400100265531520533e-02
3.631249917754569151e-02
-2.141498626402087505e-02
-8.776320297871747014e-03
-7.110707545592373328e-03
-1.115466823049118122e-02
2.638158599037212712e-02
1.090938081809145199e-02
2.329487079971086054e-03
4.473699288305205829e-02
1.380624193421453073e-02
2.332719626423363293e-02
-9.304230089027883122e-02
-5.413466766472568859e-02
-8.043222465724269091e-03
7.295328892862683323e-02
4.146121885073143776e-02
2.640444790304118453e-02
3.634339688053006556e-02
3.044563419689317804e-02
6.009130057637167982e-02
4.931016918194776159e-03
-4.672862098712257661e-02
-5.009093399413500070e-02
-5.033220516034140474e-02
-9.289869096244345037e-02
-4.386990797377984114e-02
-3.259027921561411661e-02
4.427478940307554359e-03
1.885095101028358682e-03
-8.812111872547277736e-02
-1.753180221567758297e-03
6.538131086546562776e-02
4.574593991981323188e-02
-1.680365413696916638e-02
1.547406701278295806e-02
1.020576621695859672e-02
1.809509228813445392e-02
-5.952435602701136586e-02
-2.858406841249720720e-02
-6.039860332395501075e-02
4.703468257776368538e-03
-1.253824822258712592e-02
-4.416354499755244245e-02
2.446891073963702520e-02
-8.469608919553815729e-02
3.062991246102429385e-02
5.817757144110072970e-02
-3.259457663119324361e-02
-1.454112438138366499e-02
-6.677971984675698525e-02
-4.759159500185580565e-04
5.948049893487806355e-02
3.728727503476440136e-02
-4.230996611497078556e-03
1.376104959751857371e-02
1.214640917140673120e-02
1.033510063235345850e-03
-8.064329167686722089e-02
-2.121686825014151845e-02
6.564560352510172281e-02
2.656580427169278127e-02
1.534663072381810961e-02
-3.056455236828367616e-02
-2.041625899407813020e-03
3.245901914065753898e-03
-2.384076859329645540e-02
5.531178060821224929e-02
1.910030144633237045e-02
3.053939983032689584e-02
-3.770459649822198445e-02
-2.736662914596808827e-02
2.039238608519150855e-02
-2.726274039457472070e-02
3.582046607265896437e-02
-1.381916030838430641e-02
-4.855155474605215432e-02
-4.539517039370479824e-03
-1.648881870512299659e-03
8.271365704323128953e-02
-5.023836257283820217e-02
-4.298108758733549389e-02
2.452120409878920382e-02
-4.928996238919207927e-03
1.773112959972314440e-02
-1.358820425447217206e-02
-2.096366849394950757e-02
4.054469894406647484e-03
-2.613497429311461770e-02
7.372357847662264208e-02
-3.643964999616501957e-03
-2.089851322401718031e-02
1.168540064668549018e-02
4.352415318887298962e-02
1.318586555882683871e-02
4.340262900422257181e-02
-3.032668143350823742e-02
3.161938262465284477e-02
-1.012624671673728952e-02
-1.472984798146520849e-02
-2.915966781137245209e-02
-6.332462133151574302e-02
-1.908789208624972695e-03
-3.126745606497241536e-02
6.882625750838815455e-03
-4.901028209442463354e-03
-3.705577687141710375e-02
-4.014603303719400246e-02
-2.961325208455202126e-02
-2.846198592383304693e-02
-2.485363165733816410e-02
1.972523825119688878e-02
-1.816166348582681778e-02
1.906886655152497181e-02
-7.646631290492082733e-02
6.517760269294900488e-02
2.222548492375053461e-02
2.495428724328408593e-02
-2.999513100708279742e-02
9.124969376893889497e-03
-2.999739792619404103e-03
-3.261963267367296720e-02
1.489876656566253323e-02
-1.999385994919819151e-02
3.643452815057435928e-02
-1.747795055470387215e-02
1.816378173574090607e-02
3.968187097749326792e-02
-9.919736675911726073e-03
-1.389418265501507314e-02
6.570242203771641930e-04
3.651513111070188444e-02
5.442474217026489758e-02
4.945488026411991311e-02
3.948499352128723855e-02
-3.242675042571076423e-03
-5.669582054826088208e-02
1.883720714040441890e-02
2.894040041405458383e-02
2.400912313723141921e-03
1.531924903692854318e-03
2.461457389053380712e-02
-4.624930159083259773e-02
-4.327210692489762145e-02
-1.649453806561433297e-02
1.391645943217987257e-02
-4.500127000570283003e-03
-2.183873604141085487e-02
-2.445119555835343142e-02
1.640009196384429116e-02
8.540137504543176064e-03
1.034150158708282106e-02
2.428211561081811479e-02
2.820269355157459593e-02
-7.089050221716348792e-03
-4.892432556413778277e-03
4.182145569340123270e-02
6.558982546990380080e-02
-4.268484118994957111e-02
-2.121931278502845256e-02
-4.023402571151243196e-02
-1.696932778137528325e-02
9.633022624219128582e-02
-9.052048936580434774e-03
2.921061887405299734e-02
2.183795695029049772e-02
4.612996909498244535e-02
4.503600102104574066e-02
9.477841561328262387e-03
-6.043228018342918645e-03
-3.734533136093351469e-02
-2.042361699616422263e-02
2.710747300768080043e-03
4.498210636141421193e-02
-3.184752328320097220e-02
-2.429662464637741270e-02
5.874472476027191303e-02
2.914909829084467562e-03
-6.856925940020365540e-02
-4.252789922256620253e-02
1.290461052881152967e-02
1.290656172981217119e-02
3.577790522466393203e-02
7.378460661769409290e-02
2.394361507486314142e-02
-3.881906254465235240e-02
2.252877089990861989e-02
-3.238092124674787908e-02
3.026633276013194346e-02
7.616733642566148044e-02
-5.196780027179383893e-02
-4.725213255266290380e-02
2.814690453200514517e-02
7.780798506508465606e-02
-1.895823413473509897e-02
-6.551910607901614836e-02
2.294697637746161492e-02
1.559592668477528810e-02
-8.499912754775651794e-03
-2.635040772755183405e-02
-1.169172212198346140e-02
1.009712475122883923e-01
-1.606582467546124188e-02
3.213769707832565825e-02
5.085565498493310223e-03
-3.177953957030933002e-02
3.532012804564507637e-03
-7.115120289070775081e-03
-1.279373814326771261e-03
1.025903944555471015e-01
1.388644256554375997e-02
2.613410880111855395e-03
-4.016473523460286493e-02
-3.884428524531671062e-02
1.920316911891895711e-02
6.303394310237328373e-03
-4.526616564066282544e-02
8.514390015509578800e-04
3.023340032312678977e-02
7.820578090979605698e-03
3.740155670148890416e-02
1.566505888478573680e-02
-9.225517293815276021e-02
4.463158035197625773e-02
6.075185457034537042e-04
1.516749796290682226e-02
7.813605589251673700e-02
-3.853431896146299052e-02
-2.502740361026098773e-02
1.003530568523245368e-02
3.220415848996098507e-02
6.170225776869613446e-03
-8.384647859232383441e-03
6.573643578665003392e-04
-2.280732478075720229e-02
-8.516588915253761605e-02
3.323427528716687424e-02
-1.915255577535233261e-02
-5.515754413483640872e-02
-4.556419780325092483e-02
6.116114108246124142e-02
6.909116322585868476e-03
3.507714330964303850e-02
-3.396479210035228957e-02
5.517101921037212420e-02
-1.924273399075487542e-02
3.862384527909999005e-02
2.593137643214279628e-02
-2.427167923572730052e-03
4.842334340643161816e-02
-1.168144303802214241e-02
8.198829932170147855e-03
-4.642592813270150776e-02
-3.929040662106526166e-02
6.155522498037292907e-03
-5.088088616936749936e-02
1.209194265827567144e-02
-3.191754129634971626e-02
7.762791162244038479e-02
2.534391747364832595e-02
-2.066693085531780619e-02
9.050329278070409766e-02
-7.967328367203553238e-03
-1.995293349583345758e-03
3.920833194381502518e-02
2.438831957758040223e-02
-1.116135173924703156e-02
2.965833361233703724e-02
-5.397653195847489788e-02
3.065603477394285205e-03
1.108599836141089118e-01
2.588619365929394414e-02
6.818010021282007449e-02
-2.288842758590748164e-02
2.195997865730993023e-02
-1.624408279266337587e-02
-1.753803254928825925e-02
-4.596866970200030877e-02
1.414771807123843365e-02
2.377998288213426306e-02
2.324463500335606850e-02
-3.099725540041764829e-02
5.495331978744481122e-02
-4.283867681959524498e-02
3.015478363043656504e-02
-6.494133140429783624e-02
-8.727436740069925356e-03
3.307388336032884152e-02
-1.997735147338875264e-02
3.952394910312366505e-02
3.569675122214688908e-03
9.054826344106719008e-03
-5.479081950381435584e-02
-3.047214772612930403e-02
-5.371783212073841240e-02
1.956983175423466202e-04
-6.032703233642185831e-02
2.677301841602429747e-02
2.282357033734489296e-02
-7.035339201824837574e-02
-4.029342578355342430e-02
5.278184512853538284e-03
-2.582939978261431305e-02
-2.355785600005294578e-02
-1.664989153155936943e-02
-2.298975592572543095e-03
-2.735491474986845306e-02
5.064615885728835504e-02
-8.374523851280676195e-03
-2.695525374728551318e-02
5.969899523504509919e-02
1.330557043095942013e-02
-4.094840207735666975e-03
6.842048099926927029e-02
5.457411754243360162e-03
4.145515670329059238e-02
-5.175949401971056962e-02
3.997366340279350644e-02
5.362050223689965311e-02
-3.572216838264834909e-02
-4.125488425691090089e-02
-4.165482044975299392e-02
1.124902209170553814e-02
1.570053187374087500e-02
1.420606045365751559e-02
3.472595446575792166e-02
-4.487719000048436338e-03
7.153037332640858545e-03
-6.474794704222440467e-02
-2.960853603349353387e-03
9.273666694615889661e-02
1.596727218108293447e-02
-1.336484626765364718e-02
-1.057633427951045792e-02
-6.571188293805117764e-02
-6.518224702981247065e-02
3.100361952342579192e-02
1.855249223201008504e-02
-3.260893796602876843e-02
2.881631190464769426e-02
3.853820795630865520e-02
2.183724428369772375e-02
3.900056755313763973e-02
4.564625258510807831e-02
-4.203711398940712662e-02
7.103095646129343847e-03
-2.956811817635620135e-02
5.213195395332589910e-02
5.392589030252737585e-05
-5.331846318777328647e-03
-2.898006925523878910e-02
-6.326854986344476739e-02
-3.631456823236606235e-02
8.415051312791986537e-02
6.908995622248702458e-03
-4.266037756196638941e-02
-7.884666443148928561e-02
-1.248807037189130897e-03
3.108050279047410575e-02
-4.403059062846605837e-02
1.789448673708124438e-02
-7.087647200208660458e-02
5.558408627583515810e-02
-1.462298318844241921e-03
8.097542432572385571e-04
8.757134221448087397e-02
-2.263530969670206686e-02
-8.201098092418894134e-03
5.824774330239401027e-02
-2.955759221121775915e-02
-4.058789999228121226e-02
-1.481248676137459286e-03
3.169540432596292326e-03
1.210564476488085357e-02
9.777477366564011479e-03
8.017485031870079382e-02
-1.500742446552680992e-02
8.624574428278894422e-03
6.316437338835537152e-02
5.986124304489788550e-02
1.334507984297682651e-02
-2.698509413470186885e-02
-8.319282724850586563e-03
-5.983434528854981657e-03
8.977313836291599125e-03
1.048275374274191575e-02
3.135967195782978639e-02
5.258916340543897533e-02
4.280537178221708455e-02
-1.528978982173215956e-02
6.349175077441006343e-02
-9.608904072847547495e-02
-8.717191774458456568e-03
-9.195059327014627401e-03
9.793045637544278703e-02
-1.521853258297575914e-03
2.320546243576507295e-02
-1.300185658904544003e-02
8.491350722137289142e-03
-5.906174429640875974e-03
-5.036935386201581849e-02
1.105398744113070784e-02
-3.065880116671812136e-02
-1.074986366444858482e-02
1.508379405801699678e-02
-1.467047281099999323e-02
3.569457573253337346e-02
-2.104292625984032980e-02
-4.305359617612539852e-02
4.258602471281620894e-02
-6.118491866674877037e-03
2.165931921117810952e-02
-1.941152458925679211e-02
-5.259735433771926122e-03
1.424598947948855924e-03
-2.949907580834779455e-02
2.599659387813328670e-02
-4.033956925803467569e-02
-3.581731862024607055e-02
1.392937197256652326e-02
-2.828329695211383860e-02
5.876883872702789308e-02
9.609104942016914383e-03
-1.907315271210099569e-02
-2.600933932434643103e-02
9.563606532837647806e-03
4.238864648082739557e-03
-1.378163933870090070e-02
-9.365668894749969164e-03
-2.904646825050968134e-02
-2.503617416884666193e-03
4.776633292606083381e-02
-2.988188060691720875e-04
-1.206265259384788069e-02
-5.848692563885914131e-02
1.940213908726654696e-02
7.976438586028096467e-03
-1.287600575111171909e-02
-4.217239190348538724e-02
-6.446850883185360412e-03
-3.198978447488402127e-02
-2.930229978439465206e-03
4.417338612132334918e-02
5.035826346928439640e-02
-3.479999737774805424e-02
-1.402622577101290610e-02
-3.421954860866712606e-02
-5.013532854117747767e-02
6.035585915928450701e-02
1.651804370357740429e-02
-6.384814767945283520e-02
7.686415595328599526e-02
-2.020777835094245828e-02
-1.335126386292320028e-02
2.334520095323150413e-02
-3.792303346444177940e-03
-2.993049434422281538e-02
-3.079301091735292539e-02
-7.767553678888343416e-02
1.149934536704027947e-02
6.142730260177107181e-03
1.507633540245852805e-02
-3.277256159582432604e-02
-1.592135898338212577e-02
3.251190155448819424e-02
-9.835754545915065261e-03
-2.762943224842274309e-02
3.291056924978457560e-02
4.139832928831901904e-02
1.671587917387940339e-02
2.139607295141826224e-02
-2.551659884304692538e-02
1.688219425418575198e-02
2.692968010839462759e-02
7.061682193406941532e-02
8.875913375955545026e-02
9.722187839550346100e-02
1.511648672392229445e-04
-1.081445218997771976e-02
-1.936572128929927097e-02
-5.551898068750421578e-02
6.164021622477038054e-02
7.936585215597138573e-03
-3.303267176893143198e-02
-2.375780537316305591e-02
1.016790006484107924e-02
-3.099323480824319604e-02
-1.791482955238021466e-02
1.150769712682744687e-02
1.453181513406669341e-04
-8.429590187125562267e-03
-1.613913571313682627e-02
-3.130995338797348121e-02
-6.371360872373710293e-02
-6.456828700179049682e-03
-1.051752436015463733e-02
3.000446495459647631e-02
1.716736379326228371e-02
-1.939159180609707073e-02
2.856103568883642738e-02
-8.973352611285220770e-03
-3.165474954616779441e-02
4.822606035759233883e-02
-5.396469978227689396e-02
-2.767964263301424645e-04
3.208540798397124111e-02
9.862261481178065045e-03
-3.579820370578144784e-02
1.273203532770109982e-02
7.707256833785797179e-02
5.814617960649656053e-02
-1.310147898907045895e-02
1.644080825365980270e-02
-2.293283654525345508e-02
-1.156129513788419676e-03
7.685857273313775884e-02
-1.284636379256631419e-02
-2.569841862141840697e-02
1.497166577425475958e-02
-5.163040876245050814e-02
2.271353424057968862e-02
2.658718389784640521e-02
-4.227757152398200352e-02
5.550577012925739240e-02
5.176144211482701374e-02
-5.647773628414095443e-02
-2.627333289223494212e-02
4.338927677374204012e-02
4.158538852160095778e-02
4.180236055057798966e-02
3.321380369707916530e-02
-2.864500803271725904e-02
6.907837346000969547e-02
-1.734423680848578772e-02
-2.645990919826528634e-02
-1.043287106947058014e-02
1.414096962809398284e-02
-2.296151351233310239e-02
-3.810958020075351504e-02
-3.218048541170852317e-02
-1.887916919247821512e-02
-5.837801966478982363e-02
-2.693750311101219055e-02
3.107109147201932153e-02
-2.645092549339891908e-02
2.034757128624335720e-02
2.248471430925835790e-02
2.628633460871377878e-02
3.574239886423223600e-02
4.480948230701101674e-03
-3.963458386452029664e-02
-4.667194526553128386e-02
-2.853215904895942817e-02
3.951622494222086640e-02
-6.156191044911770577e-03
6.313008663488338390e-02
2.019212442561999291e-02
7.237818707873511226e-02
7.758128191800600995e-03
-1.146115269964816455e-02
-1.392317440815919564e-02
2.437930968636562584e-02
1.641794415699808843e-02
-8.934448154102690720e-02
1.415926021954474340e-02
2.165368637383760855e-02
-7.910765469391742299e-02
-2.206324178751388823e-02
4.999004122798423461e-02
-1.336007176912612157e-02
2.302666341046176457e-02
-7.067738524708856718e-02
-3.770185584665397549e-02
-6.494699526269171082e-03
3.124814555553199688e-02
1.115981151581039825e-02
-3.904823523023104315e-02
1.154090252276822673e-02
-1.927527187227498148e-02
-5.385359204796164034e-02
-1.442709396889329913e-02
2.685456253596386553e-02
-3.330843338841840869e-03
1.284014037895476676e-02
3.305031588298697892e-02
5.043440105596655454e-02
-3.410942890293738872e-02
1.415405787817750928e-03
-9.165130408856737160e-03
-1.351068809516985103e-02
6.897247613583140646e-02
-4.261281336021978394e-02
6.522241530267414156e-02
1.258563839596462883e-02
4.459624409613040241e-02
-6.124523719536607153e-03
1.029978053621462449e-02
-2.695743084037412196e-02
3.491222484186817798e-02
-6.231501341751346373e-02
4.371922039963165724e-02
-5.932932354127238954e-03
-2.508211304166651015e-02
8.292419876790623270e-03
4.467346399956942382e-02
-2.226304422976322153e-02
-1.534213944914863265e-02
2.317237872059924042e-02
-4.987786993343981679e-02
-3.297208258372909956e-02
-5.280251858821339433e-02
4.820905869852338405e-02
-3.715179099935336099e-02
6.630218867143845840e-02
4.262128901799152464e-02
7.422794456934510114e-03
-4.912358116225049032e-02
5.042431204799651193e-04
-3.581771824116308095e-02
3.940138764299513235e-02
-4.420765702869672298e-02
5.231463017911733987e-02
4.443154365038263880e-03
-1.105475627790074300e-02
-3.648585472820119885e-02
1.932420464368363438e-03
1.824289895224466595e-03
3.617012566749940733e-02
-1.101120588762177083e-02
-1.661745411370869072e-04
3.089077164966356950e-03
-1.755490232412441204e-02
-5.966285600922500987e-02
-7.814349499980674518e-02
-4.203393285825503256e-02
1.376337980189413016e-02
-5.317408542453830322e-02
4.203060485218568926e-02
2.047046045564273123e-02
5.984456842272054596e-04
-2.080312860595284752e-02
2.072001865670322976e-02
4.989959103890787701e-02
-1.412825161094222355e-02
4.964151811036694034e-02
3.533339686304876742e-02
2.172588679967254674e-02
-7.912338561700729689e-02
4.679111304179943420e-02
-3.010456424820123073e-02
-1.015193073760191876e-02
-8.105632231424950151e-02
-5.738288405009360493e-03
-3.380903912833432313e-03
4.123005851446621267e-02
-3.359472771907043298e-02
1.337205403802208502e-02
4.375255539414031614e-02
7.918306526499405140e-02
8.148469886109759031e-02
6.619418145035303735e-02
6.839953091254382701e-03
-2.824465862172827538e-02
2.682185470503481786e-02
3.482362737066064390e-02
4.940193431813040548e-02
3.517036837409470013e-02
2.306539728219754448e-02
-2.974483011295666474e-02
1.864308662179515325e-02
-4.505479762287436379e-02
1.715693970720127623e-02
-4.321421993845898923e-02
1.928437314060210683e-02
-4.050669694572850421e-03
-3.122450823573469023e-02
2.016495759023673867e-02
3.165032519198211682e-03
-1.645182662639551804e-02
-5.982575541010141940e-02
5.236949428598275391e-02
-2.440859857781538592e-02
-7.055342901223480429e-03
-4.168480884525036650e-02
1.631355738846453768e-02
5.746606886358001515e-02
6.132031100882087693e-02
-7.402090467503007881e-05
-1.305532819511274166e-02
1.703660507796512374e-02
-3.984433467443347643e-02
5.861801189755430630e-02
-2.512259671547568268e-02
-8.604989506277117839e-03
-4.886034135963829425e-04
-3.871576198824533931e-03
-6.826726224155921230e-02
-1.189976625101160819e-02
5.495417221304135097e-02
-3.970798360327912335e-02
4.250997468457703293e-02
-1.366157011296438508e-04
-2.163349675637390654e-02
-2.551332726741038087e-02
-1.042061051343950301e-02
-4.946106153182705523e-02
-4.222843893169044016e-02
1.046615330741276946e-02
-3.734793492579199098e-02
-4.118578732431715794e-02
1.902953755726344981e-02
3.217559834935464907e-02
-2.778593223179842697e-02
4.086150781933223924e-02
-1.786777705861367430e-02
-6.181456647002850358e-02
4.814498247762930699e-02
1.866074230214069540e-02
-3.405102732641676622e-02
4.754109846014097779e-02
-4.510259283072175218e-02
3.626225747357418594e-02
1.929002678726988995e-02
-5.314845522897930497e-02
2.927495347399457735e-03
1.794775593837340168e-03
-8.972449251513416610e-04
3.350674762818007385e-02
-1.915786956037637779e-03
8.878678932026595749e-03
9.358360563992858955e-03
4.755006971762044260e-02
-5.489935993658581759e-02
3.583285097017837456e-02
4.257426522112695705e-02
5.201635323591085464e-02
-1.903777108162297768e-02
-1.023009034165504004e-02
-1.226544494074857834e-02
-3.747728867627523469e-02
4.054379244224508294e-02
-4.259746715078135265e-02
-8.262713600976953621e-02
-1.296696546902789682e-02
2.475544741620883463e-02
1.552811331714297471e-02
-1.096892334636240425e-02
3.428457864347707329e-03
-4.766775012026724934e-02
-4.475294658256906769e-03
-6.226602490467241652e-02
1.634169909388314898e-02
4.217325473801619706e-02
-2.713843595303664161e-02
1.652835048916705477e-02
5.584806312742445628e-02
3.281428211669763784e-02
1.469035308468256799e-02
5.155483012679679122e-02
-3.929831887464572959e-02
2.311278519275836683e-03
2.107597630703341579e-02
-3.374904687719905514e-03
-2.176176298227967820e-02
-3.393209086455389184e-02
-7.397117046862054790e-02
4.572241842680306589e-02
-5.089574030325792753e-02
1.322898961648936826e-02
6.803148471172908163e-03
1.554884704790368902e-02
3.066418051626158131e-02
-4.579231970681373054e-02
4.006755670485283305e-02
-2.924749134941631232e-02
-3.685341172481758549e-04
1.083852078216714226e-01
1.534413386836517776e-02
-1.538402348127190615e-02
5.715451648589090286e-03
1.704812992121953559e-06
1.562303222869909809e-02
-1.103373468670797164e-02
-3.073829892237336589e-02
9.217956365707762056e-02
5.253108317848705078e-02
1.767465862912577512e-02
5.974065152483976765e-02
3.835888441748069866e-02
-4.059890795015871218e-02
-1.238726036679418246e-02
5.349228115998277966e-03
-2.317792738050804616e-02
1.836720840284592274e-02
1.508774870695062803e-02
-2.324843873719845220e-03
6.573796149056364280e-02
-1.352348949652564490e-02
3.501311312070521514e-02
-2.950990439064007931e-03
-7.667266903513327014e-02
1.847639222998912270e-02
6.404993060079097744e-02
4.801138980174191051e-02
2.889797157707589548e-02
1.404066812824620626e-02
5.747900238398437334e-02
3.287739819331774588e-02
1.134957324365821855e-02
5.089826319826196155e-02
-2.042335747961696035e-02
3.260674882868591640e-02
1.931211434176011849e-02
-3.374383528347198180e-02
-2.297344337706532305e-02
-1.728985549159672841e-02
-1.648595518380174818e-02
2.139892796617669929e-02
3.600842260590191024e-02
-2.337022931922684219e-02
9.264885560209781172e-04
3.888068348635386612e-02
-5.041793127427945075e-03
-3.774085776407203052e-02
-9.820151893918811423e-03
-1.494120111946042710e-02
1.642122966612593812e-02
-6.965660386819449990e-02
-2.952731959502784189e-03
9.831901512522521480e-03
-1.096943258009490385e-02
3.433285456281978676e-02
3.487078248425014727e-03
4.566304240766845025e-03
3.082559593902453252e-02
3.618250816855297751e-03
-8.628933655046402626e-03
8.007343573976415108e-03
-3.902599942731310723e-02
-7.783426072186181918e-03
-4.117365889479320668e-02
4.315080514281351837e-02
-9.621078043749044240e-03
-4.155967903529984159e-02
1.011899817667693928e-02
-1.025927008924488841e-02
-9.654939377264736347e-03
-1.264432640104679387e-02
-3.076056779760833609e-02
6.915253192624411238e-02
-7.680476637945759903e-03
3.372816250317316883e-02
3.661809268841273446e-02
7.482761839226544087e-02
-3.122154528094812226e-02
-2.871730842431369571e-02
-4.630681150783273053e-02
-6.939930894510269732e-02
9.212502610720592344e-02
-6.361636941886095534e-03
-2.782800900383792381e-02
4.555630341758764440e-02
1.731904237468384622e-03
-1.225383551984985525e-02
-2.259093025716820205e-02
5.221003985912822838e-03
1.746116950630345957e-02
4.420460289945565835e-02
3.366060550065233525e-02
-1.628940526290995408e-02
2.540580957945301824e-03
-6.776435274458332547e-02
3.736405903953145258e-02
2.986264913469911450e-02
4.999356512928665452e-02
-1.488492919838488825e-02
1.823971801727395162e-02
-7.494675137266658231e-03
-1.467666484870279800e-02
4.985780099831399644e-03
-1.307105249289113036e-02
9.833312166854020920e-04
-5.010506831660250376e-02
6.062583512909070632e-02
-9.216293699383102452e-05
5.040117994118325367e-02
-5.956010583156218230e-02
3.623885294043279609e-02
1.186317292306891466e-02
2.082922309870583258e-02
-5.130805441179368126e-02
1.946605031833318136e-02
5.916160531217606183e-02
3.404599139550761044e-02
-2.303537288795638391e-02
-3.676749718260392125e-02
-9.017744756723520064e-03
-1.655137096409216302e-02
-3.330985203483092377e-02
-9.091816205515790977e-03
5.166805701833077340e-04
1.685030381399658939e-02
2.884980224472471697e-02
1.093447819848902131e-02
4.782468779611322336e-03
-2.772476586730973289e-02
9.417132653757123023e-03
-1.928545993831747712e-02
2.912632395434526511e-02
-7.397462471533122752e-02
-1.170352323186288172e-02
-8.633157090672284595e-03
4.748831120637727037e-04
8.137040073519523700e-03
-2.353880017362053323e-02
6.364990360362593469e-02
-3.241594438163102054e-02
-3.820036259674704920e-02
1.897635161685404248e-02
-6.510367068456382467e-02
-1.028613692010948294e-02
1.955104994272833727e-02
6.542201869856764662e-02
-3.633328735972204092e-03
2.435547697296772118e-03
3.613715836935771364e-02
4.593964097303453176e-02
-2.686756490118638249e-02
4.518817485231094860e-02
2.288302743298347222e-03
-8.133052283777858840e-03
1.796741715453893662e-02
6.184953792521367261e-02
4.800814551769243266e-02
1.788714161047806226e-03
-1.234289648806608658e-02
1.758888697544421995e-02
-4.605751788823934066e-03
1.320667786875964755e-01
-3.955827635959769523e-02
4.294477391088220852e-02
-4.230045498780314606e-02
2.867977052401239277e-02
6.498135910460473008e-02
-5.730843091088963503e-02
-6.343037792937142316e-02
4.037220167345539901e-02
3.430078332872165542e-02
1.108419790399443744e-01
-1.450174052913266211e-02
8.735039421223482481e-02
3.454874936638727828e-02
1.002938841138092431e-02
-4.024535373687125606e-03
2.103432232006791427e-02
5.165637328145386998e-04
2.562256685279806073e-02
-1.167432840142205129e-02
1.562094419665177245e-02
3.062652298231380993e-02
6.566871842215862842e-02
6.193305228002309731e-02
-5.258406796907603466e-03
-4.918710462144045004e-02
2.027613364880704108e-02
7.536353792810421282e-02
8.894681831569542507e-02
6.206041327243739386e-02
3.384871468691527663e-02
-1.782309954316572617e-02
1.850687884143699738e-02
4.594861118725331733e-02
3.657821002337176969e-02
-2.314748890700633194e-02
7.852241819405036266e-03
6.882563515906758682e-03
-1.635893308088786496e-02
-9.178985177450599969e-03
9.803411131551737975e-03
5.235729626447797186e-02
1.223330019296491739e-02
-4.170663021285828803e-02
5.607035217855740189e-03
-1.834598287288459820e-02
2.683170919342009464e-02
-1.037856425371362461e-02
2.986031012719404451e-02
2.099099393524974169e-02
3.392180980686726119e-03
4.511844794856712665e-02
2.895654716506022505e-02
1.978694829493297253e-02
6.529004713674583550e-03
-4.370810702156301825e-02
-1.606725922316773122e-03
4.803121094090976456e-02
2.620789446130315434e-02
-2.850954108915137661e-02
1.214530820070474108e-03
-1.991570487977935983e-02
-1.046968073094857281e-02
1.945203206968322898e-02
2.814506616011725262e-02
6.261347033673932139e-03
1.914209013105517415e-02
5.205540023958778878e-02
-8.954380439287234691e-03
1.381930361490686480e-02
1.795220873305734474e-02
1.064008796829876285e-01
3.232113433507413647e-02
3.816741144506274191e-02
2.267823100921218318e-02
1.548224278705344868e-02
-3.014030958104901305e-04
3.395993647299776208e-02
4.791894755003951734e-02
4.427535265564289807e-02
1.534634666659564139e-03
-4.515624714995036815e-02
-2.228574285941023816e-02
3.398485937194407197e-02
1.032650542689105173e-02
-7.198497470728595915e-02
8.771188885555640177e-03
4.324519029761550622e-03
5.570561654691690706e-02
-4.522446962902575661e-03
3.985058511367189915e-02
-2.240710045626196495e-02
-8.473404566639071087e-03
3.320581129340242910e-02
3.391052453632076302e-02
5.381753668010241104e-02
6.623836669361925222e-02
2.651923816436945608e-02
-2.601199837294577988e-02
-5.091112567494697136e-03
-1.339335639851446831e-02
-1.839826259658788529e-03
-1.263885571875666969e-02
-1.504263123433752843e-03
4.526501804460674599e-02
4.976328481757215372e-02
7.354650370159927786e-03
3.307903194815708242e-02
3.172173988083010210e-02
-1.426236426031934554e-02
-9.442355680565301529e-03
1.549312343871043357e-02
7.950254204607766495e-02
-1.133180066805640832e-02
-1.634661951576939221e-02
2.345217236550134476e-02
2.282170555126034409e-02
2.794066460963436430e-02
-9.420188669705202231e-03
2.353998129223101518e-02
2.698785950477287140e-03
2.395198577730626999e-02
4.629955225202480457e-02
1.769756137398586365e-02
-5.335315995244758330e-03
7.116221167481961291e-03
5.605527881625225334e-02
1.081623105794112388e-01
3.305245592971577107e-02
-6.202302944463220641e-02
-1.198430166388392282e-02
2.079289202052010677e-02
2.086665411354233710e-02
-2.012907472247289775e-02
1.511699111928935767e-02
-2.122450793806972041e-04
-6.102111684772679873e-02
3.456154264366664147e-02
1.317215652663526922e-02
8.102698455241454101e-02
2.817726514861491546e-03
3.299583623556952977e-02
-3.116516250717385928e-04
4.711867454323272197e-02
-3.437162453210920298e-03
-3.115119607791020165e-02
-3.693528901214348983e-03
-5.482413137548180354e-02
2.560733628975883289e-02
-4.729904381193465041e-02
1.444983443905037933e-02
3.390245613569022737e-02
8.141843353922814663e-02
7.112068104216719144e-02
1.744121967196034587e-02
5.858238895282471409e-02
9.128480938082098040e-02
8.412209818901086184e-03
-2.180107427507434106e-03
5.967383314139205336e-02
1.954762768306896395e-02
1.596229280605328954e-02
-3.086292232430903892e-02
6.628167255833510019e-02
1.321650940844780291e-03
2.637341934649551495e-02
5.340568330128139807e-02
8.581095289129339609e-02
-2.631335923637535129e-02
4.638548627436078070e-02
-1.015118799989368770e-02
6.829185770527088951e-03
-4.351620130532813518e-02
2.289481232967230384e-02
4.553987349654935873e-02
2.771063563098963289e-02
1.785033385163554628e-02
1.961804829280879708e-02
-7.279226647170009175e-03
-9.375140699412363651e-03
-1.704793382577523414e-02
-4.021484736922672359e-02
-1.422027077026283108e-02
-2.995647234119256166e-02
3.074007026749400739e-02
1.501827100761042068e-02
1.195139570094000576e-02
-2.285611697701652248e-02
-2.024188139710821413e-02
-3.769135501744569350e-02
-3.213326005528842344e-02
-1.216483107977679029e-02
6.544396779002017994e-02
-6.907499384111963694e-03
-3.003288534949297151e-02
2.867172129746398818e-02
-5.858465461678172281e-02
7.708581515328140343e-02
-1.985733583101119762e-02
-4.434086466397490350e-02
5.291735479862040570e-02
4.994794172938046145e-02
-2.449273792626934995e-02
3.954726156661995257e-02
5.438694313965980465e-02
-4.686553494625613457e-03
8.069404279696977891e-03
5.170586028238839671e-02
3.198735666564594959e-02
5.816013068477116424e-03
-6.420776538990511512e-03
5.768990104260527524e-02
2.746167774678506118e-02
3.481934388543563019e-02
2.675886329682212669e-02
3.324166131550038844e-02
-2.643039882428276522e-03
5.003200623010098554e-03
-6.616054898153873876e-03
6.964304703340039315e-02
-1.547676246462009221e-02
3.003905089009881527e-02
-2.690012273874716961e-02
-2.832234593976311918e-04
3.266472041489085903e-02
-6.855002551988297055e-02
-4.367613039433050626e-02
-1.848725445894138647e-02
2.268094012966831094e-02
-4.982468836101829751e-02
3.167758725964183592e-02
-5.219161584002807858e-02
1.238405755518759421e-02
1.713475128369796674e-03
-3.837931166432969558e-03
6.725285569725256152e-02
1.299953593773204262e-02
-9.857149845622950601e-02
-3.810149633721118118e-02
3.348086183316947156e-02
1.151085046980366566e-01
3.308818952032824973e-02
-1.783623702114457005e-02
4.291451578134235223e-02
-1.176898252789262272e-02
1.024480877872633588e-01
2.053297020676204954e-02
-2.846546556824857202e-02
1.761443928738626319e-02
3.298459695348862370e-03
2.929297998965044170e-02
2.266659455408468263e-02
4.372073716042470387e-02
7.701769266094317390e-02
3.766659511870400906e-02
1.525347143386639875e-02
4.075296300955303513e-02
-3.318661925454165218e-02
1.448514067269830383e-02
3.505605220999881422e-02
1.388390912263606260e-02
3.313421598831287757e-02
7.413132562047999863e-02
1.095179132514554655e-02
5.113231129371567651e-02
-4.602121346226728527e-02
-5.422466134164577456e-02
7.779621067583250560e-02
-1.918756165418237028e-02
2.958132155330176968e-02
1.355564616901325931e-02
1.372727588934461590e-02
2.294092747065425153e-02
3.036798206858446012e-03
-3.136682587342253664e-02
-4.582652156878277289e-02
5.522240270794977895e-02
1.131151612585793668e-03
5.998891750082532143e-02
-2.650902620394752357e-02
5.237494376699906168e-02
-3.130967787425921467e-03
8.127427017243421536e-02
-2.627038184226970427e-02
5.190771092955547700e-02
2.182426004089641630e-02
-1.624959724848410586e-02
-4.177002286099251033e-02
-1.366310989338056885e-02
-5.408664982901313645e-02
-2.192234263149571080e-02
2.821197399721582164e-02
2.585118055276742002e-02
6.174786529283241704e-02
2.128325157558588407e-02
2.293378347649569632e-02
-3.104966978832974719e-02
-2.866594098126897319e-02
4.085371021363479183e-02
-1.868402538131179805e-02
-2.739034186282983396e-02
-3.007969798733601055e-02
3.477035555475363471e-02
2.457804274735609501e-02
1.028812534392736094e-02
-1.322375259988726667e-02
4.387075442962345279e-02
-1.151561868994061683e-02
3.853679490714356087e-02
8.839821919089799196e-02
-1.111580731998153618e-02
8.975447763291356448e-03
3.567369531375722685e-02
5.299118286044449816e-02
4.397589717244608509e-02
-1.205995330868396987e-03
-5.057570857010298265e-02
1.343587450342809651e-02
4.239469927940973937e-02
1.894679797000248592e-02
3.245149799713311495e-02
1.176408730124729740e-02
3.812747746328746384e-02
4.310049380777274119e-02
-1.865623039007402104e-02
2.647395793411199544e-02
-2.179280537571093301e-02
2.426242836252736484e-02
2.233656945965083185e-02
4.028766529559002496e-02
1.222412618223981534e-02
6.777181052713854292e-02
6.128646633718561054e-02
-3.164410969758073636e-03
-2.596308575826158579e-02
1.020322952737760629e-02
1.165735488482270250e-03
-3.371853411117153951e-03
1.853788131566759187e-02
6.988831612850254955e-03
6.174796684810043151e-02
3.776937658981600887e-02
1.042486999292123045e-01
5.648541018528027702e-02
2.090163932990561982e-02
9.302308868039953216e-02
1.079819678509972257e-02
-6.433425473879404895e-03
3.834916766515836239e-02
1.921460415834324795e-02
1.165326607840507823e-02
-2.544926733378127630e-03
3.582545716781310174e-02
2.151139460578010629e-02
5.052373380350352883e-02
-3.124867713449217682e-02
-8.399688345491315017e-03
5.386659828466674321e-02
9.362943265557779199e-03
-3.423117436840997230e-02
-7.025045005769643171e-03
3.035196494327031119e-02
4.741104740787381588e-02
2.046868231290859333e-02
1.082781606203992233e-02
1.322122167105301005e-02
2.439750792631789969e-02
5.042240599108463277e-03
3.405880129249464448e-03
-9.407724834142674325e-03
-2.803241403145064967e-02
8.737781683480394523e-02
5.376589780326116591e-02
2.098935655004843803e-02
4.409619571787100345e-02
-3.624770371522188263e-03
9.157664788893037089e-03
6.892715953540563822e-02
3.019777738397327882e-02
-2.479278657316522777e-02
-1.956874244462675216e-02
-2.991419857417872141e-02
1.734089433135429376e-02
-5.455512122049911011e-03
5.935162513861460404e-02
3.269822744593394587e-02
5.563224167246339641e-02
-6.657533686384849332e-03
3.872547043510057158e-02
4.687360848152941767e-02
7.448977952056634599e-02
-3.322905922315357724e-02
4.667023068256119511e-02
4.476876949274428280e-02
-7.950156324651011519e-02
2.090646639101289075e-02
-2.596480196661506146e-02
-6.711007544628358641e-03
5.282634411771936628e-02
1.126802797180485316e-01
6.966036767763724227e-03
7.494940228531280120e-03
4.272953608360233191e-02
9.594087393158641508e-02
5.512253717036396522e-02
-6.505712542590475454e-03
5.553325682311921474e-02
3.931974135020592509e-02
-2.269228916962271955e-02
-3.519086577233400404e-02
-6.364670154141751886e-04
4.487871234476092930e-02
1.016227719782177540e-02
3.535921421030201184e-02
9.176215603214805949e-03
5.558335353151910158e-02
5.533679235705102339e-02
1.343260692203686324e-02
-1.314806307370366316e-03
2.996786701698581426e-02
-1.245417320855285621e-02
1.165226601680046693e-02
2.911416521086395218e-02
7.155335478298227581e-02
6.738958083593564463e-02
2.689329953150658079e-02
5.870136022276108145e-02
7.089549448964239942e-02
-1.248835685599520608e-02
3.040880520041366539e-02
-6.043259817649201428e-03
2.064723036613471882e-02
1.487922569142494100e-02
3.317806286902152263e-02
-2.773323077161238184e-03
1.376347695640404815e-02
1.425907893634928338e-03
-6.158172409011230218e-03
3.329315667793343635e-04
-6.534157635065911823e-03
-1.206980266057066341e-02
6.990191393690110833e-02
-2.313997105276266453e-02
2.629880039201102455e-04
-2.858080040069877620e-02
-2.538261517398355399e-02
-7.816601071886754293e-02
1.239692648411926633e-02
4.967321115890580008e-02
2.782390316154962490e-02
1.234083806677237216e-02
-2.498928093766674893e-02
4.535597555054624724e-02
-2.370885156366300817e-02
6.303968427854417245e-02
1.333041336497112206e-02
-3.611762665708626724e-02
5.536455544936429857e-02
1.441922716865765876e-02
1.289826868491403614e-02
5.303254736589485541e-02
-4.611882431338223259e-02
-2.154989949007067931e-02
-7.207413675966425903e-02
5.674777565439696053e-02
1.460740035154940025e-02
5.006933495462987521e-02
4.521064231658722399e-02
-5.923910229906073632e-02
1.818886948551172444e-02
1.897847041202284368e-02
3.998620792692052228e-02
5.429738029976446945e-02
-1.513438754206181298e-02
-1.125213999867692022e-02
4.087293061621353335e-02
5.245614781233152828e-03
-5.680122069626560022e-02
4.400832965856598528e-02
4.610658899914682474e-02
9.585052591708394243e-03
-1.576998956157158469e-03
-2.393726185032921464e-02
3.639262799023893630e-02
7.702825109540177573e-02
1.207577548836454712e-02
4.412712760391534345e-02
-3.216407795666637731e-02
3.186121404749279323e-02
2.617972187653314076e-02
-6.160296799999630257e-02
2.847823706357918358e-02
1.859742129341721006e-02
2.614239462061117639e-02
-1.980066256180174414e-02
9.694689464947192983e-03
4.417188320454636108e-02
1.834497575205777664e-02
-2.402455351447498749e-02
3.099936590171352771e-02
-1.278069361621103801e-02
-8.504676175698305807e-03
2.562725244109425801e-02
2.463203754473467996e-02
-1.967588595120500772e-02
-1.999698029538304802e-03
4.756407610435665900e-02
5.874341565260093878e-02
-5.934309801752538122e-07
1.265450519380711286e-04
4.040407189126143939e-02
2.414670963475734969e-02
-3.199630598255469999e-02
-2.131019187306182686e-02
4.763461123882119924e-02
2.200008156625082867e-02
2.808865787104042680e-02
7.071768245265619424e-02
7.167041493460636625e-02
1.146755090189750109e-02
5.037007671836016276e-02
-5.595466622070882114e-03
6.179910354063154754e-02
3.502316276927493893e-02
3.334463092038009169e-02
-1.720599481911474224e-03
7.543913592378258259e-02
4.530622585314629525e-02
3.538864269061850476e-02
4.712268347893718012e-02
-3.773505600324746079e-02
4.208010420021639914e-02
5.148080872463565300e-02
4.690586678588389014e-02
2.977470840417096448e-02
-2.256880389311215901e-02
4.456720527786846298e-02
3.637596440775402867e-02
-3.560409318835659059e-02
1.438815579410181351e-02
8.862544989929932449e-02
2.281867385289445757e-02
5.507626569659496846e-02
4.028881176392340620e-03
1.580866854903102692e-02
8.640345167585085362e-02
7.038585247978128290e-02
-2.373349101238046883e-03
9.372406494005744437e-02
4.988072202892692569e-02
2.786914978141053628e-02
9.645450239392797109e-02
1.486861297704779143e-02
2.438460155368783744e-03
-2.053058113366512324e-02
-1.737788395180609596e-02
3.412540170732831363e-02
6.979874208590219897e-02
3.970784709775234539e-02
3.104864264382907815e-02
7.677171598303637531e-03
1.031520269916091498e-01
2.654596030475019422e-02
1.867715110991243150e-03
4.320036514950134632e-02
3.353197448687285365e-02
6.667496256545793476e-02
8.899395093165633763e-02
1.092454909166072630e-02
2.716288093135392490e-02
2.850644861272857988e-02
2.459498413472575168e-02
1.003814096244966605e-02
5.917138609017114255e-03
-9.581437191503096307e-03
3.656946548783126388e-02
8.698236204834059251e-03
-1.141490431468428039e-02
-2.228035470579086547e-02
-2.482080069354048596e-02
4.968357866272734430e-02
5.377335593731613628e-02
-3.846825166499946713e-02
1.645874650362059641e-02
4.689171997563946342e-02
6.244808799582676068e-02
3.834814402139599676e-02
6.534094174098376007e-02
4.104772596842974630e-02
-4.304760306350130300e-04
-2.460269340813595398e-02
3.712705052336762873e-02
6.602187979278324736e-02
-5.144718653686702371e-03
-1.670386166103588832e-03
1.147880965828040715e-02
1.889520539688680986e-02
-3.065079450531755026e-02
3.912816241570246656e-02
-1.930351446611200785e-03
2.193576790262216636e-02
1.847635698264725110e-02
1.276416682711666115e-03
4.373867622707113684e-02
3.632560450286310277e-02
-9.738172219403078839e-03
-6.410992564518026848e-03
7.084118174286879732e-02
6.684579353622649434e-02
2.463356374530107848e-02
4.621374857407007514e-02
-1.355860787284355988e-02
1.130406926434397025e-02
6.425274327418939967e-03
-2.135247550884198167e-02
3.154042272959613896e-02
2.134864544049124013e-02
1.085189507142368115e-01
6.504114152995800480e-02
4.360278273684273925e-02
9.027201706344646637e-02
2.911148167429426434e-02
-3.461144425865655960e-02
6.007601175040416797e-02
3.534663926016288343e-02
7.789872619668777864e-02
2.476485682801292387e-02
5.329361377961996243e-02
2.138801940633483153e-02
4.747243477329031458e-02
5.760478747198547606e-02
4.845591206273489049e-02
1.978680064653609919e-02
5.219734047178683362e-02
5.661884850488795723e-02
7.750173710363632285e-02
3.149622939514967745e-02
2.270971260206607750e-02
-1.123323889314289774e-02
8.998583630822148960e-02
1.701782232495724356e-02
5.975194440230079118e-02
5.357670577307321880e-02
-1.746914579239647325e-02
1.180602737048801892e-01
-7.667578179579289353e-03
6.930138739796035119e-02
3.448793613706426647e-02
-1.010161802821521980e-02
8.395752073450500619e-02
3.280727067320783619e-02
3.341004416221849543e-02
4.353863259730260393e-02
1.075502743884415302e-01
4.297203218979109979e-02
8.151227519375688069e-02
7.089852303611111298e-04
1.956994373198156154e-02
2.565124564845600030e-02
2.258691513924409103e-02
7.823983198245035298e-02
6.366820274287272874e-02
4.024513690559314988e-02
5.456689200611780644e-02
3.787549912864638518e-02
3.916054219927265177e-03
6.557928582332542278e-02
6.631656453010634222e-02
5.417757258021178857e-02
9.758692809305241980e-03
5.630969703195128767e-02
7.128183652650877528e-03
5.943689206460721353e-02
3.370665289228674810e-02
5.815892960783848598e-02
8.472410573732068462e-02
2.761024586579507653e-02
7.306379454121479655e-02
2.549643261714599346e-02
3.335603569412688013e-02
5.012137918961067501e-02
4.398724519250964138e-02
-1.375444416552491778e-02
6.651157017574946262e-02
6.327099648372219720e-02
7.018884617868521858e-02
2.867490508447232116e-03
7.230174722577194235e-02
4.534893312763405016e-02
8.299205414136161252e-02
1.469377593443016439e-02
1.022185042610295469e-01
1.989439497502464016e-02
5.668727347675177330e-02
-8.452380650449552515e-03
6.402213399672029848e-02
4.337182498703442274e-02
6.644469299556200748e-02
2.348598016522273832e-02
2.940736564456399374e-02
9.852965887691952918e-02
6.698067235794259722e-02
2.860240724846868990e-02
6.262434092451928808e-03
2.840931441918009143e-02
2.693450885696559507e-02
8.413118994382349711e-03
3.277455808545748361e-02
8.669867925798452335e-02
4.267598663541789100e-02
8.310138558687651944e-02
-1.209457835788187163e-02
6.748993481300849528e-02
6.500354516382418624e-02
5.648622379888414841e-03
1.309968820233890774e-02
1.606250485342751444e-02
7.221809848461423209e-02
2.740812567136649905e-02
4.283300569508508016e-02
-4.949998799708464105e-03
8.033750809641400370e-02
7.468455360948557387e-02
1.810623147389244653e-02
-1.144274607740826920e-02
4.040886610418697317e-02
3.204798284148902693e-02
1.298064593464886007e-01
4.480855252961384039e-02
3.296952803958934711e-03
1.837280410449670248e-02
-3.952801486868537384e-02
-6.592319339878532913e-02
1.304558711088386336e-01
1.369628509499167500e-02
3.054423611178057676e-02
1.856722650148490269e-03
1.430427929055399887e-02
-5.292167082541809897e-02
3.579913168212211366e-02
-2.468237765617310037e-02
4.173177506841365542e-02
7.886204074267160954e-03
5.612678677736025051e-02
4.110170891187516634e-02
5.396724910983546897e-02
4.518049589775136737e-02
5.494917583227584140e-02
3.227684049624229834e-02
-4.236228171674057130e-02
2.852826310725073422e-02
-3.477102430868946742e-02
9.354800790596118354e-02
2.568854272596299282e-02
3.488619364095745662e-02
5.597005907624222343e-02
-1.613899723600457567e-02
4.392796208435350430e-02
6.663754927762438607e-02
9.663352785803205891e-02
3.811641881981778918e-02
-1.092796404665068513e-02
3.407592673371597630e-02
3.626583565755740063e-02
-4.404790701264445392e-03
6.165493850497689304e-02
3.547091067553620469e-02
-5.049512376549667586e-02
-4.170434295339942726e-02
8.349413216846910193e-03
-2.791562717912998703e-02
1.900890804267977088e-02
1.082803056209420862e-02
1.978605608411000000e-02
1.440306320231443671e-02
-8.857809828903728117e-03
-4.075182616564684834e-02
2.321470895454838274e-03
1.107977329840898091e-02
6.958281150036955964e-02
6.208354606368845369e-02
6.658223668284248692e-03
1.459195510302118033e-02
4.398579143310657469e-02
2.880497480950861000e-02
5.703806327766654943e-02
5.032537470805089480e-02
1.532588078427847902e-02
5.297714541495575358e-02
5.435380485631437046e-03
-3.785200190154637979e-03
5.951074848054421079e-02
1.872509609684766194e-02
3.365350547240898021e-02
4.225751750904245541e-02
5.991299872594640225e-02
7.084852203422610517e-02
3.712823406348512989e-02
7.060449073163477252e-02
3.240214185200183689e-03
1.071519309678028997e-01
3.301016036715568452e-02
-2.671307640419026339e-02
2.686197759125734733e-02
3.054211218775407591e-02
1.137235978211151820e-02
5.420136699743866894e-03
8.485170042146561453e-02
-6.460648668880383631e-03
5.304843796907461606e-02
7.103996500321681229e-03
-5.505356325934905246e-03
7.316258246510716490e-02
3.377616734222500805e-02
4.073043953818086815e-02
2.341894315526200226e-02
1.014673084595911629e-01
3.435736843116498490e-02
8.717821532255596098e-03
-8.260229686862451473e-03
4.821879368432669191e-03
2.751870204467837464e-02
7.222711808725126859e-02
4.779924015608082166e-02
6.625297315363894157e-02
8.141680957224775583e-02
-3.742296037199947106e-02
2.933494408111380486e-02
5.764713668045351458e-02
1.687584670196904486e-03
5.258407900915718081e-02
4.932667662197185582e-02
2.057649305026237885e-02
4.363932519427196621e-02
-1.886485330507648231e-02
2.961316743223134373e-02
3.414797503226205122e-02
-1.795736054626675612e-02
3.989827720479584977e-02
4.701378188243630213e-02
4.748734176969356124e-02
6.699190941558536005e-02
6.498666082696503976e-02
5.212298131115587763e-02
6.649227870943631713e-02
3.675021469507422367e-02
6.549321345908268310e-02
5.342251612479272105e-02
-3.217079693088731231e-03
7.357024115415664034e-02
1.060504866167755536e-02
7.923139124232042238e-03
1.689518117049213994e-02
4.257334325163079913e-02
2.422290443230612836e-02
2.156954446902909980e-02
7.467973466707087185e-03
5.087734768990206241e-02
9.079474752593329201e-02
2.170474018907096042e-02
6.578680850593210394e-02
2.520541029595845320e-02
3.450340507170402554e-02
5.979896856336135158e-02
8.460856270340508245e-02
1.761833125561804506e-02
-2.736688228526754953e-03
3.730362276567229102e-02
8.438614023638676964e-02
9.008063441661752491e-02
2.808258011913029525e-02
8.097780112084251858e-02
1.440366650011824096e-02
1.164273109704347560e-02
5.726206282397619356e-03
3.293332528997409969e-02
3.192005060890081708e-02
2.092214481765079098e-02
4.310633858841868282e-02
4.712792794451939327e-02
3.651068384245156895e-02
-1.383430993191402288e-02
9.743802019281064264e-02
4.586864366700129508e-02
4.092389402252972347e-02
7.586649738972421619e-02
1.264558242322717622e-02
3.299923253490300717e-02
2.263403245959662649e-02
1.300937230692617193e-02
9.159124535149371082e-02
2.469308490823518554e-02
3.170644002198372974e-02
6.055962162061782894e-02
7.690049893083307497e-02
2.770841356486043738e-02
4.785457325738418088e-02
1.458105882094774645e-02
5.218850778465876361e-02
2.437230026263044469e-02
3.478236244168601138e-02
2.516990867015640732e-02
2.281256951102253461e-02
4.533040168732484915e-02
1.010972999980003367e-01
5.653273613656974866e-02
8.058294225358579588e-02
7.047691546349241221e-02
1.130541849257575282e-01
3.651626776403760211e-02
-1.517875145791847125e-02
8.181335757074223447e-02
3.940040288064004109e-02
5.599830416525301835e-02
5.081157669472916028e-02
4.159571006082722795e-03
4.014050633866387413e-02
1.902762754450415192e-02
9.361643945072873479e-03
-2.907645471768068035e-02
3.152953739868243066e-02
5.583726407915321627e-02
2.160961347205247671e-02
3.443713138900056370e-02
3.034699552369375317e-02
-9.235170392290056787e-04
5.049615573799105805e-02
3.921750377282984257e-02
1.008107968420995787e-01
3.185794199825766476e-02
3.986797212062045265e-02
-8.273343415265746112e-03
1.323384398733691916e-02
5.834976321770103148e-03
4.749824201860920053e-02
4.268257525727701084e-03
6.715828548193102099e-02
6.283674155221004309e-02
6.602459675987366883e-02
1.365153162844293805e-02
9.800155481010180969e-02
-2.898153359116893008e-03
2.769444852975480251e-02
8.792660826757708187e-03
5.497099304162573336e-02
3.914996950335319220e-02
5.369916406649440782e-02
4.159351771228677469e-02
7.446430483518010068e-02
-1.914265031424598751e-02
9.476406921301472330e-02
6.700348752370911820e-02
4.506582388915601756e-02
6.194237992538500354e-02
-1.078675987247690142e-02
4.686627157482754769e-02
-7.042332338143823811e-03
7.761132897885913984e-02
3.247428840329843330e-02
4.571412613087698362e-02
3.921682438942343529e-02
2.747891583363314474e-02
-6.323163022758250713e-03
-7.382123955332953354e-03
4.152601006062479200e-02
-4.762864523303143166e-02
4.159762725377712939e-02
3.200684362956851547e-02
3.150298502148088375e-02
-5.034284187733875301e-03
-1.439045051927289112e-02
1.543781035720845352e-02
7.579030296140229495e-02
5.504329793617196431e-02
6.455596585477847704e-02
4.355294538591408110e-02
5.044199438388468487e-02
1.062840337077369662e-01
7.245038338336060035e-02
-1.398546002380483583e-04
3.893095556902681498e-02
4.935665336038735918e-02
6.663703777486618129e-02
6.175144155665299867e-02
5.474045641720921146e-02
6.805289437592566826e-02
6.718093593988515300e-02
4.932560312769309480e-02
1.914422000247481548e-03
-2.396511885658063681e-02
6.981068139189165744e-02
5.475968903119984854e-02
7.431941484060228253e-02
4.202368749094749500e-02
3.540500745435232882e-03
4.120776667290549679e-03
2.002455722963445220e-02
5.666235083446501813e-02
9.981736538059123032e-02
6.506865211883050559e-02
5.611079973667477960e-02
-4.868686486765910759e-02
1.998743435784062009e-02
4.637861109763471296e-02
9.010945633014572076e-02
2.795904731038539523e-02
4.470087829881751185e-02
7.487780395599283323e-02
6.736335288749936701e-02
1.930279147299464662e-02
9.666281690441878849e-02
8.473927832183741904e-02
8.233598117501858549e-02
8.740351890787197153e-02
5.033472676054377010e-02
2.346837271283393894e-02
3.280786694007142845e-02
1.069189023869069194e-01
4.680739994911731899e-02
7.611189861947789681e-02
-2.175332288856616017e-03
7.130401642852612909e-03
4.968673411015634561e-02
-6.916382254559897032e-03
-5.197709103719078474e-03
9.639666179645005328e-02
8.422871321437346015e-02
3.644959532474151276e-02
2.352972497938239302e-02
1.054543714525338870e-02
4.670896267971904464e-02
1.103057430402572953e-02
1.008168718257456964e-01
4.633730842320246679e-02
6.502330169001653559e-02
7.046579006173797621e-02
5.915911156161835632e-02
-7.429699542558509083e-03
8.730636503943402585e-03
2.148049233104449424e-02
7.048132112682368999e-02
9.352422001714637279e-02
1.414944571333446866e-01
7.458280021959261263e-02
4.096235609355029783e-02
4.300979937133003750e-02
-9.742486905208987483e-03
9.509855556435330148e-02
5.477153116075518524e-02
2.918844047264224431e-02
-2.067220792242715002e-02
1.002542148062700311e-01
3.164870511292316307e-02
7.101833335128694691e-02
1.523921607577207208e-03
4.618866563519579554e-02
-4.052266520333756838e-02
4.878000816575115556e-02
4.286732947218861028e-02
1.996142323045305839e-02
4.579675837832510726e-02
5.610087010917544359e-02
4.172827631627511885e-02
1.967124275413227943e-02
2.672076317605769774e-02
3.319774329277639519e-02
5.987044121336634883e-02
7.714885889700989763e-02
2.747011618928369217e-02
-1.650986062962363568e-02
6.808624500667023738e-02
9.225579714712897617e-02
1.491994866401632168e-02
3.502518021309558582e-02
4.346959842690839571e-02
7.975465550569101059e-02
2.913070971241180085e-02
8.190481252640866017e-02
2.805495342651312049e-02
3.657237205106837058e-02
-3.071782913226418429e-03
4.497715979019416971e-02
-5.318188789607867541e-03
2.949343579726478384e-02
2.876987297840518515e-02
4.540473768379064967e-02
1.007475106463454236e-02
8.435157731402420644e-02
6.123342040938144909e-02
4.620165956037027011e-02
5.669739263655152600e-02
2.801510608595722887e-02
1.124674348326173134e-01
6.538411640115669721e-02
3.405756954935108133e-02
9.292130970945718105e-02
5.664223852902123407e-02
4.823411632453236675e-02
6.164997026808189534e-02
3.241434766669260004e-02
1.316406811595246529e-01
4.975386541637950247e-04
1.978467562513842523e-02
1.193579117643560894e-01
5.022758619857944917e-02
5.407616796086987115e-02
7.096496059135209977e-02
4.570440238444372499e-02
5.653215609955789672e-02
8.968611857023470191e-02
-2.159907848978833214e-02
4.313727768780652172e-02
2.631980292022012384e-03
1.082360912327213071e-01
2.997805326087617933e-02
1.733559179749915788e-02
4.639755593258133165e-02
1.132696495935643470e-02
1.234771444315495709e-01
4.186848898817001341e-02
6.090680358535057598e-02
2.235824104397121995e-02
8.849902307636402232e-02
5.879778295233429458e-02
1.256003336584093077e-01
1.206243273804351313e-02
4.214269575070117568e-02
3.276077187825550407e-02
2.330132809780958384e-03
3.638189242398054413e-02
8.075936787812638962e-02
1.597156713875445833e-02
5.675842519628059024e-02
-7.589370303312963084e-03
5.572894910622690906e-02
4.964079188924376551e-02
7.031897805477073382e-02
3.726658534983894738e-02
9.161187994452420214e-02
2.049229225887339717e-02
4.718398817490156681e-03
7.980404462899011453e-02
-3.564962620750507238e-02
7.040211530165132493e-03
3.164580952906930617e-02
1.870283184711366356e-02
6.220770459257751739e-02
7.193127168764665291e-02
2.267591642047526654e-02
1.119090432434328465e-02
6.261786366982907692e-02
8.384120974244041458e-02
2.127701560207044887e-02
5.801734446821025376e-02
-1.400498375995640719e-02
5.091493297216824476e-02
1.068734792569557279e-01
3.567239302081927355e-02
4.137865894031742681e-02
6.957974888034322569e-02
1.577451060928426185e-01
-2.230422888235424755e-02
3.540719090807617486e-02
5.294417274013477059e-02
2.869654948916407905e-02
-4.627050411611887651e-04
4.935812940135630295e-02
7.867215963182479233e-02
1.452423345424240161e-02
5.149141040329086733e-02
5.619460258668535109e-03
4.383749021660710704e-02
1.487590748167674955e-02
-1.129937866138271997e-02
3.622038172823420499e-02
6.998091031449305000e-02
4.981459932693252379e-02
2.815879418504972989e-02
5.982794164822498317e-02
4.828853270640558887e-02
6.025927431707660265e-02
3.846873349828667382e-02
-1.926433993820099097e-03
9.914467818549533434e-03
3.730127493825100005e-02
6.888029819023984424e-02
9.497330366027781356e-02
6.098527582664076130e-02
9.149116998837703019e-02
7.825790741494254021e-02
2.292303677693572142e-02
6.233250745764128825e-02
-6.515949047449143619e-03
5.359065794140576572e-02
1.123386710030060825e-01
6.003357470126911150e-02
1.005473148686709950e-01
-1.094586410475456920e-02
7.974272803618497052e-02
7.365607198202356320e-02
5.570331916240840731e-02
-1.402229079379800972e-03
4.897299948990656293e-02
8.196951254691446642e-02
2.720219835346687071e-02
2.382421268217616364e-02
1.870052924467296984e-02
1.303883980482973548e-01
5.713041343769902081e-02
3.550364087573998351e-02
2.040624796704927288e-03
6.739947013587128943e-02
9.312058065435538379e-02
8.121086634628099654e-02
9.070988798358034511e-02
6.112162156052030476e-02
4.304017483875102745e-02
6.461477540656977714e-02
9.842725195028401153e-02
5.221818621233453861e-02
3.034742141467086304e-02
6.152077062463954388e-02
7.350748667735457036e-03
1.279143835356274517e-01
8.867778460996771084e-02
5.599464352149510077e-02
2.112715611813254304e-02
1.716603012223985418e-03
9.092790971468968364e-02
8.362063294336503916e-02
5.866392900055276971e-02
2.686168653969778566e-02
2.109546122179279531e-02
2.096491633941481234e-02
5.375368400159936250e-02
1.061299800661818088e-01
2.754510911210953511e-02
5.838499947286954206e-02
7.348088282842282770e-02
4.037332668291374049e-02
4.408659114921401057e-02
5.242185176516155065e-02
4.701955004689997025e-02
6.771122627367859304e-02
5.879107181631301748e-02
4.803695928589549885e-02
1.158854829322905067e-01
6.922127307271393193e-02
8.687806983903263724e-03
4.862820709966114013e-02
3.139661902282007977e-02
6.873982441467631210e-02
5.130920140937290930e-02
1.188711664355901086e-03
1.526371746182698594e-02
1.078091789862700538e-02
2.173212995497212155e-02
9.920804886734643779e-02
-3.447883589098175083e-04
3.171358829077214336e-02
2.340072717546733821e-02
7.759800003916134115e-02
1.177632605695789203e-01
1.741043290431872337e-01
-1.738268008779838896e-03
4.568156450930985213e-02
2.019366582347640118e-02
1.593128079574074318e-02
6.050528023641341124e-02
6.821480390053179244e-02
1.286845593458402492e-01
-1.779436961150755378e-02
1.274526464886918953e-01
9.896244425799032018e-02
5.395026588551432578e-02
7.330211625800112096e-02
8.257572963187181925e-02
8.580606800357049035e-02
7.378541607918616407e-02
6.040445246017295267e-02
4.279786663541720187e-02
-1.228324249500873863e-02
9.600321509209651383e-02
1.043150998726865425e-02
4.897309577548908388e-02
1.965899554179280709e-02
3.185697013009338580e-02
-3.141338774104475429e-02
7.689045633908794808e-02
7.053090178683329992e-02
1.413769828928425065e-01
7.202140093818971966e-02
4.913982017249907130e-02
7.309084699557173714e-02
3.959947784779013075e-02
5.296550270149393003e-02
2.113762209602090478e-02
1.086941835856955196e-01
1.352235603040746748e-01
5.533613372482983767e-02
1.038935431164239309e-01
7.647242424967928831e-02
4.011047393327776822e-02
1.784269079205817385e-02
7.260860766562157731e-02
5.370687823829673607e-02
7.558598465897649332e-02
8.146278260709688412e-02
2.894543567377901028e-02
2.584750123338955263e-02
-1.158998895477289515e-02
5.780374423914749760e-02
1.073255066864302748e-01
1.503246782489788512e-02
1.268529067935234012e-02
6.191914210450477629e-02
3.269787447411322268e-02
7.813156901827512935e-02
8.290891843062694888e-02
5.466708960018708263e-02
7.432231288256241353e-02
5.585215458165367769e-02
5.561376321859199529e-02
4.357695679661724442e-02
6.525342464728157987e-02
4.707961539852940913e-02
3.849428734525925377e-02
5.182605841161321870e-03
3.721778610023448314e-02
7.387569497773323335e-02
5.557878983323236849e-02
6.155738036975675481e-02
3.982509469874417896e-02
2.091183445207183550e-02
2.600571762582485139e-02
3.372885898301185292e-02
5.741846430658755635e-02
9.380296688337128042e-02
7.184366173271726497e-02
6.633122532600400911e-02
6.462833926688624220e-02
3.454085655921853432e-02
1.363005701234951475e-02
2.563485865331434355e-02
1.319328074132181464e-02
2.026186772484330975e-02
-4.459126409707447544e-03
1.005704010475230586e-01
1.429722821536248967e-01
-3.809143109613055689e-02
5.948422638283308583e-02
8.970730944199811763e-02
1.641905554053176008e-02
1.848110025870665233e-04
8.844605044409636907e-02
-3.546634461522305687e-02
4.779073983774131257e-02
4.319595765193529058e-02
6.914718352893708953e-02
5.255909304628005735e-02
8.037982785876419956e-02
3.751731998892841174e-02
6.856795001918832011e-02
3.025850337571946158e-02
6.114063829091244406e-02
7.219690698399834627e-02
3.839728921937737155e-02
4.524431728176983580e-02
7.648402012561957009e-02
3.443375090493431406e-02
4.962276977955486917e-02
9.851121192059862641e-02
1.337592877794132884e-01
3.745628003222193497e-02
6.179611237848767202e-02
4.068891795750204793e-02
9.350028183884807886e-02
6.985442903808762594e-02
1.178610976814884054e-01
7.596442903717300077e-02
9.901550643028299292e-02
4.866488951800079787e-02
1.099285350468113542e-01
-5.221983333776812966e-03
5.498874300265696458e-02
-1.406705757480134975e-02
5.212545678466197485e-02
1.551968157433420217e-02
5.938035764958565083e-02
4.421185790925025866e-02
6.323418432822366930e-02
5.531519307398204133e-02
3.998272767513815634e-02
8.514952147886577227e-02
7.547044166685998312e-02
3.021474545581685073e-02
7.469326064189051040e-02
6.271732025590825987e-02
5.778195326268314308e-02
7.533206581560589199e-02
2.583227892437630138e-02
8.728507779675274969e-02
3.515026993351449275e-02
6.081656599340580505e-02
6.296527894909623169e-02
6.139667811711573692e-02
3.832936211023919848e-02
5.515238953772563096e-03
8.523207556408222973e-02
1.015212235086740368e-03
6.417643756295805801e-02
5.279510786294334262e-02
3.827191219657884863e-02
1.222959380634855951e-02
5.442382952366974641e-02
9.462575625517129219e-02
2.880128845520197114e-02
5.155413720192042470e-02
7.510608219488908166e-02
4.155459215089220282e-02
1.210970728858048601e-01
6.267738373151007791e-02
7.085754840291814960e-02
7.304172630906037578e-02
7.336256019582469701e-02
1.105313409743150788e-01
5.999750028149537784e-02
2.225659040887818449e-02
4.311242080000294435e-02
9.144058669287809249e-02
6.996799953256876980e-02
2.634588071963092984e-02
6.948441805991481535e-02
3.381917853866332063e-02
5.886752734162158107e-02
3.801110567842511632e-03
8.067296880861217490e-02
5.243403249487954554e-02
9.009552441222030972e-02
2.323268202612556108e-02
8.934588420731928715e-02
7.172175243328951511e-02
-1.306334075282178202e-03
2.350706892157768818e-04
5.512743377521176630e-02
8.126382894581819782e-02
2.975207156896818306e-02
1.338881405861769569e-01
1.358391653369757923e-01
2.501070210121072654e-02
9.749929293002507213e-02
3.800252297052270772e-02
8.695879778428949880e-02
8.361545370322139015e-02
1.556911348254493288e-01
9.453118480736703855e-02
9.541534236821561099e-02
1.017424873785364864e-01
1.171344909741182105e-01
3.634061477012785063e-02
2.837225253314520565e-02
6.619968009273011211e-02
1.142229118848790831e-01
4.506988326635000958e-02
2.586684812981036516e-02
4.690647979236835935e-02
1.178368323924421368e-01
2.847231327843768867e-02
-1.202867749351511049e-02
8.842939279554599963e-02
8.066723077231599537e-02
8.318891674280913529e-02
6.801648227499731969e-02
9.782120737507871144e-02
4.463129416217474082e-02
1.176339468301498548e-01
1.066300287717829726e-01
1.411320697557539305e-01
7.127206565012289552e-02
7.079270605933703220e-02
3.446822709363275145e-02
9.823233012784499119e-02
5.777956046592087197e-02
7.898220777300543616e-02
8.601299198063501461e-02
1.510853108284086477e-01
9.210350066998525265e-02
8.840249281440289153e-02
8.932861663262736673e-02
3.796198282345397473e-04
1.103679073663478422e-01
7.094844433191917210e-02
6.426192660059688866e-02
6.668434695148993396e-02
9.620143352154517102e-02
9.770886521817367942e-02
6.279829869378815432e-02
3.776752684450945807e-02
7.400858873560990647e-02
5.220257634482678571e-02
3.425604497284365918e-02
4.892403476664838879e-02
5.429812502486000558e-02
5.750498707360680167e-02
-5.793017153388747799e-04
3.434499624145313790e-02
5.573318508974584029e-02
6.426396355010260963e-02
9.860619688996058452e-02
5.221924840958364761e-02
9.214228025193137162e-02
3.936726506591135127e-02
9.242452577059791230e-02
7.649950279752495974e-02
9.914576558129926942e-02
7.007297815993586421e-02
7.382857050042060387e-02
1.030384106616356321e-01
2.755606302217962836e-02
1.513285549957305541e-02
7.453158364219658605e-02
7.960812714319775996e-02
2.548851251985730093e-02
2.244587287340416362e-02
5.322000566449616721e-02
6.656288520107422890e-02
9.010144876695767857e-02
5.212639773847559110e-02
7.625664793919054163e-02
7.632837472215318886e-02
9.168638441844284559e-02
6.174541774750647721e-02
4.232785635327060425e-02
9.351004743030713606e-02
5.502337550544916800e-02
1.357589391363306919e-01
4.589063842304078045e-02
8.081733805718596675e-03
9.102954715357726434e-02
1.490749993541623797e-01
6.642811712648931388e-02
1.147998748545529385e-01
1.262865858642300831e-01
1.372140987418114522e-01
5.260521760397340180e-02
4.689232822181885890e-02
3.753318545048368871e-02
1.632199204125691153e-02
4.572421833250372297e-02
3.313151094597027030e-02
9.655489874429123986e-02
7.314907439854054227e-02
6.574301057625239753e-02
2.971665183847213565e-02
9.896968892488898495e-02
8.406281213434627086e-02
8.710415245019259567e-02
5.549349138056448860e-02
9.515747101492476323e-02
1.486371230166096125e-01
8.237893287163940148e-02
6.984275716021773328e-02
9.887477642855414806e-02
1.160610057759996622e-01
1.355181005682859485e-01
7.692734126280521834e-02
1.089538595874210980e-01
7.626798926545506896e-02
6.716512948305286557e-02
7.873049185715243203e-02
4.591743105788167328e-02
7.761838946590259025e-02
7.212719123632309326e-02
8.820091584091476963e-03
8.324731775713481441e-02
5.272372748192136194e-02
5.353267293944029975e-02
1.137821960073142208e-01
2.223671925790217038e-02
8.740909214558711948e-02
1.384671460197735814e-02
1.339428546102719442e-01
4.991102998733674967e-02
4.354857220900485576e-02
8.260020690697977841e-02
9.683965391914545195e-02
2.597608411852909624e-02
8.478777415458305100e-02
8.901156793780215515e-02
9.171957345156168950e-02
1.419098318729384023e-01
8.422204695421300902e-02
3.197417592629249461e-02
4.658460467408673950e-02
4.230844010994981585e-02
9.608768967452352427e-02
1.439932278141139443e-01
5.222475228083696408e-02
1.456714663484197092e-01
8.807772267726414125e-03
8.599952056029212810e-02
8.304464104647314715e-02
2.329750469970616467e-02
6.928119927093404073e-02
1.810646950732842236e-02
5.538966554034800704e-02
8.901767774040045267e-02
9.258859965463336894e-02
1.054386281639663053e-01
1.070365642736087891e-01
5.605579965710378448e-02
1.088782179221181867e-01
4.308567342214662116e-02
8.484143587281905985e-02
7.529196445644839586e-02
8.511553124401773085e-02
6.919564395147016767e-02
5.378473959630690471e-02
6.538377384809287984e-02
8.202034119676715473e-02
7.879846671989371165e-02
1.124127079506705984e-01
2.772561180787736640e-02
5.683736720135014464e-02
8.614964665017904588e-02
1.237096266068291317e-01
4.843759862589538945e-02
2.428242355980999440e-02
8.582640553953804763e-02
6.615158925976985516e-02
3.354536031293170462e-02
1.013746857149168817e-01
1.214995846532939822e-01
8.248342524720311819e-02
6.681484001153621677e-02
6.921962316910683366e-02
5.239410680081804661e-02
1.162117355156059434e-01
6.411170414555396324e-02
6.330305821935111599e-02
1.220971877222190999e-01
5.105903358078775489e-02
1.482840389014778992e-01
4.927621590255931022e-02
5.183013429137941531e-03
6.417065628687178280e-02
3.277074985507985594e-02
8.812966149311760033e-02
8.187914198256229792e-02
1.152085619077687223e-01
3.759859669626150480e-02
1.000076025689099063e-01
5.755596361037217112e-02
1.125653327981720742e-01
2.746434502600358235e-02
5.934068056505463484e-02
2.353423698635634387e-02
-1.659629553623857487e-02
5.537323234323646148e-02
9.761525941252928440e-02
8.204078095626012035e-02
7.388973215468272460e-02
2.549926018027858649e-02
9.343267256348213035e-02
9.448316141810370050e-02
7.031473857184129816e-02
7.763611914101831157e-02
7.339021805233579554e-02
6.262263785110448733e-02
1.909447412917582645e-02
8.881429744574849405e-02
6.408091218700055769e-02
6.064939041496607286e-02
1.055428677504760548e-02
4.800371705063648242e-02
7.668150173263005298e-02
8.808495338339310254e-02
7.582279533322082432e-02
2.341903238359079389e-02
1.582943945231626015e-01
2.790602779767484276e-02
1.623236822925249456e-01
8.954841559804221918e-02
1.084071459223684003e-01
6.879015790398688990e-02
1.407573588147356392e-01
5.252826305593862738e-02
5.594885538345380910e-02
5.193495632752748864e-02
3.314921492478018622e-02
7.750735387092737294e-02
1.471753893869472973e-01
4.848972074929696480e-02
6.278628150189506651e-02
1.425755324647236533e-01
7.921517314821231726e-02
7.159134013129929419e-02
5.496117064511025357e-02
1.129196702713416572e-01
2.249840151073371347e-02
6.074615368717577180e-02
1.113392375754261310e-01
5.688677409456066592e-02
6.997921371727520989e-02
5.619246972230999143e-02
1.240639791288406790e-01
4.128828023290700977e-02
6.805836750339147589e-02
6.964875989532681722e-02
4.175570519195594132e-02
4.213030195098657615e-02
6.549086687231558956e-02
6.437051849910237211e-02
5.699021112231088260e-02
8.035214154075769055e-02
2.892012900655700769e-02
7.325409270178738497e-02
9.868964544219788193e-02
8.959202600825763585e-02
9.137911254869350575e-02
8.038671039430543563e-02
1.447679456670707132e-01
1.083638246333901850e-01
5.390744154870467236e-02
1.096742883650051043e-01
1.219581557409831485e-01
4.801191811393892145e-02
8.665143930280759521e-02
6.531675274683308718e-02
8.040292672959083176e-02
8.361043401013594500e-02
1.403458564428118789e-02
8.828236478533793563e-02
2.959964588688952097e-02
6.276695680370855679e-02
1.270078736973917766e-01
6.094400127574232939e-02
9.826230543541679407e-02
2.530062674320695051e-02
1.187405492784694427e-01
7.772783535833767410e-02
1.001439698943466100e-01
4.011320955055350940e-02
8.231122612968803931e-02
4.587637913811889318e-02
8.073831966615890865e-02
7.679153231166888083e-02
9.075953931763784677e-02
8.126040454163901972e-02
7.874647033075951597e-02
7.013038512691055493e-02
8.285086411163188058e-02
8.866862389326247984e-02
6.193035073720880995e-02
9.934884835139037862e-02
4.945453328204523630e-02
1.257804499838087176e-01
1.127108615494434168e-01
5.653622638581069088e-02
2.404482393944675986e-02
5.960761391291032052e-02
4.080799434823956240e-02
9.058045442200429731e-02
6.979213620765631343e-02
1.022317464266839643e-01
6.979076156490329752e-02
9.458940371230140087e-02
8.488070342905816579e-02
5.176608947002103722e-02
1.447348708050625876e-01
8.528797275043974169e-02
-3.256709904398009947e-02
1.258957337325709580e-01
1.004242663156791893e-01
8.926036252026818552e-02
3.859712037112688482e-02
7.026029948373448131e-02
9.953112152436191518e-02
7.174373755661939134e-02
1.161134615803939285e-01
8.961851605464420112e-02
4.921139353263589977e-02
8.254815553421460117e-02
5.902028209684594823e-02
4.828779716229884139e-02
6.917015386264499521e-02
1.417736178360071431e-01
8.527955256069154333e-02
7.033206057149858637e-02
9.484133897541252578e-02
6.098232445493391440e-02
1.282523685726732199e-01
1.264678397652205244e-01
1.587334804900810692e-01
1.461561476908175006e-01
4.794210627566415205e-04
1.226540777633568745e-02
4.336352338252763561e-02
6.449570649293269453e-02
1.022090428508362209e-01
1.359865634189446892e-01
1.374300481618857261e-01
5.190520127064254113e-02
1.266901797892224513e-01
1.162710793729496150e-01
5.259605406435963540e-03
2.629602841214765535e-02
5.705319303170519607e-02
7.767761353534866076e-02
2.414475602859653125e-02
5.536879261778437922e-02
6.618775681122003596e-02
1.268536208790285724e-01
4.277636419825178726e-02
5.796162270020467633e-02
3.820841740511835699e-02
1.101520600289058321e-01
1.093763578813515824e-01
1.117152871831565523e-02
4.350450772609776307e-02
2.650043428927341058e-02
8.393522503357661591e-02
1.287335180060592832e-01
5.056160358946112932e-02
7.931578064374678050e-02
1.170433650855578905e-01
7.482715924724908652e-02
4.426312654118759460e-02
1.174944806419367105e-01
4.550218879524565996e-02
7.372286457770969859e-02
9.431306520273295690e-02
3.677604839593650449e-02
4.151594330627658702e-02
6.691385281076546454e-02
3.314320060092032505e-02
1.007910250482420278e-01
7.271485168359972939e-02
1.029055784115657651e-01
7.694408731030981385e-02
6.124739684615248397e-02
4.942665052398435149e-02
7.487278297619463785e-02
2.790081789427002051e-02
1.107108210417386690e-01
6.084627279094922264e-02
1.420983294142124931e-01
9.816802730150074596e-02
7.267922115268445060e-02
7.243042765933899174e-02
1.425689698530388794e-01
1.299002097242769882e-01
1.028096778629311731e-01
1.264443501031611294e-01
6.086278695999004784e-02
8.581055554429964372e-02
1.376338868465733223e-01
5.872774903046139999e-02
4.696778776671074046e-02
5.930694884878504741e-02
1.073815764174986948e-01
9.087977994045498553e-02
1.136549573690379261e-01
1.008331265327758741e-01
8.514345005682097400e-02
1.062589166212767056e-01
7.623301494169494597e-02
8.237174084906841165e-02
8.111265718920528112e-02
1.251623395443666464e-01
9.515485314842739295e-02
1.862227891120029830e-02
1.389187989806171530e-01
9.048415994216936487e-02
9.973392110653547804e-02
1.481411105827297181e-01
1.130299316394381692e-01
9.036824369917148547e-02
6.930867379861091471e-02
9.349091678696021257e-02
8.261365423783724460e-02
1.181771296311094899e-01
1.658631976591818380e-01
1.283906144777110792e-01
7.544856141616479439e-02
8.075940679064239069e-02
1.521850067672495810e-01
8.977824419327974648e-02
1.389504396899061966e-01
1.272773853541383227e-01
1.053344845286455222e-01
6.225439547191289474e-02
9.636796716821616204e-02
9.269853448715127675e-02
7.307597720365707761e-02
9.726967747588431690e-02
6.055908005222608581e-02
9.957081058780024863e-02
1.330226286917350897e-01
6.850520882137375867e-02
7.828790225623546983e-02
8.802971394158706775e-02
1.068254461111807635e-01
9.345901113335478017e-02
1.539464187396700767e-01
6.545963433208314142e-02
4.834906628261211731e-02
6.959025449695954713e-02
1.164501454135664082e-01
1.061418166030140414e-01
1.134880786843518730e-01
9.681434740476509149e-02
7.576425673535050476e-02
8.152420444207747474e-02
1.303918162262803215e-01
1.075123728050068200e-01
6.745998472295482162e-02
8.377690853661337589e-02
7.563253207634580699e-02
8.129619868569067098e-02
9.053448010738071594e-02
9.574059860032750613e-02
6.950723691989081632e-02
1.004135351522720820e-01
1.410668066030299761e-01
1.895676291034369132e-02
5.576093397996663426e-02
7.770230610970979557e-02
8.207314437373786076e-02
6.247233207406983901e-02
6.787695421225735382e-02
4.885776563016695079e-02
7.478352873089511021e-02
7.016674278196839698e-02
1.060420209523194462e-01
1.637364498227634746e-01
1.000195917833815173e-01
1.464740163718552535e-01
5.018938315304618397e-02
1.118995107373472048e-01
7.222451254203191007e-02
1.172146224164190981e-01
6.805635537849591410e-02
4.879832871617275497e-02
1.271900233293092319e-01
2.677120252816620957e-02
6.833406890141072165e-02
1.203190297705854783e-01
9.896107310440550864e-02
1.471682671770267459e-01
5.133493517950047519e-02
1.161466477664191421e-01
1.468986142970278574e-01
6.593104079323834632e-02
4.915649195870828991e-02
9.127342164572903316e-02
1.930046962204201855e-01
8.215582717191127760e-02
3.450602563360831432e-02
6.934505004978572251e-02
1.050069362828153080e-01
4.049568073647159816e-02
1.143818554561504969e-01
6.852108161649103635e-02
1.346159123860627971e-01
3.462446203197047656e-02
6.189825148909467584e-02
1.017410593318785195e-01
7.867205422249771984e-02
1.095017837772437885e-01
7.054722489265556618e-02
1.499895496816274210e-01
8.117123030099462899e-02
7.418376532546010205e-02
1.333344351273008654e-01
7.333881761156740842e-02
1.376536852856942161e-01
1.278461193234529114e-01
1.054305957010724937e-01
7.298870929276969621e-02
6.338305686524622895e-02
1.489348323456023138e-01
1.632444219115688488e-01
1.268203196640916262e-02
1.260765353432557190e-01
9.008862037813597512e-02
1.058203781038631192e-01
9.496408759003623079e-02
1.257960094229991499e-01
8.303316954683943873e-02
8.213772478178614500e-02
9.914704680241459567e-02
1.286132661541771471e-01
9.275452796506900022e-02
1.296248308362862312e-01
6.584826068233078089e-02
1.362440891354301797e-01
1.398520845672673596e-01
1.454585280556805471e-01
9.598209148270513136e-02
1.248897123626248329e-01
6.853788044854740302e-02
5.941574372469468623e-02
1.027155452045611789e-01
8.788255313284996928e-02
1.413983949957081931e-01
9.228705852086827033e-02
7.950127571187444453e-02
9.940151433574390127e-02
1.184441484638001779e-01
3.985125937622784054e-02
9.482492492272773243e-02
3.799288436917927503e-02
8.327022680063539406e-02
1.232788700706252127e-01
5.988142392648556495e-02
1.278866677013979491e-01
1.529259689934887034e-01
8.432333625333782168e-02
8.692972356876710327e-02
1.302946924766860137e-01
7.150609876451786973e-02
9.509569243395091243e-02
6.826263815902909593e-02
1.714225196999366874e-01
1.491502996805409431e-01
8.376170424897169675e-02
8.206415733540652069e-02
4.676452852531164800e-02
1.033858564035928379e-01
7.825601267417155171e-02
6.361340516040207838e-02
9.397887047342355638e-02
9.879348526127451624e-02
1.352135024688743692e-01
5.066119029237043520e-02
1.300347500985181426e-01
1.058201301341050588e-01
1.390427947063872238e-01
1.003353391578016840e-01
7.804367034836680317e-02
8.415609999105401473e-02
9.219950822889796949e-02
1.194337855758476480e-01
1.030521254216239940e-01
5.901777756631084587e-02
7.879822301701713827e-02
1.345356376459186376e-01
1.096887224187552551e-01
6.870684940920167294e-02
5.487947011523785362e-02
9.104083463373507934e-02
1.269200906466614320e-01
6.573369385038163593e-02
1.190227588951122961e-01
5.918048894515224451e-02
5.456677849803067554e-02
8.200909764834311833e-02
5.505343098838717808e-02
6.428844416870414802e-02
8.462932793056048009e-02
1.335271299216259644e-01
1.679236417641247203e-01
8.559346319086935662e-02
9.799089125250723398e-02
6.050331467564214888e-02
5.562462793135947853e-02
1.139825642418152568e-01
8.669513318918933842e-02
7.367347310667954341e-02
1.294982297679456162e-01
1.537677399246583365e-01
1.014132704460244949e-01
1.161209830982878471e-01
1.104145309797723851e-01
6.249016956425244851e-02
6.634050359732386604e-02
1.447061208200192961e-01
1.109791386819890258e-01
1.555420871268487215e-01
8.346394208796174830e-02
8.104079493910520959e-02
7.029175652669811258e-02
1.158403182889997940e-01
1.107044297150157064e-01
6.447095145607890931e-02
7.032843262334047274e-02
7.071727806768161873e-02
1.333547951500613227e-01
7.622412155436524006e-02
9.977606762844207222e-02
1.190790124492684121e-01
7.739362731287437180e-02
9.233877172961658941e-02
1.380856630884179370e-01
1.690871746897386063e-01
9.203772839138471551e-02
1.253749982148039122e-01
7.734091397716419403e-02
9.307019796667158340e-02
9.592712245328689769e-02
1.076126462696092578e-01
1.403769370040374997e-01
1.111152334415666382e-01
8.933177037045005042e-02
7.713049000383177811e-02
7.920654576242738831e-02
7.360386950751385271e-02
1.450409024301587690e-01
1.321021987909923312e-01
8.624451649734776737e-02
8.723656169750813871e-02
1.729103788944410247e-01
1.040309894509358485e-01
8.646067321093349467e-02
1.358954227995216035e-01
6.313347410874863008e-02
6.688371382961995348e-02
9.537451483473392833e-02
1.045413808814715378e-01
1.428593224573472820e-01
8.760479504353635427e-02
1.557082080487177389e-01
7.368800715967174786e-02
8.500043637736831581e-02
7.873777352736659185e-02
8.332550604819460860e-02
1.460649562284117853e-01
1.454529920844152002e-01
1.076142983486187144e-01
6.513208481845791931e-02
8.960124658549777077e-02
9.540603634804792343e-02
7.671542664092281805e-02
1.170859770084244217e-01
5.106833189221472030e-02
9.032797001111728119e-02
1.035388619895351303e-01
8.199743596651723476e-02
6.865324049394326555e-02
5.519559115429487767e-02
9.660104566150289063e-02
9.802538991066750418e-02
8.498477009902358215e-02
1.380111620989643018e-01
9.179695187777443810e-02
6.714303228678115965e-02
1.106838095401550259e-01
1.122414814358416862e-01
6.481112600432792359e-02
1.642927478228742577e-01
1.556930580864098745e-01
1.110970103182042645e-01
8.704751628813717224e-02
1.088229935818336158e-01
7.627682850847485041e-02
4.948450309136909891e-02
9.477966772516330241e-02
6.564407035133813795e-02
6.122141101156098469e-02
8.366283494720483382e-02
4.113630090447593923e-02
9.825312757518449291e-02
1.244507233899693754e-01
8.150678027491528588e-02
1.497451291108819471e-01
1.273216230436859941e-01
7.232421409759505482e-02
1.159690618056106182e-01
7.387750716105441484e-02
1.039569585990677836e-01
1.222932455782983902e-01
8.429411595500140020e-02
1.374093688228454624e-01
1.349016060369188919e-01
9.979639909170351375e-02
7.384920895310859157e-02
7.541274159258802567e-02
1.278240333325959821e-01
2.836831085768864655e-02
6.927979975440523575e-02
9.665584171739140251e-02
1.144544174980570012e-01
1.484015417410517179e-01
1.163338140564187245e-01
1.206347258640445702e-01
9.647108014020495947e-02
1.242908600506588274e-01
1.162608806831777336e-01
1.108020067805468717e-01
9.992948389295482070e-02
9.615072469935190269e-02
1.147108977461740315e-01
8.082145278757833784e-02
7.928156226483364100e-02
9.072014845774076242e-02
7.588385212930442991e-02
6.620668615595709516e-02
8.391616673651368374e-02
1.243479747605686636e-01
1.442621117027897693e-01
1.411706824872555333e-01
1.192268538486259827e-01
1.183859802687501350e-01
7.073082255333537627e-02
7.156490382700458897e-02
8.508360284235810811e-02
7.479754393126887557e-02
1.256443194789929052e-01
1.479684608353264708e-01
8.480901595847671615e-02
1.043647625218245695e-01
1.032885617152299873e-01
1.221100081629277467e-01
9.182500815283228812e-02
8.755435152230832407e-02
7.311158591884034386e-02
9.302775981979900799e-02
7.607188128987121822e-02
1.090295215978143994e-01
9.578760730264586354e-02
8.979641234052215815e-02
9.697205903949746020e-02
1.566722787958718666e-01
9.678092188715177457e-02
1.437939294473742635e-01
1.204388939165621925e-01
1.124972789080194990e-01
8.057097974150911890e-02
8.297320461001521374e-02
1.246369695787858112e-01
9.556765708502439061e-02
8.300303361319785744e-02
1.155564360552649439e-01
1.064874137857723946e-01
1.056861446650463887e-01
8.704951332415461485e-02
8.299239283023672475e-02
1.249972356529520517e-01
8.440598086831169189e-02
6.118727935395928963e-02
7.926450294816940467e-02
1.304854302602950766e-01
1.169614894271932964e-01
1.620306294889507503e-01
1.137682974136544622e-01
7.171477287268525347e-02
9.155488048466095541e-02
9.289552111414217661e-02
8.466315701924992387e-02
1.211640635416747214e-01
8.101956631377288387e-02
9.324527100209123454e-02
9.931457777434417322e-02
8.075158351110599264e-02
1.527249793197460181e-01
7.643709921332945967e-02
1.379367008711135656e-01
8.962958248856341126e-02
1.373923615781533769e-01
9.972216197925035108e-02
1.032269717636541406e-01
6.073833363145193787e-02
6.481017728205604178e-02
7.972252218409751900e-02
7.414565531284203481e-02
1.062352899667300954e-01
1.237798286390994623e-01
8.212896293133842285e-02
8.200179757742584452e-02
1.289790058706865861e-01
1.201674709124197771e-01
1.120471084400836564e-01
1.575094241988976018e-01
8.996425444760046408e-02
1.192635283970122639e-01
9.025748015009207870e-02
1.109939132621350355e-01
1.360598463871457720e-01
8.726348680416323722e-02
1.250951653480673886e-01
1.086091207311114387e-01
7.773604082014336225e-02
1.025042397962552948e-01
1.325635074955058834e-01
1.656529884237538941e-01
1.020489671855648733e-01
1.470786256265452230e-01
1.347233564685103580e-01
7.571546645911363116e-02
1.244208397531767901e-01
1.270032275516511933e-01
1.175000362413088778e-01
9.561777670243139238e-02
1.008609053397711147e-01
9.893993706371434493e-02
8.378860095716926526e-02
1.369917503889786226e-01
5.237455857145029148e-02
1.003956274590619702e-01
8.983499986003611049e-02
5.124474070069641451e-02
1.192736270834374307e-01
1.513704974344271814e-01
7.979842689528747479e-02
9.985311940794937280e-02
1.083137094620533619e-01
9.875875251937946131e-02
1.204658800043564432e-01
1.728894805864405193e-01
6.205129269355009330e-02
9.453587633221982589e-02
1.072993671585654313e-01
1.325927647840973445e-01
5.776395878971251480e-02
8.324422377924974026e-02
9.352014200421979173e-02
9.422352660170758842e-02
1.272877891088719793e-01
1.124548543632270664e-01
5.281316462364762931e-02
1.001628089841682528e-01
7.846917645284276488e-02
7.837305883866597933e-02
5.375709613862133390e-02
1.410005755556083262e-01
1.137770470183239596e-01
8.766766903507700048e-02
1.208341677526810903e-01
1.609075625690861988e-01
1.454723355438158339e-01
6.758393951603289262e-02
1.193644605575376882e-01
9.384970330395769889e-02
1.016656187438227249e-01
8.775288459205568548e-02
1.392269216273426813e-01
5.993395856523017068e-02
1.885568995465791431e-01
6.131643108563021582e-02
1.200419086139006691e-01
7.304190436608497261e-02
5.952149211081365215e-02
1.344898363599784097e-01
1.486757005615824689e-01
1.732306952310363191e-01
1.017370291740355287e-01
1.823162076948634247e-01
1.347233526339581267e-01
1.350456180862960043e-01
8.042781312941299499e-02
7.180433289851258227e-02
1.368335640151775168e-01
1.191646296631873048e-01
1.173090390956707391e-01
8.361492741820659991e-02
1.187854034461331698e-01
1.437113127367764531e-01
6.765310879189943838e-02
7.493280766663651393e-02
1.281104508607390224e-01
1.140178811309024293e-01
9.951988357289806575e-02
1.214552216757139591e-01
1.075653909353797011e-01
1.604533590653509922e-01
1.421800112707146402e-01
1.354919309531789628e-01
1.185601278454994079e-01
7.229447214688304590e-02
1.155123090807739783e-01
6.435681670247864195e-02
7.138937077573893897e-02
4.655365705560023104e-02
1.130837758246052843e-01
7.643171941635258648e-02
8.431641952738469503e-02
1.428036716613675094e-01
1.106636346966027168e-01
1.106292171504780070e-01
1.279847148951736291e-01
8.658257640874277017e-02
8.012417887700634678e-02
1.463783486703182091e-01
7.314895993361936188e-02
9.782075392370610800e-02
1.003778300582204991e-01
1.131266549880626249e-01
1.119072603322857767e-01
1.043475250328302767e-01
1.043541206565014035e-01
7.091938534983668885e-02
5.628020826517230596e-02
1.132315360923749070e-01
1.586635629368544353e-01
9.357737561867461584e-02
8.386798775388275284e-02
8.538421074144397771e-02
1.052527469563537127e-01
1.210793549994422097e-01
1.088996119334512541e-01
1.480837737589523473e-01
1.364133718364115011e-01
1.000418149022904157e-01
1.065057384965950871e-01
1.035279195458779639e-01
1.286610150513112505e-01
1.280085652238293348e-01
9.386516255652871399e-02
7.475965959659552906e-02
7.864014915734743316e-02
1.046605066751256363e-01
1.611273603469081939e-01
1.713660597565913601e-01
1.198405733344088953e-01
1.378160490593006715e-01
1.133700872929215009e-01
1.173524105744840063e-01
1.139657548439281798e-01
1.677196561868929681e-01
1.577813657752197285e-01
9.841534086962619443e-02
1.542406636662628505e-01
1.525358719435255805e-01
1.722474745730039336e-01
1.301672062455434820e-01
2.903882219016630864e-02
1.651336295110704955e-01
1.382112221733745039e-01
1.157509968264201494e-01
7.166675837358262025e-02
1.372080575245716860e-01
1.068459587786659143e-01
1.432607341058605710e-01
5.607596648643846382e-02
1.258496873463763877e-01
7.573787689268290935e-02
1.201234663012152315e-01
1.116770618120413172e-01
1.392207139731060084e-01
1.044870060498255260e-01
1.075377161870071929e-01
8.653709522852566505e-02
1.518056960263352573e-01
1.494198871468888357e-01
1.916160286590350426e-01
1.542108103225353910e-01
7.996588622974341865e-02
1.240110058746829308e-01
1.791634242657249576e-01
1.377008151211992770e-01
1.091543958986549850e-01
9.496832397224390376e-02
1.179807084920363042e-01
1.443281706261375363e-01
1.181426923361314496e-01
1.451443266697548251e-01
1.062451748968314819e-01
1.414796166706755176e-01
1.637749365802143031e-01
9.806882885673755268e-02
1.722749985632383851e-01
1.499931198453026693e-01
7.534512723635183873e-02
1.160598256824601077e-01
1.591894971488172772e-01
1.333140714500144486e-01
1.495621257303221263e-01
1.014310347718709593e-01
1.214966317704165993e-01
1.456476942714803602e-01
9.598075015946984367e-02
1.018948373731775464e-01
1.195915717578618087e-01
8.511117041100729752e-02
1.298856483922688210e-01
1.143077932973978750e-01
1.768981973215801029e-01
1.575781685534914656e-01
7.173907762315154257e-02
7.392177245751103964e-02
1.265248698211395850e-01
1.819784953506993486e-01
1.145427532939644610e-01
1.377034505277702492e-01
1.323659536400197956e-01
1.014697302376917215e-01
9.986592839115357445e-02
1.089892656934509929e-01
1.257339052427935699e-01
1.195036507779791840e-01
1.467890542608696891e-01
9.582096768984958712e-02
1.113950607506360990e-01
1.337349510014162191e-01
1.498903871902551033e-01
1.054453439198501236e-01
1.072396623266597543e-01
1.313598734643626476e-01
1.396847651103576005e-01
8.491754655167113586e-02
1.090298182054406095e-01
1.244164720036673166e-01
8.771026663417058611e-02
1.141012293342043155e-01
1.272216753260237421e-01
5.587917913281616883e-02
1.528990785090355298e-01
6.433231647414278109e-02
1.149421222677216442e-01
1.623832591532313741e-01
1.063754762922889674e-01
1.268147094077972936e-01
1.243527491679848468e-01
9.281120950792132174e-02
2.150608875384631413e-01
7.819755137655926003e-02
1.039591011599284992e-01
1.178410004173076342e-01
1.678038204376063880e-01
8.431693448391108792e-02
1.201226315041158121e-01
1.843776189150888312e-01
1.366925113855674834e-01
9.790727166462349917e-02
6.544167784516707886e-02
1.448922034097031852e-01
1.091665423032064375e-01
1.016649914665587184e-01
8.263087771851120034e-02
1.017645919757776268e-01
8.914938069873437620e-02
1.244438746616661207e-01
1.081420479402055851e-01
1.955751741219993178e-01
7.451863445895558213e-02
1.370812401115819035e-01
1.904093927258264651e-01
1.134599695412438075e-01
8.381364478299080378e-02
1.266945382757711513e-01
1.835648950511960253e-01
1.306029176005745474e-01
9.781274166807792103e-02
9.678527223123477297e-02
1.700676800994877502e-01
8.635555017774933229e-02
1.181107808921660479e-01
1.142951528380524995e-01
7.774280955829411532e-02
1.482297181753328696e-01
1.874301237446802382e-01
8.892481452702746814e-02
1.367020058768220747e-01
1.688767587573398177e-01
1.401008125616875766e-01
7.322524537305255543e-02
8.925780483361360484e-02
7.994760055397372167e-02
1.064656942262144079e-01
9.180428428732875790e-02
1.415120045172067187e-01
1.288742667822200538e-01
7.292180279158218259e-02
9.602839834332631275e-02
1.393963467739818829e-01
1.299585730933906225e-01
1.710230875923060556e-01
1.145119835603501668e-01
1.260310296822740039e-01
1.502017659039499853e-01
9.446973675946696014e-02
1.105496222901539982e-01
8.052537276451390835e-02
1.047963396200932290e-01
1.615747219558197612e-01
1.244251109137604200e-01
1.144985562453519484e-01
1.094000602564912522e-01
6.870757261541482475e-02
1.619408471748856326e-01
1.104205235963852255e-01
1.439179154056542953e-01
1.308882332625769251e-01
1.543740671362679728e-01
1.471220126852686161e-01
7.306705506432291386e-02
1.329297013922683679e-01
1.707450255540489958e-01
1.249143509019788600e-01
1.472920727473636393e-01
1.723415403075199137e-01
1.553131860913992968e-01
1.642480863871607910e-01
9.141095674925275860e-02
7.773861737619951195e-02
1.037125753116516919e-01
7.954662233099202284e-02
9.684159248791485153e-02
1.342217632782471415e-01
1.494309395220011771e-01
1.345226058012894965e-01
1.200182059587986960e-01
1.165527109779130460e-01
1.025666146216018121e-01
1.477876598123976926e-01
1.472332159984066358e-01
1.685348841871607550e-01
1.310484289775781797e-01
9.773605125899546830e-02
9.944155192255323128e-02
6.199252136196563984e-02
1.176484832612431225e-01
1.051681367250438676e-01
9.072654153514676800e-02
1.268575132389996307e-01
1.448041204252649705e-01
1.371049124478504466e-01
1.640740393505727146e-01
1.726125277052090179e-01
1.426461287621157703e-01
1.250337859319756717e-01
1.167073826502494499e-01
8.419481518931806741e-02
1.050605318821485473e-01
1.161736956057577708e-01
1.130360132601593709e-01
1.434856365712753323e-01
1.203371017761845629e-01
9.581664413213292208e-02
9.401454340871734372e-02
1.134238083353784343e-01
9.894738923425078214e-02
7.391784399224399227e-02
1.350698095268796362e-01
1.022544159964674931e-01
1.892618639064400365e-01
1.311991228292101741e-01
8.012256740673458222e-02
1.345691403437649925e-01
1.314928718475830427e-01
1.703397666305455915e-01
1.242284753126988855e-01
1.381837294556918505e-01
7.236868027210537069e-02
1.574793023168924444e-01
9.356866207453166939e-02
2.046236973071175191e-01
1.131526661288314028e-01
1.108172994724617305e-01
8.823481653857828677e-02
1.318985346278024329e-01
1.239031686287863504e-01
1.548808535062590752e-01
1.690029890601656704e-01
1.040984258496706338e-01
1.486461027687893954e-01
1.044171224948476084e-01
9.725645658759947410e-02
1.181155161185699631e-01
1.126844172141116818e-01
1.373010085085211440e-01
1.042692024781457921e-01
1.390742184645683832e-01
1.575899615423331790e-01
7.155754699720640044e-02
1.258579263893970790e-01
1.089121156503239374e-01
1.534076676839861431e-01
1.406929386006239568e-01
1.755034566295964327e-01
1.119990417350823775e-01
1.830432019441383396e-01
1.359601707771169732e-01
1.224075954818068801e-01
1.562661497501707797e-01
1.212872895640314669e-01
1.418769633384042439e-01
1.616562509247394253e-01
1.941032478929273775e-01
1.098040786094049426e-01
1.515869944305628381e-01
1.516265450936745973e-01
1.987278063986314958e-01
1.539892832519628441e-01
1.221781066024714008e-01
1.295776190728417099e-01
9.740717000472179365e-02
5.282005564375007178e-02
1.270139152613666000e-01
9.258762519962282500e-02
1.045048640769873222e-01
1.180210301204595441e-01
1.800770352534153962e-01
1.006411776057772045e-01
9.371588068588851406e-02
1.521491722791098178e-01
1.151742913535952761e-01
1.031733849053774049e-01
1.741383208936016225e-01
1.748410588858447245e-01
1.377784674514009045e-01
5.458832682772028072e-02
8.686253902636766056e-02
1.040873796956591352e-01
1.599510834979937790e-01
1.775096183354633594e-01
1.144310512116036710e-01
1.132024121727382565e-01
8.651410866432103497e-02
1.896582764601349169e-01
1.602778418663942661e-01
1.957753582151135485e-01
6.546088279299390467e-02
1.717560826455407641e-01
1.616473560532148690e-01
9.926045510283260098e-02
1.125787063260699078e-01
9.845046896006798276e-02
1.372422112197626276e-01
1.443032530255543289e-01
1.699675904998434739e-01
1.260068933542634328e-01
1.460462663295801766e-01
1.999392816403698370e-01
1.173359022081652964e-01
1.743408201920308154e-01
1.606640578813238740e-01
1.244447061746145333e-01
1.468240710719752873e-01
1.948284205534061564e-01
1.258995168050069391e-01
1.423358009385089495e-01
1.392224888718998632e-01
9.313326584956195531e-02
1.539791167822598117e-01
1.288916645444165565e-01
1.596903271034811056e-01
1.770519822417757627e-01
1.138469015629333947e-01
1.062672435501311741e-01
1.589374685962088030e-01
5.563374918825111232e-02
8.561044149419307081e-02
1.005316463654202935e-01
1.648789138373348562e-01
9.069480353239905979e-02
5.825782098267801024e-02
1.359136028785068728e-01
1.780539789026000241e-01
1.159030257887399135e-01
1.332144012010658407e-01
1.364028245965337172e-01
1.679170261486186144e-01
1.629008002480043515e-01
1.102911164301930147e-01
8.471622483528026826e-02
1.735631702076355642e-01
1.591459509260565730e-01
1.557664945455958239e-01
1.434514276535282795e-01
1.349719258417318435e-01
1.202256357109966201e-01
1.587925941828929877e-01
9.365905886345084197e-02
9.059073451294136214e-02
1.096246290956756769e-01
9.930862882763709376e-02
1.295675445478285670e-01
1.510378968830721758e-01
1.763629596110056486e-01
1.447989477352469023e-01
1.271167685826713745e-01
1.573209970443855688e-01
1.151040527526270979e-01
1.192679551367171603e-01
1.617980886870155899e-01
1.343594153307205163e-01
1.885025287724037824e-01
1.645432344631393706e-01
1.626579625016273123e-01
1.732226679240644884e-01
9.813411496040187754e-02
1.190470502282013204e-01
1.054498072114343349e-01
1.236440310691232780e-01
9.378158695642073439e-02
8.395494889979362996e-02
9.701296078175411508e-02
1.251427160071611477e-01
2.122680612088437557e-01
1.161294837133565877e-01
1.670063456816041070e-01
1.480427599742399625e-01
1.615993687738561391e-01
1.196459635448955949e-01
1.365152350029082140e-01
7.836589242837178892e-02
1.370009507095355239e-01
1.480808241708423678e-01
9.338710296453825443e-02
1.314265287626505407e-01
9.743430156162863343e-02
1.891936798606561054e-01
1.247896887652233944e-01
1.416184202496070521e-01
1.505224486301371400e-01
1.330721752833305960e-01
1.253032897098457221e-01
8.932754112231768018e-02
1.256832049446016952e-01
1.503359108979345493e-01
1.691709666481925889e-01
1.619083769219282765e-01
1.701492365737163337e-01
1.399829152728489512e-01
1.933570185648658124e-01
1.249965960275151583e-01
1.330387220244337587e-01
1.353970284833311555e-01
1.542214767720454793e-01
1.522185430001405937e-01
1.414556689035220693e-01
1.171970548716475269e-01
1.569477273781151039e-01
1.740169573031778161e-01
1.148923908661947102e-01
1.314308755240112259e-01
1.457039967116306456e-01
9.957049163847613016e-02
1.560683623919481844e-01
1.416701385929172996e-01
1.751955950863383071e-01
1.202164414350281041e-01
9.611866937651226961e-02
1.747033686212155768e-01
1.022218670191239465e-01
1.749469689400119099e-01
1.040075738621941970e-01
1.771782410541447028e-01
1.157132542011095055e-01
9.317277616605211532e-02
9.519102002294735354e-02
1.439888457466286242e-01
1.488504985236002442e-01
1.642668009134636009e-01
7.704058425794746423e-02
1.479324103019077352e-01
1.448351559744965877e-01
1.400203661506790043e-01
1.745179388506430951e-01
1.148760812211922222e-01
1.414261758533225666e-01
1.393940014611611822e-01
1.216691170966681390e-01
1.366232669478800732e-01
1.226321256506313628e-01
1.184297356101370741e-01
1.933203311260984214e-01
1.308067528402803437e-01
1.390081911075854437e-01
1.881157090111908181e-01
1.163460829007694347e-01
1.318582492621968028e-01
1.483041052685573624e-01
1.453576397789848595e-01
1.295543178952547336e-01
2.087740271415990945e-01
1.597569338367725300e-01
1.652772591182465889e-01
1.285286144462918223e-01
8.576819300174205740e-02
1.223417639681132346e-01
1.757734889171215231e-01
1.741967623534030341e-01
1.324341060150576732e-01
1.412718263362663373e-01
1.422164318639714820e-01
1.250619227025736024e-01
1.422196879698400807e-01
1.480676778648162550e-01
1.420051907724682871e-01
1.490050444702759047e-01
1.718656951551951473e-01
1.939947413839467338e-01
1.610060798350833877e-01
1.313822949229041803e-01
1.575906925275152026e-01
1.801724662617712469e-01
7.003143065341270457e-02
1.752674625271661291e-01
1.442318750670442407e-01
1.424682275411892352e-01
1.577384859653999660e-01
1.826582745095597371e-01
1.073886476796830358e-01
1.521288352573376690e-01
1.405790292245215067e-01
1.673783769708154789e-01
1.380154875884704313e-01
1.288776169132233029e-01
1.788113484431997080e-01
1.254797263463660606e-01
1.390873698357822374e-01
1.298789084098978253e-01
1.557782259369912270e-01
1.598345758981633558e-01
1.444445872473594794e-01
1.202020891333215602e-01
1.451850862689238186e-01
1.291632075471977614e-01
1.640164355381531491e-01
1.413428413951146878e-01
1.612495350808871297e-01
1.256785355726040276e-01
1.513450568283113695e-01
1.209025980282527474e-01
1.098207926417022195e-01
7.746925184756615901e-02
1.175181693101609859e-01
1.295215515716783006e-01
1.481051921446272790e-01
1.764932500123992387e-01
1.206090616122960091e-01
1.126164176462718380e-01
1.105479438151587140e-01
1.246069673750185430e-01
1.361361471999635031e-01
1.725032524989342508e-01
1.230756799121851264e-01
1.898044416915291022e-01
1.470528272984487350e-01
1.508456041244658485e-01
1.646082755339369763e-01
1.610099349113122691e-01
1.108944128023764270e-01
1.342661449388076189e-01
1.461220067049365245e-01
1.143400576160988474e-01
1.256015654220331845e-01
1.603351464553791350e-01
1.161721680274494101e-01
1.211210356989546461e-01
1.225653085424819322e-01
1.876506349464948098e-01
1.626377862831597798e-01
8.768229727454893152e-02
1.973041843224097036e-01
1.463726492146882885e-01
1.171415762500656460e-01
1.608603320214662402e-01
1.426449692819882487e-01
1.185645615536802117e-01
1.161492933112885373e-01
1.298267013465680964e-01
1.082858623984009755e-01
1.515551735015856494e-01
1.602836219384191352e-01
1.368882492129851469e-01
1.566605007339078870e-01
1.053682973989312072e-01
1.170043041312752857e-01
1.731993184483872350e-01
2.042863202910538134e-01
1.386987543404639700e-01
1.671195695046163721e-01
1.463100059612096882e-01
1.402504054501509667e-01
1.264807725624211010e-01
1.814174073604054582e-01
1.603665465098639831e-01
1.650251439819433175e-01
1.633897367054654159e-01
1.480783820526547778e-01
1.257253453823713452e-01
1.028197441636279214e-01
1.397108224940766530e-01
2.235982985997509997e-01
1.498087733650931841e-01
1.990507276400691750e-01
1.177544641061989555e-01
1.706156422459590150e-01
1.460340211001281696e-01
1.612371009367619401e-01
1.494379377856826507e-01
1.221677880501018942e-01
1.706433002481292649e-01
1.809075253441088937e-01
1.310209124119994517e-01
1.290446247983036143e-01
1.976968322972937619e-01
1.391049476393390327e-01
1.129703333063757226e-01
1.581505854332574401e-01
1.359268980692351914e-01
1.633390508813907238e-01
1.372240389712329478e-01
1.292108712989978037e-01
1.737212779557145703e-01
1.834887719058101163e-01
9.419880167715131980e-02
1.824630441311610174e-01
1.409061539678934105e-01
1.560688169914365153e-01
1.561373056543197968e-01
1.567915723063480482e-01
1.731095417712220919e-01
1.496322784803957306e-01
1.235620332644990216e-01
1.375268904835865724e-01
1.589512238228747154e-01
8.533442909345265170e-02
1.418148696505883433e-01
1.299099735559527402e-01
1.410506310238948957e-01
1.476361795204988725e-01
9.071090844366860861e-02
1.803598063085477821e-01
1.613983193380215952e-01
1.589063136483189198e-01
1.690506798128906529e-01
1.571381129765363760e-01
1.107537482869251771e-01
1.650699516989968807e-01
1.350080479096335828e-01
1.248931486286807557e-01
1.453352140882928079e-01
8.924581005572256032e-02
1.343442495976637785e-01
1.725403924520471366e-01
1.148152222243183085e-01
1.622760179492048482e-01
2.109335452426084612e-01
1.808044039289228022e-01
1.546839926388970943e-01
1.212592545611962114e-01
1.208799490095287671e-01
1.980581710297269205e-01
1.372322660008888362e-01
1.446170642138227269e-01
1.624068368721976463e-01
1.618482842343052230e-01
1.610306416848958089e-01
1.530575667402631346e-01
1.554216116404034675e-01
1.386135386009461068e-01
1.783504757351811465e-01
2.013366144157357207e-01
1.281067986033202766e-01
1.075554546118531463e-01
8.153724133150001829e-02
1.405396970615588881e-01
1.189118306284357163e-01
1.538072944633302186e-01
1.396096406019639857e-01
8.695137041495297481e-02
1.439904500268312793e-01
1.849835208311646495e-01
1.174093793004021558e-01
1.249865893279435702e-01
1.446951102276206602e-01
1.620631303682660285e-01
1.179055883781969377e-01
1.261772721372525496e-01
1.863026754294602461e-01
8.048479103109128230e-02
8.529411618272556006e-02
1.526994631800945856e-01
1.541494114049122566e-01
1.298475041659292450e-01
1.816120253905257054e-01
1.655130653659143414e-01
1.249580049300534901e-01
1.351733397291915439e-01
1.112894761110278935e-01
1.205524223696852332e-01
1.275706026302202423e-01
1.318159704560494805e-01
1.374215312848984794e-01
1.053876433239396698e-01
1.463196847069868356e-01
1.392127568721380770e-01
1.684699519447695748e-01
1.504362409572976844e-01
1.392792419069485144e-01
1.408760396158083295e-01
1.710325831634674498e-01
1.479978205873600239e-01
1.224074823396339717e-01
1.666473254654767533e-01
1.451725523618974945e-01
1.029808191650091465e-01
7.171604384281878020e-02
1.865968088118350188e-01
1.288342839012431018e-01
1.584821843533048558e-01
1.657434552369564662e-01
1.639958880544195863e-01
1.019865595535020403e-01
1.424134695069393386e-01
1.375803953702465499e-01
1.770382814316663889e-01
1.941162991647482072e-01
1.564897053867305987e-01
1.212669382017168840e-01
1.546659937181217026e-01
1.582360186122071521e-01
1.477337681249018542e-01
1.081007907019861658e-01
1.521619060204811025e-01
1.013252463691277638e-01
1.204512690128177327e-01
1.368240894819342246e-01
1.162749901367730321e-01
1.700002762105027043e-01
1.360239535547920486e-01
1.268501159549565438e-01
1.454455187049425724e-01
1.183086976873061469e-01
1.319036787881368022e-01
1.282105404597108089e-01
1.043793316257240061e-01
1.895587209228988268e-01
1.422314165272659525e-01
1.762367569694898994e-01
2.211375676087597164e-01
1.477048179915496084e-01
1.683192905989477628e-01
2.046789951015033915e-01
1.289679822706414902e-01
1.869107906007951292e-01
2.016047108108756647e-01
1.553370144428962152e-01
1.422006479390171552e-01
1.815765517917854732e-01
1.884097467233416534e-01
1.030547916270768000e-01
1.272155616863018812e-01
1.218399054886750293e-01
1.438417999497826616e-01
1.697173269356651026e-01
1.259591429534646645e-01
1.609643385682027472e-01
1.567001905427493902e-01
1.902292940249055431e-01
1.410505770840156659e-01
1.859500726568963369e-01
1.253465519933029126e-01
9.998894918866453596e-02
1.040679574042111671e-01
1.394359359148286126e-01
1.306505375585137463e-01
1.642749632552221173e-01
1.826504219619280722e-01
1.422603074282021984e-01
1.418087784097329385e-01
1.502516254604932544e-01
1.716056418413242080e-01
1.020580775551628155e-01
1.113624853382673002e-01
1.785830573450457037e-01
1.192189801163446861e-01
1.485611028139341983e-01
1.444277891313063000e-01
1.302129485371363027e-01
1.674128078188150681e-01
1.533141675424854466e-01
1.393785803817340352e-01
1.273041628293311578e-01
1.484142729959022911e-01
1.498405095687163346e-01
1.243204048398154626e-01
1.479933287799669595e-01
1.020746293036705887e-01
1.951232473604550266e-01
1.628988882646293934e-01
1.187854359051297576e-01
1.127432501387978514e-01
1.079759658280597667e-01
1.045620277624611794e-01
1.871831082954977243e-01
1.204599860866792799e-01
1.491708917354238051e-01
1.593888792226928197e-01
1.449555097953067473e-01
1.069259878186113177e-01
1.060506394642720257e-01
1.624001614349672995e-01
1.131707927111410411e-01
1.403886364248110030e-01
1.439855895956457521e-01
1.408850435845047377e-01
1.390178552995497696e-01
1.228487379020671844e-01
1.147118530291818539e-01
1.786744496245130931e-01
1.382930002009543635e-01
1.291408478448367314e-01
1.942744175642271420e-01
1.711704971901020500e-01
1.471487633070824308e-01
1.205835881491149064e-01
1.739024877168426075e-01
1.330550327960035861e-01
1.397868006795747464e-01
1.663498869510039169e-01
1.628297310772051920e-01
1.427728568448542457e-01
1.203157804926651420e-01
1.012786488230977416e-01
1.158176776643728284e-01
1.362841844383921863e-01
1.391222130396588264e-01
1.325104165400441125e-01
1.523102348284374741e-01
1.390125033598919868e-01
1.707304969679990514e-01
1.706192150758252535e-01
1.222255786311535891e-01
9.918292912771090042e-02
1.104268567692754804e-01
1.773243198976156842e-01
1.455353493376255747e-01
1.347396300822873705e-01
1.344992024661432473e-01
7.531872006282125387e-02
1.851963150426808591e-01
1.839233920597302119e-01
1.524639595561383953e-01
1.691905078180070687e-01
1.372208976122790691e-01
9.084088856179359239e-02
1.570677389332470753e-01
1.536847578852151841e-01
1.651527745420263149e-01
1.708299132281571042e-01
1.884002086292593525e-01
1.563720934173084276e-01
1.159766851136007915e-01
1.337702369029688532e-01
1.382112019859502439e-01
1.403121022513951766e-01
2.539838616207132915e-01
1.466005015436561698e-01
1.951246312114915948e-01
9.709612622736474297e-02
1.484360882703925910e-01
1.187969858231344156e-01
1.590986230652260136e-01
1.968957001031533816e-01
1.490832029476335530e-01
1.309754498699151060e-01
1.877034561796849799e-01
1.208638599200932140e-01
1.525134463420034781e-01
1.459147005330995450e-01
1.464078035795808030e-01
1.864392787302027732e-01
1.077061384109795766e-01
1.348170076111127047e-01
1.222387681167371731e-01
1.156271333303202503e-01
1.684141881771387683e-01
1.455642816115731153e-01
1.558011852672683828e-01
1.336161415373924022e-01
1.874965943892855369e-01
1.710461928006999366e-01
1.294142346817079292e-01
1.995752832917279951e-01
1.637482525567152680e-01
2.020915418418835208e-01
1.054760393985853251e-01
9.024556275089738733e-02
2.081624099276529749e-01
1.614907891500463877e-01
1.709840484935249982e-01
1.493141485301148763e-01
1.550091048707682162e-01
1.822624572583721736e-01
1.398611237259969331e-01
1.562851958835676236e-01
1.593516519721212832e-01
2.210113336943034801e-01
1.442834926673268736e-01
1.814763221953689387e-01
1.881980500437374360e-01
1.613237908705864587e-01
1.266401194591184887e-01
1.784244182698820347e-01
1.206591413272791735e-01
1.197048144373674128e-01
1.739107565977711656e-01
1.797443954612815697e-01
1.916074003752658572e-01
1.583460644362620073e-01
1.660013961328054011e-01
1.318599339680734395e-01
1.440328439101151714e-01
1.325856102272065518e-01
1.296689069271736161e-01
1.822859157848798484e-01
1.153387089306215779e-01
1.547856519442775691e-01
1.716384179883097272e-01
1.926559224371726664e-01
1.112548578497674773e-01
1.681241240147431648e-01
1.416918474743025791e-01
1.761072134914119236e-01
1.169561784911625629e-01
1.961681687579856503e-01
1.530746843730339257e-01
1.656872894306476995e-01
1.806112471993294999e-01
1.944560520880691257e-01
1.482221710349249932e-01
1.897378922597241502e-01
1.977206169768295774e-01
2.031136961105256267e-01
1.387107098221869450e-01
1.311040660715065698e-01
1.636848913828773677e-01
1.757012678550284313e-01
1.262640311294700446e-01
1.453565084758833281e-01
1.685926774392416672e-01
2.202139834235992966e-01
1.371478100694383251e-01
1.659363125631954095e-01
1.515215835588311633e-01
1.836412418644226829e-01
1.064069835433251177e-01
1.253900623670531067e-01
1.860460693171568369e-01
1.397655036597450218e-01
2.181874726278227594e-01
1.624662779457338169e-01
1.006937253457825671e-01
1.612352258208006039e-01
1.738065223585786023e-01
1.273839315292786822e-01
1.713976038590318274e-01
1.362971053878583305e-01
1.562062705872406809e-01
1.633787862330097207e-01
1.667254198025158174e-01
1.934198444000649886e-01
1.638517329683151502e-01
1.556774700025312652e-01
1.374344339779231816e-01
1.529515131947746520e-01
1.979184709364310568e-01
1.925662299075004968e-01
1.601900938698347376e-01
2.260410124921830854e-01
1.357684966190829678e-01
1.665317546421500039e-01
1.556196445489199942e-01
1.554554109717139754e-01
1.512374466556191677e-01
1.978106852131227278e-01
1.489050892251771729e-01
1.516477636289857711e-01
1.521708703601904744e-01
1.301971906336555351e-01
1.671440568101156543e-01
1.688190373554017965e-01
1.406450158186781374e-01
1.104601906134582701e-01
1.273108458585915648e-01
1.435000652669319865e-01
1.788375925705307512e-01
1.708549168220295789e-01
1.801016422419529361e-01
1.831773273215947795e-01
2.054015387014947736e-01
1.388927929664606764e-01
1.830423104713511107e-01
2.088574724643066927e-01
1.518984651336422187e-01
1.804479987754894765e-01
2.124181653514439772e-01
1.795646141481841984e-01
1.500205763758575561e-01
1.480164337634360672e-01
1.462568920287038721e-01
1.506092126983023805e-01
1.614034867735490708e-01
1.153671840766431894e-01
1.677577356232741734e-01
1.684964475659307126e-01
1.555098783461410228e-01
1.343546734930184394e-01
1.721528908463872409e-01
1.697120185617073118e-01
1.277091747420321111e-01
1.916997403914780240e-01
1.769769223756191556e-01
1.752895928245330748e-01
1.695441323856088367e-01
1.710207953068640097e-01
1.994664905522088305e-01
1.402208962038141993e-01
1.555421498310545492e-01
1.186989225961626315e-01
1.581684334032328332e-01
1.583578140151495062e-01
1.458752645091700162e-01
1.937613091532980891e-01
1.675439361228371060e-01
2.009154084308292232e-01
1.674603512835741992e-01
2.045086370701208744e-01
1.613292015705554416e-01
1.832373413392835160e-01
1.429054876223584958e-01
2.032720788872972584e-01
1.536095532196274926e-01
1.600911912104240331e-01
1.601841822882570099e-01
2.206249618130304013e-01
2.182290390927247858e-01
1.570105323195865044e-01
9.901653807903804116e-02
1.831194357514198678e-01
1.309483997475877903e-01
1.734821342210375317e-01
2.400247097071972480e-01
1.641691169658619776e-01
1.430175584652365883e-01
1.476434896772853000e-01
1.242219031654515915e-01
1.499583913733806839e-01
1.051275387825120894e-01
1.489402768473269412e-01
1.400341960913070727e-01
2.109012945392235161e-01
1.788317858125880733e-01
1.633119839927007488e-01
1.118744432959019736e-01
2.143177322777124194e-01
1.648345797253585598e-01
1.959796407613433322e-01
1.432512861315168029e-01
1.891228393136359098e-01
1.694856209600160701e-01
1.737293899864804370e-01
1.904171860099204971e-01
2.613747228927793542e-01
1.331018910795635779e-01
1.405254388594187054e-01
1.700878971513038462e-01
1.865685039740138385e-01
2.180728959566289316e-01
1.621925565445336836e-01
1.653397397315998774e-01
1.736323838566920241e-01
1.914409090675000258e-01
1.630881045030171672e-01
1.722393457753662871e-01
1.809044977020002332e-01
1.497702782796379029e-01
1.406918085997061474e-01
1.066456210650967296e-01
1.938020389538136490e-01
1.236704529928695090e-01
1.477891735139971741e-01
1.578667284989146713e-01
1.161505912644724275e-01
1.267981650740821753e-01
1.514728669701633501e-01
1.203588640495503875e-01
1.537525755677216222e-01
1.401671007067953889e-01
1.829798532911021403e-01
1.996413977227755598e-01
1.707393170279577210e-01
1.258701666256859808e-01
2.064398292400967672e-01
1.940072471153290457e-01
1.524202096341457091e-01
1.926670836996444425e-01
1.940177907598712725e-01
2.317859366767482665e-01
1.740668221309012165e-01
1.847768632694115898e-01
1.784285025895337440e-01
1.416540014624061705e-01
1.739111399577307204e-01
1.902000383921238214e-01
2.124309783562819687e-01
1.862336384016045343e-01
2.039559290018468363e-01
1.533889497030078708e-01
2.330117422809067917e-01
1.945826549152917806e-01
2.019912928388450379e-01
1.791407987095938181e-01
1.997165696728739337e-01
2.569317523186063768e-01
1.849121297558927457e-01
2.883775815292794475e-01
1.886628347422667495e-01
2.082481796797207296e-01
2.049878206953380244e-01
1.459858060560866311e-01
1.590318294629106954e-01
1.921790637090586285e-01
1.719554506968410390e-01
1.995233587400744302e-01
1.469830216932336286e-01
2.358925930775205015e-01
1.774527256032569222e-01
2.679223732865858576e-01
2.255446253923913402e-01
1.883771667229560409e-01
2.090641533200828794e-01
1.503594382714739386e-01
1.650019603965957316e-01
1.455663133322000202e-01
1.615039118194267487e-01
1.735599861347044415e-01
1.476231847262834684e-01
1.847788034348880892e-01
1.222388861178654584e-01
1.737578993284366879e-01
2.361097752266145822e-01
1.653192740039199915e-01
1.229289222942810261e-01
2.482042215453662271e-01
1.965116378128721752e-01
1.618500969481914686e-01
1.941231120203830429e-01
1.837718840812663790e-01
1.232531333412959507e-01
1.434985394901148459e-01
1.383023674910821288e-01
1.692769224602548861e-01
1.794480125471100695e-01
1.652329371694642446e-01
1.509936860012328352e-01
1.738126656193535735e-01
2.063196306495150845e-01
2.092853411520739226e-01
1.950792697806830456e-01
1.736285196101500783e-01
1.259534876712791185e-01
1.538844455505598563e-01
1.810151466263493214e-01
2.112999169323651338e-01
1.505640159034062897e-01
2.119865931056912067e-01
1.959887879974407665e-01
2.414580555223326819e-01
2.159547386320701534e-01
1.961771296026919020e-01
1.812488089022245286e-01
1.758831713123135410e-01
1.489618461291684903e-01
1.928821342838534236e-01
1.762703675974755246e-01
1.573593426280781860e-01
2.546525507668694899e-01
2.079297972650092918e-01
1.515634629889767993e-01
2.093918042283577086e-01
1.396332300599621712e-01
2.736773702637995132e-01
1.895592103363274161e-01
1.546557464063877951e-01
1.906140067199525723e-01
2.349673464089432340e-01
1.351134570147046465e-01
1.635816939622478372e-01
1.691360984519049426e-01
1.948613742847318531e-01
2.050968716552367399e-01
1.866568770589540349e-01
1.838456036230513013e-01
1.677949927168936040e-01
1.881794243663750810e-01
2.053977899390098116e-01
2.120152133359461399e-01
1.781397049680079614e-01
2.070488406449126351e-01
1.649832339136142467e-01
1.226027912122560071e-01
2.030008671945566501e-01
2.139778150597472506e-01
1.758403450093463383e-01
1.776942195781339440e-01
2.443558602575926497e-01
2.498207689066016257e-01
1.661094153433853027e-01
2.001413579957217748e-01
2.121279688704662547e-01
1.579921739338039366e-01
1.896009179368941810e-01
2.109378698860462087e-01
1.933032202420317536e-01
1.581691332976403186e-01
1.785528600555635059e-01
2.265753388373833443e-01
2.450379071108971518e-01
1.898057631131854772e-01
2.391145289177851185e-01
2.383775580357271051e-01
2.014754116617421265e-01
1.532234399559530003e-01
1.584442676037731423e-01
1.796645689414993197e-01
1.654514052597009233e-01
1.575134562918470149e-01
2.149836273935594178e-01
1.945582979325505557e-01
2.128832716604816544e-01
2.146438837850918602e-01
1.711132998158595431e-01
1.820136372866974217e-01
1.476144042879926066e-01
1.843985976641087099e-01
1.724692569069541381e-01
1.744906469905510016e-01
1.681193828698103188e-01
1.986639398002789103e-01
1.629042672978598394e-01
1.737509251787507925e-01
2.172048376955398319e-01
1.741968942777803453e-01
1.241256041501993673e-01
1.911693086600439462e-01
1.492421534700584251e-01
2.051918141561374365e-01
1.638545212585506006e-01
1.992713319271920414e-01
1.675499902591080781e-01
2.024408538616672415e-01
2.191378072125725607e-01
1.599727829496734588e-01
1.870911616669360678e-01
1.982403555061507117e-01
1.806945901049794856e-01
2.068213053718205297e-01
1.797819723397038050e-01
2.071394203248673460e-01
1.291649406252214083e-01
1.905852730010881013e-01
1.994182763551558546e-01
2.250066119200179737e-01
2.178491130740605186e-01
1.601806280966869556e-01
1.772305959577755996e-01
1.879052708282884232e-01
1.286599695786592445e-01
1.645229469131772593e-01
2.375193602613131783e-01
2.101379914236681801e-01
1.831109827441127769e-01
1.863890882575838237e-01
1.920201216893954732e-01
2.299196245236007075e-01
1.775246349799858014e-01
1.732633655168225872e-01
2.023402226086115085e-01
1.962686483622297362e-01
1.892127833930743741e-01
2.076764069641636734e-01
2.144194472134130780e-01
1.629989398841804604e-01
1.488823660822068962e-01
2.343538366301823328e-01
2.478623710658765522e-01
2.041444134779369646e-01
1.836823261778635086e-01
1.876903397541518081e-01
1.809482887176275534e-01
1.993346979581853973e-01
1.910243020311512274e-01
1.942782397905105096e-01
1.824723654411357088e-01
1.934983301613730500e-01
1.981439491144360854e-01
1.717294162133415070e-01
1.780673367010982833e-01
1.496601766340387996e-01
1.487033977537199070e-01
1.888298104358130669e-01
1.795384569489791304e-01
1.677016948130611584e-01
1.836555501211152297e-01
1.972395214805700014e-01
1.720208055336660546e-01
2.346983939942557662e-01
1.791466694049371200e-01
1.489690716248023017e-01
2.361278091158238446e-01
1.763180364154247337e-01
2.431955189791625838e-01
2.278145110210940683e-01
1.479696630570966343e-01
1.941601349837765722e-01
1.868329733050113350e-01
1.955069569840759414e-01
1.869564091543978734e-01
2.029541693349181108e-01
1.718241843693773252e-01
1.527409358993865596e-01
1.873881224684053604e-01
2.026096478584526184e-01
1.874831684603177340e-01
1.936640384055108299e-01
1.584019617607865804e-01
1.882291542825101083e-01
2.244177447387723234e-01
2.192326757204470788e-01
1.923199595331395728e-01
1.413286997097840947e-01
1.213691132006000095e-01
2.014389418730815340e-01
1.514185027645161830e-01
1.571980290504645106e-01
1.598942125332730169e-01
1.864691822751805839e-01
1.709411477262128831e-01
2.235735232236495118e-01
1.651523957623154404e-01
1.374136298720393112e-01
1.763620258961988985e-01
1.924299643233082779e-01
2.520919008935477157e-01
1.863259274033627622e-01
1.805590906704792609e-01
1.544575480133818790e-01
2.010849655464251040e-01
2.105919862385007280e-01
2.107355885714724264e-01
1.961614226420437812e-01
2.658105831020091681e-01
1.466643080345956252e-01
1.945871039817473613e-01
2.531314575398354583e-01
1.770189322832925460e-01
1.808482175653598201e-01
2.239225751526982555e-01
1.812850826839623453e-01
1.838703817350997860e-01
2.005455631519546811e-01
1.834628840293580365e-01
2.337808150439235344e-01
1.757878676902560611e-01
2.073007615045560637e-01
1.461891509280598411e-01
1.728360390296620752e-01
1.398073131981999173e-01
1.610293259727918480e-01
1.777389001149812797e-01
2.418269695723226642e-01
1.891740484883958906e-01
2.146303170487960932e-01
1.869509786323486633e-01
1.730485822014176389e-01
1.780194544097570830e-01
1.860759659167834368e-01
1.715524451272573414e-01
2.274475434480811575e-01
1.659276323629367278e-01
1.656649426183900431e-01
1.705151523965671989e-01
2.402592314280090346e-01
1.933104037949027465e-01
1.901673728023328125e-01
2.219492909940313508e-01
1.692905999471080170e-01
1.797523017184335659e-01
1.755656623744085154e-01
1.955912876906678588e-01
2.000644972981770464e-01
2.295830579227749468e-01
2.581552904217223054e-01
2.020904252725807260e-01
1.932128380830856473e-01
2.533022585222521328e-01
2.012379475769711934e-01
2.019544397571980399e-01
1.560496991439559999e-01
1.985523323418370567e-01
2.248256546762949781e-01
1.771849902307248981e-01
2.468993181839838902e-01
1.544732209330826334e-01
1.757364443416303545e-01
1.869038063091464363e-01
1.930603265711542949e-01
1.562474028044723851e-01
1.391492245519173332e-01
1.673273643937854271e-01
1.633093862050050693e-01
1.929145722814261943e-01
1.997206377150476109e-01
2.073590372339315646e-01
1.850044876086179568e-01
1.932353718778022089e-01
1.406244944035525135e-01
1.602919959764268765e-01
1.630238115107353614e-01
1.756670269885062807e-01
1.964455998827074612e-01
2.395236002973264722e-01
1.441177405193288519e-01
1.976586011944662657e-01
2.524153230845063711e-01
1.767944765193809886e-01
1.617525340519266608e-01
1.056847855951628667e-01
2.250698903104527415e-01
2.536575702198127780e-01
1.571843606134617211e-01
2.460753863469586911e-01
1.998810232770451278e-01
1.868545470738974257e-01
1.791325504572395533e-01
1.764433107567121295e-01
2.215270084344928558e-01
2.134117669294204600e-01
2.007968996559695574e-01
1.843627704409273038e-01
1.926123062621522830e-01
2.516499552048119259e-01
1.984164514485620145e-01
2.199969586465884419e-01
2.121601832904775886e-01
2.089980450780642707e-01
2.445819147436355812e-01
2.426070700211096220e-01
2.056953002952149612e-01
2.322411623693159954e-01
2.008057084066008913e-01
2.321161118275882618e-01
1.982292429592853733e-01
2.052886610212739937e-01
2.062253619789012893e-01
2.262634616043572300e-01
2.521841761527480186e-01
1.460616129114596096e-01
2.209104615753127721e-01
2.203233761224681342e-01
1.696746291142579577e-01
1.794692877413756882e-01
1.815263652997279042e-01
1.508428873866585473e-01
2.004492064927781980e-01
1.780497784527284577e-01
1.772872129498054006e-01
2.104468884832411679e-01
2.112258372958311925e-01
1.896952958744122508e-01
1.841063732607034487e-01
2.242221705415710087e-01
2.115402252110433756e-01
2.280958184485519791e-01
2.044376727948223060e-01
2.491268548982165376e-01
1.975912471053063724e-01
2.779404569897007682e-01
2.181098667086036613e-01
1.732000678844639596e-01
2.397071931009170376e-01
2.127954985608271066e-01
1.982233219853773987e-01
1.846492596771771855e-01
2.476377397848122386e-01
1.355559356845039143e-01
1.996368061670553695e-01
1.922365131943223893e-01
2.189581763097172007e-01
1.856496607170932123e-01
1.660716977460319210e-01
1.724008831565523037e-01
1.456321288115125234e-01
1.563337357481240641e-01
1.950778604814890627e-01
1.848084076871894521e-01
2.743435087477649192e-01
2.184835056526036323e-01
1.878946244518654718e-01
1.734880436093924894e-01
2.340995379914789232e-01
1.940990213454022173e-01
2.192700988607671764e-01
1.944689267830922719e-01
1.853147197027442405e-01
2.367717742744225307e-01
2.279445457248535645e-01
2.027440352620376862e-01
1.921433580739201896e-01
1.541757315061446365e-01
1.935923695665400790e-01
1.845146951380299272e-01
2.123652343911269780e-01
2.127118777464908073e-01
1.565965660667270332e-01
1.729370455722895883e-01
1.773257686551441004e-01
2.327454417045796697e-01
1.799451813256982835e-01
2.663783971622840085e-01
1.779809400320530866e-01
1.721636529355723699e-01
1.778619675380032905e-01
2.735217348843606011e-01
2.221610745168983714e-01
1.658970316134794343e-01
2.229346772767029916e-01
1.945576303100890747e-01
2.074643230784767034e-01
2.400271149552081484e-01
1.940691693517994643e-01
2.266924234535107885e-01
1.743603142508628190e-01
2.219229515172616851e-01
2.058179535639646507e-01
2.003215545266862629e-01
2.100705715014689889e-01
1.771190001929039415e-01
1.906016579290810420e-01
2.027077844413870678e-01
2.010178766280396878e-01
2.029599122010285750e-01
2.294863227175557019e-01
2.086355745979310838e-01
1.682221881089645543e-01
2.530864244142192465e-01
2.523252851061130730e-01
1.733080153824101133e-01
2.025041175338189725e-01
2.013329093115339419e-01
2.288689200945726587e-01
1.515277463992989460e-01
2.006158684716410345e-01
2.330346008832222815e-01
1.639787514468744878e-01
1.948165713435532076e-01
2.215328336557912670e-01
2.227279314780399311e-01
1.760928009806999872e-01
2.566434062802477323e-01
2.497689739298803724e-01
1.948728637984470935e-01
1.816908776998055197e-01
2.292681357787949847e-01
2.155484530814399668e-01
1.965749038300941831e-01
2.148498672892064365e-01
2.569162376904974288e-01
1.728861672207073763e-01
1.599758565369617247e-01
2.537447996296615660e-01
1.537064941670578111e-01
1.970225774474050062e-01
1.930442909490391046e-01
2.044556111396787501e-01
2.029433810361639390e-01
1.849881805748747055e-01
2.221795664284583749e-01
2.536480264538776286e-01
1.772252003585902125e-01
2.471840224092082261e-01
2.604427713641936926e-01
2.191735357378261639e-01
2.288463443668118380e-01
1.915310135696766114e-01
2.124006653373489151e-01
1.905853537541941367e-01
2.125508504315125058e-01
2.540149624381792259e-01
2.067377353683364782e-01
2.048010262979536866e-01
2.302658730493731820e-01
2.289754170507055375e-01
2.229502101946393422e-01
2.375209709751655018e-01
2.276712525521424890e-01
1.869808024094388177e-01
2.475957891222119733e-01
1.833329334278335776e-01
1.707116102606774100e-01
2.318382027254395072e-01
2.282310268783397933e-01
2.141274776797318924e-01
1.869866303976528144e-01
2.017742318301287419e-01
2.422169146716435240e-01
1.523289316146407835e-01
2.325468196231131601e-01
2.221837025596465343e-01
2.231420553649301752e-01
2.151598191068504196e-01
2.025534859242606456e-01
1.811759767401953103e-01
2.349369300172545472e-01
2.866450531744428321e-01
2.035737391319961953e-01
1.582607814954071213e-01
2.048548686050780387e-01
2.015607331431557570e-01
2.017459118844067978e-01
2.277434588089746748e-01
1.799013777748449394e-01
1.452016755435568685e-01
2.106931086524835850e-01
2.047180849695792726e-01
1.895444515839285748e-01
1.949723462580342792e-01
2.766062940213907528e-01
2.695517291990772168e-01
1.990071298926476273e-01
2.771027175022088285e-01
2.323286148472339940e-01
2.406626779108961833e-01
2.086320466404402163e-01
2.207469807120162886e-01
2.277722189041401502e-01
2.511690452840782961e-01
2.151881329577691737e-01
1.966473670680569108e-01
2.015372121539456274e-01
1.934394592928691536e-01
1.890914428582404216e-01
2.437406679813556021e-01
2.232065923429464027e-01
2.264074650285938795e-01
2.105592861796168891e-01
2.303815775531299626e-01
2.037436294227714939e-01
2.003224412957160805e-01
1.896042792950876354e-01
2.146567572929314882e-01
2.491983435665847679e-01
1.846509361024769591e-01
1.676186697127878544e-01
1.413336457940277957e-01
2.112187329051579687e-01
2.445305068452933717e-01
2.349632625599412661e-01
1.803717924838907638e-01
2.724565598757973106e-01
1.727344305737794072e-01
1.810940336897288727e-01
2.083113114487812612e-01
2.377469526806344491e-01
2.065087179709993725e-01
2.445203207298729531e-01
2.254269153116897073e-01
2.201487614178937735e-01
2.280243585943222406e-01
1.943363782442958376e-01
1.754942935146547034e-01
2.554474618440227829e-01
2.161954383017440917e-01
2.217524305755488312e-01
2.114863438847910393e-01
2.172608253588738103e-01
2.459272645629864140e-01
1.863310559193878113e-01
2.168094202105040058e-01
1.989150854613088160e-01
2.675374741743372087e-01
1.795766166437373634e-01
2.178779196214830072e-01
2.377444336793145263e-01
2.496297204257121871e-01
2.490875589393430067e-01
1.990397381758542139e-01
2.063033336303077836e-01
2.221787577780543477e-01
1.651526164960072651e-01
2.442040764537518616e-01
2.697497679748921962e-01
2.236464816052050608e-01
1.604137323225919565e-01
1.964646211286815713e-01
2.175259349870682368e-01
1.871299364081256134e-01
1.751974827869974549e-01
1.751444405292555406e-01
2.332609176025446096e-01
1.891766339768848337e-01
2.394772913328528374e-01
1.879763060461147883e-01
2.554489943249457773e-01
2.543836463381667357e-01
2.151775200177130642e-01
2.234566973911052690e-01
2.870206717781190187e-01
1.873527941236265981e-01
2.336107306223461910e-01
2.726628694101983497e-01
2.555577713038422183e-01
2.399007130228886508e-01
1.832652674638157175e-01
2.147358305059013095e-01
2.010758971558835040e-01
2.130329344807923020e-01
2.416306434717520601e-01
2.099038281687826135e-01
2.086523826031006223e-01
1.997672962280856723e-01
2.506518396550584393e-01
2.482707660395392368e-01
2.333816273491614579e-01
2.438146650208387611e-01
2.438741888021982440e-01
1.934369843197378258e-01
1.916129205261239143e-01
2.439095576872641613e-01
1.819074970412489500e-01
1.932391059100547759e-01
2.457955728308795496e-01
2.393198420789303393e-01
2.356909674922825215e-01
2.005621528925411456e-01
3.025783367672504887e-01
2.656803459872810191e-01
2.237512841160227972e-01
2.738018257425960389e-01
2.656982235633915113e-01
2.385469508406505290e-01
2.697797521483837335e-01
2.309323288839931487e-01
2.101412939690575910e-01
1.804639176512960741e-01
1.570563581745849646e-01
2.384511376887036294e-01
1.924276737377995650e-01
2.193456460064953928e-01
2.120516546594186091e-01
2.345132736544087437e-01
2.200153873767407564e-01
2.064561896495859528e-01
2.245713728384331753e-01
1.791888058301852882e-01
2.671294330154299068e-01
2.552197012980858548e-01
2.297831938923222128e-01
1.938406204856497894e-01
1.542960049655931754e-01
2.217204804573432719e-01
2.325214294557091665e-01
2.402191962173426121e-01
2.385642984086863150e-01
1.922987963887306251e-01
2.494402474708512230e-01
2.173500660293311848e-01
1.861523483414275759e-01
2.271486495502765268e-01
2.318693811310220954e-01
2.093197652768254979e-01
2.661414894803455500e-01
2.697590174301351951e-01
1.897623446096599054e-01
2.655891534913348839e-01
1.920306980584945700e-01
2.498705475512444374e-01
2.162874463463609342e-01
2.423750660446756522e-01
2.027059893059654505e-01
2.050052439521099779e-01
2.261658075676839519e-01
2.059477389864430852e-01
2.639769517694335321e-01
2.348217827604594243e-01
1.971350958985542967e-01
1.788826944451364365e-01
2.123039921657209339e-01
2.383403050449368898e-01
2.202201723045443538e-01
2.152012612538106717e-01
2.213909639972431731e-01
2.293130107336863455e-01
2.734451070525232841e-01
2.637861274900552555e-01
2.219714271017036999e-01
2.121391578604636674e-01
2.116937004767454611e-01
2.604612803013712785e-01
2.623354974753517865e-01
1.987260080948218544e-01
2.168286747751171917e-01
2.451704706068777162e-01
1.928462868329260949e-01
2.779506485009718975e-01
2.182897477456788304e-01
2.534496716983699605e-01
2.253390131892085702e-01
3.064744036425612883e-01
2.506843722468096169e-01
2.025553854311002711e-01
2.219766521763438527e-01
2.619695830656497693e-01
1.920364941700630212e-01
2.197058647144824461e-01
2.331461393171877228e-01
1.979643519274368879e-01
2.667009692772131513e-01
2.016743755066330301e-01
2.502812433313458262e-01
2.091026848025376861e-01
2.291018104217694973e-01
1.876984893074457039e-01
2.939534791268672564e-01
2.902544776606542087e-01
2.557107419354456290e-01
2.642288439875277173e-01
2.589688377506709771e-01
1.926313312488157903e-01
2.248105326708826901e-01
2.494944677172870051e-01
2.261198530678944218e-01
2.557212272627125693e-01
2.386840358384228200e-01
2.245514744849850253e-01
2.160905089926513922e-01
2.253743391487570968e-01
1.767408974169380753e-01
2.601641388047430947e-01
2.370532946409561748e-01
2.442135363376537194e-01
2.264418755428986296e-01
2.321717735925232506e-01
2.269822151567220392e-01
2.396232883042087591e-01
2.848532991583523355e-01
2.241936422321794686e-01
2.127464664915927062e-01
2.437300658960113164e-01
2.548798220374185464e-01
3.058280196274148488e-01
2.077881896689547370e-01
2.354081575245507152e-01
2.479075193359731588e-01
2.174919265382168065e-01
2.224340345797528595e-01
2.488298946353866004e-01
2.370347698795624292e-01
2.013883713931020336e-01
2.592279956277306341e-01
1.959764162748794114e-01
2.089647865327711462e-01
2.582047560096589200e-01
2.389708555740922002e-01
2.366196627642115913e-01
2.105244426657846835e-01
2.443581464090390232e-01
2.346021378503768684e-01
1.928272067301335102e-01
1.874760681074363611e-01
2.452899738742923275e-01
2.217956061425869485e-01
2.838168836989443111e-01
2.764330852699987684e-01
2.620792285383166109e-01
2.347842347542257180e-01
2.566635280025336141e-01
2.209435099609618203e-01
1.989818982076621834e-01
2.258015692716086598e-01
2.250525186355531726e-01
2.046204149341630529e-01
2.668366863509294973e-01
2.116066439038184754e-01
1.965740770790306291e-01
2.416582457133013007e-01
2.088161480052597718e-01
2.462955272551431707e-01
1.927653052894853503e-01
2.257414019984323728e-01
2.269266631535846457e-01
2.402923970553587363e-01
2.374896167941073777e-01
2.373280644599408129e-01
1.983251645588899048e-01
2.623055984991187195e-01
2.146985842396456068e-01
2.498459263163265720e-01
2.327592143019574233e-01
2.086235019014616721e-01
2.103242794903734947e-01
2.035021527854164458e-01
2.812916274954078144e-01
2.969636316591821035e-01
2.212867486564238650e-01
2.218602931921199450e-01
2.579496966015916715e-01
2.678599903327559817e-01
2.807028567792902440e-01
2.180392947241442947e-01
1.688739460002644799e-01
2.340463806636461919e-01
1.991029405294134358e-01
2.046299334771510270e-01
1.839372588095696537e-01
2.055154503293585011e-01
2.620091437280681612e-01
2.596065567804773377e-01
2.032604791784077269e-01
2.346229983373477324e-01
2.203577367338100390e-01
1.980169976770950468e-01
2.289944189460979551e-01
2.335437618265443493e-01
2.233265377266706875e-01
2.482793402863723575e-01
1.989849215416483741e-01
2.133340697416118426e-01
2.336102031889396302e-01
2.593882703323000527e-01
2.572016988281413119e-01
2.706750779861302192e-01
2.303569071639022525e-01
2.624482022034484996e-01
2.622642710164080904e-01
2.666728056648793865e-01
2.229134254200079157e-01
3.028730131984116447e-01
2.270449646765522189e-01
1.936154023286950632e-01
2.251989917056577417e-01
1.953805566827842843e-01
2.186775051634389233e-01
2.063333686055418559e-01
2.143606537426522574e-01
2.704353498047997184e-01
2.488808483407825289e-01
2.600613619598617920e-01
2.747131022542135814e-01
2.513133707930548244e-01
2.190671957314556939e-01
2.248852954791034919e-01
2.380675727773699790e-01
1.872296609506319820e-01
2.152151218550417411e-01
2.010240257321963819e-01
2.374868258149982481e-01
2.779751152808341841e-01
2.198646121589187541e-01
2.186957210189878487e-01
2.148710995504178323e-01
2.966988368586508384e-01
1.901511731540498629e-01
2.396630713905621435e-01
2.510470969617765169e-01
2.337830863521952462e-01
2.147561310983345517e-01
2.462714246626520609e-01
1.991671480210487344e-01
2.752197872695206771e-01
2.479881604231558845e-01
2.428880933687870836e-01
2.297155810627266592e-01
2.923719285117718503e-01
1.869958768932021842e-01
2.392212248804002350e-01
2.072155425941183959e-01
2.549854499003878505e-01
2.628687806621642920e-01
2.473744073305866042e-01
2.704060547761951150e-01
2.418172694047096005e-01
2.526525203265539421e-01
2.210728470763661802e-01
2.042835389571574511e-01
2.510391990715850064e-01
2.861966702266069973e-01
2.145431429397336165e-01
2.655074945212680948e-01
1.953385614334476605e-01
2.457894429591723495e-01
2.455303762805385315e-01
2.285152663337441936e-01
2.094087732412126535e-01
2.391270734591933456e-01
2.087782198605709627e-01
2.376825323172482851e-01
2.007173495367697569e-01
2.138789707102727866e-01
2.400383417812486375e-01
2.579470646607193163e-01
1.726730436671424229e-01
2.692842229916749819e-01
1.861927768928767490e-01
2.315152109295859351e-01
2.018925755039584768e-01
2.493195061578893090e-01
1.978171471444316598e-01
2.106602016253824594e-01
2.194648769813612732e-01
2.628549383433691489e-01
2.453192271954447445e-01
1.923140396183639633e-01
2.052786266655289016e-01
2.925413526924423580e-01
2.532582954909654571e-01
2.804384824835059464e-01
2.419838325693011716e-01
2.466690492456751482e-01
2.142577074120059211e-01
2.329840526196087780e-01
2.128807514378681653e-01
2.343039109012166332e-01
2.151642418446398919e-01
2.887027743656391809e-01
2.493338293242463588e-01
2.323513929698045322e-01
2.581038884289174051e-01
2.380652064342488328e-01
1.741812216740601937e-01
2.703628764495168424e-01
2.415771676240057175e-01
2.608729834108021728e-01
2.558797859935980079e-01
2.176024342668310130e-01
2.311667143569202110e-01
2.256563342410229656e-01
2.940324257425563359e-01
2.075739822140540702e-01
2.635634885743591282e-01
2.720067212225990572e-01
2.324433010740093730e-01
2.340522755703204616e-01
2.764654546172289895e-01
2.451343645919867309e-01
2.100597465386380147e-01
2.454280681035101441e-01
3.112391444888890635e-01
2.188716344120110457e-01
2.439887116717993909e-01
1.965570003757974582e-01
2.694647051175188546e-01
2.069430080822266815e-01
2.232176188996166655e-01
2.500700759675939522e-01
2.563929141116974564e-01
2.486077680707022841e-01
2.618946175361331341e-01
2.666573024053663366e-01
2.592460072942066596e-01
2.032979582673566099e-01
2.412268575020920514e-01
2.599346050209242476e-01
2.864340230431525747e-01
2.629906445510047375e-01
2.256629494862547880e-01
1.737719100695147290e-01
2.568951549642325416e-01
2.691385635949967714e-01
2.518464348724072654e-01
2.861645360764034085e-01
2.923657650581642509e-01
2.228048863871558705e-01
2.779474732289085592e-01
2.374046261083566089e-01
1.992318105582749355e-01
2.478345782125268848e-01
2.186083544066648454e-01
2.836773860619240528e-01
2.424886402712662370e-01
2.775842192479849868e-01
2.268808521578844772e-01
2.088025117193532676e-01
2.256988368026184300e-01
2.605613708782688609e-01
2.010858862857570484e-01
2.062205839122095707e-01
2.168213636532013988e-01
2.491674353503648964e-01
1.931053285549822751e-01
2.618297018016245148e-01
2.737262373746557342e-01
2.427731389287220154e-01
1.909923084463922005e-01
2.580683355154825831e-01
2.488696823258770008e-01
2.832345833983495043e-01
2.634217872019692930e-01
2.821565343304497375e-01
2.405231413266478713e-01
2.582964380880307109e-01
2.489698288049070896e-01
2.100845651563725269e-01
2.430048585309346754e-01
2.089623706509347589e-01
2.320681987538492641e-01
2.333422630278572940e-01
2.224801350698153435e-01
2.909305001380817490e-01
2.656218075272612222e-01
2.395080869804687707e-01
1.974161195059786211e-01
2.115836203320131115e-01
2.838003128196172065e-01
2.249756233815567719e-01
2.585523252909278646e-01
2.360581375267274407e-01
2.587528943996032504e-01
2.567322294655180470e-01
2.745687552177205615e-01
2.597534907739527110e-01
2.643586110929226907e-01
2.689011896073753571e-01
2.337968998874093984e-01
2.443515164688845331e-01
2.623892263588110119e-01
3.063667245077640877e-01
2.595001245829532954e-01
2.765996677486746713e-01
2.806467699542086747e-01
2.977382589253006473e-01
2.347247078331205217e-01
2.443873072252510659e-01
2.671598107177171055e-01
2.930435645690784852e-01
2.642431870941883143e-01
2.350323032069383533e-01
2.895695985539407102e-01
2.571503864975999698e-01
3.038700172176591052e-01
2.234729381349784272e-01
2.476085193814625551e-01
2.663803867963395744e-01
2.211947258222501100e-01
2.926775885158002244e-01
2.541414851068610758e-01
2.943321574474917490e-01
2.759891640561327186e-01
2.489190532732807881e-01
2.411068422867024275e-01
2.678828795817385644e-01
2.710386107164508562e-01
2.185201982058851966e-01
2.281697364730556343e-01
2.229770591100731503e-01
2.608111234311845661e-01
2.760364026735625531e-01
2.699902003795107697e-01
1.935633500987901934e-01
2.486780664800702367e-01
2.780043878997021656e-01
2.088165561009467652e-01
2.972401501453710293e-01
2.480105799636400099e-01
2.701108890871224411e-01
2.823202587586535750e-01
2.431385118840211079e-01
2.622129823707468055e-01
2.589749329709783998e-01
2.633055157687917425e-01
2.889849295438296495e-01
2.692342068052671622e-01
2.710674805898652395e-01
2.253488377674059406e-01
2.662499138300078450e-01
2.931635685781486256e-01
2.468830235060629763e-01
2.823968759187886479e-01
2.422641835523609843e-01
2.605210289237701593e-01
2.320357388322357994e-01
2.677235176983521758e-01
2.748009640964760858e-01
3.049817711383628338e-01
2.820567552242201348e-01
2.465053351821469840e-01
3.119975683875819139e-01
2.405375063501830057e-01
2.533357188241442959e-01
2.526354829922539125e-01
2.395888525333722541e-01
2.895958760534268484e-01
2.781616750481983313e-01
2.631182057566071042e-01
2.702634666759106685e-01
2.525467517821156638e-01
2.756637439628358277e-01
2.746335509879343495e-01
2.601408696463649028e-01
2.776047356320716641e-01
2.252540951467401908e-01
2.165556219455854470e-01
2.547888568243412699e-01
2.646472746648844687e-01
2.906096002938706735e-01
1.910496185709582573e-01
2.578006573153255876e-01
2.760933484040959951e-01
2.419696782588204031e-01
2.230178845473028415e-01
1.943697930173188815e-01
2.254435778279904323e-01
2.063098961056589742e-01
2.868835719216495383e-01
2.576033525834492965e-01
2.343143698270222786e-01
2.910216588866613718e-01
3.277862781811766713e-01
3.026924676943177905e-01
2.725347674201919479e-01
2.533446907692193939e-01
2.812199105564893165e-01
2.637554828809344221e-01
2.835887940430624754e-01
2.791484881729066614e-01
2.655885583467335609e-01
2.278012170536372893e-01
2.166691043156310226e-01
2.512676076423602245e-01
2.776160513421671583e-01
2.597205355496432500e-01
2.473700373551882270e-01
2.426141416216864299e-01
2.881155132557419174e-01
2.219168138353908859e-01
2.892702586629392614e-01
2.359910129316601934e-01
2.480444945122802225e-01
2.865469339383808767e-01
2.227994727250010853e-01
2.312890957651279611e-01
2.719668563156267815e-01
2.149795949608820367e-01
2.418564686883398762e-01
2.714796782380332063e-01
2.744154451897337088e-01
2.622658057931608888e-01
2.469782478119707803e-01
2.256204918978564344e-01
2.345946842914158614e-01
2.803536684673742507e-01
2.702025922832611005e-01
2.931971167459016536e-01
2.425905299161593143e-01
2.188289373596271070e-01
3.006041196210018640e-01
2.712068897358133057e-01
2.572649853973422163e-01
2.943924398798686282e-01
2.908753153049360995e-01
2.309654121131182736e-01
2.477719201383120906e-01
2.672487755620029382e-01
2.558722151467187067e-01
2.051932424355880635e-01
2.808627487156463709e-01
2.346120703538624175e-01
2.660888553767172815e-01
2.271354965873090548e-01
2.524884156176722683e-01
2.823331896706675614e-01
2.742326149125210999e-01
2.585304477367266207e-01
2.801252464734986791e-01
2.492606382201924542e-01
2.830294935276544410e-01
2.528834174584550509e-01
2.243353052323162622e-01
2.860308043833680314e-01
2.650543827618754844e-01
3.340273506279701765e-01
2.203948419824050542e-01
2.775492289680240865e-01
2.592720161515473243e-01
2.743768818605905602e-01
2.570410046991359887e-01
2.781214345633596929e-01
2.873497447729491117e-01
2.406106938032403497e-01
2.307558750181589180e-01
2.697806957097974023e-01
2.370471021285402713e-01
2.786949972283602195e-01
2.781645824309391668e-01
2.237780282054755432e-01
2.436802780625212383e-01
2.958017448964669893e-01
2.407509280671756846e-01
3.108252935212543200e-01
2.669260484164763803e-01
2.976093768220823277e-01
3.025457740850107657e-01
2.758673446898306514e-01
2.773609014957088004e-01
2.699031613168360599e-01
2.766698138883703084e-01
2.148609971508611549e-01
2.619315841025172120e-01
2.728249328964691411e-01
2.452620469945386295e-01
2.786149550931755758e-01
2.819745511534106353e-01
2.592516763287323611e-01
2.817280419519057610e-01
2.778709051002307140e-01
2.796228179616269127e-01
3.062400900933565651e-01
3.057723962025560849e-01
2.765806607845944787e-01
2.671562692366136749e-01
2.625883215725877684e-01
2.494640790947922904e-01
2.596808694250213323e-01
2.377964158268051353e-01
2.621257189105777874e-01
2.205544832955956269e-01
2.879163063504239783e-01
2.709543563034000346e-01
2.320844964057428017e-01
2.159498646231443886e-01
2.686997300611111972e-01
2.186630960523434086e-01
2.425508394298466763e-01
2.502268463105717378e-01
2.461083269552791497e-01
2.733079837875946883e-01
2.466303539152480129e-01
2.750198360183080393e-01
3.392642232383362710e-01
2.444705212503263392e-01
2.745790103736817089e-01
2.853416204529320432e-01
2.935016517432872396e-01
2.559503042296653597e-01
2.732639197476641746e-01
2.367745043530091464e-01
3.359389008565090151e-01
2.656334915664468888e-01
2.716263948927050143e-01
3.010000104020321698e-01
2.719284747167695637e-01
2.761749161720243873e-01
3.019464334467941158e-01
2.881138821960131935e-01
2.645665857330994908e-01
2.492985856843679682e-01
2.240839334798957194e-01
2.585203997792900887e-01
2.753314909237095098e-01
2.376648170597175924e-01
3.074275355961501033e-01
2.575593102014935298e-01
2.955693841242076347e-01
2.360402409314472927e-01
2.790010993493269309e-01
2.933290520645330246e-01
3.324023281885084002e-01
2.913345852953481696e-01
2.909013698399499082e-01
3.040543628517855534e-01
2.796304710205728683e-01
2.766666778562584805e-01
2.429598721724811061e-01
2.762566492451339339e-01
2.559835504293724306e-01
2.267321221225067351e-01
2.582374074865015912e-01
2.495976811562247433e-01
2.476747573723348528e-01
2.847745942463704716e-01
2.759997399879138835e-01
3.133864765101380123e-01
2.152906004533277073e-01
2.502872516020828719e-01
2.839535873618503903e-01
2.806030136006207876e-01
2.562228916132905376e-01
2.692977211409026128e-01
2.209217007982729741e-01
3.079469997928871439e-01
2.783070114373817350e-01
2.956304758876940331e-01
2.569609698671226905e-01
2.755834624258616250e-01
2.873834009624743335e-01
2.432571299090146855e-01
2.650264589894817391e-01
2.735862573475578707e-01
3.407024391494705151e-01
3.226614144696663966e-01
2.659922170842853317e-01
2.713350967493886601e-01
2.865738073366208560e-01
2.970144308415585965e-01
3.612224158930754103e-01
2.909260496909018001e-01
3.483975434686990558e-01
2.500533493516669536e-01
2.775610984499658485e-01
2.938404869582668666e-01
3.024867431205996438e-01
2.822382599651878099e-01
2.372693776131771237e-01
2.742732271841241132e-01
3.014050460542146981e-01
2.995133945921021335e-01
2.526096333522054316e-01
3.160053172526070542e-01
2.811332747292846213e-01
2.518669807764019053e-01
2.871680171443108942e-01
3.094088974049565843e-01
2.773581863377023171e-01
2.398670036169966990e-01
2.735855194739816310e-01
2.955593334104237857e-01
2.480666354863449996e-01
2.388687717610148142e-01
2.469288638683306836e-01
2.616248944147905320e-01
2.393834412713249093e-01
2.770965616805152187e-01
2.921448553837044937e-01
2.779661733441956550e-01
2.775736385869645440e-01
2.719029611258847456e-01
2.627343950898797797e-01
3.383545540063096491e-01
2.945835003116972772e-01
3.036319072629505289e-01
3.246095807704719727e-01
2.645575828301684473e-01
2.608836323091776599e-01
3.289016304888602860e-01
2.522276232022942488e-01
2.995655067068663246e-01
3.078082908220054481e-01
2.807441258972713238e-01
2.688930816686760927e-01
3.154728841344832113e-01
3.059525257228942197e-01
2.792900739150024902e-01
2.461686435587545629e-01
2.660538953661352179e-01
2.557442191672840148e-01
3.121711172286872893e-01
2.913036165475119121e-01
2.975585038918834302e-01
2.488588321492842537e-01
2.877202264976962409e-01
2.600013124028386913e-01
2.515420276883045259e-01
2.579972564687092462e-01
3.344467697359976288e-01
2.911071193509331967e-01
2.150549020305468906e-01
3.292639494041265102e-01
2.920361531281473466e-01
3.059976401047121985e-01
3.417443451157729517e-01
2.641102433273637140e-01
2.926890631901677420e-01
2.851920099124056196e-01
2.649691976501861168e-01
2.835332950193463208e-01
2.648417640340770540e-01
2.639643522677710408e-01
2.900872529670850963e-01
3.318352614456955840e-01
3.215823590311648328e-01
3.390752228824049364e-01
2.985818348074166795e-01
2.403933149287607596e-01
2.836482829953538842e-01
3.026592727358951573e-01
2.635776024257207029e-01
2.621025454519060882e-01
2.694847676083536592e-01
2.795901846878513508e-01
3.352374338011390176e-01
2.519164789484795164e-01
2.482952838682759567e-01
3.314000271846889167e-01
2.635714917820685121e-01
3.462582037182959649e-01
2.983212056449357497e-01
2.868960731030061884e-01
2.929672408291537633e-01
2.509994967161796042e-01
2.904868604133299392e-01
2.418312238869624042e-01
2.779202332171176737e-01
2.905362453553701485e-01
2.936383911411892256e-01
2.817633009507916064e-01
2.910886272750569104e-01
2.373231432603387092e-01
3.269433909232447033e-01
3.198455941849605022e-01
3.070398745543774233e-01
2.512509741823850118e-01
2.960019458656887315e-01
2.728370520699586188e-01
2.742478247969475369e-01
2.931906394362452373e-01
2.536351140406210569e-01
2.818603973567901377e-01
2.683141681568783632e-01
3.089068625223625464e-01
2.794310278696529037e-01
3.497018854845534430e-01
3.023204394945917528e-01
2.807932110450674923e-01
2.936469944778602459e-01
3.216071904117556168e-01
2.990371913882792221e-01
2.866926792706586680e-01
2.625024969716385770e-01
2.628250857167017673e-01
2.821084480815779227e-01
2.611906724856596917e-01
2.767526284261940805e-01
3.103040891888813047e-01
3.023990430306405797e-01
3.085024911908085254e-01
2.944922030310110350e-01
2.808318513557722662e-01
3.208155713709915924e-01
3.018870271906638481e-01
2.994422371270894501e-01
3.332600025093220841e-01
2.594637878401376829e-01
2.755145362413622956e-01
2.931840821800612007e-01
2.448804058342653189e-01
2.855555255603038356e-01
2.710906887344897154e-01
3.185365163985684478e-01
2.946199149823248153e-01
2.583590455884152703e-01
2.697764002527899274e-01
2.829184630893820662e-01
3.252261996528563182e-01
2.604384602129793946e-01
3.212924869694857577e-01
2.726995637526176131e-01
2.557618166420668193e-01
3.244661124827282750e-01
2.951885505110496966e-01
3.151783835016892521e-01
2.566685346314283578e-01
2.949389283200346545e-01
3.336252529518488052e-01
2.805552210879003749e-01
3.096067152532465117e-01
2.737033627376943001e-01
2.699463855624242847e-01
2.973759564804365763e-01
2.972672462262953008e-01
2.853883515506271951e-01
3.176691353700227816e-01
3.131911590300333614e-01
2.904169120837811757e-01
2.839187072844328585e-01
3.226105180227470393e-01
2.816101287665641051e-01
2.882824829054351223e-01
2.903517997485533519e-01
2.540401285793943420e-01
3.274793775844589416e-01
3.238689012034815518e-01
3.170528293282139920e-01
3.067869306134761165e-01
2.723603669323616527e-01
2.891574660832409993e-01
3.069353886527041997e-01
2.986470903448705805e-01
2.689653090865120055e-01
2.881755322379531137e-01
3.084831011771801967e-01
2.972444218266868110e-01
3.020811318779097476e-01
3.006162743572788898e-01
2.710695409001926404e-01
3.129025549219885960e-01
2.890828649215905211e-01
2.801181105827457718e-01
2.729643336874663095e-01
2.853604829230538265e-01
2.587569412482110809e-01
2.948427934739700773e-01
3.375468984570051401e-01
2.994360835008330057e-01
2.829495913950417774e-01
2.876202192837535865e-01
3.176958630314485332e-01
2.934514658843338508e-01
2.847144427281048662e-01
2.918517677212167927e-01
2.667702645462950439e-01
3.115812143260399680e-01
2.570548265656491527e-01
3.296864159828649110e-01
2.987122987740733482e-01
2.920872765882577271e-01
2.317230234135178868e-01
2.851944652251802159e-01
2.589794579068861458e-01
3.449657988063926095e-01
2.340125876300370722e-01
2.457219030096885748e-01
2.805488183508340061e-01
2.467847782534846601e-01
2.565183599988235530e-01
2.627855387828039180e-01
3.196788366271274273e-01
2.786901583029905982e-01
3.082178040211857040e-01
2.821906262915331309e-01
3.503353561071518851e-01
3.122364666303427128e-01
3.143985994085674585e-01
3.096019395803856211e-01
2.870219072026601315e-01
3.097893896893103016e-01
2.467343234039754696e-01
3.098623617118005935e-01
3.267604367547790045e-01
2.461620644595385599e-01
3.258831013260620191e-01
3.307514205793445350e-01
2.476960911472344817e-01
2.432737342166395311e-01
2.665769889930640901e-01
2.869540792410507635e-01
3.652092898847041358e-01
3.237951285886963571e-01
2.525497709831451831e-01
2.560452938373234399e-01
2.824475394524749716e-01
3.110587482804287318e-01
2.997772752847798206e-01
3.048424250226190457e-01
3.034360838488940337e-01
2.516848950342561730e-01
2.866485743281387277e-01
2.699020300275431494e-01
3.535775907546946373e-01
2.880575325421495525e-01
2.842728570222964879e-01
2.780847706054510038e-01
3.010061593132551949e-01
2.920559089123540564e-01
3.163231118813852882e-01
3.363558524018617768e-01
2.955446143019910266e-01
3.343732305401503901e-01
2.741126606763589213e-01
2.341556069784126448e-01
2.950808951372867472e-01
2.829232356323155839e-01
2.508712557798380982e-01
2.939127248682465443e-01
3.072039157712094237e-01
3.027145291621165524e-01
2.757208142422083452e-01
3.390891304637208004e-01
3.555699416386314815e-01
3.316600426505829091e-01
2.996027792778653831e-01
3.028160643359917858e-01
3.234782671444865754e-01
2.807861357679210523e-01
3.616954403313720756e-01
3.126476999266677437e-01
3.215110632958847470e-01
2.964447070944120632e-01
3.139654232646972298e-01
3.076223987423044037e-01
3.361767100100847006e-01
2.775954681936847468e-01
3.175974574833052011e-01
3.697157908890748024e-01
3.006109618081998502e-01
2.437078663641637499e-01
2.723361505194594190e-01
2.732432274194824262e-01
3.419812707678120955e-01
2.918497593351160879e-01
2.872833455825533067e-01
3.199356098493427170e-01
2.806067697644329395e-01
3.324413370331158468e-01
3.178954788348549165e-01
3.369895041368841659e-01
2.827500052693178723e-01
2.692876713371633035e-01
2.844400488128775994e-01
3.313337236458444024e-01
3.461312760365790608e-01
2.883263572124295515e-01
2.913178108548279965e-01
3.159912314996620175e-01
3.286265826567332793e-01
2.710768871545851666e-01
3.019148488349929216e-01
3.033046480813893497e-01
2.754584934196891433e-01
3.177911508209437796e-01
2.929993420114335168e-01
2.864462614398825546e-01
2.809012118982440187e-01
2.940065028960079929e-01
3.452810006967155232e-01
3.081782325781182719e-01
2.933307033655866980e-01
2.795988695381035338e-01
3.005669567450156010e-01
2.943093458419334119e-01
3.067029428164463334e-01
3.429364364210764071e-01
2.871733113200469756e-01
3.364770710896007322e-01
3.069163557581245372e-01
2.662598076282408077e-01
2.542432118364136295e-01
3.079221414542136492e-01
3.247328810409123023e-01
2.952876448382784069e-01
3.252887630629311411e-01
2.926256279284278339e-01
3.083450106116091827e-01
2.798361570922368036e-01
2.618443673397694571e-01
3.176249530860012493e-01
2.667149637820782071e-01
2.944242507446067081e-01
3.053581975711264218e-01
3.431669070812919387e-01
3.164698603564894963e-01
3.214791310066708596e-01
3.079297101182750240e-01
3.538139249710509637e-01
3.095278601112535499e-01
2.946905167720680341e-01
3.562626244751879723e-01
2.944230218830116708e-01
2.972794900397639495e-01
3.318382187194421906e-01
3.013448443713423464e-01
3.109703766829323701e-01
2.826087965228329946e-01
3.082843152133604159e-01
3.081928988781323375e-01
3.254494492388905758e-01
3.484355469480421852e-01
3.168161813144437233e-01
2.918913644636040305e-01
2.995179197348416533e-01
3.007996613593399426e-01
2.447808577452439405e-01
2.987934313084190108e-01
2.532324640474775124e-01
2.828363533550989906e-01
3.250747950408616749e-01
2.773477079204605400e-01
3.075264019057361020e-01
3.064949653323474910e-01
2.548173835908214557e-01
2.872324794184696883e-01
2.926704945385907863e-01
2.590737924051033647e-01
2.978516939732390179e-01
3.361593293181918130e-01
2.961162116126556110e-01
3.151693872468280810e-01
2.901580023056925528e-01
3.753191240359622372e-01
3.252206246944772672e-01
3.031557616364889407e-01
3.251617639864840537e-01
2.933782209875002711e-01
3.233504489704391860e-01
2.965170998338503838e-01
3.254428201805957821e-01
3.542329911241433038e-01
3.438253452354552708e-01
3.269720321687599740e-01
2.805461879717331408e-01
3.388118964883452544e-01
3.131868299988076476e-01
3.250705708592732668e-01
3.041627907712095014e-01
3.329859206427606688e-01
3.128216798984329583e-01
2.956567994583392256e-01
3.074743440744154843e-01
3.004232358101413536e-01
2.845231184266466262e-01
3.181562296646951449e-01
2.911496658748302657e-01
3.155027586142201135e-01
3.333962880249876637e-01
3.468979236510053576e-01
2.992359264268167340e-01
2.908670400157503111e-01
2.895610935982063094e-01
3.332295969204981945e-01
2.909899303173971163e-01
2.708649739545984092e-01
3.392325999012150151e-01
3.081346099721992693e-01
3.440821564224614271e-01
3.055830772814583929e-01
2.655820737555583122e-01
3.007790670625296037e-01
2.796049861853808771e-01
3.060535340811534888e-01
3.167452070031597233e-01
3.301589492659678937e-01
2.903658656883077449e-01
2.771993564721411674e-01
3.379659378619312426e-01
3.158091381083709681e-01
2.827949395124410570e-01
3.293686194575707882e-01
3.030646348383458921e-01
3.359942290012085109e-01
3.119763823757610854e-01
2.593734878287944912e-01
2.879144089238674376e-01
3.115710047464976817e-01
3.009763049972364879e-01
3.323592940003866625e-01
2.979003462537555547e-01
3.155034100449138901e-01
3.302635118401096026e-01
3.336137060511027430e-01
3.069730063468205650e-01
3.342836540472256535e-01
3.298420509619965357e-01
2.921030044000649251e-01
3.262788493823544633e-01
3.197668083645550108e-01
2.933271434237332276e-01
3.029346686228967522e-01
3.234617539677296927e-01
3.089016737610359997e-01
3.066455351952955266e-01
3.023030001735330652e-01
3.014180235902778060e-01
3.345193169864122962e-01
3.211199322003309709e-01
3.050428039456348217e-01
3.313337919971005574e-01
2.986139563776359362e-01
3.606592985002887719e-01
2.952350843062954144e-01
3.234016278189648097e-01
3.419342976714211391e-01
3.224439381886792799e-01
3.096260664857871103e-01
3.175110440591234484e-01
3.183567505551211929e-01
3.031696261048214547e-01
3.081055980091171320e-01
3.388365276018912020e-01
2.911942043603251706e-01
3.040690306467106474e-01
2.955938812424987461e-01
3.246956384053930056e-01
2.737341558409209230e-01
2.786975437085826290e-01
2.848553470448987324e-01
3.014950599681004983e-01
2.768373970931320982e-01
2.827391890158421073e-01
3.081679130652340004e-01
2.758009373907962525e-01
3.460796257726059810e-01
3.223993986526259570e-01
3.669937102390650185e-01
3.600455606231437455e-01
2.745865184145178106e-01
3.091167803062487840e-01
3.387111820579886134e-01
2.960598367105116702e-01
3.492926396301276326e-01
2.813612495061690311e-01
2.929273055786598690e-01
2.991694692095480668e-01
3.084594912761353114e-01
3.365413151732323249e-01
2.676982926160866305e-01
3.665627625708935966e-01
3.625820123177064813e-01
3.167787266306590355e-01
3.543158503022308392e-01
3.194426949567267804e-01
3.667014159005471674e-01
3.335116622437364620e-01
2.784115380675948881e-01
3.424661262662526129e-01
2.847779627568560734e-01
3.104970342815378537e-01
3.816386721353889899e-01
3.297430263436880726e-01
3.073081711611626021e-01
3.427455268119466991e-01
3.376006073390656059e-01
3.126116593018644085e-01
3.405212569838679260e-01
2.841668439580792849e-01
3.751741369906640422e-01
3.042947388646921048e-01
3.156001605663568133e-01
3.075266449484132525e-01
2.832404510985243595e-01
3.310789653710367597e-01
3.122352615361561057e-01
3.510570095053303641e-01
3.433269942398753938e-01
2.987218867700056624e-01
3.528733820994793269e-01
3.174526805172098731e-01
3.138351384688962686e-01
3.248152646721616521e-01
3.036084651924689237e-01
3.347049534566602369e-01
3.414875979337803624e-01
3.395903508317365538e-01
2.970046014199361206e-01
3.515746924275749974e-01
3.218323859250889485e-01
3.216811948725947778e-01
3.266256202685776655e-01
3.023203505255738222e-01
3.027957251124074878e-01
3.330286782910235055e-01
3.118927250612824609e-01
3.496797711503075168e-01
3.504357795822369281e-01
3.379093952754602115e-01
3.122446546465533213e-01
3.513951525369729545e-01
3.210348737329362656e-01
3.214445858673790624e-01
3.376761448020387801e-01
3.627379814209028552e-01
3.596259653394643374e-01
3.117281963168370695e-01
3.225495637699404283e-01
3.158385453351520988e-01
3.194333000025997849e-01
3.275425782178134626e-01
3.121081528283988771e-01
3.221100003354329666e-01
2.853430577242259680e-01
3.272992703634253764e-01
3.186777218091902952e-01
3.570440238270856104e-01
3.256321120278865000e-01
3.274076355318789044e-01
2.849823587607088204e-01
3.425978417783140939e-01
3.261473878541688576e-01
3.444172142076377119e-01
3.425025328495896471e-01
3.337939510250727548e-01
3.037938149649556108e-01
3.405955799869835321e-01
2.758959446912973568e-01
3.541338279421749058e-01
3.205832792684749633e-01
2.759223839888100271e-01
3.220116944690692984e-01
3.278318167753400680e-01
3.312698771405476195e-01
3.280496953822651940e-01
3.089658812949253042e-01
3.501054470915171968e-01
3.290377754912826025e-01
3.479894487279691084e-01
3.280382170371388684e-01
3.024320809610800409e-01
3.572222192704828658e-01
3.631958507610320575e-01
3.199940678085507750e-01
2.828943196353516099e-01
3.040936239477054492e-01
3.182560086995984139e-01
3.208968403024242133e-01
3.377743192993910015e-01
3.685538083808612697e-01
3.410608568914885175e-01
3.553800245612765973e-01
3.460378044300362887e-01
2.889889549214557096e-01
3.312543038318884192e-01
3.729304622945991965e-01
2.979560577966052226e-01
3.440024523186029359e-01
3.490523643892487482e-01
3.251101590015702536e-01
3.294197714981756397e-01
3.086313384095523138e-01
3.847307569103520786e-01
2.975492469848276533e-01
2.845959843918366428e-01
3.281102737185910834e-01
3.521040247550027980e-01
3.270454090720176232e-01
3.234817177040821279e-01
3.345603538539043686e-01
3.286618641066370583e-01
3.423657332441502055e-01
3.523150184626996917e-01
3.650783463629799774e-01
3.016106291687454810e-01
3.438339662640921834e-01
3.310336416583059549e-01
2.856502733668410676e-01
2.790621291732147125e-01
4.012825904289658574e-01
3.294964856828844213e-01
3.112779093159644961e-01
3.793525685262376657e-01
3.814510830262458074e-01
3.656335064690225400e-01
3.381260757214311630e-01
3.076225124487568241e-01
3.530760493785099485e-01
2.989867588696933365e-01
3.353366719228010329e-01
3.044210425779274032e-01
3.526569015781489957e-01
3.466427521390311184e-01
3.298495398672963153e-01
3.506028895735661677e-01
3.744678623939006745e-01
2.711314841414454446e-01
3.294632229102222309e-01
3.161029351034769230e-01
3.847737589918700518e-01
3.239351961991971396e-01
3.284147751069294019e-01
3.176649455037265923e-01
3.321101647630905207e-01
3.273320064246748040e-01
2.801622358778997901e-01
3.370473874982944373e-01
3.003589765646920151e-01
3.385990429985067385e-01
2.956400239084941983e-01
3.534509936713752243e-01
3.283056013725395017e-01
2.956669548740853970e-01
3.476605279808175353e-01
3.401041793094427002e-01
3.737624953992528809e-01
3.607530471244168591e-01
3.298333032267769527e-01
3.240581012101376723e-01
3.309277062058177399e-01
4.154803320130853184e-01
3.363804983156016837e-01
3.384283043274962655e-01
3.404622980187297365e-01
3.887059480194857142e-01
3.079243824940378627e-01
3.284579721629803939e-01
3.285791593091992313e-01
3.370814400144684919e-01
3.413283020148271674e-01
3.452265781592810390e-01
3.242050639045805371e-01
3.385605166267331989e-01
3.499998350865893837e-01
3.356785334293827527e-01
3.826971402287385193e-01
3.700178198020337428e-01
3.461796700399946691e-01
3.415326221708354648e-01
3.483553210108900067e-01
2.994129390972372629e-01
2.988001664209095076e-01
3.648212201472966210e-01
3.430363317489240060e-01
3.341635400938695599e-01
3.536744132411507868e-01
4.023759261196647730e-01
3.849211204969911204e-01
3.541570437946371386e-01
3.755880116835624283e-01
3.712005001957718875e-01
3.907051040034901224e-01
3.213772537140131558e-01
3.653099036059609395e-01
2.977679867918149870e-01
3.400747825244829770e-01
3.235063737777548742e-01
2.490755071739354787e-01
3.481821370298996410e-01
3.141214710572384217e-01
3.510321437437778358e-01
3.213306019916761236e-01
3.024728265848606323e-01
3.234926229944871667e-01
3.797857256833119255e-01
3.832334807571485258e-01
4.107056595626304984e-01
3.520378467032498904e-01
3.067048450699904061e-01
3.201317974422223100e-01
3.482586679467223889e-01
3.541351745770787707e-01
3.474700195562970828e-01
3.897390550614545091e-01
3.426658493907476233e-01
3.601725048375586380e-01
3.207556783690066471e-01
4.017879371300052682e-01
3.298700825068669462e-01
3.402042856669290072e-01
3.628894992912882755e-01
3.528507316160080509e-01
3.272632499125086580e-01
3.547965711242987430e-01
3.581933201680343459e-01
3.332266370494548768e-01
3.021955106206817843e-01
3.275898486762437445e-01
3.426746925910492680e-01
3.681025443293515775e-01
3.262864766172582365e-01
3.776358238188852745e-01
3.577329125258399967e-01
3.178540899060424141e-01
3.482722331583770203e-01
3.352537799360656434e-01
3.818354060223032032e-01
3.899692255618471548e-01
3.845985500096292253e-01
2.840378475068525144e-01
3.557330316664675252e-01
3.484968615773290646e-01
3.565477045961847891e-01
2.966144763417210006e-01
3.365439544418997175e-01
3.155658519490802116e-01
3.416901956542943153e-01
4.211092933435101049e-01
3.415403119961926692e-01
3.850104657023004640e-01
3.135322569223729650e-01
3.662638048006001124e-01
3.289225093525632859e-01
3.849253382495341769e-01
4.134260152031812297e-01
3.372351901128551321e-01
3.547383776153351098e-01
3.740878413183870710e-01
3.390170924383885676e-01
3.783656035274910456e-01
3.608412223476065162e-01
3.632270868870766667e-01
3.402498056904444401e-01
3.464028800923004692e-01
2.963455713574072448e-01
3.005988186831761722e-01
3.474042033223598835e-01
3.496397672193117256e-01
2.881073852138107405e-01
3.563401195873846516e-01
3.157281810818989287e-01
3.304463773062278897e-01
3.273408675477802454e-01
4.027374317237614743e-01
3.968385676043196808e-01
3.768029280829326422e-01
3.506892765582559357e-01
3.592184361444493157e-01
3.688906235229578723e-01
3.592000701673855323e-01
3.849642987939779215e-01
3.555298146814357962e-01
3.782354262087661012e-01
3.359332965305218410e-01
3.587912161299707248e-01
3.732545138054526590e-01
3.573004141811731427e-01
3.573366925112459458e-01
3.610117298991457058e-01
3.294838026775673279e-01
3.256719370489301046e-01
3.351400269304042334e-01
3.408624681014901792e-01
3.260582691649832054e-01
3.239546096624318361e-01
3.898550175221021652e-01
3.688798148256891007e-01
3.250554676456265391e-01
3.426470312232057780e-01
3.453140846467904201e-01
4.117140873346198937e-01
3.401809724582393613e-01
3.257223173896129920e-01
3.564603040091944286e-01
3.479808178137856478e-01
3.600346772059316858e-01
3.432256289406570016e-01
3.517359954548168743e-01
3.717804204961029368e-01
3.010782728062394442e-01
3.596529303219760387e-01
4.088138866294195317e-01
3.876491599005951749e-01
3.617559838507125591e-01
3.686974121722500497e-01
3.576088946082054409e-01
3.127469544466574547e-01
3.660189420873337651e-01
3.564384546415829691e-01
3.588776253690382778e-01
3.875083220624892522e-01
3.763735018988983994e-01
3.820479199216946231e-01
3.522607169538298777e-01
3.904869251327135471e-01
3.659385525135369632e-01
3.519747595774647686e-01
3.246768593733553310e-01
3.896766451813996612e-01
3.751184444000693619e-01
3.639064497318477143e-01
3.694435771077632102e-01
3.558908291464358276e-01
3.462480076696295983e-01
3.498780202756344715e-01
4.035192527181925559e-01
3.283237489061419101e-01
3.714134974209436502e-01
3.561868726522186002e-01
3.459760616485745288e-01
3.522301844227264667e-01
2.947998291761433909e-01
3.405186313651107910e-01
3.527237438193291941e-01
4.000912824795856415e-01
3.569125768312701452e-01
3.379279450317048128e-01
4.272107265078821658e-01
3.643952652002805936e-01
3.316184832177467845e-01
3.858644890341508815e-01
3.988989691285049211e-01
3.566048379250998379e-01
3.328107205297650695e-01
3.408389696153901194e-01
3.259437526601769997e-01
3.534387575030100148e-01
3.441861582029727695e-01
3.543072710303811768e-01
3.660592295482995584e-01
3.843065303149763023e-01
3.863191589546107196e-01
3.450581317183336605e-01
3.636059124167703716e-01
3.791778361332812652e-01
3.580147451993492824e-01
3.457345144963779315e-01
3.853957851544379531e-01
3.791735510447729052e-01
3.595530869729239853e-01
4.129994587255430005e-01
3.687047289968393149e-01
3.579834992897090173e-01
4.129461747995601395e-01
3.580087802008551923e-01
3.508927275990578187e-01
3.775548312410555440e-01
3.892266799957799783e-01
3.866011517272693321e-01
4.042874494406280550e-01
3.657954023283636058e-01
3.545442026542307001e-01
3.801813874588615971e-01
3.703896103407033347e-01
3.399251826213312011e-01
3.633839806900086011e-01
3.580739942873419346e-01
4.037277034867415848e-01
4.000653596240514309e-01
3.371459424177302155e-01
3.797669127736533201e-01
4.056319030818441584e-01
3.222170867748309631e-01
3.409322538109235134e-01
3.695098157790288607e-01
3.851145733775716007e-01
3.739793116167150488e-01
3.980218328527660443e-01
4.127578161148354186e-01
3.979498405992338839e-01
3.829447012326738231e-01
3.284988953220283614e-01
3.300898027194639761e-01
3.931677817298302458e-01
3.228217310391966466e-01
3.625418216611263622e-01
3.606409792177447393e-01
3.923245722525284807e-01
3.823285526083687880e-01
3.600851514804533915e-01
4.314804057594494591e-01
3.982403493055687860e-01
4.125187000539854432e-01
4.292445157590564775e-01
3.647805693989252251e-01
3.609648866797859901e-01
3.875043614951703130e-01
3.488364477523292484e-01
3.868518800871073027e-01
3.144836851300052416e-01
3.942298105434800526e-01
3.977284698206159375e-01
3.993971151053982704e-01
4.047997464975334192e-01
3.959070869617326571e-01
4.093418966324114394e-01
3.788965804704034213e-01
3.604850756439665349e-01
3.854276100563795437e-01
3.992851615200710413e-01
3.666812971413328515e-01
3.332098010825920165e-01
3.757982638843331835e-01
3.761349757930932958e-01
3.452225984814707993e-01
3.651700914044324620e-01
3.679508661014752047e-01
3.495370675158923079e-01
3.426496227696755326e-01
3.836958096375870930e-01
3.972883488229382865e-01
3.511263267453473835e-01
4.211319315884966552e-01
3.543848768816570405e-01
3.717201427323999496e-01
3.466893696444131590e-01
3.948303888364129155e-01
3.632038076670849325e-01
3.865028993596934526e-01
4.058816929717877775e-01
3.486265427139432216e-01
3.354018472211284796e-01
3.977407162429771326e-01
4.148396675702025749e-01
3.999983418161667803e-01
3.838694022846694809e-01
3.986505087752321153e-01
4.216740045997358632e-01
3.569047458823695340e-01
3.798415294851603119e-01
3.446229169576535689e-01
3.753611188248785480e-01
3.817742870474860606e-01
3.824195239782920974e-01
3.872380521968832867e-01
3.717221977193518878e-01
4.070129145357706535e-01
4.141168315609264350e-01
3.745360553514366919e-01
3.457013844773876299e-01
4.339312967832004153e-01
4.413117133448477003e-01
3.624623974368089141e-01
4.135593286491716647e-01
3.604584560453733544e-01
3.645621889263563342e-01
3.122302385733508601e-01
3.969247311731844419e-01
3.563311689976005892e-01
3.714076954660012198e-01
3.798678595029499894e-01
3.448434996535520991e-01
3.539440531690240532e-01
3.411599747972905994e-01
3.927958231986830584e-01
4.047281440954335063e-01
3.509047660169765104e-01
3.540928272107590202e-01
4.057577681303389805e-01
3.891392232011105512e-01
3.432361779498104837e-01
3.891639656478572684e-01
3.985657633077569484e-01
3.840830419792311545e-01
4.095681675913396269e-01
3.476112668016301810e-01
3.909963239707671123e-01
4.045003449542597385e-01
3.835200472919493841e-01
3.659145390725831448e-01
4.416307980494812990e-01
4.187338752128183517e-01
3.799989710500527584e-01
3.743512913850511881e-01
4.568546747944728925e-01
3.998991214222911705e-01
3.522082520345324874e-01
3.821783806339657530e-01
3.589992927810518597e-01
3.620007262107474144e-01
4.092896289938533494e-01
3.796889815326183748e-01
3.958566076865634997e-01
3.767831306910687239e-01
3.720025517695221828e-01
3.914151487333233370e-01
4.420926853951115398e-01
3.195861203767846881e-01
3.929038411958897248e-01
3.956989505757736447e-01
4.066919996256987413e-01
3.958140255353987946e-01
3.850337803886508259e-01
3.584506462192812437e-01
3.806537079049008288e-01
3.803849767728367803e-01
3.833666483345997689e-01
4.019073416166050738e-01
3.994265462364821051e-01
4.197225830328067397e-01
3.898403548466455870e-01
4.315288553821147732e-01
4.130409628916332232e-01
3.857621260338407465e-01
3.601966803014516882e-01
4.137672772551163058e-01
3.753827174051329041e-01
3.899058339919225791e-01
4.007680740304621070e-01
3.927169420508095921e-01
3.666620966227766010e-01
3.535878269695761356e-01
3.901756106834136095e-01
3.556960991004890493e-01
3.624155161009742776e-01
3.884428141844095128e-01
4.283928463949997489e-01
3.824046723652413937e-01
3.971783927138497483e-01
3.503816667861767153e-01
3.380122870026980864e-01
3.539556849235536706e-01
3.527695834766650385e-01
3.549974691192318010e-01
3.335998221495621308e-01
3.578245040712819125e-01
4.384487566783629720e-01
4.225171120642001177e-01
3.816827628887900503e-01
4.365928670855912519e-01
4.573172095462021969e-01
4.304651189647531462e-01
4.384620937306887845e-01
3.894912701054936699e-01
3.881869617177013954e-01
3.814461248412440719e-01
4.244832071442288801e-01
4.038689890351006007e-01
3.537459226566477266e-01
4.431254279454774903e-01
3.588480634525796908e-01
3.757871966385562534e-01
3.724794880275600351e-01
4.181670001492998612e-01
4.294207018226080530e-01
3.865499193013439694e-01
4.263640885732906116e-01
3.595598611634550634e-01
3.658816940125051986e-01
4.327283570466571305e-01
3.969142963033088223e-01
3.426278714109032841e-01
4.164277030618748210e-01
3.820815206243365902e-01
3.481602914043079866e-01
4.031996024814910040e-01
3.458404031056266370e-01
4.086414619365031364e-01
4.094536325533494336e-01
4.201026901112782652e-01
3.767896219158232141e-01
3.601313788184741793e-01
4.329203775118882769e-01
3.968775677124465329e-01
3.458212167264930192e-01
3.933378903164186369e-01
4.439010832645399196e-01
3.989482736287955911e-01
3.906037868649380185e-01
4.158966891928022602e-01
3.851532365584771078e-01
4.272002068752212556e-01
3.574619827459749044e-01
4.218429749201981771e-01
4.211189830344985174e-01
4.184117360324799417e-01
3.961985701810988858e-01
4.175271137214205952e-01
4.109557339786489849e-01
4.138369767021475298e-01
4.251874137052672475e-01
3.558220521684989923e-01
3.760830761547588885e-01
3.528949483249317343e-01
4.546290353746418322e-01
3.973064581657674288e-01
4.170269610031873131e-01
3.875956046018697032e-01
4.311470805431090181e-01
4.099467201629258262e-01
3.854283849064357170e-01
4.002432037701310064e-01
3.651020313278076634e-01
3.896094233181398026e-01
3.899699729122608205e-01
3.986560826304308414e-01
3.715066705738308550e-01
3.924007348432864140e-01
3.888255899037049712e-01
3.784120759332590955e-01
4.123455489419839415e-01
4.250669356957532119e-01
4.025270820644452074e-01
3.783017954752401768e-01
4.048918970464076561e-01
3.962423469372166607e-01
3.759509112739471970e-01
4.191467029651431697e-01
4.234089257497034020e-01
4.228788826886685226e-01
3.443334389109871663e-01
3.925616804028697615e-01
4.078148463336105367e-01
3.476422466439161307e-01
4.000026783098200034e-01
4.013042402504031214e-01
3.940172645854500555e-01
3.823961691466205015e-01
4.203911479552065456e-01
4.203541829412631436e-01
4.415248069809734055e-01
3.888120055257123231e-01
4.138259449221082797e-01
4.033798758212386315e-01
4.345027989763994847e-01
4.040714394210414562e-01
4.361162946347373337e-01
3.950978139352951390e-01
4.423640463807707035e-01
4.090195657545110941e-01
4.139966711798113708e-01
4.120034863755007715e-01
3.853672775805164763e-01
3.443503522373947967e-01
3.736711062462729771e-01
4.200322187979353972e-01
3.964317525733144221e-01
3.634290591093062850e-01
4.401469642037474372e-01
3.722586618756570931e-01
3.907196945861188819e-01
4.134429461519354421e-01
3.958697967679820073e-01
4.335121604017869723e-01
3.963720542630657095e-01
3.997075921832978773e-01
4.368102369453796818e-01
3.240797671835448091e-01
4.147726564361732260e-01
4.135155318438018535e-01
4.215139745740975608e-01
3.933978195104349540e-01
4.161800030359954494e-01
3.662074210183330902e-01
4.120751276110901640e-01
4.255130153454122488e-01
3.557690132761602286e-01
3.988638074487944607e-01
3.612867857886860046e-01
3.954740629609405089e-01
4.086067643811093220e-01
3.837396420857978607e-01
4.080055941180948387e-01
4.189617644543089936e-01
3.946420995259998787e-01
3.804665816937223277e-01
3.853635172187051539e-01
4.259639965278126383e-01
4.173892148905977151e-01
4.236296480199251979e-01
4.108018144617319178e-01
3.893207846061925159e-01
3.837827724021343756e-01
4.147478027325554040e-01
3.829900023945401744e-01
3.703107159042502428e-01
3.810419753545023491e-01
4.079438878818252290e-01
3.840980127412016443e-01
4.580331275672185898e-01
3.822825580274061275e-01
4.365999422021665799e-01
3.909843714096062905e-01
3.707273415826567442e-01
4.401691131010221358e-01
3.817005298372620481e-01
3.844184322203020310e-01
4.180982314924094334e-01
4.276025577496724850e-01
3.743925165047450321e-01
3.948450032169413260e-01
4.005177949784391456e-01
3.822578953830424453e-01
3.810675212832460024e-01
4.090298039283195020e-01
4.367001939607852989e-01
3.838656536292505694e-01
3.845786384058186291e-01
4.413235618253317227e-01
4.613333797972576367e-01
3.888149457306705470e-01
3.836744365013418645e-01
4.728235094765921298e-01
4.046098336187823330e-01
4.512893963746989479e-01
3.962998205569451260e-01
4.525314593728908541e-01
4.050923404691643137e-01
4.107911432526597517e-01
3.709168484201152971e-01
3.814854068600990744e-01
3.921705294356255811e-01
3.967066305608131227e-01
4.709123639314650722e-01
3.995558352476001884e-01
3.991841224478576144e-01
3.907522597111229290e-01
3.865326728764718611e-01
4.041926775721951248e-01
3.866544611439844403e-01
4.542726872413438421e-01
3.881387266930114155e-01
4.026368458061406752e-01
3.994932874039046622e-01
4.360327572350137793e-01
3.834360941097739173e-01
3.951051729084297803e-01
3.913410209291625086e-01
4.001023237253944487e-01
4.518955025293417971e-01
3.837906249527682223e-01
4.159652391132825922e-01
3.885367900939855623e-01
4.193831781981660622e-01
4.857607719275723879e-01
4.026294492863359276e-01
4.256470873103906372e-01
4.516224334017132636e-01
3.979298910601752337e-01
4.168372468144768139e-01
4.159041329807980358e-01
5.110585421845252885e-01
4.099178381027859808e-01
4.247788904710168567e-01
4.199091631137379932e-01
3.959535640365985376e-01
4.393546478092655860e-01
4.447082801625337756e-01
3.722776045796775679e-01
4.425420839023207487e-01
4.055473434554208167e-01
4.046493251954364490e-01
3.944208217536224192e-01
3.817889859875103209e-01
4.365974963862341296e-01
4.433818517674499859e-01
4.139389507933568524e-01
3.845035105621992799e-01
3.933060121617901195e-01
4.496805837103524661e-01
3.916224789940093709e-01
4.041671555247610681e-01
3.899267789292309438e-01
4.005775133520134146e-01
4.488624555278281081e-01
3.405885771822931840e-01
3.712140891656761643e-01
4.316986464326199036e-01
3.982847159360528022e-01
4.047251881039113930e-01
4.544788470931931390e-01
4.378597052912547305e-01
4.350471443891261725e-01
3.934992595140405225e-01
3.933478651620290756e-01
3.955880343557944823e-01
4.098043042944202186e-01
4.252936417819032644e-01
4.636124166111483813e-01
4.129116430818027261e-01
4.709367698397034507e-01
4.252484364095437397e-01
3.989964986256802071e-01
4.293801963094283081e-01
3.999062962099919627e-01
4.338868249184776316e-01
4.086579667792013537e-01
4.133838820625759247e-01
3.883406862767319612e-01
4.350037195685833025e-01
4.131687179823513301e-01
4.128566635688551423e-01
3.879324251528430412e-01
4.008429247278284535e-01
4.128072193270327928e-01
4.318967299552426975e-01
4.198498101251482151e-01
3.888048222048943736e-01
4.348507789204497653e-01
4.459573490331663614e-01
4.433493813724083688e-01
4.491653665462030931e-01
4.155803933710954245e-01
4.269299200497685409e-01
3.911295171951891247e-01
4.208633856423708575e-01
4.383374612510933521e-01
3.803439477747571074e-01
3.996267802788034951e-01
3.946620805660360221e-01
3.502679768957547846e-01
4.134981661179645829e-01
4.125713089711905424e-01
4.648265891144699458e-01
4.348696780116805272e-01
4.368510515866915189e-01
4.131178647554021865e-01
4.104680877122102722e-01
4.124202916623896376e-01
4.033408382152237626e-01
4.479617123482234065e-01
4.169589976713140578e-01
4.488940074785075507e-01
3.733084507329614277e-01
3.817598488190050432e-01
4.271503580632226571e-01
4.022725830661111335e-01
4.166968223610833522e-01
4.637527342871990976e-01
4.194341863842356855e-01
3.887618753078219136e-01
3.766784051302746739e-01
4.202590697527350261e-01
4.546865223085213570e-01
3.992954021555907285e-01
4.185321317134033103e-01
3.898699740972731420e-01
4.152650988711309998e-01
4.011875680254564092e-01
4.375057365537758369e-01
3.854495590156203355e-01
3.931253863234101531e-01
4.411166802091017192e-01
4.208229657154842762e-01
4.530597673685951565e-01
3.937773215449636988e-01
4.197604574880333117e-01
4.256981530911432277e-01
4.433401778837979812e-01
4.486716495135339988e-01
4.134619317548630102e-01
3.794806350919451288e-01
4.444172193536707893e-01
4.663141604955183817e-01
3.916501038032295656e-01
4.465126562018991718e-01
4.207402255651881418e-01
4.045786823165709034e-01
4.098562377215796970e-01
4.058925246163764267e-01
4.280049308693634758e-01
4.668956026690737615e-01
4.177564066976262591e-01
4.280725252325804919e-01
4.368897911709397341e-01
4.312705261256477018e-01
4.186483029833579228e-01
4.516811074244265756e-01
3.981015498125128893e-01
3.911204186336635913e-01
4.279711424575337597e-01
3.964851806605134144e-01
3.796093067315904346e-01
3.742235396482349596e-01
4.148003694076833892e-01
4.356929638637765390e-01
4.118955380344608841e-01
4.100716732943225362e-01
4.094724879541064011e-01
4.460706970851989750e-01
4.111773472495523496e-01
4.002054587800033536e-01
4.326956229145931809e-01
4.046560532111522224e-01
4.098246378293159964e-01
4.333191755498047026e-01
4.150587424164168815e-01
4.862418502950396904e-01
4.468407144907298179e-01
4.215814107462650395e-01
4.389269173763171716e-01
4.272069724777558530e-01
4.578359536976555622e-01
4.127442663034094905e-01
3.946125645812408878e-01
4.277106514006840388e-01
4.147990007884940766e-01
3.933178078691179080e-01
3.683246792779868994e-01
4.183131494040430720e-01
3.727537184408586390e-01
4.569226896840557495e-01
3.958438543670654286e-01
4.417684881909172967e-01
4.471031473040374404e-01
4.346541095289378487e-01
4.029263866280958784e-01
4.575456434265575689e-01
4.044813797249358078e-01
4.372362873373543679e-01
4.477910233777195881e-01
4.381642076179944056e-01
4.203964927693603637e-01
4.027240845146185522e-01
4.733357721054495815e-01
4.301466352754859113e-01
3.833082048309868206e-01
4.090008788593160749e-01
4.422057697692940992e-01
4.022715486838041588e-01
4.304968126810669871e-01
4.287014033284110015e-01
4.281741796819466539e-01
4.238178761061159316e-01
4.532859865621597928e-01
4.547751442423686452e-01
3.986569359398874357e-01
4.212297546740013665e-01
4.329593189064754322e-01
4.101111096757445451e-01
4.679782643194760339e-01
4.488822360442664694e-01
4.330881137786612989e-01
4.297488183893021230e-01
4.363757416670221434e-01
4.097040742337195174e-01
4.218217743712137091e-01
4.461014272994446861e-01
4.226224053486070664e-01
4.824142492861930309e-01
4.660743325764641898e-01
4.866688909212316672e-01
4.321058682862102263e-01
4.630472195260497692e-01
4.327599823876647211e-01
4.293544674524861215e-01
4.378353131941358223e-01
4.164402550291014804e-01
3.824423057338324217e-01
4.329165290657961962e-01
4.204612127555218404e-01
3.969825636986535344e-01
3.935223116856657044e-01
3.871429895510637431e-01
4.793727190271803162e-01
4.355527812375947216e-01
4.876123447222068807e-01
4.430435017094084826e-01
4.791263452906663334e-01
4.283665522984035356e-01
4.485324680019945331e-01
4.110216009780996993e-01
4.410177647057115236e-01
4.555964931651258487e-01
4.857660689687393618e-01
4.148490939888819784e-01
4.202937336216408526e-01
4.492632626341261370e-01
4.526111441253394818e-01
4.365315689291557888e-01
4.071255812531470175e-01
4.563667573144790102e-01
4.121457569254435849e-01
4.971297959406244527e-01
4.065311772345190366e-01
4.331280958727344310e-01
4.149538445533905717e-01
4.426871859881894022e-01
4.324002078074492550e-01
3.981992521134510854e-01
4.399313956949302828e-01
4.648079762116406610e-01
3.915036691087095400e-01
4.488237700384971052e-01
4.229944559060170861e-01
4.334148041260928452e-01
4.589255283886016223e-01
4.373814041442072309e-01
4.153371187539220410e-01
4.424572646949900823e-01
4.453336031094674019e-01
4.741080798780304972e-01
4.862656423945048156e-01
3.943017651866231321e-01
4.247149148970937316e-01
4.606612058372012153e-01
4.299598008397612636e-01
4.455544670487225356e-01
3.797099477071105289e-01
4.164441731278851755e-01
4.100577443133942568e-01
4.543392392871943297e-01
4.329349829520463544e-01
4.326398425759413469e-01
4.087472783336446036e-01
4.278061548902763467e-01
4.073189717342856619e-01
4.515883130559070202e-01
4.417460957091760010e-01
4.499239667641483087e-01
4.592340403833798379e-01
4.683023461924927799e-01
4.278866445618760839e-01
4.722276060165346845e-01
4.108983496015317649e-01
4.591204805347027795e-01
4.279359746200518955e-01
3.558410567025356852e-01
4.496825388076489682e-01
4.330558491924840214e-01
4.325617188993585716e-01
4.438932929853096621e-01
4.102623683128236443e-01
4.526477598276071324e-01
4.410143722742552175e-01
4.375147089687129176e-01
4.514548581658243687e-01
4.327299548766116444e-01
4.357017827606842753e-01
4.102794122147462863e-01
4.725615712876855556e-01
4.312429354525732506e-01
4.384742003129531995e-01
4.353944319075139235e-01
4.390420307155412649e-01
4.290147503489254444e-01
4.725276649627992986e-01
4.328607750540621191e-01
5.135086488168036922e-01
4.490256503761568263e-01
4.581991547715677515e-01
4.284511536141197285e-01
4.567086402833886449e-01
4.516345148412309052e-01
4.555587434490147025e-01
4.576886349047204483e-01
4.222267642757769890e-01
4.813172948504132465e-01
3.762645228673650588e-01
3.980437823027757061e-01
4.243443784383724160e-01
4.529749865087200900e-01
4.804255512865098776e-01
4.008685502342796969e-01
4.211988547200306021e-01
4.278016280884076039e-01
4.633525541658354285e-01
4.120335084530129532e-01
4.189969427701956683e-01
4.951582994117963987e-01
4.161302211620215852e-01
4.606614273760412659e-01
4.844941489739167939e-01
4.548628185488867159e-01
4.999746721074281308e-01
4.344636558315977393e-01
4.555211954164296584e-01
4.397781840474750403e-01
4.296600644879824404e-01
3.866625333511251594e-01
4.357423268883470757e-01
4.109000162790357735e-01
4.640146930013350768e-01
3.891315652514520940e-01
4.263420935193514838e-01
4.704280633574851045e-01
4.796818438710090948e-01
4.446581030213960228e-01
4.127743683412821163e-01
4.168745943583094249e-01
4.529847463792165962e-01
4.150602244158958509e-01
4.539206692875755733e-01
4.641175397060416374e-01
4.402708886976958169e-01
4.425416073686156415e-01
4.764929051269590765e-01
4.391365879405990102e-01
4.135096787971083154e-01
4.196594932690163038e-01
4.628340074341578680e-01
4.667163450094133359e-01
4.785286110000426807e-01
4.171081075521216319e-01
4.638603791154069511e-01
4.557953643058855198e-01
4.413019580578230183e-01
4.344900319468410488e-01
4.529682429176924985e-01
4.515833159692697052e-01
4.473150569487832073e-01
4.214381463023323393e-01
4.364651968820469907e-01
3.884164668597345216e-01
4.521539276497791859e-01
4.783805400675668063e-01
4.526820536405378181e-01
4.398397830974838385e-01
4.780084152145062659e-01
4.724078171452429920e-01
4.199877633946719757e-01
4.559438307957178194e-01
4.773627712038811532e-01
4.461029506522879440e-01
4.386452107409293255e-01
4.442036390424576320e-01
4.953588980802602348e-01
4.650577835444213992e-01
4.326766035946209565e-01
4.566558564443304324e-01
4.777233511800773047e-01
4.883973354366980546e-01
4.508769229189545924e-01
4.750711342662795600e-01
4.507642848234684751e-01
4.225341385584363008e-01
4.649099875614920441e-01
5.023033597231593150e-01
4.562505029992236505e-01
4.412351894701672106e-01
4.415199751783171478e-01
4.293020482547051930e-01
4.745042658812310687e-01
4.462833346996638584e-01
4.640749928055409312e-01
4.272238114958171740e-01
4.443026211265632130e-01
4.596200240649696012e-01
4.573046663763991604e-01
4.555728459942626762e-01
3.909831306704537046e-01
4.585819784870394100e-01
4.150817368810498231e-01
4.549507741269298022e-01
4.576389215491268314e-01
4.466055968902487572e-01
4.759128684461021441e-01
4.574698356333388172e-01
4.198951385854857166e-01
4.464873309224202114e-01
4.534658328872507860e-01
4.359275646027961360e-01
4.496682503452697488e-01
4.845889264119256912e-01
4.141965737412581228e-01
4.327045947451815255e-01
4.656144715198480832e-01
4.398146916959080333e-01
4.624061888653973051e-01
4.551765908023648888e-01
4.657321211186570276e-01
4.335430582845224423e-01
4.896675774210915710e-01
4.515515123964673472e-01
4.459742019453905582e-01
4.295640745160532736e-01
4.809840302109703591e-01
4.185721886031490979e-01
4.371567690454031818e-01
3.984336081996966428e-01
4.502644806821077816e-01
4.528076844742935370e-01
4.505490304463873885e-01
4.493463440783742047e-01
4.425137435477352610e-01
4.412887355862759597e-01
4.581432733156185488e-01
4.552424792194995073e-01
4.429459185455895120e-01
4.622298331597295418e-01
4.439082059844566275e-01
4.270071263641181947e-01
4.569428131608679333e-01
4.623126498521004102e-01
4.583163228147096313e-01
4.759743982907481685e-01
4.405310840065959632e-01
4.582962089590997268e-01
4.608407407281766011e-01
4.514970500994396341e-01
4.780741539430787834e-01
4.372642771834093223e-01
4.737228105810400991e-01
4.768991045877575274e-01
4.382849012584832948e-01
4.162139362871943304e-01
4.943582375872764278e-01
4.835929677913198832e-01
4.660685138578671838e-01
4.579300773494147658e-01
4.826110994026396317e-01
4.239083227459350400e-01
4.416911520685081194e-01
4.381018955776105339e-01
4.469670184341442698e-01
4.440965429085763083e-01
4.385423534303473647e-01
4.901678024318810722e-01
4.337238542497822702e-01
4.254930423439843845e-01
4.668027756587974642e-01
4.414041600541671606e-01
4.743085293765109678e-01
4.705880636370488035e-01
4.469610549156018964e-01
4.591463007601945256e-01
4.725214301037109488e-01
4.551223188090696703e-01
4.371694689656994703e-01
4.527042527295567220e-01
4.575621569005080547e-01
4.600766546713289662e-01
4.734432901821590822e-01
4.634208925300042914e-01
4.626999720620934009e-01
4.779007732344119352e-01
4.629662099798079744e-01
4.453021708516789468e-01
4.435006531879447933e-01
4.549966202375219093e-01
4.659782086152252090e-01
4.608563886719906910e-01
4.594422025806207954e-01
4.570337545755647768e-01
4.330509977314145331e-01
4.691874648948656246e-01
4.558480912516890693e-01
4.938438714694732834e-01
4.752486502433482252e-01
4.513771438396055324e-01
4.700963711984638693e-01
3.958390686957217741e-01
4.972585346188951871e-01
4.557056248526349385e-01
4.376520767797219547e-01
4.564953317024148527e-01
4.653564284925857386e-01
4.430020987784984432e-01
4.455347931302119924e-01
4.241415102094647227e-01
4.348956747335794848e-01
4.401738525001772095e-01
4.518813459381392228e-01
4.554565938858425866e-01
4.840629431621770173e-01
4.722945881783509603e-01
4.722498313336266906e-01
4.889014054099428130e-01
4.476239770634266590e-01
4.372909615087192114e-01
4.430796821360827309e-01
4.487895179464126971e-01
4.376744616393745124e-01
4.542690615740184734e-01
4.375271468587252355e-01
4.585119987656328666e-01
4.776430353040315713e-01
4.361875880972435615e-01
4.836375904361960298e-01
4.643792134200604438e-01
4.644323232019207381e-01
4.541877240035201435e-01
5.023546350398616633e-01
4.832965424353205530e-01
4.966085326752435192e-01
4.825278318103234376e-01
4.620338025808069515e-01
4.900282918762716711e-01
4.506544895216076929e-01
4.744386717645420193e-01
4.682974272508919067e-01
4.953238877706623855e-01
4.470130350469867508e-01
4.546332552521488712e-01
4.642426231051863805e-01
4.743518786351218486e-01
4.694896576473003846e-01
5.221618109268467700e-01
4.929498869248302717e-01
4.446438662075888337e-01
4.644738843229678782e-01
4.560009509424923224e-01
4.441900157806205618e-01
4.936934089195335051e-01
4.942407865891042529e-01
4.546001865670509234e-01
4.448886233801807033e-01
4.536519314062604225e-01
4.824508506550551634e-01
4.563841153638753534e-01
4.048276724561704065e-01
4.833623032914055595e-01
4.819846708454368356e-01
5.183155535670130876e-01
4.987090736945817282e-01
4.542585296069296397e-01
4.580395282042112326e-01
4.730734745022422971e-01
4.592121329011634168e-01
4.688712372457757849e-01
4.358874940622964322e-01
4.711099174665029365e-01
4.662251316014771052e-01
4.729389555699243797e-01
4.828931008449939832e-01
4.717175465508856580e-01
4.972579255785881669e-01
4.883953424117994935e-01
4.672380819712051991e-01
4.495866645677471518e-01
4.228930168515350196e-01
4.049546107852977639e-01
4.645402689407827634e-01
4.598605792329435449e-01
4.783060330520735870e-01
4.509064583780096336e-01
4.899042680591145227e-01
4.942937717678309584e-01
4.578348666255832033e-01
4.899507461777871664e-01
4.955953925004652483e-01
4.127106634576597766e-01
4.703741941717990427e-01
4.533121335922346007e-01
4.764403639116412403e-01
4.929570231022954441e-01
4.410585879254654840e-01
4.729532643052532515e-01
4.412296756594812908e-01
4.351622223237275877e-01
4.777868497822033711e-01
4.432248017777478677e-01
4.485754985820315510e-01
4.845469348059800452e-01
4.540759538869691414e-01
4.502063862320120347e-01
5.113481959760650675e-01
4.903461077499786103e-01
4.237902385402063099e-01
4.695902251111068737e-01
4.715206582117245082e-01
4.841764360258386524e-01
4.229992701384464038e-01
4.586263205066093418e-01
4.865402965506832045e-01
5.250768760557351644e-01
4.911181669098634850e-01
4.362808991761122912e-01
5.174565691793199251e-01
4.939562925893533629e-01
4.541898442231060429e-01
4.830774737565317056e-01
4.836497544332314380e-01
5.061772578929049082e-01
4.559250026083262464e-01
4.792005480831962316e-01
4.259928098391720375e-01
5.044287361481344378e-01
4.789007031551117954e-01
4.494257239808964188e-01
5.248524159930336719e-01
4.716623293295924557e-01
4.870859455199187393e-01
4.539933362885227863e-01
4.848164985971836760e-01
4.635281960052667349e-01
4.541367599013886869e-01
4.324684713660427726e-01
4.532574739559523391e-01
5.012182413389036917e-01
4.232201166776713985e-01
4.630331318445969346e-01
5.093319827485657258e-01
4.778742124297007954e-01
4.787002405212201217e-01
4.451140646547735447e-01
4.659300977661898213e-01
4.422072347883609367e-01
5.093806456333349608e-01
4.406672628985989215e-01
5.045607903166009489e-01
4.535551121280874121e-01
4.317610733893817443e-01
4.724559567029417706e-01
4.803053568582548172e-01
4.465572985414407725e-01
5.180707023928696753e-01
5.060453991275039032e-01
4.350296621430652100e-01
4.286863059258720354e-01
4.888682821644841359e-01
5.107718883510506958e-01
4.998963103252453966e-01
4.638318482219830341e-01
4.563316983033344765e-01
4.600961810512863570e-01
4.722484459153303282e-01
4.503301196951337015e-01
4.780234868141781668e-01
4.945642680117591228e-01
4.777042202330946674e-01
5.027614744254318424e-01
4.962733844909417158e-01
4.929564985426941881e-01
4.476807668544473540e-01
4.467582796346137863e-01
4.921959745511994000e-01
4.957888643409132379e-01
4.846640149331624126e-01
5.513566719045077669e-01
4.908376804985629671e-01
5.115826497495432612e-01
5.122378383930864532e-01
4.464328525051153851e-01
4.587756921231139207e-01
4.532810634782267756e-01
4.791540545615808888e-01
5.131460056855962071e-01
4.935615107742269414e-01
5.007233701000332049e-01
4.566637410488988968e-01
4.821058056462200203e-01
4.870570818846516326e-01
4.721819643816614898e-01
5.113035489724452320e-01
4.769534341834676949e-01
4.821623588764690216e-01
4.737626368378111130e-01
5.011842441890994593e-01
5.384285244559616768e-01
5.242527843959472467e-01
4.839957932444304833e-01
4.843479167960701437e-01
4.874307931383359271e-01
4.516068650082518121e-01
4.638843152811623627e-01
4.185960909036621214e-01
4.505477206246602528e-01
4.564074632396859510e-01
4.712762943531814130e-01
4.415183609648393182e-01
4.856364212032508454e-01
4.590634769921337899e-01
4.354446071109945304e-01
5.242273655306922686e-01
5.023858121878347349e-01
4.847494334560413232e-01
4.992703805763005209e-01
5.210532500055250482e-01
4.720806423778564076e-01
5.184832534622064726e-01
4.923546571669732974e-01
4.562220171699064575e-01
4.863870212282299099e-01
5.029034435736231545e-01
4.809326093381663947e-01
5.376607197248919334e-01
5.356442506132007564e-01
4.734644495825883759e-01
4.693389061171998056e-01
5.228900932316866701e-01
4.836933621495612123e-01
5.195540348385837559e-01
4.678269310100696132e-01
4.883827562570126624e-01
5.299904273687140455e-01
5.325276808363527126e-01
4.540744613647958450e-01
4.682383004514710789e-01
4.513571085204050592e-01
4.958995064618156312e-01
4.354517253685084022e-01
4.581782909000369219e-01
5.175363150207890062e-01
5.055979545594085911e-01
4.783668144278353518e-01
4.549584371928396265e-01
4.982683771705164189e-01
4.772119987870555025e-01
4.590563457511679379e-01
4.801980176906185394e-01
4.720216387685355341e-01
5.167673223994618814e-01
4.897597342109914487e-01
4.840993474104736127e-01
4.863922228623991928e-01
4.595573362581664156e-01
4.895062504161361017e-01
4.956866192211809574e-01
4.489013399182530395e-01
5.180584721816496874e-01
4.626113637800834955e-01
4.672642546145079900e-01
5.238500726169815769e-01
5.293061566185981448e-01
5.094320268644784155e-01
4.807914232760107098e-01
4.712519159425388460e-01
4.487190340758447360e-01
5.006107314951451226e-01
4.604746471499012728e-01
4.796410902812658361e-01
5.089761936315377877e-01
5.163495948229124277e-01
5.221899392392271855e-01
5.492659397626552531e-01
4.820733161553591994e-01
4.848544779158732720e-01
4.706475999933549259e-01
4.736700590557502144e-01
5.342840270876959563e-01
5.020258316566802437e-01
5.194636000213104232e-01
4.640861182486377690e-01
4.802102598747199913e-01
5.273374079100694445e-01
4.866699636661814821e-01
4.805567890442640766e-01
5.267450324756730584e-01
4.709496805857392165e-01
4.883106105254159113e-01
4.842828093436241654e-01
4.354343742816524920e-01
4.664284640347753919e-01
4.795582381053059007e-01
4.823935578090098875e-01
4.581390629444546669e-01
5.119540151564767605e-01
4.755596503729705438e-01
4.518742411303978690e-01
4.849411863099585274e-01
5.238834237999194787e-01
4.820034478634378505e-01
5.136863710801664595e-01
4.816277273610024556e-01
4.842152593396749638e-01
5.050605205767726424e-01
5.018545304819522768e-01
4.771940789017313778e-01
4.677784694465026982e-01
4.897166636760136305e-01
4.799941719241696547e-01
5.315167520017868297e-01
5.278205586119510961e-01
5.233069406953728686e-01
4.806251409288945231e-01
5.089558072454902771e-01
4.682610868467918519e-01
4.756632520236638850e-01
4.637547914791314008e-01
5.085036595331775544e-01
4.425336773238845445e-01
4.774939527584918242e-01
4.686734781939443373e-01
4.950187900079214831e-01
4.969552643367882716e-01
4.711279842090693171e-01
5.076172314736153712e-01
4.673504653917318619e-01
4.940718816663627888e-01
5.087381529782425416e-01
4.883613811958784079e-01
5.077312123877302241e-01
4.480186682807716370e-01
4.891867893905592068e-01
4.650478065449759058e-01
4.786895258598778402e-01
4.974846008114234275e-01
4.687215487260031899e-01
5.669601655133087448e-01
5.051056860243361424e-01
5.297632827869195316e-01
5.101965870904798805e-01
5.015171889393273963e-01
4.712151452060086565e-01
4.531059051982448405e-01
4.958426281708297467e-01
4.989168955387040527e-01
4.618164815508046805e-01
4.928676663440518801e-01
5.117061684814475653e-01
4.704992765032597890e-01
4.805325424189348382e-01
4.891029288228290195e-01
5.143573396156982946e-01
5.299870130582383654e-01
5.025722572478533712e-01
4.940819414114877017e-01
4.567063907428416947e-01
4.840981485823843133e-01
5.342396384101965046e-01
4.979089656593296276e-01
5.006673485479700147e-01
4.861954086327306412e-01
4.899839038176971306e-01
4.744673516203616881e-01
5.011229949785709348e-01
4.795042849892525716e-01
5.057608755567589709e-01
4.852319443830525603e-01
4.850639249923200946e-01
4.815254930277945711e-01
5.159024431497323260e-01
5.157971653362430908e-01
5.177185949325328052e-01
4.858558518241071766e-01
4.847741897089385410e-01
4.928368191803491061e-01
4.908560721919071890e-01
5.113135772196043538e-01
4.841570031229950333e-01
5.100975117415548210e-01
5.001401599755548322e-01
5.218631960878471476e-01
4.909827348311036621e-01
4.790369837833421407e-01
4.833262984888976321e-01
4.754006334400391331e-01
4.877786649284934217e-01
4.737840046568786989e-01
5.241650403708059125e-01
5.299739644175378572e-01
4.765395224726506340e-01
5.072091857093774525e-01
4.883311180389475759e-01
5.074364857950496299e-01
5.210728189967683832e-01
4.846798438481942917e-01
5.266964968137115566e-01
5.044146174484597234e-01
5.129176674943645153e-01
4.869129581104711946e-01
5.030735141747985084e-01
5.488323702287154493e-01
5.218735992116532163e-01
5.394597933439653215e-01
4.888139396422575000e-01
5.159911882715365605e-01
5.617437722148591606e-01
5.252937682828916488e-01
4.828098204062664101e-01
4.679807371527890947e-01
5.115552181664261289e-01
5.150313817555829399e-01
4.860757514299761106e-01
5.007488808333688812e-01
4.917762768817267038e-01
4.830322079480516284e-01
5.212630241953788435e-01
5.399051279001293446e-01
4.749680175201517751e-01
4.628181324694078391e-01
4.803457391953994682e-01
4.766935173122477387e-01
4.787596842468058722e-01
5.209356040426510459e-01
5.397852838392389607e-01
4.779494806386906380e-01
4.947572377039651803e-01
5.050940420619548510e-01
5.284000351888080704e-01
5.468915672608180012e-01
5.181138890571703737e-01
4.784516156334698289e-01
5.275042665629153804e-01
5.151477178266494761e-01
4.399007003936147853e-01
4.778891923751282245e-01
5.151166548195357242e-01
4.998008358680378072e-01
5.002809587410311787e-01
5.206739692002065878e-01
4.746658575060722085e-01
5.191051973313757228e-01
5.342726446851511213e-01
5.370765181840367886e-01
4.879345562732723685e-01
5.059472888699056980e-01
4.968782981825619616e-01
5.063209322787680655e-01
4.841463807347455850e-01
4.997147854977603276e-01
5.283719498552739147e-01
5.092909386879412859e-01
5.158170226785144807e-01
5.167068047733348601e-01
5.489052410998825904e-01
5.284919297381162062e-01
5.520721621740881657e-01
4.969466475591611809e-01
4.536162153734069058e-01
5.351237184099481015e-01
5.303783175909971837e-01
4.693624173732827143e-01
4.787306256573432561e-01
4.627791535627319153e-01
5.029218979753157237e-01
4.727344995613834144e-01
4.587267346481718744e-01
5.621173295012682480e-01
4.982711534703320733e-01
4.932537067661414976e-01
5.217002083513093691e-01
5.178040985013473430e-01
5.269160236895550353e-01
4.989679874483023414e-01
5.219000772544769573e-01
4.772951482002414370e-01
4.963164973311575134e-01
5.123934333024371401e-01
5.080936863761221778e-01
5.150596811559228216e-01
4.836372910041795703e-01
5.323033896801816489e-01
5.642080015966403073e-01
5.436361930920515784e-01
5.645864965990822215e-01
4.998156044702228851e-01
5.406865763108493761e-01
5.068138409962934521e-01
5.235818328073478245e-01
5.354727952531811441e-01
5.088332506739501326e-01
5.410582804152147540e-01
5.325722817179837643e-01
5.035652001246385678e-01
5.303868736336220246e-01
5.039312896868527458e-01
5.391323261591045579e-01
4.720941262930503646e-01
4.997080528040933056e-01
5.378248759255540579e-01
4.431898744492915321e-01
5.240754493758654764e-01
5.625882211042533276e-01
4.674360692893007596e-01
5.215542013459536497e-01
5.169499298192724579e-01
5.327983961173055061e-01
5.373948062992273123e-01
5.269554188534502082e-01
5.303797589191425743e-01
5.220823368292313305e-01
5.318131151496294784e-01
5.180299659572423776e-01
4.757957080125501115e-01
4.917369705235755672e-01
5.284735159100218960e-01
5.533936153392754465e-01
5.154336303749897930e-01
5.490177805339881978e-01
5.561935172530600990e-01
5.191943814775671351e-01
5.380693939915668356e-01
5.221296280051478389e-01
5.171002683566209290e-01
4.675030563342402745e-01
4.819398834062924020e-01
5.585741861631745575e-01
5.364963422022580586e-01
5.351642159946875532e-01
4.989196910416061614e-01
5.570223906712415962e-01
5.215816283320103830e-01
5.599195429071675001e-01
5.371644998764574241e-01
5.163993072591333000e-01
5.062675044346857112e-01
5.139362663110897955e-01
5.733995353826294439e-01
5.216525887964224006e-01
4.981314151419397596e-01
5.610465715281300891e-01
5.233053247336001412e-01
5.272220241937655150e-01
5.402318002274465458e-01
5.271044381251400734e-01
5.106976538117117270e-01
5.452108358708162017e-01
5.130769717342446024e-01
4.988781067412617620e-01
5.447640658181662765e-01
5.298359129267447010e-01
5.359319535964860437e-01
5.129141424133284444e-01
5.408417433781477213e-01
5.403662144697868319e-01
4.952006918231521282e-01
5.366544403904527361e-01
5.561057570734524447e-01
5.530179181958652102e-01
5.313446849183930398e-01
5.349000070356557668e-01
5.288627148842240944e-01
5.199039549884777456e-01
5.337411974973222950e-01
5.144188038374872818e-01
5.295846119232432425e-01
5.462816597271491492e-01
5.660492116883414360e-01
5.498582018697536489e-01
5.341849027659846261e-01
4.850545026685211258e-01
5.531091042741709263e-01
5.178936134480088826e-01
4.917970985098491510e-01
5.459883591374310452e-01
5.370695587385191372e-01
5.268242696436735706e-01
5.327346823564401701e-01
5.470918021839791257e-01
4.990524351834467187e-01
5.490555979940797693e-01
5.075009337285498745e-01
5.681863376737842364e-01
5.474303235685450408e-01
5.007017429941267306e-01
5.334731402894156149e-01
5.573545783407614085e-01
5.392395429013736585e-01
5.157683691141111693e-01
5.096197578959562602e-01
5.254464720491406338e-01
4.927534186020500195e-01
5.414582180177128778e-01
5.315034771815981829e-01
5.232901912410564682e-01
5.393486643591250962e-01
4.904934202322791537e-01
5.556281377889937811e-01
5.271666546189661684e-01
5.256064320611325558e-01
5.621928297663411067e-01
5.420802248419915870e-01
5.379220589976373423e-01
4.789440148579007794e-01
5.243070926884826344e-01
5.280563145318489804e-01
5.575408085297642868e-01
5.608536330410477388e-01
5.605984423158298924e-01
5.547230755311312045e-01
5.657848370639889657e-01
5.603970781415330560e-01
5.403030286073543520e-01
5.317982386162206643e-01
5.661968413166379444e-01
5.620305371177672926e-01
5.957477413588814219e-01
5.154069987766091154e-01
5.003938762852822020e-01
5.595713075987407414e-01
5.555726954985064081e-01
5.368892089850041405e-01
5.075068390172231547e-01
5.375474136295261829e-01
5.779356977288659936e-01
5.264206142623594209e-01
5.503581927915934813e-01
5.604828693282098984e-01
5.669770366964125285e-01
5.141099060293214951e-01
5.325472109039562918e-01
5.494425492846740644e-01
5.506950895775599708e-01
5.325235693568234341e-01
5.368056735378591293e-01
5.461411771394031334e-01
5.298851966654057888e-01
5.298968065079077139e-01
5.032341433138298736e-01
5.416460465632157995e-01
5.211479256388834580e-01
5.229683635148513199e-01
4.914369502793635713e-01
5.343504900573773364e-01
5.730166513544076023e-01
5.421978700300822407e-01
5.292006054608803245e-01
5.687603706022329453e-01
5.229230829887744347e-01
5.507732304818149238e-01
5.582251840809021592e-01
5.696213394211333547e-01
5.306917573091303186e-01
5.493084328448910592e-01
5.882744282060474728e-01
5.650953388514571296e-01
5.231983005440488110e-01
5.636671944432417591e-01
5.231302590921901308e-01
5.494838225808095222e-01
5.706284761111585224e-01
5.582055048856733315e-01
5.627085649125751488e-01
5.695617050247477886e-01
5.426544508456770943e-01
5.131404957366196840e-01
4.999372378203993939e-01
5.430379144228225652e-01
5.652218167564421192e-01
5.159609919898565655e-01
5.923574398958463272e-01
5.880135308568784636e-01
5.607277823832499397e-01
5.642731502170486024e-01
5.519292741235309885e-01
5.406675796791906574e-01
5.748866556748262191e-01
5.246930321815569398e-01
5.380777248020305326e-01
5.647886532311846564e-01
5.732185120499343478e-01
5.937945219171893996e-01
5.510922485124378767e-01
5.658840414882757575e-01
5.651122269695586509e-01
5.768120177389726155e-01
5.889533357193090790e-01
5.347990178377954873e-01
5.501633045869184224e-01
5.497584558693250356e-01
5.367136080102761220e-01
5.886684765380446605e-01
5.489847042978198699e-01
5.386131557475297704e-01
5.773563117929088051e-01
5.103457720119902730e-01
5.666525404164001189e-01
5.573763238003137666e-01
5.453164188371202314e-01
4.620584582419375308e-01
5.218125865245046846e-01
6.437957444853875666e-01
5.696745951333702651e-01
5.618654661689708174e-01
5.641930934120800156e-01
5.467547005376801605e-01
5.711649527418628525e-01
5.355473892247838430e-01
5.321889576654686982e-01
6.049128733897324306e-01
5.497165651335380598e-01
5.511855446317757146e-01
5.820938528936785428e-01
5.442657088500475471e-01
5.254060756337725069e-01
5.761172490091963638e-01
5.048996126641883686e-01
5.532857416622640745e-01
5.879943397174870467e-01
5.462356711792082375e-01
5.560810766572826802e-01
5.672110621175077139e-01
5.486398459752148682e-01
5.797866885485916111e-01
5.370713580390708008e-01
5.721632118477927298e-01
5.723633851041590725e-01
5.757645838270653016e-01
5.240330887483907185e-01
5.780612719322898441e-01
5.093069626939812355e-01
5.657364073853621278e-01
5.888300791180315352e-01
5.995085727056598257e-01
5.644989893206409093e-01
5.319121479498721827e-01
5.517092087595975025e-01
5.762369867463361661e-01
5.729994775468733037e-01
5.393447599609479948e-01
5.543690363074968985e-01
5.757419234022858046e-01
5.339339385305987840e-01
5.563238551949308830e-01
5.830845921428688960e-01
5.667276689728364403e-01
5.369875390922828062e-01
4.970829873500471896e-01
5.555202854024916537e-01
5.691749857843344529e-01
5.875292453986189489e-01
5.919212273376772693e-01
5.439556672930861980e-01
5.681711502121359336e-01
5.397349417468608745e-01
5.219478155589405421e-01
5.339928074367651378e-01
5.802510068787604114e-01
5.679467365331298812e-01
5.839253292689029484e-01
5.639516696294525344e-01
5.956331644249928114e-01
5.498497868557592483e-01
5.541348533499472762e-01
5.536212141768158679e-01
5.639793497348616347e-01
5.464100678376796472e-01
5.748274943434414919e-01
6.066524813754595735e-01
5.622946725820321401e-01
5.679801422524387577e-01
5.626896162029024762e-01
5.412538473456440791e-01
6.285183163160283915e-01
5.730494775468477631e-01
5.503744034807848129e-01
5.274294569819437672e-01
5.548436410727540791e-01
5.074800747264093248e-01
5.548037291580694141e-01
5.392523172580915292e-01
5.346101728185180813e-01
6.036182045887763525e-01
5.461738016140850194e-01
5.951729662559313017e-01
5.455264503123542497e-01
5.522678449003172174e-01
5.484433078843343745e-01
5.654074669215709559e-01
5.467497941981873666e-01
5.549991908269610308e-01
5.583246770089992372e-01
5.524934111085501032e-01
6.224018135532281004e-01
5.812327654103905950e-01
5.415779625857282120e-01
5.973332018317184522e-01
5.912072788798670153e-01
5.779003072463013702e-01
5.681565716023069257e-01
5.623142921013790652e-01
5.627878764252067789e-01
5.755531669689365470e-01
6.129742625685427049e-01
5.830686590378806322e-01
5.155475658262411720e-01
5.793021447629296272e-01
5.236441690122310977e-01
5.318872427361134303e-01
5.956635556769901418e-01
5.496203116654853060e-01
5.840608553403944248e-01
5.672318128783389035e-01
5.976908015007464936e-01
5.746746807212130825e-01
5.644627061550065994e-01
6.022285279558777793e-01
5.555127470966074732e-01
5.714904603683702566e-01
5.168498938105914320e-01
5.700188672057578954e-01
5.914633766225103617e-01
5.685369131803533760e-01
5.787336342940830880e-01
5.552248871195875068e-01
5.948364060622163274e-01
5.723753624915932647e-01
5.722562230901058200e-01
5.605157209907472016e-01
5.988333274196024902e-01
5.285127156357585232e-01
5.886709090915931419e-01
5.431479329946152790e-01
5.640277658921574178e-01
5.528549335280443788e-01
6.074485907103116533e-01
5.933534551906693988e-01
6.084692431080552799e-01
6.238093481063401446e-01
5.811346117244983178e-01
5.816510912730397109e-01
5.727169201340707172e-01
5.286901595526362074e-01
5.594616112921397821e-01
6.131302570338534874e-01
5.550503149321266427e-01
5.813104212423839678e-01
5.895280185636827541e-01
5.856431800898808104e-01
5.817113428435750633e-01
6.017623134873932855e-01
5.897242246808086508e-01
5.951944621663469714e-01
5.587414806400681222e-01
5.916006635254191792e-01
5.861610893035952286e-01
5.268210682987686244e-01
5.364690933875113643e-01
5.801378501839202784e-01
6.051776010186104005e-01
5.562314495485587429e-01
5.809012176635983682e-01
5.508576552125095116e-01
5.284070876080815271e-01
6.254219777698790672e-01
5.426055182577845803e-01
5.497369510757161848e-01
5.766649107899126658e-01
5.450281133085771446e-01
5.969321165732072165e-01
5.940285956147334234e-01
5.530257110324195979e-01
5.963354486101586360e-01
5.368107072948390401e-01
6.066803575551688033e-01
5.442451583489039679e-01
6.025168325299989913e-01
5.614834474906380546e-01
5.911966288101883071e-01
6.308734341414909963e-01
5.483716601941169833e-01
5.635655914844623915e-01
6.042077806284112951e-01
5.746985426099071592e-01
5.711929228297647487e-01
5.811676375669899697e-01
5.770802767849789738e-01
5.811453631578615830e-01
6.220608111029644061e-01
5.759881045497566854e-01
5.848421098932178319e-01
5.557454940262951393e-01
5.892703779591348390e-01
5.467405105744042038e-01
6.274895281371698497e-01
6.212538410271173372e-01
5.374200475540736877e-01
6.252322043299071153e-01
5.905732467619657644e-01
5.895020306156896206e-01
5.673000195627030395e-01
6.161484982680210942e-01
6.070826655546089912e-01
5.905704729374747775e-01
5.981639048563072159e-01
5.992537364910814901e-01
5.510289071988562215e-01
6.070938153376599367e-01
6.051314630173070253e-01
5.905797402861198142e-01
5.884673398398418964e-01
5.604511751607101910e-01
6.106148752327542617e-01
6.088347587129930849e-01
6.122175918169274755e-01
6.049188904232042363e-01
6.034092718392431998e-01
5.749888103310182297e-01
5.804187861386913561e-01
6.100203179290486499e-01
5.791293088701688907e-01
6.112607513634384926e-01
5.559155078621311752e-01
5.987968199220873311e-01
6.262259306529948111e-01
6.197645790780604846e-01
5.972800996015846797e-01
5.730135565049464530e-01
6.146907904833261993e-01
5.665650247833380337e-01
5.802984456856860040e-01
6.338041485198360192e-01
6.082017873076145387e-01
5.626335507345412434e-01
6.216095000554070493e-01
5.986052690955357969e-01
5.791187070604775222e-01
5.443616485908534530e-01
5.607946576642393044e-01
5.992272532703023513e-01
6.193694722995368718e-01
6.043815845192851421e-01
6.074324234018440016e-01
5.797453468467214099e-01
5.540626694411165953e-01
5.572044583810399354e-01
6.107507396280166256e-01
6.114474233197542130e-01
6.074356374754572574e-01
6.604827958792977016e-01
5.974201759870757522e-01
6.002849237750071953e-01
6.216612586994412215e-01
6.282102426591467115e-01
6.191654417541664346e-01
5.886094348890489325e-01
5.695461407675505017e-01
6.285811434783841189e-01
6.040975835509397873e-01
6.339770438591121327e-01
5.970140317994077073e-01
6.270263376652368548e-01
6.093574867870557021e-01
6.119393198007518908e-01
5.720737404768094780e-01
6.129430520221921252e-01
6.019840380851998463e-01
6.117381206363681212e-01
5.643765985921929129e-01
6.086375768890047722e-01
5.605120242109157269e-01
5.844133679294449824e-01
6.333857301557948016e-01
6.067792103067483067e-01
5.966553539163083064e-01
6.189037198092377512e-01
6.319982567093824777e-01
6.071436736045346949e-01
5.825010894779270032e-01
6.184772258391824096e-01
5.877531419405492841e-01
5.895157342050578730e-01
6.013554832879226542e-01
6.462246303300551720e-01
5.656825962064427893e-01
5.874352925408867776e-01
5.775259619883831297e-01
5.932126997706388405e-01
5.831871524830150033e-01
5.960559661119469999e-01
6.174500311561486043e-01
6.118129087080607098e-01
6.228543931522262378e-01
5.996402893776772158e-01
6.404050004179132616e-01
6.218731966296678904e-01
6.003428704107584002e-01
6.514253004988816986e-01
5.710228354148205732e-01
5.981956580409402147e-01
5.988506948762805093e-01
5.943821824114455810e-01
6.118003298110444854e-01
6.168560681987156347e-01
6.382566253520589594e-01
5.877473502020297280e-01
5.906189269483348436e-01
5.928745276727663827e-01
5.866194875991062041e-01
5.565602803393533415e-01
5.585265064772906296e-01
5.933250527083820947e-01
6.086559447383030896e-01
5.780134303778149407e-01
6.175076142480152575e-01
6.150429233192703515e-01
5.840004974174196617e-01
5.642300803727201552e-01
6.300688291618201653e-01
6.096647123052374440e-01
6.400175864574239037e-01
6.282057548568579231e-01
6.096903759514895604e-01
6.088126376041440579e-01
5.922252852235164733e-01
5.801462144945480626e-01
5.991434037550902314e-01
6.571793790757501919e-01
5.729795788899940678e-01
5.734275561201486182e-01
6.196703788079613862e-01
6.298551733873932745e-01
6.377642947937012252e-01
6.400217131180103713e-01
6.051234752327567801e-01
5.694523091687014871e-01
5.958208926932727634e-01
6.239789611012740433e-01
6.163333002377595626e-01
5.749916966631400950e-01
6.435190557383406729e-01
6.344150326461142075e-01
6.553546865571593383e-01
6.194349549769705421e-01
5.778863896343543471e-01
5.911737663228908701e-01
5.854320670371691016e-01
6.073777905669131005e-01
6.508793914088869537e-01
5.743114702621110457e-01
5.978576088555582757e-01
5.923543504991670705e-01
6.461917178215014212e-01
6.369217065603579586e-01
6.313125616886902103e-01
6.454433848172294041e-01
6.263622518234283065e-01
5.935565721410960283e-01
5.844481673307009295e-01
5.987599348752353778e-01
5.923340833918621096e-01
6.353994727368116324e-01
6.305944981223962076e-01
6.073816707303171247e-01
5.779948754137351763e-01
6.117262248480680453e-01
5.894425174483607366e-01
6.580062594532843923e-01
6.331865001420785566e-01
5.750510210214135887e-01
6.287844990121801425e-01
5.979880582959712365e-01
6.467793521470374118e-01
5.355592551124616074e-01
6.218352719185704647e-01
6.282455532359808581e-01
5.767892853423508548e-01
6.007273701587336756e-01
6.019285074218903020e-01
6.124818599718039325e-01
6.127491794464633434e-01
6.108107753991374178e-01
6.033768638941343632e-01
5.990848355948429349e-01
6.389811592166646514e-01
6.267968838338485726e-01
6.059447393085043432e-01
5.950290805650361170e-01
5.390675549404639888e-01
6.080039846033012951e-01
6.274572377974313442e-01
5.759271369823698583e-01
6.367298522036261010e-01
6.305815884232647273e-01
6.312534886109006926e-01
5.849643920038002376e-01
5.863192172102351662e-01
6.075705736423981929e-01
6.319837603120028735e-01
5.950458349489248233e-01
5.819738108043668312e-01
6.426795441585431146e-01
6.110286715253453460e-01
6.460011039144081257e-01
6.058753390490512203e-01
6.171751472905965263e-01
6.606465022799019593e-01
5.994272106758249397e-01
6.272226847904681657e-01
6.596714044013313183e-01
5.716549250197483500e-01
6.510804357840297429e-01
5.887561467967675766e-01
6.018526710969213100e-01
5.810343085005932329e-01
5.715683067936419004e-01
6.144346918593632800e-01
6.362621468517642986e-01
5.994605892833657634e-01
6.082964131512809125e-01
6.355857786423648736e-01
6.346895009471853477e-01
6.560046040142419876e-01
6.171552969311239201e-01
5.806176211830832434e-01
6.257569881825192359e-01
5.979925355675146381e-01
6.235977845570339628e-01
6.244625385216868718e-01
5.883598617314759194e-01
6.267159398272355020e-01
6.231851464304776211e-01
6.124515064759097349e-01
6.119683299384544028e-01
6.050672131489707173e-01
6.219974852995601156e-01
6.205943316309343594e-01
6.199693807251173139e-01
6.373504899547355329e-01
6.411736924225867051e-01
6.355255468535691010e-01
6.522135737626781893e-01
5.832985964926969968e-01
6.309705969907740686e-01
6.289822975329606436e-01
6.214017719563883491e-01
6.197306468744273600e-01
6.937300737122216177e-01
6.419449983395957293e-01
6.260002322476021508e-01
5.952179341617331865e-01
6.107958732609662933e-01
6.375325813784208373e-01
6.156460189458784482e-01
6.485181864002261820e-01
6.278637513391447378e-01
6.700769179607867221e-01
6.665021536720713291e-01
6.267602970905933324e-01
6.031936108950688435e-01
6.655870936985721631e-01
6.362571285554666778e-01
6.721869287778433621e-01
6.221059264698236557e-01
6.183593130866094079e-01
6.257001954437027003e-01
6.604359143712306146e-01
6.462734242118776118e-01
6.536530299743769090e-01
6.682772413481987694e-01
6.674886457872796219e-01
6.568515778874413069e-01
6.423765644107430894e-01
6.546181476878900618e-01
6.222769949189856931e-01
5.948175956059625902e-01
6.672896491939950270e-01
6.286786763293125135e-01
6.310672886821050431e-01
6.187696704345752030e-01
5.996373142681511448e-01
6.376129788376231344e-01
6.154021185459237486e-01
6.456987831672950096e-01
6.250122433486202667e-01
6.537488381671675564e-01
6.008096170453252061e-01
6.442593154460608540e-01
6.637505460574858462e-01
6.413119865507121986e-01
6.421235951130688235e-01
6.065301537686320632e-01
6.254567335807219575e-01
6.513554778959397273e-01
6.191211593422720760e-01
6.083055141829317725e-01
5.849146572841833480e-01
6.422257894413481161e-01
5.974038561997458974e-01
6.895344025352695416e-01
6.589685092580960246e-01
6.150513217352852058e-01
6.445597583731189628e-01
6.155572064609724503e-01
6.215706865247897506e-01
5.813960776642030925e-01
6.054916064539511700e-01
6.526508555303647263e-01
6.151866687876790252e-01
5.712630682281549799e-01
5.926866941993647053e-01
5.963131138037650603e-01
6.417379777340758151e-01
6.535185533501434163e-01
6.325353776914925952e-01
6.607956668091816699e-01
6.343969675680871667e-01
6.813030294045447910e-01
6.242117996945059089e-01
6.133145305211069598e-01
6.114906042106863504e-01
6.501646499914860433e-01
6.138549758853855121e-01
6.407859940153587397e-01
6.216437352154950968e-01
6.333673152779401017e-01
6.584606552309386629e-01
6.235725650462836667e-01
6.737647217828540702e-01
6.448158054985420051e-01
6.641780068343429155e-01
6.229971429514921111e-01
6.559461759869723574e-01
6.299956533919461865e-01
6.297408167007781943e-01
6.529632386342678618e-01
6.415298766587949064e-01
5.993677935221544129e-01
6.715105644257132189e-01
6.454947224958046403e-01
6.615539278070201590e-01
6.342905229546585977e-01
6.742037529611383251e-01
5.927955253499639365e-01
6.689483911433625751e-01
6.624052476048416516e-01
6.222771898736455531e-01
6.356181474735541626e-01
6.191669553738463616e-01
6.626510674130420275e-01
6.519877035706728163e-01
6.627663473958410600e-01
6.123055640692548485e-01
6.221343045254585924e-01
6.432306005407363303e-01
6.536548769176413476e-01
6.616822077286917958e-01
6.722966684164812801e-01
5.957285759691255400e-01
6.644689730451068810e-01
6.773584421605649553e-01
6.320368081709299979e-01
6.013862444128960094e-01
6.899871619894587527e-01
6.205160674583002356e-01
6.897214727952952762e-01
5.844495945899321754e-01
6.497121975391895177e-01
6.427022482690545324e-01
6.629366034036914268e-01
6.139350272726530333e-01
6.608709927883624768e-01
6.309614312265604541e-01
6.752408574605396341e-01
6.654981321119148863e-01
6.178980427167920508e-01
6.416800250849997722e-01
6.372921805224602831e-01
6.414409996894727684e-01
6.569904002898199202e-01
6.457650281267766079e-01
6.335577500627190828e-01
6.792629351362459156e-01
6.822902437772708772e-01
6.544141769328606362e-01
6.592059578946878329e-01
6.533914352486173138e-01
6.739957448822159192e-01
6.391325519634818431e-01
6.751404699322373082e-01
6.852772348898296118e-01
6.644592504254137610e-01
6.994263508257850814e-01
6.318773330833407087e-01
6.303086735601626245e-01
6.336905212209589244e-01
6.784871756118455721e-01
6.301537840926898504e-01
6.042414228661835418e-01
6.663200828527365838e-01
6.680215519681425018e-01
6.828527244723791023e-01
6.381807647127856198e-01
6.283282955467046627e-01
6.513032625110071194e-01
6.372666994350344449e-01
6.055494172289234145e-01
6.188278245973709568e-01
6.705345693042237265e-01
6.538776870494444893e-01
6.212945780401559759e-01
6.288183177926641720e-01
6.704806026750330661e-01
6.480055639808626200e-01
6.746535682518688404e-01
6.347047769707764298e-01
6.260207510984825419e-01
6.845923239256925807e-01
6.349795812108852688e-01
6.814677777818287652e-01
6.997889096758147520e-01
6.840071316134392898e-01
6.100721212503383839e-01
6.519915648183406409e-01
6.883756328318441087e-01
6.169169747489887667e-01
6.745893742454001085e-01
6.270549587313565265e-01
6.400536151161670961e-01
6.600719317264076569e-01
6.063792754670980223e-01
6.639796002215172521e-01
6.279764503574302159e-01
6.689209208241542193e-01
6.568561337391523036e-01
6.437115897989220681e-01
6.509942164212688676e-01
6.393633684889035163e-01
6.566388570841157346e-01
6.705451813952023610e-01
6.573253765523019432e-01
6.396988249921568004e-01
6.657932731613571686e-01
6.447308135389583361e-01
6.858120000980555409e-01
6.416281504504212085e-01
6.968096539830668235e-01
6.468257000486455910e-01
6.184238995022938168e-01
6.498806621546957540e-01
6.724518566298703925e-01
6.713936975938976648e-01
6.410317474501553425e-01
6.202345352665161737e-01
6.785685032836706876e-01
6.512872639872501201e-01
6.296673654785518437e-01
6.551295240791900065e-01
6.765848243861763978e-01
6.816061871917330484e-01
6.778542585506471818e-01
6.881167099694275313e-01
6.426874067038612637e-01
6.288621963522077474e-01
6.667010627334242212e-01
6.826262055432233966e-01
6.847891818089704152e-01
6.970313935093814806e-01
6.612942736073048611e-01
6.493489117634763108e-01
6.968895628938549525e-01
6.371785741165980621e-01
6.409689235429583132e-01
6.506126465937895897e-01
6.679122500075828084e-01
6.167103490759046069e-01
6.218658861795800519e-01
6.587980010820592147e-01
6.643898679524093964e-01
6.591659631432171818e-01
6.690182103379352929e-01
6.574478157731472594e-01
7.218358355596307119e-01
6.163951627510811937e-01
6.899357022905645564e-01
6.691048210236213434e-01
6.721417908773638095e-01
6.629946882613295678e-01
6.090690400926929149e-01
6.505196809097162358e-01
7.332654863442709114e-01
6.486637135069002191e-01
5.943226268883379237e-01
6.092419863546473247e-01
6.889786769577390668e-01
6.635137096815867386e-01
6.739687725611156477e-01
6.486951783403417382e-01
6.850266418350762221e-01
7.154936533416486055e-01
6.217514621429365285e-01
6.497540126848494468e-01
6.784776374087253537e-01
6.702880098169948786e-01
6.840570887808279377e-01
6.502200493496467226e-01
7.073043453207676912e-01
6.545905660881062849e-01
6.478058972874389809e-01
6.639697560871585802e-01
6.800880187361433293e-01
7.016259372946961337e-01
6.680795005741929637e-01
6.655706662161642306e-01
6.602526977944935815e-01
6.578774830865973255e-01
6.676267047642596708e-01
6.829786620452372725e-01
7.171860567393369967e-01
6.739598608345478414e-01
6.752069097302485501e-01
6.869048927959892081e-01
6.714784611063963071e-01
6.802147270424292458e-01
7.256082052763591639e-01
6.456140707272686186e-01
6.824049955454198901e-01
6.873294354779018178e-01
6.980611592110963493e-01
7.050570849147889119e-01
6.796768551284791959e-01
6.686599025113744155e-01
6.186430005197979254e-01
7.022772521852631566e-01
6.636846685609164576e-01
6.488360637901616768e-01
6.987842045899222976e-01
6.412006861471091224e-01
6.644303763899703785e-01
6.495338574340800974e-01
6.856340334491337618e-01
7.117490141751219301e-01
6.780611473611782847e-01
6.605530493439758510e-01
6.783335624366889638e-01
6.432229141571531583e-01
6.572759658715161546e-01
6.990256716251002089e-01
6.797255551671806950e-01
6.875519668861398426e-01
6.742632563849988436e-01
6.933851698465570701e-01
6.895197116751632382e-01
6.362698954166583487e-01
6.724077692913030813e-01
6.656139759426221714e-01
6.950400509454921494e-01
6.968221834651792124e-01
6.853189518584134055e-01
6.802841831920147797e-01
6.989298789400617551e-01
6.803004243844062993e-01
6.890707406159658488e-01
7.002921637912742359e-01
7.276900970667115054e-01
6.530655020054967341e-01
6.795451471562473644e-01
6.681433177268657486e-01
6.874769525021591221e-01
6.915648584241002039e-01
6.481291868395598899e-01
6.623915116951882842e-01
7.017206547853780396e-01
7.016166388741865712e-01
6.643281923718735715e-01
6.744222149257580456e-01
6.546869373716590612e-01
6.518578522282201249e-01
6.370964386221250608e-01
7.086001685409273332e-01
6.370752051073623745e-01
6.412613516153811144e-01
7.294048899831125921e-01
6.787568283168610161e-01
6.670206047639225533e-01
6.620852288946067477e-01
7.308051520704801352e-01
6.709052078407777842e-01
6.673941988669964687e-01
6.826526911451539226e-01
6.957066706952295121e-01
6.920184323754309252e-01
6.969454036533739849e-01
6.623598804962954611e-01
6.403446254043385633e-01
7.303047562027495943e-01
6.699249424187174728e-01
6.909390123345711121e-01
6.422405315485100186e-01
7.132625075178216090e-01
6.639915603368184982e-01
6.828884982531803205e-01
6.228464740301165037e-01
6.905155464178885927e-01
6.614600769731168173e-01
6.592788387364538760e-01
7.569858919513267059e-01
7.210402601512246878e-01
7.224140033120468596e-01
6.953177716252852969e-01
6.973119645794482180e-01
6.976036562040415223e-01
6.965982160167746295e-01
6.989986296642252128e-01
6.609528739760432980e-01
6.492791697635239556e-01
7.449913342825855711e-01
7.290451737833409940e-01
6.955986580756894355e-01
7.639100181644127296e-01
6.766122047756335522e-01
6.635704653240780404e-01
7.011224646698703822e-01
6.724426226244637483e-01
7.346232990176410071e-01
6.836048399911938134e-01
6.702798478014145855e-01
6.599247775363017432e-01
7.072563593539467064e-01
6.762978662935342777e-01
6.741579906040519043e-01
6.558444748956755443e-01
6.826643652689432518e-01
6.797831106011144042e-01
7.451095457876941719e-01
6.868620982369313399e-01
7.438652638562681663e-01
6.880432652645092073e-01
6.806766334761648052e-01
7.030688015267515523e-01
6.869118156634834715e-01
6.998556767849335447e-01
6.946431943575505086e-01
6.936907586565776995e-01
6.721491087421470612e-01
6.935896706708147841e-01
7.352576668420979233e-01
7.057831479726071056e-01
6.746243035176159308e-01
6.865201259776998466e-01
6.780326189273182536e-01
6.580740908802003020e-01
6.813583681875967635e-01
7.182852690591176037e-01
7.029335855382078391e-01
6.719733818069489883e-01
6.681251141249948677e-01
7.266374842614962137e-01
7.131320315305599289e-01
7.228922256862546636e-01
7.032284659952418027e-01
6.640221419193451657e-01
6.713561308204609723e-01
7.085836127635086745e-01
7.151851062488183697e-01
7.133242692909302907e-01
7.375174449526371578e-01
6.878813394002996073e-01
7.364228282830262984e-01
7.116442251855535917e-01
7.197253090074787751e-01
6.922334497480189253e-01
7.291668822101862180e-01
7.135541187694288690e-01
6.867581706728194124e-01
6.711376684441032747e-01
7.271226791471047113e-01
6.810955214416143377e-01
6.752381932798946496e-01
6.856370846751802528e-01
7.396925290280824683e-01
7.043308865359353410e-01
6.855319376665081066e-01
7.399736131446116305e-01
6.747941028391444274e-01
6.959595417150713503e-01
7.230433599410692747e-01
7.218154948933452886e-01
7.176404636627168321e-01
6.748062704756270236e-01
7.111476970781457352e-01
6.722656980356442880e-01
7.270398719405012367e-01
7.160008240551355430e-01
7.058098797173010253e-01
7.085085105214575796e-01
6.854670421580710826e-01
6.973601950229058044e-01
6.668727678543692194e-01
7.085092267082937489e-01
6.837975892351758622e-01
7.301278247497348106e-01
7.182654638809423675e-01
6.542527075629972488e-01
6.694843025808902004e-01
7.190263782288724981e-01
7.094620255851341595e-01
6.819236154677014161e-01
7.022246559883206229e-01
6.662890075643749244e-01
7.100101749209580815e-01
6.788042469741599749e-01
7.028925769723864958e-01
6.928273345654839543e-01
7.254144441913603636e-01
6.928334699824557630e-01
6.791422232017338967e-01
7.053040065572910855e-01
7.118529533895592287e-01
7.472621710034037523e-01
7.141762760262393428e-01
6.904739017278752611e-01
6.762121980314487191e-01
6.762671411231970797e-01
7.235946342843508905e-01
6.935400567897554991e-01
7.373065770138715891e-01
7.333738101312845536e-01
6.784708247013493398e-01
7.118583542688727839e-01
6.713254643501869179e-01
7.314509156465986983e-01
7.427997884848358545e-01
6.666840236078719339e-01
6.570949979616833581e-01
7.334497658764541628e-01
6.461154028633736557e-01
6.831496128835078396e-01
6.772189210433421369e-01
7.206458038804601784e-01
6.974668871852085505e-01
6.949069550412825258e-01
6.936390405434793571e-01
7.095040330510804516e-01
7.438950569703637328e-01
6.886081527741331199e-01
7.717424930727085908e-01
6.883661280706254715e-01
7.317440645422206291e-01
6.786901216049050500e-01
7.297504113224458910e-01
7.254903120381844817e-01
6.704587942976932835e-01
6.886396012073635609e-01
6.867488986641165916e-01
7.014666720361223406e-01
7.355631667128085249e-01
7.250727002890748896e-01
7.174711979949638385e-01
7.226481795545725006e-01
7.418373108309797015e-01
7.406654210845876607e-01
6.709352051021186814e-01
7.131786575282532681e-01
6.995047993126799479e-01
6.993477764169031552e-01
7.150086195714648873e-01
7.145652951160413879e-01
6.981754418664954942e-01
7.057836677125486347e-01
6.895706815184159399e-01
7.180602859628233414e-01
6.967601214584908664e-01
7.492780988464776692e-01
7.432782133096520472e-01
6.933329903370191172e-01
7.266779015875086678e-01
7.072667465911360862e-01
6.985390424939177390e-01
7.318640075726360328e-01
7.115868994048303309e-01
7.132561747099468441e-01
7.271040372527730611e-01
6.867593403384494311e-01
7.106902142170075098e-01
6.700418712665945353e-01
6.980666434656530583e-01
7.008212782023743870e-01
7.312221895701592755e-01
6.822577655751599357e-01
7.635562912323812235e-01
7.051699011375371917e-01
7.390538841318081698e-01
7.267913000365624487e-01
6.814321684218095365e-01
7.281190104087423842e-01
7.413355430226599152e-01
7.260265809225643352e-01
7.319699620778071791e-01
6.809199133370679169e-01
6.878833370046411044e-01
6.490979969258016125e-01
7.196691044139333915e-01
7.297783337463884523e-01
6.955134871963377652e-01
7.628008974534625786e-01
7.587356707362248320e-01
6.724538365852731348e-01
7.025367324201572394e-01
7.071186070372565968e-01
7.037651512686209365e-01
6.814391848451303302e-01
7.186213790287931946e-01
7.160019130620356442e-01
7.387122884991852434e-01
7.154822952387472901e-01
6.727698572166987967e-01
7.348672920579985002e-01
6.790661753762821107e-01
7.274595981656752919e-01
6.909216122188001075e-01
7.108516028426432598e-01
6.993801332866951270e-01
6.998495300566566213e-01
7.354033734326352878e-01
7.345124234150895992e-01
7.060817517261903653e-01
7.313352252765001893e-01
7.087636728877062531e-01
7.122353406673704868e-01
7.105233060117168709e-01
7.372211480681585272e-01
7.151971823220745206e-01
7.145052627527344047e-01
7.267110691510432208e-01
7.328125541691025147e-01
6.802512642962629252e-01
7.141122515752958977e-01
7.488278834949773088e-01
7.011214269096019969e-01
7.169811706986064515e-01
7.035818931978731205e-01
6.954955976523130579e-01
7.532424992897680527e-01
7.262469523097588864e-01
7.080134379441285208e-01
7.433309931791436398e-01
7.605367337224502311e-01
6.827356898839032073e-01
7.313328901682509819e-01
7.379129440137485174e-01
7.158158002524145358e-01
7.205243534485520351e-01
7.153696105276725614e-01
6.976753707486329503e-01
7.568461143744983355e-01
7.233083724314552931e-01
7.699179251015205727e-01
6.977269072332362709e-01
7.343805614747380694e-01
7.345264548403092064e-01
7.415697662666346224e-01
7.499497151187491939e-01
7.584757717372867525e-01
7.222214560159557761e-01
7.223047364724161090e-01
7.270619685380402819e-01
7.399417887623030987e-01
7.106439053003227313e-01
7.189946274684042571e-01
7.191225224312868258e-01
6.853323487834590555e-01
7.149837562603115204e-01
7.158735860291030040e-01
7.180948087509945177e-01
6.908546540163791327e-01
7.229065376921649522e-01
7.156793755058576956e-01
6.928761031014474270e-01
7.578446691616144149e-01
7.312286299324320948e-01
7.044256596476986543e-01
7.013024916884149640e-01
7.149790530938594513e-01
7.526362509994342087e-01
7.177198496597256838e-01
6.816883612467935505e-01
7.323285628384301749e-01
7.116504769743448033e-01
7.662270933140421514e-01
7.319860679670007197e-01
7.415905666458957324e-01
7.557769241505447599e-01
7.351078540408697570e-01
7.277605122515222735e-01
7.466229749427146789e-01
7.421903227574824236e-01
7.673089756934353689e-01
7.588534039902545825e-01
7.838028847485730699e-01
7.204408771067315476e-01
7.526852747658837606e-01
7.640249340292526448e-01
7.308388910197247679e-01
7.835226198586799917e-01
7.398720300739439759e-01
7.664579224149082881e-01
7.677403884291862379e-01
7.254515596805332089e-01
6.842053236234695301e-01
7.453097224823157507e-01
7.841111195663438282e-01
7.287667746283318371e-01
7.659628926035144669e-01
7.235611188210330225e-01
7.245154128270070437e-01
7.364665865400125133e-01
7.039581796134160019e-01
6.844062995022698326e-01
7.322577391160816074e-01
7.335694853521982361e-01
7.333834733608370904e-01
7.526960367934215634e-01
7.125029892871099779e-01
7.497541485383814042e-01
7.398461186630808095e-01
7.402012079396862454e-01
7.245801934942021072e-01
7.226703964076058861e-01
6.980981822712852836e-01
7.616637365251539560e-01
7.798794475287565975e-01
7.537225894798660342e-01
7.379845552350052795e-01
7.540546744693108483e-01
7.453942623214534491e-01
7.589483248625005229e-01
7.297414136842030885e-01
7.851909708104752861e-01
7.535544426667849516e-01
7.290394786049827491e-01
7.971733490672863187e-01
7.249650253762125462e-01
7.492962015988510194e-01
7.348764043409257152e-01
7.616680578790391287e-01
7.408793188831819254e-01
7.553770609250258783e-01
7.578829527323776016e-01
7.267248615630942377e-01
7.495130181078051290e-01
7.330882335374245828e-01
7.714781665105793218e-01
7.354478909153816524e-01
7.435241754368299150e-01
7.377289875953461085e-01
7.443571191977800261e-01
7.509531293537622387e-01
7.504379275790377113e-01
7.135260965498639862e-01
7.292105250541622841e-01
7.270486809004281792e-01
7.443545503884041459e-01
7.902075009952074236e-01
7.430346234024773899e-01
7.505326231526050496e-01
7.934341316529879284e-01
7.592119988306778033e-01
7.294741651625270551e-01
7.783262940677571073e-01
7.355751328673061362e-01
7.463791513969901814e-01
7.062688143265446472e-01
7.258583840283525657e-01
7.146134783630986309e-01
7.341651252832767094e-01
7.363393846322048297e-01
7.263846235037367816e-01
7.855111687710224500e-01
7.499637542720091199e-01
7.533533418072008159e-01
7.445293013301323981e-01
7.298022671417574436e-01
7.487314081240528107e-01
7.550465872759818398e-01
7.399095835928490850e-01
7.335863768684292019e-01
7.544482672554576608e-01
7.210630850880510589e-01
7.666362631973711039e-01
7.282478075490841363e-01
7.624888316029809765e-01
7.459739914532542704e-01
7.362012349730125971e-01
7.548885426520430819e-01
7.472065677912723691e-01
7.571458615977438855e-01
7.686497992863973172e-01
7.623904556710645597e-01
7.576380933487394387e-01
7.565934804126924762e-01
7.412979636243001158e-01
7.586992152605177564e-01
7.578054385055600362e-01
7.714454777984464107e-01
7.880342610054860142e-01
7.528648770089300113e-01
7.442432129518241624e-01
7.391001860072872187e-01
7.815390081546668144e-01
7.809345266585636658e-01
7.964182902364492778e-01
7.687650930089446888e-01
7.649758959454862062e-01
8.033743045793078075e-01
7.491888377228997919e-01
7.725086130385426797e-01
7.889212780561719596e-01
7.450719736885282884e-01
7.381432617682532893e-01
7.778088492392438713e-01
7.819913838953445051e-01
7.137327705039619996e-01
7.545779222771095140e-01
7.679879870487255067e-01
7.422793734808793564e-01
7.989277941823058615e-01
7.464057966922538201e-01
7.744446561248851113e-01
7.726479710812805823e-01
7.917253250969508160e-01
7.568191728894548831e-01
7.954579909648720193e-01
7.611758639447355757e-01
7.744349469121893925e-01
7.929337574488624085e-01
7.518709778169956337e-01
7.755055004130217977e-01
7.454361212108797652e-01
7.538323636707813247e-01
7.326859959362029828e-01
7.528818700492128091e-01
7.537902945387972009e-01
7.211863556958352239e-01
7.552939126376118084e-01
7.479008182829932627e-01
7.611658617790909576e-01
7.591547400977275428e-01
7.392862925618099990e-01
7.356563407752320094e-01
7.478393552096244123e-01
8.102180299542670605e-01
7.965058830438750404e-01
8.019623663336821195e-01
7.949889326364594222e-01
7.604106517996579440e-01
7.566355240804307769e-01
7.772742195425618172e-01
7.244641065915251588e-01
8.015396773157150712e-01
7.696648154383322060e-01
7.533087475284789836e-01
7.380335755226364869e-01
7.794895694349134319e-01
7.889181824983767521e-01
7.845588261040673528e-01
7.539980861097920206e-01
8.303367187381203163e-01
7.252767862129106957e-01
7.852633712533414467e-01
7.756952613857238665e-01
7.417664183363045227e-01
7.699497229722196412e-01
7.521446047742463836e-01
7.703159866758689800e-01
7.223724655284747831e-01
6.952132429343810260e-01
7.869184048540603937e-01
8.180426261432071078e-01
7.828294636561966557e-01
7.702175469390887264e-01
7.616823020435760094e-01
7.635809496074555947e-01
7.478857930608542315e-01
7.801350316734405599e-01
8.044697829193588889e-01
7.250115663740951399e-01
7.978315913394804504e-01
7.481074438114347913e-01
8.171562865968108325e-01
7.746624490319892198e-01
8.271718604303102129e-01
7.561662003041450530e-01
7.412158949624343407e-01
7.875671863570599118e-01
7.762646718571182269e-01
7.335041533502237865e-01
7.973868140341574540e-01
7.895163303996592941e-01
7.949852863134722059e-01
7.892002487454071735e-01
7.669269068602805328e-01
7.619700506878923640e-01
7.933032224717180281e-01
7.312926089155706855e-01
8.034944591190225083e-01
7.906315637459330192e-01
8.018272651713531651e-01
8.006809573302238192e-01
8.025028528861495314e-01
7.617900247208935216e-01
8.273553612501663990e-01
7.550280446916386445e-01
8.036701612682483065e-01
8.121218156997503934e-01
7.982331208168569336e-01
8.209455604832531783e-01
7.705767059554775589e-01
8.189161462788568935e-01
7.798696793118151671e-01
7.618999896123973548e-01
7.690395853834042228e-01
7.365634472584674519e-01
8.063659743085976883e-01
7.997461821233413648e-01
7.980816844737219640e-01
8.149779093190745449e-01
8.195562833065981323e-01
7.675196977696842060e-01
8.004719074630405329e-01
8.084445877761901045e-01
7.875636736186594211e-01
7.726782363858416547e-01
8.040770456455454962e-01
7.901313032600328912e-01
7.704542837586193516e-01
7.581117612048641208e-01
7.849068325797146084e-01
7.597129835439452306e-01
7.897799372217754188e-01
7.978569056886015698e-01
7.344283327133336314e-01
7.365004793702096819e-01
7.737764584854845973e-01
7.660554023547089253e-01
7.658450486875890695e-01
8.109280234556501821e-01
8.042796272297687565e-01
7.630493878567362609e-01
8.205277863130960858e-01
8.056586920280359720e-01
7.791863086868640043e-01
7.767797543909185087e-01
8.223569168562339105e-01
7.657774101482023310e-01
7.955691004146616674e-01
7.931473073248557215e-01
7.640969855665223909e-01
8.014362187584204156e-01
7.338780455169656713e-01
7.983744597109350138e-01
8.325335592005621566e-01
7.734033430213648197e-01
8.043692656201334445e-01
8.129614869639012475e-01
8.028547590146384305e-01
8.030075449816066469e-01
8.036880708495834913e-01
7.846700446838850151e-01
7.471367110230967556e-01
8.301118604633821452e-01
7.839737851422160508e-01
7.612058021421013176e-01
7.845655705337968300e-01
8.191970180697107917e-01
8.006133971646656189e-01
7.745692225750624438e-01
7.527239420979163764e-01
8.016290320676883185e-01
8.124772931317874036e-01
7.882423030993389590e-01
8.026593383827530515e-01
8.045773061942315119e-01
7.657265767119452171e-01
7.992450391180143665e-01
7.700066719894202993e-01
8.194339561056324106e-01
8.070168779901830680e-01
7.858373729586730638e-01
8.030336067859561444e-01
7.623337165828084627e-01
7.402650332836395730e-01
7.809898819029037487e-01
7.852478292572632190e-01
8.072204149208063173e-01
7.727223486655596663e-01
7.796847181660143677e-01
7.821936911969360473e-01
8.179289524581371262e-01
8.116541303620227188e-01
7.943314943963951658e-01
8.198473293665732298e-01
7.516310311336266148e-01
7.836520741181794980e-01
7.928413540156911132e-01
7.766294562636957277e-01
7.678109872026469551e-01
8.510437351811072082e-01
8.183830562831455602e-01
7.960967932077348541e-01
8.273036871225570854e-01
8.368636213068896268e-01
7.903587581693932718e-01
7.981391587377283381e-01
7.978726742019179863e-01
8.134373530810384834e-01
7.871557640080012463e-01
7.605664616222421737e-01
8.012257552199997246e-01
7.855953486064524149e-01
8.044752057626796127e-01
7.940428676179932532e-01
7.499201304169573756e-01
8.226040254585905709e-01
7.959134496741063769e-01
7.837910027679773073e-01
8.312738667930938963e-01
8.043340385770874068e-01
7.894678321521682030e-01
7.652543848428347006e-01
7.991191086711296743e-01
8.206680069407586986e-01
7.890372916465197006e-01
8.224906048665181491e-01
7.696505812503702249e-01
8.097286243138710482e-01
8.126933769199474744e-01
8.291977119104760874e-01
8.184154154170961704e-01
7.914402526971248131e-01
8.299547841059100595e-01
8.083324291807166828e-01
8.177940756889174878e-01
8.374172163718116568e-01
8.313388672461533568e-01
7.749790701173422391e-01
8.401521753092372480e-01
8.203774035630548855e-01
7.994645608139511195e-01
7.869121912354348769e-01
7.906498718710057716e-01
8.306246318585167598e-01
8.067782474251323777e-01
8.175929453774278821e-01
8.280763651193037145e-01
8.162859871888571428e-01
7.902928005522871224e-01
7.883979610447925390e-01
8.128282594067078870e-01
7.888696491056219617e-01
8.436481150632545445e-01
7.994978724919328261e-01
8.003719269884296272e-01
8.381322543377893730e-01
8.293007960537842616e-01
8.127882742763802293e-01
8.183920154566184380e-01
8.022823589003080791e-01
8.131418578228560845e-01
8.087543568494379720e-01
8.016412290021571740e-01
7.949829545003740394e-01
8.421123088731058415e-01
7.956619564507335651e-01
7.772158131789220770e-01
8.128917847499269600e-01
7.526006643427056719e-01
8.133791924046901434e-01
7.714959948587429839e-01
7.924536875025455229e-01
7.957991827405124230e-01
7.839139525161008537e-01
8.408719607979259214e-01
8.002729674568654916e-01
8.224779593496593932e-01
7.724760639402384887e-01
8.103438530736838397e-01
8.473183393011669562e-01
7.756646304401060288e-01
8.122401850917611021e-01
8.681385978263559400e-01
8.062560513018737218e-01
7.969684869202016131e-01
8.183038919505313258e-01
7.807748300320568324e-01
8.004258101066679121e-01
7.953041850052946504e-01
7.794345735640543227e-01
7.975490640291458266e-01
7.907693323676151520e-01
8.059417031876169313e-01
7.881155714727042794e-01
8.290105097007064439e-01
8.128608005916849732e-01
8.106236037520400117e-01
8.053235278839602218e-01
7.984473049942950595e-01
8.039725266013099114e-01
8.446102526021844747e-01
8.173577211573072043e-01
7.801728914834983319e-01
8.457500674531088780e-01
8.565796936844582987e-01
8.473743611454418456e-01
7.564767738554371013e-01
8.545066075605777245e-01
7.572209583274838174e-01
8.131727062521756366e-01
8.070198325322782695e-01
8.562015036361166898e-01
8.199676507121461677e-01
7.981392638920590255e-01
8.560236121258659736e-01
8.126948919949960048e-01
8.130072320940223696e-01
7.910640753179268847e-01
7.571123431051045571e-01
8.232011360780888687e-01
8.301577477247352732e-01
8.367815711387668332e-01
7.869014206088619234e-01
8.528046654308663044e-01
7.898144162785516453e-01
8.327243131436331547e-01
8.228322314289153727e-01
8.517091249049706381e-01
8.284875769544111090e-01
8.032562999305544738e-01
8.415077353377343750e-01
8.666780865670034029e-01
8.314880067494149207e-01
8.168836715518393854e-01
8.241355481445233888e-01
8.613580593710480349e-01
8.116225588331743568e-01
8.414717809413065908e-01
8.078228553240354159e-01
7.869646377304528873e-01
8.050486897006771114e-01
8.652369749883551675e-01
8.129756371811733828e-01
8.024216116864779647e-01
8.448888097652422768e-01
7.872831808802651654e-01
8.118587679586570793e-01
8.307398880176254385e-01
7.890986663015727709e-01
7.884143940686594298e-01
8.533622927929087609e-01
8.912263807680619321e-01
8.311511275442444724e-01
8.305986482571764418e-01
8.563594113062421576e-01
8.095320698298913431e-01
8.563503635632725430e-01
8.682305826695740913e-01
8.587521167695295610e-01
8.113032641945626677e-01
8.296863633068984889e-01
8.267111150742529890e-01
7.773180704952902254e-01
8.095007964288823965e-01
8.603084137395786701e-01
8.237827488176299173e-01
8.207469772378045425e-01
8.767581817686758150e-01
8.343068226671159771e-01
8.578696111799192225e-01
8.166235770482039857e-01
8.296919741222866795e-01
8.030399228945943602e-01
8.456737745889804092e-01
8.606515857088004040e-01
8.352347838250372414e-01
8.291389457093901738e-01
8.541860714663528364e-01
7.834265375368441031e-01
8.262391403929610911e-01
7.850168011947634694e-01
8.373136556368490080e-01
8.142543787293986535e-01
8.814777945627142453e-01
8.302383225901992514e-01
8.409178120518843169e-01
8.360492958995555668e-01
8.482616102130483560e-01
8.554341920072826566e-01
8.324328779648694221e-01
8.356360652616914297e-01
8.350374272591137847e-01
8.337671916402470407e-01
8.626082263947026929e-01
8.264958916645074316e-01
8.383405779313927164e-01
8.670929985239155258e-01
8.516030485170809072e-01
8.630491418803935000e-01
8.398704641367413792e-01
8.520199141603301829e-01
8.513998944626314236e-01
8.084211377842812629e-01
8.780913522550070072e-01
9.199768870203131055e-01
8.847095088766535609e-01
8.469275868655122830e-01
8.272966362918201533e-01
8.782906104262871994e-01
8.554848843238155309e-01
8.162106757902413134e-01
8.162369118770747001e-01
8.568613278167644953e-01
8.072180186070341268e-01
9.146014439888160430e-01
8.275861702674510711e-01
7.877058913615293534e-01
8.075948035235674949e-01
8.634098963206908728e-01
8.564304937249423988e-01
8.175552866488362547e-01
8.112118656822936424e-01
8.364074946355415374e-01
8.570453988006957458e-01
8.299108410767565003e-01
8.192248524153596945e-01
8.710230355538098879e-01
8.682883972257018357e-01
8.535255049555547924e-01
8.753791939378906539e-01
8.399167109885473659e-01
8.922370630145451953e-01
8.089389703345905014e-01
8.203850415118555395e-01
8.734147658623808708e-01
8.958365807396431180e-01
8.588544847794480352e-01
8.399045912315296070e-01
8.460949380692155408e-01
8.341575761564063995e-01
8.350658513212849687e-01
9.132809526630357722e-01
8.050368132452268011e-01
8.216384495112416531e-01
8.254087722195829757e-01
8.350337468569577482e-01
8.830822694448302590e-01
9.059233020404903192e-01
9.285394764258629863e-01
8.971749318813737606e-01
8.548067120344963188e-01
8.594644164307888579e-01
8.909814719257902471e-01
8.001987789737959877e-01
8.698490748341538570e-01
8.512337597810402112e-01
8.804033644512152534e-01
8.724486937987118162e-01
8.499670266416941011e-01
8.501151856977051668e-01
8.506789381636129521e-01
8.761838197868737632e-01
8.286409203593362305e-01
8.348163942915290958e-01
8.321570953602767107e-01
8.694215475633855217e-01
8.071861306810069747e-01
8.401833132255825953e-01
8.353833353138212514e-01
8.892127407032285324e-01
8.403391973623386413e-01
8.493999596880446035e-01
9.228086859545108211e-01
8.566517984617733061e-01
8.182204644417151451e-01
8.867384279893969490e-01
8.391266283755867139e-01
8.700753384143291580e-01
8.338058811701647421e-01
9.058916028407433263e-01
8.904135682727420953e-01
8.723539159235647045e-01
8.970329502109463116e-01
8.912666079545343845e-01
8.723702065819880502e-01
8.642110605121330336e-01
8.977003273827288687e-01
8.545074686599523073e-01
8.838582565425612270e-01
8.571189279088756718e-01
8.573351105015144524e-01
8.552756484363591705e-01
8.564057946854771730e-01
8.361059390193320562e-01
8.510920574795746152e-01
8.822656874964324158e-01
8.706402214469185497e-01
8.677670324499556775e-01
8.477292614005565996e-01
8.542778848967833571e-01
7.983879776368576486e-01
8.464660661562721788e-01
8.933604392989230591e-01
8.543614950384689211e-01
8.749152922793105303e-01
8.917729229868016638e-01
8.888265293589043825e-01
8.102820878451532094e-01
8.533982217944202642e-01
8.709859008940025182e-01
8.170799263498380594e-01
8.697414021466326473e-01
8.573388812011538684e-01
8.921958760147858936e-01
8.571828430790949804e-01
8.082312932341001455e-01
8.541762673087472946e-01
8.425133549932458665e-01
7.802513383327487340e-01
8.962923488865566224e-01
9.130225114555257093e-01
8.516205280785250631e-01
8.910717119489764970e-01
8.756293961657498626e-01
8.463666978064459112e-01
8.774513421021516990e-01
8.573925379335426422e-01
8.810075637243927060e-01
8.659728114658520326e-01
8.417952981856419159e-01
8.617014939466036694e-01
8.852154893367696342e-01
8.272548014433361852e-01
8.310797835260439470e-01
8.596775976562650579e-01
8.697930483874738439e-01
8.608588181801118955e-01
8.706690397682398386e-01
8.483106050188979896e-01
8.887572306203433969e-01
8.617002711360477463e-01
8.368679241015541947e-01
8.359008376358395553e-01
8.654256147562772172e-01
8.915672874389337643e-01
8.356930158541842069e-01
8.323830924615144289e-01
8.794059440109653902e-01
8.625138457427611316e-01
8.270439826188553667e-01
8.643734623012636620e-01
8.735770657345620638e-01
8.808107405256702105e-01
8.715713432177916165e-01
8.822177897999693430e-01
8.851071361458043851e-01
8.287277935744985502e-01
8.788855808282424187e-01
9.087322203591472469e-01
8.953120457530198140e-01
8.972976486210004765e-01
8.550120477530005481e-01
8.680052054249022264e-01
8.961752951988825044e-01
9.090785100858758128e-01
8.649286918264691426e-01
8.806711468865272563e-01
8.707652192386277079e-01
8.687186109256485045e-01
9.206892363637969590e-01
8.522799407968658647e-01
8.925517133225044919e-01
8.808327463221279352e-01
8.959631452035229371e-01
9.355730541302491599e-01
9.130421988852316373e-01
9.066806301608187901e-01
8.455653704145040805e-01
8.803771316764793520e-01
8.478871385859001464e-01
8.830186646574551546e-01
8.487618417961335648e-01
8.784716920909667603e-01
9.232127974027919404e-01
8.645934830407020488e-01
9.139146268615027102e-01
8.905976051454153053e-01
8.865540125518914794e-01
8.513313802890902782e-01
8.880638629191341948e-01
8.806702345084274075e-01
8.954019933356078820e-01
8.679875859348096245e-01
8.620072822803738211e-01
8.665857225074804493e-01
8.287845846614938505e-01
8.566696211175315323e-01
8.384084020523233649e-01
8.358522803325859618e-01
8.531757092483162053e-01
8.753534803532790898e-01
8.750680523890285167e-01
8.751738852664679991e-01
8.839407476260187080e-01
8.715331994469670551e-01
9.305772664674734074e-01
8.858454788052757545e-01
8.759352613726386627e-01
8.863745208343229987e-01
9.042665273452743513e-01
8.887650111324937319e-01
9.131214791900720273e-01
9.177644841259806618e-01
8.846203509436181278e-01
8.668258525160589256e-01
9.211039276322287028e-01
8.672703619895349991e-01
9.044460137622429841e-01
8.794946331848985110e-01
9.127599507058367090e-01
8.855015592761720233e-01
9.017460231596974296e-01
8.831430061113376695e-01
9.255340836505290270e-01
9.435590651785128458e-01
9.661176026466091749e-01
8.587932173646811718e-01
8.614260190088708358e-01
9.229967273803454386e-01
8.608006550773172894e-01
8.763398254054943770e-01
8.999692133327154009e-01
8.550486955207254880e-01
9.166121709788754846e-01
8.801341984846733357e-01
8.838443695702190572e-01
8.982949646563448409e-01
9.151092368078902473e-01
8.879019410668226309e-01
9.329188442656982660e-01
8.671920409196594015e-01
8.854652603269519417e-01
8.903713303529212642e-01
8.953198515712700312e-01
9.029713352235249069e-01
9.069972816307546593e-01
8.839084172306578280e-01
8.745629384566939724e-01
8.508003058479746139e-01
8.897990446989774149e-01
8.763919002905107281e-01
8.722494128538413882e-01
8.782475259175067661e-01
9.230768614493946034e-01
8.627571428795776098e-01
9.216235126607268402e-01
8.603234252455755904e-01
8.431679062916878076e-01
8.650662218661389069e-01
8.970547843522393983e-01
8.207090383284433299e-01
9.186522092262131567e-01
8.684496684665422572e-01
9.050926265477511334e-01
9.062518654423414866e-01
9.116107267793644997e-01
8.812813535204299109e-01
9.665822931165062304e-01
8.532299565117447138e-01
9.236184660636910237e-01
9.024447707315558231e-01
9.168819639497365337e-01
8.793658170526922335e-01
9.007488032102793918e-01
8.910074614754206479e-01
9.503626382332066580e-01
9.278624458623873084e-01
8.853350447717382998e-01
8.958857519821711302e-01
8.725567543982685192e-01
9.007519900850221584e-01
8.839570482721115230e-01
8.394041966068533922e-01
9.370965627386201868e-01
9.344646395730487054e-01
8.901282496641358399e-01
8.846566088328337019e-01
9.284809137015128666e-01
8.797291898488575068e-01
9.474803799012138095e-01
9.181235036154375972e-01
8.868490897152814245e-01
8.953562528851218838e-01
8.828758571583330550e-01
9.560401495012837980e-01
8.931270971778557666e-01
9.239635289977525812e-01
9.364145694833745370e-01
9.503615650337092768e-01
8.987907564001997862e-01
8.950214232130687675e-01
8.718794595838441630e-01
8.548341339905486391e-01
9.409474621390683247e-01
9.497123330720400602e-01
9.046309481511659589e-01
9.233665915186518580e-01
9.239220773363198136e-01
9.264277339103900166e-01
9.326669470150438235e-01
9.045917615102164744e-01
9.314683140582835641e-01
8.843066086444668628e-01
9.265758940226714868e-01
8.756769185984584203e-01
8.852711598133859994e-01
9.403106036591477590e-01
9.144668693320210373e-01
9.507326663806379141e-01
9.187280483192259428e-01
8.875234291244423757e-01
9.023454087344856545e-01
9.044387534409543683e-01
9.067266086220993060e-01
8.984262606333457413e-01
9.596672071838091567e-01
9.346498085605461359e-01
8.846188683620839210e-01
9.007970777499624271e-01
8.800149239109872346e-01
8.747509506167294724e-01
9.254880304148696002e-01
9.428289654441032175e-01
9.145290077555794372e-01
8.782776907199864036e-01
8.874015131699127812e-01
9.307268547248429558e-01
8.624667458527579544e-01
9.104172559076377791e-01
8.937938468889596866e-01
9.324044690750387110e-01
9.183859896108875764e-01
9.143670196826557683e-01
9.422075810140202456e-01
9.682542622988981051e-01
9.099319433444330585e-01
9.049922981097668906e-01
8.439436183411522796e-01
9.484558112379714023e-01
9.169824670939685785e-01
9.171752944967433985e-01
9.080585344594710451e-01
9.036939624805723215e-01
9.460729672469396778e-01
8.787198341223660947e-01
9.150069303331755943e-01
9.597903932799483062e-01
9.020744106475440116e-01
8.739621884697942322e-01
8.927258590548025063e-01
9.495317701945555910e-01
9.182963558841306106e-01
9.223255218201695804e-01
9.512814519392421841e-01
8.961149599447496561e-01
9.316672307694645605e-01
8.899945513957810972e-01
8.806755683943708890e-01
8.935464595163447044e-01
8.582107820797689746e-01
9.260320539495842107e-01
9.061555761014697952e-01
9.559642246329733695e-01
9.003819042347472879e-01
9.054359301184956577e-01
9.310496568484420976e-01
9.448900562358094612e-01
9.286533020060749877e-01
9.372170629123168784e-01
9.221868233334915566e-01
8.987531714597110089e-01
8.797242553914146335e-01
8.931983201594353439e-01
9.516635085200383370e-01
9.296528239991107556e-01
9.432718864723071972e-01
9.096747502604560776e-01
9.737399116021532297e-01
9.316428229304428710e-01
9.334590665979602964e-01
9.936436015554679368e-01
8.924064880866545701e-01
9.302692818146175435e-01
9.392938979014993084e-01
9.009887106109132349e-01
9.041702419536661317e-01
9.084280357386703697e-01
9.042143615244341293e-01
8.863055241327882916e-01
9.165729751942042203e-01
8.902787635936095789e-01
8.968026584150475822e-01
9.238994747940955099e-01
9.356979083532418473e-01
9.395231490159045018e-01
9.166974022619428508e-01
8.652315230901347354e-01
8.937356013778177122e-01
9.223916707036935447e-01
9.525252777764880996e-01
9.111112085165072871e-01
9.138359472355807034e-01
9.643346426930899939e-01
9.132406053251224121e-01
9.314491691012314334e-01
9.268032787067284062e-01
9.629451666602212301e-01
9.180008299563379159e-01
9.453521643968576527e-01
9.372705092095272583e-01
9.454595899140449955e-01
9.381914912330538980e-01
9.602946830374913256e-01
9.146939095959876198e-01
8.959002261501665121e-01
9.005869597234572588e-01
9.512857862023506028e-01
9.766717128136274129e-01
9.454975525818501980e-01
9.470853032720020215e-01
9.639707909275302411e-01
9.434103508097668733e-01
9.461202028354934734e-01
9.411505378878113337e-01
9.307002711232216230e-01
9.365640070829952535e-01
9.185963679313476904e-01
9.505222673511253273e-01
9.179933987955012364e-01
9.032541175874272410e-01
9.429277470264972871e-01
9.423484349770532287e-01
9.481636706654773539e-01
9.331673336886021630e-01
9.510125542086090844e-01
9.825648869831072885e-01
9.156495919808932404e-01
9.412873247359258011e-01
1.020772404795874833e+00
9.315289770475321252e-01
9.426214769484977385e-01
9.145882716058987283e-01
9.643910414301323231e-01
9.457093644001042243e-01
9.103595507939180598e-01
9.062833287824294537e-01
9.206584864316208483e-01
9.395395813889604320e-01
9.358476114401387269e-01
8.895895295812843440e-01
9.140664877962854096e-01
9.487582438128732143e-01
9.486180036692677398e-01
8.820879885066288395e-01
9.684888139604663770e-01
9.425667842889745573e-01
9.250055354748024650e-01
9.243056183113192992e-01
9.399079889774941687e-01
9.683047400654697379e-01
9.483165952748516814e-01
9.595569630749923862e-01
9.553984979710224978e-01
9.765187437682342209e-01
9.843567733167376543e-01
9.459997701576159379e-01
9.477332107574117925e-01
9.737433011538626504e-01
9.376952642807240279e-01
9.332316175389896440e-01
9.015918039258704608e-01
9.523666709881832837e-01
9.921185434669034242e-01
9.310848894722704161e-01
9.368956745382818196e-01
9.515270464838561093e-01
9.728326310171798719e-01
9.343823524632953736e-01
9.521342307954678841e-01
9.267916280543629926e-01
9.058711495156159810e-01
9.513888775594768754e-01
9.340256730854035183e-01
9.184189214249336430e-01
9.360532003302628468e-01
9.409395039916406134e-01
9.675900277945043149e-01
9.886338475948601712e-01
9.448065414114477090e-01
9.151332420917561716e-01
9.194654519551243022e-01
9.816262557646225906e-01
9.730859372099245341e-01
9.301656680711337666e-01
9.388502989009214206e-01
9.556795879579839115e-01
9.521588991955011183e-01
9.801072430715804806e-01
9.357400633751917773e-01
9.453995228292966235e-01
1.010611982921785446e+00
9.494832995211061055e-01
9.554525537067487528e-01
9.442687740766727567e-01
9.261724058115190505e-01
9.641930330952293016e-01
9.514927688113896664e-01
9.417789636418288923e-01
9.991620503982986401e-01
9.615514524578800959e-01
9.314697038532707696e-01
9.442237884530961800e-01
9.531400111836739741e-01
9.137352197942211207e-01
9.595733904133656456e-01
9.517498710976065590e-01
9.488562680621471790e-01
9.640037935895439114e-01
9.559386703917400752e-01
9.736223622296558133e-01
9.663471796722055140e-01
9.671788191030425974e-01
9.420109610977015491e-01
9.923480885622760761e-01
9.693848938919137348e-01
9.218777003709295315e-01
9.286804244791049268e-01
9.582070648172579252e-01
9.544667382876367290e-01
9.440994988771265195e-01
1.020791451676270833e+00
9.547118065101254381e-01
9.299666290577245364e-01
9.501007217589643172e-01
9.694290064065139712e-01
9.703695621076260380e-01
9.603268269116856937e-01
9.591631316175781574e-01
8.814674700745035452e-01
9.245451511382348775e-01
9.209107904069402384e-01
9.710341851279297165e-01
9.841465478778462783e-01
9.819581049320961208e-01
9.911117876465015408e-01
9.336915486402456166e-01
9.346942113365437343e-01
9.390561355053591575e-01
9.994092307727846514e-01
9.883491963316254347e-01
9.355694652354246132e-01
9.516905576057921312e-01
9.464543124140208930e-01
9.755240833976972503e-01
9.377133535871560177e-01
9.358303867635748841e-01
9.650095616511306096e-01
9.501576734257722867e-01
1.024368192222149476e+00
9.543707783039158121e-01
9.556413493762861977e-01
1.032100385868418124e+00
9.842518006768935512e-01
9.384585997983799777e-01
9.442585612253390215e-01
9.485626631829501276e-01
9.370929324552952355e-01
9.623168459086653970e-01
9.476178987482567484e-01
9.076653694772247594e-01
9.690916062432120004e-01
9.119905902881910720e-01
9.642360932916067551e-01
9.374169180417782909e-01
9.337312577541030389e-01
9.874334165895626292e-01
1.010869696973905052e+00
9.700427462615087704e-01
9.497100361288355330e-01
9.992702088316963716e-01
9.152969615802486469e-01
9.544926557485491347e-01
9.721577030112753537e-01
9.580772169489867318e-01
1.037838543067641561e+00
1.006251834557080338e+00
9.979960678199564228e-01
9.653921017371882574e-01
9.802587010191970984e-01
9.839459027431035620e-01
1.051661822685885594e+00
9.516584132122313244e-01
9.669557082475481735e-01
9.314473199736431619e-01
9.302737254782790233e-01
9.611184797702464477e-01
1.003465294902650573e+00
9.446286227758301512e-01
9.954008416620329092e-01
9.414582466850002218e-01
9.423547207505056367e-01
9.911672298962003191e-01
9.842509826618822677e-01
9.885691843880212160e-01
9.794774517411443115e-01
9.637083465629482371e-01
9.664867168233313155e-01
9.665400860833835983e-01
9.943338861524602112e-01
1.031504138978415641e+00
9.801383914544947729e-01
9.893446930388932747e-01
9.996076385669323550e-01
9.796385585881861591e-01
9.573516361264472474e-01
9.837617923992904023e-01
1.017079024781567975e+00
9.361493917084613425e-01
9.829757168886061880e-01
9.642377512963268282e-01
1.031217897941487216e+00
9.308762266735386426e-01
9.711941201080230845e-01
9.844439424009503448e-01
1.035776300564915209e+00
9.794318258202203697e-01
1.004713648585439545e+00
9.864281977050124439e-01
9.994959495990320963e-01
9.756110541269439329e-01
9.965591644923763592e-01
9.370342079972110438e-01
9.796370865765537950e-01
9.878238104843055645e-01
9.964639555986568586e-01
9.875537637043217964e-01
1.006443298846531276e+00
1.010339158769244516e+00
1.003525608730814422e+00
9.941683030832234591e-01
1.017601857857538539e+00
9.502921203362593161e-01
9.839542084108049425e-01
1.007173591969395376e+00
1.006246680538073646e+00
9.872177744495564955e-01
1.025938253137594458e+00
9.525737885688017048e-01
1.029683728019825217e+00
1.004219387129961616e+00
1.017414584921551235e+00
1.004065995907145847e+00
9.747649200071167863e-01
9.949839984847883567e-01
1.026670719664834586e+00
1.023704225960477165e+00
1.010101742956402537e+00
1.010729308768825607e+00
9.897080873263305323e-01
9.893603988835921736e-01
9.876855699716828862e-01
9.787278652039395066e-01
9.530559075696882765e-01
1.045405034974228986e+00
9.789940233923526414e-01
1.067515113007114991e+00
9.662468831666423119e-01
1.041011052541215731e+00
9.914096256675039021e-01
1.012127104208697004e+00
1.003922862390280724e+00
9.714129068388795973e-01
1.036278384269890163e+00
9.831117908578834719e-01
1.003281938782928373e+00
1.018807465790721567e+00
9.588614276252025448e-01
1.038394526222776060e+00
1.010104247929290766e+00
1.012919042755048959e+00
1.020905278410578765e+00
9.984494126883588505e-01
1.008041919621098126e+00
9.980781582946276487e-01
9.609202880009739545e-01
1.005214257248790766e+00
9.666714766512820578e-01
9.776343631971595727e-01
1.015569881546691366e+00
1.013321233123144927e+00
1.075212933796442227e+00
1.033637077248875880e+00
1.081145905356850401e+00
9.969403088598310925e-01
1.019854237067587599e+00
9.833995036736273843e-01
1.007702745700867597e+00
1.032543108601520654e+00
1.018630593137576090e+00
1.008578117010935804e+00
9.912971025447551154e-01
1.006445852230146709e+00
9.920307033371432714e-01
1.026995410130820963e+00
1.034599950138631597e+00
1.069807007094797813e+00
1.024529113128193281e+00
9.613284385300049362e-01
1.058994964326648969e+00
1.012163619620895405e+00
9.936990635056094368e-01
1.002635669643336946e+00
9.937160763753958292e-01
1.005780042621259307e+00
9.935917304230440505e-01
1.055363452591233431e+00
1.029897135197098468e+00
9.772914555783314139e-01
1.033010719262311472e+00
1.009797664050218868e+00
1.013162407210567606e+00
1.013569682636009883e+00
1.004332366799085774e+00
1.000843276633339940e+00
1.054725124777230016e+00
1.030668561299606711e+00
1.019065187451067001e+00
1.052943566755021987e+00
1.004138843317115892e+00
1.038759863893633950e+00
1.009451746529452132e+00
1.110003683071747904e+00
1.023272169326635783e+00
1.052429613249026064e+00
9.803655813729307278e-01
1.041932919343639519e+00
1.008679314222549417e+00
1.050420545532979810e+00
1.009834199123839538e+00
1.043847519002977009e+00
1.036145618985619521e+00
1.037191439934566306e+00
1.057842573768435823e+00
1.027298614821683387e+00
1.063296485380811562e+00
1.032410524468019508e+00
1.007484905110632933e+00
9.965335103554394669e-01
1.041582355531951887e+00
9.998513394425295742e-01
1.059962262512422981e+00
9.646968258823439557e-01
1.015834322788151445e+00
9.793738383616913401e-01
1.058747154786966460e+00
1.032009353268516616e+00
1.039238870823751881e+00
1.032244386519274748e+00
1.056708994058897844e+00
1.092252608604870057e+00
1.033542919651032399e+00
1.074555031704304664e+00
1.014256826578975090e+00
1.047394826627782827e+00
1.056296045584143251e+00
1.012822688726042530e+00
1.024676060288117307e+00
1.057062460004326576e+00
1.056441782621827308e+00
1.066545308336100728e+00
1.041958233233140074e+00
9.917183272190522869e-01
1.038709413291174277e+00
1.024490908346802120e+00
1.033807073198594662e+00
1.015726556146127058e+00
1.054502160288226964e+00
1.034095568967109857e+00
1.086986282154186023e+00
1.010054652947603104e+00
1.025506547807729651e+00
1.040036914652536337e+00
1.101088822977608350e+00
1.082318460320989217e+00
1.042834265514710257e+00
1.034513207968434267e+00
1.053236932682666938e+00
1.062873113939420966e+00
1.080621638825711495e+00
1.060184207694751635e+00
1.013901351728340616e+00
1.045165501660858975e+00
9.856488587313630978e-01
1.105827147716252012e+00
1.036646345577046047e+00
1.040259321861330299e+00
1.073176013197871148e+00
1.035448136319351509e+00
1.102927794728504995e+00
1.020522082174912137e+00
1.071443794156526463e+00
1.063293886080507455e+00
1.031362662744341296e+00
1.027529591255912589e+00
1.034695628132116241e+00
1.054372304437266594e+00
1.058626475766810238e+00
1.067879715021699649e+00
1.040623186779698450e+00
1.078996086840905200e+00
1.032438960888298896e+00
1.049062721793869501e+00
1.061113105776143817e+00
1.002246463104007335e+00
1.062435049092649297e+00
1.087230188647708262e+00
1.065570754435114287e+00
1.019470928407188337e+00
1.091954805599734346e+00
1.042836167381673951e+00
1.058929305333169868e+00
1.077785873495419100e+00
1.079530538688398877e+00
1.070111654577386995e+00
1.056685858947993051e+00
1.034547615134696175e+00
1.061942484170925516e+00
1.043647034874099822e+00
1.019101154901513873e+00
1.061548866053335427e+00
1.076271554120670659e+00
1.014830238728465783e+00
1.033353060414283098e+00
1.141536164054058666e+00
1.055962940680651219e+00
1.056072739960596474e+00
1.086296051160561271e+00
1.075722106667318378e+00
1.045047700744233365e+00
1.046786744451809303e+00
1.055706317466883704e+00
1.055625264267420649e+00
1.087781350889497567e+00
1.072759853443064904e+00
1.083154102070282399e+00
1.043101782345294826e+00
1.057953012520130409e+00
1.029086785145026051e+00
1.049161530379949081e+00
1.074140088253799474e+00
1.122644911443184457e+00
1.046632953422442780e+00
1.015677842517233698e+00
1.062541403036490140e+00
1.097528775738874973e+00
1.057500905378816913e+00
1.018924889923974009e+00
1.043217894535572787e+00
1.068658169117345791e+00
1.103496837983286571e+00
1.045995443206302555e+00
1.075413470562310625e+00
1.087225768802612569e+00
1.060914836046460419e+00
1.114268231255870489e+00
1.090871556900300243e+00
1.060540928767758517e+00
1.106304260920151883e+00
1.103206915086943463e+00
1.101891259177048443e+00
1.094896610259067371e+00
1.036842738480482362e+00
1.042653791472841762e+00
1.050814722630734721e+00
1.053116442385890306e+00
1.075540814337966555e+00
1.069719951433853788e+00
1.091489576311203802e+00
1.072843663342062381e+00
1.035983875390267483e+00
1.113927920399486071e+00
1.081149227663146473e+00
1.080329955319150326e+00
1.022320528083384472e+00
1.101835840420219759e+00
1.075818630080048521e+00
1.067976532817924040e+00
1.082081730644371964e+00
1.077162591877176778e+00
1.081411449665744540e+00
1.110544932516324357e+00
1.072789964321895662e+00
1.047450682249137843e+00
1.104718838499287425e+00
1.100770073142949279e+00
1.099988569753717504e+00
1.051187740910123347e+00
1.128178864039610430e+00
1.120920246070478354e+00
1.042976689441328153e+00
1.095510349282673435e+00
1.098201284174005199e+00
1.066714961984284615e+00
1.078145896844137308e+00
1.048114033143169532e+00
1.082763704036871832e+00
1.040802480626003446e+00
1.090864297694278839e+00
1.054797583357891089e+00
1.059220455339488387e+00
1.092321631874988430e+00
1.091006599695759194e+00
1.046429712391746536e+00
1.122993500818060708e+00
1.082587356419512759e+00
1.110483816318579953e+00
1.062981526752569517e+00
1.028733092368851798e+00
1.095363385949259749e+00
1.078084142218176389e+00
1.109144175715954361e+00
1.084576451157588828e+00
1.114297948380027270e+00
1.099825108890494674e+00
1.093515343698821196e+00
1.085479284879717010e+00
1.114425352207248698e+00
1.109831302165257050e+00
1.090142776264596103e+00
1.086866702904694337e+00
1.134257547829250701e+00
1.148935659984011037e+00
1.120016344187088064e+00
1.036101672871641011e+00
1.079071785334140055e+00
1.118099085210055410e+00
1.100206010906247478e+00
1.117562789543552260e+00
1.065963742261932135e+00
1.115157468812778552e+00
1.045318262271293985e+00
1.084547950461622223e+00
1.133321346854883283e+00
1.083215570758085278e+00
1.092441079047824504e+00
1.149069240578008966e+00
1.065194823414451930e+00
1.152436564390958207e+00
1.144870768810946515e+00
1.109069972876953081e+00
1.073418346279117142e+00
1.085521994765605847e+00
1.104501285032741364e+00
1.173869112775471235e+00
1.090112450456030668e+00
1.124239311448174128e+00
1.089111536619595366e+00
1.097413967474549334e+00
1.117544205371721722e+00
1.127431884455876387e+00
1.162466730822777627e+00
1.080969779549867837e+00
1.094284980125696194e+00
1.085837702872519905e+00
1.136922955531993962e+00
1.104187998958924943e+00
1.088636964626118919e+00
1.141178747294300022e+00
1.097053533535476744e+00
1.130692470364047963e+00
1.112292903759846352e+00
1.092853953742017659e+00
1.159856502198854056e+00
1.124542319047779015e+00
1.086550487535471454e+00
1.112791098056980399e+00
1.089794015847038056e+00
1.115729586192504952e+00
1.095167198634151129e+00
1.105980163328073251e+00
1.108148725656429523e+00
1.089823761003384517e+00
1.072070167204976832e+00
1.129175547372435862e+00
1.110996847252807340e+00
1.095814320189001378e+00
1.130285226880432203e+00
1.122825475281883811e+00
1.146374945937006062e+00
1.126169563574051402e+00
1.101385076496854909e+00
1.117628888538143794e+00
1.083969378188892829e+00
1.116422092112257181e+00
1.096736687261728349e+00
1.175099635996733838e+00
1.052471651195852509e+00
1.113171105542418937e+00
1.078989269300134168e+00
1.076498117445163327e+00
1.123577133303760522e+00
1.079829753403241277e+00
1.152575412204602134e+00
1.094066054053568937e+00
1.133494499355848673e+00
1.108629595728915174e+00
1.094929421476186659e+00
1.099617755223197602e+00
1.115324747288494622e+00
1.139788251867030144e+00
1.098036425528403415e+00
1.145951932371036541e+00
1.084052719974188728e+00
1.122964910553769124e+00
1.082179006619640615e+00
1.149108341786091891e+00
1.111727956215365465e+00
1.184177891645603831e+00
1.081335248979603314e+00
1.111046082669863821e+00
1.071688693343729071e+00
1.118099123197123790e+00
1.097532007959166833e+00
1.110071880477658812e+00
1.120335210742707144e+00
1.116961958453834391e+00
1.105503578592578862e+00
1.089504721893767458e+00
1.148335456911805386e+00
1.113935552871718748e+00
1.117561327353075784e+00
1.154736468243826142e+00
1.117365420637532081e+00
1.154884733874867342e+00
1.148216579560813022e+00
1.110303239736254222e+00
1.067744839595451412e+00
1.121716702125094667e+00
1.143547224530952366e+00
1.138832037686092979e+00
1.111591969282631265e+00
1.136362352952331678e+00
1.138232324677742602e+00
1.170920250573989962e+00
1.104362439152727360e+00
1.131036534049692177e+00
1.092384149266634408e+00
1.165882604794029165e+00
1.118182777713195630e+00
1.144172071518438916e+00
1.132493336222793801e+00
1.122709755209819527e+00
1.126779329779804772e+00
1.173779108935795179e+00
1.151125420716455183e+00
1.090125325134003953e+00
1.181368216678605254e+00
1.145659120203231796e+00
1.157322060670321173e+00
1.114944954891017526e+00
1.131359593116622486e+00
1.182404213776169444e+00
1.194615346745434126e+00
1.136428339819176125e+00
1.145601058423426855e+00
1.133194657125653926e+00
1.076223351845415843e+00
1.127959283622018472e+00
1.211176559763025740e+00
1.125599478838680501e+00
1.084589652809867300e+00
1.127939016585668197e+00
1.176306489036835767e+00
1.160877693548622691e+00
1.097316643898269772e+00
1.151090983413561197e+00
1.110339818380313481e+00
1.169173660292563754e+00
1.158221488187387349e+00
1.128357281943348944e+00
1.158502141510140859e+00
1.165178946291990814e+00
1.117086261059849317e+00
1.169613822761073951e+00
1.119287953116326451e+00
1.141268059400972090e+00
1.160144720764316517e+00
1.151065693785534805e+00
1.149298101384723880e+00
1.152237176538422725e+00
1.156631066092329796e+00
1.202883577982100105e+00
1.150280362692086333e+00
1.146512408330905508e+00
1.178285616044153494e+00
1.107493915128874518e+00
1.132994946185859941e+00
1.112483256692010869e+00
1.191605396548444551e+00
1.164451203356795528e+00
1.143282447596022156e+00
1.148392334777322166e+00
1.128745188375334774e+00
1.192372741398564973e+00
1.198079880002766995e+00
1.127682406643730761e+00
1.117470528713132127e+00
1.159276174714735541e+00
1.121975193369377122e+00
1.150777356446283983e+00
1.167487352078203866e+00
1.169052393370640264e+00
1.150907922663704896e+00
1.141208719032026142e+00
1.164484921286099706e+00
1.168684138974742881e+00
1.144387297090744715e+00
1.083855772980133025e+00
1.154402936912050759e+00
1.131693123799439205e+00
1.187868373391658405e+00
1.150464002775178241e+00
1.187970548161130457e+00
1.135592617176350627e+00
1.158108528167026474e+00
1.202525111237968014e+00
1.187177861044196092e+00
1.105563407290536926e+00
1.162355609878645613e+00
1.160950971549590705e+00
1.171144656217434799e+00
1.141372093533982390e+00
1.181815113326028177e+00
1.194323431845015548e+00
1.159545329372810851e+00
1.139423160513324929e+00
1.184885065739511356e+00
1.172192312499145128e+00
1.104134543944556901e+00
1.177757324148348328e+00
1.179016748114539714e+00
1.177733255742934970e+00
1.148944305839641800e+00
1.192085888111450220e+00
1.147034550803830877e+00
1.163430841026724227e+00
1.191346982136284982e+00
1.180153905619304000e+00
1.163003267186064615e+00
1.213861691347376981e+00
1.189706104351299087e+00
1.175185600695438870e+00
1.202071237984767782e+00
1.226052998293143181e+00
1.178917743421159292e+00
1.158523348179654633e+00
1.177778399550098998e+00
1.170792480181703121e+00
1.100241969456683400e+00
1.181687594541799058e+00
1.199696869216468453e+00
1.166660312009283551e+00
1.162113773537397643e+00
1.181229646562180546e+00
1.142479955574017936e+00
1.192194601499871220e+00
1.139712300182983640e+00
1.195648504922262045e+00
1.187724295066575841e+00
1.165145651871355659e+00
1.174464786435549080e+00
1.186262411377449366e+00
1.156944365637026850e+00
1.173651606484105825e+00
1.171928082148085748e+00
1.218037254092003030e+00
1.189941699600655323e+00
1.244281654847998242e+00
1.187386580763701627e+00
1.210285968236166632e+00
1.189503518747513811e+00
1.161578234585013414e+00
1.217640875719721238e+00
1.143483250594201639e+00
1.277002041313500369e+00
1.147084406630439535e+00
1.189363401008847632e+00
1.207930690723641121e+00
1.166449104296312322e+00
1.180895294187181754e+00
1.207332974635826339e+00
1.198316824435331052e+00
1.203603437850157887e+00
1.167940450791681961e+00
1.238976199862983130e+00
1.203506612158358857e+00
1.155276151020526498e+00
1.180264334468965393e+00
1.148551480269920821e+00
1.199604789683277328e+00
1.169043483185830512e+00
1.182001513412089366e+00
1.136148639747490030e+00
1.149460234413194115e+00
1.186623891696911182e+00
1.220071720779138502e+00
1.177303188760653319e+00
1.185910049282848711e+00
1.168340995115081160e+00
1.190489209638720292e+00
1.159383705433093770e+00
1.156855008384544359e+00
1.186493201493117766e+00
1.172707371162261758e+00
1.164433893974254453e+00
1.228206679565235993e+00
1.142219733719082475e+00
1.169548190704095658e+00
1.183276295754694951e+00
1.181565540988116281e+00
1.167948242747309795e+00
1.180554592339042363e+00
1.176082358252044324e+00
1.210028012833942901e+00
1.180551178794284173e+00
1.157726132590518597e+00
1.202162072892335454e+00
1.180182848311388533e+00
1.157882396024942695e+00
1.151518458621473728e+00
1.248794825020852262e+00
1.151959698482675876e+00
1.184372142620538249e+00
1.136039275062319831e+00
1.231062793516814358e+00
1.236245812841095137e+00
1.224021901273662172e+00
1.190871700074620954e+00
1.188093494552490803e+00
1.186589451796707495e+00
1.275322494945506202e+00
1.206276931430317001e+00
1.221155566692793126e+00
1.210210252922384822e+00
1.185299819041760516e+00
1.216903868877085682e+00
1.209177570022639925e+00
1.157346129694795334e+00
1.210826864538610437e+00
1.174542247964705854e+00
1.129042064466420303e+00
1.206068583144385808e+00
1.127192364068414943e+00
1.144970915073071138e+00
1.243285460189789138e+00
1.249792226172571130e+00
1.163382817583534568e+00
1.196393325651702311e+00
1.225965690090461191e+00
1.250203636885988345e+00
1.257373409794896091e+00
1.201867493791266339e+00
1.243639945183786066e+00
1.177409751232141977e+00
1.237786708318474593e+00
1.224498227468782119e+00
1.163236290796991979e+00
1.162303827107974419e+00
1.187785408345196858e+00
1.239729611623429317e+00
1.209058953857084395e+00
1.151307196468740246e+00
1.258643487041415154e+00
1.214023176556699557e+00
1.223264961944255935e+00
1.239563305571927065e+00
1.246562376508873804e+00
1.255413888056418736e+00
1.240677812910958577e+00
1.199188821168403418e+00
1.204889305294905899e+00
1.223326386726053538e+00
1.231136961141354069e+00
1.205948030562431272e+00
1.264366382734988914e+00
1.224136033695586212e+00
1.166188442512369861e+00
1.228471371576931093e+00
1.225854506116080156e+00
1.208889364528732857e+00
1.167091571258593863e+00
1.241869855277992540e+00
1.170216560625956026e+00
1.285559718924590200e+00
1.213300241214824604e+00
1.240846026278479286e+00
1.207140407308323393e+00
1.188703360993769609e+00
1.171979784746169484e+00
1.226384304843325390e+00
1.245326610461184424e+00
1.220288499717307129e+00
1.191006952975214528e+00
1.229423442957852330e+00
1.239486393281062915e+00
1.245938500228951806e+00
1.159976714809302090e+00
1.234272933383675941e+00
1.232908356445620690e+00
1.210790748139777717e+00
1.198891922121761988e+00
1.209538095054154994e+00
1.233794884198374353e+00
1.219287870661579953e+00
1.266413976901027860e+00
1.263333412781101339e+00
1.286066968450748416e+00
1.190164189400463979e+00
1.213701912820338125e+00
1.238531666213841032e+00
1.245924717365854750e+00
1.267776496474775749e+00
1.282351726168529105e+00
1.195283016367102658e+00
1.226625656954864585e+00
1.233563845468292453e+00
1.230314171736290207e+00
1.231723922092321066e+00
1.267698251417114008e+00
1.267679321995237363e+00
1.210796730318395964e+00
1.263876153112299727e+00
1.262361723095069665e+00
1.240879392653358337e+00
1.225321860971464671e+00
1.295950128880762220e+00
1.250625156299085328e+00
1.274976823185777874e+00
1.248892349665910784e+00
1.189580478136102126e+00
1.218827121255189105e+00
1.253759409412742221e+00
1.270031481315837096e+00
1.255733846168601620e+00
1.237708596082109924e+00
1.271540577287018747e+00
1.231882080476504715e+00
1.258042480017936393e+00
1.233465187500326188e+00
1.228819659113320917e+00
1.229091240609070823e+00
1.221721211292962295e+00
1.229182164896508667e+00
1.195995614003746654e+00
1.256928436230006829e+00
1.206367135534315294e+00
1.199912345304275263e+00
1.255727774974063182e+00
1.268700522519159657e+00
1.214248821015186053e+00
1.225551603094859887e+00
1.205701308430810803e+00
1.236440257739249038e+00
1.226379724143908057e+00
1.298189042590093933e+00
1.238548538065687987e+00
1.278069410630729763e+00
1.239922033746742702e+00
1.273836406659694553e+00
1.244748670085391584e+00
1.211104132864431415e+00
1.254924801652712585e+00
1.229310125601935422e+00
1.239861013478545271e+00
1.284008954300890348e+00
1.227318316516425867e+00
1.273741450176726797e+00
1.288334610423081283e+00
1.265271271975245471e+00
1.247839294380678199e+00
1.305674869143072625e+00
1.278495162950753050e+00
1.273100337636639212e+00
1.252627964179991560e+00
1.262602804631569819e+00
1.288324447408796924e+00
1.259512807671914647e+00
1.267079493157448500e+00
1.272271742373298098e+00
1.210404405658950910e+00
1.267655041376631653e+00
1.162620819110575354e+00
1.269395447708310476e+00
1.262002749663404311e+00
1.294061793310398834e+00
1.251308840197734140e+00
1.246496153967519671e+00
1.212092540593455059e+00
1.294769387170245922e+00
1.265393503333836600e+00
1.229233980656386560e+00
1.329578360073345289e+00
1.228526304285509241e+00
1.254057771828309020e+00
1.281343704057608113e+00
1.315824059034119919e+00
1.254822332537705032e+00
1.286014985160464530e+00
1.215459511646835855e+00
1.221173283989199110e+00
1.264768694308307406e+00
1.281214215253183131e+00
1.287688995631115052e+00
1.324045434306134972e+00
1.256966285839655306e+00
1.314534031143464121e+00
1.241623297260501468e+00
1.247776547571886718e+00
1.295512749845491918e+00
1.319823358039911021e+00
1.288781023010127313e+00
1.310172071847076403e+00
1.259152156414392154e+00
1.239010265150952028e+00
1.268944706233186892e+00
1.316539429861746768e+00
1.306968267004544604e+00
1.327039540068687629e+00
1.285826944136085892e+00
1.230999355496503300e+00
1.358305974814931094e+00
1.402759817951764632e+00
1.304361062674712635e+00
1.214001325858927505e+00
1.267175734272476317e+00
1.306736529982531092e+00
1.300301338278960106e+00
1.329589782925713726e+00
1.356599270446039451e+00
1.309319749571816960e+00
1.297850891997071709e+00
1.226708239964816594e+00
1.252832025872529398e+00
1.261050730156260347e+00
1.349558461336092030e+00
1.277798519884157269e+00
1.337029035259115872e+00
1.275256862901809285e+00
1.286833287137310489e+00
1.362959229593297072e+00
1.319078237732618675e+00
1.254875425583137361e+00
1.298245733924812351e+00
1.361842410694960259e+00
1.327609331631184997e+00
1.347717951077302523e+00
1.247799976409003531e+00
1.337112103253680795e+00
1.307809736228368047e+00
1.313961358716114969e+00
1.307069064218822074e+00
1.328434697800466191e+00
1.300613064181755707e+00
1.293882731671089692e+00
1.325760513076813085e+00
1.321697721628864786e+00
1.310303571758616448e+00
1.314823587204134281e+00
1.319400582556741419e+00
1.254363354523654994e+00
1.302525591746215516e+00
1.367230317144745744e+00
1.303398575752328981e+00
1.318703220716516578e+00
1.344353186871909189e+00
1.326925189615996592e+00
1.351264310357996656e+00
1.356277338879982475e+00
1.313439658780420238e+00
1.291700078472839630e+00
1.350409784123267620e+00
1.301265009205456513e+00
1.344242016273200946e+00
1.336511214066729458e+00
1.306439655873794514e+00
1.282835360447871498e+00
1.314849979241878630e+00
1.325892210777399605e+00
1.318231249727328080e+00
1.281452360767391774e+00
1.393393433648529411e+00
1.306240759140620877e+00
1.338377615201189919e+00
1.325317046693140988e+00
1.338453713555787683e+00
1.330252335001978148e+00
1.301192644485517302e+00
1.320012609207940946e+00
1.281972998556180299e+00
1.322863916096955750e+00
1.350533118171657776e+00
1.394958272593229243e+00
1.334317960132417991e+00
1.357194362036624913e+00
1.313756561557473557e+00
1.346959242152781844e+00
1.325796948675644904e+00
1.343751381719654470e+00
1.300342771220573734e+00
1.319056232782231941e+00
1.297231798541733427e+00
1.340250607377719394e+00
1.364457317489604637e+00
1.346926859527256326e+00
1.365636597620061732e+00
1.345872478654815074e+00
1.318525225098619469e+00
1.376478675225576875e+00
1.364491320068803804e+00
1.269344567482340258e+00
1.340729090024655346e+00
1.346734644247060464e+00
1.379325845388052363e+00
1.378599064203986480e+00
1.396010785395896736e+00
1.344516093815242064e+00
1.344937780865760546e+00
1.409030615842087553e+00
1.351403696437389446e+00
1.343088981121071779e+00
1.383186951722071623e+00
1.349354850155368712e+00
1.343583717626423812e+00
1.332028806084099903e+00
1.393850248016129667e+00
1.346872470625829266e+00
1.420509174875472347e+00
1.371118367239610336e+00
1.316979598325842993e+00
1.345336155462066197e+00
1.375761012092059588e+00
1.313042677559804083e+00
1.368752242088447701e+00
1.388688166344759889e+00
1.274679139395915151e+00
1.361946392200408251e+00
1.354413670124059221e+00
1.385673013669180387e+00
1.352171787850326323e+00
1.341668727526198035e+00
1.307371205279901805e+00
1.341615684300652145e+00
1.357616569184213695e+00
1.346221715283796749e+00
1.340655806463210586e+00
1.357671800271841756e+00
1.383973100897865738e+00
1.333988582069841833e+00
1.351054106175751279e+00
1.345679331027452408e+00
1.312886356904445773e+00
1.368541821428983507e+00
1.361920303775868701e+00
1.371081760708261932e+00
1.444199810027214204e+00
1.357285375181287446e+00
1.353081468070757243e+00
1.382594792390514860e+00
1.334522045450275751e+00
1.352553979994278732e+00
1.299974040556285404e+00
1.367035783118390802e+00
1.355116134201182820e+00
1.389411306185372785e+00
1.389676794308872365e+00
1.409120459391341340e+00
1.369332585416902281e+00
1.463031253853426472e+00
1.331052783868161393e+00
1.273113924485326454e+00
1.329450983005432629e+00
1.316922829490717817e+00
1.414077064000050621e+00
1.423624073800174861e+00
1.397605893101009578e+00
1.395423116068759350e+00
1.398603534135612891e+00
1.363686531662105850e+00
1.369594852873813107e+00
1.341756397813899548e+00
1.357330378505843926e+00
1.389710282330463453e+00
1.363323269675438709e+00
1.392896745305130413e+00
1.381245268370294710e+00
1.367330402827407587e+00
1.352526420978303223e+00
1.438543097579380481e+00
1.380488989234158748e+00
1.440732545282798371e+00
1.393520854204776116e+00
1.358561925964101968e+00
1.377130704410564510e+00
1.353800821205592753e+00
1.369375457535874085e+00
1.351843976684599768e+00
1.409864946030308541e+00
1.404284340081371374e+00
1.412882890329735019e+00
1.357895225295840724e+00
1.333097786065557511e+00
1.357123444347871910e+00
1.433745988342842281e+00
1.360157432051370963e+00
1.395382902651835177e+00
1.431307392761954622e+00
1.423330914343975850e+00
1.424696381438893100e+00
1.429900623188160802e+00
1.329818639659039015e+00
1.332395312212412142e+00
1.425769051400376020e+00
1.401395911194199373e+00
1.368558862903379802e+00
1.399578299648635449e+00
1.396784366387768372e+00
1.405235362512278208e+00
1.366909424581613353e+00
1.378645110160825693e+00
1.385014411133893786e+00
1.381671485355594475e+00
1.387511495895558555e+00
1.423160702198168481e+00
1.332242509553591248e+00
1.347239396133085743e+00
1.409383824904133053e+00
1.485689931292431876e+00
1.444478738724374045e+00
1.379204940504392907e+00
1.361527229334783318e+00
1.393634764312216667e+00
1.411146770657746741e+00
1.361277393555827553e+00
1.353868416572509226e+00
1.422704723141340333e+00
1.447786987504157796e+00
1.395183390860946560e+00
1.398689817363924170e+00
1.401449527335059342e+00
1.388792708431800138e+00
1.355233009107472686e+00
1.350101164355881345e+00
1.393959164916601212e+00
1.450189255739369854e+00
1.418243681927265465e+00
1.430125194240511544e+00
1.418313303971128869e+00
1.425337148838903722e+00
1.395784277961801267e+00
1.393805385287779641e+00
1.435584327591778786e+00
1.405342709931892919e+00
1.457518453787321144e+00
1.429395316699273000e+00
1.421384567704235158e+00
1.500780094351319871e+00
1.438227204131436565e+00
1.422539336465856730e+00
1.445181482163256259e+00
1.433517174834309182e+00
1.391367328062672382e+00
1.463109145401614297e+00
1.492615623131107627e+00
1.468977665670659238e+00
1.463956010434305677e+00
1.381695485483571906e+00
1.435370960808780127e+00
1.486931784241310117e+00
1.485062875733377252e+00
1.429015460939061510e+00
1.436626314045787778e+00
1.377480702612132513e+00
1.441757425377158119e+00
1.367128464843094804e+00
1.522069667436269036e+00
1.437382724320760419e+00
1.459400716802405906e+00
1.505826870953717922e+00
1.460798497455145561e+00
1.417112206409492092e+00
1.393570520146313996e+00
1.451647314842012371e+00
1.442793318285548354e+00
1.423588720897523530e+00
1.435854877589280321e+00
1.494165711031257615e+00
1.464921612475985180e+00
1.541955987879186196e+00
1.436204898476172609e+00
1.498317216406591434e+00
1.435176672150665134e+00
1.471842271105509248e+00
1.412562278805993721e+00
1.443247541903899922e+00
1.451597468144716574e+00
1.454401349933332588e+00
1.476791514476286871e+00
1.477470827258758890e+00
1.428832382771638709e+00
1.443213415016105117e+00
1.410585504850480065e+00
1.428642010984483735e+00
1.466609214811291695e+00
1.439363585738619333e+00
1.417564571291448861e+00
1.430732227031390469e+00
1.479996467093475765e+00
1.392215338039141770e+00
1.432748903264004836e+00
1.463885405032466780e+00
1.394384134275803211e+00
1.381219417117388826e+00
1.454119859651357149e+00
1.425767951401542000e+00
1.397540937117687676e+00
1.467767522920657042e+00
1.428844722260837585e+00
1.489048266410496035e+00
1.407214103301886121e+00
1.457180001795733482e+00
1.450309481637743092e+00
1.492048761990798722e+00
1.458663819432763242e+00
1.499290736268661384e+00
1.490502483822448987e+00
1.438579023582599259e+00
1.500851891281077100e+00
1.420382882467668528e+00
1.441814415472037370e+00
1.418899480489851150e+00
1.439147452636136526e+00
1.461664381595157991e+00
1.475068956868796244e+00
1.447659468356272683e+00
1.467166100814780494e+00
1.412222597344614305e+00
1.492032616242737086e+00
1.566200615985026579e+00
1.508703716029630160e+00
1.435985837281650523e+00
1.488954171835720874e+00
1.494210415443759210e+00
1.488858666678428699e+00
1.484281105716797722e+00
1.500837134115482696e+00
1.507969614809959724e+00
1.485016013740178886e+00
1.562491282254484970e+00
1.488685642710403600e+00
1.596783465727978468e+00
1.589812642913245977e+00
1.568867360579628389e+00
1.486901866133195638e+00
1.557305654230170644e+00
1.576435136810054871e+00
1.526250889741944228e+00
1.550334094371977001e+00
1.466688099917215160e+00
1.446258349232955709e+00
1.505533601865992166e+00
1.556498042906509172e+00
1.524010491287249414e+00
1.445856701485468854e+00
1.476073010169573596e+00
1.563002633832518695e+00
1.531086018999896492e+00
1.389868390424841671e+00
1.538047453401147902e+00
1.550313848370448166e+00
1.512410397110603100e+00
1.559285643668049337e+00
1.463646647602929951e+00
1.472598405812470368e+00
1.520217907139822966e+00
1.490874498986805685e+00
1.496346821350998502e+00
1.468886246903476023e+00
1.499392855367695176e+00
1.537941435799877743e+00
1.543931956587655030e+00
1.465301282170249131e+00
1.494398241115861836e+00
1.522310843493896781e+00
1.561576079704375175e+00
1.541529226936701802e+00
1.448386676662450911e+00
1.480545896001482342e+00
1.424241768867284597e+00
1.502416047676772060e+00
1.513697889795118545e+00
1.497929348665451910e+00
1.456891909383096761e+00
1.537191103618676058e+00
1.473027614585968870e+00
1.487988823803071181e+00
1.584660215871618982e+00
1.629493484366180356e+00
1.526939927449048051e+00
1.538910090276832898e+00
1.550361089136141235e+00
1.537913808383484016e+00
1.440682789344389203e+00
1.554433553866465756e+00
1.436407388691450793e+00
1.515103599488046404e+00
1.506024861332377895e+00
1.507179123273904464e+00
1.531678875134395490e+00
1.497184037698895631e+00
1.570854592129639959e+00
1.531002867207796658e+00
1.496399297439996889e+00
1.565207787801284667e+00
1.559351923340198010e+00
1.565289067249798549e+00
1.489963735875611039e+00
1.516663029796646134e+00
1.538271856893210998e+00
1.529022525102026187e+00
1.507962129495760140e+00
1.473348368048814416e+00
1.598824563527126319e+00
1.512448263570126405e+00
1.452402399770405861e+00
1.552310218931631125e+00
1.517333492119919303e+00
1.532197120154789038e+00
1.545817226225705276e+00
1.506626846363406935e+00
1.486607294130617651e+00
1.539733950369618576e+00
1.548967306328767002e+00
1.537983790131401296e+00
1.562645154166424133e+00
1.488729908586840178e+00
1.563670654913690061e+00
1.541397763083139250e+00
1.543729318019379182e+00
1.511979325703545429e+00
1.587060655330000625e+00
1.513631123151921498e+00
1.562449373473164371e+00
1.501912946060849574e+00
1.575312132846011126e+00
1.613452128158379573e+00
1.474583883470364398e+00
1.562342789561304679e+00
1.512339871696193994e+00
1.525199487451266211e+00
1.541286927400190576e+00
1.611988153991264605e+00
1.550867708806128453e+00
1.534924333143759645e+00
1.552588202318140764e+00
1.546796065499475015e+00
1.622355182010799535e+00
1.649758996967875868e+00
1.621380204314046614e+00
1.542995256548777672e+00
1.578535011289888823e+00
1.511621970157490891e+00
1.587488661178342308e+00
1.564847881097843230e+00
1.564825373302790368e+00
1.628512446400227187e+00
1.554309758261552599e+00
1.499087517672615943e+00
1.575128586120218666e+00
1.560824342336778248e+00
1.606037360164366046e+00
1.577793702485021932e+00
1.627339470149942180e+00
1.678472220593066444e+00
1.577458314531187122e+00
1.515138617154085932e+00
1.562694838724996149e+00
1.516672726621530964e+00
1.612670055689660487e+00
1.577759515377577859e+00
1.509702720330430736e+00
1.647941571143255457e+00
1.610368990520793631e+00
1.543908719461205337e+00
1.549452205818976358e+00
1.580965302005342243e+00
1.650785304601388725e+00
1.652128227700792262e+00
1.689628566790704944e+00
1.765163232683135908e+00
1.629550443867359366e+00
1.592789138424337558e+00
1.577803807357558874e+00
1.563183838146566362e+00
1.601165709302347695e+00
1.650560299408460052e+00
1.605539025994009661e+00
1.642945757418000641e+00
1.619461007556723953e+00
1.552066846995296956e+00
1.644066685345330736e+00
1.649572503632989795e+00
1.640706826117874106e+00
1.580994531170836881e+00
1.614652994982471057e+00
1.598479027209358971e+00
1.640437865313031596e+00
1.622535500745102777e+00
1.553696958926115812e+00
1.614125455796810549e+00
1.657767290599678311e+00
1.600462465804946666e+00
1.636108548095742909e+00
1.615666298046769089e+00
1.531866672950523256e+00
1.572888516229918654e+00
1.544054887630332829e+00
1.672881850340000698e+00
1.667272778515203280e+00
1.629018039253501637e+00
1.594349192082631372e+00
1.590459268079226884e+00
1.544714560189225594e+00
1.570557684818517874e+00
1.650516151547336108e+00
1.670323376881488020e+00
1.533965490390400088e+00
1.626492572051307040e+00
1.684603702636408018e+00
1.666577760555016274e+00
1.599947045096652420e+00
1.602227922771163549e+00
1.655304158635058309e+00
1.718352948433914618e+00
1.642504882630927865e+00
1.695143893848999550e+00
1.716459923647365882e+00
1.686225703353880112e+00
1.744778442206413205e+00
1.693474354232337165e+00
1.646139241831585664e+00
1.723386233701827530e+00
1.656660328233676927e+00
1.646245961132916769e+00
1.643263107672100709e+00
1.683843907485282232e+00
1.618703713918288267e+00
1.631609583503549121e+00
1.701461093127518920e+00
1.618072447695735772e+00
1.663027038583395623e+00
1.623345599321041721e+00
1.635326133822519123e+00
1.704490494580713555e+00
1.642441380373731441e+00
1.771360133373233170e+00
1.705963356222267135e+00
1.596347268740400116e+00
1.735637527293657723e+00
1.702940185380943605e+00
1.674338652209691913e+00
1.588594502811899289e+00
1.585909170993218487e+00
1.657540463498792027e+00
1.653050697811874414e+00
1.689572888201293699e+00
1.703633271523832926e+00
1.728432380415783287e+00
1.718813099979301207e+00
1.657717533356672268e+00
1.685239896510429158e+00
1.612856263289771608e+00
1.643041773370355951e+00
1.658594227363225482e+00
1.689184108047958155e+00
1.677905856548650210e+00
1.626223511750110262e+00
1.699528566330240187e+00
1.724137521048892285e+00
1.642156804894960187e+00
1.719285146036578338e+00
1.772840700596592489e+00
1.736623926541883689e+00
1.670712811466902314e+00
1.666789155705056036e+00
1.661002748271589446e+00
1.958300528163464671e+00
1.682500603084952306e+00
1.684549953193440697e+00
1.668526880089388653e+00
1.663745067049518855e+00
1.683730450517824107e+00
1.601547862802385147e+00
1.757657402767624832e+00
1.721572156038735812e+00
1.670265000678647471e+00
1.649466374860796947e+00
1.737691867623421205e+00
1.710098191037656035e+00
1.753634249224875541e+00
1.861082414040823085e+00
1.675563679857823063e+00
1.720450102850717755e+00
1.649292228767379243e+00
1.750902966995359744e+00
1.747923946066997747e+00
1.726788507704808406e+00
1.659308718715589048e+00
1.789486290004089764e+00
1.778707137074082567e+00
1.823061073233361196e+00
1.697913323715324330e+00
1.794995715113179013e+00
1.674785685011729308e+00
1.718882878526267977e+00
1.877153443807098254e+00
1.738192759132712428e+00
1.732134450573046713e+00
1.745114915062209393e+00
1.676783375120295183e+00
1.792276850446364200e+00
1.710176042128720653e+00
1.730432975434083032e+00
1.767015824399457813e+00
1.748280869484242661e+00
1.697147526581852972e+00
1.710565080820684036e+00
1.756786452360437289e+00
1.721744494647014845e+00
1.689546417419891977e+00
1.771184173052169131e+00
1.774083695509356406e+00
1.768890289460459897e+00
1.812712963849418824e+00
1.695091848292236136e+00
1.726262750393979362e+00
1.767084188537507483e+00
1.800114369869804776e+00
1.808258307992009817e+00
1.769339691324512076e+00
1.900773468127792354e+00
1.753799154824673412e+00
1.860998734979409486e+00
1.752675149040707092e+00
1.754903389718526441e+00
1.912659960777255419e+00
1.796220840568124366e+00
1.724250208568976594e+00
1.824104088477730645e+00
1.745929752611549368e+00
1.738236287773094801e+00
1.728747808261638763e+00
1.765683087950569163e+00
1.796302916524757709e+00
1.724236802810510394e+00
1.898436039363518679e+00
1.753770871057746206e+00
1.819487999990720528e+00
1.784904032531292595e+00
1.783762791100357292e+00
1.773043547684199250e+00
1.835787985666640143e+00
1.807287147271111394e+00
1.662384453220867142e+00
1.854027423307305744e+00
1.778346923843841632e+00
1.799539762225585315e+00
1.797621807971269803e+00
1.816606605122428997e+00
1.726980419750223650e+00
1.808821189209924851e+00
1.700013774507238118e+00
1.827411421349857790e+00
1.827979985860131107e+00
1.890727897888652143e+00
1.801100696503345366e+00
1.846519586794684642e+00
1.786581063718500673e+00
1.891320609129980346e+00
1.850821195283708365e+00
1.817930514381702389e+00
1.662975686966237099e+00
1.841430339260629490e+00
1.794082841329435851e+00
1.830997277119393862e+00
1.820547452551397605e+00
1.830892304949877092e+00
1.903093198310666034e+00
1.880387997953142820e+00
1.981188914933487588e+00
1.863438728640401054e+00
1.782450903314600321e+00
1.802872701822775481e+00
1.783211101082854411e+00
1.769149715844566373e+00
1.978649945435609458e+00
1.859638856149972153e+00
1.808317398842765433e+00
1.849463542687599604e+00
1.936495638635975736e+00
1.902502674785301107e+00
1.812843780734446852e+00
1.837852275125714696e+00
1.810121201005534752e+00
1.921255998723405245e+00
1.755191205303684887e+00
1.831581281078811685e+00
1.942681729762911758e+00
1.762366236407687747e+00
1.792665972038702815e+00
1.805753861769214819e+00
1.861296203406344718e+00
1.702258474120095011e+00
1.974475288945386486e+00
1.929416744587468147e+00
1.843848874254795378e+00
1.892862141289345379e+00
1.776953080186132183e+00
1.883127775176130836e+00
1.979910376984286291e+00
1.823369057319519371e+00
1.890678644501353922e+00
1.846746765559336145e+00
2.024705477637771978e+00
1.840984801841903273e+00
1.854626890083658886e+00
1.993351087887679673e+00
1.947367163225585340e+00
1.914663802539539272e+00
1.953377443481817632e+00
1.987673697869882572e+00
1.994946451743767613e+00
1.895379488815087665e+00
1.924016108203042696e+00
2.000315948513933684e+00
1.895318683775944368e+00
1.952679959043754243e+00
1.805994947121654759e+00
1.953742763298605301e+00
1.873427931751553865e+00
1.960776345292034595e+00
1.875962077746765599e+00
1.963875843245270758e+00
1.929419149601186545e+00
1.942612779490796582e+00
1.921132655948387224e+00
1.893465296796339237e+00
1.911312847557562922e+00
2.010243434071532498e+00
1.945539003757200680e+00
1.983811607620245665e+00
2.026111020043757538e+00
1.971405372650683718e+00
1.889979977044022874e+00
1.954592882483217720e+00
1.955915403523055263e+00
1.874302526265846369e+00
1.954760837433286991e+00
2.039125695789158588e+00
1.948493761168638372e+00
2.035739337219370171e+00
2.058824920456730379e+00
1.998364225684577722e+00
2.012972831304586929e+00
1.902635376462079808e+00
2.037609064445685458e+00
1.956096025126117466e+00
1.851246483804688703e+00
1.908365093224881015e+00
1.948024372815214011e+00
1.894809594240218553e+00
1.941505750895187843e+00
2.025963359913492745e+00
2.124120523761314328e+00
1.843603095260837543e+00
2.128943643805250474e+00
2.127008125590029053e+00
1.948922218030056053e+00
2.089447689519772222e+00
2.082690938325179264e+00
2.098419505465171753e+00
2.045610779930421952e+00
2.107374190937585823e+00
2.159134073918736352e+00
2.090818218198156941e+00
2.162672682035660987e+00
2.152544614498553166e+00
2.072355587678106570e+00
1.985634083261202720e+00
2.127647728830626583e+00
2.136932032229399869e+00
2.051493123154226161e+00
1.997224607450709399e+00
1.940209437730925357e+00
2.038837221570057423e+00
2.090920447020578443e+00
2.170523940573703126e+00
1.872505194969754649e+00
2.100495120500375457e+00
2.106997650273374045e+00
2.180632661890045121e+00
2.109453732770424139e+00
2.191026384436165042e+00
2.118972228171952743e+00
2.178873690589715917e+00
2.197264437491040390e+00
2.224191578288722493e+00
2.177802537131742877e+00
2.216786043119495897e+00
2.123172507347935500e+00
2.173127222942820236e+00
2.160438532764771491e+00
2.137470384583067595e+00
2.225884752190558036e+00
2.020790745448110659e+00
2.206831359191093078e+00
2.183820291063909735e+00
2.177997358797129301e+00
2.249804829524433725e+00
2.181430177198953047e+00
2.189388073809416468e+00
2.240734241473313126e+00
2.268324604027540659e+00
2.180876382511775624e+00
2.171435943850057448e+00
2.223644256064024827e+00
2.251588432150688046e+00
2.220881532606352682e+00
2.274175344077864036e+00
2.219346768808179160e+00
2.245846321364005860e+00
2.279301204704658801e+00
2.314598403863569409e+00
2.297930041720853911e+00
2.238276628796590284e+00
2.229546594922457992e+00
2.274635402138791118e+00
2.370469551392023089e+00
2.177681554495363603e+00
2.204230351902352059e+00
2.261038105676766996e+00
2.227407381885404103e+00
2.204381340825777080e+00
2.406438032017095274e+00
2.332397727736360782e+00
2.234871028402030113e+00
2.328823011076645244e+00
2.344883461312136763e+00
2.257611120754283274e+00
2.397512831660514987e+00
2.299141300883076777e+00
2.278766004222803510e+00
2.320818701936697703e+00
2.397536628986012275e+00
2.206584870975037305e+00
2.298628379526434617e+00
2.557917012169737436e+00
2.519863279164826331e+00
2.568218805129989235e+00
2.382584527920302619e+00
2.557142630645780290e+00
2.612709642790230546e+00
2.522146957407890078e+00
2.680276524102474855e+00
2.498768414857975184e+00
2.735266255288315573e+00
2.645887380937411493e+00
2.642389883354249847e+00
2.664755600303292393e+00
2.660556920776117718e+00
2.636433044794907588e+00
2.687276385503177156e+00
2.654498869149065410e+00
2.606610031917347747e+00
2.648691267650808090e+00
2.721063399920776948e+00
2.654106752397567437e+00
2.781741324169089591e+00
2.835833420644115588e+00
2.774321408718508852e+00
2.983399782132044376e+00
3.166685894613943564e+00
3.166564070151945742e+00


==> anc/Fig01_V1_L14.txt <==
-5.793787108330874375e-02
2.918462114656330542e-01
-3.374603636109984595e-01
1.999089335961977132e-01
7.979946302445029005e-02
-4.254632117251866963e-01
3.947842576668299519e-01
-5.365315020711958899e-02
1.159374756845266696e-01
4.350767775326561670e-01
4.725567591804408912e-02
-5.524868343015865157e-02
2.253211455016040088e-01
-1.305739050375220311e-01
-6.974595008728388945e-02
3.986323402041901109e-02
-3.531456850829264166e-02
-7.529471161081423558e-01
-1.439517184962944452e+00
-1.194647890158790360e-01
1.738426262680996259e-01
-5.202273689860555939e-01
-3.180185552612702637e-01
-1.265880678472091903e-01
-2.456432796503057181e-01
4.545003352950435088e-02
2.092972113109623222e-01
-5.438311956428828475e-01
1.145372163834303264e-01
5.166949213466441870e-01
-2.698987916708398549e-01
-1.962926687957966265e-01
1.524050377049305238e-01
-4.739897495219443924e-01
-2.927358981807796079e-01
-4.610345925602262612e-02
-1.662398056917281097e-01
9.985182670359519230e-01
8.646655880412434936e-01
1.829636449882970084e-01
2.020496340588548712e-01
-9.584574000611795208e-02
8.722759465761878786e-03
-5.084389540654831174e-01
-4.262845182209197836e-01
4.276090139182144867e-01
-6.851284172522581484e-01
-7.893185992228664016e-01
-1.142230975428579348e-01
-5.652102282646908060e-01
1.737177212251958189e-02
-1.820958408946857579e-02
9.071412365681097434e-02
4.674307694807943170e-01
2.318824631476600409e-02
6.737945114537165214e-02
1.874130960617479136e-01
8.203249099146661715e-04
2.533941235211459864e-01
7.076069318263089603e-02
6.031817931222357432e-01
1.176927236873483579e-01
-2.960552116385862034e-02
-7.542390220565163561e-02
4.376010661303889604e-01
2.310941423147497287e-01
4.467530183724513493e-01
-3.009774266526891728e-01
4.176635353987074306e-01
3.381931522507876098e-01
-1.599334481715663017e-02
-2.483346347968494114e-02
-6.155872132341796976e-02
4.894165061051675147e-01
5.181416488948110688e-01
2.336403571168171045e-01
3.075199514542246160e-01
9.522244136380374480e-01
-1.195437247742175552e-01
7.295938729270209921e-02
1.109901448697581672e-01
2.847136438914805723e-01
1.209990639838006282e-01
2.301800914756382266e-01
1.173937641573805091e-01
-5.900757368894926636e-02
8.463902886581181617e-02
2.109479454442032831e-01
1.667956218061392715e-01
-1.495517014220925089e-01
-1.936131617009067413e-02
3.095341066172743183e-01
1.517639254267839632e-01
1.076568494433030598e-01
-3.903687931806223976e-02
-3.521216845832101511e-02
1.276037149797810966e-01
-1.200689626534085924e-01
-2.187780855895840870e-01
5.449249280366890158e-01
-3.118715955993482947e-01
3.687964506860528791e-01
-5.971991848848430193e-03
1.996947165858888040e-01
1.745340068395724586e-01
1.819283980373917822e-02
9.523026524639931212e-02
1.610208241959248943e-01
1.006409164894623010e-01
1.890852897453036141e-01
-3.381374276862868511e-01
1.289871138229601033e-01
-5.908688721496619528e-02
-3.928871907810742997e-02
8.187690615407614003e-02
2.874406821357105013e-01
-3.374721593064052283e-01
-3.640755305031306149e-02
-2.374260090826752212e-01
-1.864665819919447166e-03
1.322427376539883348e-01
-4.502779784723832252e-02
-2.261624298340531858e-01
-9.463218897561689880e-02
-9.562548280984935201e-02
-5.540995150338028363e-01
5.019307085301536603e-02
1.033962258721265667e-02
-4.219121703305804549e-02
-1.720471083467116913e-01
-3.175469014631338571e-01
-1.729066270021687723e-01
5.980795840443001860e-02
-2.665832058877997679e-01
5.148764628961867429e-02
-6.865949212416816438e-02
-2.120854006303425909e-01
-8.586629828536843090e-02
2.850690559477692121e-02
1.501613892910054204e-01
-2.529651877779695024e-01
-2.475872871604609671e-01
5.085301209250663035e-02
-1.961533431867980848e-01
-1.066401559080163430e-01
-4.950999416333946579e-01
-2.346082325405497437e-01
-1.998728001623672340e-02
-1.574375701838715003e-01
-6.738084027349160350e-03
-2.657546137817375365e-01
-2.558642980288462487e-01
-5.259212044479153469e-01
-4.119786265804151193e-02
-1.026520458860591817e-01
-1.780863734009720534e-01
1.305750392228340329e-01
-2.574378688457199527e-01
3.217538763229230159e-01
-5.835552984740575988e-02
9.771192572118486686e-02
1.881376571610741122e-01
-3.376115253736047261e-01
-5.388332663350983535e-03
-2.876402120607503554e-01
-3.278386959307337256e-01
-1.165327084067304397e-01
-1.335007603402499701e-02
-2.815542728003539441e-01
-1.972394714662818738e-01
-3.263164675970998130e-01
2.805002159348496740e-02
-6.126457813120091966e-01
7.560906450247963095e-02
1.405130918908303883e-01
-1.085145170007700971e-01
3.521902666499010862e-03
-5.185226310795771898e-01
-5.495733409899318522e-04
1.755439235865098591e-01
-6.731298306673841325e-02
2.109161555780192931e-01
4.100240370739872686e-01
2.077917081365393270e-01
-7.992620412580852055e-03
-1.496017266053262795e-01
-3.669586718223205590e-02
-1.662571381221331634e-01
-3.886709551868288148e-01
-1.910019593214830891e-01
1.611692764928730481e-01
1.042178108767286004e-01
7.148599445390033114e-02
-7.091425592950750811e-02
-4.557280480764123731e-01
-2.314747697952746486e-01
9.696012412129043079e-02
-1.458167313126756959e-01
-6.547888569517153201e-02
-2.293912147734467888e-01
-1.259481303837153565e-01
-1.731275056164263970e-01
-1.298697488741030470e-01
1.267827287277522585e-01
-2.780995376351282355e-01
-1.383317898126996681e-01
-3.806913031303972572e-02
2.896004195103210055e-01
6.643111486431001189e-02
3.115299399663473134e-01
1.368606485054859601e-01
-6.489348304039515014e-01
2.192807563568997531e-01
1.567786936907844542e-01
-4.467006872718818911e-01
7.744490094401373925e-02
-4.924279282803037394e-01
-3.429304449228998686e-01
2.021307969234491242e-01
-2.794013573250705984e-01
7.491889156729519827e-01
6.391234228755142410e-02
-7.173306232492616952e-02
-1.158125919677285287e-01
4.094022737946015900e-01
-4.409586552896624378e-01
-3.774136681172329030e-03
1.610905009607475902e-01
-2.763653141986492992e-02
1.274684961667484247e-02
2.726991078501935784e-01
-1.635162448895056131e-01
-1.375764522139975854e-01
-2.884077328506563509e-01
-4.157682933202328131e-03
-1.957494293774102723e-01
9.134405759896373211e-02
9.614551594918778477e-02
-7.858203966584931255e-02
9.590850864756193805e-02
7.813400513858584362e-02
-2.916421011915371758e-02
1.572292426803961751e-01
-5.509518378365417524e-02
1.356956862938849540e-01
-3.229867690404346625e-01
3.498684720345864307e-01
-4.361666512022779885e-02
1.534709866244596266e-01
7.686656376463872620e-02
-2.106352436882494850e-01
-9.596429560465921660e-02
-3.181625735194398841e-02
-2.762598751514946938e-01
-9.771855451574487650e-02
-7.395321201608519301e-02
-3.794537814036395146e-02
3.261258953230873614e-02
-3.210233301698932062e-01
-2.646684671664829014e-01
-1.518984926672965752e-01
-4.121017626931428729e-02
-1.894423824792471900e-01
-4.870807079908583415e-01
9.525126914787945820e-02
-2.450034238614584303e-01
1.029337839512982355e-01
-8.968743221639005614e-02
1.720676085837677949e-01
-1.220002173341687424e-01
7.249994959754570145e-02
-6.481223941377079086e-03
1.370371111510709228e-01
-2.595054225646905022e-01
1.378829729449774499e-01
-2.380230665986434735e-01
1.189335934379795456e-01
-1.780770332235285247e-01
-2.439962574172780951e-01
-2.267973211107058573e-01
-2.523666276848764434e-01
-6.814283212536548229e-02
-2.489157355776188130e-01
-1.720570460180043115e-01
5.894781041835447932e-02
-7.516704684041675133e-02
7.155228440199815076e-02
-1.757763566080707274e-01
-1.789279370644602241e-01
9.596608212062610055e-03
1.470196759982744794e-01
1.590236944206747938e-01
-6.785371573272711010e-02
-6.226219786550604707e-02
-2.495763913311099813e-02
7.602250226575835157e-02
-2.111618545761452526e-01
-2.095847561525879532e-01
-1.343146038475895310e-01
1.129086403916032821e-01
6.979289831934937238e-02
4.188081395041986510e-01
-1.717832983348058229e-02
2.232806602101816140e-01
3.956115070799003375e-01
2.030300332121318801e-02
2.901897211386321729e-01
1.577409839881623033e-01
3.017492148177171041e-01
-3.900471439477201652e-02
2.973607294548903310e-02
-1.987353674359557953e-01
2.419181253043577728e-01
1.501774404515484052e-01
5.272339396375105847e-02
1.074973572446318998e-01
4.644064016595021716e-02
6.089977919167288700e-02
4.301837009591826244e-01
2.244413418505268598e-02
-5.052624686093109413e-02
-8.025615843588772280e-02
1.161946588805578690e-01
2.146989577247452596e-01
-1.275976518865719056e-01
9.409496210133830307e-02
3.282296310821655738e-01
2.769814671265605766e-01
3.800863114493979178e-01
5.307802134766224922e-02
5.443717703409100411e-02
6.486536687802389733e-02
1.115708769462352562e-01
-2.544353250715675890e-02
-6.039794316135268376e-02
-1.767148496131976717e-03
3.334144468017598978e-02
7.795644567096073063e-02
5.013686827336086838e-01
1.546196352242448224e-01
-8.910811872753415797e-02
-6.768943126524633314e-02
1.795369731701345895e-01
1.273588580652909585e-01
-1.503466959348778442e-01
2.503682132435810503e-01
-7.962287368323389680e-02
2.840725432787653548e-01
-4.459504319072951639e-02
-1.312651182816169590e-02
1.167027893528905375e-01
-1.266380836182880720e-01
-9.824797009474120491e-02
2.046099723063566911e-01
-1.398772075680809225e-02
1.962215646506127731e-01
9.544809732875184083e-02
-5.304589237493277654e-02
3.352004669736818321e-01
1.326420315954154362e-02
2.980193986608001833e-01
3.742719293527666524e-01
-1.399405587407678009e-01
-4.835810530232243637e-02
3.065579059514705884e-01
1.086884685280880697e-01
-4.905671125988932818e-02
1.554790262600080075e-01
1.576199265446688591e-01
2.990410025314975684e-01
-7.223045615563698785e-02
3.703437485651581151e-02
1.188980349583705770e-01
-2.389900785076003453e-01
-1.399548210483676780e-01
5.828128398885558392e-02
-4.809795159022054595e-02
1.135833398178902331e-01
3.108487553167226802e-01
-2.088820567435777931e-01
5.009218483858590004e-02
1.677025887100901114e-02
5.467184894885904756e-01
9.537825663957924527e-02
4.794428917617601232e-02
7.892444539989031116e-02
1.619996423136065011e-01
-1.516818526317507687e-01
9.508996388126611174e-03
1.192841706908793625e-01
3.536910024266403108e-01
1.262518531807576283e-01
6.854407259612869951e-02
2.240954362793095012e-01
3.105637666252514251e-01
1.345578517192748680e-01
-1.194236064249936703e-02
1.414413023579260686e-01
1.869196126617372333e-01
-1.452309089198298153e-01
7.423364393152789842e-02
1.781800001021721092e-01
2.341810392255476991e-01
1.911098192493600745e-01
1.052257197720454784e-01
-1.276268277660984607e-01
1.293372856689129768e-01
1.448819369543020985e-01
1.710253118615780166e-01
-1.213715940381718816e-01
1.455513919083867014e-01
3.354839895036424990e-01
3.365179582627097488e-01
6.075959173044048062e-02
-1.395556239915154428e-01
-7.032065960926216219e-02
-4.254831338537391761e-02
1.961497815233655406e-01
-6.607810766241216729e-03
7.965506641268202404e-02
1.114202812158351930e-01
-2.137812450617200197e-02
3.798215951665865481e-02
1.656338010136074179e-01
3.375640456756024976e-01
-5.232565500454782609e-02
1.927709935728639037e-02
2.319951516059793051e-01
3.851257159121151963e-02
1.059913022623110851e-01
2.166772658499106427e-02
-1.345594097702272444e-02
-4.276766233956787178e-02
3.797902834131948180e-01
1.126757455779172218e-01
-1.881822375431972325e-02
-1.165731860186934449e-01
2.575959000488492467e-01
-8.142913338844655347e-02
-1.292937404276191596e-02
-1.437537894541982275e-01
8.233945826145430691e-02
1.172758837934412268e-01
1.526009233048406799e-01
1.371305130547703643e-01
3.855485949161905452e-05
-9.226623859044219556e-02
1.158729185123721778e-01
4.220036869599652629e-02
1.080482933806686946e-01
2.084735718663437709e-01
-1.115603032550534640e-01
-1.285754555762934001e-02
2.651601406004994860e-02
4.041312849066046320e-02
1.678729552982517470e-01
-1.118082755749805722e-02
-4.148766468878258701e-02
9.487274860502287188e-02
3.257853937639133141e-02
2.732871674912634719e-01
2.854884867956664074e-01
9.223765880748510670e-02
2.858768860306282536e-02
-2.064553814918101138e-01
-7.959761471572023017e-02
9.989004100296176858e-02
1.124771143139746965e-01
1.452331117958891582e-01
-2.217216984724448836e-02
2.589077373727956266e-02
3.172060768030879330e-02
-9.565098197258142809e-02
5.908732177851598599e-02
-4.506828324573380895e-02
5.960271260522762016e-02
3.792689581960045214e-02
2.136754893826901813e-01
-5.928989418630579988e-02
-3.080546799698150734e-02
9.983387082856938488e-02
3.743043272117064363e-02
1.831246568724667345e-01
1.376413078161963788e-01
1.585100132797793437e-01
-5.768025326979017708e-02
-8.398099648650754478e-02
-2.372165616140127498e-01
-9.487724091659922865e-02
-2.517635680437208534e-01
1.065602781594535281e-01
-1.069317170032670766e-01
2.003102799997684147e-01
1.743219688325091110e-01
1.294572625704941138e-01
2.312500257693589634e-01
6.249770650441242165e-02
2.525033081519094114e-01
-9.764769091048446092e-02
1.363783369175914084e-01
-8.992391259139445592e-02
-4.077978616114279718e-03
-2.927214961748276778e-01
2.205588988348833601e-01
9.764287242754900176e-02
-1.677306613719771466e-02
-1.599444532236046768e-01
-1.421724712989160810e-01
-4.206807660647550184e-01
-3.730230736686825088e-02
4.718253625648262395e-02
-1.417308724045863166e-01
3.277783332559058155e-02
2.782536031642820692e-02
-3.130195662688727704e-02
-2.238246869540487238e-01
1.214317965697325613e-01
-1.228807111747833025e-01
-2.405115201575683953e-02
8.759931604859724774e-02
2.994108671193633497e-02
-1.921524496508960345e-01
-8.271021601018764199e-03
3.065763537560742009e-03
1.550232035074335275e-02
1.437511044649958381e-01
-1.807711957893684551e-01
-1.540142798555490800e-01
3.604483905275988193e-02
-3.637418056158982227e-02
-1.375571111113476352e-01
-4.091790340914017166e-02
-6.677355984528811350e-02
-9.031045909158856577e-02
-7.123990084676799783e-02
-1.163389610349203490e-01
-3.857893220228216236e-01
-3.974078698681522692e-02
-1.344628518080307270e-02
-2.321910660775738239e-02
-2.709233591706726105e-02
-2.103654370869324219e-01
4.921918673187171411e-02
-1.298922332901562282e-01
-2.187914157074812710e-02
2.692226207157620219e-02
1.062358902370970498e-01
3.847054743283809253e-02
-9.512753225393311141e-02
-4.143198861066397370e-02
1.000420582871059810e-01
-1.980713377902010852e-01
-9.608536822585508896e-02
-3.160507338969269914e-02
-2.068688942069332390e-02
2.139114781836770895e-01
-2.527169613055049724e-01
-4.548627160295567323e-02
2.247222102397324062e-02
-2.770204781607539246e-01
-1.530814816973838921e-01
-5.784136420371493309e-02
4.878396593676648241e-02
-1.516192885857552408e-01
-1.160246397858394202e-01
1.170191392402263053e-01
-9.861334746736500137e-03
-5.101950639279463628e-02
-9.862419608516091729e-02
6.263033683582629185e-02
-1.627555679639793029e-01
-1.583761007123950237e-01
-1.247643935580708685e-01
-5.730747394028641584e-02
-1.996732792158148820e-02
-1.005230651401567143e-01
-3.105814446438072696e-01
-3.330423199569261528e-02
-1.355950764048943491e-01
1.915876441833727351e-01
1.240314815672599741e-01
7.993808972914313860e-02
-5.405363595637949908e-02
-5.473254199484407084e-02
2.833361793654646382e-02
-3.392161679289472098e-01
-8.664333346140951075e-02
-1.509778692976367631e-01
-2.405036651632259104e-01
3.585807403630331819e-02
9.198820191951623260e-02
1.794733511646984941e-02
1.169423587300596756e-01
1.001052820950977529e-01
-8.812744792350042655e-02
-1.144797262835500207e-01
8.064667651154174000e-02
-1.689274756088210150e-01
-1.555554381180050683e-01
-2.721228049430916146e-02
-5.150769111794855082e-01
-1.796377454316408495e-02
1.298332178211805132e-01
-9.552750488175526522e-02
1.099807760655366201e-01
8.753492833422851782e-02
-1.505826362153251108e-01
1.775120874796481674e-01
-2.845775567480702054e-02
-1.274254796476678442e-01
-1.172205986772316688e-01
-4.979026340085400404e-02
7.267385576037144190e-02
-1.171872687274736896e-01
-2.636703533383140119e-01
-6.100219659993293825e-02
1.956228520480524924e-01
-4.452557723179804972e-02
1.476075915878849731e-01
-5.299051103517237599e-02
-1.017386628685583022e-01
7.768601899353896889e-02
6.759126043824755306e-03
-1.669272346485887182e-01
-2.277802656084733646e-01
-6.705535907061646594e-02
2.532742884217866752e-01
1.558698209902237286e-01
-6.798185583270108245e-02
-2.152136090098562549e-01
-9.041265421692977478e-02
1.070685989800120586e-01
7.421130649394371004e-02
1.791539202118702656e-01
4.730863169097682119e-02
-7.053233046633593240e-02
2.959513689515130136e-02
1.361581651322407160e-01
2.943804070064059281e-02
-9.907513480171377396e-02
7.859287407231377309e-02
2.204238013816181840e-01
2.857619756839083203e-01
-6.546234144636300066e-03
-4.398682806107451215e-02
-1.804112179132865423e-01
1.848505193837597649e-01
-2.217688051106143921e-02
-1.034129835215347529e-02
9.224773632723111405e-02
1.114174281499940439e-02
4.668007046408519101e-02
-9.479220097592719330e-02
-1.682317026324607057e-01
-8.004545732462088614e-02
-6.042811472677678958e-02
-1.080036901162016449e-01
8.184879258164194649e-02
-1.032375331140268776e-01
-7.970964782047175456e-02
-1.174857301174913465e-01
2.959425984861943637e-02
-4.885246939902736923e-02
-1.689310454841015385e-01
1.158761256730914263e-01
-1.199168971764432434e-01
-2.235517952578765788e-01
1.214714153920183337e-01
-1.932763006082073576e-01
-1.880868378607883709e-02
1.975966137028980010e-02
-6.776722952476822888e-03
-6.488546801043218459e-02
-1.732426245755940841e-01
-1.808875380622408657e-01
-2.250412960007870319e-02
-8.133385597875925077e-02
-1.215023676898408928e-01
1.618602640729917969e-02
2.905061366038928783e-03
-9.968194330998157715e-02
-9.530425350886077493e-03
-6.522057124450839072e-02
-6.533458186138886570e-02
-8.502202807173104768e-03
4.133693681429279759e-02
-1.168470537355676409e-01
4.642687144211753852e-02
1.160515267901515296e-01
-1.576961542361673685e-01
1.198252852717188177e-02
-1.207261765963871664e-01
-2.848936776885381550e-02
2.186464157368201155e-01
-1.576189506406072693e-01
2.077666140388227389e-01
-1.766554939862248486e-01
9.649024237565782813e-02
5.033937234887654599e-02
-2.216678314184691301e-01
1.806693587571757131e-01
1.389800258506435245e-02
-2.076435136108980076e-02
-4.881289489201660892e-02
7.230607473629263419e-03
-8.846307770936635839e-02
-1.813079011463381712e-02
-1.685049546607792284e-02
-1.883134431056122104e-01
-2.772454117137942431e-01
-2.703378886489231636e-01
-1.419920047391257378e-01
-1.974356969439728382e-01
-2.040105287713263327e-01
7.593543204651118095e-02
-6.931756023294223523e-02
-4.894566347868087135e-03
-1.345594945174114487e-01
-7.660750512684258440e-02
3.137476811308574365e-01
-6.003739625884354017e-03
1.410824329987774191e-02
-1.502821922532451560e-01
-1.168113509286790308e-01
-1.187597557992247782e-01
-2.480748280961833988e-02
-9.787469850956360962e-02
-6.553589767518158693e-02
1.191282170438549282e-01
-3.013015186600050046e-03
1.267522555672772333e-01
-1.948466316793881770e-01
4.479369830624352344e-02
-4.566103649754916366e-02
-1.281431492455270826e-01
-8.756816171384920744e-02
8.914858552115555168e-02
-5.212439888427730650e-02
-1.978408191913576947e-02
1.801815579794268096e-01
-5.253062450318189691e-02
-1.328684965180819411e-01
1.414463142833514986e-02
-6.248987866242198966e-04
-2.847913617847814757e-02
-1.120748192033917678e-01
-1.086699003791757184e-01
-1.476545570018119036e-01
2.749446823167975978e-02
-1.175940508067047918e-01
5.499901434866807243e-02
-1.186349786779622162e-01
-1.267579701023445748e-01
-1.495684802705255501e-01
-1.829692339639881482e-01
-6.968388596908532684e-02
-3.163863382624460679e-02
-2.907438953074004684e-01
-1.977092954026699601e-01
-1.382874573850544631e-01
-7.329297400502066129e-02
-2.276428317159121667e-02
1.553574878022912775e-01
-2.923923765186475093e-02
-5.293568773647722159e-02
1.607583095057418809e-01
4.883421236144698530e-02
-4.180034025051135999e-02
-1.469180229138845328e-01
1.811874908587331745e-01
-3.140132338393859801e-02
2.152898010416998686e-01
-1.241798695729065954e-01
-1.833665970949112656e-01
-5.255823317367280811e-02
7.592050268468673868e-02
-1.048388903899998975e-01
7.176109396616943414e-02
-1.450780870402131606e-01
-5.095136405235822091e-02
6.704425303655363322e-02
1.613287764011094860e-01
-1.204420304411509858e-02
7.830524593711364612e-02
-2.663265219603863088e-01
-5.376797232492418199e-02
2.804505688491579565e-02
1.515434736834690450e-03
1.460761507879767829e-01
-1.328355929660337553e-01
-4.369777390089429892e-02
8.663384988239511419e-02
-1.040208685041777853e-01
-1.156815209517956522e-01
3.627213516159343704e-02
-2.990789137616282622e-01
-1.236795159531742100e-01
-7.199307483957656517e-02
4.549947877406194940e-02
-9.808313936935052213e-02
8.431092623928899271e-03
7.421057014398571572e-02
-7.066278998853588178e-02
-1.200903854888199923e-01
6.734184491640093917e-02
-3.687199736248979176e-02
2.203948901087354750e-01
-2.425359015864480272e-01
2.290498214849159136e-02
-2.641635309247870045e-01
-4.800500506579488680e-02
-2.745301753598423100e-01
-1.039931943756591259e-01
7.843181050151673550e-02
-1.102122446423300789e-01
1.785482726330765157e-01
3.711623739431511859e-02
-7.508438230993275120e-02
3.575899801539100115e-02
2.721268720471022307e-01
1.320142982999265302e-01
1.353742152645835695e-01
5.502909336637157312e-02
7.912669209338944395e-03
-1.428998614989481220e-01
-8.802771539001442991e-02
-5.990936650107155093e-02
-6.321406910379401278e-02
-1.035524396383363799e-01
-1.294219497381829120e-01
6.941194956964016893e-02
-1.179800692130406753e-01
-9.520300799862785324e-02
-6.320837485995510485e-02
2.232526313049215949e-01
1.039290636061428880e-01
2.843672886127245406e-02
-4.045128474362035681e-02
-8.757053888971012834e-02
4.431096387931916791e-02
1.499427364227172432e-01
2.640722501611920611e-02
3.150576312969168707e-02
7.931234573930759368e-02
-1.019271632867809196e-01
-1.208553425100907380e-01
1.344646549678418512e-01
-1.223238627889242265e-02
-6.661238374463762657e-02
5.428010565842196489e-02
-6.461519025974526986e-02
-1.467647440814104087e-01
-5.440072042271089370e-02
8.786061764287336762e-02
-2.490920206894351244e-02
-6.771812997018002156e-02
-2.295969587065505024e-02
-9.485583715928459780e-02
7.691105991859349678e-02
-1.059983383033352572e-01
1.186154595674854123e-01
-3.255002404996539672e-02
4.253528003256390466e-02
1.060324078808118214e-01
-1.261508054114795219e-01
-1.000767349831290787e-01
-7.812932122061230777e-02
8.837520955805303058e-02
-1.576612893245414315e-01
-5.243610425260934044e-02
-7.789970476332724880e-02
-8.529472060377144005e-02
1.323732761259379352e-02
-2.212725997137899026e-01
2.242092584141685274e-01
9.594371989113285870e-02
-5.240528346742188287e-02
1.305625384504724151e-01
1.613024361153067021e-01
-2.419548790654090231e-01
-1.133040211402218736e-02
-8.961243212401172331e-02
-2.359830621217394730e-01
-2.825374373410214062e-03
-2.858151511655603744e-02
-8.625988599472151838e-03
6.769529275805209745e-02
-6.802152391971970358e-02
-1.982889407765331680e-01
-1.717944678383569700e-03
1.796011662689781796e-01
-6.295540724523777942e-02
-7.816762148830046220e-02
2.529179224551310057e-01
-7.547572905667947196e-02
-2.080712068664040404e-01
-1.561833438294712439e-01
-5.703381588428285687e-02
8.188377760734549815e-02
-1.153560439679275351e-01
4.005942602608389413e-02
5.298742045219698854e-02
1.483240427615504786e-01
-1.299035039346436993e-01
1.180376790543778420e-01
2.569996484995499750e-02
-1.226285716771437391e-02
-7.371365731026947865e-02
-6.006080815749802876e-02
-1.167094400055133513e-01
1.311142881329689369e-01
-2.247037388479611875e-01
1.705149399539165195e-02
-4.091580065384079617e-02
2.499683535909509938e-02
1.655989323626338647e-02
-2.213067607561313987e-01
1.379332397861222394e-02
-1.459584549924982377e-01
-8.280363499956105988e-02
-1.561547972322508415e-01
5.288197709155935400e-02
2.074465497787058091e-02
-6.390810470591490322e-02
5.012761471612508374e-02
3.039435678225637857e-02
-4.764572026336726801e-02
-9.555661655351940786e-02
8.958155376163783046e-02
-2.946802263185875348e-01
-2.991825565654161398e-02
8.347452184291757199e-03
7.257759880813004216e-02
-6.637811535934526330e-02
8.098042634132326945e-02
8.067241189385872258e-02
-2.645902164680140056e-01
-5.222773919336040627e-02
3.350634085219404788e-03
2.778914427599889561e-02
9.316833432687565090e-04
-7.119846152714470744e-02
9.208988790095179455e-02
7.847818356212500623e-02
-1.077664240488461905e-01
2.189882622045429272e-01
-1.185118687990254910e-01
2.946034314370674645e-01
5.549204324569168706e-02
2.411591120077728398e-02
1.246258056281318444e-01
9.150039711069324344e-02
1.177433530322899852e-01
1.789284435193605471e-01
2.677855102895896830e-02
-1.543555384112671458e-02
-9.799961581346354478e-02
1.281684466424562463e-01
1.036063943761579148e-01
-2.054838350155013260e-01
1.550718870349395151e-01
-1.423027268250701138e-01
2.681466793233000523e-01
1.747990549145863048e-01
2.834942258855323582e-01
-1.913505171074799671e-01
1.346961030594698294e-01
3.759941557259049300e-02
4.590358544828988807e-02
-6.856805948343665247e-02
8.253777341827071845e-02
-1.512001271764630561e-01
2.872285254276716812e-02
-6.863247329993989176e-02
-7.688697591736771975e-02
4.134020575222945720e-02
2.462702820569055012e-02
-1.841629697903407123e-02
1.259408405356955141e-01
2.024208051257208596e-01
2.648730171426684765e-01
-1.738326141865481345e-01
5.554424636400061288e-02
1.570267019019103705e-01
-4.174569125261121810e-02
9.693914575919307386e-02
4.104799568076406696e-02
-7.378376915957847448e-02
-1.286048359094653093e-01
2.411756652764195444e-02
1.282538333652737395e-01
2.162049661354073157e-02
-5.908503728063087095e-03
-2.453572634617309789e-01
-7.367892013737120660e-02
-8.324817986164884109e-02
1.451951462289075290e-01
4.392894478887317961e-02
1.205736461868764549e-02
2.268411945639531024e-01
-8.164048310293738064e-02
3.813516042691328638e-03
-2.788537691875854572e-03
-1.698266353275025911e-02
9.195673981410010245e-02
-4.580782163811750185e-02
1.023792037824965695e-01
4.056814622947252369e-02
-4.752487077969731050e-02
6.904683130930258650e-02
-5.996886371612489275e-02
2.215167746269969262e-02
-2.588638108715027742e-04
-9.136846944195443909e-02
7.755265889436717408e-02
1.140779941512610335e-01
1.815606467457843085e-02
6.253015218308161094e-02
1.498927283983131076e-01
1.396139459107920699e-01
-1.648412765709067127e-02
1.504015396468667831e-02
5.379487974389860101e-03
-8.563817648855451270e-02
-8.008491654521117387e-02
-7.516157760701773494e-02
6.340927051973303807e-02
-7.340473979004532093e-03
-4.208685546846151031e-03
4.861872384698586597e-02
-1.015851163438226921e-02
1.561017314105299925e-01
-1.549960319546217768e-01
5.818674715889976014e-03
1.485789044069727449e-01
1.260934991476017897e-01
1.046704235982833381e-01
2.364415769366307318e-01
-4.781337302043972559e-02
9.360037714036226197e-02
2.574334465191432941e-01
1.805964283685467658e-02
4.691602871630132232e-02
3.067676063746642423e-02
2.533173576658459200e-02
1.748096788669966511e-02
1.410795448482875525e-01
3.247323907628716505e-02
3.681388405120118723e-02
8.082625544843811960e-02
-1.193496040808685460e-01
4.863866198362909975e-03
1.309436723216360621e-01
2.895704368414276850e-02
1.558374431193179470e-02
1.595764374511025596e-01
5.617034866566918833e-02
-7.065567411541763543e-02
1.474869372197250561e-01
-1.153925812333529421e-01
1.266411755409212747e-01
-8.163349334882172292e-02
1.008907123011421325e-01
-2.247457771432340157e-01
7.181694291977715194e-02
-9.601597325084598733e-02
-1.034745717443015939e-01
1.745993486105306136e-01
6.319199666987788955e-02
1.806249052528498544e-01
-2.767330572534196231e-02
3.052400036116150600e-02
-1.634746247088256915e-02
-9.523494946319797927e-02
1.552856247694069658e-01
5.680264868144661861e-02
1.887068698313660586e-01
6.499740548973501064e-02
4.476718950771285677e-03
3.532711416123118786e-02
-8.862257516899126053e-02
9.775931501542214908e-02
1.418970262042390240e-01
-1.508221458152861905e-01
2.243367362887227490e-02
-1.739208692703135828e-01
-8.956188313222221420e-02
-9.486430977816251442e-02
9.978444428749667916e-02
1.247216645555355441e-01
1.472021483077075310e-01
-5.130194756598691064e-02
-5.086449962751091181e-02
-3.544663225763472481e-02
-7.039853978874810458e-02
1.675777429692008880e-02
1.590875196866028130e-01
5.135617172015376994e-05
-4.944927786688015775e-02
1.359413730012491994e-01
-9.364760743624593597e-02
3.874875183246378335e-02
-1.873660305306013296e-01
1.526741114020175455e-02
-2.727034987020450843e-02
-3.976702368665049198e-02
9.319719311366631009e-02
1.588170850444602100e-01
1.299854694311833314e-01
6.144262501104785085e-02
-6.443088076306068002e-02
-2.931925975626137326e-03
1.151665238190750784e-01
-1.823981555035835214e-02
5.397625623200900946e-02
4.536815030752933131e-02
1.007921385665087599e-01
9.545591545045681303e-02
2.262552245969275955e-01
-1.237577123826471837e-01
1.745057915734299636e-01
8.361468430320619788e-03
-1.997413285971911048e-02
-1.357989772630213698e-01
3.677279758835361179e-02
2.956713015361964528e-02
-6.842015341421944785e-02
-6.359495811483295569e-02
-8.565425726391137640e-02
-3.248688975844604698e-02
4.347849252726241481e-02
-1.244178453967919318e-01
1.237449303249637048e-03
-1.713537262936635497e-01
-5.109010461470692155e-02
-8.697365950009633417e-02
-3.455690798377780704e-02
-8.434710094103797795e-02
1.754886506696373694e-01
1.325101866518419401e-02
1.890362025413419578e-01
1.768334240308472652e-02
-3.334957145805072382e-02
6.944961045486207352e-02
4.148219429966076149e-02
9.217512445282353278e-03
1.424401871294663779e-01
-1.389654206428582450e-01
-2.035563847989202077e-02
-1.168724085682173036e-01
-6.334233911782560789e-02
1.584097498689927483e-02
3.285638123550753843e-03
6.735140440564642283e-02
1.712433802094944779e-01
7.182502250193185944e-03
-4.325063294229341063e-03
1.700043123210566789e-02
6.665295817347442753e-02
-7.131722894088346476e-02
1.255137943864251537e-01
9.548923164698058796e-02
2.818423360408175427e-01
-1.355557659614659016e-01
4.494392870590078332e-02
7.309573805350012832e-02
1.217689157626681423e-01
-4.381587214508093193e-04
8.116276735576452572e-02
6.360603658862929756e-04
-4.996866271181119035e-02
1.548131875857408808e-02
5.315975776115926948e-02
-7.379025927040402943e-02
1.861451308871080457e-01
-8.310962527075739514e-02
1.382299977286239046e-01
1.543932005188099199e-01
1.879243930835320653e-01
5.432392033392820924e-02
1.091187753831125568e-01
-4.146899386646053787e-02
1.030713191053183458e-02
1.086380739732391992e-01
-2.297856024521877094e-02
-7.313040617385330178e-02
-1.889395651958186706e-02
4.202387950481696610e-02
1.775321032009336275e-01
-8.782960816904087156e-03
4.202210622583916338e-02
-1.124766062777466935e-01
1.977619469386742226e-02
1.398520912514431003e-01
9.204290902036338373e-02
5.694523662137063874e-02
2.545629002720277423e-02
-1.492654161478254304e-01
-5.948425880228690871e-02
6.162650084679739682e-02
4.745824753923671285e-02
1.314554780479507967e-01
5.265629792439661949e-02
1.069430856437512400e-01
1.200421085908774943e-01
-6.842479202277140793e-02
4.727507643683578203e-02
3.649957909371039783e-02
9.783901533726842292e-02
-1.533895145739282706e-01
1.594733350176540942e-01
2.666761600625683695e-02
1.782587110081270201e-02
1.839903459291586663e-01
-1.862644083052477154e-02
-6.222283683121754283e-02
2.577164851924049760e-01
4.418773589822842102e-02
-4.270657844281788981e-04
-8.276811423732724493e-02
1.401796897108813500e-01
7.017163931101523533e-02
-3.266415040336973635e-02
5.426169285391631986e-02
2.669572749030488940e-02
1.128480684958298869e-01
2.248276583141067819e-01
1.077653239326238077e-01
3.710376437975311525e-02
1.118347138074979735e-01
4.059762669915877031e-02
1.308575519337451878e-02
1.444472234311055224e-02
2.243037006159165903e-01
1.466690155333218448e-01
-3.747733789684735192e-03
-1.146165580290306046e-01
5.888410085094569583e-03
7.300382072468591943e-02
-8.226186572452189039e-02
3.860219522848330059e-02
-9.438375751339185549e-02
1.252272000376645489e-01
-3.099873568481861796e-03
2.836618624194000779e-02
1.213643770428219498e-01
9.389658766507325005e-02
-2.314425654260758580e-01
1.194464295432929729e-01
7.763969595576947214e-02
1.546299718624144781e-01
4.043943288278470036e-03
-3.424476699185380335e-02
4.288573420152437532e-02
2.680043082540624066e-01
-1.735526340240423071e-02
2.290814197350705267e-02
8.156608406758229790e-02
1.036716246318288709e-01
-9.308320679024087094e-03
1.014309487014585093e-01
-1.653104457615263076e-02
7.996521226151566408e-02
1.990792424221696569e-02
8.313618358190046076e-02
-8.633073223973140864e-02
1.064208884283304596e-01
1.181501915117776080e-02
8.217729891776406892e-02
1.787913459459312265e-02
2.819239006692495983e-02
-1.247460665744189526e-03
-3.988693400776241460e-02
1.613731498973444353e-03
8.017723192108916486e-02
3.067037806689103599e-02
-9.058384675106218031e-02
-1.231397605992928454e-02
2.029959430529780506e-01
-8.342141082938880903e-02
-1.098798268411903256e-01
8.401668032962595484e-03
-1.397688014212465635e-02
-3.362683441579026808e-03
1.935124962297718465e-01
-2.881564142499475414e-02
-4.013080048335931210e-02
-1.900680880368624537e-01
2.528527705111842105e-01
-9.114995601957680271e-02
2.218384227474424486e-01
-3.612262961433833353e-02
-1.541514917842779463e-02
-8.652828518589984752e-02
1.559109808682005993e-01
-1.186104447406027690e-01
-1.453855237679112511e-01
6.098409346782979884e-02
3.613842185618556385e-02
1.607362128522641931e-01
1.362035739738698924e-02
4.161430063137589591e-02
-6.196238530591569732e-02
9.110007051776614073e-03
1.075234206590256342e-01
-5.810935288083284717e-02
-1.611925137480289122e-02
-6.246378277674094481e-02
4.944419219106432895e-02
-7.258758511623071563e-02
7.455731671215556911e-02
1.051778506715286832e-01
-1.778660169458669005e-01
5.879551586823419246e-02
7.144493714921930361e-02
-1.384054174397474080e-01
-6.072300777086150209e-02
-4.671083013019982494e-02
-2.781410221392671342e-02
-6.337308582430498105e-02
-5.119867093325865953e-02
-3.797899617144388784e-02
-4.940373674595834735e-02
1.880184932831035771e-01
1.578921174135823266e-02
-8.743657776504307200e-03
-2.097469851443063346e-02
8.565261809198995713e-02
-5.548134378754836227e-02
3.127755644111339384e-02
-6.410394901578173044e-02
1.279805982046429425e-01
4.759490921440599764e-02
6.089239200622488524e-02
5.225745711316008568e-02
-8.217474727055106010e-02
-6.404828082443948800e-02
1.623034618099349416e-02
-2.446010844479760624e-02
-1.416002301697546692e-02
4.689260170856363735e-02
-5.681534744464051406e-02
1.237509094361696899e-01
5.463892474045078246e-02
-1.760168481308158894e-01
3.220331023570927043e-02
3.261904339923050143e-03
-1.158538344724916319e-01
7.430197713057874742e-02
1.502663687855721776e-02
-3.465845730452103701e-02
7.012975218165473645e-02
3.599614189783419127e-02
1.169173866283578500e-01
8.938757357617505006e-02
-7.061437023790022305e-02
-1.704770933253339825e-03
5.789032780695746450e-02
-9.877617478521514074e-03
9.489871483945757150e-03
6.390247956462483114e-02
-4.833232538788003602e-02
-6.777192397120025691e-02
-7.589675383288685406e-02
9.406838410305112808e-02
-2.769670848233890884e-02
-4.926767633105480493e-02
1.383019414062365837e-01
1.485427474699260036e-04
1.709081063402819178e-01
6.055054334307300584e-02
-1.246411327266712249e-01
1.084226408230527620e-02
3.507237409680317303e-02
4.320880964422119108e-02
-1.825560741383365146e-02
1.228544632005546533e-01
-3.542988706726596382e-02
7.700044525390319083e-02
1.197620338643855115e-01
-2.289440217216872839e-02
2.094677587006880948e-01
2.085326879037681033e-02
3.767093207743025390e-02
-4.729123623504360302e-02
4.276792350046244341e-03
1.775478850373636008e-01
8.021504623546404922e-02
-2.734145560738413666e-02
1.852147266765351019e-01
2.399044423083659602e-03
3.367054368400753533e-02
9.105588295706315560e-02
-8.263165948585171616e-02
1.214363290068216084e-01
-1.227744357447209944e-01
6.036687770577769258e-02
-9.174011397972611781e-02
5.060204376069069032e-02
1.284408575298601370e-02
5.070969967245988336e-02
5.022404651309922419e-02
2.959906965261591572e-03
-1.188362655641465870e-02
-1.148196345472257338e-02
-7.572975573496740220e-02
1.516509278138842287e-01
6.708092440763195607e-02
3.764892443773250330e-02
9.189676733579596468e-02
-1.307766358084894512e-02
4.888818698946559987e-02
-7.743239483065381817e-03
-7.323171821470779441e-02
3.508239322860304266e-02
9.512494621797357164e-02
-2.779319357344640570e-02
-1.124780812722643852e-01
-1.753259538269656415e-01
6.538402492891924600e-02
7.259111337023432808e-02
-9.074366264945980809e-02
-1.610410673448197869e-02
-6.186843787111464404e-02
-1.631746943335383171e-01
7.648398695042876727e-02
6.962647137713608506e-03
-9.063847454948899263e-02
-1.879255318998393487e-02
1.176331553094043109e-01
7.428988535376741809e-02
3.094914164078272495e-03
-7.047250451883160793e-02
-3.254919800794880969e-02
-1.247784452584101839e-01
2.367026037936537531e-03
-1.154864217025092371e-01
-6.700422410707476684e-02
-8.843171149951187249e-03
3.228209120407134897e-02
-7.798817269689838072e-02
7.976333069151321509e-02
4.833704838909236301e-02
2.118538070633187859e-02
-1.184033838935680816e-01
-7.179096963089125205e-02
-2.063969232648193708e-01
-7.462989267062550280e-02
-7.838068322846697411e-02
-4.513604489627254940e-02
2.292110090767873407e-02
-1.193290066290519091e-01
5.403883197524050885e-03
-3.514915573615506189e-02
-1.063738899024835038e-01
4.243303947367593060e-02
-2.475769140153072714e-02
-1.180661079855633844e-01
3.388736123804016176e-02
6.024593354132813661e-02
6.576858971154926625e-02
1.645754408195707896e-01
-2.329193692471706045e-01
-1.419625471857396959e-01
-5.086736263580875754e-05
-9.839359296442752589e-02
-8.811223306513196740e-02
-1.434068860729715567e-01
9.396144180775750643e-02
1.293875544365531149e-01
9.524334904152995107e-02
-7.638220650633605058e-02
-6.247693760775024268e-04
5.872747415824657730e-02
-7.672014994989534431e-02
3.837488212341832322e-02
-7.688568077740386142e-02
-1.550615389157966317e-01
-5.295513980726265085e-02
2.883871440630266653e-02
-9.668569932084952745e-02
-5.580327084582364927e-02
6.647315968878002128e-03
-7.599620238555856999e-02
-1.625852689683286723e-01
-6.982204405530942348e-02
-7.668468554289224748e-02
-3.553294039204666493e-02
4.643546299430645341e-02
-1.099436494056595104e-02
7.687584637885114258e-02
7.762285193904887304e-02
-4.444188495187990223e-02
-1.253673061879278239e-01
6.816771402319841966e-02
-2.740980568869632802e-02
1.151599703187202763e-02
-9.665277305036775249e-03
3.704355844330790848e-02
-1.502747198894021918e-01
3.464818406288262820e-02
-4.328640619371838805e-02
-6.474932611612090917e-03
-8.556364104937473625e-02
-8.518550513035086369e-02
-1.535531541395082633e-01
-7.464590520009344032e-02
2.067194353875201687e-02
-4.585731022180208893e-02
-2.114800819004701918e-02
-3.338354265289496248e-02
-1.204656149247157471e-01
-1.532835652739374943e-01
1.194171594513465939e-01
-3.734948254263338596e-02
-1.236858123277808719e-03
-1.346296017183197247e-01
-7.029941873003053843e-02
9.213525201260673592e-02
9.404757241141806223e-02
1.176968256808654800e-01
6.104688952097370863e-02
5.570552503899423372e-03
-3.245619139215231985e-02
1.651433546784117079e-01
-6.354039644511205731e-02
1.279132432576029349e-02
-4.227753224933523089e-03
6.486478590009879530e-02
-6.268353792818831538e-02
3.233457752526752715e-02
-8.692949817222583864e-02
-1.966952528097697106e-02
-6.195823166767402274e-02
-8.058907000271890719e-02
8.337869822902442551e-02
6.591645900416766291e-02
1.607538288880375199e-02
9.661016630707407182e-02
5.379224692572386057e-02
9.732803183866706176e-02
-9.872081201768065362e-02
-1.734157475399998594e-01
-4.768164985669891276e-03
-5.129998987615502076e-02
6.990863747762958436e-02
-1.585303980394055581e-02
-1.699130726297478147e-02
5.822362698248996493e-02
-1.017204821666760212e-01
1.019639685724064646e-02
3.281696826345073276e-03
4.790856956013130052e-02
6.792757449059867725e-02
-7.785337413765310022e-02
-1.861469281305396239e-01
-1.852675028621130759e-01
-8.371801268085390935e-02
1.007688183335417043e-01
-1.364056752670070143e-02
-6.998662653801872302e-02
4.060319177711544519e-02
-7.920186419152185076e-02
7.814599635104034492e-02
-9.545522918223296738e-02
-8.643053852304295737e-02
6.560970383692925345e-02
3.150306154803581699e-03
1.070265685680805573e-01
7.989933288243580845e-02
-1.287104378405856675e-01
-7.140453038122265839e-02
-2.998482243778336723e-03
-5.937612319646225212e-02
-1.694311680121165717e-02
-1.706056825141721855e-02
6.263589884708971323e-02
5.964794397782125640e-02
3.413010825198720122e-02
1.763676011045796008e-02
-2.065956729525585123e-02
1.123817830406465407e-01
-7.332253852041563380e-02
-9.024579746314438655e-02
-2.167547554116662500e-02
-9.093471185853345407e-02
-1.685048213462559119e-01
1.036708197636607570e-01
-3.472448823015059777e-02
6.760264002606129925e-03
-9.373058053662856881e-02
-2.193080475188995127e-01
1.136185112483553521e-02
-1.386751400523375810e-01
1.326306970866295877e-02
-1.227164198671565898e-01
-1.192066184972025294e-01
-6.557085881546499684e-02
-4.064615599104124538e-02
-2.083320255428286472e-02
5.740232727401270441e-02
-2.308971693863331454e-01
-3.797806400921051317e-02
-8.112772863304057447e-02
-1.084416281949650146e-01
1.716166412926679596e-01
-9.651290357746059034e-02
6.206546975391533105e-02
-5.070453355011876606e-02
9.064786249850634997e-03
1.208035811394145981e-01
-2.396044329688695133e-03
-4.699313027846339051e-03
1.278043031263716156e-01
-4.111405421391838705e-02
9.841226655526137679e-02
1.226195829832263107e-01
-3.345664572733512282e-02
-6.109328229156246737e-02
1.101249441796177259e-01
2.489674913248243054e-02
-2.038115150278629328e-01
-1.463361190532873890e-01
4.821576355414023546e-02
1.020874329019981069e-01
1.145156743829549642e-02
-1.684896672762192238e-01
7.166175366075841491e-02
3.019820845955914490e-02
-9.638598600760120427e-02
-5.575194789364562586e-02
1.579687211856702633e-01
-6.877551014494517889e-02
-1.425664799567186170e-01
2.629714671374569490e-02
-4.156602552303345979e-03
5.904223848179204759e-02
8.268583403252652286e-02
-1.505470840465951247e-02
-7.750856850861675799e-03
-2.319825780650731084e-01
6.459654637416555045e-02
-1.621584564319235588e-01
-6.878250457732927592e-02
-5.220908760750202909e-02
1.131483449065547459e-01
-6.210452093136696258e-03
1.314182663124724426e-01
1.167530383715371517e-01
9.256694961165404245e-02
5.560714225089975760e-02
3.319905625597934645e-02
-1.250019166260785963e-01
1.209334968919556080e-01
1.025396676946664296e-02
5.637578779083300684e-02
2.416043400746758010e-02
3.342149945422737828e-02
-5.487340015244588851e-03
6.685642949311131067e-02
7.102612779841359358e-02
-9.693130235231348091e-02
-2.252485405302425969e-01
-4.433214241362577746e-02
4.685372958841310664e-02
-3.869596893211955241e-02
-7.708828275986634448e-02
1.113669701121320632e-01
-8.854647458554724959e-02
-8.084103023241362429e-02
-7.139256053803290369e-02
3.986840887915735904e-02
-4.072705812647456347e-02
1.128642766012396131e-01
-9.145612256454659084e-02
-8.435653519278839968e-03
2.186025159018319119e-02
-2.690913794775906531e-02
-2.947325580895004613e-02
3.188329958973123990e-02
-3.131352801482017306e-02
6.048547153833813694e-02
5.042902927625804443e-02
1.051374663732740078e-01
-9.058572042291515580e-02
1.757241856054059552e-03
1.735731654764897935e-01
3.653792080952112525e-02
4.863343992827591500e-02
-4.801033653817207638e-04
1.309261971109487201e-02
-3.061503385046848713e-02
-7.389811709821823837e-02
-3.993428580577601528e-02
4.389311282792559415e-02
9.639211985085838208e-02
3.238336084190465008e-02
9.300069525441665222e-03
-1.277776557596924378e-01
9.138036101168917416e-03
-1.335705036026465370e-02
1.231097291691342771e-01
7.648920372146084112e-02
6.374153795111134335e-02
2.695458410952371667e-02
-1.036905667249637814e-01
5.457209247482373848e-02
-1.062457566659834179e-01
5.292539717155651455e-03
-7.285824810287967745e-02
-1.879519407512570961e-01
-2.763469920400568602e-02
2.301002350741805993e-02
1.026149234141740668e-01
1.521767671215517037e-01
-1.508779649217646159e-02
1.205489354476215469e-01
5.641744588847440178e-03
3.024438678361126773e-02
5.401614050050103366e-02
7.378342020447109517e-02
-5.834611352875255369e-02
-5.675669612550931359e-02
-3.679760755257484718e-04
5.936611002726855518e-02
2.600271715468576925e-02
-6.921311281550762695e-02
2.395483222866187645e-02
-1.428593208671411763e-01
-1.074933426058482383e-01
-1.222771318512159699e-01
3.480070601514367173e-02
-5.276047280440892412e-02
-2.385073118481267559e-02
-1.069317650272877673e-01
1.007605742124444148e-01
-6.389738124445876188e-02
1.221695528826867438e-01
-2.893721201044597083e-02
-4.209539749862015873e-02
-1.461951770653765748e-01
2.541091863930854469e-02
1.901844191092530792e-02
-1.407357982260316193e-02
-8.236484052920689178e-03
-5.078925130266129934e-02
2.063646544572871749e-02
-3.807117951732663652e-02
-3.020193839355847856e-02
-2.053320220077667346e-02
1.815673007838311537e-01
-3.226788770189194244e-02
-3.046486174399970492e-02
-1.708777359079107633e-02
1.124041935418901468e-02
2.225704091219529376e-02
1.450189172494158463e-01
3.722845329544205439e-02
-3.483874929021529149e-02
4.787997750119533762e-03
3.521491004539210878e-02
-9.297149901792774174e-02
-2.908654876885698876e-02
-6.317813843406415268e-03
-6.259534101034321119e-02
-5.570085486244700373e-02
-8.408917710064443829e-02
-1.450104932080151926e-02
-2.812302948024753696e-02
-8.441502632249069105e-03
-1.139574410720146092e-01
-6.726884046923654881e-02
6.354561557679061674e-03
-4.000956614458833598e-04
-1.199593872946876638e-01
2.190908977634276403e-02
9.691154398408285964e-02
-1.316410069071815570e-01
4.411809346369483659e-02
-1.671571729979810239e-01
-1.922680326343513546e-01
4.181037046928997442e-02
9.607800244378175356e-03
1.036800328388016446e-01
-6.616949489819073764e-03
9.440381531100765222e-03
-1.002300416782760245e-01
7.857733555395354785e-02
-4.087975680926140415e-02
-1.574372932436970962e-01
-2.630500835292929468e-02
2.596480392784808813e-02
7.726923639925799281e-02
1.293053807716759984e-01
4.212262657734660437e-02
-5.124657645468579104e-02
-2.598655110081653924e-02
1.397747223441823256e-02
-2.762814170866497582e-02
1.240803693151545234e-01
1.033666159470125745e-01
4.007007513978082941e-02
3.621093999429902260e-02
2.700066234329268067e-02
-1.029400691490122421e-01
4.744829767812663163e-02
7.803474102942876967e-02
6.044949322237239131e-02
-7.425521382834560959e-03
-1.210838404732798856e-01
-1.652395086273127645e-01
-2.133392434399125626e-01
3.459672953661162287e-02
-6.158276090383574264e-02
-1.521509466116612030e-01
1.923219578347660011e-02
5.427142817196324576e-02
-6.398430190027067088e-02
2.542734842047137799e-03
3.643722550471719529e-02
5.334555377998949355e-02
-3.612230909765198200e-02
-6.533157882381439990e-03
7.701947789326711591e-02
-1.719419849321187632e-01
-8.646044329662913586e-03
-1.769328601000528800e-01
8.160546351648309549e-02
-1.059405386780396113e-01
1.176443959214927906e-02
7.478976571986653554e-02
7.955710656601530650e-02
-6.066928437358530546e-02
-1.302438565190762280e-02
-1.022154238469642415e-02
8.174694903988768968e-02
-1.854805274881006841e-02
-4.077745623460105745e-02
7.834915704791860225e-02
5.377466519446805031e-04
1.108521288470535049e-01
7.749918488993706722e-02
-2.229046553513518991e-01
-2.433839376507136720e-02
-1.412991084920948819e-02
-1.131634980266057189e-01
1.083003949833054591e-01
6.434998830356397290e-03
3.821559621660316347e-02
-2.058082996421603805e-01
-6.022426688545869100e-02
-2.087935355547594629e-02
-6.829829558445099646e-02
5.988784211206459734e-02
1.913458554176925962e-03
-1.235007652212250784e-01
-2.586043994109933630e-02
-1.272344212057603674e-01
7.257692389054923310e-02
1.140945312602320849e-01
2.264898143431392785e-01
-1.126269379733339376e-01
-4.321846153047861905e-02
-1.576536564445065250e-02
-5.963362339316536503e-02
-4.366674198168869064e-02
4.198055741896240117e-02
-9.422573237747433605e-02
-1.547815195062966949e-02
8.763808173137474511e-02
-2.709336168773823425e-02
-1.016601519597639253e-01
1.007758532402444895e-01
4.720820840080481445e-02
-8.244594176916805739e-02
-1.262221000169113511e-02
-8.606113940188153677e-02
7.008084929093712223e-02
-1.010860589675257326e-01
-1.604607587430532945e-01
2.853042077546000255e-02
-6.248668621787564076e-02
-1.346253530437739321e-01
-7.105839371915786962e-02
-1.462622766264389494e-02
4.576506882328905401e-02
-8.002333167125556812e-02
7.010399325336677534e-02
-9.216774256742711613e-02
1.082483217346389987e-03
4.585499260357567275e-02
1.216269651765032600e-01
3.636251123899882087e-02
1.291437698960977709e-01
3.350149512698201437e-02
8.434288679790179211e-02
-5.844511040689003012e-02
-4.066293031298345850e-02
-9.856583691487129373e-02
6.713040327680559749e-02
-3.144619001038953532e-02
-2.343304584665194534e-01
1.083513736823702028e-01
-6.805637581491198740e-02
-3.869833191465204408e-02
6.836350909756824801e-02
-3.127333097407913876e-02
-2.108788332258558149e-02
-3.635860548998473551e-02
-8.729276752137265019e-03
1.100004721681295261e-01
1.256565132176990819e-02
8.550982103196656803e-02
1.047285496285010054e-01
-4.447161918326941049e-02
-5.060633850838932440e-02
-3.355059748655676855e-02
6.379164760782866928e-03
1.284531168606809284e-03
-1.640832910303985370e-01
-1.537513386280905080e-02
1.037727183825693233e-01
-6.976067611969562210e-02
2.643536716366465603e-02
-5.390057960310337681e-02
-6.446285728390611924e-02
7.574063508328118810e-02
-9.505616740295774747e-02
-3.615611628604879085e-02
-6.669173999094547833e-02
1.172231076201272343e-02
-1.274449060776138010e-01
-8.083115598434154059e-02
-3.917942344317201092e-02
-5.215090153102151793e-02
-1.820663325428484025e-01
-4.174153437932794086e-02
1.196349030852752182e-01
-6.102998202799473498e-02
1.329990975328893821e-01
-1.879859218902879200e-02
-1.892479176393213960e-02
-2.141007315486883125e-02
-1.066134954362550763e-01
-1.206769560157581501e-02
-2.537561335232291822e-03
-4.092583987383679317e-02
2.754167468211086989e-02
-6.119303413739592135e-02
-5.676349463745249124e-02
4.571075641943721929e-02
2.016285443458009155e-02
-1.874820728916190907e-02
-5.356211574922304524e-05
-4.513757845970999688e-02
-1.036518834326727451e-01
7.400016978643472743e-02
5.900595023574425196e-02
-1.004172676708229017e-01
-5.770841848440684541e-02
-1.861669328194397732e-01
-1.030825827263691652e-01
-6.548696982812951539e-02
-1.667766627328587381e-01
-1.513307529242375292e-02
-9.447533899593074658e-02
3.821862027168942966e-02
3.522018736912913700e-02
1.833528857269144940e-01
2.146276791861866651e-01
2.778323780248444230e-02
5.986791446527131577e-02
1.746984090053967098e-01
-8.752251201580769913e-02
1.615612581307506457e-01
1.284431988234570610e-01
-9.988019019543430133e-02
8.541193259861676323e-03
-1.260756327279663122e-02
-9.952635292036958459e-02
1.248736047409436806e-01
1.291928124129281263e-01
1.971253413707551444e-02
4.945376325355121255e-02
-5.381052285493641979e-02
-7.753303235069994304e-02
-1.397398180224692921e-01
3.336687171239192257e-02
5.096079871928679839e-02
3.706067768799949091e-02
3.897576004270834199e-02
1.824532394864330498e-01
-9.538954612239001346e-03
-9.607740357289659694e-02
3.762006906940466855e-02
6.270509519111934493e-02
-1.362764770530312530e-01
2.401867759188405088e-02
1.405407251163230120e-01
-7.922938574015601573e-03
-1.573710170527774788e-01
-7.011220139964161047e-02
6.114270288296572847e-02
7.886195988776292798e-02
-7.192707213502894104e-02
8.152246365170444375e-02
-1.653030101417668207e-01
-1.498658589858239132e-01
1.110278557815563422e-01
-3.779831582429740711e-02
-6.656892241982709235e-02
6.349879828728701228e-03
-8.146690744119379490e-02
-9.026968507078808601e-02
-1.068887830417689783e-01
-5.162511198117301914e-02
-3.560150191546219978e-02
-3.729560917784986024e-02
-1.161727982805002002e-01
-1.311829354453758652e-02
-4.974459868756287567e-02
4.662786034072433083e-02
-1.498104121026272162e-01
-7.996571960603386653e-02
-8.052512555798398142e-02
6.776565744207170561e-02
7.407978690979145908e-02
6.771521129282545570e-02
-4.655343004263068352e-02
1.043450304010103691e-01
-5.377769471962091236e-02
-1.832583541015850867e-03
1.111626701393714362e-01
-1.037959005567695159e-01
-1.362343215764527382e-01
-1.591418695604762124e-01
-1.217402344943432080e-01
-5.286027903476953754e-02
-8.391988850385349863e-02
1.981409400548193520e-03
-4.163744460425016641e-02
-2.844646657556356567e-02
-1.714499871192743177e-02
-4.840385874572155495e-02
-2.104775191743701521e-02
-2.347207978527789118e-02
-8.483143411058864658e-02
-5.901942505328802019e-02
1.014343990921505873e-01
6.786173271878043201e-02
-1.187922403876011529e-01
-2.038173800499084795e-02
1.685708638803484066e-02
5.722902010112680682e-02
-1.854291970815698243e-02
1.308899752691649980e-02
6.916972808713799103e-02
4.022456764615962334e-03
9.260242126518856282e-03
-1.396006722219673701e-01
4.457454828330284502e-02
4.338569398461872978e-02
-7.540979501389999395e-02
4.647005711540031642e-02
-5.639276266863056967e-04
-3.377869161525921815e-02
-1.575093966938269710e-02
-1.313930422836726564e-01
-4.668900584037972631e-03
8.733216407306376716e-02
8.229413093466854401e-02
-1.307473863561476324e-01
3.532479882051451497e-02
2.885140696469635016e-02
6.968015851370656412e-03
4.566797986684111195e-03
-1.425200450445549168e-02
-3.803733637788819701e-03
-2.183122542566074409e-01
-7.334895951087700913e-03
-2.138101827872405502e-03
3.515583293803554998e-02
-8.453776928304434710e-03
-4.678130819198021706e-02
1.197965429851197555e-01
-5.374645851322253087e-02
-3.432922416457363096e-02
1.842871447729036161e-01
2.377540430642846592e-01
-1.590566315097909911e-01
-4.596314312395873708e-02
-4.134198975729439472e-03
1.246057738248011887e-01
-3.516085718951787731e-02
6.164235347322515914e-03
-7.667587036137404888e-02
-1.122796178813067203e-01
-1.295139266170699521e-01
1.269756817871149079e-01
-7.123467144250245076e-03
-9.061678993983446340e-02
9.971353195875083675e-02
1.249341043615318225e-01
-2.245357355526465815e-01
2.099548191135747199e-02
4.943365735054918580e-02
-1.387143252517499675e-02
3.750520147113779734e-02
-9.760795140403528969e-02
5.533787775377575768e-02
8.574684584787427288e-02
-1.035284513049676142e-01
-4.988770964117195117e-02
-5.889076338827126805e-02
-1.720696022288572546e-01
-6.761980408812666432e-02
4.923243027808873323e-02
-1.177862633530792069e-01
2.649146063086696423e-01
-3.140248931022612128e-02
-1.061006567576621429e-01
-1.372923856950174215e-01
3.181994958068731609e-03
6.999069131589411019e-02
-8.681416677580629238e-02
-3.089664019449581828e-02
-2.223306592560778117e-01
-3.122888447156360256e-02
-1.066589981964467665e-01
6.503602290556237397e-02
4.944512882007855853e-02
3.012550601589390406e-02
3.789636280264225415e-02
-1.114687986893749122e-01
3.167507280516872192e-02
3.459407716834996677e-02
1.831401875791683828e-02
-9.531964250907373759e-02
3.251479417834778063e-02
-5.370477231234041700e-03
9.708325227083597353e-02
-9.538851006671986849e-03
1.482494827167511464e-01
5.095746309521960449e-02
1.855473794577646440e-01
1.822705739192690966e-01
-9.382511976767528294e-02
2.250482121739338370e-01
3.930114328666134416e-02
-5.397409347346771719e-02
-4.865539839633158808e-02
-1.925777697738442155e-03
1.942804434772720662e-02
5.245644017988906199e-02
-2.361511349081730354e-02
-6.029309950639327037e-02
3.374520290756113927e-02
7.007685393549409336e-02
1.901632739626836488e-01
7.350447272277916763e-04
5.571204792638375508e-02
-9.261969140711061310e-02
-1.660092573313026176e-01
7.865858210808586437e-02
8.022604548945057312e-02
5.627083366112920620e-02
5.275419921070337130e-03
-2.702263319533897146e-02
-3.088885948531763237e-01
-8.396596325981636744e-03
-1.972808700524923131e-01
-4.649558844770088767e-02
5.580094159054553235e-03
-1.749882378318305121e-01
-4.507758558889391615e-02
1.460997517368772258e-01
1.056707028306465117e-02
1.197748748058440581e-02
-2.498546772098694455e-02
-8.134375979228304632e-02
1.036205022016048610e-01
1.035583345263167976e-01
3.922422528157069183e-02
4.499224521544239325e-02
6.193318526878609058e-03
-5.084012879286173986e-02
-3.053793458812143966e-02
-4.076848747426185804e-02
6.258373416809924483e-02
-5.752905412322512069e-02
4.667830373038950190e-04
-2.051516525389767559e-02
1.264822175431227769e-01
1.481846020312985734e-01
5.262536768401154287e-03
-1.547762601970278096e-01
2.368156659307872267e-02
-4.316366501073135714e-02
6.451237539186537029e-02
2.341418658138083586e-02
-2.330417169545537584e-02
-6.846794097456535000e-02
1.722783857249131079e-01
5.029036325746019664e-02
-6.073867294080816104e-02
1.291871777419377754e-01
2.912366626058048372e-02
-3.056521707607065194e-02
9.773374637180577695e-02
2.799497097535321583e-02
1.416651607307057581e-01
-4.107401349241711352e-02
-8.912349273832316163e-03
-5.015639560443123368e-02
8.402858152887503207e-02
5.206864614563817134e-02
1.227795521322292555e-02
1.328642468314469556e-03
5.815011089720024950e-02
-5.974789130136962806e-02
1.462604760856157926e-02
1.044716132081708465e-02
1.076438165092762911e-01
-1.252108826760998661e-01
1.555400970391495209e-03
1.292636388648598367e-01
3.623799458593977146e-02
-1.220305370888036534e-01
-4.910606389413638140e-02
2.786571519831938515e-01
-1.516850573827000469e-02
5.477389766698491369e-02
-1.984608934795334401e-02
-8.549319716936723546e-02
-4.863715045019221389e-02
9.867050676798963527e-02
-1.590109783329763660e-01
7.501831886111422210e-02
2.350372992114963845e-03
-2.907822696173397933e-02
3.694503108708969280e-02
-3.014100146725555429e-02
1.994608358945544890e-01
8.911292246905658243e-02
-6.492205973692519172e-02
-1.523889562217156379e-01
4.675007009296994892e-02
1.400363746198604598e-01
-6.951620517923041975e-02
1.049288368534198046e-01
-2.404606092404077550e-02
1.164190978389493744e-02
-7.007426551860498898e-02
-7.882749777267449021e-02
-1.241269837155923178e-01
6.600398603241758311e-02
6.155728417404783548e-02
1.504224706765872610e-01
3.363001052709933131e-02
2.307766617978450688e-02
-7.573916922594473022e-02
7.549929882692367478e-02
2.119804949219022266e-02
2.453416059719944892e-02
-3.168793234762255079e-02
1.518183518098663136e-02
-4.608020559658462106e-02
-8.658111437038019725e-04
4.923201598739263690e-02
1.028555902649391646e-01
3.823130957777626932e-02
9.626378415920855414e-02
5.653715833010249797e-02
4.254205855511196399e-02
9.653183956654581843e-02
-7.246056512970230380e-03
-1.418386550480560046e-02
-2.726010348377089915e-02
-4.026749816970461027e-02
6.632155395152223047e-05
-7.133782138712058130e-02
-5.869329484807303543e-02
-6.738899134406116376e-02
-4.569027912932122071e-02
-1.189050001038460466e-02
-6.708174410016512490e-02
1.186053907643240674e-01
3.624649242414856865e-02
-5.320670127976279834e-02
-5.199239930317806763e-02
1.049150531118318852e-02
1.279326865286126158e-01
1.900087216444346361e-01
-2.891663209417756966e-02
1.748391575905433870e-01
6.017374690763942907e-02
6.366837132759886608e-02
-1.619184747669059621e-01
-1.818635179320109152e-01
-1.298972900517715579e-01
6.796153001712806896e-02
-9.601955501278809646e-02
1.046330445089850014e-01
-1.528233041641251233e-01
-1.631214941577715516e-01
-2.619924800934625778e-02
-2.980214444863892032e-02
1.644702111544190937e-01
-2.660347689019582421e-02
4.816006353042317362e-02
-6.791796706345816503e-02
-4.985425285606114726e-02
6.320453449628421483e-02
4.328236130468302023e-02
1.106056510821807337e-01
-2.409131636494169556e-03
1.413293317880814914e-01
-1.036748057240667875e-01
9.668108088826363189e-02
2.699562875762856126e-02
-3.001200327032535822e-02
1.332730999850204739e-02
-9.623683646936870284e-02
-9.745852438518959326e-02
4.761206992099831919e-02
-1.344558690112581181e-02
9.647466883090467446e-03
6.909041379230410063e-02
2.077569960620062953e-02
-1.914707451651335643e-02
-2.845062437011235471e-02
9.815189766155116985e-03
1.557181629071121565e-01
6.070042422151591260e-02
8.160791404303530464e-03
8.375375093715754782e-03
1.308397968861305938e-01
1.254794495996746674e-02
4.398809440834798579e-02
4.879922106090663070e-02
6.711424769339836838e-02
6.407511937513721278e-02
-9.662122972490679029e-02
3.899736028702575213e-02
2.723073712503022020e-02
3.184844888798937790e-02
-3.759883280678473494e-02
4.671442599299337195e-02
6.800797972347767673e-02
1.049410733021294007e-01
2.419777917278631563e-02
-6.760413531936269871e-02
8.350560222505046259e-02
-5.833106361740916096e-02
-6.315603291158625177e-02
2.600489354382427495e-02
-1.283318242393293590e-02
-6.388254248229566223e-02
-1.446358382317333435e-01
-1.091359645411360373e-02
-4.486365503295360047e-02
6.456766185723382401e-02
3.202862505657656095e-02
2.555387272313191377e-02
-2.910383709820971859e-02
-5.142850426765972066e-02
-2.961076992014092732e-02
5.954490286043644109e-02
1.357445872244179286e-01
8.232995535575542145e-02
-2.812867620432604743e-02
2.310190691592555032e-04
-6.050932643924406690e-02
-2.309301182747038744e-02
-1.179239417882916446e-01
6.305165143371165015e-02
-4.562322566974980065e-02
4.600759846352509702e-02
-3.819147347240020758e-03
-1.822677539953726500e-02
6.135268168614554235e-02
1.127402895708812663e-01
-1.096959851250244207e-02
9.150291325104421836e-02
-1.709331548110763765e-02
1.207452484189777339e-02
8.076224967621792317e-02
-2.182820520889290714e-04
5.930045866353682305e-02
-1.621527705506983774e-01
1.158309692180187200e-02
-1.992834660512136924e-02
-3.559147208478840446e-02
8.547629407529129530e-02
-7.127844535786564961e-02
1.212791331546169381e-02
-6.692440464098359243e-02
1.355952921440370940e-01
-3.201867854065770791e-02
-5.966845584008954873e-02
-1.052693782210029419e-02
1.094681733330060275e-01
1.015887040005228475e-01
1.633099468699526491e-01
-1.726512223572009563e-01
-4.786188596904129150e-02
2.129737372497902959e-02
6.122950235861730761e-02
-1.235990722788111174e-01
7.739496956626797965e-03
-4.888286077511498628e-02
7.067347654771725940e-02
1.233992819567058113e-01
7.303375630656126771e-02
1.129691574459294745e-01
2.159266988786243124e-02
6.394654492053364683e-03
3.665432369542928094e-03
1.085597061099736610e-01
5.216403176854084861e-02
1.277380919148391192e-01
-1.227008108526384256e-01
-1.947043589847965994e-02
-2.160926875253969814e-02
-4.724149864849084418e-02
6.463303870882057545e-03
1.130375443226302457e-01
2.513662268232537758e-02
3.217976461738534383e-02
8.153266687754529007e-02
2.581890998161106079e-02
1.348972144750141752e-02
-3.166384951927128655e-02
3.575712689198481259e-02
-9.645431778254907884e-02
1.036802642396211643e-01
-4.724740070311125167e-02
7.086313051986166400e-02
7.501898979590476690e-02
4.658390814883977410e-02
6.759382434838878684e-02
3.432754614831362572e-02
-1.345196742828259906e-01
-9.070581213834080780e-02
1.597279906073719447e-01
-1.296781963797446688e-02
1.168499533910186822e-01
-2.877405415904905200e-02
8.060027174747337597e-02
-4.052492431575231702e-02
9.577693312348055377e-02
-4.371612496703537222e-03
4.658766514569796097e-02
6.005042481586974484e-02
7.322850381581492984e-02
6.387294027999478041e-02
1.293458384040918341e-01
-8.971657357375403818e-02
3.060524441052095077e-02
-9.277038715018033621e-02
-1.306620942336523816e-01
-4.484232866084881391e-02
6.184400251037593804e-02
7.164596492362901303e-02
1.305530202677970542e-01
2.183479955351580459e-01
-7.666761585109280186e-02
4.188277347321153754e-02
1.063866277333954113e-01
1.126521249870863356e-02
1.602334073199685751e-04
7.521815890546376671e-02
2.013977259684786650e-02
9.487539516820811536e-03
-3.580036960834372117e-02
3.825172933304792772e-02
7.976315910833427225e-02
-5.201814176697642372e-02
-4.096399450747065241e-02
-6.493449653258173693e-02
-6.203728660299524106e-02
-9.444203742002756086e-02
1.228736391891901113e-02
1.212230058471159069e-02
-9.925706581134345619e-02
-1.897968989964535572e-02
8.773288935971412794e-02
1.443651454009819458e-02
-4.938254293053274784e-03
1.115020015541049320e-01
1.057276046515543688e-01
1.037185079745902017e-01
4.142560137770067569e-02
8.827100152852124237e-03
-1.125944451400714454e-02
-2.061266932577443187e-03
-5.048191368844501259e-02
-1.278859735115437379e-01
3.463339223901872911e-03
8.161514847214422497e-02
2.877824935326271909e-04
8.885528828121415368e-02
5.173276097302821619e-02
1.978268800788094903e-02
9.501338658902437617e-02
1.251934491531137561e-01
4.375830397556423288e-05
5.199570212339574976e-02
9.511759032284458626e-02
6.612481644308576545e-02
4.121294352125669247e-02
3.013433605260144171e-02
1.273797162842141839e-01
1.048864206269726485e-01
-3.079052652542793589e-02
-1.562562393327437266e-02
2.342392714180631733e-02
1.648421556169553728e-02
-1.264138699820220868e-01
1.013481529236996276e-01
6.018286853447927381e-02
3.004359772083008834e-02
1.876341174802441392e-02
-4.181353060511717318e-02
6.636519977816118798e-02
-9.942712959151911445e-02
-2.819551133675717719e-02
9.679975374454799497e-02
1.495474961541159477e-02
3.281714083178490643e-02
-7.594217795268039251e-02
-6.638135776511245797e-03
5.707593423669353461e-02
1.606736359838261685e-01
-2.976613013494796081e-02
9.462580155085739686e-02
-8.051401814201158968e-02
-4.603537330267294669e-02
-4.490222221990248369e-02
-3.300584015407315858e-02
-5.633783616677182082e-02
1.071335908277262078e-01
9.521406646755291303e-02
-3.519387029358700403e-02
2.618077411806325749e-02
8.637342923871389744e-02
-9.826492154222106479e-02
5.592640021741696055e-02
1.429824708088973939e-02
-1.810969429055175189e-02
-2.030030208806622369e-02
4.377676113366855970e-02
1.092966219709778364e-01
8.089890109808635377e-02
1.243785438990215042e-02
4.700758982413861392e-02
8.158471625692785556e-02
-1.424737941209869643e-02
-7.673868400651606692e-02
-4.103158917838130304e-02
1.023496227435801847e-01
3.930250440350415569e-02
3.181052696908365229e-02
-2.237682766703526574e-02
1.895088857898026558e-02
1.804228380550866942e-02
6.615224184861434598e-02
5.448909600693047431e-03
6.730564294154769978e-02
-4.467405895454007632e-03
9.833276444756025580e-02
-6.314882043339666018e-02
8.620701183903257958e-02
5.043318647999748411e-02
3.174904552170342096e-03
-1.003964376421774413e-01
-3.586189891047333878e-02
-1.535627277462148221e-01
6.168352135382954016e-02
1.173435511573328871e-01
-7.026025758980410096e-02
9.065534410483659655e-02
-6.879999414955083326e-02
-1.085791728440966275e-01
6.841051550827903505e-02
-1.507327284843549275e-01
7.991614932162399709e-02
8.431677633645355552e-02
2.492836275901154364e-02
4.241415980240755002e-02
-2.300931476924966343e-02
-2.942412563930603756e-02
-1.221936951379484215e-01
-7.551865944903306260e-03
6.225464638741042694e-02
-5.460380931460551840e-02
-1.827522368311093950e-02
1.111416528967586366e-02
-2.783072922656209744e-02
-7.624496687756937563e-02
2.902205371500128986e-02
4.404683193592763557e-02
8.620001728725647239e-02
-5.951484626516916066e-02
-1.097341975241860647e-02
5.595118462293411504e-02
-4.400271238499411236e-02
5.992499541825138665e-03
2.877156959989201485e-02
3.395007229103668561e-02
1.365711377523741721e-01
1.346501936577507337e-02
2.895631552696556130e-02
8.338941022194046315e-02
1.753174296148310093e-02
5.881750968702944421e-02
-7.579834176358535291e-02
5.122561237257128308e-02
8.529820872374505036e-02
2.802972666197953155e-02
6.335619622767021952e-02
8.980173317726141552e-03
3.449721647768262678e-02
7.152961843098429827e-03
6.962312590241054311e-02
1.343651801165265253e-02
1.090783085997686364e-01
-1.232356005663536209e-02
-4.829266614907714618e-03
-2.665792038619281198e-02
-2.623749466875089243e-03
-5.573273328792435755e-02
1.257268297037257565e-01
8.922237742739320965e-03
1.040552678173681522e-01
6.291144533851740495e-02
9.364930242193857113e-02
-4.731956873444023715e-02
-4.043085141898849350e-02
-1.392293533630245203e-02
-6.228566559291914134e-02
-1.301598148608047560e-02
1.300508186940600892e-02
1.445950454971484112e-02
-7.499329683392318147e-02
1.069846141937639758e-02
-7.428916841270540028e-02
-3.971450864840011391e-02
5.871411357133095310e-02
1.123180212562434679e-02
4.381254064044298041e-02
8.213549739970975316e-02
8.550795840989493246e-02
3.958185579908801016e-02
-6.873914108754042296e-02
9.909590121595153456e-02
1.360138002082576271e-02
5.393564985617624319e-02
-1.244694488757169121e-02
-8.315036869456289559e-02
-2.500992607502599760e-02
-6.858327264074955132e-02
-7.072924936453383986e-03
-6.297085407468336338e-02
3.372122990167161077e-02
7.454598501467771254e-02
7.895046835255281614e-02
-6.013227637570271733e-02
-7.079387808482442979e-02
6.529000219950078197e-03
1.833201570782237166e-01
2.230113479012273831e-02
-3.703969257961298167e-02
3.338525595762719539e-02
-3.264134198254053237e-02
8.861834264349952028e-02
4.185821672404373833e-02
4.222415131422876944e-02
-6.566474613560564777e-02
3.989806963450411026e-02
-4.582548029819719093e-02
-1.050839085659998895e-01
-1.524842450387178111e-02
7.152293300237794194e-02
-9.374529007137416547e-02
1.002483969977450463e-02
-3.403204099069903621e-02
-3.582447801805837412e-02
-1.721650141647288260e-02
-8.046834279161255155e-02
-1.589500602741343582e-01
-9.010154795211541834e-02
1.908162629465348370e-01
7.056426995250333900e-02
-1.501366656109389981e-03
9.561994035198287389e-02
-7.669324443136273095e-02
-6.927844361753103530e-02
6.033693503782039391e-02
8.809660978784185359e-02
1.364677332263952887e-02
-3.404951288710981322e-02
2.888746912096615271e-02
-1.012176917619133226e-01
1.295510569344578422e-01
-3.200020223643867262e-02
8.498052194721322783e-02
9.891765820326031688e-02
8.774856349878894235e-02
5.162750520702566459e-02
-1.290936748884157111e-02
-8.257669853912873170e-02
-7.007442661704580029e-03
6.477934193532856877e-02
1.486849418226706132e-01
2.734732077121113450e-02
-1.851518981762941690e-02
2.367605615900137545e-02
9.091102302024928195e-02
-3.925107903324367292e-02
1.145346000634494231e-02
3.499114670054843945e-02
6.425526769818895589e-02
-1.944470924157461755e-01
-2.282859180571823396e-02
1.130329452489770847e-01
4.292147901240934982e-02
-4.126448328153631967e-02
2.641327583586336458e-02
-8.111003380984112276e-02
-6.408476882786758033e-02
1.665627457243790410e-01
-7.320214819914500071e-02
-5.859793266352979462e-04
-1.117463772627064374e-02
-1.112111316087608937e-01
8.039511489021917978e-02
4.944862172685317997e-02
6.808388684597992124e-02
1.701678851788701076e-03
9.348782269386303467e-02
-1.889080069208085716e-02
5.313336242458856044e-03
-3.641946222440014397e-02
1.044427276769536450e-01
3.696026251531610296e-02
-7.151921746086825626e-02
7.598430140393414023e-02
7.076014549174593216e-02
2.651878437118563789e-02
-1.196679595309597666e-01
2.589340443644991621e-02
-6.231750881428328726e-02
-5.983505636351506979e-02
1.218719446767209738e-02
1.129773428654782044e-02
-1.167930504239237111e-01
-1.132053721822831593e-01
1.034728634045485075e-02
-1.661719629930286102e-02
2.184586157243672416e-02
1.541637543234068430e-01
-2.916455630868319132e-02
-5.188747816921165934e-02
9.965888754383721293e-02
-6.168053626519475786e-03
7.741357223633762996e-02
-7.332467595390886050e-02
-8.931322586769084582e-02
1.369496890449081183e-01
6.188465691627648146e-02
3.887897405486097357e-02
1.132407293369651624e-01
8.019859853386981582e-03
2.009699837066635242e-01
1.091776846043633203e-01
-5.585832559854644885e-02
-5.054545008244108739e-02
-1.116404432872572655e-01
-4.549422276324725095e-02
3.662106318136699318e-02
9.727396061599002941e-02
1.351759107928881404e-02
2.003398799910803205e-02
8.098709818115069903e-02
5.968695942568400491e-03
3.049936073469635203e-02
7.817104194839086251e-02
5.526221619044833361e-02
-5.053350826647217547e-02
-8.010843451417386241e-02
-7.039349585971434176e-02
2.604550861958212019e-02
4.628529619135014761e-02
1.328997791969841608e-02
7.432969145699205860e-02
1.159886977778469205e-02
-2.472844283144296981e-02
-1.299375372593012945e-01
-5.061981950297236854e-02
1.490863377438894077e-01
-4.098136498340219230e-02
-1.036547504364059707e-01
1.670743609409426345e-01
-3.701537503928172684e-02
-4.933398914119068585e-02
9.593120449719176948e-03
3.773183442662318959e-03
8.203959973586395782e-02
3.777851134856985427e-02
7.092050919074180393e-02
-7.119029842862240054e-02
-3.179677995284729830e-02
5.186877227598195306e-02
7.447356064769382333e-02
-4.756503407373847969e-02
-5.869256235331350019e-02
3.259263868644637213e-02
8.595085992668966002e-02
-2.171567515705968604e-04
-9.479282304574603718e-03
8.655379558605860724e-03
4.819342034088706928e-02
8.623989169571585900e-02
1.891813050005987634e-03
-5.161681086457101109e-02
5.733174832469906806e-02
1.202492743407474612e-02
2.039928739072739347e-02
6.636206609628450548e-02
-2.052773177471842875e-02
6.235028557050515188e-03
-5.286327779484690723e-03
5.782779953910933968e-02
-5.304450813049012281e-02
-2.472171393327955713e-03
-5.310714239133353110e-02
1.407873297658132974e-02
4.166203226174623048e-02
-1.185479597646071741e-02
-7.429140622377627956e-02
2.737942804077735104e-02
-1.017229741582965398e-02
4.210654114097195366e-02
-2.109240137539150281e-03
3.019948157172898558e-03
-2.452842624071530780e-02
-3.918500597140836539e-02
-9.157508432880011318e-02
4.598902330962271329e-02
-1.112740746029571154e-01
2.116941981548037949e-02
-7.404908158026780006e-03
-3.086787966089490562e-02
5.383677477313825871e-02
-1.407262971270233087e-01
-1.027204416720640112e-01
3.252586642987333188e-02
-4.396512130086926290e-02
2.001780261815539960e-02
-3.094870960500190407e-02
-2.791284542560655470e-03
-3.101270940755722696e-02
-3.845959719337817533e-03
3.990757868944403569e-02
3.434261143499082059e-03
-3.358568621352538142e-02
-1.720187471318479489e-01
1.245094821524442980e-01
-7.736511136460275107e-03
-6.554073580946960520e-02
1.172015697824919517e-01
-2.872139136958719655e-02
-6.770999230217135401e-02
3.164531183602861675e-02
8.791178126058039888e-02
-7.278860061825016305e-03
1.131837762085689258e-01
-1.307978209190792662e-01
1.053825042730851119e-01
-1.686462661874133240e-01
3.201433221260934631e-02
-3.093429126561395709e-02
-1.897843926540748391e-02
-3.082742283272280406e-02
-7.750768366831079295e-03
-5.740957580357965856e-02
7.461442059343888211e-02
4.943187020274094484e-02
-1.765944607100631419e-02
-5.995364611170358321e-02
-4.089481741921652952e-02
3.788372699585390579e-02
-7.655080564947807156e-03
1.052477792861189997e-02
-1.885887190358151791e-02
-4.329768071851788740e-03
1.002147529171678736e-01
-1.557672216538189512e-02
1.340399996665490347e-02
-8.885012407382486543e-02
1.024129082832325871e-01
-2.660155843508533180e-01
-8.949301924181875256e-02
-1.760170763645877434e-01
-1.928702200254413801e-01
-2.700475746616981185e-02
-9.805537999416372164e-02
-2.072472273613306520e-02
-1.038332490086471827e-01
-8.221961633070994091e-02
-7.645020571647882790e-02
-6.025726803458270747e-02
-4.555524506014427440e-03
9.618212458645512830e-02
7.051476620162831777e-02
3.106823294320354423e-03
-4.273181334802339526e-02
5.715284588510016056e-02
1.065405227487851020e-01
4.965796931320611701e-02
-1.084153963043720664e-01
-3.041167082536199925e-02
-2.042876168054226244e-03
5.802556295420271265e-02
7.919057967982566504e-02
1.949124943228952231e-02
-7.246520692482102954e-02
-5.997264909346099182e-02
-2.548239141144737971e-02
-1.027295779144997423e-01
4.766595251442602710e-02
2.795146561166323568e-02
-4.512870179638057283e-02
-2.203232534465958750e-02
5.824856435889355644e-02
6.177612392926952987e-03
4.710686755473422055e-02
2.061046743904983158e-02
5.953166003878744734e-03
6.262442702240186843e-02
-5.586662012096951097e-03
-5.176399637378661239e-02
-3.788179440441039048e-02
-2.682280666046374037e-02
8.214050640054331234e-03
-1.091827563219649813e-02
3.493432105542194910e-02
-1.176555339649543001e-02
-3.920725487183004954e-02
9.759657055549481042e-02
5.752473948944020893e-02
6.143368913499068669e-03
-8.198939166017677610e-03
5.407042487633275524e-02
3.587974518291087850e-02
-3.481937251149330725e-02
-9.055231212053642398e-02
6.223116590738509563e-02
5.395060845181508941e-02
2.855712120186416556e-02
-1.285974489951159476e-02
4.448733178573369834e-02
7.050636074188296187e-02
1.125472824084917806e-01
2.144271826779193396e-02
-7.459300183684097751e-02
3.875165584009084702e-02
-7.141967036028747107e-02
1.694168611961747173e-01
-1.041076581977456172e-01
-4.174893402100184753e-02
-5.067241015108613772e-02
-1.323507217026917981e-01
-8.624902525891560423e-02
-3.485896648716751284e-02
-6.317284337694285823e-02
-5.856165484198766480e-02
-3.783550328215252306e-02
4.221923886431042106e-02
4.296724781905459506e-02
-1.294490830896546929e-02
-2.463773443291744636e-02
2.563563741615766320e-02
-3.070814450209247148e-02
1.177646913987914247e-02
-4.495503662752710870e-03
7.519265420707074710e-02
8.929738924918267928e-02
9.246993402769387860e-02
3.635723077595759238e-03
2.381510792496640411e-02
5.697057123194302491e-02
-6.502652549607725041e-03
4.987270978190583293e-02
-3.997700232636446777e-02
-9.392092651933493797e-02
3.238886549725684526e-03
1.885872382367068112e-02
-8.333280362823437815e-02
4.796504413073201557e-03
2.792029195057541425e-03
1.534819165862596341e-02
-4.098385972852057468e-02
-4.476811813532530215e-02
-3.070193719244823649e-02
-5.953084699276200292e-02
8.023656803688969386e-02
-7.443666693657005617e-02
9.009962027468992884e-02
-4.476318434524374085e-02
4.009012880267187606e-02
-1.554284067917439949e-01
4.564071451983547911e-02
-3.843747199023781619e-02
-1.605117122198708793e-02
3.072033893135057286e-02
-3.805704756658367938e-02
2.829664645959865596e-02
-1.323000993132582097e-04
-3.401392296421135164e-02
8.155869811449306672e-02
-5.083607905264218851e-02
-2.022906232172310120e-03
5.356317617741802178e-02
2.257353656124666888e-02
1.439976199702338588e-01
1.072336823440536192e-02
-3.253891718069568811e-02
6.043023473464498307e-02
-4.283466816407383720e-02
-2.094941396327915373e-01
-5.748013326700639192e-02
-6.523822102921338073e-02
-4.269587214399782338e-02
8.074722084116375820e-02
2.415477854427446405e-02
-2.889945971510545289e-02
3.894699834436844005e-02
4.620289645077260698e-02
-1.177537610790663561e-02
1.042573594730846626e-02
3.508091044416704763e-03
7.826738105550772040e-02
-3.078640789141636608e-02
-7.333182988549934167e-02
1.447386555739333391e-01
-5.453957617597666313e-03
2.404921520792633466e-02
-9.343863438312001446e-02
-6.981450811256777189e-02
-2.403304719556815378e-02
2.135632950692896784e-02
1.993566934587034586e-02
7.798873828363800387e-02
5.210301262807303518e-02
-1.262558848474510352e-02
2.404266325260110554e-02
-1.747843978087464112e-01
-8.038714934951526891e-02
-2.315602944123620888e-02
1.080918543256544247e-02
4.266254045798861805e-02
-6.241196718607947003e-02
-6.758018696952119986e-02
3.992982518317653509e-03
-9.132514527670632098e-02
-5.317483527152370298e-02
-2.006175459490051882e-02
-8.101695056790002292e-02
1.450070629460148246e-02
1.666083952411015132e-02
-2.906527327441123243e-02
-4.362043394759784753e-02
9.486947716696470315e-03
7.121448182486372902e-02
-2.573392825021434197e-02
-2.570826012125860226e-03
2.132732014303575716e-02
-4.286681992817609199e-02
-5.562133027559544585e-02
-5.651209964102919120e-02
3.181150909349061973e-02
1.953061648368158848e-02
1.563497874942478341e-02
-4.804417241814922662e-02
-1.123692761403560642e-01
-9.174651465270319828e-02
7.737568754465629084e-02
-2.268244682235335749e-02
4.506953421138507748e-02
-2.201834272581258342e-02
2.416186768566810222e-02
4.609339651452198233e-02
-7.199156324162361842e-02
7.226412582855039346e-02
-6.340088116549226667e-03
-8.143421781250799463e-02
2.240270128497384369e-02
7.534058030930190775e-02
2.421390516191090914e-02
4.068278641324567929e-02
-4.971185138832670547e-02
-2.440577061581390012e-02
6.626937435120013042e-02
5.901735812379353685e-02
-6.410277445573112076e-02
1.024119813427999681e-01
3.168137573221826292e-02
1.694823531723378685e-02
2.699920017971314812e-02
-4.639318269803870132e-03
-3.581438265980854251e-03
9.210867346775251929e-02
1.749811517461944896e-02
2.452120456088732053e-02
3.971129823439998457e-02
1.002468212299762601e-02
-2.644521315430181478e-03
-4.152045651543047333e-02
-2.300378159972583936e-02
-5.973611408335895026e-04
1.414099119319017772e-01
-5.577348415624212852e-02
4.606208088105530341e-02
8.183809159513443475e-04
-2.152426875050600028e-02
1.008285027575385046e-01
-4.758728057048371846e-02
1.592748901227629410e-01
-1.480565643847197785e-02
1.201712610994070812e-01
3.301702255829387644e-02
-4.403371227519091435e-02
-5.137077924323530526e-02
8.169411060335421415e-02
9.089579712747282436e-02
-5.177343507803249673e-02
-5.958470218406639041e-02
-9.653881991609067348e-02
6.104230178983550276e-02
-6.510714980983023370e-02
2.427676724234344857e-02
2.259765987369078549e-02
-7.816090943837205804e-03
-2.366255805741540597e-03
-7.904920823332967084e-03
7.600890200321448742e-02
3.570632994798565718e-02
1.555844567175309993e-02
1.215761037877486836e-03
-1.567670543633793365e-02
9.232082709492734490e-03
-1.975190999735281991e-02
-4.589867706738583186e-02
3.205466293624317786e-02
1.043919186281342393e-01
-1.164915080628175087e-01
1.404689035598670754e-01
-8.940626890396918824e-02
-4.097294537673988254e-03
-5.005073638866517488e-02
-1.813873536209656134e-01
5.067019712063627890e-02
-1.033979424611144032e-01
-4.515908402288883183e-02
6.943141207689233763e-02
-4.448921687370566147e-02
3.786876664499059294e-03
4.463269320743152441e-02
-1.778064446211163885e-02
-1.078743177854525198e-01
5.969760507574040087e-02
-1.403393433187758756e-02
9.919787810692574925e-03
-2.038240509128622785e-02
1.903763622703684433e-02
1.053211749860518374e-02
-5.518587468216656911e-02
5.485701938005879685e-02
-1.700284364099429596e-02
4.761365567985677977e-02
1.036440901863372177e-01
-3.969122252266443079e-02
-7.218134600697262426e-02
7.859124439272176244e-02
-6.649669128256764129e-03
-1.754028218990318633e-01
1.006846101681308087e-01
1.033616830840602919e-03
-1.356242531738005574e-02
9.102286096550279287e-03
8.056061674181337270e-03
5.355268333418853471e-02
-6.325311966670321695e-02
-1.182579607538841171e-01
-3.757827662543007652e-02
1.554599726990522728e-02
1.491762940908399754e-02
1.928022826266934109e-02
9.508680772817718063e-02
2.065996173399495262e-02
-9.992197413892305383e-03
2.185272256901346286e-02
6.329860352072990207e-03
1.542876155359683595e-02
3.557763170488174864e-02
-2.712484549393199065e-02
-8.350413923587089726e-03
-6.263744893340184028e-02
5.625984895745944105e-03
-2.703040102611555667e-02
1.031648778676556993e-01
-2.278092881735908903e-02
-1.179790899770736673e-01
9.303144112212738404e-03
1.282396629966220131e-03
1.993131433986427281e-01
-5.987743147182018194e-02
1.830673368262276599e-02
3.568976304050783949e-02
-5.359348760709171933e-02
6.970542495018064444e-02
2.698129283879742695e-03
5.126137053715343339e-02
7.331196333371488294e-02
-1.361766963713360694e-02
-5.335801392720363606e-02
-7.603330093076286766e-02
-1.130659495451139390e-01
-2.015112294533870016e-02
4.421106688469893242e-02
-1.688565880996466956e-02
-3.808740110684601110e-02
6.508708174653544953e-02
-7.515864565297816768e-02
-8.747507576601060153e-02
-6.321014510231982115e-04
-6.878328036388017819e-02
1.104349050820692540e-01
2.069540985711610867e-02
2.329144693063570082e-02
1.425951449715355257e-01
3.229784833189387055e-02
-3.524682838654671435e-04
4.859955005448215667e-03
1.956193366510887779e-02
2.018687850527257563e-02
-4.312129478887381101e-02
5.697123366453950635e-03
-5.205432114417071765e-02
-2.739310845759116396e-03
-4.880697596581060060e-02
6.102405421932979163e-02
-6.045708252268233718e-02
6.863197618775364328e-02
7.378624491338111983e-03
-4.303906630317119730e-02
-6.733052359746152793e-02
-5.404330849072320336e-02
-1.019275575197985118e-01
-5.835649919356131893e-02
6.647249692868061055e-02
1.728785178607957634e-02
6.370211523680319177e-02
3.399113086057965055e-02
1.266376209943933205e-02
1.293969890991526067e-03
6.805508165508269980e-02
-4.248092941953743318e-02
6.305624960777646282e-02
1.247745736456297785e-02
-1.045059386138452728e-02
4.008817315716559776e-02
6.961299094559675327e-02
1.065525686915182180e-01
-4.686747923060868154e-02
9.910709537317553483e-03
-8.625345585119384992e-04
1.859827912098756530e-01
-2.846854860569924400e-02
-1.662688318059181089e-02
-5.733702277340942122e-03
-4.201673248829486916e-03
-6.369919995984744954e-02
-8.638698111145340364e-02
8.009434824899339112e-03
-4.519974246720141059e-02
3.211069079793477804e-02
7.863967257140402900e-02
-7.123192277176927656e-02
3.149377329422592409e-02
1.899689881391672039e-02
-4.926366024737267868e-02
-5.504345506150749683e-03
2.459190190343439608e-02
-9.750635762297325815e-02
-3.085438579601499417e-03
-4.713228633180348293e-02
1.101317181223609998e-01
-3.749853689133295781e-02
5.184241169458296550e-02
-9.765934801775200125e-02
-2.579579430263504933e-02
-1.059319973162772127e-02
-2.900650442698939763e-02
-9.192052808028786104e-02
4.366528423334400250e-03
-6.616471101709826830e-02
-4.755016592199607511e-02
4.704184443550617906e-02
-3.762020105330778075e-02
-2.615784447231156440e-02
-1.007600985530118787e-01
2.496338412394005953e-03
-4.720550511106890584e-02
-6.471789941911899879e-02
-9.535818439422469317e-02
-2.724523739837435201e-03
2.887426152220564854e-02
-3.429355432686222172e-02
1.348912876777512426e-01
-1.434385819290396463e-02
-7.108357174153737482e-03
-1.057956724279378313e-01
3.161749700665008461e-02
-4.497045371964590067e-03
-1.657947790202652164e-02
6.790211954894194088e-03
-1.217398676202825075e-01
-8.279796710340994736e-02
-9.019693741822847055e-02
-5.364819910878749348e-02
-1.996236738346014380e-02
-1.121807057844967093e-01
7.236711270403456409e-02
-6.082036048517001914e-03
-7.787765501351415209e-02
1.109787157840434885e-01
-1.071820994609748098e-02
-9.308302627844965149e-02
-2.737205457538197106e-02
-5.307544073580156008e-02
-6.142668708009769302e-03
-4.342444372277960186e-03
1.880833331396017730e-02
8.706718755867396894e-03
-1.803546869317180709e-02
-4.707525125311556868e-02
1.003274658783967488e-01
1.320037155311993560e-01
5.540685284166128877e-02
6.373243514975075741e-02
1.849824025354291149e-02
1.240014913777897215e-01
-1.099313782558476379e-02
3.175204571495013339e-02
4.723067373265672081e-02
3.770062398867859987e-02
-1.570224932173040766e-02
-7.014989051130483821e-02
8.146627438561579448e-02
-8.655846307435141607e-03
1.961539008665328168e-02
-4.820834206147449341e-02
4.579386755964791333e-02
-2.072962567598658074e-02
3.074906656919910650e-02
1.375982574244517254e-01
1.040673947063980656e-02
9.367068996968971883e-03
7.690467067566368609e-02
-9.194647206137825102e-02
-4.518234167148308528e-02
-4.302483944729210835e-02
1.111449945060902361e-01
5.590557146572023434e-02
1.271614683437708171e-01
-8.305301358046668359e-02
1.228277876135621949e-01
-6.377101402724062729e-02
3.933794624053621458e-02
9.840197420666176031e-02
5.523382565395323213e-02
-2.775483943858716041e-03
1.306540947715017775e-01
5.838617554630765732e-03
-1.641265311321384868e-01
1.089618988106255404e-01
7.047210454495961285e-02
4.639651427771471909e-02
-4.012917908571506619e-03
-1.948724791768757097e-02
2.315510533879845331e-02
-2.437579732649354861e-03
1.595442556972528556e-02
-7.814051461038544477e-02
1.351353047623217105e-02
-4.760849972563439142e-02
-4.440644021651855844e-02
6.518585118009423418e-02
9.855582252424439915e-02
-9.552313966262467038e-02
-4.082568927792588898e-02
4.478201978024159979e-02
-4.011110847719873834e-02
9.287526355034990064e-03
-4.898873089205989934e-02
5.324248635294272919e-02
5.279328826086319981e-02
3.971517802607472253e-02
6.080141489786110298e-02
-3.472733476947564846e-02
-2.622457406137912797e-02
1.728038233402249407e-02
-1.261535595833657153e-01
1.847586136462023645e-02
-1.121717031257387504e-01
-3.196068453655687147e-02
-1.368539239333282573e-02
3.990610627617086070e-02
-4.313466588074779673e-02
2.140562525192008306e-02
-7.249989526150267538e-03
-2.781362632459677756e-02
5.658053661283254238e-02
-1.936135490612366991e-02
1.462644658421644039e-02
-4.969513396967914498e-02
-8.541190469846350608e-02
1.632402590372454077e-03
-5.407426047238820394e-02
3.744369648321612537e-02
-3.896713919991449254e-02
-1.581336002270090635e-01
-3.131229521969113028e-02
4.538189832711329169e-02
3.238581984918346285e-02
-1.276947790113612258e-01
4.034861727754282534e-02
4.223838086642628387e-02
-4.162721228114663746e-03
1.085959225041645965e-02
-4.979962256743736965e-02
2.386989431674187492e-02
1.581107250905288697e-01
-8.634811707262037006e-02
-1.122519452697387649e-01
8.969966669689206223e-03
-2.272296504055081739e-02
4.113230741276314301e-02
-1.057796245255730461e-01
6.928101972177552748e-02
-9.379470708056111827e-02
-3.776997976491399539e-02
1.207495871602737719e-01
-3.509969031500759923e-02
-1.587894475396096211e-02
-2.051380755333600744e-02
-1.046418440300294073e-01
2.023964372054546518e-03
-4.958450711845902720e-02
1.169792470810869095e-01
-1.180070122007632477e-01
-4.244963244707041644e-02
-6.596053249805024221e-02
5.744850257119586169e-03
-1.062033477443788954e-01
2.452896381398129207e-03
1.707526792682284925e-02
7.012391803722542276e-03
-9.694396011019433546e-02
5.848844323157163100e-02
1.928573653984010094e-02
4.215066101951383398e-02
4.411022906488609729e-02
-7.076360351828411832e-02
7.394783610018978992e-02
1.193972490527179797e-01
-2.731427726668440512e-02
-2.645314008708941553e-02
1.406340851826452520e-01
-2.558724637436165725e-02
7.034520257303115975e-02
6.267749450102537423e-02
1.052400702298688512e-01
-4.082708502284383006e-02
2.362853730901288279e-02
9.224409434537879371e-02
4.448187271587628056e-02
-5.439116617964635109e-03
-1.760122591678447979e-02
2.080866217426783141e-02
-1.217685223619526837e-02
5.838779008424065803e-02
9.679994127784426194e-03
-6.428262480234230025e-02
1.038491705808923249e-01
2.223412403885703312e-02
2.042558826335712577e-02
6.924327870916219436e-03
8.629259472542366582e-03
7.421289070747433270e-02
3.481095716179032767e-02
4.784611182127452428e-02
-1.001036020921911573e-01
4.987676584423047371e-02
4.136894453794683069e-02
3.961217940502632234e-02
-7.806820489867660751e-02
4.006008323688069195e-02
1.264318732710018392e-02
-4.567350836254681357e-02
1.628243484195030996e-03
-4.608036088662144369e-02
-8.388591475946333142e-02
-6.006398568317788955e-02
-2.469129484929946314e-02
5.406706502968949141e-02
6.933257509777468464e-02
9.008220634121195947e-02
-1.024940224336013533e-02
-6.195291149981475842e-02
1.464302434094341167e-02
4.812224813715511307e-02
6.009869255637467073e-02
-7.795474134595979654e-02
4.892587944889021517e-02
-5.208649993789066929e-02
2.429893469580746493e-02
-7.650513635358745235e-02
6.327999457086591617e-02
-4.469132014308799250e-02
7.275410043849074582e-02
2.315188251577272524e-02
-5.236696644325060206e-03
3.979296429474748348e-02
1.617534694935567063e-02
2.717205340811235104e-02
1.257688794350817207e-01
1.950862906025123134e-01
-1.450134879441473913e-03
1.125800716438744575e-01
6.120512226339461237e-02
3.272504518951278168e-02
-7.268394991038927208e-03
9.792330536439399977e-03
1.787990638516389480e-02
1.322491086703810569e-02
-7.512627787802708679e-02
3.392824868916721054e-02
6.363528913171313806e-02
7.309434617726368044e-02
2.208927954688228931e-02
1.442775638751428273e-02
3.671973502226392669e-03
-3.586075221110150701e-02
-9.142518462743045790e-03
-6.593133661144125190e-02
-9.294382659220047638e-02
-5.352109429822108494e-02
4.559828544517531036e-03
-1.281373316982935100e-02
9.072674223844079747e-03
-5.253195201733204533e-02
-4.260606801181593406e-02
7.265682651274037174e-02
2.685396556328029094e-02
1.118356448937575867e-02
3.517099401869228786e-02
-1.541276781865792145e-01
6.224741577030577788e-02
3.590633844421663862e-02
6.111754636926920725e-02
1.030004695379540119e-01
-4.077816910460670130e-03
6.561912089452422159e-02
-2.201706917416396125e-02
4.418123431277709567e-02
1.240686075893861900e-01
5.251653228504160609e-02
-7.486098881021908957e-02
-9.624152326178128658e-02
1.171793205080879086e-01
7.863456488517652984e-03
-3.943383060833983295e-02
-4.356785416603783934e-02
1.979397250063268804e-02
-5.249809016158400038e-02
-2.170901051225365697e-02
-2.967124554686370250e-02
-1.667233497037056908e-02
-5.713339009805892127e-02
2.404591048780754456e-02
4.795854363548764099e-02
-3.154695249654761863e-02
2.291540073668479546e-02
-1.152703763346125260e-01
-1.315171889485018675e-01
-9.348604829453778520e-02
-1.923244427514102586e-02
5.195810942800462018e-02
6.081693291451489847e-02
-8.850499078137590014e-02
-6.217589059345968866e-02
-6.125634283442152328e-02
-1.679037896058701851e-01
-3.412541209060473285e-02
-4.627021037216329929e-02
8.487167955109883866e-02
-1.743574265848150603e-02
-1.797782607696749579e-01
-4.523496221192064431e-02
1.671655780781721801e-03
4.777478174891433560e-02
-7.583229384803323592e-02
-5.378714878556836027e-02
2.030665030071323110e-02
-7.119542925989739285e-03
2.460177982047033127e-02
7.572911773936630286e-02
-3.061610522661321540e-02
-5.398021632968438149e-02
-1.496988111856966119e-01
-3.696151807718856680e-02
5.246861055253597070e-03
-5.855551590441454568e-02
-1.785510332733142996e-02
-3.846169891055171465e-03
4.749739465525232296e-02
1.093851686957702518e-01
3.979617457684948845e-02
-5.224648167396529069e-02
6.064268110066263658e-03
-5.273071492216513910e-03
1.121792037922121621e-02
2.617610491602728739e-02
-1.461666235950344617e-01
-1.669398299577689107e-02
-3.824448156096112161e-02
-6.594890633412457681e-02
-7.255703394777911208e-02
1.230289837715414433e-02
7.915034364051275195e-02
1.837144426128329427e-02
-5.403328904959419678e-03
3.589433459817714667e-02
-5.858376785631908001e-02
4.364633495716475908e-02
1.001559786708827449e-01
7.879535220941644158e-02
-2.924349902297255707e-02
-1.630237630705393820e-02
5.482858177082444023e-02
4.201162357672214367e-03
6.135051732452323492e-02
-9.428588804333247475e-02
-2.400428884315653627e-02
3.545300670188704373e-02
6.300247751765301885e-02
-5.056052954871630145e-02
-6.564412728579202549e-02
2.023173267252044438e-02
-5.904776356915757834e-02
-7.758424814100120526e-02
-6.688407180503067040e-02
-3.593402104146603548e-02
9.274639110651654306e-02
-6.133487298753697442e-02
5.795473261193810274e-03
-1.346452203865489694e-01
1.095051619468579568e-02
-3.664412417650403375e-02
5.516889703338328198e-03
-3.483008324018521673e-02
-4.710177944498182556e-02
6.876752889108606048e-02
-5.401831366073849700e-02
3.265617626008763402e-02
-2.193604133134963510e-02
1.259330613289637857e-01
3.583183295032442428e-02
-4.023463529528394089e-02
-5.588792416789423699e-03
1.111815591971497819e-01
4.390869909542041705e-02
1.121413784993584989e-02
2.291995499202596070e-02
-5.864440173835909487e-02
5.997438913245008163e-02
-7.827807591993397873e-02
2.663660605226457131e-02
-7.262614306009286536e-02
3.480176837064082734e-03
-1.848279326630608219e-02
1.483456032225873196e-02
9.359533987791872345e-02
5.684307739083813843e-02
-3.017911429493369893e-02
1.024596852833258298e-01
1.182380271716275272e-01
6.387765128383601602e-03
2.690771576057500794e-02
-6.991834367986782262e-02
-7.995372783197364497e-02
7.180480289798965576e-02
5.592809135741156484e-02
-5.435285203298614171e-02
6.493655055397393357e-03
5.575958386874413364e-03
-2.823413165454285306e-02
4.584736215839162882e-02
-1.809732452431648880e-03
-5.343042321589679122e-02
-1.378050229964005412e-02
-6.223006967612040516e-03
-4.753849701058899396e-02
9.176134203016877988e-02
5.084776279718464242e-02
-3.713015659589175010e-02
-8.048387223190338335e-02
-2.657731562244708065e-02
-9.434604050023087662e-02
-1.501941494640930963e-01
2.902580689488538836e-03
-2.110057855331474649e-02
-1.121225441211631119e-01
-2.025864144833089756e-02
-7.478986431986126004e-02
-1.423022447481031016e-01
1.447838387507709712e-01
-4.904873892253604206e-02
-1.056145758562622577e-01
-2.269426118908422340e-03
7.688404302850834759e-02
-3.749659436775208687e-02
-8.908386720685690374e-02
-3.856698240574915441e-03
4.957883553741498223e-02
1.145013525249813507e-01
-2.936309495939177974e-03
6.034474555932892170e-02
5.028252637205858633e-02
-5.849955890207089032e-02
2.986768490169692050e-02
-1.326615250638790711e-02
-8.728801112448521249e-02
-5.461715049011911516e-02
-1.376880570286302674e-01
-3.326037406767236998e-02
-1.777378396867958232e-02
-1.095218550616236519e-01
-2.751389770276469263e-02
-5.012091267246948645e-02
1.261712711582390831e-02
-1.430194822424225576e-01
5.117623275516157422e-02
-7.688888997929876380e-03
-4.692591154289079552e-02
-6.339426945841786232e-02
-3.084851937094032492e-02
1.148129746287890329e-02
6.321261483606054055e-02
8.990947432458148980e-02
1.980944564828976406e-02
-1.021832050849314499e-01
1.987620846511930009e-02
2.207080969543727400e-02
2.784052154995714234e-02
-3.287731644642417905e-02
7.033937024826980404e-03
-6.834771098128018807e-02
-6.989745579251416263e-02
-4.773325567780407896e-02
1.768524843662899401e-02
7.563985499346675967e-02
3.412344199637547953e-02
-7.887132592868532910e-02
-9.350353087720793266e-02
-4.562612387581254508e-02
8.365695178970565180e-03
-4.973423484884444828e-02
-1.392909989212201549e-01
4.566499107443600797e-02
7.901349021906013681e-02
-5.417175020334758645e-02
-4.294277091394137907e-03
-2.826260975585385277e-02
-3.212097025646470233e-02
-4.954941375256308178e-02
1.867276585703823641e-02
3.222803141766943102e-02
2.458336343324627957e-02
-2.449558867470891244e-02
9.980740854972687537e-02
7.086899518133712994e-02
-1.381036289720653787e-01
-1.025214488816456049e-01
8.453587589688438958e-03
1.809236697024384916e-02
2.680752159442404553e-02
-4.743543483203662564e-02
-3.737714457238504318e-02
-1.261643800238395133e-02
4.335780662221765114e-02
1.079328516246326614e-01
7.333064281134281381e-02
3.276068751529114670e-02
-7.546252999226531200e-03
-3.583285982880205639e-02
4.372914792361546482e-02
-7.889194756556738852e-02
4.734387773358010587e-02
-6.496027143717474084e-02
-6.568392353119315019e-02
-7.041884596567113408e-02
9.857306104681418102e-02
-1.114933121111555681e-01
-7.024968430379871509e-02
4.142616561209476467e-02
-7.581029251796251797e-03
-1.171605019936210329e-01
-1.072794599526349091e-01
5.068623586536824717e-03
7.412200678362228234e-02
-1.063525103715243919e-01
-2.241014679094895448e-02
2.365515333545378449e-02
-3.039708403531281300e-02
7.127604865297793024e-02
-4.691568547815928858e-02
1.787230232846677772e-02
-1.207644737061677326e-01
-1.250672254499401448e-01
6.250803733378196281e-02
9.429770027854939354e-03
1.232150366943776110e-01
1.471473357256014580e-02
5.166634758379614473e-02
2.093202703714845247e-03
5.982396403818857761e-03
-1.385777586678890727e-01
-5.209834880144060404e-02
-8.849450708119326048e-02
6.315986975405596393e-02
6.138902065104033523e-02
3.403628632760693357e-02
-3.717887259248801868e-02
-1.173658968935473168e-01
-3.308354501108904527e-02
-1.093056796057192970e-01
-9.855868460669023334e-02
-4.771638408234344514e-02
2.605784734982465045e-02
-4.362407649930509501e-02
-7.665528451710124092e-02
9.944860796717568119e-02
-7.919474199344464678e-04
4.514964888299165258e-02
2.124593103837217264e-02
-4.878111641495872647e-02
5.519502186046060244e-02
1.404298839800818648e-02
3.990087299507374258e-02
4.347393973805985939e-02
-6.150779467130323280e-02
4.622665439073030125e-02
-1.952042209878284210e-02
2.907151063855820117e-02
-1.286991394958023893e-01
9.982693657203496607e-02
4.319029089696040796e-02
-7.841904321221787599e-02
-2.556878439735411554e-02
-2.985555135992778650e-02
-8.424534763589373865e-02
-5.964664789712422616e-02
7.465637667778868281e-02
-3.544856422442253102e-02
3.281872394487553302e-02
9.805021635439836736e-02
-3.963415739640455127e-02
1.254565195590808500e-02
-4.887632571109262747e-02
1.075957533007942946e-02
-2.035865048471797653e-02
-1.755195501653508960e-01
-9.205327819444823756e-02
1.089014414500758116e-01
-7.049416247585549300e-02
-2.590663497934911005e-02
6.074425866897732729e-02
8.102008361965394589e-02
3.542776111442744180e-02
-6.848428382460579333e-02
-1.116581875301019162e-02
6.092039745508743415e-02
6.262844895137084644e-02
2.078894935761402274e-02
-1.885770066551422861e-02
2.204279212750970968e-02
-2.590583346026988781e-02
4.786768829689067029e-02
-4.451407755505396024e-02
1.174629661612671544e-01
-4.017523157743088658e-02
8.394229341411760248e-02
8.103923413835438863e-03
-7.353758749737283884e-02
-3.383758086115688096e-02
-1.358800351009638524e-03
-1.284715201060031287e-02
2.740613099203424718e-02
-2.322895442236434099e-02
-1.480357989237716942e-01
-6.016143618555162137e-02
9.018443938439500707e-02
-5.525651085587443556e-02
8.537493953838999616e-02
-5.411720585925264282e-02
-1.066323897156448430e-01
2.569027987757328824e-03
8.379868871014373166e-02
-1.634884090887648092e-02
-1.648074455603040778e-02
-3.495974343519246685e-02
4.999062939135733713e-02
-5.642434101889957920e-02
-2.755273364422431565e-02
-1.677277829099002690e-04
7.396499225565486384e-03
1.738328003910478980e-01
4.531154008259460735e-03
-5.660743167215127186e-02
-4.563646789430362422e-02
-5.980223041689713276e-02
-6.414627033237404801e-04
-1.458545622754253701e-01
2.453685929508914176e-02
-4.431106802256160049e-02
-7.053967607528437156e-02
-5.978609098326597565e-02
1.246227012867973105e-01
-1.735364405635715923e-01
-5.168471011980137197e-02
-6.925568301182352671e-02
1.174120460404425546e-02
4.984325001969219099e-02
1.048126736100764844e-01
-7.619547738758660968e-03
-9.140990761991973912e-02
-9.391481577472510223e-02
-7.461327172637249872e-02
-9.424996543298482313e-03
2.880676721908840762e-02
6.294404324602047296e-02
1.801522205298764986e-02
-1.420890362304082916e-02
7.717190393479281263e-02
-9.747846568495517269e-03
1.243046767118407142e-01
-1.269345356242604014e-02
-2.777125859866259004e-03
3.154984595258414348e-02
4.247682210172565309e-02
8.465771096376543958e-02
9.139961126176247841e-02
-3.454607483896603853e-02
-4.394451191925351219e-02
3.060974507220582102e-03
-5.962392717134677722e-02
6.352326758961272801e-02
3.778934226075532365e-02
5.516676990817153022e-03
2.999511421474471053e-03
2.865857384435329183e-02
-2.646203505030136210e-02
-2.766803073203323582e-02
-1.970981402199366642e-02
4.097628830503276145e-04
-8.757779486673199221e-02
1.270518810974920892e-02
5.706680929904181521e-02
-6.406335385647779490e-02
2.185633281110231294e-02
-2.004549365159767338e-01
-5.145739620987187755e-03
-8.156539116828478986e-02
2.700151606699503076e-02
3.588791538859435054e-02
-6.125951640778340423e-02
3.240692074941587536e-02
1.691285481155847814e-02
1.853320608937374797e-02
-1.117309878055509076e-01
-4.230055903757944102e-02
2.598838709268362981e-02
-8.117191358586263450e-02
-1.090393719929080296e-01
-1.091439780609524714e-02
6.916245873082862983e-02
-4.457303299023599591e-02
7.377264189441223863e-02
8.579497843732708864e-03
1.063896197633188573e-01
6.712727154829452314e-02
7.120395483415919990e-02
3.746416671262566694e-02
-3.192911902990928225e-02
1.105171892645889220e-01
-3.803485508199413306e-02
-4.636561513415678182e-02
-1.183849352404586601e-02
5.620101329167088294e-02
1.904963889777229816e-02
6.555441072880920095e-02
5.083134086631262843e-02
5.706574641314208357e-02
6.300701838334818450e-02
-4.177862855553777371e-02
-1.186836818130262844e-01
-7.424396905009525427e-02
-4.142449719988546518e-03
-2.849490322308376872e-02
4.016339357744849042e-02
-2.128946126875832026e-02
6.958190569078219478e-02
3.654208742099132601e-02
7.095325671694260525e-03
9.856840367313406126e-02
1.796122571716207358e-02
-3.234281046729394100e-03
-5.935152414435208856e-02
5.034374830244389698e-02
-9.358703206940142960e-02
-7.312280680723800240e-03
-5.639828279781481518e-02
9.425628212158608521e-02
2.791481988073929704e-03
4.483505250304524459e-02
6.749640707630311445e-03
1.404317874115157058e-02
4.527824851705920112e-02
1.197804856939650373e-02
1.489509518855315455e-02
9.548107687617444009e-03
9.414623962373148969e-02
3.180572088060051178e-02
-3.392380378258815637e-02
-1.086107623359604119e-01
1.338517590366712293e-02
2.824098891901670461e-02
-9.066412895773834357e-02
5.147467969929577641e-02
-1.161324912539210379e-02
-2.772134499803561442e-02
1.493905694457764964e-02
5.616025077534196608e-02
-6.555743612441779222e-02
-7.600843038788264450e-02
-9.418333468675864351e-02
-8.373619289247377639e-02
6.241439380858158914e-02
4.189893693852692752e-02
7.133009373530402319e-02
-4.625117238216493870e-02
4.555758077968317943e-02
-5.772920039423148214e-02
1.060179972453519255e-02
6.400749976251784990e-03
8.112746804229083175e-02
1.174517746769395375e-02
-1.923406576521702674e-02
2.565578314922055750e-02
-2.935175552867049995e-02
5.763965911021762256e-02
6.123062461110158339e-02
-7.200039797235583197e-03
3.621272693733768727e-02
6.798507323503144573e-02
6.827059015504567674e-02
-7.763209376017231322e-02
-5.394728990144466094e-03
-2.384083480981966791e-02
-1.286710069615731172e-02
2.536103853414688799e-03
-4.147406877967958067e-02
3.761153033520525657e-02
-9.515769914969514354e-02
-8.166691347221264122e-03
-5.750458888313362410e-02
1.412611383219521469e-02
-5.150026290831840464e-02
-9.611303541395210814e-02
-4.511798305699491612e-02
-2.316275333497655811e-02
4.012495874411868557e-02
2.829106760899358780e-02
-5.354731275288316522e-02
1.760559941526170305e-02
-3.612787952953099013e-02
-7.379371601438654282e-02
4.513379336112965934e-02
-1.911912922216554497e-02
2.292370301329354002e-02
3.832397820150430789e-02
5.169801041612142462e-02
9.467430057016699985e-02
6.973326094816952037e-02
-1.680116170759452313e-03
-4.023230263050087130e-02
-4.245942416831681096e-03
2.671266668697765481e-02
-3.927502355494471437e-02
1.160282344566004008e-02
-3.474501375465662012e-02
4.557442328116816793e-03
-1.019677445840473234e-01
3.112079781288703065e-02
2.156082490787660996e-02
-3.786026254712424738e-02
5.084495907408260323e-02
-1.349647440432361623e-01
-1.014968222352478217e-01
-5.655905413820946220e-02
-8.232357966651017434e-02
-7.426756827461569732e-02
-4.483052372129375102e-02
-2.384667692357071364e-02
1.291579089495774879e-01
-4.733252943370994115e-02
-5.198745604007801169e-02
8.811426664178355350e-02
-1.337468687860254579e-01
1.231122374385349924e-02
-3.909185829610981044e-02
2.137868763107268408e-02
1.067295957697130399e-01
-5.269007485663146015e-03
-6.144446675683810227e-02
8.378489120962955006e-02
5.009753037849482699e-02
-7.450257877360496814e-03
-6.750532333137621022e-02
1.217632410386135060e-02
6.148114601226101553e-03
3.330774314862430113e-02
-8.065496696548473538e-03
-3.765914769172371696e-02
7.484352287331187681e-02
-5.535765124585103301e-03
1.400069006622164285e-03
1.118450454002668099e-01
2.751376051250178922e-02
-1.877469766853493566e-02
-5.577093181069917027e-02
5.522984320225139687e-02
-1.294296167507894835e-01
4.635486707307332616e-02
6.532608031050045339e-02
-4.223919174985594355e-02
2.034146356191865804e-02
-4.200920082046032122e-02
5.146760214641539488e-02
-2.082225464397630642e-03
8.653322937879306953e-02
6.049052309334586319e-02
-5.475822490430673484e-03
-3.458046886105022727e-02
-8.345139697801373657e-02
4.096119750318206500e-03
-2.262958756502001997e-02
7.013639314966435556e-02
4.050423435237780756e-02
8.785117065523993796e-02
-2.637615016851414529e-01
1.054012494852452769e-02
6.069210105116109449e-02
-2.273375339159437389e-02
7.720147191075310555e-02
-7.796809659979582474e-02
1.149561689876496817e-01
-1.026248955167578109e-01
-2.078230131741955547e-02
-6.390802076842498625e-02
7.069717137377209970e-02
-6.952711242054397667e-02
-3.469155819959076487e-02
9.532458894179154929e-02
-1.163708860174473766e-02
5.209955557436290324e-02
4.114319962911281575e-02
-9.955048676426352106e-02
-3.075799147066622316e-02
1.028425508479463985e-01
4.689051353516357316e-03
-3.937441762550169394e-02
9.413518981679944164e-02
9.642550225419297544e-03
9.581606511587840991e-02
-2.831317843063302364e-02
-1.384570389116425715e-01
-3.962891646765072384e-02
5.197705199803572679e-02
4.113428709299029803e-03
-3.341672658081793618e-02
1.489338522537521012e-02
9.367494688495467403e-02
6.201712612126185353e-02
-7.375392638531248768e-02
1.121469389197697099e-02
-3.453764952277668665e-02
-2.210639378245892600e-02
2.715909161559310753e-02
-5.733188155533544550e-03
7.043134725008588261e-03
-9.798989337447781833e-02
1.081415847649456891e-01
-1.135054946381193614e-01
-6.435241135359866249e-02
1.742967146310875695e-02
5.428535145078981078e-02
-4.551290857514038446e-02
2.106219041514898957e-02
-1.597593479645070119e-02
-1.350232358590491566e-01
-3.536888318272797538e-02
-7.378637891943441718e-02
-6.232819974467653651e-02
2.091733452322395645e-02
-3.747461164255164179e-02
-8.054513114388543726e-02
-6.072998914775974005e-02
2.389992726537144493e-02
5.903494649963634405e-02
1.459277113477008316e-03
9.848193587035923569e-02
1.763130415378689683e-03
-7.041839233857373481e-02
1.227964722571933329e-02
2.726837850495337362e-02
-4.583345331240729027e-04
4.798127501109800130e-02
-6.833969773367044864e-02
2.278682374828765525e-02
3.221128000757063348e-02
2.044890024025894718e-02
-1.312847772305712202e-01
-5.701113074495248179e-02
2.397582779193178221e-02
4.520113919465784669e-02
-1.004699318189238889e-02
-2.106708002904762386e-02
-1.126025145770070818e-01
-1.562964877874209804e-02
-6.657722600191490203e-02
1.708124378347126715e-01
3.103500182421201764e-02
1.692535882271836711e-01
-5.408075594809351461e-02
1.434417092829818052e-01
2.893040178233035904e-03
-6.757513431050507502e-02
3.637163043540186241e-02
1.047715981224965056e-03
-1.011824765792615315e-02
-8.901170740006528193e-03
3.876473706729797325e-02
4.642130637224450157e-02
-9.506332747992705945e-02
1.065409439052518586e-01
2.931042835001248029e-02
6.513525742562045751e-02
-5.099495972926640364e-02
1.171429887406444728e-02
-1.437553800574454220e-02
1.531800233797210239e-02
-6.791219794959618694e-02
4.599341706377738787e-02
9.632837238351533993e-02
3.906193306231936502e-02
-7.212614783781097494e-02
-5.434719238793555424e-02
-1.099900593897709319e-02
7.952898195458663055e-03
-1.126077127709789183e-01
3.302337769438427884e-02
1.694742204032038957e-02
4.318428646819231359e-02
1.747783719953429141e-02
-3.172434899997525481e-02
-5.966487824001480249e-03
-4.129396453784586751e-02
7.755467659112576240e-02
6.324756077581410868e-04
1.481894048492007898e-02
-3.994422696379997667e-02
7.811360278123134770e-02
1.768122131282619768e-03
1.174504413817969439e-01
1.272831762917295551e-01
-9.083980351338372117e-02
-1.511116487816912234e-02
4.070290132749659895e-02
1.602670721273265556e-02
1.452689807772161203e-02
1.978300585040190449e-02
-4.093728829975789955e-03
-8.344138920733402964e-02
1.014923197645704045e-01
-1.976055033091756938e-02
1.239468106755948172e-02
1.097010109639228875e-01
-2.593272920783490712e-02
-1.264074810252494852e-01
-2.768104783437527056e-03
-8.940277536564887953e-03
1.307303051777650993e-01
-7.616938455675667519e-02
6.718594878818395268e-03
1.308473502978086400e-01
-6.350710368275337692e-02
-7.776080255552279830e-02
2.169690880552568174e-02
-3.423645427236513689e-02
1.356232926354732637e-01
2.277331509036355228e-02
8.671917455993563562e-02
6.821290968966997603e-03
3.126888013275763711e-02
1.391033431086114158e-01
5.570589430743623505e-02
-2.771414971113008406e-03
1.581858712306641046e-01
-3.848860398004972511e-02
-8.252243188330357637e-02
-6.264888946664082248e-02
2.881981364388902511e-02
2.125118369604125576e-03
7.332959833418892064e-03
-9.775014026413342272e-02
-1.063891306315842278e-02
-4.980679999356189130e-02
6.176288301935008856e-02
4.709913567729566430e-02
-2.388958559430288606e-02
-6.446132560864466232e-02
-5.200647214813155367e-02
9.170060561447085368e-02
4.425105297116547348e-02
7.558290607901961555e-02
-1.282157197522210829e-02
-2.066107589919336657e-02
-1.155214011494021427e-02
7.253280895112768079e-02
2.170829697996086785e-02
-1.004508460699024162e-03
8.368300437470228836e-03
-7.734470826394555798e-02
-1.116164578744898361e-03
7.116885955881244175e-02
3.710989279428595494e-02
-7.080121870992008015e-02
-8.559810252140317988e-02
4.760018040540089923e-02
-1.386852995481600848e-03
4.045656246420641783e-02
4.190922603352400383e-02
4.407616911562679124e-02
2.750485594603451628e-02
5.690599209797043978e-02
-8.504878753467545738e-02
-7.813745074874943464e-02
2.604663840578722370e-02
1.059944743846304022e-01
-4.331838366731049356e-02
-4.254865597731664895e-02
8.853843466759390990e-02
7.377457695994178721e-02
2.607632314161328554e-02
1.249967342386204272e-01
-1.011018163821189447e-01
4.972713586174982991e-02
2.382079622196039970e-02
-1.553878124800903669e-02
-3.621290560753243071e-02
7.027150126373624475e-03
6.067311926417381755e-03
7.883899357082875536e-02
-4.805869996253826770e-02
-3.901472449725740255e-02
-4.118564468195435452e-02
-3.014014645195290873e-02
5.071459125076900609e-02
-3.001520787266644119e-02
-6.729867893820065672e-02
6.642141151785231623e-02
4.196137180105483089e-02
3.852997033093391588e-02
-8.325560848543762243e-03
1.144582377530349859e-01
-3.792853752457934352e-02
2.985988090819442428e-02
-4.806803185319636490e-02
2.585301586254216272e-02
-4.520497749718817987e-02
-8.855213600078040703e-02
4.564985599583024772e-02
-6.995007003680910052e-02
-1.793195037445347029e-01
3.512992735824773879e-03
7.155461135154286313e-03
-1.718498773113713227e-02
-4.024288751118816621e-02
-2.901756685104184622e-02
3.636970454469379277e-02
6.166476346588268403e-02
5.933507556155868945e-02
7.485370586601024223e-02
-4.818351062214923548e-03
1.673857713837175604e-02
3.977394772820555535e-02
1.838102667432501289e-03
2.252557816279356084e-02
3.143565420125384036e-02
-3.585383603628636371e-03
3.560120551974885889e-02
-3.165606746270931832e-02
5.109290908017891791e-02
1.694799129929543818e-02
6.961772911376321038e-02
3.064244477746993350e-02
3.417015935416800598e-02
6.480032910116327940e-03
3.028927464987343429e-02
1.214352623306191592e-01
-2.411273670066190269e-02
2.245272780904414983e-02
-3.601371197929471163e-02
-4.921590417374986648e-02
1.023896985586180558e-01
-8.988236880734826184e-02
6.283867075404202251e-02
8.908865399909284694e-03
3.726364554399663048e-02
-8.929477874312592711e-02
-2.763774508088199730e-02
-2.086077317747330254e-02
-3.970431924639457322e-02
4.615520014470621962e-02
2.078561741637665813e-02
-5.302038746866941793e-02
-1.141230692894995525e-03
-3.775188535094215619e-02
-1.232210027751155096e-02
1.127920936252825024e-01
-1.053595562448985112e-01
1.301347215848473460e-01
-5.914210226623823480e-02
2.381202182177503957e-02
5.451692331655569324e-02
4.214211496372118754e-02
7.599171586870798190e-02
5.859489290175599191e-02
-6.456024722359583745e-02
6.202969252445227066e-02
2.399950283559933867e-02
4.144739291717476626e-02
-6.697929774515993043e-03
-2.633124722392504377e-02
-8.975609016075714042e-02
-4.052118886800190611e-02
4.752674473273534733e-02
-6.193662526484250419e-02
3.759225746298072712e-02
-4.361603974107504389e-02
2.628358705823545874e-02
2.112246881929244827e-03
5.629002818635529121e-02
2.682492900345656225e-02
-8.258515070321820195e-02
-6.847696818264209506e-02
-9.604912651045413932e-03
-2.959554126237510380e-02
-8.273310889963012005e-02
1.245921191328022981e-01
2.693977067869170877e-02
-4.663985599370994856e-02
-3.364601597165727681e-02
-9.631970857699620470e-02
-3.053294635842048257e-02
1.259646521604716046e-02
9.593477881423137163e-03
-1.149454490149203340e-01
-1.145856619602054290e-04
-9.539697620858438032e-02
-7.461641662594044322e-02
6.875166255052914122e-02
6.920954213164694224e-02
-9.525098746146169748e-02
3.680320234563429910e-02
3.458650282668884052e-02
2.033263092245207390e-02
-2.472838192287573136e-02
2.902485881226545689e-02
3.006386518933391178e-02
-4.433407977748014817e-02
-2.054732277109045172e-02
-1.582935880577848384e-02
-9.907400677849362292e-02
9.025274698285829997e-03
2.909032514180323256e-02
1.011367630644911531e-01
-3.937653147090341976e-02
-1.229642511783144154e-01
2.974673259702549991e-02
-3.907110027852063461e-02
5.057223373869979693e-02
1.684134301664119357e-03
2.479040878547930996e-02
6.164311787162898848e-02
9.465856771817600379e-02
4.155722184529004465e-02
-3.056244783745711013e-02
3.883832275959212682e-02
-1.579496917225021307e-02
-9.049236940503364857e-03
1.037589047544389131e-01
3.019539349133134459e-02
-4.134789442664484754e-02
-2.358067324098377104e-02
1.110532332743246857e-02
1.000563375466648891e-01
6.189142792290405759e-02
-3.428317183362757092e-02
4.778897378284979736e-02
-2.971504942068460206e-02
-4.375077247745418584e-03
7.151754837412034604e-02
-3.020145996008694739e-02
-2.577472961164483170e-02
4.107172034586471787e-03
-1.742220373250905757e-02
4.637032616433109378e-02
6.584170405038666796e-02
-3.301770520878379023e-02
1.265525223853638907e-02
-7.312180918761380932e-02
3.014296866076081327e-02
-1.598493108260481271e-02
2.046001102092602150e-02
-2.989279864590423108e-02
4.997388895783911461e-02
1.809859429333407141e-02
9.456908828964516803e-03
-1.515301963698122145e-02
-5.949532534704137648e-02
-4.067455271362881847e-02
5.795081209897448571e-02
-1.463090794831445607e-01
4.813651459926257536e-02
-1.117642753528313992e-01
-3.866757980570159625e-02
-2.390677217166808227e-02
-2.099503819911502714e-02
-6.670516363089967760e-02
8.330582916396686577e-02
4.938983773284654627e-02
1.665962513226965092e-02
1.637048131805481782e-02
4.622369738553434165e-02
7.321336297673473881e-02
5.136459584834050796e-02
-7.703492928876942702e-02
4.670420715776528453e-02
-1.040489433221063187e-01
-2.729955895851232661e-02
2.840650596619500451e-02
3.402385682070830503e-02
1.624169410403111455e-02
-5.029746411839123438e-02
-2.990315887568988432e-02
3.003369683342694760e-02
-1.902533506350741199e-02
3.640087556298651078e-02
1.048953960814694580e-01
-3.901224710042871385e-02
1.106616406773514028e-01
-6.770684057154077728e-02
4.249961925965944215e-02
3.364975825039438762e-02
-1.275272312300183147e-02
6.171208121238195426e-02
6.817870796706385073e-02
-8.575968448336091995e-03
1.251116514214822284e-01
-9.967800628172593380e-02
-1.120324823831036626e-01
1.075343388691842317e-01
-3.933054368671004379e-03
1.459122966072526166e-02
4.350575726346415928e-02
5.326484561526395080e-03
5.201871242947423563e-02
-1.187875853140319717e-02
7.674870847718472111e-02
-1.726139789052944656e-02
4.107822645044022919e-02
1.230306091269399958e-02
7.676374024339821522e-02
3.803171054926907102e-02
-3.361165658019375085e-02
-7.482449167576567250e-02
3.690205199604279507e-02
-2.131417691041564630e-02
9.570147313362394395e-03
6.083774647212894515e-02
-2.532633469575203827e-02
-1.686656661893360179e-02
7.585334340804486541e-02
4.374617837506859092e-02
6.387875082704959351e-02
-3.500303996874448015e-02
-8.075575540708479494e-02
-5.218535744564321496e-03
-4.019005597749865377e-02
2.606807158742896133e-02
1.728088450756234268e-02
-8.579951418598030788e-02
5.161268841745936253e-02
4.681492188868316418e-02
1.013779328247161743e-01
1.683774419259653418e-02
-8.425226121590870254e-02
-6.242310889546673347e-02
5.280283127684948230e-02
3.601140848105507941e-02
2.576852842884046549e-03
-4.649057429724613028e-02
6.054843565270245920e-02
6.151582426229137979e-03
3.244725617170510917e-02
4.042937219490050360e-02
-6.387655596098582023e-02
4.286694366087387582e-03
-3.386027727744466038e-03
-1.613906724573939758e-02
9.203622459984576315e-03
-1.157658099197921148e-01
1.372920424479008063e-02
-5.131745285034182077e-03
7.645508218345255236e-02
3.095896482041298609e-02
-4.178450214480697311e-02
8.114150169023651160e-02
3.907604069343966618e-02
4.606885952164715969e-02
4.761744874603459493e-02
5.121783089027232699e-02
-5.798543795361581210e-02
1.627499297627545485e-02
1.015563066689698785e-01
6.364258221606414190e-02
2.602401755272441136e-02
2.552229757270531654e-02
3.003485257737017675e-03
-7.602384226319326699e-02
-5.604160124831154138e-02
5.742613536757906756e-02
1.086857272700285232e-01
-9.514212483826368916e-03
7.074355785717974243e-02
6.847485493799464196e-02
-4.679654552541964718e-02
-3.335558181579531545e-02
-8.607137275525728048e-02
1.146400881608951733e-01
1.485265295892451015e-02
3.733239824690458286e-02
9.184244684140362158e-02
-3.185016126450588431e-02
2.028340360600499812e-02
3.193699167873206152e-02
2.935821161662699463e-02
-6.756863892511329487e-04
-1.720352361596425364e-02
2.448003258978092775e-02
-5.113912186781303937e-02
-8.019159602959601008e-02
-8.264474260755374710e-03
4.705418608511346967e-02
-4.087011180688979867e-02
-3.392026731052632388e-02
5.912740468578842751e-02
8.006146244073102450e-03
-5.970482137787845589e-02
-3.254013548807464795e-02
-4.703248317444440330e-02
-6.070300890171460156e-02
1.587291603751791666e-02
6.838168562508498138e-02
6.597162198268026467e-02
6.727180566066789068e-03
2.875153609312773584e-02
-5.412988188342746088e-02
-1.958855580337937399e-02
1.920212679563187974e-02
1.323076978707385040e-02
-1.438305366735890579e-02
5.299257699549138334e-02
-1.354704249906231103e-03
-3.107628702925074177e-02
-5.959472526579660118e-02
5.174047613246170879e-02
-2.407354179869188038e-02
1.708328681065621885e-02
8.226762026736854361e-02
-4.865091928928764325e-02
-2.822816057852765154e-02
-1.033646588879583508e-02
-2.197477133002980962e-02
7.218713068911358777e-02
4.963007662561588762e-02
-7.054249407989271470e-02
-2.988742381492762862e-02
2.606462139721478499e-02
-8.259290498893327725e-02
1.247429307666431640e-02
6.217244320708000677e-02
8.714503445364871204e-02
1.230796620141578514e-02
6.067243175048225856e-02
6.078791433726163373e-02
1.853739792436509895e-02
-2.391788621252395261e-02
-4.688106072643630912e-02
1.141194108383613154e-01
2.273431559420888842e-02
-2.521046092297481861e-02
1.187007873653785073e-01
2.372512758359255139e-02
-9.396646602290636974e-02
3.156306458874004461e-02
3.088962162514519161e-02
-7.254351441755785279e-02
6.503298846614660733e-02
-1.766528140288230100e-03
6.859121296780650023e-02
-1.887685244378340885e-02
4.522656218756208879e-02
-4.626229155654539536e-03
-1.208026462516479521e-02
-2.127111425644830425e-02
-3.417853179207164249e-02
-8.802645265815789433e-02
1.562666979593145544e-01
1.688828613331354311e-01
-9.685358363569915308e-03
1.015741784141208220e-01
-1.708421231860777698e-02
7.393018444920598786e-02
-6.258006558972915682e-03
-4.726810376309321937e-03
1.305945583716672243e-02
-6.541432008086192629e-02
3.900767612550748442e-02
-5.974870194470282940e-03
1.700797524783775605e-01
-1.439412408689506040e-01
-4.299274236648616826e-02
1.324401441971253743e-02
2.953377801182575577e-02
9.475059011733291681e-02
-4.422872880342794411e-02
2.466905565329638103e-02
-9.014014586979148327e-03
-3.377729538474674720e-02
1.397457825256697046e-02
-3.469714413119519281e-02
1.610860553286527037e-03
-2.485870501245911537e-02
-2.786338752065015481e-02
-2.975850965589412270e-02
-1.790429004827768025e-02
6.378423703327058825e-02
2.330275737097388389e-02
4.131983970223142288e-02
-6.398197177459481744e-02
-1.616312742270430147e-02
-4.194872447138092014e-02
3.204636504335999642e-02
3.126392556898511393e-02
3.635162893463021738e-02
-3.862734717848597538e-02
-3.042242525242394840e-03
1.146146092287333301e-01
-2.320926021418312155e-02
7.161743765317037103e-02
-3.885001010564765461e-02
5.131764855252272245e-02
-2.325916760064743183e-02
8.306088461095537112e-02
-1.951283795649767783e-02
-4.911717083881795079e-03
2.121125887225698559e-02
6.227862005788672994e-02
-2.967832001304980191e-02
6.882090776088300998e-02
-8.716939365340820034e-03
5.466754110886339751e-02
7.898885018740392505e-03
4.323814764085234102e-02
-9.951291756552748096e-04
6.374130252430977583e-02
4.301860091910900130e-02
-6.038351558813992437e-03
-6.735421604358005077e-02
3.717892022718675971e-02
1.153836844494181800e-02
-4.092581757124017644e-02
-1.487971917539579123e-02
-7.574434694790287137e-02
-1.304810224604173452e-02
3.545781367436160597e-02
6.997087095844661819e-02
-6.112106621109172910e-02
1.037596961405352625e-01
-1.173119589495065923e-01
-2.992653241080470497e-02
-6.892524099350456901e-02
-1.033712409196160115e-01
6.348362754688369192e-02
-3.691773959667545013e-02
1.400724380753769205e-02
-5.463832386187098683e-02
3.483700365537063803e-02
-7.538267723517824703e-02
-7.369934575479203387e-02
1.871283389932516805e-02
8.213200711529272668e-02
4.768495608989405110e-02
-1.218532094460724052e-01
2.539754891892700289e-02
-1.842940402762606456e-02
-4.021244139905259807e-02
-4.080732957571549940e-02
8.530509977339575944e-02
7.618063019094209465e-02
-1.323955365749174100e-02
-2.211954150854361992e-02
-1.478983884221129683e-02
-7.336954769490373895e-02
-3.571722316055984947e-02
8.343285562150779683e-03
2.498412385589501156e-02
-8.621408311485032755e-03
-1.119497094296053111e-02
6.942845059790479778e-02
1.148849359726520358e-01
9.871971134889171232e-03
9.879152982761759544e-03
-6.588975359320740910e-02
6.858172752804236535e-03
-8.351006850034141393e-02
9.829787425852774471e-03
-3.649637845662614000e-03
2.228575273822940017e-02
-3.994964280837985660e-02
-5.153678649021570246e-02
6.010641938029211845e-02
-5.442421845668517222e-02
8.998809539600329671e-03
-7.799438735563324343e-02
2.382909390631291272e-02
-5.933354095343884582e-02
-2.908973153306730272e-02
1.101435798715054599e-03
-2.529573088628365302e-02
-3.317186241902022464e-02
-7.990283313317624037e-02
-6.615754252059198592e-02
-3.484356864082827770e-02
3.628441775607212788e-02
-2.813581090723159955e-02
-3.976636497860790154e-02
-2.984836371687052056e-02
-1.069451237295579726e-01
-7.008660934408057763e-02
9.921231255554377113e-04
3.320698083516140237e-02
-6.801260303724088185e-02
-1.106464850947011663e-01
3.442348492065390453e-02
1.576773992532743904e-02
1.024618602278260307e-02
-3.715892215191724402e-03
-8.654488944583567725e-03
-3.459146595028610160e-02
-3.472211658290592917e-02
-7.286308056438301969e-03
4.668263753467469593e-03
7.188877220430757442e-02
-9.692496556641427841e-02
6.642684328853561138e-02
-3.942971614482587706e-02
-9.473020622810668367e-02
-1.241756253065109811e-01
7.345184803795010153e-02
-3.191636972494899666e-02
-6.466266190201100383e-02
3.985587509125862460e-02
2.409044692265508575e-02
1.884243080429996720e-02
2.050407454169389174e-02
-1.845684046785409441e-02
3.156254569494907486e-02
-2.320232759833617403e-02
6.042538042108128692e-03
-1.148215802308605871e-01
1.881322740728573820e-02
-6.305134347328296418e-02
-3.144949145339244728e-03
-7.785099832376542184e-02
3.468655957820208913e-02
4.504979339219318535e-02
1.253957134398612540e-02
9.611733136819638210e-04
-3.401416636683504691e-02
2.593568910661918706e-02
-8.640361316649133872e-02
2.268026165977189007e-02
3.255728165927899986e-02
3.346535214877739695e-02
6.483615560929659183e-02
-1.054192749688604228e-02
-7.604428774216682833e-03
4.848535157145528185e-02
-3.281245331862583763e-03
-2.693999833620852949e-02
6.181511189095329623e-02
-6.559142500430438505e-02
2.719179738173206629e-02
-4.197193130401397770e-02
-1.821565990510006991e-02
-6.421132195218628991e-02
1.302950065818122942e-02
2.507514286538452264e-02
-2.708618941978316319e-02
-2.040099758791660833e-02
-3.783081943052395146e-02
-6.293070348024190630e-02
3.725203010079989469e-02
-4.646154291674334247e-02
-2.703490015003656016e-02
1.509916970094711715e-02
2.973550490679759996e-03
8.549702223027731219e-04
-1.444558019606657050e-02
-6.997482842709216999e-02
1.950983426829703410e-02
7.360237552471422806e-02
1.032123652746762266e-01
7.561090877904418778e-03
-7.700530315715396756e-02
-4.637932655095043655e-02
-6.065028968936670567e-03
1.215769370189305476e-02
-1.959750629320835755e-02
-2.415635307515235849e-02
-5.204461715998731294e-03
3.532181162447062261e-02
2.754316092204768182e-02
5.184506328241159263e-03
-4.305948669215944186e-02
-1.475112883979194933e-01
-3.846518457416115561e-02
-4.344814402515214530e-02
4.993319683427088762e-02
6.525260242819892753e-02
4.537816903655109840e-02
2.254088440263908241e-02
1.697210788594252784e-02
1.072108239141428103e-02
-4.745774381361368179e-03
-1.712488790300165445e-02
-4.895636769865480131e-02
-4.517673875346021189e-02
5.785391552647470292e-03
-2.684626129944218953e-02
2.786363310167589997e-03
-8.412229935154373617e-02
7.024829767677197301e-02
4.825617302211809151e-02
1.157269203118214823e-01
3.646610275810094337e-02
-8.722787011609954566e-02
-1.900769307081508555e-02
-1.894752387742250702e-02
-5.601062397948023547e-02
-6.144877193117183334e-02
-3.266834907892124384e-02
3.577091213998777330e-02
-8.668509461730493706e-03
5.393950307686586065e-02
-4.671968395482797853e-02
6.366894099726407019e-02
3.711200672934584360e-02
-2.759542745425499696e-02
1.168857215700159213e-01
-1.452070974798504513e-02
-3.286385951318773063e-02
3.753814579438729399e-02
-1.088151132552977584e-03
1.337792783333184299e-01
6.522779933563897792e-02
-3.535346688291898711e-03
-4.165616222054957518e-02
-1.160053661675243195e-02
-4.844678615523301257e-02
3.318872133061230578e-02
1.041807464650132582e-02
-8.503154912518637656e-03
-1.457853069305412377e-03
-2.374362073308956475e-02
4.594207821709652903e-03
6.926636541927140567e-02
4.601485425565786380e-02
9.041080508528495652e-02
1.751520472304072748e-02
-3.987181811994086611e-02
3.830866172288200679e-03
1.135722446542705849e-01
-8.985252671132419600e-03
-4.395402811210731564e-02
-2.401519281082464125e-02
3.065811408812992456e-03
2.621873286129298986e-02
4.748966868198637586e-02
1.471770777284549074e-02
6.445235752054043199e-02
-3.669438313870876378e-02
5.565825210189825900e-02
9.041565822587357276e-04
7.992469060710467865e-02
-3.646131196590503363e-03
8.965651694180040709e-02
-5.341893036085192462e-03
-1.822703625237243746e-02
-4.075203903245549347e-02
6.104914751730313761e-03
-4.045847654693000839e-02
-3.312225917210202125e-02
-8.322083764121564198e-02
-5.497631160788338245e-02
-1.826776342711227547e-02
1.356995519518095286e-02
-2.213546730534951545e-02
-1.111325236929055077e-01
-3.918326277632636079e-02
2.801491552425471043e-02
7.028247452991269982e-03
4.413277260255606821e-02
4.779641431605873014e-02
-6.139419363609626562e-02
6.114606181733223816e-02
1.033946428176485827e-01
-4.080257827211430238e-02
-1.710545061399291675e-02
5.815389452973956236e-02
-6.577723855188970237e-02
7.382729708772666627e-03
1.344362837464822737e-03
4.653406267915730088e-02
1.315505512980870706e-01
2.303676421376503816e-02
5.003818102171420784e-02
8.401896173131204182e-02
-6.005403304573384698e-02
1.638605646037236477e-02
-8.021854824980739762e-02
2.243547068788523044e-02
-2.809887339756525493e-02
7.793324670751791694e-02
3.959913635146837529e-02
-3.524521062789737202e-02
2.518012550914242378e-02
-2.640533642933370201e-02
4.201058835710044098e-02
-1.176585529613104059e-01
-7.652499179116130021e-03
2.111029222872519429e-02
-7.069977486873418870e-02
2.532846108427566634e-02
2.082497013872288208e-02
-1.948497558333369545e-02
-4.408263284360784857e-03
-6.388145978171287653e-02
1.177978495813900156e-01
-1.828046988039698506e-02
-8.186715080252236765e-02
8.678288058252346671e-03
2.785345446996378657e-04
1.363881021046271513e-01
5.372602549325192905e-02
-1.098102918489050478e-01
-7.016923681653740308e-02
6.844916341245517455e-02
-1.723135908822265999e-02
-5.166618522152748721e-02
1.000707853960958182e-01
-5.222816669883671888e-03
9.193969701203687228e-02
3.494670408523559146e-02
-1.323215984619052592e-02
4.461304734365552360e-02
5.162349374405204860e-02
-6.421003560743588495e-04
-3.634607268867277169e-02
-6.683469031588340492e-02
-5.189049547812105145e-02
6.507675548502762919e-02
-6.332965855659720977e-02
-1.292515399867462944e-01
5.132823595848061415e-02
-9.556253075034142758e-03
2.086398867654036884e-02
-3.979028319769014471e-02
3.681350533088179749e-02
-7.792826759641208537e-03
-6.683012247317503263e-02
-6.043874161408906154e-02
7.810694082360671031e-02
5.605561592474487403e-02
-2.943096377334547889e-02
3.858470295005179962e-02
2.893947218843076832e-02
-1.740035067374235897e-02
-2.592681558032457548e-02
-2.631341258684193746e-02
5.947463820509515942e-02
7.124704060969791475e-02
7.304032718833201529e-03
-2.986349296079071972e-02
-6.273648247498810233e-03
-1.710092651945890885e-02
-2.122569113266646254e-02
9.540547732132450068e-03
-1.112967164893243904e-01
3.741167429424461371e-02
5.218045089475110282e-02
-4.158136649196543522e-02
-2.314622491654013195e-02
-3.228003160597444493e-02
-1.277893490765418839e-02
6.101438895745491670e-02
4.858183636149513568e-03
7.955519619196139980e-03
7.040570781113746068e-02
5.427448145720489142e-02
2.102867709764345491e-02
9.091354676007870617e-02
-1.608358151303906358e-01
5.601622508719125704e-02
-2.543324407072528742e-02
1.161450937210098538e-01
6.986470712591721921e-02
3.189595318312470756e-02
3.225757745741066745e-02
-5.060563458057980302e-02
1.814124513929609231e-02
-6.885320356691834384e-03
3.017476391228151797e-02
2.860169426341566470e-02
2.860815290949849515e-02
-4.356477986733289787e-02
5.064110766511664002e-02
2.866716989036268565e-02
-2.137084607710611033e-03
5.426692908997586551e-02
-2.133965739702646611e-03
-4.957877410764682802e-02
-3.111971855316544855e-02
4.483309793806770742e-03
6.625784959378264345e-03
-1.346155125874479719e-01
7.206993151839072298e-02
4.297647044202418387e-02
1.361160531253993548e-02
-4.790944949372739209e-02
4.013841855303990763e-02
5.009642399092028436e-02
1.874780872242904489e-02
-7.001038721850945390e-02
-1.289503663393387067e-01
5.852390477066322927e-02
-6.398095817927930591e-03
-2.206044428176537515e-03
-1.336778578093542891e-01
4.478005451578466467e-02
-5.555663765918897323e-02
5.691510376305825144e-04
2.316474628904167943e-02
7.859426789689093196e-02
-5.070273377741911502e-02
3.553402311083283388e-02
-3.270737947538510104e-02
-1.119324861007892601e-02
-3.473575714297288952e-02
-1.958252576764244954e-02
-8.448451180399815796e-02
-8.421084892149742485e-02
-4.492883562881929554e-02
5.911795432858954480e-02
-6.773541759469767221e-02
1.118030586676549074e-02
-1.652536123828713538e-02
-1.136085311630221500e-02
-5.952653272274605750e-02
3.240887122567300688e-02
-3.122695123011313620e-02
3.103901092019703892e-02
-1.104066489821543991e-02
-3.943922705277386719e-03
7.014893688267710703e-02
2.706915289083992870e-02
-5.701939542097034241e-02
8.374478727117228016e-02
1.823928965895264473e-02
7.226875298462871744e-02
5.141792609283109272e-03
-1.242099533479307412e-02
8.711588837836060917e-02
5.113245792085778507e-02
-3.072623782022185918e-02
3.349739108212394095e-02
-5.946971883670160858e-02
3.537315591922611524e-02
-4.317701103730179485e-02
3.224242563062280909e-02
-3.502944971852132994e-02
-6.740912772003523901e-02
-5.366441597137908831e-02
-2.471169226476078312e-02
-2.469978660813501245e-02
-1.235999025074312023e-02
7.258664917695012431e-02
-3.780225341907807873e-02
7.703057975869348137e-03
-2.925630386344641853e-03
1.195950573797270600e-02
-1.109050365312863606e-02
-6.750982729746576871e-02
-6.930761074128103522e-03
9.896904578558575818e-03
7.218718384590739300e-03
2.568464126031748743e-02
-9.302141657367525573e-02
1.302176012320121340e-02
2.067721902390004529e-02
5.809890373392495588e-02
-8.752012567497681472e-02
8.205929859823489492e-02
-2.551684973458942171e-02
3.654457339474535826e-02
4.418274627968706014e-02
-1.005369840712011381e-01
7.658410380005629958e-02
-4.920840847222691244e-02
3.270231157237257075e-02
-9.543030002876867757e-02
5.063322231002245766e-02
-5.212437632388962350e-02
-1.169471274043227399e-02
1.838027712144668646e-02
1.336766597457525740e-01
-5.102757168846550062e-02
8.724973932333557336e-02
-5.667999316363058100e-03
3.049926671752926921e-02
4.633473884745479415e-02
-5.810777790088885592e-02
9.711117056885657656e-03
-8.176170794807961772e-02
-7.988488181709896274e-02
5.051510828849575113e-02
5.739310358953583074e-03
-9.753074047988744000e-02
4.438244227211461668e-02
4.494221200018910095e-02
5.794634527889540310e-02
-2.309224759209382860e-02
6.913776348712251732e-03
-6.671881516738760454e-02
-7.591918144480951092e-04
1.080515979687241869e-02
7.966076199849253525e-02
-2.760138484105249812e-02
5.987147733069100863e-02
4.399615588317640213e-02
-4.185148885339350089e-02
-3.156834793542014073e-02
5.739458993996950087e-02
-2.234840354595116901e-02
2.284633301209169215e-02
4.187250265785027667e-03
5.468017461796698814e-02
-8.220521923544643617e-02
1.222821512790274630e-02
5.583726356319766715e-02
1.450240597589209403e-02
6.808569016407432783e-02
-1.926411088188887538e-02
-3.533450138710389488e-02
1.453425226847172846e-02
4.398328074047858083e-02
-6.615472766047536535e-02
-4.762877183143521265e-02
-7.425338215715729384e-02
-9.278310719208784918e-02
4.583624740290041105e-02
9.673378240842951323e-03
-5.290777631972642947e-02
-2.347322010073629034e-02
6.974154419175813621e-03
2.278060140696342925e-02
4.655756048171155043e-02
3.080064067005307098e-03
-1.400273241311759606e-02
5.464833630908599860e-02
-4.682219673468463600e-02
6.000747978828237933e-02
-8.626704151304404045e-02
9.287817764438115534e-03
4.099483452424446117e-02
3.842627781931452075e-02
-5.406553419971956570e-02
1.519753888695416118e-02
-7.936980448074506048e-03
3.064900313399088194e-02
-7.306565599997758009e-02
7.782360149062569898e-02
4.880751896090892994e-02
1.354511805258003590e-02
2.582519903343511586e-02
3.087395262325339992e-02
-2.954019412086935845e-02
1.019130929954509615e-02
-4.483370948722076137e-03
-2.569909624278724283e-02
-8.708579808392735710e-02
1.823269776337929984e-02
-7.016870012263093370e-02
9.015253899483417765e-02
2.796087387694843121e-02
-1.132966398530671076e-01
-4.146073156747827337e-02
-9.040197205499875266e-02
2.661979452261221263e-02
6.847274484332523115e-02
-3.219085753502976596e-03
-5.345213099005959034e-02
1.398379730747662530e-01
8.945801696558017616e-03
-2.024798636926163770e-02
4.026050293129283808e-02
2.383460978190112683e-02
-6.077930439082337294e-02
4.145198401099329209e-03
-1.235334754344665914e-01
3.711448146261327186e-02
-3.271008851610578833e-02
-4.649433702580803296e-02
8.393201169245578797e-02
5.055636605934984984e-02
2.526611293991100349e-02
5.946059587796130586e-02
-8.154284054586759256e-02
-5.395382527810578879e-03
1.224083281065685286e-01
1.471495432533817538e-01
1.642873851874732810e-02
3.559045766482087092e-02
7.504824678858658393e-02
1.438033928706194120e-01
-9.857510925800925389e-03
1.188023645865560474e-01
-2.373896463554297717e-02
3.254364563767258439e-02
2.403085059873782264e-02
2.238329149706005244e-02
-1.388328329645388895e-02
2.802948778916385802e-02
-3.561188714386595566e-02
-2.224597982494885134e-02
3.666178491733848577e-02
-8.717012391832457130e-02
6.236051783040810065e-02
1.277126517214097756e-01
1.048126080578751507e-01
9.447052121665260038e-02
-2.611330212566074019e-02
8.620695384966350905e-02
-4.528844723079264445e-02
-5.106248468525125678e-02
5.628148742194084321e-03
1.615738233915096217e-02
-1.022856819720966842e-01
-6.853285321397326046e-03
-1.236985609248306556e-01
2.204143139888007849e-02
1.033218372504406540e-01
-1.408376047319654378e-01
1.606842196126327671e-02
-9.219117918336286466e-02
2.523817583137325307e-02
2.356636447303241469e-02
-1.137366902987185097e-01
8.701231578267010214e-02
6.411557846636917191e-02
-1.197281764987442876e-01
1.719046793382018878e-02
-9.054337513896165701e-02
-8.089073069387441028e-02
1.049420572220751413e-01
7.834163079307923661e-02
4.939393953326370575e-04
-5.686632760631131489e-02
3.287833409333374562e-02
-1.165399838404401339e-01
2.728285268817649128e-03
7.770552608314547360e-02
-1.083108508978885276e-01
-2.144100561314537384e-02
-1.111369916739166769e-02
-2.550910064403572042e-02
2.255297522563388599e-02
1.565168143413628588e-01
-7.296693717129694445e-02
-5.547013814915894431e-02
3.210332936800080333e-02
7.784099868378252518e-02
-7.948130538104362583e-03
-2.123456261508138015e-02
7.071950756992374798e-02
-1.767536889217494883e-02
3.071492489567089965e-02
4.376319367498961968e-04
-5.216630152678772281e-02
-1.102123572567361709e-01
5.843435192402542805e-02
4.539211987501467344e-02
3.953459049188944724e-02
5.194927144031848826e-02
2.159620918882236909e-03
-6.216249348019407123e-02
3.892993785344600610e-02
-5.788559682079787161e-03
7.395368637577555415e-02
-6.292972793294147882e-02
3.560732322464449373e-02
-7.519349888674947691e-02
-7.119993445710019742e-02
2.685764494990538695e-02
1.468047668892978955e-02
-2.945500076786554747e-02
3.749461832064233946e-02
4.390761878080514519e-02
-3.313503674675128546e-02
-1.693315062537690055e-02
-2.605973169296610034e-02
6.595441671587250199e-02
9.685032325245378909e-03
-6.733792083963764663e-02
-6.798312836248357385e-04
5.775717813087655195e-02
5.946935269937517893e-02
4.232086239751096934e-03
-3.608011382601915285e-02
4.684735003684693810e-02
5.344718028620728395e-02
-9.660962166491969538e-02
-3.936854227807959350e-02
-4.145575910345466845e-03
9.631507954837449648e-03
5.559352639860999645e-02
1.000394333152269388e-01
1.034270495246547225e-02
3.293244660309696537e-02
4.321978205232884784e-02
-1.210930660190558811e-02
-7.132107616212237863e-03
-4.474797538452392198e-02
-3.775009054251822482e-02
-3.938800661589915431e-02
3.481194845053293963e-02
-4.595102469494152103e-02
-4.183681769504539461e-02
9.576194853246187966e-02
-1.248451010615858961e-02
7.201543022382969617e-02
3.380825153918972509e-02
2.025281986777919749e-02
-6.666957897158125182e-04
5.792234367937596634e-02
3.078089014714361499e-02
-3.233504237173343010e-02
-4.369721423583449588e-02
3.749430899875841328e-02
-1.323170111875331401e-01
-6.597247155707025579e-02
6.418192453110213580e-02
-6.677422408652684827e-02
-1.394957202911403273e-02
6.836387139070014378e-03
4.743898154648058807e-02
5.307247838454996758e-02
-8.787039824712236658e-02
9.444821847356817471e-03
-3.107595621377231415e-02
4.626677390791988226e-02
-6.558399178825349840e-02
4.761024023918095788e-02
-8.062822823178023013e-03
1.299377528999045607e-02
-7.069499574666533726e-02
-1.094173680416310468e-02
-6.391163764683127635e-02
-4.136162743033486820e-03
-7.129512647649893960e-03
-5.006328110833984345e-03
-1.248434107916776038e-02
-9.652688911915998857e-03
7.928391256127283182e-02
-2.782719681254119427e-03
5.137183504032792614e-02
-4.010556194631484384e-02
5.634055022473680868e-02
-8.440771328811774374e-03
6.992598987710067771e-02
3.990841497493224921e-02
-8.335596547650640786e-02
6.499726381359501037e-02
1.300687623801006221e-01
2.642516296206556467e-02
9.728624038808746100e-03
7.019984115916036438e-02
9.740297184722327903e-03
-6.250945688378173326e-02
-6.499942525934027104e-02
2.123648289688187182e-03
7.184065695715055599e-02
6.572573633420451811e-02
3.017851867641297217e-02
7.321419321787608903e-02
3.482655366766144230e-03
2.946115157307314589e-02
8.020920652557210484e-02
7.099389245023907113e-02
4.693641199927008761e-02
3.774157515965149978e-02
5.197671696874216207e-02
-1.606008774464373189e-03
-4.173913816737458843e-02
-6.942171387299743424e-02
-5.065330419920854171e-02
3.376774046194769285e-03
1.070417525395334635e-01
-3.536691943243947672e-02
-1.096199036820727363e-01
6.490032833112619436e-03
1.824106661859512674e-02
-8.322869229679903669e-02
2.934078735083399045e-02
-9.807563421005505155e-02
1.034285911697397642e-01
-1.652097875168491464e-05
-3.165968119332486508e-02
9.213498626864496943e-02
5.078464678245172420e-02
-6.450304793879586829e-02
-2.571835724628575987e-02
-2.927232588325921411e-02
-1.369410354802902755e-02
6.007648637041201889e-02
-3.464315126229734754e-02
8.786790433198501948e-02
7.154506601548808742e-02
7.646421807386527547e-02
1.073642049435562761e-02
-1.093409431748506855e-01
2.027639041501215142e-02
-1.477535653281891910e-02
3.436380393575665798e-02
-4.615775625095089318e-02
-8.367206926151145308e-02
1.560598895402008288e-02
-2.170682735440504496e-02
8.255068994406724453e-03
-4.116293726928366148e-02
4.065447878699601086e-02
-6.296206540161500276e-02
-2.295246606080097659e-02
-3.089363995591278694e-02
1.782203865423664805e-03
1.234453868105972046e-01
-4.250395503789531487e-02
-6.359954412935109325e-02
6.763571013878715010e-02
7.353810765410370189e-03
-5.685329617656789680e-02
-9.484628884244604777e-03
-1.402546476669413837e-02
-2.598346433866230779e-02
7.958998640712076911e-02
3.279249388072927318e-02
-6.540699317110014455e-02
2.365178894664960937e-02
9.748883047023365958e-03
5.263876007854046551e-02
4.945596023626686738e-02
7.372070239012876169e-02
-5.349514421891990446e-02
2.041141601621558133e-04
-1.857644657629500470e-02
-1.480247833047028047e-02
-4.387117836492483713e-02
1.073703937293190303e-01
-3.962969356462273801e-02
7.238254319497398892e-02
8.453454879234272024e-02
1.137042233739492605e-03
7.051885640153901513e-02
4.253843758067264551e-03
1.172607536193883276e-01
-7.072455615718234272e-03
4.238884263110414413e-02
1.054501136348612832e-02
5.709637729045771715e-02
6.610078703988915561e-02
1.028298686238037218e-01
6.545453859239515337e-02
-6.314661445460316436e-02
5.041073697918130314e-02
-4.776139180126062062e-02
-5.141139428781186377e-02
3.841745655411587385e-02
1.710635595977058956e-02
3.016934782918071628e-02
7.932482567662846665e-03
-3.559593506437767896e-02
3.707141092986872971e-02
-2.080095348603126955e-03
1.054388240482920756e-02
8.070000875045866412e-03
2.691593109370710515e-02
-1.089467480380440327e-02
2.760228076152262608e-02
2.864737576372548486e-02
-2.398198608729702405e-02
-7.122607378308590254e-02
8.251138028927749828e-04
-8.262957727340536351e-02
2.065604271613811008e-02
1.226231744709481430e-02
1.806463093530646588e-02
-1.087184320615286748e-01
2.900009293851550304e-02
3.490618528569656986e-02
-6.612311235666720743e-02
-7.786212456905952650e-02
-2.672423706377516361e-02
5.138550364318981989e-02
-2.692560953967530757e-02
7.683341602006045490e-02
1.508849913517454344e-02
4.241112024982360978e-02
5.652621583557195656e-02
-1.814423219489377315e-03
5.371764336676444068e-02
4.910559863336096120e-02
-5.466658122539634623e-02
-1.114964243835724240e-02
-9.576778181088478614e-02
3.559534082496026985e-02
6.613464997961645067e-03
-2.344387652868086536e-02
-8.942086626576015163e-03
2.664160409857709022e-02
-1.229305521651785768e-03
-5.511663388790921658e-02
3.648870623491869136e-02
2.694634239959019933e-02
-4.180419856995570426e-04
8.543681121330472597e-03
9.761456550921440364e-03
4.468849204593591806e-02
4.396174080221357944e-02
2.029553083452008758e-02
5.646157142317078520e-02
4.379573221958979468e-02
-2.075433653767920494e-02
-3.302580158653992820e-02
6.561815681493546326e-02
-2.523169290417688962e-02
3.058998134275238423e-02
-4.122875838756402678e-02
-1.817081830582080448e-02
-5.757654053958032037e-02
4.908188836366773194e-02
-2.610822304775547650e-02
5.304558857252204135e-02
-5.700892924400523080e-03
-1.145018022963315979e-01
5.939995029950075750e-02
1.322469269643512801e-01
-7.639432916480719260e-02
8.795916039972224987e-02
-9.053174161155057298e-02
-3.157331659993670853e-02
5.476673992694993526e-02
8.094732732606876868e-02
-6.674238860817693908e-02
1.113536937313796410e-01
-5.605418119503443458e-02
3.835030467474996596e-02
-8.618091108805983613e-02
-4.595156784775348419e-02
-8.008680762411467258e-02
1.470629431767954132e-01
2.679270642541038694e-02
-4.247395824029381872e-02
1.203237921031818647e-01
6.471597729828673651e-02
-2.941686051885637407e-02
3.943417584498866424e-02
9.684290286960717253e-03
8.023841287895895624e-02
1.534973133282914737e-01
-8.250619211850519774e-02
-1.970798576197996602e-02
-7.032644469077586891e-02
-1.578645488779313252e-02
-3.923718919126314986e-02
-1.365489137841358405e-02
-1.180281647270993994e-01
7.586682396472096968e-02
8.921104961942757927e-02
-6.195209978336135327e-03
8.713921624628771789e-03
2.900332097730435113e-02
6.635867718229784828e-02
-3.738437877255419012e-02
1.088028182368337010e-01
2.170212681271540753e-02
4.720357844689909016e-02
6.667544599994863763e-02
3.456075270831679425e-02
-5.405271529213433873e-02
-5.129014905485190096e-02
2.784960272529298647e-02
1.135022798272878330e-01
-7.966593081800399379e-02
2.907135209163560705e-02
-3.081057749425694658e-02
4.882083794673269632e-03
-1.457920153530336410e-02
3.647861402250872007e-03
3.542148887944473329e-02
-2.135244171984926331e-02
1.760851239505538748e-02
-2.258531183335455231e-02
-4.026450770229930698e-02
3.556649343139461211e-02
-8.567137221354621107e-03
-3.114203269271891353e-02
9.887573683856572260e-02
-3.692841261142667392e-02
-1.768271907451817934e-02
-1.207859793739662624e-01
-6.806627705900862926e-03
-3.432322283809934038e-02
5.154075196659453628e-03
5.535671929595837709e-05
-1.106559601707625823e-01
-2.225302008066994477e-02
2.679024446168788362e-02
1.954327245751489098e-02
5.352955891255346127e-02
-1.481212649558941857e-02
6.264118256708062216e-02
-5.544826010263020216e-02
3.315583319222898534e-02
6.806202392368885558e-03
-4.949869479595445099e-02
-1.509712257848462927e-03
-6.831227372842033074e-02
2.947908439163241315e-02
2.491364605049668605e-03
-1.085106338754610183e-01
9.583842793881358624e-02
-1.848796152689016065e-02
-3.909468985072690750e-02
1.816608366493621327e-02
9.397026036516910319e-02
-3.369038937177584042e-02
2.176293120788219682e-02
-4.610682940468737584e-02
5.378737658620741380e-02
3.201361272820294618e-02
-1.345459799376409402e-02
-1.906795805917661443e-02
-1.532790705862716214e-02
-4.342482743306214782e-02
-2.748804943320311278e-02
-2.715119376595650016e-02
-6.002554751750453776e-02
2.053212595877410007e-02
1.312350974374587032e-01
-2.944743741178001886e-03
4.412592473080894501e-02
1.179762833973791282e-03
-3.156610716247788828e-02
-1.455608312019962026e-02
-1.802363537889624043e-02
-1.826212076178870955e-03
1.022802737760030722e-01
-3.061612721790694241e-02
7.822812421422430107e-02
5.594004607615066932e-02
6.231323752424846457e-02
5.986815867825261150e-02
2.794386400853855756e-02
1.140778194699561092e-02
1.174973364062902211e-02
1.223246420628462325e-02
3.206917493334375535e-02
2.411240665116951704e-02
-3.709390340387517387e-02
-5.637567311800021491e-02
-3.934984628883056446e-02
1.414463010324079444e-02
-1.617494316102718530e-02
7.342570221223337912e-02
-2.126073828610079708e-02
-4.130901388603393926e-02
3.594351244724519612e-02
-7.463051596069995852e-02
-1.119194169264748663e-02
1.073722868690121270e-02
-1.600170256964261739e-01
-9.024169452226177279e-02
-3.664349851295344018e-02
-3.589642665517514541e-02
-4.533608972156660463e-03
2.752673509095758032e-04
7.832617473479540349e-02
-2.527008201228967549e-02
-3.230451068766341388e-02
6.407250760122040582e-03
8.025192103553123457e-02
-1.880233043459467526e-02
-7.590741606560475266e-03
1.276122146295440574e-01
3.574066818521132172e-02
9.500539758742715390e-02
-4.377119112356104430e-02
1.251629714898562333e-02
-2.827721255848730450e-02
-3.903192457474029958e-02
-2.123532926718284600e-02
-1.456260561022353420e-02
1.139992009349212639e-02
-1.128291971025951676e-02
-9.344254488040419637e-02
6.729387646485986141e-02
-4.914293024930511261e-02
-2.962582769580685265e-03
-1.474150313633540432e-02
-1.509497939485449428e-02
6.691303248983654361e-02
5.092003987769288392e-02
6.506904447639177969e-02
7.825954189214305579e-02
-9.159398884142865016e-02
-1.778027137831068166e-02
-3.473224387077181174e-02
-7.012736526637006890e-03
6.724555972626106506e-03
-2.897586518892912924e-02
2.503276519697759592e-02
-4.156660585228034999e-02
-1.931712624573303158e-02
-8.851115762851153451e-03
-4.084809662016573167e-02
-9.090508768040715670e-02
-3.599227312746746538e-02
-7.566030376831778259e-02
-4.179447201811890139e-02
1.642153316050925724e-02
3.528039444080147136e-02
-1.013097202763646280e-03
6.030308381141435276e-02
-2.269103358273797180e-02
1.873730031410921273e-02
-7.753887594686576998e-03
-1.063795942397127853e-01
5.026398177105111456e-03
-3.096780971175633682e-02
-1.405238769646511253e-02
5.813518553165621106e-03
-7.830949395085584283e-03
-4.036736390526177165e-02
-8.461240495779512316e-02
-3.259460109557156537e-02
-2.684308969480759394e-02
5.081687731030420929e-02
2.501335081839010585e-02
-5.732624715098429830e-02
-1.288679877111678987e-02
-2.871402819108876976e-03
2.866292816353336464e-02
-2.920337899847584226e-02
-4.881670293629415680e-02
4.682179982216644332e-02
3.272858235237841029e-02
6.219274629110183722e-02
4.879812786687827419e-02
4.431667001093429065e-02
-2.553630481500382757e-02
-3.693478274542681683e-02
-3.293926393625739441e-02
-4.278353863119223333e-02
-1.762053625650813332e-02
-4.554466649317187588e-02
2.646251624855800941e-02
-8.474409673078722727e-02
-1.153371937768368632e-01
3.221888196692163087e-02
4.798604246512949006e-02
-2.430033977719837923e-02
5.547286544755573173e-02
-8.046285906017972694e-03
-3.141659442562975187e-03
-1.010239692194075528e-01
2.029151753339901183e-03
1.616772382911444705e-01
-4.238218332740731342e-02
8.679167507648702373e-02
-1.611316177373906255e-01
-5.626740600165093531e-02
-3.820141668543501623e-02
-1.958942626047307286e-03
-8.297118746096668329e-02
-4.266538546455123093e-02
5.105794609837282366e-02
-3.325094791720451665e-02
-3.995798459198712099e-02
7.238589853807178565e-02
1.618004166831536750e-01
-3.227589568893488026e-02
2.093519201817651762e-02
-3.009508767177771285e-02
2.984439866575580580e-03
-6.566832000480847531e-02
2.855197642220309168e-02
-2.591444821348121846e-02
-8.602007016485602175e-02
-4.908722568107748430e-02
2.301215332013336126e-02
-3.816065528869760221e-02
2.879205350821428117e-02
3.280855796041965561e-02
7.425949499896532247e-02
4.182831257909603098e-03
-7.778038257459579663e-02
4.545971415655174208e-02
-5.418653138150721169e-04
1.700084414399073152e-01
-1.062965345713435261e-01
-3.303699252666743996e-02
-1.112331202277280773e-01
2.566103644654522606e-02
8.080811032855715614e-02
9.527617886132381392e-03
-4.504085722840701911e-02
1.611279096326197549e-02
4.847766139973426480e-02
4.932097916632151302e-02
1.717399097852711012e-02
2.364331209107486259e-02
8.103222811928954827e-02
1.932599669714286234e-02
4.143674703106015739e-02
1.016684728494567785e-02
-3.481742878504586695e-03
-3.043257017218006788e-02
-2.292185389794642453e-02
-6.007586534974344861e-02
3.612291836192081662e-02
4.612659016919986449e-02
-3.518519192016726638e-02
8.112825389811374743e-02
6.641804660901656776e-02
7.535966706064012310e-02
-3.505113875047548982e-02
-5.289614746649985710e-02
8.495517952297869380e-02
-1.278188302305116077e-02
-9.744093791799579574e-02
-3.332317197333642400e-02
-7.307269106615978116e-02
7.921511818168761043e-02
-7.354096837582529966e-02
-6.061616526719139364e-02
-4.308997859721536150e-02
-1.879965453761117677e-02
-7.447744623383730986e-03
-2.739891178327598376e-02
2.575982644072935535e-02
-1.845763323926183450e-03
-1.046022849470320676e-01
-6.685812641276925317e-02
1.869469750719172929e-02
-7.874378304345922008e-02
-1.545781869683446851e-02
-4.962309022659314346e-03
2.151888567293321064e-02
-4.979038991154097898e-02
6.578169350954593542e-02
-8.445497195057884154e-02
-7.937633470546177905e-02
-3.049899702642375546e-02
-8.617409447978304979e-03
4.088837357015791263e-02
3.524761753048668948e-03
5.010747268049474401e-02
-8.323017199084885298e-02
3.339768450535880208e-03
-8.040970603780277226e-02
4.225170009959864498e-02
2.135940895596220857e-02
-1.397983277881563458e-01
7.725771468462347413e-02
-8.153857501236090599e-02
1.069361643149057545e-01
-1.571039971940600341e-02
-1.835551915338878848e-02
-5.664417604685661328e-02
-6.097050495460245439e-02
-4.538978597529218749e-03
-8.941603609430555377e-02
3.694210963390919845e-03
3.251299785356328437e-02
-1.390860748548838899e-01
-4.711436850372457963e-02
2.937031387823357820e-02
1.381365288924070456e-01
9.211931662332592530e-02
2.899313826861965246e-02
-1.891278378929901055e-02
-6.193797637720419719e-02
-8.655953890692379138e-02
-4.609506238888577689e-02
-7.979154563921830867e-02
-4.508975466275411820e-02
-2.739845225887680563e-02
-6.782427381430602975e-02
-6.140387784851655817e-02
-3.140558446215009625e-02
-2.794023065677726445e-02
-6.554808976731357761e-02
-1.287504256679575937e-02
-2.257636623420164815e-02
-2.015869624452336362e-02
3.897592683430845667e-02
5.018471385932717077e-02
-8.977247223562920611e-03
9.168268234147625151e-02
2.463696198940238530e-02
-1.258852915743166601e-02
-1.908230177816133341e-02
3.890887817912285634e-02
-4.752356263118367313e-02
-1.037344757482271673e-01
1.222300055998601365e-01
-5.938261711962147804e-02
-3.783902188896360458e-02
-8.967697049796237441e-02
3.230426156083437972e-02
-3.379859925208734267e-02
-2.498019178794587750e-02
-7.108736193017785310e-02
-6.621514227795689822e-02
-4.982722033317658894e-02
-7.906218158449083988e-02
-7.010743082895137812e-02
-9.360224440794313872e-02
-5.082368468520948035e-02
3.668885310403227629e-02
-2.637679601721922007e-02
3.306771959823189000e-02
5.135323610367194258e-02
7.485087541419493951e-02
1.204160555894957102e-02
-8.836327440259905686e-02
3.962897536260413106e-02
-3.378052146420177509e-02
1.792400448330221108e-02
-6.897786417979581697e-02
-1.078309388465387431e-01
-7.693759593122487250e-02
3.035953940941299445e-02
-2.296714694233253917e-02
2.839939575231451019e-02
3.229010716931721928e-03
1.757663391870923839e-02
-7.403637533343163102e-02
-6.464387027344635495e-02
9.634681840717998491e-02
8.602603826528867903e-02
-5.198301218658922529e-02
-5.329671791308995994e-03
-1.013659194607530456e-01
-1.222004348933995038e-02
-2.503536730091516019e-02
-5.922858083899969206e-02
2.203450707142428841e-02
1.096088963197679352e-02
-3.090296479772441235e-02
-4.291653857289431245e-02
8.254961119096385427e-03
-6.080099638850283922e-04
2.673923084505048370e-02
-5.399294397405028818e-03
1.394317717884690187e-02
-3.783382421778818099e-03
-5.675609123608463258e-02
-1.856468360863348238e-02
-8.423909779059167435e-02
-9.567185107092848750e-02
3.673098669185977799e-02
3.609760157521437612e-02
1.055231986729370103e-01
2.128650368081563826e-02
3.422458192122151965e-02
-2.089289503780612095e-02
8.661407929134912198e-02
5.669048567899753061e-02
2.442838477881523890e-02
-3.524687946252647031e-02
-1.308889141028192309e-02
4.808776656080007705e-02
3.904904516711921875e-02
-4.680042225036167708e-02
-2.119578849487464486e-02
9.034503131259793984e-02
1.082787187517485726e-02
-3.270784024053490641e-02
7.673073970733565452e-02
7.452315092469967428e-02
-1.286194454743111101e-02
-5.544118555582274593e-02
4.565449170717535143e-02
2.344282810376869045e-02
-5.907181687599138281e-02
-1.246275530975501228e-02
-4.312511940951697237e-02
-5.577280791235087604e-02
8.492626381731725738e-02
-1.262680262651131105e-02
-2.090090177985820183e-02
-1.198233402826921895e-01
-1.472166067345366189e-02
7.817363447366625084e-02
8.380867819413623243e-02
1.989198107659493481e-02
1.177622480074680747e-02
2.427138593082492704e-02
3.195863930079986814e-02
1.167004974880056153e-02
-4.386722048687397013e-03
-3.244742135436551322e-02
-3.227911354187267684e-02
2.646974106069796204e-02
-3.403192683323337520e-02
-6.717602885685977285e-03
-5.696478716222871941e-02
-1.142286200662722129e-01
7.879475701823909772e-02
-2.048312876532765864e-02
1.121367124004584437e-01
-3.694903849647126776e-03
-2.374796501975182453e-02
5.099647286202473040e-02
-5.670943833623118963e-02
1.863021070604264570e-02
2.552827077744936751e-02
-3.155878442166724224e-02
-5.877862671476363765e-02
-2.677439129013876873e-02
-6.154164749199503986e-02
-7.355966294757505797e-02
-2.539928815630869419e-02
4.531620701536331897e-02
2.578394884723756580e-02
9.075862140282418833e-02
-4.707964429544625462e-02
3.615143896915107985e-02
5.417391711209734034e-02
3.583473718395395469e-02
3.239334520148608870e-02
-1.491374413868723492e-01
-3.714879306744209991e-02
4.138649163899729699e-02
-9.889745182726626671e-02
-7.128475730300620761e-02
-1.566256816623962794e-02
1.973853734214350841e-02
-7.225174498148528510e-03
4.975956184309055647e-02
-5.704328537762754642e-02
-7.402398318122611898e-02
1.105751189181116423e-01
-1.650390870684908806e-01
-1.909522226196202349e-02
-1.599650731535815634e-02
2.090072152894331681e-02
3.247949945975536767e-02
-1.588672394495740589e-02
7.066540839943219465e-02
-2.224581173386851315e-04
-3.170857192566702010e-02
8.442217507255543596e-02
2.353407387200830148e-02
-7.449385309262834820e-02
-4.395703131651128304e-03
5.088262150325365690e-02
-1.373704835578839351e-02
-5.719326571037915141e-03
1.280331872751664865e-02
3.345936099056419366e-02
9.934178045885858066e-02
7.390716907626527186e-03
-5.661969915772727818e-03
-1.303979284922395822e-02
1.225369569013634585e-01
-7.582614058970259252e-02
1.698515053516247431e-01
6.299059028050761622e-02
-7.534062319597185919e-02
7.200547647906006474e-03
2.430247815070248410e-02
-6.969159358302148832e-02
-3.370526457554825356e-02
6.945549306654542551e-03
-3.565373521876125801e-03
5.606189375255019036e-02
6.484954409602811110e-02
6.332678192707640432e-04
4.331010042570487134e-02
-1.946315211510520407e-02
1.074812142383602120e-02
-4.765755030015329102e-02
1.120914514113920263e-01
-3.269641335605136950e-02
1.982571378615428925e-02
5.000365782122761366e-02
8.722906513310428600e-02
-5.149557355947206871e-02
-4.154640057339022835e-02
-6.896611332796621918e-02
-1.753846764050015147e-02
2.546647519112042388e-03
-2.075498415094543733e-02
-4.725034472335913789e-03
1.966926003381731878e-03
-3.428479129957988369e-02
1.972918310042606413e-02
5.557649680591208313e-02
-1.281849277657632138e-02
-8.030017417080960451e-02
4.123140608342415470e-02
-2.501755821183297701e-02
9.015881212280074664e-02
-4.482643171556652956e-02
3.406260425339931175e-02
-2.164802484604238728e-02
3.412197232852191581e-03
1.391131904330030790e-02
-4.732992981612491740e-02
1.294261091535831298e-01
4.871406509978159528e-03
6.288966103571981547e-02
3.843199193126128899e-02
-6.579294216336385726e-02
4.089599770687536717e-02
1.548736276064214450e-03
8.439623808888825629e-02
-1.261721495726325082e-01
-2.615587272843933678e-02
2.347040389521561424e-02
-1.441101095359194062e-01
1.747822149352670426e-02
-8.642305385106772986e-02
6.153209168474065016e-02
-2.787196074311964599e-04
3.543314118762579124e-02
2.602852485220464446e-02
-2.896245417618701322e-03
1.170951898513754134e-02
-5.590762521014199654e-03
2.275694486285381301e-03
1.252486530545447174e-01
-4.908272166753444368e-03
1.028231750932744916e-02
3.202540610637712171e-02
8.495636505586429132e-02
3.874711542927447572e-02
-3.963298780836122838e-03
-1.469457378760875670e-02
5.906141141352707485e-02
-1.469502958903362924e-02
2.487943306978250557e-02
1.457472208358789323e-01
-1.323785250091259746e-01
6.698265140698721198e-02
-2.572869988010025727e-02
1.617942134029985712e-02
9.816403332144940652e-02
1.450786929290133302e-02
-7.624090461718478762e-02
9.474926768062769469e-03
2.345215842261524214e-02
1.377120864203478477e-02
1.314077117718341452e-02
8.519508368382668409e-03
5.108345145240151403e-02
-8.958974111612954747e-03
7.297397865596744193e-02
-1.206173929134363859e-02
-3.774724969595967539e-02
1.634117038989764126e-01
3.705962734769645273e-02
4.661813660667234183e-02
1.239826141115541944e-02
1.769856881564533385e-02
2.477887560030033950e-02
-5.180047419882784221e-02
-4.491004492429598663e-03
-2.219067149537342059e-03
-4.456826078827441640e-02
-1.366053196548213389e-01
7.839727213866487521e-02
-1.627055055613905662e-02
3.088953352467827245e-03
-1.006772555438729816e-01
5.465917196461247268e-02
-4.014687882605218888e-02
-4.480295561798996670e-03
-4.251041697014634746e-02
3.142153198216085519e-02
5.454668843099506198e-02
-9.250709588216653179e-02
6.811007603134384969e-02
4.714884406947667320e-03
3.608180414436770039e-02
2.203814420251822004e-02
1.249295421437849642e-02
-6.021889311846150700e-02
-1.008919282796840941e-02
1.039277765326054453e-01
-4.171318501277775093e-02
2.066287565761288844e-02
8.210554598180146157e-02
-2.306144622041225722e-02
-5.428505480721839555e-02
1.893451442952319430e-02
-3.149491030661966378e-03
1.119150447782553924e-02
-4.577097749644869901e-02
5.765144491367972523e-02
5.237541507983418249e-02
-1.968587469159325046e-02
4.760076884757826615e-02
3.249925092133356536e-02
-3.545701832845130075e-02
2.665377407003256122e-02
-3.805293556718581521e-02
-1.550860379129271292e-02
5.290557556177971632e-02
5.753400645658774543e-02
-7.405231373427692380e-03
5.384850614938357233e-02
-2.971781111484922064e-02
4.468206092713587763e-02
4.562180437750762430e-02
9.337116151364279956e-03
6.195802055890199667e-02
4.133097197098659775e-02
-1.471829868063543462e-02
-7.733514881203662483e-02
-4.156869684908519325e-02
1.507097341195269243e-04
3.070142355714019361e-02
-3.323052640336729424e-02
-8.312859761725967592e-03
-8.639079184703560288e-02
-8.683086647696703145e-03
3.781239798159347076e-02
-6.332565507720168060e-03
-8.792132381196414437e-02
-3.319631656962212379e-02
4.640727618281647454e-02
1.777560193152736071e-02
7.036915595896062192e-02
-9.538517630127264779e-02
-1.342347904219603301e-03
3.352097257404031139e-02
9.609238091476479671e-02
-6.192618131910369340e-03
1.724346315602219223e-02
-3.635612266136883236e-02
7.695827033271730733e-02
-1.809098480858715345e-03
1.306485194845691776e-02
2.903408774553522739e-02
-6.724077716306096908e-02
-4.187921874181078224e-02
-1.104561909459638586e-01
-6.474475629641000818e-02
7.720042237097914095e-02
-2.277466571492830702e-02
2.822133406359153551e-02
3.280350132878578060e-04
3.130798076201445068e-02
9.803647928942910844e-04
-3.108510247372128516e-03
-1.207267427692289424e-01
2.247731908565336195e-02
9.774446725683261228e-02
2.183145998991609105e-02
7.004311100930986356e-02
4.350197367090773148e-02
4.713112771072663215e-02
8.726160942293887182e-03
-9.595790695125241965e-02
6.892011540934604719e-02
7.398156283924339251e-03
-1.449935840140272915e-02
7.127462581891062798e-02
-8.184020354742238545e-02
5.051633110518079749e-03
1.304140615653504726e-02
-5.531286857123879352e-02
-3.144229670292407464e-02
-1.120836834516934950e-02
-3.472875765820397382e-03
8.189339362893220675e-02
2.824691548302511387e-02
1.273467259264644547e-01
-7.233776676309032483e-02
4.353181681708617745e-02
8.584825104944330057e-03
-2.508285321179620428e-02
3.473845644057526466e-02
3.886565659447024229e-02
5.872216581592179518e-02
1.658403302499752985e-02
3.561225275731268874e-02
8.106885417455593490e-02
1.351705189709529039e-03
1.341652536211428680e-02
1.437513057353614725e-02
3.033255906287719850e-02
-1.036629130497067341e-02
1.125129392365248060e-01
-5.479288893099999724e-02
1.036120778630472694e-01
-2.417050942232689542e-02
7.447985615290872788e-03
7.149822823156956608e-02
-3.605743936604164507e-02
-2.328986200981331828e-02
2.679682867485380995e-02
4.380102140263657934e-02
4.280134462862898725e-02
-1.462037135366968735e-02
2.812175041819756430e-02
2.896341955447190308e-03
-2.583630800972188876e-02
-2.682705915236127669e-02
-4.024338840150131630e-02
-2.116130749982533116e-02
4.251222202134255501e-02
4.785827311063926143e-02
8.089989901092331515e-02
1.362323065849982417e-01
1.787666056671930251e-02
-6.053071116361667670e-02
5.842415916569518308e-02
-1.950775718869141723e-02
-3.735123899029178796e-02
-2.198316916354245767e-02
-1.279934926190696987e-01
-1.638085380685725193e-02
8.671877260562836642e-02
3.650692734822125196e-02
-4.878124131828350668e-02
-6.153456985593568421e-03
1.583929763961454840e-03
-6.041410125030590578e-02
-3.026385665174953152e-02
2.790132127339228427e-02
-2.054520577207075496e-02
-3.747900706965347217e-02
8.122968390821137807e-02
3.531335494428466948e-02
-5.071881369863383976e-02
9.131756947992493954e-04
3.493407287088742125e-02
-2.943426869959816020e-02
8.046818035892759624e-02
-1.179408327912343304e-02
6.338868274799011604e-02
1.222145109160052423e-01
4.458118144248378323e-02
1.138660396599222753e-02
-3.952367271496243922e-02
3.120321220984510410e-02
5.775281582811022524e-02
-1.854243123059631446e-02
3.209257870310632671e-02
-6.134462313573050586e-03
-2.677709040107340357e-02
3.552485453674594611e-03
2.480892328544977501e-02
-2.440644937100038686e-02
1.282616956093353931e-02
4.817303344094111400e-02
5.193952021013870102e-02
-1.711009026188363077e-02
-3.142801281055863927e-02
4.898287507567828519e-02
2.343718684982292605e-02
3.314859756689850917e-02
7.288797250709327935e-02
-3.202425662387266975e-02
1.144789055455675171e-02
4.038987834295888063e-02
-2.054611778924471041e-02
-5.315834036851914066e-03
1.029241564569809836e-01
9.321015614032293617e-02
-1.567030378898930446e-02
1.621105495469942967e-02
-3.834382751576140193e-03
-2.558334723379045508e-02
5.738871336098252951e-02
-2.297160060432385312e-02
2.713452174888728030e-02
-4.237564839939000905e-02
4.320750269514176539e-02
-5.166810291549417400e-02
-2.880412089713006284e-03
3.874023549924475451e-02
1.635933036949719158e-02
2.186084498339921356e-02
-7.212022478507494616e-02
7.880909738680920429e-03
9.648782827464673362e-02
-1.470523422303064709e-01
7.372124087872998499e-02
3.889985293931709498e-02
3.534527104550903940e-03
-3.546891914037977184e-02
-4.150920728998282877e-02
-1.455756836166376481e-02
-5.511914739262965129e-02
4.469153318329390639e-02
1.375369097840062511e-02
-5.613310330328400571e-02
7.019031944276780954e-02
-3.958984787181003134e-02
4.271993297845447235e-02
-1.803815398391410071e-02
6.480988750756598582e-02
-3.430962943669602083e-02
2.383091314851146572e-02
-4.854099989006283727e-02
-6.005490677983492745e-03
1.756657779753958981e-02
-9.354977810447562270e-02
3.039308872917708196e-02
4.674211916718028909e-02
5.725644529894696744e-02
-5.244642896272419530e-02
-6.415083473217324250e-02
-3.605117900451347557e-02
2.298643501490960431e-02
3.342639246430419847e-02
9.564285192418945421e-05
-9.412468482501093470e-02
4.522180418244391847e-02
-8.345347782808461290e-02
-2.683493824325865890e-02
1.007739660600759715e-02
-1.344986050990943510e-02
2.094105763451567861e-02
-1.747539219346037204e-02
-3.077604447223065628e-02
-2.504945488891007280e-02
1.057341000077752398e-02
-2.796868776543177948e-02
1.106643246357342930e-01
2.494801172693660030e-02
-9.474351358217758187e-03
4.425170370422399496e-02
4.002809440449017070e-02
-4.271478797933270233e-02
8.527593917021542014e-02
-7.675352125667364578e-02
1.401694315213347919e-01
-2.078698176181713320e-02
-1.070930890662509863e-02
-2.097798361805143855e-02
-6.463262143006477667e-02
4.621901704980495990e-02
-6.153143609729890690e-02
5.122856088220655024e-03
-3.919288866660391307e-02
-9.684165092956439902e-02
-5.541165147229559773e-02
-1.980403706699835828e-02
-5.402978794314444722e-02
-4.354393784170630666e-02
-1.090213756109244675e-01
1.256861985487179867e-01
-4.640384984086415310e-02
-3.365894926050935765e-02
1.090878681309959686e-01
-3.214542558125526445e-02
5.817539248710659056e-02
-2.810034597478701379e-03
3.947714712582302277e-02
4.822754191929264100e-04
1.477882309210208460e-02
-3.288684793945626655e-02
2.944698330272151054e-02
-4.207294035329653403e-02
5.780664100413563343e-03
6.743507818079089167e-02
-7.071518527723480094e-03
7.675741594101942455e-02
-2.905264662623242150e-02
-3.516877471485099077e-02
-4.886435641552902553e-02
-7.540262865744809875e-03
-2.152262537316311161e-02
-1.394041512810267718e-02
-1.634997039353409398e-01
-2.051004093424620492e-02
4.733360894618161147e-02
1.335433152592997164e-01
5.829220691409515293e-02
2.913271352973698450e-02
-5.400990683193498260e-02
-3.735105394311538651e-02
-3.007883210954124392e-02
-1.612818664885554143e-02
-8.624942044084173837e-03
8.457000997765400097e-02
6.026778887095118192e-02
3.757908721299239169e-02
-7.189161151027499870e-03
-6.301832610463363460e-02
-1.625417748660607994e-02
1.247749171314123558e-02
-2.409396702791493511e-02
-2.757815392085909145e-03
3.105429911675426993e-02
-4.530402129843755926e-02
-4.751904891646856893e-02
-1.383746866156457429e-02
-2.119046087351090721e-02
2.182669280888802077e-02
-5.989362305921290541e-02
2.172111392907873778e-02
1.015954821034317918e-01
3.424107821663276152e-02
6.848538107508030104e-02
6.178607663046827708e-02
-8.230385254094968461e-02
5.216079049952820901e-02
-8.783731083675196116e-02
-2.230281432606526920e-02
8.438914434890398830e-02
1.557288375929011814e-01
4.743070841467414422e-02
1.999885443160431472e-02
-5.058734795820118285e-02
-2.121311238800538106e-05
2.581315414364437899e-02
9.083111119592042482e-03
-6.563023038571247358e-02
-6.312241758401744562e-02
1.877710785275334832e-02
2.145012985786074466e-01
-5.667348413674690166e-02
6.214295505758293120e-02
-3.752094651235570594e-02
-9.080662192900619545e-02
-7.271320779623587430e-03
7.539601592199218771e-02
-2.112385274133369434e-02
6.819758590451793778e-02
6.287925567105218105e-02
-6.793596413144620261e-02
-2.898306493173962578e-02
-3.378282474368391602e-02
-6.606613522817000872e-02
1.969082838133330918e-02
-9.361337021772000999e-02
-4.970634457822448865e-02
-7.435331070479839211e-02
9.968371866802380743e-02
5.120717833913632916e-02
-1.572221173547958678e-02
1.960815765776807284e-03
-5.776618656788851461e-03
-2.783382067297813026e-02
-2.325129563735252921e-03
-1.452312516771069907e-02
1.553584749035231624e-02
-3.697599766707054120e-02
-5.726589598835290368e-02
-8.791162267194001234e-03
2.113165792702518045e-02
-9.834766403047546721e-03
-4.739944275804799934e-02
7.346480392391230296e-02
1.734620062834662038e-02
-1.219203430582528058e-01
-5.967300684142981884e-03
-3.799737982488465837e-02
4.252486855277327199e-02
7.966636068029069040e-02
-5.341235703435192467e-02
-2.811505728349054933e-02
6.649723968446458189e-03
-6.665019732485769066e-02
6.147277769558821131e-02
5.443346557830867904e-02
8.305187069708119818e-03
-8.572413985064050723e-02
5.844907719104418253e-02
-2.079959280109167433e-02
1.867701817665447586e-02
1.007065858805907266e-01
-5.804140906695512414e-02
-3.278921756105947216e-02
-7.551283660335424142e-02
2.210227313208433519e-02
8.460098995342021921e-02
1.825868675787647305e-02
-1.784065228318245169e-02
4.440006375945628608e-02
-6.370912381546731118e-02
3.250347716810354087e-02
3.871628910010289221e-02
-4.469621908635853375e-02
4.807897198420046925e-02
1.375800606644322563e-02
-2.058751262424548395e-02
5.831172073086987595e-02
-6.478091761463022902e-03
-7.188753972148846649e-02
5.775379224769351671e-02
-8.375750591580202742e-02
-1.373841440825376015e-01
2.405972884249283836e-02
8.456696175243542946e-02
-2.836551537841429252e-04
5.050480497451879935e-02
-9.010231660094403239e-03
1.813647593799783825e-02
-2.894586689267729038e-02
1.610279598817358770e-02
2.461707484126771789e-02
8.226965891870871572e-03
-1.093575844330387306e-02
-5.481604678552184223e-02
-1.969039607079183310e-02
2.396829359180296243e-02
2.555663218087342661e-02
5.206101629005088077e-02
6.978667134270924704e-05
-1.451344659056016777e-02
-2.437006840212518899e-02
-7.241178974542393509e-02
8.037929665641099786e-02
-5.308158720833307254e-02
-2.387549773389015598e-02
7.191006611542888338e-02
-2.826379464833485636e-02
-2.338959281155726655e-02
-2.725725445586549625e-02
3.711062735054394129e-02
-3.480775907119593171e-02
7.122427168111909995e-04
4.823061084443812201e-03
4.759750138278561610e-02
-1.356477551035000784e-01
-8.233559511285346022e-02
-1.738888975569412645e-02
-2.610657628338090494e-03
6.493693239877791623e-02
-4.297813371707340235e-02
2.043421338871226236e-04
1.073447168522761591e-01
3.124928056570323853e-03
-1.428164449327753993e-01
-5.534161973878670010e-02
-5.142594155495120584e-02
6.087309255237632194e-03
-8.481758099554480290e-02
-9.978859609333586705e-03
5.354619791651155786e-02
8.886464066856034766e-03
1.649194384050541680e-03
-2.531622344117568854e-02
1.697799265477055453e-02
4.474766784151402305e-02
-1.170440577076095959e-02
1.356090322939445397e-02
-1.866153927746396282e-02
2.963634572989366778e-02
4.689724568370230717e-02
2.173037118715392263e-02
-3.307736230452444810e-03
1.129360882893835072e-01
-3.046328403025595072e-02
-6.703788149182690614e-02
-2.179787022141731548e-02
-7.893289934023066737e-03
-2.121900586081229556e-02
-2.499874275420666328e-02
4.966004038620160793e-02
-2.322385581838693619e-02
5.088850344157965638e-02
1.289577014662460219e-02
6.263838266151873502e-02
2.893303126021707153e-02
7.107819781302537887e-02
1.660774585010196119e-02
-6.813582769934311070e-03
4.016384153838461341e-02
-5.737661750311347231e-02
-7.399043408990936543e-02
-6.034891862654199503e-03
-2.951659590240312755e-02
-4.100787954080486325e-02
1.992467597366834667e-02
-4.368749789147560736e-02
-9.492721929543731021e-03
-1.101669732824040182e-01
4.580092654643278839e-03
-3.803010888825503893e-02
-3.540119151247811402e-02
1.021975691074064330e-01
-1.426201948884909003e-03
-4.882213821378469931e-02
6.543340811001086520e-03
6.345349147976615811e-02
-4.767811352343518522e-02
5.148069624959585727e-02
7.665295399509021272e-03
-6.317713317839571130e-02
-4.073874826401407967e-02
8.902134128058186366e-03
-4.685779213131427423e-02
2.983449834769650102e-02
-1.039742290766988188e-02
-3.635352046451420516e-02
1.104864625027112204e-02
4.035012489189722384e-02
-2.707936138633890502e-02
-4.430102595608744614e-02
-2.129881460748662275e-02
6.227406996687687157e-02
3.574481528476226855e-02
2.815477773743933765e-02
7.995430580741953730e-02
4.041637862330764441e-02
-7.781785624226853632e-03
9.153515759834282561e-02
-7.480080624652385435e-02
7.113930625456200973e-02
1.277663256393300230e-02
5.487408138822056497e-02
4.395531661610012353e-02
-1.592076480854975537e-02
3.168059270310139008e-02
6.960059880961919077e-02
3.751895437023604687e-03
1.288147522114516108e-02
-7.576511367044656831e-02
1.229323414187039193e-01
-2.119308255220621329e-02
-3.165563620934484790e-02
4.855685659811922322e-02
3.059288571698695960e-02
1.287406363180948303e-02
5.443908166387982639e-02
3.805810972593774016e-02
-1.588444188314571195e-02
-1.106440959971449582e-02
-3.741737113235023976e-02
9.843621799089655178e-02
1.421744422498166620e-02
-3.768859134252013077e-02
2.686106906185350973e-02
-5.507727219083275588e-02
5.056795798394578267e-02
-1.816275629495792132e-02
3.777903213084277123e-02
-8.790897743042426840e-03
-8.227311692738813187e-02
5.933715510619481243e-02
-6.573112912394971086e-02
2.403140262746228384e-02
1.327443161530366955e-01
-2.861537323061471606e-03
-1.417223076092306855e-02
-2.161737400543516374e-01
-9.286260963214089392e-02
1.224979268750060399e-02
-3.041230356710287411e-03
-2.616739103196159127e-02
-1.882612038853073017e-02
1.659833220419441521e-02
3.317203816381599640e-02
2.629633878653286558e-02
8.264891519880403215e-02
-2.667620670101882377e-02
6.947489877371237910e-02
7.778067867023168158e-02
1.188523652269364850e-01
-4.073582843187615460e-02
-8.597484029048607992e-03
-9.513580833364294886e-02
4.369259041863299622e-03
3.351403693763439079e-02
1.482562981615929108e-02
4.226657693509103426e-03
1.243494503330342532e-01
1.993375792467180427e-02
6.978637062029731386e-02
-3.498117652969937735e-02
-5.970458713121306465e-02
1.328383523750192030e-01
2.337778192409586259e-02
-8.908277451734861185e-02
6.948274430014961256e-02
-2.733805381830767267e-02
-3.586926629326487453e-02
5.617019119769680463e-02
1.087853985607904750e-02
3.495850511293442653e-02
-5.066126145617277921e-02
-1.562013525207359664e-02
-4.341505058983754356e-02
7.370208813529464942e-02
3.190688826889063329e-02
-6.357978304486014420e-02
-4.716608973630684321e-02
-7.790618883678927797e-02
-2.751475973311888826e-02
-5.632951358415344903e-03
-4.783475080475354385e-03
4.217502287552612333e-02
-4.908168678544303637e-02
1.849768981601376816e-02
-3.765936845998388988e-02
-4.707432388280514274e-02
1.898635897864742877e-02
-3.704671427046789083e-03
-9.776670433535093740e-02
-6.551074440981230484e-02
-6.707321408542459874e-03
-1.143403513759783802e-02
-1.315999863515278645e-01
1.102277558157585026e-02
5.193972891118428525e-02
-3.953002894186846694e-02
4.233598107306092706e-02
2.560108468195446824e-02
6.906530853539488701e-02
-3.491094504065011400e-02
5.238951581126606843e-04
2.880855660630662549e-02
-3.442128595815784065e-02
1.829442506578020031e-02
4.653575882444872802e-02
-6.611593197197999927e-02
-2.977546439331504868e-02
-4.841311623256371044e-02
9.727060056557355894e-02
-2.296476536564098433e-02
-5.119077308180118580e-02
-5.153313310906189326e-03
-3.255515689862762546e-02
-2.502996170277204876e-02
-5.185799240910204944e-02
8.349047809434044162e-03
-8.549249375144835419e-03
5.388530645706191002e-02
-1.278762024395782015e-01
3.162075574234178305e-03
4.392269536105514183e-02
5.171923777498218383e-02
8.155986758278864447e-04
-8.772240496069515225e-02
4.678089195499689212e-02
-1.169405187429495979e-01
-7.427812800352107114e-02
9.995509357361960848e-03
-6.870062633080413310e-03
-3.624222222246847869e-02
4.181455076619824268e-02
9.525357069533736676e-02
1.011503114619879684e-01
-2.044124673892286619e-03
6.482404515316236848e-02
3.390838643814805820e-02
-4.543657276915976512e-02
-3.189378270344909311e-02
-4.856591444068075747e-02
1.163564030383812398e-02
1.754728209755428495e-02
-4.875342262720441106e-02
3.757493997071310876e-02
1.172559522004250690e-02
-5.914127947943014635e-02
2.836219211589567635e-02
1.524154636314345446e-01
3.467594425892019799e-02
-8.281782950745922300e-02
-7.672631777841809608e-02
7.139679987684859064e-02
-3.194550917338479651e-02
9.876507427381683857e-02
-2.568961023246332798e-02
-2.155709588657370168e-02
-3.950266802390151044e-02
-5.579671380510325962e-02
3.989014911284776560e-02
-3.707836550379562529e-02
-5.727791740239316504e-02
-4.894505318564625757e-02
-6.266450835231039684e-02
-7.343404059159625019e-02
-4.247499317217962034e-03
5.980307153456662639e-02
2.937484394291824119e-02
-9.583986952343204191e-02
-1.908524053849443985e-02
2.475818458571970790e-02
3.551742957356088248e-02
3.454605404051014350e-02
-5.657897601125469467e-02
-1.160925793657900246e-01
6.527712507555444472e-03
3.325217305471843670e-03
-9.916246315448655479e-02
1.608302676568679895e-02
3.138759140839887662e-02
-2.820698134616908201e-02
1.608297528705708926e-02
-1.158833674504154698e-01
5.833257371245474665e-02
5.615100069360248747e-02
-5.895601083841783135e-02
1.924692165594573540e-02
6.058828994242071442e-02
-3.613229830729877690e-02
-4.529297236463486476e-02
7.662967422590798161e-02
-8.367182511198524575e-02
-4.883933437342491413e-02
-5.246816179723907264e-02
-3.585811148629805545e-02
-1.506118649193286148e-02
7.087187453167918816e-02
-2.031487563812729713e-02
3.460560616235519322e-03
9.331167278620113026e-02
-7.370385231402070379e-03
4.353740374547897946e-02
-5.034096577031355046e-02
-2.756544400998212161e-03
-9.540538164859775627e-02
1.759431472803752589e-02
-5.644184576574174522e-02
1.000452500629052388e-02
9.997637113572085954e-03
4.901044515545494029e-02
2.367961449195617532e-02
2.304602558144630900e-02
2.948916883006767742e-02
9.815602938828559693e-03
4.304273992522243686e-02
4.230718757536031105e-02
-5.213168469475050470e-02
1.608222113190191024e-03
-1.141625043913814253e-01
1.496170087526369763e-01
-5.658794507864933071e-02
7.986624910700583502e-02
-6.363546977959731732e-02
4.762713948180024442e-02
-5.903238560332955964e-02
-7.345367112178308178e-02
5.554659871545574584e-02
5.274687818592801308e-02
-1.411976688257607707e-03
-2.850691223699076959e-02
-9.008832112672271464e-02
1.682133065158500276e-03
3.577230857603815040e-02
-2.648520338021719683e-02
-1.712764622205215082e-02
-3.311083410987593345e-02
1.683778418610016800e-02
-7.614537036850033136e-02
-8.840904339319362662e-03
-1.211329976220362897e-01
7.881982196484943470e-02
9.081763802762331250e-02
-3.815550866657911599e-02
3.145020341750434656e-02
-1.057093592702944458e-02
2.445727594833871366e-02
6.937603999288749490e-02
-2.167760449024231512e-02
1.345433967821383081e-01
1.151370517354491016e-02
3.027145194853296875e-02
-5.005027379128905440e-02
-5.991266757860554126e-02
-4.927546365997372696e-02
-3.631769137466852454e-02
-6.498416900559403353e-02
-7.653926703366548123e-02
-1.478092531010812560e-01
6.102018711407512612e-03
4.531394128889491141e-02
-1.304803398347108637e-02
1.014691911029800761e-02
-4.654895437516407691e-02
-2.183736446384613658e-03
7.808845501863208305e-02
-1.382708747969902396e-01
-7.922959383990217652e-02
-1.076366543403873416e-01
-2.458933809704499929e-02
4.248973889839514212e-02
-3.758096187458587201e-02
-1.526264416454202466e-01
-1.405712953022197620e-01
1.897065302377503801e-02
-2.319345642083727246e-02
7.685227123770323188e-03
-6.500748240010932599e-02
-3.964948365262728480e-02
9.008424928634370388e-02
-1.108366577403837802e-02
-6.311679801496823672e-02
-4.102485543480256791e-02
-8.192232461826912115e-02
2.692458243057199371e-02
1.661078057909270642e-02
1.108656336485937255e-01
1.768165412512795465e-02
5.381923113579043655e-02
1.596759447094197107e-02
-6.136100994986114221e-02
-8.441277308345833744e-03
-8.495669842735951993e-02
9.675672720404576710e-02
-2.172337010321236453e-02
4.100642099840198784e-02
-1.143880161870987865e-03
-2.003122186901289473e-02
4.380473214759377648e-02
-3.984883480769713104e-02
-3.398949066982288186e-02
-1.285108132002924473e-02
-7.190577973402620740e-03
-1.312785866936184119e-02
1.018519531525479294e-03
-1.692213669113657934e-02
3.342983225470640835e-02
-1.145714059586353251e-01
-4.680620035269529577e-02
7.978967808564020603e-02
-5.552471945115124846e-02
-9.313377420883714453e-03
-2.532410773584558086e-02
-1.554617532807187064e-02
-1.021460064241672822e-01
-7.133171538050608884e-02
-5.130774380634521570e-02
-4.422701434163822665e-02
-4.415503798027371751e-02
-1.042653950856137768e-01
4.292716267637281674e-02
7.385465275141678450e-03
1.623733826381756548e-02
2.086101521910201789e-02
6.408272939064355023e-02
-4.099722538393833619e-04
-1.910808151344269359e-02
-4.035178054120561186e-02
-9.721348835422514989e-02
-5.435889326452623960e-02
-4.479623955246599121e-02
5.015394977633649137e-02
1.453705558115580068e-02
3.705148157335646369e-02
8.280100647420926552e-02
1.566226180436950874e-02
1.752757188080752634e-02
2.714653479195880924e-03
-3.497742160504153930e-02
-2.131180345490989864e-02
-1.154196039823313438e-02
-2.815182889853888246e-02
-1.332808820950032690e-02
-1.352518636871178626e-01
-2.745930055561040389e-02
2.058374454285290256e-02
1.961405477706898437e-02
2.951884144059798570e-02
6.412526037757025621e-02
-4.103189954103139692e-02
-1.515015211695983771e-02
7.615943171591960277e-03
-2.826905009732528715e-02
-2.676755175850637283e-02
-5.544352338454403006e-02
-2.580436761602608424e-03
-9.909612156317171294e-02
-8.855260847123908041e-02
2.205531705985354710e-02
1.888737603611913632e-02
2.352955177038115395e-02
1.541937870915986025e-02
2.321704240431546329e-02
2.966890066252121996e-02
3.000690274356466666e-02
-8.246241641287380131e-02
-3.442141414069045668e-02
-2.870869706837872373e-04
-5.323864701939485383e-02
-6.265247773726563552e-02
3.138910415227809565e-03
-5.624233487888139621e-02
-3.232423115212645914e-02
-2.696106100921565052e-02
1.443627440313379612e-02
-5.261887430344771438e-02
2.050205610827032440e-03
1.855060104730686665e-02
-7.603981898870131040e-02
-3.952330366745477469e-02
4.594477738379773579e-02
-5.298671272525411202e-02
-4.641909449225255224e-02
3.557988105165187098e-02
-1.797412234297223951e-02
-3.080516167232552269e-02
-3.471998229362037447e-02
4.369080268349311014e-02
2.160798267218172128e-02
8.519290317864514767e-03
-7.283616327413220369e-03
1.219791153671938577e-01
-5.019241309630090991e-02
3.085367396031534707e-03
-2.966126194091869839e-02
-1.027997797794350243e-01
6.986367641977039855e-02
1.397935977981268514e-02
4.168233542406530462e-02
5.009376280646170992e-02
-5.622694822535564269e-02
-3.679023959325507243e-02
-8.570829630212907502e-02
-1.368251085178103128e-02
5.635738738617893789e-03
8.382085309835426989e-02
5.962043438073934970e-02
-6.121006059436743738e-03
5.905050070443523813e-02
1.689952084327429188e-02
6.674590018159624882e-02
-2.059295508156643029e-02
-4.452046102625318441e-02
1.341137556006066940e-02
-5.730106631139092813e-03
-5.251236329698139721e-02
3.587203992292641724e-02
-4.142207513377271083e-02
1.219575646554712789e-01
3.627938380080500402e-02
1.870585348672187259e-02
-3.609862485645003866e-02
-6.240650561178989753e-02
-3.985396079673258346e-02
3.465548242542036694e-02
-1.023365553762760477e-01
1.983364997222338694e-02
6.746753345734977187e-04
-5.537300360496275400e-03
4.882685610482313115e-02
-4.500599645124381265e-02
-1.900306008198670085e-02
2.268324023314718593e-02
-3.434916450545842659e-02
-2.042625390119334750e-02
-4.459003120310593704e-02
-5.041257900593106023e-02
-4.793256130036500917e-02
-6.932928493941199755e-02
-2.779012509115713278e-02
-1.037302563726303847e-02
-2.747836406736458084e-02
-7.589048959739229383e-02
5.752115658598556253e-02
5.667826791565315839e-03
-1.982006852011326467e-02
-9.597270161037248226e-02
-9.472628843259776887e-02
2.640580413507529270e-02
-2.924996841168790024e-02
1.644406405064192250e-02
2.901656593563364459e-02
1.022727913369353703e-01
-4.626226056130952613e-02
-1.069910077883275308e-02
-8.201544074085907743e-02
2.119535208035792581e-02
4.403075977791807288e-02
1.542103815150872893e-02
3.084865936964805572e-02
-3.077375212216984512e-02
-8.764957946019193147e-02
-5.247653176294642119e-02
-1.842132634333182783e-03
-9.056335805739368361e-02
-3.686884927680116075e-04
3.655765986688705189e-03
-2.806560387401384020e-03
-4.315616277955407892e-02
-5.179991457161005342e-02
9.729722138845469520e-03
4.817544319003426445e-02
2.948234819536969462e-02
-4.737571688598589403e-02
3.270052822798323600e-02
8.552983079539734287e-03
-6.747333579001235648e-02
2.480217035451481172e-02
6.488902525733592462e-03
-4.095771322617293431e-02
-2.342039992030699874e-02
-6.324645942226278517e-02
1.861813237138973528e-03
-3.058192575105331615e-02
-6.195768508519095691e-02
3.369316825915028707e-02
1.448724701456374948e-02
-2.117829741303097271e-02
5.756029608277031528e-02
1.586622303790859861e-02
7.048663070163896371e-02
6.901385430734255019e-03
-1.063519258234015691e-02
8.081537051678695793e-02
-2.003283435555781779e-03
2.199574140864741373e-02
-8.066191393850949409e-02
-3.412900517570321285e-02
-4.189942022015939738e-03
-1.067380967288945361e-02
-5.346173966722582264e-03
-4.323857303642970884e-02
-6.519949542470232506e-03
9.454634370577376379e-02
-2.187611896145459645e-02
-1.343215773285228593e-02
-5.831881977238716902e-02
2.819872501379304397e-02
-1.842979348331560616e-02
-1.077867220853216124e-01
-9.289306480000595473e-03
4.822441233946928724e-02
-3.391073360617550408e-02
-4.069097248408061474e-02
-9.391313426065300840e-02
1.592982873811893754e-02
-3.449451798905649180e-02
-8.882308869472306523e-02
-1.394267872986562282e-02
-7.848572589811307620e-02
1.573997920142275117e-02
1.350647083037812002e-02
6.568159952058427731e-02
3.754541387949740516e-02
-4.331166011031122032e-02
-4.851463432094012262e-02
3.831548071566538705e-02
-8.090771920713103055e-04
-2.735951620902239700e-02
-5.017360777779838327e-02
-7.999334752803455295e-03
-1.607991572576650263e-02
-2.424623986329164232e-02
2.130712773011274232e-03
1.233059166065065965e-01
2.215134416768105990e-02
1.268695122268376774e-01
6.973476641439634027e-02
-3.644025456160440019e-02
1.975081157950214598e-03
-3.306325419131578291e-02
-4.188079019047787066e-02
-1.313754045806427885e-02
4.029300815346251543e-04
1.636657489039949551e-02
3.288467256612004341e-02
1.111635152542794769e-01
6.110991437538560583e-03
7.928352700702528955e-02
-2.007612709331041759e-02
8.495712034623145378e-03
1.145214859013024555e-02
-5.058507970818729160e-02
1.737967484219971395e-03
-1.359646480032697217e-02
-8.719324488731227882e-03
5.211003775203632048e-04
-4.351034466402460554e-02
-8.163671553157571259e-02
3.705239489844577155e-02
-2.480098220355290636e-02
-8.780073388435802317e-02
-4.295997794945110443e-02
6.456907166651273955e-02
-9.786934739040232395e-03
1.670042166053125610e-01
-7.006896498758803660e-02
8.698392972221766217e-02
-9.493341747009305387e-02
8.148854852968798537e-03
4.920331683095008346e-02
-1.026700203987731229e-02
1.205426426342094334e-03
-7.031630854089708504e-02
-6.443102897451281896e-02
2.689446393333983290e-03
7.926920385586753992e-03
1.117595361872250337e-01
2.229326748867842614e-02
-2.601678077516031418e-02
2.017824986214404592e-02
3.575668607928709358e-02
5.801740836092680875e-02
6.930725402049303652e-02
6.162616050920995819e-02
-3.287731088964980508e-02
5.602354610609008856e-02
-1.831306375568921355e-02
-2.770921540867306646e-02
2.213890763620538979e-02
-5.023281802399694185e-02
-3.932375576560093178e-02
-1.502709211637162125e-02
9.087548182854107703e-02
-9.663325701116212349e-03
-3.050644871060687741e-02
9.265749224337175780e-03
7.146400379794160332e-03
-1.523545885482734813e-02
2.606584073856941294e-03
-1.934194879862066382e-02
-2.841443105932474344e-02
4.378319520393803704e-02
-3.768056254486341211e-02
-4.032205164405408548e-02
-1.999960338977819704e-02
-1.023508159658477745e-01
-3.701803214860813901e-02
-2.139888783173244952e-03
-9.978340625002192488e-02
-2.541325527708649182e-02
9.127236360914643687e-02
7.768930363439241482e-02
-1.582346499289990702e-02
5.756589936719948286e-02
1.551044342467720188e-02
-1.047246536026428913e-03
-8.813097489206961344e-02
-1.033942233460063975e-02
-9.198907730673126781e-02
6.471714548210216744e-02
-2.951254388511024424e-02
-2.617710495772218940e-02
-9.354345134275306173e-02
-1.459177068535931140e-02
-6.561511137405732531e-03
5.795870294175918536e-02
5.959610505488246307e-02
-5.075884533093680262e-02
5.126087376100096904e-02
-3.654833227404220841e-02
-1.264169996340861260e-02
5.467516888790602270e-02
-3.979480519785749681e-02
-3.625421783053113869e-03
5.672552726216671844e-03
4.288671891471079007e-04
-1.900709968862700217e-02
6.748555058179135646e-02
6.748068631587279299e-03
1.546142587665566732e-02
1.283480353676240589e-02
-5.999279534750061316e-02
4.066958600576098259e-02
3.154000507056854523e-03
-9.392489363759377874e-02
-3.300844262858273342e-02
-7.923708912514483560e-02
-7.301380698967326055e-02
-4.518816178785653448e-02
3.159251145513243542e-02
-7.350641078925973515e-02
-4.922162111391225475e-02
-3.337893271235713860e-02
6.662479731214845415e-03
-8.804134644360493700e-02
-2.344253590353063965e-02
-8.516664333060545988e-02
1.566575395844398231e-03
-1.612809650528035377e-02
1.491905796475861620e-02
2.660056603036048059e-02
8.656362731172143055e-02
-5.258936519576393187e-02
-3.637564261810088267e-02
-1.131079981855432626e-01
-5.880671128436300299e-02
3.136541724930736602e-02
-3.694317389948238717e-02
1.098987547369945951e-02
-6.307561672317273105e-02
-2.118707941024968594e-02
-9.332202135496127718e-03
2.821936744638006787e-03
-7.464720135943554713e-02
2.091229827658724547e-02
9.366913690131781212e-02
-4.890933057615711593e-02
9.196326944682485516e-02
2.173106500236061250e-02
-7.551193738958691948e-02
-2.126961555822426755e-02
8.332222910602099519e-02
5.906524960081148412e-02
2.448899324282690498e-02
1.517256202600844595e-02
-1.441117741422012488e-01
-2.226035654977548059e-02
-1.661062424726207978e-02
6.188554293589199062e-02
-7.191139035269687729e-02
-5.964980666922195529e-02
2.690176392947746936e-02
-3.178616595718946475e-02
5.237871797362571996e-02
2.270246412611184438e-03
-5.952677401918302774e-02
-8.294215104248349457e-02
-6.211700683950707388e-03
-5.431873111246924039e-04
-5.077926660541679481e-03
-8.178459755724874769e-02
-6.467775046262158600e-02
-1.258566022581360418e-02
1.186846340310379264e-02
-1.376297606670656357e-02
8.222203509109894670e-02
-8.694190391770122497e-03
1.601990565169358199e-02
5.049765798956196844e-02
-9.833372890802154209e-02
-4.212928529563660790e-02
2.190973012833598646e-02
1.136501630276940261e-01
-3.525878669539804326e-03
2.047261695280667287e-02
-5.978895840444706927e-02
1.542411464505341568e-03
1.838291537552935034e-02
4.733060284787217464e-02
2.111837076519763184e-02
3.279895009179854826e-02
-3.832210278668280595e-02
3.950775729185901364e-02
-9.540028646536406753e-02
3.867615344532911170e-02
5.613361561260649807e-02
7.982543968091249456e-03
2.948440444168377861e-02
6.709577998545579458e-02
-2.248566863259239892e-02
-9.092783909719093574e-03
-3.643567584774393825e-02
-1.294950988784152220e-02
-5.135272077006477337e-02
4.879338726868143183e-02
-8.809421987126159898e-03
-7.816806650551490210e-03
-2.378843427657476028e-02
2.950421455662482345e-02
-4.621729613460440200e-02
8.784073069312827928e-03
-4.172748934788560182e-02
-1.788621697042697654e-03
2.249677104015119361e-02
-5.418865333522596139e-02
8.278148129453606618e-03
6.539855721133452926e-02
8.214071714368437541e-03
6.651879844265713194e-03
-2.141175342539240745e-02
5.992568076880583350e-02
-8.246998175071350301e-02
-1.756173213116786827e-02
1.798196996458732988e-01
-1.205403102773167437e-02
2.672443703574230514e-02
-6.496985478872570330e-02
5.366445125559882873e-03
2.133861748578868428e-02
3.190964994715431678e-03
5.467062117602514149e-02
3.530013572863070770e-02
5.357359608757342878e-02
-4.178003036498329111e-03
-2.640614971239172923e-02
2.268358632250588522e-03
8.615870165560048088e-02
5.352686284181752685e-02
1.228615242892929123e-02
1.148094074198048459e-01
8.080271643183654928e-02
1.252794949641774201e-02
6.394312256629257341e-02
1.071569953898098837e-01
5.918274360710209375e-02
2.425356652414321912e-02
3.206735229746127819e-02
9.789682628416572496e-02
-1.212762927824192760e-01
-6.445000249383683877e-02
1.617776750252131537e-02
5.734658208779051108e-02
-6.640214972520785963e-02
-2.690307889529296170e-02
-8.754977309115194450e-02
7.317043781687861646e-03
-1.789872909940257162e-02
5.114190428589228399e-02
6.450268830347508087e-02
5.352393794444765263e-02
1.015050303936225889e-01
5.038998442445930676e-02
5.765128856257117733e-03
-4.956170320935218004e-02
-2.841175996586268321e-02
-1.733158338349572933e-02
2.162613242694143637e-02
-1.444588362489683010e-02
4.474729675361585612e-02
-7.112724117554174164e-02
1.024118730690269652e-01
-6.443993207869011530e-02
-3.401260549155588064e-02
6.403649927418920973e-02
2.638300260358403780e-03
1.025100614293655149e-02
-5.311977146314000170e-02
4.236805715111673781e-02
4.518285937951481424e-02
6.645354073116965798e-02
-2.951189948771409943e-02
3.807887207459163814e-02
-1.281192322894072599e-03
-6.937507301912555768e-02
-7.681352549905003102e-02
-1.033675808323828750e-02
-7.362474141301596220e-02
-3.586546124294006516e-02
5.737301929340792722e-02
6.262184194940305371e-02
9.807693469418883245e-03
3.356405809580092353e-02
3.452953078761916011e-02
-2.630767022806098851e-02
-1.298037987022869766e-01
-2.893603667839467208e-02
-5.964600267390430394e-02
-3.877464419470837143e-02
-1.195697220586975501e-02
-9.982461625090376101e-02
2.560094320243933019e-02
5.011317673656540649e-03
-3.331052248123778786e-02
-3.168073156402763380e-02
-6.558695332038810832e-02
3.854513583768888474e-02
-7.461561594225978034e-02
-5.491268001872126603e-02
1.554043683595675018e-01
4.233050160339898310e-02
4.607294337445988486e-02
7.852536431912086889e-02
-8.573177701991889499e-02
1.252251241160895756e-01
-1.098826059134629662e-01
-6.217192525554766230e-02
5.315441583841480633e-02
-2.158610482630253513e-02
-3.864812672887725509e-02
-4.590846580116395882e-03
3.948690120455524560e-02
-9.088025559231514838e-03
6.593489636749549909e-02
-2.889310482525455498e-02
-6.659418240877621950e-03
1.021048416771352524e-01
-1.063517722346216388e-01
1.717272968616431403e-02
-3.583200622993058977e-03
5.614059229748340901e-02
4.730280752306638414e-02
-1.020674745391037808e-01
3.645953476359303086e-02
1.111025062396185301e-02
-1.146815085743578023e-02
-1.138091661537399442e-02
-4.515184371343134578e-02
-4.158650553716945059e-02
-2.018348117732612218e-02
-7.948227494346937066e-03
-1.659884070679587542e-01
7.613639699496076163e-02
5.953923610912056907e-02
8.477508104169093062e-02
4.099749479151940795e-02
5.322170626663345200e-02
-3.421375902888848519e-02
1.137405649860765387e-02
2.527066216746327865e-02
-5.708046085678080556e-03
5.063936600415890749e-02
-4.005265639824331231e-02
-1.829535796845120632e-02
-1.772795776999964296e-02
-2.068909688817302875e-02
-7.885398761562105452e-02
-9.532732802460254853e-03
2.505535060275834031e-02
1.785394442976761045e-02
1.809703261520265866e-02
-1.168849205601744067e-02
2.160496006020390380e-03
7.803967349146311017e-02
1.889798205713421123e-02
-3.179933069946559721e-02
4.029120682473779497e-02
1.241743464678432204e-02
-8.695196581590441259e-03
3.659353249198629698e-02
-2.511534047521980437e-02
4.018938379950572071e-02
1.496557817770327245e-02
9.855240933129776060e-03
-6.477877618657686132e-02
-1.725940353049389975e-01
2.078749608263115098e-02
4.145342467059234814e-02
3.517722384903665400e-02
5.937013988237494627e-02
-4.925349682400882723e-02
-6.590305261437431894e-02
-2.961840386640766237e-02
-1.770422725654392515e-01
3.470282252249617949e-02
5.886280303360301447e-02
2.354038624093391513e-02
-4.553925942717488434e-02
-3.677324625176334183e-02
-9.435960733592511571e-03
1.608125541607095463e-02
-1.226700269156656871e-02
5.398722880460223028e-02
-1.170368963057894646e-02
7.447612053907265439e-02
-2.105779102556107688e-02
-7.820760769702610193e-02
-4.319404059531118528e-02
-5.584403412771336839e-02
-5.173027522506022657e-02
4.549102390586599876e-02
-2.895757995323085254e-02
-2.984727434253897985e-02
-9.181223541531857713e-02
3.869549910964126520e-03
1.109219674077173423e-01
4.440675531660674691e-02
-5.396300900063254191e-02
-1.714366441482629774e-02
-7.747080073772978116e-03
-6.590725744972526778e-02
3.748916775023983239e-02
3.633460488512404996e-02
3.228526544228129541e-02
-2.001708181312483736e-02
1.499088835133182557e-02
-1.188379693281371718e-01
-2.015014438694082491e-02
-1.557825766975315558e-02
-4.811593155642697461e-02
2.458421571854147933e-02
-8.698958945564423673e-02
2.834489528381594139e-02
-2.896773996687842037e-02
4.591228981025247818e-02
4.162099887621942967e-02
7.778247327780428433e-02
-1.991036305704105280e-02
5.787320274534868414e-02
5.038580767895797265e-03
4.327639234459221967e-02
-4.607243793433143941e-02
-3.114303795115093768e-02
3.767759859650328391e-02
-1.221350430563912862e-02
-8.092508134111206508e-02
-5.973126950280233799e-02
-1.743796956911365381e-01
-3.028068221479223929e-02
3.945892773176288941e-03
-4.749188389169963290e-03
-4.350332225407366193e-02
-2.171163857175760839e-02
-2.470616249613889585e-03
8.454800230415024376e-02
-9.960777842391068879e-03
-6.903915839553209643e-02
-1.104412067249462871e-02
5.765589222191276446e-03
3.180056032093921820e-02
6.314450579208967518e-02
-4.660516970235321910e-02
-1.171079784322757583e-01
7.994530312221218016e-02
-4.230949454193991786e-03
2.872276116632352383e-02
2.435385731196908210e-02
-2.485923475960117798e-02
3.825837147936049509e-02
-6.642980942009807984e-04
-5.892473135930641204e-02
1.119556573924296999e-02
-6.384894596907667030e-02
-1.736006203125318656e-02
-6.614294067609367833e-02
1.310880688870503241e-01
6.426832677660042348e-02
1.828485379173340475e-02
1.733665888717691658e-02
-1.915294794323878225e-02
-2.611962736352186829e-02
7.147214950453447541e-03
-4.474636851100307483e-02
-1.749386583912204089e-03
-1.202770503487380141e-02
-3.723651179143055989e-02
2.958072917910773217e-02
6.384456721984897720e-02
5.271861774023244712e-02
-9.626901672312725144e-02
7.952392445540670818e-02
-6.384394265964504767e-02
1.067770615658875932e-01
5.786822388594440453e-02
-1.291027010043581391e-02
-2.497729443929629436e-02
-1.008424181285013932e-01
-4.262596919034599557e-02
6.015384773484731135e-02
-6.906609077298024590e-02
2.257638081305807579e-02
3.821881925227458426e-02
-6.055441075852783378e-02
-9.521152048504902959e-03
3.304999772009713233e-02
-8.480950036465154107e-02
3.876110447573846707e-02
-3.573892710005031198e-02
-1.287180323459259298e-02
-2.583221705802070042e-02
-2.880631254047562317e-02
-3.415362000817046689e-02
9.612780154456206094e-02
-2.194909954571930624e-02
8.208331487655311232e-03
1.282967975417470541e-02
1.655840944444847765e-02
-2.690611697752124179e-02
-2.676150282216108872e-02
-1.235370150709576807e-02
3.901861063387896539e-02
-2.371959181179025475e-02
2.849580384558111912e-02
7.589061419884644832e-02
-7.349061892928797357e-02
1.486579440629408680e-02
-5.179781744165209978e-02
-3.478268490512596758e-03
5.325091773284864466e-02
-4.579537922306931193e-03
-7.152029286849631573e-02
4.875939510520588271e-02
3.238305902893480470e-02
1.966764042716746472e-02
7.948869872082001131e-03
5.339303402794467329e-02
8.161469375860442785e-03
2.569896682187883252e-02
6.322381580688650471e-02
1.299867203756461392e-02
-1.551212288360878655e-02
1.522003053302169867e-02
5.318887670590732863e-02
5.447809759122525936e-02
-4.213609638570529892e-03
-5.619747338464491787e-02
-4.691222189942129139e-02
-1.572904489224326297e-02
-2.880032380609841985e-02
1.644050982023968765e-02
3.103857320521968485e-02
-4.928333437096824900e-03
1.308702891931426936e-02
-6.112141157822333776e-02
3.368463976038505586e-02
-4.938446592462324147e-02
-9.232230045492138826e-02
-1.032084937517262491e-01
-3.057391754760773947e-02
-5.231124274878332786e-02
3.404867741094710909e-02
-5.315965609358244172e-03
5.419085621003336822e-02
2.422559476401487527e-02
-6.316622811407238136e-02
5.797119888120760151e-02
-4.342348434314446254e-02
-1.000126462851249898e-01
-8.824920763966117784e-03
2.192962447999793202e-02
-7.795112391984221345e-02
-3.710477018707571822e-02
-1.613978287455249822e-02
-1.919836538143041352e-02
-4.483902133273295898e-02
-5.356201882494613514e-02
-9.096154765585881541e-02
5.785104919289561776e-02
-4.684990743548619885e-02
-1.343993594863703012e-01
-5.584712469155506814e-02
-8.469099737779877887e-04
2.082671218812123110e-02
1.489799030329331392e-02
-5.045936087605525783e-02
-1.181460526353579482e-01
8.827800353317658000e-02
-6.262782216182828307e-03
6.649023756447819747e-03
3.567931861733830701e-02
1.690686975360082209e-02
-1.128423707204995047e-01
-7.069793948068459066e-02
-1.379684644758091133e-02
-5.308219113167022413e-02
4.519732999224704978e-02
-4.094669815293615345e-02
6.813033843713497094e-03
-9.249468459881251409e-03
9.832029308780800003e-02
-6.470584211635674841e-03
4.860459206728015048e-03
3.921465863045549977e-02
1.000829920230070051e-02
3.697214720566301127e-02
-1.174120440073605082e-01
-3.013673254210888150e-02
9.678938117622933740e-03
1.156226968966424240e-03
-2.488609577395123340e-02
4.670536619138371953e-02
-4.975632547176036050e-03
-7.415506410986964780e-02
1.298484862516325819e-02
3.722863969309704590e-02
7.143185519611681966e-02
3.807775018335943229e-02
-7.406330107963284178e-03
1.144683404027444368e-01
-4.235965406182281429e-02
2.060832072925329606e-02
-5.508669572621392903e-03
4.018748685559113756e-03
7.718616191342254906e-02
-2.717127891707827973e-03
9.724439109525520250e-03
1.759039562912946900e-02
-2.900411616985578908e-02
1.659660840964068129e-02
-1.587159132159424862e-02
2.580885840571460130e-02
-2.728490749008971247e-02
3.097618034769961115e-02
-1.476777317882779772e-02
-6.121979058946397378e-02
-3.056293969915707676e-02
-5.444199259821316632e-03
2.142375728206382876e-02
6.806606144574526597e-03
-1.080112278089257888e-01
7.124739818475414599e-02
4.293580353018554285e-02
4.473711652036027608e-02
-4.613437281104303817e-02
-3.236619301132995230e-02
-1.279456924423954915e-03
1.625371255503024401e-02
-5.805337354199500977e-02
6.305248163016434482e-02
-3.621290771213684506e-02
1.151947446232577665e-02
5.173304892209774214e-02
-7.677519074519391362e-02
1.322059094306064254e-02
2.463272942809087603e-03
-5.354792673583030210e-02
2.239384910539004778e-02
-4.420151255272702917e-02
-5.114280701644756399e-02
-1.214476551449663461e-01
-3.525173821037232841e-02
9.590099698239059819e-03
3.974746418871467207e-02
-9.978895835156281757e-02
4.066736286692890223e-02
1.668674020620058984e-02
-4.596532908943137125e-02
1.337700365204518883e-02
2.849017632417153237e-02
-3.650536932981694738e-02
-3.243525236074340772e-03
9.050086575030443989e-03
2.341967748746143912e-02
1.463583295779838410e-03
6.555599809562547009e-02
3.048897915912359216e-02
-4.478129429428454739e-02
3.428406081320952304e-03
-1.000884419237401679e-01
1.864955363393254462e-03
-2.299619327876062727e-02
-1.036346306569583750e-02
1.983047029223612614e-03
-1.113362904324638608e-01
-4.225321606005770503e-02
-1.522860334278328467e-02
3.956142572819640324e-02
-6.145373202529644946e-03
1.030160928521673368e-02
-1.360328165124856555e-02
-5.040043828260278025e-02
-3.907654588777447618e-02
-8.115276529479223400e-02
9.534627826243270710e-02
-2.092715102471551410e-03
-1.424753813368180230e-02
2.115177251007855502e-02
-4.091544770275205856e-02
2.366682448450610488e-02
1.166157627899468141e-02
-4.256237920736337388e-02
6.095909435195620563e-02
-1.101846842572874324e-01
9.201703936836014286e-02
5.316439296506415141e-02
-4.820419002524517493e-02
3.775670692400021761e-02
3.052907772343458823e-02
4.635872670259819084e-02
3.898147550910612946e-03
1.723139793197480882e-02
1.839263419292788693e-02
1.065419057934158774e-02
3.431147274750650372e-02
-1.261762262010073313e-02
-1.114341926968504372e-03
-1.127278753985085265e-02
-6.083034586920528508e-02
1.074425520566241465e-01
-6.091686914097525080e-02
1.946533903791089481e-02
4.721093845210975332e-02
-3.135457677045232205e-02
-6.527320905667835516e-02
-6.662080748648507682e-03
1.891051723916726060e-02
-1.929420964335236410e-02
-2.199988549588662370e-02
-3.626612061043298085e-02
-6.663974986110189624e-02
-2.894995725463677880e-02
-8.393593001755246530e-03
7.115061339504030746e-02
5.094933396229917727e-02
2.316405902646703763e-02
-3.930464950297766352e-02
4.572004890251949588e-02
4.536701786581772561e-02
-7.573543612982255868e-02
-6.157697838907898874e-02
2.033341599050468920e-02
-7.779932586881274648e-02
2.669702712569909167e-02
-8.280625069428412463e-03
5.031785026020720031e-02
5.593599338809655819e-02
2.942772734492004466e-02
-6.520239254133496087e-02
-2.498274088242099372e-02
-4.304248008574952655e-02
-5.175986764215954189e-02
1.932397103734844954e-02
7.039701155332551974e-02
8.434556577487671569e-02
-2.507310634090800794e-02
-4.126553065489153155e-02
-5.345179365305226943e-02
4.009565267680390704e-02
4.319160183878620329e-02
4.497010058588434001e-02
1.676253042529013415e-02
4.597924703788323214e-02
-1.602241479144391606e-02
-8.067704198239204760e-02
1.283779268314639774e-02
3.735898764052248550e-02
5.721745736680831917e-02
1.194221125955395590e-02
4.380347719666207590e-02
-6.736804976116486654e-02
3.337603872515492592e-02
4.716793716836403805e-02
1.810633484391645578e-02
-2.473708651741803738e-02
-7.996237134750229514e-02
-5.924142236342706813e-02
-2.908666248366389637e-02
-7.044314821877818711e-02
-2.595199293246482075e-02
-5.047909458785464210e-02
-1.748333805930179716e-02
3.675622440276724023e-02
-1.821023663129143566e-03
9.502245554224218044e-03
-2.131348799472996408e-02
-5.513389584448946668e-02
-2.520658472931445321e-02
1.187992666106505064e-02
2.696136745912289592e-02
1.336645705752817839e-02
-6.196184776311358666e-02
2.612969400533620215e-02
3.544042774891800057e-02
-7.614327178935313689e-02
5.454816093154814076e-03
5.275756649695344941e-02
4.476371067314634938e-02
-3.405953528131613894e-02
1.961303746363004131e-03
-4.487816721561255218e-02
-5.610537089499297025e-02
-7.405291606098980683e-02
7.505517583758269939e-02
-4.174431712725128196e-02
6.521385425299303096e-02
-1.025767562233137892e-01
-6.050404631337190364e-02
4.361419747005245567e-02
-9.459595922332929285e-02
1.031738900422900923e-02
8.428815982018046660e-02
3.669138007449066711e-03
5.618539788450975514e-02
-7.355087114485286959e-02
-6.625296466899686931e-02
-7.922545046191845075e-02
3.593032238078768675e-02
2.131946472565654851e-02
-2.616515082949816620e-02
-8.364668223508317513e-02
-5.061949182450059016e-03
1.649845493178679276e-02
2.763881900643398726e-02
1.345103163213617588e-03
2.956059972318659385e-02
1.968748086966982599e-02
1.046121546569889205e-02
2.587905103116881766e-02
-2.691994645335659547e-02
-2.497541310400671483e-02
-1.000166089567404576e-01
-9.408669932154480053e-03
4.961939793712318025e-02
-1.026055484352910857e-01
-7.167927387748375401e-02
-6.909346313328905420e-02
-2.719630994204138511e-03
5.419685774404754686e-02
-9.196281911828763089e-02
9.312188100358649231e-03
8.544289210848564353e-03
-5.143162632502430026e-02
-4.122017406197232836e-02
-5.051587704288148378e-02
-3.546936572622313294e-02
-1.733827038576295871e-03
-1.023810870460548084e-01
-9.010413595306106249e-02
-1.272872371254407386e-01
5.284432556994138330e-02
-7.521705054909915214e-03
-3.561048153103014285e-02
-8.134071854153746006e-02
9.937025679491379160e-02
-1.526860496157103064e-01
-7.440489400897987160e-02
2.402963109428847641e-03
-8.453725951049878215e-03
-8.705172587741405454e-02
1.579745994724815819e-02
4.173476165137866151e-02
4.738639461626852414e-03
-5.038828047138877581e-02
-9.543984308566223762e-02
-2.662582374300345375e-02
-2.041258745591975274e-02
-2.001421677087999312e-02
5.592118168569059494e-02
1.380579963824393186e-01
-4.171179416908447554e-03
-1.702054538809584993e-03
-6.039880786471518714e-02
-7.491667418038461257e-02
-3.880160991579358065e-02
-4.455091362283600254e-02
1.500071710852705388e-02
-2.483711507235904226e-02
-5.710504531669635675e-02
-9.186333354637531146e-02
-4.136491960684610808e-02
8.335335993043865854e-02
-4.157104093768977833e-03
1.275689749022302644e-01
-1.375061161460163807e-02
-1.019643125082977941e-02
4.077435538920998193e-02
2.600993470586334885e-02
-9.064112972746880478e-03
-6.767187790826213745e-02
2.105420068772430320e-02
-1.822823400040267036e-02
-9.904151548532994995e-03
-5.393984123697203453e-02
-1.223020593628680944e-02
7.781022502116767721e-03
-7.711780274507908095e-02
-8.980833042961548773e-02
-1.555602579266950058e-02
9.113521297727332493e-02
-1.195108590879472368e-03
1.530843326342898325e-02
5.835262707094672659e-03
1.424236303761896444e-02
-7.300621728846919123e-02
5.409785560862594156e-02
-8.240835895966994173e-02
-2.745902974291370216e-02
3.471291985748616721e-02
-4.479629034779371993e-02
-4.267664843163495453e-02
-5.774401854372319953e-02
4.944551132509454605e-02
-7.159646991151841222e-02
-5.792994422460916865e-02
-2.743662671168015446e-02
2.054742542813776159e-03
-1.518620742402128874e-02
-6.016053519827455759e-02
-5.710127460222680362e-02
-6.571715009159122267e-02
-9.604713958829590170e-02
-2.146760285355020503e-02
1.454947590174573806e-02
-1.795918085534326317e-02
1.369112439190512953e-01
-6.478335190414297173e-02
-6.137023266704676183e-02
-6.295914956570443366e-02
3.068650991569857323e-02
-6.243557581157067188e-02
2.085425555262866715e-02
1.507165356078801928e-02
3.629634877396078346e-02
-7.352681761513821246e-02
5.231434918678757283e-03
4.448206296921062425e-02
1.392263222861598454e-02
4.654983058291677772e-02
-4.649743203577336170e-02
1.113657222208649933e-01
-1.079340168106690274e-03
-9.407738080627855992e-02
-4.485652163302142337e-02
-3.729189388353412737e-02
6.793240145709822375e-02
7.074254454009927529e-02
2.885038545496449239e-02
-4.033148406314298468e-02
-6.449052106910826976e-02
-2.019135506559075269e-02
-7.167460151910043376e-02
-2.979002805672100254e-02
3.803429381055754323e-03
1.369518863001202309e-03
2.053505389249724380e-02
5.438589030907092087e-02
9.916325810888604320e-02
7.108059841197664208e-02
2.621349544988746047e-02
-6.642511366939747586e-02
7.009480514474443306e-03
7.132852966476617429e-02
8.067887742035878551e-02
3.452254139068756597e-03
-1.355416183235469245e-02
-3.486878503622684033e-02
-1.373514734143607002e-02
1.119638595673488370e-02
-8.523590389017071667e-02
8.490538401992818451e-02
-1.551411936325126093e-03
1.411571352454790707e-01
-3.514906364331895489e-02
-5.508038812086202794e-03
-5.840552006666433404e-04
3.696592259166802535e-02
-3.590161786706594360e-02
-1.912444605266820641e-02
-6.407166999929767015e-02
-6.244674968010652250e-02
-8.211013323085683546e-02
-4.835403078402930599e-02
1.086415880425243841e-01
-4.037570709966645244e-02
5.668480571325046347e-02
-2.317380071309499932e-03
-1.071060556889957480e-02
1.090641583032837952e-01
-1.160727573542504609e-01
-5.987013209167883765e-03
-1.018836913468574960e-02
-3.699438071876908624e-02
1.056104389107901873e-02
5.531094564422122523e-02
-1.883903010493668748e-02
4.080458726127971641e-02
3.896631274643314741e-02
-6.104504616069543477e-02
5.376602301673766987e-02
2.268254331076682839e-02
1.023109142169514874e-01
-7.452953674266758755e-02
-9.344428830116937104e-03
-5.835673837592660756e-02
-8.381395389215112735e-02
-6.735517244153371719e-02
3.947097730586590462e-03
-2.010017373429850984e-02
-2.128859138068400075e-02
-1.384833375710069203e-01
-9.406792479407324881e-02
-2.877706102148809564e-02
-1.063880640126659560e-01
8.812238226526536433e-02
8.920719972422483379e-02
-1.200059730024071424e-02
-3.644763796149103063e-02
7.774406659956137333e-02
-8.396061180341385377e-02
-6.769833771313278625e-02
2.781009149359005717e-03
-4.382677935011020792e-02
-1.141158716371018511e-02
2.807414005772639401e-02
-6.071506146088581288e-03
1.564093515719948771e-02
2.794553611191639975e-02
-4.724472290988138493e-03
6.350288951073941590e-02
-5.787290180618609448e-02
1.418882513351734098e-01
3.142189579238088837e-02
4.667433849166920112e-02
-6.815793351063292871e-02
-8.823453003598030753e-02
-6.555964562536431561e-02
-7.472433264944690345e-02
-5.241777816278897495e-02
8.383157665785032076e-02
3.010230885340832788e-02
4.121531482109527106e-02
5.993202191428364384e-02
5.418694577383020156e-02
9.573966839057712619e-02
-3.498606080070929686e-02
-4.635930651683840831e-02
5.520120266759293362e-03
3.572699155311182678e-02
1.705161910595279565e-02
4.106330446694307461e-03
-4.532467900384008069e-02
-4.557556169652284689e-02
3.886713097787888177e-02
-3.060600334614325263e-02
2.665080819556335870e-02
3.705493962737718000e-02
7.793731853567424130e-03
3.282101523396466908e-02
4.719913730143035502e-02
7.255142137676158509e-02
-2.315492131316958940e-02
-1.193962970545169033e-02
-5.255212828541537540e-02
-8.595687097297183277e-02
6.032107879165019698e-02
7.377919618753249476e-02
5.343995915145183934e-02
8.220379058621135604e-02
1.828023499332892890e-02
1.016308447949302619e-02
8.098532542865077843e-02
-1.129758300857485777e-02
-2.400514169501277717e-02
1.105765040824662343e-01
-6.320474296267832720e-03
-3.303838614092803605e-02
-2.068994112706203786e-02
-6.147121552976992503e-02
1.332254288442358920e-03
8.437851563681422751e-02
5.790006133697706003e-02
-2.374598521203769713e-02
-3.841070857440498365e-02
-3.581000647593588632e-02
-1.201354088766486486e-02
2.443777535060921713e-02
-5.033420573642083395e-02
2.274590282415184239e-02
7.414391827784264088e-03
1.044881142332347752e-02
4.268477764702607175e-02
4.203834743394930379e-02
1.011616521847146302e-02
1.014734713673549373e-02
4.455389781709586522e-02
9.731159690320057704e-03
-4.525067834131065586e-02
-3.316135851902911932e-03
2.669885202756392285e-03
1.403415250843564020e-02
-1.308405188836124500e-01
-3.639461537031362520e-02
-6.714110257147292739e-03
5.248275583926976379e-03
-7.398900904499147377e-03
1.469278003625357383e-02
2.986246239196529983e-02
2.020878449179519531e-02
-7.571283792466571363e-03
-3.156322024645410312e-02
7.905533327795565002e-02
-7.624420383345451024e-02
-4.946481729250696430e-02
-1.051516080621237720e-02
9.168726640805723027e-02
-4.714704408192890717e-02
6.965805677905312354e-02
2.042950666671299736e-02
-3.074853439826529672e-02
4.896069522868210823e-03
2.995749374476074783e-02
2.274327202627680899e-02
1.403853472331593744e-01
2.645379856915273768e-03
-9.488944447230066026e-02
-7.612103564750414240e-03
-6.056230236289503188e-02
1.382158227595129962e-01
-2.899276165210211420e-02
6.675869450259676319e-02
-2.243695324016327028e-02
9.675123575076025051e-02
8.312918090444978980e-02
7.818605802245566505e-02
8.245939204349654258e-03
-5.502029244297430149e-02
3.337538079783437805e-03
4.556336133525163562e-02
4.456363734259993076e-02
7.963880061325230575e-02
-8.125889902559868538e-02
1.774997642467865747e-02
-1.668621255759650951e-02
1.722349419175822627e-02
-5.652925312005943614e-02
-4.346933644758239901e-02
8.418665284219678524e-02
5.186112606800051539e-02
4.104540796485169757e-02
-5.916882000872370623e-02
-7.398306119299546957e-02
-5.488207246198689021e-02
2.434335171829240044e-02
5.271566643619025883e-02
-3.691064889551976761e-03
4.355425667464349337e-02
4.845675436818117771e-02
-4.129322204609452152e-02
-5.218067030890863323e-02
3.247873233031742246e-02
-5.170708306803955406e-02
1.172379226902972721e-01
3.490280388882780610e-02
-4.830814985321290819e-03
-4.137089971964832275e-02
-1.366252793344241087e-02
-6.449406743865659930e-02
2.126045484709564518e-02
3.741437742866544208e-02
1.557668783792370837e-02
-1.288930054478434548e-02
-1.585985354720411203e-02
-7.361291920009593870e-02
4.644892690081635356e-02
4.510611980991573178e-02
2.636299355701229516e-02
-2.171672041419229517e-03
-3.357177245629183043e-02
-9.725048929774303408e-02
-3.417422829261303543e-04
8.561119136627523551e-02
2.185255337179519211e-03
-5.045747100832290166e-03
3.816310106490605064e-02
-2.522906402475112025e-02
-3.083638558824708387e-02
1.840354972581482659e-02
8.795793331652490554e-02
-6.470353028374130344e-02
4.200629551688313951e-02
-6.762844120339154283e-04
7.116413507215661738e-02
5.691722122899423031e-02
-4.483634732287462669e-03
-3.739201868046598126e-02
3.183246747713377317e-02
7.989412637633014347e-02
1.400045016117307728e-03
1.533247173920872231e-02
9.297533837630189354e-03
-6.791261909827014942e-02
6.898543301314560838e-02
2.602488932062211116e-02
1.596732506451416581e-02
7.423412948619523277e-02
-7.176376996518417373e-02
2.680766253875378063e-02
1.519827943305209449e-02
-5.878878978240488322e-03
-5.514740577000318278e-02
2.734546681897092203e-03
-6.751130795380995420e-02
8.394341856662468002e-03
3.734766998256343340e-02
-3.864310135785201800e-02
5.203006495498180284e-02
4.053043662701517197e-02
1.268493789220878978e-02
-9.806421964571872957e-03
2.711211561260386260e-02
-6.961472127636426400e-03
-1.937566773162503059e-02
-3.044316971007535524e-02
-8.709523592404293246e-02
8.773915644503139932e-02
-2.065232051122743023e-02
6.080637800277911148e-02
2.847774268701155909e-02
-6.245789249839536761e-02
9.134736160007522754e-02
-2.934351219474455250e-02
-2.179450169674931534e-02
-5.308167045162406894e-02
8.743511493409100721e-03
-3.433820277832214801e-02
-2.197533685711604637e-02
8.085102708573782548e-02
-7.617665732428308134e-02
2.632989092501155509e-02
-3.307328664165590931e-02
7.488795572485064389e-02
7.969479694330031117e-02
-1.844995791495665505e-02
5.108525756756272101e-02
-5.702290898102778394e-03
-5.355880558523301582e-02
-8.408149684546087355e-02
6.209816066345662938e-02
7.274871451231422481e-03
9.818755385233607358e-03
-1.034636341727505765e-01
-3.890122688149401375e-02
5.827472647141766077e-02
9.657147833639601053e-02
6.977282357202842233e-02
5.446746005077331143e-02
1.636727341767973271e-02
-4.400758121801073841e-02
4.150182788581786852e-02
-3.197298046367651886e-02
8.597186094026314229e-03
8.795997782937639564e-02
7.960906495717992928e-03
-1.118839130179274596e-02
1.778385460641641533e-02
1.838470164689540512e-02
2.009679950885569222e-02
5.627317254936204521e-02
-7.680863816764826879e-02
-3.261781312696562102e-02
-2.514767527429063662e-02
-3.917471809061539439e-02
-2.253352549685304004e-02
6.806371314007626620e-03
4.990812303170644171e-02
5.076308982650262758e-02
-3.467469951978489895e-02
-8.200440739697001380e-03
-2.042775707350061656e-02
3.651524430147928130e-02
-1.375967918998990958e-02
1.317135064888314000e-01
3.684145775171545484e-02
-3.803473888003543191e-02
-2.506163663606253075e-02
5.224338828215421837e-02
1.189386967021026538e-02
2.140645992623193064e-02
3.053175573199312307e-02
6.921418310761749682e-02
-1.161123618941396849e-03
-1.888638716727315467e-02
-6.842315610451626950e-02
6.849975663252579061e-03
-5.645870273331279887e-02
2.260719623731206451e-03
-2.307558589651373740e-02
3.957483125001266117e-02
1.264498157888961916e-01
4.210207924405307695e-02
6.990862053981595700e-03
-2.051308807403523851e-02
5.288565616176053863e-02
1.208265014126067884e-02
-4.187393775176598276e-02
4.130421669208021729e-02
8.684078394950414670e-02
-2.903746904774073823e-02
-1.072953382906581127e-01
6.989201130090214042e-02
-4.899250076417025618e-02
-4.875627831910091942e-02
-5.526895495931040403e-02
-1.202491784229895583e-02
4.948140687300282142e-02
4.134669034052953357e-02
-5.846126410330071410e-02
-1.166812080977194972e-02
-6.234579028074109519e-02
-1.878548863570178931e-02
-8.745081823719126624e-02
-1.165025117100066711e-02
-4.630351372524895565e-02
-5.538587916732504168e-02
1.138590361731195988e-01
-7.049297821705152733e-02
-6.041147372691750561e-02
1.428985803505698239e-02
5.023786614103843695e-02
4.326738056531898718e-02
5.122390104182625997e-02
8.163743072689449293e-03
8.490763604270019915e-02
-6.293404718216479010e-02
4.070822745992602049e-02
-2.418591156517529289e-02
-1.886726371678416544e-02
3.138238131769147815e-02
-5.451703240630733499e-02
3.404335522255489549e-02
-3.179646036534284487e-02
4.411284392334822307e-02
-2.531470809184280593e-02
4.870319902802280193e-02
3.433716185731703480e-02
2.350278988849951924e-03
-1.522898075181505599e-02
1.409948471443497713e-02
6.276678298915336351e-02
5.141126547532843399e-02
-1.784020933470305964e-02
5.152471708368568798e-02
1.785889240580565418e-02
5.496440044370866362e-02
1.339760965790346217e-02
8.731693886974431495e-02
-1.059983708851680723e-01
-4.422358921140215338e-02
-8.887673725931694024e-02
4.477842911035208318e-03
1.656602975802361558e-02
-1.637790316853124720e-02
5.115601071883774977e-03
-1.280550710293724536e-03
-4.068300233784007819e-02
3.624233019983413850e-02
1.220419482462974884e-03
-3.397196569691866841e-02
-1.947919206853299806e-02
-9.967593236273530541e-03
-9.896267600707579423e-03
1.595103276092353639e-02
4.287246630423298399e-02
9.463878433473879581e-02
1.705557393407023531e-02
6.012441577936685627e-02
-3.329239565460002936e-02
-3.441737497278494259e-03
4.936564860202614230e-02
7.225246787465922083e-02
-2.915210701982290376e-02
4.409548837744083766e-02
-3.158641568327248683e-02
2.361263343355320815e-02
1.733730513041794805e-02
-3.970032984533600900e-02
-5.118770371891564336e-03
-5.554612340053757813e-02
-6.730653228553562517e-02
-1.953027488752012361e-03
-1.843299527535767479e-02
3.023102839334464512e-02
-2.714300837497114760e-02
-6.467827169391340142e-03
7.180298214388984579e-02
3.077043443694642971e-02
5.002879176033148828e-02
5.721559338422654850e-02
2.441312558724468423e-02
-5.228285059744987306e-02
7.431122860646340034e-02
5.075877842833310429e-03
-2.437301854441296933e-02
-3.369478013087738588e-02
-5.203705754581644527e-02
-7.629655775577607289e-03
-9.071307128533749597e-02
-6.277332478105095148e-02
-5.725612405703137467e-03
-3.164348604318899943e-02
8.325056531623960254e-02
3.602132302287237159e-02
1.551063589792280560e-02
5.505106210138740325e-02
-1.254528006186268578e-02
-7.179042626273073047e-02
1.296100388571324626e-02
6.575613797440836572e-02
-3.266933326885661931e-02
-1.926896320803270571e-02
6.914668031033407991e-02
2.013620710685208592e-02
-5.842659586776618660e-03
2.648504651154413858e-02
6.520923363419320329e-02
-5.151791466925023655e-02
5.494886934313872838e-03
-3.154628836544903780e-02
5.867998225861146416e-02
-1.972411131004206050e-02
-1.756528736528182102e-02
7.952022019440875555e-02
-1.043013724401636692e-02
-3.902983212476120178e-02
-1.699150587213907673e-02
-5.365342100374708573e-02
2.371383223256764983e-02
8.630686148868758900e-02
-6.767430578424100951e-02
5.611704194140777063e-02
-1.027972690646113546e-01
1.381985576755046137e-02
9.900789800424869558e-02
-2.126917132675882130e-02
8.007025828054911698e-02
5.524424659715816005e-02
-3.637779494638692518e-02
-3.836922551037891954e-02
-1.240382377963469059e-03
6.550964345544152412e-02
4.680433528669471904e-02
-5.881683796938059344e-02
-8.684519236376302131e-03
3.992428197345351815e-02
-5.491462443428453410e-02
-3.504426590725451957e-02
4.283642405789796909e-02
4.576337023511625746e-02
-3.121358583359790800e-02
-8.862614856886914805e-02
2.883289484478953474e-02
-3.785209509504327413e-02
-6.041060204423624042e-02
-4.868746240614737521e-03
4.349059158509260142e-02
-3.192555744141795104e-02
4.223530953289904993e-02
6.277865874474924945e-02
-4.256581034615665449e-02
-5.675571437537812319e-02
1.431755557464138573e-02
4.365916967231232154e-02
-5.985075711869880175e-03
3.279639577872989209e-02
8.086468709970564411e-03
-8.085248358100308175e-02
-3.332220890310776812e-02
-1.484266570088503719e-02
-4.803362172478485743e-03
-7.310351614153092620e-03
2.875286125000093770e-02
-8.856485356685694921e-02
5.558020578267378747e-02
-1.445115750908299197e-02
6.268228167699439746e-02
-2.262303403578458036e-02
1.595950512828588769e-02
3.834636490134832321e-02
3.793015775177053378e-02
-6.990597857088995393e-02
5.256875217169789533e-02
-2.192414914854484698e-02
9.103782438443593431e-03
4.684290992596427256e-02
7.402967294109089047e-02
2.821737346288213585e-02
-2.836819024893310129e-02
-2.334674534466594717e-02
4.983541500982422573e-02
3.525199208054421995e-02
5.686257770757385810e-02
1.414795492135223487e-02
1.075486502529655539e-02
-3.645682638056747110e-02
1.181826157870695566e-02
6.807776941402730875e-02
-4.141432199416843901e-02
-5.437264014419223440e-02
4.328192460019424093e-02
-4.367106698499716860e-02
1.835844474513359872e-02
-4.639131969781914999e-02
4.377455252319809031e-02
-6.812511870766986555e-02
4.781022337981486597e-02
7.456216278119447149e-02
3.646028125627261834e-02
-8.758904128284746016e-02
-3.873323149147674810e-02
-1.368968739614265240e-02
1.948935253511297969e-02
3.825947979892237172e-02
-3.238282768003684919e-02
-1.909814445758488757e-02
5.537418051593036988e-02
-7.639273518016287401e-02
5.025167823076739232e-02
-2.954448930856324804e-02
-6.687089522158533653e-03
-2.545899462910223426e-02
-2.145534261553672453e-02
-8.780977214558552055e-03
5.737990485067941127e-02
3.147282090179849556e-02
3.754540000893330509e-02
-2.208275475441071056e-02
-1.989687915232398255e-02
-1.049623894246918682e-01
-6.149616803685902661e-02
-5.335884571427371159e-02
1.743051399610588692e-02
1.217000763454275519e-01
2.109487146539456518e-03
7.205978940964667678e-02
4.240603226869640863e-02
-2.114685993933585265e-02
-6.085175917467246925e-02
-4.929029377877008899e-02
-2.256072406000301372e-02
8.204083058948168083e-02
6.059659003172566949e-02
7.398457598235862187e-02
1.053426200701927384e-01
-8.150966272487120134e-02
-2.902106060505605170e-02
-2.782190574989593101e-02
4.527265017830981592e-02
3.032376479380684275e-02
-4.727432800852747474e-02
5.252037013336208898e-02
-3.753171826636436670e-02
2.095515614743650654e-02
2.529340877614874583e-02
-1.094863132454024363e-01
-3.405636610871996123e-02
-1.692298558521548868e-02
-1.098246607926531629e-02
-1.623299632396308506e-02
-2.714712677624242509e-02
-6.916979168391346189e-02
-6.522286637974039625e-02
-8.014642955519353518e-04
-5.791298266813423717e-02
1.721742462388763453e-02
-8.807310138080379214e-02
-6.911464993686697311e-02
-5.324309050472562227e-02
4.357077135257996642e-03
3.411284749338563960e-02
-4.176952769433309870e-02
-4.774027441533118532e-02
-5.403380095375515807e-03
3.428799251526329014e-03
-2.198680129852817813e-02
2.717227070771596059e-03
-4.517176230400184178e-02
1.305319910293655655e-02
7.268771489850750500e-02
2.845532097509236719e-02
-6.052750364951653504e-04
4.140842473963277093e-02
-5.138879070630619772e-02
1.104562184789837156e-02
1.793364678499912226e-02
-1.111339159641542146e-01
-7.758588935559054996e-03
-1.562758684341484226e-04
-9.538845567276669005e-03
2.398219705166149129e-02
1.020177984688337702e-01
-3.052037283706072676e-02
-3.306796435286227243e-02
-9.636771777627205215e-02
3.149401541016901007e-02
-2.498051798028076611e-03
-8.417488797561761826e-02
6.150180722446554719e-03
4.395206047141188982e-02
4.632225551708566563e-02
-5.362066783879081838e-02
-6.371884729654123114e-02
5.088508109403745011e-02
-6.585317503882090473e-02
-5.185172358312469670e-02
3.428715653237209005e-02
-4.224211971177963681e-02
-2.368356940808816549e-02
-1.509514169080257776e-02
-7.668034884216955172e-02
-3.804243282249560043e-02
1.064213710478365861e-02
5.034052613996748554e-02
-6.261033043276563459e-02
-5.088373846384386390e-02
-4.474288016063540652e-02
-5.817146653016883745e-02
2.464236517267904061e-02
3.854469880521586757e-03
1.077508571983044547e-02
-7.148978055153901168e-02
8.463999572386486994e-03
6.120699645979890691e-02
-3.634814465784651227e-02
2.704745680159887852e-02
-4.184373635491231598e-03
9.006399330156489302e-02
-2.087080565529491824e-02
2.735523584768431021e-02
-2.570355050475593359e-02
-5.014010158999245015e-02
-8.942111851425185720e-02
3.353727223423950271e-02
-1.706816932362344510e-02
6.211309792285314019e-02
-2.366389225026436019e-02
-3.136305661013485957e-02
-3.948394708855073459e-02
8.501080207577831060e-02
-1.225940349539066760e-03
5.841268781432797097e-02
3.504107418755696146e-02
-4.342367581105240765e-02
4.482349828931441599e-02
-8.139118196081878906e-03
3.657023432729221424e-02
3.757633774835977825e-02
8.712246326875679181e-02
-3.761747912926788340e-02
1.543045544394543167e-03
-7.852977635094165326e-03
2.372255912068090694e-02
-1.064569629639050379e-02
8.509210854075656416e-02
-2.091903752766219576e-03
1.938739652701927316e-02
-3.326889384914478998e-02
2.483210950136304981e-02
-4.865802959214913376e-02
-1.015669504902982391e-02
1.475569884268847307e-03
-9.006512057121546580e-03
-3.943644590718030536e-03
2.806713530904532058e-02
4.278384629830900981e-02
-4.878154777238344342e-02
3.489536887002156473e-02
-1.060786654024860887e-01
9.668837416718073507e-02
5.291418441415581680e-02
3.833053626784822115e-02
8.488657852914056889e-02
6.289229099216143461e-03
1.452946148964921746e-02
3.769961198915251777e-02
1.393409068628665912e-02
2.282172209205549779e-02
7.275229293620749486e-03
5.225321022561875417e-02
6.678671044658870959e-02
5.718012019492065001e-02
-5.077987659306645689e-03
-1.004502138337490420e-02
1.440017865941909184e-02
-2.448100773761319182e-02
-9.520728349657134326e-02
-2.084393344872829609e-02
-2.211423493662021886e-02
-9.308360360317906312e-02
7.731845338091961062e-02
-6.562391424472733756e-03
1.293209702990809166e-02
-1.069698399582057896e-01
-8.073418228843746991e-02
-7.675495414411585837e-02
3.157224270722113618e-02
1.489467996922883564e-01
4.614404768201468832e-02
3.008460086588554683e-02
-2.882704827531504255e-02
-3.005221473215962183e-02
7.879004496815318614e-02
-6.662638583722792218e-02
-6.873407721363057610e-02
-4.479951901542902903e-02
7.652651792266880471e-02
-7.709308974452798446e-02
-5.759756793229320326e-02
5.481175904144293528e-04
6.197464454665074091e-02
-3.974851971778681908e-02
-3.898941283649900308e-02
9.587765481148754348e-03
5.030843679419257780e-02
-5.922952940508979108e-02
-8.669270093422113549e-03
6.731829855516757201e-03
-7.854113084973731200e-04
3.899270479790427346e-02
1.863596078417963662e-03
4.421325895374897397e-02
2.924967453436225912e-02
-4.068856296054933208e-02
5.683743329451666076e-02
-5.492422425465740693e-02
-4.595642760740301785e-02
-7.153678775279659341e-02
-3.238414920256879603e-02
2.760766804653148540e-02
4.343947880211515566e-02
-2.651691183540601932e-02
1.119504726452208720e-01
6.907214800740556215e-02
7.867623360000854105e-02
5.888990515337651915e-02
-1.517125858286044043e-02
-2.461288856041665696e-02
-1.030998138989734914e-01
6.421349554989291830e-02
-8.718835061345797666e-02
9.250773294661157609e-02
3.046008133626992506e-02
5.128987003619014939e-02
-7.123628970285385276e-02
8.256055121966071608e-02
3.056158191676299277e-02
-1.971129544117596402e-02
-3.902953259070680858e-02
3.038027603592557968e-02
5.185469948088689690e-02
-4.032923181152189840e-02
2.718825541792207340e-02
-4.154936056491054935e-02
4.753595520291326731e-02
6.298502322586613245e-02
-4.011516442536414151e-02
2.831688301913299136e-02
1.882112166862787064e-03
7.100986869992922945e-02
2.529569850153157856e-02
-9.020641422663439046e-02
3.178489102958760582e-02
-1.236247000112206465e-02
-3.884102632298865043e-02
4.784238376576745166e-02
-7.779870626858661695e-03
4.984370150044231673e-02
1.223991758164852525e-03
3.690587704093023502e-02
-1.023343060998745391e-01
-2.572166581663852536e-02
-6.132301846156221203e-03
1.709062787649599444e-02
-8.874093151260618179e-03
6.911507058124339437e-03
5.201270626589123841e-02
-5.166518395768361638e-02
8.380527825291642086e-02
7.071382856016598939e-02
-9.264385632362070674e-03
-1.387079886474765211e-01
3.046225087533152923e-02
-5.642033993011527762e-05
-1.646208251934669700e-02
2.482620366526407107e-02
4.109993542195528038e-02
7.754177442989038105e-02
-5.035021321431626395e-02
1.333039677609829110e-02
6.808885951893127453e-02
-2.459894147125422578e-02
-2.430362258095533634e-02
-4.973908309918399946e-03
2.368965718225652869e-02
-2.343899416110187608e-02
6.083832081177693168e-02
3.441082016259817099e-03
1.634779222340729428e-03
-7.719663055373572787e-03
-1.304537338520661005e-01
1.423477382508158903e-02
-2.632719146550919695e-02
1.360889996935433881e-02
8.599214975156000210e-03
3.970486104667245164e-02
2.627474810709964220e-02
-2.113642447395467500e-02
-3.118959958818941225e-02
-4.161659732246682925e-02
2.348413920235887728e-02
1.555722103891657090e-02
2.249081269569390071e-02
-5.034584530284495069e-02
-3.558051539633751842e-02
3.392057939101820324e-02
-9.724371615923484147e-02
2.288563396115899165e-02
1.697733683675140904e-03
1.643083585764639268e-02
9.655458997732924500e-03
-2.488695064241872729e-02
1.089326058017179993e-01
1.668519611303189570e-02
-1.464109164557180973e-02
-7.171998924896022358e-03
6.287389480288225856e-03
-2.239114369946767352e-02
9.586163515834781115e-03
-4.510745183820660115e-02
2.796022868093699099e-02
3.155926848342895802e-03
-3.268325167280172749e-02
2.573887026742748690e-02
-3.722936573793014098e-02
7.189723338042085243e-02
2.226949868871412608e-02
-1.614682525354693005e-02
-2.879686940469758025e-02
-7.346851833871718973e-02
7.668603394766456468e-04
6.681498473068940569e-02
-7.505223390510730452e-02
8.236590981543807921e-02
1.898824285974453491e-02
3.366213399256356986e-02
-1.314697128790889499e-02
1.034885386875767505e-02
2.963852079465735968e-03
6.751767655806555080e-02
1.696738438178941807e-02
-5.315391046395474828e-02
6.374525200527343671e-02
-5.737687159923477581e-02
4.918817618951982357e-02
7.419944335416574221e-02
3.259954392928289535e-02
-5.917798690486197194e-02
-6.139388033674581316e-03
-2.902195322723276696e-02
-7.784000219949643862e-02
6.313697168908431745e-02
1.447672815830788537e-02
4.332334708164824882e-02
2.344211578368234072e-02
1.101625742607080516e-02
-2.777123419325388393e-02
-3.519224270806930316e-02
4.894363363304895381e-02
5.021699105610671898e-02
-2.394911611338854454e-02
-1.072750157477282869e-02
-2.795057006453198836e-02
1.144458647706529837e-02
2.660318217964989171e-02
7.623362772674809051e-02
1.099617762100298275e-02
-1.164067320827520506e-02
1.817998950708774736e-02
-2.623926000526452876e-02
-5.648716431055650355e-02
2.308147879487395387e-02
6.380798082526988046e-02
-2.650633356212700464e-02
7.140606282308936681e-02
4.377567603293650023e-02
5.740244492562907377e-03
1.052640876145158888e-01
3.543414058961816965e-02
2.496597402134508384e-02
4.716197466522127624e-02
1.095189798078233662e-01
8.163744299519290135e-03
-2.941400077297389934e-02
1.961514490194436744e-02
-1.795681010588811785e-02
-8.132653504082931750e-03
-2.000146692666663825e-02
1.673420282491999700e-02
7.542328857671729697e-03
-7.570456180110991806e-03
2.804849518402805983e-02
-5.816003920802962496e-02
1.288843910055028491e-02
7.555467281374610156e-02
-7.991476451469341907e-03
2.986145100007907630e-02
8.259160675107714289e-02
8.782471747776769699e-02
1.852455469941757631e-03
3.167154500979773440e-02
-4.615251711193179424e-02
5.621369490873305563e-02
2.797424787567358295e-02
-1.641952545473673863e-02
-6.016627703248982745e-02
-8.384580412048887876e-02
1.180604704992101323e-01
-9.856890645213752314e-03
7.258825528386093906e-02
2.412299829584057045e-02
2.106149337505728789e-02
-4.316613834286219496e-03
3.852363892434403081e-02
6.655716339523810865e-02
-3.911064697870440116e-02
-1.915478103575001673e-02
7.775509010699484247e-02
1.842971510992942250e-02
4.641577633818873977e-02
6.353607427734099533e-02
-2.327305453219276690e-02
-9.771192992787078313e-02
9.426542441961696661e-02
9.465183417399951338e-02
3.644440751559514802e-02
5.869967116444229499e-02
4.494164541735175267e-02
-1.041652589308064564e-01
-5.561365337704202855e-02
6.609404508291989375e-03
1.448380683379526558e-02
5.982369166869044852e-02
-1.585272881961065708e-02
-1.555266457554723217e-02
-3.874281632637378847e-02
1.356579927279834841e-01
4.775902015110523174e-02
4.982716666080274498e-02
5.840418854778818558e-02
-1.154737473341975983e-02
7.206508837938204425e-03
-8.612564371674860664e-02
1.009584765452775923e-01
-1.870694972104258724e-02
4.534329566250390464e-02
-5.463092390827854750e-02
2.173065570075818215e-02
-7.958915133843773304e-02
-6.771121003129748368e-04
-4.418244373347428311e-02
7.807071948817922991e-02
-4.212123903763525384e-02
3.008930514854228286e-02
7.863478127114112426e-02
1.912951341417390080e-02
5.335018546026807501e-02
6.330936932088242208e-02
-5.433046848257423039e-02
-6.370232597346420222e-02
7.950516785715237844e-02
-7.205270329794456752e-02
2.586829453308345586e-02
6.040931008464084373e-02
1.523418468158037331e-02
4.002088038436402151e-02
4.173130294549107049e-03
-5.569006091796246949e-02
-3.284483391091619353e-02
-9.184784129763055860e-02
5.775696843160947613e-02
-1.541410630635877896e-02
3.364704105629214015e-02
4.004397216072123206e-02
-2.971886353367129627e-02
-2.189360935369676769e-02
-5.223997815241553794e-02
-1.802529018017915916e-02
-3.458482507441901135e-03
-8.018198016748592782e-02
9.804973318544080163e-02
-2.189584091029129695e-02
-2.840854513470369297e-02
7.059220467741404367e-03
6.486255386599773520e-02
1.458303590355335966e-01
2.056688156550576588e-02
-3.005517531445805329e-02
4.376650997055275133e-02
-6.275234711173106883e-02
-9.398019534162232319e-03
1.401766778042622293e-02
1.300745673230805331e-02
2.113804087555468114e-02
-1.901261066305054079e-02
1.834787431245998596e-03
-5.412723928020411052e-02
4.594268817742181571e-03
-7.074683777395279760e-02
5.261108567244041773e-02
3.559672647132397505e-02
1.558110213732658705e-02
5.236880854690857331e-03
1.502244661765035280e-02
-7.821462183513563232e-03
-1.609398904175907488e-02
9.967744350695949274e-02
-3.592978882204038438e-02
3.838090783800964662e-02
-8.931714648674414503e-02
1.281221176675746351e-02
-2.401162446557364785e-02
4.998871415432331461e-02
5.508766732920845899e-02
1.532033348210121854e-02
2.871644795552821816e-02
-9.589998505330159240e-02
1.461280171968095364e-02
-6.702550945625121437e-02
5.920585554567551340e-02
1.092801522089987126e-01
-4.556255193368816819e-02
-9.260058341421802119e-02
1.025113984844454491e-02
5.574813064460461265e-02
-5.626184039038949376e-03
-1.888246914685592914e-02
2.711213410733634768e-02
-6.186646278935781229e-02
-5.365574220321536747e-02
3.323784086382861047e-02
-1.866085829982794958e-02
4.463685727826087468e-02
-3.066414519925253490e-02
-2.284502520706790940e-02
3.469168553530066479e-02
1.074175699383623228e-01
2.637035954111400810e-03
-5.337252665483332992e-02
-2.229486840685877130e-02
-8.343297841002614290e-02
-5.573296721043077828e-02
-5.244094290723127355e-02
2.785890529864826562e-02
2.828849500116119645e-02
-1.123453297772198101e-01
-6.157802864726501929e-02
-3.058743791041776058e-02
1.960257108307682239e-02
-7.505526813848008294e-02
3.261990488784801551e-02
-3.203677652760607286e-02
5.618888759199323901e-02
5.975342480031014397e-02
-1.976534007961194828e-02
4.089855748972354849e-02
-8.018885105464941543e-02
-1.805308586346950420e-02
5.211787078254558753e-02
5.238733887226953989e-02
-1.253184435475272057e-02
8.127101395201820344e-02
-3.453313118618821925e-02
3.741979701275278958e-02
-2.027857925001652628e-02
7.389357095617500593e-02
-3.800665506779612578e-03
8.338187990442666453e-02
6.793845581304523359e-03
1.748295402589037859e-02
-1.372361317402274669e-02
-8.914752054363636602e-02
-2.994970832223860929e-02
-3.799675429190459836e-02
-1.072109487460171096e-02
-5.493470787749740042e-02
-1.431891657179640634e-02
1.690711825363020240e-02
-4.613713589101871987e-02
-2.989495619220365608e-02
9.132441614123246176e-02
1.996397122442630442e-02
4.694519953719652333e-02
2.871759936648627526e-02
1.765103518382094699e-02
-7.067651190695123375e-02
6.654814932110827974e-02
-1.391937107946617652e-02
-5.912000424437124924e-02
2.911591400956243386e-02
3.195163254422498517e-02
-9.307608066485246329e-03
7.596998079024600871e-03
-3.523527675979866436e-02
-1.493567914063976404e-02
-5.877246310335196983e-02
-8.263948268831018684e-02
-2.540754993700187689e-02
-1.045182589749552027e-02
1.598751963295477752e-02
4.977957123477663726e-02
7.635040796758027666e-03
-5.249601142554869565e-02
-2.229848222663629448e-02
1.022889945827045073e-02
-8.526993735239132843e-02
-2.343221433765966741e-02
1.297294731782019754e-02
6.187574358792491749e-03
3.017804717906819034e-02
3.800334466416617485e-02
-7.223834684221945579e-02
-7.781314327730763647e-02
5.274991980043603271e-03
-1.268044817063507766e-02
-5.097674698871564047e-02
9.317896458913564606e-02
-1.924191106747574417e-02
1.763873057845357500e-02
-7.418136149424381376e-02
7.009184008067570471e-02
-3.578437140589497967e-02
4.236704930528310820e-02
7.267350834191649289e-02
-4.937245159601020596e-03
4.762206407550952786e-02
6.513606365835161727e-02
-7.781695467619787442e-03
-6.380888952561829253e-02
-8.366345501650171435e-02
1.806803377330443855e-02
-7.295794503235854267e-02
4.908119080944738609e-03
-2.578774057690506535e-02
-5.062865714348647322e-02
-3.988994065104398135e-02
4.436934935076120023e-02
-6.164388173720593972e-02
8.610810783715115713e-02
-5.936331299727305028e-02
3.182635836270621132e-02
1.088122906050830035e-01
1.151421232964064678e-01
-5.498184599128350808e-03
3.566548582667992962e-02
-3.964084863441137002e-02
1.612788382794564171e-02
1.593148210398765419e-01
-1.938461398447486694e-04
-3.341884464048259368e-02
5.820728968276746990e-02
-1.986306798408346910e-02
1.401444922328314024e-02
-5.008898374898820144e-02
1.306765770564192672e-02
-8.600272960460289551e-02
2.933441738561344200e-03
4.412852019038555895e-02
1.082605231452901107e-01
-1.513557071589054248e-04
-4.688178387196808455e-04
3.384584904484023299e-02
5.294337978154820684e-02
-4.901293270142476066e-02
7.754450579953256484e-02
-4.734097465202392711e-03
7.031320277550064113e-02
2.608201004165511608e-02
1.833721707852393676e-02
1.598546070406923298e-03
1.962467619689038309e-02
-4.226563703576494135e-02
-6.553295614039522654e-02
-7.289851355100652845e-03
-4.998955504044036435e-02
-4.272770416773123692e-02
-7.174669596052518639e-02
8.581317050651496303e-02
7.669050911159769335e-02
-5.099439177292973413e-02
-2.526377854194612749e-02
1.219609016290861513e-02
6.400273911784398750e-02
1.119090862733672538e-02
2.184253282185908904e-03
-3.030966647734258546e-03
-7.496290236134015017e-02
-3.749730624189452632e-02
-1.553640121840064742e-04
-4.194887364871142249e-02
4.748508561150618229e-02
5.920646853690951505e-02
7.048978025703193928e-02
-5.088691944463237526e-02
2.258191783273936918e-04
-2.231488118208512297e-02
-2.777524835534840239e-02
3.505873793390918564e-02
-8.587437576973592016e-03
3.484316171722030148e-02
-1.382662362359484212e-03
-1.883343646967536658e-02
1.623607299830536269e-02
-2.798109376934204001e-02
-3.647557060898144049e-02
4.750516143690953347e-02
2.720280358835093851e-03
4.646003896235398334e-02
-3.221985794417008692e-02
3.058342408914204932e-02
-6.436784612860614596e-02
1.975240057454252796e-02
4.867451168116589122e-02
3.364114063105905130e-03
1.324122162355822752e-01
9.367004517229232663e-02
-1.984357805738947919e-02
4.357686968151756185e-03
5.578772889950300157e-02
5.455873746069894725e-02
-1.292303269662912688e-02
-3.317032619277871658e-02
-2.825201070335505230e-02
1.511523100305444192e-02
9.051399547806909807e-02
-2.552274473376692915e-02
4.642910025969473192e-02
-6.095296924045748299e-02
3.637311322823545690e-02
8.024285659536984847e-03
-3.659140709335205466e-02
1.559719455710227793e-03
5.419523545017945060e-02
-3.815175413552947953e-02
5.154170669192354587e-02
2.179276730289469652e-02
-2.649179086175646944e-02
4.232042346131313811e-03
-8.415620365696963034e-02
-4.725396653300920069e-02
-2.623154102896157677e-02
-3.333448575724044100e-02
-4.196874749137970845e-02
2.906419929374642191e-02
2.190675021049266757e-02
6.854329760447683273e-02
-8.392697928718370615e-02
-6.056505212952012496e-02
2.534040944052770410e-03
-5.856971365802447673e-04
-4.895591861425752089e-02
1.347595049986006523e-02
2.130379448341154086e-02
-6.422791572762768381e-03
6.170035859929304950e-02
-6.389063783233391025e-02
3.404242182189175236e-02
4.693799282801195544e-02
3.967961081298718162e-02
-2.177829442162059967e-02
-2.259500695608828921e-02
7.235661969353987533e-02
4.259378448666735484e-02
3.613216361523868825e-02
-4.715206691694488750e-02
4.372216189892787902e-02
3.829259374435237812e-02
3.165065592289453139e-02
-4.188727146631620463e-02
4.564238384574054869e-02
-7.732210765768746108e-02
4.514308416898211301e-02
-4.367123876723728870e-03
-6.483257784343261776e-02
-3.110707523694217214e-02
7.273242946838705258e-02
-6.193254087601728075e-02
-1.057269865697564419e-02
1.049933124796677622e-02
7.138558257427982112e-02
4.951017929927446076e-02
-1.496273254745231901e-02
-3.468979107824794045e-02
-6.980217301799331031e-02
-2.643336404615610757e-02
-2.368921882965718817e-02
2.960366444278736409e-02
-4.387437650092327474e-02
-1.363044568758962627e-01
4.875193824926927350e-02
1.335150583071367525e-01
-6.497060897358529485e-02
-1.784356295882414192e-02
-2.152942090329823879e-02
-9.396748759449961852e-02
1.116622128215537073e-02
3.591140798685878849e-02
-5.994461837859918485e-02
-1.081246507708909232e-01
2.170194408324922775e-02
-4.474187654818486543e-02
8.610877624311888412e-02
6.194831832537234934e-02
-7.389148932426976846e-02
8.982530173829210429e-02
-6.882323089157242613e-02
3.644245161385639697e-02
-7.369214948507515905e-02
-3.324637590847350724e-03
8.184569615984625679e-02
-9.100794248633767292e-02
1.607774145247277756e-02
5.253755853334378390e-02
-4.404043739386031414e-02
5.296246358824577977e-02
-6.258024982367806077e-02
1.377025162821516073e-03
-5.807029624428459991e-02
5.913129226145749651e-02
9.172725140893633888e-02
2.683077272856915219e-02
-3.036751903888188289e-02
-5.511851678880127364e-03
1.353525893728321772e-01
4.922540945735376372e-02
5.884517993906201311e-02
-3.123505657429990340e-02
7.555419777152869165e-02
-1.039610603142267047e-02
-2.851618130873156964e-02
1.268598165065644434e-02
2.084593558981213263e-02
-7.813879604563556125e-02
1.578233644850160098e-03
2.554179607932317853e-02
-1.654095115998635568e-02
2.392734429134108984e-02
1.127920528474017220e-01
-4.387306815369622359e-02
2.451749825767166047e-02
7.807522549704533354e-02
7.156154356933608351e-02
-3.472946126809405010e-02
-6.531661205989100494e-02
-3.995791760439812434e-02
2.890656759181873051e-02
-4.972798893407163329e-02
-3.547676790305899757e-04
-6.679520871556073047e-02
-1.079470657818185492e-01
1.923522420947677836e-02
-3.316139740110276429e-02
-1.826395644284808939e-02
-6.310465067878569256e-02
-1.659914002919867654e-02
-2.424262606505963105e-02
-4.922044812485800586e-02
9.161658075603739890e-03
-2.408956012585100614e-02
-5.002917982486428800e-02
1.546638497974352766e-01
-1.272742083227382248e-01
-3.485266932688845659e-02
-1.349041151014757252e-02
-3.376630965434368470e-02
2.505814382283933286e-02
-1.053495460129611899e-01
-1.556697678648817640e-02
-5.600955937613519287e-02
-2.825879248673100752e-02
-4.738666694853398142e-02
9.051452788026724539e-02
3.365375307772575098e-02
3.512402143013146003e-03
-6.013846631336335069e-02
6.326227807798630309e-02
1.456972995234530888e-01
2.815929386436917883e-02
3.078856689503152097e-02
-2.917626225176572774e-02
-6.850965237753837977e-02
-4.048595476938475490e-02
8.627045722666513289e-03
2.741081191064868514e-02
2.428457835301467416e-02
4.045397217439012510e-02
-7.863593050587479316e-02
-6.612298474914433954e-02
2.234574233858358655e-02
5.262989601557808289e-02
-6.706532274282306361e-02
1.083110265332327959e-02
4.526706917923299656e-02
-1.016200411876532969e-02
6.481829205454388287e-02
-6.257155660298129030e-03
-2.479797476826960112e-02
-4.096806682165002322e-02
-5.340202752389178187e-02
5.086956264666502719e-02
-3.957927751469817595e-02
-5.903974738401404632e-02
-3.948217709648915719e-02
-3.919227229220872272e-02
2.095745209716634930e-02
3.891185227099787369e-02
3.102864393025498921e-02
4.139819399057020205e-02
8.985898930940977927e-03
3.561705803244907733e-03
-7.915587737409031377e-02
6.233472630703900536e-02
2.755089605321522223e-02
6.050805662209422092e-02
3.834918067457161739e-02
-7.080956720641613800e-02
-5.448466190697268813e-02
-4.345339395765708546e-02
7.388578925368465694e-03
6.623462475334020161e-02
3.442336291709514884e-02
1.057843311484712445e-01
-2.940899267291590194e-03
-3.454561696030344214e-02
1.290505538680591091e-01
-6.697745873013902229e-02
-9.597718313427357206e-02
-6.463026874113453335e-02
7.809131715942241661e-03
-5.668953212643831202e-02
-1.795391555932844378e-03
4.486299318232514488e-02
5.445447843934108495e-02
1.763874756596049351e-02
-8.800248889635858135e-03
-3.257563386049545928e-02
-2.908519554488650516e-02
-2.890367740459790294e-02
2.183015080891698850e-02
2.264765710789860484e-02
-9.293125312633061796e-02
1.169200489315560740e-02
-5.105292560383127044e-03
5.217585858123001755e-03
-4.609589504314565156e-02
-3.212218137287046332e-02
-2.940041233920970623e-02
-5.011269673671613772e-02
-3.351592687604834642e-02
-2.570741875924469760e-02
-1.414618982342113508e-02
-6.233573894744169445e-03
-3.296466820327834807e-02
1.939651789878334837e-02
9.376749023673310035e-03
1.011482506676164017e-01
-1.779184321548757386e-02
-9.004594589688338924e-02
-4.560765867629087110e-03
-1.391754834431334527e-02
-3.693544481574606575e-02
2.221827629043699598e-02
1.350774211848504436e-02
1.743184592438477495e-02
-1.698152978649024661e-02
4.904199343578709291e-02
-2.922344601762767030e-02
6.108886700241816098e-02
-7.875965560016238987e-02
-7.924422808398837864e-03
2.716944908452135349e-02
-2.330709298093122314e-02
-5.447255897432685956e-02
1.393156578497527047e-02
9.072925651319685382e-04
-6.076584705336061237e-02
5.409494633833607236e-02
-3.370788062216893005e-02
-8.367808991413410585e-03
-4.087195303439420530e-02
2.105779840009052665e-03
-5.332120364470018664e-02
1.651243087326890319e-02
1.890901341356244006e-02
1.307766119145133965e-01
5.850711784910265362e-02
-7.092848915704383361e-02
-1.100055541025066336e-01
-5.547733748283220634e-02
-4.435997680784687855e-03
-1.258548362890494210e-01
6.577116000893797054e-02
2.880002436514374556e-02
7.626794173442512197e-03
-1.300260027925134731e-01
2.654373662930168895e-02
9.968999134198484879e-02
-8.440067756921859274e-03
2.365456262449655567e-02
-7.492132765554228302e-02
-6.973325611726634288e-02
4.371986002858872788e-02
8.097369449189763257e-02
-1.955696143382970945e-02
1.004109838117196209e-02
-1.429601734854317983e-02
3.075118154907340376e-02
4.644175768199385740e-02
7.924326593402535035e-02
6.276107043867645841e-02
4.533766050907861965e-03
-6.364566981016171743e-02
1.625042323906084399e-02
-6.488617185785496011e-02
-1.279871151185192103e-02
6.608123248329465793e-02
-7.739202956253750376e-02
5.664967671471142496e-02
4.774029760757953628e-02
1.050310536643057763e-01
2.105799889422203461e-02
2.353919345503692473e-02
3.722611052875374887e-02
-4.169256463284037179e-02
3.603904786476819222e-02
-1.215177900622836996e-02
-1.126383886788979577e-01
-7.740433704903473822e-02
1.429415950957489169e-02
5.130383138062279136e-02
-2.943019844230469403e-02
1.629676964343013124e-02
-6.850594620916258815e-02
1.653550687139051026e-02
5.129347424577945791e-02
-1.043642501819487117e-01
6.683724266937240976e-02
8.556011021221439361e-02
6.882523769891971122e-02
6.803606016488524325e-03
2.431026404472955149e-02
3.795918377297199942e-02
-2.362568834943098994e-02
-6.095082493670088419e-02
-8.989107012478550485e-02
2.781593243758796307e-03
3.421258378206758904e-02
7.376228331945722250e-02
4.667643236437878790e-02
-1.126099342652864682e-01
-1.027419743021474180e-01
4.109707118041698581e-02
-4.376090722311412953e-03
3.859317121060513306e-02
6.252692697490372375e-02
-6.108045613582355204e-02
-1.371024929363637984e-02
-4.394438853766056974e-02
-4.380175333601789289e-02
3.078791820589416722e-02
1.469089757957606386e-02
-7.098641187576186506e-03
-4.796630469335649849e-02
1.476821043405627809e-01
1.001067399437196026e-01
-3.320920717373598841e-02
-5.019038547190891181e-02
-3.428903401321763654e-03
-1.404491114664020712e-02
-5.251379217079484713e-02
2.649963691023479728e-02
-7.699467193605388782e-02
9.690982180227294962e-02
2.272505677128404747e-02
-1.755942222415788831e-02
3.625750921087422113e-02
3.140246542874799290e-02
-8.042632897087535759e-02
-6.110982231247862051e-03
8.113563544935559202e-02
8.469147171751686964e-02
4.837648946518689069e-02
3.079107099306825288e-02
-2.416633847972738530e-02
-3.001726724300344054e-02
9.535762758424453159e-03
-6.097864676309888710e-02
-2.193058287220833388e-02
-1.350676428259180509e-02
2.436580864540573935e-03
-6.929149425581621058e-02
-3.672523864142025751e-02
-2.763089335831270255e-02
7.157077049749373254e-02
-1.187591110686417664e-02
4.575043616183113726e-02
-2.729202565738388445e-02
-5.881174766091967938e-03
4.193813763769141389e-02
6.617919834312618876e-02
1.129292324789336333e-01
-4.324573039196868973e-02
2.446021981571431039e-02
-4.511667545826483078e-02
2.815888445224290146e-02
-1.708981902828846447e-02
4.068878531868518750e-02
-1.757978121650907982e-03
-8.937890614537576106e-02
-4.401771204977026480e-02
-2.963212204268813460e-02
-2.265224333216660224e-02
-7.294469183046270455e-02
1.072590309328496916e-01
3.179916439587100047e-02
-2.397329109913157522e-02
-6.484847650005706732e-02
8.052748903180879936e-02
3.659842247424976991e-02
-8.682833978932032182e-02
2.409102321046342407e-02
1.397520699786174679e-02
-4.644821956667447883e-03
-3.354945198803832573e-02
-3.475888808661241488e-04
5.299353303498203355e-02
-1.747833651949044081e-02
-3.327391581809221316e-02
-7.881803959509471602e-02
8.175555190338007483e-02
5.155199430403872851e-02
-3.300513317340268704e-02
-5.405110898386746715e-02
3.627392611746928230e-02
6.945255444270898026e-02
-6.948164909335605155e-02
-1.144934619266341561e-02
9.250156702436526657e-02
-3.756465907126581988e-02
2.098777950337397946e-02
1.672255292203368368e-02
1.086862743094261542e-02
-7.875633795381432878e-02
-1.805225704195067421e-02
4.679142532748005283e-03
3.691471354532682714e-02
-5.031186978047328881e-03
-4.000452536777407940e-03
6.095139372197415362e-02
-2.442178336471217352e-03
8.709219167249164506e-02
5.925994437901285078e-02
-4.263020988726497207e-02
2.043328899011950806e-02
-6.183736881503601457e-02
2.354323375171367069e-02
-1.554687674481848234e-02
1.132698482097647674e-01
-1.276042387367127932e-02
3.517580862564580191e-02
-6.723613874558453940e-02
-1.428519994329159864e-03
2.553068068503997964e-02
-3.958646221947743904e-02
6.026310677933437165e-02
-1.587675639430600333e-02
-7.991519514190359441e-02
4.401448311797416524e-02
-1.776537236899151939e-02
-1.251736322269024482e-01
2.233550765958570647e-02
-2.064740950043721449e-03
-2.706423930236983091e-02
-3.192297841117774232e-02
9.885427619409155320e-02
-9.924018363195873105e-02
-3.345953728072739025e-02
-9.701037022879188676e-02
-1.090037296294985997e-01
2.876136057947423913e-02
5.203847103488969117e-02
2.908509639144134934e-02
-9.137000315828707961e-03
2.149292885204116474e-02
1.216495426840698627e-02
2.681274031860874860e-02
-1.399181821732454756e-01
1.705630040238015344e-02
9.678145631807909266e-02
1.453034454700582456e-01
1.738651543876430783e-02
-4.723380442806170143e-02
-1.362284711800943182e-01
1.588699676964658997e-02
-7.285199875950129633e-02
-1.398182150906530398e-02
-4.639314013805575371e-02
-6.744311047836532014e-02
-5.131439410459519290e-02
-5.726895882602828919e-02
-6.883156034370570275e-02
-4.947639186185050914e-02
7.319255086714838987e-02
1.046691476085442468e-01
-1.717521461040298278e-02
-4.401506525437093309e-02
-1.274237508558439917e-02
-1.421164024476559429e-02
-9.453286197456242657e-02
7.493515475849578389e-02
-6.780912088232704527e-02
-3.660268758110848952e-02
-3.295310309577419855e-02
-1.967803709337327331e-02
3.613805001741515061e-02
-2.652460681887582744e-02
-1.214788103343485554e-01
-6.302917191415504002e-03
4.322941110115138819e-02
-5.391188479842492359e-02
-6.915677523579084884e-02
6.414907719981582934e-02
-1.378784464259021417e-02
-7.991356697630817851e-02
-9.578665922605516386e-03
2.815688210635723665e-02
2.740683118193797466e-02
2.211325925759173583e-02
-2.736276818141340078e-02
-2.034545820497206045e-02
-4.260778757971189074e-02
5.426902062428159285e-02
1.331133237290483828e-01
2.308596316774164450e-02
4.606864716415027400e-02
1.609588820372961221e-02
6.009434706949475652e-03
-9.577499570146421129e-03
-1.602801790805012021e-03
5.198717896836518859e-02
-9.822507000815117184e-02
-1.015117814869491430e-02
7.443047581654117784e-02
1.793884340482172074e-02
-6.210520909533019836e-03
-6.138817744058582687e-02
1.411373217473447031e-02
-2.389920049531737631e-02
2.031869758536889586e-02
-1.682942792914915442e-02
1.142003988132308523e-01
-1.162599422592465459e-01
8.619321575405351765e-02
3.949969935422449792e-03
-3.675052487899549414e-02
9.689736621589491172e-02
-4.110915226248019333e-02
-2.300083511973526583e-03
-3.359741308324640241e-02
-1.068020503962301658e-02
-3.581149885095555319e-02
-3.852732065760903352e-02
2.621954867140518022e-02
-1.088404068767725996e-02
-6.294795201227593173e-02
4.484675089827307171e-02
-1.233803695528749161e-01
9.157956955930048049e-02
1.461006817509934164e-01
2.237554205815412561e-02
4.587114220648132873e-02
6.318446642884582853e-02
-3.220319759014470679e-02
2.894521619500980622e-02
-6.516832193846447407e-02
1.130383185625568609e-01
-6.620625299649732752e-03
-2.070395035572374781e-02
2.669336565226132149e-02
-2.028019779499859888e-03
-4.785795960380459513e-02
-5.195573720625606962e-02
-1.203956958727443564e-02
1.552217070547499966e-03
-8.610938800129963600e-02
-1.511334467020293559e-02
3.063207781103401139e-02
1.020606261525312808e-02
-1.118913456963647052e-01
7.632108213328139823e-02
-5.233899331841912472e-02
5.168590223528507152e-03
9.904018686106378852e-03
4.502548640281852504e-02
2.559957417880635508e-02
-4.943786008516846270e-02
-3.229347597185262819e-02
-1.417475276437114851e-02
1.178130991758320895e-01
4.958344814611774509e-02
1.196505198236641476e-02
-2.883504505416539191e-03
9.416087467374290032e-02
-4.349256367275270568e-02
1.399783122376010713e-01
2.323335094474521245e-02
-3.605981032924228391e-02
-1.258500213607473273e-01
-2.233335990893210374e-02
-5.431428678836727753e-02
2.719198360683113685e-02
-1.358743745968256714e-02
-7.623146063719407617e-02
5.167209093503825901e-02
-2.426514282305806264e-02
-7.872623517972857782e-03
2.697553102755929563e-02
4.201435538174473627e-02
7.788515561359310446e-02
-1.348092681717670549e-02
7.984022924534507626e-02
-1.116929868567740208e-01
5.664538576035977463e-02
-1.459358049626653386e-01
6.141490850110187250e-02
1.021257217787824301e-02
3.903762808692674141e-02
6.914418226712967797e-02
3.350693171117153507e-02
1.380076875979740613e-03
-3.572783365432750935e-02
1.534698937782952993e-02
-1.810362350493934652e-02
-2.203166857970361228e-02
1.125193342235401676e-02
3.989795020964009148e-02
2.977933869282237481e-02
-7.790566585045684278e-02
1.155616057596312377e-02
-5.441814221702499788e-02
-1.512319996251291696e-02
1.271465383789821199e-02
2.060806829109157814e-02
-2.535203750774456602e-02
-7.287565841601492678e-02
-2.169029260427075140e-02
-3.846870434433872360e-02
-1.451329134998882199e-02
1.122938124122581718e-02
-1.013673378895144223e-01
-6.908004690005374593e-02
5.084731075603034570e-03
5.193065493505205632e-02
1.064888152870232113e-01
1.214852277903729072e-01
-5.969908668368012483e-02
-3.711095877794042680e-02
1.497590664627515035e-02
5.745635032187389885e-02
9.868689505772507142e-02
6.212145965129868552e-02
-4.230346936189962465e-02
5.179506058373915811e-02
5.241962715302958542e-02
6.361440085892719259e-04
3.750476685513828845e-02
8.408397343479008523e-02
5.527898939252674781e-02
-4.565369161091799993e-02
-2.129649045271813160e-02
-8.701244477144706724e-02
-5.022950897094292932e-02
-5.425471089369474087e-02
4.421728025157402840e-03
-2.542697516712800684e-02
2.733582202388183929e-03
1.905210485098500061e-03
-6.727250171907853127e-03
-4.478393876577867368e-03
2.405221347902010073e-02
-6.375496314204445736e-02
-8.899120072252401925e-02
-8.481114366641739205e-03
-5.746288315464444241e-02
1.102144851155582167e-02
-6.010588674123148317e-02
-3.528450438683949225e-02
2.525550098904960628e-02
-6.689383462888151555e-02
-3.467828372208638099e-02
-3.067095131191169624e-03
5.208220530000329945e-02
-3.911306109701042505e-02
-5.032501705418140209e-02
-8.759449394247092319e-03
-9.692909321264751854e-02
5.296204143098492967e-02
-5.156405964720140594e-02
8.279212761622994909e-02
6.019020078235887139e-02
-2.373271294649197116e-02
-7.356374153661100757e-02
4.851585188839186574e-02
1.059845302740897721e-01
4.906573291461185926e-02
1.029614940234895581e-01
5.312171602618738497e-02
4.177859262871344570e-02
-4.102622748328300234e-02
4.544316131652991961e-03
8.704033163254015770e-02
1.332375619617376938e-01
3.491171499505928144e-02
-1.478340307378170869e-02
-3.212863150842141385e-02
-1.274046645107888669e-02
-1.406570602056187447e-01
-5.828074974984268075e-02
9.770378739618665320e-02
5.588469147560536088e-02
1.459013841299953117e-02
2.917325113083987093e-02
-1.815426333611730794e-02
-7.824737063530007308e-02
-9.381467817157351655e-04
1.833152375829155342e-03
2.647145911657070722e-02
-4.096848443611357526e-02
6.212249910833800293e-02
2.994673916514134764e-03
-7.739804800872884805e-02
2.184189908817371281e-02
2.318527719003183121e-02
5.786554607659715604e-02
7.072501083459603599e-02
-1.351876291961805763e-03
3.375813086188465817e-02
-8.587283314232435627e-02
-6.000130965815420742e-02
5.342086096378531254e-03
-1.098989168139507568e-02
-3.016532306247029366e-02
3.491840289406846626e-02
5.194062781508089477e-02
7.396923827977699983e-02
7.435844562199291075e-02
7.833272122978855723e-02
-1.630222634372776869e-01
7.124370367579659080e-02
4.506380461085560812e-02
7.113619196003237444e-02
-6.160044605931305067e-02
6.436572393346609577e-02
9.607829891159255786e-02
9.068940357162175170e-02
-8.223907103116762096e-02
-1.432699975143192882e-02
4.713746648642678366e-02
-2.278119868686652016e-03
7.683631629374325367e-02
6.926651876018945220e-02
6.707096282949214471e-03
7.817246841679671709e-02
-2.463758636981772804e-02
3.828984350919494711e-02
-4.397089254133308006e-02
-3.925777671685641568e-02
-7.633489141379173892e-02
-1.509346547669883354e-02
1.387316173411866707e-02
8.233746380402683085e-02
3.619083717210008766e-02
-1.616622019973318640e-03
9.585287634680840496e-02
1.261480970010340485e-01
-2.484636824938840291e-02
-3.562218485582007571e-02
4.934621767660875118e-03
-6.333735806602308616e-02
9.731951925068246800e-03
-2.717803849668247104e-02
-4.803250835634913229e-02
1.122797124796278551e-01
-5.647786200122002775e-02
-5.490458340616753002e-02
1.706504270935992398e-02
-7.543477947859551780e-02
9.465012166187179721e-02
-1.007696394263217976e-03
-3.002453002751354072e-02
5.014533358105344174e-02
-5.744823816886851162e-03
7.419707887405083135e-02
4.690713573611528936e-02
5.575372008374630123e-02
-9.242500915581865206e-02
-3.645628773413005230e-02
-3.593415810385736792e-02
6.246966381256365691e-02
3.990471527528273443e-03
8.576470695697364921e-02
3.648048516506072203e-02
-1.539411677834580210e-02
-3.962596568129504726e-02
-1.856953877543228784e-02
8.354053807312010471e-02
7.405517084091693680e-02
-4.987269952474377051e-03
4.461301667642657287e-02
-4.171220668732653764e-02
1.456845484679689107e-01
8.047166221601606551e-02
-1.216181033996360517e-01
2.839449818240354778e-02
7.542970852356924161e-02
-4.857984367478482279e-02
1.839739454574073063e-01
5.872385174044240930e-02
4.098973462330616352e-02
2.950267257890779732e-02
-5.253236730897749285e-02
7.065016450571690552e-03
6.614532521720120628e-02
5.383692132875345093e-02
1.441839168276609759e-03
-8.496360559274103441e-02
2.971721746091205568e-02
-5.877748766338185965e-02
1.985562344794854911e-02
-2.931477588489049199e-02
-1.171072334092159535e-03
-8.047123068464991091e-02
5.553499668094147301e-02
5.180143280513666709e-02
-3.262858396395718064e-02
-2.202519556699599271e-02
1.653403350247195994e-02
-2.061341493673008243e-02
-2.030215321985103655e-02
3.595816380193374122e-03
-3.427152087208220482e-02
2.423923411900178598e-02
-1.719987882428675174e-02
-6.780718751484422768e-02
-4.580189308348309174e-02
-2.612488901941765335e-02
1.252397591703210411e-01
-4.064689732826485408e-02
3.295331068340262570e-02
3.985521365352165390e-02
-8.176732903384874296e-02
6.195891799703601155e-02
6.995300520928250665e-02
1.160322636525045054e-01
2.403432708467050094e-02
1.535975744002757333e-02
2.346551911040091476e-02
9.129628228923082622e-02
-5.371024863860033444e-02
6.709954631306090655e-02
-2.397599558216440344e-02
2.295143370485644777e-02
-6.998233523056224259e-02
7.581865485630051582e-02
5.139929499857227337e-03
4.074490627664156123e-02
-3.245386065650344987e-02
5.006962790114458800e-02
2.748908886781649299e-04
2.514585152993018338e-02
2.599722540129518686e-02
-4.302497282226760977e-02
-3.273975414469380146e-02
1.692381652144675855e-02
-6.135094696078422644e-02
3.105993953049322742e-02
-5.157590222949327841e-02
4.593562655343492833e-03
6.844297007808675636e-03
-7.079781385554799467e-02
4.536919798149510394e-03
-6.081134054567382402e-02
1.595970556926553166e-02
-6.148459864668297248e-02
3.607464157634225621e-02
4.878853508926220273e-02
2.166719341224110362e-02
6.402720349530505173e-02
-1.824087027256388049e-02
-1.459509300953487909e-01
-4.875104366571592074e-02
-1.985199495598401892e-02
-1.408577186554337279e-01
-3.217963629262853530e-03
-8.084231527115481875e-02
8.271807967322825084e-02
3.456119922728711352e-02
1.718320057110538437e-02
5.460052518262704241e-02
-3.249710189027117668e-02
3.195729449467945432e-02
-1.589934242476873094e-02
-3.127333215213502077e-02
4.412025605198452438e-02
1.148600593112319851e-01
1.114416605160485074e-01
5.894429045108051657e-02
-4.190162802588451849e-04
-7.414992657855640212e-02
5.027708403562906186e-02
8.005053538703267579e-03
8.766565719734990825e-02
-5.325566331794507127e-03
4.608313545932766347e-02
-2.029324818025966121e-02
5.414652357370929037e-02
-3.004155432230350142e-02
1.058644300263994753e-01
-4.769821942966145228e-02
9.295071355224336640e-02
9.120527485177955251e-02
-9.646534854312739660e-02
7.949978876994087673e-02
4.643061267989552487e-02
-3.542428207998649103e-02
-5.909102729711775831e-02
-7.029640395615667503e-02
3.398763768951909049e-03
-9.200342755223345215e-02
1.028446851970170155e-02
-1.036158882778396434e-01
2.021725433264713948e-02
5.013438745950820480e-02
2.447283410506142023e-02
4.594181414556158805e-02
7.862229781504356807e-02
2.881412771188986144e-02
1.155462049565411826e-02
2.427780707616258513e-02
4.085273558695833723e-02
-1.036964580715045436e-01
9.576982459526127422e-02
2.977516957793253927e-02
1.597773388603670672e-02
-9.925777657810078147e-02
1.021774928621725087e-01
-8.429419733444172558e-02
1.679402203718436196e-02
3.760802683375196603e-02
6.081521041192246291e-02
3.008536390837417834e-02
-1.547027918932313006e-02
5.434583518489997933e-02
-4.103036791832700286e-02
-1.346777482764021684e-02
-4.654626427577926440e-03
-9.295462316537357605e-02
-4.549291962746357387e-02
-2.907758909941510553e-02
-3.381323776632691631e-03
4.237209173941566820e-02
7.678296157285834089e-02
-7.154488497580920037e-02
4.609774802876637212e-02
8.808095092788018055e-02
-3.990321051897832011e-02
-6.351578806857563486e-03
2.034744462672183687e-02
5.755730383299115932e-02
3.609005498146603159e-03
-9.080233110141319730e-02
-1.494245002165541826e-02
1.295233944814462301e-01
-2.658062605694500036e-02
-1.899405868408563219e-03
7.989561003534187758e-03
-2.212874712627310031e-02
1.452778855863486908e-02
2.931425668343983978e-02
2.552241013161948499e-02
3.499325341696635921e-02
-8.471231624850387998e-02
4.848098920226214664e-02
-1.820309185477225755e-02
-2.372103112425972410e-02
-9.856717095647053728e-02
-4.039746227062780692e-02
4.259157187664938671e-02
-8.524234469964780958e-02
-1.021207196258243355e-02
8.320767777264306483e-03
6.324374487146033896e-02
2.889297114322808557e-02
-9.654360691197785491e-03
-9.198985457560036536e-03
-3.407996658341796992e-02
-4.310875656894282149e-02
-1.331254808968171909e-02
4.025602319431913212e-02
2.424554924910320153e-02
-3.037333864785655285e-02
-3.939562183267074358e-02
6.576090885198387914e-02
2.669610816761158051e-02
-4.047355230417581246e-02
-9.500623690459847337e-02
1.979235963185318678e-02
-2.333576409120478173e-02
-9.774636448280239753e-02
-4.625313901286849660e-02
6.760152945155341320e-02
-2.024839549098000208e-02
1.478669979968590988e-02
-7.492614567929587778e-03
-1.046842479543266119e-01
1.179112978555539870e-01
7.522529835989918978e-02
-8.784709853825606318e-02
7.607193291985826777e-02
-2.980779821862248810e-02
-1.460727881196308402e-03
5.322629939550986566e-02
-4.576698242230969188e-02
-1.114265983822638681e-02
-6.712286076269275651e-04
9.220040401086075643e-02
1.724230513450178068e-02
-2.008484999692996056e-02
3.923032435460927642e-02
8.729407474884279261e-03
8.191151763140220102e-03
-9.634904795114784815e-02
1.322485283997506221e-02
4.872707457940531409e-03
-9.457358048416014684e-02
-4.218612707748729818e-02
-4.995424074825660643e-02
1.453536405666838380e-02
7.151316978816250891e-02
2.357240539680889937e-02
4.163042697848835100e-02
2.336473765802627237e-02
-1.670818074609531009e-02
7.843349136460474325e-02
6.028925846844599562e-02
-8.434810731071808176e-03
1.803503991148835972e-02
-2.146026048984095956e-03
-2.928843052910802894e-02
-2.257121853765521949e-02
-6.017236535899266742e-02
1.022135004723213544e-02
-1.253095207918799858e-01
2.749386184065774619e-02
3.146301775008359530e-02
-1.651949984705893340e-02
-3.861004298465679774e-02
8.729860881232850978e-02
-3.245551608968656049e-02
-2.878941934189158461e-02
4.850586103857202486e-02
3.741774684154253443e-03
4.516905446999543855e-02
1.000293389053673321e-01
3.688426836006133275e-02
-5.640273996494898218e-02
4.151980766670469725e-02
-2.241819164644496751e-02
6.989269611524336068e-02
6.161147249289031930e-02
-7.217628710713801254e-05
-1.070644888308492082e-01
-7.116460114683086091e-02
4.354066641691824169e-02
-6.318102493535643349e-02
8.418980816899400996e-05
1.265691905478666737e-02
6.849627148085744681e-03
-7.268603062313519492e-02
-4.348740489943475618e-02
1.434498007096575156e-01
-5.537295485759482355e-02
-4.612171155991752480e-03
-2.118925108803905097e-02
-3.942032962701145365e-02
-1.157929050960379153e-01
-4.834822293039030272e-02
-8.632538319450203113e-02
-5.290068324776615177e-02
9.515783206848663078e-03
-9.146763771233941409e-02
5.348270804535271844e-02
-5.688798855790924702e-02
5.200659396768901599e-02
-2.310105636458461426e-02
9.532724449806913303e-03
-2.125944120596990022e-04
2.015323704627621990e-02
5.886283348730686482e-02
5.645432237005267029e-02
3.935880149506781889e-02
5.704363027459014718e-02
5.821258706883385148e-02
-1.158385687409174344e-02
1.951228763513252265e-02
-7.653865400291366694e-02
5.900921258219167347e-03
-4.522513515991434530e-02
-7.797093265768426096e-02
2.778018029528530122e-02
-1.890159004733939219e-02
1.927716853876257005e-02
-3.962005327726691312e-02
2.500331168197517800e-02
-5.833705133118142344e-02
1.378826929853332016e-02
-4.170692456498236583e-02
-3.637279590034998150e-02
-1.447379824967425233e-01
5.403319463385783394e-02
-5.428994598765447127e-02
-5.549113482558727661e-02
-5.951258965430838987e-02
-6.876613662573170804e-02
-6.246583157002496417e-02
-1.661452562899757082e-02
-7.259185541215780468e-02
2.474331440508379526e-02
-7.158081327162481300e-03
-1.166352464733559809e-02
-1.333335021136720644e-01
-8.427572001342865937e-02
7.235495915611400708e-02
-1.042305707565384203e-02
-1.113663247340692386e-01
2.294639130679130765e-02
-2.840832795252446526e-03
-2.680274979251700065e-02
8.998332040404950771e-02
6.532972994806268696e-02
-2.222835706981481432e-02
-9.519237115322451426e-02
7.037392497705874383e-02
1.255162350849821536e-02
-1.627736737653407567e-02
-1.150681908183224383e-02
1.272952699005421850e-01
4.882496778315550956e-02
3.215377050267647502e-02
-9.632214570473894566e-02
-3.973805415624390158e-02
-9.601176694233644338e-02
2.328183078711339692e-03
-1.177602145577334308e-01
2.268659977992013022e-02
5.228669423873926608e-02
-4.456235267835047947e-02
1.200997088241240358e-02
-5.585495503613001345e-02
-4.376547564479982277e-02
3.482585860196123206e-02
-3.939728964233754453e-03
-1.229574256831368010e-03
4.273361961359424532e-02
-5.191917255310724705e-02
-4.432139377988298518e-02
-4.817131670732555798e-02
-5.138517487804044465e-02
-7.005844480266010255e-02
1.226208353903098652e-02
-7.166316878577459748e-02
-6.979110920241828053e-02
-6.377813679772442734e-03
-4.976983722167566127e-02
-1.345332641303898132e-02
2.511341468067005908e-02
4.420713404827936871e-02
-7.445481093240560733e-02
-4.774028129571350476e-02
9.173341715080858549e-02
-1.513947234592003498e-02
-9.840624554617358188e-02
-3.658196581263874203e-02
-5.030504025635158805e-02
-2.798050001483966959e-02
-7.222490494699522479e-02
3.824717145716095834e-02
5.507924364263099698e-02
7.772806893825825146e-03
6.624406717894062990e-03
1.133459232456903443e-01
-4.627042469809991565e-02
-1.033966399003916903e-01
2.296928491892917187e-02
2.336067297064995524e-02
-8.462621339187753611e-02
-1.098802013531565702e-01
1.812157784660097803e-01
-5.444983008282291981e-02
2.770683948318993992e-03
-8.359852444127509330e-02
1.190141108496589883e-01
-6.791121855361238746e-02
-1.260165392571704901e-01
-2.030502988158941827e-02
3.245607437604883933e-03
2.929129866502878585e-02
-6.408330607633247467e-02
-5.194279734553345490e-02
-1.127588503298188223e-02
8.235875095008830804e-03
-2.197689481597912137e-02
-4.673538307302259331e-02
-5.517913606136234939e-02
-9.621218957661967219e-02
3.636424404815540717e-02
-6.707954273304934933e-02
6.843790437756394618e-02
-2.317223554020883883e-02
-2.013989914884730531e-02
-6.422222814529101285e-03
2.091049639140131824e-02
8.010052705744045987e-02
-5.025447144098531271e-02
-1.501902753122012074e-02
1.081376684195195503e-02
3.366263891358781818e-02
7.751109769822696338e-02
-1.162783355241630706e-01
-1.321382667859662408e-01
-3.072894671657906696e-02
-4.450443520071614006e-02
6.996517733260546740e-03
-1.038401726746483872e-01
1.366636642882651867e-02
9.180028905684096963e-02
-6.957468844756541267e-03
3.918682778022542813e-03
-5.035598355086906563e-03
-2.734974252487457069e-02
3.862091573788687532e-02
3.336359764263150535e-02
-5.595085125445223295e-02
1.021732403968891312e-01
7.314935170105044127e-02
3.336774291511738350e-02
7.833201080008878048e-02
3.850222036156008415e-02
-8.814305812664149919e-02
-4.789068924172718705e-02
-1.206916311310121392e-01
5.549430764393415566e-02
2.696050866114938979e-02
1.180861014951761490e-01
-6.382661443502773979e-02
4.854224941446994013e-02
-3.988950127873219093e-02
-3.199208120872323174e-02
-5.060588239052478399e-02
-5.640210844174176757e-02
-7.219011037242815954e-02
1.080033987178559279e-01
9.880597149178322117e-03
-1.001427702597630946e-03
1.698204091721288583e-02
-3.932987932718276514e-02
6.466694173475498551e-04
-1.203679157044478497e-02
-2.271114368723800223e-02
4.821057094873565374e-02
-8.944958516970871742e-02
-5.706418208464432429e-02
-4.469127979737295975e-02
-3.530814233364557714e-02
-2.924443280333315770e-02
4.105704601935460801e-02
-1.156483694425122950e-02
1.154184943049260947e-01
5.338079652162237843e-02
-3.839238942737779187e-02
-6.022668810484260032e-02
4.559707399510325859e-02
-1.520198816248848235e-02
-1.001394225779579997e-02
-5.299302415689192969e-02
3.535188714403000171e-02
-1.033543604100336383e-01
2.238098432432164553e-02
-8.363805702061535841e-03
2.949428890673409451e-02
-4.281798074249395375e-02
-6.178447136788298155e-02
8.129077794986980937e-03
-9.228814710620904249e-02
-1.244756415891249378e-02
1.167788216035100905e-02
4.911165690331344147e-02
-7.159923793528212566e-02
-5.079641276605698086e-02
-7.661157554508352119e-02
6.912926866771443302e-02
-3.679853561681984547e-02
9.450197205834141856e-03
6.250920775499691027e-04
-1.784569160231684049e-01
1.605426719105305933e-02
-6.078953351367665653e-02
-2.506556004367444402e-03
-2.016929187302108142e-02
3.022933699533801241e-02
-4.929412090128599405e-02
1.674920865396043596e-02
-9.905972511064983776e-02
-5.151019305185747243e-02
3.920881099934062780e-02
-5.496136973109964213e-02
-8.876293357618977864e-02
6.023303020974853789e-02
2.472856235745446093e-02
-3.766256057960117726e-02
3.275095791807122736e-02
9.245821192376821318e-02
-4.321065469153913437e-03
-1.502366250810866985e-02
-5.944427192643166047e-02
-2.713518562793146294e-02
-2.763225879779181854e-02
3.577421409048828910e-02
-5.996449714839659911e-02
7.074356414745229873e-03
1.190963176034937621e-01
2.773797166451327442e-02
-1.127104970410241352e-01
-9.416207997199253776e-02
1.416564156261698737e-02
8.704117763240100392e-02
-1.375569720419456965e-01
1.334475089213141841e-01
3.450669384687773955e-02
6.268480957912117568e-02
-5.185288307987164641e-02
-1.750415946875105710e-02
-4.806733116601946687e-02
-9.897180386393589213e-02
-4.771309072213816838e-02
1.098942620399239595e-01
2.297112021227282544e-03
2.887780087127910997e-02
5.716450928015831372e-03
-3.702533063959798088e-02
-8.053372888567797427e-02
-5.274090639121725016e-02
-7.526979784226928670e-03
-4.353596158358435247e-02
6.813299906362930980e-03
9.111898729055051271e-02
2.346952832535492001e-02
3.416568775608543052e-02
8.500318693436021908e-03
-3.115673033289327945e-02
-5.977495258070156942e-02
8.491827911853394584e-02
6.249959330017371834e-02
-6.224453203112395583e-02
-4.309874294889940588e-02
3.879251077873841630e-02
8.082484603566867515e-03
-2.754659478421953717e-02
-8.907861111254722353e-02
1.570077376300622884e-02
8.370293196540938563e-02
-9.882356516981641650e-03
3.814923408482676082e-02
-4.853447662585360506e-02
-3.760713528033413772e-02
4.421693739037207277e-02
-1.071633811588444396e-01
-6.506558855480508441e-02
-3.852650629277670769e-02
5.090418254229525652e-02
7.924250295347068720e-03
4.801237456383424841e-03
-3.658298799111583954e-02
-6.955770999413176357e-03
-2.983493356066694094e-02
-2.617456852901689501e-02
1.532554999566574511e-02
-6.735532405541645208e-03
-1.269699949685595963e-01
4.751526518408277777e-02
5.207899313028988703e-02
1.001766427081153023e-02
-1.684451158183743451e-03
5.003383793934128299e-02
-1.566636480918633112e-02
-1.419950116310708110e-01
-1.049909724454069909e-01
-8.904715746583878599e-02
-5.113099498131014331e-02
9.450861845333310973e-02
-1.270123189714485179e-02
5.673692074762488012e-03
2.523243341911732621e-02
1.214385514039582892e-01
-7.545851799880039235e-02
-2.526069461446140210e-02
-7.542731911266703504e-02
-2.095923665773448061e-03
4.279220585644011310e-02
-1.089446612854605249e-02
8.733475932410922349e-02
-6.091867004491283155e-02
1.656008631465124073e-02
3.086032559657461705e-02
5.302283121725567643e-03
3.132807700649552912e-02
6.631583130896363983e-03
-1.167639271154652381e-01
6.448573651224180636e-02
-5.069772469743949461e-02
4.761370571669989310e-02
8.962683463493902047e-03
-4.034492251028070492e-02
5.584272075586135115e-02
-2.665286438542471131e-02
-1.978437270920112637e-02
-2.454066693479061562e-02
-1.871889131705919626e-02
-4.769869092995013965e-02
-1.132699814387513014e-02
4.836149298656027690e-02
1.198458074264793366e-01
5.547076290136047916e-02
2.433557231975139873e-02
-2.896493719352329424e-03
2.049076496399105177e-02
-6.471998910608224576e-02
-3.277044430019379617e-02
-5.808561798790776165e-02
-1.174151454467202982e-01
5.228660849990623451e-03
8.849539560462893473e-02
-8.084038310512900449e-02
-6.917001275771443580e-02
-1.437579072531789404e-01
1.376485787600519040e-02
8.172755992802825664e-02
5.111552340674260092e-02
-6.296475609787188787e-02
4.380548034507474042e-02
-5.019187632952374495e-02
3.046048895328811595e-02
1.762369650265197818e-01
-2.018258992369543689e-02
-1.004641775213817832e-02
3.553490693135934186e-02
-4.427082932087823830e-02
3.988891942746380231e-02
-5.167456109002287884e-02
3.347834207000414258e-02
-4.051241706075882354e-02
2.298962260373946243e-02
-4.396946770783010522e-02
-4.080029241021356076e-04
8.106186321497750591e-02
8.387360162741711034e-02
-4.165735376779353127e-02
-8.951772177020424562e-03
5.750446026987932752e-02
-1.774548673469444687e-04
2.036120369401607857e-02
1.777861560426393598e-03
5.641654389278972365e-02
3.755918599037450650e-02
3.662051036777751178e-02
-4.762646430567811506e-02
-7.929503430376780293e-02
-2.789111708399539744e-02
1.227006177493760591e-02
-6.621802126207934625e-02
1.097053651443740188e-02
-4.282106857968324271e-02
-1.568747866116178280e-02
5.243192003883460212e-03
9.150401079259318227e-02
-9.318476477076731435e-03
3.389598091286460252e-02
-1.011067109940227138e-01
7.785825752977149072e-03
3.469458121029649067e-02
2.135126556127521155e-02
3.468832744499959764e-02
-1.808882197279519308e-02
-3.899610326843074015e-02
-4.461314766343887211e-02
1.217491244237840636e-01
4.112474363634871510e-02
2.023972021371250440e-03
-4.022963171716058967e-02
-8.631313446484838170e-02
6.515505277994269873e-02
7.452798973821349315e-02
-1.738028472456877929e-02
4.876898778821831676e-02
-1.714468372033227037e-02
-4.727406309308514187e-02
5.294142413456322249e-02
-5.874851950278347362e-02
-2.092985017312534723e-02
-8.239051236780481346e-02
5.205230344563638312e-02
-4.667774187491506577e-02
-2.052448979570323240e-02
-3.774506106911560549e-02
-1.875333030590647238e-02
2.924194766682008256e-02
8.545565711467033310e-02
2.875321135276012047e-02
-2.498772772653450047e-02
1.611789785948354939e-02
7.012963834441790500e-02
-6.814954689129504306e-02
-1.934113240909848125e-02
2.892099557732484560e-02
-1.535184303090033620e-01
-1.336175686601823731e-01
1.660258791735779241e-02
-1.578360189679594086e-02
-2.685443551176546276e-02
-5.091362414782018425e-02
2.613807452465551420e-02
-4.089365343383224820e-03
2.002986751303286600e-02
4.720690994364289302e-03
-4.831770211839183510e-02
-3.332446817774517567e-02
-1.417716294685122669e-01
4.442101966428479293e-03
-4.077138594392184373e-02
8.278358870144618409e-02
7.291974174031833067e-02
-4.237985912688968342e-03
4.909649208124635539e-02
-1.482188180355312711e-02
4.766066354600822369e-02
4.554175361562107227e-02
4.039079113525621823e-02
9.833881372682234945e-02
2.189872928331966506e-02
-1.929274311777900291e-02
-1.479060201373961353e-02
1.551157978746109910e-02
-4.613619741825881332e-03
-7.577929355591514482e-02
7.711256368967839021e-04
-5.966867321855173073e-02
5.413219476767652805e-02
-8.989537278770295958e-02
-9.474645925224191301e-02
2.582241481663012997e-02
2.706528703447033668e-02
6.674927719909788670e-02
-4.529179821998660649e-02
3.149908610383594237e-02
-1.169434809558040356e-01
-2.402253492456113068e-02
-5.417878941381511215e-02
1.557235875979383899e-01
-1.524448825944451358e-01
-9.043936883052305920e-02
-5.704648932418927842e-02
-5.003328981372786449e-02
4.143441738528477053e-02
5.439149595047816643e-02
1.686118115324132874e-02
-8.376829516262250530e-04
2.139736861093606557e-02
2.853729918398737256e-02
8.185330649859455521e-02
-1.003645425150907766e-01
-4.958585326719036623e-02
8.715615711187130188e-02
1.829004022305084215e-02
4.856005149403671423e-02
-2.884121089047135891e-02
6.334328502904966463e-02
-5.216641510914422214e-02
-6.823561813867626280e-02
1.594663371338989333e-01
-8.601882704280575109e-02
2.016954078772260558e-02
2.699610517169178867e-02
2.737467142825414021e-02
-9.183487177594862327e-02
-2.402133061072162824e-03
1.885143639440337721e-02
3.627237837813763327e-02
7.505067276898230721e-02
-7.311315258970141340e-02
-1.556858597729122440e-01
-7.896461608884804140e-02
3.884810965794819465e-02
1.024469452700858541e-01
3.326207796411403961e-02
-5.754707958215888458e-02
1.238155519360050524e-03
4.157181778164694558e-02
1.428135806664551817e-02
6.391910817457695237e-02
-9.964200091369560669e-03
3.254262053236634672e-02
1.193828281477013059e-01
-2.461504970783096394e-02
3.574840588433419314e-02
3.860441148748673668e-02
-8.504862555798928248e-02
2.636303442211926709e-02
1.393770764158090529e-02
8.154995366942288659e-02
1.916849623643993028e-02
2.216659210020750434e-02
-9.016813153119547508e-02
2.415872536543221816e-02
3.155293931603299351e-02
5.653440579114213382e-02
-6.899614741555903930e-02
4.677269848652754886e-02
1.402380857392598358e-02
6.226318558412661380e-03
5.700936638988360339e-02
-5.325506841561415683e-02
4.004496925313733025e-02
2.287694617157485111e-03
-5.871741977974637150e-02
2.787326009017284528e-02
1.798317990260130464e-02
-4.785999757557764939e-02
2.198747962980036538e-02
2.804295743377049205e-02
-5.642526606049487470e-02
9.173972514468509143e-02
4.515041307534183035e-02
2.337954904654808430e-02
1.775080036699200683e-02
-9.754491894859591838e-02
2.358264561889639524e-02
4.266542155973869488e-02
1.106557458631803603e-01
5.888993338323356141e-02
1.101779546768469897e-01
-6.380784971731487398e-02
4.103138718192039791e-02
-4.306861377853005157e-02
-2.389493529849614356e-02
-2.857499323490263199e-02
-1.240849759134406011e-01
-1.836934810810103916e-02
-1.243596596224489682e-02
3.921769759150806750e-04
1.298615197366312021e-02
7.125234058132146053e-02
-2.799126595478466928e-02
1.822542467239701008e-02
3.407174473605627252e-02
8.859897039434892763e-02
-7.045227772296967783e-02
7.891858199077092517e-02
5.590602465099703267e-02
3.474801378259965295e-02
-3.941407350574279746e-03
1.394544413397116045e-01
9.807678372619017468e-03
-4.965945846246850454e-02
1.680921449355003358e-02
3.131144057085565643e-03
6.504682919874775482e-02
1.820675429695274919e-02
2.636132406655131502e-02
3.281632098645184507e-03
8.845293196457909568e-02
5.736968685101646870e-02
1.394949265029574864e-02
-6.858527694089582363e-04
1.452568450716212045e-01
-1.161581798133318015e-02
-2.343347104755057198e-02
-7.053443080101411133e-02
-4.167621659712459486e-02
-3.208498333082782095e-02
7.234649656860839273e-02
6.840320502703806961e-03
1.018698669001113534e-02
-7.198700588126549782e-02
-7.257255827233610734e-02
3.148301551831923090e-02
1.533601844813130451e-02
-8.025874568070776732e-03
-6.184811642448660024e-02
1.903161113250840045e-02
-9.824954526876820970e-02
-5.048099680117099086e-02
1.052445862146999048e-02
2.119973758863817528e-03
1.097500013303066291e-01
5.666938809870229743e-02
3.330397188160811456e-02
3.096203596810200714e-02
3.126820178127938388e-02
-2.845415462461936204e-02
1.064385002615308579e-01
2.737305585230916105e-02
-6.257749552951565562e-03
6.200107696151806874e-02
2.942650076040649598e-02
-5.994395374906608120e-02
3.573877548873311428e-03
6.163457431293956762e-02
5.637829204508832542e-02
1.162531585410850939e-03
5.465689593026259313e-02
5.330810119497685767e-02
7.232498470262571644e-02
4.050150864596036016e-02
1.526679582598377931e-02
7.736075034361251934e-02
2.489283374279372199e-02
3.572366861469400412e-02
-2.209845464553315819e-02
-1.241544023740245688e-02
2.288530884458545717e-02
-1.978444908687190112e-02
2.021260007953154178e-02
1.161357944873185333e-01
-4.675201697133785084e-03
9.618916094953787813e-03
-1.566779173239583878e-02
7.788909060868534281e-03
-6.983661943122451699e-02
-3.680509880142231877e-02
-1.549401739221840935e-02
1.707908656372184725e-02
9.710976620014261096e-02
1.185866030932914046e-02
5.865436018285411640e-02
3.520696375081681234e-02
4.502498446562946954e-02
9.624118143964278949e-02
-1.252298231280696839e-01
-4.904100550839082806e-02
-4.415618701999194512e-02
-5.498419274405667162e-02
4.955708072824956817e-02
-7.976068265390788992e-04
9.691175505908078414e-02
1.474780040773227517e-02
-1.571298874334534426e-02
-4.876273266678207013e-02
8.337859417038531729e-02
-6.646389888684285652e-02
-1.462554152461767627e-02
-7.988169643854303725e-02
-5.716376813444181554e-02
-3.481553627528242295e-02
5.338873668762787739e-02
-6.994442469944565921e-02
-5.626435033955592968e-02
-5.044951657812232065e-02
-5.075635109146391793e-03
7.321905567040723484e-02
-5.203120082512450312e-02
3.166437813922231420e-02
4.626747257357127080e-02
4.206401262845375216e-02
2.774916948889872420e-02
7.018947244342660374e-02
1.772289306133396566e-02
6.676850776991444247e-02
8.516946512706122241e-02
-4.290075885906584341e-02
-2.215361858596439498e-02
-3.562615793632012418e-02
2.563613607848092349e-03
-6.875774419598272222e-04
5.240431373437433316e-02
-9.298656365805646820e-03
-4.146556957899377033e-02
9.372807983930220299e-02
-1.917521837190662784e-02
-7.868263766488617361e-02
-4.056671255551182187e-02
1.057397995297445353e-02
7.608281309236800127e-02
-1.797800770949906785e-02
4.950946030823575802e-03
1.091315150564827439e-02
1.846414033008927369e-01
9.357964180647806995e-02
2.314836553111477083e-02
7.238787336816239482e-02
2.764344652780129433e-02
9.002235472294585483e-02
4.429277812615489696e-02
-5.732463690924187449e-02
1.573232951357479356e-02
1.048392674317997625e-01
1.813549982565500554e-02
-1.386996054034570977e-02
4.981787734615223361e-03
1.198711187274650002e-02
5.952761098839836479e-02
-2.913660076394192222e-02
3.813842608463741818e-02
3.276500953147403611e-02
6.298943031502325651e-02
6.532688472623134068e-02
-1.844841183590647735e-02
-7.623691118771556974e-02
7.793797152524505056e-02
-4.858430065799552999e-02
5.173283249002891965e-02
-2.088985053116283047e-02
1.050645399764418148e-02
4.553022875625482857e-02
4.887126775997565481e-02
3.511180313725922181e-02
-2.617098151623499860e-02
6.632299851004817837e-02
-9.194349466108989177e-03
-5.158397495959439645e-03
3.769120152060435186e-02
4.512065790329308074e-02
8.130535165190681812e-02
-6.096643392763986813e-02
7.005891879855075111e-02
7.035034372032324124e-02
1.088671859582178297e-01
1.317600824114321251e-02
-1.395835299946952650e-02
-7.033406586317397791e-02
9.052243305988075250e-02
4.063217014113294778e-02
1.062931621085707636e-02
5.852546629356773084e-02
-2.681529409562671828e-02
-2.520589923350084749e-02
2.358845569614325744e-04
1.266332127557807420e-02
5.334123315934664183e-02
-9.943761535835421439e-02
-3.996993439030467263e-03
4.550136896765475530e-02
-2.294440136255819496e-02
1.074960693303902010e-01
-6.341056598084304774e-02
1.083427724571356665e-01
1.111884246995252686e-02
2.461004526815596324e-02
2.151700524969367076e-02
1.846867164707464764e-03
8.172940159904554247e-02
-9.181114377036194568e-03
-3.332128288968155133e-02
-5.066095979095951857e-02
-1.753550985541444188e-02
6.992642150665785705e-02
-6.929328025108556777e-02
3.876516259724451657e-02
-3.004829573166648699e-02
3.276900994082180413e-02
-2.708725481354692932e-02
1.767591630995365634e-02
4.064536684234767473e-03
1.047636666600725575e-01
8.159718361082993199e-03
5.270765866665289706e-02
7.340971489186206254e-03
-7.262465415860379359e-02
5.099041054406117102e-02
8.893962411716582750e-02
-9.551042619309484116e-02
-1.173878464181057034e-02
1.419327698994486339e-02
9.203580403635570895e-02
2.322181108657883283e-02
-3.962414068551800561e-02
-7.358470215316491314e-02
-2.921960910219134622e-02
4.347508564782619905e-02
-1.353779377049772097e-03
-1.086816370650466462e-01
5.960957881730757912e-02
-1.122456660766745773e-01
8.045827595826787748e-02
5.683065451710242466e-02
-2.692992952501766218e-03
-4.247826418117112840e-02
-7.269090127406556412e-02
9.999551578210245928e-02
1.198431266038589710e-01
-5.062962751148447627e-02
3.473003780160632825e-02
-4.553238448992148746e-02
-1.344379326580361633e-01
-8.214622229331278126e-05
1.171313141275041533e-02
-2.873744002014955168e-02
4.576372227704895990e-02
6.624893030167941510e-02
2.115313371126831266e-02
1.349353586905203614e-02
1.012604818693479680e-01
1.547953079176214546e-02
-4.319532601440068814e-02
5.872199610318939306e-02
5.467765094745639931e-02
-1.875066986513141548e-02
-7.194233674909761289e-03
-1.541267406585745134e-03
5.468357675566450776e-02
-3.413274233944105836e-03
1.427260451660463010e-02
-2.364391331926865916e-02
1.558808275679474803e-02
6.333584983173243255e-02
-9.732337351932783542e-02
-5.008775737817920681e-02
-3.977881955120920326e-02
8.262784862418987020e-02
9.238607485176218714e-02
-9.653395056189054135e-02
1.060523453217471906e-01
-1.087363795545383677e-01
-5.510192473716560291e-02
-1.819760979571190609e-02
1.914964388677475177e-02
8.591593743534636785e-02
-2.021726783457406668e-02
3.273695167729359125e-03
-4.674883210800748895e-02
6.574881954942786433e-02
4.616968335952439245e-02
3.080578794030357920e-02
3.312523569081701411e-03
-5.268593271004220341e-02
8.619320781358520700e-02
6.077787709952846285e-02
3.980509609106611113e-02
-8.664633230319904178e-02
-5.390675887059635102e-02
7.336634940225107704e-02
1.267522150135695080e-01
-3.595364108427699656e-02
-9.002532596455037339e-02
2.418849856551628930e-02
-2.887709607578384761e-03
8.627572714353691496e-02
8.864975002856831376e-02
-7.476085779640110653e-03
8.417569472010505427e-02
-1.199589372819122174e-01
1.291077845626994319e-02
-2.002269087225229047e-02
5.596020412972683988e-02
-4.306254653599548426e-02
-3.240945846603480313e-02
1.974645608288105175e-02
-5.497150638637329084e-02
2.615806718909853557e-03
8.271705415027462427e-02
1.247426740507588672e-01
5.523031961663577016e-02
1.045185206270724670e-02
-7.188204904417444530e-02
-5.555928135073400290e-03
-4.126074175044489034e-02
6.762426472496106677e-02
5.216857526460133392e-03
-7.764448729539880079e-02
-5.852605191973946075e-02
2.822931879779299810e-02
6.529330528136833602e-03
2.348926495723669891e-02
-6.212219230916633111e-02
2.545773950507750766e-02
-3.597453705649471256e-02
2.131622652077322030e-02
-4.726334809548386057e-02
-1.404329820227095127e-01
1.100555084399523764e-02
-4.039648740570670610e-02
5.625034877405533928e-02
-2.702600028558840850e-02
-1.720615364185403007e-02
-7.497071393886381441e-02
-9.021854246258353971e-02
-1.235827644294915616e-02
4.367520371453145756e-02
-9.395815487894963736e-02
-1.069770164280236247e-01
-2.580656100020368646e-02
-3.261124482770652588e-02
3.192211692360639314e-02
-4.637126122061192152e-02
-4.843536841008039967e-02
2.306990151800032696e-03
9.757443270483834308e-03
-7.814246921184103342e-03
-1.072039893007594585e-01
5.003856206056139788e-02
-1.462661997860643937e-02
-6.424003431197422564e-03
-1.108339463920051254e-01
-7.864348002729804055e-02
8.401977814908886955e-02
2.986087217075360581e-02
-4.810975330671630155e-03
1.233926005493320328e-02
-4.001748828465406804e-02
-2.895039920101881784e-02
-3.292471834192520208e-02
6.531935200446906120e-02
6.225873513600301001e-02
-2.264806899948944643e-02
1.081493376173348932e-02
2.019100879888880568e-02
4.871883180148819936e-02
3.733483279734682581e-02
-4.179672837691616322e-02
-5.608545360493390891e-02
5.358320127362969747e-03
6.980874772905537595e-02
-8.999159747587262559e-04
-3.919564843821281980e-02
1.312436911873063675e-02
5.830794920104397094e-02
-2.757953678955513133e-02
1.127542245287086325e-01
-5.265202665668131110e-02
-3.023581896169554029e-02
-3.695224168631081052e-02
-1.482998469273284249e-02
2.740000785148846360e-02
-4.766551621716206243e-03
6.468403939643832534e-02
-6.235035769936558836e-02
-1.107587483423472935e-02
4.440799348703855336e-03
4.553842469441723995e-02
3.145448251773856618e-02
2.965069124387167618e-02
-1.483073293972712869e-02
7.070331642346758261e-02
5.102995090698789898e-02
8.146903597977089850e-02
8.078481986166795303e-02
-6.740563310796149343e-02
8.264854575140023751e-02
4.677906243231751832e-02
-4.571789683992998760e-02
3.566547024745038430e-02
-5.809018116574895391e-02
-5.032033712055802160e-02
4.620847003545940079e-02
1.064047000081755623e-01
5.959609663754803638e-02
8.232411234783697240e-02
1.090935731656483970e-01
-4.895775435896867860e-03
-1.945863634937243861e-02
-2.275000583472654506e-02
-4.238071627321467194e-02
-5.862603197689476159e-02
2.454856319726555179e-03
1.440734605478231345e-01
-2.597492104563935145e-02
-1.220644074067616519e-01
8.735653268808523525e-03
-4.464006860877314797e-02
3.390234538963199373e-02
7.260934401196333932e-02
-2.844737696878735234e-02
2.519041241939769509e-03
-9.378413464755805395e-02
-8.445874446954115822e-02
-3.330131083241547746e-02
-8.395156794239097206e-03
-3.352905464430978172e-02
1.560016691596837202e-01
5.434858309999237441e-02
-8.589042805950142245e-02
4.248700796204114838e-02
5.770375662798064853e-02
1.455655394151962601e-02
-1.836826391776306619e-02
-2.318957579242791542e-02
2.809439208987463826e-02
5.604888999721910348e-02
7.835849263910364682e-02
6.649665736745750955e-02
-1.119911846635117565e-02
-4.770311028333742986e-02
4.772147858993510544e-02
5.893949010855732695e-02
7.302429544056873723e-02
-1.751580448104439166e-03
2.901358708184552729e-02
2.358652485798784157e-02
1.450617720793519541e-02
3.927737143849094337e-02
-3.714112179786514811e-02
5.062081113304869179e-02
4.466524204799021680e-02
-6.313908842580197300e-02
5.840089596962400736e-02
-3.360640532216000592e-02
-2.362550357607647381e-02
-1.424613056695828725e-03
4.247057172061145802e-02
6.055357033902121489e-02
-2.886160774197922812e-03
7.026200411184872416e-03
8.154469781101028603e-02
-5.342664215802456901e-02
9.591860748305212903e-02
-2.940620304872576876e-02
5.230468880023889100e-02
-1.508285620010889894e-01
-5.765243242463725243e-02
7.078910746066491289e-02
1.485623065065306420e-02
2.162850418691283222e-02
7.280212879512103219e-02
3.124066872782607293e-02
1.244304484494199343e-02
-6.855469994239568599e-02
-5.429314681462131531e-02
6.449699084532183047e-02
-7.348574707868781031e-02
-1.412806501252616698e-01
1.739813916542113162e-02
2.149537628399417546e-02
-2.857163732557491814e-02
-3.301318295145326542e-02
-4.340797253615858581e-02
4.879547515711053773e-02
-1.482525673503522212e-02
2.627035426463344980e-02
-5.849332034398161892e-03
-2.316783913280526935e-02
-5.725686723284782037e-02
2.078300450726175766e-02
-6.900040405262267140e-02
2.589018926518947203e-02
-5.027675036864625441e-02
-6.544172659774416534e-02
-1.347528751538645082e-03
3.696104261586477535e-02
2.971937053724054215e-02
-5.891107095141959876e-02
-2.645277019303129539e-03
-3.454541022004643108e-02
-6.961225221383898765e-02
-3.406846619994689795e-02
-1.728187487164217426e-02
-5.016717435120652407e-02
-5.178479979501725283e-02
-5.609106270854630899e-02
-1.417012303229635110e-02
-9.802425922512906370e-03
1.179483510106826838e-01
9.310893263761818583e-02
-1.425941011695998697e-02
-1.735935210064439016e-02
-5.384384416491260622e-02
-3.550016557726895505e-02
-9.402237579738031981e-02
-4.588967564237468599e-03
-4.724630654635578186e-02
-6.310675290875662757e-02
5.712311141929048673e-03
4.630737139259621937e-02
4.315547656372433621e-02
-7.941356622031149615e-02
-1.254391653402284756e-01
1.913227884240456880e-02
-2.959065337266028606e-02
-6.423668319964674113e-03
5.408782171508415976e-02
2.939211364611282740e-02
-1.065381316995888950e-01
-3.564430059491811853e-02
4.359473537237847779e-02
3.087610214000941627e-02
2.353425000599290370e-02
-8.467332805278091762e-03
8.271704506321840566e-02
5.442858038222041922e-02
-3.600217410428545317e-02
7.976834351401169976e-02
-1.264665492772479305e-01
3.184852676230580382e-02
6.030967838972264849e-02
-5.406630824476595099e-02
7.920927340813975481e-02
-7.258954434729662786e-02
-4.959548040666156982e-02
1.304750720878327178e-02
-1.028277906250453511e-01
6.047169305409506868e-02
4.175420364747244560e-03
-3.180875728725807844e-02
-5.862790612902051002e-02
-1.418551452375704236e-01
1.050871880280152965e-01
-7.990043068489934008e-02
2.201859441440115472e-02
4.542258077490787110e-02
-4.680142706294836835e-02
8.055866611735745808e-02
7.374285814584735643e-02
-1.655379977748186737e-01
-1.941812573066585557e-02
3.946657413591536656e-02
2.692467574964121924e-02
5.081396294623339444e-02
6.597900947833425234e-02
-3.176182321694318023e-02
-4.626922135471267516e-02
8.677665844612933400e-04
-1.917457371110525138e-02
6.145325877746506127e-02
3.111467211439908342e-02
1.296699959118897613e-02
1.130089752782355988e-01
4.383297748419330390e-03
7.405371427062183709e-02
7.208192381960649986e-02
7.226665732188165825e-02
-7.317803715603568267e-04
-4.680765742529719928e-03
-1.409485921484785603e-02
-1.447514196497546321e-03
2.799088909330973637e-02
4.613860533668448505e-02
2.673047538432960640e-02
-2.048300587664341268e-02
-1.147070406894950580e-02
-1.609084946788747264e-02
1.903292918957176852e-03
-8.610580683248429679e-03
-2.749111589142226239e-02
-1.510471776454258520e-03
2.133133769838489128e-03
4.909078309839114834e-02
1.603508691377897311e-02
-3.000273445096828667e-02
-4.369840620213455429e-02
7.499567819698428617e-02
-1.444473523025864015e-01
-1.488616696254931385e-02
3.383565912471291764e-02
7.943107028873588882e-03
5.339785595406685431e-03
-1.166587407271924559e-01
9.753386990366000320e-02
6.697952884659884309e-02
8.161199218507313169e-02
-6.683249422962624087e-02
-4.983381822795862094e-03
-9.552306646832742221e-02
-3.052972764476752365e-02
-2.862764993556532120e-02
-8.778001000106706864e-02
-1.478465484912819261e-01
1.005509916275570542e-01
6.225582086148468038e-03
1.054579114556731916e-02
-1.038779958402155507e-01
-5.018959136823396283e-02
6.010330483777446414e-02
-1.537959845731753710e-03
1.985843937195509029e-02
1.626066187242258820e-02
-6.757662433149536074e-02
9.220385586961456215e-02
-6.522356498669636127e-02
9.139439017950123229e-03
3.874099849147065455e-02
-9.437511832700783143e-02
4.303702711297609229e-02
-1.489797910004318771e-01
7.628415034553593863e-03
-6.854026396001471240e-03
-3.309380898163135493e-02
3.936120512467660565e-02
-8.397829857657962416e-02
1.576741087483187267e-02
6.085793259401731103e-02
-2.197157852575186074e-02
-1.584121764898633600e-01
1.081182429965114461e-01
5.333123045452215286e-03
-1.614343195193107539e-02
-5.328510507637290727e-02
-4.628939079540637241e-02
5.707644970828532754e-02
1.788115862941704482e-03
7.513735843734803410e-02
3.361522447273387199e-02
-2.387868859037756489e-02
4.891747528313043769e-02
-7.036100500004044411e-02
1.273707782516405283e-02
6.132858998113113747e-02
-6.486371036527092959e-02
3.507049056168749096e-02
-7.594126168537145699e-03
1.682788564589232649e-01
-2.022184013513038045e-02
-8.415226858313241964e-02
-1.745996012785764077e-04
2.037059232185708252e-02
-9.244116574263216979e-03
-1.916199180797221319e-02
-5.057999597445377027e-02
3.892083178831194645e-02
-8.802252769245469399e-02
1.190756568777848450e-03
-9.286639053577350200e-02
4.414142961847098562e-02
-4.556374177307573325e-02
-3.068892258166865811e-02
1.918158213045404598e-02
7.654612172548562986e-03
-2.895043495031994832e-02
7.058077512191580222e-03
-5.482558896474522270e-02
4.538944001660908528e-02
2.820735548636080919e-02
5.975520766721784810e-02
2.267728582463917827e-02
-4.388292377795678656e-02
1.241416228851526943e-01
5.990032307750983026e-02
8.701442358549899003e-02
-2.411699273207680919e-02
-4.958954232294026515e-02
5.371971960125631468e-02
6.948628651693788960e-02
6.728770978752389442e-02
-1.253270362633900348e-01
1.395343290779703649e-01
1.087691668629546873e-02
1.098410665466903330e-01
1.162717082660077034e-01
-1.430208489069607165e-03
-3.514576752600921672e-02
-1.730660511765463525e-02
5.534461480906580771e-02
-1.757826793926077144e-02
-2.963954166189653253e-02
-3.497093214536117767e-02
-8.972971738489210697e-04
5.062900536478218833e-02
-4.231562764222752265e-02
-1.226488770878393468e-02
1.230592005592130583e-01
1.578687454955080699e-02
6.205501742582666957e-02
5.577015946749715181e-02
8.385725097357424329e-02
8.533755448313189163e-02
1.217600389206124727e-02
-1.151881242214907244e-02
8.273994552759790511e-02
2.071683843384411125e-02
1.292215117032918803e-01
-5.145278017209135683e-03
-6.447394463707773089e-03
6.479429844323723875e-02
-5.217614801499887572e-02
-3.993904012684649368e-02
4.226800207277997545e-02
-8.524356469999871955e-02
-7.046795402927644170e-02
-1.290541881324121509e-01
-6.598966821002115457e-02
-7.783268693789363590e-02
3.592412774500592515e-02
-3.898360572323612133e-02
-3.195019184993835165e-02
-5.597900575046797084e-02
7.561302133954353466e-02
-1.209384780242980101e-02
-6.464693916247124528e-02
1.263032373149249321e-01
-8.494205419802742379e-03
3.463926980541755934e-02
-7.393909254051574120e-02
5.074739466342206851e-02
-3.687004254590598579e-02
3.677215890578176133e-02
-8.240932256636459771e-03
-3.643780480970932462e-02
5.341081724156823696e-02
-8.446179456450442213e-02
3.567483577943317274e-02
1.278321818035426001e-02
-5.004633458456095307e-02
-2.599482322329928555e-02
6.215403252993889627e-02
3.809971565932755017e-02
6.407191625876894336e-02
-9.591599633752342924e-02
-2.591649457367992126e-02
-2.122959141805307384e-02
2.806860891202336838e-02
2.441425147972304047e-02
9.568127413766661397e-04
-8.065754036385427983e-02
6.811967663627366970e-03
-2.278924276483455802e-02
-1.395526257514017286e-02
-2.488496534690829223e-02
-7.135293414747934104e-02
-1.772072450228673324e-02
1.342065868577411308e-02
5.878614490273526699e-02
-9.113932744024393073e-02
-2.838046077472945392e-02
1.894958902949814630e-02
3.297706128102113887e-02
5.386159897900816979e-02
-9.320823435412335656e-02
-1.138972440718743068e-01
1.459000602874391816e-01
7.118101859166091339e-02
4.369515498000561826e-03
5.989457382923323719e-02
8.296777321902860935e-02
-5.475798863569649594e-02
-1.238273345788357682e-01
5.825654845614398197e-02
3.537371368582711839e-02
-6.694158617574476333e-02
5.514951925272485594e-02
-7.543873097444624143e-02
-3.261144385922359196e-02
-9.436837310728899211e-03
3.712853908220474508e-02
8.694701603897635883e-03
-5.872775064377994125e-02
-9.869964398843288078e-02
-3.068371246350695691e-02
7.750350284270728952e-03
-5.668872063969705027e-02
2.640759609333777000e-02
1.136677983261159958e-01
-1.028780428459113820e-02
-2.303787123866240377e-02
9.076715272875057750e-02
-1.862772296332976946e-02
1.464505915163594706e-03
-4.199178105318373405e-02
-6.394288428258300405e-02
-7.727597583473870546e-02
-7.434153005312846285e-02
3.119642843890286371e-02
6.085216425104188198e-02
-1.444521716968574440e-02
2.351121797417619549e-02
-1.548972634029351925e-01
-1.213425680829832015e-02
-3.710855788686760748e-02
4.454843240649675185e-02
4.796581090648142226e-02
-5.571057207300347119e-02
1.014499565292331096e-01
2.384865106476291227e-02
-7.372065811249778333e-02
8.510036817685119603e-02
-7.341616854389973468e-02
-4.067848299453579591e-02
1.279411804670769204e-01
4.340210787520047686e-02
5.163308884387986242e-02
1.208437181039112573e-02
-1.705393875364837617e-03
-4.645666744086695416e-02
-4.965080762063896896e-02
4.971892117890569507e-02
-5.958891450227946952e-03
5.261124481960535552e-03
-2.800386976034789990e-02
2.171019757038459772e-02
1.091495465138324870e-02
-2.845488197316195164e-02
-6.005740835977505833e-03
3.364931076376867329e-03
8.140158148824216955e-02
1.021429120184866451e-01
-1.363232692052158690e-01
4.280811530356844891e-02
1.079986506663467051e-02
-4.399598158349610905e-02
-8.075205267977549062e-02
-3.054684925195290737e-02
4.217051481696631327e-02
7.357510951794297982e-02
-5.933284805177836685e-02
-7.174951827293009343e-02
7.781532645614360442e-03
4.295936144195457856e-02
1.541071491507463830e-02
2.230577322239220284e-02
-5.870766741812449493e-03
-4.734891065314676684e-02
-1.524547971535132607e-02
6.817967149755681244e-02
3.845445008483096977e-02
6.575147296352436277e-02
-8.330150520343169995e-02
-2.828142804638714147e-02
1.992262699083482622e-02
2.027784928930646130e-02
-7.571640578181080411e-03
-2.177890484198856044e-02
-3.920018572954946448e-03
-3.635835649604907127e-02
-1.228524214739650303e-02
5.399426648854612626e-02
5.823621782312191075e-02
-4.972426729295672393e-02
8.619036422372428063e-02
6.990753979162614429e-02
5.284114131509524970e-02
2.035168427244586978e-02
2.518544097612929623e-03
-8.028079899628561000e-02
-7.401175408912825937e-02
2.655578752122835992e-02
2.776933325241429367e-03
-1.716673779372171749e-01
-6.696941007211695829e-02
6.896756543268459105e-02
-4.633586316908303721e-03
3.846462838531562733e-02
-6.154755881181793453e-02
6.416626894806683190e-02
-8.079112088500452205e-02
2.325487102146055543e-02
2.805827532235913302e-02
-1.289959065971592366e-03
3.912583843101737069e-02
6.580241064392118588e-02
2.642815019007027297e-02
9.781037692835471697e-02
5.481658032768192169e-03
3.403199653353356641e-02
9.131679521141179701e-02
-9.398330969353255529e-03
-3.168001297352133518e-03
-1.816731653432022498e-03
-3.321716351949234591e-02
3.763156264858794758e-02
-2.138506906632344808e-03
-1.725144634014371889e-02
1.011009512313951197e-01
2.010590995999997702e-02
-7.428813444693226076e-02
-1.190055998831429512e-01
4.783895367794643860e-02
-3.763872378101410648e-02
-1.659301184967709730e-02
-1.195065475763496888e-03
-1.000970162450283280e-01
-1.281119318200084345e-01
-7.869753393114778395e-02
-4.450809364260741030e-02
4.506378648490073219e-02
1.346428295016519408e-02
5.931194974898296298e-04
-7.131020108476064656e-02
1.416811073006170492e-02
-9.376502483337647784e-03
1.217767537636638316e-02
1.809038942146731430e-02
3.658307876986204975e-03
-7.615994262305410267e-02
-6.234111867319063610e-02
-2.328565151910388237e-02
8.656020624690714468e-03
-4.777477805308619901e-02
-2.325350608233743913e-02
-5.609836549249463261e-02
1.753127404338989184e-02
3.952305542118996623e-02
1.770480326637114896e-02
4.531722439964212812e-02
3.737209843029309572e-03
7.583750225506104281e-02
4.160284552864402380e-02
-5.202883571634630416e-02
-1.884412724511722557e-03
1.127855196894992779e-01
1.190859939320178425e-02
4.883832224519860099e-02
7.744010506865084582e-03
-3.077482114535152330e-02
2.788416657639866680e-02
8.706596935334127985e-02
-8.651635664191205388e-02
-1.232214137114514326e-03
2.141250545128073248e-03
-1.286509730247903105e-01
2.776802024093738205e-02
-2.784101987634974434e-02
-3.258742891728216157e-02
9.632975767865568917e-02
-4.449385338212441532e-02
9.918601706322741074e-02
-4.817932093558891654e-02
1.196324943828491472e-01
7.327270566481598746e-02
3.672411018558097151e-02
7.980871143036576132e-02
3.656587721080510611e-02
5.928571631888793561e-03
-1.927422425279497475e-01
-3.893626883831639157e-02
3.784578114502457763e-02
-6.977728981039199585e-02
-3.275436515659759656e-02
-1.501998226972141130e-02
-5.054844634559996913e-02
1.596817956250831552e-04
5.429390760209596573e-02
2.482490713786155226e-02
4.076274326800032738e-03
7.076167549654857614e-02
-6.634137446553346751e-02
3.807634272658491636e-02
-1.023899697935415354e-01
5.457830368993028813e-02
6.309503163956320382e-02
7.543374341548700346e-02
-4.896546378274899136e-02
-3.032793680147554544e-02
-1.232028761927841110e-01
9.372209216181172364e-02
-4.893549897210337091e-02
3.687272668253843005e-02
7.889430456861454277e-02
5.912706266289724510e-02
-7.311289781290385148e-02
-5.154046366960096659e-02
2.830849942901168034e-03
-1.325799349101060287e-02
-4.876203827498761662e-02
-1.130489667511127248e-02
-9.485506269083777975e-02
1.554951064987418821e-02
4.220930291042220006e-02
7.653934979768034497e-02
3.691062614821421367e-02
5.768805852552160059e-03
2.097612427116615774e-02
1.175435137579110625e-02
-2.059631810201124902e-02
6.473023852540988818e-03
4.301499411055582922e-02
-2.605341208255052693e-02
-9.855231600019219440e-02
1.893963309272210863e-02
9.874452285959375852e-02
-4.098303208399657616e-02
-1.212454450310648281e-02
-8.454622679789783324e-02
5.753888215245848980e-02
-5.908714258343587822e-02
3.031158050960885628e-02
1.187774428716800376e-02
-5.619288055392384490e-02
-3.667152390434613024e-02
3.923955885305721591e-02
-1.546044284581846520e-02
1.046617875583743251e-01
6.317614858391196186e-02
9.324025004200142686e-02
2.150023100900966266e-02
-2.937984913517050975e-02
5.887970838592734846e-02
6.768963928900932625e-02
5.259169090566859911e-02
4.962533586527980572e-02
-5.860440190788104159e-02
-1.068331021994670532e-01
-2.215834821561106158e-02
-1.482170670176851703e-02
6.834087883793166229e-02
-5.670278911292367385e-02
5.034047648074036624e-02
-5.881243480556944125e-02
2.529630623600487294e-02
-6.869983966470287473e-02
2.097309121455075975e-01
-1.099755055212092991e-01
4.961102762695039636e-02
-2.199865065816871204e-02
-1.025792811440948415e-01
-4.767151131114200080e-02
-1.009156343065027439e-01
-1.032313354882366807e-01
1.166119526237869852e-01
1.273707239834681202e-03
-9.444141922483824392e-02
-8.410521350759030124e-02
1.704723998517323341e-02
5.551940181509588262e-02
7.057333235533706783e-02
-4.738297147724572500e-02
-5.690159321207694659e-02
-2.688418236144083512e-02
4.342731631248067381e-02
-6.262679332311044123e-02
-4.272536942422554967e-02
-1.329337189056865043e-01
4.670500773129603045e-02
-7.997884330336373082e-03
-1.637834107550832918e-01
-9.165311149566424120e-03
-5.177276442849781946e-02
5.214268834777861100e-02
-7.358281091177833189e-02
-2.350901683281792637e-02
-1.955661710115061055e-02
3.703698555429488226e-02
1.260648283849306051e-01
-2.504117172575697978e-02
8.358318755857360727e-02
4.893192891645154613e-02
5.785151193183873247e-02
-1.035162690282380588e-01
1.269957731724279393e-01
3.633581385436634309e-02
-6.233529995059182427e-02
8.958826371234475047e-03
6.151842054693251044e-02
1.252310408779732931e-01
-4.007438002254785914e-02
3.745889120501995351e-02
1.392960199278531486e-01
-1.182661518739203527e-01
4.339732816767404716e-02
5.445480741694089938e-02
-1.392149181923112850e-02
1.339907269298094145e-02
1.536538911128882134e-01
1.379996876164491827e-02
2.640607897896211226e-02
1.183159714714361772e-02
2.759970507394390524e-02
3.288021229655169186e-02
1.481623814041883314e-01
-6.486065715435189449e-02
-5.121095473221587424e-02
8.177679167296647220e-03
1.280917602897681425e-02
8.132448837574818290e-02
1.232702627193655621e-02
-7.715404528899943992e-02
-3.814129345922543518e-02
4.009827661391671128e-02
-1.771491288039177617e-02
-1.306740846276012794e-02
-9.342080697985412352e-02
2.945571632777129259e-02
-1.448148716405558110e-02
7.982832363282499344e-02
5.733516224010074686e-02
-5.436370190042667805e-02
1.389630317175855889e-01
1.962904538783662167e-02
-1.529494998692849939e-03
-2.106388857663510708e-02
4.504405382721636542e-02
2.416093112269866033e-02
5.914164505472623706e-02
-1.259192658522992059e-01
-1.403761425706048505e-01
-7.208389095692918636e-02
4.831163432440036681e-02
1.291962504159971728e-02
2.341374187236141755e-02
1.831189002445286415e-02
-5.321235124982861414e-02
5.698113009721633010e-02
-9.548333853027098084e-02
1.193903938324691466e-01
-5.347060957050904506e-02
1.217643498967502236e-01
-2.921716218748498031e-02
5.318610807090887183e-02
1.248695495565929105e-02
1.084401527698744538e-01
-4.788526589186335725e-02
8.762212139118592813e-02
5.624753427991240756e-02
2.462025331279512827e-02
-2.207866990615777944e-02
9.036112589668292283e-02
-2.852173400579070817e-02
-6.094729849495143792e-02
7.045254226599730052e-02
3.446753981693032043e-02
7.832657220098043771e-03
9.005650135409465351e-02
1.054993268091523884e-01
5.861098184288972973e-02
8.050733682516099388e-02
9.793011850171003119e-02
1.482876815869645440e-02
8.380280822570189414e-02
3.725368326645685929e-02
5.306999930050255304e-02
9.988063941189112907e-03
4.145561330661742122e-02
-7.827915709922009593e-03
-1.716019155631120716e-02
-3.038473985871553706e-02
7.011538521439484792e-03
1.349201983542231385e-02
6.481935297755314629e-02
6.114165770301977637e-02
-7.429000524170187997e-03
-6.696575934719861678e-02
-6.249646357966254923e-02
-1.805021042041515117e-02
-1.260624977264636071e-01
6.758735281432980135e-02
7.233853083297413222e-02
6.225344224964721174e-02
9.551985111882198634e-03
6.070418720028080556e-02
-7.249480327507254462e-02
7.905881739584555076e-03
-1.443510278464856834e-02
3.446739987992745308e-02
-4.749692158413406501e-02
-3.276926628912139178e-02
4.760608173982080332e-02
1.291896421160676489e-02
-1.011602516002277907e-01
5.013259797341476642e-02
4.247599789626971961e-02
1.177568513478419732e-01
1.996697339193446649e-02
5.865800808106962777e-02
2.039568292202707800e-02
-6.042915924879864453e-02
5.257623950534758006e-02
9.798653092140485743e-02
-1.169055072817868149e-02
-1.816448836679276577e-02
3.457275371339294922e-03
-9.308795593197749518e-02
-7.387038207628257580e-02
-9.662628658441989316e-02
-2.862112313098265186e-03
-2.180899693728027833e-02
-9.552695365684547857e-02
-1.189027673741177397e-02
2.867854847608566904e-02
-2.756565432361342792e-03
2.478531272497998955e-02
-4.071495462713205227e-02
-2.824791326819588860e-02
3.721496234734764097e-02
-5.606908886693812849e-02
-7.810035977886589653e-02
4.050431070586029553e-02
5.395682880145819676e-02
3.960429324536932083e-02
-7.880386146536468017e-02
3.605875638252346166e-02
1.004933130995865481e-01
-7.811957633862033623e-02
-4.209329109354569692e-02
-6.033891794491497845e-02
5.872012155164500757e-02
1.641651609042420190e-02
6.321991936041332361e-02
6.801952830101533733e-04
3.874182107487050136e-02
-4.894776652084210228e-02
-7.071150540526036088e-02
5.045817465266051044e-02
1.564627770000796836e-02
-1.903687271891099653e-02
-4.913467549130039885e-02
5.306805296219564705e-02
1.480039456682847032e-01
-6.362708338181573275e-02
-4.761415487990696555e-02
1.064327556126998080e-02
1.302863878624953009e-01
4.316235152246007678e-02
7.418780837164884977e-03
2.582809195732727915e-03
-2.641173029561344129e-02
-4.337581824857238838e-02
-3.231719994575278643e-02
4.978521333599177437e-03
3.572214246928518550e-02
-1.570997414531498104e-01
-4.169915158637296088e-02
-1.192522118412458858e-02
3.917354662525904946e-02
2.665076822784559138e-02
5.261766544481062680e-02
-8.702118390834392980e-02
1.094569192305843292e-01
-7.755199794399347812e-02
-1.103814173536572796e-01
9.190784150603785452e-02
8.564929120256418310e-03
7.850186898572028560e-02
-4.646918771700823958e-02
-1.036537211530558500e-01
2.076069728484815011e-02
-7.286380302617884164e-02
8.492117064866884502e-02
6.792284348818933282e-02
-6.640465614432901342e-02
1.337972246949535766e-02
-8.607879886394040336e-02
-7.586229142162922989e-02
5.306161785823839544e-02
1.296829491795789269e-01
1.848593805990301348e-02
5.977879352012866604e-02
-1.232704247646004315e-02
6.516177795529271011e-02
-6.378315503092128746e-02
4.065633043368980376e-02
3.695664229069609008e-02
3.418718546979831498e-03
3.816736205634575774e-02
-1.405571097895958188e-01
6.504348048806665727e-02
-1.322063829353573028e-02
1.034612649549330465e-01
-2.163121822297407390e-02
-5.968963802208511471e-02
1.556318646935963557e-01
-3.157052779543444154e-02
-2.192293995876964940e-02
-1.161726926388942510e-01
-1.130092368138643222e-01
-9.276989785998403237e-02
-1.396816247100647959e-02
8.824001011691677511e-04
-4.099235048125499797e-03
-4.256136671002906657e-02
-5.363542824463472108e-02
4.831645392664651872e-02
4.576924713427873645e-03
1.827752850524843112e-02
-1.179656911071329251e-02
9.454097271785091849e-02
7.934294869293252728e-02
-4.021050779617608290e-02
-2.576778682051661384e-02
-1.924393074077935042e-02
-5.575232318226940736e-02
8.353870959975579283e-03
6.260799591967787514e-02
-1.206896681206346550e-01
2.651770084608332662e-02
1.300301373683054873e-01
-9.952356802741048336e-02
-8.683052329656101853e-02
-5.715075021899612001e-02
7.923393822498681072e-03
7.235445999872672229e-02
-2.603442028800433128e-02
-3.365272096618563552e-02
1.051317815852977899e-01
8.637361067260204001e-03
7.693785721662037280e-02
1.422683063122528492e-02
6.512947205293326269e-02
4.789003021634634372e-02
-1.754801378018130617e-02
-1.830552260127204373e-02
-1.483085771254062657e-01
8.829397485392478928e-02
-3.672198724290783034e-02
-1.036956102769588106e-01
-1.173425940903549680e-01
2.704604491244031340e-03
4.267968406737457365e-02
3.983603996136817621e-02
-3.014899174951863811e-02
-4.204898925772483642e-02
6.192619057167662172e-02
-8.364422759533018947e-02
6.115585233901773415e-02
-7.527276818958920923e-02
-2.290090843109297922e-03
-3.031127056672708667e-02
1.082657924336933863e-01
4.788536443807309140e-02
1.180959857337101661e-02
-6.780647446222896890e-02
1.091535190139657305e-03
2.343888115573959999e-02
-2.356709365773114809e-02
5.977131423760777273e-02
-9.944786959970310092e-02
-3.205151541698371409e-02
-3.011688698710229123e-02
7.025084482432721392e-03
3.474395698343331340e-02
2.901481329356140476e-02
1.323477906107715062e-02
5.012337990169747626e-02
7.108830175028872655e-02
1.011094307505029377e-01
4.213382161202559179e-02
7.390264475505671504e-02
-7.182691158755002969e-02
3.827325649420823539e-02
4.193647259104006653e-02
1.648002898669248539e-02
5.401811124745647258e-02
-4.190113215455136542e-02
6.886056071748092311e-02
-8.520484461332203385e-02
5.687563484566957733e-02
-2.331863965677454312e-02
7.776014481977464032e-02
-4.526298003100943934e-02
-4.399974256501921338e-02
3.789550598232482859e-02
6.891180450229107690e-02
-4.334630918992549153e-02
1.130893831515552075e-02
2.496920942066279542e-02
8.471815284787964639e-02
-1.410812850458513686e-02
6.285563607281544583e-03
1.432231655748186228e-01
-9.694949027240369610e-02
2.818714068718726398e-03
-1.159779199972135570e-02
-2.774566256632570588e-02
9.598050750995311409e-03
-4.214169652642168334e-02
1.075976950746944036e-02
-7.024510731114412369e-03
-4.018379276622878471e-02
1.029030121461477071e-01
7.496172361919187233e-02
3.573028800747368727e-02
-2.784821691080782702e-02
4.676755645792036163e-04
-2.717552966485438370e-03
5.358470117385028680e-02
-6.692543542663073608e-02
5.225836870379451521e-02
-4.876858522718402478e-02
2.543440130143147671e-03
3.999168885036189641e-02
-7.733256459113493908e-02
1.008290105295504488e-02
-3.909305587736076198e-02
-2.374589277394199838e-02
-2.977517103178400903e-02
8.895289630712637299e-03
2.061742464258317295e-02
3.925600850010648596e-02
7.160266940780400657e-02
-5.961455084504028307e-02
4.553546056746050896e-02
-6.031273456749154660e-02
1.818080216149083606e-01
-7.734272721444943044e-02
2.995460788620100262e-02
1.329562856018337569e-01
2.460788477682378933e-02
9.287453026230417519e-02
-3.280631956601338939e-02
1.161212140146556347e-02
7.774641862531284087e-02
-2.607717110762826015e-02
6.822240201326887354e-02
-8.585057435686715976e-02
1.051164109808458424e-01
-1.349254233861827690e-01
-6.158614081316544919e-02
6.281364935070506139e-02
-2.179008150554966744e-02
-3.037445955923655586e-02
5.595559296354047502e-02
-2.324376787374616768e-02
5.517089735804714401e-02
-8.220353511086593568e-02
1.379512042951797912e-01
5.945677951716891313e-02
7.215744436643144188e-02
-3.518719378337127612e-02
-4.592507646376211422e-02
-3.345969468521088619e-02
7.634884599801996900e-03
4.983502693738649930e-02
-1.731849825064137038e-02
-1.825655117727035051e-02
7.416844882084690227e-02
1.531262751599446643e-02
3.427557613716575302e-02
-9.017219941499889091e-02
5.722999223331050322e-02
9.440996779572372044e-02
-1.158339965159295021e-01
-3.378778747571566793e-02
-6.088386055991768658e-02
-3.380897264759752385e-02
-1.064809672963772103e-01
-3.502636665466324351e-02
-1.295318051138736465e-02
-1.092017836838158479e-01
-3.280499283334113725e-02
2.270735074980422333e-02
-2.555962993808498229e-01
-4.967837996392699372e-03
-2.586638294372090550e-03
-1.299305416549237091e-01
-2.174972637940885724e-03
7.535465722541255518e-02
-6.161975708457610723e-02
-1.065530786512373929e-02
-4.938892396970308990e-02
-3.347594256215966155e-03
-3.180072502296854564e-02
-2.798039765502662989e-03
-8.003126069728644376e-02
-1.669787958599046676e-02
4.564474549312235244e-03
-3.416278577080908430e-02
-6.828582958324025398e-02
-1.207686397292380559e-01
7.209516503567478529e-02
2.229750937391459555e-03
-4.364934318425776894e-02
-6.284306870137749967e-02
4.543827786503903260e-02
2.678770780933135889e-03
-6.188895763415601381e-02
-4.102096980993544945e-02
7.776405231547472985e-02
-4.660706198732928601e-02
-1.175881084084698901e-02
2.030152106070251452e-03
-9.051307733825358914e-02
-4.904846615652458386e-02
-7.025408979670173804e-02
5.179505043891117350e-02
7.176800791330670282e-02
4.633612088555351394e-02
-3.420903082948756335e-02
1.532319434880831110e-01
-3.794818905482565119e-02
-4.250543043352376926e-02
4.842469676003467033e-02
3.035477485157703909e-02
-8.808000574254500059e-02
-1.196782887312948240e-01
6.493697389747044024e-02
-6.131532851973703693e-03
-1.492309013146468077e-01
1.652021069192574285e-02
-8.172095638107070015e-02
-1.899711152807280756e-01
3.026773215633301109e-03
-2.357130863591158643e-02
1.151184353933418641e-01
2.866895310427948138e-02
-6.794025433636820266e-02
-2.092191124546734227e-02
5.086867712323762253e-02
6.588085612310610670e-03
2.106618511110420686e-02
-1.539018440547050212e-02
-2.240784383192403681e-02
-2.967901029863154530e-02
-1.449659863530611548e-01
5.392900606529628382e-02
-2.644690558246751491e-02
1.425655766405206117e-02
7.851885890438009552e-02
2.899096869094031775e-02
-1.229613465823904128e-01
5.760977730004318738e-03
-5.036692598524310227e-02
4.137594284267686467e-02
-1.567285453841620740e-02
-8.234698602581970450e-02
-5.374121563707701804e-02
-9.314708093860547822e-02
-1.097987229178302299e-01
-7.853213305634572372e-02
-1.968371395464732845e-02
1.846235458708639712e-02
5.486528742506970036e-02
4.438818386572478646e-03
4.171571798560414629e-02
-1.020860895017089258e-02
4.540923253753869487e-02
5.584002856160295847e-02
-5.742774481263750175e-02
-1.413070479938746508e-02
1.396983679776715552e-02
-9.408086341740297051e-03
1.624529205965293682e-02
-9.202702015485771103e-02
-5.292523048681931075e-02
2.895421654469038791e-02
2.785626414083776023e-02
-8.800387870498427301e-02
2.955231409953151117e-02
-1.808096668336855312e-02
-1.940834575824801622e-01
-5.007038164545306314e-02
4.772556266445956985e-02
4.320943426880361621e-02
2.022028680951635030e-02
-7.470876319688930789e-02
1.097357451346144463e-03
-7.821397539373212138e-02
-2.256020096216263676e-02
-3.491791277791538028e-02
1.507311540091652372e-02
1.048071543660949179e-01
3.275024710654799581e-02
-1.567623962493764067e-01
5.194146054123485040e-02
4.065766058164693719e-02
-1.805761596066533803e-02
-2.125254098671140179e-01
-4.698801871753631454e-02
-8.555943929646124546e-02
1.211373794807247108e-03
5.105502992162155862e-02
-1.515636511977876966e-01
-5.697460694441869311e-02
-8.946957888835113670e-02
-5.200247779642996893e-02
9.771673353875817702e-02
5.765831984896171297e-02
5.741663364220248034e-02
6.498013148745653000e-02
-4.759686418757518717e-02
-1.149803939928673441e-01
3.817460119458836870e-02
-4.486688034930719736e-03
8.206720220721791526e-02
5.714667087488014413e-02
-8.126873038139641181e-02
-3.077321513574541451e-02
-1.311180606458690716e-02
6.032344282222067144e-02
1.391213999781759809e-02
4.873198546411846438e-02
-4.446228190958663451e-02
-4.644841443042677098e-02
3.208074929040410223e-02
-1.297809706214146097e-01
2.053933399096321763e-02
9.371233080013115224e-02
-9.705284446305789681e-02
-1.152798880103463458e-01
-1.573131195722465570e-01
3.185559216264271382e-02
-3.643317491871704561e-02
1.092527161250042220e-02
1.059421434515274846e-01
-8.349012652412902968e-02
-4.145688116104587900e-02
-3.431898995556008358e-02
9.142896945621675764e-02
-9.622857293722254790e-02
-1.831183682008638222e-02
8.792920341013717167e-02
2.987524129656207381e-02
-7.331961949122958733e-02
-5.938339648432578582e-02
-7.319623184557388917e-02
-8.117191266158266250e-02
3.201456626029158120e-02
4.944644906892207287e-02
8.575591752487213282e-02
9.219905887457441329e-02
-3.293050502210615599e-02
-1.248699636897011508e-02
4.715318457281526127e-02
6.991155001000488867e-02
-7.455212309165307194e-02
-6.641935468116079433e-02
3.676523064957048538e-03
9.299952632151594961e-04
-7.680362106677358913e-02
3.490393486617674595e-02
3.439471436503202528e-02
-3.855776257177650351e-02
-2.799426715277421318e-02
-1.304390142228433510e-04
-5.430280586922504177e-02
-1.228710167363300174e-02
-1.293827478115982532e-01
-4.500913536033515627e-02
-5.992577152010867408e-02
-2.788605034864096929e-02
-5.623606429958984826e-02
-1.562580014873359707e-02
-8.785820736135947079e-03
-7.734922226280985247e-02
-4.001101726666466546e-02
1.242823528679146312e-02
3.080717704065729159e-02
-8.579206810208242495e-02
1.435308733219978899e-02
-1.015816868227405328e-01
-6.971399537286923631e-02
9.707820224372201712e-02
-1.141865840349989558e-01
-1.170579140582761512e-03
2.843164925446265215e-02
-3.844913582258938697e-04
-1.128775480022644051e-01
-2.028507652953256708e-03
9.628620825654149451e-02
2.421064594990850194e-02
-7.994468993950981650e-03
1.155850484770413189e-01
-6.327742344060577340e-02
5.560639955766871062e-02
-6.154201535592802863e-02
4.182226677492385108e-02
7.904817025987623258e-03
-6.057035973418681274e-03
4.518487945701005898e-02
-6.892036021451872219e-02
3.718894687591303011e-02
-6.694940604809629381e-03
-8.207727530497362090e-02
1.999007000859475899e-02
-2.470918517223779504e-02
-1.013992989702759417e-01
1.073875922785309800e-02
6.687042923764217883e-02
-2.316760285398451469e-01
3.596222802337607771e-02
-1.921217027738518490e-02
1.571325623496688112e-02
2.244334289926731840e-02
-8.260258626389839487e-02
-6.417084414800280912e-02
8.832133719241630487e-02
2.605488008566751376e-02
-1.487401366806039363e-02
-8.793732071248668014e-02
3.076342192418492216e-02
-2.391763271935511484e-02
1.040975915320190015e-02
1.053976739628404991e-01
-4.691515905817010557e-02
-4.019668083390557051e-04
-1.061377992996945414e-02
-2.515094770404134247e-02
-1.687882833207241320e-02
-2.221185275815656598e-02
-2.624467316334490319e-02
-6.072537755274023258e-02
-1.714066739237261189e-02
1.412172669918704271e-01
1.403696723875979581e-02
-1.516329307552814580e-02
8.309491786596770804e-03
4.444508731616191033e-02
6.640785646679052412e-02
-1.145885228271295575e-02
-1.112181734032673640e-02
-4.881640345194986075e-02
3.867722904630964409e-02
-7.483799119696370400e-04
7.749862448269488613e-02
4.718382349176057644e-02
1.353672017051085752e-02
-4.538567220374217781e-02
-9.669809018726573807e-03
1.017328153761006340e-02
-3.595576875963470143e-02
-7.857811725715870346e-03
-1.920396236985630334e-02
-3.383983400487083903e-02
1.026701109796157411e-02
1.609128446894432865e-02
2.331779131111784420e-02
2.031861741697255433e-02
-8.966705722569404124e-02
-1.921606395767753439e-01
9.236681114923925295e-02
-1.004138622553293614e-01
-1.012198788392390386e-01
-1.020991328956889072e-01
1.415594687100199013e-02
4.689439788834313255e-02
-2.940642147942980344e-02
-3.486243498876818309e-03
-1.256308901441517134e-01
2.929059431850631126e-02
6.480790979792254436e-02
8.110585028764412743e-03
-3.781312573424006757e-02
9.364292409446862021e-04
-6.257540287392555738e-03
-4.256691083945420007e-02
-3.762793548019432999e-02
9.518740644189258027e-02
-7.067497100146574729e-02
9.068968008699466662e-04
1.216659463127991447e-01
-1.015663811766109696e-02
3.348655427165821152e-02
-1.434318346503117049e-02
1.461427029334951000e-01
-7.673728683667119244e-02
7.461323044368953217e-02
-4.739666998259544489e-02
-2.871042056910862519e-02
1.416611689111263728e-01
-1.075435937563513494e-01
2.199188672341272424e-02
2.051369659884532543e-02
-1.444460447681775693e-02
5.874009658440335763e-02
-1.406201608151878002e-01
7.591382578638357359e-02
-2.968251401024878458e-02
-9.068901587228911376e-02
-1.025678892926290692e-01
-3.349971688156185706e-02
-4.059784542684400505e-02
-6.549662159132382810e-02
3.510681758182105511e-02
7.603418531377534317e-02
-3.648966997952361041e-02
3.780098440190644837e-02
6.410482277761640757e-02
-2.397281900365601584e-02
-1.335050590239778845e-01
-5.018894818008789310e-02
-6.015408231748447382e-02
5.043243932043674216e-03
-8.342954461775736741e-02
6.653845390369271529e-02
2.827771495711207082e-03
8.705128010688545012e-03
6.335481975379758657e-02
1.117741217670320669e-01
8.849474962743245077e-02
-1.120988234415673801e-01
2.034611793950168862e-02
-1.402052403325090846e-01
3.271939722722923792e-03
-3.455921991776102209e-02
-8.250563802090141174e-02
-5.219449086807266373e-03
3.742258970284854935e-02
-7.680008926540946024e-02
5.301404302707022481e-02
-3.643893671330893091e-02
-3.596697018008140900e-02
8.688046010982620679e-03
-4.935727707170625700e-02
8.276059610559044488e-02
1.640809346067795965e-02
4.320736387228355652e-02
-4.962093340736548064e-02
5.818366849662168216e-02
3.556659896134534843e-03
1.204148480724400866e-01
-2.782442830436741496e-02
-1.899614063911650719e-01
9.047473886616778926e-02
-1.229745618233786392e-01
5.036862042470209230e-03
-3.645624016971912851e-02
1.231242043247865459e-02
-1.326219914883575504e-02
7.168937816027441678e-02
-4.800083902128856467e-02
-3.923798052838863709e-02
4.592948045021069654e-05
-2.311516892895762107e-02
-3.999574753939879462e-02
-5.349741235713735554e-02
1.474777726576482206e-01
9.544717424286701390e-02
1.141476791823716787e-02
9.031355164492083087e-02
-6.796735776881802915e-02
-2.218260658590310089e-02
-3.090251153244175444e-02
-9.555856721674013676e-02
2.091679636393591404e-02
5.836658940292609177e-02
-2.507501331990270171e-02
6.736279678635415102e-02
1.125481499497905762e-02
-2.901530944099045550e-02
8.613667036782245157e-02
7.195729752867629017e-03
-5.103049468857111248e-02
4.607005087260223480e-02
1.698350372971609359e-02
-4.740088445401149930e-02
7.312057364324658915e-02
9.386640506223578595e-02
-1.810042278085939246e-02
4.691683859556608494e-03
-5.470121512245899008e-03
-5.754193543840954717e-02
8.592712534165056204e-02
-1.733515676180144294e-01
4.868761591614009093e-02
1.094143770658319859e-01
-6.858428446916501817e-03
-4.627124381464884674e-03
5.858342571585096331e-02
1.442973830294964552e-02
-8.431014928715740292e-03
-1.346517448485344270e-01
6.455960229292048713e-02
-1.472863789564538180e-02
-1.376906499030003117e-01
5.784420554684914506e-02
4.953099828551943071e-03
-3.927380079247730360e-02
7.882093312883795000e-02
-8.020209742478956461e-02
-4.627792934978190720e-02
1.623187152432813696e-01
-4.023154082972196094e-02
-2.745787284732791392e-02
-1.059590724032528630e-01
-1.546915592293205688e-01
7.589246271406044353e-02
6.863895456420068689e-04
2.306895275875182894e-02
1.159321778998082322e-02
3.664366825782305881e-02
-2.631463035932264313e-02
1.167016941742823020e-02
-3.916741240095239496e-02
-6.892202704461099227e-02
1.808500737863077967e-02
8.316641854818562773e-02
-1.032848890888180271e-01
7.568861541603041920e-02
3.747878837429819560e-02
-6.730296854908062940e-03
1.250602774613650790e-02
-1.223865963186332312e-01
4.021925090981508244e-02
-6.037659299204754804e-02
5.966946061663466055e-02
4.134146753787875522e-02
7.113280776936169170e-02
-4.259428953286274744e-02
1.522967627740707541e-01
2.814507634681583451e-02
9.279558680472621210e-03
-4.667115873056183750e-02
3.224039538305655678e-02
-3.845282522731460068e-02
1.094587871643079580e-02
9.056983105196407535e-02
3.955573566378453587e-02
3.736855598828668634e-02
5.260752370619509871e-02
-1.418509485206680132e-01
-3.014341311278686750e-02
6.706058267165479481e-02
5.187305110700971694e-02
-1.443501811653172956e-02
-1.030910293690896484e-01
2.420651298999136267e-02
8.160818023909896524e-02
-6.486811597683096731e-02
6.589797247575447658e-02
-4.590271498197914801e-02
6.867354131318585686e-02
-8.391557238513404349e-02
3.223663590383208516e-02
1.878692097433638146e-03
-3.750864503530018657e-02
1.714720042877238004e-02
-1.476850849779171720e-02
4.106124589137086917e-02
1.465794661851594835e-02
5.535411834978000434e-02
-9.470863058528274092e-02
1.557263516938825754e-01
2.994883966193014405e-02
4.119275815435263777e-02
6.703863333243935928e-03
4.134245917857860830e-02
4.625280143167075260e-03
-3.264228568271514141e-02
1.248298406519406656e-01
3.886411214482792670e-02
-2.361691228994002370e-02
-5.504601099887290044e-02
-5.260110963296168660e-03
-1.880273627350571505e-02
1.674576234292481092e-02
3.989990142227369668e-02
1.036679928356699781e-01
-1.213299256942443512e-02
1.128231012710622337e-02
-1.018723572855252807e-01
-4.142084882203552615e-02
7.786461453123662280e-02
-2.655584214906449650e-02
1.092270546576520202e-01
-4.295626814734643251e-02
-1.116535343724275181e-01
-7.610087486826808134e-02
-4.389848937397557160e-02
-9.882994387209467768e-02
-3.296256672799980671e-03
1.574030122881019123e-02
-1.494069754735257056e-02
9.904071136917250162e-02
6.527824881093124976e-02
-1.426814359684410727e-01
1.604132257237101192e-02
1.270863297583503526e-02
2.907406674905640889e-03
-5.502816871519233127e-02
3.554521655195627943e-03
3.031485292481469595e-03
-1.193849144643324874e-02
3.964617819080605565e-02
-3.683159286868823573e-02
3.309431988071991678e-03
4.089566040895647320e-02
-8.636166075787764240e-02
-3.950912345805356572e-03
-4.566061591929241464e-02
-6.610890199147034796e-02
-1.324742595438467285e-01
9.317109435811365969e-02
3.169250163159626193e-03
-1.438006616466070559e-02
1.753524993358549985e-02
8.434891854822221258e-02
9.094448974642005412e-02
-3.164996094855208192e-02
4.831941844870843439e-02
1.729856177504896994e-02
-1.426853878320741287e-01
-5.505342349803311885e-02
-2.595845347238303485e-02
1.058969879217209475e-01
6.117545205738762759e-02
-5.299832299971028032e-02
-1.562208391536284817e-02
-1.268280457909375381e-01
7.176524785315978316e-02
1.785008634620831314e-02
6.502449675496255709e-03
1.365034940522007190e-01
-1.612462109179685077e-01
-4.927839749598311031e-02
-4.457399132044730095e-02
9.407413258965682118e-03
-1.766404050390181458e-03
-6.565987081901655809e-02
2.160236744685492816e-01
2.037142995497545281e-02
4.554205357402345972e-02
2.750564048390435369e-03
-8.665541638604644381e-02
-8.369864189761591633e-02
-4.165589767786237463e-02
1.569460658023165769e-02
3.535546987272741165e-02
-7.027944447424474585e-03
-1.392239779349434825e-01
1.073010578526599895e-01
9.130138853992225689e-02
4.374761832712528720e-02
-3.434989144948051576e-02
6.807464466393131630e-02
9.253122804308211435e-02
-9.055538767828204272e-02
-6.850239011175172921e-02
5.983744178120829066e-02
-1.371331201792842236e-01
3.767209097755657397e-03
-5.327737080589563939e-02
1.677097346861656374e-02
-4.887342233230260874e-02
9.781476215753860670e-02
-8.950768217375987268e-02
1.004025458578974329e-02
4.776437936945068796e-02
3.336484776983542760e-02
-4.697653566176995116e-02
-2.182775120595238302e-02
-7.650402074818425657e-02
1.300781186148022572e-01
-8.896716446673999523e-02
-6.363321732423893318e-02
7.266094995831726133e-02
4.847551151593133822e-02
7.011056627449804846e-02
-1.487084304273145370e-02
-3.461364639428970297e-02
-2.712470162064602869e-02
1.423217700703451744e-02
8.925224277590419752e-02
9.959357019468585703e-02
-4.505221893625671603e-02
-3.766595488876839370e-02
-1.853791823782551321e-02
2.668147430670356202e-02
3.517121948519438129e-02
-2.556799517806365718e-02
1.146301867684976911e-02
4.448144838721694583e-02
8.499295857033674351e-02
6.039015994063960668e-02
1.656189830353891612e-01
-4.826635841903346297e-02
-2.196080919840640022e-01
-6.602956713858465498e-02
4.372012422343190402e-02
1.211568425979465263e-02
9.921010024818052719e-02
7.298672371607700660e-02
1.490429591046957269e-02
6.940115203695255974e-02
5.709271795039329300e-02
1.519417718763321073e-02
-1.981681041121386572e-02
-1.292755103680439943e-01
5.656708530551462361e-02
-1.129039118952769073e-02
-1.877114053215148820e-02
2.650262316989572889e-02
3.262945904496339106e-03
-4.558666481473872684e-02
-1.440861001934846397e-01
4.269082030995019483e-02
-1.961997380784065090e-02
4.315835552868540342e-02
5.374182795245022876e-02
-7.135915790883988474e-02
3.056270805165093099e-02
1.722929912040801689e-02
5.389297085600072701e-02
-4.001226727589902304e-02
-4.064336972229547901e-02
-3.756852873943876403e-02
-2.132967254368981283e-02
6.537187345211527278e-02
-8.321301520096176241e-02
-1.200916941587787563e-02
9.960576393418463237e-02
4.818415592852304946e-03
3.740850249372514036e-02
2.819603652489260925e-03
3.837709495795177395e-02
-2.364728347115195237e-02
2.139450487022699285e-02
3.219039097607772487e-02
-1.427029183714696448e-01
-3.306721799653453836e-02
-4.320688807577809099e-02
3.971997309609566484e-02
-4.361939238864754459e-02
-7.718070888349390368e-02
-1.791389532129428197e-02
1.868008416203633185e-02
4.302207352354133624e-02
-2.212019300225422785e-02
8.933852228775161775e-02
5.026544431761732767e-02
9.567470983310742694e-02
2.029442513122846348e-02
-6.461526128735423091e-02
5.806959219352171575e-02
-3.658160896846041760e-02
1.145866584958983303e-01
3.754223489145857434e-02
4.459758026008494441e-02
9.385380556329750434e-02
-4.586247633337010854e-02
1.257522335576213368e-03
1.602186445517412086e-02
-1.002828249265848709e-01
6.275818095523508222e-02
1.117113676317471882e-01
1.464961018202249991e-02
4.712437765549988555e-02
8.249849730161391836e-02
7.278944981269586112e-02
9.631901142507079405e-02
-3.745831467270444026e-02
-8.549850162107892892e-02
5.098093671391546594e-02
2.536434877306140839e-02
3.935892670727185461e-02
-1.106454811178035902e-01
-3.748384591764329643e-02
-3.532695510237975761e-02
8.682763779325331291e-03
-3.200799843119946780e-02
-6.042891816777645753e-02
3.115980494910771184e-02
-1.617668478189888135e-03
4.936154557929874932e-03
-4.851776730117668412e-02
-1.357811282034600449e-02
-6.634406917850230179e-02
8.057698299769151806e-02
-7.578397534340348615e-03
-4.753549162214431439e-02
-1.131414128290728072e-02
1.589714674375438536e-02
1.918831263769466347e-02
5.461987444909963130e-02
8.613825344023451347e-02
4.611414388834393641e-02
-3.740429831753846763e-03
-3.451442788432961678e-02
5.252946845336876197e-02
9.085349538659233263e-04
1.979048025984335435e-02
4.925274282803652343e-02
8.930555401608843147e-02
9.973599019620237038e-02
-8.893716196404914676e-02
1.217499401643154788e-01
8.300794951177430450e-03
3.820228806129737087e-02
3.882138080197030522e-02
-4.154596249888330844e-02
-1.052433849166722890e-01
5.829189128438293926e-02
-1.410129726550773434e-02
9.742584149812753835e-02
-2.754533360442986897e-02
-4.772986880640232854e-02
5.990065155255656221e-02
1.629629060516393224e-01
3.987303610641987697e-03
-1.050293089358739357e-01
-2.816138756161990983e-02
3.365816360762324821e-02
-8.581094355048893285e-02
4.779534750706395524e-02
1.301207187774935659e-01
-9.206047507112860573e-03
-8.833368794230374299e-02
-4.353494160238811916e-02
-3.851560051276797098e-02
2.681948565683252295e-02
-4.256088783201585762e-02
-4.904737086960251485e-02
4.241966787097729147e-02
9.384814780025900471e-02
-1.574440236778261578e-03
7.039158497685086072e-03
-4.707720829997162626e-02
3.838222436342528243e-02
1.797452406194812585e-02
1.103276666383426335e-01
-1.667898147442150800e-02
4.866053830254186280e-02
-1.050902343660409938e-01
-1.378071524924305916e-02
4.619879979416757765e-02
3.308002506389943337e-02
5.423842256980582893e-02
-8.703253666400713462e-02
9.801360590569657694e-02
4.115192031623358254e-02
1.143185321121847481e-01
-1.659671210723800416e-01
2.312119748512212261e-02
1.452119128625918021e-01
-6.163464983070059133e-02
8.901123354470039106e-02
7.574759817060489064e-02
3.606783709152865808e-02
-4.777150810459145948e-03
-9.093691373391655369e-03
-2.988931178095796670e-02
-1.889708799599424532e-02
-1.074662609400289653e-01
1.390695388828382950e-01
-9.250206417138220893e-02
1.005799557057287241e-01
1.115029651786943882e-02
1.787159523303188113e-01
-5.162778278681594279e-02
-5.286352626429467044e-02
6.509508655879114869e-02
-4.652453741377538671e-02
8.245454711578309448e-02
3.797313776148454178e-03
4.477721250048043167e-02
1.630150851787033964e-02
1.073830285521583600e-03
-1.564150210912097078e-03
4.588872007828082716e-02
-5.912430186905192481e-02
-1.270482121828254707e-01
-2.699632232965904974e-02
1.406065559117355146e-01
1.408583286596753747e-01
6.987856956660705443e-02
5.621383853159980792e-02
-4.501887474788767210e-04
-1.501447374102327396e-03
-5.852000678302208408e-02
1.382010308331714510e-01
1.122835610367498987e-01
5.253792814480846146e-02
-3.080371359497006273e-02
-2.724607955251905425e-02
-6.156774940042087502e-02
-4.426127102057380441e-02
9.111659871886274020e-02
-2.348044549095183731e-02
1.080624710479187595e-01
-5.767818924458156804e-03
4.226730888100808242e-02
-1.735933547394416174e-02
9.748424236972534629e-02
-9.575620585248689753e-02
9.993326841880582900e-02
2.147897017373119055e-01
1.383803518315502024e-01
-4.517233629487343860e-02
2.410681549254495293e-02
-3.899391380574406679e-02
-6.013917027050100228e-02
1.048756572398302778e-01
5.709757522265308111e-02
-2.645409258674503994e-02
-4.615584913826325381e-02
1.242561207086302077e-01
-6.670107402589362661e-03
8.316664947409009578e-02
-1.229641407176987854e-02
1.161329239643651423e-01
4.015529162264257906e-02
8.442583615501078609e-02
-2.633300111101485527e-02
-3.149876316401855475e-03
8.782196603001386770e-02
-1.114262920122319374e-02
7.860228484089362699e-02
-1.647086031539529011e-02
-2.927250042105140893e-02
-7.822287334191091457e-02
4.202082277064136950e-02
4.478017791994652608e-02
-5.626142676899466982e-02
8.886586771900743809e-02
-2.725855107864541896e-02
-5.791855695971860618e-02
2.842334788847791435e-02
4.274607672053543084e-02
4.217263723825440125e-02
-1.881191862077700658e-02
2.072357756744141327e-02
2.699771017880732704e-01
1.039805497270131739e-02
2.936304250279648739e-02
1.114234539422843673e-01
3.478991505626796710e-02
-3.800211553129164560e-02
-9.383257114316835568e-02
1.325430742762179898e-02
1.324823348640789822e-01
-7.152964531101221879e-02
2.923328734456452638e-02
-1.209410210243681144e-01
6.124162463383984317e-02
-2.075632153125855917e-02
-5.362115980060779040e-04
1.316558825898184737e-01
-4.974332402627554273e-02
1.820697668305282582e-02
-2.719576939167136359e-02
-3.277459727100049541e-02
2.451523652764893424e-02
-3.954905713209869861e-02
3.503819748785998861e-02
6.232398356204626316e-02
-2.385688479602209033e-02
3.088459300012054431e-02
2.722974875951174843e-03
-4.819460939630591106e-02
-2.184498080800785780e-01
-5.653901519224319855e-02
-8.196727029695548977e-03
9.939927477314475582e-03
-2.965103644688181495e-02
-1.404766320136263957e-01
4.897733856247415973e-02
9.901622935556353422e-02
6.373308379820119551e-02
1.118757703914519987e-02
4.110813602669331768e-02
-5.248105812620590394e-02
-8.346264606279402490e-03
3.587076062060482601e-02
9.266727883014484746e-02
7.685645866072346455e-02
6.260109540201228007e-02
-1.915898298840964381e-02
-2.921741628697498150e-02
-6.886657490454660413e-02
6.403154186335179021e-02
-3.139850000290509563e-02
7.789257644142141834e-02
-3.782802342986589517e-02
7.287346137037101212e-02
-3.497909406491294532e-02
-8.288921401787335830e-02
-9.550729844808697466e-02
1.375784481175605922e-01
-9.047039773755181924e-02
1.411412026653011687e-01
-1.811099732292506537e-02
7.537994899887641431e-02
3.952636497748071576e-02
-3.806856418684056997e-02
3.756272022355307966e-02
5.187018451715705303e-02
-3.895122067743840566e-02
8.057786884029340124e-02
4.962309512517140697e-02
-3.263684842953136489e-02
-3.133330215720135647e-02
1.829613276690376239e-02
4.897687341948087081e-02
1.605347409718374183e-02
1.302559621818656990e-02
5.676854025457979402e-02
-8.267243975008757573e-02
-4.831621974494208771e-02
-7.793890696882958824e-02
1.065210162231805535e-02
-4.259225612985901438e-02
-1.160328679694924529e-02
3.870722000974563797e-03
3.985658520755567397e-02
4.079156226879923283e-03
-2.339292821013900028e-02
-8.378681833861482964e-02
5.584643573296427937e-02
1.157626856079269628e-01
-6.190458846839623497e-02
7.763197393156492064e-03
-3.463353044459518970e-02
1.087057919935751626e-01
-1.555661313107720989e-01
-2.721944026087865995e-02
1.221690256962262681e-02
-7.094773930124208261e-02
3.155672763649444712e-02
-1.133778010223182586e-01
7.561179627930329772e-02
1.064234821076626147e-02
7.170155224411550732e-02
-9.396730509078633775e-02
6.103390318990854074e-02
7.488307060213779398e-02
2.603993205466359831e-02
-5.643550824251247072e-02
-1.416506348274564342e-01
-1.053767163244966922e-02
1.011141023749829726e-01
1.448649761505391154e-01
5.475999796556273169e-02
-4.397550959406718724e-02
-8.531128746416340169e-02
-9.137647250470922258e-03
-1.154961124340715597e-03
9.611050953673951546e-04
3.182573896043836004e-02
-8.562876019489205903e-02
-1.005322563495470167e-01
-8.378162130613331371e-02
6.229260226836746267e-02
5.266762114097944120e-02
-1.037006217586602941e-01
8.925500835637638353e-02
-1.489229910086386222e-01
7.332096400486122489e-02
4.689732886503222842e-02
5.670601553925556232e-02
3.570379769448343843e-02
8.823854308893586823e-03
-3.687772838706043083e-02
-1.245979405453365163e-02
5.037260384050458450e-02
-1.215338053835068183e-01
-2.048575384646585118e-02
-2.281682367812597808e-03
-3.462842826920771444e-02
7.237142706270027759e-02
-5.732469807956085128e-02
-2.545677805859756365e-02
-3.348267057311372918e-02
2.026986366669044672e-03
1.800659659216169994e-01
4.536726388878944277e-02
8.516838417237218573e-02
4.691612247821103088e-02
6.418759003016287490e-02
-2.097559268566189308e-02
5.044109922712517249e-03
6.411237133552338818e-02
-6.880784209498016189e-03
-1.712840734848678631e-02
6.602855408377471258e-02
7.177849318186213523e-02
1.519405629020094406e-01
-2.850223712448147345e-02
7.881666234095328905e-02
4.727247692309290844e-02
6.129377656986343542e-02
-3.821080027149664077e-02
-3.909795810484670286e-02
-3.346670662539050212e-02
7.509081304000837787e-02
-1.527571304090161175e-01
-6.625001042772038495e-02
1.047683455307535649e-01
8.213574338795312513e-02
5.750638140410042204e-02
6.138015043512558278e-02
-1.640580366970565904e-02
2.806034989604938926e-02
-8.204285789001605766e-02
-8.723371791679858378e-02
2.256195880041824905e-03
-9.669174544265119950e-03
3.274333466252846159e-02
1.913830231783978514e-02
-4.198390627665127273e-02
1.850495412891311683e-02
-7.309784339196969067e-04
-1.546642324996918942e-02
5.080832818906926701e-02
6.020097105787963060e-02
-2.206143705449506096e-02
7.205700527962578816e-02
6.428126100217379686e-03
5.764235711720634703e-02
-1.253271058028211649e-01
1.607061526598562232e-02
6.602177806100278934e-02
1.766576231038836584e-02
1.553883658956437333e-02
1.322703716029260679e-01
7.161146545317859102e-02
6.485179408840728577e-02
-3.163473499815111500e-02
7.027556099921047905e-02
5.982727108891702089e-02
4.216618505697827118e-02
-5.109341602953182404e-02
-9.479380695309508331e-02
6.754089870832676035e-02
-3.256698862976443315e-02
-4.444413603670840235e-02
-2.155481048612782613e-02
-2.044642365755280911e-02
2.607852560556207441e-02
9.720994276514366428e-02
-7.621123578858762619e-03
4.106635143281972544e-02
2.042916025579435274e-02
-1.175087043521217123e-01
-4.083612079998573396e-02
2.467824165931010311e-02
1.383930658481580256e-01
7.161318745241580797e-02
-6.502819743567959943e-02
8.431850357304426780e-02
2.619606903005693502e-02
-9.975286022506733852e-02
4.908919175106865596e-02
-4.665117181640489330e-02
-1.868795698488788237e-01
-4.791404074262656243e-02
8.411337655430384946e-03
2.033024516602215462e-02
9.064469384945388064e-02
3.757177483958221154e-02
7.622019151178018037e-02
-1.842149479247634156e-02
2.389797545732652573e-02
-5.275127271192404238e-02
-7.488578055929662192e-02
-8.999501922664178422e-02
5.777462032561767047e-02
-5.478666244199011104e-02
1.170298212856521469e-02
-5.510975010847610212e-02
-5.296257598391666127e-02
-9.206300757670744794e-02
-1.349995590645799081e-03
-2.880972313473653332e-02
7.210471581621880066e-02
5.715157642623556328e-02
-1.003419083048196631e-02
3.275551572526157196e-02
-6.357102816086983299e-02
1.468294274480302641e-01
5.442633930533321944e-03
-3.343841874119880125e-02
1.114943080995125547e-02
-5.759638506418510162e-02
-1.951836664118418441e-02
-6.808288720508605049e-03
-1.135905996802778484e-01
-8.661043980847032498e-04
-2.277663366929905120e-02
-2.508945230690387898e-02
-7.029634156645984955e-02
2.100799392990587537e-03
-9.273825909098100395e-02
-9.299506837523185965e-02
-1.226330322967398440e-02
-6.728857451875955688e-04
6.268149580666382281e-02
3.342911884916852094e-02
7.592427796584896860e-02
-2.819874105600012667e-03
4.461741344225200051e-02
-3.699742493542709787e-02
-1.808144865181958438e-02
-1.443473328798573069e-02
-2.828394928568293484e-02
-8.541598345981468721e-02
8.958425551405302173e-04
1.249260361151101895e-01
8.946257437623143793e-02
1.418583219143679935e-02
-3.096561336607231776e-02
4.389889269373349265e-03
4.442378279639366823e-02
3.619649902911403760e-02
2.927175168697885438e-02
-6.010915039631180290e-02
-1.391721248112567366e-01
-2.517894923607971909e-03
1.147917130252854544e-02
9.347833169955817312e-02
-2.727580730077941787e-02
-4.604398988426717382e-02
-9.312258724462656179e-02
-6.412147372740931162e-02
6.359398233918438920e-03
1.074948032270780784e-01
-2.600838086635765337e-02
-6.776039685145242297e-02
-7.852330706768934077e-02
1.273429981486192408e-01
1.620610328336148931e-01
4.626258658357140091e-02
7.368849731974677630e-02
-2.061166769515273070e-02
-1.427459702978415776e-02
1.553302715104466943e-02
-8.523534889316573826e-02
-1.456570868358792077e-02
2.668002844903083134e-02
8.213092682241621666e-04
6.769866706729672778e-02
-1.690649084010890577e-02
-1.453742334831487938e-02
7.507810522277102994e-02
-4.773333200909714996e-02
-1.083468253277453976e-02
-3.378548298227021518e-03
9.921237337446146831e-02
-8.956770699777982792e-02
5.469272613364804109e-02
-2.519269493330196508e-02
-9.680785752713494743e-04
5.340191168683934867e-04
2.020686858274114983e-02
-7.532205291263538438e-02
4.601468016864354582e-02
-3.857929433105156125e-02
1.566425874533899226e-02
-7.700406245520799789e-03
5.339424264470748333e-02
-1.552782245802808714e-01
-9.700694375646501388e-02
-1.004071475020586190e-01
-5.139845892552892537e-02
2.706041583555484839e-02
1.904342070776642720e-02
4.863765975988819379e-02
5.058088588648645967e-02
4.535744045083630813e-03
-5.068017143466352348e-02
9.007038251235430226e-02
1.812197456778889132e-02
5.464102432491617367e-03
-1.249005687286547928e-01
7.532332607575897843e-02
-6.614409682504771015e-02
9.108354423636685904e-02
-5.153464154622825789e-03
-2.425521566381159955e-02
5.596426245301820007e-02
1.856009689891103404e-02
-2.766763217260731836e-02
2.623455600134728949e-02
8.968470228268923816e-02
-1.125505092394058909e-01
-1.306398358572513629e-01
-3.633706186068278582e-02
-6.700342728049533958e-02
-2.229693626967332865e-02
-1.015580277822427241e-01
1.811665767115261394e-01
-4.912260209888751061e-02
6.034141340191397779e-02
8.712191734186602865e-02
7.740864965295372879e-02
5.976421676734706284e-02
7.739660884030614973e-02
-4.926085345321776568e-03
7.157286662114178966e-02
1.148687375024774922e-02
6.408174195904700610e-02
1.253525083357563599e-03
-3.513926868481638544e-02
-8.818011134361326830e-02
-3.955457148901174447e-02
-1.891833783108497896e-02
2.095961664813670786e-02
1.189302868919942802e-01
1.572603055521089310e-01
8.524167447397937303e-02
1.662925380811025589e-01
-3.506880320819155683e-02
1.679850357047149925e-02
-1.023239596373564687e-02
2.863204024462483177e-02
1.277581401497454583e-02
3.742637298887554077e-03
-9.591743268149473256e-02
-5.247307987767371729e-02
1.624741140455074340e-01
-1.145477901392168846e-02
-7.566080737637352616e-02
-1.067776128445571855e-02
7.215119178301279863e-03
4.775862708662429595e-03
3.501728628870302146e-02
-1.867546611022651015e-02
2.654671810574739041e-02
-2.897854291583068856e-02
2.641955844495866290e-02
5.577550715369828521e-02
-7.157334221662563223e-02
-1.071900648062625860e-01
-3.634986463101353479e-03
1.048261145536109606e-01
3.512317152968416623e-02
-4.340123292271009375e-02
7.014812881705718983e-02
1.539054433875929216e-05
-1.624995981174165785e-02
-1.282975591957104811e-01
-1.293284799729984939e-02
5.053022410071721787e-02
4.850106886548468527e-02
1.582316772587901155e-01
7.821529718793596153e-02
8.899718774315501513e-02
-9.950796529743469176e-02
-4.962819643468383696e-02
2.646949701555911891e-03
-3.261225872623271099e-02
1.125110529000363131e-02
3.632201101760603595e-02
8.602420039713935818e-02
-5.994035457255374177e-02
-5.054554836705494117e-03
7.561866250190835137e-02
9.856813967170775792e-02
6.573464599292308530e-02
-7.799790591411697414e-03
4.081975628735026729e-02
4.245222160196478883e-02
1.322953968929309887e-01
7.339321335928961076e-02
2.773830817831886633e-02
-1.374227545888684621e-01
7.361839282139481799e-02
4.539067466926748062e-02
-8.053469685049859106e-02
1.066744618330929973e-03
-2.440363970557009043e-01
-9.235905759803708648e-02
-4.618743344408134111e-02
1.760899109699542997e-02
-7.400214024842002858e-02
-8.830114409729750147e-02
-2.467178509343987206e-02
-1.992391011077676577e-02
1.853572116346918416e-02
-6.561930592150357934e-03
8.992710389116145842e-02
-2.120217113901215478e-02
-1.415909168133589746e-01
-1.186321862835720969e-01
6.684075790474613976e-02
-1.348713876977206960e-01
1.001199981757691509e-01
-1.197317353706246340e-01
-6.501165902485966930e-02
-9.348303027742918547e-02
2.318733251201781156e-02
6.230225730580349341e-02
-4.188776094280121515e-02
-1.384053881388875029e-01
-1.590480270908130322e-01
1.984879420153942420e-01
-1.107222887664850441e-01
6.845146055263966189e-02
8.842337798467159171e-02
-9.856645884584294692e-02
-1.909246174933111051e-01
6.949579827781966757e-02
6.001959080864933960e-02
-2.398671983998423504e-02
3.706159772226977345e-02
5.108016848822571204e-02
1.825676754276482627e-01
-2.977234525356132686e-02
1.388258484935831483e-01
-5.991042259601607467e-02
1.039073853719174462e-01
2.128429875464314669e-02
1.329315802033076855e-03
1.589461427940207783e-01
8.233167376509524515e-02
9.328801842095341135e-02
1.559602132683930199e-02
-7.103731177300827426e-02
2.216202994941861293e-02
-7.410995080729153306e-02
1.208462443231056727e-01
6.950487417938996937e-02
-8.876347454843401541e-02
-3.115041816679287034e-02
1.173662350696345336e-01
-5.744859409561953179e-02
-8.123159707806143492e-02
1.061166763860182678e-03
4.582377894800242907e-02
1.035453182781677361e-01
1.685658748722396530e-02
-3.080193779914545613e-02
8.038755407626144503e-03
-5.806725408321752879e-02
-1.326800525733234926e-01
1.850789284737085205e-02
-5.026433182560086782e-02
1.262944860124180502e-01
2.917049440525134804e-02
6.466549215547301444e-02
6.506054718120138358e-02
-9.882817648613073658e-02
-3.971615931868414939e-02
-2.391512922845783623e-02
1.383542660464851838e-02
1.283002857015974434e-02
6.355661120917827089e-02
7.192282832445398566e-02
2.536909315516894031e-04
9.056030428200569082e-02
7.607972193951069440e-02
2.404970136314682830e-02
-6.718771445530184738e-02
-3.776798646721910881e-03
1.578576665575865401e-01
6.824808160599214399e-03
-3.214644242457230516e-02
6.211102033836340963e-02
-4.952021986083454674e-02
1.382687092120944150e-01
7.152242957832503911e-02
9.578361220227610273e-02
-1.548468869136558901e-01
7.878990647564659833e-02
5.377931100381317525e-02
5.448851226095541289e-02
8.356037852934554422e-02
-1.901603075573596313e-02
-4.744181947719172676e-02
-2.648459882694142314e-02
-1.158357770454956359e-01
1.672954217568483476e-02
-3.378860307073257296e-02
-1.176186993806821179e-01
-3.145286325336566630e-02
2.852036531953365539e-02
-7.502248035912716106e-02
-6.979477473108443297e-02
9.763373035300766667e-02
4.337292499874182555e-02
1.224753081096305457e-01
-8.802343885328120510e-02
-3.160317184677024355e-02
9.655620660121863597e-02
1.374729862984777340e-01
-8.930433259467727980e-02
6.392859179487821175e-02
3.067901084084632968e-02
-7.741248246242822539e-02
4.317519326240074756e-02
5.040895905395846588e-02
1.005564030152032579e-01
1.803041328250968092e-02
-1.110280555761937599e-01
8.349195062163512759e-02
7.906528524344806630e-03
7.471169060108909243e-02
-1.001708982515006896e-01
-5.200214935425970936e-02
-6.953469489188537911e-02
-1.964290921246432398e-02
-2.421244622308846989e-02
-9.582715433906693892e-02
-1.077120720789648128e-01
3.578301196441719539e-02
1.477295230191689665e-02
-2.658773084984067218e-03
6.761068717440553433e-02
-1.340484190832428625e-02
-1.558123463348927984e-01
1.088099358628523555e-01
-1.269488500810757314e-01
4.317361405069691793e-02
5.782841486830046784e-02
6.612875545595739207e-04
-1.367537181019039538e-01
1.128614709434490049e-01
3.342000637678160802e-02
7.806275303820216227e-02
1.228401127030890327e-01
7.148902618851303570e-02
4.789649982891408531e-02
9.904297205355169775e-02
1.128252431458617727e-01
-3.481004834998974867e-02
-3.934763109748216220e-02
-9.805951856254660481e-02
-3.030772518509221650e-02
1.077306967591264014e-01
5.946542345310705524e-02
1.048897580217702519e-01
-4.424127006031648712e-02
-6.797047894864724493e-02
-9.819211469134492970e-03
-4.153903080712331719e-02
-5.177089745189041026e-02
-5.189245275121517897e-02
-1.633204967106195032e-02
5.088072088616126670e-02
-2.820850509011476118e-02
-2.609873232340629082e-02
-1.772408084758777050e-02
-2.376508458908475549e-02
4.376793229973155452e-02
4.105107611184862643e-02
-1.676566929286606514e-02
-3.822990630343434115e-02
-2.244174013018407007e-02
5.470943339473567646e-02
-8.362875347841115803e-02
-1.598493073908213366e-02
3.190072202149100283e-02
-1.179102975362031902e-01
1.321080455180956813e-02
-3.469674433238899031e-03
-4.087354923086427422e-02
-6.130464158178437761e-02
-2.284943906154378659e-02
6.371877520629321001e-02
-1.179336918705013769e-03
1.627854264110816518e-01
3.518595938569866327e-02
2.003903247388296588e-02
8.496814516225341396e-02
8.271761049201054039e-02
5.906147726087993682e-02
-3.832817355403039111e-02
5.995702504746858869e-02
1.154935109086295542e-01
-2.921927804716551239e-02
1.088785952900221815e-01
8.458752680912454136e-02
1.250762587460130804e-01
1.313427976992913859e-01
7.116374689272882137e-02
-6.511879188871813086e-03
7.819489005071732224e-02
-4.682172319266005023e-02
-1.419827104440473664e-01
2.906482568482254489e-02
-1.657089303182316103e-04
-6.692279654978375118e-03
1.225677232525323040e-01
2.514958560972698279e-03
7.759919068666255859e-02
8.845072802398651346e-02
-5.347917186353309815e-02
5.753664251899756610e-03
-7.517941554401001703e-02
-3.302724447864794494e-02
9.056058502080667483e-02
-1.182759080225330717e-01
4.294014702226156208e-03
3.923870291223438556e-02
-9.428630222449278092e-03
-3.786894651151040403e-02
8.111146997038989892e-02
6.233070999178637675e-03
5.643040277405051569e-02
2.281236944270776876e-02
1.277325000484458850e-01
-1.490666738880814801e-01
6.844155821028329034e-02
8.739208602631835104e-03
1.783317633290795456e-01
-8.722350418396500327e-02
-4.233254639656464785e-02
-2.442654286273747075e-02
3.569465317892338979e-02
1.335234164750016134e-02
1.960947618633896161e-01
-3.730477638420015563e-02
-5.256810098215750071e-02
-4.729822007517594379e-02
-1.054775666530799461e-01
1.273992238488888262e-01
-7.042573690069292569e-02
-2.430391777769212031e-02
-3.746730542582899642e-02
-8.536352033922922633e-02
-5.105190187367923682e-02
2.382683864179489276e-03
-1.300331409932110605e-01
4.517212477031512519e-02
2.935942222374952545e-02
1.090881579083344266e-01
1.238075357279823929e-01
-5.265023897939605929e-02
-1.386541274259142816e-02
1.175484765351922506e-01
-8.274147373637560920e-03
-1.241793220086850891e-02
-1.575667864615807809e-02
-3.978947338675010298e-02
1.012212334984742973e-01
-8.008163475176452439e-02
-1.081022787337106578e-01
-2.069596603684939473e-02
4.464016995987696301e-02
7.092940577008058356e-02
-3.063193741944014031e-02
-3.156891596754535928e-02
3.418916766541343216e-02
5.342061412251389307e-02
-7.257153103123306637e-02
1.135533667559245619e-01
-8.885293979236931483e-02
1.176476861753349146e-02
-1.723940016269666017e-02
7.828047444440856817e-03
-3.962932416431643595e-02
-2.922516246569764956e-02
8.106780187392811921e-02
-1.072302509025746670e-01
4.573399836442940125e-02
-4.776061412319955457e-02
-5.161248588200716830e-02
-1.734846129625266728e-02
4.854481045937449057e-02
-1.474962504672265029e-01
2.142063371502046093e-02
-9.236647766470200416e-03
-1.510691534493722177e-01
-9.565662632472737847e-02
-7.063537278128378775e-03
3.263681478425257271e-02
4.859680254568126551e-02
-6.409477278700054237e-02
-3.442482179081253479e-02
9.992937648805129761e-03
1.053274757789723209e-01
-1.437544212869459534e-02
8.295301452267280634e-03
1.659580569563849362e-01
-1.504897152277107630e-01
2.140537463982475786e-03
4.909372176458997455e-02
-2.610118512635658389e-02
-9.828723539737248271e-02
3.989639924305666413e-02
-5.213974026459382294e-02
-2.853296891541970762e-02
1.170056542423305174e-01
6.833575356311891169e-02
-4.078985339359476187e-02
-6.572690513216793151e-02
2.506027810870046363e-02
5.683297561143090676e-02
1.138617553355292522e-01
2.099822253752893497e-02
-4.964997059622355130e-02
-6.775054045329985397e-02
6.240087452370388088e-02
9.199783680773364336e-03
4.423502116155855063e-02
1.825514106303271350e-02
-1.077368373251749722e-02
1.705105527633088425e-02
5.764478124477924459e-02
9.195993006994865326e-02
7.784815721522762855e-02
-4.557056623011092322e-02
-2.398795528261983209e-02
-5.219096866471979040e-02
1.390377023090366704e-02
1.285643205505737630e-01
-1.479377010520870617e-01
6.142099166410159433e-02
-8.113907559596507391e-02
-1.073346163681757198e-01
-6.079780387546363830e-03
8.606969180320349355e-02
-1.931450262842673501e-02
-1.425788499632076600e-01
-7.448633272346180667e-02
-1.024037906767079759e-01
-1.502528510733595057e-01
-1.337793070600859502e-01
2.588586000708548596e-03
9.973737806463943423e-02
-5.608841187406181372e-02
-5.006175567203750842e-02
-1.551573737547246867e-01
-6.865444166771044951e-03
-4.453659228683928134e-02
1.306171184977906463e-01
-5.046050816764591218e-02
6.035363182032548596e-02
7.422426255924320648e-02
1.819318136786752804e-01
3.833554461084404032e-03
-3.545146604129995049e-02
7.961821999323463739e-02
2.846880293613867491e-02
2.872580738092379501e-02
-6.368499456628358424e-02
5.604169614503015651e-02
-6.142396704206939256e-02
-4.747066602916943934e-02
1.018919131329815708e-01
-1.178619467530803676e-02
9.394485436397673195e-02
9.892923223561381207e-02
-8.005025209389962648e-02
-3.740234989106088620e-02
6.199630072315891888e-02
5.853130158371040032e-02
-2.310145475736310669e-02
-4.644009862946724132e-02
1.782078195914314211e-01
-1.870036907072177186e-03
7.925570827550355857e-02
-1.719680916107288737e-01
-2.389828799326619221e-02
7.629630276640091135e-02
1.050304335388509980e-01
6.898592035201156492e-02
-1.016211549475796311e-02
-2.771714338324961918e-02
5.868851822975829774e-02
6.594443652401226104e-03
-3.523090620513254917e-02
-2.837070920281133113e-03
-9.975098047523542344e-02
-3.126737531936373687e-02
-2.950713129781303706e-02
4.117507150336608551e-02
2.059337993027507765e-02
-1.608355063092053727e-01
1.740849361598062750e-01
3.509916126194157632e-02
8.404144302265786903e-02
-1.177102005318955702e-01
7.394535547880798365e-02
1.350224184964199658e-01
-1.070101522560471252e-01
1.171299284256910496e-02
-1.430683676743393917e-01
1.174699798359008229e-01
8.554242870977045443e-02
3.243147945379865754e-02
-9.846878581629572857e-02
-1.556873868290896967e-01
3.302208824258741349e-02
3.410153129242527587e-02
-6.017741216342740659e-03
4.910471891205517303e-02
9.146782456738622447e-02
1.137862529997065303e-01
1.357196977701916885e-01
3.676889689200153744e-02
1.534245245696388149e-01
-8.349139318279659439e-02
-1.732572917542441471e-01
-9.900994604615583061e-02
9.329123956615596736e-02
-1.600048012785645346e-01
5.356398538278181638e-03
-5.202981929796173660e-02
8.867379639100254896e-02
1.217556937628806180e-01
-9.627752605465855762e-02
-1.891717250728122690e-02
-2.475719780367612033e-02
5.622626424962647723e-02
4.868436489460540445e-02
3.881318508755735724e-02
7.421191376738006662e-02
-5.795521149082064755e-02
-1.464474426332025847e-01
5.499341928187467810e-02
-4.816272221366932338e-02
1.873742398711003010e-01
-1.245273413203031899e-02
9.063116637401941178e-02
4.253364229484711545e-02
-1.137921371457645409e-01
-1.052276826201968968e-01
1.016186782642770348e-01
-3.646811768806244164e-02
-4.678714295894452480e-02
5.338365243153923856e-02
9.629189440649481291e-02
7.182657775668882527e-02
3.167688006388599126e-02
-6.984847973527522069e-02
2.562414023745708883e-02
-7.122721934803792621e-02
2.065252136382331530e-02
-2.578236838544424592e-02
-2.278446378768717723e-02
3.803811115456190439e-02
-1.342135510877229265e-01
-6.173234593010048718e-03
8.435746099761634587e-02
3.627315176357862221e-03
1.922039211721862095e-01
1.551042964008829406e-01
4.573787042572526051e-02
3.791214523319720673e-03
-2.918788600392451318e-02
-2.101711439751169710e-02
5.270932659835046719e-02
8.646456913734212879e-02
5.478375862281668895e-02
-7.966461840120564464e-02
1.052935570416226735e-01
-8.864227518593702226e-02
8.475600056567378360e-02
-5.579847480784270314e-02
2.707170872535761262e-04
3.006570001564651262e-02
-1.169931391532549603e-01
7.419136017259379823e-02
4.379791053151570884e-02
-8.795373133733522253e-02
-3.132735438973646702e-02
3.159967365068825501e-02
8.572520293256506718e-02
-1.788159835521520996e-02
-1.227046767964006940e-01
-3.213031006462543915e-02
-4.828978642271830710e-04
-1.248246232213226364e-01
-1.363617078532973481e-01
6.210777554061352318e-02
-2.296296157287348177e-02
1.436111711163186831e-03
1.295879412508377758e-02
-1.623478761893713818e-02
-1.021073702719418747e-01
4.023051514370620460e-03
-1.671474816789627060e-01
-1.063687190762270252e-01
-6.978181828689074273e-02
-8.462414610183002783e-02
7.208814250002691659e-02
-1.767651934119471024e-01
9.221785078403442470e-02
5.295879932126581341e-02
1.342991724922368568e-01
-3.918302266615422691e-03
-1.633384431171063314e-02
2.288179311941231087e-02
1.250566862934415768e-02
-2.620514591896893133e-02
3.303653235514469877e-02
9.106793272292441899e-02
1.664091603115341600e-01
-7.436784758806490314e-02
5.335120133707936529e-02
-1.373084689721994489e-01
-5.109802171317295860e-02
1.885420882524208863e-01
-5.856607058492886708e-02
-1.079538964831032732e-01
-1.964901050979509650e-02
-6.678050587391977377e-02
2.935082301732825499e-02
-5.207367510401566396e-02
6.113309668576512312e-02
-1.198472466840594386e-01
1.001258978072256944e-01
1.145208572798471908e-01
3.069403512330728945e-02
-1.269949128836556362e-01
-2.328430661931163714e-01
-8.317976358428220973e-02
-1.684007077969633392e-01
-1.031246305615275971e-01
-1.304927853970785645e-01
-8.545164304292291943e-03
-3.662797031684984772e-02
-2.474196145302769850e-02
-1.852935451547626511e-01
-1.598400154429827080e-01
1.018084883594293777e-01
-7.748943463536850373e-02
-9.495120260139641721e-02
-9.984387677042814990e-02
-2.706746068778272118e-02
-1.636389566740217155e-02
-1.685861820247583631e-01
-1.523364851601305969e-01
-9.200824285944345093e-02
-9.687761282101037263e-02
-9.602978114378955821e-02
1.829398452495860708e-02
-1.005911046704979911e-01
-1.275144759347983207e-02
-7.768392523299980090e-02
7.183671560562325531e-02
-1.034746917513423292e-01
-5.254236381890761698e-02
1.714261917618033898e-02
-5.932538532219081007e-02
6.002112236220413788e-02
-7.866339479420709699e-03
1.001998500726695822e-02
-3.085229274348106829e-02
3.212738289470036535e-02
-9.284845680015656535e-03
-9.847272757157712886e-02
9.661022835763713457e-02
-5.706675409828360773e-02
1.743691016306645747e-01
-1.562637040959146406e-01
-2.654031811984232381e-02
6.393733485221143875e-02
-7.581589387238669986e-02
-1.251875723073711255e-01
2.581726593980605139e-02
-4.010502877682133038e-02
-1.193443390132033349e-01
1.096335547948710729e-02
-1.472269083358182240e-01
-9.172972243054848540e-02
6.233658302843159138e-02
3.296421896826896153e-02
-2.254571292154032291e-01
1.856090839359177125e-02
-3.548987411671159636e-02
8.754320320993705384e-02
-1.478632198600216344e-02
9.730052670368494541e-03
-2.592364360930889955e-01
1.199211498287745120e-01
5.358779455453743790e-02
1.509555248097657273e-02
-1.687876574593401846e-01
2.268181873713467911e-02
-3.158489793527925055e-02
1.012024951917126075e-01
1.337209208617962455e-02
4.394536384683570690e-02
-1.683626996809359233e-02
-7.534017987522576010e-02
-3.532717926182209200e-02
-1.234234579290118955e-01
-9.711035273935875525e-03
6.563327477830603607e-02
2.929488179679370918e-02
-8.364518677180209083e-02
1.124650853807714068e-01
-6.318571173550105446e-02
-9.004984214394681427e-03
5.022419144643716638e-02
5.343899632812029038e-02
9.299611129183600611e-02
1.527816012782086917e-02
4.205622540693110950e-03
-6.606875970959892597e-02
2.887135890092554918e-02
-1.068600061178286709e-01
-1.983644232072153193e-02
4.913698294453901910e-02
-6.400466203011986183e-03
-1.202241132817266911e-01
5.839630627011956066e-02
7.211195857243128671e-02
4.679433014987343514e-02
6.051796702060066591e-02
-1.009768348203993610e-01
2.314954585150796190e-02
-7.333651440281335754e-02
-4.549340563159984252e-02
-1.089271626745331456e-01
1.824720965355364211e-01
-9.700018928787458583e-02
-3.152066113245984014e-02
-7.045328607215543826e-02
3.535632214628255804e-02
-1.289291019840763108e-01
1.929190002781870986e-02
-8.040902715596194572e-02
4.856278530379005975e-02
5.503563846736272969e-02
-1.765958354896381421e-01
-1.017381891796224902e-03
6.568549046305770245e-02
1.196482458749148214e-01
-5.432697452184843262e-02
-1.106128964474955290e-01
4.533276124360762285e-03
-9.603988913793899684e-02
-1.249699383293533250e-01
-6.821665928669799241e-03
-2.393063765103852214e-01
9.376106610460642476e-02
1.803921427158077795e-01
-7.521613044070434018e-02
-4.286557134440276834e-02
-5.448105996170854448e-02
-1.237084845020159155e-02
3.684187205368801704e-02
5.288417348896108650e-02
2.058718769906430976e-02
-7.539332323768581368e-02
3.494307783846922061e-02
-3.848533172341868369e-02
1.457954333639436550e-01
-2.610659198243062487e-02
1.961337798059758705e-02
2.520865952255549672e-02
5.098354655639891764e-02
2.263223773888832762e-03
4.060789389849002451e-02
-7.526821472393151191e-02
-2.131900014607196470e-02
1.205412668101688012e-01
-3.199602170285351793e-02
9.490919698815532268e-02
-8.990677340246529259e-02
-3.761087634086265202e-02
8.739400048643708452e-02
8.470047715436267166e-02
1.864525786744436475e-02
-5.841227374373589298e-02
-1.830179509259646231e-01
-2.982122668340102950e-02
4.437890394410837214e-03
-1.269594222991210497e-01
1.826590425485003222e-01
1.348309427441644615e-01
-3.938695096245944244e-03
6.248389673103487557e-02
-6.076284872959806377e-02
-1.569643710966375505e-01
-1.518820447531546713e-01
-1.104626932707143822e-01
-8.967444415003239522e-02
-4.782033198331018045e-03
-1.485170679667360133e-02
2.244999088606743076e-02
-1.222013810361430447e-01
-4.532342128713508916e-02
1.028870263387628020e-01
-8.150780669623125529e-02
1.290413255553580531e-02
-3.905001028930221718e-02
1.818734080114585150e-01
8.634741328904560476e-02
-8.795474783609179281e-02
3.649488745149208346e-02
-9.485670381219514155e-03
-1.332910149606152117e-01
1.516778835840507100e-01
-1.146563853216202994e-01
3.416094594456983019e-02
1.000824712237872866e-01
2.137006842932227813e-02
1.350292369812746904e-02
7.783083388627516641e-02
1.864600586556998674e-01
7.435888515242435048e-02
6.343453587188482498e-03
-1.837890582310619525e-02
-1.212292087598778045e-01
-4.449191406001052479e-02
-9.329608999306286676e-02
-4.821630004560466948e-02
-1.670049729791947823e-01
2.748356712210521871e-02
-4.464662880341492557e-02
-2.097577646463116841e-02
1.625221387319856492e-01
-7.940804227993532305e-02
3.025253938566137279e-02
7.525729106997665341e-02
-5.836925681334906302e-02
-1.119888028367891641e-01
-1.226156225993690480e-01
-5.707071896435090413e-02
-3.943393714421534330e-02
3.752522663807484476e-02
4.746717455086659626e-02
-2.194448791551104616e-01
-7.370042841153522095e-02
2.704325942230438942e-02
1.110771623635004174e-01
-6.979862104540850154e-02
1.169091780482456322e-01
-5.838754151602936621e-02
5.918771415904628547e-02
1.612636067495257230e-02
1.492138933990794745e-02
-7.532415736443140442e-02
1.003016097025842268e-01
-1.141131022966055536e-01
-5.492077671102160719e-02
3.220989425750461072e-02
1.633497735124716729e-02
1.016829333180203770e-01
3.999479062998383128e-02
-5.175014918710456151e-03
9.380977717068281208e-02
1.386392244501153011e-03
4.098667225831113814e-02
2.444395158429788634e-03
1.308958562925549851e-01
-5.638150104423512998e-02
2.251790025751018026e-02
-8.020025341791944817e-02
1.467053243386695904e-01
-1.359234510054038170e-01
-1.317606019276522933e-01
2.071382541562385715e-01
6.078558395992859215e-02
-5.713291016532786107e-03
9.194847206322571964e-02
-1.810552850752078502e-02
-7.324227220141833750e-02
-3.388413318749398245e-02
4.526889634494781454e-03
2.107241034839889976e-02
1.133226121979940583e-02
1.186881166002282245e-01
3.949814608069780048e-02
2.918112482116754641e-02
1.846280104832762892e-01
-5.812250434141841976e-02
-1.211953783299914988e-01
4.120469143028829967e-02
-8.071317016232194136e-03
2.969539137314567475e-03
3.574945090807137710e-02
1.658528207692561707e-01
1.805120252826733773e-01
-1.005413173303464081e-01
4.729516766954028339e-02
1.847779851746530685e-02
-2.179702747834625365e-01
-9.059464431120775596e-02
-7.696226469795675040e-02
7.862729737850004952e-02
1.657811827381169001e-01
4.042633811448065329e-02
-1.135913779502411257e-02
-7.390599227780333957e-03
-4.022574220601924516e-02
-2.358432817742875040e-02
-6.154121610853543339e-02
-1.379439421754178052e-01
-6.280086754239161406e-02
-1.551595512114461728e-01
9.424747318414335162e-02
-1.173905360914186263e-01
-1.003235737334978173e-01
5.679755499664260882e-02
8.588655903818750992e-02
7.989615389692686365e-02
9.001763652069319499e-02
1.219439058171214174e-01
1.176562999814187958e-02
6.484620756061222624e-02
2.385143608996067102e-02
-7.817071040633559453e-02
-1.116378236949988612e-02
1.199487286435858557e-01
5.385155801693014554e-02
3.631188137245915624e-03
5.110573034369314538e-02
-2.455714640866698412e-02
1.015661490066026851e-01
7.345237383389843777e-02
8.731929915339134429e-02
2.372929823717580267e-01
1.457057592031955062e-01
1.638737991807817374e-01
-5.911728238849039974e-02
1.757520902423268666e-02
-6.409460594395118005e-02
1.015538101135537857e-01
9.825033202694122281e-02
-1.777478511767844119e-02
-2.263418530075653190e-02
-9.800090285202060769e-02
-6.826731350607248561e-02
1.416586598693682364e-03
7.417144616191327644e-02
7.804308839606227677e-02
-9.758247868117406187e-02
-8.032285637002452641e-03
1.162397101517980702e-01
7.860207090830735599e-02
2.151653814185390881e-02
9.782409279548989756e-02
-1.919356890723301068e-01
6.751483892935386533e-02
6.183049212396928701e-02
4.331251006861584762e-02
-8.568022521624325122e-03
-7.284360209392913565e-02
-1.242741824682163931e-01
1.101030952124574663e-01
6.453626156772447608e-02
1.731340836567834274e-01
-3.982179861628562523e-02
-5.370892178576713166e-02
-3.064013733469839879e-02
5.146310393088436574e-02
1.777080864485600098e-01
-1.477422689701549385e-01
1.371463422456553893e-01
5.585562556638275916e-02
8.876947128767723183e-02
2.381765244621921185e-01
9.092335526313732874e-02
5.400938929696811469e-02
8.290063814628174932e-02
-6.748755990058843968e-02
4.466607452424310037e-02
-9.288789438311022273e-02
5.652309238006871656e-02
-7.515365765800108289e-02
-2.562947188408790794e-02
3.072499420503087622e-02
1.367222863117272258e-01
3.785710928966132954e-02
5.935278237171097426e-02
-1.665884404539062225e-01
6.779142493281505033e-02
1.286633183349005227e-01
2.017252460675283410e-01
-5.872707880101443734e-02
1.935212593389434022e-01
6.797072348808370912e-02
-3.282754354440314132e-02
7.873988582637285807e-03
1.924503230385689045e-01
-1.294257288561354198e-02
-1.278932797897278399e-03
9.874164199179429058e-02
-1.508589981842755334e-01
-1.494443366175169929e-01
-1.032931808131059767e-02
-1.465143931578850520e-02
1.430257932164838430e-01
1.129955912561364934e-01
1.014167741823495811e-01
-9.348296393809522181e-03
3.391382005993113374e-02
3.132641068474623786e-02
-5.655671803421148322e-03
1.472934074758571743e-01
-1.235395294771859248e-01
5.289666655498611453e-02
6.451201066455156119e-02
1.449246902729951769e-01
2.639925706898423041e-02
1.638733755453502042e-02
1.607743681632355925e-01
-3.312375414517026301e-02
1.064108858651457018e-01
-2.250239186125497365e-02
2.199803952228870582e-02
6.656071461188866993e-03
-2.436195760207459510e-02
2.271265003497565521e-02
-1.080848950970618033e-01
1.535375572103940267e-01
-7.612177379983922632e-02
2.171987191715826770e-02
5.657236899279546177e-02
3.329265246427413200e-02
1.131302607481027150e-01
1.237653741276268510e-01
1.116285351163644191e-01
-9.175145026016538752e-03
6.127246543244725500e-03
9.748355110106378396e-02
9.304298832884894122e-02
-5.286970369945632325e-02
-6.206660420810040935e-02
6.661518401295159209e-02
8.840800975625198732e-02
-1.809603051117758266e-01
-3.161870776777803149e-02
2.886215625754529057e-02
5.861742479476753087e-02
1.335333326434475776e-01
7.168020081395863607e-02
1.593988455102514634e-01
1.221666278604912337e-01
1.360068819224432013e-01
-1.030386467722082255e-01
4.011425482701765771e-02
7.380811258854745593e-02
1.084757240397512257e-01
7.981998512020380132e-02
8.618935246672673745e-02
5.608831298984782998e-02
-1.673722976074729918e-01
-8.902929830526454258e-02
6.934731251293158039e-02
2.396023165758947859e-01
6.470681443738696137e-02
-2.727659194890303396e-01
-6.194165379480007921e-02
6.275199130633310474e-02
2.551786447667996321e-03
4.520111503993506918e-02
3.796095147103427381e-02
-2.763609335648051224e-02
6.585078081647649517e-02
-1.745653236960294508e-01
-6.865796103172974035e-03
2.044956606730372051e-02
-3.131550060231965554e-02
1.016988877727801749e-01
-2.396497211127902871e-02
3.047545356696060651e-02
-1.276110799366789519e-02
5.321657409687702983e-02
9.261921088365353272e-02
1.506363985625294999e-01
-7.350132078138360558e-02
1.090122951179858801e-02
-5.949745728127203703e-02
1.198439353748433078e-01
-1.186762147541445128e-01
7.328422926678451223e-03
1.242284372171062745e-01
-1.622789847677829148e-02
-1.190730019184831588e-02
3.302614444055894383e-02
-3.652043210549310581e-02
-3.595501360304517030e-02
1.010190005119610034e-03
-1.341313161484379048e-02
3.191840164241287886e-02
-1.510053369936350531e-01
-1.600050050469013774e-02
1.378295271423965185e-01
4.180152656612994011e-02
2.807023783612180162e-02
3.753249853741333353e-02
-1.061273413607465438e-01
6.299887245707069816e-02
-2.726281598324185873e-02
5.979163813018632812e-02
6.170967508169691862e-02
-3.851223214566342617e-02
2.186707571472846501e-01
4.605228333985540712e-02
4.495196375856512494e-02
1.307438312168847927e-01
-1.067834178638466941e-01
-6.722602311323995494e-02
1.606917262380675171e-01
4.126165591225813833e-02
-3.017104033860883768e-03
-1.449119945420755950e-01
1.422308980185893294e-02
8.752190904583730113e-02
-9.240514114490094855e-02
1.398119327473035800e-01
-1.042347070815018324e-02
-1.553040851730284888e-01
6.583168429257960086e-02
1.314943150875656219e-01
1.206367234894354101e-01
9.831586165985657655e-02
-1.064288128021509683e-01
-4.032587758359043595e-02
5.619204757804469041e-02
-1.068494947742707479e-01
-1.046491313295242337e-01
4.202597927322957588e-02
2.755900890198111769e-02
5.705807672152463095e-02
9.588230548286286181e-02
9.611371632730048020e-02
-1.444886351627649480e-02
-8.898916631791656262e-02
7.794119643694104316e-02
2.189571931391749715e-02
8.985831132913237387e-03
1.360500823590790054e-01
7.145148303174200799e-02
4.890114326449060411e-02
5.998839678397396846e-02
-7.590842645906353825e-02
-1.052281504709818849e-01
4.667459770338401592e-02
-1.509114266509853364e-01
-5.891792146641134514e-02
-6.903670566882298687e-02
5.853389102670499694e-02
1.073454631757637806e-01
-1.346967947197809656e-01
-8.381831364772132642e-02
-5.503467538041608570e-02
-6.377009165508841504e-02
-6.542853554015111428e-02
1.175692475559043070e-02
-1.499930124391367914e-01
1.685489370612636845e-02
6.370164662643350295e-02
-5.742600490844922134e-02
4.043517408906792399e-02
-9.647121195299268592e-02
7.783490581103913800e-03
-2.474900032131148175e-01
-1.072809513568574458e-01
-5.838471766861615120e-02
-9.239620772083051436e-02
-4.535172332575187343e-02
-1.570243859451562751e-01
8.568007880682479427e-02
1.747118825819416466e-01
1.360511000041286778e-01
3.373684279386961887e-02
-3.163586878056129023e-03
2.317591719171681677e-02
-1.111236219628216892e-01
-1.718014606405063871e-01
5.881906102837351769e-02
-2.747079840207589108e-02
5.312074564724826586e-02
1.427534249564173241e-01
-5.391515861291137218e-02
1.834530828698450189e-01
-1.451051220053592716e-01
1.183300947203208275e-01
-4.047569618598437918e-02
-1.011802472765110372e-01
2.656974882589761486e-02
-1.206744078024406600e-02
4.120285490620717583e-02
8.096218919143856330e-02
-8.082056677104493270e-02
-4.314997241435892389e-02
-6.466012434295374811e-02
-2.023425643092074400e-01
-2.614868932165112167e-02
-2.952488563236991062e-02
6.813441386831226021e-02
-2.142908027003985819e-02
-8.693119700360543711e-02
2.042530114218585671e-02
7.589320934143538311e-02
-1.214824713916059784e-01
1.220488792309346454e-01
2.624871158352326886e-02
4.261047537335797830e-02
-7.733804515658943002e-02
1.218117537879880030e-01
-1.296958312817877990e-01
-1.484255534467935900e-01
-9.515980689742757972e-03
1.781150805287068156e-03
1.016955184083191271e-01
2.043274588438956374e-02
-1.018961465802041000e-01
1.154958727574583593e-01
-2.589868794176429165e-02
-5.044971720711128454e-02
-6.588357926644944351e-02
-5.491698811158409604e-02
-1.387777747846195842e-01
4.728134046294519416e-02
5.978432400318899054e-02
-1.983496324899623048e-02
-6.071091555920770516e-02
-3.020682308746504979e-02
-1.019685935059480297e-01
-2.188777544225535207e-02
-2.063929909775864824e-01
-2.892330905550419273e-02
-4.909868050324761590e-02
1.355645193169608964e-01
-3.891370002210962215e-02
3.524588042251314279e-02
1.065963010371172130e-02
-1.216081209929187751e-01
8.430216285546023036e-02
1.774329100984112575e-02
7.577325349642669017e-02
-1.064774789681075945e-01
1.937597161694945558e-02
9.058936412500068203e-02
-7.625892253985348812e-02
-1.088701385937733135e-01
1.381002667200140199e-01
-1.451554279917955659e-01
1.475881006170392043e-02
-1.216071439237655372e-01
-1.069711245146825335e-02
-4.910869689311566505e-02
-2.864911981973298355e-02
-6.232779820644301222e-02
-1.397700966404145650e-01
-9.615337773005924737e-02
5.015954800861684160e-02
-1.585797902003903692e-01
8.324329931608891175e-02
4.074371384398227380e-02
1.013483408389874024e-01
1.662625176189032605e-01
-5.180929673163145455e-02
9.383588774971801660e-02
-3.943227246528061003e-02
9.058831879890046068e-02
-1.132398533306766542e-02
-2.426212677174305332e-02
1.028928049869732436e-01
1.787631310003785431e-02
1.172098648818120821e-02
-3.999949370889167855e-02
2.695137648765480107e-02
1.850094503461188061e-02
1.102654973705262526e-01
-1.256880669513623927e-01
1.026038895329580147e-01
-6.109655160443600713e-02
-2.175770221692886058e-02
7.549643490647317545e-02
-1.323014995791987614e-01
-4.578149091004250770e-02
-1.748048727766180477e-01
4.079615417148053230e-02
5.199896033720765448e-02
-1.204983954024001075e-01
4.013722765125343761e-02
-1.190031511108620849e-01
1.073747706891186315e-01
-1.261122147775665253e-02
-1.096121196300639949e-01
4.737457840243131102e-02
5.460197365756509075e-02
-8.424566567453528609e-02
4.724651563722162551e-02
8.242501623881871853e-02
-3.489510676566436043e-02
-1.498299210251064495e-01
1.541517292205245027e-01
-1.503648674401097951e-01
4.667900093715190990e-02
-6.263243073791975590e-02
7.691989733474774438e-02
1.042718041589846129e-01
-2.348415933619344143e-01
-2.453126051825182674e-01
-3.502816000337501123e-02
-1.106117032968370745e-01
6.781490411865015444e-02
-1.632866559257152225e-02
5.565128321949575074e-02
-2.834388908312608646e-02
-5.964906380254601792e-02
-3.995728200820295589e-02
2.932940830482292857e-02
-3.930643427285422653e-02
-1.686502699272648953e-01
-8.735538533423682639e-02
-1.523948667400601420e-01
6.575246459110810349e-02
2.185423989294017072e-02
8.734521971546756192e-02
-6.231333973069122512e-02
-2.083370344966624654e-01
4.951680004864564277e-02
4.199344949367984220e-02
-2.397765418341558062e-03
-3.783763002572703565e-02
2.100544373111097943e-02
1.208102596919657760e-02
1.692286618195150416e-01
-7.873400846218410465e-02
-5.681380927011518006e-02
-1.695630806245877753e-02
-1.845747383750393628e-02
-2.055652593024221916e-02
-1.107338532747692422e-01
8.695795956311884456e-02
1.554386367335454933e-01
-1.441421264520350784e-02
1.513391230233174234e-01
1.572878275321367564e-02
-1.141383034247544503e-01
-2.102287161446807912e-02
-9.572488895590380159e-03
-2.649078340462209247e-01
-9.306194301613331110e-02
-1.384241883348165947e-01
1.929350215427789138e-03
1.929683013525677199e-02
-1.056486561591457179e-01
1.027885324117851218e-01
-2.979076677113503754e-02
-2.117380619535835090e-02
-6.718893546939860850e-02
9.245500782651362714e-02
2.333910725466990799e-02
-9.322231253100414505e-02
-4.643315325970349093e-03
3.213394090560949684e-02
1.837953007550734152e-01
-8.900931945172907422e-02
1.913754511898066446e-02
-5.921533438856280834e-02
4.330983138789465392e-02
7.113129862519113056e-02
-3.740657158314940681e-03
1.039653276587238634e-01
7.541733012559136140e-02
5.005909010553206279e-02
1.463071224882282195e-01
2.124105703926409683e-01
-1.175598223575552714e-01
-8.757588659915148399e-02
6.045667936086518424e-02
4.448322875898851059e-02
1.799262705685649166e-01
-1.461867245151621253e-02
-2.236001806203581979e-02
1.242528967901554704e-01
-5.174619581916289207e-02
7.258014351461498925e-02
-1.138531072087690249e-01
4.148776931551810543e-02
1.855466828621336606e-01
-5.785898831559454364e-02
-2.135578403636853584e-01
-1.411644321497346755e-01
-1.526235997516861564e-01
2.383812190964929717e-02
-2.851037881574704225e-02
-4.692142180005038493e-02
-6.579964248513904979e-04
-1.597121421336530067e-01
-2.319300764234185630e-01
1.373472291339609963e-01
-3.587888043096947865e-01
4.861052789828070736e-02
-7.351483760357832575e-02
9.885969846045093712e-02
-6.156383420128966853e-03
-2.542663493164504240e-02
-4.884990595892117760e-02
-1.222356178432974921e-01
-1.222653822481792468e-01
5.383506739302808958e-02
9.914860391410044993e-02
-3.427855958161627609e-02
-3.883419778390755084e-02
1.489959064049499737e-01
5.182534534069423160e-03
3.147583492543853251e-02
1.137469888800189260e-01
3.253074864525309223e-02
3.173560890367381482e-02
-2.115911457399526907e-01
2.709331829225196733e-02
-5.621081631209338958e-02
-2.804804621732148034e-02
1.035256398583495920e-02
-2.022238402914625782e-02
-2.094051621089805804e-01
2.426663904670261010e-02
-8.336049866477988901e-02
8.048103953957223833e-02
1.556415003807051084e-02
-9.568620550028690552e-02
1.355661680802247027e-01
-2.490116428945438401e-02
-7.943040830348543913e-02
2.814244352463551174e-02
-1.579117629838922704e-02
1.047363568446859766e-01
9.416308299061647291e-02
-1.198903687252986239e-01
1.115857945087030470e-02
1.293158815743284673e-01
-1.338475873912294833e-01
4.981971999452590449e-02
-7.737969102138453348e-02
1.836515056371431920e-01
-6.287386042799730790e-02
1.711628650031019327e-01
1.166043624062023110e-01
2.204497752529901156e-01
6.320721575648782786e-02
1.276590417673579003e-01
4.766010615769239456e-02
-1.012992948719395325e-01
-1.264408766871261136e-02
1.322121931878111022e-02
2.174571209619150514e-01
-3.893498934481699758e-02
-1.096068605603576496e-01
-4.653757935640033538e-02
5.884252103926590483e-02
9.971554227139874105e-02
-2.424654014450775830e-01
2.309850904493760959e-01
-1.481381434813387465e-01
9.537820717409979665e-02
-1.248348348903445398e-01
-1.665146263745342081e-01
8.903652180634888391e-02
1.838757400667063169e-01
3.264652047619379799e-02
1.491068052640731334e-01
-1.237745819870958268e-02
-9.947543007377862567e-02
7.213184986156277734e-02
8.478200213847540689e-02
5.107064177332017868e-02
-3.416983329135310499e-02
-5.759236805624562416e-02
1.487190805678447261e-02
2.182075342903297133e-01
1.443785313635034817e-01
4.799883960101069408e-02
-6.319518246636754433e-02
9.661912092112422135e-02
-8.433151273773347584e-03
3.527179632172176144e-02
5.115202845480942145e-02
2.086032195729706495e-01
-1.667789252970769132e-01
6.743596231845885858e-02
-4.150017877220058514e-03
-6.254375396172139057e-02
-1.073100199022634649e-01
4.195453554360663306e-02
2.038708641925271806e-02
-4.623689843552645368e-02
1.134895181344350995e-01
-2.678727254514445821e-02
6.269480623685370901e-02
1.944282546413481777e-02
1.056355902677929698e-01
1.437248137472549037e-01
-1.183901534986289278e-01
4.437234232748096807e-02
8.336311241503077674e-02
9.857798874007808743e-02
3.282996492349832263e-01
5.632845963063166234e-02
6.023470907364743970e-02
7.213246476133074181e-02
-1.516285842710979881e-01
1.247943666119701728e-01
1.927147157111842590e-01
1.582232494069210627e-01
-8.408326499645278618e-02
3.913612242085624804e-02
-5.064464145780377818e-02
-1.324483177739655959e-01
-5.397077523121925763e-02
1.754503175786465419e-01
1.569950227910536511e-01
-8.623900326966678354e-02
-3.764254001243801107e-02
-9.781422268841687140e-02
-1.665783506423401394e-01
-2.341275930930845073e-01
2.042296678174122526e-01
-5.092394067058932106e-02
3.516367729354385324e-02
-1.458318110232215137e-01
2.867604983881863467e-02
6.446920537933570339e-02
-8.579550170585915903e-02
-1.613108070580152043e-01
1.549718772336749206e-01
8.717039781557572864e-02
-8.903006139783133099e-02
1.946710611844792646e-02
-1.508700619607648008e-01
6.474909429376268788e-02
6.017773287574719465e-02
7.214430832793208848e-02
-2.278392680398418080e-02
6.763539534986527657e-02
7.327993469961749384e-02
1.974613909893917774e-01
9.452171531812636474e-02
3.801161538317752303e-02
-2.013087820290080168e-02
4.759524488192180131e-02
1.352710623604927720e-01
-3.455296765460530439e-02
2.256606550456794757e-01
-1.043871031647557041e-01
7.561140063372220887e-02
1.141644347699615897e-01
9.950418793811978413e-02
1.195317275584145689e-01
-5.458702713813706059e-02
-3.098318855141850292e-02
7.980521004097065885e-02
4.863017897942042977e-02
6.187587777229355129e-02
1.405335060818580228e-01
-1.479868148301695940e-01
1.924996325087472704e-01
1.673051371026549120e-02
-1.287447535119601860e-01
6.396696008362860730e-02
7.415370084885403168e-02
-6.015759346500484939e-02
-1.716381994709755276e-01
7.827332833423671088e-02
8.679629725642461213e-02
-4.909946839760453985e-02
1.430671344226194970e-02
-6.943594118214091448e-02
-1.413539765736463449e-01
-7.601815601298959890e-02
2.313355019752601216e-02
5.699310532274649149e-02
5.616506465039722285e-03
-1.658958106178817504e-01
1.262195752407843097e-01
-5.281527507942242183e-02
-7.010365711939663125e-02
6.496448816612443444e-02
-1.291619269981143514e-01
1.308990941782106968e-02
-8.585115876473080332e-02
9.292263083578410077e-02
-8.483919601168064817e-02
-7.199369229456854813e-02
-1.349687654852925640e-02
1.236069707433214565e-01
4.378446438057877893e-02
8.786397582139830742e-02
9.295580229045903586e-02
-3.473862404739171128e-02
-2.809590948134633170e-01
-2.934318419677662410e-02
-2.712222239406985799e-02
-6.468978243265431638e-02
2.209113498760145733e-01
7.549705266923076828e-03
8.909802195652030687e-02
1.530248904774664798e-01
-1.430774729124990874e-01
-5.503944425498759341e-02
6.066020869774665925e-02
-3.970175962879060605e-02
-3.949540903682896564e-02
1.297071871059062020e-01
-1.460099310753702195e-01
4.783775012782825325e-02
-3.959469542172403544e-01
-7.086060621096047785e-02
-3.358986761549973693e-02
1.099695728896095820e-01
-7.207809590411566603e-02
5.733825374523122270e-02
1.961787584671284002e-01
-1.107134435269113842e-01
3.799630115931853375e-02
-1.571877192107620502e-01
-1.089551291294336421e-01
-4.327653568437971054e-02
9.758263597149284541e-03
1.696720072890456777e-03
-1.363789122843183377e-01
-7.478509353215294364e-02
-2.728427584019808005e-01
3.472440806898044463e-01
-6.306072774513189760e-02
-1.293609136017478123e-01
-2.618514303024235476e-02
-2.594912653405571229e-02
1.867707478314944436e-01
-3.841914662446271108e-03
1.690396705336673702e-02
-7.216729849984930556e-02
-1.363333162833202383e-01
-5.921449561817949958e-02
-1.255371715398605759e-01
-4.330158543271525606e-02
1.430423447146753069e-01
5.265100393556106095e-02
-1.037885711710111597e-01
-2.392754018714943892e-02
8.566404070470309828e-02
2.237950763319088432e-01
6.380119899783893989e-02
6.219151073943129243e-02
1.829464969983140843e-01
1.474116291875368912e-01
-3.018191415872589212e-01
-1.673808290136220012e-01
-1.338799029835182064e-01
-5.241449415759346503e-02
-4.776418859832143315e-02
-1.744971458740694203e-01
-5.671325875049609139e-02
-1.454798317538480990e-01
7.886379595533117570e-02
8.479813308318395748e-02
9.582338690723475605e-02
-4.915356826228478582e-02
-1.574759934410756290e-01
-4.412341045972155429e-02
-2.422102183906206241e-01
1.469353821521300341e-01
-5.363560047498563965e-02
1.641440769510608411e-01
-4.200064920300095733e-02
-6.551674970400887810e-02
1.692909347943688525e-01
-7.524427045174797435e-02
1.486663668848950959e-01
-3.042342141493005747e-01
5.023801319617288152e-02
3.808647950234009261e-02
-1.882782863931950212e-01
1.991196135172608808e-02
5.354534907888389671e-03
-6.484252808716391148e-02
-4.032446706161097599e-02
-5.589673138183563761e-02
-5.172889698294690086e-02
-1.066468321568271593e-01
-1.610663695547592117e-02
-1.425893689573629608e-01
7.238780285182531971e-02
2.723075653063819837e-02
9.458453048986205369e-02
-1.039063373412835584e-01
-4.109955730127134998e-02
-2.002401506338163939e-01
-1.635309138891955505e-01
2.136698988138908961e-01
-8.804192509742857220e-02
-2.648260963453115749e-02
7.669642278839779170e-02
-2.928831082214928411e-02
-2.437107115584544181e-01
-2.175699279920449702e-01
-1.813361236020588352e-01
-3.642714601671132729e-02
-9.246378346040726171e-02
6.003879535756827257e-02
-2.527127310624576739e-01
1.016781916690906729e-01
-1.049676892814470769e-01
9.780595982441600555e-02
7.076038021999671301e-02
5.648154009721298441e-02
1.309301987278609081e-01
-2.823957720479901637e-02
-1.554731611655271739e-01
-2.782452429001022395e-02
-2.969919552336645618e-01
1.236333532045818251e-01
1.963944264979711543e-02
8.618014488443727361e-02
-1.105835759387010508e-01
4.193568490250295516e-02
5.366038172180367938e-02
-2.812134555793856239e-02
-5.603587241078400449e-02
8.871300467375166365e-02
6.006470998580123316e-02
2.327918644337137744e-01
2.057724158103426404e-01
-1.907710426922617775e-01
4.668067891003960246e-02
-1.173862901284415117e-01
-1.080122351363262539e-01
-1.540451547880191396e-01
4.140707128783284452e-02
-1.520534513692533563e-01
4.028644122614104955e-02
-1.703024327438581453e-01
2.382494860244085688e-01
9.593588239315972710e-02
-2.074009234436636206e-01
-4.070303012681346366e-03
-8.488754085611091571e-02
1.072376444933795664e-01
-3.124690502249586124e-02
5.014907569258217346e-02
-1.454926936617257083e-01
-2.545685558497795542e-02
-1.207101199157968735e-01
1.379637732880110712e-01
-3.090830027072741584e-02
-5.008199062152585840e-02
-2.426809817156301008e-01
-8.281207153546256416e-02
-7.876892329972941253e-02
9.409024772483595700e-02
-3.312704701774470406e-01
-2.489937666799030558e-01
-3.926522584032329233e-01
4.373102229642576028e-02
5.094507978080369676e-02
-1.948483807651156807e-01
1.576176650010361474e-02
-9.171494226980424561e-03
-4.551842483872252376e-02
-3.386405604523472918e-02
-7.929289534079282664e-02
-2.373821441075442060e-02
-1.455469827570652075e-01
1.380274340972737768e-01
9.628333726603358067e-02
-1.134680189564822722e-01
-3.655632688898240168e-02
-2.321655570039138361e-01
-1.219703560121065402e-04
1.390705163904064345e-02
1.541849325681089455e-01
-3.092898475219736931e-01
1.697841228163314842e-01
-2.298536666817249108e-01
1.401541656883597831e-01
-1.920591229118407961e-01
-4.419758227999871086e-02
-1.425399111228368154e-01
2.943101589430318146e-02
-5.413001290899938089e-02
2.049942495246710461e-01
3.010874443874658399e-02
1.629757307828472168e-01
-7.903247185706846478e-02
-1.105889974634312878e-01
8.566389713982662524e-02
1.865241785216679160e-01
-4.413752294938853155e-02
-1.018569184109797549e-01
1.038298819744952195e-01
1.982618016157637955e-03
9.946521464382990230e-02
1.637267269994638619e-01
6.259772789355874667e-02
-5.270728840081113920e-02
2.700634619033626810e-02
-1.148296681812825265e-01
-4.898351991683525669e-02
2.699501484828187650e-02
7.348440490284713356e-02
-8.883817257095182052e-02
1.423402997767425800e-02
-4.303833016879885648e-02
-1.308295631217439026e-01
8.731623387957992977e-02
2.513861345230887778e-01
1.120176475400763288e-01
1.114280239795410743e-02
-1.963725215502558075e-01
-1.300113112644966928e-01
1.596122255872736706e-01
-2.617192164478307492e-02
-3.912001721372554419e-02
-1.974583823124136106e-02
-5.949529242530125078e-02
-7.249821483523773147e-02
-2.202850185754683665e-01
8.451795375300394375e-02
4.660943331006686674e-02
5.439719914777656901e-02
2.959494713110269459e-01
5.470671738213415958e-02
-6.043284948930392753e-02
1.519524627822163299e-01
-2.874296004009926353e-01
6.379158325394691798e-02
4.816954577813020721e-02
2.768859699631049387e-01
-8.111706405249922980e-02
1.361415142535902026e-02
4.957450434364311931e-02
1.438441052460426028e-01
1.908996762699417468e-02
-6.542099562499109622e-02
8.850136630669368232e-02
1.275286951180299999e-01
-1.449620635790943579e-01
2.343786438247672573e-03
6.214869472078668466e-02
-8.420378930554696731e-03
2.535785194081216845e-02
1.393069423097972048e-01
3.068100339314190350e-01
9.333513187920479404e-02
-7.393455998268337603e-02
4.320193399279930596e-02
9.484006464182172247e-02
-1.513017374513849767e-01
9.835620056069849237e-02
-1.517791624700987330e-01
1.095415614825991507e-01
-1.919999152692255240e-01
1.637925003525272372e-01
-1.043104840800125610e-01
1.365516451393819324e-02
6.290009310038620349e-02
-2.472757588639059034e-01
-6.058762101510421771e-02
-2.299052604756742293e-02
2.013435629971479721e-02
-4.613183786379987036e-03
-1.527124980707713908e-01
-3.874590837738303706e-02
-7.517566861027219494e-02
-2.019230666856263179e-01
4.222599800377356549e-02
-1.159482350702514958e-01
-2.011339888437425338e-01
-3.216390302214837682e-01
1.155268639122821323e-01
3.403311098231023152e-02
2.596403898045530900e-02
-9.320075960685160477e-03
7.020383911906337600e-03
-5.549680670623868828e-02
-1.316396515502309128e-01
-2.918845798097049471e-01
-2.560117839578708414e-03
-3.262653106044657858e-02
1.063403219773180336e-01
-1.398206105051619241e-01
1.865436326344419860e-01
8.941522619768851876e-02
-1.020206095454274237e-02
9.709593089685812639e-02
-2.287279918193311501e-01
1.319280174981074805e-01
4.121583346562267963e-02
1.593620741263924723e-01
-1.037637958988566200e-01
-4.526840936455490266e-02
9.421001509159321330e-02
7.664414637647773421e-02
-2.181130057342515194e-01
2.637988533294157167e-01
8.537849073037863390e-02
-1.327258913679558450e-01
-5.280726546626536046e-03
1.516521031088742533e-01
-9.557205747919511607e-02
-1.161855752615398862e-01
-7.110578371496110994e-02
-1.721420196856444373e-01
1.341075082998656465e-01
-2.537651537141462077e-01
-2.106618645211842111e-01
-1.572652592888423850e-01
7.962758099953881619e-02
2.500228587821858861e-01
1.249713017281957883e-01
2.400916869015977742e-02
1.240361422398645885e-01
5.764201575827266472e-02
-1.477674886346013738e-01
1.819246112511561375e-01
2.160066980585763352e-01
2.484541642213647719e-02
4.458116807875631138e-01
-1.340180375675918689e-01
2.732309179437135138e-01
1.175077654866849841e-01
1.688041503531217125e-01
1.403493825974517217e-01
-9.797533868357556630e-03
-1.122570723808503507e-01
1.531463442192506352e-01
-1.419997570587684665e-01
2.754086416556777994e-02
1.421325779092954822e-01
1.959403500472086945e-01
-1.977961099574067072e-01
-1.250373939421584903e-02
-2.145168958873863718e-01
1.613261155806303138e-01
-1.577360006772533518e-01
6.827844296807950020e-02
-5.185268241074346939e-03
-8.917633045994357687e-05
-4.535663882975921046e-02
-2.761116634305797457e-01
-2.412616351790684011e-01
1.680443739423549132e-01
-9.775890432656050844e-02
1.300191987938795757e-01
-5.497832059191168907e-01
-3.288630311939470530e-01
-1.733055008219787918e-01
2.401203568036918909e-02
2.416258241195930745e-01
-2.124853448833159339e-02
-6.719678650561285160e-02
-3.604405223007655507e-02
6.919705860561123356e-02
1.883417090214153655e-01
1.793203090919104348e-01
-3.038826859538547032e-01
2.261840668404113339e-02
-2.690893388960219901e-01
7.733716886974402460e-02
1.436275054930564454e-01
1.632288546875933499e-01
1.578357566147809907e-02
-9.907790143645112124e-02
-1.659134556154512677e-02
-3.792032163038180220e-02
2.778294540028597437e-02
-2.485703850793561931e-01
9.328124640707341486e-02
2.637792582759316273e-01
7.918254154571065587e-03
7.853062513530405242e-02
3.125194554228526156e-02
2.236587611385356111e-01
-1.089580775555040876e-01
7.381740625451251037e-02
7.693480998362271783e-02
-2.342602592470816314e-01
1.598778084098564090e-01
3.339899327589390416e-03
-1.387213725514559876e-02
1.909946733869562763e-01
1.113079323095240991e-01
7.988385045466571410e-02
6.456394219464423913e-03
3.014037444570961122e-01
-1.166100240968310636e-01
1.226644990092641135e-01
1.100875493907787495e-01
2.796837296004242579e-01
1.962867901181755137e-01
1.457708893295685815e-01
1.242447652142323056e-01
3.028375373193637615e-02
1.059901631864700600e-01
-5.320289386854896996e-02
-1.944730829898545510e-01
-1.849360142374740779e-01
-2.088628300258777992e-01
5.418334544461952257e-02
-1.959321860183601410e-02
-3.077201499865903078e-01
1.889725037579561007e-01
-1.099913602009946478e-01
1.380591881022962264e-01
3.667621965849713339e-01
7.526995124191571129e-02
-1.584496823300647894e-01
-8.518669796031046182e-02
-1.388797694563220081e-02
2.289335400191770398e-01
5.653933365694920055e-02
-1.217765173412286295e-01
9.229104644038492455e-02
2.488425374284134184e-01
1.216144857598927265e-01
3.398284091217579350e-02
-7.158872582116813932e-02
-2.378082233092785602e-01
-2.195199249149195342e-01
1.357849371384032833e-01
-1.648807933847561136e-01
2.253866157912811068e-03
-1.030128072396374467e-01
-1.994822513184511537e-01
-4.867593991265847797e-02
6.307476809559244002e-02
-1.239490700374317189e-01
7.459234904816348932e-02
1.943993606403233154e-01
-6.160303276340968470e-02
5.630087052896469435e-02
3.518173436685019528e-02
2.518715534103951881e-01
-1.925250373262492876e-01
1.052250041888664056e-01
-9.092719056614412265e-02
-4.125584315158452309e-02
-9.784739416117610444e-02
-4.776554662492391717e-02
-2.223084171439172474e-01
-1.961157887213711981e-01
-8.497101160231471106e-02
1.118118128896569141e-01
-1.098344059965701142e-01
-6.518294851004140245e-02
-4.050303867022413962e-01
-7.135521642537973053e-02
-2.582840269596680671e-01
4.956602209490007516e-02
-6.759687874526516815e-02
-2.056350240422958331e-01
-3.569863744599123534e-02
-2.866662606155188087e-01
-1.123338258654929533e-01
-1.650355441094189801e-01
-3.186239643934466598e-02
-3.921468983690053201e-02
-1.502693756305580330e-01
-1.836152093059550683e-01
4.648720427318383391e-02
-1.189207829513867637e-01
3.392636366732627862e-02
-8.697683590858193425e-02
1.810219105425044384e-01
-2.687502733428627222e-01
3.810468134111581751e-02
1.836279893407883473e-02
-2.980513326688667419e-01
2.305581388528891718e-01
-2.310370306282398256e-01
2.417552988036653430e-02
3.968504003155024634e-02
-1.078682289142978562e-01
-1.345579464482523149e-03
-8.087986160595436735e-02
2.309304626683162179e-02
5.461838047083596853e-02
5.124313895556054099e-01
8.684896841562307623e-02
1.640220143437634837e-01
2.210536510599411808e-02
-4.705132702517070831e-01
1.678120531363580248e-01
-1.460618709332376919e-01
-5.805901583117624443e-02
1.460814599126890878e-01
-2.017028301648831901e-01
-2.536550331603241726e-01
8.846231735940500440e-02
-4.464278333365908485e-02
-8.991654298543423629e-02
7.551504711590820151e-02
1.298360580657731411e-01
1.345712067724327277e-01
1.052322267898849195e-01
2.445856323617218858e-02
-8.663424757647834873e-02
2.567757465894323077e-01
3.032227462336369306e-01
2.745261889796408172e-01
-7.922721782427256942e-02
-8.237719828701831060e-02
-1.785936287889539314e-04
-1.492975845170793972e-02
7.117487894698441842e-02
-2.079267638726450540e-01
-2.782461514409399483e-01
-1.698173753719320334e-01
-1.694878734360502626e-01
-1.844274398692263308e-04
-9.313354204089337174e-02
-1.628955059785932580e-01
-5.453918692330901596e-02
-1.412823070188643781e-01
-6.201563912895476094e-02
-1.272754182470773598e-01
-1.161090988054064854e-01
-3.029506174629117976e-02
8.673190505784915405e-02
7.040561163323225125e-02
2.371854093340297065e-01
-5.863340920911234988e-02
5.933994095529570960e-03
2.237164623322682178e-01
8.191216608855821091e-02
6.787096570584613686e-02
-3.736490117244493231e-02
3.830805042515880166e-01
-6.290864514177527990e-03
5.507570076592421121e-02
-2.806353798874735017e-01
-8.803574466271604781e-02
-2.029211278322809731e-01
1.073897544690622513e-01
5.731699620413215762e-02
-6.529415992703731242e-02
2.457354099964156602e-01
-6.121059557560550729e-02
-5.518440327547805002e-02
1.288900742414395562e-01
-3.973699634692083316e-01
-1.791472972826760601e-01
-1.179635336255242806e-01
5.999833300469723657e-02
-3.189784291092459534e-01
2.954779787043300757e-02
-1.196473621635133211e-01
-8.993787096727180741e-02
6.099956568529593670e-02
8.317440802219948359e-02
2.086030459873718934e-01
2.479893446945420910e-01
-2.055817607486690457e-01
1.917890503177007155e-01
1.811477981818928051e-01
2.891973976574573058e-02
-9.703152811388662813e-02
-6.491956153685202180e-02
1.050311946692959880e-01
-2.916083258260357969e-01
1.264149224699592233e-01
-2.213124537745171927e-01
-2.206622045191176940e-01
9.949708471126476883e-02
3.478247973657233039e-01
-7.966368437270276992e-03
-4.490192871176007516e-01
1.688539176055195989e-01
9.505776208016351175e-03
-9.575175166466896870e-02
-9.525225678006220276e-02
-3.410181603675512679e-02
-1.820019810563744123e-01
-2.060007003807144410e-01
-9.694573083783328271e-02
-1.278817687653211743e-01
-5.834084302456645464e-03
1.087572263530204308e-01
1.079865818715816245e-01
-2.635234768997581356e-01
-6.074578623400407607e-02
1.150520276478298465e-01
1.642300810962459556e-01
-1.387144446551957268e-02
-1.239999764503944696e-01
-3.272809442583282102e-01
-2.184978419155821361e-01
-2.639653315843283263e-02
4.486355414879900083e-02
2.656853090494030178e-01
-2.380860662505591627e-02
-2.820830701979490374e-01
6.733541283182602373e-03
-1.979875061472076425e-01
-3.696344555018105799e-02
2.485738877580249417e-01
-5.107928512670135979e-02
3.973671347556018141e-01
-7.413246333671338895e-02
3.126322685893093145e-02
1.252147413735543169e-01
1.991112518437451046e-02
-5.297384010937926380e-02
1.269552069840943764e-01
3.230463161082932633e-01
1.515023229407857497e-01
2.558566629851154461e-01
1.793670944007977330e-01
-1.207479911736926842e-01
-3.732797554916687105e-02
-2.577219560333514001e-02
1.479070371575597620e-01
6.398678441771797620e-03
-1.447868915518387388e-02
-3.732083695711214261e-02
-5.622567875289860573e-02
1.378990068406072134e-01
2.473575424149689755e-02
-9.354326895749195958e-02
-6.725672658647550983e-02
6.077031283644029891e-02
1.615037896419227736e-01
1.213023919438429993e-01
-1.553744320650697341e-01
-6.484575828427023569e-02
-6.513803878743314180e-02
1.473243122816716433e-01
-2.099261849182832151e-01
-1.910788310260747025e-01
-2.510278274775886720e-01
2.066905295620863059e-01
1.370012444050566491e-01
-1.895724178933449189e-01
-1.130736233756646364e-01
2.821599664107171668e-01
-3.600580034331887225e-01
4.392007679267189574e-02
-1.869067010983226085e-01
4.992742456096793680e-01
1.674763823329811496e-01
-7.610365361601925671e-02
4.539735829499652597e-02
3.395020361007295984e-01
-5.727829382073818150e-03
7.822868564557505788e-02
2.693555482745168539e-01
4.727699377120211238e-02
-2.212290835519463775e-02
3.923205141846627386e-01
1.943606960849880369e-02
-1.868198257913827320e-01
2.933534778842181168e-01
8.397905662583136921e-02
3.094119927135979276e-01
3.033647369563227114e-01
-2.425403392823278353e-02
-1.813257148333259350e-01
1.879681900338519007e-01
5.004908243130574974e-02
3.719640959943453784e-01
2.124783665324628534e-01
-6.027387228516874890e-02
-3.898963389522950435e-02
2.465378318820404258e-01
1.215842255537471217e-01
1.088593741463865644e-01
-7.827817854267764275e-02
1.410715109857511584e-01
-4.750962991480513903e-02
-1.150111333198612917e-01
-5.571386621985587734e-02
-4.013864890758402915e-01
-1.116839394986166162e-01
1.091334498358887267e-01
3.316587709246652804e-01
1.607390148795274365e-01
2.943714540790835499e-01
6.473015448948690742e-02
2.310314053040936899e-01
-2.584677950173089322e-01
-4.138644964946161520e-01
-1.402394424908769976e-01
2.112637081633748637e-01
-2.818431832852529295e-01
-1.504710296627624067e-01
4.562013169385875644e-01
1.813228627152644323e-01
7.925352830726664632e-02
-4.442955210185058068e-02
-5.072405906340412413e-02
-5.145928456027905329e-02
6.839281955896393816e-02
-1.894286532040314053e-01
2.636464457280835415e-03
-5.013200120452905306e-01
1.596272514174594814e-01
-3.048467589431660962e-01
2.048503936202560050e-01
2.329802591942444767e-01
-2.477722950996742446e-01
-1.103226816635712870e-01
7.290787763720644188e-01
1.422924989447270916e-01
1.105465243770355488e-01
-5.031515590415500810e-02
-1.129808765155811273e-01
-5.206032029289229396e-02
-4.503312878480596471e-01
-2.032552482276528960e-01
-5.088201736057387237e-01
-1.626510760004918066e-01
-3.880537387258816556e-02
2.451901661717014180e-01
5.541219056497099782e-01
3.627988632032849714e-01
2.486370393592739481e-01
3.601075925162546820e-01
8.582995500688116175e-02
3.248175285832206605e-01
2.343351627169817583e-02
-1.277848802857906862e-01
1.802932977009174820e-01
-2.584068193391374502e-01
-1.001442074939151050e+00
-4.696363653989109321e-02
5.190973917227453827e-01
8.066136275873192138e-03
4.886937275015393878e-01
4.941239851356018509e-01
-1.971866736157836322e-02
1.984391080570794830e-01
-1.485328555272338313e-01
7.296453660887587400e-01
-2.248257986983042411e-01
-2.960788214997060463e-01
2.062982836103146589e-01
-1.556715384781600653e-01
2.986440144964365717e-01
-9.916759764370960961e-02
-6.377877495146507814e-01
-2.164047520919487599e-01
-2.469694974603691973e-01
7.128548590329788492e-01
-2.780467161659513908e-01
2.791965428430224772e-01
-1.568289215838638007e-01
8.012962859433931939e-01
2.985861650476691609e-01
-1.165955195736061573e-01
-4.604743971090012322e-01
1.313612697725580480e-01
-6.329800268707170829e-01
5.938756211898641446e-01
2.139306387256442454e-01
4.340374539992984393e-01
-1.010057648098857015e-02
-3.025803856374524314e-01
3.510768409629729248e-01
-1.316910443547397447e-01
-2.698117666467017006e-01
-8.775802460001040917e-01
9.422659943032605234e-01
-4.004530244022879576e-02
-2.735806647476259762e-02
-2.170273035841317755e-02
1.133548035413361049e-01
6.124523454870475225e-01
8.176935043858959418e-01
4.744718770949464814e-01
-3.565190870864350936e-01
2.130172336714060144e-01
3.183819346762973290e-01
-2.856934632306973657e-02
-6.275245720004647421e-01
-3.921820888745936734e-02
1.970239065753518481e-01
3.875171697107007152e-01
-1.677015362179087518e-02
1.063457538233289812e+00
-5.454852379681895957e-01
7.452771068111373465e-01
-6.279049956304466606e-01
-6.936461794531005864e-01
-7.490096057642644523e-01
6.044217838241034979e-01
-6.305373786061935215e-01
2.829470631423915417e-01
-9.765584771599171710e-01
-3.050796784505540038e-01
1.715962510509518035e-01
1.102595812738189185e+00
-4.125752919637578481e-02
-6.451522146029170512e-01
-6.112490309622911067e-01
2.990378754130162409e-01
1.210951387851226579e+00
5.603497001171121594e-01
4.550555365232311078e-01
-3.824369557976261547e-01
-7.258821666872705691e-01
-3.048990656999100435e-01
-1.009240322732054551e+00
-1.132424265552405052e+00
-1.149054767560000467e+00
-9.255917953807268894e-02
-6.164384845230947985e-01
-3.429294779815415528e-01


==> anc/Fig01_V1_L15.txt <==
-4.980161138992173636e-02
2.864289128171050858e-01
-2.839409301404559050e-01
2.143154965950797020e-01
-2.021300920724695416e-01
-1.596127358204922908e-01
1.166472105420853084e-01
4.613661934230476880e-01
-7.372428916469306315e-02
3.756349933566633520e-02
3.555429036404637588e-01
-6.560880947658240779e-03
-1.945713915623319135e-01
-4.997670006484406652e-02
1.309645654571880147e-01
-5.215297513905889915e-01
-4.380283590519260667e-03
-6.267847793742896412e-02
3.467361051535835376e-02
-2.195368864719793658e-02
3.397942616821455486e-01
-1.365547306075095779e+00
3.397249172870348000e-01
-1.545710202090405383e-01
-6.530376951610740166e-01
-3.184853965508314677e-01
-2.299873639232006550e-01
-1.834894073081702326e-01
-3.770723483530856734e-01
-1.689516653137539404e-01
-4.585628651536348133e-01
1.810848187682793098e-01
1.052069807571062443e-01
7.034574319523142494e-01
-3.120856600088104393e-01
1.086559373652791205e-01
4.620778030005793374e-02
6.160875866095184561e-01
-1.228329832346946454e-01
2.135171581262070850e-01
3.564216984746972350e-01
-2.037480155154841252e-02
-1.058718870492697972e+00
4.285016196550807122e-01
1.864001106935025687e-01
2.669658679749238872e-01
-1.142132382726265938e+00
-3.472040541831875604e-01
1.490038226295345158e-01
-2.331202948155548238e-01
3.046924012581697094e-01
8.752172389858272616e-01
-6.581551193529774357e-01
-4.817865884915936703e-01
-2.106505620429524051e-01
8.876510287782958253e-01
4.967365446796316586e-02
-1.086611606231580457e-01
-2.156182618824749875e-01
-3.811172159257514291e-01
2.929692891530385479e-01
-1.966410520721467159e-01
-2.545181279272583641e-01
-5.028401163023241693e-01
3.655240435197141258e-01
-7.620295198038692930e-02
9.509807539953590849e-02
2.321516943023655966e-01
-2.657885526743508642e-01
3.142756270927238860e-01
3.573159525560760108e-01
1.711582244934157782e-01
2.617616980392794002e-01
7.969768904669903564e-02
3.069261266425731827e-01
2.490097382638088441e-01
-1.926834604969050735e-01
5.567907301321003422e-01
2.875692625940303726e-01
3.541638797639770631e-02
-9.180366568280619310e-02
3.211798488353697634e-01
2.301893130708598523e-01
1.985204378102428113e-01
6.715650816727311012e-01
5.194527355409719882e-02
2.630987824245534790e-01
-1.463398511762674936e-01
-1.488164943376029947e-01
2.474288950330606196e-01
2.382961853639918859e-01
8.650460727562060692e-02
-8.076351856642913218e-02
-5.958783266812472945e-02
1.294263012409361258e-01
2.727363353492344156e-01
2.873414712014524253e-01
3.157123210374104816e-01
1.607579788145221678e-01
3.573372500312172462e-01
7.121676694217031756e-01
-2.101573664569944544e-01
4.791968040523489347e-01
-9.106166335797988981e-03
1.982563700590691050e-02
7.833194508610678841e-02
7.223074657599061477e-02
-8.364010325953469271e-02
-7.465841633834674473e-02
3.957744429958579002e-01
-1.050057568438216926e-03
-3.965110912865689452e-02
-2.888086715477641842e-01
9.216451406755657438e-02
-8.011112732117174617e-02
-4.453986964886390981e-02
-8.761129307584229753e-02
-3.114412768781734189e-02
7.392355449142008761e-02
6.448757979976389720e-02
3.613502339140083897e-01
-6.996060706393276984e-02
2.056266573039475590e-02
2.600323226869337701e-01
7.347928281510018866e-02
3.220055312253364277e-01
7.418085337653611278e-02
1.746617096022459181e-01
-4.623645910835057216e-02
-3.010242289202229027e-01
-1.850812118807182716e-01
5.388934580877191571e-01
-1.457295316951066344e-01
-2.059876899567968933e-01
-3.425401260554263860e-01
-2.395468535948074573e-01
-3.340280705714158971e-02
9.195985790985557184e-02
-7.645875799252863092e-02
4.886523576049963541e-02
-5.628013384804278138e-03
-2.565917949038146184e-01
-1.907194839546062504e-01
2.513648356759554114e-02
-9.436645124521571282e-02
-7.343654898752775828e-02
-4.158654314326316881e-02
-1.260178311944814000e-01
-9.487629438656654257e-02
-2.884270575893295718e-01
7.946229929780113110e-02
1.250691886239514890e-02
-2.035083872874998978e-01
-1.091343569091258597e-01
-1.268885936418844007e-01
-4.400289662805197399e-01
-1.610210480807921021e-02
-1.598277308281960130e-01
2.025749387479801877e-01
-7.020152173356331016e-02
-9.438642064098991258e-02
4.937277975167118221e-02
1.199073864603499157e-01
1.158728925806331161e-01
1.029103624164520725e-01
-4.211275905179124451e-02
-2.283220520807224541e-01
2.461830587120351077e-01
2.817655117569851098e-01
-9.042610803938931630e-02
-2.102566745924662750e-01
-9.927631322744474504e-03
-8.271253407660865697e-01
-1.424809125709309288e-01
2.298131228205556043e-01
-2.512102871599141141e-01
1.830568059910489265e-01
3.159713869111626106e-01
7.216942395133654764e-02
-1.598801767398618789e-01
-1.339074235586916635e-02
-1.345700616115385884e-01
-1.348647353346545397e-01
1.891943763702939318e-01
1.290897134300695859e-01
2.835055894248542097e-01
1.552949730357243152e-01
-1.278837961987724925e-01
-8.067590299536912812e-02
4.750837029511752185e-02
2.895648007782357369e-02
-1.424399732121796047e-01
-3.213106628928881492e-02
-1.116272023769121907e-01
-9.363638719440289804e-02
2.199727520856270546e-01
1.313886234650337437e-01
-9.339201995758028563e-02
-2.010627788687275319e-01
2.326532562756043754e-01
3.322615655463958401e-02
-3.442452129946819706e-01
-4.280113261549162162e-02
7.161261922788715595e-03
-2.201049367241882937e-01
-2.478343017538346404e-01
-7.278077612700413479e-02
-5.079475691603232423e-01
-4.131686310570430454e-01
8.873143064011350389e-02
-6.130145101738203317e-02
-1.932757636165512993e-01
-3.946762167785308750e-01
1.303667936132009708e-01
-4.972528360925599356e-01
-1.098955243022972095e-01
-1.097300467556863307e-01
1.271852188974404441e-01
1.911056711653403017e-01
-1.039818062444873431e-01
-6.872986572550646711e-01
-3.931817775680860882e-01
-3.897576342973286811e-01
6.868274710065529476e-01
-1.908403257599143588e-01
-5.465844876740448555e-02
-2.885620876702292281e-01
-3.807527885765144005e-01
-1.769850999470448383e-01
-4.531563202950301267e-02
-2.354629130695047867e-01
-1.699150461870801432e-01
-8.520805746647021339e-02
1.989833487694794498e-02
7.222688851819900058e-02
1.350226447025170140e-01
2.692483113124424787e-01
-1.214088634443542397e-01
-6.499694306084076445e-02
-2.861261378275895551e-01
-4.232387451706319803e-01
2.324477963594376029e-01
-2.809562311139416901e-01
1.228136381088638061e-02
-7.768448852844907215e-02
-6.149049299547546671e-02
-2.157116429606660279e-01
-3.940031499201578913e-01
2.592304991942552886e-02
-1.791112341560246457e-01
-4.193550009167013037e-01
-4.894403242039075397e-01
-1.939823973406650803e-01
-9.277266313321071156e-02
-4.404132571146300856e-01
-2.291824768021124559e-01
-4.329013223818013734e-02
-3.666013283595843941e-02
-4.648836713439356144e-02
6.406721519337631177e-02
-3.516952317516734011e-02
-3.512616270460731660e-01
1.421351805564071979e-01
-3.353837819952928956e-01
-2.321963557611995271e-02
-1.173289522791589878e-01
-8.105007313617620945e-02
5.981579799185617052e-02
-2.096913571857926817e-01
-5.770835896064283738e-02
-9.938210140447227905e-03
-9.546013805416357634e-02
2.337580918538458841e-01
5.194313699166583920e-01
-1.451327151161071471e-01
-2.181134942723768899e-01
1.605521976547778437e-02
-1.090741649834575527e-01
-6.436676452522432923e-02
-2.695776862264092633e-01
-9.869749363860723379e-02
2.574211492779986399e-01
3.680731192291215870e-02
3.258797828476142633e-01
7.252567888998234791e-02
1.768315692136760431e-01
-8.967916367632607078e-02
4.175814962703496697e-03
1.499568875761779774e-01
-3.723630209844803335e-02
1.914602328681632992e-01
1.098519573481047396e-01
6.660116429025991769e-02
2.909825693339976316e-01
9.218094113302867376e-02
3.450993982476242838e-02
-3.414971434164608133e-01
-8.239796225219936376e-02
-8.741851854763062202e-02
5.638080704241565932e-02
1.549599031857577802e-02
2.070369927940748575e-02
-3.348527278088153092e-01
-8.081692144909594644e-01
-4.355057105162529751e-01
-8.976065077365877679e-03
-1.899632794206458641e-01
7.725793053136587041e-02
-3.175315377020736241e-02
-1.244296143852249015e-01
-2.847697066870641947e-01
1.808649323706458811e-01
-4.473593063016455262e-02
6.348163186687225124e-02
5.114114936822028445e-01
-2.250002119497050146e-01
1.043275808218409664e-02
-1.673336221198884199e-01
1.892444974124014856e-01
8.989014100540912433e-02
-3.282464403806609199e-01
-1.416459017564918599e-01
2.076358629324643879e-01
-6.253860614811669605e-02
-3.204801247957188987e-02
1.201206629358167605e-01
4.274712833560007780e-02
-1.473073696443077951e-01
-4.208218010189639369e-01
-3.720831186643167726e-02
6.714040715625309297e-02
-5.774959631692637430e-02
-1.226203221560687034e-01
-1.234957625721046226e-01
-1.750043776176346197e-02
-1.637887245700621053e-01
-1.155544777917445060e-01
3.621340171448801659e-02
-2.241748326234704325e-01
7.471277555078453814e-02
4.535755320109523259e-02
-2.923690011501253738e-01
-3.680707121223990574e-01
-1.724663622504819249e-01
-1.166281447276732025e-01
-2.339040672081685868e-01
-5.278646603939355503e-02
4.386732649564292763e-01
3.343025062777103817e-02
7.100501157450549161e-02
9.929034610730375077e-02
5.125436718448751067e-02
1.214006381754506037e-01
-1.492975698749464120e-01
1.339525328975699481e-01
2.520696385916700866e-01
3.464074430455818532e-01
-1.308995061682386440e-01
2.494604842183134885e-01
3.243147766517320285e-01
-5.510163046906566692e-02
1.441395260416753754e-01
-3.387084357091330739e-02
3.755509541972203158e-02
-5.823514436327077715e-02
-1.632684532482452378e-01
2.730109437467001868e-02
2.943567623195570970e-01
2.005377054397725900e-01
3.108149340280647044e-01
1.921980859499908267e-02
2.061656080619673759e-01
2.785664174649119529e-01
-5.936109883597168874e-02
8.307144011287946606e-02
9.991750478053226803e-02
2.949166290725239725e-01
-3.533360486885959648e-03
4.138189587719202228e-02
1.032336939531453279e-01
1.948212171945568616e-01
1.707783234275515871e-01
-1.002620054819352013e-01
3.363197077314984962e-01
-8.885395107355271993e-02
2.149431395818484081e-01
-7.063157210754308912e-02
6.005794759476754119e-02
1.038143141272950681e-01
9.127763706842627334e-02
-2.524436313529625497e-01
-4.304846449020313659e-01
2.503402853430242853e-02
-4.072795374450487865e-02
-1.128210213958340535e-01
-3.519375142043562176e-03
4.247658173223633343e-02
-1.360135715738489404e-01
-3.159787418407138809e-02
4.834585415603039581e-03
4.127855040400900399e-02
4.461798819857881737e-02
-1.932073845456768746e-01
7.504908086232213449e-02
5.904898540406205466e-03
2.297622001564841310e-01
-1.926030513204970707e-01
-1.364418579241399171e-02
-2.373878165825242248e-01
1.924069378665216601e-01
2.353023152671114004e-01
1.166017710448785105e-01
-1.162350758750013008e-01
-1.778731062460496906e-02
-4.760446077814010218e-02
2.113790875382305090e-01
1.096135052566615531e-01
-2.403659561318025883e-01
1.375983391829380675e-01
2.276390605449189752e-02
5.213469112227411134e-02
1.763970801860447468e-01
8.894343654666551913e-02
1.241368696360749119e-01
-8.925915236513611017e-02
4.041671528117027901e-01
5.852082222188080551e-02
1.159183536229029393e-01
1.734827214387303362e-01
7.162813017409827565e-03
9.416606256084873727e-02
3.647004830762789473e-01
-1.219939156146018500e-01
-1.196169762050132250e-02
-1.246267693322251902e-01
-3.942974735932934516e-02
2.739719794021739374e-01
8.117107566578857236e-02
4.115981248980592894e-02
-3.659736699695281554e-03
4.823628724325693118e-02
3.351602308742626657e-02
3.123654049951948841e-01
-1.668552504954215754e-01
-3.922490046521668466e-02
4.451439755077600535e-02
-5.906538854795449073e-02
2.216432519621374941e-01
1.629025760460741934e-01
1.323008149825962432e-01
1.088360847928375591e-01
1.231709162209693592e-01
1.520841751978857515e-01
2.439553904531669704e-01
2.876888813896112951e-01
7.225534071197747821e-02
-1.878380352807789422e-01
1.174436369343974905e-02
1.941345451265051314e-01
3.902464521579760426e-01
2.931864798544052686e-01
2.257700289748497957e-01
2.376926320696646500e-01
-4.858518626626425613e-02
2.947980821101044424e-01
7.126588739499020719e-02
3.247663130761176409e-01
5.360405215833331793e-02
2.194137093864182569e-02
1.887804888487915334e-01
2.185237493773710404e-01
-1.497210105188903628e-01
1.714168244759795290e-01
9.982588912712109241e-02
1.252577746359170852e-01
-4.145233660672813930e-02
1.038351673084176585e-01
1.665675843397912692e-01
2.832441694376914842e-01
1.958863139242649765e-01
2.776872534345334320e-02
-2.795102673285926667e-02
8.916673455538974558e-02
2.693699379304198560e-01
6.020278666114394633e-02
5.914756794744797652e-01
9.769212416884708039e-02
7.253516893994332859e-02
1.959902074070828948e-01
2.582861910172901121e-01
-6.045998380569388153e-02
3.672561245613197300e-01
1.547979447998404645e-01
7.671685598824329322e-02
5.493448025983661137e-02
1.509130475602180610e-01
2.762944105241426154e-02
1.190038460189785791e-01
-1.338600462385626522e-01
-3.067751248425109115e-02
1.154811278798034517e-02
1.501701585393250271e-01
1.939456165074704974e-01
2.173404250647476554e-01
-1.203292055057740284e-01
8.298871469487004160e-02
4.576405878538759853e-02
1.448026452047554979e-01
-2.030561999589141076e-01
3.551607361552930851e-03
2.791552913418103854e-01
-6.305403613341832580e-02
3.347880932188401770e-01
2.363651714919449420e-01
2.852813973745867496e-02
1.335647011860874589e-01
2.124144313863212397e-01
2.856318506016072498e-02
7.566842248345878857e-05
-1.698573004190038205e-01
1.850708111253898114e-01
4.938052418934055221e-02
1.175972677175136059e-02
1.985218451247139082e-01
1.283061125848672379e-01
1.551654100717893281e-01
-2.549383158273050079e-02
1.715364093941933177e-01
1.015661445509231653e-01
1.828606986851178395e-01
-1.759714453435486797e-02
9.895712265843757682e-02
1.268401043143847495e-01
1.418893380188444853e-01
-1.188490333725873149e-01
1.547035875435299745e-01
1.418418159892045616e-01
-1.043768735133655812e-01
-2.511735346144514103e-02
1.714867256586505295e-01
2.121314829922020528e-01
-1.433327219344507908e-01
1.315150047066146743e-01
7.910603613139121498e-03
-1.456175192696442244e-01
2.078463568530300454e-01
1.325199412807834265e-01
-1.607166122768031724e-01
8.813620694964169333e-02
4.246496087337010145e-02
5.132186301638092668e-02
2.178358581683201567e-01
-1.922626304748321635e-01
-1.252703727434755984e-02
5.647668762976253837e-02
2.113055535818114672e-01
1.982247000621064903e-01
1.381105871729141621e-01
2.805039605871013225e-02
3.139606755682516209e-02
-2.572715949047527095e-01
7.893433496698404328e-02
1.113722410465240314e-01
7.917467314923094801e-02
1.385987490523148125e-01
7.691128655893596233e-02
-1.238120522854387479e-01
1.682199586911644895e-01
-3.544763279641705706e-02
-8.012824202247773031e-02
1.303706269247640881e-01
6.674989319706330082e-02
-2.698841632198157215e-04
1.044878582220515328e-01
-4.978376710454840426e-02
5.144165653346688405e-03
1.967012921266363470e-02
1.653286085540688621e-01
-1.075778991997258238e-01
3.185948728798222371e-03
3.626483751608416961e-02
1.136226670487723023e-01
9.498513491824868427e-02
1.389340323346196227e-01
-1.255879285871941767e-02
1.735887609199083387e-02
-7.413694538106717358e-02
-8.700437421381389258e-02
-2.571889232058683916e-01
4.910120623755415137e-02
-2.148365883734024845e-02
1.665871292234815115e-01
6.626025279270592039e-02
-3.684458642699774307e-03
-1.398836337425500564e-01
-1.967881240769073781e-01
1.129895087239064615e-02
1.479462340957857780e-01
6.564886339927669678e-02
-3.400854037906583111e-02
9.737274264901091270e-02
1.127384958015261035e-01
2.897578564948245089e-02
9.837909657871883595e-02
1.316040971041113894e-01
-9.144972573419717088e-02
-4.362603352643357191e-02
-7.902219600382169584e-02
-5.750906893510012580e-02
1.223801477758595380e-01
1.295235109316359712e-01
1.306573291833514339e-01
-2.729425533558520189e-02
1.358157648824501879e-02
-6.955283539969921158e-02
2.108096462847084893e-02
-1.159098084294238190e-01
1.202962537863476455e-01
-7.744936334090250785e-02
2.948381235004602502e-02
-9.525546078871736932e-02
-3.621858822263950006e-02
-1.879877032776116896e-01
-1.837243111221621983e-01
-2.563972725656896157e-02
-7.912339417157504551e-02
1.215752682870788332e-01
-8.384244500584737622e-03
1.139088178910304117e-01
-1.277935191349420796e-01
1.081253479386395794e-01
6.325991638638618630e-02
-1.108339558698823515e-02
1.763434258634383536e-02
-9.670998384014857507e-02
7.180293224218228798e-02
-3.967990534203419406e-02
-9.660204620625924277e-03
-1.303309140156719281e-01
1.870745023149639544e-02
9.783936724387605477e-02
-1.072347188542206557e-02
1.630137000305445227e-01
-7.877792267605922272e-02
7.324621834052776059e-02
1.366522152759091883e-02
-5.844263318285985997e-02
1.151849414589098397e-01
5.708243678350214539e-02
1.527540380835898381e-01
-1.526761054830228226e-01
-8.972164145815325620e-02
4.755336388219799648e-02
7.067072692903150766e-02
-1.745862190943145986e-01
-1.728796001520209735e-01
1.801639063318047629e-01
9.127812934913649007e-03
-1.304652642602794309e-02
-8.684403158089178121e-02
-1.012013085192058938e-02
-4.560024803795299092e-02
-4.455706604979694369e-02
-1.382464728441042678e-01
-1.319270000454765834e-01
9.496520433355958371e-03
-7.018284995877140109e-02
9.524522942930864142e-03
7.292308779246530967e-03
-7.910993486217231252e-02
-6.644809653699121355e-02
2.982712282798691272e-02
-1.566803386936446718e-01
-2.697101007223605060e-02
-1.230585692694402822e-01
-1.690691955088366727e-01
-2.655882733395095174e-01
-8.110509530461752770e-03
-1.213357088948003593e-01
4.536801923613040938e-02
-9.448289804299037087e-02
7.303645052760678741e-03
7.995114000412749389e-02
-2.426104546612750379e-01
-1.976405550569778347e-01
-1.379064103947374720e-01
-3.484363177739279172e-01
-1.833895216434860143e-01
-7.801751812240739770e-02
-1.858221428122685537e-01
-3.772222316524745378e-02
-1.362468189324007317e-01
-7.516190631906691233e-02
-1.867350827014099268e-01
8.609012845825882165e-02
-3.114364694961495664e-02
-7.339095216124082513e-03
8.391727138314028500e-02
-1.592048386371769930e-01
-3.003416064379238817e-02
-1.899732568710502945e-01
-1.097445268464098123e-01
-2.343633024185405311e-01
-1.691683231123442335e-02
9.517098455137770752e-02
-7.685839354684999292e-02
1.786934015508650220e-01
3.070843238945020551e-02
-7.835669278967383883e-03
-1.831101981079062135e-01
4.696397264855929447e-03
-8.645085041921295177e-02
-7.809270937867464346e-02
-8.639677265989496868e-02
8.766789885901118962e-02
-4.139214835919163143e-02
-2.490652314350514096e-01
-7.156883742770570045e-02
1.382909539800218912e-01
-5.798585127106058862e-02
1.774506260526862150e-03
-7.718266770102585883e-02
-7.382174026217759588e-02
-5.917735301509774448e-02
-1.645732669834485198e-02
-1.857826715736393686e-01
1.551270189628405072e-01
-8.533107054875824216e-02
5.556984796218956274e-02
1.944430313477343297e-01
-8.697833298607787755e-02
-1.168923334634620337e-01
-1.682047122492872360e-01
-1.000323178940605295e-01
-2.342162661548464683e-02
5.685321182176176352e-02
-3.428483108050687372e-02
-8.994713903373960373e-02
-2.440291964783176601e-02
-8.193841267946933016e-02
1.499798836903173116e-01
5.079372092200907032e-03
6.721615178410260405e-02
1.770800363462473812e-02
5.084026923828371958e-02
-4.592881497969136806e-02
-7.818147510053508054e-02
1.137797059290288904e-01
6.379396955355598302e-03
-2.712492063716678489e-02
8.014412737026328781e-02
6.347827605910696946e-02
8.642716407705866577e-02
-1.802530173360454568e-01
-8.937597936441184221e-02
2.369283419077639063e-01
-7.930428819000065466e-02
3.797705574382639285e-03
4.493527359823148298e-02
-1.702737468926681375e-01
-5.828471373987026243e-03
-6.177827796579932890e-02
-1.070719172191486185e-01
-1.438503957101570918e-01
8.987740488574758047e-02
2.003028257470485241e-01
-6.640199861230530742e-02
-1.540874254979628655e-01
1.022732272171420903e-01
-1.448013392265009441e-02
-5.773813732607768062e-02
2.697533301846391854e-02
1.687648668975295640e-01
8.610074288021730970e-02
2.150726406177424777e-01
5.966816606741287554e-02
7.258127572983884279e-02
-8.489421940215990600e-03
1.697846378420196922e-01
7.388265301245432182e-02
-1.912513754020187320e-02
-3.085801441393805702e-02
-9.119500517819223440e-02
-3.081140848563453799e-02
1.276137320930038899e-01
-9.156585470670371152e-02
1.749446592701101033e-01
-1.670894003235503245e-01
2.282486623787112201e-01
-1.413787470478761188e-01
-1.395524013774088190e-01
1.317659373773646392e-01
-3.928873347594272203e-02
3.032239226600693185e-02
-2.348998162649160726e-01
1.749110153059376394e-01
1.762336344651393161e-01
-3.394727673339633656e-01
2.082166323745215930e-02
-1.768066885818107836e-01
1.417597286692722815e-02
-8.101281143711051846e-02
-1.705931425906075799e-02
6.862859094038450958e-02
-7.614475400170689356e-02
1.259669394390827979e-01
-1.192691918651990896e-01
6.218141247540492911e-02
1.497336929543316708e-01
-2.517839670734011159e-01
1.772423534419207969e-01
2.832378966596759556e-02
8.174481239937679555e-02
-4.597705671523003718e-02
-1.716846642294271863e-01
-1.143762130537049476e-01
-2.077261001364671955e-02
4.218866234301867080e-02
-2.145243125033705067e-01
7.031029716554682008e-02
6.352001722859192123e-02
-9.505205289693231807e-02
4.571849402769409087e-04
1.892641366908093536e-01
-9.702140876483278387e-02
-6.244934783897735514e-02
4.447927154182117204e-02
1.252024526422287065e-01
-1.757389078696924012e-01
-2.340342412080309853e-01
2.908652816429030952e-01
1.054879649662369273e-01
-1.418028637172139526e-02
-1.724181896502327005e-01
-3.459013045315521145e-02
8.266609374364863871e-02
-8.406803159045055096e-02
1.145340590112624429e-01
1.186011214105891359e-02
4.323548386557665713e-02
-1.133309728897404084e-01
-9.798117567993248900e-02
9.089898141664599224e-03
-2.264356991898623661e-02
-1.049324779105262062e-01
1.541300415005455171e-01
-4.084561789714956370e-02
-7.261636038848073849e-02
-1.153339845862062091e-02
-1.211753538877707870e-01
5.297824965596713981e-02
-1.014836581439257229e-01
-4.475215619704242531e-02
-3.897877161372238775e-02
-6.225172512028435273e-02
2.741353352102813765e-02
-6.601013391188072232e-02
1.692372827753879649e-01
-3.591670015640111707e-02
-5.795089932380488584e-02
5.505986255430690007e-02
4.096120811370092263e-02
9.394847371321914109e-02
3.094275873251178897e-03
-1.272688829242874520e-01
-1.165946632180002163e-01
-4.205231603067793866e-02
4.544928375693331468e-02
-1.559989008722148691e-02
-1.579616961775031359e-01
2.908300755155691572e-02
-9.905491698463601835e-02
-4.975857903213023320e-02
-8.386764576713503019e-03
-7.766181988915492329e-02
-2.254438817301129133e-02
-5.700988781661792820e-02
6.096364749212913013e-03
7.285150002948689862e-02
-1.344980798691053706e-02
-3.783241417140657814e-02
-1.285732516889270538e-01
2.208418699141485864e-02
-1.682355952126808329e-01
1.470680839784515304e-01
-1.496101116184976043e-01
1.943502361349562502e-01
1.391883160841044798e-01
-1.987739090090093474e-01
1.135542900067726541e-01
-2.852177968590205795e-02
-5.714255082277114317e-02
-5.279917918145125844e-02
-1.126258507648824209e-01
-7.403292976018545357e-02
-9.709857579656042126e-02
7.530801723534530367e-02
6.222385923684844306e-02
4.628136944882414207e-03
-1.229024265647264517e-02
1.866297825550473077e-01
6.390560258616319322e-03
1.020880651250025278e-01
2.184653987860006585e-01
1.608823542725787148e-01
-7.399196853045583201e-03
-1.007993870348445065e-01
-1.524939149664091519e-02
-3.589978203909674481e-02
-2.203543062719213672e-02
4.997772304450835701e-02
-1.168692491205487044e-01
-1.093292346964783125e-03
-5.004455105712468654e-02
-3.680649605731024093e-02
-8.496169388759376717e-02
6.514758744561183201e-02
2.495422048423528646e-02
-1.327339712852523557e-01
-5.383561384189004817e-02
6.507209469306571292e-02
-7.150133305059544475e-02
3.358306512115456083e-02
-1.039420404500290551e-01
-1.224932274806234400e-01
-1.386604244773110770e-02
-8.135515374946578060e-02
1.167174103424740289e-01
-3.649941276800334339e-02
-8.864840877100746419e-02
3.244318104031043010e-02
3.868551265960101793e-02
-9.198558844750945318e-02
-1.236227860121158900e-01
1.473637281840244062e-01
-2.015477902757681350e-01
7.068861240688402436e-02
1.233244478059922038e-02
8.643613744513757580e-03
1.818434048280797091e-02
1.325787702132966324e-02
4.201875563689737303e-02
3.182611594064457122e-02
-7.349388440804928424e-02
-7.504228666049532481e-02
-5.969460615777172352e-02
1.296546843741895050e-01
1.154178589883358974e-02
-1.762256034069830182e-02
1.101396410629357642e-01
9.322886593694831858e-02
-8.957475179868419103e-04
-1.232186651005207217e-01
4.409141533374000971e-02
-6.512235488889694945e-02
-9.207012294341691827e-02
-1.556903910260680479e-01
-2.366157450069459323e-01
-7.112084753185989559e-03
8.981869307705897532e-02
-1.348713608484528315e-01
-2.229794786663828743e-01
1.343754027481816257e-02
-1.646164154879045938e-01
-5.201829877174381223e-02
3.628799307989853933e-03
-3.014829431797440562e-01
-2.429574038270164438e-01
8.731070275739243047e-02
7.973327824828924104e-02
-2.738890484122002977e-01
1.924258280320575443e-01
1.506636530600738433e-02
-2.344904985492123409e-02
6.739433661920275764e-02
7.946005265257496952e-02
-4.367878517807729372e-02
-2.875348783600406924e-02
3.236286461842573930e-02
-3.546102400676220401e-01
1.879334969876838290e-01
-8.927304738989798316e-02
-1.541652194324644870e-02
1.390589640574561303e-01
-7.601711008266860692e-02
-1.434624969734781333e-02
-2.128150971882140918e-01
-2.138957900396886991e-01
6.445322042988523015e-02
4.873178719785630983e-03
-1.385868480294580041e-01
2.545199989324576847e-02
-2.668343002788527499e-02
-1.672692707971497050e-01
-8.529775019563427818e-02
-1.746213306655510222e-01
-4.920524800380048080e-02
-1.095358858983673939e-01
-1.575385471331724463e-01
6.584983367432557799e-02
-3.314145135165663114e-01
-1.125365710480765447e-01
7.743111801746134504e-02
9.600257070120038483e-02
-1.506380789027448597e-01
1.698561474857016723e-02
3.357884790607088693e-02
-7.327642920647414737e-02
-2.443598107807809228e-01
-8.219215970009058347e-02
-3.046468143902386627e-02
-3.816709527159536236e-02
-9.074066941982045220e-02
4.486450289391186869e-02
-2.063812523383823372e-02
8.308978402068610547e-02
1.143499413897541839e-01
-1.658349106418507135e-01
-2.466766365231465308e-02
-1.444804774392391584e-02
-9.068100548557045393e-02
-3.334371571725415484e-02
9.432958884699871316e-02
7.687857603900992431e-02
5.989519183198145462e-03
3.010865817086955804e-02
-1.005232204763881476e-01
1.951615608982326944e-01
-1.322096469026347310e-02
3.513888541119704334e-02
-7.623006037358188991e-02
-2.150080788815496302e-01
-2.142694580640459867e-01
8.870520547683832108e-03
-4.927312043436278544e-02
-1.505475479859164911e-01
-5.445851806218898750e-03
-1.583097902667054413e-01
-4.443773067707469659e-02
-1.162007882622000110e-01
-5.097644521973903470e-02
-5.805947058069164252e-02
-3.549269107229822279e-02
-5.527827188469727066e-02
-1.564003063032254337e-01
-7.043348400321271241e-02
-3.567266676731382924e-02
6.173283807676692436e-02
4.945055083087877834e-02
-1.298479798104162641e-01
3.708958325190567923e-02
-7.291444739992952728e-02
9.422698309897503677e-03
-9.499862648693709055e-02
-5.418786714039343366e-02
3.733398672155577303e-02
4.187070928898358607e-03
-1.718930349190253282e-01
-5.048666741628759363e-02
-3.755859924017680013e-02
-7.572342490460924613e-03
5.785336645303727765e-02
-1.238643449434250199e-01
6.500325398208609690e-03
-1.013070827433022042e-01
6.101203280206010660e-02
7.252065287873351272e-03
-2.297346215723516105e-01
-3.137718029468607867e-02
4.501611289935126409e-02
-1.106629014646994397e-01
-1.838509775328409090e-01
2.096037702082202969e-01
-6.005565641773656649e-02
1.509207053759474559e-01
1.455656704616950514e-01
-1.123773351305556167e-01
1.415526886962988617e-01
-1.116918518384033970e-01
6.963726675129984500e-02
-1.756092036401860068e-01
-1.093637713889661078e-01
-3.334637214474617944e-02
-1.074929571357264579e-01
-1.692136090346276975e-02
1.624432932025547394e-01
-3.317586467904989900e-02
-5.625978511122853472e-03
-8.636769705225880167e-02
1.020651849185850724e-01
-1.691786153823788830e-01
6.049583222730190064e-03
-4.148657584728915500e-03
2.078085827338477243e-02
-7.561564274514774586e-02
-1.324147878036906756e-01
-1.009522490441700365e-01
1.030409397309472175e-01
-9.822771113526059319e-03
-1.446142610304184950e-01
2.901609383583055729e-02
2.186384963737237133e-02
-7.376083985080758576e-02
-7.657542859647582800e-02
-1.326336967543413903e-01
4.495969035467013014e-02
-6.065631834156507557e-02
-5.544470386029098224e-02
-5.762056110597746361e-02
1.182820460510320380e-02
8.299569972369241766e-02
7.935409601639367705e-02
-7.490194537164486521e-02
-5.890041148813255495e-02
-1.345766648914563657e-01
-6.435381685244986882e-02
9.335454886073810132e-02
-2.093864562103903322e-03
-3.607041873922101072e-02
-7.261473938244931980e-02
-1.978858348456060887e-02
-2.950215836589519663e-02
1.916787914366316695e-02
-1.419580704522304705e-02
-3.134601046359989512e-02
8.677563998124628031e-02
-2.775237460031649075e-02
-7.192285206967778677e-02
5.679214351781165793e-02
9.108064960345212124e-03
-5.043807346261629243e-02
1.511791214107608382e-02
-5.328042181173237024e-02
-1.266749396718060416e-01
-7.640154774746667210e-02
-1.111245990271808870e-01
-4.216885586960635035e-02
4.947746628223506637e-02
1.020808715460230359e-01
-1.807021736448924734e-02
-7.636872838978252254e-02
-6.918165928385866525e-02
-6.829476353485355866e-02
6.705899844415909132e-03
-4.265061188435203404e-02
1.989465681428888646e-02
4.379045339588715641e-02
1.161173603891883233e-01
4.376315498327693759e-02
1.275813031870949577e-01
2.168078588283325198e-02
-2.056159904690048681e-02
5.818654529162013006e-02
-2.532737810720612770e-01
-6.880834257474141569e-02
4.284955368035974627e-02
-5.614402566121397958e-02
-7.251125390380429130e-04
-1.174622952606056009e-01
9.638167294289916309e-02
5.304653382652846361e-02
-3.962584579339661212e-02
-1.935209792703921905e-01
5.999215884658480602e-02
3.130563076955383134e-02
1.529807616784629176e-01
6.234447332384185358e-02
-3.753708999635133048e-02
-1.723233409818140938e-01
9.189567362737614820e-02
1.694612437423339765e-02
5.395631913624308884e-02
1.810004006816886557e-01
1.771695261302122515e-02
1.851718450061085874e-01
-9.232049893343340086e-02
2.339131393248107538e-02
-1.060613584301226542e-01
-7.137343941814701387e-02
8.926960152655001590e-02
-5.053500461046205603e-04
3.887395402629570396e-02
-1.697959400587580048e-01
-8.466311902466876205e-02
2.373311804892665536e-02
-7.340822272422911632e-02
-1.015602305909441699e-01
-4.420954350751823275e-02
-1.744435060208561830e-02
2.972746679356727886e-02
-1.559815455989196353e-01
-1.040044106075047881e-01
-1.156045629078364528e-01
-2.148193269262078375e-01
4.498530631688483356e-02
-1.092752845393055172e-01
7.751397804009197909e-03
-4.527740452974516119e-03
-5.147632814686647212e-02
-3.333794821429703764e-02
-9.854354195034321917e-02
-7.817902277471104611e-02
9.521663470475083893e-03
1.761353742361606856e-01
-8.676938363252686970e-02
-1.637225170480973713e-01
-1.355645452409915130e-01
3.291440068986595940e-02
5.887122247741072290e-02
-2.247418304595782401e-01
-2.778009992819316723e-02
-2.844174878094411427e-02
5.469667607276178017e-04
4.645893222622727442e-02
-2.059752849108318074e-01
-4.220894093033243644e-02
-9.854555457217743786e-02
1.246226026223653041e-02
-5.043359922731648071e-02
1.685698200402901969e-01
-5.992059017386328068e-02
-1.288073488733596228e-01
7.369181410543605704e-02
-1.046246742981454259e-01
6.347800673699849350e-02
-1.419242973730827639e-01
-5.464565098832045720e-02
-8.995934460403201549e-02
-5.916680687770191349e-02
1.397250517008928779e-02
3.498923934610138620e-01
5.512465308636151085e-02
-2.083803998207230113e-01
-2.285144686422132254e-01
-1.935983454206501378e-02
-2.483236696609363026e-02
-1.140124690529540491e-01
-2.011258432355872774e-02
-2.094011529632900173e-02
1.203025082805339596e-01
3.250963161267285406e-02
4.761444852070690487e-02
2.669513585344380699e-02
1.627124495019113271e-01
-7.691652143019105103e-02
-5.967318404006830002e-02
-1.611119643928405898e-01
-9.728852701012617732e-02
5.193655632271293454e-02
-1.911084479233774724e-01
9.300922175190810826e-02
4.401361461686169319e-02
-5.474851677767111208e-02
-6.380197857257773053e-02
-1.921368399546685424e-01
-2.419441125874326540e-02
5.054076640324682568e-02
-1.130416006541440366e-01
-1.471430780698274599e-01
1.066409226002225895e-02
-1.358284323170517310e-02
-1.985429090721865242e-01
-1.191521234158620934e-01
-7.675622208163304649e-02
-1.436177211649055929e-01
-5.818749327282989742e-02
-1.446327804647906667e-01
9.077413479060560120e-02
-1.342785812544806112e-01
-1.458807595673966215e-03
1.590770607342936460e-01
-1.151588623941340733e-01
1.729557667291390863e-02
8.068322501373711986e-02
-4.883683737001527636e-02
-8.911139454215564679e-03
1.170479738642438983e-01
4.254594173688466818e-02
-3.708472224535724893e-02
1.693311452758780034e-01
2.305715972915795831e-01
-1.109369657027054791e-02
-1.709146300320713366e-02
-2.600448301312980881e-01
2.441843289359662758e-02
1.744927266653838183e-01
1.821214712437156935e-01
4.415809408757149362e-02
1.043179656784347514e-01
-1.161444173615462910e-03
-7.659728067585989952e-02
-4.293761024829625440e-03
-5.743115485166641609e-02
-4.590363191138849275e-02
6.838556304053685850e-03
1.794150558553309072e-01
5.372144534003499283e-02
-8.039459394297282513e-02
1.895366192032577612e-01
-2.699222695031606722e-01
6.379350250783402676e-02
-7.208219549215150179e-02
-2.917818644078139928e-02
1.892570554894746140e-02
-2.663977886320203353e-02
-1.063772518358279684e-01
-1.469483718267261541e-01
-6.449536359720518808e-02
-1.615408199739125361e-01
6.163297768120764783e-03
3.787589316425926667e-02
1.169147142923091381e-01
5.751763857716366696e-02
2.216281625778210584e-01
-2.137426618550964941e-01
1.335866490952593022e-01
-1.286497698676707969e-02
1.591288898815033381e-01
1.316549120043227772e-01
-3.268462452395009665e-03
1.588117978246806061e-01
1.180605892418550365e-02
5.037862435033115677e-02
7.320598776203402977e-03
-3.550399761126118298e-02
-3.240228388945032983e-02
2.157379143538393565e-02
4.405097865539290419e-02
5.201353682142940971e-02
-2.005401997565003664e-03
1.464821056803795873e-01
1.816320566823402816e-01
7.992731216025243668e-02
7.102292376718928602e-02
2.351695022127225643e-01
-1.275600891525404401e-01
2.359835521422090285e-02
1.209648434547612589e-01
6.054745455445043750e-02
9.455286634479967423e-02
-2.382152159483121381e-02
-3.028407544309456509e-02
-1.193610748468844213e-01
-8.502514267317258512e-02
-2.816274902139316062e-03
6.753244434411213859e-02
1.974199415925812773e-01
-3.555243822011312088e-02
1.132216131070567511e-01
9.703218741183775161e-04
4.649515385423141911e-02
1.604150182222858489e-01
1.262863803518929524e-02
-1.658392237832459482e-01
-1.516616939968873368e-01
5.459372893575111657e-02
-1.441109557001063746e-01
3.929596165028207549e-02
-8.970044845222419766e-03
6.480699212575541379e-02
1.246968576144048962e-01
-3.516972223338541391e-03
-1.321135299179659328e-01
-3.757195852400346120e-02
-1.075969704841372859e-01
-5.954382323659791754e-02
9.041170229921932644e-02
-1.486700409568811332e-02
-5.060070461857513451e-04
6.833151884910294849e-02
-1.376370692131525797e-01
3.159985359854673714e-02
-7.373670100912015080e-02
-1.027696791277643573e-02
6.258386371593556430e-02
1.211101264821991264e-01
-1.291645675532855919e-01
1.145553784699138433e-01
-3.691300772005706721e-02
-1.019673915813084780e-01
-1.039640899247198519e-01
-6.644581847230519867e-02
-1.758961554472098648e-02
-1.664006016031902291e-01
3.163942264007334887e-02
8.256052503164931777e-02
1.075628202912271431e-01
-5.215209477996993193e-02
1.289350593964282143e-02
1.057746764047037547e-01
5.772924910261716808e-02
1.701047235861138582e-02
8.887296020561957777e-03
-8.089895425704823895e-02
3.845353100642318056e-02
1.679953733764005808e-02
-4.169867288459444543e-03
1.157399846846709351e-01
-1.497739373694342013e-01
9.171477691963479673e-02
1.178679951619178712e-01
6.015038767355822963e-02
2.031696298328186363e-04
3.019924217018417345e-02
-7.690064395293148836e-02
-1.328717351140345192e-03
-1.394308751602897911e-01
-1.459342541411657312e-01
1.722180164741880792e-02
9.347087540610297951e-02
6.495854162696355905e-02
1.795700120029461722e-01
7.429265642845629680e-02
-1.281842227050739857e-01
8.217408404093098917e-02
1.670819978347518331e-01
1.581749013185007324e-01
1.583426558398903783e-02
1.440935816961114169e-01
-1.007763643808141790e-01
-3.178405443857033191e-02
-2.006130695740235975e-02
4.642109789381963780e-02
4.770093568479437385e-02
1.387817203297731297e-02
7.328972871576179549e-02
-5.896415212707368375e-02
-5.220702791241159380e-02
1.386025878986908884e-02
1.178858072368300577e-02
-1.542289975017371029e-01
-4.820955149429730080e-02
-9.922689938921449432e-03
-1.724645582269829225e-02
-1.016600076209244474e-01
-4.164353939525392706e-02
-4.343207462581080008e-02
-6.844976155218975011e-02
-2.105988721911100370e-01
1.033836730187679409e-01
2.178753714702473185e-02
5.335807110057905200e-02
6.980471567584986547e-02
3.247441458442448109e-02
1.001741312082501112e-01
-9.010278711210871483e-04
4.452536902015548186e-03
1.607870001864075693e-01
1.006349962144228449e-01
1.067541753359036068e-02
1.898628403481246105e-02
1.197502609131606971e-01
2.134371179541199037e-01
1.222103150017499890e-01
-2.105177460476354012e-02
7.262265663503883473e-02
6.829250955369398079e-02
5.955014812762671195e-02
-1.804882981229860572e-01
1.601902679205634006e-01
1.168513292748557114e-01
2.734442530425772525e-02
-1.388309793453036678e-01
-4.968221187696407123e-03
1.394293536699390545e-01
1.293404801426707995e-01
2.400813879884540827e-02
1.039250002312814697e-01
6.127629861897998520e-02
-2.640267734392421836e-02
-9.619149605470460329e-02
8.408752405619956960e-02
-1.338385825417114441e-02
7.926719351794847546e-02
1.705341436549295542e-01
3.076110128075089118e-03
-3.237196926368854366e-02
4.371835874241920827e-02
4.201934874770298090e-02
1.204134005000405960e-01
2.120146222019577975e-01
2.549329409339759836e-02
-3.691609961810399243e-02
8.334840095282507189e-02
-7.319999062652692012e-02
2.516309845514319576e-01
-7.377972333757775759e-03
4.398264679161954793e-02
4.913691813766953714e-02
1.266159261919812540e-01
2.654786424855916718e-02
1.214847714961420772e-01
-3.365377070138101528e-02
3.015379060499669139e-02
-1.586748193310686672e-01
1.129327556407099496e-02
3.091990635016712008e-01
-2.929791752236901581e-02
-1.499388828036321009e-01
-2.875020450478603037e-02
7.072312896408204652e-02
-2.146183467504855780e-02
-6.798272375784980559e-02
6.834375201929297761e-02
-8.079018787708802662e-02
1.422439288906384713e-01
-1.856037770110161716e-02
-4.267805091056380701e-02
-8.576113688180328487e-02
1.383333466054722238e-01
1.207161749001650769e-01
4.236135536430460369e-02
-6.112178923851486340e-02
-9.892742010116001294e-02
5.275632357824117796e-02
-1.056843834558361950e-01
1.370082136258580184e-02
5.128860153798450727e-02
-1.856709407809253171e-02
3.332085042518725254e-02
4.429777667835582168e-03
6.055194671551359514e-03
7.699194372383953711e-02
-5.864551560380096978e-02
-3.527242717819666779e-02
3.258398104086231151e-02
4.960186798880370646e-02
7.153622331892739439e-02
1.435919518975285192e-01
1.168400996183523582e-01
-1.138993763201091858e-02
3.917955919101263201e-02
8.110148351116287790e-02
1.567017930922755820e-01
8.820011026015156519e-02
3.924145822329647842e-02
-1.486374094032968385e-01
-3.345501386378406557e-03
-2.940274527834485068e-05
6.403759186469525078e-02
1.069673741694227159e-01
5.954188568601136156e-02
1.174778766404673547e-01
-1.340349726398183949e-01
7.054202917134341777e-02
1.074864690095990588e-01
3.483343982502435932e-01
1.666585057362562350e-01
2.306728409173284255e-01
-2.091863826557010739e-02
-1.009357314521382859e-01
8.695840470703869451e-02
-1.915385312486255973e-02
3.212136954395072852e-02
-1.082380894907878505e-01
-1.259950567958968010e-02
-1.157734419561785508e-02
-2.524025605954339710e-02
7.828748664061041529e-02
-2.749730685912256112e-01
8.348350466190146424e-03
5.621204291671240416e-02
1.216256029165830588e-01
1.125567572397321303e-01
-1.987154470174978121e-02
-4.961732785940372627e-03
7.746060115140447622e-02
9.428895912783711100e-03
2.615609553340938684e-02
3.627571182052346382e-02
-2.793954344417756436e-03
1.178436732959427524e-01
1.696650539142955660e-01
3.062664629920802337e-02
1.186817329601323329e-01
1.048394580620047867e-01
6.695549392172631120e-02
2.408253581769236318e-01
1.254016436930169842e-01
-3.778673107700189493e-02
3.496018951653569184e-02
-1.093979354917983156e-03
7.650039916600641365e-02
5.876499844034681341e-02
-2.381196962137982487e-03
-1.704182880855316471e-04
1.873440120154384603e-01
5.585135563482732796e-02
8.626223560382353939e-02
8.436205169468380741e-03
-9.422957769727706434e-02
4.352163460231007336e-02
-1.359339035878541491e-01
-1.392778960203826522e-01
5.384038212660048617e-02
1.766371001419475006e-01
-2.227598401255149671e-02
1.335983855682752186e-01
-2.438190253432649321e-02
1.611335975696576162e-01
1.355698662624085435e-02
8.335593119561257244e-03
5.861589463802014538e-02
-2.825121820018192814e-02
8.263923410250277601e-02
-4.451858999339072809e-02
9.149546273209975544e-02
-7.117450149794464498e-02
-6.498751554150973553e-02
3.318147550531198170e-02
-1.120473358057721448e-02
-1.110096648830390526e-01
2.045323263697299276e-01
2.564534145038691385e-02
1.786471305641174762e-02
-3.105301917747846710e-02
1.144256215205963038e-02
2.022204446231644359e-02
-4.084199796249524811e-03
2.878453879829218076e-02
3.350304909433445000e-02
1.253523217146270893e-02
-9.045825627898818055e-02
8.421265407100035627e-02
3.645013000345376231e-02
2.837015165152381377e-02
6.139208614569911793e-02
1.640910599483098517e-02
-8.709812174198230950e-02
1.111415216872197603e-01
2.261140008359044037e-02
-6.559879590938745564e-02
4.144705905241840432e-02
-1.561284866431950635e-01
5.185614504407790037e-02
-4.289501677349450109e-04
1.150368313892380923e-01
1.369768001176435435e-01
-4.830167930370241058e-02
2.198535533546067469e-02
1.301278589521658903e-02
1.545389975437937158e-01
1.483992541685909550e-01
5.692999440064508421e-02
1.085897288454656107e-01
8.517449710678370867e-02
8.547105077867976630e-02
6.193598154963372154e-02
-9.880774192983324267e-02
-4.666645968872908806e-02
1.915915626314123876e-01
-2.585746539316295667e-02
7.047590840355233421e-02
1.462979878014100850e-02
-1.364364249161295790e-02
-2.439504588219501557e-02
-5.761079569667586914e-02
9.389671540754220003e-02
-3.940592610946142341e-03
4.656842510343908205e-03
1.023536229019579719e-01
1.732101071912770796e-01
4.557046283678520271e-02
2.349370952981310462e-02
4.804028159136920773e-02
-1.380553920519916183e-02
2.291642225197133564e-01
1.296703991559628177e-01
1.079247956263141572e-01
-2.158671368289203155e-02
-4.191368636266622205e-02
1.500317732312167196e-01
8.801990624472466607e-02
1.780467286984295907e-03
1.158452523603521189e-01
1.359975617607499521e-01
1.326784587532178761e-01
8.453317412473928399e-03
-6.359609742166988378e-02
2.450819437838454989e-02
1.125217396205233956e-02
7.429213485211429158e-02
1.318119630526845554e-01
1.151531096362718408e-02
2.485748895653265220e-02
4.996330593008696530e-02
1.521026106285282287e-02
3.228636296614003764e-03
2.398044207230034391e-02
6.338989225148120021e-02
1.086146179444495707e-01
5.689368151152855019e-02
8.407270097205403470e-02
6.149739449234432886e-02
7.466222623626717070e-02
1.410835317965847824e-01
1.769030958135021231e-02
8.628479136884163736e-02
-1.468179798528483453e-02
3.659903566099731703e-03
4.683765008893028131e-02
3.695015623977715696e-03
-1.198350269140533997e-01
-6.315530548283924961e-02
4.102368118598547983e-03
-6.919406550317651165e-03
1.440430288290728833e-01
1.177310355951134979e-01
1.968590779667289334e-02
2.484752739187757672e-02
4.217677707091196937e-02
2.541057250369046366e-02
-3.489488356540325353e-02
9.153925085560887798e-02
2.957036200014445670e-02
1.785215588339002582e-02
-2.181271746020454344e-02
3.526214488805760189e-02
-8.802482956478052678e-02
-8.935344816727562589e-02
5.937701536927330465e-02
-3.834399660120492437e-02
1.384212243910534490e-01
-3.991649933938721390e-02
8.043073457975292995e-02
2.528880120400762554e-03
2.071015077584671960e-01
-2.740380869835989247e-02
-6.379925055805349410e-02
5.770897617241756844e-02
1.129899746205664524e-01
6.391790552948246884e-02
2.081951318442331472e-02
-1.266565108133799362e-02
1.029290080444525274e-01
1.656873708338000781e-02
1.084970587325864710e-02
1.203625970064514938e-01
-2.955949051447092496e-02
-7.758736667434294743e-02
3.625689563655649233e-02
-6.916104793124096262e-02
4.729487156128517333e-02
1.957383505732383528e-03
4.440048310923036534e-02
3.862638409289948643e-02
2.417579803225791343e-02
7.110156930847559911e-04
-5.605805997071787450e-02
2.123308618161385553e-01
8.075277333645129382e-03
3.718818199307867556e-02
-6.733747963418591775e-02
2.148957199611452040e-01
-5.860454277808804791e-02
-1.268646094023936043e-02
-1.242541087826035257e-01
-3.436891749219254250e-02
8.213873244970729126e-02
1.165873469027827042e-01
3.006052155700000839e-02
3.905133376002929702e-02
-2.120097087307450112e-02
2.648099179695806785e-02
-1.174481826702595405e-01
9.336604202472879865e-02
1.652178342777117087e-02
-3.829102971580813919e-02
-8.176750845585563365e-02
-6.928217620372607854e-02
2.386902443538775522e-04
2.080205193500395122e-02
7.706039419093695109e-02
-1.174130058983387376e-01
-2.289656748769790598e-02
8.657022358917700056e-02
1.237112496740118694e-01
-4.834304539167417515e-03
2.039991374071252125e-02
-1.630660707629400311e-02
-2.516828242858847389e-02
-8.662575075474392150e-02
-8.669910963177243635e-02
-9.229982262418240380e-02
3.773294898462031290e-03
-5.592964011073382757e-02
2.066611727675767840e-01
-3.774976015390565237e-02
-8.088261647024438949e-02
-3.762712553949511957e-02
-3.054610839866292796e-02
-8.315556049035707775e-02
4.879269307990275611e-02
4.826703594611653908e-02
-4.648059569129069091e-02
-1.053044228705655137e-02
6.700579451898008854e-02
-1.201786722193846219e-02
4.835261395584627281e-02
1.346750910857476280e-02
-1.080938671910998926e-02
8.440834267582829342e-02
-1.233134784161421388e-01
-1.762268768484885617e-01
-8.551382660474264596e-02
1.698340788217138700e-02
1.361341779487150461e-01
-1.135224185967628578e-02
-6.046894238970462049e-02
6.175152897641863342e-02
4.284046673708335334e-02
-6.129469445826271623e-02
1.342973255982048489e-02
2.318916947371239476e-02
6.975657886905479999e-02
-9.665782037571893359e-02
-1.265754758405210345e-01
6.860764604259184107e-02
3.463343196469825108e-02
4.440840367920619036e-02
2.622317293724674148e-02
5.871710816324857141e-02
-4.993899658989831708e-02
8.754522928003760640e-02
4.530887355824708695e-02
-5.708755324026128924e-02
4.570170309268362790e-04
-2.731851917721359740e-02
1.549403839919916981e-01
-1.716769424031357461e-01
9.107492092005915058e-03
-1.858954281028250138e-02
9.758155919303054815e-02
6.992818328228753155e-02
-1.427023062052047188e-02
1.850856151350369905e-01
-6.896687793392772270e-02
-6.577868112547582968e-02
3.973064236614511774e-02
-5.232821923656804514e-02
-3.036933250244059496e-02
-8.569199329142426769e-02
6.443768787599961356e-02
5.004808194308323077e-02
-2.473807868427251380e-02
-2.205036199457456950e-02
9.966038771540343399e-02
-5.154682538790482382e-02
-9.625395934460023381e-03
5.903838263262783242e-02
4.120887706309121767e-02
1.149141000135217444e-01
-3.402219355822372338e-02
1.561682441685329457e-02
-1.555985223179338905e-02
-2.296766721102569062e-02
7.533438984907286917e-02
1.171741096511849101e-01
-1.080900130541828236e-01
-3.921917775123552607e-02
2.256040420635501906e-02
2.856072802366519878e-02
6.969532096758379591e-02
-1.454181496249849943e-02
-9.495882739119822225e-02
1.625681380872224524e-01
-6.056634398873273796e-03
9.715557488783160833e-02
-5.177080767512597798e-02
-5.252019475899324941e-02
-5.231722027785262047e-02
8.829966694275012684e-02
6.322562088846185591e-02
-1.147051079940565738e-01
7.071005965574628238e-02
7.633299577100027995e-03
5.603931613170731567e-03
2.450924808545532768e-02
-4.177996921563291617e-03
4.839004415549529731e-02
-3.827085421409204876e-03
8.543444835329698506e-02
4.953150359567932981e-02
-1.336840998461163652e-02
-3.329241106265040662e-02
-5.008531315417807245e-02
-4.143129466489450102e-03
1.712706362306605154e-02
-5.323045426472911706e-02
2.963900453326751786e-03
6.527777941533112471e-02
9.991075634384319684e-03
1.437441756279995708e-01
3.503045411119517366e-02
1.632227083187270111e-01
1.128953811411260479e-02
-2.797934842504300190e-02
-3.314016467428656382e-02
5.045993073897213355e-02
2.113530290818458127e-02
2.703822201783883175e-02
-5.064724014454566553e-05
-4.400990319340118695e-02
-9.203510654413596392e-02
-1.195381213410547511e-01
2.813674238574566389e-02
-9.663139040525539625e-02
8.687497946949053473e-02
2.848274630799232585e-02
8.256419763450525973e-02
1.072559719693723032e-02
-6.970424297541852332e-02
8.519344472017223446e-02
4.273200464068428045e-02
-9.911751791729372929e-02
-1.541964438942361459e-01
1.021074691877471852e-01
1.648943634235505440e-01
7.299740923670737514e-02
-7.427179846645828865e-02
-1.125740699361942321e-01
-6.257354504218864966e-02
8.653885579426551233e-02
-6.968525672900545420e-02
-2.635086327478501980e-02
1.353508180024909913e-01
-1.507765920954315386e-01
-2.769513577438879187e-02
-5.016357265517477210e-02
1.622655915767268545e-02
4.714913754735913093e-02
-1.852204246081027086e-02
-6.324059365106287148e-03
2.662766004263489306e-02
-4.487580534924873188e-02
5.360730054227608177e-02
-1.961835416340413640e-01
6.156645212711485404e-02
-8.037973128830259995e-02
-1.267247857579696935e-01
2.371810264287363499e-03
-1.210021076918359542e-02
2.306501976223248110e-02
5.181339342864307168e-02
-3.338629905716165164e-02
2.985186210897922132e-02
7.579969152225422835e-02
-6.241983207048583393e-02
2.473797306729646345e-02
8.577455420313612189e-02
6.254543049673452759e-02
1.545638263546943170e-02
-7.552796253930851682e-03
5.065482470796192627e-02
2.284924035967461978e-02
-7.023389108105735842e-03
-4.181706766229364297e-02
1.137651497056593394e-02
3.785987129387356070e-02
1.203051158822252692e-01
-2.788302373608926230e-02
1.689977615216979867e-01
-1.386767969274576955e-02
-7.529003573420643691e-02
-1.069234814059397826e-01
1.504706175272324253e-01
4.264530601861386827e-02
5.449192641212950716e-02
2.200644126827516062e-02
1.559633474628303040e-01
5.481517408616010112e-02
-5.122459482678532600e-02
-4.725529154892792183e-02
1.319885177956245659e-01
7.076348051116290727e-02
-4.119803931184880079e-03
-1.590308943064013512e-03
7.792407396428650823e-02
-3.891454401031130966e-02
-7.444455164348850497e-03
-2.221650408577887370e-01
2.441681762596634164e-02
-1.697605524390526435e-02
-2.506524314467770131e-02
4.583288307341761014e-02
2.161590251446387709e-02
9.035805384152853503e-02
8.285551566735183115e-02
-7.885169813466699415e-03
7.651101722595743393e-02
1.126469207948116308e-01
2.594691053368792036e-02
1.383731714809402213e-01
-5.452245124001761645e-02
-9.287162533359680228e-02
-1.702740388626393028e-02
6.830783319339654713e-02
-8.691984483903135439e-02
-4.941854647577954840e-02
2.348218486273686428e-02
3.468261406622410309e-02
-1.266100949336881609e-01
-4.253038867254632475e-03
1.038978325466717728e-01
8.957064100837543175e-02
-1.368437987680579671e-01
-9.855272059322263412e-02
-7.187566350252973246e-02
-2.063249076274010618e-03
-7.060601799024908420e-02
-1.064965146805701701e-01
-7.930587092296215168e-02
5.756445633803581458e-02
2.460314076119607049e-02
3.112234023823733792e-02
5.308156133068148153e-02
-6.636416266214423265e-02
9.619865493898836772e-02
1.111746057971546228e-02
-4.688464048868436207e-02
-4.879326352766304858e-02
4.436091299430448831e-02
-5.239821274000841739e-04
-3.488262647109072884e-02
2.404489379110029759e-02
8.908837246078016303e-02
8.820353761237720303e-02
-2.779621023205351010e-02
-5.970738483405783892e-02
-3.796455313492168304e-02
2.449981502088903820e-02
2.944842874903929458e-02
-1.558801233220820327e-03
-3.825281873482006684e-02
3.513119383788297634e-02
-5.094751957776490203e-02
4.196221321724772496e-02
-4.527467472767068152e-02
-5.859290571631811662e-02
9.927241243478676647e-02
-1.032753694222359325e-01
-3.616974711426483580e-02
2.286672230069174659e-03
4.356052083078690296e-02
6.233822741433618468e-03
1.336344773783378348e-01
-9.279710515471353838e-02
1.989230310793457194e-03
9.059735878329609748e-03
2.607506987706236651e-02
-1.893880745285046047e-02
1.608755620187508548e-02
-6.383880315789351029e-03
1.578848370304549234e-02
-6.270932058629795575e-04
-3.241677488528835888e-02
7.475809426118349733e-03
2.836668262923574494e-03
-1.248971462976297513e-02
2.475654030327285871e-02
3.330377180256802357e-03
2.149554897160054281e-02
-4.153444910871294249e-02
-2.721564751595673126e-02
4.633629905425419582e-02
-9.803590281739832032e-03
7.189984367390461761e-03
1.014524217264703154e-01
-3.457179674007312964e-02
-3.403579637966661769e-02
-5.587691377988508734e-02
-8.190863949080948170e-02
1.626034128812328672e-02
-1.053951894159303992e-04
-1.000849977843564914e-01
7.119036904261746845e-02
-1.878666147855801577e-02
-4.650762173290291096e-02
-4.026670212060215470e-02
-4.365047725896019359e-02
-7.647749532721088983e-02
-1.234287218405829556e-01
-1.476384445030393469e-02
3.589488506854303373e-02
2.070445285432183369e-02
1.068391082822866406e-01
-3.533331616478861681e-02
2.723441611790283767e-02
-3.374316795004118213e-02
1.949932914239246515e-02
-3.860741640845731515e-02
-2.791380703223099446e-02
-1.704836971196338757e-01
5.168509462977329688e-02
-8.067035899622666470e-03
5.894133351905097434e-02
-4.587760609467725348e-02
-1.297628471532308869e-01
-6.749873641153419923e-02
-2.549804038255784958e-02
2.279745402864965520e-01
1.364515375873794241e-02
-3.281752480195114334e-03
4.047221976743261423e-02
1.044823976368709252e-02
-3.065149574769240187e-02
-7.872135532043744721e-02
-6.187935288665781519e-02
1.938028459371587920e-03
-1.022480146570332593e-01
1.299551187347507686e-01
-9.927945740435292765e-02
3.465459964858687986e-02
6.834994383371628679e-02
-1.623200396361861031e-01
-2.926271475068778494e-02
2.480544039343176785e-02
-3.079999970925859087e-02
-1.460663642731564391e-02
8.344701353669607691e-02
-1.559775866109121972e-02
2.833461987785463806e-02
4.340175153865313828e-02
5.826823345040488440e-03
-1.875585517225108675e-02
1.903987934162604603e-02
-1.363075858493292825e-02
-3.956479064178585608e-02
4.014920037371406264e-03
1.940013258672906513e-02
-3.304037914339107151e-02
3.667388327456496538e-02
8.696822370933937618e-02
-6.505896947796650787e-02
7.069111174671018072e-02
7.715484340325240963e-03
4.599287411952106275e-02
7.155230424120079258e-02
6.999876388815431949e-02
2.881925846111627054e-02
-3.372570590057561574e-02
7.282761246120098009e-02
-5.850968434176227057e-02
1.767832334180965137e-01
-5.982010413337773835e-02
5.175668970170187178e-02
1.825510689973777571e-03
1.757267594398027183e-02
-3.493923262443126426e-02
5.616548565644619538e-03
-1.179337303668496761e-01
-1.027484600486459343e-01
1.064294220961451848e-01
-3.149126067960317243e-02
-4.086436898607147955e-02
-8.460619131279424610e-02
2.021136687473658669e-02
-4.996838612486086129e-02
1.377121083619906733e-02
6.111571784374370681e-02
3.421275198641191007e-02
6.878175830461756048e-03
-2.092165098358086603e-02
6.702257948888551420e-02
-1.486109357211992943e-01
1.136625641511544299e-01
-8.872967903212941598e-02
5.077298579586991822e-02
-1.558091874245724805e-03
2.561698755904743760e-02
1.853830037117696478e-02
5.267306959403419281e-02
-1.573849881108585480e-02
-1.850626255344397370e-02
5.485777024695468601e-02
3.017086139646894469e-02
4.015806365034339798e-02
-5.150362353249154923e-02
-2.359443929303287057e-02
-1.712519798406157701e-02
4.528222587454520942e-02
-1.279303962901342205e-02
9.833363278845681787e-02
6.808800540868285844e-02
1.723175550248895807e-02
-6.436312932762125461e-02
5.603195454651499659e-03
8.657028891143271621e-02
-2.201671419327047921e-02
9.462177228384069383e-02
3.563112901760814161e-02
2.205057703613736916e-02
9.628429107837847833e-02
-3.396439841176683572e-02
6.370326551080317257e-02
-5.142141597969715483e-02
2.354960860120795807e-02
5.021764597048236634e-02
-3.697108427114044471e-02
7.133478571502922805e-02
-8.213920539022993850e-02
-7.990466633090767545e-02
9.328645111040244353e-02
-1.479059604606447389e-03
-9.997152527192701421e-03
-1.684315828696497999e-02
2.030638076443787299e-02
-6.109139778718775116e-02
-5.879376719788977079e-02
-6.188991276632908878e-02
-1.340734953187091294e-01
-1.273440785665623243e-01
-1.360595992931850490e-02
4.619711097092856628e-02
1.228877418838561497e-01
-7.107824551826186221e-02
1.176822233723484254e-02
3.312215518614197024e-02
1.367769798138981918e-02
-9.371708861802022228e-02
-1.046667902413486728e-02
6.013267319597731531e-02
7.682550421298653398e-02
-1.525364898062914198e-01
8.316045834026429551e-02
-1.570497488063932537e-02
-1.561880289028645934e-03
4.706449630342401241e-02
-4.179469518560343863e-03
-2.814090332820301152e-04
-2.037985292628307146e-02
3.791687845811664986e-02
-1.387385210469115407e-02
-2.413600277830924012e-02
3.905219469020778517e-02
-3.435997951375696635e-02
7.168149866328403508e-02
1.019151416677762934e-01
-1.179279801616681458e-02
-8.546173039585724940e-02
8.322228775708482781e-03
5.250655602019003304e-02
2.664404913398657482e-02
-3.383373357259471855e-03
-6.339821893709260414e-02
-3.800023634403559142e-02
-1.803311563319261873e-02
-1.660272726851321490e-01
-4.159368608406741052e-02
-5.894786757014978951e-02
9.714414159840679963e-02
4.919371637480365878e-02
-3.801967265903464371e-02
5.854671039001328736e-02
1.629492938826960710e-02
-2.794755521003272278e-02
-4.917024476414506157e-02
2.791081310933394080e-02
5.388683170901014535e-02
8.154438971705862960e-02
-8.804220469378651326e-02
4.511797820166393858e-02
-2.310107147638302237e-03
-4.154648503678386173e-02
4.828548826963640489e-02
-2.186499699081276282e-02
1.415744308915767025e-01
-8.100381550997728941e-02
-2.885292978442775477e-02
3.007625468155544768e-02
-4.906505521317227475e-02
1.562623564096720513e-02
-8.808360162046674491e-02
-1.766262887498070699e-01
-2.689648249591830576e-02
1.531800117138040762e-01
-2.867200077859507687e-02
-1.628729464870509389e-02
5.291568870411617748e-02
3.581164891701598546e-02
4.797819423480839673e-02
-1.048113411869131678e-01
-9.086279900161415082e-03
1.760026238414104729e-02
-5.646843195313218378e-02
-9.030329587788994694e-02
2.613335232654805107e-02
-1.009025518925065097e-02
8.218292799391009595e-02
-9.230804658446915834e-02
-3.317827014644118139e-02
5.642321675031303045e-03
3.613544075766413760e-02
-6.489262384959394725e-02
-1.354211134400274408e-01
-6.481384610571695737e-02
3.325801747806502590e-02
9.161574998406324388e-02
-4.845715444049887577e-02
-7.664350498614136420e-02
3.832336356882786593e-02
1.150244617669583802e-01
1.359814773897597695e-01
-1.928840320763569940e-02
-1.378509343898688955e-01
-1.971925543099158420e-02
-5.029092227552749844e-02
1.037757141925083493e-03
1.994846258589067639e-02
3.142519972604232437e-02
-1.173444970501909268e-01
-4.732009353667303297e-02
7.142210817685051838e-02
-4.056481449735258038e-02
-7.636986186016404441e-04
-7.604311359811494198e-02
-1.236170507493921378e-01
8.964319000108761371e-02
-9.450867551176356240e-02
-2.989136497760669364e-02
8.022402906316018420e-03
-4.305662003233803881e-03
1.077383540910733239e-01
-9.073119571175955467e-02
-1.131701453518843131e-01
5.457195209858856783e-02
-5.296277370121611761e-02
-1.347389629656818404e-02
-9.345845212090980736e-02
6.467269075539856804e-02
-1.500673546991628804e-01
7.034947642086456648e-03
1.061801054799454691e-01
-8.519559328444883603e-03
8.404549777416502054e-02
-3.171528336735453951e-02
6.010743856196625740e-02
3.205185008916523054e-02
1.044682011257868359e-01
8.774768515310223810e-03
6.272247402553692008e-02
4.179999781925541891e-02
-1.626155225947291949e-01
-1.020974926517708402e-02
-3.938873621038512657e-02
6.387649846008266498e-03
-2.477873162981110433e-02
1.827492735226764198e-02
4.142644545487949095e-03
-1.298803021912011135e-01
-4.870604529972817620e-02
2.188476438692457671e-02
1.027664741165859458e-01
-2.745119851215906820e-02
8.867879964838545903e-02
3.423134800713633491e-02
1.875144725590303929e-02
6.224320804118391171e-02
2.808788786786644773e-02
8.232407801014690607e-02
6.679845191280299466e-02
-2.903394737239199663e-02
4.631259256808890890e-02
-7.556411432473343626e-02
-2.195772903472734822e-02
1.411135467094794434e-02
1.545280031047719105e-01
-2.487746667392216893e-02
1.112027122388369732e-01
3.191223583089446147e-02
5.449540096924774396e-02
-6.449756563541349241e-02
-8.305625591955277665e-02
5.393384056024798368e-02
6.196509564959392508e-02
5.134398128744888969e-03
1.970396040872823482e-02
2.689172838478549182e-02
5.061777052514244979e-02
-3.141968730529130782e-02
2.977029222319962313e-03
7.381953660518357496e-02
-6.851137577577674775e-02
1.780655650571784654e-01
3.249615982485851151e-02
2.393166244283159022e-02
9.867274371864022398e-02
-2.625902502685265386e-02
-2.015797706351077386e-05
2.962496256568678682e-02
4.379534291920413741e-02
-5.455214393504126402e-02
-5.787038028463705602e-02
3.215410784387066206e-02
1.151263181927562884e-01
6.709477866209720420e-03
-1.810699482968320100e-03
3.495255120198080545e-02
5.210656094739343075e-02
7.835932979022394718e-03
-2.140594369653814333e-02
-1.045317906425642304e-02
-6.256984055679694345e-02
3.495094453064787055e-02
-8.512784954712591945e-02
-3.391106378076606115e-02
-7.107209164668922344e-03
3.687067518757336515e-02
-1.808273369005602635e-02
2.737824839143305003e-02
-3.586052116158743031e-02
8.989742801395073091e-02
4.649140360074748013e-02
5.556930801932757208e-02
2.160292509855595358e-02
-2.873892615207948240e-03
-2.227171279196223097e-02
-1.096581630065388696e-01
-1.306539062380081273e-01
4.817551771829065022e-02
2.054724510141370513e-03
-1.013771674933688569e-02
-9.617651277772172602e-02
6.758301560943028030e-02
-5.744219251617534161e-02
-4.629252912494370015e-02
3.983824219889469526e-02
2.550851520771692596e-02
3.553211713845569331e-02
-1.054619191028463021e-01
1.552284770516264463e-02
4.076042996761866655e-02
-8.512292705794205494e-02
-7.231384264786415439e-02
-6.875058038952955308e-02
-1.121084386940182642e-02
1.169900951888159027e-02
-8.803453251215263842e-02
2.359194644646381202e-03
-4.114279774543920520e-03
-1.691335741135260862e-02
1.950561303064486662e-02
1.585966185677079032e-02
3.741248742029142094e-02
2.495598636345712495e-02
-1.042297187467643577e-01
3.093069981811309710e-02
6.526319702020612346e-02
-6.160186999559622012e-02
4.388488353801117681e-02
4.240193402831716508e-03
-3.613910370389974286e-02
-1.443361881092168064e-01
-8.848604192916290079e-02
-7.303588152773837772e-02
1.301244489009559246e-01
1.829405248155861405e-02
3.468331995515576416e-02
5.535209506275656777e-02
8.762438239002611970e-03
1.226391446474493635e-01
-6.522522627677244944e-02
1.462368011802381851e-01
-4.284140085162757572e-02
-7.444918009779938339e-02
-4.354142511702110974e-02
-1.297158809662908585e-01
-1.369567550206967910e-01
-1.762625857012787012e-01
3.209550706405564502e-02
-8.427435570898959838e-02
6.487530880102236608e-02
-3.490414116495481334e-02
-6.333906045549204944e-02
4.062901676682889596e-02
-4.826267688552864088e-02
3.762468855861961226e-02
4.082505161569313645e-02
-4.043826296328598829e-02
-1.200462985596177923e-01
-4.003168402895404543e-02
-2.978150012255104812e-02
-1.187603424269779440e-01
-1.322392983282872914e-01
1.534806340825351466e-02
-5.069583038190041829e-02
-2.987591053428410512e-02
-2.195278147205643668e-02
-4.730366498847145273e-02
-8.280305658317813067e-02
8.139394478737129249e-03
-3.923011276633883021e-02
4.250898185576991624e-03
4.328484029887245954e-03
5.594823591980867955e-02
1.470638602377171821e-03
7.214401476048652381e-03
4.059913650139963109e-02
-1.182440273071783954e-01
6.426844107533871697e-02
-9.899421870928203082e-02
6.126806823139366309e-02
4.531741374570116138e-02
3.159012161939343116e-02
6.386605023515839509e-03
4.147990406653849493e-02
1.150485077230315942e-02
-3.661905044005078769e-02
-6.868350955457713444e-03
8.952899604014538659e-02
-1.436325315195779717e-01
-1.306604316060907753e-02
5.460490391532365345e-02
6.722830596175691231e-02
1.096200543390946948e-02
1.292473723000592545e-01
9.486969266386378885e-02
1.055317085947909961e-01
-5.312820421990695208e-02
-4.487548209331577997e-02
-4.558028778230777123e-02
-1.390928715627858803e-01
5.121325114838617965e-02
-2.870264614658719904e-02
1.394876665521799057e-02
-6.177779641032427743e-02
-6.842460696867447290e-02
2.772259116924558064e-02
-6.183167474021967341e-02
2.105539701191759192e-02
-6.971595554226638070e-02
-9.809785122295033161e-03
-5.052677669586014275e-02
-5.321007032649695441e-03
-9.611764064397064489e-02
-9.246603633304723013e-02
4.190763203885029646e-03
6.464785108070117414e-02
-1.994769786972913281e-02
-8.552444097295536229e-02
-3.018480669110734649e-02
3.466356020495253709e-02
5.917140098581229885e-02
-1.123626294781121387e-01
7.066825952571446912e-02
4.873904872297365326e-02
-1.471489825359323204e-02
3.456704679751653603e-02
6.648321649487008711e-02
-1.535048666466425939e-02
-8.818121498939809552e-03
7.999375997556580284e-03
-1.409465915818903792e-01
-6.530848347000446641e-02
5.173784665512786568e-02
1.152168151119793288e-01
-1.004081801750122006e-03
-9.194406776569322148e-02
-8.496769372250437269e-02
-1.196772532939786721e-01
3.980428844443359426e-02
-6.884710069412934563e-02
-3.128903914169055972e-02
3.016473255589182528e-02
3.932953075216151333e-03
3.023480882730317232e-02
4.682013276717967611e-03
1.404922793749421583e-01
-1.675663853652895399e-02
4.855343499156282959e-03
-9.225186393733139645e-02
4.956968870970791807e-02
-8.969618522496713986e-02
-1.062944210085696971e-02
-1.869270249977877246e-02
-2.632449468376429208e-02
6.568663067189545179e-02
4.193264589097264045e-02
-7.172226673778039907e-02
2.183502110728012535e-02
-6.201164672761131855e-03
6.002199791115016975e-02
6.295601585280509449e-02
3.509206568714774710e-02
1.189957073344257432e-01
-3.518653709941201024e-02
1.252811888560839346e-02
-1.668432576203116580e-01
-1.102959817569842960e-02
-1.050572493935416907e-01
-1.687221647392996571e-01
-9.288495512301701840e-02
-3.419131805477065855e-02
-4.424162534275899450e-02
3.643211574828118110e-02
-1.296642682962200477e-01
-3.994309472898168595e-02
-6.464188100452242236e-02
9.533851637476713214e-02
-9.020439946101913020e-02
1.488613584500205140e-03
9.578204235323717342e-02
2.102582475797503889e-02
-2.107517022279032021e-04
-9.910483458305904825e-03
6.402704818274495419e-03
-1.353048769035909427e-01
-9.975204262551724821e-02
-5.367008954117340885e-02
-2.121283951740743010e-02
-5.191379146802085898e-02
-3.391698800777783601e-02
-3.009685070715209174e-02
-8.979381581679776736e-02
-1.717775592501188942e-02
-7.090217808248261422e-02
1.099149062219177547e-01
-1.815966938228554539e-01
6.955732286183005653e-02
3.326614762412179876e-02
6.962375605349112317e-02
-2.080100675917814779e-02
-2.388704027616521744e-02
-5.884323498062253577e-02
4.207267410918823919e-02
-1.352987339693025592e-01
2.403455453592103636e-02
6.015416900300780967e-02
1.146237500760487193e-02
-5.048299291226477845e-03
-8.882110700558292285e-03
-6.363167629455848684e-02
1.125434141318635423e-02
-1.498006911674207298e-01
-3.867000109073396447e-02
-5.087184579456709155e-02
8.928258243505468594e-02
-6.912584450095804467e-02
4.247391500588509200e-02
2.279876795820543964e-02
1.016144511717233662e-01
-5.112165057187396944e-02
5.659207283770437136e-02
8.325176398211833403e-03
7.979494301809847423e-02
-5.746018234610079239e-02
-7.430709651874936594e-02
7.219065500846938432e-02
-8.373335710121224823e-03
-5.269083985633091910e-02
5.397864071193761437e-02
1.257858450813325105e-02
-2.298655118929415764e-02
-3.414699333258815195e-02
-1.230709248795912591e-01
1.102987109276510197e-01
-2.810997757477324416e-02
-2.113346044199808649e-01
1.305696769012192060e-01
3.686384463782003962e-02
6.570410407332424353e-03
-6.163619962816011683e-02
-2.729843059226126634e-02
-1.430413567879642300e-01
-1.237970510062211815e-01
-4.028063265314340419e-02
-3.267211664817239875e-02
2.277846746902804573e-02
-3.542890203720005377e-02
-1.566506841852835785e-01
1.133776939329229558e-02
1.644505255282816339e-02
-3.432293264711677033e-02
-2.882895124709748333e-02
5.371918478786344431e-02
-6.275330193089130593e-02
-4.780907524593378671e-02
-4.196440812458716862e-02
5.489609220059087080e-02
-1.826271816624177452e-02
8.944914619720069349e-02
-4.516311340072612368e-02
-2.877074625662993934e-02
4.434793436851972026e-02
-1.052809185923057056e-01
-9.766274874317558419e-02
-3.661537252112074398e-02
2.473184199755206966e-03
7.032046272445589830e-02
-2.127897026059218273e-03
1.865258041484269338e-02
4.704437038729192971e-02
-7.195062702271946657e-03
2.859634927210948085e-02
-2.671555562976065529e-02
2.387841027147657308e-02
-9.934364187562128024e-02
-2.254812002580751026e-02
-4.588622722054834513e-02
-3.350630988196596875e-03
-3.557665708810629074e-02
-4.638116506265536898e-02
-3.065919641017358921e-02
-8.902495105429424072e-02
3.985033910101708904e-02
1.173905989648771353e-01
-6.243637833760925376e-02
4.949761654866573907e-02
4.784841661527128309e-02
-1.112285421425647687e-02
1.110760698142904679e-01
-2.885168358212565273e-02
-9.348516961720723661e-02
6.942374850662205721e-02
-8.066726528694842524e-02
-5.685058581778749086e-03
-9.085996130467899334e-02
2.405822806189083368e-02
-7.504429874442970771e-02
4.560171757773725382e-02
-8.121570477144082756e-02
-6.411905322351130199e-02
-1.101701517728760210e-01
-3.367043903862080440e-02
3.014043769099664441e-02
-2.937511476403657437e-02
-2.818442602564397853e-02
-6.707210865749652431e-03
3.412326427357036118e-02
-1.852038581678927542e-02
2.030616704491750371e-02
-4.884162831033173752e-02
6.686187137923359225e-02
1.509766524355050099e-01
-6.119451326927178442e-02
-5.935528969144175659e-02
-1.051143158475975614e-01
-1.199985434875190833e-02
-1.580380463001211100e-01
-7.030441922723201786e-02
-6.686283022503175522e-02
-7.332306845794940575e-02
-1.094720074016496472e-02
1.148597193889006607e-01
-1.089270735655277073e-01
8.502119517619360911e-02
5.719699830039871175e-02
2.650717078106512581e-02
2.800370776170886620e-03
7.522749030945057036e-02
-1.474267831178657229e-01
-3.528166715888014088e-02
3.409184605584462350e-03
-5.728283087768719362e-02
-1.073799073899260742e-01
9.461136171693106112e-02
2.412335907457882969e-02
2.762782332608179625e-02
-2.063560184703535152e-02
-9.969474765119193393e-02
3.642595212095399437e-02
1.073027357980013349e-02
-4.799702872039470630e-02
-5.684146876320684411e-02
2.078539968375606520e-02
-4.940940468044176942e-02
-6.036130248937696119e-02
-1.066181404546013567e-01
-5.204210323697287116e-02
-3.787950212817119133e-02
-1.914863253599997234e-02
-7.366320390839589671e-02
-5.401530470145075868e-02
-2.205556003686225466e-02
-1.069279283980406614e-01
3.090648062010647318e-02
1.016148793491027519e-01
-2.765701223896095684e-02
1.707134693916283544e-02
-1.350529168617186082e-01
8.083160113870585528e-03
2.764794885864635746e-02
2.225812776745662988e-04
-2.614912521732294659e-02
3.932606890681928508e-02
-6.692759646524858337e-03
-4.337234905237408872e-02
-1.469969760595305763e-01
-2.100969563586828001e-02
6.694196733332496985e-02
-3.119474239917256406e-02
2.083234757254090116e-02
3.754208066298616447e-02
9.040599464574479438e-03
-2.503261563938382651e-03
-2.548143692992565004e-02
-2.235650589315691522e-02
-2.865820278711511682e-02
-4.372920869204856287e-02
-1.224369299396755872e-01
3.069177977513989908e-02
2.284288532437193237e-02
-1.878112003621129969e-02
1.144248999539842701e-02
1.198542517527005809e-02
-8.887566507053751286e-02
7.596500638177242082e-02
-1.033991145133570343e-02
-4.733705605111975662e-02
-2.898377312043127346e-02
-7.596498877178678444e-02
-2.163117542520099842e-02
-8.249677685161749263e-02
5.002928856956325582e-02
1.610974126799343334e-02
-1.646229367827124757e-02
9.697113009942165407e-03
9.741628964085402576e-02
-1.908589494443771115e-02
-5.445291951244293077e-02
-7.011738383630692316e-03
-1.792824653726655601e-02
-9.908193793202622543e-03
-3.682377608608388558e-02
-5.000070166058601800e-02
-1.570584295072910072e-02
6.005194427411795349e-02
-1.336310352926190631e-02
-1.413781837100865635e-01
1.560857546898161696e-02
-4.821279602019060834e-02
1.921575639376351674e-01
-3.179603343600017479e-02
-1.085248474859336759e-01
-2.258315299840642221e-02
-3.455217455847704039e-02
1.320113294576948926e-01
-2.506068695852681910e-02
-1.156362067349255146e-01
-4.388496405102467607e-03
-3.769809942465769670e-02
-1.590767026412071017e-01
-4.448641866491281904e-02
-3.686051437738304543e-02
2.428735774338100159e-02
-1.549596359697759107e-01
-6.814198757977192600e-02
-1.874642005611313472e-02
2.197181651814338402e-02
-5.175110332923783113e-02
8.795036693769836544e-02
9.310987427460827581e-02
8.026152122816529455e-02
-1.452829925167744771e-02
-2.799451145568346289e-02
6.640590839473102525e-02
-5.412128464030540459e-02
5.119527267056359077e-02
7.572779253489708706e-02
4.782094043476821377e-02
-8.273239819565843256e-02
2.223489861742529092e-02
4.530283647053891249e-02
-6.706790884561616983e-02
1.490116128113993035e-02
2.507042551799797819e-02
4.400685679428614078e-02
-5.274922286273967670e-02
-5.423578062466342248e-02
-1.276323994152009193e-02
-7.167680779912481703e-02
-1.002963199466971322e-01
7.239586505157590002e-02
1.135020607282404524e-02
-5.298333182223201321e-02
-9.238477363052700897e-02
2.750414087666392532e-02
6.772165501756732819e-02
2.314767844318149637e-02
-9.534096127043364954e-02
8.156904789600449021e-04
-6.063955447931824311e-02
3.952104912935260755e-02
2.874625696516786011e-02
2.127989029862752124e-02
1.122479987054689488e-01
-7.945922342919362058e-02
4.081048545845161746e-02
-7.995676164155733623e-02
-2.528779720461995714e-02
-2.331923447515413250e-02
2.507734624586566499e-02
-2.593037149828040719e-02
3.242888980598255394e-02
-4.069731951436542788e-02
7.371723642123959421e-04
3.386942846533971818e-02
-7.997528633700767831e-02
5.082778706506643762e-02
-3.550147825982460231e-02
1.454344690576055664e-02
-2.328592188349778991e-02
-6.136166740988071439e-03
2.306484525130089377e-02
-8.102112519139371971e-03
-3.306177615451846852e-02
7.447208962492576911e-02
2.933728249487216680e-02
4.237261614860683007e-02
1.197069179947461703e-01
-2.014255886870068915e-02
-4.433062397652145353e-02
1.539510905174280297e-01
3.330226142881516360e-02
-6.626099669735852592e-03
-6.390035071025475244e-02
8.167346273388967348e-02
4.918918266360776739e-04
-3.966873520681427068e-02
-3.289949291896553107e-02
-4.044781717425641188e-02
-4.010096234312567065e-02
-2.154462564928557866e-01
-6.315096712075958518e-02
8.646753155237102417e-02
5.538555639253910784e-02
-7.079998778036521168e-02
1.119542417898306136e-01
-1.021720920284239636e-01
5.151114617169660903e-02
-7.441286934245795737e-02
-6.337822208795836076e-02
3.032841973001145636e-02
4.618839619685418882e-03
-1.040856649614824853e-02
5.441665673252945624e-03
1.836985292273730225e-02
9.404686677146752161e-02
-5.188394254252939874e-02
-1.009156371977388417e-01
-1.008623699567775533e-01
-1.277625388533450423e-01
-3.216062510087530635e-02
-6.206332847691403698e-02
3.402975706737067924e-02
-1.088779860371168751e-01
-6.824249056316622486e-02
-5.094392873241376796e-02
-6.408131978485602509e-02
8.475416212119404880e-03
-1.715521453151953868e-01
1.419961904323308322e-01
2.882200078805758486e-02
4.063113164819712880e-02
3.079522048925582151e-02
-1.449432260035046216e-01
-1.366733469819217117e-01
-2.624105743329434304e-02
2.040826409928329227e-02
-8.161301507696987201e-02
-2.012293518206106219e-02
-2.487390544175725401e-02
3.677215069707286989e-03
-2.156438209852657578e-02
-5.617229037890326265e-02
5.806353896814042508e-03
-8.366548406309206459e-03
8.073844482592985872e-02
8.541728496190191533e-03
6.986493214949475623e-03
5.186813241064727048e-02
2.177159298646367744e-02
3.205878538465032485e-02
-5.990206725910290908e-02
6.608204142679706926e-03
1.422500433760591210e-01
4.513043133305046778e-02
-1.786997260564389955e-01
5.441763690108753632e-02
-1.334427518685435236e-02
6.455747763104499604e-02
-1.307362622256761364e-01
5.529248945221128947e-02
2.823475191567288364e-02
-1.503789939947705878e-01
-1.242755958549048301e-01
-2.959272063684319914e-02
-1.244652462434310408e-01
-9.127431941142898075e-02
1.065318455260754783e-02
-7.091242199337927099e-02
7.427547566810382973e-02
3.091816306656920699e-02
-5.649973073747535657e-02
-3.330522438496651833e-02
-9.119521071493554010e-02
-1.052696141424773121e-02
-4.575935618992763715e-02
-8.669102511751775042e-02
1.774148914174013270e-02
2.372964059914577616e-03
-4.177354723834485889e-02
-1.714062570792704299e-02
1.398011990944414765e-02
4.705657573705768204e-02
-1.066206844508115793e-02
-2.467617845659797124e-02
-2.214985865029486106e-02
-1.828363688355487751e-02
4.577835708100947386e-03
2.038906556694104061e-02
2.892313156186007012e-02
2.914236647878963235e-02
-7.053668489073441905e-02
-7.707357395025814240e-02
-3.197576084957645670e-02
-9.116370773128247562e-03
7.544104106638629959e-02
-6.968762493117157397e-02
-6.003015323510109413e-02
1.208858508246012653e-01
4.272126242600072371e-02
1.349819173320168653e-02
-9.832572747769754984e-02
1.470425375208216090e-02
-1.116774458600587466e-01
5.854923226198097304e-03
4.675483091460334167e-02
-6.019350299021621747e-02
-9.185834111415588921e-02
-3.823894656596329988e-02
1.920860721821866790e-02
-8.089946307046438911e-02
7.819128280051332661e-03
5.490086670277965000e-03
-1.216574512943534719e-01
-7.529589411917134156e-02
-1.517975672291682343e-01
-7.127696259421824332e-02
-2.632843814451862885e-02
5.498464835633708712e-03
2.976521816830916822e-02
-1.000192678524988374e-02
-3.156474533582422082e-02
-1.299757603469482888e-02
7.966613504797906420e-02
-6.431683646934008292e-02
-2.934382590993955819e-02
5.464812967370862723e-02
-5.030375295049495377e-02
-1.189327825014674100e-01
-1.159862118739100542e-02
-8.422402465505797811e-03
-9.136143440737203025e-02
7.813356250802663827e-03
-9.915904090580283936e-02
-1.166484144381650379e-01
2.594039050888675979e-02
-1.223046763789857258e-02
-2.197799473587885855e-02
-6.879391257053368847e-02
-3.867417865673201949e-02
-4.531463118785139521e-02
2.942808248751633323e-03
3.050608299585955141e-02
5.971929977140529727e-02
-8.989673238955384060e-02
3.531350286404359717e-02
-1.071021358957327529e-02
-1.038115776396582868e-01
-4.233771980909536992e-02
2.669774182142653843e-02
-6.306826052101327518e-02
2.507645909401654688e-02
4.793927039354876213e-02
1.492968225783915803e-01
-3.755370855096077515e-02
2.700585124878230464e-02
6.074207318701720093e-02
3.401877523406762749e-02
4.281693100083588249e-02
-8.650135141931530880e-02
-3.386997739380453315e-02
3.775574317390691798e-02
9.662528912705851958e-03
-2.624150390207545536e-02
-7.688159485420209549e-02
-6.429158797831621697e-02
1.594912609758176170e-01
2.963422139134508013e-02
2.791551260177325619e-03
-5.860220031604068680e-02
-9.580939047033122657e-02
-1.941760880837990408e-02
6.993312684326578876e-02
-5.405720222681111020e-02
-6.815728685066034520e-02
2.005499433016152879e-03
-3.157700309567867264e-02
-1.129885966289350258e-01
-7.973028396566099463e-03
7.491600076418385157e-02
7.568931217598470762e-02
4.138549139811098510e-02
6.752389127009023051e-02
-6.965375207465737684e-02
-5.053481934882718407e-02
-3.283244137740937846e-02
2.339930470901795123e-02
3.462603596990786181e-02
1.149242034179189936e-01
-5.844150992139771766e-02
-3.197992809059058139e-02
4.111873445078139538e-03
-3.832729986034204978e-02
-1.795249161680293262e-02
1.390376326616643045e-02
-3.093634635453658757e-02
-3.763012989884675918e-02
-1.012914941125492990e-02
3.463926484783918375e-02
1.230142242469860203e-01
-3.501074643373858902e-02
1.373469857493218593e-01
6.214148840446184936e-03
1.722630289217285489e-03
-7.180591466080035734e-02
-3.350367369547656293e-02
3.185354278748329937e-02
-3.150590180030250070e-02
3.334832849733192217e-02
-2.364711790073114467e-02
-8.459918257375327946e-03
-3.956527271156162068e-02
-6.053627242158633216e-03
1.089229911461181421e-02
-2.819258030025786899e-02
7.751766676870101846e-03
3.490929351415585687e-03
2.007231285316700767e-02
-1.083219117918444024e-01
-8.308950655551908260e-02
2.368461424547691797e-03
4.188432292927252859e-02
-1.613914733805794643e-01
6.355409777392162507e-02
-5.328095229230763591e-02
-6.761757459284956084e-02
-6.967820365702642738e-02
7.479714588440108947e-02
-2.874435881375290991e-02
3.828469187974479354e-02
-2.908262496612342915e-02
-8.677373885454039981e-02
-1.390428207000754257e-01
4.112122385887833492e-02
5.827273990530856124e-02
3.229564982994540673e-02
-5.870265267552859934e-02
-2.850011285964238264e-02
-4.402117885320415425e-02
5.483944989334577948e-03
7.727850235192841588e-02
-5.140760835374030661e-03
-6.326633105331976557e-03
-1.632791411984559418e-02
4.171934251513228944e-04
1.692392230969908332e-02
1.116721133919026075e-02
-7.838982265368443780e-02
-1.081287101218724456e-01
-1.097025732934971826e-02
4.020188088319043979e-02
-7.180141064800924303e-03
2.120893846332569388e-02
-6.380361663015323608e-04
1.168805339400439680e-01
-8.300768061004946963e-02
2.342729474072247596e-03
-1.506847137568591843e-01
-1.862020530637230678e-02
5.390901513129896933e-02
3.151423768062165676e-02
-3.332566476808163786e-02
1.710444059627815906e-03
9.392822273039971859e-02
4.760658026082009719e-02
-8.599125288180960169e-02
-1.614239416447226308e-02
-6.425123413355200361e-03
-1.846118450781107645e-02
1.024475771236473404e-01
3.809260411166182775e-02
-7.711952333964557094e-02
-8.508532382063538346e-02
-2.590981623558528263e-02
6.061645806068433756e-02
2.447772980797471160e-02
-4.648346677729315451e-02
2.323433253695497518e-03
-1.397241738254031626e-02
-5.175604213538897991e-02
-5.282335844053803742e-02
-2.952766039648133112e-02
9.197204289250965337e-02
-1.853071392415445162e-02
-1.974676936581366143e-02
-3.674786584309401583e-02
9.778246286532379927e-02
2.776815462744653892e-02
-7.960872375051515626e-02
3.435109209873343783e-02
-2.600754118980420828e-03
1.132279086403226026e-01
2.477108039175767579e-02
5.440711018520878739e-02
-3.448149280312415993e-02
2.516245125497741501e-04
1.826795832018328902e-01
-5.800217803450396364e-03
-8.917643509805016355e-02
-8.319314562518687062e-02
1.015682765044536723e-01
5.554732884235225737e-02
1.019482104831056883e-02
-9.246634068537433471e-02
-5.832938670089539424e-02
4.604551327127755916e-02
-8.398354248141221348e-03
2.737972598068187657e-02
9.306489064169976011e-02
-6.392081080094269563e-02
-1.018137438619716589e-01
6.191313623773544300e-02
-3.884518027761444531e-02
7.109736259139774750e-02
7.370585597139264755e-02
-4.583668524116714382e-02
-1.278870967250257673e-01
8.888973601646865674e-02
-7.440098330443309371e-02
-3.826202174292524932e-02
5.829799387630696383e-02
4.627101413974501337e-02
5.138406363929542975e-02
4.714500844555104958e-02
-2.153280664359353419e-02
-9.195663281187499427e-02
2.883088212345892576e-02
-3.501871129635497799e-03
3.973100085020177946e-02
5.548529824905163235e-03
6.293712364091691436e-02
-1.567969297580478205e-01
-3.452738344990925051e-02
3.133211260330213271e-02
1.512457714119349317e-01
-2.311681288511443361e-02
-8.018303161285666308e-03
4.944906445723126071e-02
-8.324144301201601148e-02
-1.079159372304287767e-04
1.187236228272771713e-02
7.101243770231450980e-02
1.587018335046980755e-01
7.828323388628008472e-02
3.721974836153364719e-02
8.739389145278507465e-02
1.436710057671165136e-02
-1.385982379466165204e-01
-3.155804974541778080e-02
6.088744000282052260e-02
-3.964976951487766965e-02
5.120576246127670622e-02
-3.450192909307783079e-02
-7.148816419973323677e-02
6.572806688138227871e-04
4.508135554088743557e-02
-1.403314168693010899e-01
4.293394273032613562e-02
-1.485971271874939222e-02
1.797181022414499341e-01
3.851439029613821369e-02
3.812951296133124807e-02
4.015256664209719550e-02
8.824191642447712369e-02
3.042027573842654570e-02
3.216650933417727919e-04
-9.125042409547415301e-02
1.338223155948433385e-01
-9.025821992716522024e-02
-9.092587052786024748e-03
1.480548897462575543e-02
3.992323154233994031e-02
-3.448231095316693640e-02
2.892201954292236699e-02
5.476989508964004438e-02
-5.378713214739976045e-02
8.891379402319102287e-02
-3.063476889742647920e-04
-1.839685685184286670e-02
-1.358527460873691084e-01
8.135209657829491070e-02
2.868379129134123948e-02
2.623896135965398876e-02
-4.783017301953636224e-02
6.323147419023637805e-02
3.821731435629925015e-03
1.047556023101480771e-01
1.136761703426823200e-01
-2.887074938115323508e-02
-8.093100628039701094e-02
-2.330682947427172784e-04
-3.817924186016346394e-02
-5.509022326776398526e-02
-9.970698579779367632e-02
1.046903968914291022e-01
3.070577557616329181e-02
3.884907787749270619e-02
-3.509816999467827749e-03
1.160246875511277836e-01
4.169481998024968106e-02
6.613002061022525691e-02
3.272753454083755613e-03
4.607056164782240976e-02
-2.929280745562139882e-02
9.497874036860924629e-02
6.552085715698419133e-02
9.438592486069376231e-02
6.996015096230362440e-02
3.222730039321192869e-02
2.298174405012652285e-02
-7.922639169917011781e-02
-1.234807955634506099e-01
-9.340271789326069773e-02
9.524272030336645989e-02
1.283308352823502863e-01
5.934201098763682708e-02
-2.449026903708423006e-02
-1.200843379148503060e-01
-8.133845253926677218e-03
4.166136374334214638e-03
-6.815906097998712665e-02
6.973673478125179967e-04
-3.968951707868460105e-02
6.706150243383582343e-02
4.412578396779905099e-02
-4.999882530505241757e-02
1.917558173522759465e-02
1.268784135045563921e-01
1.350458168279496385e-01
4.536663248618458960e-04
2.522844522991940855e-02
3.049440372332564222e-02
6.651843762956428929e-02
-8.812504771461840414e-02
5.647021700864693653e-04
2.463424496948981093e-02
5.676638106938478728e-02
-3.383353125314766952e-02
-1.105071728467786965e-03
-5.591462586067052695e-03
-1.997757596986809644e-02
1.047414051950028430e-01
-5.156687295464464776e-02
-1.146920178605340644e-03
-9.386590984941178828e-02
5.119205424283432108e-03
4.118002022384580074e-02
2.383427645089724461e-02
1.518921491681050548e-02
-7.296363233262474768e-02
-1.226366692765955453e-02
1.980204435354126699e-02
-3.112417540490158840e-02
-2.165274770415112366e-03
2.405660853494431123e-02
-1.795110811233234516e-02
-4.497940111620178649e-02
1.729281181170000056e-02
-7.016135402603480668e-03
4.625561913415716236e-02
7.282135394543385286e-03
1.425472158227434061e-01
1.967035221524780428e-02
4.845427027889325639e-03
-2.473298835162924744e-02
-7.582887145034322707e-02
-6.170186645379913820e-02
1.071438423024384523e-01
1.383906605909973608e-01
2.403744801846829926e-02
-3.240577662498931449e-02
-9.082858598503089353e-02
1.040343803069314343e-01
-2.904308464488535024e-02
3.189605436284910413e-03
1.460945112542543466e-02
9.168708749273397907e-02
2.371346192623196777e-03
-2.594087303328119695e-03
2.521953639808533279e-02
3.330085828504663475e-02
2.464264409627622918e-03
2.188322437348443755e-02
2.318540182745161549e-02
2.479350944015910191e-02
9.943782284031214835e-02
-5.032441737867628800e-02
-2.375925629262188796e-02
3.265054293617607184e-02
-3.101937915722111430e-02
-5.178403326444823429e-02
2.684711291253848858e-02
9.605977230501033109e-03
1.776557179335864350e-02
1.305421817741792279e-01
2.124411096978567545e-02
-1.032347576803213235e-01
-7.614923543211297996e-02
-8.267527866932876390e-03
-5.713420283531635280e-02
-1.263356920669359562e-01
-5.857708022966822553e-02
7.128033223597850243e-02
5.183674332628163128e-02
-2.238974121159728256e-02
2.618745256881804123e-02
2.007044797665457486e-02
-5.888584776173132196e-02
-8.144788126103086334e-02
-3.190983956285969175e-02
1.083159305615798151e-02
-1.036553937589849983e-01
-7.604371855613872681e-03
1.388422804571669972e-02
-2.008731094351466281e-02
-3.408875417591830659e-02
5.337869366257340376e-02
1.292465944884233497e-01
2.504125010629723938e-02
-4.887213056661789123e-02
4.583942393736581411e-02
7.196893201893940495e-02
5.996414436414063132e-02
8.677206146839526457e-02
2.777696133248418880e-02
4.363176195328130613e-02
-5.100650240718550277e-02
7.745903959911074055e-02
6.238669136658878123e-02
-1.399831526293238981e-01
-9.756756355091794619e-02
1.039093516663445842e-02
-3.372572220740215065e-02
3.541260435240800586e-02
-3.845761269742019317e-02
3.308128589727064167e-02
-2.360734019442361966e-03
-7.766567403195094588e-02
7.767131639602832538e-02
8.883670185126994745e-02
-1.901303100309772662e-02
1.648950081900415685e-02
1.274857804401860750e-01
-8.813101307822532315e-02
1.395342994987698315e-01
-4.564490746385299093e-03
8.730832853749643033e-03
-1.016719852450983785e-01
-2.026791739349528138e-02
-8.218691904114634739e-02
5.301541677389422225e-02
5.220621643290212360e-02
9.509301585381962473e-04
-2.763443743477486583e-03
1.046676178042169614e-01
4.123703018078610921e-03
9.052922939810457981e-02
-4.821680663563621821e-02
-6.943180775279635120e-02
3.363217007350270682e-02
2.066725231992679740e-02
1.868307624777261824e-02
-8.375778527590441169e-02
8.824254747350125661e-02
-1.316056297347822923e-02
1.671840219003854489e-01
-1.706844531122862427e-02
-1.157179714963800649e-01
-8.020239986404513466e-02
2.704803530519913485e-02
1.784979472239057660e-02
1.181268552903120550e-01
-3.647578161970651406e-02
4.560830460611012098e-03
6.915541634358983447e-02
6.487684248147326804e-02
-4.656257261460158836e-02
-3.991667963608910505e-03
-7.320050986822544681e-02
6.623852439087520028e-02
-4.167813630631383992e-02
3.999777502832651405e-02
1.522013955806052372e-02
2.254258666694641464e-02
5.214463934487972852e-02
4.981721447085579214e-04
5.386887464189667879e-02
-7.445834232992432078e-02
1.818314414178445471e-01
4.831489051830151898e-02
5.798274598042327255e-02
-1.104370517749114766e-01
-5.326106588472544201e-02
1.967737821896136524e-02
-7.826621112986829887e-02
1.912212838049772920e-02
1.680032433006375947e-01
1.421422368036998340e-01
-6.034801442005304113e-03
1.418525017714712955e-01
-4.511780189459630580e-02
-2.736920259142021361e-02
7.410158992142683310e-02
1.063224712953428630e-01
-1.177056554962380673e-02
-1.337935127336872254e-01
9.804320588407715309e-02
-3.427422299925145244e-02
1.422279645027458295e-01
-1.215588302363587725e-02
-1.255870664102308291e-02
-4.636273908749662109e-03
1.251544011285124491e-01
-8.905012428247682452e-03
2.005892665061102169e-04
-8.183586264482270792e-03
-1.022765326622262182e-02
-2.081429846477969928e-02
-1.292747420829194471e-01
6.125733820188757756e-02
-6.884962232178590269e-02
-4.252748648821278593e-02
5.865188174807372395e-02
1.635278022835553319e-02
2.877610490285659531e-02
4.875410658874724905e-03
6.939906230067174886e-02
6.979740628097254318e-02
1.831997415105115004e-02
2.823423259125191695e-02
2.425554243157541576e-02
1.367443708910383651e-02
1.758037200697815383e-01
-7.761415306779333168e-02
5.460476396016816086e-02
8.260036361520355086e-02
-1.356045237824734517e-01
-3.928856994919732726e-02
-3.343048510310217547e-02
-2.605520555394902652e-04
-8.140171792872658019e-03
3.499107020181582012e-02
-4.362131728213901327e-02
-1.840357458127084289e-02
1.546006022792406100e-02
-3.971728648856220900e-02
-2.049482243799772077e-02
4.991916164211029211e-02
2.358024851739544403e-02
5.904264821201601725e-03
8.067171431091166300e-02
-1.396769544602263075e-02
-1.284651981738763396e-02
3.721464215639010403e-03
4.923230686577671766e-02
9.005591108588917315e-02
9.003006338081713522e-02
-2.252471995011188360e-02
1.286266146298223889e-01
-3.809240406818272407e-03
1.202761380253534844e-02
-8.997875292165974370e-02
-5.435409974374801750e-03
-1.165639396488180046e-01
6.261970881776338094e-02
9.505488372258934227e-02
-1.115797504443682420e-01
1.146951637784941191e-01
6.356159598213469153e-02
-5.656737887656206748e-02
5.959923626710408873e-02
7.105108897226139475e-02
-7.788324456907164128e-02
6.712852944815451972e-02
-3.689550591366438925e-02
3.129077637873473039e-02
1.702376627585780455e-02
9.899265031332264708e-02
-8.464288374887951605e-02
-1.641779032034992522e-02
-1.225437718957272937e-02
3.928959733023362592e-03
-3.504927327780141960e-02
1.340576131963656069e-02
-2.864976286943895015e-02
-4.947769366563710414e-02
6.699080500679348293e-02
-1.160846796514070252e-02
-1.225947111435650612e-02
-3.186216212530666725e-02
-3.291777041536311788e-02
7.475767522862288017e-02
-5.836686384247527677e-03
8.309880533674590675e-02
8.678836552043825425e-02
2.791943361190721978e-02
3.784825830084213166e-02
3.466586681756989724e-02
4.865144251719612234e-02
-2.537612270164151321e-04
1.058451971531761543e-01
-2.263085118456698713e-02
3.872977814702913135e-02
8.752152941523745622e-02
-4.286038466236682248e-02
-4.997417123316411774e-02
-1.333308403813975897e-02
2.806611079383231760e-02
-6.153709751889797908e-02
3.612595526361505466e-02
2.534037549017687657e-02
-4.975937262038084702e-02
-2.076254055658235259e-02
-6.234721328694941417e-02
3.827089171654723954e-02
4.780617430647331884e-02
1.601455159215735835e-01
-3.627672932537413797e-02
-3.556715350143985210e-02
-9.980774579652863451e-03
-1.030969089631836866e-01
2.338397684977814445e-02
-3.500469156587748126e-02
8.138720808822530461e-02
1.554129125996893401e-01
-3.693255308964360495e-02
3.666316055236473748e-02
6.721730196413991387e-02
7.697263891491834542e-02
-6.514264201881223015e-02
3.445313516427223055e-02
-1.342336798284394193e-02
2.147389858714787367e-02
6.546546277437287342e-02
5.379876597152380945e-03
-7.417972282000349915e-02
4.037607891850003572e-02
-2.316298177285803714e-02
6.353529794758921989e-02
-2.329667010143363255e-03
-1.745819073424421941e-02
6.066865460213294314e-02
8.125797441958156064e-02
-2.058986997048096665e-02
-7.835375271383314411e-02
1.339337644078304745e-02
-2.608486064626231588e-02
-1.118341522245403508e-01
4.599020197082043931e-02
-3.479048329154610375e-02
-1.458557288775855568e-02
3.087293553003506337e-03
4.475372832798883010e-02
-2.565037070758143661e-02
9.615303373447528501e-02
1.240585872377860249e-01
-6.013178324905299812e-03
-5.361804893485039303e-02
-4.293139126950935164e-02
-2.685889039075383886e-02
4.791884666220541655e-02
1.091432105664146002e-02
1.130065925836153257e-01
3.893723230770009675e-02
6.936779578388925505e-02
-1.032461932800263910e-01
3.104688139305415706e-02
7.359492615040633123e-02
-1.388677858026670514e-02
-3.822452021336224248e-02
6.484363324775836712e-02
6.431267763047927855e-02
5.645928411167713823e-02
7.568240886426176595e-02
4.548362962226820683e-02
5.751165874238095901e-03
6.391667101835840636e-02
5.117021720914646105e-02
4.888363877312364852e-02
8.242327881301999074e-03
-1.264302423889655802e-02
1.416472890249394212e-02
6.200040246191738241e-02
-5.770601455158459736e-02
-3.057822192750928036e-02
6.983299934450665214e-02
1.544969874271229400e-02
1.125231206417353236e-03
5.460783285833766681e-02
5.814814229781547703e-03
-4.883059832675861606e-02
-7.721564919783026337e-02
6.958319339171975537e-02
7.600712761729930267e-02
5.588682627351408694e-02
-3.442367657231425182e-02
-2.146518651154809623e-02
8.015431070990594598e-02
-1.203006685950161192e-01
-4.246923957377141644e-03
-1.224846554291532386e-01
-2.090769785843358403e-02
-1.248408547847571284e-02
-4.903383065624577347e-02
-4.487424310491982399e-02
7.425113781314698902e-02
-8.303667957828018975e-02
5.228421394932979832e-02
-4.219916274041885657e-02
-9.171255719275327178e-02
9.433322586679187063e-03
-1.757185700014415874e-02
7.640324826330972818e-02
4.154613963380966724e-02
4.151963600936840748e-02
3.179724054735788563e-02
6.950235695788964385e-02
-2.225924537196094163e-02
1.229589894984375320e-01
2.584763951466086812e-02
6.634263746021398789e-02
9.032178710039215352e-02
5.291001097747275589e-03
7.137894399586093563e-02
1.007388504163401893e-01
2.805921781399562873e-02
-3.222938265116287448e-02
2.252037516083591623e-02
3.876514284294885204e-02
-2.728726104470660099e-04
1.583776657038785673e-01
8.509301487637911665e-02
8.151699591801026684e-03
-9.937459477281961051e-02
6.286278971132040760e-02
3.769061044219616102e-02
5.573445933629055798e-02
-4.298291497557775453e-02
-2.069766240381994138e-02
-3.159675770076239565e-02
3.433139958127213446e-07
6.163013933587940807e-02
-1.211489050574066258e-02
-4.650803664073861234e-03
-2.465271558269894331e-02
1.603094856294684512e-02
8.108492642517516752e-03
3.351264626415938717e-03
5.171086939060486054e-02
-1.959930555213874881e-02
-1.114444354281799304e-01
1.888579639236924457e-02
1.589147845980510773e-02
7.925543797595160922e-02
-4.042722859439216998e-02
8.297842081021183924e-02
-4.884836353155427163e-02
-3.760341672610691133e-02
1.986387875327786864e-03
4.507481609558659785e-02
6.788740187913374670e-03
1.282549160421302403e-01
2.555377213076081427e-02
7.054915367410631577e-02
-8.294498078100925875e-02
1.493760194416234310e-01
4.859851884831463409e-02
2.933422662578787088e-02
1.439625945668081275e-01
7.452139677990847477e-02
-2.643949900499851027e-02
3.101294711759238279e-02
4.893628651473153068e-02
6.910564333051474883e-02
7.265458918817370437e-02
-4.193076434120539264e-02
-5.277668037512087303e-03
-1.111939305936123987e-02
-1.907435884427889639e-02
7.065968044603998521e-02
-1.216078038729773506e-02
1.288882686639728804e-02
-1.354266837794076798e-02
-1.810645662659027960e-02
3.950604962672370213e-02
-1.718182528655363799e-03
1.569483622703473150e-02
1.083841209502325043e-01
-3.170761055364511305e-02
-1.034347412740464073e-01
-7.547934233048159136e-02
2.209794433850077993e-03
1.258187031739217004e-02
2.282466427820231333e-02
-7.416588944509765191e-02
-4.431156510460607101e-02
2.539685345157289068e-02
9.804302200911263476e-02
2.015296489542030625e-02
-1.253547203020636269e-01
2.426360161468321675e-02
-6.297294115951264371e-02
-5.502057910747684688e-02
-3.920035483697121431e-02
3.664887396647359408e-02
-2.213495611669407531e-02
-3.566136415797108855e-02
-7.594160044790183861e-02
2.423227754949517157e-02
-4.451275467688819987e-02
-5.760893600341773085e-02
6.291566854919242169e-02
4.304368894918651073e-02
1.336349542756751219e-02
2.839991135744335954e-02
-2.068603272267717161e-02
9.435504042062470287e-02
9.909255681976026058e-04
5.846967592924993962e-02
3.628946193235429302e-02
-4.555513797003362536e-02
6.879737011230439847e-02
1.816128472779427946e-02
-1.170430022970110201e-01
-6.018588582475004750e-02
9.595586294118295390e-02
-4.879925473201753711e-02
7.685737218571704610e-02
9.270113497530176050e-02
-9.520728235462950356e-03
9.459594681372467118e-02
2.502164405493516666e-02
-7.395234722577552489e-02
-8.093161157334843869e-02
-8.684456816677629809e-02
2.048547278399490482e-03
1.061042939341243913e-02
-3.357594342555711431e-02
6.384898668775962349e-02
5.075905467651935232e-02
1.208150501836957602e-01
-2.932483054792347707e-02
5.705422092368642173e-02
6.562491129241194987e-02
-4.115576913656628089e-02
-4.251316517552006236e-03
6.611215771621835324e-02
6.745861843001499381e-02
3.100306632431179543e-02
-1.740674556315299076e-02
1.824229259109781329e-02
-3.385573799167880538e-02
1.031939151469154770e-01
4.001258890221529724e-02
1.004720573615140305e-01
5.315512858068403845e-02
9.728346985892366572e-02
-2.200267191175850345e-02
6.629308756403803904e-02
5.163785981615903048e-02
8.208177593041730835e-02
4.471857291213211794e-02
-7.937315687525939301e-02
9.381472970884849327e-02
-8.670432195968687250e-02
-3.689691489552104214e-02
-2.154981806248769394e-02
-1.510140889892274199e-02
-3.731882154995192630e-02
-8.223342855048924871e-02
6.076455971548864327e-02
-6.941701091563719055e-03
-5.170990985048934223e-03
-4.727758079177671324e-02
3.806897184914537213e-02
5.016831572903906328e-02
-9.366921234738197904e-03
4.155449388906126695e-02
1.104185936920775990e-01
1.856103593940604604e-02
1.211732317461291369e-02
8.872507745159921577e-02
2.887794167725704630e-02
1.666867921451736789e-02
5.332833653842401073e-02
-4.993803201232695221e-02
7.640243590333563317e-02
-3.377281166562842718e-02
1.239569077044901241e-01
6.201436546262403815e-02
-5.161326651404398586e-02
1.133692596609174943e-02
5.210917864649492609e-02
3.492726740033885030e-02
2.429611326670211291e-02
-1.120204017826260598e-02
7.750548330818380835e-03
3.666404532617940221e-02
-2.193594511473775585e-02
-1.210289458489870011e-03
3.910154765358947460e-02
-1.624078775829672014e-02
1.640126949005775783e-02
-3.032830275797527772e-02
-1.406761399096669377e-02
6.986898066834140719e-03
8.295691455481352117e-02
1.489319994276867010e-01
-4.783157589910060764e-02
-4.223259668085570934e-02
-7.936659447103082410e-03
-6.126211986422770012e-02
3.382423895860212776e-02
-1.457547505233822149e-01
-5.644011212390145915e-02
-1.110532883394720893e-01
6.666948881217928113e-02
1.319204933941932160e-02
6.492469968054549734e-02
-1.505560812559808385e-02
5.195898504820470332e-02
-1.142311849908298274e-02
2.701883229095510680e-02
-1.889458249803269759e-03
1.333833634566450599e-01
5.214176341634210038e-02
4.357231524292317498e-02
3.053780396664475608e-02
1.674573804742786332e-02
-5.908769632849460163e-02
8.238922432008484453e-02
3.216340195069360142e-02
2.425252542649517645e-02
6.356793241842562114e-02
4.098025496967135084e-02
1.596894424667422152e-02
6.863385822514855850e-02
-5.514129988534921534e-02
1.240614093432310244e-01
-2.909364860230020944e-02
-6.817222480064685786e-02
3.052422823199891014e-02
-2.728988426897423214e-02
1.233212870907731268e-01
2.026343092586442574e-02
3.974832768897419016e-02
-3.752898102817780329e-02
-8.576187218455130767e-02
4.790032430849071321e-02
-1.380830542484484946e-01
1.832739661298272982e-01
-7.458506989393907938e-02
1.594874884645569590e-01
-9.556147238714916836e-03
-5.402151450435652841e-02
6.425674901044642340e-02
-7.554392780402839624e-02
-1.011493430948642164e-01
5.846912932829476973e-03
1.383732579426265596e-01
-2.172295216135641371e-03
-5.430822595934771402e-02
-1.829584456122904101e-01
-8.122012276206135722e-03
3.392847770646042344e-02
-3.032458334207547082e-02
1.721187924792358034e-02
-9.761304796719789956e-02
-3.763874090423366403e-02
3.400603781956910293e-02
-9.066504555274806920e-02
-1.261292857630370856e-02
6.957661019806633297e-03
-6.506205268550896426e-02
3.830056474410176853e-02
-2.145076319899575854e-02
-6.591584579690541734e-02
-1.241560607558009170e-02
1.075200007319601914e-01
8.072397203738454485e-02
3.908729372780171685e-02
3.546856833395174713e-02
6.389853383212514004e-02
-1.321690143504508641e-01
5.978298379833220377e-02
2.480456889848185742e-02
-3.085039287582841058e-02
-3.706993254350687134e-02
4.244642981710806257e-02
-1.500128774541714151e-02
2.847263804619339783e-02
3.150938078306916856e-02
4.404811066057964797e-02
5.627841928631291402e-02
-3.000902236275205734e-02
9.162191095667786278e-03
4.848785441599375717e-02
-3.541009768776318123e-02
1.353006965222856572e-01
4.627560799951646597e-02
1.035780977115364210e-01
5.945830463879024641e-02
1.819837581108327274e-01
7.525829416049954756e-02
1.472807489828236172e-01
-5.534213319478660173e-03
-7.524330527503604593e-02
5.185825111782721430e-02
-9.343939212921962070e-03
4.456058281516349422e-05
1.779411163709835805e-02
1.124368934068282685e-02
-1.993092709702183867e-03
-2.280326739351443491e-02
-4.528865337812501557e-02
6.694189955532461878e-03
1.051737899416480514e-02
2.873854245522719508e-02
-2.061500569674496255e-02
-3.707445588306844397e-03
1.198380776003339469e-02
-1.022489326717639646e-01
-8.110360561404893198e-02
-1.075742568710561786e-01
3.711572462624893043e-02
1.806308399117017433e-02
-5.945897980401129018e-02
2.860507401851159967e-02
9.358994653130509045e-02
4.847037681572358842e-02
-6.545909528942676914e-02
-4.754892620107777079e-02
5.831840408996791236e-02
2.197252482599173010e-02
2.366410154581948672e-02
-1.403107856047530744e-01
-3.165421086908977444e-02
6.507121397017289963e-03
-5.091109546692065141e-02
6.255550651952643260e-02
-2.722259062900676818e-02
3.100798834782557412e-02
1.212599424637265250e-01
-9.904474496467222111e-02
3.415051453342075188e-02
9.268918624483231394e-02
4.517624018542213543e-02
-3.602996628096249987e-02
4.905141507203086837e-02
-2.440808472937388771e-02
4.743605155443184063e-02
-2.591869984987134334e-02
-3.550231402905001943e-02
5.350794009035422100e-02
4.174660021188570519e-02
4.574931515330334791e-02
-3.425171663545476669e-02
-5.384368752578526374e-02
4.591195939218441040e-03
2.497907235358236624e-02
-2.026670379907604541e-02
-5.238861218228761489e-03
1.287185535502483325e-01
6.943043610667989918e-02
-3.771980127493243518e-02
5.168809971892435184e-02
6.276634911173792353e-02
1.972862692173371971e-02
7.253516107001496682e-02
-1.985211802467229045e-02
-3.556144597839611121e-02
-5.072400214423394837e-02
-2.573750491536676028e-03
5.648060162272430101e-02
-8.675527351345221905e-02
-8.915115104139757080e-03
-3.817014597635547124e-02
-2.186528830809535140e-02
7.016742774901689461e-02
-4.157573588583270835e-02
6.770655167349497183e-02
-1.064562215152521467e-03
4.147911387174428588e-02
3.618207139683042584e-02
-2.226122198220625154e-02
4.929631070448117075e-02
-6.247047021852062190e-03
8.967878204242307402e-03
-1.879911841578570239e-03
3.503830914169039218e-02
-6.488554397481409441e-02
-5.793329329842262718e-03
-1.399179547794255490e-02
6.685900057711384459e-02
-1.616868128008839417e-02
-5.947926177886667110e-02
1.137610250376550336e-01
4.958676771225761087e-02
7.686313480325773773e-02
-2.034452130274318205e-02
-4.213942693381268062e-02
-1.293869326308588197e-01
2.838861348780139307e-02
3.781645395202572527e-04
-5.980747693843114360e-02
8.773358059714660151e-02
4.374368436373059915e-02
2.369713335456478595e-02
2.690479779379265773e-02
2.189104584119882027e-02
1.900259949451322400e-02
-1.630499214657299759e-02
-3.330854239497232916e-02
1.004786828210705724e-01
3.674289853656100002e-02
7.932586662874665032e-03
-7.026003328243130008e-02
-2.842239816551950585e-02
-6.035850896917162312e-02
5.909317343611652888e-03
-2.504934585280909481e-02
1.374952147041793443e-02
-4.336833697624403738e-02
5.561097090704351237e-02
-3.089768423853105073e-02
1.844612784809534708e-02
-1.021412494365367130e-01
1.242658820491453556e-02
-2.936430905848662343e-02
-1.525164386320872548e-02
-4.391385981842659686e-02
-1.010506858392843689e-02
-5.033298551547601279e-02
-2.068364784912440218e-02
3.462399551527016450e-02
3.864639885453692580e-02
4.186649020919971931e-02
5.534417861122025578e-02
-2.372418444175422927e-02
-4.260145135277178252e-02
-3.732061412296910907e-02
-9.593137570059294406e-02
-3.976103933428119797e-02
-4.056162248281271893e-02
-1.353621051968444469e-02
5.358930106822024780e-03
-4.083695758021856081e-02
7.489616062739674895e-02
6.278210160173408605e-02
-3.955516279196389512e-02
4.314409488236112082e-03
-9.815104731864976451e-03
2.695108586885855417e-02
3.325776381753642319e-02
1.316187953447380335e-02
8.341569342912678875e-02
7.840011267913900295e-02
5.147756607141730500e-02
-8.104459101017847571e-04
7.312986509406184388e-02
-4.250468735865035874e-02
3.510553118865653022e-02
-7.524764093148604560e-02
-1.059642808534513314e-01
2.089454985413326596e-02
1.916930516196959158e-02
2.368702891397533351e-03
3.904978681255399930e-02
4.571291141098097338e-02
-5.189110368097168274e-02
-5.132595057400303473e-02
1.112480191082550196e-01
-7.956253217165734984e-03
8.380324476250855525e-02
4.823794619455967075e-02
3.537293296645089430e-02
-2.093608936467011416e-03
1.011339523446533606e-01
-2.363219221433955283e-02
2.133799733507725852e-02
1.327708452648061199e-01
-3.336182772760507703e-02
-5.196630137056322540e-02
1.884882657468414310e-02
-6.106476081283249840e-02
-1.264560350132139521e-01
7.151446002705989791e-02
-7.568666513332296397e-02
5.749358583589672667e-02
9.472572550788363466e-02
-6.707094092062362845e-02
7.181616747784401456e-02
-5.378353985532226267e-02
-2.525358116356393387e-02
-1.961158720111793805e-02
9.739225635186851693e-02
-1.232033243167253433e-01
-3.282977044027284713e-02
-2.666971274250585014e-02
6.058677069774979357e-03
-4.329336147494744491e-02
4.757466992265532019e-02
-1.063494241986658474e-03
-1.477686571297497781e-02
1.430724381530915773e-02
6.736006855183636691e-03
3.155757609744496567e-02
7.233676357306388638e-02
3.374552242921035478e-02
1.217028441570576318e-02
1.227981280770286746e-02
-3.000219589903103078e-03
-7.872480341628029787e-02
2.332479526125279343e-04
-1.651694810277900063e-02
-8.740480672950881602e-02
-5.794582396130136537e-02
1.986285848169827215e-02
7.538636766850449755e-02
1.081030613166977274e-02
4.163239730984960585e-02
6.350809214589343832e-02
-3.088119766523648654e-02
-7.290634557702946154e-03
-1.084843245012579067e-02
-5.078538868647199112e-02
1.925860590006424344e-01
1.275615886452570458e-02
-3.686842040759143874e-02
5.996137474878105930e-03
-2.860010493478392507e-02
-1.676617335958187349e-02
3.507217403401011180e-02
-6.345350050102789574e-02
-1.837170592979122177e-02
-3.613894014499752921e-02
7.068457466984047477e-02
3.863840648803695821e-02
-3.263201948921102408e-02
4.479206690334516794e-02
6.417839689968760086e-02
3.475527976859207197e-02
6.870821891032670437e-02
1.689756730360464712e-02
-1.804717302630766754e-02
2.912049540906927816e-02
3.396669381066649146e-02
-5.677753855058388643e-02
5.986606370659377369e-02
-2.984529909142375620e-02
-2.539333926896359186e-02
-2.665595027639664633e-02
7.574208415777644587e-02
-2.094000846156840456e-02
-5.412199393994721747e-03
-1.423658444706609946e-02
9.102467540754888287e-03
2.515167543873431111e-02
-4.013804873035912817e-03
-1.994589319997627438e-02
3.976569748378350200e-02
-3.213302206624916307e-02
-6.689321968686785802e-02
-2.131280820307461868e-02
2.265553484777633672e-02
-1.055925548466364605e-02
-3.754280133285747487e-03
1.044847228675445210e-02
-2.634738520853604701e-02
-1.085212903373673904e-01
9.561981118292569096e-04
2.553532260928247782e-02
2.306716052576454970e-02
6.914516762441970388e-02
-2.269203216974363668e-02
2.275510541982517579e-02
-8.902342209204555656e-02
9.156072042365016872e-02
1.045542204874322784e-01
3.471300446579232007e-02
-2.381106437224274341e-02
3.735884320579205969e-02
-5.649972683731536993e-02
-5.680454331784346236e-03
-1.468501453784694724e-02
1.144548288382572360e-01
-1.530667048952418299e-02
-2.112238604544873152e-02
9.769352925983793359e-03
9.154004931823295915e-03
1.347012950004965008e-02
-2.622851944205889171e-02
2.125040725547494569e-02
-5.682435109096473091e-02
-3.154445526521053311e-02
-6.507475496082148862e-03
1.303675554476923515e-01
2.582376080794909420e-02
-1.374839508215164145e-02
9.951248404545308401e-02
9.581595240748702266e-03
-1.133049966948624920e-01
-2.376221569914750004e-02
1.374740532995276932e-01
-1.485213146993519077e-02
2.740325887166789390e-02
-4.659906710337449048e-02
2.014872652631156946e-02
9.351929818458852572e-02
-3.632245459219192061e-04
-1.562582864723008683e-02
-1.303533370581562781e-02
2.995418366162231130e-02
-4.049229586619837451e-02
6.336105397763426572e-02
1.406365449099185663e-02
1.893445452780985125e-02
-5.482777678386504400e-02
1.811559536298089704e-02
-5.731583024347436384e-02
-6.082057357202867026e-02
1.946874370139125426e-02
-4.494209690714988381e-02
-1.363428492159579272e-02
1.003946663312280108e-02
1.708945940370131932e-03
9.570485929943864378e-02
-7.061353680970053337e-02
-4.713565145995113337e-02
-1.101219676042432781e-02
9.296290174293085629e-03
1.111394997076949054e-02
9.674439017960414361e-03
6.908867255040083977e-02
-3.202932368687342463e-02
2.573803633698484514e-02
-2.993483457238215600e-02
-5.252149478349511097e-02
8.517837056567571785e-02
-5.319893532254890006e-02
1.674967990156618347e-01
7.753175346115387390e-03
4.267580249818055116e-02
3.225673629743927573e-02
4.422950884659825749e-02
9.907042303420180926e-03
-4.228115767290833299e-02
-6.755699312635411041e-03
4.156568017388032055e-02
-2.742394378490617055e-02
3.225638285087992913e-02
1.216284347601102461e-01
1.796881478152210360e-02
-1.140900256254214901e-01
2.195905014671888002e-03
-1.733970495244331264e-02
4.632414507547004054e-03
9.433223943382997023e-02
4.941390457886024601e-03
-2.036767335251387506e-03
-6.136579011937795883e-03
4.540423832647098173e-02
1.074110517177757074e-01
4.219930263793472691e-02
-2.309342445796114685e-03
9.117600668525233445e-03
5.781700725103628563e-02
-7.943112656517388459e-02
-5.636373606031992722e-02
3.612244730017544203e-02
1.042407050350626779e-01
4.859056576459520362e-03
3.776419554825032054e-02
-6.270078179610617808e-02
3.200046648592395904e-02
4.125657572437851917e-02
-4.336800044149369086e-03
-7.105088840175949327e-02
-1.676462765773392150e-01
-8.378427596965419555e-02
-1.013580249577102493e-01
1.018251347212360824e-01
2.946636273474810899e-02
2.722228052209262408e-02
2.341449656244526736e-02
-1.502379900869839358e-01
2.441484166692002578e-02
2.113599436693583411e-02
1.833199621080350283e-02
-3.102588387913748566e-02
4.096973999220315799e-02
4.709309397995110023e-03
7.170744925609088237e-03
1.575918117534538115e-02
3.542332081284998296e-02
-4.802855583710961135e-02
9.145904664033486023e-03
2.418443257791088458e-02
3.534784808994442806e-02
4.596934836189251611e-02
-7.607875394629046162e-02
1.179261874497821404e-02
-1.327938859209138178e-01
3.254133536597504650e-02
-6.415374382935341846e-02
-9.425447298113334704e-02
-2.500139706990019139e-02
-8.413434780868443708e-03
4.599374450584219759e-02
-8.541964240842114808e-02
5.000135730077082119e-02
-2.352822932327285760e-02
-1.607074118365820620e-02
-8.788221605579510723e-03
2.120815803733925101e-02
1.182473045687995605e-02
-1.133925214004141008e-02
-1.224085584565925283e-01
5.193946667481710855e-02
7.889060729640678948e-02
-1.248366667929075163e-01
2.539710143931429506e-02
2.058531614937633009e-02
-1.304031957023263355e-03
8.896477336790499860e-03
-6.906074210370591326e-02
5.129913925061607011e-02
8.707384124500258671e-02
6.599390331566573620e-02
2.378343556651630469e-02
8.907123033439866278e-02
-9.886646554064867920e-02
1.891613408573096858e-02
-4.259997797474394249e-02
-3.105777021784105613e-02
1.080717683440754126e-02
-4.778190867476834330e-02
-4.536251706380395321e-02
1.328444108291770009e-01
-4.133738199201061198e-02
-9.426680754716063732e-03
-2.106832276389676573e-02
-2.038359130413514714e-02
-1.357344485830515486e-02
6.283492502130172408e-02
-5.560494929199948089e-02
-2.802069872944618761e-02
7.841445292395837763e-02
-2.690731551072182703e-03
-1.027466558439251720e-01
-1.128742237863082643e-01
-1.027098517106550674e-01
-5.067701458402423115e-02
-4.925581506141826077e-02
-8.420725352844661560e-02
-2.271862223183541626e-02
-2.803839709346544681e-02
-5.458532487963792951e-03
-7.484321371967649072e-02
1.421166474962247579e-02
3.762782338750293026e-02
1.381804623844115343e-01
-2.187867302664641203e-03
2.243766881248982631e-02
-1.233212759568399694e-02
-3.006045128140147696e-02
4.900560895027136765e-02
8.542869685345582179e-03
1.031793512544970995e-02
4.238459431430811354e-05
1.085655633032584638e-02
4.366493662788334396e-02
-2.789908940052753666e-02
-9.935723524590209244e-02
5.320195505900104579e-03
1.825877351144914590e-02
-4.623188085455551787e-03
8.372716575389739513e-02
2.602448111336130507e-02
2.095310614059976359e-02
2.958392653301613121e-02
-8.778484196365810011e-02
-1.303331532132964155e-01
-2.973214497204614004e-02
-4.454455621652204239e-02
4.373664886893432330e-02
-7.470048849073666897e-02
1.943091475817192854e-02
-4.154469865015298496e-02
4.157220536251891863e-02
1.848539572138317363e-02
-7.141398484109029443e-02
1.083660394249106179e-01
4.186925150301205878e-02
-3.419350870917080981e-02
2.045005649402417691e-02
8.775689060044934015e-03
8.848971423601344199e-02
1.215438178216754830e-02
5.760808741634339952e-02
7.067928125050723653e-02
-6.897866982070018083e-02
-4.439342657726038331e-03
-5.539729756841258596e-02
-9.267015846027529258e-02
-5.767405014843340894e-02
-7.330028893493630016e-02
-8.066118948736999972e-02
7.806491810427522438e-02
-2.159648437047133329e-02
2.521994449524972426e-02
1.441986303589042409e-02
4.180195915661642087e-02
5.332096799037614604e-02
4.249306530933055076e-02
1.876699708002537575e-02
-9.599729648804246340e-02
-1.393674489666855455e-02
-7.653550084789774444e-02
-1.385916202152605824e-02
8.453300550146699427e-03
6.207247033394203833e-02
-5.844334933361150508e-02
-2.103303249711592146e-02
-7.134336428328591495e-02
-1.743817937977712798e-02
-4.109341514090315145e-02
1.435221288311077092e-01
4.918779393603156004e-03
4.810888691344721024e-02
1.091649072090857507e-02
9.699887641275622974e-02
-1.255458014134007982e-01
-1.258390986573952597e-01
-8.011866646801309860e-03
-4.929233666233716338e-02
-5.404494623637432632e-02
2.179025074052519384e-02
-6.811522897295137907e-03
-2.244830718961885255e-02
1.803710508047177627e-02
-1.232697435210520776e-01
-3.720749282345237746e-02
7.807014519286030463e-02
-4.087317864478954427e-02
7.703756057358132625e-02
6.142082701743286841e-03
1.767457821742215995e-02
-4.229148926868452757e-02
-3.351917580022743814e-02
-7.654213758079038421e-02
-1.238742429682633799e-03
5.744159112493813640e-02
-2.956273534770769568e-02
2.944503486704987127e-02
-6.401808285335337800e-02
-2.311555142048381598e-02
-2.084638565529332160e-02
-9.805561964966706678e-02
9.594399517485317774e-02
-1.406705827552546251e-01
-5.710253791139062451e-02
-3.172014638545646997e-02
1.080398474245232616e-02
-8.077792016453504143e-02
5.211759324722535502e-02
1.575621793740991650e-02
2.464806536547127502e-02
-2.509161434536620952e-02
5.688980289699889503e-02
-2.297626365327917752e-02
-8.784985100235967459e-03
-2.401850765961227596e-02
-6.609384485980182578e-02
-3.772730301500748507e-02
2.416366190569160365e-03
-4.773317604153454186e-02
-2.326082075380648054e-02
1.410590769330836297e-02
-3.110539556636055230e-03
-2.830127052872134091e-02
-2.644257144789760941e-02
-1.220136844160855660e-01
-1.412777573398848741e-01
4.164604779599257595e-02
5.584165990793875378e-02
1.462049424648154475e-02
4.952250428360789603e-02
-1.288632969137384343e-01
-1.180878927878528245e-01
2.235411058589353156e-02
-5.939131885964315377e-02
-4.087153752028964415e-02
-7.706402475964578558e-02
3.139288729638763792e-02
4.677277796969693882e-03
7.828582640391730518e-02
1.857415271792619421e-02
-2.382191263248515170e-02
5.789342721068976155e-02
2.128382686849373054e-02
1.011345764853315010e-01
-5.437133939664155757e-02
-1.239809746742752961e-01
-2.213625519329394040e-02
-4.987517679052400066e-02
2.338394013242954539e-02
-1.213392244387394639e-02
-8.896284038285232065e-02
2.812549304556645133e-02
-7.179398635863734092e-03
7.766948240730145100e-03
7.750192507204572978e-02
4.849502233706729643e-02
8.660494956986260207e-02
-1.267103485598569147e-02
3.414543983497865531e-02
2.968488430409583351e-02
1.660927077143138642e-02
-2.384553548364104492e-02
4.547205227091673935e-03
-3.926424311965981406e-02
6.779672677250158340e-03
2.156555372587530203e-02
2.404114013924977394e-02
-9.282022741692583234e-02
-9.447211772516877354e-03
4.043377200134676275e-02
8.702103633583384290e-02
4.205031655804877117e-02
-9.623555906562146489e-02
4.096923499370972582e-02
-3.560012852358412222e-02
2.698372414499111346e-02
2.244368624560086345e-02
3.275531910294265242e-02
3.630415814290074289e-02
1.355217181474003933e-02
-1.735059079140695987e-02
1.400151500624738921e-01
-4.442257572860181664e-02
8.339493053158777633e-03
-5.224384660942415354e-02
-3.954867568181344439e-02
-2.240670244930062158e-02
-1.866018791442312572e-02
7.206179944433424578e-02
-5.005223718852077480e-02
-2.404324402063207425e-02
-8.927777715024126648e-02
-4.038827166540192443e-02
1.783041118734181654e-02
-4.460710052244754725e-02
-9.434213791687875994e-02
-5.276826207572347938e-02
-1.077813440915960652e-01
1.017394273682094424e-01
3.216519338944224399e-02
-2.147238713467712265e-02
-5.077087491226588145e-02
-1.541493069014652356e-02
3.988728426594571712e-03
9.811269253538341950e-02
-3.059683590958089949e-02
4.783169146445509501e-02
6.874878332380041090e-03
-2.854414027396329125e-03
1.567574867856274395e-02
-7.425741605823751867e-02
3.203935677327710008e-02
1.091062701613173917e-02
-1.170194102425888283e-01
-1.620385132741574558e-02
-3.449865452782818059e-02
-5.736617094674528045e-02
6.620827084975949850e-02
-5.945489633646986599e-02
-5.766995758197804994e-02
-5.346396959066212345e-02
-4.035931321119386184e-02
1.315146595615699937e-04
-2.223937953542732410e-02
-2.942488910160608734e-02
2.226173862274124365e-02
-5.867930489096080671e-02
6.317324168743056190e-02
3.691503806434105750e-02
4.064241199609680034e-03
-1.426509455733873492e-02
-3.845235136398048037e-02
-2.275298770104925913e-02
3.170405682368816064e-02
2.826135316237361403e-02
1.869925819722062727e-03
-2.891820373354160242e-02
1.251866670438910312e-01
1.057306437053494308e-02
-7.763529914302304269e-02
-4.546140597160731878e-02
-4.061653501343679556e-02
3.071267940915804739e-02
6.906166560836174417e-02
3.865574812426955664e-02
2.323754517289254237e-02
-2.397339164784140220e-02
6.333990812694952066e-02
8.199951175515517166e-02
-7.918732507137513088e-02
-1.704552257111882976e-02
4.820970128117367526e-02
1.057406190226454698e-02
-2.820523044286250489e-02
5.888829221495643640e-02
2.779994989416459394e-02
7.112316928057969834e-02
-1.164646659744516671e-01
-1.068946445928137950e-01
-1.152468372067217001e-01
-2.899499517263070050e-02
3.132258434173303824e-02
-1.598996571508458642e-01
1.534480500531257285e-02
8.939078504600980746e-02
8.692825566520324954e-02
-6.783094740042297510e-02
-8.076987081237385624e-02
-6.585120659842499946e-02
-4.678958995350358113e-02
4.164999464939248691e-02
-2.067355048805752729e-02
-2.985094179849105342e-02
2.080989182183396943e-02
-4.650173908345659607e-02
5.237469666674504643e-02
-7.423497887713122190e-02
7.006358226293081526e-02
-5.833733946845575530e-02
9.400998281960420977e-03
-1.453154356835854866e-02
-4.128181424514906772e-02
-5.798213730225673657e-02
8.595541282664082017e-02
-4.351695691983028386e-02
-7.046727259990273606e-02
-5.590539557086217359e-02
6.165933882100300273e-02
9.240727979499494329e-03
-4.620701733039261905e-02
-3.335651716515043719e-02
-9.576824754853620336e-02
3.838615476323735745e-04
-1.464893163859351186e-02
-1.605806793664649526e-02
7.355097181885750235e-02
-8.995335802650250220e-03
-1.165821070582892874e-03
9.664057029311220320e-03
9.784250983817081859e-02
-1.350083324737869420e-02
1.118513667412628088e-02
3.408066875810700919e-02
-7.411123044311895836e-02
1.534627939433025508e-02
-4.168057124101455513e-02
1.609020217086772064e-02
-3.956416312874676267e-02
-7.143039647393454282e-03
-4.846275612540487665e-02
1.489066740053393914e-02
3.633124036125443684e-02
1.801976072118765745e-02
3.470993059800336900e-02
-5.256649359871261307e-02
-1.437015860684068107e-02
-4.282272066994859822e-02
1.947047569111633614e-03
-5.347016919978113229e-03
6.040543681590060388e-02
-1.887411215119305652e-02
-4.100334943562116558e-02
1.708451628918027654e-01
2.177403253647439488e-02
-4.006610727540571050e-03
-5.947305902586828841e-02
-4.414459925960564912e-02
-2.136939131531740386e-03
5.942160884674895643e-02
4.557320420193347599e-02
-5.987251266025959279e-02
5.723432214916397698e-02
8.465977642979169437e-03
1.064578669506397249e-02
-2.543743165878785753e-02
2.665423951108969458e-02
-7.565366168048344442e-02
9.407200495022971509e-02
9.665177892554565253e-04
3.575387050028094177e-02
-1.871669153849547795e-02
1.318968913767517015e-01
6.028321651554382349e-02
9.325117379985510546e-02
1.874765447928355977e-02
-4.342988807081464564e-02
7.196631862100837107e-02
-8.198972150731292582e-03
8.310388673593531450e-02
1.304137402676953418e-02
-9.670408769861091672e-03
-4.383639266837659199e-02
-5.674991965456555043e-02
-5.312261612812724243e-02
-5.006096942609448985e-02
4.077505732788237747e-02
-1.851738295330547859e-02
-3.582921131937309711e-02
1.817704644806353124e-03
5.079995047680838788e-02
1.318864935566025492e-02
-2.145784642031863323e-02
-2.384963068905361638e-02
5.974024295734091383e-02
8.224419802881239043e-05
1.278648969017511482e-03
4.824480785472316791e-02
-2.070558115219372705e-02
3.846143301603460740e-02
4.343099486344589172e-02
6.960744873839198876e-02
-1.597242698153511845e-02
-1.156007072603518595e-03
1.065082500395522942e-02
-1.188634026221837836e-01
-1.128609101209198384e-01
-1.029538200027057399e-01
1.000489904187893200e-03
-2.895434542248670473e-02
1.211226785146961582e-01
-9.942466299997940182e-02
-2.180856069744351033e-02
3.155484985826558474e-03
-2.568984300953239958e-02
5.424062433284001367e-02
2.349689636865345127e-02
2.085688497747821731e-03
8.196410173323025183e-02
2.559743231931445318e-02
-8.348831975192824717e-02
-4.553305485217774840e-02
-6.463058739539041808e-02
-7.707555237952516680e-02
-7.277970055190036147e-02
1.301770371645032121e-02
-5.022765201642157007e-02
-7.320511542045374243e-02
-3.291535645816009992e-02
-6.466013281948837510e-02
-3.297754159075845515e-02
4.212837843649077339e-03
-1.384184536586836010e-02
-4.945443751454450115e-02
8.940753870762056799e-02
2.179583765240415000e-02
3.435651874054764660e-02
7.438217633921512251e-02
2.668712871807303946e-02
-1.920097250705573091e-02
4.072828220584947395e-02
-2.156916288213870173e-02
6.171426648167595286e-02
1.135276183632307201e-01
9.952130850797086866e-04
5.233276592286774560e-03
1.400610007993110806e-01
-3.411652317970083337e-02
3.848635991770937154e-02
-9.080025796462810883e-02
2.248743218517385359e-02
-1.237650314301037315e-02
-9.346204494263761486e-02
-2.744058088811442142e-02
-7.579467306486492584e-02
3.432486213640102701e-02
-6.633376259198699165e-02
-4.642146614946662808e-02
-4.192584686652190556e-02
8.569093949091657891e-02
-6.476263406543743273e-02
1.065547969067984907e-01
-3.708363174354999126e-02
2.163552828741081412e-03
-6.782968702039235409e-02
1.119137536612396233e-01
3.606183417970149074e-02
-9.640389867746193553e-02
3.129636641464580288e-02
-2.349273288514519813e-03
-1.072401210568132840e-01
-3.826224611424508711e-03
-2.253740815815395357e-02
-4.387912554185446901e-02
-3.696561949807748715e-02
-1.757674934281697882e-02
-4.794994526206756286e-02
-4.161655005887209685e-02
-2.541116519665516035e-02
8.982282619839852475e-03
-8.817298201149713355e-02
-2.372516990501239917e-03
3.180600570460263149e-02
1.981570021932586856e-02
-3.241679742585074075e-02
1.393303932653085775e-01
-1.340589701321025576e-02
-4.335732991484494980e-02
4.234091682668936728e-03
2.410321997355119664e-02
2.581000115461406716e-02
2.656883567178427996e-03
3.022235360351440206e-02
4.443490068683157018e-02
2.581081842164268877e-02
3.954857543823240423e-02
-4.122586717294744046e-02
6.171684320902475623e-02
5.807343671730927359e-02
-3.799366067082401988e-02
-7.988110904248654776e-03
-2.502942869725523125e-03
-3.459339073475937304e-02
1.561658397716693056e-02
-3.799346318826607449e-02
1.200684327684991594e-02
-2.062631227174097082e-02
-1.775748600767626181e-02
1.606340454363348880e-02
-9.295943750097170055e-02
-8.153278559599951014e-02
-7.157971692930874263e-02
1.337041013299003767e-01
4.683678653500020911e-02
-1.144615134765204247e-02
-7.297148546523815615e-02
-6.854482736835648682e-02
-3.341790207403725482e-02
4.333717951547997466e-03
-6.311758807930935300e-02
-1.084369727644805270e-01
8.832350948589079431e-02
4.677996693519512195e-02
-1.278838027181344594e-01
-1.397303003335461855e-02
-5.331392369234475015e-02
4.015619151292314226e-02
-7.496506791577241258e-02
2.985923294592571220e-02
-4.148369761635430780e-02
-2.827322152680070491e-02
8.448196035950213123e-02
4.685363765321378868e-03
2.452960907164060400e-02
4.442905753713942418e-02
-1.956397653439014006e-02
2.893621893190181232e-02
-3.767048561721335342e-02
6.404346441755791319e-02
7.672699607902465184e-03
-5.814187851856844613e-02
2.989038664662532763e-02
-5.344121392201537507e-02
5.918004147705260842e-02
-6.824361636079520621e-02
1.109151815517544909e-01
7.928840948406125355e-02
6.963064506546763448e-03
-6.187445295340294332e-02
-3.818043028005050493e-02
9.190183643727522014e-03
-1.350783542458837763e-02
6.022205671955652151e-02
1.121456957413546063e-01
-2.003289173908920796e-03
7.299920342259388038e-03
9.601875038424846631e-02
8.337349387671742773e-02
-5.497604331813437523e-02
-9.169719297948394909e-03
4.242491101689949140e-02
6.319686552049753880e-02
4.086625397032057905e-02
4.557736030680101941e-02
-1.369158303197811309e-02
-5.697860940037501737e-02
7.935608480672559639e-02
-5.806763751758234338e-02
1.743861410945160215e-02
-5.438869019843892150e-02
5.787077266591388741e-02
-2.759021346806835376e-02
3.439290970627584959e-02
1.142777096915277429e-01
1.977855003643020498e-02
6.601814450725959627e-02
3.648328255009159610e-02
1.296883146807090680e-02
-7.925339081019863730e-02
3.300942850152484981e-02
7.288330266108908329e-02
6.308995254016001343e-03
-5.543694548164193603e-02
-8.268040439103502282e-02
-7.626070024693690219e-02
1.951596560739067912e-02
5.118869591712599948e-02
2.053414049152913964e-02
4.009022232225470384e-02
1.252022487494287850e-01
-4.161042864812630748e-02
2.917756425922451297e-02
5.092914540639065929e-02
-5.074609072738388987e-02
-3.920422296599734846e-02
-3.997745230788632594e-03
1.226303649168842234e-02
-7.871167511155420515e-02
-1.048056395918002676e-01
6.042710095641695006e-02
-1.463426172539736975e-02
-1.367634100927012097e-02
-8.595642230262001693e-02
1.511389489207524452e-02
1.430844494586293314e-01
-5.395633306360610171e-02
-5.917590288478664223e-02
-2.893758693063573986e-02
1.107110417652406968e-02
3.665365514965589211e-02
-1.022999333732892008e-01
1.071821175238314890e-02
-1.073876916635886497e-01
-4.257962266745310420e-02
-3.711979099263593845e-02
1.914634863311742707e-02
2.756086813189422349e-02
1.669801000207165043e-01
-5.552221604299755614e-03
5.471495272425457024e-02
4.386638806068428320e-02
-1.563494654834840514e-02
-1.052125522704281668e-01
-8.755167100247021952e-03
-5.640441628583506978e-02
-6.416207335656810840e-02
-5.811200642160097712e-02
-1.803508423430839891e-02
-3.106259211960167924e-02
-8.196490368566640428e-02
3.571206166576768818e-03
-1.659231754934370820e-02
3.499403489920511340e-02
1.034404609814664061e-01
-2.125799110323342914e-02
4.597438607004496885e-02
2.793144260790726349e-02
8.406523660074320670e-03
-2.466710013814293195e-02
6.300415039650715532e-02
-2.124305359898809656e-02
-3.150551955480523914e-02
6.275187523357578234e-02
2.038062116631302739e-02
-4.054552416638013829e-02
4.300832031062798433e-02
9.857316314186549688e-02
1.788898326458129157e-02
-7.643189782990118808e-03
8.656976975267428875e-02
4.085462054392680759e-02
3.464816309009269985e-02
8.952407837622849453e-04
-6.768605284361976782e-02
-1.393451458236658405e-02
3.013881837471402841e-02
7.609052948207405132e-02
-6.834411039893464879e-02
9.904851984999157866e-03
-6.987491929616584940e-02
-3.198967625860548586e-02
3.408315726332665865e-04
3.749828238715693929e-02
-1.853422314832442117e-02
6.012620483277300587e-02
-1.671302831555625257e-02
2.449147773904855607e-02
1.099834235473338556e-01
-6.541613537034560166e-02
4.568491602913979377e-02
-7.349177022685861316e-02
-1.351283217367828596e-02
1.910683564816473973e-02
6.497103991888393548e-02
-3.159291181615055816e-02
-3.359770643167245968e-02
-3.995141908818353182e-02
9.257253876984181118e-02
6.669493571305214197e-02
6.435109879026985891e-02
4.481479282198092690e-02
8.069697007375968567e-02
5.466300833981568158e-02
7.717016231279448524e-02
7.774367397330134155e-02
-7.988648015006986208e-03
7.299559746215736333e-02
1.024089631151536492e-02
-5.186130013041227033e-02
2.717793155737544333e-02
9.341054683155990135e-02
-1.723204715083480609e-01
1.408385722480620141e-02
-1.952170038077364472e-02
1.742234337812482298e-02
2.391790121950231746e-02
5.405148507828600596e-02
-5.240033988677809257e-02
1.231775244535969135e-02
-4.502430560945228089e-02
-9.538813552617253499e-02
-1.023480179402625791e-02
5.853261708541600272e-02
6.012267340995599424e-02
2.615399049222270900e-02
-5.469953388551171414e-02
-8.943194062823243973e-02
3.996320765257180968e-02
-1.956336055061826812e-02
1.010998331492571761e-01
-1.035006519218937132e-01
-1.604491089182498442e-02
-1.009437348198179984e-01
-3.257911098901231789e-02
-4.153404051542093633e-02
-9.814869577808832402e-03
5.720301731756275571e-02
1.450840680374826039e-02
1.213488377695485891e-02
3.611370783979693522e-02
7.136778143678973452e-02
9.662680402597847995e-02
-4.675856819111039175e-02
4.605924290554122558e-02
4.240425579140610912e-02
-6.815257103128817551e-02
7.277456124072011201e-02
-1.430473106811373102e-02
1.461369058989210427e-02
2.265078220652961064e-02
3.648906731586867153e-02
-6.773217350579058271e-02
-2.020728224521432803e-02
-5.021769759570456071e-02
-5.313432403843467572e-02
-1.041620782203440260e-02
-6.571340836882814951e-02
6.378063648757109627e-02
5.096741590294358304e-02
4.555699959238141902e-03
9.672237514780449019e-02
-3.658494197486032717e-02
3.518495668424385936e-02
-8.213742746509182513e-02
-1.068524690518278140e-03
4.613597642870707893e-02
-3.131550664733916134e-02
2.218733746114090119e-02
-8.627975070030949973e-04
-5.048937813042164713e-02
-1.824702470417545810e-02
-3.667291351251463286e-03
-6.854279718504766548e-03
2.461978793704662147e-02
-1.711216340499677538e-02
-3.453050412084763404e-02
-2.993010893366461131e-02
2.552295841647988714e-02
4.345676933150117993e-02
2.775594402589309784e-02
2.484053619633062870e-02
-1.044467525857456641e-01
1.189856999836193426e-02
3.317524367719580647e-02
4.810380633042089793e-02
-1.954217836007592080e-02
-1.901994599090054208e-02
-4.928622588035231527e-04
4.966098584652871989e-02
9.298583740454478830e-02
2.604381046892313353e-02
1.119543880643945888e-02
-5.496473235567936322e-02
-1.178091155125614159e-01
-1.216821780333911078e-02
-1.649025731550078297e-02
2.862108283934651151e-02
-3.501152717264658515e-02
1.313179159418493246e-02
-3.861768713663453478e-02
-9.469566676368836033e-02
2.055576020072133470e-02
-1.663775640485101182e-01
-1.834704594488524576e-02
-7.863052830569365603e-02
-3.388665214797979830e-02
-2.239624077739050395e-03
6.290805636608513829e-02
-7.323665012425087904e-03
3.027909016879037560e-02
1.294688955610936720e-01
1.863320243211730176e-02
6.578802283135174074e-03
-4.033059338729821225e-02
2.946812255927839380e-02
1.038904606303247963e-01
4.446692187984063044e-02
1.784683056839442977e-02
-4.086307756726829943e-02
-6.027937324329133567e-03
-8.164893853344623587e-02
7.801070636269726369e-03
2.453430890685910290e-02
1.152033214122916670e-02
7.204751544202842028e-02
-4.198529592803190713e-02
4.812666967392055517e-02
7.804368865080658045e-03
2.694209541569791283e-02
-2.834049762417154353e-02
2.546621664285190351e-02
1.753970056444254660e-02
-4.248672039508803559e-03
9.629107889402932496e-02
1.003474541832133490e-03
-3.086356621192060459e-02
3.256640801213295938e-02
5.357026305075682227e-02
-6.721555189657808793e-02
-1.712742579957055380e-02
-3.170853109169816803e-03
4.137592298837479421e-02
-5.529363100370505296e-02
-2.018664390065617528e-02
-7.760255455163100891e-02
-2.471239411730685731e-02
-1.917755492329919348e-02
-7.924057299543473334e-03
2.859675745687956239e-02
-1.703728954536092716e-02
1.834888131295256408e-02
2.748855805222845047e-02
7.463026456969946987e-02
-7.650908171356411713e-02
-6.676420398373469900e-02
-3.691856338277224592e-02
-6.190896379406501254e-02
-8.435759298655687299e-02
-1.306859596716971250e-03
1.054003556944466125e-02
-4.044635031053923219e-02
9.810878987589043143e-02
-1.944810816400023568e-02
3.353639263422308892e-02
-6.362826647932764978e-02
-5.808973341889801800e-02
-1.417029308590241413e-02
6.709911773009410996e-02
2.420671870789248975e-03
-7.036582319958569615e-03
-2.621480361463545544e-03
-3.238910290843123596e-02
-5.180809198485113523e-03
5.270734811371818179e-02
2.262793848997193651e-03
-1.642467313247024732e-02
-1.028592504553141607e-01
7.738876916226922024e-03
-7.232459740595941454e-03
8.507140552818177881e-02
1.687616717723149215e-03
1.048905680771394372e-01
-3.306900540628034124e-02
-6.766102528005847605e-02
-7.105536037705464936e-02
-5.226538699986244679e-02
1.642764989326176567e-02
-1.201205084485231292e-02
-7.345519342981414457e-02
8.570450712697361704e-04
5.651065605925903457e-02
-7.519545690758597245e-02
4.495355587385511942e-02
3.461767149684728817e-02
-7.794109150268646591e-02
5.816376606676556399e-02
-2.291851651726347847e-02
-8.757586847851680720e-03
-1.840689352051000025e-02
3.061958276833129725e-02
-3.720665056406900588e-03
-7.713336079906635279e-02
-3.398994650238742338e-02
-4.676607009789960495e-02
-1.399106078590354324e-02
-4.456845347430544307e-02
-7.911752226765760010e-02
-2.264132064296318914e-02
1.101603756436671522e-01
-2.162547626143189808e-02
-6.265818204138257559e-06
-8.803616067335839901e-02
3.154991525686123843e-02
-5.366610936638672308e-02
-2.459781412310102847e-02
-4.876177089067464804e-02
-5.527364736275265644e-02
1.268561563054380892e-02
-7.935138911802518125e-02
7.769500305958690171e-03
1.504799161414318784e-02
1.552976871215864391e-02
-1.237380578493286337e-01
-2.880178214334151721e-02
4.870547751686844090e-03
4.733989161627821796e-02
9.165212159484953727e-03
-1.017208544372447468e-02
7.911232570530703223e-02
-3.041187209432559546e-02
2.261843120392984657e-02
-7.455342437899664665e-03
-6.899106831660060946e-02
8.088546815505293780e-03
3.189251310508322418e-02
8.678627180309209099e-02
-1.167642078115368048e-01
1.080206871494001145e-02
-4.085885790816820053e-04
6.583156808281930006e-02
3.736235524629204219e-02
4.789457800439116814e-02
-4.899871787726691602e-02
-1.309415645697346031e-01
9.966408856907216229e-02
2.474905140652464142e-02
4.727845349047342383e-02
-1.797228446726498521e-02
-3.711355882224458974e-02
-3.289931539693585760e-02
4.642480354160352651e-02
1.924292905493076369e-02
4.036271379645926805e-02
-6.188265503809044221e-02
-7.141007396548541830e-02
-3.468689753440323820e-02
-6.466597469297032108e-02
-1.245360927192057793e-01
3.225518709890579788e-02
-1.560486214677628269e-02
-2.775492739173066048e-02
-1.371749943292391695e-03
1.098145918222163536e-01
-5.382502692119067039e-02
1.189718454192415231e-01
-2.749519146746033996e-02
1.165903501481971305e-02
-4.312178497541845068e-02
-1.259769097614824029e-01
-1.021002290967763099e-02
2.643423775426355718e-02
-1.033235281140240797e-01
-1.252008055686901038e-02
2.382342629078919652e-02
2.993719030550389543e-02
-5.515931444661773680e-02
4.028056944026790070e-02
-2.423032176861052156e-03
4.105129424568192131e-02
-4.623725689063922645e-02
-4.862383509323824071e-02
-2.666702765277210313e-02
-3.162420586429569302e-02
-2.588990223527458043e-02
-2.492926916766458750e-02
3.535413490241853807e-02
5.266167365418210344e-02
2.752074286636442199e-03
-2.107523742132157499e-02
-6.196265321515661423e-02
-1.899574847940651429e-02
-2.909404988219519914e-02
1.243718836608764637e-02
9.220497248768821930e-02
5.222971568495449884e-02
-6.670756281005002508e-02
-1.013895875916115755e-02
5.069088913433533738e-02
-4.363796828859973359e-03
3.371840531475048947e-02
-6.071211931803760509e-02
-5.576432305144915502e-02
5.964965754563428257e-02
-7.659215486487634672e-02
4.197058382446864494e-02
-9.792142416871050040e-03
3.072118547763047144e-03
-1.943846962221644492e-02
-1.705841963395811345e-02
1.985748254082700739e-02
3.864328471705250068e-02
-3.361032098153184100e-02
5.147814800746247643e-03
2.615560282035613374e-02
5.563836800940234750e-02
4.870949433835865088e-03
-3.038133528668660738e-02
-1.456991870356871485e-02
-6.683463791470213577e-02
4.243320901829009811e-02
8.769265489837398120e-02
6.639832150251399889e-02
1.103485543270650987e-01
-6.796185125415414585e-02
4.728520636636802943e-02
1.606868136218208010e-01
-7.741644408109901732e-02
-1.177327026485884692e-01
-8.015297386024808693e-03
-1.585440747436391018e-02
-1.021513794369333789e-02
4.004885606869190706e-02
-6.882581548294887386e-02
7.652545591519513413e-02
-4.348780039633268202e-02
1.084383767354558381e-01
-1.547824654700216728e-03
-9.626122143964402356e-02
-4.255943539069270004e-02
5.061665380114110241e-02
-1.322775247671938992e-01
-5.776690312352613516e-02
5.976284880199654592e-02
-6.680368129303300428e-02
-9.749938606487778062e-03
-6.451130779075193999e-02
2.104822453189205550e-02
-4.988906139440951043e-02
-8.280014730970857231e-03
3.251230446882303476e-02
-9.267196183721980451e-02
4.812212325193429563e-02
3.998259931953893065e-02
-7.453101312314655558e-02
-2.477872790790672589e-02
-1.994316995448736779e-02
1.007935345653904607e-01
2.182168157325073757e-02
-4.877275372874934067e-02
4.000253042202006615e-02
-3.297957838937823349e-02
-5.215027459376802774e-03
7.860718839519606482e-02
3.938219834477786618e-02
-4.815307694100043334e-02
5.318016130509698597e-02
-3.373433746460332422e-02
2.574474007743453308e-02
4.113738217497696359e-02
-5.582973939732119350e-04
-8.207707111666449895e-02
4.236108639306924301e-02
-1.154505691416398555e-01
3.671159488632523560e-02
2.416572786340646754e-03
-1.504759575385426935e-02
-6.193352405065388755e-02
-3.796796687065336767e-02
-4.455736381565941762e-02
5.223779962006426525e-02
-4.937324544491111800e-02
-1.983197750639801790e-02
-8.692009177084514260e-02
1.366852197702128277e-02
-1.148063827701405332e-01
-4.229157355372653582e-02
6.593928021213227297e-02
1.086713615249440198e-02
-6.105652782980380139e-02
-5.375018002700331782e-03
-2.307054204749670392e-02
-4.536519026309224906e-03
-2.390620950679049790e-03
-7.752582855929331107e-02
1.220728097473271342e-03
1.105898851144309636e-01
-1.160108163610942544e-01
5.617646212603562283e-02
-6.927732624137371287e-02
3.124612716312028665e-02
2.744805967047614370e-02
-6.695379191086844872e-02
6.314181033406761172e-03
3.086942444174742978e-02
6.286694094850932453e-03
6.314331898164368684e-03
-9.174566494002479866e-02
-3.930989252650058524e-02
-1.773447475195531753e-01
-7.968928329812061118e-02
9.270692200853550280e-02
2.160923726217253010e-02
3.998605851191579935e-02
5.262216264435880253e-02
1.487272798875555191e-01
-3.123510641464338072e-02
-3.682045900922797932e-02
4.618769683251450209e-02
-1.246111531604692652e-02
-1.791157227966625604e-02
-1.049092204375298987e-01
3.626701275347003761e-02
-1.170022798936254729e-02
-1.735477838447010632e-02
-4.223649919326178531e-02
-4.734142728970613945e-02
1.591855492582783943e-02
5.011767941844946783e-02
8.631846883634493317e-02
-3.076233880624447414e-02
-2.434953904973865407e-02
4.386832094718470798e-02
-2.813903369034660359e-02
-1.074991217664700710e-01
-1.870211227656185318e-02
3.215946744410584646e-02
-3.680541307016788749e-02
-4.911035014552700417e-02
1.657808725772122183e-01
2.569885118861054557e-02
-9.015305019220259952e-02
-1.865627418398020654e-02
-1.022649843881046896e-03
-4.449369266369410797e-02
6.177732903502142908e-02
6.278211699837581150e-02
3.541013329730360176e-03
-2.929238149949280057e-02
1.856153375875285467e-03
-6.708006700380703125e-02
-4.511343238512989517e-02
-2.043460573398948044e-01
-4.824963890269329952e-02
-4.426437543835023969e-02
1.310681448968557990e-02
-7.405736391978068323e-02
-3.048289525112306275e-02
7.692664926441891704e-02
3.539112962597160128e-02
-3.315231828214412757e-02
-8.777668735076808726e-02
-7.040130733322527701e-02
-2.288177853560508651e-02
-1.067858796564213758e-01
-1.399318186475147739e-02
-6.131554674252135545e-02
3.823516265491201660e-02
-1.921406476046562395e-02
4.498986656685219181e-03
-2.703524696211541747e-02
-2.315084460081860002e-03
7.572728255759150762e-02
-3.671074128635450767e-02
-2.846198922707738818e-02
-4.612187618618066726e-02
6.270122966590392644e-02
-1.338518685241312234e-01
-1.211922175929377038e-01
1.234040203405386248e-02
-9.391505947490338957e-02
-5.970273232591464391e-02
-9.808006654498175464e-03
1.760958823522447902e-04
6.769086091718361231e-02
3.461336454135575252e-02
1.541122988797639926e-02
-3.693270130189740125e-02
-2.339568324020368031e-02
-4.083431104272289974e-02
8.721424979902174524e-02
-1.481926168147103609e-02
-1.080945137705087988e-01
8.277792012619371309e-02
-2.634435810108781695e-02
7.300788348920145276e-03
-7.097461227927562288e-02
-4.957993608697808252e-02
-9.181278532907871659e-03
-1.513162400677010300e-01
4.572280252253328736e-02
-9.206829033890807923e-02
-3.304881131880326589e-02
-3.666099224504915793e-02
7.816865802028778731e-02
-6.259594324450679093e-02
-1.359003142036602739e-02
6.432382185149322640e-02
-2.670495815674785167e-02
8.828520161759642604e-02
1.219883718254815425e-02
-3.422820813628409120e-02
-3.275356081171491157e-02
2.692300134440349033e-02
1.087235082673548014e-01
-3.924241210112201263e-03
-2.866499391393351540e-03
2.007339990852616968e-02
-1.082907661225175761e-01
-3.376319004047809158e-02
-1.436788184462566703e-02
2.333800448687798137e-02
2.788240889290398775e-02
-1.316967844905735374e-01
-1.628676099869377780e-02
1.502889413836729082e-02
3.775875373292832127e-02
-2.455369116992658571e-02
-1.518231434688253369e-02
-2.424434705790317821e-02
-8.853350458080314067e-02
5.295059210540822153e-03
5.885236549343435611e-03
1.131227964464984366e-02
-2.547159509926520075e-03
7.900572962872446509e-03
-3.768442595796060376e-03
-8.691545044568309286e-02
-3.870153321690572579e-02
2.525043365656218231e-02
-2.339875470748598377e-02
4.387141846298579784e-02
-6.908364679287340437e-02
7.712253094686497001e-02
3.635471522150571927e-02
-5.817165066705333454e-02
1.389831405267092463e-03
-1.867057371223266107e-02
-5.445201804780879645e-02
-1.069458715698640150e-01
2.514022271223399080e-02
2.988739537807815622e-02
-3.596723755355558244e-02
4.397286205010286775e-02
2.503171161511127604e-02
-3.234795819011716117e-02
2.013788660138101511e-02
7.897503716692141906e-02
-4.954889204601872765e-02
2.350176648618148428e-02
-6.901100460986490936e-02
-8.497884223851788488e-02
4.596571907405933716e-02
7.160827839102613945e-02
3.479886832624996124e-02
7.871274073746502981e-03
-8.219905019483386699e-02
-1.144475558930236475e-01
1.061653721626045904e-01
-2.653965733746946332e-02
-5.621050053233879462e-02
-6.980179857599015658e-02
-5.257338943699483430e-02
4.851704797104967187e-02
-5.109259906357125486e-02
2.716609672613050364e-02
6.666175145445329964e-02
4.426183969428052790e-03
-2.408016396470195018e-03
-8.023728424903497913e-02
-2.781167178020615624e-02
1.722409084143101607e-02
-7.100771903210062463e-02
8.439851188063951515e-03
1.501087102231240741e-02
-7.439282796149741805e-02
-8.021298021408095405e-03
-8.936424171558321472e-02
-4.711487917794675989e-02
3.674043137751751426e-02
-5.060755722452231486e-02
4.516614039882858693e-03
1.081025623288535756e-02
-1.016079473462483916e-02
-5.427586461663469475e-02
1.028139992586994123e-01
-1.301682079444541930e-02
-1.223575791139269037e-01
7.512182152274660607e-04
-6.594506044085568508e-02
-6.960855468866029849e-02
-6.689792647634866529e-02
3.454043878900515258e-02
-6.784440110032755045e-02
-2.477786359482745532e-02
-9.034375959056204983e-03
1.033167267147463153e-01
9.330672282798770437e-03
-8.219007516052298512e-02
4.137630266738842599e-02
3.563493005658446150e-02
4.944255738740507139e-02
-2.432473234897141595e-02
-5.402558289835592692e-02
4.655999379674394950e-02
8.906184504163550467e-03
-5.611409016097268498e-02
-4.351925317829497680e-02
-6.893622009762828858e-03
-6.267657263816132918e-02
-2.865593754008328997e-02
1.940649577345446210e-03
-1.553871673769862197e-02
-7.375670649928256148e-03
-8.841859767982727936e-02
-1.108148632476048390e-01
-3.200148044703279154e-02
7.496620348601505668e-02
-3.259007791779386376e-02
-1.201934968406216803e-01
-7.434429230466960137e-02
2.181964760949643787e-03
-2.745456360432045606e-02
-4.602542399266054685e-02
-1.451571153514404355e-01
-1.446474964507787030e-02
1.725530011108970113e-02
1.866555235990944098e-02
-6.406766959179056864e-02
4.631956289966534385e-02
3.373650233124143166e-02
-3.163549579615860391e-02
-2.580283061511318490e-02
1.889759080119348409e-03
9.088292217089039005e-03
-4.161895008704242366e-02
-7.899613544926462061e-02
1.283260562676140359e-01
1.183802601598964443e-01
2.403155595233051958e-02
-5.846012586607276379e-02
1.938957366913971695e-03
-5.247175968111733591e-02
1.934419096066468391e-02
2.394419057508461596e-02
1.529638817860845372e-02
-2.601380587106263964e-02
5.147662901951341637e-03
4.613174772293879289e-03
-1.132670079897734328e-01
-1.133484029031628371e-02
4.065032265376173487e-02
-2.202924444076942434e-02
-5.105196492471943646e-03
-4.512805828003304404e-02
-2.075860475000635211e-02
4.157821601469140031e-03
1.128909939158269371e-03
-1.346846382341514506e-02
1.970044437128480944e-02
-9.570043349002060884e-02
3.174665608500257946e-02
2.554898353080736068e-02
2.014714994000251294e-02
-1.040191328075453225e-01
7.415952648625248611e-02
-2.895384102853473546e-03
-5.862903058235689746e-02
-6.144440014804658512e-03
3.810818677487568668e-02
2.978877559278373527e-02
-8.684459001345098961e-02
-5.079000718285590216e-02
-1.246744875320630330e-01
-7.689727050046511747e-02
-1.170936658055585500e-01
6.375742496995953634e-02
8.549585572693793600e-02
5.109550386458234367e-03
3.684275091193427859e-02
-6.308259693356499907e-03
-3.022622833092540682e-03
-3.106341271852101904e-02
-7.547416604627456282e-02
-6.339482694319299727e-02
-2.129840620614118635e-02
-4.760107420241953269e-02
-2.998090069784947395e-02
3.635196257107192741e-02
-6.057031732420659759e-02
8.038925912791700448e-03
1.170823880018994761e-01
-6.437805473493751589e-03
-9.441744225316260619e-02
3.413177387850113449e-03
-1.299118245972472330e-01
-4.886596699202822025e-02
1.114284351561808635e-03
2.878785809750386993e-03
3.829152019553545144e-02
4.802692914613779923e-02
-2.336619282620145538e-02
-6.182405779812717717e-02
4.675325630594288212e-02
2.997278793688964993e-02
1.842778783389165120e-02
-8.401793692468040309e-02
-1.483883450418268732e-02
-7.876955200725144213e-02
-3.401845063711116113e-02
2.391687011778141983e-02
3.817700375907576854e-02
2.371561583556657318e-02
8.701533651125874236e-02
-7.366805927864904235e-02
-9.339391334288046909e-02
-1.708493451889145365e-01
-5.565054777965964920e-03
4.773275734292032474e-02
-5.589222415475151445e-02
5.283195078695446939e-02
1.387611200997562917e-02
-4.115247405720469376e-02
-6.667452645673607736e-02
-1.041165319568766214e-02
9.744549244942573088e-03
-5.614859627054800267e-02
-6.827783835097014919e-02
-7.483560195044584862e-02
1.605662363600901185e-02
-2.338143706739352363e-03
-8.874151214442502211e-02
-4.043174315604704250e-02
1.085022082284606108e-02
8.511401761371595320e-02
-1.939837067895520961e-02
-1.655177825972953265e-02
6.637757972117347416e-02
-2.274658429068662432e-02
3.649929371830656216e-02
1.365353587648258232e-02
3.703078554943419615e-02
-8.584989596447253901e-03
-1.143451049438910655e-01
1.174121116961273324e-02
-7.883389684781158535e-02
-6.241947072366521576e-02
3.815450822535993575e-02
-8.978082336631298954e-02
-3.509002611030528906e-02
-6.794352201489355092e-02
-4.270928665645322420e-02
-1.993989728783457718e-02
4.720330578224463808e-02
4.040381399380850447e-02
7.295428616178841093e-03
6.281201407404551906e-02
6.335847075746631196e-02
3.764624549892050392e-02
-2.537567203858356185e-02
-2.435945121378896294e-02
-2.141223434505641274e-02
-1.404934310490070059e-04
-3.913434834017779501e-02
-6.023484590162311164e-02
-1.356814775302501302e-02
-3.749359155150131656e-02
-7.268568150400114836e-02
1.487246904513880863e-02
-5.664241105816069516e-02
7.803679568616250783e-02
1.221035015964910906e-03
-1.077950457816755081e-02
-9.959274201485372735e-02
-1.191481760418180991e-01
-4.707232130323307784e-02
8.709937075584959359e-03
-5.567182704017805545e-02
-1.000130300419519933e-02
-5.986191048714491203e-02
-5.513623099604099756e-03
6.490461696417809678e-02
1.510793357141948685e-02
-2.581955220430891956e-02
6.991563001547849987e-02
-8.455007488993895837e-05
-2.477462367955738515e-02
6.973059276078939859e-05
7.536505692231824927e-02
-1.401291456829207097e-02
-2.857965740944894487e-02
3.248202763188454828e-02
-2.422471360056295195e-02
-1.681780663794319938e-02
3.095513902979754595e-02
-1.885309363327494075e-02
3.014091589162597867e-02
-6.883967526362583245e-02
1.197805670900427277e-01
3.744783521507131369e-02
-7.742302400795650352e-02
6.933158478109650857e-03
-3.104857810073263433e-02
5.018656752901900359e-02
1.295618950801281644e-01
-1.095626667979545527e-02
-4.072669431633903908e-02
-1.382605319812764133e-01
-2.317460547963611645e-02
-4.507346395639568598e-02
7.999660396458252443e-02
-1.029067458208157183e-02
-1.646116494296080979e-01
2.665587292476262471e-03
5.645796510697003584e-02
2.869320015427654844e-02
1.198596960213368749e-02
-4.778430387988481798e-02
3.430657819461177017e-03
-2.571910350155659497e-02
-7.319826726464403154e-03
-5.513676857847036455e-02
-3.502862776845374736e-03
-3.101851536303883161e-02
-3.063238059602269112e-03
-9.150884664374328570e-02
-2.394568357241757747e-02
1.253928645845732784e-02
3.731446114077085346e-02
-3.298836672675494602e-02
6.697610178885919641e-02
-6.852165943359293798e-02
3.493457473558763543e-02
-6.570161374884340988e-02
2.822628071517505662e-03
-3.472975815046275283e-02
-2.551124489981799678e-02
-2.034037720572351784e-02
-1.283358171513540764e-02
-5.106950436690017164e-02
1.033489847661041641e-02
4.140306355937523053e-02
1.098123018764071528e-02
5.355889915483619257e-02
2.985585020264994519e-02
2.241451050061404014e-03
2.992210059203117417e-02
4.872217779520415792e-02
-6.890027843766199922e-02
3.192895395076588566e-02
4.721841129346871814e-03
8.904570591687736847e-02
-4.451141996009096158e-02
-1.088439120355130935e-01
-4.767083952707405758e-02
8.467291620608569103e-02
2.881108650076274688e-02
-3.811909233680973313e-02
-3.338302425504303256e-02
3.769839107489560831e-02
-7.532909921304035972e-02
2.524668442553487310e-02
-4.346814215442299477e-03
3.394298310932749078e-04
-3.059765831128975419e-02
-2.642587648781657365e-03
-5.737917271466156516e-02
5.509300352449388039e-02
2.939800258800960922e-02
6.141772944672790197e-02
2.311726105965481934e-02
6.446455967579074742e-02
4.951264422755882050e-02
5.010679493643273308e-02
6.903286019016757757e-02
-6.051969953315487760e-02
-1.472488948320860649e-02
-1.189071112634424027e-01
1.041942151232919112e-01
4.886712058651082602e-02
2.627724198841685510e-02
-6.622183595859198156e-03
3.471229173744571489e-02
3.219194150217538630e-02
-8.611983383724149815e-03
-7.262023441316778349e-02
-4.461307502319803581e-02
5.669139529409907702e-02
2.644721220700066780e-02
3.760042141935436566e-02
-8.641469161431736615e-03
1.779444989825902657e-02
1.576955746611836268e-02
1.442383074920451994e-02
4.831145478400728638e-02
-6.954142499846382997e-03
1.073012180496078355e-01
1.695206933699460947e-02
5.008340571395116653e-02
8.262468795613221381e-03
1.144581854473700026e-02
7.164687887336926471e-03
-3.801157814019379827e-02
-8.687080528143037439e-02
5.679246171905781050e-03
5.039805391229371101e-02
-2.132807945965450522e-02
-1.008765778491478582e-01
2.932063122021792787e-03
-1.404652211154450436e-01
1.221844743796611510e-02
8.446438649277151697e-03
1.262551667633913244e-01
3.267068313911404565e-02
1.983023523767762919e-02
-3.479720190765712095e-04
-4.119976181601731763e-02
5.703114757090705679e-03
-5.300633096281372192e-02
-1.548218626076808442e-02
-5.228596844000851090e-02
-2.010718038818474010e-02
-7.646152188181871978e-02
1.839003777305123905e-02
9.417373927693449553e-02
-2.068937654551557259e-02
9.230352548524535516e-03
2.377331201637596092e-02
4.387703173365451598e-02
1.259890802095854113e-02
4.737508635636378251e-02
3.992981533472460959e-02
-2.235868890203471931e-02
-4.185382708540862778e-02
1.835776781408383213e-02
1.891845245072490758e-02
-3.296258693703682519e-02
6.152788326412159635e-03
9.862806780072924662e-02
5.222784156176810133e-02
-5.270791081630461089e-02
3.036138780467726329e-03
-6.486317084437492886e-02
2.130855429901756457e-02
8.350291742704381640e-03
9.967070949983539499e-03
2.375746910688216959e-02
6.893724054765033860e-02
2.582118494216043003e-02
-1.024475411162427130e-01
-7.347393946697519662e-02
2.807826498596010731e-02
-3.663236109220318389e-03
2.795500534088627212e-02
-9.769287488357500382e-02
-1.691191560799033475e-02
6.152323782583474926e-03
-1.197788364908880000e-02
5.477437181729019611e-02
-4.326598878958202304e-03
-1.379487662151868263e-03
-2.207781795654361213e-03
-2.898560225574240909e-02
-7.274304820510688052e-02
-1.209096777624968323e-03
8.772636245157432178e-02
4.468942417087411190e-02
2.268021426201738758e-02
-4.633055066638080977e-02
-1.059642729117244060e-02
4.923295463387786230e-02
-3.718225218283599878e-03
-1.633235811679603286e-02
8.069768569044706574e-02
1.691890531079434379e-01
-2.102895150925150614e-02
7.269791410772814821e-02
3.443582165582478871e-02
-5.470170885527069968e-03
2.694981647928390567e-02
3.272017208546963013e-02
6.145136961970164985e-02
1.003122356053180869e-01
1.305452612707751203e-01
5.592799139865062275e-02
-7.009882235385289651e-02
4.614637419679462615e-02
-7.478324622327775853e-03
-3.461737582570706406e-02
-9.926775924673820681e-03
-1.575139917294800240e-02
3.905343392280823112e-02
-2.183989644759670723e-02
-6.777595485744569714e-02
5.045341334037458519e-02
1.668230639723732589e-01
3.999471423632300349e-04
-4.031962511851754777e-02
5.712542122833416669e-02
8.132409664639055069e-02
4.835538316076690157e-02
-1.917137450692588466e-02
3.898021217981732789e-02
5.016677203473270813e-02
8.444844813353451218e-02
1.321623169186406967e-02
-5.116343777949674404e-02
8.086288488381696005e-02
-1.349675293948851378e-02
-4.700118795253281634e-02
4.260672653383861669e-02
5.165940960209756266e-02
2.043883441976543369e-02
-8.717635997581303642e-03
7.716187556447138586e-03
-2.556730926779048410e-02
-9.250702109790348571e-02
-2.184065047096924589e-02
8.162511834847419046e-02
-3.631493010052629089e-02
1.217413435650494258e-01
4.237126047829248982e-02
9.492665029614699712e-02
-2.918222162519431770e-02
1.555159090735090677e-01
2.691587340313050802e-02
5.825098308455020982e-03
-3.346171501607229232e-02
-3.542678988549318418e-03
-2.484386923567275321e-02
6.114312662460449910e-02
1.175544325033199382e-02
-6.106138060735934181e-02
5.397809899213813073e-02
-6.680757633968896318e-03
4.269103856456383378e-02
-1.417347123874584773e-02
7.340170622283032076e-02
-9.004418626203496145e-02
5.561010231718037378e-02
-4.530356840854661560e-02
-1.039058622895387219e-03
-1.016999862031306295e-01
8.049510257238570027e-03
-5.089526189099258940e-02
5.282047882712229137e-02
-5.680878126510961051e-02
-8.646164934920163442e-03
9.491730869180166341e-02
9.215469118325858230e-03
2.759833950230631064e-02
-1.250580889135888968e-02
-1.630385222983223720e-02
-4.380545394082053373e-02
6.861001857087818678e-02
-5.661427825019389043e-02
-9.163683219763828214e-02
3.009889905274484162e-02
1.326660671569637566e-02
-1.012955428452655751e-02
-4.959018016718490240e-02
-9.741140447432202962e-03
1.881065181339192788e-02
-4.843576330112057959e-02
-9.457612769642506634e-03
-7.595288266142329048e-02
-2.186439685007070255e-02
-9.449370564594611333e-02
5.297391679239028817e-02
-3.352086279208641578e-02
-1.647662027746569710e-02
3.464307567483939504e-02
3.867983379915283099e-02
1.039555973642218578e-01
-2.595374227915452081e-02
4.760287868501301978e-02
3.395914294003538753e-02
-5.479714744873228488e-02
-1.255159169510823396e-02
9.376549516241412807e-02
-4.068466226098894911e-02
2.306455201121776488e-02
-2.898077078174064736e-02
-4.518636557753492183e-02
-2.013062180260607147e-03
-3.146377118337570500e-02
-3.029751013962816639e-02
-1.819722988965982724e-02
-1.043791608099011413e-02
-1.829399460016605666e-02
1.541178323105838431e-02
1.282174664330896774e-01
-6.344501162025015240e-02
3.141533791365346689e-02
2.291668684462378966e-02
6.768694200949551543e-02
7.225235615623616311e-03
-1.915146305193386397e-02
4.999398455471842917e-03
8.528237246139640237e-02
-7.888448677481127783e-03
-2.369927892463061583e-02
-8.237325912747322371e-03
8.491094535566112711e-02
5.948261423061533548e-02
-8.859879054581121238e-02
-1.100640845458527141e-03
7.898002806063494918e-02
4.637578611747363716e-02
4.342451594830822048e-02
-4.560018362459489216e-02
5.316830698223833085e-02
2.917117424367715942e-02
6.403006463728090625e-02
2.902699988929998559e-02
-4.232514203788116658e-02
3.128571009529455479e-03
-4.731370644024299882e-02
7.235780892966539070e-03
1.015486216093360733e-02
-1.387044029258929301e-03
3.902521052320968159e-02
1.535708363134898405e-02
-6.169476612417083752e-04
3.935629675004685690e-02
-9.234588171083947528e-03
-5.506602315971775852e-02
4.418184352721699418e-03
-5.341113483110065951e-02
1.154691526280647584e-02
-3.400475099740335461e-02
1.966525285901389586e-02
-3.315985629222175518e-02
4.035622224931088159e-02
3.456136290291703800e-02
-2.107962713559471957e-02
7.788035687649073890e-02
1.810720311992337905e-02
-1.175800162603700405e-01
-9.365862714111736209e-02
-3.106231752781237962e-02
7.076714321626978443e-02
-5.059009200381314568e-03
-1.966136940236734923e-02
-4.821979984801532532e-03
1.773133918322133268e-02
3.640813974437338146e-02
-8.155835786322591929e-02
4.109373214696291493e-02
8.055972553420483184e-02
-3.290559728450895977e-02
7.648004622311056766e-02
4.149063712673538296e-02
6.672998411594847912e-02
1.664885451459937812e-02
-6.672951964264177069e-03
-3.681611315910770371e-02
2.041720766612061064e-03
-7.727670511472634063e-02
1.659509405515231101e-02
-2.940651681264859485e-02
-1.057342307062116883e-02
-3.157204438256384915e-02
-1.295212208076252335e-02
-2.185293549499141980e-02
-1.526507960374315180e-02
1.938417238895673647e-02
2.718977998270345753e-02
8.763800417064793180e-02
-3.643683173164647543e-02
-1.348498820684896661e-02
-1.749792250353346748e-02
-3.414759638000956776e-02
2.279222907339988752e-02
2.195183011723278454e-02
3.240983232396921904e-02
7.262239839959471963e-03
2.774056867536011869e-02
1.283338648232688894e-02
-3.522633222274627190e-02
1.895793807256962102e-02
2.901461910463263780e-02
9.612263610051909046e-02
-3.362681839640243447e-02
5.518029565432283623e-02
6.877833428395241366e-02
2.604711308336165113e-02
3.892590999741859376e-02
6.535936686790163805e-03
-1.317511904224664132e-01
1.984272255526586468e-02
7.679614632647586980e-02
-2.621071124680716610e-02
-2.569638940050161455e-02
-3.270298968649414106e-02
7.038626027626569692e-02
-2.649656622340651121e-02
-2.637379040639955749e-02
9.167370195866671179e-02
-2.864916041659225365e-02
2.304547524182821300e-02
-6.703871521698205604e-03
2.999612258931749417e-02
-4.144687500739707015e-02
-9.057345645341156881e-03
-4.455246475306229997e-02
1.752950599679409943e-02
9.281131480987621363e-02
-2.477839480654998785e-03
-2.941262031469674479e-02
3.916671154386575093e-02
-4.165295271430032487e-04
7.523343966508656139e-03
3.610706520331106312e-02
5.227483054265286838e-02
-5.131008099690157441e-03
2.732525698347028700e-02
1.142278562262330627e-01
1.321362959651896721e-02
4.856174131330492916e-02
6.499183971444516365e-03
3.243595100719504510e-03
4.747497426123263239e-03
-2.790536098103478177e-02
-1.996105997315794633e-02
-1.056501572349106619e-02
-1.221962667867742963e-01
-2.019052102157304837e-02
-4.339630380600960347e-02
2.349651161548748160e-02
-4.674104111572095765e-02
4.968491498208652511e-03
7.390187549276390488e-02
-4.018027623995779063e-02
6.269315899280043791e-02
3.629375895234334543e-02
1.949157025805632257e-02
1.143922034402310682e-02
2.713114591656200572e-02
-4.529987758178456031e-02
1.921298993948576672e-02
-4.756181697521801033e-02
2.334636399762969952e-02
-2.214076301149364018e-02
-2.402653980073447826e-02
-4.426767650165118473e-02
4.803444645805089036e-02
-5.678623060269105682e-02
3.866483421091663347e-02
-3.198527899901949800e-02
6.123820059010919720e-02
9.274187820481379074e-02
-2.096269687954805186e-02
-4.392636031414942632e-02
-8.249236292503686271e-03
5.128065733317289931e-02
-4.321689279317714183e-02
2.821436202769974158e-02
1.537862580366921618e-02
-3.032117707425940195e-02
3.796629185227800261e-03
-9.639383572476310780e-03
1.044448779797381571e-01
6.367740787941290892e-02
4.799528158945315370e-02
-1.393404021826678829e-02
-8.554550510858786871e-02
8.289053894864993957e-03
-5.574470558668152137e-02
6.159552142628578475e-02
-2.418790149936116129e-02
-1.202425160767311464e-02
3.544511365719072576e-02
7.577708958157637620e-02
1.141773352653671358e-01
3.161258448085380035e-02
-5.270191586896044375e-03
-3.205806766857251938e-02
1.873372068350042177e-02
-2.389318064250372728e-02
-6.339391005824236052e-04
5.309384558078914657e-02
-3.599198391832288818e-02
-6.923912976235135908e-02
-7.005283806546785952e-02
-2.769000645541896954e-02
-3.795387782306029051e-02
-1.170566616267438957e-02
1.877921791184294573e-02
-1.827743297642129856e-03
6.142739495210347046e-03
4.780458856134441048e-02
7.242950253970989807e-03
4.130533122591581452e-02
-3.753695275477996786e-03
1.214902273239220204e-01
-4.020836759017569484e-02
-1.603278406879074802e-01
-5.856554236890201826e-02
-6.907842598022581604e-02
-1.041554379926330764e-02
-5.863229981069850542e-03
-1.609127102881029517e-02
-1.501403228547741782e-02
1.876016946423616702e-02
4.095416541426556527e-03
-1.142337170628199283e-02
2.432517742634219410e-02
1.265023524221322582e-01
-8.841424283520432637e-02
-1.139136825735705648e-02
4.356822473941011215e-02
-4.283664485957798529e-02
-3.420157060265819476e-02
4.435694422394820258e-02
1.886468064805236697e-02
3.702488483278140036e-02
1.111552320788518622e-01
9.349359630489291473e-02
5.386967327205221395e-02
3.412784732285301104e-02
5.658471933905610818e-02
1.057650250331763214e-02
5.567757671653168761e-02
-4.449494319465494008e-02
-1.030833661840181020e-01
7.506307150648791615e-02
1.632786432529816090e-02
5.950599047354841742e-02
-3.705991248213580391e-03
3.794574389388502555e-02
-3.123713989028738865e-03
-7.502246615230256238e-03
-4.075877815141995021e-03
4.409579803556520211e-02
-2.671502983587847185e-02
-1.324337094791226167e-02
1.562857047184560214e-02
6.110500989885672696e-02
3.018844352433884201e-02
9.997931920757019073e-03
-3.299143782627890487e-02
1.934139359174145284e-02
1.763310460876919838e-02
-5.791119436441206914e-03
-4.966228661208780398e-02
5.474726559884796062e-02
5.412442633712291791e-03
3.712897602827196220e-02
-2.079793664630293375e-04
2.245079383803379625e-04
2.135166988904725616e-02
6.414860194863153051e-03
-6.346819752014011551e-02
2.223237736438967924e-02
2.420959672017941947e-02
-7.350812798005756932e-02
-7.193616907070511657e-02
1.076926089509871315e-02
1.124598325447700858e-01
4.635400794277182851e-02
-1.761914588833347894e-02
6.285752239664571528e-02
-1.616906853539731934e-03
2.038155597668441996e-02
-5.765435284875788241e-02
5.526352690600647155e-02
-2.367005735667824726e-02
2.178902732422549962e-02
-2.956102633671433763e-02
3.975487550431163961e-03
9.425725045685957870e-03
1.973014571081508489e-02
-2.416817198727400778e-02
3.059044482594438022e-02
-6.524808397738086907e-02
-9.850920226904133492e-02
4.723828802713726099e-02
-6.244592199898567515e-03
-2.993055739647166799e-02
-1.646285794553607462e-01
1.669646183945026202e-02
-3.906927678827237099e-02
-2.266444236947290618e-03
-6.720375364306245547e-03
-9.213986554817069421e-03
9.364245887850555783e-02
-3.519639135349439309e-03
4.449490751096050328e-02
3.335463072689110603e-02
9.169826854744397848e-02
2.380917717763343308e-02
-2.629542380415020135e-03
5.269030438427103717e-03
1.075130352632618948e-02
7.133635330716760550e-03
5.719261776752075643e-03
-6.902692406541476033e-02
-3.515819303098662030e-02
-4.262131827142924545e-02
-7.772681471192725497e-03
2.845427628092250805e-02
3.272639012157435578e-02
6.357960975824455963e-02
-4.104599203398200113e-02
-9.720515512907282329e-02
5.099463049546684029e-02
1.826171869900595005e-02
9.235706262478170225e-02
-1.110884323304990595e-02
-1.834256912592527669e-02
9.543295495089422487e-02
1.227643397296080546e-01
6.249846491724730252e-03
-6.215685497131109155e-02
4.776988990608290603e-02
1.017755336473072231e-01
2.999669366052120506e-02
1.290764350370754154e-01
-8.573691205816046101e-03
1.089387116428729291e-01
-8.672615761607620211e-02
7.561769497395103012e-02
-3.612670655143665477e-02
-1.712737590549992354e-03
5.236667940149004885e-02
4.189639342946932521e-02
-3.200605396320567453e-02
-4.686265064324447727e-02
-3.166977249799507454e-02
8.565701478702025806e-02
5.420279681335861931e-03
1.371752793233754486e-01
-7.177826302193438673e-03
-1.588088033427092344e-02
2.596475536891957800e-02
-4.603135132440876881e-02
-4.295393069849261919e-02
1.178693622250632893e-02
3.238912854233880201e-02
7.466188991850548906e-02
7.070969096381020391e-02
5.551060922114027518e-02
2.329332664490195090e-02
-3.250421092423681074e-02
1.418430843338236783e-02
7.112597014308331966e-02
2.378249054081421274e-02
-8.689597787670134965e-02
5.377990091151251678e-02
-7.530130444930152600e-02
4.951688535250221151e-02
-4.811793680581084171e-02
2.381860386712917818e-02
5.431724597289664530e-02
1.432963600592044792e-02
-2.873329362049996394e-02
3.850070533989011223e-02
3.656701304610507353e-02
-2.493477367769749917e-02
1.690273341680842423e-02
5.245828140808486001e-02
-3.664780147355596596e-02
1.823833744966245340e-02
-5.752201791246878276e-02
3.818942579274032471e-03
7.155073986016041721e-02
-1.813986067174822199e-03
3.252813714400318301e-02
1.326841537593871079e-01
-3.023162547152128191e-02
-1.801864490106352967e-02
-7.493283812636516994e-03
2.007604456717199115e-02
4.450919840179531212e-02
-9.771574580361238119e-03
6.722532025686192569e-03
-1.088644101628667357e-02
3.137368248553627781e-02
-1.866981646066297185e-02
7.342608850358285644e-02
5.991008548464783756e-02
8.697883238364952085e-02
-2.879073357580954132e-02
3.093092763240640544e-02
2.658178028080017408e-02
2.183007474311154245e-02
-7.206360024560184985e-02
3.618883605513273372e-02
-1.297526834790591332e-01
-3.466435626111954993e-02
-2.592800175454327768e-02
2.275938005742882478e-02
3.366964382914084536e-02
-3.834990494395500594e-03
-3.980609320844955695e-02
-3.542573147231973391e-02
-2.583208304673287672e-02
9.406335354006765959e-02
3.106215121409961616e-02
-3.320600720164539055e-02
-1.347230931472683316e-02
-4.658895233706227034e-04
-9.558071511123160391e-02
7.230541506430460987e-03
-1.580712727714406532e-02
1.018777076387900949e-04
2.809766120885129163e-03
4.046727659134818911e-02
-1.843265306073105930e-02
-4.675367940931479671e-02
2.311595770002883646e-02
-4.082161502493000804e-02
-2.929270246234256733e-02
6.359121159724763495e-03
6.413786696984685558e-03
7.843048156475557198e-02
-1.134444270695001040e-02
-4.801418407334711105e-03
4.912608451356850064e-02
-4.077818450577159332e-02
-4.859236427072963910e-02
-2.170368219242274632e-02
1.700405046104001144e-02
-1.929460423908611194e-02
-2.566469282366962146e-02
-2.266149742111867732e-02
-7.945851880553575497e-02
-2.982992005638730390e-02
-7.131722697311709824e-02
-4.710752244505497788e-03
2.880101766531080118e-02
-2.754374323263957675e-03
7.084415900981465286e-02
6.151411170408655794e-03
-2.782390161897475844e-02
-4.982561902038175339e-02
-6.255640008750951164e-02
-3.897642031867042112e-02
-2.120111299586506515e-02
2.868306375918344003e-02
-2.461430293498909766e-02
9.103454203481230189e-02
1.909989476109284767e-02
3.363486656501452066e-02
6.405862445219225043e-02
-7.907691062247217129e-02
-3.217096422683037721e-02
2.926415932591222221e-02
-5.422687432294388127e-02
8.577029214574191651e-02
-1.813088817072927572e-02
-2.994755384989373700e-02
8.358086037748466146e-02
4.223499601426749378e-02
4.025911364874733278e-02
-6.014084052980523017e-03
1.392329954321394787e-03
-4.445359849711853772e-02
-4.233161493120714963e-02
-5.000423871075903443e-02
-8.839822984865154058e-04
-2.334620311742403517e-02
2.592363081739600464e-02
-1.741216643996061630e-02
-1.575663220999002495e-02
-1.006465343190547923e-01
3.946399467546861384e-02
-1.944755018925640663e-02
-9.835556404630243013e-04
-6.342222822786625080e-03
4.733959104811615026e-02
5.314461055244966946e-03
1.689601528126124380e-02
-5.346972623497555852e-03
-4.710672591333490283e-02
-2.650293456053813210e-02
-3.284723809925162163e-02
-1.809236012056650300e-02
2.615266689977789605e-02
3.216225058694476002e-02
-8.732431608116885541e-03
3.044248888684518081e-02
1.093325278564502984e-01
-6.212271811040265442e-03
-2.580681160839100752e-03
-1.999311835037511937e-03
8.082771212452401211e-02
-2.657955804226443119e-02
-2.520939709891927352e-02
1.679194098910700289e-02
6.293649210288565499e-02
-3.806699830688350938e-02
-2.134348814412656906e-02
-6.203916554776263415e-02
6.148432500137950701e-02
3.046228825667994869e-02
3.300284522258294800e-02
1.382859959569093626e-02
3.923782391200508757e-02
9.396634725463151594e-02
1.178970107502302217e-01
-1.094773384606390204e-01
4.886881125998041031e-02
6.614986562696188732e-02
1.177824013576959927e-01
2.233305142272054220e-02
7.791749824598057095e-02
2.592084900539916650e-02
1.205406093749928839e-02
8.749450390816315704e-02
4.147975951118913762e-02
3.002848767128261237e-02
3.905674755973758544e-02
6.137087246455217443e-02
7.292891664084963366e-02
2.365660868614839762e-02
1.209491622868082150e-02
3.059690325261567659e-02
-2.485425004209391997e-02
-7.776406182561907895e-03
-2.499411701285569887e-02
-1.123517266038382735e-02
2.349010747257694251e-02
7.818857361216625945e-02
-3.540087535138206239e-03
-8.507816959973775461e-03
7.727654028153813082e-02
-3.031203497862550514e-02
-4.337046993433695680e-02
5.785572233736603100e-03
2.022359912477529956e-02
3.721816786327834109e-02
-1.053131811403285878e-01
2.373433169967721634e-02
2.591267895673442928e-02
-9.501342220358017718e-03
2.284084204557280257e-02
5.631657089849386594e-02
-1.551824499383726991e-02
3.954017041568894109e-02
-3.826358930172606143e-02
-1.123485383924868464e-01
6.765171818895779343e-02
-1.009489908398950725e-02
-5.264344327166363413e-02
6.836369277896485463e-02
-6.716740134643008064e-02
-8.204127495517488664e-04
4.597150176959905604e-02
4.522547943434217232e-02
-1.228128830349489442e-01
-4.985854034498547749e-02
-2.023530187601170222e-03
-5.107110439715973477e-02
8.169856245351322932e-02
4.621379739630507993e-02
3.129960035385603162e-02
2.018978112327343005e-02
-2.850132932532792318e-02
1.074015816916722155e-01
-1.964580627621074355e-02
-1.075259512088762304e-01
-3.609186247621989224e-02
8.148669088872520505e-02
-5.478867678576340196e-03
-6.901910876923374183e-02
8.028718278838695155e-02
1.178761174623267453e-02
-2.586361338913311173e-02
-4.061288096886914861e-02
-3.341520644982950289e-02
-6.785435322910912670e-02
2.703575040558016396e-02
-9.761691151869629490e-02
-1.729788286261355404e-02
-1.390845434668378823e-02
-3.006914246068086161e-02
5.640792379267253048e-02
1.182457628216761203e-02
3.006737842846180300e-02
4.893463986359716106e-02
-1.465576688256949381e-02
1.250110402700164436e-01
2.054255121757602928e-02
-1.343780671016089889e-02
1.089075319975267055e-02
1.986279964985429320e-03
1.970224397425211424e-02
-5.081965345285478081e-02
-3.166462344522106426e-02
3.332022256453726072e-02
6.842147185871207127e-02
6.576328257938776622e-02
6.773577196801183753e-02
1.918149789118548873e-02
-3.892765515688948602e-02
5.933374977259894822e-02
1.850718019252922328e-02
4.923515269468246164e-02
-5.018638876012306710e-02
-9.681733650429331928e-02
-7.198914706336502489e-02
-3.003148091192609989e-02
7.818283443118775877e-02
4.417455785289706865e-02
3.165536823910817393e-02
4.354796947909397864e-02
3.691139903911889314e-02
-3.493211881702248250e-02
4.537632542721548035e-02
-6.773158573461103408e-05
-1.948645926231839728e-02
7.170972187406884912e-02
9.873118476448268163e-03
2.872085473620827889e-02
-2.806168930877424566e-04
-4.362145206412332971e-02
1.021431915537950597e-01
3.246851460813057061e-02
-3.538505055697228202e-02
4.409389983510052236e-02
5.186726564127319694e-02
-5.440673703251589638e-02
-9.915866029863705522e-02
-3.989872699022777719e-02
3.816389991143230576e-02
7.493993104959428830e-02
8.910062124386032567e-02
-2.691332501148566841e-02
-3.094163000043421291e-02
5.514876922609916049e-02
1.621186865474616087e-02
-1.649247624124011756e-03
-1.953467791789299107e-02
2.795361336741881628e-02
2.774358032406837402e-03
-5.246470206508032502e-02
-7.588597052118153941e-02
-4.973113116692811503e-02
-4.743579048967283551e-02
1.048019427242411448e-02
1.306520218962485547e-02
-5.267784686005578393e-02
6.926075063014554799e-03
-4.562662002577020509e-02
1.437391407781170652e-02
-4.775287050159156971e-02
-2.647038035419428236e-03
1.508469494661322796e-01
-5.897638609748908495e-02
6.377345708255988121e-02
1.217241488815545419e-01
-8.283306729789467748e-02
-3.375354131661583573e-02
2.823603126268915339e-02
-1.099174383691867412e-03
5.807160541600717846e-02
5.209607102464647310e-02
9.111708494176859463e-02
-5.290071885085696757e-02
-3.545931277052181974e-02
2.832930618620025515e-02
-6.010970024912715842e-02
6.223555364701113812e-02
-2.572069044452407818e-02
-5.992892223903364957e-02
-2.221330233044945673e-02
1.216642781079390646e-02
-1.011563631886865685e-04
2.437867641404764670e-04
-1.728390269148167733e-03
-2.251463876633072111e-02
1.475361329170882425e-02
3.085445576489511538e-02
1.030123388172993343e-01
2.175830817905606215e-02
8.476300887303302861e-03
-5.860828976569780469e-02
-4.116328883445353332e-02
-8.802787829927984087e-02
2.205912578430301377e-02
-4.948018444629383172e-02
-2.774580582696672959e-02
9.795521250412291339e-03
-4.242043199585743274e-02
3.063035998490087029e-03
-5.134874575003285646e-02
-7.842380068339586952e-02
-9.297555769286712513e-02
-1.969176975081713896e-02
1.008214835992264219e-01
5.292703349522766970e-02
-3.886091108044939513e-02
-7.375943825931553788e-02
-1.781679421051562615e-02
3.863448578723880245e-03
4.579293313676325444e-02
-4.241059047346120575e-02
-3.769643883104402404e-02
-1.558689286306345900e-02
3.450543408279382884e-02
-8.619713474861528946e-02
6.064918563225388942e-03
-1.009618175691425444e-02
-1.851587236595565733e-02
1.047173607096183942e-02
4.776843090008114218e-02
2.040993354715152711e-02
1.714540074039101053e-02
-6.050809608526448030e-02
-6.655101428162979449e-02
8.174403118380028921e-02
-1.206178888757207801e-01
-3.293449109233929917e-02
-6.332868875972767764e-02
-9.988206477869430999e-03
4.316665182060074740e-02
2.088848849125277476e-02
8.567007220680523949e-03
1.690491057990206256e-02
4.197797679022378936e-02
3.114355085753927124e-02
6.410592299811142258e-02
-2.710299313529990900e-02
-2.827314840921261313e-02
-8.543763227595922369e-03
8.553048282669431512e-02
4.747565665460561253e-03
-3.479658523874008813e-02
-1.223969552484138745e-01
-6.650461466208215655e-02
5.750261393580009296e-03
6.972367321303478416e-02
-1.335943691340839116e-02
2.959626013694491645e-02
1.402395602845522282e-01
-6.208265133287691612e-02
-6.377398501962165678e-02
1.234477425903099564e-02
1.619661850286455151e-02
1.171711225180442212e-01
5.384655693015431149e-02
-3.950775811666746434e-02
5.339412163200741961e-03
-1.197163763100268646e-01
1.717098086007812566e-02
-3.723572803222146427e-02
-8.797265679681764289e-03
-1.639271393856267522e-01
-2.535101116081595746e-02
7.230535771499925490e-02
-4.330675498507978796e-03
7.620683073976621327e-03
-9.023870680892022433e-02
-4.451271535722761685e-02
-2.126793414572022284e-02
5.537187877185169999e-02
1.219793591522356883e-02
-1.453475037687990655e-02
1.479692688878150864e-02
-9.346783723427726578e-03
1.972814313131888292e-02
8.636966469704157601e-02
2.773558316460567053e-02
-6.975171144922021060e-02
5.506419507019711529e-02
-1.020577587361838623e-01
2.325481198491936852e-02
1.300514213399663575e-02
-1.604847837391808543e-02
4.406343483359100033e-02
-5.623129092559838414e-03
1.203072393325373309e-02
9.851545611835202387e-02
-4.131942763329502638e-02
5.175104631642973851e-03
2.579188569602333669e-02
3.221915753086891654e-02
6.969990669472232725e-02
-4.739553080772435784e-02
1.312658171704078440e-02
-4.139404493228717591e-02
1.133576355918094114e-03
-3.636526052910497853e-02
3.225239475831976482e-02
-6.567208481077763116e-02
3.257515439131028305e-03
2.952154386164214037e-02
3.251351366517143265e-02
6.105700429325848673e-03
-6.799085856256319171e-02
-1.644371569013317047e-02
-6.024572124920248711e-02
-1.301704394981614658e-02
5.707366484550478042e-02
-3.273210092929168535e-02
-8.401445820050379432e-02
-1.304273276855604657e-05
6.258826294229720985e-04
4.353529165567338564e-03
-3.121968292322257685e-02
-4.216762634181400043e-02
4.390814678322586817e-02
7.698516785813512564e-02
-7.646730547283324408e-02
7.015940493566558134e-02
-1.284485648254856949e-01
-3.187287372316004869e-02
4.024408312839818092e-02
7.000996875952464338e-02
-1.025444617323976494e-02
-9.765773091416701801e-02
-4.851511647526474819e-02
1.003001946215029312e-02
-4.746164917214252665e-04
-3.072176970946337640e-02
-2.856964492124952799e-03
2.690376627063845519e-02
1.217005004354238321e-02
-2.362522738340454287e-02
3.998964055954094127e-02
2.571094478076240558e-02
2.737423212478183945e-02
3.421407865812121224e-02
-6.271850023413938491e-02
6.570682636745432681e-02
6.818714207488969781e-02
-7.007482555119945444e-04
-7.163476570189986070e-02
-7.261977316820070368e-03
-1.696810128633808451e-03
-1.122918451160795535e-02
-6.402930686433107310e-02
1.110202437124855612e-01
-5.917554918921887758e-02
-9.762465574719174713e-03
6.077382639378267615e-02
5.320740344459060078e-02
-2.084958183982158972e-02
-1.066163378779922538e-01
-9.163354793110051189e-02
3.698969970574449845e-02
-5.924313323640379748e-03
-3.784751815812976462e-03
7.844062145711167000e-02
2.739584061883079333e-02
2.705369624862483113e-02
6.166703124978053369e-02
-3.018656921840588356e-02
-2.849563364550804223e-02
-4.135646426879728554e-02
7.762818680305588748e-02
-1.741601448818907300e-02
6.315477501255038761e-02
-3.896226503291138482e-02
-7.283367835678731736e-03
-1.739446561044438039e-02
1.103169666473836387e-02
-1.631249245612617638e-02
6.247720085788041611e-02
-1.335637207807710281e-01
-7.671655008984509805e-02
8.519413341858471378e-02
-2.548178765199867607e-02
-2.850566963208836860e-02
-1.999590917884165597e-02
4.557484299847062298e-02
4.662639780765068936e-02
-4.452676625294439694e-02
6.619311799664366613e-02
2.313269827083798413e-02
2.363903764703794916e-02
-7.537974707149672216e-02
5.026573621736381975e-02
-7.949214529057238576e-03
3.125117752852985681e-02
5.139742206538357693e-03
4.804627444586922341e-02
-8.353827936599875215e-02
5.927981494832105375e-02
-4.158846668602226432e-02
-2.347117792740179010e-02
5.525967542653269227e-02
-4.019361072171310362e-02
5.827692074894786495e-02
5.770277461689311653e-03
-8.198580900315587117e-02
-1.427362070192555316e-02
5.794645966779129326e-02
9.607906485045118045e-03
1.435780279363608157e-02
-3.424571492095156849e-02
1.248833430298268432e-02
8.654992158845285777e-02
2.268508949421732502e-05
4.810248578417095772e-02
4.795782934248944002e-03
4.099275280122913201e-02
2.458031581082114128e-02
1.379676120043352161e-02
-7.251932964293213157e-02
-1.678978072611769096e-02
3.845109895924787163e-02
-2.817421500134752177e-02
-1.941590957481193619e-02
-1.043841872089527542e-02
-6.295192035527058527e-02
-5.290009247096316702e-02
-2.407858224715064485e-02
-2.480358036626759827e-02
-5.029835092400512797e-02
-7.424639300855907786e-02
-2.483397147914105652e-02
-6.692077227323471600e-02
8.920972592771606036e-02
-3.229865890006189399e-02
-7.874032934062106734e-03
-5.544125478301605708e-02
8.699912121404113075e-02
-3.811926917020660305e-02
3.313671820182509387e-02
2.205889006190174181e-02
4.324028649239888833e-02
7.118967601194253758e-02
-3.428141755929598605e-02
-4.519734016860095863e-03
8.460746110725389513e-02
2.701696030173591709e-02
6.835536168237490258e-04
3.077833233628401999e-02
2.171124033640128848e-02
1.925691817968637476e-02
-5.682271179505884139e-03
-5.246013292753749085e-02
5.538178067567384871e-02
-4.243866676764730672e-02
-7.610156004301872612e-02
4.979832113754167205e-02
8.331159478290385903e-03
-4.609961921672493801e-02
5.104359660777015723e-02
3.176145293907850498e-02
3.501297405811240604e-02
-1.015894944550703102e-02
1.406339846725834092e-02
-9.725776194558862289e-03
-7.203873219862491628e-02
-1.052921058492479328e-01
-4.092313967491845172e-02
7.569470401112837754e-02
-4.711117807432800564e-02
1.040381778663347341e-04
-5.730358734763699863e-02
4.337375051005629145e-02
-9.794763744142858178e-03
1.332356375132404298e-02
-9.860864797326947088e-04
6.175349272891775265e-03
-6.221024362146378162e-02
2.506021861547583912e-02
1.513014779284072367e-02
4.603059680061914738e-02
1.383351896470810458e-02
2.331534907482773079e-03
-8.476499001118799337e-02
-2.991797144664066002e-02
6.523234258016173681e-02
-4.410490112979479488e-03
-4.587415437386490810e-03
-5.745597232704071494e-02
-5.044576095368114715e-02
-9.770904964706136897e-02
4.203532902620875367e-02
-3.299446329274477452e-02
-9.549360315728019910e-03
-2.509766908998028664e-02
2.122179243250276598e-02
2.037716915230289652e-02
1.001304054367244678e-01
6.531306174933462771e-02
-2.384578772512731260e-02
-4.410525904470367908e-02
-2.341187003862098617e-02
-7.375189288141774380e-02
4.709829436500747452e-02
-3.603267830657304327e-02
-5.574969900254116151e-02
-9.371797446454514791e-02
-5.895530521598143364e-02
-2.371523843114836574e-03
-5.342110565398214272e-02
-6.468140757872664626e-02
-6.334055247129087574e-02
-1.977422843493956486e-02
2.374135932992642306e-02
9.250592755423513863e-03
-4.689747936726848532e-02
8.458617004864856653e-03
1.389103783680773196e-01
-5.843000422548666473e-02
-9.800540498029466571e-03
1.243547681861807835e-01
-2.822800061181372430e-02
9.666490685543462080e-03
6.622059941679785122e-02
-5.799044390802242377e-02
6.576700427918119596e-02
-6.006250624440834934e-02
-2.472418850431178441e-02
-2.970868569040202578e-02
-9.672161542711120441e-02
-2.888263764589972526e-02
-3.797829004988001467e-02
3.386404381768815756e-03
-2.630437349791157550e-02
-2.555149907222266023e-02
1.820477073733125020e-02
-1.253390989698703085e-02
-5.358070893998346379e-02
-6.825496072460643382e-02
-2.972949188413192764e-02
5.863924767195373422e-02
4.742411183941146885e-02
4.886576290662861255e-02
1.180418918168042175e-01
1.253494543656180106e-02
1.044471471820821035e-01
-2.650712844474287580e-02
-2.359053538146481041e-02
6.992623008457285461e-02
3.830813321712790015e-02
-3.500317336545208380e-02
1.296927069536241983e-01
-2.199758290868870578e-02
-6.068024066816842411e-04
-5.088474016070033967e-02
-5.223785135174082578e-02
-1.569042982304086689e-02
4.711916681995746009e-02
-3.672468597076285462e-03
4.103854434361988573e-02
6.990529779504373042e-02
-5.068082907124383391e-02
-6.602516176393942102e-03
-3.520778411393707397e-02
1.353214012945334541e-02
3.552279624326137863e-02
5.231612432609709928e-02
4.084596810068090444e-02
4.183218185065348121e-02
6.540456594726537509e-02
-1.535700175781366545e-03
5.991535225070807741e-02
4.218601101284850940e-02
-6.185106254313234991e-02
-3.064800960029229887e-02
7.997226126769384213e-02
-2.139480760760689715e-02
7.896100524161236978e-02
-6.905680998883761967e-02
-2.433121471792159055e-02
3.468978291331819425e-02
-1.802769969435892572e-02
1.271032802368584833e-02
1.058472493008194744e-02
2.455052476120602248e-02
-2.711311440798618369e-02
4.505264655043754451e-02
-3.422417842402017407e-02
-5.200247341197918732e-02
-2.593230876510776300e-02
4.333849903392508057e-02
1.370317926805487453e-02
2.155143266914180331e-02
-5.958346750460497693e-02
-1.647580428634316807e-02
-6.134055154783869812e-02
3.573408668526594466e-03
3.285896480012828746e-02
-2.802596676876177237e-02
1.361787671106684354e-02
1.612310670867451307e-02
-2.870695381739205715e-02
7.447132595373946728e-02
4.457572747783401963e-03
7.150736734257917560e-02
-3.395149316282460028e-02
1.820874530396622559e-02
-1.295622598928713662e-02
-3.628472998012188810e-02
-1.608817491072380215e-02
-6.026286346497797264e-02
-8.234230471060187406e-02
-1.553966979890358466e-02
5.271447544237052585e-02
5.427698124913920424e-02
-5.001003944113543986e-02
4.525743321393992796e-02
7.022279739028929046e-02
3.476511692571360862e-02
1.006148436196673945e-03
2.933347594731188553e-03
-6.544771015350962264e-03
6.637796161689190309e-03
6.499810885769995161e-02
1.480157491135984833e-02
2.373139594839304700e-02
9.191108813785738019e-02
-4.689456072639036632e-02
-1.551209416138329966e-02
1.064020573275001151e-02
-7.714651563824950764e-02
3.755509673608022070e-02
2.409130081080241431e-02
2.199832978410812614e-02
3.025358375035619440e-02
2.809906099992479089e-02
-4.372130672619307587e-03
1.962640430782763151e-02
-4.154762809036531557e-03
-6.532987324010008923e-02
9.073966310263041971e-03
2.957861261950421247e-02
6.268767475128894651e-02
-1.474221461817419327e-03
4.490245471759733709e-02
8.982294798027668295e-03
4.655222971004591842e-02
-1.025911151167473731e-03
3.748207786425203358e-02
7.625134772274471361e-03
3.767012828305672800e-02
5.852579820224205337e-02
6.519092594667746932e-02
-8.188634463891319992e-02
-7.089110808532470172e-03
-5.513044093164108650e-02
-9.473233203465852847e-02
-2.348266018393419322e-02
-5.314056573948810341e-02
-1.160483793482390419e-01
-1.743867469450938873e-02
1.006151705720343022e-02
-7.040019254297485984e-02
-4.715041552175101847e-02
-1.271195727178687507e-01
-4.983076910708791885e-02
-1.775612107541238785e-02
-3.567583934071844043e-02
-5.222182834336031726e-02
-1.317859932025377753e-02
9.890653062667965553e-03
5.596330175159688051e-05
-1.244222651848447131e-02
6.515896228079681718e-02
8.014163950591135510e-02
-8.263192820763048604e-03
-1.011246912835045766e-02
-1.761092811935241476e-02
-3.981306200238873827e-02
-6.812035854326196731e-03
-4.797197254257012933e-02
2.342420196865383289e-02
7.323846338545686452e-02
1.682818695453942468e-03
6.135808746317567182e-03
-6.485717589881783395e-03
-7.638089899246806869e-02
3.235916383331952084e-02
8.667987100447199431e-03
7.511822641318541272e-02
-8.749704209554542630e-03
3.404510856115315620e-02
6.865002709055731400e-02
7.412415154117255045e-02
4.756125219303105472e-02
8.348424914434682265e-02
-1.255867876380039050e-01
3.887194568863931027e-02
-3.190923814503105610e-02
-1.006719197075801459e-01
4.973665365095872315e-02
5.360721731644298160e-02
3.661429970496234143e-02
-4.781039910141744731e-02
6.942357089573382434e-02
-1.193749691378726170e-02
1.002770757872887414e-01
1.035424413054075385e-03
4.636730219504602360e-03
7.109836087168236451e-02
-1.287257752083606141e-02
3.349262203857718279e-02
8.447313397245479263e-03
6.074067648614756357e-03
-3.883667330270273305e-02
6.817139324352054601e-03
4.621728015919072258e-02
1.888598551523574740e-02
1.182036331695759945e-01
1.133727653120639584e-01
4.661937394473477519e-02
-6.604164937834338875e-05
1.006327998019613396e-02
3.106576666433894657e-02
5.801975955215575576e-02
5.116083010333651038e-04
4.859451061470106137e-02
-2.035026151792876381e-02
-8.637345802082146973e-02
9.055772767983709393e-02
4.179262375089269621e-02
-2.364766481227437156e-02
-4.580406411200482752e-02
4.682328074781812177e-02
-1.588935430820817910e-02
7.653507826526394220e-02
1.771299300026573167e-02
1.977684562227939938e-02
8.841374892494846538e-02
6.971936953955200356e-02
2.416578284458202608e-02
3.696456620669386767e-02
4.812008547828854760e-03
-1.660758384171876628e-02
5.719205750202337873e-02
3.908574414850638640e-02
6.389277933982032837e-03
6.279228452833712781e-02
-9.723215096880483133e-03
1.991119518376533934e-02
-8.188190567385486562e-02
4.606198480480817870e-02
-1.311894653093617635e-02
-3.254911384052169149e-02
4.230100543533309165e-02
-2.809783570430123695e-02
-2.160794346754974990e-02
-1.412109215574255255e-02
6.839904968392186702e-03
2.888047742970769813e-02
1.793241392516269767e-02
7.670304079753905921e-03
1.802676133550077872e-02
1.449007634029246842e-03
-2.170599604462953094e-02
2.302343404788866413e-02
4.754797190135023194e-02
-1.819675999034524663e-02
-8.921112067595425490e-04
6.321930915326663680e-02
2.591176300683963041e-02
-7.875807163984945708e-03
3.508407400319506209e-02
-3.014457844332419853e-02
-6.569892906256767640e-02
-3.651863229196899291e-02
2.976535476483937667e-02
-1.935981511280876607e-03
-1.383836277039243896e-02
-2.384540469336761392e-02
-5.155260143965205433e-02
-2.905075195031731668e-03
-5.357975178016336631e-02
5.987705692371207700e-02
-1.240165265121466465e-02
6.754480899579157205e-02
2.591059001739701162e-02
6.269895869551019019e-02
-4.361580757235553052e-02
-8.883570045343276364e-03
6.511319607945457652e-03
6.297081857422651141e-02
-2.777143833330275938e-02
-1.407001544657107348e-02
-1.125555205133649261e-01
-4.743636077179515242e-02
5.828917531492049803e-02
1.121417251376767565e-02
1.059358213145117876e-02
7.320555849155677142e-02
3.338878468549574124e-02
5.411361471554918673e-02
9.383932284907738064e-02
-8.041029598409886459e-02
-1.408482968346303800e-02
-6.505491279628107526e-02
-3.331390773749851736e-02
-1.974835961957282018e-02
-2.480067698543461305e-02
-3.201060449856835133e-02
-1.256937509580566097e-02
-7.719038498951245886e-02
3.368769605234007633e-03
6.026775154441612464e-02
-3.871045298489587255e-02
1.572158561826553225e-02
5.069365899273221843e-02
-4.307430634713305118e-02
1.813200057320458677e-02
-9.479740441430307626e-03
5.931658766488245513e-03
3.218609577036746217e-02
-6.759357781880247218e-02
-8.929241393248360525e-02
9.797834504709725112e-02
-1.874946857366652231e-02
-3.225401647203209043e-02
-2.516639498526478114e-02
-5.169786155641594577e-02
9.151889553256579296e-03
1.108600266487721510e-02
-4.595006786476542315e-02
7.703708912886858551e-02
1.556440764662200306e-02
-9.396567995224339165e-02
-3.523220574744516387e-02
4.950102169821260847e-03
2.569425649870079806e-02
-1.322071122107419151e-02
1.440838641556192214e-02
6.671040617135665096e-02
2.515657058538461888e-02
-2.195893790458128617e-02
-2.620403598829852687e-02
7.426464199542850801e-03
-2.403124855573079630e-02
-1.878265486483059535e-02
4.009724384417533843e-02
4.942913828743366461e-02
3.195621479471055099e-02
1.337019851202189170e-02
5.232021711575978590e-02
-5.217089962947668580e-02
2.664442673085228031e-02
-1.507708961674510822e-02
1.698426032874915392e-02
-1.830911560632551838e-02
-3.283268431289631389e-02
9.264147844441661395e-02
-2.263946090209251541e-02
-2.710142543816129734e-02
-1.000238398000616868e-01
2.253584994835431538e-02
-3.880086948862251223e-02
4.186223809960658987e-02
-4.781856144250261342e-02
2.455775284066770425e-02
-7.355933768802885853e-02
1.267423772546566983e-02
2.422212972318068744e-02
-6.451398800362552477e-02
5.490700744617050578e-03
1.667428416682997447e-02
2.747765160553510000e-02
2.583499872004836606e-02
6.421707731896926508e-02
-1.602767084865060771e-05
-2.577833277865332687e-02
2.079730383017473413e-02
4.994728511531744408e-03
-9.844732831722446259e-03
-5.929100727169379220e-02
5.275388041619329810e-02
-2.949675978704959303e-02
-5.242683316431059892e-02
3.677960016784202757e-02
-6.832113937314595632e-03
4.571595272723100872e-02
-4.667049111526349464e-02
-5.567857495158713699e-02
-3.013159378175418388e-02
4.298188055219689940e-02
-2.432786852297933594e-02
9.435588639697206625e-03
3.744963291239934971e-03
-6.404593925328667947e-02
-5.764671291740919995e-02
-2.371242387877567012e-02
1.060670222550591235e-01
-6.293195897719702954e-03
1.390271968516390566e-02
1.689310288559843151e-02
-4.560442616456573776e-03
-1.343497926004408273e-03
-5.388782951034203073e-02
-5.206746312903029472e-02
3.254695617513705258e-02
-1.758051094068625864e-02
-4.622536581434318753e-02
-4.897336130674149329e-02
-4.990805420967549255e-02
-3.113116352661255554e-02
-8.007326039010656538e-02
-4.363029555078328653e-02
4.084653508504363512e-02
8.114865532188760694e-03
-1.177870570168922243e-01
9.696258080554678513e-03
9.757610281535929186e-02
4.508460217034526707e-02
3.842091340276024974e-02
4.735101195451660999e-02
-5.619553050844860662e-03
-2.791403186348469581e-02
-5.294501644381321287e-02
3.973836337254021966e-02
4.503200878396317747e-02
1.790930578738374190e-02
-5.097654228812024263e-02
4.849818358975765964e-02
1.246737992255432526e-02
-3.789064920154786541e-03
-1.515635237475997620e-02
3.597371984090377145e-02
-2.910389083855114247e-04
3.139814191657501474e-02
2.068359743838589504e-02
-4.434847018321309842e-02
-7.907826261185597894e-02
3.374924857949414270e-02
2.772346850414763100e-02
-1.918857101906450494e-02
-6.818376919730000096e-02
-3.483567770591457224e-02
-2.770630381508422044e-02
-2.642691728427177048e-02
-3.763119671200674393e-02
-4.196508812617881501e-02
3.007379687954949646e-03
-2.434725981638193731e-02
-2.581471289842457439e-02
1.061654878455109072e-02
-1.117137196868693387e-02
-7.849949221456853365e-02
-5.056802316844220824e-02
-4.658434707412148490e-02
7.220353647841578444e-04
2.308214701928318346e-02
7.915854475029419912e-02
1.597552236928179506e-02
9.821817334208136907e-02
-5.819975710520784717e-02
3.992420414213789653e-02
-2.169312277784372911e-02
8.515635941580274038e-02
-9.911690955248290968e-03
2.317493033841510480e-02
-2.272415329805122300e-02
7.788628827500472356e-03
-3.052717061656218603e-02
3.125093298663395025e-02
-2.645413300398097300e-02
-5.910179363891952808e-03
-8.188305378521222588e-02
-4.595225056447231615e-02
-6.618872783903433088e-02
-7.177159171934074933e-02
1.176956338095555728e-03
4.585329741410913706e-02
3.128593568357609933e-02
4.342918731540950511e-02
1.730779190291494712e-02
6.867497956273434234e-02
2.094673951994386815e-02
-7.756067042893565171e-04
-3.097478222618054063e-03
1.049592071522511549e-01
-7.450016515157679986e-02
1.185699609226596599e-03
-1.829716391865828309e-02
5.206675764047469929e-02
1.792807674309234919e-02
-7.178972485260347314e-02
6.949857637599207195e-03
2.064387452679164806e-02
3.187587186874147466e-02
3.231828439745418335e-02
3.608593189100689491e-02
-6.437169740891729441e-02
-3.633863384868345203e-02
-7.735385427276982029e-02
6.696740128607490961e-02
1.032096374082629581e-01
-4.742603558298495031e-02
6.468159052752046889e-02
6.237878463098767319e-03
-6.019021615831596228e-02
5.458708193796719260e-02
-4.250212357025230647e-02
-1.824865422064786413e-02
4.316926012577759070e-02
-6.440703555437531092e-02
1.238454490143742030e-02
7.219161828649389538e-03
3.332326785136840563e-03
7.153221533134232479e-02
-8.293572935517723108e-03
1.511877960360862028e-02
1.449771123328956121e-02
8.755582296073971538e-02
2.501977427618522209e-02
4.088605755298406648e-03
-6.991328767037562064e-02
-9.662844803579224290e-03
-4.415593427923412279e-02
3.610076671107584258e-03
-3.782995206271743543e-02
-2.574399461634623021e-02
-1.578393413096988024e-02
9.905405679820818154e-02
-4.910580362830185841e-02
7.122183466344247926e-02
-3.897327145367986134e-02
3.751923096002581642e-02
-1.837835629802993601e-02
1.817777281982690257e-03
-4.619643414515206548e-02
-6.813555815173112651e-02
-4.043404546265765703e-02
-6.004330738071381873e-02
1.288362633720774482e-02
2.568202582543735110e-02
8.168353785384924182e-02
7.227521079490067946e-02
1.531691064304781420e-02
5.999581507790272862e-03
-9.675870184165963339e-02
7.854153280841684459e-02
4.352253381589463871e-02
1.160370669285373524e-01
5.929226955431456114e-02
9.464916958276987577e-03
3.225100484899712933e-02
2.867133027971022208e-02
5.947614942979904951e-02
9.182152977888345669e-02
-2.085491685046055380e-02
-2.187758706577774478e-02
3.060439998529631243e-03
5.011665301689109675e-02
6.215082392737263789e-02
-4.896144193076971268e-02
8.101736861582367610e-02
-4.739585232813865734e-02
1.745200029224988278e-02
-5.521104779293164490e-03
-6.142797566908666379e-02
2.606716315646481069e-02
-2.719093924797085990e-02
1.994353295393929207e-02
-1.134398066346100319e-02
6.062376994856086276e-02
-2.104467555803326076e-02
3.422449755370108454e-02
6.914812797369671027e-02
8.199959384391173126e-03
-5.603406222434357403e-02
2.606715159430689904e-02
8.300913823500259692e-02
-3.867413033466852307e-02
-4.284373128662376240e-02
1.648790625155581099e-02
-2.182740672147802027e-02
-8.768212895074248281e-03
-2.047799642998223216e-02
-5.665750024017530279e-02
-5.630895579832307513e-02
-7.131420893410937711e-02
-5.818453988195610577e-02
2.321089586019111847e-02
-2.607517424155555465e-03
6.230582212368002137e-02
5.159322908101225680e-02
7.884306835439298250e-03
2.419705510506725554e-02
6.546796853345371314e-02
2.230206150000744320e-02
4.264627135440963307e-02
4.548916569081942057e-02
9.786060596875696682e-02
-2.228379738385508416e-02
1.493355818924267837e-02
-2.675526092813616461e-02
9.282666616072834942e-02
-2.992433031117027603e-02
5.956643429408179508e-02
7.162197394649294502e-02
3.823033696928160308e-02
1.192110310244970210e-02
5.773830186738747490e-03
-4.448086498695200119e-03
-1.866378691666817011e-02
-2.954039138390832792e-02
-2.924010635268237471e-02
-5.175573264859974383e-03
3.815323951638679989e-02
-5.815765851383052770e-02
-1.495074713718323733e-02
3.911925909521983546e-02
-9.949084337872028672e-02
2.125481699437412747e-02
-6.743116358807338395e-02
-1.629640989505500709e-02
-4.829538889011455310e-02
6.532417841819006255e-02
-1.427684667335898938e-02
6.035155347882887808e-03
-3.675215479885511616e-02
-3.008933759438357433e-02
2.597433986932310562e-02
-7.392872828044551314e-03
-1.611339103805704484e-02
6.328972242774718281e-03
-4.683782608395946519e-03
9.541587936380573065e-02
4.384718926106903614e-02
-1.523892276724065319e-02
4.600011931527375753e-02
-1.572067633623420307e-02
-2.823739108013048615e-02
-5.254726969080453919e-02
3.022124513259305881e-02
-4.672873796247346834e-02
-2.433286858264799291e-02
-4.561627193386998819e-02
3.273590050755086772e-02
2.950859152296663943e-02
3.094241512936809352e-02
4.150344466119877673e-02
4.347280278159257327e-02
-7.724440009137570340e-02
-5.236995122777843292e-02
-4.883400376643236111e-03
-9.990156444257913826e-02
-1.426269538494983821e-02
-6.137555502820844777e-02
6.116308967828702065e-02
-1.628001978529057883e-02
-5.213312839323504949e-02
-2.916746335278559352e-02
-5.491775717199107870e-02
-5.304203024804306221e-02
-5.006313979639830797e-02
7.975205233334919930e-02
1.856818368306217132e-02
7.175342825786989488e-03
1.209184984096089467e-02
-3.189140650038758268e-02
-2.079508916786625139e-02
5.355088800544061806e-02
8.140749216969542235e-02
-3.105207952087481529e-02
-6.460908468994717990e-02
5.910786997534580667e-04
-7.085312686111021330e-02
1.468066636039261179e-02
9.948783494078485695e-03
4.992055616541875296e-02
-7.131023349917316179e-02
-3.240764451809425434e-02
5.696027960502977883e-02
4.123746378713828709e-02
6.674984718131095514e-03
-7.038104985903406718e-02
4.634674683641065718e-02
-3.556105071067759693e-02
5.501951052663560729e-03
2.817251616811447946e-04
5.600331976008114665e-02
1.607898270753996273e-02
3.717220556641362417e-02
-4.041733821688740097e-02
5.781643057680408565e-02
-1.663407636588038613e-02
-7.033078384634962668e-03
-1.072497888867245674e-01
4.630107795186959307e-02
6.761773735532553009e-02
4.105441777168766099e-02
3.967538607346168117e-02
4.811555232338680932e-02
5.264826450345877484e-02
-2.294026037018143116e-02
4.167945486934616223e-02
-4.264578243215289693e-02
4.626342051064376119e-03
3.182773476769567254e-03
-3.576069798399553190e-02
-1.991934977880889870e-02
-7.456595352422959455e-02
-1.321862382534579050e-01
-2.294839610593352175e-02
1.004355322736233923e-02
-8.528380319465584530e-03
3.468481974048427674e-02
5.546226911810071131e-02
2.488319204389813355e-02
-3.742895703292687531e-02
3.860471875689738819e-02
-2.441084918907293275e-02
-1.929666235670392509e-03
-8.098014340040798897e-02
-2.357952281305047276e-02
1.381845072844657164e-02
-2.414412244962696116e-02
-1.571577962493965475e-02
2.880825286337554761e-02
8.099301419688653692e-02
-4.590970602113401446e-03
-4.204097744877785536e-02
3.189971418437225620e-02
-2.099181177043281388e-03
-6.096348400551870189e-02
-1.800950697383933014e-02
3.601287972530937270e-02
3.340082217871363085e-02
3.653370729783542918e-04
-5.014227316091145192e-02
-5.481243852947768891e-02
-2.309839055161896915e-02
-1.684132020030711108e-02
-4.633657425015293152e-03
-8.517675258429104057e-02
4.881071582805320691e-02
1.700497051175116001e-02
6.262366078583289294e-03
1.946396653624318492e-03
2.603326594807809855e-02
-5.623705812153200617e-02
3.788677975707537005e-02
5.305231686616786874e-02
-4.160596222139300443e-02
3.392461376987356003e-02
-4.583768994929365154e-02
-5.383742042319288740e-02
-6.144182118185849417e-02
8.448373532150393536e-03
2.984123140650811121e-02
8.516628287624872229e-02
-4.132731252468261479e-02
-5.516633920834035365e-02
-6.647454520117991594e-02
-3.845268012927246376e-02
-2.657925964086029283e-02
-3.849579599325959889e-02
-4.027399875715723804e-02
-5.636869222413379288e-02
6.044241417952983531e-02
2.472046590230784352e-02
2.393280705970537298e-02
4.928937308614968899e-02
-1.801632820123237610e-02
4.061734081808481694e-02
6.457438641244329794e-05
1.400897015394789689e-02
4.614079316765626326e-02
-2.893474782816625457e-02
5.199944464785301312e-02
8.653054237066032384e-02
3.892530863921875306e-02
5.973856228884159153e-02
-1.176502953918326204e-02
-5.500593546830780806e-02
-5.909935074378100395e-02
2.221339505404310716e-02
6.069313170483543740e-02
-4.141773987502216786e-02
-6.343982273659647120e-02
-2.716973186625574500e-03
-1.646741265008512273e-03
-1.011074305131406774e-02
6.027361884158391470e-02
-9.589406082806964382e-03
2.102727633623024950e-02
-1.242739493249300949e-02
1.292465893212758551e-02
-3.673691865342308682e-02
3.016007492699090617e-02
-6.631271767826718566e-02
4.903518690705242766e-02
8.344497383277763025e-03
1.485300727162426268e-02
5.029683545823985906e-03
2.478587028154036805e-03
-3.320997815303990131e-02
-4.629703470434123891e-02
5.873737493295096146e-03
-2.673954952541886601e-02
-3.909815445632634778e-02
-7.277659047636111933e-02
3.966677036532937489e-02
-7.856045203072138661e-02
-1.414967519257192413e-02
-5.899627908929191977e-02
1.055244421649194700e-02
-2.462023578571052515e-02
-2.034616524322742023e-02
-4.141351386225941567e-02
-1.444509310956137993e-02
-8.888182889411237741e-02
4.288922859849678831e-02
3.726899635496215557e-02
-2.747320327729207198e-03
-2.976947992241273447e-02
3.072063281590112216e-03
6.749838192900796396e-02
-5.490833936162418071e-03
3.599607371595295313e-02
1.335506836481396668e-02
6.061798733312732772e-03
-1.811050476315793564e-02
-4.358577135946797160e-02
-3.222713971238318903e-02
-1.558428085960925080e-02
-5.278641142584401813e-02
-5.936512807446221035e-02
-5.479513329567829022e-02
4.140383191226847809e-02
3.661644661160474989e-02
2.309405594132668202e-02
-8.333805278339784239e-02
-7.442295576944693569e-02
3.920015360522641212e-02
3.297803035533251881e-02
-7.765897225931938860e-04
-4.360426335433372630e-02
4.009729231864124499e-02
4.459422486026342475e-02
-5.442647979059948155e-02
-5.238097437117057026e-02
-2.005254840360435123e-02
-1.694183845825594781e-02
-4.611896086675201095e-02
-6.019182703457275768e-02
1.198516821940946459e-03
1.334497218387092725e-02
-3.548485118350962891e-02
-2.821468438324496383e-02
1.248716977624503115e-02
1.905850731922947849e-02
1.344084139897790825e-02
8.542983021678585143e-02
-6.303385626354050808e-02
4.438845435850795329e-02
4.056443077338950376e-02
4.587003987672984284e-03
2.664480295731553455e-02
2.031746383484977700e-02
-6.485787334083305267e-02
-5.372316791043331430e-02
-2.013637663269698605e-02
2.702427766066967108e-02
1.982341908600438254e-02
1.547501554124819118e-03
-7.080626110113476084e-04
-1.707570590469462829e-02
1.664270494703313022e-02
-3.852025081118014976e-02
-7.847992255564430544e-03
-5.073293234145091757e-02
9.303689221829808398e-03
1.011558068086375502e-02
3.935655618841346626e-02
-3.090493586038516732e-02
8.895213517154422489e-02
6.940740514622088797e-02
4.155621128087244598e-02
-6.643629219341655803e-03
-3.780554940406800901e-02
-2.405163980425475707e-03
4.744301733259858461e-02
3.433668461896871582e-02
-3.485940099910748297e-02
1.258476499089940075e-02
-9.665723305582807345e-02
1.253822108569270510e-02
-1.328250244633088096e-03
1.566333295313210652e-02
-2.917059023310054899e-02
3.428091272779018595e-02
4.490022012394292994e-02
-8.245420452556517787e-02
-1.857664199838371735e-02
-3.636514208289490929e-02
1.002142330539069516e-02
1.856073947356020465e-02
-7.000208531545429325e-02
-6.688820509846639395e-02
-5.730904140693680870e-02
-6.277554832575794885e-02
1.123730590234421622e-02
-4.765059752912139540e-02
-4.388721457303316337e-02
-1.105412960328808029e-02
4.945210248121147123e-02
-2.225964423340743951e-03
-8.478386856041502523e-03
-1.758177403428295288e-02
2.879239946898817099e-02
1.921560496639901361e-02
1.653929845251864150e-02
-3.443961265842716835e-02
3.717667989189661626e-02
-1.016196598792691065e-02
-8.125759474022645201e-02
-7.609813800872249068e-02
-1.998997637607789063e-02
1.411847729005168486e-02
3.697529581036824737e-03
1.261490845175496089e-01
8.038410740137068994e-03
1.762338022315124153e-02
5.080389043405755811e-03
-1.072202622027353808e-02
-2.237600325008888211e-02
8.336150861073629570e-02
4.370169398821180211e-03
-9.820906254559785831e-02
-1.168854982824502203e-01
-4.597006839411251627e-02
4.233580458359839475e-03
2.726910466451511195e-02
-1.037071911358203487e-02
-3.830658714997837305e-02
3.204668094169872000e-02
-1.700712754861439732e-02
-2.085747635296409004e-03
2.946122597556084105e-02
2.660133435465381405e-02
3.035227023188548021e-02
1.847298860772121631e-02
2.234883547873380699e-02
1.241799306942634098e-03
-1.218473016176557788e-02
-3.547481705968771187e-02
4.795505401599658296e-04
-2.814437529497533161e-02
-1.126118557252114016e-01
8.512329277287224161e-02
4.866317140874923397e-02
-8.967519701918984232e-02
-9.070471877662308890e-02
1.092333668133289339e-02
-1.263150828422637990e-02
4.096129640505173641e-02
1.424663063414445541e-02
4.129850529994996688e-02
1.300673330550620316e-02
7.056429696202706769e-02
-7.697377926175425454e-03
-6.549949009880973172e-02
-1.430357017639100579e-02
6.998598277971319892e-02
-6.312191384003824901e-02
-2.834338075175322352e-02
-3.239829886716326379e-02
6.826734897304427910e-03
-1.120709603234001060e-02
-3.358669542498253502e-02
2.588048215924345155e-02
-2.331666439318317435e-02
-3.139686861664938572e-02
-6.503500730152365905e-02
8.737756121725080705e-03
1.190727910915532518e-02
-3.975656967349352339e-02
5.037511200221626850e-02
-1.130063176621266818e-02
-9.198207111980903627e-03
-7.695953199529846633e-02
-4.420122758234017873e-02
-4.854851260412922781e-02
-4.408010348183377669e-02
-2.212795668707847122e-02
2.718816857846164878e-02
-1.410606529073060549e-02
1.235678724966558437e-02
5.665166274766017529e-02
1.986553714324523073e-02
-4.229664666563173053e-02
-5.418874170880463165e-03
3.039488550389722599e-02
-9.286001136910947140e-02
2.532918156638745699e-02
-5.085776282060069931e-02
1.094989573227247298e-02
-3.999910749588311137e-02
8.393401654332176276e-02
-5.849116717038659735e-02
1.055529965086500488e-01
1.877649316741885829e-02
-4.410365735053978914e-02
-1.543840667748006684e-02
-3.591135823655416948e-02
-4.595694789696807420e-02
6.556507044337744894e-02
5.248038722428050723e-02
-6.893305285140080563e-02
9.043197403862769657e-02
-3.795788060994795959e-02
-8.202012288994821321e-02
-1.283218454026085163e-02
1.990542068525398556e-02
-1.502162263433407668e-02
4.281088142155931031e-02
7.667008175265778436e-02
-6.980777592079406846e-02
-7.040812699754720556e-04
-2.293409073592211911e-02
6.878594312175856373e-02
-3.607814917772943220e-02
3.979375967336166997e-02
-8.570908858283012716e-03
4.706569262692514299e-02
-9.997778177818605894e-02
-2.842351129783505723e-02
-7.010103358813840786e-03
9.413706725489748989e-03
8.548101912445074668e-02
4.645277575589421698e-02
2.389076163587530027e-02
6.840111752112254528e-02
-2.444109632749458597e-02
-2.443807190697040721e-02
6.441755723697063611e-03
6.459668731243578543e-02
2.987184222215241713e-02
4.895746988527643895e-02
2.297469740382554818e-02
-9.984002732299870550e-03
-2.568579569719998262e-02
3.345882733243190493e-02
-8.099200405853018703e-02
2.479964299692380067e-02
-6.417034078889533033e-02
-2.201697483874767020e-02
4.737316573902847910e-02
-6.290657788392894911e-02
-4.910006418314954296e-02
1.354534158636170049e-01
3.339167727286455108e-03
2.947703759419737293e-02
3.456302224101344411e-02
-1.080321869909181207e-02
3.937606026095221562e-02
-8.713147397293754398e-03
1.315981580396162996e-02
-4.235696603555100248e-02
3.083871304639202587e-02
-4.697266533095592611e-02
1.162008277616646823e-02
4.364927717363307341e-02
1.508222719043316069e-02
-4.207247424551321946e-02
1.607753732562785740e-02
-2.719971730027817558e-02
1.148569808724663084e-02
3.058515534981273622e-03
7.242155911768501098e-03
-1.718758182308993687e-02
-6.336868346807178476e-02
-2.222006384249239352e-02
-7.881405113850596666e-02
-2.198970625643141205e-02
5.351940908343544301e-02
-3.739894189383083378e-02
-3.134131800830366327e-02
1.159244888027806744e-02
-3.555689897058749577e-02
1.715652642076724577e-02
-4.739621856660153690e-03
-4.651886285365883222e-02
7.854786657951964846e-02
3.933662612659780816e-02
3.549793762108870154e-02
5.025262753450786962e-02
8.878012756540193395e-02
-6.145552250665402977e-02
3.260339964625080800e-02
-9.803555834953518039e-03
7.212914017609198258e-02
3.416800652540438743e-02
1.232750351707294530e-02
-6.853753424998794419e-02
5.718922449385708401e-02
-6.579869843094546256e-02
4.821950640095044177e-02
4.084926048471007598e-02
-8.673834228588896134e-02
5.601865593438265511e-02
-7.982961701824078937e-02
-4.079391525750178382e-02
-5.834049558000218433e-02
4.581174330752411060e-03
8.259406154676462997e-03
9.647593893286612529e-03
2.482693158950119786e-03
-2.593086679704618980e-02
-7.836982259838747022e-02
6.147862050447928939e-02
6.434463874791228680e-03
-8.255459707377489631e-03
-5.509261087883693397e-02
4.873857131405343740e-02
4.729799047657017030e-02
3.246185603663750974e-02
-5.657282941313548225e-02
1.115454353167143718e-02
-1.366420227683362229e-02
-2.143994386466092222e-02
-6.959737790406165560e-03
3.424288822773956936e-02
4.021906760803724973e-02
3.975232966596922018e-02
-9.704133309350144662e-03
9.773979555957459930e-02
7.557614943328710977e-02
-2.740110629041965853e-02
3.907016919109729952e-02
-6.909077995318543830e-02
-8.331735012196955781e-02
-5.620413660966560448e-02
-5.206912150435725681e-03
-4.219385093387592600e-02
6.472161158415022653e-02
-1.781742756664508182e-02
-6.913617212661393729e-02
4.685926337136969017e-02
2.662929766402450174e-02
-7.643886882031913910e-02
3.740624041161776103e-02
5.732313217107196102e-02
-5.409836841760029547e-02
-5.487095092350753600e-02
5.523116741309210681e-02
-4.349915416513210065e-02
-4.357727105092941422e-02
4.605037572952051794e-02
-9.715136068551247228e-03
1.277839561426231778e-02
5.130504762775500022e-02
1.549966523224109022e-02
-3.499819521508550687e-03
1.262878718740510602e-02
1.015404252237091590e-02
5.099544086202261600e-02
4.137787108191582491e-02
-5.684914082361798571e-02
-4.914604810690312992e-03
4.159232338481632513e-02
3.889454450744585234e-02
3.317731823989431006e-02
4.869229628158572992e-02
-8.241079943717288456e-03
2.415567595792240257e-02
4.882650768160158583e-02
-5.024728486259509574e-02
2.835518514159509132e-02
-5.898825463878713989e-03
-3.208358480730962720e-02
6.215384371266641228e-02
-2.195299654923452137e-02
-3.941992821204437503e-02
-3.533459650359298612e-03
2.367918441276686478e-02
-4.446672072674402731e-02
-2.928549751688941469e-03
4.232465324903957743e-02
-7.561249721336166241e-02
-3.776050373815846573e-02
9.105583417316885642e-02
2.347847461171227376e-02
-2.645994576906206611e-02
-1.548977171384251054e-02
3.994908956492459334e-02
3.476159815103783274e-02
-3.617385952573526353e-02
2.364022644415243388e-02
5.601588090438257977e-02
-1.848045285456148198e-02
5.505406720765263461e-03
-1.054832637824562082e-02
3.666941793442578951e-02
3.995679156703164231e-02
-1.972984191431604445e-02
-1.254258610457128879e-02
-5.881277810044843561e-03
-9.230847954628569260e-03
5.686562579173046195e-02
2.884462848710097130e-02
1.246973119686155609e-02
4.101796154225915286e-02
7.768948042490075173e-03
1.054912624607031169e-01
6.750704131657420115e-02
2.071678356148924649e-02
-3.066672780390672717e-02
7.638731204538733166e-02
5.264349232435214937e-03
-7.752894169049531076e-03
-1.507365469368023882e-02
-1.156896146308755702e-02
-2.849199973826006989e-03
-3.361278832859775773e-02
-1.155800934085184778e-02
2.592154986534519687e-02
-5.036893978301208025e-02
-4.491448792454804349e-03
4.617735460247048007e-02
-4.204834425177271517e-02
-8.807180654591706750e-03
6.448511955150426633e-02
6.111092911796163485e-02
-2.243703983243288541e-03
5.928684923228570713e-02
-5.580776319283178855e-02
-3.388243839203142205e-02
5.525585637522273386e-02
-4.345512755379605380e-02
8.828726881115042321e-03
1.954846475538833325e-02
3.914407704203398675e-02
5.934528949149292520e-02
2.451908554395122730e-02
-5.047337766227286138e-02
9.501854472077820093e-03
-3.590212106054382901e-02
-9.625916725673547281e-02
3.529828083559320012e-02
-1.297388494587838580e-02
1.133191636214269694e-02
-1.274782314580070672e-03
-5.335396156781564009e-02
3.226009965606159435e-02
-5.773238692701630065e-02
-5.189726296822456258e-02
1.852006246478673374e-02
-5.199617045581121644e-02
-5.027917631214177951e-02
-1.389954248230192146e-02
1.981590161643173587e-02
-6.894289810358233961e-02
-1.136509650124690671e-02
5.407288623612056117e-02
-2.108435410260316167e-02
4.287224286234431192e-02
7.690827020552912577e-03
6.610057173132227737e-02
-1.502503090923808715e-03
4.097763014593455017e-02
1.810838146511510247e-02
1.603195225531685655e-02
1.893714934292804481e-03
-4.941128844475362741e-02
-3.472022684062403552e-02
4.956705357481187152e-02
4.199537189310020152e-02
-1.722771340695232814e-02
-2.668065358934587974e-02
-2.564053312092422817e-03
5.073664331723911486e-02
-7.346389969871910952e-02
1.137838442111691883e-01
-1.801012499078084167e-02
-7.698513641925071316e-02
3.401176699809862081e-03
2.190241047610797659e-02
3.490079978970722641e-02
-1.998866660367831435e-02
-3.189709921209814975e-02
4.333487389202993895e-02
3.760353013066957805e-03
-1.226790840999517941e-02
-1.546746482756331540e-03
-5.743514635873717307e-03
-2.365540391847428120e-02
-9.961364193973689871e-03
-6.455401375336398961e-02
6.100536590798498471e-02
-1.946261839743079758e-02
-5.608300538121492596e-02
3.578273219191260845e-02
9.788710439776086153e-03
4.977352344531248834e-02
8.649896967077448651e-02
-1.489227410596584596e-02
-3.635998150434374687e-02
-5.451450792392734807e-02
-2.765951823485960498e-02
7.239570903421194137e-02
5.553815149328187976e-03
1.693488371003653778e-02
-8.848513599015132847e-02
7.477574651731537514e-02
-9.603759491889886368e-03
-7.133598709465004649e-03
1.237302743343752717e-02
2.776297859972848975e-02
-4.047302027660191343e-02
-2.112011287427110334e-02
8.721956007402255351e-03
-2.028006963836841495e-02
6.894467486030262738e-04
7.697101240983166004e-02
-1.137572469050191111e-02
-5.620683080167802534e-03
7.351204142346283443e-02
1.873239715269906305e-02
1.681209714216637396e-02
6.696992655254116293e-03
-3.705778456644225061e-02
-5.583557027617489649e-02
1.769131292969391978e-02
5.141754566699096446e-02
6.911876944451011973e-02
-2.325287865616271557e-02
1.249946083128252936e-02
6.927506897315231608e-03
1.075894375185914610e-02
-6.382858114038559780e-03
3.541780342642886908e-02
-7.590051511469403725e-03
9.410193154843544960e-02
-4.298064278253214271e-02
-2.476579690114175114e-02
8.246694876488339099e-03
2.463853416122694512e-02
-4.554452168675351964e-03
4.741951013032911361e-02
8.981532489225030683e-03
-5.720564773966733962e-02
-8.798517596835711552e-03
-2.421265499523045719e-02
4.771299563192093335e-02
2.758002722513578503e-02
1.227453892608587963e-02
-1.827503911087164506e-02
3.813656053632240306e-02
9.538584168952222997e-02
-4.639733608526455839e-03
-3.459491227917417533e-02
2.748583585154593806e-02
9.885421786852066281e-03
-1.984118344250396931e-02
-6.302012755118109599e-03
6.334258546145880853e-02
-9.570603505989329352e-02
-1.992035532444039886e-02
-3.311817404534472820e-02
-7.237121695080440953e-02
-3.322754571697894132e-03
1.070985331019799758e-01
7.289646596777929477e-02
-5.166354607576111729e-02
2.567900225456895211e-02
-7.044216355713062150e-02
-3.258036040337890238e-02
5.406782841076757107e-02
-2.406263582622957670e-02
-1.986637177965473386e-03
5.695924626064275548e-02
8.854166195818611446e-03
1.492164122401475404e-02
-4.088683098703280172e-02
7.250708239168686181e-04
-3.644206907016457608e-02
2.962948902722339906e-02
-4.564129176873112093e-02
-2.574255122047100844e-02
-3.218270250427492617e-03
-1.053562179041738975e-02
5.842492168730345492e-02
6.125507432356298160e-02
2.490375424993909390e-03
3.093196434206693310e-02
-1.620390792600539739e-02
2.279340234891745823e-02
-8.506007437593986545e-03
1.948143770305299852e-02
6.162462911751862005e-02
-5.977259855709619873e-02
-1.138856757609202699e-02
-8.592082828531394378e-02
1.017970306917773543e-01
-1.915090406504627030e-02
-8.166851695236908987e-03
-8.351972078372859459e-03
-2.942079851598016285e-02
2.084391714151625358e-02
-1.778410819800139292e-02
1.065440310924579449e-03
-8.466458956516732803e-02
1.325639305604476952e-02
2.661516770991461875e-02
9.128547423886091902e-04
-1.451851445485910844e-02
-5.837484479914063079e-02
2.053426245472989367e-02
2.377632599602837529e-02
-7.874385538390274442e-02
-7.002619850088964704e-02
-2.113443699368273629e-02
-6.617655857975703569e-03
4.838780845525844643e-02
5.137472520362077605e-02
2.695975971404781461e-03
2.014910024742791114e-02
-7.262254958995483824e-03
4.259843790092064653e-02
4.456474352528143335e-02
-8.121522008851293772e-03
4.587092593523080936e-02
3.351503374566088683e-02
2.007790162799283004e-02
3.335203964629432360e-02
-3.951571555302699906e-02
5.219221939269495097e-02
3.009772552036488191e-02
5.309147831204066165e-02
2.674870783957066650e-02
-1.294564538019399996e-02
-2.617613535239365213e-02
1.105482731333889621e-02
-5.574357215135878479e-02
7.311544017617388480e-02
4.095651828493158952e-02
-7.973919818256507142e-02
-2.578055189276462836e-02
4.422852124309321203e-02
-6.862993058454872064e-02
6.603041468510179035e-02
7.264058527485620087e-02
-4.696273243722970392e-02
1.176957114908055643e-02
-2.914377827670523030e-02
9.664195253649990325e-02
-1.855934493888570375e-02
-8.339602984695413529e-03
6.359208396339380287e-02
2.440145352707335721e-02
3.755001046657074210e-02
1.009587968873002367e-01
-1.494487902191151199e-02
-4.231436484823435790e-02
2.634900327407177847e-02
1.125019238641349756e-02
7.708140806274434154e-02
2.224187061804973331e-02
1.983573352995210426e-02
-5.456933533886382248e-02
3.692886161908151554e-02
6.024976076945592202e-02
-1.300993844181166405e-02
-1.708563730884601894e-02
-2.187996263895424648e-02
1.524134441497781989e-02
2.006015572816021927e-02
-3.000103963001842303e-02
-1.386105778169922746e-02
5.084553303276960479e-02
-1.226130582934667826e-02
-6.809818516276394673e-02
3.035733143611770574e-03
1.936123078172988579e-02
-2.709795053637182455e-02
1.944051456248937701e-02
4.259351425539493335e-02
-5.306736345599691318e-02
6.033358907702771057e-02
-1.206318966533206048e-02
-3.514662202617544612e-02
3.364896395155875242e-02
-1.086026858979839650e-03
7.983691933264311369e-02
-4.600638019910304605e-02
-2.788161491759754557e-02
8.580119547866406956e-04
-6.528532374011936090e-02
-1.943363639719297752e-03
-2.933407091050164311e-02
-2.210201837056236657e-02
-3.106592454252247830e-03
1.262967250155726945e-02
1.138592629670918954e-02
1.359969084997142777e-04
-1.913358559402233636e-02
-4.864366764813430472e-02
-6.068293901205477209e-02
1.739772417915189107e-02
-5.049583969490676477e-02
1.150131199192033250e-02
9.530490630478005709e-03
5.618594717939200470e-03
-5.086066904661241950e-02
-8.397785382235432861e-02
-1.933600388809512960e-02
-8.917758990439667022e-02
3.488585503122580700e-02
2.608726656698139891e-03
-8.033739752272050019e-03
1.050427205866233116e-01
-5.061886905855129265e-02
2.623361380919744801e-02
-7.226750498372933040e-02
6.876745337045755968e-02
2.993326438069107698e-02
2.413167169560482325e-03
-7.560371535161774896e-03
7.292307311305415082e-03
1.738654302280214295e-02
3.742419157438455803e-03
-1.559504042970273965e-02
-7.732880262346956968e-02
2.728379601594238795e-03
-3.665839525416574041e-02
-1.338462363162158664e-02
9.647705157749840443e-03
-3.305011048951943253e-02
3.808046864773713402e-02
-1.682825892849364180e-02
-1.837423956822744828e-02
-3.372100422990539220e-02
-5.797214265680525336e-02
4.081394408760069537e-02
1.890556951527416069e-02
4.947056224532778851e-02
2.487390481464658507e-02
2.879167770075916760e-02
-6.605618767002839620e-02
2.316131934798114009e-02
-1.501620940690146649e-02
-1.759973108735421107e-02
-1.448810627067674073e-03
-4.533354508036226832e-02
1.755231330896193931e-02
8.955747569392749977e-03
-4.056751304981335432e-02
-8.924612902000597647e-02
-4.305766066283761573e-02
2.671777760963605849e-02
8.780125350821408117e-03
3.974115821853442532e-02
2.756961307173767459e-02
6.223387137299385766e-03
-8.066857514538431154e-03
7.595201328616369568e-03
3.335222518953934179e-02
-2.484003898567357232e-02
-1.518496127129653935e-02
-7.627145946579255709e-02
1.372332384080189073e-02
-8.196088013977441411e-02
4.117552870103207557e-02
-3.893134591490397117e-02
2.511037104246732071e-02
-1.339304968341812827e-02
-3.312901208363447370e-02
1.368079463807212424e-02
-1.720789458459608470e-02
5.345716701525506098e-02
7.583338788546617470e-02
-4.906587112979789861e-02
-8.948232007332364291e-02
7.215815884960154192e-02
-1.163240753192379406e-03
-2.825265994155436861e-02
-1.622328309694238274e-02
-6.208866108145311147e-02
-4.001673667703229548e-02
5.902994479336947688e-03
-4.743450647362716655e-02
-3.742064972170067345e-03
-1.157926918870530106e-02
1.603496604635365128e-02
5.955975893309681940e-02
6.094023143051430919e-02
-1.066786106477127655e-01
1.340500519633758790e-02
-5.052022919621547425e-02
-6.641785267780965507e-02
2.925555492759881332e-02
3.611819871896740364e-02
-2.118995982961773689e-02
-2.583677669421560047e-02
-8.511726529278354492e-03
-3.456793105512085545e-02
-9.139979690164912532e-03
-4.218701759260590212e-02
-1.134294312626474427e-01
-8.577475811064751154e-02
8.880561045881393833e-02
-3.441337333458414222e-02
-8.250060867124120803e-03
5.912735966725312514e-02
6.831904190167720214e-02
-1.440752465188424418e-02
-2.988538595112129673e-02
-6.276602013765338051e-02
-1.076114800449530923e-01
4.525152594509305320e-02
-7.586506140029768142e-02
8.356914904835957905e-03
-6.805185456023346569e-02
-5.197082810713218870e-02
-2.364699755934736997e-02
-3.778713929979717057e-02
2.882366047027948991e-02
2.139804048887274796e-02
5.161576842719378666e-02
3.966361634114223822e-02
-2.921360978351338761e-02
-4.163854030685528590e-02
-1.204699510176543246e-02
2.439297239162402028e-02
5.742311909399539643e-02
4.976662418943267850e-03
3.886419037966622799e-03
4.454042241314234984e-02
-5.121126858938205434e-02
-5.637249324306879000e-02
2.695333132298669259e-03
-3.652465374908945434e-02
-7.907496602508487515e-02
-2.495874913870017864e-02
-4.142126041891018573e-02
4.758374249918649601e-02
4.194548944712551443e-03
-3.770194553733888232e-02
8.852143901044309815e-02
-5.208229954574560006e-03
-1.439643652091335442e-02
1.218237105626548576e-03
-6.447110869408294309e-02
-4.972137010596480722e-02
-8.370228912987649414e-03
-7.043326221521254392e-03
-3.562048805933502177e-02
-2.040555163064834351e-02
1.796188759728871431e-02
1.574394280980883146e-02
1.162720264379036791e-02
-3.303026631460637130e-02
-2.562514125718225524e-02
-6.866725447748557587e-02
-3.060684513449649091e-02
-2.041891715485014136e-02
-3.144249843620112311e-02
-2.357702230927335649e-02
-8.934408605069472931e-02
4.858056161067474121e-02
3.139699363617959316e-02
-9.173287955572884123e-02
3.669728255389683585e-02
-5.791741031189969607e-02
-4.496032902377089524e-02
-3.133909774483819438e-02
4.079712362686493954e-02
-3.593104935916422576e-02
-3.083767607888902255e-03
2.492008726052721487e-02
-5.556308306658785251e-02
4.398083654255637194e-03
-1.548802022774890916e-04
4.808833419487704847e-02
-3.775072142454881374e-02
-2.302589452117946578e-02
3.759297854349051560e-02
-1.653239444557452406e-02
-2.866844576338012721e-02
4.163815086515716690e-02
7.874833851984244792e-02
5.798328910731943842e-02
-4.357189857736433469e-02
-7.072173746128393446e-02
2.106864467660983162e-02
5.482148261927865737e-03
8.564433519017816123e-04
-3.827906851263613436e-02
3.840048185916408729e-02
9.101069256998284285e-02
-7.667306747025576241e-02
5.707961521133070315e-02
-7.567807491880326580e-03
2.003266420504010853e-02
5.447800563289903258e-04
5.051561645360234248e-02
-2.053786718622429772e-02
-3.307123847385409765e-02
8.367672592401774814e-03
4.410110896683659687e-02
-6.585549404331726697e-02
-2.551622279859870265e-02
-4.607408974336816426e-02
-4.871289956438288812e-03
-2.064149245120131156e-03
-8.500414139060814833e-02
-2.309827820358037812e-02
1.011959321544913734e-02
1.927924267763376056e-03
-3.562771632468245131e-02
-1.126260700845519436e-01
-6.834553262050230629e-03
-1.756685788648876603e-02
-5.226875582376229457e-02
1.533841446083531457e-01
5.055777066540409481e-02
-2.206133055613217556e-02
-3.353496122263405210e-02
-9.150654490863373638e-03
-6.131960410339868522e-02
-3.779058662528263918e-02
8.320909315135498197e-02
3.030532450829551833e-02
3.468176780357472982e-02
1.608449557108165145e-02
-5.086691256318473520e-02
-5.388854236445757978e-02
6.168728327849231502e-02
-3.800255234337804322e-02
1.214482041883716418e-01
-6.183524748430263562e-02
3.030315540158129081e-02
-5.142531724048118869e-02
1.976295706916952888e-02
1.114994139255653764e-02
3.779865773770007794e-04
-4.363597687890932719e-02
1.115236228847960899e-02
1.349952169592874562e-02
-1.532101160247775241e-03
8.156543294703239022e-02
3.189527573079279504e-02
5.578762294780455905e-02
-7.193800685327288169e-02
-1.918736186959515977e-02
-1.730558334804304862e-02
-4.031011945717647565e-02
-2.201984116164067834e-02
-2.005944049592736297e-02
-3.576758495217167988e-02
4.991777763963720603e-03
-3.013664170083690808e-02
2.597292979505887167e-02
-2.163178273299392468e-02
6.775615881204162527e-02
-1.770269061684285813e-02
4.917191220410316310e-02
-4.702493552584766784e-02
-5.849961993552579148e-02
2.751621337308472748e-02
-3.597023342586814360e-04
-6.388385863530862685e-02
1.418606953091971004e-02
2.542350704623303273e-02
5.797283197581224595e-02
2.191276033236911172e-06
9.965800975316142438e-03
-1.750491212692882256e-02
1.621606028003905881e-02
1.506392763683388897e-02
1.631046136871033315e-03
6.357992025524654423e-02
5.663849108244363439e-02
-6.973172707657464449e-03
2.862818779248240200e-02
-1.031288141305992424e-02
4.167873738291906667e-03
-3.893045272704537263e-02
-2.725614451071512248e-02
-1.085192917041968297e-01
2.753463216987634288e-04
3.735412832874613481e-02
4.274826836599002200e-02
2.983713617214569722e-02
-6.959193384434701757e-02
-1.346799065824097995e-02
3.273753447715684051e-02
5.514701918604415776e-02
2.763458242096989044e-03
-1.016179290819476388e-01
-7.968918664659735418e-02
-4.306041806651331877e-02
2.561257542442682555e-02
6.114286269879538188e-02
-8.866585028359948162e-02
3.997611773903770455e-02
-1.758982252270540822e-02
-6.427109731649716107e-02
1.231390061848315794e-02
-1.136364205040107239e-02
3.093447871133452390e-02
1.854638724711479489e-02
-7.375304816600589120e-02
2.714115889739253384e-02
-2.435642478159671942e-02
4.512829642652641665e-02
-4.851794342536208671e-02
1.591612002772326701e-02
2.266172519594454246e-02
2.095517614624666999e-02
-2.299190289224605985e-02
-3.164899528625905734e-02
-1.649958494706477152e-02
2.606000260506928859e-02
3.778766879741386753e-02
-1.796071167650273998e-02
1.599913786796505755e-02
-6.937752535694401146e-02
3.217362664205068723e-02
8.470002637171687720e-02
-3.065033566058503883e-02
1.537956905475925361e-02
-1.117550139181674590e-01
-6.032704335829825598e-02
-3.400779804157740005e-02
1.623667286904234217e-02
-1.131484362962385248e-01
5.257023347510277056e-02
-2.948844376876748330e-02
5.006565758705840141e-02
6.962095693730377573e-03
3.284373178512295377e-02
-8.484400706885822027e-03
1.623385148758350049e-01
3.380919427860435474e-03
-9.696791704276708744e-04
-1.951482234140538424e-02
5.627668141149189812e-02
2.440688937933341990e-02
-8.095400943052476206e-02
-1.109415892300867103e-02
6.111225123787912550e-02
-5.633742699450760422e-02
2.068805308759349287e-02
4.409307182409381159e-02
-5.649607615755935369e-02
-1.851603178123264679e-02
1.817232763844802519e-03
-1.167423667470565522e-02
-1.073170276776773055e-02
1.996398191044884002e-02
5.753715377404997749e-02
4.690726155204292397e-02
-4.484482326053468304e-02
-1.475700850229487611e-02
5.607315276836338791e-02
4.096951080633952358e-02
8.473479966256113050e-02
-8.015731054829351027e-03
-2.904030980939430878e-02
4.798212579356639362e-02
-6.032512909888235880e-02
-5.107653868270360664e-02
5.072200964300442594e-02
4.230341285575021926e-02
-2.686368159233356104e-02
-6.967385140159747942e-03
-1.493686922402324424e-01
3.370608694985582215e-02
-2.163411274607595150e-02
1.501310836892609003e-02
6.271977456661724515e-02
4.637970074533378367e-02
1.203339660415929033e-02
-6.996194293982527235e-02
-2.010233549946963127e-02
-2.632367788884991747e-02
1.012872367272163870e-01
1.197306896666507732e-03
6.552687580780237886e-02
4.754173417680907648e-02
-8.405967134549541947e-03
-1.370204880366825660e-02
-3.279199152112130533e-02
-9.792986278690893331e-02
6.342902779747509705e-03
3.492086528269307960e-02
1.297884419749622265e-01
-3.684192584717407848e-02
-9.015661295094755390e-03
3.236983342052848767e-02
1.953466100688702051e-02
-3.969693970853290649e-02
6.791600314488570322e-02
1.951121601390192611e-02
-4.695370275193948284e-02
3.121980154538142593e-02
-8.382457849820321161e-02
4.493916217582506756e-02
-6.033333650941358900e-02
-1.064875077603321812e-01
-4.473750858782442330e-02
7.573332116993186300e-03
1.613757686685870010e-02
-3.102510646176176445e-02
-7.889065103984077218e-03
2.892628822323111207e-02
1.208055035513463417e-02
-1.085403351289830273e-02
-5.741763424761233553e-02
-3.092682177544760214e-02
-6.180303603316202737e-02
-1.309450762205452701e-01
-2.710281637900745395e-03
-1.027155631216987962e-02
5.721590314388096815e-02
1.302251353716970053e-02
4.206937831373391834e-02
-2.053605508727686033e-02
1.290905473052890787e-02
2.451212596858522164e-02
1.340169260511314513e-02
-3.179053076230147629e-02
1.481531948058232087e-02
4.516708796104186574e-02
-6.557407049662969389e-02
6.240740148730720277e-02
-5.717627073638138768e-02
4.441519607539669290e-02
4.001491371999446253e-03
7.094052254447359013e-03
-3.469630140468721313e-02
6.272364081360400079e-02
4.432154377399147305e-03
-1.741354547975849931e-02
3.452609039665525265e-02
4.926059159725643122e-02
-1.245042562595653768e-02
6.711418220075764107e-02
5.495710446095004864e-02
1.573046699839319995e-02
5.299873480364410833e-02
3.933101454149178053e-04
2.337931600725000683e-02
-6.520607370211613197e-04
-6.665885475852573183e-02
7.422687053166059090e-02
-7.160656363668287810e-03
3.324026031795159625e-02
-8.576448520430247913e-03
-4.572446765773393457e-02
2.756748821486249695e-02
-2.546969601520231510e-02
1.828836274602194459e-02
-2.897088381777011140e-02
4.509309249133849895e-02
5.626630349508900814e-02
-3.892646778266612567e-02
-7.295387234272757149e-02
-8.740236768317298857e-03
-2.214262340906031010e-02
-3.325821837054117325e-02
4.991252741729230308e-02
-4.110266600428130745e-02
1.828337544933806430e-02
2.287822400632805522e-02
-6.487577327881677292e-02
5.406725581434281003e-02
3.361095762677401150e-02
-4.590469681178440536e-02
-2.530027869607867630e-02
5.282234342979463121e-02
-1.143317400070223769e-02
1.024190773777177745e-02
-3.181060997945885094e-02
-5.428579150131163794e-02
-5.775114245609172525e-02
3.655392263558246424e-02
-2.106370194070479943e-02
-5.519598956724694472e-02
1.196082298148323959e-02
-2.739323602496007357e-02
5.016581725511361917e-03
-3.859533163051358240e-02
-1.219497211648781776e-02
-8.684775565379113799e-03
-4.238442835819118681e-02
8.040395185121437804e-02
4.156566950186854972e-03
2.644963556033024313e-02
6.674374584040750069e-02
-1.256514746255590065e-01
9.842056843081299633e-02
1.166229764217638354e-02
2.741569037042003443e-02
-2.363599826269748710e-02
3.415856563780474836e-02
4.029541841799402085e-02
1.383185985488937951e-03
2.894967777490215638e-02
-1.996396111354841948e-02
1.577741481762858292e-02
3.121000825121031733e-02
-2.377169000867560000e-02
-6.242456179432401969e-02
4.461459833393174174e-02
1.325863725709790740e-02
-7.069030319660468686e-02
-1.432817775926992394e-02
2.934431355069838654e-02
5.591514531791003106e-02
3.512182071941393618e-02
-1.949756418869970365e-02
-6.975369666489659830e-03
-3.930016967713453185e-02
-6.487298802628259364e-02
1.087127339925736923e-02
-1.613069153603527081e-02
1.486795180981114947e-02
8.867884448258556498e-03
-1.848629149277861844e-02
3.015288944086432638e-02
-1.924862506981216831e-02
3.947739520978391960e-03
9.169374870211093043e-02
5.729310489103703330e-02
-2.041924965194762739e-03
4.767968541962854835e-03
-4.670360778611669372e-02
-2.075975484354869449e-03
3.668782553159225662e-02
3.115771438472620877e-02
-1.076175923030940618e-02
-4.483407324631804441e-02
1.816302895197249509e-02
-5.759522757154245803e-02
-3.015976167749544537e-02
-3.335975587536395975e-02
-1.243500240117170058e-02
2.243023096744009744e-03
-3.080423981937101263e-02
-2.410643588379169679e-03
2.117778181996513714e-02
9.162557249336922630e-03
3.342095007734525308e-02
1.712636153976649592e-03
6.311800829445742000e-02
-2.423710984388371265e-02
-3.538306731869773902e-02
7.776251170662522826e-03
-3.208353986429419991e-02
2.069832564454299195e-02
9.731755046784556617e-04
-1.640310337118733308e-02
2.281903899275460057e-02
-4.183318102514315545e-02
-4.087001767006347847e-02
-1.709635169927394005e-02
3.141642725301069250e-03
-8.249778530252769790e-03
-6.693320858161772025e-02
4.363594351054618514e-02
-4.902400917273454922e-02
2.042154762660333342e-02
1.368508320968188086e-01
-3.460044997994431246e-03
-2.799432861283490323e-02
3.294236906663380524e-03
3.015356429502571295e-02
5.402737369641969628e-02
-2.276901240590003227e-03
3.721523062282707656e-02
-1.653628330497907903e-02
-2.833114300698152607e-02
-6.753456375072791618e-02
-4.559730937630611380e-02
-1.553488731426571658e-02
-2.402568215483076239e-02
7.338287267490495314e-02
-1.351464443129202914e-02
-6.257227333168894137e-03
6.736375506766144848e-03
3.296237200143439100e-02
8.966280277344440552e-02
-5.972089042045437141e-02
-1.281840718863930945e-02
-5.574525944161434765e-02
-3.974235457806250121e-02
-1.830558582992258473e-02
1.695797316978118682e-02
4.543538222536233628e-02
-7.670814132474773617e-02
-2.050984139755154465e-02
-8.498965800405515122e-03
4.436312597922733550e-04
-6.918116438554529346e-02
-2.638797157037214847e-02
4.365080242998910925e-02
6.154035059458556195e-02
-3.362797622585467217e-02
-7.471760161899631755e-03
-5.916029678837743389e-02
-7.279461313162574609e-02
9.052429271608087441e-03
4.760985386496170008e-02
-2.234569334288739190e-02
5.194764564553223246e-02
-2.598324407180007192e-02
-7.326814959779111291e-02
-1.475746912567231679e-02
1.492048519238413536e-02
-6.593655869505332667e-02
-1.890759958721843770e-02
1.886391434612167501e-03
8.283235939598866671e-02
8.198787804904822396e-02
3.201328013724273613e-02
3.699317882498197319e-02
-7.901491124426859511e-03
-3.655181991035360428e-02
-2.582870001350238282e-02
5.388521624923501251e-03
-4.542892311339729802e-03
3.144578937280625985e-02
7.815938819846834917e-02
-3.266052256159845263e-02
3.589385364419996755e-02
-9.588181687317650151e-03
2.835412244070499230e-02
-5.868405307570987925e-03
-1.621172259349677389e-02
-7.764641909077046357e-03
4.787181828263646632e-02
-3.210243218602260029e-02
-8.644989355999183750e-03
9.312069958220738075e-02
-1.678172322888239754e-02
2.933099899756842766e-02
-3.735727615121920558e-02
-4.510769619806302005e-02
-1.429389568723299126e-04
-8.462141780241441702e-02
4.625246181695148728e-02
7.898658293080332163e-04
-8.229883403188976987e-02
1.803100694138122517e-02
2.299919770071151212e-02
4.316089427599510697e-02
6.377313401308794261e-03
1.928387181099334644e-02
6.832381190610201105e-02
-4.946486920498585627e-02
1.105135956378477391e-01
8.488185054684750652e-02
3.611108085889762776e-03
4.947018613026854181e-03
1.637813850201623109e-02
2.973756876200859753e-02
6.127803783001362081e-02
-2.192195830195627082e-02
5.235099305401302167e-02
-4.852369020357858581e-02
-9.552258010065610774e-03
2.153559782813157381e-02
5.855412584060729411e-03
-4.971338139094696323e-04
-2.572970664068903457e-02
-3.610386270935306979e-02
-8.724914310014422400e-03
4.125907984252789179e-02
7.774699364950787839e-02
-4.223446402005218148e-02
1.245968593029691748e-02
1.546393505469893445e-02
3.206915539201794178e-03
-3.803776102229795147e-02
2.193829630114122256e-02
-1.573494653835055129e-02
1.045982310392055579e-03
1.775908178935699591e-02
-1.602182791000517081e-02
-2.279279099703847983e-02
-1.123011361763814192e-01
8.609499130282584692e-03
6.537706678252165615e-02
4.674578817271461684e-02
1.827377569907466179e-02
1.900854219223318056e-02
3.382011116992687805e-02
-8.913121744328136864e-03
1.184757667406678878e-02
8.879424869950800978e-03
-1.043144152647468570e-01
-6.408538089050545665e-03
1.061533609381526411e-02
1.933581853132153652e-02
-8.000581285942337528e-02
2.989461142297099566e-03
5.517894616206881625e-02
3.639453256057704339e-02
-1.864670949770657477e-02
-8.567503135258358604e-02
5.083799605821756433e-04
3.728643506477165130e-03
-3.272109292280133081e-04
4.014626912403869430e-02
-2.816250444733446427e-03
-1.837995121655319405e-02
-5.946460297572693510e-02
1.045569419646459608e-02
9.100389352268962659e-03
4.903653468340422178e-02
-1.407216000782481047e-03
-1.682075904196272606e-02
3.065265286938994790e-02
4.515216068076594730e-02
1.103085796259176653e-02
1.069958227014122798e-02
-6.303293976132039178e-02
2.795987074474352505e-02
2.527079320810942525e-02
2.203735766124447285e-02
-2.975760820466606324e-02
-5.256753737528931103e-02
-5.579540076860505654e-02
1.286570534868933767e-02
-7.099826541705898074e-03
1.191677417126479552e-02
4.290543077423292218e-02
-8.132791244214700177e-02
-3.307889915302918843e-02
3.252519840624718689e-02
-3.641433739144669859e-03
-5.595184300404379418e-02
2.516545708991303754e-02
-5.212965376520975816e-03
1.255057604533901632e-02
4.584481198218173792e-02
2.525841707761831284e-02
-1.269691012430066573e-02
4.753198110090877532e-02
-7.611534502958247628e-02
3.959125344397789598e-02
-3.769549102303100530e-02
-2.341974151217192553e-03
2.033958562607868920e-02
-1.428548612713203875e-04
-3.948307367175511728e-02
-5.423716523093666253e-02
-3.387317209953035618e-02
5.041623581023125383e-02
-1.719006577850964307e-02
-9.281041883760732204e-04
-4.745988688247700787e-02
-5.948410750695495852e-02
8.536830307092430070e-03
1.902050788079744092e-02
-6.794761853600034263e-02
-3.875008049550804096e-03
3.241892685435285304e-02
-2.134446165301318032e-02
2.276657044144868303e-02
2.906208990695473282e-02
6.319925932963463278e-02
2.637473867118393135e-03
6.921951445419557980e-02
1.217886917304864154e-02
3.715647995236808854e-04
-5.099961864471496548e-02
-5.036940810765097587e-02
3.413545868360221697e-02
-1.663654103216023403e-02
-6.098771061412438729e-03
8.903140910864951185e-02
-2.329812831585276450e-03
-4.147231481326932312e-02
8.893814693971633517e-03
2.019808271926262777e-02
5.154668091956014775e-02
-6.394904761395993342e-02
2.833869693836961121e-02
-4.617912846669409987e-03
-1.423913467298037507e-02
-7.912716981462990240e-02
3.799496962279900591e-03
5.713753455020526700e-02
-8.697256250569217195e-02
4.632571138039552616e-02
-5.646863745197068518e-02
-5.008339426310884357e-02
-2.656603811721554558e-03
6.578236551919341979e-02
-5.845691159113230312e-02
3.036066431399808002e-02
7.564046723443811071e-02
-4.710721585542253231e-02
-1.560611579655400228e-03
9.618729674695999932e-02
-1.248856246994667005e-02
-3.074991587353302289e-02
-1.654605464615836394e-02
-2.597899693574765197e-04
2.408527529290558841e-02
2.911369691493693665e-02
5.145840757496169399e-02
-1.565823495289224172e-03
-2.635079716992413251e-02
2.558828199908460416e-02
3.253314193545115557e-02
2.587478460465283611e-02
1.947522570154745086e-02
5.933150783608263923e-02
-9.142061446215203613e-02
-2.685487226968904378e-02
-4.574730041279455317e-02
5.033220594741132786e-02
1.509932062162422026e-02
6.406110143388425715e-02
6.786194672374638859e-02
-4.847355902274094047e-02
-2.846951898579354323e-02
2.465541195219011442e-03
-3.832685152691811536e-02
1.372437560997940426e-02
-8.080214605210121748e-02
1.109433967847527243e-02
-5.318926637096051818e-02
2.026653358814168096e-02
-2.016660931344197230e-02
1.679998683735241596e-02
-9.419945421250606327e-03
4.188512904064140528e-03
-9.774065342776729060e-03
5.789050024280679302e-02
-3.400137549570159817e-02
-9.675614088201625607e-02
8.583473179947110482e-03
8.326698638012337839e-03
-6.782261247616522271e-02
-2.013711899053637761e-02
-4.445440915403375132e-02
-3.080297575379851646e-02
-3.598233327401974962e-02
-3.447863558985422155e-02
2.099552252628823432e-02
8.236924059004977622e-03
6.824500096023131124e-04
5.577256024296219604e-03
3.858329894529474724e-02
4.083998931999192894e-02
-2.052458773904596023e-02
-6.073760423799056708e-03
-1.143214986638079779e-02
2.877048173273097711e-02
9.903854664372775674e-03
5.254451594848602580e-02
-2.993451467871154417e-03
3.401366909810867034e-02
2.890246803290436040e-02
-1.651447648582358508e-03
8.378365800011880471e-02
1.319485127862145106e-02
1.725500511181219353e-03
-5.348493947454609730e-03
-5.114556788923593084e-02
3.603029952754507881e-02
-7.678241621422590701e-02
2.882877422614142995e-02
-4.967907405492994616e-02
6.608427264693354786e-02
-1.979320801825290577e-02
1.286482826882092735e-02
-2.102215832218218977e-03
-1.041473928418898270e-01
4.306685926100445316e-02
-5.518457611651126499e-02
-3.734497108690307959e-02
-6.193790438814803304e-03
2.335216619907601321e-02
-3.480681572265886120e-02
-7.620481487881366513e-03
4.048272423729874780e-02
-2.721757823631237860e-02
-3.763570786713305028e-02
-4.179377043076876186e-02
-5.913068192010651619e-02
-2.852416520112414575e-02
-6.237387547414256772e-02
4.446722437936823785e-02
7.543137201475061393e-02
1.799271137447432459e-02
1.352388078767305553e-02
7.873617759116090589e-03
-6.160625717425382425e-03
-1.207938956246067987e-02
-8.064283262306903843e-02
1.966018077222149441e-02
1.540368723855447923e-02
3.530418710356322126e-02
-2.885532202252133818e-02
3.507767395266098154e-02
-5.644617237446677982e-02
-9.490214784644919466e-02
4.114589749907565826e-03
-1.734047630993256969e-02
-2.192951598597368476e-02
1.087246598998991946e-02
3.087589730690792206e-02
-1.228592177938695254e-02
4.919203878994955759e-02
3.526300478503012481e-02
-7.118483841682886337e-02
-3.253313666671512477e-02
6.772017308907272992e-02
1.325779072043490811e-02
-1.593332900165086996e-02
-1.281283164342912964e-02
2.667477620769895252e-02
-5.921004175404576131e-02
-8.873933648972449906e-02
1.571069411248433856e-02
-4.474890774621629458e-02
-9.168526746462335453e-02
-2.970807854447117882e-02
-5.470834218793534792e-02
6.010149635034747750e-02
4.813853245768563716e-02
-4.685548237917707554e-02
-3.309448000555899327e-02
5.960345960355659806e-02
-5.109549940085367226e-02
2.771220567736230878e-02
-2.234441219598217593e-02
1.328731261745131655e-02
-2.132726453761646379e-02
8.415205908901925158e-02
-3.407217125099701316e-02
1.202624940394078808e-02
4.516150848202853119e-02
-4.958952180082133038e-02
1.101904511697511524e-01
2.337498513979924513e-03
-4.674994541171475365e-02
-5.692218103400112361e-02
7.884886377445108827e-03
-2.341485889303051432e-02
-3.011035229700195076e-02
-1.079999979565481050e-02
-2.874379398615058145e-02
1.197239651322192650e-02
-1.058548340647377795e-02
2.180689986365441993e-02
-1.985287479958278145e-02
7.571644958334798614e-02
3.125505476995707466e-02
-2.823182812209287448e-02
-1.194964712429485293e-02
6.539007553695366792e-02
-2.529691444181940939e-03
7.660599977775216620e-04
-8.337212937864398044e-02
3.363825693723947879e-02
3.238520171642676054e-02
-7.225896058984425732e-03
-6.481325368415478266e-03
1.172064044943937899e-02
4.153106561553644716e-02
-3.051863043907242917e-02
-4.675689248268533049e-02
1.011058520878263707e-03
2.074613140424115543e-02
-2.809854112494322015e-02
2.767444919893227110e-03
-2.039994972417881187e-04
-1.082460972323027147e-02
3.182887978393411643e-02
3.194153022018127175e-02
-4.626551867188549716e-02
-4.272319545674749253e-02
1.247654419880344159e-02
2.546490422744081619e-02
5.466847243298518511e-02
-6.288355404389722736e-02
-1.700873584947285716e-02
-6.491496667375572238e-02
-2.635864448496057222e-02
-5.352566637385915843e-02
-4.924186023800723039e-02
2.372654849690962811e-02
-2.863983498826623564e-02
-4.962525825779053740e-02
-6.727786023670598303e-02
-3.915082399387114637e-02
-4.339403070428119596e-02
-6.239760799610230557e-02
-4.254707011883471224e-02
-6.976838389581341976e-03
8.974498423448319662e-02
-7.495337731556600373e-03
2.507329954056205026e-02
2.137051993896688963e-03
3.984841822962657126e-02
2.912107987562535111e-02
8.203762193481359266e-02
-1.593337985263815551e-02
-5.829089633292838801e-02
-3.509402857285848221e-03
4.281371921768014482e-02
6.098270093123330481e-03
-6.692302478627758754e-03
4.132695682370287477e-02
-7.054955083688517481e-02
5.449985186943456447e-03
1.265088201879351580e-02
-9.233187611660320648e-02
-2.915793544896440326e-02
-3.467254757515397107e-02
-4.139108848631662188e-03
5.939361890614529218e-05
-2.268854466945816051e-02
1.842133858429341464e-02
4.941302912222531041e-02
-1.015280158952448775e-02
1.856888710222982103e-02
-5.961126377163071359e-03
-2.530803637454186183e-02
3.637545235017881906e-02
-4.517299990684584682e-02
-3.241613450682576288e-03
6.315167245321214040e-02
-2.315296608580504414e-02
1.637233011582787251e-02
3.258849897583081939e-02
5.943509518937706293e-02
-5.323336668300956281e-02
3.305459000495176297e-02
3.384313006152375736e-02
1.814121876378170170e-02
-3.208114387695819997e-02
-9.044439459352129895e-02
1.798556317627223247e-02
-5.372001756899832253e-02
-6.106692813319394147e-02
-1.921256487048494943e-03
-7.963487344138078794e-02
-7.440773062715302921e-02
4.986732321170065166e-03
3.734367204088639373e-03
-4.089522786314823272e-02
2.874097997959067750e-03
1.911024209445293456e-02
-2.822935256953839483e-02
-1.558378098780170522e-02
-2.126684006687882753e-02
7.639952400439120606e-02
-1.040976394050957977e-03
3.108953904953026121e-02
-2.519897318620425986e-02
2.432520190190932963e-02
4.159517664227674327e-02
2.598346560193670607e-02
4.582031913627384462e-02
-1.155807615441899333e-01
-1.515585996244806812e-02
1.375733717646000775e-02
-2.195951072061893411e-02
7.962155510781385170e-02
-4.067129711037101997e-02
-3.017960838392926351e-02
6.511459691634200256e-03
-4.445528026945778921e-02
6.685486853816535735e-02
3.960117272238990183e-02
-1.188774628844823083e-03
-6.766272147137474989e-04
-1.625764510272853861e-02
1.124907778583565318e-02
-4.526509202106910462e-02
-3.441323738930371356e-02
-4.712200517161961588e-02
5.612154722869338447e-02
-9.681216554834999599e-02
-3.286742232624966648e-02
-3.494388970577631121e-02
-8.178035619894682973e-02
1.389428653839643035e-02
2.893163511479112868e-02
2.626637340939690438e-02
1.675101760750330460e-02
-1.890227543571622662e-02
5.587610886450787573e-03
1.068844930180118738e-02
1.020982562075976180e-02
-2.746617698016939543e-02
3.071171671577428361e-02
-2.774796416166561142e-02
-5.902284281156173346e-02
4.385590796561998628e-02
7.615565967053124219e-02
3.914537822003798240e-02
-7.026663157732115396e-03
7.849367136237652559e-03
-1.467351829541170723e-02
-6.764228298975942695e-03
-1.536125293389036667e-02
-1.698412120296289695e-03
-2.664818576624335481e-02
-7.891669679889440348e-02
6.311523349987889497e-02
6.224540837904368046e-02
-6.117356565902610371e-02
-2.996450691700169172e-02
-6.125734633076427302e-04
-1.859611938288343105e-02
-2.935599068090583019e-02
-1.160485592938288596e-01
-4.218612397517717411e-02
-7.727107918135074638e-02
-6.168089311142457148e-02
3.269038144961639719e-02
-1.035615950051517638e-02
-4.605891376724051238e-03
4.559313442569881518e-03
2.112029572107681011e-02
6.230116273427861728e-02
5.102781501466120695e-02
5.889974914022245121e-03
-3.414960825959674484e-02
-3.094969421050941527e-02
-5.955673479619594257e-02
1.458718525909629901e-02
-2.829687623322955578e-02
-6.467762061882056934e-02
-2.119526635261958017e-02
3.535363871486328635e-02
-3.114434742960579469e-03
-1.686987040106937771e-02
3.886624038781995825e-03
-7.533262277717683864e-02
-2.701814368048800936e-03
3.866662997676760527e-02
-5.954258520618634087e-02
-1.019110170675293281e-03
-6.462149441163141106e-02
1.301960058179306868e-03
-5.927571038272430592e-02
-3.001372730009855758e-02
-7.808809999171185783e-03
4.441253763788520319e-03
1.480365385519843242e-03
-1.892074685689206903e-04
-5.434553660778731338e-02
1.286727355774404565e-02
-2.343802726829456728e-02
-1.092294143637632595e-02
2.664652902700348144e-02
-2.861182736722056238e-02
4.208339141621796758e-02
1.139289257595760448e-02
-2.650631766201668252e-02
-1.212557468937682306e-02
3.075737035291615032e-02
-5.283685381095453576e-02
-2.383037723646430975e-02
-9.753719901317377608e-03
-5.013996438279273021e-02
6.296029515691980993e-02
7.628798645471460138e-02
2.842630892903566520e-02
-5.980626468529323669e-02
7.387721127477005212e-02
5.434213246737201741e-02
-6.199249098146569770e-02
-2.997994450278226169e-02
-9.022317082288183743e-02
-3.325037172245826067e-02
6.012685235972863723e-02
-7.854791273924950287e-03
-7.846225494489879326e-02
-9.866746799983416860e-02
-2.056588715357647590e-02
2.031844189321644484e-02
2.452250499815955900e-02
1.350891943923647042e-03
-7.998600369338319804e-02
-4.048615074839253397e-02
-8.287914472269442695e-03
7.541389566309677009e-03
-6.534075288213733734e-02
4.308723345006346128e-02
4.496730940413691535e-02
7.307756136679552372e-02
4.158268710895592774e-02
-9.161968088906909113e-03
1.203018091276448348e-02
5.922973725201772371e-02
2.712862640952601323e-02
-2.440960833004171895e-02
5.625339069926275221e-02
-6.799165149978362438e-03
-7.593095741729478931e-02
-1.702192807536778360e-02
7.403956993246035845e-02
-4.278968365615344605e-02
2.253186268390485261e-02
-4.911745823231839642e-02
2.248007385147546278e-02
-2.417072879683634934e-02
-6.492474168163657466e-02
-4.078677766796116877e-02
-6.782670687041179869e-02
-3.693128986621863757e-02
5.376018805736665525e-03
1.060180198163192949e-02
-6.543623758593226925e-02
7.254204952228326952e-02
-1.790472140700407472e-02
-1.141520171432246732e-02
9.236907498491700105e-03
2.783764759416806553e-02
4.215213926362702812e-02
-8.748298192867218215e-02
-4.795036076477313808e-02
-4.549664187372121082e-02
-1.497441680897475536e-01
-4.041880219034061500e-02
8.546629527417371960e-03
-1.454511514089355979e-02
-8.194220744061044004e-02
-5.982326495262857424e-02
-1.031446902430573492e-01
2.819507790480992732e-02
5.847811075451687934e-02
4.539514568381590454e-02
-5.595779749208070614e-02
-5.267434556049464811e-02
-5.159459338290024732e-02
3.962358244032198121e-03
4.179731606119589313e-03
-3.408641199340646868e-03
5.408900836746467766e-02
8.528304993572564940e-02
2.907469358721474426e-02
-1.009914471886633747e-01
-3.831324699276459494e-02
1.517377316115187721e-03
-4.962215841423522900e-02
-1.060205910276903161e-02
1.089038981036962589e-02
2.031418220389562268e-02
2.249398213997679322e-02
-2.717749853023600638e-04
2.636148784877095225e-03
1.136876888899608085e-01
1.047013275436329584e-02
2.598164916937314647e-02
-4.508301273144030286e-02
-5.077919685909866414e-03
-3.398496271442751071e-02
-4.917612322896419697e-03
-4.851420549949876648e-02
7.398971040606451555e-02
-3.845202515076252825e-02
-6.324657307073620893e-02
-5.448817179727484528e-02
1.622435235243750674e-03
-1.689620642880306639e-02
2.645436609177672163e-02
1.561056537133869923e-02
1.496227635837583426e-02
-3.347374180547562500e-02
1.776533218630647198e-02
-7.152856145454826453e-02
-3.265713347766240060e-02
-3.615035555273544282e-02
5.775736245803820418e-02
-7.948798152225905467e-03
2.324289161898547215e-02
-3.118595956476231251e-02
-2.063366349079393675e-02
4.440413652037454584e-02
-4.098137953371074754e-02
-3.845457204171581073e-02
4.568297071676054311e-02
1.400939158101859039e-02
5.052539295967817257e-02
-1.004713770534104884e-02
3.493420714925488113e-02
-6.007541796876678802e-02
-5.040903795013326229e-03
3.186123679711665851e-02
-5.280140890160290451e-02
-4.397868466602068011e-02
9.698273635796972672e-03
4.305994502589483020e-02
-1.336884438727493386e-02
-4.164303183639061351e-02
-1.399889802787240194e-03
1.387484930628747788e-02
3.329732067173894663e-03
-5.433415157166297110e-02
-1.367924216152123160e-02
-6.573065347188972347e-03
2.048944969636084558e-03
-4.755899443160615907e-03
-2.168003252633456807e-02
5.900376838705148619e-02
7.310929473292088199e-02
-5.298817863912073933e-02
-1.979243742230660241e-02
4.651072254850310145e-02
2.181441416631698174e-02
-2.541857114265096140e-02
-6.467768540902345958e-03
8.040179953661442946e-03
-1.384998799628252460e-02
-3.976697538212715932e-02
7.898245747003795891e-02
-4.765188030638164290e-02
-1.823110296289699728e-02
-2.919599627639310122e-02
2.272321760094467291e-02
-3.737198690614842306e-02
-1.865508361978853932e-02
-6.304331316544023456e-02
-4.547625960924995409e-02
5.168791330373840101e-03
-7.621559583691440987e-02
2.226747265971770404e-02
-1.303840338139748093e-03
9.204959911092984448e-03
-6.109579456163177075e-02
-5.268269955431550966e-02
9.170333202313965537e-02
-1.986139369927447662e-02
-3.461440656423106499e-02
-7.340693528318104066e-02
1.638360063348904064e-02
-9.937033039393838516e-03
-8.736213846040616349e-02
-4.861526640723737303e-02
-3.464375183576304251e-02
2.835437412458061482e-02
-2.485779827301045491e-02
3.841804540958663333e-02
8.470196521173412735e-03
-3.445208308836451849e-02
-1.312496621891146194e-02
-5.036642020345117460e-02
-4.223079043251635328e-02
-9.163684728501056420e-03
-4.404962321988786789e-02
5.052367233152846998e-02
-9.178456482516929305e-02
1.413755913491719987e-02
-4.897485217234482519e-02
-4.572647030527190147e-03
-4.759614303172890470e-02
2.454581638180386438e-02
2.929963694917234532e-02
-8.606650670330411035e-02
-8.464280321897081627e-02
3.556132170752748789e-02
1.327765045879111989e-02
6.258389226857842026e-03
-5.760053429819991799e-02
-2.559809774959194168e-03
-1.425119492706694406e-02
-1.373687534173938241e-02
7.412841852906937312e-02
-2.864287904864496262e-02
-5.132550829166675210e-02
-3.513452304353902739e-02
1.154023687980431636e-03
-4.001606423057044171e-02
-2.269872550135149450e-02
-4.012637114040221858e-02
-2.874745539314379691e-02
-1.086250362270263503e-01
-1.385848177971635981e-02
-3.603257299189900620e-03
4.608419368239792535e-02
-2.318943283420760778e-03
-2.884292415388652053e-02
1.030693340172071995e-02
1.790035481052530686e-02
-2.492566330361191407e-02
-1.220342530417791067e-02
-1.095020199724051381e-02
-1.766458042157446201e-02
1.203063037194977876e-02
-9.359516693045549784e-02
-1.120816048321495173e-01
-1.613775088824149009e-02
-4.244142912039987336e-02
2.553786754151391239e-02
-5.687844913522288604e-02
-1.129489211582303254e-01
1.232577330809262080e-02
-5.586804822137431126e-02
1.730355787242617016e-02
-4.031302557387729524e-02
6.509579010519332513e-03
-2.210006224081656825e-02
-3.101350081819834528e-02
-1.010044506859113927e-01
-2.553193438471187612e-02
-2.420421292381348677e-02
-8.325507939636561661e-02
-1.824409616218685901e-02
4.727177636080509560e-02
-2.166343504157497435e-02
3.676651241907777368e-02
9.076881560440723529e-03
1.848163875808395834e-02
1.162918823890390918e-02
-2.601391806793123054e-02
4.138406864486939007e-02
-3.057051643211208813e-02
-5.573237743430198461e-03
3.430379836210469685e-03
-6.887999348609513683e-02
-1.403306188728109180e-02
-1.381165715703275981e-02
-3.813224786045173176e-02
4.539630283441972725e-02
6.723262971064233179e-03
3.938664160118190288e-02
4.059078551210507785e-02
-4.860087664357806703e-02
-1.100136998996647381e-01
-1.381185129964903474e-02
3.206235871275819188e-02
5.931103542214157670e-02
-2.988717987760860714e-02
3.444124424765098542e-04
-2.337371779433099553e-02
1.580373130146423000e-02
4.633953778699356416e-03
3.740783547321652192e-02
-3.991682586501951041e-02
-2.241984311583377840e-02
-1.076596388310864169e-02
-1.277981134829811807e-02
2.614288153447302809e-02
-4.408660218792403475e-03
-2.491273091527846165e-02
1.773489197131508655e-02
-1.810183010758392025e-02
2.007564733807878574e-02
1.627727689449424975e-02
-5.534365230860404002e-03
-3.579048127137769708e-02
7.579006712102626109e-02
2.656896101928736889e-02
-9.579053725410914544e-02
-5.300941680926492955e-02
-2.330516052859053083e-02
-2.169739106973756632e-03
-2.293163011043544350e-02
6.126649644723582318e-03
1.558535266644691351e-02
1.288969334082946602e-02
2.179986739931051402e-03
4.719873182459731866e-04
-3.621370319678882815e-02
-6.500624691541789790e-02
-3.409980324358758558e-02
2.963982769767862027e-02
-7.205210565620759951e-05
7.957189362572862634e-02
2.275189199627248790e-02
-6.691021708921338074e-02
2.982519299172723196e-02
-1.201481964545936254e-02
2.268563052078722327e-03
6.439964830951500074e-02
2.840823022959721236e-02
4.990311553743897316e-02
-2.500305019125107289e-02
-3.500744879001176091e-02
1.236902396537879799e-03
-1.804496815862964218e-02
6.197469149784708142e-02
-8.988055336486502900e-02
-2.919294408391012383e-02
-2.623083716375760807e-02
4.214614278342401765e-02
-4.018275670551048340e-02
-3.587459874564608714e-02
3.203533416791372324e-02
8.567054298424976733e-03
-3.754729869927674046e-02
4.686889296043968145e-02
-2.384142486202100314e-02
1.027557798328662397e-01
-1.337636113769159144e-03
-1.157807531682766670e-03
3.247981505542772620e-03
-6.349633595934865704e-02
4.161011097468926556e-02
5.699375726445645406e-04
-3.387076908961805105e-02
2.072092806235605045e-02
-6.786303089848622072e-02
-2.038416010441205378e-02
4.355335718020798136e-02
-2.533573960177305448e-02
-5.735235155204106844e-02
-7.190756083715800322e-03
7.941159267505236430e-02
-1.480860420737946078e-03
6.248722787719322019e-02
2.742348651849472671e-02
-4.228890767367108998e-03
4.188538986206277737e-02
-1.202748492674199192e-02
-1.747726933230527024e-02
-2.388772747514086164e-02
2.262249580980835173e-02
9.320874978488288831e-02
-1.831993980633209174e-02
1.733366549569617318e-02
-6.308673403311053363e-02
1.757635320530874165e-02
-2.038057879111024664e-03
-3.141434894854279458e-02
-3.111420787063606114e-02
-6.294461944312526591e-02
-1.090336848702275381e-02
-4.249190296372883091e-02
2.744165413951955498e-02
6.815117946165098750e-02
1.255399940010969856e-02
9.438926329549962579e-02
2.583377223619292770e-02
1.116638892891108148e-03
2.257757043999203579e-03
4.090754573067949262e-02
-1.625100052425609495e-02
6.836782311893503661e-03
7.129834608329993495e-02
-1.590964858793122647e-02
-2.266105948961177896e-02
-6.123852795246229920e-03
2.499890734834114836e-02
-2.013977640904861949e-02
-7.244545494474573244e-02
-3.578159730867063598e-02
-8.672644519682080888e-02
-1.361520147606745668e-02
-1.137662093778245157e-03
7.555682196182106347e-02
4.527696377520949722e-02
-8.908156159338366520e-02
4.123135270659201990e-02
-3.089207619895268167e-02
1.083668474300291708e-02
8.324061593147538685e-02
-2.753514433337600140e-02
-2.836300467470606601e-02
-8.621116696685637848e-02
-2.489926747931414316e-02
-6.406970858954735837e-02
-6.146060265199921463e-02
1.691086834777674741e-02
3.358963002328917841e-02
5.780927078089234672e-02
-1.519659145349241784e-03
-6.225650179841975274e-02
-1.161780085325070030e-02
3.169261850367576655e-02
-9.126917787395365245e-02
1.158024564561769415e-02
-7.366103229482838521e-02
3.143345399758817188e-02
-2.566139984546814828e-02
2.174784674560561668e-02
9.409867904491285573e-02
-2.207041670547325515e-02
-2.222364526213645858e-02
-2.762401668161856404e-03
-2.424109561017210104e-02
-1.348109001970054961e-02
1.236209789462689584e-02
2.227464995564087946e-02
1.476811785177454921e-02
5.582982060515688516e-02
5.307763708908411204e-02
-5.821836514294369963e-02
6.150624131473558798e-02
-1.195864832389076024e-02
-9.892909143478645362e-02
2.887986885140902266e-02
3.985974991037467829e-02
-4.866689845126232232e-04
-5.179954254749184750e-02
1.013485386712444786e-02
2.902407760353016564e-02
1.233038081813099540e-02
6.874785489911257319e-02
6.635093469579053660e-02
-1.935290330863940686e-02
6.308808405660861407e-05
-6.820943149538244432e-02
4.381551519016618074e-02
-4.160809502625681389e-02
-3.948034269667299347e-03
1.658180022863641606e-02
5.001546496404797593e-02
-7.019735163407435363e-02
-3.828889290092912789e-02
-3.679378978789606819e-02
4.697013038018704040e-02
2.770996644774767134e-02
1.178387773155189361e-02
7.682178733824623906e-02
-3.964917145271990712e-02
3.468034476482034778e-02
-4.754653772400196932e-02
-1.602020471309677230e-02
1.375905520586912824e-02
9.986512748239953496e-02
4.349685951164188741e-02
1.235877204658065998e-02
-7.561614169660660356e-02
1.362471006857766086e-02
6.434638196843346647e-02
6.112326415451894285e-02
5.745292747299059893e-02
-3.789899370749735385e-03
9.698170384763738980e-03
-4.757751232302123018e-02
2.613553801811879101e-02
3.822584455651691776e-02
3.976284486931174617e-02
1.183308482645586135e-01
-6.639922903550790102e-03
3.280653348949188336e-02
-3.459391003963673689e-02
-1.031807274614045256e-02
4.029065848061161997e-02
-3.215573678946162528e-02
-1.621024599292503893e-02
6.299882537930018289e-02
9.852676788028388519e-03
5.696279312096397957e-02
7.294640852195180547e-02
4.728515981553009506e-02
5.177369374432323063e-02
1.021350042258062502e-01
1.112598530052621819e-02
7.143983255956160017e-02
4.915831285911582450e-03
-7.226732850861788959e-02
-1.606710009777822037e-02
4.807508161115296025e-02
-5.078096547262860722e-03
6.158080651632035635e-02
-3.806790624993055139e-03
-6.545225463301324390e-03
2.925740825040022350e-02
-5.984491026139918818e-02
-3.342556465475407523e-02
3.210611399233818247e-02
1.330835260660984676e-01
3.138486993211794113e-02
-3.104640909887275424e-02
-1.320072065172672032e-02
4.039539295355867171e-02
-4.831385517028834349e-03
-2.778322304667553075e-02
1.062272800793217196e-02
9.224180281982193030e-02
-3.093750098946129040e-02
5.000698595028268967e-02
9.574922206446992348e-04
-2.670833851163466333e-02
-1.829394925875097930e-02
2.230859894774392740e-02
1.137083152310138651e-02
3.414045071023349975e-02
-2.265093464100831344e-02
3.716675740671085415e-02
3.300084168113964767e-02
5.555890381781043025e-02
-4.173822733007283292e-02
-2.230994900784874849e-02
-3.603602815593269504e-02
2.199299332044163044e-02
-1.161870722937422169e-02
3.260113266419897154e-02
1.020153483923133715e-02
-2.461055465724197241e-03
-2.842051586418402071e-03
-1.127507126432709256e-02
-2.676547356449026694e-05
-3.080484977557778952e-04
3.868139951131266407e-02
-3.728844735532096250e-02
-8.534053466387700806e-03
1.330739678603475495e-04
2.695156649711260774e-02
2.820231366145933838e-02
-4.989595515440691659e-02
2.073460210552564159e-02
3.902674015698636562e-02
2.365190701648153121e-02
-4.350531326843220387e-02
3.895477523656221130e-02
1.629278111398633350e-02
1.655354073492405070e-02
-3.552947921311683938e-02
-9.549264063566961780e-02
-1.128164755394203689e-02
-9.445891108881243961e-03
-2.806611939545709117e-02
-1.484649345074376230e-02
6.965785163452375972e-02
-4.441224605571227058e-02
-3.212863274565140592e-02
-1.511706137458824085e-03
-5.122608072464687051e-02
5.165367717459824759e-02
-2.762297999383529854e-03
-1.053681501322534242e-01
1.090903320357507374e-02
-3.701061087547574940e-03
2.463346490862404481e-02
2.193309734996573904e-02
6.911507138802195326e-03
8.842991745955640706e-03
4.380800025362054095e-02
7.128865275908878064e-03
-3.672336682906542082e-02
1.382303866367786630e-03
-3.807593269844605083e-02
-4.294984660853236325e-02
-4.940725051310355942e-02
-1.067461491845454226e-02
-1.102469651472819936e-03
2.248177512653560389e-02
-3.494536703067525896e-02
2.073018298291146380e-02
8.158033256708437098e-02
5.736337373476457779e-02
1.154378750170681478e-02
-1.504569729725270880e-02
-1.732076766323616471e-02
-4.876693178319345401e-02
7.244212976358928302e-02
-3.268253476900523369e-02
4.656885199432264470e-03
9.122216498367510806e-02
-2.268390896112914071e-02
-1.128366205015157546e-02
1.485588152641879878e-02
-5.123353759248633343e-02
5.347873469388530338e-02
-2.167979400278879573e-02
-2.037166155484707985e-03
1.220880123520334641e-02
-4.175063681530772480e-03
-1.782894847353159139e-03
-6.542347531708532504e-02
-6.334683421644313195e-02
7.130574134349324834e-03
-2.795621271999171320e-02
1.395637767773432597e-02
-1.489205528558011381e-05
4.495863952533530467e-02
-5.272681045764446989e-02
2.503622701246251830e-02
8.715275760969952434e-02
-2.621043703932685130e-03
-1.396426259294712702e-02
-3.261224442129619094e-02
-1.061995250904224954e-02
-3.842861740183150165e-05
-2.274289491482459416e-02
-8.378713990466761866e-03
-3.751704558929062905e-02
-1.898436861688795885e-02
4.714859159991784641e-03
5.935907725912635546e-02
-5.043615738374979639e-03
-3.928887092744922510e-02
-3.201212518096286513e-02
1.912478548050950550e-02
-4.580321180229512956e-02
-7.848637154845503061e-02
4.003524215628299909e-02
8.364106505554129434e-03
1.163978109366892166e-02
-4.965310312259084424e-02
4.400484859433088231e-02
-2.267156465930322828e-02
1.713775294384837014e-02
-2.407031663786585521e-02
-6.153953642590300616e-02
-1.769854158957537976e-02
4.067121328201034336e-02
4.488968010471800808e-03
4.041458468273370630e-02
-1.286339011383172137e-01
2.929010254913400751e-02
-3.312000240476040136e-02
3.939820945322036749e-02
6.452290672895910628e-02
3.369056023068354999e-02
2.679696988115507980e-02
-1.012775663707237220e-02
1.580944753328369879e-03
-5.096284998051613807e-02
1.831002811239413122e-02
8.294761005099557383e-02
-6.070244562756405005e-02
-4.626327190698481528e-02
6.760925352694399648e-02
-7.184632486727027256e-02
4.286815724683532697e-02
-1.071526403899241385e-02
6.796731089892338318e-02
2.382913693514356404e-02
2.466610908188330772e-02
-1.641702332580710286e-02
7.348545762595347364e-02
-5.785438150360210779e-03
-6.570903355738076657e-02
1.082618304265597214e-02
4.518293109505668037e-02
9.743709055927560203e-02
-1.070196264871675282e-02
1.085043506630038387e-02
-3.996498033389754567e-02
8.950527429540416913e-02
3.622679640513240540e-02
-5.332085403142369784e-02
-2.796445777477510330e-02
-3.966040106762363376e-02
1.753833297306520503e-02
-2.619805691650467852e-02
3.091029085977653468e-02
6.078890202301687196e-02
-1.211377453279161714e-02
4.520351943270882467e-02
-1.042039817890607484e-02
2.470512698541003048e-03
3.304541525077134799e-03
-8.497755368784529889e-03
3.913020551930631447e-02
-8.925560642859464364e-03
-8.088525725576798026e-05
2.507475856952078030e-02
7.143907554499161205e-02
6.071117390040173950e-02
-2.053181352328484199e-02
2.293555953586673066e-02
1.541150091611226229e-02
-3.491055217018848578e-02
-2.736069857199553701e-02
-5.346811325871165393e-02
-1.967606838498805327e-03
4.728177173823171209e-02
-7.575481406272032738e-03
1.539023236009215770e-02
-2.748581620740326789e-02
-1.369890586274245987e-02
4.590427404207201439e-02
-1.302722165335203769e-02
7.470533659980900520e-02
-6.266974480178291729e-02
6.845375463013926576e-03
-5.479002452786432831e-02
9.577285687908128342e-02
-4.329933431282026457e-02
-2.251724102914272677e-02
-2.846120422199012109e-02
4.027957729140764498e-02
-4.983333977845599144e-02
-3.527786510149012039e-02
1.356383944160246408e-02
6.083836447993697799e-02
-2.085470981468454110e-02
2.440004486622345675e-02
-2.045108299282714925e-02
4.432174992328207636e-02
-7.201142268778108931e-03
-6.749509600520058050e-03
1.118535845085048656e-02
-5.205568504337814394e-03
1.709131079206546939e-03
-1.158325965880149973e-02
-5.704067441482442435e-02
8.997141852627825714e-04
6.564666636635874478e-03
2.652568982870785047e-02
1.110627292035862995e-01
-2.989895680053694313e-02
-9.934111818073104727e-03
6.612587129617671089e-02
4.796776890985065232e-04
-1.141320323348219042e-02
-1.124643332641503922e-02
-3.790589118436870492e-02
5.859551623387247027e-02
-3.770740282727898240e-02
-2.569019889236530060e-02
2.712444619602432782e-03
9.548888129144995907e-02
4.258654282065075375e-02
2.349188528342061044e-02
2.764790000446499044e-02
-1.499201239310184695e-02
7.306526335757630719e-02
4.126074218517089554e-02
3.611563587460826785e-02
3.643990489620511225e-02
-5.426146512916402154e-02
-2.189191693821308099e-02
-1.240091043966213072e-03
9.070211458842170754e-03
5.264913072405759398e-02
1.014304766614547992e-01
-1.156284720413989012e-02
3.097678697382503718e-02
1.523306385432272696e-02
-6.214014722836323779e-02
9.269411300669164189e-02
2.072115718141766608e-02
-2.278417112348064908e-03
1.162236213894523584e-01
8.299231143921698139e-02
3.876473009846436585e-02
3.716314389797653606e-02
2.789684032207338446e-02
-2.598684697173236219e-02
-3.710883428470496820e-02
-1.399055655448606765e-02
-7.176726970470085828e-03
4.965872999174884145e-02
-1.882771621356541317e-02
-3.750946005896508445e-04
7.230507009198756940e-02
-9.500605110760078700e-03
-2.949563221621773115e-03
-3.850399706178748993e-02
7.618614559661474397e-03
-5.063720144967780862e-02
-4.301495225231816155e-02
3.956562063226657516e-02
-4.337534022169691611e-02
-3.081045392718399778e-02
5.607041474955424404e-02
-3.875806874289201148e-02
1.576300351082071324e-02
1.495311257473018463e-02
6.406327179140874906e-02
6.519901755083711524e-03
-4.792742931236314285e-02
1.468064151323528362e-02
-6.400125172586670907e-02
-3.783213099558168507e-02
8.772068072108628323e-02
4.023242949128661566e-02
3.490511700132474526e-02
4.920380045219359399e-02
-2.676542566690381583e-02
-1.397051651802590742e-02
2.941480940876804381e-02
3.333541812318553677e-02
4.384385434987490837e-02
-4.643752670841406333e-02
2.332242982883312235e-02
3.394562531804892758e-02
2.901095964998722312e-02
-5.284787859837572488e-02
3.525592827550879521e-02
1.455496608288936282e-02
2.052694441827307079e-02
-2.288539590940708371e-02
7.307836073658667553e-02
-2.943956101993102162e-02
-4.013288071900997234e-02
2.657568578974936480e-02
2.567759709208212657e-02
9.301343371556715410e-04
-1.162650894963527387e-02
-3.175715315394123106e-02
-2.801960487229497934e-02
-4.738210262372197223e-02
9.241601337037783082e-02
-3.100509463623256964e-03
6.628633067635684994e-02
3.259814393023478807e-02
-3.195500799636631639e-02
-6.325128179898947822e-02
1.197279684705384109e-02
6.744540528453370209e-02
3.877979992030897854e-02
4.629282062303018142e-02
5.128722448577008319e-02
-7.322541451108248965e-03
3.375234722676135474e-02
-1.748182623921534784e-02
-5.116079121889807041e-02
3.829404763387424249e-03
2.899167354947993977e-02
-2.215229063814084035e-02
1.868558857724779421e-02
-5.157366475061397199e-02
1.161357508030312624e-01
3.258185850136315759e-02
-5.009301457449888417e-02
-9.159416615375937792e-03
7.440485288106563934e-03
-6.213507488025418746e-02
6.960730839315291789e-03
1.745474813013443791e-03
-5.522685055923807346e-02
3.898374687804777999e-02
-7.484792363361679468e-02
-3.644991606225795461e-02
5.081989235779268803e-03
-3.677354708736926825e-02
-2.874845625105890493e-02
5.081936835507314815e-02
1.690615362377769978e-02
-5.334051120901218968e-02
-2.330130204149955322e-02
-1.364310991247743091e-02
-3.206611629157821164e-02
-2.198959748666276873e-02
-4.429134749113549513e-02
-4.274270315124067271e-02
8.317446478184527259e-02
-2.192552934934172484e-02
-6.202317725590766016e-03
-3.694266212832975765e-02
-4.567514915697528516e-02
1.060911285912497504e-01
-6.728250554980698406e-03
-3.053600903912930681e-02
1.653421273260968424e-02
-7.514180236055821235e-03
-3.558472514502597495e-02
1.869420932046308298e-02
3.996296859515742483e-02
-7.263795693571557799e-02
-1.775643683810866624e-02
1.763545802947203561e-02
-1.864094491406159335e-02
-3.064653061045109414e-02
-1.236526084503392492e-01
-7.305443744975911868e-02
-9.660556750439244778e-02
5.575239647943926180e-02
3.303353581133840894e-02
8.227739195763389413e-02
2.346895872952674961e-02
-7.386853029182673287e-03
5.202368589756283489e-03
2.698541004859723175e-02
3.046731960105233256e-02
-8.022594072448160918e-02
-3.452210640183902418e-02
6.221706451632943308e-02
9.591168355998045889e-03
5.581781752983162870e-02
-1.201277531219009133e-02
-5.588510652554685987e-02
-5.080761201711501973e-02
-8.127210963496481547e-03
6.223209534497260199e-03
-6.412041634570005144e-02
3.739852614757516701e-03
1.605963777839242157e-02
5.900232126445289355e-02
4.228264406632421119e-02
-3.487992636144725961e-03
3.139568640472922834e-02
-9.392067761615562754e-03
6.654666954294130576e-02
-4.728773753894691123e-02
-3.342903595333913958e-02
6.809366164750950412e-02
1.746254315503627252e-02
1.696631485173586296e-03
4.630625552690389307e-03
6.507662669899229313e-02
1.908246025309638313e-02
-2.842561909626557456e-02
3.344201753812917066e-02
2.015047191726442293e-03
-6.261372942023077370e-02
1.888162408618410115e-02
-3.369043326635625529e-02
-1.459368181477723771e-02
-2.135889271339500364e-02
4.690454231227600586e-03
4.477727993862762323e-02
3.694609970113212766e-02
6.156286863722831848e-02
2.806937406318979131e-02
-4.054243926195579993e-04
1.220931163565246447e-01
4.574572728493259827e-02
2.878530416257972166e-02
-9.216775405347051031e-03
4.744824008470393401e-02
5.919351616730009896e-02
4.967083452400238713e-02
-1.604936091471410474e-03
5.544644187783371453e-02
-1.110549488215890473e-01
3.255049782754113746e-02
6.249002614881580403e-02
-4.269424431560627474e-03
5.565913365710048639e-03
-1.326378792184589560e-02
4.995202017434092340e-02
1.486485619300612245e-02
-2.907057174912982059e-02
-1.123097868889590817e-02
-6.241236966056037255e-02
-2.521784871572466460e-02
-2.914496397769704775e-02
-2.356775509458918297e-02
-5.367023182141051479e-02
1.588282712132553509e-02
-2.138027151283159941e-02
6.287876401437736407e-02
2.353728065790215533e-03
-5.972886135771927896e-02
2.308839901860023844e-02
8.343445536268222218e-03
2.461786374837758584e-02
6.368042780365477940e-02
5.278598822929239653e-02
-4.847491774168102147e-02
4.351125725298981423e-02
6.744708528743535714e-02
8.845619929302890594e-02
2.624717724908890229e-02
-8.299858916019402927e-03
-6.034438972991700012e-02
5.402796755521115796e-03
3.585703641685616949e-02
-1.608082697474038508e-02
-4.439304125908821036e-02
-1.776163196049245288e-02
-4.107016701906794631e-02
3.826506496856744988e-02
1.575953459829045012e-03
1.893538042577704375e-02
5.805503947869878993e-03
-4.263764205648121891e-02
3.227001114164410739e-02
-2.489582128451174603e-02
-3.417978644946103456e-02
-3.161208891132624710e-02
-3.193816317796879106e-02
-6.455435058114143698e-02
4.735278759348465066e-03
-5.146783629183648845e-02
1.815155748578352671e-02
-1.610356165590868388e-02
1.736838505061756577e-02
4.778346796846804495e-02
5.482857620626482333e-03
9.426183082903832888e-02
1.080726282762517650e-02
-4.042529018912751487e-02
1.783756499780315714e-03
3.179479073249036336e-02
3.333982212379128784e-02
5.552413797517937941e-03
-2.162350885468329251e-02
-2.602237994056582487e-02
-2.906266336345737084e-02
7.412375422773687279e-03
-1.473724590051698341e-02
4.798257136612017054e-02
7.869214130598563284e-02
-6.867743189210222948e-03
-3.594764034354975863e-04
1.855870160232160268e-02
-2.893760802300037252e-02
1.422308880714651114e-01
-4.717758096752950464e-02
-3.253337494919412293e-02
-3.989702857246932993e-02
-4.419629805545539913e-02
1.855910485675938554e-02
3.209521957644804330e-02
3.185238394325391742e-02
6.576362743891196738e-02
-5.136959244348349857e-02
1.315492425886889694e-02
6.700490288181372781e-03
4.387274736652077047e-03
-8.653404243281634378e-02
1.310788266659495827e-01
-5.426579770955826387e-02
9.823498624254439759e-03
-1.448162088597386779e-02
-1.709973076875939690e-02
-4.735520333178354357e-02
2.784285254458819525e-04
1.842517633686846599e-03
-1.650930423651510029e-03
-2.969459586826764599e-02
2.288018287616154847e-02
5.260524605381220603e-02
-3.407480502331368399e-02
-2.238055923615030543e-02
-9.162905616472068193e-02
7.050835320374580772e-02
-2.502742297077781980e-02
7.946494287477703922e-02
2.394522817042246676e-02
-7.500791950347056314e-02
-4.493393287275999903e-02
1.035615468692770505e-02
3.831656411717435443e-03
6.835666540575879857e-02
-1.571180669266642252e-02
-4.786922251928993344e-02
5.927038643248150329e-02
6.484383665109895445e-02
-8.141736801327166193e-03
4.064121411827416319e-02
3.250171279011280362e-02
-4.746746208642117076e-02
5.206076626544257901e-02
2.475220350653972376e-02
3.095394557383562145e-02
1.439486199262906586e-02
1.347816761318079010e-02
2.965213806060695845e-02
3.143190891834431872e-02
-3.040379487075137860e-02
-3.206648210335330540e-02
-3.178263321376949280e-02
3.980124296618942764e-02
1.345688937556297447e-02
4.592081813697403321e-03
6.248868043316115756e-03
-1.648761930761864433e-02
3.252439711161245433e-04
1.028838357416176318e-03
2.190483198677142460e-02
-1.806708701472051551e-02
-2.896853312058328064e-02
3.634312790592193754e-02
-2.785456558128676652e-02
-9.864080577830879049e-02
4.542871458943033292e-02
1.788181247771850405e-02
5.364759831162329434e-02
9.467308610226760415e-03
5.944228847669496413e-03
2.361779474905012846e-02
6.143336940548644459e-02
-1.786203792273328983e-02
-1.503992714091162246e-02
4.078519474799938843e-02
-4.263804894111142274e-02
-2.118304197804524863e-02
-2.629795745809638749e-02
-3.657126878051521202e-02
1.604249586118221618e-02
1.547719797331140526e-02
-3.525703932382127925e-02
-3.144111189580097582e-02
2.766986189124235121e-02
-2.670059410599561096e-03
-1.848857124012524139e-02
5.082138663206769817e-03
5.722378759707345136e-02
-1.624892259096701388e-02
2.753336836304235216e-02
8.813372765246151042e-02
2.826848942884675579e-03
-1.217321789273941371e-02
1.302445642872573049e-02
4.161671843648621048e-03
3.926807298561336285e-03
-2.612982005130413694e-03
-7.863209804410461329e-03
6.338973805710822196e-02
5.390185039657112431e-02
4.778424389002147027e-02
3.851733737960395896e-03
-4.379464620010359993e-02
-8.528134440460717960e-03
4.318093023422304999e-02
6.914817732682751461e-02
3.460330240078384606e-02
-6.096743332826469464e-02
-6.616174497000962273e-02
2.364948471506665012e-02
4.632165255732066320e-03
-3.962865357846498404e-02
2.756462539018187177e-02
3.132600840953754517e-02
5.743199533135440876e-02
7.077020543495907146e-02
-2.287484448493133649e-02
-2.437783521315521357e-03
-4.671501443066260889e-02
-2.397188921046346927e-02
3.599040999006744568e-02
2.877711103778795784e-02
4.855768659962820394e-02
-8.456638764211119041e-02
5.916171122477179023e-03
2.360611459477725965e-02
-1.693281275744833170e-02
1.416613675228224623e-02
2.891979799744716882e-03
-2.820443726744802093e-02
-1.162811844230752893e-02
-5.163613868888153324e-02
-3.423781920925699634e-02
3.180524334722060337e-02
1.073396625229462720e-02
2.772040714217536422e-02
-1.650587795705232841e-02
3.603346663455248705e-02
1.051858781010079312e-02
1.860341145434306689e-02
3.856054879207374258e-03
3.092085795595049882e-02
3.304589313077901849e-03
-9.347794357219164907e-02
6.403885338749770728e-02
-2.977164000009800346e-02
5.663597233849418378e-03
2.129994470976908846e-02
3.221554652970767818e-02
-3.664858274500910895e-02
4.057347398506406383e-02
-2.742501462837619586e-02
-2.098644108298789931e-02
4.001888174336266230e-02
7.549594715093869979e-02
-3.260248819596640174e-02
-7.204453271165887907e-02
-3.145241649644515969e-02
-7.686292645959149510e-05
-1.100030512343863620e-02
-2.419778753386917555e-03
1.509652395664495307e-02
3.999201087415721334e-03
2.482621115178246587e-02
-4.726919683288299118e-02
-2.700809078573995076e-02
3.059188209517564594e-02
-2.804354688993032987e-02
1.434575393835690622e-03
4.983236661205828893e-02
4.169129689226842850e-02
1.788310949395736926e-03
-1.917479479520011257e-02
-3.897961288785370404e-02
4.406377949190110749e-02
-3.604808626534757032e-02
-1.266878265733941376e-02
7.861168063776133308e-02
3.854035745285254444e-02
3.139896276215757565e-02
7.597430907575658532e-02
5.913823455014754517e-03
7.344183047374064355e-02
-3.898451475990442894e-02
8.828268644608366911e-03
-1.478540927012195368e-02
-8.860308863828270098e-03
3.579956979842340015e-02
2.146491313349143185e-02
1.340685911667807186e-02
-1.639255362131701935e-02
-3.892733808653620758e-02
1.059090265071311182e-01
-1.340673162099657520e-02
2.719386459606147610e-02
-6.141258931169600588e-02
4.619510581771369556e-02
-9.063172428923242652e-02
-3.129035310918456408e-02
6.945061274104808065e-03
4.997898558163444901e-03
1.241154492416694788e-02
-3.961728871757368847e-02
7.059682537931304819e-03
7.914795223374120059e-03
7.911117246597944297e-02
6.241712097886624455e-02
-5.896930564320906724e-03
1.954066181397758062e-02
6.153451696191736958e-02
-9.368756399128288365e-03
6.042318273096600190e-02
4.010439791624196421e-02
5.692386253089849052e-02
1.935396860377952902e-02
-1.012096331310139222e-02
2.210535766701630933e-02
-1.610948954561586960e-02
2.077201498256593670e-02
4.900058610915109664e-02
-2.145058334121560314e-02
3.248600945487771507e-02
-4.596500905526536458e-03
-1.638056963253338091e-02
-2.851917425986353130e-02
7.741176467061382412e-03
9.743312533130174188e-03
3.091458031766744670e-03
-3.218203053455951507e-02
6.286682368952571653e-02
2.537874926458024913e-02
1.791346025400691530e-02
2.085042004187121281e-02
-1.464809102790505177e-02
-1.651368109059380557e-02
1.364420115506514378e-03
-9.392977580394737402e-02
8.223196404517840730e-02
-3.642694111480682118e-02
1.255872330445040493e-02
4.967509473781193258e-02
9.590283591271099584e-03
2.503766326970688696e-02
4.512603337651081153e-02
7.984985297262202353e-02
5.092917669627699401e-02
3.587649650221879510e-02
8.415263422341057176e-02
5.055812685779733501e-02
-4.230799546589599641e-02
3.890348775065562148e-02
4.444674847351306546e-04
-1.345866133599963460e-02
8.856402449824068990e-02
3.642023422945995376e-02
-3.082728526088538562e-02
-1.221843105202564776e-03
-5.445383226413307715e-02
5.317793913779081394e-02
1.444912698231829926e-02
3.847403350337545019e-02
2.015606429958477497e-02
9.568270086560054510e-02
-3.417297256491932944e-02
-1.070138922758434412e-02
-3.405887251835768709e-02
-6.133170593457126785e-02
-2.048596026382426549e-02
-1.985536503654618257e-02
-2.104795851276865248e-02
9.186638582508674378e-02
-2.464161472247491588e-02
-6.267615411368905598e-02
3.689941014908686449e-04
3.419511514480855913e-02
-2.903846948004083425e-02
3.139073098760646052e-02
4.434751035078282090e-03
-3.274323513405317382e-02
2.725552083258936040e-02
1.029314924814717369e-01
2.052283752415065901e-02
-2.369867910531893093e-02
-6.909964810492247311e-02
-1.006152702686933728e-02
2.801972775695233103e-03
-5.535229860939600011e-02
6.886178285642893630e-03
1.283542598338281195e-02
-1.481488173787598450e-02
5.762160549784253738e-02
-2.730202237454203498e-02
2.411883955402170654e-02
2.911010393258047987e-02
-3.098722144624406569e-03
-9.687032612658099534e-03
2.036348983315772188e-02
-2.311529935817119644e-02
6.960291904727793078e-02
3.181959462097170427e-02
-3.789908916980581910e-02
-3.403641339547455735e-02
2.628869702374434653e-02
1.012907139163005642e-02
9.433491957165898723e-02
9.826771335754724834e-02
4.680849636765822830e-02
-4.497549096289314707e-02
-8.362803801396728742e-03
-2.686401602716275913e-02
-5.208075593599617581e-02
-2.273779226033583595e-02
-2.800033925722665573e-02
5.088840596213375228e-02
-5.144401247292956086e-02
-2.303338331308622464e-02
-1.730298277213615163e-02
3.556257834069840446e-02
-1.076155250697108205e-02
-1.271134107890922738e-02
-1.924895776676175535e-02
-9.506150780678221390e-03
-6.756662603612839657e-02
7.733183394139986518e-03
-1.938736508596548488e-02
4.881311060036448018e-02
-1.223574656265104948e-02
-7.800043505161537161e-02
-3.565594989859871555e-02
-1.663851450405073526e-02
-1.141388730416329073e-01
7.826026011457822007e-02
1.983820423614950784e-02
2.151443449335059457e-03
1.284233222546766681e-02
2.941011840667233715e-02
-6.708757444692881045e-02
7.983523440204724417e-03
-2.579687174051631740e-02
4.111188845324248095e-03
5.948609135163900746e-02
-6.350954860149288228e-02
4.053944137547626364e-02
-2.759852064265558638e-02
-4.433040889968947566e-03
-6.821273728049055164e-03
-2.698636048972882090e-02
2.270122580953267896e-02
-9.892609821046375110e-03
1.185730808479995395e-02
7.669053335907340119e-02
2.578882349114518593e-02
-3.385727847685201380e-02
3.991396064535479744e-03
5.848082119996154959e-02
-1.527325386035725298e-02
9.146279831956068487e-03
-1.170827835191263697e-02
-3.840374713752706809e-02
-5.199279127148157681e-02
-1.328064416491173301e-02
4.111653467933436279e-02
-3.654134036195913482e-02
-3.199149254915358443e-03
7.663008295186225782e-02
3.610795736740515099e-02
3.451936246317435786e-02
1.891437420611511225e-02
6.691972915658828125e-02
1.546459926064503105e-03
-6.501907639260140828e-03
2.857430325625807260e-02
2.683989991274381062e-03
1.006544626252056929e-01
-1.693156104085564301e-02
-3.854274512310588464e-03
-2.737292729857645351e-03
5.878482812262657980e-02
1.027336029192784696e-02
3.312399682273495932e-02
2.422535992919252687e-02
2.286969319628014835e-02
1.420480105098414179e-02
-5.416214838024237255e-02
-1.929503382331382300e-02
5.659929518238385757e-04
4.421487891329482084e-02
1.367910863353190287e-02
8.826888770225898434e-03
-8.077121649704551917e-03
-9.398520344306415461e-03
5.162074214150636636e-02
2.742741162329288829e-02
-4.164281238188492079e-02
2.608622614534757134e-02
-3.029476462890197744e-02
-2.111645010471957171e-03
-7.224399416729371769e-03
-7.285877080428444785e-02
3.140613066430883449e-02
8.286901769518284500e-02
4.931663572372019938e-02
5.511072083799150451e-03
-2.290102600018101633e-02
-1.436972645551651100e-02
-1.811476365280771661e-02
-1.779761434626688996e-02
6.335483123193885735e-02
-1.481880908700575032e-02
2.269161850760823777e-03
9.840416055848085972e-03
2.411683967877593232e-02
4.895179178712941864e-02
5.930025981836487686e-02
-2.338034953124646861e-02
-1.067483673107578676e-02
3.624200578046072457e-02
-1.336360693646026186e-02
-1.922865476004387633e-02
-5.246129297554875948e-02
9.685134841356307644e-02
2.209307518560228376e-02
-3.814394968837319516e-02
-9.254175720870931598e-02
-1.689780875721063474e-03
-5.851838260410559961e-02
-3.050433366698634095e-03
-2.870703349270795068e-02
2.465415524874942088e-02
-9.418292300245498586e-03
4.755484702457127982e-02
-7.303311856888626552e-02
-9.897246942798875596e-03
-2.584931687074643394e-02
-3.038574439684933737e-02
2.123606361315913058e-02
-5.730862979869586621e-02
7.407865171273710081e-02
1.008344951604417568e-02
2.009237420550574055e-02
3.861961938560539570e-02
-1.823320317655205761e-02
3.545755771836905240e-02
1.521617806381816117e-02
1.301892920124067717e-02
-1.895568485607307396e-02
1.599155517606815763e-02
-1.269097154579087831e-02
-3.536586161418252988e-04
3.190990022962584410e-02
4.769327034698314649e-02
1.750877611765947264e-02
-1.506545146648477496e-02
5.266947851663096938e-03
-3.735269055648348172e-03
-3.435863230934223939e-02
2.940022432435308863e-02
-2.168341292576363849e-02
-3.908505239175141116e-02
4.201736267945210129e-02
-1.836290410967948705e-02
6.398484823488120865e-02
-4.233070920976374392e-03
1.420071634351350622e-02
-2.284146704778910672e-02
-1.332642541044139206e-02
-3.986829173772418744e-02
-6.418296365765127631e-02
-1.573513942279898895e-02
3.294775246559384242e-03
2.967497224983144111e-02
2.679447410117716949e-02
5.472861570258968217e-02
-6.068306097549789474e-02
-5.252900662722269354e-02
1.040871110470211781e-02
-2.994085581185293096e-02
-2.210206771628159608e-02
-2.357631730538658349e-02
-4.642483054930778008e-02
-3.167846213060142996e-02
9.217088933094631092e-03
-2.518841120820948867e-02
-4.246788733559021117e-02
3.378503992107645404e-02
2.969717223139359610e-02
3.325849375616970333e-02
1.875887883501850886e-02
1.606612020763451693e-02
-1.269485672141862191e-02
-5.560787966032001983e-03
-9.814686287908417142e-03
2.796751492421080745e-02
1.503825763277144394e-02
6.211632977785878224e-02
-2.834857945863831358e-02
2.148116615687726758e-02
-8.483717611316129656e-03
2.808206577524756040e-03
-2.282982300675001977e-02
-2.477033565956781452e-03
-1.442769540429042485e-02
3.204264070063703868e-02
1.071105482581426738e-01
4.462940108514556331e-02
2.046446855344030355e-02
-3.748643161136473723e-02
-5.917371408752176987e-02
-6.753280809878740854e-02
-3.503585890433218858e-02
2.641371769980191582e-03
6.580388624276620191e-02
-3.741546378439392084e-02
4.192423764502684058e-02
3.480239402834271051e-02
2.641722330687667000e-02
6.776102832583570656e-02
2.008318464039108436e-02
-4.105541465716269767e-02
-4.464650921585597287e-02
8.598046292525725678e-03
5.999393556283889178e-02
8.935749602885043746e-03
-1.389136009011391530e-04
-3.278951827083546183e-02
-1.860170645459112231e-04
2.947767048216914237e-02
-9.189030149062711985e-04
-1.227630348852749506e-02
-3.606233247645070777e-02
4.830038572174517875e-03
1.659400570395597532e-02
-5.163795857053991162e-02
-2.416780167035453841e-02
-1.004310639503393741e-02
6.323528794864867464e-02
-3.602046117416154991e-02
-2.338930192362439261e-03
-9.280414299836382136e-03
1.600456502350163651e-02
-5.019069094443225770e-02
2.100370036659712433e-02
-3.730443849423662611e-02
-3.387143224028215261e-03
4.822126049622067062e-02
-4.133480726780162234e-02
7.778376815483700746e-02
3.825954696934699001e-02
-1.108094455172766585e-02
3.475868129767201165e-02
3.770824876887933497e-02
2.858912386475858172e-02
-1.800812653368994570e-02
-2.630873068636868997e-02
-4.232187264463477261e-02
-7.354902504334866198e-02
-2.935365030549135987e-02
3.426099381678196498e-02
-1.998478724562549255e-02
-2.768060009733266241e-02
3.489847930167620099e-02
2.271982719624919544e-02
-4.363010086500061779e-02
-5.053088134348378280e-02
-4.154340444644370051e-02
-6.396642412778394925e-03
2.080500330608496193e-02
3.485033291928467392e-02
6.288091280321932326e-03
-4.407852247568745663e-02
-2.584385973587480928e-02
4.589877820860239349e-02
-1.141816189583175385e-02
-2.595251544394566387e-02
2.615319843268464062e-02
4.167631946473375135e-03
-1.547773187882015835e-03
-1.619764482764972022e-02
3.636616881111755240e-02
2.560877103637589081e-02
9.920284353125714133e-03
2.072327703385150668e-02
3.700917154770776152e-02
-6.584709356277854142e-02
-2.085313582859853795e-03
-3.834002753600579405e-02
-9.226172839249452201e-04
-4.688652450113861558e-02
-5.335282521529734895e-02
5.465574943125645069e-02
-1.492018240894767145e-03
1.043873434028023788e-02
9.332033596375785556e-03
2.479140645780026145e-02
2.577217415762105696e-02
4.281912408243931933e-02
1.417829831398283559e-03
-1.355234817476885095e-03
5.281368614203853923e-02
1.534986025116605660e-02
-2.674866884462743719e-02
-1.535886318956255873e-02
-4.159439866961925358e-02
3.502651942573907495e-02
-2.154559109436732234e-02
1.793975390900293468e-02
3.086164718614368627e-02
-7.180438941139988263e-02
1.697105569087406854e-02
1.087942552073811221e-02
1.921821810239382824e-02
-1.277616577339483594e-03
9.714602304084727150e-03
2.666445836852380027e-02
-2.863190555693186784e-02
7.641297535575146405e-02
1.767932833726573727e-02
3.121268173233099005e-02
-7.311366318004033915e-02
-2.723548741581192575e-02
3.675441623726967422e-02
2.632389714195600486e-02
-2.326175390371343094e-03
-1.439640718770405885e-02
1.318620401592593763e-02
3.731808086988206569e-02
1.664916102885858826e-02
-2.172374566056464382e-02
-1.389172986480150538e-03
-9.057861694975976024e-04
-1.054004472812242535e-02
-5.922975870893652794e-02
4.291460509365864246e-04
1.008871778012755162e-02
2.657676623950209083e-03
-2.551766121694288778e-02
4.053686965292306078e-03
-1.947556995495490148e-02
-2.152859047175156165e-02
-3.478866614638554192e-03
-5.028959287173288828e-02
2.837453581723432122e-02
1.988127381712619102e-02
4.906752916366172862e-02
-6.301197819355812413e-02
3.847132977200878184e-02
6.543766274551914008e-02
-2.567213246506759583e-02
-4.601690296897509476e-03
3.032624410625166939e-02
3.610671364027008556e-02
2.765637421834129389e-02
-1.938444891260212091e-02
3.924173307546605094e-02
2.822269469893245054e-03
-2.479551743525114024e-02
-3.871746341234747618e-02
-3.505813710969706704e-02
-6.157754873436305232e-02
-7.530216671936484918e-02
-4.833797889564634548e-02
2.088695156035578690e-02
-5.071526046088703499e-02
1.532810388774262511e-02
5.335087912674328636e-02
1.264542196469581499e-02
2.074634347635610949e-03
-8.208606246017375110e-03
-4.362095951881742734e-02
6.548717370963751117e-02
-6.730100507894330730e-02
4.919250783341819200e-02
-2.954916154619746313e-02
1.915774167928421465e-02
-1.529273330637111183e-02
2.297665763347086360e-02
-9.114528865606065511e-02
6.033948387559674026e-02
1.496872181221091912e-02
-2.272865964486277604e-02
2.700572552027612205e-02
-8.247369158102776585e-03
3.539352491258848654e-02
-3.205511119382715296e-02
6.412068057264355692e-02
2.549047639194462755e-02
-2.346721654761870640e-02
3.364868560841852846e-02
-5.395929882410978318e-02
-6.789484488251570915e-02
-8.366366269804206834e-03
4.561192534105654867e-02
-5.801082194124802804e-02
3.080287634377825920e-02
-2.962680777551102151e-03
5.774945025791523509e-04
1.124257066892965784e-01
1.320290703011519772e-04
1.667615007868048296e-02
-1.728366292774168381e-02
1.203877654567111566e-03
2.011752973147472312e-02
3.943966630196858725e-02
8.754359431228304553e-03
-3.191334548873439592e-02
1.706268613963225766e-02
-6.085459666577499455e-02
8.087343120121498474e-02
-1.597713937126399655e-02
3.465094502198563797e-02
1.272426557581003530e-02
8.730602973563941771e-02
2.152894855239375488e-02
-6.084184130147799602e-02
-5.229534759781796771e-02
-4.143292475570731215e-02
-6.123761938401888621e-02
1.459831835570752669e-02
4.362848899384278757e-03
-6.523636844721128480e-02
3.208675874232685271e-02
2.333196093039091677e-03
-1.391466292310562271e-02
-5.514753808614588498e-02
-7.061641436060304977e-02
-2.787193523344639462e-02
1.980570494826544223e-02
2.831522505170373447e-02
-5.319707253745571685e-02
-2.313116173856851268e-03
-2.150468377915832827e-02
-1.075352586414349710e-03
3.132251502081326300e-02
4.413206195798113907e-02
-7.836253066364913533e-02
5.680674617757884050e-03
-4.411882103880556717e-03
2.180538227369242452e-03
2.316962126312294146e-02
-2.543081461580607577e-02
3.142751229535026974e-02
-3.042068992534125577e-02
4.784926392092350017e-03
3.857520337838749296e-03
1.934043097725360663e-02
6.462250485651549470e-02
-3.146424796399219237e-02
-3.814219857166888800e-02
-2.424887129863520507e-02
-4.031766226920777824e-02
8.094590118469627282e-02
-4.386824229902779211e-03
6.502347151046766749e-02
8.067058843228150367e-02
2.575352535717998631e-02
-1.623981955651445860e-02
8.737738110043215267e-02
-5.047220485271682153e-05
3.084622141078520799e-02
2.694141087021255376e-02
-4.866321018300438783e-02
8.052767050358493328e-02
-4.745394234636227809e-02
1.231601094415881413e-02
3.434918099448612538e-02
5.572909194294348211e-04
-2.028062283921549386e-02
-4.389995781731754337e-02
-4.523200563702969856e-02
-4.209804019142339426e-02
5.648049472016260751e-03
8.932558029382090675e-03
3.061543400609487153e-02
9.029302999746238387e-03
-2.954765808913680306e-02
1.059392385737504758e-02
-3.531641722895202673e-02
-3.231648094540567895e-02
-7.375794586853329574e-03
2.129520352105128758e-02
-1.791049553133145997e-02
4.418959370175663814e-02
9.936250866016958436e-03
6.482258755967523767e-02
2.026634155924101136e-02
1.083339847961440477e-02
4.450676148592681153e-02
5.489044909409593331e-02
5.527553658328280065e-03
6.777167383653781574e-02
1.755049900022300283e-02
-1.372223470368529909e-02
-1.575849746495768325e-02
-1.714571845286672058e-02
-2.566227549721844178e-02
-8.177185911528115150e-03
-2.572879471118982853e-02
-8.633870081261538210e-02
-3.311902753646333436e-02
-4.820067293934642005e-02
1.353701786488461026e-02
-2.757456071588133481e-02
4.259753478414084887e-02
-4.676689853693345028e-02
7.831916668563755624e-02
1.877360264638896700e-02
-6.055372507730447801e-02
-1.510278846782072554e-02
8.533588719445528437e-02
5.973498975090241886e-02
5.009672319443689986e-02
-5.148914745724729458e-02
1.435258316365215642e-02
-4.960253327765345999e-02
2.383958441715925206e-02
-2.281540364797212880e-02
-6.936266569731934506e-02
1.826141728760893521e-02
-4.869885208254572996e-04
-1.828636811689493546e-02
3.563052919301348126e-02
-1.048351200088450293e-02
-2.494192878578896377e-02
9.321481277582187655e-03
8.607319109058196929e-03
-3.379963564188907116e-02
-1.743580037735008303e-02
-1.557045176406431303e-03
2.949528729372465422e-02
-6.358031758850790638e-02
-2.722388880640170747e-02
3.031405427242936379e-03
5.159670319802248800e-02
-1.099372064475979613e-02
1.402161424499229203e-02
4.983244379803705021e-02
-2.355506275064959618e-02
-4.078602879274634274e-02
-3.790341914805313989e-03
2.378152606357868473e-02
-2.946624242232644131e-02
-2.816801728609312060e-03
4.192027605349945424e-02
-5.622594946733047022e-02
-8.021833460369951277e-03
-2.916669577351291634e-02
-1.229846678211485994e-02
-7.560865855133463986e-02
1.019566738603569674e-02
-3.041167710178215716e-02
7.838354384367505340e-03
-5.032524997390197541e-02
4.698331281432061826e-04
4.293182872120218652e-02
-9.879227555535120484e-03
-5.811392415675251111e-02
4.282198314149646828e-02
3.325685142684792206e-02
-3.027434122632599242e-02
2.298008949920303523e-02
6.867479440143617331e-02
-1.179701152902072961e-02
-1.585808546640398581e-02
-5.772938450230997998e-02
3.736365055643604827e-02
-1.231800167243360805e-01
-7.853042114199738823e-04
-8.164927932290926005e-02
3.067674818630825723e-02
-5.261823394650032293e-02
-4.113986854852907937e-02
4.856778976937206616e-02
-5.764380829658014710e-02
-2.151735413735177127e-02
-6.848892712843590580e-02
3.947344471889864537e-02
3.144051408153825805e-02
6.876302976490726582e-02
-2.722600814349103275e-04
2.030892433135276717e-02
-5.790408615844239854e-02
7.225629582419726415e-02
-6.497972894419958012e-02
9.189783287300760939e-02
-2.429248413108116289e-02
1.907880100600519227e-02
1.996875372914609995e-02
1.060734004264015339e-02
9.161794136933219812e-02
3.511274425402585719e-02
1.367690735362480292e-03
-2.476231965379298294e-02
-1.004315878259711900e-02
7.404498611571876110e-02
5.051466511046703162e-02
2.529056218394559827e-03
-7.041718329565631318e-02
-1.509072853780291795e-02
-6.901472787994918090e-02
-4.476569307524203012e-02
-7.064851610502546897e-02
-3.747600593157626725e-02
6.710252696119310689e-02
-2.640829813185933874e-03
1.133667554780014644e-02
-8.871015013388490467e-02
-6.125584536453986678e-02
-4.092183857380861378e-02
1.153571158794798428e-02
-5.837956845397195699e-02
-7.134222012001802116e-02
-4.396591938133403293e-02
-3.467537665377866396e-02
5.560189547539574895e-02
-5.199570014120516968e-03
1.403456846215630008e-02
-2.735296255517046665e-02
-6.231345945648000123e-02
-8.332242532732037077e-02
9.034931805267322827e-03
-4.582208023094113541e-02
-7.759811203807140401e-02
7.460558421148390240e-02
1.347506772146078204e-02
-1.198554612769724137e-02
5.589333494198541613e-02
-4.735140541788813995e-02
-2.683014538209204866e-02
-3.945833630209695519e-02
-6.177388637681887479e-02
1.379712337817362404e-02
-3.989805539489332115e-02
-4.758097008648521503e-02
3.250678898296592567e-02
-3.780389427992397744e-02
-3.242159451563296491e-02
-5.786616854636875140e-02
5.627298376556884307e-02
7.602005620651497431e-02
5.744942283173309731e-03
1.311581639827278170e-02
-2.402930866979242040e-03
2.443081690340333234e-02
4.478849101033438584e-02
1.072537964670997089e-03
-9.291058279234326242e-03
-3.721335723312636876e-03
-9.371251040098990681e-03
1.817697825595227662e-03
7.531294140825072966e-03
-2.209827559196842969e-02
-5.127284475614202197e-02
-3.203918445035715962e-02
1.093549959677214516e-02
-5.984872313080576156e-02
3.080621372579500986e-02
2.098185414019270237e-02
3.333113721916014516e-02
-5.421449715256246998e-02
9.480481359971563993e-02
1.398496664427748351e-02
4.795111408845391388e-02
-2.680900787619329428e-02
8.961110192417486020e-03
9.505303829337051827e-03
-1.597798617360474821e-02
6.284806167947881717e-03
-1.092727383420360153e-02
3.922939427593687134e-02
4.542115547059002306e-02
-1.811352181047949997e-02
-9.378102665688245118e-03
1.682239715929169030e-02
-7.895429406481848864e-03
1.699937595372844057e-02
4.149391191312386956e-02
9.329139922781305716e-02
2.240065295115184311e-03
-7.524232650924771171e-02
5.237765437679959418e-02
-6.636906684167320769e-02
6.388868682273741995e-02
1.535444533964964650e-02
7.390760083792755064e-02
1.756888636658641978e-02
-3.575825236339970348e-02
-2.978763223830308698e-02
-2.198237280383850368e-05
-7.210956196508046256e-02
2.226560876492546942e-02
7.496914104486980188e-03
5.079537416863380041e-04
2.428383728814930559e-02
7.368128739180378195e-02
3.641294829396986288e-02
-6.816977160178407102e-02
4.536685986816248184e-02
-7.629262322043228739e-02
-4.288080478720696087e-02
5.932160802439515740e-02
-1.253218491381561349e-02
-2.617276758834312378e-02
2.118215497341234890e-02
-6.047300945409395806e-02
5.995464723179657479e-03
-1.012106529377698322e-01
2.762410757169100894e-02
-1.456527235564554663e-02
3.181263432313459483e-02
-8.559346199086638463e-03
5.670697964130595736e-02
4.218924655296415853e-03
-4.180614453461849178e-02
6.103400436703509957e-02
-3.853071083914129391e-02
-1.840686912588429883e-02
-3.913611938376906213e-02
2.586369805409840031e-02
-3.215699510553682913e-03
2.973807732612095134e-02
-1.482989257391948779e-03
5.115349746651549900e-02
-2.822156766425468546e-02
-2.129683966066601986e-02
4.353037321282784977e-02
-4.617694581363763345e-02
-2.730828259407802258e-02
2.381176378995021256e-02
-3.439121566975892729e-03
4.877105356924940627e-03
-1.189541274251855983e-02
-4.591911943231299920e-02
6.803777213135378532e-02
-8.272997570490332742e-03
5.223218211985632825e-02
3.102456696841807485e-02
-3.983096960343530252e-02
5.291544189773898094e-02
-5.082360467897210216e-02
-1.029856360252178193e-01
6.978665895920822815e-02
1.832587504618824609e-02
-1.426243407377550225e-02
-8.669275215699259740e-02
7.393963091717753455e-02
-6.039048786684055037e-02
-6.223124038538505043e-02
-2.280756123675348537e-02
3.236863616625125506e-02
2.042547757236946177e-02
3.597885307835285706e-02
5.562423837762948270e-02
2.380109182159136083e-02
-2.436611486245448058e-02
-6.133719439894864262e-02
-2.251890393747056629e-02
2.095444054621599037e-02
1.108972080836202571e-02
-3.828314038373876321e-02
-5.958086646969040084e-02
-1.792265219803682377e-02
-9.110902436695533790e-02
1.283806858930880250e-02
-6.380911052321824352e-03
-4.161939283766604575e-02
1.158935478795255769e-01
-2.249173584794126809e-02
1.032478491831642772e-03
2.068815480433041764e-03
5.466207815123982211e-02
-2.789645718201122157e-02
3.383226380153061402e-02
-3.140195069530002381e-02
5.982910765009694098e-02
7.058801701168027076e-02
4.897743861202174392e-02
-3.825494475640047604e-02
3.784546139775915585e-02
7.471727394685850898e-02
-3.072807526067389966e-02
-1.516518993402194045e-02
4.555834369923531663e-02
-7.000268512311032254e-02
1.837026662160941640e-02
3.299207740058678756e-02
8.186319150096026120e-02
-5.798059363951098971e-02
1.558892977420165554e-02
9.245616677125197136e-02
-1.546668215710804862e-03
2.143381235556901868e-02
6.024061564260459883e-02
-4.052292971334913591e-02
-2.410404868392184222e-02
4.956715425929993091e-02
-6.401733584304267026e-03
-2.261457037268860965e-02
5.370672404448071507e-02
3.762120867062823323e-03
-2.351397248145031815e-02
-4.772239877460629498e-02
2.639612661843990151e-03
9.363888833250208488e-02
-2.330967168823372057e-02
5.883345032870322677e-02
1.060865584466196172e-02
1.519463238772979230e-02
-1.912708308012508324e-02
-4.075114248507712145e-02
-1.043577443664943198e-02
3.229558289926572762e-02
-2.783037079237292216e-04
-3.902089303430775202e-02
7.464331918675105870e-02
1.572944465726237168e-02
3.820563639090769625e-02
6.934120263517827565e-02
3.439109051100050496e-02
-3.124032239343461220e-02
-4.454726429894094279e-03
1.191224519919629327e-02
-9.924355101106244192e-03
9.527547807069657558e-04
1.779620226129652750e-03
3.617923039157618093e-02
9.429810341481957570e-03
3.295551491869432720e-02
-4.947618327272425981e-02
2.744638689567147072e-02
-3.841694776181425741e-02
-1.684631395741197774e-02
-5.241448504727090618e-02
-4.912848515458134724e-02
-8.182685593946285862e-02
-9.675573956606703385e-03
-4.969322306831176761e-02
4.248758232163554055e-02
-8.106697219404140203e-03
7.971907772986246143e-02
-7.942199437562042635e-03
2.694121710515294879e-02
6.546187696941276057e-02
1.132463011798935243e-01
-7.389453187875054743e-04
2.713886595749244457e-02
3.364489156435007677e-02
-6.771070379870755551e-02
-1.158293223058666152e-02
5.792408164423983735e-02
-6.816492884978345157e-02
4.573344036338951313e-02
1.268967905486150655e-02
4.108746296726026315e-02
-2.785376332291179813e-02
-6.544977102029821137e-02
6.513878988904599557e-03
-1.682685387077765063e-02
3.839654733051764413e-02
4.967881492463040172e-02
4.122691157454166921e-02
-1.220822997123446191e-03
1.202518221228967080e-02
-8.493713166633340764e-03
-6.571680381611301469e-03
-5.496505166275329930e-03
1.679928686397293841e-02
-7.717840837589512448e-02
-5.241615646466271650e-02
2.188082471791869335e-02
2.478322870590365934e-02
-2.213404661681253258e-02
-5.677236007154047755e-03
2.967422054263934867e-03
1.088734799305762085e-02
-1.992631944279290787e-02
-4.606971581699700197e-02
5.019659874595257948e-02
-1.723490903968633026e-02
-5.755858418176564018e-02
-4.527623648063437006e-02
5.293555425005540965e-02
-5.456358031667766367e-02
1.591063174684996528e-02
6.951695889293080244e-02
4.615657718456368103e-02
4.168882891857832174e-02
-7.228066189282173273e-03
-7.449657721292500534e-02
6.487653218973062075e-02
-6.150001994868196063e-03
-4.273555480489674846e-02
5.163077219002523872e-03
1.889562004417346189e-02
2.247211384366636436e-02
4.911711475407304350e-02
2.758356400111926926e-02
2.063403741273662790e-03
2.807404123472153831e-02
-7.002431568773734207e-04
-6.462475293976088775e-02
-3.570207794406556751e-02
-7.700406183680405525e-02
3.294117807634521639e-02
-1.553525616137076300e-02
-6.468580915849869717e-02
-8.170518930934704549e-02
-3.197951064279963562e-02
-3.843383184340573577e-02
2.554697718168674053e-02
4.566051464485199052e-02
-6.339542628886370157e-03
-4.981405320439685758e-02
3.185046395767442140e-02
-1.115800758689478554e-02
2.474319051290989682e-03
3.018199247415266281e-02
-4.548158479434281226e-02
-1.641841565504199157e-02
-6.644165674058611498e-03
-4.414251373958277824e-02
1.049619448769810795e-02
-1.996598584022183862e-02
-2.021941044391985243e-02
-1.276803907583369709e-02
-2.416250269246569479e-02
-1.336784497430470488e-02
-2.506358170989125833e-02
-3.389670664730094068e-02
-1.641474025617698299e-02
-5.510064847873411692e-02
-3.319453850820504315e-02
3.577027183154788542e-02
-4.659975352397038861e-02
1.985851014230064632e-02
-1.381652073117053611e-02
3.528540548322566667e-02
3.239797106337351934e-02
4.294857941531052270e-02
-2.537652340960868530e-02
-5.877380151648800566e-02
4.132567298905055753e-02
-3.208160026890008454e-02
-8.273141752668890236e-02
2.757717400714795528e-02
-5.061805730009823895e-02
5.900958780253637986e-02
-1.975184020220948147e-02
-4.316040712952509684e-03
-3.294830869898295045e-02
9.126830025500952751e-03
-1.688285226534939551e-02
4.360758098932945859e-02
1.027704465712745742e-02
5.787307153858187690e-03
4.738294445341801470e-02
-1.050909644323572284e-01
1.235313617597979044e-02
6.231695444483538460e-02
-1.876971408029169675e-02
-1.955612605122501041e-02
4.885512579402715577e-02
3.801388322992197560e-02
-6.054249075733434543e-02
-2.724691881792387377e-03
6.038716240592104795e-02
-2.463921911210107188e-02
-6.323378152402805985e-02
-3.346379699898582166e-02
4.631271748756765616e-02
-3.976860836934131838e-02
2.551986435315575091e-02
6.842631425258295652e-02
-1.690238591956093675e-02
4.998500551514511309e-02
1.701329103109162607e-03
-1.727677436325111490e-02
-4.330134390339826500e-02
-2.911957842775946340e-02
-8.539661299969579164e-03
-3.539830789491747731e-02
3.535290357120376981e-02
3.564444913081923905e-02
1.404852637670392021e-02
4.537875571222225318e-02
-4.921324489335947988e-02
-2.228432347031103142e-02
-4.311878044503066748e-02
-6.946738517643933188e-04
-9.513804626408477877e-03
1.490513017602361143e-02
2.360021258404174788e-02
3.879110901768702269e-02
1.496551566419562340e-03
6.940429643147763561e-02
1.486700425298261323e-03
3.451781736528786431e-03
-2.954016036445130527e-02
7.239010261681771453e-03
2.709567727736819989e-02
-3.839730951613862329e-03
-9.718212077527269704e-03
2.071369146278333184e-02
2.010345612254322775e-02
7.985726707248162748e-02
-2.413665189097711009e-02
2.778923770566810170e-02
6.051027960755379388e-03
1.776338707731361932e-02
-3.726957171198276575e-02
-1.017945073157886827e-02
-1.988248791191507200e-02
4.221926094887999345e-03
-3.110713754764000624e-02
3.726413191684312121e-03
-3.760507425628954563e-03
-6.678082960430914428e-02
1.409721939139110987e-02
-1.730841132534163872e-03
3.275992348110280672e-02
4.972469537305821558e-02
-3.047696445042180971e-02
2.399697916929079827e-02
1.574598916121972697e-02
7.317899178253026160e-03
2.334162952339507990e-02
3.883768459977662846e-02
3.071736001030232754e-02
-2.347355228906702201e-02
8.345862740229237353e-02
-3.725754730160761585e-02
1.013889745996185698e-01
1.696277623065992057e-02
7.587748517317559078e-04
3.424337805196726869e-02
-1.372840893993547938e-02
6.924617913903440003e-02
-4.773680190943355856e-02
4.578096985495053867e-02
2.055665237880922175e-02
2.195129229864446405e-02
8.390373772154118004e-02
4.335955523536055151e-02
-1.987267806156487251e-02
1.691399539504405067e-02
-2.673707752097387660e-02
2.453975425972025268e-02
5.323392554166608143e-02
2.100471965401740082e-02
2.866546579460916080e-04
-9.985404433807010260e-02
-3.788882097382122865e-02
6.264613738171594115e-02
-1.149190263822243152e-01
-1.944586564611943541e-02
4.192347438686325201e-02
3.106817229330456620e-02
3.374201769910434301e-02
3.404786652976318773e-02
2.897913749319687426e-02
-4.048674862310231619e-04
-3.996732414174835289e-03
8.739679503521950027e-03
4.566839672176635913e-04
2.586308995210892265e-03
5.399463071923788632e-02
-1.080860036468128671e-02
3.530317437283354842e-02
6.087164299443286603e-02
-2.186067994045244600e-02
3.603589597887534024e-02
-6.861040251616299518e-03
5.680286534775094709e-02
-6.796118437831299985e-02
7.261718317181010962e-02
-5.315451842917428421e-02
-3.962261763997065173e-02
7.005541417351547617e-02
1.978745787209668788e-02
3.239129463369889300e-02
-3.737094506155014956e-02
-4.941655395490860206e-03
-2.399140595271108053e-02
-2.058581295092496571e-02
-2.977265716950006427e-02
1.787561044699196439e-02
-2.761651831481421598e-02
4.836672087328350994e-02
8.132003404770144547e-04
1.188846376989281459e-02
-1.548884026160398351e-02
4.712545824655896970e-02
1.851035271725772272e-02
1.119288631150439951e-02
2.787293371227155328e-02
-2.083303365588043757e-02
3.320366996098704504e-02
-3.291681342468064098e-02
1.139464688161521619e-02
3.061493394058025300e-02
-9.934146387126942951e-03
-2.096092859253693725e-03
-1.762209997463620031e-02
4.594918483398659215e-02
1.734322918405060282e-02
-3.484207634104329824e-03
2.454473280689771150e-02
9.801583416597831749e-03
3.037591514156770534e-02
1.429964144046752539e-02
3.901944385478244015e-02
3.370224800485020072e-02
7.973241298809241942e-03
-2.025368119093845509e-02
-2.107083443768983932e-02
-2.948501666261386933e-02
7.395106584685364609e-03
-1.837930857931523512e-02
2.398167699565662350e-02
8.035669177041803585e-03
-1.807547804679198594e-02
5.363091799955468572e-03
-8.920981426773839928e-03
5.227724481474080309e-02
2.795507293600346319e-02
7.391694474966090112e-02
2.812077839823015277e-02
2.618925887750622392e-03
-9.037706899169871758e-03
2.038089280201065348e-02
4.435753519304596465e-02
-1.965705918868274407e-02
2.405055672432805311e-02
-5.025745671796714997e-02
8.351207581460705354e-02
4.339564320561775548e-04
1.348347956224609824e-02
-4.961116931074120717e-02
3.501095929827230391e-02
7.539691521842369071e-02
4.176652605159601739e-02
-1.525344173709001008e-02
4.354439916404928557e-02
-3.101526533748307987e-02
7.462123351055598153e-02
7.216831532919405594e-03
-5.402604763454959408e-02
-4.578794107000254410e-02
2.702894960110145336e-02
-1.383195270065814067e-02
4.875816499355325323e-02
2.749709291834497027e-02
2.131340862629618402e-02
-1.990145910531848292e-02
3.498047582800359323e-02
6.343117110981838502e-02
3.883082258475260146e-02
-5.418856202073800421e-02
4.460075975636044326e-02
3.182488661023135518e-02
1.377415267130552290e-02
1.565544535981132617e-03
2.119209470071400231e-02
2.398915358198818251e-02
4.421082475853131688e-02
-1.910258280610102610e-02
3.584186542072373416e-02
-2.804806609901008135e-02
2.674344872203650997e-02
-2.925653200552428071e-02
-7.498118646994375623e-04
-3.120522338192419781e-02
-6.455498564535887274e-02
-3.367942562895740594e-02
-2.885721701655648286e-02
-5.778336627037663348e-03
3.176433189045178157e-02
1.257735143186670956e-02
-4.888764514108168147e-02
7.350492357312897462e-02
-1.556276921080344475e-02
3.286671882977884596e-02
-1.739947864194134677e-02
1.777348549815335049e-02
2.051658570904275891e-02
1.468212673899772780e-02
-3.203300200470710069e-02
1.743975583027176923e-02
-1.843154569757950731e-03
4.054985152962623657e-02
-9.423568219721168565e-03
-3.320310490170107990e-03
4.447517438798060524e-02
1.223486688903528815e-03
-9.346205007180745372e-03
-6.186898060642481711e-02
6.474448417040902515e-02
1.831769016792428317e-02
-9.104007563511160375e-03
-2.613478555630505823e-02
-1.823109060152923455e-02
-2.383870535099037735e-03
-3.931553544102615871e-02
-3.358041778323016258e-02
2.245805779125545007e-02
9.424578160583351599e-03
1.909232808968696141e-02
6.136831588102031193e-02
2.010163861714515249e-02
-2.055867676761936880e-02
-1.332395556103354792e-02
-2.182962695518089399e-02
2.574855126459841756e-02
1.540836417667060428e-02
7.752190595180180263e-03
5.892601756506087723e-02
-4.381904335193066713e-02
-4.159707756795177902e-02
3.383599603878857665e-02
3.938948559093011226e-02
1.883077266515245651e-02
6.951802491515272908e-02
8.183525409510378212e-02
4.578192263154572811e-02
2.734251267744451652e-02
6.191144861226429569e-02
-4.294312844854446601e-03
-5.464316903041545326e-02
4.980790007919608936e-02
8.511355866952102084e-03
-3.058405939626512166e-02
7.504794334529486972e-03
-4.482378973672863226e-02
-3.002341633462505752e-02
-3.712151337524578765e-02
-1.395002369498602596e-02
5.229209855280485264e-02
1.276558410607949584e-02
-4.220837132089701009e-03
7.863372690208425553e-02
3.402713629563268449e-02
5.302735389806218641e-02
-3.295461880120917082e-03
-2.671719226762073879e-03
5.225662276518967808e-02
1.949880959159925112e-02
-2.150961194878485763e-02
1.778123035758669146e-02
7.858279182588707307e-03
1.180601974296703084e-02
4.357492913539876694e-02
1.339822933759915805e-03
2.190692734113093218e-02
-5.125072708747911709e-02
1.520461501041719260e-02
-2.021365544654104077e-02
-3.852763276822730731e-02
1.130132698556945980e-02
-7.836391097284586826e-02
2.962728277920041731e-02
1.615219873295209441e-02
-2.739716800146436981e-02
-6.924496252605695512e-02
-5.171778782531716648e-03
3.079562119296370623e-02
-3.664475883533050565e-02
5.324299315174237102e-02
-3.834821137263102336e-02
2.860800044707989542e-02
2.100445868279458492e-02
-2.403958988771380881e-02
3.480682763332462043e-02
2.670564697336268861e-03
-3.978195995939316776e-02
-5.510465118170439561e-04
-1.090163022373049490e-02
1.428676447444715038e-02
-1.583790980853395924e-02
-2.153110447621206167e-02
3.266067437014357616e-02
1.881231655168784378e-02
2.223482000286661903e-02
1.249860376810500023e-02
-3.154729849728844793e-03
-1.910991234235822483e-02
1.512227066936986178e-02
1.034260590209369265e-02
-6.137074017303791734e-02
1.332538789186887319e-02
2.306002766939112963e-02
-2.086214822081142173e-02
1.029473508068477067e-02
-4.949228263777823156e-02
-2.515449351079861173e-02
-1.532334989555217755e-02
-2.770101000235242888e-02
-3.602109788562148779e-02
3.201760152638393614e-02
1.574757964331471513e-02
2.957448568283910922e-02
-1.867702156374198563e-02
2.182841136796687467e-02
-3.835183239630079316e-02
6.491677995721763239e-02
5.170491309969271754e-02
-8.623630747035990543e-03
-1.598065052366532410e-03
4.095025652092294799e-02
5.183638747708736033e-03
4.267604648782565013e-02
-3.511936099563084390e-02
6.212238038960821856e-02
-6.358936690235556140e-03
3.785401186550469560e-02
3.542692673381662993e-03
-4.010153963452996184e-02
-8.757262767392106489e-03
-2.487119371501184811e-02
-4.530736246300325239e-03
2.761488649265700021e-02
3.014933813868627029e-03
2.753967026941140164e-02
-2.952506693532247484e-02
-7.800294710790046937e-02
-1.147811830815089196e-01
-6.976509333740596452e-02
-2.153755789462348871e-02
-3.965337253254216932e-02
3.920348713552931907e-02
3.951256779769114769e-02
1.023404818812878765e-02
4.577065514777938632e-02
-3.175319009300234252e-02
-6.857539922097550394e-03
5.963881724630468173e-02
-7.785047353048048235e-02
1.721023754724614312e-03
-2.693607163595808721e-02
4.336090179477167933e-02
6.006828322506865825e-02
-1.709539402281343851e-02
1.703115231722531625e-02
1.995284840131148277e-02
4.303146734299108378e-02
-6.718434860155603205e-02
-3.032828965056869400e-02
3.838201495704634397e-02
-6.461890487367687522e-03
-2.999573506241432277e-02
-3.318536466378591010e-02
6.444024217015152656e-02
1.837145959222640651e-02
1.972696756349035657e-02
2.516187236683376655e-02
6.727654148554677860e-02
6.111697865867267432e-02
-7.766953993020304925e-02
-1.864147546761760893e-02
3.040630961844778893e-02
2.406917977598188249e-02
-2.383228365158763726e-02
4.073826625760200437e-02
-3.469687650443833982e-02
-1.866861648317902356e-02
8.016238631987793878e-03
-2.249661292661110298e-02
-1.233887351764010112e-02
4.329403431533741103e-02
3.709739229679477612e-02
-7.301887095323356114e-02
3.500366557022470404e-02
4.637384960864544131e-02
-5.117042636528669475e-02
-4.360014531279141070e-02
3.041447667362203247e-02
2.947369657785819594e-02
2.181498156950330281e-02
3.130551231623533021e-02
5.307742382918163165e-02
-6.984030584140767106e-02
-3.168987246061324287e-02
2.741391823392630087e-02
4.026129477504375442e-02
-5.597441416113155266e-02
6.611075538248623734e-03
-9.544856592431692766e-02
5.034566713815557095e-04
-4.476065689747362603e-02
3.863880545269082756e-02
6.384009414342865785e-02
6.175009742448048233e-02
-3.545430148772636680e-02
5.222386599525422751e-02
6.205148724410389227e-02
5.534422483164604112e-02
4.486827972353172461e-03
1.577883545066422616e-02
-2.917816368691019888e-02
1.138812080885532284e-02
2.647392402336148573e-02
4.775063738655108830e-02
5.082046088361946018e-02
2.160960170027561786e-02
-4.306963542187531441e-02
2.631425467520345091e-02
2.408821034955346829e-02
1.326197418652466826e-02
3.545571477735656729e-02
-2.291332582982874566e-02
3.330661727791483367e-02
-1.296051248998770361e-02
-7.747195211669809407e-03
4.795759497411290762e-02
-3.689441776919821087e-02
-3.053924637179380661e-02
-4.011652152076605748e-02
2.159719711866270667e-02
1.797257014835489455e-02
-1.018539082825789359e-02
1.647608621591750699e-02
5.032059525127192956e-02
3.563729267708145437e-03
6.628739558413923594e-02
-9.012924707741956643e-02
2.012393922909068433e-02
-6.543054950947969906e-02
7.006050836392548053e-02
1.186343192639886975e-02
8.306486141092891962e-02
-4.714533818618635297e-02
4.007653815812425163e-02
2.632657128481032116e-02
1.969608282323833184e-02
-1.407875469621016132e-02
4.158917254879036796e-02
-4.153524852668365186e-02
-2.261976600942031818e-02
-4.018748787751273699e-02
3.133044391334364326e-02
8.225098359855156915e-02
6.287996217599353677e-02
-7.714392633907435348e-02
4.519600478800868404e-02
-1.839383927594688897e-02
-2.389248291247437692e-02
6.409628182565397375e-03
-5.409767400409548621e-02
-2.649369578530594294e-02
4.592351822654828358e-02
-5.959379451961429458e-02
-1.218270432121932277e-02
6.687894069930951091e-02
6.230668432150512394e-03
-7.214843573030349511e-02
-3.109567055336269134e-02
-7.062131060467416455e-02
6.594706622623070055e-05
4.579850638692270839e-03
-1.251230103698187067e-02
7.779209939732149859e-02
-3.238965888533205939e-02
2.396674312940747214e-03
9.579812141191992175e-03
-7.047263889265487080e-02
3.538445544256214881e-02
-3.766411248858523436e-02
-4.203815792176431726e-02
-1.793639586908567576e-02
-2.508334991543181847e-03
-4.243709516066847959e-02
6.739568418623244350e-02
-1.687292018811809707e-02
-1.251283821891427742e-02
2.110952276911268882e-02
1.068139982131085901e-02
-1.728314610699984225e-02
9.969946370237899036e-02
-5.924517138685569560e-04
-2.100979789005158124e-02
2.205746584308948197e-02
3.972927409156131601e-02
-1.474112537415214579e-02
3.313793061532082154e-03
4.394446254951073910e-02
-8.443650730188859491e-03
-1.009655454252358919e-02
5.189119101989824595e-02
-6.751588627172673551e-02
3.042599260020841315e-02
-7.121875505109244442e-02
-1.647069811586392499e-02
8.855737474633498807e-02
4.534851480338832064e-02
3.446219782679213472e-02
3.310753650131421227e-02
-4.361970064903435140e-02
-4.741184291046985494e-02
-4.016520317043492661e-02
-8.365088501669820653e-02
5.351852595992071665e-02
1.355897982031016233e-02
6.526926270863181445e-02
-9.896204104730861595e-03
3.998663130583166719e-02
-2.392695778256791715e-03
-8.311561941080321259e-02
1.965497966586414805e-02
-1.789709948027203359e-02
-2.517943232599674508e-02
1.255826057377975279e-02
8.215391513124239986e-03
2.847994341167212409e-02
4.803114017180339437e-03
-2.198319879341260538e-02
-3.320428142804911914e-02
-7.410160810521425334e-02
-4.206633690046628071e-02
-1.023915363267184284e-02
2.330775240751128876e-03
-3.235269966738787972e-02
-4.088944717950260960e-02
1.391206944705923078e-02
-1.425973448445574075e-02
4.755753472935490139e-02
7.952503345214080588e-02
2.425210130614120080e-02
3.579850081060611394e-02
-2.263341787912494241e-02
-1.838684113737107731e-02
-3.293800016153698718e-02
2.412648464333771656e-02
5.720407583575345435e-03
5.689701662597444927e-03
-4.054299716720299873e-02
5.703711774945289387e-02
2.485012979713517936e-02
3.812229832513396727e-02
1.891449239815665151e-02
5.325414951403408849e-03
5.081032007851213686e-03
2.832025792069938971e-02
2.163180867352587286e-02
2.318675954018344380e-04
2.525854347898145308e-02
-1.359015786206798845e-02
-5.073474786979232515e-02
2.817396834479932166e-02
-3.848670560203529072e-04
-3.322595468512175299e-02
3.855589607068410363e-02
-5.006852695969760125e-02
-3.974885097703220044e-02
-4.650726961711906804e-02
-6.387716006220330034e-02
-5.552470153535414565e-02
-5.642046736459320477e-02
-3.132963519652866291e-02
5.901755109805244606e-03
4.357688591251720339e-02
-2.881545543801533257e-02
6.964560888774487014e-03
6.436425639509131547e-02
1.718485392669877321e-02
3.370473532067874006e-02
5.491034877852176560e-02
-5.507434665266494611e-02
1.470853716826806684e-02
-6.240665262336870384e-02
-6.460428611964461054e-02
4.558486619060386769e-02
2.569283938270823780e-03
-1.255931790924557159e-02
-2.837201719414141239e-03
-8.729189175316705296e-02
4.379083317752005544e-02
2.204481920830658054e-02
-6.185877515886328663e-03
4.329312398203025852e-02
-4.496407944400945822e-02
2.051028044183738491e-02
3.280777733170348043e-02
2.313256394987125986e-02
-1.256490431748440856e-02
-8.198634675993968224e-02
2.859047745327331080e-02
7.942403640406207888e-02
-2.350017991831251929e-03
2.493706722776340215e-02
-3.197900266107953082e-02
7.857195130008212680e-02
5.368572384013959448e-02
-3.980628235614292604e-02
5.893582799118132418e-04
2.778939431347304465e-02
-2.508672807443502323e-02
-4.615860370716393796e-02
-5.401325656377419654e-02
2.684201521320193212e-02
8.714810774966746942e-03
-1.369219184785170490e-02
5.163920934165553735e-03
8.585632735989162656e-02
-6.741776836174713516e-02
1.760548928030974264e-02
7.228529294215037780e-03
-5.428063979922111842e-02
-2.657822842486342804e-02
3.819940272522076487e-03
-2.770607281730854896e-02
2.035991895917807840e-02
1.318326800088206064e-03
-3.862677563884880233e-02
-4.272316948525000518e-02
1.223959232465657819e-02
-1.638972194545336089e-02
1.090217500772563616e-02
-3.387196006180813457e-02
-4.344558392283641435e-02
-8.187912819319359201e-03
-7.735501504663208627e-02
4.732465269763864307e-02
9.601272049071459674e-03
-1.191134132559285887e-02
1.257559670947872542e-02
-7.100122379290784921e-03
-1.296219288821378879e-01
9.569515945372365773e-02
7.883717503591336495e-02
-1.797907344833175880e-02
-6.980545543085656113e-02
1.792494887868475084e-03
5.166253180397616107e-02
6.699831242387124797e-02
-4.119843359075230256e-03
5.173900435000030468e-02
2.607274805329689790e-02
7.972206990662073986e-03
5.527156718152597542e-02
-4.550821641375781944e-04
2.888783633613527246e-02
-1.177335888911106195e-02
1.068266331103830992e-02
-6.885879759077867535e-02
2.643529284754195241e-02
-3.630892002576131816e-02
7.019247095714693796e-02
-2.346541864534395713e-02
-3.379291804543941430e-02
3.406271994704650197e-02
-5.425101149504561043e-02
-2.537663190420112388e-02
-1.996217297355323481e-02
7.626917987933652665e-02
-3.090063450511154608e-02
9.201101192796757450e-03
-3.324660704493208330e-02
-2.757086698800965963e-02
2.937565480619342209e-02
4.212274798565018158e-02
-4.271861534364809754e-02
-8.799390357883896596e-04
4.220852909371360789e-02
-3.126395143714564423e-02
9.552033473573837835e-03
2.123991953739298028e-02
-2.922043660251782624e-02
-2.258931265750264983e-02
3.009117249576590686e-02
-6.965947892359655724e-02
4.077938776699737561e-02
-4.111200664894287815e-02
-8.353657554257022666e-03
8.659420117103085179e-02
-8.582123382862449912e-02
-4.608397658182497580e-02
-3.259614176730805859e-03
-2.081721574950561732e-02
-4.860816877161039558e-03
-1.257107697133856387e-02
-1.254723081861848846e-02
-7.950412004798919352e-02
-3.362892042480539623e-03
2.091814930397789887e-02
2.191044483426904388e-02
1.118294225336891462e-01
-1.663142666470481326e-02
7.000675064796448195e-03
-5.802062983547479763e-03
2.567586309936292777e-02
6.395533531824952600e-02
-8.579957239649772804e-02
7.084116813636111287e-02
2.188255466519092168e-02
6.043495835910699110e-02
2.529238929388155296e-02
7.211572273322691597e-04
2.956040999651849202e-02
6.870231042855913517e-02
-5.442195669737116825e-02
6.173093967199421578e-02
-1.721732776443783350e-02
-4.401804881964635485e-02
-1.443976852991673242e-02
6.104230658658961993e-03
-9.771587481194495689e-03
3.086067564751734243e-02
-4.795662909182155792e-02
-1.052824751674441561e-02
8.157126245763961225e-02
2.067048426058156266e-02
-1.798991519695165853e-02
-5.026287094359754154e-02
-4.675684750021489623e-03
6.996480033289495526e-02
-1.719263719050005343e-02
1.415119914556447166e-02
1.627530109436079245e-02
1.022874356222309711e-01
-1.540631770770620190e-02
1.888971243548270493e-02
3.518761093697274356e-03
-8.101308902680589771e-03
1.490846812055835260e-02
-9.190071151783439640e-02
1.886606041019379607e-02
-3.715634692888492713e-02
-2.682731166230154299e-02
-1.998708705632328345e-02
-1.042312035522127145e-01
-1.393669741469980364e-02
-6.161238343343213020e-02
8.478135822661389889e-03
-2.374178172636781312e-02
-1.625566554461498406e-02
1.306979321896493398e-03
-9.103261481272580113e-02
-2.149094285687471254e-02
-4.137872106856960164e-02
2.967066187575854302e-02
-2.907809343068793601e-02
-2.812146032744100577e-02
2.013628835568298525e-02
3.833088265560649632e-02
2.755442005262085520e-02
-2.020231209669448233e-02
1.727072796401183524e-02
-3.465231157514886418e-02
-1.050898674513491178e-02
-5.749558417554499756e-03
-2.626554219891936298e-02
-2.330069106797141160e-02
3.045414731024485844e-02
-5.778393416541244797e-03
-2.564983338502125829e-02
-4.541978174838185583e-02
-7.152723863450101936e-03
6.827949297431914208e-04
3.638999931669766735e-02
-1.293323231078649790e-03
1.819308946416338044e-02
-3.217617582505640644e-02
-5.230483080597141989e-03
-2.272136586466439248e-02
5.013187694069644318e-02
3.260686473829052523e-02
3.184228823730347706e-03
3.928729784779190146e-03
3.154559588682966098e-02
-9.645437983264223969e-02
2.575493210483394829e-02
5.896802208206083917e-02
6.259220578496435018e-03
1.385215421090989739e-02
4.360629825398550791e-02
-4.677674259824270153e-02
-2.989327785475742044e-02
-1.355498286180084784e-02
2.636982774056454218e-02
1.253577772994824042e-02
5.434736771935648469e-02
-9.947592533501335016e-03
-5.541146798364463694e-02
2.725360586543447081e-02
-2.425759353564440474e-02
8.508009997023313273e-03
2.737577564448578568e-02
3.808272640640384538e-02
-7.901583054176788967e-02
2.505461259602680124e-02
-1.870122798800013739e-02
-3.194169323951723954e-02
-2.619435733025417268e-02
-2.879708119858775603e-02
-2.146447224463284356e-02
3.147313922673617564e-02
-6.326263230193481836e-03
-5.711133547904914676e-02
-4.368991447466813449e-02
-6.143123741868097842e-02
-2.848179278181874833e-03
4.255068514255345297e-02
4.444310811573694980e-02
1.135662373124696721e-02
-6.719181383598329602e-03
5.464778729671116581e-02
-3.052919545031006904e-02
1.044714258809402267e-02
-2.763434678174297651e-02
-1.414622933814957363e-03
6.203997071831551281e-03
-1.162706833679945546e-02
-2.759926597038572793e-02
3.459758941594862774e-02
9.575748598371829762e-03
-5.570281649891484915e-02
1.387730217396569493e-03
3.184890592420374592e-03
9.027603183107692567e-03
-3.490062867637623578e-02
5.241967646390237323e-02
-1.206433845940398271e-02
-3.150154646447694828e-02
-3.808397753705453775e-02
2.279987162585269539e-02
4.331117881070018633e-02
7.338221880323232693e-02
-2.650509354315567709e-02
-3.171052564492730930e-02
3.208481790148452750e-02
-1.020821136446940607e-02
5.773337083535871189e-02
-4.878601260996663636e-02
-1.491602069354181111e-02
1.531843075214711636e-02
4.481855105877641243e-02
-3.518968293494272037e-02
-8.039648247617343924e-02
4.512156745144059976e-03
-7.247657373131270037e-03
8.922177412092970744e-03
-1.669644628379989828e-03
4.059127910208921303e-03
-2.206800134609580161e-02
3.855881799134546623e-02
-1.164373635796429191e-02
5.822830835948693273e-02
-3.618024921336365080e-02
-4.634771418574015062e-02
5.703284044249569418e-02
-1.903324793115805311e-02
3.569417168159388920e-02
4.021244495697546585e-03
6.663546299177409982e-02
-2.438275625263976870e-02
-7.960621921865769501e-02
3.656191145569034212e-02
1.056966854959158486e-01
-3.338484139522303329e-02
-9.193957694060471419e-03
5.829252104260757017e-02
8.979241119108955990e-03
4.275936922422794717e-02
-1.645896742330628035e-02
2.399058905294736144e-02
-1.759811526564251938e-02
1.070893747575124913e-02
-1.324506707767630215e-02
7.664134729723771911e-02
4.915269488840325052e-02
2.025074564160118246e-02
-2.420517236550298601e-02
-2.532428770177132596e-02
-2.125867918970670081e-02
-6.568733974780897877e-02
-5.764714863214604607e-02
-6.385034397129710215e-02
3.292800595089399873e-02
3.536949572354707721e-02
-9.357405608817651738e-03
-3.781931140831659580e-04
-7.691637687937569190e-02
-7.641884332904195359e-03
3.218663367899856059e-03
-3.827648700674968901e-03
8.973774609302095223e-03
-8.790412853161293227e-02
5.924191449515579105e-02
-5.968026284119871266e-02
-1.230598378947832944e-02
4.323085139008396582e-02
-3.778544877767727600e-02
-2.937129466914431553e-02
-4.505056736943792786e-03
-1.007916679265113101e-02
-4.637150224524360514e-03
-3.172244688674917545e-02
-3.470519673412110484e-02
-1.863125446158749032e-02
6.556249349732396793e-03
2.593937046411040528e-03
4.528551011837621265e-02
-2.761162969923428023e-02
2.661742768190105551e-02
5.250574783243949772e-03
-1.593967628919553889e-02
-3.971518555206747167e-03
-5.291865430080924110e-02
-7.649051431094043563e-02
7.582292615903558214e-03
3.361841957539801057e-02
-4.178183449032950303e-02
5.049829415181786296e-02
3.167303665756980580e-02
1.734621431490522211e-02
-4.975396492230191488e-03
-1.361703209452525508e-02
4.815479614113122447e-03
3.726399655278089112e-02
-4.155226006988402276e-02
5.377181388377829524e-02
-5.619062109123376669e-02
1.226888140200067465e-02
-2.101513170503314237e-02
-7.183217633928375145e-02
1.920908034260905214e-02
-5.054904562218782288e-02
-3.145359558610039824e-02
-1.499156204467691662e-02
7.795007764577560616e-02
4.440241399632920138e-02
-2.143169895752233475e-02
-2.308274338308724527e-02
-5.129216137365173733e-02
-2.674574834281007868e-02
2.674394964716957784e-02
-5.750003175976610426e-02
2.293606129346409395e-02
2.065495644679784734e-02
2.504258388533645453e-03
-2.466692037614981806e-02
2.410352509889299513e-02
-2.301741190774151194e-02
-2.067787239772750710e-02
2.870153697243264107e-02
3.806424819169799273e-02
1.701808650182800448e-02
1.212134588729301896e-02
-1.096293137243062842e-02
-7.311436833589095687e-04
-5.365925241538736096e-02
6.586915100808726775e-02
-1.868959067102245186e-02
-3.278638076505936520e-03
2.049473204258564843e-02
4.806618879539135969e-02
-3.437822233764169927e-02
3.442306954537386471e-02
-2.112857190106078552e-03
3.093533865273273564e-02
-3.791526351875768724e-02
1.553019689376108209e-02
9.423556506825503040e-03
6.869052628701768914e-02
-6.356617589970273152e-02
-4.188805713699586541e-02
-4.577611383892200847e-02
1.948158822927045786e-02
1.432774345193094318e-03
1.913733862356123503e-03
-9.030786210369515926e-03
-4.891373984418796728e-02
-5.802482235260579546e-02
1.352385240697234065e-02
-5.137285839650974906e-02
2.402245055136098539e-02
-4.973116365727098644e-04
-2.637306203912525085e-02
2.890795546522827858e-02
1.983970623837880143e-02
4.436550029419415037e-02
1.198957098000000103e-02
3.221329176371553332e-02
6.210981773469190226e-02
1.179106109065421008e-02
-4.184953587923381790e-02
-4.084245225326846307e-02
4.068109496278258380e-03
7.174839542392484788e-03
-2.425996729476899601e-03
6.168317950349939960e-02
7.553887219026245159e-02
2.121287249494666419e-02
-2.120383117962791001e-03
-4.256902858687187929e-02
-3.821276944840961559e-02
-1.222299858377880362e-02
1.624132537259797768e-03
-5.981530868157382969e-02
2.395096542542153595e-02
4.278310226546131606e-02
2.872814384340795224e-02
3.200556079645602153e-02
1.127487311774196845e-02
3.043830254871822405e-02
-2.723778794521717565e-04
-3.266212110255072715e-02
-2.594012080007193979e-02
-2.872507564381797038e-02
-7.102805392551300723e-02
-2.187538711867530877e-02
-5.711925685974646519e-03
-2.737945262014402845e-02
3.762371974076290926e-02
-5.462989491775473161e-02
9.266744867308555900e-02
1.097833715177093938e-01
-6.311079420339175960e-02
1.420776217672805285e-02
-4.793541941830214287e-02
2.748343561806923518e-02
-7.826920003651105517e-02
-5.213028326555005885e-03
-9.244649550239066038e-02
3.604914914754153016e-02
1.748563955166404504e-02
1.078383042386592099e-02
3.446645976959019503e-02
-5.316430978868265551e-03
5.177299505459425841e-03
-3.212667571536282490e-02
-3.249979232638375987e-02
-8.859250751210879030e-03
2.402331769067606732e-02
5.442019543768588513e-02
-2.709457173830428535e-03
3.716859224021120539e-02
5.331700776069136886e-03
-7.520569983124461349e-04
-2.536544625399170250e-02
2.856924769017199495e-02
-3.359641641487472186e-02
7.426629295834139867e-03
2.416829100310886186e-02
-3.492669897046410399e-02
-1.367538532432877908e-02
-2.260809550359328332e-02
3.938417516435022830e-02
1.562106165027301978e-02
-6.246350535324591419e-02
-2.843804295888984878e-03
-4.586237474472791738e-03
-2.098415495377792261e-02
3.795751822785905366e-02
5.253235983758396815e-02
-8.433040182358728098e-02
3.246122142568912822e-02
2.419443655783795263e-02
7.254996497469838601e-02
7.539405932602149911e-03
-4.105264069829015622e-02
6.322318818883382319e-02
-3.786188711347645425e-02
3.434633076001270685e-02
-4.179460794016169600e-02
3.286443726710460908e-03
1.256302970234850214e-02
-7.156582529199702336e-02
-5.694284365711529614e-03
-7.513413889853547134e-02
2.141162823331355797e-02
-2.371150473378913145e-02
-5.205202318446208558e-03
8.976139342842569604e-03
-1.814240466887073050e-02
4.951356381310635657e-02
-1.701623360793549531e-03
1.897824723343282532e-02
9.918437253018063098e-04
-3.998605243311191548e-02
-2.280121523959139501e-02
3.022985296772758013e-02
-2.531941714564755683e-02
-5.260446955453697976e-02
-2.086169331169506879e-03
1.715060722204698627e-03
-2.006700782438146022e-02
-4.381670392548386167e-02
-6.172374219239732535e-02
3.344897384965211246e-02
2.955619739749546383e-03
-2.686874543700598292e-02
-5.465862458699749515e-02
-8.462259683966842985e-03
-4.333901085734288838e-02
-6.904849196804158096e-02
-3.236547876697547232e-02
4.060588845692995885e-02
-1.287649027517858303e-03
1.326796955651800627e-02
1.747333570306591755e-02
-3.188263120251925292e-02
7.598981983560565770e-03
9.723865269528547683e-02
-3.178482398074629345e-02
-3.901693080526516359e-03
-1.078692539405270469e-02
-9.147385617261787755e-03
2.759543590918373673e-02
5.766859320886578294e-02
-8.600631011543591678e-03
-2.017256241449131779e-02
-2.061804291910000059e-02
-8.890327933111835668e-02
-2.376730167777588859e-02
-1.233024211682362016e-02
5.327364681786157796e-02
1.956202822214762188e-02
-5.408135742235194859e-02
5.827247355215551400e-02
-2.306615950334666570e-02
-1.037296482132458036e-01
7.675584402954203911e-02
-1.111645150744540456e-01
3.650414520016176390e-02
7.185955585399327050e-02
4.192484419482442326e-02
3.119144902035751125e-03
-2.409696056373710621e-02
-9.057754935685195449e-04
-1.753647404962987294e-02
-3.347519930610168282e-02
3.510171671250958327e-03
-2.955119625542734427e-02
-5.150425389877940838e-03
-5.056976439227295513e-03
-2.146104619319686227e-02
1.079157341949968200e-02
-2.027384782859592213e-02
-6.566956741736097725e-02
-4.769247173662584383e-02
5.015288639918140737e-03
-6.640989912663562700e-02
5.114700329473674534e-02
4.585001140295313221e-02
-8.287704718977880391e-04
5.372738819743908337e-03
-3.502086708806185361e-02
-3.130696221776375215e-02
1.311678098756453338e-02
2.873810895638771040e-02
9.061351028739068891e-02
-4.365542837260959208e-02
5.443557860105751288e-03
-3.513249853408316470e-02
8.855681548480279219e-02
-6.431242650722066717e-03
-4.339690056721335308e-03
3.344948857233458889e-02
-1.213466097332777625e-02
-4.423362813741128774e-02
2.823215966356587212e-02
2.738708149037405795e-02
-2.173379591537582742e-02
-2.761848369906618958e-02
3.010581381000655005e-02
-3.141053276344023260e-02
4.545895348304770239e-02
8.213716942292734191e-02
-1.085371469378092202e-01
3.752769248888469800e-02
4.873111943593970430e-02
4.426668367757490008e-02
-3.857169454846497841e-02
-3.339267914854369967e-02
-3.489185062344286187e-02
8.199574424133866321e-03
-8.104833072996076720e-03
-1.612522919163200327e-02
6.035992150495655267e-02
1.459531428272233672e-02
1.219274929590688332e-02
4.200280447372335690e-02
1.530563600830266852e-02
-2.541343840377947947e-03
-1.106323945663108439e-02
5.686765555129299349e-02
2.146378021083874058e-02
-5.066339936479328371e-02
-3.943434947877105475e-04
2.600501064284828009e-02
1.763954752497928422e-02
2.196391222260697662e-02
3.198096837742613052e-02
-3.955063992520982397e-02
-5.330349205465296537e-03
3.142324709188024784e-02
-6.843894199690935334e-03
3.982806020078153569e-02
4.786839704439233706e-02
3.912142046999692729e-02
-1.392348380027341563e-02
1.609311610980894338e-03
-1.469611911594113571e-02
-3.273595473294000583e-03
5.251147758626690393e-02
-6.597920157958082898e-02
4.702192496651191531e-03
-2.950066014727974542e-02
3.445876128207238376e-02
7.904979084118711474e-02
1.672550415085300238e-02
4.576404819252641309e-02
-4.712684051317321543e-02
-1.596411636501653825e-02
-4.892548506561610749e-02
1.327788453095227368e-02
5.745141072655031433e-02
5.198938324617906510e-03
1.156416307907335260e-02
2.610802639074188275e-02
-6.364242952891169258e-02
2.278910825799076306e-02
-2.192236681754266073e-02
-1.790765862127068758e-02
-5.373413266765636118e-03
6.457942407787585493e-02
9.845915873974514509e-03
3.848891982299331577e-02
1.516734467853783283e-02
-1.961518006611032844e-02
3.740047369209977945e-03
3.591049613224600676e-03
1.039508438272383067e-01
-1.168320996093787784e-02
5.541297292996173914e-03
3.182171250597554124e-02
3.208083840911338941e-02
-2.275720763192593324e-02
-2.708532657611225497e-02
-1.080693981471944447e-02
3.075590377521901508e-02
6.637174049241072182e-03
4.994394142901704969e-02
-7.016945714705902226e-02
7.159810928635262396e-03
1.102221622860215765e-02
2.432005767050936934e-02
5.783390904562671526e-03
-9.074108509520129430e-04
5.955250436424605609e-02
5.195413054200995195e-02
-6.606107505514571994e-04
2.511552678598561600e-02
3.968147104006444770e-02
-1.988354716520201668e-02
6.880555478135777503e-02
5.843856466921552861e-02
4.762918358148884347e-03
1.025236878005086755e-01
-2.031107431575703351e-02
6.599465214959887582e-02
5.391370595279283695e-02
-6.826169925193270593e-02
1.397645354162307084e-02
4.785967926877898043e-02
-1.762000183133376197e-02
1.517836699692477406e-02
-1.750449506058091367e-02
2.286178429448437049e-02
3.151955759548279168e-02
1.088948632815717882e-02
7.010125467316556842e-03
8.894597928506017825e-02
-3.713645212050423888e-02
-4.516832706869323977e-02
4.804099953586746935e-03
2.568633555574850735e-02
5.968889697569918287e-03
4.903365985403824318e-02
2.172311875647651297e-02
1.231094866850431131e-02
6.853852642462526790e-02
1.829079091955420136e-02
2.742670371007768088e-02
-1.719944170987298959e-02
8.995505533872169557e-03
4.440427160727947881e-02
6.172626007703282958e-02
-2.819324358007863768e-02
3.568174488790935590e-03
-2.660090685945448383e-02
-2.787766148338028608e-03
-4.902657698364789457e-02
-5.846128204990231302e-03
-4.817151876779145192e-02
1.541241529561413436e-02
-3.446363026655192147e-02
7.611086041258298407e-02
6.696793817330969761e-03
4.755083323787263894e-02
8.489142611640122793e-02
-3.680886398750096017e-02
2.160448590352099379e-02
2.035946545011050116e-02
-3.370896127657271174e-02
-1.709600708332222399e-02
2.171398925049432271e-02
6.833681254471347943e-02
8.849035334484071924e-02
-4.003874207855750988e-02
1.975126021621168015e-02
-2.533621426210312666e-02
5.794342363148274194e-02
1.090467855244416223e-01
-3.229261833457266334e-02
2.642551691183384435e-04
-8.248178412668165371e-03
6.684408063087707297e-02
1.611793666066079628e-02
-1.366065605160310739e-02
1.541199324926758804e-02
-6.515054786107936369e-02
1.476550031323584436e-02
2.560010307243225803e-03
1.714909262508555396e-02
3.116569826912140781e-03
-4.854072990519335551e-02
-2.065288683542225185e-03
2.960308816876384280e-03
6.956640579548076242e-02
3.552337828047073646e-03
1.836869008162008224e-02
1.141656709668571468e-01
-4.137219660336715135e-03
1.785085237853500581e-02
1.864456733652100628e-02
1.525241589099693602e-02
3.765157460813866458e-02
4.345999869172525315e-02
-2.083431623287853793e-02
-7.304775394763932117e-02
4.666328030612149069e-03
2.977217785821896501e-02
-3.203940261696840153e-02
1.331078579653497719e-02
7.989609388336792184e-02
1.961691361458497984e-02
-3.645719211569516810e-02
-1.111268589917624276e-02
2.963588463556720773e-02
-4.375640808463314435e-02
8.910402940611743261e-02
9.320871390730221806e-02
-3.997457255975574858e-02
2.661194749866000256e-02
1.290476005639776616e-02
1.167992601588778087e-02
4.520022848657542780e-02
2.804457867507155477e-02
4.892258091794553232e-02
-5.776646662114343078e-02
9.390432166558672009e-03
4.773852442475772255e-04
1.382863355682598452e-02
3.578629576966112918e-02
-7.021165968217011992e-03
5.070060734277558739e-02
2.060611917131729021e-03
1.607854932915669249e-02
6.159433422418009174e-02
-1.873864733113961289e-02
1.174185243804317519e-02
6.056084533244874418e-02
1.519600674387666314e-02
3.032077728012820203e-02
-3.705335806252718633e-02
1.169962044364804797e-02
2.528592955721552238e-02
-1.228910655064676533e-02
1.696863194937566367e-03
-2.799510312716550417e-02
-3.655079876604282185e-02
4.547972634891033795e-03
4.471347681062685236e-02
-4.598566690301226362e-02
-2.466357853688138160e-02
1.080154799389317216e-01
-1.873979342053246414e-02
4.347509028166168452e-03
-4.569533885331446971e-02
-6.991663340915027502e-03
-8.189481308795190651e-02
-4.333042137578695802e-02
-6.358545334824863837e-02
4.426053087742188447e-02
-7.560287504288848437e-02
4.714209820337245116e-02
-2.144315041964378263e-02
4.603898642369373684e-02
1.931310635928347105e-02
2.940902945884163108e-03
1.066710539313822821e-02
4.564050004967213497e-02
-6.088520061193962267e-04
7.436737255841746608e-02
-2.568192936316343947e-02
5.399986435896413084e-02
5.365389079542066258e-02
4.028082360345656976e-02
-2.008508526259570638e-03
-1.775396284428933796e-02
1.630261728358312415e-02
8.138494546934722795e-02
3.178309527030909881e-02
5.410441753028197992e-02
1.489008611831812295e-02
1.798382860956319884e-02
-5.218442603656121836e-03
9.133704410626542619e-03
2.140931477447488573e-02
-4.890597677944161920e-02
4.658287815163833501e-02
-2.787513481359817080e-02
1.339784599458988465e-02
-4.432523129637952475e-02
2.701720596775268601e-02
1.259965942797163646e-02
4.046867092340449695e-02
1.322088561999315223e-02
2.478201855115238703e-02
4.979151656290491806e-02
3.234786592882793466e-02
-3.124673271395503674e-02
5.202607949826451583e-02
-4.151973639597089649e-02
1.759574274273316766e-02
9.959588824262997908e-02
4.591404866594743506e-02
-8.587698250073137751e-02
5.651965079705884715e-02
-7.197993830795612613e-02
-6.074739830118760370e-02
-2.572179749322241193e-02
5.454359202827552267e-02
7.012667939378239464e-03
3.890809791344025312e-03
1.063698894806654055e-01
-6.591153024219937456e-03
-7.084986268140180954e-02
-9.513555931063162260e-03
-1.284941419446725477e-02
-8.646325243523256265e-02
3.432354328300216140e-02
-2.872680125685818375e-02
-3.684719367406939783e-02
-1.550725289777247357e-02
-8.611386667977843565e-03
7.623822436047486897e-03
-4.297196590797927596e-02
-3.886017552826929317e-02
3.489881779964431469e-02
1.761391314011262477e-02
-2.642973618983246453e-02
-4.394997928933734588e-02
5.868417634469726141e-02
-1.076514621749699065e-02
1.147441863370854929e-02
-2.289024600566884338e-02
5.400541764425915991e-02
-1.257830521551674997e-02
7.494930802400563696e-02
-4.987071100783014785e-03
5.396745147495048828e-03
-2.849687059660380422e-04
-5.366445121181167427e-02
-1.652775959409273979e-02
2.255336362536677908e-02
4.595571085513740911e-02
1.699748428342802778e-02
9.382409299256381369e-03
-5.096316945146864980e-02
-4.202674265400382914e-02
-2.506582954538916913e-02
2.584075132440568495e-02
1.627997857989048336e-02
-1.933976740814211418e-03
-1.212901885830172319e-02
1.941074520846874235e-02
4.577453739574299796e-02
-2.240131380934706415e-02
-8.785296472285566288e-04
7.719406250067156923e-03
5.000174683307066770e-02
-5.766475005082416332e-03
-3.611653208233325807e-03
-5.074402542777561170e-02
5.582136070913402276e-02
1.321808315285409076e-02
5.142940097586318204e-02
2.167200779968738583e-02
-9.420039773939284378e-02
-3.750534571551013968e-02
7.974380536232634348e-03
-3.011631672214232572e-02
4.618383865581358536e-03
-1.341666609366823099e-03
1.268910512465667995e-01
-2.750855546334041862e-02
3.266249608976677654e-02
2.325079113486312743e-02
9.493623687230365316e-02
-9.575406674024043892e-04
7.793954807476252168e-03
3.318684967179229284e-02
7.512399840581798771e-02
3.017282907106110315e-02
5.035855723887139312e-02
-2.811581120916388618e-04
9.476606302214436034e-03
-1.117643648977355159e-01
-3.505981911622540071e-03
1.350145621004742065e-02
6.451076417863677026e-02
1.830437764753185467e-02
-2.447880390623626348e-02
4.829670902285258111e-03
-2.055822138941277438e-02
-6.314382747902262671e-02
2.049839450155298975e-02
5.295765700496914835e-02
1.138009399552855627e-02
-2.184050954577322970e-02
3.480798576101103159e-02
-4.792307537584452465e-02
3.040088303269803532e-02
4.522990002459482961e-02
7.619748036957287897e-03
-4.118054390950132843e-02
-5.623618760508305309e-02
-1.838716975123087100e-02
3.970157413971674154e-02
6.740309356254135451e-03
2.446471969003890384e-02
4.804010542409890838e-02
4.105317023167837087e-02
3.760379494723264850e-03
6.488190490666356780e-02
-6.394364870676133572e-02
-1.345184264534649704e-02
3.465653598567431520e-02
4.911969552695017761e-03
1.028632331935769653e-02
-6.330876521894851505e-02
-2.616391901349112911e-02
-2.838334448187798675e-02
7.299031036982557563e-02
-1.069172134295665391e-02
-1.637482303573375292e-02
1.223534381348313467e-03
8.272309194379311517e-03
-1.085904536445480434e-02
4.334643375843018342e-02
-1.534910769565125087e-02
2.245941212203469636e-02
-5.292912037073401604e-02
-2.756237353072233526e-02
-1.698550791559031575e-02
-2.231943304124490296e-02
2.666012149497586125e-04
-1.815986736877407692e-02
3.123460596359922594e-03
3.991197459542015699e-03
4.135896970403515373e-03
2.434309448489088007e-02
-1.064995261256415464e-02
-4.011717543840908479e-02
6.302640812609115739e-02
1.316116486740059703e-02
-7.489212409893676592e-03
5.345758444840314344e-02
-2.284570030861899845e-02
-1.398525711280905123e-02
1.335760978242564933e-03
-5.639721884836877697e-02
5.950665739882344402e-02
2.353315341264705998e-02
-5.965097708911917818e-02
5.855931070080030304e-02
-2.513560443558407465e-02
1.418901954592092021e-02
-3.803900620098959323e-02
3.438198761467672893e-02
-1.412111264157918204e-02
-4.193283413011737997e-04
3.855608324281219450e-03
-2.398575698123781713e-02
5.120492601767065444e-02
9.137673125973693952e-03
-5.112411804059643385e-03
-1.104580048345435994e-01
-1.643739202154332474e-02
-4.955633069009142411e-02
-6.771935305908717562e-02
-1.375349708439281213e-02
4.984131571912967656e-02
-8.194559243230831180e-02
-1.092400820868951773e-02
3.762210203220053145e-02
1.082981031299347884e-03
2.089894037826893827e-02
1.011340305899391563e-02
3.782794232979237812e-03
-4.644449858420204857e-02
-3.265888270296448542e-02
4.612270821134688975e-02
-1.857260735632785403e-02
-2.789462023533133966e-02
-7.369982157449999835e-03
-1.048807191777426373e-01
-3.808248392584952235e-02
-4.028790864477233696e-03
-4.005066559321684289e-02
-1.872167670979207887e-02
5.780943083306324531e-02
-3.229003969220929637e-02
6.671649622779793429e-04
-3.295258770222710826e-02
-3.588175160350735166e-02
-6.757910196814229109e-02
-8.353928846845165221e-03
-5.024998363238673132e-02
-3.593683492724612100e-02
2.049508314059730191e-02
4.076819281784396093e-02
-5.614461968342186748e-02
1.805373982677724309e-02
-2.015117671120090007e-02
4.054288056374094271e-03
-3.963224571345087995e-03
6.514424572471083641e-02
3.705584528207677558e-02
7.911827900882495435e-02
7.121605179811853203e-02
1.646591812886778403e-02
3.112486951899489165e-02
-4.934427376043756808e-02
7.494635354593993937e-02
1.549653883019460124e-02
4.744508299080423680e-02
-5.406485029035136558e-02
6.087804085816958533e-02
7.487487441395128396e-02
1.284836265828105499e-02
9.375924102659938253e-02
-9.766215258297917742e-03
-2.983381601124324503e-02
2.302766857443453580e-02
2.907848899516169566e-02
-2.342208781871332052e-02
1.191169005971192026e-02
3.121459738442751777e-02
-5.621735134461532807e-02
-1.513048633960619588e-02
-7.476016806476619425e-02
2.238031858328052084e-02
-3.352601997271687645e-02
-2.041532938814579444e-03
2.664090513795543472e-03
-3.809421059417428951e-02
3.654418169644699232e-02
-2.637887131720548575e-02
6.803074686589491438e-02
-3.113338545064473981e-02
1.903573858975505378e-02
-9.706752594493370245e-02
1.952632225229200547e-02
-4.851564997927535622e-02
-8.482435421721702673e-03
-4.818783652260463096e-02
-1.007390958769358719e-01
-1.715175050031668424e-02
7.688840422066834344e-03
-3.120681647436940667e-02
-1.548092119701454869e-02
-1.131380103929671144e-01
2.769506516734700566e-02
-2.638016739005977565e-02
-7.887494890766514472e-03
3.535303880071081345e-02
2.505664999084402517e-02
4.001622283048728718e-02
7.045020901402864605e-03
6.381358880341903017e-02
-7.439612746220206074e-02
5.557257891671249506e-02
2.878870417083723501e-02
-4.639661808177537698e-03
-6.029317078806954201e-03
4.174917677626509283e-02
-8.872559288204105027e-03
-2.142756815535025797e-02
-6.614742801155756857e-02
-4.195903026067489272e-02
-2.270164856871601314e-02
3.287497784332326506e-02
-6.691615981748574513e-03
2.467263211521312366e-02
-5.066495601933147103e-02
4.153820666927832833e-02
-1.043286099433138846e-02
2.229922287633753081e-02
9.831449271715642091e-03
-4.866174170579393166e-02
-5.664452384680742497e-03
-9.539133589803769353e-02
1.281625616855507598e-02
6.670513615069331714e-02
6.026796071905720503e-02
3.501350243056389200e-02
4.470926252772559201e-02
2.040394754593688811e-02
7.309405271612162691e-02
-7.525076914395678607e-02
6.730171145608568242e-04
1.587189841605102236e-02
6.942399791876270598e-02
-2.113542156970076719e-02
4.085018822160549866e-03
6.325708378176933544e-02
-2.641400597884563731e-02
-2.486850633634412819e-02
-6.338906695478951914e-02
3.701041664299992151e-02
-3.507488068765041850e-02
-1.837165399454077086e-02
-2.757138209342921767e-02
6.375418552316593213e-02
-2.255613119878472142e-02
-1.159832169571181626e-02
-1.737674205542709752e-02
-6.254951096666589577e-03
-1.551170251565591601e-02
-2.117349787481211023e-03
2.736747749226046272e-02
-4.659373139390284718e-02
1.069995981856022328e-02
1.252429763821187245e-02
2.759304069383229988e-02
6.799207711002228094e-02
1.255862973185284219e-02
-5.292592563759894453e-02
-6.256726489127244217e-02
3.228914826353097844e-02
2.259556472683231856e-02
5.043861095106680521e-03
5.848492211223912940e-02
2.412095042126505273e-02
4.889767822605631947e-02
-1.749350045487583702e-02
-3.723616703786353233e-02
1.303310802916308672e-02
6.797653289282222511e-02
2.212245055159950055e-02
2.586296665489711336e-02
5.702743115295925286e-02
-1.993469600178056703e-02
-2.594409045651450973e-02
-2.175044912971452193e-02
-1.739228114014226834e-02
1.167453915608059473e-01
3.016341660149562259e-02
-1.666263150297933593e-02
2.111741634530866010e-02
2.147304833467342591e-02
-2.492440161678091334e-02
-2.042055260538947967e-02
-6.176258588183278220e-02
1.055699923062218722e-02
6.346426947853548751e-03
-3.936800056482723381e-02
8.654771564965620416e-04
7.407036429315171089e-02
-3.825892795397187185e-02
-3.323053575112207975e-02
-2.023553435624710420e-02
-4.977334651914770008e-02
-1.501445686710030890e-02
-1.254275138019463054e-04
2.627003759385441659e-02
-3.222159945946624637e-02
-2.894578984974255711e-02
-2.116361960914387580e-02
-2.917331525441174689e-02
4.152278402338087371e-02
2.537954689381563197e-02
-5.758453186890134107e-02
8.088810684673010398e-02
5.904185010956094354e-02
-2.640734019240008508e-03
-2.215861089441256357e-02
3.470423862401584431e-02
4.811329334667548835e-02
-3.180155702490409381e-02
3.189477803760004757e-03
-9.166304176906837908e-02
-4.897890906314687071e-02
1.168168702045430107e-02
-4.398665551912765009e-02
1.243619778536217760e-02
1.353309999019490679e-02
4.294804137902782232e-02
5.764682762433494950e-02
1.786026286335557628e-02
7.333939597100712360e-02
2.204802221394563597e-02
2.556665894430546187e-03
3.026004269221062651e-03
1.495707025133348467e-02
-2.033852143700761936e-02
5.447212227376140026e-02
1.128684071286737214e-02
-4.777182523291515631e-03
-1.440644188214171978e-02
-9.201927357088481030e-02
1.055597424268187728e-01
-6.459554864146924147e-02
2.121835020517142539e-02
9.388207493716911513e-04
-7.882472443291825559e-02
-6.158835995471561436e-02
4.439809446395513032e-02
-8.327646226509879956e-02
-1.879205017358099791e-02
-5.778861999985477477e-02
-1.127323277996531738e-02
-6.744172204697600204e-02
-3.619148832134785887e-02
3.869980883193623045e-02
1.477344979420413228e-02
-1.621238582020293612e-02
-3.984473073708006546e-02
5.395034720881885376e-03
2.414095537000791273e-03
-4.794483042429938807e-02
1.637154114217809209e-02
-5.559372230968333967e-02
3.384671775205761596e-02
-1.522201681643000487e-02
3.987094116804464072e-02
-1.993214826343152682e-02
3.698929345077051067e-02
2.626502266758890328e-03
4.079557496218858686e-02
4.726155147392551575e-02
2.072076073776398311e-02
1.252748650637869679e-02
1.671532701025599255e-02
-3.504661483770053765e-02
1.951124908365210395e-02
6.380990747329054469e-02
-4.841965690829139884e-02
1.105029412441267851e-02
3.628153216158636063e-02
4.391074958514963600e-02
-1.606144773487382799e-02
-1.594175279317193786e-02
-4.060029067969544991e-02
-6.041380255949613948e-02
-3.188306826557454898e-02
-5.085580837829387774e-02
-6.003964237444126516e-03
2.946604554189504246e-02
-5.810850073870200971e-02
3.368140132110022250e-02
-5.667133626766210353e-02
-2.784637098630346821e-02
1.121145562596102471e-02
8.769423651585141893e-03
-4.845733110896073559e-02
-1.884042256837765994e-02
-5.420294830633419492e-02
-7.321905261060152742e-03
1.079173896383801845e-01
2.456871157597985064e-02
-1.001885455734282532e-02
-4.298597505659675945e-03
-6.561124361036275304e-04
3.544265071559614139e-03
-2.265092545833007412e-02
-5.529482387643010199e-02
6.005421920844271344e-02
-8.403216440376777563e-02
3.861209331111754850e-02
1.435529794905132835e-02
2.016558997516278845e-02
-3.995225601772104534e-02
-8.741277319247259476e-04
-3.964072005952240518e-02
-2.643310792337941195e-02
1.974555218811893664e-02
1.904203226169483634e-02
-2.852158677782678370e-02
1.632160422545119935e-02
-1.241109994098997570e-03
-1.419088546003470508e-02
4.020023617675098221e-02
5.659294930433277776e-02
-4.650050263483429536e-02
6.105588234339613153e-03
7.126786154052422440e-02
-1.082692859146819862e-02
-7.591980206528392387e-04
-1.826758545797237815e-02
2.647937508014353361e-02
-2.057439464294533518e-02
5.129965739239656514e-02
-3.374809778021092138e-02
-3.121357735000606856e-02
3.315231194325600483e-02
1.487080920512227900e-02
-2.406688842782347612e-02
-3.552642748007203699e-02
1.796229367955931230e-02
2.897284361503642963e-02
-8.307013765046103448e-02
4.277532576248814500e-02
-3.653228879221609438e-02
2.917949797378738622e-02
-3.381137102123194654e-02
4.012851481829762118e-02
-3.608926686539235679e-02
3.485805890649432137e-02
1.115929083492013182e-02
1.600222293138614874e-02
-1.947231505923502359e-02
1.691507273494659985e-02
2.069097434368316266e-02
3.729453327001010232e-02
2.669515405414130821e-02
-1.160955769875648969e-02
5.055248501133878351e-03
5.401607087641559918e-02
1.963386265878699216e-02
-3.833308846105436957e-02
1.042825930417073780e-04
-3.568041208142763970e-03
-2.113581033500640943e-02
-7.310592993388792538e-02
8.788120092406988271e-03
2.392926796031707645e-03
-5.649706376855069719e-03
3.444532582782273977e-03
1.785301656677835275e-02
-5.727682451272110391e-03
-6.442509226236858844e-02
-9.952387202449337888e-02
-6.054011232104025871e-03
-7.720495550408899843e-03
-1.949831790692363107e-02
-1.346570038651688506e-02
-2.890746903203791907e-02
-2.316870704625952418e-02
8.220482001868461425e-03
4.544404802805844523e-02
1.840971974208538420e-02
2.616962669877491779e-02
7.138528159696570959e-03
-6.974186758607422987e-02
-1.199118569751848190e-02
3.088762686209453080e-03
-6.330790182767519203e-02
-7.121672742416201851e-02
-5.350408552546241474e-03
6.399163670252510858e-03
-2.683140902701370775e-02
-2.593850225635169898e-02
-3.390666242235347572e-02
-4.383422301963726953e-02
6.866162807618156338e-02
-6.235866058009307406e-02
9.825005539568333959e-03
9.786013256551725700e-03
-2.933883222353601654e-03
-2.216391842583046931e-02
4.051583484638711201e-03
2.542848896260461664e-02
1.578206000444439374e-03
1.867332208985839417e-02
-1.712723604701919811e-02
-9.987041512686896730e-03
4.638741301492769337e-02
4.166394044871051666e-02
2.318199913378456156e-02
-4.125290523887564786e-02
-5.092557772636647356e-02
5.253811492464081911e-02
-8.936167480202881000e-03
1.897574230319700947e-02
-3.485671773724045158e-02
-2.075319931001725834e-02
1.352521463976179977e-02
-7.611822093459531639e-03
-4.005120176108317720e-02
1.801119142835809137e-02
6.811590722029924050e-02
-3.148693949809790865e-02
-1.197341833681857433e-02
-3.386255156200101979e-02
4.722530846811109906e-02
-6.494066490776694012e-02
4.333785790076011973e-02
-6.001786529786547197e-02
-7.085342760677387774e-02
-7.663771945893234176e-03
6.432435784634827833e-03
-3.101136778342397302e-02
-8.787895130578715630e-02
-3.031875062006536212e-02
-4.633357479364533238e-02
-2.277679701175259683e-02
3.214268561066245533e-02
-1.552307406875709506e-02
-4.999613405045342379e-02
3.326021665225900592e-02
3.518780939948883135e-02
-3.684024932103140831e-02
-9.441940378735757394e-03
-3.258824643507637810e-03
-3.347016755989606906e-02
2.772933274752267460e-02
1.572010221589332027e-02
-3.169836563451484263e-02
-4.575236794232865126e-03
2.785273367886643633e-02
2.601865279512645054e-02
3.994236184099813486e-02
2.742574345459891649e-02
-2.018314407813804473e-02
2.073682710960362500e-03
-6.551816122263948161e-02
2.835960006740372019e-02
-1.523515600192430243e-02
3.895215246681144744e-02
-6.417426009198454878e-03
-1.279265668828990545e-02
-4.572727906289093119e-02
-4.999220998855006051e-03
-7.221774973859057881e-03
-2.444958434501027025e-02
5.317837520895683096e-02
-5.307972043174121607e-02
1.491685640543757982e-03
4.224205821190790688e-03
-1.268826186196491124e-01
2.201434095235291818e-03
-7.827165540975926025e-03
2.041683270908404083e-02
-4.715342788953140636e-03
1.648715055913924782e-02
-4.908632240319982243e-02
-2.810584724346430058e-02
-2.921316941218779842e-02
4.308815489823186740e-02
4.269613133035698310e-02
-3.779241468121997266e-02
2.085258011151824159e-02
2.045394302630700045e-02
-1.979009021613395425e-02
-9.452693177076336439e-02
2.518586513096260707e-02
4.385876061399070214e-02
3.192200438064989043e-02
-2.514259299010520449e-02
4.983172288458491417e-02
7.845859775057491270e-02
6.507732696617424262e-02
2.811919453835491980e-02
-4.052945713016008200e-02
2.235253602070549211e-02
5.258481646482442151e-02
2.616523903170869456e-02
-3.103292712546209739e-02
1.267145382322345387e-02
2.383472379730481108e-02
-2.462575199146270141e-02
-3.436258423465580331e-02
-6.012667674869375672e-02
-8.863636560712630230e-03
-4.629251900996292357e-02
-1.175374333688059686e-02
9.147097020905164619e-03
-5.454024435362235523e-02
-4.315552983925644015e-02
-1.499447915946292009e-03
1.939014777995738681e-02
-2.621724411479944145e-02
-5.930664368425399985e-02
-2.763807802116224552e-02
-7.159246427671352511e-03
2.120276155843954513e-02
-2.961121697412078327e-02
3.856036667093134390e-02
1.904204440914654059e-02
-6.141241617278659498e-02
-5.047839606811681951e-02
-9.666589679318143141e-03
7.285288952952069692e-03
-4.497184273515605207e-02
1.569649035788295288e-02
4.486827908132578341e-02
-8.304147826178664982e-03
-3.360287126274027342e-02
3.441548232411448249e-02
1.506292575799018712e-03
-3.050443940929889897e-03
-7.011661742111877094e-02
-5.336714261975391421e-02
5.629791346938210067e-02
-2.970034025614534667e-02
-1.863203025333266425e-03
1.381473645992951048e-02
-9.469693633525342810e-03
-1.248021086341822954e-02
-6.551902516742781450e-03
4.694200167732415913e-02
1.130140362545521519e-02
-1.215226507254502965e-02
4.754221633260449775e-02
-7.765249443775248950e-02
-8.519556221387375450e-02
-1.167660138766942086e-02
2.898725485789242773e-02
1.776965691700079647e-02
-2.969646846001576523e-02
-3.332094577846133471e-02
9.580671687723081587e-02
-2.567437910314967174e-03
-1.930594119648248314e-02
4.902900003196263533e-03
8.493667501916379869e-02
1.394646660111530448e-02
6.180698481050452692e-02
1.830344746129338243e-02
-4.774998373239532773e-02
-2.238273465229329712e-02
7.244202665051608335e-03
2.775705188913831639e-02
-1.395437132057657584e-02
1.206392299431067322e-02
-3.412400673318477518e-02
2.224323872936026514e-02
-1.594577565310726155e-02
-2.157704431870354975e-02
-4.109329702087227004e-02
-3.291758297522353466e-02
-4.984592007242677481e-02
-1.554163271959522162e-02
-8.825477225281228542e-04
7.570603043370728591e-02
2.050035807262650181e-02
1.025596855163067589e-02
-1.875658860078631071e-02
-1.573028018456616023e-02
3.350212662132547037e-02
6.790722522115925919e-02
2.134812680750682382e-02
6.774219642883548553e-02
-3.569332201800726884e-02
5.649901277633075092e-02
3.467218839008322923e-02
-2.115693761011785967e-02
-5.870477903880269577e-02
-6.184127780376019214e-03
1.406496744340313999e-02
-6.003178406467261398e-03
3.669631147857427278e-02
9.822421111798469370e-03
-4.688389728737449302e-02
1.661268322373934264e-02
-3.116428288569827662e-02
4.576471316738073974e-02
4.607874631156663736e-02
-2.398590869904708791e-04
-4.818848875590944075e-02
-9.223517686453561182e-03
-7.738734406654791155e-03
-2.972996725716450794e-02
-2.529403820903259811e-02
3.418139041818364643e-02
-7.055461009341584822e-02
4.904849135975822283e-02
-1.002518847780556055e-01
1.850314211218029650e-02
3.358995915337825017e-02
5.454973669958159549e-02
2.844540969048066012e-02
-2.648385300983119653e-02
-6.389073957156443662e-02
4.416375797290477724e-03
-4.124429411074669732e-02
8.223211013295271543e-02
1.133797207810404925e-02
8.635778641046604198e-02
4.853137472137211694e-02
2.148781275802914836e-02
3.352482302968107231e-02
-5.070864513420894615e-02
-4.943771619861348637e-02
-3.579332175340265570e-02
6.188671566582784611e-02
-6.764821323292020960e-02
1.344648114798635379e-03
1.275053007354122817e-02
-4.514342480000349545e-02
-5.866457178253503373e-03
-4.873891579789845635e-02
2.125910056686600678e-03
-2.852763615124938312e-02
-4.661169949560838716e-02
1.269857718039867772e-02
-1.279443824485387501e-02
-2.777744003190975308e-02
-3.840024914765310243e-02
-2.205020955605802371e-02
-1.354219675632993038e-02
-3.217002725165083420e-04
5.194870509723316376e-03
3.874650560302135560e-02
-5.757158979672440113e-02
4.260114931518007436e-02
-2.569581003639987565e-02
4.128607274203843769e-02
1.127488266072817049e-03
1.190812694580283340e-02
-2.608223495121168509e-02
-3.138425842189693227e-02
6.686884158830722069e-02
-1.558811016398171240e-02
2.280108412383706137e-02
-3.981666786281937154e-03
-4.555087916250404045e-02
-9.389924073801575108e-03
1.488024130743133104e-02
-2.335451262438820175e-02
9.685093942027836467e-02
4.777313918326572817e-03
2.939399443986152188e-02
-3.698946833959959515e-03
-7.185963461955735543e-02
-4.355633557358336294e-02
-3.163855528565456821e-02
-4.488790011490993714e-02
1.990460407609503934e-02
4.447333984630085293e-03
-9.203599292216887995e-02
3.102944012336001506e-02
-6.958043158566181580e-04
5.671584958534583304e-02
-2.080692675164538125e-02
5.124049898944123965e-02
5.662340366063334240e-02
-6.870646111381431553e-02
3.719482900921539797e-02
-5.143131352303986076e-02
-3.947910630156203221e-02
-5.045201682718170738e-02
-1.150668045454184690e-02
3.043519705002306706e-03
-3.854022759877387405e-02
-5.345567620384560764e-02
2.390977048703593622e-02
-2.609994887278232339e-02
1.755721209202920630e-02
3.139738267058820448e-02
-1.560035592251502595e-02
-5.311425364259950155e-02
3.518905633206611400e-02
6.292647245231695365e-03
-8.896932077386253412e-03
1.751816535495408222e-02
6.241840501300789656e-02
-7.029015636994870309e-02
3.841124624802879500e-02
5.946947913927036651e-03
-6.538696008665069448e-02
3.988525575981591992e-02
-4.516113896404847644e-02
-5.321796473859206206e-02
5.175933114205649895e-03
-2.670038395459802677e-02
-7.243118151945898697e-02
7.161378138668576809e-02
-3.165635495085952072e-02
-5.287558040193435921e-02
-1.168951168317827402e-02
7.948443774180856056e-03
-1.354834710770553945e-02
1.314218453987860656e-02
-1.321610753699927442e-02
1.989779549764707917e-02
5.784333228570737000e-04
-3.913222005351926075e-02
-3.201902717944921095e-02
4.017470682350474803e-02
2.577184570872614183e-02
1.180389852181536539e-02
4.424360765874501417e-02
5.523395193495037048e-02
-3.867602362054980980e-02
-9.609609382792276902e-03
-1.204283953858058427e-02
6.824939412853330868e-03
4.290574969026725305e-02
-4.502619377505510251e-02
1.338877601410745112e-02
-2.623689103881098744e-02
-5.409899160096106859e-04
6.293107559386224015e-02
2.690882484282019343e-02
-1.251010328290697244e-03
-3.921002994477363474e-02
-5.336541347967162924e-02
6.727018480637039777e-02
1.781024584567994506e-02
-4.017922918461001858e-02
-4.116890849789558299e-02
1.094297629731619953e-01
1.174593436886798258e-02
-1.552734164938618898e-02
6.651836175953192154e-02
-1.281288687194448786e-02
-2.956393799538398898e-02
2.674662331695990339e-02
4.287912806721881631e-03
-2.455014211366778054e-02
-2.409055702293367782e-02
-1.272489874671952348e-01
-2.262826662210285986e-02
5.205722208562028192e-02
5.275803148631343781e-02
-2.874524204435204271e-03
-8.307642419098051900e-03
-1.527198470133850870e-02
-7.053887912465055254e-02
-6.043179321458561071e-02
-5.611915881968341374e-02
4.561725323587597497e-02
-6.090892003114238562e-02
-1.206873858419590419e-02
-6.637459424277245001e-02
-1.591283681481299797e-02
4.991377624245401518e-02
1.674691574420897333e-02
-4.125724232583688478e-02
5.713318399187200525e-02
2.342645666164113599e-02
8.037415222794605518e-02
1.244599998217998243e-02
1.043246529796909745e-02
-1.954228464235449689e-03
-6.227644876618328162e-02
-5.795378946559022471e-02
3.803261089114372967e-02
-4.243736358780385992e-02
-4.204776706551841686e-02
2.446751399466958257e-02
4.859544667242222254e-02
-6.095507675919575874e-02
2.361702425699448160e-02
4.462036786955687201e-02
1.263969524948319392e-02
-1.814551879160356896e-03
6.457498815455987862e-02
-6.329121569643535519e-03
5.608269563190829143e-02
-4.519073070128793584e-03
2.533244161039831244e-03
-3.794037579436996405e-02
4.691000220750679572e-02
1.669996979149363306e-02
7.962212339813246748e-03
3.527458787739902457e-02
3.907826346142411617e-02
2.159132192884336693e-02
-5.646869944543120301e-02
-2.184254965595308629e-02
-2.318000281488661468e-02
-7.738381570947347465e-02
-3.585950870644686456e-02
-1.609583259649440337e-03
-1.885290205185170473e-03
-1.432324867992176495e-02
1.127855738099809053e-02
3.847322574805060041e-02
-1.416825246177893897e-02
3.215819616897055283e-02
-3.882712533287937390e-02
4.810258648225928385e-02
9.078406226473816065e-03
3.466994845430469013e-02
2.883462422865453421e-03
-6.405582232026039990e-02
-2.406612216407584895e-02
1.817773395235207530e-04
-4.927854329752291013e-02
-4.558015393723870157e-02
3.275782126374536529e-02
-4.629896157964635134e-02
-6.544450795110862140e-02
2.887898975783026456e-02
-6.866728502509379488e-03
6.704963007110226192e-02
4.815461830667533416e-02
-1.613029733980582761e-02
-1.813364932468014556e-02
-2.446565902682459534e-02
-2.425623054424817446e-02
-4.456587130458645324e-03
-2.576288499387171301e-03
-1.060651519194729525e-02
-2.158357302651667947e-02
-5.919113324557526840e-03
3.294511042872608902e-02
-1.042089389860558629e-02
6.121306857956072822e-02
-5.187940869958877765e-02
-5.614949069052022762e-02
-6.548475712854198716e-02
4.610942703119038505e-02
3.313799096500946641e-03
-3.183568337055051045e-02
-6.145538385281758623e-03
-2.748321670989279167e-02
2.364701039740743638e-02
-4.262849569893136653e-02
-1.664699868720466783e-02
-2.135276334968564532e-02
-3.300140058802535081e-02
-1.223334066569524946e-02
1.231754153926006325e-02
5.917673158465686784e-02
3.217339052316622178e-02
5.906705704563604276e-02
-4.933507801837237750e-02
-8.931101648109991339e-03
7.862271059259856674e-04
5.898748951629230464e-02
2.343234808751565659e-02
1.964243372622267308e-03
1.319773079812879869e-02
-1.968661913153011561e-02
-4.433578913550133282e-02
-6.376268517134774105e-02
4.247756102495839174e-03
-5.078983700814135999e-02
-1.072709406614776456e-01
6.119146281832826828e-03
-1.807185276486906328e-02
-4.468936042710227458e-02
3.006839201152285146e-02
-6.711607595599364609e-03
5.912141161220350882e-02
3.773951407442003442e-02
3.657657665828455227e-03
3.432394587935785890e-02
2.884775902763778155e-02
5.562394359398092902e-02
4.989103525336535672e-02
8.108829816921223066e-03
3.750923113300553419e-02
2.615988329382256533e-02
-1.347053368417513476e-02
-2.731178430903698912e-02
6.131772870333949271e-02
-2.590348186548863119e-02
1.208931250112535612e-02
5.449809981113510650e-03
2.838199078450507826e-02
-3.070794691819130062e-02
2.224764149051176171e-02
2.832040474672433208e-02
-9.203695387953486629e-03
3.431629402631266451e-02
-2.196143041696752354e-02
-7.258148365665886316e-03
2.620664709019691896e-02
7.942908084823101927e-03
-2.166941080237107242e-03
7.262676970267301210e-04
-7.644468758255290597e-02
-3.368855350117025416e-02
-4.546039013156480402e-02
-1.473730005441602035e-02
-1.101882916392739886e-01
-3.135844527041701385e-02
-6.961508180872498508e-02
1.931250254783644510e-02
3.229931807145761807e-02
-1.396158236297614756e-02
-3.124901489196151017e-02
1.198475643694701075e-02
3.172021165949592825e-02
6.904444443380779173e-02
-5.989632252799719642e-02
-1.373968390298782767e-02
3.246978907713568563e-02
-8.179295543181251682e-02
-3.177691997525362855e-02
1.449904677075615662e-02
6.649251163382144392e-02
1.974779724435378470e-02
2.806225422131890593e-02
2.132528886741284421e-02
2.621683171601391429e-02
-9.054470147346616038e-03
-2.891614660454907768e-02
-3.332302695896988826e-02
2.825466443243715778e-02
4.038948705720769167e-02
2.613767383913991049e-02
6.302061153241830978e-03
3.701272916697159743e-02
2.117821847182967815e-02
4.917061704569038877e-02
-1.841713454177950834e-02
-3.832342315267421584e-02
7.912244679069065437e-03
3.713729987757646844e-02
1.678736108797509660e-02
-2.851841780529097703e-02
1.482791404691771644e-04
-8.278809415224380741e-02
-9.050451572157304503e-02
2.300025720940719609e-02
-1.858860923418998584e-02
9.320445580211805803e-02
2.078831002819701498e-02
5.458557881151724495e-02
1.202429688921041913e-02
-9.838734103283553606e-03
9.288059953384605189e-03
7.682451885200182462e-02
7.624431115332886560e-03
1.414916050361774043e-02
-1.026732558138694108e-02
1.062563200256876582e-02
-3.160830720313450443e-02
-8.770119025656579123e-03
-2.125334276459261984e-02
-3.121453227892454635e-02
-2.065137312736313110e-02
-6.036970297964010940e-02
4.632606479156877420e-03
1.597751930862532921e-02
-1.982453547165085499e-04
2.076205361348096995e-02
2.299670574196169964e-02
-6.623292304059043289e-02
1.391067355140182364e-02
-8.493181914903042903e-03
-3.659631041914353927e-02
3.710786096264198641e-02
8.268435027361095702e-02
-4.757091060431061641e-02
-5.063999224530879584e-02
9.136071618152415141e-02
-3.305256336260915806e-02
-5.590373776072761480e-02
-1.445571636799464557e-02
-2.453431044245010708e-03
7.725764973749869868e-02
-2.110935976221098992e-02
-6.313039717655484495e-02
-7.797728149262715333e-03
-1.176454429789694500e-02
2.810290627281323075e-02
1.541579842203130365e-02
-4.592509763113970800e-02
-1.873980044484154991e-02
-7.605617276284887263e-02
-2.416443196071568073e-02
2.327199829324895844e-02
-7.157412732846364645e-02
-1.621885986578089009e-02
-3.530879687560087299e-02
4.786403465519232375e-02
9.573042221874600646e-03
8.595477912368549439e-03
-3.329480142520064440e-02
-7.857183599973256716e-02
2.508801049982198328e-02
4.099366870367474047e-02
2.570627194080319505e-02
8.834447416945619136e-02
3.875652308994749495e-02
4.134365949737176665e-02
-3.341843109098068670e-02
9.540332849951767280e-03
-4.543220792344675879e-02
-1.815371706389189415e-03
-3.894145600261622597e-02
-3.561837849632787619e-07
-1.617234068564520066e-02
1.915279103113616196e-02
-8.765804229391571667e-02
-2.413162162190241045e-02
1.902711183045072835e-02
1.522006359762627728e-02
6.450930825826645121e-02
-7.768366526885853163e-03
2.787392600678273435e-02
-1.983550416383702067e-02
4.084147825642757412e-02
-3.855936093540103526e-02
-3.531734188730930452e-02
-5.490253454146372912e-03
-2.050954293527893282e-02
4.641761988735734756e-02
-3.757975912693039405e-02
-4.088492408714135967e-02
-3.934834242167411372e-02
-3.462523520152103323e-02
-8.373995896139498074e-03
-1.995821955218253854e-02
5.088422143686218563e-02
-3.884315329998112160e-02
-6.994385772670250190e-02
-5.643595863147184144e-02
-7.729931717370533417e-02
3.515053134954736203e-02
-1.908417459644880243e-02
-1.624850826139447816e-03
-2.940954036958239384e-02
-1.115290811028376294e-01
1.170502394830945543e-02
8.185436541694759288e-03
-2.051545525036776660e-02
-6.348811596306673521e-03
-6.799628137323678045e-02
3.947422595340806944e-02
-3.813683325248462541e-02
9.200139745815388154e-03
-1.589370557469626122e-03
2.344565793508791851e-02
-4.354044018762533164e-02
-2.789007593590620351e-02
-1.021325609312335623e-03
-8.662203825844512831e-03
-1.940775894838133939e-02
-2.578060408888813507e-02
-1.654537446519823568e-02
-5.123344235693787219e-02
-5.782734492626147305e-02
-2.551826495677806533e-02
3.782712327625364218e-02
2.677738658995716670e-02
6.648144525939332639e-02
1.334295940993496070e-02
5.572097772256986471e-03
2.817988597517210800e-02
1.873014586367428239e-03
1.546522426557704437e-02
-2.882051417436881299e-02
-3.654666772777188932e-02
-1.942393568077503338e-02
-2.420734868110625132e-02
-1.837721655395743031e-02
7.034886717202914856e-03
-1.534976221826742093e-01
2.881590239902917690e-03
-2.899187110375282123e-02
-8.446431832622647295e-02
1.250167152858785687e-03
-2.142595635881730173e-02
-6.738631037436729199e-03
4.289322386498902601e-02
-3.751025227838757081e-02
-9.220417283237648462e-03
-1.005239415477337910e-02
-2.000965304090909086e-02
4.689752189575987357e-02
-8.350204511574081667e-03
-3.434898127443119370e-02
-5.407753104964670848e-02
3.892060089550548191e-02
-2.862000975683768114e-02
5.493676390522038433e-02
1.082879742575132594e-02
1.278241240645371785e-02
3.940907544753625980e-02
1.412440398173606636e-02
-1.399186943733437584e-02
2.029922407301673615e-02
-1.147821447026176967e-03
-3.735428014593437929e-02
2.582585359794433919e-02
-2.503828330991379400e-02
-2.884962331914456279e-02
4.773312158244896047e-02
-2.905337046735603085e-02
-4.023926461332331950e-02
3.156052111074381800e-02
-6.900251819648803298e-02
-5.231593080242193106e-02
3.156612584798946380e-02
-6.377665835384760395e-02
4.532137788413773127e-02
2.407739041781995631e-02
-4.155035974657438763e-02
-5.541153713722216101e-02
1.566168551892912347e-02
-3.153217526737136372e-02
4.886898054002884045e-02
-3.542670026657502441e-02
-6.701623760511680843e-03
-4.650226638586541644e-02
-2.364647338668522322e-02
7.556630654930771018e-02
-1.163539394442660024e-02
-4.068916050420681198e-03
1.515354479859169767e-02
1.120289416995347460e-02
4.200808786555354155e-03
-2.344789627192031545e-02
-5.679439784899631416e-02
2.042527792901251485e-02
2.290745200983368771e-02
7.654459178024611288e-02
1.124382196428061996e-02
3.985345361350110110e-02
9.632239076503183251e-04
-2.319572575234329567e-02
4.453635708952476818e-02
3.548298661125365988e-02
7.631618551791229110e-02
3.775701690639236136e-02
-3.256072117462600890e-02
-2.816272990366331525e-02
-3.654483605151449821e-02
7.235475762928220145e-02
6.269730704547221700e-02
1.757731000952723541e-02
3.698610896055960079e-02
2.806743806571825386e-02
5.110669977014280912e-02
3.106250801527719700e-03
-1.634116960827676013e-03
-2.240678217223133345e-02
5.607839555316736918e-02
3.564049364362659178e-02
-1.443017018083383486e-02
-4.899396161494436186e-02
5.105917453277995094e-02
-4.352374705494930357e-02
1.496119880033667388e-02
7.157163129087006082e-02
-4.559721873009552756e-02
1.383479363665826752e-02
2.794345094406228483e-02
-6.080888743896164378e-02
-4.249243069514709731e-02
-1.063752597705979602e-02
5.357864010095397117e-02
-2.672695471275491827e-02
-6.967525974864376137e-02
4.343148225449541822e-02
-6.563856450389407571e-02
2.747758204082862907e-02
-4.921128690521731769e-02
4.448238169848529877e-02
6.231903593525800998e-03
-4.511228248067221391e-02
-3.587119105241141220e-02
2.345607689352969052e-02
-5.116072537604501175e-02
-4.428771596441171549e-02
-5.932408729050046153e-02
-9.387741074353179657e-03
-5.227238726683947762e-03
-7.417185382052368658e-02
1.181416081905248966e-02
5.125473045073984657e-02
2.278727946466935217e-02
1.797836228906353126e-02
-1.446110881002580801e-03
-1.448992759561381835e-02
1.436400660252203955e-02
1.572116320408537340e-02
-4.717906037792364560e-02
-7.177560936222757149e-02
-8.645116403121254345e-02
-9.172847924599913591e-03
4.124492785969021205e-03
-6.399456784979072610e-02
-1.911748792864407598e-03
2.980371572293412374e-02
3.257972560972230078e-03
-2.553908061165199514e-02
9.223936998225572281e-02
-6.155654061177623371e-02
-8.613508592412526255e-02
-2.356679173917973318e-03
-7.048368878671411319e-02
2.532043820740523601e-02
-1.489623359127406448e-02
-2.183369633779385158e-02
1.756956411896537767e-03
3.683000765475526184e-02
1.571508607001759900e-02
7.656215056164194024e-03
4.692714478361503794e-03
1.724971566872760334e-02
-2.782751859360090008e-03
-1.290352713559899181e-02
-1.784380347507645917e-02
-3.551319242517279873e-02
3.958553892501547739e-02
4.918955120230678046e-02
2.369461133173843270e-02
-6.075891826344011898e-02
-6.533543127119073590e-02
-4.599860739332368303e-02
8.705188506235641069e-03
-2.267474032167608039e-02
2.172260046342342280e-02
9.466062516437881436e-02
1.510858400703361457e-02
-2.366822128783556065e-02
1.409399822057310139e-02
-1.213510642526963168e-02
-1.008042523419327638e-02
2.342940113823473516e-02
4.087957915229561978e-02
1.748423225499539518e-02
3.179426155097247325e-02
7.939915544119895141e-02
-6.663818311563029888e-03
-1.185300625406143608e-02
-7.648650456283686075e-03
-4.329077103564147461e-03
-5.330785212822027053e-02
-4.433926972755475315e-02
5.333483214121743747e-03
-3.672401102413806739e-02
2.593127158180908928e-02
-4.248767066258479774e-02
-1.725849812363111288e-02
-5.241337596378014413e-02
-6.740199949537355184e-02
-1.543335797812732391e-02
3.268083073599180322e-02
2.290602959783714920e-02
9.806041840484162886e-03
8.955340935063572580e-03
-1.389292121407331021e-02
4.008896764874890495e-02
5.828928775163945419e-02
-1.851685228943617326e-02
9.438773833901677873e-03
3.732640581892298845e-03
-8.071116109571166083e-03
-7.402567906373974660e-02
-2.439021143433248162e-02
-1.432525071263996211e-02
6.901839388064465175e-02
1.653522409237926163e-02
-4.472312731968820093e-02
-1.406968358838448473e-02
-4.411845202296710289e-02
-5.800479152651185494e-02
4.244786679282074732e-02
5.831863554287954055e-02
-6.282259180401505994e-02
-1.078724437037899275e-02
3.005212337954278959e-02
2.950830849066958528e-02
-3.575458639302344505e-02
-6.435651630587706749e-03
2.773305798099227112e-03
2.964641480149581010e-02
1.939839943345610237e-03
-3.111037699553431679e-02
-2.412671089121845580e-02
1.905708007369893986e-02
2.017825751850895605e-02
-5.111617003346882043e-02
2.655036957401675154e-02
8.524579617414561328e-03
5.964205744815439386e-02
4.492077075583086367e-03
1.925665618440128637e-02
-6.197078812651053703e-02
2.992505658600990923e-02
-4.466934021125452069e-04
-2.745950762875656523e-02
6.295073556728138231e-02
5.381832483258146629e-03
2.052635951829241343e-02
4.188829231651953512e-03
-4.562209282421744207e-03
-6.041142684899731413e-02
-5.256473626775867714e-02
4.124516660531052370e-02
2.499466039087978528e-02
1.137138529849888134e-02
-2.664133202380185653e-02
-5.674086710715620097e-02
-8.783721871706659523e-03
-6.600556200484612897e-03
-1.504523743721548380e-02
1.725614379444968816e-02
4.110194316545803112e-02
-3.898291278282239869e-02
-2.972981970796262016e-02
6.152085417818573855e-03
5.474657162512386321e-02
6.918435694044175466e-02
-4.377443855701500935e-02
1.886719320955742435e-02
1.823089440171233450e-02
1.570000948726677989e-02
-3.537207796159476392e-02
-5.848218969672912791e-03
5.437153458325517941e-02
-8.390888536526402292e-03
-5.938619649927715655e-02
1.313156166050898598e-02
-2.928844495070286394e-02
-2.991349817115493415e-02
-3.183332487636576086e-02
2.432751892493844811e-02
-3.363243237534598723e-02
3.564091618500941569e-03
-8.106746745765781859e-02
3.531228321839918749e-02
3.192529447711127399e-02
1.246279395676992002e-02
-1.155905086485527616e-01
-4.574595261974612019e-03
-2.087684802954245869e-02
6.896017895091795247e-02
-3.143980991493805499e-02
2.297627359067613145e-02
2.983532461278208450e-03
1.687959911257534348e-02
1.051680444277808789e-02
1.203840309764251174e-02
1.471792186374567407e-02
-2.550767778313473358e-02
-1.372331294863881300e-02
-1.848651153125953697e-02
2.135581185984153016e-02
-2.439321784897689749e-02
-1.348997018140294388e-03
1.838165425941151385e-02
5.533730030135219913e-02
1.737581889165624310e-02
1.159384930639896505e-02
1.920235677599779062e-02
-3.225476783462978558e-02
1.590409778095255855e-02
5.678993498897558223e-02
-3.610950984314581502e-02
1.224930480447861993e-02
7.428084904135295874e-02
4.716163803550085104e-02
-6.212457468178318731e-02
2.053470754832377454e-02
4.716568561924297520e-02
-4.392870306212857262e-02
9.328448104942975785e-03
-1.012529780423638247e-02
6.269118181574231952e-02
-6.579264391761932562e-02
-4.154861974004563779e-02
2.771190555516739665e-02
4.416452094003257833e-02
1.082773279704443703e-02
2.494639384652694997e-02
-4.572288354113510089e-02
-2.833280710652585563e-02
-1.252225134987658764e-02
-7.179503943758293143e-03
-4.095027241185632966e-02
4.646132417251607610e-02
8.593241986211740124e-02
3.474071685771901868e-02
8.776657742897937819e-02
-1.131021771651638530e-02
7.979885575325804115e-02
-5.827025811594933186e-02
3.406375817473124984e-02
3.324405491898480697e-02
2.492598482167237943e-03
-1.744584578577720521e-02
-5.619010295986240529e-03
-1.009886762948585849e-02
-1.172885771076594835e-02
4.484385875991951653e-02
3.703416435687448965e-02
7.385930645018674856e-02
-3.121973193322102880e-02
8.791135363368006092e-03
-1.175121883434821490e-01
-3.658105422492908404e-02
1.937854631841664024e-02
7.118315159057530227e-03
-3.540558104511713159e-03
-7.519425910938408453e-02
-1.254328866403378942e-02
4.570638081618513815e-02
-1.438588726764486111e-02
7.110699922032513547e-03
-4.439356373803853006e-02
-4.512203553899637315e-02
6.679844641438811848e-02
1.971227414737271658e-02
-2.327721524060089725e-02
-1.139793957268527523e-03
-5.345301083670282033e-02
2.822591153758595081e-02
3.657127883116522652e-03
-3.901130059989665194e-02
-2.260270289972343694e-02
2.952920908785031454e-02
-1.491005977743059888e-02
5.018131376606899119e-02
3.200356009120517570e-02
-9.855351233814316908e-03
5.947671838178875126e-03
-2.628368993783511062e-02
-2.308719684636306724e-02
2.995851389704044451e-02
9.402143911468673065e-03
2.601619478854037479e-02
4.748456550122147346e-03
4.147648116311803551e-02
4.371190310395579523e-03
3.558030963780382805e-02
1.176811548563664045e-01
3.270429328445263045e-02
-6.931757403426035136e-02
-6.558815524100114827e-03
2.932070333827896044e-02
-1.310210888696408844e-02
-5.290275986105259787e-02
7.519324393811537000e-02
-1.115021834649967784e-02
9.134696392643446711e-03
4.342670139396887126e-03
-2.098901375778713246e-02
-2.566343883035527521e-03
-3.404379110524219376e-02
-4.040342886434251241e-02
-9.647741598548005906e-03
-4.814894046085446688e-02
7.319024737438174777e-02
-6.428513183305875969e-03
2.958401193243906727e-02
-5.039282488212908778e-02
6.788967029511674967e-02
2.335509262443607667e-02
-5.508729838762355113e-02
1.382637285569172925e-02
-9.418900572421937123e-02
3.750175473794979675e-02
8.704526875609229844e-03
-5.422823139219718619e-02
6.057260089245530832e-02
-3.715974752229830869e-02
-5.669496204841573822e-02
6.816824025910193235e-03
-6.185050980286223819e-03
-2.109844785891594812e-02
-6.415859188515654621e-02
9.739022539511386911e-02
-1.769971550668390792e-02
1.390403501106042376e-02
2.961191241004122385e-02
5.924073195253249519e-02
-5.040918601315638042e-02
8.557490713526313963e-02
9.446671075589420374e-03
-1.840915187389961793e-02
1.338603189533063564e-02
3.771964522900838994e-03
3.943327780281893902e-02
2.144206485798583195e-02
-3.883629112619319673e-02
4.842256579199340043e-03
1.246637182954565435e-03
-2.918256284113049642e-03
4.533319757638075431e-02
2.108175861688796685e-02
-3.275516948038335180e-02
-9.805430883462027888e-03
2.226979831342561222e-02
-2.818186983540559021e-02
-3.122237901022429860e-02
-1.517226856678612588e-02
-2.485445944888428627e-02
-1.178196637852941403e-02
3.867175747062537999e-02
-7.152359776494678079e-02
1.758622594929915364e-02
9.556107533966341772e-02
5.386378286338818801e-03
-6.978882512789324512e-03
-7.216326548673260288e-02
8.277391843066281285e-02
-1.067708010765548443e-01
-1.032430139313660483e-01
-2.443563700242538245e-02
6.026604008349747271e-02
-7.655527916016620707e-03
1.716279103937268236e-02
-1.356459814808710744e-02
2.496657803094658526e-02
8.890581517927596475e-03
1.821431934354269741e-02
2.361483555410507154e-02
-1.770360628227180683e-03
2.614966692647203300e-03
5.947113397831692988e-02
1.127027857531608937e-03
-2.650253961395598531e-02
1.397062860186789809e-02
-7.008783743694092794e-02
1.341168080434028582e-02
2.260617601346594924e-02
2.766177863141526180e-02
6.851957729886633264e-02
-2.392691258239712342e-03
-3.390942416863145653e-02
3.714413715421758383e-02
1.087681441573179301e-02
3.408857743514589339e-02
1.359082455924607961e-02
-3.167752686692879710e-02
-3.657679725200017884e-02
-7.762518309324049903e-02
-1.169809724486175345e-02
-3.901877722469085374e-02
6.845581094742003193e-03
1.717855578255293378e-02
7.570726234167331203e-02
-6.995660107177413545e-02
4.180862484813537006e-02
6.632356801763664850e-03
1.575630348468674141e-02
-2.010371900562095068e-02
-4.160556362143117554e-02
9.345494830929966523e-02
-1.470278953763849705e-02
1.809747838456146618e-02
-6.023660062688616229e-02
9.079326256014270957e-03
7.354512785828624943e-03
-1.837135276925384517e-02
1.084498190447054193e-02
2.096337284665959061e-02
2.786072108662049004e-02
5.440404183382519659e-02
-4.554301253243187020e-02
3.227565754556830507e-02
1.900410724074335853e-02
2.768144899669808950e-02
-2.671251807455948812e-03
6.211558781183958849e-02
5.251234055440762161e-02
6.371796886944088023e-02
-4.856509307420739385e-02
2.179352530221194753e-02
4.788910543606011289e-02
-1.280056889113317074e-02
-5.526707063491102800e-02
-3.364808773255636987e-02
-3.531042276834751859e-02
1.049811207897362181e-01
2.097890028757216918e-02
1.262618262755426171e-02
1.471338809734242317e-02
5.213230862943925292e-02
3.932209442799420446e-02
4.800564712106601684e-02
2.844485726055356531e-02
-4.853437343712527219e-02
-2.313944458051547109e-02
5.899470938248066454e-02
5.953321880058961429e-02
5.606553322719317646e-03
1.687975679046575458e-02
6.536383112251346883e-02
7.119047533483720269e-02
-2.636482619620334963e-02
1.929991617655039959e-02
-3.454382962664506729e-02
-2.041992786527071623e-03
5.873496400534067990e-02
2.207021287940860721e-02
3.507144630770638039e-02
2.707959972121601333e-02
-1.193776601216635543e-02
-1.302602778639815398e-02
-8.852252813640860973e-03
2.620355820103751482e-02
-7.333580569215975703e-03
-3.525250423228225294e-02
-5.050467716794494744e-02
-3.142221798542305100e-02
5.564924320851349221e-02
-1.580677603422949579e-02
2.090397859972278199e-03
1.774277367024341620e-02
3.582071081643783961e-02
4.740884868048399203e-02
-5.269489191264173367e-02
-3.656343968688188784e-02
2.164171994411849542e-02
3.701409253618984877e-03
-3.375717504225250742e-02
3.046784426048479433e-02
-3.507480002223195559e-02
-1.881725115707332495e-03
1.612501329201720610e-02
4.799533852946137255e-03
2.652496825517195941e-02
-2.626950978685706553e-02
-1.412936522979848196e-02
-4.118623936409156194e-02
2.255662505805096710e-02
7.583823155580086961e-02
-3.843250169500705971e-02
8.828652296449505943e-02
-2.758816119298008324e-02
-3.650038197807709689e-02
5.176935569453632036e-02
-1.080744022148915143e-02
-8.789611754059480780e-03
-5.789273234188801326e-03
-1.073758912859992289e-02
-2.787805509670662416e-02
-6.911936384580270876e-02
1.134049109437154298e-02
-4.335796581016791024e-02
-1.754235893747022393e-02
-5.390263278167924110e-02
3.728905519626531800e-02
2.052716734596997036e-02
4.478958245116324705e-02
-3.228860485308254757e-02
-1.380907867254075987e-02
2.041879970804240038e-02
-1.034467638585093163e-02
1.166370912229975493e-02
-6.382259764957377846e-02
7.641481578393812327e-03
1.108096832974610332e-03
-3.868333866552431388e-02
1.346103301632910892e-02
3.530725175606477112e-02
-2.369979112136187671e-02
2.527802365014094146e-04
1.536639295300691946e-02
2.281274806750063690e-03
-3.505925494952048110e-02
-2.859363688708013111e-03
-1.239869272572971786e-03
3.814622785601909632e-03
-1.768662124044386797e-03
9.550815205821334627e-03
-3.769149362093465738e-02
4.605964973020278824e-02
-3.041460481131354546e-02
-9.557069302523173160e-02
5.048182832513486117e-03
2.544043281636089102e-02
9.235297390727155442e-03
3.469350836059396925e-02
3.834476703804944042e-02
8.794888976184963431e-03
4.595886348556358497e-02
7.319456152919094627e-02
1.642778761315150798e-02
-2.991166759178702159e-02
4.543698309722323664e-02
4.471702657927348334e-02
-1.605294631939927982e-02
-4.265507214587917900e-02
6.601944255251042393e-02
-3.213648630283282015e-02
1.440915962974628414e-02
-3.271119756673521867e-02
3.063252751986593470e-02
-3.768558676900461007e-02
-2.671486906243417461e-02
-4.561416108940528208e-02
1.635600971151609509e-03
6.362018387689030718e-02
3.527820844424438967e-02
-1.604653356210908668e-02
2.972076005389308502e-03
4.083261759597799079e-02
1.526180479954865679e-02
-2.383789261228361211e-02
9.178075936791774136e-02
4.661126764310837001e-02
-2.271045643469444056e-02
7.138416522266358491e-03
3.024912092220347418e-02
3.522883566609105732e-02
3.806024965490397566e-02
1.555477349472424164e-02
-1.463962676314592426e-02
4.064470834218119472e-02
1.502559129889302104e-02
1.052571191520750189e-02
-2.017834822842094408e-02
1.076199498582805850e-02
-7.398414758437030431e-05
4.121228462488264743e-02
6.840709068465344878e-02
-2.492664050637827602e-03
7.537978122234351153e-02
1.474344147825235561e-02
3.197337782488069748e-03
1.226963715730252855e-02
2.212428984864708154e-02
-2.144482809572822481e-03
2.350985762499032197e-02
4.993055859462193491e-02
3.116529251972798356e-04
-2.425807538745102659e-02
8.235882308850295264e-02
3.606959593679302106e-02
-4.859805155627992812e-02
-3.612489949272754131e-02
2.970892222142715311e-02
4.319053952661774942e-02
-1.005560206499168385e-01
2.066578055648602211e-02
-1.797184877299602343e-02
1.626935984500068461e-02
-3.236627841885294284e-03
2.326496943987120189e-02
1.632706902883611366e-02
1.109698596543175764e-01
2.941302474551064569e-02
-1.245768367365304198e-02
2.186091049770413214e-02
3.550529025333063610e-02
1.927443036586406686e-02
-2.148282147977541301e-03
-2.497788778131708465e-02
-2.071987650642308568e-02
6.062333807307418443e-02
2.737409844127790346e-03
-3.222220968942631630e-02
3.372495947681838913e-02
2.136209473342762580e-02
2.787841702983834616e-02
-8.452926877810651440e-02
9.664422072271413450e-03
-2.443467825547611383e-02
4.161949079541612737e-03
-1.249725912145003073e-02
-2.908508807361609438e-02
-1.294958981666003220e-02
3.249107705130745150e-02
-1.184244246832974468e-02
1.151712164399457464e-02
5.576248278912832729e-02
-1.159779373259662086e-02
4.308278950168573096e-02
-3.252121020888804753e-02
2.214994610564246375e-02
2.325622098357663439e-02
1.114572232612280438e-02
1.489547161402964698e-02
1.524072156163481379e-02
-8.300261710668283303e-04
8.962852755095324087e-02
2.472270625635863972e-02
-1.534570372496272400e-02
3.090782524196663064e-02
6.981199220787795423e-02
-1.417732037704230903e-02
2.754247581086185018e-02
1.086220488614988468e-02
-5.918577144321440775e-02
5.094821470131981334e-03
2.857952358138402330e-02
4.004650531139850034e-02
5.081188301222527154e-02
-2.998657256324279222e-02
4.039440352189391237e-02
-1.064875591234253592e-02
8.802985289830532120e-03
5.787632005963641926e-03
1.701179664220736285e-02
-2.410276160802062723e-02
-7.961328366210936730e-03
-4.625280787502002167e-02
-3.301725713184556349e-02
6.553993883753696237e-02
5.249419804501340853e-02
3.744971091914164191e-02
-9.701297239689442992e-03
-1.017380955698404636e-02
-3.058039659873698895e-03
5.626368586184041232e-02
2.292919739344577781e-04
-9.005571368203737874e-04
-3.251325658557287918e-02
1.427689852229769782e-02
4.044382051398374284e-02
1.162069156502856977e-02
4.431432399022046387e-02
-1.588780495278087693e-02
5.312676604483876916e-04
-8.933988802590356326e-02
-3.910415753728191390e-02
3.320070649426923315e-02
2.820955905744650105e-02
3.941261840740732658e-02
4.644719444339253170e-03
2.408651026515538831e-03
-9.994365049344844029e-03
-1.270557233095368291e-02
4.106138564871119473e-02
7.813918227324742616e-02
2.553885821418236390e-02
-1.229896133626440236e-02
-3.645453749284554429e-02
-5.995847847793653318e-03
-1.688144724090169524e-02
-5.095233486696628539e-02
-3.589677369867561030e-02
-2.909384716904308155e-03
5.123626601210692216e-02
1.910776484220925824e-03
-1.138823729306560201e-02
-2.149234579249640741e-03
1.941146150635738449e-02
-2.233804201550716045e-02
5.144081128574764378e-02
4.502153275263587329e-02
-5.491831367495764865e-02
4.587430889114865046e-02
2.036836934218417411e-02
-5.777348465275230355e-02
5.232276835810983906e-02
3.267500574973077748e-02
-7.194511888370133668e-02
-3.044056741336731084e-02
1.053590167354422243e-02
-2.948601334836969956e-02
-2.514519736295264471e-02
-9.694814900004708469e-02
8.426334574519595694e-03
-2.429759044466525686e-02
1.533925264557881203e-02
-3.351267335383641133e-02
6.901800025626482309e-03
5.739891959386499848e-02
-4.062378256283152161e-02
1.101278839873455657e-02
5.062201916472403029e-02
-7.095186906374338718e-04
1.574285836530555163e-02
-2.612678869791667385e-02
7.184196547258683840e-02
9.279980477295486294e-03
7.213785138623275695e-02
4.510682413630448528e-02
6.844575956089464508e-02
-3.252288404769163727e-02
3.886727617258947665e-02
6.190230923327792387e-03
-6.862848127386071695e-02
8.557807508386649359e-03
-1.290294064621878845e-02
-1.440918355547387425e-02
1.683201424816309008e-02
-2.592041337213299088e-02
-3.902673157447775470e-03
-1.415231021808095214e-02
6.186074891986590579e-02
2.663912807747755712e-02
9.538930249195684205e-03
-2.926737553647571280e-02
4.368298202231007260e-02
4.219288096715721748e-02
4.490228910960815389e-02
-2.146963245890296662e-02
1.326625403818940639e-03
-1.839467528906790425e-02
2.284661349339960068e-02
5.723669558408133601e-02
4.573368727574410840e-03
-4.632961017718430913e-02
-1.066092759425909782e-03
8.209061051101392351e-03
3.790945413540643127e-02
2.361599111660376074e-03
-3.119550096903915895e-02
1.933387641158387793e-02
7.310615139568132914e-02
2.476764790373911398e-04
-2.918307244594786631e-02
-2.228931669987461311e-03
6.875324383383393800e-02
-2.387129462294345847e-02
1.010660321318940236e-02
1.201397926120726864e-02
-3.519192121547327218e-02
5.435752789311108085e-03
-6.915822123640718612e-03
6.558253449684334213e-02
-8.881525830177079348e-03
2.137552511236691377e-02
2.084500365344263070e-03
2.777376570485336899e-02
-1.352332196599026828e-02
-1.495392218913864715e-02
-1.358584067496722758e-03
4.571750287162847613e-03
-4.865522137798072161e-02
-2.496073267234410684e-02
2.666467328180069374e-02
-6.541697044873229228e-02
-7.128104015642606692e-03
-3.444884681785516378e-02
-3.138024764310280712e-02
1.164910186760958512e-02
5.994562432097345905e-02
6.152839138176222772e-02
1.701718264534407207e-02
-3.052638713258417919e-03
8.710632131789828453e-03
-2.967339615255462724e-03
-1.186949116403654371e-03
-1.480157782933919260e-02
-4.478597787962564081e-02
3.627556443962051680e-02
1.071247292242423661e-02
-1.368548896036321343e-03
4.766815416907582703e-02
-1.843046297164028374e-02
9.127905970953280324e-02
-3.062115665454886310e-02
2.833293642248745775e-02
4.134601075653446950e-02
-3.612037423950199139e-02
2.013809530010892204e-02
-1.264868446158394673e-02
-1.628992218040042515e-03
1.101739227177115678e-02
3.642188963696787324e-02
4.368185389362509372e-03
4.630880437708054242e-02
2.852471493054696983e-03
1.379106706373378448e-02
4.215751798256116983e-02
-1.876252999543797859e-02
4.305437021708555245e-02
4.129001023566097883e-02
2.927843494888254794e-03
6.350757495007446074e-02
-2.151778410060346466e-02
-8.398306066615719365e-03
-6.760092264224940029e-02
1.043472509309099384e-03
4.872734117188984304e-03
6.235341921661027159e-02
-2.458506446815520233e-02
-3.544456668391637172e-02
2.128071437294897991e-02
-2.146481341911783344e-02
-6.773621002578954046e-03
3.221608177491355057e-02
2.282714242240310720e-02
-4.151737946499432785e-02
7.822410136445874518e-02
-3.291618735623737333e-03
-2.125759017563291775e-02
5.007915816614629152e-03
2.537034709896155912e-02
6.840220105308059129e-02
-2.214708418356304068e-02
2.004719935750653645e-02
3.270394625941604183e-02
6.864868912119151574e-03
-5.644280022230890176e-02
3.922282039237367721e-03
1.415415923988116824e-02
2.927591208628306171e-02
-2.251925083174402542e-02
-7.141692205303262764e-02
-8.006335238543321742e-02
-1.777075226786087661e-03
-1.207965428708317364e-02
-2.917597812187055009e-02
7.404095513323090405e-02
-1.844040247686614883e-02
-2.346373058005748677e-02
-1.813566419998549617e-02
4.568145525577167743e-02
1.162719216601918772e-02
7.519320466321983976e-02
2.058615261387282055e-02
4.137670619225648078e-02
7.237212569880915880e-02
1.286448078795792392e-02
-2.911567505241518649e-03
-5.823138897353182485e-03
-1.081461244674162131e-01
-1.000397417206247419e-02
-4.168334932350532124e-02
-4.906287117151122978e-02
-3.671129321879505053e-02
1.999021904870732641e-02
2.115548397078041362e-02
5.933028005135335126e-02
-2.100660502174584755e-03
-2.147617937448249512e-02
3.062046522027507284e-03
6.422400745325533566e-02
8.903005579828290883e-02
-4.457416185516738238e-02
1.726053377059702174e-02
2.453464905766629400e-02
2.311028218747104152e-02
1.698037653379075654e-02
-5.272662959524954118e-02
-4.084445639008161405e-03
-2.573166619124207105e-02
3.116063490135076094e-02
3.094791953352191496e-02
-3.994415323341282686e-02
3.602149808638851342e-02
4.370752181308497353e-02
1.430277430871100888e-02
5.071532436817838101e-03
5.676262008416999363e-03
-3.261121994284556236e-02
-2.138851974367604115e-04
3.785681136255779605e-03
1.142215333739165714e-02
1.265903909500520029e-02
-3.726607675182567331e-02
5.669049376613285313e-02
3.422677947161007622e-02
-1.235219814618624193e-02
-3.568621178714650316e-02
4.890747519050819662e-03
8.328978631923598941e-02
3.046012338534486580e-02
-1.907193087766023351e-02
6.058342706714041348e-02
-1.486726818906822928e-02
-1.003587448386121343e-02
4.260240610549678036e-02
4.041005376356396339e-02
6.541628536448090836e-02
5.947794542562112596e-02
3.798725424194988876e-02
-3.649231583286691866e-02
5.301057452288113897e-02
3.455140504363923837e-02
1.991928461475547113e-02
4.735491766384040957e-02
1.468186304384189525e-02
3.944296009050454743e-02
8.145694888023304395e-03
5.177213244513544782e-02
8.702257398406293767e-03
3.116497547531333484e-02
4.273184919582740521e-02
-8.170653678991886271e-02
3.859428401616132875e-02
4.153234732907146870e-02
-5.173016228066867200e-02
1.609968739436909782e-02
6.915471879745788662e-03
-6.829786535862002184e-02
4.130537693540410615e-02
1.401446703368680949e-02
7.269960197332167584e-02
-2.266095980273246518e-02
-2.990342290319214155e-02
-1.300517090978739118e-02
3.929315038083928263e-02
-6.670898120080148708e-03
-6.310710507855198104e-02
3.582661636286089968e-02
1.536062635510635627e-02
-2.288744130408449859e-02
2.248086888250828974e-02
6.435057389578324738e-02
1.613845707335952520e-02
-2.796619848063873481e-02
4.071413304314445980e-02
5.882782316352762331e-02
2.117841154288632385e-02
1.702324320270875990e-02
-7.143089178649286372e-03
3.551451488033788035e-03
1.311846250917860120e-02
2.988512200301494254e-02
-1.716582696817158665e-02
3.070605056837152555e-02
-1.749065120686276939e-02
2.772043399554028828e-02
4.230927855083405076e-02
-1.026334975129525491e-02
3.201761071112587537e-02
7.873359737762030200e-03
8.862221190677154609e-03
3.504122877247088652e-02
3.523087609036818640e-02
-1.820634661271582772e-02
-5.479296681195468949e-02
1.852882623563934308e-02
3.698248872815806942e-02
5.030600358008056189e-02
-1.491515042861996272e-02
2.603366402017348591e-02
-2.288504698877802390e-02
-3.207207537658612884e-02
-4.351134760210744606e-02
4.157847465715592064e-03
6.303953369425618729e-03
2.403140150208633516e-02
2.402335201561335565e-02
-6.436362238466084018e-02
-5.758622799002814131e-03
-2.964499778816097331e-02
-3.218632453875019256e-02
1.087744451559666606e-02
-1.773275161127121349e-03
-5.655198112987257913e-02
-2.199677142827945880e-02
-2.437928832604831925e-02
1.099187910931971775e-02
7.567650544324609763e-02
-2.578589858621241002e-02
-5.988165903780220956e-03
-4.998902012571243038e-03
-5.443675615685857061e-02
6.379607011931658078e-02
2.194525283082403994e-02
2.505242563531771480e-02
2.845104553298648253e-02
-6.134897835203104860e-02
2.534735611959527957e-02
8.699937334493994257e-02
5.361394109224746490e-02
1.940926999433083971e-02
1.083411173920934868e-02
-1.741085386141274366e-02
-6.234347058281679288e-02
7.695346298457392091e-03
-1.532746141442037184e-02
6.488801945785692415e-02
-1.868596822239625144e-02
8.077436562921810198e-03
-4.425043617252293060e-02
-1.854924298138745445e-02
2.973426202021698869e-02
-9.460826285755159770e-02
1.136180773860209596e-02
-3.073733234309080319e-04
3.036685419847038551e-03
3.799868195124752462e-02
5.066404583001011402e-02
-6.283333551909601675e-03
2.417569859053096334e-02
1.380076372247812308e-02
2.430003514956681921e-03
-3.587564056574410638e-03
1.181831765030051619e-03
8.014628470867764254e-02
1.503185404479667059e-02
3.534524100197644625e-02
9.429828648551448131e-03
8.151828429155140096e-03
1.595223058092136437e-02
-1.684149284238764532e-02
2.623558923605083179e-02
-3.191977984537763130e-02
-2.292713008112019779e-02
-1.270639711612339684e-02
2.790911377348988948e-03
6.054126849354824619e-02
4.398075143509213442e-02
2.993544805605956663e-02
2.848227247385380287e-02
-1.221239487085147048e-02
1.486328292185713773e-02
2.735515558979880607e-02
2.284888763281841054e-03
4.247835935470217761e-02
1.958723972661783122e-02
7.393950866079944395e-02
-1.293126808041568723e-02
4.004017672361613600e-02
-1.031370595614599511e-02
5.537057919617723728e-03
-6.174331365330665289e-02
4.831525733326220984e-02
9.616678003839756669e-03
7.501859799375463003e-03
5.932385558046544133e-02
-1.618540346542440139e-02
-4.244964866719226279e-03
-1.835886041331818075e-03
4.478582516140144215e-02
9.122692990617938327e-03
4.594977736402870022e-02
9.686743608046882725e-02
9.286406300963683316e-03
-1.107583682893184540e-02
1.613970565956000108e-02
3.357342602743679238e-02
-7.008190174796541036e-04
-5.037432753580353001e-02
-9.520983417659329220e-03
-1.347078125060661713e-01
-8.900632701149066225e-03
-1.058965111892157945e-02
6.209518675336429816e-02
1.214996734781349265e-02
5.650782191863282233e-02
-1.618555608625698791e-02
-2.234791375007645631e-02
2.518748359760163407e-03
-9.749990296622927438e-04
-8.731140349144742713e-03
1.892240492113493947e-02
-2.783798846871094954e-02
2.872059272661407064e-02
-6.352774045665143593e-04
-3.616868511357990840e-02
5.175445476317935140e-02
-1.420544137518865886e-02
2.361225666546263799e-02
-6.350403072510311248e-03
4.678541559904743699e-03
3.224671577184367449e-02
1.922210722964069404e-02
7.382329609250470361e-03
2.009757877021797062e-02
-5.656458041774623316e-03
4.006314331020516956e-02
4.432537941832503242e-02
1.803576751047169732e-02
-7.509340869567933049e-03
8.758580149278672941e-03
3.836846074876282264e-02
3.117187217787424636e-02
-2.045057803252113907e-02
3.398157413735344769e-03
-3.652549105782882614e-03
2.481741063526102329e-03
3.229726416056775268e-02
-1.016254260501622125e-02
-9.710521327310237677e-03
-4.486382671272966596e-03
1.855171393010263126e-02
2.896851925029535549e-02
-6.567434167349538339e-03
-7.443790325923145719e-03
5.182777109591039932e-02
1.620645403542137972e-02
-5.189510390055624561e-02
1.119577700225079001e-04
3.728143420958655255e-03
2.849510243205338397e-02
3.177580078135641695e-02
1.456035180985819008e-02
4.501188110431656592e-02
-5.310707665687910278e-02
5.789854879886035394e-02
-2.606447459793490018e-02
6.319236797986306498e-02
-5.684424689474856796e-02
7.750871255695807038e-02
2.104511582007350529e-02
4.409065914140087444e-02
-1.491995261075080778e-02
-1.792946010988529654e-02
-1.211140098252107798e-02
6.173562249333594543e-02
3.831298515065945792e-02
3.868770861690917079e-02
8.129329992647439662e-02
2.288104465519062367e-02
7.430477159961774991e-02
-5.083133645787112076e-02
2.470005665253684896e-02
4.035318812892393914e-02
-1.570226782972224816e-02
-5.158626438416093196e-02
-3.708532932407453131e-02
-9.006881063546379185e-02
3.051867076962009456e-02
2.731690817918480934e-03
8.947967805962561694e-02
3.600838161800875518e-03
-3.843253266837921844e-02
-3.210961649455415512e-02
-2.992472529522266500e-02
2.415547415510362061e-02
7.311696302953828164e-03
-1.092823160999222346e-02
-2.154489922596464907e-02
-1.886051661531053941e-02
-1.086710160829552040e-02
-2.850105201335192268e-02
-1.163693329005510702e-02
-3.301220024469302128e-02
2.409211705770221423e-02
3.302938972458375338e-02
2.075557107254231287e-02
-5.507217217641684898e-02
6.325831705104290048e-02
-7.491866353314191596e-02
-1.113527458582374285e-01
5.001343288268412374e-02
1.685573842831441464e-03
1.292851077355915146e-02
-5.056562749757473330e-02
7.003197661125176721e-02
2.431771576895471257e-02
8.819599812906002076e-03
-7.638680907238640239e-02
-5.068591370423080993e-03
6.819005798648175576e-02
2.138976298953041560e-02
3.118389022293916596e-02
2.860738881960441567e-03
-3.771708217816215764e-02
8.999326734768909111e-03
1.372502085024936667e-02
7.115377092305745499e-02
4.657464888097603839e-02
-1.046077047204990208e-02
-3.199301742743477714e-03
4.518213030912490019e-02
-1.185192756324628637e-02
3.207890033320608559e-03
-1.691449839258260578e-03
2.389655833852650027e-02
-1.783702605576546057e-02
3.039999577567358002e-02
-8.533616931084808677e-02
2.068350424992973502e-02
-1.509776756335548357e-02
1.753924236251303351e-02
-3.055682227956886543e-03
-8.797812509546427961e-02
-4.283357044040934924e-02
-6.743370137918829055e-02
-6.199954381846959489e-02
5.204757965940889908e-02
5.547367147613101873e-02
-3.591193951673643525e-02
-3.146786145889300668e-02
-1.967385402639618835e-02
3.989309053117026660e-02
4.920560138901280967e-02
8.059852162605846485e-03
-2.695761514683673102e-02
-3.914984322398477185e-02
6.688513675870684516e-02
-3.826914651873390000e-02
3.355406007863583062e-02
-6.185118892332806817e-02
-1.865592437294568209e-02
-3.292862848966384565e-02
-2.772175678189927120e-02
-5.222000906666045272e-02
-2.163952131719646538e-02
-2.281639797371362230e-02
1.247840875731613328e-02
-6.645451089392521993e-02
-3.867298565988736697e-02
-6.984236937248493662e-03
-1.868120252848449016e-03
-6.689912808660866683e-02
1.176305796325319113e-02
1.007771328325680893e-02
4.778514624073235822e-02
-8.304675101247110600e-03
-1.345010941560131380e-02
1.491775639920649502e-02
-2.339018346249600519e-02
2.883932549117643358e-03
2.672712556725113930e-02
-4.213937552331498831e-02
-1.311333026719006117e-02
6.812770729436527783e-02
7.410344029770817888e-03
-1.634796034895634465e-02
-1.282119025751290824e-02
-1.107483637240668645e-02
1.558019026906384483e-02
4.041017021590313785e-02
-7.336902661987981800e-02
-2.530190986799447928e-02
9.817525051672932115e-03
6.983485710885374564e-02
-3.292958783204130019e-02
1.459227587721584514e-02
-7.847697277049205111e-02
1.608217395832646154e-02
1.449052336213231887e-02
-5.788243177814673783e-03
-1.433041645951602669e-03
9.020201074243835299e-03
1.194723802614034575e-02
7.940984406735811588e-03
5.535076346296775862e-03
5.004250542590726880e-02
2.535267466612750251e-02
-2.366703332364865353e-02
2.249149203389043741e-02
8.196019787641299972e-03
-2.422478435995342044e-02
-2.827529316657723460e-02
-1.818674191617097868e-02
-6.080445143466998992e-02
5.224093615988219252e-02
-3.713172111487011984e-02
2.495099848817637894e-03
-3.348380596733288583e-02
-8.415368117018793420e-03
-1.675955622484044671e-02
7.427375095730824606e-02
2.637445764689007668e-02
2.937843206463751355e-02
-2.758344079178504452e-02
-4.633457360402654449e-03
1.182497139103355459e-02
-4.048355820425541401e-02
4.149516788766615294e-04
2.118016655417812033e-02
-4.565407902150275116e-02
8.903844174508081244e-02
2.388488559949739770e-02
2.855225726297724517e-02
-6.507172199573104006e-03
-1.204887292130616891e-02
-7.786977454543312326e-03
-2.332038663152445970e-02
2.924921975336218071e-03
-2.228766342341276588e-02
-1.512081240268049569e-02
2.242545587487353512e-02
4.429949398906592173e-02
3.810731041659619345e-02
2.891838350941598051e-02
1.837030710125204039e-02
1.673814470754200409e-02
1.631838344304229263e-02
-3.918215339228289795e-02
7.802619827968069327e-03
-6.834719324207148491e-03
3.597057666328880299e-02
-2.207739376976707024e-02
-2.096487974401496993e-02
6.865159235616093147e-02
-6.360578331592892098e-02
2.515408920334797141e-02
9.641822193174920397e-02
-4.611248846378048633e-02
3.674988308275595889e-02
5.843593978670918836e-03
3.995524573575000293e-03
-1.055634897076725975e-01
2.999245021687157661e-02
-1.759243858780709657e-02
8.702653084291042543e-04
-5.518436851439525309e-02
1.578177084591283683e-02
-1.430837736599671617e-02
-8.879089969667259413e-03
-2.635537085076153363e-02
-3.559724923494306248e-02
-2.837439462545259319e-02
2.223938041975075802e-02
4.510238476156271104e-02
1.280233193919067675e-02
-1.773019931466606608e-02
-3.251768576153413887e-02
-4.313851188093510008e-03
1.019178458489721287e-02
-5.855183533314348328e-03
3.604508644271495893e-02
2.028908842419849257e-02
5.608140619560927041e-03
4.068113561948228513e-02
9.881590609071951720e-03
3.019331462717904889e-03
3.292256675325294646e-02
-2.890492284039164472e-02
2.688063115646613377e-02
3.408875842613093895e-03
-1.341096664890640590e-02
2.862921681932761170e-02
2.864970742168303913e-02
-2.932195299684150699e-02
2.405757932541427446e-02
-2.633196556948319902e-02
6.431626342450917633e-02
5.581542494054786419e-02
2.367444550182670054e-03
-5.410402558803591166e-02
-9.076938839162414230e-02
3.409811309604866836e-02
-3.949481366346933864e-02
1.511719620228818908e-02
2.122836117908449838e-02
2.589666934972813250e-02
-4.670091856295296301e-03
1.422265678735446480e-02
2.603337312669519454e-02
2.855302445468254485e-02
1.954357647048439450e-02
1.681562764904527899e-02
-2.756367306192071195e-02
-8.296997190019078650e-02
1.382742314824778745e-02
-4.285209843326171809e-03
4.818255424032456130e-02
1.791657897593578255e-02
4.601928871783805136e-02
2.748731993529279077e-02
-3.353435968457714467e-02
-2.088240612402259434e-03
1.022015374609074045e-02
1.687016678572462710e-03
8.025107457106276515e-03
5.213467149509835169e-02
4.871091041375992525e-02
-4.267426748287957150e-03
3.268326387525963966e-02
-4.153766672163626333e-04
-1.959717250998457491e-02
-3.631892537912559393e-02
-2.323288776769892074e-03
-2.284114386625567261e-02
-6.100701865382288092e-02
-3.001861085014829317e-02
4.796991943730597591e-03
-8.552665012245034074e-03
1.349119383251518554e-02
2.394143589218403201e-02
-3.323218719617610645e-02
6.437409164964976414e-03
1.408252797435508193e-02
-2.321392070539592123e-02
6.075620251917424747e-03
5.048551216593644836e-02
6.314488601783026234e-02
-2.521197195988562900e-02
-1.919702861012148251e-02
-1.729751878568778697e-02
1.923530939679014493e-02
6.441736371817470552e-02
-1.233535136609364459e-02
-6.437269459603604110e-03
6.996703669613715815e-02
3.486993837583957090e-02
1.766737608374981117e-02
1.562034185145622089e-02
-2.183990470917207549e-02
-3.065707510815246506e-02
-1.526140884270634629e-02
2.991654038010692004e-02
-3.769676825744511933e-02
3.288548938939073185e-02
-5.043469090009960326e-02
-1.983908459791321188e-02
3.330787216492917674e-02
-2.531624890153283750e-02
-5.878284337384545762e-03
-4.922702184323472785e-02
7.598533084900155332e-02
-1.255794680223456736e-02
-1.498970567505466904e-04
-4.322248993239838355e-03
-1.132973634788903743e-03
1.139940518243198926e-02
-2.650770268124372567e-02
-4.206715094622079376e-02
-4.949514019302290145e-03
-4.579058272882708530e-02
9.126548433177641972e-02
2.239594065848959925e-02
3.513226931973548878e-02
-6.313650116229427289e-02
2.862616989605550749e-02
3.048622792162268905e-02
4.082994643625980150e-03
-2.923266494116034953e-02
1.853658822391906352e-02
-1.248201441820492863e-02
-4.508371629740190456e-02
-1.326023796466399007e-01
-2.473028594392584489e-02
2.544419467053441949e-02
6.061335669617597122e-02
-6.219366509023215722e-02
8.516208288282407432e-03
9.233299970043424426e-03
4.673892000853852730e-02
-1.461586351187050929e-02
-2.332131080652532975e-04
-5.421809100875339682e-02
2.680094150554997515e-02
4.306787055302215700e-02
-2.289926359921609297e-02
6.726891711803230541e-03
-6.493719193612823570e-02
1.772834666204072332e-02
3.310478292254304816e-02
2.831200149916103265e-03
7.871085727913262105e-04
-3.377144064043946514e-02
2.925775822968653544e-02
6.703986602640706061e-02
-1.891327045817989098e-03
4.272841805819217048e-02
9.177113636453191128e-03
7.563042401454728170e-02
-9.428956822454313911e-04
-9.018535824185292329e-03
9.143106968304341720e-02
-6.639835042902078599e-02
-1.973539284147325743e-03
1.302861932742090632e-02
-1.935884703396385798e-02
1.313518258529097066e-02
-9.868888261895032710e-03
5.393044137990811969e-03
-5.527316396684011160e-03
1.324410790077519941e-03
6.693752481099872476e-02
-4.660709757192658259e-03
-1.421367048317176071e-02
7.644202524267851295e-02
-3.432676374013159809e-02
-2.267951094092147263e-02
3.657202336786973679e-02
-1.599519901522567997e-02
5.834592794854451259e-02
1.637455731972602135e-02
-2.252680749296585155e-02
-4.116014038310605166e-02
5.369525181963155647e-02
-2.808160925176265629e-02
1.936356768829479436e-02
-2.212434941684686060e-03
5.391644777905877511e-02
3.624957870617448452e-02
-2.473382313871449328e-02
5.643839137546539236e-02
-6.228715384715651816e-03
7.044670062093887596e-03
6.585694315855442071e-02
-2.081719309157943967e-02
-3.446853434968805141e-02
6.961420951268826318e-02
6.791601947906848735e-02
4.500113462729009653e-03
7.356701162236720104e-02
8.057793909009522762e-03
3.258260941980753445e-02
-7.045209207579974930e-02
-6.458936523114225392e-02
1.613155510803079840e-02
-4.004673783801923626e-02
3.432181547005049016e-02
-5.012406576008014703e-02
-1.247345001045488053e-02
-2.506832334875017977e-03
-6.445397252318885162e-02
2.647924603116564440e-02
1.607078014706677521e-02
-5.472122071837297319e-02
7.353214479507263167e-03
-2.243953760225009947e-02
-7.786226751831651881e-03
8.777463465167026357e-02
-2.698939540274904181e-02
1.993643150784952384e-02
-4.844873857327217787e-02
3.293605558143682804e-02
-1.692282639276793468e-02
4.834923413270885914e-03
1.678385722117062663e-03
1.076801276574170657e-02
-4.081607331396761018e-02
3.917057581394664664e-04
2.281016265102236897e-03
3.066035552436360834e-02
-1.650327364733837621e-02
-5.043647374444059500e-02
3.203653624256229404e-02
-1.237743231088720142e-01
-1.218971703484037460e-02
-2.140621025990107132e-02
9.150782110131090719e-02
-3.582178068447861713e-02
2.072765010104008279e-02
-6.259114820441313842e-02
-6.236930095872685563e-03
1.847181168937325410e-02
-1.994474614467423024e-02
-9.493895587642450784e-03
-3.184390273372850882e-02
2.278688118471425619e-02
8.466743739940232882e-02
-3.159242403523451759e-02
3.550566271758250070e-02
6.344891697575436723e-03
1.796532951728558106e-02
1.858530275422916322e-02
6.193623942667943368e-03
-4.052880089599537883e-02
-6.446511589330992942e-02
4.142847607294517648e-02
6.234806997806810469e-02
6.478399337495573118e-02
1.003739125737106858e-02
-5.482861480560698858e-02
-3.044595800100708891e-02
-1.534554074243591089e-02
-1.140251148388462567e-02
2.706870484220744513e-02
-2.449403916052625765e-02
-7.104606999883936180e-02
-2.275233414098692605e-02
-2.859044774866091598e-02
2.943696888075347795e-02
2.309869817073604420e-02
3.735954781941599329e-02
7.619981482162412056e-02
2.069155671194025659e-02
2.501139497963665234e-02
-1.184825954950753484e-02
3.203661250226931545e-02
1.542861407174365464e-02
-4.503821976456605369e-02
-3.847123039094118430e-02
-3.515593567285410503e-02
-2.546514379312654966e-02
-3.913378330360384877e-02
1.388617938470794802e-02
6.068216952880845644e-02
-1.300082887208581228e-02
-1.052275488891662655e-02
-3.808317484396493702e-02
4.440664500003271148e-02
-7.565168922999730705e-02
-2.045616049164772614e-03
4.736980038226020449e-03
-2.527944452731657136e-03
8.741976914634285237e-03
-3.034203160985711120e-02
1.768684883624137630e-02
-9.697763720274428512e-03
-1.438665996668713094e-02
4.666158379709890378e-03
2.670943701968459677e-02
-3.806878813653948729e-02
-5.351732235345128819e-02
4.136584090868103414e-03
-3.936940376146240428e-02
2.222755343495959324e-02
1.129853540153641193e-02
-1.962020989783030619e-02
-4.131551500275089384e-02
9.189899583326483976e-03
6.293120099206090529e-03
2.321593854595112305e-02
-6.186497225380176851e-02
3.696065784916634928e-02
-1.290342642901882476e-02
3.227858272581585891e-03
-2.362513733094244103e-02
-1.930067627588286094e-02
1.586487295802713887e-02
-1.935757264544759812e-02
-5.679998575633637969e-02
-7.820246222606717923e-02
-2.840792025619734429e-02
2.803427076482927632e-02
2.650296163347836895e-02
-4.676980764526243381e-03
9.199700667911095246e-04
-3.644546621629893984e-02
-5.522074109065185088e-02
-5.531414940359234006e-02
-2.790021082106203254e-02
3.579529381087849516e-02
2.251852017662851063e-02
-1.333369300483791021e-02
-5.478259037281149602e-02
1.777412967073440861e-02
-8.216914469034068691e-02
-2.795415491145984005e-03
4.364426910924061598e-02
2.727093056335638463e-02
6.294467591604202897e-03
5.734436168417655216e-02
1.794302909481322941e-02
3.991706600883567976e-03
1.549809510337708590e-03
4.961913055249728144e-02
-3.173444334505774733e-02
3.738537483752332052e-02
4.673527544871427727e-04
2.905007846902604371e-02
-1.860838127514576404e-02
-1.834206420967486942e-02
-3.487699959987985293e-03
2.567148355686279040e-02
-9.898534221223060335e-04
1.967769716104084479e-02
4.375803013525229185e-02
-1.063171600409502753e-02
-9.268553728184556612e-03
-4.661296805836914747e-02
-6.011930167151646048e-02
5.480572073055932358e-02
-1.442438218342100877e-02
-5.975024457455683363e-02
-6.192951149214106360e-02
3.392937757358177597e-02
-2.406137974774991833e-02
-7.081278403512056285e-02
-3.698880266726775612e-02
-2.060717749737722010e-02
-8.458570788646906785e-03
8.224733797968676943e-03
2.303824905941415785e-02
3.256572779639489018e-02
3.885680044735217303e-02
1.381232294776785566e-02
-7.286625874868903063e-02
4.102986455368488189e-02
-3.505084464904381636e-02
-6.409205054094792298e-02
-4.508590367529224235e-02
9.050133567996722708e-03
-3.200976973132288960e-04
3.531357966226643386e-02
-3.432564150076997112e-02
-4.092651174706787159e-02
-3.774058125131847519e-02
3.533187628934141011e-02
8.243128250787832081e-03
-8.166795664447430714e-02
-1.896672472750779090e-02
4.916397952793470638e-02
8.376055928167569151e-03
-1.040908254896262845e-03
-4.639954341826348777e-02
-3.496415859288919820e-02
2.652468930320882323e-02
3.409846296691721595e-02
-4.731590804838482073e-02
-4.396253298853737904e-03
-3.377955710264032678e-03
1.172001349212181860e-02
2.545969691559243908e-02
3.908575004483289678e-03
-6.524916515682926445e-03
-1.028242551794255472e-02
2.383382409901729088e-02
-4.441184939415317168e-03
-9.048376872107251334e-03
-5.584559665366867209e-02
5.637776094267137744e-02
-5.187403457840393528e-02
-5.994527498903381296e-02
4.359822326162057088e-02
-5.977123696463975885e-03
-2.259785294335172126e-02
3.965373474129686021e-02
2.490007751042685319e-02
-1.568227115712242381e-02
4.670034660563947976e-02
5.254728480277804032e-04
-1.935369083343040086e-02
-2.140604424681045656e-02
2.248314483996233931e-02
1.708501470339801251e-02
2.019812802784853520e-03
-3.941824174116666940e-02
-7.792586905958252819e-02
1.311654639415799767e-02
1.184919780330125905e-01
-4.566588869104293291e-02
-2.742636119482355986e-02
-6.221950102358951573e-02
-8.722859417351817510e-03
-2.432822512859400543e-02
-3.707748566819631109e-02
5.078849992138436548e-02
-8.401291879670542972e-02
-3.737589844583764920e-02
-2.284119735273211493e-02
-3.473784866920865007e-04
4.692972805976245061e-03
-2.237215140363218654e-02
3.746824875385765773e-03
-5.030657954642893392e-02
-1.982853902697902584e-02
-4.302513857671932951e-02
3.498043691396295410e-03
-2.721558649332703889e-02
-8.632437423581670877e-02
-5.664328625370756640e-03
2.326476938992771623e-02
2.477859133687369472e-02
3.392257407037764516e-02
-2.727443918207280577e-02
3.259240681423068199e-03
-2.888105669641076803e-02
-9.084529952326406144e-03
1.892827475259584863e-03
1.006337645878420915e-02
3.231058001451741265e-03
2.920514229489496946e-02
-6.244542901172892013e-02
-9.403370313731856944e-02
8.060447723464664316e-02
7.700908873399144906e-03
4.660575053079992792e-03
8.111073333985762551e-03
-2.509886004774407667e-02
-6.040873848221010173e-02
2.045048057836475544e-02
-4.552473546668666521e-02
-3.902277762982980097e-02
9.058806709327921203e-02
-1.009191195652417716e-01
-2.316868267406529264e-02
-5.405824972712929347e-03
1.764544740127973327e-02
1.411394844658870121e-02
8.643755214530750297e-03
-8.088179657571605702e-03
5.661748072836471357e-02
-6.297472485268539033e-02
-2.925444675091680435e-02
-1.257274683114546487e-01
-9.526173554746941718e-03
1.005660594864944170e-02
3.376752262372080884e-03
-2.527055640974882819e-03
1.819994003059135970e-03
-1.472409952346941803e-02
1.941940077471324827e-02
7.549602157406765449e-03
1.320345739689495965e-02
3.526379179142169040e-03
-4.294798443376603853e-02
2.281547442162324552e-02
7.247603363209591254e-02
-4.636794242663073301e-02
3.849469427562882129e-02
-1.948863456197864191e-02
-1.143023758005289221e-02
5.780526078693538211e-02
1.527243887598202579e-02
-6.164826811644543575e-02
-7.834488584436501493e-03
2.966709537929090520e-02
-5.617737841345037814e-02
4.493821391183368957e-03
3.186171298199674123e-02
3.198713034118578352e-02
2.368760574316860004e-02
-2.004199722860300348e-02
-8.066128750387430157e-02
-3.123898883248124245e-02
-6.102678529784359707e-02
-4.570096787772579862e-03
-1.209998359234077704e-02
-4.762187397073940065e-02
1.622820017661323611e-02
-6.733045971952962561e-04
-1.279817326567381577e-02
-4.861967236587277919e-02
-1.193600110671835975e-02
5.702255565810638617e-03
6.149924980073483843e-02
1.263125025906520170e-02
-1.183034116845494386e-02
6.625277031994894310e-03
-2.940237757382681630e-02
-2.285301106189745537e-02
5.629489069134845786e-02
3.873962134880888641e-02
-4.368788528149421951e-03
-3.158626530383182307e-02
1.135680293369817177e-02
4.192735060790051677e-02
5.207706848435445478e-03
2.209267900307059808e-03
-1.789972862476333151e-02
2.015529256253071819e-02
3.209480020924331684e-02
-5.021237773895625284e-02
-3.624434536998483863e-02
-2.790637723050454905e-02
1.445443537000169407e-02
1.840563939195643053e-02
-3.425618044280990399e-02
-1.195553008311310561e-02
-8.716304658947170506e-03
8.660369865417516522e-03
-3.843725940394824171e-03
-2.985988161277581101e-04
-2.083341338501390125e-02
4.348956850727517254e-02
2.801014225678265246e-02
-5.999496743687800226e-02
3.161143209815066996e-02
-2.195089086340901857e-02
1.156052630821829789e-02
-2.541063946623457054e-02
-5.188363718264823142e-03
5.480063398841049024e-03
3.899013736714126294e-02
-2.814258417799241096e-04
3.323544424804037584e-02
-7.892337996102999700e-03
1.849835210687667810e-03
-7.401195176880236148e-02
-5.608752855239129004e-02
-5.036380917326688245e-02
-1.296074174085624052e-02
-3.132313602550485659e-02
-2.381897334597630339e-02
-4.197123223287951149e-02
-2.476411560852999696e-02
-8.605687724382001316e-03
2.739677751437216008e-02
6.844276150317807339e-02
2.027559360292103836e-03
-5.127563522320970762e-02
-3.760301583379640350e-02
2.453727091869708013e-02
1.680311035938963915e-02
-8.467154346634061038e-03
-3.159755994981993527e-02
-3.645631384288187254e-02
-1.111979990913326138e-02
-2.179788300102022611e-02
1.722528388471232172e-02
3.990253308185497116e-03
-6.049450485769609226e-02
1.265919764664149780e-02
4.290618008093651653e-02
-4.469630399692452877e-02
-9.650809813746219490e-03
-2.875013606918529543e-02
-9.037879659581912750e-02
5.521984401865762115e-02
6.579330537115160582e-02
2.747768621395948671e-02
-1.759866266683441510e-02
-4.945998939469344741e-02
2.859668220975924990e-02
2.086623771113113243e-02
7.143881174622897234e-04
-3.036623790240266726e-02
4.023444693315852971e-02
4.457868204532467599e-03
6.021684557761884660e-02
-5.162478536182549260e-02
-6.039553010701318586e-02
1.567674825824989793e-03
6.223167600597717675e-02
-3.591530902239305212e-02
2.273763523892727290e-02
4.043954983030474681e-02
9.396052068791183043e-03
-2.558106669171351932e-02
-8.797373425382012946e-02
9.784463501742474145e-03
3.670186584935903468e-02
-2.188068123679724752e-02
-7.012829103101002499e-03
1.687111984453064720e-02
6.522292664808732043e-02
-3.083087583484167213e-02
5.277813408223621695e-03
-3.229559454584866873e-02
2.519307934413902994e-02
-2.764684995436093862e-02
-2.981555989025549969e-02
4.369754152949381631e-02
-2.931901052342383678e-03
1.973741611227636250e-02
7.473659225011747287e-02
5.082241584579170329e-02
2.764134034358451970e-03
1.416192026142468197e-02
-2.202683255169916518e-02
6.795570496351946432e-03
-1.287378731786803336e-02
6.670691235428963251e-02
-2.930478927774186199e-02
-5.394703314872695277e-02
-3.794513879449354365e-02
1.983207056728234635e-02
3.630116758054121456e-02
-6.343202428457907216e-02
-3.383471472279841324e-02
-1.011336625283321133e-02
3.869351283788359519e-02
-5.844608583310231115e-02
1.607678872419435190e-02
2.980178667530496844e-02
4.075533769852885541e-02
-2.936464139532115464e-02
1.027723900131210892e-02
-2.898575069420485095e-02
7.493701130261364377e-03
2.737765087715036266e-02
-2.721513725394228683e-03
3.559486308536881360e-02
1.669149642823087795e-02
7.005483167083575123e-03
-2.405042644291060031e-02
-1.150638051411072803e-02
1.785251626448888448e-02
-1.736632915403121466e-02
9.516342944661007304e-04
-5.139546626691621906e-02
-1.194985204892135694e-02
3.072669037922121441e-02
9.155640905888618938e-03
3.101205666092411370e-02
-3.847451439200140488e-02
-1.426136170697421719e-02
1.364985253731020032e-02
3.130930405451264054e-02
6.885774996390477132e-02
-7.007060241741404349e-02
-4.045227202955617440e-02
-3.876224578143336319e-02
-1.499084471282774965e-02
-4.870081545664586148e-02
-1.222553464578164314e-02
2.021968151724433047e-02
-6.910207570640456570e-03
-7.651994599701751609e-02
2.718054031055103931e-03
-2.459616901549671608e-02
-3.814416577854443102e-02
-1.048167486957878904e-02
-2.571884315994812237e-02
-7.852957539746600532e-03
-4.189555205555284267e-02
-5.089676396984110784e-02
2.406894045888174211e-02
-3.514622125266929874e-03
1.972428109500396626e-02
1.971018770741363169e-02
-1.377882234394850643e-02
4.058881478361940631e-02
-6.305182074244077006e-02
-5.297419106058445099e-02
1.920462404496750541e-02
4.755566007230629944e-02
1.310824342365745666e-02
-1.091784167524241511e-02
-4.064169293876414291e-02
-1.765642717403484441e-02
-7.117922651656492794e-02
5.672744581948555714e-03
-2.077784554154707853e-03
7.302614982484192940e-02
-2.748618325788410033e-02
1.292441156978204470e-02
-5.664902954280831571e-02
1.031619644001415502e-02
4.242287447489883484e-02
-2.729046202726655851e-02
-1.171859662431107806e-02
-2.634321462123608015e-02
-7.472029639038703375e-02
1.370560825717729485e-03
5.104892562470840500e-03
2.379849500522385891e-02
1.935638992273870651e-02
1.318551190730331973e-02
-4.618970619223192881e-02
-1.261943540303215282e-02
-3.180913954994816356e-02
5.049281430756527578e-02
3.182009195960572995e-02
-4.197188597139491634e-02
5.710770971853813133e-02
-6.413034967876994619e-02
-6.269799498793030001e-02
1.842011949459055123e-02
-5.411188870663568434e-02
3.541763199176353977e-04
-4.976987841604091529e-03
-6.030589666422272663e-03
1.233890669984678314e-02
1.243678850823711976e-02
2.495442443219077905e-02
-1.363580659070473718e-02
-2.249294054585583222e-02
-3.240699521103607150e-02
2.554330260092449456e-02
4.471593134050617924e-02
-4.984229582954906312e-03
4.593531063000559633e-02
8.074333953110654147e-03
2.261249379035931012e-02
-2.815979348266004628e-02
-3.063272047785436242e-02
-3.495093140866816633e-02
-3.333179257351740615e-02
3.418215019674036848e-02
9.862250658395030692e-03
-1.436605841169352228e-02
-5.737706989429378762e-02
-4.651469497201983494e-02
3.588126358688972783e-02
3.252472188162581351e-02
2.045788146799440432e-02
-5.730639990702415809e-02
-4.511545097953439248e-02
4.818071597180567309e-03
-3.521088137634127008e-02
1.118521558647103675e-02
-7.125998466759214667e-02
-4.340414265899543433e-02
1.751511529904930739e-02
2.298945973949133650e-02
-6.098258818172920537e-02
1.657143798310287824e-02
-2.154573787036825807e-03
-9.705227121973875742e-03
-4.117591212331973838e-02
2.656208603960603497e-03
-9.587567921204933480e-03
-6.075343754431043047e-02
-2.338073478547803702e-02
6.795524240779424185e-02
-9.500845649947201044e-03
-2.828095350564162683e-02
-4.523189265816689869e-02
-3.582864114631323371e-02
1.969920285091334572e-02
7.481060364012108964e-03
-7.959690578343194683e-03
2.507085720522426314e-02
3.105773898526943428e-03
4.655006632399288219e-02
5.132252558861702049e-03
3.527385993210869521e-03
-7.643026182848406368e-03
-3.152393684613931379e-02
4.955918064223453767e-02
-9.138097885765363373e-03
1.660203466613193249e-02
-5.757063000915675632e-02
7.851150912330236847e-03
-5.446333490659679977e-02
-3.216566212938723468e-02
3.317980835001804046e-02
2.948564086064249176e-02
-3.073554287366647361e-02
-8.495541846529532093e-02
-5.654113193791615588e-02
1.708576737429737258e-02
5.259010112544399568e-02
-3.080258746335846204e-02
-2.295396446164275212e-02
-5.308183496023067410e-02
-2.699420226794536221e-02
3.569245332410624083e-02
-2.067592871820031486e-02
-2.812811308340391198e-02
-1.876702986591199246e-02
1.136886512033927557e-02
-2.676731235816637994e-02
-4.696430076140475918e-02
-7.939577058825648959e-03
-7.194321595416800982e-03
6.645033936394586713e-03
-6.847487897055562489e-02
2.257332913172560920e-02
5.376278846465816670e-03
-4.253327038294768547e-02
4.546046068202641566e-02
-2.572797194766385243e-03
2.840884615544684091e-02
-6.709308813418153605e-02
1.379289238579227764e-02
-9.325266113517091671e-02
-3.856818210336052793e-02
3.421135956987849530e-02
5.543307460213726251e-02
8.197491747700712261e-02
5.426936400823575112e-03
-2.834710847119566168e-02
-2.450725455549082957e-02
-9.063329406578371841e-03
-2.927134697507640868e-02
2.779626762153766459e-02
3.191484573598749042e-02
-4.881446889651536863e-02
-1.263398469000428896e-02
8.535691379048879202e-02
-4.999421796670814461e-02
-5.495442362625153898e-02
6.598213535978947331e-03
2.991214779642917959e-02
-1.172029719714014900e-02
-2.934954924319742656e-02
1.144009607422195526e-02
-2.167446477540244283e-03
-1.510973268710362645e-03
-3.641565574485304546e-02
-3.896294006044538627e-02
-5.960317329262858344e-02
-1.899284036979495690e-04
1.854024081148970826e-02
-1.869436227876565548e-02
1.591219829448026549e-02
-1.795888948107113997e-02
7.743264325337205489e-02
-4.334148690810976472e-03
-2.460049502625163021e-03
-6.063309624447778268e-02
7.059078255925879675e-02
-3.863229434281542640e-02
-3.513713786196392963e-02
3.621296332986655847e-02
-6.040618304043125081e-03
5.837895248176158680e-02
-5.301480719582691951e-03
2.585106687711724235e-02
-8.156054934132992568e-03
-4.807764287543275783e-02
5.710730564255005366e-03
-9.351319441118555176e-03
1.578576151329043331e-02
1.834323969308664093e-02
4.996270163605098097e-02
4.942434262882276774e-02
3.146489427112225071e-03
3.702016510082970641e-02
-5.124019905456159152e-02
-1.170292942636750461e-02
1.010512084139400524e-02
-1.848638834343101570e-02
-4.594772032597538823e-03
-1.115761660913767821e-02
-2.885591148239321363e-02
1.200588308995758496e-02
-1.407229594903645388e-02
-3.522324863513271159e-03
6.436041289645593952e-03
-2.542096620439723495e-02
-9.269370406494500947e-02
4.670875472917297017e-02
-1.790072868799426342e-02
1.096497624889960013e-02
-3.902576627165848383e-02
-4.833148894583692845e-02
1.504242192185962276e-03
1.019298030653942311e-02
-4.454711449965723102e-02
-3.403576371907657272e-02
4.571107383276142022e-02
-2.365429308323386062e-02
-1.609199872747486826e-02
3.515893010376739541e-02
-2.719532350218028388e-02
4.496898158590059702e-02
4.694335876471220255e-03
2.303434017344431484e-02
1.661046562743870997e-02
-1.771331091947359396e-02
-8.020540144517701586e-02
-1.552667404928778291e-02
-1.665791201208881647e-02
-3.926859468200822462e-02
-3.300811462016528530e-02
3.255920812629320427e-02
1.507104404233151028e-02
8.022728422791071054e-03
2.095809673185956498e-02
3.671220239335951790e-02
-1.607809853266236114e-02
3.105855739395245105e-02
4.661668287249243203e-02
-4.603844862600604826e-02
-1.658815893697764996e-03
-3.588646019203450832e-02
-1.284500111724351176e-02
-3.593944846017467498e-02
2.785059215439709968e-02
-3.165594020078631859e-02
-1.104799294887522793e-02
-4.519132052979885072e-02
-3.619574301795717985e-02
1.160761783642353002e-02
4.510563484904376447e-02
6.191285904352478164e-02
1.618804129493315105e-02
2.301448872153772588e-03
-3.289263947277769329e-02
-5.140680489522306273e-02
5.903082402309119646e-03
-3.569256745928635344e-02
2.390274133981715524e-02
2.412415207054518021e-02
2.467077501584898080e-02
-4.698946169419253999e-02
-2.669803130515829501e-02
1.717547814688422016e-03
1.211052978026688626e-01
-2.825309829590243182e-02
5.858319236373193267e-02
-6.429832290996491395e-02
-1.854673796225545651e-02
6.079450379283910660e-02
-1.954285626822908212e-02
-5.405505584778834416e-02
5.266752260480776077e-02
-2.149266953465903476e-02
-3.086546676089929608e-02
1.509223415670511888e-02
-5.182422308861995425e-02
-6.028479632105884084e-02
-2.404014711063670595e-02
2.275117627467505149e-02
3.583738839814271798e-02
-4.637044090359732085e-02
-2.912154263800628695e-02
-1.663989329182146565e-02
4.092344737652064274e-02
-2.910052426689558117e-02
-5.722942368562683457e-02
4.225257313987919490e-03
3.213910275471201089e-02
2.933700141935092001e-02
4.022919385081153570e-02
-8.577538009533600474e-03
-4.538318072717981849e-02
3.854125762133203681e-02
2.023743284079890844e-03
2.195615712461107885e-02
4.850234626452610415e-03
1.445433260675245413e-02
6.534961710481532182e-02
-1.237773149950163222e-02
-5.760010941589709110e-02
-1.305583630924645432e-02
1.874423346097578436e-02
8.255651446959827444e-02
-4.746972741081261632e-02
-1.760391465739424149e-02
-2.992643676379277626e-02
-4.015228004783837762e-02
-2.726852454779605736e-02
6.588679710383295307e-02
-1.910295782086409572e-02
-4.491434946974279252e-02
4.399554981085553734e-02
-1.946840015069033203e-02
2.576208452499548435e-04
6.005546127910307841e-02
-3.157415146069929290e-02
-3.508588081971171502e-02
-3.691542468166280830e-03
-3.525952459174656189e-02
-2.054723284906778344e-02
8.360767796693714671e-02
-3.547551485295855067e-02
-3.815362664110491520e-02
5.463103596483185470e-02
6.273880286330299483e-02
-5.276360538536706279e-02
4.290704483340511410e-02
-3.061725288136854517e-02
-1.994994049113310228e-02
-1.134062413557540561e-01
-4.328840663953408344e-03
-1.274923514590463151e-02
-3.837600872314831518e-02
2.929875051820837392e-02
1.276144617911030392e-02
1.801627233367671457e-02
-3.140685575045817218e-02
-5.674520077384578864e-02
7.416017662136790284e-03
8.684040410444593752e-03
-8.458105390759455833e-02
8.001378976176267387e-04
-2.802976198564222782e-03
1.204920053460642633e-02
-6.054821660467586165e-03
3.709439978419686729e-02
-1.730382149886867602e-02
2.894261116865777181e-02
5.680214919900640307e-03
7.984624646325350072e-02
-2.298049355130953042e-02
-2.679240893973286811e-02
-4.499965705861855986e-02
1.024138584461306394e-02
-2.967940666884279211e-02
-3.965567275251729445e-02
-1.885693531550235169e-02
3.045269444139029995e-03
-4.412328262038466009e-02
3.721747381888101253e-02
6.665087917246756422e-02
7.808719359609196664e-02
6.833893808680850668e-02
7.253303285868496417e-03
-7.798003269615946809e-02
-4.739021009798249223e-02
9.688751277016575264e-03
1.942054450968694682e-02
-2.856584215505589622e-03
4.855724893739012116e-02
3.369907389509786688e-02
6.679702456873793173e-03
-3.953875372803575261e-02
2.168436254031043051e-02
5.767952045854430297e-03
9.978776520747954792e-02
-3.842011931695245297e-02
3.301790756875101068e-02
-2.721340345044528930e-02
-1.770237519302236134e-02
-1.915992987158699271e-02
-5.135037376876694197e-03
3.166263779575267945e-02
3.630972541344758275e-02
6.219089533754215693e-02
-1.177499208780623252e-03
-5.687250604132120663e-03
4.214744080930424297e-02
2.936270758038739270e-02
-5.748618160587216745e-03
-3.410333680172249193e-02
-3.823390258683506682e-02
-2.072000565882093845e-02
2.346681803505277011e-02
5.718667732832085140e-03
-2.494158927441567433e-02
-2.179682164664447069e-03
3.744366974282036398e-03
-1.835759874831537249e-03
-4.492222861591433497e-02
1.782270782132326647e-02
4.332958511967790680e-03
1.486495738418008687e-02
-3.526494148925651134e-02
-1.547215145806931161e-02
5.599790558926921041e-02
5.256110384620564513e-02
3.866960358567615719e-02
-1.064819881538798217e-02
6.317467621860628491e-02
-1.639024431852762267e-02
-6.142246677517523845e-02
-5.552740476162015826e-02
-8.240904133353902858e-03
2.153674085596928023e-02
1.962411829458855610e-03
-5.665430036202353387e-02
1.973209465372558966e-02
-3.303341092055097489e-03
-8.883309402827242740e-02
2.983906498983262059e-02
-1.940405746693835143e-02
6.484220945119585633e-02
1.187331845309699124e-02
2.491199241159875420e-03
-3.513044554563481831e-02
-4.346846579426478369e-02
3.583362166962909129e-02
-1.058039633999493731e-02
2.845458386067149445e-02
3.276270709676600695e-02
1.108453488954522087e-01
-3.067676796535935817e-03
-2.417963211124091530e-02
4.648556382084439303e-02
2.057870225669390651e-02
2.513619601748473542e-02
3.457598700541502507e-02
-4.651066927144601251e-03
3.659471943195137522e-03
4.872908825787768128e-02
9.003455308807543911e-02
-4.182779742931452133e-02
-5.852106215648826548e-02
-1.187246353794107383e-03
2.094815308283837565e-02
-2.074594402545880747e-02
7.213124948138946273e-03
2.089321633975338779e-02
2.485769335276579589e-02
-9.333976999541278297e-02
4.652266357270970487e-02
-1.253297320658010826e-02
6.212803367087768418e-03
2.376852619492238888e-02
-4.913320783831903737e-02
-4.653627660631225182e-02
6.180170436564470793e-02
-1.765589128226442706e-02
4.352542845047722292e-02
-5.255398007201970284e-02
-5.069467572438583758e-02
2.372177236741536757e-02
-7.044447185561296051e-03
8.967366811104183003e-03
5.951257623946950258e-03
-9.405616863715560161e-02
6.175143919409650795e-02
-2.362896456110065088e-02
-5.291466958914856078e-02
6.246427698687993454e-03
-2.339272248409343755e-03
-4.847489982431048283e-02
-6.739485139135826912e-03
-8.762824080457769227e-02
-1.485521256896762433e-02
2.843343104411509212e-02
5.034747998340804130e-03
1.618264182864700279e-02
-4.456494583158501603e-03
1.430819712932376343e-02
-4.071093251531680141e-02
-3.408292832794290045e-02
-9.621168475780584456e-03
-1.117765115598215453e-02
-4.496340991154008926e-02
2.185512790858533047e-02
-7.852753735947566593e-02
2.553364710732606777e-02
4.162739260787901019e-02
1.585567686130916198e-02
-2.176143649819451548e-02
1.804013785498571540e-02
-2.854899199142119093e-02
-3.065720444491687804e-02
-1.414888775099965197e-02
-3.247969619933632757e-02
5.605404911886154723e-02
-3.713091920095271115e-02
3.265643439356052252e-02
3.199720028720090537e-02
2.390514227488252375e-02
2.444346216922106164e-03
1.074458180949738537e-02
2.589337212641471334e-02
-2.088178901769161683e-02
8.604196620554314251e-03
-2.865156631930224421e-02
-2.484292403937822177e-02
-1.864227575774637935e-02
-3.734871293324003305e-02
-4.304232011492665350e-02
1.470766206591098265e-03
-1.010440038612180763e-03
1.029550069824392011e-02
-4.698283212584447588e-02
4.898326747357190092e-02
-2.783389622226166080e-02
-7.426052255167048255e-02
-1.601847506023713202e-02
-3.404486021061631229e-02
-2.144180929984826345e-02
-1.879701026306529119e-02
3.234824643241838299e-02
-2.220932819193140520e-03
-4.350822545526460139e-02
2.927636287337235729e-02
-1.413429803780654782e-02
-3.881230075952381287e-02
-1.971151981629322078e-02
2.341683701736977166e-02
-4.175830111360405439e-02
4.306851377700687822e-02
6.922591384895153410e-02
-9.234108713850473771e-02
-1.666884759907954691e-02
-1.942977864622733031e-02
4.574403624024087761e-02
2.720863563687323178e-04
-8.815045825863992990e-02
-1.630118923117347338e-02
-2.992443965590873764e-02
-9.732294539110336942e-03
6.500482199842455566e-02
4.544422662844446736e-02
-1.690434435593716339e-02
-3.343702484523985996e-02
-5.080563116859145023e-02
2.128792645455307095e-02
7.335802647655947917e-02
-1.609377863283720581e-02
-4.785621313850633302e-03
6.015667177390526810e-02
1.112075495229843374e-03
4.693418305079003275e-03
4.758352910008604997e-02
1.049556661117307180e-02
6.058608217672839004e-03
6.109099979012620751e-02
-5.562422883130868634e-02
6.032606790555104922e-04
-6.447800109280915105e-03
-5.315586386549666503e-02
4.324101800066493424e-03
-3.971900843730780811e-02
1.232950838317595568e-02
-1.521956721803468214e-02
-2.199558240252231373e-02
-3.073163437472298601e-02
8.826075606178049315e-02
-1.149578290982200199e-02
-2.429732569260655960e-03
-3.883244205323278016e-03
1.882196094549542370e-02
-3.155426441979501673e-02
3.283156146786988128e-03
-8.643303155322089315e-02
-8.172419446181702907e-03
1.787753187862397772e-02
2.434820983427803814e-02
2.497119005203422143e-02
5.467810474589610004e-02
-2.714770402922399989e-02
4.664959087144632255e-02
2.111605770071700583e-02
-6.630864593578234510e-03
1.106082517963367061e-02
3.766404000799513513e-02
-4.078277361680459484e-02
-3.281825452350537603e-02
-3.325179772351951474e-02
2.933139045852522706e-02
-7.529882107184703716e-03
-3.530953650007116057e-02
-3.983528664027672500e-02
-3.996535569142877636e-02
2.577824319484758528e-02
2.510008391732589800e-02
7.974695601437898143e-03
4.229548152264038519e-02
-9.383202456279191028e-02
2.886785331442407246e-02
4.101303418855355848e-02
-6.518069700216548579e-02
2.143832078255674886e-02
-2.901622490083685321e-02
-3.654022660101854253e-02
1.298356452071768334e-03
-2.155180789995867624e-02
6.527613328344158972e-03
1.163527835722349794e-02
-7.104012413281697580e-02
-1.497147446787993295e-02
-5.248511309880474901e-02
6.483577118865761768e-02
5.425971284738668327e-02
2.424230855389539543e-02
2.002340313953907339e-02
-3.447714417093492717e-03
3.293242377148861838e-02
3.065923842038411132e-02
-4.282521318674984041e-03
3.308291155529956978e-02
-8.218489441376961024e-02
-3.769834909858532646e-02
-3.781870664060789367e-02
7.953008765953006659e-04
-3.577865563663765180e-02
2.170111583736796662e-02
-4.230366781551654284e-03
3.291252658925253316e-02
-2.199088009408758232e-02
3.928638232619337950e-02
4.447070266786617293e-02
-5.594121732874935554e-02
-4.309551325569355162e-02
3.009527444617317651e-02
4.828706334441910247e-03
2.737530741936462092e-02
-2.350780716591590117e-02
5.764771307290918190e-02
6.345999561639133202e-02
3.558286658666320185e-02
-4.563439782088535984e-02
-7.150836333105491105e-02
-3.215460024160752672e-03
-1.299154700267487333e-02
1.175159525335732133e-02
5.001719847383825218e-02
-3.523994737451505849e-02
-2.186554148054598717e-02
3.369621557907011983e-02
1.896080872302099637e-02
-5.843497800475842135e-02
1.880215975988354729e-02
-6.971112821648790814e-02
1.980524226549891867e-02
-1.934874707002414221e-02
7.504521086167227108e-03
-9.952568209233632335e-03
1.439260118693749639e-02
5.171525696929667876e-02
-8.470152692008822704e-02
-1.843196216162835965e-02
-4.992700213432088585e-02
2.696071995483124723e-03
-6.553431254743130596e-02
-2.928921579497582514e-02
1.417481418145912810e-02
1.349851561981508380e-02
1.261355688891088039e-02
-6.241916197196544641e-02
3.902929157696389401e-02
6.172037637810905836e-02
-2.123648116584208982e-03
1.972838288502623896e-02
-1.370361040562062017e-02
3.289618317724166130e-02
-1.439445368301235303e-02
5.205112853909014958e-02
-2.528786228520327889e-02
-2.614069249502435494e-02
1.643542426366733375e-03
2.896953094699136755e-02
2.627564971532909618e-02
8.810187590272690675e-03
5.667265644518371288e-03
-2.256943749140745067e-02
-1.100252646759990009e-02
-1.306014666111286228e-02
7.009267706414789960e-03
-4.778379007930280697e-02
-2.614487221282901785e-02
6.514801942213493957e-02
-7.277406115382205332e-02
-1.294767847087895281e-02
2.723421506139211967e-02
-1.368503588523987610e-02
2.323176512265812468e-02
-2.648427031800767995e-02
1.627220675513149639e-02
-2.683829550560158650e-02
-2.304232416596609882e-03
-8.909256633895335040e-04
1.697053608312179204e-02
-3.190982718707374016e-02
-5.681811479065714682e-02
-1.312768697159767683e-02
-2.529664199884426243e-02
-9.702443237418690442e-03
4.788553588313684828e-02
-3.880351259262983937e-02
-2.584959862841123071e-02
-4.034286185796034929e-02
4.222065355002084519e-02
-1.181865658818781126e-02
2.045229476571292990e-02
-6.589560813838284126e-02
-3.126212654595417195e-02
-3.993947226953523805e-02
8.608759221557966967e-02
5.070578391874157320e-02
8.613164933418261671e-02
-1.468177335979020497e-02
8.941397569951979292e-04
1.919470085614869955e-03
-3.841790868516803924e-03
-2.924412120915189511e-02
1.347731738065994882e-02
-5.490301228459390894e-04
-2.454360296821556792e-02
-2.976906656405911913e-03
-8.637239383064100606e-02
-2.058736413487978131e-02
3.842552934097070300e-02
-6.535860619935190963e-02
-5.811830554809594568e-02
-3.385374079986774171e-02
-7.457742421013374180e-03
-5.580165510379558880e-02
-1.528139151079121669e-02
4.628385904514161625e-02
-4.503506161581023737e-02
-2.044224534741574326e-02
-2.126491434952852005e-02
-5.094143792218713829e-02
4.888976235276277366e-02
2.177579773249786049e-02
-5.538822173981474729e-03
5.345335977153910234e-02
-5.440108069419885345e-04
-3.866141588716520000e-02
1.086481131253886311e-02
-5.881662040942751968e-02
2.360916481248536911e-03
-2.352555192822388536e-02
-1.342395620084627962e-02
-7.846878684536620630e-02
-3.259346079468985119e-05
2.331321385790707454e-02
3.558375449991273143e-02
-7.069906249086778394e-02
-6.380777889236080580e-02
1.902591797472640359e-02
-1.847447140042643085e-02
6.407450917387005201e-03
-5.093771926029633940e-02
-8.761547640684080179e-03
-4.095598701906435352e-02
2.239677186107885687e-02
4.604075332117217589e-02
1.067642524386650839e-02
4.837683068655021512e-02
-8.226814376468293000e-03
1.302564898654802981e-02
-7.937216420673429140e-02
1.355475512249180309e-02
6.106951750674224390e-03
-3.095105239948703173e-03
2.349766127065951518e-02
-2.580469671437616783e-02
3.864424795916231170e-02
6.663489913818222699e-02
6.888080749333166941e-02
-1.346270216924547181e-02
1.602724544889030586e-02
4.614294937241044878e-03
-2.487159839241347842e-02
8.022262920776176282e-03
-3.731173523769167749e-02
-5.872958021560057296e-04
-1.704859806639221539e-03
-6.996682528783189359e-02
2.514574332080359367e-02
-6.840209890479041939e-03
-4.981488217409158620e-02
-5.140858210675795098e-02
2.310285455198511986e-02
-1.754884759244606726e-02
-8.038110970923410814e-02
-5.678753169542392204e-02
1.307107790493719328e-02
-2.842931076828368250e-02
-9.752395862155197048e-02
3.318771494249011709e-04
-5.469376767935890671e-02
2.070010928791045021e-02
-4.626130817163804585e-05
5.474552370417075202e-03
7.711044106575307838e-03
4.930848401587499194e-03
6.428239025483287183e-02
-3.744551879995196980e-02
4.310564240583125012e-02
-6.090461616478949625e-02
-1.452935990493319646e-02
-2.880443932103809654e-02
1.979472279800389978e-02
-2.320358586430638654e-03
-3.194648919349907246e-02
-9.862277923036556065e-03
-1.822751146809408959e-02
1.674510501339267557e-02
2.361439820286951111e-02
5.024072949674321387e-02
-4.117865346174036552e-04
1.998189700508054209e-02
-1.084738934342830280e-01
5.043901325270269860e-03
-1.534097758462449335e-02
-2.962606103484845960e-02
-6.579319167478296648e-02
-1.852316760733325671e-02
-8.523832180945679904e-02
5.308984798804829153e-02
-5.461155856114095070e-03
4.432993246819819447e-03
-1.197819618258965865e-03
-2.872446636719082694e-02
3.239658435678146459e-02
1.595319064497220055e-03
3.097922937594378701e-02
-2.404588010865797015e-03
3.262478931356400935e-02
-5.458894551971688568e-03
4.351079073078601561e-02
-3.027693888572622824e-02
9.809380578705494472e-03
-3.269702374091461305e-02
6.016649794189201164e-03
6.923195304337612099e-02
-2.935999359801409747e-02
-5.360760260392626736e-04
-1.919170304107105374e-02
2.606870231142820876e-02
-3.112291792247247682e-02
3.517574983973895814e-02
9.562099260940518097e-02
-1.156677406964033879e-02
3.338355718077624240e-02
6.113839047993977621e-02
1.112637222234941258e-03
-5.455333638329382812e-02
-1.244632676281757708e-02
4.566037219279054510e-02
8.686935716790848694e-03
-9.566462937679579004e-02
-2.154241431841706633e-02
4.755171916316663916e-02
-4.119188974513592755e-02
-9.797964598588341806e-04
-2.959819155067702420e-02
-1.009643174030979210e-02
-3.556266662286283048e-02
-1.034747924445121071e-02
1.320253753278024210e-02
2.133781376569405825e-03
-4.526952210477841465e-02
-1.184942576631861470e-02
1.790321698423992178e-02
5.682130648759344503e-03
-9.357358374530742873e-02
1.120193847698319756e-04
4.083931051411944513e-02
-5.299856305664997491e-02
-6.138710052559111924e-03
-6.826919485790972075e-02
-1.403723383668656517e-02
-4.842701062816816455e-03
-7.729514583856106347e-02
1.444307209887098209e-02
1.882439118269482736e-02
-6.144501741621642699e-02
1.497172371351519933e-02
-3.635137865124748319e-02
1.179718607699424722e-02
1.105271356612687883e-01
3.584399673237216675e-03
-4.278639857637327182e-02
-5.391648064420685726e-02
1.614589374252305837e-02
-2.808791814450079666e-02
1.872359387034444253e-02
-4.392015035954201230e-02
-1.639395626877653825e-03
4.314349777999704205e-02
9.470268454938757241e-03
-3.837697425197644785e-02
2.555716841508915219e-02
2.357280325245889388e-02
-5.295108626604264762e-02
-4.264420869192333402e-02
-2.616957377226826476e-02
3.336113897119727389e-02
3.436778510497198041e-02
6.048385127842634268e-02
-2.271846181351400151e-02
1.888420737624442458e-02
1.802119365719585115e-02
-8.580246888938852790e-02
-5.501353968003888694e-04
7.757441234857997969e-02
3.926050543725589231e-02
-2.091219259815580225e-02
1.638675227089956762e-02
5.939456305650851059e-03
3.807820557377401827e-02
4.586167055818304340e-03
-3.171849430025142080e-02
-1.155243713341598706e-02
-3.290783606708255066e-03
-3.531235425228493319e-02
1.430540853796279099e-02
2.405522643976213543e-02
-5.105474948507151417e-02
-3.189142498322820179e-02
3.562638836710112222e-02
3.197517294744276622e-02
3.569389968329662183e-02
-3.569760228048294431e-02
3.523448735949073762e-02
9.507339329865581098e-03
5.850603527788600378e-03
-4.486926592437841949e-02
-2.122010514177729429e-02
1.490060905171464341e-02
9.140179400843036206e-02
2.480247232939795238e-02
7.107083427155022615e-02
-2.605933565718963202e-02
-8.372075982723683335e-03
4.973387635006136580e-06
-2.039254651113207167e-02
-8.375495751729293559e-03
-2.825784458716579586e-02
4.319494261176608924e-02
7.794031235009185599e-03
8.861897576571006740e-03
5.517189347176280900e-02
4.331287356590232673e-03
3.152887444043324383e-02
1.240398285613221289e-02
-2.496264850335105923e-02
-1.462254296398234369e-04
1.899407708659952773e-02
8.791565900156873836e-02
5.183171145089212478e-02
-1.208703397241731210e-02
1.192482880087748082e-02
1.532598578716919298e-02
4.330753833513797599e-03
1.223327008024044024e-02
-1.613054420540684444e-02
3.227834105521045632e-02
-4.313446395363355196e-02
-1.024184193174265678e-02
2.491858443203961992e-02
1.569696834135212576e-02
-1.928539913963829219e-02
-3.588569548178763974e-02
6.810348224091583580e-02
1.875315307769473416e-02
2.241039811230787632e-02
-4.285964916716521189e-02
-2.254099445907090452e-02
-5.272463024781182811e-02
7.850948287613300318e-04
1.043024742169324642e-02
4.181433351544388416e-02
5.254622853429123663e-02
1.795927382823368388e-03
3.333015058977983891e-02
-7.043048430950276870e-03
2.659905578327025760e-02
-2.257293678468874631e-02
6.267724291090964739e-02
1.200486006975572638e-02
8.820343977216470524e-03
-1.942076897637420516e-02
6.126463739100546785e-02
2.434795855901590589e-02
3.175837879343053165e-03
-2.256387775495309264e-02
-1.562980964643224946e-02
3.212603093449293429e-02
7.422910459413638307e-02
1.928530544643772271e-03
2.176430797017966587e-02
-1.814917962612493454e-02
-5.317399450413583945e-02
-6.017013860727892481e-03
7.451830785092032616e-03
-2.123645785967071768e-03
2.917775828976617442e-02
3.653858803779692216e-02
1.778459811342273517e-02
1.328478600271820222e-02
1.953281382338372188e-02
-1.881813830730991177e-02
6.332787987065907620e-02
-2.448214610010049000e-05
2.249507812785969327e-02
-4.034318719592259322e-03
1.843026238722633020e-02
9.888258434925923865e-03
-8.193136256334615161e-03
-2.933532153855168603e-03
7.821622481580661063e-03
5.244476500839201361e-02
-4.316521886809951240e-03
-4.126078973963320795e-02
5.097664988390700203e-02
-8.932350799578029146e-03
-6.053063188261281584e-03
1.008946625482299783e-02
2.718183440836423326e-02
1.233919275988595680e-02
-1.416144819878773116e-02
3.958660236140611882e-02
5.381052628202548371e-02
4.107637412480051597e-02
-3.335273225222418897e-02
1.004503791667185966e-02
-5.522570848487838233e-03
-4.194894507223115299e-02
-1.138437982159815585e-02
-3.894923698109001298e-02
5.037721511995684603e-02
-5.115705460938820004e-02
9.576384235628069425e-03
-7.061863786296176428e-03
2.547409176427702440e-02
3.534189003908508320e-02
-1.016449061292191286e-02
1.853934583920618462e-03
1.072328622366533653e-02
-7.702604907597403530e-03
-6.566975571574268020e-03
1.530309423800712589e-02
-1.553688714760332115e-02
-5.106590417264261078e-02
-2.941537960207835090e-02
4.111366494615360800e-02
1.536918147152711335e-02
2.978107137684122760e-02
5.626277418800192283e-03
3.792854832630842415e-02
1.818816489209209783e-02
2.499272078599584432e-02
4.042451266060701626e-02
-3.944459804288914101e-02
2.132753281428310249e-02
-4.492141627967249223e-02
3.687172110645794455e-03
-1.702305562185010487e-02
-6.771238188246647693e-02
9.291344322406724573e-03
1.934336976625241657e-03
2.249098412442509035e-02
1.293358458770195278e-02
7.524872367456381106e-02
-1.314985267462264644e-03
-4.529452869420953071e-02
-4.796882077085894841e-02
1.013092219652140732e-02
-7.140223994068518876e-02
4.144960500461172814e-02
4.694794137477746598e-02
-7.420918028245539026e-03
-8.026402989982313330e-03
2.381173385495378991e-02
1.227437563626106350e-02
-5.649009328983619488e-02
1.044023743856419689e-02
-2.386440139615736075e-02
2.991291137970827994e-03
2.478598180813922688e-03
2.613497133265086508e-02
-3.864591297117627583e-02
-8.411476856357975179e-03
-1.145404766043444690e-02
-7.696884015826817478e-03
-3.505482032818711680e-02
-7.192420922090803082e-02
5.234770592348755164e-02
6.941701519581623681e-02
-2.995871104459664762e-04
-9.803561510700994214e-03
-7.737615893610724771e-02
8.863864700271430197e-02
3.178780530019489209e-02
-4.844097435410956581e-02
-2.832404361854887892e-02
4.607127134231704668e-02
6.055569069961296014e-02
3.053270307492407173e-02
-1.451976365143458313e-02
-2.460087959570944963e-03
-3.633230812469823157e-02
-5.479656818936179570e-03
-2.411008591141411417e-02
3.053237540582907222e-02
-2.891684257601492142e-02
1.019619067300520272e-02
-3.546838200484601217e-02
3.536620369822898735e-03
-6.232545846968905743e-04
1.743953423226853386e-02
5.438278693816157167e-02
-4.830665649206423301e-02
-4.426548454351297845e-02
2.106857360334312909e-02
8.572819002335864760e-03
-3.085156788242696818e-02
-4.133072241946148667e-02
1.658599604496165808e-02
2.153568866567304868e-02
-2.606426047922512541e-03
-1.249591842991902048e-02
-1.820040511550863327e-02
1.096077823274772345e-03
-5.716136823135151146e-02
-6.733905297105900745e-03
-1.071309969103366629e-02
2.379283226922474653e-02
-2.762882610036554096e-02
1.164478866358210560e-02
5.143856833234002751e-02
8.931392058418492069e-03
-2.386300061782075516e-02
4.476978539524333056e-02
4.037416330261678343e-02
8.850263219490504471e-03
-4.085418395807569741e-02
-5.284539584211771918e-02
5.258470347551474043e-03
-4.000228581766504532e-02
-9.100843267972048845e-02
-1.970916751398645722e-02
-6.328369367948749602e-02
-9.414434873851027299e-03
8.094180824047522704e-02
1.236665130898299998e-02
-1.103867424291306125e-02
3.065815257536767466e-02
4.822605853825714245e-02
-5.262805907884734319e-02
-7.201964345929266764e-02
3.727441793080378540e-02
-6.184049072946281450e-02
7.787925151891567088e-02
4.325835312924160639e-03
-1.384668124422055134e-02
-7.886930230114257145e-02
-5.094887476497807210e-02
5.456946721274881507e-02
3.577767157195205910e-02
3.108810868237950331e-02
1.098398747556930850e-02
1.448841344024304027e-02
1.099389891709180375e-02
3.091156912346848182e-02
-6.263175524476061705e-03
-2.817867735450508074e-02
6.093857213430415448e-02
5.592099315435045126e-02
8.169454705675259498e-02
-1.080659651462752106e-02
6.893125454007523190e-02
-2.004870274729946347e-02
1.557330953803520192e-02
-5.341767412811649317e-03
-2.228414045236880390e-03
-3.447637872069426145e-03
-2.657005218478881645e-02
-1.444196020670312055e-03
2.002400152713844014e-02
-1.099093043838529626e-02
2.329978026071847022e-02
-9.156366321068629133e-03
-2.081891777722299965e-03
5.691386613058551508e-03
-5.127928825698627874e-03
-4.683001609060059856e-02
6.669828830891522294e-03
-8.537507307773964382e-02
-2.050168143738196475e-02
-1.915470804003065880e-02
4.951338688769907348e-02
3.385632202547389502e-02
1.211088417753823990e-02
-1.882896405055537511e-03
2.631348883122739540e-02
4.969326706866018101e-02
-7.241492400049739930e-02
-3.266080303395348106e-02
-5.903985121747436920e-02
-6.451217356973510189e-03
3.844346153308673963e-02
2.194561931009316250e-02
6.412722514030012866e-02
-5.475962742137706341e-03
-5.045122329806659561e-02
3.928906363903823806e-02
5.191036128337206401e-02
-1.425153720884204944e-02
-2.012868945167578180e-02
3.310993148035869509e-03
1.437462419857737754e-02
5.220872589656967017e-02
-6.871089043432529204e-04
-4.558951507424650884e-02
5.361224317998054129e-02
3.694314943087975527e-03
4.265625360189712056e-02
2.584843486612133697e-03
-1.135380487881109714e-02
-2.551964562443367196e-02
5.714656289050323162e-02
3.280075204693156873e-03
-2.396147558648549850e-02
-1.491840211447009214e-02
-3.962256148600906691e-02
3.693614524050342629e-03
-5.328193185281125677e-02
1.916283214567283261e-02
-1.960091626426805136e-02
-3.174569672253729768e-02
-3.408521194296769505e-03
-1.566692573543317785e-02
-1.903061835807317182e-03
-3.877587876230992325e-02
-5.993532417306016158e-02
7.356048818063125327e-02
-4.042124680394475200e-02
4.850929251834652789e-02
3.911713869193690629e-02
-1.006962635805326751e-02
-2.797523766060888012e-02
-3.905518338768115133e-02
4.483951017601054551e-02
6.494001225174289051e-03
6.097036386229764959e-02
2.390731622657477420e-02
-1.770719792306075374e-02
-6.671012120434599568e-02
-2.900889355835706285e-02
1.851454171871006957e-02
2.758244010056402212e-02
1.831403454095519023e-02
3.471069415938403315e-03
-1.512434474901878413e-02
-1.982626081945514096e-02
4.898142205371720098e-02
-9.366451922400740454e-03
-1.153095713532675641e-02
5.292839787562118870e-02
-2.747672882504666528e-02
5.328080050897815272e-03
-5.802735876060738374e-02
7.062212366455149215e-03
-4.645429283776613544e-02
6.064425262669122241e-02
4.006511997286660992e-02
1.431617293497626162e-02
-3.864600151860996674e-02
1.005121204705087222e-02
3.874981609699318374e-02
-1.431207504345871281e-02
5.354897072965825872e-02
-3.250101986314179320e-02
-2.549731847988062627e-02
-3.994478141541285554e-02
-6.670323209754051852e-02
-1.423938966121749729e-02
2.784884432692260811e-02
4.197315214882736678e-02
-2.634352729632052220e-02
-8.697808343164464525e-04
-9.154947905423706581e-03
-6.764181820950702570e-03
6.845716547735504476e-02
4.532472547599921547e-02
2.858456849837802405e-02
4.108140148998740138e-02
-3.153964455278320672e-02
-5.939485685191646033e-03
-7.374858749222508230e-04
-5.597835747384481350e-03
-3.536613365916067061e-03
3.469039236240579766e-03
-5.416292169739368029e-02
-6.419258977859825833e-03
-2.116629154238281602e-02
1.251286302727715530e-02
6.560549463598495945e-02
-3.688570645540204668e-02
5.265250123494749634e-02
-9.128730333304682296e-03
3.745156106133304408e-02
3.745079129675762258e-02
1.167174459916902607e-01
4.838412449861596853e-02
2.479212995875169911e-02
2.932436936466283409e-02
1.174032613884872303e-02
-3.332812285545387349e-03
1.713098557768109181e-02
-2.922064627025174402e-02
3.422895994885027243e-02
3.939577336756682618e-02
9.248093526108489004e-03
-7.501616009855272861e-03
7.317806043999446064e-02
8.688233043226079033e-03
-1.547148674023690433e-02
-3.922829796086645116e-02
6.002388583702610025e-02
-6.554390579293255248e-02
-3.060733348010580279e-02
2.722727188267221737e-02
-1.459624932690183410e-02
8.183378458685296175e-02
-1.091043485914845561e-03
1.003691492697330323e-01
1.846410629122338318e-02
3.504306381307343427e-02
-2.066947450842853209e-02
5.024652790540830999e-02
-1.612394913609769762e-02
-2.286260762814315561e-02
-2.238326787013526081e-02
2.817962942041618221e-02
-2.590898089956074346e-02
5.064885025712341851e-03
-1.579548012973732568e-02
6.031738051756076885e-02
6.212705677457635439e-02
-1.299681873618502639e-02
-5.467022322336704404e-02
3.761310729137012920e-02
4.107083352042575214e-02
6.002383096778377003e-02
3.379864325625389632e-02
8.103394757481728605e-02
5.512933616824930438e-02
6.358620545837535831e-02
-3.814315985489465100e-02
-1.280349087304726019e-02
1.814541880803060420e-02
-3.549726194909947480e-02
1.845794331797009913e-02
-3.478544101014588441e-02
-3.466556152062721247e-02
2.859406009986703405e-03
-5.267333042130332293e-02
8.689219445554634269e-02
-1.177654471468713576e-02
7.265484156472583332e-02
4.299212233843115156e-05
-1.968727536369200767e-03
-5.400101538952920693e-02
-1.782034101968971510e-02
2.506706110585730021e-02
3.536475237797093857e-02
4.528758101470781172e-02
8.151550025423804149e-03
3.102214684267596764e-02
-1.926334682433179790e-02
-4.303104381415762125e-02
3.350603942103663052e-02
-2.001913565470752124e-02
-7.302386971941571270e-02
-3.761967705232793779e-02
-8.134331003947663230e-03
-2.900620387521118601e-02
9.245746808635607258e-03
-7.051264579628088378e-03
-2.724817133007806716e-02
6.046752835548182582e-03
6.142895733293043947e-02
-5.929798540996796680e-02
-8.716955315129445298e-03
-6.162459607816590801e-02
-9.808345259462660989e-03
-4.659506879484660857e-02
-4.974740145362793048e-02
7.531906863165489796e-02
-4.572702811431957060e-02
5.247422353422561553e-02
-4.516710597286168610e-02
4.373481949216766196e-03
7.764811470815431715e-02
-2.930422664228600482e-02
-6.166625537364348736e-02
3.042392756170099466e-02
5.104522805849193157e-02
2.126863163700047285e-02
5.306608267003362980e-03
2.332271151190602049e-03
-3.876211431348255965e-02
-4.140808842428026632e-02
-1.901066790226960341e-03
2.183869110441334291e-02
-5.221065110197568859e-02
1.913718620581015759e-02
-2.065679988344256562e-02
-2.895565163954514493e-02
3.622475640926704939e-03
4.655081819169702706e-02
-1.883000840210054261e-02
4.178366545698304624e-02
-5.580436036106288565e-04
-5.776208374399272039e-02
9.732282878461546646e-03
-6.206789281648644740e-02
-3.222701383657074203e-02
9.252968248683027599e-03
4.042718023045485491e-03
-6.874391403410254342e-02
-9.390238710351016260e-03
-3.000394656739930211e-03
-4.147866717763156255e-03
-3.503522223866562674e-02
-3.653541274459103094e-02
-1.239175427237486533e-02
-7.499694270434960341e-02
-2.594952581332043290e-02
2.088721016934416523e-03
8.045462339851335021e-02
4.271829595228576748e-02
-3.946869689200795811e-02
3.120806916666765338e-02
-2.810373474980951830e-02
3.430161626762089078e-02
1.575627596149588999e-02
-3.337831867618751974e-02
-9.063596818415195792e-04
8.217554782484120862e-04
-2.836858209196119196e-02
5.275528873452076106e-02
-2.115264452806402129e-02
-1.067178308448693547e-02
6.503740536723159882e-02
5.785260577075945765e-02
2.358841228117668828e-03
-6.029640559822294771e-02
1.113080630023108308e-02
1.762582621936260169e-02
7.826790957127836845e-02
-3.169367827541848953e-02
-1.749583280121821960e-02
-2.223107112218427814e-02
-3.149852601079847908e-02
2.956994357100692708e-02
3.234924561099841722e-02
-3.546939422885591817e-03
1.737279041185645079e-02
-1.342954829982797964e-02
5.364964727338766837e-02
-6.957220025691140258e-03
-3.097561257525502029e-02
-4.409397815927387082e-03
-9.263993833078030919e-04
-5.465305065682486002e-02
-3.591740710943486237e-02
-6.154857258230403416e-02
-4.472119498067412408e-02
6.562949724764309545e-02
3.402605605376454040e-02
-2.796876194161953752e-02
-7.041855879398921381e-02
2.266154767817068691e-02
1.667667722115458856e-02
4.364615514557676490e-02
-3.783301757033848828e-02
2.833379777945962616e-02
-6.099073366358447740e-02
-1.699534739891753535e-02
-1.152283129347170601e-02
-4.603033113265635190e-02
2.904418442250350160e-02
8.818806117177366288e-02
5.289982366006137915e-02
1.237175136425834772e-02
-4.613301065853342431e-02
7.752217546720785446e-02
-1.074417114342289259e-01
-5.018489396649476741e-02
-5.019744095892188229e-02
3.988339815487505768e-02
-8.714810631040818475e-03
-4.674847934918931192e-02
4.916463380217614421e-02
-2.566947996207166738e-02
1.381929836306294845e-02
-1.545229458139654038e-02
-9.445434901828083513e-03
-9.732046995336630230e-03
-7.052211785538199662e-04
-1.027242956065253232e-01
-3.872316368135989700e-02
-1.140870678986365361e-04
-3.111831219663202183e-02
2.814659840705961702e-02
-2.211819517849512255e-03
-3.879848394189428645e-02
3.456273062333370828e-03
1.166050966255887007e-02
3.276408211445484137e-02
-2.200736993518364465e-02
-1.306181968625745766e-02
5.119138587910207483e-02
-9.463182112890610375e-04
8.230836481555484779e-03
-8.631614097076184891e-03
5.822853928232889220e-02
-9.424676677381758905e-02
-8.504982334430988278e-02
1.026713157074793381e-02
6.373271437442516729e-02
-2.552002650438846276e-02
3.778338366088619671e-02
2.945602071457327151e-02
-3.710339805595870566e-02
-1.511566068982564057e-02
1.510006042254863692e-02
7.933455810027745247e-03
-8.069795089259074183e-02
-2.941491633374840320e-02
-4.535746931135254192e-03
9.124911075166438484e-03
3.291890481830646309e-02
4.719951971839426996e-02
-1.122727786358511566e-02
7.277760972695028474e-02
4.629365845275199703e-02
-1.037074903383586148e-02
4.454151330769273893e-03
-7.973140063762368087e-04
6.602608668661930080e-02
4.200953658100045618e-02
-2.870873645561407284e-02
-1.562192748903222343e-02
-1.078893160057969348e-02
-1.635727305897027167e-02
-3.077319653722497203e-02
-1.358103743762230191e-02
3.721281982249478176e-02
-8.988803587291484265e-02
8.291408200987598204e-03
-7.028176605681001575e-03
2.762131461279195010e-02
1.466220909299047019e-02
-5.459579803920320065e-03
2.512439541560437806e-02
1.667323884969528977e-02
-3.652677087625052360e-02
9.104213889592711884e-03
5.146151587151149426e-02
-3.494870303406035633e-02
-4.704680720041243269e-02
-4.011317072640568915e-02
-4.679555076288163112e-02
6.910506114982368532e-03
-5.168599036470971492e-02
4.828141366736346356e-03
-2.412485089864416579e-02
-2.980117062134463382e-02
-1.104299038240444120e-01
1.276993440869343341e-02
5.059938107007376507e-02
2.722464696509334717e-02
-1.886533305205547600e-02
-3.324968189150027259e-02
1.199093045284705013e-02
3.861947279836987906e-02
-4.253644342046565660e-05
-6.917410169361018490e-02
-2.424651109364169032e-04
-1.276547086149138442e-02
-7.367144875582090635e-02
-2.585528946741405543e-02
3.037143065994626911e-02
1.282245074968623756e-02
-3.548009021392221213e-02
-4.479441217382798199e-03
-9.096523792065114300e-02
6.227651407889946145e-02
-1.192724518373025969e-02
-2.214281236186784255e-02
1.509185944906615562e-01
2.960954957945999277e-02
-3.831861723820184640e-02
-1.577360590435797003e-02
-1.249878690674507964e-02
-2.378662313065958277e-03
5.320456506343142211e-02
-2.477878013577645283e-02
2.480226866946985340e-02
5.229284797537137042e-02
4.549205540303285361e-02
-1.008948096364915489e-02
-3.480088278395512130e-02
-1.480361652815624304e-02
-3.948934552279956961e-02
1.252648234314322588e-02
-1.323785796234692481e-02
-2.522447517102588757e-02
8.936252997840943985e-03
-8.585633758208494060e-02
-1.358288425788414279e-02
1.370342040496703821e-02
7.178288620744258108e-02
-1.603533757458644460e-02
-6.633865243673053858e-02
4.009892183322985582e-02
-5.647819624690064710e-02
-3.307814054532273035e-02
-1.322214794152504723e-02
5.913777941058502227e-03
-7.214649224076240264e-03
-1.576780874769580926e-02
-7.401203451667593379e-03
-1.293326039081736135e-02
2.298816811304103466e-02
-5.349939563070577053e-02
-8.779118066273013804e-03
-5.162285727414493014e-02
2.892581731110896188e-04
3.220852021054044362e-02
-2.520439566433596828e-03
-3.753756337510168184e-02
-7.221296504858164267e-02
-2.011182974972204780e-03
-8.082705706030852630e-03
3.861348438523541649e-02
2.257244097774973104e-02
-1.951460659313491650e-02
-2.604595452566136476e-02
-3.243057140236770691e-03
-1.606283842081153782e-02
-4.640059006415818421e-02
-9.787860551927518235e-03
3.651864079066166613e-02
-3.869601794739875589e-02
3.658810570115647587e-02
2.593700917804655712e-02
-4.327426430435606791e-02
-6.132782612388182515e-03
-3.231235311547901029e-03
-1.080932076691812349e-01
3.175671397028954207e-02
-2.937391137213428774e-02
1.501767326657670043e-02
-2.615585842445791731e-02
-4.688788638031637229e-02
-3.620276055135866061e-02
8.830039189400420291e-03
1.947637636013940798e-02
-1.311411056080162389e-02
3.010187411327320053e-02
8.220914617923399254e-03
-1.982998716438286527e-02
-6.512608850693873963e-02
5.367476307665285974e-03
-6.869409874109368153e-03
-4.675429029528203190e-02
1.707632905167204285e-02
-4.229850692245112204e-03
-1.319026858423970675e-02
-4.029998243646974732e-02
-2.926148754276141489e-02
7.494106082428608588e-03
-3.401097828303486365e-02
-8.150674690649935272e-02
-3.694595416538924704e-02
2.658645817915033377e-02
-2.154253175390517111e-02
-1.947704137017169240e-02
-1.936419714184077837e-02
-1.782541198830181819e-02
2.485714733495800188e-02
-4.848433503815155476e-02
-1.649885113464881481e-02
5.133087763702436079e-03
4.987711239796836782e-02
1.006209577024655064e-02
-6.045010511933372049e-02
-1.655172605154922941e-02
1.582401213245174980e-03
1.493396216201077660e-02
3.218156321981090195e-02
-1.025412751298691340e-02
-5.506241710980349507e-03
-6.678398652377337541e-02
3.585644911355124424e-03
5.256036534652292445e-03
1.734405720617280405e-02
3.071647192388293063e-02
6.370855064751072827e-02
4.175876240910065401e-02
7.099460182010936850e-03
-3.290516867296082448e-02
2.934009184918344795e-02
6.398481906282225962e-02
9.871648151908770513e-03
-2.070121850684515305e-02
-4.230835629081843713e-02
-4.545471135985002659e-02
-2.514902911108849240e-02
-2.555435730858881746e-02
-1.222319280504335047e-02
-1.295239037276292929e-02
1.253952646834314427e-02
-8.436758240897831995e-03
4.703007859085901743e-02
-4.566400815763716620e-02
-5.993716246284561122e-02
5.797892346144081777e-02
-8.491980342509826418e-02
-3.143226642453075814e-02
-4.178352947369180781e-02
-4.728898380968357684e-02
-1.247931354757270475e-02
-1.468076410902050336e-02
6.581508503627016282e-02
-5.936810681736168910e-02
-1.558015708611708988e-02
-5.974687202730827318e-02
-3.615323881071276502e-02
1.710352685804841441e-02
-1.854506996285775963e-02
5.386877728800578032e-03
-6.362171748517427006e-02
-4.424500388813481372e-02
-1.379815061933590235e-02
-9.189605855223360875e-02
1.574405739343240698e-02
6.599167941603859000e-02
7.139505934049159182e-03
7.855860544387981148e-02
-4.378225196843649886e-02
-2.580790430292075749e-02
-6.845498572199079645e-02
-2.820472294275938596e-02
-7.247949756052765374e-04
-3.948770230226632955e-02
2.746488698651494351e-03
4.622597652325707851e-02
5.146451344562220226e-02
3.173984239380160666e-02
3.267948449629489577e-02
-4.849912894380102590e-02
4.204276951940226492e-02
3.959609646039208286e-02
-2.113470201658639025e-02
-7.894931555723712358e-02
1.209524695837951164e-02
-6.643726363534915857e-02
-2.947072899137593432e-02
1.180716698641702013e-02
1.453928605578727780e-02
1.747195364632056838e-02
5.209239772552142628e-02
-1.478012196256444158e-02
1.152866685783527148e-02
4.047405047270352663e-02
-4.148440030005561691e-02
3.422617636104490629e-02
-3.292240699662698361e-02
-2.102908840914225266e-02
7.286726236949440938e-02
-2.669944940698068189e-02
4.276563255363039634e-02
2.126293819050110306e-02
-2.795293546118833572e-02
8.212934258981617261e-03
-2.305905675222633816e-02
-5.996047661079648844e-02
-2.122859947321099894e-02
9.660794613344767662e-03
-3.646751383974177266e-03
-3.744161247139902310e-02
1.118650768772858940e-02
3.273947608151085015e-02
3.169756737354256088e-02
-6.807984272877964926e-02
-6.366709495568985411e-02
2.503675183944034308e-02
3.740707170173052792e-02
-1.594352931142018967e-02
-1.533784938081013535e-03
-2.797089456813099673e-02
-1.763325236578258681e-02
7.320291404865417705e-03
-2.895653202705470927e-02
-2.437091212478508309e-02
-3.105870210327743922e-02
1.163289132668870324e-02
7.013413216929438587e-02
-6.143489053148120521e-02
6.840167626832753534e-02
-1.598391044915700721e-02
-3.211483669629487669e-02
3.717551931749460414e-02
-4.339001376028290419e-02
1.816301477598006309e-02
5.813435485808002984e-02
-1.722077409686974606e-02
-3.998512931624986083e-02
4.924619848851188170e-02
-3.232267906520753381e-02
4.804867660221860681e-02
-5.229386862839761896e-02
-2.583957774122335252e-02
1.801904883353655160e-02
-9.182833984594332769e-03
-2.836964691311526232e-02
-4.489079548612259773e-02
-9.716382854100260105e-03
-4.461471679862446388e-02
-3.293022381250694519e-02
2.776234303390347560e-02
3.173692372943906492e-02
-1.922612779106599469e-04
2.031282940648690069e-02
4.232177924322982898e-02
-3.722968345231170151e-02
5.946677583666359207e-02
-2.688751456680217589e-02
-1.181678862712536304e-01
-2.880301442014358143e-02
6.744078373022809048e-02
-2.396203310468875483e-02
-8.438519648514261617e-02
4.871280280593930784e-02
6.036767357227323938e-02
-8.418855501423863630e-03
-2.358130769578140398e-02
1.256783090639174800e-03
-4.042299715162708112e-02
-5.094366108987218034e-02
-1.850161307418675752e-02
1.230530604559491523e-02
-4.812601678979139957e-02
-8.232107481093502502e-03
1.360578996780192201e-02
-1.254679423675863700e-02
7.591082878097914211e-02
4.967389117141934873e-02
-3.714680342035954486e-02
-1.286756549367643922e-02
-1.278514642283648528e-01
-1.462188071100042029e-02
-5.804291667343971367e-03
-2.292482865488829416e-02
-2.628713692727812148e-02
2.228504798600020043e-02
1.654228062859529206e-03
-2.211557099766215534e-02
2.208187927020514515e-02
-1.263895433971887194e-03
-6.470122435724383336e-02
-2.640899473539501732e-02
1.006911627300509891e-02
-1.917648544768433411e-02
2.318933684305403420e-02
-9.714483383129808580e-03
4.194501835964465492e-02
2.624026095695612334e-02
3.906771330122264102e-02
8.134959115768310156e-02
-3.353355509289804998e-02
-2.978513767636702114e-02
5.464775145840598120e-03
-3.487082440279480611e-02
-2.224644536352707661e-02
2.746810743629816282e-02
2.778341975901520503e-02
4.762899694875958982e-03
-1.453827253140950676e-03
-4.029232963915752030e-02
3.894665210502261735e-03
5.712275159034486266e-02
-4.231994367762961784e-02
-1.012791264381089108e-02
2.202115807988904925e-02
2.947324283503912831e-02
-3.376446810568039386e-02
-1.800317843223805253e-02
-6.818862549974982409e-03
-3.062160986632367007e-02
-9.953308099323101080e-03
-2.599833144976870097e-02
2.824417727759817587e-02
1.596435632186351053e-02
-5.399899320171994491e-03
-1.033233388399991577e-02
2.404788050736429011e-02
-3.411194539368757328e-02
2.558973367869640109e-03
1.852868486863111595e-03
-6.698423796806904362e-02
5.321994538803989649e-02
-2.309912563632367938e-02
-9.338636707574865525e-02
2.999021784776277622e-02
4.137653524508200925e-02
2.875101669971460647e-02
-3.140043960312478323e-03
1.858625842633091635e-02
-5.061866608169509479e-02
-2.944276709866121972e-02
8.121700646336221449e-03
-3.703983887852091428e-02
7.529762196585899903e-02
-9.317445045428569828e-02
4.088959061509810089e-02
2.111938691970471904e-02
5.785087216604034577e-02
-6.504862613699082799e-04
-2.172976774215857124e-02
-2.830837208578329631e-03
-1.359197880034168464e-02
-2.810442929358680439e-02
-6.715896881658574118e-04
-4.523784450383845634e-02
-4.589157030533788997e-03
1.574871406323180220e-02
-7.035879204480583599e-03
1.873328810051968357e-02
-2.396673966415858135e-03
3.978082743293365198e-03
2.609753001009889814e-02
-1.338552447623076152e-04
3.151128235410783490e-02
5.231979541666358091e-02
1.870558026394571541e-02
-5.006536039286833134e-02
-5.846364309892329580e-02
-2.053922213221872836e-02
-7.187880455488352555e-03
-3.190975944882863680e-02
-7.027213630277860321e-03
-2.582925027965700046e-02
-6.935587660562644863e-02
-1.386769997142884604e-02
1.159974453464096729e-02
3.184733872732999072e-02
-2.845405958181729950e-02
7.906379444235607512e-02
1.722210052154786800e-02
1.304540901423106858e-02
-3.718148073890712585e-02
3.184593152039486702e-02
-2.668709193446464414e-02
-5.651502985211283303e-03
1.524175766469711493e-03
2.312889894082513845e-02
-2.150219327298063046e-02
-1.568098484924647720e-02
-2.095763454646915047e-02
-3.034686660810284597e-02
-6.387597291366058951e-03
-9.719207615427914032e-03
-5.764241140046832274e-02
-3.353240162662186191e-02
3.103625259703057804e-02
-3.736998204798167716e-02
-3.729996364345889576e-02
3.700577245601277543e-02
7.690992288819656353e-02
6.040278027294351511e-04
-3.423534478444353185e-02
6.633698380907996489e-03
3.559632932407613692e-02
1.112217855514321474e-03
-4.532874097242452910e-02
-9.969243596568391069e-03
-6.301963979278749073e-03
-1.767196819143878467e-02
4.670515446364183892e-02
2.368754072428176996e-02
-2.344562600658630161e-02
2.094602818676705863e-02
1.126579692635899799e-02
-4.069226417076079322e-02
2.554389663009283551e-02
7.058344920834225093e-03
-1.816862227666747598e-02
4.310853841423573085e-02
-1.066647800221453418e-02
-2.158445475419766557e-02
6.007101739042850289e-03
-7.733008311155804837e-02
3.895326568896096200e-03
1.641540837907393482e-02
4.696153158075889317e-02
-5.328337063785581335e-02
-2.001042994225214755e-02
1.932821958446650015e-02
3.380677303746456447e-02
-3.689989527701689753e-02
1.941050242507211254e-02
-2.954717627841422709e-02
2.326876412362796284e-02
-6.303671691043873093e-02
4.582241594769643177e-03
-4.934422656780105935e-03
-5.921961066734333229e-03
2.035853448509016700e-02
-2.588331768990044849e-04
9.545455946262885322e-03
-3.353864761047908091e-03
-7.713733464576973120e-02
4.236455771849716168e-03
-1.401887202985077456e-02
3.375531092323801746e-02
-2.206970315065343025e-02
-2.055549484056050022e-02
3.542345615582039725e-02
-2.772116335912646820e-02
4.463063548590499169e-02
2.181032498000772327e-02
2.432444834791373800e-03
-1.162912835648577219e-02
9.174253841085104610e-03
7.490376127765067948e-02
-9.311382026109100984e-03
2.472488314397887008e-02
3.002808459161552396e-02
-1.867189885075048669e-02
-9.629428500412576600e-03
9.594169683451493624e-02
1.873199586525743990e-02
7.745447534449071726e-03
-3.411260931424545811e-02
-5.070299842414863201e-02
4.573892116511362599e-03
1.306070185932372944e-02
-3.542175297953138735e-02
-3.289216380544739832e-02
2.165355443240467304e-02
-3.206647764471856621e-02
4.263980980630609902e-02
-3.621828500574696130e-02
-4.381850787375536627e-02
-3.146584546985163600e-02
3.182338190121314359e-03
7.492277233593737373e-02
-1.966862038344677904e-02
-3.014704335363697918e-02
-1.736075394687287485e-02
4.831743949864099330e-02
1.134022532165436352e-02
1.933400241597478184e-02
1.037470576229418823e-01
-1.561649954592437238e-02
1.381991719749716893e-02
3.841379193484019405e-02
-5.173453115102059907e-02
4.135325816569615509e-02
6.258089834126950857e-02
1.851886637314785825e-02
-7.598631385031973107e-02
-4.442914414281425722e-02
2.851713000968822409e-02
-4.568525937886892818e-02
-3.483771600821585629e-02
-9.557963668874713825e-02
2.899906050238845734e-02
-4.893177826927903873e-02
3.563709227479373159e-02
-1.309104180419823522e-02
2.939603731567711666e-05
-6.713455294586766209e-02
-5.425839519446101072e-02
9.111692110376903853e-02
1.641998555143547520e-02
-6.872784562478949366e-02
-3.051048415922619217e-02
-3.011936496795955889e-02
-6.292441766355218180e-02
1.846210006164841419e-02
2.144259533176745905e-02
-4.353053284634859216e-02
-1.525334844579825933e-02
6.839541156513732900e-02
-3.233511560719337652e-02
1.670382163556951086e-02
-9.080202307714577148e-02
-2.168680755542720922e-03
5.677396310968613885e-02
-1.958428969484482876e-02
-3.454142774871380491e-03
1.200823696975925059e-02
-1.744749795712585358e-02
-8.446581751437018393e-02
-8.909421650157491046e-02
-4.012942016310971916e-02
-2.559431698403800970e-02
-2.688208421494069078e-02
3.630415192162125826e-02
1.551600157065477492e-02
2.755122599537540226e-02
2.868285063534977211e-02
4.997959070438625501e-02
3.697567209229498005e-03
-2.436281014568977311e-03
2.736863351578002965e-02
3.833519956245009380e-02
-8.963894428917765916e-03
-8.013818207369298452e-02
-7.983282142469709172e-03
6.624526921005442770e-02
-1.548081725061661515e-02
-8.652277765827522116e-02
-2.060731427722937298e-02
3.118221617772062859e-02
-1.727646827368106708e-02
-6.412152538273988706e-04
6.874104142932441729e-03
-1.105522208388922539e-02
7.648810415760468051e-02
-2.648386596252485289e-03
-5.933238496284576335e-02
1.372513115482727059e-02
-6.081314635571489526e-03
1.985023992464996986e-02
-7.530483507260489484e-02
-7.965436602646966402e-03
2.561508743579863495e-02
-1.042177185550711982e-02
1.187020984384547055e-02
-5.688442816912609584e-02
1.052582661091332715e-02
7.079605102969348425e-03
5.470112027953618651e-03
2.605130535427404095e-02
2.818008957027505132e-02
-5.245236922760263681e-02
9.979610956930151655e-02
-2.327203862780387322e-02
1.766959988475402116e-02
-2.575022545939686588e-02
-4.542132173562055814e-02
3.030932279411618566e-02
-4.446541857734922359e-02
-3.581428218717943451e-02
-3.970584672521305925e-02
-1.070606995951014356e-02
-4.754631380075311116e-03
-1.088697256596337292e-03
-2.210613652087749237e-02
5.208615315859040952e-03
4.496020777112359063e-02
-5.026567289301495794e-02
3.860988164710094789e-02
-5.599650131305356632e-02
2.205611666090981707e-02
-1.234468861357751641e-02
3.557335361854743663e-03
-1.087296819642654885e-02
1.376195602826565251e-02
6.280877639484808150e-02
8.286461643386992815e-02
4.735478132836030973e-02
3.949271974050340417e-02
-2.822810057895091054e-02
-1.644984376111469082e-02
-2.807325499842555985e-02
-1.201361463426595631e-02
2.410440165908103900e-03
-1.279835508294026314e-02
2.303117119965355369e-02
-5.336619885302990030e-02
1.884841200935543498e-02
2.458283026829595139e-02
-3.655439413511282851e-03
-5.472987492689733967e-03
-4.865722093351705115e-03
8.117594869909224020e-02
-7.804743043783173538e-03
1.491558746920858443e-02
-4.394341756119993225e-02
-7.532985221687121813e-02
2.025932615527385044e-02
-3.283090681607443717e-02
-1.249124380498660598e-02
-5.163518462325582085e-03
-2.235290672207792748e-02
1.762333631423692107e-02
-5.823087455452741201e-02
-3.336994396166963889e-02
-1.136130393845916336e-03
2.682657164366289426e-02
8.781790858533093658e-02
2.322859061393649227e-02
2.639291282174589456e-02
-5.174129093235967092e-03
4.100852732269526235e-02
4.075701648169084007e-02
8.868565316399467519e-03
2.482022057278395616e-02
1.774292314502618970e-02
-3.996797818115087331e-02
-6.443528516548437113e-02
-1.933604150157324517e-03
-7.592215857463857631e-02
3.243160808574773683e-03
7.288942725583184845e-02
-2.755226191558414126e-02
1.142763710214680234e-02
2.241194608050495890e-02
6.733370620838582954e-02
-3.287849788547253516e-02
3.923280245686722179e-02
2.793323608539255085e-02
6.097761073953655853e-03
-4.792750489258281593e-03
6.444269282986704248e-03
9.337653808068825667e-02
-3.247265575638157153e-02
-8.148513749970585224e-03
3.764043101323173018e-02
-6.817702769891406840e-03
3.977115349441619901e-02
1.080876424904028167e-02
-4.591945566427811654e-02
-3.920566180605873467e-03
-2.880052902485185501e-02
-2.317593756083445242e-02
-5.257246659213914847e-02
-1.107375252095641263e-02
4.886216412344290827e-02
-3.502213034415475879e-02
-2.484379515225534213e-02
1.373301615056445046e-02
-6.400389265514457027e-02
-3.333267517128802454e-02
3.059576696270784740e-02
7.970309988810078596e-04
-8.051813640560664953e-03
-5.530972726293439945e-02
1.853179361761466554e-02
5.402849657522288546e-02
-7.094839907424925485e-03
-1.049505852239994291e-01
3.194329894615167281e-02
3.517996370352932997e-06
-2.064577739600675921e-02
-7.576238080678256159e-02
-3.208006757068352505e-02
2.542404343195079405e-03
3.839889262605399728e-02
-1.848435769858170971e-02
2.017584624369263974e-02
1.314258335084995347e-04
4.938778017411663696e-02
-9.573334523531706886e-03
-2.850702920804271253e-04
1.079106442954508652e-02
1.896057064270568332e-02
-3.435908818868136511e-02
6.623043001646342076e-02
1.602129770010298241e-03
-1.276829274798696456e-02
8.531846702952579874e-04
-8.705328183145102927e-02
-1.009716125910512831e-02
1.946157327509130675e-02
3.062424245145392229e-02
-9.542061294447422293e-03
-2.292878377584931307e-02
5.808396002625028191e-03
-3.745009460860708201e-03
-1.084690704576827570e-02
-4.239084423820674297e-02
-1.594867660520279604e-02
4.863670572729786312e-02
-4.856558759759895157e-03
6.880365108364112914e-02
1.496322691445468867e-02
4.993497065577378463e-02
-1.498272357377425194e-02
-3.517477557621505324e-02
-6.339015768392865235e-02
4.265077104235573402e-02
3.924012578087056335e-02
1.004892084266508917e-01
5.391874431976516335e-02
1.781350146011582980e-02
2.324420567550505162e-02
-1.137588735995223588e-02
2.476067244722119851e-02
7.556222768554131386e-03
7.509017704014490143e-04
5.601568130716424315e-02
9.412209359279484142e-03
-5.481783252514352972e-02
1.113390361226644296e-02
-1.873457247901704273e-02
4.325052359218930879e-03
8.188978668112844098e-03
5.281931192672530834e-02
5.761791878030247949e-02
-3.785128663988722442e-02
-5.322431125395556128e-02
-2.911924608048508181e-02
-4.470438265287545593e-03
-3.283476577254166445e-02
-3.204784809913256705e-02
6.666306360050180957e-02
-4.476362518922684559e-03
-7.296846572171866718e-02
2.708134138289580370e-02
-4.832672429035309719e-02
3.208340675538744885e-02
2.650001699275757877e-02
3.609047668111708962e-03
3.668460511784482625e-02
3.345449417335596975e-02
-7.043298901456909733e-02
-6.494078126892182008e-03
3.122130355910110108e-02
-6.428812924866793288e-02
4.567226873617501008e-03
-2.470142454622917694e-03
-1.727215224622395337e-02
-6.430084270245149669e-02
3.389299394236273272e-02
-3.598001681949881958e-02
-5.643742351026283114e-04
-5.797708408418991016e-02
1.301259399005834372e-03
6.600024276398645806e-02
-1.089475513291603657e-02
2.201910740115932061e-02
-2.964788924410505233e-02
3.237935674974393597e-03
-6.942546606612129412e-02
-3.580582736943831168e-02
6.158836353997312885e-02
1.785505720579822278e-02
1.866883131942503535e-02
-3.792556352332342000e-03
6.409230028246853950e-02
-4.148223814553910621e-02
-2.258213169794325709e-02
1.085635921708553997e-02
4.755936700031770242e-02
7.639485690319946717e-05
-5.251863427606347744e-03
2.383412972322196399e-02
1.362986439067930509e-02
5.333782765981425616e-02
9.647025019782269617e-03
-5.679152546542814983e-02
1.721650743529005989e-02
1.499566743922098495e-02
-2.490784312561113850e-02
3.764857867478834524e-02
3.570139248649364938e-02
-5.122698450606235666e-03
7.523677242195759424e-03
7.736884315466888151e-03
1.177545665608342590e-01
-4.171672879508878107e-02
4.034246225717178641e-02
-1.744351884774310649e-02
-3.664591161540901865e-02
9.564014997210661118e-02
1.545500227184044666e-02
1.336770449569392102e-02
2.527087868336429927e-02
1.138709390589931827e-02
2.867894086435953532e-02
-4.626472116559190648e-03
-1.734982271995045774e-02
6.845109372069568821e-02
-1.880703515625245167e-02
3.872227023286244248e-03
7.901274750553327619e-02
-4.802581823565230806e-02
2.930967632737631334e-02
-5.038523290622994727e-02
3.838509545819254049e-02
5.984456618662530036e-02
-3.475991638214549762e-02
-4.116801934142123170e-02
3.655396549317257993e-02
-4.871527715379099337e-03
2.372001629217232802e-02
5.436033310523463724e-02
-1.408433935227893993e-02
-9.927657919494974406e-03
7.003915811870048413e-02
-1.537074518805420231e-02
-2.715408348313951697e-02
-3.751461425764676672e-02
-3.303833863104040786e-02
7.479793409329732468e-02
4.908050945543079163e-02
1.119642699863503859e-03
6.212381335480288841e-02
-3.955773608448629602e-02
-2.964265023746615393e-02
7.573854596612358998e-04
-3.830558884994111207e-02
2.396708064234492203e-02
2.912035298608666757e-03
-4.278536849359979716e-02
4.480712910669647220e-02
2.279038696340836626e-02
6.346288006134884543e-03
2.280596519571959080e-02
-1.116986093449310290e-02
2.878210013729519661e-03
1.429703346499044958e-02
1.227494866295266406e-02
3.678598678003346806e-02
2.416117570581010135e-02
-6.896091656733121036e-03
-3.167168615559168982e-02
2.118439862967619325e-02
8.155509006982120113e-02
1.037978076357379612e-02
2.607713512880203283e-02
2.208817305214893362e-02
7.771194536993736302e-02
3.649936870835422675e-02
-3.658665485373401027e-02
9.979545896539831346e-03
-1.302849292074469319e-02
-5.248522590321483272e-02
7.026943552060134490e-02
-4.232591769611234941e-03
-1.201928229098288628e-03
5.767047926309813721e-02
3.708885562606196312e-02
1.716559077290864778e-03
5.140803798809991804e-02
6.052962932475074165e-02
4.033311126390345946e-02
-2.243609383376709773e-02
-3.308762927139926712e-03
-3.144568241652360985e-02
-4.797609538168826071e-02
6.349282000587612440e-02
5.927717918791946920e-03
-4.176350382144002060e-02
2.988073751463218505e-02
7.076058739333580816e-02
1.604406620600661026e-02
-2.264414935540749393e-02
1.264736030718917673e-02
-6.951266805853367758e-02
-7.332737442631392932e-02
-1.604792435181135986e-03
3.217341907626374009e-02
4.704581209264772912e-02
-5.872592619196573618e-03
2.031813497721458861e-02
3.320314671057963268e-02
3.324873063245553650e-02
3.929211410135646093e-02
-4.115720572860571969e-02
9.340065629414678189e-03
3.072343344491347203e-02
2.948158900291407772e-02
9.253209775020440273e-03
-2.521730209449903407e-02
-3.889729042487057725e-02
-2.614420366511346905e-02
5.773731875004878278e-02
5.766973034673864712e-02
-2.665454085349769700e-02
-1.689346613647170481e-02
-9.136993308781324666e-03
6.143791801773081963e-03
4.297701130425298638e-02
2.145022528065102310e-02
2.194705246812209479e-02
-3.102992108354796219e-02
2.797003740080367118e-02
2.401448486838900914e-02
-5.978549239849400426e-02
1.046779758702275943e-02
3.531699565076166971e-03
-7.657244920244088079e-03
-4.615018861170346737e-02
4.281326842433592211e-02
5.009525937428550846e-02
7.592789137830675654e-03
-3.835552507039913239e-02
2.235367792137117962e-02
-4.135787792125971557e-02
-2.743864950879274130e-03
2.501095178015520781e-02
-8.578121120597723831e-03
3.422955364022409880e-02
-5.883440109680171393e-02
3.436295840952598851e-02
7.919405258318679142e-02
5.663725424982687245e-02
-2.577068687396261507e-03
4.317844195151360892e-02
-2.835904418612695405e-02
5.801792771217122863e-02
1.981770579953925221e-02
5.942115551512830440e-02
1.311437367584675738e-02
3.452501767363692214e-02
4.547033034128566097e-03
2.815119148019891437e-02
8.340525053319430143e-03
3.442869030571830968e-02
4.846936608624565629e-02
-2.360686574954544426e-02
4.840696412419390193e-02
-3.518972470363688956e-03
-3.127209680316109242e-02
3.451716231570154531e-02
4.264325711120876133e-02
-8.508016904141938591e-03
-8.221321725323503526e-02
2.337601769317768780e-02
-4.522997934077867092e-03
-2.882023238593773781e-02
3.147370806531068349e-02
1.449779825179304919e-02
-6.293750231389246171e-03
4.675078846250668024e-02
-3.848672869621724835e-02
4.015056104955462210e-03
-1.621639520819594463e-02
5.532200683567841532e-02
-4.819675144242217824e-03
1.255911129516510717e-02
-3.312565367436737934e-02
1.808173313885851757e-02
-6.553886026730645908e-02
2.503119556284811795e-02
-1.377662974175080865e-02
-4.169188527270731304e-02
4.957578790906879557e-02
-8.164461255645637239e-02
3.320221398229747378e-02
2.594143443369594654e-02
-4.198908083608188929e-02
6.059005902127762022e-02
1.102339629569076482e-03
5.534006756465598836e-02
-4.263993437794643543e-02
1.062735295632602365e-03
2.641464411908090934e-02
2.646019460638988560e-02
3.987633625550970895e-02
-9.907049534082203179e-03
9.718565200984696090e-03
1.537257857229992752e-02
5.638792418955342750e-02
-4.503838451630488848e-02
-4.140128421444488546e-03
2.770380833957283243e-03
2.024067673973974427e-02
-1.231605314758401661e-02
-1.270796095895625893e-02
-5.075011715932394030e-02
-2.043330681744697994e-02
6.266662526727373450e-02
-2.118143943122284979e-03
-3.383717141161329822e-02
2.879240381827711387e-02
-9.973941433997043221e-03
3.762500784436971502e-02
7.351814670837503174e-02
-2.085397565797211111e-02
4.542071784752636446e-05
9.390666665267636756e-03
-1.270263097411887705e-02
6.279252460348615922e-03
-3.998015288885563637e-03
2.198741982406076170e-02
-7.249630691743826072e-02
6.231899906799721195e-02
-3.775760764853025586e-02
2.188314492136029035e-02
-3.188928861770239792e-02
-5.964427837133909338e-02
-5.333028827080976697e-02
-2.188525897177698212e-03
4.015101871027576541e-02
4.406726043517909808e-02
-3.707315722494609802e-03
5.648236035328484117e-02
3.880376354780296771e-02
3.432549780823065944e-02
1.383570112659156075e-03
3.101687614498169904e-02
3.053875953365011928e-02
-6.439134528451247175e-02
-3.572465775701841317e-02
3.488905558207857499e-02
6.290876304071973957e-02
-1.205282717307434685e-02
2.707225715176188319e-02
-1.637280776802422805e-03
1.654594234235446520e-02
1.259407982466580547e-02
-6.464609910176135482e-03
2.038528173106832556e-02
8.635218592160083181e-03
5.954791678172640518e-03
-3.064006182433141184e-02
5.656491425081464075e-02
-7.902046513760457858e-02
-5.442779433745197765e-03
-3.444515963075566768e-04
-8.773134764024350871e-03
-6.494209220849829489e-02
6.424177996898310095e-02
6.593888465135093468e-02
2.072072418316150966e-02
2.357527862290509021e-02
2.463273139816455140e-02
1.520504900598482721e-02
1.166057687879989372e-03
6.330794413392396014e-02
-4.393918215111988768e-02
2.130236685510585124e-03
3.628691533249154416e-02
2.917037046052703420e-02
7.231143301575898574e-02
1.805146786857085572e-02
2.811329699472081556e-02
-4.338441836446787353e-02
4.471426131693565648e-02
-7.668076157867891041e-02
-2.922689455261898855e-02
-7.692373906206283370e-03
5.788441066411945113e-02
-5.658402237808268613e-03
-5.460497504098692223e-02
-3.832220092036604797e-02
-6.010486086480090230e-03
-3.293782551544745946e-02
-8.227209873428789622e-02
3.798401691860923968e-02
3.160777084241944007e-02
7.460763524600964869e-02
-5.545219762638822075e-02
-6.467060201655154550e-02
1.370713195879039344e-02
1.017577397666541289e-01
-4.790406514320585951e-02
6.625887902441216816e-03
-1.756644733765392328e-03
8.087184970821389290e-03
2.469951812638296676e-02
3.407491505575239304e-02
1.496181602587913842e-02
-2.184674625373696916e-02
4.747942591281381630e-02
1.623571255353391252e-02
2.337028907695442789e-02
-4.730108009492990824e-03
5.811388150087944821e-02
-6.325681831750225304e-02
-2.621963833219477513e-02
-2.425896773848478308e-02
-5.664209613344254463e-02
-2.541693334036587704e-03
-1.394642498020132876e-02
-3.020542147037702865e-02
1.932319930960016072e-02
2.579464254328647094e-02
4.468025518387483408e-02
3.164421143556302857e-02
-3.234970399543979358e-02
5.280842091565927932e-02
-3.249014982391580653e-02
-7.470819583787621787e-02
5.025440500963363616e-02
1.700426531118340301e-02
-2.134675985073456600e-02
-5.154872222128159542e-02
-4.215653393932630028e-02
3.074876198999432209e-02
-5.061284502940999880e-02
1.253176046805386419e-02
2.570511625886719859e-02
5.619961782405487327e-02
-2.430397438026094328e-02
5.137105610994507909e-03
5.979346979493445520e-03
-2.297873242618803449e-02
6.357311452635915072e-02
-3.394060900786785573e-02
3.499211170902885581e-02
7.364929150896828980e-02
5.013844401603241054e-03
4.408903361121850606e-02
4.566701366911335436e-02
2.711480131881672043e-02
-1.286714927986666243e-02
4.532088695710134556e-03
3.106800232959349914e-02
-3.684827601416561932e-02
1.587646813747505686e-02
-9.497210124534975761e-02
5.900689292682971543e-02
1.614848074029093944e-02
2.046059839242703876e-02
-4.124958919136065966e-02
2.872006325149417671e-02
4.500016971495870294e-02
-2.903787933048738307e-02
4.667522890190301671e-02
-2.969497809472112365e-02
2.493766401280459941e-02
-4.351893945596201074e-03
1.093000813802634669e-01
2.674897541253271060e-02
-3.129666256352456322e-02
7.075132320355985438e-02
5.718843288270348407e-02
3.230487849092953528e-02
7.268436371195892420e-02
-2.861207584331138670e-02
6.199090785128193865e-02
-1.790935454404534236e-02
6.545193345512315131e-02
2.886799189214387523e-02
-1.561440508461683051e-02
1.257694821564344072e-03
-1.918783344983198205e-02
4.018230968924962898e-02
2.609979354866254556e-02
-8.274550602576686772e-03
-2.988381873749053688e-02
7.336848472603725579e-02
-4.765355407319826070e-02
-4.341162143794179834e-02
2.117098319730629022e-02
4.688632767022282710e-02
-4.165714845679123132e-03
5.305302180741101360e-03
6.805570311211424361e-02
-2.169669654560294630e-04
1.759769947522401429e-02
7.049878589018609802e-03
-1.819210461163233913e-02
-7.239696302207417056e-02
-3.981214040194079595e-02
-2.015325093086108715e-02
1.844179103500439708e-04
4.276799841996316992e-02
2.374682964641706626e-02
7.636021494160846745e-02
-1.940960282169231291e-02
3.344670582829854105e-02
4.187320748731628017e-02
4.273310156615173216e-02
3.561813001362432174e-02
5.336419784786290872e-03
1.683885947610094455e-02
2.871837703844050058e-02
-1.968431613335398095e-02
2.333440576932987662e-02
-5.179360469023125413e-02
2.735151030382309417e-02
6.419288980625853513e-02
-3.404232850041752790e-03
2.951538266545436495e-02
6.227636305708386492e-03
3.041623536401510605e-02
6.944401676071941532e-02
7.927521428418149441e-02
-9.223604213098056447e-05
5.798722404941071551e-02
2.201841335049650392e-02
3.106831779069466407e-02
-2.161076514166336733e-03
-6.958810689175158604e-02
-7.113214613554848242e-02
5.345183817591192543e-03
-1.007183365891521770e-01
4.898181098890565244e-02
-1.902239715426501040e-02
9.730127989266200428e-02
-8.521560386440951707e-02
-2.695884299498864378e-02
-1.575746081805132204e-02
5.469165283620035928e-02
2.767771063740829922e-03
-3.459346031210450145e-02
2.928617850314231552e-02
8.445215147646900622e-03
7.832628008566796043e-03
-6.254028288759154453e-02
-1.961075448470660232e-02
-2.927992173043078919e-02
1.742661701437615493e-02
-2.741095762456147861e-02
4.168968623043636107e-03
8.850540656424027430e-02
3.897311445470652558e-02
-5.779473012147947480e-02
-2.089040675616727835e-02
-2.459553724912760635e-03
-5.329072993975713171e-03
3.274137371171319949e-02
3.684907519030553719e-02
1.567093603707038832e-02
-5.605072918070344579e-03
-1.768679205252698602e-02
3.874760956630924486e-02
5.046473335041067043e-02
-5.925688580642881134e-03
5.399038784227164212e-02
-9.721726038450584709e-03
-5.093236171998093142e-02
-4.736705703780270255e-02
8.024348830414959610e-03
-5.786612687178708907e-03
1.172846711041585638e-02
-1.477927892657936691e-03
-2.062238893062850326e-02
4.917573394376768131e-02
7.686893702322609989e-03
-6.927816836519409827e-02
5.618869280684374475e-03
-6.938303686350663635e-02
-4.636624849902375167e-02
9.852305192908113185e-02
4.568746005663913701e-02
-7.759896803445597013e-02
5.205615079322467587e-02
5.557311529364479530e-02
-4.463168117309820881e-02
1.833565948406454260e-02
2.414754589043817401e-02
2.167373884160867653e-02
-1.435170925482811936e-02
-3.549340778508976169e-02
-1.201195550677239959e-02
-1.169427286027538773e-02
-3.407824314875941563e-02
-6.319028466032752811e-02
1.258590469943001444e-01
-3.618541842560937111e-03
-4.997145513255737276e-02
4.164285542597153528e-02
-8.695701233939857888e-02
6.627249892263008257e-03
-3.862138831515238291e-02
5.990331118504910873e-02
-4.111849918502075152e-02
2.558064890262174568e-02
-3.790311044801444873e-03
-3.066354889162199466e-03
-1.980473020757351696e-02
1.016055470210685402e-02
6.602753149917049702e-02
-5.788051708993981886e-02
-1.639525309411270920e-02
-2.865615544627187275e-02
-8.659697433275586470e-03
-4.928054381213226726e-02
1.053415235937313864e-02
3.924854439497738046e-02
7.691240160575313692e-03
2.765764782748354050e-02
-4.227154936512151490e-02
2.441573884006019782e-02
7.502986743882298325e-03
-1.985178588797418403e-02
-4.598998290729337107e-02
5.957106088114295928e-02
-2.961292114083634991e-02
-8.536686501406402783e-02
6.890221046139115291e-02
5.402186626135119935e-02
5.358140788663847548e-02
-7.263757609386531366e-02
-4.229684076407234754e-03
6.270293049914409111e-02
7.033782924484102694e-02
3.174607265206416673e-02
-2.426162623391238046e-02
-4.153317569700114981e-02
-2.580185810723466255e-02
4.473481830370756168e-02
-7.098844599583048476e-02
7.232950121710564513e-03
8.372587275378541583e-02
1.613460429111098632e-02
-2.767743938288053096e-02
4.039094296360450954e-03
8.560684950891244045e-04
1.802373674173241361e-02
2.493959070476400863e-02
3.183508897881456856e-02
-6.863452606630959796e-02
-8.701991770648134783e-02
4.727443265515263171e-02
5.117916484436602770e-02
-5.488090651274833698e-02
1.053981191448385459e-02
-2.495285379014776372e-02
-9.972356835182553253e-03
1.360651225295994929e-02
-4.557254434298498025e-02
1.030388509780069684e-01
-2.130900039080732555e-02
4.045981215398090219e-02
2.979602790654512640e-02
-4.007330120365919929e-02
2.843344674969256955e-03
-7.530648848191273670e-02
-2.154073538614224501e-02
-7.230894641570471092e-03
-2.080461521570189237e-02
1.270727990891633644e-02
-2.897049311204195898e-02
-6.100707850829508588e-02
1.394777900816842470e-02
2.659147775006155331e-02
-5.039923982346281028e-02
1.194020871310925991e-02
5.645522765415186134e-03
6.123935764452419217e-02
1.079225472889191323e-01
7.079739034133906983e-02
-1.284399598961891674e-02
-1.306611717422612173e-02
-1.034212855346523449e-02
-7.977861653115302099e-02
-3.669310893644455590e-02
-9.917192159523474659e-02
6.352117076006333352e-02
-4.253596714257220322e-03
-7.259617169931827617e-03
5.604362941995757325e-02
9.989564354794280843e-02
6.808106433828955972e-02
2.308041257905501381e-02
4.064399780975075198e-03
4.593299042496040707e-02
-5.437954912312146019e-03
8.819757619048107511e-02
-7.461176386207485182e-03
5.279154965457112138e-03
3.081143139941892872e-02
-1.360748971536567681e-02
5.244292361482764259e-02
5.054848957596045494e-02
-4.499606853993110001e-02
6.565371172499052943e-02
4.126119493484051853e-02
-2.739328885547853698e-02
7.809942965614369119e-03
1.043463113617923953e-02
-4.362513224847405086e-02
6.362329274103442969e-03
1.883515437326508182e-02
-6.151469953557071879e-02
1.367049207944767003e-02
-3.168026259550832391e-02
-2.522606756271685360e-02
3.591999105119087626e-02
4.510058492520912891e-03
-6.593929452490787137e-03
1.496655641478597532e-02
-9.526784663050249635e-04
2.057943186773690883e-02
-7.225502122148472206e-02
-5.425639631287948461e-04
2.308115095809143511e-03
2.048378690143136047e-02
4.944269794136145479e-02
1.563957994862850281e-02
-1.882241928459677666e-02
5.800312588779295980e-02
-1.856071136038271729e-02
2.766027580028805957e-02
2.622318125277946221e-02
-2.103509087906573621e-02
-1.888135373931739899e-02
-1.904400278658949968e-03
4.535124901624138644e-02
7.494132332811324904e-02
-7.350063213329996459e-02
2.476464922545505709e-02
-2.144133682648826852e-02
3.849778928583835746e-02
5.721934438311155301e-03
-6.951209529568000423e-02
-6.572950755123300841e-03
-1.636761609759026376e-02
6.061277784943694576e-03
2.830850460571113572e-02
5.415385717060738208e-02
3.003359351171744698e-02
6.146029298964052201e-02
6.174737619503802011e-02
4.596880804545966370e-02
-3.879773350917921360e-02
2.404193938208998640e-02
-3.077647326012524030e-03
-6.140709828700244982e-02
-7.990061842345821258e-03
-3.930050117748212085e-02
-1.391902670282268821e-02
-1.705316535881178791e-02
-9.066819466611740833e-03
2.232548003741649870e-02
5.668284455674854616e-02
5.120034486737089219e-02
-3.170008988650927645e-02
-3.986399389345204880e-02
-5.387997840536554867e-02
-4.856645940437347847e-02
-1.550631624816944075e-02
7.065484284051917752e-02
-1.099226057805241345e-02
-4.271231514291856657e-02
-1.263942253548210048e-01
5.612690531158544965e-02
6.985960464314980300e-02
-2.421019115351633055e-02
-1.172409940270709439e-01
-6.420974715121371967e-02
7.797714270285716065e-02
-4.058599451828313887e-02
1.606948163026556201e-02
7.958889176867899040e-02
-2.219667010429970250e-02
2.390419019645403757e-03
2.142004691628884849e-02
-2.306097179124499963e-03
1.603720483587615583e-03
-6.243459663353050082e-02
1.444764929780410247e-02
3.488482955823194592e-02
3.150812611025304022e-02
6.007041425741622975e-02
3.775458086387534912e-02
2.285247451287824097e-02
7.433726467479903621e-02
-2.954934467080490984e-02
1.200915883886970702e-02
-2.745247197978092218e-02
-1.284950522763994400e-02
-1.573572772813649698e-02
-2.645467025058465677e-02
-5.984690979923148330e-02
5.166900856774526984e-02
3.703385367886286722e-02
2.274682189736854446e-02
-3.303736989423172732e-02
3.503993975049495696e-02
-8.585696294294870023e-03
1.251236061515581012e-03
-1.677875666843024055e-02
-4.792818522536865244e-02
-2.465033170962914119e-02
2.101169347999333123e-02
3.719280214278564839e-02
3.047783555193161326e-02
-6.486888748506699012e-03
4.297264427206884396e-02
-8.320656779656883384e-03
-6.005030826630636254e-02
5.293717198341799796e-02
5.521103985909939053e-03
6.366137965062051984e-02
9.072491348777135881e-03
4.588804387628873244e-02
8.692754036813600538e-02
6.754911863853049758e-02
-1.896581201189479274e-02
2.541811148343666935e-02
-1.660394405412276425e-02
7.658268235467891039e-03
-3.858969076765082079e-02
9.224616438213995842e-04
5.023248449481096389e-02
3.031309570393387470e-02
-4.505925100775030195e-02
-1.916195995469559960e-02
-7.035750987797341656e-03
2.122121988910876181e-03
-3.043934280139535750e-02
4.312260200970920165e-02
2.485147791640873391e-02
-3.598020885401456009e-02
1.691207112921484443e-02
3.530777418735995404e-02
-3.272178608508444220e-02
-7.302875277786684619e-03
4.865057548451303532e-02
-1.851911834397717421e-02
-1.968888857266313380e-02
-4.054336044673818862e-02
-9.704737532065887615e-03
-5.133512860889350576e-02
1.267562723311876395e-02
1.661529849338417783e-02
-3.441581894563768007e-02
5.919321234799558573e-02
-3.719473920120491828e-02
-1.827330125167091548e-02
3.880404380003443787e-02
3.042017208431145939e-02
-1.550280298016260688e-02
-4.292301328953397610e-02
1.961543039142643607e-02
1.104843508059690990e-02
3.533936970503608142e-03
4.115487919884708301e-02
3.135315517111166017e-02
3.169602710176704780e-02
5.539234610683649307e-02
4.886714409079565002e-02
-5.668147882457562348e-02
-3.814594988546222889e-03
2.193658226143011241e-04
9.058576216854572968e-03
6.972823295463924376e-02
2.190475052573451903e-02
3.753446085108080865e-02
-5.403331212068391426e-03
3.326754609686591486e-03
-1.823916216839299720e-02
2.844594661548259518e-03
3.850763741013468050e-02
3.846728635420678527e-02
2.014419913950509997e-02
-3.699055722285443659e-02
-1.656498178806802696e-02
7.426233243696772623e-02
-7.740850451184191211e-03
3.221485910268869629e-02
3.164835845704549316e-02
-2.724847104412183446e-02
1.042428608515172037e-02
-4.370057890384081850e-02
-3.427001408801357007e-02
-4.010894317552114730e-02
-2.155855627704843930e-02
6.837396900088189670e-03
1.505634029478511091e-02
6.226796886207156684e-02
-5.146395502492150803e-02
3.763248523903198195e-02
2.924687386066546907e-02
-2.808462400198433878e-02
7.674666927992233878e-02
-4.898104510610849782e-02
5.364475870185245188e-02
2.858818173367761936e-02
-1.616404474653240081e-02
-2.354554524186626766e-02
5.167726002499317683e-02
-1.097922855929086249e-02
-1.458788980756456528e-02
2.769502051659167643e-02
8.043348191982463424e-03
-3.023756578726515334e-02
1.171602685179676251e-02
2.986163781982111368e-02
2.270205582339938216e-02
-5.675373011926538366e-05
5.564420477151269667e-02
1.712021091415212581e-02
1.058047448929700166e-02
-8.485522861926260516e-04
1.730284225808617279e-02
-8.443912952873160183e-02
-9.074308628938991539e-02
-2.793786902229750471e-02
3.953957005676465852e-02
-8.068716393679131044e-03
-3.617170060749470145e-02
-1.310180699019547479e-02
4.516313063405359707e-02
9.575349963059849243e-03
-2.061059877566488036e-02
4.777756351269971634e-03
-5.130169466852119858e-02
-6.385494536378454045e-02
-2.629454419396385842e-02
-2.222795028160679323e-02
5.248792966828701861e-02
2.514240108048823585e-02
-2.919834036197312480e-02
3.992381527609414199e-02
-2.356050533579721884e-02
2.240190221187316963e-02
7.737338063367572849e-02
-1.803471860200867721e-02
-5.896451130158352448e-03
-1.937835929028427703e-02
7.325495439711979251e-02
-4.713515692489366610e-02
-5.250191335036898110e-02
-1.492688256016216561e-02
-5.328007726145397339e-03
7.401856496170911015e-02
-9.540864840576193315e-03
-2.034819330504785556e-02
-2.734943687450108740e-02
5.941485389944722167e-03
3.310962930457817671e-02
3.539535557205703790e-03
1.313291047688818457e-02
-1.233581084935423018e-02
-8.732031845749131660e-03
3.381949897168969738e-04
-4.893420293759773165e-02
-8.575485265914381539e-03
7.208413841035704074e-04
-2.969390769160109786e-02
-2.771788401772466021e-02
-4.551948419016572933e-02
-2.328523825847859247e-02
-1.854519289890872030e-02
2.121807590594808682e-02
1.704879748654057961e-02
-3.911901700240910142e-03
3.110273331846734671e-02
-1.608787781345185144e-02
-1.731673105890441447e-02
-1.162789393916082749e-02
-3.754096488338002496e-02
-8.784640782443108031e-02
8.180670477694627907e-02
4.159579395860188433e-03
-2.558117748561363272e-02
6.009381383816151875e-03
-3.167352666583309745e-02
-6.799532191743976051e-02
1.161612042837587011e-02
-5.887187124273107752e-03
4.890242001850011316e-02
2.247940820596544889e-02
-4.602410990525334505e-02
2.562270540092284610e-02
2.924660879514051365e-03
3.919015799474941109e-02
2.299519390310638886e-02
-4.275248089901367322e-03
-3.210219478973970475e-02
-5.892552563158117047e-03
5.502373255484809163e-03
1.266913988995160313e-02
-4.745322968196855062e-02
-2.467482425282825284e-02
-2.756657367809659670e-02
4.059794703568066210e-02
-4.913707018486500322e-02
-8.058141421330101972e-02
1.559267437569199742e-02
3.674238970788822750e-02
-1.131499348073045953e-02
7.405415567515093167e-02
4.854362633679818601e-02
-1.487952428934522127e-02
-9.123335586645542686e-03
7.418702357364154003e-03
-6.356806758665080326e-02
-9.759122906686656940e-02
-1.017831571228849236e-02
-7.367799506030761614e-02
5.883775022757798540e-02
-2.335619091346024037e-02
-4.918561212427758657e-03
-4.786579533915705231e-02
5.997582468994476501e-02
7.813974365373006770e-02
-5.432320602643551412e-03
6.380583875258981352e-02
-4.092462788394005124e-02
9.008723186446172815e-02
-1.908984744013248261e-02
-3.722468992342906069e-02
1.396683619432771044e-03
-6.680542383365187242e-02
6.758753578420047693e-04
-6.255560823172970179e-03
9.172315703244741936e-02
5.554268507027942947e-02
4.289271500592170550e-02
-4.580694687701866025e-02
6.066042546651327638e-02
-3.897301815611173281e-02
-2.345470865070700683e-02
-1.123377923711834682e-02
3.917420994506744247e-02
-6.233250728809969915e-02
-2.600028479162426465e-02
-4.728251024963753268e-02
8.032620812981700054e-02
-1.771662090592907718e-02
2.764453455560036965e-02
-2.579072640639407804e-04
-5.217349533546992296e-02
2.519171657915715568e-02
1.305832461407550049e-01
-6.725503645830494632e-04
-2.604854680487628249e-03
-8.766854814582359171e-03
4.230811585005773284e-02
6.687577961206565835e-02
2.003207091852319058e-02
3.371777841458118569e-02
-8.058291976942695556e-02
2.021115141019101669e-02
-5.488153483979984343e-02
2.075378520101373372e-02
-2.754968309487606723e-02
-3.243991426935315114e-02
9.078540758906360197e-02
9.593996258828281975e-04
3.817280001655207894e-02
-3.773062312507934057e-02
-4.194710584370232170e-02
1.418117155910531696e-02
2.028694398777537711e-02
4.136543745907104302e-02
5.988345491917123481e-02
-1.735538188171355245e-02
1.909822934617714379e-02
-2.157489010686227879e-02
9.162433077527709288e-03
3.350473507512716914e-02
-3.423796567209939218e-02
-3.277090853712576191e-02
-3.245046576280400524e-02
1.883698068563923259e-02
6.005648921036228771e-02
-2.661106284142040687e-02
6.372210446815855522e-02
-1.392865024662853779e-02
-1.175053133088082083e-02
-4.270251835279927771e-02
-3.626798239840749866e-02
-1.037287939178214297e-02
-4.378851656381428648e-02
5.339657209839681479e-02
-6.171298050071998692e-02
1.190019619193989110e-02
8.508834594296682888e-03
-1.502103540155730506e-02
4.942410395974720927e-02
-4.105579346491017301e-02
4.112204038358870106e-02
2.465649866914150501e-02
1.539646990543136473e-02
-2.368258222907548144e-02
-2.503494257251014099e-02
3.842095915564385650e-02
4.476922446387880672e-02
1.231535093390611485e-02
-5.919805694403919988e-02
-6.944402719194868283e-03
1.866021910037925571e-02
1.468073321771543299e-03
2.785490560170383184e-02
1.140830694655825713e-02
6.584684294956151540e-02
4.908640957429751678e-02
2.530465864732699827e-02
3.023800510732450181e-02
-7.204252352888042277e-02
5.830875058962915747e-02
6.794818169445654421e-02
5.403591411210076356e-02
3.082631532101924587e-02
-2.700825976362081909e-03
-2.061511918433789683e-02
2.390171588404875133e-03
2.831099716384566714e-02
-1.515718722850560541e-03
-8.031535750903569248e-02
1.585287304362007280e-02
-3.585543434764032478e-02
-4.016526667514885157e-02
-1.892515767386703310e-02
3.249787445080488946e-02
-5.508819259671912660e-02
8.013035755667896609e-02
-3.012936330728440966e-04
-3.168944481021580828e-02
-2.976154432111143694e-03
-4.563226789555664686e-02
-2.500864551571734332e-02
-3.611519070126076314e-02
-9.032154900171615597e-02
2.595412586462887000e-03
8.787385014983163656e-02
3.695851647374200077e-02
-7.342532224626122095e-02
-3.503979231194300197e-03
6.638303558837685414e-02
5.401525291742765439e-02
-5.964493115865071582e-02
-1.554468830706121941e-02
-2.872746082361569194e-03
4.670983754014153277e-02
1.189307079433002401e-02
-3.032025364836317058e-02
3.063287092020152563e-02
1.525925421063042964e-02
1.560561999260502188e-02
-6.025963919781674588e-02
2.684391281312152946e-02
3.201514706113973291e-02
9.314554219148769507e-03
-2.561229466328629814e-02
-7.001433990731682766e-02
-5.115577945293635354e-02
-7.254833040518497700e-02
4.888646473019803845e-02
-3.047636395086799135e-02
-3.416363480403530883e-02
-8.207189132022219696e-03
3.167174897894991376e-02
1.628998368042710795e-02
-1.094989893417555316e-01
4.763685268497538927e-02
3.430540638711328943e-02
6.657479032622214132e-02
-7.716506885383951631e-02
-4.688090366459621988e-02
7.125899716221572276e-03
-3.579469765987016577e-02
5.364621062297562915e-03
-6.720161230265228602e-02
4.590687366538232644e-02
-1.380269944763530265e-01
8.635032040716403290e-03
2.567763258995453199e-02
2.734092433878440587e-02
4.035805126465099452e-02
-1.331536765459347474e-02
-5.897328206642936128e-04
7.301665006793778799e-03
-3.559562153358508674e-02
4.516704610421332783e-02
9.337236248667758753e-02
5.553025245067361865e-03
-1.048331880738996441e-01
-1.553376238486119110e-02
4.102311550609195889e-02
-6.045047366952544660e-02
3.326360799783362188e-02
-2.104776433081140957e-02
-7.885584172417380022e-03
-1.444686942265394763e-02
-8.372825926159703502e-02
-6.272368415665686980e-02
-5.005228285469095345e-02
-7.147959349141906615e-02
-2.518499560919819011e-02
-1.077406865597396214e-03
3.210708770949811941e-02
-3.952081761024179435e-02
3.750393069980859084e-02
2.590584503192051510e-02
2.562357704236137984e-02
1.888410646385267665e-03
7.522156859771113313e-02
3.121830056582594951e-02
7.071603540913813657e-02
9.177101916060168701e-03
1.957951580820355836e-02
5.178468316706809349e-02
3.256932367477551743e-02
-6.537141832726807433e-02
3.521040705531889442e-02
-9.547949304114632801e-03
-3.903453371268036931e-02
-5.945473149643350219e-02
1.226849189927383711e-02
1.050903278736094043e-01
-1.412716703870335253e-02
5.133830801191126975e-02
-3.702182254999922262e-02
6.364381607316560441e-02
-1.004193699104917632e-02
5.235581807726092524e-02
-9.523461467249963452e-02
3.679185642748904195e-02
-2.440422475147407348e-03
5.909154006313443314e-02
-1.973954287044795211e-02
-3.985715949967763572e-02
1.850110646053795935e-04
2.867913720531282962e-02
8.830421837571028609e-02
1.302046890462039107e-02
-5.186475159533227713e-02
-8.630349564736321255e-02
-1.383655669972196078e-02
5.691264865115548688e-02
1.052483742094433190e-02
6.333143727868534301e-02
3.281975417824765581e-03
-4.569234860832379480e-02
-2.390792874584597542e-03
-8.005503975223900517e-03
1.996614313028079873e-02
8.529198948165460370e-02
2.106678653722779057e-02
-9.267290277972115020e-02
-9.624667317540925790e-03
-1.895074627914441687e-02
-3.061791191894498027e-02
-3.748137058908887660e-03
-3.397887977486799271e-02
3.338555894083178321e-02
4.740150998079264988e-02
2.188910457063426157e-02
-6.310610019495069278e-02
-2.705316115281636291e-02
-5.222800334953313361e-02
-6.787486635451356158e-03
1.337092665460950028e-02
1.614805369990441469e-02
4.386507975193323222e-04
2.879895243719666348e-02
7.300971435036221480e-02
2.170352663215167205e-03
-4.567421216705927489e-02
-3.153103431731738709e-02
-1.564318639726863802e-02
-3.876695884889957283e-02
3.076450279948383590e-02
1.258293359119736117e-02
-1.480811506979827106e-03
8.248352770215036309e-03
-3.773815514904986512e-03
1.332348479107311155e-02
-4.790996462744971304e-03
-5.295931237084274684e-02
1.763984001308160562e-02
-2.319097540731886870e-02
3.293930133481510342e-02
7.080699058164622618e-03
9.238844756870066149e-03
-1.487868395898348656e-02
5.032777280655806318e-02
1.087900158360102232e-01
6.101600282849627133e-02
-7.340459512813005301e-03
-1.885565302700208112e-02
1.422742259012914519e-02
-5.915366369779039013e-03
-7.469554156813318357e-02
-2.943709078299814111e-02
1.990407776871098988e-02
-1.760256232855661462e-02
4.586855888696371453e-02
3.204216090079940044e-02
4.052624821930095322e-02
9.193966787472133972e-02
-4.006029602319450406e-02
-7.813672510630147172e-02
-1.625089200086936650e-02
5.205241403155852660e-03
-4.249146647753213740e-02
5.701003353226202774e-02
-3.498161172223662047e-02
1.060082813966663207e-02
3.634030950645843194e-02
-5.217137041408473168e-03
-7.072153113604945363e-02
1.983258590512509620e-02
5.637119399898617156e-02
5.969704633060930743e-02
-8.694852424972715488e-02
3.839624793072983835e-03
5.561824841957990068e-02
1.394186102393614804e-02
2.246657498054779531e-02
-2.450671918079950357e-02
2.232387455304954069e-02
3.396225762342828386e-02
4.064965746428727406e-02
5.422581355222816368e-02
-8.576586593919691137e-02
-3.119588239373349489e-02
-2.485868128356544249e-02
2.708462583849035113e-02
-1.883699890241040051e-02
-2.855537272943591345e-02
1.559496911286762690e-02
-8.067471138002209330e-02
1.940028047479512574e-02
-5.613669744815058538e-02
-1.732738303445838929e-02
5.336018742551606672e-03
5.267230632376193426e-03
6.651616977679565557e-02
6.643568536260771769e-03
1.972497358185196052e-03
-4.302680756624190778e-02
9.420797270665061396e-03
-3.268358503345706462e-02
-4.000899237971163036e-02
2.260922040520603124e-02
2.610096186138068791e-02
-6.517501428394890939e-02
1.765488442657343546e-02
-5.689662005643929960e-02
5.753191962199999399e-02
-1.471752600190604464e-02
-4.143557398843299849e-02
-2.433859900998937981e-02
1.550368064907657259e-02
-2.347639191478971543e-02
-2.777886285470805659e-03
-2.548126517436080998e-02
7.984721707922680725e-03
7.669169560485726567e-02
-3.955653542693365887e-02
-1.756562889505827035e-02
4.105314248982396691e-02
2.525136290320345242e-02
-5.495295849209577699e-02
-4.124196609607161390e-02
1.208816400344302905e-02
5.410302466884328587e-03
-5.289260831975726995e-02
8.660050647266511956e-03
-4.910761154583655891e-02
-4.019827451596496432e-02
2.604463275037785519e-02
4.841416496618818760e-02
3.252719683874134154e-02
5.320003270583101296e-03
2.334842915448922390e-02
-2.558487664307657755e-02
-1.889294205898164186e-02
-2.127460918509189308e-02
-4.414277934126126929e-02
-2.974882673172636258e-02
1.943938556869741208e-02
-3.977038766245249123e-03
8.113860631935085332e-02
-9.356840930862866945e-02
-3.105297033884885094e-02
6.178366815306822295e-03
2.932611535958282514e-02
1.043369494774382678e-01
-5.733171468444955149e-02
-4.253867974005088107e-03
-1.731219073907111494e-02
3.023879342993431550e-03
3.835509605030038016e-02
3.784312960745282034e-02
-7.588108317786397550e-02
-7.228136028932507888e-03
3.908191575773968529e-03
-6.901622452118935658e-02
8.322579055811980819e-02
2.054397896419794204e-03
1.888223661114432975e-02
1.867072460342055276e-02
-4.560670540128768796e-02
-3.192305663601245624e-02
1.553632492021969451e-02
-3.293634450635776062e-02
-2.781580070044531450e-02
7.979074748477327228e-02
-1.684067279931646469e-02
2.952296259015043875e-02
9.795165372005410626e-03
-1.332176676152573881e-02
-4.781315714183444199e-02
3.623861340968338035e-02
6.262226831471083555e-02
7.244635118801823551e-03
-9.356114487224113929e-03
-3.438021684543886985e-02
-1.920521346963552020e-02
1.070253915534488849e-02
-8.856947737661725883e-02
5.473469814038276621e-02
-1.962928857726542638e-03
3.778631499121480608e-02
9.850661449970699035e-02
-2.346152844555965053e-02
-2.136073926905887252e-02
-9.252080377968444069e-03
-5.857137855808035309e-02
-1.179759791214479193e-02
-5.868085664393434681e-02
5.534229019596898641e-02
2.916247005234662293e-02
-2.334134649183202282e-03
-9.491017209265038487e-03
-2.176553493633752098e-02
-9.086695727931068389e-02
-1.259074782736891232e-02
-4.696693508371547164e-03
2.966226754149152781e-02
8.445793521463111631e-02
-3.419505747055606726e-02
8.417679458161872116e-03
5.295453740457690267e-02
1.211615202257302487e-02
2.777508402763410530e-02
1.820037759004892400e-03
6.192727153634797893e-03
-5.372338985521543653e-02
-6.377284338325019467e-03
7.336030095855150535e-02
-8.303177411448978140e-02
2.740822906359683883e-02
5.813090537134399383e-02
6.989999743602650153e-03
1.777436377385220589e-02
-5.328080968891855257e-02
-2.637263437852432543e-02
-6.255663793926483085e-02
-3.040522758448599427e-03
-1.085193602342797263e-02
5.077071343071677678e-02
-4.938300104806321242e-03
5.478910747218195335e-03
-1.128720938389153952e-02
4.647213808817027281e-02
3.555211942655136202e-03
-9.113768174106844089e-02
-2.994071713426761649e-02
-9.380960239452511285e-02
1.249404047425572636e-02
-3.631418931617125430e-03
2.105961830660138274e-03
9.971275355858123801e-02
3.560671383133255652e-02
2.180354635099375840e-02
8.509675638194652558e-02
-8.375820360871637227e-02
-3.360459259916211139e-02
-3.714417558153149113e-02
-7.891455509465099272e-02
-3.596075195555005488e-02
3.252217860294422114e-02
-1.034832448804786850e-02
-3.673262235715317545e-03
-2.006904237889834200e-02
3.545468837001811840e-02
-2.897917909702697400e-02
7.045838544312288398e-02
-1.684387995360518350e-02
-7.964432645107855091e-02
1.029493594333014128e-02
-5.268928831255681455e-02
-6.357965022478109796e-02
-1.215670514869770548e-02
-1.206642624473930857e-02
-1.252231016904758847e-02
-7.859701452609507699e-02
-1.629015483340043660e-02
3.192708302887182353e-02
1.817222616133585059e-02
-1.981617936957794091e-02
2.313889040080548479e-02
5.417673654340821737e-02
6.705809630165194407e-03
7.801200982411583829e-02
5.456864585504958391e-04
-8.136526298127783052e-02
-1.450162245928015084e-02
-3.033817839182722034e-02
-8.163769759063571607e-02
-5.372435334854332167e-02
2.963279684718446091e-02
-1.134832251350291130e-02
2.133687596195820574e-03
2.508798908026108054e-02
-3.147184490488319909e-04
-9.142317763235391359e-02
6.781377900453221252e-02
-2.022571223032052987e-02
1.740392540566284554e-03
3.579664607723289510e-02
-5.848638086437916300e-02
-2.271444430796040054e-02
-2.412508580007409476e-02
6.705780824118449945e-02
9.959759602871542938e-03
-6.597048659203355592e-02
2.511751841526341927e-02
1.700055941346976726e-02
2.346674456695144531e-02
-1.631670763346870084e-02
2.388183861049743284e-02
8.540164464056257398e-02
1.042143506436466784e-02
-4.317380948446802001e-03
-2.759904552916192869e-02
7.001439344230582507e-02
3.212864424026427163e-02
-2.724741393880697818e-02
-5.028212957091746788e-03
-7.049949534651298944e-04
1.755428165968241777e-02
-9.432652820782289060e-03
-2.913173564943605590e-02
6.041517327376645652e-02
6.541327149385174622e-02
3.499983166448428218e-02
-4.666224557530013889e-02
-1.623955156720626597e-02
-2.030456667032795245e-02
-1.199907838428582521e-02
1.324881091243373943e-02
4.316588843507638087e-04
1.772584889010688294e-02
2.517326984656696048e-02
-2.842058627269022919e-02
-6.792161416817983632e-02
3.973237924613080840e-02
-1.593539783474913138e-02
4.391581547298503696e-02
-4.898893010151900672e-03
-3.923476480991358595e-02
5.712205112205312463e-02
5.660832968309995744e-03
2.008119794108291500e-02
6.232398079440628486e-02
-6.821829878314561012e-04
-2.959581877099249324e-03
-1.068561058444560986e-02
7.448219234875481931e-02
-4.221276595316046654e-02
6.079172753601547186e-02
-8.479800860097561760e-03
-1.345589667677640766e-02
5.110303782953436527e-03
-1.199269335996502178e-02
1.933231325882053472e-02
-1.713007910421193367e-02
1.370451950264733008e-02
-7.089936507011577495e-03
-1.395661427874765256e-02
-3.839219713742168111e-02
-4.434902009566066977e-02
1.509099570480901785e-02
-3.047076782446953708e-02
2.168534948017279695e-02
3.317324455498111418e-02
-2.028563643354465776e-02
5.423055417274936368e-02
-4.059967045861763435e-02
-3.723125919263857442e-02
-1.642875866715621039e-02
-1.843082158099904402e-02
-2.779034528278781502e-02
-4.232438168039213446e-03
2.253880909986414466e-02
4.540313945769201137e-02
1.004897722385915959e-01
4.045755147313993133e-02
-1.465112829347247625e-01
-2.309187996179478189e-02
4.279098926062585573e-02
-2.485031603303762202e-02
-6.196947401846868674e-03
-4.680986931693895256e-04
-3.397086016305334022e-02
2.718878533985213605e-02
7.013826596839600747e-02
-6.410177455684593767e-03
-3.519340658931248422e-02
-3.863420360724977715e-02
-7.035034693357170021e-02
1.944010548787576328e-02
-5.536740490843226892e-02
-4.999154595078009189e-02
-6.042389786504692023e-02
-8.184612546670613775e-02
-1.280386787763411992e-02
-4.994243301489243586e-02
-3.596443118651074244e-02
6.167272907884865062e-03
-5.632268611671295555e-02
1.363047851855811801e-02
-4.982594668028139662e-03
1.711092074221467725e-03
5.398355860622624375e-02
1.848404121140885883e-02
1.471380755231911641e-02
-4.209325727740468454e-02
2.647369967379455472e-02
-4.488061132197908656e-03
-2.362044264946598290e-02
2.433537680699921282e-02
-3.402338218765383476e-02
1.700011662699010481e-02
4.061754319292312787e-02
7.877960796783413377e-02
-2.615962982102950155e-02
-7.086168152957433852e-02
-1.546258766748451197e-02
9.903549667272847079e-02
-4.449559891442217419e-02
-4.431472687387595644e-02
4.944564682256979461e-03
-7.603386594417488320e-02
-2.536272979882003495e-02
-9.575043743749464889e-03
3.036722374486408929e-02
6.844891766748209538e-02
-5.362803414731080742e-02
-5.649949100965830084e-02
7.308310744099326406e-02
1.227050284545788683e-02
7.116261398118839399e-02
-7.127725241945269928e-03
6.299045460684463138e-02
2.178998314400586861e-02
-2.556876282569976039e-02
1.817922878693210495e-02
-4.156023944745003418e-02
7.629722225981108719e-02
1.926967423900918450e-02
-2.989642021698202257e-02
-5.342769148380795141e-02
-1.452432114218564323e-02
-9.099950281672801455e-02
5.825831381801605126e-05
-3.208898135607209101e-02
-1.636909272700860438e-02
4.671601967429710872e-02
1.870398478515689425e-02
-1.267006542614239123e-03
-6.873215425018376623e-02
-9.435073901957645448e-02
-4.097001312785171316e-03
-4.442404158847564760e-02
-2.844907211728685270e-02
3.394580231758617672e-02
-4.639873913981912290e-02
1.865844398071511354e-02
4.436535788197330105e-02
3.105196521840368484e-02
4.283506212448254941e-02
-1.053995033709625162e-01
4.570318395519575722e-02
-1.380416477831344912e-02
-1.114511767029705003e-02
-1.318706347937763888e-03
-2.677799609655314925e-02
7.367703099089924212e-02
9.226337822211032325e-02
-3.407304167295391317e-02
1.594275131065248791e-02
-5.061510645664255709e-02
1.478443440578754500e-02
-2.314451901796404920e-02
-4.801657561477472129e-03
-2.647498909752799348e-02
7.689703949630227742e-03
1.852682839923044597e-02
-2.707907064606326561e-02
5.938766572328387644e-03
-1.582065342667798510e-02
-2.226585321246106128e-02
3.976171875608934536e-02
2.725028423846459491e-02
-1.962543323402589704e-02
-3.063949457680528385e-02
1.735002277738092319e-02
-1.663244002201215085e-02
-1.897723030630764016e-02
-1.723988610775414876e-02
-1.736575556172362950e-02
3.570901066140599531e-03
1.781751663649078915e-02
2.467671638529642109e-02
-1.242069798658415776e-02
4.001434958685614468e-02
-3.834709070040309004e-02
5.060298552395630506e-02
-7.783758793705568280e-02
-2.272532660489990503e-02
-2.342325233027115969e-02
1.052381099644610941e-02
3.931157600312537755e-03
8.005885302523555597e-03
3.306833066579259461e-02
-3.793574159688878344e-02
2.212393370707231577e-02
-7.783791038463512557e-02
2.701942384540127057e-02
5.881504873439760001e-02
-7.268058425731252319e-03
4.267990623417190071e-02
1.502089114138790461e-02
-2.890655139174064595e-02
2.602230316469992741e-02
-3.769468500647962100e-02
3.368159827556364144e-02
1.149593275490954081e-01
4.118511214465305804e-03
7.712830921587094345e-03
5.757742908688990961e-03
-1.431828270444410883e-02
9.902852929598920592e-03
-3.649597354602288762e-02
4.869167795076831395e-02
-2.375033132088213289e-02
-6.803905560309016221e-02
7.207116430967956157e-03
-4.014627419503240952e-03
3.968066081970525460e-02
3.064205984150349810e-02
-6.552942923108714957e-02
2.171505246211928933e-02
1.646768618500809786e-02
6.063862122503957397e-02
-1.179601744563855831e-01
1.083193556068850344e-02
4.992127196915294857e-02
-6.563081527422675969e-03
5.049165656393268808e-02
4.394612622550342351e-02
1.004902146789599972e-02
1.757471964709158511e-03
2.456846600555701726e-02
6.038893137431796537e-02
-2.106408990438837087e-02
5.330306458042220752e-02
-8.941195667288755200e-02
-6.978259737227336147e-03
-5.829887532704360054e-02
-8.865712272147122097e-03
-1.755264016791760473e-02
-1.935334132914151919e-02
1.304972199939499061e-02
-2.174482310883819533e-02
2.441124530623512215e-02
7.507157209070088044e-02
2.564261288806528685e-04
-5.283840973006973668e-02
4.620449691342631143e-02
-2.497104947736450420e-02
-2.025507355954031183e-02
-5.548273037918473316e-02
-1.897198394500317770e-02
4.269510927724560340e-02
-3.098438266043196387e-02
7.975562037764036966e-03
3.961272418484015727e-03
1.146724495594677934e-03
-2.458357001917288800e-03
3.360130777131324631e-02
1.406681256347121559e-02
-3.498262050050200342e-03
-3.760815421840304259e-03
-3.160911131670328389e-02
2.961093941404742500e-03
2.328192310374086436e-03
4.022744198516205183e-02
9.673206762157547309e-03
-3.844297577223708406e-02
-4.976807712700371568e-03
7.074937124904856489e-02
-1.656448286111400492e-02
1.472122528149651458e-02
-1.686960988611563642e-02
1.222952389433356289e-02
6.339357487808344391e-03
1.746625692926893209e-02
-3.236114822732662211e-02
-4.415807261141813794e-03
2.059914745790395255e-02
-4.100276976589175421e-02
3.105716741335642211e-02
5.971889566173772118e-02
-6.247331743588657726e-02
8.193310710784341630e-03
-7.109601979934861149e-02
1.054047208756451331e-01
-3.812663660153046974e-02
3.862599002686108868e-02
3.107566617015388236e-02
3.263956331427032148e-02
-3.798770144607552246e-02
-7.946600254082345285e-03
3.774797316535981762e-03
-7.305170319872872353e-02
-1.152801585960760771e-03
4.989695471690696466e-02
9.977262829882206988e-03
3.426883192649167811e-03
6.148324631925403821e-02
-4.237977861475996852e-03
5.101921380800947996e-04
-1.859677164050510881e-02
-1.402211937108316028e-02
-2.219667280186364815e-03
-3.867826676324227775e-02
2.534412064255649188e-02
7.237509514922653431e-02
1.247744582064893096e-02
1.496251769470504332e-02
-6.763903600406242014e-03
-5.158836710560674860e-02
-1.294708292542875484e-02
-8.729770193459163163e-03
-1.271072076567699577e-02
-1.275386999323468301e-02
9.493928115072047813e-03
-5.142445383356233218e-02
3.578552578019302682e-02
-8.869723857998564054e-02
1.617521166120744827e-02
-1.076281215910955893e-02
-5.679490052429841257e-02
-3.425102644697233106e-02
2.567001308327009762e-02
-7.882945823337106361e-02
-4.115960110382962944e-02
-4.967872425352488908e-02
6.916295807206834789e-02
1.175175394208204972e-02
1.441737375702503536e-02
-4.079788352550094144e-02
-2.826829385133689670e-02
-7.262628574759612439e-03
-2.276647776766582004e-02
-3.544461370363734959e-02
3.712287614205605352e-02
4.531524915508529871e-04
-4.547226804041449438e-03
3.439234351526029160e-02
-4.391490522538336883e-02
-8.748203450820961347e-02
-3.861780433469391011e-02
4.309057701397041307e-02
2.656144167643672074e-02
2.925657386364826501e-02
-3.178271286434187354e-02
3.963513687183700673e-02
-1.091477328965976927e-02
1.971627301889518000e-02
-2.229686773393506002e-02
-2.301795701220213375e-02
4.949970508594530444e-02
-4.733121978305102583e-03
1.356953591325359317e-02
-1.787351783393169996e-02
-5.403369425911100365e-02
-7.754283228156680363e-02
-2.136083577986286341e-02
7.714439658772366537e-03
-2.453714054813161023e-03
8.072081930769779701e-02
-4.617830044598417866e-02
-2.228631167778401256e-02
-2.918551242823110708e-02
9.467740016984136850e-03
-7.613905354855832197e-02
4.249395207064630975e-02
3.955101945579441933e-03
-7.002404976729896535e-02
-1.332078280821546723e-01
-5.100288851216057406e-03
8.146172683319453239e-03
-3.523784722309029199e-02
-9.229246139925501025e-02
-5.481569406440719994e-02
-4.807986996200133006e-02
-1.056413914112267795e-02
7.865095907351860038e-02
-3.187155632604837113e-02
-3.171352247301267857e-02
-3.656648177836347401e-03
-8.459951164479531660e-02
3.510140373781484718e-02
-1.048158372382659333e-02
-1.757004966611263111e-02
3.635329005906833694e-02
6.323073079204655222e-02
-8.391271450912055063e-02
-4.426895879906148773e-02
4.169721965873576103e-02
-3.886034938057326277e-02
-4.388683982279437124e-02
1.601041629606072018e-03
8.086061985731668456e-03
-3.126758654394534709e-02
-4.241036316107286183e-04
-1.461160676320581199e-02
-9.667523541379405630e-03
-1.609731941459391011e-02
4.281854098791945673e-02
-4.249247534094045126e-02
3.981331019696087575e-02
-3.947261226689337266e-02
-1.876903071931533898e-02
1.994521748006047174e-02
-6.477631714214225622e-02
5.101956130870291539e-02
-8.193385334239963042e-03
2.802324465932387425e-03
-4.442105907854441288e-02
-2.979375048067134726e-02
-2.315581824465859882e-03
-3.805476498570026928e-02
-2.454423022959626235e-02
2.096123982710941178e-02
4.935406276340883330e-02
-7.845799749604476236e-02
4.750927881608534020e-02
-1.663450836836839752e-02
1.182378614092015889e-01
-1.689507028342365075e-02
-2.025072869334876638e-02
-7.692632621742280519e-02
-3.378887913287143691e-02
-2.938583412480409024e-02
-4.386964254130114663e-03
1.666515793388457373e-02
-1.773187825553882574e-02
-4.629714812806084295e-02
-4.543390244886941209e-02
6.969801772643083315e-02
-1.627612434256892407e-02
4.033034042360372079e-02
6.329109259727989413e-03
-1.807417396343505983e-02
-4.172321639730987297e-02
2.076379951844944602e-02
-3.839696572896281277e-03
4.929790889086896853e-03
-1.600009293625943548e-03
-1.393377765284972009e-02
-1.106507338788242575e-02
-5.830302400392893547e-02
-3.293712173549272204e-02
-1.360473037186626065e-02
-1.186662703587040846e-02
1.107883319993868687e-01
1.562013889436695939e-02
-7.885430272495867754e-02
3.023313289409011728e-02
5.174830119355235819e-02
8.414703758500431674e-02
-4.304851755642348510e-02
1.768051117435781583e-02
-3.495971237104460866e-02
-1.503617258428373987e-02
4.153314123018028020e-03
-2.440395666919708412e-02
1.230437877750854662e-03
-3.269941428321113553e-03
3.265840560938702147e-02
1.835618794939613760e-02
-4.516892911898219044e-03
-1.490660816708620946e-02
-1.727997435427144901e-02
2.061818769928428982e-02
-5.402820529606784661e-03
3.330103548960938048e-02
-1.609447748006095913e-02
6.286077818362749425e-02
-2.121279614812921627e-02
-5.839958654484935646e-02
3.201240020981926254e-02
-8.486046212220366841e-03
-3.395333877391878974e-02
4.149713191428608394e-02
-9.738615982212551689e-03
1.447361467902841953e-02
3.526929801300256878e-02
1.373767659529158414e-02
9.053836428871442701e-03
-3.901733816765663027e-02
-1.526884770742410746e-02
-3.547999699573523708e-02
5.314828684825680105e-02
-7.151603696608610505e-02
1.662564561140357500e-02
-5.349029107935381055e-02
3.208573187892271861e-02
-6.837869970062927794e-02
1.022110943213672650e-02
-2.630554640357408991e-02
8.835139883801428409e-03
-4.177049735731109409e-02
-2.626830155767876165e-02
-1.158696311662186368e-02
1.496318586991091451e-02
-8.043802835510426019e-02
-4.973226437370684844e-02
-2.574670451123695081e-02
8.123471617721231969e-03
5.950158586877798972e-02
-6.812577170146072794e-03
-2.702563461223775332e-02
6.652661791057259966e-02
-1.719590168022902196e-02
-1.104114073617930465e-02
-1.675821935807609274e-04
-5.111052463908195842e-02
-2.469072419888052733e-02
-4.461001714505997973e-02
8.786804931767791885e-03
-5.479353051119891654e-02
5.287837293941305417e-02
-4.868433778365750114e-02
-7.258302895307740255e-02
-3.107150108071344424e-02
-1.359906448399380609e-02
6.032662575797118759e-02
-7.225058671940301491e-03
7.518245544629049981e-02
6.237227911421094201e-02
9.454449253487541560e-02
7.426333290349274030e-02
-4.548586098015633405e-02
4.908897744511473565e-02
-4.233811543752343670e-02
1.973909344118999348e-02
-4.456298142045956451e-02
4.058958641864696820e-02
5.599761422996232807e-02
-1.607599342135670843e-03
3.276306290167212837e-02
-6.076739293493511884e-02
1.019545215084487338e-01
-3.116360385422601784e-02
5.566048068767991824e-02
-1.682060957712000135e-02
5.644411133629460842e-02
-3.215778724547600081e-02
-3.555442182523400191e-02
-3.158435683224063151e-02
4.681181225105664895e-02
1.713332279415741635e-02
2.363882131416852189e-02
3.342496373805927540e-02
-2.249705992086068959e-02
-1.263628590527252939e-02
4.243521672458709648e-02
-3.400588053807213074e-02
3.102597767363335715e-02
1.669158712832648217e-02
2.776748019950227298e-02
-4.698496984322551168e-02
2.500389983264521276e-02
-1.622289962295819093e-02
-1.819874287994795517e-02
-2.613910528156635632e-02
1.227265971750429382e-02
2.128698188286410123e-02
5.670336700960089404e-02
5.339817550501510524e-02
2.949543243211104684e-02
-1.002488495519785090e-02
1.133902407040927596e-01
-3.818139610102175285e-02
3.546683409480143063e-03
-2.620378778258464214e-03
5.981740868863964083e-02
-4.208984983633153737e-02
-2.344168388424578732e-03
-1.200926783343731624e-02
1.346113434730232886e-02
-1.141997671738841959e-02
6.813623590643512473e-02
1.025091413826287150e-02
6.081384815842080099e-03
6.511919560911647031e-02
-2.937389216641803774e-02
2.917336955377517610e-02
4.386483122850915600e-02
5.453358471091621085e-02
-3.507907698588579731e-02
-2.181499424241247972e-02
-1.380949476817988110e-02
8.250827167020004238e-03
2.872864955040399168e-02
-5.449937178426518536e-02
2.482461012652392718e-02
1.060190096407788024e-01
-3.986557779127371248e-02
-5.921494906465666480e-02
-7.836425421675279057e-02
4.257646714529673276e-02
4.076058759282970984e-02
-8.075730139175441025e-02
-6.785462065664638054e-02
3.598475227333102627e-02
5.632302797667907562e-02
-6.863164449923871147e-02
7.691134025480861336e-02
-2.005192599790755689e-02
2.988094638038337955e-02
-1.488528867013818105e-02
2.106534872072805212e-03
7.842999620771977029e-03
6.281374168979454720e-02
-4.887242434756829124e-02
-5.800698418979158971e-02
4.120850256584503331e-03
-3.571167907951111609e-02
2.216480575510740639e-02
-4.045816776824791381e-04
3.798764065087525954e-02
-9.772970133005849658e-02
-5.596347403424545980e-02
-6.225031313874290761e-02
4.110059887089805714e-02
8.696436485185828069e-02
2.059489424989141212e-02
-1.019933116499926462e-01
3.939842351910476104e-02
-3.027866324059760167e-02
3.677745422086901080e-03
3.971111778159340522e-02
-7.607806475940162442e-04
8.807811726863543078e-02
-4.101763112595116501e-02
-2.353435644870333424e-02
5.684851465079362315e-02
-3.131370341166697657e-02
-5.946601860875015688e-02
-2.681514803467090896e-03
1.009979976695527110e-01
-8.933516214001579331e-03
2.031862329563451346e-03
2.225517579764678747e-03
5.633217449007930921e-03
1.152871626696725695e-02
3.976766914568249933e-02
7.499281612455512523e-03
-3.053698166270452791e-03
-2.200638329963519602e-02
2.362043575176817761e-02
3.589061405743544653e-02
9.546110715412128855e-02
-1.104936240901792550e-02
4.699403937707646341e-03
5.106346654965418508e-02
4.053357884706132452e-02
9.931224025369370881e-04
4.889402549111659946e-02
6.724917033894700635e-02
4.842880969286959651e-03
3.707311903448980150e-02
3.448838270783994436e-02
5.376367026674964966e-02
-1.315874581821113373e-02
1.629631421756538162e-02
-2.627492192118179373e-02
1.175681728127222873e-02
3.375944772892984502e-02
-2.936080825686725876e-02
-2.136261767435415973e-02
2.032718506146971235e-02
2.541516544085170581e-02
-1.995386890548879813e-02
6.974248325635274554e-03
3.820678952137446238e-02
-3.018094389681894377e-02
-4.196737165915925827e-02
5.405153592902654791e-02
4.845823879187593358e-02
-6.510228058299436307e-03
-3.137197100672570876e-02
1.220854041121903315e-02
4.898431777539727361e-02
-6.144709981869343057e-02
-1.068851379354708239e-03
3.287614714309308045e-02
-5.710533777379830228e-02
-1.974517066098564755e-02
-6.229374451118849243e-02
1.219942443326813356e-02
-1.136984934028074587e-02
1.079150554244774456e-02
-3.967568916275137671e-03
-6.287984421396161649e-02
-7.080187770587230249e-03
-2.420142200886681375e-02
-5.670243298897674998e-03
2.702699653938613750e-02
-1.015388986534529331e-01
-3.611473479273240306e-02
-4.891497013902153593e-04
1.025124921497981290e-01
8.614976339034567665e-02
4.870096674243638846e-02
7.649918730952968982e-02
-1.258011600657481070e-02
-6.423649743197795692e-02
6.275505384222198344e-04
-6.019471021293435094e-03
-1.374737622289973552e-02
1.484857232527554000e-02
9.226471697665111771e-02
8.515367760726094692e-02
2.466335811015439583e-02
1.390270920839020534e-02
-2.978539127366814504e-02
7.885249453008563725e-02
-5.258397071355003921e-02
5.150172562684979249e-02
-2.280364370030516299e-02
4.813406761053976024e-02
-3.571971748880602843e-02
-2.430072352268042996e-02
5.668180621176641121e-02
8.538763743741031864e-02
3.649110274269381365e-02
8.315769229042030766e-03
1.114786085513692557e-02
3.922077693910984604e-03
4.127359522739170589e-02
-3.215462204779821753e-02
4.655810361824443133e-02
1.869749340154019945e-02
-3.453617612939890655e-03
-6.011960806219360590e-03
2.968502312384482811e-02
-4.072905732342507051e-02
-1.541062772569387791e-02
-4.387421384374436649e-03
6.725625162742275565e-02
-1.605538280280317115e-02
-6.492658899588683169e-03
6.097616284338223946e-02
1.801917387471051873e-02
6.962026802499088340e-02
-1.024398292335249386e-02
2.188820633475824923e-02
3.645036902892347108e-02
-9.066823043881495556e-03
7.459042257289976580e-03
4.926264926006459349e-02
-7.455466965958701918e-03
1.454452620945780907e-02
-4.175966180782519216e-02
5.481050657037735835e-02
3.270930298826087157e-02
-2.046669150492025011e-02
-4.084758453630489561e-02
5.311833382449238777e-02
3.695733909309054099e-02
-8.291815164039465294e-03
3.825796452200611736e-02
1.624127578851196352e-02
7.253617041349638694e-02
-6.139566520063528127e-02
-7.231154085048980933e-03
-2.257645157481703510e-02
-2.990183619489366479e-02
3.277547213866715409e-02
-6.625314415178018557e-02
1.108358840296028158e-02
7.230792319159910775e-02
5.186470680293431279e-02
2.622386914991885632e-04
3.976295492123377989e-02
-5.474513776402446102e-03
2.878587432923327555e-02
1.450983414599969767e-02
-1.528654064925722908e-02
1.583480865687081351e-02
-4.325146088107729644e-03
-3.809799553080977369e-02
5.645561998882984295e-02
2.659538180681020672e-02
-3.456182037001082757e-02
2.851800194243672010e-02
2.599313061153228979e-02
3.962076307015292669e-03
7.565178476462597335e-02
-2.747703251297531693e-02
3.666381327728916728e-02
1.208185180132993752e-02
1.348593893959713040e-02
2.861257742387991396e-02
-7.645260305327930550e-03
2.586763902937963197e-02
3.701582303287685467e-03
-3.897086849540453563e-02
2.556151536608759420e-02
4.094900270485127280e-02
1.193590955324988351e-01
3.631436572377895466e-02
-1.372236506397236586e-02
3.234707142258210627e-02
-4.074064058934901192e-04
3.286911893857803746e-02
3.637252449165134793e-02
-7.690289664437606476e-02
-6.316087994703457886e-02
-2.998172102294316410e-02
-5.628739561646920603e-03
7.465607661239444248e-02
-1.739714203794978306e-02
8.583880853029329794e-03
-3.415374275372482643e-02
-3.813598827189000531e-03
-4.434309667355315621e-02
-5.511660356533910898e-02
7.334212044679004616e-02
-4.106829379635858202e-02
-2.892798737209397245e-02
-8.364456119219739264e-03
6.641407660512448075e-02
1.105579961893355528e-02
-1.369931925772307699e-02
3.542981640261585563e-04
2.719738827815628562e-02
-7.506713529409600461e-02
-4.288907367406347843e-02
-3.851397730805582870e-02
5.270640774056711136e-02
2.181378314175561745e-02
-3.653776655792265876e-02
-5.780673387640099942e-02
3.832109183531584584e-02
3.314390063319358481e-02
-9.247031316967156689e-03
1.409576932900441157e-02
-4.729335678052692948e-02
6.788913653790933436e-04
2.363012681559442663e-02
6.751673942922304175e-03
-5.557258279008253643e-02
-8.970235764620491936e-02
-3.536438978886644741e-02
1.539498686974651899e-02
-8.062334651169651700e-02
-1.012913662766984010e-02
2.882187865444241215e-02
-2.269129359873232887e-02
8.097868775968772304e-02
-1.748753071621075156e-02
-9.506462898882723708e-03
4.107478966617142575e-03
-1.104318079102215196e-02
-3.102485136579003974e-02
-4.695201488021949476e-02
-5.186752394415252571e-02
-3.532080218427987878e-03
-3.482370861196920631e-02
1.724859406387367145e-03
-1.669747433534573069e-02
-1.229240347041665217e-02
-4.243810804636292261e-02
6.147959105372280929e-03
-2.526638730977495001e-02
-1.382023280267882619e-02
3.231348600428007173e-02
-2.671659356614018363e-02
3.727350585365202945e-02
3.710638248988318288e-02
-1.849174578237402014e-02
2.846590750963283803e-02
-3.960570067710790509e-02
-1.576598819285199987e-02
-1.409923070906969264e-02
1.652813926936886821e-02
3.344605476910013364e-02
8.573322444887026064e-03
1.856853346836518162e-02
-7.534829110512186734e-02
-3.723013080582242978e-02
-1.533304620866432141e-02
6.216766161847066263e-02
1.151757008434548500e-02
6.884413796588344236e-02
2.063753750081421048e-02
9.591023287003229078e-03
2.880686297177893068e-02
4.428200869560700026e-02
3.086547089210877476e-02
7.152172427048694194e-03
5.635009287851768661e-02
-1.370878560472716182e-02
6.174379140586369608e-02
2.737251616082364211e-02
-5.633758972989292430e-02
-4.075498341940213959e-02
4.261519589003562314e-02
1.176104129486608280e-01
2.464744887575009633e-02
-4.021380954080339826e-02
-2.240023752585768718e-02
-2.248709852438053949e-02
-2.374726936049125631e-02
3.585922656862602226e-02
-2.306255110826746849e-02
-2.552032932446869629e-02
6.768724011252140980e-03
-1.170910670026116193e-02
-1.435456829982287644e-02
-1.597629606347489989e-02
-3.251262461980355262e-02
4.551878266570512366e-02
-2.368262721519919650e-02
-3.156551285402731805e-02
2.028340320842541775e-02
-3.848519837594167881e-02
5.197374615987158247e-02
5.443107053973019610e-03
-3.156923921016906165e-02
9.132457676424793336e-02
1.370683762349471022e-02
-1.205787593330918082e-02
-4.498572057766792032e-02
1.050528400394624799e-02
-2.718506445930421369e-03
-4.273688157354716549e-02
8.013236867524098361e-02
5.813518316448416934e-02
-1.143811348562745987e-02
-2.815967236885121017e-02
2.423318192944898253e-02
-1.897298415640641042e-02
-2.631558915483095049e-02
7.751116254259321665e-03
7.116903657709058861e-02
2.127046253795737956e-03
-1.895176172945057733e-02
2.521991265248076097e-02
6.168081636266738860e-02
4.079326885381338863e-03
5.013138897911359471e-02
-8.841088870873131667e-02
-2.221919475229670177e-02
1.000141458509044151e-01
-2.121904103870233052e-02
-5.820442328208647736e-02
2.942184429563048445e-02
9.331607021898352672e-02
-4.862115514092722746e-02
1.522858757747354817e-02
3.230695845451513754e-02
-1.341436282018007358e-03
-1.125906080730055062e-02
-3.230216822243331398e-02
4.700476810243827547e-02
-6.603261972737983071e-03
-2.643500874498456998e-02
-5.479213592431004393e-02
-1.289107206545646658e-02
9.459147504365404691e-03
-4.722933690615092189e-02
-3.221628946622379260e-03
4.408732975828201506e-02
5.802422360370265014e-02
3.310733478142300484e-02
1.861077894729146198e-02
3.803195580954619320e-02
2.098935422411657425e-02
2.182452245329913679e-02
2.301572058730257109e-02
3.549631781416101584e-02
1.687610765443042088e-02
9.770668597020332191e-03
1.101286556080289906e-02
3.213663844937722502e-02
1.016763829159306014e-02
1.148520254412194186e-02
-6.254100742319263634e-03
-6.738678826175176217e-02
-1.587522521239509302e-03
-5.629810530334320579e-03
2.824485196355269387e-02
2.002297460080760703e-04
-2.081768900169014141e-02
8.744866553390845398e-02
-3.353951707211015598e-02
-7.235515167993361585e-02
-7.946434900715011740e-02
-1.521129171442038054e-02
1.576056262641159222e-01
4.867478019370266584e-02
-3.485574139832887247e-02
2.134826827106354671e-02
-8.818403643366291497e-03
3.277148704078383656e-02
-3.365453753545052246e-02
3.858893622555773645e-02
-2.553673375727493963e-02
8.508028602116737837e-02
-2.698295613790397535e-02
1.661082626055242206e-02
-2.169594852153599110e-02
-1.651038881649074044e-02
-5.516553454059306555e-02
-2.091068663724833954e-03
2.619898797741622432e-02
2.710389034908695927e-02
1.966240608946326698e-02
4.429191081311931177e-02
5.724583399551808408e-05
-3.350449394696880523e-02
3.773557255619696543e-02
-2.488903754221474113e-02
-2.748923627198196148e-02
2.870895038673332289e-02
4.933600154504369506e-02
-1.277453765127337625e-02
2.413223571661538697e-02
3.304717921572827150e-02
8.443530068216568985e-03
-8.956679236966154367e-02
2.341435393152714248e-02
7.233183394274153924e-03
2.762563599690475574e-02
9.066767070005814222e-02
-2.687457618734495970e-02
-1.218512672995989733e-02
-1.940186127956516557e-02
3.210935339183463438e-02
-9.775566195527666397e-03
-3.684181284793956734e-02
-3.070027894397167958e-02
8.335222047792685551e-02
4.130473419716938245e-03
3.188491580993535468e-02
-1.520615341504332613e-02
7.515925842030832249e-02
6.145587423222154122e-02
9.316826862712127705e-03
-3.955905359881805444e-02
-9.731556478604386218e-02
-1.834798950624601591e-02
-1.498857906476442660e-02
-8.397796430327938988e-03
7.261149894190446243e-03
-2.018678685239671741e-02
-3.726785914932528865e-03
-2.891778362359948701e-02
-4.973891333053186148e-02
3.422052081735638129e-02
3.391507498188370967e-02
1.118783401589773102e-01
3.343719463538306902e-02
2.433046847268446194e-02
4.192521374607462506e-03
-1.998102988582274239e-02
-4.222055802012970177e-02
-4.658353879787417023e-02
4.487378977076571934e-02
-8.221962063313512092e-02
-9.895774787359644387e-02
-4.107875250787844379e-02
2.487735746387734551e-02
-5.994721194923926383e-02
3.964185865213815801e-02
-2.746721306273161231e-02
-1.793979018024856667e-02
-7.738783960759527437e-03
-8.017916526479136261e-03
1.026337707147969951e-02
4.268679847279115147e-02
-2.010272818524354646e-02
6.136940224930909071e-02
-7.987259602325167199e-03
-1.389884686337547991e-02
-5.654919465402591904e-03
-2.950135018659437794e-02
-6.050198982826069521e-02
2.172616779792332919e-02
2.026165096913213476e-03
6.172935529574668893e-03
-6.110102727097331543e-02
-7.519398082928073490e-02
-1.398120311669210671e-02
-1.812857169976281324e-02
2.645322519592743782e-02
5.345644031059870738e-02
2.427954939817354371e-02
-7.074316486740205023e-02
-8.948463971512905096e-03
5.488544944989226515e-02
-2.961394583974131037e-02
1.450496542998508690e-03
3.993694346679622226e-02
-7.252535729587973427e-03
4.859861761386540663e-03
3.035441013027901508e-02
-4.949910242596398946e-02
-1.372899580144395539e-02
8.525285844690334847e-02
-6.143836669628661290e-02
-1.414563006380016585e-02
-7.597517901996211909e-03
-1.809962702640114871e-02
-8.738627123389591800e-02
-3.416029935973585729e-02
-1.412725841935003404e-02
-1.819400928271296732e-03
5.015399922582279568e-02
1.816533562774829899e-02
2.865474554223505776e-02
3.427940390049686453e-02
2.763734349019046979e-02
-5.712733723404840591e-02
-7.022291587300388827e-02
-4.793796803522481359e-02
2.146723630400720548e-02
8.215148526990935507e-02
3.284649453214990439e-02
4.236795487508087515e-02
-5.130435826419156228e-03
-4.061529294156912551e-02
6.412447313313371366e-02
2.758136687531062472e-03
-4.198222853784098346e-02
-3.259158300249052204e-02
6.411471113162946212e-02
-6.886933121848598516e-02
4.472377566357867845e-02
5.502550708116218242e-02
2.451030097651599529e-02
-1.154374512085798790e-02
-5.852278618252734071e-02
6.348989513519735783e-02
-1.029506899887788936e-02
4.340474558324754033e-03
1.682994381270006348e-02
1.544213394767231717e-03
4.234857263713773246e-02
3.625311992028758951e-02
5.133261028718623387e-02
-3.048685272475294000e-02
-8.939135376896066576e-02
1.158628473052801117e-01
3.849788462434665381e-02
7.792471618829691950e-03
-1.235915737182001310e-02
1.002534401890581572e-01
-1.053723348101133668e-02
-6.011013781024392849e-02
-6.677173838717004317e-02
-1.116564219869221539e-02
3.675423984387583831e-02
5.789753651874988798e-03
-7.118311941767201979e-03
3.630313307492893937e-02
-3.555341858973472963e-02
7.042351657958530187e-03
4.672825228323589444e-03
-1.899264749502197619e-02
-1.672371993944720553e-02
-2.590103839729636717e-02
-5.942321486450013492e-03
8.863203555450002713e-02
1.077329770532053782e-01
4.789455944520863706e-02
4.278267681327670852e-02
5.489072443107551741e-03
1.905965877602211131e-02
8.826608080647715959e-02
2.136385042969747225e-02
-3.296339410218209615e-02
-1.628084589186306122e-02
4.702858664220697232e-02
-1.752602570247293115e-02
-1.116816878599840787e-02
-6.452769492893810355e-02
-3.258403553801214603e-02
-7.059273307976849342e-03
2.208360925283824050e-02
-4.793972326034000309e-02
-3.045360034162365205e-03
-4.290333908167623389e-02
-3.393747896146076526e-02
3.783370536987996479e-03
-1.381558181242382305e-02
-1.639368969774466708e-02
2.392081353931166041e-02
-4.097566363044188170e-02
5.323804325356698564e-02
3.813785499041999483e-02
2.797724779713967394e-02
-1.381738035626707941e-03
-1.654608781702028575e-02
-1.193595870232807025e-03
3.533793517114267729e-02
-2.806575416553526783e-02
-5.522398608702065032e-02
2.541163265587694300e-02
-6.480603737958923194e-02
-7.718360661456269423e-02
-7.266223352421830907e-04
3.052830799516519436e-02
-1.900404404493490074e-02
-4.570296536463262782e-02
1.095634463311517294e-02
-7.860607075824393997e-03
-2.577009522386198778e-02
3.840143195146492050e-02
-7.100066241424687896e-03
9.211315381190186488e-03
-1.546502661168587707e-02
-4.695351837506946818e-02
-8.929914652250828602e-03
5.615151233924165625e-02
-3.905465185147169189e-03
-7.465337242797359316e-03
-7.088985742176712179e-02
-1.140449232649408673e-01
1.675015403207543233e-02
9.605543353565818010e-02
-4.688313476676766317e-02
6.082448001808097443e-02
-5.754151575388779388e-02
2.381909849904718848e-03
-5.880103639029112851e-03
5.158640760978562556e-02
-7.622143488001804912e-02
1.092964672673886820e-02
-1.004406846550170429e-01
-2.351134950773538582e-02
-2.845488223446443476e-02
7.107741847000813296e-02
-7.386524110119026092e-03
-7.757686920210230680e-03
-5.832014964514600774e-02
6.027353795796022706e-02
-3.563398603075446092e-02
5.296027617325950454e-02
-8.926760108172492048e-02
6.256763517120833389e-03
3.604520437159865892e-02
-4.831978145998313406e-02
1.779826773635043852e-02
6.810248049696690509e-02
-4.733317289552273904e-02
-1.130417028252999126e-02
1.448606754888262342e-02
-1.082947021963411201e-02
-5.282365720643485141e-02
1.871210800981997283e-02
-3.884395668587285050e-02
-2.692123990827130151e-02
5.750217982436612446e-02
4.337412777048631207e-02
-9.428563131066606401e-03
2.465694460471396995e-02
1.789681752163499104e-02
-2.097427970180711435e-02
-6.019549170861528825e-03
-6.500565876654666730e-02
-2.452492779386866370e-02
-4.154364385580949087e-02
1.230417836174487779e-02
1.589805747751258519e-02
-3.046178311753383952e-02
-4.385633483122781257e-02
3.730370401200829283e-03
3.469900545346488868e-02
-4.690196734305278337e-02
3.495684419658878078e-02
3.224260650098389330e-02
-1.736264987605182566e-02
5.806615631708515052e-02
4.751919593482684112e-02
5.078110931059727495e-02
7.351807809414459549e-02
6.250505604594232267e-02
-6.246480520475462817e-02
-1.454845808044398503e-02
4.440034251048412955e-02
-3.698313210932501621e-02
3.017909337034978268e-02
2.354350753594415535e-02
-6.976086435727260615e-02
3.291194666107483081e-04
-1.232213121997583968e-02
-3.093783095104964131e-02
-2.034924491319048054e-02
-6.307907088030541287e-02
8.557445183465085467e-03
-2.594913347234361137e-02
-4.240722855465463292e-02
-9.689788416771982771e-03
-6.993046736021081913e-03
6.996633833465449800e-03
-7.586913957795865006e-03
-1.664786603080608759e-02
2.206325388182027100e-02
-6.022401866424900024e-02
-6.844534628306600532e-02
5.311035839784457313e-02
7.083175246073679376e-02
9.961878289946474174e-02
1.365484231240363285e-02
-9.663558767929491741e-03
-1.502547417183662352e-02
5.158518143780371767e-02
3.144088091636368376e-02
7.662970743608915614e-03
3.169328122949814641e-02
-1.241487489940794331e-02
-2.093853990908657245e-02
-3.119232103112955928e-02
-9.757785729340179293e-02
-3.368544468505799139e-02
-4.141656229635099634e-02
-1.584900464435601286e-02
3.380551640384407003e-02
7.730501068145347043e-02
-2.325353489141878879e-02
-1.159064782661692675e-02
-1.261264922055728259e-02
-3.245620107326058906e-02
8.080870039540787031e-02
2.009250948808871673e-02
8.504167521743899796e-03
-4.161420804592207839e-02
-1.839917976699088908e-02
6.893714133848946254e-03
3.295111073942107865e-02
-5.099459904793366555e-02
4.712543200147844419e-02
-7.646083873176298326e-03
-1.306397407492874141e-01
-1.374179138620946518e-02
-4.078823925606316070e-02
1.503323222791733832e-02
-6.776593155854593147e-03
-4.463507889072955426e-02
1.468852755943618645e-02
4.115293803789623478e-02
3.026656119303062359e-02
-4.128773563846389189e-02
-9.698653104964426175e-02
2.150163555554569002e-03
-8.770657992655689350e-02
3.246118533433568765e-02
-1.501144006229386714e-02
-3.199479048184804275e-02
1.950469217806207259e-02
-6.381522774717884872e-02
-2.416385074355679313e-02
1.275733553133663947e-02
2.831286775017653051e-03
-3.387003100235181502e-02
-8.694465027517871841e-03
-2.013067491301266665e-02
-6.416902058460622130e-03
5.565358875167621122e-02
-2.747207677207358714e-02
-4.555884630137263178e-03
5.950036599134087001e-02
2.561802875204416755e-02
2.408851793547274814e-02
-3.856355310832469251e-03
-1.228597284962714836e-01
-3.300764864888475203e-02
6.867218598614732716e-02
-6.815414622221927302e-03
-3.746698749091606495e-02
-3.351441892842974696e-02
1.714065795916892149e-02
1.244204496800764906e-02
-5.740392530882184458e-02
1.365909459207503493e-02
-1.304030681473535014e-02
-2.422051295269451836e-03
-3.615109911771442058e-02
-6.669636527790928637e-02
-3.870808334726691391e-02
-9.917366130691294968e-02
-5.168794028475390268e-02
7.382321500226816935e-02
6.924523979272195762e-02
-1.282348159989036424e-02
3.837309324771643465e-02
-7.407188155086204262e-02
-4.150148137346899857e-02
2.988144010473558695e-02
-7.614101235848312957e-03
-2.530797316765738200e-03
-1.244491682453085016e-02
2.711658065954088148e-02
-6.420384209516753760e-02
1.405378035464654660e-02
-9.745516135334858498e-02
-2.179676641584815840e-03
-1.013024820462091712e-02
-1.789447136164571198e-02
4.370929729502721212e-02
1.661416980906740143e-02
7.358270391104493498e-04
3.046196461828773808e-02
3.547337155891529259e-02
-7.910462097716389196e-02
-2.861567879217681576e-02
5.697588830743542665e-02
-2.839497236912075923e-02
4.191478925625012619e-02
-1.963149075359188478e-03
-1.176036478675846798e-02
-1.308436569195132061e-03
1.189000894037720718e-02
8.079522543404758783e-02
5.624552937291463217e-02
-5.864748006609205727e-02
-4.328484261354442059e-02
3.305784252494455705e-02
1.183337181161811177e-02
3.271832462546495068e-02
4.974162495103620629e-02
3.528020717894850278e-02
-4.787477107545011490e-02
-6.066386447230433243e-02
-1.692092931993444127e-02
4.709975950214982665e-02
-4.383988413913977866e-02
-2.605877242523968809e-02
-1.708791734681835636e-02
-8.214191121027263759e-03
-1.883125946835147516e-02
-5.220016610095467267e-03
-3.557669647662244083e-02
6.738119362798164480e-02
3.204620855332245000e-02
-8.332167650337278519e-02
5.515877487950467811e-02
-7.549052777816971094e-02
3.858709447128856607e-02
-9.193281199118356548e-03
-1.324422884883021036e-03
-4.072765314376012441e-02
4.486351056491429817e-02
-1.718695160655253629e-02
3.560190590942539229e-03
5.603990250045272348e-02
-1.489726274340908568e-02
-1.064197114892171878e-02
-5.854666935801347127e-04
-2.450936068904918663e-02
1.041042225221970076e-02
-6.731200761748082698e-03
-9.205328024211516941e-03
-5.379475541788482362e-02
-1.271676530030962406e-02
5.475694888765091778e-02
1.455440179178008053e-03
-5.424060074708671186e-03
1.380712400436902125e-02
-5.560902217582853156e-03
3.843968893616118987e-02
4.142232758098536582e-02
5.860987646906764062e-03
-7.901952373338774760e-02
-3.810019473374304938e-02
-5.559305578379541285e-02
-3.273767918342657818e-02
-3.442292382017037716e-02
7.009117553259699984e-02
1.315159602302861004e-02
4.532460538945874001e-02
-5.687575164130222920e-04
-8.582968658621910329e-03
3.243369444217732156e-02
-4.938129398127352049e-02
2.569582381050034003e-02
8.378358766649190992e-03
-3.472359991048759587e-02
-4.323883741248656792e-02
1.564904536018683900e-02
-8.856068985675957794e-02
1.376399622356688952e-02
-9.813497295726493486e-02
2.322274009384185656e-02
-3.419222618126788876e-02
1.862883964334623860e-02
-2.943652807730062423e-02
7.680218524002707658e-02
1.773983092351786792e-02
-7.323762777526361678e-02
-4.391938749230788613e-02
-7.543002387194672198e-02
4.155910997958151692e-02
2.466042448220224712e-02
-1.101793062890635104e-02
-1.143183932042846351e-01
1.045745544899176396e-03
9.660515150797301456e-03
-8.195770876970017230e-03
-2.876605633249441907e-02
-3.220273159645699323e-02
-7.688874539325250314e-03
1.454419270098609301e-02
2.767809697314221537e-02
8.365030656996841341e-03
-1.814813417392609207e-02
-4.739186323806311024e-02
-2.278933001035320094e-02
-9.696246860981378585e-03
7.620917594873413692e-02
8.199942259941951639e-03
-7.113888575308829898e-02
-2.313254091455227077e-02
1.823209491660063991e-02
7.109855136494520889e-02
-5.618446188514866768e-02
-3.713817171113668186e-02
1.165554933389029710e-04
-5.631739113765399374e-02
7.067886713637902552e-02
4.310240217264630497e-02
4.244032540812407717e-02
-1.047374139341364710e-02
-1.186312731213834820e-01
-4.332063415855973154e-02
1.232209808527579137e-01
3.232781330058247249e-02
-3.844172554799912822e-02
-1.642284903760497794e-02
-5.345048677006063002e-03
1.414065671118167923e-02
2.692418761460932397e-02
2.420325423248853927e-02
-6.356470916721634890e-02
-4.554698147585208717e-02
5.772334746003258271e-02
2.718823936106981587e-02
-5.005633684229781992e-03
-6.063131105295629930e-02
6.714848657318781694e-03
-2.198923687856713951e-04
-9.423689911661035923e-02
-7.625070584464417600e-02
-7.438224415035030873e-03
-6.726390275196536539e-02
1.815022425372891240e-02
-9.150094225396924325e-03
-1.756949607525548976e-02
-4.338509487923060404e-02
4.260558593366232244e-02
5.312920740690920546e-03
-2.710446891062448516e-02
-5.848793777369593744e-02
-8.978530254085922632e-03
2.148713456849713280e-02
1.563186317653591714e-02
-6.217545108429854694e-02
2.198894380517603733e-02
-3.888837779926715421e-02
6.165818665597900573e-03
5.811133508609472170e-02
3.703742961414083212e-03
6.449391554914113422e-02
-6.223679066277874872e-02
-2.726958961191333977e-02
-4.269199414067281761e-02
2.411397434936351017e-02
-9.305423231302628259e-03
-3.531689043622679436e-02
2.004546940964507459e-02
-2.914120573965616433e-03
4.336041714491447891e-04
6.923646725809176616e-02
-4.888073917696370702e-02
-1.186579651770076904e-02
2.028162897910411669e-02
1.173560604741772165e-02
6.666090254660862746e-02
4.493091700125200622e-02
-1.661166387275217135e-02
-2.543970181168464864e-02
-2.232497861186357596e-02
-2.071914525353946157e-02
-3.075604333363450918e-02
1.983010394092791021e-02
3.182686869551350217e-02
-7.033305400448015832e-02
-5.190874074616517314e-02
-2.068510774496953170e-02
-4.395553444775316364e-03
1.318406477714434422e-02
-2.139648453751382198e-02
-4.049407165276324837e-04
-9.215366616295683766e-02
6.388255177203520756e-03
1.837296537921572631e-02
-8.117252389012050151e-03
-2.475635053015173490e-02
6.775873122624682075e-03
-2.977570105454836746e-02
-4.291328045387778761e-02
2.332252518533435223e-02
3.182290032415133196e-02
-6.329012660727986739e-02
-3.063870585835149624e-02
-6.747318609142617662e-02
-8.418781369574010465e-02
-2.797685920438009594e-02
5.875703277286909061e-03
7.467401972268346592e-04
1.468958354059415362e-02
-5.271142433175842607e-02
1.202511899809195761e-02
-2.737832376877519236e-02
2.531294381372624358e-02
5.660492375831058590e-03
-4.896676430160296078e-02
4.093595765516539267e-03
7.376602376699520347e-02
1.299829109941341883e-02
1.652843198325938548e-03
1.729006922171831204e-02
1.203215890074504912e-02
-1.106951915544965442e-01
2.292579192266646151e-02
-2.421123729312482653e-02
-2.120729916391438791e-02
-9.935386107867588169e-04
-4.087654825733669922e-02
6.949981801435409397e-03
-1.075478355470019937e-02
-4.092632002433565196e-03
4.242384301392419788e-03
6.079207638160624011e-02
3.565174814210265129e-03
2.377918976067159088e-02
-1.147244945260804264e-03
-3.984936118100569635e-02
5.291910194943154865e-03
-2.371143103471692187e-03
-1.997196748385629897e-02
-5.097738188062010678e-02
-7.412406189142711765e-02
-7.452769449435498947e-03
-3.970747988835707058e-03
-3.800013873399873954e-02
6.367769739095190118e-02
-8.930299413128551383e-03
1.773086127768185027e-02
-1.387089626220617926e-02
1.639665639273548900e-02
1.078857763398499703e-01
5.828073656398655156e-02
-6.601205913886072640e-02
1.487678092597178280e-03
-2.531040578181988771e-02
5.408879720960353167e-03
-5.744513298348422059e-02
1.750175248695030536e-02
7.303473797793345879e-02
3.202248061658687084e-02
-2.291521553008021850e-02
3.461522340307283951e-02
3.508043997439239895e-03
-4.849495484248873833e-02
4.794412743093454110e-02
-2.071286156777232563e-03
2.313391347981412147e-02
5.556993674355853799e-03
-7.890012896934332776e-02
-9.307784308296733131e-03
-3.018252528804752158e-02
-6.422907746403268281e-02
-1.705056371308464810e-03
1.388314353373732227e-02
3.826449040474466656e-02
5.244870663469906186e-02
-4.819167079024681138e-02
1.361360731822691683e-01
1.803476061644615838e-02
-2.730905753961168983e-02
-6.975597616905652998e-02
-6.898195519404188691e-04
-3.179406400808335031e-02
1.642270666936698764e-02
-3.151010264717419435e-02
-3.515732312628970513e-02
1.767973510009844193e-02
8.996809558228026360e-02
5.262185240862780194e-03
-7.988825466783399873e-03
4.794673594317612475e-02
-5.534721825662635569e-02
-5.479659135951052071e-03
-3.791341655599403393e-02
-8.515299362343549741e-03
4.400138922357692273e-02
-1.290999187215442941e-02
-1.243406529357645417e-02
7.013149703266836898e-02
-3.268411929171549657e-02
-3.554602543153326938e-02
-2.175798044196179670e-02
-7.042010421788672155e-03
4.993815984106447781e-03
2.293348025014692315e-03
-6.140117787207896582e-03
-4.329099429136715194e-02
1.371002593769890809e-01
4.096770409826336334e-02
1.843747656606724641e-02
1.136666588918335170e-02
-1.142354487833857797e-02
-7.672085973390823169e-03
5.897490338249281733e-02
-3.310996379595623068e-02
5.273132068647911827e-03
-1.112166135726779491e-02
2.211903312863404414e-02
-5.682224548146505225e-03
5.207479321395884486e-02
2.132272158309159865e-02
6.330303918907242977e-02
-2.982155760156796412e-02
4.021081791664297272e-02
7.152001734821851475e-02
-6.008571714093051408e-02
1.003505697151206716e-01
4.531277296105252345e-02
-1.471404756382838942e-02
-1.918282828320676259e-02
-2.654331802473669857e-02
7.229320135677269610e-02
1.611160346032593574e-02
-9.094510026424810351e-03
2.692723213465553905e-02
-3.879114985214932119e-03
-1.738369555987688553e-02
-7.125639022630061992e-02
-4.865669626891933747e-02
4.060523846516437413e-02
5.317453730588787841e-02
-7.016846882524425955e-02
5.190329537146658873e-02
8.264066905620569281e-02
-7.352233476618777464e-02
3.088722850822270272e-02
1.835383429576738223e-03
5.467895826551146497e-03
-3.463242291222905223e-02
2.133865760563488645e-02
-2.248682427455454824e-02
-5.167610517773309903e-02
-4.597505425032319404e-02
-6.301100333190269576e-02
-1.703448302640368480e-03
-5.296094501036791372e-03
-1.886280701202023083e-02
-1.701798267320881949e-02
-7.624405763065215946e-02
6.471158105201749167e-02
3.243165873586514175e-02
-5.074787655099635870e-03
-2.954854076890961467e-02
-1.343691785961032177e-02
5.022180733616795484e-02
1.285949776002072616e-02
2.245964902279523612e-02
8.853665637504984365e-02
-2.452622700646647433e-02
-8.467961210774765934e-02
5.800357679990888332e-02
2.480219991779669675e-02
7.327348305958829300e-02
-1.074947999358662198e-01
4.494474793550466696e-02
7.846020734816125386e-02
6.098507439893453841e-02
-3.595605685544187025e-02
3.812201939432723063e-02
1.439418028524243331e-02
-8.427748167316712058e-02
-8.757051439789619723e-03
3.657845967827267480e-02
5.746366078645163272e-02
5.514433102880155792e-03
-1.390107667643418650e-02
-2.721701005874356885e-02
5.477613638789716882e-02
5.730439630775782667e-03
-7.257050537583942251e-02
8.090059692693062077e-02
2.443907790602405095e-02
-2.501641797156718347e-02
-4.172953753511952912e-02
-8.684469849573514186e-03
4.888820220113823667e-02
-2.060899757388103687e-02
3.350277319434467882e-02
7.709226065495919378e-02
-1.253310709235129668e-02
1.828423616094607216e-03
4.194623082938142566e-02
3.746138451496709015e-02
2.319455761511649353e-02
-2.358719339137015786e-02
-1.909540982125023517e-02
3.313929480073245226e-02
3.213251109833778485e-02
5.211574881150606714e-02
1.323024701377490363e-02
-2.437980360700246329e-03
9.197570735470950165e-02
9.125411935856674647e-04
3.416912446265334136e-02
-2.551710829925499420e-03
-2.175322698470692675e-03
2.025792685977225935e-02
4.629071895705462458e-02
4.510670607222277279e-02
-1.129404430434609048e-03
2.540317684853631713e-02
8.546157545225102625e-02
4.353987066671820283e-02
4.307465008646996912e-02
5.016824289662995262e-02
2.437302836251945427e-03
6.123776924264183463e-02
9.582028457508243169e-02
1.025302851897273541e-02
-3.148830807387190817e-02
3.788852130484981345e-02
-5.373900963905642314e-02
-8.156741817602558911e-03
4.751795003105471066e-02
-8.187195933564866968e-02
-3.060071984555078062e-02
7.859921135870395412e-03
1.158541461938243644e-02
-1.711120231394234331e-02
8.135318485245323847e-03
1.466356038455943721e-02
9.916857768922206218e-02
4.526440250057373743e-02
7.500980224863931789e-02
-6.171835631058635724e-02
-3.592017316793548465e-02
-4.666531947740143460e-02
4.030395795718503399e-02
3.529179897615641187e-02
6.920870488029272349e-02
3.518896564682219043e-03
1.344002315933321735e-02
1.285721526901571245e-02
-4.022351234457081232e-02
3.300245678650608888e-02
-2.327681243783490811e-02
5.386744643573400382e-02
3.236764177391308894e-02
-1.875059064643216575e-02
-7.753189368978956287e-04
3.581545664502119863e-02
-1.585040940972164483e-02
7.783523219820888406e-02
8.865693075062291983e-02
4.716015915079958473e-03
1.011730657237684267e-01
1.194551889208747032e-02
-7.654062080845110139e-02
-2.764267989806656889e-02
-1.240772433150082350e-02
4.202782933207587640e-02
4.231518951739857148e-02
-3.883398883029555437e-02
-1.651266189221519201e-02
6.205913780462943979e-02
7.105246129909602304e-02
-8.262672335338103191e-03
-3.050317394378963386e-03
1.877145190846041603e-02
1.761302308420906182e-02
7.803576185220927053e-02
-1.204047919955360951e-02
-3.190490160601518882e-02
-6.715960212348305591e-02
-3.529711030229010921e-02
5.012097451010324306e-02
4.391139531849949651e-02
-2.109331909684200590e-02
-7.755035483604133528e-02
-6.326880035251222778e-02
-2.596126277760298778e-02
-3.325144162563470340e-02
1.785076935862034420e-02
2.147138405875437944e-02
1.453903937415353988e-02
-1.603825381508980005e-02
1.756297798608983871e-02
-1.347749228551479821e-02
3.731806937734843954e-02
-2.385464581345840898e-02
-2.073375462377877523e-02
3.837278083307806703e-02
1.401615929480386040e-02
4.047151736476001238e-02
-2.789714945848962430e-02
-4.672827963588464112e-02
1.879490847260986350e-03
-2.066465897458842280e-02
3.195881796884644799e-02
-3.000739217578336088e-02
2.693855479568357109e-02
3.947813321876044584e-02
3.989891213501246814e-02
1.411164014094687044e-02
3.491129801965406343e-03
-2.952935384779216757e-02
3.970597106930286863e-02
-3.685181760433894199e-02
-5.551993288836181567e-02
-1.772857138408109878e-02
-7.013556316924991763e-02
1.471584212597443209e-02
5.609338371551996806e-03
1.040321797758083852e-03
1.632327483116370517e-03
-2.079115961257600037e-02
-5.302745249247745041e-02
2.239652609823861509e-02
-3.923754913234797637e-02
5.750826984651494916e-02
5.387503791610674664e-02
8.431539647884903760e-03
-4.224768659487189958e-03
-2.770240523157197626e-02
2.989159469581455231e-02
2.012948995685221246e-02
3.777141513517832255e-02
2.412899501022858564e-02
6.437071702467120349e-02
3.909511220689396160e-02
2.718088008551253557e-02
6.664913556498075486e-02
-2.189586562465552309e-03
6.593757536656884299e-03
-1.395942429760949066e-02
-5.577204210668991469e-02
6.336580724246533916e-03
6.211449022938173676e-04
2.845210416670589451e-03
-2.346034761310034425e-02
-1.082278417720801411e-01
1.390353217716529602e-02
-4.083939368494770433e-02
6.057570931148599166e-03
-2.738016670436677416e-02
7.630672380855398063e-02
-1.963959699453825605e-02
6.870466210412071867e-03
4.170717429385628616e-02
-2.533416790424444787e-02
8.637310539328575676e-02
3.341235471805244217e-02
4.933850174321553067e-02
3.201913575943755169e-02
-4.088121234210196492e-02
-7.655396374219969324e-03
-4.249621821144003442e-02
5.256981988537989120e-02
-4.773886952185699140e-02
3.007742120459223553e-02
-2.949529820411843709e-02
1.207749614038174969e-02
-6.931853371642043501e-03
-1.506522157097735931e-02
5.392631072119498381e-02
6.073956284836740799e-02
-8.819391602588546111e-03
3.409810820763065076e-02
3.205658252084764293e-02
-1.244007073655797359e-02
-7.660726385838525923e-04
-6.807900087766398378e-02
-3.415497982695177293e-02
2.276310651656488632e-02
-7.084385014090248400e-02
-6.667311814677494286e-02
-3.610930368092136328e-02
-1.152980356128380582e-02
-2.611647758716761220e-02
-2.198762159210285172e-02
-4.398810359697243044e-02
-1.654445020167080130e-04
5.933658105136561250e-02
1.532739158071304807e-02
9.743598873239413954e-03
8.961430091673721829e-03
-7.404128531156130288e-02
7.237093344111487914e-02
9.691509353262860865e-03
9.665090301166670908e-03
-2.564609582472804350e-02
1.831146636195704613e-02
2.242880593984750322e-03
4.410266754458614519e-02
4.539495434342749602e-02
1.197258408931963685e-03
-3.105416959109521396e-02
2.260413536481669858e-02
4.760340689116955570e-02
4.342097169868475159e-02
-3.806657676383261996e-02
-1.778139471971549798e-02
-2.721240342976511198e-02
5.211846317292911923e-02
1.287202025034612542e-02
-3.081326874896478732e-02
4.756047528898847687e-03
-4.272795629838246900e-02
2.987973354121208416e-02
-7.046391698644095813e-02
-3.135361633309906304e-02
-4.153689476586185786e-02
1.508268860370355104e-02
5.140573760924787433e-03
7.605229326534020118e-02
1.776393407768994334e-02
3.101011443076743049e-02
-6.063452204953166669e-02
4.258439411428173449e-02
5.121643069239949914e-02
4.946236991688578860e-02
1.655377708831099262e-02
1.482849692132146534e-02
-1.411689224889464168e-02
6.230905550029581380e-02
1.875524634723948038e-04
-2.840079768920591996e-02
5.513565723609318431e-02
5.408103720738660636e-02
-2.906153328584111864e-02
-3.000602629982652286e-02
2.820283573584785736e-02
3.931927950851413223e-02
4.646250587443561536e-02
4.668284029807574786e-02
6.117326062562666866e-02
-2.514226408011344463e-02
5.293826501785880295e-02
4.801206615990715604e-02
-9.815088491130689527e-03
-4.378444890294218295e-02
-4.512201237928648023e-02
-1.308542772790810028e-02
8.978951410619851262e-03
-2.035828913318569675e-02
2.209410193341409742e-02
5.166761589854511338e-03
1.226056326368898941e-01
7.000910043608431221e-02
6.200281032924872399e-02
5.351963592440623502e-02
-7.694187866932247766e-02
-2.064165959646302451e-02
2.619147889993162989e-02
-3.577825274836734376e-02
4.652838788843604440e-03
4.009058586931726204e-02
-4.354983582390722224e-02
-3.399224652556578213e-02
-4.373776683516656522e-02
2.135308115612385982e-02
-4.282139323019302363e-02
2.398918005294576813e-02
-7.642588484966232609e-02
1.451903457377026231e-02
-1.078104757999654058e-02
-8.623558298264171959e-03
5.363450298075523107e-03
3.951558310367025983e-02
8.569198822013028571e-02
1.822707600361480468e-02
-3.070160915175133495e-02
-1.127664628391465175e-02
-6.304763317279461765e-02
9.596611269360709462e-02
-9.773490057546256951e-03
4.496149916398525098e-02
6.408115897648995751e-02
-2.938283394788154465e-02
-5.820817376717010716e-02
-3.795034530806724871e-02
2.655423675295969389e-03
-2.078842116418726238e-02
8.382709251682930740e-02
-4.563728893019868005e-02
2.304077160898211282e-02
-1.141647754452118982e-02
4.114434117237975030e-02
8.176132243461302351e-02
6.366962438821913151e-02
1.958259699259626979e-02
-3.837724705883205356e-02
-2.262492720677328206e-02
-3.477827915173916512e-02
5.793301256168988111e-02
2.763431841640779166e-02
2.110114697397993261e-02
-1.837954624291471967e-02
3.358286737875598033e-02
-6.919743225068111618e-03
-4.445391727540743722e-03
6.101942404518899410e-02
-5.197378767196718374e-02
4.261096156142789304e-02
3.016578831668232166e-02
-3.310036732161483058e-03
-1.230783943218972248e-02
7.634472651422530287e-03
-1.398374233547598593e-02
5.524990130587549564e-02
5.083247371436456358e-02
-5.929443029664313580e-02
-6.098964733992594950e-02
2.144379865782667163e-02
6.685993442148381594e-02
-7.277567193380055088e-02
-1.940874218255529346e-02
-3.394234606427658230e-02
-5.109641069908994054e-02
5.082486797187245331e-02
5.593321949462177339e-02
-3.637812980170162386e-02
-3.362237382473009378e-02
2.482532516452943400e-02
4.930941091625851841e-02
7.779316654768948791e-03
-4.030587468054161807e-03
1.047736230167037493e-02
-2.168277584138515388e-02
2.399472204476078840e-02
3.491951705046932725e-02
-2.668984945979424248e-03
4.609645276111833112e-02
1.984241257174169590e-02
8.628214767171736577e-02
3.482598602482334799e-02
2.053402913132318375e-02
7.617074017733730003e-03
-4.919115615441865125e-02
-7.966306103465582277e-04
1.537667976375777130e-02
3.716236558211348517e-02
1.698348494187373880e-02
-4.513266244048208878e-03
1.816305986171273118e-02
-2.246268640399405950e-02
-4.101068027989339393e-02
1.263738937116377394e-02
5.411552739553203428e-02
2.546230836749322629e-02
-6.516332091229978807e-02
2.774604133356909155e-02
-4.117188284180046606e-03
-9.179417268764056281e-02
1.381051586596582399e-02
3.908315578178124527e-02
-3.657118216251766061e-03
6.102028252121828589e-02
-4.042017771219887784e-02
6.354484790926404059e-02
-4.649360251322348647e-02
-1.508314378357326121e-03
2.387149403180062468e-02
-7.603618187658953143e-02
-1.559553160090757298e-02
-7.845313666017225684e-02
5.531542629530079164e-02
-3.959218547779475711e-02
-2.537677789990850849e-02
-6.162191286537521684e-02
-2.430954717167886983e-02
2.539435144307159581e-02
-1.870793765607762366e-02
4.139261827548975509e-02
7.998520711670087727e-03
2.973350646617934495e-02
1.090773265214727873e-02
4.571964975367157069e-02
-2.137362683043251069e-02
-6.399241485113715822e-02
1.095468280246485043e-01
-3.704580957298996002e-02
1.438303083226208715e-02
-6.344480515007644428e-02
-4.708564649848098055e-02
5.981841886877925507e-02
-8.537672910665920767e-02
-6.204797747476184858e-03
5.425988916756474545e-02
-1.190213358221378082e-01
4.750760091911355315e-02
8.939895713966089161e-03
1.448916652763994513e-02
-5.557504541265833806e-03
1.857278367102406513e-02
-3.462810851542398594e-02
-5.724824188296397803e-02
2.039810918924547800e-02
-2.522388796175789247e-02
4.744922349076764745e-02
3.484215707883754620e-02
2.641297576410861232e-03
2.694087720515333378e-02
3.226924734546803702e-02
-3.310182446527869249e-02
4.579821646921796580e-02
2.267461296979207674e-02
2.828995488922742690e-02
-3.045655863819748954e-02
-9.143845956766016858e-02
-1.330660695476192611e-02
-1.965132983998449726e-02
5.664873236821107300e-02
-7.188785023613615544e-02
5.466993848673703388e-02
-8.997219435289502409e-02
3.788961076763903285e-02
6.114816542213130646e-02
-3.747691651614390440e-02
-1.357652394679513368e-02
1.100812910969376120e-02
-1.577801098324178863e-02
7.261580554040267255e-02
-3.665133093156222599e-02
-1.922157694915918591e-02
-1.814150861007786039e-02
-1.810789215788089282e-02
-2.355691908454060277e-02
-6.676300573876257742e-03
2.293439587431217452e-02
-1.068031098350682474e-02
6.844582654577326120e-02
-6.954977609105432099e-03
3.478624735847438837e-02
3.211474609122426382e-02
-1.391492239808340969e-02
2.196573566865231766e-02
-5.710287326032646021e-02
8.779044048266627931e-02
-1.339227620669287359e-03
1.229313277538433488e-02
4.182417029211143999e-02
1.592284396795768872e-02
1.533670736402947994e-02
-4.367564426691340762e-02
4.310943928187140756e-02
3.387039298157252035e-03
-1.065752805280541921e-02
-2.151524953223152986e-02
-3.528144248132872307e-02
-8.633324931409933067e-03
1.896320675230880274e-03
7.177542024067487536e-02
-2.062612558632767948e-02
-4.443340376205687919e-02
-2.519227125170318132e-02
-3.657125112546679574e-02
5.790972502897875213e-02
-3.893758904216362143e-02
-1.212738483119128220e-02
-3.980277296806560006e-02
-1.964164154383074221e-02
1.794806026226321641e-02
6.451737722594880556e-03
3.535640109272967374e-02
1.590776958834936921e-03
-4.158620433438288758e-03
4.302356426369795261e-02
-1.404429942953148644e-02
-1.970575105292192430e-02
-4.325951264234045163e-02
-8.152496892299218589e-02
1.517320179829182401e-02
3.378999881085145013e-02
-5.201136279346176700e-03
6.090166401021924331e-02
2.490710413326258435e-02
2.597268737806334576e-02
5.047201326342411892e-02
-2.290649151455330726e-02
6.004898712361006474e-02
9.117579235003302196e-02
-1.638888249427546779e-03
6.092501912628254385e-02
7.107522574965678165e-03
2.817647957443116663e-02
8.356589768061499154e-03
-7.332846726695582684e-02
-6.286101841737468457e-03
-4.099412913861294472e-02
1.171767316823905079e-02
-3.495010287707955160e-02
2.932049750640786101e-02
9.227238193443797892e-03
-6.150943839330135637e-02
-9.787210748466463467e-03
-1.504964554325697451e-02
4.648757918449097221e-02
-1.475802646823502241e-02
2.185967016212648009e-02
1.291879500229465780e-02
-4.250194970691931196e-02
-4.684047699486711819e-02
2.547779561985211161e-02
-3.878037113506815209e-02
2.183673099052345357e-02
8.682273816465566063e-02
-2.428667013513278322e-02
-3.857344643364678249e-02
-1.442508578832474124e-02
-7.742167925075899015e-02
2.270990731500810433e-02
-5.283427547565278971e-03
-1.121442732252145476e-02
-1.280687188212943917e-01
-3.130922438077272246e-02
-4.355182342211293828e-02
-6.752728418283855671e-02
3.072882737314636473e-02
-6.044419615364402670e-02
3.218054172961798409e-02
6.280631109512668786e-02
4.957795635957189945e-02
-1.082676726858999502e-02
-9.787290947088675419e-03
-4.043478026435502748e-02
1.836733388473066331e-02
8.754330488870436244e-02
5.058545564536327116e-02
5.011768091558693045e-02
-1.383783249733022344e-02
2.440030524036687458e-03
3.606634403189712401e-02
-1.439594935544083985e-02
-3.147035906749341694e-02
-3.527788119479726564e-02
-2.251447590836669257e-03
-5.799599901376024241e-02
2.825541466242295283e-02
-9.598725882487380012e-02
-1.979293704461174835e-02
-8.044822112039854908e-03
-9.777878264491490605e-04
5.469944955425659616e-03
-1.166529855120094009e-02
-5.189567714178904001e-02
6.914712785537066586e-02
-1.114060230136437041e-01
5.360209036514699578e-03
6.201960639830351313e-03
-6.925869347700067125e-02
-5.849893141590272599e-02
5.208804323421875604e-02
9.055416571010574400e-02
-5.885777818279743639e-02
2.886594521626117960e-02
-7.638994413604152959e-04
1.536084339504677470e-03
-3.941554954329896943e-02
1.575780478533389539e-02
-6.105661475979555497e-02
1.800997024050966441e-02
3.291324558021295477e-02
4.809822383878145473e-03
-1.201687814571838694e-02
-2.842117505794460042e-02
-2.992377799192109597e-02
6.438748315782097387e-02
-9.525229792481449895e-03
2.289558175531982223e-02
3.097411720271742858e-02
-1.403641577815909793e-02
-4.232288677467727772e-02
-6.726859275240523739e-02
-3.057095602115112234e-02
-2.906958099670946954e-02
-4.555942347542227960e-02
-4.909120480003693887e-02
3.561186267672623862e-02
6.171333486133744745e-02
-3.762648994042076117e-02
2.263643366560507200e-02
-3.717058624762306640e-02
-2.031975486018311114e-02
6.523726149032858801e-02
1.224669452663347188e-02
-3.546223692397186544e-02
3.985457641462807760e-02
6.983437516106881515e-02
3.596233073013774956e-02
1.406551596524237106e-02
7.369156145286991089e-02
-6.060972065788416963e-02
6.173802656753448609e-02
1.875391587170570362e-02
6.669324487711188187e-02
-3.375639617811859033e-02
-1.604181957427793306e-02
4.851674472437841196e-02
-4.145166301221871186e-02
-2.310783219222523402e-02
4.119321564424727883e-02
-4.091896885118069364e-03
-3.324118336839347598e-02
-1.392145889191208526e-02
-5.924330686474570812e-02
6.558624753248128159e-02
3.988344034059418397e-02
3.584542677791741766e-02
-6.821536756155965886e-02
-4.171680011777873474e-03
-1.027395818023642098e-02
8.010131359654594496e-03
-1.972498335866716343e-02
-5.908089316185226314e-02
-2.770104506947132852e-02
-4.035678227279512059e-03
5.105318036141282684e-02
5.760722504167454378e-02
3.749827883657166905e-02
-1.175069820749497196e-04
9.414189298914259554e-03
7.074558976780133401e-02
-1.859798077111755529e-02
1.098817450701523313e-01
-5.764291955036854320e-02
-1.005399783298275581e-04
7.277046456113597968e-03
1.147855274875488225e-02
-2.769502183154920992e-03
2.575473595628662710e-02
2.664125795476228117e-02
1.313649876103485832e-02
2.182015563043099293e-02
-1.572396245320552277e-02
-2.817870022214995218e-02
-5.826939326640853678e-02
-8.560676590847163259e-02
-1.643704111834157992e-03
1.427514817424797508e-02
9.364299810332966933e-02
-9.463690124839956377e-03
1.603049790312836495e-02
4.802956920309112143e-02
3.381514875734185216e-02
-4.527052812713392577e-02
-2.553154483538020922e-02
3.811735954642039848e-02
-5.182301126880719394e-02
2.541233932403586665e-02
3.121006090686606962e-02
-4.577203254035382141e-02
-1.029220345548329842e-02
-3.658579070280337797e-02
2.136045937316779358e-02
1.006500658242931966e-02
-2.958049986396366418e-02
-4.107679184263153538e-02
-7.750193054784197677e-02
-7.476246540476563784e-02
1.110360944599945859e-01
3.614371538606860751e-02
2.052013949839516863e-02
-1.797794725462021140e-02
-1.329053567829519261e-03
5.213376299183471868e-02
-1.681094424216997632e-02
7.268397059742439520e-03
-6.770292141134755248e-02
-2.306061165383939751e-02
7.662878402089538799e-02
-3.642731241340779746e-02
-1.864277295489114201e-03
3.692180510502112573e-02
-4.381817018997405735e-03
1.073770544020739987e-01
-5.127990576372034454e-02
4.085483738844013918e-02
1.648248293691270683e-02
-4.537530679579045156e-02
-4.937978282351734166e-02
-3.970663066537535868e-02
3.477414509747030202e-02
5.761275102978107542e-03
5.095880345060668087e-03
4.271221861041606810e-02
-6.261206986276546260e-02
-2.935191708090598844e-02
-1.037221970500832452e-01
-4.255376614364594218e-02
-7.614033566597997989e-04
-3.406500480616472815e-02
-6.870878264278376668e-02
6.850804384514075362e-02
-1.046490063812183235e-02
3.207424436005334306e-02
2.492213907866633067e-03
-1.931409211567276449e-02
1.408801254449766702e-03
4.487266747881153879e-03
-1.724010719032981198e-02
2.152212388013585026e-02
-1.598656865415168035e-02
-4.435198931834501146e-02
-5.083679294553201250e-02
2.504113348917295229e-02
-1.899943744660121878e-02
-1.138832911202942999e-02
3.578352950754944140e-02
-7.663041443171809963e-02
4.713686529472227438e-02
-6.754080213212065864e-02
4.592928381274441474e-02
4.272577590124806979e-02
7.857663930013133319e-03
3.081488648294341409e-02
5.309716837065692890e-02
-9.834938401836136514e-04
4.810214396452454355e-02
-1.816402679219792510e-02
3.240477093446260393e-02
4.638286715016261275e-02
-8.498068580992381924e-03
5.752735131976155492e-02
9.040389532363949168e-03
1.411423578810000468e-02
-2.395676259305287714e-02
-4.211638420302860758e-02
-7.214730319672375825e-02
4.178556654640248197e-03
7.752201742699773440e-03
3.174948439396572258e-02
5.932240880851419318e-02
9.862038555227106706e-02
-4.367130943448060965e-02
1.569680641819317171e-02
-7.407121816334202510e-03
-4.860442774774448305e-02
4.233753451627610825e-02
5.792974015117475367e-02
-2.389895669235386766e-02
7.652841601827462502e-03
-2.628165782798827857e-02
-1.941241680186494775e-02
-2.164478145544719220e-02
-6.764547432543631389e-02
-5.582075966716693732e-02
3.061098021800350705e-02
1.674808292885668001e-02
-1.034008670612772268e-01
-3.186061158893041534e-02
4.788176910950383593e-03
-1.597488661619658398e-02
4.849837824536039343e-02
-4.304322425804415347e-03
-1.057799522770397523e-02
-3.543656025764187201e-02
-8.844846280397980834e-03
5.423194075756408716e-02
-5.069998400202489763e-02
7.668189127411761952e-02
-3.727759902349135385e-04
-3.593787008543186667e-02
2.768986416274421200e-02
1.082507601995647516e-02
1.093373279363395595e-01
-3.084799575549618348e-05
5.210386578589074058e-02
-8.958720496559421931e-03
-3.512239065790324216e-02
6.176266266108008593e-03
1.822056883035467686e-02
-6.093935569048224143e-02
6.525565241457843835e-02
7.218314970430668963e-03
2.239780821772397595e-02
2.675197762977761171e-02
-4.251623971541944325e-02
-4.229596788765422472e-02
-6.469418688761784109e-02
1.706773861328868269e-02
3.615841456235835416e-02
1.130292481953862858e-02
3.334002241890920287e-02
3.489351373447441285e-02
7.450466743857860064e-02
-2.048011715299213539e-02
-1.450132740233122004e-02
3.849141065550855390e-02
2.243616828880831953e-03
2.822554755719493269e-02
-5.389803217757433915e-03
1.465290537531889134e-02
-1.064855274329924301e-01
5.528011288049190092e-02
-5.157585755231879066e-02
-6.751054674754580764e-02
3.185453530668605482e-02
-4.136456674353092972e-02
3.167738066660665680e-02
9.199118551400811694e-02
-1.362413481252329646e-02
2.587016072618536500e-02
5.508972938425519585e-03
2.938398704721551652e-02
-2.595238465620092541e-03
-6.909132980282268023e-04
3.005686622116692658e-02
4.294222905035584986e-02
-1.380849082046410083e-02
2.359867870513850802e-02
5.723781229341758786e-02
-3.669997908669875297e-02
2.485096793567536776e-03
4.952868052651970138e-02
-5.487905566120290790e-02
-1.622079787229830164e-02
3.961334689234700251e-02
6.840420294568333448e-02
-2.775473614597017899e-02
1.159431829044885350e-02
-3.548231147584622255e-03
-9.493252632817231543e-03
-5.766198588061753616e-02
-1.202513577725746081e-02
3.482984914908537205e-02
4.594831165638442461e-02
-6.852778855859061047e-02
1.229651578532121306e-03
1.461708498802419438e-02
-5.524551641659924787e-03
1.829501398372796947e-02
9.110921301929279792e-02
5.445649690479618249e-02
6.015096311002351634e-03
-4.593165995645532435e-02
-2.650444171110890798e-02
3.120377695852505351e-02
-2.516905470698295108e-02
3.189759919173171948e-02
-3.716739446813192155e-02
-2.753895319413343992e-02
-2.911443464185321794e-02
-4.022845257100423483e-02
4.292397919986469523e-02
4.369222910967697493e-02
4.118417816844745921e-02
-6.275453770288714171e-04
1.585353114269258401e-02
-6.567534392382101682e-02
-7.936182475675000736e-02
1.536733487962046486e-02
3.757757332673401784e-02
5.136736297572769977e-02
-5.125649333393356849e-02
2.034218544869197814e-02
-4.089709453158426461e-02
-4.223686931523005367e-02
-1.939560362094339130e-02
-2.455573979591075748e-02
-2.407915644032413219e-02
-1.545605711292409763e-02
2.547075018761055937e-02
5.560587781911693027e-03
-6.291453531948139333e-02
2.867263202708761685e-02
-4.045300265388912520e-02
3.322882999951773386e-02
5.154307762035727908e-02
-1.391270968980595248e-02
4.024042810549340043e-02
-6.684143496847615162e-03
-9.257673077585344690e-02
5.578432579933454566e-02
-1.434804490120347373e-02
2.641270867171776043e-03
-7.786611845764017381e-02
7.322639519439695655e-02
5.623028873518597093e-02
1.162119191193971939e-02
-5.633795678002809226e-02
1.374028470825884064e-02
-2.355023802870376617e-02
-5.471043938729119697e-03
8.354601411230699881e-02
6.224499995249175438e-02
4.652126006522135787e-02
1.386035648335008294e-02
-6.232352936713527088e-03
-3.164378004105862507e-02
1.726465227810530106e-02
-2.419892604711836905e-03
-5.457429195031217491e-03
-2.976114131552353576e-02
-6.726523676920666099e-03
3.709943476361870357e-02
1.512521437400139897e-02
2.997061517267732289e-02
-3.372395305583270053e-02
3.056181142694524774e-02
3.448881230285906659e-03
-1.745350601738572538e-02
-1.247622774657483656e-03
3.942716435213307336e-02
3.764444145763544414e-02
3.076860693475777508e-02
2.727968768792741333e-02
-7.296389998303989821e-02
2.860853040558349741e-02
-2.149316478163913746e-02
5.785322858791110134e-02
-3.330043566843664954e-02
4.260161144193902460e-02
-2.055006993134807572e-02
-8.615091538214139991e-03
-1.724684249177589959e-02
-7.845839137390089868e-02
-6.313263321889671376e-02
3.578317692569073921e-02
-2.942132238490406324e-02
9.934003816050118382e-03
6.602160892199832043e-02
-3.560120373278273520e-02
-2.582578775593041831e-02
8.753017658302048379e-03
1.715264413921267772e-02
5.226854357016422897e-02
-3.476937322061679492e-02
-7.299617332261326696e-02
7.684416333044999381e-02
3.648910180582329993e-02
2.079762972394630371e-02
-5.079189778640764985e-02
-1.216810868221248308e-02
-3.666361760894328720e-02
2.353570056518056435e-03
-1.349601743938936942e-02
-3.147550114241046137e-02
2.413133338435984390e-02
-1.393682782799415994e-02
2.603002355894164579e-02
2.569775012224399802e-02
5.057151245366213466e-02
4.667627406584521840e-03
6.314555296362010794e-02
7.166517429303739806e-02
-2.607077836783874142e-02
-4.092605704351869392e-03
-7.557242493501208080e-02
-2.797511038736062890e-03
-4.874307722937719356e-02
-1.569666244667456204e-02
2.029419624366182381e-02
3.737786502474902545e-02
-1.860239011295422920e-02
3.944714919440984319e-02
9.901634122829543194e-02
4.882894142200537579e-02
4.360292599475414782e-02
-6.036629095729966615e-02
3.085923945629033549e-02
1.636244182791134205e-02
1.008956165508112512e-02
6.815802958724537230e-02
-7.813195816256363058e-03
-1.928474808429823245e-02
1.070454000889572033e-03
2.573469841133404698e-02
1.923377004984288055e-02
-3.226090987388746667e-02
-6.213470272254385113e-02
-1.268566464020736036e-02
5.519008861697889852e-03
-1.010167043140054385e-02
-5.559176614802065208e-02
-7.248950344121385392e-02
-1.195852112180562227e-01
5.449388203414892717e-02
-1.391776769211090174e-03
-6.498290879251013286e-02
-4.503156010467516089e-04
7.215785631335568107e-02
-2.355165109625460135e-02
1.225946221823280557e-02
6.450949516282446228e-02
-1.188523508923654444e-03
-5.373972537519865200e-02
2.978381361219774662e-02
4.489616172848188286e-02
-8.600078152059018738e-03
4.508550394965151614e-02
6.102577735298364559e-02
5.742044585252265021e-02
8.648886112265602791e-03
5.744380268839206858e-04
-3.134505177036404217e-02
3.123137640793645017e-02
5.236823398555601888e-02
-9.697390392743801199e-03
3.407701959786088673e-03
1.214821798369932794e-02
-9.939284141988684318e-03
-6.254287669044540643e-02
6.701976383912305706e-03
-6.878833665838673950e-02
3.679960864434050211e-02
4.877048128376408609e-03
1.583736390753340273e-02
8.682316320853394886e-03
4.882486814566264904e-02
3.970477907031251356e-03
-2.377564769596570912e-02
-3.385770249174617497e-02
4.344805062006915075e-02
2.082855773753343118e-02
2.481358323448439734e-02
-8.838772037870289144e-02
1.090092079517772199e-02
3.043676968009013592e-03
-5.695252677731227342e-02
6.304378270294622860e-03
-8.706032563012330167e-03
1.008564145139168033e-02
1.177526754841084697e-02
6.109335898035636592e-02
7.373135904086235148e-02
-3.200721515282450164e-02
6.372402373278222842e-02
5.980840529783272574e-02
1.453981184095145748e-02
-4.178046914831534675e-02
-4.890452897317108805e-02
-1.636660526075156552e-02
1.273000528245094715e-02
-1.654543185441527745e-02
2.909177719931480520e-03
3.325520456253917845e-02
-4.527839946901113938e-02
5.546236799207748119e-02
3.733938272840858080e-02
-8.788486510674403673e-02
-6.431373303734039433e-03
2.144188952735642806e-02
6.184467617435491366e-02
3.052942819183370599e-02
-5.326233386168464229e-02
6.595041430416376249e-02
-1.261581222624505796e-02
-6.181121801693745255e-02
1.303749609119479388e-02
7.173204975032571908e-03
2.848265111966512969e-02
7.549641120792409399e-02
-1.160309460070550053e-01
1.744576620655281102e-02
2.459433123509342442e-02
3.073724329335774177e-02
1.730652944207521082e-02
1.828484230657155193e-02
-3.370308824028575567e-02
5.130332243390568064e-02
-1.242420831157619622e-02
-1.629516970053454875e-02
9.936167277642410367e-02
-1.242539006334888313e-02
-6.374421937971493785e-03
5.410828591770527884e-02
1.502914570643702763e-02
-2.864485625100951505e-02
4.668369331740080189e-03
6.535675022777744439e-03
3.257028834260195654e-02
6.989958451556405050e-02
-3.295659791034292324e-02
2.946171114682872433e-02
-2.669629932637825054e-02
-1.373157242724278582e-01
2.323808476955519647e-02
-8.660060977611737029e-03
4.625015091996569766e-02
-1.519771579591117257e-02
-7.066063759003939071e-02
3.417998110560752090e-02
-7.059071201583677624e-02
-3.061030503555211071e-02
3.691380251692703840e-02
-5.845725393899211392e-02
2.600037889697062385e-02
-2.788157489066384748e-02
-3.259386733269686864e-02
6.915623126909423157e-03
1.421496424248930128e-02
-2.988363617187949836e-02
-1.627979675369272197e-02
-9.612799385328719970e-02
1.451163629048320483e-02
-4.303667643878951454e-02
-1.028032173773394710e-02
8.010608885630617071e-02
-1.109091835208440846e-02
3.206222002253020925e-02
1.334375703297446814e-02
-1.811843380046517307e-03
4.866391839907330263e-02
-1.000359248816109527e-02
2.417997464875793964e-02
4.093249478800194824e-02
-1.978600159530783525e-02
6.304708986418650074e-02
-3.991934417180995412e-03
-4.911787783449472061e-02
-2.624406714777443791e-02
5.483090845273821783e-03
1.984484751141127670e-02
-6.754135102332560481e-02
2.871741850265713616e-02
6.643702421531715377e-03
1.407318790773770707e-02
2.712323482078457526e-02
3.043660444843280383e-02
3.464570906639987541e-02
5.880379432813188229e-02
4.863082249234772225e-02
1.427962761724025850e-02
-8.093064973719224509e-02
6.969462532125911269e-02
1.067307907787072574e-02
2.383027297483702317e-02
-6.710894276201398445e-02
-6.626614450963806691e-02
2.421541842214220905e-02
3.444500547732323725e-02
5.107913423048044549e-02
1.645709784647578777e-01
5.358370185894661963e-02
-6.251161121350375799e-03
-3.239264022724872016e-02
-8.297326074184921060e-03
-1.819968999220620415e-02
-5.185508508130302202e-02
-9.856311158974528919e-02
1.418687248947470697e-02
-9.947109486933687628e-02
-5.387817759865511785e-02
-4.609877016916427012e-02
1.305441580081922667e-02
1.973329662428079806e-02
4.299123617528526758e-02
5.919017175773259171e-02
-7.277640131266360779e-02
-5.866349685222400218e-02
8.433753396718076572e-04
-1.765479610098360033e-02
4.253912242888910344e-02
2.475943511625417620e-02
1.743237036454853284e-02
-1.467727762568819816e-02
-1.897463597419537032e-02
1.299466121748858033e-02
2.908266472342988310e-02
8.813942102629640507e-02
3.181829646771781872e-02
-1.271412181219486659e-03
6.510691929878362205e-02
7.665339255073375102e-02
4.513880402511775969e-02
-2.356052276086196412e-02
1.102890958321949607e-03
3.001279568618317461e-02
-2.438509080288820546e-02
-3.052341307978375523e-02
3.526606415243412063e-02
-3.516982024180129174e-02
6.402130608057822470e-02
-2.849731240769330654e-02
1.229056474819403832e-02
-8.252161299958798296e-03
3.512619294579352042e-02
2.447343661459016120e-02
5.246649218921243911e-03
-4.238164115913562596e-02
-5.055019846646441328e-02
-6.077175566535619744e-02
4.326375116199041720e-02
-1.902892414594089740e-02
-6.432896483457901937e-02
-8.858825937947967244e-02
1.321242600753059181e-02
-1.139713235764505950e-01
-2.606622205311060272e-02
-4.377657933625777459e-02
2.558264175199631910e-03
-1.129287491536922969e-02
-6.880178013003319937e-02
-5.799539665105936381e-02
4.331251200866444162e-02
4.121078760771493960e-02
-3.340382274206010575e-03
-1.863085460954562803e-02
2.009546212535841953e-02
5.771540772805140024e-02
-9.777241767780381343e-02
1.437188665582761829e-02
4.895180089152146446e-02
3.830021196776940522e-03
7.322833055458138896e-02
-5.992681927730057409e-03
5.052493518020025054e-02
-9.556849418014327219e-03
1.124182750155134150e-02
-9.156345131393252290e-02
3.710901452490576041e-02
9.192976056354705550e-02
-3.500356517883398272e-02
2.098050104917945774e-02
5.826150847816274903e-02
1.190017901586417097e-03
4.823883569022802131e-02
-4.977961786559523955e-02
3.237204521192495188e-02
-7.020223621793000857e-02
-3.868000365117429690e-03
6.262307372359872393e-02
-6.533625499679743265e-02
1.238129704567107227e-02
-3.074818245023002231e-02
-1.140548460873912553e-02
5.800370635095361549e-02
-5.806044906037957122e-03
3.758042923619157871e-02
-2.944800172992278336e-02
8.422290027975830318e-02
-3.719059729751118121e-02
1.013147037733976193e-02
2.945165501599502841e-02
-3.499731573195320918e-03
1.642043039103312533e-03
1.364946456382834690e-02
2.546703022308563144e-02
-7.754848633267694136e-02
-7.856084258668716291e-02
-4.204123601295521595e-02
-7.154339381352365496e-03
6.060168796014634741e-03
7.687431802036537309e-02
1.900300269907903572e-02
-6.775549931559410322e-02
-6.379376737211304993e-02
-8.869891253701901734e-02
1.585930076795919949e-02
1.463487212348050029e-02
-7.487493326598500254e-02
5.228363614062114112e-02
4.888626459840069577e-02
-2.147678127327589184e-02
-3.542269832913239741e-02
-2.545589543454000042e-02
3.845600025346350426e-02
1.710682347311217114e-02
-1.574080084435409976e-02
2.512127454860995941e-03
-2.513386794214789166e-02
3.330311407124308520e-03
-9.414513584288538781e-03
-1.267686504223766763e-03
5.886160019925880914e-03
-3.083370574774656203e-02
-1.663605687827810625e-02
3.188058850750465079e-02
6.319150832887585056e-02
4.573804917466558345e-02
-2.578741543862443295e-02
6.321204985173048581e-03
-5.772712241269711136e-02
-3.537879327180012967e-02
-7.755819812770658669e-03
-6.748477367749684125e-03
-2.210679239642293278e-02
3.438431084040546176e-02
1.324707067962877134e-03
3.440089969489700666e-02
-9.504633001500285838e-02
2.495135618674954037e-02
5.205220540837516424e-02
-7.150405246400613757e-02
3.069091658197525135e-02
-4.025992782565625955e-02
-1.849149472008682809e-03
-1.585716014993026821e-02
1.274776732294204823e-02
-5.744631912303282961e-02
6.148834398352619190e-02
-1.128670138100643962e-02
2.901089935207064319e-02
-1.416182877988525187e-03
-3.815527452639385503e-02
3.431495548647697097e-02
-4.628960099684824303e-03
-3.576145023683038882e-02
2.623496018831837640e-02
-6.396403205177536577e-02
2.085395963942647882e-02
2.871182928075603140e-04
6.638290393683302093e-02
3.248397458277892808e-02
-3.227458276858303360e-02
-2.163510502627660065e-02
3.651067389570534366e-02
-5.897852011180153287e-02
-4.665456523172847175e-02
1.445122115490232208e-02
-6.071901125010931155e-02
1.813612653359840399e-02
5.704551751915645091e-02
1.535431609599283327e-02
-1.787971257382661716e-02
1.640927187304323798e-02
-3.348212056421273619e-02
-3.011584370266634503e-02
-3.707142457033719279e-02
-2.105490474108329124e-02
-4.354172615550783165e-02
7.734958513761633174e-03
3.871873016637219448e-03
-4.786024774792502906e-02
-8.456990677752271313e-02
1.714864893339588386e-02
4.057205406279327056e-04
-9.379808635206302384e-03
-5.113850002705772058e-02
1.054947317694218158e-02
-9.603306567342670061e-03
1.676860818829935262e-02
-3.447884765637783226e-03
-7.052621461189620411e-02
5.034150131812640270e-04
-7.620055563055530556e-02
-7.315047503361030677e-03
-1.798405972739118520e-03
-5.824363537827144388e-02
4.102190188489510114e-02
-3.113080048659627730e-02
2.716835815940366744e-02
-2.293785819216443561e-02
3.550337829781836929e-02
3.332115468249349788e-02
7.046865196571540542e-03
-5.811970988075328831e-02
-7.753360767245700939e-03
-4.544052571417909331e-02
9.599690965143646559e-03
-5.966748401039267957e-02
-5.009841286850155728e-02
-7.341252656014933542e-02
3.033401358442557733e-02
-5.319013476011407587e-02
-4.858697752507159379e-02
6.743791157813361185e-03
-2.335508141413994779e-02
-3.060085060075980884e-02
2.357525769153506149e-03
3.691647920133557526e-02
-5.437087626935172002e-02
-3.541725352311318048e-02
3.487878763561060719e-02
1.686184404113084609e-02
1.204627102336577188e-02
-1.824707277867771912e-02
-2.994632348696393137e-02
4.469014989015213796e-02
3.317057073256935579e-02
-2.655807934037264853e-02
7.238513546625104100e-02
-1.785660970897278918e-02
3.673322511152315810e-04
7.203424479205122744e-02
2.426791761857478164e-02
1.864192980382827283e-02
1.348595334602496407e-02
3.252454960296544823e-02
-5.740559644643270648e-02
5.632198011802929880e-03
-4.274612449908003764e-02
5.553697926057124534e-02
5.812402293275408666e-02
6.242123339668914118e-03
3.111573629637972085e-02
4.689435999058293170e-02
-2.031893606329092297e-03
1.880502836527185584e-02
-2.350190116952604810e-02
-1.807063509615693120e-02
7.618479157056183559e-02
-1.757270172482541110e-02
7.081342828555120365e-03
1.470550863951331985e-02
-6.530647938095730798e-02
4.181114198607412623e-04
5.330170298872890372e-04
-4.328220545761772564e-02
-6.144498326062052679e-02
1.075402207589536419e-01
-8.907470479822605924e-02
-5.302996655401277792e-02
5.585415992135436131e-02
3.458830213948440755e-04
-1.167680598577732209e-01
6.481727265542160110e-02
2.620606065944174404e-02
-8.018758294725324143e-02
6.531007896327632734e-02
-8.451463593682934095e-02
4.614228748560824517e-02
-3.852995195660486628e-03
-1.955462762445331348e-02
-5.968044618501976151e-02
-3.847715884757091191e-03
-3.041318916076220930e-02
5.252620237473443199e-02
4.600030108821464431e-02
2.371190415170781884e-02
-4.978733444026540306e-03
-4.764115101120166423e-02
-2.702630496472085281e-02
-9.202703463139604023e-02
-1.147545011923780008e-02
-5.077186950759935563e-02
7.391682540086121772e-03
-3.420405681638234718e-02
1.381794255834600978e-02
-9.833903979034320370e-03
-9.425974704250990321e-02
-4.319447925275190364e-02
-5.296890905787528595e-03
4.736262385645984702e-02
-1.062958707664557467e-02
1.526315172302857709e-02
2.294872558951474573e-02
4.671412652644283542e-02
-4.231412192966678594e-03
-1.441292292143813228e-02
7.357034124479283621e-02
-3.798799158631778472e-02
1.027847138109723585e-01
2.675071741895008754e-03
-3.550015439220463500e-03
6.800260985619589228e-03
-5.473302516419601554e-02
-4.473251754625177587e-03
2.521825003942565480e-02
-3.379706688760639871e-02
-2.896270286529257706e-02
-7.723168379632927398e-03
1.179571472722919234e-02
8.851580262688457656e-02
3.920739702884966371e-02
-3.528604905554766358e-02
-4.096258061519233995e-02
-1.002245996019110810e-02
2.690554894502450098e-02
-2.694866659484709132e-02
4.680057004220376099e-02
-5.537902424495254328e-02
9.748520648729527838e-02
2.606830118629660867e-02
-2.733395121756361512e-02
-1.531112339468365148e-02
2.993677934815005930e-03
-3.943075169244118772e-02
4.638166933209660753e-02
1.639980022329941625e-02
-6.482721054779327918e-02
-5.611968375442565743e-02
6.606842098080047132e-02
-4.045616194461104653e-02
5.651246398807113075e-02
-4.593885100860433529e-02
4.530158007828277711e-02
-1.118512948401428377e-02
3.297062997320886896e-02
-5.957796077752703506e-02
4.922419218322071632e-02
2.899673272181983036e-02
5.173825349710090005e-02
5.361067646117854968e-02
3.015914551154941572e-02
3.862249496087696854e-02
-1.984112453889286080e-03
-8.981709159306712487e-02
6.230589412164338342e-02
-6.312290127340226820e-02
-1.533629415410906784e-02
-1.992083897807736970e-03
9.388689248357756645e-02
-1.704087147924829987e-02
-3.256319785065988487e-02
1.659106664257137265e-02
-3.716441384090730243e-02
-2.958182445258927470e-02
-2.348638751230305161e-02
6.460140465296283774e-02
5.771920095464548595e-02
6.026626297520421699e-03
-1.871187518170827624e-02
-3.694682467324671843e-02
-9.195443232763897412e-02
-6.311180056431408593e-04
-1.891059213526858143e-02
3.810776539445970973e-02
-6.714399608185689372e-02
-7.770815946109952028e-03
1.260352268483638620e-02
-6.690221790359027199e-02
-5.566129988037191861e-02
-2.421073999215668515e-02
-1.414722641504136472e-02
2.663504167890983279e-02
-7.566086751943153221e-02
-2.904409105615236852e-02
-1.839637088429304330e-03
6.933473778526531850e-02
-4.893891288979544674e-02
-3.552466369370838040e-02
3.771615666336007588e-02
2.904170064832782127e-03
1.448425082943322929e-02
-5.308588204971316504e-02
-9.942465040030819268e-02
-5.437273522277829771e-03
-6.284487671532235087e-02
5.215736158995534083e-02
-2.517824510706665256e-02
1.682045187790307331e-02
1.858163164275971821e-02
-2.068985773866512806e-02
-1.020945353800488918e-02
3.628869904270394520e-02
7.667677722825994718e-03
-8.528025557782704935e-02
-1.465087200987796184e-02
-3.578278232186661665e-03
7.019865094855870513e-02
-3.440784271365315145e-02
-9.563780669854623400e-04
1.953730823566614955e-02
-1.142977059714046784e-02
2.576675647131062771e-03
-2.262222818871653662e-02
-1.137296734424089566e-02
-7.984265224787570614e-02
3.603752983830157963e-02
-1.656933846878035424e-02
-4.790996594696222272e-02
1.335070913972472850e-01
6.810128222645372986e-03
3.653257315302033126e-02
-5.393665967392358845e-02
1.252979811004348732e-03
-9.339826368812775836e-02
-9.792020025586713541e-03
3.336656581259306309e-02
5.570896397779846743e-02
3.367062519950574789e-02
-6.813370784296494953e-02
-4.125310000433770469e-02
6.667588693709791681e-02
3.526418886096873567e-02
-5.653298814015646906e-02
-3.517104073804105252e-02
-2.134200641418676145e-02
7.177733639663351484e-02
3.057666826475563190e-02
1.928235348777176256e-02
-1.023620436475506171e-02
-1.676539138153657071e-02
-4.057605702464250549e-03
-6.942776738274732476e-03
1.792918236399391498e-03
-3.178423377458263616e-02
3.876580109972934535e-02
4.515154999803568103e-02
4.124842145791994541e-02
-8.249350954651875345e-02
-6.215330724977173593e-02
-3.275941572260986784e-02
-4.460167945374871046e-02
-7.841328879482393002e-03
-5.251356744824085820e-02
5.062391055205180818e-02
-2.709338099506582165e-02
6.194954439766291870e-02
6.583261964451946058e-02
4.874160375671711398e-02
-7.032826660883277625e-02
2.618670666488046722e-02
-6.499940668190021253e-02
5.514165263778866496e-03
9.049823226700536016e-02
2.400590650926066882e-02
1.747466878073719891e-03
-2.850923926732164965e-02
-6.637075805109252102e-02
-3.870981944696242575e-03
3.819961547748855490e-02
9.328449554769626881e-03
5.904598508189021905e-02
5.602473025866570866e-02
2.804081897760564435e-02
3.889741947598169408e-02
-4.207504971709628491e-03
-2.133952207420502373e-02
4.862103306520493273e-02
2.831238647026076971e-02
-3.238996042341073939e-02
-6.296064217219403403e-02
-3.812110264076212784e-02
1.193811188982088489e-02
8.599925673935821663e-03
-2.459034701637882042e-02
3.541574770306158554e-02
-5.354778659190352619e-02
3.441770315862496821e-02
4.549532731571808569e-03
-1.497493999291998456e-03
3.303363787232900528e-02
2.108374044768702646e-02
3.168114146126078251e-02
3.194836743684132535e-02
9.116728860581105667e-03
2.434763695605465100e-02
-8.866540683036543136e-02
2.507656178365083241e-02
7.509841374462765395e-02
-2.866446008548984362e-02
-5.962215361482647510e-03
1.270836693369295153e-02
7.119926607221850612e-02
2.963199654044976206e-02
-4.566796581616806155e-02
-1.067824177705649705e-02
-8.269528323746879947e-03
-9.314436466888929844e-02
-3.523924695657447426e-02
-1.027052535974328461e-02
-2.914111204110194503e-02
-5.898695837222960731e-02
-1.795386986427496487e-02
5.714192538969019297e-02
-7.335080924716086415e-02
-3.933370810058966355e-02
-7.682100377924750605e-04
1.523605835501793890e-02
-1.558291978295964914e-02
-1.179890306930703701e-02
-6.292375897020631437e-02
-6.834848644820080976e-02
-6.878906478932558799e-02
-3.931893408021475828e-02
-4.793235068336236526e-02
4.753508914602732997e-03
-7.781434810995381361e-03
-2.787103349836918612e-02
-3.238620178351943237e-03
-6.364709538233809596e-03
4.701788596981605617e-02
-3.316861026927028777e-02
-1.364325003404116832e-02
1.825781018716529300e-02
2.009459697967996492e-02
-4.069632749226764074e-02
7.213080761497223971e-03
4.938754159654178133e-02
5.401133144147520632e-02
-3.970536587288826108e-02
1.827990356763731228e-02
3.845464917922211678e-02
2.296358486091244072e-02
6.819330034108748995e-02
2.303343047554795228e-02
2.415399412286334604e-02
-6.307077198265272078e-02
1.798990758443335530e-02
1.515502114432831088e-02
-7.699448155846094766e-02
1.134549725643071647e-02
-9.890978366526897991e-02
5.940901549312795071e-02
2.544161328318719772e-02
1.282818857027470671e-02
-3.995631265550431827e-03
-4.321897669928755764e-02
-1.089938987858187110e-02
3.484051318459657764e-02
-3.877558517556057432e-02
1.683294752837747460e-02
5.388400999836964050e-02
-1.949263040949743633e-02
-5.156623533351355204e-02
-6.835572984626166193e-02
2.996703160764193838e-02
-5.116818455113037595e-02
-1.863152891941429953e-02
5.041824512618541670e-02
1.292759998272326738e-01
-5.777986258656905849e-02
2.056748249498673714e-02
-5.302451444130633872e-03
-5.176231231679701700e-02
-4.132662606115169827e-03
-2.244114861275152764e-02
-1.675978006097808559e-02
-1.535981727459446999e-02
1.282182281426116725e-02
-5.208874532041520011e-02
4.452895614773963624e-03
8.332052100787597226e-02
-6.361137705115387300e-03
5.273062313691245090e-02
-1.824355110460014473e-02
1.397814181494360514e-02
-1.115775653844868626e-02
-5.560967730935777176e-03
-2.488247098678857908e-03
-6.094445788632148892e-02
4.496895840494206931e-02
-2.454900116308020297e-02
6.091913879542323537e-03
4.468501579591084572e-02
4.127776433767560427e-02
-3.814767659551553808e-02
-2.259577656534378018e-02
1.179870409502570792e-02
-1.129544073641258056e-01
-9.885240158818886427e-04
-4.528177298036524523e-02
4.015696913001855911e-02
5.486284007319193988e-03
-3.161981871000497241e-02
-2.678099866434167572e-02
4.793719678591621541e-02
-1.221638838321902482e-01
-4.886800604791548958e-02
-4.399794893385922112e-02
6.829071199771100109e-02
-5.853251209759423312e-02
-4.565983508332571716e-02
-3.725972533573774712e-03
9.686195489562415828e-02
2.771148121768605282e-02
-2.274401997672410858e-02
3.202882531484717299e-02
1.214593465979882381e-02
-5.480729490645595142e-02
1.799200306495454598e-03
-6.829064703019313565e-02
-2.103035272550943247e-02
-1.171364670761020771e-01
6.130871985216487796e-02
7.204138156072609211e-02
2.170165896117925031e-03
6.612641866294176329e-02
-8.321742595546193118e-04
8.106169414581717789e-03
-1.697470693054630797e-03
-5.619996760214079207e-02
1.558441689963612278e-02
-5.496463190597481200e-04
-2.959547126389716273e-02
-8.423994377292548519e-02
3.414873020256313507e-02
-2.271919423890693054e-02
-6.510000083167730156e-02
2.909247874420994515e-02
-5.336810501703604520e-02
-3.954409674121872609e-02
-6.542218210604071327e-02
1.753873409060727889e-02
-5.133224553529942835e-02
5.513564588873415273e-02
-1.758443272627427736e-02
1.318518591601875768e-02
2.856791465415743983e-02
-2.472488955013702611e-02
-5.532151572283855456e-02
-9.769085705960119104e-02
-9.994445139114491866e-03
2.984943223376249760e-02
-7.123022325337965456e-03
3.469827123734620794e-02
1.172732665682797021e-02
-6.938706490249781089e-02
-2.174772126143995066e-02
4.902036064388189812e-02
-1.835965129028249015e-02
-9.570379697309030348e-03
-5.477323812927949176e-02
1.457991337773894419e-02
-4.851657701460929811e-02
7.049733821221350338e-02
-3.857537319811941284e-02
2.899635295400853491e-02
-2.623709721650981791e-02
-6.258933808902034102e-02
1.596253741249699159e-03
6.194014021497213154e-03
2.316293849859677942e-02
-4.414481401006566802e-02
-4.657623784150083379e-02
-2.997875165133042849e-02
-8.131502456326990258e-02
-4.775467883140221276e-02
-1.732376951259140957e-02
-2.849616758190452737e-02
-4.869947968361491158e-02
5.508075616093511401e-02
3.217367825156808997e-02
-2.890510161437123346e-02
-2.227923379899736031e-02
6.663552390202993891e-02
3.933959888247363229e-02
3.977680015920436601e-02
-4.940355524969997081e-02
-8.332675133462560946e-02
1.064785689692801171e-02
-2.458956244341072017e-02
4.687033573063738995e-02
1.877893963530348140e-02
1.087499608256182679e-02
-1.012589892098545441e-01
-5.084148849821491963e-03
-3.260623165077138758e-02
-1.090763231345949213e-01
-4.821674164688522640e-02
-3.008815380837070314e-02
-2.772748051429366201e-02
-2.705383358180337219e-02
7.971646415489340443e-02
-6.436031964136293415e-02
-4.014130141345675223e-02
-1.424895368134154218e-02
-9.014969842265197972e-03
5.943318910733211453e-03
-6.641914159716789945e-02
-1.365005812555094775e-02
-1.029312235350590687e-02
4.420913486873568471e-02
6.452980274429180596e-02
5.040329320138215580e-02
-3.097551622244358246e-02
4.473390216572036004e-02
4.617332955163955255e-02
6.847930214880768029e-02
-1.751731155673198065e-02
-1.152970218999131574e-01
-1.328377620301699966e-02
-5.705000772058573325e-03
1.818997402420068771e-02
5.314371892477962045e-02
-1.752229461039588737e-02
-4.697543487865374345e-02
-3.144835517253320029e-02
1.135049962752137341e-02
-2.933658107265645076e-02
4.963377927480614599e-02
-4.609270420863205431e-02
-5.026684020234842287e-02
-6.998320102633470707e-02
-3.755909316587465602e-02
2.400710689717539328e-02
-4.059524267808293022e-03
-2.041549596388799598e-02
5.295118039990151515e-03
-1.298131516818917530e-01
-2.355527993085048538e-02
-7.152024513114155213e-02
4.934436509701688872e-02
6.584762204754474307e-04
7.672059025378176467e-02
9.836557713298504577e-03
-8.061812581465253869e-02
-1.800338623806362753e-02
-2.633840457263133400e-02
-5.057021127403409089e-02
-6.541066271117839987e-05
2.229077182425715647e-02
7.743150461741353519e-02
-1.282536718226115653e-02
-1.980586001589090470e-02
1.397312249151909727e-02
-2.809316668048893184e-02
-1.155497382943017903e-01
4.437208804385071176e-02
8.490514661142734010e-02
-4.193298896649834406e-02
2.308815097388913079e-02
-6.595245171344112090e-02
3.288120170885585475e-02
5.470628812832854793e-03
-4.830407077026679930e-02
-7.151779151002371493e-02
-1.019859443186636599e-01
-2.068764195582443316e-02
6.436775971441072164e-02
-1.235204515801263843e-02
-3.060767432213954212e-02
-3.860594399762892759e-02
-3.476159626217137366e-02
-4.159257518738218584e-02
-2.658071988603672147e-03
-1.039824477769005356e-01
-2.230828670460342084e-02
-6.047415595392163085e-02
1.630726037778608070e-02
7.121074089007619658e-03
-6.675597762287009684e-02
-4.819119367853020447e-02
1.019894312813598080e-03
-4.805143619254211712e-02
-3.411493777886587947e-02
-4.767847833820312853e-02
4.574828008168821403e-02
-5.783544457593301630e-02
1.374370987128479930e-02
-2.526240714778100332e-02
-1.151466735280690934e-01
-6.138850593468234834e-02
-4.061410514926824811e-02
1.391972919770814374e-02
1.635634839650822181e-02
1.776656411407460988e-03
-2.265997110734868994e-02
6.122146697746904927e-04
3.578058110328981301e-02
2.782836013601273570e-02
8.186780074335969770e-02
2.422119412919356007e-02
-4.339613755300145148e-02
2.088611439393756389e-02
-4.092971931082968473e-02
-4.324975362446666083e-02
-6.028315865314645694e-02
-3.082770236157033900e-03
-1.821945678192685505e-02
6.620998344772360822e-02
7.644941417582343419e-03
1.329113795038446878e-02
-9.806836120434812495e-03
2.914992852330625800e-02
-1.615960792179244390e-02
9.200177873833531930e-03
-6.846628918020609966e-02
-4.600615989462708555e-02
-2.220913161006755898e-02
-2.306268962548711429e-02
5.733058293624079815e-02
-5.030113054133101419e-02
-4.368421442913084617e-03
-7.710840433266461826e-03
-9.272997573739469312e-02
-5.569203289743560048e-02
-6.356669326501095119e-02
-3.507976095323851740e-02
4.307091112005165430e-03
-3.210670254188530137e-02
-2.926669199612159933e-02
-3.665774953780333301e-02
-7.363689108430751529e-02
-3.766619467897745072e-02
4.495279277876328139e-02
-4.094641601406765613e-02
-3.537100907216890466e-02
7.680193231751587801e-02
3.285104954357499774e-02
-4.812408988430860735e-02
5.776258447340625523e-04
-2.418184169778487061e-02
5.229608799958080506e-02
-8.862522611678816387e-02
3.409389588690094064e-02
-5.402871991148883862e-02
-9.248744303951332568e-03
3.417190658782456175e-02
2.570565312138771430e-02
-1.641086281101408473e-01
7.457733567239109573e-02
4.053550084748749199e-02
-1.072039363860650789e-02
-1.405929188359395128e-02
-3.783350428370896301e-02
-8.372455885412105614e-03
-2.313398374297792603e-02
-4.531659278595360357e-02
2.991346454323614429e-02
-1.552964329313753430e-02
-5.951394617332535220e-02
-3.177405498622325880e-02
-2.930460637911086550e-03
1.333853792408663808e-01
-1.241949744537176326e-01
3.211455040183332915e-02
4.691434583470208142e-02
-6.621897388295069908e-02
-8.464879699388727641e-02
-5.929352819535807506e-02
-8.746369227220492093e-02
-7.107149986145845644e-02
-4.057088046165378825e-02
-2.555757246977045233e-02
7.082810174835918460e-02
1.025445383533795003e-02
3.641790701463949037e-02
2.956839514556605653e-02
-4.346884080263546668e-02
-4.847908591891429697e-02
-3.566557847754369542e-02
-2.604591494824767123e-02
-5.295843580875832929e-02
6.421847078189507618e-02
-4.716710146118095965e-04
-4.326133640774470351e-02
6.682005898940909794e-02
1.142572066518175548e-02
-1.490523855621686544e-01
-1.952235362946081257e-02
4.355649912197266140e-03
-6.676015717722434857e-03
-3.046270993704899843e-02
4.989891043973018747e-02
9.147806535073082709e-03
-5.344448377801617328e-02
-4.245645561397841231e-04
-6.184348513281105048e-02
-7.390366294846838213e-02
-7.598845795633574207e-02
-2.914593920251778297e-02
1.289690244471857622e-02
2.151201431757180857e-02
9.406130748876539950e-04
-4.276877760898933380e-03
-3.176936043855585479e-02
-2.108117222360595538e-02
-7.951765956275355651e-02
-4.482933562535356548e-03
7.748602657205769240e-02
-8.480458682393302028e-02
-2.747985710409064572e-02
-3.591496503875834384e-02
6.261499538243483001e-03
-4.353593518025090231e-02
1.009874708660130245e-02
4.063959693821127955e-02
8.969992870077892963e-03
-2.939452184726147957e-02
-5.670432663587228125e-03
3.732497550350633107e-03
-1.638617674174234692e-02
-5.092085211510360282e-02
-1.067308062671188176e-02
3.066774659013039514e-02
-1.788125277277805708e-02
-6.556040982191138622e-02
2.908136093536160469e-02
-2.370744659046585684e-03
-1.185600692626559149e-01
-2.753952129935915982e-02
8.426400438459054343e-02
-9.573521925775273222e-02
4.881399577023384090e-02
2.926745609228512124e-02
-3.881435394118890048e-02
5.104573679313489237e-02
-7.564074757545136141e-02
-6.093601732926105102e-02
5.760852759868632239e-02
3.713432685301220476e-02
-8.373022819555075991e-02
-1.090363278354296479e-02
3.525618181277534458e-02
-2.617124937406789184e-02
3.604868200761199987e-02
-1.269387045772705537e-02
-6.488286287528720331e-02
-3.370489878190648103e-02
-2.655463917102994162e-02
-6.163096665364033860e-02
6.427721807108197939e-03
-1.918735055911255372e-02
-3.156738938341362155e-02
-1.426363374022686890e-02
-6.114947870822069753e-02
2.185352127218529242e-02
-2.786676098205573097e-03
9.772539343995585714e-02
2.289469598547355308e-02
1.475865771150791476e-02
-5.116554679283363827e-02
6.547636608945257841e-02
-8.768056452768407949e-02
-3.345567402756279701e-02
-7.419695644380472355e-02
1.789527560881024743e-02
-3.958974750776943956e-04
9.155517912936043945e-02
3.623431819425616818e-02
-2.732665154013195347e-02
-1.929057084219266624e-02
-6.220621106336751693e-02
1.836007891138539960e-02
-6.353182777558216698e-02
6.759370526042378716e-03
1.399370483056401084e-02
1.452903135970279661e-02
-6.389855381471797047e-02
2.164575154632903189e-02
3.124036385767036544e-02
-6.367193547250812879e-02
-3.752763746372252823e-02
-2.553086583949274943e-02
2.824054841491968268e-02
-6.687097529255122720e-03
-5.309479150318392737e-02
-7.348995887449755182e-02
-2.144922725215341747e-02
-2.589883479133887542e-02
-4.253708327050033378e-02
1.698432009439712620e-02
-6.110300100199749646e-02
-6.183594624257771934e-03
-3.693278556491830233e-02
-5.695326253084794649e-02
-2.800613260975453114e-02
-3.188433834008926743e-02
-7.981058878873210916e-02
1.487690522672218373e-02
7.960056598659117147e-03
-7.560946189106940163e-02
2.392909005076761242e-02
-2.525164573796727374e-02
-8.877276482550125469e-02
-4.017175170310705035e-02
1.749972148484735257e-02
-2.907193385996621748e-02
-6.470611728306859510e-04
-5.761756113941678831e-02
7.432827345349573948e-03
-1.020055178793731997e-02
2.910457270113216144e-02
-6.899903539784689455e-02
9.637671600466815591e-03
4.944624590016765374e-03
-3.254963928074575130e-02
1.092931661842120802e-02
2.729042832715130804e-02
-4.110611655732668984e-02
7.591073424426750260e-02
-2.408776830142897452e-02
-4.242528115304149833e-02
1.667491874564297483e-02
1.110005845473320714e-02
6.149672464435267105e-02
-6.171629945206322243e-02
4.627608852598650603e-03
6.017280736920383594e-02
3.563894644519314397e-02
3.887625357184613072e-03
-2.397421341661240546e-02
2.586403529567470050e-02
-7.713632829276714786e-02
8.214500419504094453e-04
2.211842815215755986e-02
3.351316846996047101e-03
-7.227557901898171155e-02
2.310840636482818997e-02
8.972039081773026947e-02
8.172997957868919153e-03
-1.090043949905974974e-02
-1.542454885716011172e-02
-3.454134057898596705e-02
1.306500757510458202e-02
7.215139514881037386e-02
-1.791465404325708333e-01
-3.459503304294462428e-02
6.148403873592364621e-02
-5.566744390564501953e-03
-2.869465981072598371e-02
3.148571273491123507e-02
-2.342305868607411946e-03
4.185354007455900638e-02
1.819629139613914565e-02
-5.416731426774882424e-02
4.312255130864445229e-02
-8.021932559823963249e-02
-1.629117674267247309e-02
6.162275350622475889e-02
4.326285280659857013e-02
-4.914062787675213539e-02
-3.780988613865682302e-02
-7.122111884308705669e-03
-1.131652705961347892e-02
-7.299039055711192825e-03
2.697228065670756892e-03
1.634225644400838853e-02
6.295175548780801433e-02
-1.216934605727543056e-01
3.607835333301881962e-03
-4.388771089956005483e-02
-8.942689634989758884e-03
-4.602998455913345083e-02
9.972034096335272504e-03
-5.044552501559343427e-02
-3.584447646392803499e-02
-2.024553973178366828e-02
5.532008290265653938e-02
4.969972326807079593e-02
-1.530622874304374617e-02
-6.040141372741787001e-02
1.940012224789930059e-02
-6.530128796375650468e-02
5.250905018504355148e-02
-3.585582485765936942e-03
6.608488124334850828e-04
-6.694498451628674678e-03
6.483434838586055356e-03
3.693737211475065646e-02
3.301701415389102223e-02
-3.832531229024505742e-02
3.495305626219626094e-02
1.140236613016395659e-02
-6.406331000368257859e-03
-3.892754420697862316e-02
-5.280673163059882054e-03
-2.462123722540594806e-02
-1.079298223549427123e-02
-6.405446810950965464e-02
1.910026622195640927e-02
-6.590793211766998727e-02
5.275171292176127416e-03
7.221387981030889802e-02
-2.236525978813421432e-03
-5.478245259529944920e-03
-9.231002352556522475e-03
6.502560462529647506e-03
-4.601996796279426288e-02
-9.799108932355328483e-02
-1.591941619786831075e-02
-5.302520352188493796e-02
-1.041091078653747816e-02
6.871530109151093371e-03
1.793197383552923990e-02
-2.556893151111910498e-02
2.702765509177314229e-02
1.629559924537881885e-02
8.882064972337176331e-03
-1.985588098672530499e-02
-3.079653311331556273e-02
3.849374073121652334e-02
4.493926442653779774e-02
-9.531259790847654290e-02
3.531219919526255857e-02
6.948004410183937496e-02
-1.647187476434979272e-02
-5.168763320959606812e-03
5.057032353420539729e-03
3.221234030129335041e-02
2.458939983347386074e-02
4.050966203753849325e-03
-3.696115326473015106e-02
4.088259518254933056e-02
-2.297451392107411044e-03
-2.268889310875656790e-02
-1.931603832829820178e-02
-3.476008684258678066e-02
1.131356351529920895e-01
-1.319775195066184501e-02
-6.599398498498706966e-02
1.159112513489291701e-02
-2.820675472096194694e-02
-2.260381839886048752e-02
1.767051155325648215e-02
3.899171097228913696e-02
5.068647162456871996e-02
9.498927457566919141e-03
2.810220253117133929e-02
4.005578631660557110e-02
-1.151125985537646522e-02
-2.341938829439451156e-02
2.437546224445706969e-02
5.958437053650229159e-02
-1.451794130975837122e-02
-1.513926864609066621e-02
1.652752857715892795e-02
2.864452102152215129e-02
-1.191844421559710571e-01
1.005791051805514091e-01
6.209261946983357650e-02
5.654971783170582161e-03
1.406636178249550950e-01
8.757045080902906009e-02
-6.173495405595704616e-02
4.962522228294884846e-02
1.244179944399520336e-02
-8.544024966291333080e-04
2.330721909881456125e-02
-2.501634212596674789e-02
8.494107855200206530e-03
3.052058594194754018e-02
-7.777730695900615665e-02
1.415346089094843621e-02
1.055227086739075754e-01
-8.962205443842714836e-02
6.214114703676069246e-02
-1.049162269670170095e-01
-2.850220991667266543e-02
-9.367621103758664441e-03
-3.170914922998820801e-02
-2.751846977610611020e-03
7.944527696781540638e-02
-7.121853717728086897e-02
-7.015226310331068582e-02
2.005931374327199479e-02
-6.311048214873239692e-02
-1.888218059588406619e-02
-8.370353147975587160e-03
-1.165755373837539140e-02
1.700243256503185252e-02
-5.076307311538499206e-02
-3.159951745216266206e-02
1.900086472075812258e-02
6.721585234436293355e-02
2.394119364957126433e-02
-2.202673254802763742e-02
7.567700796157576792e-02
-3.329408152499725715e-02
-4.522327138426905646e-02
3.586327272091604287e-03
2.663556466189275981e-02
-3.324849081383571270e-02
2.671814076481409880e-02
-5.272963840647414135e-02
6.506688630834821241e-02
9.368389703120110282e-03
6.886738587387349064e-02
-7.421541009269862470e-04
-2.632382195097684053e-03
6.454043787625619801e-05
6.016910933617619639e-02
1.940654159930125730e-02
6.235569374066134152e-02
4.854881621594557550e-02
-4.252067148387633777e-02
4.071738935071635146e-02
4.620073973647827875e-02
-3.359803765291153460e-02
5.464895954606004830e-02
7.613694441802118518e-02
5.627212361818995090e-02
-4.619877522865382946e-02
6.983984350581608214e-02
2.521286144522854808e-03
-2.789658843762055432e-02
-6.076032762355360051e-02
1.585473426939888394e-02
-5.586364736840146970e-03
2.342880516015703393e-02
6.200782614190555875e-02
2.185991757153906215e-02
-3.581203586523649951e-02
1.071937520016924827e-01
-2.521300152479230561e-02
1.242007014750635095e-02
3.526446394020686659e-02
5.987382016157706544e-02
-2.438789853855663492e-02
-1.818156629744864874e-02
-6.666178704664972587e-02
-4.208212232760750321e-02
-8.871456391284789078e-02
-3.533844866805549434e-02
6.248358665321147171e-02
-6.542581067828207031e-02
4.320412119916315630e-02
-2.847924399808209051e-02
2.836162284642277515e-02
3.945332224652695063e-02
-1.103172311331586039e-02
2.777992811995673439e-02
4.044057216338988597e-02
-1.382546257033519764e-02
-3.482589929363537427e-03
3.060884472183646177e-02
3.990944772496739928e-03
-1.310836311010181617e-02
5.954538156681082189e-02
3.793599074085943906e-02
-2.385658001439048756e-02
1.137433163045806737e-02
4.764253154703095017e-02
1.416559967824847915e-02
-7.953093492930722597e-02
-7.131298659371742427e-03
-7.708525301252665274e-02
6.863964076508217993e-02
5.726516057090278583e-02
-1.104548647152225060e-01
-8.052103590578561787e-02
-5.432637510703776373e-02
-1.183534752315338820e-02
-4.287089239687993936e-02
4.791279442150730289e-02
-4.234267606380597015e-02
4.279209238351006778e-02
-8.880878137878220335e-02
-4.631091701783585785e-02
3.465076830916927197e-02
-4.238670887578468993e-02
-4.010610884763361750e-02
-7.204431859097685208e-03
-7.460445663279352546e-02
-2.666429132704422819e-02
-3.507298335672363182e-02
1.216294715658146688e-02
-6.159131576814295961e-02
8.065286035075013016e-02
1.380217597522072903e-01
-4.704735241790092976e-02
-1.403041983507120061e-01
-6.492977456140305859e-02
-7.407843729953018930e-03
-6.176602611978441668e-03
-4.076120375103094856e-02
4.555464824311514921e-02
6.519578722045298036e-02
2.465500258350001098e-02
-1.138195748305599608e-02
3.953418385903275517e-02
1.901625561913915935e-02
-2.171429292008109427e-02
5.745148222833038748e-02
2.517793328669872682e-02
-3.190152050286126310e-03
4.694089887669952721e-02
4.329961655432391227e-02
-1.590494422832640017e-02
-8.518517868887158159e-03
-7.504687925215532129e-02
-5.471258052880560024e-02
-4.113158861108758522e-03
-2.560270179155466064e-02
-6.867176252620742910e-03
7.052438603466001932e-02
6.072322356870961391e-02
1.496097225074674748e-02
1.979786328854507560e-02
-7.671884110772675403e-02
5.218795437016288813e-02
2.083877450871692363e-02
-1.101281548079031947e-02
1.499314185577321247e-02
-1.259816468214902674e-02
-4.612463478267752465e-02
7.465352402101275639e-03
-2.732804215832698724e-02
-9.404633768975300886e-03
-3.537426152604850049e-02
-6.043034484910917575e-02
6.255176063581444068e-02
7.869161000518114582e-03
-2.998074284689975985e-02
-1.385142543307645371e-02
-3.169659165729173111e-02
9.038357005963065793e-02
7.988084511815601862e-02
1.682772619388223437e-02
-8.492276756847761537e-03
3.134862309185335039e-02
7.002188237773501744e-02
-1.343769074771896874e-03
3.244327218194665435e-02
8.141713841580291988e-02
3.394719785119237193e-02
-8.614763733974063753e-02
-4.039127411408838936e-02
-8.094323626255228721e-02
-6.241155319379703553e-02
2.999956582773375194e-02
-5.122272645128891216e-02
3.246790935462622041e-02
1.804174721753700264e-02
6.681868226894653595e-02
2.187914486522943638e-02
1.576044109358793258e-02
2.264612379013364318e-02
-3.816806589182408782e-02
8.694552477073445862e-02
-1.824217137024670282e-02
-6.257678903955866956e-02
-5.972201734515112520e-02
-4.511491888661619404e-02
-2.650253531536582094e-02
9.541926442025398802e-02
3.517133713525368716e-02
6.366599331391606560e-03
-4.243658262065313873e-03
3.235210835762597492e-02
1.744971111617419409e-03
-2.471509659666869946e-02
5.534559427031315870e-02
2.628392161608862632e-02
9.148589359535820587e-02
-2.028312096470287051e-03
-5.857640006155022394e-02
3.518862850779954504e-02
-5.113990264535873964e-02
-1.484901868621160519e-02
7.307619765174495387e-03
-8.564004511899796918e-03
-2.297735044739493068e-02
1.558114796306089012e-01
4.099759539211270121e-02
-3.120064940112282983e-02
4.003755526661088339e-03
2.037115533437280218e-02
2.302570179256309066e-02
-3.674963907607121244e-02
1.355592677074525243e-01
-2.851028055402208758e-02
-1.748395764842973835e-02
7.350315856891988242e-02
-1.183836011961247880e-02
-3.626150963496281576e-02
5.469398547799833588e-02
-3.103908386301362787e-02
3.259945354696949099e-02
1.212809885214772079e-02
-3.257084132329193110e-02
1.168544893414617293e-02
5.182047735598741683e-02
-3.962045980918426497e-02
-1.614726894258847884e-02
-4.816286558645791610e-02
-1.440065475225913447e-03
1.502466851156938378e-02
-1.462307616356501097e-02
4.320533143450718677e-02
1.597472282912243760e-02
6.850525241343795313e-02
1.442987294748337111e-02
-4.749922028708648825e-02
-2.024340855708554876e-02
1.225501159100657461e-01
3.780426962881487142e-03
-3.943779220601564134e-02
8.638317212324883587e-02
2.464008459067477605e-02
-5.419106066247568985e-03
7.542890838528962250e-02
-3.408566744597201631e-02
1.666507738653000628e-02
6.786924250468270858e-02
1.135994124536701677e-01
1.167098749911080202e-02
-3.049910890927698404e-02
1.082792318306153162e-01
2.705115316158501065e-02
4.074421930429042438e-02
-4.785120315592122225e-02
4.883053315195817756e-02
-3.731251462673075558e-02
1.587015765124577885e-02
4.561143318257957630e-02
-3.469585864799815123e-02
-2.195077971697313030e-02
-1.677975088701329220e-02
8.583479064053109453e-02
7.973055351996059803e-02
2.018876528014902291e-02
5.042818338276619516e-02
-6.403734438201463819e-02
-7.050579674619728010e-02
2.647649210262960351e-02
-1.974837914320278637e-02
-2.673509227990529362e-03
4.354265286662409307e-02
2.280434117142126835e-02
-2.874704924147208907e-03
1.890170702880050214e-03
-4.602411998690922323e-03
2.976895130379977536e-02
5.764691176334820616e-02
5.378631022051885008e-02
1.273761614739432960e-02
-5.083843356019335236e-02
-1.914850064501943255e-02
3.200303094620991079e-02
-2.051419201174178517e-02
3.062134221267012735e-02
6.007825532180161715e-02
-5.493320413651819889e-02
-1.246946625850628154e-01
-6.129682889056606993e-02
2.033616289607574276e-03
-2.292116419168393690e-02
5.224733074021820078e-02
6.728826951674468648e-02
-3.695478722295331836e-02
5.036910579710090347e-02
3.460119185962517302e-02
5.452405026146393829e-02
-4.156779329139684287e-02
1.997390097275301632e-02
4.189562413544147684e-03
-3.054291218279208894e-02
-2.495389949178202990e-02
4.014870786704897304e-02
-1.957741583594369353e-02
9.249613551378803311e-02
7.721939875979155765e-02
2.015606408964645130e-02
-4.684474786987385259e-02
-7.227497180613727534e-02
3.271400983204833784e-03
-1.612984916774350824e-02
-3.315133367951244182e-03
-4.541325043357335306e-02
4.987230229556577354e-02
6.683184623304612784e-03
-2.607951580067674122e-02
-9.337547487083064715e-03
6.964775992663679860e-02
1.025964343218312980e-01
-4.172625865773705450e-02
6.242579906927408356e-02
-2.086949054434103848e-02
-8.969752498448152478e-02
-9.988946583556408340e-03
6.200972295944648036e-03
-1.576160090568070465e-02
7.568652271299501633e-02
-2.044318127848934741e-02
3.436950447074404308e-02
3.631460291088813627e-03
4.376329075324615625e-02
-5.275309796435862647e-02
-5.588812441324158414e-02
5.439611367484463444e-02
-2.562991733248784140e-02
2.006026486927534914e-03
5.860588575119134169e-02
-1.957273373379195963e-02
-2.887115518920401955e-02
5.133200755637175317e-03
1.248005439866790439e-01
1.539933171981819685e-02
2.590509795227212593e-03
-1.364088768791752544e-03
-1.379743341991483685e-02
-5.613214839805213963e-02
5.844156320633416175e-03
2.944302565054970899e-02
-8.638676426284476115e-03
9.777713765972613838e-03
-2.043011101624117934e-02
6.157680519711275502e-02
4.357433953657312807e-03
3.289726712964618355e-02
1.689594610036236969e-02
2.110615747120430860e-02
9.714039627119842868e-02
2.610040747442067110e-04
3.342214385282880201e-02
-3.267899196332811618e-02
1.308535291560994351e-01
1.827313250327815665e-03
-2.666178019523172613e-02
-4.252738891542162669e-02
6.373486309719812726e-02
-3.185893594124351164e-02
1.848366797609904064e-02
-8.075649962433824325e-02
4.080517051148287860e-02
1.936075655830587008e-02
-1.796196593320787890e-02
5.889192579863963828e-02
9.160369586299346722e-02
6.395578882774533014e-02
4.283111432237079325e-02
1.889916614660517788e-02
3.346143160004009381e-02
-2.824830724218098735e-02
2.200346203735716391e-02
3.832229474532299063e-02
-5.604879370163972502e-02
6.251591267492292991e-02
-1.012299931618754548e-02
-3.331624136652903273e-02
8.075613758022495703e-02
8.653360611291984611e-03
-2.894475476068489664e-02
-5.947130375688471993e-04
-1.991614137558412115e-02
1.195863063296410400e-01
-1.078286565982465167e-01
7.999002946430730510e-02
1.690070124256309869e-02
7.707838101795082275e-02
-3.764961971854098588e-02
5.008596646125345470e-02
-6.124460210615332439e-02
6.559704665821837477e-02
-1.710846451003811275e-02
1.261784901619091535e-02
6.583652508340616383e-02
-5.225671097562668149e-02
3.851339366119524432e-02
3.375209940892105742e-02
2.314600616129493943e-02
-4.000776285144149597e-02
1.632652392195792571e-02
1.387439941372005034e-02
1.600166449608602520e-02
-5.634920745281191828e-02
-1.017532734864779603e-01
-6.037671920533865810e-02
6.924748240297090573e-02
-2.196223045416446570e-02
-2.149568450056107624e-02
4.462919662041200247e-02
5.723602113216158527e-02
-3.619519826592323269e-02
6.359713242949771583e-02
6.531119445368915866e-02
1.830433498981604359e-02
6.748332114289312678e-02
2.754085392824920722e-02
-6.391341733640389100e-02
3.286076132950329493e-02
2.027604868847948313e-02
-1.206451181974428112e-02
2.080642341883651159e-02
5.071922863343329702e-02
-6.939937915151348120e-03
-1.396149873949507729e-02
-4.171220615754862859e-02
3.212664421819452082e-02
5.847413404060348985e-02
8.998404489279870910e-02
1.868393539758199037e-02
-2.350398238840513757e-02
1.772604746711449128e-04
1.865208032947998293e-02
9.049574868004126374e-03
-4.610433296614373927e-02
-7.286312143599178726e-02
3.674265638111326275e-03
-4.553683925175626424e-02
1.131361316836416581e-01
1.682003066270989014e-02
3.884105539619093442e-03
7.921881566537121444e-03
1.042291766537253687e-02
-1.126848439906872820e-02
-3.293060767007995049e-02
5.922201134206751122e-02
7.967528733290744902e-02
1.345014819835149006e-02
-6.653621211072816011e-02
-7.281933702430531952e-02
1.834816923703274510e-02
-5.294522159708708181e-02
-6.111560639076452084e-02
4.216428377197853350e-02
1.256915828901414983e-02
3.272427565110978126e-02
5.982403660953929808e-02
-2.868226185107496454e-02
5.554673895643302568e-04
3.663939377635982292e-02
4.115323293494534823e-02
6.221638688539008616e-02
1.983134042805708222e-02
-9.688527166815823904e-03
-6.529017228076239299e-02
8.044767441133042832e-03
-5.067385452570340870e-02
-4.379377748345385235e-02
-4.588823508447782001e-02
-5.942871147287173521e-03
-3.158144854640868027e-02
1.161043046016126401e-01
7.911904903422015134e-03
-7.810126430466979297e-02
-7.434083502826591139e-02
-3.313532771920465331e-02
-6.744938115098543518e-02
-3.809828011907480123e-03
5.792526988625330137e-03
-2.957218996497430405e-02
-2.172253750882356671e-02
6.659174747992277488e-02
-2.573455942980602124e-02
2.003845099405751271e-02
-5.142078192096469214e-02
1.856218889877549443e-03
3.244072803856213466e-02
2.685794655290460464e-02
6.254477543543739138e-03
2.346455761929903613e-02
-7.040224174720450222e-03
-1.113988485941385699e-02
3.901371870620142651e-02
3.009639004542556326e-02
2.618848328723051393e-03
-6.693359062243388335e-02
4.273985676891244034e-02
1.417644301189311361e-02
1.925765829201210241e-02
2.119339341250359859e-02
-2.439352106248271826e-02
-3.616121464967260446e-02
2.882462150926930200e-02
-3.519312472986567148e-03
-4.377244577673659182e-02
1.080011712064611468e-01
1.665833410566216685e-02
1.928382813186568789e-02
7.603304273497017707e-02
-7.823864018914128415e-02
-1.143141147354790818e-02
-2.787086835546029318e-02
-5.443889728124653299e-02
-6.145381709128802661e-02
4.015696859808744884e-02
-3.108491452873073102e-02
5.364036624666763606e-03
2.761652547470361957e-02
-3.246375054549212498e-03
7.706348290953557272e-03
-3.593883596078076975e-02
5.123648955886745369e-03
5.314439020069256815e-03
-4.714423671253145653e-02
1.680225942716404366e-02
2.244444221292633129e-02
-4.362726274452752295e-02
8.945640060295635687e-02
5.822698132335136362e-02
5.473325398711114537e-02
-8.627568610291650938e-03
-6.017888347311185770e-03
5.814581485789721560e-02
8.640232206248134317e-02
-2.288519380697036018e-02
-1.030792304234659784e-01
-4.653000930193333662e-02
2.788747685506409724e-02
2.781103901590101235e-02
2.685997548826910344e-02
7.345686587484812069e-02
-1.531799546694711557e-02
-8.209757635722313152e-03
3.137342795467800566e-02
-2.650460275024211013e-02
-3.601620395550875903e-02
-4.681733686071536810e-02
5.336983441201172129e-02
4.936753689217937557e-02
-1.627548619037530149e-03
-5.927362144202787120e-02
-5.912371260547991808e-02
1.243627135683682099e-02
3.766876080419774564e-02
9.505657543062369375e-02
6.103521876224626483e-03
-1.335453689380346719e-02
-5.521041957704050929e-02
3.006348456787763523e-02
4.617828078169489842e-02
7.423300075765733828e-03
7.353249572707305781e-02
2.013979815028209969e-02
-6.455131821771885325e-02
5.288812194554917689e-03
-2.171152173585972137e-02
1.400172603573515868e-02
-2.221564645950616437e-02
-1.942861641126742908e-02
1.913035961398863727e-02
-2.146273889629771517e-02
1.404263290624166265e-02
-1.446149502033360415e-02
-3.777397800948605749e-02
6.239668486420563154e-02
3.055718231035976090e-02
1.097319609222678072e-01
1.322643841581767031e-02
4.636641602550248958e-02
-8.610705332309094920e-03
1.124506121753715213e-02
-4.755735256217354795e-02
5.599159885261582176e-02
-1.296294469731409660e-01
-2.567207319911327112e-02
5.959632494113559394e-03
1.907825913796087902e-02
3.355797560010806424e-02
-2.214112645475578914e-02
-6.015165207769570394e-02
5.237167603206133171e-02
7.484512785618360753e-02
-8.877083909314169990e-03
7.446084021125533997e-03
9.523519321896234402e-02
3.306736388176487879e-02
1.888875467548780870e-02
1.052138709546509843e-01
3.137499244379810676e-02
6.339692566937597633e-03
1.386037791855419636e-02
4.796031044830351142e-02
1.535143079593492554e-01
3.600846663386157720e-02
-2.435700089961668167e-03
1.026519364122715633e-01
-1.864464632676724604e-02
2.825861023323602075e-02
2.319947518036218764e-02
3.237130372643719917e-02
-3.326570773770658185e-02
1.116901319257720265e-02
7.731734401667156309e-02
-2.607556438686616136e-03
-9.587858034717811409e-03
6.729970237880731655e-03
-6.653323177406254840e-02
7.585380881041371703e-02
-5.037031175624363116e-02
-2.145495067354903152e-04
1.468028534166579586e-02
-3.485302448460946001e-02
1.413503018786258815e-02
-3.538915603260764375e-02
-1.207022352281131861e-01
1.534857399491181820e-03
1.607173344758800262e-02
-1.101902403505355538e-01
4.951739593031791870e-02
9.035562205927565038e-02
-4.627531361779053248e-02
-7.619336081239988512e-02
9.828619513615714440e-03
-2.032504847077851867e-02
-3.413782520123095909e-02
2.661900040263929373e-02
-2.973027306557626120e-02
-9.273841852794013907e-02
-2.377131434406430741e-03
2.314360782396114591e-02
-4.381066661270269225e-02
4.930813701078255035e-02
4.466748128069410184e-02
6.427091551769686939e-02
3.129888410928649556e-02
-1.273798910966471992e-02
1.316223091246981371e-02
-9.421085342484426806e-02
6.789342630953877633e-02
-2.259101952596756155e-02
-5.394988662984575439e-02
-7.703188403325182676e-02
4.953257821328058141e-02
3.847938946744432903e-02
1.052442590086850732e-01
3.403735668173205747e-02
7.890445635494051924e-02
-4.658280797590452771e-02
2.488930020943372345e-02
8.031998148092059711e-03
-4.166579910893478123e-02
2.671151445930135954e-02
-2.086175426184833440e-02
1.892822372496514791e-02
-8.038818663501576256e-02
-4.676046756093580475e-02
-9.125672964116595190e-03
-5.880413694412446601e-02
4.075191045066248186e-02
6.268922523685148407e-02
2.194778125844759273e-02
5.380325768953835713e-02
5.149119568283359871e-02
1.908670376008213265e-02
6.359576110864033696e-03
1.723782868830015316e-02
2.425059760587176122e-02
-3.555247055245948362e-02
3.063403938420331332e-02
-3.233938459097102092e-02
-1.615185022966806119e-02
2.593973548384299888e-02
1.984325811422091648e-02
-4.118127963610084680e-02
9.394006413142999556e-02
-4.925906165081816307e-02
3.395569418994522776e-02
-4.570306953430788854e-03
3.485154057325887123e-02
-3.463256221201071322e-02
-9.072216932710341908e-02
7.084836200646896232e-02
-1.126535773399190421e-01
4.006313241604241709e-02
5.102189614557466751e-02
-6.504795726261028421e-02
3.900004183536877334e-02
3.547913261097466325e-02
-4.337411590992823474e-02
3.434482092272168191e-02
-9.479807928838532597e-04
-4.582341102475822464e-02
-1.754498888825454725e-02
5.201825580231744794e-02
-2.053302767626483810e-02
9.867174278155699252e-02
-2.928116501700054122e-02
6.642648633709266615e-02
8.933537989904156984e-03
-3.562490206386702274e-02
-4.366779077114392449e-03
2.982636172320403487e-03
-6.314823111215101155e-03
-2.665774132900457921e-02
4.305864149155637019e-03
3.371167120691923730e-02
-3.851079523533899179e-02
2.317294498916436588e-02
-8.908170594956028865e-03
3.619268345420976248e-03
2.892128026912750213e-02
-9.483397232506256269e-02
-2.014624519384271631e-02
1.153123375161597131e-01
-5.156549510482671614e-03
-1.431263991444670092e-02
1.128788555037516309e-02
-1.330691872707474854e-02
-6.646074285491419213e-04
7.216505965176166215e-02
1.034281423016002593e-01
-6.121428440878616539e-02
-2.850705995022914316e-02
-4.094840983719448546e-02
-6.542175010367401455e-02
-9.117366095759841041e-03
3.665974655822881734e-02
-1.460940786715422823e-02
3.059831713544925585e-02
1.579313259196726479e-02
4.239356438191748538e-02
-7.033256251211378318e-02
6.678924876642890196e-02
-1.748578240325009006e-03
9.116179103711810616e-02
2.348441582956233356e-02
1.069269032972095662e-01
9.149847038944312894e-02
4.206478785143775295e-02
-1.451834348063024173e-02
1.661711290422904566e-02
-3.412671762332118025e-02
3.356915800890711982e-02
1.702464831764771008e-02
8.599802409604498377e-02
7.416524902075272152e-02
1.207282330756449529e-01
-5.590581724288660320e-02
-4.150069636908829823e-02
-7.032146348717592532e-03
-3.510279673726457265e-03
-6.504639924943665663e-02
6.263870074737394600e-02
2.752847401247944525e-02
5.254675308447016163e-02
8.112811077314356634e-02
-4.667297048456709591e-02
3.103462029513011367e-02
-7.255809580591777996e-02
-5.772816286382070027e-03
-5.176890898925248785e-02
-3.224431943597923147e-04
-1.816067675560494726e-02
5.877870912837267203e-02
6.242493829289869761e-02
-1.622421772332252252e-02
-1.111670270355350487e-01
2.568565412231884476e-02
4.643593698159514949e-02
-1.151061970581575972e-02
7.407281532849679028e-04
-2.399077235564190010e-03
-4.797805771044173079e-02
2.625715094882298192e-02
-1.337800745989732761e-02
-8.441970746343097813e-04
2.327165385805211872e-02
-6.144962580014848991e-03
-5.334773212756923483e-02
8.210236015401346787e-02
-9.288649036205055831e-02
-6.831924332555620871e-02
-7.820943308157583818e-02
-3.920312820720511099e-02
-9.969012091489125316e-02
-4.250413856629481346e-02
3.539617503372906315e-02
1.353110828253113740e-01
5.490619214198443065e-02
-2.561236862687897228e-02
2.767688993641429646e-02
3.667075746209214754e-02
-6.718495208154787353e-03
2.645728187176836846e-02
-2.284973807825868217e-02
2.021849389245340342e-02
-1.923726134645582092e-02
5.936007416742625220e-02
-3.637239047153948551e-02
4.614368348214908239e-02
-3.778474897028216706e-02
-1.506814658446956577e-02
-6.262951209161971011e-02
-9.449385597859899857e-03
-1.072957066392217496e-01
-1.918541174379878936e-02
4.059707682449391342e-02
-1.374876266997137123e-02
-4.221631659325335989e-02
-4.710491044971175378e-02
9.349114863905660933e-03
-8.621327207902985956e-02
-8.845704588287572889e-02
-5.508665160307023995e-02
-3.230646065710165993e-02
-2.096605686094750801e-02
-2.853204676691930425e-02
-1.181379965300528509e-02
5.716215438599446530e-02
-7.436328523182353378e-02
6.024431729105931416e-02
-1.126981452440947891e-02
-1.061883469583135425e-01
4.584206811373843504e-02
-6.226056881300192540e-04
-1.684375761369657012e-02
6.351302757181857828e-02
-8.237226691648852350e-02
1.871935980571842045e-02
9.806746015144871334e-03
-5.892449089121475775e-02
-2.452782787681062962e-02
-6.527114329087554956e-02
6.636998043942743397e-02
-1.471947398189188752e-02
-1.110250573293588769e-02
-4.746528736073223759e-02
-5.950478093707441130e-02
7.385754124316327995e-02
-3.029582535799279358e-02
6.243197359654414913e-02
3.425988282260777895e-02
-6.772375205879645199e-02
2.152669910858117513e-02
-4.488513521214765323e-02
2.195477151209824541e-03
3.312903794925364104e-02
9.764304753021411931e-02
-2.096952478796953664e-02
6.941647220885421854e-02
-4.436966481377509555e-03
-6.343140606100154677e-02
4.962610286465550524e-02
-8.595978675874502845e-03
-2.997648547991638851e-02
-1.327510659786137193e-01
-7.683126749729581040e-02
9.740624405866848620e-03
6.469124720739999335e-02
-5.790059733266694070e-02
5.401991739928338476e-02
3.227717924610550709e-02
-2.395311063196176732e-02
-5.008958221951124307e-02
3.063742844749601374e-02
-9.267225058803922264e-03
-1.568464042308049047e-02
1.162166087590813662e-01
-3.679179014004930331e-03
1.247220166568007403e-02
7.367619427201220483e-02
1.479009590524344581e-02
7.872518049048603250e-02
2.965833074771626401e-02
2.829129286341805841e-02
-8.995146715890096206e-03
5.463638008997567103e-02
-2.313115454370621993e-02
2.925054430809476483e-02
-2.377630902680553937e-02
7.305497272431256406e-02
-5.007681037925582057e-02
-2.095938027097063450e-02
4.370091559672004827e-02
5.405017696971058799e-03
-6.586168898104258207e-02
6.083997968772633658e-02
-3.112520139944506201e-03
-1.044079261304406842e-01
-6.584361632815983155e-03
1.214170160226148501e-02
1.031140022896557054e-02
3.614215443226737046e-02
-4.088257914176421717e-03
-6.313990498545542229e-02
7.982789034368567571e-02
9.588447756990603477e-02
3.437314585104257747e-02
1.235780514424185059e-02
-1.155610453874666640e-02
5.812672149498787633e-02
-2.017836077007173490e-02
-6.704490652292510733e-02
3.718262179603004734e-03
-2.956204861574519491e-02
-4.428259326401527696e-02
-1.927523387534955598e-02
-7.868890503402485581e-02
1.906662125960240789e-02
1.142763703380599710e-01
-3.650743353526374885e-02
-6.886140630275222607e-02
-5.823756283101782366e-02
3.494281785793162953e-02
-2.925519888080350614e-02
-3.110054980909826572e-02
2.983754691390998193e-02
3.058055652657715173e-02
7.386892048994062043e-02
8.283993581015402369e-03
3.642626091046156228e-02
4.188032935916476823e-02
-1.482322428135226210e-02
-2.535333231001274737e-02
-3.697227227074923513e-03
3.191006843956337852e-02
7.185288197078128214e-02
-5.809156316013456417e-02
6.057174381104116906e-02
2.201652852613215569e-02
-8.673101697335731594e-03
-7.081924667104433357e-02
-9.017538535877413913e-03
-3.464099768993973705e-02
8.194603499265597224e-02
-1.643774866034066751e-01
-1.234150731819626257e-02
-7.557367686815515129e-02
1.415160944966193865e-02
-4.048276605462414884e-02
-1.690845084958493214e-02
-4.287511635729776907e-03
1.700400284304576237e-02
-6.146463979691622892e-02
-4.701199255189691950e-02
9.551947813852552926e-03
4.418540686410311197e-02
8.682926256162629142e-02
-4.529606457430752908e-02
3.152167155247965341e-02
-4.244958100318372424e-02
-7.529870744708594410e-02
-3.133216137857448846e-02
-3.746026900008271425e-03
-5.875188493772557502e-02
7.217129725106338767e-02
-1.345271596623373415e-02
4.029736917683030169e-03
4.129971450278127620e-02
-3.182879662535451765e-02
-2.649206820460219599e-03
-7.898519071641837974e-02
-7.441014662151493320e-02
3.188831777150196584e-02
-1.324464321510233564e-02
-5.458445784242012960e-02
6.802202427488864001e-02
2.399780535416933674e-03
-3.244286885354691341e-02
1.554835460478535825e-01
-4.277157306789370478e-02
5.933032123142538417e-02
1.572186305288876540e-02
5.385568836177263147e-02
1.616862721749005773e-03
-7.919185753027191410e-02
-4.443919325933442382e-02
-5.104493245153376990e-02
-1.406020138937758568e-01
-1.292191563168406483e-03
9.756681129815480968e-02
3.453766383903368598e-02
-1.032826735349928610e-01
-3.645512415927819154e-03
2.992723405358322947e-03
2.670788457518751338e-02
-4.514111398026732225e-02
-7.986159516748614351e-02
-2.336076828578460829e-02
-5.527085969620386396e-02
-3.046178530999985035e-02
-2.290327172216375870e-02
1.152726835423881352e-01
-2.746748211815104243e-02
-6.125782190019149476e-02
6.299928186803081809e-02
8.119999393723512093e-02
-4.834234586364334618e-02
-2.443592946655857509e-02
4.518634544411007092e-02
-8.634981476422606828e-02
-6.680829590875214316e-03
-3.993139983497785012e-02
1.472900423836275702e-02
7.051424007761282475e-02
-2.252025026243503758e-02
1.071737166696691730e-02
6.559393503445086135e-03
-1.457541631232173347e-02
-1.737854964203728453e-02
6.079314405300889623e-02
-1.966482507625638004e-02
1.125823641454416595e-02
-7.091849238178347947e-02
5.243279396781815732e-03
5.080153050042052545e-03
-1.231784969949172373e-02
2.042191743217620925e-02
1.252200518887916780e-01
3.004716408075085166e-02
3.134012347662708947e-02
4.690352831781548215e-02
-2.644704271803598530e-02
1.187678579585678545e-01
5.553731972926298499e-02
1.567789783142141749e-02
2.731374911757562807e-02
-4.761139458463529983e-02
-6.174451891804447895e-02
4.090424935273920259e-02
-5.000942022470086096e-02
-2.916565036290679966e-03
-1.127329129050243586e-02
6.701289459812402594e-03
7.540711678517117433e-02
-6.536863641645257461e-02
5.908126993096848856e-02
1.928776688272878029e-02
1.807224077501306050e-02
7.373566705772653662e-03
-5.276699168491696956e-02
-2.276282850944005495e-02
-1.486610057143691009e-02
-4.540462086618901605e-03
-6.453656490843945326e-02
-8.746731758904659204e-02
-6.300766073003201406e-02
-2.392090050078248334e-02
3.149302229056637203e-02
-9.482757441562979228e-02
-2.690478794805399934e-02
-8.191112405524519913e-02
-3.479713122661411140e-02
-2.239472535094840129e-03
4.168456750330219729e-02
6.015163044455028307e-02
3.807496020895477506e-02
4.740688870145721295e-02
3.460300946875076531e-03
-7.884168582660080332e-03
4.247456245231337468e-02
6.573293901732717159e-02
3.574418142302646095e-02
-2.993853271239758571e-02
-8.193452372413834520e-03
5.562751458322554021e-02
3.537929841887500065e-02
-5.898218314824946185e-02
8.757072216542755028e-02
-8.604191918513313941e-02
-3.347903091338666481e-02
-7.498645336424733521e-02
8.347752332390757923e-02
-1.269988460210253096e-04
9.106532392660536546e-03
1.130687252278682678e-02
-1.619696607565165175e-02
1.097763551581298382e-02
8.966298307546566315e-02
3.897469332699430699e-03
-2.795288297726338314e-03
2.670366208353732677e-03
-1.042569947736510065e-02
1.394175500950309808e-02
6.317656696316002740e-02
-2.024484714418452874e-02
-1.633726484768901754e-01
-6.387802510973732140e-02
-3.663298951301355993e-02
4.036705628264242868e-02
-1.749194068767882457e-02
-1.276172111828792304e-02
-1.535590346865349336e-02
-4.896586515962120939e-02
4.360307555878337182e-02
-2.266097103828253884e-02
-2.845232700214033253e-02
1.446730919269809124e-02
-5.108154722533552600e-02
4.189578354414690009e-02
-5.635528767614515072e-02
2.432364937420463877e-02
1.821087618637532227e-02
8.307786615260005780e-02
2.378108615372123702e-02
-8.882661644969687409e-02
-2.928015958211968930e-02
-8.863736535181068743e-02
6.112463794275052598e-02
-5.511178411173600633e-02
3.887726512261398260e-02
-5.347294378596204045e-02
-3.315758597312290501e-02
1.168506942566170832e-02
1.298314837326781587e-02
1.726928330341167411e-02
2.614770184397900016e-02
1.861284634929240289e-02
-1.020316521909318819e-01
-3.639213783552527892e-02
4.445999038605327053e-02
-2.804983774939504102e-03
5.595143913622583481e-02
-9.746863751716269841e-02
1.633899593376447398e-02
2.977146610667206345e-02
-9.398610424406031102e-03
-5.156853365388837374e-02
-3.133744964941075767e-02
-3.287796897089417802e-02
7.908855271507541501e-03
-4.255824848346601713e-02
-2.095772146855249055e-02
-1.819129116818571715e-02
-1.040597003386608543e-01
4.866314270864654373e-02
-1.139848421635856895e-01
1.283735907581040267e-02
-7.779228098350821075e-02
2.187754292326827762e-02
1.220362361629764580e-01
8.762861754921054402e-02
-3.495528597989840114e-02
-1.144388787439016841e-01
5.930828607784983247e-02
-6.770927841943479020e-02
-4.031247601701822003e-02
2.175965971763530252e-02
1.890088424034433098e-02
-3.188612394943644152e-02
2.339813537548027927e-02
1.466944157424542386e-02
-4.619073079066807891e-02
-6.659172342845026335e-03
1.158693412491565433e-01
-2.387134235737037660e-02
6.935272382276314040e-02
-1.737970520392601026e-02
-1.047959083369324335e-01
-5.023487724493026080e-02
4.003918906390030452e-02
1.611333327821699510e-02
1.511191670068226869e-03
8.476513950793157504e-03
-4.029704982498266697e-02
5.162173415893297340e-02
7.753801228902473808e-02
9.225422622213291790e-03
2.406283110258724753e-02
-4.074500607054316187e-02
-2.576286944819679639e-03
-1.418343768412790584e-01
4.348408791814448865e-02
6.302686740896921991e-02
-7.240504248093251882e-02
-5.060019906449575444e-02
-5.029609394975095155e-02
2.238955782102791670e-02
-3.743397770834031718e-02
2.896223445534709326e-02
-2.900765926946700587e-02
-1.102139979345892473e-01
-7.065205154416777378e-02
4.183544865212242975e-02
9.834461961582195016e-03
8.437329775134060073e-02
1.182737888818798447e-02
-4.991138790920420648e-02
-1.512272990850137971e-02
2.036290281337089017e-02
2.420539109646949183e-02
-3.042202214700104324e-02
4.904388030804539278e-02
1.307844459001661699e-02
-4.763637805647652490e-02
7.014001053641259753e-02
-4.565693744090254524e-02
-3.406668085787522421e-02
-3.191779115853603938e-02
-4.889943969331577572e-02
-5.861785682328826685e-02
5.165310913566075607e-02
-2.125160045941135514e-02
-1.511593967474264555e-02
2.181438471520437059e-02
2.832380542612604468e-02
4.944713096594383073e-02
-2.424302135183844294e-03
-5.264625642286712565e-02
5.136977255262562686e-02
-5.134145559600730713e-02
4.990152615134000463e-02
-1.050101138952351867e-02
-3.580556473372913107e-02
-3.965840549646731245e-02
1.721694359276186581e-02
-6.362810100329756302e-02
-5.928679595271789393e-02
-2.284102091574163884e-02
-3.738623499003057571e-02
-1.862848342653467340e-02
1.346380986029956095e-02
-1.954161775654072661e-02
-8.635040199687517293e-02
4.414497156525869215e-02
-1.036452291103534262e-01
1.995082556779005298e-02
-8.382499879520969796e-03
-1.352692303135912856e-02
-3.027591083096370719e-02
-4.661323323025114151e-02
2.586581397940559100e-03
5.115336900055431936e-03
2.806468140084316179e-02
1.985688778329807586e-02
-1.035612986899233229e-01
-3.508397513673318369e-02
1.606084068839667978e-02
3.834644021805450748e-02
-2.423115436880970627e-02
-2.093044624920300037e-02
-2.966736509335627173e-02
-6.779325005095489243e-02
-7.317565885727218833e-02
2.616932416883557821e-02
5.574997230278387617e-02
-6.977512221904272251e-04
2.281032343355863981e-04
4.312121355482261172e-03
8.456153127233335953e-02
-3.449797078106800474e-02
-1.528974710678694671e-02
8.725551491663692538e-02
-3.093662224322944049e-02
9.263141906396049619e-02
-6.056614064068017306e-02
-6.843908608322801096e-03
-7.403622169850519741e-02
2.369361169173657411e-02
-2.272099313361371220e-02
6.078537175798071068e-02
1.211211993371707762e-01
-2.222733173802620907e-03
2.253461304303679483e-02
-2.582975214976854922e-02
6.924515039002225592e-02
-1.733997655322432746e-02
6.192661466797668574e-02
7.628005737485587829e-05
-3.617221894737298465e-02
-1.682546138707608288e-02
-3.614598056342313310e-03
-1.345384983893468944e-02
-4.339515739052798166e-02
3.015039774529523417e-02
-1.200766993437644113e-02
4.923869088691070622e-02
4.700269628871545091e-02
-9.514091196641052961e-03
-3.566892333945737709e-02
-1.227854120252625109e-01
1.115524034670357517e-01
-5.230274396133521159e-02
9.559591908400132121e-02
5.468231520488044117e-02
9.773111033414846535e-03
2.243325673682758717e-02
-7.640926159534494611e-02
4.384668547092769597e-02
-4.245617051979266865e-02
2.390678792292153312e-02
2.845980049997221331e-02
-3.029311544701480952e-02
6.400922687787329035e-02
-4.740843349710321258e-02
4.011049555706291264e-02
1.383658263354777505e-02
7.174228135175915108e-03
-2.142543967595608723e-02
3.804439801290662032e-02
-2.405450808505259219e-03
2.231620937359277829e-02
1.773689567160845583e-03
-6.679098687184555419e-03
-2.578389960312830673e-02
3.276416608403569936e-02
1.091787280375259017e-01
5.323388713164785985e-02
-2.328383735779407035e-02
6.476231848231703281e-02
5.338549894648691313e-02
-2.450550736772153654e-02
-2.662527392616065650e-02
4.235540643953044498e-02
-5.996889814780148598e-02
1.718166304846158871e-02
-1.799777014242319798e-02
-9.051010797501667093e-02
1.969231153689049441e-02
-3.563358732866282047e-02
1.614196392128771501e-02
-6.557576214218964472e-02
5.421089717182888540e-02
2.303959728732745890e-02
2.563029523494898820e-02
-5.668360021342150334e-02
3.079271026088034602e-02
-2.784510413920145838e-02
-6.271937934912047430e-02
4.797922852423879697e-02
-5.523549996746111856e-02
4.060995105266350380e-02
1.476959584507878814e-02
6.351543235117367014e-02
6.421250279815859593e-03
-2.117035132417372650e-02
2.691237472303778522e-02
-8.838402095378927736e-02
1.343023211750447692e-02
1.914668671157322352e-02
-4.769575011044126234e-02
3.772193568724043627e-02
-3.400305469741008585e-02
7.339452636417019560e-02
5.212550149234995711e-02
1.158545348786140655e-01
-1.030656056944748850e-03
9.795685199259501763e-02
-5.416503080674328618e-02
6.766194547574733154e-02
1.057385295011988241e-03
4.531785889028908804e-02
-5.740871193805147793e-02
-3.255257098514176533e-03
3.190859119550395334e-02
4.393140725645710426e-02
-2.108211800891352308e-02
-4.300494715368299165e-02
-3.797543193624281638e-02
1.714567776652051179e-02
-7.359726334821414806e-02
-1.760625107167926653e-02
-4.766626655931008316e-02
6.909709106796818601e-02
-3.318789532949035365e-02
9.944075771939053787e-02
1.691518598764528772e-02
8.294067934746192361e-03
2.380635213956544885e-02
7.058299242646722677e-03
4.217947707014936543e-02
-3.188478900536757810e-02
4.921776384131745091e-02
2.739138216886326509e-03
4.749207916687022552e-02
-6.457298398387177618e-02
-2.071125297094161474e-02
-5.525856368992844957e-03
-7.261412083509788395e-02
4.454053531319071557e-02
5.172574366845848759e-02
-2.921563350591271924e-02
2.817520856983314267e-02
6.427739620140739130e-02
3.217187692532707220e-03
-9.241466875455611046e-03
1.129778822454639425e-01
8.627077000550668895e-02
5.590762927134877713e-02
-3.434330045711606744e-02
-2.477949893316687760e-02
-9.929935663340884802e-03
-3.002294065024112973e-02
-4.013893272105240051e-02
-1.057720917748176948e-02
3.805173280154276055e-02
1.825650686798250058e-03
-5.936858449367277829e-02
3.594268810065085612e-03
-2.240692464287311406e-02
-3.761362836578206748e-02
-1.469584990520116617e-02
-3.655246442140456208e-03
-1.945871685462309542e-02
6.138032798791695846e-03
1.126978288280602999e-03
-1.165715124504717193e-03
3.272697008013011888e-02
1.434667461761288468e-02
4.381452273886438792e-02
-1.254352795278209504e-02
2.268386087744996872e-03
4.930679957212524833e-03
2.944231863546594753e-03
-7.901785056442971536e-03
2.200676394347936271e-02
9.775475305211166199e-02
1.786368289379836397e-02
2.551639757563675323e-02
4.964903129644755025e-02
-3.422795265932009057e-02
-3.906985057863392001e-03
6.217036117633263637e-02
5.131383544682630027e-02
9.524875476988213172e-03
1.652385193186101109e-02
-7.075563867926998492e-03
-1.419562060683783600e-02
6.833346052452773933e-02
9.302130492065946443e-02
3.981851557118906010e-02
6.925267563057704856e-02
-3.694801358886667247e-02
7.752244098913858850e-02
7.330727250295675235e-02
-4.810876880341368594e-02
5.496502126889666641e-03
-2.053960823988149748e-02
5.595286534187270122e-02
-2.670167024312948209e-02
-5.070608596719451688e-02
8.728888192994531392e-02
-9.749149001979939833e-02
6.508782023097089975e-02
-6.111111025867548702e-02
-2.234522136309272447e-02
-4.122466300768622138e-02
8.139913668515660894e-02
8.132082462129382183e-02
-2.507264408680583145e-02
-1.724965310700401697e-02
-1.152314398464353296e-02
-5.532792964316797513e-02
-4.899898492798553107e-02
-4.568620623969477795e-02
9.834674682467253737e-02
-2.743523666787531234e-02
8.704412659045164535e-02
1.494767725835147998e-01
-1.586428226489535603e-02
2.723357637897860437e-02
6.479660739375131540e-02
2.996236409777087994e-02
-5.486584818551212134e-02
-4.782766564937356024e-02
4.013268389155946747e-02
5.747117046171285916e-03
5.508838134231370393e-02
3.122152259672884844e-02
9.636490600805568130e-02
-6.067140607989746082e-02
-7.092570573048777305e-02
5.615420444665086136e-02
-1.015191942199762318e-02
-1.885623981570143208e-03
-3.626741368578329048e-03
-1.536180116364893600e-02
4.909720292974367739e-02
-5.619403443592927566e-02
7.338096383982615351e-03
-8.612251992340821949e-02
2.033329000945681073e-02
1.037718754337858471e-02
-3.063616778596684430e-03
-3.252150657166520686e-02
1.779504648257774699e-02
-7.931719998422485582e-03
2.859293543838381871e-02
3.427747892535450147e-02
1.281563654773591222e-02
2.701740527065637880e-03
4.366416333275060374e-02
5.573644498468401098e-02
2.398438812567365783e-02
5.600279840809885973e-02
-4.172051795603710055e-03
-1.083112559774239425e-01
1.032584700863572839e-02
2.201468107461344859e-02
-5.954969648159390977e-02
-1.987600816842141974e-02
-5.434745125704860264e-02
9.285797923783715990e-02
6.958113181494934678e-03
2.105622129922547076e-02
-5.377511789036275303e-02
3.108232525356886301e-03
1.895468635870627833e-02
1.705850045520021160e-02
-1.912444894866692805e-03
-1.087447068402357109e-02
-3.731536108868485635e-02
3.786298648740830160e-03
6.560199288374581050e-02
7.044857054300608656e-02
-1.158658193547090699e-04
1.249408739348398523e-01
-2.135041996461303077e-03
-3.224124446258205389e-03
-2.300282210342362993e-02
-2.511142764899363528e-02
-2.986459783896618526e-03
-4.927209824465030030e-02
-5.297060544948649363e-02
-6.598216252984219488e-02
-5.747685809535541673e-02
7.124701272551697828e-02
-3.404150156248283727e-03
9.739081372947036574e-02
-1.106706041718281009e-03
-3.285275542832556683e-02
-2.014418779403324630e-02
4.427532184833998449e-03
-2.305004262478801275e-02
4.320087436728577840e-02
4.457980518061599451e-02
-1.623362740796142553e-02
-4.968022475366994789e-02
-1.155985694354432214e-01
4.703004181503840642e-02
1.701289370927664898e-02
-3.424452147150259390e-02
1.076068734188298931e-01
-3.431731154069077999e-02
1.339184265822826285e-02
-2.914888065480636999e-04
2.920399215792039010e-02
2.436506489499114247e-02
-5.173624478852600905e-02
1.050180247004818372e-02
1.629602936463143276e-02
-1.322490435014589925e-02
-3.004615773356375530e-02
8.097228864238378496e-03
-2.218778423336292827e-02
8.327771958110882777e-02
-1.473975452579388487e-02
1.368576386311729821e-02
-3.545842978815941238e-02
-4.950478822700161985e-02
-1.128246788203842305e-01
-1.195187661343404331e-02
2.622971961555172621e-02
5.083258115187293952e-02
-5.800465834564209715e-03
4.028578820377063524e-02
2.438396590756509649e-02
-1.699836501987835773e-03
-3.819621376757537101e-02
2.795017989886812784e-02
1.138323239740382242e-01
-2.843417359721985005e-02
1.677576839386996088e-02
-5.346901113753389778e-03
4.184711931309807037e-02
3.890032481423971733e-02
6.620526698261952614e-02
1.930872727620275980e-02
3.350743322783052841e-02
-1.203622874181063153e-02
-4.178444684826051331e-02
-4.394612165220381644e-03
-8.097143716300597704e-02
-2.099599610221942678e-02
-3.303915336656196126e-03
-8.777545642947064825e-03
-5.537705671433030413e-02
5.374382326482095990e-02
8.330695356078650360e-02
-5.412249496519998260e-02
4.093071207885062152e-02
-4.069174906084071369e-02
9.191912132186355611e-02
-1.484952353634595669e-03
8.176110883233456139e-02
-3.179518990717645349e-02
-4.070015205811441938e-02
4.160187412205338525e-02
1.604662759088195528e-02
-2.640789070555533621e-02
5.991419357804887019e-02
-7.563968365824909335e-02
1.775209648888510794e-02
2.806586706549655391e-02
-5.897451640313674387e-02
6.349150002769802202e-03
-1.510816267624550541e-02
-1.438549775473747403e-03
-1.289922339853259714e-01
-4.302222042644192335e-02
-2.888227020236655909e-02
5.862936240765796031e-02
-2.055537903287062498e-02
-8.005454169277550699e-03
-3.971622119280377307e-04
-9.795878306916837308e-02
2.978825314057754678e-02
1.186886410033565625e-02
5.905114702571242005e-03
3.752354647829447137e-02
6.655334502375600050e-03
-3.620560347917345378e-02
-1.960645463567554925e-02
-9.506371628810070251e-02
-5.745119460970096736e-02
2.894832702898928606e-02
6.571687460593717001e-02
-3.219795491205867249e-02
-2.938133951072468761e-02
-7.034105729343963220e-02
1.701065329473686050e-02
-1.869893300144038345e-02
4.449170839938275390e-02
7.985372043991169344e-02
-4.431318026082207984e-02
-4.465714588909698579e-02
-1.177934019365632634e-02
8.082066172952449834e-02
-3.673129024331901055e-02
3.681603746989721426e-02
4.158013828683381624e-02
6.843295133344964865e-02
5.100045461040141753e-02
-4.165573364190636868e-02
-7.604705560696594854e-03
-2.717625098278703480e-02
-3.873454566064890581e-02
2.152898026042736335e-02
-2.487976604680342679e-02
3.420468316045873619e-02
5.825482515175381404e-02
9.462156491626011467e-02
-2.531585639092571310e-02
1.245062801441223187e-02
-3.113946851077818018e-02
5.223707312830907362e-02
-9.857598528211660577e-03
5.210933763058340530e-03
1.451142140499764484e-02
8.282253769888526032e-03
3.979057354043451927e-02
2.510462412622910429e-03
8.586593853768573203e-03
3.079314967704886719e-02
-2.458375164155327322e-02
3.374425783059979006e-02
2.631269372785560983e-03
3.117774391823245617e-02
8.699679971083464081e-02
-8.832095301006646568e-03
-3.965027552317741330e-03
-1.014762851761053485e-02
-1.407891432262207455e-02
-5.118018771641075909e-02
1.857592958662616445e-03
1.749498960922511422e-03
-8.505988108092712996e-02
1.589489662549559840e-02
-6.097855251076242378e-02
2.640343697735244785e-02
2.821448270865381872e-02
4.766557979598503268e-03
6.734872083253574948e-02
4.526133453301806747e-02
1.147384459220618901e-02
-1.950560530350210417e-03
7.462255962940649023e-02
7.538361981893601516e-02
2.324257801537244969e-02
6.067146119102972274e-02
-3.426502113118157743e-03
-8.178755636425406872e-02
-2.449052223104432671e-02
7.426895103713647417e-02
-2.154079138026232867e-02
8.552597716365095692e-02
-6.012828573849877262e-02
-1.002975386469492046e-02
-2.711815087400369986e-02
-2.019795301671323262e-02
1.533946250633521323e-03
-2.432316918808490741e-02
-5.084317777756921369e-02
-1.262286870287409046e-01
1.833444456371464970e-02
-7.731918220678535292e-03
-2.308553368761983790e-02
3.619402986869235672e-02
2.957229506276808778e-02
7.953564840695666327e-02
1.176847057786340051e-01
7.778531899286646872e-03
2.618388336757395893e-02
-1.736297904766872027e-02
-3.696299589105438155e-02
7.182735808345895416e-03
-1.832273100458235021e-02
5.892203683979085199e-02
-6.253762842678432798e-02
-7.094447910710721672e-02
-1.846087225155496059e-02
-7.081609717228184997e-02
1.181378858591789621e-02
-6.377476819086627495e-03
2.766181845388483111e-03
-5.943158868800094141e-02
4.532730294019815531e-02
-1.385265439490910092e-02
1.108544349253728087e-03
4.947371705643821560e-02
-9.699978386221777549e-02
-1.085200260716313349e-02
1.668225492224567966e-02
2.482886030583318290e-02
1.449731969371460816e-01
4.501078567941398795e-02
3.461746444159925773e-02
1.707394797394609989e-02
-1.533654567182982272e-02
5.490601202898287569e-02
-7.434512239675212728e-03
2.385458755366112044e-02
-1.328901968940214007e-01
2.948456713633132095e-02
4.460918537728609384e-03
4.843546801601403273e-02
3.200284672238078165e-02
3.452685015947803276e-02
2.756423962838181613e-02
6.116488350716639544e-03
7.188062348645345156e-02
3.468288007120848282e-02
4.574243050902015301e-02
-6.643415502228190717e-02
1.249500529787041930e-02
-6.082725779695793977e-02
-2.655412002239550262e-02
1.334832251637809927e-02
2.061460680452257416e-02
6.836417315926029969e-02
-1.413593044115566896e-02
-5.846368181632011218e-02
-5.495890052187914904e-02
-3.994641534980913206e-02
5.780506296278035278e-02
-2.102768917304265878e-02
-3.281914763203505614e-02
-5.653033308402064319e-03
2.501182491935550339e-02
-8.372765370479153327e-03
5.571478347740678461e-02
6.233512781277486536e-02
2.844670232965795451e-02
-6.463572276576962095e-02
-6.020183621500804945e-03
-4.633680918726564013e-02
4.754436000050608901e-02
8.976711465763943798e-02
-2.861459532343452183e-02
1.108574222012259462e-02
1.048937254050806706e-01
1.774316381801323977e-02
5.139487673029049380e-02
-1.727813887639732121e-02
-1.126548290979799832e-01
3.364333795911055025e-02
-2.311623010030509212e-02
-1.018214975194662274e-02
5.338697285903752643e-02
-4.320690336685460015e-02
1.708647624888959271e-02
5.898941175700687239e-02
4.170324644583593698e-02
-3.615613145535542111e-02
-3.868689296127868996e-03
3.115105141718208306e-02
1.385785659277332695e-02
1.861138274565129688e-02
5.491485011211230671e-02
-3.128531007020606686e-02
1.962654452516822759e-02
6.825489175489760432e-03
6.819794057924727197e-03
-7.557610070251498391e-02
6.848133873244848131e-03
-4.186633995583556589e-02
3.569926125872623091e-02
4.809783590094095229e-02
-6.551569126293764478e-02
-3.656175825857310713e-02
-2.917366628055181529e-02
-2.273215500985831944e-02
4.659991091022821358e-02
7.660259401718756689e-02
4.415655142883249257e-02
-8.309638238309444494e-03
8.436856281590310314e-02
-6.474754718332197123e-02
-8.181733298664180254e-02
3.288760385988745254e-03
2.750502554500148383e-02
-3.296928098869360280e-02
-1.244107020478316290e-02
-6.166934287386757751e-02
1.578597661399023036e-02
-1.039725619031734230e-02
-3.631861709788428150e-02
-6.102846579309839647e-02
-5.095343098449895552e-02
2.133479666841186714e-02
3.188167223166662317e-02
5.360222500671969585e-03
-1.145452935314645974e-02
-7.008845376984571907e-04
-5.929087369393484103e-03
-2.256359068728769346e-02
4.989664713523266071e-02
-1.093380333648387298e-01
1.323033298191340565e-02
-1.295268464820642229e-01
-2.095963758110003586e-02
-2.588049037697967222e-02
-2.881547575466067782e-02
-9.509514920858630482e-02
-1.185842782446728041e-02
5.814129717853016438e-02
-3.756747077438234855e-02
1.757428304502062569e-02
1.414873183970591711e-02
-5.168811162011854865e-02
2.269813424361727741e-02
-5.141207813355317541e-02
2.278454785492835949e-02
3.089910928342365706e-02
9.110446521416109417e-03
3.441864998110247958e-02
6.425824391037597560e-02
1.173712008642428285e-02
7.698044466348252790e-02
-3.722984835822997635e-02
-8.276603570068825910e-02
-5.513260543094413574e-02
-3.237327017236493396e-03
-2.211697079348859743e-02
2.600680757653216907e-02
-3.364357581343197651e-02
-2.828695036434472967e-02
-3.476459625000635073e-02
3.171071651051479701e-02
4.708724730643424478e-02
1.626903954726383744e-02
1.530325139220180264e-02
-2.050071883194128086e-02
-4.038997734695992659e-02
4.591268366287983016e-02
-4.447362105959702661e-02
-6.275828881010965532e-02
4.443950439149248893e-02
2.672187483842564798e-02
-1.045582959480741364e-03
-2.965739886417613144e-02
2.187696488438376288e-02
3.253298279059292641e-02
-1.223551590735775033e-02
-4.598175721215998213e-02
3.786772541221937374e-03
-5.718831880791739458e-02
-1.782849898329207788e-02
6.110794658927665157e-02
2.336101565608218050e-02
-5.290784025146233471e-02
2.889438246825699191e-02
5.159641853569201658e-02
2.087451888355982416e-02
-6.225498916612419442e-02
-2.401067335654927595e-02
-1.590462799307195557e-02
-5.872225122766980623e-03
-2.300283092339427612e-02
5.059825337521303007e-02
4.138835979474560917e-03
5.911686329025037101e-02
-2.418942157162138826e-02
1.441403790416437769e-03
-8.751286076593217667e-02
4.188049488485908085e-03
-8.671394421285219187e-03
-6.757643991970430086e-02
-4.689002394910309762e-02
-3.552597179433848729e-02
7.280555103564473329e-02
9.151290939027400401e-03
-5.046950846185087325e-02
3.348936570802875726e-03
-6.658395245493621550e-02
-1.303593567784239460e-01
-1.412473499101618013e-01
-1.235139308750427510e-02
5.402059332383046288e-03
1.557145430237255775e-02
-6.440147876849804803e-03
-2.977468681597687794e-02
6.569884763381328430e-02
2.656399657325323772e-03
9.890031964860471550e-03
8.378871735324483136e-03
-8.381057049591343969e-03
6.963378751886732665e-03
-6.952386013662767428e-02
6.848643023623858517e-02
3.772706975994556677e-02
1.196661503983550423e-01
-2.829965005996447347e-02
-4.464441833118676373e-02
-7.928227369418454351e-02
6.278715741220440572e-02
2.640723351644812429e-03
-3.484646549554643730e-02
6.327614886332948163e-02
5.601192237019945834e-03
-2.085834766422107328e-02
4.808727777185602820e-02
-4.997549041688843785e-02
1.095050318003763269e-02
-1.324167479653281208e-02
-2.723005822206721327e-02
-9.226264764480701912e-04
-1.861657341866851736e-03
5.023589701626916815e-02
-1.940612385914595311e-02
7.699161920340219512e-02
-4.114486107872800114e-02
-6.089120439017846331e-02
-3.479072280543112072e-02
6.457736937057871607e-02
-2.940815063001433333e-02
1.730194857646842263e-02
-1.313741020944590027e-02
6.830108784660093857e-02
-2.849251432204809309e-02
3.041871054738120445e-02
-2.083768949929014694e-02
-5.459852620417742636e-03
1.949118581117871216e-02
4.307135608497281165e-02
4.064311118597648681e-02
-1.628252710228069930e-02
-4.339097648306868005e-02
4.041920861523896208e-02
5.691793960825573123e-02
3.236083341124638968e-02
-1.315493551086070745e-02
-7.137146342876353640e-03
-6.738254879151259202e-02
3.691174813772673396e-02
-5.149370785352928859e-03
2.299336807004375566e-02
-8.445258212495020470e-04
-1.135762523474336261e-01
6.462295926764424769e-02
2.820659624615195604e-03
3.754987479242439391e-02
-2.794231423184736357e-02
-4.590691860301163857e-02
3.159943730387487076e-02
1.515274638658974798e-02
4.098801694357718378e-02
1.814467470373486851e-02
-2.409600951978895303e-02
-6.454349888108122657e-02
4.437268269374928381e-02
5.486097448664625960e-03
6.216135716222983415e-02
-4.612495591177882132e-02
-1.228475854146217523e-02
2.313131605971422214e-02
3.156778979885083158e-02
-5.521876862133476976e-02
-3.642517808538879576e-02
-7.748788739452278085e-02
-1.856402178071795903e-02
-1.052088242141849123e-01
-9.803847045474435931e-03
5.740708551948561778e-02
-4.443420829900174979e-02
1.636156558745417711e-02
4.262362191159046326e-02
5.456073817195351838e-02
7.860198350096690711e-02
-9.647841814749856526e-02
7.997491305527018590e-02
-5.170300471129942593e-02
-2.692471165404266772e-02
1.221423325244396473e-02
-1.664932207581796761e-02
-2.039672831861114380e-02
-1.006647383290481873e-03
1.126609682310804848e-02
-5.132049192666260362e-02
3.439978478383109300e-02
5.064379748354055910e-02
4.340240478851650069e-02
4.896166434834750558e-02
8.130903692333196764e-02
-1.382583989955298888e-03
-3.803159917195719081e-02
7.924367844210362943e-02
-2.100719640858351653e-02
-1.180662828202444850e-02
-7.651942693343491420e-02
5.144923887485584879e-02
6.386632534792199833e-02
8.048286737221341247e-03
1.576264044635840994e-02
-4.594269647618831609e-02
1.483345974987628282e-02
-9.017186246992511811e-02
5.075396584314014609e-02
-4.057912310089401009e-02
-5.696055369666235685e-02
8.876377193316074485e-03
3.520469159967477227e-03
-3.140563070092318443e-02
-7.232930811736418275e-02
3.532880939096939149e-02
2.309098867214539122e-02
-4.630182080126650501e-02
2.390017413343003411e-02
3.715198655495184632e-02
4.131427356719796773e-02
-5.504458391481955454e-02
-4.560286285717445043e-02
-2.613427685219248120e-02
6.845295593529369949e-02
9.601528608478966664e-03
-2.396834625269801677e-02
5.751324070889196616e-02
-6.594384842021899784e-02
1.763298057855994944e-02
3.098792877484493266e-02
6.491409017316285279e-02
9.287203653235918954e-02
4.521160870335124565e-02
7.482354875886958190e-02
5.967149493931791365e-02
1.130469891364063728e-02
-6.492668159485996682e-02
2.629301329271054380e-02
8.266488566103260410e-03
-1.590917694272375379e-02
-4.375181442494030515e-02
6.154735361739081768e-04
-2.854440202542095004e-02
6.344086115032075701e-02
-3.712633799401373474e-02
1.086947455788421363e-01
-4.462676632285021705e-02
-1.685954520445239954e-02
-1.095285663203760147e-02
3.536779350389202686e-02
-5.912314757830402362e-02
-3.251307894960739353e-02
-9.739552836128836932e-02
1.049540758783672478e-01
3.695328847635125785e-02
5.455975004351625024e-02
-3.645469021764077833e-02
4.699292745549909361e-02
-2.673546184357386904e-02
5.572969592224718410e-02
1.178182634202095957e-01
-4.221516782703346737e-02
-7.732315686276405864e-02
1.132856342664248679e-02
-4.189796795602893434e-03
6.395347841808038392e-02
-1.289672439724027786e-01
3.276310231718326804e-02
-7.215619247189576646e-02
1.160570852994160795e-01
1.418674470999135677e-02
4.587889709222027490e-02
-3.847673994497058294e-03
-1.403987772327468589e-02
-6.431699644978947084e-02
1.093570706186895586e-01
-1.702439550071413454e-02
-2.425317111649596957e-02
2.872449362300711143e-02
-1.016855845145477055e-02
-5.777685032301126816e-02
3.742182610718624430e-02
1.463264045742317943e-01
-4.890423542235383669e-02
2.511663494778465164e-02
2.369028052796046807e-02
-1.061013365292460681e-01
3.707431893703566628e-02
8.952282187310643333e-03
-1.665794528961870788e-02
-1.596114500610645512e-02
3.940869165496244803e-02
2.196904563573900612e-02
2.681910598212898511e-03
-1.453540271947608153e-01
2.595624393277099623e-03
-1.221720823672293316e-01
-1.252054733989241102e-02
4.220614140855447234e-03
1.049777482256084200e-02
-8.664342685687707879e-02
-1.095392689955491765e-02
6.736730180810781947e-03
4.472821158448196666e-02
-1.108652459663481658e-02
2.378613431488258920e-02
2.245928463428292776e-02
1.378165334950194262e-02
-4.298899081543691714e-02
-3.209748061423230853e-02
7.241029650845283439e-02
-8.688386768330536025e-02
-5.507548769546010553e-02
2.296560658420612397e-02
-2.951330845973602641e-03
2.535557596854937437e-02
5.185008044913541614e-02
-3.121068068932517526e-03
-8.331439126459340427e-02
5.067685072701222371e-02
3.427376430614473973e-02
7.704460648408605061e-02
8.119822055379033454e-02
-8.834524892672017404e-02
3.432314254984910468e-02
3.707175379924596698e-02
-8.540076168602014905e-03
6.314806126429470257e-02
2.418721007913825216e-02
9.690117077225533088e-03
-1.908164480313142078e-02
1.007603453043861980e-01
-1.391203845952896506e-02
4.069670464198728993e-02
-1.629000303775841874e-02
-4.248256951082159810e-02
4.745339346005644776e-02
6.402568206703930856e-03
6.228745262975679368e-03
2.964699525867162816e-02
1.725937216014645365e-02
-3.103118278817739925e-02
8.045027370666463229e-02
-5.333571115295061144e-02
7.722167910516662681e-02
-9.353120143297610767e-02
-2.048904290644654874e-02
2.482132732003359751e-02
-5.737366827806796715e-02
-7.440471100265672044e-02
-3.683636482421426966e-02
2.676950496546821184e-02
-6.298985053435351977e-02
5.575117973824332898e-03
8.424764754963035007e-02
7.824666311647106298e-02
5.876368562199962668e-04
7.671194084518007106e-02
-1.886278619872365503e-02
9.662897260476761840e-02
-3.644630587607938094e-02
-9.674445604334491744e-02
3.179276989208042279e-03
-4.201258477110537959e-02
2.403170144151630175e-02
-4.065979999543956752e-02
3.430119531960043600e-02
-1.373879442982339555e-03
2.820262071253571215e-02
2.706567322981701801e-02
5.946986935965500876e-02
-1.332864343484534315e-02
1.937939766112883530e-02
1.085855823622607769e-01
2.832614291003462872e-03
-6.598899911751712755e-02
-5.136280148102773807e-02
-1.916728293278633505e-02
-5.141029030859280841e-02
1.120787869891037500e-02
-1.319088716372654804e-02
-9.235452625287003670e-02
5.405460482473547351e-02
-6.990132127904893911e-02
-5.838489520461272175e-02
-4.377227485613156832e-02
2.431540954985159098e-02
1.232085431860422027e-02
-5.645709221584122028e-02
9.878556675126650907e-03
-6.433049356248474182e-02
-6.095283693526176542e-03
-6.157987390966115221e-02
4.071753400847614307e-02
1.355167920677401508e-02
-8.811349499389488360e-02
-5.484871608365989200e-03
7.098644100411642677e-02
1.162585055146518088e-02
-8.042308247459165060e-02
-2.804510317440673736e-02
4.580575200820217324e-02
7.275210384258966496e-03
-1.455336319742969904e-02
-1.611295314931425124e-02
2.087082437468798859e-02
-8.507792836918159907e-02
-8.942203969074129233e-02
-3.259928994026742299e-02
2.372399798386917030e-02
-1.063982766202365565e-01
1.242360316594504355e-01
-1.585679126458632016e-02
-6.714297517564730977e-02
8.514078472618012705e-02
-1.140149448591056963e-01
7.365930818426637272e-02
6.366625355215997650e-02
8.193896696654849598e-02
1.492453863693200301e-02
2.159382760911940716e-02
-6.756379821086058723e-02
3.920279109166344730e-04
-2.886924928154054742e-02
5.779197443670890111e-02
6.121456550976961397e-02
-1.166091107027418137e-03
1.692304589142911916e-02
-9.942967520929485783e-03
-5.809174570347350880e-02
6.981545891414854543e-02
-2.017290321759957275e-02
-8.533061989117823876e-03
6.795504320087765449e-02
6.803284917864547976e-02
8.678805971531521404e-03
-2.366978845079050625e-02
-6.629351100827541102e-03
1.169845150329936051e-01
-9.412761764014471177e-02
-1.285003545986426188e-01
-4.389266110136819804e-02
-8.981336888454077849e-02
3.421351800393261644e-02
-6.640726253470137508e-02
4.126178890000904015e-03
5.243921527508764446e-02
6.259761251579191998e-02
4.559912768568750996e-02
-7.064304962727360748e-02
-2.440961991336346951e-03
1.296286640033556536e-01
6.219535148448938899e-02
2.578302303282433566e-02
3.852873908194095337e-02
-5.880757879418288536e-02
7.206433026246717409e-03
7.529818771481425199e-02
-8.409571609038700435e-02
-2.945091398708350738e-02
7.868043200449158225e-02
-4.160331711558291207e-03
6.820814426990519375e-02
-2.613430622809348111e-02
1.540318227822834452e-02
2.592269462046714167e-03
3.789501557632762863e-02
-3.951343881639506755e-02
-2.983703007948201175e-02
-4.168637128984100521e-02
6.035855882084952689e-02
-4.026670871276540747e-02
-4.387367807790837348e-02
-1.489126872411112440e-02
-2.470721177451755748e-02
6.080820555736487359e-02
-5.669201347530056223e-02
-1.808764983970218704e-02
-3.737376509961937848e-02
4.685062237725856615e-02
-2.361764879921645841e-02
2.079595389056116891e-02
-5.206152530801697736e-02
8.163617651593360613e-02
2.509820883204173445e-02
2.413194863210507343e-02
-4.834841045815173322e-02
4.813507542389409283e-02
5.845430042151378291e-02
9.726833219422877097e-02
-1.675537361521179866e-02
7.117061106946265259e-02
8.815309049819456191e-03
9.397874370063637184e-02
4.201250718112979621e-02
-9.688741053854295349e-02
-1.453459892345862654e-02
-8.944159279208965807e-02
-3.654247063119115541e-02
3.565226306072988294e-02
2.464189611856256595e-02
1.096144433556985320e-01
6.526930351108219119e-02
-8.358879193751024561e-02
1.332308426427346055e-03
6.138505415863434317e-02
-1.493151239286442250e-02
-1.550553917683066994e-03
3.180178191041238556e-02
-4.763987494548621582e-05
-3.018271187049587426e-02
-2.222226534457233393e-02
5.635034324064283617e-02
-2.798008028092141899e-02
1.905533958749991560e-03
-2.280512995733015996e-02
4.341357028901574738e-02
-2.679243378016869098e-02
5.232744340303878937e-03
-5.989135527827869898e-02
4.049595346878986230e-02
1.458338553711457583e-02
-2.583614120414955834e-02
8.960168917414274015e-02
3.429034455552352340e-02
3.363542408892798014e-02
1.272879662131152223e-01
1.040655682718066334e-02
3.167121108102144162e-03
1.727697296042023101e-02
4.735413636176928620e-02
8.898743648783213542e-03
1.575578650780486492e-02
-1.542167214125353923e-02
-1.026813340365487909e-02
6.754405818872698253e-02
3.439837133695153315e-02
-4.234631720625869900e-02
-4.810530623581208559e-02
-1.009603824890153018e-01
-4.528405471104206964e-02
-2.382572107262896990e-02
-7.387724185848282277e-02
4.745207775893937885e-02
1.066506152449758597e-02
6.282469223465758645e-02
4.465251608971047836e-02
-1.550681445535351775e-02
-2.985131882837534917e-02
-2.662918386266564449e-02
-2.855537149439594732e-02
1.527319121375134148e-02
1.421985670900274314e-03
-2.049681397814479694e-02
4.697960200018193311e-02
-2.123462901106388384e-02
2.457249636612067467e-02
5.121366434365592912e-02
-5.302779685235253088e-02
-3.765082671632218742e-02
1.357231182045045247e-02
-1.645398226786811552e-02
7.825831221938427812e-03
-9.170592195774955602e-02
-7.103164700944779308e-02
6.221305801719051280e-04
-9.966114366637250643e-02
2.012601311781985272e-02
9.698528603789147162e-02
4.714708849640775884e-03
-7.291323656680305521e-02
6.154063252427861364e-04
-1.877761073507096257e-02
3.976002135977974722e-02
-3.456737973076218218e-02
-2.761779872820668141e-02
-3.054712019463085709e-02
1.881556975005827664e-02
4.615847749976349085e-02
-4.501502003835616134e-02
5.012477653011981199e-02
3.894956430450811913e-02
1.366549580694485788e-02
6.351529512096806829e-02
-8.019893857229820622e-02
2.444626057717390853e-03
3.819107867226084318e-03
-3.327684181318112111e-02
-3.674291805155707746e-02
1.822690539090979830e-03
-6.984881654983475519e-02
-3.034440201300123499e-02
-1.640070220497944972e-02
3.676184868256801401e-04
9.159487646170630382e-02
6.869014515343618843e-02
-5.091950158180801045e-02
2.259262687093622612e-03
2.640420492130093888e-02
4.248081830199779141e-02
1.661676733324216624e-03
1.092779096032076014e-02
2.618339348687340196e-02
5.513479757511526719e-02
1.261925495351021997e-01
1.235453420619967574e-01
-2.629400616218459386e-02
-2.214326813500158697e-02
-1.024526756324242553e-02
1.209126382178751617e-02
1.098217162657981819e-02
8.642801907446579987e-03
6.174033154576072380e-02
2.375128478616376354e-02
2.502660592796935105e-02
6.758448400957960123e-02
5.828272297043676081e-02
-3.009789897295868030e-02
3.592254397112022973e-03
-4.161831373057114231e-03
3.694454939709501673e-02
-2.966680223319453913e-02
-5.425250240133373814e-02
-9.956489936494500662e-03
2.237651027871937967e-02
1.806611394623471381e-02
-3.232410018020288878e-02
-3.743535345815045268e-02
1.145272870024389988e-01
-3.961197293044597251e-02
4.086604813078110326e-02
5.680225719189740952e-02
-5.140066768395843040e-03
3.912379191935903833e-02
-2.635300503149980503e-02
1.351901004538740014e-02
2.446573772424268794e-02
-7.803715169408506624e-02
-1.016147308536603615e-02
-7.261213433865919276e-02
3.911529555411732625e-03
7.887661904499808363e-02
-2.926322564613438940e-02
-1.974483826451927868e-02
-6.248955539227950967e-03
-1.336570173571670350e-01
6.127534762902234894e-02
1.677012347580661075e-02
-5.990113314307204950e-02
1.243672630498108590e-02
-9.097080049153277725e-02
2.224705716516305748e-02
-1.710051405903213403e-02
1.398547944652615144e-02
-5.665677078131549360e-02
7.700502312394198745e-02
-1.616350385987122204e-02
2.885813542555149339e-02
-8.633297964549545983e-03
-2.181915457135260097e-02
3.888788964632443335e-02
-3.158593186058426122e-02
4.602930177666351985e-02
2.928732397707480353e-02
7.617751516600101969e-02
-3.256770027785959448e-02
-2.501592897415096453e-02
-1.173211173466862517e-01
-8.196469392481202376e-02
7.678776331721012816e-02
-3.735967091562643339e-02
6.702830026399347885e-02
-7.553224280836808024e-02
-6.227988940034981380e-02
-1.584267944005512269e-02
1.220515055747448535e-01
-4.048167238055250944e-03
-1.573823517736690561e-02
5.606753977193692368e-02
-4.444794669435325751e-02
4.718408716385102258e-02
3.538017398422891452e-02
-5.092504388084975742e-02
-3.973108033463872146e-02
2.720423963460667088e-02
-3.886959815490730052e-02
7.195781940787350853e-03
7.282491448527744771e-03
3.179691400371768145e-02
-1.268082935120364713e-02
5.745322878934251004e-02
5.672165514486100270e-03
-5.940373793030159777e-02
-2.596492175046113612e-02
-3.679256575064422663e-02
1.658750151305812132e-02
-3.675522069142738574e-02
3.266207245170536094e-02
1.639318237672351686e-01
-4.284839403563935056e-02
-5.561530817490263623e-02
-4.455227940355575844e-02
-4.985831936647174001e-02
-2.209490608399846193e-02
-4.268328323019192350e-02
-9.199057985293978418e-03
3.060777977788276677e-02
1.524374981443534470e-02
9.722391585766432254e-03
-1.115111710475367654e-02
8.329864567954134436e-02
1.018086882336101829e-03
-1.398150347448575415e-01
6.116307897761820433e-02
1.162987491243366693e-02
-4.352742299061090891e-02
-2.582074418527874685e-02
-8.914654575929969668e-03
1.069685104020177101e-02
4.260769721440486879e-02
2.181601228480033530e-02
2.814352533111649443e-03
5.056102246315801602e-02
-2.856855862753347741e-02
3.803137563027015472e-02
5.720358428475307705e-02
-1.971321162684529574e-02
-4.990769397202576146e-02
-5.675106313012374254e-02
1.087936313320123222e-01
-1.861370813429298610e-02
7.441262199587876658e-02
-1.338204729737702686e-02
-1.751964790553297473e-03
-1.245361517991639549e-02
3.776163593782540934e-02
-1.056515793066808637e-02
-1.130147007984915949e-02
-5.668432804494165367e-02
-3.124112816509757098e-02
4.407641811205534332e-02
-1.570876141181463612e-02
6.133528035169185516e-02
-2.526333791248896662e-02
1.066814843679587399e-01
1.603410894733322059e-02
-2.887432154124266624e-04
-1.745029388261948311e-02
3.458389764374598246e-02
9.853710061460392664e-04
7.238618745810034005e-03
-8.194494411041221282e-02
1.405566962751690803e-02
3.741451773106421047e-02
6.999689676308723345e-03
9.991030941396709941e-02
1.785730455485481233e-02
-1.885872381732870556e-02
3.670717304158235134e-02
-7.289096120712995619e-02
-7.411398631718692231e-02
6.747332275895463749e-02
-2.051939810763337216e-02
4.351492728753765526e-02
-1.079429863687215475e-02
-5.826404217404466956e-02
9.851006554048453989e-02
-7.062255106375138480e-02
-6.626118341892663077e-02
-3.980761418202589247e-02
-1.001393497310726632e-01
-2.627369773559430979e-03
5.935949817717026122e-02
-7.795911971554318753e-02
-1.065795507536444102e-03
8.343842656122339718e-02
-3.221903199735191153e-02
-1.695567127524706674e-02
-5.296676355149843030e-02
3.454022286024285154e-02
-6.014229569376108864e-02
1.999259941642931096e-02
-4.613141820299700158e-02
1.750733639003217721e-03
-1.539853811440589776e-02
1.248978555581890533e-04
1.038431479063133406e-01
3.817889418082318076e-02
-5.570236744312978550e-02
2.075065142243431859e-02
3.118951560185703395e-02
-5.267767588555272856e-02
7.856450557513029731e-03
-7.718541578938270357e-03
1.750611271496094060e-03
-3.108218521050843189e-02
-8.026443742177061247e-02
-3.324631760110974277e-02
-1.408178509695797408e-02
5.103703930647080639e-02
1.936711861892044875e-02
-8.407940683046991395e-03
-1.617407861026211660e-02
8.607444198702813437e-03
7.222851920067616116e-02
3.623637654516485840e-02
1.302838294997160553e-03
4.522186332381778612e-02
6.120510472817469044e-02
3.516483529025344473e-02
4.182995626633324859e-02
4.286662799565602033e-02
-4.703698837977678820e-02
3.016234247862183832e-02
-2.086795146916234182e-03
3.627842819172298616e-02
-1.467754882202539357e-01
-2.943207132545357790e-02
9.947459543462256609e-03
3.339542904180321098e-02
-4.221854562077170109e-02
3.475421819630794551e-02
-2.590515189120929165e-02
-1.013746679428785269e-01
-4.246170978359452113e-03
9.477897968292932351e-02
-3.594386518121301527e-02
-6.477357143606439493e-02
-1.202115554225755417e-01
8.791375617276513121e-02
-4.252611219320358293e-02
8.112398951385145843e-03
5.623856639009760898e-03
-4.302325912051797874e-02
-1.659304971128568520e-02
-1.301442715273210112e-03
-1.145376079562876112e-02
-4.640506714804060878e-02
-5.042121686901765432e-02
-1.900760198044970997e-02
-1.022327705506577769e-02
2.855115891165097702e-02
-2.827127905402498573e-02
-8.488082724623587094e-02
1.090317720611622965e-01
-9.146645547100443197e-02
5.649961813171835295e-02
-3.635894266932176294e-02
-4.486815212951506676e-02
-4.033596727649103875e-02
-1.300804739719972104e-02
-3.914313645102694694e-02
7.334129156854997389e-02
1.018573345401492525e-01
-1.580832187381716811e-02
8.042610050705851360e-03
-1.225671075651047215e-01
-3.870617132964367796e-02
9.370730897915870161e-02
-3.788502057035248588e-02
-3.819621698710732455e-02
-7.141083968946795868e-02
4.890277439057856557e-02
-1.675748120661162133e-02
5.701188417779592260e-02
-2.418967974386927733e-02
-7.354297716906928878e-03
-2.263088822736775141e-02
2.363565516521321311e-02
8.140188264741929358e-02
8.185213772628281009e-03
1.429700147562779251e-02
1.842681308821611172e-02
-3.748556413972261442e-02
-2.889965132300644293e-02
-3.345608970683659755e-02
4.506081508567755939e-03
1.627960796731401857e-02
1.004035129600028969e-02
-5.165575509255143638e-04
4.419316233926236237e-02
3.888666846354330714e-02
9.065164442590524030e-04
-3.986427595225521675e-02
2.482765809089216430e-02
1.231399099942716846e-01
7.237418599983760914e-02
-2.730455830478533547e-02
2.119796267775167845e-02
1.341784030726637586e-02
-6.357716712785911606e-02
-5.495048376598030831e-02
-5.893507598276774562e-03
8.499677304852546605e-03
-4.670611464867878426e-03
-4.350486502149310958e-02
-4.235509063655355094e-02
1.122721719240601657e-01
6.452807977387155225e-02
4.920427978697751448e-02
-5.548482624792527851e-02
1.471253839966649331e-02
-1.056266560749850132e-03
-1.565720245867525950e-02
2.190713806004237693e-02
-2.413345491823561464e-02
-2.725378299361381693e-02
-3.727224919419812321e-02
5.941464005761487588e-02
5.862627208063903722e-02
-5.000350249936739294e-02
4.650758904041780301e-02
5.480892767518991820e-02
3.589053479578779848e-02
-5.553811340068649793e-02
-1.550902300563196780e-03
6.039962203088434373e-02
-2.977564604487255295e-02
9.735988407881954881e-03
-9.725371800361114205e-03
-1.033893110616913719e-01
1.903289422062824643e-02
-2.788848174035667149e-02
1.271353402220935618e-02
2.123358372268521407e-02
2.449638437290326681e-02
1.542469800080548473e-02
6.441689261466251870e-02
-8.166024063313176429e-02
-8.270054118126794751e-02
1.032566663329702039e-01
1.486886378481431549e-02
8.241439798397429475e-03
2.159125030335145440e-02
6.516535043217715206e-02
-1.728936844860086766e-02
4.825352554035183816e-02
9.931261435049751687e-03
-5.397635692770393762e-02
-1.250218279196235183e-01
-4.116162567290807678e-02
-2.197414439431274666e-02
-4.486104902715187803e-02
4.167738971704312845e-02
-5.770591161036241201e-02
5.362107165849733237e-02
1.018256202989965831e-01
-1.082199840953667475e-02
6.268369022577975624e-02
1.339641921892114132e-02
1.412171117521298334e-02
4.934415338627626268e-02
2.509710752574981218e-02
4.950394785953746157e-02
-5.070620180465489069e-02
2.710992753986911363e-02
8.485913699361596896e-02
-1.256948022892297005e-02
-1.104446991259288441e-02
-3.084920538465065268e-02
-4.148250329504809403e-02
-1.000375518782222750e-01
-4.298263475453287241e-02
-1.515009130444336209e-02
9.216161374590583003e-03
1.848489056478790776e-02
4.667702022865703043e-02
4.218060915706309537e-04
-3.574322301842081800e-02
-7.163030384878386241e-04
6.112609574237794219e-02
-3.332856158565393467e-02
1.819339840573645437e-02
2.478325211726840199e-02
2.279117319135591166e-02
4.411892253725692957e-03
-4.422249938380833773e-02
-8.551291619289914936e-02
7.496342660762958521e-02
-6.529589472126735850e-02
-2.607404858104255332e-02
-5.087054851469097888e-02
4.255906500055689490e-02
-4.596321170356942182e-02
8.965384222084632482e-02
6.201613075605437453e-02
-2.262866933185739282e-02
2.917333851388174276e-02
5.512025192472716842e-03
-5.856958524122616444e-02
-4.035258770610542639e-02
-4.850311163363640182e-02
6.346311066963814147e-03
1.075438037663833425e-02
-1.505229062656156941e-02
-7.908122417031290818e-02
-2.927287875089250313e-02
1.222832491643057774e-02
-4.831962452561985866e-02
-5.883579298111236283e-02
3.345990258829587699e-02
-4.444696201249219436e-02
-3.098510749269832096e-02
-4.011053931198570871e-02
-2.747145537027663800e-02
-1.105711540007889857e-03
7.284383629186277909e-02
1.025185868427582053e-01
6.045118914082363987e-02
-3.988138659613808812e-02
3.327193841517943340e-02
-4.847877142818451945e-02
2.152689348843100578e-02
-4.351662852568145834e-02
-4.244299523992516032e-02
1.009154748276369987e-02
-6.735909770011654085e-02
-1.467626511417906288e-02
8.193978846352462098e-02
-2.962318679167865940e-02
-8.314401115661183839e-02
-5.885199367942454962e-02
4.166313609735374651e-02
4.555954159260513364e-02
-4.640660662245678358e-02
-5.108355981207653856e-02
-4.200931085911315671e-02
6.942047444877509632e-02
-9.167635304342761429e-03
1.363796814142655134e-01
-1.163712957249184166e-01
4.731769443039644807e-02
-1.454991849694337591e-01
-1.548703726827718175e-01
5.931276692894904556e-02
5.391880946934501234e-02
2.226258745788104246e-02
-2.661884503740268720e-02
-3.647483496083261945e-02
-8.222884594513346634e-02
4.236083724748456597e-02
8.168370861197861432e-02
4.114647102323353012e-02
3.481250490803729919e-02
-2.629047983729319513e-02
3.377677384510158892e-02
-6.702456522135876935e-03
-2.176080641829857346e-02
-5.968761951304875357e-02
-6.929495301257168616e-02
2.019770219681687670e-02
2.999545074322562677e-02
2.353933040369602173e-02
1.964568555646762846e-02
-1.053855173999626235e-02
-4.845341419829343743e-02
-2.541063639236535235e-02
-5.938828032168492338e-02
6.507969083105398511e-02
9.484323998483239204e-02
-5.959834173219965420e-02
-9.252664526296193459e-02
1.105090778995618424e-02
-4.846433542357325014e-02
-1.405758970573243449e-01
4.052958903368247129e-02
-1.815404652152967022e-02
-1.323265064988976558e-02
3.163815161802326775e-02
6.857373441010802817e-02
1.732865963087629538e-02
-2.576743435775083468e-02
-3.320939713207187935e-03
-7.751519048139160310e-04
-7.006412510195109307e-03
-4.596390227524507158e-04
-6.308120428424662807e-02
-4.321582227500047474e-02
7.399469459755596279e-02
1.939824225487734796e-02
5.103161554501534775e-02
-7.752128997148792500e-02
-2.632464554533510415e-02
-3.807461081315723084e-02
-7.812949550495083828e-02
-1.594445953382098852e-02
-5.780798531440742294e-02
4.988811707573877208e-02
5.220750324639250074e-03
9.661497229855830343e-03
4.240608624717205621e-02
4.788323177060398866e-02
-1.766558039778978392e-02
-2.973565511461464042e-02
1.749654134933446847e-02
7.501701091960329484e-03
-9.846844847279080659e-03
-1.414653304420392804e-02
-7.521684634458800089e-02
-2.617531460473402835e-02
-2.739783537440583505e-02
2.324671852305690983e-02
1.526856959259822455e-01
-1.258794015953445394e-02
1.327776433897561066e-02
-1.461980118602141387e-01
-7.352068603171039995e-02
4.634977188577071167e-02
-1.054745242813458217e-02
-4.306276286459527480e-02
2.838537663869273101e-02
-5.551785491709312903e-02
-5.250279996182468517e-02
-2.780177245794392474e-02
-1.070026569239983100e-01
2.664424207624657703e-02
-3.955039542009039510e-02
7.254107605064323561e-02
-5.343791487098655327e-03
-1.571429171275238734e-01
2.352664381207550393e-02
-5.737040528700456526e-02
7.047385522292320958e-02
-3.867295675032808577e-02
-4.269716497621819928e-02
-1.818059793968824014e-02
-1.325819153019808933e-02
-1.115586405157993483e-01
-1.080505938100765756e-01
-2.736245259254148961e-03
3.791391941790722003e-02
1.177036697039374712e-02
5.365346378088232948e-02
2.415235574521040936e-03
4.799358286516189342e-03
-7.353622190610287213e-02
-3.122017543771066564e-02
-4.334538930309521365e-02
4.613270347575964409e-02
-5.999620644638077940e-03
-1.903522174910890832e-02
1.199091558247783323e-01
-5.162424317824727826e-02
-5.730570927070141596e-02
2.194385062668988140e-02
-4.582538376788746620e-03
1.060937379203914510e-01
-9.589281172444437396e-02
-5.971804431790166817e-03
-2.552597782838901194e-02
-1.383927280134834847e-02
1.223334995893369664e-01
4.973869320225108442e-02
1.008415976567102468e-01
-3.315959800982794248e-02
-3.053889746311936118e-02
1.056357087326270094e-01
4.358129933584830445e-02
-4.524853088376515342e-02
-5.353438258707049480e-02
3.095861548704211073e-03
1.916144230496475906e-02
-3.231118275137073031e-02
-2.436658091354457212e-02
-1.814640722578741983e-02
-1.293625334950210815e-01
-2.431720109427580948e-02
-4.555539521430893024e-02
-2.860976389192629310e-02
-4.490569137072986799e-02
1.007697075884932819e-02
-7.642215167225895403e-03
-3.992411880495049664e-02
1.385981181181045185e-02
7.888005812626489033e-02
1.823559901415945129e-03
6.588334579253490864e-02
1.872255717699896141e-02
3.076273713396901824e-02
4.304358384522815814e-03
-4.382025641327493004e-02
-1.121439436941238238e-01
-4.793503823592606267e-02
5.877316726854951712e-02
-1.251436599428563251e-02
-7.773614609411329257e-02
7.140874557167421754e-02
1.060948344593738886e-02
-5.444788432924121263e-02
-1.832703880324632051e-02
1.728884717349248035e-02
-6.599423256095786339e-02
-3.825565416758995585e-02
4.126705635589046628e-02
2.752176289632605067e-04
-1.554038608152524814e-02
-1.133534146167302636e-01
1.485464782285773888e-02
-1.335194991479451629e-02
-7.486293917321520941e-02
2.407393501758602408e-03
8.691703877486049376e-03
7.260619749709451565e-02
9.670031122756075209e-03
-6.151273095196216345e-02
7.269139823346815188e-02
6.973737366933320525e-02
4.830895922210080851e-02
1.798008160171508593e-02
-4.065883115624476657e-02
-1.104061506418285536e-02
-2.485496686975125283e-02
-5.160623571011085930e-02
-1.393465514796268269e-02
6.763651217888816403e-02
4.979761602993890146e-02
-1.554915252127652379e-02
5.792634750437947871e-02
-1.148344455365002056e-02
-2.008068059761940541e-02
-3.665210794267841771e-02
6.337130392999376638e-02
6.743227292146377477e-03
7.680487056426965609e-02
-9.682166669522995761e-02
-1.908444276977358869e-02
-1.816971218532531518e-02
-2.628777696201343647e-02
-5.397053674591607147e-03
4.969151350203507289e-02
3.767448916903268219e-02
-7.960329351005816789e-02
-8.474552868908348524e-02
-1.751360723541921238e-03
-8.532914473440103564e-02
9.202208926373044162e-02
1.259009800036843818e-01
3.977264140699711403e-02
6.870751995168958293e-02
1.195912396433800040e-02
-7.932247899454406698e-03
-2.308966287377680476e-02
-3.857047773026067803e-03
-4.760779375379785988e-02
8.021320079910337908e-02
-1.149644411360638135e-01
1.228423457651974145e-02
-3.514671281409210979e-02
1.527079715392892223e-01
-5.499029877997660583e-03
2.725447015601035333e-02
2.798606394591996588e-02
-2.288369033990589330e-02
1.331059438965915831e-01
5.718213224533568589e-02
1.351976822383353094e-01
9.449206744542181305e-03
6.546798448393194303e-02
-6.764769919363375350e-02
-3.922975121297710144e-02
4.670328349850117605e-02
1.816809673856506491e-02
-7.099614565779047148e-02
6.311785640317742196e-02
2.076708539436929873e-02
4.051596639955352269e-02
7.034414684445174093e-02
-8.096945665301541473e-02
2.269917408749554111e-02
5.926229660961483681e-02
8.526951568732744555e-03
-4.994381393972890763e-03
3.833191722106987775e-02
-1.551929367945406764e-02
-7.075064067667657941e-02
-5.959432839170887564e-02
-1.982269232739343814e-02
-1.156170204011477964e-01
3.684557250642869763e-02
-3.267156641491987534e-02
4.577545929863095081e-02
1.334758608221159673e-02
-4.000282082516296023e-02
-4.888990202316698813e-02
7.625379841891441815e-03
2.951921244015278181e-02
-2.867749986587060998e-02
-5.899658702043677344e-02
-3.175544450795140996e-03
4.960342310575226177e-02
-7.452333391416973707e-02
2.255765423743221268e-02
-4.597579773226177779e-02
3.948713351509238606e-02
6.579233261067200279e-03
2.169648670912992239e-02
-5.213146354125693105e-02
1.018916574693852217e-01
-1.360062677215311162e-02
2.330928401038389122e-02
8.535605297025846555e-03
1.959398583039416789e-02
-1.959241560657295784e-03
1.338434265659612377e-01
-1.495891355797662747e-02
-3.231252217990869709e-03
-2.333692965280589546e-02
-1.479886357966515333e-02
-1.002922259166146024e-01
-1.908854753527652881e-02
9.358218982973590117e-02
7.200903383885481901e-02
-5.911147209902568693e-03
-5.206385386815605421e-02
-2.545246369667714115e-02
-5.873464399696055882e-03
9.870215864332476663e-02
9.936200859996882628e-02
5.736865992080063953e-02
-1.971224342728675888e-03
-7.526164136161339613e-02
-2.542559173359591057e-02
5.750038000637341246e-02
6.275178237639833512e-02
-1.788976013526538244e-03
-7.623404467728193967e-02
-7.793421357682512977e-03
8.481830672430715201e-02
-5.239508366703842651e-02
5.937738722123232782e-02
-1.740738167160851835e-02
7.385468018533918044e-02
-4.237744614307875635e-02
-4.814737166282343633e-02
-9.461635768645458577e-02
-4.290206031823589304e-03
2.060133957943023619e-02
-3.309283562954224572e-02
-4.171184143868003624e-02
6.360486923748615018e-02
-4.707047833050143765e-02
3.630603133647462150e-02
1.360499293365640631e-03
6.455634006618616270e-03
9.465539253671783476e-03
-5.733863384663339530e-02
-7.870054129927511744e-02
-5.369508893565843113e-03
-6.758479950586218643e-02
1.671154637347866886e-02
2.593241921935891814e-03
-2.157678686955218084e-02
-1.555004362299380709e-02
-4.185329228062501655e-02
-5.117648038606833344e-02
3.484305125352792076e-02
-6.323126449343810518e-02
8.070772104306953021e-02
-7.481178473974517407e-02
-1.134276868968604052e-02
2.453863859762614452e-02
3.651482848515043983e-02
-4.471623852186632636e-02
6.011767047162612509e-02
-1.310212817660555244e-02
5.490299752691586016e-02
9.419172011211028595e-02
-2.917442492214847652e-02
7.703507277321777584e-03
6.586879063522028954e-02
6.903609952175872658e-03
-4.362651252723984824e-02
-1.428215148163890745e-02
-1.389756724038334994e-02
6.472191767104029658e-02
6.128117945743580264e-02
-7.097295053572787171e-02
5.522593357675976977e-02
-5.873277163412757296e-02
-9.255401885613377677e-02
-9.349282587192271621e-02
-2.304030339810819120e-03
-1.224977408738943917e-02
-9.922554145467277209e-02
4.745963732345678115e-02
3.626285930369796406e-02
-5.572537894272304448e-02
-3.880420793472836444e-02
-2.054342429799065409e-02
-1.339471054605748113e-02
-7.743100509178194556e-03
-7.416877754233014430e-02
5.253636405915184521e-02
-8.783550283219175581e-02
-1.394565676453641268e-01
-5.921439390654832657e-02
3.548888809137507733e-02
1.600625984585993949e-02
3.721637820351461623e-02
1.959019077792260172e-02
-2.542308081671077954e-02
-3.864203581566035689e-02
-2.870974526529487467e-02
-3.964118632561591804e-02
-5.650042240838232949e-02
-5.846308492579144200e-02
-4.984098048833107697e-02
4.620089054161721082e-02
-1.512234857451149814e-02
-3.002967647465566367e-02
-1.426366087887386913e-03
6.474340851067629521e-02
-8.037568853077847741e-02
-1.176725832692453698e-02
-5.336096483337360828e-03
-5.374060352067037277e-02
9.647026277279684625e-04
1.175279389202897769e-02
1.590708854431118965e-02
1.195720657863946906e-01
-9.409395770207309995e-02
1.226646537239188192e-02
8.285113190342645317e-02
-6.113638189445451399e-02
1.786270393896956590e-02
-2.799620121054365376e-02
4.917762392448819103e-03
-4.721920622229064390e-02
1.077663615519546397e-01
2.770990047544387349e-03
-7.407612551745090812e-02
6.720789026508640351e-02
-6.979336158234623888e-02
6.771540417411517354e-02
5.754011059546094986e-02
1.003786122984789558e-01
3.029489595759648005e-02
1.746486180746629688e-02
8.272229167367269043e-02
1.461700335426636618e-02
-6.524295362699332468e-02
2.478999174284919962e-02
2.962666218526302866e-02
-7.465734827176903621e-02
-3.235952350976970676e-02
1.081636235324822531e-01
-6.329155594228176585e-02
-6.388936174327248391e-03
2.388547942170875932e-02
-3.146339792621202086e-02
-1.178444528957856702e-01
-1.029191105531359340e-01
4.422528784335139594e-03
-1.009310372893771441e-03
2.393039337391596535e-02
-4.474421496053509334e-02
-2.643833651254148126e-02
5.010766884838539076e-02
-1.892654002027505458e-02
-1.595489521484667363e-03
-4.162764368335593324e-02
3.004465362761359754e-02
1.738774525934611015e-02
-6.042458497346057033e-05
2.216619737700116152e-02
2.933226661677977316e-03
5.180697064657888151e-02
-7.983271686054224658e-02
5.075474748817907812e-03
-3.189398804040156216e-02
-4.611784673448039718e-02
-1.097884375256695938e-01
-4.079371344647816922e-02
-1.522731877612416330e-02
-7.430757957508483946e-02
-5.875374134421929712e-02
-1.007622190325875994e-01
-4.934539092104395230e-02
3.103618756185511085e-02
-7.161489147336617955e-02
2.077327227008877314e-03
-7.449495979930599587e-02
2.689236773200876299e-02
1.153858841545867958e-01
-8.324295873940341928e-02
1.734475575923864754e-02
9.304216701515116705e-02
-1.420429041411309587e-02
6.224161826319148799e-02
-2.578830027985550000e-02
-1.241735720923352847e-02
-1.006136822900901596e-02
3.392279205740536541e-02
-3.788994501696084372e-02
-1.355550466520204778e-01
-1.050893030722916260e-01
-5.732070056152861748e-02
-4.401872014720251136e-02
4.120372453753310543e-02
-7.934436552609720750e-02
8.590770408784532963e-02
1.427666438746270222e-02
4.192065537619604765e-02
1.679513190899788525e-02
-1.511348870133605651e-02
7.298887474208169690e-03
5.711019454114270311e-02
-1.617070861835420356e-02
6.442235128762505147e-02
2.417231078232143920e-02
-1.926895112881032296e-02
4.877989685657217050e-02
3.866718531508099577e-02
6.831206030166013521e-02
-2.563969360623022387e-02
9.537951675003483731e-02
-4.388762929220610398e-02
-1.184189394673430297e-02
-1.041410255885987929e-01
8.374153071321956132e-02
-2.814232556799909843e-02
-1.969460398417554117e-02
-1.411350965949940929e-03
6.596407332482802366e-02
9.702943111191657255e-02
2.906648163322369041e-02
-1.380772085880379030e-01
1.641272607496563080e-03
-2.904766012230592526e-02
-4.400661858401059418e-02
-2.334493623372006429e-02
9.001894920816086443e-03
1.331817239142893232e-02
-9.315086038035862853e-03
5.279678680952003267e-02
-1.028274007508738902e-01
-9.271918730732760239e-02
5.590370666055138882e-03
7.409170964664217596e-02
-1.222871443938568781e-01
3.322375350496566127e-02
-4.893076242777710805e-02
4.113680247035176457e-02
1.159883115442345578e-03
4.226798835934878623e-02
4.497733445845156913e-02
-8.494336235604395269e-02
-4.874214003899297876e-02
4.982394414407274874e-02
-1.148194620908121466e-01
-7.096822444046528566e-02
-3.086744323026691540e-03
-8.795083160466184158e-03
-4.395246876028018751e-02
-1.207645802033779914e-01
-2.760271898512621155e-02
7.379799541136203810e-03
5.569594723264364305e-02
-9.898782034373417027e-02
-3.053140793290853514e-02
-1.826176467794772898e-02
-4.531830775568934655e-02
-2.263048468879281724e-02
-2.768829701456934200e-03
-4.782283700550274408e-02
-6.910208262866329720e-02
7.218504677997332475e-02
-3.619889477660936244e-02
-4.468415080389877975e-02
1.204014910917217684e-01
8.378632378994727015e-02
-1.117956214500053086e-01
5.490373283135233096e-02
-2.975980280924012816e-02
1.292892759712734319e-01
1.455037153574941823e-02
1.721361528816359870e-02
9.811862222969665315e-02
6.596307834495608591e-02
-1.955628704535022910e-02
-4.625735598471306803e-02
-9.594858035972797516e-02
-3.952149962300496866e-02
9.847242353181048791e-02
-1.739666723370687090e-02
4.095019721614643129e-03
1.921122586137138585e-02
-1.342231061423645490e-02
2.975756860313537506e-04
1.675543528189368109e-02
-2.566349842354817556e-02
1.943561177513228322e-02
-6.288422754226655198e-02
1.625181665794370733e-01
-1.357477952065724164e-02
1.089795513598900700e-01
5.653755265530099189e-02
-5.846602035069556336e-02
5.743244808025997454e-03
-5.033940612850782564e-02
9.494167526436979310e-02
-4.072636153424159799e-02
-3.764074314416546857e-02
4.704331700222796203e-02
-3.288952333741419765e-02
-9.995661170972849896e-02
-4.740689573478811675e-02
-4.021696527046428327e-02
5.800514728584082319e-02
1.088642063940036542e-01
-5.925845922644461944e-02
-8.988687924886303374e-03
4.457364912307120591e-02
2.316867379052795894e-03
-2.355444287742641286e-03
1.968916931901730031e-05
6.790286322593766521e-02
6.662368156165261734e-02
-5.073521260849363917e-02
3.255357699431351334e-03
7.797401881626878084e-02
-2.524842593905527940e-02
-5.085437299809851541e-02
-7.715252162107984202e-02
3.387357202847533777e-02
7.566417121382822131e-02
-1.528651153420526425e-02
-4.260352057645577090e-02
5.488879635363527743e-02
1.022122670006079398e-01
5.244490516260696261e-02
-1.443258360218463779e-02
9.476120309862035322e-04
-4.202144379530600715e-02
-7.261349832462839216e-02
3.406812051549353015e-02
-2.871485544416656904e-02
-1.003219224827552880e-01
8.963499999466230383e-02
8.650671823887215450e-02
1.570040759343252143e-02
3.286130281243182516e-02
-4.412673374277324700e-02
1.106825915549644185e-01
3.958998983136526040e-02
9.587899997125899632e-02
3.618023105852188892e-02
-9.154933116745729918e-03
-1.854519611310710692e-02
-2.613208395052354915e-02
-6.128870293841982148e-02
-5.969043863370380315e-02
6.933349502667641995e-02
2.041035592945094831e-02
-3.796828088819478170e-02
-7.292411021472007537e-02
-4.614091309502011545e-02
7.984363500700556934e-03
-7.125520614807732966e-02
8.262155828233781751e-02
-3.998205311393643324e-02
7.872474703001966501e-02
2.255071331940245588e-02
-1.142016760882744730e-01
-7.719439462421638122e-03
-1.343621059990291605e-02
-5.532794651250944051e-02
-8.789077396724810295e-03
-5.061487101804916511e-02
-5.669202459378029461e-03
8.583983966938761589e-02
-3.136636769751121288e-03
4.906719461317457509e-02
5.730595717219258423e-02
-1.014019772133477604e-01
-1.121520555752431730e-01
3.831795340650895765e-03
2.591505791081522708e-02
-3.875969639355014706e-02
5.042180233662856698e-02
-4.319183418126188584e-02
-4.184460470808167021e-02
-2.507878670907728869e-02
-1.084751257179788434e-03
1.225518462512511647e-01
-4.239410687117555615e-02
2.262922436959260986e-02
6.964896408803042394e-02
1.456027925547179191e-02
7.443347782055710626e-02
-2.925376741161635208e-02
-4.300523799764991578e-02
-1.948713298453581821e-02
-7.466944611035486457e-02
-9.659383794238052615e-03
-3.553897126542019530e-02
5.376313843978647311e-02
-3.339055884027086751e-02
-3.942870575389754995e-02
3.459508288440711881e-03
-6.005181480640948977e-03
-8.630829519396744642e-02
1.925139296681200110e-02
-1.204624525591134476e-01
-6.363118271786286084e-02
-5.290919307194533877e-02
-2.291596429364997980e-02
-4.204913233557013019e-02
3.549591321678835509e-02
-2.381207602757247528e-03
1.062936803272277325e-01
-2.731739536496427187e-02
2.186266971312980992e-02
-4.168080963234791630e-02
8.693201110717097002e-02
-7.592935892052937730e-02
2.220752973421559473e-02
-1.355027607706974987e-02
7.774334929689498408e-02
-7.723315757814637993e-03
-6.843787323296697533e-02
-1.020870864614438905e-01
5.211910713845462062e-02
5.184886982492751401e-02
2.093897846392063153e-02
-2.800342795892013861e-02
-1.435736495604117147e-01
-1.366056147159969494e-02
9.468065769695651300e-04
-2.270913195123394970e-02
-1.150784545466761698e-02
4.150235749261410589e-02
2.524132572928311849e-02
4.482632521624606292e-02
-1.025636097911267336e-01
7.916011801714067236e-03
1.580109276706797294e-01
-4.005130343069405324e-02
-3.103144244864560961e-02
-5.591580253984534260e-02
-7.451697032453587222e-02
2.226264938763005893e-02
1.680449525131809119e-01
2.724699257818057399e-02
6.822314426586548186e-02
1.226743443278038997e-01
-4.080385087651840909e-02
4.173002034580607783e-02
5.879864468071366312e-02
-4.685587492098734069e-02
3.696172437896286939e-02
-6.741292961837588860e-02
-9.495182156712791630e-03
-8.211104367848684471e-02
-4.305010479397581441e-02
8.426245784553930418e-02
-7.828992025046409287e-02
2.568439949562939528e-02
-3.182044780543177159e-02
-2.787834548823337963e-02
2.850682779875286441e-02
4.856034176502901228e-02
-3.885216901992793320e-02
3.637742272669899218e-02
-8.108829300936823414e-02
-3.703719101556624677e-02
-1.807607694626476788e-02
-2.720205883985352124e-02
-2.880368187532703073e-02
5.798676219654314706e-02
-2.173235381446712508e-02
-7.145406283795444069e-02
-3.635098525327928182e-02
-8.420167356976607231e-03
5.695341924262834615e-02
9.326420555355201258e-03
1.124505290017448617e-01
4.493423233253324156e-02
5.000724547453590935e-02
-8.331420190433834472e-02
-1.629355368013828825e-02
3.912684458921467101e-02
1.351933876603612396e-02
3.209192369383732923e-02
-1.010445026269509404e-02
2.503829242240698111e-02
4.934926683312729385e-03
5.210320554081860484e-02
4.194940132341188482e-02
5.655850238043800410e-02
-1.566749205052579393e-03
-4.665626453788378203e-02
3.971589006745525341e-02
-5.817620381949903385e-02
2.883790189547012425e-02
9.055566825501348838e-02
6.122403571934968702e-02
4.187594157580488280e-02
7.174522368331212596e-02
7.578266412460875345e-02
-1.090938196796376047e-01
3.881548573009672987e-02
-7.822108342936445746e-02
2.389576118881701905e-02
-1.989136745574531656e-02
-7.783959540558800516e-02
-4.135108366472253771e-02
-2.403058616823508520e-02
1.019829420878004371e-02
2.288683348396031506e-02
4.474779819884290577e-02
-5.758447946568664988e-02
-1.374311796170389066e-01
3.311122342193081186e-02
-7.320618872871753613e-02
-5.572489926773557811e-02
-2.459855093836299175e-02
5.219086374248074062e-02
3.177507820529239940e-02
2.674546083681438383e-03
-2.281516820957718225e-02
-4.630478156300018439e-03
3.035162104865828797e-02
9.137822285183348769e-02
1.794821242086720031e-02
-2.432178017119349459e-02
-1.476911521830014951e-01
-1.905860334020752223e-02
-1.501750496974343652e-01
-4.866086016983797030e-02
-3.232426397965595249e-02
4.698709360122167028e-02
-6.017302574659789266e-02
5.808859079044415008e-02
-4.002385460789235905e-02
-1.593392267082448521e-01
1.601539214283300427e-01
7.715886269698494365e-03
-6.297408343441754375e-02
-7.605226487665191215e-02
-2.530014812604435351e-02
-3.126695221597192847e-02
-5.371216827967834756e-02
-9.437987777528207556e-02
9.547444299051639771e-02
-1.173322706666802828e-01
1.701742770258194912e-02
-7.701744748413760777e-02
-9.665195214918521904e-03
2.326936921888923815e-02
1.293595623492391385e-02
3.166843896250726847e-02
1.544772520699720826e-02
-4.495130074845597734e-02
-5.844681411051651926e-02
5.128000952079073312e-03
-3.686368366180317602e-03
2.706162224004977218e-02
3.575385855289273801e-02
-7.937264906385943508e-02
-1.006125393909873267e-01
-2.057902393725265927e-02
7.915068543826903058e-02
7.846184503508762953e-02
-3.872531544079918508e-02
2.870277203280684197e-02
9.353710113277590972e-04
7.325101314940188346e-02
-9.230909913385088039e-02
5.701204908859532072e-02
-1.656887340843075651e-01
2.486983938289695495e-02
5.294791622960385441e-02
2.400264853508577573e-02
-2.428414208070162408e-02
-1.123064644016655844e-01
-2.698357807529857752e-02
-5.796329826497598897e-02
6.287456644889624635e-02
5.225576014693352617e-02
1.246079602364079525e-01
-7.597968997472258346e-02
-5.519555388980552924e-02
-4.534344630026290734e-02
1.015176527390219616e-02
-5.857362174967944285e-02
-5.926502540416443698e-02
-1.978028363695415875e-02
-2.352894798856799280e-02
7.534528196071574313e-03
-2.259348504568491414e-02
2.082069085023700167e-02
-8.394397104054540648e-02
-3.440054726814732733e-02
-6.587919996383630183e-02
-4.760014099154163264e-02
5.967300867056625491e-02
2.607262918677349245e-02
-3.166252371869881371e-02
9.067036124460713109e-02
6.299378421589786614e-02
1.693611643006296200e-02
-5.664488793949527118e-02
8.779058060046353307e-02
6.920484014834137054e-02
-5.679028554057911210e-02
7.586442644690849849e-03
6.164501911472548834e-02
-3.367519468578838299e-02
-8.240309062930025255e-03
-1.374717813890623773e-02
1.077211036044997683e-02
5.530921233738404080e-02
3.072176307039449841e-02
3.785351577771928905e-02
1.268515727259800496e-01
5.242781805091308728e-02
1.151378867468051161e-02
-1.137270447486760233e-01
6.383083363822972256e-02
-5.843309427741456147e-02
7.855124849192205924e-03
-2.033304309090992745e-02
-5.832115976212288652e-03
8.129741230834029719e-02
-4.426915549677574307e-02
2.358000900913489323e-02
-9.347736135697225224e-02
3.099536759598530214e-02
-3.852151534598053512e-02
5.919898147115657157e-03
-2.129794938111126065e-02
8.147460928082926601e-02
-4.050413834164946769e-02
-1.916251809939420458e-02
-5.543183307739106558e-02
8.308092609600628564e-02
2.550120342789662445e-02
5.320380561674970671e-02
4.019857691742852873e-02
3.234514095711962800e-02
-2.023164999629018662e-02
-3.981367878025103557e-02
-2.797529143813019814e-02
4.393304488660747313e-05
1.051590447168641862e-01
-4.922755018725780835e-02
1.746527087497667940e-01
9.590282964550429778e-02
-1.703768497994010908e-02
-2.410127854165070721e-02
-1.464276148383451825e-01
-9.467789856675490334e-02
-8.241687716424733745e-02
-1.160689190996145020e-03
-5.860674595957573313e-02
-4.863447808991567395e-02
1.206224124842300849e-01
6.503086911448376084e-02
3.347197031994954275e-02
9.131930096815288334e-02
-3.955837527208032334e-02
-2.913452764242237172e-03
2.970238103973020863e-02
6.565959081035414868e-02
-3.923537114325167940e-02
-2.488272956235582783e-02
3.866634094657243892e-02
1.543885120908578268e-01
-9.743911432321346105e-04
-3.103625595421805657e-03
7.819692772656555713e-02
-2.206968071609593726e-02
4.946255024368361591e-02
8.355700973679895671e-02
-1.223123531876459530e-01
1.310060618547666256e-01
-4.438226398515065368e-02
1.033035394957485531e-01
2.267398853777191983e-02
-7.515969587197514346e-02
-6.371368247430635179e-02
-9.625949491183180551e-02
2.226847164482570474e-02
6.535574966383247975e-02
-2.734017443910495906e-02
-1.640188795813062733e-02
3.378388329448123173e-02
-2.531609620138025943e-02
-7.857003389766484269e-02
-2.044783688985819803e-02
3.099538516850622663e-02
-5.195201817342093992e-02
4.283069731866204211e-02
1.388003033870229275e-01
2.506931882167068651e-02
-1.731728977428837973e-05
5.544298085639239038e-02
-3.366777185636341419e-03
1.536399233781284880e-02
6.449378876208154698e-02
2.027708274679594080e-01
8.929898162281495189e-02
2.685968466727512577e-02
6.121583018066856056e-03
1.275238821408868420e-02
-1.794231426790653811e-02
2.839569136354811243e-02
6.770788324332396857e-02
7.855777250014144009e-02
-2.675124351310067400e-02
3.450451603268512440e-02
1.135795626734927982e-01
-1.180278080100204546e-01
-4.917225181908214254e-02
-7.547161965588676524e-02
1.428758293002041057e-03
6.290362565815491025e-02
8.405735789683899117e-02
-7.589347572244163620e-02
9.462483532794274677e-02
-1.169827759144560385e-03
5.615501749332657555e-02
-9.749041113098178002e-02
1.460772679678067586e-02
-1.362192235748023172e-01
-1.522297535407488196e-02
-7.354790601801715344e-02
-1.103745338606471477e-01
2.064339299177877021e-02
-1.435927324610245248e-01
1.055108517088273468e-01
8.751655328198043593e-02
-4.899922417769679572e-02
2.609758077761463717e-03
-7.807669924664565990e-03
-6.955141889512889142e-02
3.212501850123038183e-02
1.067038099109227089e-01
2.460126629135141532e-02
-9.970948347727520700e-03
7.951620962808447074e-03
3.172527606236665021e-02
4.569535700152548702e-02
4.131568596960474155e-02
4.206136429592312320e-02
-2.929885572613605531e-03
-7.018459875562156614e-02
-2.426227725572790983e-02
-7.829719162602753746e-02
2.535234968734895525e-02
5.658758086534685511e-03
-7.324001242298171233e-02
1.838503374199793386e-02
-1.099601438776014357e-02
2.207725196916781804e-02
-4.131840531100140074e-02
1.694426702896372969e-02
5.244366529229909507e-02
-4.097062287165403188e-02
1.177362723605063083e-01
-3.521470849221648713e-02
6.974563268958861723e-03
5.894120399403037641e-02
2.000095346886293993e-02
-1.327901573906590561e-02
-2.494528093284745576e-02
-3.647806226460680035e-03
-9.776071285555953949e-02
-2.849861930039037077e-03
3.705414497819174008e-02
-1.347711446781620775e-02
-3.786029670239392936e-02
-4.001443719216096762e-02
1.346337962674518628e-02
-5.835197422786454757e-02
-1.037093719833184907e-01
3.687575189168378238e-03
-8.884758657904343049e-02
7.194136995678644675e-02
-6.847149443914633815e-02
-3.623457306647375614e-02
5.052670004220029265e-02
6.804875844688902664e-02
4.633533754253985754e-02
3.959818675401058363e-02
1.475593137897219728e-02
-1.069520594961421945e-03
2.477489291153785189e-02
-5.302033881559959846e-03
5.161003643980155431e-02
1.313286555248676102e-01
7.483667430640632799e-04
-4.698426187801829634e-02
-4.111049320001476659e-02
-1.835987982333097887e-02
2.843294065484265262e-02
-1.043878777386779283e-01
-5.600249011325111187e-02
7.464201905049695773e-02
8.464692849324893797e-02
7.945205922417594713e-02
4.556041898595174222e-02
7.628359560589349775e-02
-3.093730420166481213e-02
8.414632297598652333e-03
-1.050452151287010610e-01
-3.985025067031140733e-02
2.275310532586927170e-02
7.183887741017176698e-02
1.401783728006127661e-01
-1.739392661558105541e-02
1.164421846888594181e-01
-1.005726866851873284e-02
5.818193563740365476e-02
-4.220964032741070238e-02
-7.880334050176915350e-02
3.081940097609209284e-02
5.650796664114869639e-02
8.075512602527068484e-02
3.440045190885511472e-02
2.274954809906504921e-02
-1.889428172193176835e-04
7.241563615649267149e-02
-1.189506448620874721e-02
9.126345673357473542e-02
6.814130255796993496e-02
-3.093116850249946759e-02
1.086112951889370640e-02
8.054562185454143541e-02
-2.210219059653646331e-02
-6.066700152195764195e-02
5.474296873721695711e-02
1.085753562635802111e-01
9.176558196441843285e-02
1.016708738657149530e-01
-7.668584625265696675e-02
2.804562481773676882e-02
-1.117961233767860441e-01
3.435170412846133559e-02
2.697089078228570233e-02
-4.616676815224863423e-02
-5.688545613338151898e-04
2.449086867440542978e-02
2.984109610845065916e-02
-9.418701178898086779e-02
8.711511679072945352e-04
6.268013772994160404e-02
1.015842282078229936e-01
3.409675518510801601e-03
7.939013118702223371e-02
1.485506699154468535e-01
2.464805877322260100e-02
8.539345159599634472e-02
-3.367120122668509213e-02
2.239468806058491149e-02
-1.661603298186705227e-02
-1.620063051611091501e-02
-7.037990960831897597e-03
-4.193626166713262937e-02
2.850992774612313985e-02
1.337516476399903086e-02
6.293115191040715706e-02
2.025140487796452116e-02
7.946321871302947440e-03
-7.113528483176401185e-02
-6.748928299187569035e-02
-4.828879692477940078e-02
1.371283530334944378e-01
4.661910826341233993e-02
-2.863837354596656185e-02
5.635455226372945931e-04
-5.160991340519658493e-02
6.514306148642461103e-02
2.141801201536459864e-02
1.573736612689876080e-01
-8.889253100432819785e-03
7.173282367893077383e-02
-1.855026958367464798e-02
3.582071288563153794e-02
-3.492049875376596058e-02
8.286544758492871143e-02
-1.148511029318233061e-02
2.010287270519844210e-02
9.489752037800286075e-03
2.439262030230772080e-02
-2.180646409831431438e-03
-3.694724901214385682e-02
-5.550693081032093829e-02
8.262729086808892620e-02
1.057917984710272236e-01
-1.148005902565014773e-02
7.784863587519334771e-02
1.602009880943154087e-03
1.596564563073123166e-02
-6.993293129946497044e-02
-4.899810056798492575e-02
1.509306742079270618e-02
-1.498864951449242885e-03
-1.687381903549234688e-02
-2.814654062560906743e-03
-7.625286326087266087e-02
-1.813145705972213362e-03
-5.403147115949556711e-02
1.723668699639646987e-02
-3.833250830276202503e-02
7.909349860913138935e-03
1.502433942206475755e-02
-1.024197771715877614e-01
-4.833110777299758770e-02
1.103439376260026833e-01
1.553523042596656467e-02
4.427876231542298563e-02
8.714594977683620680e-03
-5.233905095692161641e-02
-6.110589992517360958e-02
4.217148728322288320e-02
-9.644084411049134997e-02
-2.909812356445267909e-02
1.616826881520315451e-02
1.332627181182222294e-02
3.203364474809076989e-02
-4.625596195067414179e-02
2.698421632416625124e-02
2.228567964484292133e-02
-6.237352836708432574e-02
2.067251435414981900e-05
-5.789022735673579785e-03
1.650827105506218542e-02
1.391650679330507512e-01
4.933662986233042919e-02
3.857056722395905274e-02
4.816482789740605258e-02
-1.752715596813628554e-02
-1.262291432326428098e-01
-3.304964113111168861e-02
-4.637816603206409288e-02
-1.928131921861154369e-02
-2.985237376527697436e-03
-1.250540128779951965e-02
4.077600566885536404e-02
-8.209897643620704677e-02
1.298951932684821453e-01
2.325872966652920218e-02
-3.873991427059614301e-02
7.407957191573640021e-02
-8.417857870586646987e-03
-1.206045124305836144e-02
3.245015977050182826e-02
-3.677686655202109384e-02
5.034754165356320442e-03
7.561522237274465909e-03
4.225221363849979150e-03
5.257631098988951174e-02
-1.319131168830540123e-02
4.780179952133822852e-02
-1.853413414707438117e-02
7.453362036497272747e-02
7.701090390261769447e-02
8.529022211684211818e-02
-4.889910223670947131e-02
9.991832286180721279e-02
6.781824626071403239e-02
5.800920939079094729e-02
1.573270841704621503e-02
8.014006991842407418e-03
3.395291232929157493e-02
5.523914699500138970e-02
5.714374061930264231e-02
-4.614196227484755608e-02
1.336012723908801547e-01
-1.400199108659016915e-02
-8.359354983627496904e-02
6.398385696122071975e-02
-2.691108499533421267e-02
1.072692650947239257e-01
6.577652651809101636e-02
1.370084514866448666e-01
7.705397784194448207e-02
-4.565685087980254908e-02
8.668802121256809212e-02
-6.639846828152115576e-02
-7.591334966142375233e-03
-2.341304894776367884e-02
5.327081327499731678e-02
-4.556626782630975037e-02
1.108587028875126640e-01
-5.194073932660787582e-03
5.073451846116007469e-02
-2.391069038525283144e-02
-6.719888132619279697e-02
2.436401506806384898e-02
3.775408936506297747e-02
2.384479264079119101e-02
-4.770551450563412926e-02
-9.171784178675171373e-02
5.465657221527669973e-02
-4.192856474603838535e-02
1.243531892481869044e-01
1.307262104280668136e-01
1.006055019187319793e-01
9.168292349100957972e-02
3.799224985175361780e-02
3.009536660343382995e-03
3.483189664946568370e-02
-3.686036827151123463e-02
4.297981608464603726e-02
-1.316502380941310391e-01
-1.839057604139897328e-02
2.295392494444669501e-02
1.969153060406785352e-02
-4.906278784223151723e-02
-7.830375868075470369e-02
-6.785291209852123417e-02
-8.290035724378766457e-03
-6.116102902363495381e-02
-3.948497751742945094e-02
-7.002727871139523275e-02
5.771552231570616087e-02
-8.634789203983153638e-02
1.279088063135438991e-01
-3.230792017655980536e-02
9.729363482932740226e-02
8.087067635418053457e-02
-1.962121439526990849e-02
1.498517400393782617e-01
-4.136771368391245485e-02
7.259197989687811436e-02
2.739111293912884718e-03
1.045050212949050726e-02
4.997283219882168830e-03
-2.925935303975776836e-02
-1.698311719723486282e-02
1.949542152865272812e-02
-9.837069807501658270e-02
-9.270837226273370701e-02
5.801239870652960540e-02
1.132576572186500159e-03
1.098775147241854988e-01
2.869716806630300682e-02
1.843212853809008192e-02
6.291971582073421776e-02
9.696566999716529911e-02
1.871833625929635384e-02
6.472569906305050691e-02
-6.564853583120085212e-02
-5.579768088109937629e-02
2.544182290287308468e-02
3.083274267194803173e-02
9.596762456692765897e-02
-6.122508229256300172e-02
7.315623471444693271e-02
2.141329038238395585e-02
-4.571973602014686028e-02
6.853406283893932749e-02
8.119381449148758284e-03
-7.792488270775066450e-02
5.946724262829693880e-02
-6.311019621548009419e-03
8.040292469640636375e-02
1.045098365154675628e-02
-6.384446056504633482e-02
-5.551040458943139189e-02
1.346293861406253622e-01
3.508701972958568754e-02
2.569910858920660887e-02
4.011988481224251085e-02
-2.980511808247561858e-02
-4.716477935483485984e-02
-3.525980501280513713e-02
-3.341847441488886988e-02
-6.959395401283888227e-02
-8.293236037078766110e-02
-5.557219383410302860e-02
-9.145975149688083394e-02
-3.559927185688489121e-02
1.101536658652179507e-01
2.671179524599168187e-02
-2.070055638338130777e-02
-1.039864146577273163e-01
3.706189724405117847e-02
1.302216518895041482e-02
-6.435098099276083394e-02
-7.359360731630843920e-04
-3.084155071565983230e-02
3.813176380026686574e-02
-3.094768079214305426e-02
-6.227855298421168528e-02
-9.439032692944980887e-03
7.978826856779516752e-02
-4.192189885023233503e-02
4.827404771870066197e-02
3.376526171748334831e-02
1.086822254146494610e-01
8.086815133144470424e-02
8.249865317652387009e-02
6.033005447477792632e-02
3.385568728200204214e-02
9.343354630585638809e-02
1.221632417528762359e-02
3.990420015628622086e-02
8.226986013864125494e-03
-1.734707456853880683e-02
-1.260562276437689373e-02
-5.107705110066521753e-02
2.135728380751233946e-02
-3.295903108914519097e-03
1.279917398664289774e-01
1.691677555714484783e-03
-1.129317618225103431e-01
5.994221945435920101e-02
6.432080995405840829e-03
1.480562608334515598e-02
-3.377216480332401877e-02
-3.545527430662177154e-02
2.877954625476880288e-02
-5.025305204600510889e-03
2.116857058842603820e-02
5.677983580130361446e-02
4.574407024358698171e-02
-5.048607812870901240e-02
-8.702289449781103192e-03
-7.000853891324762719e-04
1.154948971848617501e-01
5.054150355416355683e-02
-7.992445329214983851e-02
3.783168060958857354e-02
2.221437982585591081e-02
-9.838173954623055661e-02
-5.732304344078800740e-02
6.407486615435033228e-02
5.528864109900846063e-02
7.202642489046384711e-02
-8.472948240578248580e-02
-6.486661652722343352e-02
1.071597043901330489e-02
4.076258165143301082e-02
-1.600766133070946617e-02
-8.815411864056393876e-02
-1.725092987689270108e-01
9.819101975054862763e-02
-5.506061290208501269e-02
5.964153238999563705e-02
-4.914519835677286230e-02
-5.568172449542194841e-02
3.668743985045987144e-02
-1.375328088796721748e-01
6.993607044942047601e-02
8.551900150600877382e-02
4.822005487906244614e-02
2.237310001763446327e-02
4.406920952954006959e-02
1.094073054977739434e-01
-4.171751082430175811e-02
3.755174878997769722e-02
6.760239141894813786e-02
8.272634907438708440e-02
5.180733098284567850e-02
4.624596750509496479e-02
7.394436457312211775e-02
-4.327593030763299958e-02
-1.609077845396278961e-01
2.307769980942093666e-02
4.305999293676145145e-02
2.125343685868991486e-02
-5.424620655929645457e-02
1.756413935359559253e-01
-4.857632562860493552e-02
3.037744048176074102e-02
9.103462581341212334e-02
-1.424821602725664660e-01
-9.432253107891794275e-02
1.158962743239208421e-01
7.834674119755764138e-03
1.098387208069620813e-01
1.934340063763269335e-02
3.007311660467655232e-02
-3.718139532764810906e-02
-2.774828437892416441e-02
-5.877326488397593973e-02
1.181894471040173811e-01
-4.607749230804576712e-02
-1.159472503338990629e-01
6.243055345401621326e-02
-6.613072490428709149e-02
-2.201707189105677268e-02
7.605975165300078722e-02
-5.154724258575454909e-02
-7.565600420218718258e-02
-2.387960627821067092e-02
1.416193193498079851e-02
1.497345206037616787e-04
1.185798794503444649e-03
6.021265976183205054e-02
-8.302708873449048121e-03
1.610058063263123396e-01
3.166712486705162283e-02
7.534745681264853889e-02
-5.174781233495695520e-02
-7.732160483583680466e-02
-5.398526810640874585e-03
4.533165521125896713e-02
9.897136375855891677e-02
1.989490191172587144e-02
9.549235324630554744e-03
6.425514149693344057e-02
8.871904370451694222e-02
-1.250543432198492066e-02
-3.721381173890669219e-02
-2.864754687733228611e-02
-4.317162789107056170e-02
-4.831560891781847000e-02
-1.074906913691552335e-01
3.687874869110172038e-02
6.553690687433817719e-02
5.691096851933395880e-03
1.399323164523759433e-01
5.574304926127993803e-02
-5.628418944665441320e-02
-7.727009079321742191e-02
-5.503394204084125635e-02
1.068431375918786064e-01
1.902001974261671030e-02
-1.022531755658700331e-01
3.571309028467496705e-02
7.315519201682492423e-02
-2.515843611647836792e-02
-9.343647208110294686e-03
3.675428761323069199e-02
-6.629931263306897138e-02
-5.197392292171670175e-02
1.278030012531724061e-02
-7.259554273942024627e-02
-4.245314415511126406e-03
-1.020854193238240337e-01
1.255906743179803498e-01
2.471590818644345960e-02
4.576156389287258652e-02
-5.784331546588705741e-02
5.681078150217162143e-02
-4.607705313810540187e-02
4.371544006966197188e-02
3.394654685717835019e-02
1.082387498785862684e-01
1.199718561855173463e-02
6.844314082312940965e-03
6.618163281759405214e-02
-5.939144557811343317e-02
-3.073433584635303084e-02
6.223700393733617303e-02
-2.377532599769111715e-02
3.790670244550876922e-02
4.652693662424255139e-02
-1.678070138870387668e-02
1.342550130453241334e-04
-4.606506435227232521e-02
-3.753932497733543372e-02
-2.438555826911906199e-02
-5.468660626992521978e-02
-8.979078427718799327e-02
8.152711902449820414e-02
1.408157586722214860e-01
-2.258121587570526001e-02
9.094995101445523672e-03
1.051418394750730095e-01
2.680085257586085207e-02
3.655628470335492951e-03
1.392088912324045309e-02
1.207173638137122237e-02
5.938338612006105466e-02
3.547016840222180778e-02
-9.111522349988993019e-02
2.989971227998739628e-02
2.151603689119315280e-02
1.588259665262684306e-01
2.906471778248852916e-02
3.368298179588256631e-03
-4.956861626373804813e-02
-3.024201835800233856e-02
7.498426062881241583e-02
1.380027728703723915e-03
-2.097212267356958482e-02
-2.323167501014960362e-02
-4.354041861566067262e-02
5.478477564255711252e-02
-7.394188164670061070e-02
1.474417968724891712e-02
-1.102062617745693113e-01
1.543112071201978991e-02
-3.200111804192845577e-02
-3.091524136830522268e-02
-3.890025397644330390e-02
-5.087322388376083748e-02
4.119336463364206558e-02
-9.887148545600153715e-03
4.046799341453998639e-02
5.320881863717519950e-02
7.316783583441797967e-02
5.854101991572713964e-02
-2.217921605975823121e-02
1.054267557232549946e-01
-6.174517656857821113e-02
1.675665880552748913e-02
7.908125609985816595e-02
-7.896826984460006416e-02
1.274593744769474957e-01
1.180854101092318892e-01
-1.379740953494619808e-03
-7.529344759511127916e-03
3.254703368248289957e-02
1.605327091763152081e-02
-1.313438884339577150e-03
4.081512411234112549e-03
2.379919725085178142e-02
4.619362211835252585e-03
3.581089018303700022e-02
4.513136235002090241e-02
4.326502419752051992e-02
5.727229604064964369e-02
-3.024084532997795699e-02
4.536669807114376146e-02
-8.225109232115647429e-02
3.730626983312144984e-02
-4.494611075735208128e-02
-1.335129376205112205e-02
3.511029711490147587e-02
4.877429518609443550e-03
-1.684595164030112946e-02
-3.430181326454757873e-02
4.100834376953988586e-02
-4.747614889614128197e-02
-3.445614790030784164e-02
1.072810606830076757e-01
6.377102753092379894e-02
-3.927218753794593786e-02
-9.749044821568296146e-03
-1.075179071883499739e-02
1.019913084806760156e-01
6.502974532351735171e-02
8.270195614712326504e-02
4.508084309633443587e-02
-3.785526001136780422e-02
1.487746234188250805e-01
9.122626753110163467e-02
-4.163636780117553615e-02
7.878523749012103505e-02
5.458728552732810407e-03
-4.297737691932500964e-02
1.253621417713276232e-01
-3.448594864726956671e-02
-1.077831454714190257e-01
6.858844228084388928e-02
3.132368510043342241e-02
8.560827776911568085e-03
8.170583643901396104e-03
9.395039889313168413e-02
7.559766461782337077e-02
-1.198249034984000538e-01
-3.810209476146807217e-02
3.790442756694699291e-03
1.150284126146094987e-02
3.903972758498710041e-04
-4.007069241542673965e-02
5.404557574083367066e-02
1.916480544297516075e-01
9.998913930073564937e-03
2.459869940306931568e-02
2.497559754729868878e-04
9.294439862210003567e-02
9.880328693036488641e-02
4.516402220598587230e-02
-1.103070215574247920e-01
-7.808734874005791859e-02
4.891185089405244990e-02
-6.901394224656286214e-02
-2.235502170457780505e-02
1.009059852996703061e-01
9.810751905710315274e-03
1.163164382483496215e-03
1.161137844057927443e-01
1.558671203205217078e-02
2.951804946608365884e-02
-1.389075591158314138e-01
1.330570705037255608e-01
-9.731204480138669344e-02
6.234005189436064159e-02
-5.469536097340917113e-03
5.671948029570118496e-03
-7.419305881728488483e-02
3.777778290422189461e-02
-3.342046361500986690e-02
-1.285363151171479146e-01
-8.331958382965919119e-02
-3.770255920156003610e-03
1.248768713421566506e-01
4.858505040586606760e-02
-7.150197226275817330e-02
2.041811313803331696e-01
-5.776461290766582435e-02
8.849420608625570284e-02
-7.029045911476310138e-02
-3.341685094657810291e-03
1.347826694699771344e-01
7.521776719774810049e-02
6.864875485538828037e-02
-1.448811111229152959e-01
2.783478675070402003e-02
-1.325214314837335483e-01
-5.369950783876699385e-02
-8.606500210229728809e-04
1.944020531065769608e-02
1.134941937610302320e-02
-5.101407175722919018e-02
-2.157045283557645909e-03
-1.099501430790788270e-01
-6.820564377002576173e-02
-2.610097640843198757e-02
-5.384395655871974939e-02
-7.427396967955245122e-02
-6.724736493071867272e-02
3.592349966538326694e-02
-1.917945052255301194e-02
1.951305970199836148e-02
-3.319519593454951095e-02
3.249406680776295402e-03
-2.271975843049032356e-02
1.340184105302955064e-02
2.650948465061309448e-02
-2.498573855855477574e-02
1.043135015757229028e-01
-7.547878695258642377e-03
1.032719117390255154e-02
-1.303499376603001712e-02
8.490782255095791209e-02
4.262895527915463306e-02
-4.050259353105260807e-02
2.281018652767463281e-02
-5.317267777570673301e-03
-6.890973695987138992e-02
-1.216408132688105020e-02
4.169626609171532550e-02
8.179883066124173097e-02
8.129566381310297796e-02
5.634124125533103433e-02
-5.236398867206919217e-02
-2.961923541826863571e-02
-1.152178660702240544e-02
-4.515463317361392837e-02
-3.613899413281437562e-03
-2.523062897681048813e-03
5.020193379990013464e-03
-4.855889839297272692e-03
-1.037327248845189148e-01
-4.548031608507895063e-02
-5.717845081233733501e-02
6.364425001318191333e-02
7.759891907125739119e-02
-1.005819529860529082e-01
9.959576814203971451e-02
2.759638355190021167e-02
4.707848437576456907e-02
9.603826517603690494e-02
7.024750944210290948e-02
5.666889502292532521e-02
-2.520057828766037941e-02
1.022623614079840454e-01
2.145925002256491784e-03
-5.510762433138337302e-02
-9.103735291146437814e-02
5.720946454202500975e-02
1.587448252245541869e-01
-8.666448918393840350e-03
3.201325106755250477e-02
3.968554984280450726e-02
-2.861349832798755835e-02
3.524991972245359456e-02
-6.597453446140046085e-02
4.880651111329994268e-02
-8.987855756430106202e-02
-9.769163754514594011e-03
7.838723123376184487e-02
-1.547253876763230937e-02
1.247424495813489742e-01
-9.414681230224521136e-03
1.920295637780700462e-02
-3.405327823388587007e-03
-8.884207997864766726e-02
2.479015058495412371e-02
7.606656219491954307e-02
-4.605016685410821820e-02
8.737580503761759737e-03
6.450836650153146667e-02
-4.259571488428166852e-02
2.760469682022173230e-02
6.590963671836871929e-02
6.419475185790013416e-02
-2.140359417471248901e-02
3.808090791689330845e-02
-1.075873331276915729e-01
1.728529581477470170e-02
6.973586456562323732e-02
-1.437735377564607619e-01
2.179499137562593281e-02
1.839413023322266846e-02
-4.878307554351538761e-02
-2.247324338825102547e-02
7.058769900009038978e-02
1.070746282814662026e-01
5.113825211856549285e-02
2.462996332274877340e-02
7.792751987346861753e-02
1.108726064084104984e-01
6.491841055765128210e-02
4.129837533594239891e-03
1.119679651409816179e-01
-1.657626921606771692e-02
1.966664462957627355e-02
-6.636354505165886764e-02
-4.365460188243458495e-02
-2.432238692780496966e-02
1.372034278698947007e-01
2.825848045099176031e-02
-4.575721351492955530e-02
-2.132501350918980521e-02
4.252167286561186338e-02
-6.350565626676235587e-02
-2.266247660437104624e-03
-1.402727196261854652e-02
-1.245539228381423863e-01
1.527795638853076017e-02
2.206652756564232362e-02
8.586472344243412103e-02
3.364163909313409168e-02
3.667945456368147672e-02
-2.934169716839390984e-02
-3.562463838401805361e-02
2.071901749530074416e-02
-6.381219133835511204e-02
3.113459660797091369e-02
8.829508312985380469e-02
1.052231694169333820e-01
1.993981131195091128e-01
1.600206826421721740e-01
-7.310755520109034344e-02
-5.575496968480719850e-02
1.086936875901868028e-02
2.873715813504565397e-02
-3.794943636997175768e-02
-4.962750802450963811e-02
7.220342187125776412e-02
-6.330227665862825370e-02
3.455514300665650518e-02
7.434448490844750880e-03
1.066693850240621466e-02
-5.550803799109614578e-02
6.348171139187604173e-02
3.089406787161717502e-02
6.195151045466473771e-02
1.517861165083807529e-01
6.702496002729221858e-02
-3.373876514363780693e-02
9.944363308251097378e-02
6.697093062004096618e-03
-3.442763392186043436e-02
2.822833195017757871e-03
-7.403535071609830542e-02
1.488391001447318673e-02
-7.421701247934223145e-02
5.211242246717942561e-02
4.743208492242077801e-02
-2.156258951717912598e-02
-1.873566858245350126e-03
-5.916705708197707303e-02
-1.011177441400632204e-01
-1.055840136159505969e-02
3.596494522696485046e-03
4.200491263765025740e-02
-2.636338749628342956e-02
9.510432800051525984e-03
5.615622992685589954e-02
5.901361158010393765e-02
6.588785042102739131e-02
-1.299728475792764557e-03
1.069780489756651243e-02
6.204351817772203737e-02
1.610496557526469238e-02
3.635488876259308777e-02
-9.049971414389926250e-02
3.918839369164364012e-02
-7.000548484177727959e-03
-6.959009330678582461e-02
3.171459378318470385e-02
-2.847268601449971879e-03
-2.233834218202401106e-02
-9.456698527303365742e-02
6.017809515033969298e-02
-7.201345870997723220e-02
5.178391264643823766e-02
-5.361613306578015548e-02
-1.439527718806346210e-02
-1.271432075649635935e-03
-1.107053702526512168e-01
-3.194802965026755787e-02
-7.292079105837383224e-02
1.337301229184838791e-01
2.055344400630113380e-02
2.887980462570193321e-02
-1.605241838792510409e-02
1.089711502373969243e-01
6.257953767133579703e-02
4.386878864760336560e-02
-2.871306424233083590e-02
3.624133092656816116e-03
1.120562665301741423e-01
-6.002941210135355476e-02
9.496430526742834222e-02
4.872057728938779947e-03
4.694911978936943536e-02
-2.354004639669859608e-02
-6.463965222437739744e-02
-3.282087974451482204e-02
2.240864984374329322e-02
1.281113550575672597e-02
-3.616008331316727942e-02
7.958297938861735865e-02
-7.828644463335669712e-02
-7.590223900183795669e-02
7.752399728390024780e-02
1.593527223073164939e-02
-7.210667536309278702e-02
1.015678070182504805e-01
4.035197948768437515e-02
5.332044334381215445e-02
-3.483177143818836502e-02
1.490555105576532244e-02
-6.483355877207498674e-02
4.079143226216390590e-03
-5.291373839296790310e-02
3.178587163801658427e-02
1.033070594708196538e-01
-2.969186910731255041e-02
-9.186579417960456795e-02
3.102242235726378541e-02
4.959211347084081095e-02
-2.012586846158310322e-02
-4.481028790103501469e-02
1.019784619288928024e-01
-2.339382372267698879e-02
-1.320863103641279346e-01
-6.672566632136239795e-02
-8.703579696246981079e-02
3.435101268171064648e-03
2.308946657847749800e-02
-7.980972280672581076e-02
1.272261543651369287e-02
-1.900320766632452585e-01
-8.130706945755120096e-02
-5.120622536131169689e-02
1.426956782490856196e-02
1.541056412862014738e-02
5.516002370890594336e-02
-1.312813000784016776e-02
-6.501121745808957630e-02
-4.160881765631539025e-02
-2.333636479826744006e-02
8.679220426366464347e-02
-3.574159065947478311e-03
-1.021466547396693569e-01
-2.322061129256264983e-02
9.876440308246085820e-02
6.425967266257014143e-02
-4.132640462746058063e-02
9.824021434596335537e-04
1.084330098372517232e-01
-1.943735119048354068e-02
-2.986040909354098494e-02
1.164996084041027523e-02
1.006858041311903262e-01
-4.468292382649689115e-02
6.646304367405896085e-02
1.624009881956821888e-01
-6.794659263685380590e-02
-3.573360674123420011e-02
5.783417674718872165e-02
2.793635236892860405e-02
4.954472978307108977e-02
-1.373372939552477967e-02
2.771317933608509823e-02
1.187282158484018607e-01
-2.747315869204721914e-02
1.763037640102274855e-03
3.083551735520081646e-02
-1.343321207206240042e-01
-7.394689536211197789e-02
-1.066516090705463826e-01
2.620015000885132436e-02
4.429761965744848616e-03
8.284311481499197216e-02
6.612172697599051630e-02
-4.739533409021098181e-02
9.820081308932332442e-02
-2.703539272985576447e-03
-8.491973824035205232e-02
-8.063749747905896159e-02
2.027757712965093731e-02
-8.669067949694272968e-02
-6.377221301387847596e-02
1.145250435315564169e-01
4.321757776736907808e-02
9.749144216409746933e-02
4.021883329602676110e-02
-4.538110342128124503e-02
-1.329264395392883435e-01
4.160460173444458648e-02
4.020414968038190512e-02
4.995693850885411097e-02
-1.767207734241975359e-02
5.795720516717633997e-02
-6.700557926043562706e-02
3.810059909547975493e-02
-1.187959244859836810e-02
6.237391062832170485e-02
1.545811927991107108e-02
-1.479881161409724033e-02
-6.900320910824489506e-02
-1.574346027453984997e-02
-7.008103806536691849e-02
-5.542999588373252046e-02
-9.410676142145348033e-02
-1.247971264579998511e-02
-1.487560210365453323e-04
-9.332376457278610676e-03
-8.537839828586929469e-02
1.542701758715039548e-02
-2.416680389397857232e-02
-7.864716533127097398e-02
3.283031737066713363e-02
1.621368827730496759e-02
1.356526360627228478e-01
5.549013624579725301e-02
-3.058618195964507569e-02
8.268815477799826286e-02
1.606126251283498396e-01
4.918154538534499215e-02
5.429004938091327309e-02
-1.318995114650754058e-02
-4.023090990542887990e-02
-2.234793765978120364e-02
6.848688310886823227e-02
-7.941418551118395452e-02
-6.982061356212124204e-02
1.604492383398501906e-02
6.937754456262251734e-02
1.065386575591265317e-01
3.869669888751820636e-02
1.280105322326373918e-01
4.780001616910648302e-03
4.232289245928261973e-02
1.024727056872123086e-02
2.127344336714553225e-02
-1.052021744439344819e-01
-9.598849190269362341e-02
-8.523212258157179810e-02
6.396695714976498304e-02
-1.054520310570729053e-03
1.036215334020566675e-01
2.242396462187982303e-02
8.083266155320580071e-02
-4.639847641661024036e-02
-9.565366374613482048e-02
1.050614880467831344e-02
4.747292194087168044e-02
-7.050831322653682010e-02
-1.179075023950094808e-01
8.506446157296655708e-02
-5.201747255031295009e-02
2.765188901079717113e-02
3.827219561624518873e-02
3.616691724814342923e-02
-5.785404536361300060e-02
1.419217427638483180e-02
-1.623422235157313265e-01
-1.302831854594885437e-02
-4.737421726749019291e-02
8.240196530563643562e-05
-3.636305302950665341e-02
-1.084805759490352073e-01
7.314583499133142652e-02
-2.038106508135884010e-02
-2.772587085215855521e-02
-2.352230620627045882e-02
-9.814335736458948412e-02
-7.708894397043369873e-02
-2.919655281950604697e-02
-3.611116049920819193e-02
-9.262589410259720879e-02
7.758712403552890657e-02
-8.130815113074163492e-02
-9.453456663920692393e-02
-5.556922895334927975e-02
-7.741064631017094411e-02
-4.193768617177167507e-02
1.842946801755455943e-02
9.833102972415801168e-02
7.674202749959370407e-02
-7.138669833637882600e-02
7.426165399716780358e-02
-2.257409387574471973e-02
-4.818918995093551816e-02
-9.786300485503224289e-02
-1.177298061773568959e-02
-8.023638925602070981e-02
-1.181103785634878001e-02
-1.648736616693384505e-02
-3.104812303763697379e-02
7.902926473881470570e-02
4.704255036559457093e-02
9.507295815173941178e-03
-4.079207109701600553e-02
-3.418727253364258617e-02
4.276647378694629215e-02
-7.301643232737591027e-02
-1.618427343692923071e-01
2.818761247750098745e-02
-2.824638333461418349e-01
1.097182275886625785e-01
7.258314369919666165e-03
-2.605457437566984988e-02
-9.978938366812212246e-02
-3.972094131052466420e-02
-4.978801031991272191e-02
-7.219360753638864869e-02
2.251538733900362854e-02
1.082548059578699630e-02
-3.443224126020584530e-02
5.678998858205724226e-02
4.473266536916097741e-02
8.991405218070441796e-02
-5.299304724839765807e-02
3.632392250537497778e-03
-9.887042330086819042e-02
5.703483098880744381e-03
1.406306095941201387e-02
4.859477780910384515e-02
2.661499528041427406e-02
5.003153598383362072e-02
-5.633680030055402549e-02
3.708952755417212199e-02
-4.044388211681759250e-03
4.448842606786473919e-02
2.315708812775046227e-02
4.727169812687569833e-02
-5.395758224086971006e-02
-2.406048503458292024e-03
-4.811359086510832300e-02
-8.573332758224934402e-02
7.920318080772021860e-03
8.022657356658993710e-02
8.626024832255016483e-02
-7.125094030850290250e-02
7.330166067679207142e-02
3.383791629223646680e-02
-1.889268026760396527e-02
-7.260614370576391752e-02
1.296296796721444211e-01
-6.496984331976937699e-02
-5.908761595175791859e-02
2.535188352520967997e-02
-4.058049952609130845e-02
-3.073236775707029189e-02
-1.286143773445021232e-01
-5.939111303792544289e-02
-2.712300525744181998e-02
4.392185458976083368e-02
9.764096211621882404e-02
-5.727305408414481514e-04
-5.289038098672385613e-02
4.701942399335325151e-02
9.810701657395094755e-02
-5.424487447424635594e-02
-3.965947677688710232e-02
-1.529876806164240204e-02
1.218807748880921735e-02
1.050109188580427844e-01
-2.447036998498631349e-02
-1.078200498123251111e-01
-6.208326120224840622e-02
1.950323340878642453e-01
1.197948883082600446e-01
-4.374927763233880940e-02
8.717403497629286346e-02
-8.019158593553794845e-02
2.829467921214365647e-02
1.957822106029732945e-02
5.720140685289834548e-02
4.898028179778281949e-02
3.695686394772751404e-02
-1.860248885371793698e-02
-3.700316552390374436e-02
-1.470365003523589273e-02
1.991714031496757357e-03
-1.848091582933177324e-01
4.277754190923038768e-02
-2.566126658841300437e-02
8.295969804629638178e-02
8.996609822128116829e-02
-9.029734986444402922e-02
-6.936681182988038881e-03
5.208261148386485878e-02
5.989013864797274045e-02
-6.833598344841605721e-02
-5.906625548407595794e-02
-5.106523469673596854e-02
8.393118562860633902e-02
1.066485974903722267e-01
3.487963979463357816e-02
6.609629641410631751e-02
-9.048611284909564845e-02
1.252059774244162482e-01
-1.765141655350810704e-02
4.601439743084988904e-02
3.902349458082265271e-02
-1.058881525982052346e-01
3.102024500610302965e-02
2.418488162010547227e-02
-7.243754125102771059e-04
-3.687710951156068784e-02
-8.447600119613353498e-02
3.180186226393214716e-02
1.677474144434900477e-02
1.193512931436752078e-02
-1.727277401994757253e-02
5.013655402430013466e-03
6.021553879438733270e-02
2.654986588437147424e-02
-9.942337477343986263e-02
9.286457753320546959e-02
1.022596400951626405e-01
4.541845386098686092e-03
1.529878118946829679e-01
-3.223315291617125794e-02
3.814883038137239276e-03
-5.000951088837360392e-02
-4.448114633923785921e-02
1.129533718300444918e-02
-1.373956068019249188e-01
-1.278870968573703748e-01
5.301163489251768668e-02
-4.291640178521285293e-02
-3.608182473479030344e-02
-3.196892579093798745e-03
1.126350714619044763e-01
1.421617168410956034e-01
-1.175382003386713121e-02
-4.500058701829619950e-03
-3.844357465079370484e-03
4.211607991953501828e-02
-6.892247793068667638e-02
-5.342158752408691924e-02
1.046571559556090936e-01
2.547186867607740754e-02
3.451792240280748131e-02
4.783976886719664562e-02
3.454245758429117658e-02
-1.074117854960698719e-02
-4.677060578545025327e-02
7.248209364934474208e-02
9.717492936145841198e-02
-1.695769229508031425e-02
-5.730105975224966675e-02
3.032221441429462649e-02
-5.375398852618464701e-02
-9.290997843531968725e-02
6.650805058186741447e-02
7.084951016229487641e-02
3.466364435045685144e-02
-2.870481928472635308e-02
-6.698738748640660490e-02
9.153437459119306840e-02
1.291953672552114685e-01
-6.728580470610456832e-02
-6.718171414031896826e-02
-3.547179068293525479e-03
1.619435424744020691e-01
1.300631567326055726e-01
5.237972577539230790e-02
-1.695679629107622530e-02
-6.920932460717259260e-02
3.290980017020345844e-02
-1.430464954977984980e-04
-1.082834610755388505e-02
7.988178469592864539e-02
-3.694681517275204968e-02
1.743562974638029894e-02
-1.197129522273863572e-01
3.833676206829499111e-02
1.716211350744459990e-02
1.082153857503355271e-01
4.425573747979851674e-02
-1.846131605518954930e-02
-3.206692355702581154e-02
-5.769762496170807026e-02
1.157023377182256644e-03
-6.845499051898115694e-02
-3.347054488594761179e-02
6.841980759520964461e-02
2.416127214515366092e-02
4.693677780733025023e-02
-1.024589016496222221e-01
7.024110882260212012e-03
-5.529605342983677854e-03
-6.368706360584666659e-02
2.852608933371152469e-02
-6.635520768825037274e-02
1.483912962421154828e-02
-1.403442504386851093e-02
-4.214467104249690343e-02
3.095890906706828122e-02
1.549482493992622618e-02
-4.781758520091555775e-02
-2.103243636753148599e-02
-3.019421191548922814e-02
5.961668107538758109e-03
7.801932611635872816e-02
-1.217974334627648370e-01
-8.446241100298812476e-02
-7.633974049123423179e-03
-1.207427784697980150e-01
1.410579000438240138e-01
5.538383608212579801e-02
-1.774464719611024144e-02
-3.000598196951999308e-02
4.305981287489338283e-02
4.809381324965529558e-02
5.855619271454962083e-02
-6.617686660641315666e-02
-2.904155064105828910e-02
4.131170254300123995e-02
-7.134762018027760062e-03
1.169124749140168160e-02
1.522184633071946014e-01
2.017727388157019783e-02
-6.130145691900956706e-03
-3.010266799567301588e-02
1.237451089725045625e-02
9.285644661761038865e-02
1.777998144496414912e-02
-3.746907085343283844e-02
-1.412135150843684961e-01
2.190077901345539890e-04
-3.280484397959072818e-02
5.757105976428140981e-02
2.183964160732596027e-02
-5.605833380654190456e-02
-1.239922372400927703e-02
-9.754531791041921515e-03
-1.718734405746521338e-02
-4.654824448226766581e-02
9.267851905513120603e-02
-1.142722741013028759e-01
-1.059072137783078349e-01
-7.140073761320059331e-02
-8.170621790572604737e-02
-2.617793080629138985e-03
-9.493354448850943247e-03
2.516375548453737149e-02
3.876977844208216728e-02
1.897473892718529870e-02
-2.261684573441418225e-02
-3.818850913272823621e-03
-1.952863868983038126e-02
5.128406153225019415e-02
7.313846989410510702e-02
1.156125761668226892e-01
-1.302334630666911186e-02
5.269917705265748931e-02
-1.878139377189291526e-01
-2.615445654331316483e-02
1.226695901104724595e-01
-4.401066144126405955e-02
4.180585611041148786e-03
-7.655423253785560711e-02
3.963338054101851055e-02
7.761629842667908119e-02
3.554606583419749055e-02
-2.139966706018047587e-02
3.165741807311834438e-02
-1.512820007760563579e-01
1.898616797024338994e-03
7.487793291210859126e-02
-2.833446379208852742e-02
-1.657705345830349022e-02
-6.885724276406554600e-02
-3.076539880271709701e-02
-8.931270205803228113e-02
7.616774225610999094e-02
-5.231990506126577706e-02
4.835184238925091527e-02
-3.698363817489493804e-02
3.277324314026362068e-02
6.721314436104956769e-02
-5.329923413248929126e-02
4.498402663760157384e-03
-2.625903293331126320e-02
1.028090951589830104e-01
4.623872455523336811e-02
6.023591353647592128e-02
9.285349327452700752e-02
2.378614369686372215e-02
-5.946254365726781621e-02
2.352165475560702337e-04
-1.185051842980841541e-01
-9.510648299265814232e-02
-5.438685602532830621e-02
-1.101076324521988309e-01
3.372756333049164307e-02
3.920814421732401328e-02
9.859030195691440013e-03
8.089787209272698842e-02
-5.031782677336753967e-02
1.324571139966706501e-01
-5.190633348030169320e-02
2.814240910059968848e-02
-1.577831612957774909e-01
2.113566336647157776e-02
-1.172180640068258978e-01
1.041627063800816544e-01
-6.243941960148690490e-02
5.920060335326683514e-03
-7.935079204086323279e-02
8.728743992765002069e-02
4.996742454344344636e-02
-9.275703662532715221e-02
7.668113983965219038e-02
7.317440951488880796e-02
3.037810853085316440e-02
2.871877481539040957e-03
5.650863926712373919e-02
-3.836699191203997439e-02
1.029473034645528445e-01
5.921633195958883600e-02
-5.409021069863933356e-02
-3.792491433893010327e-02
-6.435325340574706010e-02
4.034857656439017753e-02
2.128264125456074893e-02
-1.448968529538607365e-02
5.334186449277664860e-02
3.027601012515816412e-02
-1.391279296688002244e-02
-8.123625066376055637e-02
-8.413638130729991782e-02
6.719359011731405873e-02
-5.794212098351270851e-02
-4.419138545326060236e-02
-1.463161121845550638e-01
-9.867599586664542455e-02
-1.377689224417486258e-01
1.199145819001742053e-01
-1.574399560544512480e-02
-1.270289518919149457e-02
5.274880709266530077e-02
3.095610656740410693e-02
-2.565055252689639118e-02
-8.964944603871753681e-02
-4.116546382620150241e-02
2.308172404061887423e-02
-3.068801266171886435e-02
-6.069313232885234499e-02
1.495819091386751953e-02
1.087762584585997248e-02
-6.249204848340896012e-02
-1.798386947636697666e-02
-1.442842026736882721e-01
2.914213609423269360e-03
-9.666142348963013831e-02
-2.710227559373093106e-02
-9.106512891284987421e-02
1.028207120961010246e-01
-1.113866182343323935e-01
1.143275604775341459e-01
5.011159499606968049e-02
1.214180498376067445e-03
-4.205577435968335664e-02
1.716432261150612967e-02
3.967162354740654158e-03
7.752430500273284342e-02
-1.670354724975060432e-03
-1.063550634007180279e-01
-5.432229904740586146e-02
-6.968303776006064265e-02
9.484180087250414226e-02
1.115239927498964424e-02
5.932918802571993111e-02
-8.572821073291084226e-02
-1.157262501830577314e-02
-2.903617257321510978e-02
-6.906011130806775922e-02
5.966812756000901968e-02
3.665659452144430508e-02
-1.324638970470456423e-01
-4.560505252831286577e-02
-4.898706638459632973e-02
-1.094015084008593680e-01
-5.055076673168277385e-02
3.796851990351323911e-04
-3.128104050223710908e-02
7.407293586580961098e-02
-3.667619684716896117e-02
-1.142347232414652348e-03
2.263218725524424393e-02
-5.309175983091875446e-03
-5.779863009479956765e-02
5.113612499960666635e-02
6.195152588173363090e-02
-6.744815554046741657e-02
-9.536276700082173263e-02
1.172758767588417683e-01
-2.705198076832289467e-02
2.596822234008703753e-02
4.059104513881293258e-02
-7.369076861519363586e-02
-1.207445489181044745e-01
-6.873990048033505607e-02
-1.793310390769683738e-01
1.213586409481280659e-01
1.683761415719238833e-02
-2.973382035013630992e-02
-8.848058814925488513e-02
-1.203862630915635418e-01
-6.932363534811603056e-02
3.300850197590205620e-02
-1.154587129226798126e-01
-6.424502164236116364e-02
2.330677688045122795e-03
-3.063524238476212150e-02
1.739821745811345743e-02
-3.678292107864782057e-02
-9.766700573475754418e-03
-1.077730161518866275e-01
-5.948060239606724892e-02
-1.739232571972888775e-02
-4.342194204265658469e-02
7.168339339058832360e-03
1.102403192398506218e-02
1.914822778495264832e-02
9.746433196871395754e-02
-8.217598758412507712e-03
-1.698082304261705200e-01
-4.621947722324423746e-02
1.393975797472549460e-01
8.830483586024965399e-04
6.287209480570888839e-03
-7.043929580419615311e-02
-1.024691324218498720e-02
1.316622006661122002e-01
1.008949081829525196e-01
-2.119751138103329741e-02
-6.070428170863169381e-02
-9.632093284950615786e-02
2.220707791981093443e-02
1.489709752355210595e-02
6.759304261064158492e-02
-5.662193878250648682e-02
-8.970821427339206733e-02
-1.295266267456084974e-01
-5.291971631306717494e-02
-1.595835468302797266e-01
-1.180022515470486033e-01
-1.715782012334606255e-01
-3.839332395726083313e-02
7.285406636442975925e-02
3.057328033587884686e-02
1.064048071667795387e-02
9.404787917882846682e-02
-3.201929046929102851e-02
6.291750284777707092e-02
9.674033427642297900e-02
1.059824745515753203e-01
7.273031909292564101e-02
-1.403196614109258888e-01
-5.395023366905317419e-02
-7.353388715470172976e-02
7.207764186458638644e-02
-1.015250448521151372e-01
-3.821966238873936161e-02
1.125671917223351887e-01
3.923816322405880574e-02
4.742076513770741159e-02
-4.683484787002544641e-02
-7.576036178482542516e-02
6.150299396887148190e-02
7.507314969694826867e-02
1.405702347061214552e-01
9.207159149361593973e-04
1.099999439692523617e-01
-5.618668089309467734e-02
3.461249475997624919e-02
-4.872787187651522745e-02
8.490503556855735767e-02
1.980396472936996888e-01
-2.394140376334844347e-02
-1.011402337682744540e-01
6.207564604565304206e-02
-4.834338980617707004e-02
1.381578765565331934e-02
1.032475208305322772e-01
-4.490030653750109318e-02
-5.107466029284604692e-02
5.092087333333304711e-02
4.553678827915959293e-02
3.411112663682350395e-03
-7.461711424012071325e-02
5.925828636698506763e-02
6.188749654542840400e-02
-6.448135847246781738e-02
7.395031449918348931e-02
5.564652801315308345e-02
-1.649146786113432628e-01
-3.181677179608496248e-02
-9.896734410025846695e-02
-4.569650156064306717e-02
9.358593875031735732e-02
-4.628899053119209933e-02
5.306098961017054194e-02
-2.272896871908288569e-03
5.447947108707772851e-02
-3.801874337285131300e-02
7.134529997680637281e-02
4.499077240679204975e-02
1.014726232414488519e-02
4.653599514639891049e-02
-1.641130705646692139e-02
1.067821015835778049e-02
-1.670918086517273957e-02
6.415959929518945046e-03
7.033979281567116770e-02
-1.148198611355943921e-02
-1.639898972871617691e-02
4.871618818725779315e-02
3.726970461191007195e-02
-7.965644790872885433e-03
1.215768766894506636e-01
6.700997275483970561e-02
1.309448223943044665e-01
-9.408977843169970268e-02
-2.414366188612016018e-02
-4.361456013144547617e-02
3.265962135545662920e-02
-3.705638813332253617e-02
1.987830410991289765e-02
-4.362005860348004693e-02
8.933334607031997998e-02
6.665741463019593527e-02
1.278831191960433655e-01
-8.042524115576592247e-02
6.658089867714134247e-02
-5.862196162861449400e-02
6.611269422024229625e-02
-5.266976121516131482e-02
-9.508044272297667965e-02
9.021861543391852811e-02
-1.365982478862779077e-02
6.717322302889956742e-02
-2.784715319550540649e-02
4.524258478129971478e-02
-4.605773769007858592e-02
3.880812498904755159e-02
1.058257799438270808e-01
7.388087496668145626e-02
2.737115612257631087e-02
3.698025879050039974e-03
-3.117309682755824152e-02
5.000644649490411375e-02
-6.760607652029498871e-02
4.492338182640898819e-02
-1.122174186698494079e-02
-5.450604884487362384e-02
1.520066870769573586e-01
2.521799476411448054e-02
-1.894795815348854565e-02
3.903467618483142526e-02
-3.678194679764431457e-02
1.817888699070801736e-02
1.903482379602510280e-02
-1.923905731433289343e-02
8.630746889602883276e-02
-7.825401353663667681e-02
-3.565578660469612138e-02
1.119346521287280959e-04
-3.340102116421072437e-02
-6.280875112215203449e-02
3.940176158044322169e-02
-1.346652527320990091e-02
3.975549494857461008e-02
-1.023971516951901889e-01
1.533660487024068597e-01
8.095484355791619790e-02
3.061677520594008328e-02
7.008430369304506635e-02
7.175818202179956584e-02
-1.401655358670481251e-03
7.937182146911117564e-02
9.844212235390854132e-03
-1.649990851913804221e-02
-1.456874733791354778e-02
-8.281396741124545657e-02
-6.993177321567162208e-02
-1.399678395682061281e-02
-1.702827020906229061e-01
-6.614114738409530847e-02
-5.960795047970457970e-03
4.042644862377028220e-02
6.196634206971905756e-02
-2.035716436069903365e-02
5.581957332210691486e-02
-3.272759145071636039e-02
-1.091614666546226672e-02
-1.091593264643047623e-01
-4.756565132782544086e-02
-1.286285326727077960e-01
5.594111108903049474e-03
3.351250183776889602e-02
2.607492420097777541e-02
-7.735681942749528250e-02
-5.483055875938196676e-03
2.805751131802634510e-02
-3.277857526917094672e-02
1.063474757684121086e-01
-6.768427503529315936e-02
-1.086819587345203980e-01
-3.353398359140541407e-02
-4.528775200738419104e-02
-3.147482072185988494e-02
8.991743436658605759e-02
4.156656976203865206e-02
5.787210313977992487e-02
2.239926922716951180e-03
-8.913659092153705665e-02
-1.266641244527311194e-01
-1.528795240144272261e-01
-1.014990029151504117e-02
-6.427550520275510104e-02
-2.636957825728410837e-02
-3.340185057007753755e-02
6.147697069017661088e-03
1.170829936022786122e-01
-6.544656283443726214e-03
3.282140788482672267e-02
1.118038817171929239e-01
5.235679916096208641e-02
2.768185698953646787e-02
-7.143559421980756607e-02
-4.868223312658633874e-03
-2.420225942701620045e-02
-2.836018677959264642e-02
3.047538985856525565e-02
-3.348993513669271116e-02
-1.215452821028350505e-01
3.999613898739508983e-02
-2.678053363047605204e-02
-1.659326888866710925e-01
1.235990008556862342e-02
-7.851548624475235272e-02
-2.230349035085580842e-02
-4.260714512442806412e-02
-3.120655571292726624e-02
2.058432158179216917e-02
-4.127401056870270285e-02
-6.015086507449147329e-02
7.230167416892560595e-02
-8.657846620413738037e-02
-2.079187837538060482e-02
1.237532473973732179e-02
1.611582553220765671e-02
-9.272451462797194621e-02
9.687621959884352985e-03
6.943572327722359605e-02
-9.013216852672954749e-02
-1.443855201496383744e-01
-8.524519748529234275e-02
1.565653806271338419e-02
-1.532717499008700857e-01
-6.845232319630090156e-02
7.750581634990584556e-02
-2.049623242570751663e-03
5.543763344970930457e-02
-3.134601029965693869e-02
2.803922211032319409e-02
6.206706008495111587e-02
2.305528318139918754e-03
-3.759649560279927638e-02
-5.908016982180265553e-02
-2.960543011098707919e-02
-9.503506370773763534e-02
1.121538215787062642e-01
-3.208550401490749271e-02
-3.554020622464393320e-02
-6.993393760668605019e-02
-8.431782924515351940e-02
5.322630343724230745e-02
9.805568016557120181e-02
4.966188200675536457e-02
7.602748291290770122e-02
-1.296483380290377463e-01
-2.963529833093799665e-02
7.387956797353679994e-02
1.121024035170454930e-01
1.782309368838757013e-01
-6.354983197782437809e-02
-3.730397333534248017e-02
9.735578796601269957e-02
-9.330490954320364017e-02
-3.764185627792995294e-03
-1.149863308801456381e-02
1.125271261481269602e-01
1.541062603970794753e-01
6.539569647663522056e-02
-2.095011460861061214e-02
5.938408588794421433e-02
3.254164880311145869e-02
-9.855202981141250596e-02
-5.003383675364733718e-02
-1.756361187218062614e-02
2.763430095372416961e-02
4.373165090468023736e-02
9.815371155707626472e-02
6.850352680582891263e-02
-4.748451035835732706e-03
-7.586011363682276798e-02
9.107716809233303012e-02
1.395322178805904201e-01
1.144048288965881510e-01
6.674570886115896440e-02
1.354134731786466560e-02
-2.216865714909713528e-02
-5.747695528068091225e-02
8.285197828659174313e-02
5.454005016298344583e-02
1.862657535874381598e-01
-6.908298773286385142e-02
8.159398533647142793e-02
-7.512239288323398212e-02
1.398251245147552058e-01
6.612295189871088275e-02
9.592504486894713744e-02
8.762950478414124889e-02
-8.057978010125654150e-03
-7.901971313994234081e-02
-3.399081077785417321e-02
-3.764062077568947756e-02
1.182876864282364077e-01
2.563462128428468240e-02
-4.394755474693787939e-02
8.136356524251049660e-02
-3.069935432956328106e-02
1.352006717940718722e-02
-9.930862170488713794e-03
9.979667106472597804e-02
3.935098650186755198e-02
4.580513241901345428e-02
-6.044123803829257180e-02
-6.805470758923250207e-02
1.876784469422549491e-04
6.394861099223056455e-02
-3.229804383233934872e-02
4.285775409260387386e-02
3.745341331441687932e-02
-1.313416804263200788e-01
-6.902546976459787015e-03
-1.329391303855989581e-01
-5.153373854975966699e-04
1.391820416556871672e-02
-1.030147536335584979e-01
6.348542492946762823e-03
3.390428088012119312e-02
9.543640011768965425e-02
1.987546780585703055e-01
3.370779633491776534e-02
-8.925803834723267105e-02
3.675859998261505474e-02
5.847523496258748288e-02
-4.121697877064281479e-02
-5.614504391374339903e-02
1.162798398803933930e-01
-1.035574162395114794e-01
-3.923540287254597553e-02
-1.981753308645929287e-02
-1.027823740402344227e-02
-4.718921965606407559e-02
-7.074477658942032732e-02
4.721828736629213319e-02
-1.175713973959579828e-01
1.115754551489461927e-01
1.300121481975922977e-01
2.795187590067780767e-02
1.197438374356977163e-02
1.703930376485144893e-01
1.133237852892260561e-01
2.974053730551774397e-02
3.980608695412315989e-02
1.028544977838476149e-01
-1.049582542550013819e-01
7.676514499196997188e-02
-4.710413803814869627e-02
1.917092496577455993e-02
-1.069515856479865135e-01
-7.428591297814356176e-02
-6.381267964975179119e-02
-4.300168322885273425e-02
-2.129265064480314468e-02
-5.623347958651802453e-02
7.067818596563019140e-02
8.814010021457387156e-02
-3.956675465890299032e-02
-9.685754077436777021e-02
-8.750690371600998441e-02
-5.805298743498104458e-02
2.299400309062183886e-02
8.001893003537136062e-02
-3.900550209813220814e-02
-5.772424035926621705e-02
1.832868699906877175e-01
1.221017024891479369e-01
-4.298620704288383387e-02
7.902621911575985481e-02
7.297700387501587782e-02
7.364186010978758523e-02
1.830108639592455816e-02
4.034471769905358801e-02
1.039586399824458801e-01
4.011229491142986880e-02
-9.945692312673805324e-02
8.606473503707011419e-02
6.896073299678877333e-02
-1.161381307967172677e-01
3.266764337676977131e-02
8.208496325699470020e-02
-1.050098663812488869e-01
8.897319659465037153e-03
6.626217049515335800e-02
1.234728408365619312e-01
-1.183111178002863306e-01
-3.142812694651358346e-02
-7.578163682588011374e-02
1.855274715653699447e-01
7.622744598418242090e-02
-1.135345274928172520e-02
-2.337349617419500619e-02
-7.211600048819566400e-02
-1.031350223785234416e-02
-3.860325973235874397e-02
-1.090483954003297618e-01
-8.414903259804151769e-02
-1.074296202280849814e-02
3.761922268729710889e-02
6.802395090543253420e-02
-4.415748011367462422e-02
-1.127593942067450922e-01
-1.689459435742416251e-03
-2.902084234780636166e-02
-8.847487160768216508e-02
-4.243172025247770457e-02
-3.047571117060852292e-02
6.164556786108781224e-03
4.579084567905137432e-02
3.375439077730002513e-02
-3.597838658211916646e-02
3.764416535398928954e-02
6.820910320461903882e-03
1.294125567847015379e-02
-7.239267917439558275e-02
-1.068675790312406115e-01
-1.063111388908893340e-01
2.575028157819435684e-02
-4.766018432609295946e-02
6.650673003512069803e-02
-6.170812507978304384e-02
-9.247189232413296350e-03
9.432050430686170217e-02
-1.016033721681046248e-01
-5.040297061651944840e-03
6.071113605708224623e-04
1.229410537157391015e-01
6.387110498881059389e-03
-1.218204365392541733e-02
-1.338721321647316775e-01
1.478925181373657053e-03
1.591774647828501921e-01
8.879906616792497542e-02
-1.328840219309967985e-02
-6.343727615975626455e-02
7.881002361722008742e-02
1.556852273616972926e-01
-1.607414787775073572e-01
1.007826733338685055e-01
-1.850948398852252791e-02
-3.494542420704049163e-02
5.762594675466081728e-02
6.285767471251270389e-02
2.981900838352704100e-03
-5.965743797775164420e-02
-1.636831249763423257e-01
5.287742447263814316e-02
9.582467210462112910e-04
5.940939034731484991e-02
9.287213751708814358e-02
-6.416214466519074011e-02
1.428344149652406303e-01
4.649676946371646136e-02
7.873231820276159129e-03
-3.326996124532876492e-02
-2.612700767595212484e-02
-1.044024107775793769e-01
5.870521364180722110e-03
8.740637260096179029e-02
-2.150099952614096740e-02
-8.706883431275636021e-02
-3.369789607176359308e-02
6.840178838086834190e-02
1.418097196553949266e-02
6.771932066705785291e-02
7.109558686174917430e-02
-1.113753042294024227e-04
-2.931092276162634500e-02
2.955510425882996658e-02
1.035550391349108895e-01
1.263409130142755799e-01
-1.762036979980950435e-01
-2.319059973143207040e-02
-1.072085926878978551e-01
3.305154275431308655e-03
6.126900992969194944e-03
1.544448601694445311e-02
6.021099775527966741e-02
2.531070393634374943e-02
1.546101813806955751e-02
-1.862523457611912070e-01
5.225730265609610653e-02
4.140442708569042757e-02
5.328452625447352431e-02
-2.203631503434036118e-02
1.617411838584686123e-01
-5.012686365743571765e-02
3.102729039584055035e-03
-3.783120655023742424e-02
-6.626641059449669968e-02
-1.052896150523870561e-01
-1.478668014506215045e-01
6.028846739394102400e-02
1.206346440468732649e-02
1.717496380588951488e-01
-8.963778924239530765e-02
1.342967763593121144e-01
4.103222235464779044e-02
-5.357119899741506763e-02
2.458752018421277163e-01
3.774191624411906559e-02
-1.004040687844159202e-02
3.561093651968060686e-02
-1.052487500251124419e-01
1.120747824816646782e-01
-1.909291334204259172e-02
-2.578470449447083437e-02
-4.862602662967644568e-02
-6.711609663005069226e-02
1.341593549802490570e-01
-4.361710315474469357e-02
1.802075506811292860e-01
9.458204917318430160e-02
-2.350812175647064642e-02
-1.235557920716924378e-02
6.718016514999218883e-03
-5.606813430362293099e-03
4.976007122856287296e-02
-2.473555624084716048e-02
-1.593139425439858703e-02
7.619437017202233819e-02
-1.086620686620254003e-02
7.593280530763879543e-02
-1.175450770464143459e-02
1.816117528293594713e-02
-1.264593744803905462e-01
1.134457469430219523e-01
-1.935349340213429192e-01
-3.846207991763763573e-02
-5.341531113266456687e-02
7.247319376693324433e-02
1.098739469665875740e-01
-1.170437646685121638e-02
1.289483042518738479e-02
1.602654435420031165e-01
-9.152236062937671446e-02
1.023424000880540641e-02
-9.449706575673667147e-03
-3.239332126714808968e-01
-1.847467719022604857e-02
5.993054328170366145e-03
1.185798910553472196e-01
4.071884034424991250e-02
5.038870061981818443e-02
-1.342361915499170333e-01
-3.607247656450902201e-02
6.027966463648752604e-02
1.344229807162326817e-01
-4.660285181330412613e-02
1.731831817243899285e-01
1.294614157590358583e-01
7.909441024881336268e-03
1.766849502008154471e-03
-4.834603189811479546e-02
4.264204495194161282e-02
-1.059509721041726645e-02
1.362697849160024975e-02
8.384027467854002214e-02
-1.601068578351950782e-04
-1.247383064966962329e-01
-5.274867650595439772e-02
2.679882359591337707e-02
8.305246248048825386e-02
6.875970989904460484e-02
3.661135645411383449e-02
2.900118041751940240e-02
-1.096843745461235226e-01
1.241142836136226585e-01
3.440989336800214654e-02
-2.258474064089295297e-01
5.792577816972194205e-02
-7.405244801291324674e-02
6.097799363386575966e-02
-9.435688712578886583e-02
1.037792566331912220e-01
-8.092260505584232544e-02
4.010337331430295638e-02
5.388449646311091468e-02
2.947075571851551917e-02
1.479994297805733994e-01
1.052634663308080476e-01
-4.721216432504690003e-02
8.232878431551322873e-02
-1.426964179904940955e-01
5.430226346673519555e-02
8.160306086442198348e-02
4.298998210501632673e-03
3.602830748648139930e-02
-1.155820987111076115e-01
-1.110040275859307084e-02
-4.867219401895788583e-02
1.007806528037721167e-01
2.005864738269895475e-01
8.169963778981784164e-02
-1.077225661785633989e-02
-1.130530859435056878e-01
3.948486034110723630e-02
7.813743060070321711e-02
1.143436597440865982e-01
1.409286558511849419e-01
-1.205107193184030839e-01
-1.648307812708902642e-01
3.707447064714169960e-02
-5.209608055593283743e-02
1.292239830028096281e-01
6.014106267919686749e-02
-2.738444655090236518e-02
-5.348039917830105933e-02
-5.778450571413902559e-02
1.290186533113017453e-01
1.560035518735625702e-02
1.443510216989970785e-01
1.033389241023091598e-01
-4.334857966481152347e-02
-3.934161793355567260e-03
-8.260116600725868341e-02
-1.505191209142772435e-01
-6.988476366280302332e-02
1.732852617219802493e-01
-1.493184518172422648e-01
7.221257504310735209e-02
1.219319814805041313e-01
9.381475833274030562e-02
1.418863215467045524e-01
5.436517981444963232e-02
-5.536824748857315653e-03
6.529112520251495466e-02
-1.105403730645878185e-01
-1.771440392767941255e-02
3.424041741423732021e-02
-1.277836791754820012e-01
-3.607956646878174994e-02
4.016281748433332688e-02
-1.204016415842598386e-01
3.585849697894435972e-02
2.951465706229595976e-02
-1.055355673760652313e-02
-1.864268519467782853e-02
2.578892009554658443e-02
-5.932394620309928285e-02
1.750235621097260552e-01
1.615537908863046435e-01
1.007912827239746401e-01
2.217727194849918732e-02
2.249445929009489045e-02
5.648937566402070787e-02
-4.654870575778436576e-02
1.735969523845717621e-01
-8.319538295306075359e-02
-4.160157941643772422e-02
1.138170841445253073e-01
-3.373239660786887112e-02
-1.859290466645463838e-02
1.451386375617441382e-01
7.186329943050432864e-03
1.137849861193541701e-01
-9.554448073624441720e-03
-3.021151646096681062e-02
-7.493536176987654340e-02
2.019388609140402094e-02
-1.421218285811653992e-01
-1.765441359852126454e-02
1.074816509708725332e-01
1.109871376372860152e-01
1.005994080453670170e-01
4.419763997508294184e-02
9.907336726605181498e-02
9.030532097401190381e-03
1.232156727565382054e-01
-8.911339947058283251e-02
-2.297379145084858520e-01
-3.759670065214167772e-02
-2.084366258379196160e-02
1.268392951230133403e-01
1.100282509620501524e-02
1.287943997950050969e-02
-2.361511016653362448e-03
1.124514722850127740e-01
-9.847284935799564820e-02
1.108440812387726515e-01
-3.668768864521983891e-02
-6.434171454654087630e-02
-2.032433055909850794e-01
-2.767618466822903758e-02
2.624937597670651268e-02
9.477427000056203032e-02
-5.938613426864460670e-02
1.193882553866470742e-01
-1.277937151456528739e-02
2.406748396301593845e-02
2.830384034022942474e-02
-6.746908154883933528e-02
-1.139770228107596928e-01
-1.932160685195207991e-02
1.385316897653677583e-02
-1.755702067732292093e-01
-3.958609725004081509e-02
-7.513989976218962696e-02
-1.790678073676283955e-01
5.097665345444790316e-03
-3.636854546743333721e-02
4.226263255764443200e-02
6.019176264678978427e-02
5.161618561517098552e-02
5.392835399156441917e-02
-2.101639921510921327e-01
-1.753633178341077181e-01
-5.959002737346275058e-02
7.311131924730771350e-03
1.878875305919121622e-02
-5.883315171210790756e-02
-6.042853903134617205e-02
2.846498206533775929e-02
-1.837445435950402495e-01
5.850588080496426507e-02
-9.761534467499491385e-02
-7.688329225401195621e-02
7.218195767951654518e-02
-1.623160672628909396e-01
-1.274917846310619773e-01
7.241202453464871958e-02
-5.610523301716419109e-02
2.138217260018655808e-02
-3.023987755991128581e-02
-1.216151058405218026e-02
9.100452624654394029e-02
-8.706319234239191795e-02
2.577909449407727108e-02
1.518041637010679457e-01
-3.831576264408678711e-02
8.215329958236042979e-03
3.102998779451481004e-02
1.282137319767515382e-01
-1.267279524040738903e-01
4.630741909907678568e-03
-1.944996340114318600e-01
-1.362515761505301293e-01
-1.418923839293112759e-03
1.506110303140849316e-01
9.184776210436748634e-02
-1.507261054282732493e-02
8.523375529876918433e-02
-2.601754692977201883e-02
4.236163229041712414e-02
7.992293683553644557e-02
1.216219968437386688e-02
-3.206882026553034559e-02
-1.129834416022966129e-04
-1.680508113777199886e-01
2.076128926816356302e-01
-2.581904716256536864e-02
8.890330480039407290e-02
-1.390396604876028008e-01
6.135167676979827456e-02
1.457435853965267231e-02
-1.015677508031121584e-02
-2.120736824280521904e-01
-3.309046472411591566e-03
2.237908455655427883e-02
2.593048181045940273e-02
-1.713638841491811060e-01
3.307198071882041374e-02
1.402984864752502940e-02
-4.646243383296911472e-02
1.740592188908923754e-02
-1.579064925395407826e-01
-5.611293008483300010e-02
1.313125740664652097e-01
-8.680658931657890542e-02
6.500042153996955785e-02
5.141887652478353138e-02
-2.208114607361863768e-01
5.113322664409046536e-02
-7.643750014581407459e-02
-3.047978810853744364e-02
1.412004118518980500e-01
2.538355257433213413e-02
-7.686252157223205650e-02
-1.316597571694047564e-01
-1.007130150008865715e-01
-1.939649130084991069e-01
-3.648608491550873328e-02
-1.253903578778050587e-01
-9.440135990129289167e-02
-1.656921394323574229e-02
-1.019090339864383438e-01
-7.354747501547113930e-02
2.039605090078940725e-02
-2.300825948256075056e-03
-2.375813171879221416e-04
-2.374264221666700508e-02
8.525710773788025554e-02
9.086456356602312656e-02
-1.556760456287424321e-01
-8.834418570972059348e-02
-1.540171082030465221e-03
-5.123586331585842230e-02
4.029252443507397134e-03
-4.782029345766482253e-02
5.978288659920174414e-02
1.206911570295125524e-01
-9.771156386605923949e-02
-8.960819705496933518e-02
1.424419980088882653e-01
-1.530924410676838023e-02
-2.411275775550945077e-01
-1.607682110636302619e-01
-5.272513950467971888e-02
1.266573426639064637e-01
1.119423907524341871e-01
1.429935983171860547e-01
-3.224165254112718038e-02
1.610787120251502141e-02
9.562279536466959315e-03
2.404396401287324861e-02
-1.149213043680653440e-01
-9.886983426375266226e-02
-1.408607270838830444e-02
-4.669344773479171262e-02
-5.400108748900128708e-02
6.585102084118713006e-02
6.437200776045026718e-02
6.494142681486901603e-02
-2.388489084558782227e-01
-1.178917921176964312e-01
1.091250923444528342e-01
-8.592954629205983019e-02
-1.115404805156041193e-02
-7.613136776150374041e-02
6.815307648807598928e-02
-3.964857527064927917e-02
-9.986226937957476402e-02
5.884990658553129056e-02
-1.480994131466209333e-02
-1.417627007888204727e-01
-8.210218390889532925e-02
1.644286204903645798e-02
2.264611094678358957e-02
7.375668153909012426e-02
-4.316236910781890562e-02
1.933531149625508649e-01
-4.140894975930086742e-03
8.434159210850414312e-02
-1.012817192421327228e-01
-2.139655522218588124e-01
-3.964414389905594055e-02
-1.178459901558114864e-01
-1.771124238024266925e-02
-2.533828225807332676e-02
-2.026892893509560090e-01
-7.723083063476306187e-02
1.732689065683789068e-02
1.327745797229878955e-01
-3.463820702048413941e-02
-1.627095201855890266e-02
-1.801223486659298337e-02
1.089137828923816137e-01
6.952341662095128105e-02
-4.902557328401140058e-02
-3.757691062606010289e-03
-7.304241480467044134e-02
-5.533849265677107110e-02
2.193469539491384873e-02
1.424278789636476417e-01
-1.337205013332267989e-01
6.232920686124841791e-02
-1.130222159654375447e-01
-1.107679971636631178e-01
1.665292404185417241e-01
-3.698391491335892983e-02
7.590012332386267269e-02
2.884548072394068838e-02
4.520117019383384366e-02
-4.744264552641100363e-02
-8.341176265699234982e-02
-1.436567161963532568e-01
-7.622939075893871153e-02
9.334056025658228617e-02
-1.127686880192131508e-01
-3.877885923010259556e-02
4.154110365033633623e-02
-3.680502840723860747e-02
6.451843956719649498e-02
4.697079313976740972e-02
-3.240554440086464150e-02
7.441455328872818853e-02
-3.589268461719506698e-02
-6.863988104125419432e-02
1.117229969549569588e-02
9.362506246239402086e-02
7.607410815812928884e-02
-1.189536597258351175e-01
8.306902428611370737e-02
-1.069070379510025232e-01
9.536232094169841411e-02
-1.860124986392443919e-02
-1.371222711277371442e-02
8.972509554291960288e-02
4.020212973414385993e-02
-6.215187464928083501e-03
-1.607904335092373918e-02
-4.306276504480958944e-02
-2.307449790237419904e-02
7.774096671954915105e-02
-8.939829928365113088e-02
-1.621872450508120567e-01
-1.425241025638677161e-01
1.445189907373151950e-01
3.994247559135399687e-03
8.393385413060293343e-02
-8.158837042972464509e-03
-5.490667026624239562e-03
-5.819022904333683716e-02
6.234344312523242004e-02
-5.110606536948602424e-02
-1.789579148986061158e-02
9.867585885563213977e-02
-2.553130893660713815e-02
1.664979216023485531e-01
-1.306229593186971627e-01
-7.027744199893057320e-02
-1.274569643227888016e-01
1.309205098341373885e-01
-3.617758767691316157e-02
4.513567250916807744e-02
-9.730497992202737090e-02
5.350635865950104791e-02
-6.959631031193964923e-02
2.644120500364443779e-02
-2.197357248262841664e-02
-5.040600027169029468e-02
3.008471045864680171e-02
-4.950142092688756407e-02
-5.026557385920259885e-02
3.197243241900435406e-02
-1.293019856701383419e-01
-2.969041906800623173e-02
-7.522103734528563790e-02
3.375612873623136390e-02
1.524057386583372968e-02
5.251171933430979349e-02
2.375364254874711908e-02
5.251985144857355091e-03
1.044764859448433190e-02
1.903676246585415399e-01
1.288306165265410141e-01
1.647200278738266549e-02
-7.286945351846564611e-02
-6.691168174256205414e-02
-8.056030731507257681e-02
3.708630020650890979e-02
-1.260008194413855254e-01
-1.307156006456058617e-01
-3.922985231178358762e-02
6.321893064833492004e-02
-3.268822596934609775e-02
2.171148365605730934e-02
-4.690967654060007597e-02
4.584075954744586817e-02
6.189756462324501633e-04
-1.088851098016175023e-01
-4.593737010113406287e-03
-7.335011866947216408e-02
-1.153269288234479717e-01
-1.645388879798674250e-02
7.025873544888586175e-02
1.741516205614617174e-01
5.118487219629114238e-02
-2.107220047974538157e-02
7.647119090427222099e-02
2.762567010219351901e-02
4.191682329118037037e-02
1.981578655851073956e-02
-4.204147058430522665e-02
4.803900785690051051e-02
-4.156300828694125399e-02
-1.842288572678132258e-02
-1.833019926791477350e-01
-1.781108639133538799e-02
-1.159555571254940187e-02
-8.692004138684766498e-03
1.832507661304126900e-01
-3.969642622594576897e-02
-5.012456856930812971e-03
-4.572047361638909707e-02
-9.144826832282859641e-02
-1.081751768648090695e-01
-4.589501742003279650e-02
-1.065043324037515116e-01
2.064922063476924419e-01
4.725474633642628985e-02
7.443694931885162791e-02
-4.892669491455710340e-02
-5.282082072272096390e-02
-4.409551703323784030e-03
-8.014434524201449750e-02
-1.171847084762831365e-01
-5.067739960253514475e-02
1.462405391779597885e-01
1.384177018021758576e-01
2.652137575476997133e-01
-2.121047978195811645e-01
1.624719297698725556e-02
-1.088934639851106903e-02
4.807388707892548685e-02
-8.457762622870561298e-02
-2.393529898675543152e-02
2.302752117285683867e-02
-7.575724094796651431e-02
-1.045852075164099559e-01
9.104288368203931198e-03
3.883598221861737920e-02
1.308012357473762044e-01
8.692812785634093653e-03
5.842398255046470437e-03
-9.555704358006096577e-02
1.159793821419418530e-02
6.263028098810059785e-02
2.730096695980712695e-01
2.784553316244930965e-02
-5.396545202967605037e-02
1.054102846270154187e-01
-2.049747326213260668e-01
5.219523337746150493e-04
1.771782054618858959e-01
3.160448214102860864e-02
9.290854588466493369e-02
2.987294338610288133e-02
9.183976879913806346e-02
-1.660034644541832916e-02
-1.122515716795095680e-01
6.488512161372887721e-02
7.376450314060737160e-03
1.957490155049291802e-01
1.265221072757668486e-01
-3.975828534622657257e-02
1.049595728212320556e-01
5.924819565263072380e-02
-9.503420842761221843e-02
-3.610302353722453367e-02
2.196497892460568813e-01
-4.733670126924661992e-02
-2.335328554696863845e-02
1.006300904848037858e-01
8.410960675249364027e-02
-1.198689293883986456e-01
-6.343363187989749241e-02
1.329072395202561263e-01
8.085508409234736795e-05
-1.437427414649385116e-02
7.487337108440243749e-02
1.372260765682793704e-01
8.604493491922746151e-02
1.615858192377235894e-02
-6.377869767258046579e-03
-7.210553660647335203e-03
4.169053278480592400e-02
3.345841069618235575e-02
-1.514441470082043655e-02
-7.321264464991046605e-02
-8.761521812801253972e-02
5.876622510240002428e-02
-3.751272380800918516e-02
-2.434316165715941227e-01
-6.000818006594181575e-02
-1.719664658580750613e-02
-1.882718712005679029e-01
-6.728695452679439581e-02
1.174087891143191648e-01
7.366282059324723297e-02
1.908111780082178896e-02
4.540732056662386690e-02
-3.601625643588154957e-02
4.590352821864662064e-02
-5.913801389149656723e-03
1.621084424710334537e-01
1.078760838166260699e-01
-6.901451043129219753e-02
-5.259168310239377420e-02
6.967711739415673178e-02
1.996252893258093908e-01
1.517125261543000314e-01
8.345516552010733002e-02
-5.153854537612528874e-02
-6.512501937341648450e-02
-3.977585651810764539e-02
7.740450500400301859e-02
2.508135258776708967e-02
5.676542667267332754e-02
1.939155644849123103e-02
-7.204354108252189470e-02
-1.186077852990319870e-01
-3.454887790010199161e-02
6.315414195850090062e-02
2.868457173199244828e-02
-8.106515789802931637e-02
-2.458505106154858580e-02
-8.918110446540565561e-02
-1.267308747918687549e-02
-2.751847249833632575e-02
1.279367078821711801e-01
-2.469632494983788062e-02
1.316764886359497178e-01
4.971951872643341069e-02
-5.339690300693703678e-02
2.141858518997226402e-01
4.907988269948743848e-02
3.190401674617811267e-02
2.172368306498687410e-02
-6.661962941984353459e-02
-9.977591568038751690e-02
1.098339555437158471e-01
-2.599758377937367790e-02
9.418492601603323244e-02
-1.916065809250510135e-02
2.370722256903695299e-02
-4.892236379146515379e-02
-9.394881615215702753e-02
-8.570281478016440746e-02
2.423718284257092015e-01
-4.731022170078906346e-03
9.354891217185884456e-03
1.054347741578509356e-01
5.389588813732239247e-02
3.407641914320853199e-02
1.732186356053109777e-01
-6.988277537437173961e-03
1.043203202562130311e-01
-1.231891414573636351e-01
-5.666798749771211757e-02
9.886008491510990537e-02
-7.570428379001298280e-02
2.160388032634533162e-02
8.689025647531019303e-02
6.564019848109993449e-02
6.839605877661425470e-02
-2.506528368861994649e-02
-1.600876949464395960e-01
1.062247032149011561e-01
2.490365300269286458e-02
2.378615841966176189e-02
-9.161117544704349205e-03
9.847903604860658300e-02
7.774278269369806760e-03
1.005588947704678798e-01
5.088102176400600973e-02
1.575894997920523899e-02
1.232068482101965484e-01
6.600691715708273399e-02
1.175396983674572848e-01
7.750374336181685420e-02
-4.259776644188099232e-02
-2.225600964952157701e-01
3.365577115903617411e-02
8.380456475979700115e-02
-2.763843445317979430e-01
-6.791752414209670241e-02
1.265808397410711772e-01
-1.823107149319225240e-02
-1.645058245473205727e-01
8.546060514547220224e-03
1.072211135677142990e-01
-4.679379729312465458e-02
-3.127793848783725489e-02
1.375181068445815828e-02
3.530512527416303226e-02
1.900293088750601087e-02
-2.428858089675644746e-02
-4.441912576270948265e-02
1.098022529058989699e-01
-1.063187563924303247e-01
6.132405809471388330e-02
8.947424335310057153e-02
1.022661233898695954e-02
1.412725512498650693e-01
-4.857749456647938308e-02
7.618089735638516879e-02
-8.227123973778024957e-02
-3.292947309023179503e-02
1.015461340622604396e-02
1.654663364789187574e-01
1.364644023779068016e-01
-6.356586944517572668e-02
-2.270007696386993484e-02
6.136856445478795774e-03
5.401460720336160454e-02
3.201055933682360188e-01
-8.956161126973162523e-02
9.791024089977523603e-02
3.901567036722374676e-02
-1.020255516691074976e-01
8.952688542026641938e-02
4.295458237399110701e-02
-2.699640221712441557e-01
-2.836738479175280325e-01
8.739474711356277903e-02
-1.273456289556101351e-01
-9.649410945591404415e-03
4.379908492857392116e-02
-2.603984730519899315e-01
-1.228427537679653986e-01
-2.470405775786477937e-02
1.383464687277735083e-01
-8.904262449611512198e-02
-5.306711520995664733e-02
1.024636038568060292e-01
2.013237950708965940e-01
1.929662541479161553e-02
4.954106085654671338e-02
-4.593123217267839481e-02
1.165721224157635905e-01
1.570873596588448495e-01
6.594417769171212820e-03
7.426454154040505740e-02
-8.770992348404947625e-02
1.024539912505969264e-01
4.255412256168991658e-02
-1.179593098525254409e-02
5.386421806340464802e-02
2.004000627574728799e-01
1.281527396456039469e-01
-1.390543782799368855e-01
9.220835264340902782e-02
8.112799963256556168e-02
-1.679708707361158432e-02
-1.037096337952371494e-02
2.479982239569709923e-02
-6.887566716160128943e-02
1.513530921777673892e-02
-1.927988891880930145e-01
3.171005844761580483e-02
5.337461949783546024e-03
8.089141899439121486e-02
5.535729390391946891e-02
1.315678140092221837e-02
5.863150901847889729e-02
-5.530875978583378594e-02
-1.114841038458929817e-01
5.236401163713331336e-02
9.851595617326773524e-02
-1.853388016894124413e-01
-3.515335766094388609e-02
1.422290469566662163e-01
-8.979406866456181302e-02
-8.656288318731693299e-02
-1.161035024513545899e-02
7.039792611484230189e-02
-5.048310491455367671e-02
-1.146181175508853706e-01
7.438789495798679707e-02
-3.339044940264733474e-02
-5.176186177498691421e-02
1.240165472837181648e-01
3.961405548185475967e-02
-2.741088417620950526e-02
2.624695415630542983e-02
-1.172251087012553400e-01
5.264656791918835566e-02
-7.573593994197631851e-02
1.018209108002958163e-01
1.547771860375606601e-01
-1.398899613757705329e-01
8.244345575775870183e-02
8.047205681783992093e-02
1.706356956423643878e-01
4.595215051623294938e-02
-6.012826786633822945e-02
3.142561658786609258e-02
7.995096655589817303e-02
1.079777737032752427e-01
4.496440437477527280e-03
1.378746775150249404e-01
4.360275897459570810e-02
7.406347082456529859e-04
-1.433403539310261487e-01
-2.739195045753277033e-02
-8.418173441086825026e-02
-2.137154940943404580e-01
-8.072751588571935866e-02
9.185584575070114555e-02
9.896747956699875060e-02
-4.446542687724620163e-02
1.633702103102132597e-01
-2.103246607852346864e-02
-1.907221494774245796e-02
4.398556424633304207e-02
7.338127761914767233e-02
8.281907104080245274e-02
-4.665749974549623230e-02
2.986015781919484566e-02
5.725993994831018313e-02
9.100694818756491222e-02
-1.225821197724949879e-01
3.078003400881318061e-02
6.373994651648344500e-02
-1.174671207347896817e-01
-8.529310893439592811e-02
-1.236668186025142654e-02
-1.901185279061136726e-02
-9.303136465292838331e-02
-5.108493508233843267e-02
-1.613374268030633163e-01
1.283945740978019723e-01
-1.865048452533756562e-01
-1.886798532224751544e-03
3.466756470720425143e-02
6.509908375165063266e-02
1.088810101765669974e-01
-3.746331438391987956e-02
-1.579918168466103862e-02
-2.585112869461919996e-02
-1.099870148070410635e-02
-7.177111229618417243e-02
4.455959082055472448e-02
6.382487733557217630e-03
5.119376130036044220e-02
9.406351562290676815e-02
-6.914646553285816455e-02
-5.668003929053429257e-02
8.088037114996001614e-03
6.278412754821806330e-02
6.205435263742459934e-02
8.523093504352032002e-02
-1.087615153375479649e-01
1.468793917014314110e-01
4.909165956333936404e-02
-1.338409204343254597e-02
-5.639064815649613704e-02
-6.338080577896651469e-02
-1.189151638430748087e-01
-5.930368899683595429e-02
3.212172803591430842e-02
5.261950616512612450e-02
-1.106665751765026767e-01
3.255852398029982636e-02
1.505489162981644424e-01
-1.078900101688179958e-01
-3.253295108239865480e-02
7.754604038666168542e-02
-7.783168536714303587e-02
-8.981451186340831672e-02
-5.009343315673304986e-02
-1.557066757855894192e-02
5.272107422268013099e-02
2.163095749041278326e-01
-1.872200187377599844e-03
2.241196180215223599e-01
-9.213982678421690775e-02
-2.756569574290118618e-01
3.368955067693515937e-02
2.193004656415212597e-02
-3.797751913920949240e-02
-7.475684710350213869e-02
-3.962426906641699359e-02
9.518033797743703783e-02
1.034617519000772534e-01
4.254108089287235960e-03
4.766967611965678212e-03
8.914099225979216223e-02
-9.193426442488025763e-02
-2.775781440071654893e-02
-5.993458260000280452e-02
1.561526114171591928e-01
1.966820338851381356e-01
4.331678454814259782e-02
2.078662700372845701e-02
1.845152430222843712e-02
6.126510690317517327e-02
9.037317764489380401e-02
-6.034019617984218153e-02
-1.159362731056132710e-02
2.179808312066330508e-02
8.671839704782025038e-02
1.201227620324537421e-01
-5.613911915553786852e-02
-9.153211559558190047e-02
2.582458696295257816e-01
9.023965349365614674e-02
-1.224170426260727113e-01
-2.351669672208628672e-02
1.146616245272621404e-01
-1.514774449504438514e-01
-1.272817264433786233e-01
-6.707090471566252987e-02
8.726613464560554340e-03
-5.038113068367974789e-02
-1.473772734029628884e-01
7.738818282447704200e-02
1.236975628012818573e-01
-3.710891949387545158e-02
5.577562775316208254e-03
8.933934403445327466e-02
1.304933463374111091e-01
6.143013744739386772e-02
1.528277994727895717e-01
-1.808926372251639658e-01
-2.255961478983371793e-02
4.646178224379106381e-02
1.168418873701092958e-02
-3.725954332908078259e-02
1.491763740509576552e-01
4.647707889139220117e-02
-9.045727275446620308e-02
-6.531004478025036197e-02
8.779012959722992671e-02
-8.704343142051715332e-02
-1.346120364143614800e-01
-4.973587119013146707e-02
9.849864086280406272e-03
-2.498749823659486280e-01
1.694413486211129027e-01
5.090825246590786890e-02
8.492475062221445381e-02
4.040339068430168212e-02
1.625751993485052005e-01
-1.023063921592535092e-01
-1.378601204888974530e-01
-1.703409512854674734e-01
-1.640895184975816878e-01
-5.200818008922746677e-02
1.003645206600687623e-01
-5.994323132938753074e-02
8.198308585241249891e-02
-8.709233484302589257e-02
-2.270881991296086130e-02
4.585500791859858927e-02
5.504660232010135518e-02
1.235817838791482826e-01
-2.517854646911248020e-03
1.284240040674807792e-01
4.059157821531204913e-02
1.818999211189493287e-02
-1.227928522776396275e-01
3.261697639005620153e-02
1.084874811510005838e-01
3.489798818158148380e-02
-8.604972682520158067e-02
7.831563570958482989e-02
1.347455890461735084e-01
-6.348372901707524663e-02
1.660450621359761403e-01
-7.602941764201610886e-02
4.301162927521366003e-02
-2.250467305085107617e-01
7.107407488538018681e-02
-4.314986029990939415e-02
-7.646844607733881138e-02
-2.431823925927390981e-02
-5.859748037840899204e-02
-1.161564544688957201e-01
1.300894892991319163e-01
7.430664223504415689e-02
6.871700434871867713e-02
4.960265390697026627e-02
-2.084286206309058850e-02
1.872157484062521859e-01
-1.142863417209492999e-01
1.887480192130784329e-01
-1.530945774820988703e-01
-3.251290663227506678e-02
-5.209176594794158455e-02
-1.695618603886081821e-01
1.073134585844587362e-03
6.857327650032264688e-02
-2.572280544409347169e-02
-1.021439429866596721e-01
-1.531052916927906349e-01
-5.947719388474488611e-02
-1.569424406426424279e-02
-2.604830965342222471e-01
7.729703752676535256e-02
-1.063150026441463669e-01
-1.074842837914082722e-01
-1.056542370561807526e-01
-8.717249973529703211e-02
6.690540152336875435e-02
3.176931138655416514e-02
-8.425444521339447990e-02
4.028596610349990774e-03
6.066050252989190622e-02
-2.193892694022518131e-01
-4.435556099173554312e-02
-6.910085253037887010e-02
-1.499536825303114107e-01
-1.912340825235217812e-01
-3.528272715198294551e-01
-4.919231691177691768e-02
-2.489061139519846769e-02
-7.730102621376105931e-02
-8.455929762910351088e-02
7.316568892560611215e-02
-1.675662827149461964e-01
-9.014444678832496394e-02
-4.432944999327421282e-02
9.478217558758600392e-02
2.386860532735671919e-02
-6.085863751849482362e-02
4.900639005552354099e-02
-1.354175268169982016e-01
9.177798143582943657e-02
-8.414212460745137956e-02
-1.541012244135494258e-01
-2.268307206791881081e-01
-7.998554074386425572e-02
-6.130348326435589718e-02
1.231708079730611805e-01
-1.934751157182244483e-02
-1.512497249179455550e-01
-1.333885485841657670e-01
-1.184075328531523225e-01
3.893634563324813863e-02
-1.608478110886829571e-01
-4.176618861382262737e-02
1.415816702630807167e-01
2.863609683088476701e-02
-1.115032527053100159e-01
-3.948812698686912648e-02
1.927850489086816443e-01
-4.396184854613990889e-02
-1.182374253714141982e-01
2.470702891994316364e-01
-9.599893963434498467e-02
6.242474734530257391e-02
-6.071179283146163619e-02
-1.419311132370721651e-01
-1.456022178225516162e-01
-1.043731509967679438e-01
1.606551213037460124e-01
-7.369530891718607812e-02
8.052858900738719961e-02
1.326084437392254086e-03
1.733126851218890763e-01
-3.730560138546329396e-02
2.087712801756650138e-01
-1.756657006721215608e-01
3.636037940550211622e-02
7.128950905221910495e-02
2.140202016708758204e-01
2.134463375518854400e-01
6.011970356448285285e-02
-7.903048238829551986e-02
-1.097563708678656741e-02
9.007319066460083706e-04
1.785929438779784717e-01
7.238631977021943442e-02
-6.556075215902054665e-02
-9.982088794040311353e-02
-1.936375410134764108e-01
-2.324129746801793794e-01
1.074619668875867740e-01
1.032932750500949320e-01
-1.214747028806242718e-01
-9.373642516918737067e-02
-2.539350569997690377e-01
-3.236407958618577746e-02
-3.423433607477676527e-02
-2.765307327767215287e-02
-1.395883999359079364e-01
-2.183924868311955814e-01
-3.169587629329481682e-01
-3.088180112604645491e-03
1.815581032005055551e-01
1.244304662877225021e-01
3.537936220368845253e-01
1.911366850142023621e-01
-9.095488995010647670e-02
-1.084764735420772896e-01
8.306391311522935694e-02
-6.335860996255360256e-02
-7.874093819128272220e-02
-1.733719498944185922e-01
6.109753322239897672e-02
-2.186841491436840590e-01
-3.395650359208269436e-02
2.509395625392183554e-02
-1.471239263484395154e-01
1.660600044699969968e-01
-1.116015691826626188e-01
1.398270015144054690e-01
4.514635524386494125e-02
-6.619312853592920765e-02
-3.227836783471529913e-02
-3.606899430754928471e-03
5.311549852630313706e-02
4.038893819889066705e-02
-1.248737035378340715e-01
-3.171571717556705139e-02
1.962697720360714188e-02
5.389836075667946841e-02
1.561982171266544824e-02
-1.384054325611201175e-01
-3.416186909435989794e-01
3.538985718103868083e-02
-8.514633566850057789e-02
1.415758919108667246e-01
4.327111320268051814e-02
-1.037808020843824716e-02
4.520277918052278965e-02
1.026509359582575276e-01
-8.986963946224171829e-02
-1.084246742801366348e-01
-2.352072122364586362e-02
-1.214425891536945745e-01
1.632472687851641291e-01
-1.268534720113742298e-01
6.111966267308345524e-02
4.431195473222353937e-02
-8.038011948627969694e-02
-3.386471269398596412e-02
-5.476416255702337005e-02
-2.372246957623927802e-02
7.878374736198272277e-02
-9.023453528358575670e-02
-9.785389162079073666e-02
-1.890252184985728376e-02
-1.738887564408824193e-01
-9.740520203756737605e-02
-1.598928025973361811e-01
-1.075226705784509268e-01
-1.748696361949441946e-01
7.208135497191114297e-04
-2.440736317545047773e-01
3.727033901549630518e-02
9.027686785197640285e-02
3.522446397045100180e-03
-1.583462098887502278e-01
-7.856958491001400646e-02
-6.980666133237808935e-02
-1.210109183394513788e-01
-6.511846343321117669e-02
3.692249794991047523e-02
9.467607514787376721e-02
-8.811925712228184382e-02
-9.226411814494601960e-02
-1.018348482273229993e-01
-1.179966498613234799e-01
-4.463767234209006785e-02
-2.987306707701087652e-02
-1.117003957443957474e-01
-6.883653098610655052e-02
-2.183335006676085377e-01
-1.269058528180508350e-01
9.514139820483656640e-02
-7.364637860785235024e-02
6.209663795530898783e-02
-2.686566155087431653e-03
3.748194749677760673e-03
8.688074700051226507e-02
1.755554585198024764e-01
-1.245428347181573442e-01
-1.928936080251156815e-01
2.526030072828843731e-01
-1.965701579911348917e-01
-6.038830341982003025e-02
8.210975134358722283e-02
-2.304455522269461265e-01
3.729835909806437574e-03
-1.487242334199013246e-03
-1.314077563364580981e-01
2.193420905814444724e-02
5.680234134684825076e-02
-2.210769555705521458e-02
9.435917356588370553e-02
-2.375070141744107244e-01
-1.028438481854975634e-02
-3.866982217236496211e-02
-4.607704014245705970e-02
1.910389901101418042e-01
-7.047653660717029993e-04
4.930711488965954653e-02
-3.046375216780172757e-02
-5.200070646513119815e-02
4.741585683203410062e-02
5.166012031995361603e-02
-2.981872729969316585e-02
-2.719408915502960836e-02
-1.087582326014265022e-02
2.864057213975387817e-01
-1.947196600055161042e-01
-1.511359911674175216e-01
-1.374813466810146214e-03
-1.398387477662734746e-01
-5.478821371239808030e-02
7.745292063452195730e-02
-9.463858003780153613e-03
-6.065433264082219222e-02
-7.850766181425293533e-02
2.065789943455742864e-02
5.065259167242212868e-02
3.669320081459475497e-02
-9.826429939568828709e-02
-6.859047646152348354e-02
7.221309325265996837e-02
-2.856299787022779924e-02
1.896119562946141368e-01
-1.643873573442857991e-02
1.878688159384767353e-01
3.023400444955723909e-01
-4.791784166767952546e-02
-9.889574824028884992e-02
9.103857165117064040e-03
-3.944566584034760182e-02
2.922165688519570703e-02
2.464566326724863116e-02
-1.055804740024928953e-02
-3.949452736253412227e-02
-1.115232102052832741e-01
9.885938180222428318e-02
1.253672422942005149e-01
1.489612368122656128e-01
1.312635963850356802e-01
2.195661775917290628e-02
5.306159867739256020e-02
-7.978210239633010126e-02
-9.312357735980226689e-03
6.676974340714969536e-02
-1.658193649331145547e-01
1.159842593439299602e-01
1.197063970563536361e-01
1.800061619596758644e-01
7.246718915616884304e-02
1.358470011496979574e-02
-1.261062359173847035e-02
-1.152279148658059971e-01
-2.570369905015508494e-02
-1.076637936871982226e-01
7.158236257649244760e-02
1.058368683519078368e-01
-9.397595899476042167e-03
-7.955672995163569350e-02
1.886856356465285156e-01
2.932289003272284603e-02
1.781628475627236585e-02
1.955012091292046283e-01
2.033530468561186438e-02
1.039301212072159808e-01
-5.397431432757429995e-03
-9.432012234154915631e-02
-1.540620268884116406e-01
-8.768567361990017850e-02
-6.171066605455560738e-02
-1.734963906420962333e-03
-7.248412018322053507e-02
1.871734922912869359e-01
-9.382379647480644513e-02
-1.873887075686377426e-02
-1.157601482916497393e-01
-7.517251092864347950e-02
3.147366550721080181e-01
3.540178993717420144e-03
-2.144775968064331351e-01
5.482423313077154636e-02
3.736631407226201906e-01
-2.504223138170623697e-01
-1.810623697896088236e-01
4.107403718789071068e-02
-1.760824614384204900e-01
-1.697772069006703022e-01
-2.028211689898826164e-01
8.109348613601871647e-02
-1.633306353467050276e-01
-6.269668274990812529e-02
-6.008357754044246768e-02
6.618233862933570189e-02
-2.063334288430731800e-01
1.601703553491463927e-01
7.502087320699915574e-02
1.251411901035852647e-01
5.996792038353519066e-02
-5.018790526209747187e-03
1.760322860470695805e-01
1.221701434151225285e-01
-5.401112786837570373e-02
-2.516828371839695544e-01
1.896205721768293769e-03
4.626535153070107653e-02
1.010825000472214269e-01
-1.145743208702698773e-01
8.249628945413786663e-02
-6.756107927820347026e-02
5.407712705952087695e-02
1.652198655136999650e-01
-1.076013568371935875e-01
-1.616457370615136668e-01
-1.273164684310777450e-01
-1.765307865584852531e-01
6.494110112606452101e-02
-4.931561939366838065e-02
-1.763269424350312475e-01
-7.582584073257166157e-02
7.209948944943866955e-02
-5.897820691741574410e-03
1.035423809323520322e-01
-4.454503462683947340e-02
-1.460243347601431485e-01
6.876837361338097691e-03
-4.740935256305492396e-02
-8.298181026137892158e-02
6.244451597150302985e-03
2.660770074733830315e-01
6.726856661755041544e-02
5.797392471180009242e-03
1.260857905770923215e-01
8.821599455136518164e-02
-4.281261231957374236e-02
-3.054659084240336775e-02
-1.118618444332888789e-01
1.225225093766333512e-01
-7.625598686724652242e-02
-1.328816927692787198e-01
1.604926064350429005e-01
-2.580863382257685135e-02
-4.738867498490578062e-02
-4.969336495879331933e-02
2.607852405378954797e-01
2.844343343942551741e-02
1.347810483781329387e-02
1.864323887227289089e-01
-1.958832444809806284e-02
6.307606744284260936e-02
-1.409223657348401271e-01
-9.302376965349666571e-02
-8.037416463290170121e-02
-1.744513443634682637e-01
1.123320424080581220e-01
5.356646142570584135e-02
3.054842875517208706e-02
-1.841832999453100472e-01
-7.468395944781598683e-02
2.629135250742883553e-02
1.040234095237014406e-01
8.932994037591519831e-02
-1.336658467811239863e-02
1.697042161009790218e-01
-1.099419206503745965e-02
1.016644162837457149e-01
2.305345567426917222e-02
3.021881175720959184e-02
-4.181849579032249908e-02
-2.723287901488318230e-01
3.578247881974092603e-01
-1.529492302123300895e-01
-2.137454262304054331e-01
3.714828579879959208e-02
6.626753173705474120e-02
2.233868936884128922e-02
1.209814001771006980e-02
-8.409278464499951589e-02
-2.957561765004730267e-02
-5.151746673617794287e-02
-5.313915769414429696e-02
-2.778010590587743842e-02
2.005248086690988030e-01
1.903535871631498733e-01
-8.652351436508771976e-02
9.738740085790201229e-02
1.632567159016025671e-01
-8.584811669526186406e-02
8.568566205926979318e-02
1.286193181852994874e-02
2.562065348449518373e-02
-7.896538918481310620e-02
3.293694914700298626e-02
1.034036092737690843e-01
1.189641324179473852e-02
-1.144811697003031946e-02
4.246356812483401133e-02
1.499660735894928765e-01
4.397645288551215587e-02
-5.062548718688439364e-02
-9.174816286433233603e-03
8.685447556019940119e-02
-4.084177900928142452e-02
-2.118856624348962048e-01
1.977306591253568946e-01
6.766113908712946545e-02
-1.723573881632091756e-02
-1.053853147645493898e-01
-1.193048143520806237e-01
1.353269752814014182e-01
-1.173835637975062240e-01
-1.019812795407269851e-01
-1.039035972446529787e-01
-1.695215159467909904e-01
5.009716136149506421e-02
9.196713315042294792e-03
-1.430045989762153691e-01
-1.231348055531908750e-02
1.660037007435078982e-01
-4.571070756364585541e-03
-2.613354083586669763e-01
1.248849906118136219e-02
-1.114827468904745489e-01
-1.878552891482642706e-01
-2.254539568052792153e-01
-1.356321090328503898e-01
-1.737437876632309461e-02
1.878974239251718359e-01
2.324912852209498615e-02
3.876884073257787916e-02
1.944004946975017977e-03
2.737482695447353009e-01
-2.442530854906895324e-03
-1.118722486611039707e-01
-5.110312216764387877e-02
1.676075689492330933e-01
1.458182059849318134e-03
1.149902458837904207e-01
3.188288245210944005e-01
5.487144277944614595e-02
-1.089963606075573105e-01
1.424820607149336615e-01
6.940929592421572758e-02
-8.522041942436431317e-02
3.707935238469896588e-01
-1.186082801597513822e-02
7.587148849689498431e-02
-4.166409349711613919e-02
1.134946784122984470e-01
-1.017503401799223772e-01
1.248528095023042003e-02
-1.161593421730493098e-01
-1.794184768350109982e-01
4.671239632882269455e-02
-2.361215089613349083e-01
8.509969055109876945e-02
-4.952964001084541462e-02
2.009869675989639226e-01
-8.301548832940833234e-02
-2.169229055751238089e-01
-2.458307672354568540e-01
1.098690603830593769e-02
5.176951686037165740e-02
1.315689713842690262e-02
-7.792053172727969601e-02
-6.388106641213203707e-02
9.474115062554530620e-02
-8.186610246155048842e-02
2.256208824821410303e-02
-2.272326716620958476e-01
-1.678975716282472552e-01
-2.253331931856925874e-01
1.222248013924747134e-01
-1.090327463480922771e-01
-3.629279880111386247e-01
-6.431796398722514074e-02
-1.966200059183875193e-01
-6.595639903612486588e-02
2.019062760219786021e-02
1.812455207185214093e-02
-3.886171328117890827e-03
-9.195315742419864213e-02
1.886412580177067267e-03
1.365008145165181042e-01
1.094150027512451329e-01
-8.479740042748646137e-03
1.401300623082426811e-01
1.401771982805173839e-03
3.773563002300193286e-02
-2.216453132316713870e-01
-2.186128479557611914e-01
-1.466873100074070069e-01
-1.327224039389636456e-01
8.170996268249813843e-02
-1.602112971374230477e-01
-5.669825903865059746e-02
-4.805535931270918382e-02
-8.359723821275377720e-02
-4.878361493223005996e-02
1.178371646547608093e-01
8.188239725120478874e-02
-1.294552776180624698e-01
2.735380543221628824e-01
-1.867939951432337486e-01
-1.289204744890012390e-02
1.294081080970327924e-01
-2.253217723928489791e-02
-2.250206452412960578e-01
9.430718418898703659e-02
1.242440632787907145e-01
-6.480528571699108176e-02
-1.417948533388000698e-01
-9.514211883852696783e-02
-1.525060288605425626e-02
1.789659205090327332e-01
-1.220738849524085484e-01
1.517633593498307898e-01
1.528692640762542299e-01
1.782380438158671920e-01
2.481312694561164378e-01
6.205527974617893600e-02
-7.326284360017346065e-02
-8.489391450843655762e-02
-6.148654553771161491e-02
1.448529765184458640e-01
-3.007499265747214379e-01
-1.067463064199000722e-01
-2.171669881492714893e-01
6.518824847089409180e-02
2.018144784949481296e-01
-2.628867720528444973e-01
-4.841591129646827252e-02
-1.809715749679551011e-01
2.965712472249538295e-02
3.129876332571785574e-02
-5.623490696040801123e-02
-6.594482522693492776e-02
1.326720035423438471e-02
-1.409001535627976698e-02
1.887614496146319543e-01
-1.174471431559318130e-01
-7.278161441972362533e-02
9.092010959794646907e-02
8.348863381919431614e-03
2.069143696655695586e-01
3.893358947223426840e-03
-2.123457926084247605e-02
-8.879988184904380466e-02
-7.642745942925512070e-02
2.235827761154418614e-01
-1.954677773221478176e-01
-9.171157630525494930e-02
4.586866481467176404e-02
8.039867195635440333e-02
-3.608049606388432501e-02
-1.766503152912803076e-01
1.825761261156016446e-01
4.075688504090259345e-02
1.688651449884051303e-01
-2.476649073430320092e-01
5.103458834141405553e-02
3.192896424587992471e-02
-4.360982975743952356e-02
2.481914441968325058e-01
2.359073802465667113e-01
1.953082209157849247e-01
1.796945837185449646e-01
-1.081698900669348373e-01
2.484573632214722751e-03
4.003292359000775597e-02
-1.632725815529592062e-01
4.649013908158339953e-02
-1.801455660275473325e-01
-9.239739367651378377e-02
-8.485678252907993824e-02
-1.473871995225842224e-01
5.401679723088893131e-02
2.066735904263019841e-01
-1.470632572670446669e-01
2.903153671709946537e-01
-8.560195811568616087e-02
1.044209993479019022e-01
-3.234527259497716606e-02
-2.260490518515011205e-01
-1.698249184919238541e-02
-1.358088385665066622e-01
9.762413633172863092e-02
1.345864185902511702e-02
2.479376545678134702e-01
1.586678427769403210e-01
-1.203124547363511043e-01
2.579275249440873830e-01
1.484283186920076769e-01
-5.306877851924062667e-02
2.833326592320765114e-01
-4.930239123795722433e-02
-1.059049937697761345e-01
-1.968675888571837507e-01
1.606317449638346440e-01
-1.460222319790773771e-01
8.424561178545204865e-02
4.323387667384726712e-02
-2.563414456487446771e-02
-2.858359224075963101e-01
2.914421275991728108e-02
4.870661162250749382e-02
1.714459796146464710e-01
2.452401601798416542e-02
-1.137628061368718413e-01
-1.073126086979371008e-01
-7.127726440190634838e-02
-7.303592754671909409e-03
-1.117644476979317569e-01
-1.415115070712854861e-01
2.286141655328573496e-01
2.146291737598675364e-01
2.063971632912915410e-01
-1.105446729872386624e-01
4.961717598953537672e-02
1.828839235864233859e-01
8.825212166990320517e-02
-2.545876867895356943e-01
-1.079506220807418398e-01
1.667570126745617221e-01
2.562387765725851474e-01
-4.364371992585718008e-02
9.301763740304386241e-02
9.868417163193608788e-02
-3.044979244423975384e-01
-5.559289104502312950e-02
3.359679878311020579e-02
2.922324405038420614e-01
-8.700748005418364184e-02
8.951922815191054594e-03
2.308986013449287888e-01
1.439952072878728125e-02
-5.585312035564883593e-02
-1.471993867053753846e-01
1.354217913898862757e-01
7.863451753425400315e-02
-7.308201414364721982e-02
5.428844332982174503e-02
1.593389774416297811e-01
-1.506604744964268050e-01
3.355377755323939865e-02
9.817232314799613502e-02
4.315320216283045386e-03
-5.125313549045488158e-03
3.469211413661550669e-02
-5.996071837191919301e-02
1.644864694356964196e-01
3.373264214606595118e-02
-1.926979490584896093e-01
1.004337159064625368e-01
2.246953472665568774e-01
-4.115151549891038485e-01
1.899391956111871060e-01
1.805135092386741524e-01
-2.356815313634013920e-01
3.146273522661177657e-02
8.440368154358014741e-02
2.172182943041689115e-02
-2.829561437025375839e-02
2.206717425227285034e-01
3.815045624462496954e-01
-2.824115184937699974e-01
2.945070259335831886e-01
7.272180385041945860e-02
-8.142204853060087955e-03
-2.710885755488743123e-02
-1.740369260981355914e-01
3.198066337165769712e-01
-5.126747650946874603e-03
-7.660261276796737073e-02
8.573142209248578449e-02
2.588912249514334352e-02
-7.887962661934436182e-02
-1.281625906464444464e-01
1.456358929979064201e-02
1.423982425101938121e-01
3.375202022932188156e-02
2.397219107334370158e-01
-1.189704975262416975e-01
1.460824919702725655e-01
1.605013491026321959e-01
2.338724830914494512e-02
-9.073488201899287953e-02
-1.649549482666959888e-01
9.985773972581925284e-02
5.761034181685004835e-02
-8.905759899974247107e-02
-6.143855740052613784e-02
-1.399871219001604800e-02
-4.092569690426404727e-01
-3.711001132618281795e-01
5.713762067880608087e-02
1.906240483079334747e-01
1.948705187886898005e-01
-4.312940510840852087e-02
4.464359184516896589e-02
-8.296359175139225717e-02
1.086532015140809909e-01
-2.002440824614245829e-01
2.651221263882183043e-01
-2.891735292760164167e-01
-1.254367724869918654e-01
6.225900761641894876e-02
-3.708617658601937594e-01
-6.523914918303788668e-02
2.481749420603713285e-01
2.318613607750723837e-01
3.381450453071192103e-02
-1.304511883724740196e-01
-2.640458955329407775e-01
4.234336755303099581e-02
-2.522564875916293303e-01
3.020694617790341957e-02
2.076212452490184407e-02
-3.220543335674804636e-02
-4.878902128884735762e-02
-9.167568935514944228e-02
-2.391648893229660414e-02
-1.856035248578132013e-01
-3.413164070294347208e-01
2.460678627109703642e-01
-1.334931050901825948e-02
2.522605537865492686e-01
-6.252086722688833531e-02
5.728752952513736785e-02
8.719436770522361047e-02
2.269093791381268654e-01
-2.532707425896678355e-02
-5.592278389021791349e-03
9.649212674592855254e-02
1.801391214119469064e-01
-2.649889349270941885e-01
1.083299357484385390e-02
-2.660355943143205559e-01
1.289213128857552570e-02
3.621116842770249339e-02
4.137626516596368265e-02
2.622949241176257551e-02
1.048400804188483471e-01
-2.946621922829611995e-01
6.868762871017382310e-02
-6.932371466154922668e-02
3.104819346905166467e-03
2.113885342647194299e-01
4.631860048026950616e-02
-1.141241366210282299e-01
6.203431514656063996e-03
-2.151095952758966812e-01
2.366018647308692352e-02
-2.281776161298998684e-01
-6.803911095912724104e-03
-5.916636461625917470e-02
3.441435754374862904e-02
1.920047746726893656e-01
4.208196205269532086e-02
-3.269085271350138933e-01
-2.044081137408715332e-01
-2.028358496490522966e-01
-1.568184334617520603e-01
2.500935640992031292e-02
3.838920010238821567e-01
-2.213851286921109107e-02
-4.456573639720415314e-01
-1.947984437244677514e-01
3.217284360124887665e-02
8.517608517936210710e-02
4.557214399034578700e-01
1.608246583653216433e-01
-3.856627171054992365e-02
2.150815603395834358e-02
-1.630609153492803276e-01
-9.354854140182455868e-02
6.653086511811921733e-02
-1.200636481178673186e-02
-5.567730390320035222e-02
7.669724960292920168e-02
-1.799336124425572336e-01
1.065975963950315381e-01
2.577417778776157631e-01
2.031726373014034748e-01
-4.936840770437662673e-01
-6.277184771893051796e-02
1.131591001593473637e-02
-8.004565331959283270e-02
1.396478285659128737e-01
-2.513764961604185166e-01
-1.187075014878768014e-01
2.025067254332491018e-01
6.240192772108010821e-02
5.825805593145683137e-01
1.143294419121453909e-01
1.198108400341160208e-02
1.888157316045700196e-01
3.255032666260900820e-01
1.517716503610563039e-01
1.003656165126020905e-01
-4.087159375431342889e-02
2.319232056582121865e-02
7.550269151107286136e-02
-2.436103855140851204e-01
1.760777612662111080e-01
-1.729227101994106341e-01
2.653680037053324781e-01
3.480419408184053376e-01
-8.805738071907737163e-02
6.064138193132947302e-02
4.183584868982802574e-01
-3.134053726601184753e-01
2.376087552605019027e-02
4.691882789333612358e-01
-2.342570246792246846e-01
-8.369304548881051353e-02
2.225977685111820148e-01
2.455493611588698347e-02
7.281731982870591480e-02
1.614479700465622503e-01
-3.527921672011753718e-02
3.694626081733189404e-01
2.245819502186453473e-02
5.755881243643520828e-02
2.042328285025758056e-02
-8.447668630320830097e-02
-5.826471190220277041e-01
3.752442404233709561e-01
-3.060764342567575125e-01
2.002553516120434418e-01
6.303057184203603169e-01
-7.268541689237906223e-02
4.570627839272656812e-01
-1.776383610147416747e-01
3.200420409309211456e-01
-8.387679279099627405e-02
6.023765492303057023e-01
-2.151833259142997556e-01
3.256648258428894160e-01
-6.804624438382310680e-01
2.296627500183176795e-01
2.825980026247301158e-01
7.412455893626003212e-01
-6.001389335311996254e-01
4.140387967130982894e-01
-4.310194636937254506e-03
3.718284400863938743e-01
-1.350662604455249716e-01
1.450768834148965791e-01
2.134630717345441797e-01
4.428250695287906935e-01
-9.007252916916319574e-02
1.024851128814086854e-01
-2.007603733661924572e-01
-1.401815549102463088e-01
2.121376991229393105e-01
1.376455685436568099e-01
-1.840060594264623095e-01
3.196419506611325456e-01
-4.850574422573869504e-02
-5.421805232820207238e-02
-4.320726593146792527e-01
-1.298497646919512805e-01
1.553456371970666772e-01
-5.519148886074582983e-01
-3.365442854840136055e-01
-1.090879048788703509e-01
6.169876592578747987e-01
1.415458887429849599e-01
-9.034430204190850855e-01
-3.768503386099614771e-01
-4.183929163052895195e-01
-1.985473966752435149e-01
-7.392926955498079211e-01
-4.410029894309872023e-01
-3.701723234193802226e-01
1.971470223977898617e-01
6.583467663730100394e-01
-1.484181341435605039e-01
5.736589836109309282e-01
2.159400186682970957e-01
-4.446745072498448775e-02
4.228693552637767805e-01
1.613592379206313654e-01
-3.883785666684136384e-01
5.191056679201908608e-01
-6.053625473319389494e-01
2.290672491019034029e-01
7.197269732283394506e-01
4.213910117204131556e-01
-7.940139096034889987e-02
-8.788713410056966935e-02
-4.136081516811794256e-01
6.080209510539016926e-02
3.992556969064962602e-01
-1.992920172705895387e-01
6.981346579702183419e-01
8.841088973700473863e-01
6.586293299803184231e-01
-3.166925236599905658e-01
5.644965409813006429e-01
-1.519626659520278977e-01
-3.093610284001298977e-02
5.001166123530595975e-01
5.478571217677404848e-01
3.756761281033007549e-01
4.565744778947717908e-01
-1.050915264282988038e-01
6.002209765788968365e-02
3.482107530294311082e-01
-5.214107408694910184e-01
-2.639597729450652852e-01
-5.711726290046316157e-01
1.032481718905679857e+00
3.541393205027405511e-01
-4.255872980992754240e-01
6.473546811644600996e-02
-3.601725674721694137e-01
1.540447874713156695e-01
2.995452799276223654e-01
-5.037776610062807414e-01
-5.419578502083195470e-01
1.172626919280806757e+00
-7.728566901353800533e-01
-8.439383722000376453e-01
5.625873621958005222e-01
-8.809330950009447436e-01
-7.240926648826107037e-01
3.563033498018066680e-01
-2.463476130770718940e-03
-6.407924886515097285e-01
-7.783789360028220417e-01
9.159630053471728983e-01
7.521800410686046989e-01
2.414606131848115456e-01
1.097250917666748204e+00
-1.069914340744757553e+00
-2.527368142552950392e-01
-5.884243367453143581e-01
3.018284500726203454e-02
4.908510918946013546e-01
7.992669929460657352e-01
-2.417628697175051855e-01
1.022358177407637791e+00
6.013541656456852097e-02
-6.478982756699129819e-01
-2.648535703837679445e-01
-8.588833406329923204e-01
-8.138548424580640539e-01
-6.323122728498845602e-01
-5.164023837552711438e-01
-1.051248817654401480e+00
-7.665400444935737134e-01
-1.914831254319427356e-01
-4.156789114468066315e-01


==> anc/Fig01_energies_L14.txt <==
-3.994721806508156892e-01
-3.626254743607701947e-01
-3.607730901623817377e-01
-3.554213264965555008e-01
-3.536385415571878243e-01
-3.520444948831276122e-01
-3.506746981573904964e-01
-3.485220983964932850e-01
-3.469537987077447871e-01
-3.456324872098048839e-01
-3.451684236902291536e-01
-3.391974669424542288e-01
-3.382603886308064300e-01
-3.378486804082121431e-01
-3.302312389349938426e-01
-3.292842498143707664e-01
-3.275527811076698881e-01
-3.270453929542921356e-01
-3.263758019988879377e-01
-3.223431608270074245e-01
-3.220902774781228550e-01
-3.209872535108971303e-01
-3.197117104069230331e-01
-3.186559858071948970e-01
-3.184006016143026141e-01
-3.173040732657591012e-01
-3.160185382395783171e-01
-3.157452295206063519e-01
-3.145251861721684028e-01
-3.141808801058601497e-01
-3.134910235079079177e-01
-3.128995821925451559e-01
-3.127110182445570485e-01
-3.124142569889675203e-01
-3.119923187640554207e-01
-3.111216028643691289e-01
-3.109854433924279515e-01
-3.100376603495461625e-01
-3.094940686755649484e-01
-3.091946687054390464e-01
-3.085617306824520734e-01
-3.078249619763636091e-01
-3.076879575781907294e-01
-3.074420592942366248e-01
-3.069515203416450233e-01
-3.066373662167241609e-01
-3.057431537221060869e-01
-3.051531646443599310e-01
-3.048356018452784699e-01
-3.045333863675341313e-01
-3.042184485842069908e-01
-3.040071456220051482e-01
-3.033348404948822963e-01
-3.027891855130024901e-01
-3.026589968412858878e-01
-3.024332612654776486e-01
-3.018708510868326478e-01
-3.018041712057520920e-01
-3.016066949938433495e-01
-3.014238546657470597e-01
-3.010412634561474565e-01
-3.006641614445492716e-01
-3.005115292174502239e-01
-2.999497077488237351e-01
-2.998933454873341509e-01
-2.996769802127892679e-01
-2.994729256641891491e-01
-2.990953374483977245e-01
-2.986321436609133406e-01
-2.982210290378963791e-01
-2.981314699012298508e-01
-2.979102732154879085e-01
-2.974003954230435842e-01
-2.972025537857584943e-01
-2.968160974405748553e-01
-2.967531107789617151e-01
-2.959958238285143595e-01
-2.955576010389155961e-01
-2.954556220463487870e-01
-2.949414764790991850e-01
-2.944425138642191020e-01
-2.940868443482205774e-01
-2.938817804312495729e-01
-2.936465490571381620e-01
-2.932548068828669807e-01
-2.929246924333396285e-01
-2.924135292732242264e-01
-2.921198391740791322e-01
-2.919513621434344786e-01
-2.916341013101673707e-01
-2.914519425120246643e-01
-2.912584531534418986e-01
-2.909207721543626834e-01
-2.903493343495809342e-01
-2.897684431232344648e-01
-2.894128143419111288e-01
-2.891681155995939334e-01
-2.888425094936890591e-01
-2.882960490106450946e-01
-2.880670638973075182e-01
-2.873704708245482520e-01
-2.873006865991039605e-01
-2.867313833387503674e-01
-2.865519226499926853e-01
-2.859154878430528179e-01
-2.856609965676575325e-01
-2.855270382861671008e-01
-2.854241416633913064e-01
-2.849763421754352155e-01
-2.843026501595143918e-01
-2.842138366196474419e-01
-2.840226208861608148e-01
-2.838937685473954531e-01
-2.833098883005292778e-01
-2.832430317248676443e-01
-2.830100348485568018e-01
-2.827599552005739536e-01
-2.821011924539417182e-01
-2.817707420485831560e-01
-2.814230563739781310e-01
-2.812623135600831881e-01
-2.811003331690752893e-01
-2.809870670321332198e-01
-2.804509329132451878e-01
-2.803202769138237738e-01
-2.802088009529411505e-01
-2.797658564161287775e-01
-2.793491474152247078e-01
-2.792791497192149142e-01
-2.788222560820212137e-01
-2.786872671965250903e-01
-2.779360232390575836e-01
-2.778212250647548731e-01
-2.775044173550056947e-01
-2.771600550448956590e-01
-2.769670384401919372e-01
-2.767377301826485225e-01
-2.762904209532848765e-01
-2.761299146694611850e-01
-2.760065665196962392e-01
-2.757525153201221269e-01
-2.755361516109058329e-01
-2.753236636122483594e-01
-2.751762857111342830e-01
-2.750797969486405425e-01
-2.747837766698867923e-01
-2.746199622794532336e-01
-2.744427819586254258e-01
-2.742382319503511301e-01
-2.741349551068653079e-01
-2.739300496799473850e-01
-2.736857032868988959e-01
-2.735167829667471961e-01
-2.733142030033597347e-01
-2.731306834476334711e-01
-2.730286885715214051e-01
-2.726638854232064091e-01
-2.724313006800938575e-01
-2.720420820696471398e-01
-2.718153717195880836e-01
-2.717463512273066151e-01
-2.716149033926077982e-01
-2.713403499494262960e-01
-2.712253353398941247e-01
-2.709060022021191894e-01
-2.708489120302395303e-01
-2.706439971674517997e-01
-2.705141713643508528e-01
-2.704497223480452073e-01
-2.700516958862226313e-01
-2.697843791939136815e-01
-2.697459197947317255e-01
-2.695679369602589359e-01
-2.694928690116776826e-01
-2.692279213099325608e-01
-2.691984790781556391e-01
-2.690048393529105297e-01
-2.688972072434066551e-01
-2.688269657379993016e-01
-2.686433144927534156e-01
-2.684005189780976908e-01
-2.680651659154882349e-01
-2.679553227276673666e-01
-2.678263461476156904e-01
-2.676682005061307157e-01
-2.675043334092842562e-01
-2.673973724066326385e-01
-2.671361670262297205e-01
-2.670854562840832003e-01
-2.666781711256995813e-01
-2.666184539765657502e-01
-2.665658509827656952e-01
-2.664254622662499128e-01
-2.662618259211469995e-01
-2.661976757572756536e-01
-2.660360855388330670e-01
-2.657824666658810675e-01
-2.656624617771174979e-01
-2.654806301826450610e-01
-2.652443392666752886e-01
-2.650544632663283107e-01
-2.650157195688317424e-01
-2.647129665155193989e-01
-2.643447539115548195e-01
-2.642355677200419750e-01
-2.640902671638695742e-01
-2.640146845246960083e-01
-2.638984638514075831e-01
-2.638636534063371064e-01
-2.638114705854471276e-01
-2.637206841533845103e-01
-2.635365670045215492e-01
-2.634173145947970585e-01
-2.632790907063841668e-01
-2.631259967903304409e-01
-2.630542098499452086e-01
-2.628347136636250414e-01
-2.626831896709284631e-01
-2.624986409864870085e-01
-2.622906829502867909e-01
-2.622186268048792845e-01
-2.620451076362322884e-01
-2.617877150605095737e-01
-2.616746498532510623e-01
-2.616005927312999857e-01
-2.614809468367729761e-01
-2.613517541287732615e-01
-2.613140966259654974e-01
-2.611695693954905195e-01
-2.610409643153994708e-01
-2.609853223077815976e-01
-2.608376886120634675e-01
-2.607133029580767092e-01
-2.606153358738655945e-01
-2.604501369116829501e-01
-2.604231949896926301e-01
-2.601438783817744960e-01
-2.600603810816637385e-01
-2.598851869156604266e-01
-2.597728585327951367e-01
-2.596917629677580885e-01
-2.595449277677493449e-01
-2.594932478957452382e-01
-2.592944801063285509e-01
-2.592085239156894372e-01
-2.590656706950038579e-01
-2.589843017151963744e-01
-2.588739910134651434e-01
-2.587764533421260671e-01
-2.586141362952170120e-01
-2.584433328103026284e-01
-2.582402490143094753e-01
-2.581702297734393969e-01
-2.581241581470629654e-01
-2.577826603234652514e-01
-2.577484375861203159e-01
-2.576830957413422940e-01
-2.576174597844525516e-01
-2.575568175545923655e-01
-2.574452016639693919e-01
-2.572763618837520250e-01
-2.570504940056016485e-01
-2.570071293966260662e-01
-2.568730110280830203e-01
-2.568429515980435451e-01
-2.567463352321936454e-01
-2.566128342874153256e-01
-2.564579968039326086e-01
-2.563316048268305947e-01
-2.560873917100996433e-01
-2.559841018245004318e-01
-2.559255459871570548e-01
-2.557049597454627010e-01
-2.556713328318866996e-01
-2.556038226348084641e-01
-2.553654389358534504e-01
-2.553388640453847502e-01
-2.552845119954254560e-01
-2.550916408248684597e-01
-2.550017089523111125e-01
-2.549220362798716999e-01
-2.547789142985356081e-01
-2.547575817767701589e-01
-2.545850806308739833e-01
-2.544810493292248843e-01
-2.542315857584760974e-01
-2.542066854590807612e-01
-2.540560712414439148e-01
-2.540303477556374867e-01
-2.539723840148197520e-01
-2.538793417369696881e-01
-2.536470703213767330e-01
-2.535969040531146912e-01
-2.535621489789384175e-01
-2.534462384430102300e-01
-2.533663314603787353e-01
-2.532656284781977796e-01
-2.531323644938539008e-01
-2.529859451220524136e-01
-2.528618476169646190e-01
-2.527105115624102560e-01
-2.526783900179118136e-01
-2.525733394999363224e-01
-2.524530746781143975e-01
-2.523709567456134950e-01
-2.523035170897162671e-01
-2.521649983485807489e-01
-2.520607023694012572e-01
-2.519888376614574654e-01
-2.519091713278233113e-01
-2.517568877844107988e-01
-2.517541591924425393e-01
-2.515720745236450506e-01
-2.514620520495752243e-01
-2.513953186883124413e-01
-2.512502998383899233e-01
-2.511382315596167314e-01
-2.510724097370617414e-01
-2.509588915281952270e-01
-2.508921282075390891e-01
-2.508222224619235941e-01
-2.507931840270126722e-01
-2.506839079656312808e-01
-2.505961640965116421e-01
-2.504505537521171665e-01
-2.503790922799903895e-01
-2.502091664825809025e-01
-2.500587994163447902e-01
-2.500394829463260526e-01
-2.499937541321003431e-01
-2.498409631814827447e-01
-2.497391917524355853e-01
-2.496812944082467123e-01
-2.496155334118595748e-01
-2.495535157860225006e-01
-2.494496293251818042e-01
-2.493085419478508757e-01
-2.491770826734665267e-01
-2.490860400916629358e-01
-2.490583887214525283e-01
-2.488994063187528194e-01
-2.488443937152651775e-01
-2.486652279458665127e-01
-2.485314633338615298e-01
-2.484539619335508487e-01
-2.484337949883745067e-01
-2.482142953882333081e-01
-2.481550631676051610e-01
-2.480125674949749393e-01
-2.479380194167325746e-01
-2.478155664222141397e-01
-2.476852362110046890e-01
-2.476226517650825243e-01
-2.474687113039956698e-01
-2.474370807358054480e-01
-2.474045576633717713e-01
-2.472703830295608363e-01
-2.471284804004824365e-01
-2.470442582039380497e-01
-2.470046157791554176e-01
-2.468933078828939864e-01
-2.468090486566677233e-01
-2.466971866000596814e-01
-2.466739955496649039e-01
-2.465506304764813472e-01
-2.464651021651489138e-01
-2.463846757638020191e-01
-2.462710994525542652e-01
-2.462084784151538641e-01
-2.460583914144104101e-01
-2.460077103054709169e-01
-2.459529990711059877e-01
-2.458166286178734838e-01
-2.455683759200759098e-01
-2.454646764947458482e-01
-2.453912001380990360e-01
-2.452980335295694980e-01
-2.451615113123961631e-01
-2.450819875400316039e-01
-2.450042100926929090e-01
-2.448280647485551187e-01
-2.447208619274520713e-01
-2.446641813775496943e-01
-2.446051765484835716e-01
-2.444729169107055511e-01
-2.443790362951202277e-01
-2.443093931851349210e-01
-2.441524068784678148e-01
-2.439813789633358543e-01
-2.439152062216725925e-01
-2.438464206331683592e-01
-2.438101805614659168e-01
-2.436951006403427489e-01
-2.436339894888353286e-01
-2.434191075828739947e-01
-2.433522175933260923e-01
-2.432995482595248504e-01
-2.431933901889792582e-01
-2.430680520862901484e-01
-2.430464023536613727e-01
-2.429316998367637426e-01
-2.428568930419904848e-01
-2.427098234618971506e-01
-2.426401285784124950e-01
-2.425592603006959946e-01
-2.424272297007239452e-01
-2.423309363520033954e-01
-2.422868123254129924e-01
-2.422739322619115454e-01
-2.421462036729479794e-01
-2.420981227784606837e-01
-2.420167127374842353e-01
-2.419202283597781389e-01
-2.417642505528362074e-01
-2.417008655459714772e-01
-2.415420289859895042e-01
-2.414357948572567192e-01
-2.413821340848230079e-01
-2.412406032146377499e-01
-2.411285992770470510e-01
-2.410713294399567386e-01
-2.409130714744977808e-01
-2.408218625322092188e-01
-2.407974756698267604e-01
-2.406659938897802442e-01
-2.405834435112743641e-01
-2.405251068898748013e-01
-2.404296966320201845e-01
-2.403616648970649805e-01
-2.403057179605573024e-01
-2.401882379383458166e-01
-2.400518916287526505e-01
-2.399403371845989508e-01
-2.398578083805223138e-01
-2.397876466737859924e-01
-2.397187100617353128e-01
-2.395792300214046600e-01
-2.394567209525266804e-01
-2.393821678646271267e-01
-2.392542859651927423e-01
-2.391551268909256345e-01
-2.391051131492108461e-01
-2.390024955084533997e-01
-2.389020635932213310e-01
-2.387122238372270111e-01
-2.386454749804272357e-01
-2.385479549522320775e-01
-2.385403501595673714e-01
-2.384524814429166417e-01
-2.383270184070016284e-01
-2.381760162258541591e-01
-2.381428360454959647e-01
-2.380368622826606606e-01
-2.379538662376056712e-01
-2.378626035880561929e-01
-2.377645160214537090e-01
-2.376847808152978969e-01
-2.376310086478193861e-01
-2.375060137218428513e-01
-2.373911402882092347e-01
-2.373428068801708146e-01
-2.372217789426822876e-01
-2.371986221676540274e-01
-2.370297098816425974e-01
-2.370182057796489383e-01
-2.368914801560654260e-01
-2.367324116203183004e-01
-2.365581262627600989e-01
-2.365462193066538987e-01
-2.364685728348918103e-01
-2.363267777642678313e-01
-2.362303551621388054e-01
-2.361489697206585747e-01
-2.361080624646201831e-01
-2.359365991145537245e-01
-2.358275634118134900e-01
-2.357292401776063528e-01
-2.356006579581410854e-01
-2.354856841867948580e-01
-2.354584466986265057e-01
-2.353947933698933292e-01
-2.353592901666368420e-01
-2.351386158663916759e-01
-2.351008225699594556e-01
-2.349717686345943468e-01
-2.348544273631253954e-01
-2.347637747500173899e-01
-2.346456133755458195e-01
-2.345734063411419046e-01
-2.344475788101157421e-01
-2.343962094866849644e-01
-2.343214247304964970e-01
-2.342884798713321393e-01
-2.341381299044197339e-01
-2.340787927227166165e-01
-2.340341622031894275e-01
-2.339480598569796121e-01
-2.338398392629460754e-01
-2.337569461992696773e-01
-2.337188832844095676e-01
-2.336171958277793448e-01
-2.334557343721060940e-01
-2.333354220977242599e-01
-2.332539091716098745e-01
-2.332326319106090839e-01
-2.331787987403363405e-01
-2.330470788410966554e-01
-2.329464178502586025e-01
-2.328388153667433902e-01
-2.327055991262453882e-01
-2.325728523638075917e-01
-2.325564250216749784e-01
-2.324671112063280698e-01
-2.324332398156734036e-01
-2.323469862378312323e-01
-2.323048353900205587e-01
-2.321854605332284716e-01
-2.321399273421194953e-01
-2.320753105262585159e-01
-2.319773041236285749e-01
-2.319337368340839700e-01
-2.318960426170362799e-01
-2.317733457208131786e-01
-2.317283035036298844e-01
-2.316992729682684771e-01
-2.316195359078034310e-01
-2.314243594384555458e-01
-2.313258646454989520e-01
-2.312256928995157779e-01
-2.311401492115234824e-01
-2.310927685113517704e-01
-2.310432400938040032e-01
-2.309763519440993229e-01
-2.308650117185796491e-01
-2.307855248539301962e-01
-2.307124730002612367e-01
-2.306168787565166522e-01
-2.305348376866852567e-01
-2.305272885757835566e-01
-2.303632970791176238e-01
-2.302966444208008057e-01
-2.302212938399168241e-01
-2.301580846990040063e-01
-2.301273435177499938e-01
-2.300810649051101830e-01
-2.300572340349519296e-01
-2.299636363878194700e-01
-2.297898566506101081e-01
-2.297481292545812126e-01
-2.296930226493599791e-01
-2.296107621576936597e-01
-2.295125406551880298e-01
-2.294693495136069794e-01
-2.294127139537898707e-01
-2.294048394009889913e-01
-2.292981800725142905e-01
-2.292347293032387379e-01
-2.291996809279167324e-01
-2.290903588898863807e-01
-2.290207254786785773e-01
-2.289629618839753578e-01
-2.289181760980227021e-01
-2.287807572694269820e-01
-2.286846376726348884e-01
-2.286323148670611760e-01
-2.285454633237642974e-01
-2.284961078895729192e-01
-2.283964452911063647e-01
-2.282817102546882415e-01
-2.281730734821949547e-01
-2.281118147345725378e-01
-2.279742102010055560e-01
-2.279620036717122655e-01
-2.278786143791086127e-01
-2.277660976918312874e-01
-2.276802077985294881e-01
-2.275801203090367097e-01
-2.275261071556944348e-01
-2.274100500456586738e-01
-2.272831642607067160e-01
-2.272351662071647738e-01
-2.271522123462003384e-01
-2.270720573931918340e-01
-2.269752583119338252e-01
-2.269661049124237495e-01
-2.269004203914997686e-01
-2.268434172604610888e-01
-2.267456337248846543e-01
-2.266840028453490086e-01
-2.266299161993075573e-01
-2.265527096150279085e-01
-2.265066888687080893e-01
-2.264346612970930539e-01
-2.263384476192614181e-01
-2.262068556853743806e-01
-2.261756007504092947e-01
-2.260931017415835909e-01
-2.260424369849846626e-01
-2.260218795923087109e-01
-2.259725859961177197e-01
-2.258704418950547022e-01
-2.257264783211689885e-01
-2.256691233961294618e-01
-2.255603349807057123e-01
-2.254520257123410198e-01
-2.253847832639188642e-01
-2.253028103066466448e-01
-2.252432191668610473e-01
-2.251606991875753638e-01
-2.251073659734577070e-01
-2.250863185759344465e-01
-2.250417511999975584e-01
-2.249778286771614844e-01
-2.248798343988291093e-01
-2.248500253398097448e-01
-2.247237352464968030e-01
-2.247191433071475952e-01
-2.247025195489622817e-01
-2.245561595857202553e-01
-2.244227388800815737e-01
-2.243805123228857779e-01
-2.242788363383897698e-01
-2.242291612695309078e-01
-2.241685762271495019e-01
-2.241472655896279143e-01
-2.240455083260819991e-01
-2.239405305663320356e-01
-2.238952543304642273e-01
-2.238127495332996042e-01
-2.237182579806632210e-01
-2.236634609273706886e-01
-2.235664255549671131e-01
-2.235445661982600751e-01
-2.234347500098639583e-01
-2.233787678048338998e-01
-2.232525744477760477e-01
-2.232072182623256185e-01
-2.231408842778188351e-01
-2.231210665112836056e-01
-2.230328138699449458e-01
-2.229422950185898089e-01
-2.228516870861692034e-01
-2.228007546386334137e-01
-2.227010059929576957e-01
-2.226624921744605745e-01
-2.225834400109215350e-01
-2.225647599354304840e-01
-2.224913735892254940e-01
-2.223879366683424175e-01
-2.223612107844192831e-01
-2.222709193094464797e-01
-2.222335377422798575e-01
-2.222068939338937288e-01
-2.221544628719060166e-01
-2.220517457363859748e-01
-2.220205059539529235e-01
-2.219313795300303371e-01
-2.218691381596267220e-01
-2.218057816339402966e-01
-2.217483829310768206e-01
-2.216801320288174226e-01
-2.216141936620943942e-01
-2.214759733622632676e-01
-2.214685442939128557e-01
-2.214096268945756896e-01
-2.213428507554670854e-01
-2.212666383628962841e-01
-2.211854921045209310e-01
-2.211655848062841212e-01
-2.210787101385973952e-01
-2.209853746462633328e-01
-2.209631093793907042e-01
-2.208657735746742679e-01
-2.208371776563316791e-01
-2.207322905681864400e-01
-2.207137578449775983e-01
-2.206182317227491085e-01
-2.205907845613277463e-01
-2.205528575654880363e-01
-2.204926851362168649e-01
-2.204599997084360496e-01
-2.203079029593443816e-01
-2.202333818759395212e-01
-2.201329362878833573e-01
-2.201101022593831280e-01
-2.200533617173382750e-01
-2.200468108368643372e-01
-2.199376071821836920e-01
-2.198644628843329230e-01
-2.197610394501276765e-01
-2.196799079529148657e-01
-2.195940685030268735e-01
-2.195462273673249587e-01
-2.194937634343407939e-01
-2.193953756702623215e-01
-2.193493661549771045e-01
-2.192955124750501639e-01
-2.192556608287026532e-01
-2.191931204556763491e-01
-2.191427692265429383e-01
-2.190282908693677311e-01
-2.190257497623590566e-01
-2.189926980873826423e-01
-2.188770383516673301e-01
-2.188622622601667511e-01
-2.187886757229688672e-01
-2.187538475185195619e-01
-2.186933395403006519e-01
-2.186785738519311240e-01
-2.185934774656950186e-01
-2.185383682771014635e-01
-2.184752870905025401e-01
-2.184364352574591217e-01
-2.183620964370190098e-01
-2.182702868865771806e-01
-2.182400166696178145e-01
-2.181883736060782342e-01
-2.181023262424535702e-01
-2.180575307866048362e-01
-2.179627466099623712e-01
-2.179240980681337314e-01
-2.179054425070909573e-01
-2.177559365069166863e-01
-2.177205408763426830e-01
-2.176364189286018047e-01
-2.176146747176290475e-01
-2.175571156002288897e-01
-2.175168989221333837e-01
-2.174793049336045669e-01
-2.173850336983242926e-01
-2.173612754786871659e-01
-2.172612425940643188e-01
-2.172262686932960318e-01
-2.171823231447807256e-01
-2.171112606251111021e-01
-2.170694676487338048e-01
-2.169939188041187239e-01
-2.168951394458060178e-01
-2.168678742637234480e-01
-2.167780789908350936e-01
-2.167276948018148075e-01
-2.167079061927993378e-01
-2.166315664731902069e-01
-2.165444135966182182e-01
-2.165218495081596140e-01
-2.164180593235722205e-01
-2.163942260778762283e-01
-2.163119856711216704e-01
-2.162703101918270476e-01
-2.162346022781619082e-01
-2.161704076543531361e-01
-2.161022607064874701e-01
-2.160326991568018440e-01
-2.160177314075610311e-01
-2.159133086089168874e-01
-2.158311901228438801e-01
-2.157710315356855812e-01
-2.157387854682196460e-01
-2.157247634779971557e-01
-2.156064497648713385e-01
-2.155838977005451740e-01
-2.155261451640291814e-01
-2.154710398512081904e-01
-2.154169097698940549e-01
-2.153586929497472713e-01
-2.152503884478610963e-01
-2.152333652295964073e-01
-2.151986296623264461e-01
-2.151199253560744928e-01
-2.149857276152955798e-01
-2.149495855874879735e-01
-2.149405719713446683e-01
-2.149070764512868714e-01
-2.148428177254886884e-01
-2.147026280649787788e-01
-2.146444355795806835e-01
-2.146143903093730154e-01
-2.145529333181703802e-01
-2.144650829353097476e-01
-2.144631609299742503e-01
-2.143623217169133843e-01
-2.143243344848709819e-01
-2.142765469241774134e-01
-2.141865101799458326e-01
-2.141368324860613015e-01
-2.141257585294021326e-01
-2.140677986155606616e-01
-2.139855666299324277e-01
-2.138891497724738078e-01
-2.138653858107320838e-01
-2.138223011922263939e-01
-2.137073473058360151e-01
-2.136225057280417006e-01
-2.136052129191538806e-01
-2.135773027525739165e-01
-2.135106439492058805e-01
-2.134419677022206807e-01
-2.134330970555416984e-01
-2.133731650355716325e-01
-2.133520522641712269e-01
-2.133018970035611139e-01
-2.131804267148994236e-01
-2.131358455254639961e-01
-2.130616993063291220e-01
-2.130046231460848150e-01
-2.129345337442735131e-01
-2.128278305768667167e-01
-2.127977752463745542e-01
-2.127589495464880520e-01
-2.127348999273243335e-01
-2.126994033683167751e-01
-2.126357933479035844e-01
-2.125616978592615447e-01
-2.125098771190890856e-01
-2.124132099579837951e-01
-2.123914220129972663e-01
-2.123653270627294254e-01
-2.123135045616273420e-01
-2.122199167119286911e-01
-2.121719194287448040e-01
-2.121637000894885938e-01
-2.120505466752368728e-01
-2.120047822790440684e-01
-2.119550724039079848e-01
-2.118881359649184004e-01
-2.118320678136972057e-01
-2.117921162305530514e-01
-2.117648404838904652e-01
-2.116833269662072303e-01
-2.116182025355066720e-01
-2.115541786680296688e-01
-2.115248357293406378e-01
-2.114971519913298181e-01
-2.114147565363808656e-01
-2.113896270883910966e-01
-2.113485225329187756e-01
-2.113309296852683983e-01
-2.112406859151707283e-01
-2.111941418163580109e-01
-2.111610377567781360e-01
-2.111244524718506876e-01
-2.110429789064453554e-01
-2.110358895718414396e-01
-2.109808895429634568e-01
-2.109410179181415157e-01
-2.108373071590055048e-01
-2.107494022645948484e-01
-2.107307124227378314e-01
-2.106721961097815510e-01
-2.106088757825944902e-01
-2.105719445538421497e-01
-2.105046017762354227e-01
-2.104042292147756399e-01
-2.103778083235949836e-01
-2.103478904425170604e-01
-2.102898940523036386e-01
-2.102273331333240625e-01
-2.101869931447568618e-01
-2.100791328355859078e-01
-2.100558356742716903e-01
-2.100044407189701201e-01
-2.099817508220068463e-01
-2.099368391399544231e-01
-2.099020617807411671e-01
-2.098512646121169778e-01
-2.098489377853380855e-01
-2.097274600564524860e-01
-2.096800237653861365e-01
-2.096535410421924983e-01
-2.095298894323628369e-01
-2.094826020037589553e-01
-2.094575492018271312e-01
-2.094213352091150449e-01
-2.093841476306056437e-01
-2.093154988486378154e-01
-2.092758153286083944e-01
-2.092259250905685874e-01
-2.091475715828122750e-01
-2.091041956370243426e-01
-2.090206161948441332e-01
-2.089886253196353572e-01
-2.089529696809142578e-01
-2.089497288722957369e-01
-2.088620595657852685e-01
-2.088073862391338076e-01
-2.087030045760340513e-01
-2.086632360468237413e-01
-2.086311740998108843e-01
-2.085553300779365848e-01
-2.084752656070342214e-01
-2.083948039204293057e-01
-2.083793910350666134e-01
-2.083186517760004519e-01
-2.082821690931991876e-01
-2.082395245483580903e-01
-2.082361606654214992e-01
-2.081860173821501736e-01
-2.081330925562371037e-01
-2.079979642193253431e-01
-2.079558850191869923e-01
-2.079406811090482865e-01
-2.079210093706954643e-01
-2.078555764539996853e-01
-2.077624601849556440e-01
-2.077042615778377510e-01
-2.076815594599786818e-01
-2.076286578875048972e-01
-2.075868201039157701e-01
-2.075551036988718123e-01
-2.075343123959755287e-01
-2.074761021105946401e-01
-2.074075163033078928e-01
-2.073635802892110358e-01
-2.073021708918477701e-01
-2.072772176974773117e-01
-2.072443029323289831e-01
-2.071441265715892599e-01
-2.070779351580643302e-01
-2.070540853442427442e-01
-2.070258750172021545e-01
-2.069744932531751291e-01
-2.069279829931558179e-01
-2.068722852461865602e-01
-2.068606841928734563e-01
-2.068395645614280742e-01
-2.067774611561598030e-01
-2.066397100023474320e-01
-2.066091992238866526e-01
-2.065827264257102669e-01
-2.065297599900934589e-01
-2.065176939906622766e-01
-2.064599247596683451e-01
-2.064340146614120075e-01
-2.063585714517006675e-01
-2.063116867050336090e-01
-2.062829212275168189e-01
-2.062413280404750693e-01
-2.061960143868624695e-01
-2.061446343256457259e-01
-2.061420342868250100e-01
-2.060532916315963581e-01
-2.060054463018451409e-01
-2.059753466914332198e-01
-2.058711951565745379e-01
-2.058686252891069879e-01
-2.057971788587592832e-01
-2.057144867572757718e-01
-2.056532940133632137e-01
-2.056338370012007755e-01
-2.055534923807803283e-01
-2.055250549438799035e-01
-2.054046876420166923e-01
-2.053752600686500895e-01
-2.052896975176977667e-01
-2.052715642645035199e-01
-2.051943536945906310e-01
-2.051479282025509554e-01
-2.050686630909884789e-01
-2.050293097146534960e-01
-2.050244843343957957e-01
-2.049750903899183463e-01
-2.049518843749484343e-01
-2.049099834607005233e-01
-2.048804273922350816e-01
-2.048322970282636102e-01
-2.047811083274243549e-01
-2.046800581202014302e-01
-2.046601223522289681e-01
-2.046022678218972213e-01
-2.045370331080853532e-01
-2.044968016091282259e-01
-2.044796380775300015e-01
-2.044084103199648172e-01
-2.043626988557801505e-01
-2.043245116630395264e-01
-2.042125402707857251e-01
-2.041533377218595069e-01
-2.041152542466216635e-01
-2.040829359834023804e-01
-2.040360983926067240e-01
-2.040146762674439063e-01
-2.039801895579591018e-01
-2.039186871246596311e-01
-2.038821818510952455e-01
-2.038279719143819280e-01
-2.037621286557012024e-01
-2.037090496258271155e-01
-2.036948732942909235e-01
-2.036438032640849050e-01
-2.035899378448223496e-01
-2.035648138423464260e-01
-2.035073557841412528e-01
-2.034587894809511688e-01
-2.033960110694812973e-01
-2.033595948693287248e-01
-2.033242419454757421e-01
-2.032598885464553529e-01
-2.031873372375487263e-01
-2.031045371653482090e-01
-2.030759540626197457e-01
-2.029877628176394722e-01
-2.029418210548028512e-01
-2.029102709289929696e-01
-2.028547544525414748e-01
-2.028034180370076323e-01
-2.027634762472607100e-01
-2.026787466002034355e-01
-2.026638478894663975e-01
-2.026398887358000778e-01
-2.025979150728548228e-01
-2.025890009982778683e-01
-2.025350604054441950e-01
-2.024997299678555907e-01
-2.024611767785693961e-01
-2.024497289019522028e-01
-2.023667303984480470e-01
-2.022897884519596623e-01
-2.022766006753882739e-01
-2.022627642254130609e-01
-2.021433618874346472e-01
-2.021045226750362578e-01
-2.020856100605173122e-01
-2.020329058556211421e-01
-2.019426154678121699e-01
-2.018799717468721944e-01
-2.018451869915992014e-01
-2.017959893676803951e-01
-2.017541318091053970e-01
-2.017084985383530704e-01
-2.016760086373042271e-01
-2.016527515736779574e-01
-2.016133688718524664e-01
-2.015946769287480511e-01
-2.014960097047949761e-01
-2.014414460214450364e-01
-2.014164361693845939e-01
-2.013651803863882317e-01
-2.013272414293346135e-01
-2.012794127224558638e-01
-2.012200298663235909e-01
-2.011777306855175584e-01
-2.011508340165519271e-01
-2.010687621141655779e-01
-2.010202293198999901e-01
-2.009684100322076394e-01
-2.008627010648120215e-01
-2.008347152944437997e-01
-2.007979454828540677e-01
-2.007633919546929213e-01
-2.007488343911582596e-01
-2.007339696374518256e-01
-2.006477966472949015e-01
-2.005585080582731328e-01
-2.005043731839983301e-01
-2.004709909746557606e-01
-2.004122619693663454e-01
-2.003977493720232594e-01
-2.003652668010219018e-01
-2.003162318227900696e-01
-2.002694825045383265e-01
-2.002527938427665077e-01
-2.001985795788591149e-01
-2.001333002839519870e-01
-2.000591104879665960e-01
-2.000207482047030583e-01
-1.999860859591650608e-01
-1.999412580948961848e-01
-1.999205075640734519e-01
-1.998485404206469251e-01
-1.998032687495122361e-01
-1.997905093649641750e-01
-1.997294988884463773e-01
-1.996905204260445987e-01
-1.996348574221111782e-01
-1.995778078635475628e-01
-1.995491986145489505e-01
-1.994440943708504776e-01
-1.994227437025465899e-01
-1.993523234341573191e-01
-1.993291006365290330e-01
-1.993037271022296830e-01
-1.992744645539888393e-01
-1.992581175237825297e-01
-1.992051980369973774e-01
-1.991414868743238697e-01
-1.990896382878692417e-01
-1.990446947060233729e-01
-1.989944620452065438e-01
-1.988825396615934715e-01
-1.988687775270624458e-01
-1.988011163726109420e-01
-1.987841483151197020e-01
-1.987204748488836936e-01
-1.986766457040912148e-01
-1.986626491918339066e-01
-1.986252538779355314e-01
-1.984846461888702951e-01
-1.984495529784325862e-01
-1.984158259736804042e-01
-1.983671866831490660e-01
-1.983343982507333458e-01
-1.983133745071202769e-01
-1.982654206791522600e-01
-1.982211785490072542e-01
-1.981576102915256765e-01
-1.981401437361212936e-01
-1.980981968350415123e-01
-1.980246415307757579e-01
-1.980020339486075476e-01
-1.979716363434154969e-01
-1.979028609744729050e-01
-1.978596059324748135e-01
-1.977619689683321191e-01
-1.977414946707620469e-01
-1.976725056598427344e-01
-1.976307846838152305e-01
-1.975615507809915239e-01
-1.975576039280202700e-01
-1.975114795647350818e-01
-1.974711333827318116e-01
-1.974388646216590493e-01
-1.973727393789375117e-01
-1.972874932185446073e-01
-1.972192113910507527e-01
-1.971963480921531953e-01
-1.971508278778137391e-01
-1.971257713296207248e-01
-1.971058096866847853e-01
-1.970293984417270106e-01
-1.969795424392718208e-01
-1.969388288686308996e-01
-1.969042901711446913e-01
-1.968798524516275072e-01
-1.968278104018350017e-01
-1.968000780942407157e-01
-1.967047655183016552e-01
-1.966825635632157288e-01
-1.966680445547883127e-01
-1.966199703943040944e-01
-1.966105456919499117e-01
-1.965928984696840298e-01
-1.965220575880118892e-01
-1.964217498557198349e-01
-1.963643420106862825e-01
-1.963571745611451536e-01
-1.963334103994506252e-01
-1.962704844482215938e-01
-1.962317112839873923e-01
-1.961897274606821950e-01
-1.961500772073776766e-01
-1.961240683249531047e-01
-1.960820694093383110e-01
-1.960576588881020599e-01
-1.959891249503903921e-01
-1.959269476060906956e-01
-1.958489561297209747e-01
-1.957685505764364953e-01
-1.957462718049294281e-01
-1.957211771405478751e-01
-1.956435974270666345e-01
-1.955976928424801309e-01
-1.955832818876194479e-01
-1.955260804304295996e-01
-1.954915327667348657e-01
-1.954302619298350363e-01
-1.953848362855775955e-01
-1.953404818661299003e-01
-1.952816989039836137e-01
-1.952382107632385233e-01
-1.952162287701345589e-01
-1.951610710150996353e-01
-1.950909520627930882e-01
-1.950626990660573878e-01
-1.950281856845725581e-01
-1.949502044264981304e-01
-1.949336416787463833e-01
-1.948545787085574910e-01
-1.948101868608390908e-01
-1.948052421575286464e-01
-1.947657889092646588e-01
-1.947096727464991961e-01
-1.946447816881308746e-01
-1.945779147018846245e-01
-1.945614955359493692e-01
-1.945047689262617563e-01
-1.944755608337463970e-01
-1.944059784664193824e-01
-1.943565517816214228e-01
-1.943262000338033257e-01
-1.942760188249711972e-01
-1.942411105010589112e-01
-1.942022436390983819e-01
-1.941775279718061520e-01
-1.940644517095381216e-01
-1.940296670728910711e-01
-1.940182995381772302e-01
-1.940046573271374253e-01
-1.939456332697338525e-01
-1.938644254190544092e-01
-1.938499430125368017e-01
-1.938075958843384905e-01
-1.937924639023411166e-01
-1.937322070450770983e-01
-1.936723699816314537e-01
-1.936316113818165874e-01
-1.935843075448733241e-01
-1.935094278206432317e-01
-1.934645337030885814e-01
-1.934395799647014302e-01
-1.934053933443034001e-01
-1.933796314787487869e-01
-1.933042800353809709e-01
-1.932619277657082191e-01
-1.932268650077835770e-01
-1.931727438517092388e-01
-1.931358477145691532e-01
-1.930902548208562053e-01
-1.930360810726659548e-01
-1.929445453832430712e-01
-1.929248402327679579e-01
-1.929008243152349755e-01
-1.928779970166080715e-01
-1.928444160275921138e-01
-1.928256406291441460e-01
-1.927249364489972971e-01
-1.926612949152412546e-01
-1.925955665294002417e-01
-1.925870999424407204e-01
-1.925617170029759184e-01
-1.925461377562379395e-01
-1.924699099201035435e-01
-1.924238522789538386e-01
-1.923937296528134833e-01
-1.923073973624218058e-01
-1.922720637053482173e-01
-1.922183001593374962e-01
-1.921267235338585400e-01
-1.921054108960954243e-01
-1.920734616696454511e-01
-1.920307627634224301e-01
-1.919683555639194739e-01
-1.919445964330105392e-01
-1.919153668088839637e-01
-1.918761777073244024e-01
-1.918190442757758962e-01
-1.917519422876649560e-01
-1.917302333470712883e-01
-1.916766395162908254e-01
-1.916051775311359284e-01
-1.915909459199237608e-01
-1.915387834508644471e-01
-1.914918819780849768e-01
-1.914806162000222689e-01
-1.914083746655635965e-01
-1.913535155220477124e-01
-1.913156123486854376e-01
-1.913015368593614651e-01
-1.912744141304708045e-01
-1.912461414380872970e-01
-1.911791378956384513e-01
-1.911521893971904473e-01
-1.911023548943024120e-01
-1.910369667013622763e-01
-1.910076587319006203e-01
-1.909377546639001999e-01
-1.909020889225461481e-01
-1.908647521540129954e-01
-1.907931912177895928e-01
-1.907799722047835711e-01
-1.907053859860677048e-01
-1.906559340627890231e-01
-1.906462518813470952e-01
-1.905898560941050590e-01
-1.905624690250541375e-01
-1.905059456908767546e-01
-1.904901578557280928e-01
-1.904536667619299850e-01
-1.904092473659503848e-01
-1.903543153691586443e-01
-1.903393386915308849e-01
-1.902393904614798070e-01
-1.902189775574285036e-01
-1.901592960858221049e-01
-1.901328090303820995e-01
-1.900506552175162955e-01
-1.900330823636273703e-01
-1.899466990665565624e-01
-1.898892815514112153e-01
-1.898750896992725812e-01
-1.898433251799558907e-01
-1.897547101881861265e-01
-1.897304480985396169e-01
-1.896897333262604068e-01
-1.896250016189998944e-01
-1.895982675405991080e-01
-1.895431075077650962e-01
-1.895027513601444946e-01
-1.894478571710631054e-01
-1.894127997152020015e-01
-1.893653477879930214e-01
-1.893410432881198757e-01
-1.893004149656942747e-01
-1.892548588842606905e-01
-1.892266109020771525e-01
-1.891766400611852861e-01
-1.891333167793689540e-01
-1.890593833754809772e-01
-1.890147049456498973e-01
-1.889183807811507521e-01
-1.889091304307206065e-01
-1.888892581580680075e-01
-1.888293840093950848e-01
-1.887881654355099692e-01
-1.887725737953701299e-01
-1.886994469825196974e-01
-1.886591783275915202e-01
-1.886368446573000457e-01
-1.885859700330813071e-01
-1.885189947523551734e-01
-1.885090115738291272e-01
-1.884721030804061837e-01
-1.884422929319317097e-01
-1.884233608629417023e-01
-1.883746174754245550e-01
-1.883120378807269790e-01
-1.882742996878216668e-01
-1.882617615344355788e-01
-1.882042308896391680e-01
-1.881034790827741110e-01
-1.880677203728270963e-01
-1.880302945319715646e-01
-1.880033893856868088e-01
-1.879459874503713046e-01
-1.879191732098600132e-01
-1.878935670910624745e-01
-1.878525060207242303e-01
-1.877874944571851501e-01
-1.877543154577391848e-01
-1.877349939936403533e-01
-1.876892673262474942e-01
-1.876450167726543272e-01
-1.875962020901230376e-01
-1.875309283850819797e-01
-1.875265378283640372e-01
-1.875016008304156157e-01
-1.874714747548235083e-01
-1.874418518430363834e-01
-1.873994608876443646e-01
-1.873771542196678297e-01
-1.873495472738125056e-01
-1.872704663255632118e-01
-1.872104894151571663e-01
-1.871760887253101080e-01
-1.871066203289327712e-01
-1.870319529823781801e-01
-1.870066370927607746e-01
-1.869276569966697166e-01
-1.868858987645996006e-01
-1.868707957876966363e-01
-1.868574840789738734e-01
-1.868120408740278626e-01
-1.867991424828512326e-01
-1.867630359425513364e-01
-1.866966718075659670e-01
-1.866720642512848805e-01
-1.866352382394303455e-01
-1.866044281222782042e-01
-1.864952674955098200e-01
-1.864694871662644082e-01
-1.864059010416085904e-01
-1.863878433806336055e-01
-1.863730116111740887e-01
-1.863221226155230559e-01
-1.862683312042354711e-01
-1.862236477244735844e-01
-1.861805965090856108e-01
-1.861376205459140398e-01
-1.861262740896778567e-01
-1.860758724367099215e-01
-1.860149679459041083e-01
-1.859854837639437763e-01
-1.859277632074692876e-01
-1.859125214082271160e-01
-1.858546108668511498e-01
-1.858294691646940056e-01
-1.858228573616791390e-01
-1.857301511205813604e-01
-1.856688347931393923e-01
-1.856492377763581392e-01
-1.855909581990816126e-01
-1.855771474681962296e-01
-1.855145478739210207e-01
-1.854699601956824040e-01
-1.854632990233115175e-01
-1.854000303235251446e-01
-1.853443342159305507e-01
-1.853060384677904793e-01
-1.852696696488145278e-01
-1.852264219844628190e-01
-1.851907943182795058e-01
-1.851722456997481892e-01
-1.851031470526262324e-01
-1.850432417818654307e-01
-1.850324278998622674e-01
-1.849884779087365705e-01
-1.849419751104341980e-01
-1.849233146661583560e-01
-1.848858144924760416e-01
-1.848249995214158448e-01
-1.847767858557174125e-01
-1.846963718865256565e-01
-1.846862893127045324e-01
-1.846205245483079072e-01
-1.846055837967063851e-01
-1.845295611844371964e-01
-1.845074152879393192e-01
-1.844730076725305534e-01
-1.843979858984055586e-01
-1.843786816205896517e-01
-1.843425850247318865e-01
-1.843159021238245099e-01
-1.842495916183700400e-01
-1.842150956926135730e-01
-1.841767012112120461e-01
-1.841308539766634556e-01
-1.841180536275958679e-01
-1.840326773906915681e-01
-1.839928954592099097e-01
-1.839782002701681463e-01
-1.839415635317225850e-01
-1.839214602899293394e-01
-1.838452869818290591e-01
-1.838250311524062819e-01
-1.837474060016368871e-01
-1.837302012302538257e-01
-1.836965299931981599e-01
-1.836868265837999226e-01
-1.836639594252569285e-01
-1.835968212476440931e-01
-1.835689986314756883e-01
-1.835110662284407113e-01
-1.834598426512272507e-01
-1.834392393452950465e-01
-1.833927569201019847e-01
-1.833692979149899593e-01
-1.833199564412367755e-01
-1.832570442416537604e-01
-1.832139307924338101e-01
-1.831399919610179616e-01
-1.831167256691710876e-01
-1.830689005522086465e-01
-1.830545510158015921e-01
-1.829732969992119984e-01
-1.829600030306661740e-01
-1.828557730802380654e-01
-1.828455110472215206e-01
-1.828153605137295412e-01
-1.827661820718573249e-01
-1.827586070087286740e-01
-1.827465046924723058e-01
-1.827041393334451758e-01
-1.826458179963958428e-01
-1.826407483065923265e-01
-1.826201554414021433e-01
-1.825793059582484779e-01
-1.825484639630481354e-01
-1.824494195623614923e-01
-1.824164738922101625e-01
-1.823513956157344906e-01
-1.823361611140261462e-01
-1.823051398559569214e-01
-1.822649076915408561e-01
-1.822355997610861367e-01
-1.821996916052465720e-01
-1.821474794414537912e-01
-1.820834166018904798e-01
-1.820693556426881687e-01
-1.820469661805617645e-01
-1.820007213857628148e-01
-1.819645843502186999e-01
-1.819237977764703862e-01
-1.818532331255458268e-01
-1.818258737229289101e-01
-1.817678215699912725e-01
-1.817392028523373004e-01
-1.817047551930640048e-01
-1.816916299085353237e-01
-1.816324595380964246e-01
-1.815979192513473839e-01
-1.815831162714281466e-01
-1.814922419071987036e-01
-1.814549092165032296e-01
-1.814367219133885267e-01
-1.813990408995872494e-01
-1.813693042116655552e-01
-1.813229832746572900e-01
-1.812997371009573699e-01
-1.812645632820730213e-01
-1.812071735254145444e-01
-1.811575024434723402e-01
-1.811110088248918670e-01
-1.810710381971906147e-01
-1.810425762073749889e-01
-1.809996663000056349e-01
-1.809438681308370711e-01
-1.809094268863334354e-01
-1.808321432453379174e-01
-1.807983489468951155e-01
-1.807766683516517925e-01
-1.807575258873559687e-01
-1.806919990101968077e-01
-1.806451378894844972e-01
-1.806217248306222489e-01
-1.805737682049365356e-01
-1.805424910587192233e-01
-1.805221241498029816e-01
-1.804486186190097929e-01
-1.804331298594793187e-01
-1.803875007573834122e-01
-1.803373067681606490e-01
-1.803295512231686826e-01
-1.802896851547572399e-01
-1.802129347759993672e-01
-1.801882762243929570e-01
-1.800880688565827392e-01
-1.800792200370353036e-01
-1.800103649659822169e-01
-1.799630915879901760e-01
-1.799334138038438669e-01
-1.799262404702047791e-01
-1.798955000497484691e-01
-1.798774996183126196e-01
-1.798419223769936459e-01
-1.797769275680548839e-01
-1.797422152308104093e-01
-1.797128639205911593e-01
-1.796905593296185544e-01
-1.796169462465740663e-01
-1.796101434436462863e-01
-1.795810933821449518e-01
-1.794808538969131506e-01
-1.794662668329877198e-01
-1.794469716324754716e-01
-1.793792168070482140e-01
-1.793571004692813275e-01
-1.793455347637311070e-01
-1.793426230577171709e-01
-1.792757235856578812e-01
-1.792347273889548787e-01
-1.792180351971014718e-01
-1.791716739506723777e-01
-1.790886475862965843e-01
-1.790777502309054137e-01
-1.790329134792386645e-01
-1.789867385166817870e-01
-1.789535491164613856e-01
-1.789273363328527378e-01
-1.788733326481614649e-01
-1.788312992353247310e-01
-1.788024175736936394e-01
-1.787729639115691604e-01
-1.787125179876169478e-01
-1.786742255482780539e-01
-1.786729330910664382e-01
-1.786369936806522785e-01
-1.786037294361258465e-01
-1.785939114151144369e-01
-1.785225521511806801e-01
-1.784792442747444308e-01
-1.784672646505324201e-01
-1.783936159877818339e-01
-1.783471858516631481e-01
-1.782872838841945695e-01
-1.782597007096489161e-01
-1.782481185598042972e-01
-1.782064142571017917e-01
-1.781514324887512046e-01
-1.781347841071290183e-01
-1.780625802607168628e-01
-1.780105555368649284e-01
-1.780050187961047525e-01
-1.779494999647650288e-01
-1.779233684268738680e-01
-1.778946737959709035e-01
-1.778592299529475895e-01
-1.778070635821384360e-01
-1.777894271884091770e-01
-1.777610080283756888e-01
-1.777145668853909455e-01
-1.777024164542546081e-01
-1.776573839635607610e-01
-1.776415178450573562e-01
-1.775759832811419359e-01
-1.775634193805293859e-01
-1.775049002864240721e-01
-1.774685175272922577e-01
-1.774511359032586999e-01
-1.773501220365507891e-01
-1.773362314368370773e-01
-1.773052869055919967e-01
-1.772500846422589427e-01
-1.772218043375532459e-01
-1.771661997580133430e-01
-1.771632977366788264e-01
-1.771243749603096940e-01
-1.770974875544442106e-01
-1.770533845961184127e-01
-1.770192856446775875e-01
-1.769502583734039181e-01
-1.769341806380883564e-01
-1.769021288907038081e-01
-1.768313926816162396e-01
-1.768213208214068910e-01
-1.767935568956892078e-01
-1.767271915472631849e-01
-1.766817883214476248e-01
-1.766532009789272828e-01
-1.765927620021424671e-01
-1.765914748771777454e-01
-1.765773895763156631e-01
-1.765300883503743146e-01
-1.764992094904385134e-01
-1.764462554792579074e-01
-1.763878288596694155e-01
-1.763369334836856206e-01
-1.763005630615664954e-01
-1.762771253646224778e-01
-1.762578573085689104e-01
-1.761979506161347464e-01
-1.761855869740498182e-01
-1.760584019518417476e-01
-1.760427215887707675e-01
-1.760194302477398887e-01
-1.759675277599670462e-01
-1.759434780830365086e-01
-1.759226098440379582e-01
-1.758455891629764067e-01
-1.758372556149121746e-01
-1.757860285871313821e-01
-1.757581272624344493e-01
-1.757363004520870187e-01
-1.756759351304384431e-01
-1.756292679760214637e-01
-1.755961691233397515e-01
-1.755756428814789216e-01
-1.755327258629599818e-01
-1.755080729640321469e-01
-1.754595014669428354e-01
-1.754172814317400131e-01
-1.753799729065885216e-01
-1.753477717954257942e-01
-1.753358570883061240e-01
-1.752857653178377939e-01
-1.752469518364373480e-01
-1.752260938832834458e-01
-1.752025469773897393e-01
-1.751705524059012919e-01
-1.751546059754367501e-01
-1.750683856062574817e-01
-1.750414874382201780e-01
-1.750170577584128084e-01
-1.749793724356417390e-01
-1.749059252609473092e-01
-1.748771615291203896e-01
-1.748511078424760112e-01
-1.747832621511992701e-01
-1.747426214998926697e-01
-1.747197369030655256e-01
-1.746819586435651717e-01
-1.746732263488439962e-01
-1.746106076468383894e-01
-1.745844533288575251e-01
-1.745435379168240320e-01
-1.745238071477428210e-01
-1.744911458170797791e-01
-1.744828872486938465e-01
-1.744116510902530837e-01
-1.743915082862992350e-01
-1.743472950953034450e-01
-1.742690209768197329e-01
-1.742573759687754409e-01
-1.742403971398573947e-01
-1.741934985796488311e-01
-1.741867074803045146e-01
-1.741381199405012958e-01
-1.740824889721374891e-01
-1.740440756993529847e-01
-1.739845073122791574e-01
-1.739625743199610663e-01
-1.739470451081771563e-01
-1.739194301635793583e-01
-1.738628060718735435e-01
-1.737956589014996167e-01
-1.737301989152948978e-01
-1.737154126555983114e-01
-1.736780755153836397e-01
-1.736524828883494465e-01
-1.735926611538680109e-01
-1.735634593739696641e-01
-1.735411715282312306e-01
-1.735071751855036259e-01
-1.734788290284742240e-01
-1.734306501310124982e-01
-1.734049412035367776e-01
-1.733788531100013408e-01
-1.733332559221150704e-01
-1.733229249897946800e-01
-1.732846908485853876e-01
-1.732717255043676186e-01
-1.732416685643215493e-01
-1.731816491229054567e-01
-1.731505358642175807e-01
-1.731011845679567007e-01
-1.730911954481950676e-01
-1.730626477239448346e-01
-1.730422071329726641e-01
-1.729965097677471642e-01
-1.729545347596073146e-01
-1.728861251009346511e-01
-1.728742777952613219e-01
-1.727982370369293974e-01
-1.727796849213695807e-01
-1.727486269826452037e-01
-1.726940669575027232e-01
-1.726573722067429317e-01
-1.726375326204296901e-01
-1.725970464577856467e-01
-1.725943977484836467e-01
-1.725543223777132595e-01
-1.724995729561230318e-01
-1.724620970666476960e-01
-1.724040775161113093e-01
-1.723866760679600985e-01
-1.723604365863581345e-01
-1.723399096954799092e-01
-1.722918800180802679e-01
-1.722574781175877923e-01
-1.722322187869747834e-01
-1.722144184340924089e-01
-1.721516640511016605e-01
-1.720597754961855630e-01
-1.720414900712342321e-01
-1.720182122788472823e-01
-1.719761468142126382e-01
-1.719396048780328368e-01
-1.719205014459074810e-01
-1.718579895074463515e-01
-1.718481548772414769e-01
-1.717749178943728527e-01
-1.717653312171432689e-01
-1.717528162779357603e-01
-1.717144343286971797e-01
-1.716765594630803582e-01
-1.716415013055802297e-01
-1.716173517735684328e-01
-1.715874380999022897e-01
-1.715579742241287176e-01
-1.715201817915499027e-01
-1.715030792796281289e-01
-1.714786468079908255e-01
-1.714526390149373192e-01
-1.714228321794898369e-01
-1.713523262980160278e-01
-1.713399382135209759e-01
-1.712885622191911428e-01
-1.712707221944417824e-01
-1.712376225860206824e-01
-1.711870679422638486e-01
-1.711296054361809427e-01
-1.710476019977812401e-01
-1.710263207416894138e-01
-1.710126904832945938e-01
-1.709899865444584055e-01
-1.709423762070624297e-01
-1.708861106440789368e-01
-1.708196470605370942e-01
-1.708113617142525131e-01
-1.707911127375000837e-01
-1.707874380922798918e-01
-1.707485435310933664e-01
-1.707104272773370957e-01
-1.706402544739859251e-01
-1.706127626573402667e-01
-1.705792983674787322e-01
-1.705357315423895459e-01
-1.705287692732417038e-01
-1.704619572084509482e-01
-1.704395540843517687e-01
-1.704220133809056792e-01
-1.703799467223262587e-01
-1.703151290911635030e-01
-1.702757434230488254e-01
-1.702448966509418349e-01
-1.702014768388333821e-01
-1.701849746704538480e-01
-1.701640563771114889e-01
-1.701000870086661620e-01
-1.700479582107662369e-01
-1.699874771858884137e-01
-1.699707342898468254e-01
-1.699408865216665010e-01
-1.699165612039152951e-01
-1.698910788106430814e-01
-1.698674526597951095e-01
-1.698230961200195566e-01
-1.698156345791481392e-01
-1.697386519851293574e-01
-1.697089742137105617e-01
-1.696294298030526781e-01
-1.696088118570124870e-01
-1.695778805968236602e-01
-1.695674760055342345e-01
-1.695102751082070702e-01
-1.694875290753898311e-01
-1.694685600609320553e-01
-1.694310359182034098e-01
-1.693946358438097599e-01
-1.693585360147749075e-01
-1.693161129843172574e-01
-1.692786794226645020e-01
-1.692189743190960771e-01
-1.692081992973288873e-01
-1.691980852006468028e-01
-1.691379815358659555e-01
-1.690820224006666095e-01
-1.690539563906440501e-01
-1.690412412067154313e-01
-1.689857165297434238e-01
-1.689448189093933073e-01
-1.689310032760524827e-01
-1.689127867663945681e-01
-1.688825227983658805e-01
-1.688289405794141385e-01
-1.687517709240511643e-01
-1.687122920579086915e-01
-1.686861027576643801e-01
-1.686745325007096841e-01
-1.686569522879513006e-01
-1.686401892890970200e-01
-1.685884447861366042e-01
-1.685487302748716609e-01
-1.685223108106123913e-01
-1.684713060018484254e-01
-1.684439250126312793e-01
-1.684219651950431274e-01
-1.683604050670493846e-01
-1.683489450436984614e-01
-1.683116818823037764e-01
-1.682458235637711574e-01
-1.682091529775536221e-01
-1.681760703945769375e-01
-1.681279756050061136e-01
-1.680754006554843194e-01
-1.680597527734932761e-01
-1.680478287383178615e-01
-1.680024539157122798e-01
-1.679873798196908075e-01
-1.679673750244721486e-01
-1.679153700089712209e-01
-1.678821742665590477e-01
-1.678376475412262092e-01
-1.678043321593697124e-01
-1.677826955313524715e-01
-1.677671367567118432e-01
-1.677451768004657173e-01
-1.677359937480707441e-01
-1.676801127976711436e-01
-1.676322804915647557e-01
-1.676106146827663901e-01
-1.675600771486481788e-01
-1.675403657142411351e-01
-1.674612373103172014e-01
-1.674205426682662812e-01
-1.674045320507030754e-01
-1.673961205242329164e-01
-1.673315167910303103e-01
-1.673001754771359928e-01
-1.672848135530224378e-01
-1.672648729234757214e-01
-1.672408613883024642e-01
-1.672060697822015940e-01
-1.671829565752332436e-01
-1.671412827954908975e-01
-1.670944506746984415e-01
-1.670237295544937939e-01
-1.670078843067593632e-01
-1.669596945844474545e-01
-1.669325847884632619e-01
-1.669015646740729109e-01
-1.668325195561771168e-01
-1.668054607898602770e-01
-1.667571573578089661e-01
-1.667006845550458027e-01
-1.666918334580493599e-01
-1.666646918392546417e-01
-1.666312422315915365e-01
-1.666193460490881240e-01
-1.665905720840756277e-01
-1.665442361092840384e-01
-1.665248236070772103e-01
-1.664903666839553376e-01
-1.664155781624935826e-01
-1.663993718490750506e-01
-1.663591152478648694e-01
-1.663281006297976927e-01
-1.662907933972979646e-01
-1.662663094528442631e-01
-1.662422499655188401e-01
-1.662294699943173137e-01
-1.661890725755801324e-01
-1.661210046438098553e-01
-1.660926662479601523e-01
-1.660790771402998467e-01
-1.660229618869516477e-01
-1.659981798531060815e-01
-1.659473259514270826e-01
-1.659338447311879405e-01
-1.658656824341858682e-01
-1.658441754302626414e-01
-1.658025930616509602e-01
-1.657758142381725308e-01
-1.657307805628519537e-01
-1.656956884500616345e-01
-1.656740920275237006e-01
-1.656528257490043343e-01
-1.655864950681147918e-01
-1.655690598288419579e-01
-1.655527299592976231e-01
-1.655091888759785412e-01
-1.654877881547141272e-01
-1.654399862753863082e-01
-1.654052660356914450e-01
-1.653798939413119173e-01
-1.653455884382187824e-01
-1.652963603557243422e-01
-1.652673543775520226e-01
-1.652361585016461909e-01
-1.652024994214729425e-01
-1.651400369086537256e-01
-1.651172454207806006e-01
-1.650601701544108790e-01
-1.650173834965923958e-01
-1.650000891793010349e-01
-1.649538353510996425e-01
-1.649165138567369460e-01
-1.649010290590039451e-01
-1.648925360922384731e-01
-1.648728572398419634e-01
-1.648644592143323484e-01
-1.648178951095450873e-01
-1.647737764065733135e-01
-1.647666189521087288e-01
-1.647290428630497350e-01
-1.646965746558237131e-01
-1.646699977492075695e-01
-1.646491134353726682e-01
-1.646104265642457376e-01
-1.645818277672085050e-01
-1.645226359902177971e-01
-1.645002203268924046e-01
-1.644650632303440441e-01
-1.644380502410339173e-01
-1.644259763368517424e-01
-1.643856745598106517e-01
-1.643299672884358242e-01
-1.643102025473696104e-01
-1.642792839114945447e-01
-1.642259562055161659e-01
-1.642047163974760526e-01
-1.641427437179048265e-01
-1.641377516658586166e-01
-1.641136190263428052e-01
-1.640956723767458547e-01
-1.640234874730265857e-01
-1.640090342677249513e-01
-1.639407950616313947e-01
-1.639339853537697400e-01
-1.638789097109077941e-01
-1.638389432411718749e-01
-1.638233926554675257e-01
-1.637905919410993227e-01
-1.637154210890930384e-01
-1.636578630078301955e-01
-1.636328710632921346e-01
-1.636061539940125709e-01
-1.635929845518803161e-01
-1.635863936051433210e-01
-1.635718015954207016e-01
-1.635223032483882344e-01
-1.634770536843515032e-01
-1.634690999210820506e-01
-1.634393790926365886e-01
-1.634192762072122218e-01
-1.633689713372367125e-01
-1.633296887155938348e-01
-1.633014462018935464e-01
-1.632601954026481339e-01
-1.632400731886854139e-01
-1.632146642303571871e-01
-1.631900687328274868e-01
-1.631485537921619489e-01
-1.631100581952517337e-01
-1.630880125755010124e-01
-1.630727240097107067e-01
-1.630241336421399123e-01
-1.629934051008648799e-01
-1.629505958655090014e-01
-1.629222747652184222e-01
-1.628727342808374834e-01
-1.628665635690049740e-01
-1.628194452168224282e-01
-1.627322480016739903e-01
-1.627283924675806126e-01
-1.626985723600376521e-01
-1.626656498314643373e-01
-1.626029250959442618e-01
-1.625597704600874049e-01
-1.625533210689029673e-01
-1.625285077719515747e-01
-1.625109451080232192e-01
-1.624544606997339602e-01
-1.624407040182714868e-01
-1.623968295901035697e-01
-1.623642780576925182e-01
-1.623353306159676102e-01
-1.623061460316523874e-01
-1.622765764757458096e-01
-1.622135037639776400e-01
-1.621906281204605338e-01
-1.621594432182365542e-01
-1.621351336757175243e-01
-1.621189250690560080e-01
-1.620814221787635345e-01
-1.620351969234251621e-01
-1.620109862655916000e-01
-1.619743733700146349e-01
-1.619303682485801754e-01
-1.619101409180094819e-01
-1.618764785665094685e-01
-1.618595075940308936e-01
-1.618114665595378754e-01
-1.617725328458454737e-01
-1.617125188585445683e-01
-1.616961155140872464e-01
-1.616665924674716703e-01
-1.616400822503181178e-01
-1.616045132429717313e-01
-1.615890451059329158e-01
-1.615328537968064304e-01
-1.615125831954956348e-01
-1.614855707155214981e-01
-1.614395122239515590e-01
-1.614350539171715559e-01
-1.614012401774941319e-01
-1.613442947111439763e-01
-1.613305202618209311e-01
-1.612906757825421922e-01
-1.612635260245640079e-01
-1.612383594055137870e-01
-1.611925592360154424e-01
-1.611762249655257495e-01
-1.611263851076085718e-01
-1.610911094147585154e-01
-1.610598709044660515e-01
-1.610428364568678994e-01
-1.610296075289780471e-01
-1.609593092364278166e-01
-1.609453422301098668e-01
-1.609148022338552086e-01
-1.608926031454648298e-01
-1.608536998189967759e-01
-1.608211017360314521e-01
-1.607790549346793385e-01
-1.607629523852134867e-01
-1.607423020005336323e-01
-1.607161702218129484e-01
-1.606652572742544027e-01
-1.606188811205568889e-01
-1.605898681644225834e-01
-1.605507586669700781e-01
-1.605091891164343032e-01
-1.604757111277246295e-01
-1.604503260500250716e-01
-1.604200611327878390e-01
-1.603890528618377442e-01
-1.603778724358588814e-01
-1.602963054984122560e-01
-1.602847303802914514e-01
-1.602656004523531630e-01
-1.602437443497480019e-01
-1.602138910268103844e-01
-1.601670072171126058e-01
-1.601388802291988933e-01
-1.601123301133355881e-01
-1.600659857247149764e-01
-1.600494248027202748e-01
-1.600313736622033522e-01
-1.599805862530481182e-01
-1.599539844694328750e-01
-1.599020491875592642e-01
-1.598501156871825202e-01
-1.598269280670238102e-01
-1.597878188773435570e-01
-1.597530484930340666e-01
-1.597254577321579050e-01
-1.596867874120075914e-01
-1.596663675319638376e-01
-1.596576469572439927e-01
-1.595980891016508807e-01
-1.595824372843221983e-01
-1.595782936745976377e-01
-1.595382899581120340e-01
-1.594990995707979142e-01
-1.594756471287078758e-01
-1.594582340905030815e-01
-1.594171584523459140e-01
-1.593897466968203780e-01
-1.593614071708878976e-01
-1.593098903672463540e-01
-1.592840846552929512e-01
-1.592415851464589471e-01
-1.592050218040886866e-01
-1.591888105929095409e-01
-1.591540757582003418e-01
-1.591255229528500403e-01
-1.591081041743693802e-01
-1.590825578524277528e-01
-1.590598950468465334e-01
-1.590082882373642925e-01
-1.589656440145755800e-01
-1.589514941367155820e-01
-1.588698517966119772e-01
-1.588659057057053292e-01
-1.588420384179492495e-01
-1.588295830743989279e-01
-1.588027527052404131e-01
-1.587516632655381343e-01
-1.586974922202899485e-01
-1.586823380278721829e-01
-1.586725136911647516e-01
-1.586311703714851085e-01
-1.585632442777286655e-01
-1.585256132775664240e-01
-1.585056248585748340e-01
-1.584530966280069952e-01
-1.584300666845308292e-01
-1.583821824033102565e-01
-1.583575061009249441e-01
-1.583285549609489418e-01
-1.583223301386437187e-01
-1.582818656891532838e-01
-1.582666044727937260e-01
-1.582228648594843912e-01
-1.582077917929983202e-01
-1.581495856224141294e-01
-1.581481955480520396e-01
-1.581296811597407703e-01
-1.580784875972434944e-01
-1.580630569147991882e-01
-1.580000490221989129e-01
-1.579761350987861357e-01
-1.579576444865912199e-01
-1.579315561936150414e-01
-1.578911624594777630e-01
-1.578626963859504628e-01
-1.578277536357207411e-01
-1.578083164393320470e-01
-1.577346905531252230e-01
-1.576948638867474162e-01
-1.576783815509716913e-01
-1.576442006405723018e-01
-1.576426639415653419e-01
-1.576119786180376348e-01
-1.575780762892863285e-01
-1.575185852648241791e-01
-1.574708414003853085e-01
-1.574534710507657920e-01
-1.574086624950757352e-01
-1.573987799197159865e-01
-1.573822396066342222e-01
-1.573499532301398940e-01
-1.573305997234544784e-01
-1.573290984523103009e-01
-1.572609369239658661e-01
-1.572194117113058232e-01
-1.571765909198339362e-01
-1.571702029891031416e-01
-1.571500434276979496e-01
-1.571350152428510893e-01
-1.570960409052636619e-01
-1.570548667500245577e-01
-1.570276495277321271e-01
-1.569996989319343561e-01
-1.569692790136403282e-01
-1.569044764639426492e-01
-1.568882308132877879e-01
-1.568312509638665753e-01
-1.568185528379096028e-01
-1.567860499935859186e-01
-1.567758272990228963e-01
-1.567315783177604671e-01
-1.567171277778146854e-01
-1.566843698303943266e-01
-1.566521044119653372e-01
-1.566064850542986941e-01
-1.565832888381496479e-01
-1.565262041502978041e-01
-1.565082246720992665e-01
-1.564641979191549459e-01
-1.564381585194735413e-01
-1.563906196653888081e-01
-1.563840580678632630e-01
-1.563318553554896573e-01
-1.563090936578117596e-01
-1.563009796894601067e-01
-1.562499001938871812e-01
-1.562380193049651977e-01
-1.562107745791397884e-01
-1.561757069783871743e-01
-1.561625571979303739e-01
-1.560827013424730403e-01
-1.560511386707829073e-01
-1.560462429249476202e-01
-1.559922077559609543e-01
-1.559663531251657687e-01
-1.559190378770601570e-01
-1.558927248052895398e-01
-1.558542228495388704e-01
-1.558004923007016429e-01
-1.557695349368355964e-01
-1.557439813697948372e-01
-1.556931221136820809e-01
-1.556609550998431790e-01
-1.556542933927012040e-01
-1.556143603887638616e-01
-1.555970523561880647e-01
-1.555637342549902047e-01
-1.555429936905219357e-01
-1.554973161563919792e-01
-1.554763558625821551e-01
-1.554674661481821318e-01
-1.554246662804093237e-01
-1.553975626349453076e-01
-1.553670444224135583e-01
-1.553180804165898987e-01
-1.552995288138089292e-01
-1.552803732648550539e-01
-1.552504206440226409e-01
-1.552025986652401934e-01
-1.551727339429241348e-01
-1.551230525619697875e-01
-1.551057602057749063e-01
-1.550542976815025009e-01
-1.550397479087816943e-01
-1.550173930066043870e-01
-1.549771328732802433e-01
-1.549296174923237568e-01
-1.549155900798042385e-01
-1.548839145469524947e-01
-1.548431186718379760e-01
-1.548244842168747248e-01
-1.547916621154585282e-01
-1.547811578517978015e-01
-1.547302857693454436e-01
-1.547217952050468359e-01
-1.547023042892615163e-01
-1.546835314634475433e-01
-1.546202388200160760e-01
-1.546051328001072644e-01
-1.545704802904279695e-01
-1.545153089020815940e-01
-1.544969429226480118e-01
-1.544630309927604861e-01
-1.544450580191943645e-01
-1.544119328195277252e-01
-1.543247798770073786e-01
-1.543199256473948566e-01
-1.542941359186211503e-01
-1.542746056086348183e-01
-1.542416212321627011e-01
-1.542034125005984357e-01
-1.541433268714629268e-01
-1.541170661973945144e-01
-1.540942155560869331e-01
-1.540830358227126551e-01
-1.540613468455532264e-01
-1.540077769660014306e-01
-1.539682298760869927e-01
-1.539330612776702578e-01
-1.539196669388359362e-01
-1.538947356634415842e-01
-1.538618217477940309e-01
-1.538460584445951185e-01
-1.538159407952492119e-01
-1.537920745202899786e-01
-1.537865435060802310e-01
-1.537134202704023567e-01
-1.536707091564831762e-01
-1.536669918123558798e-01
-1.536170213213113867e-01
-1.536016578823877488e-01
-1.535555857957202897e-01
-1.535274443309537495e-01
-1.535059410383279310e-01
-1.534895711220516934e-01
-1.534637003611196426e-01
-1.534509710135730787e-01
-1.534180493820085922e-01
-1.533643482065224772e-01
-1.533303426341217635e-01
-1.533049037722916674e-01
-1.532956556009029969e-01
-1.532703539020592864e-01
-1.532492656140528042e-01
-1.531880549061815366e-01
-1.531444206479226633e-01
-1.531078705034812359e-01
-1.530847894960412625e-01
-1.530460505657904591e-01
-1.530150222391787329e-01
-1.529789656979863022e-01
-1.529492355746729648e-01
-1.529348916534428171e-01
-1.528846323379943195e-01
-1.528432035943906864e-01
-1.528149159215744235e-01
-1.527681924293981530e-01
-1.527448783302335078e-01
-1.527361730220585800e-01
-1.526890267528666079e-01
-1.526669781608048782e-01
-1.526426322648110345e-01
-1.525987439340454888e-01
-1.525741680537608391e-01
-1.525422586128987734e-01
-1.524876065353245602e-01
-1.524608478462312622e-01
-1.524354444968987754e-01
-1.524029521823659916e-01
-1.523686536125411495e-01
-1.523300082553603607e-01
-1.523144776368083597e-01
-1.522678125826303630e-01
-1.522497496539223505e-01
-1.522247462632630999e-01
-1.522012029140837885e-01
-1.521717373470769519e-01
-1.521445294557312866e-01
-1.521134644825925530e-01
-1.520884832573282663e-01
-1.520799570429684500e-01
-1.520499627111595864e-01
-1.520374938914651197e-01
-1.519900598242996947e-01
-1.519176995647141259e-01
-1.518848200711551966e-01
-1.518717497305920872e-01
-1.518645874019004527e-01
-1.518164727626521993e-01
-1.518009935368396512e-01
-1.517186179119736078e-01
-1.517027606877284773e-01
-1.516786593112858239e-01
-1.516373964436962263e-01
-1.516107080314794409e-01
-1.515878887667662378e-01
-1.515539228297152763e-01
-1.515375103777473198e-01
-1.515103190544700162e-01
-1.514806597453693116e-01
-1.514497986044483491e-01
-1.513820881723160205e-01
-1.513699562343372440e-01
-1.513106145691095750e-01
-1.512902078450552579e-01
-1.512486456339673657e-01
-1.512084003398249388e-01
-1.512053148506621869e-01
-1.511614015075790074e-01
-1.511438927255973341e-01
-1.511069636174282027e-01
-1.510964456627064134e-01
-1.510555621474674315e-01
-1.510406948255134663e-01
-1.509992452653464434e-01
-1.509687347224807352e-01
-1.509493395266178206e-01
-1.509272819412675326e-01
-1.508984737662670272e-01
-1.508491885443901115e-01
-1.508237296925112880e-01
-1.508082714192429674e-01
-1.507752124239276070e-01
-1.507540510577128900e-01
-1.506918586687458206e-01
-1.506759343419964980e-01
-1.506334382041875641e-01
-1.506192023279668279e-01
-1.506044909898425210e-01
-1.505779857949076650e-01
-1.505275480728929804e-01
-1.504778612479062694e-01
-1.504568619205572388e-01
-1.504357800963798675e-01
-1.504033328684680759e-01
-1.503725648184217611e-01
-1.503380097893582956e-01
-1.503144331503182829e-01
-1.502817944997073552e-01
-1.502312535590255571e-01
-1.502201404543499486e-01
-1.502024349130387793e-01
-1.501302217899373181e-01
-1.501082743224802507e-01
-1.500876046785387663e-01
-1.500730246830033199e-01
-1.500410621369208108e-01
-1.500178933726423747e-01
-1.500019694419028604e-01
-1.499515891352345975e-01
-1.499087442429930528e-01
-1.498955318386477054e-01
-1.498686060653134922e-01
-1.498386515453352108e-01
-1.497686039897622723e-01
-1.497462045267848041e-01
-1.496903192500918245e-01
-1.496553143823303733e-01
-1.496300502511606068e-01
-1.496100551167486303e-01
-1.495614679845774231e-01
-1.495469712091121173e-01
-1.495156803228937514e-01
-1.495089496329798928e-01
-1.494864602562686051e-01
-1.494719242769210477e-01
-1.494451811532881980e-01
-1.494200055304626962e-01
-1.493503970398037672e-01
-1.493436132660884430e-01
-1.492959866448810291e-01
-1.492702377105399603e-01
-1.492414942593977834e-01
-1.491828368417458250e-01
-1.491736050752450193e-01
-1.491286555048404738e-01
-1.491014528286145890e-01
-1.490727352020641827e-01
-1.490568375954367530e-01
-1.490268970495156609e-01
-1.490087942318085723e-01
-1.489740440431034929e-01
-1.489224455908007838e-01
-1.489052496166778095e-01
-1.488774766969249708e-01
-1.488393679198554143e-01
-1.488141337338887427e-01
-1.487862829591811709e-01
-1.487529386737393433e-01
-1.487161978184338984e-01
-1.487124004219410045e-01
-1.487047645385271566e-01
-1.486756058276031689e-01
-1.486477675582709712e-01
-1.486328045663903308e-01
-1.485692884408883752e-01
-1.485278609015622808e-01
-1.485114827440446872e-01
-1.484924826775182449e-01
-1.484042484076480706e-01
-1.483967547088807515e-01
-1.483685825394443769e-01
-1.483340082305776853e-01
-1.483278539108239813e-01
-1.483125363130593233e-01
-1.482562658479779916e-01
-1.482538451930777990e-01
-1.482329185381361381e-01
-1.481942715256936161e-01
-1.481503882166732566e-01
-1.480999639300752957e-01
-1.480797718186768752e-01
-1.480559087894352255e-01
-1.480263011364196801e-01
-1.479885382843060260e-01
-1.479550460256384981e-01
-1.479205578070703631e-01
-1.478943322391911286e-01
-1.478363601433098640e-01
-1.478282559863104695e-01
-1.478065800695295140e-01
-1.477872427822864987e-01
-1.477699883642960010e-01
-1.477517188191009856e-01
-1.477002405624548986e-01
-1.476697264294783984e-01
-1.476521582839497304e-01
-1.475813948056311220e-01
-1.475724198650478491e-01
-1.475159087902729593e-01
-1.474982739792511377e-01
-1.474591640252946867e-01
-1.474266315007494721e-01
-1.474099592541266157e-01
-1.473653343804001148e-01
-1.473376203602931866e-01
-1.473116978590656434e-01
-1.472784247072277397e-01
-1.472522510694960762e-01
-1.472321108960303049e-01
-1.471977189000687192e-01
-1.471631767769399357e-01
-1.471406056795477313e-01
-1.470767848598896199e-01
-1.470480008517187631e-01
-1.470424653034056173e-01
-1.469839300249525527e-01
-1.469668501451826814e-01
-1.469535289436278980e-01
-1.469112413076942292e-01
-1.468911142672772452e-01
-1.468762093389338053e-01
-1.468137452819187061e-01
-1.467983100511344174e-01
-1.467416805107591149e-01
-1.467150075515842311e-01
-1.466891429932642987e-01
-1.466824212704828378e-01
-1.466295384308918537e-01
-1.466210658417479162e-01
-1.466155904252652298e-01
-1.465522712258496285e-01
-1.465112444020653104e-01
-1.464862342186188382e-01
-1.464659682194102142e-01
-1.464484431456875568e-01
-1.464295755794078058e-01
-1.463987261104628956e-01
-1.463361862906523148e-01
-1.463143459375648159e-01
-1.463040381961088210e-01
-1.462592753076419894e-01
-1.462135635730924255e-01
-1.462064134844270613e-01
-1.461699030028495994e-01
-1.461394095638005874e-01
-1.461085093562431714e-01
-1.460668253952057960e-01
-1.460482755846714276e-01
-1.460179546266013872e-01
-1.459747186249056583e-01
-1.459421490388440601e-01
-1.459201341850361322e-01
-1.459091735472113072e-01
-1.458609710564443551e-01
-1.458453774449931517e-01
-1.457966204802373378e-01
-1.457636835263672881e-01
-1.457071878855802360e-01
-1.456890738604422197e-01
-1.456665902494946041e-01
-1.456106847929832804e-01
-1.456039208770301407e-01
-1.455775215558902103e-01
-1.455310402400564751e-01
-1.455014195792541098e-01
-1.454933541088601623e-01
-1.454534072565828451e-01
-1.454303133313940566e-01
-1.453893463204445347e-01
-1.453628328796205404e-01
-1.453276437736237825e-01
-1.453157869658054380e-01
-1.452745728746678289e-01
-1.452531056049420899e-01
-1.451974392693536342e-01
-1.451693464579791870e-01
-1.451296404702586695e-01
-1.451207407633665625e-01
-1.450866444309579506e-01
-1.450588118975052465e-01
-1.450155901870853192e-01
-1.449981124918885422e-01
-1.449623990715275257e-01
-1.449249192429825639e-01
-1.449009266497454096e-01
-1.448588473255447706e-01
-1.448507380329428218e-01
-1.447979754052139134e-01
-1.447555744909249653e-01
-1.447509367320113649e-01
-1.447213881397441393e-01
-1.447030273036900849e-01
-1.446891828695154314e-01
-1.446544974288951901e-01
-1.446387813860313121e-01
-1.446074708516893736e-01
-1.445937114155910752e-01
-1.445467275227472759e-01
-1.445203580005003374e-01
-1.444905737705086402e-01
-1.444190085390532341e-01
-1.443921242620207213e-01
-1.443818467627046298e-01
-1.443404444386539864e-01
-1.443282776854628857e-01
-1.443024568584752587e-01
-1.442458056144060863e-01
-1.442183919325111252e-01
-1.441803091868338327e-01
-1.441444180385939577e-01
-1.441383504579906993e-01
-1.440957521866781388e-01
-1.440663787644425597e-01
-1.440071075399422529e-01
-1.439844360201464613e-01
-1.439467015257654969e-01
-1.439318179937317255e-01
-1.439016568594652379e-01
-1.438862517662989893e-01
-1.438615189551143980e-01
-1.438387311343092001e-01
-1.437855844593930177e-01
-1.437537987942508200e-01
-1.437430820119791064e-01
-1.437220521925587913e-01
-1.436526838869414402e-01
-1.436202853899628540e-01
-1.436159390632837929e-01
-1.436034310155772653e-01
-1.435643942738030199e-01
-1.435575046492805207e-01
-1.435001014266424069e-01
-1.434693179189142631e-01
-1.434548448359503348e-01
-1.434192836956810491e-01
-1.433998917667243245e-01
-1.433769385641042171e-01
-1.433702292697444092e-01
-1.432840312172152797e-01
-1.432398192808274073e-01
-1.432222305343293089e-01
-1.432081333737443563e-01
-1.431695823917209509e-01
-1.431523496674807494e-01
-1.431156303604894653e-01
-1.430734645670901084e-01
-1.430434918894353813e-01
-1.430082066284610876e-01
-1.429931946820903188e-01
-1.429864186390977787e-01
-1.429352687265454114e-01
-1.429077329373452665e-01
-1.428950616954332564e-01
-1.428408505320953870e-01
-1.428135078008015979e-01
-1.428091308937213810e-01
-1.427805936936966114e-01
-1.427584400921593222e-01
-1.427422445061871659e-01
-1.427098999084149278e-01
-1.426544565723715796e-01
-1.426183126575699123e-01
-1.425983833402809098e-01
-1.425829624060317435e-01
-1.425441490346613937e-01
-1.424920169497592426e-01
-1.424830375089247148e-01
-1.424589350863355586e-01
-1.424321017183416971e-01
-1.423924221661108103e-01
-1.423691644867102479e-01
-1.423398717881669828e-01
-1.423055665890837485e-01
-1.422838700145874213e-01
-1.422357942605589898e-01
-1.422251284033734520e-01
-1.421773544474068951e-01
-1.421452116365979901e-01
-1.421441870838247024e-01
-1.421028268388297988e-01
-1.420614555925212574e-01
-1.420441711248926486e-01
-1.420339806999668664e-01
-1.419940265397237611e-01
-1.419778137685567820e-01
-1.419283795279787375e-01
-1.419154438011622776e-01
-1.418905365016008280e-01
-1.418666257800034747e-01
-1.418233453896948493e-01
-1.418193220700914026e-01
-1.417664796233077396e-01
-1.417439386677944169e-01
-1.417144800892311540e-01
-1.416926846204020762e-01
-1.416727722654340660e-01
-1.416379363413345638e-01
-1.415884264414132288e-01
-1.415592374939204645e-01
-1.415365785843937241e-01
-1.415118482894411334e-01
-1.414911088932925831e-01
-1.414458998541008594e-01
-1.414375820637633896e-01
-1.414221014917306785e-01
-1.413744391123971655e-01
-1.413232235681860516e-01
-1.412881014503413746e-01
-1.412688105725818377e-01
-1.412347925022907069e-01
-1.412207068734986359e-01
-1.411735943772890467e-01
-1.411545336752215996e-01
-1.411418065866115179e-01
-1.411034573457793373e-01
-1.410845674867277078e-01
-1.410530952138801808e-01
-1.410189391886919885e-01
-1.409969826841792062e-01
-1.409525251035572690e-01
-1.409286241577181464e-01
-1.408995665404808029e-01
-1.408690196110559401e-01
-1.408457411337000476e-01
-1.407814077195587710e-01
-1.407543520976460572e-01
-1.407259294090288104e-01
-1.407157361212752478e-01
-1.406734043720364591e-01
-1.406548097192883429e-01
-1.406088092985975369e-01
-1.405909073608561932e-01
-1.405650072935142603e-01
-1.405430257652938719e-01
-1.405102541605437183e-01
-1.404903407876920418e-01
-1.404303923408637689e-01
-1.404001813592771486e-01
-1.403860344076291455e-01
-1.403465056675914369e-01
-1.403257721641776312e-01
-1.402848232137512696e-01
-1.402583060557222316e-01
-1.402530541740695247e-01
-1.402011151927522459e-01
-1.401827745613997145e-01
-1.401486386550030439e-01
-1.401215516715952347e-01
-1.401113575672539302e-01
-1.400679360554976105e-01
-1.400413393692688524e-01
-1.400351660035144552e-01
-1.399882678411430714e-01
-1.399693722156773734e-01
-1.399454419074172007e-01
-1.398782536471245008e-01
-1.398650363103655647e-01
-1.398155653328892190e-01
-1.398087706659021379e-01
-1.397921662350014582e-01
-1.397632189356818322e-01
-1.397038489661365790e-01
-1.396863026552317977e-01
-1.396613288095047700e-01
-1.396467133514853742e-01
-1.396029343459098682e-01
-1.395663594552836728e-01
-1.395389045835968844e-01
-1.395253212964602252e-01
-1.395237071888625890e-01
-1.394667352700628415e-01
-1.394108826288685266e-01
-1.393851249826656424e-01
-1.393645510391473830e-01
-1.392955054772012646e-01
-1.392821919115670715e-01
-1.392694564887360653e-01
-1.392348919275704366e-01
-1.392290701579176060e-01
-1.391787349707605537e-01
-1.391642661340005693e-01
-1.391451186593742617e-01
-1.391116219865404235e-01
-1.390656792523710106e-01
-1.390412991623263261e-01
-1.390152424573880552e-01
-1.389963930281025162e-01
-1.389732674449214445e-01
-1.389311091695568101e-01
-1.388903512686389119e-01
-1.388555940381583642e-01
-1.388271818396719093e-01
-1.387909405587944289e-01
-1.387819711830252656e-01
-1.387155511267577079e-01
-1.386948107889314219e-01
-1.386371659822277502e-01
-1.386117749025850276e-01
-1.385926921057322736e-01
-1.385735350519730347e-01
-1.385549452725450825e-01
-1.384920673103374744e-01
-1.384896154359253617e-01
-1.384760720960821478e-01
-1.384368572811587317e-01
-1.384279513371854675e-01
-1.383625194042772677e-01
-1.383339401091019383e-01
-1.383094470899025319e-01
-1.382890682236704583e-01
-1.382552646018342102e-01
-1.382234224610668083e-01
-1.381955913235194400e-01
-1.381838237872093644e-01
-1.381625917780460178e-01
-1.380892919784016959e-01
-1.380772318126705089e-01
-1.380604511690914915e-01
-1.380094287709874301e-01
-1.379680817909011425e-01
-1.379382881649180159e-01
-1.379198919754016650e-01
-1.378932706542301545e-01
-1.378694286740079766e-01
-1.378573461736895545e-01
-1.378405955756032419e-01
-1.378201225798722229e-01
-1.377586230853073967e-01
-1.377530198139959028e-01
-1.377084094608237719e-01
-1.376894560144675816e-01
-1.376494407779605134e-01
-1.376339136156512488e-01
-1.376109385848820754e-01
-1.375820335340273148e-01
-1.375256063368906490e-01
-1.374965791033406770e-01
-1.374735304618447951e-01
-1.374490076300443897e-01
-1.374146710445405539e-01
-1.373908087385160570e-01
-1.373591231311226124e-01
-1.373158332973671292e-01
-1.372844218773135727e-01
-1.372563028904123517e-01
-1.372075501826665045e-01
-1.371847367496634162e-01
-1.371762237283568053e-01
-1.371329016914463184e-01
-1.370948784492033168e-01
-1.370585844625058503e-01
-1.370283939748644930e-01
-1.370178929950326419e-01
-1.370061088740163191e-01
-1.369614302362121006e-01
-1.369363270879133121e-01
-1.369207759692904480e-01
-1.368872438012070925e-01
-1.368707175683897548e-01
-1.368631657201068441e-01
-1.368046493325038859e-01
-1.367772426354753601e-01
-1.367557178130085205e-01
-1.367228288186474461e-01
-1.366792987674623205e-01
-1.366579127486046707e-01
-1.366462810445858711e-01
-1.366273676746481147e-01
-1.366024327721546139e-01
-1.365856912614067109e-01
-1.365344434190216560e-01
-1.364740873310145430e-01
-1.364503881758789283e-01
-1.364368662469707116e-01
-1.364178952536908573e-01
-1.363939116440869848e-01
-1.363545409446048629e-01
-1.363219956277850753e-01
-1.363079527474233554e-01
-1.362963723257223925e-01
-1.362394604305703361e-01
-1.362103077536228612e-01
-1.361979871153317645e-01
-1.361658723079280375e-01
-1.361391863250048240e-01
-1.360907617720775731e-01
-1.360831578695895772e-01
-1.360542424463315192e-01
-1.360249285541142994e-01
-1.360109808233025408e-01
-1.359638728443234579e-01
-1.359430625950678317e-01
-1.359048895018793446e-01
-1.358677316795741385e-01
-1.358624132996364420e-01
-1.358250180702383070e-01
-1.357919318063464109e-01
-1.357476679368883887e-01
-1.357331032764023948e-01
-1.356945295355868053e-01
-1.356592413071786574e-01
-1.356313080878026600e-01
-1.356104711699722687e-01
-1.355682214333918112e-01
-1.355394295638909230e-01
-1.354997839127993764e-01
-1.354731915143337351e-01
-1.354537044212063002e-01
-1.354273107023650502e-01
-1.354041551287501477e-01
-1.353712878605583259e-01
-1.353335047962831439e-01
-1.352966393307450388e-01
-1.352724240099960340e-01
-1.352455008541732229e-01
-1.352340222394868285e-01
-1.352129472707757074e-01
-1.351744598389224838e-01
-1.351526699422670452e-01
-1.351254691593026525e-01
-1.351088507522549276e-01
-1.350748879968829974e-01
-1.350249528574099522e-01
-1.350035383540511558e-01
-1.349545755820740212e-01
-1.349429219321974793e-01
-1.349105939392334363e-01
-1.348883584831924720e-01
-1.348622578761753399e-01
-1.348430070980606021e-01
-1.347967536476842310e-01
-1.347407899143718557e-01
-1.347331332013302352e-01
-1.347162244243589047e-01
-1.346908240600452056e-01
-1.346500155012563260e-01
-1.346195368643528234e-01
-1.346112296241445683e-01
-1.346062478646483651e-01
-1.345495803478904961e-01
-1.345343737435711340e-01
-1.345102738484169613e-01
-1.344745673191230506e-01
-1.344477837901384421e-01
-1.344218967849944713e-01
-1.344141870390401228e-01
-1.343507618173154505e-01
-1.343255627080173764e-01
-1.342824379962499481e-01
-1.342588845850385404e-01
-1.342456945319326911e-01
-1.341958147981529015e-01
-1.341659514145190357e-01
-1.341571176514369523e-01
-1.341404540396319289e-01
-1.340930199605961937e-01
-1.340780948192288324e-01
-1.340358684771692510e-01
-1.340081606965847216e-01
-1.339961034892974967e-01
-1.339650867824713487e-01
-1.339101186224734841e-01
-1.338860848101735834e-01
-1.338798123049558808e-01
-1.338496380248166417e-01
-1.338245388179589712e-01
-1.338174133996683501e-01
-1.337391968426315247e-01
-1.337134093109725030e-01
-1.336946533489441757e-01
-1.336678974693034094e-01
-1.336323403202616111e-01
-1.335998998214729949e-01
-1.335849982942275971e-01
-1.335522035163261567e-01
-1.335304065063979417e-01
-1.335234680563569531e-01
-1.334695750306583439e-01
-1.334335475492451073e-01
-1.334201207256894284e-01
-1.333671942722649550e-01
-1.333437406670188174e-01
-1.333297603197325376e-01
-1.332891729347287502e-01
-1.332603736838885444e-01
-1.332470455175390478e-01
-1.332074174463237226e-01
-1.331979188102916933e-01
-1.331723470722884217e-01
-1.331497253572703487e-01
-1.331371679880338776e-01
-1.330885138755865671e-01
-1.330711268079483034e-01
-1.330410798124461447e-01
-1.330130249314443180e-01
-1.329846287451728060e-01
-1.329563825454195269e-01
-1.329409820061434599e-01
-1.329052583182942504e-01
-1.328544186150498740e-01
-1.328482451098625117e-01
-1.328228564277826040e-01
-1.327786480283848491e-01
-1.327634499579397886e-01
-1.327486290296744365e-01
-1.327020734653032441e-01
-1.326803971468459298e-01
-1.326569517067124337e-01
-1.326168175392130055e-01
-1.325875713206983164e-01
-1.325391653918167045e-01
-1.325322084403897094e-01
-1.325116485838434555e-01
-1.324649106370354712e-01
-1.324593661088010743e-01
-1.324156488232237638e-01
-1.323913128417053553e-01
-1.323754824469891567e-01
-1.323321003254004924e-01
-1.323194734668871331e-01
-1.322812775499020432e-01
-1.322576085088916775e-01
-1.322171267624337454e-01
-1.321944047314027593e-01
-1.321817191398400315e-01
-1.321383449695279766e-01
-1.321159528018893969e-01
-1.320549406451251295e-01
-1.320373477209399737e-01
-1.319897059182081056e-01
-1.319752258999387362e-01
-1.319620089858822842e-01
-1.319489238358145800e-01
-1.318967658039977842e-01
-1.318713005715023145e-01
-1.318477138052457365e-01
-1.318206491865241414e-01
-1.318183000042260355e-01
-1.317664546078856636e-01
-1.317364810147764742e-01
-1.317089754438119931e-01
-1.316767698702713818e-01
-1.316494488525891127e-01
-1.316311988871763372e-01
-1.316153739659862709e-01
-1.315767497921048190e-01
-1.315515455102788112e-01
-1.315350754694684099e-01
-1.314918491104041798e-01
-1.314535323466975159e-01
-1.314212811636091272e-01
-1.314069532224096670e-01
-1.313693310610912213e-01
-1.313435238091280322e-01
-1.313302742216789221e-01
-1.313044956416521969e-01
-1.312700299341668930e-01
-1.312255469687754750e-01
-1.312177852024050129e-01
-1.311778622776780256e-01
-1.311263551291871055e-01
-1.311122458069916563e-01
-1.311109168540747494e-01
-1.310725617570002721e-01
-1.310407672996945216e-01
-1.310013460577215960e-01
-1.309942539825629804e-01
-1.309533878666453988e-01
-1.309288593113407673e-01
-1.309122303161996126e-01
-1.308639283049748692e-01
-1.308169361196156733e-01
-1.307847226404167951e-01
-1.307603723179345812e-01
-1.307254714220941194e-01
-1.307164547807994626e-01
-1.306718776945933191e-01
-1.306433256447284974e-01
-1.306124609454574759e-01
-1.305906712695648619e-01
-1.305646498822626289e-01
-1.305454776491608015e-01
-1.305280207368239298e-01
-1.304743362123820249e-01
-1.304218869656164070e-01
-1.304029109123126529e-01
-1.303942383737495270e-01
-1.303509009046923683e-01
-1.303244190264573055e-01
-1.302996571823377137e-01
-1.302837003510682878e-01
-1.302640666678081260e-01
-1.302027711037930247e-01
-1.301790628866867361e-01
-1.301560257763381134e-01
-1.301165871500247206e-01
-1.301028890765337231e-01
-1.300745771897262593e-01
-1.300610311647971418e-01
-1.300571036917839429e-01
-1.300343500102138505e-01
-1.299705180307836327e-01
-1.299510202549790383e-01
-1.299261246036204909e-01
-1.299009432020042099e-01
-1.298657438083592186e-01
-1.298438424686398363e-01
-1.298235888103779212e-01
-1.298024525784583771e-01
-1.297724281178467276e-01
-1.297522440634506502e-01
-1.297246375438703692e-01
-1.297066424058428979e-01
-1.296841978614697299e-01
-1.296293174796484537e-01
-1.296191986788741146e-01
-1.295854853527694250e-01
-1.295718138119731355e-01
-1.295260889390361658e-01
-1.294618785826776031e-01
-1.294501523329124604e-01
-1.294297634208433634e-01
-1.293557324183111090e-01
-1.293315422056305064e-01
-1.293191836403423389e-01
-1.293113849900791867e-01
-1.292591001220592117e-01
-1.292391043487469970e-01
-1.292242414436237108e-01
-1.291913624555852125e-01
-1.291577777426713147e-01
-1.291366242292294464e-01
-1.291320424092444186e-01
-1.290921541585304533e-01
-1.290729114412701994e-01
-1.290226231921322575e-01
-1.289817651332739179e-01
-1.289642584562602223e-01
-1.289510822174929627e-01
-1.289344101873565462e-01
-1.289196899168441601e-01
-1.288567336570956012e-01
-1.288420678336842373e-01
-1.288210646077248001e-01
-1.287984912568299056e-01
-1.287805849167010797e-01
-1.287396819997539410e-01
-1.287102346556454613e-01
-1.286982241546094363e-01
-1.286387998707025360e-01
-1.286223520061046122e-01
-1.285665670870138610e-01
-1.285471101519051751e-01
-1.284976798983287205e-01
-1.284925401904170039e-01
-1.284576897832325204e-01
-1.284455805394135453e-01
-1.283926955589390351e-01
-1.283589199178073736e-01
-1.283478887388115330e-01
-1.283440322892788199e-01
-1.283214752465415831e-01
-1.282893753864402520e-01
-1.282439024912617187e-01
-1.282165349985929792e-01
-1.281992371238421802e-01
-1.281970470048462429e-01
-1.281572738911516129e-01
-1.281476406110100552e-01
-1.281225270832155316e-01
-1.280981958663223175e-01
-1.280586697677380537e-01
-1.280377528621933214e-01
-1.280259915097086698e-01
-1.280005062987574771e-01
-1.279710367104500146e-01
-1.279482720132247842e-01
-1.279202631521447753e-01
-1.278997429566981481e-01
-1.278185462721073140e-01
-1.278061500287564489e-01
-1.277931298651877046e-01
-1.277511767560675637e-01
-1.277237330146050454e-01
-1.277048537121805438e-01
-1.276915604091707623e-01
-1.276517082366839806e-01
-1.276032484271294176e-01
-1.275701766906926771e-01
-1.275597093831320472e-01
-1.275305458856770269e-01
-1.275055646547684773e-01
-1.274899823045027580e-01
-1.274355505038802516e-01
-1.274057724268344571e-01
-1.274005017839361376e-01
-1.273561085670080473e-01
-1.273216189941312748e-01
-1.273037384465488253e-01
-1.272804276045365612e-01
-1.272448727558816717e-01
-1.271926675469290946e-01
-1.271689519453949868e-01
-1.271358703408448088e-01
-1.271073463617418409e-01
-1.270864913327145462e-01
-1.270590462249474029e-01
-1.270165518658407100e-01
-1.269682856383010372e-01
-1.269486531728959422e-01
-1.269329170986590316e-01
-1.269148565579274190e-01
-1.268989808900606864e-01
-1.268764782623325038e-01
-1.268580080891119344e-01
-1.268141443536935364e-01
-1.267838875675516563e-01
-1.267750038509731780e-01
-1.267399731432067300e-01
-1.267133636520850481e-01
-1.266849519046056582e-01
-1.266570760944718821e-01
-1.266393215646509085e-01
-1.265816206752843620e-01
-1.265674630287653146e-01
-1.265494563377289605e-01
-1.265086884105249831e-01
-1.264988922345283429e-01
-1.264362506512740347e-01
-1.264177298945826367e-01
-1.264070301224989312e-01
-1.263951698048738914e-01
-1.263606344353701005e-01
-1.263276801769559199e-01
-1.262812349098984821e-01
-1.262752142262253408e-01
-1.262358141053384619e-01
-1.262027861605909407e-01
-1.261865239707798403e-01
-1.261711269126545298e-01
-1.261488051665003440e-01
-1.261113799857820350e-01
-1.260572876091721195e-01
-1.260375172065907878e-01
-1.260189947667555432e-01
-1.259946203991918479e-01
-1.259629376061192629e-01
-1.259359106877394607e-01
-1.258903813791222293e-01
-1.258712566302787050e-01
-1.258532198270394531e-01
-1.258145911951927820e-01
-1.257881666278012622e-01
-1.257526338810391053e-01
-1.257207706567601280e-01
-1.256905068265519732e-01
-1.256714275889848076e-01
-1.256184912445918178e-01
-1.256135246502662062e-01
-1.255886408350136429e-01
-1.255506834295902485e-01
-1.255402846903627134e-01
-1.254950146412930900e-01
-1.254784759765584790e-01
-1.254492100348863493e-01
-1.254152212138818501e-01
-1.254056819979206816e-01
-1.253619673309623594e-01
-1.253514841486697007e-01
-1.253083461122523334e-01
-1.252928091524484477e-01
-1.252753560434628488e-01
-1.252466706953159481e-01
-1.252159050277844576e-01
-1.252017525384860608e-01
-1.251839336358330779e-01
-1.251225499886234882e-01
-1.251031371863374209e-01
-1.250597798183129550e-01
-1.250460784131774972e-01
-1.250079328223954733e-01
-1.249880661270880988e-01
-1.249281477687945174e-01
-1.249182763974109600e-01
-1.248935280275328130e-01
-1.248504406680058798e-01
-1.248220875325325996e-01
-1.247924132190796620e-01
-1.247486139814190653e-01
-1.247398043536816770e-01
-1.247219845102533753e-01
-1.247026030701136323e-01
-1.246875247886505000e-01
-1.246492331944374921e-01
-1.246342024895444045e-01
-1.246152867283736032e-01
-1.245753300566046218e-01
-1.245661120693416779e-01
-1.245110980869908179e-01
-1.244875301058931127e-01
-1.244743861754800118e-01
-1.244366237911755102e-01
-1.244289136632618087e-01
-1.243820666873481084e-01
-1.243694090448322631e-01
-1.243257686074195068e-01
-1.242818648150210981e-01
-1.242744145500963571e-01
-1.242578056743517678e-01
-1.242467723789636713e-01
-1.242077924847783676e-01
-1.241881487017327534e-01
-1.241298931009219564e-01
-1.241111334575100977e-01
-1.241001792957757144e-01
-1.240884114939931893e-01
-1.240456448464578032e-01
-1.240324204644317196e-01
-1.239792912788473811e-01
-1.239375221151235162e-01
-1.239270110278495596e-01
-1.238854011797397847e-01
-1.238710631627756575e-01
-1.238104770791456921e-01
-1.237938835827983308e-01
-1.237722693447850519e-01
-1.237644696328165095e-01
-1.237157462559987375e-01
-1.236846578688047260e-01
-1.236752484713212474e-01
-1.236389042287393270e-01
-1.236192209802808306e-01
-1.235864980985629524e-01
-1.235256002908207418e-01
-1.235082757936967479e-01
-1.234840314384191007e-01
-1.234681006949985560e-01
-1.234574073070628941e-01
-1.234273144276278322e-01
-1.234143297215001267e-01
-1.233640631867235771e-01
-1.233548317587977172e-01
-1.232978715131894387e-01
-1.232860900457798115e-01
-1.232476901486603271e-01
-1.232094334451791229e-01
-1.231975900072815322e-01
-1.231505094162645697e-01
-1.231445647857639658e-01
-1.231232356644506865e-01
-1.230938901044976719e-01
-1.230455989191983901e-01
-1.230015671745268713e-01
-1.229911899130944619e-01
-1.229661928823166939e-01
-1.229514998838136253e-01
-1.229028102191301597e-01
-1.228925461567208499e-01
-1.228554672227614442e-01
-1.228424386127896784e-01
-1.228098898216440360e-01
-1.227770765236191330e-01
-1.227521064746760759e-01
-1.227499377777530876e-01
-1.226922001656672589e-01
-1.226364025395298984e-01
-1.226150604260399790e-01
-1.226041895446125796e-01
-1.225968894525073793e-01
-1.225692502190918742e-01
-1.225426179844250618e-01
-1.225320699981665151e-01
-1.224849364065060398e-01
-1.224737875696192690e-01
-1.224526451831998985e-01
-1.224055558786157072e-01
-1.223935389520009187e-01
-1.223757897350404023e-01
-1.223439540839137696e-01
-1.223237574745005551e-01
-1.222985405055687091e-01
-1.222582050432294010e-01
-1.222534282991576959e-01
-1.222115399932699464e-01
-1.222024122342909302e-01
-1.221521965834402035e-01
-1.221343725985604700e-01
-1.221255937588034135e-01
-1.220664432938805000e-01
-1.220592512087094739e-01
-1.220408893790049798e-01
-1.220165137075340800e-01
-1.219950094935589868e-01
-1.219730630072839161e-01
-1.219565295857629184e-01
-1.219157272337360320e-01
-1.218766093962209973e-01
-1.218458365343493555e-01
-1.218276848162715975e-01
-1.217954069278237572e-01
-1.217661379768928687e-01
-1.217381633741189684e-01
-1.217038681352115292e-01
-1.216908186751312071e-01
-1.216640055695349387e-01
-1.216550429207711448e-01
-1.216222237837062681e-01
-1.215643531607842331e-01
-1.215566541410390555e-01
-1.215263554349771125e-01
-1.215090964009154784e-01
-1.214994433158308740e-01
-1.214354278893050865e-01
-1.214213516461542797e-01
-1.214056406295657975e-01
-1.213668898332351809e-01
-1.213349197435014404e-01
-1.213012536791329143e-01
-1.212981986090251041e-01
-1.212538731682646087e-01
-1.212222626852804130e-01
-1.211912924858259966e-01
-1.211704501034068238e-01
-1.211432223704533018e-01
-1.211104553393420880e-01
-1.210972788891671315e-01
-1.210451080836531801e-01
-1.210073234609601867e-01
-1.209925105110090660e-01
-1.209745381562996047e-01
-1.209529778301367819e-01
-1.209399879321701454e-01
-1.209045471254513449e-01
-1.208693049503396511e-01
-1.208313061331599270e-01
-1.207984895757299726e-01
-1.207714607406315255e-01
-1.207672122766835499e-01
-1.207525691360469278e-01
-1.207396216341518336e-01
-1.206860368420234197e-01
-1.206224322105058089e-01
-1.205845942580736629e-01
-1.205781759860788394e-01
-1.205379843528424366e-01
-1.205183859163318771e-01
-1.204980776862398240e-01
-1.204734465683221234e-01
-1.204638078285394653e-01
-1.203838265871233770e-01
-1.203670121448615349e-01
-1.203297129267359711e-01
-1.203247412996313048e-01
-1.202771535943505110e-01
-1.202390434778280726e-01
-1.202203038050590200e-01
-1.202044769782164568e-01
-1.201678177374073120e-01
-1.201560209547415659e-01
-1.201267502881969429e-01
-1.200887472985837090e-01
-1.200695389355936060e-01
-1.200251101915748853e-01
-1.199913985812907091e-01
-1.199732150751859350e-01
-1.199381616538996442e-01
-1.199310276783440155e-01
-1.199152565707329587e-01
-1.198859403084004405e-01
-1.198396821393173106e-01
-1.198295258138960817e-01
-1.198049739116029133e-01
-1.197667870488758335e-01
-1.197525641908962768e-01
-1.197311156614857541e-01
-1.196923288620486414e-01
-1.196668002581004475e-01
-1.196350024808331969e-01
-1.195988098718268888e-01
-1.195808062772620306e-01
-1.195532989576931771e-01
-1.195431418647737165e-01
-1.194841658477448776e-01
-1.194520611098741358e-01
-1.194461365026163180e-01
-1.193995705203691193e-01
-1.193942260375932540e-01
-1.193661013374631985e-01
-1.193594266885067701e-01
-1.192790357602528384e-01
-1.192651737465177386e-01
-1.192546234905391134e-01
-1.192342766994359538e-01
-1.192104675207512898e-01
-1.191841954336811393e-01
-1.191664419165278377e-01
-1.191131307134948303e-01
-1.191116657586616112e-01
-1.190976323302607442e-01
-1.190267514469710297e-01
-1.190080979756431012e-01
-1.190042874458974442e-01
-1.189831676535792748e-01
-1.189520046125080999e-01
-1.189115815677856125e-01
-1.188869024067939761e-01
-1.188780688029449917e-01
-1.188664711076232450e-01
-1.188202414960552733e-01
-1.187968980058805024e-01
-1.187676439244408355e-01
-1.187207179436292337e-01
-1.186971542654825240e-01
-1.186738908010495641e-01
-1.186303326213615783e-01
-1.186279563555627525e-01
-1.185505764419307606e-01
-1.185305546055648585e-01
-1.185181074101936960e-01
-1.184831374564628281e-01
-1.184622359659511792e-01
-1.184301589181443182e-01
-1.184128817410968482e-01
-1.184023532207396368e-01
-1.183434531006180568e-01
-1.183179652669610060e-01
-1.182618057415295576e-01
-1.182450219585691742e-01
-1.182298994987283081e-01
-1.181925558861715297e-01
-1.181894213532679039e-01
-1.181675537736880388e-01
-1.181416891809511649e-01
-1.181083099174511097e-01
-1.180900453935148364e-01
-1.180827236197212471e-01
-1.180636413723307188e-01
-1.180291953877216360e-01
-1.179975281590040503e-01
-1.179543158482236620e-01
-1.179373603043303853e-01
-1.179229866064645804e-01
-1.178713423237996438e-01
-1.178498980229027437e-01
-1.178241950370974289e-01
-1.177961103343464211e-01
-1.177861336677572257e-01
-1.177468667698391147e-01
-1.177393494884956815e-01
-1.176993206567017725e-01
-1.176721135880813562e-01
-1.176303833901680695e-01
-1.176062412481101993e-01
-1.175892719725109281e-01
-1.175708453798697262e-01
-1.175336679273786822e-01
-1.175179680904908097e-01
-1.175120458226388831e-01
-1.174705755461689927e-01
-1.174440347691310116e-01
-1.174280184249749948e-01
-1.173896573645678842e-01
-1.173646142690190075e-01
-1.173516014934974372e-01
-1.173328533208365665e-01
-1.172782899321179184e-01
-1.172669460109019013e-01
-1.172407680222295190e-01
-1.172139826148979880e-01
-1.171799103850139079e-01
-1.171362845778110007e-01
-1.171012611505835299e-01
-1.170836985337501968e-01
-1.170541698681312470e-01
-1.170437130188543284e-01
-1.169986066232952815e-01
-1.169934568483629589e-01
-1.169661267330839582e-01
-1.169462538679943153e-01
-1.169215626287769261e-01
-1.168780453007841058e-01
-1.168593448735140428e-01
-1.168448533353138308e-01
-1.168147223693800363e-01
-1.167913903981601387e-01
-1.167771869473589186e-01
-1.167398778953795124e-01
-1.167054814461312984e-01
-1.166981068308597380e-01
-1.166507005896798566e-01
-1.166322591682931176e-01
-1.166240170888147298e-01
-1.166129855831451734e-01
-1.165568812107862506e-01
-1.165375879133289383e-01
-1.165103496371106828e-01
-1.164907220526342491e-01
-1.164562910510914262e-01
-1.164381013410760168e-01
-1.163935552752081992e-01
-1.163679397062065413e-01
-1.163445590941457053e-01
-1.163097872671414457e-01
-1.162960254221337697e-01
-1.162841549400631391e-01
-1.162699112676375823e-01
-1.162673962102879488e-01
-1.162300612001888056e-01
-1.161885648137028493e-01
-1.161666579501679786e-01
-1.161174450493915600e-01
-1.161079556334752294e-01
-1.160803285374926719e-01
-1.160515018017857225e-01
-1.160091434346891826e-01
-1.160051527949870209e-01
-1.159749498833434478e-01
-1.159305686355399378e-01
-1.159248401910497328e-01
-1.158959609090763343e-01
-1.158586551853927893e-01
-1.158365110289516220e-01
-1.158077137129238099e-01
-1.157761678972484831e-01
-1.157500774847821656e-01
-1.157118491313252062e-01
-1.156762330941658867e-01
-1.156466717302227221e-01
-1.156103163405380607e-01
-1.156096489582577325e-01
-1.155768895100869886e-01
-1.155707384553041062e-01
-1.155517995140482035e-01
-1.155271781903010886e-01
-1.154949462875539401e-01
-1.154524843196992057e-01
-1.154230981250420618e-01
-1.153918051221498597e-01
-1.153758588278923358e-01
-1.153346753991971729e-01
-1.153161543072857842e-01
-1.153017945105199449e-01
-1.152634019769041007e-01
-1.152493430535903585e-01
-1.152127842789518186e-01
-1.151857745412939726e-01
-1.151592935602621937e-01
-1.151527609399740359e-01
-1.151232127303151442e-01
-1.150672604828650303e-01
-1.150557912604187327e-01
-1.150251739009221785e-01
-1.150206598007448011e-01
-1.149677898744807802e-01
-1.149320731364373016e-01
-1.149201170244540104e-01
-1.149015471162407598e-01
-1.148597707084973718e-01
-1.148281765551457390e-01
-1.148106204548157427e-01
-1.147793389610998194e-01
-1.147527523460958043e-01
-1.147482581240678312e-01
-1.147056182574054950e-01
-1.146963170920093922e-01
-1.146460401031391130e-01
-1.146321881291440803e-01
-1.146058230323830363e-01
-1.145667328703572352e-01
-1.145325305468952448e-01
-1.145246178802908632e-01
-1.144975847616212516e-01
-1.144563567472765275e-01
-1.144366606150177268e-01
-1.144044283367202097e-01
-1.143846376604245318e-01
-1.143525929844679268e-01
-1.143237304932392118e-01
-1.142908714842546525e-01
-1.142657118115413817e-01
-1.142413639346989418e-01
-1.142307631569835780e-01
-1.141829276244874514e-01
-1.141552971604317401e-01
-1.141328966044591053e-01
-1.141251036405477592e-01
-1.140916097010170882e-01
-1.140637756276280668e-01
-1.140486110796484209e-01
-1.140401763335054663e-01
-1.140083889554736329e-01
-1.139857423644313472e-01
-1.139499655343881312e-01
-1.139255087688896551e-01
-1.139099140477430328e-01
-1.138709484579783771e-01
-1.138636926520645021e-01
-1.138357260616682243e-01
-1.138135773563027364e-01
-1.137889967825928828e-01
-1.137530936251138491e-01
-1.137489745027201460e-01
-1.136816699218088367e-01
-1.136414121523294518e-01
-1.136329481920646811e-01
-1.136232508417083786e-01
-1.135757725662155659e-01
-1.135381218704981099e-01
-1.135272979747916078e-01
-1.134838787914466685e-01
-1.134585657957903060e-01
-1.134242935273398201e-01
-1.133978501662519511e-01
-1.133833423948412689e-01
-1.133687766829633847e-01
-1.132929854918112711e-01
-1.132791363955874542e-01
-1.132730624135284136e-01
-1.132398200500161212e-01
-1.132106777590810576e-01
-1.131473034276673506e-01
-1.131414857016862507e-01
-1.131305314277725460e-01
-1.130948386426831320e-01
-1.130797317303951499e-01
-1.130657480179605157e-01
-1.130306656906329421e-01
-1.129994092233278791e-01
-1.129851035987415320e-01
-1.129410752113887140e-01
-1.129246096001687572e-01
-1.128860939922225193e-01
-1.128534033658973312e-01
-1.128366145341744564e-01
-1.128070510220431644e-01
-1.127979546402645972e-01
-1.127699894467517339e-01
-1.127433803890357800e-01
-1.127295000769467648e-01
-1.126983372429537222e-01
-1.126504537054132671e-01
-1.126116374198200265e-01
-1.126016695999305373e-01
-1.125727806747715554e-01
-1.125417288260931736e-01
-1.125316130454619146e-01
-1.124958423980469135e-01
-1.124716809352610258e-01
-1.124471409911924902e-01
-1.124230434796406330e-01
-1.124127255813048565e-01
-1.123507678615865146e-01
-1.123272206326589306e-01
-1.123188127437604045e-01
-1.122848546981763396e-01
-1.122781196301635698e-01
-1.122135919371209378e-01
-1.121950080347344503e-01
-1.121554766737376529e-01
-1.121434756077550055e-01
-1.121315926124521745e-01
-1.120910448028616946e-01
-1.120824130304380051e-01
-1.120387369527605648e-01
-1.120156672635210515e-01
-1.119931044248432817e-01
-1.119863613074188469e-01
-1.119570781672873661e-01
-1.119055633782182757e-01
-1.118788585195194529e-01
-1.118471956799863554e-01
-1.118327051480278167e-01
-1.118046392889422702e-01
-1.117832997462363254e-01
-1.117374450171692568e-01
-1.117264653041227240e-01
-1.117029022061895582e-01
-1.116851700631865396e-01
-1.116579033934952669e-01
-1.116238198395962944e-01
-1.115929042267736482e-01
-1.115567562809708368e-01
-1.115449391538553825e-01
-1.115083361632733527e-01
-1.114572768263042968e-01
-1.114522847936152972e-01
-1.114378507889924597e-01
-1.114014682343824891e-01
-1.113602150156013937e-01
-1.113389835169447395e-01
-1.113090484408683356e-01
-1.112901697221120867e-01
-1.112639082394406842e-01
-1.112440703021971289e-01
-1.112128386707321726e-01
-1.111788763924832502e-01
-1.111366693918676429e-01
-1.111091069846766033e-01
-1.110984066738268106e-01
-1.110813110462223752e-01
-1.110583744156987129e-01
-1.110400550994263547e-01
-1.110294986716962307e-01
-1.110006996149865699e-01
-1.109855460155101670e-01
-1.109293893313887669e-01
-1.109169385326798374e-01
-1.108734019907682000e-01
-1.108661459618388023e-01
-1.108487265611360906e-01
-1.108089072173246425e-01
-1.107804394692117056e-01
-1.107597539685457322e-01
-1.107290567575597851e-01
-1.107029976990966391e-01
-1.106838846859772574e-01
-1.106643361318803975e-01
-1.106421295608598365e-01
-1.106015909761376981e-01
-1.105857720524201226e-01
-1.105834447345151461e-01
-1.105298476259171658e-01
-1.105171361409058028e-01
-1.104889668299629812e-01
-1.104570867781365096e-01
-1.104081928864890372e-01
-1.103898972651423394e-01
-1.103735812620269818e-01
-1.103281441571448418e-01
-1.102977930586636346e-01
-1.102841816736353231e-01
-1.102480256685467730e-01
-1.102124454004985432e-01
-1.102006312411049904e-01
-1.101861127063284707e-01
-1.101580824646417323e-01
-1.101347094441064434e-01
-1.100953657950070885e-01
-1.100817793490329044e-01
-1.100562747648279882e-01
-1.100211647681004212e-01
-1.100139544394977686e-01
-1.099653529658432549e-01
-1.099539203455828507e-01
-1.099368941551522039e-01
-1.099310305817537414e-01
-1.098779985166538076e-01
-1.098648462400368675e-01
-1.098006381709106249e-01
-1.097873507849419783e-01
-1.097634526635777874e-01
-1.097219425129666026e-01
-1.097060057166143465e-01
-1.096933525141533805e-01
-1.096689792405517172e-01
-1.096397986249481871e-01
-1.096196916413514078e-01
-1.095967066931575196e-01
-1.095665189210449919e-01
-1.095234926213174143e-01
-1.094907855189827528e-01
-1.094669426524174927e-01
-1.094503291206833651e-01
-1.094326473094954233e-01
-1.093857975909674762e-01
-1.093736286713089534e-01
-1.093510624947726106e-01
-1.093042212617695852e-01
-1.092984585642795825e-01
-1.092746352975875190e-01
-1.092500219107599146e-01
-1.092370860727330528e-01
-1.092254883593377079e-01
-1.091839379968880530e-01
-1.091664242800683415e-01
-1.091350978633446878e-01
-1.091210114958034993e-01
-1.090949676253578915e-01
-1.090263190454792142e-01
-1.089690996456949834e-01
-1.089421858255402165e-01
-1.089281112177195310e-01
-1.088832058117257529e-01
-1.088533788908835065e-01
-1.088336738981708629e-01
-1.088174579345410342e-01
-1.087974982375626842e-01
-1.087816180860843029e-01
-1.087574579021044763e-01
-1.087077575983632638e-01
-1.086943988719137333e-01
-1.086893316321068392e-01
-1.086453822718460305e-01
-1.086159872322438880e-01
-1.086026681492333334e-01
-1.085756730052019337e-01
-1.085534059083020642e-01
-1.085328966883608304e-01
-1.085004217343124300e-01
-1.084858114521588257e-01
-1.084387806188613079e-01
-1.084084230958672623e-01
-1.083703906904579795e-01
-1.083533758285495918e-01
-1.083455298051716476e-01
-1.083215155845908551e-01
-1.082815459232550626e-01
-1.082581845869165504e-01
-1.082239311697142381e-01
-1.082056815342309353e-01
-1.081950532031780154e-01
-1.081654092843350456e-01
-1.081305848778237044e-01
-1.081231852021598827e-01
-1.081024077079742185e-01
-1.080905034701057088e-01
-1.080409977382913167e-01
-1.080294893619180852e-01
-1.080007789777362170e-01
-1.079801054996183118e-01
-1.079418720419001998e-01
-1.079265457737570710e-01
-1.079110852643487550e-01
-1.078914222259520772e-01
-1.078692612197969802e-01
-1.078501107571323281e-01
-1.077747199518636068e-01
-1.077584757250656111e-01
-1.077480348023997780e-01
-1.077251274041985674e-01
-1.076965023995375692e-01
-1.076604678162575435e-01
-1.076443505655307331e-01
-1.076220008314471843e-01
-1.075999135449970390e-01
-1.075513405096689412e-01
-1.075383454101691005e-01
-1.074752992522918782e-01
-1.074683495707193792e-01
-1.074310488025679577e-01
-1.074007289184223668e-01
-1.073930558597750162e-01
-1.073803919147595931e-01
-1.073468943452530189e-01
-1.073102017977965728e-01
-1.072845704880517059e-01
-1.072628379587481084e-01
-1.072295181219001525e-01
-1.071854002236614922e-01
-1.071657777811595158e-01
-1.071590292222516227e-01
-1.071325423755059292e-01
-1.071093996097367551e-01
-1.070838789055303664e-01
-1.070598626909669837e-01
-1.070402861719025878e-01
-1.070199044332462157e-01
-1.069917318318500399e-01
-1.069626240066197664e-01
-1.069437190727738352e-01
-1.068942872171094738e-01
-1.068744559833072205e-01
-1.068348735333131960e-01
-1.067962272735759888e-01
-1.067718875094345876e-01
-1.067455425936173208e-01
-1.067249525140456234e-01
-1.067022534051542404e-01
-1.066914303586585233e-01
-1.066462646734599173e-01
-1.066351507098190765e-01
-1.065880465908737862e-01
-1.065680129061919446e-01
-1.065314974385404290e-01
-1.065037451041878636e-01
-1.065027443369394589e-01
-1.064695337605368886e-01
-1.064432407278912418e-01
-1.064211294950263564e-01
-1.064032239831124438e-01
-1.063846055959998260e-01
-1.063552683554744582e-01
-1.063464325248291431e-01
-1.063161038554345517e-01
-1.062675245485930342e-01
-1.062330069357645956e-01
-1.061970277595972179e-01
-1.061851899131598942e-01
-1.061538939856129515e-01
-1.061382071012921535e-01
-1.061065128982843775e-01
-1.060908265452675803e-01
-1.060428496303105483e-01
-1.060239326467483090e-01
-1.059883286479796904e-01
-1.059823246432446686e-01
-1.059591277534587817e-01
-1.059226223427088276e-01
-1.059059939582243925e-01
-1.058889423503616978e-01
-1.058638746350021864e-01
-1.058497363866225949e-01
-1.058216003358273816e-01
-1.057716428655184060e-01
-1.057519106485990956e-01
-1.057315201949788341e-01
-1.056790152882131628e-01
-1.056665473118594822e-01
-1.056416522567053262e-01
-1.056340849360509204e-01
-1.056254031962343132e-01
-1.055789301235226796e-01
-1.055532830644294040e-01
-1.055308633141074925e-01
-1.055187485370791267e-01
-1.054793489245660354e-01
-1.054728308544568005e-01
-1.054085722578188278e-01
-1.053781892781621432e-01
-1.053525369800019651e-01
-1.053315755556079869e-01
-1.052899808543620863e-01
-1.052700999682627814e-01
-1.052439141104097864e-01
-1.052345273608608078e-01
-1.052249574319935876e-01
-1.051810248577652318e-01
-1.051511851965094835e-01
-1.051451890851636262e-01
-1.050836778411582684e-01
-1.050439423005644635e-01
-1.050182223659029412e-01
-1.049866680745231429e-01
-1.049807872189618130e-01
-1.049753884823045880e-01
-1.049631496191257285e-01
-1.049369230199348468e-01
-1.049157806335475895e-01
-1.048942628968789481e-01
-1.048787652907174628e-01
-1.048428471603967682e-01
-1.047947274348246527e-01
-1.047580857845760716e-01
-1.047492770217075542e-01
-1.047454193380112086e-01
-1.047048553824101169e-01
-1.046530756935422357e-01
-1.046343614296293689e-01
-1.046194793064851580e-01
-1.046013596905357446e-01
-1.045627096355354890e-01
-1.045442121624020893e-01
-1.045356125390390634e-01
-1.045169708715015244e-01
-1.044625273702478319e-01
-1.044180647873207968e-01
-1.044069696290380322e-01
-1.043704313594762678e-01
-1.043572155049787564e-01
-1.043295827017056421e-01
-1.043024639413554777e-01
-1.042800842110968296e-01
-1.042650682492657632e-01
-1.042314308757236740e-01
-1.041882149975242589e-01
-1.041668681408426944e-01
-1.041284819690940500e-01
-1.041062919430129352e-01
-1.040732538010912811e-01
-1.040561167685719879e-01
-1.040339886330746977e-01
-1.039837748212208701e-01
-1.039670681354847026e-01
-1.039590753044139504e-01
-1.039487182526919185e-01
-1.039266637914521840e-01
-1.039146545146667766e-01
-1.039001614718368105e-01
-1.038688720176630109e-01
-1.038043689555257221e-01
-1.037929162404957195e-01
-1.037427764291118937e-01
-1.037280921075620921e-01
-1.037040035629543944e-01
-1.036794648405081065e-01
-1.036587434076312875e-01
-1.035886234196769229e-01
-1.035751867211233690e-01
-1.035598606603165828e-01
-1.035445679693254573e-01
-1.035123889603233871e-01
-1.035023173836510935e-01
-1.034667321886911517e-01
-1.034430750503061158e-01
-1.034232769746450120e-01
-1.034035194706458272e-01
-1.033887462241801780e-01
-1.033335762842353955e-01
-1.033204100005007675e-01
-1.032854123536798840e-01
-1.032744211232811959e-01
-1.032198396273806551e-01
-1.032084818604574461e-01
-1.031835963083277685e-01
-1.031761366435968996e-01
-1.031638552903354211e-01
-1.031281960345593329e-01
-1.030700139996064968e-01
-1.030644059244409105e-01
-1.030577611079554201e-01
-1.030262728890386781e-01
-1.030031869342282191e-01
-1.029684390472979660e-01
-1.029505789526120318e-01
-1.029053585508696023e-01
-1.028795461686395074e-01
-1.028389878372790445e-01
-1.028128853394711661e-01
-1.027793982481795543e-01
-1.027659331590035918e-01
-1.027340431757451655e-01
-1.027304982542545098e-01
-1.026932498867803023e-01
-1.026661365990160779e-01
-1.026497048111106036e-01
-1.026365466664826143e-01
-1.025682564591117174e-01
-1.025545413234456027e-01
-1.025109947334522098e-01
-1.024811092263921974e-01
-1.024719394384319415e-01
-1.024412173223608613e-01
-1.024136278812076140e-01
-1.023740287545955030e-01
-1.023445119012965365e-01
-1.023267818715898891e-01
-1.022949525585252761e-01
-1.022683377823867534e-01
-1.022652854358409857e-01
-1.022464017402348324e-01
-1.022112751146175558e-01
-1.021944666104283583e-01
-1.021575577358675435e-01
-1.021372472015361355e-01
-1.020870052446567477e-01
-1.020773392210558850e-01
-1.020578092489526356e-01
-1.020370533616299924e-01
-1.020000142147257371e-01
-1.019400030384396416e-01
-1.019310588840636189e-01
-1.019139353520921998e-01
-1.018897350075474717e-01
-1.018834879711686126e-01
-1.018337691001847956e-01
-1.018234393478087141e-01
-1.017921363236161947e-01
-1.017853118483360297e-01
-1.017523561344110539e-01
-1.017168983355019318e-01
-1.016962995220314636e-01
-1.016672775585361899e-01
-1.016157872199733858e-01
-1.016052812721423282e-01
-1.015732107067311429e-01
-1.015668018077847956e-01
-1.015638335718418439e-01
-1.015463789662798544e-01
-1.015120757561301379e-01
-1.014877991592690598e-01
-1.014312483076678650e-01
-1.014175677346529358e-01
-1.014090878423285214e-01
-1.013535759763443400e-01
-1.013471873323010808e-01
-1.013094867020380430e-01
-1.012938107193984416e-01
-1.012678805996154729e-01
-1.012245884623570735e-01
-1.012153762678717484e-01
-1.011846578021881604e-01
-1.011542996295759778e-01
-1.011238394869999890e-01
-1.011057371266412541e-01
-1.010723628271462116e-01
-1.010480000978091486e-01
-1.010309091892198363e-01
-1.010101555661563066e-01
-1.009851536611055256e-01
-1.009635177326781430e-01
-1.009503512012435711e-01
-1.009216216571830471e-01
-1.009037018825079957e-01
-1.008445725181184860e-01
-1.008304477229358120e-01
-1.008116452245148564e-01
-1.007798030630213115e-01
-1.007263368489141608e-01
-1.007176532497713051e-01
-1.007027915193810519e-01
-1.006795812156848768e-01
-1.006604144084646268e-01
-1.006060998177072396e-01
-1.005552937095892940e-01
-1.005258362731427657e-01
-1.005053873675900156e-01
-1.004700202611016613e-01
-1.004472999951363799e-01
-1.004330464346863405e-01
-1.004014490556139616e-01
-1.003827469280794138e-01
-1.003728073759684591e-01
-1.003209686194439509e-01
-1.003118374392042433e-01
-1.002936184108868256e-01
-1.002641704952051960e-01
-1.002204050368745991e-01
-1.001940899733282098e-01
-1.001773278638281861e-01
-1.001287134831307102e-01
-1.001035097357307335e-01
-1.000879811777295458e-01
-1.000740878011550372e-01
-1.000671936099393755e-01
-1.000399509867382075e-01
-1.000142774517815414e-01
-9.999695722316565005e-02
-9.992486346346377002e-02
-9.992079671097078841e-02
-9.989696256457231138e-02
-9.988219037788739763e-02
-9.981571361027921641e-02
-9.981145640813191000e-02
-9.980174826396528975e-02
-9.977088166875583419e-02
-9.976751192218413777e-02
-9.973693539372724404e-02
-9.969643638138134256e-02
-9.968037077471508800e-02
-9.966679987450652312e-02
-9.963525203525641638e-02
-9.961403410300354033e-02
-9.958768567339329469e-02
-9.953209006749788590e-02
-9.950633028172101158e-02
-9.948414945769118445e-02
-9.945885941017001963e-02
-9.944396791577372885e-02
-9.941287547328458984e-02
-9.937851105640291283e-02
-9.936112673079558477e-02
-9.933438145632819682e-02
-9.932491417529967781e-02
-9.928101380006323917e-02
-9.925586600703048545e-02
-9.923773370844349295e-02
-9.920258763356856746e-02
-9.918763800433644251e-02
-9.914744218275989285e-02
-9.909824431201111339e-02
-9.907833160330731248e-02
-9.906821546406407997e-02
-9.904551246623569116e-02
-9.902489849337281491e-02
-9.900984209209046094e-02
-9.898937543023703101e-02
-9.895474400223555622e-02
-9.890304422740839319e-02
-9.889545619563980261e-02
-9.886486635516897326e-02
-9.885283280585016596e-02
-9.880453043792555845e-02
-9.877674248536255641e-02
-9.876425495795526643e-02
-9.873868018623430109e-02
-9.871445031105904877e-02
-9.871137684926103995e-02
-9.865905997124935212e-02
-9.862482544627071412e-02
-9.861571981628053374e-02
-9.858413270887084190e-02
-9.857579072746033844e-02
-9.852407842630944712e-02
-9.847655784236922227e-02
-9.844943063088718027e-02
-9.843216026225265480e-02
-9.842759136302545175e-02
-9.840151135732827514e-02
-9.838447412101872236e-02
-9.836486685300890875e-02
-9.833191758937723237e-02
-9.831205225714292895e-02
-9.828005001765327542e-02
-9.823091514980336614e-02
-9.821866874075649290e-02
-9.819295206446221336e-02
-9.815150294297739220e-02
-9.815054846816786971e-02
-9.812250415159126660e-02
-9.808850050251938235e-02
-9.808488688626107455e-02
-9.805949356472415390e-02
-9.803997749009604745e-02
-9.797258908338091210e-02
-9.794079753789811105e-02
-9.791931903158543338e-02
-9.789256769160314953e-02
-9.788211559711051946e-02
-9.786350838721730172e-02
-9.781966744781228629e-02
-9.780924129700580005e-02
-9.777615203780154474e-02
-9.775201186122586816e-02
-9.773276422896129412e-02
-9.770859032148646039e-02
-9.766589577279707890e-02
-9.763054438731461060e-02
-9.761785290056934628e-02
-9.758987585575046309e-02
-9.756562947064437163e-02
-9.753562578916444292e-02
-9.752192610824278463e-02
-9.748798631994604058e-02
-9.746096617132940509e-02
-9.744194796239244449e-02
-9.742890479035382079e-02
-9.739648502699496668e-02
-9.735228020741784616e-02
-9.732138480092919486e-02
-9.729895359236759300e-02
-9.729161118479331960e-02
-9.726133792268581990e-02
-9.721877724854666170e-02
-9.718018396592070784e-02
-9.714646767642429181e-02
-9.712439172865949821e-02
-9.711722384375209849e-02
-9.709566337731462271e-02
-9.707442259053028488e-02
-9.702996803600108522e-02
-9.699915366503739089e-02
-9.699504162748254221e-02
-9.697603517739672441e-02
-9.696167925075815930e-02
-9.691975565329946640e-02
-9.690548164098308770e-02
-9.687471574268308183e-02
-9.684654702905678980e-02
-9.682589168273539326e-02
-9.680031162226973573e-02
-9.678590700698291860e-02
-9.673816977016541641e-02
-9.671389112752312722e-02
-9.670392830185309263e-02
-9.668018700402342125e-02
-9.665332588437783312e-02
-9.662746372856043098e-02
-9.659388126803641894e-02
-9.656680533388076193e-02
-9.654422027176481902e-02
-9.651713495589217540e-02
-9.650621779501658559e-02
-9.648014038605837173e-02
-9.644764731098373622e-02
-9.639949131363634294e-02
-9.637052711708118946e-02
-9.634945688434151667e-02
-9.631064977694550611e-02
-9.629953079873782018e-02
-9.629355513276574574e-02
-9.625727522066296338e-02
-9.623210162424000735e-02
-9.619975260446791965e-02
-9.616968533181444179e-02
-9.615557449946995905e-02
-9.614335085634517775e-02
-9.610214268807162896e-02
-9.609857932301188455e-02
-9.606876324629459729e-02
-9.605013069010540083e-02
-9.598664579304508337e-02
-9.596264258952300064e-02
-9.595235551512620864e-02
-9.591049068987825277e-02
-9.589629636344329522e-02
-9.587436718408454128e-02
-9.584051266190238283e-02
-9.580019765747346816e-02
-9.578084146608856209e-02
-9.575799396397660646e-02
-9.570944771591188838e-02
-9.569694403913531211e-02
-9.565971138701767629e-02
-9.564341275192120295e-02
-9.560334793827587885e-02
-9.558069944298891452e-02
-9.557002461337529842e-02
-9.554834816011847920e-02
-9.550195558527163620e-02
-9.549036556086148986e-02
-9.547836902025103045e-02
-9.543294172459465541e-02
-9.540964516125027828e-02
-9.539764459540731045e-02
-9.538611411991176903e-02
-9.534851395160642840e-02
-9.531801798795402902e-02
-9.528698370110302851e-02
-9.526034780961964432e-02
-9.525115986316329275e-02
-9.523520345862418468e-02
-9.519126234148481136e-02
-9.516955107385177692e-02
-9.515481984933457649e-02
-9.513803616941185481e-02
-9.512031080787694548e-02
-9.507597673477022338e-02
-9.505793989256453025e-02
-9.503796441004638829e-02
-9.496688450753637545e-02
-9.495097084427001066e-02
-9.493923489381009273e-02
-9.492386135958760796e-02
-9.488828087529316280e-02
-9.485477854528351349e-02
-9.484009222022277141e-02
-9.480391110038310920e-02
-9.479000932133513357e-02
-9.476756936391136921e-02
-9.475837476135859361e-02
-9.471043145769303395e-02
-9.468958711823441399e-02
-9.467580644515563582e-02
-9.461391615664463406e-02
-9.459427527957592341e-02
-9.458467393704789172e-02
-9.455872766744155555e-02
-9.452405989604020786e-02
-9.449906212679373696e-02
-9.447141285528520838e-02
-9.443079602492221447e-02
-9.439252037692599795e-02
-9.436735491805198217e-02
-9.434546702825138964e-02
-9.433056937620096227e-02
-9.431766143227890420e-02
-9.430747579752565835e-02
-9.425738959899337965e-02
-9.421926556092222182e-02
-9.419911258531474263e-02
-9.418132409884544254e-02
-9.415773908577848572e-02
-9.414449201641836296e-02
-9.410024271879421920e-02
-9.409393688030101566e-02
-9.406614449853639703e-02
-9.404537797225195894e-02
-9.400064363897855935e-02
-9.399324468247580167e-02
-9.397470507955740793e-02
-9.395469139703954697e-02
-9.393573322226475564e-02
-9.388074645914498695e-02
-9.387003523390008430e-02
-9.381676610591269116e-02
-9.379925643118150469e-02
-9.376929697726629764e-02
-9.374012985285404276e-02
-9.373273649734220614e-02
-9.370634607392838711e-02
-9.366872578752963308e-02
-9.365228175618103834e-02
-9.362697625541974156e-02
-9.358015778116959837e-02
-9.355645315634730785e-02
-9.355207645183055698e-02
-9.350635031534504371e-02
-9.348395620969612851e-02
-9.346773532674101936e-02
-9.342245512503227767e-02
-9.340138631707514683e-02
-9.337220682933805582e-02
-9.336016819103934439e-02
-9.334949909200304652e-02
-9.331608972759716791e-02
-9.330196500761828160e-02
-9.327794967232283518e-02
-9.323506054165697776e-02
-9.320858362536904584e-02
-9.318126767611656369e-02
-9.317636007677229659e-02
-9.316744642162477774e-02
-9.314612111339032330e-02
-9.307675425151337723e-02
-9.306502494740845344e-02
-9.303357513933105394e-02
-9.301069310240792087e-02
-9.299822124228188103e-02
-9.298207238246342099e-02
-9.294035561382152366e-02
-9.290384969008330662e-02
-9.288300212444058901e-02
-9.285871502866255289e-02
-9.283606534009486433e-02
-9.280313554190250391e-02
-9.278825196685933085e-02
-9.278187094081472019e-02
-9.275490746212161630e-02
-9.272497800093687514e-02
-9.270336166519704824e-02
-9.267768681553703591e-02
-9.267018274063015815e-02
-9.264514832326470328e-02
-9.259814584384867819e-02
-9.258505614969436692e-02
-9.257034363604202398e-02
-9.254349947156875755e-02
-9.251427988151642023e-02
-9.249649120259989532e-02
-9.246198410483211227e-02
-9.243996454465808199e-02
-9.238944830550419041e-02
-9.237792619461235311e-02
-9.235297054193544741e-02
-9.231592520456696760e-02
-9.229402948370049597e-02
-9.227141832550062039e-02
-9.224045434694813639e-02
-9.221168198977530706e-02
-9.219367527494085057e-02
-9.216264521001568677e-02
-9.214057641139625221e-02
-9.210384131721011114e-02
-9.209372744626395657e-02
-9.205617468247190294e-02
-9.197995852742027467e-02
-9.196242093645620730e-02
-9.195039262556689574e-02
-9.192451844413657147e-02
-9.190953171515295339e-02
-9.187759004446993671e-02
-9.184636648418725846e-02
-9.180620002180631123e-02
-9.178544542615643675e-02
-9.175111295625063002e-02
-9.171779681735769962e-02
-9.170523638018363011e-02
-9.168697066927247730e-02
-9.165905509881019930e-02
-9.164462332739506389e-02
-9.163255202280745637e-02
-9.158178778804251796e-02
-9.156468291734237708e-02
-9.154040944407584868e-02
-9.150705749298435054e-02
-9.149653027699231056e-02
-9.147622326430643325e-02
-9.145489471595721898e-02
-9.141934546792376826e-02
-9.139748226124674857e-02
-9.137933896048650029e-02
-9.137271954779527250e-02
-9.134852487570183088e-02
-9.132651283944862031e-02
-9.128539184407927221e-02
-9.126730455237125339e-02
-9.125260079522676260e-02
-9.123561760163662049e-02
-9.119323974726706306e-02
-9.117890401832090541e-02
-9.114889353868366184e-02
-9.112064925258570036e-02
-9.109869212923826787e-02
-9.106265963225942950e-02
-9.102026772240784380e-02
-9.100979867829356307e-02
-9.096964022439762987e-02
-9.095343897431945601e-02
-9.091485898591517012e-02
-9.090472505192459529e-02
-9.088320633499533119e-02
-9.085447705798202489e-02
-9.083167271495043438e-02
-9.081890107653808886e-02
-9.079316420191604897e-02
-9.075914388264641475e-02
-9.074160180561202660e-02
-9.069636687043522438e-02
-9.068277885063305566e-02
-9.065672016630593744e-02
-9.064327060419602455e-02
-9.060659191032541249e-02
-9.056677343880073505e-02
-9.054470633067188134e-02
-9.053036525867613760e-02
-9.049684829402693254e-02
-9.044009657815160752e-02
-9.043184934860862279e-02
-9.038423396386216502e-02
-9.037571688066786679e-02
-9.035403498044525250e-02
-9.033134910366324988e-02
-9.031740968743690035e-02
-9.031236960968028193e-02
-9.028310822128735036e-02
-9.024348807030921349e-02
-9.022330425087582428e-02
-9.019613090950290291e-02
-9.015177094957230186e-02
-9.014113006830851149e-02
-9.010677494993105108e-02
-9.010490040806673484e-02
-9.004968254461903632e-02
-9.002443650987296264e-02
-9.001177335463972362e-02
-8.998930900855531267e-02
-8.996553011612737349e-02
-8.994237630627516245e-02
-8.992632958438781521e-02
-8.989570576393793311e-02
-8.985018939171413033e-02
-8.983685263702370638e-02
-8.981576664698068257e-02
-8.978953491574787060e-02
-8.977735018777946441e-02
-8.973972324565357428e-02
-8.971767825544604835e-02
-8.970254708501351759e-02
-8.967650127043857999e-02
-8.964751550183902573e-02
-8.960667074969633217e-02
-8.957845690735211086e-02
-8.952883308594491996e-02
-8.951492953624098914e-02
-8.947089208264366600e-02
-8.943369469237011371e-02
-8.939743372494396434e-02
-8.939076957884314889e-02
-8.935473934743851099e-02
-8.934793996744119782e-02
-8.927887519928073834e-02
-8.926206001595682338e-02
-8.924661535684955127e-02
-8.920109923743629876e-02
-8.918755869346192688e-02
-8.917624175790100916e-02
-8.912895848166607626e-02
-8.912057791770822135e-02
-8.909120492266417446e-02
-8.905848923150122554e-02
-8.904312772484793137e-02
-8.902616952506453574e-02
-8.900917546822650905e-02
-8.896001976228315455e-02
-8.894380609326318909e-02
-8.892019582961782631e-02
-8.889979115089780004e-02
-8.885714670687908101e-02
-8.883892287337619154e-02
-8.879958922926031728e-02
-8.878388360857228379e-02
-8.874958245185227135e-02
-8.874202284963722542e-02
-8.872090260007717277e-02
-8.869844424619216516e-02
-8.868171612733677378e-02
-8.864162683011378441e-02
-8.862637950362023398e-02
-8.859658981180520976e-02
-8.857506685807373104e-02
-8.855911601809202116e-02
-8.853700428955327273e-02
-8.851599119073183530e-02
-8.847567430571937064e-02
-8.846317474552156668e-02
-8.842283439619191832e-02
-8.841849561839509875e-02
-8.840935327825999446e-02
-8.836478215314852447e-02
-8.833949176192348873e-02
-8.831323339464694500e-02
-8.830759829465595345e-02
-8.823792529407142871e-02
-8.820615143702528749e-02
-8.818474097721759608e-02
-8.817466352535999197e-02
-8.815584242116522584e-02
-8.812732475681062105e-02
-8.808270643049034843e-02
-8.806971110763370247e-02
-8.804697869442917879e-02
-8.801183156956418618e-02
-8.800439654342392948e-02
-8.797397768817979968e-02
-8.795117439871780185e-02
-8.793938797453329514e-02
-8.787658800173522855e-02
-8.786757879138326621e-02
-8.785452072876684393e-02
-8.778967870934142881e-02
-8.776600068739706662e-02
-8.775522164441626471e-02
-8.774184977202306723e-02
-8.766924878427054257e-02
-8.765773943358956544e-02
-8.763809426352495158e-02
-8.763383015466649772e-02
-8.758816220978485334e-02
-8.757758141928503881e-02
-8.753810447663329386e-02
-8.752654678296281632e-02
-8.751072963129519211e-02
-8.746468188019082546e-02
-8.746320537470692047e-02
-8.742033767420864798e-02
-8.740604382202052380e-02
-8.737540010193015072e-02
-8.732507588706667212e-02
-8.729260632572394263e-02
-8.727761617227922097e-02
-8.724785376887619903e-02
-8.722137260609880149e-02
-8.721387091724677743e-02
-8.719423862808128867e-02
-8.718343074201392873e-02
-8.716625242127748474e-02
-8.713012922465446231e-02
-8.711306311752672893e-02
-8.708799945592199387e-02
-8.703230791952387690e-02
-8.701641078132474338e-02
-8.698924646168210151e-02
-8.692045878821927363e-02
-8.690922104571363604e-02
-8.690060528746171298e-02
-8.689009586935805829e-02
-8.687239522779702239e-02
-8.683630054989363578e-02
-8.681470697019033622e-02
-8.679109255059108685e-02
-8.676899251144484793e-02
-8.673136688893912094e-02
-8.670230899289713133e-02
-8.669163295989104623e-02
-8.668126283648455721e-02
-8.664560190619946534e-02
-8.660302704896435944e-02
-8.659087054628744617e-02
-8.654358742969381346e-02
-8.652935257075472508e-02
-8.650516611469821759e-02
-8.649311583360672073e-02
-8.645419513574617576e-02
-8.643676195629484971e-02
-8.641933057365522308e-02
-8.638927509626490031e-02
-8.635838847092131010e-02
-8.633837708407696154e-02
-8.630972027222574838e-02
-8.627626115010089691e-02
-8.625625876033163331e-02
-8.622976686551545034e-02
-8.621778882347630457e-02
-8.618227001405207033e-02
-8.615853154906258360e-02
-8.614626429630292681e-02
-8.607057813083310305e-02
-8.605584731761181660e-02
-8.603284420411522193e-02
-8.601532923155197352e-02
-8.597964944683039734e-02
-8.597344858080571695e-02
-8.593678622110387244e-02
-8.593224305683380693e-02
-8.590742911219342859e-02
-8.589700016372897595e-02
-8.584346729323363845e-02
-8.583593717398854683e-02
-8.581419830541919813e-02
-8.580172144756134656e-02
-8.577185769250467162e-02
-8.574776163867969814e-02
-8.569802678908347571e-02
-8.567095425798459951e-02
-8.565841299291018784e-02
-8.563499160872223293e-02
-8.561262510819395155e-02
-8.558453908209665006e-02
-8.557370700198768665e-02
-8.556904833197040428e-02
-8.549785407800078452e-02
-8.546100188701935552e-02
-8.542628676313149261e-02
-8.540371255961204389e-02
-8.538718238523265724e-02
-8.537290050193521718e-02
-8.533887564645289969e-02
-8.532003363172632748e-02
-8.527497594119440305e-02
-8.525403487824753657e-02
-8.523710709167220401e-02
-8.520820111247001671e-02
-8.518613887155176978e-02
-8.516249322839899993e-02
-8.515551010639896279e-02
-8.513356346340400505e-02
-8.511710411627482209e-02
-8.508600458943219036e-02
-8.506234936521200884e-02
-8.502551435746988351e-02
-8.501728732856100867e-02
-8.497472270788022919e-02
-8.495744752330688931e-02
-8.490350107269334368e-02
-8.489110407851901963e-02
-8.483526617450795615e-02
-8.482150020176848493e-02
-8.480267972654800812e-02
-8.475710226965421645e-02
-8.474797213249479766e-02
-8.473135560997782645e-02
-8.469957753639789644e-02
-8.467939009226624347e-02
-8.467007056647787855e-02
-8.463604754959616616e-02
-8.462628051101037108e-02
-8.459174437699057414e-02
-8.456746669839906860e-02
-8.453613665965858948e-02
-8.451417476861031175e-02
-8.450089614327535581e-02
-8.446269801437655822e-02
-8.444811721118955505e-02
-8.442219909237930198e-02
-8.439774811587621994e-02
-8.438035763717693927e-02
-8.433294994647017040e-02
-8.431981484082823330e-02
-8.429607688089274520e-02
-8.426692451897485614e-02
-8.426540657636333309e-02
-8.422035691473570007e-02
-8.418663374076595929e-02
-8.416693349904472154e-02
-8.413060100482797066e-02
-8.409851589804587246e-02
-8.406211552891104666e-02
-8.404123078737787966e-02
-8.402770475786044968e-02
-8.401904365188839208e-02
-8.396455863787613549e-02
-8.394664524883307943e-02
-8.392411028724425237e-02
-8.390801873093772789e-02
-8.388996637448728477e-02
-8.387759564386501610e-02
-8.380716159974882506e-02
-8.379510797067668548e-02
-8.378770887611078355e-02
-8.377284811917898311e-02
-8.374444691512136774e-02
-8.370405585135778925e-02
-8.366362155639581188e-02
-8.365904714551436472e-02
-8.362725703554030332e-02
-8.359728371162078453e-02
-8.358294375229630147e-02
-8.355578754145903675e-02
-8.353944433682528037e-02
-8.350924919029112381e-02
-8.347986682757516097e-02
-8.346130206104621085e-02
-8.343626750484633980e-02
-8.341807939932793792e-02
-8.339685293796161858e-02
-8.336275006226259721e-02
-8.333533564083236977e-02
-8.329035616067378966e-02
-8.328282187747998444e-02
-8.327248696062500288e-02
-8.324847283160760614e-02
-8.322428599689010720e-02
-8.320918184310951982e-02
-8.316345010427159123e-02
-8.314765257697773193e-02
-8.313602890889271180e-02
-8.311592156113584151e-02
-8.309437547715672889e-02
-8.305804021365270629e-02
-8.303184723855641658e-02
-8.299714891343640266e-02
-8.295142677765413031e-02
-8.292903068890750129e-02
-8.289588741215020429e-02
-8.286412153922828594e-02
-8.285504313756744676e-02
-8.280811354154510306e-02
-8.277114444033961682e-02
-8.275590603624566333e-02
-8.274824037362313311e-02
-8.272595840095417485e-02
-8.270782846837207436e-02
-8.269779849969269292e-02
-8.264373560803836560e-02
-8.262694871740466906e-02
-8.257811645938634149e-02
-8.256090179318281708e-02
-8.254209117327254708e-02
-8.252396043538731685e-02
-8.249555477114187130e-02
-8.248670501229457552e-02
-8.246029452755407330e-02
-8.242879662904464833e-02
-8.238815793538287191e-02
-8.235999636883020725e-02
-8.233553750956273953e-02
-8.232774161017003545e-02
-8.230350869841412953e-02
-8.229384671498946036e-02
-8.226254250761896869e-02
-8.224539994553131672e-02
-8.219673357583309747e-02
-8.218626186276581369e-02
-8.215155218773845247e-02
-8.214241341320918655e-02
-8.210651725153841896e-02
-8.207697602552874172e-02
-8.204003199151413406e-02
-8.202862555522077992e-02
-8.202079739816456327e-02
-8.198567312360593995e-02
-8.196697917818693280e-02
-8.195185890235748283e-02
-8.190358232776889791e-02
-8.189081256651165042e-02
-8.186552813956846086e-02
-8.182185857600193790e-02
-8.180226904418738676e-02
-8.177042792505398450e-02
-8.175145345046885836e-02
-8.174105467999281949e-02
-8.171405266773512643e-02
-8.165761429838072627e-02
-8.161861501216607917e-02
-8.160125795224554279e-02
-8.157117431418872688e-02
-8.152869251703306896e-02
-8.152265361687785483e-02
-8.150704706491038176e-02
-8.149980420875485576e-02
-8.147771002478812474e-02
-8.144945868854885918e-02
-8.140591375679795405e-02
-8.137871902812229830e-02
-8.136103354675325305e-02
-8.135161868055987289e-02
-8.133235532466701057e-02
-8.131740877530485578e-02
-8.130393570661861857e-02
-8.124372147799222010e-02
-8.122592919081714213e-02
-8.121305350052859806e-02
-8.116936810596356300e-02
-8.115168437483344377e-02
-8.112847733649802828e-02
-8.110873648060759611e-02
-8.108218313495574314e-02
-8.105958901153820229e-02
-8.104694398015258039e-02
-8.104515780482107745e-02
-8.099518689723600451e-02
-8.097658631261031581e-02
-8.093139314803771134e-02
-8.090843467843952808e-02
-8.085860402982064654e-02
-8.084608337604598516e-02
-8.078325673340527868e-02
-8.077126788902835863e-02
-8.075152674823679599e-02
-8.071577106757896192e-02
-8.069756434629388187e-02
-8.067634175414892250e-02
-8.064776866763292973e-02
-8.062745320190639609e-02
-8.060212732282251435e-02
-8.059155741464738010e-02
-8.054307136526511757e-02
-8.052737149878180789e-02
-8.052157073420065925e-02
-8.047935002624831413e-02
-8.045118673406981280e-02
-8.041605286279862597e-02
-8.039493371335629246e-02
-8.037038743271268659e-02
-8.034039676489462822e-02
-8.033123984566525877e-02
-8.030979489039788422e-02
-8.028601865262446902e-02
-8.024310356593389315e-02
-8.023022185124537020e-02
-8.020566362740094712e-02
-8.018082370711868134e-02
-8.014742285850470771e-02
-8.009869808558686688e-02
-8.009121183230488716e-02
-8.007213502428908725e-02
-8.005440047959050398e-02
-8.003876021680458863e-02
-7.997397108872264515e-02
-7.997359216118898884e-02
-7.992878402244815716e-02
-7.989729240163215285e-02
-7.986343280484525797e-02
-7.985582757936968146e-02
-7.983773823030743122e-02
-7.981136101684210837e-02
-7.979835592577719239e-02
-7.977500046802712963e-02
-7.974998922664891521e-02
-7.971062077107374244e-02
-7.969924394072269713e-02
-7.967599159452659618e-02
-7.965618928099968410e-02
-7.959352724409529678e-02
-7.957994920008196194e-02
-7.954969959741473029e-02
-7.953363022316053965e-02
-7.950144395722855140e-02
-7.947938726247638641e-02
-7.945900932463834110e-02
-7.941255956630577373e-02
-7.939718689810651431e-02
-7.936779817302050399e-02
-7.935374353484464516e-02
-7.931987371709681156e-02
-7.930160910997349766e-02
-7.928837945563377287e-02
-7.923828333232801890e-02
-7.921608709075736443e-02
-7.920468262716068297e-02
-7.917473413720371722e-02
-7.915945696618464922e-02
-7.912628388845746596e-02
-7.908823388260174947e-02
-7.906153081941430516e-02
-7.905368918925020916e-02
-7.902762142665689660e-02
-7.899326453975241691e-02
-7.896395460895763718e-02
-7.893473139693377161e-02
-7.890718913421884695e-02
-7.888772756759773741e-02
-7.882722428751173793e-02
-7.881761603557310703e-02
-7.881285379419841752e-02
-7.878778692692742225e-02
-7.875906426785245218e-02
-7.872610465419896397e-02
-7.870267132090971729e-02
-7.868010953135015639e-02
-7.864207168863149300e-02
-7.860781215726805882e-02
-7.858733427276895500e-02
-7.857776474352179408e-02
-7.856404665273916677e-02
-7.855296667550196177e-02
-7.851651496642936268e-02
-7.848685009463815532e-02
-7.846410017948479698e-02
-7.845538287053269166e-02
-7.844904646556619121e-02
-7.840432932257487830e-02
-7.836213942984288083e-02
-7.832633249755252547e-02
-7.831561742678963545e-02
-7.828995646574213318e-02
-7.825519151977913812e-02
-7.823115632670657460e-02
-7.821147512398751722e-02
-7.820099474939906647e-02
-7.818241251615007381e-02
-7.815037853865094974e-02
-7.813828901753530620e-02
-7.810608307134736528e-02
-7.805071935859436705e-02
-7.804116512748079937e-02
-7.801732633199801037e-02
-7.799592824724058127e-02
-7.794114891786449451e-02
-7.791979716251584698e-02
-7.791102245523878755e-02
-7.789192383175863599e-02
-7.786085428508981998e-02
-7.783346435460367085e-02
-7.780365605580916166e-02
-7.777466029538240844e-02
-7.776388777578038813e-02
-7.770161984169401959e-02
-7.769480637778586329e-02
-7.767245451247514754e-02
-7.766462051163974811e-02
-7.763096640690259065e-02
-7.759040137421960304e-02
-7.756814243387366581e-02
-7.754035072555570673e-02
-7.751899665128311745e-02
-7.749733926990101662e-02
-7.746263906231151686e-02
-7.746051791932842545e-02
-7.743318933471970977e-02
-7.742902680928689940e-02
-7.736248923068328454e-02
-7.734080401315551745e-02
-7.730824221587037637e-02
-7.727163912410101032e-02
-7.724685699281966245e-02
-7.720717672701690737e-02
-7.719674042226806754e-02
-7.716344412105249906e-02
-7.715269854739648103e-02
-7.712680013013875624e-02
-7.712006756202399727e-02
-7.710078531749592345e-02
-7.708338009877721553e-02
-7.702265974169691942e-02
-7.698310747788375541e-02
-7.694822900230371965e-02
-7.693621529689606553e-02
-7.691139682426326174e-02
-7.688704477520941216e-02
-7.688350450273723213e-02
-7.686814542118322602e-02
-7.682502513668398869e-02
-7.680066391777451429e-02
-7.677076662878526414e-02
-7.674679931051417436e-02
-7.673377033623582366e-02
-7.672368097532472619e-02
-7.670401279857377852e-02
-7.669876059251137801e-02
-7.667260001338724318e-02
-7.665477806019671547e-02
-7.661877320918156209e-02
-7.656274122507458757e-02
-7.654272094797612280e-02
-7.652443110056614262e-02
-7.650045725019932741e-02
-7.647464290540093024e-02
-7.644874178169563939e-02
-7.641955927724985997e-02
-7.638437187427724040e-02
-7.636310636190415946e-02
-7.633415394274689625e-02
-7.630555304541822292e-02
-7.628999544957884571e-02
-7.627365229180069206e-02
-7.624238428326460260e-02
-7.621297159495113438e-02
-7.619758462754572248e-02
-7.619065239239480869e-02
-7.615692699036921698e-02
-7.611508678444070530e-02
-7.606791663580395046e-02
-7.605192303080496319e-02
-7.601171652722851779e-02
-7.600179664462070050e-02
-7.599068229850056144e-02
-7.596667442996468678e-02
-7.595232117701383734e-02
-7.591910570145485315e-02
-7.590226064671651285e-02
-7.589125874025212659e-02
-7.585462525831382363e-02
-7.581201063925277484e-02
-7.580174249816939991e-02
-7.576414932163849647e-02
-7.573853349377415722e-02
-7.570401944428889474e-02
-7.567944534775389309e-02
-7.565385841284494317e-02
-7.562901340362501723e-02
-7.560443836620964198e-02
-7.558863881583879896e-02
-7.556239500116948560e-02
-7.552341297312398227e-02
-7.550606479439303520e-02
-7.548122878162177862e-02
-7.545812915581959213e-02
-7.542693065606667635e-02
-7.541876416316362075e-02
-7.537884904759076243e-02
-7.533608145800602118e-02
-7.532038153318018625e-02
-7.531285500014320289e-02
-7.527869781723720011e-02
-7.523520654955423437e-02
-7.522375997767044575e-02
-7.519550555402290670e-02
-7.517960268697645998e-02
-7.517210157973877593e-02
-7.512097902245620795e-02
-7.509565542754598200e-02
-7.507591293825760514e-02
-7.505541216714012309e-02
-7.503450841634901058e-02
-7.499994030105439080e-02
-7.498659793011980268e-02
-7.495706544782984593e-02
-7.492001650092613985e-02
-7.491331456691677215e-02
-7.486580977259774117e-02
-7.484672320818358537e-02
-7.482747406568665549e-02
-7.482250584868949117e-02
-7.480571150341094877e-02
-7.476125130463914803e-02
-7.475117466678540823e-02
-7.474411690059609703e-02
-7.469905032742135687e-02
-7.467739861606020879e-02
-7.464502815639692535e-02
-7.459977574930340416e-02
-7.456774115422412641e-02
-7.453869410909744198e-02
-7.452148637023878197e-02
-7.451773591988311574e-02
-7.448679341693334455e-02
-7.447135326025061675e-02
-7.443240166117134904e-02
-7.438236331550859837e-02
-7.436222979840070857e-02
-7.432930425549402753e-02
-7.431827436958671207e-02
-7.429696306279934270e-02
-7.426099124572707599e-02
-7.423817726544806872e-02
-7.420990609063352061e-02
-7.418330632757039189e-02
-7.415122691975448155e-02
-7.413371359204382061e-02
-7.411428186346388780e-02
-7.410079547475051376e-02
-7.407679047783211068e-02
-7.405828872789757544e-02
-7.402493147022917719e-02
-7.398980410541525221e-02
-7.396653548625528596e-02
-7.393839076018801637e-02
-7.388777616524438985e-02
-7.387947129189917361e-02
-7.386359915680773547e-02
-7.382828006419148159e-02
-7.381264399088180439e-02
-7.380789668052073482e-02
-7.379225692527921487e-02
-7.372825563484700084e-02
-7.370097811113215935e-02
-7.368134735974732341e-02
-7.366689408953477902e-02
-7.364733335665482605e-02
-7.360974840775644235e-02
-7.360551743867976837e-02
-7.356272503776192795e-02
-7.353036625953399130e-02
-7.351308751481552828e-02
-7.348774117899692371e-02
-7.347098777552538151e-02
-7.344541893809783395e-02
-7.342620754729406451e-02
-7.340951898632494532e-02
-7.336283538652524361e-02
-7.331904317871076882e-02
-7.330963195724105042e-02
-7.329153874971458538e-02
-7.325312083532159457e-02
-7.325264358962385591e-02
-7.322383894581513397e-02
-7.320699716023354453e-02
-7.315614456142180422e-02
-7.312515623558071831e-02
-7.310460288321710132e-02
-7.308329908517355311e-02
-7.306654760237596413e-02
-7.303011533982764480e-02
-7.299516663786040360e-02
-7.297611597284600626e-02
-7.295539499628994617e-02
-7.291388594347622543e-02
-7.288759758099591646e-02
-7.285954962868315676e-02
-7.284824769677508693e-02
-7.283571215553161227e-02
-7.281371583463860930e-02
-7.279404529788990885e-02
-7.276469696262810594e-02
-7.275725406055230660e-02
-7.270777524922528157e-02
-7.267605542039443089e-02
-7.266414494287160020e-02
-7.263941289246531041e-02
-7.259945687132160486e-02
-7.257837686024776191e-02
-7.256772436314168351e-02
-7.252343857272111616e-02
-7.250014453043043816e-02
-7.248915987733117738e-02
-7.245554663690786934e-02
-7.244562075082358610e-02
-7.242671026190961037e-02
-7.241101795940668717e-02
-7.236714600780178031e-02
-7.234075853578647575e-02
-7.232076885444010950e-02
-7.230571805752408765e-02
-7.224865506032809859e-02
-7.222628532083444353e-02
-7.222130604495893835e-02
-7.217633618934393702e-02
-7.214090118286514697e-02
-7.212406884611491376e-02
-7.211346570703866532e-02
-7.209355432541214581e-02
-7.205225111601040733e-02
-7.204493499705350024e-02
-7.202353403310568503e-02
-7.201615735615626845e-02
-7.199408713823887696e-02
-7.192600478141539244e-02
-7.190924732759687577e-02
-7.188060274623842005e-02
-7.186713365448879620e-02
-7.182717916272082781e-02
-7.180803654096837296e-02
-7.178574080396657453e-02
-7.177195724678750444e-02
-7.176491252665390119e-02
-7.173244873706147162e-02
-7.172008300810109316e-02
-7.168595622949908153e-02
-7.165040349249252039e-02
-7.162725572260539297e-02
-7.159493721330942306e-02
-7.157127590144349294e-02
-7.155430569584236844e-02
-7.152200916859424717e-02
-7.148760289750816233e-02
-7.146705988252580188e-02
-7.144655258056306635e-02
-7.142154333375047570e-02
-7.137868472970071432e-02
-7.136497879107181475e-02
-7.133889797321416038e-02
-7.131383021899204144e-02
-7.131016604895187849e-02
-7.126123503885595234e-02
-7.125427603132267196e-02
-7.122551613601699194e-02
-7.120805361878543294e-02
-7.117615105677446707e-02
-7.113534021453377099e-02
-7.111039230665075483e-02
-7.109756415933254914e-02
-7.105882225293833065e-02
-7.103815890679329725e-02
-7.100390422285451919e-02
-7.098108277338929795e-02
-7.094501788342991166e-02
-7.089058644565571221e-02
-7.088319687646521539e-02
-7.086799260418200075e-02
-7.082877416880006827e-02
-7.082329464017575460e-02
-7.078796930286165856e-02
-7.076388083074158786e-02
-7.073604768458929826e-02
-7.068465781825580829e-02
-7.066786151643955627e-02
-7.064015318563673929e-02
-7.060073297672458947e-02
-7.059877002002984403e-02
-7.056425587019138357e-02
-7.055998436601720880e-02
-7.052301103500288604e-02
-7.049957726659147883e-02
-7.047987282937182019e-02
-7.046569385307446809e-02
-7.045137392073108629e-02
-7.039118722613826873e-02
-7.033446480611502127e-02
-7.032588743474557647e-02
-7.027984629354852575e-02
-7.025886195759825648e-02
-7.025133855504686609e-02
-7.021884972043537787e-02
-7.018982519348390681e-02
-7.017719851461604041e-02
-7.013504816526938690e-02
-7.010022651978373154e-02
-7.008863377930227290e-02
-7.006382186917248234e-02
-7.003901347358931773e-02
-7.003178045565064402e-02
-7.000744903173444778e-02
-6.999060615217894687e-02
-6.996641565776623439e-02
-6.995527402523007976e-02
-6.992359841487977290e-02
-6.990480431202578115e-02
-6.988915589648656002e-02
-6.986463403421724894e-02
-6.985448138202218771e-02
-6.981806912012000765e-02
-6.978394702050025322e-02
-6.973878670845939931e-02
-6.972289197463180099e-02
-6.969594632035533421e-02
-6.966602733960666760e-02
-6.964671875463648854e-02
-6.959956707367601081e-02
-6.956746251563550310e-02
-6.956410898894987982e-02
-6.953981284448160216e-02
-6.951464717052444064e-02
-6.949882202046170354e-02
-6.947723753171966554e-02
-6.946706275598923952e-02
-6.943632057863244333e-02
-6.942008637663160675e-02
-6.939207088513418831e-02
-6.936088769117448871e-02
-6.930634746559180548e-02
-6.928477896648094214e-02
-6.925601436726722127e-02
-6.924409234319781059e-02
-6.921607954451738931e-02
-6.916779989920771032e-02
-6.915705759032508837e-02
-6.912362770013383284e-02
-6.911234103113780836e-02
-6.906056939451726828e-02
-6.904384525508830417e-02
-6.902725919251867515e-02
-6.901977310645054930e-02
-6.898675430413531151e-02
-6.897679689187910523e-02
-6.893770269713139776e-02
-6.892645778724101890e-02
-6.890933229831461282e-02
-6.886782933715859811e-02
-6.885006346497674068e-02
-6.880772464867684901e-02
-6.879970818882824579e-02
-6.877840839520307781e-02
-6.875102009596126273e-02
-6.873648233133597407e-02
-6.870517340424073249e-02
-6.868606840955232551e-02
-6.865936018222426607e-02
-6.862282917012180183e-02
-6.861099238465398487e-02
-6.856589663113946131e-02
-6.853256046913699939e-02
-6.853178750322472257e-02
-6.848308653153306613e-02
-6.846320940801023380e-02
-6.845403387957568753e-02
-6.838483900018535455e-02
-6.836465373245145805e-02
-6.834773030234964075e-02
-6.833915359028946979e-02
-6.831674885584987367e-02
-6.828637546872076691e-02
-6.828342570098341890e-02
-6.824428826086140210e-02
-6.823686249451976771e-02
-6.818439195146391851e-02
-6.816244488707809412e-02
-6.815811319297421234e-02
-6.812612169444362542e-02
-6.811184681025642118e-02
-6.806807865445926864e-02
-6.804703930941574663e-02
-6.802709965479120102e-02
-6.799720049277796496e-02
-6.796271657310110070e-02
-6.794147563190983119e-02
-6.791917770813649113e-02
-6.787597950197485352e-02
-6.786514174172281200e-02
-6.784531185723802205e-02
-6.783149611242578203e-02
-6.779253402332705014e-02
-6.777862065610731901e-02
-6.773233708703951805e-02
-6.769578581647225923e-02
-6.767614312062139592e-02
-6.767124528443810294e-02
-6.763966685279312885e-02
-6.758027124204696312e-02
-6.756079330493977575e-02
-6.754743516270492187e-02
-6.750812967521271912e-02
-6.745456375186925646e-02
-6.744239286778938580e-02
-6.742934716271370421e-02
-6.740150149378024147e-02
-6.737512465235812043e-02
-6.732992006207161317e-02
-6.731851776675282228e-02
-6.727990916183743120e-02
-6.726355158284702540e-02
-6.724373286760026991e-02
-6.721325495390098603e-02
-6.719559133240432525e-02
-6.717228774004574410e-02
-6.713541306738951553e-02
-6.709422454317567897e-02
-6.709306662112551889e-02
-6.706104981732408099e-02
-6.704716996099363557e-02
-6.703177457594369781e-02
-6.700164678500378224e-02
-6.699155438437665033e-02
-6.697600250219148954e-02
-6.695503977816746888e-02
-6.693705929560031520e-02
-6.692830021383461281e-02
-6.686876128501625938e-02
-6.682837394280377596e-02
-6.682693410302584236e-02
-6.680547433351050057e-02
-6.676622818630703615e-02
-6.675115554172891819e-02
-6.673778610556110880e-02
-6.667108996865264703e-02
-6.665782849651366582e-02
-6.664103950472033411e-02
-6.659674151352185101e-02
-6.658639994416487573e-02
-6.657079658373474262e-02
-6.652260112251132118e-02
-6.649142904513091756e-02
-6.646058795219550452e-02
-6.644158953773235399e-02
-6.642540269402449904e-02
-6.640976063439132937e-02
-6.636948780390056202e-02
-6.635320333581642971e-02
-6.630912816748166239e-02
-6.630879568157546644e-02
-6.627321205583844299e-02
-6.625516453234442382e-02
-6.622666138128438518e-02
-6.620090034695325087e-02
-6.618748068321547717e-02
-6.616787054950085123e-02
-6.614290443407952469e-02
-6.611473702115552853e-02
-6.607730591138444298e-02
-6.603974525957503894e-02
-6.602159896067388845e-02
-6.599739486301511859e-02
-6.597378560827557581e-02
-6.592776682837650504e-02
-6.591642709465914129e-02
-6.590967678013318065e-02
-6.587126058512052240e-02
-6.584163282683588858e-02
-6.580674988095783218e-02
-6.578231431314990330e-02
-6.576206750710408833e-02
-6.574199785607653945e-02
-6.571362045348974612e-02
-6.568166611594214443e-02
-6.565877376150183742e-02
-6.564221481320733909e-02
-6.559962973527763697e-02
-6.559638055368713361e-02
-6.557632012138392419e-02
-6.554089437909166316e-02
-6.553473362471001762e-02
-6.548454156555338912e-02
-6.543344694829081321e-02
-6.542660898281787984e-02
-6.540290577241938963e-02
-6.538630451698038137e-02
-6.537182643099787027e-02
-6.535220081269293990e-02
-6.532250106816533952e-02
-6.530295014410383847e-02
-6.526289746983512940e-02
-6.524961732814468784e-02
-6.521668185526080519e-02
-6.515794435710894894e-02
-6.515354543513793284e-02
-6.513533138781499310e-02
-6.508494365240236057e-02
-6.505412319623651851e-02
-6.502917455922249679e-02
-6.497739953141337677e-02
-6.495493080927222662e-02
-6.495253119633331851e-02
-6.491997944999297609e-02
-6.489513123652743132e-02
-6.488090205622087936e-02
-6.486730753088484902e-02
-6.482091606769699310e-02
-6.478952811309129922e-02
-6.476302114804341481e-02
-6.473401926101676751e-02
-6.472533852083134365e-02
-6.471511144554789596e-02
-6.469237842866198962e-02
-6.465465243932719264e-02
-6.463865275591929027e-02
-6.463304172694606109e-02
-6.460373271517380611e-02
-6.456664739053089019e-02
-6.455317542360855532e-02
-6.452708176541635532e-02
-6.451338506043005627e-02
-6.448801800000855677e-02
-6.443241244401812229e-02
-6.439589733927575388e-02
-6.437214364715831971e-02
-6.435853906095992394e-02
-6.432961111772050877e-02
-6.429963504546884479e-02
-6.425960000061400890e-02
-6.422859814005446588e-02
-6.420318065960420317e-02
-6.418152716983011041e-02
-6.417406023463842479e-02
-6.415632512342442362e-02
-6.412573185728703828e-02
-6.411484881092682775e-02
-6.407428102794665570e-02
-6.405093132821856883e-02
-6.400757274358248594e-02
-6.399246876929284844e-02
-6.398451166416510572e-02
-6.393714463415281490e-02
-6.393066572912134427e-02
-6.390705005962202256e-02
-6.388844798480369791e-02
-6.386144252047445957e-02
-6.383901217530738026e-02
-6.382664137110732883e-02
-6.376924467789421569e-02
-6.373836833019072556e-02
-6.372846292501094245e-02
-6.371998632379463623e-02
-6.371206936255369158e-02
-6.364391508058728220e-02
-6.361467142721430323e-02
-6.360860700800821665e-02
-6.358922403487898833e-02
-6.355753381806258928e-02
-6.355049754774635962e-02
-6.348998693795576687e-02
-6.346920427035729340e-02
-6.344366953548091770e-02
-6.340607068620224274e-02
-6.338355013739987998e-02
-6.334757197444429444e-02
-6.332472497053406868e-02
-6.330852247827381540e-02
-6.328916491763944552e-02
-6.327867549693416693e-02
-6.327146881195752637e-02
-6.325147886135962239e-02
-6.318472479923223362e-02
-6.317241496884573593e-02
-6.313129811586382090e-02
-6.311590659919355528e-02
-6.310225226191182313e-02
-6.306604118028907857e-02
-6.302618620960123708e-02
-6.301963239248192794e-02
-6.298495965372949423e-02
-6.297971891563472480e-02
-6.294082886145702105e-02
-6.293033504346559615e-02
-6.289574194957739395e-02
-6.287002329126681333e-02
-6.285702775351492688e-02
-6.282793074075138096e-02
-6.278670025729984894e-02
-6.276533458741678784e-02
-6.275996185428725505e-02
-6.274290725522871370e-02
-6.273109343457214382e-02
-6.267390701926842111e-02
-6.263281930275238496e-02
-6.261813714508862594e-02
-6.260677273129341969e-02
-6.258002652948824185e-02
-6.256143250624282559e-02
-6.252597347199093103e-02
-6.248980679202167932e-02
-6.246184240784705133e-02
-6.242496759456095390e-02
-6.240495967283474221e-02
-6.238245913222592587e-02
-6.236274338287459140e-02
-6.236044025772796706e-02
-6.229779518824507534e-02
-6.225545716159322507e-02
-6.223470498004787799e-02
-6.222839725971598956e-02
-6.220281420122963922e-02
-6.217278798659719996e-02
-6.212536728762518834e-02
-6.211170943202035111e-02
-6.210015743062777260e-02
-6.207656934680280680e-02
-6.206067459987127388e-02
-6.203336551147911604e-02
-6.201172135446175737e-02
-6.198679760826636409e-02
-6.197658240973294430e-02
-6.196498515381823613e-02
-6.193547033794377654e-02
-6.190898039576736567e-02
-6.189635310707106153e-02
-6.183025910248060586e-02
-6.181890166914993934e-02
-6.179181777745920701e-02
-6.177130268760341880e-02
-6.175478905795031559e-02
-6.173028616982723094e-02
-6.168834107033643877e-02
-6.166898726865269187e-02
-6.165641847432110079e-02
-6.163600265791813193e-02
-6.159260637230956625e-02
-6.157766935392181007e-02
-6.155418787294167360e-02
-6.153346476351681527e-02
-6.149582292893693292e-02
-6.149435399604524788e-02
-6.142676274197714226e-02
-6.141276420717631246e-02
-6.137381597787211485e-02
-6.134363274342033434e-02
-6.129415059745316197e-02
-6.128569757162222187e-02
-6.126665786507373701e-02
-6.125192060321102416e-02
-6.121513630212646606e-02
-6.118529837220529344e-02
-6.115450214138151708e-02
-6.113696372833862802e-02
-6.110489327942603133e-02
-6.107558361461279395e-02
-6.106147959960334104e-02
-6.103169141794226316e-02
-6.102306516352967725e-02
-6.097301524258977312e-02
-6.096175379490986757e-02
-6.095401902144942374e-02
-6.090486133815886660e-02
-6.089693290114059354e-02
-6.087146714394511826e-02
-6.081686118859680468e-02
-6.079424291146007242e-02
-6.077583320797602662e-02
-6.073919491599147347e-02
-6.073330363769507967e-02
-6.071299154941131593e-02
-6.068335849972752993e-02
-6.063938585894407263e-02
-6.063067465213278773e-02
-6.062033797736093854e-02
-6.055777752862095964e-02
-6.055248450860567511e-02
-6.052172273859293683e-02
-6.049866779020623975e-02
-6.048094071110596270e-02
-6.045407290233545394e-02
-6.044929914996471920e-02
-6.041630334061023899e-02
-6.037036458649083781e-02
-6.033671471963386601e-02
-6.033013170314546758e-02
-6.032462989054132585e-02
-6.028274611811187955e-02
-6.026699930832071783e-02
-6.021598340813533179e-02
-6.020644287598830857e-02
-6.015008384670669783e-02
-6.013184539141278040e-02
-6.012489733187240115e-02
-6.009952800817730534e-02
-6.006479978025489053e-02
-6.003614314619015735e-02
-6.001385207461135129e-02
-5.999859068245491645e-02
-5.998256959426992441e-02
-5.994641628531161004e-02
-5.992583153714955979e-02
-5.990397979777092874e-02
-5.988749062689310843e-02
-5.986029616170099321e-02
-5.983729459660272476e-02
-5.980963357900123678e-02
-5.978597698850340869e-02
-5.975438937132010464e-02
-5.972624615330032749e-02
-5.970933536621919613e-02
-5.967189160831951056e-02
-5.965829048609436192e-02
-5.959599359349915249e-02
-5.958555057505524055e-02
-5.954858213483213425e-02
-5.952685273681773692e-02
-5.950489993070681716e-02
-5.948448945931023024e-02
-5.944718672497981138e-02
-5.943021943748219571e-02
-5.940158886319443776e-02
-5.938833946894853111e-02
-5.935820052148588211e-02
-5.935265358815436376e-02
-5.931259552997464324e-02
-5.927255755610660870e-02
-5.926200879572934843e-02
-5.924412884534652202e-02
-5.919532849291458954e-02
-5.916282628019606249e-02
-5.913186760989777579e-02
-5.908970836373222957e-02
-5.906798601696930384e-02
-5.906138955306691751e-02
-5.903156670657633276e-02
-5.901441491637596237e-02
-5.900525498227571219e-02
-5.898272476039206902e-02
-5.893954352367616889e-02
-5.890346773099938704e-02
-5.888055140171330470e-02
-5.886320731899810643e-02
-5.885177213548550834e-02
-5.882449200987704963e-02
-5.878064733136506570e-02
-5.875559612889377781e-02
-5.874539040417053881e-02
-5.872505887710194328e-02
-5.871178685752140303e-02
-5.869396733182349890e-02
-5.865242136191492484e-02
-5.862742289820688235e-02
-5.861043412264593799e-02
-5.855958868872129797e-02
-5.855419615652257548e-02
-5.853239852744440697e-02
-5.851498167866736599e-02
-5.849862472982159112e-02
-5.846801977295260078e-02
-5.846697122488020426e-02
-5.842693594958198178e-02
-5.841038119755562197e-02
-5.837120069574486259e-02
-5.835679748851621551e-02
-5.834205889170215875e-02
-5.833309492149760245e-02
-5.828993902266252358e-02
-5.825295991726275879e-02
-5.821637975981236446e-02
-5.816851965667652058e-02
-5.814882489138420429e-02
-5.813318985743215483e-02
-5.810785199151236036e-02
-5.810036641749108388e-02
-5.808868067706016158e-02
-5.805612758609887680e-02
-5.804102009524478301e-02
-5.800895693126811858e-02
-5.796074940636322670e-02
-5.793387352424037018e-02
-5.791160743576359571e-02
-5.787686671321828902e-02
-5.783626547851561384e-02
-5.782465083742202583e-02
-5.778389452214785504e-02
-5.776177952079017408e-02
-5.773979579758656278e-02
-5.771428925145233313e-02
-5.769783926565485999e-02
-5.768253584273955181e-02
-5.767549157345647215e-02
-5.762624908076022234e-02
-5.757407893850000069e-02
-5.756085218782028279e-02
-5.753909794491224305e-02
-5.752663308712291368e-02
-5.750581964415921177e-02
-5.748471491432879943e-02
-5.745148022938789678e-02
-5.742942085375754568e-02
-5.741972273465820176e-02
-5.737807251847765189e-02
-5.737022355321061418e-02
-5.734422483715512220e-02
-5.730065403132456048e-02
-5.728471754231440061e-02
-5.724501309220236811e-02
-5.723027468474534141e-02
-5.718427235245601703e-02
-5.716852101120711849e-02
-5.715578414155700337e-02
-5.712275392021287646e-02
-5.710087603602040374e-02
-5.706939112522799173e-02
-5.706509959908365182e-02
-5.704084157387537268e-02
-5.696653184354838473e-02
-5.695150759461209411e-02
-5.692851505037516135e-02
-5.688332801889933732e-02
-5.687133220366846764e-02
-5.685220357684328540e-02
-5.683706918809156017e-02
-5.680081433599440399e-02
-5.677316510844074293e-02
-5.676268810344753390e-02
-5.673872226158907517e-02
-5.670393720747246569e-02
-5.667407406257127245e-02
-5.663920226759069920e-02
-5.662445865610865603e-02
-5.661232775213370649e-02
-5.654059456516097315e-02
-5.653897667647070358e-02
-5.649343658136987689e-02
-5.646820075281816509e-02
-5.644983477231238500e-02
-5.643525386139630617e-02
-5.640310047906860191e-02
-5.638979603916202676e-02
-5.635196239481218838e-02
-5.634911084601820774e-02
-5.631777269136498121e-02
-5.630693545215820217e-02
-5.625311797144044723e-02
-5.624160095902613898e-02
-5.619583035216324518e-02
-5.619022976009849235e-02
-5.617573656154409290e-02
-5.613038517054480536e-02
-5.612049976228722370e-02
-5.610570171110776383e-02
-5.607742065628817940e-02
-5.604547394963968476e-02
-5.602121837916859692e-02
-5.600438492957524050e-02
-5.597841272574877181e-02
-5.597042040021230069e-02
-5.595449684729197903e-02
-5.593967271724240020e-02
-5.590446282989894322e-02
-5.586725099445327691e-02
-5.583496296159348726e-02
-5.582643768254499927e-02
-5.581244117142722394e-02
-5.575061138645881487e-02
-5.572157257254151119e-02
-5.570562795919267729e-02
-5.569129436423492230e-02
-5.565680083306959181e-02
-5.563709794362670102e-02
-5.562607784575077097e-02
-5.562336675126142160e-02
-5.558523122442465825e-02
-5.556832280696069604e-02
-5.553761846366250809e-02
-5.553453179676373641e-02
-5.549117954505344841e-02
-5.547123437369658183e-02
-5.544273137003274954e-02
-5.541674501333812564e-02
-5.537673399277506792e-02
-5.536584752672074616e-02
-5.534549206205194305e-02
-5.533354079668456604e-02
-5.529908410935732710e-02
-5.529106599479477469e-02
-5.521399650080080490e-02
-5.518821915427077340e-02
-5.516943950659944362e-02
-5.514823708840838057e-02
-5.512169876881631292e-02
-5.510094820024874496e-02
-5.508822485885053744e-02
-5.504562064547482980e-02
-5.502270577425635856e-02
-5.499549535001305167e-02
-5.497808608070739456e-02
-5.494060264005648508e-02
-5.491248586274455334e-02
-5.490489278402463369e-02
-5.485788872761626633e-02
-5.483835130447162198e-02
-5.482052976026449698e-02
-5.479459991591981161e-02
-5.474770451295613016e-02
-5.472907337922780502e-02
-5.472149184716620929e-02
-5.470075310513250466e-02
-5.467476669377033249e-02
-5.463388173637137579e-02
-5.462555739452040759e-02
-5.458159180496738316e-02
-5.455808983643123389e-02
-5.455079425619394073e-02
-5.451820101310542177e-02
-5.451456377963070921e-02
-5.447196403881307547e-02
-5.442311187812381990e-02
-5.440810804967990966e-02
-5.438163243723106999e-02
-5.436313359969455195e-02
-5.435802444431639402e-02
-5.433336135801120070e-02
-5.431774252544327442e-02
-5.430527942845775335e-02
-5.427765804607595501e-02
-5.423672291917189248e-02
-5.421580004796996977e-02
-5.416682483386939251e-02
-5.414486592759654160e-02
-5.412074173189959647e-02
-5.410578182338213193e-02
-5.405636510557193519e-02
-5.404068616211585296e-02
-5.399920295930818459e-02
-5.395045333798359488e-02
-5.393533894828420050e-02
-5.390607435859012808e-02
-5.389067892578694452e-02
-5.388745565906721824e-02
-5.385973075346114913e-02
-5.382722006651916025e-02
-5.379907319967305868e-02
-5.375963191912580541e-02
-5.373174232672406347e-02
-5.369200509675528532e-02
-5.365012158979273749e-02
-5.362718290636417362e-02
-5.361949490040665567e-02
-5.359832135340444892e-02
-5.359334958527467441e-02
-5.355595926242856519e-02
-5.353066930921238087e-02
-5.348588311788143868e-02
-5.347574308036504021e-02
-5.346413997811710894e-02
-5.343057033580086990e-02
-5.339730267836975686e-02
-5.338069373340995072e-02
-5.336693090472022227e-02
-5.334711961321852991e-02
-5.332018954472836358e-02
-5.329245913280677982e-02
-5.327204171473548522e-02
-5.321954888201455014e-02
-5.320514055534950049e-02
-5.317832679269779428e-02
-5.316197893518645468e-02
-5.311252025936225030e-02
-5.307125070541804379e-02
-5.306421310601658337e-02
-5.303366329462599893e-02
-5.302072289905787605e-02
-5.300919411235893719e-02
-5.298001083827638680e-02
-5.296051901225329317e-02
-5.293073515523952222e-02
-5.288507823761082194e-02
-5.286530735265215775e-02
-5.282736389877826233e-02
-5.281995932080366107e-02
-5.281222529162868384e-02
-5.277078884969807482e-02
-5.275489597258972707e-02
-5.274572541631328271e-02
-5.270147436746563940e-02
-5.268043516681159000e-02
-5.264756093007552651e-02
-5.264116647000136040e-02
-5.261820098666841750e-02
-5.257898803357125006e-02
-5.255421716820724010e-02
-5.254517877007128246e-02
-5.251953307928189374e-02
-5.248272616916604960e-02
-5.245884606442666187e-02
-5.243838389629726371e-02
-5.239393202539061045e-02
-5.237541307051279960e-02
-5.234706395947288926e-02
-5.232569231162817469e-02
-5.230767631655117156e-02
-5.230367149814188488e-02
-5.225757982542819646e-02
-5.221464666799574550e-02
-5.217013553741073340e-02
-5.215121285961618613e-02
-5.214105622433898302e-02
-5.212810592820618649e-02
-5.210069656730770271e-02
-5.206987527213471911e-02
-5.205973635530200538e-02
-5.202056472123015030e-02
-5.197398350791626598e-02
-5.196256582769062660e-02
-5.192515706077843740e-02
-5.190518219002934752e-02
-5.187236843526252250e-02
-5.185881917793819240e-02
-5.184874387586796418e-02
-5.183502742479056957e-02
-5.182295626200628114e-02
-5.176739932786691978e-02
-5.173542120427004898e-02
-5.172490925051095867e-02
-5.169431322827602870e-02
-5.168170298993021716e-02
-5.164497371066320563e-02
-5.163049766977476085e-02
-5.158680720581526602e-02
-5.156276663063880106e-02
-5.151331969520422938e-02
-5.150798977924139765e-02
-5.149540157690832287e-02
-5.145999193110353809e-02
-5.141417299001929675e-02
-5.140521512525131342e-02
-5.138189823278183077e-02
-5.134627819668971527e-02
-5.132588737935214751e-02
-5.130644632413686179e-02
-5.128932422592788476e-02
-5.124688445078545707e-02
-5.122439556729035948e-02
-5.121575505600484135e-02
-5.117917191142401512e-02
-5.114765011366739778e-02
-5.112052072025793925e-02
-5.110133878234443539e-02
-5.109095115436759760e-02
-5.105610550242836720e-02
-5.103001491567077386e-02
-5.100178603636235097e-02
-5.098511427901483706e-02
-5.095350967910169948e-02
-5.093848051656862941e-02
-5.089858778518110971e-02
-5.085865153183397047e-02
-5.082325550461311292e-02
-5.081452967920313535e-02
-5.079220544721577135e-02
-5.078552117516302311e-02
-5.071197811276981215e-02
-5.071137422203178535e-02
-5.068908181404838120e-02
-5.066969371894450291e-02
-5.065674063830530316e-02
-5.062672395766962263e-02
-5.056986628574219877e-02
-5.054789008170973430e-02
-5.052534610298750617e-02
-5.052424002892333399e-02
-5.046518113884815304e-02
-5.043552591896854898e-02
-5.042309373816705742e-02
-5.041631149775913090e-02
-5.037334445816310513e-02
-5.033150701264252347e-02
-5.031488101543296620e-02
-5.029032160684468455e-02
-5.028242633504859116e-02
-5.025153306264909525e-02
-5.024012929937460292e-02
-5.019098414488845639e-02
-5.015320634838552061e-02
-5.013705843193494438e-02
-5.011388247955417263e-02
-5.009781145487787746e-02
-5.008107984240420252e-02
-5.005411096484940758e-02
-5.003686163823392596e-02
-4.999508125527032942e-02
-4.998458101338387749e-02
-4.997098532419333439e-02
-4.993863699888748120e-02
-4.989391580189808661e-02
-4.989184920907310805e-02
-4.986735688987548043e-02
-4.985214397949414011e-02
-4.980308190123369783e-02
-4.978439856190058910e-02
-4.974335733479445798e-02
-4.973860164917892623e-02
-4.969491627249561505e-02
-4.969034367987004708e-02
-4.968218262425830312e-02
-4.964095144329092046e-02
-4.963000942067027910e-02
-4.960653788379576490e-02
-4.957486260873972261e-02
-4.953592150282198903e-02
-4.949790674614143460e-02
-4.946920702469331799e-02
-4.946225405719009705e-02
-4.944518635082356672e-02
-4.943464208228504075e-02
-4.939565589814906565e-02
-4.936401066379972336e-02
-4.933875320043765167e-02
-4.930989967451696043e-02
-4.927507839751457674e-02
-4.926553854622076067e-02
-4.920826590613008866e-02
-4.920503527773958941e-02
-4.917013285442123349e-02
-4.913972019482268361e-02
-4.909616609453928970e-02
-4.909054427407386068e-02
-4.907652476226390115e-02
-4.906647930316981876e-02
-4.900875310710059440e-02
-4.899913223705035237e-02
-4.895105029678617492e-02
-4.892548064024990206e-02
-4.890959245686357648e-02
-4.889986810821372876e-02
-4.886582342520345845e-02
-4.885944062448069336e-02
-4.882148206213351993e-02
-4.881070729965955590e-02
-4.876961445384497829e-02
-4.874881253464422026e-02
-4.869210358247164083e-02
-4.866924142064080194e-02
-4.866338129194419659e-02
-4.863722678290410828e-02
-4.861529276416892698e-02
-4.856257223044235793e-02
-4.855090800409309071e-02
-4.854412702888025177e-02
-4.853152560203097265e-02
-4.851438806860824959e-02
-4.850070079293491987e-02
-4.847240320328063956e-02
-4.846094867662611994e-02
-4.839349403885226386e-02
-4.838689982118804522e-02
-4.835759048326640497e-02
-4.832256094272072144e-02
-4.830565817809248652e-02
-4.829189930053456870e-02
-4.827254018822418891e-02
-4.825303337485048472e-02
-4.821272693224293304e-02
-4.818366201301510499e-02
-4.814976696878511819e-02
-4.813791499107131222e-02
-4.811126945934576793e-02
-4.805361881887473818e-02
-4.803104178760883580e-02
-4.800963885513589990e-02
-4.796652768687345580e-02
-4.796254130412222483e-02
-4.793439111609212877e-02
-4.791404225488246627e-02
-4.790621990589372103e-02
-4.786603369412295583e-02
-4.785220988192850911e-02
-4.783601616995578065e-02
-4.781229085897287234e-02
-4.779306534098579085e-02
-4.773259792675541013e-02
-4.769908624939422914e-02
-4.768585200166186588e-02
-4.766070164521638008e-02
-4.764915673171765675e-02
-4.762135335887468512e-02
-4.760135098552356614e-02
-4.756879451546350279e-02
-4.755559805982431665e-02
-4.753816097547947095e-02
-4.749062542416826460e-02
-4.748274292147144915e-02
-4.743731498943087876e-02
-4.742942543402975386e-02
-4.740895263410854765e-02
-4.737391214347422275e-02
-4.735021035287503843e-02
-4.732253544167150383e-02
-4.728504312837600310e-02
-4.726797020488171519e-02
-4.724999041833161106e-02
-4.723041184799464665e-02
-4.719696448249563470e-02
-4.715012613401356467e-02
-4.713828000433531451e-02
-4.712125112260084903e-02
-4.710269758247695449e-02
-4.706725541869818952e-02
-4.704812801469279715e-02
-4.704324911025681288e-02
-4.698337115247805396e-02
-4.696840606961316666e-02
-4.694351079635944446e-02
-4.692144149131771691e-02
-4.690705676807466196e-02
-4.689454590839289838e-02
-4.686771266838318795e-02
-4.682668623243160799e-02
-4.680131810818824456e-02
-4.675895084099060406e-02
-4.671527712397965937e-02
-4.671305204828435365e-02
-4.670320150067364118e-02
-4.666655330831653847e-02
-4.665579484297111001e-02
-4.660361579613644945e-02
-4.659377992089544507e-02
-4.658273877599175550e-02
-4.655310738895909739e-02
-4.651860118426182078e-02
-4.649470568055041886e-02
-4.648277495712191398e-02
-4.645059425495623451e-02
-4.639936904666405737e-02
-4.638464916550444350e-02
-4.635914285398928802e-02
-4.634172094491312288e-02
-4.632515683396065675e-02
-4.626799223878233502e-02
-4.626074921580175525e-02
-4.622591497666492244e-02
-4.620326636433305656e-02
-4.617811907332655674e-02
-4.614862786673379347e-02
-4.611139642567646524e-02
-4.610340027402393126e-02
-4.608058183503574434e-02
-4.604466740535850811e-02
-4.602094382709717713e-02
-4.599806621884247604e-02
-4.595487431604383666e-02
-4.594151551891642593e-02
-4.591934083409340839e-02
-4.589387245184134434e-02
-4.588366004078844873e-02
-4.585952573167279001e-02
-4.585119047622546185e-02
-4.581179715465782953e-02
-4.578643907177162853e-02
-4.577418154927023752e-02
-4.574539335959387776e-02
-4.570692365096129528e-02
-4.569751541286298790e-02
-4.565925405359541611e-02
-4.560554159048657574e-02
-4.559764089398482545e-02
-4.557524124345696537e-02
-4.554642480308540575e-02
-4.554078538673250742e-02
-4.550845627008692773e-02
-4.549237100400113643e-02
-4.547463242838323261e-02
-4.543442625697879933e-02
-4.541061841327764803e-02
-4.539320114596034905e-02
-4.536697076343440549e-02
-4.534829306650042802e-02
-4.530907546854720525e-02
-4.527140355858269571e-02
-4.524502883392664265e-02
-4.522539877241893436e-02
-4.522211264153058741e-02
-4.518567263342213036e-02
-4.517256710131231645e-02
-4.515068068440958315e-02
-4.513540519570777287e-02
-4.510881133047980884e-02
-4.510530610623503245e-02
-4.504369181348286122e-02
-4.502582721948117372e-02
-4.498456083592802801e-02
-4.497417192973776623e-02
-4.492543540298468696e-02
-4.490326568537389429e-02
-4.486321237952670127e-02
-4.485751821212005663e-02
-4.483874240923596544e-02
-4.480374850547547139e-02
-4.479502958533496115e-02
-4.475182727406773475e-02
-4.472375236105469165e-02
-4.469959911647783390e-02
-4.467747267498492492e-02
-4.464989680632341917e-02
-4.460757226670528097e-02
-4.458179830563649415e-02
-4.457904872570353505e-02
-4.454489776714473659e-02
-4.451831467871042447e-02
-4.448369358537448970e-02
-4.446069491474524682e-02
-4.444394269390913865e-02
-4.441220574364659890e-02
-4.440073592480592302e-02
-4.436190196860639867e-02
-4.433610410207475261e-02
-4.430529926692874931e-02
-4.427447262184913690e-02
-4.426440073543216891e-02
-4.425617535613635134e-02
-4.421756081201808075e-02
-4.420243353075298254e-02
-4.419348321564389726e-02
-4.416383900060233403e-02
-4.414729115696208739e-02
-4.412642817884310231e-02
-4.409618574805368452e-02
-4.408425237971716482e-02
-4.404512433076265832e-02
-4.400045795087409450e-02
-4.398063931178025632e-02
-4.396547583847221219e-02
-4.395490875982741019e-02
-4.392078189701348334e-02
-4.389346775393873634e-02
-4.387856734726344743e-02
-4.383484389805245018e-02
-4.380062884860524974e-02
-4.378182669138164229e-02
-4.375919238146028234e-02
-4.372875650660174029e-02
-4.370784290954721207e-02
-4.365559112837874567e-02
-4.362168791667017653e-02
-4.361040267050819708e-02
-4.357101757328504799e-02
-4.355141279424828982e-02
-4.354367787685492486e-02
-4.350862225792012650e-02
-4.350349526547375723e-02
-4.346597104130980882e-02
-4.345803931764588568e-02
-4.341734184410372954e-02
-4.339924365070299550e-02
-4.334164181304492325e-02
-4.333345157903739642e-02
-4.330137832736666303e-02
-4.329008979346693486e-02
-4.326398077244825169e-02
-4.323735920626406437e-02
-4.322269218948029956e-02
-4.320416894894912874e-02
-4.318986047629813640e-02
-4.314571541089967655e-02
-4.311462945527794188e-02
-4.308659509166040680e-02
-4.306114161927113160e-02
-4.304819378559751608e-02
-4.303251025873508495e-02
-4.302580054099972018e-02
-4.298512055813968891e-02
-4.295641314325004956e-02
-4.291365791703055654e-02
-4.286928918298235636e-02
-4.283293445865929416e-02
-4.282397855507805162e-02
-4.278859243466293094e-02
-4.275397630772589941e-02
-4.274174984749493089e-02
-4.272886112724272323e-02
-4.267975373826643493e-02
-4.265480074855515502e-02
-4.262589601079214141e-02
-4.259937486628315173e-02
-4.258816284566874222e-02
-4.257024775025342045e-02
-4.254549042725888630e-02
-4.251669346206471412e-02
-4.249467381628133089e-02
-4.248688831255140186e-02
-4.245661775372885915e-02
-4.242651883879014485e-02
-4.240959594164392388e-02
-4.238497893557793827e-02
-4.233977548444473049e-02
-4.232363836259955825e-02
-4.231472761589236131e-02
-4.228675512381466217e-02
-4.226239755596958303e-02
-4.223946844713491466e-02
-4.222735870355290300e-02
-4.219817701779512986e-02
-4.215595554500367603e-02
-4.213735010910993339e-02
-4.210814827895403845e-02
-4.209266984889747931e-02
-4.205680123540639359e-02
-4.201698000666503896e-02
-4.200692614357540156e-02
-4.198542452776915512e-02
-4.194491574474706885e-02
-4.192665487094382470e-02
-4.191562823925171211e-02
-4.188516795635716106e-02
-4.182537144984252442e-02
-4.180980667461761668e-02
-4.180042997118146864e-02
-4.178252541189028668e-02
-4.174763361760439051e-02
-4.171778489220986930e-02
-4.168534894248129841e-02
-4.163909262311851767e-02
-4.162906787129946884e-02
-4.160390822785389742e-02
-4.159258642817512119e-02
-4.158766231929841850e-02
-4.156541043730793694e-02
-4.150885494304398793e-02
-4.149539439295482635e-02
-4.145996888129005464e-02
-4.145316449142191773e-02
-4.144085398960486999e-02
-4.137848857759535148e-02
-4.137479348366074339e-02
-4.135498971085896369e-02
-4.134301742773488497e-02
-4.130831252741978821e-02
-4.127883479607641348e-02
-4.123029377177891974e-02
-4.122194552335650686e-02
-4.120440439486081075e-02
-4.116876695212007276e-02
-4.115228060561174073e-02
-4.111794426421139237e-02
-4.110691497742521849e-02
-4.105728629852950506e-02
-4.103992208721399249e-02
-4.100229353854431547e-02
-4.098190230772655318e-02
-4.096408226313866252e-02
-4.092961607496750642e-02
-4.091852893585051776e-02
-4.090400366314414504e-02
-4.088404832121023125e-02
-4.085963317401211659e-02
-4.085191588226191883e-02
-4.079784919999912551e-02
-4.076899859677710070e-02
-4.073595714297126302e-02
-4.072770923812787935e-02
-4.069746733256868199e-02
-4.068635028522984975e-02
-4.064549333497180506e-02
-4.061727891705194105e-02
-4.055591081104487072e-02
-4.054043005394941668e-02
-4.051061450517709495e-02
-4.049495230456373607e-02
-4.048063421586059474e-02
-4.044421952495905193e-02
-4.042456415315867635e-02
-4.040396116118047387e-02
-4.040222220846415024e-02
-4.036990629722600477e-02
-4.032898241917795557e-02
-4.032461628375433316e-02
-4.026669879007577224e-02
-4.024589159934374716e-02
-4.022922094682326866e-02
-4.020431018141240598e-02
-4.017681225939107037e-02
-4.016454657266127493e-02
-4.014063571996909219e-02
-4.013064518961709237e-02
-4.008296579440670526e-02
-4.007511358347229380e-02
-4.003911412303171047e-02
-4.000069238245423930e-02
-3.999639174813332532e-02
-3.995186793010155335e-02
-3.993779272350225784e-02
-3.990968581694986916e-02
-3.988242135721412063e-02
-3.985905814033324779e-02
-3.982966140106550257e-02
-3.982780941031940913e-02
-3.979999724849800358e-02
-3.975225326230050205e-02
-3.972764058227645778e-02
-3.971396984758240878e-02
-3.969744187583845729e-02
-3.967155173286632253e-02
-3.963881874554303630e-02
-3.962379245813979489e-02
-3.960725084082103442e-02
-3.959883440787134723e-02
-3.956875388844235952e-02
-3.951996589081563371e-02
-3.951563946169769914e-02
-3.947467699650913930e-02
-3.946990584438012095e-02
-3.942614555897216988e-02
-3.940184551304212746e-02
-3.938999493543512975e-02
-3.938017281218963994e-02
-3.934357109872241298e-02
-3.930926128264805586e-02
-3.928038059172003771e-02
-3.926552646291425752e-02
-3.924568875822850855e-02
-3.919600651613625031e-02
-3.917741949371142396e-02
-3.913063422454723939e-02
-3.911493294842105506e-02
-3.910024654882010564e-02
-3.906978388881618414e-02
-3.903882125536053960e-02
-3.901576878510235047e-02
-3.899377309006737957e-02
-3.897252451540314522e-02
-3.895319107072284237e-02
-3.891546816183594215e-02
-3.889092725216350410e-02
-3.887685960037842725e-02
-3.883724505483493461e-02
-3.883109457009176202e-02
-3.879758069484395833e-02
-3.876083197064797425e-02
-3.873970808927101883e-02
-3.871643472988864354e-02
-3.870065798758987041e-02
-3.867928309358772965e-02
-3.865437539189700566e-02
-3.863151150722229921e-02
-3.861294558252428843e-02
-3.857867358319971851e-02
-3.857241631042199193e-02
-3.854043999177081403e-02
-3.849098165575046138e-02
-3.848143066387729738e-02
-3.847443269083580808e-02
-3.844505189050190230e-02
-3.842937776131399863e-02
-3.837933100666815478e-02
-3.834145763722252021e-02
-3.830920410431734591e-02
-3.829122524064024202e-02
-3.827298228375422551e-02
-3.826511966014931043e-02
-3.824662970346559554e-02
-3.823432864863846037e-02
-3.820392989729645694e-02
-3.817195430676587065e-02
-3.812137081643343639e-02
-3.809304908720054228e-02
-3.807391825749154024e-02
-3.803034880252392780e-02
-3.801782411355950075e-02
-3.799488822386037912e-02
-3.794870098308306128e-02
-3.793500669190610908e-02
-3.791645905438573161e-02
-3.789511971240394628e-02
-3.786471223677922993e-02
-3.783623103795361042e-02
-3.778733903077990952e-02
-3.776712738100193589e-02
-3.774461969248812943e-02
-3.771255417112029384e-02
-3.769389156501332105e-02
-3.764957221764533846e-02
-3.763730129444650685e-02
-3.762028659245017503e-02
-3.759668147018935258e-02
-3.758072149657351591e-02
-3.754044581992996288e-02
-3.753778116557815459e-02
-3.748497470281986210e-02
-3.746002639095849518e-02
-3.745197814695935823e-02
-3.743454639654661409e-02
-3.742722342699672522e-02
-3.738358602129901453e-02
-3.736967059264359459e-02
-3.734290974962006793e-02
-3.729106152211322800e-02
-3.728064305298103842e-02
-3.724471108862298374e-02
-3.721856045340501962e-02
-3.719514953997665740e-02
-3.718006746651394967e-02
-3.716287801035114691e-02
-3.715456594301991267e-02
-3.710761129961048788e-02
-3.710031901503343943e-02
-3.705585518998083527e-02
-3.704007006287482473e-02
-3.702252894617916179e-02
-3.697558597993094720e-02
-3.696782443424165288e-02
-3.695024660047935283e-02
-3.691192217792729768e-02
-3.686597703070521037e-02
-3.684453799892084547e-02
-3.682800119339635359e-02
-3.678588525354312133e-02
-3.676129434497674153e-02
-3.674438253937628573e-02
-3.673124543506159356e-02
-3.670867425375826110e-02
-3.668048177859375980e-02
-3.666454947754163585e-02
-3.664279080895843643e-02
-3.661267967510276056e-02
-3.659917050763089597e-02
-3.657741896470131926e-02
-3.654757748008558016e-02
-3.653780200003947654e-02
-3.650159591566315420e-02
-3.648974887652176036e-02
-3.648774775439875273e-02
-3.641428715429323448e-02
-3.639213374866048789e-02
-3.638137147740996835e-02
-3.636692880416855789e-02
-3.633443362147439903e-02
-3.629598608936562831e-02
-3.627998845585639343e-02
-3.626806505311014339e-02
-3.625192484142925053e-02
-3.622006125996404813e-02
-3.616261056871250545e-02
-3.614057975446952065e-02
-3.612453885869743031e-02
-3.607840160849465350e-02
-3.605994137546614242e-02
-3.604783744150447111e-02
-3.602425345623094799e-02
-3.600963405798413008e-02
-3.597741843022705943e-02
-3.595921597720827534e-02
-3.591019995648586649e-02
-3.588112527629297444e-02
-3.585641355364838079e-02
-3.583456720064764900e-02
-3.581560037824443876e-02
-3.579597989810828773e-02
-3.577165898675530031e-02
-3.574210633778826529e-02
-3.571039502509334995e-02
-3.569957955277813788e-02
-3.567303066624183394e-02
-3.561394661843550469e-02
-3.559992830408140185e-02
-3.557164444378033141e-02
-3.554925336101738553e-02
-3.552434493872505539e-02
-3.550434724313461521e-02
-3.547497918520864379e-02
-3.543115938194060788e-02
-3.540403451109150335e-02
-3.538703525232209102e-02
-3.537064148926113982e-02
-3.532710427548924059e-02
-3.531656390989218464e-02
-3.530657851110113876e-02
-3.526949284241334692e-02
-3.525177312352409387e-02
-3.522529237702581861e-02
-3.520201062339628484e-02
-3.515789714308814595e-02
-3.514062855217295334e-02
-3.511578083520042193e-02
-3.510440956312832483e-02
-3.507695242811892378e-02
-3.505710166739484102e-02
-3.503326745805732112e-02
-3.501737614591379777e-02
-3.497906941244172119e-02
-3.496866565408573990e-02
-3.493473962200877025e-02
-3.491525207851822743e-02
-3.485627786622055857e-02
-3.482999039920550710e-02
-3.481848960023975481e-02
-3.477434529247586115e-02
-3.473684396266324415e-02
-3.472184880061304768e-02
-3.471234565144779016e-02
-3.468189001106486424e-02
-3.465129454858853486e-02
-3.460170690401728755e-02
-3.458775228878602226e-02
-3.455606176624145820e-02
-3.453426848091528667e-02
-3.452810478172874120e-02
-3.450003477586652267e-02
-3.448185678501466955e-02
-3.446989839651729004e-02
-3.445771630608446268e-02
-3.442342561397979117e-02
-3.438366955153024374e-02
-3.435774857711915153e-02
-3.434684401370471929e-02
-3.429272444828182498e-02
-3.428468042024487850e-02
-3.426871694707261939e-02
-3.420273721203123674e-02
-3.419312297354551444e-02
-3.417764240185153235e-02
-3.416378371921174883e-02
-3.414397814784675411e-02
-3.411752039978485640e-02
-3.410220319893880747e-02
-3.409284407685997387e-02
-3.405822259384017059e-02
-3.402017264627293924e-02
-3.399577950713567054e-02
-3.398973403676561200e-02
-3.395281673787359233e-02
-3.393194519495554284e-02
-3.392112299757707450e-02
-3.385962810896492314e-02
-3.385508802364567416e-02
-3.381025478526741845e-02
-3.379638670382387189e-02
-3.377807923949505131e-02
-3.375596855093579429e-02
-3.371241437464081447e-02
-3.368889558102566850e-02
-3.365245598234942181e-02
-3.363806985056691512e-02
-3.361262614366331003e-02
-3.359293147264241775e-02
-3.355523287617365180e-02
-3.354372822608220339e-02
-3.349840991640637422e-02
-3.348113802631025315e-02
-3.347433971956323417e-02
-3.344619796723721783e-02
-3.343145053350385365e-02
-3.340716451069983273e-02
-3.337183261608817064e-02
-3.332713111430621322e-02
-3.332451791337234792e-02
-3.330291651065861447e-02
-3.328229271312974080e-02
-3.325396003520728061e-02
-3.323478066377374973e-02
-3.321166985282095196e-02
-3.319538739988400766e-02
-3.314975720641633039e-02
-3.309809394013926709e-02
-3.308965671029753808e-02
-3.304872274173836777e-02
-3.303747972567491753e-02
-3.299388213197390618e-02
-3.299227502542831370e-02
-3.294711514952672338e-02
-3.293981605515416966e-02
-3.293694878775180190e-02
-3.288596343661723265e-02
-3.285935082100741034e-02
-3.284097202960406525e-02
-3.282008370405034570e-02
-3.278866127165133704e-02
-3.274379061961021908e-02
-3.271466519618612678e-02
-3.269050263018313807e-02
-3.267137818871584942e-02
-3.265277989529372094e-02
-3.260000260899298397e-02
-3.256947561771714184e-02
-3.254815283402642812e-02
-3.254118390784282999e-02
-3.252268189840282209e-02
-3.250750893435147559e-02
-3.248336384765346252e-02
-3.247319628790587553e-02
-3.245138425971336171e-02
-3.243437589133671417e-02
-3.238514646345019843e-02
-3.237439131492331201e-02
-3.234290393718156076e-02
-3.231800643099250192e-02
-3.227547046977688461e-02
-3.226216767048689649e-02
-3.224175490928149479e-02
-3.219693648377017214e-02
-3.217286978633868144e-02
-3.214772064796139750e-02
-3.213091392874747876e-02
-3.209685590291938562e-02
-3.207400852983693929e-02
-3.205082081608193190e-02
-3.203185973368169459e-02
-3.200302927799025809e-02
-3.197738263610488962e-02
-3.193756496199443018e-02
-3.193185159147279850e-02
-3.190241604234245187e-02
-3.188368806455560422e-02
-3.186140859895861266e-02
-3.183600848061113320e-02
-3.181211729035940405e-02
-3.180387710067753004e-02
-3.177189918280745595e-02
-3.174446466420577373e-02
-3.169916411069181872e-02
-3.168978760184254506e-02
-3.164908611772107583e-02
-3.163894586961779609e-02
-3.160109057764409757e-02
-3.157673250407899701e-02
-3.155535468663878129e-02
-3.155103014691215679e-02
-3.150433206443686851e-02
-3.147825258664302406e-02
-3.143686546038848562e-02
-3.140332871107739954e-02
-3.137999761032247981e-02
-3.134397378696918146e-02
-3.134291888048632013e-02
-3.130847242167550393e-02
-3.127242491073528585e-02
-3.122692406508367768e-02
-3.120774048458557770e-02
-3.120431415105204276e-02
-3.118794767900312515e-02
-3.115650053390836560e-02
-3.114988080149502792e-02
-3.111661086766256967e-02
-3.108228611719768275e-02
-3.107449194258468661e-02
-3.104138545915965941e-02
-3.101130075750505033e-02
-3.097131744232026196e-02
-3.096595149174552475e-02
-3.093652312917491431e-02
-3.091683523426130842e-02
-3.088002107371376481e-02
-3.086568068141457011e-02
-3.084253599130046264e-02
-3.080563775880998389e-02
-3.077304239275704956e-02
-3.074418160486014351e-02
-3.072018715869148653e-02
-3.070105309096962665e-02
-3.069023606339671417e-02
-3.068910667173516127e-02
-3.062368122433101192e-02
-3.059735255916515295e-02
-3.058199526401902957e-02
-3.056823939333405682e-02
-3.053879553360713817e-02
-3.051018634407404173e-02
-3.046042137496468571e-02
-3.044139264504872044e-02
-3.042077002650084294e-02
-3.041489932790325534e-02
-3.036052503300337713e-02
-3.033245812451026979e-02
-3.030243134750726375e-02
-3.028634862224702240e-02
-3.026241431968121343e-02
-3.024896537595705981e-02
-3.021891975747778569e-02
-3.017940094592494460e-02
-3.016403637794820569e-02
-3.015418962656615798e-02
-3.011531067514414128e-02
-3.008089756620163646e-02
-3.006682579837252622e-02
-3.006153968731856141e-02
-3.002139247966434388e-02
-2.998566571502786493e-02
-2.998481734608859917e-02
-2.994936018175159420e-02
-2.992422805373615158e-02
-2.988345161430297492e-02
-2.987273866683398671e-02
-2.985661711613801783e-02
-2.981258280741477806e-02
-2.980030358258575762e-02
-2.978764143864692793e-02
-2.976273927291250843e-02
-2.973155989041700864e-02
-2.971211508360277476e-02
-2.966818093324655181e-02
-2.964573511758800128e-02
-2.960552966748203341e-02
-2.957271398604904844e-02
-2.955391705151305670e-02
-2.952658981594447063e-02
-2.951203207148833663e-02
-2.950602819770931085e-02
-2.946939312262736310e-02
-2.945883939744736724e-02
-2.940260370332184459e-02
-2.938903573952142412e-02
-2.936408131996698367e-02
-2.933097733364684045e-02
-2.930809059325928390e-02
-2.927026684216685326e-02
-2.925280830040977165e-02
-2.922231939363192921e-02
-2.921009765187634888e-02
-2.919559140423053090e-02
-2.916406542520558198e-02
-2.915531658237396906e-02
-2.914532608528522251e-02
-2.909893600860885554e-02
-2.908161109920653908e-02
-2.905337805614988111e-02
-2.901568124474915300e-02
-2.898626259617076428e-02
-2.895650821894663052e-02
-2.894027589721820393e-02
-2.892010638641978604e-02
-2.890544904114394908e-02
-2.886460268550197772e-02
-2.881262863474592928e-02
-2.879876553817517504e-02
-2.878099619222765360e-02
-2.875949158248691795e-02
-2.872706198262145461e-02
-2.870509567032966669e-02
-2.868632187095548902e-02
-2.867423014002451476e-02
-2.863305984700947882e-02
-2.862574497442321730e-02
-2.858795356467483395e-02
-2.857439333905861800e-02
-2.856068883280576953e-02
-2.853104371265005601e-02
-2.849785122820902572e-02
-2.848333584671580709e-02
-2.844605219211085445e-02
-2.843315707665716729e-02
-2.839123109738725392e-02
-2.837790176327298353e-02
-2.835002104656753064e-02
-2.832265440830833425e-02
-2.828899037643789471e-02
-2.825841509250079375e-02
-2.821548402963064417e-02
-2.818927251049754834e-02
-2.818352483055761026e-02
-2.815141199229218016e-02
-2.812355640138999857e-02
-2.811747886772097971e-02
-2.805623537899321063e-02
-2.804835914332898250e-02
-2.799499466988644714e-02
-2.798118595010026799e-02
-2.794969341705980104e-02
-2.790066352671607963e-02
-2.788947564735572149e-02
-2.788056661503338085e-02
-2.786490304430816467e-02
-2.784280632458618898e-02
-2.783193403444533809e-02
-2.782867628799340354e-02
-2.779536188253389772e-02
-2.777581811846646653e-02
-2.773144062076765559e-02
-2.772169683713224253e-02
-2.771052735653220522e-02
-2.767944851496148551e-02
-2.763805812161759801e-02
-2.762497500889815605e-02
-2.760126934593770676e-02
-2.757595782220145786e-02
-2.754643792112557166e-02
-2.752563416410278019e-02
-2.749576286950242143e-02
-2.747487994217839846e-02
-2.745494439884907378e-02
-2.741483058336949274e-02
-2.739855889451298099e-02
-2.737357784863389543e-02
-2.735749459261085925e-02
-2.734258298217651095e-02
-2.732152577321023124e-02
-2.725359381288178229e-02
-2.723595799966069264e-02
-2.721725514434031323e-02
-2.719711846381972498e-02
-2.717307256174109065e-02
-2.712569022442848365e-02
-2.708712333117491156e-02
-2.707209345271768819e-02
-2.706212474258923306e-02
-2.702104622178316817e-02
-2.701024174690067059e-02
-2.699910631574437003e-02
-2.698873196364207083e-02
-2.692067170848991275e-02
-2.691117132533854539e-02
-2.688858113388617466e-02
-2.687342606439041548e-02
-2.683671008670188152e-02
-2.682167894936862695e-02
-2.679624847479086802e-02
-2.675881075247041330e-02
-2.673514456950226714e-02
-2.671417018335395244e-02
-2.668647852665229081e-02
-2.666039973688025255e-02
-2.663461467410055405e-02
-2.661106093171430875e-02
-2.659504569715925859e-02
-2.655650108276880195e-02
-2.652705359600895929e-02
-2.651256712831354112e-02
-2.649280654032248883e-02
-2.646218426623228592e-02
-2.643725965473137096e-02
-2.641546805099115325e-02
-2.638948914979244442e-02
-2.636254452342479127e-02
-2.634867671421453617e-02
-2.632056349321909572e-02
-2.629999283787526343e-02
-2.626529032440996780e-02
-2.624512202495407620e-02
-2.621185944815115909e-02
-2.619033723712885231e-02
-2.617120566968783590e-02
-2.614588388511870920e-02
-2.612676946510225640e-02
-2.608167291551480305e-02
-2.605532950695366168e-02
-2.603912751499884437e-02
-2.599847814172659421e-02
-2.595932349090809832e-02
-2.593801394060396559e-02
-2.589113581036531220e-02
-2.588876350670288318e-02
-2.586025225520008353e-02
-2.582762555965459339e-02
-2.580223256461727788e-02
-2.579645239331446183e-02
-2.575132745640626442e-02
-2.574209513198316701e-02
-2.570414889351926857e-02
-2.570316602447789145e-02
-2.566858326396506684e-02
-2.562389015972227346e-02
-2.558923874655899544e-02
-2.557255743481987031e-02
-2.554648705665865660e-02
-2.551344348680675833e-02
-2.550833301689520161e-02
-2.549550487753662886e-02
-2.545519397838766351e-02
-2.543493846439190409e-02
-2.540862638501023563e-02
-2.535034526373269870e-02
-2.532705216364811163e-02
-2.531999120556044369e-02
-2.530190791441572218e-02
-2.529039740758881605e-02
-2.525124832857131296e-02
-2.524353922126487682e-02
-2.520334731782888915e-02
-2.516286078399079806e-02
-2.513775654527594661e-02
-2.511472251628835139e-02
-2.509735514875940932e-02
-2.506862613254615124e-02
-2.504838388410049466e-02
-2.503047836822450134e-02
-2.502363858496631233e-02
-2.497699037551368018e-02
-2.496876875309142485e-02
-2.494475357105305213e-02
-2.491020425584239417e-02
-2.489089921555009965e-02
-2.487647962338765395e-02
-2.486573129915031766e-02
-2.485142503277099069e-02
-2.479448395331809718e-02
-2.477060711644596402e-02
-2.475483471999542773e-02
-2.473514855975317284e-02
-2.470622739548294922e-02
-2.468952546556688055e-02
-2.464511977913558249e-02
-2.462261302154702958e-02
-2.457812628820529866e-02
-2.455113200650058114e-02
-2.452071914825962318e-02
-2.450583908455652993e-02
-2.448440491362327553e-02
-2.446595866294723476e-02
-2.444931764381097494e-02
-2.441801370231505564e-02
-2.437803466188639967e-02
-2.432563190629832839e-02
-2.430736634047261924e-02
-2.429622188184829557e-02
-2.425090507434818354e-02
-2.420397714948546719e-02
-2.419654797745687813e-02
-2.418525581903088750e-02
-2.414933959889839499e-02
-2.413266267798083731e-02
-2.408451153194426930e-02
-2.407881160154987099e-02
-2.406464882310835329e-02
-2.404347513298898953e-02
-2.403164560663770266e-02
-2.400995706635503102e-02
-2.396903299243416385e-02
-2.395280994245860273e-02
-2.392402083630823517e-02
-2.387474879649151283e-02
-2.384294793132549217e-02
-2.383146720634338189e-02
-2.378960667041737920e-02
-2.377247677310845297e-02
-2.375494081002552105e-02
-2.374829328821714824e-02
-2.369432402977703078e-02
-2.368420165631546226e-02
-2.367456052870756111e-02
-2.363806066547427531e-02
-2.362672962379619435e-02
-2.359269398663471629e-02
-2.358872786310350911e-02
-2.355916219286563473e-02
-2.348636601835099591e-02
-2.347071236836056896e-02
-2.345529650131186750e-02
-2.342570642843935791e-02
-2.338512009492541011e-02
-2.336104493006957439e-02
-2.334428624436682420e-02
-2.331283193700522949e-02
-2.329355711136935070e-02
-2.328772633780143431e-02
-2.326093709917476104e-02
-2.324927559931785903e-02
-2.321087317163714192e-02
-2.317099682355605594e-02
-2.316808605175002533e-02
-2.311445431568084907e-02
-2.306735152502703556e-02
-2.305810376855257915e-02
-2.305394442295205515e-02
-2.302282655824763880e-02
-2.300740426900352298e-02
-2.297284813833666561e-02
-2.292512341211888627e-02
-2.288085697896333204e-02
-2.287849003180966734e-02
-2.286258072779751016e-02
-2.284755302180857539e-02
-2.281258526275412035e-02
-2.279157657327487985e-02
-2.274035858544573574e-02
-2.272561402912284811e-02
-2.270143466670546117e-02
-2.269272235213598554e-02
-2.266952839198216330e-02
-2.264795124652421721e-02
-2.263275682780505060e-02
-2.259692713805089292e-02
-2.256797562713772076e-02
-2.253520996659838516e-02
-2.250851967634473483e-02
-2.246516975056869758e-02
-2.245836298850073520e-02
-2.244018440939790637e-02
-2.242065400314507961e-02
-2.236841447353135615e-02
-2.235412114358242830e-02
-2.234169968738655698e-02
-2.231153109183520167e-02
-2.225772653895580211e-02
-2.224797529831062937e-02
-2.222307831316203131e-02
-2.221274659869373891e-02
-2.216865086720867795e-02
-2.212231688524096684e-02
-2.211743005294194986e-02
-2.210188473224344863e-02
-2.207036188828997991e-02
-2.205437880365318515e-02
-2.203923059398940620e-02
-2.202147991589462062e-02
-2.198759473408334886e-02
-2.196594917109692680e-02
-2.193557488098482611e-02
-2.189801936615401456e-02
-2.185566549690662330e-02
-2.183492228752240139e-02
-2.182528220567259147e-02
-2.179865757649240843e-02
-2.178386248606489772e-02
-2.174494459958462023e-02
-2.173452916072085572e-02
-2.171396491144439445e-02
-2.167046414780995911e-02
-2.163405761044648323e-02
-2.159802879771022255e-02
-2.158209140867728415e-02
-2.155935086088064945e-02
-2.154901558860763955e-02
-2.153489173315789595e-02
-2.150756061717035150e-02
-2.147088149290507508e-02
-2.145646552443311594e-02
-2.143708676876854291e-02
-2.142068133198829494e-02
-2.138579658302627862e-02
-2.134427460352172901e-02
-2.132206016703477869e-02
-2.128361114273494281e-02
-2.128205233910571148e-02
-2.124754898352482213e-02
-2.120637136114120191e-02
-2.119036013482197833e-02
-2.116284668610132758e-02
-2.113699350717687664e-02
-2.110893266691296621e-02
-2.107110669063932962e-02
-2.105588005334751989e-02
-2.103839337418572653e-02
-2.103293730565725106e-02
-2.100938650626518744e-02
-2.098200510553285825e-02
-2.094157162953849682e-02
-2.089539443664237273e-02
-2.086097606400297289e-02
-2.084124089026201387e-02
-2.081245322201000225e-02
-2.078364882499381117e-02
-2.074386617871412652e-02
-2.073773707696510704e-02
-2.071763126218176265e-02
-2.070674364610594620e-02
-2.068229504151442022e-02
-2.065853650062673963e-02
-2.064467472982470242e-02
-2.061504022392129931e-02
-2.059199552093374241e-02
-2.056279452680179198e-02
-2.053828562721560225e-02
-2.051036719751334059e-02
-2.050098982496320610e-02
-2.045628048926048659e-02
-2.041458676303836706e-02
-2.041053527188457783e-02
-2.036680442344809827e-02
-2.035501962171509804e-02
-2.034717836085828124e-02
-2.029248663918745144e-02
-2.027368897739442732e-02
-2.027082635397414734e-02
-2.025186157669714437e-02
-2.021049640179370388e-02
-2.018378488392150172e-02
-2.014655047998056836e-02
-2.013988823198559208e-02
-2.011414959803051183e-02
-2.008015572788957037e-02
-2.005972405521888602e-02
-2.003932271945663146e-02
-2.000190759584685729e-02
-1.999360438015715391e-02
-1.997725124001387131e-02
-1.994572171793659865e-02
-1.992281565072384630e-02
-1.988574496922232426e-02
-1.985872890727455320e-02
-1.981421388055618071e-02
-1.979379726232699532e-02
-1.977745143767989378e-02
-1.974934573007985916e-02
-1.972435427891738868e-02
-1.971724777658298566e-02
-1.967737233639593741e-02
-1.966381894187543833e-02
-1.963261622171547094e-02
-1.962477738172943575e-02
-1.958084879090588037e-02
-1.956593769424253004e-02
-1.953734492651262866e-02
-1.951093916120574812e-02
-1.947201847738580516e-02
-1.944816745553484827e-02
-1.940938014040788362e-02
-1.938239603014854651e-02
-1.936639157549069346e-02
-1.936204229897603435e-02
-1.932678112838459583e-02
-1.929071079211111539e-02
-1.927047432167564023e-02
-1.926173947058726355e-02
-1.921200045734353101e-02
-1.920553995397125679e-02
-1.918780770412317760e-02
-1.916986025503616964e-02
-1.912851053251674038e-02
-1.911593837672054264e-02
-1.909374757059825733e-02
-1.906496028660040198e-02
-1.903603015234273110e-02
-1.901856010074573500e-02
-1.897537865858711648e-02
-1.892806433608523742e-02
-1.892349082517535974e-02
-1.890179954920115368e-02
-1.887517504279023761e-02
-1.885839542352632514e-02
-1.882491213912576566e-02
-1.881589847382200698e-02
-1.876281944083002529e-02
-1.875884688827272884e-02
-1.873480447808226201e-02
-1.869961199394523654e-02
-1.867786613084812530e-02
-1.865251894111702446e-02
-1.861568840657157331e-02
-1.860068501779160721e-02
-1.858173713135707894e-02
-1.853018979076148653e-02
-1.851615974777640061e-02
-1.848612055056661485e-02
-1.846039328782730915e-02
-1.844752411944811099e-02
-1.840031244036874347e-02
-1.836596711415103278e-02
-1.835393086365505466e-02
-1.834547928046409426e-02
-1.831885514243106194e-02
-1.827332836623379864e-02
-1.824033773709121675e-02
-1.821838799099478878e-02
-1.818200433197511567e-02
-1.817052117758274909e-02
-1.815470505588726025e-02
-1.812821253781535247e-02
-1.807884680760363239e-02
-1.806690041914818523e-02
-1.804749109000716722e-02
-1.801642465814934368e-02
-1.800447926269815868e-02
-1.796696864251298709e-02
-1.795107568687251409e-02
-1.790113772765802858e-02
-1.787425180129145752e-02
-1.784740777227347697e-02
-1.780465876714462659e-02
-1.777745557667537168e-02
-1.774945256324261811e-02
-1.770864094469962180e-02
-1.768066395224218712e-02
-1.766518045599060893e-02
-1.764836294464136590e-02
-1.764233217320612668e-02
-1.762436259909111458e-02
-1.758827747385621754e-02
-1.756073595489890393e-02
-1.755273362609219290e-02
-1.753193521514243014e-02
-1.747283391572823641e-02
-1.745241530917840400e-02
-1.744507251539892390e-02
-1.741032184126048432e-02
-1.739347245351435811e-02
-1.735572843627691819e-02
-1.734382812994281209e-02
-1.730597799788038960e-02
-1.729155490262179740e-02
-1.725347567433557772e-02
-1.723167767421740493e-02
-1.720987163638612594e-02
-1.720093938936059774e-02
-1.717359272712062901e-02
-1.715971692749732047e-02
-1.708630806016306347e-02
-1.707227171573169611e-02
-1.706555638936496644e-02
-1.704732007017689677e-02
-1.702325512892441384e-02
-1.700482812334511151e-02
-1.697711812509108964e-02
-1.693229670062607051e-02
-1.690102601126691750e-02
-1.687995664366065407e-02
-1.686241565060889180e-02
-1.683540250292106522e-02
-1.681634407299603673e-02
-1.678467667111122053e-02
-1.676698643860172200e-02
-1.674017830395355122e-02
-1.672943457338815776e-02
-1.671035637718523703e-02
-1.668795547652984768e-02
-1.667001429878464669e-02
-1.663943302666467949e-02
-1.661567955939782792e-02
-1.658991748749608086e-02
-1.652684187046118969e-02
-1.649403001028845739e-02
-1.648536158324862000e-02
-1.646680745492085096e-02
-1.645925610930040750e-02
-1.641697547506143495e-02
-1.640923154046516896e-02
-1.635393985596694799e-02
-1.634473760912666385e-02
-1.632068017075125055e-02
-1.629693932387094035e-02
-1.624306495906463477e-02
-1.623882295726283842e-02
-1.622383301357960272e-02
-1.622025721952019550e-02
-1.618215500016523256e-02
-1.616461744748459717e-02
-1.612795593153526497e-02
-1.609743115759978971e-02
-1.607420915227147917e-02
-1.605338662616601075e-02
-1.600428709652393366e-02
-1.598713022726649946e-02
-1.596104411030996317e-02
-1.592871936706305447e-02
-1.590751770470286153e-02
-1.588363289603875184e-02
-1.586198837087354763e-02
-1.583853332680451587e-02
-1.581015212377864798e-02
-1.577712679139683938e-02
-1.574152233177600335e-02
-1.571428891645157422e-02
-1.568334359855344529e-02
-1.567762658216312333e-02
-1.563296825310023230e-02
-1.562466528305472835e-02
-1.558563437322574297e-02
-1.555091021512242100e-02
-1.553289073677338594e-02
-1.550898086031468615e-02
-1.549246314033142502e-02
-1.547455581857248852e-02
-1.545170993296748896e-02
-1.542863433472038692e-02
-1.538956444234740317e-02
-1.536622889311109463e-02
-1.535151359899497581e-02
-1.533143861265506835e-02
-1.531701755815090271e-02
-1.530301430260114226e-02
-1.525391787096075369e-02
-1.522142534545758985e-02
-1.519051794868861438e-02
-1.517446300790978309e-02
-1.514857611479977773e-02
-1.513392914615555029e-02
-1.508951404198047297e-02
-1.505933893753197417e-02
-1.503382348506168698e-02
-1.500819804460437612e-02
-1.497901129548770416e-02
-1.495648940945065730e-02
-1.493369855937437540e-02
-1.491354133416791794e-02
-1.490440071520657273e-02
-1.485743831478386623e-02
-1.482138921174275259e-02
-1.479775190987017708e-02
-1.477172349653893546e-02
-1.473880837919158693e-02
-1.472516379634342121e-02
-1.469653137941812071e-02
-1.468174585204201632e-02
-1.466352621664124278e-02
-1.459811666555510534e-02
-1.457765893836629467e-02
-1.456210017103920507e-02
-1.454638624930845725e-02
-1.453790153507172889e-02
-1.451247082913534325e-02
-1.448666558805769555e-02
-1.445546637167424708e-02
-1.443804481359678427e-02
-1.441480897407718120e-02
-1.436842653935146985e-02
-1.434136334502045251e-02
-1.432334443665558843e-02
-1.431957922419693774e-02
-1.428962628358437792e-02
-1.426666648609234422e-02
-1.422696596686870429e-02
-1.420664248139427710e-02
-1.418185905844243644e-02
-1.416698069227270707e-02
-1.415198731560349255e-02
-1.412774231757635279e-02
-1.411375919884444441e-02
-1.405428689604254489e-02
-1.402748554000274317e-02
-1.401625778387605159e-02
-1.399152882455637070e-02
-1.396137886657664029e-02
-1.394081508069566766e-02
-1.392568804416574602e-02
-1.390138926329528846e-02
-1.387416878807906651e-02
-1.386784035476079646e-02
-1.383597754406865055e-02
-1.378169955785499279e-02
-1.377334463827870059e-02
-1.373639055500244788e-02
-1.371895017176921749e-02
-1.367678374410527531e-02
-1.365777904066117765e-02
-1.364691640363188685e-02
-1.361832086499964456e-02
-1.358853040455496042e-02
-1.356958483924483594e-02
-1.353691642268281536e-02
-1.350776770104003544e-02
-1.347562952511602297e-02
-1.343499172501663730e-02
-1.341525924365929989e-02
-1.337514995529678896e-02
-1.336291141525755566e-02
-1.333291567012981349e-02
-1.330685325967800869e-02
-1.328812009712837527e-02
-1.326506848491598722e-02
-1.325762268328006810e-02
-1.319158553926902400e-02
-1.318061722589142226e-02
-1.315297427916131690e-02
-1.312183563887089899e-02
-1.309565311062149684e-02
-1.308934428472682820e-02
-1.302280857562135297e-02
-1.301112155617970001e-02
-1.298954351212552871e-02
-1.296623110095462827e-02
-1.294704405115920665e-02
-1.292588266470026670e-02
-1.289245018401524723e-02
-1.285185158703616715e-02
-1.283447207351820496e-02
-1.280229626544504562e-02
-1.279231678776798775e-02
-1.275114569624785643e-02
-1.272688105312197449e-02
-1.270881195028086830e-02
-1.268847021700267308e-02
-1.266790559134461924e-02
-1.261708473842684808e-02
-1.260383094530317938e-02
-1.259733298485324338e-02
-1.257454775945096581e-02
-1.254894992281083144e-02
-1.250262135017976561e-02
-1.249191731786905568e-02
-1.246818530774568279e-02
-1.245585857525571827e-02
-1.240977683028784972e-02
-1.240314011846624376e-02
-1.237420813506953654e-02
-1.232740772483725822e-02
-1.230961519782741709e-02
-1.229416736374994157e-02
-1.226500039111069751e-02
-1.224993137812188659e-02
-1.221151774519177446e-02
-1.220341247408138208e-02
-1.216051222301611778e-02
-1.215415531615443578e-02
-1.211971684671397931e-02
-1.208375312897166931e-02
-1.207225327692720840e-02
-1.203063065166956602e-02
-1.202916994257335892e-02
-1.201713787298475111e-02
-1.197166177493835804e-02
-1.195414867854155405e-02
-1.193811538959357876e-02
-1.191633742733172463e-02
-1.188916247337584720e-02
-1.184373679729258666e-02
-1.184120792569645642e-02
-1.179420254073462737e-02
-1.177351013467434204e-02
-1.174945572957550310e-02
-1.170692380543209010e-02
-1.167121751291991250e-02
-1.164897076906856732e-02
-1.162687583929680746e-02
-1.159857200797426158e-02
-1.159399819295914291e-02
-1.154472255569144457e-02
-1.153056177449943154e-02
-1.151205849181913266e-02
-1.149398840206924954e-02
-1.145618599529682480e-02
-1.144487372432997918e-02
-1.139921980249627986e-02
-1.138696300199487643e-02
-1.137106640103960342e-02
-1.133793276387118354e-02
-1.130004832814821003e-02
-1.126621171718980574e-02
-1.124105530604541103e-02
-1.120834425134306644e-02
-1.119196885030332433e-02
-1.118263132412808392e-02
-1.113686998118157412e-02
-1.111604430780230302e-02
-1.110249273670499415e-02
-1.108002194787366390e-02
-1.103174481959245945e-02
-1.102235331503931270e-02
-1.097830775778207979e-02
-1.095505029403365249e-02
-1.094567510570440549e-02
-1.090597302331977603e-02
-1.086161825649889501e-02
-1.085020571869840800e-02
-1.081266477247402880e-02
-1.079871012965166743e-02
-1.077427190498378429e-02
-1.073516417480524510e-02
-1.072408817280878779e-02
-1.070401594931286171e-02
-1.066945764613833059e-02
-1.065922021490425808e-02
-1.062093777708003617e-02
-1.059086587518748290e-02
-1.056510642074731665e-02
-1.055206087004464943e-02
-1.053732881837085578e-02
-1.050814844090997013e-02
-1.047943654582741968e-02
-1.043907377518046853e-02
-1.043604779105286595e-02
-1.039071581678402412e-02
-1.038246641220857969e-02
-1.033136232784601094e-02
-1.031340305822342485e-02
-1.029233632569995227e-02
-1.026934318961741921e-02
-1.025722439406759334e-02
-1.023744778802099242e-02
-1.018912257548493239e-02
-1.014915253013581875e-02
-1.012877411831802910e-02
-1.011773596806048170e-02
-1.008951660364806879e-02
-1.006307814931367561e-02
-1.003397983212048206e-02
-1.001067548081421843e-02
-9.993665130273304831e-03
-9.953731520902231455e-03
-9.931579467571005626e-03
-9.923636412210751212e-03
-9.911127472167741148e-03
-9.891369548409550960e-03
-9.862326034969448596e-03
-9.791902165516480627e-03
-9.788287777437287840e-03
-9.772727071764686357e-03
-9.759753413269900424e-03
-9.711140676230689550e-03
-9.693837164197388612e-03
-9.668945977181736540e-03
-9.657012250762958550e-03
-9.632573200012151116e-03
-9.609530268570004585e-03
-9.595440298189872319e-03
-9.584852239499203064e-03
-9.550681564319679628e-03
-9.534196604715494683e-03
-9.503516102016718037e-03
-9.456946886855971401e-03
-9.438768837201100270e-03
-9.423053601941316915e-03
-9.409803583098924618e-03
-9.356104729255854124e-03
-9.325325189327771103e-03
-9.313430203751110747e-03
-9.277475043673405475e-03
-9.234285841204087353e-03
-9.210903269784020964e-03
-9.195330959020253658e-03
-9.179269220777497296e-03
-9.151734211242906758e-03
-9.144916937860347872e-03
-9.131507514507475332e-03
-9.077848215152561906e-03
-9.058555519937616651e-03
-9.039513943522425876e-03
-9.023186115951403741e-03
-8.985454842018208987e-03
-8.962836450919192677e-03
-8.934214502864828988e-03
-8.930939181507946412e-03
-8.885857318288226114e-03
-8.844919966920467003e-03
-8.833616685278572467e-03
-8.807052293301087520e-03
-8.790686176925383011e-03
-8.751651278908034737e-03
-8.700067909563652391e-03
-8.690633714996065518e-03
-8.654067706607398991e-03
-8.650709541139167680e-03
-8.633682830373606842e-03
-8.589433042630795212e-03
-8.580885537931765006e-03
-8.549406708539653010e-03
-8.516795919683933791e-03
-8.502522917645832790e-03
-8.483456852493714839e-03
-8.461424144508261636e-03
-8.402183473217139653e-03
-8.387953915649254411e-03
-8.356758818755943841e-03
-8.339707032700566236e-03
-8.307807245833992438e-03
-8.274975935065292942e-03
-8.260503472933139468e-03
-8.251797053810988603e-03
-8.228532107471375756e-03
-8.188600588812461334e-03
-8.152304914140678926e-03
-8.112064516560185679e-03
-8.092147144676514747e-03
-8.066036252180691646e-03
-8.025183033305821612e-03
-8.018320557431957152e-03
-7.990261806410853263e-03
-7.975929093049644036e-03
-7.907222938411451185e-03
-7.886388582005521286e-03
-7.881047140680802476e-03
-7.864848518867290084e-03
-7.826939979482860910e-03
-7.806849666830900647e-03
-7.806490601111021332e-03
-7.786813160466726780e-03
-7.766826778698832090e-03
-7.744321017226801773e-03
-7.704138447071684492e-03
-7.680021460390734633e-03
-7.642540277634807255e-03
-7.591527058671110328e-03
-7.589605683197303554e-03
-7.562615733677890972e-03
-7.551056406539330412e-03
-7.505097013991657295e-03
-7.497002027793797652e-03
-7.453378781415775922e-03
-7.449337839282005325e-03
-7.421871340627411717e-03
-7.402917448776191733e-03
-7.381431352597001005e-03
-7.353815892117449016e-03
-7.327855151638251741e-03
-7.303523880193008022e-03
-7.267745931300612083e-03
-7.232251163566488783e-03
-7.219113796469417421e-03
-7.188854589341125978e-03
-7.182851119424293884e-03
-7.151932404951544253e-03
-7.125497721227003201e-03
-7.105047414855236720e-03
-7.091227957037732343e-03
-7.043710382941742454e-03
-7.028149634425717718e-03
-7.023898743651474375e-03
-7.011461351842829259e-03
-6.969724949063921260e-03
-6.957673100032618629e-03
-6.914094325430636401e-03
-6.898300772166771067e-03
-6.861217555096416065e-03
-6.859144252046672774e-03
-6.818956365934852881e-03
-6.814816423108854826e-03
-6.774899266148437516e-03
-6.725149792789514303e-03
-6.714815242397836892e-03
-6.704539350645355444e-03
-6.683501149667148145e-03
-6.645407153016952284e-03
-6.644232322480320141e-03
-6.609377677867650513e-03
-6.563170037554272307e-03
-6.556183306533652777e-03
-6.492481874039029988e-03
-6.480080720576292252e-03
-6.462782436584130208e-03
-6.446341023709611928e-03
-6.408798116576658321e-03
-6.359929631849503551e-03
-6.347692692749429266e-03
-6.330652983349505103e-03
-6.306502438644140396e-03
-6.278057494835259655e-03
-6.250239669624013672e-03
-6.203780010336668038e-03
-6.199297844203560670e-03
-6.142367333745679669e-03
-6.135850673331139093e-03
-6.097660632128437674e-03
-6.071169411820537265e-03
-6.067393501530737865e-03
-6.041286379556753960e-03
-6.003595275248990726e-03
-5.964192380287253181e-03
-5.942528308849753804e-03
-5.931797260659427140e-03
-5.915991633196143740e-03
-5.901470907093059326e-03
-5.878176072851543088e-03
-5.857736281330128136e-03
-5.836010973705840765e-03
-5.820700791370037042e-03
-5.782304104787833188e-03
-5.773815220119216107e-03
-5.735581698405767259e-03
-5.711859979967898182e-03
-5.685075775085007832e-03
-5.658559676640056990e-03
-5.639970863271254187e-03
-5.624158542427759588e-03
-5.595910123346287124e-03
-5.572382522912089353e-03
-5.561291447564536972e-03
-5.519373643916025696e-03
-5.508795715608805210e-03
-5.472424549672366689e-03
-5.451741549837352263e-03
-5.414785935532462346e-03
-5.366702859121164071e-03
-5.357513559233445521e-03
-5.330298529838378707e-03
-5.318972391685522494e-03
-5.308008787194617994e-03
-5.261806658847734131e-03
-5.225332060981108251e-03
-5.183314403235023127e-03
-5.160082010736005698e-03
-5.143832316068464028e-03
-5.120640760697015015e-03
-5.079495438178788236e-03
-5.072303023165941616e-03
-5.051214669638870447e-03
-5.033269409894930435e-03
-5.021956605979233101e-03
-4.994979283809125592e-03
-4.979262407947604441e-03
-4.967867784907875617e-03
-4.916051925535042111e-03
-4.899083756130295786e-03
-4.875616447843927892e-03
-4.829797168794225382e-03
-4.798589809214826030e-03
-4.790054283263345258e-03
-4.771043132634239514e-03
-4.715870421579060334e-03
-4.695348787608216723e-03
-4.679404459113023496e-03
-4.648602675733026768e-03
-4.627112285684659154e-03
-4.610293160896034026e-03
-4.590961544819222029e-03
-4.579006058276602342e-03
-4.538571124666879175e-03
-4.503307767004610662e-03
-4.491057590012725864e-03
-4.483672892345663685e-03
-4.416307833799537619e-03
-4.399068485764212610e-03
-4.394138782955664402e-03
-4.325104871820500962e-03
-4.308546827536507973e-03
-4.272900287222325399e-03
-4.251202855028168859e-03
-4.238730821425840123e-03
-4.192916486634196138e-03
-4.190571888192690109e-03
-4.171269492349721775e-03
-4.149587988015651652e-03
-4.106796088962083591e-03
-4.084291001425405243e-03
-4.066512258494275889e-03
-4.055245637854004714e-03
-4.027782109821215206e-03
-3.986965522055102573e-03
-3.984529845803275183e-03
-3.973579818090933191e-03
-3.950098777395882887e-03
-3.930210968554476159e-03
-3.884730572569911056e-03
-3.869904380574995528e-03
-3.849181344379670744e-03
-3.822011427650817694e-03
-3.795265239663364598e-03
-3.762026072812313382e-03
-3.734864455323977372e-03
-3.717114122821690847e-03
-3.710152237165031952e-03
-3.668260264558187433e-03
-3.626100805892401580e-03
-3.613487343731958124e-03
-3.577116697341037321e-03
-3.563947344972728803e-03
-3.540874441039898457e-03
-3.519429159454967593e-03
-3.489023636671750861e-03
-3.433186143154826064e-03
-3.416256729644739920e-03
-3.405630106292190096e-03
-3.388851362308542559e-03
-3.351560188923380368e-03
-3.337639178117302041e-03
-3.301460185639065736e-03
-3.288554794427300809e-03
-3.236110422034615963e-03
-3.202990125788313103e-03
-3.192106896653418291e-03
-3.183189283623599763e-03
-3.152012238518464571e-03
-3.127282171810297218e-03
-3.095687770267974148e-03
-3.086485613236156222e-03
-3.063862205946205064e-03
-3.041144940430312582e-03
-3.014086339025695560e-03
-2.985191454430019542e-03
-2.966331041630354548e-03
-2.947195836631083532e-03
-2.908837611551723379e-03
-2.884911366145853640e-03
-2.858809555522506818e-03
-2.852250286888124986e-03
-2.809278656522529172e-03
-2.800962986461291715e-03
-2.761731860093402657e-03
-2.741222591244429907e-03
-2.701898939216990092e-03
-2.689894264758241338e-03
-2.673695874652437521e-03
-2.640115290436673146e-03
-2.626669586178131954e-03
-2.611714179934970792e-03
-2.577021685612773672e-03
-2.554993448170145287e-03
-2.539685738404212634e-03
-2.494973034463887629e-03
-2.470201698661883549e-03
-2.465716124405215037e-03
-2.433205432061019691e-03
-2.420969879908613231e-03
-2.377677026035668328e-03
-2.358010987380032564e-03
-2.319110232088028578e-03
-2.289457528017513344e-03
-2.264724352251501482e-03
-2.241010625868955497e-03
-2.192736271209250187e-03
-2.168815183856309670e-03
-2.146330719608152693e-03
-2.119718110446283665e-03
-2.078897347833091880e-03
-2.054680604146763567e-03
-2.020277660067515413e-03
-2.004404901519180049e-03
-1.981501877674096690e-03
-1.974173296162923252e-03
-1.961522345551108826e-03
-1.932467019153200072e-03
-1.892801261481086295e-03
-1.885900708151255767e-03
-1.847052027701939769e-03
-1.813413059418511608e-03
-1.801875863924801147e-03
-1.785952682287428317e-03
-1.778214879894102207e-03
-1.744649629714406514e-03
-1.684585095220764162e-03
-1.664647942274194437e-03
-1.647351490010467989e-03
-1.628150624495339205e-03
-1.582779095635755695e-03
-1.556197154566146823e-03
-1.533339789144105847e-03
-1.513443577582068711e-03
-1.488903309013578369e-03
-1.471768969348474787e-03
-1.418667035460535741e-03
-1.395759714585054212e-03
-1.378174707666851573e-03
-1.361897250819144034e-03
-1.336330086856546417e-03
-1.299258193191793476e-03
-1.268818694798251601e-03
-1.267694771278554677e-03
-1.225178816540023474e-03
-1.192304740601946023e-03
-1.171114098636572010e-03
-1.158970481329457680e-03
-1.144793747699296427e-03
-1.121394409506287770e-03
-1.079306802583918090e-03
-1.043187607323387001e-03
-1.028236395989173824e-03
-1.018348822232922890e-03
-9.690816359226583909e-04
-9.326382029060387158e-04
-9.212019463790965812e-04
-9.059184519308871586e-04
-8.829482986991987747e-04
-8.738336667063750784e-04
-8.326189367920677764e-04
-8.001988132023130085e-04
-7.789470366856288130e-04
-7.603939572512763423e-04
-7.559830926933686079e-04
-7.445962830806840405e-04
-6.988641897559821903e-04
-6.650236666640441108e-04
-6.500210513644688604e-04
-6.178619080468295000e-04
-5.587672893605233337e-04
-5.447268644106217916e-04
-5.365304469263365572e-04
-4.933007584716209148e-04
-4.661700553152126059e-04
-4.647960285009411496e-04
-4.178137526000824664e-04
-4.159668845656050440e-04
-3.663583526958558156e-04
-3.483275142772690458e-04
-3.422254069607721938e-04
-3.017692696689056042e-04
-2.772987869870124911e-04
-2.602666948954279746e-04
-2.220057069472480826e-04
-2.072660221911493128e-04
-1.796286190540730132e-04
-1.336648818396901639e-04
-1.024215694018504319e-04
-9.372920217060043413e-05
-7.397956699331520447e-05
-6.745383029529983254e-05
-3.313663444301506722e-05
1.372439876229369915e-05
3.196518445930385255e-05
4.562174499606053146e-05
6.999805839108530492e-05
9.252699567674493863e-05
1.159937508363739767e-04
1.299782722389286604e-04
1.627531473216703439e-04
2.056061120682128873e-04
2.245439062097953631e-04
2.576755324695256810e-04
2.903813951006251060e-04
3.083184020103990619e-04
3.409001607042605464e-04
3.577976704460250623e-04
3.669462334656703462e-04
4.072196626369595229e-04
4.446638175323314179e-04
4.526465018788727868e-04
4.689897595701042476e-04
5.362107567741802860e-04
5.808093597262642405e-04
5.898334493338874829e-04
6.024260906782874514e-04
6.374850387025898790e-04
6.468633215935271075e-04
7.092235983030548141e-04
7.189708810014239226e-04
7.541384623380165131e-04
7.636848153907416226e-04
7.761385675467136203e-04
8.178369217420877746e-04
8.250920273854545073e-04
8.344197326781155333e-04
8.666954351851940963e-04
8.821869326313125370e-04
9.129881384420945878e-04
9.381524500156612767e-04
9.633182170721843463e-04
1.002310489336910582e-03
1.009129005589082251e-03
1.029528221790310116e-03
1.051131271829042202e-03
1.081083409372407544e-03
1.091283855047975315e-03
1.132007366415332950e-03
1.146481398273946350e-03
1.177221495337055224e-03
1.204654078723499389e-03
1.217142152927619403e-03
1.244114447232769205e-03
1.266232780229858967e-03
1.307995193034650061e-03
1.338192623755840582e-03
1.350822060043055384e-03
1.371294875121331636e-03
1.412979890187959775e-03
1.438826682418514746e-03
1.445193806267563996e-03
1.492261017716767224e-03
1.498816948269865446e-03
1.540053937707175358e-03
1.554813957368006427e-03
1.598156779984705178e-03
1.626199518255877496e-03
1.632512129319640959e-03
1.664510806196783932e-03
1.678570397343759346e-03
1.700403022341701043e-03
1.742967575964426974e-03
1.762897877164937288e-03
1.786946398097455369e-03
1.816980253504685283e-03
1.846521149983515464e-03
1.862395319830401075e-03
1.868423820322040463e-03
1.903192382811114136e-03
1.948630470419598915e-03
1.959590733110916361e-03
1.995556451401758746e-03
2.012276708831917116e-03
2.038475785197113588e-03
2.077716935916462671e-03
2.098363347109610810e-03
2.122026859342596161e-03
2.136083035258529161e-03
2.170129444926061080e-03
2.186226857862128004e-03
2.214738494217494136e-03
2.224815163165083653e-03
2.273188262796377312e-03
2.291066064795566071e-03
2.300021021626019735e-03
2.326453418042551125e-03
2.344132324885006557e-03
2.401873907422025223e-03
2.411167405479364145e-03
2.425267301003286580e-03
2.428842081170057288e-03
2.485154345147122523e-03
2.511369167554400317e-03
2.548686339805539269e-03
2.577291054407349069e-03
2.590847974117349573e-03
2.605671052374969321e-03
2.642756509261656728e-03
2.673882931204574209e-03
2.681649868095770106e-03
2.699519039104758544e-03
2.740876736729902508e-03
2.749784688587719739e-03
2.775792840504609504e-03
2.798931549798211460e-03
2.819825466352787746e-03
2.849381117568272614e-03
2.885559890304534303e-03
2.904077801964222161e-03
2.924798448598442402e-03
2.948159405697536872e-03
2.992717091345409308e-03
3.012810734223436704e-03
3.053096980961234053e-03
3.082127599112971517e-03
3.091573113308765386e-03
3.110489846490871457e-03
3.123003680237823598e-03
3.148200294789071929e-03
3.194645554559394363e-03
3.239608582291608752e-03
3.260690280001199426e-03
3.292486955051798780e-03
3.305829937802318153e-03
3.318669528075968156e-03
3.360320786781501035e-03
3.399419858486352197e-03
3.418903302903120167e-03
3.431959419504360120e-03
3.478895566087214508e-03
3.515241124414203444e-03
3.523209433923257805e-03
3.540518653428137430e-03
3.582875790940520666e-03
3.597568478810653225e-03
3.624491402799967510e-03
3.629106155042027826e-03
3.675483924695022164e-03
3.697312529207019693e-03
3.714624689688472703e-03
3.761606116789550924e-03
3.777654217023362904e-03
3.805662236260221043e-03
3.847059292434895639e-03
3.859466187879356802e-03
3.879407276478119559e-03
3.891325094696473919e-03
3.938429489657946370e-03
3.960601987375467203e-03
3.967365774244502319e-03
4.007155760385294752e-03
4.013570494401930144e-03
4.039398495905399677e-03
4.051966456231625990e-03
4.096200405941441414e-03
4.115589516226092481e-03
4.144512275308431803e-03
4.155442753209170892e-03
4.205972949698988383e-03
4.221717306784611434e-03
4.233843091372813117e-03
4.277287111593308655e-03
4.311062583816138716e-03
4.327812509021533582e-03
4.362575156130699128e-03
4.376525658572383293e-03
4.409921909125036343e-03
4.445513435039183392e-03
4.469255716929576572e-03
4.493168451410012310e-03
4.499514410082672278e-03
4.516286164863603236e-03
4.548870850350994477e-03
4.567234843829481861e-03
4.596327178900461163e-03
4.600777180892579032e-03
4.648503428844485974e-03
4.676999621726907197e-03
4.688792380936668280e-03
4.716092662787219059e-03
4.733931594540830012e-03
4.754157744311593436e-03
4.784765961796111355e-03
4.794985969699350203e-03
4.834444438678309197e-03
4.853565774233570274e-03
4.882958252310665159e-03
4.894601586685032313e-03
4.945108061212455386e-03
4.983393372890942974e-03
5.008299381297764974e-03
5.026264270057534400e-03
5.061846897512378707e-03
5.079737364968917035e-03
5.101009568726388999e-03
5.102389245655369887e-03
5.164359300724619128e-03
5.189137799453125144e-03
5.198387758242717371e-03
5.232632290506689099e-03
5.261544323493738684e-03
5.294999938035782616e-03
5.305794151451381779e-03
5.334600784685117336e-03
5.370155968558554260e-03
5.398816640524661814e-03
5.416209113683123633e-03
5.423672311108684863e-03
5.438288379718436705e-03
5.482151156052494922e-03
5.503282555025801326e-03
5.553068416543072150e-03
5.556419123587674758e-03
5.573395736314046278e-03
5.597560465525730500e-03
5.614796369845576063e-03
5.671712366301262520e-03
5.698376549020223170e-03
5.720171563996123698e-03
5.745725165525128464e-03
5.770442806242059852e-03
5.808773094951591442e-03
5.842740033479287831e-03
5.853154823504458371e-03
5.873087664558740428e-03
5.897159895724812806e-03
5.916707780608210232e-03
5.930481669937759381e-03
5.952707305912297020e-03
5.977847265584756986e-03
6.043102725394600139e-03
6.063236769846880314e-03
6.087826690569841936e-03
6.108998660198872166e-03
6.117032931789279093e-03
6.145459660595875562e-03
6.184255973585905952e-03
6.205869454009860231e-03
6.232598725075699786e-03
6.257069550248905987e-03
6.284747246459165826e-03
6.289387398278722952e-03
6.318660278808563291e-03
6.338342382479988935e-03
6.377618079428715170e-03
6.389858854464247617e-03
6.425176267709165057e-03
6.456434077953432382e-03
6.497310113413923283e-03
6.520434639440630953e-03
6.546535549594667547e-03
6.557962136378603368e-03
6.572280640272043506e-03
6.604926630665086673e-03
6.654924275873386197e-03
6.668710820349532664e-03
6.692245840690114189e-03
6.702122690549094930e-03
6.737139501848177225e-03
6.777701821080894806e-03
6.783826279671612003e-03
6.843975523065537470e-03
6.863214734803002592e-03
6.872714575869298681e-03
6.890078276615529962e-03
6.913333501563090344e-03
6.956836740246052919e-03
6.965104227121432512e-03
7.003578985502856291e-03
7.033685362368313765e-03
7.046441042580897651e-03
7.070226770981569153e-03
7.096975568263885759e-03
7.141824529581231040e-03
7.153534802247840663e-03
7.163357907302991823e-03
7.215034939968612004e-03
7.247069092611913010e-03
7.265477858080571227e-03
7.277570896347118623e-03
7.291848960453428674e-03
7.315340294317296266e-03
7.338825182303998496e-03
7.345373904553642586e-03
7.393708049504066349e-03
7.443900136449965732e-03
7.475442582410340986e-03
7.501327602608354184e-03
7.514805504218069476e-03
7.534679259820209474e-03
7.550799685492992630e-03
7.581768657953513735e-03
7.628316003561452785e-03
7.659390061836746089e-03
7.676755424340042655e-03
7.698126121494175411e-03
7.715952461092467907e-03
7.723870879743910400e-03
7.775863215226108682e-03
7.791411719144991643e-03
7.804375850158196126e-03
7.816065602555988256e-03
7.871587236143895439e-03
7.899449882486198060e-03
7.939983042080545061e-03
7.969503396770105663e-03
7.982571912547808957e-03
8.026787597612605740e-03
8.034971994271777884e-03
8.054002963693907002e-03
8.089740422038416146e-03
8.103532720159456471e-03
8.104941593048253790e-03
8.143936715462207765e-03
8.168520059912531828e-03
8.180166287214019061e-03
8.229854851556528406e-03
8.235418881798961532e-03
8.283084223469960872e-03
8.288677988284642861e-03
8.332337981368065360e-03
8.374997470591893922e-03
8.421306284162877187e-03
8.433077547045808586e-03
8.459153493968141202e-03
8.480566385488108594e-03
8.505861425439298351e-03
8.527634645536186220e-03
8.542255862501624275e-03
8.555324433297317732e-03
8.594979239930577997e-03
8.608221268549487437e-03
8.645911008051121449e-03
8.666546999845092802e-03
8.692988402451640173e-03
8.706442055564367344e-03
8.724746667354232876e-03
8.763521286498876517e-03
8.771932330432830049e-03
8.782803049734833056e-03
8.817074803947833050e-03
8.854302056516438757e-03
8.886506518083314710e-03
8.927215630338936059e-03
8.939482258912612167e-03
8.981719360038220579e-03
9.005127420784908576e-03
9.047654061887733246e-03
9.061914129985915167e-03
9.123301901477642861e-03
9.133172748101991978e-03
9.145776508235836655e-03
9.185229777395442774e-03
9.210631503643873508e-03
9.236949807830463488e-03
9.280858544223280493e-03
9.301055634844623832e-03
9.307233071169429550e-03
9.319337140422878640e-03
9.333927255871843354e-03
9.382024857906012816e-03
9.405837492027224744e-03
9.432311540201632205e-03
9.441226229561894279e-03
9.473602417260973407e-03
9.486978268754053811e-03
9.511269507130937217e-03
9.545185776715814363e-03
9.572925085128136669e-03
9.593954528459680553e-03
9.631167680081209603e-03
9.650650050222420173e-03
9.663752436532502266e-03
9.680066666257813868e-03
9.720433815115669951e-03
9.742973087961792622e-03
9.759135066726487562e-03
9.806239198228705600e-03
9.830443077694650533e-03
9.854547226324450460e-03
9.876148407961415909e-03
9.888405039302494703e-03
9.898074828988467910e-03
9.954424219661806017e-03
9.964802087290003385e-03
9.974055365379375093e-03
1.000520249538860984e-02
1.006322036235346440e-02
1.008224512278688145e-02
1.010559084501033711e-02
1.013331469654388250e-02
1.015801471781835330e-02
1.017325240389471697e-02
1.019805355379260758e-02
1.021811428874747074e-02
1.024444824608222726e-02
1.026234521903807151e-02
1.028185921628138599e-02
1.029400860448409505e-02
1.032436793019081422e-02
1.036491894143143355e-02
1.038287447034436095e-02
1.040832070201014314e-02
1.041768348347560380e-02
1.045920482796830475e-02
1.048198376421449751e-02
1.049334607575985734e-02
1.054459812848979050e-02
1.055342311077861472e-02
1.058266226166504342e-02
1.063683313518526408e-02
1.066006114344614231e-02
1.066312658599893881e-02
1.070556038159631296e-02
1.073985710362385104e-02
1.076409132110162092e-02
1.077656438372504022e-02
1.079426538069533370e-02
1.079606487722811758e-02
1.084885191815276873e-02
1.085946248732866382e-02
1.088099365885469849e-02
1.091246215964719601e-02
1.093195948475722545e-02
1.095951376728698801e-02
1.098332424742115565e-02
1.098836793599511363e-02
1.102611421675669945e-02
1.107075204936935897e-02
1.107813409443370034e-02
1.109685112062369639e-02
1.115082657200611171e-02
1.115921736292740940e-02
1.119451996041048725e-02
1.122032617547535915e-02
1.123229771322253878e-02
1.125248506899306777e-02
1.127021781153764168e-02
1.130710926393907467e-02
1.135432592722618317e-02
1.137903613426322069e-02
1.140618657717823448e-02
1.143008287315167015e-02
1.144009957501113117e-02
1.145457126504473289e-02
1.149009690504781966e-02
1.151402849410348983e-02
1.152861157797197000e-02
1.157264443443045687e-02
1.157759353215237486e-02
1.160236595703789675e-02
1.164439286840601717e-02
1.165142607858304924e-02
1.171469992079088307e-02
1.173852035458222698e-02
1.175375274677220583e-02
1.178042119720973391e-02
1.179929077725300202e-02
1.180846373559729656e-02
1.185278768082120848e-02
1.186439770887343093e-02
1.187741102275763350e-02
1.191972088140980102e-02
1.195985897644058493e-02
1.197816284639885431e-02
1.199039515221789198e-02
1.201076211342172462e-02
1.207829131383314492e-02
1.210112903103816029e-02
1.210648249566809165e-02
1.211613819338880349e-02
1.214970384801628001e-02
1.219078577637511263e-02
1.219981679160891952e-02
1.221008584915744821e-02
1.224722836431790807e-02
1.226371335138926044e-02
1.229847408197454195e-02
1.231290444594262956e-02
1.232680559448179336e-02
1.236887887664506191e-02
1.238390587804394372e-02
1.240846343891327530e-02
1.246975450136972308e-02
1.247699727948653470e-02
1.248984364063027153e-02
1.252868083717306735e-02
1.254722088945187108e-02
1.256928242389598882e-02
1.260953858495567070e-02
1.261689863090242891e-02
1.265091314267985378e-02
1.265745473735840898e-02
1.269884996071535266e-02
1.271117764734130962e-02
1.273775080894001821e-02
1.275320883097713631e-02
1.279566248644986581e-02
1.281102662370431355e-02
1.283950806738148875e-02
1.289202018633267555e-02
1.289787592708002695e-02
1.292662834667057670e-02
1.296062716065177201e-02
1.296851206159249648e-02
1.298337666974663795e-02
1.302192156937465040e-02
1.305445075543976152e-02
1.308354136891726194e-02
1.310238559892729082e-02
1.313940089559306745e-02
1.315207390434258716e-02
1.318084934612334669e-02
1.319927932836734152e-02
1.322532049671137910e-02
1.325579605696808327e-02
1.328697411117890637e-02
1.330508049046963404e-02
1.335010309978518217e-02
1.337410395913235517e-02
1.338117994346288420e-02
1.340095891589743182e-02
1.343876308291097610e-02
1.345312615355648278e-02
1.347248097473352502e-02
1.349342425525862366e-02
1.353920843337208524e-02
1.356277865037996966e-02
1.357341364034125863e-02
1.360649505446215324e-02
1.363067674424184306e-02
1.364338658452041164e-02
1.365576559479497742e-02
1.369566595059423797e-02
1.370398875243811210e-02
1.374302381719622046e-02
1.375971280940729846e-02
1.377596639987788141e-02
1.381995400722335621e-02
1.382591643649000446e-02
1.389709714325165768e-02
1.391760223364268967e-02
1.393340290575056928e-02
1.395948860567186589e-02
1.397805270794150179e-02
1.398951257426955808e-02
1.401111646906488817e-02
1.403944934678541534e-02
1.406609920975110395e-02
1.408410947610339026e-02
1.412521674693495433e-02
1.414641085985218760e-02
1.419997140012074777e-02
1.420567956413937294e-02
1.422882773378009169e-02
1.425376413685053301e-02
1.427134918531464125e-02
1.429211621731385495e-02
1.434201388754230422e-02
1.435219948798871492e-02
1.438667718750596958e-02
1.440539222258363505e-02
1.441989441663216187e-02
1.445438553923833469e-02
1.447786318097699088e-02
1.449735040993077595e-02
1.453530924883356112e-02
1.456540332919709080e-02
1.457258996653837402e-02
1.460862827153514010e-02
1.464389787240821805e-02
1.467122501321210803e-02
1.469569751356647469e-02
1.474094878222032001e-02
1.476368483315437796e-02
1.477045385307590442e-02
1.481131110448358212e-02
1.484327871643742469e-02
1.486882597844607634e-02
1.488137690997737295e-02
1.489559799817014030e-02
1.490151801554850941e-02
1.493867388120312389e-02
1.497570939677772550e-02
1.498424196457553981e-02
1.502351346770230966e-02
1.504564782194356409e-02
1.505474777476439874e-02
1.507831991748059819e-02
1.511320521505321590e-02
1.513408989895526080e-02
1.516117280354978281e-02
1.518610464948927374e-02
1.521438329256408206e-02
1.522251753863862467e-02
1.523931381620940995e-02
1.530075198336511288e-02
1.532739091772444828e-02
1.535202944031466288e-02
1.536393556223242252e-02
1.539745565766481583e-02
1.540806230262053989e-02
1.544917049818095300e-02
1.550420669731350509e-02
1.551743149103035346e-02
1.553589560692225646e-02
1.556117014730046266e-02
1.558868100568544524e-02
1.559649543331692589e-02
1.561660200495584849e-02
1.562941712561649599e-02
1.564684606531263622e-02
1.565458105978639880e-02
1.570071683708079702e-02
1.571465696167434478e-02
1.575488733606950076e-02
1.578763820926554207e-02
1.580367569738189149e-02
1.581284396835946904e-02
1.583432254517513904e-02
1.587870644452082924e-02
1.590767685374933071e-02
1.593770193452404005e-02
1.595708453999516996e-02
1.598204762826471725e-02
1.603538989293917805e-02
1.605204517680203224e-02
1.608227617522112185e-02
1.608540645582406947e-02
1.615382810556303950e-02
1.615719781338764705e-02
1.618676575937266771e-02
1.621455123304710311e-02
1.622310413293848175e-02
1.627006133596531345e-02
1.628912283995931354e-02
1.630246196977097606e-02
1.633346500808446899e-02
1.636413337603520590e-02
1.640079515743125826e-02
1.642649563183279371e-02
1.643614195719456106e-02
1.646715039488583221e-02
1.649027100169225823e-02
1.654047887509146886e-02
1.655235986969405548e-02
1.658269295012643196e-02
1.660197803907909053e-02
1.660932583708213395e-02
1.665201586950709745e-02
1.666548127602773821e-02
1.669276710038819500e-02
1.671365215631431811e-02
1.674411970115896597e-02
1.676088886858284610e-02
1.681882528932798770e-02
1.682381697098689344e-02
1.683275163916414519e-02
1.684688130011452456e-02
1.688257642451951313e-02
1.689778939021679971e-02
1.690560942526653232e-02
1.694057730976505916e-02
1.697927161320722522e-02
1.700289279751737714e-02
1.703462773468478186e-02
1.705685854617861041e-02
1.707926552846378287e-02
1.708737866413928552e-02
1.709663452514165183e-02
1.715746535806633721e-02
1.716127906350556342e-02
1.716901164062750729e-02
1.718675973207417496e-02
1.723064664619800013e-02
1.726391180682151916e-02
1.729152127337885148e-02
1.731981993146619603e-02
1.733595035938467754e-02
1.734828968485979672e-02
1.738341485042838030e-02
1.742393538266917563e-02
1.742799941958877996e-02
1.745898362752879018e-02
1.751265766512383193e-02
1.754247058271646287e-02
1.756828045041286535e-02
1.759450019161262757e-02
1.759986804270180505e-02
1.760588757841269336e-02
1.765859656838753011e-02
1.768388026145917280e-02
1.769021763069084097e-02
1.773913325678716513e-02
1.776083173664738668e-02
1.779395760994306741e-02
1.780356031932139871e-02
1.783880825975109330e-02
1.785577165763996277e-02
1.788530924553632939e-02
1.789334269831960311e-02
1.791795250162170339e-02
1.792309791911372852e-02
1.799168828137215348e-02
1.799866235146785343e-02
1.805181873448014063e-02
1.805653800334561243e-02
1.807140973830101416e-02
1.807428160408919293e-02
1.812629306647084437e-02
1.813716554743510789e-02
1.815508872295901188e-02
1.817050117947605070e-02
1.820777421327990364e-02
1.823916847071260783e-02
1.826066474226123448e-02
1.827313905765531876e-02
1.830905751072692267e-02
1.835684187957170588e-02
1.836465411047527585e-02
1.837668646423157304e-02
1.840555941092314463e-02
1.843714418084907436e-02
1.847755754902818959e-02
1.850181768130332305e-02
1.853792882792210106e-02
1.855136011089020265e-02
1.855894782028133516e-02
1.858469179019645035e-02
1.859098806962999895e-02
1.861474842381211081e-02
1.862844841629418546e-02
1.866414149642819931e-02
1.868439440045877031e-02
1.872513354566812671e-02
1.877801434314968487e-02
1.880415441034954949e-02
1.881970366864832434e-02
1.883763886931716369e-02
1.888414554645040377e-02
1.890549408263181297e-02
1.894270581357354599e-02
1.896942225077563604e-02
1.899588037560273612e-02
1.899754098211020592e-02
1.902564800217171337e-02
1.904712274075037737e-02
1.909089466471775021e-02
1.910858279135851934e-02
1.913152678007473684e-02
1.914678575325562404e-02
1.915805876835646737e-02
1.918137265874220176e-02
1.921039921136730166e-02
1.925144163592051871e-02
1.927172721920494824e-02
1.932054604002969578e-02
1.934561512856491916e-02
1.937026403331054691e-02
1.938205076835780583e-02
1.941122484681917504e-02
1.943026810444331565e-02
1.946665098254191095e-02
1.947802685185384686e-02
1.950106928072553591e-02
1.952165952846068864e-02
1.953097365010558750e-02
1.955879752076866707e-02
1.960524112432471266e-02
1.962229258415415512e-02
1.963329459983381708e-02
1.965240000755341665e-02
1.970743819800996333e-02
1.972826748261052865e-02
1.973346956491267568e-02
1.976025282432547492e-02
1.976426615046028568e-02
1.981727291800111646e-02
1.984800025641425547e-02
1.985830098303087432e-02
1.986465091738154332e-02
1.990301848696612863e-02
1.992838769823040979e-02
1.996113817984479510e-02
1.997471724903604473e-02
1.998968238851106527e-02
2.004630642103855109e-02
2.005122985679952397e-02
2.007250632445528593e-02
2.012920884408986311e-02
2.014578490518903475e-02
2.015071089695530393e-02
2.017748437769528724e-02
2.021705053354605486e-02
2.024917419872201974e-02
2.027623914752474388e-02
2.029324222441741821e-02
2.032246707194207413e-02
2.034412091735793293e-02
2.034930354662906060e-02
2.037348196290600377e-02
2.040554873365396649e-02
2.046241086358718819e-02
2.046625960099751618e-02
2.049974939609644498e-02
2.050789036596567527e-02
2.054362347107013820e-02
2.056837727255600434e-02
2.058106578812807230e-02
2.064195611653768525e-02
2.066457647963793054e-02
2.067233543418595110e-02
2.068619178168601414e-02
2.071068784367613436e-02
2.073547342835696528e-02
2.078050558146454785e-02
2.079608645587066595e-02
2.083521964322687658e-02
2.086965470882362617e-02
2.088862672319119484e-02
2.089657075295076050e-02
2.091983793618801268e-02
2.095070254906572504e-02
2.097593616428955476e-02
2.099890274523436018e-02
2.103572999235903129e-02
2.106843895083448936e-02
2.110697652736720498e-02
2.111702190860359485e-02
2.114383519875662198e-02
2.114727823872802892e-02
2.118295502223876969e-02
2.123236572616366002e-02
2.123608248754610406e-02
2.126753301547118502e-02
2.130977718877818949e-02
2.131786405309432642e-02
2.133803238378034761e-02
2.138756203575303827e-02
2.142329482594967915e-02
2.144341477506345184e-02
2.145738392474494383e-02
2.147544045978289073e-02
2.149460931659979979e-02
2.152480180127869236e-02
2.153569312418218695e-02
2.159194347885667886e-02
2.161157347127157236e-02
2.161977872406850576e-02
2.163777454030679781e-02
2.165238126431223709e-02
2.167623014125424907e-02
2.169238844742171768e-02
2.174997480056733989e-02
2.178355822665106745e-02
2.180235955492604294e-02
2.182914480893111131e-02
2.184167984887963598e-02
2.187627260592284184e-02
2.189542487662005099e-02
2.192925906436665739e-02
2.193850835016403211e-02
2.198775546423176186e-02
2.199672615165393363e-02
2.200258996046089432e-02
2.204017018021403596e-02
2.206882178921149018e-02
2.208630605243250278e-02
2.213487720107237822e-02
2.215591883032280718e-02
2.216638097819983999e-02
2.219115391086140532e-02
2.220990005393586042e-02
2.222630111236151285e-02
2.227712081749938511e-02
2.229197983260428062e-02
2.232162439844725954e-02
2.234251356922273279e-02
2.235012316698137269e-02
2.238446483874806381e-02
2.240460095989238454e-02
2.243887927070681299e-02
2.246743583138094413e-02
2.249559194553352182e-02
2.251237881619122527e-02
2.252397610217771184e-02
2.256695850218426447e-02
2.259741435895906703e-02
2.262199795889580090e-02
2.263466825102439239e-02
2.266650534919822935e-02
2.268120256987754546e-02
2.269606437871574123e-02
2.271920048022335603e-02
2.273121463641136764e-02
2.278841740868697840e-02
2.280489380084238515e-02
2.285582869436281195e-02
2.288151968639989819e-02
2.288862053101853311e-02
2.290319072617863494e-02
2.291319692493087867e-02
2.292958939626632553e-02
2.297037919301625486e-02
2.299181906945862996e-02
2.302308875160746782e-02
2.305323884457738393e-02
2.309948997479654986e-02
2.310774136597792960e-02
2.311538843179061775e-02
2.318500968658909756e-02
2.319599931780957913e-02
2.322805049352200113e-02
2.323726846979073946e-02
2.324505436708318440e-02
2.325564713749433965e-02
2.330215003827407205e-02
2.331030020423263682e-02
2.336560832843015412e-02
2.339173329876359508e-02
2.341222119487018638e-02
2.342261062304734631e-02
2.343742288798700280e-02
2.349024344173278323e-02
2.349769501215070999e-02
2.351964825951136095e-02
2.353884774836445537e-02
2.355095582674776589e-02
2.357319030576693342e-02
2.361670208775085156e-02
2.363355856099202956e-02
2.366489555611234197e-02
2.369808912435716897e-02
2.371951841374225767e-02
2.375881438671101353e-02
2.379478133325957367e-02
2.381788537965595642e-02
2.385091702926239732e-02
2.386666856604602316e-02
2.388672420875187496e-02
2.389160436172071966e-02
2.393261048064554419e-02
2.393661722890694232e-02
2.395040627237660091e-02
2.398300428144939378e-02
2.399472184550127674e-02
2.402654685802479984e-02
2.403899389740798975e-02
2.409130677116289032e-02
2.411682513233687208e-02
2.414514631062447680e-02
2.418242009852916707e-02
2.418531662823208972e-02
2.421252514476396334e-02
2.424011785664093033e-02
2.426059147786646664e-02
2.432319271421140572e-02
2.432844043414145174e-02
2.434159615172853952e-02
2.434440542989085854e-02
2.441629872117007105e-02
2.442727181623588484e-02
2.445219447019819636e-02
2.450424232716086337e-02
2.451700545095797379e-02
2.453544104626781408e-02
2.456675595403429169e-02
2.458049017879221365e-02
2.462039276302585566e-02
2.464775625917497992e-02
2.465741905255630639e-02
2.467586071368815803e-02
2.470983162430828717e-02
2.472764313029901517e-02
2.473323323541809504e-02
2.475214932862318529e-02
2.479157628597022933e-02
2.482973258925025295e-02
2.483833566649124025e-02
2.485323409501977165e-02
2.487820225865372548e-02
2.489691915394454114e-02
2.493900083414019031e-02
2.497544249500932567e-02
2.497719729781361364e-02
2.503657341020842919e-02
2.504277778748159600e-02
2.506145271000731478e-02
2.508565259388262358e-02
2.511986418899625484e-02
2.515751663452814313e-02
2.517414464191797263e-02
2.522152085968165647e-02
2.523168408227455251e-02
2.525534827422909467e-02
2.530930062951886050e-02
2.531456072430088300e-02
2.533239721914531950e-02
2.535070775442443969e-02
2.536896846936692596e-02
2.541181296522060373e-02
2.543683506703475761e-02
2.546728964183675448e-02
2.546997381249549441e-02
2.551230525663650273e-02
2.552603966613203879e-02
2.554807837989847563e-02
2.557962412683656428e-02
2.561051323784913070e-02
2.562459059326666067e-02
2.565331382842356289e-02
2.566031051933820306e-02
2.572165768287248966e-02
2.574032506124596109e-02
2.575492939415530147e-02
2.579141970462733857e-02
2.580872167791697924e-02
2.583193126676547324e-02
2.588560759947877710e-02
2.590822151921073901e-02
2.592239787035305332e-02
2.595364458169663324e-02
2.597239466309153588e-02
2.601513225577062327e-02
2.603166991253214047e-02
2.604190431923414373e-02
2.607837190618045309e-02
2.608827155452969615e-02
2.612321567554548585e-02
2.616561597239025483e-02
2.617894919636476470e-02
2.619782997436248539e-02
2.621338908353626485e-02
2.624170488906868437e-02
2.625569084291540234e-02
2.626585475212650511e-02
2.627915139057679372e-02
2.630174706437499177e-02
2.633097543755641423e-02
2.635751202837133267e-02
2.638402098735564971e-02
2.641248865335843465e-02
2.643111833041117409e-02
2.648682245779565569e-02
2.652679713988809196e-02
2.654491763958871653e-02
2.658180486811712040e-02
2.659744844839295741e-02
2.661444008390484450e-02
2.662743834935160647e-02
2.666234121043514760e-02
2.667769426101079810e-02
2.670978321407435629e-02
2.673805254074745896e-02
2.676473984282196072e-02
2.679691672531347990e-02
2.684453889800569870e-02
2.686449837546761588e-02
2.688314950520626079e-02
2.692175712689859335e-02
2.693964221966255179e-02
2.697860266824220199e-02
2.699070935627106982e-02
2.699587159624428079e-02
2.701107384296774772e-02
2.703429216845487648e-02
2.704564817571813995e-02
2.707326412456850795e-02
2.708193696443078613e-02
2.713018881241774372e-02
2.713156636150820811e-02
2.715370084918750093e-02
2.719258259856527360e-02
2.722248054598991329e-02
2.723867894223880315e-02
2.727148643923088533e-02
2.730809758011343291e-02
2.733653988471990148e-02
2.734027630825008881e-02
2.736592633050627388e-02
2.737850987199891284e-02
2.739467976851062136e-02
2.741701341739916087e-02
2.745857592916084444e-02
2.750760041991373583e-02
2.751305225033223723e-02
2.752996152542269703e-02
2.757157760926559620e-02
2.758490152988096744e-02
2.762965282567131364e-02
2.766043766675091442e-02
2.767119423655484134e-02
2.770009688435515205e-02
2.772217921808944885e-02
2.774403343775955211e-02
2.777477608597728187e-02
2.778063731307062190e-02
2.780737694757512424e-02
2.784803492508530764e-02
2.787986741260428669e-02
2.791927636971747173e-02
2.794603308644033612e-02
2.795249126765320113e-02
2.797236873385583467e-02
2.798568953054192399e-02
2.802628352535735390e-02
2.806003398366946344e-02
2.807606718071647967e-02
2.808430738284456440e-02
2.811195913036068639e-02
2.814724679648439309e-02
2.816548757994080665e-02
2.821923817966515147e-02
2.827157968413734901e-02
2.827843992741480017e-02
2.828570811700004128e-02
2.831086673093780037e-02
2.833860663836718086e-02
2.834882825955981067e-02
2.838212389335637020e-02
2.841813228978024020e-02
2.842801364457281377e-02
2.845539826332010858e-02
2.846675619906396948e-02
2.850575189707621471e-02
2.852048077331514886e-02
2.854325126480866670e-02
2.857855638846806823e-02
2.859946490828052523e-02
2.862448112484955454e-02
2.867143108507230753e-02
2.868943454210398647e-02
2.871083788728473474e-02
2.875253610222039402e-02
2.877267027968161139e-02
2.879256695845222591e-02
2.881500501519912438e-02
2.883418980094598627e-02
2.888261802895397690e-02
2.890992226566568846e-02
2.891532991682138620e-02
2.895267422915354105e-02
2.896423477552939607e-02
2.900705538305564657e-02
2.901701547085028254e-02
2.903702457502976841e-02
2.906511221819335633e-02
2.908721665465979767e-02
2.911262117272217509e-02
2.915484546399194077e-02
2.917292793558579067e-02
2.919813924886305312e-02
2.923125483800492752e-02
2.925946151212072133e-02
2.927566048904528540e-02
2.929378728835002610e-02
2.931798381125627628e-02
2.934606599354550038e-02
2.935137621008848674e-02
2.939314411717075526e-02
2.942531138242893141e-02
2.943001435860803650e-02
2.946628198710221636e-02
2.947851115654026577e-02
2.950723955537204457e-02
2.952735176823606533e-02
2.955730940387024663e-02
2.959319664203785560e-02
2.961708890720421428e-02
2.967121419034601804e-02
2.967756248256325780e-02
2.969740512557678125e-02
2.971479628051232336e-02
2.975302354332459709e-02
2.976494502851728674e-02
2.979274212308163916e-02
2.982606584944447192e-02
2.983286203030161010e-02
2.987903027935173705e-02
2.991555012235841415e-02
2.993314321434448200e-02
2.998788261043400238e-02
3.001116975701012546e-02
3.001889858207812400e-02
3.003135044374688478e-02
3.004967139231301543e-02
3.006778066301912800e-02
3.008465359103523751e-02
3.009965472578080004e-02
3.013100470182189516e-02
3.016626290057439208e-02
3.017617140743650284e-02
3.021473881783109938e-02
3.024571870647169147e-02
3.026712544039095176e-02
3.028303791747233298e-02
3.030666201979381746e-02
3.032958581440886592e-02
3.035742673629260313e-02
3.037824179907805400e-02
3.040192506656952398e-02
3.042777651656919380e-02
3.046104054730586208e-02
3.048726415298291803e-02
3.049457755491341571e-02
3.053398518769517844e-02
3.056557342273130695e-02
3.060972940066891690e-02
3.061657859153649186e-02
3.062652790539183156e-02
3.065686321633104283e-02
3.069111908502092367e-02
3.074050537166744812e-02
3.075823504810487607e-02
3.079985715853922335e-02
3.080464297110291350e-02
3.083132039140734637e-02
3.085825093063915281e-02
3.088918761123438106e-02
3.089728226627191932e-02
3.093780547115831947e-02
3.095764470653772360e-02
3.097899424397454471e-02
3.099694562541666087e-02
3.100891953629086872e-02
3.105810310711443201e-02
3.107061090564106065e-02
3.111806196590849449e-02
3.113650307025866981e-02
3.114397653041101055e-02
3.116049270419640749e-02
3.116877982649068901e-02
3.119713863471745841e-02
3.122797888692946389e-02
3.124416199054108612e-02
3.126438282619059539e-02
3.131087990933989484e-02
3.132765857034003343e-02
3.136524466555146162e-02
3.138819514191310001e-02
3.140175760031765906e-02
3.141837966179472641e-02
3.145675543663267737e-02
3.147720725386643492e-02
3.149042361800663548e-02
3.153865122907634211e-02
3.155899552272528608e-02
3.157302911551923552e-02
3.160841531128766313e-02
3.161288486841340450e-02
3.164915889213798517e-02
3.170013983957659098e-02
3.171297383728433061e-02
3.172668117841737079e-02
3.176259294867456173e-02
3.179355844688475097e-02
3.181051698406711647e-02
3.184257614732977082e-02
3.185091270489531778e-02
3.188830032704037531e-02
3.193864869371365600e-02
3.195021786854501666e-02
3.195357020571187867e-02
3.198897566847103136e-02
3.202563027515553662e-02
3.204706923320110867e-02
3.206918105577472033e-02
3.208278918024276560e-02
3.211677220554048917e-02
3.213695055181725602e-02
3.219176393154532523e-02
3.219628719190853472e-02
3.222332906774277861e-02
3.223416567820086565e-02
3.225956396009282967e-02
3.227063585450445915e-02
3.232240492952342947e-02
3.234151839660254213e-02
3.234687980822781306e-02
3.237290764043737612e-02
3.238586224142775416e-02
3.241232580777098082e-02
3.243334318107721215e-02
3.246734695815767235e-02
3.249997255721226441e-02
3.255896325094709276e-02
3.257018663663424629e-02
3.260072119312423800e-02
3.260812640428428777e-02
3.262646244596228984e-02
3.266104477752884705e-02
3.268958212169997823e-02
3.271732521969400453e-02
3.273864898302653037e-02
3.278525495778217280e-02
3.279989701284413695e-02
3.282123478788351312e-02
3.285123868177153295e-02
3.285921630760979539e-02
3.287308310270498080e-02
3.292715773307763882e-02
3.293311287255951125e-02
3.297696529414889666e-02
3.300025842814535704e-02
3.302409978952186576e-02
3.302499404414610540e-02
3.306545303990959805e-02
3.308194595109953395e-02
3.309319457088788496e-02
3.313993547282528818e-02
3.316674487864507137e-02
3.318532578103156050e-02
3.322143977592334485e-02
3.324698566378925246e-02
3.327025261552579716e-02
3.329693664691385502e-02
3.331464443516407581e-02
3.332466814703444191e-02
3.335926056879756629e-02
3.338160486294788898e-02
3.339055212569758124e-02
3.343202825526392363e-02
3.345637690596370284e-02
3.346588207068273979e-02
3.350574291997393539e-02
3.352202465134063170e-02
3.357071095316493947e-02
3.358589118614968561e-02
3.358909930083103790e-02
3.360914049947794080e-02
3.365789689176490462e-02
3.368078440453764477e-02
3.369230398740730159e-02
3.372963610108914434e-02
3.374041437473362937e-02
3.376291414775822730e-02
3.379006688504165856e-02
3.383507816517139499e-02
3.386558870887218520e-02
3.389235545049668064e-02
3.390233088139871231e-02
3.391042095018043101e-02
3.395629091135210498e-02
3.398483390770118406e-02
3.401477696082083613e-02
3.402456691425620461e-02
3.404542674839111660e-02
3.407435364016386803e-02
3.410162682769674047e-02
3.412049147836526686e-02
3.415429783719353685e-02
3.418988963425728667e-02
3.421282958916554984e-02
3.425526832537439947e-02
3.425843096734154658e-02
3.429807757097141918e-02
3.433955278456746196e-02
3.435322303185700532e-02
3.436093066459172674e-02
3.437804334732275091e-02
3.440435084137549726e-02
3.445432511239221451e-02
3.448370288512953019e-02
3.450548276735682096e-02
3.452704279450863334e-02
3.455673551268906296e-02
3.456610105745944184e-02
3.457433595266051762e-02
3.459869637371643103e-02
3.462113498349883578e-02
3.465120325787501843e-02
3.467359064979114169e-02
3.470035197488480216e-02
3.474860992785860914e-02
3.476124371413857883e-02
3.479539703564699105e-02
3.481999626777548817e-02
3.483421289269855725e-02
3.486259378658834729e-02
3.488738419440340355e-02
3.494517724144780013e-02
3.495712814292628590e-02
3.497944864073804228e-02
3.500907916925211083e-02
3.502891159253840314e-02
3.503815459883558026e-02
3.507020123171222803e-02
3.507890298545440766e-02
3.510144287593969237e-02
3.514048673139719137e-02
3.515057167943885785e-02
3.518560084778621366e-02
3.523435873863284273e-02
3.524683857222415950e-02
3.526650759869642826e-02
3.528493628393308823e-02
3.529811341176214423e-02
3.531659134601211614e-02
3.531955076675180605e-02
3.539914438673069652e-02
3.540370736015224784e-02
3.542684082631636366e-02
3.543817318264480543e-02
3.547008382924105030e-02
3.549589540459269221e-02
3.552883696126085677e-02
3.553827151893629299e-02
3.556152996386890974e-02
3.557904031003067402e-02
3.561778817715671730e-02
3.565286610426138258e-02
3.566004493274421705e-02
3.569713296098703248e-02
3.570646869052990224e-02
3.574951653347696601e-02
3.578851749295047791e-02
3.580456496435935332e-02
3.581818583459478456e-02
3.586431681624280277e-02
3.587969870527585314e-02
3.591726598135963622e-02
3.592455555137996637e-02
3.593088033675956305e-02
3.595984317613565295e-02
3.598317259457856077e-02
3.602000110511716091e-02
3.604763870935440151e-02
3.607299381250061998e-02
3.609792285503088394e-02
3.611398667367382576e-02
3.614935046077072389e-02
3.616846507335030880e-02
3.618068104846600130e-02
3.622493215861216642e-02
3.626191920281179870e-02
3.630784845349366297e-02
3.633572165008358557e-02
3.634424746081882374e-02
3.634714925728160795e-02
3.635570118947839546e-02
3.637459284398369963e-02
3.642683320623996135e-02
3.643373484744788504e-02
3.647196621110759818e-02
3.647961529761756250e-02
3.652654133159793926e-02
3.655361989037564374e-02
3.658422983662984462e-02
3.661306056398283548e-02
3.662873301237595802e-02
3.664321848767659873e-02
3.667017550860335318e-02
3.668577696137015343e-02
3.672879295685199663e-02
3.673100131879125652e-02
3.676912975634699654e-02
3.677954308883368828e-02
3.682650041759810700e-02
3.685614604896875202e-02
3.686496813413964180e-02
3.689501147295715100e-02
3.690948754102135743e-02
3.693380954697389473e-02
3.695437314544147700e-02
3.696288960113169875e-02
3.700801002940840023e-02
3.705057206829265315e-02
3.708198330216916361e-02
3.711469550474039147e-02
3.714886466016759092e-02
3.715097853803628336e-02
3.720215371181445629e-02
3.720859137881415979e-02
3.724056160825461870e-02
3.724885223996471373e-02
3.726426039997171591e-02
3.729750460948272339e-02
3.734493064997873590e-02
3.734713299610142867e-02
3.737995862943710446e-02
3.739228868442240339e-02
3.741146653780907938e-02
3.745961783867796102e-02
3.746998205437795937e-02
3.749116276184488727e-02
3.752624054545455889e-02
3.754694727964341672e-02
3.757356048562099371e-02
3.759717614325969182e-02
3.763906385944043587e-02
3.765741633246028064e-02
3.765875615484981509e-02
3.770323927196012059e-02
3.771610535903924255e-02
3.774677006516341526e-02
3.779644057126746448e-02
3.780259988410233918e-02
3.781039180347284256e-02
3.784209481954686760e-02
3.787772519453630471e-02
3.792287747708383838e-02
3.792372624261525216e-02
3.795041425328465889e-02
3.796507289557393694e-02
3.798754182768032672e-02
3.802197594973361072e-02
3.804983008494705610e-02
3.809059810543841129e-02
3.810757471028675125e-02
3.813501841102739931e-02
3.814498127813886752e-02
3.817698330364366344e-02
3.818680435567445297e-02
3.820939549329133156e-02
3.822597723269105519e-02
3.825942777201046807e-02
3.827527918514761485e-02
3.829907919994346432e-02
3.834279083421848755e-02
3.835508300536982773e-02
3.836864185255339788e-02
3.840723204871382412e-02
3.841456179590274633e-02
3.845288833827448238e-02
3.846728527095027994e-02
3.851857378186068770e-02
3.853469467311826380e-02
3.856294581916674957e-02
3.857926858302118678e-02
3.861455863998902727e-02
3.863635750213523234e-02
3.865002306347575800e-02
3.868586054729955537e-02
3.873064670399639642e-02
3.874497274450544593e-02
3.876347441386751580e-02
3.879865372120816502e-02
3.883464030936611966e-02
3.886811620997798755e-02
3.888411269342123555e-02
3.890207572430698368e-02
3.893238659279524283e-02
3.894448265752348259e-02
3.898650010791587794e-02
3.901057871526869558e-02
3.902133013052871968e-02
3.903852445515293423e-02
3.905743937456085391e-02
3.907084756580075924e-02
3.908606427585054055e-02
3.912818918224486575e-02
3.918105002633837097e-02
3.920130793829584848e-02
3.921123191630426774e-02
3.924340373441037588e-02
3.929890388459694739e-02
3.931585918452812356e-02
3.932993873326623424e-02
3.933980014681603965e-02
3.937321987444103444e-02
3.940165535100226268e-02
3.943923487518541382e-02
3.946553403559965867e-02
3.947827931196684625e-02
3.951006251028454930e-02
3.952673710519516437e-02
3.955138572112831818e-02
3.956209459078163793e-02
3.956939511606977211e-02
3.959134091881783002e-02
3.963569189355603539e-02
3.965353933622994820e-02
3.967771489601623625e-02
3.970525844992761622e-02
3.973540364191524565e-02
3.975482560768645035e-02
3.977032582176753817e-02
3.979665362115303306e-02
3.982121425722867647e-02
3.987126484949915506e-02
3.988510221973257108e-02
3.989806573106197130e-02
3.994447084797386749e-02
3.996792097372470209e-02
3.999657473738482683e-02
4.000928583338447808e-02
4.004634367495418790e-02
4.007029941612089141e-02
4.007343841406962870e-02
4.012105691610656777e-02
4.016529320005562953e-02
4.017604883934516868e-02
4.021169259161172516e-02
4.022102891660317425e-02
4.024673974502673834e-02
4.028318015547399655e-02
4.029197749580654131e-02
4.031444066268841109e-02
4.033983367673449338e-02
4.036707841232212157e-02
4.037211270797946838e-02
4.040208021549923645e-02
4.043737335604458139e-02
4.046390453277443067e-02
4.047921113803676363e-02
4.051024009743908749e-02
4.052856123718973080e-02
4.054461100504042070e-02
4.057910099053546604e-02
4.061515206953469903e-02
4.064610686549080532e-02
4.068182594917829631e-02
4.069676146578687925e-02
4.073597033215065055e-02
4.075424236798635969e-02
4.078258160149311751e-02
4.079607522191691649e-02
4.082685965944160555e-02
4.084835642061196426e-02
4.086267589896247499e-02
4.087841679074433188e-02
4.091008087018016548e-02
4.092172853152614698e-02
4.095966392923877653e-02
4.099211288746656967e-02
4.102070103365340614e-02
4.103694117340678238e-02
4.104354206118082660e-02
4.108370119296850254e-02
4.111368366048223644e-02
4.112331582776845851e-02
4.114444176861548064e-02
4.117832049381481285e-02
4.120516365301885031e-02
4.123238360281550330e-02
4.124449988398470879e-02
4.127813996092116744e-02
4.131845008213758108e-02
4.133908357097160202e-02
4.136503317301037930e-02
4.138375226062740442e-02
4.139631212393007909e-02
4.142836664765126020e-02
4.144049852259118483e-02
4.146917455463239310e-02
4.148893961174920930e-02
4.152609426836412210e-02
4.153202715169962422e-02
4.158974221524169845e-02
4.160994623022035155e-02
4.162099539403357751e-02
4.164868916978053948e-02
4.167577332547178770e-02
4.168180985379194015e-02
4.170685534819190687e-02
4.175335969360077781e-02
4.176579839381755477e-02
4.177776418764028721e-02
4.182579193066265910e-02
4.184489361166371379e-02
4.186768583247418851e-02
4.187956718050239724e-02
4.189612253460056612e-02
4.191578430616349493e-02
4.196379931854538059e-02
4.198432197685303402e-02
4.200512775369685814e-02
4.204626310592157745e-02
4.207438535481100583e-02
4.209673607293817899e-02
4.211837808386303950e-02
4.216329541839652917e-02
4.217393441646583030e-02
4.220849274821975028e-02
4.221679516345938632e-02
4.226249858070968424e-02
4.228613336556025226e-02
4.231512317084551444e-02
4.232791543667674405e-02
4.235767216603852914e-02
4.236178189737127564e-02
4.237815264257660530e-02
4.239852094511536995e-02
4.243278851293480480e-02
4.245319290329313544e-02
4.248234339129941528e-02
4.248990663287566250e-02
4.253031555954628340e-02
4.256043743251941569e-02
4.258289599756315269e-02
4.259854168638327332e-02
4.264349707590031624e-02
4.268999032362669199e-02
4.269107157513035711e-02
4.270806977557967121e-02
4.274416166361699743e-02
4.275708780177411850e-02
4.279924036982168944e-02
4.281415673764116248e-02
4.285507020577211668e-02
4.287773165206104631e-02
4.290276519568558822e-02
4.292791133434709083e-02
4.294064619801668536e-02
4.295562800045277241e-02
4.297618270269010221e-02
4.299571132683832619e-02
4.302323797000429106e-02
4.304310835623065268e-02
4.309127923655514669e-02
4.312562568053385226e-02
4.315572123745814448e-02
4.317100962034059464e-02
4.323034676828613199e-02
4.324849664763202872e-02
4.326688290629687739e-02
4.328031568670198670e-02
4.328907414792321218e-02
4.329946504028814314e-02
4.331385678083127244e-02
4.335753935479369492e-02
4.338595137279555036e-02
4.341152124746650021e-02
4.342600687662467873e-02
4.347266258443027720e-02
4.350880095817083459e-02
4.351835622213590105e-02
4.354157473272890488e-02
4.356152054654310879e-02
4.359704318401602663e-02
4.361783394572393835e-02
4.363468989224206229e-02
4.364756519763257625e-02
4.368429595355527439e-02
4.369875998850414334e-02
4.373237315402456193e-02
4.375953659762527037e-02
4.380436873818055465e-02
4.382150488016078871e-02
4.385052593680688338e-02
4.386399594011963776e-02
4.390554744594588055e-02
4.391986781469475742e-02
4.395221899569295987e-02
4.397156571003218994e-02
4.398313271674064717e-02
4.400039423522839055e-02
4.403785365608031688e-02
4.404119839234266198e-02
4.407719483310817976e-02
4.411342025816195056e-02
4.412599139078471344e-02
4.418501583043854541e-02
4.420161512282644312e-02
4.420939487927327827e-02
4.425447708765223309e-02
4.426965951603140104e-02
4.428606669165496834e-02
4.430934486139842532e-02
4.432073267000891104e-02
4.436455627611685104e-02
4.439790828119694055e-02
4.441605538036746958e-02
4.443204856292937155e-02
4.446144960011044756e-02
4.451526554375745404e-02
4.453958088367188095e-02
4.455181858215134794e-02
4.457633647989250880e-02
4.460347042447920796e-02
4.461591884933568952e-02
4.464709761114310504e-02
4.469219938104840306e-02
4.472874677008470412e-02
4.473607996527811936e-02
4.475952103665242765e-02
4.478721156307241547e-02
4.482312717971609350e-02
4.484235635459382641e-02
4.486888439858949251e-02
4.489334601275463132e-02
4.493555338248872433e-02
4.494805809153185061e-02
4.496752703739553825e-02
4.497950079668849854e-02
4.500651546218259469e-02
4.504201470734736645e-02
4.506772859500701722e-02
4.506841263863431424e-02
4.509240662937857858e-02
4.511706390530617616e-02
4.517461326538985134e-02
4.519250502659655222e-02
4.520411544150271244e-02
4.524647830117117797e-02
4.526320439356357195e-02
4.529054649886832262e-02
4.531291234032358561e-02
4.534706040923408565e-02
4.536887430369546115e-02
4.538290638501807361e-02
4.538634294676674452e-02
4.546402713901459558e-02
4.548405660923943161e-02
4.551494883222206855e-02
4.553645443541809446e-02
4.556062631485230385e-02
4.556700517506290238e-02
4.560997968071667241e-02
4.562371552919936013e-02
4.562658842832201245e-02
4.567611026924234263e-02
4.568909164159096203e-02
4.572018244558073707e-02
4.573689092703731029e-02
4.577133296900620651e-02
4.579652529725619647e-02
4.582232831025645492e-02
4.584654434031365522e-02
4.589403426443477985e-02
4.590274558556500795e-02
4.590922195715746446e-02
4.595041450615039436e-02
4.597969673121304890e-02
4.601283123595062419e-02
4.603528472069079447e-02
4.604312625031897754e-02
4.608282779879624425e-02
4.611149972039479961e-02
4.613358013334950547e-02
4.615572743817814017e-02
4.616570887654775079e-02
4.617944703410242768e-02
4.623160144695315221e-02
4.623771986299096692e-02
4.628899048505802361e-02
4.630609491242676512e-02
4.631590084712200461e-02
4.635780851841936334e-02
4.638092633280299637e-02
4.641271782026851200e-02
4.644940512340739458e-02
4.647289916951086175e-02
4.648005784422842845e-02
4.651913838491383846e-02
4.654167261219926965e-02
4.655073556270133972e-02
4.656975562644660727e-02
4.659556073977660917e-02
4.661637957708231195e-02
4.664470320874569698e-02
4.666455583711615063e-02
4.667362926965629155e-02
4.669827708463253346e-02
4.676240974509310311e-02
4.676581601942986222e-02
4.677779662229758495e-02
4.682073835149719310e-02
4.684141537743108374e-02
4.687162490706614504e-02
4.690142906374283882e-02
4.691895957116815064e-02
4.692382625193253221e-02
4.694137702431028236e-02
4.697060930672403156e-02
4.698089482615813717e-02
4.700761323609226050e-02
4.703137055568923364e-02
4.706499774673822412e-02
4.708369900472614278e-02
4.712263580905567961e-02
4.713147313397259008e-02
4.715707362185411755e-02
4.718546414368995912e-02
4.721407601220362071e-02
4.722851921093124128e-02
4.725047906762297467e-02
4.728357116550307992e-02
4.730209204290469760e-02
4.734770010946504071e-02
4.737360981274058025e-02
4.741497147559042835e-02
4.743358386180229758e-02
4.746137422279461671e-02
4.748266646116017231e-02
4.750793686545357053e-02
4.753255791057353630e-02
4.754687577171490265e-02
4.757458957923355047e-02
4.760547004945003824e-02
4.761489051138700912e-02
4.763809293012277735e-02
4.765084986496653796e-02
4.770287955015034553e-02
4.772822526609560301e-02
4.774580408747969296e-02
4.776833318942913520e-02
4.778419447165271894e-02
4.780219129277585299e-02
4.782611576000450615e-02
4.784692403500001578e-02
4.786821165070836992e-02
4.793074661833562899e-02
4.794005305027360109e-02
4.796440189114647978e-02
4.801374535975028168e-02
4.802831091067583102e-02
4.803950163540704477e-02
4.806246754187071257e-02
4.809481481565702765e-02
4.810160036328536837e-02
4.813743280591470386e-02
4.815761087873920987e-02
4.819689839441226864e-02
4.820611597626267564e-02
4.822770089162126128e-02
4.824988554595871504e-02
4.832568190983815848e-02
4.833627421909014732e-02
4.835592353019241285e-02
4.839366978007708653e-02
4.839702329750078524e-02
4.840481126732315564e-02
4.842216698480206194e-02
4.845752620624077522e-02
4.847896902124648744e-02
4.850790325953840965e-02
4.851709028959072523e-02
4.853596804487902983e-02
4.854723678961631039e-02
4.857667650207092569e-02
4.862417735650531592e-02
4.862942225901850657e-02
4.865493926897651589e-02
4.869167282215974835e-02
4.870315647257339453e-02
4.873840483176078431e-02
4.875127822350211471e-02
4.877356010512196027e-02
4.882273366733491660e-02
4.884241588602339368e-02
4.885428251787210518e-02
4.888940641364608597e-02
4.891876612149864689e-02
4.893956192469922639e-02
4.895740154284583534e-02
4.897738801629980543e-02
4.900598283228757568e-02
4.901217893041825979e-02
4.906275082466399207e-02
4.907743613006282368e-02
4.908949808267942805e-02
4.910714868356419460e-02
4.915406853798698350e-02
4.917828432753129642e-02
4.919091705938255510e-02
4.922552412045944070e-02
4.926861567979756718e-02
4.928814684000520918e-02
4.930835154047724656e-02
4.932027183527676328e-02
4.933923862236638813e-02
4.935626580185242807e-02
4.938048170998460273e-02
4.938931868955670490e-02
4.941754201558457016e-02
4.943004687077012793e-02
4.944745546713319451e-02
4.949805250424599290e-02
4.952675757406715951e-02
4.954293679125643113e-02
4.956915571808867549e-02
4.960373473573775893e-02
4.961456136606084977e-02
4.966765039878257015e-02
4.967540498695888207e-02
4.972024005349989784e-02
4.973912293567295251e-02
4.975594780636621861e-02
4.975762823865909068e-02
4.982463779247081614e-02
4.984095731869048196e-02
4.988376726849980125e-02
4.990039159247994238e-02
4.990715730321598764e-02
4.992354270156029727e-02
4.994733574626358807e-02
4.996335808153423708e-02
4.998464345676639775e-02
5.002286456655297142e-02
5.003422704265753085e-02
5.005055995079549236e-02
5.009116681761088818e-02
5.011448692613512668e-02
5.013400329487305296e-02
5.014503530914515839e-02
5.018011664330040977e-02
5.018282423209752263e-02
5.023185523861523061e-02
5.025761007432610894e-02
5.028270035465903787e-02
5.031330314703863493e-02
5.033854490486094901e-02
5.036010007773400465e-02
5.039831020206314571e-02
5.042643504254351594e-02
5.045245510449775095e-02
5.046281260591384266e-02
5.049997956453439185e-02
5.053166228221045442e-02
5.054047695811636487e-02
5.057018653753614368e-02
5.059677111230265201e-02
5.061907304167351240e-02
5.066034315965545209e-02
5.067132711487337682e-02
5.069211502764731092e-02
5.072777530134164881e-02
5.075488247236031869e-02
5.076778091065675680e-02
5.079640338694452195e-02
5.081078363657792751e-02
5.084421158474045077e-02
5.086085819783420225e-02
5.088731630244530679e-02
5.090212223374679379e-02
5.092008942044340403e-02
5.097764989255032519e-02
5.101086696831969025e-02
5.104060960912348843e-02
5.105191587528390418e-02
5.107879599068149146e-02
5.110103477514155168e-02
5.111994822211179956e-02
5.112326014409307451e-02
5.115297305909932701e-02
5.118668044418112073e-02
5.123637163385136306e-02
5.123799395672840040e-02
5.126377294638945203e-02
5.127580093992872845e-02
5.128187776511961005e-02
5.131309337805800563e-02
5.134757398538269957e-02
5.138873895736034703e-02
5.141963006130950697e-02
5.144965552704611200e-02
5.148166776393331423e-02
5.151026738834885155e-02
5.154004451327665048e-02
5.154635163038351342e-02
5.157104296145148536e-02
5.159444027674026101e-02
5.161213791273028262e-02
5.164726299745231453e-02
5.166942005327462839e-02
5.168719754116229970e-02
5.173318781123442678e-02
5.175303858672913870e-02
5.177233279231840957e-02
5.180499011477107674e-02
5.182081722202502849e-02
5.184845861214898433e-02
5.185909806804173128e-02
5.189767359334140906e-02
5.190864033820707935e-02
5.192885599737034896e-02
5.195955493375931100e-02
5.199125046075397938e-02
5.201376519928413433e-02
5.202240175029870795e-02
5.203415801481536818e-02
5.208652936461916072e-02
5.212955602622892926e-02
5.214583245299925229e-02
5.215045308875770891e-02
5.217010588309667352e-02
5.220040129989544919e-02
5.224488968610752071e-02
5.224797757148452737e-02
5.225921811889894242e-02
5.230418627285049471e-02
5.233528644975049549e-02
5.235597707486716601e-02
5.240320226070227516e-02
5.241905474185287739e-02
5.244310232449400644e-02
5.246144887697906656e-02
5.247879786129855395e-02
5.251437110672024788e-02
5.254021382014828490e-02
5.255699893470183737e-02
5.259154162925205878e-02
5.261503387906357743e-02
5.264905485124155016e-02
5.266144171274650398e-02
5.268507728091564868e-02
5.271772274039632222e-02
5.272318570588424569e-02
5.276208459365783199e-02
5.277589262986942531e-02
5.281376867449427692e-02
5.282047707597020691e-02
5.284735628591424872e-02
5.286924928321301564e-02
5.289285198506366026e-02
5.291623773569487099e-02
5.292769894745535941e-02
5.295982120881193023e-02
5.297243959102199140e-02
5.297876178719607143e-02
5.303636245859388865e-02
5.305741422955501108e-02
5.306766948881980195e-02
5.312692795504397880e-02
5.313320145212718781e-02
5.316165915545056908e-02
5.320021244694544960e-02
5.321974674964569108e-02
5.322473314582149007e-02
5.326474821886933997e-02
5.327769270102850063e-02
5.330306972301768198e-02
5.335343935265485227e-02
5.336992806368268116e-02
5.338973940275038021e-02
5.340395954074128593e-02
5.342620775622436424e-02
5.346671794218976759e-02
5.347784753912943057e-02
5.348680642678760311e-02
5.351234958228834326e-02
5.355706563610451720e-02
5.357636174179164490e-02
5.360001299227556970e-02
5.363877943476841326e-02
5.366963400818869356e-02
5.369356575709260948e-02
5.371638093739511399e-02
5.374521085191702463e-02
5.374994467096716466e-02
5.378519334522680051e-02
5.379601352967489092e-02
5.387150044996824594e-02
5.388338404569725792e-02
5.389306884290523403e-02
5.392669655353671265e-02
5.393975019675367744e-02
5.395587547367225456e-02
5.397159250507171935e-02
5.401243817976697503e-02
5.404235239971427740e-02
5.406271933731776613e-02
5.408373616684086782e-02
5.411665583845354233e-02
5.414810443465112311e-02
5.417346145196927365e-02
5.419373413267131179e-02
5.421082322085651883e-02
5.421858846817345645e-02
5.424442811774798923e-02
5.427920830237492611e-02
5.430922741403632070e-02
5.434471385902517326e-02
5.434676336340382719e-02
5.439610597426186578e-02
5.442286612666968892e-02
5.444436592358542493e-02
5.446689596846698844e-02
5.450515074066281107e-02
5.451592258305765215e-02
5.454132904420455619e-02
5.457193184617381565e-02
5.458652741376229800e-02
5.461749368290086393e-02
5.464422523427608924e-02
5.468326414339147457e-02
5.469737379399036703e-02
5.470921171370413116e-02
5.472159320187541809e-02
5.475190704358778859e-02
5.478548466333582612e-02
5.481552865927991069e-02
5.484970719813370144e-02
5.487291982158032377e-02
5.489518340233062732e-02
5.493371937040408826e-02
5.496881212817117390e-02
5.498337822081750259e-02
5.502359809734397311e-02
5.503449303129670511e-02
5.505405215828668153e-02
5.506923235634442193e-02
5.507696063627509631e-02
5.511843581925340851e-02
5.513455217063017999e-02
5.515299113548177701e-02
5.518038130133390284e-02
5.522013265399083881e-02
5.525031181720868600e-02
5.527356979841152596e-02
5.527776629169733891e-02
5.530623004210183380e-02
5.532842344415656033e-02
5.537162187335348262e-02
5.539138302382867751e-02
5.542237602898303361e-02
5.544407258447253684e-02
5.546533670769326907e-02
5.549075505812955944e-02
5.552673847327910250e-02
5.554181753683551381e-02
5.556914373775079241e-02
5.558364200271531663e-02
5.560997489052449394e-02
5.561576706218657185e-02
5.566521351363423742e-02
5.570337784338363907e-02
5.571266173100325458e-02
5.573727733484845626e-02
5.575556498939843175e-02
5.576974701890108355e-02
5.577500858609968359e-02
5.581071379232688257e-02
5.584243912004599464e-02
5.587176821930250892e-02
5.590909541377625525e-02
5.592994167686893281e-02
5.595138008687988718e-02
5.598530507240440102e-02
5.603466382971689086e-02
5.604380199430686327e-02
5.605292867649286359e-02
5.608957945336523476e-02
5.611750052022551616e-02
5.616380555444194789e-02
5.616754798966389073e-02
5.619397023732258800e-02
5.621353358794872745e-02
5.622559631262941116e-02
5.624864854215039234e-02
5.628324662121370059e-02
5.629419781137190437e-02
5.635178548894953510e-02
5.636894526925889659e-02
5.638519666013397380e-02
5.640811162448483573e-02
5.644498367156364216e-02
5.645995826059840850e-02
5.650124318243293642e-02
5.651299595526121378e-02
5.654283618448996407e-02
5.658331515923997745e-02
5.658787880644966517e-02
5.660529738338931915e-02
5.662611563561942285e-02
5.664018989501640178e-02
5.666290086412811844e-02
5.670638195654359448e-02
5.673074724409393754e-02
5.674889392671772503e-02
5.679272491616638163e-02
5.680197537980508082e-02
5.683227052928419010e-02
5.684695156005864503e-02
5.688243614903859546e-02
5.690664822053986827e-02
5.691784879309130796e-02
5.694978727387162154e-02
5.697342494210932973e-02
5.701252368673748183e-02
5.704236851831140376e-02
5.706443595133492419e-02
5.708788157204980340e-02
5.713175007713239273e-02
5.715269865010313977e-02
5.717808041764521620e-02
5.720709401359885815e-02
5.722411566907420477e-02
5.723827180689011751e-02
5.727098804047381364e-02
5.731349476345731775e-02
5.732912665391098894e-02
5.734249569232374721e-02
5.734971933612925676e-02
5.737673772330476041e-02
5.741014585338927168e-02
5.744205414647562957e-02
5.746073560093106769e-02
5.749574178366373411e-02
5.752370668964718048e-02
5.755989197446675920e-02
5.759318212503311551e-02
5.759630461469245066e-02
5.762485745931650305e-02
5.763611060544077125e-02
5.765364158438190945e-02
5.769569098378429794e-02
5.769914325492342400e-02
5.775229525426012200e-02
5.777115433695101387e-02
5.780960295815329442e-02
5.782028168618230657e-02
5.784818954049991691e-02
5.786128500196718871e-02
5.788873671083022421e-02
5.790199358739550606e-02
5.794610930523486081e-02
5.795012918407482783e-02
5.796845842771553015e-02
5.798555427458518263e-02
5.799884427517321139e-02
5.802732316496234111e-02
5.806256947960186654e-02
5.808192294748060203e-02
5.813535719088813725e-02
5.814053415264114344e-02
5.816655844832085975e-02
5.820910420157388021e-02
5.822010163446045272e-02
5.826734904566849282e-02
5.829153511548701427e-02
5.833173407276748268e-02
5.834483024109465843e-02
5.836787948572180751e-02
5.839557071444528846e-02
5.842488560252856455e-02
5.844102343283791301e-02
5.846685802598405868e-02
5.850344865649004245e-02
5.850764740199371206e-02
5.854203046289141454e-02
5.854923748677215434e-02
5.857629347131332320e-02
5.858881931461917825e-02
5.864783758059960439e-02
5.867414525955622073e-02
5.870316703867695107e-02
5.870343011700546176e-02
5.876149735198044066e-02
5.876949085867438916e-02
5.879078077065402752e-02
5.881824510290273311e-02
5.883581853950076157e-02
5.884172545220062167e-02
5.888917382223152197e-02
5.890873873643137637e-02
5.892222707545891058e-02
5.893982084129556487e-02
5.898903319477405427e-02
5.902760128988526755e-02
5.903899688873764928e-02
5.908563510330477886e-02
5.909392445698363749e-02
5.914920989810351637e-02
5.916637976893662776e-02
5.919308458533439898e-02
5.920867916365857297e-02
5.921960035546497414e-02
5.923696887080331930e-02
5.926378602764115211e-02
5.930531921381121396e-02
5.933034529773617560e-02
5.935672100055816580e-02
5.937969181735641699e-02
5.942548353184279319e-02
5.943763597046541891e-02
5.948180074944708906e-02
5.949129376270617664e-02
5.950298693861294508e-02
5.952422033124438183e-02
5.955099576303590769e-02
5.958489548076856268e-02
5.960343801158307642e-02
5.963379020695730448e-02
5.967773158481598506e-02
5.968570909252096657e-02
5.969574641189001607e-02
5.974475297174014488e-02
5.975819929751408077e-02
5.979001646428372396e-02
5.980174434353885404e-02
5.981528620117487760e-02
5.984219852241962068e-02
5.987552300848481002e-02
5.990707694822816620e-02
5.992495531217262306e-02
5.994685403858318606e-02
5.997905159626909510e-02
5.999716162573415223e-02
6.001103307107752416e-02
6.006299927617819723e-02
6.007845776416437245e-02
6.009573571001997072e-02
6.010365397857808656e-02
6.013324084023990990e-02
6.015092982959741041e-02
6.019129767609338044e-02
6.020825411890218248e-02
6.021948850333769254e-02
6.023549441547249028e-02
6.026439317566173459e-02
6.027131725777862270e-02
6.032172508192007454e-02
6.034438095295685534e-02
6.037133788543186386e-02
6.039022925679143894e-02
6.041907595849360657e-02
6.044373674903569249e-02
6.048009061662701358e-02
6.049500501898241733e-02
6.052879609477218592e-02
6.057056031549296060e-02
6.057788688234089225e-02
6.058971591664935596e-02
6.064677484003427876e-02
6.065534520789223061e-02
6.069024277987578042e-02
6.072182832364658722e-02
6.073619581250161437e-02
6.078497916585462457e-02
6.080214724111981939e-02
6.082993362431993178e-02
6.084939022372432005e-02
6.085993336959238942e-02
6.089245953218164198e-02
6.090956533919023030e-02
6.093186724823301814e-02
6.096101432598260983e-02
6.099680750528152506e-02
6.102040347776893636e-02
6.104288647031103077e-02
6.106474294305758166e-02
6.109706243128859571e-02
6.110588955400836353e-02
6.114005769278552105e-02
6.115360909049566418e-02
6.116770941099869408e-02
6.118612741559104062e-02
6.121416142921182191e-02
6.123217877643760687e-02
6.128422323956350670e-02
6.129100570394979686e-02
6.133016211901753945e-02
6.135819492606581216e-02
6.139349136689320474e-02
6.140519176231834519e-02
6.142001355553727837e-02
6.145786386614421337e-02
6.147852801644121401e-02
6.150452731514466365e-02
6.153729472293562042e-02
6.156733481217330217e-02
6.157922962988704452e-02
6.161060102704968289e-02
6.162189847080540295e-02
6.164014387788946392e-02
6.168556926372226190e-02
6.170667037581994974e-02
6.171990148857259273e-02
6.177800045846509880e-02
6.178260437598342980e-02
6.180562354341179176e-02
6.182573010507846911e-02
6.185198685910109351e-02
6.190548746279173065e-02
6.193131137596735725e-02
6.195439058647489450e-02
6.196333899651812471e-02
6.199220593520754496e-02
6.202429988976670971e-02
6.204037447985449871e-02
6.204903144914819535e-02
6.207672883537629360e-02
6.209898934447710683e-02
6.212459289939692431e-02
6.214226407494949367e-02
6.215839792040939171e-02
6.217308482502570399e-02
6.220889920489536262e-02
6.221975299960252892e-02
6.225624189281508958e-02
6.228354711387124043e-02
6.230657764425739931e-02
6.232290097670639684e-02
6.235322849742697127e-02
6.237607301218167644e-02
6.240302561708155338e-02
6.240985263406423345e-02
6.243305049998915113e-02
6.246231583108768914e-02
6.250991833524460750e-02
6.253027609822681132e-02
6.254517389478048139e-02
6.256723171487460489e-02
6.261212861251175266e-02
6.265189120840475301e-02
6.269101940092980385e-02
6.269450915186286499e-02
6.271167864052029639e-02
6.272987485584952116e-02
6.277084361991203121e-02
6.279894874675895355e-02
6.281675382755896875e-02
6.283826619701654570e-02
6.285845822888641576e-02
6.287918830559430239e-02
6.290977242994050256e-02
6.293840338221307062e-02
6.296084186874029154e-02
6.298683745887728724e-02
6.301355564992228153e-02
6.303961068797442335e-02
6.306299645109297858e-02
6.311906849376225370e-02
6.312674910561538733e-02
6.315082325558568632e-02
6.317608506242111677e-02
6.319536380638840489e-02
6.321332236704485519e-02
6.323525174230298918e-02
6.326771352018545347e-02
6.328095902775471293e-02
6.331503400278870597e-02
6.332644179142060681e-02
6.335474333184298867e-02
6.338625333908032289e-02
6.341702079409000659e-02
6.343109721456913208e-02
6.345145475092645038e-02
6.346550187592719938e-02
6.348934938723616028e-02
6.352722872784727359e-02
6.356795365121320485e-02
6.360491970466825018e-02
6.362208471793034947e-02
6.362758251166916734e-02
6.365526382195746402e-02
6.366928516708425523e-02
6.369439554058181630e-02
6.374539128294970380e-02
6.377577309757670454e-02
6.378505643389903446e-02
6.378985618215488040e-02
6.381633762063210202e-02
6.386654361131360869e-02
6.388775655064854453e-02
6.389700836861822442e-02
6.393076717899420780e-02
6.394676638898388887e-02
6.396529626329955365e-02
6.400220496672137660e-02
6.402279719834969018e-02
6.403588536038273826e-02
6.405648009608677640e-02
6.407419570853167823e-02
6.409071327879029001e-02
6.413675510721222883e-02
6.416068358324950038e-02
6.416579939875266536e-02
6.417748944476209250e-02
6.418865576039589627e-02
6.426619753684936764e-02
6.427785775103828092e-02
6.432207876178541728e-02
6.434904913818673133e-02
6.438294463293503522e-02
6.441433975005261825e-02
6.442455103278588169e-02
6.446518327999106734e-02
6.447683714307073100e-02
6.449895972697022861e-02
6.452076979932341860e-02
6.453578771087692401e-02
6.459177756375261703e-02
6.462522978856161116e-02
6.463910435636932572e-02
6.465730327416502332e-02
6.468629474827664039e-02
6.470443570019090984e-02
6.471793836254091659e-02
6.472923288313564560e-02
6.476546559639645428e-02
6.478678259182701904e-02
6.480856966675779818e-02
6.485712805975996087e-02
6.486421290499322367e-02
6.491125806215114480e-02
6.493779325052678741e-02
6.497012506805133203e-02
6.500667565324219632e-02
6.501255816997048020e-02
6.502679489871920904e-02
6.505302826241932124e-02
6.508825340714335939e-02
6.508944340994604616e-02
6.512502769569905592e-02
6.516341376178874656e-02
6.517719527655885248e-02
6.521322158824760518e-02
6.523235686393463739e-02
6.525077349681079886e-02
6.527673190444621687e-02
6.530716931142083181e-02
6.532008922464821454e-02
6.536498805526103073e-02
6.537780679932342354e-02
6.539633933055399861e-02
6.540887889176050241e-02
6.544760138132177385e-02
6.547876047695116997e-02
6.548741147715286814e-02
6.552998594034109558e-02
6.556469734592573761e-02
6.559108731647178558e-02
6.562998241481737827e-02
6.565238284271346370e-02
6.567392522183995718e-02
6.570134247475162281e-02
6.572485492182650324e-02
6.575020700928208006e-02
6.577250667123768491e-02
6.579162551967099315e-02
6.580988854608532668e-02
6.584755569105521511e-02
6.585678617028395410e-02
6.589693744548730248e-02
6.590326353795755709e-02
6.592840383942016880e-02
6.593587329719846624e-02
6.598078742495927518e-02
6.601633450366567457e-02
6.603324390514975217e-02
6.606864682687307866e-02
6.611135691311498253e-02
6.612590106303756210e-02
6.614601588948254562e-02
6.616583681692306262e-02
6.617922263047998355e-02
6.618919227857905652e-02
6.622706908355052713e-02
6.626536452412601363e-02
6.627835867839115824e-02
6.630262923453539292e-02
6.634384328692644051e-02
6.637331903995785654e-02
6.638533099062560172e-02
6.638980271645827935e-02
6.640960256858319255e-02
6.643488661423341268e-02
6.647324789692349301e-02
6.650677619887879199e-02
6.651810915031358684e-02
6.657462030129385200e-02
6.658249916419584080e-02
6.658504481887411730e-02
6.661995453225183494e-02
6.665377004232075908e-02
6.667580248931809228e-02
6.669350692494263599e-02
6.672131279905357815e-02
6.674409336945980042e-02
6.674703166129225540e-02
6.679048412629129405e-02
6.681801859297370472e-02
6.683633349727624573e-02
6.685021276546615487e-02
6.687825517038747947e-02
6.694269901091021158e-02
6.694969988739279954e-02
6.697414984860733389e-02
6.700519759013701115e-02
6.701952133046967797e-02
6.704884076656075775e-02
6.707951321661198563e-02
6.710258920917494541e-02
6.712400714347149799e-02
6.719501839094571549e-02
6.721531316163981140e-02
6.721625687951432448e-02
6.723217581442358926e-02
6.725279787941246257e-02
6.727274503034985642e-02
6.729613397693778865e-02
6.733880329135510934e-02
6.734773090743989554e-02
6.735479021777474040e-02
6.739362742882637480e-02
6.742818324926508344e-02
6.744438431724775196e-02
6.746575860392539647e-02
6.751104364116583545e-02
6.751403086428053868e-02
6.753374427923847234e-02
6.757329133604755844e-02
6.758927415975418684e-02
6.763810686990900933e-02
6.765238904410064702e-02
6.769559233877103788e-02
6.771700349549564235e-02
6.772671073821767695e-02
6.774475575998151200e-02
6.778501670263376022e-02
6.780184318187781889e-02
6.780808646230568337e-02
6.785278559581187086e-02
6.786671188057502579e-02
6.789465638960789917e-02
6.791927523247581755e-02
6.793121579308147862e-02
6.795067510290520030e-02
6.802161009092383415e-02
6.802703848798824504e-02
6.806354983868434516e-02
6.807284026355775453e-02
6.810122511890054353e-02
6.812321379586105952e-02
6.816991162560226414e-02
6.819850985367686969e-02
6.821838650900030609e-02
6.825646922923239712e-02
6.828058850746476782e-02
6.829012441830639712e-02
6.830644060769114345e-02
6.832757563245195342e-02
6.833668207152110430e-02
6.838907929977838807e-02
6.840597763353362115e-02
6.841664204360736745e-02
6.842864035876228268e-02
6.846296461844053605e-02
6.847098045409366618e-02
6.848864947985255913e-02
6.851758837131455282e-02
6.855711222207289124e-02
6.858012245148054076e-02
6.861310030952733063e-02
6.862610247461276014e-02
6.865624812336657001e-02
6.870750915679257886e-02
6.872534902518756539e-02
6.874852302468914544e-02
6.876040222211987629e-02
6.878573577108670900e-02
6.881216260467465373e-02
6.883085793680426834e-02
6.886772730691143041e-02
6.888791340100558491e-02
6.892255066729829904e-02
6.895680978102763925e-02
6.898973519139950383e-02
6.901004542486416371e-02
6.903534921113657630e-02
6.905227515664102977e-02
6.908544436803459865e-02
6.909352563308462924e-02
6.911421866574524175e-02
6.912523653631552634e-02
6.916083147165019707e-02
6.918369904788529423e-02
6.922151133632414854e-02
6.924103940637854615e-02
6.925346561221729091e-02
6.927707505852376269e-02
6.931250534227967330e-02
6.932663672381866871e-02
6.936443427222221958e-02
6.937023591780910881e-02
6.939737539517631948e-02
6.943968036674574851e-02
6.946706457891499431e-02
6.949671275495861167e-02
6.950824690624035629e-02
6.952891260655774675e-02
6.954656950281989936e-02
6.958750097818755531e-02
6.960390452278114592e-02
6.962845544179857571e-02
6.964516727381298011e-02
6.967617486321164844e-02
6.970792745364728926e-02
6.973625816278700151e-02
6.976671375501325434e-02
6.979031300432747553e-02
6.979852477767067853e-02
6.984465203378847908e-02
6.986457383162697488e-02
6.987997191039030387e-02
6.990302956593502648e-02
6.995629365471472960e-02
6.998085206351017939e-02
6.999544334778146082e-02
7.002668729869870878e-02
7.004717980713648373e-02
7.005825466006232460e-02
7.009134244580339512e-02
7.011583660472142654e-02
7.013196872813709515e-02
7.014719431891069945e-02
7.017020568188581109e-02
7.019925103552815404e-02
7.022987740252617517e-02
7.024301695224333120e-02
7.027071242039417687e-02
7.028779211538227489e-02
7.030990189109659338e-02
7.033756653883926901e-02
7.034882790265595265e-02
7.037431572882463238e-02
7.040100143445510161e-02
7.044083708719861558e-02
7.044173949072624064e-02
7.046841750708304764e-02
7.049202421478223402e-02
7.052402532737128693e-02
7.055439283134706807e-02
7.056858791127817998e-02
7.058189585724244930e-02
7.063010584635071032e-02
7.064990308588242618e-02
7.066494188871230708e-02
7.070532000202162104e-02
7.073371830773927948e-02
7.076014809710701181e-02
7.078579936522116922e-02
7.080068535482386682e-02
7.083074497164593142e-02
7.087355846717685592e-02
7.089022020184099215e-02
7.091431231742895136e-02
7.096191114885697093e-02
7.099238134440133408e-02
7.101014707491276612e-02
7.103778729848925222e-02
7.106945046626483853e-02
7.108635788223105489e-02
7.109113979630821145e-02
7.113376472491561575e-02
7.115865282770900135e-02
7.116750854071363097e-02
7.119718265520930123e-02
7.121490758147147604e-02
7.125775464263994774e-02
7.128972856687004755e-02
7.130226324722416242e-02
7.134074828082187514e-02
7.135764104859193546e-02
7.140680204475685633e-02
7.143117551332917037e-02
7.144117456564941238e-02
7.145249898108341213e-02
7.147246504426701952e-02
7.149869630450844671e-02
7.153998831289554161e-02
7.155287628098505603e-02
7.158101696268909242e-02
7.161096955726858893e-02
7.164157710513413546e-02
7.165138867808584777e-02
7.167315575693766760e-02
7.169666530584450914e-02
7.171686198479992891e-02
7.172433345330497811e-02
7.177239170568727733e-02
7.179426889503304210e-02
7.183592132612243164e-02
7.186072537588999998e-02
7.191054518142303564e-02
7.192108410500203108e-02
7.196079056009269115e-02
7.197014127204853784e-02
7.198458967542625819e-02
7.200798684125475635e-02
7.202138385908929408e-02
7.203143112884441424e-02
7.209628593052103129e-02
7.212250645957135609e-02
7.215900964597093958e-02
7.217435888379591935e-02
7.218450534618353620e-02
7.221321047272466487e-02
7.222344282092540979e-02
7.222482915551881044e-02
7.226336854355369654e-02
7.229316343573355397e-02
7.231026665908446560e-02
7.235743686463325108e-02
7.237576549473212495e-02
7.240696619912900811e-02
7.241295511378059713e-02
7.242614132672059446e-02
7.245253280276536811e-02
7.246768503963468833e-02
7.249218021586151250e-02
7.251255466062722643e-02
7.255747658066796779e-02
7.256744089858463420e-02
7.258188359967299164e-02
7.259656638955647168e-02
7.265103960691804419e-02
7.265902241561850161e-02
7.267477807145233948e-02
7.269385015538443184e-02
7.271207172472793356e-02
7.275086053961177246e-02
7.278498013079992557e-02
7.280859764630892572e-02
7.281500160061682436e-02
7.285383431910197327e-02
7.292394215681424763e-02
7.293530957558214123e-02
7.296072978865048020e-02
7.297281735909078026e-02
7.300068207948440246e-02
7.304872544931123590e-02
7.305926002211104997e-02
7.308468747709567781e-02
7.309153480620983467e-02
7.313199726634822539e-02
7.315627348749531578e-02
7.318032692836606845e-02
7.320266841389438950e-02
7.324278205062945135e-02
7.325053599367981061e-02
7.329310193296550979e-02
7.331022716963353503e-02
7.333518918125420116e-02
7.336464161033390274e-02
7.339412687277674374e-02
7.342764466714241101e-02
7.345512944502180508e-02
7.346187335537851526e-02
7.348310926405848820e-02
7.350975082263078164e-02
7.353769359822276419e-02
7.355456010190380978e-02
7.357070699925077895e-02
7.361123447653084018e-02
7.361661984604606079e-02
7.364369119376312778e-02
7.366021787627952122e-02
7.369076347239522651e-02
7.370600962945605961e-02
7.372082308137467566e-02
7.376422071514532330e-02
7.378571898943869778e-02
7.381983315292384162e-02
7.384457970385943648e-02
7.386360368114208708e-02
7.389197618087178787e-02
7.390054647096361284e-02
7.393949675465838478e-02
7.398578771609393145e-02
7.399709757485534167e-02
7.401887544253282769e-02
7.404431043769277299e-02
7.407748379072359723e-02
7.409258505717231102e-02
7.410197086381870024e-02
7.413525419860339527e-02
7.416905719430733068e-02
7.419855012224674251e-02
7.422156130991813816e-02
7.423720304874581455e-02
7.424070716521746771e-02
7.426297128282693949e-02
7.430374053064242590e-02
7.431485462512010809e-02
7.434727236605132017e-02
7.436923351994423337e-02
7.441427943317119320e-02
7.442207886620449964e-02
7.443274213401013251e-02
7.446793100769033558e-02
7.449073154896052040e-02
7.453461159478946829e-02
7.455250224279602600e-02
7.458582483483489067e-02
7.459800403468497265e-02
7.462578414666654059e-02
7.465666744820392831e-02
7.466341946972160359e-02
7.469536275148902504e-02
7.470202314947049782e-02
7.474330921173016895e-02
7.475641942546135121e-02
7.476367462830674215e-02
7.480090578208542507e-02
7.484434828029573605e-02
7.486073673209736601e-02
7.489196406262560446e-02
7.490819580291968593e-02
7.493069153466697108e-02
7.494457273863641689e-02
7.499264488598161860e-02
7.499894817075641873e-02
7.501077993571270142e-02
7.504616711925898853e-02
7.506610272199631950e-02
7.509614623509541786e-02
7.513006781040276749e-02
7.515323059583850496e-02
7.519730151996484313e-02
7.521810849376686647e-02
7.523600524055623628e-02
7.526581986251251744e-02
7.528775903539614012e-02
7.531724230653136232e-02
7.533769740810963844e-02
7.534591195852574641e-02
7.536289466613987909e-02
7.538088767944367552e-02
7.543941143160803886e-02
7.544570640367492809e-02
7.546978914819285622e-02
7.549477414436672751e-02
7.552933199557887445e-02
7.554895941174016860e-02
7.556724980234613698e-02
7.557654886440501318e-02
7.559261370058573126e-02
7.563070299439006439e-02
7.565127276580019267e-02
7.567765254009689579e-02
7.570390143642274916e-02
7.572416872427739643e-02
7.576376743209528586e-02
7.577237928963148628e-02
7.579844870261936984e-02
7.583897379803677952e-02
7.585778678141741338e-02
7.587284175534619868e-02
7.590458864744953349e-02
7.591621262216358135e-02
7.592846932757629785e-02
7.595687210691032254e-02
7.599697217424827844e-02
7.601748502115007744e-02
7.603039023392998974e-02
7.607056918583504634e-02
7.607912891532586652e-02
7.610327782946202380e-02
7.612738866375712288e-02
7.616411409505996488e-02
7.619856270044694790e-02
7.622977094093136285e-02
7.625115959247724673e-02
7.626480573683197539e-02
7.630501474353540425e-02
7.631145492799940033e-02
7.634136178541039985e-02
7.634764470374927336e-02
7.639627979689361803e-02
7.640776093529544344e-02
7.644961543658584935e-02
7.646344655171832816e-02
7.649287904750579070e-02
7.653227469569717778e-02
7.654231644910602927e-02
7.656690503345864318e-02
7.657760128985874326e-02
7.662187506414575022e-02
7.664101742261980599e-02
7.666804641400137843e-02
7.668925158222478222e-02
7.670925181690491090e-02
7.674085588203966024e-02
7.676018489721064819e-02
7.679007919699848417e-02
7.680805646517124829e-02
7.682486692647144677e-02
7.684420529887636686e-02
7.688147079941104467e-02
7.688953305590562337e-02
7.691637447903282299e-02
7.693673669213152433e-02
7.699292238392169141e-02
7.700699226619117654e-02
7.701811244226874908e-02
7.704705448502247034e-02
7.711357855484951562e-02
7.712935060837894374e-02
7.714022510781309849e-02
7.715688303742834764e-02
7.717779036384270208e-02
7.720786697903131435e-02
7.722398496650312305e-02
7.725238654950861150e-02
7.727067375426110996e-02
7.732139250049518964e-02
7.735530117397143579e-02
7.738626177856655630e-02
7.739804630645291672e-02
7.742400701146218145e-02
7.745506787827743933e-02
7.746811484835813832e-02
7.749037521815393958e-02
7.752068632624220523e-02
7.753506045636804345e-02
7.755749582690862898e-02
7.759003401822489598e-02
7.761666208503031905e-02
7.762955108695884787e-02
7.766856473112876413e-02
7.768054853173839147e-02
7.771523371951760684e-02
7.773788477847615175e-02
7.777400132255057885e-02
7.778971074063167901e-02
7.781383289163162909e-02
7.783445657421222963e-02
7.785701031987191101e-02
7.788898104787506105e-02
7.791275631003319324e-02
7.793609621830360767e-02
7.797372960329784775e-02
7.799934512464379299e-02
7.801860075745520318e-02
7.804750246698644034e-02
7.810334451772132924e-02
7.810536394711126151e-02
7.814287920611440175e-02
7.814885147789574216e-02
7.815466672730747577e-02
7.820159782814645189e-02
7.823020563842825181e-02
7.824137197066666216e-02
7.826271738214363172e-02
7.829292037983187624e-02
7.830228116658560777e-02
7.832282366976706101e-02
7.833792281371149135e-02
7.835359334252423036e-02
7.842080948792951034e-02
7.843133293699111608e-02
7.844756564283755784e-02
7.848601587082904008e-02
7.851002799150769151e-02
7.852713870768718296e-02
7.854307963040091378e-02
7.856975442590119485e-02
7.860097969853890865e-02
7.863888533661811397e-02
7.866375441417611247e-02
7.866586453119589484e-02
7.873180207070179515e-02
7.876363752272114160e-02
7.878375920534363974e-02
7.879273271509829035e-02
7.883629682921483584e-02
7.883770133830142468e-02
7.885425964100795104e-02
7.886251839052410562e-02
7.890723694731810456e-02
7.892352460944579429e-02
7.893239500191412406e-02
7.898604625393906842e-02
7.900506385441780077e-02
7.903582624846638982e-02
7.906471493781158655e-02
7.909335789754795565e-02
7.912060957258432170e-02
7.914013190246743656e-02
7.915723530524376716e-02
7.916909962518220434e-02
7.920280679924251999e-02
7.921804878363047919e-02
7.923458927561749521e-02
7.926100739992308908e-02
7.929967455821096411e-02
7.930898612903841682e-02
7.931909741116754953e-02
7.935565938406757835e-02
7.939944106587770722e-02
7.941118289102588879e-02
7.942281809917600688e-02
7.944139115480758351e-02
7.946695333431741393e-02
7.951690908761616106e-02
7.952596980596016163e-02
7.958055549773124238e-02
7.960501567150046753e-02
7.962438516582792669e-02
7.964890417914921583e-02
7.967218678250259645e-02
7.971366214405756212e-02
7.973890109672204796e-02
7.975378842997649098e-02
7.979326466675668028e-02
7.980849466501754863e-02
7.985379300876338515e-02
7.986853871238930314e-02
7.989258037867857931e-02
7.990632279345133426e-02
7.993535806731744131e-02
7.994676857371824097e-02
7.996322183594867239e-02
8.000804436086894622e-02
8.003253270266647013e-02
8.005735686455406341e-02
8.007293574520968349e-02
8.010242511529702680e-02
8.012911786493820410e-02
8.013950182098888986e-02
8.015167431027819811e-02
8.016942612624855524e-02
8.018714112794794735e-02
8.022042897688341778e-02
8.027674915614835260e-02
8.028763676456501797e-02
8.032705645167531605e-02
8.035663545476223746e-02
8.037127357567735997e-02
8.038286704152591833e-02
8.042393837303946080e-02
8.047837880165603641e-02
8.048814955465838361e-02
8.052553360232367341e-02
8.053226182440254011e-02
8.055255126811972088e-02
8.058012046851859012e-02
8.060426066741838147e-02
8.066131886919919447e-02
8.068775228143981737e-02
8.070905649372628332e-02
8.073477046090421494e-02
8.075211267442855556e-02
8.076997237684574449e-02
8.080768275464794703e-02
8.082041934327416355e-02
8.084024477475687531e-02
8.086061230368263297e-02
8.086676606807646772e-02
8.089587248159857413e-02
8.093446875357473980e-02
8.095057936730570836e-02
8.099267199149223773e-02
8.102054417646453732e-02
8.105540583933723564e-02
8.106361273581613736e-02
8.109220721748011673e-02
8.111050362009758485e-02
8.114976435641646502e-02
8.116848057327613608e-02
8.117471619806571059e-02
8.122540491679075547e-02
8.124827431715558879e-02
8.125872975534736975e-02
8.127303965355647808e-02
8.129134261304898912e-02
8.133800145316349983e-02
8.134367937617703603e-02
8.138535594927281958e-02
8.139454587437133792e-02
8.142417781939820243e-02
8.146313745256961170e-02
8.148584536375047538e-02
8.149671201563790657e-02
8.152103594890675042e-02
8.153759314855546503e-02
8.160514582955935570e-02
8.161296200556372726e-02
8.164808638279857922e-02
8.166001069293576942e-02
8.170852715113852138e-02
8.172817956086364521e-02
8.174360115551920769e-02
8.178239224537914298e-02
8.182375620293852458e-02
8.183957147423448486e-02
8.185171112139044691e-02
8.187879890659788273e-02
8.190142671518124695e-02
8.192601733490550986e-02
8.195718132860285721e-02
8.199127203325401458e-02
8.200803055044364465e-02
8.201946572622631493e-02
8.203169310745744847e-02
8.206534444882235269e-02
8.208446237661071176e-02
8.211100488034722700e-02
8.215098728782938009e-02
8.217362078165318939e-02
8.218371595377255145e-02
8.219559881175059202e-02
8.221930027454638079e-02
8.226470982696781897e-02
8.230715196569921011e-02
8.231102038936094489e-02
8.236464099370216507e-02
8.238015470535764440e-02
8.239245837764569425e-02
8.240264445586970021e-02
8.243398172880533892e-02
8.247807984313604290e-02
8.249130211801153356e-02
8.251454132488877935e-02
8.254902036648986696e-02
8.258292677574913254e-02
8.259523932867018914e-02
8.262222668870417008e-02
8.263464336258241616e-02
8.264891405495655707e-02
8.267897718638433924e-02
8.270055831498773768e-02
8.273897678607600170e-02
8.274049910903785721e-02
8.277386894483285129e-02
8.280338387038449488e-02
8.282304468621903837e-02
8.283785393155795873e-02
8.286321216382452892e-02
8.288310167802687145e-02
8.291055704329053366e-02
8.291520011516789745e-02
8.293865449531251377e-02
8.298567188346389623e-02
8.299721605877641295e-02
8.302243158634453613e-02
8.304885337144934931e-02
8.309295064264016206e-02
8.310224188531029066e-02
8.313908611301445983e-02
8.315287247238406509e-02
8.318532906412595684e-02
8.320789821322233104e-02
8.323750678050390039e-02
8.328189080959236268e-02
8.328594084202683989e-02
8.330354230429964923e-02
8.334460773406143774e-02
8.336130361748311790e-02
8.338786978378381898e-02
8.340983979107913227e-02
8.342736666736833007e-02
8.343977543877606484e-02
8.347027891079206174e-02
8.349556923282580589e-02
8.352295399197540160e-02
8.353759285238687715e-02
8.357272137903609677e-02
8.358158591307562890e-02
8.361524290517918789e-02
8.363356244020975216e-02
8.368559707156603134e-02
8.369209908818192600e-02
8.370606716000333902e-02
8.374784133621293591e-02
8.377212145878087934e-02
8.379127320567253401e-02
8.382410638429155236e-02
8.384628916729736092e-02
8.387522636480626570e-02
8.390030441006202100e-02
8.392394175249345833e-02
8.397071352726820370e-02
8.398597764019105627e-02
8.402791022305661217e-02
8.405506786622274351e-02
8.409234284651539992e-02
8.410163901179845691e-02
8.413843052677411061e-02
8.416895930647999569e-02
8.417542167856001400e-02
8.421731804327281523e-02
8.422280438673546143e-02
8.424063623438787785e-02
8.424362879048091779e-02
8.426987819706510674e-02
8.429499118743644104e-02
8.434084654343865228e-02
8.435775811580009664e-02
8.437637737554049000e-02
8.439684864707874823e-02
8.441158208455989964e-02
8.444839752686800205e-02
8.447051417676398888e-02
8.449564036681395107e-02
8.450994592992139287e-02
8.455347204329743960e-02
8.458280446150984178e-02
8.460059093111244044e-02
8.460620695342535580e-02
8.465824775688929327e-02
8.467044262829859225e-02
8.470106071368282974e-02
8.473018550979111163e-02
8.476046073595050467e-02
8.477703293911315052e-02
8.480427082753966284e-02
8.483267745670314275e-02
8.483715252023582565e-02
8.486669889450365600e-02
8.489492918947211253e-02
8.491581416161203544e-02
8.494859927950054734e-02
8.495974931287142429e-02
8.502215618504527228e-02
8.502910837336291605e-02
8.507117602850383653e-02
8.507212714750483906e-02
8.508623604204818003e-02
8.513777549947210144e-02
8.517436543335671351e-02
8.518865781667600556e-02
8.520121350929360515e-02
8.522125932711899221e-02
8.523148207700004253e-02
8.526744716429179860e-02
8.529704761716699890e-02
8.530966860169880706e-02
8.533187130349034755e-02
8.534939896534993187e-02
8.537823429641783202e-02
8.542389292835261827e-02
8.543287290772438869e-02
8.545697519580314205e-02
8.547715680812340011e-02
8.549099147257671616e-02
8.550794839632069877e-02
8.557194496148806673e-02
8.559180025058549246e-02
8.560557296388965343e-02
8.563958721213787983e-02
8.569751798249775065e-02
8.570879670324721422e-02
8.572677138786810591e-02
8.574510296599513470e-02
8.574648982467053537e-02
8.578045767995973181e-02
8.578117430905318752e-02
8.582092110404404561e-02
8.589124261289970974e-02
8.589841062548914108e-02
8.592776041856342584e-02
8.595028488661932142e-02
8.597442728922616295e-02
8.599321713323132554e-02
8.604995793843434049e-02
8.605464666900625170e-02
8.608879580456874070e-02
8.611355697358991090e-02
8.612726059127584488e-02
8.616642472851937518e-02
8.618702749299156363e-02
8.619521551739744991e-02
8.624523052911386989e-02
8.625097563874550843e-02
8.625877111980356782e-02
8.629278661217215651e-02
8.629944564861979917e-02
8.634127604103269960e-02
8.635783859525175687e-02
8.637092211752056548e-02
8.638263462439460527e-02
8.642190512373959521e-02
8.647708875366549863e-02
8.648284797117034017e-02
8.650826053369836677e-02
8.654135924097489108e-02
8.655551433326197364e-02
8.659179411885770117e-02
8.660491174461498742e-02
8.663318461722202546e-02
8.667533602999621944e-02
8.670376887653474807e-02
8.672322580238328582e-02
8.674852057951382145e-02
8.678279615496670152e-02
8.679153681205381554e-02
8.680245416526316538e-02
8.682685217965258051e-02
8.685626611252283968e-02
8.687916333461892515e-02
8.689415267076255889e-02
8.691179762362627459e-02
8.692178668800165653e-02
8.695675632933347332e-02
8.696962129308977163e-02
8.699247227346373901e-02
8.704345525666828953e-02
8.707277823853870613e-02
8.711153250022746208e-02
8.713392221445598329e-02
8.715139326923065921e-02
8.716398626418137008e-02
8.718533396403987945e-02
8.723320800528011620e-02
8.725686698952833664e-02
8.727162735473420474e-02
8.729031365828437972e-02
8.732690960739786235e-02
8.733935676613296950e-02
8.735738427880707091e-02
8.738674539839513811e-02
8.739754413640515862e-02
8.743290243820922569e-02
8.744956123606950626e-02
8.747421489342011025e-02
8.748543070212100314e-02
8.754709224268103496e-02
8.755722472106908238e-02
8.758511016539766159e-02
8.760752911837260681e-02
8.765824777270997403e-02
8.769131009917519037e-02
8.769705671983940576e-02
8.773759673876602161e-02
8.775876781343844302e-02
8.777129288474239122e-02
8.777872436358935548e-02
8.779605176401450439e-02
8.781664377840037172e-02
8.784969704659439937e-02
8.789404462144345676e-02
8.791917353073952501e-02
8.793516276638080331e-02
8.796007856311194306e-02
8.801923718871568214e-02
8.803614175617419102e-02
8.806757921034291670e-02
8.808217196962425666e-02
8.810127267352108049e-02
8.811698248119681498e-02
8.813865018748712199e-02
8.817673059391212265e-02
8.817961240305033366e-02
8.821092546429654124e-02
8.823248484572238093e-02
8.824779956826261929e-02
8.828025663435995485e-02
8.829549878016040854e-02
8.830667356165516901e-02
8.833105452605422014e-02
8.835503798071214776e-02
8.838907510904425724e-02
8.840743335936690483e-02
8.842319601828185771e-02
8.846203290659737650e-02
8.851179816076648610e-02
8.853794744828796803e-02
8.854224786465253461e-02
8.856389776916034906e-02
8.858852878232126304e-02
8.861397240485979765e-02
8.864141601643282797e-02
8.868380250384733099e-02
8.870762424361755549e-02
8.873524385556752492e-02
8.875317644785235549e-02
8.879809564864510341e-02
8.882788031033406195e-02
8.885074197388415085e-02
8.887592015867618045e-02
8.888862378573586520e-02
8.892485281522694018e-02
8.894559754123498863e-02
8.896542072441837590e-02
8.899693415674336805e-02
8.902380796134190533e-02
8.905102475598825063e-02
8.906465998660878514e-02
8.910092751822135115e-02
8.912206864302757436e-02
8.914813964974660498e-02
8.917829008916361433e-02
8.919941646154982973e-02
8.921944554908328717e-02
8.925056606678544169e-02
8.926169999009819778e-02
8.928727482851978037e-02
8.933387377462764789e-02
8.935180386050739498e-02
8.936250979333915101e-02
8.938980963303183591e-02
8.939437021019175367e-02
8.943821911625260412e-02
8.946703666625610563e-02
8.951000279135828963e-02
8.951667267874691136e-02
8.954516456299732585e-02
8.955574198287091781e-02
8.959682252744710640e-02
8.964246593082542125e-02
8.966112926358343893e-02
8.967018778439561633e-02
8.969104616434930843e-02
8.971025605264321134e-02
8.974607835311759763e-02
8.975945697295056869e-02
8.977115931902057699e-02
8.979059938406380725e-02
8.983215598257915380e-02
8.984424259822026970e-02
8.989742885056617450e-02
8.992918424946944045e-02
8.994827439929747870e-02
8.997029550402563247e-02
8.999363079578126534e-02
8.999792326386257812e-02
9.005472471183767480e-02
9.008293558608426732e-02
9.009446286513356217e-02
9.011635897957670505e-02
9.014892650554356957e-02
9.017090609960304315e-02
9.018217096301489599e-02
9.023304717269098330e-02
9.024807865609768553e-02
9.026678918812469643e-02
9.029719794053103765e-02
9.031885681065976446e-02
9.033142831920837335e-02
9.037011650838661092e-02
9.038854100816012815e-02
9.041193564309429886e-02
9.044222848761890310e-02
9.046553992916989140e-02
9.049360413776019740e-02
9.052909884474258373e-02
9.057781817736448859e-02
9.060147756889164183e-02
9.060794442571501461e-02
9.061642551742998819e-02
9.064837292705002492e-02
9.068230870043886283e-02
9.069286308853119483e-02
9.072162807329081646e-02
9.073627838585213157e-02
9.077251369125916014e-02
9.081298767601603261e-02
9.082675648719135131e-02
9.086131253583540346e-02
9.088136949053465807e-02
9.090573409128077653e-02
9.093340361429974594e-02
9.096879694745779732e-02
9.098774973833789748e-02
9.099604677970335453e-02
9.101114877455779295e-02
9.103813033312241343e-02
9.106668828064534704e-02
9.109445692838397113e-02
9.111759656121343198e-02
9.114433773979480069e-02
9.115481746975262478e-02
9.118638540986800933e-02
9.122637227924068615e-02
9.125357154615765243e-02
9.125467289121669268e-02
9.128144326707471334e-02
9.135015465803025814e-02
9.137438377403056533e-02
9.138288508542713462e-02
9.142027243155764760e-02
9.144116767752263897e-02
9.146574333620149932e-02
9.147458557845339344e-02
9.150727347759657349e-02
9.152014201368097179e-02
9.154195310851481748e-02
9.157097478473419372e-02
9.158319068626313841e-02
9.160848375051783288e-02
9.163197170271136782e-02
9.165901081818039753e-02
9.169042836383906048e-02
9.175377288367725370e-02
9.177650043432034055e-02
9.178126506838130139e-02
9.180499708932282621e-02
9.185535188990268107e-02
9.187231201824530569e-02
9.188681442154711387e-02
9.191605024094384735e-02
9.194093505820699619e-02
9.194885910845901345e-02
9.199709734284261531e-02
9.202460443522963995e-02
9.203700416827892417e-02
9.206177259357029019e-02
9.208886708532054710e-02
9.211721166947783868e-02
9.212409153987138888e-02
9.214447797625663350e-02
9.217613074173647281e-02
9.222173118864313013e-02
9.222827423283136428e-02
9.225377328009953803e-02
9.230363872154695448e-02
9.231502537601565805e-02
9.233022510502625346e-02
9.234765813488288178e-02
9.239368710528716999e-02
9.240524765448043798e-02
9.244116142125591296e-02
9.246110830627546351e-02
9.249935706087386578e-02
9.252656268413345098e-02
9.255133509870211439e-02
9.257720502486715963e-02
9.259192084878342666e-02
9.260506155079845092e-02
9.263421706929986232e-02
9.268307783708928937e-02
9.269641992651422857e-02
9.271116190763206699e-02
9.273772476442415647e-02
9.275524293835435419e-02
9.278508172135169207e-02
9.282805932492016465e-02
9.284323211410255849e-02
9.287270563945032587e-02
9.290195425533237517e-02
9.294439546131455510e-02
9.295364852963705626e-02
9.300143042948377792e-02
9.303045893874933858e-02
9.306518286531567652e-02
9.307759649489832920e-02
9.308433359808127028e-02
9.311734940762356194e-02
9.313300339581337406e-02
9.316532130391408373e-02
9.318476417367327347e-02
9.320851458161366621e-02
9.321048325720066030e-02
9.323942854958733317e-02
9.325579443816234271e-02
9.329969710459368182e-02
9.332041593134726698e-02
9.336071036089760300e-02
9.337680328427439003e-02
9.339294774907874741e-02
9.343582818466694695e-02
9.345764642844850423e-02
9.348276632893304239e-02
9.349648552483308395e-02
9.351271181923087594e-02
9.353367903766635072e-02
9.354861782193779618e-02
9.359359696773689175e-02
9.363739746296817490e-02
9.366803624582237253e-02
9.367352409908968891e-02
9.370172447187435916e-02
9.372041917355816709e-02
9.372335323135116969e-02
9.374742302113553416e-02
9.376300184855396180e-02
9.380288199143105299e-02
9.384044348025633031e-02
9.384881170729614253e-02
9.389981731915153507e-02
9.393617048979463480e-02
9.394174147058820257e-02
9.396668513203021433e-02
9.399160436879977487e-02
9.400357234396955475e-02
9.403269312195566831e-02
9.404130162470558663e-02
9.409231776491061572e-02
9.411678796912664735e-02
9.415637563484430261e-02
9.418964300235160847e-02
9.419980968217583905e-02
9.421832916304434535e-02
9.423247990258193374e-02
9.424777793391159175e-02
9.428840455182324609e-02
9.431727891206104220e-02
9.433133983149771806e-02
9.434649902114633502e-02
9.435461269977174492e-02
9.438707877952401404e-02
9.440893650104831281e-02
9.444369420919801472e-02
9.447418875893792700e-02
9.449148159632675403e-02
9.450385562771679293e-02
9.452789215349505225e-02
9.457632754995309865e-02
9.458103266637063467e-02
9.462443619998950339e-02
9.464083599613026809e-02
9.467658152306007713e-02
9.470851380728889657e-02
9.473310093224318607e-02
9.473380319331564658e-02
9.475773357164551935e-02
9.477287148969643082e-02
9.479382713857181786e-02
9.484067866541695535e-02
9.484393729102985615e-02
9.488846590225585853e-02
9.491452791051935289e-02
9.493397512791734716e-02
9.498055801848004354e-02
9.499593957823959656e-02
9.502226204692376665e-02
9.504615287691464687e-02
9.507202475473780501e-02
9.512923872667133907e-02
9.513884590888660453e-02
9.519343484101699948e-02
9.521495961414572218e-02
9.523359502336586901e-02
9.525625109909724442e-02
9.527292614902121981e-02
9.529046944771002448e-02
9.530587958822051009e-02
9.533530646622689897e-02
9.538845678926027860e-02
9.541605552644899513e-02
9.543902478848337312e-02
9.545766275758993391e-02
9.549235301098163431e-02
9.550633692041277101e-02
9.553883981195682162e-02
9.556380940415593050e-02
9.557769406801081002e-02
9.560805851551501533e-02
9.563333105146770707e-02
9.564080778940292626e-02
9.566318094035741737e-02
9.568201823151711860e-02
9.568625706006345100e-02
9.573161908616212301e-02
9.578064948854037031e-02
9.579101170231085760e-02
9.581979646655763849e-02
9.584827418249552977e-02
9.588515184005108605e-02
9.589608334569132975e-02
9.592032913158304863e-02
9.594903233201096393e-02
9.598170545432138656e-02
9.601314316687808992e-02
9.603096014006473613e-02
9.606070198572302932e-02
9.606444899533345128e-02
9.611028351086609023e-02
9.612261576685821041e-02
9.615532821860617307e-02
9.617508072911429284e-02
9.618776248680560581e-02
9.620601769778425183e-02
9.622669310159093214e-02
9.627601798901636032e-02
9.629446469062807878e-02
9.631163504023604327e-02
9.632113111523021853e-02
9.636361916838132036e-02
9.638682330188269587e-02
9.643019512141043359e-02
9.645276437654831669e-02
9.647230969168951731e-02
9.649556416084220656e-02
9.653450924868867133e-02
9.654647391668286227e-02
9.658174638574157367e-02
9.660721837440255921e-02
9.662448579246191160e-02
9.663592543921811773e-02
9.666720135052153662e-02
9.668267536484143054e-02
9.670159168967107366e-02
9.673422589866792487e-02
9.675186676913483108e-02
9.680700602807706945e-02
9.686354605064817491e-02
9.687395140383786574e-02
9.687948687400033121e-02
9.692743211124482672e-02
9.693938816647518220e-02
9.698469967532463709e-02
9.699974364723296105e-02
9.703539150858453421e-02
9.705110839450448168e-02
9.708509498505923929e-02
9.711253125459601288e-02
9.712599546932937367e-02
9.715503915822193415e-02
9.719321723979207350e-02
9.723099099148208024e-02
9.724277991012458822e-02
9.725750901054242004e-02
9.730477866174985779e-02
9.732052693342552185e-02
9.734057913684196484e-02
9.734890070037971466e-02
9.736961513987640870e-02
9.740909194817209960e-02
9.744403451760763613e-02
9.745159173428236121e-02
9.748232367280212918e-02
9.748520338584854006e-02
9.752208793324690372e-02
9.752968692464830669e-02
9.757774900675092455e-02
9.762543225734893193e-02
9.763537517250681086e-02
9.768277850031842346e-02
9.769617688708193137e-02
9.771174788396969069e-02
9.773315819854200281e-02
9.775847800529724463e-02
9.779758524493831207e-02
9.783233835995286398e-02
9.785271612178531031e-02
9.787100125021463981e-02
9.791237638292676904e-02
9.792711881150201192e-02
9.796010446705089025e-02
9.797811454626231820e-02
9.799558920851492161e-02
9.800922613790868931e-02
9.804874765587873187e-02
9.805797183355824398e-02
9.807291176828947243e-02
9.810948360498439325e-02
9.812665026773303989e-02
9.815990502731947176e-02
9.816939460335677436e-02
9.820452518201355785e-02
9.822325159885691992e-02
9.824556555773539257e-02
9.829044858017033093e-02
9.830132843353911465e-02
9.834617584626786924e-02
9.839088604172069319e-02
9.842537598264061716e-02
9.846209682387335738e-02
9.846796796717355305e-02
9.847003527698688918e-02
9.848156495719645465e-02
9.852630773897769201e-02
9.854332985110525467e-02
9.855013377292248800e-02
9.858218829128462257e-02
9.859182415998490878e-02
9.860547615015752276e-02
9.866819800437170995e-02
9.868017863374545229e-02
9.869949294540619755e-02
9.871214218237966964e-02
9.877165054526193533e-02
9.878681635597141852e-02
9.882523276721583150e-02
9.884526745893079669e-02
9.888731553906121574e-02
9.890337807820603899e-02
9.893907469925827813e-02
9.895642505230956010e-02
9.896620334409617081e-02
9.902233526239501149e-02
9.906039833086804913e-02
9.907637076976544277e-02
9.911262035723727992e-02
9.911795331511930041e-02
9.915937800869117913e-02
9.916598564641937452e-02
9.919375320576712118e-02
9.921849878742722284e-02
9.925279006115417246e-02
9.926156242897571369e-02
9.927437463835525611e-02
9.934358577669682999e-02
9.934746785916359624e-02
9.937757551934067735e-02
9.939567600518711687e-02
9.942828373444873025e-02
9.945661335525107782e-02
9.946802725090625463e-02
9.950273636997281068e-02
9.953222383925541816e-02
9.955172498336656295e-02
9.958239276018610031e-02
9.959410884145508680e-02
9.961173415546115129e-02
9.962650291669777891e-02
9.964565420753351832e-02
9.969693277124153097e-02
9.971670573391844261e-02
9.974673345495677079e-02
9.976680475831894990e-02
9.979641650618453763e-02
9.982239621939503760e-02
9.984314146805006729e-02
9.986736469912582681e-02
9.988244679830909911e-02
9.989932578526755647e-02
9.993690791920167849e-02
9.998050877691000426e-02
1.000075939975554329e-01
1.000165808790089428e-01
1.000411296051250121e-01
1.000763148085250798e-01
1.001135725651948749e-01
1.001246625101502863e-01
1.001341327730935205e-01
1.001525984239302614e-01
1.001798437270390862e-01
1.001919376799458861e-01
1.002220284820970475e-01
1.002496003534779079e-01
1.002752744485109204e-01
1.002991843449214104e-01
1.003146664914525421e-01
1.003525230539260016e-01
1.003794965838737951e-01
1.004129259175181033e-01
1.004350695415197059e-01
1.004627547408407651e-01
1.004717476041808721e-01
1.005006203897987338e-01
1.005162313760129544e-01
1.005987557998309079e-01
1.006016932769012162e-01
1.006373846719168519e-01
1.006656791870169654e-01
1.006885358927229190e-01
1.006938001741794486e-01
1.007317825027196911e-01
1.007982127098158154e-01
1.008106916805158737e-01
1.008305435400969619e-01
1.008561060536532494e-01
1.008658374542333314e-01
1.008999831695150395e-01
1.009031429664152824e-01
1.009257311407648072e-01
1.009653340612842176e-01
1.009755296422848447e-01
1.009917042124731101e-01
1.010261150072434555e-01
1.010638151206816326e-01
1.011070662353045768e-01
1.011201753899367284e-01
1.011442368406900161e-01
1.011901766191369290e-01
1.011981377159877904e-01
1.012164235661563993e-01
1.012206662504031018e-01
1.012501173518013386e-01
1.012747232957102450e-01
1.012961526823339953e-01
1.013359842532908783e-01
1.013621851877131719e-01
1.013967077193946298e-01
1.014147395472921320e-01
1.014351064658151613e-01
1.014606709257949713e-01
1.014822025838226227e-01
1.014969836642962697e-01
1.015163105188371384e-01
1.015567121118064464e-01
1.015730322664091245e-01
1.015874720755871041e-01
1.016242547214056269e-01
1.016660512199344946e-01
1.016875871177810864e-01
1.017360356988317172e-01
1.017890850545405956e-01
1.017966447023785359e-01
1.018076279782408888e-01
1.018227169802766729e-01
1.018505533574315947e-01
1.018788507856282499e-01
1.018927948901510727e-01
1.019048272219637563e-01
1.019303221177124130e-01
1.019701105267376562e-01
1.020107528458055191e-01
1.020341361610026532e-01
1.020717124559755717e-01
1.020877022041884463e-01
1.020962443033537892e-01
1.021221751968897640e-01
1.021575833989771254e-01
1.022198964967290791e-01
1.022368991172473707e-01
1.022604425679177198e-01
1.022799227374154296e-01
1.022878313848556986e-01
1.023039160753071442e-01
1.023437773194276756e-01
1.023826478296315790e-01
1.023968340105906871e-01
1.024445751514657110e-01
1.024812404478992467e-01
1.025093512902395809e-01
1.025207928261794854e-01
1.025580217008444373e-01
1.025750455725344956e-01
1.025994423428296942e-01
1.026397571959590804e-01
1.026831081857642602e-01
1.026954610529615119e-01
1.027089887760345710e-01
1.027463856234852591e-01
1.027711281555658274e-01
1.027773306744871329e-01
1.027992584792455366e-01
1.028179309940416841e-01
1.028545832086907863e-01
1.028653790858164996e-01
1.028865437928286330e-01
1.029070501525383152e-01
1.029225862251222923e-01
1.029732941623405229e-01
1.030032530799254720e-01
1.030252726141336339e-01
1.030738899864511171e-01
1.030769988535470416e-01
1.031039806308186035e-01
1.031293956965347869e-01
1.031374234839167459e-01
1.031836536508479729e-01
1.032004081157102404e-01
1.032386362606236285e-01
1.032540207013269429e-01
1.032901906651369495e-01
1.033184066144566260e-01
1.033356938244444634e-01
1.033586557670606587e-01
1.033810218053307084e-01
1.034174605258017521e-01
1.034322690732930594e-01
1.034383412440634809e-01
1.034730603347647215e-01
1.035078143316624510e-01
1.035145757627297658e-01
1.035443261850080288e-01
1.035549335599161291e-01
1.035617490536647201e-01
1.036086357502631894e-01
1.036445632663661742e-01
1.036501676500592439e-01
1.036900350526863690e-01
1.037115971195690656e-01
1.037438964273003639e-01
1.037690327504192100e-01
1.037866954755554683e-01
1.038209486353409150e-01
1.038458849853703403e-01
1.038581142403255941e-01
1.039151913797863314e-01
1.039297803490276118e-01
1.039441936616588014e-01
1.039672188922455831e-01
1.040109243467474687e-01
1.040404478858810156e-01
1.040686350221655121e-01
1.040853996243035762e-01
1.041019244268239774e-01
1.041328935412694778e-01
1.041636610329622625e-01
1.041735652756491937e-01
1.042039649217079145e-01
1.042295069272247132e-01
1.042554062948657934e-01
1.043320850885348094e-01
1.043352789387229085e-01
1.043492421266670189e-01
1.043920817995017125e-01
1.044005136300379388e-01
1.044091317696550503e-01
1.044475198719016507e-01
1.044809662153091123e-01
1.044903522780097904e-01
1.045117767151794164e-01
1.045488541433859386e-01
1.045853976010961972e-01
1.045967341316469401e-01
1.046202290763332265e-01
1.046675731111852969e-01
1.046846692174052129e-01
1.046861186602852656e-01
1.047317715366370972e-01
1.047593491298648982e-01
1.047760842964607919e-01
1.048229696990649051e-01
1.048769001935075940e-01
1.049148919256948642e-01
1.049531414676272978e-01
1.049658388672863873e-01
1.049809731698609361e-01
1.050404500073677250e-01
1.050653770414982091e-01
1.050834336336624597e-01
1.050996924240412134e-01
1.051305171438065567e-01
1.051567790040113803e-01
1.051676234521536912e-01
1.052018966459312699e-01
1.052142761147534245e-01
1.052386448006907282e-01
1.052659578414542052e-01
1.052774358581713976e-01
1.053061567693531764e-01
1.053418274878622496e-01
1.053577602848839168e-01
1.053827183923826682e-01
1.054295278042691186e-01
1.054608067237396973e-01
1.054809723217125517e-01
1.055172565489392866e-01
1.055477866659483288e-01
1.055748337998140274e-01
1.056116101474554037e-01
1.056271458427501253e-01
1.056421755820262098e-01
1.056462083968932042e-01
1.056863998466348598e-01
1.057072933672356663e-01
1.057190997024538559e-01
1.057542506988919939e-01
1.057749054314592319e-01
1.058049839539391690e-01
1.058344086237474890e-01
1.058588319792325150e-01
1.058700028491378897e-01
1.059036352871023934e-01
1.059181976500571110e-01
1.059634870220637626e-01
1.059876961816899610e-01
1.059973388190801891e-01
1.060276766769233103e-01
1.060540382363995282e-01
1.060880734644958912e-01
1.061225097074274815e-01
1.061386202428183378e-01
1.061870363769634729e-01
1.061967918073995487e-01
1.062463680698252921e-01
1.062624208168070905e-01
1.062792841804400257e-01
1.062949192554050737e-01
1.063235911417267920e-01
1.063371725341649143e-01
1.063665726604664519e-01
1.063837977738693596e-01
1.064107322423758495e-01
1.064614472691052804e-01
1.064685148592307007e-01
1.065191130251612606e-01
1.065252454379459479e-01
1.065847660474713021e-01
1.066141885482640994e-01
1.066439553072537905e-01
1.066529469171487721e-01
1.066741064382036863e-01
1.066967090882888769e-01
1.067614363733713767e-01
1.067767233773414537e-01
1.068208425525014604e-01
1.068456544369008610e-01
1.068877620876353407e-01
1.069136460316767456e-01
1.069330880293986596e-01
1.069550675939180961e-01
1.069791295045034452e-01
1.070107388713818497e-01
1.070355596490252248e-01
1.070605868562923280e-01
1.070677246850900155e-01
1.070820529459566295e-01
1.071066845524456523e-01
1.071153806312677426e-01
1.071492527273749107e-01
1.071746814732329467e-01
1.072156057623018244e-01
1.072566347721410351e-01
1.072655251904917617e-01
1.073033472867675475e-01
1.073409097449680161e-01
1.073433059223242170e-01
1.073928778964807207e-01
1.074097881499183615e-01
1.074405561351480243e-01
1.074491458967367641e-01
1.074890863942178365e-01
1.075135596207533184e-01
1.075726128677850779e-01
1.075776871921286237e-01
1.076022934195265957e-01
1.076084293240388567e-01
1.076505093892238252e-01
1.076562799126979386e-01
1.076941920850442713e-01
1.077043972356349633e-01
1.077273811321188268e-01
1.077682961387637084e-01
1.077997734837826682e-01
1.078144016186595167e-01
1.078485671166117266e-01
1.078769304165801968e-01
1.079090852484743679e-01
1.079209372137136524e-01
1.079331424510817650e-01
1.079940779993869282e-01
1.080027784044448880e-01
1.080326040937216736e-01
1.080589421482170964e-01
1.080966697144918887e-01
1.081138620707946529e-01
1.081336630499402651e-01
1.081903770846878721e-01
1.082169275603470093e-01
1.082411399414178743e-01
1.082501706742400871e-01
1.082736930252299890e-01
1.083015991641028686e-01
1.083239931616687968e-01
1.083364703169416576e-01
1.083488721163198831e-01
1.083836487571854801e-01
1.084069319550880484e-01
1.084289310838320586e-01
1.084691166671379881e-01
1.084847593243418173e-01
1.085219777288655152e-01
1.085314234872372663e-01
1.085473077327048785e-01
1.085818166310059119e-01
1.086450061203323436e-01
1.086563035684127709e-01
1.086853390341968040e-01
1.087027726829542518e-01
1.087355109407212583e-01
1.087434148590715743e-01
1.087614984424791209e-01
1.088322376625385224e-01
1.088525620146002515e-01
1.088585950521154255e-01
1.088867009305403699e-01
1.089042371633894279e-01
1.089349257605906063e-01
1.089531761533256149e-01
1.090002921486666887e-01
1.090352775041240063e-01
1.090506990291978950e-01
1.090699590823594467e-01
1.091151056304652256e-01
1.091447914038815026e-01
1.091625167504572391e-01
1.091715378781631940e-01
1.092330304425807030e-01
1.092531201328920676e-01
1.092650338669454713e-01
1.093148429563953195e-01
1.093524542438893410e-01
1.093672210375316589e-01
1.094047249021692925e-01
1.094126705181412973e-01
1.094397486352240434e-01
1.094429259852840453e-01
1.094579926053347863e-01
1.094726817184298318e-01
1.095150194690472367e-01
1.095291763789263406e-01
1.095706343313603837e-01
1.095827061229362465e-01
1.096372057914764553e-01
1.096816942514169391e-01
1.096957296308174179e-01
1.097125034337072536e-01
1.097519288072411614e-01
1.097780838205275056e-01
1.097959976567106644e-01
1.098136265816396784e-01
1.098390904738779095e-01
1.098752187360144128e-01
1.099047939977415567e-01
1.099116460824663966e-01
1.099408307705162513e-01
1.099615347985075098e-01
1.099760577593615340e-01
1.099870817785226218e-01
1.100488246792722391e-01
1.100605013387548348e-01
1.101051893522800307e-01
1.101208824694944188e-01
1.101396291223721291e-01
1.101739286018918462e-01
1.102104299101052676e-01
1.102346317184855207e-01
1.102635530546210441e-01
1.102801216401649298e-01
1.103382776252563313e-01
1.103498976252302310e-01
1.103646663094544067e-01
1.103815178747852288e-01
1.104221420124884001e-01
1.104279701649222289e-01
1.104640402375797748e-01
1.104715731936406486e-01
1.105048684841974382e-01
1.105272146374203790e-01
1.105620274987563767e-01
1.105917348675105605e-01
1.106176712011263108e-01
1.106334302037012551e-01
1.106908174372795428e-01
1.107168914803394189e-01
1.107246554500903035e-01
1.107957628896677482e-01
1.108058866340435600e-01
1.108251223260758311e-01
1.108360653096072679e-01
1.108449382507288306e-01
1.109020926498068271e-01
1.109266770187798956e-01
1.109324823682067418e-01
1.109587992010195867e-01
1.109942413756432877e-01
1.110181244844514192e-01
1.110427474706189854e-01
1.110693049131500354e-01
1.111181753202033495e-01
1.111263985007470700e-01
1.111637276294014098e-01
1.111711585940207137e-01
1.111932991814833516e-01
1.112077233031949497e-01
1.112374689914710224e-01
1.112761629796893414e-01
1.113135851409319810e-01
1.113502474242271112e-01
1.113666962320549736e-01
1.113696458564929492e-01
1.114233846875227196e-01
1.114398186807088464e-01
1.114605558619438663e-01
1.115082780222722003e-01
1.115439997053975785e-01
1.115604531302141766e-01
1.115708987754862602e-01
1.115790567403607270e-01
1.116246695530992428e-01
1.116527413874933150e-01
1.116887595163162383e-01
1.116923430805369377e-01
1.117107687903519664e-01
1.117608948535638302e-01
1.118016608779028309e-01
1.118137495668317660e-01
1.118333124444074733e-01
1.118582088879960246e-01
1.118738955304520721e-01
1.119134051122167572e-01
1.119638317010257511e-01
1.119782048763888205e-01
1.119935462580757823e-01
1.120106081880049564e-01
1.120553894250109761e-01
1.120751042611101700e-01
1.121109399169802345e-01
1.121264398793935801e-01
1.121559781065680772e-01
1.121718902971284848e-01
1.121924977284027292e-01
1.122176369805961138e-01
1.122294034397219309e-01
1.122815171016540714e-01
1.123080003884955880e-01
1.123379746774263443e-01
1.123800459311370958e-01
1.124278315827811903e-01
1.124429140061563581e-01
1.124744308985405894e-01
1.124909265235268796e-01
1.125308551069074126e-01
1.125445820576477796e-01
1.125596816536796330e-01
1.125938030318756611e-01
1.126282877115137304e-01
1.126564297724638175e-01
1.126678824116048583e-01
1.126876192125934595e-01
1.127153994275240101e-01
1.127236429872673362e-01
1.127494680574976926e-01
1.127814876347494888e-01
1.128053230324815859e-01
1.128233874938051051e-01
1.128843628853814507e-01
1.128844459456344040e-01
1.129243967607295174e-01
1.129443216551991314e-01
1.129845195570389760e-01
1.129960727277828370e-01
1.130195756019786724e-01
1.130519354325001946e-01
1.130669518409392893e-01
1.130844633576998381e-01
1.131216746968551901e-01
1.131430043829228516e-01
1.131450120713010099e-01
1.131799844203863481e-01
1.131997676373779904e-01
1.132662119697774306e-01
1.133052899499625843e-01
1.133334300937835493e-01
1.133459774012728905e-01
1.133728823468475033e-01
1.133813020807754035e-01
1.134048218378330697e-01
1.134385720494059391e-01
1.134854603314450761e-01
1.135023365312429755e-01
1.135145974833994265e-01
1.135299747699693440e-01
1.135718833959956098e-01
1.135949626455294292e-01
1.136316266619497584e-01
1.136689223165914808e-01
1.136948527176246393e-01
1.137077504881789936e-01
1.137295135532562784e-01
1.137468846982753745e-01
1.137832997641864408e-01
1.138078057897028983e-01
1.138305843458018995e-01
1.138527064313817894e-01
1.138548067781613438e-01
1.138645107384999022e-01
1.139407297394103291e-01
1.139512296988062223e-01
1.139820553983795226e-01
1.140136190659445936e-01
1.140270156647374966e-01
1.140516400529554830e-01
1.140757376982018401e-01
1.141022747381540414e-01
1.141262899849486145e-01
1.141655105657992109e-01
1.141783104838097196e-01
1.141966035059336915e-01
1.142069879011787248e-01
1.142500873439556419e-01
1.142620527433014788e-01
1.142935064733537898e-01
1.143557505429185217e-01
1.143879376902554590e-01
1.144174054756734726e-01
1.144315942521996754e-01
1.144552842868091225e-01
1.144705874140458657e-01
1.145125799589134519e-01
1.145296981577498263e-01
1.145631574306134048e-01
1.146045646030951493e-01
1.146128749846199724e-01
1.146437761605723082e-01
1.146892055135929067e-01
1.146937536091093834e-01
1.147333336923078151e-01
1.147611817428454417e-01
1.147747834532234501e-01
1.148081669986675268e-01
1.148355521607484775e-01
1.148544841287804652e-01
1.148839116717536579e-01
1.149035732756246708e-01
1.149365175179120624e-01
1.149698677096832045e-01
1.149786681579509362e-01
1.150244865161118013e-01
1.150393595828552717e-01
1.150709596841472115e-01
1.150883221900019238e-01
1.151011105204992613e-01
1.151490072849531976e-01
1.151937634280165157e-01
1.152132618890031046e-01
1.152470343868346458e-01
1.152717628204317224e-01
1.153030261913500221e-01
1.153412472248374065e-01
1.153627689111956234e-01
1.153798176424513655e-01
1.154172576146952900e-01
1.154434608982367050e-01
1.154638969646760716e-01
1.154738268823655711e-01
1.154994406250784977e-01
1.155435396395791403e-01
1.155617354149547915e-01
1.155710036808685337e-01
1.156178351429223983e-01
1.156402488733321299e-01
1.156545986721154717e-01
1.156657632945489178e-01
1.156990585729556487e-01
1.157333716897180342e-01
1.157649912042835183e-01
1.157703267016583770e-01
1.158033217200896137e-01
1.158720504970895959e-01
1.158736640292802877e-01
1.158905507870998663e-01
1.159303273193035833e-01
1.159431076734698807e-01
1.159706365062946887e-01
1.160228189145161015e-01
1.160359379606637487e-01
1.160599109946620078e-01
1.160747535222811933e-01
1.161120127238802202e-01
1.161398716082674976e-01
1.161581180222636123e-01
1.162036516862513524e-01
1.162316914031649717e-01
1.162538781385400455e-01
1.163011433263007599e-01
1.163213316371851103e-01
1.163314854025320755e-01
1.163547187222409574e-01
1.163714369780025626e-01
1.164185388089267192e-01
1.164616739831954573e-01
1.164724438566439590e-01
1.165007190121672420e-01
1.165310905853615964e-01
1.165393544993859609e-01
1.165756961448346507e-01
1.165971034473478052e-01
1.166423122202225882e-01
1.166835755974418576e-01
1.167188168403821558e-01
1.167256143147077929e-01
1.167490607156622673e-01
1.167832239119208082e-01
1.168082673303837971e-01
1.168307939712756038e-01
1.168682885628912205e-01
1.168806438204458287e-01
1.168973026940340332e-01
1.169371757823802760e-01
1.169630792525911400e-01
1.169843425042303986e-01
1.169937597633775028e-01
1.170524666242925282e-01
1.170683491747732119e-01
1.170820344595909779e-01
1.171199183287684464e-01
1.171689820740859922e-01
1.171798586393866803e-01
1.171993179220431891e-01
1.172318302844995719e-01
1.172449087248040867e-01
1.172735417194522012e-01
1.172976093026638078e-01
1.173308285942948337e-01
1.173492852442900580e-01
1.173800855837095480e-01
1.174116493496314417e-01
1.174214654082617604e-01
1.174374019308634942e-01
1.174622715768536829e-01
1.174987779915615538e-01
1.175155209683692581e-01
1.175300793272922029e-01
1.176013892471122202e-01
1.176372496104627907e-01
1.176565206709359601e-01
1.176960048663950320e-01
1.177073847375660343e-01
1.177271533561536354e-01
1.177455006151615358e-01
1.177856175544734763e-01
1.177965340843435404e-01
1.178056536942508337e-01
1.178380041139061030e-01
1.178756079304754123e-01
1.178957626437984740e-01
1.179493806342742923e-01
1.179707282716527805e-01
1.179965785094507780e-01
1.180440759760220670e-01
1.180534262270361290e-01
1.180828026924257146e-01
1.181012509675186117e-01
1.181299647788147666e-01
1.181664431273088955e-01
1.181886370818890364e-01
1.182203211515826524e-01
1.182352457502321430e-01
1.182462823301003163e-01
1.182716153768632039e-01
1.183001596950511991e-01
1.183361671561142248e-01
1.183602041900034263e-01
1.184048059277822418e-01
1.184155032695043963e-01
1.184588614034846610e-01
1.184772180405355146e-01
1.185101345457553745e-01
1.185291904555806353e-01
1.185788239530073951e-01
1.186196457331128995e-01
1.186322938319767095e-01
1.186527760729763625e-01
1.186803081557567530e-01
1.186917462868543049e-01
1.187393322125232520e-01
1.187489775411143533e-01
1.187721951734505010e-01
1.187745106724600874e-01
1.188017174068001225e-01
1.188114131564891873e-01
1.188787426465109931e-01
1.188936324025346436e-01
1.189209218936673751e-01
1.189490382290014914e-01
1.189560945051534313e-01
1.189947298661126474e-01
1.190015360344914286e-01
1.190202879591475971e-01
1.190515963383804166e-01
1.190743774046429393e-01
1.191233889201173679e-01
1.191474343438146399e-01
1.191555855084937554e-01
1.191771870914516973e-01
1.192122013194922836e-01
1.192401762065929960e-01
1.192974827640858604e-01
1.193244395229348109e-01
1.193323734428952676e-01
1.193686848140659285e-01
1.193882731022518073e-01
1.194063608473122096e-01
1.194281176880792605e-01
1.194702589012391347e-01
1.194853031165939439e-01
1.195522512590768693e-01
1.195716052444150135e-01
1.195754781796528055e-01
1.196239745687387446e-01
1.196292558499904013e-01
1.196366101106592361e-01
1.196619147860128463e-01
1.197028293006194288e-01
1.197209892366147277e-01
1.197640387255493599e-01
1.198041912239809492e-01
1.198193089965416402e-01
1.198578042844351543e-01
1.198633511210008828e-01
1.198998031719027968e-01
1.199098018598484527e-01
1.199530473983047019e-01
1.199642609171189811e-01
1.199868587829104327e-01
1.200342001780440038e-01
1.200417516973833476e-01
1.200662174043518049e-01
1.200960613381804598e-01
1.201305862895049037e-01
1.201399528584220500e-01
1.201863256938020541e-01
1.202095381925860629e-01
1.202385472070733874e-01
1.202504456112964415e-01
1.203169545727171275e-01
1.203502667695123818e-01
1.203748612870615964e-01
1.203919777540060632e-01
1.204142649018187794e-01
1.204352976276619747e-01
1.204743070680209249e-01
1.204862646424015304e-01
1.205085891211361004e-01
1.205446074776636012e-01
1.205673075016627238e-01
1.205919923747786338e-01
1.206373710554626832e-01
1.206734976025233275e-01
1.206934314542516540e-01
1.207091227252002907e-01
1.207137649695410597e-01
1.207672074569998144e-01
1.207840633371463079e-01
1.207873598552701710e-01
1.208164398045048493e-01
1.208676879010650573e-01
1.208954492446081552e-01
1.209080946096575682e-01
1.209258836705217055e-01
1.209643894773302364e-01
1.209756452741103661e-01
1.210068433258792431e-01
1.210219187468837831e-01
1.210439617552679370e-01
1.210862020294744545e-01
1.210963432777777959e-01
1.211537029051936720e-01
1.211679062051976841e-01
1.211916045095543515e-01
1.212196100788260344e-01
1.212501949349383268e-01
1.212604723155878972e-01
1.212760921460534491e-01
1.213004904585132104e-01
1.213250218575182005e-01
1.213481435800742303e-01
1.213751855956024528e-01
1.213932245307797753e-01
1.214560028447690399e-01
1.214641857489846544e-01
1.214728712525801058e-01
1.215273130871276641e-01
1.215446883324697303e-01
1.215806650241175180e-01
1.215999486427309928e-01
1.216289145295050278e-01
1.216658539430063302e-01
1.217034269399869251e-01
1.217131990080029813e-01
1.217269179740353979e-01
1.217658165038880136e-01
1.217992968912647855e-01
1.218239273334051354e-01
1.218617832893543751e-01
1.218934227471444309e-01
1.219327594495107081e-01
1.219508686214884063e-01
1.219965397801652807e-01
1.219998888687047200e-01
1.220142672376754445e-01
1.220877740535221689e-01
1.221042442924220595e-01
1.221234519013666420e-01
1.221267624847554023e-01
1.221751621356506612e-01
1.221977464159723081e-01
1.222304380308305016e-01
1.222605727489004535e-01
1.222783604371504018e-01
1.223021499793263689e-01
1.223229129255983261e-01
1.223425718055717870e-01
1.223678169878737454e-01
1.223873646123240788e-01
1.224140465434113700e-01
1.224246115660675982e-01
1.224465635750749959e-01
1.224707934023933076e-01
1.224962555174911594e-01
1.225594337859390870e-01
1.225903335010022910e-01
1.225920549347533917e-01
1.226440756170119606e-01
1.226870246124449615e-01
1.227122842046301510e-01
1.227293095234732734e-01
1.227516732541320543e-01
1.227848870890326238e-01
1.228179011759433226e-01
1.228412487206956838e-01
1.228682987573765373e-01
1.228821625362370717e-01
1.228983720488508458e-01
1.229500683085053558e-01
1.229623749181524284e-01
1.229956368153947710e-01
1.230176099635145737e-01
1.230498508391823509e-01
1.230709107024942628e-01
1.231009676473307501e-01
1.231122481850558947e-01
1.231267254842717818e-01
1.231753827836014614e-01
1.232087428319608713e-01
1.232478283159681998e-01
1.232593583434103968e-01
1.232931797116521011e-01
1.232997672234470987e-01
1.233387861368528404e-01
1.233727311768148538e-01
1.234319437194483782e-01
1.234535042992396803e-01
1.234664357412821878e-01
1.234918943816938897e-01
1.235009880266453308e-01
1.235375373734783344e-01
1.235732804772219362e-01
1.235982877661974677e-01
1.236220646867042805e-01
1.236472774280955034e-01
1.236823031357451863e-01
1.236947017475311106e-01
1.237195161802020493e-01
1.237700552056238967e-01
1.237943868385221191e-01
1.238279974486674040e-01
1.238644500465536091e-01
1.238770084675360761e-01
1.239007347240301260e-01
1.239271938214603908e-01
1.239522041688105314e-01
1.239973648335006007e-01
1.240097277217744320e-01
1.240176965290533673e-01
1.240434390204793180e-01
1.240572121208489142e-01
1.240858845234201202e-01
1.241129013669609038e-01
1.241631734889701022e-01
1.241834181763306622e-01
1.242024403823718814e-01
1.242485421130637979e-01
1.242881449153890316e-01
1.243172473513323717e-01
1.243435078774411950e-01
1.243698264832437950e-01
1.243787249564371478e-01
1.244100714435349420e-01
1.244531816906692678e-01
1.244667097823851099e-01
1.244841959063540116e-01
1.245223595917072656e-01
1.245584595158105712e-01
1.245632576332045827e-01
1.245963621484116324e-01
1.246117576230597601e-01
1.246359761043933090e-01
1.246569544279992892e-01
1.246892291606496173e-01
1.246932889554631108e-01
1.247261290287175473e-01
1.247633241043449304e-01
1.247836336704127858e-01
1.248068745602274876e-01
1.248663213920080395e-01
1.248757765366846351e-01
1.249349665851767766e-01
1.249593935873147821e-01
1.249717995357633171e-01
1.249846801166719645e-01
1.250264404550403552e-01
1.250605556162952547e-01
1.250991806957194585e-01
1.251164027540735413e-01
1.251591432194120723e-01
1.251857560584193618e-01
1.252035026708054333e-01
1.252277685514532335e-01
1.252481495792962529e-01
1.252536911160131994e-01
1.252684983003174990e-01
1.252889966229355778e-01
1.253394705694362843e-01
1.253665504278483334e-01
1.254125952599246530e-01
1.254314404020818174e-01
1.254449173529966766e-01
1.254790120190463765e-01
1.255435522847720420e-01
1.255521260769190128e-01
1.255899019590097643e-01
1.255942252117808744e-01
1.256311784955143063e-01
1.256619729340943681e-01
1.257147140467634316e-01
1.257323568463167285e-01
1.257603287035436446e-01
1.257831402707224600e-01
1.258084621396290403e-01
1.258618919952392834e-01
1.258855778480373333e-01
1.259090708279897441e-01
1.259389618463602756e-01
1.259592704861852153e-01
1.259831489861110154e-01
1.260101945697781334e-01
1.260650247310008965e-01
1.260843529977501709e-01
1.260952917989382471e-01
1.261249265622959581e-01
1.261690528691736257e-01
1.261824331417795153e-01
1.262244176903770665e-01
1.262444296170054936e-01
1.262518424304858722e-01
1.262668604891011293e-01
1.262930166478736793e-01
1.263070888990954210e-01
1.263371977277592539e-01
1.263864583317990120e-01
1.264439803559257447e-01
1.264521967686699222e-01
1.264833349006244112e-01
1.265228093191489989e-01
1.265329736942004679e-01
1.265467771811148445e-01
1.265828025979093274e-01
1.266150767435489377e-01
1.266231936562302041e-01
1.266547808544863374e-01
1.266821144027999724e-01
1.267064202520728489e-01
1.267268678923593184e-01
1.267425940837400566e-01
1.267705270996627442e-01
1.267844957484646207e-01
1.268003939818398429e-01
1.268095119791978753e-01
1.268630333015901557e-01
1.268988908751911837e-01
1.269154675633331619e-01
1.269637922022452403e-01
1.269773447257522281e-01
1.270441108857190970e-01
1.270632420795368978e-01
1.270869643616032163e-01
1.271089237323458354e-01
1.271349428354601740e-01
1.271580797356575698e-01
1.271916688515414284e-01
1.272175406559238331e-01
1.272191035477528431e-01
1.272658425474492705e-01
1.273011428998284122e-01
1.273122178943930094e-01
1.273293690326192662e-01
1.273538651009234468e-01
1.273817877309048607e-01
1.274242033816757602e-01
1.274489317103872366e-01
1.274624073260525736e-01
1.274916255198427217e-01
1.275197758884739629e-01
1.275417530279464584e-01
1.275891274369070905e-01
1.276159746008801443e-01
1.276212082478102028e-01
1.276701431674138187e-01
1.277006284239536327e-01
1.277655504636839856e-01
1.278058301649019901e-01
1.278252697509467128e-01
1.278526158913663169e-01
1.278888177346076960e-01
1.279008274602720374e-01
1.279169728143242368e-01
1.279498739248054462e-01
1.279536923171704088e-01
1.279815745502478341e-01
1.280127966468022072e-01
1.280576383421201392e-01
1.280654382055055329e-01
1.280869417261806253e-01
1.281143776796975220e-01
1.281331602813846060e-01
1.281783632650665972e-01
1.281971192069822352e-01
1.282206066454144033e-01
1.282413595599488088e-01
1.282933571617253521e-01
1.283020882881441005e-01
1.283556985695196717e-01
1.283764731516645052e-01
1.283935335297611835e-01
1.284610605945774031e-01
1.284701416950097541e-01
1.284762405583448341e-01
1.285193421149254944e-01
1.285248810362110139e-01
1.286028216591743045e-01
1.286119000840340587e-01
1.286542110498308245e-01
1.287033872439202198e-01
1.287216408120322453e-01
1.287581093743362382e-01
1.287609177296007990e-01
1.287791072367633904e-01
1.288311704365824872e-01
1.288511360235106706e-01
1.288752015613303104e-01
1.289027113706007199e-01
1.289201719122434753e-01
1.289584761876875207e-01
1.289710942203859956e-01
1.290231624629569751e-01
1.290449137060446505e-01
1.290744828377881626e-01
1.291098116830839415e-01
1.291194271031548269e-01
1.291468704872950068e-01
1.291937203982144733e-01
1.292101547338769807e-01
1.292206595076620945e-01
1.292468144972286348e-01
1.292809226964570235e-01
1.293068202872981742e-01
1.293583015112999002e-01
1.293592658279750229e-01
1.293946896065242269e-01
1.293961922113716634e-01
1.294189262563224530e-01
1.294307884198002689e-01
1.295186142133683549e-01
1.295266557378746408e-01
1.295508362203270925e-01
1.295682100876177079e-01
1.296089996654000154e-01
1.296367293398549836e-01
1.296592764234997253e-01
1.296738280727565140e-01
1.297052040197573253e-01
1.297382934493941375e-01
1.297436017906054562e-01
1.297779153845964872e-01
1.297863585407496578e-01
1.298083265782999374e-01
1.298283746476665002e-01
1.298743186447909315e-01
1.299195344948183006e-01
1.299287923849006821e-01
1.299679521637847612e-01
1.299992641357953227e-01
1.300086866703570321e-01
1.300471024135710918e-01
1.300524052494324012e-01
1.301124463726130442e-01
1.301283134486764803e-01
1.301711288708883862e-01
1.302196520865501195e-01
1.302263794061218616e-01
1.302484527275915016e-01
1.302673171689673892e-01
1.302994748454988638e-01
1.303113648333508179e-01
1.303396669960262821e-01
1.303493898076908963e-01
1.303686727386877964e-01
1.304026190680785402e-01
1.304235586067067909e-01
1.304395177876755407e-01
1.304571979148200778e-01
1.305194346361178148e-01
1.305320088614919660e-01
1.305500226165583477e-01
1.305954368548671307e-01
1.306343544027077086e-01
1.306527263739551969e-01
1.306646229548995009e-01
1.306690715568688543e-01
1.307103960498787742e-01
1.307191356877121513e-01
1.307495502913625374e-01
1.307757021153261312e-01
1.308199583070833727e-01
1.308504336673988466e-01
1.308978153625548480e-01
1.309392296404662259e-01
1.309460779998297686e-01
1.309676702021568828e-01
1.309927101143278927e-01
1.310258329232231733e-01
1.310381594330810584e-01
1.310568102944055791e-01
1.311084971936696819e-01
1.311400302072294188e-01
1.311645750550164968e-01
1.312002611081585224e-01
1.312156234849525815e-01
1.312688735145686181e-01
1.312937908368101980e-01
1.313219039016292888e-01
1.313513036977079218e-01
1.313745135959132893e-01
1.314340310278150903e-01
1.314507035550625536e-01
1.314633273022008386e-01
1.314974535043770265e-01
1.315121860671197296e-01
1.315292519120353498e-01
1.315726100291590983e-01
1.316004160589786531e-01
1.316141646132099052e-01
1.316699320047228783e-01
1.316966328029106625e-01
1.317222782717307750e-01
1.317380878285385193e-01
1.317495722786049539e-01
1.317672652295358016e-01
1.318021623744957682e-01
1.318524741209544104e-01
1.319063789413611465e-01
1.319135091321793074e-01
1.319370219790720333e-01
1.319470676715505109e-01
1.319865783894858535e-01
1.320212198648124668e-01
1.320327544915941287e-01
1.320621130238999741e-01
1.320913350325310098e-01
1.321276020251748173e-01
1.321446746384324911e-01
1.321858253359295965e-01
1.322197046240621288e-01
1.322470724203709258e-01
1.322599365750440348e-01
1.323124423911825054e-01
1.323187254042100802e-01
1.323559476911969623e-01
1.323700461696012409e-01
1.324037104984938096e-01
1.324139465147740613e-01
1.324443456746371983e-01
1.324830168291256105e-01
1.325102451340698373e-01
1.325356009948899794e-01
1.325430734763826668e-01
1.325746386079555417e-01
1.325831240359152674e-01
1.326426361711189883e-01
1.326480893272110051e-01
1.326757685854142998e-01
1.327185704751061013e-01
1.327264820022729386e-01
1.327660868876742173e-01
1.327873003007850050e-01
1.328006657159348514e-01
1.328596932202726344e-01
1.329023388655216076e-01
1.329195604483220383e-01
1.329511159606198700e-01
1.329875813037922905e-01
1.330185343302406897e-01
1.330542873248766189e-01
1.330929835487290602e-01
1.331044085327968696e-01
1.331169177561982164e-01
1.331412833775059701e-01
1.331852110902905229e-01
1.332106836044885667e-01
1.332409765324595874e-01
1.332859005717681455e-01
1.332885566255951337e-01
1.333449908434663489e-01
1.333556966067600547e-01
1.333767626995822075e-01
1.334162766616670548e-01
1.334478220945097271e-01
1.334599579225558830e-01
1.334772341399840800e-01
1.334930227416464832e-01
1.335386998876446074e-01
1.335647058207450333e-01
1.335830538712837745e-01
1.335865525479991711e-01
1.336482792001695286e-01
1.336749735564439212e-01
1.336899477832197980e-01
1.337285134532018582e-01
1.337522605012080867e-01
1.337783161726851522e-01
1.338066390733874123e-01
1.338332701838338967e-01
1.338404481823903258e-01
1.338834082481433763e-01
1.339160516141799095e-01
1.339382515047277677e-01
1.339789353093672197e-01
1.339911550800080287e-01
1.340320383240399815e-01
1.340580862219586389e-01
1.341079186211661112e-01
1.341139681958420371e-01
1.341510872801656151e-01
1.341752756827869209e-01
1.341974804095661944e-01
1.342465550269794639e-01
1.342835754155125016e-01
1.343176584620922598e-01
1.343327450588024941e-01
1.343782695710616371e-01
1.343934105461802031e-01
1.344107414156202052e-01
1.344738234713893088e-01
1.345060515879526464e-01
1.345237170518839287e-01
1.345457364990706450e-01
1.345840114178912250e-01
1.346079765600652900e-01
1.346274335534756728e-01
1.346459158049036486e-01
1.346666603941174545e-01
1.347078878629632825e-01
1.347205132638708003e-01
1.347277251236835838e-01
1.347508241616739433e-01
1.348134170237247353e-01
1.348522253202038002e-01
1.348948831087926625e-01
1.349116251749283846e-01
1.349192940564564736e-01
1.349454328745894327e-01
1.349743664320366965e-01
1.350106262908744026e-01
1.350334666887979540e-01
1.350486726737040732e-01
1.350874163087069646e-01
1.350985367315559182e-01
1.351414104015305484e-01
1.351489651676811010e-01
1.351861986934269622e-01
1.352149368529843576e-01
1.352540588724978066e-01
1.352655822056156865e-01
1.352874532609041336e-01
1.353395065244552553e-01
1.353714076901239016e-01
1.353826132280455674e-01
1.353914223873561862e-01
1.354312316903141800e-01
1.354502842899457105e-01
1.355053578563629735e-01
1.355233156275446604e-01
1.355775093508314599e-01
1.355812613518087018e-01
1.356096762924052790e-01
1.356564818282224860e-01
1.356926410962878138e-01
1.357227242116106902e-01
1.357452697247230611e-01
1.357900080312200441e-01
1.358051656400403595e-01
1.358114445384089319e-01
1.358499700039061397e-01
1.358700717689057536e-01
1.359072822707644290e-01
1.359400882590256487e-01
1.359598354733617120e-01
1.359972358806058601e-01
1.360065485674005203e-01
1.360381205766901802e-01
1.360833791011635263e-01
1.361156585398179408e-01
1.361381025288834756e-01
1.361760345960107976e-01
1.361894963206718989e-01
1.362131566945139483e-01
1.362394951935181342e-01
1.362719879016446867e-01
1.362948032159004841e-01
1.363040434071301488e-01
1.363382603074128618e-01
1.363740498635607756e-01
1.363950047037574831e-01
1.364004074553216150e-01
1.364688454528782402e-01
1.364899221003694763e-01
1.365057481781572490e-01
1.365539549409655606e-01
1.365976529965172159e-01
1.366041754953705722e-01
1.366212003797486751e-01
1.366541927556860769e-01
1.367122190376708346e-01
1.367306082646804199e-01
1.367542540454426692e-01
1.367690534748719489e-01
1.367950133295885995e-01
1.368538691782286709e-01
1.368890635608862039e-01
1.369077346019140218e-01
1.369337549399720078e-01
1.369487157203422290e-01
1.369932813581467568e-01
1.370138738601680006e-01
1.370464113245332682e-01
1.370620483914116727e-01
1.370810037659415670e-01
1.371212743362918429e-01
1.371532942763815655e-01
1.371733732564160979e-01
1.371907618060901890e-01
1.372153009297260584e-01
1.372472462453490638e-01
1.372815797120474079e-01
1.372918969105522136e-01
1.373109091374185020e-01
1.373715629666964477e-01
1.373939208841408188e-01
1.374342771786015160e-01
1.374573395038848345e-01
1.374907478719530896e-01
1.375456844091156872e-01
1.375673893842072060e-01
1.375906630457002788e-01
1.376106778058296953e-01
1.376266396814916915e-01
1.376674271541760142e-01
1.377181039812830909e-01
1.377355235799834765e-01
1.377611692514868480e-01
1.378178829102875702e-01
1.378458083145169821e-01
1.378616922677520229e-01
1.378680466272962368e-01
1.378935932328823055e-01
1.379252529625652479e-01
1.379761281032747533e-01
1.379855089749884023e-01
1.379984346855981925e-01
1.380258121570257512e-01
1.380482353435742437e-01
1.380772014328453534e-01
1.380913033375201215e-01
1.381361902669556718e-01
1.381830645497409416e-01
1.382184191614550528e-01
1.382296284889514282e-01
1.382683707605300016e-01
1.383016491180799057e-01
1.383286481961493730e-01
1.383580923419091557e-01
1.384073350508359113e-01
1.384238156940050812e-01
1.384529369646528840e-01
1.385135792619129336e-01
1.385252842959038277e-01
1.385745432921736131e-01
1.385864015066084476e-01
1.386151501316091883e-01
1.386328078557270138e-01
1.386500799911196680e-01
1.386785973162515395e-01
1.386882529601188851e-01
1.387395584676606730e-01
1.387601441192057306e-01
1.387780208967278606e-01
1.388017776443430940e-01
1.388147045492486575e-01
1.388260182580705049e-01
1.388597806964514403e-01
1.388849230579295435e-01
1.389639582964185549e-01
1.389690139950263692e-01
1.390191647778727946e-01
1.390323660083351287e-01
1.390829423189463010e-01
1.390914816466254367e-01
1.391032621788222956e-01
1.391372307319190260e-01
1.391562593367383083e-01
1.392209379801406799e-01
1.392471460539845274e-01
1.392847072794908825e-01
1.393289009720516947e-01
1.393837178135287624e-01
1.394061302000396685e-01
1.394217066353323764e-01
1.394567280385187180e-01
1.394752119915490529e-01
1.394880140224886711e-01
1.395090971305761873e-01
1.395570566136412061e-01
1.395661252931522656e-01
1.396103378923445604e-01
1.396241587912622206e-01
1.396435579041676589e-01
1.396973312522032384e-01
1.397360521994636118e-01
1.397763500692258964e-01
1.398095816143113401e-01
1.398315001744753205e-01
1.398725929800272438e-01
1.398930920411207701e-01
1.399104280464456562e-01
1.399398165102477276e-01
1.399877269973498484e-01
1.400119532372324782e-01
1.400392378159236451e-01
1.400556668390485204e-01
1.400971572012517652e-01
1.400984629236673995e-01
1.401149728686512108e-01
1.401548858968281186e-01
1.402242722037905787e-01
1.402572367403189246e-01
1.402723469348962637e-01
1.402868531476190728e-01
1.403230160398064030e-01
1.403568704094446673e-01
1.403659966965672412e-01
1.404325001583442978e-01
1.404608083420336162e-01
1.404778683780680271e-01
1.405031237235387365e-01
1.405353945677295657e-01
1.405449221435110529e-01
1.405682056110881817e-01
1.406336433393752250e-01
1.406565266095616273e-01
1.407087784261963348e-01
1.407186758537918303e-01
1.407418015164169645e-01
1.407634967406941051e-01
1.407736983339114012e-01
1.408147992251503333e-01
1.408453189347635970e-01
1.408776730418049850e-01
1.409014230363143105e-01
1.409265891657747738e-01
1.409356508327944124e-01
1.409930585235698031e-01
1.410067773957403015e-01
1.410368661653973454e-01
1.410745806089894194e-01
1.410835602888011464e-01
1.411177223339578624e-01
1.411430304790033952e-01
1.411654389061363646e-01
1.412164980171099482e-01
1.412257181971618425e-01
1.412509176182421000e-01
1.412849775024947463e-01
1.413198951843342988e-01
1.413451125796791330e-01
1.413628108171419151e-01
1.414191472680532691e-01
1.414393656343889139e-01
1.414527243182982508e-01
1.414779353049473998e-01
1.415030218235170945e-01
1.415268496048080471e-01
1.415482175459299441e-01
1.415682619004033915e-01
1.416265609254288571e-01
1.416540231507236181e-01
1.417075038173424284e-01
1.417365432490588772e-01
1.417638374501464793e-01
1.418016629356692593e-01
1.418225667488157149e-01
1.418546162834791735e-01
1.419151043774449228e-01
1.419160453112288667e-01
1.419199997862974905e-01
1.419411780225807163e-01
1.420142298597283914e-01
1.420315885916845211e-01
1.420495265838429000e-01
1.420896647585544459e-01
1.421107608073210460e-01
1.421558705371607778e-01
1.421902271161568088e-01
1.422028848713354776e-01
1.422370967483365112e-01
1.422934861093062553e-01
1.423081926695882182e-01
1.423277755794251087e-01
1.423508988382255480e-01
1.423538659607140322e-01
1.423978791675352684e-01
1.424274415789432147e-01
1.424543878751943216e-01
1.424962481692573779e-01
1.425059479524272699e-01
1.425579565987071251e-01
1.425650746907555222e-01
1.425788658819143739e-01
1.426399028812831982e-01
1.426885482657954118e-01
1.427092028335253948e-01
1.427285823431714840e-01
1.427725578307975085e-01
1.428044590469720321e-01
1.428154218105882056e-01
1.428294532305987019e-01
1.428748195206490101e-01
1.429375995158271850e-01
1.429515420364485534e-01
1.429775220711770323e-01
1.429943962892536446e-01
1.430431275761678278e-01
1.430572789327012595e-01
1.430916332994475737e-01
1.431127724694431502e-01
1.431469072183165769e-01
1.431511969014283570e-01
1.432121888887187278e-01
1.432429993881817465e-01
1.432689663413374559e-01
1.432944170364636727e-01
1.433162796967278885e-01
1.433672527612426806e-01
1.433844446147513052e-01
1.434113283497739921e-01
1.434620865040645010e-01
1.434774755709216087e-01
1.435034144551536328e-01
1.435603460698014477e-01
1.435677832596287118e-01
1.435993762857238343e-01
1.436186690645171460e-01
1.436726794772943960e-01
1.437131844784777512e-01
1.437247011362701166e-01
1.437424587118559249e-01
1.437718004331828836e-01
1.437973117740735107e-01
1.438214310793078377e-01
1.438763353746154716e-01
1.438886397585015797e-01
1.439430782083083171e-01
1.439497583255359148e-01
1.440103231255653315e-01
1.440172837628885816e-01
1.440401723024180569e-01
1.440641620094929576e-01
1.440891336410077828e-01
1.441074258744343695e-01
1.441626100773589769e-01
1.442009931019675451e-01
1.442384145961120301e-01
1.442631410091057553e-01
1.443018163239104257e-01
1.443136088150457352e-01
1.443591975718465648e-01
1.443653440505839880e-01
1.444101878346977785e-01
1.444519338236242567e-01
1.444719260033515695e-01
1.445124002761431492e-01
1.445296371353935183e-01
1.445436653408884164e-01
1.446001377652180175e-01
1.446062537836171891e-01
1.446408289305122219e-01
1.446646277347184983e-01
1.446835600858176751e-01
1.447032942979097347e-01
1.447757245564600947e-01
1.448025666164491909e-01
1.448306374145829634e-01
1.448490103276917074e-01
1.448922828152914843e-01
1.449227854695495643e-01
1.449860002733549535e-01
1.449950826061985332e-01
1.450212641979282679e-01
1.450417937106082689e-01
1.450968099686815727e-01
1.451311572041188991e-01
1.451501282362753220e-01
1.451974679157967962e-01
1.452203968321233440e-01
1.452381067120837033e-01
1.452825296804767796e-01
1.453412144580226717e-01
1.453500523222560625e-01
1.453620655383143223e-01
1.453767346256334969e-01
1.454136474147071922e-01
1.454533269623358716e-01
1.454761917471943389e-01
1.455056024752708344e-01
1.455371938420851330e-01
1.455610671100570630e-01
1.455733020827177926e-01
1.456303529260160601e-01
1.456595871890529748e-01
1.456930568667507697e-01
1.457126824377515950e-01
1.457680951300698302e-01
1.457882001464904653e-01
1.457942611093798746e-01
1.458296070571068470e-01
1.458446639437798731e-01
1.458719882175084637e-01
1.459131602471835931e-01
1.459404906039348804e-01
1.459625704509314170e-01
1.460195400517890763e-01
1.460680705208887153e-01
1.460822815346864978e-01
1.461052108696189733e-01
1.461573092371374893e-01
1.461678603860110948e-01
1.461853287708400062e-01
1.462497735853273140e-01
1.462739698942446265e-01
1.462908088452435917e-01
1.463114936247085218e-01
1.463526673376290277e-01
1.463841505812787935e-01
1.464252770409779081e-01
1.464377273296771365e-01
1.464678880130082517e-01
1.464797388267248257e-01
1.465134342289958758e-01
1.465292096847320424e-01
1.465721084826561715e-01
1.466017996453426453e-01
1.466487031736010693e-01
1.466778153791413741e-01
1.466995964355432558e-01
1.467483741018183463e-01
1.467666486626161837e-01
1.467827094008243849e-01
1.467954754396865735e-01
1.468433896067669608e-01
1.468775364132253181e-01
1.469085816671392153e-01
1.469592519191658675e-01
1.469737322413715019e-01
1.469900392360056207e-01
1.470321037307149026e-01
1.470749817297627993e-01
1.471226522367414247e-01
1.471446680978585886e-01
1.471824640870273426e-01
1.472041975500965605e-01
1.472336006897879135e-01
1.472762816977820632e-01
1.473291288528226217e-01
1.473461701068323193e-01
1.473679660640431766e-01
1.474043652232638335e-01
1.474417617710477857e-01
1.474540778122651608e-01
1.474862654196809619e-01
1.475120652865964943e-01
1.475634310013140826e-01
1.475879696855835199e-01
1.476228203959616958e-01
1.476532472217320646e-01
1.476709947093911568e-01
1.477161042180317740e-01
1.477686618248069128e-01
1.477938277252549559e-01
1.478049653433081700e-01
1.478395492263818722e-01
1.478720271680479814e-01
1.479231326977660799e-01
1.479497010047562955e-01
1.479625758099633037e-01
1.479896105891455593e-01
1.480242059377368524e-01
1.480513447218659850e-01
1.480820821494700512e-01
1.481218360682071133e-01
1.481248445794464685e-01
1.481564398007048089e-01
1.481816209212654667e-01
1.482271944470563985e-01
1.482366799397404900e-01
1.482682971644503911e-01
1.482759746587585803e-01
1.483137224560055478e-01
1.483356240030663797e-01
1.483671560119363408e-01
1.483974864921585590e-01
1.484260652251027657e-01
1.484809678857223481e-01
1.485034137998709758e-01
1.485467166659933946e-01
1.485588282446154151e-01
1.485984856340846205e-01
1.486414048696177437e-01
1.486441383601562194e-01
1.486915548542769860e-01
1.487108712478241723e-01
1.487428157932841333e-01
1.487716791313500875e-01
1.487874635094595943e-01
1.488324510729381323e-01
1.488772444208301127e-01
1.489155994970495223e-01
1.489205229773394867e-01
1.489820355691576226e-01
1.490172590668363273e-01
1.490373517473561615e-01
1.490653469245753482e-01
1.490902897884370248e-01
1.491269667822561762e-01
1.491403100366771040e-01
1.491517179945732186e-01
1.492080957492883386e-01
1.492317817055947016e-01
1.492667659186876494e-01
1.492898569796548558e-01
1.493151625927860993e-01
1.493424490437176844e-01
1.493741698991951639e-01
1.494097210584861002e-01
1.494616657865251996e-01
1.495041693569695851e-01
1.495106779136152753e-01
1.495649027784126117e-01
1.495923690656210114e-01
1.496364214313343766e-01
1.496490650706401304e-01
1.496878426097247305e-01
1.497096253170712155e-01
1.497452581314200337e-01
1.497828085451141100e-01
1.498154324198194276e-01
1.498386132062817788e-01
1.498624579839151205e-01
1.498970902418205742e-01
1.499229396619875532e-01
1.499438018162813635e-01
1.499657401177802996e-01
1.500152773476610135e-01
1.500467908477937096e-01
1.500987741841334766e-01
1.501215091235780785e-01
1.501497207468993622e-01
1.501667323007675470e-01
1.501786711853690393e-01
1.501929710801189755e-01
1.502255119702112229e-01
1.502398147827501695e-01
1.502850184085806617e-01
1.503088626693414587e-01
1.503766042473622666e-01
1.504062746633870185e-01
1.504479998998405343e-01
1.504843912211696333e-01
1.504901868269656329e-01
1.505355007455705385e-01
1.505628379911003178e-01
1.506142897962430838e-01
1.506201553805802118e-01
1.506652654812871694e-01
1.506939147299667381e-01
1.507026106733301285e-01
1.507281745901281611e-01
1.507651797016312800e-01
1.507890908269306496e-01
1.508257628229315861e-01
1.508477777895246841e-01
1.508784848021784697e-01
1.509422658551121121e-01
1.509686377628717824e-01
1.509881184331480219e-01
1.510428800157223028e-01
1.510659481696922102e-01
1.510910719903127974e-01
1.511037941741766866e-01
1.511202089716143782e-01
1.511491975957955369e-01
1.511727465888991206e-01
1.512245097567951890e-01
1.512656958982021016e-01
1.512791298406468976e-01
1.513060884190172151e-01
1.513503790568666574e-01
1.513886189549354944e-01
1.514098491560619264e-01
1.514453238128797286e-01
1.514818026987992394e-01
1.515321798102572948e-01
1.515438480871087457e-01
1.515660076331006856e-01
1.516275517656086591e-01
1.516536579751736058e-01
1.516929860957689224e-01
1.517368464524367910e-01
1.517597860976211410e-01
1.517963261719065260e-01
1.518842020572523377e-01
1.518990231448227313e-01
1.519175284509759472e-01
1.519439053454488264e-01
1.519611051060349438e-01
1.519731419463167255e-01
1.519995517877030244e-01
1.520643787444328487e-01
1.520844154613580912e-01
1.521087619883621511e-01
1.521517560303468075e-01
1.521634914326711607e-01
1.521963095702310587e-01
1.522240830241908260e-01
1.522818619837340570e-01
1.523081273731435870e-01
1.523294668663547902e-01
1.523665401353864191e-01
1.523820169081325782e-01
1.523934025637272982e-01
1.524642494077326771e-01
1.525073185562325628e-01
1.525367732018437783e-01
1.525819102463334964e-01
1.525975762893245213e-01
1.526177000363331815e-01
1.526571978404306917e-01
1.526824099742142837e-01
1.527180543439317084e-01
1.527388586669625736e-01
1.527864876634449365e-01
1.528196794974573947e-01
1.528218084749518035e-01
1.528606881877235812e-01
1.528817430569880398e-01
1.529143442538561382e-01
1.529696373840531698e-01
1.530046561987269960e-01
1.530067122999679841e-01
1.530157910359761786e-01
1.530719558631433164e-01
1.531091062897115829e-01
1.531715967262198275e-01
1.531924020183667023e-01
1.532132742298646377e-01
1.532475588459791260e-01
1.532741540947868408e-01
1.533200834950855795e-01
1.533322373626780921e-01
1.533919089398892988e-01
1.534352025029468991e-01
1.534750928129319791e-01
1.534894324498832785e-01
1.535787945440932334e-01
1.535989264672019128e-01
1.536021949617412674e-01
1.536511754194833657e-01
1.536632275144195203e-01
1.536828645470997290e-01
1.537241536735159952e-01
1.537331876898557215e-01
1.537521133885065838e-01
1.537993565953814645e-01
1.538069380353933036e-01
1.538709001737216808e-01
1.538835780980335466e-01
1.539047281538320489e-01
1.539369520907546973e-01
1.539507129605691138e-01
1.540434373946931723e-01
1.540769208169553428e-01
1.541091796501470879e-01
1.541379232424632817e-01
1.541452695929556027e-01
1.541769079114329588e-01
1.542130466748587447e-01
1.542537501725874116e-01
1.542768514192959239e-01
1.543152447979825870e-01
1.543244178359191032e-01
1.543614372970464332e-01
1.544081548788504010e-01
1.544412320283077844e-01
1.544617925249155976e-01
1.544810151363604223e-01
1.545339254398769846e-01
1.545671928829447372e-01
1.545892064632388707e-01
1.546071091993493352e-01
1.546353076010201777e-01
1.546514154411299802e-01
1.546831594607634974e-01
1.547084933941071383e-01
1.547500396907788844e-01
1.547678895251568543e-01
1.548216053764823741e-01
1.548471367949861843e-01
1.548960246165491661e-01
1.549211510899291544e-01
1.549675809112009972e-01
1.549846573302269825e-01
1.550387208593304034e-01
1.550595046991136705e-01
1.550751925938737008e-01
1.551056600242374239e-01
1.551190304531518960e-01
1.551860860058089098e-01
1.552107888716514061e-01
1.552323342984932020e-01
1.552946261136046169e-01
1.553376084423155890e-01
1.553683063361407379e-01
1.554016907579606754e-01
1.554291886625159824e-01
1.554730294781726530e-01
1.554952293794097939e-01
1.555298548312923912e-01
1.555502543803966020e-01
1.555594197019581904e-01
1.555861343780396422e-01
1.556100874246203469e-01
1.556291122150933459e-01
1.556799962457846020e-01
1.557172155418055648e-01
1.557621525605844548e-01
1.557887190195562099e-01
1.558148702079731329e-01
1.558412621891182015e-01
1.558695580159272231e-01
1.558797710024268923e-01
1.559166583515121940e-01
1.559400146297445500e-01
1.560157570475900757e-01
1.560828985578660011e-01
1.561506633067664684e-01
1.561821056861766310e-01
1.561947117308716826e-01
1.562255712359179038e-01
1.562429217705831319e-01
1.562851365536436776e-01
1.563348448705851879e-01
1.563583289722120795e-01
1.563916533683699650e-01
1.564194921203006516e-01
1.564330174078891744e-01
1.564619214314006967e-01
1.565012680111458887e-01
1.565585312133691009e-01
1.566067063600243281e-01
1.566290613335779014e-01
1.566407755675009450e-01
1.566613878174871188e-01
1.566958732210359528e-01
1.567458222538717361e-01
1.567670782171165511e-01
1.567794417686637631e-01
1.568292018263399146e-01
1.568427317728228187e-01
1.568801907350140246e-01
1.569251315366104182e-01
1.569541567087546219e-01
1.569975637614330344e-01
1.570207839715295206e-01
1.570563891838889226e-01
1.571132850534011083e-01
1.571339660673820027e-01
1.571607990016137824e-01
1.571886037612954534e-01
1.572069468550266746e-01
1.572483941646906080e-01
1.572808249700234917e-01
1.573096273434468340e-01
1.573355964968374821e-01
1.573901749822050888e-01
1.574161145252975236e-01
1.574430931910066889e-01
1.574714932727994676e-01
1.575148308683547715e-01
1.575217774716275443e-01
1.575499317538903155e-01
1.576146887090790760e-01
1.576356593013149010e-01
1.576694134186866769e-01
1.576857343882430706e-01
1.577326023382358278e-01
1.577780627723466833e-01
1.578203295661104733e-01
1.578326213129001010e-01
1.578573107101783335e-01
1.578704454804759627e-01
1.578868128429998796e-01
1.579161034668504215e-01
1.579831117139152696e-01
1.580124804094266144e-01
1.580334754529858499e-01
1.580623081539247465e-01
1.581035242306088051e-01
1.581267729551259493e-01
1.581886879959110703e-01
1.582443651941158325e-01
1.582530007906161051e-01
1.582788139472900979e-01
1.583130927293945334e-01
1.583375934120930251e-01
1.583798801766499453e-01
1.583999746338901060e-01
1.584139014090336639e-01
1.584466986092979424e-01
1.584737401580113003e-01
1.585181442754335923e-01
1.585491301567060196e-01
1.585824282059179469e-01
1.586120003709124426e-01
1.586290539710087932e-01
1.586486511793515630e-01
1.586877696099535662e-01
1.587265040940993299e-01
1.587615833339081628e-01
1.587773490134201104e-01
1.588219398741815280e-01
1.588765797994065587e-01
1.589350509957759283e-01
1.589515482334657448e-01
1.589867468516962812e-01
1.590073763277682906e-01
1.590287992609328849e-01
1.590677696652772477e-01
1.591064802679625911e-01
1.591327853361521050e-01
1.591454188535340042e-01
1.591921836396260614e-01
1.591979808642531302e-01
1.592586862106230572e-01
1.593084863072661839e-01
1.593334707403397110e-01
1.593955106856658199e-01
1.594172029931458234e-01
1.594305815726436149e-01
1.594492190362102879e-01
1.594632713296872395e-01
1.594760522406306058e-01
1.595136642844364738e-01
1.595814622903271029e-01
1.596389712327656030e-01
1.596500155004820232e-01
1.596740960225572770e-01
1.596949757284341631e-01
1.597989548646783220e-01
1.598064189206104824e-01
1.598554586442686443e-01
1.598618822770528913e-01
1.599000726695649632e-01
1.599125583016512975e-01
1.599564074158870142e-01
1.599786221510224316e-01
1.600225177316682013e-01
1.600909247836858618e-01
1.601263784083055142e-01
1.601374998653904425e-01
1.601514796310351540e-01
1.601768253181591883e-01
1.602235389019040501e-01
1.602784080902694974e-01
1.602889329920274553e-01
1.603400566755902590e-01
1.603569370248268955e-01
1.603999546309206603e-01
1.604500541548041781e-01
1.604832759593379232e-01
1.605161908183144193e-01
1.605355254325425696e-01
1.605484421450477095e-01
1.605942852332958859e-01
1.606148748088124800e-01
1.606595732941166754e-01
1.606960943833896649e-01
1.607492173836249649e-01
1.607509058181856298e-01
1.608135871797101712e-01
1.608645158689620547e-01
1.608933098496135305e-01
1.609233853150465188e-01
1.609433618034700197e-01
1.609855101092211305e-01
1.610162000030181395e-01
1.610372270363477076e-01
1.610726799381838603e-01
1.611423244103704633e-01
1.611625861605125443e-01
1.611716959820702622e-01
1.612163484740582464e-01
1.612781174047514532e-01
1.613250918239457765e-01
1.613411404137284344e-01
1.613613413094306948e-01
1.613935436599800433e-01
1.614295340400270784e-01
1.614744867992737865e-01
1.615253955797180674e-01
1.615603772284451844e-01
1.615660684898748145e-01
1.616212553077391312e-01
1.616359152488355266e-01
1.616992170799084194e-01
1.617167595274279224e-01
1.617376817733129912e-01
1.617619711582358732e-01
1.617960725423888135e-01
1.618601909515802184e-01
1.618951431671945551e-01
1.619226628621521225e-01
1.619404916253462390e-01
1.619615451103910142e-01
1.619883699059518345e-01
1.620343473541662194e-01
1.620640969614461357e-01
1.621057237291259057e-01
1.621634136081425703e-01
1.622119242908706682e-01
1.622213059442405014e-01
1.622475810541163521e-01
1.622960999672174442e-01
1.623018742498748557e-01
1.623524535278230152e-01
1.623642319243133181e-01
1.624086630841986567e-01
1.624233584606563641e-01
1.624467954204746323e-01
1.624855142001720432e-01
1.624945357743444174e-01
1.625352068538047923e-01
1.625605241816840407e-01
1.625846001425459986e-01
1.625898338820837563e-01
1.626033002353640122e-01
1.626809395182635121e-01
1.627056617979829034e-01
1.627475920444951263e-01
1.627544234836338366e-01
1.628232582081934332e-01
1.628576859749029104e-01
1.629012838572423960e-01
1.629500054785767427e-01
1.630067741836049855e-01
1.630201626938108661e-01
1.630312388098754672e-01
1.630578842793718453e-01
1.630598608960332485e-01
1.631154265420221572e-01
1.631660527704423269e-01
1.632150229123303098e-01
1.632497777797365934e-01
1.632894229897837168e-01
1.633053849874262498e-01
1.633453510404407338e-01
1.634039455296105170e-01
1.634244861964063156e-01
1.634451084429796586e-01
1.634704487107506710e-01
1.635162512042303562e-01
1.635492650405391268e-01
1.636211717733308535e-01
1.636450664367776198e-01
1.636703412673559677e-01
1.636866828779556804e-01
1.637514298621870479e-01
1.637661755361959903e-01
1.637872621757198721e-01
1.638335447421038760e-01
1.638467075365472314e-01
1.638893581436202673e-01
1.639143300841850448e-01
1.639388496957584485e-01
1.639861081705671353e-01
1.640138762835940400e-01
1.640803389818553115e-01
1.641088252268338432e-01
1.641572677104368161e-01
1.641728539371425377e-01
1.642191083216813507e-01
1.642566745337833978e-01
1.642761758872119393e-01
1.643065697208600517e-01
1.643463437430775498e-01
1.643827507832050228e-01
1.644183271773195787e-01
1.644326930368671946e-01
1.644834745339256443e-01
1.645436371883406967e-01
1.645780961552293364e-01
1.646111713013529987e-01
1.646399861997928649e-01
1.646568670143992996e-01
1.647034212780235651e-01
1.647195273778318536e-01
1.647657959348735601e-01
1.647865494719997770e-01
1.648125503950119142e-01
1.648593204316115002e-01
1.648817623315878000e-01
1.649299826019255955e-01
1.649724757926815388e-01
1.649907817468362348e-01
1.650346231362749827e-01
1.650905520041828778e-01
1.651180385956843577e-01
1.651605947709870459e-01
1.651892198914425847e-01
1.652295626103161275e-01
1.652551958186653791e-01
1.652872932167673836e-01
1.653013782010132049e-01
1.653580399003990453e-01
1.653994368181770369e-01
1.654547517774709320e-01
1.654804194053361432e-01
1.655202001699355163e-01
1.655383436707930644e-01
1.655736499979522658e-01
1.655977018717291749e-01
1.656233953368168033e-01
1.656490118360691710e-01
1.656857971261397333e-01
1.657215647313760587e-01
1.657604758829666070e-01
1.657992745048898486e-01
1.658189204279348350e-01
1.658394314503987554e-01
1.658673328692798488e-01
1.659066790313407647e-01
1.659647662796238654e-01
1.659908741489601325e-01
1.660221877929269341e-01
1.660488575787065768e-01
1.660794548426505757e-01
1.660894145800980715e-01
1.661493140195626772e-01
1.661650803926082998e-01
1.662164772145051650e-01
1.662347564039182157e-01
1.663386671509883286e-01
1.663479835070313384e-01
1.663627430636265836e-01
1.664056911485231049e-01
1.664623281331767402e-01
1.665122844663439738e-01
1.665458574512080347e-01
1.665681341809843730e-01
1.665980017906131816e-01
1.666254414719808841e-01
1.666634020273473626e-01
1.666683085034785239e-01
1.667410721782465188e-01
1.667637368555582311e-01
1.667798058510659986e-01
1.668286293951812271e-01
1.668729601877470547e-01
1.669097498868071794e-01
1.669562501740564087e-01
1.669780237269868906e-01
1.670072555438188999e-01
1.670394004046698577e-01
1.670548685314848791e-01
1.670800881320776421e-01
1.671394053010573089e-01
1.672013527246422049e-01
1.672043545426548650e-01
1.672585634946744948e-01
1.672952538852240378e-01
1.673218692451731160e-01
1.673527202464396568e-01
1.673930542580736591e-01
1.674188810848920572e-01
1.674564655551461501e-01
1.674837965928855366e-01
1.675353624236075589e-01
1.675892739786282726e-01
1.676232201653401477e-01
1.676534626544375350e-01
1.676793626413305427e-01
1.677029156708227942e-01
1.677389918019135950e-01
1.677642507573658404e-01
1.677877809656216357e-01
1.677970932017527894e-01
1.678176719493441049e-01
1.678967809531171640e-01
1.679416500793632916e-01
1.679913112508615858e-01
1.680236106585482614e-01
1.680277139173136924e-01
1.680841153530671650e-01
1.681379047555570105e-01
1.681678716342011604e-01
1.681827761490310991e-01
1.682309064653488284e-01
1.682787026282909215e-01
1.682867511772490610e-01
1.683218845814944409e-01
1.683543621129778844e-01
1.683853472135172225e-01
1.684274457822937388e-01
1.684524526515925325e-01
1.685031296799144873e-01
1.685207239582897087e-01
1.686022225992407364e-01
1.686232768036896590e-01
1.686658859984856429e-01
1.687142393352089043e-01
1.687534733679302845e-01
1.687776946340222572e-01
1.688265362322441954e-01
1.688935725192345361e-01
1.689001585623116086e-01
1.689387152624659549e-01
1.689506059968363116e-01
1.690131470303445904e-01
1.690457333449781885e-01
1.690566557413469284e-01
1.690882007350238969e-01
1.691434927082051121e-01
1.691620609710898782e-01
1.691909758967070077e-01
1.692531092073813470e-01
1.692620128795074286e-01
1.693234803279033973e-01
1.693688625219063604e-01
1.694053002188699586e-01
1.694257658592341342e-01
1.694406798690041294e-01
1.694734481789085812e-01
1.695088756772912264e-01
1.695378930408405482e-01
1.696071685400599161e-01
1.696444222814665337e-01
1.696701991174044966e-01
1.696919851072078989e-01
1.697377854721713875e-01
1.697425115109797988e-01
1.698198036578792980e-01
1.698489963316979212e-01
1.698751011614270112e-01
1.698874371880662593e-01
1.699063607275967946e-01
1.699234893046429051e-01
1.699804630634793035e-01
1.700344154449459078e-01
1.700683379211206936e-01
1.701118705524451991e-01
1.701302019200770510e-01
1.701420510657614682e-01
1.701856092853955560e-01
1.702263996389124512e-01
1.702661806424203284e-01
1.703176084736268692e-01
1.703381329781702425e-01
1.703507354078492853e-01
1.704262229814991758e-01
1.704695169424607082e-01
1.705162002460524073e-01
1.705199300727176515e-01
1.705764218590388737e-01
1.706034593399369803e-01
1.706679237169081986e-01
1.706960446184697111e-01
1.707249916039606519e-01
1.707780843180665697e-01
1.707916949207111124e-01
1.708138976920838270e-01
1.708265514079145286e-01
1.708770958343923674e-01
1.709089743005396400e-01
1.709356963022350961e-01
1.709818264930117460e-01
1.710313285440684394e-01
1.710489735463927019e-01
1.710623311619727249e-01
1.711294229373496734e-01
1.711591990274498043e-01
1.712116230550709828e-01
1.712627084126391863e-01
1.712881834954814719e-01
1.713012930750742457e-01
1.713420500552276238e-01
1.713813836836927673e-01
1.714186983745483173e-01
1.714482480715904811e-01
1.714981929691712925e-01
1.715410170642368004e-01
1.715571460367074641e-01
1.715623233990170582e-01
1.716026307151145569e-01
1.716453118212740159e-01
1.716912892692987747e-01
1.717197553526168541e-01
1.717319909173437575e-01
1.717452698540368194e-01
1.718016824063623438e-01
1.718323377494237469e-01
1.718915239548587381e-01
1.719176377454049165e-01
1.719300244369443287e-01
1.719748413403049958e-01
1.719901367640136458e-01
1.720369464021342387e-01
1.721257972984552298e-01
1.721378778651690422e-01
1.721723537032436857e-01
1.721987460066370379e-01
1.722158177855086514e-01
1.722488313221053891e-01
1.723066889350915454e-01
1.723371774090284303e-01
1.723723453032608433e-01
1.724077251879206352e-01
1.724672745775796545e-01
1.724867005522000563e-01
1.725107623363442699e-01
1.725767908880976864e-01
1.726100753612721528e-01
1.726667019866393038e-01
1.727080196371582610e-01
1.727452860899812426e-01
1.727711566025935674e-01
1.727874339262777115e-01
1.728110575514071878e-01
1.728499013800024464e-01
1.728638001465088725e-01
1.729450328598308717e-01
1.729656339697214773e-01
1.729831604983275706e-01
1.730495750766789520e-01
1.730937909380002027e-01
1.731250755581122402e-01
1.731453363437504001e-01
1.731775671690560792e-01
1.732310281358259707e-01
1.732644708201527828e-01
1.733099146840101912e-01
1.733197977019028668e-01
1.733407354585353999e-01
1.734372656786674072e-01
1.734456437981348187e-01
1.735273650623120889e-01
1.735319565720385149e-01
1.736003813720337630e-01
1.736240694179697619e-01
1.736320321608220696e-01
1.736853345292226902e-01
1.736959068031357911e-01
1.737627095302655689e-01
1.737881866172871215e-01
1.738376630940388634e-01
1.738778270607866938e-01
1.739002629183015736e-01
1.739667453387588880e-01
1.739877093057910495e-01
1.740210301311008734e-01
1.740700571211513115e-01
1.740980487132300913e-01
1.741545474187662923e-01
1.741768115127063088e-01
1.742087778613914395e-01
1.742477229501005476e-01
1.742610764328449413e-01
1.743237420907278734e-01
1.743418316023777614e-01
1.743985282048177154e-01
1.744234629428828010e-01
1.744587060811516599e-01
1.744741625861555012e-01
1.745061581359657610e-01
1.745523528303531968e-01
1.745715441849760574e-01
1.746065490617252358e-01
1.746160961106312248e-01
1.746948601239116106e-01
1.747065446265932409e-01
1.747628495883644106e-01
1.747749258525712057e-01
1.748457040314666533e-01
1.748549638519169003e-01
1.748972651213832052e-01
1.749402405825556395e-01
1.749905933722934459e-01
1.750206566644836870e-01
1.750367318462645039e-01
1.750649205193916536e-01
1.750794399249238076e-01
1.750994106983089771e-01
1.751440078323978633e-01
1.752316007953794719e-01
1.752930478622429233e-01
1.753113005966172033e-01
1.753197309533608972e-01
1.753689880396963607e-01
1.754512939752760348e-01
1.754856542237423489e-01
1.755115388187714620e-01
1.755304845857461049e-01
1.755541410204493613e-01
1.755842497992187723e-01
1.756640152869972105e-01
1.756781981431089767e-01
1.757560939938079825e-01
1.757741883815371886e-01
1.757920457209549703e-01
1.758182537300220227e-01
1.758778275357327225e-01
1.759042380119523186e-01
1.759958586643432521e-01
1.760275031781058930e-01
1.760319900003289861e-01
1.760638376798291937e-01
1.761129659385787249e-01
1.761669490271326466e-01
1.761951065836578345e-01
1.762332209989646570e-01
1.762542660665400995e-01
1.762712029409830850e-01
1.763024142209478340e-01
1.763495149163866182e-01
1.764416815641145497e-01
1.765078224514314842e-01
1.765397159577986597e-01
1.765682997074649596e-01
1.766169805581404573e-01
1.766662259204437313e-01
1.766988243959757843e-01
1.767353331648649495e-01
1.767560302546566375e-01
1.767961571033213608e-01
1.768626278890348402e-01
1.768790504623222182e-01
1.769097266535724633e-01
1.769327221196848043e-01
1.769669663073962229e-01
1.769749295774885600e-01
1.770129972930733486e-01
1.770742138374185592e-01
1.771000547785564483e-01
1.771177283154677928e-01
1.771552507031702861e-01
1.771824365650334632e-01
1.772129279551631909e-01
1.772499048867892668e-01
1.772826765332695120e-01
1.773207873260815859e-01
1.773529018385532341e-01
1.773876768788257841e-01
1.774251430230039950e-01
1.774471458597006168e-01
1.775066665650736342e-01
1.775450862676263286e-01
1.775863954626907826e-01
1.776006647729422849e-01
1.776494861329693253e-01
1.776986830728755073e-01
1.777428106940948105e-01
1.777795016621293578e-01
1.778003917811901147e-01
1.778722472282190936e-01
1.778965999422363331e-01
1.779415609474316318e-01
1.779958298938684180e-01
1.780315005930160344e-01
1.780404034622407039e-01
1.781277179164283408e-01
1.781890733508577074e-01
1.782207310799778233e-01
1.782234487177369320e-01
1.782492829051321448e-01
1.782857281167244956e-01
1.783607000337755766e-01
1.784142777257920476e-01
1.784396076539182530e-01
1.784538132234771979e-01
1.785040569812464950e-01
1.785375012244131976e-01
1.785576393912929882e-01
1.786085938071981238e-01
1.786293850988860399e-01
1.786739986510231248e-01
1.787553377440856406e-01
1.787929467507872183e-01
1.788347608412434453e-01
1.788935289207396750e-01
1.788951747503682577e-01
1.789277753185040676e-01
1.789465035946383176e-01
1.790208852484986290e-01
1.790354497845427773e-01
1.790666466903528264e-01
1.791054302719344848e-01
1.791319351038330732e-01
1.791630823841289244e-01
1.792272225453091505e-01
1.792429149902772245e-01
1.793100209068714257e-01
1.793203038094759449e-01
1.793709633594017250e-01
1.793970323709880299e-01
1.794718595496661018e-01
1.794921272910056098e-01
1.795214265133947551e-01
1.795644164475740934e-01
1.796051024855803702e-01
1.796296393058036678e-01
1.796630081469961504e-01
1.797244608832402335e-01
1.797486568271782770e-01
1.797815479335787558e-01
1.798002631670021501e-01
1.798946795856900538e-01
1.799085158440877352e-01
1.799507803953842022e-01
1.799886565365373392e-01
1.800180406750889195e-01
1.800347515808859433e-01
1.800736777423986301e-01
1.801318072226137934e-01
1.801528173699075697e-01
1.801561082553065907e-01
1.802074826420175802e-01
1.802852940071648646e-01
1.803047361316010289e-01
1.803368782688665184e-01
1.803766355635634255e-01
1.803950298781285544e-01
1.804345944811449054e-01
1.804666040425498830e-01
1.805323292567660998e-01
1.805665045278210812e-01
1.806204666959855265e-01
1.806707995156734969e-01
1.807072244626717894e-01
1.807293311674755820e-01
1.807635892648366549e-01
1.808041936531033511e-01
1.808818287014889448e-01
1.809133038079814293e-01
1.809591600442068127e-01
1.809814761445925901e-01
1.810110420184548041e-01
1.810690037792216378e-01
1.810839228453781646e-01
1.811281661170074386e-01
1.811795454642913805e-01
1.812456071863481344e-01
1.812693632838863755e-01
1.813158644133798236e-01
1.813259911902468935e-01
1.813904637287355182e-01
1.814222201214031882e-01
1.815002244149251376e-01
1.815362858444404259e-01
1.815859320740170757e-01
1.815983923967375846e-01
1.816431375264236925e-01
1.816643199174464707e-01
1.816708181110079923e-01
1.816813954526034225e-01
1.817560935105206332e-01
1.817978655003871791e-01
1.818359610751619782e-01
1.818819753247780113e-01
1.819379939922657341e-01
1.819899455446962189e-01
1.820204844442128711e-01
1.820248343902318156e-01
1.820776491181031465e-01
1.821261958338070142e-01
1.821757240379985321e-01
1.821923954350259112e-01
1.822687229723842783e-01
1.822890300443271161e-01
1.823037374535215749e-01
1.823404140865259038e-01
1.823971362102007054e-01
1.824775050339037530e-01
1.824875670864295474e-01
1.825010848732410151e-01
1.825210597787822464e-01
1.825404670613780533e-01
1.826220742179712753e-01
1.826961206823434769e-01
1.827334334659062587e-01
1.827595329412186054e-01
1.827751310722458000e-01
1.828198172776915320e-01
1.828336023485744311e-01
1.829424213261456322e-01
1.829653065102779252e-01
1.829968575234993122e-01
1.830529573890722905e-01
1.830581822646796808e-01
1.831079843096816151e-01
1.831237831734225385e-01
1.831746918604064134e-01
1.832548561487022942e-01
1.833023615751834812e-01
1.833301090689533619e-01
1.833794026649738784e-01
1.834057512259565370e-01
1.834729868079981729e-01
1.835082873773682954e-01
1.835653159872051021e-01
1.836220631952128479e-01
1.836517668024671979e-01
1.837108967817432936e-01
1.837232349872740533e-01
1.837544513109792832e-01
1.837828689294158657e-01
1.838431429372806569e-01
1.838862722674504124e-01
1.839423433588124324e-01
1.839571941486671802e-01
1.839860301200685333e-01
1.840526702589207475e-01
1.840715144176131024e-01
1.840958078530002262e-01
1.841375271366764155e-01
1.841582587659549297e-01
1.842122618409257617e-01
1.842249007148357154e-01
1.842830754621368472e-01
1.843161854638838970e-01
1.843365153651668753e-01
1.843491750750700930e-01
1.843826663880759886e-01
1.844737556953801039e-01
1.845388037072063225e-01
1.845450635754031232e-01
1.846006836252632177e-01
1.846260111042070662e-01
1.846975385656408619e-01
1.847224896737416633e-01
1.847677523968137003e-01
1.847864076764636487e-01
1.848148014436242770e-01
1.848508905356327503e-01
1.848762545854829575e-01
1.849451385614358512e-01
1.849587104628101497e-01
1.850073637432378404e-01
1.850369165445212571e-01
1.851154974296957412e-01
1.851517290555065864e-01
1.851951469243826032e-01
1.852465648237300866e-01
1.853106491134492440e-01
1.853368910614310860e-01
1.853483250130810722e-01
1.854339350111064988e-01
1.854867920276684345e-01
1.854918051198883866e-01
1.855732129940223518e-01
1.855885029534330988e-01
1.856735310736076228e-01
1.857186360529447522e-01
1.857472067216362488e-01
1.857760688694273243e-01
1.858208074769927554e-01
1.858618802046074769e-01
1.859046105349775324e-01
1.859169229683509394e-01
1.859588235890742292e-01
1.860033015766304199e-01
1.860726805263766548e-01
1.860859107658163203e-01
1.861542335003739113e-01
1.861950055598483589e-01
1.862439875936955369e-01
1.862617374951378024e-01
1.862830693071901300e-01
1.863078147721536348e-01
1.863783156348522430e-01
1.864040220657696145e-01
1.864638335802494828e-01
1.864838765052713732e-01
1.864902136974497249e-01
1.865691089121051527e-01
1.865947561240729469e-01
1.866365965978440400e-01
1.866697356271629915e-01
1.867097710865753268e-01
1.867454159546131365e-01
1.867913601059701389e-01
1.868344114469827622e-01
1.868828801930702554e-01
1.869138104791327470e-01
1.869437869577847411e-01
1.869804818623648224e-01
1.870105109354902040e-01
1.870451247092530522e-01
1.870654993705948010e-01
1.871034341024345182e-01
1.871494179538897851e-01
1.872199907688577580e-01
1.872399281378355207e-01
1.872704835626440856e-01
1.873508612812014307e-01
1.874248076913428984e-01
1.874556504031342774e-01
1.875209182018034992e-01
1.875325568147940269e-01
1.875801529374758192e-01
1.875942470822121177e-01
1.876838996055810171e-01
1.877267152860312427e-01
1.877531015686567661e-01
1.878179044781395635e-01
1.878462961195120351e-01
1.878629342718963202e-01
1.879179359913836778e-01
1.879618799445660349e-01
1.879962273038079945e-01
1.880197124893157601e-01
1.880772482105717569e-01
1.881426664538080051e-01
1.881733255289618212e-01
1.882089557311087957e-01
1.882522157411590791e-01
1.883046171802928437e-01
1.883299650880540521e-01
1.883462001332837921e-01
1.883642482830746867e-01
1.884442365540482389e-01
1.884947120895537620e-01
1.885255307142675307e-01
1.885485904574846772e-01
1.885638887440893585e-01
1.886682308966441957e-01
1.887487992991969121e-01
1.887697500940811457e-01
1.888138415868267361e-01
1.888229726587927759e-01
1.888925712719746741e-01
1.889442138758988254e-01
1.889858316342484246e-01
1.890212847173637356e-01
1.890876751772246900e-01
1.891251454815801591e-01
1.891740906701732672e-01
1.892425992314903382e-01
1.892498221931150360e-01
1.892648247094731451e-01
1.892972475535645849e-01
1.893492122467670957e-01
1.893528025513061541e-01
1.894163731946930107e-01
1.894967272464553321e-01
1.895505204306072722e-01
1.896125132216722742e-01
1.896560470919519958e-01
1.896845664150150212e-01
1.897219120144281179e-01
1.897541534470107982e-01
1.897721551787925898e-01
1.898301116990421811e-01
1.899058319017544183e-01
1.899562491696437649e-01
1.899732911773680533e-01
1.899965026633878007e-01
1.900638900081717542e-01
1.901048067042591661e-01
1.901367388101913858e-01
1.901912752512356919e-01
1.902622121873401850e-01
1.902747643231946784e-01
1.903053121282157756e-01
1.903211179122524799e-01
1.903617588664608395e-01
1.903754267426743252e-01
1.904898072572932533e-01
1.905291928470077001e-01
1.905708285685814296e-01
1.905996088179229275e-01
1.906836164807628742e-01
1.907177060755911313e-01
1.907521761564751617e-01
1.908259397439527882e-01
1.908316764796945120e-01
1.908782929044107179e-01
1.909065019688127585e-01
1.909691756958689646e-01
1.910102364160254917e-01
1.910249231389926083e-01
1.910404423656527073e-01
1.911636713775002883e-01
1.912185527116858630e-01
1.912602119854759364e-01
1.913014556543045086e-01
1.913269623419514009e-01
1.913510225168243428e-01
1.914163021027991407e-01
1.914731542902899375e-01
1.914965060322601498e-01
1.915502533894621329e-01
1.916109712910541996e-01
1.916326085796367096e-01
1.916471750457097722e-01
1.917135447904276258e-01
1.917335658345261651e-01
1.918362123791901852e-01
1.918367888109822617e-01
1.918855396362828536e-01
1.919298705702768837e-01
1.919677116281430229e-01
1.920463422896155903e-01
1.920561691297111295e-01
1.921305404439658249e-01
1.921676510404525251e-01
1.922002083246016624e-01
1.922462946610913881e-01
1.923046662093674253e-01
1.923345931879668624e-01
1.923423545891392861e-01
1.924023946466993928e-01
1.924630828131909110e-01
1.924878713812493425e-01
1.925225117784186701e-01
1.925604847635587480e-01
1.925748011443644825e-01
1.926318768180067531e-01
1.926815032570821651e-01
1.927406764369549719e-01
1.928189509223435238e-01
1.928415925497048988e-01
1.929212047074708170e-01
1.929749985827691749e-01
1.930173728130018529e-01
1.930407795469001320e-01
1.930766881315653660e-01
1.931211831397289802e-01
1.931402884834218514e-01
1.931949546599932011e-01
1.932705978935169711e-01
1.933219897775596552e-01
1.933715645866686539e-01
1.934219828015346643e-01
1.935004610765877486e-01
1.935693018270905896e-01
1.935800241494837759e-01
1.935959673508632628e-01
1.936477886837731366e-01
1.937011599098066861e-01
1.937372193896690353e-01
1.937825932751392477e-01
1.938352511851055282e-01
1.939012426460456351e-01
1.939423915552537792e-01
1.940030850273563034e-01
1.940331804032721097e-01
1.940784418348583396e-01
1.941168795630359711e-01
1.941838978297474871e-01
1.942051033791297732e-01
1.942924185843245555e-01
1.943122212125195647e-01
1.943602292647242380e-01
1.943800382048366804e-01
1.944000623861968369e-01
1.944635887084585901e-01
1.945451189194541408e-01
1.945717932854648669e-01
1.946037351484182776e-01
1.947037834934807754e-01
1.947439875681956090e-01
1.947552593716511127e-01
1.948398087073817675e-01
1.948717344175397992e-01
1.948997010765842752e-01
1.949502666701323217e-01
1.950020389186197245e-01
1.950475066712477057e-01
1.950717822223239639e-01
1.951267520401708255e-01
1.951587341848526891e-01
1.951835453693036015e-01
1.952339399636108253e-01
1.952620961091716678e-01
1.953148374585454428e-01
1.953557656968007983e-01
1.954106811944103517e-01
1.954349098686555819e-01
1.955045815453356206e-01
1.955226621165925827e-01
1.955491435928761179e-01
1.956021066642519846e-01
1.956207521110261971e-01
1.956794610490131814e-01
1.957005964273094145e-01
1.957364538196084136e-01
1.957592104022479740e-01
1.958375195124253954e-01
1.958597677227875700e-01
1.958882500832486717e-01
1.959673173035639260e-01
1.960147468423984463e-01
1.960703647104897196e-01
1.961319083336685032e-01
1.961575065083512870e-01
1.962212653938079643e-01
1.962910027528548818e-01
1.963227108183728808e-01
1.963468187544676335e-01
1.963760777288838244e-01
1.964523947367157186e-01
1.965054111576298168e-01
1.965345499945351793e-01
1.965790246017742327e-01
1.966089110729081768e-01
1.966400870907964449e-01
1.967297177689575349e-01
1.967720527375724227e-01
1.968050321894037613e-01
1.968715844818030303e-01
1.969685449539598787e-01
1.969824750807748215e-01
1.970163875559325928e-01
1.970607262097211487e-01
1.971289745140279992e-01
1.971940550242538559e-01
1.972105572763340753e-01
1.972689706322274250e-01
1.973212727166979152e-01
1.973699849210790447e-01
1.974587612909187717e-01
1.974953442878112364e-01
1.975131828953818891e-01
1.975400708411632622e-01
1.976175684156501466e-01
1.977290526687304206e-01
1.977590751159066795e-01
1.977762886740284110e-01
1.978081649870403469e-01
1.978192236956885508e-01
1.979316108747437575e-01
1.979387979008916942e-01
1.980182406277726237e-01
1.980404880103147081e-01
1.981006944650038348e-01
1.981256593009158018e-01
1.982193945433859406e-01
1.982378182459429428e-01
1.983156991018116266e-01
1.983624313769730141e-01
1.984352654655837100e-01
1.984500483318209496e-01
1.985292591087288727e-01
1.985839206725301120e-01
1.986526496685513954e-01
1.986823761458644810e-01
1.987758225940940982e-01
1.988095122224904920e-01
1.988763648828956176e-01
1.989316573570641400e-01
1.989777853334566138e-01
1.989928068419698493e-01
1.990767720285944731e-01
1.991237708779272642e-01
1.991848366622487321e-01
1.991983267150697068e-01
1.992217218441493798e-01
1.992938069824677916e-01
1.993319916644246126e-01
1.994237402660943848e-01
1.994905508640667513e-01
1.995054026479700648e-01
1.995866653195082496e-01
1.996251036246889932e-01
1.996427050243259060e-01
1.996903333089515842e-01
1.997255567059141312e-01
1.997686361652155074e-01
1.998460948461359132e-01
1.999171364063186962e-01
1.999421636433304506e-01
1.999697063359058835e-01
2.001058210514888303e-01
2.001434910566191605e-01
2.001932481935495001e-01
2.002642505854353994e-01
2.003050882637585905e-01
2.003561396404099360e-01
2.003703045342081213e-01
2.004043324225937561e-01
2.004844685433933571e-01
2.005416053705485480e-01
2.005654041220900075e-01
2.006357713204085513e-01
2.006793764704278837e-01
2.007181290133064899e-01
2.007686122789558714e-01
2.008067549311720046e-01
2.008498826205239451e-01
2.009346698539034581e-01
2.009726104368048105e-01
2.010745062567856345e-01
2.010990619617706865e-01
2.011168164558760352e-01
2.011657941243089609e-01
2.012414122711884135e-01
2.012706784772086976e-01
2.013275420555490913e-01
2.013721279086283511e-01
2.014302471609512035e-01
2.014810545637858441e-01
2.015330462983593307e-01
2.015908550283281864e-01
2.016126438956096223e-01
2.017078180963766676e-01
2.017201974506481754e-01
2.018048511855569660e-01
2.018392945402259220e-01
2.019158559802419761e-01
2.019580275017206494e-01
2.019974154869606520e-01
2.020525851274365126e-01
2.021099827687276584e-01
2.021521183931266896e-01
2.022185615785247470e-01
2.023107047951016035e-01
2.023351379868058575e-01
2.023697966795281467e-01
2.023947066131290273e-01
2.024592606955603613e-01
2.025027835935871434e-01
2.025599898953870937e-01
2.025830772277813496e-01
2.026443149860671089e-01
2.026728995539168743e-01
2.027306642896985478e-01
2.027683124353515387e-01
2.028008109643088530e-01
2.028693199975217243e-01
2.029050944920333666e-01
2.029293929247208417e-01
2.029922516725183868e-01
2.031054110644919253e-01
2.031538280405332797e-01
2.031705815697664730e-01
2.032293556647841726e-01
2.032999293665023743e-01
2.033332828219105437e-01
2.033777704464804215e-01
2.034769536572240134e-01
2.034916839422768464e-01
2.035523037223419540e-01
2.035980243114036692e-01
2.036705309863844904e-01
2.037067151750121541e-01
2.037426546982536446e-01
2.037972660923502155e-01
2.038717278774910269e-01
2.039367271929693470e-01
2.040402106265150617e-01
2.040835926144956014e-01
2.040918003010725457e-01
2.041390481696027104e-01
2.041801613915576463e-01
2.042333752405501301e-01
2.042549543896122199e-01
2.043907382894097347e-01
2.044457250893584321e-01
2.044734002314574361e-01
2.045211307624733577e-01
2.045496537240165114e-01
2.046121852975049116e-01
2.046439463460632546e-01
2.046753772665548254e-01
2.047425494549576230e-01
2.047909870416954603e-01
2.048399892967280311e-01
2.049417773131950726e-01
2.049760932020901483e-01
2.050354923755591807e-01
2.050930247740664902e-01
2.051381905525057614e-01
2.051640993558149773e-01
2.052494962703543813e-01
2.052815068742150362e-01
2.053911298047439993e-01
2.054410518783477135e-01
2.054720159330552520e-01
2.055188967110861964e-01
2.055569604236865966e-01
2.055912042465095069e-01
2.056350362053888103e-01
2.056635900347984491e-01
2.056868227058374354e-01
2.058404616470914661e-01
2.058835376972779074e-01
2.059047591257061605e-01
2.059724517673359179e-01
2.060057411936969118e-01
2.060622965992908173e-01
2.061485574076268867e-01
2.061743660865954508e-01
2.062341517423286752e-01
2.062699825928038799e-01
2.063451228894118139e-01
2.064032413823646550e-01
2.064141947551944578e-01
2.064746626152141329e-01
2.065533574267007233e-01
2.066025284982386800e-01
2.066683211761181083e-01
2.067165134959694228e-01
2.067503462271223502e-01
2.067655122121718203e-01
2.068195530725634446e-01
2.069028460073337183e-01
2.069335627034199487e-01
2.070371110351785782e-01
2.070903111333597946e-01
2.071128942819521201e-01
2.071247302010349456e-01
2.072212164786500499e-01
2.072635943415132020e-01
2.073363699583031239e-01
2.073761615544623682e-01
2.074042861511067315e-01
2.074617045860726594e-01
2.074918951940155631e-01
2.075847047233097542e-01
2.076225347107945596e-01
2.076845869312863857e-01
2.077027685641050225e-01
2.077364095653083664e-01
2.077536986249713946e-01
2.079012021219009410e-01
2.079368006594343177e-01
2.079911501717360278e-01
2.080788068926769929e-01
2.081183869812993081e-01
2.081734138448752547e-01
2.082541995875423768e-01
2.082839817682646810e-01
2.083475989220960334e-01
2.083767087900676995e-01
2.084705542034746562e-01
2.085188787387234344e-01
2.085925595645171104e-01
2.086350527319532633e-01
2.086842517435343880e-01
2.087129931751546819e-01
2.087858982184363499e-01
2.088329444188181117e-01
2.089275831196470423e-01
2.089465540468098403e-01
2.090286135939690149e-01
2.091005206710570552e-01
2.091172749040951517e-01
2.091483286672788933e-01
2.092428801667444160e-01
2.092828287757376726e-01
2.093763306779027333e-01
2.094180893214440675e-01
2.095122948233764659e-01
2.095282109863055298e-01
2.095737541029899509e-01
2.096193130441174057e-01
2.096473416317835570e-01
2.097606410664815679e-01
2.098585986533802461e-01
2.098851005367851075e-01
2.098950972775115997e-01
2.099671655647742385e-01
2.100104919617639676e-01
2.101157250499979257e-01
2.101557509553002023e-01
2.101833035941348959e-01
2.102410384111202402e-01
2.103012253605552329e-01
2.103734889484761283e-01
2.104067795964774112e-01
2.105265687472040459e-01
2.105498642564458955e-01
2.106341350603764262e-01
2.107015531624231164e-01
2.107643526009443380e-01
2.108509614767347107e-01
2.108813393856326934e-01
2.109123760923941604e-01
2.109597073741665829e-01
2.110476775107016922e-01
2.110601234074168109e-01
2.111402175155864813e-01
2.112205842887542873e-01
2.113054944062144891e-01
2.113188110217621429e-01
2.113781762330544933e-01
2.114144659742764332e-01
2.115394065302308446e-01
2.116067937832427082e-01
2.116370676847528776e-01
2.116950650820924595e-01
2.117281435679614354e-01
2.117856851321543443e-01
2.118587654214662552e-01
2.119058209253647518e-01
2.119572506981802218e-01
2.120034394940933375e-01
2.120156738345623793e-01
2.120751746202436117e-01
2.121740476145231868e-01
2.122735755102566624e-01
2.123574041825739833e-01
2.124408656806822671e-01
2.124810397995622879e-01
2.125469733527085014e-01
2.126339681072528243e-01
2.126816514007063286e-01
2.126880252622869172e-01
2.127914430067542328e-01
2.128413034084751798e-01
2.128785987516723099e-01
2.129155025962953252e-01
2.129857901820598753e-01
2.129956480144151176e-01
2.130224788632149591e-01
2.131780165247610381e-01
2.132334421284642900e-01
2.132821077722711345e-01
2.133172695437766109e-01
2.133725359691647783e-01
2.134613082881104407e-01
2.134901412087260586e-01
2.135226019169080836e-01
2.136324387855667584e-01
2.136535826546160366e-01
2.136869760417648423e-01
2.137328588256975914e-01
2.137881912445512289e-01
2.138355241086968839e-01
2.138709534351628250e-01
2.139705675158807829e-01
2.140082376449067847e-01
2.140499982506697818e-01
2.141181672140513581e-01
2.141937892257647080e-01
2.142473657628305994e-01
2.142677205589360034e-01
2.142970411472465697e-01
2.144484547175496969e-01
2.145031463185571030e-01
2.145465760616110940e-01
2.146336405812153125e-01
2.146430533567512677e-01
2.147138468303452785e-01
2.147420718861701161e-01
2.148779296666211147e-01
2.149433443739672822e-01
2.149514112062620996e-01
2.150055885595639760e-01
2.150333847788730712e-01
2.150769947650280067e-01
2.151600427226773582e-01
2.152551282070354621e-01
2.152744917023652893e-01
2.153470143420005423e-01
2.153833654480728499e-01
2.154141384040383911e-01
2.154880309715521136e-01
2.155626858940773993e-01
2.156841156423509043e-01
2.156927193638035201e-01
2.158019614922545015e-01
2.158429045347584063e-01
2.158752085085308692e-01
2.159283925971636764e-01
2.159635448938730384e-01
2.160338181794991264e-01
2.161675441558749688e-01
2.161910117036257017e-01
2.162608358988362123e-01
2.163084725586809087e-01
2.163926634284957240e-01
2.164428801820214021e-01
2.164685232903439949e-01
2.165421448895254453e-01
2.165885228130432494e-01
2.167009001466948526e-01
2.167443144317117709e-01
2.168164948778991685e-01
2.168989595367606937e-01
2.169147565970731550e-01
2.169893177217934732e-01
2.170355628800254566e-01
2.171177937502210553e-01
2.171659226273288668e-01
2.172201134607497086e-01
2.172648691667980470e-01
2.173221897376925171e-01
2.174054982964533367e-01
2.174343802321317964e-01
2.175204980553696044e-01
2.176037267002769449e-01
2.176557623170286559e-01
2.177213457081955683e-01
2.177438735143422677e-01
2.178520145820875831e-01
2.179171677641678628e-01
2.179459067045385612e-01
2.179920208609042453e-01
2.180536903963115614e-01
2.180760936383756565e-01
2.181325461593479065e-01
2.182450023498737623e-01
2.182625607327696726e-01
2.183104788199444202e-01
2.183694345205698939e-01
2.184549570115179584e-01
2.184708831912782756e-01
2.185103458793157261e-01
2.185864899582519727e-01
2.186403906901461247e-01
2.187070948367683121e-01
2.187795990753897968e-01
2.188150459808886894e-01
2.189214582667530773e-01
2.189601862005786659e-01
2.189993809037445449e-01
2.190936335049382122e-01
2.191508702884177873e-01
2.192173410133568257e-01
2.192514344359434708e-01
2.193297469724854176e-01
2.194246445987459992e-01
2.194890118230058973e-01
2.195672731701580616e-01
2.196125990347019830e-01
2.196511781301042632e-01
2.197163763828902106e-01
2.197591515064653001e-01
2.198038427590163768e-01
2.198510527632831502e-01
2.199341767137060755e-01
2.200418947435594519e-01
2.200534576481033566e-01
2.200777970881585555e-01
2.201567431778686523e-01
2.202779237278598146e-01
2.203397323454717727e-01
2.203972745102136810e-01
2.204561603785601953e-01
2.205717596381885359e-01
2.206753277078536413e-01
2.207194242839056741e-01
2.207502252756806671e-01
2.208052865845852586e-01
2.208354510523833913e-01
2.209715591331045670e-01
2.210007712004929403e-01
2.210999064464488906e-01
2.211125942571499636e-01
2.212006733235149514e-01
2.212187961597492647e-01
2.213048510633108812e-01
2.213955138440282799e-01
2.215011402758013115e-01
2.215315420652904654e-01
2.216058038371645500e-01
2.216668107121383402e-01
2.217308321353456679e-01
2.217844031256380743e-01
2.219093633281245537e-01
2.219428735591056356e-01
2.220200153600840887e-01
2.220418675245549034e-01
2.220947159876839327e-01
2.221937143704434958e-01
2.222389183799236001e-01
2.222855988339874078e-01
2.223402317412333518e-01
2.224331630749692978e-01
2.224929525921083284e-01
2.225987429188688860e-01
2.226787999472273905e-01
2.227184865790316493e-01
2.227429628956548169e-01
2.228346974787712709e-01
2.228784599368830999e-01
2.229200619965090446e-01
2.229839607810516489e-01
2.230195760300699992e-01
2.231196381842886489e-01
2.231810720269851722e-01
2.233046674036295309e-01
2.233599481421830180e-01
2.235278644767281220e-01
2.235716001287924581e-01
2.236757079385637836e-01
2.237513770400676449e-01
2.237875901533378786e-01
2.238448297382136798e-01
2.238782747276005236e-01
2.239213394911577226e-01
2.239791170860428449e-01
2.240303215790040992e-01
2.241401705556699819e-01
2.242222581856926911e-01
2.242831628982215331e-01
2.243488171224089500e-01
2.244017118107807240e-01
2.244855254756988328e-01
2.246223863197641113e-01
2.246747892658205181e-01
2.246998172795194870e-01
2.248319552493352469e-01
2.248706146461693645e-01
2.249332191718759200e-01
2.249956515865653706e-01
2.250174392886013508e-01
2.250975112267432077e-01
2.251498074545373318e-01
2.252232562212727052e-01
2.253179174360687709e-01
2.254141291197218622e-01
2.254873001607896610e-01
2.255251369997551270e-01
2.255945048654842133e-01
2.256293600722619752e-01
2.257499833146651702e-01
2.258314956940687401e-01
2.259067270043031983e-01
2.259468368209683886e-01
2.260083568039996105e-01
2.260786222401870438e-01
2.261020050198099263e-01
2.261787762431045068e-01
2.262115977416005452e-01
2.263214167430491197e-01
2.263890632187541274e-01
2.264830172527265151e-01
2.264878561730784279e-01
2.266204892051971731e-01
2.267026080648723019e-01
2.267243052029172534e-01
2.268822413668410420e-01
2.268965949877418398e-01
2.269372342126766418e-01
2.270024273889783006e-01
2.270591228473292644e-01
2.271783689270567841e-01
2.272097313843196020e-01
2.272703700373206459e-01
2.274055546346298584e-01
2.275053481692878576e-01
2.275454323979291260e-01
2.276158703424510654e-01
2.277661187605177218e-01
2.277974350759494060e-01
2.278512020120314063e-01
2.278961674891306077e-01
2.280379139858529358e-01
2.281494920137445148e-01
2.281851085082101660e-01
2.283155038551886729e-01
2.283475987358784542e-01
2.283805381173637516e-01
2.284395478026400306e-01
2.285434089756229192e-01
2.285663104940414692e-01
2.286626898715869438e-01
2.287968208946332127e-01
2.288278669423560174e-01
2.288874197652199238e-01
2.289846060998682042e-01
2.290412861003955913e-01
2.290912787239746673e-01
2.291898182932007866e-01
2.292802216292199047e-01
2.294266060755998926e-01
2.294775737881288857e-01
2.295546776602396810e-01
2.296960295533695406e-01
2.297624391785180187e-01
2.298280975401786330e-01
2.298470370797219275e-01
2.299898337215335320e-01
2.300545463113113365e-01
2.300883939852678139e-01
2.302323964996885741e-01
2.302784130387845463e-01
2.304179187072031287e-01
2.304641756856796730e-01
2.305688459796170209e-01
2.306062553759861689e-01
2.307235792966716992e-01
2.307599594598235271e-01
2.308727801487701070e-01
2.309346157556794732e-01
2.309757670031525323e-01
2.310501023165223988e-01
2.311480109927974702e-01
2.312452981202349211e-01
2.313644789341951502e-01
2.314276165768650029e-01
2.314869993691105465e-01
2.315402684723474325e-01
2.316737472506328332e-01
2.317321914341320954e-01
2.318493466856046403e-01
2.319013256853253990e-01
2.319820574943189384e-01
2.320503793350016108e-01
2.321547860647657502e-01
2.321998281883966841e-01
2.323076460925191933e-01
2.323663294241750110e-01
2.324507389456083040e-01
2.325720314556193324e-01
2.326599108107497149e-01
2.326702215357399628e-01
2.327289784701243036e-01
2.328641758052368282e-01
2.329133754378349130e-01
2.330082733721061117e-01
2.330538839725785905e-01
2.331452598005189225e-01
2.332629915827432732e-01
2.333590366901794333e-01
2.333759838215217486e-01
2.334934727755705874e-01
2.335392117662432598e-01
2.336425643465397384e-01
2.337000138211658973e-01
2.337774829371306873e-01
2.339101053019030929e-01
2.339427162605258181e-01
2.340824080699800414e-01
2.341298388948201414e-01
2.342746218793859692e-01
2.344218244411190311e-01
2.344772148575581805e-01
2.345786413160982353e-01
2.346278259331337490e-01
2.346750495291418659e-01
2.346856526576645563e-01
2.348053924089776312e-01
2.349107320802616417e-01
2.350301123015035576e-01
2.350708417589425503e-01
2.351855246407951738e-01
2.352470088667064085e-01
2.354388928090218047e-01
2.354795197410815555e-01
2.355709948755262961e-01
2.356616698620251915e-01
2.357055127506796355e-01
2.357575209714838360e-01
2.358281555229672088e-01
2.358430160768914541e-01
2.360572607214199148e-01
2.361014643325170526e-01
2.361666273213125500e-01
2.362079780360560877e-01
2.362991840643940966e-01
2.364138266561855439e-01
2.364802850256580991e-01
2.365466608882039190e-01
2.367134010403710853e-01
2.367263386518349000e-01
2.368074647726109982e-01
2.368738001717981545e-01
2.369363156764901501e-01
2.370712425618374808e-01
2.371064390683756962e-01
2.371390115521183617e-01
2.373038782187600337e-01
2.373254700222037217e-01
2.374343628551308649e-01
2.374641540783435367e-01
2.375669158883556009e-01
2.376485002701588245e-01
2.377029154978194669e-01
2.377542072814616270e-01
2.378099081099553369e-01
2.379122242230614082e-01
2.379957171030178675e-01
2.380267836912019486e-01
2.381662619985679408e-01
2.382383176555558646e-01
2.382924654707995193e-01
2.385613042058166156e-01
2.385921990500284862e-01
2.386171921918393002e-01
2.388164832580860208e-01
2.388686889526583923e-01
2.389394621712055966e-01
2.390645980023911044e-01
2.391573879503177680e-01
2.392553387189951808e-01
2.393260448669867202e-01
2.395089471878810161e-01
2.396583474969471994e-01
2.396898302875092313e-01
2.397532602877474051e-01
2.398189670511731153e-01
2.399476790165908091e-01
2.400556249012297805e-01
2.401684792147164016e-01
2.402262631544732630e-01
2.402660593238389319e-01
2.403748464924389538e-01
2.404910280639755427e-01
2.405412436331949011e-01
2.407029729907035898e-01
2.407289110239458352e-01
2.408040955468652156e-01
2.408605147270641567e-01
2.409569550243624847e-01
2.410945854138609734e-01
2.411096126075810142e-01
2.412346188556583337e-01
2.413005733028091293e-01
2.413927373047282665e-01
2.414642676351842487e-01
2.415692005534158526e-01
2.417793387623495827e-01
2.418484739429817565e-01
2.420462861187438475e-01
2.420992704667623840e-01
2.421948465411093432e-01
2.422949471923400711e-01
2.423847486345508950e-01
2.424924024193178540e-01
2.426081713695424358e-01
2.426665051693758790e-01
2.427600002403371704e-01
2.427817332284433194e-01
2.428873748760130291e-01
2.429058983345263045e-01
2.429879428742803271e-01
2.430866757695375191e-01
2.432378359300310100e-01
2.433362012569299515e-01
2.435014207444343159e-01
2.435960488047763106e-01
2.436940489514722308e-01
2.437661671351039616e-01
2.438325973885608344e-01
2.439566355842649470e-01
2.440216038240224372e-01
2.441192253641998322e-01
2.442351500542989662e-01
2.442894248209880881e-01
2.444620093042858544e-01
2.444921341340376975e-01
2.446609664834867304e-01
2.447358614408250976e-01
2.448086499893599166e-01
2.449185053400078083e-01
2.451554995712093010e-01
2.451675404681329939e-01
2.453799319141696800e-01
2.454705462836270224e-01
2.455784425433665819e-01
2.456120210198129428e-01
2.456853077963671583e-01
2.458499822211667185e-01
2.459398103092976240e-01
2.460293904474314952e-01
2.460496935807489072e-01
2.462416948668651462e-01
2.463004222650435060e-01
2.464779212530426866e-01
2.464942772498258661e-01
2.466465980121705925e-01
2.468120600808919596e-01
2.468790658979908570e-01
2.469480597238311037e-01
2.470457058866172839e-01
2.472330311437876404e-01
2.473470438760162482e-01
2.475338010469138594e-01
2.476222427310085794e-01
2.477053557270166295e-01
2.477632514585748069e-01
2.478004654944088725e-01
2.479754517232053979e-01
2.480852465355177228e-01
2.481302377945860949e-01
2.482280214107626670e-01
2.482955983606549566e-01
2.484728941518648537e-01
2.486480469460498055e-01
2.487241787026213125e-01
2.488102791243562151e-01
2.488220551154613491e-01
2.489476792436707830e-01
2.491017348888325267e-01
2.491376498328494171e-01
2.492859017100753083e-01
2.494108216723681104e-01
2.495017484568228805e-01
2.496174047312785249e-01
2.496444231461217855e-01
2.498613607791597135e-01
2.500114188531104009e-01
2.500385368688803345e-01
2.501402391371280176e-01
2.501467857052918076e-01
2.502670845466542504e-01
2.503810853290414640e-01
2.504838411902245987e-01
2.505495053004378470e-01
2.506966791010828421e-01
2.508458494715216647e-01
2.509957885747603479e-01
2.510819216088842065e-01
2.511249679754904429e-01
2.512836768859730840e-01
2.513899903434985150e-01
2.514954615946211058e-01
2.515558970670006556e-01
2.517750622444477893e-01
2.519125300532525369e-01
2.520132509573832502e-01
2.521519488176553470e-01
2.523001910095051814e-01
2.524110749982173552e-01
2.524646344829317712e-01
2.526303347387115483e-01
2.528263420727361321e-01
2.529657566449743378e-01
2.530331584517779842e-01
2.531496229612757443e-01
2.532920332557099252e-01
2.533815857529290172e-01
2.534319365013076863e-01
2.535884869105677897e-01
2.536772855178516251e-01
2.538953707586253383e-01
2.539848714865072798e-01
2.540267896543598747e-01
2.542727814719748514e-01
2.543589136785423532e-01
2.544360790396450467e-01
2.545148514618078561e-01
2.545925780863548260e-01
2.548579217764844751e-01
2.549856309218027084e-01
2.551108808138285999e-01
2.552837158050704769e-01
2.553027639046268060e-01
2.554500534695609559e-01
2.557480748599229026e-01
2.558070553320891394e-01
2.558233903561750733e-01
2.559215795457092657e-01
2.561064291625211320e-01
2.563052046958843588e-01
2.563365388083663765e-01
2.564904466015510698e-01
2.565940799404180517e-01
2.567733758947613465e-01
2.569033160985486619e-01
2.570851799724571674e-01
2.571633242274385944e-01
2.571843066251234822e-01
2.574283998617027391e-01
2.575586566459361348e-01
2.576789409662250119e-01
2.578101705552529044e-01
2.579323820835154324e-01
2.581256148609529788e-01
2.581862928245495237e-01
2.582824755688503116e-01
2.585052036740169701e-01
2.586386621858677293e-01
2.586922097578925328e-01
2.588899032284088797e-01
2.590253202234888974e-01
2.591899620658637549e-01
2.592732758948569360e-01
2.594004368428219909e-01
2.595275500059508467e-01
2.597038316223778676e-01
2.598714211200777724e-01
2.600060592194478604e-01
2.600882402065244348e-01
2.602627639153903827e-01
2.603746387067203960e-01
2.605837920146641951e-01
2.607812103765611011e-01
2.610406122068424928e-01
2.611675017284151856e-01
2.612831971992625180e-01
2.614909188643654847e-01
2.616514749322045308e-01
2.617206226824316806e-01
2.619558341738452700e-01
2.622039086339748026e-01
2.623819944953124095e-01
2.624658604796926697e-01
2.625989929966950909e-01
2.627360357383313749e-01
2.628674739888073875e-01
2.630221695167443974e-01
2.631676700047305140e-01
2.633565647323475867e-01
2.635903342405774286e-01
2.636906331895344513e-01
2.638294345392131479e-01
2.639096410810860549e-01
2.639761512567271318e-01
2.642548953391382627e-01
2.643051584695184086e-01
2.644333330017524242e-01
2.646616153283357642e-01
2.647357241616532519e-01
2.649746127929095696e-01
2.650407111442347752e-01
2.652262691137791117e-01
2.654932655148748433e-01
2.655467744152673060e-01
2.655537780562907679e-01
2.661055966154973751e-01
2.662192104732651332e-01
2.663104472825411628e-01
2.665530119175618662e-01
2.665821339069772700e-01
2.668417593764265128e-01
2.670051363059171567e-01
2.671858247831843114e-01
2.672965306834604871e-01
2.675579296727154111e-01
2.678342042170948067e-01
2.679026557586947632e-01
2.680867823063932676e-01
2.682328003322718146e-01
2.683909218411776321e-01
2.686304451983063668e-01
2.687570222162634082e-01
2.688619432784845609e-01
2.691399757596040221e-01
2.692793100660858530e-01
2.693166504188998500e-01
2.696258850857212730e-01
2.697421559105974698e-01
2.698778214419174093e-01
2.700389087033271407e-01
2.702367868746156088e-01
2.703441641740362833e-01
2.704935137736287354e-01
2.706974906883993226e-01
2.708524973202851571e-01
2.710163981253242982e-01
2.711665161085766718e-01
2.712803776274117507e-01
2.714135176170633379e-01
2.715293678417897150e-01
2.716358090742314602e-01
2.720338499473314853e-01
2.721855431859100394e-01
2.723537106053968149e-01
2.725728115817300790e-01
2.730521466697688471e-01
2.731022089819646892e-01
2.734020384555335692e-01
2.735411954942617019e-01
2.737069730346983754e-01
2.740362633668330661e-01
2.741023802580736524e-01
2.742684935586993111e-01
2.745082358184803839e-01
2.745729455303721478e-01
2.748972673904528374e-01
2.750108069484289430e-01
2.751723080026475809e-01
2.753681685759800102e-01
2.756866925753810316e-01
2.757640363694827679e-01
2.758706234718373285e-01
2.760611819994488458e-01
2.763685005706063569e-01
2.764470986310935130e-01
2.767328737102578984e-01
2.768831938526067349e-01
2.771515765209231485e-01
2.773732097675528641e-01
2.775694213486981088e-01
2.776985673004954691e-01
2.779926409876068982e-01
2.782371227019828641e-01
2.784406769176158702e-01
2.787084523565199756e-01
2.789577725429037702e-01
2.791310155914831226e-01
2.792298137258900637e-01
2.794418702161695078e-01
2.794541505072529741e-01
2.799624290573456964e-01
2.802669880627980392e-01
2.802949420003332248e-01
2.803753809711736489e-01
2.807869809244609716e-01
2.808980981462952942e-01
2.813439987031837175e-01
2.816887432201518049e-01
2.817762237785983448e-01
2.823077090815361290e-01
2.824135105350440433e-01
2.826200118717940857e-01
2.827252434450731045e-01
2.830738243418949862e-01
2.832993888155581619e-01
2.834848299589847187e-01
2.837091370676956270e-01
2.843448581685261711e-01
2.844412020790676454e-01
2.845856272075206750e-01
2.848794460349629576e-01
2.850526093385675752e-01
2.854745357035980424e-01
2.856652813365946342e-01
2.860061896418404359e-01
2.865156193961571063e-01
2.866942482744916365e-01
2.869021153817505887e-01
2.870282299562439965e-01
2.875293407676993152e-01
2.878600693920261300e-01
2.879473103729747185e-01
2.882125718618481214e-01
2.886759767279508671e-01
2.887546041647461870e-01
2.889521800819893071e-01
2.893330560576020671e-01
2.895865796749388377e-01
2.896080046824235366e-01
2.899962091779694218e-01
2.905571851872613687e-01
2.907197098809312097e-01
2.910207004798215369e-01
2.913371554737909097e-01
2.917645081785843475e-01
2.919877149522875914e-01
2.923758868140908795e-01
2.927793742735651517e-01
2.929751659150635623e-01
2.932745684683335519e-01
2.933940917806400206e-01
2.937192673101706175e-01
2.944009148249868701e-01
2.948923853355391866e-01
2.951716280787229918e-01
2.952513340826276034e-01
2.961718040196852364e-01
2.965503083480187652e-01
2.970483962012557821e-01
2.975877834058047178e-01
2.977416420750553794e-01
2.981327603145998983e-01
2.985172312121420202e-01
2.990269108950299737e-01
2.994419918182351648e-01
2.999888675498089130e-01
3.005068405657852493e-01
3.009202601299583169e-01
3.011326343524248772e-01
3.016368202335267812e-01
3.020899830929584251e-01
3.022782752400866579e-01
3.026769655017096383e-01
3.029022877353307885e-01
3.033476074101735254e-01
3.037224088066230454e-01
3.041529206874916680e-01
3.047242462753170233e-01
3.052612599918477221e-01
3.056204598542556772e-01
3.060286274450804145e-01
3.064164727596960791e-01
3.067634645671976079e-01
3.072432879009244777e-01
3.082921296341505357e-01
3.087009685049560970e-01
3.090014647372230083e-01
3.094945209342275794e-01
3.096629732422787606e-01
3.102477094185436268e-01
3.103494930538821528e-01
3.113793683242823684e-01
3.124475822190190266e-01
3.129999389512514441e-01
3.133323075824069326e-01
3.135198937484895421e-01
3.140133569057996787e-01
3.146324261859059224e-01
3.151929620635269824e-01
3.157194832050524980e-01
3.158076238001126246e-01
3.162902293601546067e-01
3.174945924974711398e-01
3.178671703548683336e-01
3.189019156330049620e-01
3.202013830014097673e-01
3.203574525129769812e-01
3.214334378595217201e-01
3.222467286667120012e-01
3.232055719425612761e-01
3.241318455454430536e-01
3.249054933069069895e-01
3.263293875194956950e-01
3.274660863982772341e-01
3.279016010828248451e-01
3.298753678324477523e-01
3.316367947017198059e-01
3.322000947506219548e-01
3.335544375587778942e-01
3.351594307029738262e-01
3.356256074121681809e-01
3.361459613161775772e-01
3.363074631462310560e-01
3.380385657759104046e-01
3.396074802155044647e-01
3.407765956446692224e-01
3.425267690626273565e-01
3.431372568606250173e-01
3.454486753102743446e-01
3.485477610367594403e-01
3.501820218799157614e-01
3.550684185586421293e-01
3.605395153238963868e-01
3.663136905915226338e-01


==> anc/Fig01_energies_L15.txt <==
-3.907984829356441203e-01
-3.570883182747472961e-01
-3.534495302838160935e-01
-3.530475078678944612e-01
-3.464198947052768984e-01
-3.461049243799355635e-01
-3.455026257615127494e-01
-3.443206367693864012e-01
-3.431219342382244020e-01
-3.398202405468884746e-01
-3.386620149835051774e-01
-3.364379240460067533e-01
-3.326939022481096853e-01
-3.314013441608009147e-01
-3.311583299146551584e-01
-3.257413048703952096e-01
-3.245051682925052527e-01
-3.236369048478424659e-01
-3.229750441904375435e-01
-3.229508306594922606e-01
-3.205173106872593602e-01
-3.197988652271361310e-01
-3.186835571843226189e-01
-3.175513127278978831e-01
-3.169020907553078414e-01
-3.150996037861802934e-01
-3.142934264291907809e-01
-3.139098325630702568e-01
-3.137679921694463969e-01
-3.122247010058940564e-01
-3.120277576010426213e-01
-3.114009224286945487e-01
-3.104126022302122201e-01
-3.102883579402977432e-01
-3.097544730861684359e-01
-3.094757536840053724e-01
-3.088354855190182380e-01
-3.084796353133477109e-01
-3.081820850372601339e-01
-3.079508902586350905e-01
-3.078549379302577549e-01
-3.073929392999377175e-01
-3.073123187905922871e-01
-3.067282358210381421e-01
-3.066502066379744318e-01
-3.062993410495368218e-01
-3.060041014735057630e-01
-3.057670651236161219e-01
-3.051437883513850036e-01
-3.049591599673370790e-01
-3.045086027026405739e-01
-3.040631731757953427e-01
-3.037854443737688648e-01
-3.035526806759840102e-01
-3.027010472644637296e-01
-3.021985829548936020e-01
-3.018145404971128154e-01
-3.016082471901149198e-01
-3.015135640149977370e-01
-3.012891373824115870e-01
-3.008957806352852704e-01
-3.006605233793255283e-01
-3.003178688317846845e-01
-3.002618287678479603e-01
-2.999696537513147909e-01
-2.998392908719733074e-01
-2.996301645321677865e-01
-2.993944713588139739e-01
-2.992504715077921595e-01
-2.988461859382848251e-01
-2.987519443518950046e-01
-2.985973698597029768e-01
-2.982084956130341413e-01
-2.980435507541576712e-01
-2.977541160559378230e-01
-2.977475587847071559e-01
-2.977041244340314918e-01
-2.973612717479099388e-01
-2.970591107402303366e-01
-2.967416424554144561e-01
-2.966881586740002241e-01
-2.963149334368015975e-01
-2.959094874343870529e-01
-2.956761017724650054e-01
-2.955261384941859082e-01
-2.950368765037108543e-01
-2.947273918226333556e-01
-2.945047061685236445e-01
-2.944203924957377039e-01
-2.939732565965713640e-01
-2.938451418882566113e-01
-2.935879216134694714e-01
-2.934467177422991346e-01
-2.931863066620598035e-01
-2.929288727049225716e-01
-2.926224246627789904e-01
-2.924593986318299033e-01
-2.923311761290484090e-01
-2.920082512787330886e-01
-2.918035050126896457e-01
-2.916351167161570501e-01
-2.912680600321062019e-01
-2.906706344525564201e-01
-2.903763533581631973e-01
-2.902841211336267824e-01
-2.900097292274938510e-01
-2.896550313219081740e-01
-2.893470478115268696e-01
-2.891566865770290873e-01
-2.885878708638365264e-01
-2.883281055631281564e-01
-2.880595155004734842e-01
-2.875887644244346508e-01
-2.873716956550831370e-01
-2.872321481406350241e-01
-2.868500204866428760e-01
-2.867665624255700263e-01
-2.866967200875817356e-01
-2.861981157626415362e-01
-2.861379499039866658e-01
-2.860200855306460621e-01
-2.856182922794607837e-01
-2.855250244215928879e-01
-2.854625845721059929e-01
-2.851335846227691095e-01
-2.849612825098437607e-01
-2.848796293334466823e-01
-2.843152035150235402e-01
-2.840366480431056329e-01
-2.837387714593559984e-01
-2.836169468224218893e-01
-2.834257069649630534e-01
-2.829767931545850157e-01
-2.828357421670664729e-01
-2.824338790889059925e-01
-2.823277841885674100e-01
-2.818890789694886156e-01
-2.817364982623199454e-01
-2.816487202702182557e-01
-2.813147268729614958e-01
-2.812168889940726557e-01
-2.811447643214762260e-01
-2.808146813214579263e-01
-2.807604120197591535e-01
-2.805714690226652763e-01
-2.803551216359054243e-01
-2.801075672960868235e-01
-2.796597738459337679e-01
-2.795730066061438701e-01
-2.794335303678414650e-01
-2.793893269975604721e-01
-2.790510960422716291e-01
-2.788291008986277242e-01
-2.785712291427789866e-01
-2.783767041563559030e-01
-2.782366253311951976e-01
-2.779184935912063503e-01
-2.777706618370115454e-01
-2.775002197307319118e-01
-2.772133384549622104e-01
-2.771010497259792094e-01
-2.768864122040832765e-01
-2.768579163102377616e-01
-2.767400971134482690e-01
-2.764855161859291477e-01
-2.763784140490121444e-01
-2.763455820020281895e-01
-2.762082932290230164e-01
-2.760651042077043593e-01
-2.758593596742008880e-01
-2.755826590695580336e-01
-2.754045969157077889e-01
-2.752805101943878729e-01
-2.752145629862515208e-01
-2.750780516286139288e-01
-2.748464371533820838e-01
-2.746118018511847780e-01
-2.744747453541561688e-01
-2.742619822755883452e-01
-2.741639206462109235e-01
-2.739279696757675464e-01
-2.737201754139074739e-01
-2.736384792362770990e-01
-2.735227688440787230e-01
-2.734565631933978391e-01
-2.732190537260799634e-01
-2.729465780590712431e-01
-2.728628890405966900e-01
-2.727468108086166798e-01
-2.726819011223570732e-01
-2.726053161530520574e-01
-2.723738456502784455e-01
-2.722396529207962712e-01
-2.721614415807601661e-01
-2.721182549530365424e-01
-2.718332981159595763e-01
-2.716739155986390708e-01
-2.715582958793679724e-01
-2.714336097611882437e-01
-2.714116769329861234e-01
-2.712041163429469992e-01
-2.709917501012485408e-01
-2.708548437199069792e-01
-2.705975009700166689e-01
-2.705912200247168609e-01
-2.703874176245249505e-01
-2.702465779399280121e-01
-2.700873639357108114e-01
-2.699633716429913344e-01
-2.698272859281682368e-01
-2.697031885052182942e-01
-2.696998203846627806e-01
-2.694564399066923244e-01
-2.693351718686680107e-01
-2.692358256388312499e-01
-2.690215218476848524e-01
-2.688670309446530293e-01
-2.688236884359792023e-01
-2.686402899013426993e-01
-2.686134458965624416e-01
-2.683658717733407029e-01
-2.683220716624811764e-01
-2.681941531399579803e-01
-2.680488957042417297e-01
-2.680007175468860914e-01
-2.679264611640063687e-01
-2.677291314176586390e-01
-2.675893263950641088e-01
-2.674043731501525856e-01
-2.672440975734621804e-01
-2.671587395824935318e-01
-2.671228875161190675e-01
-2.670759207909123023e-01
-2.670124737767894940e-01
-2.668374714984982354e-01
-2.667621459404770912e-01
-2.666969852421125498e-01
-2.664457831544176925e-01
-2.663445857449665000e-01
-2.662243369362148337e-01
-2.661544229019324193e-01
-2.660565270795546833e-01
-2.659815268715689518e-01
-2.659296236583856832e-01
-2.658306789757727273e-01
-2.656201757397457786e-01
-2.655752407108946112e-01
-2.653286941255481035e-01
-2.652181563706275114e-01
-2.650801634763252368e-01
-2.649655483980766779e-01
-2.648990808172128619e-01
-2.648522419012174778e-01
-2.647931585886874051e-01
-2.646174307494294498e-01
-2.645052432527107977e-01
-2.644038199540144074e-01
-2.643017058488538740e-01
-2.642677411595116821e-01
-2.641376371901157372e-01
-2.641250385813387891e-01
-2.638872628692624511e-01
-2.638524374990361965e-01
-2.637579668549142609e-01
-2.636877493789611115e-01
-2.635458092021727428e-01
-2.634591575165011190e-01
-2.633371455749382584e-01
-2.633119754312376881e-01
-2.631583145330615991e-01
-2.631324935887251470e-01
-2.629869043521851357e-01
-2.629331592897215519e-01
-2.627832210445373295e-01
-2.626144984114645586e-01
-2.625823143221526768e-01
-2.625534079076402572e-01
-2.623704885601816361e-01
-2.622699529393961448e-01
-2.621949718877751301e-01
-2.620322172598633093e-01
-2.619248766373439286e-01
-2.618660798013592306e-01
-2.617710680025467362e-01
-2.616565394765257291e-01
-2.616365056628746633e-01
-2.616101247689087694e-01
-2.615002389175395958e-01
-2.613544376516666601e-01
-2.612429885163453092e-01
-2.611696617934489151e-01
-2.611506225238160450e-01
-2.610591611753895758e-01
-2.609703076388518728e-01
-2.608921422994819883e-01
-2.608046572492310755e-01
-2.606764563556337455e-01
-2.606563820958979760e-01
-2.605221912053721778e-01
-2.604616358940279319e-01
-2.603458578371935506e-01
-2.602885622130406973e-01
-2.602151271523546194e-01
-2.600356292035455597e-01
-2.599846250717361418e-01
-2.599362767507618632e-01
-2.597560390220745585e-01
-2.596867149914821038e-01
-2.596520227351816201e-01
-2.596143643227628028e-01
-2.594419394181527450e-01
-2.592686351589851279e-01
-2.591487207323338038e-01
-2.590348122474648296e-01
-2.589876049561821714e-01
-2.589274980094390388e-01
-2.588035150056606226e-01
-2.587886862511512009e-01
-2.586737380026056243e-01
-2.585872703792418403e-01
-2.584413741800611342e-01
-2.583622377632883160e-01
-2.582594073239284360e-01
-2.582250679493836576e-01
-2.581415814356456950e-01
-2.580814167537930359e-01
-2.580593681495281233e-01
-2.580178257600763692e-01
-2.578746342169100925e-01
-2.577942925019738318e-01
-2.577849774052358711e-01
-2.576491240714801623e-01
-2.575478629384393980e-01
-2.575066299235371226e-01
-2.574063890321571790e-01
-2.573278287404984210e-01
-2.572659507556122604e-01
-2.572035172077485332e-01
-2.571002133818459101e-01
-2.570671815310600072e-01
-2.570370446112465457e-01
-2.569566964845750312e-01
-2.569108934199426097e-01
-2.567556854847750092e-01
-2.567345719926314995e-01
-2.566125686994673583e-01
-2.565844510529965428e-01
-2.565113359062714538e-01
-2.564773295907018524e-01
-2.563831484107389480e-01
-2.563142211057873321e-01
-2.562233425426436728e-01
-2.561575854036019506e-01
-2.560741189617249947e-01
-2.560326788892240413e-01
-2.559835872460325401e-01
-2.558833844817935965e-01
-2.558273237117110188e-01
-2.557492791177514158e-01
-2.556431807626380892e-01
-2.555090882957224974e-01
-2.554989810348510249e-01
-2.554144153764192904e-01
-2.553773844991814590e-01
-2.553174878542980863e-01
-2.552891108560372269e-01
-2.550878381603042255e-01
-2.550398763803710667e-01
-2.549720384980664889e-01
-2.549537538758134825e-01
-2.548068488096409956e-01
-2.547503559134086659e-01
-2.547141511413962278e-01
-2.546842173217568339e-01
-2.545476829407474773e-01
-2.544002864685442344e-01
-2.542760791456206149e-01
-2.542701179274934331e-01
-2.541655589185093378e-01
-2.541017738519023017e-01
-2.540787326040137573e-01
-2.539881461423199038e-01
-2.538195622299143639e-01
-2.537933961920809667e-01
-2.536428879984888862e-01
-2.535548411514803036e-01
-2.535024637466502528e-01
-2.534170334989697126e-01
-2.534098347128119211e-01
-2.533513510009012260e-01
-2.532888235328520365e-01
-2.532182341820447546e-01
-2.531839759564381565e-01
-2.530377416437253890e-01
-2.529573592875756782e-01
-2.529067431169488289e-01
-2.528563987759086529e-01
-2.527673893933792826e-01
-2.527377087743913342e-01
-2.526932879761328854e-01
-2.526205470461586056e-01
-2.525293200097263879e-01
-2.524684365453847001e-01
-2.524159667167930055e-01
-2.523655793319840579e-01
-2.522645795775327882e-01
-2.522135058786805217e-01
-2.521931568646174071e-01
-2.521116734944374160e-01
-2.520433605614604833e-01
-2.520334310337482564e-01
-2.519320967274920609e-01
-2.518848267121001627e-01
-2.517627374996433409e-01
-2.517156219288952390e-01
-2.516542204022665374e-01
-2.515782500994501736e-01
-2.514492742901967004e-01
-2.513693955135438141e-01
-2.512976714975751480e-01
-2.512852743124049382e-01
-2.512097895576512752e-01
-2.511678117770867469e-01
-2.511516626041299105e-01
-2.510034037382528060e-01
-2.509799795010260182e-01
-2.509013764928095802e-01
-2.508335672516034953e-01
-2.507597462603880500e-01
-2.507020494200595251e-01
-2.505681578823755751e-01
-2.504729659368815087e-01
-2.504494570356998184e-01
-2.503816392514482958e-01
-2.503113726632194003e-01
-2.502657674244260222e-01
-2.502244661702622275e-01
-2.501798381464396814e-01
-2.500430588862003756e-01
-2.499745376750556747e-01
-2.499193720818465581e-01
-2.498625305377171479e-01
-2.498263291457161472e-01
-2.497211280525031829e-01
-2.496574958145615641e-01
-2.496040282812295452e-01
-2.495323825059007627e-01
-2.494677986664647629e-01
-2.493375635003938773e-01
-2.492633024989195090e-01
-2.492245127411730488e-01
-2.491523593307345963e-01
-2.491254591531486817e-01
-2.490259181092675522e-01
-2.489274364593205002e-01
-2.488944565186468894e-01
-2.488473241610122122e-01
-2.487549471825500069e-01
-2.487286496879183295e-01
-2.486523460019803289e-01
-2.485109972444408954e-01
-2.484673292910400400e-01
-2.483319046177500100e-01
-2.482693883736032392e-01
-2.482246886490482862e-01
-2.481475197686806577e-01
-2.480693354507798876e-01
-2.480642160648442174e-01
-2.479567455579665958e-01
-2.479300677159373689e-01
-2.479180393552562756e-01
-2.478492220854484618e-01
-2.477474228820131241e-01
-2.477043180414651435e-01
-2.476257739637475475e-01
-2.475681639191808781e-01
-2.474684095920901550e-01
-2.474388871947252877e-01
-2.473864454587043349e-01
-2.473156669167986543e-01
-2.472532983449625688e-01
-2.471100240976123741e-01
-2.470838312787139168e-01
-2.469593893469264889e-01
-2.469047063257471530e-01
-2.468352368825203758e-01
-2.467941489272893474e-01
-2.467023285752606709e-01
-2.466790547429007219e-01
-2.465325418394657131e-01
-2.465132269794161057e-01
-2.464476798552514281e-01
-2.464232450828136856e-01
-2.463182090762136012e-01
-2.462814837616909280e-01
-2.462188436274584391e-01
-2.461941825461319566e-01
-2.460204148745480934e-01
-2.459637538521239064e-01
-2.458869873635088632e-01
-2.458342843903545405e-01
-2.457514296700902268e-01
-2.456996753182237869e-01
-2.456042494583316471e-01
-2.455531618262650762e-01
-2.454895313469328266e-01
-2.454538041418863892e-01
-2.453647128554603818e-01
-2.452706966488269746e-01
-2.452465344868422492e-01
-2.450900301815179261e-01
-2.450460758310807896e-01
-2.449708116432177674e-01
-2.448927717896346723e-01
-2.448401480445689671e-01
-2.447679097041179641e-01
-2.447338516566389122e-01
-2.446713383231207961e-01
-2.445840550414048464e-01
-2.445570661953142544e-01
-2.445152072057707737e-01
-2.444691461647148512e-01
-2.443812572986158449e-01
-2.443403007845679487e-01
-2.442612554174636852e-01
-2.441996012622833778e-01
-2.441606916508769209e-01
-2.440592724654680745e-01
-2.440131690361329320e-01
-2.439133332683192656e-01
-2.438854480115339174e-01
-2.438053386953557555e-01
-2.437141212529629897e-01
-2.436820772942132340e-01
-2.436428972500280787e-01
-2.434966684470119547e-01
-2.434117324796064574e-01
-2.433990169878749166e-01
-2.432474802363428223e-01
-2.431710238970223037e-01
-2.431175859437590958e-01
-2.430546108552961437e-01
-2.430353905503891410e-01
-2.429482628323302029e-01
-2.429175328494392883e-01
-2.428560552940112471e-01
-2.427780100707106758e-01
-2.426614293201151129e-01
-2.426477080042545864e-01
-2.426122668327906629e-01
-2.425077708107648000e-01
-2.424998393127656415e-01
-2.424090134007615138e-01
-2.423478747700407721e-01
-2.422949245469166735e-01
-2.422322191664393887e-01
-2.421536021016524320e-01
-2.421247214569214046e-01
-2.420484884908662704e-01
-2.420267109915001380e-01
-2.419662176360649619e-01
-2.418913203368793507e-01
-2.418125485859743962e-01
-2.417785115335086554e-01
-2.416919738056929057e-01
-2.416643755754974421e-01
-2.416357732675348258e-01
-2.415037992293146973e-01
-2.414018425182807570e-01
-2.413181033005198928e-01
-2.412621009811933559e-01
-2.412426713719419691e-01
-2.411831925317078074e-01
-2.411483961111449692e-01
-2.410811930819863613e-01
-2.409545315741298266e-01
-2.408803493566648857e-01
-2.408186719029278555e-01
-2.407459940276388544e-01
-2.406644644376819686e-01
-2.406064855820484183e-01
-2.405773049612167369e-01
-2.405576369753245625e-01
-2.405396386678247678e-01
-2.404364040467751595e-01
-2.403926807685082823e-01
-2.402836541565170625e-01
-2.402191728745635968e-01
-2.401561539292899616e-01
-2.401423144239419882e-01
-2.400606960214600738e-01
-2.400415995000836911e-01
-2.399695720166105384e-01
-2.399335929065445627e-01
-2.398387752401916762e-01
-2.397750173209890479e-01
-2.396910427907728847e-01
-2.396650000974406558e-01
-2.396001854785261564e-01
-2.394868725970348833e-01
-2.394612711640311808e-01
-2.394069726037033052e-01
-2.393367818272070513e-01
-2.392702725948669118e-01
-2.392035146867979578e-01
-2.391814753006594463e-01
-2.390858319991842063e-01
-2.390279521140213637e-01
-2.389717717453086199e-01
-2.388932201073730444e-01
-2.388677509407461930e-01
-2.387096863019105286e-01
-2.386894088070572462e-01
-2.386589055791366043e-01
-2.386354230456316783e-01
-2.385637799277263160e-01
-2.385279497789886405e-01
-2.384816642177714774e-01
-2.383789720451387484e-01
-2.383607131618026009e-01
-2.382906487066339674e-01
-2.382539329429810004e-01
-2.382100216439882179e-01
-2.381647734155438456e-01
-2.381213436901292724e-01
-2.379827400802300430e-01
-2.379203131368583246e-01
-2.378455273133164294e-01
-2.377883823603044733e-01
-2.377501336161413903e-01
-2.377006496460128127e-01
-2.376755520161581425e-01
-2.375500685768702491e-01
-2.375310111622531695e-01
-2.374434910527563891e-01
-2.373811160381810725e-01
-2.373251461949454910e-01
-2.372831427802961635e-01
-2.372192761825173413e-01
-2.371810582434708825e-01
-2.370828811254146462e-01
-2.370431562330990449e-01
-2.370321288832930584e-01
-2.369818931346288071e-01
-2.369349687914571179e-01
-2.368850154348443593e-01
-2.368053292555000189e-01
-2.366878459742772778e-01
-2.366717987501833764e-01
-2.366108158761232871e-01
-2.365810485303116717e-01
-2.365534969577809399e-01
-2.364900652422690652e-01
-2.364309701845714595e-01
-2.363131409644725067e-01
-2.362804439953067326e-01
-2.362285035128993127e-01
-2.361775403505072535e-01
-2.361329497166275160e-01
-2.360846655737753874e-01
-2.360602452379082505e-01
-2.360188725761800110e-01
-2.359258771867424609e-01
-2.358558346174093878e-01
-2.358147095591739129e-01
-2.357772339787029270e-01
-2.356910204395725184e-01
-2.356176737929816523e-01
-2.355801913531349601e-01
-2.355346991590648031e-01
-2.355029978222432374e-01
-2.354204210698516431e-01
-2.353506874612380784e-01
-2.353334194064211071e-01
-2.353227280626864482e-01
-2.353010712800654158e-01
-2.352496104298679169e-01
-2.351521888767205692e-01
-2.350788248654342716e-01
-2.350157761579446669e-01
-2.349499078395303198e-01
-2.349352823370215448e-01
-2.348710463346018462e-01
-2.348230736882659653e-01
-2.347649010143502135e-01
-2.346991628210562120e-01
-2.346073014320771699e-01
-2.345275409825461066e-01
-2.344947604239660255e-01
-2.344429143309721408e-01
-2.344111187298558718e-01
-2.343500476281364098e-01
-2.342757825723713883e-01
-2.342431311939396354e-01
-2.341300699534138718e-01
-2.340799219016102828e-01
-2.340662327380400587e-01
-2.340167191682455960e-01
-2.339990002380825662e-01
-2.339750152904513103e-01
-2.338792892324532413e-01
-2.337801928883487812e-01
-2.337577346109953602e-01
-2.336771387478291384e-01
-2.336604859936333711e-01
-2.335997267458617965e-01
-2.335624237720036467e-01
-2.334715768352951804e-01
-2.334459390948492030e-01
-2.333474587059202743e-01
-2.332862505110726570e-01
-2.332520071108328541e-01
-2.332262128598145412e-01
-2.331699369163234836e-01
-2.330988748861540782e-01
-2.330631420129631870e-01
-2.330081442129271208e-01
-2.329956146001788686e-01
-2.329055242999223119e-01
-2.328929869722732859e-01
-2.327687200576798454e-01
-2.327337337767230729e-01
-2.326903655914409064e-01
-2.326571372292587925e-01
-2.325725576673959571e-01
-2.325278524881926323e-01
-2.324954594484591464e-01
-2.324645925962338655e-01
-2.324310237975725779e-01
-2.323541643331197559e-01
-2.323230444012442109e-01
-2.322949751473442070e-01
-2.322418355149932501e-01
-2.322224067721671004e-01
-2.321312426604280610e-01
-2.320932730142614420e-01
-2.320180382015892273e-01
-2.319965111942585978e-01
-2.318924449154451950e-01
-2.318732907239406671e-01
-2.317910757111075748e-01
-2.317697917904653626e-01
-2.317387458733204952e-01
-2.316940890361646188e-01
-2.315851652202985389e-01
-2.315469878424450401e-01
-2.315319614733139797e-01
-2.314609128665161830e-01
-2.314183645671325229e-01
-2.313827804905225494e-01
-2.313551505077489912e-01
-2.313067458251741593e-01
-2.312601086941906969e-01
-2.312132681360477560e-01
-2.311240455564484708e-01
-2.310597704614828496e-01
-2.310108797479973053e-01
-2.309835041447048654e-01
-2.309458278921997787e-01
-2.309329100807799851e-01
-2.308869820144240637e-01
-2.308311953038884035e-01
-2.308045326189844537e-01
-2.307883841425038551e-01
-2.307142925352251017e-01
-2.306802124198243376e-01
-2.306259896072644644e-01
-2.305874716487208431e-01
-2.305425832484412907e-01
-2.304830730654021664e-01
-2.304364174917565289e-01
-2.303535749150069090e-01
-2.303341407860820533e-01
-2.303030320210264770e-01
-2.302012006983043813e-01
-2.301747377518290338e-01
-2.301495735157764733e-01
-2.300753134515073628e-01
-2.300287817648681565e-01
-2.299905804695942246e-01
-2.299441575742764421e-01
-2.298674879517919045e-01
-2.298419207426080080e-01
-2.297946774644463175e-01
-2.296971204019641888e-01
-2.296794920262433815e-01
-2.296185411236319196e-01
-2.295904673046689770e-01
-2.295482211573663112e-01
-2.294982316489517504e-01
-2.294531653884973044e-01
-2.294302741459184891e-01
-2.293791291806552002e-01
-2.292804227322219335e-01
-2.292640735163526400e-01
-2.292229425100998919e-01
-2.291512724503361187e-01
-2.291303668509232228e-01
-2.290932135321140373e-01
-2.290423539790913676e-01
-2.290185738387708336e-01
-2.289759404850255919e-01
-2.288956252491385901e-01
-2.288799059891689913e-01
-2.288254998624244807e-01
-2.287831830371183928e-01
-2.287349802302293678e-01
-2.287075557263638925e-01
-2.286310352658156297e-01
-2.286014702453829095e-01
-2.285620653070482289e-01
-2.284997031535204726e-01
-2.284569921483687316e-01
-2.283890012209970621e-01
-2.283726004440940205e-01
-2.283165604516883551e-01
-2.282163187297438223e-01
-2.282066603887175082e-01
-2.281660738355313356e-01
-2.280739870623212096e-01
-2.280470167757058519e-01
-2.280162387450387629e-01
-2.279498335670316900e-01
-2.279154992654955081e-01
-2.278832321873427991e-01
-2.277903890322041103e-01
-2.277489750061959251e-01
-2.277178793239855448e-01
-2.276923580982361806e-01
-2.276740886673168096e-01
-2.275891041963453154e-01
-2.275443693746214413e-01
-2.275189081253552181e-01
-2.274793433436226309e-01
-2.274502961436869197e-01
-2.274307689393470777e-01
-2.273359055252151262e-01
-2.273165733923917520e-01
-2.272704633619924419e-01
-2.272159031805121576e-01
-2.271667789223825173e-01
-2.271355760920926448e-01
-2.270796951228971905e-01
-2.270545045268856921e-01
-2.269929722392903804e-01
-2.269745439274146737e-01
-2.269557125866491776e-01
-2.269373996413305561e-01
-2.268519951076903296e-01
-2.267902126371487692e-01
-2.267680695372738808e-01
-2.267567472327364497e-01
-2.266423430967843822e-01
-2.266306301722447458e-01
-2.265748617318975588e-01
-2.265048966327562474e-01
-2.264816247482337175e-01
-2.263769484722444603e-01
-2.263319710998016321e-01
-2.262877440063571777e-01
-2.262540158202443197e-01
-2.262268794547734052e-01
-2.261581603976991206e-01
-2.261395357612752954e-01
-2.260401588167021691e-01
-2.260314050990530899e-01
-2.260227383129806700e-01
-2.259318122912137572e-01
-2.259043626493455748e-01
-2.258692318315717040e-01
-2.258345506497971278e-01
-2.257897343104502685e-01
-2.257673325187079527e-01
-2.256885459745984202e-01
-2.256565361126344205e-01
-2.255863514700582051e-01
-2.255498017524069920e-01
-2.255175382130870654e-01
-2.254758003261556065e-01
-2.254438508296751631e-01
-2.254294593291815141e-01
-2.253816431726578251e-01
-2.253132326205485036e-01
-2.252687021767695030e-01
-2.252662624953939152e-01
-2.252047600344903311e-01
-2.251362499578654086e-01
-2.251057169253942447e-01
-2.250707200392730589e-01
-2.250602192494655096e-01
-2.250081532229597781e-01
-2.249557454828239877e-01
-2.248867457409289006e-01
-2.248653573263068028e-01
-2.248448811299931516e-01
-2.248090672680122526e-01
-2.247478165018741980e-01
-2.247014668605846199e-01
-2.246777521796489430e-01
-2.246498950568536490e-01
-2.246052808034385007e-01
-2.245823250444201058e-01
-2.245733589246420858e-01
-2.245111318434704351e-01
-2.244645687980311999e-01
-2.244221397816587027e-01
-2.243563665925205619e-01
-2.243120454662913821e-01
-2.242759612452379092e-01
-2.242347403394995831e-01
-2.241598093866547514e-01
-2.241316971764875654e-01
-2.240764519763340790e-01
-2.240283878707665099e-01
-2.240223553459371741e-01
-2.239482809650122364e-01
-2.239372509934820232e-01
-2.238939727774962862e-01
-2.238191106446304479e-01
-2.237875213998781199e-01
-2.237645926538225361e-01
-2.237004216165145443e-01
-2.236505460684157787e-01
-2.236113800132002172e-01
-2.235757975926472019e-01
-2.235172929492035276e-01
-2.234895270533497069e-01
-2.234165151930013471e-01
-2.233830169102127838e-01
-2.233583234728129807e-01
-2.233109861752115288e-01
-2.232801049045937403e-01
-2.232574448478941154e-01
-2.231994547590762656e-01
-2.231401369612519281e-01
-2.231137368995779191e-01
-2.230865338959126254e-01
-2.230074411991311012e-01
-2.229960250193623872e-01
-2.229503481206366877e-01
-2.228935423918353420e-01
-2.228652215055009211e-01
-2.228503670451335017e-01
-2.227944552405824730e-01
-2.227558026666606461e-01
-2.227358636193053631e-01
-2.227043820336362667e-01
-2.226560544978074263e-01
-2.226249143308900447e-01
-2.225312201224033948e-01
-2.225052853441507605e-01
-2.224762772660321408e-01
-2.224270953690957731e-01
-2.224037797861899146e-01
-2.223542415579436438e-01
-2.223257402876315514e-01
-2.222588483324898778e-01
-2.222220430100459998e-01
-2.221888141072215772e-01
-2.221378106846565170e-01
-2.220958035515911977e-01
-2.220517842660425512e-01
-2.220026798248814215e-01
-2.219793467956842348e-01
-2.219599859522448926e-01
-2.218882871676120805e-01
-2.218799772059996955e-01
-2.218391009284382820e-01
-2.218250471209090857e-01
-2.217952573308735742e-01
-2.217732749197228459e-01
-2.217139835502593970e-01
-2.216920227218585893e-01
-2.216873280912493305e-01
-2.216304088218550850e-01
-2.215910653803548902e-01
-2.215003482439654170e-01
-2.214787687629012070e-01
-2.214699053785530447e-01
-2.214544276022944458e-01
-2.214385808060709837e-01
-2.213099006709505767e-01
-2.212989140280633149e-01
-2.212523266326046345e-01
-2.212348209736374471e-01
-2.212085020261593260e-01
-2.211406721748044035e-01
-2.210816515537107896e-01
-2.210661521197616053e-01
-2.210054588267352238e-01
-2.209948973330433108e-01
-2.209626740469350648e-01
-2.208920858796148412e-01
-2.208400212384052375e-01
-2.207897270002877610e-01
-2.207823380091536447e-01
-2.207378425251624032e-01
-2.206951020849981515e-01
-2.206112016973853507e-01
-2.205976789941956617e-01
-2.205719389074017323e-01
-2.205421956423717356e-01
-2.204922205155278314e-01
-2.204090032664660082e-01
-2.204008022484697515e-01
-2.203603625585859871e-01
-2.203293408553639865e-01
-2.203165181415808194e-01
-2.202838786833778983e-01
-2.202418604931972723e-01
-2.202261982061386736e-01
-2.201899205491201772e-01
-2.200901256772743453e-01
-2.200330029032792900e-01
-2.200025460395999000e-01
-2.199847065022625392e-01
-2.199631791484128462e-01
-2.199086070186454800e-01
-2.198667372494096939e-01
-2.198150175430116648e-01
-2.197758411667050105e-01
-2.197329134260444794e-01
-2.197094185065205929e-01
-2.196687109074612343e-01
-2.196313274692562323e-01
-2.195910533682209342e-01
-2.195788394639543728e-01
-2.195532028325833940e-01
-2.195118958384470187e-01
-2.194579211847680067e-01
-2.194189877680233491e-01
-2.193842185369967723e-01
-2.193761197481950698e-01
-2.193371679895635973e-01
-2.192919770597482054e-01
-2.192162498818784055e-01
-2.192034155737607182e-01
-2.191702413940151417e-01
-2.191304060190270020e-01
-2.191226330818134005e-01
-2.190340380115571584e-01
-2.190154088575259339e-01
-2.189859699103116064e-01
-2.189709940415143496e-01
-2.189368473395847947e-01
-2.189280983781391743e-01
-2.189025132734961909e-01
-2.188539202006597462e-01
-2.188061022483330509e-01
-2.187940573942729339e-01
-2.187567924766271599e-01
-2.186909734482277434e-01
-2.186570095045146100e-01
-2.186186656991757904e-01
-2.185694271065067307e-01
-2.185330749582108378e-01
-2.185181540593875704e-01
-2.184962760593931741e-01
-2.184474902656525774e-01
-2.183920509653480002e-01
-2.183793706136742119e-01
-2.183313043230781236e-01
-2.183061980149794135e-01
-2.182715085298964630e-01
-2.182375860295968917e-01
-2.182078496610867224e-01
-2.181551585202526067e-01
-2.181196504339680542e-01
-2.180871816540924102e-01
-2.180324470083024602e-01
-2.180042175251386549e-01
-2.179380911913304797e-01
-2.179311148233586404e-01
-2.179211618997130839e-01
-2.178972891998914307e-01
-2.178457267325390190e-01
-2.178022313865661252e-01
-2.177707715020134882e-01
-2.177471804076609729e-01
-2.176744802502108000e-01
-2.176408210194331339e-01
-2.176199454581377313e-01
-2.175561362698359980e-01
-2.175491904958839762e-01
-2.175005652602204909e-01
-2.174603539289086396e-01
-2.174310906913811126e-01
-2.174229392349831258e-01
-2.173562097755048217e-01
-2.173186859456277265e-01
-2.172633188737045362e-01
-2.172442955454217950e-01
-2.172019415732064640e-01
-2.171736303762454301e-01
-2.171362644288185317e-01
-2.170836166924715316e-01
-2.170770874407737805e-01
-2.170553144095226095e-01
-2.170197132997351841e-01
-2.169511935320125318e-01
-2.169376949969487323e-01
-2.168728917349955487e-01
-2.168518485158709985e-01
-2.167858643623343240e-01
-2.167751467713913416e-01
-2.167555946434223113e-01
-2.167051466218502254e-01
-2.166762249852230426e-01
-2.166464075833851310e-01
-2.166049385880113864e-01
-2.165794618197042221e-01
-2.165772545079927835e-01
-2.165390938684282618e-01
-2.165132286864324684e-01
-2.164895162373698112e-01
-2.164299634040738329e-01
-2.163984980882775744e-01
-2.163535369801741215e-01
-2.163046225016805324e-01
-2.162777310983004520e-01
-2.162057685861786815e-01
-2.161659728996530583e-01
-2.161344164260682321e-01
-2.161030377984661799e-01
-2.160823128178036567e-01
-2.160372886115865254e-01
-2.160243391985048889e-01
-2.160071024519180094e-01
-2.159623823770889794e-01
-2.159549809563166833e-01
-2.159044509800654432e-01
-2.158649578010922443e-01
-2.158532851332998770e-01
-2.158026446735291648e-01
-2.157709122568423066e-01
-2.157346447832823033e-01
-2.156969295867270930e-01
-2.156667669774815499e-01
-2.156057850716918134e-01
-2.155909306674117509e-01
-2.155543214353363990e-01
-2.154899250538455102e-01
-2.154581131957845619e-01
-2.154241947733603335e-01
-2.154103146602792396e-01
-2.153679733123403106e-01
-2.153365401129432311e-01
-2.153198549735787504e-01
-2.152942396340135900e-01
-2.152578674851246543e-01
-2.152065419553912673e-01
-2.151382096755765638e-01
-2.151178226659822279e-01
-2.151133187370693478e-01
-2.150560276967289908e-01
-2.150327118573758800e-01
-2.150204246397245389e-01
-2.149708543620232337e-01
-2.149432519770260730e-01
-2.148869788112331425e-01
-2.148830457590570064e-01
-2.148733093153495644e-01
-2.148435085694806179e-01
-2.148152440279568753e-01
-2.147764005214724548e-01
-2.147652135517802430e-01
-2.147470433629178332e-01
-2.147033558745471138e-01
-2.146379425278100994e-01
-2.146225996773118982e-01
-2.145630109533075425e-01
-2.145217955900289297e-01
-2.145164518034870516e-01
-2.144996579407985882e-01
-2.144805165542196523e-01
-2.144306176144186449e-01
-2.144245515482218201e-01
-2.143499164466152185e-01
-2.143311073372952402e-01
-2.142958517115610695e-01
-2.142780450493270428e-01
-2.142436666852978178e-01
-2.142176037718693249e-01
-2.141973411727261800e-01
-2.141620782292690539e-01
-2.141174841867309331e-01
-2.140679627909921612e-01
-2.140355096286367387e-01
-2.140173818609936440e-01
-2.139883844193988249e-01
-2.139404212299123864e-01
-2.139207000952885185e-01
-2.138785835231931109e-01
-2.138287573750249082e-01
-2.137681274239401630e-01
-2.137577120700799582e-01
-2.137335623166526921e-01
-2.137177595832898958e-01
-2.136578486677954136e-01
-2.136241858719513664e-01
-2.135936844726696593e-01
-2.135760168915927792e-01
-2.135393702727402532e-01
-2.135210828839129715e-01
-2.134558386212386250e-01
-2.134112640321617904e-01
-2.133968750569119055e-01
-2.133772397106929175e-01
-2.133347415095360744e-01
-2.132895031042943701e-01
-2.132598375806148971e-01
-2.132276312158733755e-01
-2.132180611256060954e-01
-2.131729896598438811e-01
-2.131517042100078418e-01
-2.131492020627054063e-01
-2.131235119481911522e-01
-2.130419841359542099e-01
-2.130152959472487451e-01
-2.129855012046697194e-01
-2.129700569549980160e-01
-2.129413014864027509e-01
-2.129024136594921124e-01
-2.128554506953677927e-01
-2.128363156466429318e-01
-2.128175414045766212e-01
-2.127970601725086564e-01
-2.127818203910640249e-01
-2.127377600570496963e-01
-2.127095731137395584e-01
-2.126929202966232890e-01
-2.126495563195903715e-01
-2.126123859585864195e-01
-2.125693636733818614e-01
-2.125653319818254783e-01
-2.125131752103671390e-01
-2.124910813112555197e-01
-2.124447052170296835e-01
-2.124083266439559803e-01
-2.123656759666371352e-01
-2.123408219777453976e-01
-2.123092441752699455e-01
-2.122848891536707472e-01
-2.122558022468921946e-01
-2.121760720420560464e-01
-2.121338763817404161e-01
-2.120983517303473009e-01
-2.120887725862859174e-01
-2.120592845314299424e-01
-2.120182041713545018e-01
-2.120046392645083544e-01
-2.119523648922365111e-01
-2.119456668430872992e-01
-2.119125056572775667e-01
-2.118624713882752975e-01
-2.118193580656765607e-01
-2.117900103872276674e-01
-2.117737360124186952e-01
-2.117338018370837904e-01
-2.116895495204839384e-01
-2.116733547708044560e-01
-2.116406609427476937e-01
-2.116210767916272828e-01
-2.115982086931186279e-01
-2.115423319878654562e-01
-2.115305104185972729e-01
-2.114993349626581032e-01
-2.114749558497162341e-01
-2.114172359865111039e-01
-2.114060027419224497e-01
-2.113688910760899986e-01
-2.113089952797718440e-01
-2.112945880449718372e-01
-2.112843391177118280e-01
-2.112282046889608633e-01
-2.112002794010596207e-01
-2.111894415482885590e-01
-2.111631225255319877e-01
-2.111308853175914990e-01
-2.111184591094143470e-01
-2.110961790587012610e-01
-2.110630129445853764e-01
-2.110100430188945331e-01
-2.109850794561838883e-01
-2.109400214108474447e-01
-2.109282150278707635e-01
-2.108918149703400136e-01
-2.108858159117748265e-01
-2.108375681317854744e-01
-2.107961246413422307e-01
-2.107732256557965089e-01
-2.106948233263186421e-01
-2.106843922122235147e-01
-2.106718180978571775e-01
-2.106459143738971251e-01
-2.105896657807601047e-01
-2.105777616342987546e-01
-2.105478892682436376e-01
-2.105015512462929395e-01
-2.104887467094617715e-01
-2.104612786136591529e-01
-2.104450383113454226e-01
-2.103883114178305425e-01
-2.103789990291467515e-01
-2.103536121087762334e-01
-2.103431100940039156e-01
-2.103363347777078840e-01
-2.102762140514409239e-01
-2.102456310223327351e-01
-2.102263641224842161e-01
-2.101772910643358028e-01
-2.101476151002709680e-01
-2.101275759685794497e-01
-2.100962942063847594e-01
-2.100367635459835791e-01
-2.099941088412582424e-01
-2.099518947060771690e-01
-2.099318131125986475e-01
-2.099306132505208977e-01
-2.098672631535444810e-01
-2.098406534252573175e-01
-2.098199419256643883e-01
-2.098098597928771958e-01
-2.098005092682423411e-01
-2.097660365927407344e-01
-2.097423775540655511e-01
-2.097363720204046822e-01
-2.096783699785094157e-01
-2.096126987407081477e-01
-2.096043696320317173e-01
-2.095736041266739458e-01
-2.095476811282614982e-01
-2.095379188409882965e-01
-2.094956528439978205e-01
-2.094920570056801878e-01
-2.094470261738068106e-01
-2.094221022596877146e-01
-2.093861392811924294e-01
-2.093428578766417802e-01
-2.093390497091053848e-01
-2.093115287455897533e-01
-2.092997224458809091e-01
-2.092722164527444362e-01
-2.092372307444457791e-01
-2.092104808215212997e-01
-2.091727386236002517e-01
-2.091161315206890026e-01
-2.090961704135282373e-01
-2.090577810620783961e-01
-2.090320715826527731e-01
-2.089795630261545023e-01
-2.089339355535345111e-01
-2.089174149117647983e-01
-2.088948755021365900e-01
-2.088799384338723975e-01
-2.088546739945731923e-01
-2.088225549064001152e-01
-2.088105324058910639e-01
-2.087821739225178830e-01
-2.087581762372645588e-01
-2.087448818083154634e-01
-2.087023023920272502e-01
-2.086801384046219898e-01
-2.086249022390410379e-01
-2.085844890391811701e-01
-2.085441460877785202e-01
-2.085334932297233101e-01
-2.085122493232165197e-01
-2.084649802467029300e-01
-2.084483116320403340e-01
-2.084385611634742008e-01
-2.084314299227745804e-01
-2.083985996905884375e-01
-2.083472675306690947e-01
-2.082964477781014678e-01
-2.082613849364086944e-01
-2.082394329090413165e-01
-2.082165860115885170e-01
-2.082045862035568351e-01
-2.081736530757023751e-01
-2.081314630183571657e-01
-2.081163067714131287e-01
-2.080579413545210476e-01
-2.080297456657127231e-01
-2.080040294283640456e-01
-2.079872703598771022e-01
-2.079751947275784163e-01
-2.079223974641457029e-01
-2.079104392203254825e-01
-2.078873851803895723e-01
-2.078718089050943796e-01
-2.078074501144537289e-01
-2.077989737434571271e-01
-2.077457498564928284e-01
-2.077207690361547454e-01
-2.076968215550855090e-01
-2.076730847210404296e-01
-2.076376504473491091e-01
-2.076161589060860901e-01
-2.075886972812895637e-01
-2.075733478995571146e-01
-2.075460178854825199e-01
-2.075018548050722722e-01
-2.074849606503586796e-01
-2.074647011671832131e-01
-2.074266133293754533e-01
-2.073953337037199862e-01
-2.073406493468900602e-01
-2.073263749503048425e-01
-2.072944263693783651e-01
-2.072630325914078531e-01
-2.072410543601043431e-01
-2.072180787990568207e-01
-2.071782820792180957e-01
-2.071520614124480186e-01
-2.071321710767089486e-01
-2.071286256712467078e-01
-2.070665068496641004e-01
-2.070498338473853728e-01
-2.070374534330505500e-01
-2.070002719445111494e-01
-2.069693591720994097e-01
-2.069386300400945511e-01
-2.069150028914920614e-01
-2.068916430378359705e-01
-2.068639395777409629e-01
-2.068271978758048635e-01
-2.068155994891309468e-01
-2.067815656348000464e-01
-2.067186017915793594e-01
-2.066888673852813607e-01
-2.066809025641458408e-01
-2.066284515420288292e-01
-2.065959732929258663e-01
-2.065903807315181140e-01
-2.065544620430682932e-01
-2.064727710942374506e-01
-2.064596399140658511e-01
-2.064407276162612548e-01
-2.064171017286066112e-01
-2.063869969232230428e-01
-2.063608294645461749e-01
-2.063494823819440327e-01
-2.063277982814609723e-01
-2.062835573040862069e-01
-2.062695230453280015e-01
-2.062683477171779745e-01
-2.062414909465606627e-01
-2.061988515949462197e-01
-2.061755291428217229e-01
-2.061517080287023351e-01
-2.061359875692415911e-01
-2.061051007201066543e-01
-2.060413131329683067e-01
-2.060280251593564205e-01
-2.059969880997145619e-01
-2.059607944045656891e-01
-2.059325564315796497e-01
-2.058979510140629410e-01
-2.058637685022624009e-01
-2.058426808462389956e-01
-2.057983680416304861e-01
-2.057610052511842369e-01
-2.057398613851742220e-01
-2.057183448968683270e-01
-2.056997528431293576e-01
-2.056719074219253429e-01
-2.056363091560802492e-01
-2.056024915537561226e-01
-2.055702191490494934e-01
-2.055516607312533328e-01
-2.055464619231635592e-01
-2.055007468765463752e-01
-2.054579717254012561e-01
-2.054161683293173335e-01
-2.053785623807467542e-01
-2.053704134626842814e-01
-2.053415190815095492e-01
-2.053233605401181550e-01
-2.053055213198661522e-01
-2.052512487050802692e-01
-2.052396239002006462e-01
-2.051942402431685408e-01
-2.051699414896647200e-01
-2.051496875041590728e-01
-2.051397158098413886e-01
-2.051211780155544895e-01
-2.051109843795572985e-01
-2.050832879707603640e-01
-2.050483181418010226e-01
-2.050154589318832488e-01
-2.049977826118681845e-01
-2.049534765266607106e-01
-2.049403956264976567e-01
-2.049107664586686806e-01
-2.049001405460968150e-01
-2.048905265343667903e-01
-2.048424040637317756e-01
-2.048087481946919419e-01
-2.047932181929505435e-01
-2.047466959802797248e-01
-2.046961749702940481e-01
-2.046705719651917554e-01
-2.046436575100932798e-01
-2.046196334506835690e-01
-2.045875541126082608e-01
-2.045624055079379444e-01
-2.045461174890131351e-01
-2.045090033772765659e-01
-2.044867033925371613e-01
-2.044549489767639727e-01
-2.044500165100184286e-01
-2.044003623928493385e-01
-2.043765564169197912e-01
-2.043567006343741665e-01
-2.043347788341108306e-01
-2.042544825145312382e-01
-2.042515245500808041e-01
-2.042239884155430119e-01
-2.041790104020209939e-01
-2.041533958731251153e-01
-2.041428780463978576e-01
-2.041158692549386311e-01
-2.040727484177674578e-01
-2.040489858186265160e-01
-2.040445344432847696e-01
-2.040201223776299533e-01
-2.040126588012337316e-01
-2.039592529918032859e-01
-2.039496119573518951e-01
-2.039056563108079256e-01
-2.038351115543788616e-01
-2.038271860494151322e-01
-2.038048009190219223e-01
-2.037857869012005274e-01
-2.037681124045210845e-01
-2.037218066431305263e-01
-2.037195198854439560e-01
-2.036799332626027526e-01
-2.036532666590275265e-01
-2.036309687144748359e-01
-2.035615104677197529e-01
-2.035518602530470567e-01
-2.035304539313154970e-01
-2.034872456877653835e-01
-2.034577045437089282e-01
-2.034382528813108160e-01
-2.033807321617604469e-01
-2.033689552747553475e-01
-2.033336754050697470e-01
-2.033098899782761482e-01
-2.032624574445767995e-01
-2.032493519202537013e-01
-2.032039858317062908e-01
-2.032019097833745458e-01
-2.031693590044179598e-01
-2.031234561552712758e-01
-2.030961847438856605e-01
-2.030817649848297712e-01
-2.030516374006021141e-01
-2.030255167726977006e-01
-2.029755762212570314e-01
-2.029693716030381290e-01
-2.029364881181937030e-01
-2.028980508656109683e-01
-2.028856005159783427e-01
-2.028618227816999242e-01
-2.028129299799676932e-01
-2.027887519315533238e-01
-2.027814873634427306e-01
-2.027649543708463786e-01
-2.027056161628737752e-01
-2.026921539335785616e-01
-2.026719463771065599e-01
-2.026313302631618796e-01
-2.025934643721140627e-01
-2.025726909796170261e-01
-2.025313948028594768e-01
-2.025207810775601636e-01
-2.024834084498636777e-01
-2.024435980306655836e-01
-2.024005215041148609e-01
-2.023793137888170723e-01
-2.023658004309995539e-01
-2.023362562907848050e-01
-2.022950914348152773e-01
-2.022589026876299712e-01
-2.022334819009178331e-01
-2.022116097148729807e-01
-2.021949068897364865e-01
-2.021743182821152673e-01
-2.021378501455023680e-01
-2.021245435760820053e-01
-2.020814161561398370e-01
-2.020590875401457875e-01
-2.020150667047977411e-01
-2.019826317480822586e-01
-2.019622301802237174e-01
-2.019288333797613078e-01
-2.018929243690430475e-01
-2.018690593932649380e-01
-2.018403782170792859e-01
-2.018254610839738949e-01
-2.017845563131823727e-01
-2.017482686977849216e-01
-2.017230384538513666e-01
-2.017093894786640695e-01
-2.016571011163591221e-01
-2.016260961111751293e-01
-2.016022945598068272e-01
-2.015643317328083550e-01
-2.015384219515147235e-01
-2.015362644203788911e-01
-2.015205216774717811e-01
-2.014973336029828588e-01
-2.014566877196608541e-01
-2.014364173425698956e-01
-2.013932785587779772e-01
-2.013903123499120873e-01
-2.013366525227552883e-01
-2.013001191899121689e-01
-2.012630456810832746e-01
-2.012569447955817048e-01
-2.012234536019197606e-01
-2.012016278296082095e-01
-2.011655191337099191e-01
-2.011334332826074101e-01
-2.011273855090624785e-01
-2.011001282353121478e-01
-2.010537127022380133e-01
-2.010356168921234588e-01
-2.010085739797207727e-01
-2.009926049076343479e-01
-2.009575457949392407e-01
-2.009204302588879498e-01
-2.009115652302542743e-01
-2.008802015014018727e-01
-2.008316202974961273e-01
-2.008260685850364324e-01
-2.008022922584908887e-01
-2.007843986192110186e-01
-2.007625510643011313e-01
-2.007201932221174545e-01
-2.006933781491093693e-01
-2.006563861210935995e-01
-2.006375716545740207e-01
-2.006220147726463787e-01
-2.005908827297486763e-01
-2.005535993722677712e-01
-2.005383752163782674e-01
-2.005051895944491847e-01
-2.004972677924188040e-01
-2.004432467862276579e-01
-2.004245135580567105e-01
-2.003949602517432482e-01
-2.003691226870421283e-01
-2.003353571692243484e-01
-2.003113765541884028e-01
-2.002825172158601841e-01
-2.002701055219733295e-01
-2.002581244382952708e-01
-2.002071594201056404e-01
-2.001715783819774941e-01
-2.001561123791868180e-01
-2.001214288267149088e-01
-2.000981807550892000e-01
-2.000594600471047035e-01
-2.000295520777144453e-01
-2.000259070725717570e-01
-2.000048815239176270e-01
-1.999762811898038173e-01
-1.999485545894797989e-01
-1.999435009196769975e-01
-1.998996821037646587e-01
-1.998849266450892781e-01
-1.998429597657880585e-01
-1.998169361349788620e-01
-1.997791351130311088e-01
-1.997700478503759425e-01
-1.997283457173783805e-01
-1.997186346095405352e-01
-1.996935627187279017e-01
-1.996729488246243578e-01
-1.996576544713295487e-01
-1.996196128645243151e-01
-1.995915259474546621e-01
-1.995780455998988345e-01
-1.995527697341372142e-01
-1.995324600459820186e-01
-1.994935092762172846e-01
-1.994506498407199457e-01
-1.993905215775741702e-01
-1.993895685963203435e-01
-1.993498412927116603e-01
-1.993310319178866474e-01
-1.993136279713889625e-01
-1.992973136045151084e-01
-1.992864321342392997e-01
-1.992569674631805288e-01
-1.991970905823088889e-01
-1.991785976784108125e-01
-1.991504133597577497e-01
-1.991403355439168299e-01
-1.991146961906475055e-01
-1.990638735357156963e-01
-1.990501877181257151e-01
-1.990328222985928708e-01
-1.990151138239467654e-01
-1.989997291554639613e-01
-1.989616048076682797e-01
-1.989264764435326183e-01
-1.989019037773780418e-01
-1.988641276813254977e-01
-1.988465413615702060e-01
-1.988334511242183245e-01
-1.987797493235788360e-01
-1.987790103733707847e-01
-1.987402806097028629e-01
-1.987196053205611268e-01
-1.986843452816646483e-01
-1.986696058668575848e-01
-1.986590090635857175e-01
-1.986396339180610815e-01
-1.985953407437211493e-01
-1.985696631153474057e-01
-1.985386615032644353e-01
-1.985286224411735578e-01
-1.984954258449111442e-01
-1.984658241744707285e-01
-1.984295704863923426e-01
-1.984089005487255919e-01
-1.983871056403201105e-01
-1.983554981766624259e-01
-1.983411981309941563e-01
-1.983268753704539034e-01
-1.982997612742042615e-01
-1.982881846844963269e-01
-1.982687195590795703e-01
-1.982384782756651531e-01
-1.982091117569586003e-01
-1.981360952030232769e-01
-1.981114155133888999e-01
-1.980889774598209307e-01
-1.980735017995335079e-01
-1.980280312451153935e-01
-1.980252496390444705e-01
-1.979875476906966247e-01
-1.979610629959731583e-01
-1.979405534813540035e-01
-1.979044029860134168e-01
-1.978883433337729758e-01
-1.978639446391215473e-01
-1.978534057599890261e-01
-1.978119246950702514e-01
-1.977826139062456023e-01
-1.977610180862752476e-01
-1.977370522946534093e-01
-1.977141332809228269e-01
-1.977035485553910177e-01
-1.976717783483716850e-01
-1.976604884150940100e-01
-1.976045666052816119e-01
-1.975951698063713735e-01
-1.975707036956698692e-01
-1.975385202301800092e-01
-1.975085254390986922e-01
-1.974878341527724068e-01
-1.974264278950280116e-01
-1.974039032027978258e-01
-1.973884886506696024e-01
-1.973719119885860573e-01
-1.973257277701134516e-01
-1.973110026629976144e-01
-1.972782819432672974e-01
-1.972596652619182933e-01
-1.972365850972781776e-01
-1.972050377085671491e-01
-1.971906813056950036e-01
-1.971636358628588159e-01
-1.971407025279510450e-01
-1.971360478079030587e-01
-1.970904922388555802e-01
-1.970377675494816294e-01
-1.970214361669827552e-01
-1.970047237237846360e-01
-1.969608113560045448e-01
-1.969506158445801236e-01
-1.969237962553654631e-01
-1.968458262483417098e-01
-1.968325548759928545e-01
-1.968224893166344858e-01
-1.967979530621203899e-01
-1.967461032398914178e-01
-1.967188031443406482e-01
-1.966947412515435423e-01
-1.966781284277642206e-01
-1.966603577068290754e-01
-1.966241400360889680e-01
-1.966027042161941629e-01
-1.965732792179556432e-01
-1.965326904506870254e-01
-1.965232643330296070e-01
-1.964852878453518525e-01
-1.964733921184465548e-01
-1.964279275447012030e-01
-1.964201457888962721e-01
-1.963923957838668299e-01
-1.963844198864639623e-01
-1.963766283101244237e-01
-1.963526445605580095e-01
-1.963168030340161074e-01
-1.962959289748205105e-01
-1.962853687551331106e-01
-1.962691844404917951e-01
-1.962230242658172252e-01
-1.961835827462398152e-01
-1.961708816291322377e-01
-1.961466795256569251e-01
-1.961302031231862419e-01
-1.960921953844151078e-01
-1.960730325854875000e-01
-1.960189408133887756e-01
-1.960065192190610650e-01
-1.959958989061136858e-01
-1.959590966582108185e-01
-1.959434846675963404e-01
-1.959288613313177607e-01
-1.958824432429481233e-01
-1.958577854078774882e-01
-1.958365891488447752e-01
-1.957995454248854517e-01
-1.957698550992320041e-01
-1.957314983480834825e-01
-1.957225078951858044e-01
-1.957098053328070186e-01
-1.956616360767026164e-01
-1.956528394117470204e-01
-1.956051815263079030e-01
-1.955951874767846710e-01
-1.955788428138252044e-01
-1.955447008093793293e-01
-1.955085814695289581e-01
-1.954555682754706980e-01
-1.954222998422688040e-01
-1.954074727390182065e-01
-1.953719726439686055e-01
-1.953613019045398191e-01
-1.953360830232399314e-01
-1.953174626429410032e-01
-1.952839153148103746e-01
-1.952804170384052629e-01
-1.952474539275477483e-01
-1.952088370719529120e-01
-1.951919076421687882e-01
-1.951532601577916359e-01
-1.951276059188850054e-01
-1.951159516631594260e-01
-1.950822265617907503e-01
-1.950604883671406831e-01
-1.950445734837311096e-01
-1.950193039470921597e-01
-1.949918019399800584e-01
-1.949822049699748705e-01
-1.949615475338635495e-01
-1.949268946737541530e-01
-1.949138028915542442e-01
-1.948880909802782613e-01
-1.948694607423323566e-01
-1.948490465343900857e-01
-1.948147416545615851e-01
-1.948065131375972259e-01
-1.947669459315095053e-01
-1.947427711977712528e-01
-1.947071459164831930e-01
-1.946823041827234479e-01
-1.946390212985559809e-01
-1.946139233000133140e-01
-1.946025033397943416e-01
-1.945815706180131777e-01
-1.945435692942895367e-01
-1.945111619005581716e-01
-1.944734823685108083e-01
-1.944510177129706030e-01
-1.944395498992990967e-01
-1.944205619120508710e-01
-1.943782882454969663e-01
-1.943452964250295956e-01
-1.943120396011490392e-01
-1.942946985146422889e-01
-1.942863089616750638e-01
-1.942723845536146188e-01
-1.942422486984988206e-01
-1.942118098462332076e-01
-1.941210802793650880e-01
-1.941132960116818684e-01
-1.940899472053015939e-01
-1.940754440238492695e-01
-1.940492257693892109e-01
-1.940206608986188852e-01
-1.939877504488452531e-01
-1.939740294034712764e-01
-1.939388714368375788e-01
-1.939193550303025260e-01
-1.938911094113791311e-01
-1.938741968861336651e-01
-1.938395164489196965e-01
-1.937968862461250941e-01
-1.937795652675651237e-01
-1.937337975222216957e-01
-1.937290593104298297e-01
-1.936860406716423566e-01
-1.936791473884090786e-01
-1.936545145066549400e-01
-1.936232871196416350e-01
-1.935951013559709111e-01
-1.935712772829936423e-01
-1.935526496545032504e-01
-1.935260381527362517e-01
-1.935061837177899646e-01
-1.934749048695387497e-01
-1.934481902677865905e-01
-1.934198615315178560e-01
-1.934078578547016869e-01
-1.933763929710469176e-01
-1.933566592043324261e-01
-1.933435237631598302e-01
-1.933018935367865621e-01
-1.932776077713844742e-01
-1.932553969378162373e-01
-1.932164868358813015e-01
-1.932050979843798200e-01
-1.931764031252673486e-01
-1.931611937899762876e-01
-1.931401807914511493e-01
-1.931154611845255498e-01
-1.931002684016532855e-01
-1.930360440452202342e-01
-1.930247216095817842e-01
-1.930086552226112639e-01
-1.929716518258516311e-01
-1.929605121096201747e-01
-1.929337687647634247e-01
-1.929197921508600810e-01
-1.929012911436202571e-01
-1.928793499012579349e-01
-1.928714130108469260e-01
-1.928428880054018357e-01
-1.927978577667654458e-01
-1.927639940946718200e-01
-1.927600142441627251e-01
-1.927364585775314387e-01
-1.927261936885621418e-01
-1.926693533101464795e-01
-1.926559110265436692e-01
-1.926349329825360612e-01
-1.926189674668466467e-01
-1.926088487785381220e-01
-1.925511891482129256e-01
-1.925344969195202927e-01
-1.925094991796186816e-01
-1.924719873261968583e-01
-1.924462903331783659e-01
-1.924245169523991494e-01
-1.923878210018604706e-01
-1.923566755957265284e-01
-1.923422820632078034e-01
-1.923338784937676516e-01
-1.923195795820028808e-01
-1.922761337707623863e-01
-1.922504652971950279e-01
-1.922036265409727551e-01
-1.921963619342092477e-01
-1.921604983173821335e-01
-1.921240241391357906e-01
-1.921057596488481567e-01
-1.920873356602069704e-01
-1.920504044372836061e-01
-1.920479817320557558e-01
-1.920324857058186563e-01
-1.919848303172709825e-01
-1.919601785528229909e-01
-1.919399598293462239e-01
-1.919286758413253358e-01
-1.918931187064489008e-01
-1.918740299755193335e-01
-1.918607760455779410e-01
-1.918066340277145565e-01
-1.917886658872850758e-01
-1.917528422830129808e-01
-1.917338060201193295e-01
-1.917229707990575904e-01
-1.916961212664494429e-01
-1.916836038694883226e-01
-1.916448492914874790e-01
-1.916259044712244064e-01
-1.915832897078330044e-01
-1.915658838922164597e-01
-1.915420414006869521e-01
-1.915312530357519138e-01
-1.914906600717014573e-01
-1.914685136967717305e-01
-1.914566781274402163e-01
-1.914383441265865293e-01
-1.914171989707178501e-01
-1.914079815850193156e-01
-1.913495143171555224e-01
-1.913408862964797730e-01
-1.912879406132430571e-01
-1.912839895923180711e-01
-1.912724944768480484e-01
-1.912330621066260505e-01
-1.912185278897740592e-01
-1.911989443085250484e-01
-1.911595333392052676e-01
-1.911539801941550265e-01
-1.911281105660170287e-01
-1.911198758077073401e-01
-1.911070963349404406e-01
-1.910341733941201270e-01
-1.910215351548499862e-01
-1.909827373258515537e-01
-1.909771661897431416e-01
-1.909258644307368635e-01
-1.909153775833960509e-01
-1.909033261248180846e-01
-1.908611135518341051e-01
-1.908474273990216075e-01
-1.908353127986701647e-01
-1.907834953920310994e-01
-1.907805433389791472e-01
-1.907520839676970503e-01
-1.907413481659051002e-01
-1.907006777036837075e-01
-1.906666977975595700e-01
-1.906549042474899036e-01
-1.906361695192094197e-01
-1.906138332210756681e-01
-1.905805220786778442e-01
-1.905388945886499485e-01
-1.905215260156980506e-01
-1.904957815962385892e-01
-1.904815455102725208e-01
-1.904610639670254457e-01
-1.904349834590894908e-01
-1.903997466184802478e-01
-1.903874490386808227e-01
-1.903652905861078215e-01
-1.903469052541604256e-01
-1.903316544636128316e-01
-1.903076915081272080e-01
-1.903007059520219479e-01
-1.902591614138157972e-01
-1.902442300916245277e-01
-1.902210519186336157e-01
-1.901995195325315302e-01
-1.901623124962539824e-01
-1.901530926026765711e-01
-1.901295098967064334e-01
-1.901055469647857654e-01
-1.900933553846098356e-01
-1.900649287430637713e-01
-1.900562587858606878e-01
-1.900391017059562815e-01
-1.900026289224475695e-01
-1.899581015573415521e-01
-1.899331039817958589e-01
-1.899092736647629842e-01
-1.899065876082947912e-01
-1.898821649094066255e-01
-1.898600612498908546e-01
-1.898338881859254201e-01
-1.897916981768095757e-01
-1.897745871583916000e-01
-1.897513512317734186e-01
-1.897349034781929400e-01
-1.897298035974700481e-01
-1.896813969770505814e-01
-1.896683709762448100e-01
-1.896444618786927161e-01
-1.896324148578326652e-01
-1.896039589570292228e-01
-1.895938804615518447e-01
-1.895496832287137667e-01
-1.895428610836082939e-01
-1.895043178488453606e-01
-1.894751643920532524e-01
-1.894627061925234501e-01
-1.894102559405355657e-01
-1.894037366728058558e-01
-1.893960327999512083e-01
-1.893645182869993226e-01
-1.893224651121977464e-01
-1.892863421317783346e-01
-1.892836766621641686e-01
-1.892663691508512658e-01
-1.892257472800480400e-01
-1.892177129136909386e-01
-1.891954803729538059e-01
-1.891673316103916758e-01
-1.891451436744490677e-01
-1.891168100382582540e-01
-1.890874285846950442e-01
-1.890774796154327253e-01
-1.890374528373195695e-01
-1.890122944783564629e-01
-1.890057916941958460e-01
-1.889926389148177677e-01
-1.889805607925468534e-01
-1.889345783407194723e-01
-1.889227255344212708e-01
-1.889218946246317976e-01
-1.889022518449381405e-01
-1.888691218487533741e-01
-1.888529396146788053e-01
-1.888148167629678797e-01
-1.887976923400114249e-01
-1.887513791440260658e-01
-1.887467023968816271e-01
-1.887368313381868890e-01
-1.887138716153742846e-01
-1.886861117237517982e-01
-1.886270888405724155e-01
-1.886154240013543371e-01
-1.885983853762608908e-01
-1.885819424423195168e-01
-1.885499828151467883e-01
-1.885223246605111924e-01
-1.884978306894785627e-01
-1.884912124620267415e-01
-1.884655573602599943e-01
-1.884501836915029593e-01
-1.884323229497781027e-01
-1.884063320491854432e-01
-1.883917944890138307e-01
-1.883414063620239554e-01
-1.883172067237508795e-01
-1.882857678291768033e-01
-1.882786544996712108e-01
-1.882329246819979263e-01
-1.882128771739892403e-01
-1.882029294775814376e-01
-1.881951528488133851e-01
-1.881803069637044135e-01
-1.881448952168425504e-01
-1.881150524945654767e-01
-1.880806720961244738e-01
-1.880684789559807224e-01
-1.880610307875640319e-01
-1.880242172059207184e-01
-1.879765561394251550e-01
-1.879727770137078757e-01
-1.879536551915594322e-01
-1.879174069195689578e-01
-1.879078138493863737e-01
-1.878899859756339996e-01
-1.878550984239791000e-01
-1.878379231802219385e-01
-1.878031465090285179e-01
-1.877708101124929141e-01
-1.877443919126048633e-01
-1.877320590365479658e-01
-1.877045965014741968e-01
-1.876936799697563885e-01
-1.876616593128931365e-01
-1.876311654866318346e-01
-1.876184244622418618e-01
-1.876064264087892175e-01
-1.875569863516773073e-01
-1.875193054759189404e-01
-1.875041431295847161e-01
-1.874989480293314803e-01
-1.874700660069274494e-01
-1.874533241302698550e-01
-1.874151573928182213e-01
-1.874024070798434027e-01
-1.873804954929949862e-01
-1.873376425866136175e-01
-1.873077521518170530e-01
-1.873019406281744570e-01
-1.872744037554363583e-01
-1.872726285253441536e-01
-1.872534620570591168e-01
-1.872324508859559700e-01
-1.872132158226773035e-01
-1.871984802712821638e-01
-1.871708263269744599e-01
-1.871557792935596987e-01
-1.871322542257643218e-01
-1.870974867022338617e-01
-1.870789452961527377e-01
-1.870617575034005386e-01
-1.870236351561054833e-01
-1.869918811647902634e-01
-1.869754222692191492e-01
-1.869707665767908755e-01
-1.869232668174048151e-01
-1.868974827651070925e-01
-1.868935884687275839e-01
-1.868833836629376910e-01
-1.868495315239550036e-01
-1.868181332938811112e-01
-1.868047873912819234e-01
-1.867728001499278090e-01
-1.867429339499333540e-01
-1.867319303685555099e-01
-1.867039819571355563e-01
-1.866887585384589543e-01
-1.866670242696693016e-01
-1.866537185659268017e-01
-1.866416119360025661e-01
-1.866047781058413624e-01
-1.865888945698112034e-01
-1.865588234318279470e-01
-1.865472732468664852e-01
-1.865050665486062409e-01
-1.864921313588960294e-01
-1.864797641230371006e-01
-1.864427972511372711e-01
-1.864256561885250796e-01
-1.864218832009121862e-01
-1.864054870774745076e-01
-1.863818798551203915e-01
-1.863537618849774868e-01
-1.863252181114458672e-01
-1.862951896894357862e-01
-1.862674099789692894e-01
-1.862587980126577114e-01
-1.862462363848946256e-01
-1.862201570401348649e-01
-1.861973352941466708e-01
-1.861724928066757490e-01
-1.861386014688017343e-01
-1.861031991493033722e-01
-1.860870775259379495e-01
-1.860787478737268852e-01
-1.860462682808614043e-01
-1.860351168375008746e-01
-1.860039410743143939e-01
-1.859779760713516361e-01
-1.859302397574614796e-01
-1.859091567708254233e-01
-1.859007372518788337e-01
-1.858543855105798670e-01
-1.858379763058403411e-01
-1.858152500711780231e-01
-1.857903070323786987e-01
-1.857777999675075953e-01
-1.857686028970526593e-01
-1.857455892845736034e-01
-1.857277631313934141e-01
-1.856886353803549328e-01
-1.856555186832584137e-01
-1.856158560654543321e-01
-1.856058849810466316e-01
-1.855898676361767696e-01
-1.855725194869266015e-01
-1.855517468877656562e-01
-1.855306918893078749e-01
-1.855143584844350102e-01
-1.854839029799992822e-01
-1.854676849193857557e-01
-1.854436609977355710e-01
-1.854244788938166355e-01
-1.854072559148712274e-01
-1.853989414254203771e-01
-1.853457221930980003e-01
-1.853170851597208124e-01
-1.853101113062405048e-01
-1.852782625686528184e-01
-1.852482331263127224e-01
-1.852372085772088506e-01
-1.852205236082672957e-01
-1.852004913452850454e-01
-1.851710225383799147e-01
-1.851245387065658665e-01
-1.851042347727290815e-01
-1.850815513856753081e-01
-1.850702028474834893e-01
-1.850424550452763883e-01
-1.850020730765995491e-01
-1.849838187165941394e-01
-1.849644274103623975e-01
-1.849387575809707251e-01
-1.849349245698693744e-01
-1.849022125450660303e-01
-1.848760855535060699e-01
-1.848659232495691584e-01
-1.848547510197758870e-01
-1.848265408857484027e-01
-1.848236046725253157e-01
-1.847915706864168839e-01
-1.847771489992938720e-01
-1.847532373504423842e-01
-1.847093783737540906e-01
-1.846944507053396856e-01
-1.846671200664559420e-01
-1.846540959100736456e-01
-1.846177391415189106e-01
-1.845857156132911792e-01
-1.845757673213774819e-01
-1.845629804872110091e-01
-1.845245868699268987e-01
-1.844932615278858934e-01
-1.844767473797406243e-01
-1.844660256642880192e-01
-1.844399945852043532e-01
-1.844330701715203302e-01
-1.843929651035436379e-01
-1.843654775690373726e-01
-1.843485049353563721e-01
-1.843321846088434024e-01
-1.843021494804070182e-01
-1.842936025609122619e-01
-1.842737133585325426e-01
-1.842534943228876232e-01
-1.842114585606422494e-01
-1.841939460634892944e-01
-1.841677774637284770e-01
-1.841673572313106966e-01
-1.841528043674614257e-01
-1.841069533443474016e-01
-1.840972188943200694e-01
-1.840823375319922683e-01
-1.840496152620102466e-01
-1.840352518233888401e-01
-1.840157536951300687e-01
-1.839998431498003073e-01
-1.839870089964115163e-01
-1.839672213202073470e-01
-1.839296936370417024e-01
-1.839229498875115110e-01
-1.839060247161961592e-01
-1.839037170319398062e-01
-1.838848415368034561e-01
-1.838502579681832172e-01
-1.838096235166494785e-01
-1.837897581004124536e-01
-1.837701846702463893e-01
-1.837539118161494178e-01
-1.837396921799416272e-01
-1.837177490593017992e-01
-1.836972904332055401e-01
-1.836696497960304819e-01
-1.836371691955953622e-01
-1.836218398023339304e-01
-1.836056284271464500e-01
-1.835732861154139584e-01
-1.835345528715604801e-01
-1.834955212630294541e-01
-1.834729158583184305e-01
-1.834501051281180461e-01
-1.834384944664179395e-01
-1.834190440123286969e-01
-1.833961026343994827e-01
-1.833891358818902639e-01
-1.833815128528327176e-01
-1.833335257298547571e-01
-1.833204467129138371e-01
-1.833069835273137826e-01
-1.832774147009090804e-01
-1.832680904576967640e-01
-1.832517048191860676e-01
-1.832274907719985690e-01
-1.831981981932421233e-01
-1.831897178689571026e-01
-1.831550535018598991e-01
-1.831007231668052015e-01
-1.830841732609998496e-01
-1.830750284213171208e-01
-1.830708419597767700e-01
-1.830302235358197138e-01
-1.830273121905803824e-01
-1.830104145508543168e-01
-1.829861358077704003e-01
-1.829468520982121260e-01
-1.829224618203932895e-01
-1.829200144333828215e-01
-1.828815188733755037e-01
-1.828737351526400490e-01
-1.828675917650715577e-01
-1.828359252548280023e-01
-1.828199805744879503e-01
-1.827862714339106853e-01
-1.827669215649965206e-01
-1.827286463181097553e-01
-1.827183161260065303e-01
-1.826606999461047875e-01
-1.826471958926655925e-01
-1.826342062928157095e-01
-1.826205567317542022e-01
-1.825886361326833629e-01
-1.825750551527968724e-01
-1.825432167423402530e-01
-1.825309069260491190e-01
-1.825262526194070811e-01
-1.825109925987670745e-01
-1.824884895104013083e-01
-1.824544165252308670e-01
-1.824392298627424136e-01
-1.824247951179927829e-01
-1.824141609008208820e-01
-1.823719258294072831e-01
-1.823605890081672343e-01
-1.823343440596543741e-01
-1.823221549639025829e-01
-1.823081886292426401e-01
-1.822599001478151515e-01
-1.822490557095476638e-01
-1.821849305433547728e-01
-1.821809425431932805e-01
-1.821570463139263185e-01
-1.821510244249119892e-01
-1.821245147368477646e-01
-1.820923308557467202e-01
-1.820722209098860067e-01
-1.820701649153160795e-01
-1.820437774660464136e-01
-1.820228663487490905e-01
-1.820076039298997306e-01
-1.819739405904337581e-01
-1.819656301921180330e-01
-1.819392293803702709e-01
-1.819286688236869953e-01
-1.818975437405767892e-01
-1.818800585090805666e-01
-1.818708552647387289e-01
-1.818641683718063007e-01
-1.818178208675871321e-01
-1.817971229422440382e-01
-1.817795491501150440e-01
-1.817712995888801641e-01
-1.817592258370660518e-01
-1.817390490931282132e-01
-1.817130300311214364e-01
-1.816758884611422986e-01
-1.816425850940915354e-01
-1.816359425460893906e-01
-1.816019190172178943e-01
-1.815796196995818068e-01
-1.815582152722923781e-01
-1.815503789144626845e-01
-1.815373347806171767e-01
-1.814943943158317530e-01
-1.814835696644809815e-01
-1.814669096207472965e-01
-1.814289693965649430e-01
-1.814148058692907628e-01
-1.813997248660826345e-01
-1.813557246790677702e-01
-1.813504126528943938e-01
-1.813195628391710557e-01
-1.813033041670772949e-01
-1.812641306687693410e-01
-1.812392709009033043e-01
-1.812241688286987951e-01
-1.812115333539467965e-01
-1.811965669327872119e-01
-1.811715013210523917e-01
-1.811647373975333597e-01
-1.811169506921735395e-01
-1.810992030252437102e-01
-1.810889214617623089e-01
-1.810591537825810282e-01
-1.810563607182582579e-01
-1.810314115637018939e-01
-1.809889500491493608e-01
-1.809790906459329274e-01
-1.809682962228120751e-01
-1.809453222012434304e-01
-1.809189422976368311e-01
-1.809059358827179442e-01
-1.808895522221109220e-01
-1.808684791720349683e-01
-1.808401692458422860e-01
-1.808315934518899826e-01
-1.808104948223108743e-01
-1.807847327331659482e-01
-1.807717160655099020e-01
-1.807362895829574823e-01
-1.807065999705673165e-01
-1.807046765524647769e-01
-1.806918384260787769e-01
-1.806477233810714900e-01
-1.806326841336565181e-01
-1.806180055071190393e-01
-1.806066509803548881e-01
-1.805686368520738327e-01
-1.805595823893312579e-01
-1.805284422572450698e-01
-1.805207510046384634e-01
-1.804933027457586991e-01
-1.804782512141181461e-01
-1.804612352707254674e-01
-1.804432333717694292e-01
-1.804166298084429743e-01
-1.803814767207011782e-01
-1.803740111457717288e-01
-1.803589033131960395e-01
-1.803332964873231026e-01
-1.803157041558098306e-01
-1.803024189912021125e-01
-1.802765011947580487e-01
-1.802598385568028316e-01
-1.802330843449346798e-01
-1.802121414639870078e-01
-1.801851964643382820e-01
-1.801718382805162222e-01
-1.801328717410985991e-01
-1.801251676742319230e-01
-1.801063571614121006e-01
-1.800845206026084888e-01
-1.800739749614467811e-01
-1.800360949240826236e-01
-1.799999611722205295e-01
-1.799790044647478493e-01
-1.799618203081878587e-01
-1.799524383601509014e-01
-1.799314094454483315e-01
-1.798953326428946731e-01
-1.798779322550331794e-01
-1.798444565283230656e-01
-1.798378701285026915e-01
-1.798165255912196614e-01
-1.797935805920303776e-01
-1.797674685028670116e-01
-1.797619858960549655e-01
-1.797312009349443240e-01
-1.797172195622727953e-01
-1.797045808814978218e-01
-1.796806409369581803e-01
-1.796546748611077271e-01
-1.796428973483335800e-01
-1.796271646064109828e-01
-1.796040219818840766e-01
-1.795820780281085494e-01
-1.795627163208826649e-01
-1.795235839799733946e-01
-1.794836998619502022e-01
-1.794730186075058076e-01
-1.794561723103144935e-01
-1.794382658392452978e-01
-1.794291535715121788e-01
-1.793917200578434845e-01
-1.793747812166799904e-01
-1.793630858730814737e-01
-1.793482715455899656e-01
-1.793013321278842387e-01
-1.792896169337634404e-01
-1.792721656536656050e-01
-1.792630174850109448e-01
-1.792568654850605903e-01
-1.792301738091942875e-01
-1.792222432801344190e-01
-1.792013219946865521e-01
-1.791995620776863640e-01
-1.791658785924969965e-01
-1.791479016632097632e-01
-1.791189684121071157e-01
-1.791007133239470306e-01
-1.790949671402237708e-01
-1.790851059620624519e-01
-1.790269277517252955e-01
-1.790109890994364683e-01
-1.789815335972349264e-01
-1.789582253471168616e-01
-1.789349160158184016e-01
-1.789187774830144906e-01
-1.788943301767697835e-01
-1.788860400683456309e-01
-1.788797834594139657e-01
-1.788317493448656481e-01
-1.788105741857211606e-01
-1.788040426442720210e-01
-1.787988837676802445e-01
-1.787851448272722299e-01
-1.787516204004455933e-01
-1.787426877080851295e-01
-1.787145804676303906e-01
-1.787008323683894062e-01
-1.786852437931195081e-01
-1.786643752717894662e-01
-1.786391576906440348e-01
-1.786304981747972032e-01
-1.786190198061179124e-01
-1.785715427433563485e-01
-1.785372084613497390e-01
-1.785279080281358399e-01
-1.785168239934435408e-01
-1.784794622135708331e-01
-1.784586316888937541e-01
-1.784361626220269392e-01
-1.784275335066854984e-01
-1.783999714186588759e-01
-1.783756845352371667e-01
-1.783659521121568892e-01
-1.783311525715624013e-01
-1.783168316415465471e-01
-1.782907764546939888e-01
-1.782705391420900676e-01
-1.782630037165823245e-01
-1.782357640477514327e-01
-1.782247844608568221e-01
-1.782028149952786800e-01
-1.781789472453381429e-01
-1.781583941853354669e-01
-1.781306814597968802e-01
-1.781214713490079926e-01
-1.780956481375919609e-01
-1.780881105165872391e-01
-1.780467369699595681e-01
-1.780354245423423354e-01
-1.779923622632353375e-01
-1.779809182109550469e-01
-1.779598374464285704e-01
-1.779514980112060774e-01
-1.779341878726203863e-01
-1.779033490295413578e-01
-1.778935503848731448e-01
-1.778811845917662726e-01
-1.778504582833066727e-01
-1.778381039516172268e-01
-1.778094758981726697e-01
-1.777991095981021341e-01
-1.777623500392709333e-01
-1.777533475139214669e-01
-1.777398615973148077e-01
-1.777037017629508053e-01
-1.777010129048538778e-01
-1.776613729902686845e-01
-1.776500489890930345e-01
-1.776282951873930926e-01
-1.775935654654837714e-01
-1.775830245669949847e-01
-1.775696762215190350e-01
-1.775512032217541059e-01
-1.775383592729163629e-01
-1.775222881638785499e-01
-1.775022277703187379e-01
-1.774834773208120720e-01
-1.774689225767200340e-01
-1.774477920770096695e-01
-1.774131051177723628e-01
-1.773952343473578774e-01
-1.773731434406493057e-01
-1.773571726414042427e-01
-1.773206330371850936e-01
-1.773162924801543472e-01
-1.772955294827663619e-01
-1.772893046144046192e-01
-1.772549863083449639e-01
-1.772426137295535775e-01
-1.772104719251555438e-01
-1.771996559496487045e-01
-1.771819627585849433e-01
-1.771800119595017264e-01
-1.771258106637870200e-01
-1.771127716097499472e-01
-1.770962355882093608e-01
-1.770733835911645349e-01
-1.770712261740940985e-01
-1.770389998312190127e-01
-1.770120203582812302e-01
-1.770078665090578929e-01
-1.769926407429064930e-01
-1.769697322579544541e-01
-1.769582634774240493e-01
-1.769363890228304870e-01
-1.769145554536705744e-01
-1.768883122937946473e-01
-1.768700700839474782e-01
-1.768609848493047365e-01
-1.768501646323119014e-01
-1.768256627190936126e-01
-1.768070506887744475e-01
-1.767738975563498405e-01
-1.767668449839585043e-01
-1.767330485043596133e-01
-1.767081346979815226e-01
-1.766917900841737388e-01
-1.766834783536145870e-01
-1.766491614038727676e-01
-1.766429261614157475e-01
-1.766080513559936116e-01
-1.765756444565610428e-01
-1.765683545835496915e-01
-1.765617116131714126e-01
-1.765297447561588462e-01
-1.765019581238548851e-01
-1.764990127771168538e-01
-1.764830079005711982e-01
-1.764613092700629549e-01
-1.764482705912871485e-01
-1.764243281100596472e-01
-1.763962142844006098e-01
-1.763849408426255150e-01
-1.763551574104525455e-01
-1.763478040897146493e-01
-1.763341260227566376e-01
-1.762968190811327052e-01
-1.762827372917708524e-01
-1.762527251239829618e-01
-1.762398851280397860e-01
-1.762078552457820302e-01
-1.762043083883396699e-01
-1.761919000678087988e-01
-1.761455243251395242e-01
-1.761231572802758050e-01
-1.761138416530041440e-01
-1.761032869201666073e-01
-1.760732945229228352e-01
-1.760442559380362426e-01
-1.760137999334400738e-01
-1.760127136279314164e-01
-1.760003440837252242e-01
-1.759727034327286666e-01
-1.759493243567029075e-01
-1.759162037756887287e-01
-1.759144086230598758e-01
-1.758866675020568926e-01
-1.758721104567931293e-01
-1.758651935688651524e-01
-1.758445313485257899e-01
-1.758222188356888260e-01
-1.757830777223658991e-01
-1.757790606566297376e-01
-1.757467597679157334e-01
-1.757164000899577028e-01
-1.756951554336190491e-01
-1.756936515944261257e-01
-1.756585484220081206e-01
-1.756389847316585651e-01
-1.756349232904048652e-01
-1.756210569815509215e-01
-1.756133178595287725e-01
-1.755855360516751507e-01
-1.755518921644693697e-01
-1.755381560824973708e-01
-1.754913523399579400e-01
-1.754771033736994834e-01
-1.754644882407490614e-01
-1.754473081157643666e-01
-1.754343818714832470e-01
-1.754199475987185397e-01
-1.754142054891377200e-01
-1.753946961302038088e-01
-1.753858751956859918e-01
-1.753595844594428854e-01
-1.753358364384304258e-01
-1.753297393916634361e-01
-1.753116946240170781e-01
-1.752810366160006961e-01
-1.752668319032042177e-01
-1.752411944158909496e-01
-1.752218131257007316e-01
-1.752096344174419174e-01
-1.751889843853109419e-01
-1.751670595431797373e-01
-1.751520272813197887e-01
-1.751397460179273113e-01
-1.751240872157139028e-01
-1.751056845255507532e-01
-1.750775330496702753e-01
-1.750660597962025999e-01
-1.750406680567394291e-01
-1.750009321442528298e-01
-1.749862471459949220e-01
-1.749826456215826387e-01
-1.749425985274235262e-01
-1.749335135837984390e-01
-1.749308923367189905e-01
-1.748898552487032354e-01
-1.748757317617282703e-01
-1.748501383979414459e-01
-1.748401525066721474e-01
-1.748114619429357308e-01
-1.747915153471623628e-01
-1.747631278180951098e-01
-1.747536192112724707e-01
-1.747338159322858187e-01
-1.747189118552916476e-01
-1.747113969818303580e-01
-1.746961535093680129e-01
-1.746811582182954958e-01
-1.746421567965442401e-01
-1.746194189512459971e-01
-1.746169728683366618e-01
-1.745740569677126097e-01
-1.745512270833626256e-01
-1.745372483293011201e-01
-1.745317886991356593e-01
-1.745196336138160331e-01
-1.745106562082886226e-01
-1.744759644390306286e-01
-1.744515123917527166e-01
-1.744376321283132580e-01
-1.743912738257534789e-01
-1.743807121083147949e-01
-1.743645813755183294e-01
-1.743418344834871125e-01
-1.743071397098541198e-01
-1.743007797741263076e-01
-1.742799173694477011e-01
-1.742672409292547464e-01
-1.742439380277049921e-01
-1.742382161275015662e-01
-1.741942623711748572e-01
-1.741868514504144871e-01
-1.741552432816985685e-01
-1.741481768238335448e-01
-1.741140917854418768e-01
-1.740847851359252352e-01
-1.740741666965827383e-01
-1.740658300830025262e-01
-1.740425151621331767e-01
-1.740377086532333695e-01
-1.740128886580626366e-01
-1.739921909006055256e-01
-1.739699984775406050e-01
-1.739689166364388750e-01
-1.739338735063494512e-01
-1.739082938199395523e-01
-1.739023783646666543e-01
-1.738649870005724574e-01
-1.738490075702781579e-01
-1.738354917206976213e-01
-1.738130643393548669e-01
-1.738012742179673720e-01
-1.737775372349532610e-01
-1.737500223239947794e-01
-1.737308443716127082e-01
-1.737102346841205569e-01
-1.736983550843434199e-01
-1.736777333831683867e-01
-1.736711201803211591e-01
-1.736355726169925284e-01
-1.736336378750921727e-01
-1.736065051847291429e-01
-1.735847522219041705e-01
-1.735712471806111767e-01
-1.735652656306065911e-01
-1.735508487277661605e-01
-1.735361477595973034e-01
-1.735075864340319685e-01
-1.734839129310124517e-01
-1.734587784247433317e-01
-1.734464460003609654e-01
-1.734344654255298435e-01
-1.733984732208495583e-01
-1.733903940876558303e-01
-1.733500262899698718e-01
-1.733391921146177350e-01
-1.733231542237467226e-01
-1.733006156579801060e-01
-1.732857261330298382e-01
-1.732644377895547205e-01
-1.732425168411304006e-01
-1.732319124411525746e-01
-1.732155646179055486e-01
-1.732004915819424784e-01
-1.731782722451208345e-01
-1.731574118649785721e-01
-1.731363011339626945e-01
-1.731127493222605618e-01
-1.730976609578541714e-01
-1.730823588626420051e-01
-1.730448246270314128e-01
-1.730286720474355222e-01
-1.730157246059612075e-01
-1.730024956615626996e-01
-1.729780949247441413e-01
-1.729707365698386623e-01
-1.729593908848826023e-01
-1.729433038800204658e-01
-1.729210874185527214e-01
-1.729027526048636521e-01
-1.728886415336792770e-01
-1.728648644358428688e-01
-1.728417757151460010e-01
-1.728310160757716984e-01
-1.728056294402651183e-01
-1.727852645107470220e-01
-1.727724411853792108e-01
-1.727633912460441734e-01
-1.727332313163456867e-01
-1.727154846406099842e-01
-1.726859911392101821e-01
-1.726695310444231191e-01
-1.726519129570133482e-01
-1.726464552475338032e-01
-1.726283912140850196e-01
-1.726073125241058548e-01
-1.726011076607376349e-01
-1.725883786465952086e-01
-1.725489079653232394e-01
-1.725410816703078498e-01
-1.725132826899128946e-01
-1.725058112415682188e-01
-1.724867788840283023e-01
-1.724555485710013158e-01
-1.724473917624390062e-01
-1.724249563760220094e-01
-1.723892023207789226e-01
-1.723882514752001494e-01
-1.723413950823895480e-01
-1.723331393451411064e-01
-1.723143511661883731e-01
-1.722979973260952979e-01
-1.722709836715436427e-01
-1.722513501252078139e-01
-1.722231251719684164e-01
-1.722128690745233504e-01
-1.722049298847859178e-01
-1.721866368211892040e-01
-1.721724066139482812e-01
-1.721470482990585527e-01
-1.721339497826271381e-01
-1.721231173796426983e-01
-1.720920330311152546e-01
-1.720723112546658218e-01
-1.720494482245966961e-01
-1.720254003608476245e-01
-1.719938342861360991e-01
-1.719778750090031894e-01
-1.719629322784225756e-01
-1.719592663654181952e-01
-1.719459399572152436e-01
-1.719346062006344988e-01
-1.719274491401298066e-01
-1.719008552086587482e-01
-1.718850142455236873e-01
-1.718579783054309806e-01
-1.718243585754864466e-01
-1.718131659767675179e-01
-1.718013201405072243e-01
-1.717898089752455948e-01
-1.717721278984184474e-01
-1.717456196065869634e-01
-1.717200603759458377e-01
-1.717094588464409266e-01
-1.716953964328764570e-01
-1.716785580721358340e-01
-1.716638962501657040e-01
-1.716322088421143033e-01
-1.715961075301088989e-01
-1.715679777058938260e-01
-1.715581568395621037e-01
-1.715436350278632394e-01
-1.715274259937487611e-01
-1.715202506933264925e-01
-1.715110967072962234e-01
-1.714652982733044784e-01
-1.714396832438434548e-01
-1.714310945891877602e-01
-1.714094582757150764e-01
-1.713914244137107190e-01
-1.713895414548277096e-01
-1.713736811536203664e-01
-1.713483728482827484e-01
-1.713266651044182964e-01
-1.713191794218661135e-01
-1.713075985546267943e-01
-1.712690255000930972e-01
-1.712541966211182376e-01
-1.712337777994314414e-01
-1.712138085927545628e-01
-1.711936533074367439e-01
-1.711740625241419678e-01
-1.711634709595918902e-01
-1.711486342245903125e-01
-1.711165532579266846e-01
-1.711022813869922665e-01
-1.710789931929214691e-01
-1.710744866212349780e-01
-1.710553227482689009e-01
-1.710415150190026934e-01
-1.710072598713744951e-01
-1.709973176173020248e-01
-1.709744270714185221e-01
-1.709530669449410012e-01
-1.709485679455461649e-01
-1.709259135461450030e-01
-1.709039813860352974e-01
-1.708865328675792661e-01
-1.708731436453134189e-01
-1.708596336747064959e-01
-1.708433645807963530e-01
-1.708253576634470861e-01
-1.708007672622579021e-01
-1.707824914195788801e-01
-1.707628548614976705e-01
-1.707543455151593337e-01
-1.707347284569589174e-01
-1.707083251065123486e-01
-1.706931324295611896e-01
-1.706645104299659987e-01
-1.706579246827811258e-01
-1.706298215926387862e-01
-1.706006049093053423e-01
-1.705890292491925309e-01
-1.705549094158889112e-01
-1.705401079436469902e-01
-1.705130888163513547e-01
-1.704927225398298885e-01
-1.704817004296515504e-01
-1.704681551498566094e-01
-1.704495528561795481e-01
-1.704440298629373574e-01
-1.704319113206643477e-01
-1.704236825349260132e-01
-1.703921637277369117e-01
-1.703857961289174661e-01
-1.703531072341244457e-01
-1.703245699950302616e-01
-1.703239403343172476e-01
-1.703133557523904829e-01
-1.702907277881503811e-01
-1.702737866033939007e-01
-1.702700853165874662e-01
-1.702372362174460474e-01
-1.702116946089493044e-01
-1.701915569544703577e-01
-1.701758279972301890e-01
-1.701544636541442446e-01
-1.701428625142213658e-01
-1.701264010864663723e-01
-1.701025216099494863e-01
-1.700735278993613653e-01
-1.700567368899191245e-01
-1.700503215745819974e-01
-1.700323951164198211e-01
-1.700083575649791734e-01
-1.699891557957843580e-01
-1.699779998905725786e-01
-1.699694025241325068e-01
-1.699450105781694365e-01
-1.699117482096208220e-01
-1.698989133245828176e-01
-1.698877402848443796e-01
-1.698818072048868255e-01
-1.698364172829957275e-01
-1.698182669251235843e-01
-1.698137680965182417e-01
-1.698054963881030499e-01
-1.697636316456009875e-01
-1.697582633763384530e-01
-1.697404378133353930e-01
-1.697353615325670750e-01
-1.697225145288084325e-01
-1.697110431990833668e-01
-1.696917005942520928e-01
-1.696665697044033583e-01
-1.696562823216953286e-01
-1.696368892068867984e-01
-1.696231287884371053e-01
-1.696127594122452398e-01
-1.695709571117826608e-01
-1.695450825317200150e-01
-1.695323418372453594e-01
-1.695112702477138689e-01
-1.694929076456411776e-01
-1.694840742791555166e-01
-1.694564646390186446e-01
-1.694362531876454359e-01
-1.694273674901421167e-01
-1.694094750763436297e-01
-1.694048357779210368e-01
-1.693671406851383066e-01
-1.693609043440337802e-01
-1.693515885613131877e-01
-1.693351378754903158e-01
-1.693057108329563132e-01
-1.692943981104584328e-01
-1.692725789394247671e-01
-1.692488916034762259e-01
-1.692326774140232026e-01
-1.692143613085546616e-01
-1.692006535994928507e-01
-1.691826016233969887e-01
-1.691624058360596261e-01
-1.691448288908404263e-01
-1.691366697539869457e-01
-1.691024209345201035e-01
-1.690897388900490794e-01
-1.690788021961213139e-01
-1.690693426581043601e-01
-1.690417136289152078e-01
-1.690272773662870875e-01
-1.689929187206979377e-01
-1.689752070484967783e-01
-1.689669302452030952e-01
-1.689305363750437383e-01
-1.689201658130252415e-01
-1.688991977429707414e-01
-1.688697783677537423e-01
-1.688650036222426598e-01
-1.688398283939832323e-01
-1.688253916352644712e-01
-1.687994237849813062e-01
-1.687977479131035352e-01
-1.687879874713840711e-01
-1.687704612626678979e-01
-1.687427674063914362e-01
-1.687267377064361196e-01
-1.686971805943577873e-01
-1.686761589376383486e-01
-1.686558404976173653e-01
-1.686488266309792150e-01
-1.686315366126514281e-01
-1.686018625284377570e-01
-1.685938312386465743e-01
-1.685792540424687069e-01
-1.685581465589174599e-01
-1.685335951230590990e-01
-1.685174040201744272e-01
-1.685077728309438971e-01
-1.684863692238911526e-01
-1.684476756125558583e-01
-1.684396039109713750e-01
-1.684144543326450694e-01
-1.684098392994291260e-01
-1.683757058971249720e-01
-1.683540472903525542e-01
-1.683401341958619679e-01
-1.683325174268191227e-01
-1.683051742595306766e-01
-1.682856716121599594e-01
-1.682827050144226066e-01
-1.682595719721776129e-01
-1.682365035046185509e-01
-1.682271777655975353e-01
-1.681868727538994857e-01
-1.681714895512282648e-01
-1.681611871224040766e-01
-1.681455987232001736e-01
-1.681248512557977359e-01
-1.681064075227366172e-01
-1.680997313724904019e-01
-1.680850018575418825e-01
-1.680718447418531603e-01
-1.680476953005078933e-01
-1.680201107144024542e-01
-1.680186837172040482e-01
-1.680123826245010776e-01
-1.679947899642169062e-01
-1.679677227529085548e-01
-1.679510650519305259e-01
-1.679271870796568145e-01
-1.679179722636858774e-01
-1.678823742370584848e-01
-1.678685776557370390e-01
-1.678454835093184938e-01
-1.678370495105958038e-01
-1.678300002056680174e-01
-1.678199937591967061e-01
-1.678009981584280552e-01
-1.677589589455800723e-01
-1.677466561158377223e-01
-1.677382909418815848e-01
-1.677065627190132413e-01
-1.676919124340271738e-01
-1.676723240320545649e-01
-1.676649492786426721e-01
-1.676456175798090587e-01
-1.676204892609551300e-01
-1.676025187365110525e-01
-1.675758971173458289e-01
-1.675699238666653046e-01
-1.675627728731266530e-01
-1.675497716322245922e-01
-1.675473395454225300e-01
-1.675185138204416113e-01
-1.674788776391991085e-01
-1.674622570601242422e-01
-1.674549571457603636e-01
-1.674281974864834655e-01
-1.674167937531825245e-01
-1.673844245764448679e-01
-1.673724325190436013e-01
-1.673654523436327590e-01
-1.673466678555781684e-01
-1.673229151122887781e-01
-1.673043681705825847e-01
-1.672876186989629421e-01
-1.672695975560963000e-01
-1.672486077258940329e-01
-1.672360028989853253e-01
-1.672057739354772810e-01
-1.671976690079103600e-01
-1.671825141616088972e-01
-1.671632598301536210e-01
-1.671293738229484571e-01
-1.671169769424521445e-01
-1.670968739708755257e-01
-1.670779279902317449e-01
-1.670717252151443788e-01
-1.670634653875192610e-01
-1.670381562257431118e-01
-1.670319851439133196e-01
-1.670209723249950762e-01
-1.669973183342552681e-01
-1.669856414129765043e-01
-1.669577324317104150e-01
-1.669485558335901121e-01
-1.669383781217677887e-01
-1.669288158558872581e-01
-1.669040676973096438e-01
-1.668915902400208429e-01
-1.668478049705832134e-01
-1.668259349571362127e-01
-1.668082539074371706e-01
-1.667949595141096086e-01
-1.667822900406784048e-01
-1.667600781747180516e-01
-1.667539334721556410e-01
-1.667439513034233711e-01
-1.667160959865246206e-01
-1.666980805776825392e-01
-1.666805773753183006e-01
-1.666777442230005790e-01
-1.666606906805448429e-01
-1.666305696766143263e-01
-1.666289219913254516e-01
-1.666132799282243893e-01
-1.665984804768181338e-01
-1.665864624994591314e-01
-1.665739297869783808e-01
-1.665424802457165510e-01
-1.665257488855120815e-01
-1.664821761804620714e-01
-1.664727125032305355e-01
-1.664497326287746604e-01
-1.664442710917866664e-01
-1.664171386585424628e-01
-1.663872031360088544e-01
-1.663702501409398682e-01
-1.663575605946123193e-01
-1.663388549189976640e-01
-1.663224692318635567e-01
-1.662974593265206524e-01
-1.662877358046372656e-01
-1.662730009674012466e-01
-1.662559742150961917e-01
-1.662516393218975153e-01
-1.662253144442056296e-01
-1.662055979517162441e-01
-1.661973972374571895e-01
-1.661513688537324396e-01
-1.661490479637995343e-01
-1.661212958196249534e-01
-1.661030132167481133e-01
-1.660910997907553144e-01
-1.660832454282155091e-01
-1.660466692892186291e-01
-1.660149050013301208e-01
-1.660061840633213770e-01
-1.659952981847449549e-01
-1.659807190276788302e-01
-1.659690978813131157e-01
-1.659624786774133998e-01
-1.659438333275568001e-01
-1.659273579164275703e-01
-1.658944536801024716e-01
-1.658885886950530464e-01
-1.658785976493072634e-01
-1.658527243587188671e-01
-1.658476602745475592e-01
-1.658240547242128549e-01
-1.658125313380373056e-01
-1.658010583827347617e-01
-1.657772546385730683e-01
-1.657511113797960345e-01
-1.657317028055957930e-01
-1.657215912211082443e-01
-1.657103313324786165e-01
-1.656811172732449156e-01
-1.656681601315102836e-01
-1.656545832837210130e-01
-1.656280771737541624e-01
-1.656268167426131477e-01
-1.655911055178141411e-01
-1.655860449304311643e-01
-1.655701757308166155e-01
-1.655390398503989169e-01
-1.655208187132788111e-01
-1.655035420849745864e-01
-1.654979459504875572e-01
-1.654814326947763869e-01
-1.654451845618101213e-01
-1.654411420281113876e-01
-1.654289473344129902e-01
-1.654006144112747934e-01
-1.653874494014112018e-01
-1.653646993300727230e-01
-1.653477521922387394e-01
-1.653351242191894999e-01
-1.653184896670134019e-01
-1.653018449529631839e-01
-1.652779989858152443e-01
-1.652762548838655476e-01
-1.652431897795049176e-01
-1.652347438781547884e-01
-1.652278253753551307e-01
-1.651969263800313892e-01
-1.651750246318217652e-01
-1.651427729740338468e-01
-1.651340764521982973e-01
-1.651128262107209310e-01
-1.651046014129597395e-01
-1.650832451429001535e-01
-1.650723349504024107e-01
-1.650651915597776687e-01
-1.650380404580084615e-01
-1.650216260441940974e-01
-1.650085839833015933e-01
-1.649945346552617043e-01
-1.649794511334302105e-01
-1.649435688925026400e-01
-1.649351613379197168e-01
-1.649051814544096328e-01
-1.648999510185808204e-01
-1.648849392895946897e-01
-1.648659127990166062e-01
-1.648417317563206641e-01
-1.648279574824411120e-01
-1.648192099577594494e-01
-1.648037753444515363e-01
-1.647816021876809534e-01
-1.647597412020003205e-01
-1.647362085070921967e-01
-1.647292660967184519e-01
-1.647155286583938394e-01
-1.647107052609655953e-01
-1.646960339555935127e-01
-1.646781873743040081e-01
-1.646502834007492200e-01
-1.646340707944657922e-01
-1.646087659592675445e-01
-1.645860363674228055e-01
-1.645629490407667928e-01
-1.645585680223816405e-01
-1.645421887405669470e-01
-1.645272798507115830e-01
-1.645234734410942479e-01
-1.644989956344907744e-01
-1.644903234689776839e-01
-1.644813338081120846e-01
-1.644608712619328728e-01
-1.644487730584284213e-01
-1.644306888128319599e-01
-1.644088377410997670e-01
-1.643908436921323601e-01
-1.643896399072772851e-01
-1.643558942102591458e-01
-1.643319196672592131e-01
-1.643118996200275128e-01
-1.643041471127421604e-01
-1.642866963663895119e-01
-1.642663627560815298e-01
-1.642548054415841619e-01
-1.642321371269782615e-01
-1.642099491101247644e-01
-1.641980487698475044e-01
-1.641670509365522057e-01
-1.641485596152054693e-01
-1.641221858324091176e-01
-1.641170550313216792e-01
-1.641052562068139875e-01
-1.640766260240748564e-01
-1.640558871637510518e-01
-1.640550652238730867e-01
-1.640368558222531914e-01
-1.640141962048470570e-01
-1.639921419912238054e-01
-1.639826623086684254e-01
-1.639801598486719525e-01
-1.639576774100366952e-01
-1.639344615244641146e-01
-1.639192411268091121e-01
-1.639055738315163824e-01
-1.638862360294703890e-01
-1.638691283821473721e-01
-1.638512533776899094e-01
-1.638135153470258731e-01
-1.638046676412157621e-01
-1.637887902659959094e-01
-1.637823304783713740e-01
-1.637685294292504645e-01
-1.637398855769800488e-01
-1.637224386490085393e-01
-1.637040911997174053e-01
-1.636977052726900916e-01
-1.636749411249835973e-01
-1.636559419426734385e-01
-1.636394403201180681e-01
-1.636099193850372724e-01
-1.636004388068629800e-01
-1.635868094039550913e-01
-1.635730464686925290e-01
-1.635509299086206902e-01
-1.635166522187240512e-01
-1.634965364634065055e-01
-1.634870218793364471e-01
-1.634742624730049498e-01
-1.634676110570961183e-01
-1.634549665913921090e-01
-1.634183022223174853e-01
-1.633950254328126739e-01
-1.633900514158541095e-01
-1.633860460787570634e-01
-1.633766199011694176e-01
-1.633286418847167409e-01
-1.633182947968302989e-01
-1.633084154325408766e-01
-1.633027128426668972e-01
-1.632749728638589470e-01
-1.632551842349667659e-01
-1.632468503533369975e-01
-1.632410121095622113e-01
-1.632064620500954244e-01
-1.631956632574257104e-01
-1.631806779264613483e-01
-1.631497614384663231e-01
-1.631441584070917605e-01
-1.631236875328780922e-01
-1.631073844599302824e-01
-1.630958962682374780e-01
-1.630507294548311781e-01
-1.630491968200605823e-01
-1.630423276628955032e-01
-1.630233536830648089e-01
-1.630068929079177553e-01
-1.629911844174828928e-01
-1.629486748710218813e-01
-1.629469082283746262e-01
-1.629190518160369139e-01
-1.629097831134468377e-01
-1.628929948550295603e-01
-1.628515332308547170e-01
-1.628478933141080109e-01
-1.628332805366926594e-01
-1.628128315496751022e-01
-1.628022719351600034e-01
-1.627948191273425604e-01
-1.627708854559036800e-01
-1.627555249406290039e-01
-1.627433868196953015e-01
-1.627185847634086413e-01
-1.627050239745732596e-01
-1.627023756408803035e-01
-1.626789285363216542e-01
-1.626539924304852280e-01
-1.626414649649567390e-01
-1.626218268037305514e-01
-1.626054176361058645e-01
-1.625885661394341763e-01
-1.625671314610484253e-01
-1.625477284722689209e-01
-1.625435673176682250e-01
-1.625116345898721670e-01
-1.625033907004383993e-01
-1.624824463237291294e-01
-1.624676502934043199e-01
-1.624578383939969950e-01
-1.624271970633623940e-01
-1.624115655471406183e-01
-1.624017798529094614e-01
-1.623833165603028317e-01
-1.623633224101688477e-01
-1.623519250030170391e-01
-1.623354091527881016e-01
-1.623010716742354087e-01
-1.623006906531868632e-01
-1.622874644174708281e-01
-1.622756607601245626e-01
-1.622634688981047513e-01
-1.622524983614752336e-01
-1.622159288943028355e-01
-1.621977557697587002e-01
-1.621841932534795749e-01
-1.621611217721192766e-01
-1.621465416639840951e-01
-1.621275666261886017e-01
-1.621179035874804053e-01
-1.621048006853109125e-01
-1.620878055049597144e-01
-1.620670788795727235e-01
-1.620615276133171578e-01
-1.620481537467332867e-01
-1.620345830173184065e-01
-1.619901911884270296e-01
-1.619700854704220205e-01
-1.619599891510025702e-01
-1.619472007646158285e-01
-1.619313948333386821e-01
-1.619271734720391098e-01
-1.619046518147932989e-01
-1.618935792268649532e-01
-1.618748907372602186e-01
-1.618550644716677533e-01
-1.618284850073837267e-01
-1.618146138346216734e-01
-1.618008875063547125e-01
-1.617720323595706056e-01
-1.617649330955604481e-01
-1.617533050955336782e-01
-1.617429743759777883e-01
-1.617255047599492346e-01
-1.617102060954189735e-01
-1.616978701026303700e-01
-1.616731144094420425e-01
-1.616558946336226488e-01
-1.616457177854495608e-01
-1.616289955112091281e-01
-1.616171272165538575e-01
-1.616063802747527700e-01
-1.615676383003546157e-01
-1.615571562569322051e-01
-1.615482241474435199e-01
-1.615176588354126086e-01
-1.615119368735841165e-01
-1.614927016100101698e-01
-1.614849094228060777e-01
-1.614699035386170933e-01
-1.614558332220899783e-01
-1.614469713412427510e-01
-1.614254714581869754e-01
-1.613964206643344612e-01
-1.613864987738752310e-01
-1.613392805681556075e-01
-1.613359499200537339e-01
-1.613260949126604782e-01
-1.613145775792074466e-01
-1.612838207113354572e-01
-1.612646503471556469e-01
-1.612451025386192616e-01
-1.612322013483912797e-01
-1.612258741243483562e-01
-1.612135553927962484e-01
-1.611947634868803880e-01
-1.611689893947129693e-01
-1.611579642786119815e-01
-1.611551187008191943e-01
-1.611309617917571213e-01
-1.611090304288566866e-01
-1.610965111454678578e-01
-1.610733332686798414e-01
-1.610508120532792298e-01
-1.610401087517318586e-01
-1.610359865574619298e-01
-1.610318570999565435e-01
-1.610087148426837533e-01
-1.609786384989238539e-01
-1.609545357468398219e-01
-1.609429219841625458e-01
-1.609245816413939489e-01
-1.609033768346517790e-01
-1.608965145991375079e-01
-1.608666397542299065e-01
-1.608472740802016077e-01
-1.608373588328926851e-01
-1.608194118471615308e-01
-1.608068027464347738e-01
-1.608016216271270782e-01
-1.607655210217996955e-01
-1.607580050267392591e-01
-1.607382534425821907e-01
-1.607245459575607216e-01
-1.606925885481302330e-01
-1.606740645908398268e-01
-1.606440402411896118e-01
-1.606308631065894998e-01
-1.606131160756269494e-01
-1.606025493110088131e-01
-1.605859141799050038e-01
-1.605706008400101248e-01
-1.605472431122771937e-01
-1.605453292680598110e-01
-1.605229410451209926e-01
-1.605026884936392451e-01
-1.604976852973948043e-01
-1.604834771086710854e-01
-1.604780961304021480e-01
-1.604673655103118490e-01
-1.604360882640376573e-01
-1.604210659968086650e-01
-1.604044043301892097e-01
-1.604020272902075273e-01
-1.603818893262914380e-01
-1.603672652305589419e-01
-1.603338736152599142e-01
-1.603091388367377246e-01
-1.602977569144224401e-01
-1.602804990356228032e-01
-1.602628815431192399e-01
-1.602446548487767297e-01
-1.602230638512699146e-01
-1.602099023910397713e-01
-1.601962237814780476e-01
-1.601832120944869098e-01
-1.601681432714674447e-01
-1.601383965140408261e-01
-1.601230948877844784e-01
-1.601053786075441465e-01
-1.600864403656421242e-01
-1.600810452756801783e-01
-1.600725905533891824e-01
-1.600453739233902439e-01
-1.600313452651372648e-01
-1.600144821882141799e-01
-1.600073720916847519e-01
-1.599725110883288282e-01
-1.599632955603638718e-01
-1.599593099371434679e-01
-1.599459728956272864e-01
-1.599347890170421116e-01
-1.598862277725383862e-01
-1.598817655299505369e-01
-1.598601012077476291e-01
-1.598339154656591155e-01
-1.598100818411927748e-01
-1.597963203897337925e-01
-1.597931672155112337e-01
-1.597823497216958044e-01
-1.597690375584481237e-01
-1.597552250441487409e-01
-1.597317856764333688e-01
-1.597076046305391794e-01
-1.596815839556424699e-01
-1.596703984790293629e-01
-1.596626806647823693e-01
-1.596469797537395097e-01
-1.596301262799027509e-01
-1.596107712940219026e-01
-1.595915812183343330e-01
-1.595869324775666120e-01
-1.595753678993458435e-01
-1.595590471780747310e-01
-1.595369881627979047e-01
-1.595275893145019497e-01
-1.594993293039939641e-01
-1.594791105579967949e-01
-1.594646934795611037e-01
-1.594523421979051614e-01
-1.594416018582390238e-01
-1.594358333708447706e-01
-1.594123677324558175e-01
-1.594030604258644956e-01
-1.593863746393528735e-01
-1.593539729556677220e-01
-1.593323825359935220e-01
-1.593073619965816867e-01
-1.592999379896452294e-01
-1.592812107053581117e-01
-1.592742666455088385e-01
-1.592628613981452723e-01
-1.592169952230714502e-01
-1.592085649026615535e-01
-1.591943977785827968e-01
-1.591760174985561715e-01
-1.591641677887383755e-01
-1.591314469578725965e-01
-1.591248829049345670e-01
-1.591175025103755414e-01
-1.590915174052611736e-01
-1.590869570577527203e-01
-1.590720714530546032e-01
-1.590597666548613232e-01
-1.590465238892631583e-01
-1.590275136446413495e-01
-1.589986801828873753e-01
-1.589787623094512381e-01
-1.589774121811417529e-01
-1.589529257083630298e-01
-1.589463738704082196e-01
-1.589263374147898422e-01
-1.589153354926496342e-01
-1.588868879998804606e-01
-1.588759488946777654e-01
-1.588602497581667050e-01
-1.588413423470075858e-01
-1.588387165407686430e-01
-1.588260167671708412e-01
-1.587873204908776814e-01
-1.587771317529095561e-01
-1.587701511652053199e-01
-1.587239494753015234e-01
-1.587135683377346451e-01
-1.586974453620599024e-01
-1.586718077659501902e-01
-1.586564470027032603e-01
-1.586484620322010652e-01
-1.586230244204169804e-01
-1.586099292431576435e-01
-1.586031366243459972e-01
-1.585643296715966155e-01
-1.585571162929603761e-01
-1.585404400846071871e-01
-1.585222979519951281e-01
-1.585093382840112586e-01
-1.584927245466058454e-01
-1.584781317910233800e-01
-1.584749117778734562e-01
-1.584330612714316688e-01
-1.584279816265713181e-01
-1.584060917673640323e-01
-1.583701836944335917e-01
-1.583544683204660686e-01
-1.583506085513361750e-01
-1.583371578930537205e-01
-1.583270055831519640e-01
-1.582981476824597278e-01
-1.582795099406185679e-01
-1.582714489730633334e-01
-1.582528281083032673e-01
-1.582442917699715124e-01
-1.582186608828544672e-01
-1.581882200040494180e-01
-1.581738425985974583e-01
-1.581672281006790415e-01
-1.581603863047632008e-01
-1.581330269077826922e-01
-1.581174306672151197e-01
-1.581054612486474942e-01
-1.580928653945305462e-01
-1.580805519357563749e-01
-1.580708209608752135e-01
-1.580397275251766986e-01
-1.580260307553071342e-01
-1.580053606127811427e-01
-1.579825399276426623e-01
-1.579749361173845013e-01
-1.579553769307369682e-01
-1.579419851034261080e-01
-1.579341004942031723e-01
-1.579279823259035209e-01
-1.578980743365984707e-01
-1.578564721623441636e-01
-1.578373256333183983e-01
-1.578294281646077657e-01
-1.578175068562836514e-01
-1.577925270611483799e-01
-1.577833950053275647e-01
-1.577752475266051557e-01
-1.577584819015862005e-01
-1.577313056000831382e-01
-1.577181763086902277e-01
-1.577031781320203940e-01
-1.576844275241627846e-01
-1.576732555713160067e-01
-1.576607934707050518e-01
-1.576350131333165150e-01
-1.576295279418727380e-01
-1.576107806590838489e-01
-1.575863945085636542e-01
-1.575670597277152307e-01
-1.575597717451255042e-01
-1.575389153253284324e-01
-1.575371902264519064e-01
-1.575143508007848525e-01
-1.575111716661435624e-01
-1.574944300980574974e-01
-1.574641638963542034e-01
-1.574467622476225237e-01
-1.574245437425232930e-01
-1.574055389015658890e-01
-1.574023670999452063e-01
-1.573856458289017990e-01
-1.573609695396699926e-01
-1.573403253156552550e-01
-1.573303851563218614e-01
-1.573202351830877976e-01
-1.573009710753582868e-01
-1.572822453343362681e-01
-1.572639421095955448e-01
-1.572368764651322914e-01
-1.572167607923269927e-01
-1.572088181235066773e-01
-1.571974261031638953e-01
-1.571783121957307516e-01
-1.571593025092573592e-01
-1.571468523008913154e-01
-1.571193748261007217e-01
-1.571051633775258360e-01
-1.570873867763657450e-01
-1.570822433148361674e-01
-1.570664572470719667e-01
-1.570457124251229408e-01
-1.570431476893987821e-01
-1.570322298051438081e-01
-1.569998273428875046e-01
-1.569714521778401428e-01
-1.569637495485653456e-01
-1.569485695426428573e-01
-1.569321200497981184e-01
-1.569076680689722170e-01
-1.568977960587250586e-01
-1.568920812790017549e-01
-1.568652060797844916e-01
-1.568598461706978420e-01
-1.568428687391564824e-01
-1.568066708717769653e-01
-1.567840796979677598e-01
-1.567754702101541164e-01
-1.567519503070652354e-01
-1.567442658052322080e-01
-1.567286820419111493e-01
-1.567199270250497212e-01
-1.567128632991872939e-01
-1.566987811684402987e-01
-1.566791595208741616e-01
-1.566615429255386882e-01
-1.566420345801429193e-01
-1.566288839773879171e-01
-1.566036500207708682e-01
-1.565965995901445196e-01
-1.565696166422632374e-01
-1.565636901712719464e-01
-1.565436703779293226e-01
-1.565363194152624149e-01
-1.565169622530582783e-01
-1.564732843386276162e-01
-1.564694357915353828e-01
-1.564587078204380810e-01
-1.564449584906976165e-01
-1.564317844845696803e-01
-1.563987545007569646e-01
-1.563932452083430513e-01
-1.563768719901819093e-01
-1.563629732198968392e-01
-1.563337311393512008e-01
-1.563110101506336447e-01
-1.562969789150970290e-01
-1.562926016458227596e-01
-1.562887199315665943e-01
-1.562574739964906478e-01
-1.562540455641039383e-01
-1.562386650463519211e-01
-1.562199066297916827e-01
-1.561970320316426741e-01
-1.561851784130695309e-01
-1.561673912776149475e-01
-1.561531755729579363e-01
-1.561390656067281613e-01
-1.561199549125027453e-01
-1.561069402374178072e-01
-1.560969127773718101e-01
-1.560838007239321312e-01
-1.560812573534899328e-01
-1.560707152519948959e-01
-1.560410716215374916e-01
-1.560220101936756754e-01
-1.560145261205957146e-01
-1.559980783253468450e-01
-1.559924447211590015e-01
-1.559620832043663585e-01
-1.559331151219303657e-01
-1.559068134724523325e-01
-1.558949286006421353e-01
-1.558859938029094894e-01
-1.558747623960793083e-01
-1.558604721932648207e-01
-1.558387265103343688e-01
-1.558283176571204354e-01
-1.558027788261945601e-01
-1.557763680070325951e-01
-1.557460581356094886e-01
-1.557413750611882086e-01
-1.557224386550087047e-01
-1.557206058494722267e-01
-1.556971955688749576e-01
-1.556907343639978292e-01
-1.556709897222925687e-01
-1.556587200853731257e-01
-1.556447395101927533e-01
-1.556148006786481630e-01
-1.556003921063283113e-01
-1.555842722030022496e-01
-1.555668663886284331e-01
-1.555437436000720874e-01
-1.555252327266634649e-01
-1.555025185247624342e-01
-1.554975892993768205e-01
-1.554788981238937329e-01
-1.554738992882711834e-01
-1.554479012368275015e-01
-1.554363494808649881e-01
-1.554302983238231850e-01
-1.554046347504327574e-01
-1.553883497194605001e-01
-1.553730010057218225e-01
-1.553394577758463457e-01
-1.553305586710827524e-01
-1.553227606927895799e-01
-1.553020691731494263e-01
-1.552955366552298266e-01
-1.552870479360769496e-01
-1.552712449159326935e-01
-1.552478395862535721e-01
-1.552405710694864938e-01
-1.552082650903660599e-01
-1.551889611587150830e-01
-1.551737995828574856e-01
-1.551533665235404480e-01
-1.551392255729656666e-01
-1.551211441751749187e-01
-1.551118791664960750e-01
-1.551002488024037507e-01
-1.550859923913102401e-01
-1.550659074194215559e-01
-1.550494889597348325e-01
-1.550294504510510984e-01
-1.550050092367769028e-01
-1.549976929598822495e-01
-1.549694773493145439e-01
-1.549610193907327294e-01
-1.549483820201440487e-01
-1.549351699452195530e-01
-1.549267800938170514e-01
-1.549013366886362875e-01
-1.548868349550394097e-01
-1.548682163453939109e-01
-1.548545530962168182e-01
-1.548409691357924278e-01
-1.548358175138230541e-01
-1.548206869476757008e-01
-1.547871737182719976e-01
-1.547792019943801667e-01
-1.547717958396677140e-01
-1.547614390964340836e-01
-1.547445433636875367e-01
-1.547361104723132819e-01
-1.547003624694414381e-01
-1.546864452973352733e-01
-1.546692372110317071e-01
-1.546432334883020843e-01
-1.546330542955660636e-01
-1.546109558522852367e-01
-1.546009539073677219e-01
-1.545894100661893700e-01
-1.545788442280377206e-01
-1.545561848124820670e-01
-1.545381236775634215e-01
-1.545319799903991931e-01
-1.545102719232624155e-01
-1.545007840764668350e-01
-1.544912290507032826e-01
-1.544757126749336518e-01
-1.544553231722979314e-01
-1.544415962525889918e-01
-1.544300036127744802e-01
-1.544141698609201030e-01
-1.544043443698048801e-01
-1.543887686221265265e-01
-1.543579313388223351e-01
-1.543264158630931471e-01
-1.543155678797230590e-01
-1.543050022944766342e-01
-1.542915272257241455e-01
-1.542884335581375388e-01
-1.542635425924217540e-01
-1.542403041125831598e-01
-1.542175795397217053e-01
-1.542093072544900856e-01
-1.541857218336747104e-01
-1.541775719975641001e-01
-1.541660389363594397e-01
-1.541456858294623367e-01
-1.541223162501499655e-01
-1.541080984675249066e-01
-1.541004147542912317e-01
-1.540678137086560762e-01
-1.540543362795878113e-01
-1.540451721488331760e-01
-1.540306414423338877e-01
-1.540199960658073519e-01
-1.540041495645363412e-01
-1.539850210943178865e-01
-1.539703699579795249e-01
-1.539511310634656960e-01
-1.539432148901335173e-01
-1.539224368842975754e-01
-1.539000831383059986e-01
-1.538832475143991352e-01
-1.538641736396034465e-01
-1.538477967077042097e-01
-1.538315530642023199e-01
-1.538302888739601637e-01
-1.538009230929268389e-01
-1.537838696063732746e-01
-1.537662542866256588e-01
-1.537439862007969338e-01
-1.537356942174344931e-01
-1.537211347492697389e-01
-1.536992126358723010e-01
-1.536924469018485229e-01
-1.536836648790778637e-01
-1.536486812848901762e-01
-1.536470289091801666e-01
-1.536344866618645777e-01
-1.536133728327458980e-01
-1.536051732074605325e-01
-1.535767076475429982e-01
-1.535652118294776880e-01
-1.535569979032311294e-01
-1.535434606864110874e-01
-1.535393228403017507e-01
-1.535123109367464989e-01
-1.534968182052074970e-01
-1.534775278517808150e-01
-1.534660403192299738e-01
-1.534534498691938476e-01
-1.534328033557277038e-01
-1.534284480307498144e-01
-1.533876030346957853e-01
-1.533715498054117887e-01
-1.533482314671098523e-01
-1.533430607227581344e-01
-1.533375982504673329e-01
-1.533248233433889551e-01
-1.533149972713909737e-01
-1.532842479167067784e-01
-1.532755785592733455e-01
-1.532640317884085279e-01
-1.532390801394863944e-01
-1.532261076830861435e-01
-1.532077420731931539e-01
-1.532026909895237710e-01
-1.531786462353379452e-01
-1.531657507481264113e-01
-1.531396275474498359e-01
-1.531125088566813730e-01
-1.530991319412316753e-01
-1.530870209390524095e-01
-1.530772326865283972e-01
-1.530513499435965652e-01
-1.530416062311384384e-01
-1.530291624308618981e-01
-1.529989256627183325e-01
-1.529822269031433923e-01
-1.529717337969758173e-01
-1.529469637032677964e-01
-1.529404720672745133e-01
-1.529201582316336017e-01
-1.528969263484924457e-01
-1.528805816615825819e-01
-1.528753551264646071e-01
-1.528513654781904763e-01
-1.528461134684796774e-01
-1.528357735385286187e-01
-1.528253022213941770e-01
-1.528223771764732342e-01
-1.528037891721820973e-01
-1.527831441764029852e-01
-1.527539195417671469e-01
-1.527351791068322640e-01
-1.527165372476425587e-01
-1.527053418789068306e-01
-1.526781661882548324e-01
-1.526578697258485495e-01
-1.526425425847348083e-01
-1.526233718208959700e-01
-1.526172931715827630e-01
-1.526151961403601764e-01
-1.525920425812117842e-01
-1.525824868104476151e-01
-1.525723119491851909e-01
-1.525602801186528024e-01
-1.525438647411189175e-01
-1.525168227510691754e-01
-1.525029496332253598e-01
-1.524802688448110566e-01
-1.524581876565654914e-01
-1.524500963673393605e-01
-1.524388479025196030e-01
-1.524316453801881632e-01
-1.524205051916773523e-01
-1.523833778339209188e-01
-1.523762396678531306e-01
-1.523439807610509344e-01
-1.523223306913332742e-01
-1.523101300643373568e-01
-1.523043286656889927e-01
-1.522921328747832981e-01
-1.522883643117858565e-01
-1.522729431073809869e-01
-1.522540604571045453e-01
-1.522451437638949190e-01
-1.522154010105851163e-01
-1.522057474279126521e-01
-1.521859904796156737e-01
-1.521760790337729485e-01
-1.521568027641521104e-01
-1.521193187792740376e-01
-1.521138067106163061e-01
-1.521103859205342745e-01
-1.520932149118175702e-01
-1.520759447821159460e-01
-1.520600890698765861e-01
-1.520485350057199647e-01
-1.520284486683684544e-01
-1.520113834186862523e-01
-1.520008576336167316e-01
-1.519871169790637799e-01
-1.519627607792162216e-01
-1.519455574770967876e-01
-1.519394334456768969e-01
-1.519177069834816707e-01
-1.519055609725591949e-01
-1.518933396799109770e-01
-1.518802879906254732e-01
-1.518708532444603965e-01
-1.518563516812130587e-01
-1.518246194971136220e-01
-1.518088772679483944e-01
-1.517948411335419967e-01
-1.517852758303234184e-01
-1.517620982157053544e-01
-1.517506105040241637e-01
-1.517411027476873175e-01
-1.517089230606658568e-01
-1.516827581273500480e-01
-1.516737336452736451e-01
-1.516687969894934818e-01
-1.516579255937624826e-01
-1.516322254109278012e-01
-1.516135258956244902e-01
-1.515982705656888641e-01
-1.515826138978662030e-01
-1.515717547146774313e-01
-1.515500981081102094e-01
-1.515271715138014896e-01
-1.515018348744341381e-01
-1.514914176330028894e-01
-1.514803823722200016e-01
-1.514718938841760343e-01
-1.514569874957258366e-01
-1.514414425365349093e-01
-1.514177917958195729e-01
-1.513767099590122289e-01
-1.513704724752481245e-01
-1.513575549144500765e-01
-1.513374888258904871e-01
-1.513216064191508503e-01
-1.512983702458101654e-01
-1.512978759124994355e-01
-1.512838648423352472e-01
-1.512599375678009006e-01
-1.512371805376379608e-01
-1.512191145269559667e-01
-1.512116077103863865e-01
-1.512042789241690444e-01
-1.511838204773501837e-01
-1.511770115449945218e-01
-1.511689572404720239e-01
-1.511437759762787603e-01
-1.511275259731298393e-01
-1.511059354331755755e-01
-1.510937584534999822e-01
-1.510612276461637815e-01
-1.510453941869047134e-01
-1.510330485279336998e-01
-1.509994416430039121e-01
-1.509934086368773243e-01
-1.509864566734361868e-01
-1.509737271462155417e-01
-1.509571981996032930e-01
-1.509523544247302340e-01
-1.509274070638275123e-01
-1.509203297055307091e-01
-1.509154401466910600e-01
-1.508948351632076190e-01
-1.508808196377895983e-01
-1.508561625661173355e-01
-1.508394001171693422e-01
-1.508156279312596881e-01
-1.507943528897322527e-01
-1.507937846468570542e-01
-1.507769220354185924e-01
-1.507679068460133220e-01
-1.507454633310274517e-01
-1.507431462650634102e-01
-1.507199468974325107e-01
-1.507012751571263631e-01
-1.506963914977887953e-01
-1.506797932790147621e-01
-1.506670168946550592e-01
-1.506532737890986517e-01
-1.506453044652251438e-01
-1.506307402010518548e-01
-1.506115018754227985e-01
-1.505917630834963938e-01
-1.505853858162018999e-01
-1.505635647276795663e-01
-1.505442169085280668e-01
-1.505330903939982590e-01
-1.505131976968021035e-01
-1.504863013831048424e-01
-1.504692074861445072e-01
-1.504578954284094827e-01
-1.504382682268020077e-01
-1.504305502857601340e-01
-1.504092512821027794e-01
-1.503786944456176333e-01
-1.503734028321389027e-01
-1.503613212907355390e-01
-1.503399861998208076e-01
-1.503191725442805660e-01
-1.503006306182235741e-01
-1.502930456749666799e-01
-1.502774639272575485e-01
-1.502634869574079046e-01
-1.502429001645275430e-01
-1.502285714959178398e-01
-1.502262601311381007e-01
-1.502056754502799352e-01
-1.501937697227545276e-01
-1.501891923392083272e-01
-1.501769852516926240e-01
-1.501613665441798029e-01
-1.501456164379154079e-01
-1.501289674237693827e-01
-1.501215278216220805e-01
-1.500984516080358100e-01
-1.500842144595563865e-01
-1.500640058149183831e-01
-1.500461113463518736e-01
-1.500412578744024228e-01
-1.500213157525377150e-01
-1.499952695190541752e-01
-1.499773081995842416e-01
-1.499715142394091316e-01
-1.499563724285689903e-01
-1.499325665845630262e-01
-1.499208759978279959e-01
-1.498994559719589448e-01
-1.498798616087537172e-01
-1.498711331107657752e-01
-1.498415682291414086e-01
-1.498249472786281622e-01
-1.498134931044800000e-01
-1.497958688467691535e-01
-1.497850863576254965e-01
-1.497645384938251778e-01
-1.497536578388945772e-01
-1.497393835020605635e-01
-1.497193436321899718e-01
-1.497127958879651000e-01
-1.496838618635499274e-01
-1.496761027668305488e-01
-1.496634951604264852e-01
-1.496530265732341769e-01
-1.496377421123953333e-01
-1.496040570246719992e-01
-1.495946339110063861e-01
-1.495699044097197339e-01
-1.495630134771565034e-01
-1.495529011155349863e-01
-1.495349971735467909e-01
-1.495133003424087836e-01
-1.495128732153665763e-01
-1.494880976812469897e-01
-1.494704611106954517e-01
-1.494599662432709586e-01
-1.494268661733663128e-01
-1.494246339439757598e-01
-1.494178485485886665e-01
-1.494035607668835197e-01
-1.493927676791063364e-01
-1.493846520124340604e-01
-1.493550822389139443e-01
-1.493392171317917683e-01
-1.493223377365375526e-01
-1.493078985830044725e-01
-1.492802254366097370e-01
-1.492630076083749646e-01
-1.492469665331535023e-01
-1.492286991106561989e-01
-1.492131850219480804e-01
-1.491877752498482201e-01
-1.491813626564071904e-01
-1.491591833022148372e-01
-1.491523541731755720e-01
-1.491336376146377152e-01
-1.491159587777100004e-01
-1.491060749063868318e-01
-1.490918921905685646e-01
-1.490912103358550955e-01
-1.490539891905892089e-01
-1.490446549209211713e-01
-1.490342328943194961e-01
-1.490208646438919149e-01
-1.489911811283767817e-01
-1.489811560822858760e-01
-1.489641469653276706e-01
-1.489596945804361194e-01
-1.489223716707239187e-01
-1.489127185295274214e-01
-1.489038527127815870e-01
-1.488856871768870493e-01
-1.488721875896255042e-01
-1.488567794189434301e-01
-1.488414736820483086e-01
-1.488355646145727851e-01
-1.488206768336308161e-01
-1.487979303124938313e-01
-1.487880376400085580e-01
-1.487748429135762884e-01
-1.487314477187534345e-01
-1.487237226058409356e-01
-1.487079583765136270e-01
-1.486868755201425363e-01
-1.486799995184012180e-01
-1.486686296250156469e-01
-1.486489556920378430e-01
-1.486329792721452492e-01
-1.486258630245318457e-01
-1.486086170658545424e-01
-1.486025458036630553e-01
-1.485824429907351696e-01
-1.485588015709225218e-01
-1.485553766059693748e-01
-1.485517163292192078e-01
-1.485203050200398778e-01
-1.485068371262126541e-01
-1.484887617814009686e-01
-1.484755698225799503e-01
-1.484692548581009464e-01
-1.484481433511762316e-01
-1.484307136194820409e-01
-1.484065596389599340e-01
-1.483993061688060056e-01
-1.483744247256938986e-01
-1.483594237038010633e-01
-1.483563439840156206e-01
-1.483392161985986890e-01
-1.483244863980456296e-01
-1.483139510559568497e-01
-1.482757043190563173e-01
-1.482725051840861896e-01
-1.482550278361952356e-01
-1.482363713854555343e-01
-1.482223161159031966e-01
-1.482163923634607916e-01
-1.482048240191226884e-01
-1.481746612405557550e-01
-1.481629146333464653e-01
-1.481369573623247116e-01
-1.481265181426031363e-01
-1.481210684156434865e-01
-1.481161692596315027e-01
-1.480951458880963856e-01
-1.480827266089718708e-01
-1.480670679996353711e-01
-1.480377205774324745e-01
-1.480200536347403562e-01
-1.480052468668796029e-01
-1.479790057663932790e-01
-1.479664120261611759e-01
-1.479539483589477067e-01
-1.479448483382887480e-01
-1.479309479862516152e-01
-1.479206238467062340e-01
-1.479020550186773697e-01
-1.478835633297966301e-01
-1.478793918009607411e-01
-1.478608073858677652e-01
-1.478268032527811360e-01
-1.478165582722220650e-01
-1.478088015943584410e-01
-1.477979521049910261e-01
-1.477786040788980348e-01
-1.477703058352224930e-01
-1.477580119677998072e-01
-1.477209061662838607e-01
-1.477144430302890499e-01
-1.477109817652856594e-01
-1.477013855694100930e-01
-1.476901979081255978e-01
-1.476680300368720111e-01
-1.476561990123804735e-01
-1.476338169651056631e-01
-1.476193144368956323e-01
-1.476101167992197316e-01
-1.475937595925311263e-01
-1.475736787611108269e-01
-1.475584659647950769e-01
-1.475320890058920975e-01
-1.475125733530345817e-01
-1.475049210769993346e-01
-1.474936532740983575e-01
-1.474632721401501478e-01
-1.474482613594115255e-01
-1.474436622599797908e-01
-1.474222302557102737e-01
-1.474057730104347541e-01
-1.473839435550135524e-01
-1.473723861106659427e-01
-1.473698713615469169e-01
-1.473560749720163043e-01
-1.473477802660591029e-01
-1.473194572063501462e-01
-1.473077359014012822e-01
-1.472981480112616204e-01
-1.472842842320114531e-01
-1.472689250975650621e-01
-1.472475763246876013e-01
-1.472319212612374639e-01
-1.472133955081282308e-01
-1.472037956376615331e-01
-1.471937387297788669e-01
-1.471711925396590737e-01
-1.471490805083523756e-01
-1.471440390284784738e-01
-1.471401497758936250e-01
-1.471341241524695420e-01
-1.471017033919884143e-01
-1.470822650440135881e-01
-1.470637202504981866e-01
-1.470400507217912711e-01
-1.470285442788769881e-01
-1.470160622395774441e-01
-1.469945240820193233e-01
-1.469781105812147382e-01
-1.469562959983367612e-01
-1.469467315940164165e-01
-1.469365024397834008e-01
-1.469275925181381948e-01
-1.469053147302716300e-01
-1.468821864232763286e-01
-1.468574034128906081e-01
-1.468494618561508869e-01
-1.468369502934262771e-01
-1.468308943018099000e-01
-1.468108240340581239e-01
-1.468085851250195972e-01
-1.467892935162828372e-01
-1.467827893897263869e-01
-1.467646495417903596e-01
-1.467548592300618182e-01
-1.467295497267251114e-01
-1.467226296293999421e-01
-1.467010776406914574e-01
-1.466851893335268942e-01
-1.466785248345999770e-01
-1.466666716775490154e-01
-1.466408033012511769e-01
-1.466095330078538983e-01
-1.465959428735580938e-01
-1.465898860760614375e-01
-1.465760996749138068e-01
-1.465625879565690404e-01
-1.465549183145580248e-01
-1.465278482971861251e-01
-1.465226238470580533e-01
-1.464921526608904956e-01
-1.464803371813490629e-01
-1.464680964128298735e-01
-1.464562896289204053e-01
-1.464526530732736531e-01
-1.464352263273700772e-01
-1.464194591034986281e-01
-1.463934289066107508e-01
-1.463821264586218085e-01
-1.463536430843072056e-01
-1.463373097029699033e-01
-1.463284927726014040e-01
-1.463149095793590537e-01
-1.462932734434985449e-01
-1.462739224581693087e-01
-1.462726347313704212e-01
-1.462435003905817599e-01
-1.462382873099336289e-01
-1.462237603266881014e-01
-1.462110865052688169e-01
-1.461951314480942621e-01
-1.461796835466407929e-01
-1.461721294489569667e-01
-1.461572606589081613e-01
-1.461407975832961781e-01
-1.461208847389488530e-01
-1.461138389807446203e-01
-1.460880842505418720e-01
-1.460759050133000614e-01
-1.460661979834624313e-01
-1.460585473609141705e-01
-1.460425413579082288e-01
-1.460037023948224100e-01
-1.459902413526670273e-01
-1.459763166062152950e-01
-1.459506722272001511e-01
-1.459377422292572335e-01
-1.459175087511019875e-01
-1.459021741115766047e-01
-1.458945072588317404e-01
-1.458907300850591782e-01
-1.458721325587157558e-01
-1.458513692466528178e-01
-1.458263391999187752e-01
-1.458237514916704280e-01
-1.458145068495290131e-01
-1.457995398007212728e-01
-1.457933143589376090e-01
-1.457776582719428893e-01
-1.457666171182243342e-01
-1.457523125795480712e-01
-1.457164647387324818e-01
-1.457113629261129750e-01
-1.456843502938658386e-01
-1.456618655831119491e-01
-1.456451144654984098e-01
-1.456414436769042087e-01
-1.456295145899730026e-01
-1.456173842377614935e-01
-1.456050005408937031e-01
-1.455983506221976698e-01
-1.455778688898459738e-01
-1.455595190961579966e-01
-1.455400223863595743e-01
-1.455242682654047659e-01
-1.455022393134024761e-01
-1.454937996185886040e-01
-1.454812397883421538e-01
-1.454673327847033626e-01
-1.454540700627755812e-01
-1.454329831475521806e-01
-1.454153605021611950e-01
-1.454034977015695729e-01
-1.453827303953144912e-01
-1.453711402733607883e-01
-1.453692765489595362e-01
-1.453422545041334057e-01
-1.453328879721912381e-01
-1.453143107743810614e-01
-1.453076198807182751e-01
-1.453008846430695056e-01
-1.452749156895956073e-01
-1.452588112600268211e-01
-1.452354015525909592e-01
-1.452196861904285763e-01
-1.452143851816178333e-01
-1.452014833474352118e-01
-1.451826739340407735e-01
-1.451721545458541929e-01
-1.451533027988287650e-01
-1.451400057487328699e-01
-1.451321425543530275e-01
-1.451119789992206532e-01
-1.450940168700633470e-01
-1.450724160106604543e-01
-1.450532610009716006e-01
-1.450462582379426490e-01
-1.450344789821900460e-01
-1.450224514898555139e-01
-1.450104283036752206e-01
-1.450016869492196103e-01
-1.449924612482795805e-01
-1.449668015112963171e-01
-1.449651593578062392e-01
-1.449235624807405642e-01
-1.449192701572626363e-01
-1.449065542270583928e-01
-1.448676471264293553e-01
-1.448653999966473260e-01
-1.448511798361590830e-01
-1.448354375617118550e-01
-1.448302039923840545e-01
-1.448190944873646302e-01
-1.447936792326232069e-01
-1.447858091312658746e-01
-1.447669792442628500e-01
-1.447566470779609871e-01
-1.447393068368096891e-01
-1.447147428547700954e-01
-1.446904717526816264e-01
-1.446797264960587026e-01
-1.446650625189631612e-01
-1.446495160433745319e-01
-1.446392115259592104e-01
-1.446281219231228543e-01
-1.446205860104147201e-01
-1.445982189240232474e-01
-1.445868526313077718e-01
-1.445569545754468166e-01
-1.445536452669619054e-01
-1.445428076198872480e-01
-1.445258631621123280e-01
-1.445033280698461153e-01
-1.444774142177227549e-01
-1.444735015628321184e-01
-1.444707736228731387e-01
-1.444484888557699409e-01
-1.444191169287468435e-01
-1.444073744618598609e-01
-1.443912281732728231e-01
-1.443776379724741044e-01
-1.443551792196801631e-01
-1.443437172362249943e-01
-1.443425138067788160e-01
-1.443321416331741491e-01
-1.443159253021096267e-01
-1.443027181977983298e-01
-1.442923332701642747e-01
-1.442657567632014692e-01
-1.442504249416927675e-01
-1.442399783434968052e-01
-1.442339467035808065e-01
-1.442177737678456417e-01
-1.441950332811453850e-01
-1.441853726379917211e-01
-1.441591353090540539e-01
-1.441510433483548237e-01
-1.441325038483823873e-01
-1.441187511264327981e-01
-1.441026572848362330e-01
-1.440857702835544596e-01
-1.440522384156099622e-01
-1.440426124879653491e-01
-1.440274490503722915e-01
-1.440173972234730648e-01
-1.440040873599363336e-01
-1.439822303261550640e-01
-1.439789757802843462e-01
-1.439501482000490051e-01
-1.439343345236350491e-01
-1.439156340621505770e-01
-1.439047637048794237e-01
-1.438826037361937704e-01
-1.438757642887362742e-01
-1.438730126097582662e-01
-1.438588296259429022e-01
-1.438394246565204426e-01
-1.438191241579924173e-01
-1.437999907123848897e-01
-1.437772174350248622e-01
-1.437685480827171070e-01
-1.437571036049903328e-01
-1.437432874690737772e-01
-1.437290286852305754e-01
-1.437235152522320925e-01
-1.437062348939346090e-01
-1.436963090705253576e-01
-1.436732421651024938e-01
-1.436606206760932813e-01
-1.436420413790235051e-01
-1.436231219770153222e-01
-1.436131075777148935e-01
-1.436080005989432418e-01
-1.435800694108638476e-01
-1.435522582732927099e-01
-1.435373734422686898e-01
-1.435217140766028576e-01
-1.435036608977477424e-01
-1.434887086631542741e-01
-1.434826337069277091e-01
-1.434691492414801872e-01
-1.434574092467486572e-01
-1.434438751315059712e-01
-1.434285592743718696e-01
-1.434158985896240579e-01
-1.434014619394133883e-01
-1.433946243087295680e-01
-1.433853987494835280e-01
-1.433489309860422889e-01
-1.433408458425547982e-01
-1.433383664271662972e-01
-1.433273904839949542e-01
-1.433167405932449512e-01
-1.433029571537328128e-01
-1.432966367960702980e-01
-1.432683473375563343e-01
-1.432541402543937858e-01
-1.432422968144084208e-01
-1.432168778714082435e-01
-1.432135722457266724e-01
-1.432057666515498262e-01
-1.431830035918280064e-01
-1.431637271884526053e-01
-1.431444814760306494e-01
-1.431322707407975126e-01
-1.431238785744906594e-01
-1.431093959076810695e-01
-1.430881893492550461e-01
-1.430799834365251155e-01
-1.430626277507013877e-01
-1.430418414318782028e-01
-1.430332093746907451e-01
-1.430175342067198097e-01
-1.430044153229174109e-01
-1.429775723942298682e-01
-1.429721388727462905e-01
-1.429536738250865580e-01
-1.429483668734224111e-01
-1.429362273692885710e-01
-1.429311441280994854e-01
-1.429053473953650066e-01
-1.428981188219737297e-01
-1.428825088622888151e-01
-1.428650502478478190e-01
-1.428549360541103153e-01
-1.428328908204582470e-01
-1.428249397159463419e-01
-1.427908858119904534e-01
-1.427734368908994411e-01
-1.427511650707053437e-01
-1.427450035392959782e-01
-1.427310353232184581e-01
-1.427225850338919855e-01
-1.426909740020387007e-01
-1.426762770789959667e-01
-1.426736629277653434e-01
-1.426577792973051095e-01
-1.426423432649661371e-01
-1.426279656117986905e-01
-1.426144096968025021e-01
-1.426014584537424745e-01
-1.425873899196052896e-01
-1.425625554016421992e-01
-1.425572294471893486e-01
-1.425406367050699452e-01
-1.425310927172966369e-01
-1.425219443945854314e-01
-1.425004798395128336e-01
-1.424785662777580397e-01
-1.424610187588661314e-01
-1.424515733459239542e-01
-1.424426673442970581e-01
-1.424247392356895736e-01
-1.423958638904524454e-01
-1.423940340524178227e-01
-1.423839749646388375e-01
-1.423655789495584800e-01
-1.423401472704922122e-01
-1.423190551449405872e-01
-1.423119911804446858e-01
-1.422983757287260564e-01
-1.422811580988063707e-01
-1.422609308078139345e-01
-1.422485617757762166e-01
-1.422345133428009611e-01
-1.422217549240577528e-01
-1.422141188629291175e-01
-1.422065789422758963e-01
-1.421914991084919921e-01
-1.421595821533338799e-01
-1.421426297450754661e-01
-1.421308989114168364e-01
-1.421241615391215518e-01
-1.421062942532282936e-01
-1.420971095800605266e-01
-1.420816311559920941e-01
-1.420579260880777683e-01
-1.420505314982166145e-01
-1.420305209092925236e-01
-1.420187972241750418e-01
-1.420050018282226767e-01
-1.419883244013508683e-01
-1.419792215406976976e-01
-1.419627975375356010e-01
-1.419398496057223125e-01
-1.419219024738737622e-01
-1.419155500394382874e-01
-1.418967012532962590e-01
-1.418819310188177418e-01
-1.418547789917851687e-01
-1.418402486870778134e-01
-1.418333531017252347e-01
-1.418214962453896999e-01
-1.418123132524528318e-01
-1.417878904619552793e-01
-1.417774050181566659e-01
-1.417576605495034503e-01
-1.417466816995746060e-01
-1.417434453204469702e-01
-1.417161576308714199e-01
-1.416953335219346688e-01
-1.416828412735395282e-01
-1.416746369094709634e-01
-1.416656321094462156e-01
-1.416506371527769814e-01
-1.416390716474910660e-01
-1.416354966681303007e-01
-1.416095840973923270e-01
-1.416005578414412380e-01
-1.415823491220737917e-01
-1.415680241903835290e-01
-1.415647005187322394e-01
-1.415397736411013185e-01
-1.415288536359465277e-01
-1.415127892967086298e-01
-1.414955779742779751e-01
-1.414695895130615999e-01
-1.414556991587461177e-01
-1.414519047639711258e-01
-1.414348155838310028e-01
-1.414177349385969396e-01
-1.414098183815925558e-01
-1.413844726225411408e-01
-1.413741517667650993e-01
-1.413670999928274830e-01
-1.413302244548188535e-01
-1.413228858693806878e-01
-1.413125490678194818e-01
-1.413073477548042745e-01
-1.412811094701711123e-01
-1.412708058000585187e-01
-1.412559815166685162e-01
-1.412384879362552914e-01
-1.412224767861937624e-01
-1.411960241379914827e-01
-1.411905412063212406e-01
-1.411805379287571494e-01
-1.411569871077251737e-01
-1.411253630706110207e-01
-1.411114889585878829e-01
-1.411049716536474097e-01
-1.410963351527657617e-01
-1.410864338348965519e-01
-1.410696243115365234e-01
-1.410580991523682493e-01
-1.410465726029196121e-01
-1.410335031114393622e-01
-1.410053627648156782e-01
-1.409974295816931456e-01
-1.409778511337994034e-01
-1.409708810796473921e-01
-1.409446544385906108e-01
-1.409300075673414199e-01
-1.409201784022245385e-01
-1.409086629595613926e-01
-1.408919620500247716e-01
-1.408849186898358530e-01
-1.408679749047576091e-01
-1.408543475300366443e-01
-1.408427003547448042e-01
-1.408159101624686105e-01
-1.408030208866825617e-01
-1.407829958599012277e-01
-1.407758979167352820e-01
-1.407701092585653124e-01
-1.407437706271092437e-01
-1.407354063460630744e-01
-1.407243045263129322e-01
-1.407083277833814094e-01
-1.406958210946252508e-01
-1.406746842749655724e-01
-1.406561998047551332e-01
-1.406475169498542510e-01
-1.406186326347853011e-01
-1.406118561488148566e-01
-1.405994043515819691e-01
-1.405786645320166728e-01
-1.405697045610960205e-01
-1.405597849104023300e-01
-1.405369735168580658e-01
-1.405351232327813893e-01
-1.405181325817352334e-01
-1.405103231505298311e-01
-1.404825601976691929e-01
-1.404644255617332194e-01
-1.404603182455273769e-01
-1.404414481724325647e-01
-1.404351508264131132e-01
-1.404246492647364675e-01
-1.404105028349352247e-01
-1.403838970869429326e-01
-1.403799253740385111e-01
-1.403450728284914573e-01
-1.403338325178682677e-01
-1.403312685673295257e-01
-1.403115983882801121e-01
-1.402989768012734562e-01
-1.402704126589702505e-01
-1.402521661132606901e-01
-1.402484670450483417e-01
-1.402310461453310508e-01
-1.402114437629149446e-01
-1.402049257569836782e-01
-1.401946352843343457e-01
-1.401821069288510524e-01
-1.401600875475045860e-01
-1.401375586865230560e-01
-1.401295821980343692e-01
-1.401035691512096393e-01
-1.400979955363138574e-01
-1.400834467420337126e-01
-1.400713780694862742e-01
-1.400627034508491464e-01
-1.400599993485616979e-01
-1.400478947887714432e-01
-1.400143401286088607e-01
-1.400053262487686023e-01
-1.399959886673038945e-01
-1.399889168414168994e-01
-1.399798069782980936e-01
-1.399510582994284158e-01
-1.399410330409435743e-01
-1.399294944681240827e-01
-1.399156521220664695e-01
-1.399070686444624789e-01
-1.398921640493208107e-01
-1.398809414496624548e-01
-1.398507029671056667e-01
-1.398361203059523272e-01
-1.398237048368088931e-01
-1.398073885400329952e-01
-1.397917900889390497e-01
-1.397635217606119085e-01
-1.397551809759429720e-01
-1.397421249756845563e-01
-1.397314256465894966e-01
-1.397171547891464249e-01
-1.397070387714400286e-01
-1.396911142706908637e-01
-1.396757275140211307e-01
-1.396712158702682061e-01
-1.396556718062489655e-01
-1.396334419848474506e-01
-1.396293802187473787e-01
-1.396073354564294489e-01
-1.395847914288091685e-01
-1.395769300182235773e-01
-1.395642573583605051e-01
-1.395507026637731185e-01
-1.395234130264041972e-01
-1.395089097475532003e-01
-1.394961078928244613e-01
-1.394846037235394909e-01
-1.394714635667265445e-01
-1.394504058295286675e-01
-1.394396845941259788e-01
-1.394340534767084527e-01
-1.394216223281201095e-01
-1.394081252421920936e-01
-1.393834206322622782e-01
-1.393739804780347868e-01
-1.393661421608245188e-01
-1.393471429689028818e-01
-1.393368167557674231e-01
-1.393157521844307078e-01
-1.393096793169582015e-01
-1.392840774697463868e-01
-1.392652980315025046e-01
-1.392358815852264842e-01
-1.392286157536842539e-01
-1.392251516831331248e-01
-1.392139211731708848e-01
-1.392027434270425024e-01
-1.391856304754756635e-01
-1.391605035316579031e-01
-1.391496490684598353e-01
-1.391352982203162836e-01
-1.391230886304145320e-01
-1.391205341297138687e-01
-1.390729673302572300e-01
-1.390658955840570199e-01
-1.390592378188848788e-01
-1.390459963162588575e-01
-1.390267609671836935e-01
-1.390157203860171720e-01
-1.390097687226682921e-01
-1.389964239373722155e-01
-1.389770307333772492e-01
-1.389584380783053796e-01
-1.389440499986615563e-01
-1.389273014183836086e-01
-1.389194109040998160e-01
-1.389063598231971008e-01
-1.389003185560547249e-01
-1.388805393878352890e-01
-1.388566366410028952e-01
-1.388541688323690626e-01
-1.388265956402512658e-01
-1.388126539409845206e-01
-1.388094849664931463e-01
-1.387900349811407863e-01
-1.387845500553608891e-01
-1.387694461533669765e-01
-1.387591126004995290e-01
-1.387217090786616591e-01
-1.387137277215511610e-01
-1.386958425521447325e-01
-1.386870642669809639e-01
-1.386799466681372661e-01
-1.386619096175283061e-01
-1.386490476730575794e-01
-1.386384466009937810e-01
-1.386345464397277238e-01
-1.386009213114233751e-01
-1.385902960588957789e-01
-1.385837833135049602e-01
-1.385707350792848014e-01
-1.385445758833448171e-01
-1.385329426446695322e-01
-1.385124148484683793e-01
-1.384872458989680755e-01
-1.384850708659246532e-01
-1.384638156390119446e-01
-1.384607794371599254e-01
-1.384483132002891081e-01
-1.384379099541510894e-01
-1.384083488731742140e-01
-1.383889352532862715e-01
-1.383787403674442973e-01
-1.383542876111864273e-01
-1.383449505431347537e-01
-1.383376032379689535e-01
-1.383226106618125062e-01
-1.383173017116399173e-01
-1.383021211121398253e-01
-1.382895662862706210e-01
-1.382706088252585452e-01
-1.382649187843787986e-01
-1.382531705063156646e-01
-1.382196508838911819e-01
-1.382085777564421858e-01
-1.381937155692595232e-01
-1.381830220062132963e-01
-1.381677072852757759e-01
-1.381549516035894265e-01
-1.381458429068907479e-01
-1.381299838523042667e-01
-1.381188125459757998e-01
-1.381107398844839129e-01
-1.380768870275904947e-01
-1.380686800281487880e-01
-1.380453735189798581e-01
-1.380347398757472144e-01
-1.380225106260612178e-01
-1.380155498353259347e-01
-1.380017389398512651e-01
-1.379849817344478979e-01
-1.379739517061597254e-01
-1.379586677675884721e-01
-1.379487882500342599e-01
-1.379450972657618735e-01
-1.379094628127608968e-01
-1.378965565594434395e-01
-1.378841997480617088e-01
-1.378770911314484982e-01
-1.378596633743982003e-01
-1.378494403349082298e-01
-1.378348849221037176e-01
-1.378233858552082025e-01
-1.378108880826010851e-01
-1.378081314458665385e-01
-1.377839440350775990e-01
-1.377708080327273432e-01
-1.377574284817094652e-01
-1.377411152247434711e-01
-1.377268073174674479e-01
-1.377216938791193113e-01
-1.377060668211574634e-01
-1.376814565587669015e-01
-1.376682312234509542e-01
-1.376491105276859694e-01
-1.376388436205776555e-01
-1.376156308200845446e-01
-1.376089687413045159e-01
-1.376025086256910668e-01
-1.375897051543711891e-01
-1.375605823732321542e-01
-1.375578387799224200e-01
-1.375309357982761327e-01
-1.375166517334102667e-01
-1.374942161619201741e-01
-1.374791547838490335e-01
-1.374694786608129382e-01
-1.374630594986240850e-01
-1.374482060267408212e-01
-1.374384451907184057e-01
-1.374127295210270105e-01
-1.374082692569580932e-01
-1.373976509470752339e-01
-1.373764264804491764e-01
-1.373591834195227457e-01
-1.373528337026766466e-01
-1.373214171996756661e-01
-1.373119796843686458e-01
-1.373061747198009441e-01
-1.372948092876054016e-01
-1.372823824029229811e-01
-1.372710230492266426e-01
-1.372473962998779773e-01
-1.372387343044214614e-01
-1.372175866866412464e-01
-1.371969669441117368e-01
-1.371801446917094158e-01
-1.371694424102037346e-01
-1.371505749339340940e-01
-1.371397936157369157e-01
-1.371251392938882263e-01
-1.371042215192423419e-01
-1.370979395633567244e-01
-1.370939981561050125e-01
-1.370763883044121556e-01
-1.370642315315008797e-01
-1.370480212374376450e-01
-1.370385360936352548e-01
-1.370259154639414390e-01
-1.370129621702326772e-01
-1.370081182646996354e-01
-1.369831211240225555e-01
-1.369654142417884024e-01
-1.369508272720185715e-01
-1.369331802996178182e-01
-1.369155178855687160e-01
-1.369102605852131616e-01
-1.368934255482587292e-01
-1.368706550029513136e-01
-1.368617618764820243e-01
-1.368544407880966929e-01
-1.368281313659629461e-01
-1.368253949001375647e-01
-1.368109579213021010e-01
-1.367913658929124088e-01
-1.367802764142015959e-01
-1.367623467927819303e-01
-1.367594587096960246e-01
-1.367463018720428136e-01
-1.367126195291490931e-01
-1.366961536391234078e-01
-1.366813043361997104e-01
-1.366661077369685506e-01
-1.366409418099474027e-01
-1.366397981813385343e-01
-1.366250721526127698e-01
-1.366209680143342653e-01
-1.366150203302800570e-01
-1.365908334143915992e-01
-1.365667453600651615e-01
-1.365629609711555836e-01
-1.365279876780447210e-01
-1.365204298388041360e-01
-1.365145889577944471e-01
-1.365037745112924195e-01
-1.364848022510605774e-01
-1.364819104640444813e-01
-1.364624555592816868e-01
-1.364561360509148336e-01
-1.364262344520333903e-01
-1.364068915754542144e-01
-1.363964178535614358e-01
-1.363781791075449334e-01
-1.363702505052818981e-01
-1.363570075341308252e-01
-1.363416572111063041e-01
-1.363233977241877226e-01
-1.363199489482390392e-01
-1.363038422125791849e-01
-1.362824623246912115e-01
-1.362694091100379312e-01
-1.362648668456701295e-01
-1.362325487245197864e-01
-1.362292119859422890e-01
-1.362114371700792748e-01
-1.361912279956405680e-01
-1.361823633639064335e-01
-1.361735862491288418e-01
-1.361624246281203932e-01
-1.361522005638850508e-01
-1.361463583406048450e-01
-1.361200353915071326e-01
-1.361009236299643432e-01
-1.360799289127818945e-01
-1.360705235504091060e-01
-1.360502038249082613e-01
-1.360377586590967025e-01
-1.360348992622901210e-01
-1.360147285103164294e-01
-1.360017213623019861e-01
-1.359950776376629977e-01
-1.359723233061860270e-01
-1.359559820770046557e-01
-1.359407641649126308e-01
-1.359262496746836413e-01
-1.359160273139998765e-01
-1.358990335672713434e-01
-1.358857354971790832e-01
-1.358801889473048585e-01
-1.358490293558108908e-01
-1.358317160263173284e-01
-1.358248451898620979e-01
-1.358204267653150832e-01
-1.357890188062601255e-01
-1.357810744065898745e-01
-1.357777140416231432e-01
-1.357672238636385142e-01
-1.357551829044951197e-01
-1.357428345225522026e-01
-1.357295299335951055e-01
-1.357110000200335564e-01
-1.356922650212261661e-01
-1.356887047952767822e-01
-1.356755051744378826e-01
-1.356683037946407322e-01
-1.356590087169433634e-01
-1.356375975678816292e-01
-1.356299241392708299e-01
-1.356169511725120458e-01
-1.355917753887080912e-01
-1.355697083933312119e-01
-1.355562490034101786e-01
-1.355462310341106758e-01
-1.355264729901260456e-01
-1.355066274148222782e-01
-1.354930671036355672e-01
-1.354829883747075414e-01
-1.354717859261619362e-01
-1.354502492138631164e-01
-1.354247597364712508e-01
-1.354207075038025843e-01
-1.354076873467405795e-01
-1.353876601200389163e-01
-1.353806778162034707e-01
-1.353676110493655105e-01
-1.353557032452245290e-01
-1.353438607233581337e-01
-1.353140965348362812e-01
-1.353046309536121705e-01
-1.352927749082203923e-01
-1.352805279979187869e-01
-1.352747205740119640e-01
-1.352570322629432498e-01
-1.352424036180417399e-01
-1.352170014138323051e-01
-1.352103660477476932e-01
-1.351970682045489092e-01
-1.351960727342714219e-01
-1.351872089736387839e-01
-1.351541258098597487e-01
-1.351443497942837746e-01
-1.351174081707965935e-01
-1.351120297085005306e-01
-1.351017844959705450e-01
-1.350894566130673713e-01
-1.350636919211715692e-01
-1.350601849990708814e-01
-1.350351104680899139e-01
-1.350146410699040733e-01
-1.350042626777256949e-01
-1.349973227126962105e-01
-1.349891342402831929e-01
-1.349791022539056917e-01
-1.349687181929106750e-01
-1.349631885223203098e-01
-1.349223217330244307e-01
-1.349069626251185317e-01
-1.349011233882210226e-01
-1.348849275885270760e-01
-1.348793331533655881e-01
-1.348609617430820695e-01
-1.348518751423180562e-01
-1.348458730597214272e-01
-1.348335160392331311e-01
-1.348048334336573728e-01
-1.347954370550173420e-01
-1.347822057576410493e-01
-1.347644029786481401e-01
-1.347515184204288730e-01
-1.347445041041238911e-01
-1.347367651049373172e-01
-1.347115468307214237e-01
-1.346983811485747418e-01
-1.346888421364613730e-01
-1.346700290090208640e-01
-1.346601426634531085e-01
-1.346373142077148810e-01
-1.346309946423051573e-01
-1.346247219826501029e-01
-1.346059228812548358e-01
-1.345892191836202678e-01
-1.345745747010045623e-01
-1.345634803169925009e-01
-1.345376620211493346e-01
-1.345231470813463281e-01
-1.345088965291499628e-01
-1.345029270657155662e-01
-1.344934485017587056e-01
-1.344759186404438922e-01
-1.344590877870110168e-01
-1.344473645159369180e-01
-1.344362569816914821e-01
-1.344201989964674548e-01
-1.344069655521444862e-01
-1.343956586706647194e-01
-1.343749987287222447e-01
-1.343661258503804357e-01
-1.343487672791020549e-01
-1.343397566098659401e-01
-1.343290708005110135e-01
-1.343113624211006996e-01
-1.342970262022632477e-01
-1.342836712422167955e-01
-1.342630407131737147e-01
-1.342562356076808794e-01
-1.342410611192690895e-01
-1.342295420733550237e-01
-1.342112411269402727e-01
-1.342029393057991848e-01
-1.341921761976838656e-01
-1.341678343915761740e-01
-1.341528470774517867e-01
-1.341357705346552520e-01
-1.341176273680829423e-01
-1.341067710851892858e-01
-1.341018721305053951e-01
-1.340779873334413397e-01
-1.340747051135775247e-01
-1.340516808584808484e-01
-1.340427179899414678e-01
-1.340241914316167571e-01
-1.340041046324125240e-01
-1.339947274754810791e-01
-1.339834192506019761e-01
-1.339575801572856217e-01
-1.339488991916829297e-01
-1.339291621291497925e-01
-1.339196467346150388e-01
-1.339108336997198445e-01
-1.338981612381660580e-01
-1.338857522928187938e-01
-1.338605973408849015e-01
-1.338329731896176766e-01
-1.338297919193458529e-01
-1.338049129321248198e-01
-1.337894603451191822e-01
-1.337756216750459193e-01
-1.337675580584381241e-01
-1.337497752383784988e-01
-1.337398023526197299e-01
-1.337294834378650599e-01
-1.337168118367157710e-01
-1.337056592090839491e-01
-1.336977542102712468e-01
-1.336922361801181069e-01
-1.336749055977027867e-01
-1.336658698384392552e-01
-1.336519672837772621e-01
-1.336375207110270247e-01
-1.336211166095633007e-01
-1.336103675366496213e-01
-1.335862157272557638e-01
-1.335759716714120526e-01
-1.335617539911537754e-01
-1.335497293243564643e-01
-1.335362778269685302e-01
-1.335129786569256571e-01
-1.334994121710581794e-01
-1.334836247441944790e-01
-1.334742201267364869e-01
-1.334555703705565810e-01
-1.334362139941606129e-01
-1.334095985411347662e-01
-1.334009148454451954e-01
-1.333965037227382577e-01
-1.333755636727395610e-01
-1.333576874096156772e-01
-1.333435718210734255e-01
-1.333397500784385126e-01
-1.333275122882212060e-01
-1.333127790457757367e-01
-1.333051661084073136e-01
-1.332837084295152852e-01
-1.332713224389918683e-01
-1.332561272494957316e-01
-1.332395342948536343e-01
-1.332261975712816238e-01
-1.332177184119623103e-01
-1.332056348550381131e-01
-1.331902652621086980e-01
-1.331831662648301773e-01
-1.331547750891659554e-01
-1.331483565260254964e-01
-1.331312856686326929e-01
-1.331229915748250725e-01
-1.331191335638841622e-01
-1.330814275698362081e-01
-1.330721103535746352e-01
-1.330694568673530809e-01
-1.330583240043235471e-01
-1.330410406763875009e-01
-1.330294210914867992e-01
-1.330086433826617731e-01
-1.329975664072762798e-01
-1.329895761740878257e-01
-1.329610513080061729e-01
-1.329586965864701376e-01
-1.329415761956456166e-01
-1.329255181170468092e-01
-1.329038740979203437e-01
-1.328846653598103889e-01
-1.328713439104425020e-01
-1.328674223062865645e-01
-1.328472737569854067e-01
-1.328334949820557664e-01
-1.328247935381059452e-01
-1.328100454212984838e-01
-1.327783059568384827e-01
-1.327705731564756686e-01
-1.327620906038521342e-01
-1.327491065019611449e-01
-1.327272527384766865e-01
-1.327150495562725574e-01
-1.327094922500370588e-01
-1.326943669786339597e-01
-1.326904683753560299e-01
-1.326861563827266277e-01
-1.326576640714166033e-01
-1.326425562643101519e-01
-1.326245948776804684e-01
-1.326043054305642843e-01
-1.326000544683438309e-01
-1.325746100128366300e-01
-1.325626081691600178e-01
-1.325431831695455531e-01
-1.325309360722699281e-01
-1.325309077781711697e-01
-1.325234654759380459e-01
-1.325177540283532795e-01
-1.324934928097421249e-01
-1.324805852982743060e-01
-1.324590332513677082e-01
-1.324521613447631474e-01
-1.324215954534085915e-01
-1.324153941018606229e-01
-1.323906065210449789e-01
-1.323727672828151347e-01
-1.323669598930544977e-01
-1.323580110676429444e-01
-1.323522460371885090e-01
-1.323135829893842819e-01
-1.323077761424411025e-01
-1.323019229245354089e-01
-1.322901360909327917e-01
-1.322713657536745413e-01
-1.322392488868468496e-01
-1.322332360337490909e-01
-1.322285857973411471e-01
-1.322149157238922124e-01
-1.322079500381025952e-01
-1.321956730833968030e-01
-1.321760406152928669e-01
-1.321730672530073425e-01
-1.321617432427922845e-01
-1.321386508838234553e-01
-1.321328480611527745e-01
-1.321109230140504465e-01
-1.321055265730055606e-01
-1.320984528592482055e-01
-1.320536540388589641e-01
-1.320452196581137216e-01
-1.320381404346903653e-01
-1.320253394113914958e-01
-1.320016025554955619e-01
-1.319955174842390444e-01
-1.319788920825841205e-01
-1.319661894898374876e-01
-1.319616194154260569e-01
-1.319472393517115982e-01
-1.319376773302661232e-01
-1.319197793554731657e-01
-1.318963802160622034e-01
-1.318854478976188571e-01
-1.318774091717564434e-01
-1.318649875820767647e-01
-1.318444020385204640e-01
-1.318421488178710410e-01
-1.318389705162108239e-01
-1.318083166846909515e-01
-1.317916257341986142e-01
-1.317831763755804020e-01
-1.317718879168623680e-01
-1.317521005255453959e-01
-1.317478513531122886e-01
-1.317356604673551590e-01
-1.317273102817409502e-01
-1.317135548672833112e-01
-1.316840462795132449e-01
-1.316724552376503099e-01
-1.316620288259335303e-01
-1.316432106822255921e-01
-1.316293259469401011e-01
-1.316200354733490785e-01
-1.316040213073699783e-01
-1.315920312029680017e-01
-1.315766045065673295e-01
-1.315669576459311263e-01
-1.315526698845290721e-01
-1.315362652915176844e-01
-1.315131241474878088e-01
-1.315021720062677923e-01
-1.314970260353898190e-01
-1.314800985370537800e-01
-1.314642030059976485e-01
-1.314572730159817016e-01
-1.314413474235328616e-01
-1.314346913881516143e-01
-1.314110337112520677e-01
-1.313883796318076336e-01
-1.313816680596310849e-01
-1.313701632889668069e-01
-1.313668756197749754e-01
-1.313589558427488146e-01
-1.313417013949713663e-01
-1.313340941481323798e-01
-1.313090074752800984e-01
-1.312910041036186026e-01
-1.312769840472360339e-01
-1.312707197691486694e-01
-1.312593962893411903e-01
-1.312496990934653163e-01
-1.312307757829299648e-01
-1.312174424422430097e-01
-1.311965680346470209e-01
-1.311810301945032786e-01
-1.311702304869184488e-01
-1.311590143970248756e-01
-1.311463899086250939e-01
-1.311344206846774552e-01
-1.311164403833042780e-01
-1.311070270008862226e-01
-1.310965910248232946e-01
-1.310757066869039089e-01
-1.310552116364669950e-01
-1.310463691291159360e-01
-1.310377234083260345e-01
-1.310280963985161473e-01
-1.310218360801382043e-01
-1.310024338734811500e-01
-1.309782790012770926e-01
-1.309711671273144362e-01
-1.309497228638649702e-01
-1.309427610898797334e-01
-1.309329942910609501e-01
-1.309139989840124030e-01
-1.309066006801787863e-01
-1.308990344771918946e-01
-1.308831144073673847e-01
-1.308631544768137089e-01
-1.308437873095720516e-01
-1.308388080204200832e-01
-1.308272032213942115e-01
-1.308036651577619836e-01
-1.307915480884828674e-01
-1.307745850816067756e-01
-1.307534741852755533e-01
-1.307422844000628026e-01
-1.307358674523237674e-01
-1.307271629839525939e-01
-1.307086021069587822e-01
-1.306859594779410105e-01
-1.306816173568651762e-01
-1.306575725391639908e-01
-1.306481098571330990e-01
-1.306438209007228513e-01
-1.306155512834630550e-01
-1.306100828123953894e-01
-1.306063495950366415e-01
-1.305803767069610155e-01
-1.305694508385938923e-01
-1.305634027084488225e-01
-1.305445527440716180e-01
-1.305322457901622601e-01
-1.305241141301513030e-01
-1.305114089723482529e-01
-1.304898224307610155e-01
-1.304710870174469739e-01
-1.304621804269407437e-01
-1.304321836801557444e-01
-1.304140355413868080e-01
-1.304083906324659259e-01
-1.304032758890712462e-01
-1.303890306536585053e-01
-1.303718184768304922e-01
-1.303545611521230163e-01
-1.303305882049634046e-01
-1.303218315355136325e-01
-1.303041718512535918e-01
-1.302884597983794135e-01
-1.302809027212175619e-01
-1.302690408079016371e-01
-1.302468114915930064e-01
-1.302317051418129257e-01
-1.302223024925442396e-01
-1.302151341481496971e-01
-1.302060167350962694e-01
-1.301936901443966066e-01
-1.301746986859765309e-01
-1.301564649540763174e-01
-1.301473145642337292e-01
-1.301388806402685172e-01
-1.301237969357957325e-01
-1.301053840639111170e-01
-1.300953459531169476e-01
-1.300876297840755647e-01
-1.300712017584500502e-01
-1.300595407427809491e-01
-1.300486984766116572e-01
-1.300355192484089206e-01
-1.300323710367816132e-01
-1.300057004254022430e-01
-1.300010440408721490e-01
-1.299758470979673064e-01
-1.299616991393221510e-01
-1.299543064688710725e-01
-1.299369790256215407e-01
-1.299272746746674145e-01
-1.299193157704119639e-01
-1.298932866611291481e-01
-1.298834853895969588e-01
-1.298658984873743427e-01
-1.298614689058945060e-01
-1.298504921659294209e-01
-1.298296726595501993e-01
-1.298146195679124593e-01
-1.298002147563013242e-01
-1.297925157089712400e-01
-1.297909876386413308e-01
-1.297618649152667558e-01
-1.297315488099192171e-01
-1.297244752104607379e-01
-1.297217577335514349e-01
-1.297181755289727734e-01
-1.297011915731953180e-01
-1.296930486547379635e-01
-1.296675168481566942e-01
-1.296588259747966654e-01
-1.296549836191897564e-01
-1.296336663599805261e-01
-1.296271042011332142e-01
-1.296154470363838351e-01
-1.295888276592209176e-01
-1.295856289137465867e-01
-1.295738849050258878e-01
-1.295583099713847053e-01
-1.295350721441771991e-01
-1.295139602534087220e-01
-1.295041537724846703e-01
-1.294935870823773483e-01
-1.294805249716634021e-01
-1.294754540603543225e-01
-1.294510339650117303e-01
-1.294383083765267839e-01
-1.294187326980437702e-01
-1.294148354266007606e-01
-1.294003892721504734e-01
-1.293802967668367665e-01
-1.293677135943913648e-01
-1.293587591676029769e-01
-1.293556449547940690e-01
-1.293383341600058689e-01
-1.293259931515982064e-01
-1.293072302261140116e-01
-1.292875426952964646e-01
-1.292581414713515342e-01
-1.292563976562748351e-01
-1.292416915275080291e-01
-1.292173591504978680e-01
-1.292083656033229666e-01
-1.292050303228449715e-01
-1.291884295286987727e-01
-1.291753100191640469e-01
-1.291609048718467823e-01
-1.291456377070916428e-01
-1.291286087927991932e-01
-1.291225986907626466e-01
-1.291169767378078093e-01
-1.291102831773750237e-01
-1.290866815619960972e-01
-1.290730328066173049e-01
-1.290554679298527851e-01
-1.290520187727847989e-01
-1.290379294700949031e-01
-1.290289806514190452e-01
-1.290106531824918856e-01
-1.289923485074929155e-01
-1.289719365728404510e-01
-1.289651465705663469e-01
-1.289568700774067489e-01
-1.289392953095427896e-01
-1.289227140094084401e-01
-1.289200842821066895e-01
-1.288957714737635762e-01
-1.288932974578511081e-01
-1.288763658928766542e-01
-1.288593753830084010e-01
-1.288275978245858600e-01
-1.288088162115550994e-01
-1.287941311665094513e-01
-1.287761384882392668e-01
-1.287646780414192227e-01
-1.287505743763948107e-01
-1.287451942575906227e-01
-1.287247386858628995e-01
-1.287207421481620373e-01
-1.287102281322127784e-01
-1.286998004652692429e-01
-1.286914756172351793e-01
-1.286659465880520548e-01
-1.286632546262825860e-01
-1.286580817207479688e-01
-1.286458801777479732e-01
-1.286292290810008843e-01
-1.286261792756115407e-01
-1.286028596392796985e-01
-1.285922616198329482e-01
-1.285669162755658512e-01
-1.285613860527649588e-01
-1.285586744508473989e-01
-1.285472437074982599e-01
-1.285185155650982458e-01
-1.284942889872318084e-01
-1.284895642709873442e-01
-1.284745042656654235e-01
-1.284578822276989940e-01
-1.284416319930187789e-01
-1.284267610577820851e-01
-1.284068715912454473e-01
-1.283970850981745182e-01
-1.283839419990930875e-01
-1.283728861128666243e-01
-1.283628986208640854e-01
-1.283391266739505876e-01
-1.283236824946019650e-01
-1.283197910185475688e-01
-1.283075944970934745e-01
-1.283015590214376389e-01
-1.282821793131991572e-01
-1.282773904130634912e-01
-1.282557642579910118e-01
-1.282437372764861361e-01
-1.282303253803238896e-01
-1.282234933269222887e-01
-1.282005964452213043e-01
-1.281915921196583041e-01
-1.281821280268177765e-01
-1.281642554141966261e-01
-1.281534272227166649e-01
-1.281470180294594363e-01
-1.281307139672647200e-01
-1.281258713909169955e-01
-1.281033549123010429e-01
-1.280884734106534362e-01
-1.280817796539651943e-01
-1.280680524805822285e-01
-1.280515528174326900e-01
-1.280324118832782965e-01
-1.280218589738903456e-01
-1.279993020005796289e-01
-1.279917237028336818e-01
-1.279839877409553739e-01
-1.279575093531659102e-01
-1.279530137310405935e-01
-1.279469054992656007e-01
-1.279176655982051380e-01
-1.279165504797899477e-01
-1.278869710103304747e-01
-1.278762280993643585e-01
-1.278648927260654378e-01
-1.278474518480759436e-01
-1.278421242727905971e-01
-1.278341844943887140e-01
-1.278142851126571333e-01
-1.278041510177977957e-01
-1.277778262029944378e-01
-1.277771153036196261e-01
-1.277546070662153033e-01
-1.277457751577286138e-01
-1.277323488163208676e-01
-1.277032148079442486e-01
-1.276995219609491916e-01
-1.276688703068238062e-01
-1.276627809398929170e-01
-1.276498407141715419e-01
-1.276377025988669478e-01
-1.276349208921725431e-01
-1.276191744482526591e-01
-1.276056967950350285e-01
-1.275903100326632456e-01
-1.275765558814151435e-01
-1.275685431803927905e-01
-1.275574087512749977e-01
-1.275444617657895408e-01
-1.275186191147297254e-01
-1.275067247540698501e-01
-1.274867879482661781e-01
-1.274740914331250474e-01
-1.274657565305195583e-01
-1.274524245317426585e-01
-1.274407803041590070e-01
-1.274338383465751789e-01
-1.274220507310665773e-01
-1.274019736899567601e-01
-1.273744224205186626e-01
-1.273599574639452392e-01
-1.273526267062959350e-01
-1.273498091464940751e-01
-1.273222991978112673e-01
-1.273091805294106482e-01
-1.272965626532469585e-01
-1.272797210229303089e-01
-1.272738296658955659e-01
-1.272627868787286343e-01
-1.272504011367070476e-01
-1.272460038944255856e-01
-1.272375629516575846e-01
-1.272191149534827870e-01
-1.272126185735376891e-01
-1.271988712038903402e-01
-1.271888322119167636e-01
-1.271578994083488734e-01
-1.271515854253882361e-01
-1.271400695280722748e-01
-1.271177387511225887e-01
-1.270955197770408385e-01
-1.270947179176661057e-01
-1.270736904827088343e-01
-1.270642213515833230e-01
-1.270538988244194756e-01
-1.270476189387726995e-01
-1.270320959511992975e-01
-1.270189200292217713e-01
-1.270037401089236795e-01
-1.269913500862714928e-01
-1.269869907412607690e-01
-1.269647338294917771e-01
-1.269511381000000272e-01
-1.269390934035196650e-01
-1.269258386588362764e-01
-1.269219326597497144e-01
-1.269060580594120191e-01
-1.268865251443216380e-01
-1.268671268282938192e-01
-1.268472565362314119e-01
-1.268414759554840066e-01
-1.268273654921739380e-01
-1.268143147691441763e-01
-1.268016903926793004e-01
-1.267778471880465219e-01
-1.267745268717454799e-01
-1.267640091863782570e-01
-1.267438327861859504e-01
-1.267346184946095411e-01
-1.267273046283600990e-01
-1.267106999922054111e-01
-1.266959339878594437e-01
-1.266941598875363506e-01
-1.266636049305825962e-01
-1.266518987007526076e-01
-1.266511011550224552e-01
-1.266321497575307320e-01
-1.266254241036610106e-01
-1.266139295693763656e-01
-1.265912455438880646e-01
-1.265666745172189245e-01
-1.265575780929316108e-01
-1.265394676701228904e-01
-1.265278337378397122e-01
-1.265130930568179601e-01
-1.265073698134100977e-01
-1.265024944546010166e-01
-1.264744578652469698e-01
-1.264685478863475931e-01
-1.264567955125382448e-01
-1.264405157498130206e-01
-1.264282784291238249e-01
-1.264184766471177779e-01
-1.264086408542151041e-01
-1.263910335698648357e-01
-1.263845066207154866e-01
-1.263614664806961829e-01
-1.263348349935560222e-01
-1.263325862720594550e-01
-1.263147072983087926e-01
-1.262999168951857709e-01
-1.262866528896073870e-01
-1.262765896051152859e-01
-1.262673470888184823e-01
-1.262514257187482003e-01
-1.262447066914997862e-01
-1.262204884524244508e-01
-1.262043504106335479e-01
-1.261936214634611919e-01
-1.261864387028900358e-01
-1.261633741035800838e-01
-1.261566537677235034e-01
-1.261417626266597147e-01
-1.261313759550237723e-01
-1.261169830214435295e-01
-1.261069199922458250e-01
-1.260928286244873409e-01
-1.260716094055096548e-01
-1.260627870371769377e-01
-1.260467444322629360e-01
-1.260298111141942012e-01
-1.260143132575455849e-01
-1.260003128421806062e-01
-1.259989351741717667e-01
-1.259873073499346852e-01
-1.259694412353857818e-01
-1.259656831054743464e-01
-1.259423193848826783e-01
-1.259415070640881318e-01
-1.259271478055665749e-01
-1.259125896253879828e-01
-1.258977606742588129e-01
-1.258863616206795655e-01
-1.258779196856555926e-01
-1.258522522664205501e-01
-1.258367190757807008e-01
-1.258219618644098314e-01
-1.258078703730367842e-01
-1.258015712499150618e-01
-1.257869415654616352e-01
-1.257810936131594226e-01
-1.257702230605061700e-01
-1.257625488698928540e-01
-1.257546773079566416e-01
-1.257513842428352735e-01
-1.257185401081226117e-01
-1.257026164336533802e-01
-1.256942900038312549e-01
-1.256733682388887496e-01
-1.256623070942342879e-01
-1.256396513146363358e-01
-1.256362362962341606e-01
-1.256180847552984536e-01
-1.256085247911021274e-01
-1.256027098351336635e-01
-1.255667183963670996e-01
-1.255640142915995239e-01
-1.255462500226016409e-01
-1.255309705138006604e-01
-1.255218793403509170e-01
-1.255199649337938039e-01
-1.254846127359501295e-01
-1.254722703745616563e-01
-1.254648179162365929e-01
-1.254483566600682054e-01
-1.254468265393518800e-01
-1.254308233514089266e-01
-1.254200494612615346e-01
-1.254041353134124070e-01
-1.253961578453090531e-01
-1.253797316555897157e-01
-1.253701220391235938e-01
-1.253513137734885152e-01
-1.253435818761049481e-01
-1.253303254278727574e-01
-1.253097846249121849e-01
-1.252994886772911265e-01
-1.252961222194617086e-01
-1.252788519072737805e-01
-1.252683792935078977e-01
-1.252540116122017877e-01
-1.252429907446350188e-01
-1.252276722219231864e-01
-1.252070263265276928e-01
-1.251956923750545680e-01
-1.251866940141299067e-01
-1.251790939842555295e-01
-1.251650579083284642e-01
-1.251519133048721311e-01
-1.251398530644164120e-01
-1.251161322404826248e-01
-1.251019759859779978e-01
-1.250806829991549241e-01
-1.250639261032510385e-01
-1.250528270785925544e-01
-1.250340034099894637e-01
-1.250330615801708845e-01
-1.250207309932085953e-01
-1.250140747332181834e-01
-1.250004659756414616e-01
-1.249850923795229329e-01
-1.249695845732289035e-01
-1.249452206545481614e-01
-1.249319920858926458e-01
-1.249238658341455532e-01
-1.249159493240070973e-01
-1.248985852824093523e-01
-1.248745590321526377e-01
-1.248682421304110057e-01
-1.248556866320778558e-01
-1.248371897154695875e-01
-1.248296590585198651e-01
-1.248157559634632541e-01
-1.248095577316796490e-01
-1.248017224632665678e-01
-1.247853828101397056e-01
-1.247792468760033358e-01
-1.247729415457272950e-01
-1.247573465385915792e-01
-1.247332227272516525e-01
-1.247197856330344024e-01
-1.247136411898110142e-01
-1.246913758631197910e-01
-1.246844642330303399e-01
-1.246761568016919453e-01
-1.246670714642412192e-01
-1.246535862017676966e-01
-1.246427992232050364e-01
-1.246211456149099450e-01
-1.246138604260368099e-01
-1.245983708572555027e-01
-1.245760222033599207e-01
-1.245681675718402215e-01
-1.245396059197925731e-01
-1.245332129245736719e-01
-1.245252330897848592e-01
-1.245054190825282681e-01
-1.245039642065207119e-01
-1.244765770737505661e-01
-1.244677385327174757e-01
-1.244588613240311392e-01
-1.244417953530846666e-01
-1.244350485212036284e-01
-1.244159392331644354e-01
-1.244005460492847992e-01
-1.243864791192389740e-01
-1.243737328700232347e-01
-1.243706536970915211e-01
-1.243454786173033844e-01
-1.243376301628272285e-01
-1.243261713517231082e-01
-1.243164382419457148e-01
-1.243134130705174922e-01
-1.243071254905419587e-01
-1.242968879758059864e-01
-1.242674880993285824e-01
-1.242470819597779608e-01
-1.242373475240342029e-01
-1.242218790816617124e-01
-1.242039916141880473e-01
-1.241831923663537507e-01
-1.241800996777559785e-01
-1.241640902142213954e-01
-1.241602377047476835e-01
-1.241468026230825028e-01
-1.241363436390403030e-01
-1.241122900704846044e-01
-1.241029882197134115e-01
-1.240963058310218248e-01
-1.240851324538127520e-01
-1.240651451058172317e-01
-1.240535310152811321e-01
-1.240399032214881403e-01
-1.240180633341272098e-01
-1.240085635737614156e-01
-1.239934632412204862e-01
-1.239693999763150645e-01
-1.239668514619799156e-01
-1.239547528266757292e-01
-1.239466394677794792e-01
-1.239218362326748868e-01
-1.239077635151035472e-01
-1.238919045572100253e-01
-1.238740290714741288e-01
-1.238613479534049766e-01
-1.238478598938318187e-01
-1.238408018857872495e-01
-1.238353345551297946e-01
-1.238148356292698149e-01
-1.237948787326171862e-01
-1.237776333574224508e-01
-1.237692458099857451e-01
-1.237515579259022280e-01
-1.237472264958338064e-01
-1.237233107327875559e-01
-1.237204724531363875e-01
-1.237056664170425868e-01
-1.236911124264231943e-01
-1.236831411358610688e-01
-1.236682332354838154e-01
-1.236581140083704011e-01
-1.236530161594188715e-01
-1.236208307639244108e-01
-1.236053793169066828e-01
-1.236007484464257955e-01
-1.235835721494434047e-01
-1.235690213176303121e-01
-1.235601978760223485e-01
-1.235451851170981663e-01
-1.235314564402524851e-01
-1.235278065526983216e-01
-1.235166142525268296e-01
-1.234975104168283822e-01
-1.234859696783641991e-01
-1.234658859194489589e-01
-1.234580230562425385e-01
-1.234347868270245230e-01
-1.234291158010831224e-01
-1.234076240639268573e-01
-1.234025236810018245e-01
-1.233768834700909867e-01
-1.233686252402928230e-01
-1.233594598060175629e-01
-1.233425529200335435e-01
-1.233285119975344457e-01
-1.233194008093416172e-01
-1.233091803136968645e-01
-1.232953093292990521e-01
-1.232824037973590525e-01
-1.232698531169663658e-01
-1.232598782448551256e-01
-1.232430991890004768e-01
-1.232315082231087433e-01
-1.232203042681017935e-01
-1.232032924341854296e-01
-1.231908015466868234e-01
-1.231708742617073082e-01
-1.231564572479199315e-01
-1.231473876284325530e-01
-1.231346912473888500e-01
-1.231322805323979697e-01
-1.231086864285768634e-01
-1.231078291544539516e-01
-1.230917369504438141e-01
-1.230783463245802567e-01
-1.230639171554354927e-01
-1.230509792136794400e-01
-1.230377741521441193e-01
-1.230311068663844654e-01
-1.229998542873658451e-01
-1.229903023435955089e-01
-1.229796927284989017e-01
-1.229699758742778815e-01
-1.229605330715209111e-01
-1.229513083506057203e-01
-1.229360446740775104e-01
-1.229267092943212292e-01
-1.229049114238663643e-01
-1.228982339020592562e-01
-1.228794522889131435e-01
-1.228644131782767601e-01
-1.228478054873155256e-01
-1.228343239778443841e-01
-1.228126255528577959e-01
-1.227906955777946785e-01
-1.227782055814068962e-01
-1.227740909951534343e-01
-1.227598358164923853e-01
-1.227539251002759679e-01
-1.227424190412064187e-01
-1.227303179474036887e-01
-1.227116952828668228e-01
-1.226937483531771178e-01
-1.226817301914932823e-01
-1.226694028969225747e-01
-1.226510675561591213e-01
-1.226429889401972617e-01
-1.226366124857199980e-01
-1.226185753718496418e-01
-1.226095348619488934e-01
-1.226010899817238931e-01
-1.225870677980810119e-01
-1.225788142870794240e-01
-1.225561342411012333e-01
-1.225484308037369241e-01
-1.225410599878869189e-01
-1.225259696577374324e-01
-1.225148072284382994e-01
-1.224979454054883066e-01
-1.224773369006128820e-01
-1.224695415427889678e-01
-1.224579145101283018e-01
-1.224411970196551680e-01
-1.224287970966079775e-01
-1.224220867055749451e-01
-1.224044586310877591e-01
-1.223852374156977341e-01
-1.223728805305216438e-01
-1.223559457958090790e-01
-1.223427973809617653e-01
-1.223300869524932555e-01
-1.223221297693485310e-01
-1.223077687144505654e-01
-1.222832362337304690e-01
-1.222684206936372198e-01
-1.222486892233661804e-01
-1.222420192632662495e-01
-1.222310545493087153e-01
-1.222295446567745747e-01
-1.222087413222237573e-01
-1.221963146090105090e-01
-1.221948845515282434e-01
-1.221669710818373555e-01
-1.221641879206099846e-01
-1.221576977260317720e-01
-1.221413297328254599e-01
-1.221291204591838653e-01
-1.221164138954477785e-01
-1.221005344456983499e-01
-1.220912172286170716e-01
-1.220826308698061136e-01
-1.220786685407454220e-01
-1.220588579904544335e-01
-1.220432064854329868e-01
-1.220178897082172809e-01
-1.220092159077517113e-01
-1.219954259391177742e-01
-1.219706555672843140e-01
-1.219538689088042471e-01
-1.219473894883559562e-01
-1.219391403657787143e-01
-1.219184385629173695e-01
-1.218992208495308094e-01
-1.218950441086753544e-01
-1.218823260746318138e-01
-1.218736567196099241e-01
-1.218554108626469790e-01
-1.218511654999851757e-01
-1.218312646187230674e-01
-1.218094919984509528e-01
-1.218017445625656781e-01
-1.217895518198067462e-01
-1.217857589135353524e-01
-1.217771347241324298e-01
-1.217576683380595937e-01
-1.217511021996693088e-01
-1.217267273799121918e-01
-1.216986973905440084e-01
-1.216875897472383672e-01
-1.216768867301785406e-01
-1.216657802934605626e-01
-1.216582926342128224e-01
-1.216564816441180474e-01
-1.216457326740290890e-01
-1.216274252515118781e-01
-1.216077194104782100e-01
-1.215958018213489367e-01
-1.215861379676384801e-01
-1.215664186276708691e-01
-1.215627716785442070e-01
-1.215464900006702764e-01
-1.215285780619539124e-01
-1.215276955819350468e-01
-1.215084835510405470e-01
-1.214949462601918329e-01
-1.214755159131833406e-01
-1.214597636011550963e-01
-1.214431451531390871e-01
-1.214373268132422357e-01
-1.214203407457654371e-01
-1.214122594319148041e-01
-1.214030848760418169e-01
-1.213885757894831441e-01
-1.213796119602641166e-01
-1.213580508385583012e-01
-1.213467637867072513e-01
-1.213393019863705236e-01
-1.213308497915050188e-01
-1.213103255268242475e-01
-1.212915017665299744e-01
-1.212732447927288848e-01
-1.212465340400772917e-01
-1.212366814794273995e-01
-1.212229395934326381e-01
-1.212171209570758468e-01
-1.211976197632904373e-01
-1.211743692297290453e-01
-1.211692831609088861e-01
-1.211649527365075141e-01
-1.211420023223155062e-01
-1.211341623823121438e-01
-1.211161724544810581e-01
-1.211049675276177073e-01
-1.210901749992404908e-01
-1.210807339223802792e-01
-1.210730976466027620e-01
-1.210651049786707900e-01
-1.210476165542134219e-01
-1.210433759497555883e-01
-1.210296792946977951e-01
-1.210029132491334536e-01
-1.209922087834859605e-01
-1.209877237836732566e-01
-1.209763844659481891e-01
-1.209506310231365234e-01
-1.209391507782013320e-01
-1.209330901256585322e-01
-1.209243494716285006e-01
-1.209048789127449008e-01
-1.208817711606860745e-01
-1.208795559078714166e-01
-1.208701041206698412e-01
-1.208575005557713800e-01
-1.208389403650382554e-01
-1.208334208011490607e-01
-1.208216177466138186e-01
-1.208014423002644055e-01
-1.207897421522322046e-01
-1.207573462415992838e-01
-1.207486527342579996e-01
-1.207305701365389006e-01
-1.207228947475407765e-01
-1.207166494467897255e-01
-1.207018426066037153e-01
-1.206903508692103999e-01
-1.206604001577851193e-01
-1.206562110675587218e-01
-1.206456137162209286e-01
-1.206342070530352362e-01
-1.206220784772574217e-01
-1.206102925191966102e-01
-1.205944646403750153e-01
-1.205782410736571664e-01
-1.205592764505025449e-01
-1.205536198105468804e-01
-1.205442512986202863e-01
-1.205254583459975937e-01
-1.205195151597825143e-01
-1.205101117339342498e-01
-1.204897231397065172e-01
-1.204856443328451987e-01
-1.204757773381580355e-01
-1.204531365632556528e-01
-1.204408304268607954e-01
-1.204348705824676291e-01
-1.204104729671778562e-01
-1.203915111865430931e-01
-1.203885981783583692e-01
-1.203732447024176144e-01
-1.203652632848544735e-01
-1.203406570561473543e-01
-1.203363429793136430e-01
-1.203061081198605053e-01
-1.202980667298737538e-01
-1.202925435716011016e-01
-1.202907063593772752e-01
-1.202694570201331137e-01
-1.202600814554561914e-01
-1.202490559715784224e-01
-1.202444307926358036e-01
-1.202289855854193623e-01
-1.202155235250352006e-01
-1.201953831500111591e-01
-1.201683627133645349e-01
-1.201606572489697655e-01
-1.201396060662663912e-01
-1.201356554000636012e-01
-1.201142158476825039e-01
-1.201070274311575037e-01
-1.200846741636127646e-01
-1.200661969030088760e-01
-1.200580852301630086e-01
-1.200445923623995048e-01
-1.200442818314318150e-01
-1.200212450557417987e-01
-1.200122114487399416e-01
-1.200002308906979731e-01
-1.199783559579500891e-01
-1.199725422282075793e-01
-1.199590361558741936e-01
-1.199524093538791025e-01
-1.199268010043599564e-01
-1.199226511483668378e-01
-1.198999733345993968e-01
-1.198845167271624101e-01
-1.198741337559064424e-01
-1.198642839704934238e-01
-1.198562052026902469e-01
-1.198484184115826412e-01
-1.198397739031680509e-01
-1.198279085764047402e-01
-1.198141379247509297e-01
-1.197960597519349413e-01
-1.197851552020107457e-01
-1.197751659946186542e-01
-1.197584696616480759e-01
-1.197307824609142590e-01
-1.197182690737286503e-01
-1.197022550202705982e-01
-1.196944265642932714e-01
-1.196910601743594316e-01
-1.196769699352514815e-01
-1.196615779654458533e-01
-1.196516387966956307e-01
-1.196389041061975689e-01
-1.196286998793849032e-01
-1.196130046404540181e-01
-1.196119807787248135e-01
-1.195922381877308760e-01
-1.195791135967577412e-01
-1.195662220700101919e-01
-1.195463269178385912e-01
-1.195380199433339619e-01
-1.195188736134840390e-01
-1.195011991773788085e-01
-1.194904258938633279e-01
-1.194788874503819043e-01
-1.194689236553623801e-01
-1.194287886183675040e-01
-1.194266032479763817e-01
-1.194078941357808732e-01
-1.194019876410759573e-01
-1.193807221366127436e-01
-1.193708494745190640e-01
-1.193656972597020860e-01
-1.193582246506799949e-01
-1.193352997249944869e-01
-1.193269498963330510e-01
-1.193200140687375177e-01
-1.193066176210759444e-01
-1.192987098412442992e-01
-1.192813681086482558e-01
-1.192730813556841796e-01
-1.192634179423908147e-01
-1.192597574590567033e-01
-1.192372961200541259e-01
-1.192185204682001121e-01
-1.192106298488412042e-01
-1.191929497736547716e-01
-1.191855481203616673e-01
-1.191833079967070386e-01
-1.191764595611078115e-01
-1.191577642066286580e-01
-1.191455105967303973e-01
-1.191249064749682895e-01
-1.191099545490547085e-01
-1.191072692537386013e-01
-1.190795018455255427e-01
-1.190676909448445397e-01
-1.190544673249823160e-01
-1.190318013174238299e-01
-1.190248093672075791e-01
-1.190210261778010536e-01
-1.190007456380626771e-01
-1.189962782742021441e-01
-1.189792029611576873e-01
-1.189684401116923029e-01
-1.189317175530312798e-01
-1.189289785082865980e-01
-1.189158730995829027e-01
-1.189087834693774159e-01
-1.188953380908616131e-01
-1.188697378870125776e-01
-1.188589597648616325e-01
-1.188580703662383831e-01
-1.188463938472165415e-01
-1.188287703455561672e-01
-1.188152863740773169e-01
-1.187999948864535971e-01
-1.187939748009232965e-01
-1.187805830464870038e-01
-1.187738045087312344e-01
-1.187679913157220490e-01
-1.187312485066483458e-01
-1.187185091573497997e-01
-1.187102963735268690e-01
-1.187030728406631708e-01
-1.186804907574809664e-01
-1.186750933707258482e-01
-1.186628430860983685e-01
-1.186452475720937427e-01
-1.186304353885902774e-01
-1.186237720957948882e-01
-1.186020738610470970e-01
-1.185907124972025162e-01
-1.185829070968692778e-01
-1.185682812189436108e-01
-1.185399241399893722e-01
-1.185271132745869260e-01
-1.185141100370878386e-01
-1.185038130631056175e-01
-1.184968565213760927e-01
-1.184849154887022138e-01
-1.184603858160163947e-01
-1.184584315592869530e-01
-1.184550082031678164e-01
-1.184311469295209751e-01
-1.184130163852406825e-01
-1.184086673994451389e-01
-1.183975320128559661e-01
-1.183782925541277120e-01
-1.183687984399696136e-01
-1.183511954011013390e-01
-1.183388926657901463e-01
-1.183176832744061713e-01
-1.183091043493308681e-01
-1.183052782420776494e-01
-1.182937851148765929e-01
-1.182851210278456633e-01
-1.182663517112688134e-01
-1.182604822080035589e-01
-1.182531434782337632e-01
-1.182244146113940741e-01
-1.182117122250236074e-01
-1.181979715365717998e-01
-1.181925636360267318e-01
-1.181671370429691059e-01
-1.181598158528544551e-01
-1.181401304034051802e-01
-1.181312864434083953e-01
-1.181238507699509666e-01
-1.181181432823294741e-01
-1.181042408726594162e-01
-1.180799454683262306e-01
-1.180538554445900445e-01
-1.180453643070566438e-01
-1.180380879482351431e-01
-1.180138302885851698e-01
-1.180069480428431461e-01
-1.179953393846068510e-01
-1.179821394116622735e-01
-1.179727055926127199e-01
-1.179601891076589026e-01
-1.179395243205937083e-01
-1.179376534258994025e-01
-1.179141447605807635e-01
-1.178976884518862234e-01
-1.178937552494528085e-01
-1.178877193390512612e-01
-1.178659995392004889e-01
-1.178529561413056148e-01
-1.178453360525439364e-01
-1.178342872037144717e-01
-1.178105710764093816e-01
-1.178066039923703900e-01
-1.177962975813340030e-01
-1.177803192614055305e-01
-1.177728405104876419e-01
-1.177550325966005007e-01
-1.177524505464828952e-01
-1.177382890955425421e-01
-1.177194053788721551e-01
-1.177127145948702880e-01
-1.177070115410797091e-01
-1.176942978448916599e-01
-1.176706363668783006e-01
-1.176596715637544810e-01
-1.176553095235035873e-01
-1.176385755544775702e-01
-1.176203599751196871e-01
-1.176038488466729370e-01
-1.175924204678955587e-01
-1.175740959216607651e-01
-1.175702111677604800e-01
-1.175451070726619140e-01
-1.175391326660056301e-01
-1.175248867120655405e-01
-1.175120314423613033e-01
-1.175037318829111888e-01
-1.174927941175771262e-01
-1.174758560337380020e-01
-1.174639813109588926e-01
-1.174472266814117483e-01
-1.174358054072336954e-01
-1.174120344428879748e-01
-1.174037136099763678e-01
-1.173899778207801725e-01
-1.173820004814578877e-01
-1.173575885122187801e-01
-1.173442929086603581e-01
-1.173267334302882658e-01
-1.173215612224781379e-01
-1.173176253890318710e-01
-1.172945223630187106e-01
-1.172899236167519454e-01
-1.172774093130656003e-01
-1.172541261728961282e-01
-1.172469248765015126e-01
-1.172321464027203386e-01
-1.172302574918673568e-01
-1.172204781545634344e-01
-1.171961138517454981e-01
-1.171747035298197903e-01
-1.171611168702478833e-01
-1.171513320858016960e-01
-1.171403062730154987e-01
-1.171223830491444073e-01
-1.171060196603070092e-01
-1.171019895910031250e-01
-1.170911042100837018e-01
-1.170840640551726874e-01
-1.170622107629670228e-01
-1.170522320486365730e-01
-1.170450735453085755e-01
-1.170384092369639306e-01
-1.170272202230614733e-01
-1.170087324223169356e-01
-1.169968233347436215e-01
-1.169760323883404507e-01
-1.169683467652496700e-01
-1.169491637839078779e-01
-1.169460570064407290e-01
-1.169222411591086808e-01
-1.169055147938435069e-01
-1.168849311008389458e-01
-1.168652491482287670e-01
-1.168620654708135143e-01
-1.168447109869786560e-01
-1.168355343831518345e-01
-1.168274113119796564e-01
-1.168018090451715951e-01
-1.167977295508782209e-01
-1.167890561601951649e-01
-1.167860700001804031e-01
-1.167664752203601830e-01
-1.167488111545023355e-01
-1.167439643285329287e-01
-1.167319362943549654e-01
-1.167196016088305199e-01
-1.167027177856173881e-01
-1.166894577734043648e-01
-1.166826705534660391e-01
-1.166785384868772868e-01
-1.166728775053184619e-01
-1.166594807170271697e-01
-1.166401132892520842e-01
-1.166229018126890837e-01
-1.166087724317070584e-01
-1.165970094834193893e-01
-1.165921452171147510e-01
-1.165786125926859262e-01
-1.165584611020699379e-01
-1.165391363846132455e-01
-1.165254595279019145e-01
-1.165200460957011297e-01
-1.165095522523971472e-01
-1.164859031686836799e-01
-1.164690493931548054e-01
-1.164596697166770944e-01
-1.164567559419255049e-01
-1.164298278809917375e-01
-1.164175392351072535e-01
-1.164005147234516147e-01
-1.163864410623078327e-01
-1.163720614431887068e-01
-1.163664347629931872e-01
-1.163533100441430657e-01
-1.163449469907298917e-01
-1.163307832164598987e-01
-1.163223632611193326e-01
-1.162911120509207974e-01
-1.162863350528655915e-01
-1.162789590174806154e-01
-1.162675938266335973e-01
-1.162580516333158454e-01
-1.162509996168818449e-01
-1.162294827938145370e-01
-1.162119192253137923e-01
-1.162029658268889654e-01
-1.161944793993854863e-01
-1.161731943573464931e-01
-1.161626303242614955e-01
-1.161383339259680902e-01
-1.161304676569974437e-01
-1.161200186989504168e-01
-1.161090566433295446e-01
-1.160902326990885525e-01
-1.160769259635712203e-01
-1.160592350237716341e-01
-1.160547132377027224e-01
-1.160470933629530188e-01
-1.160147293130946722e-01
-1.160094971975711708e-01
-1.159950020023344519e-01
-1.159896049645657568e-01
-1.159843266559993091e-01
-1.159695125524217441e-01
-1.159566659418823087e-01
-1.159370546936759061e-01
-1.159255871727724596e-01
-1.159190084615642768e-01
-1.159043992048143512e-01
-1.158795999336049987e-01
-1.158648302086887627e-01
-1.158499515925860424e-01
-1.158415568042763522e-01
-1.158349339895894115e-01
-1.158299783490456814e-01
-1.158235951692230814e-01
-1.158119398540337353e-01
-1.157963490886074753e-01
-1.157861099978721442e-01
-1.157694097007204159e-01
-1.157519722956252828e-01
-1.157319160463170793e-01
-1.157244045661530996e-01
-1.157220626461618607e-01
-1.156959209203930750e-01
-1.156860861967497489e-01
-1.156583233703217528e-01
-1.156376468486044473e-01
-1.156333494484122482e-01
-1.156249683071024770e-01
-1.156191654732955376e-01
-1.156134725244888639e-01
-1.156039314761626025e-01
-1.155889876029639884e-01
-1.155688195521072659e-01
-1.155538000807274923e-01
-1.155422278497741650e-01
-1.155339942061327507e-01
-1.155198114637365769e-01
-1.155173642827728164e-01
-1.154958677229874775e-01
-1.154825220168907707e-01
-1.154738589166847407e-01
-1.154616316692278766e-01
-1.154471661584409725e-01
-1.154307855093358037e-01
-1.154189955777195076e-01
-1.153973955359195169e-01
-1.153814793791022586e-01
-1.153798042712761984e-01
-1.153626381793083633e-01
-1.153421912349091583e-01
-1.153294986672741274e-01
-1.153206746527151438e-01
-1.153154917936188573e-01
-1.153095854442504897e-01
-1.152880032618314177e-01
-1.152793820281883264e-01
-1.152562353553770180e-01
-1.152495168603535347e-01
-1.152413589891551904e-01
-1.152257721316408134e-01
-1.152182477059740251e-01
-1.152065652481245872e-01
-1.151906886699476107e-01
-1.151704700030618533e-01
-1.151636008090007879e-01
-1.151464040208706463e-01
-1.151380120039400823e-01
-1.151197003408858943e-01
-1.151129627383719600e-01
-1.150881850057711708e-01
-1.150795824852015037e-01
-1.150653833859172082e-01
-1.150505427842337114e-01
-1.150453093626759016e-01
-1.150339974481112415e-01
-1.150071589016510021e-01
-1.149853055204177188e-01
-1.149750382875393273e-01
-1.149706029294531306e-01
-1.149682863857061366e-01
-1.149537855601804881e-01
-1.149411101404633206e-01
-1.149240477929616977e-01
-1.149182256209909381e-01
-1.148987735136543231e-01
-1.148915898598966978e-01
-1.148859416960546498e-01
-1.148789388561528846e-01
-1.148709329069884377e-01
-1.148509709333860040e-01
-1.148353377677485687e-01
-1.148154964804001532e-01
-1.148045124308614828e-01
-1.147861690343517371e-01
-1.147831790600514767e-01
-1.147712089325078066e-01
-1.147452263725026733e-01
-1.147381557496543469e-01
-1.147263645944873456e-01
-1.147156508664007590e-01
-1.147057895589418952e-01
-1.146844023926008316e-01
-1.146780771288231082e-01
-1.146605162617838902e-01
-1.146464998670583268e-01
-1.146440863149926215e-01
-1.146062711961684522e-01
-1.146013851295889507e-01
-1.145921960135641293e-01
-1.145740616935947698e-01
-1.145709061245451243e-01
-1.145556245748421964e-01
-1.145476216853232310e-01
-1.145318450934040555e-01
-1.145233282940881225e-01
-1.145005954718426311e-01
-1.144932458826559418e-01
-1.144799279964027194e-01
-1.144708269666677436e-01
-1.144522197079926307e-01
-1.144275760062413716e-01
-1.144233190993591276e-01
-1.144132947038771775e-01
-1.144005745585582046e-01
-1.143909973787978762e-01
-1.143725218183042902e-01
-1.143723006361408445e-01
-1.143568054754294794e-01
-1.143431897473385916e-01
-1.143384240042704669e-01
-1.143214136237617196e-01
-1.143016967838953735e-01
-1.142845607126920238e-01
-1.142804154905337766e-01
-1.142606981885434247e-01
-1.142564903746208782e-01
-1.142516595709401062e-01
-1.142162510200854242e-01
-1.142119707539550888e-01
-1.141956457964862504e-01
-1.141925314680060088e-01
-1.141657596431447375e-01
-1.141619147534725931e-01
-1.141513801991804189e-01
-1.141347917266876677e-01
-1.141271388934401165e-01
-1.141169513664199442e-01
-1.141074077452354230e-01
-1.140885740196768972e-01
-1.140766740603244012e-01
-1.140700011942074599e-01
-1.140608174915121453e-01
-1.140403885490075264e-01
-1.140200925149567890e-01
-1.140137961386110399e-01
-1.139994454598350082e-01
-1.139860644596430439e-01
-1.139738504162295663e-01
-1.139632345625297416e-01
-1.139438381693122782e-01
-1.139329834214925508e-01
-1.139288299473532606e-01
-1.139085828522456434e-01
-1.139007266335805013e-01
-1.138770745324449718e-01
-1.138675582123421515e-01
-1.138634422355753462e-01
-1.138500754358694467e-01
-1.138319282394701648e-01
-1.138212862296886230e-01
-1.138147000922699603e-01
-1.138032792623539236e-01
-1.137848538998613157e-01
-1.137825496347654730e-01
-1.137576531530915258e-01
-1.137489058432985811e-01
-1.137256499608670091e-01
-1.137141476914610705e-01
-1.136954786503684145e-01
-1.136882513667004657e-01
-1.136725224040118498e-01
-1.136583906123841137e-01
-1.136478278342217541e-01
-1.136402028719536716e-01
-1.136185746388074791e-01
-1.136074813486750157e-01
-1.135966837017901021e-01
-1.135944585566379117e-01
-1.135745102929804906e-01
-1.135606359611278926e-01
-1.135453660759171701e-01
-1.135396981657669779e-01
-1.135244152306773557e-01
-1.135090771037026158e-01
-1.135012682274395557e-01
-1.134759144844419698e-01
-1.134655147087904881e-01
-1.134652965574476646e-01
-1.134478920869462226e-01
-1.134247942722505509e-01
-1.134224426256007778e-01
-1.134181111494957928e-01
-1.133928155932864834e-01
-1.133875485072310396e-01
-1.133820833234453762e-01
-1.133624123047713428e-01
-1.133487589991628020e-01
-1.133338102696932193e-01
-1.133151005187221227e-01
-1.133095930661689732e-01
-1.132981770860373438e-01
-1.132879708236661509e-01
-1.132616162723720510e-01
-1.132488671521474644e-01
-1.132288361816781441e-01
-1.132166075933563054e-01
-1.132119646785004208e-01
-1.131940555004296300e-01
-1.131790983373912596e-01
-1.131729184138801358e-01
-1.131603158170579881e-01
-1.131488377773532117e-01
-1.131287174063593526e-01
-1.131072400301161018e-01
-1.130987799972901497e-01
-1.130834360729499333e-01
-1.130754390615287264e-01
-1.130693414531292462e-01
-1.130435855983081272e-01
-1.130394795322694212e-01
-1.130243195113984356e-01
-1.130169544473341448e-01
-1.130077544380062582e-01
-1.129952933278926819e-01
-1.129734010486461160e-01
-1.129650446277697118e-01
-1.129521944592192240e-01
-1.129426792762981413e-01
-1.129251665993950549e-01
-1.129227164768109859e-01
-1.129163736448324518e-01
-1.128982238684479167e-01
-1.128917326525890330e-01
-1.128694862683109756e-01
-1.128487997934286835e-01
-1.128299386610608357e-01
-1.128272174519494297e-01
-1.128180909580483171e-01
-1.127930801916338932e-01
-1.127883936889555183e-01
-1.127827184269701022e-01
-1.127638831039468326e-01
-1.127512811301200901e-01
-1.127349343160330419e-01
-1.127206845034564864e-01
-1.127102190720979946e-01
-1.127091329316226853e-01
-1.126969172511521899e-01
-1.126857736501398477e-01
-1.126555216377681246e-01
-1.126482211178859993e-01
-1.126396473439460755e-01
-1.126199425717852864e-01
-1.126078678046708581e-01
-1.126011759119252831e-01
-1.125781432109055902e-01
-1.125737547356223667e-01
-1.125619945673575761e-01
-1.125435685881207570e-01
-1.125355963579996177e-01
-1.125225119245590322e-01
-1.125185914317868852e-01
-1.124955637519919338e-01
-1.124874130599690658e-01
-1.124624500724465404e-01
-1.124511042301160058e-01
-1.124472473618441659e-01
-1.124355980847933645e-01
-1.124226628320493526e-01
-1.124121839362517694e-01
-1.123803892996203813e-01
-1.123720361489724817e-01
-1.123635037338875653e-01
-1.123491877616141499e-01
-1.123468387969048243e-01
-1.123374959974118847e-01
-1.123223467113793894e-01
-1.123154564327088767e-01
-1.123023432513093056e-01
-1.122931661714789142e-01
-1.122810214856392041e-01
-1.122557755957244163e-01
-1.122470955643889157e-01
-1.122366116142078096e-01
-1.122234659770428578e-01
-1.122169119741795451e-01
-1.122002273699494179e-01
-1.121903488089684708e-01
-1.121881147607508844e-01
-1.121739274510893114e-01
-1.121591704951808988e-01
-1.121550849834893893e-01
-1.121295655134221803e-01
-1.121100894800606262e-01
-1.121008091176946553e-01
-1.120863532568270038e-01
-1.120750973524133332e-01
-1.120700490310586883e-01
-1.120636385256575662e-01
-1.120525685960071516e-01
-1.120371255997034410e-01
-1.120287300234199257e-01
-1.120128367115701962e-01
-1.119954393689784333e-01
-1.119848165037099497e-01
-1.119757792175622158e-01
-1.119697589473142296e-01
-1.119456970471094659e-01
-1.119374583647778088e-01
-1.119175887279575676e-01
-1.119014846596419477e-01
-1.118906387038020311e-01
-1.118860237679718816e-01
-1.118649851484170010e-01
-1.118456851132561825e-01
-1.118248948275381571e-01
-1.118195506372981762e-01
-1.118124246189287352e-01
-1.118001607110089557e-01
-1.117880615770163455e-01
-1.117774217688633220e-01
-1.117447920531182415e-01
-1.117427605012641656e-01
-1.117369900805916527e-01
-1.117282733700289687e-01
-1.117053721585206660e-01
-1.116940720681345867e-01
-1.116797684976796323e-01
-1.116696627073068548e-01
-1.116606975155323422e-01
-1.116518827986946738e-01
-1.116383138435940170e-01
-1.116303683280328862e-01
-1.116122358086971134e-01
-1.116073441978583658e-01
-1.115933031784483165e-01
-1.115805324880691507e-01
-1.115612036335608404e-01
-1.115522804559580805e-01
-1.115225230425758995e-01
-1.115207302671695488e-01
-1.115082948790947492e-01
-1.115024119677237302e-01
-1.114961963975483472e-01
-1.114759754993704943e-01
-1.114654396150401849e-01
-1.114589053278708386e-01
-1.114369006618128877e-01
-1.114321399085918263e-01
-1.114258769992765852e-01
-1.113967924703761769e-01
-1.113876761091051049e-01
-1.113609306448973268e-01
-1.113514125636813346e-01
-1.113408089593798389e-01
-1.113300322111944463e-01
-1.113180690849408794e-01
-1.113041575680676631e-01
-1.112902829704538188e-01
-1.112867270426423638e-01
-1.112641584662711902e-01
-1.112601900295544233e-01
-1.112424379522795603e-01
-1.112305653219460011e-01
-1.112224650590427355e-01
-1.112020600359528155e-01
-1.111948526350669264e-01
-1.111809341649729332e-01
-1.111745682410211211e-01
-1.111623874755072738e-01
-1.111470838372708714e-01
-1.111397232028523974e-01
-1.111227555545382939e-01
-1.111095230611911511e-01
-1.110979468360864530e-01
-1.110962367271300100e-01
-1.110578056370278288e-01
-1.110438868287788039e-01
-1.110343185618036244e-01
-1.110297444785693088e-01
-1.110229303799083744e-01
-1.110113936709372362e-01
-1.109987570312160610e-01
-1.109690070411958884e-01
-1.109586196836924721e-01
-1.109548004939588384e-01
-1.109439898533601254e-01
-1.109275031002598944e-01
-1.109184302963931446e-01
-1.109080817026244226e-01
-1.108988730544281931e-01
-1.108805947189022423e-01
-1.108546518713028062e-01
-1.108488669364811052e-01
-1.108339538374467081e-01
-1.108209245262203879e-01
-1.108053406594918522e-01
-1.107876783832103251e-01
-1.107834650652405328e-01
-1.107766186587708368e-01
-1.107594413099308450e-01
-1.107430850259403243e-01
-1.107393099202894082e-01
-1.107180990652094077e-01
-1.107121471885505470e-01
-1.107045632199072094e-01
-1.106867199960331338e-01
-1.106668906506262096e-01
-1.106553532583517130e-01
-1.106506902834676898e-01
-1.106482081463492917e-01
-1.106320253827583755e-01
-1.106192398953819434e-01
-1.106150296338673233e-01
-1.106050176529767282e-01
-1.105901037836170553e-01
-1.105647919427432402e-01
-1.105499413668913078e-01
-1.105359473754156385e-01
-1.105207011888457158e-01
-1.105004203961068854e-01
-1.104912909184361525e-01
-1.104787508060785239e-01
-1.104675587426803829e-01
-1.104613619297227234e-01
-1.104548983452889876e-01
-1.104307440009777985e-01
-1.104223010477902445e-01
-1.104036949325080952e-01
-1.103953869069083382e-01
-1.103779350580929575e-01
-1.103688880452114440e-01
-1.103509245205721578e-01
-1.103464368341781354e-01
-1.103316099647414505e-01
-1.103173007836353581e-01
-1.103040578291524243e-01
-1.102960021362202891e-01
-1.102818269238097781e-01
-1.102727077762547525e-01
-1.102595251542655697e-01
-1.102395854264379693e-01
-1.102320938972774222e-01
-1.102195409708102425e-01
-1.102038239562896371e-01
-1.101893364902924999e-01
-1.101812086427262083e-01
-1.101705006223871186e-01
-1.101453706121003073e-01
-1.101309963691453897e-01
-1.101242480867918594e-01
-1.101060838074265080e-01
-1.101035730639930710e-01
-1.100854199407725609e-01
-1.100794919190994092e-01
-1.100645083907456079e-01
-1.100326846442720996e-01
-1.100300373918068897e-01
-1.100232069651516653e-01
-1.100116062775236825e-01
-1.100038671488404174e-01
-1.099861824123089249e-01
-1.099678293963082532e-01
-1.099636544758612888e-01
-1.099602060870997489e-01
-1.099503942474558404e-01
-1.099444511267430591e-01
-1.099036471888335531e-01
-1.099005116249608671e-01
-1.098934850862645085e-01
-1.098740557736203050e-01
-1.098635962188063420e-01
-1.098523932219855337e-01
-1.098472391134034387e-01
-1.098176726674801873e-01
-1.097966783831572368e-01
-1.097960173276636142e-01
-1.097876376507710139e-01
-1.097660004787185672e-01
-1.097624124898317344e-01
-1.097563698529981091e-01
-1.097499279404601791e-01
-1.097304056511546333e-01
-1.097170641334738184e-01
-1.097020468137137605e-01
-1.096912377459218491e-01
-1.096820429072176695e-01
-1.096661637547952928e-01
-1.096539608122038545e-01
-1.096441611248342995e-01
-1.096237710441870516e-01
-1.096135658407094426e-01
-1.096100550417027919e-01
-1.095974177085701773e-01
-1.095780312509108123e-01
-1.095753723356477916e-01
-1.095524677287276205e-01
-1.095439299829647772e-01
-1.095295316295573085e-01
-1.095045577810439263e-01
-1.094929585500422631e-01
-1.094837503420228453e-01
-1.094803427272165175e-01
-1.094634864330129576e-01
-1.094463728851159945e-01
-1.094415764537304547e-01
-1.094355866688598022e-01
-1.094187817206281055e-01
-1.093937227821989433e-01
-1.093875651834971263e-01
-1.093841994826666442e-01
-1.093645939407034140e-01
-1.093477446846274626e-01
-1.093427913417456820e-01
-1.093304168858817982e-01
-1.093178257243408724e-01
-1.093037934454092752e-01
-1.092958133712169655e-01
-1.092883333089983144e-01
-1.092732655288050081e-01
-1.092572830803822947e-01
-1.092377135308435498e-01
-1.092242671849456281e-01
-1.092146400014430419e-01
-1.091887087694778380e-01
-1.091722595101466131e-01
-1.091665480878392658e-01
-1.091571864618931520e-01
-1.091398724780421048e-01
-1.091378015444369742e-01
-1.091100818718855614e-01
-1.090987064610018931e-01
-1.090928811329232029e-01
-1.090884596080355928e-01
-1.090616479182665299e-01
-1.090457377934772876e-01
-1.090393010725257406e-01
-1.090329083058674264e-01
-1.090185750370786522e-01
-1.089984370463992769e-01
-1.089869247884470427e-01
-1.089865159873232014e-01
-1.089731524116303585e-01
-1.089513208182768256e-01
-1.089438263016600517e-01
-1.089316827999614323e-01
-1.089069200692606987e-01
-1.088981172056927571e-01
-1.088884827766280483e-01
-1.088761602184055155e-01
-1.088677369093823954e-01
-1.088615772641733370e-01
-1.088354870152044851e-01
-1.088301634284152553e-01
-1.088271753706387124e-01
-1.088012899222480512e-01
-1.087878533527124603e-01
-1.087723565501930445e-01
-1.087536331092452679e-01
-1.087466318767783824e-01
-1.087343162910837935e-01
-1.087209594625040410e-01
-1.087065018595305688e-01
-1.087014245308158544e-01
-1.086913276477813328e-01
-1.086846806848174307e-01
-1.086747306830817550e-01
-1.086472821145187118e-01
-1.086398140456582562e-01
-1.086274687881790268e-01
-1.086074752003505506e-01
-1.085876673890160127e-01
-1.085676990118062402e-01
-1.085662097065561160e-01
-1.085573379920032056e-01
-1.085408535507358940e-01
-1.085356524891836483e-01
-1.085311306946538379e-01
-1.085153853012384984e-01
-1.085016889690964825e-01
-1.084929492983730259e-01
-1.084696143233501719e-01
-1.084572085510892292e-01
-1.084441461153620445e-01
-1.084385599768060982e-01
-1.084168300989679368e-01
-1.084148913583530549e-01
-1.084063671793851491e-01
-1.083789274603182973e-01
-1.083703205467670683e-01
-1.083541731096284433e-01
-1.083374990012788974e-01
-1.083252368012621036e-01
-1.083232204969247214e-01
-1.083122551393120025e-01
-1.082904813849369929e-01
-1.082858266187537444e-01
-1.082641827254528510e-01
-1.082574168669661885e-01
-1.082519888862933100e-01
-1.082386221497855239e-01
-1.082180565141281081e-01
-1.081948191198392750e-01
-1.081841985470000933e-01
-1.081711138252512694e-01
-1.081643777948152474e-01
-1.081554476893038241e-01
-1.081358563915449933e-01
-1.081298695559653189e-01
-1.081248700005453256e-01
-1.081129372206988959e-01
-1.080998220775519492e-01
-1.080856243569488784e-01
-1.080785761593623939e-01
-1.080625205552596668e-01
-1.080493361385119755e-01
-1.080319124196824632e-01
-1.080182394653997346e-01
-1.080138102906129660e-01
-1.080019235325960780e-01
-1.079928914489018121e-01
-1.079861158291600121e-01
-1.079718768639137128e-01
-1.079577602214756016e-01
-1.079446422096763947e-01
-1.079325525716205714e-01
-1.079166621940584048e-01
-1.079028525144930251e-01
-1.079019992224571067e-01
-1.078833169639022982e-01
-1.078697974929660741e-01
-1.078610187818711819e-01
-1.078347258061943259e-01
-1.078213185319194245e-01
-1.078097147850969051e-01
-1.077989391586488821e-01
-1.077807405335876323e-01
-1.077745526965979417e-01
-1.077578257687996088e-01
-1.077519312604015567e-01
-1.077400011028628868e-01
-1.077290530454702022e-01
-1.077150145675662973e-01
-1.077114296822336004e-01
-1.076961781276357388e-01
-1.076640819415914385e-01
-1.076561725568586647e-01
-1.076401465857635131e-01
-1.076288851463438889e-01
-1.076167528920178584e-01
-1.076134758918438072e-01
-1.076069709062631441e-01
-1.075923970364177362e-01
-1.075773249956629984e-01
-1.075727517535782773e-01
-1.075588197709784199e-01
-1.075530143467057498e-01
-1.075442892843671283e-01
-1.075200320584004388e-01
-1.075159428633809811e-01
-1.074871172126214136e-01
-1.074714469541243889e-01
-1.074503093983519009e-01
-1.074472130425583316e-01
-1.074356283873055540e-01
-1.074245859995116015e-01
-1.074113997130038134e-01
-1.074027679629430410e-01
-1.073949586051808347e-01
-1.073777260978720782e-01
-1.073770877161274451e-01
-1.073563910829916368e-01
-1.073316939567977024e-01
-1.073167876054763603e-01
-1.073160241510078272e-01
-1.073076533596464821e-01
-1.072937603768575332e-01
-1.072787161118536059e-01
-1.072672490692642977e-01
-1.072569451036402000e-01
-1.072469539983081643e-01
-1.072241225806651321e-01
-1.072117728251430202e-01
-1.072103330835971480e-01
-1.071971744912071089e-01
-1.071833513193478638e-01
-1.071786837390661662e-01
-1.071716814237582971e-01
-1.071529939802300657e-01
-1.071465778739554564e-01
-1.071299328600516521e-01
-1.071127353753676403e-01
-1.070957890815036617e-01
-1.070858444906378493e-01
-1.070610565400864078e-01
-1.070554337398077205e-01
-1.070481694129402084e-01
-1.070432250092124005e-01
-1.070180517383912122e-01
-1.069914900267319446e-01
-1.069871070489213372e-01
-1.069818954702781155e-01
-1.069723895849669093e-01
-1.069501871646105495e-01
-1.069361754752439775e-01
-1.069278457542486294e-01
-1.069031542296545179e-01
-1.068988028235953736e-01
-1.068827612449242681e-01
-1.068779315836438093e-01
-1.068632721105025607e-01
-1.068582852444275311e-01
-1.068459854619439042e-01
-1.068417568272509166e-01
-1.068231618422869622e-01
-1.068086751784279032e-01
-1.067933541127029651e-01
-1.067783105875159122e-01
-1.067694136242637037e-01
-1.067562208299849547e-01
-1.067454178125410713e-01
-1.067376148309219230e-01
-1.067210693228101692e-01
-1.067084792627221446e-01
-1.066957267267866216e-01
-1.066820418607355436e-01
-1.066742031283237913e-01
-1.066546859940800951e-01
-1.066431680656943770e-01
-1.066286444883857709e-01
-1.066179827729776541e-01
-1.066093453941455715e-01
-1.065924504740141388e-01
-1.065886046942257914e-01
-1.065784521619997927e-01
-1.065614543044522133e-01
-1.065529113440703279e-01
-1.065450952846060395e-01
-1.065228036211447460e-01
-1.065066092680421461e-01
-1.064867637134455924e-01
-1.064715252211937691e-01
-1.064697844324610509e-01
-1.064595169518168238e-01
-1.064483678462804506e-01
-1.064306168597369262e-01
-1.064252178219802225e-01
-1.064140960814782821e-01
-1.064040713182312359e-01
-1.063893380775528530e-01
-1.063854816890669741e-01
-1.063743339139053279e-01
-1.063437264109101110e-01
-1.063401231909293920e-01
-1.063235324811048210e-01
-1.063024604763890824e-01
-1.062977323832858534e-01
-1.062887630501033465e-01
-1.062647507894478593e-01
-1.062556692175831430e-01
-1.062323312945775144e-01
-1.062291071670778131e-01
-1.062117395535905340e-01
-1.061970199444980945e-01
-1.061905263368730090e-01
-1.061741179280414615e-01
-1.061659927196957620e-01
-1.061548024328779205e-01
-1.061435370050855531e-01
-1.061322057501163096e-01
-1.061138513203383482e-01
-1.060964850693714712e-01
-1.060891755692918992e-01
-1.060693480777575859e-01
-1.060513361400138577e-01
-1.060414664208448321e-01
-1.060372273118975750e-01
-1.060201061345890650e-01
-1.060035090136711433e-01
-1.059984688273582776e-01
-1.059894632906069611e-01
-1.059804871843313123e-01
-1.059636411434797809e-01
-1.059572238334216820e-01
-1.059415139090716940e-01
-1.059333102467573673e-01
-1.059251574668041707e-01
-1.059209772687409179e-01
-1.059076692985400636e-01
-1.058885610898939178e-01
-1.058717097984455124e-01
-1.058600809035203094e-01
-1.058516021922556172e-01
-1.058327347560889253e-01
-1.058308159504430523e-01
-1.058277296524225419e-01
-1.058096206986152699e-01
-1.057885368740162091e-01
-1.057754912341331288e-01
-1.057581028128274370e-01
-1.057487743594134610e-01
-1.057306500547940398e-01
-1.057247605956776193e-01
-1.057137020037625386e-01
-1.057030054853867196e-01
-1.056744706189730321e-01
-1.056701684750844250e-01
-1.056583276941749916e-01
-1.056513341818373364e-01
-1.056296919230878539e-01
-1.056055842774231146e-01
-1.056021696832261658e-01
-1.055945334274580316e-01
-1.055836327268842301e-01
-1.055718266576069209e-01
-1.055646481035356909e-01
-1.055453611114340329e-01
-1.055291351638048547e-01
-1.055219574370411251e-01
-1.055073707893804114e-01
-1.054914626900688990e-01
-1.054821776544178635e-01
-1.054565096819306269e-01
-1.054423621944776679e-01
-1.054267895332035854e-01
-1.054166688217534897e-01
-1.053951319806781250e-01
-1.053905031672701109e-01
-1.053792011701929210e-01
-1.053498188498549482e-01
-1.053385673178661719e-01
-1.053299995041378778e-01
-1.053208939526047438e-01
-1.053138583353163127e-01
-1.052997320836467354e-01
-1.052931159628182345e-01
-1.052757449319912386e-01
-1.052739394363744196e-01
-1.052483044913999355e-01
-1.052451904742631728e-01
-1.052349875257406198e-01
-1.052100148507046640e-01
-1.052015901732607783e-01
-1.051981330067723319e-01
-1.051876836577481100e-01
-1.051788664611911506e-01
-1.051584969237180089e-01
-1.051416991359147013e-01
-1.051199222129254318e-01
-1.051066295529809180e-01
-1.050921611816363066e-01
-1.050805634616690798e-01
-1.050766723781563217e-01
-1.050625679924689915e-01
-1.050527103982717980e-01
-1.050425044070296132e-01
-1.050316583056589148e-01
-1.050191208405016619e-01
-1.050119123301154755e-01
-1.049964804170465671e-01
-1.049759207460717880e-01
-1.049671917053893455e-01
-1.049635825190600724e-01
-1.049461828402138142e-01
-1.049394506034705132e-01
-1.049215290884559226e-01
-1.049087996781672971e-01
-1.048916656179897100e-01
-1.048750795816328352e-01
-1.048692408917602237e-01
-1.048540644718127524e-01
-1.048461703748326257e-01
-1.048228305329123589e-01
-1.048045131600110480e-01
-1.048033645447555839e-01
-1.047885603908508267e-01
-1.047795740350056515e-01
-1.047655007063167110e-01
-1.047519556115672212e-01
-1.047365901959613210e-01
-1.047232655538536117e-01
-1.047164603822150208e-01
-1.047074818858453049e-01
-1.047014653040691523e-01
-1.046938966549891270e-01
-1.046890600451723385e-01
-1.046593053635963833e-01
-1.046540024987052675e-01
-1.046474890344124831e-01
-1.046407948034371038e-01
-1.046071934624118738e-01
-1.045989096012321928e-01
-1.045891386939059309e-01
-1.045833054937682638e-01
-1.045577387546632042e-01
-1.045493924274579767e-01
-1.045404512943362563e-01
-1.045318615343066027e-01
-1.045149876577032011e-01
-1.044899490822029375e-01
-1.044749520592174463e-01
-1.044720716591427956e-01
-1.044572420797255652e-01
-1.044546950821772235e-01
-1.044486535997958820e-01
-1.044232435930995961e-01
-1.044176644090945849e-01
-1.044074862641967971e-01
-1.043990741103978936e-01
-1.043929973366482522e-01
-1.043769559207061437e-01
-1.043577396481714659e-01
-1.043486116989923718e-01
-1.043459543970601255e-01
-1.043149570452814034e-01
-1.043032036768277437e-01
-1.043010326467506133e-01
-1.042728875367474883e-01
-1.042566598959810409e-01
-1.042509868556759645e-01
-1.042216606564748682e-01
-1.042138269722603927e-01
-1.042020851216908239e-01
-1.041946095531357530e-01
-1.041855700131445739e-01
-1.041717025901069682e-01
-1.041643885104034939e-01
-1.041561265001280101e-01
-1.041321725608558013e-01
-1.041208641900741583e-01
-1.040928032648959223e-01
-1.040914879395040959e-01
-1.040859299481180500e-01
-1.040705407809301153e-01
-1.040471080367156298e-01
-1.040282745081267946e-01
-1.040185881933811396e-01
-1.040118660412086560e-01
-1.040015447403764559e-01
-1.039917128933441071e-01
-1.039831107038365621e-01
-1.039645664808464265e-01
-1.039547593285941041e-01
-1.039429426360780617e-01
-1.039378893556279770e-01
-1.039217410125409524e-01
-1.039189810569998151e-01
-1.038964930997965941e-01
-1.038838776775325434e-01
-1.038679538041963057e-01
-1.038597022695035288e-01
-1.038543256809168203e-01
-1.038410810617828861e-01
-1.038218485995768547e-01
-1.038097327478264553e-01
-1.037893266512466828e-01
-1.037838564835652233e-01
-1.037656955949785575e-01
-1.037499547680233725e-01
-1.037381608537467637e-01
-1.037328300446528351e-01
-1.037173343560709171e-01
-1.037140300984555619e-01
-1.036922908488207840e-01
-1.036755876494727113e-01
-1.036622831625268748e-01
-1.036391829010164800e-01
-1.036335611546752855e-01
-1.036179566098351656e-01
-1.036156732674922420e-01
-1.036014568173534434e-01
-1.036003401505930233e-01
-1.035978473376150677e-01
-1.035689716647024139e-01
-1.035561384728415357e-01
-1.035466156682512684e-01
-1.035425958630798171e-01
-1.035268280421814402e-01
-1.035136135909994204e-01
-1.034911290707885567e-01
-1.034840869419923204e-01
-1.034715966025007983e-01
-1.034532715783432477e-01
-1.034517991553821625e-01
-1.034476952790850945e-01
-1.034198108298456098e-01
-1.034134361528332713e-01
-1.033902700955545706e-01
-1.033842768185166128e-01
-1.033834804113833994e-01
-1.033549896924556011e-01
-1.033419774979053574e-01
-1.033193263854791655e-01
-1.033186279717055733e-01
-1.033018471449213549e-01
-1.032869816104842742e-01
-1.032746140927215395e-01
-1.032535459107419840e-01
-1.032506352698932262e-01
-1.032474192940896207e-01
-1.032338891188024077e-01
-1.032280613180980855e-01
-1.032137615835623801e-01
-1.031984604032296637e-01
-1.031702128992438294e-01
-1.031524769399777275e-01
-1.031495184610622950e-01
-1.031370323149186363e-01
-1.031292199557919120e-01
-1.031195753681200533e-01
-1.031182848089265414e-01
-1.031041014121143184e-01
-1.030831677967301574e-01
-1.030578674065882605e-01
-1.030464151477327173e-01
-1.030324429070361425e-01
-1.030210505315670988e-01
-1.030176745703652585e-01
-1.030074239223491284e-01
-1.030018781879439294e-01
-1.029731798904188478e-01
-1.029688046776446597e-01
-1.029581944346606437e-01
-1.029368158956762980e-01
-1.029206483015934481e-01
-1.029125579212355757e-01
-1.028952264542070116e-01
-1.028842804596980243e-01
-1.028771587063844195e-01
-1.028658101508192202e-01
-1.028615215415817352e-01
-1.028506415610963842e-01
-1.028399226404473066e-01
-1.028183682894252271e-01
-1.027987063619201780e-01
-1.027933872780159574e-01
-1.027759200232806203e-01
-1.027668345187164323e-01
-1.027510542377819691e-01
-1.027379821180348096e-01
-1.027333530252902416e-01
-1.027149954177685731e-01
-1.027067674413378040e-01
-1.026984330624776676e-01
-1.026880374222286230e-01
-1.026705545831712862e-01
-1.026651476985017963e-01
-1.026415257405357273e-01
-1.026312970003239455e-01
-1.026117570118744438e-01
-1.026016694683040964e-01
-1.025918545022158901e-01
-1.025700243253907240e-01
-1.025573708875236467e-01
-1.025461395796925523e-01
-1.025371662530364936e-01
-1.025310195009911662e-01
-1.025259571682154702e-01
-1.025029386985442381e-01
-1.024969651701177764e-01
-1.024898495196648607e-01
-1.024766068672918751e-01
-1.024694401680772415e-01
-1.024474862488012339e-01
-1.024437515389835518e-01
-1.024341912841484625e-01
-1.024168827093651923e-01
-1.024130318157058517e-01
-1.023892362402099576e-01
-1.023704103733681647e-01
-1.023644279693844694e-01
-1.023466653465072984e-01
-1.023335937604988310e-01
-1.023120697088889530e-01
-1.023077133801632566e-01
-1.023008021888728580e-01
-1.022767172113334400e-01
-1.022660383637393200e-01
-1.022523133755122160e-01
-1.022346493241986787e-01
-1.022279962377602991e-01
-1.022244386445974318e-01
-1.021973730331171004e-01
-1.021888114568237915e-01
-1.021707386308289278e-01
-1.021593050359035360e-01
-1.021489619438989693e-01
-1.021417712826976909e-01
-1.021246746567054942e-01
-1.021187702363793304e-01
-1.020989029032870199e-01
-1.020879843669574016e-01
-1.020819013875658987e-01
-1.020672654591212869e-01
-1.020386990920369719e-01
-1.020357979482785782e-01
-1.020295636791012928e-01
-1.020172880543222249e-01
-1.020060042556838187e-01
-1.019933326825614162e-01
-1.019887542345410403e-01
-1.019610608176385047e-01
-1.019584519632505126e-01
-1.019498095621265144e-01
-1.019359159588054675e-01
-1.019201110105547037e-01
-1.019058093263472131e-01
-1.019033906298126291e-01
-1.018787883931566718e-01
-1.018690684999511709e-01
-1.018654064960716477e-01
-1.018536547374445933e-01
-1.018477717082436340e-01
-1.018142834313617295e-01
-1.018083258842700511e-01
-1.017862889699710227e-01
-1.017763326870729512e-01
-1.017667680326347635e-01
-1.017633335741832679e-01
-1.017458480571496460e-01
-1.017282802948950848e-01
-1.017169756629816291e-01
-1.017097047425574996e-01
-1.016995734253097194e-01
-1.016767866997697889e-01
-1.016713237298278449e-01
-1.016462167624065382e-01
-1.016371594596512107e-01
-1.016237687785269683e-01
-1.016095521103645427e-01
-1.016006762865125368e-01
-1.015847386753284953e-01
-1.015735312185289951e-01
-1.015667543626412594e-01
-1.015473093740754951e-01
-1.015442424376106767e-01
-1.015325371928138543e-01
-1.015150147841769324e-01
-1.014990347531118386e-01
-1.014759967114976791e-01
-1.014682465478151108e-01
-1.014533311534737137e-01
-1.014402123129703737e-01
-1.014358856243761375e-01
-1.014199671170584460e-01
-1.014118781146180759e-01
-1.014034905264374897e-01
-1.013943734793510687e-01
-1.013830960370364354e-01
-1.013675106460900643e-01
-1.013436466722726081e-01
-1.013370059720799243e-01
-1.013149776585872408e-01
-1.013073543183372893e-01
-1.012940003165956615e-01
-1.012852573827165703e-01
-1.012706063293994097e-01
-1.012592360171621353e-01
-1.012474092537542780e-01
-1.012335709100433967e-01
-1.012219973880418844e-01
-1.012090057311519076e-01
-1.011950832942825895e-01
-1.011750294787872317e-01
-1.011669399254453983e-01
-1.011623892485014053e-01
-1.011544140674063008e-01
-1.011408022826730813e-01
-1.011310379534837156e-01
-1.011308329487314306e-01
-1.011049108515519324e-01
-1.010808177033186983e-01
-1.010657775840329564e-01
-1.010617801802569937e-01
-1.010550051524933268e-01
-1.010356751078120285e-01
-1.010195582733060538e-01
-1.010158326167727161e-01
-1.010044509311736338e-01
-1.009944186525358889e-01
-1.009796905080203588e-01
-1.009569275736598992e-01
-1.009500777898361124e-01
-1.009331164553120830e-01
-1.009244464744604719e-01
-1.009119287360983608e-01
-1.008997440502616139e-01
-1.008855127337676960e-01
-1.008751122282102730e-01
-1.008661531892522389e-01
-1.008530881850317473e-01
-1.008470770949457807e-01
-1.008322595568941771e-01
-1.008200722850721709e-01
-1.007979844383971868e-01
-1.007921725973569549e-01
-1.007867383375194437e-01
-1.007639924576368418e-01
-1.007586772153846177e-01
-1.007522130972778596e-01
-1.007295319034491876e-01
-1.007148891089491016e-01
-1.007021077563521883e-01
-1.006947852249201192e-01
-1.006812594171022923e-01
-1.006780846380351535e-01
-1.006608094377036966e-01
-1.006483173368283301e-01
-1.006426308719046148e-01
-1.006241553287900159e-01
-1.006063299852998638e-01
-1.005798630634376079e-01
-1.005699272115169463e-01
-1.005636846458320410e-01
-1.005523954424447086e-01
-1.005381624512567962e-01
-1.005284542607274012e-01
-1.005121663568637191e-01
-1.005059353536418565e-01
-1.004976077219064678e-01
-1.004718491003586955e-01
-1.004661021257090281e-01
-1.004619280448252050e-01
-1.004486049230195188e-01
-1.004370092132719772e-01
-1.004254188633060818e-01
-1.004166674888758992e-01
-1.004002019931678202e-01
-1.003942817879833749e-01
-1.003777581966691368e-01
-1.003604138947146174e-01
-1.003586667838603508e-01
-1.003533477506650118e-01
-1.003313560856984310e-01
-1.003205344204767258e-01
-1.003123467892846343e-01
-1.002996647820183218e-01
-1.002902322254726752e-01
-1.002697426877790232e-01
-1.002630282905118964e-01
-1.002497096272985111e-01
-1.002484466382009554e-01
-1.002158242674545119e-01
-1.002035105477421806e-01
-1.001925386436013643e-01
-1.001764212961342160e-01
-1.001733315120604262e-01
-1.001552869226628728e-01
-1.001511361974173342e-01
-1.001348483586904647e-01
-1.001206093462349012e-01
-1.001126546549825080e-01
-1.001010732045998497e-01
-1.000851204644077896e-01
-1.000681951370533951e-01
-1.000595353159154099e-01
-1.000515622919566916e-01
-1.000408777835032625e-01
-1.000333851327484813e-01
-1.000156204429221707e-01
-1.000084817280187943e-01
-1.000009896680826849e-01
-9.999220719502585619e-02
-9.997805841237336621e-02
-9.996087408823026155e-02
-9.993547255197249291e-02
-9.992417465968403412e-02
-9.991648737805045033e-02
-9.990233869658740606e-02
-9.988049065662540915e-02
-9.987441401412591735e-02
-9.986330719160876890e-02
-9.986081782293337872e-02
-9.983691580561976364e-02
-9.982625065673658704e-02
-9.981472353879369819e-02
-9.978919411405426376e-02
-9.977790369461450593e-02
-9.976544546072796393e-02
-9.976095735182924362e-02
-9.974850512623945065e-02
-9.971650930814759950e-02
-9.970323262039323953e-02
-9.969742203822809512e-02
-9.968899097211939009e-02
-9.967756720789378022e-02
-9.966134028747264395e-02
-9.965784290661117151e-02
-9.964404043024416291e-02
-9.963624577448096375e-02
-9.962172134329774775e-02
-9.960617747857736237e-02
-9.959195874452722586e-02
-9.956872493861662621e-02
-9.956450979536199397e-02
-9.955180579320571654e-02
-9.954822210463723509e-02
-9.953087442906982663e-02
-9.952681503965185583e-02
-9.951131751266278913e-02
-9.949500829183755002e-02
-9.948448377583057889e-02
-9.947133705683430804e-02
-9.946202792168790108e-02
-9.945268999786574526e-02
-9.944959409977663367e-02
-9.943756542826329148e-02
-9.942856557290560837e-02
-9.941751655284694622e-02
-9.939643925674229719e-02
-9.939159979089176589e-02
-9.937633992022329443e-02
-9.936028481406203317e-02
-9.934891405691237409e-02
-9.934280959789990040e-02
-9.933595172580308996e-02
-9.931462764390572295e-02
-9.930680567338948106e-02
-9.928908945710601675e-02
-9.928425880785402002e-02
-9.927184438434524805e-02
-9.925456508142257994e-02
-9.923408321611318361e-02
-9.923082357599966041e-02
-9.922153850658582686e-02
-9.919722289491647582e-02
-9.918769355634984852e-02
-9.917657995833242812e-02
-9.915748645713642895e-02
-9.914854718406262979e-02
-9.913269423739751174e-02
-9.912633163046491447e-02
-9.911049135053656700e-02
-9.910870987246578334e-02
-9.908685057420049680e-02
-9.907238936248941030e-02
-9.906575503648332170e-02
-9.905646310834309576e-02
-9.904802780839330745e-02
-9.903193106147778479e-02
-9.900290678693135504e-02
-9.900248306585032743e-02
-9.898406247275420844e-02
-9.898350074114284358e-02
-9.897101436305361100e-02
-9.895594629988593849e-02
-9.893638591476017208e-02
-9.893358584615807860e-02
-9.892749875472400811e-02
-9.891534292942827378e-02
-9.890610380304074023e-02
-9.888000897348278584e-02
-9.886560370573616030e-02
-9.886211431001207250e-02
-9.885559188466769287e-02
-9.884069323599542489e-02
-9.882892396735915019e-02
-9.881722557542477192e-02
-9.880908062192791941e-02
-9.879586822815938918e-02
-9.877722972136288027e-02
-9.876088240821875863e-02
-9.875315076967844385e-02
-9.874018192732400556e-02
-9.871630771384323766e-02
-9.870345534765159745e-02
-9.869292199082124739e-02
-9.868828428212567117e-02
-9.867044475162478623e-02
-9.866252262299529674e-02
-9.865211841520815650e-02
-9.863669735643701419e-02
-9.862808172257300776e-02
-9.861783518444702801e-02
-9.860230054248914078e-02
-9.857108475147544069e-02
-9.856863538684487724e-02
-9.855284306717357334e-02
-9.854079227698173127e-02
-9.853447394666139947e-02
-9.852674033939681775e-02
-9.851746464309837914e-02
-9.849987712193158940e-02
-9.849513264843653970e-02
-9.847261199030829526e-02
-9.845679732617643176e-02
-9.844134906227422488e-02
-9.843497978875934140e-02
-9.842496734781830403e-02
-9.841121377346945254e-02
-9.839595850676297051e-02
-9.839415237018286908e-02
-9.837658896124501506e-02
-9.836574860393570985e-02
-9.835821026627630803e-02
-9.834678689543757679e-02
-9.832878547565018779e-02
-9.831626745950197699e-02
-9.831066128340157362e-02
-9.829981913711818842e-02
-9.828838282157872919e-02
-9.827181132471018987e-02
-9.825046548828367254e-02
-9.824335301209702331e-02
-9.823282572169311777e-02
-9.821557496175295499e-02
-9.820930554555251657e-02
-9.818116818816982616e-02
-9.817217355218776920e-02
-9.816871389483242116e-02
-9.815420371709832059e-02
-9.813919193778275485e-02
-9.813613554085487412e-02
-9.811906396884811921e-02
-9.811324577777141842e-02
-9.808907332958952119e-02
-9.808201625761286957e-02
-9.806672952042502778e-02
-9.805994292401115642e-02
-9.803581428667251796e-02
-9.803091149408904581e-02
-9.802639970521070945e-02
-9.801610402630209218e-02
-9.800331738312903496e-02
-9.798168831697087744e-02
-9.796528592342104713e-02
-9.796279260421203450e-02
-9.795067070994506464e-02
-9.792815558468301318e-02
-9.792387673983091179e-02
-9.791213776973772820e-02
-9.789338637739014581e-02
-9.788251244934678685e-02
-9.786333732936389196e-02
-9.784633724629290819e-02
-9.784130008728936234e-02
-9.782862670536968119e-02
-9.781717220559560388e-02
-9.779820130243749299e-02
-9.779346428769938870e-02
-9.778442839995449276e-02
-9.776478780552805281e-02
-9.775971290339266484e-02
-9.774674232275651353e-02
-9.772513992923864690e-02
-9.771194226852228382e-02
-9.770238291001559494e-02
-9.768889724174031897e-02
-9.767247284762980986e-02
-9.766880202250441401e-02
-9.765676160108044401e-02
-9.765126412866989569e-02
-9.763122125597717416e-02
-9.762299167776661291e-02
-9.760821391770430067e-02
-9.759696813315757447e-02
-9.759119451294873127e-02
-9.756913383442231136e-02
-9.756372306296065555e-02
-9.754933858715506001e-02
-9.753342394167724416e-02
-9.752774458376484157e-02
-9.750252446957052843e-02
-9.749095737912003012e-02
-9.747608750880851214e-02
-9.746531241512984556e-02
-9.746020961806103888e-02
-9.744451271477952425e-02
-9.742853620500044332e-02
-9.742667123183085254e-02
-9.741351016792140771e-02
-9.740204624604284489e-02
-9.739112388670154163e-02
-9.737474697263445722e-02
-9.736159365339053240e-02
-9.735084763241877437e-02
-9.734238212262449896e-02
-9.732439952880966860e-02
-9.731128643848602211e-02
-9.729779365232113508e-02
-9.728760485482437770e-02
-9.727586725553416525e-02
-9.727092452310334703e-02
-9.724446990442123240e-02
-9.723550951767434558e-02
-9.723363536974760635e-02
-9.720861168786198991e-02
-9.719914128575857237e-02
-9.719479480693660189e-02
-9.716865216223674606e-02
-9.716055432615997023e-02
-9.714615269413157117e-02
-9.714143091100493899e-02
-9.712506639730308922e-02
-9.712159209319806696e-02
-9.711514031494078436e-02
-9.708903247942332615e-02
-9.707860557003772373e-02
-9.706423665382363231e-02
-9.705676506010668669e-02
-9.703235246814140291e-02
-9.703149297262717021e-02
-9.700763924225164203e-02
-9.699338860517403571e-02
-9.698610231516296976e-02
-9.697824900237303480e-02
-9.697587257161460750e-02
-9.696255025030300900e-02
-9.694687118430928008e-02
-9.693750147541063678e-02
-9.691846533299972033e-02
-9.690641731384774804e-02
-9.690526949387240352e-02
-9.689882194046794961e-02
-9.689329584981623555e-02
-9.687804110967407345e-02
-9.685684919391623904e-02
-9.685115408858807617e-02
-9.684000995567168535e-02
-9.682583943352449096e-02
-9.680681168873572773e-02
-9.679073826494821731e-02
-9.677872710618501406e-02
-9.677352513551504276e-02
-9.676219681016903773e-02
-9.674844520756095689e-02
-9.674019850789628006e-02
-9.672831214148361334e-02
-9.672059565871046760e-02
-9.669090905371333089e-02
-9.667969531171169417e-02
-9.666867170132481535e-02
-9.664290351996338013e-02
-9.664199417142269044e-02
-9.662581460247249288e-02
-9.661545399790597011e-02
-9.658905521181762599e-02
-9.657944180155672576e-02
-9.656383121267306247e-02
-9.655725702654296971e-02
-9.655197036972673619e-02
-9.654408978277576048e-02
-9.652578994019936354e-02
-9.652024830939665012e-02
-9.650711442660980799e-02
-9.649662546170709176e-02
-9.647263673099143455e-02
-9.646812062063245263e-02
-9.644777750198904598e-02
-9.643529369404907348e-02
-9.642360794693910497e-02
-9.642006697271912619e-02
-9.640375161260408832e-02
-9.639439207949490607e-02
-9.637939413372717534e-02
-9.637570940589185176e-02
-9.635300232545476740e-02
-9.634503264164659408e-02
-9.634226611082891134e-02
-9.633160863814455022e-02
-9.632769344750638507e-02
-9.631355017889042802e-02
-9.630139285472835708e-02
-9.628565226447008407e-02
-9.627486547313476861e-02
-9.626423469772152353e-02
-9.625293873623380625e-02
-9.623600213433622375e-02
-9.622175717414849228e-02
-9.621352019022025304e-02
-9.620372812924754546e-02
-9.619458504445491109e-02
-9.617186581777489862e-02
-9.616258693017046277e-02
-9.614347317303278961e-02
-9.613063788768413942e-02
-9.611629744650360130e-02
-9.610519129180411513e-02
-9.609145529790300011e-02
-9.608017805424762248e-02
-9.606042322028476854e-02
-9.604506729720879710e-02
-9.602559505126029293e-02
-9.602229517775889844e-02
-9.601060924065099589e-02
-9.599420027972530023e-02
-9.598410525120096293e-02
-9.597557559992758724e-02
-9.595420612179525466e-02
-9.594563151816218327e-02
-9.594068203326466815e-02
-9.592585349842489006e-02
-9.591548376131206477e-02
-9.589096118671905367e-02
-9.588951066822745672e-02
-9.587677397994059936e-02
-9.585934200638940306e-02
-9.584389840040954955e-02
-9.584039155049881020e-02
-9.581917761104505327e-02
-9.579877246280912861e-02
-9.579465195565556312e-02
-9.577817461169216284e-02
-9.576319947513742270e-02
-9.575653730562203036e-02
-9.575214727075706533e-02
-9.573701084467614586e-02
-9.572953756159072181e-02
-9.571712607425250652e-02
-9.570625813513181090e-02
-9.569136016250415211e-02
-9.568167226279014614e-02
-9.567476799625113104e-02
-9.565716709438454313e-02
-9.564823420995885450e-02
-9.563108481622822898e-02
-9.560979984724288228e-02
-9.560348900045706477e-02
-9.559850055965132820e-02
-9.558953870909625561e-02
-9.557336885308048702e-02
-9.556784876061832912e-02
-9.555618956349690163e-02
-9.553723822044532521e-02
-9.552726270573932976e-02
-9.551607771193268426e-02
-9.550318017617626110e-02
-9.549668021428384113e-02
-9.546339879890178293e-02
-9.545572344953051624e-02
-9.544835477970331494e-02
-9.543289029951626534e-02
-9.541937500346722723e-02
-9.540522260941164401e-02
-9.538851968602654607e-02
-9.537482354341614288e-02
-9.536411082203308243e-02
-9.534914575660341507e-02
-9.534322377647544422e-02
-9.532881760832037643e-02
-9.531452524021510886e-02
-9.530620424837277227e-02
-9.528840001822805328e-02
-9.528267090310216236e-02
-9.527090751997352447e-02
-9.526290689629399178e-02
-9.525161351999927861e-02
-9.524138671610252183e-02
-9.521966391450192857e-02
-9.520346490920345017e-02
-9.519074406236960328e-02
-9.518455640209583235e-02
-9.517239627704610072e-02
-9.516292288621130968e-02
-9.514415625416541844e-02
-9.513245202634007525e-02
-9.512767343779740536e-02
-9.511069445638850595e-02
-9.509425813725960741e-02
-9.509117930990768075e-02
-9.506963222143999248e-02
-9.506586302468439387e-02
-9.506048885268900128e-02
-9.505343004167013388e-02
-9.503706949577980789e-02
-9.501108041793229764e-02
-9.500533484825837705e-02
-9.500031218166971048e-02
-9.499152133755472960e-02
-9.498583280939656981e-02
-9.497092800093628884e-02
-9.495271818051512214e-02
-9.494791522932097272e-02
-9.494337664721819170e-02
-9.492130088260683496e-02
-9.491368434374219953e-02
-9.489594506140081043e-02
-9.489054231427879182e-02
-9.486448017655690901e-02
-9.486045292500908110e-02
-9.483390740753522286e-02
-9.482865944470858510e-02
-9.481298469024418418e-02
-9.480064326839424127e-02
-9.478950019967552487e-02
-9.477708593437750295e-02
-9.477421606829389278e-02
-9.474871375442103782e-02
-9.474385930945100620e-02
-9.473434193649665769e-02
-9.473087229312598945e-02
-9.470302609658831638e-02
-9.469450224174555397e-02
-9.467328170841518564e-02
-9.466081680126384179e-02
-9.465190988716648546e-02
-9.463880098623167481e-02
-9.462987532400105040e-02
-9.461660181594311325e-02
-9.461341893193150887e-02
-9.459889926141581973e-02
-9.457315263070237288e-02
-9.456351723522465891e-02
-9.455894359826549911e-02
-9.455614883923638136e-02
-9.454170103528372615e-02
-9.451326248998181967e-02
-9.450822122159349692e-02
-9.449779856867526751e-02
-9.448289374079654745e-02
-9.447869215513959862e-02
-9.444578729880709345e-02
-9.444306398668492197e-02
-9.443193961980728135e-02
-9.442094676272277942e-02
-9.439973956164685043e-02
-9.439455119894277213e-02
-9.438764569891183731e-02
-9.437226397523573729e-02
-9.435197218163174360e-02
-9.434368972269224773e-02
-9.433411453817400205e-02
-9.432059729875386100e-02
-9.431876729634802725e-02
-9.429912986123223373e-02
-9.429313752613285859e-02
-9.428871117364046039e-02
-9.426450882792114516e-02
-9.425514881821300817e-02
-9.424055303694783836e-02
-9.423819766856147973e-02
-9.422601009080147638e-02
-9.421752351892956345e-02
-9.420122447682055533e-02
-9.419312075785782334e-02
-9.418079704877593827e-02
-9.415966069927422799e-02
-9.414175772104024786e-02
-9.413112797784958796e-02
-9.411790743535158876e-02
-9.409098895200360135e-02
-9.408025539564884854e-02
-9.407232991791392163e-02
-9.405611322068227476e-02
-9.403655856088966036e-02
-9.403069257150103999e-02
-9.402366140911888603e-02
-9.401178670607712728e-02
-9.400112177489455823e-02
-9.398812012431295715e-02
-9.397038511558117313e-02
-9.395705115418395703e-02
-9.395228533380300950e-02
-9.394062515160686577e-02
-9.393218166818068093e-02
-9.390753006754301579e-02
-9.389651280560540325e-02
-9.388162406904676516e-02
-9.387316682735655227e-02
-9.387069276219714431e-02
-9.385538981288901739e-02
-9.384681125353325215e-02
-9.383728726917539564e-02
-9.382994588222029475e-02
-9.382389555846401552e-02
-9.380430046984553072e-02
-9.379113579752842988e-02
-9.378424325569786890e-02
-9.377324983091167576e-02
-9.374780431711829398e-02
-9.374147712535976784e-02
-9.373254014985382687e-02
-9.370946624074757980e-02
-9.369652044105247768e-02
-9.368878797600030395e-02
-9.368170067382097788e-02
-9.367001773458893954e-02
-9.366379127611057509e-02
-9.364869748471663091e-02
-9.364231647914078582e-02
-9.361708760745618418e-02
-9.360684544128208828e-02
-9.359301283248810943e-02
-9.357312907069745278e-02
-9.356517328035937608e-02
-9.355530293784752871e-02
-9.353479290480531949e-02
-9.353029712068960944e-02
-9.351453557781699844e-02
-9.350716072779866050e-02
-9.348904553344047907e-02
-9.347190201896010686e-02
-9.346299366138444142e-02
-9.346016704468104730e-02
-9.343653698235984684e-02
-9.343280912396484394e-02
-9.342273661486386049e-02
-9.341046560107418850e-02
-9.339066663835121629e-02
-9.338559876790117342e-02
-9.335273319683273785e-02
-9.334482767267837655e-02
-9.333815101862447117e-02
-9.333124690617203290e-02
-9.331409530153383924e-02
-9.330485968554885767e-02
-9.330058345822053734e-02
-9.329143264688344317e-02
-9.328498259703177364e-02
-9.326094855983849130e-02
-9.325641171903178983e-02
-9.322516132116609455e-02
-9.321883176344858413e-02
-9.321340802671165826e-02
-9.320098159206879895e-02
-9.318899652445894466e-02
-9.317214361603062822e-02
-9.316189693301585306e-02
-9.315644882025281293e-02
-9.313682703909967331e-02
-9.312192883410164157e-02
-9.310346822980916648e-02
-9.309968897574627533e-02
-9.308995910139356011e-02
-9.307394854834233344e-02
-9.307130801164692491e-02
-9.304623044575396906e-02
-9.304179846968455014e-02
-9.302887279294097533e-02
-9.300943913508125105e-02
-9.299280460366970980e-02
-9.298890850911264994e-02
-9.297308069177742662e-02
-9.295869182095709005e-02
-9.294602461964088236e-02
-9.292749160863750246e-02
-9.292313784423730794e-02
-9.291156760576119167e-02
-9.290541404341670639e-02
-9.288011858769515405e-02
-9.287413374529193688e-02
-9.285872686352431016e-02
-9.285509854995593892e-02
-9.284414683245759137e-02
-9.283327944434768830e-02
-9.282292806005962293e-02
-9.280601440878463726e-02
-9.280148498718523986e-02
-9.278712250816065210e-02
-9.277071098326342136e-02
-9.275153993296217370e-02
-9.274261676020267853e-02
-9.271854728935691181e-02
-9.270174087310126265e-02
-9.269311301113544732e-02
-9.267921549387994617e-02
-9.267025333456785363e-02
-9.264933718798229467e-02
-9.264361264967088672e-02
-9.263103851703122227e-02
-9.262762899030424490e-02
-9.261124323557770599e-02
-9.259243756347276810e-02
-9.258535035659523627e-02
-9.258412767012746958e-02
-9.257344909891448981e-02
-9.255543045195441243e-02
-9.254729782277901218e-02
-9.254325577493674460e-02
-9.252088175271552806e-02
-9.251071170906929875e-02
-9.250017676912378195e-02
-9.247168741140751602e-02
-9.246665744036328127e-02
-9.245354107215619788e-02
-9.244261350398180754e-02
-9.243493523890919383e-02
-9.242022427747975666e-02
-9.241213937864761752e-02
-9.239739380413025671e-02
-9.238953016058962242e-02
-9.236401512382308443e-02
-9.235676155208516480e-02
-9.235097140346384958e-02
-9.232543290766714872e-02
-9.232358701058279715e-02
-9.229685040246415895e-02
-9.228738280512738257e-02
-9.228158043576148439e-02
-9.227749275889429725e-02
-9.226443055359301315e-02
-9.222237878237321551e-02
-9.221067189823906052e-02
-9.220704368157778275e-02
-9.218864288704745058e-02
-9.217357330771530632e-02
-9.216905343408268725e-02
-9.216081890084051875e-02
-9.214891491750965002e-02
-9.213142446832056631e-02
-9.212339170224134732e-02
-9.211610612036461032e-02
-9.209922029420339329e-02
-9.209669528141897765e-02
-9.209139706671559678e-02
-9.207481510038298400e-02
-9.206339933243648521e-02
-9.204886664472083924e-02
-9.202980412448169556e-02
-9.202244651566610090e-02
-9.201385794922808947e-02
-9.199185510335980420e-02
-9.198169094598060425e-02
-9.197540181486626998e-02
-9.196137187279720959e-02
-9.194980973919666956e-02
-9.194300306010066981e-02
-9.192553655693522230e-02
-9.191155043256726831e-02
-9.189663591597294068e-02
-9.188655033139161987e-02
-9.187016028499644937e-02
-9.186197009445198902e-02
-9.184878092804257821e-02
-9.184149079907902302e-02
-9.181780718800658381e-02
-9.180947485715440504e-02
-9.179915426856707916e-02
-9.179585445163507273e-02
-9.178588385781080716e-02
-9.177572983226287007e-02
-9.176675503006570533e-02
-9.175200130473998295e-02
-9.173733972418707250e-02
-9.172755389115966329e-02
-9.171218827959531916e-02
-9.170045999042303331e-02
-9.168700571313298520e-02
-9.167410235793141404e-02
-9.165865376327433922e-02
-9.165398917889813757e-02
-9.163979899151905584e-02
-9.161321702479108264e-02
-9.160721508872760044e-02
-9.160142278754879186e-02
-9.158637686764017904e-02
-9.158298388428814940e-02
-9.156701708513328986e-02
-9.156263657780253085e-02
-9.153905909881082659e-02
-9.153758531095415596e-02
-9.152827974820992862e-02
-9.152622805477345080e-02
-9.150063413826989289e-02
-9.148390060778860411e-02
-9.147986611479697050e-02
-9.146854632372095062e-02
-9.144687266044806973e-02
-9.143196808633710648e-02
-9.142646077750526956e-02
-9.142256195093997895e-02
-9.139225826081723292e-02
-9.137330191647724531e-02
-9.136945237814098064e-02
-9.136256132821243825e-02
-9.136173794567595263e-02
-9.135079226208453473e-02
-9.133567642913226203e-02
-9.131369005958872576e-02
-9.129496384504359741e-02
-9.129009304194024566e-02
-9.127655405476062245e-02
-9.125674507793188339e-02
-9.125466172940374654e-02
-9.123994217088812753e-02
-9.122569229124868895e-02
-9.121448378802571311e-02
-9.119803707093937506e-02
-9.118113205907663055e-02
-9.117093140679727314e-02
-9.115995999727047328e-02
-9.115687725057786128e-02
-9.115037323877067665e-02
-9.113546276782125144e-02
-9.111411972397884251e-02
-9.110010068100579672e-02
-9.108574447512562955e-02
-9.107621026257595176e-02
-9.106666767763396675e-02
-9.105569685616060616e-02
-9.104722146476376676e-02
-9.103534999725365617e-02
-9.102624404162967808e-02
-9.102001603224724180e-02
-9.100447402481318115e-02
-9.098474119701133178e-02
-9.097947510479156841e-02
-9.096573217284559254e-02
-9.094799404671477516e-02
-9.094084005778688140e-02
-9.092473953802221454e-02
-9.090771949365891724e-02
-9.090370652995341527e-02
-9.088168444350647190e-02
-9.087181837454078037e-02
-9.084688527625855992e-02
-9.083729096998605090e-02
-9.082997282243779336e-02
-9.082637744246543909e-02
-9.081351528065814693e-02
-9.078649519064840856e-02
-9.078327543755063123e-02
-9.077287662264341139e-02
-9.076455891831514133e-02
-9.074969461119672398e-02
-9.074330529895818787e-02
-9.074005422405004295e-02
-9.072461746678286976e-02
-9.070408113197742095e-02
-9.069569109611844149e-02
-9.067618792011064577e-02
-9.065445166092139795e-02
-9.064683750597987699e-02
-9.063362997929605425e-02
-9.062306081648877076e-02
-9.061576921264841156e-02
-9.060582950132931024e-02
-9.058388768921288303e-02
-9.057369237833529096e-02
-9.055998442255633329e-02
-9.054914369981981181e-02
-9.053728403072378028e-02
-9.053471148784961176e-02
-9.051549245641674069e-02
-9.050447290523219723e-02
-9.049366167221159496e-02
-9.047465396295689688e-02
-9.046282561227789176e-02
-9.046131538669158201e-02
-9.044908149363123373e-02
-9.043724979824557808e-02
-9.041529229920244881e-02
-9.040557757761344404e-02
-9.037786728091121158e-02
-9.036717467504876145e-02
-9.035025791187703548e-02
-9.034402693410442664e-02
-9.033486026875367503e-02
-9.032839763451552817e-02
-9.031601258644830765e-02
-9.029641651674286118e-02
-9.029123240601880096e-02
-9.028077291050534692e-02
-9.026467200638271793e-02
-9.026012254702203697e-02
-9.025520039829493246e-02
-9.024662377718914441e-02
-9.023737077529833672e-02
-9.022654269880706068e-02
-9.021359180885391016e-02
-9.020083229099340461e-02
-9.019228366555015475e-02
-9.018581911402126505e-02
-9.016029414040702128e-02
-9.014603881716529155e-02
-9.013583985964843115e-02
-9.013349689822511279e-02
-9.011281361190948136e-02
-9.009964513423973642e-02
-9.009025329890507638e-02
-9.008642105657541088e-02
-9.007292072706107877e-02
-9.005082435722158718e-02
-9.004648294530459562e-02
-9.003671727987211382e-02
-9.002128729709996113e-02
-8.998684403645859642e-02
-8.997826048693496892e-02
-8.996549800089373439e-02
-8.995258369306785573e-02
-8.994170602733739250e-02
-8.993624935940383591e-02
-8.991748719529005229e-02
-8.990194930004247187e-02
-8.988400689453149295e-02
-8.987675272822862049e-02
-8.987100912794188101e-02
-8.986014066204914275e-02
-8.984381713112557510e-02
-8.983149042161236997e-02
-8.981532370994357861e-02
-8.981409276942386999e-02
-8.980139295024688884e-02
-8.978748357214599851e-02
-8.978184121019808228e-02
-8.976149090124044272e-02
-8.974865093614844969e-02
-8.974428305822548801e-02
-8.973472850743485774e-02
-8.972268801836233432e-02
-8.971142130306580809e-02
-8.969934070744586818e-02
-8.968930948895448285e-02
-8.966238058891459750e-02
-8.964081773441628931e-02
-8.963196715338764275e-02
-8.962482550467024134e-02
-8.961425188845015266e-02
-8.961140574464387942e-02
-8.960689952797620816e-02
-8.959694078566407538e-02
-8.958303426660466084e-02
-8.957441356245529618e-02
-8.956441984933902201e-02
-8.954228122369820020e-02
-8.953254543160829582e-02
-8.951742876225962653e-02
-8.950776956230546699e-02
-8.948558328983680088e-02
-8.947085455645714669e-02
-8.946232961127878469e-02
-8.944454143120608713e-02
-8.943229744638506173e-02
-8.942572320044561707e-02
-8.941058006876961839e-02
-8.940174862956432045e-02
-8.939845323353906581e-02
-8.938226285939021576e-02
-8.937015594508118665e-02
-8.936179746179773176e-02
-8.935458186326902807e-02
-8.933965690735917731e-02
-8.932657471186272735e-02
-8.931039203707089036e-02
-8.929540515865505568e-02
-8.928553535868102853e-02
-8.927762613524919955e-02
-8.926288301613308218e-02
-8.925733956966813709e-02
-8.924648334096513258e-02
-8.923640366503310384e-02
-8.921864641198837265e-02
-8.920445774852592269e-02
-8.918760374358028487e-02
-8.917478054062824566e-02
-8.916466035212386454e-02
-8.915253731695399475e-02
-8.914383124443242545e-02
-8.913538122521658114e-02
-8.912375642374817386e-02
-8.910688468874727874e-02
-8.909871853150622134e-02
-8.908300372954672253e-02
-8.907257049481565048e-02
-8.905633909341459375e-02
-8.904746406479430165e-02
-8.903813651998204737e-02
-8.903519172112508984e-02
-8.901525557525225008e-02
-8.900458063821620192e-02
-8.899846709542025280e-02
-8.897830333079745357e-02
-8.896637977001867204e-02
-8.895495796850283465e-02
-8.893419867434124160e-02
-8.891476646441584530e-02
-8.890986320277297073e-02
-8.890329590955647898e-02
-8.888731131794319618e-02
-8.887650790489740049e-02
-8.885743345165483809e-02
-8.884770107983264165e-02
-8.882962340058037087e-02
-8.881702602177721229e-02
-8.880965057465484147e-02
-8.880694461861524114e-02
-8.879753561186695676e-02
-8.878639177637007163e-02
-8.877782781821746960e-02
-8.875301391801146411e-02
-8.874361646819511895e-02
-8.872685429368204479e-02
-8.872424150795879538e-02
-8.871661008577688690e-02
-8.870970185599816316e-02
-8.869024365763567008e-02
-8.867461954130317903e-02
-8.866335803867167464e-02
-8.865386002904127039e-02
-8.863838509124688514e-02
-8.862899191563405887e-02
-8.860358874222554193e-02
-8.859667878312604827e-02
-8.858634138085932919e-02
-8.857306257871880306e-02
-8.855696431245491107e-02
-8.854552374131269277e-02
-8.853017747724470365e-02
-8.851925811037381076e-02
-8.851293812594362986e-02
-8.850447100981093107e-02
-8.848995379997245947e-02
-8.848495309260998032e-02
-8.846976353255989189e-02
-8.845574440156103724e-02
-8.844629918024690673e-02
-8.843982437605379943e-02
-8.842554460080270795e-02
-8.841786603152876345e-02
-8.840338191805330315e-02
-8.839123142926924581e-02
-8.836301615207042826e-02
-8.835935899206320832e-02
-8.835157990395928196e-02
-8.833522246861141847e-02
-8.833034235076217544e-02
-8.832449205664924530e-02
-8.831729511693087176e-02
-8.830165658188124378e-02
-8.828999356348229965e-02
-8.827269961668141041e-02
-8.825646410341703163e-02
-8.824524870602229454e-02
-8.824025312904754115e-02
-8.822320993976268122e-02
-8.821216570229750698e-02
-8.819703734778325255e-02
-8.817983172634427658e-02
-8.816187068237732460e-02
-8.815559377507964367e-02
-8.813154190295605095e-02
-8.812714838807547690e-02
-8.812116636998226782e-02
-8.811366949998206133e-02
-8.810295344099891568e-02
-8.808714692578281658e-02
-8.807885756119071541e-02
-8.805425990635079581e-02
-8.805004505534316794e-02
-8.803612181217276844e-02
-8.802397390225866203e-02
-8.801758644541585186e-02
-8.799731663460183539e-02
-8.798685791344518226e-02
-8.797286490567182704e-02
-8.796628019565669310e-02
-8.795281285148470740e-02
-8.792991945760386674e-02
-8.792609146325883196e-02
-8.790742474737894829e-02
-8.789439086783548682e-02
-8.788689645236968939e-02
-8.787960634921990200e-02
-8.786904457286956460e-02
-8.786678596998617752e-02
-8.785285747500695686e-02
-8.784672757502803853e-02
-8.783579796402432582e-02
-8.781406104860361994e-02
-8.780703742494386232e-02
-8.778895428901931086e-02
-8.778197434213899641e-02
-8.776727628528949166e-02
-8.775734518527947281e-02
-8.775324004116225041e-02
-8.772525532025962636e-02
-8.771172335282662047e-02
-8.770766360257764571e-02
-8.768212610062117718e-02
-8.767685928959034758e-02
-8.766043557661190588e-02
-8.764639971235135829e-02
-8.762536445310420419e-02
-8.761533160332721226e-02
-8.761305922616405284e-02
-8.760076122682927680e-02
-8.758728460136597227e-02
-8.758062902835864194e-02
-8.757287292573892601e-02
-8.755964222858383939e-02
-8.752977126467620383e-02
-8.752422338171111926e-02
-8.751653278656287838e-02
-8.751228215421688605e-02
-8.749798025383812017e-02
-8.748103404867366151e-02
-8.747335202226713680e-02
-8.746229851714382164e-02
-8.743807897450270317e-02
-8.743163450886196064e-02
-8.742018774710880180e-02
-8.741308201059266869e-02
-8.739116174377400958e-02
-8.738117433068481876e-02
-8.737643001183723057e-02
-8.736898198966353002e-02
-8.734692425167106533e-02
-8.733667715911838658e-02
-8.733197637940171010e-02
-8.732040422555695236e-02
-8.731621460761271325e-02
-8.730924577623594418e-02
-8.728675684179360017e-02
-8.727956082771490265e-02
-8.725973655652990990e-02
-8.724358751150707025e-02
-8.723582176816757627e-02
-8.723060337813978715e-02
-8.721754088496966317e-02
-8.719630951778339911e-02
-8.718208876074010072e-02
-8.716915036587855048e-02
-8.716387330844171943e-02
-8.715073889729785250e-02
-8.714387344958088311e-02
-8.713265298396608016e-02
-8.711051366895822268e-02
-8.709757317570623880e-02
-8.709219344045066036e-02
-8.708964177078276636e-02
-8.705498370223438420e-02
-8.704033008246261915e-02
-8.703180264806539834e-02
-8.700363970880770070e-02
-8.699239993723681397e-02
-8.698180512547590282e-02
-8.695743791282536939e-02
-8.695526164064024122e-02
-8.695398534389403578e-02
-8.693539192174629116e-02
-8.693123062213309327e-02
-8.692677225404349395e-02
-8.690255467418253610e-02
-8.689505513894912880e-02
-8.688834467751940793e-02
-8.686545335826542646e-02
-8.684170528359674845e-02
-8.683242345149194685e-02
-8.682935125474802729e-02
-8.681333406124627783e-02
-8.680364807028240204e-02
-8.679030400524292976e-02
-8.678608999879702801e-02
-8.676824448913131316e-02
-8.676290829556693174e-02
-8.674849957726077365e-02
-8.673794993131458964e-02
-8.672571881327756360e-02
-8.671127769356079540e-02
-8.670787143136615693e-02
-8.669416317379197157e-02
-8.668376402932972957e-02
-8.667500403991640345e-02
-8.666126938067147956e-02
-8.664727553166839957e-02
-8.664155060509523554e-02
-8.663247594767173321e-02
-8.661801015173212215e-02
-8.660226473855103801e-02
-8.658911169768851446e-02
-8.657795389442748957e-02
-8.656558838385680632e-02
-8.654997825215499097e-02
-8.654332792964899990e-02
-8.652882875841533261e-02
-8.651024436331763989e-02
-8.650500147109463356e-02
-8.647933482943978567e-02
-8.647155054691060827e-02
-8.646231081349373127e-02
-8.644857889466436851e-02
-8.643499474912244573e-02
-8.642538685288139733e-02
-8.642078663391855597e-02
-8.641095769022658080e-02
-8.640637801566330989e-02
-8.639492476044646763e-02
-8.638508621438481527e-02
-8.636475969870904823e-02
-8.635193836288404534e-02
-8.633673068746416934e-02
-8.632122092543231817e-02
-8.631013379975335797e-02
-8.630019409364741989e-02
-8.629608312690464911e-02
-8.628453575730657410e-02
-8.627211273646018252e-02
-8.626069976783337645e-02
-8.623996518945067913e-02
-8.622710734275676470e-02
-8.620950727775025801e-02
-8.619523772275536344e-02
-8.618438733198233170e-02
-8.617308727032865767e-02
-8.616764634059465022e-02
-8.615165613527639432e-02
-8.614346811705092533e-02
-8.612657861302258633e-02
-8.612281091144519118e-02
-8.610632760137745811e-02
-8.608414446444029311e-02
-8.607774461400477528e-02
-8.606503835321482887e-02
-8.605615275199943182e-02
-8.603744413588881867e-02
-8.603012050423591850e-02
-8.601560947549588554e-02
-8.600576357539632677e-02
-8.599896257826872281e-02
-8.598111685929679671e-02
-8.597648729679682744e-02
-8.595850451432401895e-02
-8.595339967014750671e-02
-8.593492942644692656e-02
-8.592108721264241078e-02
-8.591250720474316593e-02
-8.589952697132019477e-02
-8.589476673871626611e-02
-8.586776032415127657e-02
-8.586281302640977331e-02
-8.585210313690358475e-02
-8.584495518321191843e-02
-8.583739161643258453e-02
-8.581097579599719638e-02
-8.580231901688434304e-02
-8.578532396583329889e-02
-8.578359118691258889e-02
-8.576615325516706578e-02
-8.574702870554473666e-02
-8.573203870379758618e-02
-8.572392416456811604e-02
-8.571487526259108369e-02
-8.570550322772638174e-02
-8.568504427354550756e-02
-8.567996616233833351e-02
-8.567470559283535403e-02
-8.566123547781756553e-02
-8.565400206090265089e-02
-8.563309779556246837e-02
-8.562351498364373370e-02
-8.560787860287388806e-02
-8.559579637601297253e-02
-8.558445145825543943e-02
-8.557248410440554398e-02
-8.556425687727214902e-02
-8.554793521701750669e-02
-8.554217753878562425e-02
-8.552685731438824934e-02
-8.552483940437527465e-02
-8.551020615507110012e-02
-8.549424771741298557e-02
-8.549145809647062944e-02
-8.547038569374615369e-02
-8.546680261152780900e-02
-8.545375609826919017e-02
-8.544614773509712213e-02
-8.543516871067219354e-02
-8.542847085997176682e-02
-8.541630189188903488e-02
-8.539032048628192317e-02
-8.538543326131761702e-02
-8.537288597346651131e-02
-8.536644167361551183e-02
-8.535389235689219700e-02
-8.534340686927585629e-02
-8.532287647846539813e-02
-8.530617044978472396e-02
-8.528162390401783366e-02
-8.527736698219723355e-02
-8.526175530776589073e-02
-8.525215904148142343e-02
-8.523917477710687973e-02
-8.523186442639796301e-02
-8.521102268591054796e-02
-8.520981564450830215e-02
-8.520283813291967823e-02
-8.518253869182859650e-02
-8.515454224049218146e-02
-8.514911217766232832e-02
-8.513607204251449900e-02
-8.512207229202758962e-02
-8.511217980877294753e-02
-8.509323591799577979e-02
-8.509022791794196294e-02
-8.507933320346944273e-02
-8.507798716229725278e-02
-8.505465025602484963e-02
-8.504661327610066324e-02
-8.502118593807733715e-02
-8.501660563517218772e-02
-8.501277971274540102e-02
-8.500105740884195127e-02
-8.498012655950076821e-02
-8.497592238747994631e-02
-8.495123791597708474e-02
-8.494345112783224794e-02
-8.493776213172538059e-02
-8.493420681822119733e-02
-8.491068878595597891e-02
-8.490261946410926353e-02
-8.488248993676592025e-02
-8.487398425225214926e-02
-8.487199849917145822e-02
-8.486012520543864679e-02
-8.485308641682889896e-02
-8.483722486652087169e-02
-8.482722325588296086e-02
-8.481465750992991937e-02
-8.479607252446683119e-02
-8.478164677135130445e-02
-8.476675451351139978e-02
-8.475096203435270037e-02
-8.474275952487284047e-02
-8.471592369643496379e-02
-8.471043024034924374e-02
-8.470128421526584850e-02
-8.469799724007254227e-02
-8.467219671369924372e-02
-8.465805587077232519e-02
-8.465350074490915477e-02
-8.464452666591382179e-02
-8.463832739918497605e-02
-8.462403892166528441e-02
-8.460548071806908710e-02
-8.459793156879547027e-02
-8.458506719647296279e-02
-8.458084292325890319e-02
-8.457361523510301127e-02
-8.454495309328355357e-02
-8.452046587568781688e-02
-8.451624191595019653e-02
-8.450466297779143932e-02
-8.448800074398157833e-02
-8.448708151963010837e-02
-8.447954946996044656e-02
-8.447232617868222215e-02
-8.445217288637305031e-02
-8.443897459954427531e-02
-8.443192827618445362e-02
-8.442095368685278989e-02
-8.439747514131651362e-02
-8.437892602998817160e-02
-8.437349082964751279e-02
-8.436829026021286371e-02
-8.434996513370832116e-02
-8.433270887327368182e-02
-8.432690286832122961e-02
-8.431500448920645208e-02
-8.431051055522181814e-02
-8.429482462332582582e-02
-8.427996638092968840e-02
-8.426437474664688621e-02
-8.426081226166737270e-02
-8.424599789062711674e-02
-8.422635349583404429e-02
-8.422174199292711827e-02
-8.420389065587519095e-02
-8.419244169794393162e-02
-8.417910150566748628e-02
-8.416659255204445023e-02
-8.416236884779404459e-02
-8.413646027873286637e-02
-8.412573057956201916e-02
-8.411382797854236038e-02
-8.410524837674518417e-02
-8.409526892730539993e-02
-8.407865162570049566e-02
-8.406467424408325950e-02
-8.404559056856344967e-02
-8.403873185199978169e-02
-8.402980653926658827e-02
-8.402356256150972369e-02
-8.401223944881036632e-02
-8.399561938514510384e-02
-8.398144258769504877e-02
-8.397984633688360123e-02
-8.396135862126324900e-02
-8.394786543934687484e-02
-8.394352475014915660e-02
-8.393153791875510028e-02
-8.390681586538067949e-02
-8.390408833543955280e-02
-8.389434049434404961e-02
-8.387897260525409293e-02
-8.387274817693485263e-02
-8.385828481084106611e-02
-8.384740799165463221e-02
-8.383947991540866007e-02
-8.383256301090291629e-02
-8.381263294832777544e-02
-8.379984347231633768e-02
-8.377933354792738152e-02
-8.376484051048124768e-02
-8.376130950201163272e-02
-8.375249457440628320e-02
-8.374056833223300633e-02
-8.373599473093085166e-02
-8.371628987599583072e-02
-8.369431975091812248e-02
-8.368004804664769258e-02
-8.367262123507296367e-02
-8.366731888603182177e-02
-8.365925685599767681e-02
-8.364268061999149961e-02
-8.363041115247474289e-02
-8.362710759238514702e-02
-8.361080311381532959e-02
-8.359942474827114500e-02
-8.358833430423356914e-02
-8.358050786844120617e-02
-8.357513180653539098e-02
-8.356247887419526732e-02
-8.353771477337584850e-02
-8.352619427157076393e-02
-8.351903259304860327e-02
-8.350564529879134223e-02
-8.349510004752627723e-02
-8.348584564154329368e-02
-8.347719878817227990e-02
-8.345914771374499108e-02
-8.345271175108409656e-02
-8.344036756637909780e-02
-8.342341993152893598e-02
-8.341435980677228135e-02
-8.339956328387113094e-02
-8.338471093167898474e-02
-8.338163615776747473e-02
-8.336473003454772379e-02
-8.335978975606833652e-02
-8.335131621254662782e-02
-8.332940474073158299e-02
-8.332185205063197264e-02
-8.331057076740783218e-02
-8.329642195956002415e-02
-8.329120384603308502e-02
-8.327960349705895715e-02
-8.325635234106493199e-02
-8.324783023154605499e-02
-8.323640059819925607e-02
-8.322830543835582628e-02
-8.322326731338877681e-02
-8.320762018702748675e-02
-8.319069660839362168e-02
-8.316936340433386810e-02
-8.316234236469363661e-02
-8.316102826335985965e-02
-8.313289034095844299e-02
-8.312321369903136192e-02
-8.310807854294116614e-02
-8.310229791863621429e-02
-8.308977356258792635e-02
-8.307510284855082472e-02
-8.307183638561427275e-02
-8.306112452985622840e-02
-8.304395079211673858e-02
-8.303088948083239829e-02
-8.302764270371090771e-02
-8.300786207092905600e-02
-8.299714520692016984e-02
-8.298482929482267623e-02
-8.297889776829767139e-02
-8.297118233257402831e-02
-8.295452897522040403e-02
-8.293995467410658629e-02
-8.292245286684524208e-02
-8.291809782593112521e-02
-8.290431035465489762e-02
-8.287595885988624511e-02
-8.287020708087908250e-02
-8.285503093577889500e-02
-8.284339837539597684e-02
-8.282887506871264294e-02
-8.282139819303274697e-02
-8.280556640349817643e-02
-8.278583299023453690e-02
-8.277544519907459319e-02
-8.275433356178341082e-02
-8.274042883942386850e-02
-8.273735359260153688e-02
-8.272973693840532383e-02
-8.272225071554922815e-02
-8.271245960469655878e-02
-8.270545945442439595e-02
-8.268763142501847629e-02
-8.267206714782410204e-02
-8.265269235212013843e-02
-8.265165864110499139e-02
-8.264197759847097258e-02
-8.263444463586436251e-02
-8.262574468417563378e-02
-8.261205507868041309e-02
-8.260205887771623900e-02
-8.258781729026201668e-02
-8.257145852543867903e-02
-8.254580382392792681e-02
-8.253848389555548670e-02
-8.251910269631299033e-02
-8.250893500026837413e-02
-8.250542360288698474e-02
-8.249525144885089256e-02
-8.248578941994366698e-02
-8.247755560540101505e-02
-8.245671087888442607e-02
-8.244465202825163042e-02
-8.243999847025895722e-02
-8.243652686952876452e-02
-8.242585986472109050e-02
-8.241524078858386559e-02
-8.239573604118602401e-02
-8.239302514722815496e-02
-8.237766320031195133e-02
-8.235538507544984399e-02
-8.234147826315199592e-02
-8.233365262953193375e-02
-8.232634237426697532e-02
-8.231623992737474582e-02
-8.229223751733796832e-02
-8.228270978842258665e-02
-8.227475786946863989e-02
-8.225168511524141857e-02
-8.224774081473773535e-02
-8.223909419220346018e-02
-8.222516806270013801e-02
-8.220811859827653612e-02
-8.220020808032260651e-02
-8.219018867053534683e-02
-8.217625542908679748e-02
-8.215566969384874296e-02
-8.215031607979952910e-02
-8.213901937353998428e-02
-8.212644995586432239e-02
-8.211850134931383827e-02
-8.210667078075981062e-02
-8.208670197395065427e-02
-8.207104144433144399e-02
-8.206230557855362373e-02
-8.205461172523567659e-02
-8.204183284573593471e-02
-8.203428128975490119e-02
-8.202537963569989099e-02
-8.201309318842756046e-02
-8.199910677756233612e-02
-8.199248458329069789e-02
-8.197896813942440186e-02
-8.197364353304970042e-02
-8.194575846751958603e-02
-8.193694821138966522e-02
-8.192071163299405323e-02
-8.191841652202838664e-02
-8.190545766034171282e-02
-8.188360944265779540e-02
-8.186848103696947598e-02
-8.186664415740876888e-02
-8.185168111225035736e-02
-8.184379224513285700e-02
-8.182909839112814665e-02
-8.182026961796060038e-02
-8.181357564519403658e-02
-8.179461033656257318e-02
-8.178094918163730798e-02
-8.177473461179621261e-02
-8.176823483622194799e-02
-8.176109316334223553e-02
-8.174913515956833132e-02
-8.173239668454648776e-02
-8.172411940677415387e-02
-8.170748689290127653e-02
-8.169783321045040458e-02
-8.168278586848440326e-02
-8.166408648554812633e-02
-8.164731165223157450e-02
-8.164300942996419175e-02
-8.163157220544814408e-02
-8.161185040555343773e-02
-8.160492849486564171e-02
-8.159316033170663229e-02
-8.158034621135534792e-02
-8.157126907649739356e-02
-8.155935471033426420e-02
-8.154545282006556151e-02
-8.152998100311589780e-02
-8.151547235293213345e-02
-8.149156668292481531e-02
-8.148525423157301772e-02
-8.147777538355008287e-02
-8.147313650021506537e-02
-8.145880436428573623e-02
-8.145252228605684430e-02
-8.143868426806596950e-02
-8.142169064859985927e-02
-8.141037152701949275e-02
-8.139170448963048421e-02
-8.138477077663541781e-02
-8.137224434492779102e-02
-8.136355069735384804e-02
-8.135692702160107759e-02
-8.134163642758177049e-02
-8.133806006044833059e-02
-8.132275838786368061e-02
-8.130437990960226458e-02
-8.129835560491047164e-02
-8.129256911287541243e-02
-8.129077682554874951e-02
-8.128624507239645691e-02
-8.126451893989272701e-02
-8.124429117797482558e-02
-8.123385574189997960e-02
-8.121374599305150599e-02
-8.120426944608225006e-02
-8.119815472856239946e-02
-8.118309204017354341e-02
-8.117499985830925469e-02
-8.116615602596388701e-02
-8.115392305596555445e-02
-8.113034005279490257e-02
-8.111306199959186780e-02
-8.110783781202404730e-02
-8.108598504394121109e-02
-8.108269191897646277e-02
-8.106960396973550420e-02
-8.105102212378054172e-02
-8.104200776797862438e-02
-8.103190087306563760e-02
-8.102496225408833963e-02
-8.101633070877986564e-02
-8.100107025291958252e-02
-8.099929190814941782e-02
-8.098289160434554712e-02
-8.096178714870497228e-02
-8.094562782135653056e-02
-8.094300453324959621e-02
-8.092322396299989062e-02
-8.091791286761068625e-02
-8.091220617092267919e-02
-8.089846793663230118e-02
-8.089150700758790391e-02
-8.087510938205916267e-02
-8.086123322064195373e-02
-8.085266842746258176e-02
-8.084136015189063995e-02
-8.083225862950821350e-02
-8.081852970036715322e-02
-8.080528244648091385e-02
-8.078665077206884093e-02
-8.078341250173184940e-02
-8.077336180859936987e-02
-8.075668438444905117e-02
-8.074349656169763079e-02
-8.073654820457637493e-02
-8.072776764795752680e-02
-8.072323194719210893e-02
-8.070187417917665251e-02
-8.069259409762097324e-02
-8.069086398459993092e-02
-8.067616949663089509e-02
-8.066235410228986269e-02
-8.064572150551407859e-02
-8.062932590153476520e-02
-8.061841897087804187e-02
-8.060256725082962093e-02
-8.058816327910880983e-02
-8.058052640187388094e-02
-8.055924834605893148e-02
-8.055317067594272573e-02
-8.054755023754706089e-02
-8.052232026904829199e-02
-8.051278724794649899e-02
-8.049876394381602629e-02
-8.049299440627061264e-02
-8.047317685244514962e-02
-8.046865708966538522e-02
-8.044790033661361472e-02
-8.043728808756331339e-02
-8.042563707068470236e-02
-8.041625368203453306e-02
-8.039944526375059075e-02
-8.039221805006183108e-02
-8.038606793625927005e-02
-8.037332338184136060e-02
-8.036275584013982676e-02
-8.035588306028967898e-02
-8.034826024510388631e-02
-8.033074272797782744e-02
-8.032150103423121856e-02
-8.030379398040024541e-02
-8.028530558876831313e-02
-8.027785688454441848e-02
-8.025619878156589615e-02
-8.024930753356240842e-02
-8.024712851775345213e-02
-8.023447384986995279e-02
-8.021136347678836653e-02
-8.020204519230317297e-02
-8.019778626009349543e-02
-8.018395200681227575e-02
-8.017031787661293984e-02
-8.015410065587977306e-02
-8.014719110097009991e-02
-8.013034836622429102e-02
-8.012554199237745256e-02
-8.011409704558244971e-02
-8.009769646416622924e-02
-8.008778800834912004e-02
-8.007822136136913405e-02
-8.007378353425090300e-02
-8.004995875397546978e-02
-8.002885426958208925e-02
-8.002726806052296027e-02
-8.001044631093534587e-02
-8.000356755004853215e-02
-7.999131384370580800e-02
-7.998106455417636207e-02
-7.996195495060959280e-02
-7.995257182839321519e-02
-7.994255925980636723e-02
-7.993508750866779033e-02
-7.992716176452660526e-02
-7.991639156333862903e-02
-7.990777322567582663e-02
-7.989201553696750890e-02
-7.987795142868817089e-02
-7.987339531810047633e-02
-7.986359915337928883e-02
-7.985943613644705397e-02
-7.985404968271520021e-02
-7.982882604647026370e-02
-7.981043521295125287e-02
-7.980283767941823148e-02
-7.979317997603860291e-02
-7.978102581743937161e-02
-7.976906663887201043e-02
-7.975224131047711773e-02
-7.973018201817935746e-02
-7.971954035581033104e-02
-7.971414349832259272e-02
-7.969528914036530520e-02
-7.968336261501954287e-02
-7.967781022816580738e-02
-7.965834077085098830e-02
-7.964538227336431797e-02
-7.963765173442188816e-02
-7.963430058020462554e-02
-7.961417541959461830e-02
-7.961154883610269128e-02
-7.959802852613676039e-02
-7.958579204597360235e-02
-7.957073112799017967e-02
-7.955892410787818170e-02
-7.954929255446133163e-02
-7.954707168289942842e-02
-7.953144300738049233e-02
-7.950590964793410875e-02
-7.949795336660517298e-02
-7.947664349928754146e-02
-7.946921756845154450e-02
-7.945779899453919715e-02
-7.945524093180991732e-02
-7.944759631796055599e-02
-7.942349229168399471e-02
-7.941857869730642450e-02
-7.940522077786260624e-02
-7.938890468577197712e-02
-7.938089528309177911e-02
-7.936632564149340152e-02
-7.936235185859183416e-02
-7.934422057508011550e-02
-7.933660444263346267e-02
-7.932485799789693037e-02
-7.931342882630346147e-02
-7.931190110405786364e-02
-7.930084733303502387e-02
-7.928305960960191356e-02
-7.926349658631717809e-02
-7.926158928460128039e-02
-7.925248829789680038e-02
-7.923256702868614054e-02
-7.922672152954915448e-02
-7.920691110558694681e-02
-7.919012950438686360e-02
-7.917263806969782047e-02
-7.915299554192239961e-02
-7.914972478323392679e-02
-7.914033506184087186e-02
-7.912593393040970313e-02
-7.910914831282137016e-02
-7.909514732957950711e-02
-7.908877174730849502e-02
-7.907844328295474123e-02
-7.907543028035843302e-02
-7.905437156262792864e-02
-7.903413651854246380e-02
-7.902676533862687536e-02
-7.901415624519581016e-02
-7.899909742556560088e-02
-7.897738633029732780e-02
-7.896404987533575670e-02
-7.895963594802304919e-02
-7.895381619005456542e-02
-7.893725044473404173e-02
-7.891848921081476287e-02
-7.891543410068574405e-02
-7.890404033439876730e-02
-7.889313954313365018e-02
-7.888937850013338915e-02
-7.888330832768508660e-02
-7.886078826794809538e-02
-7.884557497124863867e-02
-7.883087362906646134e-02
-7.881042078714817212e-02
-7.879978087216912841e-02
-7.878970104970325905e-02
-7.878294311308711717e-02
-7.877423382287498943e-02
-7.876375973225077654e-02
-7.876156132082831607e-02
-7.874927724269262241e-02
-7.872737523790465652e-02
-7.871998587373785217e-02
-7.870153943746377445e-02
-7.869423798709462847e-02
-7.867247570892843544e-02
-7.867015416570993791e-02
-7.866193937052953777e-02
-7.865395466012017889e-02
-7.864087352587861846e-02
-7.862308646766030806e-02
-7.861128446666459935e-02
-7.860632647179421895e-02
-7.859011442695476579e-02
-7.858659928716005272e-02
-7.857750077609051975e-02
-7.855201131392183789e-02
-7.854419035400178606e-02
-7.853081978290085696e-02
-7.850782444702048002e-02
-7.850297330951674923e-02
-7.849393946958047041e-02
-7.848110952951914410e-02
-7.847565695270344865e-02
-7.844897103769274405e-02
-7.843875945059172738e-02
-7.842657560725496690e-02
-7.840732898470084700e-02
-7.840278931628111292e-02
-7.839755851935079067e-02
-7.839144090766031470e-02
-7.838199450950841807e-02
-7.835720756271077891e-02
-7.834635068597767260e-02
-7.834166737129114044e-02
-7.832759114769599629e-02
-7.830632122781835958e-02
-7.830435487711875919e-02
-7.828828391227077299e-02
-7.827479291144787132e-02
-7.826188180279103346e-02
-7.824672487727038495e-02
-7.823129672163345316e-02
-7.822727015193947642e-02
-7.821624623172890312e-02
-7.818857022848105243e-02
-7.818624444477070834e-02
-7.817203685349838338e-02
-7.816268868611536691e-02
-7.815622739483618631e-02
-7.813582833903304214e-02
-7.813145027369117201e-02
-7.812132596643367455e-02
-7.811161109673156466e-02
-7.810025057919645075e-02
-7.809266431635944472e-02
-7.808419265731603165e-02
-7.807728772629257685e-02
-7.804808476029481690e-02
-7.803951208045670218e-02
-7.803025226702520190e-02
-7.801557390993041352e-02
-7.800816269783503176e-02
-7.797618386594620810e-02
-7.796570894660995177e-02
-7.795665318802594279e-02
-7.794907108498602688e-02
-7.793841920831626191e-02
-7.792020251358341976e-02
-7.791646392864820525e-02
-7.790485766025134762e-02
-7.788967185261058690e-02
-7.788278078933785764e-02
-7.787415542816247815e-02
-7.785887058714674458e-02
-7.784752274955883400e-02
-7.783129936569382901e-02
-7.782910455414143724e-02
-7.782368556229193879e-02
-7.780912388107080746e-02
-7.779612433117316650e-02
-7.779208908370793818e-02
-7.777878697254311802e-02
-7.777365503425795468e-02
-7.776875820114487192e-02
-7.773352439650155210e-02
-7.771831229982834044e-02
-7.770312142837962344e-02
-7.769024961841736188e-02
-7.768036970243813455e-02
-7.766059689941873234e-02
-7.765021113620332316e-02
-7.763798141436453748e-02
-7.763654992441398894e-02
-7.763124838675850015e-02
-7.762097356518857239e-02
-7.760048828618915095e-02
-7.758759248341104420e-02
-7.757625650453697785e-02
-7.755904879685462938e-02
-7.754787031119839136e-02
-7.753305553265557593e-02
-7.752451194078968655e-02
-7.751090226481008316e-02
-7.749871990061121818e-02
-7.749081799887072575e-02
-7.748228947394444899e-02
-7.746958820470992158e-02
-7.744689542163082918e-02
-7.744465711675074804e-02
-7.742472181852075308e-02
-7.741140375858143741e-02
-7.739799534335844999e-02
-7.738938742334691701e-02
-7.737927909177899632e-02
-7.736602849357759881e-02
-7.735517279778808541e-02
-7.734818600136766920e-02
-7.732813683894496082e-02
-7.732590959984653178e-02
-7.730198666745663472e-02
-7.729726555070262628e-02
-7.728400375093927299e-02
-7.726866248561709005e-02
-7.725521974848142959e-02
-7.724126432233330286e-02
-7.723680872756322202e-02
-7.723188419600288124e-02
-7.721741385581351591e-02
-7.720653390887105560e-02
-7.719776336591577248e-02
-7.718491097253779576e-02
-7.717541740013120211e-02
-7.716534114691839252e-02
-7.714758018255668537e-02
-7.714612621107796997e-02
-7.712972645038135289e-02
-7.711481431291253297e-02
-7.710816812638476847e-02
-7.709447999063714918e-02
-7.708635397627727759e-02
-7.706557947223141580e-02
-7.706259930850406503e-02
-7.704748426451210608e-02
-7.704087485353244835e-02
-7.700612484848246009e-02
-7.699263951871052059e-02
-7.698034124574457127e-02
-7.696004050264912411e-02
-7.695323039067752946e-02
-7.694117105881667640e-02
-7.693312747625044579e-02
-7.692728903809570307e-02
-7.691621173756829632e-02
-7.690983347441029960e-02
-7.689276834155625573e-02
-7.688250982634922681e-02
-7.687781086996689495e-02
-7.685269371329089827e-02
-7.684507595918060874e-02
-7.683801746581178649e-02
-7.682190992496290560e-02
-7.681231691203557754e-02
-7.680370796779492637e-02
-7.679301852669132011e-02
-7.678273273030630786e-02
-7.676790869036020926e-02
-7.675694220292886283e-02
-7.673754288293455073e-02
-7.672416595387485105e-02
-7.672211854726576630e-02
-7.671519639112264755e-02
-7.669003919720424056e-02
-7.668756519697264573e-02
-7.667765997547051904e-02
-7.666007637842345290e-02
-7.663793395392509700e-02
-7.663355757277415248e-02
-7.661934729598790517e-02
-7.660447474646353561e-02
-7.660040370438994661e-02
-7.658991687274860349e-02
-7.658154174756018340e-02
-7.654937612065004782e-02
-7.654181724217126725e-02
-7.653326615602026872e-02
-7.652015775735473979e-02
-7.650682254101973112e-02
-7.649675571565509036e-02
-7.648995067481884069e-02
-7.648246116579054954e-02
-7.647524793446572322e-02
-7.647154876512640698e-02
-7.646232794277804667e-02
-7.643269069081226608e-02
-7.642663129559570945e-02
-7.639533354984542890e-02
-7.638851255374970450e-02
-7.638050654985564791e-02
-7.637332101215843494e-02
-7.635309742786736131e-02
-7.633612801301323247e-02
-7.632549256123327686e-02
-7.631371379879556271e-02
-7.630615496916867690e-02
-7.629027239219560164e-02
-7.628179246961061533e-02
-7.626435763177347171e-02
-7.625936006758859964e-02
-7.624122512115621975e-02
-7.623684527568999614e-02
-7.621948174439124868e-02
-7.621641807425097448e-02
-7.619215931603448566e-02
-7.618091419241546092e-02
-7.616811314979676784e-02
-7.615872910591989231e-02
-7.615378405140932339e-02
-7.614482447251472164e-02
-7.613206964357946416e-02
-7.611910398853849458e-02
-7.611039098257829649e-02
-7.609680355391382212e-02
-7.607164668462348955e-02
-7.605747386439143387e-02
-7.604936779454518625e-02
-7.603751004950604075e-02
-7.603398870937563836e-02
-7.602130436314424866e-02
-7.599791272754080618e-02
-7.598310154530277249e-02
-7.597233061828898015e-02
-7.596291902668816931e-02
-7.595498979889375724e-02
-7.594266680578262707e-02
-7.592708707668990864e-02
-7.591664153772520462e-02
-7.591265732854965420e-02
-7.589254268031656037e-02
-7.588730145368935420e-02
-7.588162936741474351e-02
-7.585722015764678750e-02
-7.585358294719807271e-02
-7.583909562556109818e-02
-7.583053198289607666e-02
-7.579807245084477230e-02
-7.578672722559451347e-02
-7.578126089492345785e-02
-7.576872655995930961e-02
-7.576305830678628506e-02
-7.575020425288106485e-02
-7.573807212505576092e-02
-7.573012359345601685e-02
-7.572367743783156580e-02
-7.571478648271942613e-02
-7.569998811249420423e-02
-7.568162194418698308e-02
-7.566183500134487927e-02
-7.565478235007683239e-02
-7.563867208126553998e-02
-7.562596531499518604e-02
-7.562207868566284130e-02
-7.560819429707307804e-02
-7.559809427965202833e-02
-7.559107147887747513e-02
-7.558414380231506802e-02
-7.556991370009991105e-02
-7.556004919408826348e-02
-7.553324859956087045e-02
-7.551993439657467277e-02
-7.551425953161902682e-02
-7.550374633022513549e-02
-7.550142752083041642e-02
-7.548355696610817289e-02
-7.547875246976717967e-02
-7.545211296218432007e-02
-7.543963234150605213e-02
-7.543323961090714347e-02
-7.542931170690347908e-02
-7.539935980015133321e-02
-7.539291903135622586e-02
-7.537958505841740875e-02
-7.536996329091627533e-02
-7.536828737137046819e-02
-7.534864406934252412e-02
-7.534042833496559788e-02
-7.532846107448051831e-02
-7.532400904589142687e-02
-7.530892348945419923e-02
-7.529143282214298405e-02
-7.528311464152812049e-02
-7.526597233457249514e-02
-7.524759831641689156e-02
-7.523950425786710139e-02
-7.523458471058913632e-02
-7.522016860081504053e-02
-7.520117811401716423e-02
-7.519019020514064455e-02
-7.517729816249704711e-02
-7.517361290772633931e-02
-7.516090901033878335e-02
-7.514571448630311123e-02
-7.513825801085019518e-02
-7.513631839360920828e-02
-7.511535910194863663e-02
-7.510132536432428951e-02
-7.508123959635959466e-02
-7.507864993489501981e-02
-7.505078004990919927e-02
-7.503519610587236488e-02
-7.502690657315955192e-02
-7.501458216141143609e-02
-7.500836590432738427e-02
-7.499872378055078004e-02
-7.498623745312565925e-02
-7.497819580008288631e-02
-7.496023489446382304e-02
-7.495554039935675705e-02
-7.494550277419032014e-02
-7.493990067484293527e-02
-7.492415764445709003e-02
-7.491567168957488643e-02
-7.490617094316590063e-02
-7.489602658481830932e-02
-7.488928446340509248e-02
-7.486557252290682030e-02
-7.485773076318186225e-02
-7.484253991691922070e-02
-7.482764470647840227e-02
-7.482251590542435271e-02
-7.480677763431745064e-02
-7.479258282018955151e-02
-7.478456559322263497e-02
-7.477587556912015931e-02
-7.476627370303220999e-02
-7.474386805140353918e-02
-7.473432951228581311e-02
-7.472936147521527794e-02
-7.472353574602175197e-02
-7.471423119352771369e-02
-7.468677331319964474e-02
-7.467151740543948035e-02
-7.466081123960910393e-02
-7.464072637039198543e-02
-7.462983475972106984e-02
-7.461657296544890738e-02
-7.460251404886869553e-02
-7.459419774693518135e-02
-7.458443172083786821e-02
-7.456632773312737994e-02
-7.455828852247448069e-02
-7.454589672321329519e-02
-7.453741297836127822e-02
-7.452632602729761246e-02
-7.451132433917392883e-02
-7.449664831899999173e-02
-7.448646191968114061e-02
-7.447767284343639882e-02
-7.445662869249219940e-02
-7.444886566070516021e-02
-7.444024068003099459e-02
-7.441240890691527832e-02
-7.440835415208321701e-02
-7.439856540748115976e-02
-7.438173875348727537e-02
-7.437188723752524711e-02
-7.436619512048289748e-02
-7.435700895363600571e-02
-7.434631766220953231e-02
-7.433937153475550508e-02
-7.433101899799113288e-02
-7.432205123797050450e-02
-7.429747371210121409e-02
-7.428128457879198954e-02
-7.425861514136666841e-02
-7.424901511451664771e-02
-7.424764314530019060e-02
-7.423305006912231385e-02
-7.422659673187542717e-02
-7.421797965100110361e-02
-7.420981107892751782e-02
-7.419741402865237534e-02
-7.417273869782112228e-02
-7.416634056611012826e-02
-7.415430195311570327e-02
-7.414401727366479178e-02
-7.412658907508976047e-02
-7.411630189485871045e-02
-7.411269877158810360e-02
-7.409817318264302899e-02
-7.409174820811056938e-02
-7.408625931346085602e-02
-7.407953264147099093e-02
-7.405778588227898696e-02
-7.404523889033798323e-02
-7.403989537694588563e-02
-7.403229552314261053e-02
-7.402485981034095941e-02
-7.399502229910293050e-02
-7.398310213412362391e-02
-7.397905276313018752e-02
-7.397011179363838229e-02
-7.396208626098818573e-02
-7.394218804021035485e-02
-7.393069430499971117e-02
-7.392306042066595917e-02
-7.390470134519813716e-02
-7.390378428586819037e-02
-7.389817390654912499e-02
-7.387975922722603284e-02
-7.386411844964149709e-02
-7.385260222201611713e-02
-7.383665283875495700e-02
-7.383459247179224860e-02
-7.382778168170614497e-02
-7.381550191073285583e-02
-7.378655756478835759e-02
-7.377951901399104617e-02
-7.377443214732545829e-02
-7.375702861182814596e-02
-7.374048244882411285e-02
-7.372531918998287415e-02
-7.372274721084445814e-02
-7.369335535748630650e-02
-7.368511787046447270e-02
-7.367718827846761465e-02
-7.366968303476076341e-02
-7.365780442964914299e-02
-7.364674597101486531e-02
-7.363783538011631213e-02
-7.361674369596510337e-02
-7.361503258752011281e-02
-7.359571935576783575e-02
-7.358607363981897742e-02
-7.357364887605916115e-02
-7.355239575725078249e-02
-7.354356233334777282e-02
-7.353305690106559656e-02
-7.352610340473583750e-02
-7.349992912719596760e-02
-7.348791599454004841e-02
-7.348065558968741584e-02
-7.346943435133884703e-02
-7.344511053331018169e-02
-7.344092885625072564e-02
-7.343604220212313072e-02
-7.341331836155631785e-02
-7.340521536323332819e-02
-7.339897272466949785e-02
-7.338386623705681067e-02
-7.336292199806265790e-02
-7.335619153737113485e-02
-7.334574927902051678e-02
-7.332928454386092310e-02
-7.332342363297691956e-02
-7.332034562848169235e-02
-7.330099217011160073e-02
-7.328493629410509635e-02
-7.327573814191756796e-02
-7.325500330906478674e-02
-7.324994075634969071e-02
-7.323990076167344321e-02
-7.323131333708107760e-02
-7.321884787075563783e-02
-7.321207169638174750e-02
-7.319552476234952865e-02
-7.317740224646343550e-02
-7.317026333075399291e-02
-7.316051898929615271e-02
-7.313105707080047591e-02
-7.311756039565647791e-02
-7.311453403938769635e-02
-7.311013060584356515e-02
-7.309428081772567642e-02
-7.308982021361862258e-02
-7.307502358779568996e-02
-7.306129442938630314e-02
-7.305325581431434956e-02
-7.303649609062701220e-02
-7.303478371052882223e-02
-7.301849721367192902e-02
-7.301472266942402034e-02
-7.300820984386954815e-02
-7.298625598353275512e-02
-7.297901315645832776e-02
-7.296090279124392564e-02
-7.295441241416467104e-02
-7.294230520831701536e-02
-7.292244594429231341e-02
-7.291549614025857884e-02
-7.290083006178854630e-02
-7.289213990329479476e-02
-7.287835104264159258e-02
-7.287726364693419834e-02
-7.286707723487173549e-02
-7.284975703952201176e-02
-7.282823563762252927e-02
-7.280773071097465521e-02
-7.280253972674277652e-02
-7.279844523843911896e-02
-7.278312537813735883e-02
-7.276148884706562514e-02
-7.275690648785751447e-02
-7.275287897033116957e-02
-7.273805622435633444e-02
-7.272491219860902079e-02
-7.270284099744156459e-02
-7.269116895188515448e-02
-7.268253002717137146e-02
-7.267533557991662230e-02
-7.265713130239717654e-02
-7.264989445286099135e-02
-7.264549950340390416e-02
-7.262467486596987931e-02
-7.261976817586687782e-02
-7.260153582498643510e-02
-7.260036424262164556e-02
-7.258970066456585379e-02
-7.257761776890434002e-02
-7.256630273870809389e-02
-7.255442251636801121e-02
-7.253884442231947616e-02
-7.252843619742191383e-02
-7.251974447255130074e-02
-7.250340829187590375e-02
-7.248197730377686776e-02
-7.247088096708770300e-02
-7.246576859420403305e-02
-7.244890417772634206e-02
-7.244279915682499960e-02
-7.243986081839673408e-02
-7.242826990986570013e-02
-7.241548317078966290e-02
-7.241148464582261579e-02
-7.237543356307235554e-02
-7.236607494816718611e-02
-7.235993301993165483e-02
-7.235244844788310536e-02
-7.234643884365787869e-02
-7.233078555679484101e-02
-7.230918344591993896e-02
-7.230288983206026310e-02
-7.228139620046469815e-02
-7.227895086181890250e-02
-7.227107765613052792e-02
-7.225153582561683052e-02
-7.224372596191080964e-02
-7.223425925879842224e-02
-7.222109526364975385e-02
-7.222030669044474105e-02
-7.220451624732604490e-02
-7.219350233074020573e-02
-7.217558177846628009e-02
-7.216987732041582615e-02
-7.216267411583118796e-02
-7.214455578175549277e-02
-7.213228422421041897e-02
-7.212603561239561145e-02
-7.211189048224689313e-02
-7.210114473434797722e-02
-7.208254054718915560e-02
-7.205225524493280576e-02
-7.204288864761818068e-02
-7.203142341771426316e-02
-7.202363974587816520e-02
-7.202157236240741556e-02
-7.200411839502832145e-02
-7.199966194974785627e-02
-7.198409905228228545e-02
-7.197203743947716559e-02
-7.195347986201724999e-02
-7.195193333052535278e-02
-7.194282390042330833e-02
-7.193429427499700712e-02
-7.192717798250225503e-02
-7.191161541267440671e-02
-7.190882435958367846e-02
-7.189649677614207146e-02
-7.188156292291242311e-02
-7.187029351747084571e-02
-7.186270135283348570e-02
-7.183837112184873752e-02
-7.181368923315334385e-02
-7.180425627960362878e-02
-7.179772765109804222e-02
-7.178313716704717851e-02
-7.175716580506083520e-02
-7.175036729508604827e-02
-7.174207725692285931e-02
-7.172663631602776979e-02
-7.170544825059660399e-02
-7.170506355025671463e-02
-7.169351233249859900e-02
-7.167708863579105860e-02
-7.167190497659803317e-02
-7.166152813671503030e-02
-7.165612189388081976e-02
-7.164406982953613889e-02
-7.162574721128830979e-02
-7.161602437667921595e-02
-7.159361335664629622e-02
-7.158612076060497098e-02
-7.156077253966403040e-02
-7.155275593625110009e-02
-7.154046233032840263e-02
-7.153224793876933330e-02
-7.151959259196347118e-02
-7.149764357872476217e-02
-7.149129904020504189e-02
-7.147920508212440849e-02
-7.147269001087377949e-02
-7.146260304714077694e-02
-7.145434780769563399e-02
-7.145294927475223656e-02
-7.143812646390240717e-02
-7.142370082028173806e-02
-7.139873207746230688e-02
-7.139175377975745529e-02
-7.138521288390800579e-02
-7.136282011167199846e-02
-7.136239353413464936e-02
-7.134425163332572262e-02
-7.132943703549854408e-02
-7.131766200987957327e-02
-7.130846772560017754e-02
-7.129285442845420540e-02
-7.127796047875667451e-02
-7.127143773874486388e-02
-7.125275773287656489e-02
-7.124415726828442486e-02
-7.124102368882337388e-02
-7.123424205228834349e-02
-7.120879958977227586e-02
-7.119437599361008728e-02
-7.119120173179005473e-02
-7.117829379895074249e-02
-7.117097731809479688e-02
-7.115212393630335197e-02
-7.114481957790183553e-02
-7.112546876079570146e-02
-7.111673802819953871e-02
-7.110370363909548908e-02
-7.109112846585813328e-02
-7.107629379857324792e-02
-7.106626521107481387e-02
-7.106103451823850281e-02
-7.104193791092769383e-02
-7.103339023022564591e-02
-7.102244559043777161e-02
-7.101437943586638712e-02
-7.100501460979238844e-02
-7.098343559027150973e-02
-7.097326797484410088e-02
-7.096397031080919904e-02
-7.095354105113343968e-02
-7.093815267803621483e-02
-7.092737238678523126e-02
-7.091519897767348257e-02
-7.089971344706799683e-02
-7.089313407757807939e-02
-7.088691499271335128e-02
-7.087670070140361656e-02
-7.084973687825385502e-02
-7.084046428691095909e-02
-7.082634926026859512e-02
-7.082266359188621463e-02
-7.080993708191482550e-02
-7.078555608276201894e-02
-7.077258094700897284e-02
-7.076581876245882641e-02
-7.075343437170988903e-02
-7.073983896493862833e-02
-7.072951566230270548e-02
-7.072023465003801634e-02
-7.071486708395136045e-02
-7.070191324991509374e-02
-7.069320144157870134e-02
-7.067949088540859126e-02
-7.067096720963117473e-02
-7.065856053507346690e-02
-7.064630220354767287e-02
-7.063015830764882153e-02
-7.061066424671805231e-02
-7.059536751569378543e-02
-7.059088618884848398e-02
-7.056885654623520909e-02
-7.055746315860181306e-02
-7.055201943923899988e-02
-7.053701636625894777e-02
-7.052638265091099035e-02
-7.052305017931875808e-02
-7.050611555471894554e-02
-7.050262463173670446e-02
-7.049164785856817939e-02
-7.047111633329378177e-02
-7.046517768289176087e-02
-7.045371777413625414e-02
-7.042993998520344356e-02
-7.042136618285865790e-02
-7.041695738854361619e-02
-7.041262196635308945e-02
-7.040892562613937367e-02
-7.038547814017126480e-02
-7.036437006457402221e-02
-7.035486124595988211e-02
-7.033411316891333143e-02
-7.032345092860262104e-02
-7.031035909990590582e-02
-7.030293190077327448e-02
-7.029095760619769040e-02
-7.027894298840661746e-02
-7.026395328093557047e-02
-7.025426332122869377e-02
-7.024256621098143305e-02
-7.023567331713706507e-02
-7.021370818862093799e-02
-7.020938927494305148e-02
-7.020345750493797721e-02
-7.018383473321457289e-02
-7.017527731606681973e-02
-7.015678412594264501e-02
-7.015115382358125262e-02
-7.011908632417743203e-02
-7.011414298404131107e-02
-7.010524576935184271e-02
-7.009464147993160754e-02
-7.008195297257938106e-02
-7.006824908143874375e-02
-7.005991775331868454e-02
-7.004495044019290462e-02
-7.003352379541080697e-02
-7.002197702961179826e-02
-7.000898365711150095e-02
-7.000552358656450536e-02
-6.999440640837831240e-02
-6.997908081297798955e-02
-6.996223146194716080e-02
-6.994871933561838673e-02
-6.994605906903403336e-02
-6.993448724421560958e-02
-6.992951896196200612e-02
-6.990383632009181114e-02
-6.989097127077251170e-02
-6.988530984545029967e-02
-6.988150199660270179e-02
-6.985998339872911966e-02
-6.983837344324100860e-02
-6.982836583885984605e-02
-6.982447545549810841e-02
-6.982367957984161877e-02
-6.980131515496140748e-02
-6.978006718105822515e-02
-6.977653209044065719e-02
-6.975796355125377102e-02
-6.973895209287542252e-02
-6.972254149827766811e-02
-6.971620164721278878e-02
-6.971197210501958730e-02
-6.969290914078477006e-02
-6.968194101232791371e-02
-6.967926869993174011e-02
-6.965084351427588971e-02
-6.962399240426792035e-02
-6.962290270125631730e-02
-6.961938751320548291e-02
-6.959750374426265651e-02
-6.959362026294269032e-02
-6.957044956753513643e-02
-6.956597669894240554e-02
-6.955388353568667248e-02
-6.954902264190462868e-02
-6.953529802136371174e-02
-6.952063759795470976e-02
-6.949992588753686751e-02
-6.949106500039117784e-02
-6.948781198547504534e-02
-6.948151238419303377e-02
-6.946932521106793934e-02
-6.945574802436471629e-02
-6.944967665848886251e-02
-6.943403602946654485e-02
-6.941268997184138478e-02
-6.941225040200479923e-02
-6.939030529971407235e-02
-6.937628977552978693e-02
-6.936460836312496880e-02
-6.935725585277696670e-02
-6.934615690568785018e-02
-6.933129174034735609e-02
-6.931444554614110687e-02
-6.930161672335857781e-02
-6.929429231204772832e-02
-6.928157391542913435e-02
-6.927214528121164450e-02
-6.925562467434578928e-02
-6.923355263708697027e-02
-6.922934793903579020e-02
-6.921858189231561154e-02
-6.920361975910702124e-02
-6.919743020260213373e-02
-6.918412462164813537e-02
-6.917022925683821710e-02
-6.916547522193075559e-02
-6.914644958561172450e-02
-6.913395304110497852e-02
-6.912885543186486625e-02
-6.912230472388328217e-02
-6.909940985977028327e-02
-6.909357493664555760e-02
-6.907732712780625950e-02
-6.907162680953352063e-02
-6.904790876753802431e-02
-6.903546497184759323e-02
-6.902844412168362975e-02
-6.901983842585149298e-02
-6.900745314356243609e-02
-6.900617474119155603e-02
-6.898568997768800282e-02
-6.897480848769449446e-02
-6.896222853635045058e-02
-6.895966490559590767e-02
-6.894247143785969811e-02
-6.893278832699406555e-02
-6.892853670673101951e-02
-6.890627489108899772e-02
-6.889868846295535421e-02
-6.887993444066928261e-02
-6.886972634337812371e-02
-6.886401894957858150e-02
-6.884231329566040114e-02
-6.883913767219543289e-02
-6.883279235530223583e-02
-6.882086494047517933e-02
-6.879788450744431239e-02
-6.878905181554834103e-02
-6.877405178470413771e-02
-6.876368236129193345e-02
-6.874897707395138946e-02
-6.874220816232279319e-02
-6.872585356372062915e-02
-6.871444262432824246e-02
-6.869888708450971881e-02
-6.869041891399169097e-02
-6.868256080117648987e-02
-6.866513042612093498e-02
-6.866270647329761334e-02
-6.865303356863458606e-02
-6.864438704428382776e-02
-6.862887092959094049e-02
-6.862509045853756873e-02
-6.860713827099193529e-02
-6.859005670906831442e-02
-6.857445765422151562e-02
-6.856863877546912067e-02
-6.854943294153809097e-02
-6.853208996170578882e-02
-6.851883945862635716e-02
-6.851044386291407773e-02
-6.849539407577040495e-02
-6.848246723971990191e-02
-6.847915245160451914e-02
-6.847022456156964809e-02
-6.845158241378621056e-02
-6.844324838241871989e-02
-6.843558572837749043e-02
-6.842163215174543178e-02
-6.841377850899243995e-02
-6.840992618897184796e-02
-6.840084331820669994e-02
-6.839043194719340857e-02
-6.837999840090228099e-02
-6.836307230964827619e-02
-6.835768832321031940e-02
-6.833714852735717216e-02
-6.832258495967902245e-02
-6.830147120725554855e-02
-6.829116577538180133e-02
-6.828444611749975857e-02
-6.826779069285685009e-02
-6.825122814659284609e-02
-6.824010123658078020e-02
-6.823168692746917063e-02
-6.821501577139268968e-02
-6.820809907510616554e-02
-6.819771864355414492e-02
-6.818353061785531466e-02
-6.816995520566784816e-02
-6.815354682303723100e-02
-6.813991039964781282e-02
-6.813412479690406087e-02
-6.812879538487107145e-02
-6.811658587348068394e-02
-6.810521131103278170e-02
-6.808762859823813685e-02
-6.808285031082442207e-02
-6.806364580464668856e-02
-6.805770286161380578e-02
-6.804138392836425742e-02
-6.803477845048119810e-02
-6.802885817125678414e-02
-6.802503732698930716e-02
-6.801207658599114914e-02
-6.799788111538374036e-02
-6.797727274438472578e-02
-6.797021681159709505e-02
-6.795688906916896865e-02
-6.793166757977520120e-02
-6.793069114154970389e-02
-6.791898236458834837e-02
-6.790715754954279593e-02
-6.789244077741191097e-02
-6.788280155005196881e-02
-6.786957774310037328e-02
-6.784961931302244120e-02
-6.783949812174486227e-02
-6.783199373531820231e-02
-6.781702242790840773e-02
-6.780392624721337524e-02
-6.779023490043262212e-02
-6.778132466013078727e-02
-6.777424716118166104e-02
-6.775462319997407890e-02
-6.775001375817676919e-02
-6.772736049508393252e-02
-6.772150803624465976e-02
-6.770718207973913660e-02
-6.768747385222637081e-02
-6.767678324025924730e-02
-6.766896270683309123e-02
-6.765785912023827842e-02
-6.764365387613952008e-02
-6.763527535310143168e-02
-6.762774067013149759e-02
-6.760501250882564039e-02
-6.759080359307087504e-02
-6.757802541095780935e-02
-6.755804645934165853e-02
-6.754567296471680748e-02
-6.753847611325655698e-02
-6.753597966261407071e-02
-6.752658626920665652e-02
-6.749896554778536673e-02
-6.749643155962736785e-02
-6.748181164625385864e-02
-6.747384130941222469e-02
-6.745853058670722713e-02
-6.745649314208337910e-02
-6.743822590113079940e-02
-6.742220126615458553e-02
-6.741286746891289594e-02
-6.740977471181955338e-02
-6.739738907239539722e-02
-6.738382283259400363e-02
-6.737288382495137951e-02
-6.735380080083069876e-02
-6.734070873055547635e-02
-6.731696271649448282e-02
-6.730992609548530625e-02
-6.730492684812056092e-02
-6.729554852957056466e-02
-6.727407422250789026e-02
-6.727164967035095811e-02
-6.724975191770787841e-02
-6.724415197504080011e-02
-6.723578034141952653e-02
-6.722700660362065928e-02
-6.721209140115788627e-02
-6.720373136700083516e-02
-6.719266553044028756e-02
-6.718181002921669309e-02
-6.717541420784717277e-02
-6.716866822496916911e-02
-6.715928103697554885e-02
-6.714455492858897867e-02
-6.712720429127591593e-02
-6.711798699649942912e-02
-6.711606808525091838e-02
-6.709455878331385681e-02
-6.707688108516274283e-02
-6.706217109775114427e-02
-6.704909147420251569e-02
-6.704149492389790965e-02
-6.702358700098287603e-02
-6.701926356537474261e-02
-6.700473419169222788e-02
-6.699656793477884453e-02
-6.697942365957615385e-02
-6.697477297142884201e-02
-6.696411643310187789e-02
-6.694202374189500704e-02
-6.693000357656769816e-02
-6.692756893502257998e-02
-6.691123491110959054e-02
-6.690145299109626076e-02
-6.689648465368772112e-02
-6.687343272304530073e-02
-6.686018027173826206e-02
-6.685488626792146505e-02
-6.683479605443573557e-02
-6.682830033615638765e-02
-6.682063200228585687e-02
-6.680075108379943116e-02
-6.678932428080527894e-02
-6.676415842700259007e-02
-6.675924487764753334e-02
-6.675145972638082958e-02
-6.674826331791436362e-02
-6.674218883244356637e-02
-6.671073067666277723e-02
-6.669812832775390277e-02
-6.668946992782573413e-02
-6.667850296839075708e-02
-6.666762135272016887e-02
-6.664206006935205484e-02
-6.662947322844603448e-02
-6.662316307951432481e-02
-6.661444850378425708e-02
-6.660738191263859687e-02
-6.660289531732974111e-02
-6.658538760623200492e-02
-6.657794811170703042e-02
-6.655938628040056204e-02
-6.655546711140913896e-02
-6.653032338668593559e-02
-6.651881060781730803e-02
-6.651696275047169760e-02
-6.650942061979622788e-02
-6.648698662401528181e-02
-6.647451420618344375e-02
-6.646133354771652235e-02
-6.644960383564299522e-02
-6.644428959158835135e-02
-6.641340803393419590e-02
-6.640469303567161918e-02
-6.639962619561037838e-02
-6.639648599828756881e-02
-6.636894030218556950e-02
-6.636135601774956205e-02
-6.635150845774087647e-02
-6.634575633024955565e-02
-6.633287022604569816e-02
-6.632798535445680321e-02
-6.630632088525670320e-02
-6.629597903110903689e-02
-6.628762476311594876e-02
-6.627871569119045403e-02
-6.627103862314723259e-02
-6.624661320695135469e-02
-6.623970246088342617e-02
-6.622270831100343647e-02
-6.621284204676625151e-02
-6.618998315610388761e-02
-6.618463308378291776e-02
-6.616914419645700263e-02
-6.616454279872738264e-02
-6.614814076297770296e-02
-6.614249108886091633e-02
-6.613357082293036537e-02
-6.612448820545469008e-02
-6.610867876214551742e-02
-6.610554573950716550e-02
-6.609395088328401391e-02
-6.608430274839091623e-02
-6.607057712380068337e-02
-6.605567031100792463e-02
-6.604836749353623637e-02
-6.603492239162281341e-02
-6.602031894590534855e-02
-6.601674635556617488e-02
-6.600125410873267096e-02
-6.599125006690240158e-02
-6.597993122743250893e-02
-6.597618961298745699e-02
-6.595699412396613392e-02
-6.594167807390835523e-02
-6.593453338277963094e-02
-6.591364920478884337e-02
-6.588935887323307816e-02
-6.588751343169585439e-02
-6.587693577783207410e-02
-6.585528814081606508e-02
-6.584012473191799830e-02
-6.583588461553813165e-02
-6.582796655529524199e-02
-6.582078071233421479e-02
-6.581053525159810680e-02
-6.579596982695776197e-02
-6.578909496936224954e-02
-6.576365292463121071e-02
-6.575373156733896329e-02
-6.574168684504616555e-02
-6.573702991583363353e-02
-6.571882846250601262e-02
-6.570175052124532789e-02
-6.568532938863549941e-02
-6.567005277991375123e-02
-6.565922488718384242e-02
-6.565566755475091276e-02
-6.564542530380076957e-02
-6.562587058775234961e-02
-6.561610484738764071e-02
-6.560033298665457480e-02
-6.559309022442619264e-02
-6.558558370142353322e-02
-6.558169727831889007e-02
-6.556934801408362268e-02
-6.555923920198475363e-02
-6.554654118036346011e-02
-6.553400490110278254e-02
-6.552368159502558465e-02
-6.550576265061053283e-02
-6.549896815852734866e-02
-6.547899501203965911e-02
-6.547136837332834247e-02
-6.546117933490405716e-02
-6.544238873729599226e-02
-6.542743777619813850e-02
-6.542618036248992741e-02
-6.540558626611686632e-02
-6.539561893941178705e-02
-6.539135484667396581e-02
-6.538185671290175360e-02
-6.537176729168742151e-02
-6.536313149904163233e-02
-6.535627398860172077e-02
-6.534369896934330568e-02
-6.532192809897063857e-02
-6.531698494530027710e-02
-6.530184238710343148e-02
-6.529137417884012251e-02
-6.527962313326871047e-02
-6.525669239075379546e-02
-6.525467044395835692e-02
-6.524938225956886106e-02
-6.522465543741567950e-02
-6.522148570310762339e-02
-6.520719621793941156e-02
-6.520164562337898984e-02
-6.517700128736333975e-02
-6.517222239810344098e-02
-6.515810992381265709e-02
-6.514877840099211892e-02
-6.512050916634304354e-02
-6.511522242353989798e-02
-6.510170248226121448e-02
-6.508572746953242283e-02
-6.507709254298724155e-02
-6.506550081805548280e-02
-6.504822837540052971e-02
-6.503937356213304599e-02
-6.502670074483132834e-02
-6.500883244166455466e-02
-6.500738079963896965e-02
-6.499657588827020827e-02
-6.497789172858764450e-02
-6.496939818728761362e-02
-6.496700820848952396e-02
-6.495255914198264091e-02
-6.494289464366073683e-02
-6.491791107386951643e-02
-6.491494016905491327e-02
-6.489922546001214432e-02
-6.488947172082962234e-02
-6.488180428191223093e-02
-6.487586851853288650e-02
-6.486306588583282129e-02
-6.485122885283933769e-02
-6.483847262164205150e-02
-6.483721393096086860e-02
-6.481819856588239004e-02
-6.479244751777793465e-02
-6.477691723028131121e-02
-6.476929620454166536e-02
-6.476250503555000537e-02
-6.474295992854456339e-02
-6.474047200709331928e-02
-6.472829238985960965e-02
-6.472445684672034627e-02
-6.472034922390021427e-02
-6.470529397637006519e-02
-6.468597111714927128e-02
-6.467276614800926415e-02
-6.465111681025381696e-02
-6.463837228531604806e-02
-6.463367080187076841e-02
-6.463092694312330688e-02
-6.460728770543744393e-02
-6.459636739227400670e-02
-6.458014699965206051e-02
-6.457310374560584765e-02
-6.456775849111004439e-02
-6.455472807911061262e-02
-6.454143569340795028e-02
-6.453589745906468389e-02
-6.453259577416445292e-02
-6.450593503835169717e-02
-6.449965711721242223e-02
-6.448731654602432584e-02
-6.447098847794310861e-02
-6.446164570949106110e-02
-6.445598065870480897e-02
-6.444964181302967332e-02
-6.443208244261605655e-02
-6.441998918897040571e-02
-6.440361835489138986e-02
-6.438850938291090786e-02
-6.437658168473070486e-02
-6.436807779570846710e-02
-6.435431578398573271e-02
-6.434483856443809491e-02
-6.432663366198784760e-02
-6.431323009981410044e-02
-6.430257661381511003e-02
-6.429441612598812972e-02
-6.428907691351162801e-02
-6.427108313912072157e-02
-6.424265297169368116e-02
-6.423302671215358473e-02
-6.421648644838445774e-02
-6.421250774667761063e-02
-6.419066070581597172e-02
-6.418326350640324307e-02
-6.416923515685862833e-02
-6.416630066190689985e-02
-6.414798403866728282e-02
-6.413749536395274564e-02
-6.412799825584167279e-02
-6.412624037746092465e-02
-6.410387363315417364e-02
-6.409759957322172519e-02
-6.408380529977802942e-02
-6.407745251536939302e-02
-6.406350464092400165e-02
-6.404489301355165143e-02
-6.402867351363597526e-02
-6.402112554786076881e-02
-6.401837426261536290e-02
-6.399736073047304630e-02
-6.399372442314707476e-02
-6.398456273996164234e-02
-6.397368787089907638e-02
-6.396297425170233142e-02
-6.395359790444510306e-02
-6.395064977884751256e-02
-6.394477557444605553e-02
-6.392107531703031253e-02
-6.391432890159842728e-02
-6.390004117217096269e-02
-6.388707308570926169e-02
-6.388073263593802009e-02
-6.387056418142714187e-02
-6.386466492823444918e-02
-6.384225781056424021e-02
-6.383657636370049238e-02
-6.382537797148210568e-02
-6.380016911152291970e-02
-6.379697541843556974e-02
-6.378688893303011143e-02
-6.377075460887729474e-02
-6.376568001592602952e-02
-6.374061511204293096e-02
-6.373049519925100270e-02
-6.372160444049104755e-02
-6.370953899124623399e-02
-6.370110579116794458e-02
-6.369385072080160914e-02
-6.367997424304816523e-02
-6.366264198642682115e-02
-6.364256535380855007e-02
-6.363363738821672944e-02
-6.361226493115876290e-02
-6.360098106967362885e-02
-6.359461020956064248e-02
-6.358097819120248073e-02
-6.356761688137424482e-02
-6.356089591063626698e-02
-6.353603091320786378e-02
-6.353146052182750969e-02
-6.351827769591653072e-02
-6.351085529320324441e-02
-6.350272228631106963e-02
-6.349525100331990246e-02
-6.347669984213277772e-02
-6.346527857378772564e-02
-6.344583989959134973e-02
-6.343818423225591752e-02
-6.341709036393938792e-02
-6.340537564405648863e-02
-6.340349091412514348e-02
-6.339446423135550179e-02
-6.338020652694084656e-02
-6.337396555114216401e-02
-6.335736315598283763e-02
-6.334353269491554972e-02
-6.334191806369407485e-02
-6.330804597559336333e-02
-6.330254539088162047e-02
-6.329308805420358341e-02
-6.328084021281779603e-02
-6.326907279561908015e-02
-6.326531370044846669e-02
-6.325640342946067807e-02
-6.324496748419042302e-02
-6.323827049113689425e-02
-6.322043232281734926e-02
-6.321331857706419255e-02
-6.320563867129369573e-02
-6.318825710254544203e-02
-6.316789875021491807e-02
-6.314933396156005574e-02
-6.313765451308070431e-02
-6.313147626734103013e-02
-6.312198184953510260e-02
-6.310620855426771203e-02
-6.309394636904838705e-02
-6.308882507841928611e-02
-6.308155399752235493e-02
-6.306967150848602488e-02
-6.306842217334418521e-02
-6.304977366879629952e-02
-6.303823189631804769e-02
-6.302873524715130182e-02
-6.301854981601559547e-02
-6.301265326669397426e-02
-6.299997376684790540e-02
-6.299171182942023273e-02
-6.297030258732652652e-02
-6.295288752638392160e-02
-6.292894906272505917e-02
-6.292076533080667722e-02
-6.291784248613510599e-02
-6.289527427584212793e-02
-6.289076776924615308e-02
-6.287918283168239530e-02
-6.286097207934221442e-02
-6.284433898090352466e-02
-6.284331929742328904e-02
-6.282276753407675662e-02
-6.281236473779830409e-02
-6.281020207283852241e-02
-6.280342361800261841e-02
-6.278090489355545034e-02
-6.277508643835499891e-02
-6.275416821153800839e-02
-6.274515688497844801e-02
-6.273501452824578606e-02
-6.273081503159064209e-02
-6.271718866200248765e-02
-6.270372965941126142e-02
-6.269198968615696810e-02
-6.267497857693324348e-02
-6.265944502597686760e-02
-6.265276388709589694e-02
-6.263849690523415337e-02
-6.263440256621427560e-02
-6.263008831747382543e-02
-6.261316738491359835e-02
-6.258777991508113203e-02
-6.257567214317860671e-02
-6.256693237340549274e-02
-6.255809133231615693e-02
-6.254965884447910573e-02
-6.252943701438706814e-02
-6.251414569073668326e-02
-6.251047664397019199e-02
-6.250575403202343616e-02
-6.247896477990486086e-02
-6.247235683169075071e-02
-6.246464797831696725e-02
-6.244738651239556404e-02
-6.243964876864632751e-02
-6.241643223489951042e-02
-6.241169381644437464e-02
-6.241056075910120238e-02
-6.239516813381770777e-02
-6.237430320279116480e-02
-6.237189476949905886e-02
-6.236952844941426322e-02
-6.234426690253688785e-02
-6.234006744476089379e-02
-6.232729726499011691e-02
-6.231493675100813201e-02
-6.230211189503193081e-02
-6.229672501409183605e-02
-6.229244441132783527e-02
-6.226420618995961997e-02
-6.225731120808733476e-02
-6.224731154166607272e-02
-6.224065761784308703e-02
-6.222447164237362993e-02
-6.220376631569304871e-02
-6.219069040220653877e-02
-6.217821641370724350e-02
-6.215285402433140538e-02
-6.215228898503888377e-02
-6.213431617792311568e-02
-6.212480997150471307e-02
-6.211478194804470609e-02
-6.210724622069718759e-02
-6.209024314921987586e-02
-6.207486279215165825e-02
-6.206986038316050780e-02
-6.206474319691809849e-02
-6.203976039092717887e-02
-6.202300936046092894e-02
-6.201472918889303076e-02
-6.200861538800042649e-02
-6.198952601367663240e-02
-6.198360999222410350e-02
-6.196517821437971807e-02
-6.196124558287871564e-02
-6.195647637927423346e-02
-6.195143269047395651e-02
-6.193356946728051371e-02
-6.191811803193070229e-02
-6.190907820104848969e-02
-6.190505588098027534e-02
-6.188811359813914392e-02
-6.187787669396307977e-02
-6.185753931698220742e-02
-6.185057309643202106e-02
-6.183858549064724652e-02
-6.182953131825411064e-02
-6.182019159601420677e-02
-6.180060320970989785e-02
-6.177863114508630460e-02
-6.176762279459330207e-02
-6.175833574384928526e-02
-6.175566442340443829e-02
-6.174353586274114458e-02
-6.173801760281932838e-02
-6.172365682237029860e-02
-6.170542463920000720e-02
-6.169138755845135491e-02
-6.167520607180188019e-02
-6.165725691065934710e-02
-6.164449655424011909e-02
-6.164334837409218837e-02
-6.163240594877991696e-02
-6.162046503290558030e-02
-6.160230740815161865e-02
-6.159938307098447585e-02
-6.159110205060219778e-02
-6.158555082575958850e-02
-6.156138225794313690e-02
-6.155829936379983436e-02
-6.154251720856054875e-02
-6.154039063937616350e-02
-6.151791603234879613e-02
-6.150618735428070583e-02
-6.149736104119918334e-02
-6.148124326827447694e-02
-6.147699831670264126e-02
-6.146997836475509569e-02
-6.145843524192567964e-02
-6.144918365667281779e-02
-6.143800626526818576e-02
-6.141580690278578003e-02
-6.141262551690429561e-02
-6.139634390440190659e-02
-6.138787908311219010e-02
-6.137328197611846559e-02
-6.135534196199507462e-02
-6.134107356401558020e-02
-6.133878058564484759e-02
-6.131823049190604502e-02
-6.131511327423092017e-02
-6.129452931418052919e-02
-6.127238489961045476e-02
-6.125317076437589159e-02
-6.124321817856517858e-02
-6.123766043011491522e-02
-6.123076833838905775e-02
-6.122169965908488831e-02
-6.121239803997546858e-02
-6.120728255999585699e-02
-6.119334770792134170e-02
-6.118627186575534282e-02
-6.116878071022924246e-02
-6.116260308054213835e-02
-6.114597706350402562e-02
-6.113696060871257054e-02
-6.112472741570446066e-02
-6.111615705643791419e-02
-6.109808484129924944e-02
-6.108331751126711007e-02
-6.107972682024201405e-02
-6.107170548610987848e-02
-6.105753376650971398e-02
-6.104963924012821175e-02
-6.104191746256235063e-02
-6.103063845410100496e-02
-6.101792047474666192e-02
-6.100512383826442453e-02
-6.099063245487632012e-02
-6.097235944548151654e-02
-6.095043420908990983e-02
-6.094645419612473858e-02
-6.094326158549023820e-02
-6.093141180130315360e-02
-6.091861421108021868e-02
-6.090133874714453999e-02
-6.088622515188321649e-02
-6.086840494761325271e-02
-6.086119494540945252e-02
-6.084945687898282718e-02
-6.083995166148539746e-02
-6.083549763747639338e-02
-6.081370971448799012e-02
-6.080799436164455174e-02
-6.079377438788000076e-02
-6.077607116089955852e-02
-6.076451271453528480e-02
-6.075749808573430166e-02
-6.074007159533958977e-02
-6.073329024498638762e-02
-6.070819867942547909e-02
-6.070331372052956143e-02
-6.068766106705261731e-02
-6.067504292406189492e-02
-6.066684830170909759e-02
-6.064944868661753530e-02
-6.064780953402751362e-02
-6.062621799199810479e-02
-6.061981420654818931e-02
-6.061542592973084842e-02
-6.060369579805816032e-02
-6.058846606575687965e-02
-6.058613254400566084e-02
-6.057036612324423475e-02
-6.055701630072710118e-02
-6.053040295975600782e-02
-6.052597284339850114e-02
-6.051266825369436275e-02
-6.051182996167481232e-02
-6.050214389225264111e-02
-6.048269378390561113e-02
-6.046750298001349333e-02
-6.045789675080168180e-02
-6.044791973425786558e-02
-6.044313409512863666e-02
-6.044103586804361328e-02
-6.043272355933534956e-02
-6.041431099874461363e-02
-6.039232444336678496e-02
-6.038863499296578952e-02
-6.036889024998959297e-02
-6.035286465299011249e-02
-6.034804521793102339e-02
-6.033537536342373220e-02
-6.031541026846656828e-02
-6.029846199537303164e-02
-6.029336279624775141e-02
-6.028412072689498524e-02
-6.026570530626432221e-02
-6.026297044940998049e-02
-6.025499733325742624e-02
-6.024634961348104834e-02
-6.023184298569098094e-02
-6.022379249886042341e-02
-6.020316292803684632e-02
-6.019835351164137816e-02
-6.016897453329908552e-02
-6.016205171805583118e-02
-6.015545618154977126e-02
-6.014404553866417591e-02
-6.012528266527969456e-02
-6.012250353009193637e-02
-6.009875616149373823e-02
-6.009515876466847706e-02
-6.008287761517056014e-02
-6.007901388070907567e-02
-6.006524407110619412e-02
-6.004665048102530989e-02
-6.003400523874416472e-02
-6.002995765576418785e-02
-6.000986003390476609e-02
-5.998852558812600710e-02
-5.997651429084380204e-02
-5.997403911228746387e-02
-5.996009742379340701e-02
-5.994269265355234300e-02
-5.993626320149955666e-02
-5.991544028908057928e-02
-5.990560876946585123e-02
-5.990118668972468918e-02
-5.987932847451521434e-02
-5.987179704579240203e-02
-5.985195850612018420e-02
-5.984391045730932945e-02
-5.983463983114015172e-02
-5.982954042519242344e-02
-5.982397952269671859e-02
-5.981034741891078088e-02
-5.979092199554786324e-02
-5.978031925138038716e-02
-5.976204727085496216e-02
-5.975856014991645648e-02
-5.973961871608601815e-02
-5.971597500932049329e-02
-5.970579929942540498e-02
-5.970092337473134614e-02
-5.968458504547902166e-02
-5.967803794999068656e-02
-5.967021106609166070e-02
-5.966108855958171531e-02
-5.964543584613676841e-02
-5.963013294587463098e-02
-5.962583626868045439e-02
-5.961814654666222624e-02
-5.961349621777481400e-02
-5.960283435634439186e-02
-5.957634625942273554e-02
-5.956993696540277550e-02
-5.955120741136091245e-02
-5.953788143284721723e-02
-5.952683817833528956e-02
-5.951203493955381507e-02
-5.950066875724951965e-02
-5.949217582509164215e-02
-5.948407336289893155e-02
-5.947153359427587160e-02
-5.946355549708359778e-02
-5.943869918669600350e-02
-5.943401576035481360e-02
-5.942332653747908755e-02
-5.940753084170491416e-02
-5.939072968856484724e-02
-5.938573064980076643e-02
-5.937948817888891173e-02
-5.936729696005413337e-02
-5.935699767103988500e-02
-5.934904020274209269e-02
-5.932088686020162149e-02
-5.931205246161119771e-02
-5.930575347986724588e-02
-5.929726698849654976e-02
-5.928188082864249697e-02
-5.926829728640486961e-02
-5.926292943677358149e-02
-5.925373197393610236e-02
-5.924170062787709190e-02
-5.923610987033797737e-02
-5.921090435656015116e-02
-5.919746181222235171e-02
-5.919348672462462768e-02
-5.917879172969056634e-02
-5.915594743036148295e-02
-5.913522726234876625e-02
-5.913270994097036271e-02
-5.912720405617868935e-02
-5.912009584823116337e-02
-5.910535797653673762e-02
-5.909229217253739175e-02
-5.908133868187720461e-02
-5.906844427881752235e-02
-5.906321853946408518e-02
-5.905251068281550109e-02
-5.903622816619435998e-02
-5.903502097709678598e-02
-5.902171489028953943e-02
-5.900211042310046783e-02
-5.899442053467321423e-02
-5.898175923867488013e-02
-5.897026621643680633e-02
-5.894886067900195759e-02
-5.894476113105406867e-02
-5.893602679522749743e-02
-5.892831499211675927e-02
-5.892448713556239226e-02
-5.889716535739228376e-02
-5.888689320227002977e-02
-5.887447744333235145e-02
-5.885946104638634102e-02
-5.885395198029289010e-02
-5.882817044353874647e-02
-5.881945146797720736e-02
-5.881773832752748565e-02
-5.880417089512904316e-02
-5.878849760773879884e-02
-5.877696280305461096e-02
-5.877416655585912530e-02
-5.877227099967621826e-02
-5.875227556352721758e-02
-5.874398993112270317e-02
-5.873326306546639008e-02
-5.872004369352706865e-02
-5.870708968550572560e-02
-5.868310794370543149e-02
-5.868243994470193070e-02
-5.867687963264206497e-02
-5.866060718702342802e-02
-5.865132705080960962e-02
-5.862752247314353959e-02
-5.861619826078057205e-02
-5.860211226984521349e-02
-5.859179712822887298e-02
-5.858284283392595215e-02
-5.856533139733213766e-02
-5.856021364041480437e-02
-5.854346007810556918e-02
-5.853257423172963936e-02
-5.852850002725235035e-02
-5.852364912134777608e-02
-5.851533890792745551e-02
-5.848864728468949892e-02
-5.848216636411193714e-02
-5.846559232411802087e-02
-5.844735880686410812e-02
-5.843843877262774877e-02
-5.843329409172073885e-02
-5.841550936387701620e-02
-5.840648088942396177e-02
-5.839008107234214262e-02
-5.837229312506758694e-02
-5.835842719514142130e-02
-5.835671756075541672e-02
-5.835110020219411164e-02
-5.833199349896689423e-02
-5.831043351385140072e-02
-5.828656810639559760e-02
-5.828337663470892216e-02
-5.827602171577292434e-02
-5.826852911668883861e-02
-5.825605033059957916e-02
-5.825008848489893198e-02
-5.823067021796049514e-02
-5.822642487615470319e-02
-5.821215099642029767e-02
-5.819906843399672014e-02
-5.818660706715608755e-02
-5.818487195644442278e-02
-5.817187337746088094e-02
-5.815453568978873333e-02
-5.815297484873854783e-02
-5.813192908397493697e-02
-5.812216706392889232e-02
-5.810113872104810673e-02
-5.809628098194721812e-02
-5.807183753354033806e-02
-5.806205424566165951e-02
-5.805511065171922724e-02
-5.804705773521393053e-02
-5.803200729747967634e-02
-5.801570298588415442e-02
-5.800601347002398711e-02
-5.799579901977658380e-02
-5.799000231665493721e-02
-5.798274004335635112e-02
-5.797131911042635588e-02
-5.796277078965303420e-02
-5.794775428643333948e-02
-5.794216309693370204e-02
-5.791920811929823776e-02
-5.789482442145771346e-02
-5.789071048001720454e-02
-5.788753303722379839e-02
-5.786662408663259538e-02
-5.786075678138860590e-02
-5.784909241497565580e-02
-5.783403032877826311e-02
-5.782471134807051771e-02
-5.782228990975510352e-02
-5.780143559018344201e-02
-5.779381404719108328e-02
-5.778689699906414123e-02
-5.776999207637129041e-02
-5.775005518792963866e-02
-5.774695600305465581e-02
-5.772411812155012201e-02
-5.771236575250507372e-02
-5.769354468758977617e-02
-5.768171937930149928e-02
-5.766473523100262843e-02
-5.766127225567582726e-02
-5.765211124267038967e-02
-5.764140358909600192e-02
-5.763341387160483831e-02
-5.761187899967870618e-02
-5.760768519646855546e-02
-5.759696057715021911e-02
-5.758530024412775172e-02
-5.757259355587374117e-02
-5.757059627729008144e-02
-5.755529721209134975e-02
-5.753469946167838467e-02
-5.752833055233746995e-02
-5.751620214288502564e-02
-5.750363875636244071e-02
-5.749409919622033849e-02
-5.747157891098800264e-02
-5.745740724918096953e-02
-5.745477337227397618e-02
-5.744680615973790649e-02
-5.743998579486767064e-02
-5.742720511388926807e-02
-5.741435557114382693e-02
-5.740769583593624548e-02
-5.737169883403395176e-02
-5.736549078052297079e-02
-5.735782919963786086e-02
-5.734044180052419448e-02
-5.733348805712934482e-02
-5.732516987728514257e-02
-5.731750796029894124e-02
-5.730218201857362192e-02
-5.728768952001442316e-02
-5.727965591700506787e-02
-5.726408071429583968e-02
-5.725082612723086939e-02
-5.723784252684502305e-02
-5.723236782527638122e-02
-5.722097560701022712e-02
-5.720012893151238398e-02
-5.719231983052741608e-02
-5.718979763822387707e-02
-5.716640940995115772e-02
-5.716274960894224266e-02
-5.713929580947568754e-02
-5.713351198110838691e-02
-5.711910409713485959e-02
-5.711082807835510256e-02
-5.710534895563260105e-02
-5.708089230590115970e-02
-5.707458792165306938e-02
-5.706062604360490065e-02
-5.704678627947409875e-02
-5.704418926912771526e-02
-5.703136669732514208e-02
-5.702933053345379810e-02
-5.700789359557359437e-02
-5.699702851774754442e-02
-5.696645156187557513e-02
-5.694871489996436442e-02
-5.694190799634457623e-02
-5.694017717193322614e-02
-5.693068676821105845e-02
-5.692022850708072790e-02
-5.691494922904952181e-02
-5.690069730643110280e-02
-5.688601987818076022e-02
-5.688523990304966693e-02
-5.686686371819416053e-02
-5.684560309068956152e-02
-5.684312450211670420e-02
-5.682265717525711302e-02
-5.681094716068763040e-02
-5.679253904772257888e-02
-5.678708523973133304e-02
-5.677374052949982208e-02
-5.677047981709140712e-02
-5.675012413554508806e-02
-5.674020856931100143e-02
-5.673316849935280959e-02
-5.672160896489375492e-02
-5.671128208125147951e-02
-5.669563575112535059e-02
-5.667581760109124955e-02
-5.666678194248492284e-02
-5.664836397201808427e-02
-5.664331763531946229e-02
-5.663203592511395490e-02
-5.662534539987337801e-02
-5.659828229013391665e-02
-5.659441128183526071e-02
-5.658734894182179676e-02
-5.657156913999344949e-02
-5.656192582314198414e-02
-5.655520453698739680e-02
-5.654151325504588876e-02
-5.651906437448753207e-02
-5.650273795584537240e-02
-5.650159254135420084e-02
-5.648545874617910689e-02
-5.648243038692959961e-02
-5.646992792061508726e-02
-5.645756212896096971e-02
-5.644263714082273231e-02
-5.643027731309177564e-02
-5.642352507701881015e-02
-5.641163942351060112e-02
-5.639614710610346693e-02
-5.638782320290711136e-02
-5.638484660503015333e-02
-5.637798265390198127e-02
-5.637056046323843383e-02
-5.634918195787685935e-02
-5.633543979512364852e-02
-5.632022294061297951e-02
-5.631818475310421124e-02
-5.630557026074928251e-02
-5.628917092143978507e-02
-5.628078849401324524e-02
-5.626156077502558750e-02
-5.625201639998175795e-02
-5.623738363469724111e-02
-5.622678646936388192e-02
-5.621714411987194238e-02
-5.621008945489947006e-02
-5.620352067225872772e-02
-5.617684865917549342e-02
-5.616746241120723626e-02
-5.616188142924610771e-02
-5.613698828878291303e-02
-5.612573893700997796e-02
-5.611681793157938247e-02
-5.609654710022995983e-02
-5.608887879814031252e-02
-5.607189637041309904e-02
-5.606012687848152543e-02
-5.605333354636085619e-02
-5.603913419192038670e-02
-5.603176167474882563e-02
-5.601991205760961656e-02
-5.600916836687627742e-02
-5.599501263178927046e-02
-5.597967563671854552e-02
-5.596977594410373902e-02
-5.596012970038943823e-02
-5.595102496402304393e-02
-5.593796195961511786e-02
-5.593216980321488729e-02
-5.591377725764337669e-02
-5.590567546054278636e-02
-5.589293802349834528e-02
-5.587949996870264502e-02
-5.587381207681380024e-02
-5.584097179311492409e-02
-5.582473380029759347e-02
-5.580938984302363792e-02
-5.580390333766388489e-02
-5.579452891653413626e-02
-5.578744340898297849e-02
-5.578368170336403531e-02
-5.576816821596655704e-02
-5.575765432650875431e-02
-5.574978482306477967e-02
-5.573625554357566902e-02
-5.572282683625326416e-02
-5.571359359546826373e-02
-5.570549693947632330e-02
-5.568989942490309986e-02
-5.567444334279811335e-02
-5.566959868614712592e-02
-5.565609823475275997e-02
-5.563982336354147962e-02
-5.563642583580391543e-02
-5.562099590555533157e-02
-5.561718102411206122e-02
-5.560767420501863678e-02
-5.558379370764596206e-02
-5.557671753233336953e-02
-5.556093582974283573e-02
-5.555227633055465075e-02
-5.554357433936593647e-02
-5.553431881620640720e-02
-5.552372094143917525e-02
-5.550454057977510791e-02
-5.548904219128106274e-02
-5.546711210886978716e-02
-5.546000680140591999e-02
-5.545399127337546918e-02
-5.544346098637956133e-02
-5.543162906325702077e-02
-5.542841002820089735e-02
-5.541926179016984366e-02
-5.540359230618208120e-02
-5.539496929478271436e-02
-5.537861420188056050e-02
-5.536285149251632398e-02
-5.534288901141731776e-02
-5.534121715162410027e-02
-5.532461860651524677e-02
-5.531786358330684217e-02
-5.529797700670749383e-02
-5.528913354945957925e-02
-5.527606780512819840e-02
-5.525883453784791177e-02
-5.524673795954931910e-02
-5.524118914304612660e-02
-5.523315295643535516e-02
-5.522288199110647611e-02
-5.521590544598406480e-02
-5.520809815144539501e-02
-5.519075166264494903e-02
-5.517298890549590662e-02
-5.516931631798044355e-02
-5.515461847175009980e-02
-5.514740981301102796e-02
-5.513627215359623301e-02
-5.511961072530982553e-02
-5.510505982618302268e-02
-5.508672719279031349e-02
-5.508042273245453146e-02
-5.507240945196398285e-02
-5.506873797313419083e-02
-5.505348332573900549e-02
-5.504383639002333184e-02
-5.502466947776488149e-02
-5.501238238355937726e-02
-5.499646476589201138e-02
-5.499309438791780136e-02
-5.497262117284820726e-02
-5.496597258838267774e-02
-5.495401647519596033e-02
-5.494713718316862616e-02
-5.493737865248099483e-02
-5.492687188975101109e-02
-5.490948190701544496e-02
-5.489938554191614584e-02
-5.488854002219506478e-02
-5.488478144019037774e-02
-5.487758712408072337e-02
-5.485867235460012425e-02
-5.485557954393624480e-02
-5.484075486225398199e-02
-5.483440500583164345e-02
-5.482234215889145168e-02
-5.481379645231643227e-02
-5.479601868505507012e-02
-5.478332276743369533e-02
-5.476707606258696126e-02
-5.476453586428436937e-02
-5.475325812904460743e-02
-5.472560640845722246e-02
-5.471819115051840265e-02
-5.469755343563381667e-02
-5.469330201109165457e-02
-5.467732869631747317e-02
-5.467283024586491735e-02
-5.466507142731213964e-02
-5.464584791512250295e-02
-5.463572194818872019e-02
-5.462374338972500465e-02
-5.460917653111688197e-02
-5.459506583169959626e-02
-5.457963654921813013e-02
-5.456787730481713061e-02
-5.455726410589001318e-02
-5.454437532876038608e-02
-5.452874632312237901e-02
-5.452256086931453472e-02
-5.451682234626370471e-02
-5.449970819781915776e-02
-5.448596226481752791e-02
-5.446114005631208510e-02
-5.445648406579220446e-02
-5.445355518450689658e-02
-5.443498147770317597e-02
-5.442019244890128338e-02
-5.441133940315270867e-02
-5.439356106155740500e-02
-5.438621724328637774e-02
-5.438315903036258780e-02
-5.436901951613412609e-02
-5.436373762919555208e-02
-5.435585846350274308e-02
-5.434986417046930307e-02
-5.432126223005620536e-02
-5.431865729277005062e-02
-5.429908565105198703e-02
-5.428943517868037305e-02
-5.428001559678807819e-02
-5.426576013364189932e-02
-5.426131019314470172e-02
-5.423638055899740462e-02
-5.423064983760325641e-02
-5.421982672528150027e-02
-5.420672945360846540e-02
-5.419214747283315758e-02
-5.418973134593257912e-02
-5.416681328777112059e-02
-5.415931012465660666e-02
-5.414391078211761021e-02
-5.414022303076021503e-02
-5.412562849181709601e-02
-5.412059887131459579e-02
-5.411048571443563548e-02
-5.409187204380519476e-02
-5.408500438599650462e-02
-5.406798804441562134e-02
-5.404149776025082841e-02
-5.403410134622571581e-02
-5.403253365238688821e-02
-5.402546794558171772e-02
-5.401038601750032808e-02
-5.399988971141173044e-02
-5.398573591760244539e-02
-5.397910210076606319e-02
-5.395822603602057344e-02
-5.395521679242817892e-02
-5.394537132293633630e-02
-5.392511247224282545e-02
-5.390528171273950564e-02
-5.389491087931069790e-02
-5.387548135924161152e-02
-5.386303045771428932e-02
-5.384982512871280824e-02
-5.383716014142106432e-02
-5.382791323476182610e-02
-5.381218708928775518e-02
-5.380094397452686583e-02
-5.379091954375697648e-02
-5.378358591495899232e-02
-5.377827002063256812e-02
-5.376983100635340795e-02
-5.374343578822668444e-02
-5.374126982579510714e-02
-5.372701576827929038e-02
-5.372183821275205995e-02
-5.371349605150810280e-02
-5.370166393510786285e-02
-5.368416603703515810e-02
-5.367868597655511831e-02
-5.366287759048005146e-02
-5.365515306606549739e-02
-5.362132152272805485e-02
-5.360123574979799854e-02
-5.359955877314490080e-02
-5.359291027879775626e-02
-5.358280786078084557e-02
-5.357432234506992463e-02
-5.355983052261911737e-02
-5.354509340195406919e-02
-5.353425238062209379e-02
-5.352153770378675901e-02
-5.350665817488825526e-02
-5.350051352314919018e-02
-5.348471918921104962e-02
-5.347567152452536998e-02
-5.346742296955134255e-02
-5.345622408059733099e-02
-5.344480846161214771e-02
-5.343241095184442235e-02
-5.341901525523212735e-02
-5.340975743587991764e-02
-5.338745861652666180e-02
-5.337876287190010394e-02
-5.337096928367388027e-02
-5.335621472618282124e-02
-5.334622514565029450e-02
-5.333719327146230205e-02
-5.333207427308567228e-02
-5.332216602068987066e-02
-5.329640871668672730e-02
-5.329198113659236458e-02
-5.328522213012126807e-02
-5.327843451570724032e-02
-5.327019728292234357e-02
-5.325726242470280036e-02
-5.324174272549159204e-02
-5.323133299523805095e-02
-5.322563976966307453e-02
-5.320622790710866079e-02
-5.319986413829463912e-02
-5.319444547161739090e-02
-5.318598001453211932e-02
-5.317653863099328082e-02
-5.315292090175649520e-02
-5.314204314324572076e-02
-5.312685212711590332e-02
-5.311802185955341593e-02
-5.311168017266348906e-02
-5.308798513137119590e-02
-5.308277488732338067e-02
-5.306359076913069739e-02
-5.304934351603526888e-02
-5.304008681308536310e-02
-5.303795208819828133e-02
-5.301870293484930996e-02
-5.300508367667255971e-02
-5.299737430500336965e-02
-5.298473377871681933e-02
-5.297667620374260644e-02
-5.296684825163414101e-02
-5.296184824211089270e-02
-5.293543300653028028e-02
-5.292614724328087439e-02
-5.290791371396430520e-02
-5.290386233032220997e-02
-5.289302975497636727e-02
-5.287801592698146425e-02
-5.287042942185046779e-02
-5.285497629224630844e-02
-5.285223120202861558e-02
-5.283951424016528065e-02
-5.281790741621827934e-02
-5.280586981411353187e-02
-5.278156592980651207e-02
-5.277953774478832960e-02
-5.276424935728676879e-02
-5.274696402807307893e-02
-5.273795630100910903e-02
-5.273635658096201273e-02
-5.272607511880209041e-02
-5.270888922463595749e-02
-5.270293439419357351e-02
-5.269295904210352655e-02
-5.267064461078421744e-02
-5.266034925855525572e-02
-5.264623081039185304e-02
-5.264529795342082208e-02
-5.263654783255536374e-02
-5.262130079230287194e-02
-5.260935148245263204e-02
-5.260754677852441663e-02
-5.258676689866234599e-02
-5.257401857090809871e-02
-5.256572731392117337e-02
-5.253972162107448107e-02
-5.252981323823130433e-02
-5.252428526733862735e-02
-5.250851076308082899e-02
-5.249712046566820667e-02
-5.248005370259756219e-02
-5.247846900929087344e-02
-5.245944827454979142e-02
-5.245304447621884636e-02
-5.243016248554807635e-02
-5.242204914452963660e-02
-5.241258836477361016e-02
-5.240092043186039827e-02
-5.239253829027784581e-02
-5.237622388745169499e-02
-5.237524158681211572e-02
-5.235510092302514407e-02
-5.234292815794297504e-02
-5.233739614732266232e-02
-5.230095602424073009e-02
-5.228537149492756830e-02
-5.227969438698626403e-02
-5.227874165426588116e-02
-5.227090605472600737e-02
-5.225767280881613019e-02
-5.224275210101178568e-02
-5.222675971980228482e-02
-5.221271650340417181e-02
-5.219908499330219720e-02
-5.219445293753560700e-02
-5.218661908819960393e-02
-5.218103136427867939e-02
-5.215592857177739350e-02
-5.214814270627640691e-02
-5.213973891111164938e-02
-5.212775378251330305e-02
-5.212202261378937052e-02
-5.211709491198410205e-02
-5.209460977223290268e-02
-5.208455414890561519e-02
-5.207309199693824220e-02
-5.205673243783745519e-02
-5.204171627350134832e-02
-5.203727303403013482e-02
-5.201804153122002727e-02
-5.200336124288362782e-02
-5.199703644809491876e-02
-5.198373405890530097e-02
-5.196522656944804752e-02
-5.195990606813147283e-02
-5.195329583375241089e-02
-5.192875253740775188e-02
-5.192597120561809332e-02
-5.192314748584844764e-02
-5.190911507083384446e-02
-5.189155052665092582e-02
-5.188033182059542670e-02
-5.186318682792595558e-02
-5.185871303045472280e-02
-5.184701328037752410e-02
-5.183838551132208261e-02
-5.183024494258450798e-02
-5.181662459645650087e-02
-5.179352420737268203e-02
-5.177712900545192176e-02
-5.177399731375414982e-02
-5.176877775319491115e-02
-5.175695957790141244e-02
-5.174368427402184500e-02
-5.171437810177983985e-02
-5.170364346495773256e-02
-5.169495949467062257e-02
-5.168587209400857252e-02
-5.168194984286511584e-02
-5.167692780609248193e-02
-5.166277955006645661e-02
-5.164037908292648527e-02
-5.162855120487774840e-02
-5.161456352598384201e-02
-5.161047238801763637e-02
-5.159240256639710531e-02
-5.157207248686704326e-02
-5.156726795167582145e-02
-5.155202076313131210e-02
-5.153253640780069977e-02
-5.152163259597200562e-02
-5.151176241459964888e-02
-5.149969265293397047e-02
-5.149071892063525335e-02
-5.148849363426705183e-02
-5.148027913122568688e-02
-5.146470631739213930e-02
-5.146176522973225365e-02
-5.145055384350438743e-02
-5.144064066595210871e-02
-5.143287396264761835e-02
-5.141886300435757895e-02
-5.140738699472235940e-02
-5.138954613435511853e-02
-5.138219658277679014e-02
-5.137053031878507925e-02
-5.136637212385733453e-02
-5.135194957899108514e-02
-5.133649408720344920e-02
-5.131552467118016825e-02
-5.130350946685785507e-02
-5.129299592675978792e-02
-5.128105071217520239e-02
-5.125746667248412547e-02
-5.124243884017629092e-02
-5.123191305882532354e-02
-5.122275844546164691e-02
-5.121672079018912971e-02
-5.120606433550695114e-02
-5.119677769492045338e-02
-5.118364609997005932e-02
-5.116681884074067432e-02
-5.116385391223712831e-02
-5.115008783490718192e-02
-5.113969761215272913e-02
-5.112851307173463256e-02
-5.111431581527622892e-02
-5.110621619063035470e-02
-5.109724435534404585e-02
-5.107906486906901855e-02
-5.107052632738320885e-02
-5.106011830868562029e-02
-5.104389135016218493e-02
-5.103633622156392158e-02
-5.101976500361304900e-02
-5.101374860395091471e-02
-5.099891696008054809e-02
-5.098220715597368002e-02
-5.097785081396039031e-02
-5.095659483461162376e-02
-5.094533147178903487e-02
-5.093323956865883351e-02
-5.092356854002566546e-02
-5.091800380635086443e-02
-5.090142149089862955e-02
-5.089199695431464998e-02
-5.088312457221624840e-02
-5.087252931708985404e-02
-5.086310887700276617e-02
-5.085521417243399345e-02
-5.084085810872712718e-02
-5.081680937498614381e-02
-5.080498304708611079e-02
-5.079838691247853810e-02
-5.077283482601108178e-02
-5.076902720864009955e-02
-5.075474726772619127e-02
-5.074964279164925762e-02
-5.074338590038687813e-02
-5.072440534479316643e-02
-5.070958094824770668e-02
-5.069900008505362488e-02
-5.068937626507413752e-02
-5.067336341693931545e-02
-5.066350788190235321e-02
-5.065335121753883341e-02
-5.063901873376749907e-02
-5.062544334026763959e-02
-5.061539280981053324e-02
-5.060685200255107818e-02
-5.059600492652444048e-02
-5.058799228229940437e-02
-5.057610946370350025e-02
-5.055534120787913421e-02
-5.054109253955857417e-02
-5.053778348013213129e-02
-5.052565354123128571e-02
-5.051356783222152314e-02
-5.050333636716525243e-02
-5.048904812665341857e-02
-5.048450581103108847e-02
-5.047025081559944337e-02
-5.046816846216156671e-02
-5.044415893461676181e-02
-5.042799415767990068e-02
-5.041479599941037226e-02
-5.040944285844375927e-02
-5.039041483664061238e-02
-5.038061877258034893e-02
-5.037364678191974532e-02
-5.036808278301102559e-02
-5.035580895174746052e-02
-5.032897585356971293e-02
-5.031585635225852005e-02
-5.031196500502349567e-02
-5.030745604913794411e-02
-5.028471686296553944e-02
-5.027983214316394944e-02
-5.026865725691900821e-02
-5.025050524546662012e-02
-5.024108215391726029e-02
-5.022149187350299915e-02
-5.020846277022794624e-02
-5.020352290082902291e-02
-5.019276469583544564e-02
-5.017922443541675270e-02
-5.016696427346428733e-02
-5.015896960741164645e-02
-5.014449292415829040e-02
-5.013657015964456676e-02
-5.013547923932190620e-02
-5.012327366560717645e-02
-5.011107364137010189e-02
-5.010005163458655653e-02
-5.008299348349509739e-02
-5.007707385818080392e-02
-5.006085500596654803e-02
-5.004298698727902006e-02
-5.002548694457334411e-02
-5.002089110715202125e-02
-5.001227817832870626e-02
-5.000000687881328565e-02
-4.998697694905002153e-02
-4.998274510110595203e-02
-4.997210001443430638e-02
-4.994897728627867295e-02
-4.994283226277049237e-02
-4.992458816353534390e-02
-4.991982181261159224e-02
-4.990217754975490028e-02
-4.988523129553990021e-02
-4.987402266539431306e-02
-4.986800990445058868e-02
-4.985015958644545275e-02
-4.984303790946806312e-02
-4.982084676982706517e-02
-4.981384569666877371e-02
-4.980626587638362079e-02
-4.979950905447658172e-02
-4.978614316816723506e-02
-4.976988461769460415e-02
-4.976383670421766214e-02
-4.974279500841455315e-02
-4.972951828312358047e-02
-4.972048324895367299e-02
-4.971078254069813407e-02
-4.968506068800904174e-02
-4.968227941858593955e-02
-4.967190265042389918e-02
-4.966557776802824065e-02
-4.965513353446990297e-02
-4.963371329078156147e-02
-4.962496404379218573e-02
-4.960882643186420582e-02
-4.959264092134205160e-02
-4.958914328739152944e-02
-4.957205953100257689e-02
-4.956834153620040540e-02
-4.955632753085426057e-02
-4.954470111353587169e-02
-4.954152046322618519e-02
-4.953138591933764490e-02
-4.951788002070997563e-02
-4.951011491269632914e-02
-4.949422473803941069e-02
-4.947961004295287069e-02
-4.946860867950780838e-02
-4.946124089820386205e-02
-4.944730641732039689e-02
-4.943896743801631799e-02
-4.942505324728191374e-02
-4.942189191791504510e-02
-4.940173540022463339e-02
-4.936958877521471778e-02
-4.935869680874202525e-02
-4.935401196911948229e-02
-4.934202974206333692e-02
-4.933446309261466101e-02
-4.932894034686699514e-02
-4.931906533456528741e-02
-4.931032875093155354e-02
-4.929450948543021016e-02
-4.929086657712955510e-02
-4.926907920117298834e-02
-4.926658698044381057e-02
-4.925052082452180402e-02
-4.923352319948193223e-02
-4.922373945548927376e-02
-4.921200416499116326e-02
-4.919942251979000924e-02
-4.919480646284191128e-02
-4.919085817534493699e-02
-4.917497248101446172e-02
-4.915296755726270006e-02
-4.914285020301087381e-02
-4.913212743448594488e-02
-4.911564936016121763e-02
-4.910558070728868185e-02
-4.909338739581678435e-02
-4.908388578667019497e-02
-4.907205264637726216e-02
-4.906823023751513690e-02
-4.904958336735673607e-02
-4.904390747456724431e-02
-4.902929522126212025e-02
-4.902349968290567461e-02
-4.899893524728254901e-02
-4.899495639075399089e-02
-4.897527722434372177e-02
-4.896961012780909339e-02
-4.894968723911846675e-02
-4.893623466430377378e-02
-4.892331877331165813e-02
-4.890890900885577763e-02
-4.889796871729457095e-02
-4.888385062873404352e-02
-4.887193009194915061e-02
-4.886149733723640920e-02
-4.885167875475468491e-02
-4.883145991859916268e-02
-4.882779474084447680e-02
-4.882428565149643518e-02
-4.880714076917963551e-02
-4.880563541786037129e-02
-4.879491216945605614e-02
-4.878051773965372262e-02
-4.876998072612012680e-02
-4.874928160182975811e-02
-4.873277908557832605e-02
-4.871735836323465296e-02
-4.870698992416208628e-02
-4.870189209068159775e-02
-4.869159837010267333e-02
-4.866731319347097906e-02
-4.866292180869005723e-02
-4.865065156058034912e-02
-4.864192062018277141e-02
-4.862611866441030051e-02
-4.862278709482745209e-02
-4.860911015192698192e-02
-4.860140931446094159e-02
-4.859179533377952498e-02
-4.856825293818783917e-02
-4.856479527886395364e-02
-4.855410934580980942e-02
-4.852628397705693875e-02
-4.852286549851461683e-02
-4.851599744594814467e-02
-4.849614207147062706e-02
-4.849188777629886982e-02
-4.848034834150211081e-02
-4.845439382357172309e-02
-4.844157963053383198e-02
-4.843869110114074061e-02
-4.842632109915720462e-02
-4.840131541372688639e-02
-4.839327801664794482e-02
-4.838456338886132357e-02
-4.837477942652076979e-02
-4.836409689218365560e-02
-4.835896592668120775e-02
-4.835287578067640202e-02
-4.833784844038596651e-02
-4.832965822606061224e-02
-4.831243690475192643e-02
-4.830631558262757363e-02
-4.828440560371408119e-02
-4.827150548646264028e-02
-4.826357017566965113e-02
-4.825218597611943827e-02
-4.824726428209477613e-02
-4.822942272972310929e-02
-4.821545349933695213e-02
-4.820293977915385275e-02
-4.819521291695877396e-02
-4.818043664604984566e-02
-4.816759779282614451e-02
-4.815381531147444605e-02
-4.814776532831155365e-02
-4.813355162405233423e-02
-4.812835278436927711e-02
-4.811315460855289383e-02
-4.810128617378298110e-02
-4.809518890635991473e-02
-4.808038985415252764e-02
-4.805443523147168161e-02
-4.804929955473222214e-02
-4.804267363593195395e-02
-4.802919241800035488e-02
-4.800461666076200062e-02
-4.800197410962966926e-02
-4.798904796240047177e-02
-4.798241229348143566e-02
-4.796370086331785965e-02
-4.795513228337103251e-02
-4.795250544987622598e-02
-4.793369224410556906e-02
-4.792706048182432399e-02
-4.792284884763067798e-02
-4.790594387127378173e-02
-4.789996007802252431e-02
-4.787709221525135450e-02
-4.786583771102467799e-02
-4.785332522589666460e-02
-4.784049438691598266e-02
-4.782815560447434278e-02
-4.782361796232115214e-02
-4.781398213193990832e-02
-4.778464300362458839e-02
-4.777909768886393072e-02
-4.777269628986541283e-02
-4.775789234433028274e-02
-4.774943919395424619e-02
-4.774246268733720044e-02
-4.772651255955925875e-02
-4.771073689683871799e-02
-4.769955102650863532e-02
-4.769073217143895982e-02
-4.768441723637878438e-02
-4.767162973614746946e-02
-4.765850009944341825e-02
-4.763701130103945025e-02
-4.762655438222321291e-02
-4.762127966770129950e-02
-4.760414174564725487e-02
-4.759633415422237501e-02
-4.758353637846871043e-02
-4.757751867541598623e-02
-4.755886441220857908e-02
-4.755712131491188210e-02
-4.755003410527722241e-02
-4.752698810803726581e-02
-4.751503015390906581e-02
-4.749663701166398355e-02
-4.748884550372831082e-02
-4.748223019282235557e-02
-4.746772313146024880e-02
-4.745400425793708243e-02
-4.744283801865409322e-02
-4.742927550281897386e-02
-4.740685059617621988e-02
-4.740107880908053795e-02
-4.738053662346511374e-02
-4.737510952372117612e-02
-4.736630406592984288e-02
-4.735353963735824956e-02
-4.733572346932454766e-02
-4.732977436989788123e-02
-4.732364415292683590e-02
-4.730402746424872129e-02
-4.728836860401886000e-02
-4.727228727637339256e-02
-4.725882209118556498e-02
-4.724902211161305376e-02
-4.723443251778505769e-02
-4.723008289508381918e-02
-4.722463362887971416e-02
-4.720020858581883139e-02
-4.718767625589909143e-02
-4.718082664699038697e-02
-4.716128508170580602e-02
-4.715082041575938132e-02
-4.714232464195289296e-02
-4.713901164234390873e-02
-4.712576147834793283e-02
-4.712013273962695203e-02
-4.710603700742932443e-02
-4.709333925711345348e-02
-4.707685615781856403e-02
-4.706043385896743758e-02
-4.705561036684224874e-02
-4.704699737990061803e-02
-4.703340406212408453e-02
-4.702252835957529409e-02
-4.701507076616362468e-02
-4.700262847899774887e-02
-4.698415531072447360e-02
-4.696717379072301579e-02
-4.695497179797189502e-02
-4.695102329145342535e-02
-4.694245200786970051e-02
-4.691340387418063695e-02
-4.691134517389181080e-02
-4.690791305230218589e-02
-4.690103851903115739e-02
-4.688352128503653349e-02
-4.686148235278339569e-02
-4.685234060420387370e-02
-4.684682028597875192e-02
-4.683096553372870230e-02
-4.681671427928241203e-02
-4.680551815397523963e-02
-4.680024860134779363e-02
-4.679364533548907579e-02
-4.678138732609404826e-02
-4.677162056821171365e-02
-4.674973817410657539e-02
-4.673346975783429502e-02
-4.672353583924818143e-02
-4.670819174024107290e-02
-4.669432907714610170e-02
-4.668214909567955373e-02
-4.666589348624908262e-02
-4.666101855593562941e-02
-4.665091151813813286e-02
-4.664717529714554334e-02
-4.663054269722677336e-02
-4.661753261785073210e-02
-4.661367163137863923e-02
-4.659868866811670007e-02
-4.658727618110664048e-02
-4.657490990285045873e-02
-4.655838469096262866e-02
-4.654780486190901456e-02
-4.653858051225459591e-02
-4.653225227686047516e-02
-4.651165232984824649e-02
-4.650340230570793043e-02
-4.649052554409333071e-02
-4.647695257756470633e-02
-4.646620796121425645e-02
-4.645207524823322109e-02
-4.644021136485260159e-02
-4.643615273199033777e-02
-4.642844135122206617e-02
-4.641803702021465861e-02
-4.639636585511014433e-02
-4.637702005811877859e-02
-4.637088206466374873e-02
-4.636231744416643985e-02
-4.635446568875420392e-02
-4.634322039716490260e-02
-4.633976018393565210e-02
-4.631484367142579828e-02
-4.630658805654686017e-02
-4.629151235315370760e-02
-4.628072624169618510e-02
-4.627005871916942126e-02
-4.625891769364426365e-02
-4.625272046397715942e-02
-4.624528890520276936e-02
-4.622610421970752004e-02
-4.620140980936823794e-02
-4.619515104661417459e-02
-4.618524316246272465e-02
-4.617403256514926446e-02
-4.615623350883396592e-02
-4.615059270832835847e-02
-4.613183288277911132e-02
-4.612979877171052845e-02
-4.611980100938278815e-02
-4.610776899370036541e-02
-4.610080521247258978e-02
-4.608438466685604862e-02
-4.606351518033321990e-02
-4.605589407657506573e-02
-4.604394729950686549e-02
-4.604208795006062283e-02
-4.602009930757874900e-02
-4.600487006192893746e-02
-4.600000957684000080e-02
-4.598512448291183774e-02
-4.597905482090391960e-02
-4.594583321572290324e-02
-4.593719683828570433e-02
-4.593436850286428119e-02
-4.593040647106352847e-02
-4.591168998457054173e-02
-4.589509224765303541e-02
-4.588266878971236640e-02
-4.587147163459484589e-02
-4.585937776366191820e-02
-4.585118568017271246e-02
-4.582628011011927183e-02
-4.581652739827823950e-02
-4.581357567169971889e-02
-4.580341427597897641e-02
-4.579863946658754847e-02
-4.578985277340194560e-02
-4.576219435064782237e-02
-4.574881602735095254e-02
-4.574666795810253261e-02
-4.573040009021492325e-02
-4.571503581120880955e-02
-4.571419725440598048e-02
-4.570044306268175593e-02
-4.568215784576409866e-02
-4.567452052907289284e-02
-4.566598254563516979e-02
-4.563977878460162563e-02
-4.563135543522908733e-02
-4.562618933389545051e-02
-4.562006280316335816e-02
-4.560254299450111626e-02
-4.559852136364372921e-02
-4.558601387615751621e-02
-4.556916118835302454e-02
-4.556633550869626514e-02
-4.555910691019784964e-02
-4.553531881472813736e-02
-4.552999830850590346e-02
-4.551925230378353615e-02
-4.550593320894488758e-02
-4.549429511312713670e-02
-4.548170466474119045e-02
-4.547435820211426227e-02
-4.545849658517445158e-02
-4.544212156531041158e-02
-4.542893335747683059e-02
-4.542200248541367058e-02
-4.541654993312693733e-02
-4.541115791650102151e-02
-4.539099964411075216e-02
-4.538151621433411664e-02
-4.536313166700514654e-02
-4.534855433266302138e-02
-4.533340425396478746e-02
-4.532842495120831261e-02
-4.531562151419710194e-02
-4.530717157656796723e-02
-4.528137491430520023e-02
-4.527900986726493548e-02
-4.526143449814420960e-02
-4.524345224973222446e-02
-4.522404385898629031e-02
-4.519917359476691154e-02
-4.519584433058884687e-02
-4.519197651218292977e-02
-4.517990938916000010e-02
-4.516403664786089456e-02
-4.515078372716455068e-02
-4.513931045738964198e-02
-4.513742637610571040e-02
-4.511439134113856553e-02
-4.511037683963603495e-02
-4.510000125308796792e-02
-4.509860662731920988e-02
-4.507598617897751181e-02
-4.506361376706338739e-02
-4.504389181467580161e-02
-4.503386391637248520e-02
-4.503230222707541031e-02
-4.502246082602970323e-02
-4.500048053198343889e-02
-4.499189966626640502e-02
-4.498775953551956142e-02
-4.497379498830020306e-02
-4.496613844026281503e-02
-4.495525947049949789e-02
-4.493299379174925390e-02
-4.492820518840376365e-02
-4.492331483626152422e-02
-4.489830464146721267e-02
-4.489521797450815588e-02
-4.487367993970842184e-02
-4.486807885151627984e-02
-4.485706626947261189e-02
-4.484680190846279668e-02
-4.482583535389036977e-02
-4.481987195399575463e-02
-4.480280044782061766e-02
-4.477615883293592502e-02
-4.477351820535224736e-02
-4.476152541607111846e-02
-4.474884076772644992e-02
-4.473608877588200472e-02
-4.472908784245616109e-02
-4.471855448624179052e-02
-4.470117214968130637e-02
-4.468239389240080683e-02
-4.467464275594934531e-02
-4.466980578906779020e-02
-4.466034782863231856e-02
-4.464483504323144003e-02
-4.463151567936698982e-02
-4.462831919289725335e-02
-4.461883795860935309e-02
-4.460606890072871256e-02
-4.459548711826713530e-02
-4.458876761558633328e-02
-4.457852715745616590e-02
-4.454579061806371310e-02
-4.453656250346446632e-02
-4.453472701779284670e-02
-4.451680353441284099e-02
-4.449427052906315683e-02
-4.448243877218044373e-02
-4.447463633744624945e-02
-4.446219780066038019e-02
-4.445593852790957756e-02
-4.444158887868634999e-02
-4.443344436086402172e-02
-4.442273956906064858e-02
-4.440301621802128507e-02
-4.439496068142526064e-02
-4.438376564266446889e-02
-4.436904442378686309e-02
-4.436406832691122681e-02
-4.435263960869717526e-02
-4.434965041699595600e-02
-4.433167144646776858e-02
-4.432909392481040878e-02
-4.431893359869734650e-02
-4.430004725262717824e-02
-4.428613391140126532e-02
-4.426594262236344113e-02
-4.426299253357815489e-02
-4.424796845734932371e-02
-4.423599906717806673e-02
-4.423222978236726610e-02
-4.421876028804630487e-02
-4.421189664369701289e-02
-4.420101213987878697e-02
-4.419579963343567286e-02
-4.418316590352353024e-02
-4.417788711596651319e-02
-4.415146454816201715e-02
-4.414094606292795486e-02
-4.412481464221557070e-02
-4.411524109292538909e-02
-4.410216868841046467e-02
-4.408454532181799168e-02
-4.407060132014631315e-02
-4.406243087313779783e-02
-4.405177117368752615e-02
-4.404928050364523284e-02
-4.404462256140340148e-02
-4.403419558192164796e-02
-4.401242753695219778e-02
-4.399684717583654536e-02
-4.398937417542692074e-02
-4.397367032181184743e-02
-4.396695971636213618e-02
-4.395147909728294722e-02
-4.392904966124158705e-02
-4.392091740864259575e-02
-4.390910057756255980e-02
-4.389635431723434844e-02
-4.388712309255010657e-02
-4.386793918021109073e-02
-4.386046931520326542e-02
-4.385558817231086093e-02
-4.383375151984983398e-02
-4.382638524412996173e-02
-4.381975522891806696e-02
-4.380561205589486584e-02
-4.378258189023148672e-02
-4.376441848083809094e-02
-4.375525311149403018e-02
-4.374354579654110564e-02
-4.373042541120278348e-02
-4.371992525015039321e-02
-4.371653627037225265e-02
-4.370105349003344797e-02
-4.369064156853808001e-02
-4.367903783438098486e-02
-4.366406405431882964e-02
-4.365452989425572250e-02
-4.363583955493413602e-02
-4.361956597666130642e-02
-4.360842082111454632e-02
-4.359763232342045436e-02
-4.358181519009637905e-02
-4.357219920487007125e-02
-4.356678075874359513e-02
-4.356089702783982887e-02
-4.353902766553435777e-02
-4.352537651383034389e-02
-4.351351593136434937e-02
-4.350623148219831537e-02
-4.349195786471959924e-02
-4.348067295378743591e-02
-4.347260383956416674e-02
-4.345554590671288353e-02
-4.343721029911093434e-02
-4.342377872190772425e-02
-4.341621557735564352e-02
-4.341016898930963319e-02
-4.340415149118145854e-02
-4.338988957594333562e-02
-4.335851415248667684e-02
-4.335412393641221995e-02
-4.334826554642537411e-02
-4.333422553450205772e-02
-4.331837490261220003e-02
-4.331220086026460470e-02
-4.330999218834735709e-02
-4.328861996324601114e-02
-4.328231470570048645e-02
-4.326121955224832005e-02
-4.324407385702502826e-02
-4.323508559386896044e-02
-4.322784509569324585e-02
-4.320886935337162060e-02
-4.320183893707671419e-02
-4.318155638038259636e-02
-4.317452081539280284e-02
-4.316155385720094051e-02
-4.315573729416424809e-02
-4.314677844703945775e-02
-4.313903156876511269e-02
-4.311372740434429862e-02
-4.309935834473058169e-02
-4.309636544438377737e-02
-4.308217978255404756e-02
-4.306084432100312775e-02
-4.305252106052717687e-02
-4.305003697817821884e-02
-4.304654153206491363e-02
-4.303557134473567913e-02
-4.301401142638922037e-02
-4.301302401106812945e-02
-4.299849526714033532e-02
-4.297895988135769230e-02
-4.297384538392892694e-02
-4.296486174299932181e-02
-4.295574802977092377e-02
-4.294549684487072860e-02
-4.294182969927626270e-02
-4.291029437201648866e-02
-4.289745738100267380e-02
-4.289403625664736652e-02
-4.287306417251376955e-02
-4.286699323006540330e-02
-4.286018821714526750e-02
-4.284494881571362934e-02
-4.283382780857628025e-02
-4.282662471870962717e-02
-4.280981601435202011e-02
-4.279838640526231752e-02
-4.278062468615645431e-02
-4.277541731633499600e-02
-4.275825417056219879e-02
-4.275559549026430872e-02
-4.273694665757304945e-02
-4.273107329475653304e-02
-4.272552557069947410e-02
-4.270888988609652936e-02
-4.270143539277576616e-02
-4.268735526316078110e-02
-4.266999170390700646e-02
-4.266266345952104966e-02
-4.264828995132524669e-02
-4.264671763999225429e-02
-4.263423696485144077e-02
-4.262138006740739948e-02
-4.261142515251284402e-02
-4.258917320317726074e-02
-4.257983177875943048e-02
-4.256607576916981994e-02
-4.255090124041541189e-02
-4.254220256016064128e-02
-4.253258162329068282e-02
-4.252470817667616809e-02
-4.251023183029839503e-02
-4.249361267513790397e-02
-4.248596115538025297e-02
-4.248288379171696882e-02
-4.246144795787218373e-02
-4.244497990313775282e-02
-4.243831399891498379e-02
-4.243101108400620936e-02
-4.242404173241301479e-02
-4.240436559867472033e-02
-4.238738775696379579e-02
-4.235762617701022137e-02
-4.235275096505344838e-02
-4.233871671037342521e-02
-4.233449214258824811e-02
-4.232468517409335163e-02
-4.231920789353443846e-02
-4.230196253088355784e-02
-4.229234449037388988e-02
-4.228368655072228810e-02
-4.226444263684578373e-02
-4.225535385179021719e-02
-4.224694659914804418e-02
-4.223400677344130161e-02
-4.221676255140899281e-02
-4.220501342535562528e-02
-4.220238084081806562e-02
-4.218914841788951042e-02
-4.217755352501414978e-02
-4.217048637278222878e-02
-4.216427630016153505e-02
-4.214660277428300406e-02
-4.213123264433910053e-02
-4.210371824799249985e-02
-4.209850085805610931e-02
-4.209207208298218483e-02
-4.208062891835978592e-02
-4.206601300691703571e-02
-4.205953140470264362e-02
-4.204880363252527786e-02
-4.203770027831085776e-02
-4.202001568492741423e-02
-4.200418668674951728e-02
-4.199130765503922280e-02
-4.198142692922260388e-02
-4.195836651674952900e-02
-4.194505247061164344e-02
-4.194296827926546900e-02
-4.191819253859427330e-02
-4.191484619708477077e-02
-4.190072105721343032e-02
-4.188908923860110156e-02
-4.188452349612586945e-02
-4.187049395378111827e-02
-4.185243975654817650e-02
-4.184046107540251302e-02
-4.183521395675737775e-02
-4.182492983144692200e-02
-4.180953888625363324e-02
-4.180080409149716791e-02
-4.179702957865105706e-02
-4.177317082372303259e-02
-4.176568660760929252e-02
-4.175279096434977855e-02
-4.174392667109788624e-02
-4.172589015000996437e-02
-4.172186228100585592e-02
-4.170815470220201604e-02
-4.170222639581797064e-02
-4.168078509762329631e-02
-4.166159248269851734e-02
-4.165971069028462370e-02
-4.164931699274848631e-02
-4.164490160807551855e-02
-4.162570640535093180e-02
-4.161199026135467549e-02
-4.160812986724596318e-02
-4.158741856074396614e-02
-4.157573675121051249e-02
-4.155195599804584194e-02
-4.154764976189476156e-02
-4.152864821620080860e-02
-4.152739922209189305e-02
-4.151276276648255270e-02
-4.150326003797397134e-02
-4.149085971498814307e-02
-4.148317873106277531e-02
-4.147966837577402033e-02
-4.147064439654737922e-02
-4.145969448203734586e-02
-4.145311179352864639e-02
-4.143044880294377563e-02
-4.141725126808248891e-02
-4.140728177978483804e-02
-4.139285366407730038e-02
-4.137547124115667496e-02
-4.136412067567027395e-02
-4.135629450850505928e-02
-4.134584824389461732e-02
-4.133533707870265528e-02
-4.131938389711617421e-02
-4.130465596832746944e-02
-4.129203312100121481e-02
-4.128669311707039435e-02
-4.127912673675243616e-02
-4.126444799034498234e-02
-4.125086683626982831e-02
-4.124514273088156213e-02
-4.123979317233142372e-02
-4.123183222622087141e-02
-4.120292633102889956e-02
-4.119331951862442720e-02
-4.117754329111808498e-02
-4.116896935489539056e-02
-4.114441985477873542e-02
-4.113934619214951183e-02
-4.111660230487099166e-02
-4.111164299585778892e-02
-4.109742598164675687e-02
-4.108836930119114106e-02
-4.107779304193162617e-02
-4.106811555864395280e-02
-4.105207230119550799e-02
-4.104428232213519490e-02
-4.103798412552542296e-02
-4.103255403978994797e-02
-4.102367981453819423e-02
-4.099319640810733523e-02
-4.098592462519365376e-02
-4.098079308173702140e-02
-4.096808894612605223e-02
-4.095507879020729436e-02
-4.094802370055206087e-02
-4.093616480487885512e-02
-4.091055996382822468e-02
-4.090068075866884478e-02
-4.088521859659011159e-02
-4.088115335903327874e-02
-4.088077034129930509e-02
-4.086158997442179697e-02
-4.084968197918245614e-02
-4.083789719459815504e-02
-4.082400090715723739e-02
-4.081531611057626074e-02
-4.080365492469920086e-02
-4.079175398522430496e-02
-4.077864832938118966e-02
-4.077159009924968824e-02
-4.074752887277188762e-02
-4.073122373835430521e-02
-4.072889584489008952e-02
-4.072039389169707091e-02
-4.070848438120813761e-02
-4.068355468097636929e-02
-4.067569749398589063e-02
-4.065894413464335444e-02
-4.065323004038129406e-02
-4.064417626663022198e-02
-4.064372121040121799e-02
-4.063062216818205674e-02
-4.061027130677311026e-02
-4.060983596474532220e-02
-4.060403469723022907e-02
-4.058190997476335271e-02
-4.056621322928002926e-02
-4.056236887473976815e-02
-4.053948374897278772e-02
-4.053200364828535296e-02
-4.052228418236492047e-02
-4.051052205223937275e-02
-4.050417639743297826e-02
-4.049357920550203382e-02
-4.048321941626201181e-02
-4.046598972059281540e-02
-4.046030232067693300e-02
-4.043779842875430686e-02
-4.042360843640221968e-02
-4.041872336904461793e-02
-4.040708089821326565e-02
-4.038837563976083178e-02
-4.037920115484758266e-02
-4.036004057949976742e-02
-4.034742277463229665e-02
-4.033993443471922680e-02
-4.033912458083055430e-02
-4.031912694539288577e-02
-4.031349405668191443e-02
-4.028482413300144005e-02
-4.026937301926711288e-02
-4.026643414131070298e-02
-4.025108604878774310e-02
-4.024385437709004920e-02
-4.023194653012085453e-02
-4.022418588749782087e-02
-4.020852257843712807e-02
-4.020191313973706104e-02
-4.019077280715832590e-02
-4.017805690348097425e-02
-4.015919224789057940e-02
-4.014527727280936542e-02
-4.013623602945373681e-02
-4.012168490578765789e-02
-4.011405621543578937e-02
-4.009786684881197494e-02
-4.008491897948548988e-02
-4.006846549315917771e-02
-4.005134077315297692e-02
-4.005034223024267481e-02
-4.003509881304498363e-02
-4.001952820126897237e-02
-4.001070228032987952e-02
-3.999518695337508922e-02
-3.998805977587469029e-02
-3.997944085797180969e-02
-3.996372912251444642e-02
-3.995280917356766603e-02
-3.993562200404124352e-02
-3.993352008148473575e-02
-3.992308349907805476e-02
-3.990769737837590592e-02
-3.989695745958393713e-02
-3.987582038638479154e-02
-3.986701939416556484e-02
-3.985975308133735129e-02
-3.984214739436237052e-02
-3.983660437536024057e-02
-3.982720967019803826e-02
-3.981357782444203131e-02
-3.980196336355756870e-02
-3.979924649277960524e-02
-3.978113635463012554e-02
-3.976734522116931458e-02
-3.975090672222772459e-02
-3.974381397249740488e-02
-3.973080786910490603e-02
-3.972047054745442285e-02
-3.970071673071479124e-02
-3.968808091599332344e-02
-3.967752480716085772e-02
-3.966309657356081875e-02
-3.964641348503677998e-02
-3.963738784682277472e-02
-3.962365235962916898e-02
-3.961422945684345276e-02
-3.960709820753458010e-02
-3.960494482236923131e-02
-3.958373025492945008e-02
-3.956401008712354117e-02
-3.955833094069741152e-02
-3.954510392407822872e-02
-3.953401516287188833e-02
-3.952683643640084177e-02
-3.951590178729677549e-02
-3.949202811086185982e-02
-3.947838055679764313e-02
-3.947048685098189513e-02
-3.946592878664884063e-02
-3.944855151483037115e-02
-3.944629423998161077e-02
-3.941528511478692431e-02
-3.941169775293509869e-02
-3.939697441464182215e-02
-3.938558368548522592e-02
-3.936916882806812401e-02
-3.936117019041837639e-02
-3.935549582733305352e-02
-3.934148459317382551e-02
-3.933677333560040013e-02
-3.933350822737960439e-02
-3.932887798663348145e-02
-3.930828933232050071e-02
-3.929406384486186510e-02
-3.928136152261427205e-02
-3.927506492607291122e-02
-3.925368339865642486e-02
-3.924738042917413905e-02
-3.924220277709450366e-02
-3.922509350574612808e-02
-3.921288579344006653e-02
-3.920270485398155702e-02
-3.919501819025461575e-02
-3.915771300839665514e-02
-3.915327073386085099e-02
-3.914626716249519633e-02
-3.913566778473570595e-02
-3.913202184505157333e-02
-3.912410899178631052e-02
-3.911080351682685863e-02
-3.909334153986449012e-02
-3.908238050229978500e-02
-3.907747113339274381e-02
-3.906051705628083015e-02
-3.903836648626826666e-02
-3.903168268455237122e-02
-3.902117528470239183e-02
-3.900562930674328355e-02
-3.899739210030428449e-02
-3.898384624676962118e-02
-3.897007068441352140e-02
-3.896472878812956564e-02
-3.894603008305547176e-02
-3.893145259385322188e-02
-3.892455617490417352e-02
-3.890540619495511110e-02
-3.889480986477389379e-02
-3.888799680866028563e-02
-3.887850551386809461e-02
-3.886246987753949611e-02
-3.885695854780116254e-02
-3.884232677964014058e-02
-3.883113345718519627e-02
-3.881686919398205649e-02
-3.879982355327732391e-02
-3.878991622937125183e-02
-3.877839942605651458e-02
-3.876563107624389493e-02
-3.875526785824795484e-02
-3.874464870206875688e-02
-3.872750204276939612e-02
-3.871619000894502283e-02
-3.870229993213086805e-02
-3.867578106137734006e-02
-3.866728052713411246e-02
-3.865849115983924222e-02
-3.864276256970702872e-02
-3.864067157095946170e-02
-3.862378565762530913e-02
-3.861282471673771477e-02
-3.860819127644396498e-02
-3.859425683694819864e-02
-3.859122767611936067e-02
-3.857390740131952378e-02
-3.856012841427772231e-02
-3.854576095249287460e-02
-3.854171109650003646e-02
-3.853409533986557056e-02
-3.851796731171100441e-02
-3.851201802265924456e-02
-3.850379943917520142e-02
-3.848745864958463825e-02
-3.846553535800559254e-02
-3.845752299294985521e-02
-3.843906247943917887e-02
-3.843235027631569656e-02
-3.841537284480212033e-02
-3.841390076192691128e-02
-3.839412646791526273e-02
-3.838574952813841867e-02
-3.836827998013789265e-02
-3.835823604389251851e-02
-3.835179717548309331e-02
-3.832734090031114649e-02
-3.831490194471182109e-02
-3.830899596977874189e-02
-3.829627254940196068e-02
-3.828592394331814530e-02
-3.827641274096038604e-02
-3.827103928568933999e-02
-3.825999791293729912e-02
-3.823442218855258035e-02
-3.822524256677831134e-02
-3.821654382259662142e-02
-3.820352098592802448e-02
-3.819944005893252670e-02
-3.818533165536971974e-02
-3.816990818042872990e-02
-3.816090611231945373e-02
-3.814866578163200739e-02
-3.813556235367118741e-02
-3.812890898684745400e-02
-3.811775999509264823e-02
-3.809725948216430291e-02
-3.808605509798174138e-02
-3.808500727950059339e-02
-3.806722678067089860e-02
-3.806411955640762179e-02
-3.805327096109151208e-02
-3.804126432992518958e-02
-3.801876588274477609e-02
-3.801554086198116744e-02
-3.801132685957184232e-02
-3.799306587088815967e-02
-3.797315546216822879e-02
-3.796302156116204696e-02
-3.796003623391958071e-02
-3.794946999822595979e-02
-3.793249905176401815e-02
-3.792550276105011164e-02
-3.790244615779833626e-02
-3.788268452135815090e-02
-3.787344582571255946e-02
-3.786990942437754026e-02
-3.786366693567019825e-02
-3.784241132016982756e-02
-3.783799979783208922e-02
-3.782875036359362175e-02
-3.781055160031251972e-02
-3.778763851895039494e-02
-3.778453006775522871e-02
-3.777970215498624440e-02
-3.776195126498313459e-02
-3.775556099689555967e-02
-3.773752422814541374e-02
-3.772187480221741995e-02
-3.770978082396644893e-02
-3.769364588257437254e-02
-3.768219323174193391e-02
-3.766027279770567393e-02
-3.765022666700529319e-02
-3.764200244931342754e-02
-3.762452561485971070e-02
-3.761573093152764669e-02
-3.761082687768185773e-02
-3.759914153173379847e-02
-3.759064420650740090e-02
-3.758154037396313485e-02
-3.755781176522435261e-02
-3.754470619492716876e-02
-3.754355599517220088e-02
-3.753464792425320606e-02
-3.751136190707657359e-02
-3.751026388400904854e-02
-3.750088400308321246e-02
-3.749414892808350386e-02
-3.746677249143451349e-02
-3.745596073159926376e-02
-3.743871816097715799e-02
-3.743168241677502506e-02
-3.741738830678023597e-02
-3.741503253430264464e-02
-3.739684632767345529e-02
-3.738202372503723891e-02
-3.737857526571203293e-02
-3.736966293867197142e-02
-3.736538369296288353e-02
-3.735766047166455550e-02
-3.734952269052210783e-02
-3.732874409591385723e-02
-3.731960443005047368e-02
-3.730936786494773449e-02
-3.729705688599072033e-02
-3.728812461554570357e-02
-3.726235299463998007e-02
-3.725236933710085463e-02
-3.725103245294458798e-02
-3.724318165730580721e-02
-3.722411897221475363e-02
-3.721650027286177442e-02
-3.720589676749844199e-02
-3.718918130982346026e-02
-3.717768885554914582e-02
-3.715724737237152686e-02
-3.714836812960972678e-02
-3.713911629963273509e-02
-3.711350996806797586e-02
-3.710391881575605955e-02
-3.709453413273228195e-02
-3.708155111271455029e-02
-3.706800437943061355e-02
-3.704926929774382538e-02
-3.704528014473737474e-02
-3.701752163300323084e-02
-3.700763615809463114e-02
-3.700545611118874478e-02
-3.699963464396119339e-02
-3.697519760794235055e-02
-3.697286371986382991e-02
-3.695298803748589545e-02
-3.694632450776061394e-02
-3.693018080137716597e-02
-3.691091546147987068e-02
-3.689933946594001202e-02
-3.689410313932176000e-02
-3.688460212902580637e-02
-3.688325321970625792e-02
-3.686509394687581542e-02
-3.685375944510047019e-02
-3.684184907957480104e-02
-3.683888477000180073e-02
-3.682497313821420093e-02
-3.681245586490830557e-02
-3.680606865653007764e-02
-3.679233173658683076e-02
-3.677258118065956927e-02
-3.677076158554787311e-02
-3.676847798055091210e-02
-3.675119031302248596e-02
-3.673890001487756241e-02
-3.672410008900803269e-02
-3.670716360160011793e-02
-3.669146579521417872e-02
-3.667836903202276178e-02
-3.667675074403281554e-02
-3.665932489178760911e-02
-3.664749575801820591e-02
-3.663011797739329500e-02
-3.662820009731143633e-02
-3.661665314884032796e-02
-3.660235100156689070e-02
-3.657999999894920307e-02
-3.657675347805758315e-02
-3.656271190592202958e-02
-3.654495430490031782e-02
-3.653850532731922618e-02
-3.652189308441869398e-02
-3.651375566356171443e-02
-3.650069286975521354e-02
-3.649038044621230603e-02
-3.645830114803963462e-02
-3.645367555790540726e-02
-3.644380356388762787e-02
-3.643917600577925575e-02
-3.642337291201133698e-02
-3.641404072606890807e-02
-3.640708614669557752e-02
-3.640399118922804655e-02
-3.637719055446142491e-02
-3.637191652164697975e-02
-3.636253058548782890e-02
-3.634500077395724782e-02
-3.633927906898828941e-02
-3.631527895542677187e-02
-3.630211948817921308e-02
-3.628781457089588769e-02
-3.627689783030815796e-02
-3.625992974732311636e-02
-3.625720202464915998e-02
-3.624249456700995298e-02
-3.623393290927748311e-02
-3.621809167905681859e-02
-3.620321453050434624e-02
-3.619622106195016786e-02
-3.618961772002840527e-02
-3.617886544474055444e-02
-3.617026953841068204e-02
-3.615873146224990453e-02
-3.614436308393292885e-02
-3.612990539399282830e-02
-3.612261848525621932e-02
-3.610812392449277985e-02
-3.609563213165192797e-02
-3.608461201581408817e-02
-3.607462466075489482e-02
-3.606550326169602472e-02
-3.605903114554287470e-02
-3.603744044917273071e-02
-3.602793964704600893e-02
-3.601394741977045899e-02
-3.601039053777163601e-02
-3.600331395881159469e-02
-3.598422662433406471e-02
-3.597289289973867876e-02
-3.596528505071208692e-02
-3.595663299856016737e-02
-3.594110640758432784e-02
-3.593812232160686904e-02
-3.592906868450740365e-02
-3.589686030204694567e-02
-3.589228004971511954e-02
-3.588342280292808328e-02
-3.586280685340270669e-02
-3.584765200208836489e-02
-3.583367791669936353e-02
-3.582939352424868718e-02
-3.582086562282532638e-02
-3.581273431424808473e-02
-3.580483545588525329e-02
-3.578822233583978107e-02
-3.578039030690133293e-02
-3.577058082480602530e-02
-3.575376902115881550e-02
-3.573379992717662379e-02
-3.572193679743390637e-02
-3.571671038193172110e-02
-3.570979268634516535e-02
-3.569959519833623696e-02
-3.567560377320919129e-02
-3.566373510169854044e-02
-3.564837318706259861e-02
-3.563780151954462627e-02
-3.562146498404777928e-02
-3.561302426509535546e-02
-3.560610394722399374e-02
-3.558855243743910823e-02
-3.557929486337224612e-02
-3.557766702983153340e-02
-3.555371246595609436e-02
-3.554956919483515110e-02
-3.553395656579680373e-02
-3.552283230407768388e-02
-3.551359118600136422e-02
-3.550827718713137071e-02
-3.548958191177173371e-02
-3.548399375447450210e-02
-3.545985388852893050e-02
-3.544485401245425771e-02
-3.544066770165191227e-02
-3.542271278797251566e-02
-3.540711965560458530e-02
-3.540312845578608147e-02
-3.539961176664632725e-02
-3.538805752752430256e-02
-3.538107873659424030e-02
-3.535915393183178268e-02
-3.534803400922592598e-02
-3.534151506597579817e-02
-3.532799122994489949e-02
-3.531529161154320362e-02
-3.529265616566751307e-02
-3.528268610083620804e-02
-3.527143532233203982e-02
-3.525616992906971392e-02
-3.524170443088259219e-02
-3.522874736840536647e-02
-3.521998432519435340e-02
-3.520542043899993478e-02
-3.519510689542135196e-02
-3.519288352916907781e-02
-3.518570063815229521e-02
-3.517704159767601202e-02
-3.516074834367302615e-02
-3.514788341107497049e-02
-3.513046737397740316e-02
-3.512785714743399401e-02
-3.512045370447605674e-02
-3.511105695601768328e-02
-3.509615287004860806e-02
-3.507699338528907917e-02
-3.506703712208855683e-02
-3.505383179912327507e-02
-3.504019811276032348e-02
-3.503025532927747654e-02
-3.502367815686724395e-02
-3.500540567923368651e-02
-3.500237313553392071e-02
-3.497992630145102533e-02
-3.497407155663859180e-02
-3.495487508405029087e-02
-3.494061850386215307e-02
-3.492247236294343526e-02
-3.491740475227905760e-02
-3.490458113297245646e-02
-3.488603873553358659e-02
-3.488004822221391077e-02
-3.487334563530722353e-02
-3.485712643482280493e-02
-3.485473754868179119e-02
-3.483291939631569245e-02
-3.481428656750124029e-02
-3.479570909226986641e-02
-3.479132380895186283e-02
-3.478167446803817620e-02
-3.476672568738919944e-02
-3.475682620125433719e-02
-3.474281981148485965e-02
-3.474087254406788006e-02
-3.472722573351474940e-02
-3.472336026313302404e-02
-3.470767741199939915e-02
-3.470012069972447377e-02
-3.467429873693059217e-02
-3.467258676720569310e-02
-3.465476602303441123e-02
-3.464769406560461174e-02
-3.462701437631945933e-02
-3.461576978125630033e-02
-3.460382309486126351e-02
-3.459043663129426904e-02
-3.457812745731406179e-02
-3.456123005775632584e-02
-3.455590421662219081e-02
-3.453611714639565067e-02
-3.453281255382528725e-02
-3.452980519521642311e-02
-3.451460937457953571e-02
-3.449985006736319693e-02
-3.448131715264887709e-02
-3.447387646242547343e-02
-3.446952236091288535e-02
-3.444232675310149316e-02
-3.443816533961580051e-02
-3.441616615360623688e-02
-3.440699479187869780e-02
-3.439099540440093694e-02
-3.438132164146043279e-02
-3.436530591139763668e-02
-3.435796572518096115e-02
-3.434698708078456897e-02
-3.432060378560117253e-02
-3.430963939386497130e-02
-3.430648619877349481e-02
-3.429836821294107718e-02
-3.429329166982050814e-02
-3.428125932537418041e-02
-3.427967911785065325e-02
-3.426011557958205667e-02
-3.423670940084053149e-02
-3.423466965849270016e-02
-3.420817586697336155e-02
-3.420315684297722814e-02
-3.419521964365099254e-02
-3.417923491475191589e-02
-3.416311371640348704e-02
-3.415633832430922667e-02
-3.414549590291723891e-02
-3.413933246615308281e-02
-3.412149248764387299e-02
-3.411067367047412868e-02
-3.409812749662666231e-02
-3.407777748270698903e-02
-3.407528969677534048e-02
-3.407079778663174574e-02
-3.404843873950633149e-02
-3.403725229617907133e-02
-3.401338969482198271e-02
-3.400298663894324447e-02
-3.399740585353061562e-02
-3.398891946911999917e-02
-3.397886635976379854e-02
-3.397621643814069392e-02
-3.396786567471601903e-02
-3.395434359645990718e-02
-3.394097977478302552e-02
-3.392906362749364968e-02
-3.392712306028192182e-02
-3.391775024422724605e-02
-3.389452718103413975e-02
-3.388674635072660979e-02
-3.386489442743431666e-02
-3.385589832344731986e-02
-3.385051579206907468e-02
-3.382450182776383651e-02
-3.382086310720683331e-02
-3.381678337421586966e-02
-3.379831755746406929e-02
-3.378943635967165959e-02
-3.378159037707048618e-02
-3.375909043288538580e-02
-3.375668208532087156e-02
-3.374916701337662972e-02
-3.373673652474165618e-02
-3.372323480628799941e-02
-3.371647682020695314e-02
-3.370344103263231417e-02
-3.368900233990193560e-02
-3.367390164757008697e-02
-3.366445336600840110e-02
-3.365912388508793263e-02
-3.365396842082327145e-02
-3.364470076699388468e-02
-3.364067008407020665e-02
-3.361845175860328494e-02
-3.360425351510581971e-02
-3.359327655563310033e-02
-3.358382904951834336e-02
-3.357021220486455793e-02
-3.355818943505053942e-02
-3.353879958275757245e-02
-3.351774964034118232e-02
-3.351178122441644813e-02
-3.350092199937784732e-02
-3.348584898355427830e-02
-3.348541326780402061e-02
-3.347129411332580573e-02
-3.346246423000709402e-02
-3.344837581789258940e-02
-3.344285980924907586e-02
-3.343047276043917271e-02
-3.341199842099423778e-02
-3.340302222047561442e-02
-3.338819018957853157e-02
-3.337915973403232650e-02
-3.337298711162009490e-02
-3.334287474230862580e-02
-3.333668172382842076e-02
-3.332144178951823577e-02
-3.330500903880798114e-02
-3.330148032438581818e-02
-3.329106480629795417e-02
-3.327562613829457283e-02
-3.326695876405028063e-02
-3.326306767207867776e-02
-3.323877982148959465e-02
-3.323561627870763591e-02
-3.322702481678582731e-02
-3.320791582654306073e-02
-3.319901390102586447e-02
-3.318835097826788871e-02
-3.318392831717992264e-02
-3.316902470308166762e-02
-3.315680482849306387e-02
-3.314197022639572832e-02
-3.314048809384206873e-02
-3.312562882475766912e-02
-3.310677048942159417e-02
-3.309364237095763217e-02
-3.308677025614853440e-02
-3.307661094228991905e-02
-3.306108887356176695e-02
-3.304777788752913392e-02
-3.304354903674461275e-02
-3.303379970697084556e-02
-3.301172879279692940e-02
-3.300297226107623549e-02
-3.299479467098248575e-02
-3.298098133625926298e-02
-3.297302476690197603e-02
-3.295255235933305937e-02
-3.294817688131121414e-02
-3.293344022437516561e-02
-3.292676120160850650e-02
-3.291950413693867095e-02
-3.290539071792955572e-02
-3.289096735850494113e-02
-3.288095322792286557e-02
-3.286190488548093591e-02
-3.285342336933080865e-02
-3.284298595545231958e-02
-3.283220584977958323e-02
-3.280904955501609543e-02
-3.279565496471203989e-02
-3.278688108448063465e-02
-3.277733958820996940e-02
-3.277028546943389076e-02
-3.276028316716164679e-02
-3.274355516687299517e-02
-3.273352840193241575e-02
-3.272716015933327394e-02
-3.270940431331859077e-02
-3.270522497990555055e-02
-3.268800225735768450e-02
-3.267675992708579669e-02
-3.267068855791049886e-02
-3.263510464961769109e-02
-3.262537313355734492e-02
-3.262008476264197099e-02
-3.261508030056142760e-02
-3.259757910205221543e-02
-3.258217940017474334e-02
-3.257362565187657544e-02
-3.257016182869812426e-02
-3.255923045488795520e-02
-3.253633193829796877e-02
-3.252985161265428693e-02
-3.251632125201067702e-02
-3.250564763843913352e-02
-3.248405695598052811e-02
-3.247845940365817752e-02
-3.247449961305101662e-02
-3.245438251128252016e-02
-3.244891732538285334e-02
-3.243480639523321774e-02
-3.242633739116518310e-02
-3.242101383222983912e-02
-3.239863961523101188e-02
-3.238252606628908015e-02
-3.237438448422869097e-02
-3.236533859974025096e-02
-3.235789301139199714e-02
-3.234509372430446894e-02
-3.232226871409787927e-02
-3.231232596097496912e-02
-3.230594046935131303e-02
-3.228972182001901836e-02
-3.228311296942376618e-02
-3.227456833313374629e-02
-3.225542548875162674e-02
-3.224748896391052555e-02
-3.223416767987460907e-02
-3.221970681478494858e-02
-3.220712387279875411e-02
-3.218205279349389825e-02
-3.217793037545962909e-02
-3.216524412024499013e-02
-3.215961026104893761e-02
-3.214447837377404360e-02
-3.212702694016955629e-02
-3.211259069667019017e-02
-3.210473512499661952e-02
-3.209568247589039691e-02
-3.208781853040681975e-02
-3.207916408464822622e-02
-3.206790279468560434e-02
-3.204718132562039967e-02
-3.204340797490262682e-02
-3.203699901925893823e-02
-3.202046928278703963e-02
-3.199933618803876834e-02
-3.199720682477041889e-02
-3.198722200371681423e-02
-3.197440399139317435e-02
-3.195838320668228927e-02
-3.195614509025562766e-02
-3.192903335705901680e-02
-3.191185228916221250e-02
-3.189969360378680507e-02
-3.189766345148034588e-02
-3.189640101173810138e-02
-3.187717851769084065e-02
-3.185365568898043676e-02
-3.185079742605576025e-02
-3.183681720371980828e-02
-3.182328293522074247e-02
-3.182060207827835940e-02
-3.181080728070881380e-02
-3.180082976138762230e-02
-3.178960861763616141e-02
-3.177716339846201055e-02
-3.176566361939534011e-02
-3.175709783852703749e-02
-3.173598126431390054e-02
-3.172071505899073940e-02
-3.170989707373808586e-02
-3.170059060945185081e-02
-3.168190340699914009e-02
-3.166933387874523720e-02
-3.166535684056415167e-02
-3.165074563795630680e-02
-3.164112371898022968e-02
-3.163128126836614595e-02
-3.162491255347296693e-02
-3.159764853506211169e-02
-3.158542100766875693e-02
-3.156861731029581009e-02
-3.156536244418142734e-02
-3.155390509488201212e-02
-3.154238055590374845e-02
-3.153079584863638374e-02
-3.151598427614185627e-02
-3.149081035196515943e-02
-3.148787505034764123e-02
-3.147360384540526246e-02
-3.146333221160180216e-02
-3.145282675727303912e-02
-3.145041202200363206e-02
-3.144407745413049793e-02
-3.143440328849705923e-02
-3.141666008066287819e-02
-3.141243794518827626e-02
-3.139550422758646819e-02
-3.137887704154179724e-02
-3.136175841739780035e-02
-3.135057482338921009e-02
-3.133866996826420448e-02
-3.133076586422134380e-02
-3.131816171186979636e-02
-3.130532942431443755e-02
-3.129970519443039945e-02
-3.128936040914812033e-02
-3.128583132520532106e-02
-3.128093523136996068e-02
-3.126739725058097497e-02
-3.123597714105830203e-02
-3.123379526929875860e-02
-3.121527066476956214e-02
-3.120258462106761943e-02
-3.118549789127264549e-02
-3.117677472116212045e-02
-3.117007797767751276e-02
-3.116199101046748798e-02
-3.114897011394537896e-02
-3.113853826148987869e-02
-3.112660707145056826e-02
-3.112459782776147432e-02
-3.111335582359084362e-02
-3.108666452398997637e-02
-3.107208384415280356e-02
-3.106250952746253402e-02
-3.105632652848991371e-02
-3.105115877821190695e-02
-3.102952147449294928e-02
-3.102368151140005859e-02
-3.101587246672590781e-02
-3.100036796239366566e-02
-3.098711517441063434e-02
-3.097965230833349404e-02
-3.097712916888875623e-02
-3.096473975154209746e-02
-3.094112910240726100e-02
-3.093828819315322387e-02
-3.092990959842636944e-02
-3.089919788340902973e-02
-3.088904847503004536e-02
-3.087895424728634430e-02
-3.086798212787839057e-02
-3.085317374539411905e-02
-3.084813769859320876e-02
-3.083950027221299406e-02
-3.081520655652916774e-02
-3.080715698354855037e-02
-3.079677973346878206e-02
-3.078912479582263106e-02
-3.078399280726709653e-02
-3.076810039559940702e-02
-3.075387751269179071e-02
-3.074707852064959002e-02
-3.072748287407744971e-02
-3.071018673690339984e-02
-3.069859445037501078e-02
-3.068325543276337330e-02
-3.067981546820250371e-02
-3.066676161287196223e-02
-3.065361352836692976e-02
-3.063610374544173398e-02
-3.062962760873594315e-02
-3.061999781281171673e-02
-3.059402798641983057e-02
-3.058692743478066967e-02
-3.057406098039389120e-02
-3.056728648967274586e-02
-3.056124855124858763e-02
-3.055936550242288607e-02
-3.054432365784651160e-02
-3.053745484760389539e-02
-3.051635252657261543e-02
-3.051428523232405099e-02
-3.050014451212590405e-02
-3.048403078587880177e-02
-3.047523555800318862e-02
-3.046690741875671127e-02
-3.044676159360554246e-02
-3.044188855893595336e-02
-3.042385003838149471e-02
-3.041893218127122989e-02
-3.039814449511524241e-02
-3.038887489147626408e-02
-3.037811227269643366e-02
-3.037632703559436931e-02
-3.034741756593267725e-02
-3.033646057396208184e-02
-3.033043430382434402e-02
-3.031520464903184053e-02
-3.030022361552922594e-02
-3.029381418225590705e-02
-3.028539452250855746e-02
-3.027463029956786733e-02
-3.026215311157634535e-02
-3.023996867533396138e-02
-3.022902637559563011e-02
-3.022035618086932329e-02
-3.021543574423352085e-02
-3.019770559362802698e-02
-3.019535250143007277e-02
-3.018199177787625476e-02
-3.016685586799822127e-02
-3.014744780017467041e-02
-3.014331284280419299e-02
-3.012834635231909086e-02
-3.011584407244236039e-02
-3.010734919079169347e-02
-3.009338810203446291e-02
-3.007652796364007619e-02
-3.006999962174378149e-02
-3.005933032386207127e-02
-3.004506050246300020e-02
-3.002558586597162127e-02
-3.002120296672883271e-02
-3.001200843657600426e-02
-3.000359644039968243e-02
-2.998571605851660382e-02
-2.997488015464763733e-02
-2.995704542082508470e-02
-2.994823553923747772e-02
-2.994098987150653479e-02
-2.993229447950745969e-02
-2.991267866258659480e-02
-2.990052666881609644e-02
-2.988323462631942151e-02
-2.986858484761753529e-02
-2.985938399932516751e-02
-2.984105184353527673e-02
-2.982794987140671705e-02
-2.982705784634315238e-02
-2.982038691774685502e-02
-2.981384827263383608e-02
-2.979851231397542821e-02
-2.977180017070740758e-02
-2.976952010691408246e-02
-2.976195740565143466e-02
-2.974693843780018554e-02
-2.973387876568009403e-02
-2.972310034777617127e-02
-2.970426567157238851e-02
-2.968862067334498978e-02
-2.967672729569229007e-02
-2.967330931176137554e-02
-2.965780705311554799e-02
-2.965476326819302400e-02
-2.963506480154931566e-02
-2.961688038546503310e-02
-2.961341720820701018e-02
-2.960166872605024535e-02
-2.959609695086265480e-02
-2.958231724709795007e-02
-2.957526370336430177e-02
-2.955457590384924504e-02
-2.954838100838774739e-02
-2.953131888688315110e-02
-2.952878786608387207e-02
-2.951467064444060484e-02
-2.949455307336740217e-02
-2.948283073353891170e-02
-2.945863082741448369e-02
-2.945575795747185088e-02
-2.944194869232821810e-02
-2.943772353570114908e-02
-2.942596042246695132e-02
-2.941325579293455061e-02
-2.939047484464393789e-02
-2.937497522271886874e-02
-2.937143729350294441e-02
-2.935988065315742190e-02
-2.934599536688356491e-02
-2.933823920310366096e-02
-2.932669907919907559e-02
-2.931062423448205223e-02
-2.930901285118373001e-02
-2.929718499144212673e-02
-2.928278376654494530e-02
-2.927907177213254220e-02
-2.927681473929977241e-02
-2.926630266288193782e-02
-2.924287180360235494e-02
-2.924094123484938246e-02
-2.922524866978370994e-02
-2.920433919084944319e-02
-2.919982049781946754e-02
-2.918299657284165183e-02
-2.917244745131389316e-02
-2.916321134483554345e-02
-2.915154230985528283e-02
-2.914203374616064490e-02
-2.912407998441046697e-02
-2.911646233302164766e-02
-2.910893925255203518e-02
-2.908311734405938376e-02
-2.907697600839601049e-02
-2.906980328347127940e-02
-2.904191092856925338e-02
-2.903417691717743998e-02
-2.902165278450119512e-02
-2.901679810081475575e-02
-2.900140991405694701e-02
-2.899494195999183233e-02
-2.897879153842616851e-02
-2.896814040858516903e-02
-2.895193562099401818e-02
-2.893127231023054358e-02
-2.892817291984292605e-02
-2.890929803410685617e-02
-2.890145766127086291e-02
-2.889372022759170711e-02
-2.888641768533534160e-02
-2.887534537697800108e-02
-2.886468253221127767e-02
-2.885537738275845143e-02
-2.884296597412056018e-02
-2.882348879575002965e-02
-2.881555259880164144e-02
-2.879019791258866090e-02
-2.878424116331837479e-02
-2.877262797678498130e-02
-2.875448994551069171e-02
-2.875191308881847041e-02
-2.873671763701368675e-02
-2.872352651166135140e-02
-2.870648218939972351e-02
-2.870058893065793870e-02
-2.868727655090644313e-02
-2.867477863097972479e-02
-2.866308786980856227e-02
-2.865392923940993097e-02
-2.863685389794909386e-02
-2.861964598547464544e-02
-2.861140197093192672e-02
-2.859912640738931922e-02
-2.859189693536728916e-02
-2.858536689730195590e-02
-2.857312080199461701e-02
-2.855431676033370891e-02
-2.854233739922990010e-02
-2.853827703000647031e-02
-2.852787142187207525e-02
-2.851302819861864513e-02
-2.850301444883049373e-02
-2.848603250567846579e-02
-2.848144237518221433e-02
-2.846562691689491498e-02
-2.845538921654405806e-02
-2.845160612837563385e-02
-2.842399611348564448e-02
-2.840671674243092082e-02
-2.839298847404636561e-02
-2.839197533510340321e-02
-2.838138594728961683e-02
-2.837458979737547682e-02
-2.836731996410549184e-02
-2.833342566214916425e-02
-2.832906000446208661e-02
-2.832417385194080373e-02
-2.832009709179594825e-02
-2.830461218543733892e-02
-2.829403757986240220e-02
-2.828552205239517892e-02
-2.828085191199872228e-02
-2.827123545582924113e-02
-2.824926752278617004e-02
-2.823812333828817911e-02
-2.822352373243580681e-02
-2.820884111110241732e-02
-2.820020130337946851e-02
-2.818506372289789064e-02
-2.817013183418812239e-02
-2.816419522055810254e-02
-2.814518872239096803e-02
-2.813623603457754418e-02
-2.813026278194385998e-02
-2.811424757933603247e-02
-2.810954146144581389e-02
-2.809932188080072057e-02
-2.809290659677488033e-02
-2.807446549988887319e-02
-2.805777687251617691e-02
-2.804309752011027723e-02
-2.803306723862000749e-02
-2.802039687810203850e-02
-2.800658309634984633e-02
-2.799315782035646794e-02
-2.798711261625763669e-02
-2.797093338775072380e-02
-2.795826622818384233e-02
-2.794869244827774546e-02
-2.794050690886268340e-02
-2.792886496135119079e-02
-2.791579479284214682e-02
-2.790437916220189773e-02
-2.789266158272327156e-02
-2.789121170640376790e-02
-2.787775648959409103e-02
-2.786196610804206331e-02
-2.784905928381961604e-02
-2.783506570927632429e-02
-2.782072828421686128e-02
-2.780321864037788027e-02
-2.780147752179101817e-02
-2.779653558111636058e-02
-2.778174228437582660e-02
-2.776951205419786461e-02
-2.774270681082505186e-02
-2.773107028244350958e-02
-2.772519505877360513e-02
-2.770722169922759659e-02
-2.769430609128570309e-02
-2.768336637473994832e-02
-2.767417969367455544e-02
-2.766780314215627756e-02
-2.765428005351325269e-02
-2.764780776621275638e-02
-2.763860283581259791e-02
-2.761770552076708851e-02
-2.761108365212988636e-02
-2.760555727047508956e-02
-2.758645537997034269e-02
-2.757684241842564554e-02
-2.756906923242449792e-02
-2.755665864332224047e-02
-2.753435635232459600e-02
-2.753025359645672188e-02
-2.751829972288089010e-02
-2.750981916054087706e-02
-2.749609786039641790e-02
-2.748392900789972670e-02
-2.747739934257181771e-02
-2.745226119798480080e-02
-2.745027451862222523e-02
-2.744322204002858090e-02
-2.742763026497449519e-02
-2.742326159623528770e-02
-2.741337095209142594e-02
-2.739725237150697490e-02
-2.738893583686058397e-02
-2.738050572691660967e-02
-2.736667830744199392e-02
-2.735121007726484810e-02
-2.733869502618985203e-02
-2.733766754799313303e-02
-2.732266134969726923e-02
-2.730889806245315188e-02
-2.729818315935764184e-02
-2.728693158311853995e-02
-2.727826059491889055e-02
-2.726952901767726312e-02
-2.724410329757423477e-02
-2.722921724469207216e-02
-2.722280959176784365e-02
-2.720162031358283605e-02
-2.719970385616513053e-02
-2.718676011809328941e-02
-2.718121503900697289e-02
-2.716378615717454648e-02
-2.715178859616917961e-02
-2.713923075979812749e-02
-2.711593884381949260e-02
-2.711001369619597812e-02
-2.709723790916618302e-02
-2.708578685210852321e-02
-2.706687971335269838e-02
-2.705321935865420691e-02
-2.704926857532230500e-02
-2.704253724618738142e-02
-2.703704009210955439e-02
-2.702775263374707082e-02
-2.700895312152259975e-02
-2.699897354794067450e-02
-2.698112085073836597e-02
-2.697156473449030534e-02
-2.696883184587334226e-02
-2.695714843212768108e-02
-2.693884850528951991e-02
-2.692991358245996891e-02
-2.691696313846639321e-02
-2.690286221120258281e-02
-2.688288891061149655e-02
-2.687949836901604161e-02
-2.687202593316026511e-02
-2.685850433351175126e-02
-2.684766005769137487e-02
-2.683372635751740676e-02
-2.682774927348860472e-02
-2.681245939299234382e-02
-2.680665243415189525e-02
-2.678540149022959338e-02
-2.677498180892651236e-02
-2.676296893012550249e-02
-2.675981441191777055e-02
-2.673861262596621824e-02
-2.672531025644542257e-02
-2.670931565357614890e-02
-2.670476322921713774e-02
-2.669905857999474441e-02
-2.669004659760748632e-02
-2.667779797329600244e-02
-2.667059501921728581e-02
-2.664428617541553246e-02
-2.663191027232222896e-02
-2.662031637049241950e-02
-2.661654214061909274e-02
-2.660426185795947140e-02
-2.658417630558063127e-02
-2.658012762943454121e-02
-2.656537380391568726e-02
-2.654970212986634825e-02
-2.654302257538396215e-02
-2.653309311365398271e-02
-2.651735780359337769e-02
-2.651417339691403141e-02
-2.650083729844979197e-02
-2.648868606913429291e-02
-2.646913256193800246e-02
-2.646458150559805045e-02
-2.645514356095982067e-02
-2.643027405437731181e-02
-2.642415680983731252e-02
-2.640688268037472142e-02
-2.640144179192355223e-02
-2.637864998671721195e-02
-2.637202620207584891e-02
-2.636227445865882424e-02
-2.634576490875634169e-02
-2.633609408714304712e-02
-2.632197549345346999e-02
-2.631091351444808657e-02
-2.630597650791027808e-02
-2.628878615090132764e-02
-2.628202991932199195e-02
-2.627730973545286397e-02
-2.626102285214174104e-02
-2.623070833000118451e-02
-2.622957369142098205e-02
-2.621262143773198106e-02
-2.620422699864233262e-02
-2.620063332838970527e-02
-2.618710974687846194e-02
-2.617205416409651431e-02
-2.616083363659127414e-02
-2.615236979297008713e-02
-2.612638471097691872e-02
-2.610976451440757962e-02
-2.609176251710113026e-02
-2.608095773542634666e-02
-2.607892023280772298e-02
-2.607436130570878197e-02
-2.606123214136316091e-02
-2.603812499840460482e-02
-2.603783859316519123e-02
-2.601242490944638552e-02
-2.600180051141837145e-02
-2.599671568287134638e-02
-2.599314748422495991e-02
-2.598217298234850592e-02
-2.595877352473141553e-02
-2.595523692743476052e-02
-2.594016189907089043e-02
-2.592413086180728188e-02
-2.592120164581473984e-02
-2.591315210708403094e-02
-2.590421772344203566e-02
-2.588247783131059077e-02
-2.587293165397988592e-02
-2.586386082240454964e-02
-2.585835077760145762e-02
-2.585245409205222389e-02
-2.583726124410440361e-02
-2.583388754413132316e-02
-2.581308165852655434e-02
-2.579426187256964043e-02
-2.577571812293752429e-02
-2.576648778501414161e-02
-2.576048732324540125e-02
-2.573772048979075522e-02
-2.572705127597246788e-02
-2.572131806837288370e-02
-2.570036460357991159e-02
-2.569749899239986979e-02
-2.567899462818104550e-02
-2.567709190481398673e-02
-2.566776847018623076e-02
-2.565109500525833419e-02
-2.563721586445874556e-02
-2.562797465960162113e-02
-2.561895206255920820e-02
-2.560402058410618520e-02
-2.559987129009091977e-02
-2.558033987914445917e-02
-2.557470971194469866e-02
-2.555347025559293050e-02
-2.555110762313211881e-02
-2.553630250019359171e-02
-2.552423043871596131e-02
-2.551880501225459175e-02
-2.550878723579705354e-02
-2.549387317848014756e-02
-2.548364532433150531e-02
-2.546004853383818101e-02
-2.545265605507618378e-02
-2.543252296940526347e-02
-2.542386075470962070e-02
-2.541127490724945370e-02
-2.540708553778897594e-02
-2.538856337047779022e-02
-2.538695120220732515e-02
-2.537830360014634024e-02
-2.535276437373695790e-02
-2.534129853508257368e-02
-2.532533592127439448e-02
-2.532100982679158507e-02
-2.531363995887964125e-02
-2.530482602934089331e-02
-2.529973335924048938e-02
-2.527505765984675024e-02
-2.526707117875368058e-02
-2.525738868821225669e-02
-2.524363519593036953e-02
-2.523068171576137164e-02
-2.522340269252942857e-02
-2.520946478688626535e-02
-2.519392625917152295e-02
-2.517984654259169952e-02
-2.517179342529224373e-02
-2.516691125863543266e-02
-2.514996951265852099e-02
-2.514201567410076499e-02
-2.513567787786699648e-02
-2.512005982460349673e-02
-2.509488599561068845e-02
-2.509268787695498326e-02
-2.508574718002937187e-02
-2.507200997574970947e-02
-2.506851377900806699e-02
-2.505199867631155430e-02
-2.503824947241095611e-02
-2.503573623266885928e-02
-2.502672919727955136e-02
-2.500659237072425101e-02
-2.498859917118914642e-02
-2.497812283172731740e-02
-2.496834053644253482e-02
-2.495603336321067234e-02
-2.494756260851893614e-02
-2.494210422730311350e-02
-2.492123736120260835e-02
-2.490740818943903978e-02
-2.490095436851288979e-02
-2.489228888492406311e-02
-2.489015966115906697e-02
-2.486305229077295786e-02
-2.485715868841956167e-02
-2.484670464443367033e-02
-2.483946493303504366e-02
-2.483150225219360463e-02
-2.482163761997743801e-02
-2.480404444971381905e-02
-2.479419311881633781e-02
-2.478108697387146342e-02
-2.477151649714931514e-02
-2.474765819584084925e-02
-2.473929470733199354e-02
-2.473734486229697827e-02
-2.472152381214889894e-02
-2.471596155148167440e-02
-2.469583129911515074e-02
-2.468999992432799329e-02
-2.468554881047496652e-02
-2.465603393440468638e-02
-2.464595326416713084e-02
-2.463955886186483535e-02
-2.462785820374593926e-02
-2.461101654319083898e-02
-2.460385223228708784e-02
-2.459959128838493103e-02
-2.457704295139409578e-02
-2.457092528974511025e-02
-2.455652580747613722e-02
-2.453241128312166897e-02
-2.452704568935509810e-02
-2.451645782135061791e-02
-2.450568807228892254e-02
-2.449139611406883632e-02
-2.448864966822494882e-02
-2.447309128092864383e-02
-2.446796171935036734e-02
-2.444531420499548857e-02
-2.443802319757287789e-02
-2.441462857739234993e-02
-2.440624782603345588e-02
-2.439938151030102143e-02
-2.439244547733857016e-02
-2.438860516367089004e-02
-2.437715811606186445e-02
-2.435996297619566486e-02
-2.434939259684265611e-02
-2.433722280226799373e-02
-2.432598777759814590e-02
-2.430307045170229663e-02
-2.429133124825655354e-02
-2.428046760256580283e-02
-2.426942588163277792e-02
-2.425818363530427013e-02
-2.424596600840792093e-02
-2.423913990192477774e-02
-2.422590323718692984e-02
-2.421554219307783806e-02
-2.420180422412016030e-02
-2.418221348350099720e-02
-2.417992440969282675e-02
-2.416339866780697898e-02
-2.415845960135729054e-02
-2.415495922594154687e-02
-2.414224077277463132e-02
-2.412666208743502461e-02
-2.411721173674974406e-02
-2.410770074406889951e-02
-2.409400623632673710e-02
-2.406465096482038324e-02
-2.406063616822423645e-02
-2.404512891312940437e-02
-2.403697461853993023e-02
-2.402773433913804602e-02
-2.400984445886847340e-02
-2.400117160446862963e-02
-2.399664628897196783e-02
-2.398645802749604927e-02
-2.397668138597688903e-02
-2.396528582006016150e-02
-2.395368428928193461e-02
-2.394021620307701381e-02
-2.393718280345796812e-02
-2.391386444826981705e-02
-2.389567944713510972e-02
-2.388540918220433129e-02
-2.388169604515708033e-02
-2.386287749015017501e-02
-2.385712322768726579e-02
-2.384934013191672419e-02
-2.383812784730848788e-02
-2.382214788827705099e-02
-2.381795031923811257e-02
-2.380283476361741424e-02
-2.379025333069767489e-02
-2.376802045951798004e-02
-2.376060852741229690e-02
-2.373641164486650634e-02
-2.372608306221243857e-02
-2.371622073002646602e-02
-2.370632402096364832e-02
-2.370210044308501685e-02
-2.369683433681807339e-02
-2.367137625250828603e-02
-2.366208192637894725e-02
-2.364892992192457744e-02
-2.363398953393716639e-02
-2.362790467286510210e-02
-2.362440104120791529e-02
-2.362306314395840046e-02
-2.360947242637218002e-02
-2.359840045452063495e-02
-2.357782688349313593e-02
-2.356663425300750681e-02
-2.355094779056696175e-02
-2.352947039363917359e-02
-2.351844516091575188e-02
-2.351231239224740865e-02
-2.349341151712999731e-02
-2.348359852615322652e-02
-2.346950567393155107e-02
-2.346518934451383154e-02
-2.345803105300944824e-02
-2.344634788729721420e-02
-2.342601936153940190e-02
-2.342276040331062181e-02
-2.341501776495913401e-02
-2.339878661032229745e-02
-2.338205202529802795e-02
-2.337833219055596157e-02
-2.336803834220121945e-02
-2.335327161198727519e-02
-2.333342424400533521e-02
-2.331816334717917716e-02
-2.330729312842522161e-02
-2.330287834742061914e-02
-2.329405730624453663e-02
-2.326981621802465261e-02
-2.326407225413529289e-02
-2.326320478790638857e-02
-2.324530340902339343e-02
-2.323078213348758747e-02
-2.322359769309220723e-02
-2.320213628105877168e-02
-2.319014612153549870e-02
-2.318602897808677565e-02
-2.317834598791074230e-02
-2.315883555590339538e-02
-2.315207268534610896e-02
-2.314181267447673607e-02
-2.312143089741455770e-02
-2.310738779817914090e-02
-2.309571667365331593e-02
-2.307727012339541584e-02
-2.306786906630658995e-02
-2.304752932981285474e-02
-2.304049318855672102e-02
-2.302520056242535196e-02
-2.301539363961352391e-02
-2.300918051725339697e-02
-2.300232544710570370e-02
-2.299500552146813148e-02
-2.299051296826659652e-02
-2.296716529628686776e-02
-2.295117821953965298e-02
-2.294229260192370834e-02
-2.293378365780268657e-02
-2.291819494488175901e-02
-2.290032049050785834e-02
-2.289543513358643922e-02
-2.287665690463341894e-02
-2.286991994143586227e-02
-2.285467822504189117e-02
-2.284818819030193238e-02
-2.283995457336066015e-02
-2.283061569379593592e-02
-2.281897142794728217e-02
-2.280673877957958839e-02
-2.278766112264474231e-02
-2.278672090201389056e-02
-2.276164876314754060e-02
-2.274744933793643176e-02
-2.273303668990758752e-02
-2.272983642649181735e-02
-2.271067590471992359e-02
-2.269348283602717897e-02
-2.268730947407446297e-02
-2.267997612188832335e-02
-2.266972354328547490e-02
-2.266201156072106260e-02
-2.265375292156324161e-02
-2.263911624367204167e-02
-2.262392327929271807e-02
-2.260859186592281689e-02
-2.260505680669014361e-02
-2.258611387114256575e-02
-2.256681979702798713e-02
-2.256239904448006928e-02
-2.255078062130266847e-02
-2.253796940400792925e-02
-2.251682253209466578e-02
-2.250819281271249084e-02
-2.249389138721621939e-02
-2.247444621646996210e-02
-2.246812789669136445e-02
-2.245751279660027078e-02
-2.245242631174496073e-02
-2.243594091142417368e-02
-2.241808259172176077e-02
-2.241640396936314672e-02
-2.241054249612212113e-02
-2.240719906798663286e-02
-2.238818939660444651e-02
-2.237385691164131551e-02
-2.236841249933535503e-02
-2.236158130138740652e-02
-2.233351874218303390e-02
-2.232797765293961789e-02
-2.231445315611949032e-02
-2.230832940980159718e-02
-2.230536225917356674e-02
-2.229895317019353618e-02
-2.228989523140420537e-02
-2.226686879085057469e-02
-2.225444545204194324e-02
-2.224099045846075762e-02
-2.221442940537071697e-02
-2.221056764088036317e-02
-2.219548138298702011e-02
-2.218603235677205077e-02
-2.217521001128403002e-02
-2.216517648367216653e-02
-2.215411672154143918e-02
-2.214218877323453905e-02
-2.212894456083266959e-02
-2.211928258966161520e-02
-2.211682518064456149e-02
-2.209000049327231041e-02
-2.208226973780327840e-02
-2.207613325466412091e-02
-2.206315606694339571e-02
-2.205362319202283650e-02
-2.203897780518251914e-02
-2.203441078925832963e-02
-2.201765210101866432e-02
-2.199786539909226457e-02
-2.199286402851985400e-02
-2.197611671195023875e-02
-2.197117171069440378e-02
-2.196184628001413008e-02
-2.194024836269417578e-02
-2.192413836642875813e-02
-2.191882317740706521e-02
-2.190592928604312428e-02
-2.189512733667317579e-02
-2.189299861141760783e-02
-2.187823709368072467e-02
-2.185370927392005225e-02
-2.183978606932790445e-02
-2.182728098507483172e-02
-2.181507245458028099e-02
-2.181006482359607035e-02
-2.180472090750437686e-02
-2.179364836498812186e-02
-2.178463034775604545e-02
-2.177843633149645353e-02
-2.176056014649457859e-02
-2.174827346001856343e-02
-2.172693317440560490e-02
-2.172080552026572908e-02
-2.171055658459311588e-02
-2.169716486931955179e-02
-2.167815954492963160e-02
-2.166595914592678307e-02
-2.166026097152704000e-02
-2.164443434176821501e-02
-2.162639656003301214e-02
-2.162095550254289344e-02
-2.160876204984954474e-02
-2.160088514189992259e-02
-2.158716471714916540e-02
-2.157831749542910016e-02
-2.156438104273622480e-02
-2.155073523798745061e-02
-2.153898901840498037e-02
-2.152955270449213865e-02
-2.152221043415242230e-02
-2.150199358941365380e-02
-2.149708324553076255e-02
-2.148589932503217059e-02
-2.147819663036204529e-02
-2.146494256551123581e-02
-2.144908357265809529e-02
-2.143979783808308559e-02
-2.142874104449815631e-02
-2.142445994301944712e-02
-2.141430504818570002e-02
-2.141324699345428795e-02
-2.140090329233892974e-02
-2.137165960313650026e-02
-2.136830910844636500e-02
-2.134388683480040183e-02
-2.133326013523084708e-02
-2.132564261167038677e-02
-2.132095964439509328e-02
-2.130443153544331336e-02
-2.129624890815348670e-02
-2.128059147107727589e-02
-2.126087597820242037e-02
-2.125533266717119507e-02
-2.123660204789218353e-02
-2.123115478204637419e-02
-2.121353204056727892e-02
-2.120299887351545509e-02
-2.119781524746008894e-02
-2.118627364739694707e-02
-2.117801754220574595e-02
-2.117054286728942136e-02
-2.115098893932396140e-02
-2.114626404593786257e-02
-2.113336839271912071e-02
-2.111618839337559006e-02
-2.110707835960382028e-02
-2.109921737793890584e-02
-2.107565486968990265e-02
-2.107280435816652475e-02
-2.105319443504843901e-02
-2.104005270856246224e-02
-2.103380480774419414e-02
-2.102666764658728260e-02
-2.101668617979729481e-02
-2.100311780442024046e-02
-2.098522720960199761e-02
-2.097994644457207292e-02
-2.096485674055795223e-02
-2.095251900104846965e-02
-2.093945085242529536e-02
-2.092631368202368947e-02
-2.090684466770062477e-02
-2.089797706869284122e-02
-2.088606517551636066e-02
-2.088449660700222865e-02
-2.088061641830302184e-02
-2.087005262997784771e-02
-2.085128954825102299e-02
-2.082631121601921653e-02
-2.082267085384426064e-02
-2.081662033102918419e-02
-2.079910908373036604e-02
-2.079640865399029481e-02
-2.078607712816668562e-02
-2.076004994115751567e-02
-2.075509257543606267e-02
-2.074820360642026795e-02
-2.074428154319199469e-02
-2.072259303540374686e-02
-2.071729752952097825e-02
-2.069877088131322207e-02
-2.069359656547348214e-02
-2.066990608329338786e-02
-2.066646211003905775e-02
-2.065334766339077532e-02
-2.063140664093721099e-02
-2.061903468686218655e-02
-2.061155029589489818e-02
-2.060793043458231111e-02
-2.058832108360475477e-02
-2.057933789661683943e-02
-2.056591214220293562e-02
-2.053556533441522336e-02
-2.052184459837361197e-02
-2.051292981062180498e-02
-2.050639774546061944e-02
-2.049671492502991299e-02
-2.048438514277381439e-02
-2.046985681840915450e-02
-2.046352263201678401e-02
-2.044583005730987724e-02
-2.044234838008110455e-02
-2.043190736558680998e-02
-2.042388502125561112e-02
-2.039972296748995828e-02
-2.039583635196684508e-02
-2.038750712055639736e-02
-2.038333157943125751e-02
-2.036635809735276581e-02
-2.034022524658055109e-02
-2.033269393332443054e-02
-2.032153679295661819e-02
-2.030147959848002670e-02
-2.029029964232398342e-02
-2.028357009200990047e-02
-2.027311010611418385e-02
-2.025661843773371440e-02
-2.025007425376570969e-02
-2.024717493954203418e-02
-2.022232420713074297e-02
-2.021776269652997282e-02
-2.019427031353082658e-02
-2.018267796813552617e-02
-2.017463963219612300e-02
-2.016381075760184660e-02
-2.015861496107890227e-02
-2.014372268681549616e-02
-2.013917799925077357e-02
-2.012466001585358488e-02
-2.010951309761152550e-02
-2.010592213344664092e-02
-2.008635382358833765e-02
-2.007677418706732553e-02
-2.006642635303990119e-02
-2.005513490945853849e-02
-2.004573620310254323e-02
-2.003555671037263175e-02
-2.001755415216729950e-02
-2.001157509312531668e-02
-2.000645256263386407e-02
-1.999327247437696076e-02
-1.998458175266262793e-02
-1.997172077901815390e-02
-1.996052573100864924e-02
-1.994414630495761065e-02
-1.992505157685545147e-02
-1.992068114459621953e-02
-1.990949252046078644e-02
-1.990522865873670111e-02
-1.989263176185968041e-02
-1.987823965758866995e-02
-1.986443093057366216e-02
-1.984402715058314337e-02
-1.983723687204624886e-02
-1.982938050167573629e-02
-1.979881741705907805e-02
-1.979012019304660086e-02
-1.978600411066272491e-02
-1.977234856957382769e-02
-1.976072061392367130e-02
-1.975041743052122212e-02
-1.973951878881413657e-02
-1.972003220517665190e-02
-1.970812377483724398e-02
-1.969936877024675015e-02
-1.968462271475543424e-02
-1.966976853317917162e-02
-1.966006699338401775e-02
-1.965195341125253181e-02
-1.963412627867761051e-02
-1.962476551996522600e-02
-1.962019474197593261e-02
-1.961167730872545589e-02
-1.960087432944457309e-02
-1.957821327040018544e-02
-1.957366158638518261e-02
-1.955795472802748791e-02
-1.954604259183165271e-02
-1.954030528126887711e-02
-1.952137871939491065e-02
-1.951252081437743202e-02
-1.949711429238681903e-02
-1.949288653653918901e-02
-1.947358925766715099e-02
-1.946991814570089852e-02
-1.945058138655325619e-02
-1.944289906491494802e-02
-1.942930776724177688e-02
-1.941897723592381220e-02
-1.939770416338135184e-02
-1.939307693761344042e-02
-1.938498126714235936e-02
-1.937513816264851974e-02
-1.935876478667938883e-02
-1.935631689630418206e-02
-1.934879631593497407e-02
-1.934514737963677344e-02
-1.932737404494758171e-02
-1.929899122667053102e-02
-1.928552379919704074e-02
-1.927636831437354314e-02
-1.926591083449269437e-02
-1.926245396425083078e-02
-1.923830880088464590e-02
-1.923715474100429201e-02
-1.921640789920175951e-02
-1.920515831113658867e-02
-1.919407794106961496e-02
-1.918849476607142890e-02
-1.916878466564658767e-02
-1.915981203581260117e-02
-1.914936518279367061e-02
-1.913537302416282171e-02
-1.912249231817417239e-02
-1.911338965884720742e-02
-1.909675497698465341e-02
-1.907820630175904864e-02
-1.907051425785652454e-02
-1.905719865316748973e-02
-1.904978134626009179e-02
-1.903435462800287525e-02
-1.902704171980248993e-02
-1.900521242458008686e-02
-1.899925268324320626e-02
-1.898758896317906397e-02
-1.896702413061537862e-02
-1.896055664578188971e-02
-1.895503392992700653e-02
-1.894449770888123608e-02
-1.894028748804346685e-02
-1.891752205900060213e-02
-1.889727165838461787e-02
-1.888081899024338095e-02
-1.887336209939496912e-02
-1.886726411871833542e-02
-1.884335246767562810e-02
-1.883194100260887627e-02
-1.882512125851448781e-02
-1.881379096501317738e-02
-1.880536231152751814e-02
-1.879996191939248273e-02
-1.878251371917688539e-02
-1.877420635743001776e-02
-1.876021031776453629e-02
-1.874568072579194111e-02
-1.873614277701635134e-02
-1.872040569370189700e-02
-1.870472423943289608e-02
-1.868917641880185609e-02
-1.868156222655328880e-02
-1.867368217511755635e-02
-1.866113448122314056e-02
-1.864863907172689683e-02
-1.864146284975942702e-02
-1.862531282076787531e-02
-1.861870875863960717e-02
-1.860826610622118293e-02
-1.859534852823407913e-02
-1.857988498119042542e-02
-1.856651700435210661e-02
-1.855202379257434031e-02
-1.854166192955553072e-02
-1.854097722032552187e-02
-1.852326495094802628e-02
-1.851256389563213367e-02
-1.850183859099310824e-02
-1.848503932541201156e-02
-1.846953878325541254e-02
-1.846900751983995836e-02
-1.846145928960482574e-02
-1.845443781388256266e-02
-1.844215608683247298e-02
-1.841828751211888049e-02
-1.840818125217424939e-02
-1.840327441632153005e-02
-1.839373327848964346e-02
-1.838071078128999947e-02
-1.836192238845132940e-02
-1.834926523775953777e-02
-1.833014026775853234e-02
-1.832129239855526115e-02
-1.831525435572464722e-02
-1.830550119717935798e-02
-1.829248654257359386e-02
-1.828522392574680189e-02
-1.827189266726664263e-02
-1.826924243036684437e-02
-1.826181344100027970e-02
-1.825138715253421529e-02
-1.822862872768249431e-02
-1.821096076524778007e-02
-1.820489876864223033e-02
-1.818196090641552298e-02
-1.817893908498008360e-02
-1.817632406957281344e-02
-1.814683423019983199e-02
-1.813769989766333968e-02
-1.813282672702690168e-02
-1.813145175019906241e-02
-1.811373928158002689e-02
-1.809028334846982111e-02
-1.808496581995547303e-02
-1.807393483584698868e-02
-1.805794749196779070e-02
-1.804603364777213059e-02
-1.802586192886490579e-02
-1.801632875367478737e-02
-1.800975567912224684e-02
-1.799786075795595242e-02
-1.798895314323170624e-02
-1.797945848237533784e-02
-1.796426569581965893e-02
-1.796103955261182938e-02
-1.794930838478953072e-02
-1.792871614266938751e-02
-1.791424742164682282e-02
-1.790901441163655905e-02
-1.790172895222824634e-02
-1.788480160873459623e-02
-1.787603811733831649e-02
-1.787002912562388190e-02
-1.785073718276883326e-02
-1.784761441170529261e-02
-1.783146608133387434e-02
-1.780933543059512458e-02
-1.780409965875262568e-02
-1.780152327012643476e-02
-1.779362062696193680e-02
-1.776455763946371835e-02
-1.775215532296675613e-02
-1.774259713981077291e-02
-1.772338971136303010e-02
-1.771658988717056404e-02
-1.769859042845842168e-02
-1.769581708782375085e-02
-1.767783434594169534e-02
-1.767202194497391465e-02
-1.765204828603936238e-02
-1.764516756218972859e-02
-1.763246325572959128e-02
-1.762595778015482728e-02
-1.761933543976834660e-02
-1.760608153860040992e-02
-1.759292933633174738e-02
-1.757890996131800110e-02
-1.756857677434631171e-02
-1.756344448973673478e-02
-1.753928853631778195e-02
-1.753285721326844349e-02
-1.752565619425736076e-02
-1.750792841365719776e-02
-1.749845443687586544e-02
-1.748773109782139623e-02
-1.747061861490617485e-02
-1.745928521959835833e-02
-1.743203900931433736e-02
-1.742293517204956954e-02
-1.741354147136980890e-02
-1.740244276208263718e-02
-1.739459988368186050e-02
-1.738092807913130255e-02
-1.737549927172471476e-02
-1.736516138276414378e-02
-1.734041573989111851e-02
-1.732737261777797522e-02
-1.732331199963824120e-02
-1.730853996684539320e-02
-1.730544938166944657e-02
-1.729963384459928810e-02
-1.728489002545369191e-02
-1.726941660249065036e-02
-1.725051299696628293e-02
-1.724087853626463107e-02
-1.723331572247502330e-02
-1.722686979813822794e-02
-1.721626023275513173e-02
-1.721058869702460359e-02
-1.719015400617404654e-02
-1.717884146753681507e-02
-1.716595361649503326e-02
-1.715802817399300628e-02
-1.714670643097904179e-02
-1.713154519005552490e-02
-1.711624353953150601e-02
-1.710300921011567721e-02
-1.710052642831250136e-02
-1.708055509800651683e-02
-1.706993761223465911e-02
-1.705744842701467645e-02
-1.705527469370943239e-02
-1.703574882456054818e-02
-1.702069600902847424e-02
-1.701082619365199000e-02
-1.699272365236470517e-02
-1.698366263812242649e-02
-1.697761019497207036e-02
-1.695695749851208745e-02
-1.695113888234620059e-02
-1.693226472190695331e-02
-1.692078566789362304e-02
-1.690585542523698193e-02
-1.689146513973835417e-02
-1.688960621790108751e-02
-1.687921967470501494e-02
-1.685329385580311423e-02
-1.684399648141571282e-02
-1.682870016995346996e-02
-1.682657098393972039e-02
-1.681611256776141539e-02
-1.679132629577897995e-02
-1.678938455551853837e-02
-1.677488226060361298e-02
-1.675906037914620672e-02
-1.675426278353248088e-02
-1.672919084745599916e-02
-1.671983241200034054e-02
-1.671365634530769251e-02
-1.669838722304331502e-02
-1.668609077504756844e-02
-1.668414425741898688e-02
-1.666262513071173346e-02
-1.665429511055618872e-02
-1.664811681765690499e-02
-1.662871061898477110e-02
-1.662147572870939505e-02
-1.659338607160470991e-02
-1.658776957243029981e-02
-1.657978360488382430e-02
-1.655971003032388755e-02
-1.655580064036504817e-02
-1.653758462309851129e-02
-1.652887645207423706e-02
-1.652068193653105643e-02
-1.651595300586106152e-02
-1.651055055687494777e-02
-1.650634368772641025e-02
-1.647482597203914212e-02
-1.646543319883508882e-02
-1.646483492902833801e-02
-1.644849342359566702e-02
-1.644112863596194907e-02
-1.641973084940809291e-02
-1.641559732336803079e-02
-1.639756056946364837e-02
-1.639405934018664523e-02
-1.637883525212652236e-02
-1.637647572820813413e-02
-1.635289537661266390e-02
-1.634915893620284000e-02
-1.633799258585388881e-02
-1.632417868639471359e-02
-1.631822666208485040e-02
-1.630437676131091251e-02
-1.628794507538916525e-02
-1.628312640058701688e-02
-1.627476327337035178e-02
-1.626226142101319661e-02
-1.624330161168555109e-02
-1.621957415670211011e-02
-1.621238907750080505e-02
-1.620304635799213466e-02
-1.619442844155397077e-02
-1.617948242181393992e-02
-1.616193367582391405e-02
-1.614087316994103349e-02
-1.613322456364787993e-02
-1.612439553929681524e-02
-1.611444415051044299e-02
-1.610673651291541497e-02
-1.608931551141543070e-02
-1.607842171147449983e-02
-1.607233756606282760e-02
-1.606424073271853215e-02
-1.605744750893492445e-02
-1.602388690200171051e-02
-1.600952666698232663e-02
-1.600454799623424185e-02
-1.600079051900393790e-02
-1.599447668151413038e-02
-1.598648985516998300e-02
-1.597636480165062767e-02
-1.595922768581389817e-02
-1.595535280326440541e-02
-1.593726664850264596e-02
-1.593396807288574579e-02
-1.591391121803856223e-02
-1.590024230965061958e-02
-1.588515103271712081e-02
-1.587246601133315838e-02
-1.586086490494104106e-02
-1.585006727537377480e-02
-1.583405050439809503e-02
-1.582069402357511034e-02
-1.580897278608911494e-02
-1.580039496206087080e-02
-1.578558225223636313e-02
-1.576926926489438663e-02
-1.575503806655934036e-02
-1.574363881854196068e-02
-1.573329073893622865e-02
-1.572800612748875837e-02
-1.570981960597989113e-02
-1.570379306826638621e-02
-1.569815564561610755e-02
-1.568569844435424576e-02
-1.567958012507270071e-02
-1.566435403564320206e-02
-1.565503461627743009e-02
-1.564970600279638746e-02
-1.563151574865853655e-02
-1.562115270820951807e-02
-1.559929065592546849e-02
-1.559529839621909275e-02
-1.557511329197050487e-02
-1.556883686242241382e-02
-1.554808416483222100e-02
-1.553253637971208079e-02
-1.552901492083258450e-02
-1.551583060506914191e-02
-1.550432240149682284e-02
-1.549105373897369242e-02
-1.547892012576654319e-02
-1.546944516858797525e-02
-1.545246743918227139e-02
-1.544324663225041250e-02
-1.543918098128707617e-02
-1.542939286421357581e-02
-1.542318883114895955e-02
-1.541450708259223257e-02
-1.539890838686380770e-02
-1.538544763062274501e-02
-1.537580191239876215e-02
-1.536391677559209579e-02
-1.535517676369296813e-02
-1.533671509544956568e-02
-1.532418111392500060e-02
-1.531177885242981929e-02
-1.528881191152695052e-02
-1.527838600115982715e-02
-1.527244329427956959e-02
-1.525810246039835394e-02
-1.524795903438758149e-02
-1.524714322505194009e-02
-1.522270615643991909e-02
-1.520997925299780174e-02
-1.519230333212845396e-02
-1.517083088248288858e-02
-1.516109712142291177e-02
-1.514761069813153060e-02
-1.513357046697352826e-02
-1.512700546401679613e-02
-1.511399382993128260e-02
-1.509438223598752460e-02
-1.508876816359497330e-02
-1.507845697710985533e-02
-1.506102129495046071e-02
-1.505357566628826027e-02
-1.504855758022366485e-02
-1.504032910857813765e-02
-1.503746104779826731e-02
-1.501680709102748423e-02
-1.500472872593242024e-02
-1.500048028528044863e-02
-1.498831405873676803e-02
-1.498140207045189909e-02
-1.496701710358888660e-02
-1.494795296462644862e-02
-1.493489367886027819e-02
-1.491996266051090481e-02
-1.491103179735861484e-02
-1.489195025909503811e-02
-1.488291779216283084e-02
-1.487247864117460794e-02
-1.487146500736633015e-02
-1.485238965638155384e-02
-1.483969925662467770e-02
-1.483656123050508535e-02
-1.481570386324759792e-02
-1.480146271701041072e-02
-1.479559646299585807e-02
-1.478662297667796000e-02
-1.476577546615157055e-02
-1.476025947364542623e-02
-1.474864822888150018e-02
-1.473187631545233578e-02
-1.472830475061831512e-02
-1.471464854309195713e-02
-1.470302684064159204e-02
-1.469006566388517121e-02
-1.468031168346534132e-02
-1.467484545903013915e-02
-1.464681781335228083e-02
-1.463851790990761126e-02
-1.461508067798225619e-02
-1.460805933935505063e-02
-1.459601918307412705e-02
-1.458593389283482922e-02
-1.457617546352230065e-02
-1.456869132844068604e-02
-1.455454337525505237e-02
-1.454547828692431821e-02
-1.453110431460907792e-02
-1.452359138346756562e-02
-1.451027610169636217e-02
-1.449634858473677901e-02
-1.448189530318949592e-02
-1.447535465936139465e-02
-1.446708311208277919e-02
-1.444637614198993059e-02
-1.444535689924211774e-02
-1.442408951180201848e-02
-1.440612962150705778e-02
-1.440039267438641968e-02
-1.438453327697822304e-02
-1.437429490266531329e-02
-1.437252562008087264e-02
-1.435335953572033918e-02
-1.433755254880658692e-02
-1.432860417939268993e-02
-1.431977801102532477e-02
-1.431426078512063049e-02
-1.431051926938087249e-02
-1.428810610427125316e-02
-1.426785049222240032e-02
-1.425903035250447592e-02
-1.424668769874257168e-02
-1.423018784359700306e-02
-1.422335357026743852e-02
-1.420538487254116577e-02
-1.419359160240038498e-02
-1.418753416390294841e-02
-1.417699630434718361e-02
-1.415613631293780039e-02
-1.414633544231022610e-02
-1.413191843199562703e-02
-1.412287927059105441e-02
-1.411824907847006316e-02
-1.408986807833628729e-02
-1.408515744841098982e-02
-1.407583996840372498e-02
-1.406409533549582425e-02
-1.404146169621325879e-02
-1.403695948487712619e-02
-1.402263330047215373e-02
-1.400804529783356012e-02
-1.399283099608167324e-02
-1.398049416358668195e-02
-1.397690357024011787e-02
-1.396250240583885027e-02
-1.394693390082732409e-02
-1.394290345242182871e-02
-1.393266682963861802e-02
-1.392516817141395413e-02
-1.390948606380712493e-02
-1.390691265645074837e-02
-1.388827702424177968e-02
-1.388047003423600878e-02
-1.387385706139204755e-02
-1.387188995536650649e-02
-1.383491720822907500e-02
-1.382902394838472770e-02
-1.382613722621703345e-02
-1.382137590121715331e-02
-1.379754139994962547e-02
-1.379049519901304199e-02
-1.376568443409770248e-02
-1.375622814876162336e-02
-1.375134938892280667e-02
-1.374556651535502327e-02
-1.373056936820035712e-02
-1.372879039484867225e-02
-1.370951433654646334e-02
-1.369870023040689611e-02
-1.369269300068415296e-02
-1.366357906469709005e-02
-1.365299137764369730e-02
-1.363761088777590280e-02
-1.363228593477044948e-02
-1.361988515172318781e-02
-1.361043622421664878e-02
-1.360316507238579220e-02
-1.358602779049020159e-02
-1.357946603686574494e-02
-1.355337152905397580e-02
-1.354796137189032135e-02
-1.353898011321008621e-02
-1.353116387806380105e-02
-1.352849305831699267e-02
-1.350405170274507349e-02
-1.348312941635745887e-02
-1.347990822403699607e-02
-1.346879527304026269e-02
-1.345326277742459053e-02
-1.344215547201788041e-02
-1.343485241599451374e-02
-1.341063821943161427e-02
-1.340528973485116682e-02
-1.339506218661112857e-02
-1.337974075027889564e-02
-1.337199897478433264e-02
-1.335881407656885900e-02
-1.335099473746295673e-02
-1.332841561402922648e-02
-1.331191532674133593e-02
-1.330689333958134934e-02
-1.330237021642086126e-02
-1.329675483921494150e-02
-1.327739272998354481e-02
-1.326517440029365003e-02
-1.326248404535887437e-02
-1.324001169586327964e-02
-1.322198354356840522e-02
-1.321543228072108445e-02
-1.319975297420664107e-02
-1.318851215643593311e-02
-1.318126098479141528e-02
-1.316163789013694019e-02
-1.315557771466044357e-02
-1.315220601996375249e-02
-1.312347428805202276e-02
-1.311614414576742216e-02
-1.310488095534959041e-02
-1.309636081174547773e-02
-1.309180806836157673e-02
-1.307597096446147522e-02
-1.306301722249664232e-02
-1.305520119023395598e-02
-1.304929378328958944e-02
-1.302675921039592177e-02
-1.301679311989359378e-02
-1.301327502921531543e-02
-1.300252945243846048e-02
-1.298415688243831356e-02
-1.297580994425071022e-02
-1.296676914158054195e-02
-1.295444192342334877e-02
-1.293874580733384017e-02
-1.293607264682064550e-02
-1.291096251694401342e-02
-1.290144135225976263e-02
-1.288634841745286974e-02
-1.286622625141448095e-02
-1.286118700967556205e-02
-1.285383744727866540e-02
-1.284246965261442996e-02
-1.282916050889945647e-02
-1.282047619521403670e-02
-1.281434694154981457e-02
-1.278912801289108780e-02
-1.278578378822423089e-02
-1.277030264602233012e-02
-1.276276860369768285e-02
-1.275044298711330848e-02
-1.274579738586892330e-02
-1.272263608150608905e-02
-1.270414194494032256e-02
-1.269079404878697970e-02
-1.268305528797714077e-02
-1.265514047363577865e-02
-1.265350276494089932e-02
-1.264522315154292809e-02
-1.263987110465211727e-02
-1.262545988752977744e-02
-1.261644713538911944e-02
-1.258763347869268356e-02
-1.258435468824531389e-02
-1.257742727094987578e-02
-1.256716954983114198e-02
-1.255682797539656170e-02
-1.253691947925714145e-02
-1.253143783333393602e-02
-1.252640814965963467e-02
-1.251417833909279631e-02
-1.250421428490491871e-02
-1.248825129093075748e-02
-1.248446625250179687e-02
-1.246762478565646703e-02
-1.244704287191555903e-02
-1.244000853759297254e-02
-1.243631243265877484e-02
-1.241831863660863844e-02
-1.240115287280446621e-02
-1.239664736776155407e-02
-1.237967568026868137e-02
-1.237739531685144723e-02
-1.235814721028205554e-02
-1.235219573362822398e-02
-1.234548810143112907e-02
-1.233023471173075314e-02
-1.232185726912532475e-02
-1.231019608217867600e-02
-1.229809577959292688e-02
-1.228964644922728167e-02
-1.228263443867580462e-02
-1.226797274481264410e-02
-1.225572029085333914e-02
-1.224038205508629074e-02
-1.222850290382460070e-02
-1.221635920780933526e-02
-1.220039614532092420e-02
-1.219279662731767577e-02
-1.217252824927600452e-02
-1.216412957200269096e-02
-1.215550536709919527e-02
-1.214738791498387593e-02
-1.212016730629769667e-02
-1.211278060533507728e-02
-1.209941984498494327e-02
-1.208619483567105468e-02
-1.207928541811675860e-02
-1.207585678803380080e-02
-1.205705265147910543e-02
-1.205577029318616322e-02
-1.203692476327455907e-02
-1.200753030760107198e-02
-1.199410402945771947e-02
-1.198444169779686042e-02
-1.197353053553559810e-02
-1.196930791840433717e-02
-1.194824624862941831e-02
-1.193603561184597428e-02
-1.192829529790392917e-02
-1.191766085897869032e-02
-1.190990921433551786e-02
-1.190181639567350347e-02
-1.189541701069840585e-02
-1.188388622892067037e-02
-1.188294895743954860e-02
-1.185903172788752014e-02
-1.185069510136210758e-02
-1.183266959125220397e-02
-1.182764822397591731e-02
-1.180642621801419878e-02
-1.180156520101041662e-02
-1.179282029916134400e-02
-1.178354758795580048e-02
-1.176868834981165124e-02
-1.175096657579091652e-02
-1.174807245418943435e-02
-1.173506507743585225e-02
-1.172654387881880145e-02
-1.171969428850022643e-02
-1.169360200053562449e-02
-1.168764162257443506e-02
-1.168403195996309263e-02
-1.167147821548703002e-02
-1.165670280057037878e-02
-1.164797305241532799e-02
-1.162404153379298366e-02
-1.161986683689830713e-02
-1.161938357730243898e-02
-1.159957905492248198e-02
-1.158543797031622025e-02
-1.157488129750602890e-02
-1.156515247839626226e-02
-1.154051295403174526e-02
-1.153480856250616027e-02
-1.152412992078513665e-02
-1.151837803999500309e-02
-1.148585681084657306e-02
-1.148110911172259274e-02
-1.147446227835713373e-02
-1.146142321382420670e-02
-1.145136135779767361e-02
-1.144408074343977733e-02
-1.142813299672434946e-02
-1.141486847964126583e-02
-1.140500869415889129e-02
-1.138838908755884782e-02
-1.137899812566667279e-02
-1.136490723520225399e-02
-1.135200773127029161e-02
-1.134256235788730360e-02
-1.132656956329200493e-02
-1.130540107517744031e-02
-1.128959319658232041e-02
-1.128557113568967596e-02
-1.127687506039778964e-02
-1.127296349894749139e-02
-1.126455740211679268e-02
-1.124676141682193209e-02
-1.124440355374198286e-02
-1.122807657560606631e-02
-1.122329614224096273e-02
-1.121853078255991010e-02
-1.120517310437779690e-02
-1.119800769066089940e-02
-1.117723395983777346e-02
-1.116657912705079636e-02
-1.114895961663600610e-02
-1.114224565838334291e-02
-1.113053645900727306e-02
-1.111350906124686233e-02
-1.111207266434552365e-02
-1.109628943981738614e-02
-1.108391867431521294e-02
-1.107354914235145205e-02
-1.106479918486999448e-02
-1.104487536859904973e-02
-1.103101379036611207e-02
-1.102535970173057489e-02
-1.100408861594875942e-02
-1.099846447911539959e-02
-1.098823282957542280e-02
-1.097818284410054246e-02
-1.095818533599843270e-02
-1.095111649949767618e-02
-1.094255341331742959e-02
-1.093313000915274724e-02
-1.091511038081222074e-02
-1.090051369183561714e-02
-1.088685782176909700e-02
-1.087535052416602199e-02
-1.086209583820937907e-02
-1.084965216184050063e-02
-1.083686135827791053e-02
-1.082696710949113128e-02
-1.081732506350968626e-02
-1.079611488767043270e-02
-1.078828143066523637e-02
-1.078175525445670968e-02
-1.076392673056905669e-02
-1.075744453030755277e-02
-1.074192944655866233e-02
-1.073520998931418169e-02
-1.072779711687693593e-02
-1.071232008136746572e-02
-1.069110218083385577e-02
-1.067929354586510948e-02
-1.066842054204691914e-02
-1.066120779429860499e-02
-1.064869497676376731e-02
-1.063638075179931808e-02
-1.061719404874802986e-02
-1.061152078463917237e-02
-1.058656605543278895e-02
-1.057510485227544650e-02
-1.056716226925857871e-02
-1.055542240010989841e-02
-1.053954787503250112e-02
-1.052708375757654968e-02
-1.051338459627981781e-02
-1.051007141302698344e-02
-1.049878730495487633e-02
-1.048502575853940688e-02
-1.047582403329655465e-02
-1.046520466010322781e-02
-1.045914018248525479e-02
-1.044528477287748336e-02
-1.044259827038598876e-02
-1.041661705735785759e-02
-1.040270341719276570e-02
-1.039795208683164107e-02
-1.037838321141137943e-02
-1.036724786305223689e-02
-1.035893054086578502e-02
-1.034954799125525904e-02
-1.034230264548635647e-02
-1.032534750490501918e-02
-1.031195471157470012e-02
-1.029106593677445169e-02
-1.027856983241967614e-02
-1.027791566584837502e-02
-1.026598909413481420e-02
-1.024608636488102964e-02
-1.024504950021648542e-02
-1.022654312539800214e-02
-1.022317548092296913e-02
-1.020127311778915025e-02
-1.019253664007291338e-02
-1.018501466946336587e-02
-1.017547565477150417e-02
-1.016505445141299702e-02
-1.015169656081926775e-02
-1.014544232837047422e-02
-1.013167191182742788e-02
-1.012495232432691905e-02
-1.010955151726877776e-02
-1.009601122349523816e-02
-1.008045517599634455e-02
-1.007082115014956702e-02
-1.006426352091605025e-02
-1.004776127972462074e-02
-1.003915345408432080e-02
-1.002519195245252237e-02
-1.001428909770826770e-02
-1.000761753423082268e-02
-9.993374566384577440e-03
-9.981912342199167343e-03
-9.977248657840803725e-03
-9.964082105484162177e-03
-9.958349540380412313e-03
-9.945627483314040118e-03
-9.925176954380360295e-03
-9.922198155845635137e-03
-9.913043359577183855e-03
-9.901292359921404218e-03
-9.883372031979670291e-03
-9.867697918900603105e-03
-9.843966685228439095e-03
-9.838107078782964976e-03
-9.826462141465736044e-03
-9.814161548998306950e-03
-9.804391159044967274e-03
-9.792730075813521617e-03
-9.777559903088678395e-03
-9.768854572057478203e-03
-9.757554673728491279e-03
-9.743893383673984943e-03
-9.736226685658960767e-03
-9.721259906095597314e-03
-9.705840891720940444e-03
-9.698285657047112096e-03
-9.694592099435017651e-03
-9.675948509580839518e-03
-9.667530910973665126e-03
-9.649672430186828631e-03
-9.643504986854317673e-03
-9.638592091648107152e-03
-9.620791894327823668e-03
-9.614888592600040473e-03
-9.607633912720653369e-03
-9.589798823771117364e-03
-9.576462990526835029e-03
-9.564454522436177664e-03
-9.538615577658587918e-03
-9.531973800290249876e-03
-9.521692023261307813e-03
-9.507418199960787630e-03
-9.501410952483219097e-03
-9.483961702655557824e-03
-9.471641970860200654e-03
-9.469332594909923850e-03
-9.457513358772290379e-03
-9.448385671635972649e-03
-9.429533983994375923e-03
-9.413610985640474826e-03
-9.397669806393421643e-03
-9.378751762981724083e-03
-9.367081751538108847e-03
-9.357624057097890802e-03
-9.344404217968477200e-03
-9.336554651125733573e-03
-9.328300692333646449e-03
-9.318418061484645687e-03
-9.310214362272972721e-03
-9.294093913322448719e-03
-9.279154765875957667e-03
-9.276539331367794627e-03
-9.266401958696574015e-03
-9.250837550240337270e-03
-9.240198670337124165e-03
-9.216349084114811019e-03
-9.207101203050377380e-03
-9.192296126712212745e-03
-9.188558691759496355e-03
-9.182467118527271044e-03
-9.160332109878349671e-03
-9.150219958615840588e-03
-9.147957520188626512e-03
-9.140575906794734529e-03
-9.127970352317521519e-03
-9.120695868043565691e-03
-9.105992390626121979e-03
-9.089226606199818370e-03
-9.075336402238509681e-03
-9.060020418650810425e-03
-9.044835623720354212e-03
-9.039299499864400511e-03
-9.027934907083479121e-03
-9.015793489029866326e-03
-8.999636503111169139e-03
-8.983423293814463140e-03
-8.978534071859306520e-03
-8.958317032507712163e-03
-8.950405148235446307e-03
-8.943397452301077299e-03
-8.937823317123866351e-03
-8.926142435159573063e-03
-8.913025791399992181e-03
-8.903912695644472519e-03
-8.895269702391350730e-03
-8.887059572243533045e-03
-8.867263287398452487e-03
-8.850145710111917419e-03
-8.846922956068925536e-03
-8.836284519475545718e-03
-8.821975679104476775e-03
-8.812796424381957872e-03
-8.796291124701538511e-03
-8.784012879500369131e-03
-8.776902029087096935e-03
-8.767720755537139476e-03
-8.747666362522138472e-03
-8.735559065787906752e-03
-8.727082908138894535e-03
-8.719781539243770530e-03
-8.697874461263688239e-03
-8.687473622788460803e-03
-8.676777063330531892e-03
-8.672442463355356512e-03
-8.661087363993680288e-03
-8.641614415993231768e-03
-8.631212002516569504e-03
-8.627578561009235925e-03
-8.606811602779623760e-03
-8.590433988979379043e-03
-8.582153095585937086e-03
-8.571258559427530344e-03
-8.557583022148679275e-03
-8.544632226634679695e-03
-8.540567769896534323e-03
-8.535303208914879480e-03
-8.522956207173720822e-03
-8.510063410194335098e-03
-8.487770512926401389e-03
-8.473305837185474143e-03
-8.469801423479028646e-03
-8.461591660204270671e-03
-8.445981847994915581e-03
-8.438987729979807728e-03
-8.430812395233105994e-03
-8.406655616954250565e-03
-8.398443670796118532e-03
-8.368112208931299811e-03
-8.363231604848198053e-03
-8.356169956074493976e-03
-8.336254452228963885e-03
-8.321687664075927415e-03
-8.311417468856607815e-03
-8.306381945513335863e-03
-8.299859186658320453e-03
-8.290596006698736087e-03
-8.278260592756686576e-03
-8.271289224155681241e-03
-8.263983632081139952e-03
-8.252232992484953567e-03
-8.245963089021507431e-03
-8.232937207120538670e-03
-8.222404844919123379e-03
-8.203288456770291281e-03
-8.195251213160309467e-03
-8.184650844648810875e-03
-8.171026818939330916e-03
-8.163833828971900353e-03
-8.143612718817389018e-03
-8.138453769438613872e-03
-8.127931470725408003e-03
-8.109991609931282985e-03
-8.087152947712755724e-03
-8.081082598370203929e-03
-8.079618767968060888e-03
-8.057308545982438952e-03
-8.044666684595885853e-03
-8.036503341959877478e-03
-8.035146449626967557e-03
-8.024488422192749271e-03
-8.015433948111216900e-03
-7.995758843539951810e-03
-7.966484767198162009e-03
-7.956086278556234737e-03
-7.950512025410499950e-03
-7.939896839614352109e-03
-7.923268779535558304e-03
-7.919584199083090637e-03
-7.909394136066949521e-03
-7.888799459575823736e-03
-7.875224713928263842e-03
-7.870745905878717696e-03
-7.850237246776886613e-03
-7.845384259339227562e-03
-7.837149432533829785e-03
-7.821534991860917829e-03
-7.807839717568015869e-03
-7.798641534597222646e-03
-7.793939720417114581e-03
-7.776907852767911411e-03
-7.769335514604680526e-03
-7.765439586338768185e-03
-7.739133536002029690e-03
-7.726281549556457406e-03
-7.721853460516431289e-03
-7.698872512030219273e-03
-7.686697390835384169e-03
-7.679599139270687491e-03
-7.672702516902690784e-03
-7.662387775934587086e-03
-7.649965729898899891e-03
-7.644232233255471298e-03
-7.609641847956927219e-03
-7.606947579032852236e-03
-7.595765092542727803e-03
-7.581217235588272318e-03
-7.574674227417116379e-03
-7.559336758450024840e-03
-7.551838099091656709e-03
-7.536043131647962579e-03
-7.525156996647658358e-03
-7.516301277896125788e-03
-7.495337179018651819e-03
-7.490335627992034118e-03
-7.480349618657150534e-03
-7.475919033310213235e-03
-7.465608941197993120e-03
-7.460103517124644368e-03
-7.442027267055950635e-03
-7.429365601975962408e-03
-7.419344188418081076e-03
-7.412059772579415728e-03
-7.407263054778262523e-03
-7.392258599849349521e-03
-7.372617845002898962e-03
-7.354956414132807208e-03
-7.352776274480277152e-03
-7.342582506559724997e-03
-7.327129564667328454e-03
-7.318533304483426649e-03
-7.306724308795753409e-03
-7.294426714489127273e-03
-7.266811348024176942e-03
-7.256817228218331861e-03
-7.253368590555447915e-03
-7.242483045604708458e-03
-7.229972099477149916e-03
-7.222878126902476659e-03
-7.204971510337693230e-03
-7.196553011766054775e-03
-7.180154393211179986e-03
-7.172807171249490077e-03
-7.158240937269827464e-03
-7.145568973448618300e-03
-7.121559203463412313e-03
-7.114698592496526697e-03
-7.105330713525703779e-03
-7.086273779936591577e-03
-7.083216154153471056e-03
-7.070819496371727464e-03
-7.048754210425056677e-03
-7.043816481512615857e-03
-7.035411899790566803e-03
-7.025997530092226162e-03
-6.991992248241735153e-03
-6.987395650214084375e-03
-6.979979665111657461e-03
-6.965363113733413769e-03
-6.960259440071420167e-03
-6.937221459209691465e-03
-6.923024132364841154e-03
-6.913018762980754905e-03
-6.894701547199816316e-03
-6.885790315404732853e-03
-6.879211170823934518e-03
-6.867111461732605671e-03
-6.861374567009748127e-03
-6.852516832784844025e-03
-6.847188625035999232e-03
-6.829554094451434354e-03
-6.813031038334416145e-03
-6.794053888246748274e-03
-6.788808058127066003e-03
-6.775552087318920114e-03
-6.766148851444414580e-03
-6.756245851425396465e-03
-6.735462442655021365e-03
-6.725897734351754531e-03
-6.713557035820827412e-03
-6.698259557486901938e-03
-6.695056607518012903e-03
-6.683495628101332464e-03
-6.672941459413994636e-03
-6.662415934434257059e-03
-6.650977673371333276e-03
-6.641937015730903227e-03
-6.633850378832878425e-03
-6.619619261002324118e-03
-6.609335111396497098e-03
-6.592826881422375607e-03
-6.583039941747803603e-03
-6.563872844218832103e-03
-6.553650320956894149e-03
-6.541337680513237274e-03
-6.529240699601701614e-03
-6.516896066145777544e-03
-6.511134869163354155e-03
-6.503288029512221957e-03
-6.488842277603518172e-03
-6.480155448337410196e-03
-6.470986487074364968e-03
-6.457398994516194701e-03
-6.453906741283682580e-03
-6.426320977210520091e-03
-6.410993756307326041e-03
-6.400800533532868819e-03
-6.390816022161183163e-03
-6.378504844414129016e-03
-6.364615053301742043e-03
-6.358553002982575419e-03
-6.343584699090715207e-03
-6.333136123688326569e-03
-6.323757170478838674e-03
-6.317578193448525337e-03
-6.306102808545460681e-03
-6.289284810881839993e-03
-6.284997411504511522e-03
-6.265692477508022495e-03
-6.249736534893468587e-03
-6.237291745267548038e-03
-6.237129487960346719e-03
-6.230330160183761290e-03
-6.220584046433469405e-03
-6.211965478452707856e-03
-6.197545464000753235e-03
-6.168666391408644811e-03
-6.152124775679029822e-03
-6.139713001665630943e-03
-6.136214887362212433e-03
-6.123922559149147515e-03
-6.097830597164677346e-03
-6.088690347103381528e-03
-6.083332978437938632e-03
-6.072165876125801276e-03
-6.057289483254485463e-03
-6.045976699189076209e-03
-6.040650711191919431e-03
-6.032154916952525703e-03
-6.021487153060028907e-03
-6.006315260467132155e-03
-6.000490205947561773e-03
-5.980559173375726845e-03
-5.976967382904568860e-03
-5.963397337788112207e-03
-5.962320475461274638e-03
-5.951465928357463353e-03
-5.931304173181994877e-03
-5.921725314754461289e-03
-5.910275318524504939e-03
-5.892068067462619130e-03
-5.880063038035898693e-03
-5.872973252505686581e-03
-5.850056807663678304e-03
-5.845508406906674281e-03
-5.826125374045726391e-03
-5.817850069837537941e-03
-5.801806152397559480e-03
-5.794981426975986949e-03
-5.782780147939398097e-03
-5.777930479684806331e-03
-5.762628178605483376e-03
-5.755365343571156034e-03
-5.730887575495419162e-03
-5.718447456108416427e-03
-5.707493339321689785e-03
-5.699824169607597968e-03
-5.692252626292887419e-03
-5.672492213667557071e-03
-5.662243403387196006e-03
-5.640359834932634486e-03
-5.632522872828837901e-03
-5.623551679535876424e-03
-5.604885544718357648e-03
-5.595483171866727501e-03
-5.588643332224835225e-03
-5.584839474533337400e-03
-5.568391298351432761e-03
-5.562476288787004952e-03
-5.553869345226253307e-03
-5.526281992391107734e-03
-5.520111573762059853e-03
-5.505269844088750419e-03
-5.499329702197991443e-03
-5.491302202209502603e-03
-5.470495593738272655e-03
-5.461278727696944335e-03
-5.461165222385877538e-03
-5.437701231414043823e-03
-5.415209524978176203e-03
-5.411613908396423200e-03
-5.403639470193455363e-03
-5.394952811130587778e-03
-5.379094941865142365e-03
-5.366795395682827374e-03
-5.352251544388397786e-03
-5.351033134377208844e-03
-5.342769558409815600e-03
-5.336386099829920626e-03
-5.330654094096387574e-03
-5.308769713470135043e-03
-5.296510683037047862e-03
-5.275683676685877233e-03
-5.266364883714624856e-03
-5.256420585018128921e-03
-5.242569101629540596e-03
-5.230368019626230325e-03
-5.220910974049947084e-03
-5.211912598816093034e-03
-5.206669525726986825e-03
-5.182452810726295711e-03
-5.177244257332236366e-03
-5.162014431262629266e-03
-5.155659863650768893e-03
-5.145644511165781143e-03
-5.133027910356663392e-03
-5.126231356499644232e-03
-5.112377826404640446e-03
-5.098615026862401978e-03
-5.086923882394039920e-03
-5.074006523906826605e-03
-5.058454213413499101e-03
-5.056258112360351165e-03
-5.054008986516700386e-03
-5.023697686418415742e-03
-5.015164842778918608e-03
-4.998166562821731995e-03
-4.986120768637025691e-03
-4.979108568011286762e-03
-4.961385781800359274e-03
-4.945350408317117363e-03
-4.935294067463347201e-03
-4.921758534289277787e-03
-4.911955219883135104e-03
-4.898468158257257565e-03
-4.893091002793364952e-03
-4.881665699984216733e-03
-4.875513108792139949e-03
-4.861032420077182614e-03
-4.856946793277583385e-03
-4.844232682587434891e-03
-4.815606229143426509e-03
-4.814771673991274925e-03
-4.800986721211403241e-03
-4.783360296623295760e-03
-4.777887218043397333e-03
-4.755267665941698141e-03
-4.749401729986779674e-03
-4.724723506463024414e-03
-4.719480602361270094e-03
-4.700897624462518909e-03
-4.694769972693524362e-03
-4.686231486880798602e-03
-4.678169444048613235e-03
-4.663627832124789263e-03
-4.653024320347892706e-03
-4.640954328718221999e-03
-4.634394652885703847e-03
-4.625929275818924102e-03
-4.588062458513703090e-03
-4.583754318831512187e-03
-4.573647236591787957e-03
-4.563987756449533473e-03
-4.554272102949757928e-03
-4.533774767190579258e-03
-4.528828396412887258e-03
-4.518333463519652593e-03
-4.516587122227716522e-03
-4.489639015522767229e-03
-4.483779494983852754e-03
-4.476106727994283441e-03
-4.462964645607248038e-03
-4.459982977142590288e-03
-4.445258689093456450e-03
-4.433341843677884864e-03
-4.431441025773585896e-03
-4.408443457081967498e-03
-4.380608635290467179e-03
-4.374667228025347354e-03
-4.368606406765257466e-03
-4.356880955937530997e-03
-4.339577198473137942e-03
-4.329374207292957522e-03
-4.303673159618881527e-03
-4.293811550530324261e-03
-4.281779194141049905e-03
-4.280643355185381749e-03
-4.266164564578484031e-03
-4.257763510929657436e-03
-4.238185710626229952e-03
-4.218791701284002604e-03
-4.211854161223438364e-03
-4.207437114633560959e-03
-4.202092447612187920e-03
-4.190283017681567523e-03
-4.183755724145921118e-03
-4.179813262364551196e-03
-4.160892910763214214e-03
-4.139545796866317406e-03
-4.128610004408811429e-03
-4.118783818584853540e-03
-4.105474879376652675e-03
-4.100002466625507491e-03
-4.082308247209120999e-03
-4.058303655695011392e-03
-4.051520104875083739e-03
-4.027762380223676164e-03
-4.022587612651146172e-03
-4.010280563078116867e-03
-4.010024846469950610e-03
-3.995738726005504393e-03
-3.979524334827122534e-03
-3.963714511836885501e-03
-3.957551359324906759e-03
-3.953897193101518770e-03
-3.935925198773504441e-03
-3.921640227633527154e-03
-3.910035492375618649e-03
-3.893858190391508156e-03
-3.880857012949434637e-03
-3.872035608773916060e-03
-3.864865300272274373e-03
-3.861242640296996820e-03
-3.844092524954906276e-03
-3.835137111184105940e-03
-3.829760125207887222e-03
-3.814545490411158646e-03
-3.801300941643298570e-03
-3.789854087570598828e-03
-3.770371929777083242e-03
-3.765542725968684667e-03
-3.760628795760445620e-03
-3.745087652939571576e-03
-3.739048276679063365e-03
-3.732822983282757523e-03
-3.714661476367980830e-03
-3.701741796550639396e-03
-3.691332914769418494e-03
-3.689816270397522358e-03
-3.665137621386038713e-03
-3.653092716221301162e-03
-3.632341966525232113e-03
-3.622597085985085341e-03
-3.620323294501320843e-03
-3.604094529312568129e-03
-3.601031524699094266e-03
-3.589677518608308526e-03
-3.573630700246799297e-03
-3.556543093553660162e-03
-3.552773214675591928e-03
-3.544986394908494765e-03
-3.529116403760801379e-03
-3.511888855525086006e-03
-3.500773967863551883e-03
-3.483739795880153034e-03
-3.475539551061918031e-03
-3.473216574474108365e-03
-3.466914192926578986e-03
-3.448161806076627256e-03
-3.433533177830905281e-03
-3.421114349403064914e-03
-3.407142949254371445e-03
-3.385843222492496141e-03
-3.382707095084813709e-03
-3.365817875884052901e-03
-3.348516947838026114e-03
-3.340873157250207059e-03
-3.331292571356697652e-03
-3.317273926394886940e-03
-3.301906569916190914e-03
-3.284338460740277021e-03
-3.283215355296659199e-03
-3.269444507623175955e-03
-3.251293289715878609e-03
-3.249382133976436160e-03
-3.224157708993452554e-03
-3.217541661736766923e-03
-3.211886331439650633e-03
-3.205232769531080050e-03
-3.188886079439179344e-03
-3.178055035405608075e-03
-3.166497181854688314e-03
-3.152695565528440547e-03
-3.140080682025619963e-03
-3.135471053835131583e-03
-3.122558151433807438e-03
-3.108483874760231691e-03
-3.107468663683499166e-03
-3.100667948697677367e-03
-3.092128492852369570e-03
-3.077747254427165569e-03
-3.067972205130831131e-03
-3.047180901554508159e-03
-3.043229844165079578e-03
-3.031847658458236561e-03
-3.008696841220098728e-03
-2.998203194152865292e-03
-2.987612272785461487e-03
-2.977650565278211481e-03
-2.972598577179436097e-03
-2.965556817322634320e-03
-2.950895841159623112e-03
-2.941386813143764822e-03
-2.920957093514364722e-03
-2.915187272463981571e-03
-2.900153385993420319e-03
-2.886851213032337604e-03
-2.876964849200580598e-03
-2.867098756891978129e-03
-2.849894578416556357e-03
-2.838333959942623830e-03
-2.829043752972992820e-03
-2.821473702810467499e-03
-2.812510673756790647e-03
-2.797640848042376449e-03
-2.792673043206350680e-03
-2.780107686516042342e-03
-2.769935805654155647e-03
-2.766038988768898532e-03
-2.734997399854333100e-03
-2.725333525952527980e-03
-2.715564107652140846e-03
-2.702751424089822052e-03
-2.694365986390639955e-03
-2.682483555555476018e-03
-2.678218955846189964e-03
-2.660352000139837303e-03
-2.657826218305819888e-03
-2.641283196966548452e-03
-2.635934292560482284e-03
-2.610260024165145243e-03
-2.602775981918908910e-03
-2.588073580474803403e-03
-2.571827353685024464e-03
-2.557628812715234679e-03
-2.540290041538495469e-03
-2.526945346062986486e-03
-2.508756798270561639e-03
-2.504248635575051507e-03
-2.499173987818154030e-03
-2.480145034599673393e-03
-2.468171991337642091e-03
-2.454662012118052905e-03
-2.444504307120981546e-03
-2.438916353943998416e-03
-2.420749237986324909e-03
-2.411580083842124189e-03
-2.400756327118447331e-03
-2.395665115940054379e-03
-2.385523933377403649e-03
-2.377994995370863451e-03
-2.363080209682594246e-03
-2.344474497602971885e-03
-2.334791921840273510e-03
-2.327332700981898927e-03
-2.310973108750918881e-03
-2.297991660614673304e-03
-2.284321025822350082e-03
-2.279243728715713013e-03
-2.255214063333510488e-03
-2.251770488224391631e-03
-2.236762834206901251e-03
-2.234599830321287728e-03
-2.230921705109578657e-03
-2.214025530431845690e-03
-2.194366438369760308e-03
-2.181026966933674593e-03
-2.174490566337949904e-03
-2.154511587579482912e-03
-2.145347420463294963e-03
-2.142020288909557424e-03
-2.125015293131221616e-03
-2.105172160415086369e-03
-2.089250963026145769e-03
-2.084328289913894849e-03
-2.069583104608974100e-03
-2.053564980642547111e-03
-2.044749661786582351e-03
-2.033630461176688664e-03
-2.026448087676657739e-03
-2.017305331291796566e-03
-2.005437337697202338e-03
-2.004403971992252398e-03
-1.976725984480454112e-03
-1.970477968224637610e-03
-1.969652364864182825e-03
-1.951279542652867294e-03
-1.945404195804106839e-03
-1.926013210056864988e-03
-1.916399665778306671e-03
-1.905243260410027784e-03
-1.901109557625069169e-03
-1.879106439432481901e-03
-1.868824961322818057e-03
-1.851188017465421609e-03
-1.835319540329366506e-03
-1.830215989446132285e-03
-1.817555297653539181e-03
-1.805254756428203988e-03
-1.795127906376259297e-03
-1.791759804332160311e-03
-1.781275963462058964e-03
-1.763590837406014966e-03
-1.750332416706468219e-03
-1.738633312162146671e-03
-1.713740342095315672e-03
-1.705113733519780794e-03
-1.689271408657266882e-03
-1.685754793816635067e-03
-1.680760899563177313e-03
-1.670459457231765477e-03
-1.657441830835215679e-03
-1.649176674681368526e-03
-1.634324526867153571e-03
-1.628089971560470195e-03
-1.615091301129772949e-03
-1.605140025773887924e-03
-1.589790261293938523e-03
-1.576710364999983627e-03
-1.567116566271925526e-03
-1.546587244747321677e-03
-1.544497362736041435e-03
-1.535152335693706904e-03
-1.526758383946252851e-03
-1.514689064241431238e-03
-1.490938693966020745e-03
-1.481683442682929508e-03
-1.480018911943409288e-03
-1.460738319018078935e-03
-1.445491231403528420e-03
-1.439208565029714837e-03
-1.423945349998817500e-03
-1.409340705926603876e-03
-1.396615706573262061e-03
-1.394098106092089839e-03
-1.387047711925937232e-03
-1.363530123733358579e-03
-1.348827130892488180e-03
-1.348096596171549644e-03
-1.334885715116168603e-03
-1.321448423625387614e-03
-1.308325255628156603e-03
-1.294564855419899629e-03
-1.282299948974136017e-03
-1.278198081752085491e-03
-1.267022665830480621e-03
-1.259681322605121778e-03
-1.247821376775815061e-03
-1.228496794433930894e-03
-1.218102294946704633e-03
-1.197739190893359895e-03
-1.179850632369805474e-03
-1.169313851195563636e-03
-1.161307154620455639e-03
-1.143983151167898837e-03
-1.131772473354247799e-03
-1.123379275401542587e-03
-1.110399732778988291e-03
-1.099780342831674362e-03
-1.084575646945251659e-03
-1.077368791116029012e-03
-1.067083720345946007e-03
-1.056723830392042318e-03
-1.052742917966337233e-03
-1.029216861808068817e-03
-1.026414159824629024e-03
-1.020250716797010959e-03
-1.005112377361089271e-03
-1.001145794496227648e-03
-9.851237873479967710e-04
-9.700212962372167791e-04
-9.551974542089947118e-04
-9.352015939074753703e-04
-9.299860313881358476e-04
-9.167499260052947019e-04
-8.938361932539495847e-04
-8.914901490967575004e-04
-8.836845874755638874e-04
-8.618702573710834702e-04
-8.551955063417771008e-04
-8.334735232884693534e-04
-8.269654706449525161e-04
-8.175780901651386046e-04
-8.120985918290968275e-04
-7.968603280223418572e-04
-7.833959221557051933e-04
-7.736188593251702716e-04
-7.656225599799726389e-04
-7.521574880224313198e-04
-7.453752548570447001e-04
-7.288705735198908187e-04
-7.245280709403112418e-04
-7.061243344998469063e-04
-6.965651006486939245e-04
-6.902467849526083832e-04
-6.798492147434553878e-04
-6.640344822188004592e-04
-6.527620907128550698e-04
-6.492223400219321316e-04
-6.321663585567294241e-04
-6.265292261548316421e-04
-6.041939242861504855e-04
-5.867480507667499623e-04
-5.774938258743811392e-04
-5.744036812061203978e-04
-5.535938048331634498e-04
-5.480485270060730940e-04
-5.376417206738592913e-04
-5.138617173406356819e-04
-5.090481984145467376e-04
-4.944991424603306651e-04
-4.801573971402461893e-04
-4.666917876452736369e-04
-4.558886847817467114e-04
-4.495638426455228487e-04
-4.379182845161422311e-04
-4.220097706968684026e-04
-4.142465042088205873e-04
-4.086220022962161469e-04
-3.996280710097388500e-04
-3.868647787334256183e-04
-3.736945784310607976e-04
-3.656354816121698548e-04
-3.572080646826458761e-04
-3.359265518536047601e-04
-3.277466592028488446e-04
-3.232079990869440866e-04
-3.088111222683542767e-04
-2.980602595361314666e-04
-2.764626953050408620e-04
-2.588351892256757214e-04
-2.464481070538482310e-04
-2.400459728394144232e-04
-2.146390558510624658e-04
-2.019600586142256127e-04
-1.925769959451872904e-04
-1.900888517275822753e-04
-1.693293426802411350e-04
-1.647012012079007715e-04
-1.554715160677899721e-04
-1.513799428369544398e-04
-1.322472430516086206e-04
-1.087152021700954485e-04
-1.036975633236791872e-04
-9.350834117632933484e-05
-8.679206250838955583e-05
-8.072188617730402527e-05
-5.365030003279258608e-05
-3.565200098756826641e-05
-2.466282947952147531e-05
-1.609678236128009310e-05
-1.091127597255270310e-05
-5.117628913919869404e-06
-1.063365813902539259e-06
1.406573622608764396e-05
2.672458186947501702e-05
3.246716507815383679e-05
4.420982373715132141e-05
6.345747448921468248e-05
7.878821593748641661e-05
9.093206877108794828e-05
9.861360782625894217e-05
1.041442789705415706e-04
1.202080704745811524e-04
1.310032318512233118e-04
1.482222439956881743e-04
1.636045677363417994e-04
1.715904920146504864e-04
1.817168222517095977e-04
1.926038812399832878e-04
2.062682241077418155e-04
2.158213917372031609e-04
2.253936785174270874e-04
2.373692654840109384e-04
2.494079235289548002e-04
2.537585256847663118e-04
2.642731948764298622e-04
2.674679675303548443e-04
2.907281364035174676e-04
3.138799793831470453e-04
3.213055745653337070e-04
3.301748333905396571e-04
3.378385706949149636e-04
3.432892648768670618e-04
3.725090923747398364e-04
3.756780194640318982e-04
3.923518697729888594e-04
3.981960322148037079e-04
4.089143216979285178e-04
4.149642455729685153e-04
4.440561431555689609e-04
4.574875285905388722e-04
4.711241405640498314e-04
4.828028880638490783e-04
4.952395290401812034e-04
4.977118573125660639e-04
5.132343254502513830e-04
5.219893280158371951e-04
5.346738208863444086e-04
5.534307413903039041e-04
5.566241522816373077e-04
5.724469624210359875e-04
5.774123651015039549e-04
5.947486235032828361e-04
6.073500058441094751e-04
6.193022888326127351e-04
6.226098589501849467e-04
6.357151948842565403e-04
6.406517857621141232e-04
6.581412644680595392e-04
6.654437206167762575e-04
6.770537895569583853e-04
6.958926123008524200e-04
7.227217050523870867e-04
7.321002777075924506e-04
7.386042318050511923e-04
7.582409222992025910e-04
7.689517045852967136e-04
7.733522404358983415e-04
7.843287685150301947e-04
7.903602685123689575e-04
8.117148320949119089e-04
8.237576148383829455e-04
8.426109337823506351e-04
8.493666950391554060e-04
8.527646745492556413e-04
8.596907297936384751e-04
8.657866685275461549e-04
8.816424450606152874e-04
8.901893415712014423e-04
9.028809651545621762e-04
9.213435552465343292e-04
9.302926933938970855e-04
9.510804730521460471e-04
9.659812461059735789e-04
9.735555161023978776e-04
9.832897271641050096e-04
9.928008301947621739e-04
9.987445346124612655e-04
1.011815811857330605e-03
1.018825369976494866e-03
1.037183608362191034e-03
1.058730203576052631e-03
1.065278435636973775e-03
1.080681583999043571e-03
1.089104451168665388e-03
1.102502789128656513e-03
1.121338653626735571e-03
1.128757161796611896e-03
1.144415117956154582e-03
1.147179217556304476e-03
1.154011292532730604e-03
1.167238158191474806e-03
1.176118435642470317e-03
1.185893241558877431e-03
1.202221210556075892e-03
1.214433703096817752e-03
1.222520991134234958e-03
1.227539188940196535e-03
1.245922648597408422e-03
1.251948521140799908e-03
1.255680993817953617e-03
1.282303328870582071e-03
1.287967949916479782e-03
1.302374383411630809e-03
1.307487171950394433e-03
1.319899021698711650e-03
1.339771205949469302e-03
1.353613728847902209e-03
1.358163516797739057e-03
1.375855963791194903e-03
1.388055647835451101e-03
1.395767917600987396e-03
1.412190132960344791e-03
1.427016571734052164e-03
1.438735051504047568e-03
1.451576739662230331e-03
1.453267259203694373e-03
1.455940419413326303e-03
1.469668556049130714e-03
1.489630006413777963e-03
1.496091617255890238e-03
1.508863657455783436e-03
1.518467735276363140e-03
1.525194085578107650e-03
1.531830604746209357e-03
1.545439415389482374e-03
1.562151084658180977e-03
1.569611771916668008e-03
1.579807199080573987e-03
1.587923586771289308e-03
1.597483870749649704e-03
1.605723508643963626e-03
1.626893376921401124e-03
1.650536399476432159e-03
1.659877316055158314e-03
1.670391753145150648e-03
1.683947325782975124e-03
1.701070836240270445e-03
1.709342011758652191e-03
1.727897051132742945e-03
1.732954649627249655e-03
1.748334213374336255e-03
1.753764972492743990e-03
1.762829499438733905e-03
1.768188049689867203e-03
1.784509794969635355e-03
1.799855425974772327e-03
1.810335135950802421e-03
1.824141555808733717e-03
1.833511523929187703e-03
1.860587746248421048e-03
1.864328175641305485e-03
1.870701263806784365e-03
1.881581729026471361e-03
1.888264434331987651e-03
1.903877713276436179e-03
1.907230543495841424e-03
1.939982033470788458e-03
1.944002742271966344e-03
1.958327880440424718e-03
1.964452453708853685e-03
1.975253469757576319e-03
1.985426467603523815e-03
1.995345512404544941e-03
2.004050922398969981e-03
2.032977553314496699e-03
2.034201129505253114e-03
2.045079372341607193e-03
2.059284222199142533e-03
2.082243437302622180e-03
2.092272062564626278e-03
2.100040449041051804e-03
2.106163914324554742e-03
2.125326814305716905e-03
2.137569508764480819e-03
2.144032610185031551e-03
2.164196223323755497e-03
2.173015718741011515e-03
2.174509923481282581e-03
2.201903355899370585e-03
2.222921399771704554e-03
2.228435405228490485e-03
2.242176648087346180e-03
2.245698325475886659e-03
2.272663174711586631e-03
2.276709709951807437e-03
2.285184678910590073e-03
2.299481894073973631e-03
2.312171684540231809e-03
2.317634524708622745e-03
2.328456631612518812e-03
2.349981369892284455e-03
2.352960963232564318e-03
2.359811788153254319e-03
2.365317350094542359e-03
2.392370287210565660e-03
2.398295719333254361e-03
2.411736894975480272e-03
2.421312417207055478e-03
2.443922367403428275e-03
2.453530374250501023e-03
2.465032914150566690e-03
2.468151258256723324e-03
2.485127595353964214e-03
2.492090944427260979e-03
2.506435393681505364e-03
2.518685255851027538e-03
2.524237041686472338e-03
2.539986933305149464e-03
2.564263953025003318e-03
2.572435645912862778e-03
2.583890255719145657e-03
2.588883869313440833e-03
2.607404800977597414e-03
2.616394149504208677e-03
2.621671667035530007e-03
2.633692102386953060e-03
2.644993283501262393e-03
2.655887397343570377e-03
2.662565501783065169e-03
2.677387284159282732e-03
2.682020272459229027e-03
2.697813335438670190e-03
2.706061537498249958e-03
2.711489343650064221e-03
2.735010421762551491e-03
2.740334819699319358e-03
2.769655049297492511e-03
2.778302329977333507e-03
2.785164549271967882e-03
2.789512872093558027e-03
2.815143561813615580e-03
2.828660029885521343e-03
2.838154929009795158e-03
2.845692359049523112e-03
2.864711071479619786e-03
2.870704256681788635e-03
2.878002407706026222e-03
2.886887810923888242e-03
2.895668524671879407e-03
2.914943687283233498e-03
2.922845690497777316e-03
2.934169302942934987e-03
2.949364109393948219e-03
2.958662610495099710e-03
2.969729765761375262e-03
2.986028168472820710e-03
2.989320172947118603e-03
2.992856736860949329e-03
3.003938415257201289e-03
3.033313471434373465e-03
3.037520966177542636e-03
3.049272652902945691e-03
3.072964979260184304e-03
3.077839782453961615e-03
3.090796166886233820e-03
3.105301748063338252e-03
3.113677615553589462e-03
3.126130236801361040e-03
3.139051969943240650e-03
3.143685442533850072e-03
3.159265368922248296e-03
3.170401185890292517e-03
3.180736145369900125e-03
3.187253116269272990e-03
3.195972775807853772e-03
3.213293064586841830e-03
3.225125970380993135e-03
3.230907702391427883e-03
3.247683369519027696e-03
3.266881011024735937e-03
3.277274701382615341e-03
3.289686145355463776e-03
3.299796659873344140e-03
3.307158926229847307e-03
3.315634718925930535e-03
3.326626515378239279e-03
3.342375110353679180e-03
3.349189328863355630e-03
3.350944925509635741e-03
3.371971737886281240e-03
3.385303728214217323e-03
3.398533572979978157e-03
3.411419084597522300e-03
3.417479088697439327e-03
3.435991574971208884e-03
3.441551490657057677e-03
3.472665946454234209e-03
3.476545872161174167e-03
3.499954721023657012e-03
3.500343607114098088e-03
3.513969242253667247e-03
3.527613936527396188e-03
3.531168398482775750e-03
3.536101261758684000e-03
3.543219529879293450e-03
3.549897146956360050e-03
3.569134469463497439e-03
3.577468869585931355e-03
3.597064949646011645e-03
3.619605244825130352e-03
3.634128628146937601e-03
3.639466183646633546e-03
3.651695597294168927e-03
3.659055680286071865e-03
3.683978284770073053e-03
3.694975761765417754e-03
3.705932538644374219e-03
3.707120418089571157e-03
3.716466770469939451e-03
3.724192659878999834e-03
3.730250693571579568e-03
3.745465357346877688e-03
3.762089980973992720e-03
3.774397765207271327e-03
3.785640746993612638e-03
3.804883643324374898e-03
3.812280866162143234e-03
3.825182731570009320e-03
3.826953394651000373e-03
3.842900470093835175e-03
3.864661433629901222e-03
3.869514863513834335e-03
3.878843133657550180e-03
3.891619569437509973e-03
3.909332630558925992e-03
3.920093919605183164e-03
3.940762507248229962e-03
3.947507652627857411e-03
3.953839944603909640e-03
3.966892384888731637e-03
3.985443179139847025e-03
4.001645224680661084e-03
4.014250272341590708e-03
4.020057743391480809e-03
4.029349737398046916e-03
4.040039020407171222e-03
4.066125448929036601e-03
4.068382966997852179e-03
4.079436339882724916e-03
4.093105970912058744e-03
4.101271365240022337e-03
4.104209632440791733e-03
4.129620384513754683e-03
4.136926084963354899e-03
4.154808452376868022e-03
4.166754033445796424e-03
4.180133897992932557e-03
4.189982008246606604e-03
4.200274395563974306e-03
4.201813844899204842e-03
4.213282027923481721e-03
4.235637545413450944e-03
4.251044626483735378e-03
4.261262842399859974e-03
4.272522990308003088e-03
4.281748872971946618e-03
4.300390142191634624e-03
4.312799261456889965e-03
4.322654499944400541e-03
4.333549303558781318e-03
4.342231639972549129e-03
4.351233074026905623e-03
4.371153977611064168e-03
4.371674662490887542e-03
4.382239458932624121e-03
4.390670383686567924e-03
4.415232136449676048e-03
4.425763006868310701e-03
4.434628569305376633e-03
4.443170045328181939e-03
4.461907796724173814e-03
4.464789307588923339e-03
4.490140459868452449e-03
4.492894611708764252e-03
4.504371634561077364e-03
4.529011827054119088e-03
4.532965347495587771e-03
4.547562460892107250e-03
4.549964449028165436e-03
4.560953816411583706e-03
4.571966380882530601e-03
4.583150406850589054e-03
4.591063775517822965e-03
4.607683667046502674e-03
4.623304920033322052e-03
4.630702026160393725e-03
4.638988092857176948e-03
4.643792691842674181e-03
4.675003158859325492e-03
4.692120903174112900e-03
4.699577695561452106e-03
4.711328248780954908e-03
4.717429923478844156e-03
4.728547164338181563e-03
4.733754390243094523e-03
4.747433969324310610e-03
4.760176823206396790e-03
4.764537524748313491e-03
4.780850333267916419e-03
4.789906103838836859e-03
4.807100689680543493e-03
4.813867741436383962e-03
4.829824564778595342e-03
4.843712817517553670e-03
4.858924754693683123e-03
4.867758732105487152e-03
4.877814779638001141e-03
4.885764387164259759e-03
4.900175784386062716e-03
4.917311946625091412e-03
4.922778200233401957e-03
4.933170576852552447e-03
4.944804874729258337e-03
4.960662078225874794e-03
4.985720556577255547e-03
5.000933442086519243e-03
5.002565785646728713e-03
5.010437038623083428e-03
5.030776835750538911e-03
5.041850719369078693e-03
5.046838034663159167e-03
5.058511406000054667e-03
5.077980596986220174e-03
5.084299851249973745e-03
5.105444060517272398e-03
5.111825964790983612e-03
5.117218428225656091e-03
5.127474270294252179e-03
5.133781195077513626e-03
5.146586105644279652e-03
5.156668866502511772e-03
5.171363084060021098e-03
5.181716677168934915e-03
5.195239304045140560e-03
5.206053373055852251e-03
5.208870867243031721e-03
5.225764427968682124e-03
5.244175188228172857e-03
5.260144941645394923e-03
5.268730211594963020e-03
5.280065623704310873e-03
5.286477192931904323e-03
5.291575651098556765e-03
5.314709956752539100e-03
5.327180196170122617e-03
5.331732241517950222e-03
5.346360198368871330e-03
5.352186017454685363e-03
5.367990266256894571e-03
5.385034071664906996e-03
5.400972610321352896e-03
5.410350783495110338e-03
5.420995468489064883e-03
5.434336661954863867e-03
5.448310129983757744e-03
5.454918373390127417e-03
5.467518139517291154e-03
5.475885688420001340e-03
5.487620887798638769e-03
5.502340667927207996e-03
5.506814988173736047e-03
5.530652259290891326e-03
5.541661302874367756e-03
5.553081936176873512e-03
5.573377182036043376e-03
5.588398400448335579e-03
5.594147432944729381e-03
5.605337001509114181e-03
5.617942348042970213e-03
5.631333565281948506e-03
5.638199226539297726e-03
5.648225365724679481e-03
5.655833220027828290e-03
5.668106047625021127e-03
5.688665607779530564e-03
5.696457236208762875e-03
5.713741226383850513e-03
5.718935902696675733e-03
5.744676756472777424e-03
5.760819250940074632e-03
5.764978151503064030e-03
5.779751230598983991e-03
5.789409786031485261e-03
5.798398836173279669e-03
5.818158704058717934e-03
5.824108177229114780e-03
5.844368343874861704e-03
5.864523925659836934e-03
5.872712624743869902e-03
5.887744688161167250e-03
5.890209241193655743e-03
5.904759758377786660e-03
5.914992954741349340e-03
5.925422909993760534e-03
5.936413556577091466e-03
5.944387456181532414e-03
5.953232139708886095e-03
5.966490122864986922e-03
5.982427124820333120e-03
5.991910321011928442e-03
5.998179526619573654e-03
6.005137912121594201e-03
6.017663053681010510e-03
6.031886625291249526e-03
6.044712809658292496e-03
6.051730824219392346e-03
6.062084302331349761e-03
6.072318845253221742e-03
6.080408312333862586e-03
6.091469230841028981e-03
6.104053265617970236e-03
6.117975959757548932e-03
6.126413105155992245e-03
6.144341336523084784e-03
6.156302436060301364e-03
6.163457293042018392e-03
6.178994242315938301e-03
6.199748296092599809e-03
6.200260213816977117e-03
6.217149072797856224e-03
6.225325724660890625e-03
6.238412206513721525e-03
6.253859971765640680e-03
6.263984506282016529e-03
6.275491360171525645e-03
6.277698855296887093e-03
6.286329440217619524e-03
6.300431940288675481e-03
6.320521538391410399e-03
6.328192921325637155e-03
6.347555026050055726e-03
6.349902452576050571e-03
6.375673984600038757e-03
6.393854164514600757e-03
6.406645294508683808e-03
6.415147695314649123e-03
6.424278310035780315e-03
6.432387271122108618e-03
6.440448881244009716e-03
6.443732203607166475e-03
6.461374047064760706e-03
6.466893347786051294e-03
6.480762975420994998e-03
6.493785796014062139e-03
6.500248637775818406e-03
6.512171724730841937e-03
6.516982980559082872e-03
6.543446976841615914e-03
6.553096442140582401e-03
6.561279052409052515e-03
6.571612528861958680e-03
6.575710065950368666e-03
6.592203072094238170e-03
6.609509979514427425e-03
6.629912578065888518e-03
6.632494279244671720e-03
6.643195438431281907e-03
6.664804143493574529e-03
6.672016290536320060e-03
6.682156340157618946e-03
6.695793085815027190e-03
6.713029748335652691e-03
6.722836332627102340e-03
6.732973335598579911e-03
6.740420469884489396e-03
6.755098173090612335e-03
6.764903397624311143e-03
6.771532381883660356e-03
6.792043561224869741e-03
6.796412086658709661e-03
6.815559025783124447e-03
6.828813269515288109e-03
6.839488037557628353e-03
6.863333785045500068e-03
6.872886186845783563e-03
6.876721865912371889e-03
6.891777440165114399e-03
6.899632304380121095e-03
6.907310870353455812e-03
6.918917898686260948e-03
6.929930013399032696e-03
6.948252473607474666e-03
6.951549783790922366e-03
6.966489369495398876e-03
6.977439430456089386e-03
6.990932851724196428e-03
7.005943997252739308e-03
7.007461537683556951e-03
7.014436989644989850e-03
7.026631241866254651e-03
7.044961710561903345e-03
7.052045025098152564e-03
7.070415420698805686e-03
7.081897970348915994e-03
7.090971295400705365e-03
7.101098223498414352e-03
7.107473258436580732e-03
7.127623357154999617e-03
7.141709974550713991e-03
7.146436482553086833e-03
7.157499309018655609e-03
7.171425072139525625e-03
7.179756516740964933e-03
7.189416047458985215e-03
7.199973949364113501e-03
7.203651341462946611e-03
7.214092248270631558e-03
7.226691118298878003e-03
7.254683457011523728e-03
7.255615375483415175e-03
7.273446910581238267e-03
7.278985554154016047e-03
7.305326839333547984e-03
7.315788333655592890e-03
7.328197593474750082e-03
7.338263670687128482e-03
7.349131547476184245e-03
7.367411108608501458e-03
7.374715562752209852e-03
7.392137797677500455e-03
7.397361092033594154e-03
7.408726276116495146e-03
7.419935410322153757e-03
7.429698324058597869e-03
7.433450910236227838e-03
7.448702267093598728e-03
7.459985838090987809e-03
7.482271549139662969e-03
7.490076757364350080e-03
7.494963746791982739e-03
7.498808891207686678e-03
7.509860276074198371e-03
7.520240648845488707e-03
7.544151360090955993e-03
7.550436338608190745e-03
7.558721766528220254e-03
7.576780696123330827e-03
7.592238131283790548e-03
7.607848012315565622e-03
7.617113590717594640e-03
7.634754622476647157e-03
7.649859864027330758e-03
7.652135760115585938e-03
7.669001723970059192e-03
7.674721068266832091e-03
7.682900030895833954e-03
7.694324499362081848e-03
7.707945905897906069e-03
7.718337551040788114e-03
7.725022563439543077e-03
7.731386359413450204e-03
7.752500578978527290e-03
7.761274261690209730e-03
7.767858295064045127e-03
7.789744478265026029e-03
7.809820880283813160e-03
7.815004541032843921e-03
7.823863735432923239e-03
7.831831269441869026e-03
7.838865243718351472e-03
7.865090199690005779e-03
7.870552503134564670e-03
7.875553412439062484e-03
7.889569819407804552e-03
7.904026916172424144e-03
7.926293157834274350e-03
7.932746241631039030e-03
7.936574723603484482e-03
7.958614346374293103e-03
7.967128791173339053e-03
7.972617681564597714e-03
7.989928496263065671e-03
7.998600274734202209e-03
8.008734219139279631e-03
8.020148914865243839e-03
8.039524189479785310e-03
8.047539855606411496e-03
8.054883335801676925e-03
8.064177395029570317e-03
8.077449893174326601e-03
8.107143107652481362e-03
8.110907914353704395e-03
8.115618653591449849e-03
8.128725245267698352e-03
8.158175836310843643e-03
8.162626377571369218e-03
8.173061553705951443e-03
8.194782023966284967e-03
8.201345419548311533e-03
8.207670997488258902e-03
8.228475241819965813e-03
8.233470134510645355e-03
8.235653166436096573e-03
8.242129119891306033e-03
8.259385633461679976e-03
8.270750135592253027e-03
8.282039053977174881e-03
8.297521702016030787e-03
8.311331273729849478e-03
8.331926899915353957e-03
8.344457041980890555e-03
8.357054943430475280e-03
8.374058365117564851e-03
8.377245355735807308e-03
8.390144199785953827e-03
8.399821745328328593e-03
8.400798082786153920e-03
8.415897117858894827e-03
8.421900751922950512e-03
8.439758808034436566e-03
8.451082181041569275e-03
8.462269628661422960e-03
8.474666041795808624e-03
8.487217565505966732e-03
8.504159914641928886e-03
8.513448148865510046e-03
8.529828721960508453e-03
8.538269538027165595e-03
8.546721589313577283e-03
8.557283763476253302e-03
8.570726390039695719e-03
8.573209334819975602e-03
8.586048334004725557e-03
8.606018969068818247e-03
8.613539411991666395e-03
8.632033766109215023e-03
8.635876151061760986e-03
8.643832307877297172e-03
8.653432140792560734e-03
8.678024342590129336e-03
8.695196876571942290e-03
8.699928118606592431e-03
8.715564492504879190e-03
8.732860922048724106e-03
8.743729872119854196e-03
8.748624652782865940e-03
8.764023713953017491e-03
8.774531386532946620e-03
8.787362351942662464e-03
8.803866458899856084e-03
8.813907052531932962e-03
8.827341164640623017e-03
8.833283528469459966e-03
8.845770867906055379e-03
8.849246557679879555e-03
8.860219554880199855e-03
8.881856457132242255e-03
8.885969338943700002e-03
8.901468231418407928e-03
8.917112492666634527e-03
8.931580563530105987e-03
8.936831159041647155e-03
8.959956620405162830e-03
8.962658974081327834e-03
8.969323778159621341e-03
8.978249603850241289e-03
8.987685575422010853e-03
9.011692180670605179e-03
9.018803628794924698e-03
9.024675544164084684e-03
9.032290327228964522e-03
9.057517804361925329e-03
9.065839562991007128e-03
9.076270528360630419e-03
9.083001946116664449e-03
9.099378754918285850e-03
9.102999349542284513e-03
9.129431259493392403e-03
9.134864864100089576e-03
9.155146641285250020e-03
9.164104250507676408e-03
9.183239644921070699e-03
9.205536963855509569e-03
9.211042597408070076e-03
9.219198710765874605e-03
9.223760871372999048e-03
9.247033621890499155e-03
9.255109181752818603e-03
9.269424153798111465e-03
9.277264382035577128e-03
9.280401167700236265e-03
9.296797479640017681e-03
9.310999211891490823e-03
9.313291976112969550e-03
9.331172594646885976e-03
9.335913876555079760e-03
9.353154222413284646e-03
9.363130275390096902e-03
9.375794919704860675e-03
9.406784060438100337e-03
9.415445203712347055e-03
9.415985832782858278e-03
9.422208777404794677e-03
9.431795912957285921e-03
9.441297158390815625e-03
9.456862339836891174e-03
9.473755941055872487e-03
9.482607126956310584e-03
9.502688165188732938e-03
9.506519778596178583e-03
9.510976908249590966e-03
9.517487387194600856e-03
9.550653060208691425e-03
9.555559756327824950e-03
9.573704197176069464e-03
9.584937808057636399e-03
9.591382383337510031e-03
9.599591345763602845e-03
9.620072683856450979e-03
9.629545718825183176e-03
9.643459022566358563e-03
9.667419713883851351e-03
9.669280471296448631e-03
9.679243504460088854e-03
9.686391558853812978e-03
9.706918039452505642e-03
9.714319121468695251e-03
9.722170714264233293e-03
9.736685262696997967e-03
9.741667094247397074e-03
9.755435192301598057e-03
9.774985706640648697e-03
9.784989428309909254e-03
9.792149252428605788e-03
9.802522369817878722e-03
9.820928570724751783e-03
9.824553026975602066e-03
9.840609872484806786e-03
9.848760252126997905e-03
9.857564517943506743e-03
9.866794338659778951e-03
9.882509485324653120e-03
9.887047939331261581e-03
9.904463654793194127e-03
9.908123056138196105e-03
9.916229127607978366e-03
9.939629154227136443e-03
9.953397195512803108e-03
9.962844633933043426e-03
9.970334129376978716e-03
9.983710789872368707e-03
9.994894829977785111e-03
1.001281024043287893e-02
1.003280037520637435e-02
1.003787236192160703e-02
1.005418965218030092e-02
1.005961992627268931e-02
1.006632060498918735e-02
1.007823198114871088e-02
1.009800686226047794e-02
1.011133839348676844e-02
1.011588327689921796e-02
1.012872203593950804e-02
1.015011354986289360e-02
1.016883888733050023e-02
1.017493976151828683e-02
1.019242332928027572e-02
1.019820670607846091e-02
1.020206999298001183e-02
1.021633988062764509e-02
1.022862529167128942e-02
1.025166006067501634e-02
1.026041040268271809e-02
1.026545522145017042e-02
1.028322673405174248e-02
1.029734687082772826e-02
1.031783921266504755e-02
1.032325451449700449e-02
1.033808546700726305e-02
1.034814953928003822e-02
1.035585113632203624e-02
1.036585939495576758e-02
1.039042595370909261e-02
1.039566960177196187e-02
1.040513471029902437e-02
1.041732835393077705e-02
1.042922442818905449e-02
1.043343508807453857e-02
1.044526848633947624e-02
1.046061114985341600e-02
1.046795479253886940e-02
1.047958768963558329e-02
1.049595041360323888e-02
1.050304251621786422e-02
1.051817006565902712e-02
1.053263214484462251e-02
1.054965322529904936e-02
1.055892931282470526e-02
1.056751661255950214e-02
1.057556470888421085e-02
1.057993199450252275e-02
1.060084166879932122e-02
1.060580054259674387e-02
1.061086393582627574e-02
1.061791077431151198e-02
1.065203598138597663e-02
1.065501738477159233e-02
1.066468013919247282e-02
1.067783891765194948e-02
1.068614368339709797e-02
1.070746524652277376e-02
1.071228830985521130e-02
1.073471946854315240e-02
1.075270395449756666e-02
1.076086193960301696e-02
1.076873082497126211e-02
1.077777585139205740e-02
1.078505959957648530e-02
1.079456992234584245e-02
1.080513399166871391e-02
1.081469298297949022e-02
1.082722579750333702e-02
1.084166001277514502e-02
1.086211579693047158e-02
1.086547775235457980e-02
1.087920656474644643e-02
1.088631000205342314e-02
1.089297878082073900e-02
1.090436937211081148e-02
1.092169879804721910e-02
1.092797409066620373e-02
1.093865800232601826e-02
1.094664761659103203e-02
1.096803341936697374e-02
1.097646862069384666e-02
1.099837723115870691e-02
1.101112969228390526e-02
1.102126548324627864e-02
1.102999514546237902e-02
1.104650254045980162e-02
1.106053941810869468e-02
1.106120132380017385e-02
1.108140733405871270e-02
1.108996031330805598e-02
1.110712291954552011e-02
1.111904125169926871e-02
1.113927070391124152e-02
1.114286020904509122e-02
1.115577471147577437e-02
1.116218114005518292e-02
1.117153635937639944e-02
1.117787816630244624e-02
1.118342040131764525e-02
1.120352934120061317e-02
1.121533181420070191e-02
1.121670635211241551e-02
1.125278824957487434e-02
1.126047931990048490e-02
1.127858050351371322e-02
1.128037875342602359e-02
1.128753142157307154e-02
1.129635353166430489e-02
1.131008935203303700e-02
1.133343109300727347e-02
1.133603304276592505e-02
1.135198709950274720e-02
1.136924328321575750e-02
1.137695794582688213e-02
1.138853404027145855e-02
1.140933407344646433e-02
1.141255941249130768e-02
1.141460968314367275e-02
1.143152638282241007e-02
1.143504913711790305e-02
1.144776794905416617e-02
1.147244862864582604e-02
1.147766110771381021e-02
1.148958222370188853e-02
1.150013138375655108e-02
1.150401350337015849e-02
1.151232260253165496e-02
1.153546287004580950e-02
1.154548542793276678e-02
1.155217518324691550e-02
1.156453198327628273e-02
1.157043179322236881e-02
1.158191810744624295e-02
1.159207777594561950e-02
1.159853991444542709e-02
1.161978593362206214e-02
1.162750400297574149e-02
1.164037636401327180e-02
1.165090663077006372e-02
1.166452870818246446e-02
1.166884172552412613e-02
1.168442070336372929e-02
1.169295230787509299e-02
1.170247456546369413e-02
1.171750803740567726e-02
1.173610673411473737e-02
1.174986829158736201e-02
1.176309436076689030e-02
1.177619489193187929e-02
1.178490520868119562e-02
1.180066620555819679e-02
1.181628502026371708e-02
1.183125892822561864e-02
1.183629503629746171e-02
1.184658919672876287e-02
1.185454902708360514e-02
1.186840931349764094e-02
1.188328852629666477e-02
1.189364320441321787e-02
1.191099641939091791e-02
1.191841290814121823e-02
1.193698303803825134e-02
1.194373271519599822e-02
1.194858249189584276e-02
1.196521418285162452e-02
1.198972656587171670e-02
1.200344092393818007e-02
1.201456844658338463e-02
1.202040155437489322e-02
1.203113816509687739e-02
1.204037325601381436e-02
1.204949405043104216e-02
1.207105588266665919e-02
1.208203938841506675e-02
1.208911250587063613e-02
1.210704397234979579e-02
1.211038102098399571e-02
1.211805921931746743e-02
1.212786052101744172e-02
1.213874263640879470e-02
1.214430005423500214e-02
1.216909803308946492e-02
1.217028358559546497e-02
1.218598909805296282e-02
1.219697440364730934e-02
1.220565217242985945e-02
1.221568454323379571e-02
1.222443036335219002e-02
1.223919036980275488e-02
1.224532621669610633e-02
1.227741250399061457e-02
1.228744480834736974e-02
1.229125564937921800e-02
1.230344331212374076e-02
1.230601221070248830e-02
1.232106917373210209e-02
1.234210525098827782e-02
1.235325477655918602e-02
1.236995770804089068e-02
1.238312006458713865e-02
1.239738374346838201e-02
1.240652902743988317e-02
1.241811071790410725e-02
1.242773209545966484e-02
1.243894992020122547e-02
1.245655008061841151e-02
1.246001328437806865e-02
1.247138096500166604e-02
1.248463842721708739e-02
1.249833889377116591e-02
1.250769727305894863e-02
1.252736460188230705e-02
1.253242809161714266e-02
1.253883713839787362e-02
1.256301377016000309e-02
1.256854037489346654e-02
1.257862146433608164e-02
1.259260279577417707e-02
1.260414730890513368e-02
1.261373033334028948e-02
1.261883766886723324e-02
1.264384240132043757e-02
1.265915335747314074e-02
1.266611823387731040e-02
1.267228660388775019e-02
1.268478975585879409e-02
1.268991060304353047e-02
1.270014690389359435e-02
1.271594100995110388e-02
1.273570710070920375e-02
1.273645232922454573e-02
1.275448595473044344e-02
1.276685416378375848e-02
1.277668330382292217e-02
1.278887128854172550e-02
1.279242020284787618e-02
1.281827102457999690e-02
1.282388717897947616e-02
1.283330719041642087e-02
1.283860534110164986e-02
1.285909700029025382e-02
1.287496782377334226e-02
1.288302222360837579e-02
1.288765574821149063e-02
1.289685651091815322e-02
1.291378853810876137e-02
1.293225870630959617e-02
1.294917558366837085e-02
1.296344108936442474e-02
1.296639185863301957e-02
1.297194133360957125e-02
1.298284849525049856e-02
1.299347272050893620e-02
1.300385497419614955e-02
1.302060678536848259e-02
1.303922347678804217e-02
1.305473000143170248e-02
1.306000456450068237e-02
1.306273869007662514e-02
1.307820986153057641e-02
1.308515085422240487e-02
1.309725660075555798e-02
1.311778245327543946e-02
1.312068625751960926e-02
1.314518812764464695e-02
1.315121074884934016e-02
1.315633506858876478e-02
1.317072358391691012e-02
1.317566243549361804e-02
1.319843258975667011e-02
1.321332392864021932e-02
1.322302306926576021e-02
1.323789043515399833e-02
1.324574411311474353e-02
1.326612482175049124e-02
1.328754502962709028e-02
1.329046356212226776e-02
1.330810653668029753e-02
1.331031248257780186e-02
1.332677291756662052e-02
1.333412108962733766e-02
1.333828555944038818e-02
1.334867873069278676e-02
1.336558522037367691e-02
1.337379829075524551e-02
1.338583138465337941e-02
1.340345518798652380e-02
1.341270638894509482e-02
1.342416946994273719e-02
1.343258414201320416e-02
1.343807206657315900e-02
1.345504672301106597e-02
1.346941307785398667e-02
1.347658684583002975e-02
1.348953265590713269e-02
1.350812064010237235e-02
1.351043871831841825e-02
1.352790507324941327e-02
1.353941337524511290e-02
1.354791312080833032e-02
1.355353578092854949e-02
1.356930173204612400e-02
1.359023406535009304e-02
1.359828397133366895e-02
1.361058579804352853e-02
1.362902075862931772e-02
1.364548217953381881e-02
1.365137111114650414e-02
1.365708247404889830e-02
1.366622294841646212e-02
1.368004510397530238e-02
1.369145374816560512e-02
1.370390013008726537e-02
1.372127851675658539e-02
1.372723231591366222e-02
1.373688758864255455e-02
1.375044350088744372e-02
1.375548900423645415e-02
1.377425515135582978e-02
1.377973709282070969e-02
1.380471987194725747e-02
1.382048839928345929e-02
1.382354683832387465e-02
1.383659547888538288e-02
1.383819745037717652e-02
1.385130066390688475e-02
1.386045111630040960e-02
1.387744197088847109e-02
1.389472353475917910e-02
1.390786587581327449e-02
1.391972755003528794e-02
1.392804393434110555e-02
1.394711862132730351e-02
1.395384093640872347e-02
1.397306370506906648e-02
1.397358474895732394e-02
1.398628698024378947e-02
1.400363655145175912e-02
1.401340808882683975e-02
1.402741676785140834e-02
1.404474444945280620e-02
1.404851592188682829e-02
1.406099164910518118e-02
1.407592637285082215e-02
1.408858289779352235e-02
1.409039417873042543e-02
1.410839557902049402e-02
1.412098023897101484e-02
1.413149896869919653e-02
1.414299586003892051e-02
1.414500706083593462e-02
1.415534490480302443e-02
1.417341597720267465e-02
1.418342568210972932e-02
1.419185664684069481e-02
1.419699388574857668e-02
1.421216138120295902e-02
1.423063584494382861e-02
1.423386184960862000e-02
1.424036770824704812e-02
1.425621712812258357e-02
1.427930533149773806e-02
1.428273819363307107e-02
1.430192306616001607e-02
1.431378488160794937e-02
1.432942747475685064e-02
1.433970334486589504e-02
1.434424911496673394e-02
1.435759182132101408e-02
1.437891458173240489e-02
1.438833486311641430e-02
1.440487488074065903e-02
1.440915847457147070e-02
1.442201535758325104e-02
1.443694781320881138e-02
1.444151944497806817e-02
1.445801507703481370e-02
1.446869569949532641e-02
1.447488232805255182e-02
1.449649998464269673e-02
1.450752521177062215e-02
1.451941260128963851e-02
1.453572658791496552e-02
1.454084468972544064e-02
1.454952377771562277e-02
1.456010636456606111e-02
1.456300170010627060e-02
1.459107591417990735e-02
1.459987999863276986e-02
1.461782947677109368e-02
1.462784640192954511e-02
1.463391678917169703e-02
1.464740723060620198e-02
1.465377780501125882e-02
1.466292872035518391e-02
1.467942533902821811e-02
1.469435291359977303e-02
1.470449778965643439e-02
1.471241825885921672e-02
1.472432183222566193e-02
1.474045172408439131e-02
1.474550759679033041e-02
1.474752853766797545e-02
1.476451754671509464e-02
1.476929785011771301e-02
1.478391175755860987e-02
1.479516282558840379e-02
1.480706921195035219e-02
1.482146724354577172e-02
1.484453080054609631e-02
1.485022616511166849e-02
1.485262965245204292e-02
1.487041114567994038e-02
1.488744696335864148e-02
1.490080809938937323e-02
1.490931639250120400e-02
1.492547286338180568e-02
1.492917405998994695e-02
1.494545897692745040e-02
1.496855207916419905e-02
1.497589115638298107e-02
1.497786874231110676e-02
1.498297894101685568e-02
1.500031762524456358e-02
1.501469095144786214e-02
1.502221656005564565e-02
1.503110073713997963e-02
1.504858104573919553e-02
1.505553165311268593e-02
1.506822510718136554e-02
1.508798575677794407e-02
1.510322068607677926e-02
1.510567882366647963e-02
1.511017206405135260e-02
1.513235051542788367e-02
1.516243542716932957e-02
1.517173785598291413e-02
1.517216328375670109e-02
1.518320709386361544e-02
1.518899236795323571e-02
1.520217806926915660e-02
1.521520151772048912e-02
1.523411068574176408e-02
1.524109451847788232e-02
1.524523795334781218e-02
1.526851242080839999e-02
1.528395078571231913e-02
1.528824466957268147e-02
1.529962520090416556e-02
1.531427666756557393e-02
1.532845897235657340e-02
1.533727058780848251e-02
1.534125675459729887e-02
1.535642870683484595e-02
1.538235948226812644e-02
1.539059435378420382e-02
1.540419160151695888e-02
1.541601866372127594e-02
1.542570220369443579e-02
1.544394008301852583e-02
1.544876620406221424e-02
1.546003046381644319e-02
1.547670671444156820e-02
1.548687676373899924e-02
1.549967828036497020e-02
1.551323505053620044e-02
1.552708037779348960e-02
1.552950278976500398e-02
1.553592600379477551e-02
1.555924011987891431e-02
1.558212526613789173e-02
1.558428882900547707e-02
1.558874589507192043e-02
1.559513243833504648e-02
1.560647168428030973e-02
1.561971455532501496e-02
1.563399759036065984e-02
1.564626534619556475e-02
1.566251422854636477e-02
1.566900463075998617e-02
1.568467912732035563e-02
1.569024454080736319e-02
1.569527471894915926e-02
1.570725033394315684e-02
1.571369684501500164e-02
1.572636457111692421e-02
1.573701143938938118e-02
1.575302854660670659e-02
1.575890357545711717e-02
1.577017419084830729e-02
1.580045723768430666e-02
1.580245886707254410e-02
1.582124397672474148e-02
1.583924543242382077e-02
1.584956759271854976e-02
1.585787477670036472e-02
1.586859736763668316e-02
1.588406350400578537e-02
1.588965532832714578e-02
1.590738746952097271e-02
1.590845408063845667e-02
1.591593754920367365e-02
1.593367003806767102e-02
1.593835108991592531e-02
1.595315591250678899e-02
1.597053608216014720e-02
1.597976956668140103e-02
1.599253067206074519e-02
1.601731317238885843e-02
1.601926189737340467e-02
1.603279923960043707e-02
1.604364704010080578e-02
1.604788486806485448e-02
1.605932646979801870e-02
1.607099912782877782e-02
1.609795648743844731e-02
1.610714787902023382e-02
1.612866525924083749e-02
1.613709900556953292e-02
1.615081468460982661e-02
1.615468740661746283e-02
1.615810842112347379e-02
1.617833498362447608e-02
1.619136113048852410e-02
1.619433044321028081e-02
1.621213464422921469e-02
1.622765755514371522e-02
1.624863083741068248e-02
1.626193641811679580e-02
1.627246555727035471e-02
1.627963408545252122e-02
1.630156838247737161e-02
1.630389235279566806e-02
1.631523280299534973e-02
1.633197286764059841e-02
1.634274140974606437e-02
1.634738925624124040e-02
1.636389443509483899e-02
1.637502147511860073e-02
1.638562019554334892e-02
1.639262741902552944e-02
1.639675452830358093e-02
1.641176986977771479e-02
1.643346491062769310e-02
1.644241990138534115e-02
1.644999046922146491e-02
1.645931885999379896e-02
1.646481751345590938e-02
1.647629130097805206e-02
1.649989151936537279e-02
1.651934461968274093e-02
1.652376801383614868e-02
1.654031567069608188e-02
1.655779170434279468e-02
1.656385490318279530e-02
1.658007627908048010e-02
1.658828635558817766e-02
1.660502233080068946e-02
1.661205162323597939e-02
1.661778628210730524e-02
1.662626395538097102e-02
1.664488081442899725e-02
1.665774403972025697e-02
1.667326305437283329e-02
1.667972017246649452e-02
1.669708829833954633e-02
1.670592354197109053e-02
1.671159995613080707e-02
1.672344394293145964e-02
1.673766886457056513e-02
1.676713553522168887e-02
1.677681321349067112e-02
1.679225222302899168e-02
1.679796993707649566e-02
1.681747458801347017e-02
1.682741924376202070e-02
1.683856403632955079e-02
1.684531441313075195e-02
1.685622219250249021e-02
1.686465361498629134e-02
1.687175986162764429e-02
1.687817189130341733e-02
1.688928406771189605e-02
1.690141581826243300e-02
1.692660694931519272e-02
1.692845964972905515e-02
1.693886755502777008e-02
1.695164385954500696e-02
1.697071026192426002e-02
1.698721730811741937e-02
1.699002162339818822e-02
1.699719321269160810e-02
1.700943430557089187e-02
1.702270862322319278e-02
1.703814857660856941e-02
1.705424534288280114e-02
1.706864024396637092e-02
1.708010860254310925e-02
1.708204075673108724e-02
1.709274346219052942e-02
1.710588658189621247e-02
1.711023736117606164e-02
1.712195302237912165e-02
1.713982122194818158e-02
1.714884724119103421e-02
1.717568885961034963e-02
1.719014965126347549e-02
1.719882832552521723e-02
1.720444099105761238e-02
1.722102397153169040e-02
1.723087623286034820e-02
1.723170700150916668e-02
1.725594019016518654e-02
1.726744438225114031e-02
1.728270313143587256e-02
1.728922928779763613e-02
1.729959458759372515e-02
1.731456614292853358e-02
1.731600931138294053e-02
1.732016601045166526e-02
1.734820472305731442e-02
1.736160104850387187e-02
1.736946936763100746e-02
1.737470862836415497e-02
1.740361393213074592e-02
1.740809611058341533e-02
1.741955294628072526e-02
1.742402609330256924e-02
1.743266134609783302e-02
1.745899570971415349e-02
1.747068579604549310e-02
1.747950291409211543e-02
1.748452493990410028e-02
1.750816449490855131e-02
1.751209187678032242e-02
1.751969172571271605e-02
1.752479453826610856e-02
1.753462600647470726e-02
1.754388100287906926e-02
1.756750247506766449e-02
1.757962282228114903e-02
1.758942783687750255e-02
1.760230175081967108e-02
1.761589000289004447e-02
1.762216260175025750e-02
1.763622752124927029e-02
1.764173055162132631e-02
1.765020633772235170e-02
1.767269229910400918e-02
1.768703439699426117e-02
1.769364804986078843e-02
1.771749909314601634e-02
1.772513411105780534e-02
1.773709699548398078e-02
1.773968919534579802e-02
1.775251397753441207e-02
1.776242036184172424e-02
1.778566783751645008e-02
1.780518786220308680e-02
1.780830541073813444e-02
1.782519164740936635e-02
1.783754221243066818e-02
1.784307647640281935e-02
1.785467661315270904e-02
1.786364408292034911e-02
1.786825591150176251e-02
1.789250536269071379e-02
1.789321991635689502e-02
1.791559842913609257e-02
1.792060525937422266e-02
1.792622097971580120e-02
1.793373401849396309e-02
1.794412076193285799e-02
1.796293011999450240e-02
1.797448979756899323e-02
1.797934693379338311e-02
1.798889265234687729e-02
1.801413933193801720e-02
1.802848689770769619e-02
1.803216215372394071e-02
1.804549822373291423e-02
1.806495105434946513e-02
1.807344780998432210e-02
1.808630324001864187e-02
1.809723086761078070e-02
1.811318316188809119e-02
1.811643034238574757e-02
1.813771260082630565e-02
1.814511896584825035e-02
1.815389989658200420e-02
1.816793149137946317e-02
1.817845221958924729e-02
1.818855746538566853e-02
1.819530990487089328e-02
1.821362230589085307e-02
1.823938907102790052e-02
1.824295427700273198e-02
1.825702377134075238e-02
1.826253856064075087e-02
1.827528845779924360e-02
1.828360659466016225e-02
1.828694577796152743e-02
1.829805758036784358e-02
1.831730365827527462e-02
1.832913816367737203e-02
1.833023835268327018e-02
1.834346153136529045e-02
1.834736376939649638e-02
1.837877771686674544e-02
1.838551691759737761e-02
1.838816502153156618e-02
1.840966363524559890e-02
1.841686104820877690e-02
1.843205118708457491e-02
1.844203593771792660e-02
1.846021925640517480e-02
1.846994367378346213e-02
1.848096880231830941e-02
1.849403206193728222e-02
1.851181675864926879e-02
1.851708334669333045e-02
1.852821460225284600e-02
1.854324609765017895e-02
1.855033975618830544e-02
1.856142168188701369e-02
1.856902873949839439e-02
1.858434979109346852e-02
1.859317004234761761e-02
1.860549661108518160e-02
1.861183034708308037e-02
1.862983343552093718e-02
1.863891045001225821e-02
1.864624335835191049e-02
1.866281683490039756e-02
1.867933413763206429e-02
1.868312886884820889e-02
1.869486714035040187e-02
1.871142855697743856e-02
1.871975721649821178e-02
1.872473098486288068e-02
1.875212058562975015e-02
1.876903230971976866e-02
1.877649482763821265e-02
1.878414194591326858e-02
1.879182967389586567e-02
1.879499909444454220e-02
1.880307134159298066e-02
1.882237618843468629e-02
1.883185998290509700e-02
1.884837547062451213e-02
1.885937626040468107e-02
1.887032892499829195e-02
1.887878662350889192e-02
1.890996597300698134e-02
1.891519634739008415e-02
1.892688630879857392e-02
1.893213713731667358e-02
1.895056577038572998e-02
1.895608913600238532e-02
1.896806664627781469e-02
1.899148387663657234e-02
1.899499737045640124e-02
1.900872251882196329e-02
1.901314891734734447e-02
1.902671558042706712e-02
1.903457521395623964e-02
1.904256912055768414e-02
1.905139324989585381e-02
1.906368044539075157e-02
1.907675250395735045e-02
1.908800783778791255e-02
1.910522976333478562e-02
1.912634480563074613e-02
1.914685686164652179e-02
1.915174902628619114e-02
1.916153457298447327e-02
1.917233967482750989e-02
1.917660817762273373e-02
1.918784816207380617e-02
1.919950318978180803e-02
1.921431570810661071e-02
1.924220801033171835e-02
1.924808187433141304e-02
1.925751236220818452e-02
1.926355396191375968e-02
1.927248378772122850e-02
1.930566244273951293e-02
1.931300027474786019e-02
1.932398820324632283e-02
1.933485136523821479e-02
1.934760389206596765e-02
1.936391818000426923e-02
1.936766614043217150e-02
1.937949367050167959e-02
1.938359382511278817e-02
1.939773082203755106e-02
1.941245566091986952e-02
1.943106551121825953e-02
1.943728103831365850e-02
1.945956664142151071e-02
1.947033566457539999e-02
1.947668007515257482e-02
1.948993923176284282e-02
1.949890967337192249e-02
1.950686245806149133e-02
1.951765704849756089e-02
1.952996707870141568e-02
1.954299073642579154e-02
1.956260837640971806e-02
1.957316876394066263e-02
1.958798935185451784e-02
1.959636188664976020e-02
1.960312492374094440e-02
1.961223228051373058e-02
1.962869014297535797e-02
1.963954436437181927e-02
1.964577810952100601e-02
1.965747265394213183e-02
1.966626017416772676e-02
1.968684369693196601e-02
1.969720886399478621e-02
1.971425761501688356e-02
1.971905452711486539e-02
1.973260089207790058e-02
1.974140299309001811e-02
1.975883607885742244e-02
1.976602191410897769e-02
1.977826116837461123e-02
1.977895151707159682e-02
1.979080999720511658e-02
1.980263495931566808e-02
1.980901794308931319e-02
1.982521887847282782e-02
1.984908173548777244e-02
1.985269237101616735e-02
1.986564789340439230e-02
1.988157755869701671e-02
1.989674548987785396e-02
1.990622642477635207e-02
1.991708744159398359e-02
1.991927695268369547e-02
1.992859691385279186e-02
1.994248355014177632e-02
1.994810269708507944e-02
1.996780083482468937e-02
1.997365043043175525e-02
1.999328346093293129e-02
2.001418919993219747e-02
2.002310481762703542e-02
2.002899522982015679e-02
2.004113924454892226e-02
2.005042508741777807e-02
2.005666515786364013e-02
2.007219535667087440e-02
2.009402405239518741e-02
2.010377848708899684e-02
2.011456314663145895e-02
2.012109784364685128e-02
2.014830229710479204e-02
2.015741652938085604e-02
2.016436301209012516e-02
2.017563626346979833e-02
2.018567177169283688e-02
2.019954946180935185e-02
2.020539472865784392e-02
2.021778857656741923e-02
2.023270764158918711e-02
2.023924304636265381e-02
2.025633629990630791e-02
2.027049848931816722e-02
2.027599318824602204e-02
2.028711873679200917e-02
2.030508905605121761e-02
2.031418528167155957e-02
2.032835405970562226e-02
2.034886472304453520e-02
2.035217756327389882e-02
2.036674661608428583e-02
2.037343024120813473e-02
2.039052053875450854e-02
2.040437760842045423e-02
2.040990547105803188e-02
2.042103245195497907e-02
2.044114312027256464e-02
2.044498731261490398e-02
2.045236683530821109e-02
2.045871997068099413e-02
2.047411220895389850e-02
2.048891818159592759e-02
2.049959603879109027e-02
2.051570947752690000e-02
2.052849226992436993e-02
2.053827024871412998e-02
2.054921785057162165e-02
2.056131911811226454e-02
2.057015478008683562e-02
2.058286469987213874e-02
2.059483875769158034e-02
2.060840672706948373e-02
2.061347235931609845e-02
2.063722161078479500e-02
2.064716785265058308e-02
2.066014972743229761e-02
2.067566702819501057e-02
2.067993215759422743e-02
2.069586498218062287e-02
2.069822932854514796e-02
2.070911694217614230e-02
2.072700412434241857e-02
2.074389858764053018e-02
2.074929307535600120e-02
2.075691716282629384e-02
2.076745274922131568e-02
2.078120318072979034e-02
2.079957275565241792e-02
2.080753830309528540e-02
2.082824817011480478e-02
2.083154960888072837e-02
2.085358232377138021e-02
2.086117465587356001e-02
2.087297393681158963e-02
2.087917486933316136e-02
2.088977731426366891e-02
2.091261463654553454e-02
2.091699154944087757e-02
2.091943006154362017e-02
2.094308007790551818e-02
2.095732402182409748e-02
2.096578818627281571e-02
2.097411156944523070e-02
2.098268208993514516e-02
2.098740213821215228e-02
2.100414275728118563e-02
2.101200316302415105e-02
2.101776831016111124e-02
2.105010253357519900e-02
2.105600143983343830e-02
2.106421679134495850e-02
2.107783485766140386e-02
2.109265124691250826e-02
2.110291229984806449e-02
2.110716816019825304e-02
2.112876184486528475e-02
2.113663094644224749e-02
2.114757851966231339e-02
2.116086608030021132e-02
2.116567838938865354e-02
2.117405918588094460e-02
2.119347147411854149e-02
2.119993739993131232e-02
2.120895669027550445e-02
2.121452744564306103e-02
2.124149047192924744e-02
2.124318413332593192e-02
2.125274875706434363e-02
2.127378392625040027e-02
2.128283812557490995e-02
2.129637512169774149e-02
2.129988786128839129e-02
2.131077024769584272e-02
2.131686132628185515e-02
2.134946664112702397e-02
2.136026241188915265e-02
2.136547016097800622e-02
2.138106012040508208e-02
2.138384120520375742e-02
2.139709280820073500e-02
2.140561999616547029e-02
2.142383054072322102e-02
2.143674156605590575e-02
2.143728731068167415e-02
2.145130308511727923e-02
2.146148168928030397e-02
2.146979750264621511e-02
2.147464125781772815e-02
2.148584130707853479e-02
2.152451699681456887e-02
2.153216217626108264e-02
2.154091706779565074e-02
2.156063544827646616e-02
2.156861955781214091e-02
2.157274644252116236e-02
2.159093938766198928e-02
2.160424110065872760e-02
2.161446167830699538e-02
2.162877625117087810e-02
2.163432105752888246e-02
2.165246440796958494e-02
2.166369619242547451e-02
2.167449148731875885e-02
2.169141356629972206e-02
2.169885008493505074e-02
2.170535960670583187e-02
2.172163240994168243e-02
2.172536912820682842e-02
2.173841146285387937e-02
2.176688227409978582e-02
2.176933581494810976e-02
2.177538539252754646e-02
2.178496311991212631e-02
2.179902594606342170e-02
2.180542350122727235e-02
2.181059503848753467e-02
2.183912781667812775e-02
2.184968438750040098e-02
2.186802088990963400e-02
2.188150065416066825e-02
2.189251610468689879e-02
2.190450400142390786e-02
2.191730562334204269e-02
2.192765440855820591e-02
2.193656755248746260e-02
2.195314413535065512e-02
2.196509825817921646e-02
2.197968890644280693e-02
2.199475191718741618e-02
2.199806673945664537e-02
2.201615475732193739e-02
2.201622628774241308e-02
2.203224360608396770e-02
2.204090194818941750e-02
2.204831483488978172e-02
2.206890793749222146e-02
2.207627324096728128e-02
2.208667839983419201e-02
2.210338818587553877e-02
2.210635818374384609e-02
2.212289090790597879e-02
2.213390734606318633e-02
2.215029395006717916e-02
2.215879123867936507e-02
2.216114717572192916e-02
2.218197080857914338e-02
2.219753271988328391e-02
2.220663835585356960e-02
2.221083537896711979e-02
2.222702830510414618e-02
2.224223101275274450e-02
2.225263607262922827e-02
2.226692222407217203e-02
2.227526425907833119e-02
2.228319302899922638e-02
2.228817339099226080e-02
2.230459661634387469e-02
2.231347510256126432e-02
2.232311348280874297e-02
2.232974955815997253e-02
2.234208446998647846e-02
2.235551084799280996e-02
2.236964956131354265e-02
2.238615204168464823e-02
2.239265083294139647e-02
2.241069511141269288e-02
2.241367144883776863e-02
2.242703444095200949e-02
2.243368683373608841e-02
2.244203635580038769e-02
2.246231384770264183e-02
2.247071141247125592e-02
2.248337970735098112e-02
2.249352223209399870e-02
2.250142050894238244e-02
2.251806147273111014e-02
2.253795493239141301e-02
2.254853270121465192e-02
2.255760529421940719e-02
2.256866063961537883e-02
2.256948535607466999e-02
2.259030643306025876e-02
2.260647342553417927e-02
2.261357178138440061e-02
2.263401950788307415e-02
2.264565380385324955e-02
2.265449391380219835e-02
2.266194921655312333e-02
2.267580255122320088e-02
2.267924078183974901e-02
2.270545725967493267e-02
2.271429553052056738e-02
2.272643519306610793e-02
2.274841919528203249e-02
2.276326981769999369e-02
2.276688491131423353e-02
2.277431894642290011e-02
2.278146986646023553e-02
2.279438741098505083e-02
2.280278845839156521e-02
2.281181031461781972e-02
2.282044834806135070e-02
2.283831498857136211e-02
2.284826638964138068e-02
2.285876334120523490e-02
2.288010528095846263e-02
2.288657588626236139e-02
2.289682641116502770e-02
2.292327077301881122e-02
2.293061906217747081e-02
2.293778468430368589e-02
2.294086466923350720e-02
2.295963716094140405e-02
2.296869626286374144e-02
2.297675532267262621e-02
2.299235404468996657e-02
2.300480407041471942e-02
2.301696912752054791e-02
2.301925519617881166e-02
2.305010050995320858e-02
2.305299121953535701e-02
2.305884959670573275e-02
2.307570440548539770e-02
2.309018465742346260e-02
2.309379799934230260e-02
2.310591237956249877e-02
2.312244973295446426e-02
2.312930549502634214e-02
2.313917379461477575e-02
2.314459704991894684e-02
2.315660188238605199e-02
2.317277939954781596e-02
2.318200589671365330e-02
2.319063322157483009e-02
2.320225990181729037e-02
2.322021387378769841e-02
2.323691029337798808e-02
2.324326209937832566e-02
2.325672013182217279e-02
2.326553177541562656e-02
2.327670389319280719e-02
2.328183600471817050e-02
2.330469767553805527e-02
2.332324079754855006e-02
2.333090450632141488e-02
2.333588125737084962e-02
2.334420975441536816e-02
2.336429953134100401e-02
2.338862648064998773e-02
2.339405990090043241e-02
2.339892246027219791e-02
2.341044116883300719e-02
2.342096390992065569e-02
2.343535202749325030e-02
2.345054338235158520e-02
2.345871253569864479e-02
2.346796846632087652e-02
2.348785334243397305e-02
2.349813863151245519e-02
2.350480788780034969e-02
2.351334828686468814e-02
2.352859207053281665e-02
2.354154665725866069e-02
2.355407680156373917e-02
2.356880669659472405e-02
2.357830261032040076e-02
2.358536388484810953e-02
2.359634040681418687e-02
2.360392996509358410e-02
2.361210877312497347e-02
2.362579489501748231e-02
2.363563476652424944e-02
2.364992861148540459e-02
2.366315028288629163e-02
2.366900039385938515e-02
2.368748057657743544e-02
2.370214378446211523e-02
2.371396771184819396e-02
2.372098241286124676e-02
2.372337666838891801e-02
2.374069894189012597e-02
2.375031569085933603e-02
2.376543995285940181e-02
2.378605514080861516e-02
2.379495621901023261e-02
2.380617638461512975e-02
2.380995499186305819e-02
2.382879843234203543e-02
2.384975144618262100e-02
2.385774564933529351e-02
2.387402340594707573e-02
2.388377316287126906e-02
2.390564093885444441e-02
2.390973225407716507e-02
2.392268190888824364e-02
2.392333612595443082e-02
2.394003829237767444e-02
2.394625718688941918e-02
2.395121383127069015e-02
2.396217849489445939e-02
2.397154308606685991e-02
2.399196778849066458e-02
2.399377832015558987e-02
2.401253773469519404e-02
2.403084009731970561e-02
2.404432890172564230e-02
2.405797305673046393e-02
2.406277895918512710e-02
2.407117055424923269e-02
2.408258402668139730e-02
2.410179312478816227e-02
2.410809845722672318e-02
2.412789741419368861e-02
2.413130547302094753e-02
2.414321848878642207e-02
2.414889961867855428e-02
2.415300770302636346e-02
2.417400527497609586e-02
2.418656962916493347e-02
2.420150975884693967e-02
2.420946082588643078e-02
2.421917102286674783e-02
2.423149748532826830e-02
2.424425006144786954e-02
2.425604968585753918e-02
2.426440606283430945e-02
2.427068760592804297e-02
2.429673060990034106e-02
2.431740481946026433e-02
2.432128425300850161e-02
2.433333223942685253e-02
2.433973146885010097e-02
2.435404273703556388e-02
2.436157238243530365e-02
2.437038826340726105e-02
2.438137373120596862e-02
2.439928405691454971e-02
2.440664203881748318e-02
2.442396701378179991e-02
2.442847851613461074e-02
2.444680007798888388e-02
2.446237886689189844e-02
2.446597602365618851e-02
2.447814343366000456e-02
2.449036151997502353e-02
2.450558120573514964e-02
2.451589180000901536e-02
2.451974095033898626e-02
2.452478026577226133e-02
2.453820839212156324e-02
2.454743984576451821e-02
2.456933814342204814e-02
2.457463567697693030e-02
2.459705326019939742e-02
2.460095350710073125e-02
2.461442507821065551e-02
2.462544741624517197e-02
2.463651891461687837e-02
2.465151893285599805e-02
2.465617737071557070e-02
2.467197626330736027e-02
2.468930433567256832e-02
2.469514989360455104e-02
2.470457345012061490e-02
2.470898184351444371e-02
2.472420218265358738e-02
2.473282263239762191e-02
2.474520447794920086e-02
2.476417214544196499e-02
2.477215726151749120e-02
2.478123356982619985e-02
2.479955259111488175e-02
2.481412365470753167e-02
2.482752908156304894e-02
2.483349342830931672e-02
2.485290085894803491e-02
2.486747895266300246e-02
2.487442240082404776e-02
2.488282081498571774e-02
2.488853969918108922e-02
2.490882852593873098e-02
2.492185811567149134e-02
2.492812580147846235e-02
2.493686513728710086e-02
2.494993137438378250e-02
2.495206213882167345e-02
2.496185904849401727e-02
2.497677101244805131e-02
2.499747092689408312e-02
2.500157479457632004e-02
2.501696466763531079e-02
2.502827639073956778e-02
2.504455639892827490e-02
2.505599265635166661e-02
2.507619914462921873e-02
2.507839023972296966e-02
2.508309017623883141e-02
2.509352380440049712e-02
2.509964243437351472e-02
2.511137220342907206e-02
2.511932465906502321e-02
2.513520190716067582e-02
2.514148056573423107e-02
2.516225482441925010e-02
2.518463921195401856e-02
2.519215617992648371e-02
2.520326988224025344e-02
2.520732605642012070e-02
2.521878853179543301e-02
2.523132589363769052e-02
2.523894246899577309e-02
2.524103311243824921e-02
2.526984594368786308e-02
2.527748300967941342e-02
2.528466251472594184e-02
2.529279171744602817e-02
2.531128596385612273e-02
2.531532915232287406e-02
2.532088498094009488e-02
2.534428354348400303e-02
2.534572765233222835e-02
2.536288947531034621e-02
2.537585849317408604e-02
2.539810469545211724e-02
2.541084382539549047e-02
2.542347424714147541e-02
2.543320422822603621e-02
2.543999121916384887e-02
2.545187677863025577e-02
2.545643802158320534e-02
2.546959167531626100e-02
2.547951910676704568e-02
2.549570715556320755e-02
2.550624363339287770e-02
2.551611817886068057e-02
2.552457996916207561e-02
2.553979243439136182e-02
2.555930626682173523e-02
2.556446147732566176e-02
2.556802362261756389e-02
2.559302893726150829e-02
2.560098895217172155e-02
2.561627388596199317e-02
2.563853638509533406e-02
2.564361282399690856e-02
2.565081686633863267e-02
2.566754280445060488e-02
2.567492509208507689e-02
2.567774340640155417e-02
2.568582753882991954e-02
2.569027087900033202e-02
2.571865335281792175e-02
2.572721297144336949e-02
2.573426131376527204e-02
2.574570337246762097e-02
2.576604648774533102e-02
2.578038024779749637e-02
2.578465806976132368e-02
2.580929875349363689e-02
2.581923821566667332e-02
2.583008147090953832e-02
2.584076806251806024e-02
2.584576693138351811e-02
2.585477743570563369e-02
2.587430631042003659e-02
2.588679867693760572e-02
2.589433042222838433e-02
2.590817293647662556e-02
2.591423730410391535e-02
2.593676463148641975e-02
2.594889309460385318e-02
2.595267208055562769e-02
2.597086763162709255e-02
2.597971330151749303e-02
2.598452189332001172e-02
2.599276534420674745e-02
2.601018980193070540e-02
2.602578413082479170e-02
2.603972392396880498e-02
2.605049641602452670e-02
2.607828758071445430e-02
2.608891659998169299e-02
2.609726971002573892e-02
2.610690054151970640e-02
2.612133335457461625e-02
2.612645363743543170e-02
2.613600106876634577e-02
2.615403774192431863e-02
2.615980891112529294e-02
2.616406883471011913e-02
2.618044858097867689e-02
2.619449820681019059e-02
2.619927903548391335e-02
2.621930240583780769e-02
2.623438905378000507e-02
2.624132999788192366e-02
2.625849171044808417e-02
2.626160417535028380e-02
2.627508582428700334e-02
2.628755353510747739e-02
2.629892184516918752e-02
2.630998950888313592e-02
2.632038333600378310e-02
2.634487574354626993e-02
2.634775865585947674e-02
2.636287240984941382e-02
2.637552255860664552e-02
2.639142474325423260e-02
2.640622718134960634e-02
2.640879837672371888e-02
2.643001660564486821e-02
2.643384254033198655e-02
2.644897320929195939e-02
2.646463927985698295e-02
2.648581095321772549e-02
2.649564116296637684e-02
2.649755007204190882e-02
2.651467772504928488e-02
2.651860891325874547e-02
2.652667577147765909e-02
2.653385952282044657e-02
2.655202644518755983e-02
2.655817011705874364e-02
2.657068570096365878e-02
2.657492409319917037e-02
2.659451728560036088e-02
2.660947747445446820e-02
2.661520260976374397e-02
2.663930661322033711e-02
2.664560554997463804e-02
2.664599366700881600e-02
2.665959587883065529e-02
2.667437375343817418e-02
2.669150419726540324e-02
2.670371899930495951e-02
2.671702053338798066e-02
2.673026240369347217e-02
2.673172526895523093e-02
2.673551837523358010e-02
2.675017981580724014e-02
2.675677136142645685e-02
2.677759164763721111e-02
2.680381443121870877e-02
2.681119066730097700e-02
2.681441950387469797e-02
2.682332346115579025e-02
2.682931245494557526e-02
2.684461790319087049e-02
2.685571958118865288e-02
2.686983418914379307e-02
2.688856709974901671e-02
2.690063935618541846e-02
2.691757059109145533e-02
2.692001027851059769e-02
2.692714117684386066e-02
2.693769630874598420e-02
2.695194282899587845e-02
2.696348470876402947e-02
2.698265605095934161e-02
2.699062122989903667e-02
2.700067615145990141e-02
2.700392908894222455e-02
2.701309404411794679e-02
2.703002166825513308e-02
2.703908828738155190e-02
2.705702690198386051e-02
2.706535501445672676e-02
2.707639174228670953e-02
2.709134106246219309e-02
2.710562403812194487e-02
2.711827524651128085e-02
2.712150653003086997e-02
2.714696650739623074e-02
2.715677874931199387e-02
2.716711837165125543e-02
2.716935086666361077e-02
2.718703605715827587e-02
2.719342231368238050e-02
2.719776805258383723e-02
2.721879766111628962e-02
2.723650132253929712e-02
2.724764293353287847e-02
2.725924353972447589e-02
2.727053740856238973e-02
2.727482322102597889e-02
2.728185111142333863e-02
2.730292444708964927e-02
2.731260852392713989e-02
2.732592848037390665e-02
2.733364887234601692e-02
2.734074770072275617e-02
2.735005931539519208e-02
2.736592939500043231e-02
2.738575516435620694e-02
2.741322110048044491e-02
2.741800062637989033e-02
2.742245231839707253e-02
2.743305482334473799e-02
2.744433045711197616e-02
2.746037029945119778e-02
2.746715394043636183e-02
2.747362961858912378e-02
2.748328188910847958e-02
2.750497746687785572e-02
2.751928654652574524e-02
2.752635181425056032e-02
2.753648252589979695e-02
2.754289076277022241e-02
2.756381416197462020e-02
2.757390140572307802e-02
2.758795871234470676e-02
2.759841116661226890e-02
2.760570857852828741e-02
2.762308649780148562e-02
2.764261527034900245e-02
2.764795712087958490e-02
2.766353086531275762e-02
2.767582673191487652e-02
2.768334377814579694e-02
2.769315856421772359e-02
2.770101034350364033e-02
2.770653221576768743e-02
2.772191621296360431e-02
2.773624137117219890e-02
2.775341421405619347e-02
2.775920495364592178e-02
2.777786103000118301e-02
2.778758313874463148e-02
2.779332665197292718e-02
2.780251367677954999e-02
2.782139132516353586e-02
2.783856445457350004e-02
2.784600984849439076e-02
2.786365940071372505e-02
2.787611011911728109e-02
2.788476820579710580e-02
2.789244995379747127e-02
2.789518251071870791e-02
2.790182415856745646e-02
2.791006039761678714e-02
2.791830790525851036e-02
2.793303994122448008e-02
2.794506168238813926e-02
2.794731252505550101e-02
2.796961966248712184e-02
2.798382122154280394e-02
2.800027389142045742e-02
2.800488193136330128e-02
2.801875000007814087e-02
2.802751937855396669e-02
2.803195356179971620e-02
2.805591902278936622e-02
2.806025884101043255e-02
2.807030912781499632e-02
2.808070699675269122e-02
2.809278731083775238e-02
2.810034425323115759e-02
2.811840924568753675e-02
2.813628279045321534e-02
2.814626880706505574e-02
2.815032688169893937e-02
2.815336638213311593e-02
2.817679141771767259e-02
2.818722163476233833e-02
2.819759849540759422e-02
2.820535653305117352e-02
2.822390291649046201e-02
2.822928729222667910e-02
2.823464484583271261e-02
2.825261033807374700e-02
2.825618789308564915e-02
2.826532482132854129e-02
2.829537590167946481e-02
2.829718791830015956e-02
2.831359982044706625e-02
2.832061744466390918e-02
2.833805743177619796e-02
2.834731060063128139e-02
2.835653903432205913e-02
2.836836096411948782e-02
2.837667995270015675e-02
2.839709054536465604e-02
2.840556325153487105e-02
2.840942629817799769e-02
2.841972170730411307e-02
2.843690803408144285e-02
2.844997041878910560e-02
2.845836283901986841e-02
2.847034981169288548e-02
2.847684249672044476e-02
2.848941833076412689e-02
2.849403713569581553e-02
2.850361817272301090e-02
2.852393998851521228e-02
2.852876969442580402e-02
2.854569824662794852e-02
2.854866348298429335e-02
2.856155894866424516e-02
2.857761915604517533e-02
2.859515107848170645e-02
2.860959682937774806e-02
2.861444714713379245e-02
2.862948171196594283e-02
2.863502923444344317e-02
2.865463364796760892e-02
2.866480055102726965e-02
2.867320153362301616e-02
2.868483160738116711e-02
2.869264156974904445e-02
2.871770773977405655e-02
2.872569617558251576e-02
2.873272325789755222e-02
2.873764165477488142e-02
2.875761621769262755e-02
2.878043181380063320e-02
2.878869090108227002e-02
2.880554972893889509e-02
2.881043011379291752e-02
2.881252148062252161e-02
2.882119143460554200e-02
2.883534316996122504e-02
2.884645232729288189e-02
2.886474737141803137e-02
2.886927119064641722e-02
2.888346660514656827e-02
2.890568141285498882e-02
2.891291570327542138e-02
2.892574325089436460e-02
2.892880236777162217e-02
2.893387031900812589e-02
2.895442733739722607e-02
2.895880501746384006e-02
2.896917930479753212e-02
2.897982576657909259e-02
2.899863509987399279e-02
2.901195235738518452e-02
2.902634179135366033e-02
2.903821919009547114e-02
2.905825074168505440e-02
2.906933238024517197e-02
2.907597063768185830e-02
2.909944159313809786e-02
2.910512947083521151e-02
2.911868561550268186e-02
2.912603983552308762e-02
2.913319665229002764e-02
2.914636980472556926e-02
2.915671860481661160e-02
2.916685358482223878e-02
2.918346884330647040e-02
2.918795006416291526e-02
2.921925258279955973e-02
2.922934617800626578e-02
2.924365507273890552e-02
2.924661217445406747e-02
2.926619526872109578e-02
2.927238950566540820e-02
2.929349182216706149e-02
2.929918225258898445e-02
2.931316451845683568e-02
2.932876600158823566e-02
2.934523900219837556e-02
2.935932472435703877e-02
2.936860284381920261e-02
2.937118257416126976e-02
2.938555440005019559e-02
2.938809244510870444e-02
2.940834864500463386e-02
2.941772354007982093e-02
2.942386698544291468e-02
2.943340113975861927e-02
2.944519492877717415e-02
2.946668356209014572e-02
2.947275666436077746e-02
2.948484627087016863e-02
2.949919641894810374e-02
2.950139522529232616e-02
2.951697215304466271e-02
2.954107316722698329e-02
2.955284749922781895e-02
2.956583292969988674e-02
2.957980968007994926e-02
2.958485987356224145e-02
2.959448622817795194e-02
2.960022529281441939e-02
2.961242366318639352e-02
2.962519643405858716e-02
2.963171251999008327e-02
2.964838811639186611e-02
2.965468161101553202e-02
2.966421281668357723e-02
2.967501636025221545e-02
2.969198074308765367e-02
2.969841108192922130e-02
2.972125038177458878e-02
2.973398411382227602e-02
2.974021365200257838e-02
2.975403965413792040e-02
2.976169524736849148e-02
2.977771248213917366e-02
2.978860492123264203e-02
2.979252168418999869e-02
2.981063309083420432e-02
2.982870987195268553e-02
2.983612411312669410e-02
2.984668306284266048e-02
2.985212442511797626e-02
2.986278603219122418e-02
2.987320763264050827e-02
2.987621624683239885e-02
2.988978522201318766e-02
2.990567238754970880e-02
2.991598131068823330e-02
2.992218849961875149e-02
2.993994107874231592e-02
2.994552066134154034e-02
2.994984754827256790e-02
2.997383252629004513e-02
2.997675514094372273e-02
2.999256091887647635e-02
3.002020207230476911e-02
3.003420295518538508e-02
3.003558455521448955e-02
3.003798935496543310e-02
3.005931211301493544e-02
3.007627765887543880e-02
3.008000650753167582e-02
3.009781096959440738e-02
3.010314562169058572e-02
3.010991038520233198e-02
3.011839913968578086e-02
3.012798291486135094e-02
3.014266549331667822e-02
3.015833048332139388e-02
3.016371593524758143e-02
3.017819723513365249e-02
3.020213678920136147e-02
3.020990530154077369e-02
3.022100871697241953e-02
3.023795582195137888e-02
3.024478783512807301e-02
3.025617362112348330e-02
3.026084026291786522e-02
3.028018837812573860e-02
3.029335549278849848e-02
3.030964817248832377e-02
3.031817849623946737e-02
3.032296835548464742e-02
3.033852062879405231e-02
3.034745503489211238e-02
3.035330466458074916e-02
3.036087970033091166e-02
3.037923731209180023e-02
3.038736000599490117e-02
3.040322328745487246e-02
3.041336176142855896e-02
3.041641555254498419e-02
3.042693081818187428e-02
3.043732118115782814e-02
3.046304130760779660e-02
3.047299878019160690e-02
3.048031448744364935e-02
3.049777878110820906e-02
3.050386939672805608e-02
3.051226249806243684e-02
3.052674762793433638e-02
3.053647687723076709e-02
3.055144622048694414e-02
3.055771535728779575e-02
3.056583332031020950e-02
3.059383752462413453e-02
3.060846288732427256e-02
3.061027097874807756e-02
3.063329333239023233e-02
3.064467396671965993e-02
3.065590626777059402e-02
3.066569952197345517e-02
3.067796053534438405e-02
3.068845498968469920e-02
3.070348176759540859e-02
3.070571515223669001e-02
3.071649351775629366e-02
3.074011118865915826e-02
3.076017720665763511e-02
3.076259161396388553e-02
3.077814654576072062e-02
3.078713002893346262e-02
3.079707590044750143e-02
3.080185639891308558e-02
3.082303741925784824e-02
3.083058994572618339e-02
3.084459806014511196e-02
3.085068003968532979e-02
3.086459000528696262e-02
3.088865011036467934e-02
3.088969735805657812e-02
3.089292049625264047e-02
3.090528887146742898e-02
3.091084533302684845e-02
3.091777682504737168e-02
3.093852035243116472e-02
3.095260419651962858e-02
3.095839946696893330e-02
3.097306536388333420e-02
3.098529455512016861e-02
3.099747017086573742e-02
3.100736212206695042e-02
3.101154616925116958e-02
3.102095519858838468e-02
3.104588813370018352e-02
3.104972847505738098e-02
3.105534557680911245e-02
3.108194212172782356e-02
3.108446266809811176e-02
3.110517183019756438e-02
3.111841423661498851e-02
3.112442412759935939e-02
3.112862626432211233e-02
3.114296901373064808e-02
3.115436277931038500e-02
3.117533855333931569e-02
3.118196547708429467e-02
3.119364050212708461e-02
3.119731736791125920e-02
3.121437227828577354e-02
3.122584791013305328e-02
3.123336276481331053e-02
3.124360949923382647e-02
3.125851747647412360e-02
3.126486118022875349e-02
3.128540623216663485e-02
3.128907332201641411e-02
3.130113091209446585e-02
3.131211749299839253e-02
3.132831529660362602e-02
3.133623944389890559e-02
3.134325744482352460e-02
3.135170658685609846e-02
3.136359851629938467e-02
3.138605458431997786e-02
3.138972514598264985e-02
3.139850395389409687e-02
3.140240711257896722e-02
3.141659871045565655e-02
3.144839073444694044e-02
3.145165082811057777e-02
3.145511689017427281e-02
3.147791350694689738e-02
3.149705239348205010e-02
3.151031989293084923e-02
3.151955987947474558e-02
3.152947431938685208e-02
3.153340990862729676e-02
3.153840920909589673e-02
3.156246783187616201e-02
3.157334229386637992e-02
3.158330589379310105e-02
3.159330449803349206e-02
3.160664526248163630e-02
3.161915096207340570e-02
3.163544419393876650e-02
3.164682841833887927e-02
3.165999411037190292e-02
3.166909159605807433e-02
3.167519565045923136e-02
3.169252623625057330e-02
3.170251292776538055e-02
3.171066350866130756e-02
3.172092949035693055e-02
3.173265617312476250e-02
3.174184719925765563e-02
3.175360721048764434e-02
3.176737616056274360e-02
3.177872511793944366e-02
3.178637601384998179e-02
3.180116601936627818e-02
3.181234958403816870e-02
3.182536940073965592e-02
3.183143935768362187e-02
3.184715917885899694e-02
3.185282395768068708e-02
3.186875092664209763e-02
3.188579921288070551e-02
3.189780358010196881e-02
3.190587822588103473e-02
3.192251968995102329e-02
3.192513417433379130e-02
3.194790623988086331e-02
3.195376888182466235e-02
3.196735096812369781e-02
3.198096515060161460e-02
3.198662434232535379e-02
3.199100686110128988e-02
3.199501028309831296e-02
3.201329734695773643e-02
3.204339242274995003e-02
3.204803237122483273e-02
3.205919372887616747e-02
3.208212468827259523e-02
3.208809166740705932e-02
3.209972296153951188e-02
3.211627120997884166e-02
3.212020508999530177e-02
3.213732486075648875e-02
3.214915711455734737e-02
3.216144709912394095e-02
3.217310382092353205e-02
3.218055320063584190e-02
3.219631299232639243e-02
3.220262517371869082e-02
3.221601621187214493e-02
3.223165029183788777e-02
3.223720876310010031e-02
3.224412721545449889e-02
3.226300703045675844e-02
3.228198960735606526e-02
3.229031247585961717e-02
3.229589900173929218e-02
3.230193112572410374e-02
3.231359633444852442e-02
3.232359854161326318e-02
3.233417676643940419e-02
3.234763092623343939e-02
3.235689537787084236e-02
3.237836261947180105e-02
3.238074447224037478e-02
3.240170900767125328e-02
3.240626225238424363e-02
3.242356826761011446e-02
3.243140309216874240e-02
3.244710376759679660e-02
3.245822331842818098e-02
3.246838096365822768e-02
3.249012154675207098e-02
3.250902341583467026e-02
3.251499863285955971e-02
3.252049990572009053e-02
3.252901445741146480e-02
3.253641373664900582e-02
3.255011681256186895e-02
3.256458899584480093e-02
3.257867422736937524e-02
3.258511843580225165e-02
3.259094604886875191e-02
3.260802066061546656e-02
3.262552365936816079e-02
3.263766855730498850e-02
3.264574973122225110e-02
3.265925303826422432e-02
3.267885661092795324e-02
3.269155574541443565e-02
3.271160403641998338e-02
3.271618723864649914e-02
3.272385630759661046e-02
3.273753589203487468e-02
3.274616369818511563e-02
3.276670840810147478e-02
3.277562396301836323e-02
3.278096122736251505e-02
3.280147192127697009e-02
3.281373541933074733e-02
3.281963777969154616e-02
3.283066796169592516e-02
3.283622108907091608e-02
3.285327130320053746e-02
3.286589632777198178e-02
3.287869475587368306e-02
3.288175648398655726e-02
3.288811994382695447e-02
3.290092852256704115e-02
3.291988660637301667e-02
3.292408380632372289e-02
3.293301712591945041e-02
3.294124321913177722e-02
3.294856493416581378e-02
3.296552020106274794e-02
3.299049823297528494e-02
3.300309137387397174e-02
3.301339462303715111e-02
3.303043995985882608e-02
3.304213593763660750e-02
3.305567816084281629e-02
3.305824445700067393e-02
3.307154432025671831e-02
3.308320699665773246e-02
3.310102703265804802e-02
3.311120421266283698e-02
3.312013657284668122e-02
3.313522657882905786e-02
3.314414367867540845e-02
3.315710266036042686e-02
3.317074017448157219e-02
3.318087295289545713e-02
3.318989555909690470e-02
3.320275463228949953e-02
3.323329289490956073e-02
3.324031127314902578e-02
3.324754434617477328e-02
3.326126950538493832e-02
3.326739308581477816e-02
3.328099934795153425e-02
3.328762579201338667e-02
3.330343352786591105e-02
3.331295697591596383e-02
3.332834554662239546e-02
3.334371260432927864e-02
3.334568880470317742e-02
3.336304860818128937e-02
3.337067607440363792e-02
3.338113565006306516e-02
3.339995101648651765e-02
3.341395382863493468e-02
3.342408122322837460e-02
3.343534502778666706e-02
3.344250025175260488e-02
3.345287516335304634e-02
3.346881232508347459e-02
3.347722694195492954e-02
3.349036265753962960e-02
3.350579892440103125e-02
3.351536906320456977e-02
3.353427981895135135e-02
3.354926084180953616e-02
3.355030361970590125e-02
3.357007101155429218e-02
3.358523435835236715e-02
3.359170697486318913e-02
3.360006094915130026e-02
3.361080249896580829e-02
3.362391112670254367e-02
3.363001407708249291e-02
3.364629016173470433e-02
3.365116321112288089e-02
3.366532317287551646e-02
3.367215714248339431e-02
3.368494359960622075e-02
3.370320279356764370e-02
3.371613949872998006e-02
3.372398384488822787e-02
3.373405250344208017e-02
3.373682996593635464e-02
3.375424864845627537e-02
3.376872365418664979e-02
3.377278329232830112e-02
3.380154750508801431e-02
3.380364383696832231e-02
3.381101266696817653e-02
3.381571822827572626e-02
3.382462964988225407e-02
3.383073538551534254e-02
3.384309962067627575e-02
3.385584694148580098e-02
3.386271094095794076e-02
3.388772894940728087e-02
3.389951836516685857e-02
3.391355115950489552e-02
3.392951674598254641e-02
3.393667805415134797e-02
3.394834779622085685e-02
3.395140085270548225e-02
3.397296580681014033e-02
3.398254652269849796e-02
3.398927992737138526e-02
3.399884937428038212e-02
3.401615972569249635e-02
3.402850530739826018e-02
3.404143107971435711e-02
3.405055160322378871e-02
3.405590916698070236e-02
3.407106343601118414e-02
3.408576463702600590e-02
3.409849920580038107e-02
3.411313848850050512e-02
3.411617845150954897e-02
3.412923910243009784e-02
3.413298353949062447e-02
3.415658542258509511e-02
3.417008179944885926e-02
3.418709803264508018e-02
3.420213781874964498e-02
3.420682067713365360e-02
3.421860768836093580e-02
3.422779366919592725e-02
3.423495734957687775e-02
3.424739010483918156e-02
3.425601117408499929e-02
3.426498784863640790e-02
3.429000612955540594e-02
3.430520270019055129e-02
3.431250221912179876e-02
3.431609929472390075e-02
3.433170466375989882e-02
3.434953010747060498e-02
3.436049979040761704e-02
3.436953555971661300e-02
3.437801538155266234e-02
3.438371383095650824e-02
3.439344633221746994e-02
3.441626135763414807e-02
3.442208658126916232e-02
3.444291461185283731e-02
3.445032978941736657e-02
3.445913582944032383e-02
3.447101872745927942e-02
3.448554090426486640e-02
3.450952770484255749e-02
3.451455269609643439e-02
3.452671394933964910e-02
3.453871837648875287e-02
3.455276179743083098e-02
3.456277702599641621e-02
3.457485901970497322e-02
3.458660831962551141e-02
3.459323910290856841e-02
3.460677661477229439e-02
3.461201447778439189e-02
3.462961861060109836e-02
3.464796681724185978e-02
3.466449785108399739e-02
3.467086112072043091e-02
3.468418186936300662e-02
3.469352552289911573e-02
3.471158769423687840e-02
3.471851032455081087e-02
3.472764013224793889e-02
3.473369514699758964e-02
3.475092753745395724e-02
3.475185156471921610e-02
3.477586395867116043e-02
3.478702029950625496e-02
3.479853261111831575e-02
3.480899644465806908e-02
3.482178537970281873e-02
3.482276021635150043e-02
3.484836740623925566e-02
3.485237530015028451e-02
3.486475796869681343e-02
3.488815641314507721e-02
3.489152437359244185e-02
3.490227574210252870e-02
3.491615694876659681e-02
3.492179132050488022e-02
3.493826572095637406e-02
3.495515960852796367e-02
3.497185317683321193e-02
3.498434089835683602e-02
3.498986837339096434e-02
3.499512654659325817e-02
3.499913675393784285e-02
3.502515326423860653e-02
3.503757461780243609e-02
3.505452726935903707e-02
3.505950384548051080e-02
3.507128678062237936e-02
3.507602205538346007e-02
3.508387285625402807e-02
3.510394473829675510e-02
3.511406448512804923e-02
3.513542404414543574e-02
3.513631283509560665e-02
3.515328511248666521e-02
3.515776380549778812e-02
3.517050491011247670e-02
3.518555566194536688e-02
3.519354742360536470e-02
3.520110065946552291e-02
3.522117203026137178e-02
3.523636507407179597e-02
3.523930595078339501e-02
3.524535251364829813e-02
3.526057945634591961e-02
3.528235186752376462e-02
3.529148348653976530e-02
3.529494381863923502e-02
3.529990638388069701e-02
3.531952909942093211e-02
3.533659286300089297e-02
3.534462362555701453e-02
3.534514674038241600e-02
3.536777003480878756e-02
3.538285455942635771e-02
3.538858147391377162e-02
3.540361056145441276e-02
3.540784784422645881e-02
3.542005133455583543e-02
3.542378619951580543e-02
3.543847345873868404e-02
3.545307039907374946e-02
3.546256648580403681e-02
3.547203494671880009e-02
3.548193486608358649e-02
3.549065413864899154e-02
3.549490845531949601e-02
3.551730795549423725e-02
3.552244843245333517e-02
3.554024630158025833e-02
3.555562759749048007e-02
3.557867128054320593e-02
3.558606263013552873e-02
3.559722000750692450e-02
3.562134837464508985e-02
3.562942943879643387e-02
3.563939405393118376e-02
3.565201883337337785e-02
3.566612575714506184e-02
3.569308503428636481e-02
3.569627281638348970e-02
3.570956396756191920e-02
3.571151597517413512e-02
3.572356940487836363e-02
3.573768780659786204e-02
3.574849235147264936e-02
3.576906235731341921e-02
3.577239955256150683e-02
3.578244098488719827e-02
3.579844089632250315e-02
3.580585312537704068e-02
3.581780863459277375e-02
3.582698101270803681e-02
3.583360312268357717e-02
3.584947586867154312e-02
3.587204524697418240e-02
3.587262963698234497e-02
3.589733475312567590e-02
3.590301223191005864e-02
3.591975247298184737e-02
3.592347059239292539e-02
3.592944214793392099e-02
3.593902338253257556e-02
3.595277621924997113e-02
3.595487516749246160e-02
3.596477659195562726e-02
3.597850263411089822e-02
3.599396466487098101e-02
3.601372514515965850e-02
3.602419795676986558e-02
3.604581114783322882e-02
3.605735672870580277e-02
3.606540187797707686e-02
3.608000230826924337e-02
3.608815778366702975e-02
3.608985105652562364e-02
3.610482500799183647e-02
3.611962107924127086e-02
3.612993937917285958e-02
3.613428640729082764e-02
3.614740398888122153e-02
3.615587128992608923e-02
3.617166641043639830e-02
3.617349821188381442e-02
3.618742538881675186e-02
3.620602062382399788e-02
3.621287710744824917e-02
3.622009997959602101e-02
3.623664497916834204e-02
3.625395944550235949e-02
3.626500909451080279e-02
3.626627702372814399e-02
3.628371137502461874e-02
3.628568878227728112e-02
3.630108390164182852e-02
3.630904855030314682e-02
3.633285565894767144e-02
3.633988941676441486e-02
3.636489381869850712e-02
3.637250566469735213e-02
3.639069245079457060e-02
3.640778780556647165e-02
3.641305494939595100e-02
3.641827922814427909e-02
3.642109950907435056e-02
3.642792729568294918e-02
3.645008730182808243e-02
3.646083036870834126e-02
3.646463042438513602e-02
3.649121617193212819e-02
3.649419021426886234e-02
3.650899820502506721e-02
3.652838712057271398e-02
3.653388976036336944e-02
3.654383769944935523e-02
3.655870481865264310e-02
3.656799194887278004e-02
3.657572504990830309e-02
3.659019404424940225e-02
3.660153328072174306e-02
3.661215743283491308e-02
3.661658703711090368e-02
3.663235884033139156e-02
3.664527015723084702e-02
3.665173104163671480e-02
3.667065708656547240e-02
3.668934956154945581e-02
3.670478701727475368e-02
3.671276878118567844e-02
3.671743842143609937e-02
3.673370328642655558e-02
3.674682785556449005e-02
3.676164717534163850e-02
3.677457182968735250e-02
3.678199269252507841e-02
3.678826724021527772e-02
3.680232431525065628e-02
3.681064172824854985e-02
3.681961467998040582e-02
3.683314298504669626e-02
3.684915915002423548e-02
3.686055241462310450e-02
3.687302953980448050e-02
3.687517035155057910e-02
3.690171923354290673e-02
3.690929143240762045e-02
3.692560464127236930e-02
3.694168744651615821e-02
3.694394204974121854e-02
3.696112465608070163e-02
3.696720097864431009e-02
3.697673164038162152e-02
3.699569895908311201e-02
3.700880568242642665e-02
3.701416456187928139e-02
3.702987999637874506e-02
3.703787108425221630e-02
3.704540260566169252e-02
3.704948512344313771e-02
3.706257785987893127e-02
3.706651710040559378e-02
3.707704086360585904e-02
3.711427406962186648e-02
3.711783860231798737e-02
3.713436916869811144e-02
3.714634069711075792e-02
3.715339287446134398e-02
3.715880516760178276e-02
3.716974557068303264e-02
3.719142292030774843e-02
3.719236200091818878e-02
3.720771757565249915e-02
3.720818220770294449e-02
3.722401910138262160e-02
3.723014181485251317e-02
3.725125062406148269e-02
3.725906900548459078e-02
3.727459976605607128e-02
3.729001744059640133e-02
3.731150178228642700e-02
3.731575414270088542e-02
3.732111828249068397e-02
3.733383411797358553e-02
3.734372460943202743e-02
3.735621015187656768e-02
3.737301625878092226e-02
3.738113300110906811e-02
3.739535788619341439e-02
3.740832132670657284e-02
3.741799760924924279e-02
3.742823649597654123e-02
3.743946785562130009e-02
3.745009655706249552e-02
3.746695281445228121e-02
3.747694258016004420e-02
3.748564963661815685e-02
3.750121561627078881e-02
3.751691802655693353e-02
3.752341565019851055e-02
3.753409754577657909e-02
3.754579233606730737e-02
3.755048100851915427e-02
3.756778670930799313e-02
3.758424608159738334e-02
3.759597326986846566e-02
3.760852905795636358e-02
3.761855994832463690e-02
3.762433726087255348e-02
3.763234262910342132e-02
3.765199867429797065e-02
3.766410343452786247e-02
3.767275366253181046e-02
3.769674369138081849e-02
3.770852399058738369e-02
3.771392488741009963e-02
3.772648432243902450e-02
3.773869732388546172e-02
3.774483229154590447e-02
3.776599562234456142e-02
3.777295938488012261e-02
3.778564186586913509e-02
3.779006599286138801e-02
3.779955028243980886e-02
3.780910594219355492e-02
3.783048061966254316e-02
3.784966132787093152e-02
3.786185685062787298e-02
3.786904889280934272e-02
3.788295736708369166e-02
3.789532626704239515e-02
3.791283893951713502e-02
3.792050755600756551e-02
3.793154314267316307e-02
3.794745504793772817e-02
3.795442540274468479e-02
3.796105266219351737e-02
3.797528000913769075e-02
3.798704871857455645e-02
3.800522133917122458e-02
3.801448195295470400e-02
3.802995380065010700e-02
3.805196809887367859e-02
3.805703590733938713e-02
3.806127861360614206e-02
3.807073774608543681e-02
3.809437429852408075e-02
3.810410864138907838e-02
3.810738975271971141e-02
3.811287460840856456e-02
3.812696940591236983e-02
3.814603681399397761e-02
3.815695137409857995e-02
3.816465721897360774e-02
3.817243794033081672e-02
3.819232236107344969e-02
3.820133264616643043e-02
3.822095269251912786e-02
3.823209236218050311e-02
3.823993905972589147e-02
3.824940789671926744e-02
3.825537438384396527e-02
3.825853141262408608e-02
3.827457841216908019e-02
3.829096540885584821e-02
3.829176127110428540e-02
3.831063360158365461e-02
3.832635034176318234e-02
3.833445036568527975e-02
3.834318065884528837e-02
3.836235251488606668e-02
3.837550968573033572e-02
3.838585862702909024e-02
3.839218811061939629e-02
3.840038965259851000e-02
3.842321615541222091e-02
3.842494058702677906e-02
3.844303478019100995e-02
3.845522654955157993e-02
3.847059242682110414e-02
3.848122367356698881e-02
3.848306518920180386e-02
3.849011952929015656e-02
3.850921570644649794e-02
3.852357745789819488e-02
3.853374040600171524e-02
3.854234379454635206e-02
3.856047922425781538e-02
3.857554465639678742e-02
3.857776058269896113e-02
3.860261775762857672e-02
3.861449152819246278e-02
3.862025966523380260e-02
3.862745555914087747e-02
3.863770041621439333e-02
3.865982696084829806e-02
3.866417825963380794e-02
3.867175055965343944e-02
3.868158576860447617e-02
3.870338416613866572e-02
3.870594089819900940e-02
3.871513854870883842e-02
3.872624523775469729e-02
3.874140689765315226e-02
3.874831359882230375e-02
3.876838189454645534e-02
3.877577268107312847e-02
3.878365934069089027e-02
3.880235546962040871e-02
3.881028993213797573e-02
3.882125526649821134e-02
3.883374462279359784e-02
3.885008760739711020e-02
3.885700478381043377e-02
3.887056105011432727e-02
3.887365787233171277e-02
3.889249521386539676e-02
3.890141226375348760e-02
3.892029192462437281e-02
3.892891453152291792e-02
3.894879943552981283e-02
3.895817274254592677e-02
3.896372203789610911e-02
3.897928051361038149e-02
3.898468388869880119e-02
3.899605183355775440e-02
3.901781579185226168e-02
3.902114786227967036e-02
3.902394358614430514e-02
3.904103906454492456e-02
3.905710478837448596e-02
3.906635486657961120e-02
3.908480773096284500e-02
3.909226864581483163e-02
3.909606378967300788e-02
3.911362606284912724e-02
3.912916800272958628e-02
3.914184562113065535e-02
3.914897367008524087e-02
3.916010042908524280e-02
3.917084059646064320e-02
3.918920867539504860e-02
3.920230276159464289e-02
3.921869979242631477e-02
3.922165761053680866e-02
3.923867869299546562e-02
3.924371929246373014e-02
3.925962882445682700e-02
3.927925293724476852e-02
3.928917413913057821e-02
3.930447160826489039e-02
3.930916893240354870e-02
3.932313876758963822e-02
3.933685989964413876e-02
3.935184359568755230e-02
3.935648920870049583e-02
3.937789048994599916e-02
3.938088307482962014e-02
3.939160728454588201e-02
3.939850326395022417e-02
3.942103535224872335e-02
3.942967393212082339e-02
3.943816306567826668e-02
3.944784999649902923e-02
3.947023723991410771e-02
3.947856137756627914e-02
3.948477475257733404e-02
3.950251541184546245e-02
3.951842348517303760e-02
3.952643314736004054e-02
3.954409541019676677e-02
3.955494653540320149e-02
3.956133268964301397e-02
3.957772760556105274e-02
3.959221780787258727e-02
3.960512711717101286e-02
3.960969006023612460e-02
3.961676263410202070e-02
3.962619232071828979e-02
3.964602615868867419e-02
3.965563223433415940e-02
3.966781848757933160e-02
3.967513496588825905e-02
3.969033177888436903e-02
3.970185654107261097e-02
3.972098330909418218e-02
3.972602102090200260e-02
3.974191486584749411e-02
3.975121082584986976e-02
3.976423209471069420e-02
3.977230148322868919e-02
3.977602747122210847e-02
3.978834874109227204e-02
3.980377417368519133e-02
3.981483653305234460e-02
3.981858553385803079e-02
3.983809881242789119e-02
3.983989506727392271e-02
3.986165019440013335e-02
3.987101478662480325e-02
3.988520911976911609e-02
3.989389983232943804e-02
3.990761872146875167e-02
3.991444317856068791e-02
3.993085573303112312e-02
3.994828948742956687e-02
3.996007496700099137e-02
3.996504691766600281e-02
3.997733027673266992e-02
3.999311035994079777e-02
4.000376840029390424e-02
4.001284835500329429e-02
4.001912795943313172e-02
4.003191775402120678e-02
4.004655610081753192e-02
4.005484540926412818e-02
4.006027634930692249e-02
4.007908138747673377e-02
4.008323072678432464e-02
4.009937471860441915e-02
4.010365286446548883e-02
4.012716078583594692e-02
4.013108198626069711e-02
4.014426986259256314e-02
4.014876572291831147e-02
4.016941495767006876e-02
4.018162290205001819e-02
4.018651324279393089e-02
4.021533262045395851e-02
4.022101733516925126e-02
4.023520895925020158e-02
4.025011271792461320e-02
4.027172027109210406e-02
4.027202684083308615e-02
4.028297905514321986e-02
4.029430292761060350e-02
4.030894524279360347e-02
4.031182230818902701e-02
4.031624449289794576e-02
4.032829078659533328e-02
4.033918122275909068e-02
4.034865563513612141e-02
4.036144482085507468e-02
4.037764930511950068e-02
4.040185239654836558e-02
4.041472017331676492e-02
4.041977684634917578e-02
4.042612783528526377e-02
4.044048741991274065e-02
4.045243695101941039e-02
4.046394097529476541e-02
4.047772015639578003e-02
4.048285059490763782e-02
4.048495748507163761e-02
4.050741103378185937e-02
4.051166846592274551e-02
4.054291171110813163e-02
4.054738245193001411e-02
4.055560524801055111e-02
4.056300349715669107e-02
4.056838777025095766e-02
4.057979358694596694e-02
4.059471644238954458e-02
4.060646739468570798e-02
4.062165281835511399e-02
4.063216581452022691e-02
4.064276007031619731e-02
4.064800069397583870e-02
4.066522798860588983e-02
4.066968802072862266e-02
4.069518640179470292e-02
4.070205278402583282e-02
4.070626773118585229e-02
4.072074803014341660e-02
4.073713645559706720e-02
4.074153682473646843e-02
4.076676608100249233e-02
4.077560967353832666e-02
4.078055371921124328e-02
4.079542914037748158e-02
4.080703537725871577e-02
4.081451679351100204e-02
4.083482682736966352e-02
4.084171670789038533e-02
4.086084824060753906e-02
4.087933227537837721e-02
4.088240605965826058e-02
4.089788105021313624e-02
4.089911232060333690e-02
4.091788531030160492e-02
4.092299380579472734e-02
4.093778358057048594e-02
4.094027971153313405e-02
4.096511516625050975e-02
4.098117139447093882e-02
4.099339013446706703e-02
4.099867208808166685e-02
4.101100501134169463e-02
4.102574696958399825e-02
4.103290713299834191e-02
4.104568720411883032e-02
4.105168999165620392e-02
4.105879670949053040e-02
4.107431857694998634e-02
4.109590805813112535e-02
4.110041860148011539e-02
4.110726042248075141e-02
4.111634855898110841e-02
4.112195721563832729e-02
4.112982712118895545e-02
4.114663822008152172e-02
4.116742571601744727e-02
4.118731421071708532e-02
4.120520378300329689e-02
4.121548737189717482e-02
4.122944895400515453e-02
4.123441987000375786e-02
4.123940528749681089e-02
4.124737652205706651e-02
4.126516917374328797e-02
4.127144813825023295e-02
4.129337127820970066e-02
4.131020427289261443e-02
4.132647685346046984e-02
4.132857166612385891e-02
4.133943524988631379e-02
4.135105755361395685e-02
4.136459016574439707e-02
4.137655101518872280e-02
4.138794162843167923e-02
4.139827019234249006e-02
4.140788860629374124e-02
4.141155559131431962e-02
4.141818785400974701e-02
4.144541207491270196e-02
4.145611820374167644e-02
4.146469185697027049e-02
4.147018557925258309e-02
4.147699041309971246e-02
4.149691751876932733e-02
4.151196676397256313e-02
4.152235993230013467e-02
4.153550015392581951e-02
4.154798209964277733e-02
4.155450109131020309e-02
4.156064347204657672e-02
4.158495707623266480e-02
4.159994311440018411e-02
4.160464024505267089e-02
4.161936124395498870e-02
4.162302539947460023e-02
4.163533171724531634e-02
4.164233932480160272e-02
4.165815676347384144e-02
4.168003986295859553e-02
4.169430022304043693e-02
4.169900469871595794e-02
4.171201989365863616e-02
4.172969010134269796e-02
4.173487389833457906e-02
4.174264276723183009e-02
4.175454320370153294e-02
4.176374107440178340e-02
4.177509967303344451e-02
4.179115206354316880e-02
4.179993018641303681e-02
4.180721504659185017e-02
4.181886655721883672e-02
4.182511992288467928e-02
4.183499197206125286e-02
4.184329553658894252e-02
4.186334314564155168e-02
4.186624462990029549e-02
4.188138223658738335e-02
4.190000963427259473e-02
4.190604391933405726e-02
4.192593055524868051e-02
4.193536064401132135e-02
4.194121737643208281e-02
4.195791172730622964e-02
4.196861529606094043e-02
4.197106857879456809e-02
4.198037212777733229e-02
4.200441520854619748e-02
4.200943672313806054e-02
4.201761571415557617e-02
4.203236414565197920e-02
4.204206442746316608e-02
4.206154689496688359e-02
4.206366813082496048e-02
4.208508295704865843e-02
4.210120041991477491e-02
4.211535286878032025e-02
4.211742986090705188e-02
4.212775835269427782e-02
4.214849666401765393e-02
4.215507472362600705e-02
4.216522368702252388e-02
4.218205817259146340e-02
4.219368806976880881e-02
4.219902317447482565e-02
4.221279152533946588e-02
4.223825968325373159e-02
4.224531215156901442e-02
4.225401576289533612e-02
4.226443133364138349e-02
4.226612566337539789e-02
4.227513007461702887e-02
4.228347842890550767e-02
4.228921440568939039e-02
4.231237849663926909e-02
4.232317659600132176e-02
4.232600035200573263e-02
4.233105813906207215e-02
4.234993036277884260e-02
4.236109526467463082e-02
4.237201744062668585e-02
4.238620017026506481e-02
4.239967278400758044e-02
4.240587276576618381e-02
4.241875668310546299e-02
4.243070947407978633e-02
4.244852557313621988e-02
4.246257981911993884e-02
4.247038233141381403e-02
4.248902203430987568e-02
4.249433572869798503e-02
4.250491463285832605e-02
4.252158611576828395e-02
4.253188087838599696e-02
4.255389835305989354e-02
4.256271171514619533e-02
4.257292829087461206e-02
4.258026817777255113e-02
4.258458684506594150e-02
4.260994085783781360e-02
4.261936523648285347e-02
4.263681802560037593e-02
4.263839042223549480e-02
4.265809564910261198e-02
4.265884634983924117e-02
4.267159859292046775e-02
4.268172242465906319e-02
4.269785547484983290e-02
4.270316517211542040e-02
4.270824487039975859e-02
4.272748886374888588e-02
4.274965168870409338e-02
4.276082045412088473e-02
4.277392022114961945e-02
4.278322888307306560e-02
4.279218714271765256e-02
4.280684690038999429e-02
4.282051948401816022e-02
4.283092446344671789e-02
4.283371304654737255e-02
4.284300373111477045e-02
4.286672340434527495e-02
4.288762740457335854e-02
4.289281364420027831e-02
4.290632519170883841e-02
4.291309995608355576e-02
4.292442065673313101e-02
4.293399531977432071e-02
4.295710464672947149e-02
4.295792531769376810e-02
4.296829930903361960e-02
4.298467514905801590e-02
4.299265246842332022e-02
4.300158286602517865e-02
4.301268262642310436e-02
4.302870200730130046e-02
4.303911294016593558e-02
4.305396257448923514e-02
4.306833075670452038e-02
4.307519284158506379e-02
4.308965207024451072e-02
4.310593692258313236e-02
4.311263167828033316e-02
4.312704572195336095e-02
4.314922289864936422e-02
4.314997549485044548e-02
4.316532902638398062e-02
4.317231575103552821e-02
4.318107868160930840e-02
4.320001947993146185e-02
4.320749381124877608e-02
4.320877795454797221e-02
4.323350104903761482e-02
4.324526616427382120e-02
4.324828977378253336e-02
4.326586476477561893e-02
4.327481102961328041e-02
4.329215638964856172e-02
4.329902170016919349e-02
4.330566187436252212e-02
4.332011109536570981e-02
4.332884660426933321e-02
4.333813135030556429e-02
4.333937733631315625e-02
4.335275436654090209e-02
4.336360602109062823e-02
4.337794382561704909e-02
4.339403445498990486e-02
4.339868070428060109e-02
4.341358014175505931e-02
4.342882226667177381e-02
4.344515823049394099e-02
4.346204079080501215e-02
4.347862248215572656e-02
4.348585407396521330e-02
4.350461685379747312e-02
4.351875070055832850e-02
4.352263402647965629e-02
4.353442290792058911e-02
4.354771192958523107e-02
4.356267367441135629e-02
4.356700146132042040e-02
4.357792176781366544e-02
4.358798821231690823e-02
4.359440140136766617e-02
4.361512646145548899e-02
4.361699932484847109e-02
4.362870320129291768e-02
4.364655670347789007e-02
4.365460471481596993e-02
4.367086957597343666e-02
4.367472762336033210e-02
4.368982812617255851e-02
4.369362579766100652e-02
4.370237667417259386e-02
4.371988952243932580e-02
4.374303398955520228e-02
4.375392253948184873e-02
4.376138078737079606e-02
4.376542364652608041e-02
4.378272690473372641e-02
4.378997509064203042e-02
4.379660077375374660e-02
4.381201891412261906e-02
4.381853021551340710e-02
4.382640148225031007e-02
4.384873366755948076e-02
4.385713527011975144e-02
4.386428859870183938e-02
4.388045767209741710e-02
4.388708684679104577e-02
4.389996663075468319e-02
4.391150174544533602e-02
4.392189979503757780e-02
4.393022492014253544e-02
4.395010219844130983e-02
4.396400890755519653e-02
4.397569779697402259e-02
4.398865556982328728e-02
4.400717891935257420e-02
4.401064237689106262e-02
4.401166742904139006e-02
4.403008920748635591e-02
4.403908133322764762e-02
4.405091710291564322e-02
4.406332432479836969e-02
4.407354027000420782e-02
4.408887233681824114e-02
4.409733672326976439e-02
4.410978535508131015e-02
4.413676313017766972e-02
4.414443437397086445e-02
4.416666286027287613e-02
4.417524136477285479e-02
4.417596769314396932e-02
4.419186002007158276e-02
4.419652205866958505e-02
4.421271168912155325e-02
4.423127278606742152e-02
4.423986674804836206e-02
4.425849776532148061e-02
4.426406228167467649e-02
4.427968465688775224e-02
4.428635027706878668e-02
4.430215318677060976e-02
4.430409832929294023e-02
4.432492170983759472e-02
4.433180573850042938e-02
4.433498091478094150e-02
4.436361796607452002e-02
4.436589713375210797e-02
4.437371730681682891e-02
4.438457143981250352e-02
4.439040754434259162e-02
4.440034782724844309e-02
4.442007419040300276e-02
4.442688247551079828e-02
4.444591557495153333e-02
4.446018174214066976e-02
4.447521876759175097e-02
4.447945641689821095e-02
4.449781733288954433e-02
4.450886372230106192e-02
4.451962502729089888e-02
4.452918136011391192e-02
4.453682180181556260e-02
4.454647938380112970e-02
4.455920849096894898e-02
4.456359119269009961e-02
4.457254628785661810e-02
4.459232423397097023e-02
4.460284769517219861e-02
4.461334204280714699e-02
4.462128056905745321e-02
4.463359791636156704e-02
4.464461627056531823e-02
4.465460147764233056e-02
4.467824783993712412e-02
4.468570054331338914e-02
4.470004159517254605e-02
4.470850957757355193e-02
4.471580766908089810e-02
4.472174094096631469e-02
4.473450374541715346e-02
4.475086712360709651e-02
4.477736884943611662e-02
4.478410476574540278e-02
4.479141229457017648e-02
4.480660800733632376e-02
4.481318699566877450e-02
4.482334310748181672e-02
4.483860897767899534e-02
4.485585146709608617e-02
4.487722753865669434e-02
4.488477016809805376e-02
4.489210037136109888e-02
4.490979654208471228e-02
4.491951920920456143e-02
4.493160169667148596e-02
4.493496477897124253e-02
4.495351664270147429e-02
4.495622217240291540e-02
4.498660564590206690e-02
4.498952871071537629e-02
4.499556360550854839e-02
4.500151391480006202e-02
4.501202662784625774e-02
4.502789505329046760e-02
4.503037458658626369e-02
4.504381262752371606e-02
4.505124601786653082e-02
4.507299568988787364e-02
4.507920595424086407e-02
4.508340180834818911e-02
4.510372223992842322e-02
4.511600323900755161e-02
4.513405838805117920e-02
4.514512701845546649e-02
4.516033410677872117e-02
4.517657265026209235e-02
4.517930930327401784e-02
4.518802414454436978e-02
4.520435767104680203e-02
4.521210895175120648e-02
4.523250732073624825e-02
4.523939886587358128e-02
4.524880341600928668e-02
4.526145131828673840e-02
4.527631100440537848e-02
4.528519053762902757e-02
4.529565985140043827e-02
4.530600518514898978e-02
4.532644891067433290e-02
4.533339767209854099e-02
4.534497385546482073e-02
4.535585295044436416e-02
4.536926721349204827e-02
4.538440036910107445e-02
4.538513945281813511e-02
4.540299091674143694e-02
4.541702927583851634e-02
4.544718592884916530e-02
4.545058258581902155e-02
4.546072244240378923e-02
4.546525079787694379e-02
4.546943489525023807e-02
4.548083432197835840e-02
4.548608729963277142e-02
4.549536777661683518e-02
4.550707862629393974e-02
4.553006086062161284e-02
4.553836731473903665e-02
4.556028405227857681e-02
4.556518271829440581e-02
4.557509974151247034e-02
4.558569526465749977e-02
4.559648804863730698e-02
4.560667808052887295e-02
4.561440561921320525e-02
4.562430095606490044e-02
4.564144206186881991e-02
4.565564794902937651e-02
4.567143131140161127e-02
4.567666697601119319e-02
4.568557866662081857e-02
4.569773622080053332e-02
4.570104547140535489e-02
4.570986791123893278e-02
4.572693445433978487e-02
4.573994915896673064e-02
4.576078177491188503e-02
4.577971778849038165e-02
4.578826426217147416e-02
4.579386216231817741e-02
4.581261228139993369e-02
4.581468366380786472e-02
4.582650792084769220e-02
4.582983130651957504e-02
4.585362930261333014e-02
4.586247141322130627e-02
4.587324173043560993e-02
4.588958041112090047e-02
4.590282659567862522e-02
4.591576385776968694e-02
4.591970743433471114e-02
4.593419648222901719e-02
4.594635379118255925e-02
4.596040512764049124e-02
4.597028083072790539e-02
4.598006536072157813e-02
4.599108757035341721e-02
4.600264997516007037e-02
4.601497960045991542e-02
4.601595471544750460e-02
4.603664222291709018e-02
4.605290559224645142e-02
4.605813509829387309e-02
4.605909707970368139e-02
4.609234513512611153e-02
4.610082945491400519e-02
4.612081387519523235e-02
4.613047459443808673e-02
4.613509352646583128e-02
4.614391313665533456e-02
4.614782009422729869e-02
4.616371454129775120e-02
4.617302497054065480e-02
4.618117208128708073e-02
4.619227530580771734e-02
4.620097090284686070e-02
4.620717934465479182e-02
4.623770662742915372e-02
4.625931777056219163e-02
4.626914160138489995e-02
4.627906851774865604e-02
4.629123430234022285e-02
4.630331995499870068e-02
4.631052550067132900e-02
4.632209949853033359e-02
4.633367038522318015e-02
4.634231627438994972e-02
4.637575732148568886e-02
4.638654021619509349e-02
4.640081860186440199e-02
4.640934447560768339e-02
4.641827664970149536e-02
4.642383537844280150e-02
4.642911134907162785e-02
4.644412372783052190e-02
4.646073701148822899e-02
4.646558661918759325e-02
4.648079055923426406e-02
4.648781561561488029e-02
4.649566854889702894e-02
4.651396887961711801e-02
4.652637573366275037e-02
4.653173573181479394e-02
4.654454446576250515e-02
4.656138944033805238e-02
4.656620031214342426e-02
4.658511526626546440e-02
4.659377734816444461e-02
4.660176714213698501e-02
4.661683563744301040e-02
4.662326893136725658e-02
4.664389817135605742e-02
4.664990377295530344e-02
4.665344216069933214e-02
4.668218790326311707e-02
4.668956141551611205e-02
4.669772159661200739e-02
4.670979820147247441e-02
4.672482489029239350e-02
4.672823576090845421e-02
4.673305023018703430e-02
4.675562565409813187e-02
4.676102961413369785e-02
4.677156787745462285e-02
4.677828295806940595e-02
4.678406089029879533e-02
4.681117147481983487e-02
4.682335311853985660e-02
4.683438723647637136e-02
4.684417581358707450e-02
4.686048209322524194e-02
4.686371015947121688e-02
4.686736391033474725e-02
4.687661745400373281e-02
4.688955034172953562e-02
4.690973763850203593e-02
4.691586757715643374e-02
4.692895508303468466e-02
4.694326412175059415e-02
4.695165750594926246e-02
4.695958552909951234e-02
4.697691823902194752e-02
4.698513836153145329e-02
4.700427424738429227e-02
4.702200903944614430e-02
4.702807846909978773e-02
4.703475769973641807e-02
4.704649507347891113e-02
4.706180480346022765e-02
4.708415392851744707e-02
4.708788187298168504e-02
4.709608884712573884e-02
4.710485558490051794e-02
4.711263264849313570e-02
4.713211096016978185e-02
4.714465480177898460e-02
4.715791330947577409e-02
4.716251620821565460e-02
4.718655082947259549e-02
4.719256783398695365e-02
4.719585544988197379e-02
4.722057086487468913e-02
4.723110470620806023e-02
4.723905490058283307e-02
4.725562972269536921e-02
4.725935908695866328e-02
4.727673451484265543e-02
4.728394189444345974e-02
4.728725624343571576e-02
4.729063968022767517e-02
4.730676126284738547e-02
4.731330375351361361e-02
4.732261893174383172e-02
4.734778579789195030e-02
4.735718083668072342e-02
4.737291318768388493e-02
4.738594770801934919e-02
4.740363297724120573e-02
4.741331661429259992e-02
4.741355984122402889e-02
4.742203858089960589e-02
4.744061343824351740e-02
4.745199615905260071e-02
4.745964755008003078e-02
4.748142722045234354e-02
4.749108431394993834e-02
4.750074063810849623e-02
4.750750370853623616e-02
4.751944557730908292e-02
4.752395204200876577e-02
4.754666261634610258e-02
4.755791662645497686e-02
4.756912979384514406e-02
4.758019653984180142e-02
4.758798788466134244e-02
4.760329472908481074e-02
4.762668847703838138e-02
4.763315462466594097e-02
4.766324801221444307e-02
4.766685977255485929e-02
4.767410829954216167e-02
4.767609895600061209e-02
4.768663643697640397e-02
4.771097637905896693e-02
4.771891653000781552e-02
4.773698249072938493e-02
4.774155876426966483e-02
4.775433386445376849e-02
4.776130504193326631e-02
4.777502245886922072e-02
4.777995944867119427e-02
4.779780220325335893e-02
4.780771376133252648e-02
4.782240533306159058e-02
4.783692815641987783e-02
4.783896199565290663e-02
4.784852886128010407e-02
4.785411407258316485e-02
4.786793311467635315e-02
4.788052224171657212e-02
4.788455774397726294e-02
4.790678932226138942e-02
4.791185289625038424e-02
4.793765464295302037e-02
4.794905078943406673e-02
4.795811256478227369e-02
4.796433690031282060e-02
4.797633630783709746e-02
4.798275087132225503e-02
4.799164914533221582e-02
4.801989926760708016e-02
4.802817350619703607e-02
4.803367922731871520e-02
4.803687400074146963e-02
4.804756077825350635e-02
4.805582345776954201e-02
4.807512488112697380e-02
4.808557643717420449e-02
4.810076837313881359e-02
4.812223123889886045e-02
4.812878238467166447e-02
4.814691183561864429e-02
4.815041262155261848e-02
4.816437993549921304e-02
4.817649620054564874e-02
4.818328185316456125e-02
4.819907073335905068e-02
4.821145595898379543e-02
4.822231920480901657e-02
4.823110039109707037e-02
4.823870022057297202e-02
4.826158844226091649e-02
4.826752267509543115e-02
4.827434082122078474e-02
4.828460799572314999e-02
4.829299796364117103e-02
4.829604980614971010e-02
4.832715174755874976e-02
4.834090200960999839e-02
4.835171239739372018e-02
4.835394135514936576e-02
4.836018409580317146e-02
4.839002228488553659e-02
4.840723427009413493e-02
4.840877978842722529e-02
4.841740544910172472e-02
4.842274915245242672e-02
4.843044899342546783e-02
4.844754511343835057e-02
4.846616439109557861e-02
4.847447799545717695e-02
4.849348907685580023e-02
4.850450586617005566e-02
4.851537871883065955e-02
4.852393552808220711e-02
4.853746194718000506e-02
4.854898966349385780e-02
4.856177576246584193e-02
4.857471822667774886e-02
4.860782026036214454e-02
4.861136018432699046e-02
4.861790894633272186e-02
4.862254397057935718e-02
4.864815508145525769e-02
4.865706893934895749e-02
4.866175720185245135e-02
4.867349033782369938e-02
4.868464181968040760e-02
4.869629583637336001e-02
4.870582785412502780e-02
4.872435254343870925e-02
4.873974019698040783e-02
4.875068428279155652e-02
4.876065303306142962e-02
4.876456196116468744e-02
4.877195774431258846e-02
4.878196012323837705e-02
4.879530745829291360e-02
4.880848961864969748e-02
4.881627090576862171e-02
4.882301352145623774e-02
4.884137068275029581e-02
4.885779470889450860e-02
4.887004788250953746e-02
4.887317080545011683e-02
4.888553022734293263e-02
4.890002125962428225e-02
4.890430652808330780e-02
4.891413169688052509e-02
4.893745649527936337e-02
4.894930377178158265e-02
4.896919163074209269e-02
4.897066880660949639e-02
4.897532789400566022e-02
4.899386279393969090e-02
4.900704217637058546e-02
4.901851412779828499e-02
4.902461072127928254e-02
4.903679885360212598e-02
4.905613412536230511e-02
4.906000081612721386e-02
4.906934260605860798e-02
4.908839303195572379e-02
4.909858247375331608e-02
4.910644278986231459e-02
4.912423066388188486e-02
4.913035582339092544e-02
4.913695878784885007e-02
4.915569322381313500e-02
4.916226831061398794e-02
4.919435042123426749e-02
4.919905303635785376e-02
4.921797345351131003e-02
4.922770243427276871e-02
4.923829298150200762e-02
4.924819707388283785e-02
4.926956230849427465e-02
4.927801117022173605e-02
4.929174570090116836e-02
4.929620758670016922e-02
4.930425712450914322e-02
4.931114190483659732e-02
4.932879820266616866e-02
4.933725205780364886e-02
4.935795346715543541e-02
4.936813687766528069e-02
4.937282459021286041e-02
4.938672518985354198e-02
4.940071213706970221e-02
4.941786276679072110e-02
4.942799976377826310e-02
4.944099719056471720e-02
4.944417688146340861e-02
4.945245383328977784e-02
4.946812464552979849e-02
4.948364874516136824e-02
4.949061037851115730e-02
4.950919414400439811e-02
4.951555087878012351e-02
4.952968729950818494e-02
4.953453639733218505e-02
4.954480846487185897e-02
4.956133221840136605e-02
4.957812530183269839e-02
4.958769652971367625e-02
4.959487430367182093e-02
4.961223528284997020e-02
4.962975891768761638e-02
4.963442581841220891e-02
4.963715437102805828e-02
4.965764145066864366e-02
4.966334323318627453e-02
4.966887493413724153e-02
4.968719493540357801e-02
4.969393235847119339e-02
4.970314801077468925e-02
4.971683952595512546e-02
4.972021744649485209e-02
4.973825874692688886e-02
4.974649912000644880e-02
4.976290643378583622e-02
4.977019624627337935e-02
4.979309669191783749e-02
4.979973878555876698e-02
4.981132365830875930e-02
4.983487594086383199e-02
4.984546584493343424e-02
4.985220738518419958e-02
4.987074437430211171e-02
4.988381905544675421e-02
4.989082848094927858e-02
4.990620497103565034e-02
4.991460332545721856e-02
4.992742871799010773e-02
4.993206464027960534e-02
4.993573491178027179e-02
4.995167511054721121e-02
4.996656908010332909e-02
4.997178223072062941e-02
4.999357437903662049e-02
5.000723218930674951e-02
5.001933484286441578e-02
5.003657460561733439e-02
5.003960862093848050e-02
5.005511694044656457e-02
5.006424067777959230e-02
5.006640268465589738e-02
5.008101651486995820e-02
5.009253946527808532e-02
5.010586830391960955e-02
5.012021925626497509e-02
5.012848626826421627e-02
5.013292854222795025e-02
5.014245015276286299e-02
5.015453533899427718e-02
5.018220844035298223e-02
5.018832628452218891e-02
5.020842105745459971e-02
5.021431480822252658e-02
5.022780110496810613e-02
5.023864319544824042e-02
5.025808916554974637e-02
5.026557392811292768e-02
5.026942440164955395e-02
5.028393069907960422e-02
5.029885474100648235e-02
5.031026933262450207e-02
5.032062689253369303e-02
5.032205628101432682e-02
5.032855189841961563e-02
5.033496862943298567e-02
5.035197788048850764e-02
5.036950180843474678e-02
5.037766637012097704e-02
5.038528251512730538e-02
5.039827144721975571e-02
5.040098439009155218e-02
5.041566213271841956e-02
5.042070980193413821e-02
5.044170864868813275e-02
5.044578591367160358e-02
5.046398757875775187e-02
5.048422599355278928e-02
5.049313697274798729e-02
5.051300371328265593e-02
5.052001752479590158e-02
5.053926451695528455e-02
5.055239718178655695e-02
5.055899247401568486e-02
5.056757073801032565e-02
5.058374102510848624e-02
5.058748151359732104e-02
5.060579726722097549e-02
5.061798777237441760e-02
5.062412737677207675e-02
5.063991876590734353e-02
5.065063686828980005e-02
5.065684347859633618e-02
5.066521936513185276e-02
5.067423672385118483e-02
5.068670462702379309e-02
5.069109193224019538e-02
5.071378995665004608e-02
5.072159413916332849e-02
5.073552583764606716e-02
5.074239035077254822e-02
5.075845881419038808e-02
5.076535608836557634e-02
5.077375289568603067e-02
5.078499194564106700e-02
5.079000163160818371e-02
5.079347954181662184e-02
5.081010418948767038e-02
5.082337992527935500e-02
5.083619275564410511e-02
5.085478594234332794e-02
5.087638368818792056e-02
5.088775944863488387e-02
5.089011832006812286e-02
5.090703856912054404e-02
5.090946445908761664e-02
5.093377866675774523e-02
5.095007682566810026e-02
5.096523784209122665e-02
5.097113718766810297e-02
5.098542273510309197e-02
5.099641819791933539e-02
5.100985487195036638e-02
5.101294472301015626e-02
5.101426456724422742e-02
5.103444426387038213e-02
5.104713055581749925e-02
5.106246204973596825e-02
5.106926783511533952e-02
5.108082373676570143e-02
5.108748315549621610e-02
5.109623970214216548e-02
5.109964414947260058e-02
5.112114711235626885e-02
5.115681985843478774e-02
5.116990677991345438e-02
5.117717858290310451e-02
5.118020706690040722e-02
5.119734823811661339e-02
5.119904699144078863e-02
5.122129644930539794e-02
5.123114945330126124e-02
5.123780829680629756e-02
5.124859386578611842e-02
5.127247552932578945e-02
5.127561229788835107e-02
5.128422656637793287e-02
5.129109368409506819e-02
5.129451730443868041e-02
5.130512578906931687e-02
5.131843243982026070e-02
5.132468250612670646e-02
5.134886813687938867e-02
5.136414154385560149e-02
5.136886991988365292e-02
5.138788399803029261e-02
5.140466473267407688e-02
5.141441786247552548e-02
5.142536114533918790e-02
5.143015889816238140e-02
5.145232307649655334e-02
5.146964176688145765e-02
5.147686714501281680e-02
5.148057731907473844e-02
5.149339431962285385e-02
5.150967035850312348e-02
5.151543111216783100e-02
5.153721957833096168e-02
5.153848177209030545e-02
5.155386123135191623e-02
5.157046068744219891e-02
5.157351699782292132e-02
5.158569095852755249e-02
5.159295152202697521e-02
5.159844195191587435e-02
5.161803599096093098e-02
5.162519611655613794e-02
5.162782825188438895e-02
5.166113259265220359e-02
5.166928486776350971e-02
5.167378794722576885e-02
5.169261199883290470e-02
5.171041866259923347e-02
5.171948545199156477e-02
5.172812690853112461e-02
5.173997328979601518e-02
5.174706055972855268e-02
5.175698548814711142e-02
5.176722648555392992e-02
5.177760768285116777e-02
5.180145870596192248e-02
5.181118903696446676e-02
5.181562172365800079e-02
5.182183050261718327e-02
5.184212127053383634e-02
5.185335895865073041e-02
5.186207831323369488e-02
5.187777840789853379e-02
5.188774862274503352e-02
5.190507717261666487e-02
5.191027521919033827e-02
5.192548561681709085e-02
5.193645631636573112e-02
5.195140135699305439e-02
5.196255841217339855e-02
5.197382242680098630e-02
5.198286056365858387e-02
5.198925170781337757e-02
5.200578133541505776e-02
5.201817804088831876e-02
5.202591971369258106e-02
5.203201382487804283e-02
5.204733943104405958e-02
5.206066647898566213e-02
5.207033663379434518e-02
5.208660311838886336e-02
5.209279109038073008e-02
5.211004788566264700e-02
5.211936339946293684e-02
5.212343979140698913e-02
5.215281914993930013e-02
5.215842470925363683e-02
5.216264112470986314e-02
5.217773866930730531e-02
5.218135771440496340e-02
5.219562882051087538e-02
5.220764676473071964e-02
5.222382710856615651e-02
5.223049079201241840e-02
5.224899146146838591e-02
5.225739182050748166e-02
5.226575694982266151e-02
5.227841966816210162e-02
5.229238215194365047e-02
5.230722689429451178e-02
5.231307005410118505e-02
5.231837589258259147e-02
5.232443109293050121e-02
5.234855740687244241e-02
5.236369720390665616e-02
5.237284387679735920e-02
5.238618320231164249e-02
5.239998343905150069e-02
5.240590846738019115e-02
5.241601402704426649e-02
5.243578666975590163e-02
5.244285726965863814e-02
5.246319943099669869e-02
5.246987439034572764e-02
5.248073193116764568e-02
5.248938431801247750e-02
5.250396582443683791e-02
5.251055681388289154e-02
5.251970242587411519e-02
5.253143074051364048e-02
5.254464030797412200e-02
5.255628263703793213e-02
5.256848363048305384e-02
5.257800503943760306e-02
5.259124152905919614e-02
5.260362822040165476e-02
5.261158130729698401e-02
5.262163967523891817e-02
5.263550263820426789e-02
5.264102916634921803e-02
5.265292147717914872e-02
5.267237909599259416e-02
5.269196452344276915e-02
5.269770864350020734e-02
5.269940246172505338e-02
5.272060940565165277e-02
5.274034812018352225e-02
5.274586060460700887e-02
5.274643063316203362e-02
5.276125590220792638e-02
5.278087700012057404e-02
5.279106085992463226e-02
5.280243042406274068e-02
5.281003237434439557e-02
5.282365882429862491e-02
5.283427458436723567e-02
5.284742982369627917e-02
5.284911113644302771e-02
5.287134853219155328e-02
5.288756830432278511e-02
5.289678211999337964e-02
5.290357321169730787e-02
5.291576163107858388e-02
5.292645901394915642e-02
5.294049150752055954e-02
5.295280207520230986e-02
5.296910327566534127e-02
5.298033278282776593e-02
5.299006899611602428e-02
5.299458113407717885e-02
5.300123422535052420e-02
5.300970178333103133e-02
5.303197645995016973e-02
5.303966442177437957e-02
5.305355021173474572e-02
5.306845377992913670e-02
5.307650733150653943e-02
5.308939750258862000e-02
5.310443556489380379e-02
5.311222028327955424e-02
5.312339500433593820e-02
5.313158986494137537e-02
5.313651561795423861e-02
5.315068155703212005e-02
5.316284085535527559e-02
5.317388718981419515e-02
5.317816082731269267e-02
5.319360756399177381e-02
5.321443314481627551e-02
5.322461064993516677e-02
5.323629982603594879e-02
5.324245106548930462e-02
5.325641808440678693e-02
5.328060947397766922e-02
5.329662090085801607e-02
5.329990086044950059e-02
5.330600933040657852e-02
5.332075062481894667e-02
5.332410146740307333e-02
5.334150576430052304e-02
5.335611477211865683e-02
5.336935589435215510e-02
5.337606890740276278e-02
5.338707608425502515e-02
5.340089398411734800e-02
5.340988869380408621e-02
5.342257119396387477e-02
5.344310842206018153e-02
5.344982515055640704e-02
5.346782247414288980e-02
5.347507643267296329e-02
5.348179643491973723e-02
5.348763620658586460e-02
5.349242439228407697e-02
5.349990268483290068e-02
5.351026824195065368e-02
5.353451984703894162e-02
5.354759696071198505e-02
5.355746231906249877e-02
5.357028198092805837e-02
5.358051604199187690e-02
5.359745780104691049e-02
5.361427095883952720e-02
5.361757514066201047e-02
5.362734646698413821e-02
5.363847015434841659e-02
5.364461978290463451e-02
5.366179456539954540e-02
5.367477502454826022e-02
5.368470242240236390e-02
5.369632889324649216e-02
5.370379017456783366e-02
5.372248772058330069e-02
5.372651216299395571e-02
5.374231427162717845e-02
5.375160141093843214e-02
5.378193162067751443e-02
5.379594022347566895e-02
5.380047634158913183e-02
5.381475128506613137e-02
5.383024968151245426e-02
5.383761068801895533e-02
5.384644604169985804e-02
5.385684893798642348e-02
5.386878401769373825e-02
5.388848660377221211e-02
5.389610569039754440e-02
5.390694781002142166e-02
5.391933572374318917e-02
5.392783065348644156e-02
5.393499065114426561e-02
5.395181546061639244e-02
5.397094359094756211e-02
5.397700726133491944e-02
5.398851335169779775e-02
5.400880974578126104e-02
5.401624208536759397e-02
5.401966805603991562e-02
5.403523958820338757e-02
5.404785619164181876e-02
5.405708822762989030e-02
5.407655614388978682e-02
5.408065549131396699e-02
5.410023990358137080e-02
5.411156678299844369e-02
5.411712646435623553e-02
5.412893849829109039e-02
5.413363487988603895e-02
5.414128342447582787e-02
5.416392230641420280e-02
5.417377644539772552e-02
5.417872016800340251e-02
5.418777395908702665e-02
5.419591977739474098e-02
5.421400304154161409e-02
5.422875061312243394e-02
5.424210707992987990e-02
5.424851237169403539e-02
5.426471729273008027e-02
5.427899006571645923e-02
5.428768357086843910e-02
5.429247247671487031e-02
5.431387634992301816e-02
5.432227237765835381e-02
5.433481456883842986e-02
5.433651618788210014e-02
5.436590097227722573e-02
5.437613643133104580e-02
5.438662686229861487e-02
5.439252458899701548e-02
5.440085828694402048e-02
5.440807387823826113e-02
5.442006241138158673e-02
5.443364717312915158e-02
5.444561921244311931e-02
5.446478118442288352e-02
5.446827223668682105e-02
5.448958873552289806e-02
5.449570127933628383e-02
5.450829251507832707e-02
5.453978362184525031e-02
5.454446131735990466e-02
5.455030665604060358e-02
5.455383629995297357e-02
5.456223325773734700e-02
5.458062175515954184e-02
5.458622760442133348e-02
5.460538487286825671e-02
5.461102149165086850e-02
5.462048539325486951e-02
5.462562975762264017e-02
5.463540426698482166e-02
5.467084585323644941e-02
5.467629057468487153e-02
5.468978955436692990e-02
5.469518849762133872e-02
5.470624176763727586e-02
5.471882928540722224e-02
5.473456510289381738e-02
5.474762158317880711e-02
5.475948377118811106e-02
5.476875206088271941e-02
5.477333601458067580e-02
5.478893138114299122e-02
5.479471645007888414e-02
5.480888372812731113e-02
5.481376732431386678e-02
5.483589550767642429e-02
5.483679030295457446e-02
5.484631826169117375e-02
5.485072423167969280e-02
5.486518775764304134e-02
5.487446935440731810e-02
5.488269775997151045e-02
5.491231244749478213e-02
5.491684185984641031e-02
5.492537604321101607e-02
5.494204407789898825e-02
5.495041071661443954e-02
5.496816242539170894e-02
5.497482138802461948e-02
5.499220419767153478e-02
5.500673162589392318e-02
5.501118204865551586e-02
5.502647855729364545e-02
5.503349783849359467e-02
5.504221228822242518e-02
5.506269448082146134e-02
5.507324689042270016e-02
5.507780593796135493e-02
5.509713722094650157e-02
5.511928415219735644e-02
5.512348145747975048e-02
5.513041737099250161e-02
5.514420587605056712e-02
5.516402194542596726e-02
5.516437898377646309e-02
5.519302965065808753e-02
5.519442169795713005e-02
5.520250665572051796e-02
5.522200701536711387e-02
5.523057611021159330e-02
5.524335993339579698e-02
5.525002420299235384e-02
5.526155173648700236e-02
5.527122161290232150e-02
5.529167203619816950e-02
5.529387870479041123e-02
5.530548740870860902e-02
5.532001639952033312e-02
5.532786625424385152e-02
5.533201016494987412e-02
5.534819623735331984e-02
5.536362007724032752e-02
5.537550744713137796e-02
5.538214240248934273e-02
5.539944756727549491e-02
5.540777053176004774e-02
5.542380261256008023e-02
5.543775954837448783e-02
5.544441786547138484e-02
5.545635422988159924e-02
5.546764621803557116e-02
5.547600595975521465e-02
5.548610018648975073e-02
5.549298368221844413e-02
5.549745606719719282e-02
5.550964873486824436e-02
5.551838855887653024e-02
5.554612629960004044e-02
5.555597518079452568e-02
5.556358066770278326e-02
5.559283474129356195e-02
5.560427534761019919e-02
5.561388614231538297e-02
5.563644298762082663e-02
5.564582151331670667e-02
5.565245102971749791e-02
5.566772446558521104e-02
5.567793694988659725e-02
5.570015460830529674e-02
5.570487310506222478e-02
5.571332404564266483e-02
5.572835477952037264e-02
5.573479931223596084e-02
5.574240691023413241e-02
5.576058297808611508e-02
5.577716681348537930e-02
5.577956100776942927e-02
5.579931079014849304e-02
5.580228340057619141e-02
5.580559570104348666e-02
5.582935228670432570e-02
5.584705399236095102e-02
5.585911410544053268e-02
5.586659930578974365e-02
5.587269791174059863e-02
5.588712814718022059e-02
5.589644382661007604e-02
5.591238906029105671e-02
5.591756109673973185e-02
5.594085541779419968e-02
5.595451466503015281e-02
5.595933245626477648e-02
5.596340482132849958e-02
5.597943946572103702e-02
5.599193346788855496e-02
5.599961888012394695e-02
5.600497569833040590e-02
5.602486578816956442e-02
5.603828277561212490e-02
5.604882019582674291e-02
5.606660522258255508e-02
5.606984067117859460e-02
5.607902577150597478e-02
5.608353464412813016e-02
5.610533195885797353e-02
5.611671884397978483e-02
5.612658887520488582e-02
5.613622989336197744e-02
5.615540384478273639e-02
5.616681959095554122e-02
5.617929778615449177e-02
5.618247148445715267e-02
5.618786589666807663e-02
5.619129611358775200e-02
5.620288808077533727e-02
5.622556588877325456e-02
5.623261179671773524e-02
5.626117846539874234e-02
5.626650761327484096e-02
5.628323425805192848e-02
5.628779691897745074e-02
5.629547516052485490e-02
5.631775725216675577e-02
5.632827168438736543e-02
5.634009473826301351e-02
5.634576066268048855e-02
5.636512708054514098e-02
5.637358780745410636e-02
5.637941478670910334e-02
5.639206005519775688e-02
5.640324407985564115e-02
5.641617635473095138e-02
5.641971807823126239e-02
5.643554783783322204e-02
5.644123517809068735e-02
5.645363199040354107e-02
5.647089814138378516e-02
5.648413654592554511e-02
5.649250774333403058e-02
5.650041904855096497e-02
5.651663811903689938e-02
5.653138714829469835e-02
5.654140309978156198e-02
5.655469169426247111e-02
5.656747716673521387e-02
5.657590354266800459e-02
5.657793816346362581e-02
5.658191791506417267e-02
5.659911912959980640e-02
5.661122877634489070e-02
5.662760913075953750e-02
5.663990484239894707e-02
5.664581619431030557e-02
5.666720351972476255e-02
5.667900537725123478e-02
5.668994479605360404e-02
5.670120433852049446e-02
5.671214931782853075e-02
5.671686747713206023e-02
5.671726810663130225e-02
5.673768214337621130e-02
5.674949207302659726e-02
5.676366810341243463e-02
5.677114713680064817e-02
5.678254952834488334e-02
5.679628433172828617e-02
5.681189981115203347e-02
5.682036703410331402e-02
5.682520267545526638e-02
5.683559216920386348e-02
5.684590856832838490e-02
5.685622668140616343e-02
5.687075094116861296e-02
5.687671367989893811e-02
5.690362488290129361e-02
5.691231059385243318e-02
5.692038182013259284e-02
5.692525942941634165e-02
5.693340788024359167e-02
5.695164005712388677e-02
5.695839667139035445e-02
5.697422084349590410e-02
5.699878016810022707e-02
5.700164758895298611e-02
5.701156794940570594e-02
5.702176556618437919e-02
5.702607903011769341e-02
5.704450783799008828e-02
5.704643371378143035e-02
5.706509099569812005e-02
5.707936996071860669e-02
5.710181428349703214e-02
5.710968162142898708e-02
5.712392338901861599e-02
5.712810588167732684e-02
5.714158483637565844e-02
5.715211708303807869e-02
5.716318268945652648e-02
5.718198846509331412e-02
5.718799045241212964e-02
5.719471226280958831e-02
5.721433268397835281e-02
5.722229407785967004e-02
5.723701228215666292e-02
5.725172610460566025e-02
5.725470150321532170e-02
5.726823500350169960e-02
5.728054969772372607e-02
5.729541886245764770e-02
5.730885157435933186e-02
5.731672103036938859e-02
5.732241048094943725e-02
5.734113916173716463e-02
5.734942679690629985e-02
5.736026023692430975e-02
5.736991681508568641e-02
5.737768404918308640e-02
5.739915283537794233e-02
5.741030111768302691e-02
5.741994042377213114e-02
5.743253376672818877e-02
5.743987693894242463e-02
5.744892301153109448e-02
5.748076358380077577e-02
5.748595314645132959e-02
5.749290357542030661e-02
5.750223459234515833e-02
5.751059658487195358e-02
5.752367893764775975e-02
5.753766379131874942e-02
5.754360867013003089e-02
5.755138197592957194e-02
5.756675528317334312e-02
5.758337587891165787e-02
5.758958366857580558e-02
5.760327939323567348e-02
5.761289362125038283e-02
5.762482616887282250e-02
5.762792440617797718e-02
5.764155230042333766e-02
5.765877446217565483e-02
5.766630761283292328e-02
5.769168209901937017e-02
5.770038972256752441e-02
5.770932515061605317e-02
5.772657965610950015e-02
5.773200487351226595e-02
5.774429144169129779e-02
5.775840321805231214e-02
5.777909590159879816e-02
5.778711278939141494e-02
5.779882319673057545e-02
5.781789134693965382e-02
5.782527359479044948e-02
5.783578169393283064e-02
5.786072971860989345e-02
5.786379419202841712e-02
5.787678498432735630e-02
5.788239944245621160e-02
5.788478030547378195e-02
5.790048417823145943e-02
5.790859615581356312e-02
5.792024456435018731e-02
5.793051900954448996e-02
5.793706301054246666e-02
5.795214812592947018e-02
5.796624542873840547e-02
5.796805562271239998e-02
5.798537947969784057e-02
5.799597862222938272e-02
5.801097278021655201e-02
5.802302543378873301e-02
5.803011841149263716e-02
5.803380645035333130e-02
5.805096170733531347e-02
5.806629046667438621e-02
5.808106847984184640e-02
5.810062685091110790e-02
5.810371232728950286e-02
5.813007514698553813e-02
5.813573497312946037e-02
5.814507803785329276e-02
5.816599356102675200e-02
5.817813535935117963e-02
5.818273501367188238e-02
5.819149433365689017e-02
5.820048572223485150e-02
5.821615168957361419e-02
5.822788220906366385e-02
5.824843334298790420e-02
5.824990767998622365e-02
5.825655656912370750e-02
5.828390068525635126e-02
5.830080146001326291e-02
5.831026919528936592e-02
5.831685587921292546e-02
5.833052161646606892e-02
5.834043305424790882e-02
5.834886713591896923e-02
5.836013806140116777e-02
5.837773551927638582e-02
5.838318300493711144e-02
5.839875980995140603e-02
5.841331609530353575e-02
5.842542117929649947e-02
5.844053234742052627e-02
5.844416453967138381e-02
5.845249012472275574e-02
5.846965601970066650e-02
5.848437506377851536e-02
5.848831103701018774e-02
5.850253652981568520e-02
5.851948036142179399e-02
5.852323732613917695e-02
5.854204779436483763e-02
5.855169808625509953e-02
5.856325258570455050e-02
5.857685197218837070e-02
5.857932560208317652e-02
5.859334492163770225e-02
5.861153701381077719e-02
5.861867308592166870e-02
5.863042083260538995e-02
5.863362966776569651e-02
5.864206539422872622e-02
5.864634250227401813e-02
5.866764507344812696e-02
5.867295609425443592e-02
5.868135295762955117e-02
5.871275889630284128e-02
5.871534763821417702e-02
5.873042569074166108e-02
5.874499671558747194e-02
5.875206134168714511e-02
5.876025038260157540e-02
5.877788988087717659e-02
5.879049370271605124e-02
5.880315600549917976e-02
5.881043087822579452e-02
5.882080699672875834e-02
5.883385380118461017e-02
5.884683478743046869e-02
5.885090338571452584e-02
5.887223701719268565e-02
5.887930292630988438e-02
5.889763027352340474e-02
5.890220189154576902e-02
5.892404571047582529e-02
5.893813492832167267e-02
5.894202332106596165e-02
5.895423258853488280e-02
5.895822699055491833e-02
5.897385868164878309e-02
5.898137356675753340e-02
5.899862985522463799e-02
5.900520663181652026e-02
5.902144781458013023e-02
5.902773746678113831e-02
5.903445876675023074e-02
5.906088132572195892e-02
5.906419447598720840e-02
5.909282048782221741e-02
5.910099697623061310e-02
5.910356778672698486e-02
5.912204018961342289e-02
5.913058696496908961e-02
5.914533704376340184e-02
5.915417552272106416e-02
5.916298933446195729e-02
5.916798241055087892e-02
5.917900588861502165e-02
5.919128667659484533e-02
5.919444210563473696e-02
5.920148823618792688e-02
5.922083319642024168e-02
5.922729425375233836e-02
5.923317030913283210e-02
5.924828867509851493e-02
5.926672858887560569e-02
5.927773883112397169e-02
5.928768429330671941e-02
5.929189997565126324e-02
5.932453583021135568e-02
5.933696831058316024e-02
5.934237312022838662e-02
5.935182175440684160e-02
5.937384170355969326e-02
5.938696299344325968e-02
5.939656775946577927e-02
5.940891659737468355e-02
5.941365008262000647e-02
5.942134496570311564e-02
5.943351491737874914e-02
5.943571404385988854e-02
5.944869455561219151e-02
5.946107576581061149e-02
5.947830022606925837e-02
5.948352384047378427e-02
5.950406454430151593e-02
5.951113101895239010e-02
5.951731297942680632e-02
5.952349451287825000e-02
5.954845267924935293e-02
5.955476277302851340e-02
5.956424354365130736e-02
5.958179345006869854e-02
5.959048466678329437e-02
5.959561601864565850e-02
5.961217336181401372e-02
5.961865202299337918e-02
5.964457116333637954e-02
5.964959181880102879e-02
5.966618123677236429e-02
5.967422231391245058e-02
5.968473116743083784e-02
5.969057845497921511e-02
5.970658433293218881e-02
5.971686061880010499e-02
5.973232716245735485e-02
5.973843791629890321e-02
5.975557663352087934e-02
5.976485625028665760e-02
5.977492290810693110e-02
5.978772752319477801e-02
5.979821066299295662e-02
5.980582880547280489e-02
5.982100307554866214e-02
5.982931983582606694e-02
5.983425933863167900e-02
5.984869736937187268e-02
5.985628940400211651e-02
5.988582699507088991e-02
5.990153861381680711e-02
5.990642600133322393e-02
5.991550185325061895e-02
5.993318357707294597e-02
5.995575622302984353e-02
5.996236505601326705e-02
5.997810588884583405e-02
5.999302434794551164e-02
5.999946831381541834e-02
6.000141366117922592e-02
6.001662720603345713e-02
6.002979758265231114e-02
6.003983801801787701e-02
6.004579874727344890e-02
6.006410007379109350e-02
6.007187064758878758e-02
6.008205441119168766e-02
6.010316772531643092e-02
6.010979047257181129e-02
6.012267767530771190e-02
6.012501797283947846e-02
6.013369883940955507e-02
6.014392011126473703e-02
6.016631511745956784e-02
6.018375107418394432e-02
6.019119309182763278e-02
6.020109167441684006e-02
6.021341285610354310e-02
6.022421730714422328e-02
6.023698923382903025e-02
6.025018579812541075e-02
6.025556470325310610e-02
6.026300952976504366e-02
6.027775217038799926e-02
6.028471455900930032e-02
6.029550531886074261e-02
6.031601918943851892e-02
6.032364761584213531e-02
6.034167772423698617e-02
6.034502629967913867e-02
6.035224997375371325e-02
6.036298686083407805e-02
6.038602379116125851e-02
6.039143407019165188e-02
6.040433952356594194e-02
6.041155592421526555e-02
6.041727462459789422e-02
6.042833150509996365e-02
6.044759702136620616e-02
6.046325067117680474e-02
6.047052147334242012e-02
6.049705699950103099e-02
6.050195963422505541e-02
6.051157313115745895e-02
6.051857178046587959e-02
6.054207742129552594e-02
6.055690237270888732e-02
6.056766535476182378e-02
6.057529833906138972e-02
6.058188040001827313e-02
6.059962829686754704e-02
6.060302729904787356e-02
6.061230311190618503e-02
6.063291446982838062e-02
6.064047047168946714e-02
6.065012171988254375e-02
6.066146634298064111e-02
6.067727755775592646e-02
6.068679107894120461e-02
6.069129888200203160e-02
6.070719391796564057e-02
6.071280353658370377e-02
6.071746011637330076e-02
6.073164770016836744e-02
6.074083280891540149e-02
6.076087273303526493e-02
6.076966388936216878e-02
6.078177481593627363e-02
6.078736125054384765e-02
6.080469518739595181e-02
6.081667587173977818e-02
6.083390625898771331e-02
6.085069497939959993e-02
6.086607290308398976e-02
6.087129138467634037e-02
6.088422597772519262e-02
6.089253430368546383e-02
6.091927215438219800e-02
6.094169225738882423e-02
6.094464596074877782e-02
6.095724385360234976e-02
6.096988517990076240e-02
6.097959097731620037e-02
6.098737446103963400e-02
6.099955364087306098e-02
6.100591125548054938e-02
6.102503023915634150e-02
6.104408895451562955e-02
6.105455239346396779e-02
6.106712809955411325e-02
6.107546995274787394e-02
6.107723912098922403e-02
6.108286910099164357e-02
6.109776758942192521e-02
6.110376776519826914e-02
6.112820549743297471e-02
6.114736480154819853e-02
6.115811488747519009e-02
6.116383394583768673e-02
6.117404617672345113e-02
6.118022689309526863e-02
6.120065526629780983e-02
6.120766885455858342e-02
6.122664453925591443e-02
6.124136092994020286e-02
6.124746534704400558e-02
6.125929496309784339e-02
6.126091593323923501e-02
6.128175225952708916e-02
6.128948283327867452e-02
6.129614188122495255e-02
6.130198484310095397e-02
6.130859010612643711e-02
6.132459663027661767e-02
6.133362469392922289e-02
6.133660444846777970e-02
6.136965819699458091e-02
6.137419139698491177e-02
6.139254049320147510e-02
6.140241299895038418e-02
6.140874748921149040e-02
6.142292929824971770e-02
6.143302208643042217e-02
6.144901254891199649e-02
6.146272309077033258e-02
6.147398856743857554e-02
6.148415366765036527e-02
6.149558082553946425e-02
6.150470094540944066e-02
6.151700840512158708e-02
6.153995919295035533e-02
6.154768883276862113e-02
6.155609779165477358e-02
6.156438378998907446e-02
6.158188651060603203e-02
6.158712035024616060e-02
6.159294808032400592e-02
6.161661167881843371e-02
6.163533081925709478e-02
6.164048292574603183e-02
6.164951302014631818e-02
6.167459196282326639e-02
6.168170966449498804e-02
6.169590557955467736e-02
6.170073319681262936e-02
6.170604627643655471e-02
6.171698836901917673e-02
6.172707855088682694e-02
6.173695284711844256e-02
6.173918569748387819e-02
6.175351011577256966e-02
6.176300380884014452e-02
6.177349298078088635e-02
6.178416971509420597e-02
6.180409044081680570e-02
6.181726245162105782e-02
6.182864891670114549e-02
6.183960051369546962e-02
6.185655027616682178e-02
6.186946406960386335e-02
6.188027084218006291e-02
6.188971338695881119e-02
6.190326834227594111e-02
6.190523344186227295e-02
6.193365487034024897e-02
6.194126998256666017e-02
6.194797568449766922e-02
6.195445290196893717e-02
6.196190549184593666e-02
6.198771175635087172e-02
6.199180740482862495e-02
6.200428582082173623e-02
6.202220635165134333e-02
6.202578851778700608e-02
6.204018835301933210e-02
6.204712833652376025e-02
6.206180415257755989e-02
6.208291950247235569e-02
6.209229410156780204e-02
6.210813903103634681e-02
6.211504092287023493e-02
6.212066070469968171e-02
6.213934647371288644e-02
6.214587233960844337e-02
6.216488190438745898e-02
6.217747178513027828e-02
6.218935645012629854e-02
6.219081607327830996e-02
6.221055787201695830e-02
6.222176063326345652e-02
6.222813381447062087e-02
6.224604852513243580e-02
6.225052641831257949e-02
6.226436645000782422e-02
6.227742025546201265e-02
6.228973412207788884e-02
6.229255361185354056e-02
6.232027251936739232e-02
6.233417284600528685e-02
6.234150327070225872e-02
6.235614750703466491e-02
6.235914598503816686e-02
6.237146947380672879e-02
6.238434156221334126e-02
6.240178816893526825e-02
6.241193432614061676e-02
6.243095568500317549e-02
6.243455514558421404e-02
6.244510249561019410e-02
6.245562474327387426e-02
6.246935113948365315e-02
6.248675644795620432e-02
6.249892723517830317e-02
6.250753672399517180e-02
6.251914725493423752e-02
6.252749506916094324e-02
6.253572562919529343e-02
6.254595093271914097e-02
6.255172049568435977e-02
6.255880434392785405e-02
6.258364057355964016e-02
6.259669059369593613e-02
6.259928143351733976e-02
6.261071722515104687e-02
6.262869496554740456e-02
6.263362631266505831e-02
6.266412913480989832e-02
6.266663605992089936e-02
6.267610470491291608e-02
6.269185683466105274e-02
6.269491942280502883e-02
6.270812795467672895e-02
6.272486065618526618e-02
6.273191189184873506e-02
6.274413223501673631e-02
6.275575038886704871e-02
6.277072240916675705e-02
6.278070896549020619e-02
6.280670627602874534e-02
6.280822470164110216e-02
6.281801376031942441e-02
6.282807377344917787e-02
6.283974912101336630e-02
6.284392328652671500e-02
6.286749230112959053e-02
6.287123073577999266e-02
6.289384860393432142e-02
6.290411987664767945e-02
6.290448380942703643e-02
6.292274836134509330e-02
6.293901423305720000e-02
6.294392983269647690e-02
6.295016177368989441e-02
6.295882077859032977e-02
6.296761357968444495e-02
6.297511785471088253e-02
6.299370164953305151e-02
6.300802679107769810e-02
6.302117099464510375e-02
6.302828253130915437e-02
6.304510181121047996e-02
6.305641309390297433e-02
6.306512961426002928e-02
6.307249093240396842e-02
6.307756486984072986e-02
6.309782320220741481e-02
6.311526812014783827e-02
6.312351187316705969e-02
6.312913691733335053e-02
6.314072770947365409e-02
6.314731773328235986e-02
6.315190390142216836e-02
6.317606449965029736e-02
6.318355922199103691e-02
6.318726750525816005e-02
6.320935814015371523e-02
6.321491777019166980e-02
6.323084877986834273e-02
6.323858076298005670e-02
6.325147903387756676e-02
6.326178707220730946e-02
6.326681669706307742e-02
6.328698136482840964e-02
6.329277184393677924e-02
6.330750447118371760e-02
6.333094420071383457e-02
6.334723421772342489e-02
6.336339081401115569e-02
6.337082859730880369e-02
6.337286994273066965e-02
6.339550299163343450e-02
6.340579852509625747e-02
6.341668198869576667e-02
6.342597076727829464e-02
6.343197541343192913e-02
6.343694375801500751e-02
6.345378254715505761e-02
6.346481816798821285e-02
6.348010057883701762e-02
6.348890357409892049e-02
6.350078779384993322e-02
6.351350669648175851e-02
6.352406030690527228e-02
6.353078529406347430e-02
6.354605656503475863e-02
6.355253057994658672e-02
6.356664577507908920e-02
6.358062499226702080e-02
6.358993774761467765e-02
6.359829621017748513e-02
6.361469906430283761e-02
6.362562220004563951e-02
6.363144909792445292e-02
6.364362998051825704e-02
6.366422410117777986e-02
6.367140302440316146e-02
6.367851080865688518e-02
6.370091629307028658e-02
6.370496708658079932e-02
6.372457103388767807e-02
6.374694755025861470e-02
6.375571058023238313e-02
6.376934997558653118e-02
6.378341656994612752e-02
6.379180122700867095e-02
6.379921399508181601e-02
6.381756488783163483e-02
6.382946408415829387e-02
6.383352383158324983e-02
6.384792159645852339e-02
6.386120671791256642e-02
6.387108066403474060e-02
6.388123458642430696e-02
6.388740475554083309e-02
6.390212526827837580e-02
6.391375711741359433e-02
6.392561191273327115e-02
6.393442078227007386e-02
6.394687154168132714e-02
6.396070381651991488e-02
6.396217741152560032e-02
6.398365596322036497e-02
6.399565187153721801e-02
6.400734178912698136e-02
6.402188523462731817e-02
6.403088655877009483e-02
6.405488142876686330e-02
6.406740224122209337e-02
6.407333235434264918e-02
6.407830806590736339e-02
6.409006623476048992e-02
6.411030271295298233e-02
6.412393360576262857e-02
6.412701886564764475e-02
6.413951196829209556e-02
6.414984880099638964e-02
6.416495055712706508e-02
6.416823646363684075e-02
6.417392063250282330e-02
6.419129354148928046e-02
6.420878920022488057e-02
6.421444484123134400e-02
6.422641284035834897e-02
6.423140708064656312e-02
6.424736255973334531e-02
6.425085126911878053e-02
6.426472091124196817e-02
6.427925438539922043e-02
6.428787069629249284e-02
6.429432922114269866e-02
6.430746085001187717e-02
6.431293804764220967e-02
6.433465821142353436e-02
6.435799077165121895e-02
6.436381178203176567e-02
6.436941942083751478e-02
6.437938084739808220e-02
6.438186093061037951e-02
6.440000523042033187e-02
6.441385026193269248e-02
6.442544274799644199e-02
6.443629405868261939e-02
6.444711156360638515e-02
6.446151004547229224e-02
6.447506516028878032e-02
6.448553130729783867e-02
6.450256299755280365e-02
6.451087413845701946e-02
6.452614125750000262e-02
6.454057228943682611e-02
6.455601807094085709e-02
6.455721600701985752e-02
6.457028494643424210e-02
6.458076412943875022e-02
6.459479615703828115e-02
6.459883112580810938e-02
6.461294695249059084e-02
6.461528134142574542e-02
6.463573644907211202e-02
6.465422955819088990e-02
6.467032125384525321e-02
6.467989128673395927e-02
6.468353761621364884e-02
6.469345986295232942e-02
6.470180960896781963e-02
6.470566591554699487e-02
6.472629849280764347e-02
6.474933911769903405e-02
6.475686036089112196e-02
6.476392945762970976e-02
6.477733388157086436e-02
6.478775642922934841e-02
6.480568740613568135e-02
6.481478078933783360e-02
6.482151293441112960e-02
6.483504710848614350e-02
6.484693591962575887e-02
6.486380344196795988e-02
6.486992868396629364e-02
6.487715872262411754e-02
6.490243813897028646e-02
6.491483363854316790e-02
6.491662802031256119e-02
6.493590850043806650e-02
6.494108232781325984e-02
6.494800973571474012e-02
6.495452396593398570e-02
6.496639264996034724e-02
6.498315981864938307e-02
6.499759199343818628e-02
6.501029033492933262e-02
6.502780721336626213e-02
6.503540894839449082e-02
6.503945855916876129e-02
6.506201961793273147e-02
6.507118499631109332e-02
6.507517088673447914e-02
6.508374691255330857e-02
6.509706550633659328e-02
6.510940015895277933e-02
6.511132144252457232e-02
6.512991096838993688e-02
6.513659620762246583e-02
6.515409234197305777e-02
6.517289178568569374e-02
6.518638352533184799e-02
6.519715571722478620e-02
6.521444928549513520e-02
6.521947661992189005e-02
6.522742269044373709e-02
6.523636388074999237e-02
6.525774593436484139e-02
6.527014458536672947e-02
6.528307787880194279e-02
6.529224106886027945e-02
6.530181750904540117e-02
6.531585983287746533e-02
6.531983289598819464e-02
6.532747816726569567e-02
6.533192610118354615e-02
6.534885991147493245e-02
6.536926644047191814e-02
6.538028358086273029e-02
6.539319433474599652e-02
6.540876279613788702e-02
6.542019833420048558e-02
6.542830233918606186e-02
6.543872857569854595e-02
6.545260761858723297e-02
6.546579710891875514e-02
6.547481509236963149e-02
6.547798976639318536e-02
6.549610517713877478e-02
6.551479710483137930e-02
6.553288537822349324e-02
6.553596627239122174e-02
6.555508519195230033e-02
6.556441607362495372e-02
6.557639213762783692e-02
6.558333062085247578e-02
6.558887814125241578e-02
6.561442071172229884e-02
6.562317129988476383e-02
6.562557028810211968e-02
6.563627785176101570e-02
6.563702985696806547e-02
6.565446095737803578e-02
6.566033128258225160e-02
6.567975061171504869e-02
6.569416834829222562e-02
6.571119005616771203e-02
6.573002593581206421e-02
6.573149663972421841e-02
6.573838392462866276e-02
6.574493022834809741e-02
6.577040205050660449e-02
6.578617649439699733e-02
6.579657959245033272e-02
6.580028130281717624e-02
6.581531726612849242e-02
6.582518257868813505e-02
6.584014513826830228e-02
6.584418288445070822e-02
6.585809218064692105e-02
6.586517314430617720e-02
6.588608924710975812e-02
6.589037855419022094e-02
6.590435559016005751e-02
6.591786267120181009e-02
6.592947170488411279e-02
6.594819356124553833e-02
6.595220602282331201e-02
6.596200157947917919e-02
6.596773540003625369e-02
6.600349336557315150e-02
6.600662473909407746e-02
6.601664596522133222e-02
6.602894456366037446e-02
6.604835678501197460e-02
6.606432626480557291e-02
6.607727228721071988e-02
6.608142049422149888e-02
6.609426029470349961e-02
6.610766121195932321e-02
6.612057717341968122e-02
6.613282997613317837e-02
6.614503328769177903e-02
6.615600419567974066e-02
6.616146069721118295e-02
6.617948206299256730e-02
6.618963115048681622e-02
6.619887926300865866e-02
6.621313015886692854e-02
6.621533992274114544e-02
6.623217650959223324e-02
6.624614334105383140e-02
6.625272634833062613e-02
6.625676919197337478e-02
6.627233060271475740e-02
6.629117161418029980e-02
6.630147894356791527e-02
6.631002806310032360e-02
6.633002949389138481e-02
6.633379933111416271e-02
6.633895801416644922e-02
6.635033860989630883e-02
6.636380621271098512e-02
6.637360628079336244e-02
6.638075260884040985e-02
6.639744943688963286e-02
6.640307146786011971e-02
6.641368887294418766e-02
6.643874666999732836e-02
6.645394714305441486e-02
6.645800848825728080e-02
6.648055057185886518e-02
6.649079144574898681e-02
6.649274570974389453e-02
6.651094052165718029e-02
6.652466308731852518e-02
6.653267808905760639e-02
6.653951090313287020e-02
6.655092737549661575e-02
6.655946844368959558e-02
6.656678558372064458e-02
6.658079144182676989e-02
6.658546172854118428e-02
6.659776770394770784e-02
6.660617855148065480e-02
6.661350868559401395e-02
6.662704143767156362e-02
6.663796332966270830e-02
6.665721661476997628e-02
6.666840328515866165e-02
6.667813965590296821e-02
6.670364508033460593e-02
6.671235537159536655e-02
6.671942706117117705e-02
6.673757884316866562e-02
6.675674717562080085e-02
6.676950659078895178e-02
6.677389053570725874e-02
6.679230556087939474e-02
6.679622012407515630e-02
6.680629041775892896e-02
6.681432625874428322e-02
6.682986952697062000e-02
6.683426647490170458e-02
6.684424749942419197e-02
6.685608508699303343e-02
6.687887558284594247e-02
6.689219164576737375e-02
6.690697024894881606e-02
6.691845560688508554e-02
6.692446880206937010e-02
6.693301273152130193e-02
6.694596695702692557e-02
6.696201454854416868e-02
6.697371186011752409e-02
6.699527460196230688e-02
6.700243090457141948e-02
6.700772941257077120e-02
6.702160161833653484e-02
6.704090224267972298e-02
6.704856083315618998e-02
6.706398683352676748e-02
6.706966476704423474e-02
6.708377329410525336e-02
6.709303755678336367e-02
6.710642110113324010e-02
6.711025223076449997e-02
6.712190094431957910e-02
6.713659533239468846e-02
6.714744604823702501e-02
6.715812151968308941e-02
6.716476794745845913e-02
6.718448729307058276e-02
6.720034802684649033e-02
6.720714340423294964e-02
6.722645083651784814e-02
6.722958265302064751e-02
6.723660363414857288e-02
6.724447773614905532e-02
6.726039162482333467e-02
6.726558444252739299e-02
6.728585049543522878e-02
6.729548625339126788e-02
6.730293366259598731e-02
6.731506703079392917e-02
6.732981178645414122e-02
6.733784939097908762e-02
6.734356186966528046e-02
6.735628836057599989e-02
6.736784781083410278e-02
6.738139762489070428e-02
6.739582515411929320e-02
6.739930267252380869e-02
6.741419440946189168e-02
6.743016986609495778e-02
6.744550182940112215e-02
6.745036197838799596e-02
6.745533550829713176e-02
6.747927337546610893e-02
6.749511443712008507e-02
6.750166665693824175e-02
6.751992278776125511e-02
6.752946751361194044e-02
6.753446819297320713e-02
6.754445749681270428e-02
6.757170871312390137e-02
6.758452834266420739e-02
6.759643101162643442e-02
6.760335724442606553e-02
6.761217717107431691e-02
6.762303759497323430e-02
6.764048221574459063e-02
6.764970038673906449e-02
6.766558713475673281e-02
6.766987726260131897e-02
6.768747664066787628e-02
6.769421489851634721e-02
6.769674158877692083e-02
6.771402914311447363e-02
6.771691902783399941e-02
6.773958641475574805e-02
6.775435309340127610e-02
6.776175860980548915e-02
6.777578968976050167e-02
6.779163825666445486e-02
6.779512852806945933e-02
6.782537795160148431e-02
6.783623939844790618e-02
6.784733559703520767e-02
6.785274801382268350e-02
6.787390504242435396e-02
6.787564643630994432e-02
6.789126686026025759e-02
6.789452900492759513e-02
6.790486344904533844e-02
6.791804642625826061e-02
6.792994167399707406e-02
6.793242170255653356e-02
6.795683946700997735e-02
6.796700657104559617e-02
6.797073978400369754e-02
6.798136600021387199e-02
6.799063756000534031e-02
6.800539857482296169e-02
6.801779825206488717e-02
6.802478176241105734e-02
6.803595828467839945e-02
6.805417182259793085e-02
6.806982019239560255e-02
6.808513447692288167e-02
6.809605893423470446e-02
6.810083966594504545e-02
6.810847314200269009e-02
6.812369164002601840e-02
6.814060759136530976e-02
6.815011905636991774e-02
6.815982276256182804e-02
6.817762987597048019e-02
6.818312111156149546e-02
6.818771600260742360e-02
6.819108950961522142e-02
6.820485535215242701e-02
6.822577076835067977e-02
6.823561258024568588e-02
6.825208496139295589e-02
6.826015430813237028e-02
6.828405166982398633e-02
6.830419566020257127e-02
6.831277830844850740e-02
6.832112646442450865e-02
6.832747561568391914e-02
6.835242008551351001e-02
6.836406085140472877e-02
6.837217098456915831e-02
6.838067121864482845e-02
6.839627437984829861e-02
6.840405591525094975e-02
6.842605267105683620e-02
6.844105025698499212e-02
6.844829966237142571e-02
6.844988653823047553e-02
6.845889740921046185e-02
6.847835789357964442e-02
6.848596678400958870e-02
6.848836166471394815e-02
6.851969247945999264e-02
6.852813351139203091e-02
6.853417121571425685e-02
6.853875792095293074e-02
6.855059031654747725e-02
6.855383425430211508e-02
6.857291207078725082e-02
6.858951043895922250e-02
6.859471369293573817e-02
6.861315560655761869e-02
6.861867981739416811e-02
6.862582125545052536e-02
6.864797803085992411e-02
6.865600075043359896e-02
6.867071910214839203e-02
6.868003564882341205e-02
6.868879004046973824e-02
6.870929893204263950e-02
6.872342408676634928e-02
6.872617707026795753e-02
6.874248602591437329e-02
6.875116407204084901e-02
6.877574444339729087e-02
6.878814077806971738e-02
6.879082387525609077e-02
6.880359003497082959e-02
6.880660316992176506e-02
6.882132311450789297e-02
6.883861651670902804e-02
6.884634416662194223e-02
6.885326236668354305e-02
6.886859212356827298e-02
6.887681952271534902e-02
6.888907566483687406e-02
6.889547163628861881e-02
6.891451035013018700e-02
6.892257405098045631e-02
6.893744864692891161e-02
6.895199172769722606e-02
6.897105288863170092e-02
6.897371761088777475e-02
6.899662986971655254e-02
6.900601738779638117e-02
6.901389081906317280e-02
6.902676477747776707e-02
6.903763354658021267e-02
6.904551800925168292e-02
6.905971604720573254e-02
6.906566613469516946e-02
6.908809557964296078e-02
6.910741541645604169e-02
6.912206297567208280e-02
6.912828147160110515e-02
6.913598271384008287e-02
6.914214458756906545e-02
6.915668211129555321e-02
6.916411550061579705e-02
6.917398196777069241e-02
6.919248062379423914e-02
6.919720847601162905e-02
6.920544143836582229e-02
6.921602762100825812e-02
6.922891808162501270e-02
6.923638996260533807e-02
6.925843138305676217e-02
6.926727898265178096e-02
6.928220841461707469e-02
6.929712572349405741e-02
6.930423516475753276e-02
6.931712599988271162e-02
6.931888214678066928e-02
6.933377053597822304e-02
6.933798812537811385e-02
6.934991731770501211e-02
6.936043201057784380e-02
6.936836883777097729e-02
6.937363094594661828e-02
6.938463596707100667e-02
6.940262122213314289e-02
6.940593567151448484e-02
6.942510329230611177e-02
6.943507997012993149e-02
6.945434537886735482e-02
6.946341515372628228e-02
6.947752408918755895e-02
6.948134899069191572e-02
6.949540796632563966e-02
6.949989405076717475e-02
6.951521730319148995e-02
6.952438457035992059e-02
6.953551079884562336e-02
6.954548530917153970e-02
6.955807369999472689e-02
6.957979954369458708e-02
6.959329113068857264e-02
6.959637377472532860e-02
6.961767766126158996e-02
6.962749413191265946e-02
6.963292962934636288e-02
6.963712105533487184e-02
6.964123534803218218e-02
6.967229435879429555e-02
6.969051448087321132e-02
6.969508503243088127e-02
6.970422469304565771e-02
6.972382898272222462e-02
6.973352226436679846e-02
6.974276833309844825e-02
6.976906413641692506e-02
6.978319503254187817e-02
6.979142513785152602e-02
6.980310355522173493e-02
6.980779470055237246e-02
6.981789029684754011e-02
6.983329471826904555e-02
6.985272741598458346e-02
6.986190356700833215e-02
6.987028402984835074e-02
6.987664820802996779e-02
6.987839076997937049e-02
6.989464475970413870e-02
6.989974412382210511e-02
6.991165704179314044e-02
6.992424925515783318e-02
6.994659649473977669e-02
6.995878534930954906e-02
6.996628083065725701e-02
6.997551219152814417e-02
6.999067417074755770e-02
7.000137050050520005e-02
7.001267231796065582e-02
7.002106395585266929e-02
7.002542286733176580e-02
7.003614756291942633e-02
7.004444016965377662e-02
7.005670575433864400e-02
7.006803900985281164e-02
7.007535074366905148e-02
7.008857554096881159e-02
7.010361754918698063e-02
7.012160834926983721e-02
7.013841174231866260e-02
7.014721525790518220e-02
7.015747400501304298e-02
7.018176078608917567e-02
7.019055370021004547e-02
7.019935267900517806e-02
7.020577958592993939e-02
7.021646750159232786e-02
7.023591805847340108e-02
7.025607470506439745e-02
7.026189175165536982e-02
7.027563608834558329e-02
7.028736633656579302e-02
7.028994499574209298e-02
7.029955843432672546e-02
7.030401600599339718e-02
7.032658346943509997e-02
7.033138389710308358e-02
7.035561035481008307e-02
7.037002049669455195e-02
7.038041518758819670e-02
7.038167851927545904e-02
7.039137136986173271e-02
7.041371482976299667e-02
7.042483325042925291e-02
7.042715402170701688e-02
7.044154019617643314e-02
7.044876275243194819e-02
7.046571920817457091e-02
7.047835708888244843e-02
7.049045286920835318e-02
7.049335219378316530e-02
7.051126106356059298e-02
7.051727057689738398e-02
7.052794938597739538e-02
7.054164735298418254e-02
7.055894772478510379e-02
7.056784674122518197e-02
7.058090021858715035e-02
7.059983946943859667e-02
7.061375188556195948e-02
7.062734198811337905e-02
7.063391879906738557e-02
7.063901515179416002e-02
7.065548466231325042e-02
7.066959128735544882e-02
7.068067110190523472e-02
7.068277347858464843e-02
7.068843330499235966e-02
7.070548663439490955e-02
7.071455907793094964e-02
7.073247705507046401e-02
7.074031321253532179e-02
7.075715337951005157e-02
7.075981967842742693e-02
7.077710937256426194e-02
7.079052411630637476e-02
7.080054324208628902e-02
7.080676538917513030e-02
7.082833432959467768e-02
7.083661448308775643e-02
7.084395321996861394e-02
7.085691394523313535e-02
7.087153098928955508e-02
7.087635407849718350e-02
7.088321820860560285e-02
7.088724054818623665e-02
7.090525778848022487e-02
7.092194189576905838e-02
7.093872474240342507e-02
7.095178040434213518e-02
7.095561952916606963e-02
7.097403918120759325e-02
7.098234616034726496e-02
7.099066106476825677e-02
7.100622524142380376e-02
7.101594341462807991e-02
7.103229594623106102e-02
7.104244059903219721e-02
7.105763276075688362e-02
7.107578483450927020e-02
7.108171768121401835e-02
7.109552130032348316e-02
7.110534170861426695e-02
7.112129508290404578e-02
7.113282386115149514e-02
7.115047745198460616e-02
7.115155672298800749e-02
7.116720586942398841e-02
7.117300313607494155e-02
7.118108189432165167e-02
7.119835508148347758e-02
7.120968710434638638e-02
7.121984950875231979e-02
7.122446921905745132e-02
7.124544565281160091e-02
7.125096118109319754e-02
7.126818680564728226e-02
7.127421986016457822e-02
7.129295624418641175e-02
7.130429973032231805e-02
7.131564353382197075e-02
7.133453859629906857e-02
7.134041862217876950e-02
7.134612062213563366e-02
7.136616312154109298e-02
7.138849015282722199e-02
7.139075703323194411e-02
7.140023719527005541e-02
7.140783090550428813e-02
7.142261039039510262e-02
7.142704546739847560e-02
7.143919726520803204e-02
7.145885463336953958e-02
7.146450241009583149e-02
7.146721740990974459e-02
7.148039991815413607e-02
7.149284471766803595e-02
7.151086199590045434e-02
7.152373538263145925e-02
7.153406613149965176e-02
7.155079409662140622e-02
7.155321214768672888e-02
7.157615798271771412e-02
7.158477595385442926e-02
7.160079379063427618e-02
7.160672510228566212e-02
7.161054691322021881e-02
7.162336088970161496e-02
7.162735347820120557e-02
7.164019765153228914e-02
7.165735414413132442e-02
7.165878730376962213e-02
7.167566547121595466e-02
7.168364522759529400e-02
7.170154126894678903e-02
7.170525571724850611e-02
7.170953873245711208e-02
7.172628682724674354e-02
7.172951385963982629e-02
7.175661354366585920e-02
7.177784428169925457e-02
7.178724743062819824e-02
7.180334371182311992e-02
7.182244138917776022e-02
7.182688650179913648e-02
7.183873256049788658e-02
7.184288587422138495e-02
7.185870392340593105e-02
7.186523494554963865e-02
7.186853139869014973e-02
7.189351991998133018e-02
7.190604424839158737e-02
7.191812290322252554e-02
7.192388279167133414e-02
7.193998993984640489e-02
7.194777690971476680e-02
7.195795752135425438e-02
7.198828771558091200e-02
7.199012635223778211e-02
7.200420859873107871e-02
7.201075504222481660e-02
7.201224695332009151e-02
7.203313155886187369e-02
7.204899792770597111e-02
7.205702915640832540e-02
7.206991831916415014e-02
7.208810802866699730e-02
7.210007217543190627e-02
7.210657174759199650e-02
7.211547559148379083e-02
7.212788145992560240e-02
7.214791627446021094e-02
7.216174660245483485e-02
7.216691958936777285e-02
7.217624247969722795e-02
7.218947620350346650e-02
7.219631239082435759e-02
7.220897326285435902e-02
7.221398348251634181e-02
7.224328917524402982e-02
7.226445788633573120e-02
7.227167474327972352e-02
7.227503756779557476e-02
7.229532894175366708e-02
7.229975164880692029e-02
7.230462638595247515e-02
7.232143710037597373e-02
7.234438112879554295e-02
7.234938820178443697e-02
7.236075688017939989e-02
7.236601228272693254e-02
7.238992508416164373e-02
7.239495153174846376e-02
7.240754172505209363e-02
7.241662919581492996e-02
7.243752384299956271e-02
7.244221185800797658e-02
7.245615128178933828e-02
7.246744510910385628e-02
7.248007298130931808e-02
7.248682682320273241e-02
7.250218511368150542e-02
7.251192339419093580e-02
7.252186275352584532e-02
7.253165873710193390e-02
7.254321854884288046e-02
7.255250480600033969e-02
7.256147191438633293e-02
7.258273183063168599e-02
7.259123795404220925e-02
7.260803890485367784e-02
7.262017491059225005e-02
7.263716540786613329e-02
7.264108009536085486e-02
7.265683112569959468e-02
7.267183759347972671e-02
7.268059659514042314e-02
7.268806451856302253e-02
7.269933567954289799e-02
7.270334806111894421e-02
7.271481060533502294e-02
7.272932697705614125e-02
7.273871000336773474e-02
7.275026346965879354e-02
7.275601172182377674e-02
7.276082843965248070e-02
7.277693361879072897e-02
7.279429756135058494e-02
7.279773404065131848e-02
7.280372825719655383e-02
7.281822737683835145e-02
7.282710853405949258e-02
7.283332976328982244e-02
7.284700767242213715e-02
7.285964085909085730e-02
7.287177665211752586e-02
7.287900104112698951e-02
7.289698639662306467e-02
7.290615242923792483e-02
7.290717535263413485e-02
7.291859167035352751e-02
7.295652149013526211e-02
7.295846310873621565e-02
7.296444028833620754e-02
7.297448571487546998e-02
7.298491820649233297e-02
7.300060075854436503e-02
7.301014396753024993e-02
7.301366023399957772e-02
7.303188767951090954e-02
7.303652881149802489e-02
7.305987299101729393e-02
7.306824203670631013e-02
7.308562488263359302e-02
7.310147460749294446e-02
7.311757386078776566e-02
7.313276614066460679e-02
7.314729065657082918e-02
7.316347210426799030e-02
7.317628036259632429e-02
7.318013283582697204e-02
7.318745287885225492e-02
7.320533689867197991e-02
7.321221658592247383e-02
7.321746869191819718e-02
7.323176218098048640e-02
7.324114707465212426e-02
7.325951403051589317e-02
7.326700341274783312e-02
7.328398321937590332e-02
7.330067598502126858e-02
7.331822334702398081e-02
7.333046853131558462e-02
7.334468276654287910e-02
7.335184694106217096e-02
7.336063945244164497e-02
7.336625315410905124e-02
7.338049202174501406e-02
7.339709946972067245e-02
7.340129177585846820e-02
7.341786760379320764e-02
7.342710907835486855e-02
7.343554566561594221e-02
7.345716898331450251e-02
7.345824559082142491e-02
7.347076337954788761e-02
7.348565345185592568e-02
7.349933009622106050e-02
7.350470058138391938e-02
7.352180911464195612e-02
7.353641083912698662e-02
7.354553292672044718e-02
7.355133288850651541e-02
7.356217296126221772e-02
7.356960825331820830e-02
7.357623665364881882e-02
7.358785869223510856e-02
7.359148639885232379e-02
7.360798780795735352e-02
7.362415133245031607e-02
7.363511748292633774e-02
7.365372821793064739e-02
7.366451840968241127e-02
7.368971284898440111e-02
7.369755290087681709e-02
7.370464233097179241e-02
7.371376018506331507e-02
7.373567646255629882e-02
7.374639069056632135e-02
7.376784043061695995e-02
7.377346797055134298e-02
7.378662055976542566e-02
7.379557716573198478e-02
7.379991989182221879e-02
7.380965422328777947e-02
7.383133310054046383e-02
7.383573558385653213e-02
7.385050340127014001e-02
7.385910677610374453e-02
7.386477359808790721e-02
7.388316772069375427e-02
7.389171430505986349e-02
7.390038432253148715e-02
7.391639583433318172e-02
7.392879283870362750e-02
7.393302717101396526e-02
7.394916661229156141e-02
7.395643108772848029e-02
7.397291100205477532e-02
7.398928560209244720e-02
7.399037159912758010e-02
7.400555436603123427e-02
7.401763115609616417e-02
7.402625477012197974e-02
7.404727138088079696e-02
7.405004505346080013e-02
7.407477146189750394e-02
7.407958962906407985e-02
7.408750876388697781e-02
7.409599456334509116e-02
7.410263979856962502e-02
7.411994739671950994e-02
7.413606685064844104e-02
7.415435644053985920e-02
7.416974386868324665e-02
7.417190202583451297e-02
7.417540196895405780e-02
7.418556013174076869e-02
7.419112286793239086e-02
7.421687193339643329e-02
7.422338009247336776e-02
7.423593662923799741e-02
7.425408618029288865e-02
7.426103722365939852e-02
7.427717980983306045e-02
7.429199776010936285e-02
7.429875494147342163e-02
7.432064063463345027e-02
7.433200403943618362e-02
7.433987957911575295e-02
7.435578744959148167e-02
7.436720013576586519e-02
7.436869988082295269e-02
7.437637767623911378e-02
7.438200611159001552e-02
7.439268195668774508e-02
7.439767168470995395e-02
7.441578159471956555e-02
7.442538531475845209e-02
7.443617499203114551e-02
7.444551076431077385e-02
7.446854295972737958e-02
7.447578232548951460e-02
7.449279133785779994e-02
7.449641623075786701e-02
7.451975169819913258e-02
7.452621896817041014e-02
7.453985624542386335e-02
7.455653144651114284e-02
7.456828251187591627e-02
7.457617191486182184e-02
7.457999978356344428e-02
7.460263352214513422e-02
7.461018586556866783e-02
7.462592164148101892e-02
7.463320678115248352e-02
7.464188288393419635e-02
7.466049638539551392e-02
7.466524811829056141e-02
7.467326103310478747e-02
7.467993596685462698e-02
7.469657526996437147e-02
7.470717226333511984e-02
7.472017113395440502e-02
7.473967580066820382e-02
7.475048707501852352e-02
7.475861223872803940e-02
7.476958652413839834e-02
7.479125451301893435e-02
7.479728913053373951e-02
7.480789697968387442e-02
7.481385487890401809e-02
7.481813013206145557e-02
7.484274609614283147e-02
7.485416155082885714e-02
7.486944577169202253e-02
7.488139050298342481e-02
7.489166611234898685e-02
7.489669921364278116e-02
7.490862950272542120e-02
7.492356073075684408e-02
7.493558114474468956e-02
7.493658095821964515e-02
7.495625914606868223e-02
7.497334181202636172e-02
7.498630470544748183e-02
7.500037596176994947e-02
7.500504893388632022e-02
7.501196958031530748e-02
7.503105006679494648e-02
7.504283585600907136e-02
7.504652390073585089e-02
7.505392506390545782e-02
7.507384042420095493e-02
7.508070500753893928e-02
7.509196205874391072e-02
7.510025530937097793e-02
7.511241311588856551e-02
7.512899124111493965e-02
7.513872466890647583e-02
7.514619444139492010e-02
7.515298866692898816e-02
7.515875878659306064e-02
7.518240703053713503e-02
7.519414221268294618e-02
7.521424330339898656e-02
7.522581763035046665e-02
7.523328719299376965e-02
7.524016116484077976e-02
7.525872812940687107e-02
7.527242210291279489e-02
7.528124303514754923e-02
7.529624913648264029e-02
7.530837456248934414e-02
7.531089027858517415e-02
7.533491479138931801e-02
7.534562457601196028e-02
7.536491978177484174e-02
7.537161610681414325e-02
7.538300834975064646e-02
7.540425999486966013e-02
7.540663064925001713e-02
7.541949885158139022e-02
7.543967097946158162e-02
7.544393298349294508e-02
7.546213686799935205e-02
7.546626264104949744e-02
7.548074736687693242e-02
7.548748621682610516e-02
7.550060581907441781e-02
7.551671981292429336e-02
7.552379921481366942e-02
7.553287569014605074e-02
7.554610305618386645e-02
7.556454411586727149e-02
7.556920309895848176e-02
7.558015633561826485e-02
7.559285400849979908e-02
7.559668089786686362e-02
7.562115096422944438e-02
7.564010337006432660e-02
7.564204270818819520e-02
7.564813308443490980e-02
7.566784325823772139e-02
7.568189167108541060e-02
7.569270108896808402e-02
7.570212388647185042e-02
7.572154325700442001e-02
7.572434514046222365e-02
7.573122834502166167e-02
7.574041394248887116e-02
7.575701114611776976e-02
7.577388800258955115e-02
7.577845015950690488e-02
7.578514603671876460e-02
7.579933177550640666e-02
7.581023481561166566e-02
7.581948486987799551e-02
7.583543277673093774e-02
7.585681642447600348e-02
7.586161227727800105e-02
7.588020647298421295e-02
7.588915161852832769e-02
7.589293780671907408e-02
7.591224403388902031e-02
7.592713458779898339e-02
7.592936420202378578e-02
7.593788275331192494e-02
7.595680338662658126e-02
7.596368057287838926e-02
7.597801788181818283e-02
7.599040196726947194e-02
7.600249070944015140e-02
7.600488906894903307e-02
7.602434162292354136e-02
7.603401543280724484e-02
7.604204574062845001e-02
7.605119406520804981e-02
7.606387758410143585e-02
7.607959228974781052e-02
7.608918534282504975e-02
7.609986112180783246e-02
7.610976098418004154e-02
7.612403036096559994e-02
7.613250088959211404e-02
7.614164112788202043e-02
7.615442930078469841e-02
7.616797138575320814e-02
7.617864883097458240e-02
7.618968227663014403e-02
7.619742669531498480e-02
7.620929684239807766e-02
7.621654915205655634e-02
7.622945905712608106e-02
7.624110181500931560e-02
7.625678279599806819e-02
7.627517444761372500e-02
7.628171581033144077e-02
7.628989364816207708e-02
7.631562601782121424e-02
7.631684158633095238e-02
7.633232980320009409e-02
7.633734893478699712e-02
7.635053309394201904e-02
7.635993927067663556e-02
7.637259511321758954e-02
7.638525177829630364e-02
7.639335426706511667e-02
7.641074487325510978e-02
7.642063814117339149e-02
7.644222469139660969e-02
7.644669868561565496e-02
7.645477280255658092e-02
7.646302289403222874e-02
7.647194055181522065e-02
7.649556950510777442e-02
7.650084624834835312e-02
7.651532102513491918e-02
7.653398954089579709e-02
7.654075961283657303e-02
7.654982862598219695e-02
7.656328172710491486e-02
7.657345652189639917e-02
7.659258712425631721e-02
7.659892182031585728e-02
7.660874530866995658e-02
7.662197660737996019e-02
7.663017022526291688e-02
7.664850776462989179e-02
7.665398553777652557e-02
7.665771399856580182e-02
7.666942311815233557e-02
7.669266586340134362e-02
7.669738352347693633e-02
7.670482170465903193e-02
7.672105879574075971e-02
7.674089914922599398e-02
7.674707533535624071e-02
7.675709024322735496e-02
7.675822722518910179e-02
7.677362215668276368e-02
7.678974117146702971e-02
7.681358287042205912e-02
7.681898151251953522e-02
7.682086529249038120e-02
7.684039081204419031e-02
7.685616426225821973e-02
7.685765158058627255e-02
7.689115966848059092e-02
7.690279022566764988e-02
7.690946722945363190e-02
7.691831716481328796e-02
7.692778716276943429e-02
7.693782655458375475e-02
7.694902439271883443e-02
7.695372081401868902e-02
7.695759349923608772e-02
7.697859866998635336e-02
7.698665207804011867e-02
7.699489306799994770e-02
7.700674655324279971e-02
7.702177833954915176e-02
7.703880034701232615e-02
7.705132611971193812e-02
7.705997430983452245e-02
7.706776475151400074e-02
7.707517611048220196e-02
7.708260665557525870e-02
7.710772893901940428e-02
7.710932653124147329e-02
7.712982403851342816e-02
7.713728570027383880e-02
7.715297083798156041e-02
7.716239079749409591e-02
7.716701552130561526e-02
7.718033880346364395e-02
7.719258102325793347e-02
7.721246210465626536e-02
7.721649390492868470e-02
7.723240646931200937e-02
7.724720974517157446e-02
7.725493987445519739e-02
7.726776910297500356e-02
7.726962699207740037e-02
7.727908018362855680e-02
7.729152797620070237e-02
7.730310039193910576e-02
7.731528695820000241e-02
7.732849932617485988e-02
7.733766365914535035e-02
7.734540519411597925e-02
7.736371314871004490e-02
7.737756639542914261e-02
7.738967362971788111e-02
7.741064063252411920e-02
7.741881367747288634e-02
7.743155165789900041e-02
7.743499010265492144e-02
7.745726160100407931e-02
7.747343738488249310e-02
7.747958397334087088e-02
7.749818761354104746e-02
7.750555820069388036e-02
7.751702760269157944e-02
7.752624880961322962e-02
7.754265611538813108e-02
7.754402729656018067e-02
7.756391719016353381e-02
7.757692966880325169e-02
7.759150241369722201e-02
7.759615012465304051e-02
7.760930583675940131e-02
7.762057988246190421e-02
7.763466041880090485e-02
7.763879379252636159e-02
7.765939975093250069e-02
7.766798078686559803e-02
7.767095069213936220e-02
7.768359607608715800e-02
7.770152263594953812e-02
7.771198039939825053e-02
7.772260995264551608e-02
7.773699439668751987e-02
7.773985686781248461e-02
7.775943937420654040e-02
7.776379626404089640e-02
7.776791487556827809e-02
7.777837203347742756e-02
7.780170627419552565e-02
7.780965525017929929e-02
7.783029339544966785e-02
7.784681650725094881e-02
7.785288851317040404e-02
7.786939962564770612e-02
7.787784655264845535e-02
7.789984660690135732e-02
7.790813682822250730e-02
7.791623198726393973e-02
7.793303943125734490e-02
7.793520225010769353e-02
7.795151320081578072e-02
7.796071194489545553e-02
7.796897071775837906e-02
7.798538665930399016e-02
7.800068745738591991e-02
7.801703310875091057e-02
7.802747401602527777e-02
7.804025666783248605e-02
7.804755077610719960e-02
7.805783854130265986e-02
7.806911253783155313e-02
7.808811233914297878e-02
7.809597808330015489e-02
7.810594492470629424e-02
7.812108927238675671e-02
7.813545573053187754e-02
7.814000881903243600e-02
7.815663296984443065e-02
7.817323778782153676e-02
7.818156350496957563e-02
7.819246344729779974e-02
7.820180243944985232e-02
7.820620108297549056e-02
7.821956608823671386e-02
7.823200443015909666e-02
7.824749784184026336e-02
7.825138941562193029e-02
7.827360209217010256e-02
7.828429072291426261e-02
7.828570603123047311e-02
7.831182753178522749e-02
7.832604595739905973e-02
7.832886227761193254e-02
7.834956529641140532e-02
7.835135558821199053e-02
7.836621255047110379e-02
7.837048481620118023e-02
7.838336617161517639e-02
7.839337720745387372e-02
7.839441994000090341e-02
7.840975199431032827e-02
7.842643551690126058e-02
7.843575452595996644e-02
7.845097293280206552e-02
7.845328107239130100e-02
7.846544110520009552e-02
7.847241783151104322e-02
7.848558907096842008e-02
7.851063926795032177e-02
7.851954197295279991e-02
7.853603550837823244e-02
7.853929602651510411e-02
7.856899502759051579e-02
7.857550566190346641e-02
7.858456450576128960e-02
7.859282470474915350e-02
7.860659923221768874e-02
7.861168541213164884e-02
7.862221072094405239e-02
7.863749211956588825e-02
7.865187030583864480e-02
7.866593043931924267e-02
7.867987310112101174e-02
7.868693903705964443e-02
7.870007824869412749e-02
7.870723377607152793e-02
7.872078316679037568e-02
7.873364437575697261e-02
7.874882083119078002e-02
7.876243516731540328e-02
7.876685802866728592e-02
7.878275605914475399e-02
7.879697943644964342e-02
7.879934514880404528e-02
7.881006246780414282e-02
7.882115884453089194e-02
7.883161564834473278e-02
7.884346868014291410e-02
7.887252276063888567e-02
7.888200451114901757e-02
7.888664211594187403e-02
7.889469502298512849e-02
7.891668040245836124e-02
7.892932409754244150e-02
7.893768535027784194e-02
7.894569191371242356e-02
7.895708788946559364e-02
7.896920584688088551e-02
7.898537470098804247e-02
7.898859974032129694e-02
7.901339252218192444e-02
7.902722851323967790e-02
7.903458548811276296e-02
7.904249430847881674e-02
7.905232213567092714e-02
7.906950996219025418e-02
7.907288942382256769e-02
7.908555014311802189e-02
7.910132236785433202e-02
7.910703894608472897e-02
7.913143833231706115e-02
7.914277113774742523e-02
7.915111311280748074e-02
7.916846162706503431e-02
7.917908900436665398e-02
7.918363110988535514e-02
7.919424030872451725e-02
7.920398842751180668e-02
7.922839530014497145e-02
7.923200467691920990e-02
7.924156640054763612e-02
7.924360394809537578e-02
7.927658030689777036e-02
7.928713136500059599e-02
7.929589440928869193e-02
7.930222728591335146e-02
7.931708448214480622e-02
7.932289342046167091e-02
7.933576883741205732e-02
7.935914524974280182e-02
7.936363883175628908e-02
7.937065473709647989e-02
7.937944934392870966e-02
7.939973698681052072e-02
7.941201301853723082e-02
7.943776881872188778e-02
7.943997170128508367e-02
7.944887180573340091e-02
7.946216472617317894e-02
7.948058320915724062e-02
7.948915576173232189e-02
7.950212218437718859e-02
7.951027564777590761e-02
7.951943421008811352e-02
7.953088241914368917e-02
7.953969560849405429e-02
7.955279467723896936e-02
7.955581317332616198e-02
7.956936498309147288e-02
7.957754681744827474e-02
7.958164634557224337e-02
7.959880038595373852e-02
7.960598349849357103e-02
7.961716945681740487e-02
7.962596249699266382e-02
7.964860728535633205e-02
7.966849975967776887e-02
7.967918858720135500e-02
7.968553616693707653e-02
7.969738815877069893e-02
7.971947489198660808e-02
7.973505836854505313e-02
7.974129621262182610e-02
7.975105903762269577e-02
7.976528667736498823e-02
7.977014455150455152e-02
7.978451945551406910e-02
7.979362655269550686e-02
7.980583011406333638e-02
7.981918552759570407e-02
7.982692392100620982e-02
7.983222811680051878e-02
7.983792626157565353e-02
7.986264149941285639e-02
7.986739257799918557e-02
7.988487607236138821e-02
7.989329245266046930e-02
7.990323177368929830e-02
7.991298871662572134e-02
7.992053746794514080e-02
7.994170793594956859e-02
7.994554755449279071e-02
7.995666563054454334e-02
7.997260187712301738e-02
7.997940582788543029e-02
7.999954266312075957e-02
8.002084079159232921e-02
8.002411203424808495e-02
8.003419392666266674e-02
8.004314253228106413e-02
8.005333411607373773e-02
8.006747799610636207e-02
8.007777148154976432e-02
8.009018607017637237e-02
8.010669661872477088e-02
8.011959740394541951e-02
8.013085031052907814e-02
8.013726332111176243e-02
8.015128848163843855e-02
8.015411655967691340e-02
8.016669770760814773e-02
8.018612027802402009e-02
8.019376259116955952e-02
8.020387423051650311e-02
8.022275097125169951e-02
8.022519850686438136e-02
8.023862886216143187e-02
8.025395458829331918e-02
8.026128318951941676e-02
8.027023200798566460e-02
8.027606786280228057e-02
8.028581817547569832e-02
8.029723412362016477e-02
8.030590603882192813e-02
8.032756636988752641e-02
8.034467566296465968e-02
8.035534426572471522e-02
8.035978106484720218e-02
8.037086830158540751e-02
8.038637087728545128e-02
8.039796019737438515e-02
8.041571892834398216e-02
8.042637822236003986e-02
8.042743264721008423e-02
8.045754872482330233e-02
8.046958167063272827e-02
8.048144789931677145e-02
8.049767205317676089e-02
8.049960502675423957e-02
8.052147961730765635e-02
8.053839664579148794e-02
8.055170692579421976e-02
8.056165894518063642e-02
8.057437172853160190e-02
8.058646974070010627e-02
8.058947596181592621e-02
8.060596928249774695e-02
8.061493864896757122e-02
8.063187527292847712e-02
8.063989459704079543e-02
8.065001884083938810e-02
8.065476813494965036e-02
8.065839737151481170e-02
8.067990231489791109e-02
8.069472139883360207e-02
8.070324273899925904e-02
8.071509405694915484e-02
8.072567970648691915e-02
8.073545252950253825e-02
8.075016232668313920e-02
8.075467173751726957e-02
8.076582440003693408e-02
8.078500012400308128e-02
8.079525540636900427e-02
8.081273798654853291e-02
8.081531575282768776e-02
8.082384653689167475e-02
8.085381119832241170e-02
8.085564287167973374e-02
8.086798356929958409e-02
8.087428817538866443e-02
8.089404838940816855e-02
8.089891474920113401e-02
8.090776092868673386e-02
8.092345909402082205e-02
8.094347018041209152e-02
8.094932812387428678e-02
8.096803381124739740e-02
8.097139159893840255e-02
8.098561810495275015e-02
8.099471602180102758e-02
8.099894807759450144e-02
8.101633133504115847e-02
8.102898201224856267e-02
8.103865042148433728e-02
8.105340067224547917e-02
8.106457945075551397e-02
8.107226585969845578e-02
8.109120264098590436e-02
8.109870404682056888e-02
8.111229374805201120e-02
8.112322926656401201e-02
8.114030621177426017e-02
8.115381024436663093e-02
8.117033881936330797e-02
8.118662873230381161e-02
8.120743479551822963e-02
8.122170607484180405e-02
8.122481808051945640e-02
8.124893216805167961e-02
8.125359483120159210e-02
8.125991945788552107e-02
8.127187788101214450e-02
8.128519502004383224e-02
8.129386134112409623e-02
8.130135862749449105e-02
8.131618887453651023e-02
8.132211992802684808e-02
8.133429426262150930e-02
8.134454550698244635e-02
8.136159416245763998e-02
8.137694111737486802e-02
8.137944864841023529e-02
8.140007374465463297e-02
8.140262284122706804e-02
8.141299348974651018e-02
8.142565384693334352e-02
8.143943547054049992e-02
8.144178331987694808e-02
8.146549978456146812e-02
8.148125826445584696e-02
8.149641527545975483e-02
8.150248290108430549e-02
8.151154249914249750e-02
8.152073014993799216e-02
8.154093688942160023e-02
8.154934503265082180e-02
8.156239930783421022e-02
8.157790609899912004e-02
8.158241762441342804e-02
8.158974746554109592e-02
8.161154515471741311e-02
8.162338565166121773e-02
8.163671378936582235e-02
8.164578660242932662e-02
8.164638087990888637e-02
8.167234965881786657e-02
8.168071185030978398e-02
8.169433527769170977e-02
8.170762592296987314e-02
8.171348093418279168e-02
8.173243695306414702e-02
8.173523530915255408e-02
8.174267273242619147e-02
8.176208920947958259e-02
8.176948683679280405e-02
8.177322438634537782e-02
8.179861766791030053e-02
8.181454259687293007e-02
8.182250810256724849e-02
8.182647301057083267e-02
8.183862506770761547e-02
8.185001887657317177e-02
8.186639313898524950e-02
8.188962377152353422e-02
8.189881318501540663e-02
8.190159714281913805e-02
8.191813602116926329e-02
8.193143435566113686e-02
8.193445788665731921e-02
8.194334777997647201e-02
8.195981568786475657e-02
8.197290960129571813e-02
8.198309136274950504e-02
8.199586139279990693e-02
8.199904289911696953e-02
8.201881186056814155e-02
8.202962221815074395e-02
8.204021701460889604e-02
8.205703494035554435e-02
8.207436207342655443e-02
8.208869261258494587e-02
8.209027061339208009e-02
8.209737321924187592e-02
8.211782343628365455e-02
8.212083786810248087e-02
8.213277837525440050e-02
8.215545490695908004e-02
8.217192930754707580e-02
8.218673819199279196e-02
8.219314258453075395e-02
8.220436021359034395e-02
8.221640377512529074e-02
8.222354021860472928e-02
8.222771962830710546e-02
8.224950808136105573e-02
8.226231463273936395e-02
8.226902454790396835e-02
8.228445687979835110e-02
8.230085443105056298e-02
8.230351678264063997e-02
8.232429713828098850e-02
8.232724066557856046e-02
8.235297133916558154e-02
8.236008041929049339e-02
8.237862234980253273e-02
8.238393441605390555e-02
8.238745113353668215e-02
8.239655437267490168e-02
8.240663643443096875e-02
8.242276818804489258e-02
8.243269071935604986e-02
8.244300218764677446e-02
8.245644811884622616e-02
8.247028167954650879e-02
8.247648531308598985e-02
8.250693841061207401e-02
8.251021609425529535e-02
8.252405898835019071e-02
8.253918582848279728e-02
8.254447551049054477e-02
8.255485604836321212e-02
8.257505502357520566e-02
8.258474429289958119e-02
8.259674104059600008e-02
8.260593824223116943e-02
8.261008497311639331e-02
8.263950438429673584e-02
8.265009244929760746e-02
8.265637328126368422e-02
8.267431361914867605e-02
8.267807270401433817e-02
8.269316562043937946e-02
8.270888223941147421e-02
8.271650687935422352e-02
8.274283995013870241e-02
8.274976822894714035e-02
8.276030904276737710e-02
8.276550145703487349e-02
8.277797084638904845e-02
8.278790461247192978e-02
8.279426607899353918e-02
8.280763247615191558e-02
8.281344982358868068e-02
8.281987818604175100e-02
8.283060603436825931e-02
8.284241778087880759e-02
8.284799486290128634e-02
8.286742498125160283e-02
8.288120894578387965e-02
8.289073920161021958e-02
8.290921474086043741e-02
8.292276711703194803e-02
8.294932437301644201e-02
8.295436089384244926e-02
8.296134283031514345e-02
8.296693882693884081e-02
8.298448484330633868e-02
8.300230447985473825e-02
8.302242600892478785e-02
8.303189908411334752e-02
8.303590426398288482e-02
8.305016270558146507e-02
8.306464618478559547e-02
8.308502573504072952e-02
8.309395009373898855e-02
8.310033591891741178e-02
8.312154513502945097e-02
8.312824356167564099e-02
8.313402575673711770e-02
8.315197153031578248e-02
8.316585931511583096e-02
8.317873170532941174e-02
8.318440662669329688e-02
8.319185080312113678e-02
8.321144372969829783e-02
8.321859029054284873e-02
8.322916530622520570e-02
8.323959332946107015e-02
8.324169570905698423e-02
8.326107828852308268e-02
8.326725809507001808e-02
8.328935074805171590e-02
8.329349716582418184e-02
8.329680741269473998e-02
8.331072434519282144e-02
8.332954984312601621e-02
8.333665810885787506e-02
8.334480753816081444e-02
8.336404038192973820e-02
8.336866846751928017e-02
8.337618690053000270e-02
8.338942055220305294e-02
8.339792735273388047e-02
8.340625886738745054e-02
8.342677651332236488e-02
8.345080099453211497e-02
8.346304838349338784e-02
8.347024235796529634e-02
8.347365137961215709e-02
8.348758420945157077e-02
8.349802691662461251e-02
8.351989794030356684e-02
8.352666191138197194e-02
8.353955904302068358e-02
8.355840129485281320e-02
8.356479601083677267e-02
8.357260584355186150e-02
8.359533259773116454e-02
8.361037665794585072e-02
8.361888395676569941e-02
8.362721764007746694e-02
8.364174122258999367e-02
8.364470518968253332e-02
8.366368615288233279e-02
8.368760767586941318e-02
8.369668470290381190e-02
8.371244466615340718e-02
8.371403197580629119e-02
8.372084385953887375e-02
8.373670527681997822e-02
8.374803344628867219e-02
8.376961495529705592e-02
8.377714481250969625e-02
8.379466294557852413e-02
8.379794274946206212e-02
8.382163966673211730e-02
8.382415488976974194e-02
8.382983393745496725e-02
8.384019118120639158e-02
8.385685650297708404e-02
8.387623615346739836e-02
8.389906147559861305e-02
8.390548462766689308e-02
8.391553479299262985e-02
8.392428461035500442e-02
8.394762953570023001e-02
8.394952907175540213e-02
8.396781974781281077e-02
8.398176835876047797e-02
8.398478497050754221e-02
8.400249676671761589e-02
8.401585452850163227e-02
8.402129003809399865e-02
8.402784403178198414e-02
8.403359264475673829e-02
8.405684829449111550e-02
8.406611579403006074e-02
8.407777198240290462e-02
8.408944085004815827e-02
8.410272801215584737e-02
8.412153091781743308e-02
8.412518442142236097e-02
8.413400975466911458e-02
8.414792679260163499e-02
8.415351861445691251e-02
8.416975538608373331e-02
8.417571956578606684e-02
8.418096496050314625e-02
8.418953174128762651e-02
8.420785626870919138e-02
8.421672606423497021e-02
8.423452225983046882e-02
8.424084513777924110e-02
8.426247776426376568e-02
8.426979279210383700e-02
8.428167150941473507e-02
8.429591333211433613e-02
8.429998711237485232e-02
8.431184581345718687e-02
8.433281235260314812e-02
8.433838784178016024e-02
8.435359104283990384e-02
8.435704348911848838e-02
8.437100573671113546e-02
8.437568577841303430e-02
8.439320578329095879e-02
8.439989601585656809e-02
8.441238258881900158e-02
8.441510545299302226e-02
8.443587104944377808e-02
8.443741575584756687e-02
8.444333023901917645e-02
8.446205162035025360e-02
8.448619433899223763e-02
8.449192021399037911e-02
8.451897540243713536e-02
8.453561243833107586e-02
8.454487866922327788e-02
8.455487024863383994e-02
8.456106250710643257e-02
8.457860205067774251e-02
8.459301402876490128e-02
8.460040106306204732e-02
8.461920769894210048e-02
8.463003697001114656e-02
8.464207220316499747e-02
8.464633122854448022e-02
8.467298024201302953e-02
8.467326031272465192e-02
8.468447076959245701e-02
8.469394313134703811e-02
8.470940408856592052e-02
8.471982476693284969e-02
8.473787491778023151e-02
8.474627431395265198e-02
8.475460166551840313e-02
8.476470452720263893e-02
8.477193479597366910e-02
8.478388854825247289e-02
8.481270121897421799e-02
8.481431569996650266e-02
8.482300964790906450e-02
8.483165127036312869e-02
8.484662838102108307e-02
8.485258719811117345e-02
8.485694230577833785e-02
8.487797079654313404e-02
8.488357675063723518e-02
8.488900365653917479e-02
8.489922449985448649e-02
8.491272214039319310e-02
8.492614964212924500e-02
8.493896948014817427e-02
8.496642722500963307e-02
8.497495394920245859e-02
8.498162824120153447e-02
8.499395843473817047e-02
8.500431514166245650e-02
8.501805500395853699e-02
8.502296940959580551e-02
8.505302423640065390e-02
8.506431357451654796e-02
8.507088326295136893e-02
8.508557179466169629e-02
8.509108414023897060e-02
8.509870188533302793e-02
8.510936934642093776e-02
8.512328614068104260e-02
8.513801239350160532e-02
8.515432497970171211e-02
8.515966004410796542e-02
8.517550390383971104e-02
8.518938995372293821e-02
8.519679262603413461e-02
8.520939281168798951e-02
8.522606787971004350e-02
8.522871243256352480e-02
8.525044375616630532e-02
8.525476694773775899e-02
8.526221480371443118e-02
8.526767919855954281e-02
8.528590619550258101e-02
8.530044369148154226e-02
8.531660433024035317e-02
8.534160946331431630e-02
8.534648650272075310e-02
8.535484164395173989e-02
8.537294493663055706e-02
8.538372441511438149e-02
8.538551074851613576e-02
8.541157350695322004e-02
8.541947940394128969e-02
8.542870296437138355e-02
8.543870123109625903e-02
8.545744132958349448e-02
8.545961660734874288e-02
8.547158775373298045e-02
8.548670654236922850e-02
8.549135092761250831e-02
8.550410609654957028e-02
8.550712852431108235e-02
8.551455867895246810e-02
8.553771869930459903e-02
8.554634376064135237e-02
8.554858287616062817e-02
8.556789823547816809e-02
8.558809728568372854e-02
8.559800811781576035e-02
8.560607808263814844e-02
8.561699438929493144e-02
8.563675188464969779e-02
8.564128960121114575e-02
8.565124607625373976e-02
8.566194819282274553e-02
8.568356041653452104e-02
8.570073768267971737e-02
8.570658390812535554e-02
8.573243424319293426e-02
8.574124440071123621e-02
8.574414027369081648e-02
8.576173992918278977e-02
8.576550835753354862e-02
8.578358708883748740e-02
8.578974252588628113e-02
8.581378650328097546e-02
8.582217047777329633e-02
8.583983009227408312e-02
8.585378031544083077e-02
8.585661770955060890e-02
8.586234250532803758e-02
8.587074084630991200e-02
8.588261373085026573e-02
8.588792824179869445e-02
8.589907845749905624e-02
8.592641810682943859e-02
8.593289619450106276e-02
8.594139750333246175e-02
8.595255350069935796e-02
8.596206839887815532e-02
8.596887803632324854e-02
8.599385742361131957e-02
8.599466204114630807e-02
8.600809304331419325e-02
8.602166727390875289e-02
8.602773902212673685e-02
8.604960930620053627e-02
8.606725922904506776e-02
8.607355560541757322e-02
8.609448187260027030e-02
8.609901506495531986e-02
8.610670604898817970e-02
8.611646172475739824e-02
8.613748671176085780e-02
8.614489781735162888e-02
8.615995549828137090e-02
8.616155647459144973e-02
8.618056419960101744e-02
8.618932470071766216e-02
8.621098240099589471e-02
8.621386926410734564e-02
8.622537256323686838e-02
8.623511504124897753e-02
8.625843549073747285e-02
8.626445031968904553e-02
8.627456124135496340e-02
8.628380772882521255e-02
8.629072745965887803e-02
8.630985973675264766e-02
8.632118781126008056e-02
8.633252498117449658e-02
8.634277651420951827e-02
8.635309161960480484e-02
8.636188342074641033e-02
8.638214387908299541e-02
8.639559315334294221e-02
8.641179592464159898e-02
8.642103691247832176e-02
8.642503976482096562e-02
8.644089464493626140e-02
8.644917794365875041e-02
8.645637723528654117e-02
8.646529551939780012e-02
8.648459794189194971e-02
8.650633184752637428e-02
8.651268181969512527e-02
8.652939380912200162e-02
8.653975083214876518e-02
8.656033051373890341e-02
8.656755762647999619e-02
8.657827911262278020e-02
8.658509669487995941e-02
8.660049795179991516e-02
8.660418004329628605e-02
8.660733313347429574e-02
8.663432607931592644e-02
8.665154970879390683e-02
8.666320794879911471e-02
8.667689232922520803e-02
8.669126101660734607e-02
8.669843837827456712e-02
8.670855447384034909e-02
8.671811238246218689e-02
8.673890672114364930e-02
8.674728558386740618e-02
8.676029844491833787e-02
8.676855974377112313e-02
8.677857518012555005e-02
8.678144017214756145e-02
8.679997285573065602e-02
8.680465672377724040e-02
8.683598275149145840e-02
8.685281465050587180e-02
8.686310561526444651e-02
8.687671456667700465e-02
8.688101698382022509e-02
8.688526638173049710e-02
8.690601866406244547e-02
8.691174211415936268e-02
8.692083204927542051e-02
8.692706898138097271e-02
8.693756758318554878e-02
8.695933794609472800e-02
8.696718401180569824e-02
8.697879371958888717e-02
8.699126138812657283e-02
8.699602987403703969e-02
8.701075207186931282e-02
8.703795101974842741e-02
8.703949251518688923e-02
8.705117754699387422e-02
8.707665084159560420e-02
8.708544843669036029e-02
8.708888820034460521e-02
8.710290444505724983e-02
8.710842300585391884e-02
8.712013575998800441e-02
8.712995025842296126e-02
8.714489011372350546e-02
8.716074856891997680e-02
8.716763517291248320e-02
8.717794943131423890e-02
8.718647725391232006e-02
8.720933576306549861e-02
8.721681553014426491e-02
8.722864934372315249e-02
8.724030654028125387e-02
8.726133866273516615e-02
8.727259221079081142e-02
8.729248976302905749e-02
8.730302111830856582e-02
8.731436724045410491e-02
8.731826223710786872e-02
8.732436000416005095e-02
8.732748786413130349e-02
8.733560979917304179e-02
8.735746823854334542e-02
8.737297256497067455e-02
8.741558762778928182e-02
8.741838987358507840e-02
8.742678570679329741e-02
8.744690429109086560e-02
8.745374477986600503e-02
8.746174131272022034e-02
8.747331289079696148e-02
8.747446447825429905e-02
8.750085524728073993e-02
8.750473677684972307e-02
8.751880210230716939e-02
8.752122022569536197e-02
8.753399231117853230e-02
8.755482231740219223e-02
8.756586510948577429e-02
8.756867395230066853e-02
8.758033395825343126e-02
8.759179876844497281e-02
8.760353505579460132e-02
8.763004509102906292e-02
8.763569899684880982e-02
8.766168193922274643e-02
8.766513117084240303e-02
8.767757063290088082e-02
8.768601561913447195e-02
8.769155574387788032e-02
8.770169570083619082e-02
8.771156275037789163e-02
8.773227442141229293e-02
8.774151439432792410e-02
8.774884985464626030e-02
8.776798329479412741e-02
8.777525964539312220e-02
8.778232347694703286e-02
8.779589702584922328e-02
8.780689001112901293e-02
8.782429797036017671e-02
8.784131911254566827e-02
8.784306888306275818e-02
8.785372024593723905e-02
8.786220073697659227e-02
8.787544805575470130e-02
8.789313067076715003e-02
8.790078334535339488e-02
8.791157363180768236e-02
8.791485764753337318e-02
8.793243171245457290e-02
8.794915431396110872e-02
8.795656616284186491e-02
8.796809496033763942e-02
8.798752103637069721e-02
8.799193932018012365e-02
8.800489605717914943e-02
8.800578204114634095e-02
8.803080941087082500e-02
8.804214051388842277e-02
8.805169351150760049e-02
8.807100201742756873e-02
8.807772764864918447e-02
8.808662831295865914e-02
8.809812262629923563e-02
8.811618287305245101e-02
8.812572694999415424e-02
8.814232465301591324e-02
8.815139154958817613e-02
8.815939430399516441e-02
8.816761026448427518e-02
8.817612380074607570e-02
8.818599672046995019e-02
8.819779643500136324e-02
8.820480800932001264e-02
8.821334745725745163e-02
8.822378809209119321e-02
8.824390309681934275e-02
8.825674239346670280e-02
8.827662419637472002e-02
8.830080605737655741e-02
8.831196604165897357e-02
8.833101201622323151e-02
8.834149107989441863e-02
8.834868190184191894e-02
8.836148059852599879e-02
8.837130825657041333e-02
8.838289851451092138e-02
8.838730770432401407e-02
8.840109343397578590e-02
8.840597225722801600e-02
8.842522463654245435e-02
8.843101315924417616e-02
8.843661742195457753e-02
8.845626470073625347e-02
8.846504952839917557e-02
8.848733409424552887e-02
8.849158297211545676e-02
8.850108215223501107e-02
8.850500405467387477e-02
8.852586454684691075e-02
8.852916046533571004e-02
8.854736407404278919e-02
8.855655654746713568e-02
8.856650465806564787e-02
8.856883504064438917e-02
8.858296605557242076e-02
8.858632001952976287e-02
8.860993880115891619e-02
8.861788224076860843e-02
8.862939739848330056e-02
8.865114180236105534e-02
8.866079892173633903e-02
8.868816730054612796e-02
8.869153296124121511e-02
8.870380661174076531e-02
8.871277699108143233e-02
8.872568032577560215e-02
8.873535855259517824e-02
8.875976956412590102e-02
8.876173829691302863e-02
8.877795620351530692e-02
8.878508108373311947e-02
8.879871839783032295e-02
8.880931003660680334e-02
8.882286020848906283e-02
8.883164437769863753e-02
8.883919350405894422e-02
8.886279006663155844e-02
8.887524605803337474e-02
8.888114673232172525e-02
8.889645211684910064e-02
8.890611596398428906e-02
8.892721364751993152e-02
8.892960925792076088e-02
8.894193911985354140e-02
8.894423902385806269e-02
8.896447464351125989e-02
8.898163828287930510e-02
8.899719524269156246e-02
8.900536074458159641e-02
8.901629032190316870e-02
8.903148677020045199e-02
8.903600875251371782e-02
8.904878581973668661e-02
8.906248700406454999e-02
8.907221416013355597e-02
8.907667393614387974e-02
8.908481287052349984e-02
8.910635335129446499e-02
8.912379725596347724e-02
8.914833379395153967e-02
8.915485407732309797e-02
8.916493742214082197e-02
8.918161378646360937e-02
8.918448087103325594e-02
8.919265469768578036e-02
8.921194275932653461e-02
8.921793739379135779e-02
8.922034208658152776e-02
8.923649089374285914e-02
8.925391578250291280e-02
8.926311941842074438e-02
8.927968730866597813e-02
8.930298670034386710e-02
8.931338124948473567e-02
8.932515915327632339e-02
8.933388106895445713e-02
8.934306739509462192e-02
8.935254654054142209e-02
8.936345401321926785e-02
8.937122192959778832e-02
8.938010058813611325e-02
8.939449670095650502e-02
8.941742098711219500e-02
8.943064961757068998e-02
8.944202484344965232e-02
8.944830555792254723e-02
8.946268197102363873e-02
8.947244945224180901e-02
8.948375282666254371e-02
8.949707380100790921e-02
8.950769925563417662e-02
8.952286248772867161e-02
8.952728025244344190e-02
8.954281829743238053e-02
8.956621574204193248e-02
8.957485066926357264e-02
8.958696367592222654e-02
8.959441634436460244e-02
8.959864460301419919e-02
8.961832126910146412e-02
8.962154068216088287e-02
8.964867712717516923e-02
8.964987509918626030e-02
8.967519570562298981e-02
8.968165579358539086e-02
8.970434620169298601e-02
8.971419116021212004e-02
8.972000491467313488e-02
8.972887824334702112e-02
8.973293613171207106e-02
8.975646942735931999e-02
8.975987257904838312e-02
8.976262577280696986e-02
8.977937738709124149e-02
8.978085328959817257e-02
8.980940297498946068e-02
8.981884570733611461e-02
8.983902742147853449e-02
8.985718355223915044e-02
8.985992339890114255e-02
8.986312656557787770e-02
8.987109061938608479e-02
8.988552326330151443e-02
8.989582545480495623e-02
8.992346341576318292e-02
8.994102477100146542e-02
8.994539499109982517e-02
8.994918038810661987e-02
8.996300347852442814e-02
8.996895547862432396e-02
8.999182265073540909e-02
9.000546778645440726e-02
9.001178324417952181e-02
9.002145219185297975e-02
9.003848847829537538e-02
9.004450995643942246e-02
9.006149765170917698e-02
9.007049691247021039e-02
9.008231656624443584e-02
9.009681694872556657e-02
9.010170703978520601e-02
9.011276700701820186e-02
9.011465555428943563e-02
9.012360425792953489e-02
9.014095649638265151e-02
9.015535492598247824e-02
9.015855241300219092e-02
9.016282284396598401e-02
9.017394426183333866e-02
9.020688989490838194e-02
9.021595814933380808e-02
9.022382417413365996e-02
9.023788747378180819e-02
9.024865495197265108e-02
9.025155142948687592e-02
9.027564609542382268e-02
9.028365228451684654e-02
9.030404197756652929e-02
9.031798078515096417e-02
9.033285777504068692e-02
9.034740946550751106e-02
9.035586802313910759e-02
9.036490247639872297e-02
9.038081218855409382e-02
9.039312257139836548e-02
9.041156377211928552e-02
9.042072044251603380e-02
9.043120140766919279e-02
9.044115047117246009e-02
9.045222943902425650e-02
9.047129544059068218e-02
9.047684199141931005e-02
9.049974921579334586e-02
9.050445840629406380e-02
9.051882894372992316e-02
9.054542202916177063e-02
9.055206643890656437e-02
9.056213880527663740e-02
9.057294678975036373e-02
9.058160171019868923e-02
9.060091205251247226e-02
9.060402990806565304e-02
9.060749129855566464e-02
9.062470387471555089e-02
9.065213609421779450e-02
9.066099266975025106e-02
9.067162019205204926e-02
9.067224610188939771e-02
9.068788263204996536e-02
9.070402256177839684e-02
9.070659463628544250e-02
9.072195154530049432e-02
9.072937864556457344e-02
9.073927382019231214e-02
9.075123321801703558e-02
9.075472436873416315e-02
9.077173806711386073e-02
9.079134656537274362e-02
9.079346886010830620e-02
9.082023734148697569e-02
9.082297704492331425e-02
9.085004064769319765e-02
9.086472058003269847e-02
9.086890829240040768e-02
9.088472480597314940e-02
9.088613250436217150e-02
9.090797998361710430e-02
9.091651329969835382e-02
9.092255375449703747e-02
9.093180932471944811e-02
9.093575044109708516e-02
9.095961186538442655e-02
9.096620697265339617e-02
9.098504392232514837e-02
9.099181441498255252e-02
9.101826993824463363e-02
9.102965703677451392e-02
9.104985365724521662e-02
9.105534242205498563e-02
9.106305067022579802e-02
9.108189479455580662e-02
9.108623230118129133e-02
9.110527269088924962e-02
9.111023465285084111e-02
9.112450964847690349e-02
9.113410757671935869e-02
9.113805138082009538e-02
9.115401633226721811e-02
9.116650869206377461e-02
9.117698434598842105e-02
9.119292556240787828e-02
9.120112711598166166e-02
9.122504903754502514e-02
9.123390657251329028e-02
9.124846163699190660e-02
9.125678780468238216e-02
9.127077287580404041e-02
9.127431143031977667e-02
9.129702468414002681e-02
9.129976314960103201e-02
9.130975572393223993e-02
9.133555654014963165e-02
9.134525545112914813e-02
9.136736415319907101e-02
9.137047070377396496e-02
9.137512059860353197e-02
9.138570619928526595e-02
9.140244989187007452e-02
9.141831289050755815e-02
9.142830275251334626e-02
9.144137971466576031e-02
9.144612083260317270e-02
9.146858905068622203e-02
9.148320572556822849e-02
9.150043790277168076e-02
9.150310151973445327e-02
9.151319876005958864e-02
9.153103534053219636e-02
9.153848284949750447e-02
9.154719399311855854e-02
9.156725723079145451e-02
9.158422028730056619e-02
9.158729526180769964e-02
9.160083659573636794e-02
9.160756755106957971e-02
9.162396801748773356e-02
9.162622379505569459e-02
9.163864476581445873e-02
9.165419872114644040e-02
9.166836178812048930e-02
9.168455473462505667e-02
9.168903335911149366e-02
9.169664250801906613e-02
9.171890759127604431e-02
9.172938519891205011e-02
9.174974937523122653e-02
9.176030693349201961e-02
9.176409069644519967e-02
9.178435371093091044e-02
9.179166367762925383e-02
9.180639169053517179e-02
9.181856242070784990e-02
9.182939713975507567e-02
9.183648805902244749e-02
9.185067267701768623e-02
9.185895752692108118e-02
9.187574876039189542e-02
9.188845380660715101e-02
9.189776397059706836e-02
9.190064998966740450e-02
9.192470328381840972e-02
9.192585039028894345e-02
9.193778825418852385e-02
9.195704474624744051e-02
9.197941940177140063e-02
9.198578685658753695e-02
9.199966308517670832e-02
9.200543132622185372e-02
9.202611097335589019e-02
9.203626417657934100e-02
9.204924568049965838e-02
9.205524374733781157e-02
9.206826647028354405e-02
9.207280742597562240e-02
9.209615745280247401e-02
9.211330755897007005e-02
9.211555254973952112e-02
9.213827456573203678e-02
9.214550293791889946e-02
9.215662758707393598e-02
9.217420456539660023e-02
9.218227175637316861e-02
9.219111331695573064e-02
9.221045909545561026e-02
9.221954420407496578e-02
9.222831250549751170e-02
9.224810487338702680e-02
9.226447924939418233e-02
9.226461345661174374e-02
9.226971026264985110e-02
9.228516720002771789e-02
9.230136324530641145e-02
9.232403593330690272e-02
9.233034085380109612e-02
9.233822771043193045e-02
9.235030933141524789e-02
9.236458648022505269e-02
9.236992007494876367e-02
9.238027654331076866e-02
9.239570327272161876e-02
9.241062548691109102e-02
9.242729772339791650e-02
9.244102551066846196e-02
9.244767558865590873e-02
9.247825751202687350e-02
9.248428327981605968e-02
9.249580145325325686e-02
9.250556207993976265e-02
9.251755754023516243e-02
9.252821258437199381e-02
9.254133370059736130e-02
9.254860862219227435e-02
9.257391127042408074e-02
9.258156571468217910e-02
9.260003427798141340e-02
9.260937562043886073e-02
9.261254233629834243e-02
9.262762716150174658e-02
9.263115448497366566e-02
9.265092762784588043e-02
9.266012084256020076e-02
9.267485487148996448e-02
9.269234253338637375e-02
9.269440430724468216e-02
9.270295418158497336e-02
9.271876459499306389e-02
9.273650751471840259e-02
9.274946939862260820e-02
9.275383152601007763e-02
9.277113197743680484e-02
9.278309489976971358e-02
9.278419150475331056e-02
9.280425862489383171e-02
9.281175349259612739e-02
9.282468717716224615e-02
9.284640911226255122e-02
9.285524488843649449e-02
9.286119369262046952e-02
9.287047068686715701e-02
9.287398641462646376e-02
9.289780116132750898e-02
9.291340282437765552e-02
9.292958152138691696e-02
9.293832060745049750e-02
9.295470940140110327e-02
9.295929559097509953e-02
9.296423698718214723e-02
9.298437778430101996e-02
9.299870163342977003e-02
9.300345589243330657e-02
9.301579381831392990e-02
9.302789747343759297e-02
9.303586381442691122e-02
9.306797392669868829e-02
9.307478902110238872e-02
9.307584021389087026e-02
9.309618927924551146e-02
9.310482171177320021e-02
9.312399224969353240e-02
9.313523936778866918e-02
9.314544547553699205e-02
9.316968026650379597e-02
9.317363575967863021e-02
9.318227621923302895e-02
9.319015777741185280e-02
9.321112356698663115e-02
9.321895604571517335e-02
9.323805183974359645e-02
9.323905322054210076e-02
9.325027459669776864e-02
9.327635160329544872e-02
9.327870516089931119e-02
9.330235559166505377e-02
9.331113662767526185e-02
9.331877734552701531e-02
9.332385400489801031e-02
9.333395428823892948e-02
9.335351605848252188e-02
9.335527359915868351e-02
9.336982513214941992e-02
9.337609610543201599e-02
9.339662179434010669e-02
9.341538312808117528e-02
9.341798967192016523e-02
9.343671616775656164e-02
9.344583781382154175e-02
9.344912461886484278e-02
9.345995529586442752e-02
9.347693926053346480e-02
9.348463861856287638e-02
9.348986860715180480e-02
9.351012211996245771e-02
9.352362385231460795e-02
9.353750897716112123e-02
9.355298736124617598e-02
9.356829860993748360e-02
9.357087388341128742e-02
9.357475465581954754e-02
9.359514073463637285e-02
9.360407889903660239e-02
9.361937250770357988e-02
9.362356628621781862e-02
9.363389625769624747e-02
9.364960709696734664e-02
9.366076603032652548e-02
9.367394573291748516e-02
9.368211962573952389e-02
9.368988610272666051e-02
9.370293569918791698e-02
9.372999331023679215e-02
9.373288576128896432e-02
9.375459907906580348e-02
9.376789601246848793e-02
9.378365616094541668e-02
9.378956238582808469e-02
9.380794591859359377e-02
9.381694587633421234e-02
9.382743002369919871e-02
9.383325427525124329e-02
9.384271134322397234e-02
9.386056099468675917e-02
9.387361226052720609e-02
9.388920696390989917e-02
9.390424160052024405e-02
9.391257002238156959e-02
9.392184066568043388e-02
9.393924595728442295e-02
9.394287649388538552e-02
9.396480404485163529e-02
9.397868933559566651e-02
9.398884453521083593e-02
9.400193136199053168e-02
9.401408222034202122e-02
9.402633876302435301e-02
9.403623250522896715e-02
9.403851480516312034e-02
9.405230024223054652e-02
9.406024231305087913e-02
9.406860901835933930e-02
9.409327412294993254e-02
9.409391819877138685e-02
9.410545038481893387e-02
9.412606929460420879e-02
9.414335783047017570e-02
9.415076604625166601e-02
9.416193054147520280e-02
9.417386263411892111e-02
9.419210352396872876e-02
9.419649682823993952e-02
9.421135312921907756e-02
9.421941349686996370e-02
9.422743179132925251e-02
9.423786433451586397e-02
9.426187848274580894e-02
9.426813864269262266e-02
9.427146467116453987e-02
9.429786327120026623e-02
9.430059669360429941e-02
9.431877732614674104e-02
9.432214486897783079e-02
9.433237766157459570e-02
9.435956763915526180e-02
9.436484873908401738e-02
9.436886168584196488e-02
9.438986078705108307e-02
9.439886605952135801e-02
9.440776308633636038e-02
9.443312149219346141e-02
9.444444354243664019e-02
9.445586145624079721e-02
9.447694230048736541e-02
9.448872264226548801e-02
9.450116103933642320e-02
9.451288405375329882e-02
9.451431291632889087e-02
9.452185294461767917e-02
9.453769870456479874e-02
9.455077459967975440e-02
9.456307170169153675e-02
9.457736937430916146e-02
9.459215468984705222e-02
9.460894069643260851e-02
9.462264959160032740e-02
9.462785199507356415e-02
9.464563827984801003e-02
9.466222085755265914e-02
9.466558258649310220e-02
9.468492272673040278e-02
9.469164695597565018e-02
9.471838118436909371e-02
9.472373953613216768e-02
9.472539814155839233e-02
9.473538511024676145e-02
9.473967062167887310e-02
9.475310816853887985e-02
9.476425648819475356e-02
9.479548147885552556e-02
9.480109487684917902e-02
9.482167119507173281e-02
9.483643973224736845e-02
9.484695837324924605e-02
9.485187999777405787e-02
9.486216061703706126e-02
9.488527003774632762e-02
9.489916243656459915e-02
9.490707688442318046e-02
9.491262660340094026e-02
9.492670835466915369e-02
9.494147207361136598e-02
9.495234040329486591e-02
9.496800251660075798e-02
9.497537471949779597e-02
9.499167941830477524e-02
9.499482366268396927e-02
9.500646550792607448e-02
9.501425379447386854e-02
9.501852501237012527e-02
9.502951485579486102e-02
9.503378121815492241e-02
9.505301301773039224e-02
9.507990376951602762e-02
9.509033825876167523e-02
9.509924733952679343e-02
9.511106095570431851e-02
9.512677731304869377e-02
9.514395665288244430e-02
9.515907641306259324e-02
9.517855185607465573e-02
9.518103413415979208e-02
9.518866550243815228e-02
9.520103553015951681e-02
9.522258119994242431e-02
9.522629414070776788e-02
9.524189586556031095e-02
9.525574044219436987e-02
9.527215265609212391e-02
9.528147866486658124e-02
9.529562789381229582e-02
9.530337800142396620e-02
9.531447173077062240e-02
9.533264228650717431e-02
9.533699926555533333e-02
9.534676782899365044e-02
9.535316549505784556e-02
9.537284416786051544e-02
9.539388969223416836e-02
9.539733170304659504e-02
9.540888134852082425e-02
9.542160994140208574e-02
9.543270870150738494e-02
9.543614209963241501e-02
9.545622266739073325e-02
9.546450401427525323e-02
9.547689837652434397e-02
9.549133995775782591e-02
9.549730687521040817e-02
9.551966524158345129e-02
9.553595506252465785e-02
9.554811955755931896e-02
9.555836850806370686e-02
9.556783311873956466e-02
9.557361673400327495e-02
9.559121216999771908e-02
9.560672472503362052e-02
9.561849379920800418e-02
9.562889969441906723e-02
9.563568802063016072e-02
9.564455858509191000e-02
9.565117887175211830e-02
9.567004841790061054e-02
9.569188349196611210e-02
9.570658999856562765e-02
9.571558036548288850e-02
9.573063534615255943e-02
9.574587394543243590e-02
9.575368659619404310e-02
9.576512920135832330e-02
9.577440177244284092e-02
9.578317509188688517e-02
9.579608977066078612e-02
9.580506235772839885e-02
9.583016237126462666e-02
9.583314806119164198e-02
9.583810039161655414e-02
9.586551018472100338e-02
9.588080652901026513e-02
9.589566960845924415e-02
9.590577598760308131e-02
9.591308838318551855e-02
9.592019508417021223e-02
9.593967233217226553e-02
9.595480661543737133e-02
9.596580594542891696e-02
9.597586817395881154e-02
9.598804834890850568e-02
9.599536187909002427e-02
9.600681051817894218e-02
9.601989024333318357e-02
9.603268040031204267e-02
9.604878809322325850e-02
9.606840971485736125e-02
9.607465070168519361e-02
9.609484496393622122e-02
9.609824036668235259e-02
9.611316355660182165e-02
9.612270979661841075e-02
9.612737767119894361e-02
9.613232986768127653e-02
9.614223752814499147e-02
9.615528392801814261e-02
9.616078217079976342e-02
9.617337980454843116e-02
9.618237796137091289e-02
9.621383956063739307e-02
9.621543812847194177e-02
9.624312189198058753e-02
9.624856378555607384e-02
9.626196175976747815e-02
9.627112983768815191e-02
9.628318565494192738e-02
9.629359591367042670e-02
9.629696394572401230e-02
9.631365271032538145e-02
9.633043133600127650e-02
9.633314863022018892e-02
9.634417639193110228e-02
9.637273422420794544e-02
9.637912975810558613e-02
9.639448662346172814e-02
9.640221319777714237e-02
9.642663985030552887e-02
9.644166910927265413e-02
9.645800969818868476e-02
9.646119756950660706e-02
9.647202403990046138e-02
9.647562567536710487e-02
9.648905067971214056e-02
9.650498218900332992e-02
9.652729851748365064e-02
9.652868002672659875e-02
9.655060863175984887e-02
9.656322228015706832e-02
9.657006567847375988e-02
9.658210817968132522e-02
9.660022660075040513e-02
9.660462799965630065e-02
9.661995100381393087e-02
9.662527019725258848e-02
9.663806566717647595e-02
9.665216974116208615e-02
9.665455354826840706e-02
9.667559145949788935e-02
9.668972526224450803e-02
9.670417184251561826e-02
9.671673910936590124e-02
9.672300984246956501e-02
9.673358578980567613e-02
9.674391764022061135e-02
9.675531795694886084e-02
9.676999057695340190e-02
9.678139150976761140e-02
9.681487718187831160e-02
9.682093703244837313e-02
9.682512739291143644e-02
9.684153458705019313e-02
9.685128396571340836e-02
9.686154939489921567e-02
9.687786021369332312e-02
9.688399468442149276e-02
9.689918439896466618e-02
9.690994038829570112e-02
9.692280990896801063e-02
9.693338389647931930e-02
9.694053495244070451e-02
9.695046553597441719e-02
9.697480814643522073e-02
9.699655889188102398e-02
9.699735417342608690e-02
9.700726274118626202e-02
9.701448066374468437e-02
9.702268530083091314e-02
9.704009422138049068e-02
9.705251233710304737e-02
9.705669103877201387e-02
9.708069356097681624e-02
9.708389955423135653e-02
9.708989880728974287e-02
9.710291361003925426e-02
9.711787758913509316e-02
9.713101567921744728e-02
9.714230094472642296e-02
9.715468401780819052e-02
9.717762096889825951e-02
9.718706813930816368e-02
9.720730974747343600e-02
9.722458708484077450e-02
9.723585138791646099e-02
9.724159638711526998e-02
9.725362561203459988e-02
9.726372094599111673e-02
9.727569661289592329e-02
9.729470598563350059e-02
9.730292991518579848e-02
9.731078085378597198e-02
9.732166791860313859e-02
9.733650356238104928e-02
9.735168004920613516e-02
9.735764566936472297e-02
9.736809166159104967e-02
9.737690548563954218e-02
9.740535046287440712e-02
9.741759135139443915e-02
9.742136259164285716e-02
9.743261759733973237e-02
9.744573804799422367e-02
9.744916141777093532e-02
9.746293610764122928e-02
9.747279498093724959e-02
9.748068034528534209e-02
9.750357357686212367e-02
9.751641703228391966e-02
9.753908862620846998e-02
9.754760135587348113e-02
9.756212683851533951e-02
9.757101554590863479e-02
9.758257216260790567e-02
9.759659722583263752e-02
9.761326253905588946e-02
9.761683729096110040e-02
9.762965031704379237e-02
9.763717088711360015e-02
9.764686183229126515e-02
9.766501102043939619e-02
9.768399551337708653e-02
9.769078839864370201e-02
9.770210765456366353e-02
9.771726810660658069e-02
9.773065378918394108e-02
9.774934126091283648e-02
9.775467678158922258e-02
9.777096584894867659e-02
9.778098329415996215e-02
9.778672160741763708e-02
9.779855051930108623e-02
9.780843900974012239e-02
9.782367264218139180e-02
9.782730645310855344e-02
9.784308080953640907e-02
9.786536218777019958e-02
9.788091067211063256e-02
9.788162636857733467e-02
9.789202341538533192e-02
9.790963209298708669e-02
9.792628719824902905e-02
9.793171213179141521e-02
9.795459111293414178e-02
9.796578218442791863e-02
9.796746810106193859e-02
9.798676481986567932e-02
9.799108278488594115e-02
9.800415611823759532e-02
9.800799299890133875e-02
9.803233015698786801e-02
9.803888660617499085e-02
9.805606746217526704e-02
9.806149215292009336e-02
9.807432113069869395e-02
9.808495834102687327e-02
9.809407588211044304e-02
9.809997374301976381e-02
9.813329138349696779e-02
9.814015426336353265e-02
9.815105966882925470e-02
9.816027679192024236e-02
9.818186474312845524e-02
9.819076180538238718e-02
9.820362148695571669e-02
9.820918851139648353e-02
9.821605381341019791e-02
9.822271876474214514e-02
9.824831300344583074e-02
9.826140564488955453e-02
9.828310589726363400e-02
9.829101586791205714e-02
9.830659983343659203e-02
9.831293720277323178e-02
9.832091954440425052e-02
9.834463873730664440e-02
9.835695552474288395e-02
9.836940713019254323e-02
9.837890165185864122e-02
9.840124561553270643e-02
9.840867598120833781e-02
9.842506286773888835e-02
9.843300651445213711e-02
9.844151671521905733e-02
9.845195861030159312e-02
9.846460732386508319e-02
9.848239660719199096e-02
9.849004451492127110e-02
9.849935382597629907e-02
9.850684630084316495e-02
9.852054260352688386e-02
9.853916615328839335e-02
9.855289123041194310e-02
9.855881348212641724e-02
9.856151681357155914e-02
9.857243566390494482e-02
9.859036086613787164e-02
9.860496139944052718e-02
9.861876831579513558e-02
9.862053209857241098e-02
9.862669977679205946e-02
9.864136746332013983e-02
9.865808694308447757e-02
9.867474613048315968e-02
9.867698747825376371e-02
9.868743781165795204e-02
9.870465826753666017e-02
9.870980740782575591e-02
9.872246658868705227e-02
9.873573465537421878e-02
9.875221820217561230e-02
9.875943476931936527e-02
9.877500097242430943e-02
9.878030081039484989e-02
9.879106106978852164e-02
9.881063642220688781e-02
9.882106210297453286e-02
9.884000355805216964e-02
9.884841784632197870e-02
9.886339517403863741e-02
9.888070985787711376e-02
9.889836637232135574e-02
9.890890501148885683e-02
9.891562771103323826e-02
9.892590575135024045e-02
9.894443466051960900e-02
9.895430524696102736e-02
9.896333398699308503e-02
9.898517451988053661e-02
9.899625875463574642e-02
9.900517579181472572e-02
9.901550589063146113e-02
9.902694011256396589e-02
9.903787799060065344e-02
9.904970751583686006e-02
9.905436924500554685e-02
9.906628367381004052e-02
9.907957255026478283e-02
9.909498016374274076e-02
9.910310832002372505e-02
9.911334181117592568e-02
9.912123837266934023e-02
9.913452906486713845e-02
9.914318615337353036e-02
9.915054625543745503e-02
9.917523864552818536e-02
9.919653158141145122e-02
9.920262026799608890e-02
9.922571539466235047e-02
9.923231828122208720e-02
9.924726823254609309e-02
9.925979811403207176e-02
9.927222706758359605e-02
9.927976051994807927e-02
9.929430067484301681e-02
9.930559765549840101e-02
9.931538511792037394e-02
9.932779109889033897e-02
9.933507033840177636e-02
9.935399903270503152e-02
9.936109081540006605e-02
9.937160822140278515e-02
9.938595966820223948e-02
9.939012878308167709e-02
9.939940333799712757e-02
9.943215656849585526e-02
9.943810493761606750e-02
9.945642516751362905e-02
9.946386990869804379e-02
9.947727570325576307e-02
9.949385147441519583e-02
9.950056326133721596e-02
9.951048608581875010e-02
9.951930318262786068e-02
9.954764285221023856e-02
9.955517300536881331e-02
9.956817018445068834e-02
9.958035592194208752e-02
9.959332992000696771e-02
9.961412855398138477e-02
9.962067748362668507e-02
9.963179236883645817e-02
9.964025572043044843e-02
9.964887178480391627e-02
9.965516737432683625e-02
9.966948599802410991e-02
9.967312550152851447e-02
9.968220184292142516e-02
9.969198647103294508e-02
9.971673751403442587e-02
9.971828021877127135e-02
9.973178227645068672e-02
9.974049487294933680e-02
9.976284677843449966e-02
9.976421213877506577e-02
9.977683339084625347e-02
9.978915752154787766e-02
9.981288146270311801e-02
9.981672076701808560e-02
9.982956767472056514e-02
9.984144153719304304e-02
9.985976121599798860e-02
9.986429407097541233e-02
9.987481018072041916e-02
9.991191697575102504e-02
9.991834940706473267e-02
9.993017410553017843e-02
9.993733099124035846e-02
9.995581971823119805e-02
9.996349086896755276e-02
9.997347582230159402e-02
9.998259541608162104e-02
9.999749087654768998e-02
1.000010064461622217e-01
1.000079299248725073e-01
1.000173634404273870e-01
1.000390322462351156e-01
1.000541104528324676e-01
1.000635426420893870e-01
1.000736690847503496e-01
1.000961070611998127e-01
1.001018538827329052e-01
1.001087175606032442e-01
1.001289311477059907e-01
1.001445477113455107e-01
1.001506449454266923e-01
1.001627390404770113e-01
1.001736935678562701e-01
1.001893404932813758e-01
1.002060663367997928e-01
1.002196525064419363e-01
1.002326309865933518e-01
1.002458061646060994e-01
1.002571521023751799e-01
1.002671984339227884e-01
1.002770605109098989e-01
1.002968331531788881e-01
1.003122644953801657e-01
1.003194956187073994e-01
1.003425370950356554e-01
1.003597450780696620e-01
1.003637992108180610e-01
1.003729826215795651e-01
1.003744309081179287e-01
1.004039081180955195e-01
1.004107647247216573e-01
1.004198620820275223e-01
1.004349060144205108e-01
1.004509495581184519e-01
1.004595465535210730e-01
1.004623572510275342e-01
1.004727395640906407e-01
1.005017194692033877e-01
1.005051767673139640e-01
1.005111416650990019e-01
1.005278660829170834e-01
1.005323131444390006e-01
1.005479265656684662e-01
1.005624671208591447e-01
1.005726054949482307e-01
1.005888602309529811e-01
1.005947244819175301e-01
1.006144705731132905e-01
1.006228083840054466e-01
1.006357258889544193e-01
1.006435838289775897e-01
1.006679008402221465e-01
1.006813246597358935e-01
1.006855616762713512e-01
1.006981904158646413e-01
1.007196989714881918e-01
1.007273849636020069e-01
1.007488981339398348e-01
1.007626668219714916e-01
1.007804576733845048e-01
1.007904369955999746e-01
1.007965402103960795e-01
1.008117934557714590e-01
1.008207227140884288e-01
1.008253297407596949e-01
1.008329632877911775e-01
1.008462586538760863e-01
1.008579745490390533e-01
1.008643464882523211e-01
1.008862821532786058e-01
1.008999491824990047e-01
1.009182734001230486e-01
1.009328217275771156e-01
1.009434509899266863e-01
1.009506477618238307e-01
1.009839851846084380e-01
1.009891755731777696e-01
1.009919901654022234e-01
1.010021286151606690e-01
1.010133826907423926e-01
1.010298401794086365e-01
1.010371246317885996e-01
1.010429580479387246e-01
1.010690956946693198e-01
1.010817892433796827e-01
1.010980567129873275e-01
1.011060062498828072e-01
1.011320578611833998e-01
1.011425634730676038e-01
1.011520291241904124e-01
1.011598181935976504e-01
1.011673600741543333e-01
1.011782544883166879e-01
1.011901541432277396e-01
1.011984254116733983e-01
1.012085130161762270e-01
1.012399680578963679e-01
1.012420101118008953e-01
1.012572923428759486e-01
1.012659828946728124e-01
1.012715118211437448e-01
1.012872316192982014e-01
1.013015440329670391e-01
1.013124871812762229e-01
1.013149414727301800e-01
1.013313463047866847e-01
1.013390730067544876e-01
1.013529454434740074e-01
1.013742629743957235e-01
1.013818845819782211e-01
1.013896635984304906e-01
1.013997081391756483e-01
1.014048879839235529e-01
1.014194169510073684e-01
1.014242970375697217e-01
1.014356849972538055e-01
1.014464829387053402e-01
1.014626796754535265e-01
1.014718552412458008e-01
1.014794712496801532e-01
1.014963907002224275e-01
1.015116048593744380e-01
1.015263276622866417e-01
1.015324821893121010e-01
1.015413342227298177e-01
1.015649462209343157e-01
1.015742688320537268e-01
1.015824251014752488e-01
1.015964900336372989e-01
1.016079283471423844e-01
1.016116512841265807e-01
1.016209806054956255e-01
1.016242090705208323e-01
1.016360552653619020e-01
1.016704455307091970e-01
1.016803039884576765e-01
1.016890551071962245e-01
1.016938617556782942e-01
1.017042121416025791e-01
1.017141268270848609e-01
1.017186168191009377e-01
1.017395725361514014e-01
1.017576219251044023e-01
1.017628969670171246e-01
1.017783518735186354e-01
1.018080342554086304e-01
1.018109665346837445e-01
1.018127190042071861e-01
1.018386468416288548e-01
1.018541141913698600e-01
1.018636230072130777e-01
1.018863929930871048e-01
1.018945691305318535e-01
1.019099220611117129e-01
1.019222563442962470e-01
1.019333630384579581e-01
1.019436069471522099e-01
1.019583932084903721e-01
1.019726231091898083e-01
1.019781347316764397e-01
1.019866842731229628e-01
1.019976681925073292e-01
1.020135595576515675e-01
1.020325940177321811e-01
1.020498414903094342e-01
1.020532994259305548e-01
1.020660803991707000e-01
1.020783574647070036e-01
1.020897939496910878e-01
1.021093615451919012e-01
1.021179431386746161e-01
1.021399272174458583e-01
1.021520554500091049e-01
1.021547591383466513e-01
1.021650277261229589e-01
1.021774383666453900e-01
1.021885972201365123e-01
1.022046671737077972e-01
1.022224100613554065e-01
1.022240208553025220e-01
1.022455476125012086e-01
1.022506635331243419e-01
1.022686885081026120e-01
1.022719097911445330e-01
1.022746711875349157e-01
1.022846789850185845e-01
1.023022596134570139e-01
1.023098069092087115e-01
1.023351057382248519e-01
1.023447524843875689e-01
1.023572271234740594e-01
1.023677133931290006e-01
1.023754727579188062e-01
1.023825438214450156e-01
1.024006082731121481e-01
1.024328420278119434e-01
1.024413225453726373e-01
1.024561154074716263e-01
1.024636161808606949e-01
1.024721210964305573e-01
1.024913335547489868e-01
1.024983131463847452e-01
1.025006265378545223e-01
1.025268585278756861e-01
1.025357534535341064e-01
1.025411764266964121e-01
1.025614860817795626e-01
1.025662617150953082e-01
1.025829503326917691e-01
1.025878716061877638e-01
1.025942727086112671e-01
1.026287405247704454e-01
1.026484549700177329e-01
1.026595463668853458e-01
1.026658501855271521e-01
1.026868077131272150e-01
1.026935991479688282e-01
1.027022002854295346e-01
1.027156984507792692e-01
1.027324060467594280e-01
1.027459134214921965e-01
1.027565620763405962e-01
1.027640635513170086e-01
1.027762429127667132e-01
1.027955487425684100e-01
1.028024362169245864e-01
1.028096201331997750e-01
1.028297492559920312e-01
1.028330719528440240e-01
1.028396433721203151e-01
1.028482387804227072e-01
1.028693663044930040e-01
1.028843609535769477e-01
1.028993318157468417e-01
1.029041809904777671e-01
1.029125814294425401e-01
1.029283603303791095e-01
1.029325569183621725e-01
1.029380863436793470e-01
1.029610562715521649e-01
1.029711437651537609e-01
1.029924411403514428e-01
1.030055758510899921e-01
1.030128268150774518e-01
1.030202725134908293e-01
1.030314006516458991e-01
1.030358727353463677e-01
1.030567737892570390e-01
1.030687058713208870e-01
1.030744075891530387e-01
1.030828407830470250e-01
1.030987571737223552e-01
1.031148235245359923e-01
1.031181532128073730e-01
1.031253166363870211e-01
1.031421869881695152e-01
1.031562713983035229e-01
1.031627033567425467e-01
1.031811808364320182e-01
1.031893652334961442e-01
1.031992589420804296e-01
1.032128326573351629e-01
1.032459974419729365e-01
1.032556061747408327e-01
1.032634917331680668e-01
1.032731193423269689e-01
1.032891496672431741e-01
1.033044686063426254e-01
1.033160295323193867e-01
1.033377755518378183e-01
1.033413810461098481e-01
1.033557440076007805e-01
1.033709022543430889e-01
1.033745036362651026e-01
1.033854014946373190e-01
1.033958219683396296e-01
1.034119399074808210e-01
1.034350945785282305e-01
1.034442478983625402e-01
1.034474201883275324e-01
1.034591101240565081e-01
1.034691600421763780e-01
1.034773680857483114e-01
1.034973596765230153e-01
1.035275919065050676e-01
1.035436032723952571e-01
1.035463424972081770e-01
1.035745924720976041e-01
1.035759447980202919e-01
1.035906036891507398e-01
1.035963446524071352e-01
1.036103393272532758e-01
1.036241828961350087e-01
1.036295595570304040e-01
1.036346216012494215e-01
1.036469772333362127e-01
1.036616102403788431e-01
1.036661339393957770e-01
1.036831894902291995e-01
1.036926235570218013e-01
1.037005319467412812e-01
1.037142795685355723e-01
1.037282873430296348e-01
1.037436981127564661e-01
1.037587657510301020e-01
1.037643626992884593e-01
1.037815071234554631e-01
1.037876815776579420e-01
1.037993688215289589e-01
1.038128491562477218e-01
1.038403319014094550e-01
1.038458682735524663e-01
1.038546826101969800e-01
1.038570935187207445e-01
1.038638622827166014e-01
1.038839693163863265e-01
1.038930794151317061e-01
1.039128821510365008e-01
1.039186866343989601e-01
1.039242360441224311e-01
1.039453544915314720e-01
1.039480900057723201e-01
1.039798230367041110e-01
1.039846730049717172e-01
1.039980674683619877e-01
1.040126465031608882e-01
1.040245522211726281e-01
1.040383619018871442e-01
1.040660298415468921e-01
1.040783355238722452e-01
1.040872120453844585e-01
1.040926234378416471e-01
1.041135639849278260e-01
1.041223831948896450e-01
1.041305278224637365e-01
1.041492375411763316e-01
1.041644857583171602e-01
1.041736157436508048e-01
1.041801640869659540e-01
1.041948435807070750e-01
1.042111059321125799e-01
1.042153253021579351e-01
1.042320202669707041e-01
1.042461553931960383e-01
1.042604780671885778e-01
1.042651768480274965e-01
1.042725445542608265e-01
1.042781742905948827e-01
1.042890443141969992e-01
1.043054728522498920e-01
1.043143657823843995e-01
1.043303512192912952e-01
1.043374553125868132e-01
1.043604687866346858e-01
1.043653355509787661e-01
1.043864138070798031e-01
1.043931733583385868e-01
1.044113965419090073e-01
1.044221290133698909e-01
1.044292541932209106e-01
1.044422541487126099e-01
1.044563342639927006e-01
1.044656583613334799e-01
1.044848485920673586e-01
1.045036903223385272e-01
1.045244327222759617e-01
1.045305304207238550e-01
1.045387533930645652e-01
1.045543984517811054e-01
1.045639186221286043e-01
1.045819364716116806e-01
1.045840470506723685e-01
1.045985987433006303e-01
1.046074741596422220e-01
1.046170827248217305e-01
1.046407850471567369e-01
1.046526732665287729e-01
1.046675975891123711e-01
1.046917494929001102e-01
1.046985736386652488e-01
1.047108522013813769e-01
1.047161858272219193e-01
1.047289304621902839e-01
1.047364018244031914e-01
1.047405817654485372e-01
1.047569370810371714e-01
1.047779182936784959e-01
1.047811598760547414e-01
1.047939355598634936e-01
1.048068808168277077e-01
1.048379715848758997e-01
1.048504640312579173e-01
1.048650274372893709e-01
1.048691412049903571e-01
1.048786559401921892e-01
1.048844443014870786e-01
1.049143894082500972e-01
1.049252591816435265e-01
1.049373731415469413e-01
1.049457022526809613e-01
1.049602426369961594e-01
1.049791907319893580e-01
1.049895257152161365e-01
1.049980232289709492e-01
1.050133130760979028e-01
1.050145259822840016e-01
1.050418060630687878e-01
1.050443733646255207e-01
1.050470143927168531e-01
1.050652134365584467e-01
1.050751177679174475e-01
1.050914444812199311e-01
1.051020249431035003e-01
1.051075381461200053e-01
1.051245609692362804e-01
1.051290028277832023e-01
1.051540633830407856e-01
1.051595405114909565e-01
1.051697882483682012e-01
1.051818109758619335e-01
1.052042348982424880e-01
1.052084160339685215e-01
1.052110569205086943e-01
1.052394157612824843e-01
1.052434599464143750e-01
1.052629840995291111e-01
1.052809014370868490e-01
1.052880510963414840e-01
1.053014379772163611e-01
1.053117224673264518e-01
1.053176329838275138e-01
1.053387438918934604e-01
1.053512722409084001e-01
1.053661900940175977e-01
1.053859508562954295e-01
1.053969074944671180e-01
1.054049965758326879e-01
1.054192291455995356e-01
1.054274560947675576e-01
1.054344781813220666e-01
1.054499986104729392e-01
1.054576272175191676e-01
1.054686238435668111e-01
1.054833733948726815e-01
1.054914555375333074e-01
1.054983019545714940e-01
1.055024366735823893e-01
1.055298256771605159e-01
1.055438411832790302e-01
1.055511665298542456e-01
1.055735823379884697e-01
1.055853565237035996e-01
1.055919899665008765e-01
1.055955378750654261e-01
1.056218942698154417e-01
1.056387132862678380e-01
1.056514059563511965e-01
1.056614818034509740e-01
1.056646190385582829e-01
1.056883060531250140e-01
1.057026602673887816e-01
1.057145245392916988e-01
1.057317976346706656e-01
1.057408523756619423e-01
1.057478511621697814e-01
1.057660875265515332e-01
1.057773452871996200e-01
1.057831253349011957e-01
1.057890338373957961e-01
1.057973563707725884e-01
1.058195655480700381e-01
1.058292169090702672e-01
1.058361986812735300e-01
1.058559259415370879e-01
1.058720774674287157e-01
1.058935312027491915e-01
1.059018157984277786e-01
1.059078991440990380e-01
1.059286671627253096e-01
1.059309681966527084e-01
1.059351377956113116e-01
1.059528430577937330e-01
1.059698084754971958e-01
1.059727705452649382e-01
1.059877223461659912e-01
1.060108371822431339e-01
1.060264510153384743e-01
1.060360174618618645e-01
1.060422310087943409e-01
1.060672762364783250e-01
1.060789799147393575e-01
1.060852089616220462e-01
1.060969694189757839e-01
1.061032772271411351e-01
1.061165195040605358e-01
1.061276170326638235e-01
1.061335992240943771e-01
1.061445511357715921e-01
1.061519538107909555e-01
1.061605172095983485e-01
1.061705922871787333e-01
1.061963055379518406e-01
1.062060606248610428e-01
1.062110227879365376e-01
1.062251033643122344e-01
1.062290887625124691e-01
1.062366934210184910e-01
1.062562580335165152e-01
1.062647120764450559e-01
1.062794077943395310e-01
1.063026123489871355e-01
1.063209845256862796e-01
1.063278481512477947e-01
1.063401497951037000e-01
1.063605127756954705e-01
1.063738511053467506e-01
1.063885529320072743e-01
1.064029314299664297e-01
1.064068895655047031e-01
1.064185754308887288e-01
1.064333435757212620e-01
1.064446110918511601e-01
1.064542460520409017e-01
1.064704770204836781e-01
1.064789324788692482e-01
1.064933995510937148e-01
1.065077724186762609e-01
1.065096601834100709e-01
1.065146610375245495e-01
1.065415009433227089e-01
1.065502429757179681e-01
1.065660900065344974e-01
1.065784200156272288e-01
1.065971773797991795e-01
1.065983568694198191e-01
1.066169622186841637e-01
1.066373843573164004e-01
1.066456529114619411e-01
1.066485626071783654e-01
1.066593556541299836e-01
1.066743160933344980e-01
1.066877724488080048e-01
1.066939894846184456e-01
1.066987336151949406e-01
1.067315308144859420e-01
1.067336370537382284e-01
1.067484801908057945e-01
1.067580002875473388e-01
1.067791086640188514e-01
1.067881359586240753e-01
1.068056949014538626e-01
1.068137181754012510e-01
1.068205955272090169e-01
1.068327830436673342e-01
1.068515079466213491e-01
1.068628233815556161e-01
1.068714241196064285e-01
1.069116246467757270e-01
1.069176737910619290e-01
1.069249144272146901e-01
1.069331682666935790e-01
1.069424200216615994e-01
1.069510556902967813e-01
1.069674113762850709e-01
1.069757115486861254e-01
1.069906938274663988e-01
1.070074785104954684e-01
1.070089146733276819e-01
1.070240237108416315e-01
1.070314900462024932e-01
1.070380201259025776e-01
1.070466168460017520e-01
1.070614665720520109e-01
1.070772139664931122e-01
1.070893895553348685e-01
1.070995761028981641e-01
1.071116268124222559e-01
1.071244429940875764e-01
1.071312692973703795e-01
1.071537241483462299e-01
1.071610513872580106e-01
1.071710256289352681e-01
1.071889671254371290e-01
1.072010522639995078e-01
1.072154730660038746e-01
1.072365000201583873e-01
1.072381388701652560e-01
1.072594348045013413e-01
1.072756642756543810e-01
1.072855258381854582e-01
1.072940435573403462e-01
1.073038639517441273e-01
1.073142583684871254e-01
1.073380371036358194e-01
1.073391185191965302e-01
1.073607140644385893e-01
1.073747653970119065e-01
1.073770752548142138e-01
1.073912474671102624e-01
1.074035247970135387e-01
1.074071590440472956e-01
1.074192433535253177e-01
1.074374460327251479e-01
1.074499518038652401e-01
1.074677509181066748e-01
1.074772636305084128e-01
1.074895532739779114e-01
1.074972491293336718e-01
1.075128938417765911e-01
1.075260456158372846e-01
1.075348890590241968e-01
1.075522787744549458e-01
1.075614707811134441e-01
1.075741804009771041e-01
1.075883705099774934e-01
1.076095459495763906e-01
1.076187755546580416e-01
1.076261028491941607e-01
1.076509183713684203e-01
1.076589645864315381e-01
1.076691232081963268e-01
1.076820150449154245e-01
1.076897520465783797e-01
1.077178400241209366e-01
1.077295456368738136e-01
1.077301288467861218e-01
1.077438335407367442e-01
1.077521053994752176e-01
1.077624256548189718e-01
1.077687243864497435e-01
1.077974719274367721e-01
1.078043794506804431e-01
1.078108508453626269e-01
1.078327821942247078e-01
1.078405691681555978e-01
1.078474489380976120e-01
1.078599331867734490e-01
1.078750452102947288e-01
1.078917629442950332e-01
1.078991348840986353e-01
1.079219995137944976e-01
1.079301091212620523e-01
1.079357217955154713e-01
1.079544143281605528e-01
1.079577374659115296e-01
1.079669961727207639e-01
1.079869270860239205e-01
1.079902449915361995e-01
1.079998552424810132e-01
1.080061814515037577e-01
1.080202330673663558e-01
1.080413757767830774e-01
1.080693547969924784e-01
1.080794795159892852e-01
1.080858945893158896e-01
1.080977267105874273e-01
1.081057832661486695e-01
1.081281163847353510e-01
1.081376339186436719e-01
1.081409401993454478e-01
1.081551519801609573e-01
1.081709165574087916e-01
1.081852984546732843e-01
1.081975785479473706e-01
1.082050197332695141e-01
1.082221242507208081e-01
1.082319188398821463e-01
1.082440379089196214e-01
1.082493078627350669e-01
1.082645454303106103e-01
1.082772261800559743e-01
1.083005663696469667e-01
1.083065572262318366e-01
1.083200915524044072e-01
1.083417974936331518e-01
1.083649492013606386e-01
1.083686400827058027e-01
1.083746170335344039e-01
1.083909570192486682e-01
1.084062875391612057e-01
1.084217716843124402e-01
1.084267282789802000e-01
1.084427867136575352e-01
1.084553349112114540e-01
1.084642801264213974e-01
1.084687275591947886e-01
1.084777629837391233e-01
1.084999959146978887e-01
1.085087881230205054e-01
1.085117829398865585e-01
1.085340300653992451e-01
1.085407832009436802e-01
1.085585711098308037e-01
1.085694644810834553e-01
1.085744212405937992e-01
1.085873849114530887e-01
1.086076182592211059e-01
1.086173520415104066e-01
1.086263597193548591e-01
1.086351972978675251e-01
1.086580391272392587e-01
1.086631719873499269e-01
1.086769004600315891e-01
1.086922120426135341e-01
1.086992493079353972e-01
1.087026125809102406e-01
1.087319497239110366e-01
1.087399304729736449e-01
1.087505450381401340e-01
1.087637497502645934e-01
1.087777043917029229e-01
1.087893628088204556e-01
1.087928829516984219e-01
1.088150105124293665e-01
1.088220134496266644e-01
1.088318820157762046e-01
1.088373703786714719e-01
1.088455932308686758e-01
1.088708462788364750e-01
1.088850633240910915e-01
1.088967204348039175e-01
1.089022688813534590e-01
1.089121153944268006e-01
1.089301968391615527e-01
1.089397099441996031e-01
1.089619750352904259e-01
1.089710622376070526e-01
1.089843813361435765e-01
1.089856680219056240e-01
1.090010240866337576e-01
1.090073099223148878e-01
1.090176439479187409e-01
1.090407741328607849e-01
1.090601701365128684e-01
1.090651870150949887e-01
1.090711534647950676e-01
1.090785577324843159e-01
1.090957090892837877e-01
1.091004771465751699e-01
1.091185299909430695e-01
1.091273695054345017e-01
1.091367820047475790e-01
1.091484281175154059e-01
1.091618025081527166e-01
1.091915518256796336e-01
1.091957649400182584e-01
1.092139659151791786e-01
1.092292227707253316e-01
1.092370667180893040e-01
1.092459243445681460e-01
1.092619389734240665e-01
1.092707180467569206e-01
1.092819527317794859e-01
1.092873520616501337e-01
1.093018412350713620e-01
1.093153713044994757e-01
1.093359166899965929e-01
1.093454013230367172e-01
1.093704107313417939e-01
1.093748411947796928e-01
1.093883075882080558e-01
1.094010447334642366e-01
1.094045127495453795e-01
1.094164309293826909e-01
1.094271182833647105e-01
1.094533523473974479e-01
1.094607732709032555e-01
1.094669773764892495e-01
1.094766826215191613e-01
1.094824401530948288e-01
1.095150879322112081e-01
1.095245874321619239e-01
1.095349414043597092e-01
1.095446614332791779e-01
1.095535786827029345e-01
1.095758697973961970e-01
1.095822362068123446e-01
1.095961426360355095e-01
1.096146863561557327e-01
1.096289553987385146e-01
1.096394108951007640e-01
1.096439008890250921e-01
1.096681830039556993e-01
1.096701139002714820e-01
1.096839736197132154e-01
1.096993550602409773e-01
1.097031002637402497e-01
1.097216098315206834e-01
1.097454996723161158e-01
1.097527973196671947e-01
1.097563644673594241e-01
1.097652540305532054e-01
1.097706308567908406e-01
1.098037573942926004e-01
1.098203249224071754e-01
1.098357105174666004e-01
1.098394611658864428e-01
1.098499090840497350e-01
1.098718634320138832e-01
1.098873041697079334e-01
1.098921706472644755e-01
1.099048811073571885e-01
1.099214900514118298e-01
1.099291711026688656e-01
1.099430160682800528e-01
1.099480725995957142e-01
1.099622933182373141e-01
1.099693026149545783e-01
1.099812319368035918e-01
1.100007477885207030e-01
1.100025829227077034e-01
1.100233833370528602e-01
1.100286129943041091e-01
1.100350378973277699e-01
1.100505098859317354e-01
1.100652086047733680e-01
1.100865654261707904e-01
1.100979989902771683e-01
1.101076339657305891e-01
1.101091000063335601e-01
1.101212869638576453e-01
1.101380304577351810e-01
1.101503631019563056e-01
1.101739735389977159e-01
1.101851354070764732e-01
1.101943139285533890e-01
1.102033908162290965e-01
1.102111163448219466e-01
1.102170783540735166e-01
1.102274928644182972e-01
1.102478764063167249e-01
1.102724057594822726e-01
1.102826180835199676e-01
1.102945143619654123e-01
1.103072322985125253e-01
1.103247580215981349e-01
1.103404904702619538e-01
1.103514659285950161e-01
1.103642485716068156e-01
1.103734728744357185e-01
1.103801024993101842e-01
1.104000846598146568e-01
1.104050844177498769e-01
1.104272783943284209e-01
1.104396131065104592e-01
1.104443492833194207e-01
1.104710445593006796e-01
1.104936022317036248e-01
1.105014637797985810e-01
1.105063102485140947e-01
1.105181955117777171e-01
1.105266339445042378e-01
1.105420423357996729e-01
1.105610563922050371e-01
1.105710733760492670e-01
1.105781622403657627e-01
1.105925103069838045e-01
1.105989559427288382e-01
1.106177204109887180e-01
1.106250529820625994e-01
1.106446223413544705e-01
1.106514582074428765e-01
1.106680383958695280e-01
1.106760232197617211e-01
1.106964815193002272e-01
1.107071160992085246e-01
1.107103359642850893e-01
1.107355115667459922e-01
1.107432722279954040e-01
1.107545899238336351e-01
1.107564890754526576e-01
1.107777047056232034e-01
1.107832314949739883e-01
1.108128347415615056e-01
1.108203917086287293e-01
1.108328510222972851e-01
1.108423172245701083e-01
1.108625885004138056e-01
1.108700253007227077e-01
1.108861880058505944e-01
1.108958490163777788e-01
1.109051171072554243e-01
1.109210107250815924e-01
1.109349936729616126e-01
1.109387155252441470e-01
1.109557000400200333e-01
1.109675093112116318e-01
1.109855790932241515e-01
1.109890441552309204e-01
1.109958387113016420e-01
1.110121892969699320e-01
1.110271863379533319e-01
1.110400602044657181e-01
1.110618844614080225e-01
1.110741386352532833e-01
1.110788771446394874e-01
1.110854604048789329e-01
1.110969749957010921e-01
1.111107488800983645e-01
1.111164656134679407e-01
1.111302457230706753e-01
1.111325975923457277e-01
1.111433460075674784e-01
1.111598413657144957e-01
1.111701065721881210e-01
1.111872882072156288e-01
1.112055969640068365e-01
1.112131164276385364e-01
1.112220264040144624e-01
1.112435847946220968e-01
1.112507204239505665e-01
1.112751248114934866e-01
1.112826332782809180e-01
1.112945696753685487e-01
1.112984337565369741e-01
1.113100555766272093e-01
1.113236491480201762e-01
1.113377358225385305e-01
1.113512338866351481e-01
1.113598717129347104e-01
1.113819390064479942e-01
1.114020677767063594e-01
1.114146179732358743e-01
1.114321132684186755e-01
1.114476862802389889e-01
1.114623992660283003e-01
1.114708491533967782e-01
1.114768571279639575e-01
1.114967230051162050e-01
1.115017814417936237e-01
1.115129975384688832e-01
1.115239889290673969e-01
1.115387971574647308e-01
1.115471563087688245e-01
1.115651573286522980e-01
1.115690638870482365e-01
1.115875550275751693e-01
1.116043653238809052e-01
1.116120893491189814e-01
1.116240357365681501e-01
1.116290484334335753e-01
1.116429715507202824e-01
1.116594974608817181e-01
1.116662014137747572e-01
1.116854574989303850e-01
1.116993907901336347e-01
1.117188718193074526e-01
1.117219544060822356e-01
1.117363344237680134e-01
1.117533780120992248e-01
1.117719536189956120e-01
1.117751506393792060e-01
1.117968892995270802e-01
1.118075768286107552e-01
1.118137270965223751e-01
1.118258228786294106e-01
1.118434700553719297e-01
1.118657253247684058e-01
1.118702508831413978e-01
1.118939898178037406e-01
1.119037717329293136e-01
1.119092149175796580e-01
1.119246489024628421e-01
1.119390413175887500e-01
1.119529356114900009e-01
1.119605674473680978e-01
1.119726481154647568e-01
1.119802667270500818e-01
1.120015409851243260e-01
1.120084498543319484e-01
1.120174756836561647e-01
1.120193383310950641e-01
1.120475201078706129e-01
1.120614901505548877e-01
1.120689395978139991e-01
1.120799652501004440e-01
1.120922205700288776e-01
1.121166575864580017e-01
1.121249620616012743e-01
1.121382352815060712e-01
1.121467922708899723e-01
1.121563145292165387e-01
1.121640851528027949e-01
1.121915789889586512e-01
1.121949888464115475e-01
1.121994149032816135e-01
1.122202678701956780e-01
1.122469261888434655e-01
1.122495583166296385e-01
1.122595863206389821e-01
1.122710912973773900e-01
1.122868036473877451e-01
1.122935050133189727e-01
1.123016044640120503e-01
1.123171064745432934e-01
1.123386977561833810e-01
1.123448764817456813e-01
1.123566670150101809e-01
1.123632997538521194e-01
1.123791978131295499e-01
1.123972096147758948e-01
1.123991783068024608e-01
1.124171321380728616e-01
1.124292219664977943e-01
1.124383841970450493e-01
1.124489588682258678e-01
1.124731396283991103e-01
1.124884586437523981e-01
1.124920340212637870e-01
1.124950744292319005e-01
1.125201642264807567e-01
1.125299767410579688e-01
1.125358230692158346e-01
1.125412978245586837e-01
1.125680592365254640e-01
1.125751443813311492e-01
1.125857298404558948e-01
1.125941161014096803e-01
1.125961711948548216e-01
1.126365872124794332e-01
1.126517668258383842e-01
1.126548136206706463e-01
1.126702036380778926e-01
1.126870105692193702e-01
1.127060616319192077e-01
1.127081146543856827e-01
1.127232974179151470e-01
1.127328756944361854e-01
1.127379353523654815e-01
1.127494243172539878e-01
1.127730858425429195e-01
1.127787092474589747e-01
1.127888591973571497e-01
1.127980363280303711e-01
1.128139249956838785e-01
1.128333958238739720e-01
1.128459572120573129e-01
1.128517353073933971e-01
1.128735408108144656e-01
1.128792915992068990e-01
1.128858039664358270e-01
1.129077583840121246e-01
1.129198587538775000e-01
1.129295766714690230e-01
1.129412635687403466e-01
1.129476498418830466e-01
1.129489089406498503e-01
1.129588963017621461e-01
1.130005828845330740e-01
1.130029077091423417e-01
1.130118755492631744e-01
1.130225298733999462e-01
1.130291772402891026e-01
1.130545537162901959e-01
1.130733136262090932e-01
1.130883991256289023e-01
1.130971347785620917e-01
1.131006730380134662e-01
1.131116791212380956e-01
1.131239657019673661e-01
1.131406822363859033e-01
1.131417097689367268e-01
1.131498122445528387e-01
1.131704225004186992e-01
1.131817902193386072e-01
1.131953389143304234e-01
1.132056150242256587e-01
1.132314178596332543e-01
1.132393286418223455e-01
1.132530157782972169e-01
1.132709203151486821e-01
1.132832626526193431e-01
1.132920485587077808e-01
1.133065362235241014e-01
1.133244075906816861e-01
1.133350547344531001e-01
1.133386701011802056e-01
1.133581560583608039e-01
1.133723195393916416e-01
1.133772394147600227e-01
1.133950205911821718e-01
1.134063364691603737e-01
1.134100525559452177e-01
1.134377345919829194e-01
1.134443544467211296e-01
1.134636638940157982e-01
1.134764389340017776e-01
1.134928888799152102e-01
1.135063612324941906e-01
1.135126679503794533e-01
1.135187813661676093e-01
1.135230691354206511e-01
1.135449495234410189e-01
1.135620847893618612e-01
1.135753839915698560e-01
1.135892546928887747e-01
1.136047035483578327e-01
1.136129982643268033e-01
1.136271783372012623e-01
1.136386417179043873e-01
1.136467554817363057e-01
1.136594204977529610e-01
1.136642756200803017e-01
1.136870641660386871e-01
1.137087529577767153e-01
1.137131137925440072e-01
1.137218963859043530e-01
1.137327204603863495e-01
1.137506990666306006e-01
1.137606570762702551e-01
1.137634789341959163e-01
1.137836615885203795e-01
1.137880421956448118e-01
1.138007935845183338e-01
1.138171377993216216e-01
1.138230312788757748e-01
1.138357530920524052e-01
1.138580864869747633e-01
1.138661360307630654e-01
1.138754619485909392e-01
1.138977041633528753e-01
1.139099931331708504e-01
1.139253284355920548e-01
1.139284488635998183e-01
1.139495682873234994e-01
1.139610343446945673e-01
1.139768167389378362e-01
1.139913728367936141e-01
1.140079076363864630e-01
1.140190109375705529e-01
1.140351755640696685e-01
1.140485258907581456e-01
1.140659452703297605e-01
1.140688561626733155e-01
1.140755945482169187e-01
1.140841824455832154e-01
1.141057710451275908e-01
1.141122573544951502e-01
1.141245109399851021e-01
1.141384362988319690e-01
1.141468708561847456e-01
1.141567423723188202e-01
1.141688264606087189e-01
1.141839780260116566e-01
1.141985099165601647e-01
1.142079484831282077e-01
1.142208665135055479e-01
1.142301204192374131e-01
1.142433002042285151e-01
1.142524459254328217e-01
1.142647313077221338e-01
1.142918908904772546e-01
1.143112596224111210e-01
1.143286706603163783e-01
1.143351405546761401e-01
1.143412075273887996e-01
1.143670282862990772e-01
1.143746680982815622e-01
1.143904499058965296e-01
1.143925251399350862e-01
1.144130618550008860e-01
1.144236485548889015e-01
1.144307954770117375e-01
1.144348186359975816e-01
1.144558725214321893e-01
1.144745530563289759e-01
1.144835778835187612e-01
1.144933021034422738e-01
1.145064385158777176e-01
1.145243428557502496e-01
1.145247443378901719e-01
1.145685462077167815e-01
1.145742945273229840e-01
1.145761596522481551e-01
1.145863806997438616e-01
1.146033916448452317e-01
1.146115570367080005e-01
1.146330801896380813e-01
1.146376873005232055e-01
1.146487288711314778e-01
1.146651463396802795e-01
1.146731559281353729e-01
1.146811028346933492e-01
1.147012609478579304e-01
1.147098137092700809e-01
1.147367773330325580e-01
1.147446688328764286e-01
1.147497109407635274e-01
1.147690126177821623e-01
1.147821018663023884e-01
1.147905478686439551e-01
1.148081486074487012e-01
1.148320860854102343e-01
1.148449783087217013e-01
1.148538116827431677e-01
1.148615490291270413e-01
1.148800298909775086e-01
1.148934246748850585e-01
1.148957172833338647e-01
1.149150296325557874e-01
1.149245416867193947e-01
1.149348307040955475e-01
1.149463500283169348e-01
1.149643778929682059e-01
1.149811155356101344e-01
1.149883452689341445e-01
1.150025194024343889e-01
1.150148391831410932e-01
1.150222701241314094e-01
1.150398768746275224e-01
1.150473946806848669e-01
1.150580436688300456e-01
1.150741925717831959e-01
1.150829094306194400e-01
1.151001785717994386e-01
1.151046932418590130e-01
1.151148973015956312e-01
1.151285390072874781e-01
1.151506753450219356e-01
1.151610708646643166e-01
1.151647238780800775e-01
1.151747582531455483e-01
1.151893638634479133e-01
1.151998893474449615e-01
1.152191242598489818e-01
1.152358103307711823e-01
1.152480556178170912e-01
1.152562523321434274e-01
1.152663875987813280e-01
1.152770744152715188e-01
1.152872622629102506e-01
1.153099691897336299e-01
1.153336925797959767e-01
1.153411522809132950e-01
1.153563201061780230e-01
1.153652523295785048e-01
1.153764657254515713e-01
1.153865433790864370e-01
1.153953380306757537e-01
1.154136181537081529e-01
1.154257157441005432e-01
1.154372109607615382e-01
1.154436370747345397e-01
1.154516789124600540e-01
1.154596515225167486e-01
1.154724635608630479e-01
1.154920568949559523e-01
1.155065851800751719e-01
1.155250251693873964e-01
1.155392238905468272e-01
1.155502696454056566e-01
1.155611816857430862e-01
1.155864124848458574e-01
1.156003259380402048e-01
1.156128783035023644e-01
1.156168910107261971e-01
1.156287031638674745e-01
1.156348055585282308e-01
1.156540004305930958e-01
1.156616794816084925e-01
1.156713409759072553e-01
1.157029576146595962e-01
1.157170271418314633e-01
1.157275024807856711e-01
1.157368170459001089e-01
1.157463658927864736e-01
1.157550174533846787e-01
1.157787273530000438e-01
1.157853599774449349e-01
1.157927072168811189e-01
1.158010729466578681e-01
1.158139511755476025e-01
1.158235683706404506e-01
1.158325961489757305e-01
1.158473872674307681e-01
1.158736373697288879e-01
1.158852758405510830e-01
1.158959551933199106e-01
1.159005865001607183e-01
1.159120937999395529e-01
1.159255033848019534e-01
1.159459148999558153e-01
1.159657910435604733e-01
1.159877718524286450e-01
1.160030117585426623e-01
1.160064345757131354e-01
1.160238713608775507e-01
1.160325538363212172e-01
1.160383590031093815e-01
1.160544460696231739e-01
1.160710764602178036e-01
1.160888746919031544e-01
1.161015649964098895e-01
1.161093818798495936e-01
1.161155839797552436e-01
1.161346939857156313e-01
1.161453910627406327e-01
1.161553709235884080e-01
1.161624585220092376e-01
1.161837430398575122e-01
1.161971332960465286e-01
1.162145831395511864e-01
1.162240785625822115e-01
1.162281503032735475e-01
1.162324644981572730e-01
1.162369482060320869e-01
1.162481883064332977e-01
1.162743198573135683e-01
1.162786711813930673e-01
1.162857511121948573e-01
1.163033578758013165e-01
1.163078193328781484e-01
1.163376320938120378e-01
1.163475547440485647e-01
1.163694601444297261e-01
1.163937789231272446e-01
1.164030473245775688e-01
1.164151692778342406e-01
1.164225640262184780e-01
1.164385087445852229e-01
1.164508592239500429e-01
1.164644069256023373e-01
1.164724993783808893e-01
1.164896104400193200e-01
1.164939036503349623e-01
1.164998694814266544e-01
1.165098927237545046e-01
1.165192434989446024e-01
1.165426361700784841e-01
1.165486869232417177e-01
1.165551526659144299e-01
1.165754937078972708e-01
1.165856495771333545e-01
1.165939806585259420e-01
1.166170304402066038e-01
1.166265959760118265e-01
1.166343676659891693e-01
1.166556231998707172e-01
1.166796029975258886e-01
1.166924902499807959e-01
1.167075755581504781e-01
1.167277086141002007e-01
1.167445936281100161e-01
1.167503977228528944e-01
1.167714758635834404e-01
1.167733412509598390e-01
1.167796066684799738e-01
1.167908621184866602e-01
1.167990048923220892e-01
1.168288448244311217e-01
1.168421867329899055e-01
1.168500185215102793e-01
1.168595279570697754e-01
1.168681982769433914e-01
1.168815518626624694e-01
1.168864132295427960e-01
1.169015425488647564e-01
1.169079389337361330e-01
1.169319015235032455e-01
1.169406248877781218e-01
1.169461173696049183e-01
1.169616974630146022e-01
1.169803973945556796e-01
1.169844070486301124e-01
1.170015072000788470e-01
1.170094689443830771e-01
1.170212237670316124e-01
1.170280869262412815e-01
1.170453892704673149e-01
1.170583997236471774e-01
1.170743783150946515e-01
1.170778630435032053e-01
1.171055899594183880e-01
1.171199524045825058e-01
1.171229689782248840e-01
1.171504483839593269e-01
1.171622645726311807e-01
1.171838588719941732e-01
1.172074285345452993e-01
1.172196814399882880e-01
1.172329328352924027e-01
1.172470018035339234e-01
1.172569756878275582e-01
1.172654033514887728e-01
1.172798605318975396e-01
1.172923286011203770e-01
1.173049542867526940e-01
1.173105727516633445e-01
1.173312172788388841e-01
1.173368977587075923e-01
1.173515828531071503e-01
1.173649595310963245e-01
1.173744333448766275e-01
1.173819192131860811e-01
1.173943094229312201e-01
1.174064698953618535e-01
1.174265825344923964e-01
1.174394580119663689e-01
1.174413376812032395e-01
1.174662248898655781e-01
1.174834260634385896e-01
1.175059784449173916e-01
1.175117563592328884e-01
1.175209367620377865e-01
1.175256893216177212e-01
1.175464134363245483e-01
1.175516016069622638e-01
1.175620595165885462e-01
1.175912961167563386e-01
1.176069654443935852e-01
1.176135042805011022e-01
1.176214851150121921e-01
1.176451778550671734e-01
1.176582648348919458e-01
1.176648775080830212e-01
1.176778064001174351e-01
1.176851366174318514e-01
1.177028969827523253e-01
1.177163549876915072e-01
1.177255127961674974e-01
1.177400871683180750e-01
1.177502743745769132e-01
1.177556159021536097e-01
1.177650944627865459e-01
1.177829090852982596e-01
1.178037454131518058e-01
1.178206026592590883e-01
1.178257748193185517e-01
1.178410761990870137e-01
1.178522251122709474e-01
1.178682498544962320e-01
1.178719675324977345e-01
1.178869579422284208e-01
1.178941190460521815e-01
1.179063378130566497e-01
1.179261737097628271e-01
1.179320558366855898e-01
1.179539757181881088e-01
1.179707382517406478e-01
1.179791807123031777e-01
1.179874507989307486e-01
1.180082860324386806e-01
1.180190168326093469e-01
1.180248894294055328e-01
1.180362094666134731e-01
1.180517810012457480e-01
1.180599789704108726e-01
1.180928734792079382e-01
1.181069052148374654e-01
1.181088202050705194e-01
1.181128174728896529e-01
1.181194545427333153e-01
1.181444701936048558e-01
1.181523164310522844e-01
1.181704196811846908e-01
1.181872016181211293e-01
1.181994683060368367e-01
1.182150159195654582e-01
1.182281617761826720e-01
1.182334941345063450e-01
1.182470076571430773e-01
1.182539369564959975e-01
1.182615318291898032e-01
1.182710473182531641e-01
1.182875757320868138e-01
1.182986250132637696e-01
1.183169531942960262e-01
1.183281763666320652e-01
1.183424003578973926e-01
1.183518532155427017e-01
1.183661733792489845e-01
1.183715752054774750e-01
1.183788838233118534e-01
1.184019387777663912e-01
1.184156362612559521e-01
1.184337832571303317e-01
1.184594525928488462e-01
1.184649573149768043e-01
1.184761783832646853e-01
1.184921266523908945e-01
1.185143570682148373e-01
1.185216430982772851e-01
1.185282696668786273e-01
1.185347037170085271e-01
1.185450070343529450e-01
1.185807988468929874e-01
1.185828636116577073e-01
1.186013249442033346e-01
1.186095997295034676e-01
1.186168275609685852e-01
1.186242021572562200e-01
1.186360135013339590e-01
1.186477669299427218e-01
1.186783014692543436e-01
1.186865989679852240e-01
1.186924699653392756e-01
1.187042164312760995e-01
1.187172465624177775e-01
1.187307078910257441e-01
1.187429478409105510e-01
1.187466846836698342e-01
1.187739889420854067e-01
1.187779699562897529e-01
1.187861004952159849e-01
1.188030026240332604e-01
1.188140529375691368e-01
1.188258316316202490e-01
1.188373950144750446e-01
1.188604568369359682e-01
1.188856120388648296e-01
1.188937234819207878e-01
1.189060213066027716e-01
1.189231863442631321e-01
1.189399947113020106e-01
1.189461179587347761e-01
1.189656034452452604e-01
1.189783034934741024e-01
1.189920306537978201e-01
1.189968533467414269e-01
1.190130708464073872e-01
1.190207052581294112e-01
1.190291937735685202e-01
1.190411180434094995e-01
1.190557391629472050e-01
1.190695015435137560e-01
1.190780523523290446e-01
1.190979446734015124e-01
1.191028238665378103e-01
1.191182614814137453e-01
1.191290994108127888e-01
1.191427003148298747e-01
1.191553294448892686e-01
1.191593703748000665e-01
1.191875095814813879e-01
1.191985548662998218e-01
1.192071097460292717e-01
1.192335769831336378e-01
1.192524207685375370e-01
1.192566335733341032e-01
1.192697091834432066e-01
1.192817256705517304e-01
1.192864245309793181e-01
1.192966546041399067e-01
1.193213719682251761e-01
1.193405912463670338e-01
1.193460995003636782e-01
1.193604019257502036e-01
1.193741666261795564e-01
1.193918932502551766e-01
1.194143371017050148e-01
1.194214476862599517e-01
1.194299844819844414e-01
1.194352985214155449e-01
1.194509402840617796e-01
1.194752349753144816e-01
1.194865167893695013e-01
1.195036387338842543e-01
1.195129766748831979e-01
1.195246296338355885e-01
1.195406204160143204e-01
1.195520424768836132e-01
1.195544237150147904e-01
1.195749041701685278e-01
1.195872324835207112e-01
1.196079515671248927e-01
1.196107077763766124e-01
1.196199782295230829e-01
1.196338961215949181e-01
1.196481367710185428e-01
1.196685943918314177e-01
1.196787887195248645e-01
1.196978918562224825e-01
1.197112068872180357e-01
1.197258710403306670e-01
1.197415317523055078e-01
1.197497819191145618e-01
1.197571441172828322e-01
1.197714032846324828e-01
1.197769957106243344e-01
1.197942223820013807e-01
1.198221463068348536e-01
1.198265861900565943e-01
1.198479032321876914e-01
1.198608844537881746e-01
1.198627759202692267e-01
1.198676656189475165e-01
1.198865113189194198e-01
1.198961226631822807e-01
1.198982878920388240e-01
1.199406522432884259e-01
1.199566677586171859e-01
1.199656334299759042e-01
1.199695123473693004e-01
1.199734964372385360e-01
1.199856683098793342e-01
1.200021565215382835e-01
1.200202308917577287e-01
1.200239860919113388e-01
1.200414267973249349e-01
1.200621169706589386e-01
1.200775609471020910e-01
1.200805621278165924e-01
1.200997545739030392e-01
1.201057022726009227e-01
1.201283537625760789e-01
1.201468290564872143e-01
1.201576281365327459e-01
1.201694868962437379e-01
1.201736206644012372e-01
1.201829175871438338e-01
1.202085029415932427e-01
1.202203525439807796e-01
1.202290059405395350e-01
1.202354438983882501e-01
1.202520035137586984e-01
1.202589186307568836e-01
1.202804732750247241e-01
1.202924710301717104e-01
1.203132849123015879e-01
1.203150381431586369e-01
1.203419384291340433e-01
1.203485093476705514e-01
1.203617513719385523e-01
1.203804054933668155e-01
1.203905748211075988e-01
1.203960805337006001e-01
1.204153106673489515e-01
1.204230975882568111e-01
1.204346229760783205e-01
1.204405460132240147e-01
1.204651685927381477e-01
1.204750109960032733e-01
1.204870583755683899e-01
1.204944857301653571e-01
1.205036665223001013e-01
1.205372398752306284e-01
1.205405248098748716e-01
1.205502258411870753e-01
1.205568145740948949e-01
1.205652157513316669e-01
1.205719375857153830e-01
1.206016387713216287e-01
1.206151083733583707e-01
1.206289665846628778e-01
1.206325431484595034e-01
1.206508531862741096e-01
1.206656189366496212e-01
1.206827295456520122e-01
1.207035787710450392e-01
1.207075103842349395e-01
1.207148433925730457e-01
1.207371112947166480e-01
1.207555223210205475e-01
1.207713603472077568e-01
1.207768450273351557e-01
1.208019990145697831e-01
1.208105408057824071e-01
1.208216795818186085e-01
1.208303218473354423e-01
1.208384972815360059e-01
1.208521769101659205e-01
1.208714791324635995e-01
1.208828276062889340e-01
1.208973743110452470e-01
1.209011799813704546e-01
1.209238425662031990e-01
1.209333366181847835e-01
1.209429567151842355e-01
1.209455492664668341e-01
1.209796526665321559e-01
1.209817433802290454e-01
1.209931384946850152e-01
1.210044551791514267e-01
1.210089984609183933e-01
1.210180704147047481e-01
1.210335466628212342e-01
1.210486052791761025e-01
1.210678476760562727e-01
1.210809099790183807e-01
1.210933464886435607e-01
1.211087042549683912e-01
1.211223578922320798e-01
1.211392892080676575e-01
1.211487958792460962e-01
1.211523207553738546e-01
1.211631934554650569e-01
1.211895191927655491e-01
1.211979076421391133e-01
1.212153029680631544e-01
1.212293141454167666e-01
1.212438665179547126e-01
1.212496682194120212e-01
1.212635979070165737e-01
1.212788932083829208e-01
1.213048437876238506e-01
1.213185475511926459e-01
1.213254924374017607e-01
1.213326141230756106e-01
1.213342646935250957e-01
1.213521544258676088e-01
1.213643348750887418e-01
1.214019109581802036e-01
1.214103656556732025e-01
1.214135201094452277e-01
1.214422953630037716e-01
1.214484879566846698e-01
1.214599486620877022e-01
1.214677133746331905e-01
1.214705477053514282e-01
1.214910615658997273e-01
1.215178113350113831e-01
1.215286062035820791e-01
1.215317435282980418e-01
1.215436400988451626e-01
1.215558391443608555e-01
1.215686335385396388e-01
1.215781459486741101e-01
1.215918532636264260e-01
1.216121449157235856e-01
1.216189979683519606e-01
1.216286504436460136e-01
1.216400893318919096e-01
1.216617714007752205e-01
1.216696028644997929e-01
1.216781007226793720e-01
1.216982888153205766e-01
1.217217729008063798e-01
1.217284785317083728e-01
1.217560005790602196e-01
1.217566039535339373e-01
1.217665867207102792e-01
1.217928649277839614e-01
1.218044628657909412e-01
1.218215145423164336e-01
1.218362054852422105e-01
1.218498564483889157e-01
1.218686650573755359e-01
1.218725876084558180e-01
1.218760344073545054e-01
1.218883647474151011e-01
1.219021308753194810e-01
1.219207457048195331e-01
1.219279963041676740e-01
1.219490734999595927e-01
1.219566076000461741e-01
1.219660608276823544e-01
1.219873444867434764e-01
1.219923648841446662e-01
1.220067541233455510e-01
1.220164043055811942e-01
1.220183179283684805e-01
1.220495713306821717e-01
1.220630511080534886e-01
1.220737030733992645e-01
1.220853211286077600e-01
1.221015197683422704e-01
1.221126321479920618e-01
1.221268401278993165e-01
1.221441149991521202e-01
1.221727260599997367e-01
1.221767987395268595e-01
1.221850534669762234e-01
1.221960107142949781e-01
1.222314195161792183e-01
1.222346838299204208e-01
1.222361585390301375e-01
1.222482603880026830e-01
1.222754056401773037e-01
1.222798241458634694e-01
1.222870479071570537e-01
1.223036410124126450e-01
1.223137835275390217e-01
1.223207059207018221e-01
1.223306592398213377e-01
1.223625251079421550e-01
1.223731707781015032e-01
1.223810323304499459e-01
1.224000197203295448e-01
1.224064093815364074e-01
1.224214979701791495e-01
1.224365121903019382e-01
1.224725277859289863e-01
1.224754625126075469e-01
1.224830311305996622e-01
1.225004901945436209e-01
1.225071957746738383e-01
1.225153908533954117e-01
1.225173702423310584e-01
1.225459088872680735e-01
1.225563596005826983e-01
1.225719575526899585e-01
1.225828936499576693e-01
1.225891889120458988e-01
1.226174378157161571e-01
1.226280414534571261e-01
1.226378253887672187e-01
1.226564571844013796e-01
1.226591810746115452e-01
1.226705715356656290e-01
1.226904943873146081e-01
1.226997240744285844e-01
1.227187890709320883e-01
1.227325065216248734e-01
1.227471642905627047e-01
1.227542694556693070e-01
1.227662595555936154e-01
1.227776625325334714e-01
1.228069305059347749e-01
1.228167980743116172e-01
1.228237218884435933e-01
1.228410597344827826e-01
1.228470292814047848e-01
1.228614644653980292e-01
1.228717016259542327e-01
1.228842282974466626e-01
1.228938953895152841e-01
1.229116949048740248e-01
1.229286275738661893e-01
1.229300175829663999e-01
1.229521329811230634e-01
1.229711331696159982e-01
1.229850945482732771e-01
1.229988856880667170e-01
1.230129456232946228e-01
1.230162220832705655e-01
1.230324244466338146e-01
1.230458108275488960e-01
1.230571426510412292e-01
1.230817672244091110e-01
1.230924669455054632e-01
1.231103721371196724e-01
1.231127887608635119e-01
1.231322492338787766e-01
1.231426138953687910e-01
1.231611785610912668e-01
1.231776069378850980e-01
1.231857151835457631e-01
1.232046983736367896e-01
1.232100873109543415e-01
1.232135157643423629e-01
1.232184314574789052e-01
1.232341024927839923e-01
1.232583058704999623e-01
1.232620468860819440e-01
1.232674003406512009e-01
1.232955220331535262e-01
1.233101499618093344e-01
1.233249549837649450e-01
1.233361167899243438e-01
1.233488095586285360e-01
1.233676035417550776e-01
1.233725090791290557e-01
1.233770518814324424e-01
1.233866693266473247e-01
1.234000440370958129e-01
1.234159667860532106e-01
1.234359422127873085e-01
1.234563093604947315e-01
1.234607796446868244e-01
1.234990354553036074e-01
1.235046545998210732e-01
1.235135484650485282e-01
1.235256807385022859e-01
1.235277790524949015e-01
1.235367707138385618e-01
1.235572735057519078e-01
1.235642688054928162e-01
1.235906112177523886e-01
1.235932622010939008e-01
1.236057435962905626e-01
1.236302251887130832e-01
1.236314234838669646e-01
1.236398583115268512e-01
1.236577984688834730e-01
1.236710039122929095e-01
1.236954081565585506e-01
1.237067789691605468e-01
1.237120935384699583e-01
1.237200805700074957e-01
1.237332955648025590e-01
1.237370427583769361e-01
1.237676349517478069e-01
1.237703102024933499e-01
1.237832768459954380e-01
1.237898032414933014e-01
1.238102400809747983e-01
1.238362378495596050e-01
1.238426566994973999e-01
1.238614604840787559e-01
1.238718388291875083e-01
1.238858083243409292e-01
1.238936900919059836e-01
1.239134917919232914e-01
1.239348773933624526e-01
1.239415416924030677e-01
1.239607609709200142e-01
1.239642700132024822e-01
1.239727834571536791e-01
1.239864162593751207e-01
1.239984665144113762e-01
1.240011576652675362e-01
1.240286571357251955e-01
1.240441497095433609e-01
1.240594580852001916e-01
1.240700478853139499e-01
1.240861770143626419e-01
1.240875011145444740e-01
1.241070709332164901e-01
1.241325526352880515e-01
1.241427575420149254e-01
1.241626862499497497e-01
1.241658806287517791e-01
1.241845724450974520e-01
1.241975309775669722e-01
1.242151223055861231e-01
1.242228804471572912e-01
1.242439444657190140e-01
1.242519579529513529e-01
1.242574337439544818e-01
1.242811005320630380e-01
1.243013222666636275e-01
1.243039415402318326e-01
1.243121155728420524e-01
1.243202741987259330e-01
1.243341819600725651e-01
1.243514797769529889e-01
1.243740022035401127e-01
1.243800056405444110e-01
1.243947685553076221e-01
1.244096392560022357e-01
1.244278119534391047e-01
1.244392796468673512e-01
1.244546830263462689e-01
1.244728395664976284e-01
1.244797160146905446e-01
1.245034448862598064e-01
1.245080872261781768e-01
1.245283163356899481e-01
1.245427633636404519e-01
1.245514692784770450e-01
1.245632559230236414e-01
1.245967537572492678e-01
1.246000585345734546e-01
1.246073846748486647e-01
1.246167436062168843e-01
1.246354043599154915e-01
1.246402426226549953e-01
1.246494386375787133e-01
1.246584067772724125e-01
1.246749431385649753e-01
1.246932321442793534e-01
1.247100490795610694e-01
1.247201440123054672e-01
1.247293443525513967e-01
1.247515333829442574e-01
1.247570780507565869e-01
1.247624709056445180e-01
1.247825205206113397e-01
1.248014507149642349e-01
1.248240273001018363e-01
1.248362305304213105e-01
1.248516018239978487e-01
1.248754302291532059e-01
1.248832461327384902e-01
1.248934923013400589e-01
1.249088277078636566e-01
1.249174424677220729e-01
1.249277130237823608e-01
1.249368293227998694e-01
1.249425338784382333e-01
1.249543709919374579e-01
1.249883451260658807e-01
1.250028219571671650e-01
1.250168235143359063e-01
1.250226412872709747e-01
1.250372510059082898e-01
1.250533500216977623e-01
1.250578095254191169e-01
1.250671640737177071e-01
1.250739181648560239e-01
1.250884638949689154e-01
1.251035890454048061e-01
1.251100500189145093e-01
1.251427611803911932e-01
1.251612423874780555e-01
1.251652270938169997e-01
1.251834332168600961e-01
1.251874547650196345e-01
1.251999951485588403e-01
1.252244460153788541e-01
1.252371591957003871e-01
1.252424460200171064e-01
1.252634530199944196e-01
1.252794673883476650e-01
1.252911980050164242e-01
1.253005606462582744e-01
1.253069162570698003e-01
1.253217548797860292e-01
1.253368053048070085e-01
1.253513185995496215e-01
1.253561213848869982e-01
1.253696454066446919e-01
1.253773647393860435e-01
1.253958117717091647e-01
1.254051701445261235e-01
1.254195895330341148e-01
1.254243164573638492e-01
1.254498195243596848e-01
1.254714943604730015e-01
1.254778247544762748e-01
1.254839736983581200e-01
1.254925294802661240e-01
1.255065453009925336e-01
1.255325033183921080e-01
1.255508202804878071e-01
1.255635497441218162e-01
1.255743948174004032e-01
1.255978174399914882e-01
1.256038648307501449e-01
1.256285717160066651e-01
1.256349316408718608e-01
1.256530752846492516e-01
1.256687093836654778e-01
1.256749310057143076e-01
1.257066716512462157e-01
1.257217492031497130e-01
1.257261907524060418e-01
1.257332728787051157e-01
1.257480366770950542e-01
1.257648251066157408e-01
1.257764691531345069e-01
1.257909826875718284e-01
1.258191630571913744e-01
1.258228185602909832e-01
1.258401747613781541e-01
1.258529528825294563e-01
1.258577933112376979e-01
1.258778454439612449e-01
1.258859893662310769e-01
1.259072728299236443e-01
1.259220537305140164e-01
1.259326555209597243e-01
1.259463788485410407e-01
1.259563680565604638e-01
1.259616885890402216e-01
1.259692656601671401e-01
1.259787440884073684e-01
1.259973305212476191e-01
1.260105016613167206e-01
1.260228048836014025e-01
1.260275996526206144e-01
1.260497353025855083e-01
1.260627121132241735e-01
1.260712802700642010e-01
1.260915361527356615e-01
1.261087438622525148e-01
1.261163917302169923e-01
1.261346912414404997e-01
1.261571596857294919e-01
1.261651593443059993e-01
1.261733228601201739e-01
1.261806286973080615e-01
1.261932253002251425e-01
1.262104314169422703e-01
1.262365626387686457e-01
1.262422832523501515e-01
1.262544490431256050e-01
1.262584119309003716e-01
1.262828564938796583e-01
1.263026833645938818e-01
1.263089054845046855e-01
1.263174273943942771e-01
1.263507703723348308e-01
1.263595499092139973e-01
1.263974449120347510e-01
1.264082389550006957e-01
1.264272921854306397e-01
1.264345487414189617e-01
1.264402676024558025e-01
1.264604915695192178e-01
1.264760966568809764e-01
1.264845149746509079e-01
1.264932997866324293e-01
1.264969771897039852e-01
1.265109925885729569e-01
1.265459652098563925e-01
1.265548334949802567e-01
1.265670011228511305e-01
1.265846096758080908e-01
1.265918888863033498e-01
1.266042560734723654e-01
1.266365133450687575e-01
1.266414374969996315e-01
1.266548965262208060e-01
1.266809066713622811e-01
1.266821292928892451e-01
1.266920575945385541e-01
1.267099636800085305e-01
1.267201374473637121e-01
1.267319915430483168e-01
1.267398247602365413e-01
1.267596186396309776e-01
1.267676761368946026e-01
1.267811598326064604e-01
1.267948220856369712e-01
1.268165229529638061e-01
1.268335974745526951e-01
1.268484826021741840e-01
1.268613107980813282e-01
1.268737926069623545e-01
1.268953253319556329e-01
1.269053145459985155e-01
1.269105863554356728e-01
1.269281268012179553e-01
1.269505348504677555e-01
1.269601229934051445e-01
1.269669521797428535e-01
1.269799309663982578e-01
1.269888001723046833e-01
1.270048828922221706e-01
1.270194335114968043e-01
1.270287796630348298e-01
1.270369100018306496e-01
1.270391367439541175e-01
1.270538156685040998e-01
1.270863542574326988e-01
1.270922974926768645e-01
1.271117359641360522e-01
1.271250923359606988e-01
1.271332104614723013e-01
1.271490526541027566e-01
1.271547419088581710e-01
1.271768229357385094e-01
1.271809680835246370e-01
1.271844601016077214e-01
1.272107704868161715e-01
1.272339821343183575e-01
1.272395876452635521e-01
1.272631593093057067e-01
1.272772840667996119e-01
1.272913090274794823e-01
1.273111979139802119e-01
1.273204907311510370e-01
1.273234609472089773e-01
1.273340623391447934e-01
1.273387416930182869e-01
1.273562698472358590e-01
1.273672432064173465e-01
1.273778369236980845e-01
1.273935071440751576e-01
1.274037505634076362e-01
1.274229776689892457e-01
1.274479620468206842e-01
1.274697286449835709e-01
1.274846571911766868e-01
1.274933372327630154e-01
1.275116561963138273e-01
1.275188592015931155e-01
1.275480193747850488e-01
1.275558968518863412e-01
1.275649548114670129e-01
1.275747618597941058e-01
1.275851348316019984e-01
1.275944500416508753e-01
1.276070274013382244e-01
1.276301411024624022e-01
1.276438370103817332e-01
1.276564690496139742e-01
1.276683336960102721e-01
1.276889634041490917e-01
1.277015022091003704e-01
1.277208688792567104e-01
1.277320364350389981e-01
1.277361125633967309e-01
1.277593497418473278e-01
1.277728914431284224e-01
1.277954284921395400e-01
1.278047993588622422e-01
1.278101016101573228e-01
1.278314888180016595e-01
1.278521484991447799e-01
1.278566416927475191e-01
1.278628140364345134e-01
1.278741707770746916e-01
1.279017865286160571e-01
1.279039274355099898e-01
1.279193727978859552e-01
1.279308748302297460e-01
1.279520985675452471e-01
1.279665257254433142e-01
1.279894376698331726e-01
1.279989690755257703e-01
1.280034392608134231e-01
1.280171441972878243e-01
1.280253344834432760e-01
1.280453574540351691e-01
1.280555381419112848e-01
1.280750892812357322e-01
1.280938503400085304e-01
1.281117625919462322e-01
1.281127781074512528e-01
1.281283220380392551e-01
1.281360267410419640e-01
1.281438453334354244e-01
1.281600308029594570e-01
1.281789903889182236e-01
1.282039365359694538e-01
1.282084577624213462e-01
1.282313416238786141e-01
1.282382613293776008e-01
1.282498564011759767e-01
1.282524575386735921e-01
1.282641927552360395e-01
1.282796057300948922e-01
1.283041430078378231e-01
1.283105692103874151e-01
1.283300556634396350e-01
1.283421694746979536e-01
1.283541192669362951e-01
1.283708754135908792e-01
1.283872061847373680e-01
1.284008922464560665e-01
1.284141107796469283e-01
1.284189525309838986e-01
1.284427516741576958e-01
1.284519286258135606e-01
1.284609988198541219e-01
1.284898161664854710e-01
1.285059138220805974e-01
1.285143286049362232e-01
1.285234005462801421e-01
1.285395544284745895e-01
1.285503116986795313e-01
1.285653511346353528e-01
1.285905804201675773e-01
1.285989150736128739e-01
1.286089637738584424e-01
1.286278605003203790e-01
1.286511880125590923e-01
1.286605138810790749e-01
1.286659121900514680e-01
1.286795758033347226e-01
1.287011760664685811e-01
1.287104630411498030e-01
1.287231337151227284e-01
1.287321395123937617e-01
1.287535907798240120e-01
1.287683507563809893e-01
1.287717895628263109e-01
1.287782381664058784e-01
1.288101475997367462e-01
1.288237151136826797e-01
1.288365296778364311e-01
1.288436952753710396e-01
1.288650441787703715e-01
1.288836580037822643e-01
1.288857748847058726e-01
1.289107613646909289e-01
1.289183431319892992e-01
1.289387335688237379e-01
1.289476082645484856e-01
1.289597927854778114e-01
1.289738519932979721e-01
1.289929267552441527e-01
1.290140955617768426e-01
1.290278528262795432e-01
1.290352955038087668e-01
1.290451580747120630e-01
1.290615145602989622e-01
1.290691247260367103e-01
1.290835810566026143e-01
1.290946429973987009e-01
1.291075489020676037e-01
1.291193698447321014e-01
1.291324375381334710e-01
1.291544191352172466e-01
1.291765267163794695e-01
1.291898489800011873e-01
1.291994315360587842e-01
1.292088653263324671e-01
1.292249883187582826e-01
1.292301785187071617e-01
1.292382023839666050e-01
1.292473536225197672e-01
1.292687870199670241e-01
1.292916369484438111e-01
1.293184159687969514e-01
1.293345021194755029e-01
1.293441546786248120e-01
1.293640151487785439e-01
1.293828122884471687e-01
1.293871288336984060e-01
1.294021564516766865e-01
1.294056274595253853e-01
1.294208138620230875e-01
1.294342472405282107e-01
1.294503041553030642e-01
1.294651981463986745e-01
1.294827288936465370e-01
1.294918099590021687e-01
1.295091241066116949e-01
1.295257332561242647e-01
1.295300853612537662e-01
1.295432085951214729e-01
1.295598689878769139e-01
1.295673162240244536e-01
1.295969348804020815e-01
1.296146269608913770e-01
1.296147967860736827e-01
1.296333595812699802e-01
1.296376932960518480e-01
1.296618613298107792e-01
1.296728845380002992e-01
1.296945797408144418e-01
1.297044614194989842e-01
1.297164752194193138e-01
1.297505468715028365e-01
1.297612367868178906e-01
1.297666105389107538e-01
1.297697518057280286e-01
1.297841581953088075e-01
1.298018330593367908e-01
1.298178067088549548e-01
1.298208525425387783e-01
1.298291716585718847e-01
1.298536477840779857e-01
1.298686416150375278e-01
1.298727814436622663e-01
1.298881443254443213e-01
1.299061933955251713e-01
1.299287552535082213e-01
1.299313460248138208e-01
1.299433172962514704e-01
1.299488118300440864e-01
1.299796282725890206e-01
1.299853920235853888e-01
1.299927782263361475e-01
1.300082823013835043e-01
1.300170362937314028e-01
1.300464451828341472e-01
1.300515126129921928e-01
1.300639723855733787e-01
1.300829773839398129e-01
1.300964280514891880e-01
1.301083074050846666e-01
1.301204938360157048e-01
1.301347299551259273e-01
1.301415570492206464e-01
1.301698451871941553e-01
1.301954811660110400e-01
1.301982897678827800e-01
1.302226171213772821e-01
1.302315429151884030e-01
1.302476588479474784e-01
1.302614078988467150e-01
1.302716328862237316e-01
1.302771507261427653e-01
1.303002739047108283e-01
1.303069150799583409e-01
1.303174571969659135e-01
1.303379811623890938e-01
1.303512847251662721e-01
1.303586949625751279e-01
1.303722241960597050e-01
1.303764499825688650e-01
1.303898796613307542e-01
1.304031334597599012e-01
1.304144066233592358e-01
1.304299674558994648e-01
1.304515955415851969e-01
1.304639543503684496e-01
1.304737064953895853e-01
1.304751770723800441e-01
1.305017451060198064e-01
1.305227364624800823e-01
1.305334962075891947e-01
1.305453945541447669e-01
1.305778247181411111e-01
1.305829124015354115e-01
1.305928070484320691e-01
1.306150062546446167e-01
1.306190656944466455e-01
1.306468852361676869e-01
1.306672506184570204e-01
1.306762739340288637e-01
1.306924934383713599e-01
1.306975969578321184e-01
1.307120230010105910e-01
1.307256487553701274e-01
1.307333824457883598e-01
1.307607899269067619e-01
1.307702716260735754e-01
1.307779849048968379e-01
1.307928246553497487e-01
1.308138004555933764e-01
1.308191630982679654e-01
1.308364060166736231e-01
1.308391372599358449e-01
1.308484004598278738e-01
1.308722477331730749e-01
1.308897494613809331e-01
1.309042540049560888e-01
1.309201608937570760e-01
1.309263696860600845e-01
1.309345938461466963e-01
1.309503824223102741e-01
1.309724945218104231e-01
1.309747038632912974e-01
1.309970762368483088e-01
1.310107765809714886e-01
1.310294154849283577e-01
1.310358404426770207e-01
1.310532337517847368e-01
1.310610602033006611e-01
1.310714937528688617e-01
1.310821330418453501e-01
1.311065388099565965e-01
1.311075242366496196e-01
1.311105052231179013e-01
1.311238630642355685e-01
1.311423318400657956e-01
1.311508352415620138e-01
1.311778010373763070e-01
1.312065709233634081e-01
1.312126401564814859e-01
1.312190346896755511e-01
1.312330728946701774e-01
1.312600381300743080e-01
1.312683718042584879e-01
1.312726632859989029e-01
1.312974427432284652e-01
1.313142872044001375e-01
1.313321087737443493e-01
1.313448080815510788e-01
1.313472442571521070e-01
1.313824082025735751e-01
1.313942037180750311e-01
1.314091601520819830e-01
1.314293029088045572e-01
1.314378399005595166e-01
1.314553964770184269e-01
1.314654519912791808e-01
1.314757279559130021e-01
1.314889403521142253e-01
1.314973497353925103e-01
1.315054436211466338e-01
1.315201470111059812e-01
1.315357789252887821e-01
1.315531957435680521e-01
1.315613948237339126e-01
1.315840263093567275e-01
1.315967425400249580e-01
1.316036275280190737e-01
1.316336436476767124e-01
1.316458185532968783e-01
1.316576352217965207e-01
1.316617424192839114e-01
1.316913469170482576e-01
1.316983449636362491e-01
1.317181159386025535e-01
1.317249199127953352e-01
1.317454430837088353e-01
1.317650911943610281e-01
1.317735795780425323e-01
1.318001492399966113e-01
1.318113449423995442e-01
1.318183336767147495e-01
1.318340329061331584e-01
1.318584258101788143e-01
1.318722136078692708e-01
1.318785678916931658e-01
1.318833306931521121e-01
1.318942841562032453e-01
1.319108199676976567e-01
1.319122790597717088e-01
1.319299093606092210e-01
1.319506951445070797e-01
1.319691033463742946e-01
1.319808775203422657e-01
1.319998413916604330e-01
1.320159609978487913e-01
1.320435370651376061e-01
1.320566124457612789e-01
1.320663224103693079e-01
1.320734377884632549e-01
1.320966675119312206e-01
1.321136453960694568e-01
1.321272209124632058e-01
1.321430143717660100e-01
1.321567811031129080e-01
1.321621071010863901e-01
1.321719599001757173e-01
1.321817536452659092e-01
1.321895326934399151e-01
1.322090749699265100e-01
1.322133445731290546e-01
1.322343496945883601e-01
1.322493081964697392e-01
1.322689443350530403e-01
1.322811387050872312e-01
1.322932473683521293e-01
1.323032638802318361e-01
1.323217065452346741e-01
1.323339054807435855e-01
1.323547893822695776e-01
1.323651094138218465e-01
1.323781352352956242e-01
1.323871966882554374e-01
1.323938057971737470e-01
1.324268126448490679e-01
1.324342201597046853e-01
1.324476077609407221e-01
1.324544674095649577e-01
1.324754421089968659e-01
1.324940295365359400e-01
1.324986511587066262e-01
1.325124295288351850e-01
1.325143508017238569e-01
1.325409795292399884e-01
1.325504525768312902e-01
1.325667646957950363e-01
1.325819696575710749e-01
1.325926536854440951e-01
1.326172012252961330e-01
1.326214074540677523e-01
1.326417439999391656e-01
1.326517359412887620e-01
1.326848459218300524e-01
1.326983117593880102e-01
1.327153752716793700e-01
1.327412496261393682e-01
1.327551738599616060e-01
1.327590417213090901e-01
1.327764970095577923e-01
1.327849198564240996e-01
1.327930585533988461e-01
1.328009088624877432e-01
1.328233749304644773e-01
1.328332313215923599e-01
1.328489010787458069e-01
1.328520837224399509e-01
1.328687820074729853e-01
1.328871054010218322e-01
1.328921235128704970e-01
1.329151449415226227e-01
1.329170861208022747e-01
1.329297491992494362e-01
1.329456299922303630e-01
1.329598868474711204e-01
1.329669068201326243e-01
1.329870730655445810e-01
1.329977540799089364e-01
1.330104067262267153e-01
1.330212560819967749e-01
1.330406162370104672e-01
1.330468771681747597e-01
1.330621194511243388e-01
1.330750920719875885e-01
1.330869595800713290e-01
1.331061006726440010e-01
1.331187343232565490e-01
1.331364693644210839e-01
1.331452930431695214e-01
1.331532870994866502e-01
1.331578457355991896e-01
1.331708336121398828e-01
1.331886116789583463e-01
1.332016655907669600e-01
1.332192378968805047e-01
1.332388029726994660e-01
1.332538299879238997e-01
1.332761295567549964e-01
1.332898299388784458e-01
1.333180128410145771e-01
1.333379363218316072e-01
1.333538894165771094e-01
1.333642419643306098e-01
1.333750519843550086e-01
1.333879982827081423e-01
1.334007360115106455e-01
1.334157000532837367e-01
1.334402177965152148e-01
1.334508578204171014e-01
1.334620516388398404e-01
1.334854394397418376e-01
1.334872113237890456e-01
1.335037823843681637e-01
1.335157071667149031e-01
1.335312792121896019e-01
1.335483029346221651e-01
1.335537978037117934e-01
1.335736320241635577e-01
1.335887924093223655e-01
1.335965862414459360e-01
1.336160633334647074e-01
1.336241368971752830e-01
1.336432095297938605e-01
1.336608723885001626e-01
1.336627653562280083e-01
1.336687383672658380e-01
1.336713425448479153e-01
1.337060951684838628e-01
1.337179488347300382e-01
1.337316676494856305e-01
1.337458050278588217e-01
1.337528278621911704e-01
1.337666687706647317e-01
1.337678728926739447e-01
1.337777371240273516e-01
1.338082449664328433e-01
1.338242880290110293e-01
1.338438432029800951e-01
1.338457118351208397e-01
1.338753124161559116e-01
1.338836917432667528e-01
1.338976239799279933e-01
1.339123934639422919e-01
1.339200023456701416e-01
1.339287979007523499e-01
1.339602306982149438e-01
1.339791374608687580e-01
1.339923178756542987e-01
1.340115347614305730e-01
1.340204234155261687e-01
1.340429650486173463e-01
1.340498469954699567e-01
1.340668879288690052e-01
1.340824173448079693e-01
1.340867603440271671e-01
1.341076957794699043e-01
1.341086945035968592e-01
1.341201417919231087e-01
1.341363078315072621e-01
1.341529814274461385e-01
1.341665237394334409e-01
1.341774866309409786e-01
1.341943779649226731e-01
1.342057235584560582e-01
1.342139732604033520e-01
1.342259053285621562e-01
1.342369506856065375e-01
1.342463874195635176e-01
1.342840559834471703e-01
1.343062600923916605e-01
1.343111614894451633e-01
1.343222080789462369e-01
1.343485813547378172e-01
1.343653955896382812e-01
1.343778433649101545e-01
1.343928318832544599e-01
1.344070984598763063e-01
1.344145564625303657e-01
1.344307035551284835e-01
1.344408197194457699e-01
1.344643925339134571e-01
1.344753916338854993e-01
1.344845132481840566e-01
1.344918961445479844e-01
1.344984742242323339e-01
1.345331843907922598e-01
1.345385955244868814e-01
1.345533963259337162e-01
1.345657871807797168e-01
1.345823690767381509e-01
1.345980469404467472e-01
1.346032503125174085e-01
1.346259303849153266e-01
1.346313447074090064e-01
1.346388420359430071e-01
1.346680677057178754e-01
1.346806761418480325e-01
1.346859932762740630e-01
1.346957002813491400e-01
1.347131776976966955e-01
1.347242709149327755e-01
1.347352434513544583e-01
1.347471991743416919e-01
1.347705304564890683e-01
1.347916083343642102e-01
1.348027960786311041e-01
1.348142168732270330e-01
1.348241695533677897e-01
1.348420035166982278e-01
1.348616015127878653e-01
1.348683551805109904e-01
1.348752111026630951e-01
1.349093657267740887e-01
1.349198611265497449e-01
1.349248078875697199e-01
1.349502353162427282e-01
1.349556064315755033e-01
1.349628840737370217e-01
1.349881457030842058e-01
1.349979595540128918e-01
1.350114423041551825e-01
1.350231879623388087e-01
1.350403348735823017e-01
1.350535092078471444e-01
1.350799138468876115e-01
1.350875339717620971e-01
1.350977059720825935e-01
1.351110810378312599e-01
1.351133427718992919e-01
1.351289871335494275e-01
1.351482070285486836e-01
1.351614231073380856e-01
1.351801421078956400e-01
1.351860168821678032e-01
1.351952946824839796e-01
1.352048185124806179e-01
1.352176724419658083e-01
1.352296534990493626e-01
1.352616205275949945e-01
1.352831402507327363e-01
1.352941435089398126e-01
1.352978058619396240e-01
1.353206060206599282e-01
1.353288332596295218e-01
1.353431568037385402e-01
1.353580416205510395e-01
1.353684982675379400e-01
1.353911254734527225e-01
1.353975528014653706e-01
1.354081016286335926e-01
1.354259504161256511e-01
1.354500083343766481e-01
1.354697939895705416e-01
1.354857144933807045e-01
1.354945220846768827e-01
1.355059091214755318e-01
1.355145605154370880e-01
1.355280600613379960e-01
1.355453655653920397e-01
1.355588781775454166e-01
1.355827466900789147e-01
1.355976272658546145e-01
1.356054044531008751e-01
1.356248829367519004e-01
1.356318059604724735e-01
1.356521777928632599e-01
1.356638084494435903e-01
1.356693590158283280e-01
1.356797952826724329e-01
1.357125288518886697e-01
1.357248172899058192e-01
1.357308174824048974e-01
1.357444574271682303e-01
1.357538608481809184e-01
1.357747233118272723e-01
1.357921084448722171e-01
1.357997814253272817e-01
1.358079779029680023e-01
1.358244227595449272e-01
1.358375642741351808e-01
1.358460142065355813e-01
1.358697303116423449e-01
1.358925494695367719e-01
1.359022860749704020e-01
1.359080899274253129e-01
1.359280374712723005e-01
1.359339200743114873e-01
1.359457242213085171e-01
1.359593709845831611e-01
1.359747881895126409e-01
1.359969028894891241e-01
1.360115059133790161e-01
1.360257107033703283e-01
1.360414195991666575e-01
1.360574011960764551e-01
1.360637749399924434e-01
1.360720849398690535e-01
1.360914518557617692e-01
1.361114032026581877e-01
1.361248092346170058e-01
1.361428335269074807e-01
1.361497355160781186e-01
1.361754658444883082e-01
1.361909525602831295e-01
1.361954783017132464e-01
1.362082289109629585e-01
1.362241726635772254e-01
1.362447444672055252e-01
1.362649778899586717e-01
1.362792566577752940e-01
1.362914794001489072e-01
1.362988802768141383e-01
1.363149918690136908e-01
1.363313013842460397e-01
1.363574877991968748e-01
1.363637645388406372e-01
1.363806844619569469e-01
1.363928565950962013e-01
1.364042098767665467e-01
1.364247207516640636e-01
1.364362447744105200e-01
1.364428390442601335e-01
1.364540749422194499e-01
1.364578395504236208e-01
1.364783301114270708e-01
1.364941521225936372e-01
1.365043699711920300e-01
1.365199733369085178e-01
1.365387383450900605e-01
1.365561615406271079e-01
1.365656579678097837e-01
1.365756166362176449e-01
1.365965721188741044e-01
1.366103730299592645e-01
1.366216750621804255e-01
1.366386245660928256e-01
1.366599482926556530e-01
1.366827657364425019e-01
1.366897868000968019e-01
1.367114086867397549e-01
1.367160640597710475e-01
1.367299400039040935e-01
1.367581529506496363e-01
1.367656164318195033e-01
1.367842737393876740e-01
1.367896169811226303e-01
1.368150921814221821e-01
1.368274369697763948e-01
1.368354952432194738e-01
1.368504769031498314e-01
1.368631434586002893e-01
1.368840740924671118e-01
1.368949020869927868e-01
1.368987505506453206e-01
1.369116173210486176e-01
1.369211205442965595e-01
1.369485514273445781e-01
1.369501085964485165e-01
1.369662951273037943e-01
1.369800993184541182e-01
1.369965287633987949e-01
1.370186753501838051e-01
1.370307252624188288e-01
1.370397780340526506e-01
1.370555896624086056e-01
1.370602602664884873e-01
1.370740859403986045e-01
1.371042456524204090e-01
1.371233614056631689e-01
1.371282761211572443e-01
1.371421703798930691e-01
1.371456450549731199e-01
1.371637829410617404e-01
1.371913009153499230e-01
1.371936164809212655e-01
1.372199515831576955e-01
1.372258857065573046e-01
1.372548397857188407e-01
1.372757980323274785e-01
1.372822362239409788e-01
1.372941475226294172e-01
1.373162348124121745e-01
1.373225057146286732e-01
1.373365928408857295e-01
1.373495329790550001e-01
1.373733661118278770e-01
1.373804946812445249e-01
1.373957831099837379e-01
1.373988889420362791e-01
1.374250189664288357e-01
1.374330446360660374e-01
1.374360259216294011e-01
1.374580396857441045e-01
1.374832909128381742e-01
1.375249280692970588e-01
1.375280201058392548e-01
1.375377924116388817e-01
1.375639429199528863e-01
1.375787435966954186e-01
1.375859284852845033e-01
1.375892673624645179e-01
1.376137780754488338e-01
1.376214584854147938e-01
1.376247234540304842e-01
1.376533109672430921e-01
1.376614390150690537e-01
1.376673714104003632e-01
1.376813360742540904e-01
1.376969566963214819e-01
1.377114791414297268e-01
1.377183546220335231e-01
1.377402121763058318e-01
1.377601814687616777e-01
1.377807045318764634e-01
1.377883624430681908e-01
1.377989567067012255e-01
1.378152753423243504e-01
1.378193062463648477e-01
1.378273249594506589e-01
1.378551835977633866e-01
1.378645402693706168e-01
1.378845689990970680e-01
1.378927089121617100e-01
1.379131648458068460e-01
1.379248973464110573e-01
1.379442789543340320e-01
1.379505875602167753e-01
1.379692822840578037e-01
1.380007605632696532e-01
1.380059945537610577e-01
1.380094725362301933e-01
1.380127660816684587e-01
1.380383043713672708e-01
1.380476950909064748e-01
1.380651964022767131e-01
1.380770255051351203e-01
1.380905459271885571e-01
1.380979283371999156e-01
1.381291214528133082e-01
1.381453641016833211e-01
1.381508127125610774e-01
1.381763004150823870e-01
1.381844534169873184e-01
1.381919578069418231e-01
1.382145143542116705e-01
1.382227676768166824e-01
1.382306039615988080e-01
1.382542734630828329e-01
1.382674334287712359e-01
1.382791592043524642e-01
1.382923877596938800e-01
1.382998411375841452e-01
1.383162061878566162e-01
1.383395806841284381e-01
1.383644221184291978e-01
1.383842406016870252e-01
1.383967915868120624e-01
1.384095658603632373e-01
1.384155919439288840e-01
1.384298273251559630e-01
1.384364057031400863e-01
1.384559894581437467e-01
1.384685782822539513e-01
1.384849874882373988e-01
1.384948013825866853e-01
1.385170895644487477e-01
1.385337471638285467e-01
1.385534146519996068e-01
1.385581978785850876e-01
1.385727349345271531e-01
1.385926643524205137e-01
1.386060800192058795e-01
1.386285986258280478e-01
1.386355519040527451e-01
1.386549479526288930e-01
1.386641962508922132e-01
1.386702362679979594e-01
1.386728604244352736e-01
1.386851200273628848e-01
1.387117436362279022e-01
1.387294417325484752e-01
1.387374734713415214e-01
1.387622475936159949e-01
1.387727911343226705e-01
1.387862697422506120e-01
1.387938037812309067e-01
1.388060395711734896e-01
1.388272324195438667e-01
1.388421664084615870e-01
1.388479298005240170e-01
1.388557217326110149e-01
1.388746576669068755e-01
1.388873884294244965e-01
1.389131555502345905e-01
1.389217323667333859e-01
1.389283698861199512e-01
1.389639729134089507e-01
1.389765958550939762e-01
1.389801303305162050e-01
1.390039212574558092e-01
1.390071399725581469e-01
1.390403484002238343e-01
1.390455614179622601e-01
1.390680894567183912e-01
1.390850665968567101e-01
1.390863357261528099e-01
1.391063288490168026e-01
1.391115722446581993e-01
1.391336514281252823e-01
1.391424201430621066e-01
1.391528886606398507e-01
1.391649440749095912e-01
1.391783313189990379e-01
1.391950312539408929e-01
1.392058004991245102e-01
1.392213169526976269e-01
1.392318891455111562e-01
1.392456852336138584e-01
1.392625614805160783e-01
1.392699368248822012e-01
1.392885769640421767e-01
1.393137092545993494e-01
1.393328250031862781e-01
1.393460745483491303e-01
1.393565125606952004e-01
1.393692739463460173e-01
1.393954911025022114e-01
1.393988375687398862e-01
1.394126326943715966e-01
1.394372840396277957e-01
1.394494899406441002e-01
1.394577203805784094e-01
1.394754889740463799e-01
1.394860445933198134e-01
1.394993311308892481e-01
1.395104722964872201e-01
1.395228363359751755e-01
1.395275674313023462e-01
1.395477666505876568e-01
1.395547689396872126e-01
1.395812946115591591e-01
1.396142884971197651e-01
1.396265360932921196e-01
1.396524919860235858e-01
1.396654039796622615e-01
1.396826953573358510e-01
1.397055105960400279e-01
1.397077698476942298e-01
1.397138502521355075e-01
1.397321528629467124e-01
1.397382483839660905e-01
1.397625514143319148e-01
1.397753155507077683e-01
1.397897279544176308e-01
1.398108168415814756e-01
1.398224132403919628e-01
1.398318416207172676e-01
1.398614465639654303e-01
1.398615796875776196e-01
1.398829300203983661e-01
1.398978317757363921e-01
1.399035957201808511e-01
1.399173061587421496e-01
1.399292863097449380e-01
1.399447748534596858e-01
1.399815498090984933e-01
1.399904151486964232e-01
1.400089244015175760e-01
1.400268321549361095e-01
1.400380369589913077e-01
1.400410770278838757e-01
1.400476368481481382e-01
1.400802629020871937e-01
1.400824583600428497e-01
1.400950101564340522e-01
1.401059166459139860e-01
1.401135598991710141e-01
1.401643314555041653e-01
1.401737935522882617e-01
1.401759864273514622e-01
1.401811160984907656e-01
1.402063425922248641e-01
1.402341592921419466e-01
1.402416433555566111e-01
1.402514611416206813e-01
1.402734510671554968e-01
1.402903092978536326e-01
1.403034189411418997e-01
1.403123337160609441e-01
1.403427347114600821e-01
1.403564957410344816e-01
1.403676155596038644e-01
1.403719830021043502e-01
1.403872261212405492e-01
1.404095006282518043e-01
1.404172562570790705e-01
1.404310480450486343e-01
1.404489643421998335e-01
1.404679827657227542e-01
1.404836782258113703e-01
1.404867157222747243e-01
1.404960819956022622e-01
1.405150136795320082e-01
1.405513323890945632e-01
1.405627463008938260e-01
1.405750616630156435e-01
1.405885922624398043e-01
1.405971688841531897e-01
1.406129893343663895e-01
1.406239197956092313e-01
1.406319446396076533e-01
1.406420788502243946e-01
1.406526044960766941e-01
1.406651474909929034e-01
1.406902031212859394e-01
1.406988786765213106e-01
1.407170783593717500e-01
1.407263501051823629e-01
1.407424046752940305e-01
1.407558917926164388e-01
1.407758700225421600e-01
1.407993096237498132e-01
1.408087489009661741e-01
1.408370530334407400e-01
1.408418632706646134e-01
1.408541597221131259e-01
1.408640523296243452e-01
1.408869700041626705e-01
1.408964587411093428e-01
1.409064362464119147e-01
1.409269045552588584e-01
1.409382018107749324e-01
1.409437168613884017e-01
1.409655895217081789e-01
1.409808243170196373e-01
1.409947588613397196e-01
1.410177674610978427e-01
1.410336540808129757e-01
1.410524371205651994e-01
1.410528360818864013e-01
1.410826991847117240e-01
1.410932544932016475e-01
1.411104239556518203e-01
1.411175743020717799e-01
1.411271977781137221e-01
1.411397238872128534e-01
1.411535584572364832e-01
1.411672856044703939e-01
1.411826495715014507e-01
1.412055792935515419e-01
1.412205676780324826e-01
1.412308659870449845e-01
1.412457314052765756e-01
1.412563124196201669e-01
1.412800270916005352e-01
1.412908436120383637e-01
1.413069855366229644e-01
1.413152230564432843e-01
1.413260972102343138e-01
1.413351644346729219e-01
1.413723303429050282e-01
1.413803834164123474e-01
1.413934943015030532e-01
1.414015095049522275e-01
1.414145601920241968e-01
1.414332005789323832e-01
1.414597256375701440e-01
1.414659499952746202e-01
1.414759646676747584e-01
1.414883671970262324e-01
1.415097104494325020e-01
1.415327826047015347e-01
1.415405198763912131e-01
1.415497855103501901e-01
1.415704151402873423e-01
1.415899672356777939e-01
1.415945221937206511e-01
1.416046612053504239e-01
1.416152641751053376e-01
1.416265631982581152e-01
1.416324935627530923e-01
1.416450923471089807e-01
1.416746130593268815e-01
1.416863555341140168e-01
1.416922193268690955e-01
1.417306968972959491e-01
1.417444463987021508e-01
1.417555158377931668e-01
1.417651471929625706e-01
1.417816204753137854e-01
1.418088219891376345e-01
1.418138943967208743e-01
1.418416002348552585e-01
1.418456646819817868e-01
1.418574846056729344e-01
1.418763452829892580e-01
1.418828422282862878e-01
1.419066309611775045e-01
1.419181351337651109e-01
1.419240792607652235e-01
1.419348733105835203e-01
1.419452957640329749e-01
1.419638771945847533e-01
1.419725915893024770e-01
1.419853744414477648e-01
1.420105679035592039e-01
1.420219087433656213e-01
1.420319391020786193e-01
1.420527241664567009e-01
1.420615457719113794e-01
1.420752139234645606e-01
1.420946082734454441e-01
1.421063654543501253e-01
1.421114240092438696e-01
1.421290634811483433e-01
1.421527517165595556e-01
1.421635778330566091e-01
1.421902509363914269e-01
1.421987622857763256e-01
1.422163534923068240e-01
1.422333280080604334e-01
1.422616546100812784e-01
1.422671433163698596e-01
1.422766800358802319e-01
1.422914316672220236e-01
1.423165601460666951e-01
1.423280211717666277e-01
1.423371634306487832e-01
1.423469821336246777e-01
1.423821257885802272e-01
1.423932602317231622e-01
1.423987524838213337e-01
1.424032051668934762e-01
1.424174822093465242e-01
1.424220909115547218e-01
1.424540749045059562e-01
1.424772323590264844e-01
1.424945604730088466e-01
1.425057791752160075e-01
1.425218861534573445e-01
1.425289433652593418e-01
1.425494950957154061e-01
1.425672811161879383e-01
1.425799307047757591e-01
1.425831033728094943e-01
1.425929358848577744e-01
1.426114098258744467e-01
1.426307065445154287e-01
1.426433079382235514e-01
1.426650311110600478e-01
1.426747762497758698e-01
1.426915800410040736e-01
1.427037510502618400e-01
1.427180911021197485e-01
1.427345140165371951e-01
1.427448881832197314e-01
1.427488600519640216e-01
1.427788707570293303e-01
1.427959245858605453e-01
1.428239986528110905e-01
1.428439336689761863e-01
1.428529735668246925e-01
1.428662306982916297e-01
1.428813899506295448e-01
1.429014249179461626e-01
1.429089680230821169e-01
1.429256937907025238e-01
1.429408528043310533e-01
1.429488630778745217e-01
1.429574664012807639e-01
1.429705351377544842e-01
1.429963799678454772e-01
1.430035940519325810e-01
1.430195794168905299e-01
1.430304214789988593e-01
1.430636174323413612e-01
1.430676693209108619e-01
1.430735976454843295e-01
1.430915074368478423e-01
1.431189637771771439e-01
1.431269725101408929e-01
1.431353350622320830e-01
1.431530093390983582e-01
1.431717314903852012e-01
1.431866715221338793e-01
1.431998142267039698e-01
1.432117318085083246e-01
1.432171051133768747e-01
1.432476585508028477e-01
1.432635479779530985e-01
1.432734206136956900e-01
1.432827619938059627e-01
1.432970605091155036e-01
1.433108467571325151e-01
1.433357717193000647e-01
1.433425404816920934e-01
1.433635936254838983e-01
1.433738642529586715e-01
1.433853316332630023e-01
1.434139532902392045e-01
1.434146282764779401e-01
1.434252089516116491e-01
1.434536761248320080e-01
1.434725975274280807e-01
1.434789956132078714e-01
1.435094597734921651e-01
1.435139530066212310e-01
1.435361955293542602e-01
1.435419222789484639e-01
1.435513094302666159e-01
1.435537424507783988e-01
1.435663986255528712e-01
1.435865768788133767e-01
1.436094985872757857e-01
1.436153525943755227e-01
1.436308792546082680e-01
1.436459499651595584e-01
1.436619918936287155e-01
1.436765603087397092e-01
1.436847723962461076e-01
1.437008826222658797e-01
1.437301514334479724e-01
1.437345486656080307e-01
1.437525167446238039e-01
1.437596007546558807e-01
1.437856153963455452e-01
1.438042267609700997e-01
1.438111769796747708e-01
1.438322697560232011e-01
1.438366381987971621e-01
1.438538115105555404e-01
1.438887047842059563e-01
1.438923458060886729e-01
1.439088891992658659e-01
1.439315424818975453e-01
1.439353152075296682e-01
1.439420539921135722e-01
1.439439936038465206e-01
1.439815409866939122e-01
1.439874484889523409e-01
1.440022370162968857e-01
1.440055863512341161e-01
1.440314510759327926e-01
1.440627526976320238e-01
1.440749711806651456e-01
1.440870228895266836e-01
1.440950670863188066e-01
1.441045195129499468e-01
1.441075639833847566e-01
1.441272196397498373e-01
1.441508127485298663e-01
1.441689303709267622e-01
1.441731780295102960e-01
1.441871068221653451e-01
1.442145911755392529e-01
1.442311728835351525e-01
1.442460889167030413e-01
1.442572927809859795e-01
1.442695207501093480e-01
1.442770504190259984e-01
1.443012693212498698e-01
1.443196394055880072e-01
1.443438896371024294e-01
1.443563696648381134e-01
1.443737096241184403e-01
1.443878538506963571e-01
1.443944646757009953e-01
1.444144049560234788e-01
1.444289652703109605e-01
1.444353957352620399e-01
1.444524450542400418e-01
1.444672259650972568e-01
1.444802530334645119e-01
1.445077676937992495e-01
1.445134246788687404e-01
1.445220001505438945e-01
1.445417109993845650e-01
1.445667525451486690e-01
1.445754660157731464e-01
1.445839659282886491e-01
1.445978710864851413e-01
1.446140944916212701e-01
1.446398993781928821e-01
1.446461229975403717e-01
1.446644122995401904e-01
1.446753658992339098e-01
1.446871707749924352e-01
1.447091602136396093e-01
1.447221898557157771e-01
1.447362016653205297e-01
1.447482422771367294e-01
1.447804080580016861e-01
1.447841758799005007e-01
1.447908524710341260e-01
1.448074615979942914e-01
1.448219232094497544e-01
1.448330311702920592e-01
1.448529292131504054e-01
1.448722510208381165e-01
1.448775181831437608e-01
1.448934433344016837e-01
1.449034951896266410e-01
1.449261054887458489e-01
1.449446050665874619e-01
1.449622513501835352e-01
1.449807179107127086e-01
1.449906727523078143e-01
1.450025649479231848e-01
1.450231403076738257e-01
1.450492537930332393e-01
1.450802121406029599e-01
1.450878738571273474e-01
1.450978158382435490e-01
1.451053195112733118e-01
1.451121193851044322e-01
1.451199759126799993e-01
1.451535563734616119e-01
1.451761203493881491e-01
1.451823604544430490e-01
1.452095601706552830e-01
1.452197671753824859e-01
1.452281483949806051e-01
1.452423731420101061e-01
1.452508427747504216e-01
1.452809178131799217e-01
1.452845379452936125e-01
1.453024671126576517e-01
1.453235666226746492e-01
1.453301792905014045e-01
1.453416181049171363e-01
1.453738326020220795e-01
1.453959860077584931e-01
1.453973052530769805e-01
1.454154824891951692e-01
1.454182882440450686e-01
1.454388492187445037e-01
1.454437792873079505e-01
1.454666432613357374e-01
1.454724249712218698e-01
1.454997836355482743e-01
1.455125559720130135e-01
1.455314812039629757e-01
1.455407699003776201e-01
1.455516466049380231e-01
1.455804180798038749e-01
1.455832729392438352e-01
1.455993986783378769e-01
1.456164000949379811e-01
1.456218441736075175e-01
1.456529636959045804e-01
1.456658949640808887e-01
1.456823870103636787e-01
1.457015731469671893e-01
1.457121002327912973e-01
1.457164718285285931e-01
1.457197126146091426e-01
1.457298965694042159e-01
1.457575657906127753e-01
1.457785853572523549e-01
1.457944023111382714e-01
1.458029709351737480e-01
1.458122384964702922e-01
1.458304980299713338e-01
1.458506337175888845e-01
1.458609895225448927e-01
1.458842690462308633e-01
1.459036099724262403e-01
1.459097205116527407e-01
1.459265513582798657e-01
1.459454864369376659e-01
1.459595912315801436e-01
1.459685842685011226e-01
1.459862697529249465e-01
1.459944933037314874e-01
1.460104931370793113e-01
1.460314423844956133e-01
1.460347734866695446e-01
1.460537791743404812e-01
1.460635955671300557e-01
1.460863044981788317e-01
1.460979263564061159e-01
1.461241475864598627e-01
1.461391585654550629e-01
1.461530620742829689e-01
1.461652554225965073e-01
1.461993921070738334e-01
1.462057098232814600e-01
1.462159559779322993e-01
1.462214278435053361e-01
1.462425080598671046e-01
1.462541090848092362e-01
1.462677988094495674e-01
1.462825753368823256e-01
1.463019084497655942e-01
1.463132820061747164e-01
1.463292410824445500e-01
1.463376758150623513e-01
1.463599837472526755e-01
1.463807598071926175e-01
1.463892025263968666e-01
1.463964246441775141e-01
1.464091164555664237e-01
1.464300767769569078e-01
1.464453257489812255e-01
1.464745401293737204e-01
1.464899320666834814e-01
1.464935670133408196e-01
1.465039626593875877e-01
1.465207946984982690e-01
1.465229588192234478e-01
1.465469511384863144e-01
1.465690570637588341e-01
1.465846746832530911e-01
1.466004594313429776e-01
1.466120290239760204e-01
1.466189623997808389e-01
1.466304987842803054e-01
1.466508395035200918e-01
1.466686955664405212e-01
1.466811109801600121e-01
1.467084090052008238e-01
1.467186770142624441e-01
1.467464591113375461e-01
1.467575313359980038e-01
1.467606285444159053e-01
1.467847588376327561e-01
1.468010666884635440e-01
1.468149300586400474e-01
1.468238599545051981e-01
1.468463603932408379e-01
1.468667046955346445e-01
1.468833054222236090e-01
1.468959566868447419e-01
1.468990258562289375e-01
1.469240613098740100e-01
1.469250397137237263e-01
1.469538844749759265e-01
1.469632360492756362e-01
1.469712625754772128e-01
1.469793850242935851e-01
1.470035406367894426e-01
1.470191527744695859e-01
1.470336158270114102e-01
1.470483901403617510e-01
1.470558516403537297e-01
1.470791918962890965e-01
1.470859055352914946e-01
1.471156866663593799e-01
1.471313480465355483e-01
1.471549291314896979e-01
1.471616163008110933e-01
1.471698669010865212e-01
1.471968339334366882e-01
1.472173438294377967e-01
1.472218883604148876e-01
1.472385118936054837e-01
1.472415771942039431e-01
1.472569774917426022e-01
1.472684206353160885e-01
1.472862941560337813e-01
1.472885739221925783e-01
1.473055077649128575e-01
1.473241855351350438e-01
1.473325021298752535e-01
1.473392621710390427e-01
1.473483425714400274e-01
1.473652752329397964e-01
1.473936339073533275e-01
1.474210625084008686e-01
1.474233956702060699e-01
1.474307389281524494e-01
1.474606487501590735e-01
1.474768800028216642e-01
1.474780033689521153e-01
1.474895319011582662e-01
1.475222506690119229e-01
1.475308003954396985e-01
1.475554775935046803e-01
1.475587430660255106e-01
1.475729896384180284e-01
1.475949481983811484e-01
1.476038913005711106e-01
1.476150151628117246e-01
1.476336141609277397e-01
1.476435785555482716e-01
1.476539677946914209e-01
1.476683819114821272e-01
1.476831205770542943e-01
1.477060925412231329e-01
1.477276639664076852e-01
1.477454510917143859e-01
1.477581468289594913e-01
1.477644765067389065e-01
1.477772635329601125e-01
1.477992223127568838e-01
1.478126434281535895e-01
1.478334485954880817e-01
1.478467331629823578e-01
1.478644396435109809e-01
1.478861757070451532e-01
1.479050234270520847e-01
1.479162344186641942e-01
1.479240531254197299e-01
1.479380798790314588e-01
1.479482100378213816e-01
1.479601745979107763e-01
1.479751514799219070e-01
1.479935627718724223e-01
1.480053800793186825e-01
1.480119973112538623e-01
1.480275837345184642e-01
1.480328483702210707e-01
1.480692805075554119e-01
1.480847592127507162e-01
1.481107207572068818e-01
1.481327434481393146e-01
1.481426136624372503e-01
1.481595312848560941e-01
1.481776066768775713e-01
1.481901605784533005e-01
1.482102086630840976e-01
1.482188882411851205e-01
1.482332518482642469e-01
1.482573627151868578e-01
1.482662625458889272e-01
1.482898038631682569e-01
1.483130387595869015e-01
1.483149505018079295e-01
1.483306634718031258e-01
1.483432519443030340e-01
1.483506887085433434e-01
1.483772721120363847e-01
1.483883261172780355e-01
1.484076910314854336e-01
1.484101943551476288e-01
1.484408700992771446e-01
1.484618453762625578e-01
1.484682246564472674e-01
1.484833027985864029e-01
1.484954668643519438e-01
1.485134536659181714e-01
1.485183304234959367e-01
1.485385808040459166e-01
1.485425525002362912e-01
1.485659733560282247e-01
1.485760527140064235e-01
1.485941575090767852e-01
1.486106462627712621e-01
1.486338447039249888e-01
1.486529854831852848e-01
1.486663549119328631e-01
1.486856326275062257e-01
1.486959371834331578e-01
1.487092964978671827e-01
1.487240873477280179e-01
1.487423184592423508e-01
1.487727716820003154e-01
1.487889262924727563e-01
1.488060508414969507e-01
1.488103432119123326e-01
1.488411787636315098e-01
1.488528194301310115e-01
1.488556644625864123e-01
1.488727807199777264e-01
1.488869416361290332e-01
1.489043615284094124e-01
1.489186125845056163e-01
1.489408887330111453e-01
1.489543925479959730e-01
1.489697666202249304e-01
1.489742302350592906e-01
1.489865333419791438e-01
1.490048755277327275e-01
1.490277982940170221e-01
1.490386528428190305e-01
1.490445949099578615e-01
1.490685073369947267e-01
1.490968804942340298e-01
1.491050122057676619e-01
1.491294800514676999e-01
1.491363364314898798e-01
1.491453529740656148e-01
1.491775268344578409e-01
1.491947931852949938e-01
1.492053281675021492e-01
1.492228588392977562e-01
1.492249643187808505e-01
1.492478463813838863e-01
1.492637667032617466e-01
1.492706897879150230e-01
1.492788996819329195e-01
1.492994645280751320e-01
1.493177558558008711e-01
1.493300838019207544e-01
1.493421271838265008e-01
1.493574023743183821e-01
1.493783248277559816e-01
1.493983096614034944e-01
1.494111302453181578e-01
1.494415664447976133e-01
1.494519757524626624e-01
1.494720543761142717e-01
1.494859665003098192e-01
1.494924151255310751e-01
1.495081546968369812e-01
1.495288978010639869e-01
1.495442162276415798e-01
1.495527079375987278e-01
1.495580380976938573e-01
1.495706177719353103e-01
1.495928303248680313e-01
1.496076885897822950e-01
1.496230923826746828e-01
1.496318567832705115e-01
1.496389811042104223e-01
1.496625638356217092e-01
1.496712373364523785e-01
1.497074817633322064e-01
1.497171126230179561e-01
1.497452141111048629e-01
1.497523534444757942e-01
1.497644177325518910e-01
1.497816658983560090e-01
1.497910782345680536e-01
1.498119912946957455e-01
1.498143202257111173e-01
1.498345728321320292e-01
1.498455814673846920e-01
1.498469408900559019e-01
1.498743031691892047e-01
1.498932062887288197e-01
1.499182327908838985e-01
1.499217906867105210e-01
1.499365107635626804e-01
1.499462277462321746e-01
1.499682718814553395e-01
1.499901012237661591e-01
1.500151761535750139e-01
1.500280483105337903e-01
1.500350719837610369e-01
1.500427910175411994e-01
1.500742888425717347e-01
1.500865653872457961e-01
1.500921034905894347e-01
1.501242088527728336e-01
1.501296469170032011e-01
1.501466525408222674e-01
1.501669458588674733e-01
1.501816882745898307e-01
1.502035281844739112e-01
1.502189979124392005e-01
1.502247649193413914e-01
1.502394559124600737e-01
1.502565822478761914e-01
1.502716748929688317e-01
1.503035446138314413e-01
1.503123849437189019e-01
1.503228864209225635e-01
1.503278911127915451e-01
1.503631145863051355e-01
1.503672301560523006e-01
1.503831257210305750e-01
1.504068547399539657e-01
1.504138008037772534e-01
1.504334974084152177e-01
1.504439340514600598e-01
1.504668610258451666e-01
1.504798954983225245e-01
1.504922346942329514e-01
1.505031344774083180e-01
1.505183058646723526e-01
1.505375331195265010e-01
1.505577140965491667e-01
1.505786196276088229e-01
1.505897199194775604e-01
1.506074197779097568e-01
1.506265069920093569e-01
1.506318322525891928e-01
1.506397926801047449e-01
1.506647781499648175e-01
1.506783263502208259e-01
1.506956706269121371e-01
1.507080330971993232e-01
1.507140121196627325e-01
1.507268943879646050e-01
1.507449390879970208e-01
1.507527265849504805e-01
1.507577808384440443e-01
1.507863756423183932e-01
1.507944524298246991e-01
1.508052629519044952e-01
1.508263432591471220e-01
1.508441785792789536e-01
1.508597239123169453e-01
1.508758346337272238e-01
1.508981710988839819e-01
1.509162776822118857e-01
1.509474027270413243e-01
1.509554265586178223e-01
1.509621059661023779e-01
1.509870903544947018e-01
1.510021893390534609e-01
1.510129006845190025e-01
1.510253780732343509e-01
1.510529884947936496e-01
1.510626982271092711e-01
1.510715648116742194e-01
1.510874371532863192e-01
1.511080118504369296e-01
1.511205380634962347e-01
1.511362440029416776e-01
1.511457137590771493e-01
1.511773430628051695e-01
1.511897103317442759e-01
1.511958858233139469e-01
1.512150997948513154e-01
1.512359098690250203e-01
1.512468411858198802e-01
1.512574196436249352e-01
1.512724048392805609e-01
1.512815844614156524e-01
1.512895206644487289e-01
1.513119411393327174e-01
1.513350262780630007e-01
1.513538024698203310e-01
1.513655801484557473e-01
1.514061632913103472e-01
1.514107142753434165e-01
1.514304268580987656e-01
1.514383582806833606e-01
1.514418937544815824e-01
1.514767392444811289e-01
1.514982028692102300e-01
1.515010081295630195e-01
1.515255900195195404e-01
1.515371267167461844e-01
1.515520237319194496e-01
1.515574819250201100e-01
1.515761260810871147e-01
1.515956898457563873e-01
1.516038374013098933e-01
1.516131233324128913e-01
1.516321677027090420e-01
1.516504543119198689e-01
1.516595888156128669e-01
1.516761880065242707e-01
1.516877772921663148e-01
1.517012414581875301e-01
1.517272273029226515e-01
1.517342239892957578e-01
1.517426224023880610e-01
1.517546594801275073e-01
1.517762314479416119e-01
1.518029299408937272e-01
1.518214986737898564e-01
1.518270297043851635e-01
1.518316915155386027e-01
1.518594637671590308e-01
1.518642899433545468e-01
1.518917277179890890e-01
1.519068537667244145e-01
1.519323940304947995e-01
1.519370108081546378e-01
1.519405829431625388e-01
1.519600632916509597e-01
1.519883267602820665e-01
1.519927661392684870e-01
1.520122210490914005e-01
1.520274832426661837e-01
1.520584995591376387e-01
1.520823637208000290e-01
1.521052944584239119e-01
1.521123200140943044e-01
1.521267541989416716e-01
1.521413779862625382e-01
1.521471915803292441e-01
1.521662598707566039e-01
1.521901372339920511e-01
1.521958940079887745e-01
1.522315582010310142e-01
1.522412704172008691e-01
1.522630027394533681e-01
1.522658171162935559e-01
1.522928827679310149e-01
1.523117246491130228e-01
1.523164551274248657e-01
1.523340023540183386e-01
1.523496609395148527e-01
1.523720218381228175e-01
1.523979210285823505e-01
1.524150850570999416e-01
1.524208176902512313e-01
1.524369644381931010e-01
1.524552918706943427e-01
1.524873843141198448e-01
1.524913104632558136e-01
1.524970288262537665e-01
1.525101130594798127e-01
1.525234213029511010e-01
1.525401251874758946e-01
1.525684456849887849e-01
1.525821103210041607e-01
1.525903807190380213e-01
1.526088261125299050e-01
1.526290520515447002e-01
1.526329919340406738e-01
1.526581249418408337e-01
1.526718707694145749e-01
1.526895532417379964e-01
1.527041138191240766e-01
1.527370692579869127e-01
1.527406022566735744e-01
1.527495385754484847e-01
1.527566664104572092e-01
1.527791986722490947e-01
1.527967284727208552e-01
1.528229349406552973e-01
1.528280395197444408e-01
1.528515595144505079e-01
1.528839377497482888e-01
1.528862467737642783e-01
1.528978609923997700e-01
1.529241965371374579e-01
1.529325060078068899e-01
1.529495275653030006e-01
1.529625857913974873e-01
1.529788162097404647e-01
1.529992745863062997e-01
1.530017003527815445e-01
1.530355895114915432e-01
1.530488035376715295e-01
1.530768420284006059e-01
1.530770545260218274e-01
1.530904947954691009e-01
1.531047936204907867e-01
1.531168112041890739e-01
1.531396728721794442e-01
1.531537996690099379e-01
1.531646591012243430e-01
1.531830574892963370e-01
1.532033822337974249e-01
1.532135508210095698e-01
1.532446193500490716e-01
1.532467051538789482e-01
1.532582287369634866e-01
1.532859761015929467e-01
1.532914429810869339e-01
1.533070841118541749e-01
1.533219039496180880e-01
1.533402842493352680e-01
1.533534659081630114e-01
1.533632151938546517e-01
1.533791091616700797e-01
1.533956643374764228e-01
1.534129121089927161e-01
1.534375811331850081e-01
1.534437648017076827e-01
1.534619576828301635e-01
1.534741619447282934e-01
1.534900131049998229e-01
1.534993377389302638e-01
1.535265737672327768e-01
1.535452215265932230e-01
1.535566907789632785e-01
1.535678688450500262e-01
1.535876424177157196e-01
1.536113287422417040e-01
1.536196191129752808e-01
1.536402843051016820e-01
1.536589320265749348e-01
1.536597688706212161e-01
1.536695348061744570e-01
1.536876914042327180e-01
1.537055822283661111e-01
1.537289320585256691e-01
1.537579502277122701e-01
1.537617974697987333e-01
1.537862853104255412e-01
1.538105412705466635e-01
1.538185109593294131e-01
1.538504726032964842e-01
1.538545419676049519e-01
1.538604930665308235e-01
1.538800257122686088e-01
1.539071980921539740e-01
1.539140337172425488e-01
1.539378221820184578e-01
1.539534848997917149e-01
1.539695611203783510e-01
1.539864981095067642e-01
1.539952581011325705e-01
1.540154467700567409e-01
1.540286041304471665e-01
1.540400121736261729e-01
1.540551040276186279e-01
1.540816302978316732e-01
1.540965518101391485e-01
1.541096846427414957e-01
1.541262291984313304e-01
1.541528506257908715e-01
1.541726949290492255e-01
1.541747413522828181e-01
1.541822511928447881e-01
1.542224035640776814e-01
1.542341239294093280e-01
1.542528869218281473e-01
1.542653821586154606e-01
1.542956361653259889e-01
1.543132189336257620e-01
1.543247173243917358e-01
1.543352267446289616e-01
1.543521411949689282e-01
1.543687503535646210e-01
1.543839124539467256e-01
1.543996120486937351e-01
1.544054351417367688e-01
1.544263212750180414e-01
1.544365656564303246e-01
1.544507473210705029e-01
1.544677609655599748e-01
1.544753021775334134e-01
1.545015634853275088e-01
1.545178099856548415e-01
1.545476957925921435e-01
1.545564614109623536e-01
1.545701248238738890e-01
1.545751951325395890e-01
1.545890504195420179e-01
1.546155883202428583e-01
1.546212602882782172e-01
1.546502145670178296e-01
1.546601021908958762e-01
1.546736586637543209e-01
1.546853566828667037e-01
1.547049212699521670e-01
1.547103779610677354e-01
1.547309008464548552e-01
1.547428678027281679e-01
1.547688128489613790e-01
1.547753760350559227e-01
1.547951533040354266e-01
1.548012008725288546e-01
1.548330126960048014e-01
1.548511632829497331e-01
1.548743921550849167e-01
1.548888867100970956e-01
1.548944679473489017e-01
1.549126520021720244e-01
1.549263026690145817e-01
1.549377209600485972e-01
1.549644491895599274e-01
1.549897448679056211e-01
1.549957779903997634e-01
1.550169953326059891e-01
1.550250088380077940e-01
1.550372238552132353e-01
1.550497381253224671e-01
1.550746680097293551e-01
1.550785697544740382e-01
1.550939778822470472e-01
1.551179167208510123e-01
1.551267022049290789e-01
1.551392191680757704e-01
1.551559159138390931e-01
1.551684665951072462e-01
1.552031607803643909e-01
1.552157743794130296e-01
1.552369913368601417e-01
1.552542366693264730e-01
1.552701661654337650e-01
1.552758312719539902e-01
1.552926691921864832e-01
1.553019885981214432e-01
1.553176850242217744e-01
1.553282063392680823e-01
1.553585112165293269e-01
1.553716883955867933e-01
1.553902777438408433e-01
1.554061123016240442e-01
1.554194905170482310e-01
1.554513337102267911e-01
1.554640612103475594e-01
1.554714307314341570e-01
1.554960570734857939e-01
1.555028747417596668e-01
1.555193381569315858e-01
1.555391949946064445e-01
1.555576797461948879e-01
1.555700869275709608e-01
1.555748284754187027e-01
1.555958190331884761e-01
1.556146953117264475e-01
1.556376469785288319e-01
1.556601414866627398e-01
1.556716951851555564e-01
1.556796132913898512e-01
1.556986006520487686e-01
1.557127021140841672e-01
1.557387207124550366e-01
1.557638089942651183e-01
1.557685208781416364e-01
1.557813231706982604e-01
1.557962616422300939e-01
1.558076630330978429e-01
1.558248958656941463e-01
1.558371082922063167e-01
1.558597246934476099e-01
1.558660603161178271e-01
1.558936341480678944e-01
1.559012419019323858e-01
1.559340312555438368e-01
1.559412330679991743e-01
1.559594038575291552e-01
1.559778296158320088e-01
1.559876127007451818e-01
1.560054032610360131e-01
1.560146107206976107e-01
1.560284643570829521e-01
1.560585926015576330e-01
1.560750579313099906e-01
1.560772450833328717e-01
1.560955985205312313e-01
1.561234547540026885e-01
1.561619823002988183e-01
1.561679122094516425e-01
1.561812812451677246e-01
1.561945084706972131e-01
1.562184404393962556e-01
1.562272874106901965e-01
1.562550801657921484e-01
1.562634493895710963e-01
1.562736175268942818e-01
1.562852617167740932e-01
1.563239529690026997e-01
1.563353475235219614e-01
1.563468624636852322e-01
1.563642224110999290e-01
1.563941294593683695e-01
1.564108611598627463e-01
1.564167389139715092e-01
1.564365532426916228e-01
1.564489821634064137e-01
1.564577595231204654e-01
1.564671862119849655e-01
1.564875357741385975e-01
1.565020026867920411e-01
1.565170489536109599e-01
1.565262048730794997e-01
1.565506050772922930e-01
1.565572081052709619e-01
1.565758312742785985e-01
1.565964552799852805e-01
1.566254820664051417e-01
1.566344653183084912e-01
1.566520852152140098e-01
1.566638881480937329e-01
1.566756219640030312e-01
1.566976579914512446e-01
1.567125693230745909e-01
1.567191632843339955e-01
1.567346929974764991e-01
1.567819398874640280e-01
1.567952539702953119e-01
1.568005342347728037e-01
1.568146829272721310e-01
1.568259932807483659e-01
1.568520651184254766e-01
1.568751340678924411e-01
1.568985944234628227e-01
1.569053518678362180e-01
1.569106861461475599e-01
1.569268606582374104e-01
1.569455839416977194e-01
1.569611569856312894e-01
1.569799412373287240e-01
1.570175998829080877e-01
1.570191954091175179e-01
1.570403111967426102e-01
1.570576375158612703e-01
1.570596878360542847e-01
1.570811105350410353e-01
1.570984621139680515e-01
1.571087731282443389e-01
1.571232336378818872e-01
1.571314263698253555e-01
1.571445762282490666e-01
1.571675465317559639e-01
1.571804098217579049e-01
1.571950264538760078e-01
1.572146754764068288e-01
1.572183685324293756e-01
1.572532458027574020e-01
1.572781394973252200e-01
1.572926693601753301e-01
1.573156559637480245e-01
1.573281206149989009e-01
1.573370098036894760e-01
1.573548561428191883e-01
1.573804324303077484e-01
1.573975766110393137e-01
1.574083830986265364e-01
1.574214455756799413e-01
1.574343653024365408e-01
1.574451044541723688e-01
1.574520298372559801e-01
1.574741012623467329e-01
1.574922477929107667e-01
1.575034943380251851e-01
1.575257619632619011e-01
1.575560150932544534e-01
1.575641786106947162e-01
1.575768082399153225e-01
1.576089144979344048e-01
1.576120352292152971e-01
1.576390583156585534e-01
1.576510956661130169e-01
1.576622938216074021e-01
1.576637219585144134e-01
1.576798827650108814e-01
1.577165317132008249e-01
1.577374112450706800e-01
1.577468031040825114e-01
1.577551446895407161e-01
1.577921221164879650e-01
1.578020308756128420e-01
1.578251742463213647e-01
1.578366079733586336e-01
1.578520354749999854e-01
1.578622911390040184e-01
1.578845173699975346e-01
1.578975664050827898e-01
1.579174996846700596e-01
1.579181705609158937e-01
1.579348947526330593e-01
1.579478464751886135e-01
1.579715852754680072e-01
1.579979194309195645e-01
1.580246448351026456e-01
1.580360039404792860e-01
1.580449226076504066e-01
1.580665598468794508e-01
1.580754006020306246e-01
1.580804196258550065e-01
1.580865119705870958e-01
1.581175640959167628e-01
1.581384887801196015e-01
1.581592794074498376e-01
1.581650489388592984e-01
1.581971404611740573e-01
1.582258899280348796e-01
1.582387951412431160e-01
1.582714119152164867e-01
1.582831396812413027e-01
1.582915913944412667e-01
1.583068740217315473e-01
1.583231019318645516e-01
1.583448398366927301e-01
1.583588242269955426e-01
1.583729837682699704e-01
1.583779694273150795e-01
1.583897394258571567e-01
1.584166347948570697e-01
1.584360573967547037e-01
1.584441973387958891e-01
1.584674232339961519e-01
1.584726810078563308e-01
1.585054341462414085e-01
1.585140202939248621e-01
1.585299397644222008e-01
1.585570361756980517e-01
1.585707295244127013e-01
1.585851615052460972e-01
1.586022735568850539e-01
1.586065089644103088e-01
1.586344781867683462e-01
1.586448128947350322e-01
1.586575289267144195e-01
1.586796547264754387e-01
1.586970052193281688e-01
1.587132416857287565e-01
1.587212899594219739e-01
1.587274522837210933e-01
1.587486154690592177e-01
1.587594465787530718e-01
1.587800350992814580e-01
1.588097945450859805e-01
1.588306566104821793e-01
1.588514269472586782e-01
1.588617431779441591e-01
1.588805610457619810e-01
1.588946761356723192e-01
1.589064153029091098e-01
1.589484523204408029e-01
1.589499104693825049e-01
1.589808871353232123e-01
1.590032932945970590e-01
1.590165663929456463e-01
1.590316578990088048e-01
1.590435645417182520e-01
1.590612615065078450e-01
1.590875901022428263e-01
1.591122780392158487e-01
1.591157823627163959e-01
1.591288277457525990e-01
1.591470853000191421e-01
1.591603013252008703e-01
1.591726431041108336e-01
1.592006040510228204e-01
1.592104841222782841e-01
1.592361544696163644e-01
1.592590403814103661e-01
1.592755980094114898e-01
1.592854123314175196e-01
1.593031872561240236e-01
1.593061559177954001e-01
1.593215972398291935e-01
1.593438602181452279e-01
1.593549166396563965e-01
1.593806776228717248e-01
1.593973273934093937e-01
1.594130918399839225e-01
1.594506811194775220e-01
1.594651413569118104e-01
1.594728532197935977e-01
1.594871070483346309e-01
1.594930494058505177e-01
1.595101731411618928e-01
1.595505182417064627e-01
1.595598363425288491e-01
1.595675365159937020e-01
1.595790269858164412e-01
1.596097622678833705e-01
1.596190864854824532e-01
1.596389525398647091e-01
1.596624031931000443e-01
1.596725973851517710e-01
1.596995665629003525e-01
1.597123209683309342e-01
1.597166131120705268e-01
1.597387356478811027e-01
1.597656927691467055e-01
1.597763002594544401e-01
1.597834454766399181e-01
1.598083760061479452e-01
1.598118144883726166e-01
1.598302166765629417e-01
1.598517737138046568e-01
1.598605045478151410e-01
1.598794782675418968e-01
1.599053738035856043e-01
1.599306661572876820e-01
1.599359964609793905e-01
1.599438423045702606e-01
1.599535664791152945e-01
1.599968639438540952e-01
1.600216010207785033e-01
1.600304563028110971e-01
1.600385785150069684e-01
1.600643202963791811e-01
1.600773003825760599e-01
1.600873406656643794e-01
1.600968476948200214e-01
1.601133933388942387e-01
1.601373845794344941e-01
1.601511433190622169e-01
1.601688846982468051e-01
1.601990593862865908e-01
1.601997613567856527e-01
1.602189528605587610e-01
1.602409351786048819e-01
1.602471823493301639e-01
1.602764453051654936e-01
1.602784300723495425e-01
1.603123161773730709e-01
1.603262837784719674e-01
1.603632974734877092e-01
1.603794890721897959e-01
1.603947850928773566e-01
1.604140958288430840e-01
1.604313923460707891e-01
1.604355350537473579e-01
1.604488933818110641e-01
1.604571344094748442e-01
1.604705883873169259e-01
1.604946291271898695e-01
1.605147330191611932e-01
1.605377610175995895e-01
1.605617927638855469e-01
1.605668229659894530e-01
1.605970494008482907e-01
1.606193337018556044e-01
1.606257510573311231e-01
1.606513388699168932e-01
1.606695044147777862e-01
1.606924908547279762e-01
1.607012607547368410e-01
1.607031653618499201e-01
1.607226756349076635e-01
1.607559431011987838e-01
1.607691787843357756e-01
1.607811953165863561e-01
1.607851557990233049e-01
1.608215640545117009e-01
1.608398167275738588e-01
1.608496300138547719e-01
1.608657698097065714e-01
1.608769402589489417e-01
1.608884075878196374e-01
1.609144914656709391e-01
1.609252366451570659e-01
1.609285162374226030e-01
1.609597388086860259e-01
1.609741429424739745e-01
1.610084333559196890e-01
1.610157554425517001e-01
1.610313818005761899e-01
1.610433408952452461e-01
1.610683708727383978e-01
1.610709180104397120e-01
1.610843881547143752e-01
1.611009545973863810e-01
1.611194051656061887e-01
1.611254837781067040e-01
1.611469397531457570e-01
1.611857114865483109e-01
1.611982553928956174e-01
1.612021073932299875e-01
1.612099161078477949e-01
1.612221771472522325e-01
1.612283737829242058e-01
1.612740102606916026e-01
1.612914929779819539e-01
1.613012173246900494e-01
1.613163789110462210e-01
1.613310800635890385e-01
1.613613780797324981e-01
1.613841525326045190e-01
1.613963758584650021e-01
1.614268699223337378e-01
1.614279695815178939e-01
1.614478436817046170e-01
1.614632440369921929e-01
1.614886343407662128e-01
1.614991375366854331e-01
1.615124681057087952e-01
1.615168321764819948e-01
1.615356772824569354e-01
1.615601271572264519e-01
1.615766467137110252e-01
1.616059397871870140e-01
1.616147784427397482e-01
1.616199677473252883e-01
1.616382278875677092e-01
1.616669735922067752e-01
1.616889516345524358e-01
1.617236548539096597e-01
1.617335889473557886e-01
1.617479957888014463e-01
1.617532707141043913e-01
1.617783502256971429e-01
1.617979699859494191e-01
1.618039108215981181e-01
1.618146382208424106e-01
1.618338443454763742e-01
1.618585661359656647e-01
1.618744600772406006e-01
1.618865410306350450e-01
1.619066773276069404e-01
1.619105782941988037e-01
1.619552430527836928e-01
1.619596025505974923e-01
1.619876762521343938e-01
1.620055451652416267e-01
1.620253350077278109e-01
1.620277321358168932e-01
1.620621078769539647e-01
1.620814360251012221e-01
1.620953157519076648e-01
1.621295875463147906e-01
1.621382827667413595e-01
1.621540058875548529e-01
1.621754164594318426e-01
1.621822790032078077e-01
1.622132922558749413e-01
1.622185820037767012e-01
1.622263202521304071e-01
1.622445343491225045e-01
1.622561917052937064e-01
1.622803988668356512e-01
1.623121318979293681e-01
1.623202026348239957e-01
1.623295262012162676e-01
1.623628530777498358e-01
1.623681391248485428e-01
1.623979806759284772e-01
1.624077776243196269e-01
1.624134178258655470e-01
1.624306719513025077e-01
1.624456831782591926e-01
1.624543658089798726e-01
1.624811709181884778e-01
1.624932476286254923e-01
1.625276815452815771e-01
1.625290619235774114e-01
1.625429705945386494e-01
1.625802188222946199e-01
1.625857376988663061e-01
1.625975057485140596e-01
1.626196006789234483e-01
1.626220921717972390e-01
1.626336981847867902e-01
1.626554642137948981e-01
1.626680357602472982e-01
1.626713132753073721e-01
1.626997857814795889e-01
1.627333875284364684e-01
1.627430107174465679e-01
1.627669385270656410e-01
1.628006036912728050e-01
1.628226217525510777e-01
1.628545247295024589e-01
1.628595693280828205e-01
1.628670963362308099e-01
1.628965349729564194e-01
1.629120633691173992e-01
1.629258433298029773e-01
1.629380346177444761e-01
1.629516717218745248e-01
1.629651480904806271e-01
1.629986767417971882e-01
1.630207929805063127e-01
1.630316125395434579e-01
1.630429875373757276e-01
1.630813858796454352e-01
1.630855067267267255e-01
1.631050721711444496e-01
1.631128400220322461e-01
1.631289477647502317e-01
1.631435835623830100e-01
1.631503117762075350e-01
1.631968586944372301e-01
1.632040810378080353e-01
1.632317376103709083e-01
1.632515499318187291e-01
1.632613109063603685e-01
1.632662314492828726e-01
1.632951337249221591e-01
1.633299264462610423e-01
1.633355197874402642e-01
1.633540116513164664e-01
1.633687847838903306e-01
1.633746348346942767e-01
1.633978613196532259e-01
1.634224469231709276e-01
1.634387951867335986e-01
1.634503437302713968e-01
1.634645911709636246e-01
1.634937582021355751e-01
1.635292266437533004e-01
1.635423857536132397e-01
1.635473003261009306e-01
1.635623409876559853e-01
1.635728189530408216e-01
1.636174160950727985e-01
1.636332333402593098e-01
1.636533010664529830e-01
1.636691717753234743e-01
1.636794239459942735e-01
1.636970273290358491e-01
1.637072911578372758e-01
1.637267033350334744e-01
1.637349994386249619e-01
1.637482080510222482e-01
1.637579739883085472e-01
1.637913581627963855e-01
1.638239213664494653e-01
1.638410800550235136e-01
1.638630067742098406e-01
1.638748642982547077e-01
1.638895925996230463e-01
1.638960751222807155e-01
1.639231634160799866e-01
1.639593696944757761e-01
1.639683495309837147e-01
1.640090223531880942e-01
1.640104523410180759e-01
1.640178087119457118e-01
1.640265587300976380e-01
1.640527247520177090e-01
1.640722556643609553e-01
1.640782788919267765e-01
1.641070257818892930e-01
1.641168659759656423e-01
1.641212198277791079e-01
1.641420798993963870e-01
1.641580519036113239e-01
1.641692975548362243e-01
1.641915045963669995e-01
1.641959762367422027e-01
1.642146366244320310e-01
1.642363830319105156e-01
1.642424465822575064e-01
1.642783859814133107e-01
1.642801681056526575e-01
1.643015193270187524e-01
1.643386121385016496e-01
1.643584647026837264e-01
1.643635421673906305e-01
1.643733544105993594e-01
1.643941553476676032e-01
1.644015536975091951e-01
1.644413018696438966e-01
1.644526189063533761e-01
1.644640723799764004e-01
1.644751313024809813e-01
1.645096447225652958e-01
1.645250441247387285e-01
1.645341041102202362e-01
1.645523244281253405e-01
1.645631004655789820e-01
1.645822165835956197e-01
1.646005040388765495e-01
1.646282120540241700e-01
1.646288009694986121e-01
1.646685764801340546e-01
1.646805496161349303e-01
1.647229319649617940e-01
1.647240736984879050e-01
1.647412936311958842e-01
1.647620828221805223e-01
1.647760758290378047e-01
1.647821847767738657e-01
1.648046239788306666e-01
1.648223053540916472e-01
1.648327967672644223e-01
1.648573983220889549e-01
1.648598933229032393e-01
1.648768822201697182e-01
1.648975896208464964e-01
1.649154084239193852e-01
1.649394897293394169e-01
1.649479722954361183e-01
1.649709250839342389e-01
1.650069706793675928e-01
1.650277634339793464e-01
1.650389729267239258e-01
1.650493936057664257e-01
1.650689977855430701e-01
1.650877461588004524e-01
1.651085096334918290e-01
1.651364315841108432e-01
1.651500350561385111e-01
1.651667892775911528e-01
1.651965442879371748e-01
1.652086350921465052e-01
1.652144888009167700e-01
1.652339576704756063e-01
1.652415975884728438e-01
1.652611278967975328e-01
1.652971992692975900e-01
1.653156493801745119e-01
1.653195282374352315e-01
1.653452275198558641e-01
1.653727819407350697e-01
1.654049799459509917e-01
1.654076923664015153e-01
1.654304091987405245e-01
1.654573471826797371e-01
1.654730581567691039e-01
1.654935251612575930e-01
1.655050374563187265e-01
1.655167046882735082e-01
1.655337500998086964e-01
1.655560145983593912e-01
1.655759625683221326e-01
1.655850839325390123e-01
1.656135130543649470e-01
1.656308872623527551e-01
1.656362119487856388e-01
1.656448435035446365e-01
1.656504746122951510e-01
1.656706287165426450e-01
1.656869710705839993e-01
1.657024033062423629e-01
1.657152335848833258e-01
1.657491133464853994e-01
1.657742870165570537e-01
1.657927504988365164e-01
1.658154033749353329e-01
1.658304562300320639e-01
1.658459813548442408e-01
1.658564358170192543e-01
1.658797113830586811e-01
1.658908507308127223e-01
1.659241798573843352e-01
1.659293864802801055e-01
1.659501682133726064e-01
1.659587458994576381e-01
1.659767993366131345e-01
1.660125369078886970e-01
1.660299112291699908e-01
1.660431366440770495e-01
1.660526105649398620e-01
1.660814374851214970e-01
1.661004222392979957e-01
1.661065632620692956e-01
1.661291691191850717e-01
1.661440985164685524e-01
1.661647371514212712e-01
1.661801429268436880e-01
1.662063657776389758e-01
1.662261094951734686e-01
1.662390266934378191e-01
1.662559795869878454e-01
1.662798235183075568e-01
1.663041531507601922e-01
1.663144036556118976e-01
1.663272467923133102e-01
1.663352206915897913e-01
1.663519563924020228e-01
1.663777438817589105e-01
1.664020424358810812e-01
1.664245689416530283e-01
1.664397481503697707e-01
1.664594080100881279e-01
1.664673288280645314e-01
1.664896680868291345e-01
1.665063520045135248e-01
1.665201956582245679e-01
1.665329669168604809e-01
1.665529647538116498e-01
1.665708874896872360e-01
1.665872676512961670e-01
1.666116664503132228e-01
1.666211041816369476e-01
1.666502667320841069e-01
1.666732703641214952e-01
1.666929641580099375e-01
1.667448743525686838e-01
1.667501840133875368e-01
1.667564199251908574e-01
1.667705183021955251e-01
1.667800614755771682e-01
1.667915357966382461e-01
1.668148959235710715e-01
1.668381115140669668e-01
1.668508488362123177e-01
1.668704573393359203e-01
1.668751239260017893e-01
1.669074187841235735e-01
1.669183237242143902e-01
1.669260573672029513e-01
1.669542480619514158e-01
1.669830010564807288e-01
1.670019381874567332e-01
1.670300277307083525e-01
1.670352320847601768e-01
1.670531726290558905e-01
1.670719751227167094e-01
1.670775791878591487e-01
1.670933687651554589e-01
1.671281258673980585e-01
1.671401997688636287e-01
1.671617275438535555e-01
1.671943360732686679e-01
1.672088515970937550e-01
1.672341081802448115e-01
1.672490387727837424e-01
1.672629734938315682e-01
1.672704602042611177e-01
1.672875191609584089e-01
1.673079730196898041e-01
1.673211616827022241e-01
1.673555076337586156e-01
1.673670749465927532e-01
1.673790311714771217e-01
1.673978144303848170e-01
1.674294278302999595e-01
1.674527101225172787e-01
1.674762236818538308e-01
1.674900893111716527e-01
1.674933873553807739e-01
1.675326379935692667e-01
1.675484407579153068e-01
1.675672649872647080e-01
1.675787975879785563e-01
1.676022275028430375e-01
1.676169751162320254e-01
1.676255172782555314e-01
1.676332687634441432e-01
1.676647549000608306e-01
1.676748871810820884e-01
1.676997476416127730e-01
1.677037273448286903e-01
1.677203582289993888e-01
1.677491207484093638e-01
1.677824842055987142e-01
1.677929117163826089e-01
1.678048622248918265e-01
1.678323408634417313e-01
1.678497857014689676e-01
1.678592035710235186e-01
1.678826716419375420e-01
1.679021701421387069e-01
1.679131868422497620e-01
1.679454261883658872e-01
1.679782712384899623e-01
1.679918124449821248e-01
1.680091873914104639e-01
1.680172032797632720e-01
1.680413830390633523e-01
1.680615100447165333e-01
1.680738195683509351e-01
1.680811230408759127e-01
1.680889225709253365e-01
1.681049292644358206e-01
1.681301021025639608e-01
1.681389019664352724e-01
1.681553121433395082e-01
1.681785524687698374e-01
1.682170923569564769e-01
1.682576088551059335e-01
1.682655733649709995e-01
1.682828238961068812e-01
1.682962055081795305e-01
1.683049529911009312e-01
1.683096374626699143e-01
1.683422203297931796e-01
1.683693503531005220e-01
1.683818446044833550e-01
1.683883248634022167e-01
1.684165415290061474e-01
1.684426334662497693e-01
1.684484988922540505e-01
1.684894378559695927e-01
1.684959735476121434e-01
1.685205380205008763e-01
1.685399285418744397e-01
1.685602038039034078e-01
1.685743259464386190e-01
1.685848128182404482e-01
1.686085038132623670e-01
1.686389127534618781e-01
1.686405238881164004e-01
1.686665925614679873e-01
1.686999279625132631e-01
1.687089848606527775e-01
1.687305878205110354e-01
1.687371777518694715e-01
1.687672013528652704e-01
1.687778241057014683e-01
1.687794899073047916e-01
1.688089617167929379e-01
1.688512658955599877e-01
1.688663374419687724e-01
1.688951411392855539e-01
1.689079415192109579e-01
1.689282873300831933e-01
1.689325441957659768e-01
1.689511094227076904e-01
1.689749981636302634e-01
1.689980201346167332e-01
1.690001929517942481e-01
1.690191370985220098e-01
1.690492986751749305e-01
1.690634920578345524e-01
1.690805448205727202e-01
1.691277565605737720e-01
1.691413893483895148e-01
1.691534649478356189e-01
1.691833077334496949e-01
1.691988781807420295e-01
1.692096501507059370e-01
1.692272116527849812e-01
1.692360205278982122e-01
1.692542118056864497e-01
1.692750738567582736e-01
1.692919210342065939e-01
1.693061697976913638e-01
1.693308212823351200e-01
1.693510802826306283e-01
1.693791049654883585e-01
1.694098155323083832e-01
1.694207362761252500e-01
1.694273876007065249e-01
1.694442462447607323e-01
1.694598699807159936e-01
1.694856052828851434e-01
1.695001872422073341e-01
1.695201069305491415e-01
1.695368102876084748e-01
1.695468056921625721e-01
1.695802336359580331e-01
1.695861870089558909e-01
1.696025671788105038e-01
1.696298379962460912e-01
1.696542135291944087e-01
1.696707360719053037e-01
1.696842711209318177e-01
1.696997339069718502e-01
1.697217335208415778e-01
1.697495269420253305e-01
1.697560220287669952e-01
1.697649916235074996e-01
1.698033189713444302e-01
1.698219856431792962e-01
1.698485292189189644e-01
1.698660984591045531e-01
1.698670810381293084e-01
1.698876127300947281e-01
1.699024990210757369e-01
1.699203500767215158e-01
1.699512424394174492e-01
1.699596691885956190e-01
1.699631074839497713e-01
1.699917762471198635e-01
1.700050042129903627e-01
1.700197465924000451e-01
1.700712725922350899e-01
1.700762828795980841e-01
1.700856584741317623e-01
1.701094267068993249e-01
1.701269397940296524e-01
1.701532724347345482e-01
1.701590421230156358e-01
1.701707915043614294e-01
1.701983361745986745e-01
1.702260506349588254e-01
1.702389000299125432e-01
1.702606090157970931e-01
1.702747511651090950e-01
1.702919408739957396e-01
1.703077035781297988e-01
1.703283928474322861e-01
1.703358522796790120e-01
1.703466719544275421e-01
1.703807476096482199e-01
1.704007158941445721e-01
1.704086692375925138e-01
1.704472185058990008e-01
1.704770219363448969e-01
1.705039370443656721e-01
1.705261296705335994e-01
1.705450638946380826e-01
1.705506930637212260e-01
1.705557399506881233e-01
1.705806050870777302e-01
1.705974798069352927e-01
1.706324821315475249e-01
1.706584377248611117e-01
1.706760636432425593e-01
1.706921570576715452e-01
1.707033818808474379e-01
1.707183196102505796e-01
1.707383860869146619e-01
1.707572013777405862e-01
1.707783768753081688e-01
1.707821842741064078e-01
1.708051788259360992e-01
1.708333306523475148e-01
1.708460190562856029e-01
1.708661796749472717e-01
1.708754763033546453e-01
1.708969804251168068e-01
1.709149824494605729e-01
1.709248604079001699e-01
1.709562739518470376e-01
1.709738582490343273e-01
1.709930960330121597e-01
1.710133112497898566e-01
1.710465770836909760e-01
1.710668135939849011e-01
1.710767765522760997e-01
1.710996146598400824e-01
1.711189260272977242e-01
1.711462018023424680e-01
1.711704158855227309e-01
1.711866470082848424e-01
1.711937789598891313e-01
1.712111512934930135e-01
1.712314024475896646e-01
1.712355944342885405e-01
1.712621995534769903e-01
1.712680930532642920e-01
1.712961245586592240e-01
1.713081521926911321e-01
1.713527792411054795e-01
1.713623169868846996e-01
1.714018438621931484e-01
1.714121830433423255e-01
1.714335732284765768e-01
1.714436563478253239e-01
1.714504809774829996e-01
1.714868272002921801e-01
1.714896589630407475e-01
1.715240036778770683e-01
1.715395756745912714e-01
1.715573194559037451e-01
1.716007167632895847e-01
1.716030078616039845e-01
1.716095727786621228e-01
1.716276355563198242e-01
1.716578338383550895e-01
1.716738485132409120e-01
1.716875454081170371e-01
1.717042254166240567e-01
1.717151232139314532e-01
1.717403347791191526e-01
1.717618070322200485e-01
1.717713567274104514e-01
1.717922796050641021e-01
1.718093865888474236e-01
1.718474790046337630e-01
1.718522971128477739e-01
1.718683695325612937e-01
1.718934296232626502e-01
1.719100518955001267e-01
1.719381784156938653e-01
1.719501978132559894e-01
1.719633336606427587e-01
1.719757214580819871e-01
1.719939966214152349e-01
1.720053908010995558e-01
1.720422812826107317e-01
1.720582206951260518e-01
1.720814220336536748e-01
1.721088753422795881e-01
1.721291274358792700e-01
1.721521050327471380e-01
1.721669697447644753e-01
1.721839524299426105e-01
1.721931142143365845e-01
1.722064774353451733e-01
1.722328494138742894e-01
1.722577738888267929e-01
1.722639098648403033e-01
1.723038258995249206e-01
1.723078153523269207e-01
1.723202158156853514e-01
1.723378691439260701e-01
1.723842789037694501e-01
1.723878129397131143e-01
1.724062170550641482e-01
1.724221359316964741e-01
1.724365811639850254e-01
1.724696467179371862e-01
1.724879081275048631e-01
1.725156196150068877e-01
1.725276437932690698e-01
1.725355014573136114e-01
1.725506890690370332e-01
1.725683194346833704e-01
1.725926981983412767e-01
1.726047748595971876e-01
1.726216345959470932e-01
1.726440742917563775e-01
1.726571742235789575e-01
1.726603875762711127e-01
1.726747999188515403e-01
1.727142330911242696e-01
1.727456106416362380e-01
1.727690422969952455e-01
1.727839569073485460e-01
1.727964124036054372e-01
1.728468269187682926e-01
1.728589949830002803e-01
1.728701171113317669e-01
1.728727654710294770e-01
1.728924627619746746e-01
1.729386035758756490e-01
1.729530575329242814e-01
1.729683958344744865e-01
1.729868542172811052e-01
1.730066850995317096e-01
1.730237115295161221e-01
1.730363697922527311e-01
1.730680273443161443e-01
1.730973478445791414e-01
1.731336122176786452e-01
1.731390284323220952e-01
1.731494796526268920e-01
1.731749635116382469e-01
1.731863776755584450e-01
1.732045026589240089e-01
1.732144393551189321e-01
1.732256278917752579e-01
1.732516066667081356e-01
1.732557818840366748e-01
1.733028369752715458e-01
1.733273959279199583e-01
1.733366649212282340e-01
1.733566967252207491e-01
1.733980065513661684e-01
1.734110698714042553e-01
1.734174069042067612e-01
1.734525564851883694e-01
1.734608360189364151e-01
1.734697786901239769e-01
1.734895504687746781e-01
1.734910368240642486e-01
1.735221395022936708e-01
1.735426068026700297e-01
1.735695453155336465e-01
1.735896707741618195e-01
1.735992668626508140e-01
1.736289446493533006e-01
1.736431273979078260e-01
1.736559334731558879e-01
1.736735090588356623e-01
1.736967381904408469e-01
1.737106520462193826e-01
1.737339436575943696e-01
1.737600669559216104e-01
1.737665002395652469e-01
1.737873120403261584e-01
1.738079982527361289e-01
1.738144988032193639e-01
1.738410481326027601e-01
1.738670476939322973e-01
1.738965269822833060e-01
1.739264988957671676e-01
1.739511070218534572e-01
1.739697201074578703e-01
1.739888950374198218e-01
1.739932377310303147e-01
1.740090009112932323e-01
1.740404035187603227e-01
1.740519154648378919e-01
1.740846512055261863e-01
1.740960399221160859e-01
1.741141878110785135e-01
1.741572065664528934e-01
1.741731438567070134e-01
1.741965413171862043e-01
1.742199086651489148e-01
1.742378064011704808e-01
1.742954667786701384e-01
1.743005108344495846e-01
1.743166788090265151e-01
1.743350516704949005e-01
1.743428933888745980e-01
1.743587215742874452e-01
1.743698115617065003e-01
1.743931897043118351e-01
1.744079835029145875e-01
1.744329434786340283e-01
1.744534828566955964e-01
1.744818935259868087e-01
1.744936944925158384e-01
1.745095929296555659e-01
1.745483072369289346e-01
1.745561778448752599e-01
1.745677699534426419e-01
1.745835859170677962e-01
1.746208156352908047e-01
1.746730281064752810e-01
1.746785496036474261e-01
1.746943696921985367e-01
1.747165570518539601e-01
1.747304653126861562e-01
1.747488638368672742e-01
1.747675519162836810e-01
1.747808945051009255e-01
1.748037925730854258e-01
1.748215430941119641e-01
1.748252605660003955e-01
1.748520057814090811e-01
1.748646011263605415e-01
1.748888132601146839e-01
1.749017637695365890e-01
1.749302480733881393e-01
1.749474913486021022e-01
1.749569076139021462e-01
1.749647008112568680e-01
1.750149075460288306e-01
1.750401058047994507e-01
1.750509182802248986e-01
1.750614550838626160e-01
1.750728989041111516e-01
1.751093943658909580e-01
1.751212420606014786e-01
1.751407071334168397e-01
1.751541798285753959e-01
1.751749986122750347e-01
1.751811531628249541e-01
1.751927990605196550e-01
1.752048994917540514e-01
1.752237769513888543e-01
1.752497329197871823e-01
1.752665925550139225e-01
1.753050033442538624e-01
1.753237208913027700e-01
1.753563241267583339e-01
1.753760219808688237e-01
1.753902135496519521e-01
1.754011441306992936e-01
1.754326980270278780e-01
1.754553004497775848e-01
1.754590346493307695e-01
1.754821316794682451e-01
1.754967197309583171e-01
1.755171287955866744e-01
1.755442427891494295e-01
1.755610394452454259e-01
1.756017756123317008e-01
1.756112704045868500e-01
1.756246711418262829e-01
1.756661064773382130e-01
1.756807148058197598e-01
1.757075616297060772e-01
1.757182915594483474e-01
1.757446366396564486e-01
1.757543561580217073e-01
1.757957837837677006e-01
1.758063597090863128e-01
1.758219168138995259e-01
1.758405870987482245e-01
1.758576681277414511e-01
1.758904910160471458e-01
1.759023628900157066e-01
1.759266188388463603e-01
1.759443757818150988e-01
1.759677186172169394e-01
1.759777450587871050e-01
1.760059066075729262e-01
1.760141211529555605e-01
1.760451598665898065e-01
1.760517599571795322e-01
1.760769257022331558e-01
1.760907938310886101e-01
1.761051470271333130e-01
1.761271942057798801e-01
1.761314860992027054e-01
1.761777975252230011e-01
1.761862162080551353e-01
1.761981347533148612e-01
1.762178237182219775e-01
1.762385753210570227e-01
1.762830766804409088e-01
1.763023585314310582e-01
1.763095806197570448e-01
1.763227670495693955e-01
1.763459959633694174e-01
1.763624036412524410e-01
1.764043589526672617e-01
1.764202894711104919e-01
1.764317622191953761e-01
1.764552993745684417e-01
1.764690737638423546e-01
1.765030816928402357e-01
1.765151506911473711e-01
1.765444313110643426e-01
1.765614535775268390e-01
1.766001310803986812e-01
1.766175379531216838e-01
1.766448956557710726e-01
1.766577947088363576e-01
1.766814925763003363e-01
1.766966657270940266e-01
1.767110734940495198e-01
1.767205978485836271e-01
1.767356167605899087e-01
1.767515078047005028e-01
1.767632564423126662e-01
1.767766467523924634e-01
1.768086945783430286e-01
1.768125051625036304e-01
1.768392003440942828e-01
1.768660762818070054e-01
1.769018329737612194e-01
1.769073968504011884e-01
1.769415644142062760e-01
1.769644374408721466e-01
1.769750006436217049e-01
1.769938518084973045e-01
1.770096843230737349e-01
1.770407363227572972e-01
1.771047205178368222e-01
1.771078803813304625e-01
1.771317439534337290e-01
1.771646919937625575e-01
1.771663005436394656e-01
1.771863928882622674e-01
1.772096619618784286e-01
1.772347781910373343e-01
1.772417419930973903e-01
1.772680908052449156e-01
1.772840715079332941e-01
1.773100971449443342e-01
1.773331286293303166e-01
1.773423129872058746e-01
1.773645662899282494e-01
1.773790050390905981e-01
1.774032088297207155e-01
1.774269269807071114e-01
1.774672609519238331e-01
1.774798851009141143e-01
1.774842249194968358e-01
1.775056441035729460e-01
1.775228499209818844e-01
1.775598853737314631e-01
1.775791985554308616e-01
1.775847434889495369e-01
1.775881973635305422e-01
1.776285749365236200e-01
1.776614039562375291e-01
1.776714115038665054e-01
1.776946723459315591e-01
1.777046542913243155e-01
1.777294294518936280e-01
1.777468719705800337e-01
1.777727766601487347e-01
1.777881527192562983e-01
1.778132775720895342e-01
1.778530496529651117e-01
1.778601730043128382e-01
1.778849774537467066e-01
1.778988821214936289e-01
1.779261324658540366e-01
1.779503483354443749e-01
1.779679605558028288e-01
1.779936234333279743e-01
1.780036118118591970e-01
1.780283956604155060e-01
1.780331182779553156e-01
1.780525403431258979e-01
1.780782749789616703e-01
1.780907926668526264e-01
1.781007104287083975e-01
1.781421582828424111e-01
1.781514761873468911e-01
1.781538725248614230e-01
1.782233555590809759e-01
1.782335719270163876e-01
1.782520458729433543e-01
1.782909497044125047e-01
1.782981756173989130e-01
1.783326954403161579e-01
1.783452539010275673e-01
1.783495982885945907e-01
1.783737144551105214e-01
1.783800597120745457e-01
1.784390798617876417e-01
1.784852098801885112e-01
1.785028963539320723e-01
1.785158453810866686e-01
1.785356053878706106e-01
1.785430299358805595e-01
1.785862796062432367e-01
1.785971672864163917e-01
1.786091354193049541e-01
1.786237438943097389e-01
1.786301306405912448e-01
1.786490202475012334e-01
1.786795546687802716e-01
1.786839699852649233e-01
1.786998064200436276e-01
1.787350415026386363e-01
1.787602509482885127e-01
1.787784824254313731e-01
1.787959426485154490e-01
1.788207536189591051e-01
1.788491184073065510e-01
1.788645242999311602e-01
1.788762341802490052e-01
1.788982451390056516e-01
1.789175690452611267e-01
1.789317083990923929e-01
1.789381305320800197e-01
1.789866067750169876e-01
1.789894719800869671e-01
1.790223480710818049e-01
1.790317842393139292e-01
1.790635470084974701e-01
1.790786739381561854e-01
1.790902061059568839e-01
1.791306812471111787e-01
1.791639476825094279e-01
1.791710061629462891e-01
1.791827973414731878e-01
1.792144550449776830e-01
1.792215392687026010e-01
1.792304776764777063e-01
1.792838793376672624e-01
1.792976243530002844e-01
1.793015811074001320e-01
1.793193393190143925e-01
1.793374179678471902e-01
1.793798454437536827e-01
1.794001953779937319e-01
1.794038466645820340e-01
1.794229941993246702e-01
1.794653709017289822e-01
1.794885680251160909e-01
1.795026965170836153e-01
1.795367340644154486e-01
1.795660274851362259e-01
1.795835325043687591e-01
1.795906463680652099e-01
1.796065978280949604e-01
1.796369406160481796e-01
1.796577322248252839e-01
1.796763265305200141e-01
1.797058148320450077e-01
1.797293821289634441e-01
1.797536663546999147e-01
1.797675434059407551e-01
1.797867642374766373e-01
1.798175086104650822e-01
1.798537009685589605e-01
1.798614565221258732e-01
1.798930356408939280e-01
1.799148920063292079e-01
1.799222737120201865e-01
1.799473110797263353e-01
1.799723682228655530e-01
1.799764354748908946e-01
1.800102223762830578e-01
1.800326260336221895e-01
1.800394686997723870e-01
1.800456653818586772e-01
1.800736916857006986e-01
1.800924169976527156e-01
1.801070276996367681e-01
1.801245447593359250e-01
1.801491591666566916e-01
1.801727452809019914e-01
1.802183392315113708e-01
1.802277460035592305e-01
1.802361142835761099e-01
1.802657395570305132e-01
1.803042838261503245e-01
1.803124115444860731e-01
1.803297681110525574e-01
1.803470105874146467e-01
1.803597397723000761e-01
1.803910798552933459e-01
1.803981444648855015e-01
1.804176585320170778e-01
1.804304739026296178e-01
1.804840629647291306e-01
1.804903915777222312e-01
1.805055685206109484e-01
1.805430087507888803e-01
1.805584195768399902e-01
1.805660354163843850e-01
1.805907964336595506e-01
1.806014727534653863e-01
1.806199815759795269e-01
1.806700640994629015e-01
1.806831278101675986e-01
1.807028272873070773e-01
1.807287952066609638e-01
1.807411623098992282e-01
1.807706995061682531e-01
1.807870467081179600e-01
1.808176554871431807e-01
1.808312270082246820e-01
1.808481035524722724e-01
1.808686497174871732e-01
1.808917231092183053e-01
1.809272186088273782e-01
1.809366482341701055e-01
1.809543705264282099e-01
1.810114506719941452e-01
1.810134254693162581e-01
1.810370708647072169e-01
1.810617185700042486e-01
1.810713541694877193e-01
1.810946790584793686e-01
1.811064559823897246e-01
1.811267229535748480e-01
1.811427182631329402e-01
1.811628148208739852e-01
1.811898642266266957e-01
1.812128537361418212e-01
1.812304893331590505e-01
1.812328296639197922e-01
1.812544405044674289e-01
1.812870458314119748e-01
1.813023535202387126e-01
1.813294763944046095e-01
1.813512129779611404e-01
1.813772356463809188e-01
1.813896059186063114e-01
1.814190298215527242e-01
1.814251681856575704e-01
1.814443207262072533e-01
1.814702345730498934e-01
1.814902552958594928e-01
1.815149576729267467e-01
1.815208713634307025e-01
1.815493659659887515e-01
1.815809270610933002e-01
1.816183361037101429e-01
1.816428574529612150e-01
1.816457890440200118e-01
1.816628204995620610e-01
1.816702072608148977e-01
1.816865711670123118e-01
1.817275689608098821e-01
1.817560459764860359e-01
1.817623159617824391e-01
1.817721165009452688e-01
1.818124001228525466e-01
1.818477633091033496e-01
1.818579335742592784e-01
1.818639745204461144e-01
1.818969603282666880e-01
1.819275620590256048e-01
1.819363726594840913e-01
1.819533760572608072e-01
1.819657360860217343e-01
1.819787820525269884e-01
1.820297831190043070e-01
1.820373383376291399e-01
1.820707745070507255e-01
1.820804791722594462e-01
1.821032785617741068e-01
1.821287896430624498e-01
1.821364769927148464e-01
1.821715933009632193e-01
1.821910360858799982e-01
1.822024609109668125e-01
1.822333722916178456e-01
1.822510137954282405e-01
1.822764775228906120e-01
1.823080114582553146e-01
1.823313997512320817e-01
1.823358849638885837e-01
1.823640306402424249e-01
1.823756889263669634e-01
1.824198714617650818e-01
1.824481433921666951e-01
1.824554676694416511e-01
1.824827350975942175e-01
1.824946095124164169e-01
1.825229220519554163e-01
1.825414069794235039e-01
1.825438810780491417e-01
1.825901737647471768e-01
1.825985303286735140e-01
1.826288531143768212e-01
1.826496190306594047e-01
1.826691895849497649e-01
1.827100951708927612e-01
1.827305797979396629e-01
1.827497155900210113e-01
1.827737320105641827e-01
1.827856415387555944e-01
1.828121616421548024e-01
1.828225149250942705e-01
1.828736121530251668e-01
1.828910393811067348e-01
1.829095919145108939e-01
1.829165948101492689e-01
1.829353389479011494e-01
1.829602335252430434e-01
1.829811774414867864e-01
1.830126055814051411e-01
1.830412849733274450e-01
1.830669808860717063e-01
1.830722446311775498e-01
1.831005999465700751e-01
1.831179643213856623e-01
1.831200855524104942e-01
1.831598200091783535e-01
1.831950213158685115e-01
1.832154702531999524e-01
1.832242610827774509e-01
1.832667313814302923e-01
1.832777761735379651e-01
1.833097811870476046e-01
1.833242809103963755e-01
1.833340855564175587e-01
1.833606287906846544e-01
1.833729498829698157e-01
1.834125066912378754e-01
1.834449495377262207e-01
1.834586337231408626e-01
1.834686304336166640e-01
1.835097466330558036e-01
1.835255764764079922e-01
1.835390346684444007e-01
1.835524428103321726e-01
1.835797811346625008e-01
1.835895143826384857e-01
1.836115588007061206e-01
1.836460503919550846e-01
1.836658983621812236e-01
1.836794969678532952e-01
1.837363357709172473e-01
1.837401850007528981e-01
1.837575022241217382e-01
1.837791122123119680e-01
1.838072490131600345e-01
1.838161221028267178e-01
1.838302581563352467e-01
1.838610178118799121e-01
1.838746915330440879e-01
1.838888335729238488e-01
1.839171340494118456e-01
1.839472259664870490e-01
1.839671618419485011e-01
1.839907401117995556e-01
1.840104697756740904e-01
1.840135268644351729e-01
1.840502088669963565e-01
1.840718307378789165e-01
1.840908471755460241e-01
1.841217500630044079e-01
1.841445076165835748e-01
1.841473729287331773e-01
1.841721940217126430e-01
1.842122347552089257e-01
1.842358794392163768e-01
1.842534417574550054e-01
1.842711078626763643e-01
1.842899680882986724e-01
1.843140862782887690e-01
1.843765055232623462e-01
1.843816687016113232e-01
1.843956098007412114e-01
1.844138787254041012e-01
1.844254122168521026e-01
1.844526353290142917e-01
1.844728050736352265e-01
1.844896547019569955e-01
1.845312423989446393e-01
1.845610052070881246e-01
1.845621934733809311e-01
1.845875581475129312e-01
1.846128059723959325e-01
1.846260074751017721e-01
1.846518840376012438e-01
1.846630103454179328e-01
1.847270621435528892e-01
1.847366686265266567e-01
1.847709152801791377e-01
1.847737781041982053e-01
1.848070277494215929e-01
1.848258043335855305e-01
1.848418192703003560e-01
1.848765430725353154e-01
1.848950125359078434e-01
1.849291164510581953e-01
1.849474513994511793e-01
1.849674398285615085e-01
1.849927656126890141e-01
1.850081280272105611e-01
1.850186329365422488e-01
1.850367941143281070e-01
1.850556518143309792e-01
1.850803992974827117e-01
1.851132361198166709e-01
1.851477125745262242e-01
1.851701592819471331e-01
1.851795792903613846e-01
1.851865361778525787e-01
1.851934182138205709e-01
1.852075720445608975e-01
1.852257175801808597e-01
1.852444250525543401e-01
1.852564875300882208e-01
1.852863999193327116e-01
1.853209139572103425e-01
1.853329195260560724e-01
1.853514568111545580e-01
1.853692715407803671e-01
1.854103949789674410e-01
1.854456467899665006e-01
1.854827690618078284e-01
1.854874895148936886e-01
1.854998005691038121e-01
1.855216360951383314e-01
1.855709020350330696e-01
1.855804554971038356e-01
1.855960945462974410e-01
1.856347395531511291e-01
1.856604159834917556e-01
1.856781078317822908e-01
1.856870223509871631e-01
1.857135163274575840e-01
1.857280093674958943e-01
1.857744671897554878e-01
1.858063016462824235e-01
1.858231089087342691e-01
1.858433715538805320e-01
1.858727570639057136e-01
1.858771225204522981e-01
1.858951452054415920e-01
1.859007977052606342e-01
1.859313653721034743e-01
1.859418660202691309e-01
1.859535831936575678e-01
1.859962264209427119e-01
1.860135274852729448e-01
1.860275392921821314e-01
1.860509986520365588e-01
1.860880087591489929e-01
1.861050508476763676e-01
1.861266549132629677e-01
1.861372424811369441e-01
1.861744578055098964e-01
1.861853940492055326e-01
1.862032881440018883e-01
1.862470268503398918e-01
1.862665765635940773e-01
1.862826304691548307e-01
1.862996635113361998e-01
1.863330445216097586e-01
1.863474137933581742e-01
1.863574039568629548e-01
1.863873935197418730e-01
1.863985617331527789e-01
1.864219483831056068e-01
1.864702215309668176e-01
1.864808537434970992e-01
1.864909276859360032e-01
1.865169252352278373e-01
1.865494055573818089e-01
1.865653794943478716e-01
1.865862257722696316e-01
1.866160232118137530e-01
1.866272729455766832e-01
1.866699757592034103e-01
1.866849430967150725e-01
1.867225077041981263e-01
1.867373821365979625e-01
1.867800515006035056e-01
1.867921552326529122e-01
1.868115034085449100e-01
1.868167319728595288e-01
1.868380597138363797e-01
1.868549324178407911e-01
1.868777917712068914e-01
1.869037242691046763e-01
1.869347237954972485e-01
1.869602990851513269e-01
1.869822222716367444e-01
1.869994383367843960e-01
1.870354767195633316e-01
1.870543927107854998e-01
1.870652289262201839e-01
1.870893832782287713e-01
1.871172936146617838e-01
1.871288696752042013e-01
1.871590942884157061e-01
1.871705047144531231e-01
1.871924856199649323e-01
1.872095240918434933e-01
1.872617351374926686e-01
1.872952768514970501e-01
1.873052801772520093e-01
1.873531140811192652e-01
1.873606907792206289e-01
1.873747625581193565e-01
1.874087648754306223e-01
1.874250422903818714e-01
1.874361478917976886e-01
1.874794289817754422e-01
1.874865649739870799e-01
1.874959773099411087e-01
1.875381740862510638e-01
1.875551857344374129e-01
1.875690713593641812e-01
1.875957884907099582e-01
1.876179352662558086e-01
1.876340169855740259e-01
1.876528461882678855e-01
1.876840488815419428e-01
1.877356396166726116e-01
1.877389922364032793e-01
1.877770018387854845e-01
1.878012320959647763e-01
1.878150404454675404e-01
1.878298697987700883e-01
1.878547410609019419e-01
1.878779809830302128e-01
1.878873870792366341e-01
1.879577675926041302e-01
1.879705030688604839e-01
1.879731693216732391e-01
1.879809994357815595e-01
1.880313818688928995e-01
1.880470502256703091e-01
1.880717255758134199e-01
1.880860857475621373e-01
1.880992621178539381e-01
1.881237834112993723e-01
1.881422311555276394e-01
1.881597950654582130e-01
1.881974191539307339e-01
1.882300344819249349e-01
1.882373024594677924e-01
1.882649920327673088e-01
1.882752002335788544e-01
1.883244281802466946e-01
1.883602468867641710e-01
1.883754966696186139e-01
1.883812560223788179e-01
1.884036494457071442e-01
1.884666655590235274e-01
1.884826744154167177e-01
1.884928634974529782e-01
1.885142762707044395e-01
1.885245848185628792e-01
1.885539653331315679e-01
1.885690643752063189e-01
1.885893444664721863e-01
1.886079801399502265e-01
1.886312486113038145e-01
1.886551577994024509e-01
1.886778446290843791e-01
1.887133530091055778e-01
1.887347153285515167e-01
1.887582535077013124e-01
1.887664721625388342e-01
1.887881290889037444e-01
1.888307422846200456e-01
1.888479622390636936e-01
1.888593611094749880e-01
1.888774776531979005e-01
1.888989447414148315e-01
1.889276529092844270e-01
1.889775733009546599e-01
1.889887027558424526e-01
1.890174146885547635e-01
1.890328838354620733e-01
1.890898926541017544e-01
1.891072844834940647e-01
1.891270229772759603e-01
1.891472707993211433e-01
1.891679241114455068e-01
1.891879319948948646e-01
1.891964224458842492e-01
1.892098445192103573e-01
1.892377341305434557e-01
1.892471936145881939e-01
1.892928589251824389e-01
1.893145992133432598e-01
1.893540445609599443e-01
1.893614784178653254e-01
1.894063480282635603e-01
1.894359115644104197e-01
1.894580159811511400e-01
1.894677864537873679e-01
1.894753191680491056e-01
1.895113596278504287e-01
1.895276136612559226e-01
1.895422227512637003e-01
1.895839517029153098e-01
1.896230045859431113e-01
1.896282653906474214e-01
1.896513571014761257e-01
1.896569926717809884e-01
1.896731590546754109e-01
1.896823740861892094e-01
1.896949054239295274e-01
1.897223455788746294e-01
1.897510988868951198e-01
1.897746507786992609e-01
1.897850700516950373e-01
1.898147580231098752e-01
1.898304702268521216e-01
1.898798868144565000e-01
1.899140309241916791e-01
1.899151929903290514e-01
1.899438813830375827e-01
1.899813894158635108e-01
1.899918672967070843e-01
1.900365004555902293e-01
1.900521873914436943e-01
1.900777651658320244e-01
1.900912024039231318e-01
1.901533738759857428e-01
1.901762337569795069e-01
1.901885332611841783e-01
1.902141347249456382e-01
1.902235593970846850e-01
1.902434316381476642e-01
1.902616905292914273e-01
1.902958461852591876e-01
1.903109601195522305e-01
1.903337652125255963e-01
1.903463086960486828e-01
1.903942325056350859e-01
1.904108099303896129e-01
1.904317061574051229e-01
1.904400828938548340e-01
1.904496928413701440e-01
1.904719138935682121e-01
1.905099977077005513e-01
1.905224617841840828e-01
1.905294657896979271e-01
1.905542016547189799e-01
1.906081131763854297e-01
1.906245001243756509e-01
1.906556787435060851e-01
1.906815743378322825e-01
1.906913075368089072e-01
1.907444996448076635e-01
1.907543508167092172e-01
1.907657075390573609e-01
1.907796472286003020e-01
1.908098337459646077e-01
1.908300980011227166e-01
1.908617904181913461e-01
1.908901161938822977e-01
1.909074792508736462e-01
1.909252016396857377e-01
1.909603181159968410e-01
1.909905554796055838e-01
1.910041836613778909e-01
1.910402169042891840e-01
1.910422293975572172e-01
1.910599946975127805e-01
1.910984399696339375e-01
1.911462487704741475e-01
1.911625452933438107e-01
1.911977343918150885e-01
1.912028411398402072e-01
1.912303048730262245e-01
1.912454187474280087e-01
1.912738904286896413e-01
1.912843503446245430e-01
1.913084478344663775e-01
1.913263345579389041e-01
1.913362716006903885e-01
1.913719923451467908e-01
1.914299376874637471e-01
1.914574070505044023e-01
1.914748827516080110e-01
1.914843122638788531e-01
1.915017421528438790e-01
1.915231890828025252e-01
1.915618508981165591e-01
1.915872848379941984e-01
1.915927590574427741e-01
1.915986305403157286e-01
1.916277952319204170e-01
1.916483185368020870e-01
1.916903619411194915e-01
1.917289414368633094e-01
1.917573242963937497e-01
1.917806565668844221e-01
1.917996368589950928e-01
1.918072951609530730e-01
1.918214528398531349e-01
1.918577187266163886e-01
1.918813197262078107e-01
1.918862191387968319e-01
1.919041159933563279e-01
1.919399268087454424e-01
1.919834150614599944e-01
1.920091260795512289e-01
1.920169493669713900e-01
1.920569784321328743e-01
1.920813235346107151e-01
1.921037258721699503e-01
1.921305755583103125e-01
1.921616925113804331e-01
1.921715751910635928e-01
1.922011998050711101e-01
1.922254515484168036e-01
1.922428319949150421e-01
1.922579407719817168e-01
1.922886040989715828e-01
1.923169175371362005e-01
1.923574049943756470e-01
1.923749175203480766e-01
1.923877351147458281e-01
1.924171876679937054e-01
1.924476684795825565e-01
1.924674888189628064e-01
1.924991750741270602e-01
1.925550951665145893e-01
1.925838561700182749e-01
1.925881747503253028e-01
1.926171455569124502e-01
1.926352922223170117e-01
1.926503877616905780e-01
1.926705340174219017e-01
1.927137249364591076e-01
1.927476200244018778e-01
1.927589959498631211e-01
1.927722915786293512e-01
1.928232084484667319e-01
1.928541323585691303e-01
1.928750086557773358e-01
1.928974761998915044e-01
1.929165610811511278e-01
1.929486218052544610e-01
1.929743058108775999e-01
1.929857325190116324e-01
1.930265671405914096e-01
1.930415215030360510e-01
1.931003293549753419e-01
1.931044494026831204e-01
1.931140748649168293e-01
1.931415984454423751e-01
1.931689916797099671e-01
1.932008140004085606e-01
1.932243145094579284e-01
1.932442458415006836e-01
1.932604658107041073e-01
1.932848337411062212e-01
1.933009234869665360e-01
1.933457655860585933e-01
1.933899596448254155e-01
1.934066109636194408e-01
1.934354644888134911e-01
1.934671997113527886e-01
1.934859479167480578e-01
1.935020285314005273e-01
1.935145162627402438e-01
1.935384128643480861e-01
1.935601937943980944e-01
1.935849341910965138e-01
1.936060487064873437e-01
1.936437836970525961e-01
1.936632210847279989e-01
1.936708903142249638e-01
1.936759497417330222e-01
1.937210748811516448e-01
1.937394229229919551e-01
1.937530757930776004e-01
1.937601004565502327e-01
1.937735628680973266e-01
1.938125432143832372e-01
1.938246283769112233e-01
1.938623517720482470e-01
1.938735823626864252e-01
1.939267093664137076e-01
1.939477639478922044e-01
1.939755123687468830e-01
1.940048272786193961e-01
1.940181305460851324e-01
1.940550687442439415e-01
1.940834411471408227e-01
1.940935274311398340e-01
1.941499928490540983e-01
1.941786571635735759e-01
1.941897712511692631e-01
1.942042680373578523e-01
1.942370162415788526e-01
1.942698500753776703e-01
1.942861754545157082e-01
1.943126446958084452e-01
1.943563964262423616e-01
1.943623637610533139e-01
1.943866620913318188e-01
1.944072334908611421e-01
1.944470022736574655e-01
1.944624174292233776e-01
1.944799254324144355e-01
1.944931997996023343e-01
1.945302042494906347e-01
1.945612994783588734e-01
1.945721614018730006e-01
1.946121166177950390e-01
1.946223522475331036e-01
1.946627342021543527e-01
1.946714501454878676e-01
1.946830554080862252e-01
1.947395168407010657e-01
1.947429202026139117e-01
1.947609598740184245e-01
1.947849727248826546e-01
1.948157027068357916e-01
1.948420514488114486e-01
1.948723303580241484e-01
1.948897037553545264e-01
1.949376530644117422e-01
1.949543538984342406e-01
1.949948914015371959e-01
1.950137181295675814e-01
1.950394352116938124e-01
1.950584623970968989e-01
1.950898908971528400e-01
1.950992707997769582e-01
1.951354531328146069e-01
1.951565977871162483e-01
1.951654671752451331e-01
1.951869997686896951e-01
1.952268882564440200e-01
1.952574436474512343e-01
1.952962283035530877e-01
1.953125893616710074e-01
1.953455977438187108e-01
1.953616213434424820e-01
1.954170594972797215e-01
1.954366781321186797e-01
1.954652503702666855e-01
1.954894336725348514e-01
1.955103125200512992e-01
1.955450943454393187e-01
1.955623744461050806e-01
1.956018169016673358e-01
1.956047664492331362e-01
1.956298825061846824e-01
1.956631800009474564e-01
1.956945173234274082e-01
1.957285446214311331e-01
1.957420354893477099e-01
1.957717076312740501e-01
1.957818121924475019e-01
1.958130120594614998e-01
1.958256824743110913e-01
1.958606300639610387e-01
1.958758490505597694e-01
1.958939761887704689e-01
1.959411777632972251e-01
1.959518507920096075e-01
1.959869809041343003e-01
1.960020837681323846e-01
1.960116642166587764e-01
1.960365759784734041e-01
1.960596337928915966e-01
1.961121538763412886e-01
1.961377132569593895e-01
1.961535141594217269e-01
1.961690042114327404e-01
1.961888532833205856e-01
1.962113959841663702e-01
1.962553776664525684e-01
1.962649337062450927e-01
1.963028605160860307e-01
1.963430520225134535e-01
1.963531848314790662e-01
1.963793562618599275e-01
1.964165552946053883e-01
1.964233967644156142e-01
1.964558898030194789e-01
1.964617303637359313e-01
1.964783303484141097e-01
1.965259277297514706e-01
1.965473352722228451e-01
1.965634512060570604e-01
1.965875341163679235e-01
1.966236652340674906e-01
1.966408710067587551e-01
1.966433119424513265e-01
1.966800817563057469e-01
1.967563068697147366e-01
1.967767464297213165e-01
1.967786162327758714e-01
1.968016193520376600e-01
1.968259409719418374e-01
1.968465450311333020e-01
1.968768032571417970e-01
1.968829236309854736e-01
1.968900815729221487e-01
1.969510619891268743e-01
1.969663118915312428e-01
1.969803469846820865e-01
1.970525138425905376e-01
1.971023151113395211e-01
1.971091517521933456e-01
1.971306113250264058e-01
1.971604538013868035e-01
1.971719394016363536e-01
1.972172590259299585e-01
1.972277438059351629e-01
1.972460844553250436e-01
1.972549079345382594e-01
1.972897761719459853e-01
1.973277714586629816e-01
1.973641813206824525e-01
1.973667413186681596e-01
1.973851367105464161e-01
1.974190650261138935e-01
1.974244127374460422e-01
1.974485741143575113e-01
1.975012893215824517e-01
1.975140561423338048e-01
1.975271694954236490e-01
1.975670183792421764e-01
1.976208202780952439e-01
1.976236554434890880e-01
1.976585199376061919e-01
1.976801095118633778e-01
1.977168057821347968e-01
1.977554229729463486e-01
1.977722109981471799e-01
1.977869295295328067e-01
1.978157151096283095e-01
1.978406028272320372e-01
1.978729778239219916e-01
1.978943075341979552e-01
1.979301825308757423e-01
1.979500451147382933e-01
1.979736233964317083e-01
1.979924473385150652e-01
1.980310248243791760e-01
1.980753662997198905e-01
1.980924881345575428e-01
1.981384489350270783e-01
1.981557060131164949e-01
1.981705340188029685e-01
1.981945243900593012e-01
1.982182129580073449e-01
1.982400594006786254e-01
1.982567366788299812e-01
1.982950910385357091e-01
1.983045106409624947e-01
1.983280440828395497e-01
1.983428572925939881e-01
1.983758086585797331e-01
1.983977870676261746e-01
1.984155756187365172e-01
1.984378238275001372e-01
1.984716914608660177e-01
1.984984840789699168e-01
1.985317614021936405e-01
1.985672401575576673e-01
1.985996415365541834e-01
1.986418783914020714e-01
1.986680307353597130e-01
1.987061010104599901e-01
1.987401092688052540e-01
1.987710936568881093e-01
1.987762312031961520e-01
1.988056356730678598e-01
1.988149069308564609e-01
1.988614892083582220e-01
1.988716853673700991e-01
1.989231418133867169e-01
1.989620578495139847e-01
1.989829365442525311e-01
1.990095622834582301e-01
1.990369660561274179e-01
1.990634684620758432e-01
1.990810482133985593e-01
1.991044020197660358e-01
1.991188584085496482e-01
1.991504605889277690e-01
1.991658267409502914e-01
1.991910948458132102e-01
1.992211007306083914e-01
1.992312453638992453e-01
1.992767142776764033e-01
1.993221468789122541e-01
1.993356477494582779e-01
1.993479334479613674e-01
1.993884030778816929e-01
1.994215393847290074e-01
1.994590023394804401e-01
1.994966838038178536e-01
1.995006219690821925e-01
1.995334068615371992e-01
1.995779235743293523e-01
1.996101017793048826e-01
1.996369028875825125e-01
1.996468133784071730e-01
1.996589624858271517e-01
1.996957625601595288e-01
1.997641373320231950e-01
1.997734817841699262e-01
1.997814602888448587e-01
1.997880286844298525e-01
1.998273710545114268e-01
1.998417776138852187e-01
1.998962548637777115e-01
1.999117797464703417e-01
1.999391622607775143e-01
1.999680465909819960e-01
1.999720692025152013e-01
2.000220913848919091e-01
2.000921588829269737e-01
2.000988382441891145e-01
2.001180212904628553e-01
2.001561495120831591e-01
2.001689468384444393e-01
2.001966442451286188e-01
2.002357502940926293e-01
2.002630637970972960e-01
2.002939774694414421e-01
2.003250811878622417e-01
2.003592522048247004e-01
2.004095366315079008e-01
2.004245424810219833e-01
2.004281331333838678e-01
2.004555244140326375e-01
2.004700704702696012e-01
2.005058161256409455e-01
2.005329224115512954e-01
2.005504884569567214e-01
2.005696158324214440e-01
2.006187129807749381e-01
2.006452586885992262e-01
2.006761605925406200e-01
2.006995487930473554e-01
2.007099106876811256e-01
2.007304394843211770e-01
2.007612246910616127e-01
2.008070912108664285e-01
2.008445589672842035e-01
2.008801905256597520e-01
2.009008851619660807e-01
2.009217077727021294e-01
2.009456177434122415e-01
2.010017731805183172e-01
2.010282754886665302e-01
2.010344870709998566e-01
2.010867695321468807e-01
2.010987272139667659e-01
2.011256059916002314e-01
2.011509691680815615e-01
2.011922784949631282e-01
2.012026741213306380e-01
2.012271124386799670e-01
2.012640539767373560e-01
2.012922291432738264e-01
2.013387383872480285e-01
2.013478931722854082e-01
2.013716853882545621e-01
2.013864281105858245e-01
2.014311526047756762e-01
2.014528162729919414e-01
2.015020004218335270e-01
2.015358876856364057e-01
2.015502697790827469e-01
2.015765903447158669e-01
2.015917347789100700e-01
2.016170942982776215e-01
2.016566628807509032e-01
2.016717530376918588e-01
2.016846603716153652e-01
2.017252974032085477e-01
2.017413195176578355e-01
2.017784741169449392e-01
2.018099213065352449e-01
2.018420470268839084e-01
2.018840899578328574e-01
2.019317822300741860e-01
2.019548737005417149e-01
2.019774938991961699e-01
2.019953408922802729e-01
2.020191098258400375e-01
2.020441959624669770e-01
2.020586369792497505e-01
2.021224779938843863e-01
2.021399977307865581e-01
2.021746770544183280e-01
2.021853126692148006e-01
2.022527300262751404e-01
2.022603248265027465e-01
2.022835789735743517e-01
2.023198384450288767e-01
2.023327912232018022e-01
2.023624203887822715e-01
2.023901646797522380e-01
2.024159646907709997e-01
2.024514059498140894e-01
2.024643929548622934e-01
2.025051582016876850e-01
2.025324511413159057e-01
2.025521428298758808e-01
2.025708278907405457e-01
2.026137824366531226e-01
2.026189726095241062e-01
2.026715976566783040e-01
2.026934238548991352e-01
2.027220283324985273e-01
2.028028578766729595e-01
2.028216478786836197e-01
2.028270976107078849e-01
2.028720375136943144e-01
2.028966348878915582e-01
2.029257980728338961e-01
2.029625297695784591e-01
2.029911920624132837e-01
2.030240914081863357e-01
2.030416914437755405e-01
2.030630688689181729e-01
2.030839147774851638e-01
2.031218864788550404e-01
2.031554221711769359e-01
2.032030100510043291e-01
2.032146199127897734e-01
2.032567211301890553e-01
2.032802957980702763e-01
2.032955616425575207e-01
2.033236781721840525e-01
2.033265910303201363e-01
2.033449197037490719e-01
2.033821040513604239e-01
2.034081747987107613e-01
2.034524432803826999e-01
2.034756954383999950e-01
2.035193266491285846e-01
2.035582025322367761e-01
2.035755875394257286e-01
2.035952985627497158e-01
2.036312186396592727e-01
2.036440591160660896e-01
2.036816019878064377e-01
2.036992357857416724e-01
2.037776796976624727e-01
2.037820093010128675e-01
2.038123229147962845e-01
2.038325709551354614e-01
2.038790281808571803e-01
2.038932714433936977e-01
2.039215002465049609e-01
2.039297239210380308e-01
2.039896714076080420e-01
2.040006130540243379e-01
2.040443767198493186e-01
2.040709448578250096e-01
2.040890600585112957e-01
2.041442262378361794e-01
2.041939809150082885e-01
2.041953472987492191e-01
2.042250922453361928e-01
2.042578678401174574e-01
2.042856556989252614e-01
2.043333857652503416e-01
2.043492866879492720e-01
2.043623071311039263e-01
2.044053446071456559e-01
2.044101048305979051e-01
2.044540685579904205e-01
2.044668945955226969e-01
2.044939870042174479e-01
2.045036576681665830e-01
2.045429276325767542e-01
2.045806384439395886e-01
2.046121654742786844e-01
2.046294872370929552e-01
2.046664297328564808e-01
2.047177603613018482e-01
2.047457226845192380e-01
2.047789785536128226e-01
2.047869162885757044e-01
2.048015121805714656e-01
2.048594719151526911e-01
2.048969825678671475e-01
2.049302995820542761e-01
2.049484314862178302e-01
2.049717478538911064e-01
2.050023052242438970e-01
2.050193079472174551e-01
2.050694790534263734e-01
2.051166796806068171e-01
2.051457330333293916e-01
2.051718939054720803e-01
2.052003809921625899e-01
2.052247285382043929e-01
2.052500329283380998e-01
2.052557109233879018e-01
2.053201171231270328e-01
2.053433178058980957e-01
2.053601917564369939e-01
2.053752741826213590e-01
2.054038149343745956e-01
2.054145721355081777e-01
2.054728502492297326e-01
2.055033063016849515e-01
2.055073237389130059e-01
2.055291754860580911e-01
2.055833095814450506e-01
2.056255149019716177e-01
2.056408964092248937e-01
2.056591025099682168e-01
2.056652777009621014e-01
2.057008435585527262e-01
2.057582918582761544e-01
2.057768285534178898e-01
2.058030688224956051e-01
2.058099214809597788e-01
2.058622568066434400e-01
2.058901092942406752e-01
2.059331431762335685e-01
2.059556949783500901e-01
2.059893917203204361e-01
2.060109797593240866e-01
2.060368135304129211e-01
2.060818768034440862e-01
2.061410351386969153e-01
2.061580470598664561e-01
2.061850667594606334e-01
2.062044391498493168e-01
2.062219474861439195e-01
2.062564494350592748e-01
2.062704464684639860e-01
2.062890867537775508e-01
2.063413541829886566e-01
2.063551002645840904e-01
2.064220732772523159e-01
2.064504662344078811e-01
2.064770818380994855e-01
2.064904733963674466e-01
2.065138558460264395e-01
2.065937495994631390e-01
2.066090606627051796e-01
2.066585808791333023e-01
2.066817800667247185e-01
2.067061605232303756e-01
2.067227607128399591e-01
2.067349647205375396e-01
2.067834750205292949e-01
2.068174640927343266e-01
2.068446011255957173e-01
2.068984175493607247e-01
2.069158754314815996e-01
2.069729103271106263e-01
2.070046754035464454e-01
2.070313424533288815e-01
2.070389897011544189e-01
2.070643993788704451e-01
2.071059845891889961e-01
2.071608769516694593e-01
2.071774443360351325e-01
2.071951023210377163e-01
2.072237074234271059e-01
2.072901577684014840e-01
2.073209669788918519e-01
2.073458959551592873e-01
2.073701842311389543e-01
2.073970223549566061e-01
2.074411107244382158e-01
2.074565808589347582e-01
2.075001075794979388e-01
2.075176137731510329e-01
2.075400036685110527e-01
2.075988019954279062e-01
2.076094224606401806e-01
2.076483409804822378e-01
2.076943462003296159e-01
2.077097740465220777e-01
2.077306209553023142e-01
2.077425558101433367e-01
2.077858863858406679e-01
2.078103892318268753e-01
2.078345407525509780e-01
2.078592413573883135e-01
2.079036120295333356e-01
2.079561548674836446e-01
2.079812129828118583e-01
2.079991010403535179e-01
2.080281251641861173e-01
2.080363366688655069e-01
2.080737141705374382e-01
2.081164803792285301e-01
2.081463808147836492e-01
2.082093361845537838e-01
2.082337961829753836e-01
2.082779808071562044e-01
2.082846825130322821e-01
2.083003833836061247e-01
2.083350391101599919e-01
2.083989063773065697e-01
2.084202359218503831e-01
2.084610509763409891e-01
2.084874931434851364e-01
2.085152943656886637e-01
2.085537850593494613e-01
2.085900488979103851e-01
2.086515641036409963e-01
2.086728789160567366e-01
2.087255507943537314e-01
2.087359064120298813e-01
2.087815527138505156e-01
2.088014104651617076e-01
2.088078708561333929e-01
2.088653805701128352e-01
2.089086118423880700e-01
2.089556677145528729e-01
2.089660490882923605e-01
2.090045328824579607e-01
2.090171598750307225e-01
2.090666781957984388e-01
2.090878104887304301e-01
2.091157439819782971e-01
2.091603543454256808e-01
2.091640519174911006e-01
2.091965160318504657e-01
2.092392075669313178e-01
2.092791691275771582e-01
2.092984667863462267e-01
2.093654017332793882e-01
2.093920988577741560e-01
2.094791525075541672e-01
2.094921642598227551e-01
2.095060387994942541e-01
2.095388352878075344e-01
2.095517600939064695e-01
2.095880177902175734e-01
2.096604624390716043e-01
2.096830546284605412e-01
2.096956311789179850e-01
2.097246206458948103e-01
2.097714745058501529e-01
2.097935673620355268e-01
2.098091809732213764e-01
2.098472346132416178e-01
2.098647139379062332e-01
2.098724847932482707e-01
2.099417903104463523e-01
2.099785510479996176e-01
2.100096562428450109e-01
2.100443991584199921e-01
2.100665372442744316e-01
2.100827451522516709e-01
2.101263391164156502e-01
2.101424220731595849e-01
2.101753886065212407e-01
2.102243315768251297e-01
2.102447439686571107e-01
2.102897426103757517e-01
2.103203026797642039e-01
2.103559979634919697e-01
2.103814966404095599e-01
2.103959116568087651e-01
2.104390720990147456e-01
2.104783151217854420e-01
2.105315410476677473e-01
2.105613824311874382e-01
2.105970540391853274e-01
2.106436664680778059e-01
2.106708583340924368e-01
2.106903655873296199e-01
2.107301865782230665e-01
2.108043220407341822e-01
2.108320346050556182e-01
2.108692337405864148e-01
2.108775632491053931e-01
2.109199393999405259e-01
2.109439017882707712e-01
2.109524630644274423e-01
2.109897369077912144e-01
2.110272333451816973e-01
2.110621257892305591e-01
2.110743032631746119e-01
2.110851027615622821e-01
2.111171056173757332e-01
2.111500058150597714e-01
2.111824511682467431e-01
2.112035985464085774e-01
2.112357269069214949e-01
2.112484526129160822e-01
2.113201095669510199e-01
2.113559533229190657e-01
2.113989863375029810e-01
2.114291794289389625e-01
2.114581332137321357e-01
2.114882921971135143e-01
2.114972617354864415e-01
2.115405873444318741e-01
2.115606791676493681e-01
2.115673941984880235e-01
2.115846818368445903e-01
2.116476223574840221e-01
2.116642666656828875e-01
2.117166878822881459e-01
2.117576455981493022e-01
2.117679698946895450e-01
2.118335273588874412e-01
2.118699533073613583e-01
2.118958688905797638e-01
2.119243872550135022e-01
2.119408679593206557e-01
2.119635071468177756e-01
2.119744973151723166e-01
2.119973124474017756e-01
2.120700320095490476e-01
2.121068415476156099e-01
2.121229484197492687e-01
2.121833795481978813e-01
2.122189433406689862e-01
2.122593402004758767e-01
2.122669445424536505e-01
2.123020071291940591e-01
2.123449077205365465e-01
2.123645992137286886e-01
2.123972533075631497e-01
2.124247579434053734e-01
2.125053398065727683e-01
2.125519784178715454e-01
2.125667487038152004e-01
2.125877260037701832e-01
2.126179139270868990e-01
2.126510223595572957e-01
2.126667819130851345e-01
2.127001778164647749e-01
2.127461244646808303e-01
2.127780417387610812e-01
2.128091602971067808e-01
2.128336289223454192e-01
2.128732250635738676e-01
2.129086161971792124e-01
2.129438259063843319e-01
2.129518394675686266e-01
2.129839791458828513e-01
2.130311616983924794e-01
2.130467893283002900e-01
2.130593476307626188e-01
2.131660626771049172e-01
2.131850137489149088e-01
2.132102264605952868e-01
2.132375622332673415e-01
2.132648365177066685e-01
2.133168410647851565e-01
2.133597955281297254e-01
2.133816867897587177e-01
2.134230119507556367e-01
2.134551124975225256e-01
2.134931604165095087e-01
2.135155930682295367e-01
2.135555932394493373e-01
2.135717092442971365e-01
2.136118292185825163e-01
2.136393109397192736e-01
2.136956764698128564e-01
2.137315230817847800e-01
2.137602842185324925e-01
2.137814620993066517e-01
2.138193647957203902e-01
2.138454233145846151e-01
2.139017858653568527e-01
2.139352656118896912e-01
2.139767977355112039e-01
2.140099821934752788e-01
2.140749013522101341e-01
2.141055339430803506e-01
2.141168771054467457e-01
2.141358485028208580e-01
2.141797472374775135e-01
2.141996019882769775e-01
2.142324338318160049e-01
2.142692680520827953e-01
2.143031281012344746e-01
2.143303799038013269e-01
2.143540755166309375e-01
2.143647970084086585e-01
2.144032320041389661e-01
2.144497827988494643e-01
2.144525751948256898e-01
2.145039699198362793e-01
2.145522343630895112e-01
2.145816929216043945e-01
2.146283976569175467e-01
2.146557082293981122e-01
2.147011894149531419e-01
2.147400135148242462e-01
2.147782588002959403e-01
2.147993393346801505e-01
2.148527624515757517e-01
2.148689774898263627e-01
2.148877763277618480e-01
2.149162364479227372e-01
2.149841274928369073e-01
2.149992504897074164e-01
2.150628271735331443e-01
2.150815685825605006e-01
2.151279945126233772e-01
2.151501527430800809e-01
2.151799874169472160e-01
2.151956555910137237e-01
2.152700902307270736e-01
2.153046007211451007e-01
2.153509765188337255e-01
2.153907683191716993e-01
2.154035437065209280e-01
2.154433907502673606e-01
2.155018544057450969e-01
2.155230880349451317e-01
2.155411703291232883e-01
2.155747527865963797e-01
2.156741865701002903e-01
2.156777250261334156e-01
2.156924337908005529e-01
2.157099435227021744e-01
2.157552416542946050e-01
2.158030110431668480e-01
2.158395121302539854e-01
2.158686267047795204e-01
2.159401185721290251e-01
2.159480987763400250e-01
2.159912387430351632e-01
2.160012399582252329e-01
2.160508527581622706e-01
2.160728195177589739e-01
2.161196690041263802e-01
2.161591291566622997e-01
2.161929199828014347e-01
2.162014189376877948e-01
2.162663370499294802e-01
2.163096108730400147e-01
2.163185100185848198e-01
2.163552746649271552e-01
2.164328731650707049e-01
2.164442112308071486e-01
2.164890906896203560e-01
2.165412494755093453e-01
2.165686169331507149e-01
2.165878387352417334e-01
2.166215973280699592e-01
2.166429379727345950e-01
2.166621938282558557e-01
2.167208723670623893e-01
2.167479804228947260e-01
2.167825843460465252e-01
2.168417137394389460e-01
2.168756571632097785e-01
2.169181668989133560e-01
2.169453065811978720e-01
2.169637124893817881e-01
2.169984777291145139e-01
2.170452591732932035e-01
2.170760236400725018e-01
2.170864568089140856e-01
2.171397882724349082e-01
2.172299150932816003e-01
2.172415828706209528e-01
2.172674873316395860e-01
2.173073163222615789e-01
2.173541397176413925e-01
2.173954204126503087e-01
2.174352122207346416e-01
2.174830501185942011e-01
2.175087046366341870e-01
2.175412147410041852e-01
2.175701235730598260e-01
2.176243759892366736e-01
2.176360943124022729e-01
2.176857876797783087e-01
2.177276538562454289e-01
2.177563468736573582e-01
2.178066345630488843e-01
2.178374258450824774e-01
2.178847638871996284e-01
2.179209067862254989e-01
2.179665139193452950e-01
2.179960835616622239e-01
2.180242141898018349e-01
2.180315954626662056e-01
2.180498823300309197e-01
2.181084168253014655e-01
2.181279179742280916e-01
2.181397545256353321e-01
2.181852646758006831e-01
2.182380700395729622e-01
2.182874492622391416e-01
2.182934594292639252e-01
2.183439091089357520e-01
2.184028817313635185e-01
2.184424918914885660e-01
2.184905780170069978e-01
2.185332884888372962e-01
2.185657145421077141e-01
2.185935691939751568e-01
2.186261038024925885e-01
2.186488735915261827e-01
2.187112322016750432e-01
2.187836524053924370e-01
2.188029936829632982e-01
2.188228699079388107e-01
2.188776319415896565e-01
2.188854509775853274e-01
2.189227356029107563e-01
2.189568341337577162e-01
2.190254968655320766e-01
2.190401460514926346e-01
2.191000051821688777e-01
2.191390684396302690e-01
2.191905170949522419e-01
2.192706629341397706e-01
2.192894248691162340e-01
2.193136661990445768e-01
2.193642961447132556e-01
2.193800728032757053e-01
2.194278561169123454e-01
2.195032219942552598e-01
2.195359122058560541e-01
2.195471859461163855e-01
2.195942892692490100e-01
2.196457652167805308e-01
2.196724703360215525e-01
2.197018886273076066e-01
2.197251087099134637e-01
2.197912027801962598e-01
2.198054367596233294e-01
2.198445587837672410e-01
2.198504282086433670e-01
2.198803832745378495e-01
2.199811639784294837e-01
2.199897510112202026e-01
2.200261087109352531e-01
2.200380686333467395e-01
2.201122420035642180e-01
2.201657994379053185e-01
2.201910382657927823e-01
2.202056826080034946e-01
2.202350090096125701e-01
2.202812924258327199e-01
2.203316648940895628e-01
2.204025409503817534e-01
2.204495485422792722e-01
2.204999749042012014e-01
2.205083357522689691e-01
2.205342288979171839e-01
2.205594279959533499e-01
2.206089110562058919e-01
2.206205345210711655e-01
2.206760135028261183e-01
2.207340151608674916e-01
2.207864933514195882e-01
2.208226068219119598e-01
2.208285199524234188e-01
2.208802524896744668e-01
2.209089991967833067e-01
2.209455435932952128e-01
2.209732720514827609e-01
2.210374739469830874e-01
2.210704135467824183e-01
2.211000358291424495e-01
2.211412016995440988e-01
2.211776014279508429e-01
2.212302753357605622e-01
2.212526523049561655e-01
2.212884685730008294e-01
2.213367841520669788e-01
2.214075222904662854e-01
2.214325349085913830e-01
2.214973851939722183e-01
2.215064460008173697e-01
2.215272622752723630e-01
2.215800418777277847e-01
2.216081940878553147e-01
2.216330907553638041e-01
2.216666578348199801e-01
2.217071049937328620e-01
2.217729981965254615e-01
2.218006986586485985e-01
2.218530537917185463e-01
2.218753172953796260e-01
2.219594024513071306e-01
2.219890180409976876e-01
2.220390848087670510e-01
2.220709994441293911e-01
2.220996890062995055e-01
2.221403802479279266e-01
2.221555274970373195e-01
2.222109606907943236e-01
2.222432357681997095e-01
2.223247127878568707e-01
2.223620943107046388e-01
2.223801060407936681e-01
2.223973518701072849e-01
2.224226020473879517e-01
2.224876665292604971e-01
2.225334479213295635e-01
2.225535178926577595e-01
2.225869409520503384e-01
2.226650480790144382e-01
2.227176229039666833e-01
2.227313041614868427e-01
2.227639392943979169e-01
2.227896827662992352e-01
2.228389933014645607e-01
2.228615139865691708e-01
2.228925572591400894e-01
2.229468082539892704e-01
2.229591191838178332e-01
2.230148208975105684e-01
2.230610294397710192e-01
2.231095062155326603e-01
2.231597939596561275e-01
2.232336329381111595e-01
2.232359780038629671e-01
2.232823342667283884e-01
2.233174598184251569e-01
2.233483872326354480e-01
2.234046983630900707e-01
2.234421206732059573e-01
2.234700772833763116e-01
2.235079648758865334e-01
2.235479024525978131e-01
2.235827078293428638e-01
2.236261139830745259e-01
2.236510862509130670e-01
2.237012948279057389e-01
2.237736772649083772e-01
2.237870970186923159e-01
2.238336636973535243e-01
2.238524971222753401e-01
2.238852065288268189e-01
2.239289133242893803e-01
2.239754187269951680e-01
2.240121057916579783e-01
2.240229511386091499e-01
2.240494432752406784e-01
2.240760984406236500e-01
2.241304489305442904e-01
2.241527802883213627e-01
2.242159833051175499e-01
2.242368979223944292e-01
2.242660693548134132e-01
2.243633738270052191e-01
2.243765676519194896e-01
2.244614504403324440e-01
2.245014584274144798e-01
2.245318186809870387e-01
2.245469942325661328e-01
2.246273041573613738e-01
2.246527213203103890e-01
2.246865367272311009e-01
2.247552248666022101e-01
2.248092161765155028e-01
2.248365908659239465e-01
2.248797074435099352e-01
2.248939628567880322e-01
2.249861058215671950e-01
2.250299424578242058e-01
2.250503244167835759e-01
2.250660486038944530e-01
2.251524528036333295e-01
2.251938800550981612e-01
2.252083855410834112e-01
2.252111303149147981e-01
2.252326624653431253e-01
2.252512197207601208e-01
2.253231951270985300e-01
2.253674738502962072e-01
2.254068233543681798e-01
2.254680978561938165e-01
2.255147877960729241e-01
2.255676228036385678e-01
2.255941332970896052e-01
2.256512428341571619e-01
2.256746427020160928e-01
2.257083356978051847e-01
2.258006185155601031e-01
2.258288511042386149e-01
2.259200129792486300e-01
2.259535348206979100e-01
2.259893114043041717e-01
2.260551787336658736e-01
2.260962564809699260e-01
2.261148779585661073e-01
2.261778684356278712e-01
2.262063889710920206e-01
2.262529839646402752e-01
2.262889433372015091e-01
2.263293032674435490e-01
2.263429737107275908e-01
2.263765481951765524e-01
2.264147577383966992e-01
2.264377969016299619e-01
2.265346113921554161e-01
2.265855242330075958e-01
2.266014379193223016e-01
2.266412247039753525e-01
2.266626948454511514e-01
2.266858800827858955e-01
2.267192862694161759e-01
2.267722560711242230e-01
2.267861655671004617e-01
2.268559528095269173e-01
2.269016777971180621e-01
2.269569582060067536e-01
2.270023421852133128e-01
2.270361436167907532e-01
2.270829541792242501e-01
2.271292443496328306e-01
2.272011579722137409e-01
2.272406670878063251e-01
2.272565434123018924e-01
2.272888045036513538e-01
2.273289740005512982e-01
2.273852193452764459e-01
2.274132293656715431e-01
2.274772196528816459e-01
2.275189711243477686e-01
2.275552319687164649e-01
2.275845548524262352e-01
2.276280924713790510e-01
2.277202210081532008e-01
2.277286646901302558e-01
2.277892384116913527e-01
2.278585949869276206e-01
2.279433600225690415e-01
2.280121522972805570e-01
2.280199805276461045e-01
2.281072668458620778e-01
2.281170383994911566e-01
2.281528418683420045e-01
2.281698758252447834e-01
2.282181255394375441e-01
2.282251714053847857e-01
2.282800483587020812e-01
2.283270028476930835e-01
2.283671887934180522e-01
2.283832009974430810e-01
2.284157056260004426e-01
2.285411843023427703e-01
2.285504608301850427e-01
2.286041815196832583e-01
2.286526127912453799e-01
2.287211770104880526e-01
2.287558510693710745e-01
2.288105610726747230e-01
2.288502569989357971e-01
2.289051243072375286e-01
2.289254030451144950e-01
2.289924508355554722e-01
2.290499470039378815e-01
2.291543821045513574e-01
2.291953308487484908e-01
2.292175449813683152e-01
2.292972901424216725e-01
2.293353380789669993e-01
2.294005633205303818e-01
2.294095433290414543e-01
2.294717315966587901e-01
2.295237646500795647e-01
2.295445315195807634e-01
2.295754789458743228e-01
2.295977178249696826e-01
2.297146711362196836e-01
2.297707860818218872e-01
2.298386957077746540e-01
2.298517777785785143e-01
2.299013405158661372e-01
2.299424322979357060e-01
2.300052387302879975e-01
2.300415406858729583e-01
2.300936961319324237e-01
2.301447990159765089e-01
2.301592400710812947e-01
2.302180656096606270e-01
2.302445406564631036e-01
2.303211609221179623e-01
2.303595582662125718e-01
2.303837906885020104e-01
2.304126041400327285e-01
2.304815693606547811e-01
2.305124799885135967e-01
2.305501205800077336e-01
2.306007757943139280e-01
2.306684713204902315e-01
2.307179579715886719e-01
2.307694386946231857e-01
2.308458348036283581e-01
2.308705682271556814e-01
2.309046041497619384e-01
2.309351350345557607e-01
2.310024519447909652e-01
2.310230018683647191e-01
2.310836319956646734e-01
2.311411600779694209e-01
2.311625733310179731e-01
2.312104578440363212e-01
2.312478287219533746e-01
2.312849987397787577e-01
2.313380380460579033e-01
2.313816524418325082e-01
2.314404887825435853e-01
2.314893911408452687e-01
2.314953506816206930e-01
2.315812759222167783e-01
2.315918022154941358e-01
2.316312353716862282e-01
2.316912819964223047e-01
2.317177153556443381e-01
2.317805771923117653e-01
2.318619405267620115e-01
2.318793756097193293e-01
2.319858476791366586e-01
2.320355598927394403e-01
2.320788228221575267e-01
2.320910784828643658e-01
2.322048136488789050e-01
2.322357025567644007e-01
2.322586891873457682e-01
2.322937394524651200e-01
2.323757068820023197e-01
2.324215212155258947e-01
2.324550027671354324e-01
2.324711235784491792e-01
2.325671370416774741e-01
2.326290234247651578e-01
2.327215466911576325e-01
2.327802798514771454e-01
2.328103881308385414e-01
2.328659348431013076e-01
2.329308781421950969e-01
2.329396172826753708e-01
2.329949517639667844e-01
2.330483419988190197e-01
2.330798349523604540e-01
2.331561478496633200e-01
2.331694802054962157e-01
2.331944572521501557e-01
2.332840157921782231e-01
2.333104594439115997e-01
2.333670904212819530e-01
2.334003023464379378e-01
2.334506427330695910e-01
2.335285326488220070e-01
2.335558322226269357e-01
2.336014927027995625e-01
2.336562105142902523e-01
2.337484137044565369e-01
2.337566885932716443e-01
2.338134616702302604e-01
2.338482106264818117e-01
2.339471391296958913e-01
2.339644532875341798e-01
2.339841868682466797e-01
2.340453141824585526e-01
2.341626425632208353e-01
2.341856799336037298e-01
2.342639755779061250e-01
2.342836912106465164e-01
2.343546357170364636e-01
2.344301934090296524e-01
2.344463002278391883e-01
2.345129465939403413e-01
2.345379363675979545e-01
2.346017455033407306e-01
2.346670508475246497e-01
2.347278192075530900e-01
2.347501922600171986e-01
2.347866033894939752e-01
2.348424086356212248e-01
2.348874800238476279e-01
2.349859349084011395e-01
2.350505907966511376e-01
2.351071030661189831e-01
2.351508016832583592e-01
2.351965178661520883e-01
2.352187879197237819e-01
2.352673576532065547e-01
2.353236231086459074e-01
2.353666359147050802e-01
2.354203292600210440e-01
2.354502230760788239e-01
2.354939152371740563e-01
2.355147908799236078e-01
2.355400508049722563e-01
2.355889707498780572e-01
2.356907405631015751e-01
2.357420463205664452e-01
2.357898811130971217e-01
2.358418812962533861e-01
2.359054578485120790e-01
2.359869408655994594e-01
2.359967729715591878e-01
2.360936477770214093e-01
2.361492075009578584e-01
2.362109576024171154e-01
2.362133122494071147e-01
2.363315193213048615e-01
2.363695793117843169e-01
2.363971835238452557e-01
2.364730836899783251e-01
2.365488735933922726e-01
2.365696143841647392e-01
2.366414902803349873e-01
2.367518850522892793e-01
2.367824159812337848e-01
2.368281199034235063e-01
2.368475046176421461e-01
2.368991172517637689e-01
2.369149262425602198e-01
2.370030044206001829e-01
2.370174719849389988e-01
2.370755602613270341e-01
2.371422519193969181e-01
2.372141706674893991e-01
2.373035960080865370e-01
2.373345421755514439e-01
2.373542537765457316e-01
2.374340698538071615e-01
2.375012716412737701e-01
2.375092448394128808e-01
2.375882497439605889e-01
2.376588575361529010e-01
2.377022471547929894e-01
2.377766391880248298e-01
2.378588952436698767e-01
2.379246548426935948e-01
2.379614643632432802e-01
2.379788560685233700e-01
2.380130239826188099e-01
2.380324171091395269e-01
2.381300439658374235e-01
2.381979767749054511e-01
2.382446414661033018e-01
2.382877019119206130e-01
2.383911130003661949e-01
2.384444996945073170e-01
2.384925618929273350e-01
2.385062780064671206e-01
2.385884139638022039e-01
2.386290027207689790e-01
2.386725761087251096e-01
2.387678192379961706e-01
2.388124883542218635e-01
2.388786942115981859e-01
2.389166275602900291e-01
2.389473378077969223e-01
2.390214834458134208e-01
2.390931098832572155e-01
2.391148228780828888e-01
2.391883505128135634e-01
2.392511221866363003e-01
2.393074474824173348e-01
2.393322989118951138e-01
2.394387924989281324e-01
2.395550823620414826e-01
2.395975612954164835e-01
2.396355660034151791e-01
2.396676238378004364e-01
2.396876877026195007e-01
2.397744556436721131e-01
2.398149388428381101e-01
2.398528514409327128e-01
2.399870902340707213e-01
2.400753245000813996e-01
2.401010975109434953e-01
2.401832449755167409e-01
2.402191589445991093e-01
2.402279108008226194e-01
2.402683597283363781e-01
2.402964393486116679e-01
2.403579773309782452e-01
2.404396920941279658e-01
2.405114088127003336e-01
2.405268288089273954e-01
2.405929576424961081e-01
2.406374461487504890e-01
2.406753812116218527e-01
2.407441369922557195e-01
2.408317163475731659e-01
2.408503700009730353e-01
2.409173838811724533e-01
2.409893801829552373e-01
2.410145430288770374e-01
2.411017966292037795e-01
2.411296507956341428e-01
2.412016071249015736e-01
2.412590622246771344e-01
2.412969604362774079e-01
2.413823809557142375e-01
2.414616558361914467e-01
2.414928307377751104e-01
2.415624492018046410e-01
2.415823948045367486e-01
2.417086903838530643e-01
2.417376489331067857e-01
2.418334568194678846e-01
2.418825822421137861e-01
2.419330408155592749e-01
2.419847344302139547e-01
2.420424221445388047e-01
2.420826812544509821e-01
2.421147761714557145e-01
2.421699356351940668e-01
2.422213838221609072e-01
2.422814721496051593e-01
2.423645973643757112e-01
2.424107912821620858e-01
2.424162162523578190e-01
2.424929927022929643e-01
2.425745884305154920e-01
2.425820646663597313e-01
2.426731441237220399e-01
2.428408798981124272e-01
2.429198603388691979e-01
2.429711794250917212e-01
2.430051026844141093e-01
2.430715684889337980e-01
2.431460136064784172e-01
2.431954146931863403e-01
2.432304918804636951e-01
2.433192149306077634e-01
2.433896052836314050e-01
2.434484582285082466e-01
2.434639989009628747e-01
2.435406264030881007e-01
2.436597241935194447e-01
2.437114281872140853e-01
2.438182094864476124e-01
2.438659599949608014e-01
2.439773937180941266e-01
2.440219396367910298e-01
2.440312019550549549e-01
2.441361166016534079e-01
2.441848084336096236e-01
2.442319272072766556e-01
2.443171481724986105e-01
2.444078213405997402e-01
2.444387970310645808e-01
2.445336337702350704e-01
2.445659770551316115e-01
2.446054734091402949e-01
2.447135676739282117e-01
2.447939878423222027e-01
2.448252361680328670e-01
2.448875663877488340e-01
2.449990021158605646e-01
2.450336820968402329e-01
2.451349381263380200e-01
2.451507263931967384e-01
2.452208938916690117e-01
2.452994273936889846e-01
2.454385088048000596e-01
2.454976505421010424e-01
2.455193706194445658e-01
2.455905032086954098e-01
2.456509809842135073e-01
2.457313284415473253e-01
2.458048580060634980e-01
2.458626685439662674e-01
2.458904321342912924e-01
2.459566915337776938e-01
2.460693830942550786e-01
2.460960069355103141e-01
2.461749931214027853e-01
2.462282940055713909e-01
2.463117577771772870e-01
2.463887362659711311e-01
2.464522206380323488e-01
2.465087275090823704e-01
2.465862401190355713e-01
2.466058221692997154e-01
2.467127237430511988e-01
2.467638639984320870e-01
2.469061063926130117e-01
2.469629167859186958e-01
2.469792956425665986e-01
2.470191802754058696e-01
2.470983972960796859e-01
2.471740348885850258e-01
2.472913000472171663e-01
2.473810882019281676e-01
2.474300791386804810e-01
2.474876186253585630e-01
2.475435837779952908e-01
2.476226849780465700e-01
2.476285616763276853e-01
2.476854051798367262e-01
2.477627382675843259e-01
2.478835582026144291e-01
2.479316859584216881e-01
2.479793617814720630e-01
2.480782832229386226e-01
2.480941925570324114e-01
2.481440597482027499e-01
2.482139694780615691e-01
2.483162470079581796e-01
2.483804133597349306e-01
2.485356846938907016e-01
2.485933191304859347e-01
2.486635882440887402e-01
2.487118753178376163e-01
2.487438151832928046e-01
2.488338622746464890e-01
2.488542752729225871e-01
2.489382519529036997e-01
2.489536567600140748e-01
2.490235291148824026e-01
2.490498638761208805e-01
2.491001376266140932e-01
2.491721080749741413e-01
2.492703423967252974e-01
2.493357182062648780e-01
2.494382112114276739e-01
2.494535031304609962e-01
2.495417946207661442e-01
2.496470429823943182e-01
2.496791550383957170e-01
2.497373714851084947e-01
2.498031716878421071e-01
2.499525254987282064e-01
2.500198937794420040e-01
2.501150166072136916e-01
2.501421305382066640e-01
2.502114625663093284e-01
2.503316258281893525e-01
2.503659912298112911e-01
2.504725756794811131e-01
2.505143513720432535e-01
2.505340635551006612e-01
2.507323517740188690e-01
2.508254078223053352e-01
2.509146516650803127e-01
2.509801792593685521e-01
2.510155758994588870e-01
2.510877953405042939e-01
2.511336592305847271e-01
2.511898077720381428e-01
2.513211637401159271e-01
2.513666076168435959e-01
2.514748270875732938e-01
2.515019221577889930e-01
2.515938032888995757e-01
2.517203003485944945e-01
2.517374505567512299e-01
2.518191059244428986e-01
2.518522559415747875e-01
2.519529982954484826e-01
2.520555373570085855e-01
2.521168236559326870e-01
2.521844096583281125e-01
2.522984600352723428e-01
2.524012161156898859e-01
2.524820512108119086e-01
2.525592521728859952e-01
2.525911225658288295e-01
2.526772938425018156e-01
2.528477053813509290e-01
2.528577343177780268e-01
2.529187704478244036e-01
2.529531680203246369e-01
2.530553146115326335e-01
2.530878509917792174e-01
2.531816347415122292e-01
2.532069834032334432e-01
2.533677494554147369e-01
2.534209676686562940e-01
2.534657843613934425e-01
2.535826742690640012e-01
2.536689190475146516e-01
2.537457636269840888e-01
2.538152606715610160e-01
2.540444962056334077e-01
2.540603179375220400e-01
2.541351672555823837e-01
2.542024867385189735e-01
2.543066822139280481e-01
2.543577033542718802e-01
2.545076272711059850e-01
2.545356583901473568e-01
2.545520829173187893e-01
2.546626886862987105e-01
2.547300034474492270e-01
2.548657136881755658e-01
2.548926927981616242e-01
2.550482684924394450e-01
2.551158576893418628e-01
2.551469345814522116e-01
2.552950673521973135e-01
2.553205048997203575e-01
2.553762448923649897e-01
2.554896043838017494e-01
2.555720226098554537e-01
2.556865557344940587e-01
2.557885191732972574e-01
2.558182708529278537e-01
2.559714362440386193e-01
2.560656498498177225e-01
2.561642649185454923e-01
2.561813278838731556e-01
2.562691030962096495e-01
2.564421391171226583e-01
2.564840913673555045e-01
2.565535950314232760e-01
2.566966850113424625e-01
2.567629724680864367e-01
2.568042128787086931e-01
2.569466280771869338e-01
2.570026455360763240e-01
2.570808760556470007e-01
2.571662080466667888e-01
2.572313145615674479e-01
2.574708633891128473e-01
2.575487814224651784e-01
2.575620970949220601e-01
2.576501791268041019e-01
2.577320760975707614e-01
2.578641375057983964e-01
2.579316964385417466e-01
2.580081419745151594e-01
2.580189423455454545e-01
2.581029216494524769e-01
2.581864019860687920e-01
2.582722364709619800e-01
2.584396701207964941e-01
2.585745444468330323e-01
2.587409403111593509e-01
2.588524882784921655e-01
2.589075526305255615e-01
2.589519204820808218e-01
2.590731321404055043e-01
2.591956320775412603e-01
2.592274225482509298e-01
2.593538340599442771e-01
2.594102487856112527e-01
2.594737631027896896e-01
2.596935889716565082e-01
2.597858166558206783e-01
2.598544931532900115e-01
2.599771464539382126e-01
2.600329132680134769e-01
2.601413118187981821e-01
2.602290039205353844e-01
2.603129098215278825e-01
2.604249208983592245e-01
2.604987491303294433e-01
2.605688396254062233e-01
2.606818418699169415e-01
2.608069511547781438e-01
2.609082779272113850e-01
2.609508558020628977e-01
2.610777409093043566e-01
2.611674801143427649e-01
2.613289760076228374e-01
2.614692410048388149e-01
2.614852243579544044e-01
2.616123739167043327e-01
2.616916582211397113e-01
2.618126361862015417e-01
2.619555329363351115e-01
2.620216138470440326e-01
2.621048599476314411e-01
2.622505815978548593e-01
2.622829495131485666e-01
2.624976314138671718e-01
2.625205352642765444e-01
2.627159653391930583e-01
2.628098301853080132e-01
2.628704375038374286e-01
2.631220568827896678e-01
2.631767548144924307e-01
2.632939851058916370e-01
2.633845183854919281e-01
2.634568338202549764e-01
2.635785691837255751e-01
2.637123868192239318e-01
2.637980084061212205e-01
2.638928775418611927e-01
2.639952007104925391e-01
2.640538566841328372e-01
2.642095582294334832e-01
2.642845426591903246e-01
2.643719443610262898e-01
2.644078054297652747e-01
2.644891250059975274e-01
2.645952088051314322e-01
2.647387912361414131e-01
2.649188649738755119e-01
2.650024618880936211e-01
2.650993103390346661e-01
2.651998156750685620e-01
2.653467435160530297e-01
2.654418157545729295e-01
2.655954688521698914e-01
2.657283001467243277e-01
2.658674248046876132e-01
2.659275865604296962e-01
2.660850790439100999e-01
2.662011599708461462e-01
2.663524927713952772e-01
2.663890191841089550e-01
2.664343887861602145e-01
2.665809662971471150e-01
2.666746936522146338e-01
2.668145601234697128e-01
2.669631259975304705e-01
2.670858369508830599e-01
2.672517129742789654e-01
2.672632311580150910e-01
2.673856584970376593e-01
2.674676367534726262e-01
2.675945911304665747e-01
2.676486554232414550e-01
2.677990673503948260e-01
2.678908498868449728e-01
2.679008818379490231e-01
2.680166679741925462e-01
2.680962770900324754e-01
2.684205530273157114e-01
2.685013601280277218e-01
2.685841359719276511e-01
2.686616298842748884e-01
2.687050957894258074e-01
2.688670561752650734e-01
2.689690110865944339e-01
2.692189115194234539e-01
2.692703091739231391e-01
2.695364501519242895e-01
2.696697921945292453e-01
2.698283927334489407e-01
2.698856963884050941e-01
2.699878539326984184e-01
2.701583327766891029e-01
2.702171063323512978e-01
2.702975198569146364e-01
2.704428009146208067e-01
2.707125713629554564e-01
2.707501449493374679e-01
2.709071683437093148e-01
2.709796328377179764e-01
2.711093166889091410e-01
2.712130360038802479e-01
2.714122667928696719e-01
2.714543063277153889e-01
2.717827378312585029e-01
2.718608296410229830e-01
2.719398207821676072e-01
2.721817168807613152e-01
2.722451597830732872e-01
2.722766008196803034e-01
2.725322363752894494e-01
2.725741874023420719e-01
2.727066149519712379e-01
2.728190908085144084e-01
2.728617306029569312e-01
2.730422714088550640e-01
2.733518278359580167e-01
2.733962109832853704e-01
2.735614920229817448e-01
2.737288019910055770e-01
2.738703554017555275e-01
2.739682993353516061e-01
2.740226096763218600e-01
2.742319073825659759e-01
2.744846295815798198e-01
2.744956565304164098e-01
2.746396037606398943e-01
2.747622607225559399e-01
2.748821139309735040e-01
2.750679683441712431e-01
2.753050327501379568e-01
2.753241945396738277e-01
2.754990360819011830e-01
2.757666691309176299e-01
2.758794052448535483e-01
2.760067836058281987e-01
2.761087983862707818e-01
2.763719481236424080e-01
2.764733283407669884e-01
2.766199514705889317e-01
2.768029748023803638e-01
2.769408024109555333e-01
2.770153286076976196e-01
2.773150075259593894e-01
2.774319302279097954e-01
2.776755180264479650e-01
2.777910584030137686e-01
2.779540633611292666e-01
2.780722766467907947e-01
2.782424326925942992e-01
2.784951341791194190e-01
2.786302735999167668e-01
2.788340382753775604e-01
2.789967134694641970e-01
2.791120963844421210e-01
2.793614631672779458e-01
2.794089756724288387e-01
2.794960180874589417e-01
2.797548660877969828e-01
2.797828263368439261e-01
2.800729424903510845e-01
2.801679448895523228e-01
2.802401994597339963e-01
2.804686315642569427e-01
2.806372648071188136e-01
2.808380791971673007e-01
2.810809486958470993e-01
2.812555301053479839e-01
2.813537007183034566e-01
2.814386884717193782e-01
2.816817838163008236e-01
2.819866763164935453e-01
2.820880341239191402e-01
2.822035326909432262e-01
2.823379333274151914e-01
2.825612430268862330e-01
2.826535383002040103e-01
2.828969180766413016e-01
2.832434479810134187e-01
2.833860853390108847e-01
2.834161264670846947e-01
2.838015810920144766e-01
2.839575325060874622e-01
2.841702763916988950e-01
2.842540651834226662e-01
2.843287343047735671e-01
2.844600104637822202e-01
2.847021178991382406e-01
2.849395370672406225e-01
2.851149142461522068e-01
2.853818100108844735e-01
2.855332460728207122e-01
2.857834739805127366e-01
2.859250809077490407e-01
2.862830152759879843e-01
2.863349527599249322e-01
2.865348742701002704e-01
2.865935727785902110e-01
2.867931784133134210e-01
2.869066381185551018e-01
2.870203274987771502e-01
2.873961445833923545e-01
2.876488033079511730e-01
2.876859535961514558e-01
2.878402254163442420e-01
2.879502727441245469e-01
2.881317616059761999e-01
2.883495997894524043e-01
2.886350341303599576e-01
2.887763511835298447e-01
2.893853195241933296e-01
2.896300702579261976e-01
2.897352164479011227e-01
2.899369824165473064e-01
2.902426546186016587e-01
2.906304004891954174e-01
2.907838710518337866e-01
2.913440323127381992e-01
2.914162540986424688e-01
2.919108147270957909e-01
2.919781335919302556e-01
2.920900389698324329e-01
2.921811848856029625e-01
2.925423527324210182e-01
2.928394485746853571e-01
2.931181087087512127e-01
2.934671233226394671e-01
2.936017903465764078e-01
2.941607186392019013e-01
2.945226089244794565e-01
2.947255590768929068e-01
2.950951727466638586e-01
2.952020254940437294e-01
2.955702037323860720e-01
2.959077715066364966e-01
2.964104818400710162e-01
2.966600451805746497e-01
2.968772998994582135e-01
2.970207585773295689e-01
2.973391894980003114e-01
2.978127077729605388e-01
2.981870564647911559e-01
2.983715752146605116e-01
2.985303071574102463e-01
2.989537543569545930e-01
2.993660541455385182e-01
2.999996522767116591e-01
3.001827955054415797e-01
3.003413387261006928e-01
3.009827971221087362e-01
3.010693622945049830e-01
3.014222453289450154e-01
3.016907770216019635e-01
3.017158858991212389e-01
3.024850851958399423e-01
3.026703621854303083e-01
3.031046581466964041e-01
3.032534281915720831e-01
3.037143309543073322e-01
3.043916416490625165e-01
3.046989364200103356e-01
3.049015766349215673e-01
3.051397396440701515e-01
3.055357072651695427e-01
3.058613666700225053e-01
3.064349566309395589e-01
3.071574284255055298e-01
3.072482047404647698e-01
3.077538673890682919e-01
3.079512743985228784e-01
3.087189022806291483e-01
3.089892999955469177e-01
3.090394586736724403e-01
3.094370278300681010e-01
3.097841764565689715e-01
3.106980986801424205e-01
3.111837749042252188e-01
3.114306821633761047e-01
3.116377792949190928e-01
3.121134550471982294e-01
3.125262882050166002e-01
3.126436369953641270e-01
3.129827825854823997e-01
3.136481935322801284e-01
3.139037805701937467e-01
3.147090535250952614e-01
3.150871471139858881e-01
3.151386771990111191e-01
3.162472961764747348e-01
3.166966975744055501e-01
3.172537295208649466e-01
3.178728424151674448e-01
3.182471108649823632e-01
3.192302468565780815e-01
3.209358519116695119e-01
3.215024250523862426e-01
3.225075888424291382e-01
3.233636618272949237e-01
3.243426238990109178e-01
3.245832295415053137e-01
3.267938661174316639e-01
3.268753903673181638e-01
3.276395450128308795e-01
3.291761490187568029e-01
3.303343526855609946e-01
3.313711210910034177e-01
3.314495409242503854e-01
3.320247202698307643e-01
3.329566593211228387e-01
3.341560411275157350e-01
3.342655302043373577e-01
3.356329454962475589e-01
3.371960305748462616e-01
3.386023335106361776e-01
3.400864187748411371e-01
3.425893063944002170e-01
3.432116824281454814e-01
3.482109168335004723e-01
3.550466518217615386e-01
3.579222407929120164e-01


==> anc/Fig01_j_charge_L14.txt <==
-4.692928808777813154e-01
-3.922339495868980806e-03
3.668966302788529560e-02
-4.435253819058076574e-04
-3.176329409363111700e-01
2.874496594516638415e-01
1.550557818582007086e-01
-3.579220463901905402e-01
-2.366069016785889711e-01
3.737217113421797410e-01
2.067826329219207837e-02
-2.989581467371241197e-01
3.767304455512774930e-01
1.374930034488195674e-01
-5.295260333436140748e-02
2.362468392310883292e-01
-2.687595757388381856e-01
-2.357848080369010779e-01
-2.218053756469558907e-02
1.466863962961277579e-01
2.056697400670195464e-01
-7.191512154421428327e-02
-6.164686885138601080e-02
-2.375943494019981672e-01
6.461554340465605617e-02
2.034167740217930898e-01
1.842454782006092140e-01
5.124106315784340837e-02
6.311151733912279127e-02
2.245282199058988223e-02
9.313773870734280702e-02
4.165938383268232015e-02
5.411727031192671566e-03
3.028887972782617552e-02
1.328175624107613417e-01
-8.248800208657885991e-02
-7.626411207962688343e-02
-1.204457044369650898e-01
-5.682374871755546675e-02
-6.309403016147816477e-03
-7.591103357079207435e-03
-1.211204160498570853e-01
-2.969021047408107461e-02
-9.279892990354079996e-02
-1.272716096180256107e-01
-3.079843165825502799e-02
-1.382997293582586551e-01
-1.934630997796852603e-01
-6.042673324437387167e-02
-8.876512422471921626e-02
-1.006148010360427975e-01
6.112719903998901222e-02
-4.283470988530507784e-02
-2.784418997857500133e-01
3.416679650370210708e-02
1.544506052017486850e-02
-1.312199084886823963e-02
-7.374468302893293081e-02
-5.335302276783634307e-02
-3.430247447853058684e-01
8.220289425406890338e-02
-1.922284281584984295e-02
4.069982970299913100e-02
2.010979605559043148e-01
1.833882158262484796e-01
1.530346589787588696e-01
1.361260635610292702e-01
-1.434850659690937724e-01
1.322629814398611214e-01
5.320160752099738904e-02
-1.448295602319277509e-01
4.236521277813812963e-02
1.874323523581956363e-01
-4.258971544385534852e-02
6.755278643585961584e-02
2.576962818207832046e-02
8.130723196988272339e-02
9.933850233645766248e-02
2.205732207276092996e-02
2.347417057849767244e-02
-4.988609374629095726e-03
2.099602464864336604e-01
1.153458663588243470e-02
3.350271498973620560e-02
1.019011446946495730e-01
-1.244123352861600390e-01
7.261015327290171184e-02
4.752006635587180394e-02
1.318568217164144962e-01
2.928208099617962603e-03
5.918957168806478208e-02
3.233984730229630400e-02
1.020441375404272794e-01
-1.209453721591844666e-01
1.599020719418076386e-01
-5.871047780310131858e-02
-7.019972795784059933e-04
4.346613635898261691e-02
8.938625806932566642e-02
-1.057453034449926943e-01
6.256109245030602728e-02
-8.899248187967868928e-03
-1.068832747152164142e-01
9.660684386188967201e-03
-9.677919800171216891e-02
-1.050035899389516331e-01
5.115077926873673464e-02
1.031948784439832602e-02
1.330357399639468330e-03
9.856547103558661871e-02
1.895016822875095555e-02
8.525373022873730666e-02
-5.926528269461515952e-02
-5.093135574124153103e-02
-7.104406208842206638e-02
1.173195311594415896e-01
-5.407280555500147690e-02
-9.719812056843486758e-02
-1.165717456673873026e-01
6.753533582151662745e-03
-3.921700358159089378e-02
-1.138953509457655833e-01
-8.582970754178874395e-02
-4.739556734635185647e-02
2.693324202392205838e-02
-1.520445961540257962e-01
-3.506388665346361205e-02
-9.003936834072605311e-02
-3.110674760469569339e-02
-2.885853238573975882e-02
-2.384127922751546128e-02
-5.931981882792641131e-02
2.313585948905585721e-01
-4.012249602997657733e-02
-4.371639970519806268e-02
-1.478635737945388773e-01
5.452293409150619358e-02
-2.675352806215674367e-02
-2.974576359412432411e-02
9.337865196834049808e-03
-7.353096828081083502e-02
-8.649289096650528141e-02
1.999876712961639116e-02
1.009774710326048763e-02
-2.757751345729797174e-02
7.483293875830633081e-03
-2.391712104961880858e-02
-5.397733063194115610e-02
-1.521631798992447056e-02
7.973415633689558482e-03
-4.725531405216193762e-03
1.270001126726332530e-01
-2.202901067672715166e-02
-4.951512280066470983e-02
1.468900222265318370e-02
2.000980447602157888e-02
5.787137392346224790e-02
-9.171972880649202631e-02
9.319505404954309125e-02
5.657481454965675172e-02
4.084284772729747381e-02
9.138906785438820346e-02
2.657374093381749749e-02
5.260566203702037730e-02
8.573307976567710875e-02
1.794895529832357117e-01
-2.833892048212608566e-02
2.228945465980512394e-02
4.986844948731464222e-02
1.863369585389688943e-02
5.834071599278777345e-03
8.063270296683569538e-02
-4.233795481055449561e-02
3.060025939220011038e-02
-1.073736490433178752e-02
-1.108452012015816862e-02
9.215265859996744219e-03
5.888982571713645246e-03
1.016706170858302644e-01
5.956071446140295822e-02
-2.779590168006493972e-02
-1.917093265501835023e-02
9.367958107591504990e-02
7.306447298557829095e-02
2.789537483269837262e-02
3.046606694890381314e-02
3.040647202937926327e-02
8.207846836932577994e-02
4.080409073937316805e-02
-4.969146707746636971e-02
8.883771124270778419e-02
5.585223579956662826e-02
-3.195305482948021525e-02
-3.963846731661926914e-02
5.378029982477427334e-02
-5.056390288376327868e-02
3.025329968330942379e-02
-7.425289468743305477e-02
-1.727029857607245006e-02
2.356523196294471091e-04
3.470443803045698133e-02
-1.488993579614557132e-02
8.412989749876154111e-02
9.202285078134757323e-02
1.885297854727377084e-02
-5.007413029171390445e-02
6.176961322064899833e-03
5.358820806772262961e-03
-1.433839054331754277e-03
-1.745261704580832601e-02
1.294199538272348265e-02
-6.466021760064578731e-03
-2.285013335950467767e-02
1.153871178826154295e-03
1.525922979980974363e-02
3.698882071259891602e-02
4.759236568112679838e-02
-1.466978032814353176e-02
2.717014307907968454e-02
-5.796981358530271800e-02
-6.625379014098458329e-03
3.640427012524680150e-02
5.874435192184199878e-03
-2.306344804403236484e-02
-4.561966926915414847e-03
-6.245889436602006239e-02
-2.795528604728649003e-02
-7.101785769549368889e-03
-1.467177935335566116e-04
-6.047246236013614079e-03
-2.201978666061298745e-02
-9.413156732991609030e-03
-1.114117614001464487e-02
4.466192117446029369e-02
5.405930395360185325e-02
-1.333633447711949672e-02
5.941335130116055102e-02
7.066414636568052639e-03
5.103683225495748293e-03
-4.147799493953867322e-02
1.797403984240805545e-03
2.199154013346235614e-02
4.192365041397681097e-02
3.351470415872982722e-02
4.419479143804436183e-02
-9.457992701764630916e-02
-5.572868512477986008e-02
-1.014154169592776655e-01
-4.705124295732394935e-02
-6.258942695516787370e-03
-3.409058676147149608e-02
-6.913839158225713877e-02
6.838700829973490616e-03
-5.773133953679233411e-03
2.128117811263042364e-02
1.084082427728653378e-03
1.461222606328619993e-02
-3.463329427941981564e-02
-6.146276561552723589e-02
-6.239349046761442918e-02
-1.152543573987959043e-02
8.310315055276421004e-02
-8.128379903870652790e-02
1.171321196932831668e-02
-1.094913079493805425e-02
-5.538643188334795020e-02
2.649964465069983271e-03
-2.993815437456862419e-02
4.785668720314184554e-02
3.459314991725170180e-02
-7.443625715473560500e-02
-8.238187640864801098e-02
-6.860407674353330432e-02
-3.058376192265770468e-02
4.793851320770578517e-02
-8.187463533280404937e-02
-1.265287160616311579e-02
4.494370742728089063e-02
-4.796494915670669601e-02
-1.126061502799989567e-01
-6.542940134600443158e-02
-8.649692515520418512e-02
3.267528912751373887e-02
2.365860103212922162e-03
-9.319530648158738662e-02
1.139234202316694630e-04
-7.150767414385410248e-02
-1.002515122501895645e-01
2.320299988670744898e-02
6.713619050302364367e-03
9.153605674425874944e-03
-5.392266185103991583e-02
-2.132477596499163242e-02
-4.939177236906587554e-02
-7.375677610594992550e-02
-1.852035154126835045e-02
-8.464384235068160567e-02
-9.977379879654533004e-03
-7.180604904524881538e-02
-1.621706843887174912e-02
3.732142780027209589e-02
2.548653720765486214e-02
8.186721139371770303e-03
2.601144103634634233e-02
6.319510810274785173e-02
3.870110824820698070e-02
4.631406176980826933e-02
2.046807645698214134e-02
7.132707914472972976e-02
2.926340557969031586e-02
-2.932147112924359325e-02
-2.557381717620867481e-02
-5.970421720336238636e-03
7.901374104699351864e-02
-3.909565416044436664e-02
5.576679794674695156e-02
4.066101507580954788e-02
2.895677595014879355e-02
2.763744377229261293e-02
6.784243271560321670e-03
1.745491259312261650e-02
-4.627377999837190697e-02
5.518183374777745759e-02
2.085266168107672430e-02
9.519763804528013100e-04
-6.450706826975440011e-02
-4.752455706733249227e-03
2.192901771831988478e-02
-8.068015534698090921e-03
-4.651826766422664794e-02
-3.360271662216177818e-02
3.046399101657572620e-02
-1.652697774791072813e-02
2.351492138629780390e-02
-1.872999897012461029e-02
-9.842574390385708250e-02
-2.834579502018797631e-02
-3.576407690484956735e-03
3.804417861400646861e-02
4.029332405471378747e-02
-3.792895331858413960e-02
-5.604214235427174874e-03
6.192020331865927957e-02
-5.870466723299896245e-02
-5.734428367098745594e-02
-2.216905097775361683e-02
-2.799402675432305712e-02
-1.313080147188290178e-02
2.351054187823813438e-02
2.988212423468219678e-02
1.059632906800413443e-01
2.257302975485195665e-02
-2.946760613049294319e-02
3.443842512743550827e-02
1.161031619436448704e-02
1.475591906214831876e-02
6.675916290058032943e-02
6.325337315647325438e-03
1.151011958202984853e-01
-8.143523371402087638e-03
6.634488711380283343e-02
3.449996420086494375e-02
-5.387961305665292522e-02
4.238083641662054347e-03
6.836468622773381187e-02
1.197908139507448781e-02
2.998391229081678530e-02
-8.723543461586400990e-05
3.965605660046636616e-02
3.509335124244716830e-02
7.673053122048863195e-04
-4.962500951202467037e-02
-1.174877410307035089e-02
-5.470418241956796768e-02
-8.349368799784014084e-02
-2.886960725882362425e-02
-7.262711238807055547e-02
5.446056290822298002e-03
1.665775064398864955e-02
-7.132093413871348764e-02
-1.781098387600066335e-02
5.558051838591503147e-03
2.493759682639964947e-02
2.202129178107255919e-02
4.755201762789099118e-02
4.078800779656988063e-02
-6.262851871511269236e-03
-7.726344940408270794e-03
-6.578665987975194918e-02
-1.805717162597537950e-02
-1.542438337122097394e-02
3.793014280844680258e-02
-1.067783390749506810e-02
8.334783381382283515e-03
2.545107800159938233e-02
-4.742974091887417615e-02
-3.714861052161688715e-02
2.967370258932092511e-02
-5.297890672973600001e-03
-1.171304493837524094e-02
-3.478753003237419761e-02
2.792943331311364269e-02
3.550564762394649559e-03
-3.195548495132676924e-03
-2.988188481145658687e-02
4.775298006696071518e-02
1.446028863134160396e-02
-2.155686712763764216e-03
2.963106298646160305e-02
2.605499020464874856e-03
-3.705233869596236823e-02
-3.451114252639790082e-03
5.876432186407359176e-02
3.408468128099853556e-02
-2.032299655713845285e-02
4.708528220701843972e-03
-2.344494565837276778e-02
4.312498676591250413e-02
-2.382920065238049515e-02
1.633674060268777706e-02
3.907904514581560934e-02
1.095868078334124619e-02
-2.967291726528173412e-02
-2.069759081579096438e-02
3.240797504701356524e-02
-3.469597572329855689e-02
-2.679326841085472380e-02
1.744696575533291258e-02
-5.442593360984500361e-02
6.997286109709507929e-02
-4.944364280642164766e-02
-1.539024576557399271e-01
-1.483402232097910493e-02
8.442269339183054722e-02
9.372684058612966440e-02
4.911681881368352987e-02
-4.114320455524215353e-02
6.066500252565437679e-02
-1.232246126844962347e-02
-5.001152117844784306e-03
-5.088290440935433478e-02
-2.333085723573856407e-02
-2.775459902743635313e-02
7.104687680249183526e-03
9.705911938789363314e-03
-3.030651851061976279e-02
2.712926557911222482e-03
8.167863111618347410e-03
6.655722823600861322e-03
4.924603682797527859e-02
-1.879907679842486232e-02
1.918391863686181795e-03
-4.009992360014724699e-02
-2.114680846079950317e-03
6.238576408634059767e-02
4.362580993132746110e-02
-3.409910097236300980e-02
1.432428574079995867e-02
1.220262670988300074e-02
4.133827496494754672e-02
1.841075436896620274e-02
-3.717242377231978062e-02
5.152976692574350167e-04
-4.453465104687365748e-03
-6.794788747032562415e-02
4.358278684576821771e-02
1.925535074746868511e-02
-2.576076649124595108e-02
9.922827344064836033e-03
9.280095881002620173e-03
-3.034988677857868716e-02
2.715406047995354635e-02
-2.703558469897827596e-02
-7.660735076981562731e-03
-2.663330600674512078e-02
-3.900469135238159718e-02
-1.990816175124138839e-04
-3.737688092308583121e-02
3.579001754442878019e-02
3.699361083210787188e-02
8.790807903143316171e-02
5.825964725485539147e-02
-8.761997761016318206e-03
1.198070781697585865e-02
-9.961994615190102043e-03
5.257387612870449700e-02
4.793341837634747943e-02
-1.632817428656299294e-02
1.253949832714312124e-02
1.050399246516966686e-02
2.944462436265548808e-02
5.308310837264194199e-02
1.246330848835506232e-02
1.448140661088508259e-02
-1.126620570132598129e-02
3.615572021652944945e-02
5.572014449021275156e-03
5.063360678175064800e-02
-6.538697945666487044e-02
9.658496471537753036e-02
1.540655955670718578e-02
2.225084465950701203e-03
-3.899865629423473340e-02
1.274644990921279704e-02
1.230364907009489500e-02
4.165656041128364129e-02
-3.015952360828971432e-02
-1.858991313904508058e-02
-5.913598466294856665e-02
2.157087746215640908e-02
8.428907293617378393e-02
-3.240588916526861846e-02
-1.015754905762362818e-02
5.501294914777418200e-03
3.367094260146317325e-02
-1.672664352913145677e-02
9.164956653411329701e-02
-2.000655858853397570e-02
7.290701143420623420e-02
-1.244032408450176409e-02
-2.451171081257621370e-02
-2.408808067978555553e-02
-2.912593656425353436e-02
5.096621861790968239e-02
-2.324315442298895487e-02
1.448113058920484295e-02
-1.091385086238498385e-03
-3.970363495929087744e-02
1.318050239483340921e-02
-4.111091416929677639e-02
-1.031646377285233909e-02
-4.274503379880807696e-02
-3.614763156573680414e-02
-1.615104485257703656e-02
-7.724593298169316058e-02
-3.829399256854675374e-03
-4.985355248439136966e-02
1.828121611059454338e-02
-4.464918988348587879e-03
8.903927793100096730e-03
-6.637229869781858214e-03
-1.955592598682510258e-02
2.508176515320184943e-02
3.107273036542499735e-03
6.775026133466210271e-03
1.800784320881918628e-03
-2.556594245843071475e-02
1.848295626730623101e-02
5.025622892117530965e-02
-1.003049038902415271e-02
4.351818626705288712e-03
-1.978267752885717878e-02
8.145294432120725459e-03
-3.614883936051709740e-02
3.332174891324251459e-02
5.425318764142657985e-02
3.915031304826818107e-04
-3.257183318853625054e-02
-3.084501044742713263e-02
-2.554991370984892665e-02
-3.123970272208894533e-02
-9.113456326668809004e-03
-1.205594925181288461e-02
-6.279061134550638357e-02
-9.115720533083628355e-03
-2.595763588157151518e-03
1.791624700954855612e-02
-5.198976141512361843e-03
4.096026243167333325e-02
3.973932865105214013e-02
-7.021745353633472575e-02
-1.287280425835428919e-02
1.436440101677833887e-03
-8.777174717593144194e-04
-7.308961231000512225e-03
-3.562056352019851019e-02
5.194697429065655257e-04
-9.427129365930346158e-03
-2.172017614985023021e-02
-5.961563867152039863e-03
3.167499224671301017e-02
2.134337152158906695e-02
-4.376982403997167759e-02
5.053766265483180392e-02
4.365849702222830697e-02
4.328949825569165799e-02
4.580486206865391936e-03
-1.194031383311458180e-02
-4.550147176626710005e-02
-3.051409029996297179e-02
3.010588753951907656e-02
2.451632843213077603e-02
6.141675739659738925e-02
-3.221895844572428280e-03
4.458567009203742021e-02
5.171908026588363516e-02
-5.747526820013623000e-02
5.333750457053966498e-02
-3.992235698195477356e-03
-2.198805933317568226e-02
-2.833317427542058828e-02
2.559968434419030922e-02
-6.316627411902360316e-03
8.200273379518846148e-03
-8.723902423154526742e-02
2.359260404869205699e-02
-1.589390609956864084e-02
1.335473617128076114e-02
-8.932997566592219135e-03
-1.985219925143659470e-02
3.700952888711455096e-03
-2.964969369339714653e-02
-2.653638126288465973e-02
8.597346051715366866e-03
2.130291735211150769e-02
-2.320428123141121332e-02
1.295348420197771702e-02
1.194712236706732024e-02
-1.896603000471154543e-02
4.840312318096533749e-03
-6.916373491912615641e-03
-2.656603979640309587e-02
-1.081628456632523216e-02
-2.080844050687451902e-02
3.118719661569673354e-02
-2.158704367521607423e-02
9.310132494292603852e-03
2.215006060059384815e-02
8.215628622499724504e-03
-5.081772767967808468e-02
-1.140017308029354914e-02
-3.913813974198304377e-07
-1.353225847793250447e-02
1.471996562414847574e-02
-2.008676629406973974e-02
3.992988664435135476e-02
4.991446790328224600e-04
3.654146777452758465e-03
3.824622451385573628e-03
-3.495740387864482504e-03
-6.225603070736561266e-03
2.622641510020578756e-02
7.623809794895466951e-02
-4.117740150322145298e-03
1.270710065285615871e-02
-2.278518740659107519e-02
2.990756473279486058e-02
-2.314279190867569395e-03
4.102060569494263981e-02
-1.528019699876369437e-02
3.020418122285161919e-02
-4.560609754947041877e-02
-3.411901473594713963e-02
9.146706425139983221e-03
-4.658248582096783351e-03
4.278916006728084725e-02
-3.207265493785173283e-03
4.208354537335808054e-02
-2.159847977797553151e-02
-6.901646968997359995e-04
7.415852617536891969e-03
-3.328184718776299594e-02
6.292099122321222378e-03
-1.535830643891868304e-02
1.886264200057229806e-02
-4.414785277574794810e-03
-5.113788772979131758e-02
2.871065427355546512e-02
-3.692192961891153924e-02
1.349672453455612840e-02
5.385169241650406002e-02
4.869924041056238051e-02
-1.083847211366360114e-02
-4.670649954959169708e-02
-1.003087354149536335e-02
-3.613276628216970533e-03
-1.743741521683364951e-03
-1.443677206817156958e-02
2.440624575072014926e-02
3.190502662428344044e-02
4.429482166895849088e-02
-2.089925151793622991e-04
-4.030667038035073285e-03
4.116940090798469620e-02
7.408585875551923494e-02
-5.444387249739853114e-03
-6.293945677129702578e-03
3.380314403809429880e-02
-6.790940143248133491e-03
6.138968815449596939e-02
-1.650638123028014964e-02
1.834275086793644288e-02
1.191121329585701633e-02
-1.118459092244700366e-02
4.016923073860059062e-03
1.764697257226912133e-02
-3.698445224322140235e-02
3.383407867112720596e-02
8.186564741238917808e-03
-9.526911938868898311e-03
2.491685844409007120e-03
-1.405855712302249080e-02
-3.658233973862129451e-02
-2.812951513052627806e-02
-3.619158551883389606e-03
-2.223412857750997618e-02
1.198185429874347452e-02
-2.728002558930985727e-02
5.929012840278530261e-02
2.878145405699942313e-03
-1.171360744902355490e-03
1.507812565432659416e-02
-7.133230338127104393e-03
-4.317790173067686393e-02
-9.073901315433003170e-03
2.163553601538947130e-02
8.813774807906116227e-02
-2.546607998648556595e-02
-2.926904820181365843e-02
7.043693094907696461e-02
3.813831324941964473e-02
3.625161074066616390e-02
2.062560392517244837e-02
5.520685607770275949e-03
6.516555309948511565e-02
2.285501258829446963e-02
3.744988644251714353e-03
5.060800006016030750e-02
-5.424147122133330529e-02
-2.327213709428484212e-02
9.210248462544547154e-02
-1.473620508799003241e-02
8.124474811743840133e-03
2.915381168034008805e-02
3.690162635776012001e-02
4.209923594174065642e-02
2.894404448681531933e-02
4.030067347743981204e-03
-2.791412197851533480e-02
3.682612597030887613e-02
6.058032554297942268e-03
2.439129786901642061e-02
6.439769035985450085e-02
-2.685628714177375198e-02
6.752657512850586408e-02
3.260598218300598053e-03
-1.153911970840492546e-02
2.145174849838342099e-02
8.734078147411137487e-05
-5.631225157796217184e-02
5.995968012155027116e-02
-4.268214148241920164e-02
3.432014335816295503e-02
4.447571896019546223e-02
4.185848117025722272e-03
4.490770760006856932e-02
3.738440133811625488e-02
-6.039461460634473582e-03
1.809234033631290303e-02
3.065068071748341255e-02
9.724223037175088249e-03
5.025332456013254651e-02
2.111363164026376638e-02
1.233450818612571304e-02
1.818997718594395768e-02
1.381308478126817493e-02
4.776899371058491994e-02
-6.930387174015055496e-03
-4.640585960349124378e-02
9.041173807232469675e-03
3.825361068169691459e-02
-1.361828112771260382e-02
-2.623356202678392771e-02
-2.767693530354076170e-02
-3.319882051677405105e-02
2.046965393624654295e-02
-4.793695816074862795e-03
1.136176882260515018e-02
2.301908448743839389e-02
2.375105081915801844e-02
-1.121178655133066131e-02
3.515938846948469393e-02
1.728793156675474327e-02
1.012286995608696442e-02
-4.270270459687877662e-02
-8.326801570399612953e-03
1.373185822141213819e-02
1.944152738027480481e-02
2.911799309249835793e-02
-1.721001014071118010e-02
-2.747523457380423445e-03
1.675251179122833750e-02
9.393677530719403770e-03
-1.095432289791321281e-03
1.570826209080454852e-02
4.716002091277165381e-02
4.123126011973898830e-03
-6.866718410748518485e-03
9.311963609191637598e-03
-3.169089594136398347e-02
3.614975314705442394e-02
3.808162716669045642e-03
1.009187780589459755e-03
1.767469078315130407e-02
6.126326143013138825e-02
2.082404546084859823e-02
9.468223494201240265e-03
3.117566676146604071e-02
1.788354835803000406e-02
8.257188434765362975e-03
3.895001215393045779e-02
-1.561007472458112583e-02
3.261211490067338070e-02
-3.062101885055671172e-02
-1.063468345946460940e-02
-1.101211917164715039e-02
-2.677010139541918798e-02
3.688163746872150095e-02
4.580914596586842941e-02
-1.820392790274449543e-02
2.376041034395500948e-03
-2.132120902301214149e-02
-9.568831510212818039e-03
5.946543507152550305e-03
-2.798102464268749021e-02
9.415958767208966809e-03
-1.914800173437178343e-02
-2.929211993921436441e-02
-2.451155936917329484e-02
-2.597162222066162762e-02
-2.532379499770618519e-02
2.683157079189109687e-02
-1.472621366506602671e-02
5.916972277668303658e-03
-4.782078343559637706e-03
-1.349868650854011039e-02
-1.325153045809286841e-03
-1.934908576197333493e-03
-5.233704443247033655e-02
-6.342093585059903338e-02
3.875488801934030836e-02
-9.102952720924945701e-03
-3.955191930230819025e-02
4.513502425345649466e-02
1.699954705508697692e-02
-2.951588411660795511e-02
1.315381247962575315e-02
-4.284952531717438166e-03
3.152731807143961673e-02
-3.889655189674380478e-03
-2.568804184951238231e-02
-4.996789698849739975e-02
-3.911135667496132978e-02
1.900564621043752955e-02
-2.077218127075647694e-02
-2.072330045730857648e-02
-5.263519005343159085e-02
2.857703870323075393e-02
7.350843788202704628e-03
-7.252231087585657085e-03
-7.085773088465277710e-03
-2.010133261643724800e-02
4.512938816174944662e-02
2.599695316388540844e-02
1.924121057088627740e-02
-2.420630403464685623e-02
-7.830706820135131460e-03
9.403690374008087660e-03
-1.280034301881768748e-02
-3.997992114228392929e-02
1.221317727843064006e-02
-1.526764396363030664e-02
2.758076634446187357e-03
-6.840754109087641976e-02
5.311985838288010159e-02
-1.084563193217986422e-02
-3.154955796173080501e-02
-3.666445627959503961e-02
-9.657360829362558047e-03
-1.410096112994404897e-02
3.107504284743766929e-02
-2.346872184700073138e-02
-1.372031590419861037e-02
4.136797502263220988e-02
-4.216385037765555538e-02
-2.453037195134619847e-02
-2.673148792591862992e-03
-5.185033970022310396e-02
-3.970771267961373252e-02
9.657993762283574937e-03
-2.389865994459227511e-02
2.645851190361284827e-02
-6.497770644070835488e-02
4.811107999842472588e-02
-1.552993565081970707e-02
-4.771014886672064748e-02
-3.402430383502891027e-03
-2.484505655373822966e-02
2.111740624931201724e-02
2.722155994134096632e-02
-3.379735263064744064e-03
-3.511006081379342697e-02
-3.700517578126978624e-02
4.880859028605660788e-03
1.444603214534346744e-02
1.332888107946403290e-03
-5.298084079800057834e-03
-2.994166719867238230e-02
-5.719278076309078362e-02
1.337031129835752376e-02
-1.219211402551050906e-02
-1.765031434178590888e-02
-2.364580552532592750e-02
-2.919347451044953037e-02
-3.390807645780265223e-02
-1.722900053381263771e-02
-2.497623913145252325e-02
-2.533059000846554776e-02
-4.801806683984440050e-02
-5.877224517538446463e-02
-2.345595232514238997e-03
-4.187164835124451007e-02
-3.231501714864802588e-02
-1.283760107456392158e-02
-2.243661463682036002e-03
-1.012753491494016063e-02
1.543249976730586177e-02
-3.086647838777282962e-03
-3.324659647931875028e-03
-7.150096436466513161e-02
-1.176218835219542021e-02
-4.595342551761041200e-02
3.394524544388535098e-02
-6.211936687389561784e-02
9.975557828314650724e-03
9.062446592768946818e-03
-4.722095112148072885e-03
-2.867902249291046091e-02
3.889073268264865019e-02
2.168243282862028758e-03
-1.238750268018704286e-03
-1.479774817572836708e-02
-3.416427524275410244e-02
-4.691030585177355383e-02
-2.621034283116374652e-02
1.655020401200465313e-02
-2.784816458479057524e-02
4.637666431614172495e-04
2.300710505287791377e-02
6.621046332805547233e-03
3.904618104209515300e-02
-1.960384849331530885e-02
-2.265336428294935367e-02
-8.781259730659001644e-03
-2.188755612273039775e-02
1.930931519885077663e-02
2.288374302372663330e-02
-6.311154129377555266e-02
1.192926661073914762e-02
-5.492067435200589758e-03
2.916123215105106536e-03
-2.042293298293201137e-02
1.594859268323634005e-02
-3.050023961114298188e-02
3.102345291891539861e-03
1.640347147417190940e-02
-3.478946909180997971e-02
3.460371298291217007e-02
-6.113778425877516853e-02
-1.425592467486021947e-02
3.290306541503459220e-02
-1.233541023237784418e-02
-2.875255207341953154e-02
2.128701628496629597e-02
1.568775366244968411e-02
1.468780850755666695e-02
-3.313902081302475683e-02
4.592433767926200751e-04
8.768038870368723842e-03
-1.447899302026540123e-02
1.272336485311447059e-02
-3.926994572292739211e-02
-4.100656617032504003e-02
-3.052067123602228080e-02
-3.442692965140808914e-02
2.559874053257274202e-03
3.067458679943347362e-06
1.624139523258611231e-02
-1.245100999923949743e-02
-4.928369032883954393e-02
2.878382751250916846e-02
2.734220566654275292e-02
8.832158103696658574e-03
3.179309552683236284e-02
-6.832211441170027433e-02
6.308823183095035522e-03
-3.921329825486706555e-02
3.758016053889827804e-03
1.821976957456425406e-02
-2.015193489848646647e-03
-2.363025533869521355e-02
1.442906821698296954e-02
-1.318678595517128183e-02
1.020022207040828478e-04
6.546976506534680010e-03
-3.788871647305645102e-02
5.082587889417729266e-02
-7.817031280556189718e-03
4.667730400750353531e-02
-1.286343894595494940e-02
-5.030465072158631958e-03
-9.548130086897739163e-03
3.405854485401359905e-02
1.694330622833410335e-02
-7.338566642759745962e-02
-4.195423361784050842e-03
-2.428866496079529202e-02
9.541526274442992464e-03
1.617981957878313060e-02
-6.403444753869657995e-03
-1.343633888267051386e-02
2.423879730985888450e-02
2.559120725223472392e-02
-2.178727879543409379e-02
-1.364758956768360142e-02
-1.449267758138442913e-02
2.678087630981551212e-02
-1.835663976753288198e-02
-2.445105397005532116e-03
1.630566512124746389e-02
-2.202182086640698533e-02
-4.073268841077292020e-04
-3.846403248211698045e-02
-6.169470560011981915e-03
2.822274590393693272e-02
-1.628524186575701360e-02
3.613350572582232217e-02
6.932449138850965698e-03
1.150843467632703745e-02
-1.982240506210322661e-02
3.280750355015089621e-03
-5.567644916766385961e-03
2.342797925734223588e-02
2.522750034674697481e-02
1.915217994756575337e-02
4.892051333305447169e-03
-2.604677089532641404e-02
-4.711546296690325569e-02
-2.639710812120583602e-02
5.689461802918657773e-02
-4.292487465516098971e-02
-2.984132018996364395e-03
5.511327283445292304e-03
-1.099970277217761881e-02
-2.293250280242013425e-02
6.102890535854711695e-02
-1.600294929961022794e-02
-1.465070137190771678e-02
1.855789799104663740e-02
-3.284681692311178236e-02
-1.206561743433844612e-02
-3.568869011291780219e-02
7.546659640555165166e-03
-4.084290780065329141e-02
-1.673474461158368579e-02
-1.819940789713133181e-02
-1.889892072503108339e-02
-9.619880694168579313e-03
-9.008142064225758625e-03
-1.025111685086652416e-02
4.278071148090762353e-03
2.176655002172566203e-02
-1.229557005664068565e-02
-2.142611491422469552e-02
-8.938513383768855597e-03
-2.510202318721511602e-02
-6.783384717024212732e-04
-1.885824248133916720e-02
4.936304977341334464e-03
4.955833223073780741e-02
5.581056402444077233e-03
3.832603175226466374e-02
2.482346163606019562e-02
-4.352170520061087740e-05
4.196905164526142096e-02
-2.958811023517645550e-02
1.975570444294337882e-02
-1.699646641951723172e-02
1.186050133059747373e-02
2.689373872613171415e-02
-2.884455062118632465e-02
-2.244609591600232879e-02
-1.330202527538251571e-02
5.719333924041111912e-03
2.670676185963721805e-02
2.233063632834696513e-02
1.193391310979488931e-02
9.761633731549619955e-03
1.450832494757306945e-03
1.657356838019280118e-02
-5.261352547685595876e-02
-5.336732544070884460e-02
-1.094970587104223715e-02
3.564795839829668772e-02
-1.170601192389052192e-02
2.751551092000785459e-02
-3.282369241027500301e-03
-2.748988843709373152e-03
-4.077465461017384940e-02
1.403340313222586205e-02
1.722866691304485165e-02
4.345304377438277059e-04
5.421166218449746839e-03
3.784616847220369034e-04
2.852022475471827773e-02
-2.646242788718568273e-02
8.381056984652700964e-03
5.514031447814608106e-02
3.853151092546642370e-02
-1.066417451541541413e-03
5.292786098552232366e-02
1.627960276554218585e-02
3.569534750415511055e-03
-1.590065322185850449e-02
-2.704535481654737894e-02
1.180416879538511050e-02
7.410140205967592764e-03
1.970384393542337978e-02
-7.982109473671970823e-03
-7.076128419561083897e-03
1.727550599802864587e-02
2.567686668785452639e-02
9.088247623524291913e-03
-1.755877515154433133e-02
-6.503265850824466914e-04
2.508063190604664303e-02
-8.674630326544592596e-03
-1.003007057361311218e-02
-1.504482630622639393e-02
7.895431659796681156e-02
3.408631968132579820e-02
-1.130254675060391248e-02
1.631931937288707765e-02
2.653735754305139305e-02
2.696380943690158613e-02
3.914581543042141426e-02
-1.570218007830251686e-02
-3.097699232406326761e-02
-2.179214678392020141e-02
-2.953021733982467978e-02
1.021484709082443737e-02
-4.450928478171513498e-03
1.939116323573411224e-02
1.355432162153365032e-02
4.412533548226313385e-02
-2.537478995417107724e-02
-1.940072938500225774e-02
1.075156007723942868e-02
2.981210383068786871e-02
-3.057280534126798413e-02
3.950285416723069848e-02
-2.355342824909027397e-02
4.627114620628208080e-02
-2.105063335049102077e-02
-2.426336009346827596e-02
-6.611243691118211425e-03
1.503108918742232340e-02
3.376933116395733347e-02
-2.323506234850599827e-03
-3.427625046185953789e-02
3.798245512550911529e-02
-1.686242579350061971e-02
6.948155875823510959e-05
1.981707514008588383e-03
1.142884041880225243e-02
7.733054508263517701e-03
2.386601733386790186e-02
-8.217683305409950734e-03
1.754259813256303646e-02
-6.252191169082934111e-03
3.053540610481228143e-02
1.007433496911552817e-02
-3.291232100412169043e-02
-3.990636472908355714e-02
2.701557043135797281e-02
7.533467282946940471e-03
2.057358724526265822e-02
3.036546858738271154e-02
1.992531901812123057e-02
1.768629265788700805e-02
-1.020485888292987746e-02
-6.104932839718801851e-03
-2.171307659026412012e-02
3.822862782080276023e-02
2.002207358756889419e-02
1.137164038464914644e-02
3.301671568431177595e-02
3.641477068489187841e-02
2.074762709654467616e-02
2.009553833461714609e-02
-1.205693910335808167e-02
8.098650775475443398e-05
4.507798624221821121e-02
-2.322160874665705685e-02
6.455385692622602617e-03
1.031857660050454787e-03
-1.083641579875713711e-02
9.684205211782270090e-03
-2.221568297401810971e-02
-8.396595150316300826e-03
2.938028180162824410e-02
3.628561436954769182e-02
2.030974046446763770e-02
3.480740101033794054e-02
2.812857362108683867e-02
4.223363111232397715e-02
-2.180703879430599939e-03
6.294845093623789578e-02
1.522833265855891467e-02
-4.864821325278109211e-03
2.733035227772239242e-02
-9.852607457806005983e-03
2.730941071047926147e-02
1.974541145840853079e-03
-1.423970531897070929e-02
-9.913678451648658130e-03
8.744169421576873658e-03
9.820958934063881221e-03
-9.378501005185497022e-03
4.205314495192255531e-02
2.022217936275589115e-02
-4.446391471783167626e-02
-1.446900979198796275e-02
-4.486039099652860442e-03
1.708314427649108500e-02
-2.241711980752260011e-02
-2.323701691685868889e-02
-6.690033046919285908e-03
1.839653623627856421e-02
-1.279822958652735918e-02
1.543360147566702305e-02
-4.572829226351856138e-03
-2.628827488919099897e-02
2.372530876665544797e-02
2.402955964339648781e-02
1.420549745597641383e-02
1.509111505752985458e-02
1.706510466626606076e-02
-1.187048808415132372e-03
-1.727407231571824811e-02
2.715252431769256229e-03
2.330577323788507460e-02
3.946842247586324071e-02
-1.452429625354112117e-02
3.091113049402205437e-02
-3.528372683816669020e-02
1.871040214382389821e-02
2.200079223654614197e-02
-1.933132030555037920e-02
-2.710618395658865448e-02
2.321107917338681090e-02
8.998888989111192283e-03
1.192633722805220772e-02
-9.344594041559014597e-04
2.648937960680976950e-02
-2.150732637714179371e-02
1.246848843875853104e-02
8.853344249697348706e-03
7.316381503738192058e-03
2.642937164146247353e-02
-1.266244303436391168e-02
3.119512994971885764e-02
-2.469156126904003754e-02
-1.318696479709091304e-02
2.457887249965530832e-02
1.431044285979106954e-02
1.358433342403922960e-02
3.298202043377696652e-02
1.720977922412372102e-02
-5.743025250803981659e-04
2.492356107605733784e-02
4.990729338462464824e-03
-7.175295193259097030e-04
3.574825452465839760e-03
1.450365130935614465e-03
1.916653770735291321e-02
-1.023427268137397199e-02
2.681028140569319956e-02
-5.096267628801106481e-03
-8.784599290107485484e-03
-4.671733455926895158e-03
-1.343492768936676782e-02
-9.083026618685523940e-03
-3.413243853869567246e-02
3.233136972486881644e-02
-4.589544012812456046e-03
-3.052645441319608993e-02
1.008784731109866988e-02
-2.537217564832717695e-02
-3.550909769875387756e-02
1.053288157209262416e-02
-1.472326309497837445e-02
-1.527108207312347738e-03
1.096564491503984086e-02
5.655703762682730111e-03
-2.034130128634626701e-03
1.086518544561625339e-02
-5.483346355981310455e-02
4.898764298669204542e-02
-4.064128762706079902e-03
3.522354727255563173e-02
3.929030790684895184e-03
-7.701096636348232771e-02
3.175212645415045887e-02
-1.834676217677136401e-02
2.408244580641632788e-03
-4.159893527801565571e-02
-1.963248780952976669e-02
-6.855897962296795753e-03
-1.546030125669464392e-02
-1.062813481901612317e-02
-3.523459597271679650e-04
1.460789370391756686e-02
6.473391448890385147e-03
2.760243822265205649e-02
-5.163345929725539352e-03
2.810012673279006518e-03
9.111832195976067236e-03
1.466468937478678999e-02
2.392715845607229844e-02
-1.835660770429245123e-02
-3.622228288782520372e-02
-3.602041080639527271e-02
7.942038293628876644e-03
-1.675087684731363727e-02
1.054122779819128544e-03
-1.092081800362556220e-02
-4.672283712013165086e-02
3.327980726246775045e-02
-1.450360336724780584e-03
3.893867165348205428e-02
-1.349434768553908065e-02
6.080612071562897097e-02
-4.408259860034090261e-03
4.435421854278331390e-03
5.449040264152576162e-03
8.454953341896493182e-03
-2.224403061272466064e-02
-3.196270506453985274e-03
4.591152713554010750e-02
-7.325559207265163082e-03
7.746164845741199123e-03
-2.536535407661499875e-02
-2.526208571982531056e-02
-1.450607443192795769e-02
1.473428175877225695e-02
-9.140224281843719115e-03
-1.708001049222522549e-03
-7.449298041154145400e-02
2.749643088347119083e-02
-5.456924586589674553e-03
3.662795897445315051e-03
1.383592182496375979e-02
4.389476408582463664e-03
1.540702701585974603e-02
-2.015902865542450878e-02
-8.857027407108607198e-03
1.929621186615707723e-02
-1.756595285553019803e-02
1.750578679857113518e-02
3.845629528731904501e-02
-1.414485082560896362e-02
-1.498991780599934556e-02
-2.080061278040047298e-02
2.897816185016383050e-02
4.923052764333656767e-02
1.838434848878171476e-02
1.466403564186123491e-02
1.111433119812202212e-02
-6.764930369579915878e-03
1.527242077836126789e-02
4.107175056470366813e-03
1.614990456741845215e-02
-1.230872260513043038e-03
1.996648876783710391e-02
-1.962327025700853420e-02
2.668743799193019559e-02
8.609678035561169410e-03
-1.458950545831359108e-02
3.471117397816858574e-02
2.403702895199938405e-02
3.986487834451205546e-03
2.975886218756512019e-02
-1.984074116341614027e-02
3.467609388346939298e-02
-1.496533719179721613e-03
5.142257043166774746e-03
-6.969435505027055285e-03
2.102262332491280222e-02
-6.373696377862845923e-03
1.248048201609420647e-03
1.917346932698891018e-02
-7.192404912589391019e-02
-3.992541833218103686e-02
-2.014239580907510943e-02
-1.052828381748710865e-02
3.406320066432232119e-03
-1.440196136062842774e-02
-4.052921984721810297e-03
2.647123996551681378e-03
-2.339669675331691040e-02
2.788867617734632279e-02
-8.438577939430336530e-03
5.231150659227929356e-04
-4.256075176841295910e-02
-5.162938072736870943e-03
1.108433748432584645e-02
-1.448273290005777474e-02
-1.040783578266268839e-03
-1.820801700867491490e-02
1.664549063561366476e-02
1.337351764392313326e-02
1.296409246031162733e-02
-1.213844095334098809e-02
-1.994024870777768438e-02
1.778239610498163689e-02
3.876622067327837023e-03
-4.198547617309708840e-04
1.562084789607360615e-02
-6.610768055986268078e-03
1.232854670606632966e-02
-2.766220339149345203e-02
-2.167171456164961388e-02
-2.595543079078179230e-02
5.947951385933373733e-03
-1.920806861926004777e-02
-4.383680667964049565e-02
-4.380099740283157489e-02
2.064933161126641242e-02
-1.418064013986838554e-02
-5.357365602554044204e-02
1.155683275678050931e-02
-1.270480585527628166e-02
2.501135625124249057e-02
-3.200087146925902071e-02
-2.907082054115371281e-02
-1.638188926878689222e-02
6.953699928727010912e-03
3.055167841948751295e-02
-1.136478335635983730e-02
-1.568730047723605747e-02
-3.543125782029574872e-02
-3.421172679475118633e-03
-7.527190829177301049e-03
-1.682024925920074659e-02
-2.567693905546680061e-02
-2.078352546202873879e-02
-4.478502740384035855e-03
-1.451012079484689798e-02
-7.624615156057606459e-03
-2.273496329672697249e-04
-4.656079083599409113e-02
2.315507401547971938e-02
-1.006198374379679503e-02
-2.211829305433577614e-02
1.469564334417796519e-02
-1.913647233807484749e-02
2.190781343887838323e-02
7.066452647197361651e-03
-1.313458142734642148e-02
2.872799954290439217e-02
-8.117112252535450129e-03
-4.263673486867844593e-03
-3.753222966503825826e-03
-3.206845130059472054e-02
-6.293102524168676937e-02
2.003767855991804223e-02
3.301396733880004181e-02
-1.792092466444213453e-02
-4.082771178669569040e-02
1.462448973716133117e-02
3.039118780816391519e-03
-1.742481064954775824e-02
2.125885342446283063e-02
-3.450930591067517816e-02
-3.549215328000706465e-02
-2.546219792382505356e-02
-7.684688184066873137e-03
-1.978738884727095082e-02
-3.886572805479478893e-02
3.619743542905291822e-02
-4.494633772656144582e-02
-4.044313435499286014e-02
1.864835104901877913e-02
8.597877054892550872e-03
4.399047488000551974e-03
4.142024297691757756e-03
1.921696882651164132e-02
-6.815203291504837342e-03
2.330544263689810977e-02
-2.171889173102260762e-02
-1.161483404889535054e-02
-1.358937819027120249e-02
1.631155496637507266e-02
9.057706574669529415e-03
-3.370148022826929823e-02
9.646511198110224380e-03
2.145825265027508783e-02
-4.466084760403356974e-02
-2.238113763570925147e-02
1.129513866609483351e-02
-4.098905136552336709e-02
-3.641293027454520085e-04
-1.930559837505579912e-02
-2.241634209735036271e-02
-1.440119523671890348e-02
-1.156768265215065913e-03
-2.237410020403835312e-02
1.801349790099630171e-02
3.029740704202690468e-02
-5.242210103106570776e-03
-1.816030729430548676e-03
-4.547270141655811171e-02
-1.426337379401924378e-02
2.850360924549363156e-02
-1.559617817223508084e-02
-1.822213531418265600e-02
9.042874887676452533e-03
-5.124069434927033817e-02
9.885776955002804900e-03
-2.547382735137728848e-03
-2.719581451778315187e-02
-3.553066295945184194e-02
1.333245400994661350e-03
6.704354792675682947e-03
-1.406515333034322884e-02
3.838799350432593478e-03
2.554332572151626207e-02
-1.384684302935847329e-02
1.065389573255305097e-04
2.349682041507750868e-03
3.612420982970169364e-02
-1.355466843127668165e-02
-7.433096302709964881e-03
-1.601622602854093150e-02
1.313618941533910810e-02
-3.406079763156888603e-03
-2.378033009241617771e-02
8.158266149230052749e-03
9.412172850197263185e-03
-4.161024170466994833e-03
5.293268247524563624e-02
-1.764588464386861177e-02
2.612882316517581294e-02
-3.140648083223958331e-02
-2.604267881235065342e-03
-4.009550819106232067e-02
-2.340185328393636771e-02
2.253554466418966271e-02
-2.533065052470923756e-02
3.013521867193737214e-02
1.323898987424896451e-02
-4.233768298472555757e-04
-3.896593704821237070e-02
-2.321790684509545191e-03
-3.760653326789673012e-02
-1.790198762222447448e-02
-4.028640037493899650e-02
1.418317546266804376e-02
-1.957098495185316360e-03
-3.427535798868465520e-03
4.367276555466137467e-02
-2.494288675902461144e-02
2.290500296388361598e-02
3.075484224778060258e-02
-1.469084523955799249e-02
2.255583682658051856e-02
-2.021952198395760014e-02
3.020731467259829897e-02
-1.125501155381396657e-03
-2.555150430860268773e-02
2.830098554282532708e-02
-4.325476473272103772e-03
-1.149119314870294083e-02
3.797407962443171553e-02
3.144937204624095178e-02
-1.792541044261134267e-02
3.891208091703963340e-02
-2.407916788063730468e-02
-1.704762493251897604e-02
1.178663041397510873e-02
1.826367039101609718e-02
-1.620063483017259234e-02
-1.448060133242987969e-02
9.844910012588343681e-03
-2.895936478249649254e-02
-1.290824915122988810e-02
2.461830060382150936e-02
1.764245285997353627e-02
-1.762971961947471661e-02
-2.760137201117004654e-02
-3.159947197155667849e-03
-8.927251544778240511e-03
-2.265632806934991458e-02
1.829126129560516498e-02
3.076640524928312900e-03
-1.893149971355755079e-02
1.318921087156143569e-02
3.617316016550264218e-02
-5.475787435662578251e-03
1.177714489816890364e-02
9.003795055951630683e-03
2.851515498409073340e-02
-1.368484667159794270e-02
-6.700848076291705292e-03
6.088713682792882935e-03
1.930194959806886754e-02
-4.843932931650857254e-02
1.721922327926718455e-02
3.716815495196058861e-02
1.076674489883104949e-02
-1.101338631036209367e-02
1.820634655478909876e-03
6.083554665815392101e-03
-7.172806336918200257e-03
-1.607801050076994656e-02
-9.944940221272366085e-03
1.683093277424467862e-02
-4.446215596560316313e-02
-8.784249319820948421e-03
-8.193736969006838386e-03
-4.829020332720666830e-03
1.547010904106656259e-02
-1.907636776578161900e-02
-4.777382998554470517e-02
-3.123160735141797956e-03
1.779787582421221009e-02
-1.346631527608197279e-02
4.374491099664010868e-03
2.161091572402757538e-03
-5.830976902310030380e-02
-1.663365844859122575e-02
-1.450479361566492896e-02
2.962708836095990714e-02
2.329511314453611842e-02
3.472046301800113532e-02
-7.922155353518187115e-03
2.112501934389271821e-02
-1.917174296931931088e-02
2.400048804813241163e-02
-1.370995228435657395e-02
2.106437949660211820e-02
-2.334891366467965745e-02
-3.125948458216804005e-02
-1.319994987825086862e-02
-8.999992376698944668e-03
-1.487680786269771419e-02
-6.943412208009980269e-03
-3.204981751171596255e-02
9.764013191707844250e-03
-1.150206315922253433e-02
4.800821138689381068e-02
-1.008036187401798595e-02
1.742938596991246494e-02
1.242712161032379255e-02
2.310173932096793933e-02
6.523310109771952858e-03
-7.081633729460736111e-03
-3.738850626920900422e-02
1.050075804819856733e-02
1.669066411068973951e-02
-5.389923852757261095e-04
-1.790608009926160024e-02
-2.511439638192044643e-03
-4.717684612869149641e-02
1.133703508740158301e-03
2.756644338965344096e-02
3.575798863491996132e-02
5.388600586877278879e-03
-1.423360872649245649e-03
-1.762025781588633447e-02
-5.620659290750313654e-03
-3.159504308786544730e-02
3.354017086514610169e-02
-1.207445673070881541e-02
3.208197109053163854e-02
2.911528160403212273e-02
-6.455288608837220601e-05
4.549836391037199307e-02
1.988793423056083379e-02
1.057088847733552057e-02
2.564980633377858879e-02
-1.272366402325798840e-02
4.454328205233432265e-03
1.335151127883439474e-02
1.843623901616061808e-02
-6.904128245060324291e-03
-1.446379523374013531e-04
-7.579765522531535862e-03
3.115055034234586948e-02
-6.221709240182831703e-03
-1.079834700742920940e-03
1.428820570118651857e-02
1.720228388779006592e-02
-9.713268223610276725e-03
-4.799658827748326528e-03
-5.726091752476947933e-02
-1.305353577765828478e-02
4.453525737597453446e-03
-4.114840061251572208e-03
2.089471853127607137e-02
4.935242060481085692e-03
-2.807588046741211346e-03
-1.276742345954506776e-03
1.308038733663777903e-02
6.320845632503649392e-02
1.785085590185923540e-02
-9.040451128455237462e-03
1.728018203763624985e-02
5.520284577616182270e-02
1.459658208078460891e-03
4.876664931759706889e-03
-1.939632597654921548e-02
-9.366809741348569585e-03
-1.646550175040266666e-03
5.155117008989028998e-03
2.996265640433152036e-02
3.477764855997968890e-02
7.489473501631739583e-03
-2.839435226932579461e-03
-7.350052598782234013e-03
-2.142756412457593254e-02
-1.309753379006727350e-02
2.477225850640513150e-02
2.302936293358567865e-02
1.300419718490370379e-02
3.197368215821208559e-02
-1.078907213361429479e-03
2.901476718339605909e-02
8.867307302313739634e-03
-6.115837454684334724e-04
1.065065520357652562e-02
2.319715423509357069e-02
1.743996093672757486e-02
4.591002652903475312e-02
1.303439245429299266e-02
1.228325214959437783e-03
3.044084968986043860e-02
-8.860376781144458898e-04
-2.025108195636959180e-02
-7.516899458283039619e-03
-6.110045420005504047e-03
-2.904015868207640225e-02
1.674549193088201854e-02
-1.714119508461336983e-02
2.352479135274989763e-03
-9.368481757622724657e-03
-3.306313629587041836e-02
2.116751640821542407e-02
-1.793189641543855434e-02
-3.469230078823689993e-03
-3.419062152690157536e-02
1.023677985368288230e-03
1.421863489897217531e-02
8.568267254057994331e-03
-3.910291611127107887e-03
-3.064138621952727445e-02
1.714526407414988449e-02
2.837293735304812284e-02
-5.023620058625079092e-03
9.234946765351489603e-03
7.261647827889934105e-04
-3.224158613587896349e-02
2.508124460608433109e-02
-1.647832599268314949e-02
-1.602059119483582872e-02
-2.825545757138803182e-02
1.052794996273938646e-02
2.372540813282769667e-02
-1.401345885888695408e-02
1.395414498798589267e-02
-2.267304720121778028e-02
-2.896889352073970733e-02
-3.056994204573022095e-02
3.326173055628277309e-02
-1.470095926849532796e-02
-3.792705983845672674e-02
1.479400235992274666e-02
4.523771213320231487e-03
1.630820344213177245e-02
5.869294735616184880e-03
6.255278532363363862e-03
3.961559100829633619e-03
5.902477924705682409e-03
6.639008823744475254e-04
-4.242838416047799155e-03
3.782477522075039251e-03
-1.742973869541127041e-02
1.324671814667924795e-02
2.058040331163736233e-02
2.139999396792940586e-02
4.165915774233560492e-02
1.498415789075359730e-02
1.891386930136193523e-02
7.961948652450572678e-03
5.906754663807157850e-03
-8.962008254832669329e-03
3.328293247023796780e-02
1.762209231909036286e-03
7.501234898585842741e-03
-8.815729666648345481e-03
-2.867660417945504595e-02
2.422828348401444634e-02
5.364756010411031451e-02
-2.906854458267072588e-02
5.848864421325700516e-03
1.739123297637548346e-02
3.636730720460211452e-02
-6.828230079865137137e-02
2.751517794255641490e-03
2.521140292094895419e-04
1.071112416337025898e-02
-6.916767296452302040e-04
2.564004698980556704e-02
-1.436645129331849680e-02
-3.356509594220958431e-02
5.749981533541704236e-03
2.163404641066881892e-02
1.327700688434651360e-02
2.230945133684296769e-02
-2.086923578509164781e-02
3.195615459755745541e-02
1.712446946369693135e-02
-2.999071059129722241e-03
2.396633753710939591e-02
1.799424797017559145e-03
-2.371663447129158248e-02
-8.661197195500245152e-03
2.076927223726715219e-02
1.933401484895630115e-02
1.034663842763646445e-02
6.428440344669186964e-03
-3.336810705518579705e-03
-2.967151347837455183e-02
-4.385173465711845954e-04
-1.204625322583750303e-02
1.311960220454548055e-02
1.390744217715515936e-02
7.959567658122571054e-03
1.307800449844044414e-02
7.196248728606903684e-03
-2.423301589363283917e-04
-2.490411561655303183e-02
-5.418790147047994376e-04
3.081655039217447416e-03
-1.330243801707800717e-02
-7.402595233417059647e-03
1.295094498393123406e-02
-2.588809731989377347e-02
-2.548798965344657025e-02
9.427101660411245018e-03
-3.699499598328588254e-03
-5.024616686672936372e-03
2.051992421039975853e-02
1.673740329029763454e-02
1.716153919954006152e-02
3.073393357767886455e-02
-3.352484318416593112e-02
2.234459229115477730e-02
-1.063321636277184037e-03
-1.470453460663838537e-02
-2.126781071824598510e-02
6.270536187785118350e-03
4.154918688799603271e-02
9.089260062231455930e-04
-1.603327559570859795e-03
6.412074193681056682e-03
1.239044985866054327e-02
-1.508916664507530675e-02
-2.079388577767644214e-02
-1.098369916399384626e-03
4.301490909096759505e-03
9.488741913255461027e-03
-4.139904949847130616e-02
2.307311639399023742e-02
-8.827493124879425869e-04
-3.939923865287042748e-02
-4.334746168168338194e-03
1.148215554067696410e-02
3.479909570954022729e-02
-4.180810033150424848e-02
3.722137733514614688e-02
4.295629845056679608e-02
-1.038703499118618853e-02
-2.150281597152481697e-02
8.537104617653131985e-03
2.847871200049238369e-02
3.263062111057791342e-02
1.252184276352571318e-02
-2.167904349801080040e-03
3.166155682499240814e-02
4.623601452536436895e-03
8.224256725781996236e-03
-4.571516035850364638e-03
-1.481295860577383809e-04
1.942569981760948472e-02
-1.193456472549043676e-02
-7.237264361645471579e-03
-6.588788594308469127e-04
-3.402491323550333596e-02
3.099122092641048293e-02
-1.441532447485479283e-02
-2.688781553655624629e-02
7.377640786135331724e-03
-2.138840876312208747e-02
2.577783115616537335e-02
2.470396596243422047e-02
3.785790973229898829e-03
1.512554410809195671e-02
-1.770125311466034385e-02
-3.445660913307872081e-02
-5.268002580461750642e-03
-9.385831853160525595e-03
1.408261906376534218e-03
-3.166464543121741415e-02
3.798592577782636953e-02
-1.087583922108211788e-02
-6.459380433988144710e-03
-4.746419727752111163e-03
-6.126706847005528207e-03
-1.439923227848035996e-02
-4.387501144737464276e-02
-1.762115838061938111e-02
-3.878874926367961717e-02
1.218436105360741657e-02
-1.518732460571763261e-02
-4.122242401616546537e-02
-8.534628601437348541e-03
-1.775432978818701144e-02
-1.381328358832478297e-03
1.925995685050322856e-02
-1.607114780723156375e-02
1.305156478199622719e-03
-5.047498588906560585e-02
8.144931941974858577e-03
1.639976803051363492e-03
-3.507151246021645435e-02
1.568112991281958232e-02
-6.904679352191712581e-04
6.239822990457514519e-03
-5.386984400362987598e-03
-6.782691799227625468e-03
1.203124497001478374e-02
3.226336880939303237e-02
1.496805499363351721e-02
-4.650700469841959062e-02
2.033750804594137984e-02
-1.445181910270617459e-02
-4.587323401739775916e-03
-3.257314033059145048e-02
-1.334330488688052416e-02
1.903568604050779808e-02
-1.011336902949036901e-02
-1.213886228021872349e-02
-5.188391202663760436e-03
1.206062602100320055e-02
3.244495201421047914e-02
-4.382636270052619673e-03
2.803479069044963884e-02
6.705558913505782872e-04
2.525062458524551454e-03
4.013730919604077685e-02
3.036046963021126095e-03
-3.088922450597310354e-02
-7.758010862903723381e-03
1.436638609206963152e-02
1.039614922301714071e-03
-8.369576915400762235e-03
-2.781995660186995997e-02
1.412119490233514421e-02
1.277824007951008228e-02
-8.190137472713628769e-03
3.902532643455108863e-02
2.458142000230644983e-02
7.152753735258240118e-03
6.419132288587725901e-03
1.163735510306974398e-02
3.577540315709032415e-03
-2.397613780208432757e-02
2.140750454825662841e-02
9.337874156085534602e-03
3.486507426669983867e-03
7.975365260734629952e-03
1.846549354378954760e-02
-1.133629964276391608e-02
-1.200488895290421215e-02
4.529840365788957539e-03
1.437069279366515531e-02
4.211449768154761075e-02
-1.760895613652123382e-02
-2.947376069270602264e-02
-2.151619959624182302e-02
4.964702746643364847e-03
-8.992232995480395341e-03
-6.952319911511874216e-04
1.269641693846394054e-02
1.656458772382714078e-04
1.221763768533419038e-03
1.712641601070757566e-02
-9.549938029911256634e-03
-1.723459396987957887e-02
-8.669266272912501750e-03
2.066227533224667540e-02
1.910024921645779193e-03
-9.339280805602138968e-03
-1.650273770606469625e-02
-1.871424308886510774e-03
1.286234900808389155e-02
-2.428088817381019934e-02
-2.129468576347827088e-02
-1.919390480241368879e-02
-3.138487525585469812e-02
-1.310223679854341343e-02
-1.282258490935950755e-02
2.339627168985554395e-02
1.541546218851477974e-02
-3.596042033841520547e-03
-4.058721323292262262e-03
-4.838183465027914854e-03
-1.846963991852916889e-02
-8.826853202054616918e-03
-3.851775683392000098e-03
8.209232454748035569e-04
1.047393990679251936e-02
-1.417042571570112028e-02
5.972587320795866989e-02
8.975056549782232246e-03
-1.456956387793792787e-02
-1.210548865692161538e-02
-1.462546777582546427e-02
6.583676973235734302e-03
2.258775155862455253e-02
8.265948434773882220e-03
-2.910683327926339922e-02
1.015430021472773885e-02
2.163168097348305494e-02
2.534287304405759972e-02
-8.758752319059842639e-03
5.899044869681052856e-03
-3.511112547912455251e-02
-1.263584830295230678e-03
1.482487040744906101e-02
-4.032966200784460220e-02
-1.083856270529839558e-02
1.069397021322125545e-02
-2.328735172460643862e-02
1.032573597585119581e-03
-3.327872836929147288e-02
2.646593133371426265e-02
-3.207329485759680132e-02
3.748738649960004594e-04
3.167356966828303866e-02
2.478625820279646563e-02
-3.860323976727141754e-02
6.457018598019679048e-03
-2.829286933391921780e-03
-3.284818342562789446e-03
-8.679956341941002379e-03
-2.764232317890682328e-02
-5.736654159220220400e-02
9.429931751527398376e-03
-4.409931138963488900e-03
-4.246489904765131385e-02
1.217884514816655259e-02
-8.577732117175634885e-03
-1.385192586584723176e-02
-2.276245222638623167e-02
2.451809686415161449e-02
2.184261642466937565e-03
-2.135485582784912156e-02
2.221737903190400265e-02
-1.594483172542685706e-02
-1.704519275033622092e-02
3.632332302884769271e-02
2.798972502464317641e-02
1.655957619188572205e-02
1.645035438122437188e-02
-2.185636874170614717e-03
-2.854867529430506548e-02
-3.802881629471604324e-04
-2.006182010432181959e-02
-1.707276182931757392e-03
-4.823109949077166586e-03
1.826447224575908357e-03
-1.956957723544480027e-02
1.420797102683763954e-02
-4.051172768280261738e-02
-1.908252782852301946e-02
2.485351259245619990e-02
6.015298527904727396e-03
-2.731530416126265112e-02
1.195645136299254563e-02
-4.532746856302508759e-02
-1.584361164425254070e-03
-1.099697292498623240e-02
2.464817566660006468e-02
-1.598952755710483439e-02
2.458344478651039271e-03
-3.096023707545171935e-02
-2.711103194410701897e-02
2.301755567992821126e-03
-1.277296750754839012e-02
2.304116215475929957e-02
-5.633100209568438210e-02
-5.488216749702647113e-02
-7.095511835087609832e-03
1.579307152597025921e-02
3.331015671512991411e-02
3.496460392684438978e-02
-2.673727405114604064e-02
8.764149810648134281e-03
2.473934273590887040e-03
1.272185562047056795e-02
-2.898314867533625591e-03
-1.758120719273856356e-03
-4.970054439836231464e-02
2.399606945051084139e-03
-4.294215382375758325e-03
8.836449293235574404e-03
-1.155457240650864005e-02
3.159834046221890458e-02
-6.185253137052103972e-03
-2.268642423497537267e-02
-2.665763294447205320e-02
-1.096378162250363081e-02
-1.514322661832615512e-02
-2.608054733867026451e-02
-9.169801511392017268e-03
2.622186782591772597e-02
-2.664740192899271026e-02
-3.595078490659089215e-02
-1.547062394865115348e-02
-5.895294896380267463e-03
1.534612396319750757e-02
3.829615979354189948e-03
2.182183599064961566e-02
2.670938688165818906e-02
-3.472047803070492291e-03
6.519066762945615982e-03
-9.165168375314223723e-03
1.528308860088391403e-02
2.576341065069276577e-03
5.919807178981295083e-03
-9.306168971792282141e-03
3.004086477249962375e-02
1.318132187337419520e-02
8.163888427008467868e-03
-3.125192453320937980e-02
-4.322717128182227211e-03
-6.511756188483838726e-05
3.251531183514696360e-02
-7.326624598923025438e-04
-3.280677600504470874e-03
9.147816456841253649e-03
-4.170706334869390616e-03
-3.824615657859723687e-03
-7.020769390010476660e-03
-2.723883816796753357e-02
-5.365779199924114798e-03
-8.974662096044220107e-04
-5.552274337383113906e-03
7.215885688833347140e-03
2.610207273909513799e-03
-1.605074307147744475e-02
1.204355716442958961e-02
1.661495186945128461e-02
5.183891668210500320e-02
2.628624132454581569e-02
3.091228613639244657e-02
-2.742191114990487344e-02
9.453308886987959320e-03
-1.967972203959202429e-02
2.769394502790618537e-02
1.410966655725180360e-03
-4.198617885754780260e-02
1.316115246409766890e-02
3.023681409090803532e-02
-1.382658276705804948e-02
2.170981600162638983e-02
-3.123273976806495260e-03
3.321002603675632381e-02
-1.551685371010296487e-02
1.691850912436790311e-02
-1.644168924969907283e-02
1.046438764248434732e-03
4.267239051045628589e-03
2.672252399098929213e-02
-2.412372622614307807e-02
1.439241143027674211e-02
-3.277296343779148580e-02
-5.301722965644757764e-03
-9.707367216165755167e-03
1.544616727206442157e-02
2.364651739629825347e-02
-3.116321990654044929e-03
-1.462544735954373698e-03
2.391653396730403572e-02
-2.921530601158155247e-03
1.634861367106180824e-02
3.813064131773750021e-03
-2.237290968787509701e-02
-5.651511035181318483e-04
-4.783281160486711758e-02
6.651231302957878906e-03
2.497671481187102235e-02
-1.839187753191959609e-02
1.603555368751448731e-02
-1.974750071382970137e-02
1.240531904427765114e-03
-1.467150278170308887e-02
-1.324789552275750307e-02
-1.468050756536967531e-02
3.088403914197345845e-03
-2.648289463941233893e-02
2.772340978689983790e-02
6.002211796342065558e-03
8.488837161538113560e-03
-8.275152750048767481e-04
-2.261862167961324263e-02
3.502326588564017018e-02
2.273573077688842425e-02
2.675781606765855261e-02
-1.713639944911434995e-02
-1.570064381731810579e-02
-2.890070558383686303e-02
-2.007670397297884463e-02
-2.075788383505757645e-02
3.734983883772149266e-02
-4.682968382785655630e-03
-7.896712529501356131e-03
-8.394700697131230946e-03
1.375137975616361197e-02
-1.633951510838045976e-02
-7.455935278582782617e-04
-2.780423488346622438e-03
-3.324357706069471560e-03
2.241898669008704492e-02
2.593183997517696689e-03
1.536083802834810157e-02
-2.238405647380028313e-02
2.486934637265880363e-03
1.543553329886161209e-02
1.251949489471610583e-02
1.265083060033121362e-02
2.416166975570022482e-02
1.283846655625702979e-03
-6.143316849140402318e-03
6.354254006358447775e-03
-2.276409208889100880e-02
4.843241963622430847e-03
-1.468259620992998921e-02
-3.244442120667692664e-02
1.398881063718565750e-02
1.386338290571276395e-02
1.154279359764373396e-02
1.679553737681442269e-02
4.321479044933376756e-02
1.165707599825867129e-02
-2.820570495015191706e-02
2.725233969150968327e-02
7.387955922665502898e-03
1.163636891235818663e-02
3.235953809626933384e-04
-1.241326336434529949e-02
7.706093198265717009e-03
2.237823806660715550e-03
3.230802801469575408e-02
7.343696267656377348e-03
-1.059991501734335040e-02
-2.616404063502176733e-02
1.508682177351823063e-02
3.255468378536401086e-02
-3.726189448046912482e-03
3.581103177094190071e-02
7.588936432481891564e-03
-7.323596965330839495e-03
1.178292393683700104e-02
-1.501757237758177127e-02
5.023346354462533692e-02
-3.584271170979975302e-02
3.095659644458986087e-02
2.295386714849518422e-02
-4.189986694564268657e-03
3.903817039419966300e-02
5.000370596291701247e-02
2.488985412386051851e-02
1.100458889007977815e-02
-3.715502288205608378e-02
-4.795018739776478467e-02
-1.306299054980497414e-02
1.626621932797365361e-02
1.097780754481201583e-02
3.275839216164633944e-02
-2.412662166229626037e-02
-4.840508376406424569e-03
2.760146230004290047e-02
1.460361727383077332e-02
-1.072085013501028299e-02
-3.132137426905305666e-02
4.517913930144149687e-02
2.162907566372022569e-02
1.156017496818673163e-02
1.835380955846543927e-02
-2.631620077183148207e-02
2.002516464728587575e-02
1.325243397582272394e-02
6.126012775816163172e-03
-3.821671893897001567e-03
3.831117874142448299e-03
2.350365854704547508e-02
-8.287658005430659225e-03
9.085761432322500206e-03
4.054511577403632945e-03
-1.762680193332097703e-02
7.808961952987567012e-03
3.392840545582586319e-03
-6.308251797463800686e-03
-2.708787500042721813e-02
3.297515329868663109e-02
-3.302580784862294005e-02
-2.156821580827511867e-02
-4.263026909057851185e-03
3.124659489846294200e-02
2.639142173028348470e-02
-1.230068061264131575e-02
-3.180018698787091119e-02
-4.544152623714420476e-03
2.734338482935890630e-02
1.680983517734608787e-02
-8.729931259353139461e-03
-1.108721585048477341e-03
2.454760966013423348e-02
-4.327421765991727211e-03
-1.763742524949658483e-02
1.613491306918621651e-02
1.272672457400039064e-02
-1.228977716224988539e-02
-3.127601037740188397e-03
6.530375693646387446e-03
6.879701687251281277e-03
-2.584690657726728194e-02
3.562042697322113319e-03
-9.877663151672993677e-03
1.531520241087250614e-02
1.686306250868594217e-02
-1.368512444958801255e-03
-1.729453612823901934e-02
9.529295107932097414e-04
-1.834162644859413382e-02
1.120188374484247344e-02
3.069907525718433821e-03
-3.020773544491903856e-02
1.208789184975937042e-02
-1.973859374631367972e-02
-1.879642739004109761e-02
-3.075861985156595410e-02
-4.966722967483633289e-02
-1.102883967784754754e-02
2.000586953684183739e-02
-1.629721915073432600e-02
5.389284505282957577e-02
-7.724672601931779729e-03
-2.927860610320345142e-02
-7.745710763696760613e-03
3.038890382298719758e-02
1.520141559853399604e-02
2.683087389916959109e-02
4.520592497205622520e-03
-3.712781391131170922e-02
-3.506972101938225783e-03
3.870487167455004002e-03
2.775469001322099574e-02
4.928618537038958330e-02
-2.448437686661286000e-02
5.463886302084679930e-02
-5.055560094984581573e-03
2.795340353468171030e-02
2.824189081504586973e-02
-1.873239276692678992e-02
-5.309046742920375817e-02
6.117499943000961372e-03
1.799425856398361931e-02
-3.992049639122393148e-03
9.666933136947988489e-03
-9.659795471170394467e-04
-2.583363708869226491e-02
-5.422827929715255159e-03
-8.579624487960273854e-03
-8.737227208617541398e-04
7.311873293085162026e-03
4.103467860667869144e-02
-2.455492196552476469e-02
-1.140425875840472662e-02
2.899773990372335594e-04
2.443857275030126425e-02
-3.448415644607316644e-02
5.271056599317039230e-03
-4.827658469377648157e-03
-1.714538482561651575e-02
-1.293926551801965379e-03
-7.091336182580821289e-03
-1.698801881911074854e-02
8.659853953056563698e-05
-2.968808799682499228e-04
-4.490415935063329055e-03
-1.689578654127008722e-02
-2.166201194062062491e-02
-3.397514915365838772e-02
-8.245166826166695339e-04
-4.852055708377884212e-03
2.150323123873940437e-02
1.402255647358838578e-02
1.881382652631673549e-02
1.853685713041750699e-02
2.136156394642872800e-03
-7.479968588780905141e-03
3.779302759789948674e-02
2.205948150195397028e-03
-7.461685065986721314e-03
-4.594326353276763884e-03
-9.266937038809703112e-03
-3.348572532746248165e-02
-5.212985310107092624e-03
-2.975765985202655142e-03
1.247915209068086242e-03
7.002614100099459858e-03
3.221843700800701427e-02
2.065367511178989573e-03
-5.914781842063612446e-03
-1.676348601219038864e-02
-3.181213175495448825e-02
-5.047988052489745837e-03
-1.671145590510956028e-02
-1.097553561534122396e-02
2.440215565585547239e-02
-1.038871418588688256e-02
2.843195076781447617e-02
-1.478042861373574969e-02
-1.557581532219181296e-02
-4.478264828223023179e-03
1.431000660085708816e-02
1.936965000160564832e-02
-2.939669881162459281e-02
-5.522691268562975389e-03
-8.275948958784373061e-03
6.749822051412122763e-03
2.480485140319023743e-02
7.026582112999316468e-03
-2.627700125084892618e-02
1.932618073856290711e-02
-2.861363569880486998e-03
7.366619495771992068e-04
-3.815104495064145645e-02
-1.270431290563541794e-02
-1.320558033538817705e-02
9.149674317960643927e-03
-2.644413042752004686e-02
1.960896749123765964e-02
-2.299675627001079511e-02
9.305239432933987143e-03
3.680614762040751269e-03
-7.670639136195804564e-03
5.548623424415856549e-03
1.829538639537118053e-02
2.930604684930166251e-03
4.016533923049282057e-03
1.958969501904071417e-02
1.374451214590602897e-02
-1.280995607738196103e-02
2.685527448543905196e-02
1.130911078068304494e-03
-2.016843199916605600e-02
4.323636680615554340e-02
1.560593190194504770e-03
-2.225160234568364370e-02
-1.579037559826636933e-02
-4.753745361568036121e-03
-8.362815446337523370e-03
6.186606744460566853e-02
-1.911925385358459809e-02
2.517142310026952365e-02
-2.008970357987397565e-02
-2.264413176917952353e-02
-1.217133976761432777e-02
1.729679691475056276e-03
2.313981214512184081e-02
-1.588875960461088449e-02
1.927845195014562391e-02
1.767110175345371862e-04
3.659236252749215046e-02
1.960615091754341552e-02
4.999067821277419083e-02
1.509136683426376413e-02
-4.932535697569953234e-03
-3.718273236215878259e-03
2.193632741107822900e-02
1.295919441540915353e-02
-9.473320715362790190e-03
4.529735208251250284e-02
3.391312866494422540e-02
1.714473974978829220e-03
-9.850574300015554896e-03
-3.290199073268108149e-02
-1.601654355764443394e-03
-1.404568394284381322e-02
1.146122377220439546e-02
1.494682192921589596e-02
5.450852886517524275e-03
1.024273204893394636e-02
-2.253161606752426480e-02
-1.977490835907707092e-02
9.259543172694759822e-03
6.921520155850000022e-03
1.897289485791618657e-02
-4.394266019993181560e-02
3.175989632543696831e-03
-6.341328857533727430e-03
-1.555733429664750769e-02
-2.785866153034385895e-02
4.264618456071142191e-03
3.147694849056836136e-02
-3.493707543361422585e-02
1.687104786656915337e-02
2.335222285374671455e-02
-8.718412662415936376e-03
-2.095431224126615560e-02
-6.391028501510119010e-03
1.645032102560946979e-02
1.446909827505240024e-03
1.466462224292491498e-02
1.923977123325993840e-02
-1.053371579848192720e-02
3.121449574655366446e-02
-4.571650066219238445e-03
7.980853100257926085e-04
-6.605308686680246575e-04
-7.067528474861989145e-03
2.200714979759545945e-03
1.502914700873251609e-02
-6.218987953094013907e-03
4.191439897825255910e-03
-1.714246673355085404e-02
2.737676054412700039e-02
2.939698770422428595e-02
-1.021569482320583942e-02
2.492899740672731984e-02
-1.493150692647494081e-02
-1.059244741109958803e-02
2.282967834095856949e-03
-1.610473486644662180e-02
1.085345076435554647e-02
8.581485942821942938e-04
-6.778556180025095343e-03
-6.852476089981711892e-03
-1.780361483708781112e-02
2.258803806991129069e-03
-5.364139234710639569e-04
1.481512180965675538e-02
2.227533815566015360e-02
-2.568031378077534257e-03
1.633190372644500316e-02
-1.831163665986820441e-02
1.304543263654393132e-02
-1.294226977823239796e-03
-1.635138695351311643e-03
-2.294362273265584604e-02
-2.840455668300765832e-02
-1.145184240094906242e-02
1.950110150294785683e-02
-5.943151622365808228e-04
-1.654597352376745503e-02
-8.759407744417755173e-03
3.637770511677894305e-03
3.276647324041193337e-03
-9.409655845735010946e-03
-2.862231743657455731e-03
6.946672701867444462e-04
2.010401115109989451e-02
-4.052052294863985743e-02
-3.860889593207702392e-02
2.064179498362732346e-03
3.241835724033093752e-02
-1.070532369925084222e-02
-2.315396139571454168e-03
1.591230887259134641e-02
-4.970865034686327254e-03
1.782875908403919532e-02
4.712257868318416379e-03
2.019121830903151601e-02
-1.144204221764168888e-02
-1.274756857686699593e-02
-3.916191804257233150e-03
-8.456925299978912056e-03
-4.642515385133307720e-02
-1.757463525924190390e-02
2.174557922817811281e-02
-5.528680700752331388e-03
5.538060907267792349e-02
5.210971916433322464e-03
3.994765654522596660e-02
1.463995556672871567e-02
-3.043098157039839796e-02
-7.869574980116618781e-03
-1.045620747475019957e-02
3.815104995118942521e-02
-1.316010071557526147e-02
-1.029519909430824665e-02
1.997561854336856249e-02
2.781770937998486251e-02
-4.536664985492742247e-03
2.483360475959855984e-02
1.222176299314337716e-02
-2.791976412446810218e-02
-2.595782191164294067e-02
2.621855852745373638e-02
3.829041964305014353e-03
-1.632940599567296298e-04
1.128132882815482182e-03
-1.573433241549162045e-02
1.465831457075723529e-03
-9.734994278927216679e-03
3.221828921518542221e-02
2.440791790342816681e-02
-3.299143008467730898e-02
-9.051268259205689365e-03
1.160091688914088176e-02
-3.072679152044506534e-02
-3.191433123518976067e-02
-1.191993390740029093e-02
-1.594664266043925929e-02
-6.501218879135841830e-03
-1.808558146853473216e-03
-8.049935276376735116e-03
3.879698986757415823e-05
-1.933668154061848540e-02
-3.439737281457746408e-05
-1.716144137019234850e-02
2.790809165568012857e-03
-4.071559449394866054e-02
1.967426528680605788e-03
-1.149230201057340264e-02
-2.130572144025431186e-02
2.084602804685851962e-02
2.253328326712246421e-02
3.242402824906116809e-02
5.940934471824832822e-03
-1.366926031452860534e-02
-8.139228822901315970e-04
-1.970198559004248881e-02
-8.322662031031075047e-03
-1.927402636489290895e-03
-3.230790252864759737e-02
-2.130346537577088722e-03
-1.201956483424319877e-02
7.978740444811312574e-03
-2.407740613389827873e-03
-2.306210621060362023e-02
1.282056469207320040e-02
-2.105019640636958400e-02
-2.446468907685348318e-02
-1.751112093722501095e-02
3.325398541528557655e-02
-1.699755808547959851e-02
-2.330383021624624421e-02
-1.162564857642835701e-02
3.179806714150275326e-02
-9.939500066532550721e-03
-3.005526364475779796e-02
-1.985261574938894727e-02
-1.647084779912949201e-02
9.696521441401026453e-03
1.789305573847063333e-02
-2.454206886318494735e-02
-4.976671421314820057e-03
4.574534392210014358e-03
2.099059110953246238e-02
1.140742051655149747e-02
-1.704205005253368183e-02
-4.647878945924830557e-02
-6.767076134559800275e-03
1.057453578202268221e-02
-5.030863303615950091e-03
1.844334257676048458e-02
-1.777187524673037866e-02
-2.672174908670885835e-02
-1.547873811228651399e-02
-2.920677585848479099e-02
1.425263950466856833e-02
6.503580404691657914e-03
2.197579871349828514e-03
-1.627165727996262787e-02
2.348478715838196035e-02
1.627515838672956641e-02
1.498414499445797389e-02
1.098217464137429648e-02
2.327849733797286713e-03
1.958770397606707583e-02
-2.677274915510100689e-02
-1.086530649877476371e-04
-2.199793301170833298e-03
-1.551267614952383730e-02
-2.081638061993933836e-02
-2.568279585584903532e-02
-3.065979672298053960e-03
7.670991505322599137e-03
-5.484428105174200471e-03
-1.028283062162478612e-02
-1.223560967171859366e-02
3.192944069623529502e-02
-6.102181944020184864e-03
2.794506808688379182e-02
2.482306154618916724e-03
-1.517114433576692567e-02
-2.947895815348971008e-02
9.404724040110499714e-03
-3.705606943768566513e-03
-6.042571931415014613e-03
-8.302270744278640938e-03
2.487911122434676575e-02
-3.281693848142068493e-02
-5.516255648454251870e-02
-4.462250249474756375e-02
7.012254388055257949e-03
-2.346066253187660544e-02
2.108767184677431961e-02
8.280092077101527601e-03
6.750685417381643329e-03
-1.164680570467811760e-02
8.603311636099064685e-03
-1.223285747835739512e-02
-3.212502306513478120e-03
-1.581684313031865574e-02
1.848694305142609823e-02
-3.053620902079369481e-02
-8.585526545440190851e-03
-2.406102860544748548e-02
-2.137743103560875695e-03
2.057657888223574788e-02
-1.916715032308212788e-02
1.534447276313117073e-02
-5.286592076173322972e-04
-5.066856933291953927e-03
2.743246283007956879e-02
7.027052898832309574e-03
-4.367626704549230042e-03
3.878343533008388883e-02
1.928791108015648695e-02
6.534764779234307486e-03
-1.733351140911263896e-02
-1.211092647491631043e-02
-2.769804226065046907e-02
2.510462479984752401e-02
-7.113434208042788802e-03
-2.432335029177686014e-02
4.831557611295469318e-03
8.860147622184216115e-03
-8.285286740761226010e-03
1.530438962846767531e-02
3.146934443750136479e-02
3.572054230663487817e-02
9.381608250776489466e-03
-1.935528552907571365e-02
-4.674152085195111377e-03
-1.017058251922101607e-02
3.530654488081835796e-02
-1.980208556540983753e-02
-1.474293518968100916e-02
9.642209776770020377e-03
-1.188886754745137678e-02
2.648027251513600244e-02
-1.085368106885480251e-02
1.687626980551669084e-02
-1.305285682034373527e-04
-4.575185363384891464e-03
9.367037361774315299e-03
-5.251873659310101611e-02
2.094421574027773014e-02
-1.625950896074273080e-02
-2.923263624451311743e-02
2.160900224187408975e-03
-1.774290808902229469e-02
-6.031501211504655680e-03
9.377192183054166782e-03
-2.756616671068072913e-02
-1.117382617565421121e-02
-2.499227970042387434e-02
2.386693261493643553e-02
6.798827364148714997e-03
-5.725232122765654651e-03
-1.146793954862598830e-02
1.724367852842263391e-02
7.506137905351562348e-03
-3.344626578481829562e-03
1.540269274736756969e-02
-4.878137806388060764e-03
1.147647000737107327e-02
1.732745537544708517e-02
8.959219182218798247e-03
-1.447311463316777909e-02
-9.139544855720856467e-03
4.152770997857262864e-02
-2.929452657733323112e-02
-1.688341931216557745e-03
-3.920541507696821693e-02
3.525483959928342459e-02
-5.828349432433257635e-03
-7.786258588079992583e-03
-4.383585707918419283e-02
-1.241580552814910976e-02
-1.585844791891915379e-02
-2.397160541751348906e-02
-1.912905459829096488e-02
-2.535171310385977289e-02
-7.773019746605392896e-03
-1.956326641779238679e-02
7.917795834969593508e-03
-2.725547588497501464e-02
-3.274494645519256814e-02
-9.116772381841243070e-03
3.083723730287418014e-04
9.577277114257685270e-03
1.564897166837458226e-04
2.205364046432941455e-02
3.413658401302741008e-02
-2.054195865006051142e-02
-6.881964705746832466e-04
3.556985085649499306e-02
-3.881598839262680612e-03
2.220950570048698097e-03
-1.208715698910348309e-02
-1.428518909033978448e-02
-3.586261840841373292e-04
2.236149730776642100e-02
8.928826498895382421e-03
-2.727191604426885616e-02
-1.172810348340777922e-02
1.937750851409699576e-02
2.866604084636698935e-04
-9.013828457159509889e-05
-1.869645778151458534e-02
-7.668453057473761415e-03
-2.337326978466145594e-02
3.158179376391329063e-02
1.345354678771873988e-03
1.032893358080425560e-02
-1.670263573032999480e-02
1.398983567728317307e-02
4.997219109709840831e-03
-1.669248432308972213e-02
-5.429138696604377499e-03
-4.678370283996099478e-03
2.324447816737519254e-02
-3.841202186884572212e-02
1.089745642038397917e-02
1.716965195154407375e-02
2.465689883423398399e-02
2.140782570028948451e-02
-1.883523946927274928e-02
3.108119666730882469e-02
-4.010580357728723080e-03
-1.912069086698197848e-02
1.458413862787902304e-02
-1.654298757857912720e-03
-1.729800257922108411e-02
3.668728129470802141e-03
4.935814177209872644e-02
4.369228976547701385e-03
4.794414068286324826e-03
-2.228573982423457528e-02
2.686238952822925241e-02
-2.917448318291401138e-02
4.096172020872847208e-03
-3.082858007116474897e-02
8.720104245842828089e-03
-3.156655244353259726e-02
4.412486885302988049e-02
-1.653863752068014323e-02
1.593252251512011601e-04
-2.026593346013094363e-02
-9.306335515155151825e-03
3.061550881209613301e-02
-6.364669023776275969e-03
2.205306027394368651e-02
-3.406101777603780939e-02
3.832216363736617309e-02
-2.637799746184043420e-02
1.798167616055987988e-02
-2.266094906126672401e-02
5.096937788896833445e-03
1.535522095303587867e-02
5.584197970261961519e-02
2.422812739478098429e-02
-1.049349080709951684e-02
-1.215151699046494206e-02
6.200007983882100358e-03
4.293066136673099817e-03
5.446304637217587626e-03
-1.647975105594057937e-02
9.482811785962959924e-04
2.643020410582810550e-02
-1.038606007350326155e-02
-7.366923626608755382e-03
-2.554718264059317387e-02
-1.824499400182411774e-02
-3.553420306706232129e-02
-5.294850916411174280e-02
-5.483536425706963396e-03
3.318762000546538610e-02
4.062276147685990602e-02
5.350073259182951471e-03
2.983489973981722984e-02
-8.549832853271845806e-03
-2.252574382963560065e-02
3.545370765396481383e-02
2.975841108361449924e-02
-3.558134745040303012e-03
5.480637815981038823e-03
6.485639785074852207e-04
-1.724442694083137481e-02
-9.241865906228384150e-03
-3.351718958157460376e-02
-4.943549801998456394e-02
-7.738672080329525409e-04
-3.593336290740947042e-02
-9.663862411493638269e-03
-2.055102996612019270e-02
-1.373969418444741415e-02
-5.014357814958489250e-03
4.277914083656619848e-02
3.582149202987591069e-02
-1.310835327300296539e-02
-9.233919629367736900e-03
2.298887185733215419e-02
5.176151689333809841e-02
4.729117486934698855e-02
-1.275530199054230283e-02
1.070686536094858123e-02
-2.991776025182534687e-03
-1.886124518933115363e-02
-2.525395656405646228e-02
-2.300964348727386338e-02
7.205322500993334607e-03
-3.823975755913264912e-02
3.960786994407158867e-02
-3.630488510524955414e-02
4.209422467134770092e-03
-1.045977510323588613e-02
-3.866748578762342625e-02
3.795503645348925759e-02
1.558210972282998708e-02
1.727100754493256229e-02
-2.169825435339418560e-02
-9.052358269871793248e-03
-7.116013512639522871e-03
-2.392956802298697519e-02
1.593162073311902086e-03
-7.336674777798314097e-03
-6.326248626606413052e-03
1.611453511183072104e-02
4.332691505358346462e-02
1.520885167295735370e-02
-1.467366969386088918e-02
-4.693600162194790613e-03
-2.033216150728316476e-02
-2.069073470224515321e-02
-1.095963815583217600e-02
2.190632217164952683e-02
-3.766279623505981028e-02
3.920807925380428646e-03
-1.623901759624530108e-02
-1.016813923513829564e-02
-3.682228437826889217e-02
7.347062003432114526e-03
1.894367593645340103e-02
-1.094156982558639087e-02
1.616358401358910027e-02
-2.685338860773799421e-02
1.338111359600220943e-02
8.212367375121354049e-03
1.350303148835359061e-02
-2.672866596194825931e-02
1.247144906240905439e-02
-2.295260198863598861e-02
1.208211782557559819e-03
4.849070167932590519e-02
2.233593703377067391e-03
-2.645704253300197595e-02
2.899559148266374689e-02
2.068736229354807901e-02
-1.475934328602422456e-02
-2.362742580996844352e-02
3.182148943717483247e-02
1.769041436266862322e-03
-2.168234208998975551e-02
1.343306584122823735e-02
2.149982690823592363e-02
-8.889933613160013468e-04
3.623041089029661183e-02
-3.558340278116223741e-03
2.157369580864496386e-02
-1.644673365759063977e-02
8.916510553309034762e-03
5.353228888788685684e-03
2.988494330421247874e-02
1.615036419080694355e-02
7.414289989106692506e-03
-2.064006851466327307e-03
-2.437269692152878309e-02
1.689995996711531751e-02
-3.901859322549530024e-02
-2.580819979613376350e-02
4.079934529699379836e-02
-1.360790986218456469e-02
-4.912822195806129666e-02
-7.163630747480299703e-03
-3.170745472548644472e-02
1.481010195012079367e-02
3.029349865900878708e-02
-3.799216272159464808e-02
8.359130330941507911e-03
3.757619038365327211e-03
-3.249912029814652770e-02
-1.100811074798221668e-04
-5.927353645441598828e-04
-2.885306254040205173e-02
4.410034384856779434e-03
-2.430382383093102408e-03
1.549283317177077048e-02
-1.596699409755825833e-02
-2.447556651805953692e-02
-1.443250587044427047e-02
8.627036394902611732e-03
9.860260755234743699e-03
3.609419611222820096e-02
2.395838580148815927e-02
2.210513620853444064e-02
-1.038910962455186215e-02
-1.055536947993420890e-02
-4.066676307441953811e-03
-1.535311456719153263e-02
3.018855356335132731e-02
9.223091413579650663e-03
2.133021413546877521e-02
-1.032400600389150012e-02
-4.980394610446855358e-02
-2.725700772768952299e-02
-1.082447032149821487e-03
-2.393853530365001522e-03
-1.201467293004462172e-02
-1.401513905130602131e-02
2.069678615341133746e-02
4.824702579947893685e-03
-5.467756338643318080e-03
9.209397957005030153e-03
3.004497255096788815e-03
1.460613892746693773e-02
3.450588605630953987e-02
1.607672638361429956e-02
6.540033710418423525e-03
-8.496306811955024393e-03
8.613904680706135908e-03
3.352390473573909051e-03
-3.140337344954795187e-03
1.270731839842684577e-02
-1.867748074574421616e-02
-5.017402828329306855e-03
4.063433248751297314e-03
1.910457050933673379e-02
-2.602674630838215999e-02
1.483581341899758814e-02
2.045708063206486474e-02
1.392629643214078400e-03
5.779156591059416391e-03
3.158211012859264612e-03
3.378440879999663332e-02
-1.930978637522825017e-02
-2.926877787691150104e-02
-2.967004810155141059e-02
1.540123457090245875e-03
-9.243161660604739052e-03
-1.964930455056979747e-02
1.417266789064313554e-02
7.159931048428118741e-03
6.468714427153540378e-03
-1.693206979996004363e-02
-1.647322621324181363e-02
1.297379759698535613e-03
-4.283734205340526680e-02
1.467320987293851964e-02
-4.714567183940776042e-03
1.737426089206985796e-02
2.741098448928448207e-03
1.936971175413472815e-02
4.081210862991699329e-02
5.797122352846330318e-03
2.414254851357015841e-02
1.189746554769590195e-02
7.795297310085825583e-03
5.254929469850978634e-03
2.027462652549619215e-03
3.791666133178193954e-02
5.695463552492473620e-05
3.612605960872218233e-03
-5.451107527822060539e-04
-1.483671595602384548e-02
-2.516748585205186902e-03
-3.374924580649052430e-02
1.500132268108442593e-02
-9.167973015482907759e-03
9.071817123198036223e-03
6.309583020579881234e-03
-1.856937653590390661e-02
8.192604852792329895e-05
-1.333651809982297487e-02
2.812778620981385824e-03
5.113100616196491165e-03
-6.009379473941400471e-03
8.550248001427155145e-03
-3.308420464374534770e-02
-9.033908561648063343e-03
2.706738694051579602e-02
-1.185330122776816382e-02
-3.997979639671438851e-02
1.298487450657720638e-03
-3.588728880728052351e-03
9.473711321745459379e-03
1.199907406995944815e-02
1.662936500142214377e-02
2.544154727297395086e-02
2.628302333007828673e-02
-1.070704760416936680e-03
-2.045638154969436906e-02
-2.477066696954409800e-02
3.148184514468607004e-02
-2.357761259863097505e-03
1.318533451278677826e-02
-1.418082193459039089e-02
1.632543860324474697e-02
8.434981735731253080e-03
-2.490411865575610159e-02
-2.937549842101272110e-02
-2.339246615916691641e-02
1.476343363934470854e-02
-1.410576411040353161e-02
-1.167700614422371823e-02
-1.984749498232157849e-02
2.275397801517021687e-02
7.757124658390678572e-04
-5.677184163564801510e-03
2.803540806871035115e-02
1.637096777382204826e-02
1.460677317497616548e-02
-9.445473427265779418e-03
5.340570107989718075e-03
-3.059482907718317005e-02
2.122773890255836085e-02
-6.404724370008791495e-03
-5.674790772231952732e-03
-3.600586748241436496e-03
3.242780062498428102e-03
-1.004525462553635187e-02
-1.752419691974146454e-03
-7.077063417354783302e-03
-2.242510804213050310e-02
-4.028936951747622008e-02
-3.308169241579306946e-02
-3.216462383325490934e-03
1.349758032814268351e-02
-3.465186375808809727e-02
1.236144316452965006e-02
-2.459226714976465999e-02
-1.267775872474160778e-02
4.015496780080324291e-02
-1.267267951928212691e-02
1.990836355823289924e-02
-1.097269502630311006e-02
5.903718798021439368e-03
-3.798015773013741631e-02
-1.973793499559943487e-02
-2.614788309961982304e-02
-9.487086327711478223e-03
1.146226085902122584e-02
1.555677863169556766e-02
-1.648478842804335532e-03
2.278730183066483145e-02
-3.676279134215224616e-03
2.249440459746868300e-03
1.598488092687885484e-02
-1.317522604852539372e-02
3.904818359248174442e-02
8.722585765403408770e-03
-3.334063925958232616e-02
2.921429602500281997e-02
-2.342324212812191275e-03
8.085908241031971450e-03
-3.611962467593560905e-02
9.322199119334260986e-03
1.002055896492845370e-02
-2.059152111957018166e-02
-4.006062402867864407e-03
-1.405882757600654051e-02
7.084332704327537741e-03
4.962092870867599800e-03
3.682852298322313034e-02
2.537064818571824892e-02
9.381207687552533050e-03
-2.484819423859710007e-03
8.960319271165556598e-03
-3.293115850122472349e-02
-2.079233178501143503e-02
1.929585545181747644e-02
-1.737530569305243897e-02
-1.615555061486927818e-02
-1.169980897882550407e-02
-1.898055935327644383e-03
1.189980375383257842e-02
-3.130679042851557820e-02
5.397444469010132320e-03
-3.286039806351686958e-03
9.795410843261315864e-03
-2.394661761450459989e-02
-2.250794645137452546e-02
5.207367857054306937e-02
3.731136746098328433e-02
-6.547873180928443296e-03
2.789244696724301267e-02
-1.146688261173858456e-03
3.839177993349352468e-03
-1.994392643384629640e-02
1.814112689732074726e-03
2.537294682653669711e-02
-1.262316379757798951e-02
2.087459573416682902e-03
1.367885859286446446e-02
1.545908966915319864e-02
-3.000665795285572656e-03
-5.192647862147486970e-03
5.302214247891645117e-03
-3.002516931729802552e-02
9.987140023463772845e-03
-1.669385400233982381e-02
7.530552537404521310e-03
1.311681549494979164e-02
9.203219378334404066e-03
2.509305140830414907e-02
4.776251946617816706e-03
1.531835685131683472e-02
8.556175796674518955e-03
-6.342424056588445887e-03
1.588938298879709853e-03
1.296345120307101396e-02
-2.579371480261994157e-02
2.039020207985266057e-03
-9.841374054497134191e-03
-6.210590764960267213e-03
-1.820357028378999376e-02
-1.084690968677363282e-02
-1.347236841465999403e-02
8.172022704567030726e-03
-6.286029108862990072e-03
4.144591788551256397e-04
4.111476142872232120e-02
1.360116658050305495e-02
3.495123969061261077e-03
4.711678640000646623e-03
9.907898356114632626e-03
-2.845607585378916865e-02
1.436029066080280608e-02
2.685746249409664416e-02
3.266927615531118462e-02
-2.288597720472841310e-02
-5.790177907671832311e-03
2.321336834632300311e-02
-4.498150472065345906e-02
6.497037728663511685e-04
4.388158640530087813e-03
-4.050768757201465321e-03
1.979330579140384586e-02
-4.459079655359772000e-03
1.410005663845911514e-02
-1.094291833791100413e-02
-1.323283313227836301e-02
-3.484292429829000809e-02
1.241563090200490174e-02
-1.331871109936170160e-02
-2.498791260398385700e-02
-7.867185815150371311e-04
-2.831679393650775745e-03
-2.749417140927611428e-02
-3.784378363155729841e-02
3.466080009925704558e-02
3.365440026645496324e-02
2.672936694825450536e-03
-2.193322542318780141e-02
-3.382277787749269835e-03
-8.053250486565372707e-03
-2.974764168040790885e-03
-1.382219560813411144e-02
-1.182346407779844748e-03
-3.405428536631029124e-02
-1.990761043404380704e-02
2.261189973811820672e-02
-1.372219773016602334e-02
1.927617049297914668e-03
7.777006481177324917e-03
2.148469068131244643e-03
1.020560298629542839e-02
-2.166739931652765343e-03
-1.861177359967960271e-02
7.050398556192301672e-04
3.218040685923835575e-02
2.374739933372774312e-03
6.292760831421296067e-03
2.380482071940541856e-04
-2.364033141365711257e-02
1.383025146636085792e-02
-3.110010897528680054e-02
-1.962658747908658033e-02
-1.327649149998822234e-02
6.097326759173863665e-03
-1.927618796032811582e-02
-3.484522243118977347e-02
-3.675054186211446517e-03
-7.584581682409440116e-04
-3.844264131708769600e-02
-3.455750792471685984e-02
6.095759065998991935e-03
-6.568672002371469566e-03
-1.641267748075583843e-02
1.936892124077015326e-03
-1.841312115125026683e-02
6.229706245042829563e-03
-7.857363534182076198e-03
-2.617111235205035052e-02
3.498622103114473053e-02
-1.623805314679768741e-02
7.753924113360489111e-03
2.007406459249587091e-02
2.144646283951119614e-02
-4.028709302432227808e-03
1.610738887384548235e-02
-1.883053094152650070e-03
1.430390182053820763e-02
2.449371092512851733e-02
-2.107071181668435447e-02
7.322534225147049776e-03
4.180927493812262169e-02
1.613964283099509484e-02
-6.721615875651202818e-03
2.395033659478445695e-02
2.487659197076767456e-02
-2.170496201586791588e-03
-5.911022047588967640e-03
-9.742501552295208464e-03
1.720598413975150216e-03
1.123798723218915599e-03
-1.846135201904580345e-02
-2.946793101350611219e-02
-5.214489921068927829e-03
3.029290888521702849e-02
2.173484017097496168e-02
4.133731435929920844e-02
-1.753703079808875687e-02
2.647097838415747584e-02
1.680360078508633809e-02
1.996635898928042496e-02
2.483554585659465707e-04
1.424548442543506141e-02
3.196638988288182971e-03
-2.928988142528517538e-02
2.721375626115502336e-02
1.417022287757204249e-02
2.088340974532612929e-02
-7.897101860637438389e-04
-1.702402719244111920e-02
-2.026086670605824550e-02
-1.149122644150837695e-02
-1.215165765851902724e-02
-3.600113675522310930e-02
-1.442226292258477847e-03
4.892883627520655879e-03
1.582412183485977508e-02
1.411534058359855889e-02
-1.874310400332675902e-02
6.356532017951423141e-03
-1.295934693389074778e-03
-2.222717734363429537e-02
1.776297803012948789e-02
-2.720351092616918234e-03
-1.507205660202650538e-02
1.302488863822234139e-02
3.682880273032196599e-03
3.094495596793656218e-03
6.022439351439756294e-04
3.134803779003833557e-02
-2.889929930820316767e-02
-2.964928747993353722e-02
-9.804328838828710660e-03
-4.787962881276853133e-04
5.000045470102974614e-03
-2.199071710838692434e-02
-3.104355530946299388e-02
-2.171260736131065683e-02
-3.111556284025715491e-02
-3.027984449635048522e-02
3.812343685239727963e-03
1.583299194049505795e-02
-2.712419643201677624e-02
-4.078051203256951446e-02
4.254785927700874965e-03
3.402909286013810477e-04
1.749915919634685915e-02
-2.290118808982797086e-02
-4.917755139654797492e-02
-1.561413134041423657e-02
9.510635638097850522e-03
-1.214636370024327859e-02
3.703713716939485614e-03
1.423553923075887226e-02
8.922527874702917278e-03
4.045031008863060606e-02
5.153365772910970498e-03
-4.513820312338762825e-02
-7.318649248098761792e-05
2.879346279972681485e-02
4.094246305654614115e-02
-8.389518933392932712e-04
-4.829108944705292651e-03
-1.558720782515923657e-02
1.158030955309354189e-02
2.458204184231652795e-02
-1.643072407051081665e-02
-1.106652529453473538e-03
-4.482132954792878224e-03
1.383684851138386462e-02
-1.385266602026378677e-02
4.467632499197787127e-02
-2.434772012698364560e-02
2.683368996930549089e-02
2.874330310679419284e-02
1.994218447858682290e-03
1.742708527715905106e-02
-3.433272406825871315e-02
-1.834571237036734456e-02
3.536650642264325961e-02
1.391943069315246771e-02
7.052490546540211326e-03
-4.696352998848678240e-03
-1.529640010916900016e-02
-2.704451161504382167e-02
-2.014276542480458385e-02
-1.991231434718829241e-02
-1.751570543373230345e-03
8.408457555333277017e-03
1.708824389578552511e-02
-1.877035688246270293e-03
8.653474428062859006e-03
-2.027890717802412202e-02
-5.027529377952311140e-02
1.867070147304540281e-02
-1.447404004114488489e-02
9.647846542333221587e-03
-5.089418354853759291e-03
1.510712356100848280e-02
-3.265146056361798582e-02
3.831537051836036989e-02
2.095859882126333614e-03
-4.894683323700205679e-04
6.730151680442708444e-03
4.947275995571781548e-02
2.705459646677954577e-02
-3.278723597501109061e-02
2.661835724079978684e-03
-8.785906412331312768e-03
1.269329972474562800e-02
2.017083483701042831e-02
2.817610326524563804e-03
1.707434471927414890e-02
1.750325615885207214e-02
-3.945381177435048486e-02
-5.609854182799730270e-03
1.618681927715834648e-02
-9.615534883159949919e-03
-1.427463076980094343e-02
1.972180941517439126e-03
1.924618059663012540e-02
-6.869586460647575214e-03
-3.691053491371446005e-02
5.962377630026137638e-03
3.612526243394584020e-03
2.769124064739107716e-03
2.613483037868159428e-02
1.708895970132337516e-02
7.194542495778534497e-03
1.298635525098649005e-02
9.761460042259875736e-03
3.352024719082864757e-02
-1.054684337337574718e-02
1.046397769983269110e-02
1.518471845635047633e-02
-2.928849609161588222e-02
1.315889831049431996e-02
-1.656926663491907134e-02
2.993860687215418176e-02
2.140023530715007283e-02
2.901010627799301481e-02
4.191037646320740218e-02
2.547505289406953519e-02
-4.618237037278084128e-03
1.407966903952306316e-02
-1.986259095661294799e-02
9.616449735891081582e-03
2.151279773476529739e-02
1.021043538244164467e-02
-8.109674140767478279e-03
1.208560993203946880e-02
1.873279492048952573e-04
-2.786803229299229454e-02
-2.166639734372275555e-02
-1.085716764755512848e-02
-1.256884992896904925e-02
1.000900986815431680e-02
2.481834747371462410e-02
2.514618564859255959e-02
3.072195288980300934e-02
5.899264605242992426e-03
4.307373931345609766e-03
1.797363319098455947e-03
-1.119137359035529689e-02
2.398063255730477003e-02
3.085492211107375427e-02
6.514822455457253483e-03
6.402460193976575696e-03
-1.994132152501745456e-02
-1.206961467671523007e-02
6.432072331750565870e-03
2.026528285324874501e-02
-1.360881009034397258e-02
8.676930192231924188e-03
-6.358858934896387954e-03
2.782519139728712333e-03
1.792816198820573054e-02
-2.037622665577595860e-02
-3.472364877766401150e-03
2.460766429505833325e-03
-1.582729371351574007e-03
7.845051367925593225e-03
2.628116628222421786e-02
3.067817550110187030e-02
5.779966633237709761e-03
-8.384414263960332514e-03
-6.913587208676882749e-03
9.743724950038163204e-03
-7.124667041878535688e-03
-2.280878539318006992e-02
1.768954356739574352e-02
1.977884531800208536e-03
-4.521446801914973807e-03
1.528062043561517411e-02
-7.018263438323365296e-04
1.440838903786518382e-02
5.024640009109357722e-03
2.467825990400569422e-02
2.062644420247933263e-02
2.901650030000813354e-02
1.084092637217138905e-03
9.351930245265399622e-03
1.044374745236041277e-02
-2.332853745039451671e-02
2.673264607315462352e-02
-2.882062540004126823e-03
7.444935636315029928e-03
3.181285765295288614e-02
-2.914738376444410070e-02
9.771268563531781623e-03
1.431451479231321197e-02
-2.410919621061563545e-02
2.665335299432082528e-02
2.798264376292433284e-02
-1.531200656143598144e-03
6.002882511278197913e-03
1.639286406170936683e-02
-2.094558759641518969e-02
-4.080535413224174214e-03
3.298136521381636772e-03
-9.771927395085425877e-03
1.848610254532139299e-02
-1.222573199265428873e-02
-1.573831861731416967e-02
-1.395794754822601326e-02
-1.242164428916269631e-02
-3.173389028688700705e-03
3.899197142823776756e-03
-4.838090427970877239e-03
1.575810770156337720e-02
-5.042470237128910543e-02
9.143202371023744293e-03
-3.762890166166313419e-03
-2.060194338500663871e-02
2.420685288804052746e-02
-7.960320772798491762e-03
-2.185726240511348673e-02
3.123602804533787310e-03
3.916745292164102929e-03
2.182469419272536557e-02
-1.138130888338360382e-02
9.053999845347708575e-03
2.975311449458671684e-03
3.403084871281578105e-02
3.542478454920760730e-03
-3.057934633139061664e-02
2.728023801445951871e-02
-8.521531055046202563e-03
-3.818363642765729149e-02
1.642747739010872940e-02
8.268786605482577462e-03
1.033885242096144142e-03
-1.757502672618866529e-02
-1.995610166998202512e-02
4.382933017497396555e-02
1.689501523433898506e-02
-3.143821385254186307e-02
8.467613625530424903e-03
6.906913549304314042e-04
-5.293387416353654423e-02
-1.142118450145924134e-02
8.934478565163621669e-03
-1.218716790752421772e-03
8.388519601913071999e-03
-2.005903235203530810e-02
-3.958781488122844854e-03
1.792645358750036971e-02
-1.490667457825493002e-02
-3.326560709786896552e-02
2.339103678426208283e-02
-1.707327074449113691e-02
-1.612106130685399610e-02
2.211439622048477771e-02
8.237508936939383006e-03
-1.427075631050777303e-02
4.422324020472596928e-02
2.743738194269280256e-02
-2.099715250271983955e-02
4.924378598183488942e-03
-1.457182989579962340e-02
1.082699715454416706e-02
-1.264358340357523217e-02
1.894027687112031372e-02
2.341794279095769406e-03
6.745295794381734114e-03
3.945503390219227968e-03
3.044354044200801163e-02
3.453227309254813110e-02
2.531842803411653471e-03
1.303141708411092829e-02
1.091627715727195788e-02
5.506885302624451098e-03
2.525962322113837685e-02
1.058941784536973803e-02
-1.423552887150890574e-02
6.502904914231717563e-03
1.496967549475049404e-02
1.681795533685445914e-03
-5.788643976981465780e-03
-1.801520983674106957e-02
1.815471675830373707e-02
-2.164370159802475949e-02
1.519050451170076864e-03
-3.431018644673979653e-03
-3.831688662920843674e-02
-6.285572186688829881e-03
-1.262586993915270316e-02
1.249158153331651408e-02
4.340681623996458550e-03
1.140947540480916587e-02
2.932520725806558870e-02
1.447745672323781131e-02
6.868102410790398070e-04
1.237009272499843895e-02
7.300793284574857468e-03
3.217361053407933203e-03
-3.227804367181537348e-02
-8.371042995465633949e-03
-3.514212806168898629e-03
8.316810916579434748e-03
4.049791958938584423e-03
-2.242889200728141394e-02
1.220692979265563041e-02
-1.489755615667198371e-02
-4.131470464395622932e-02
-6.300187775714251196e-05
1.711643853456568110e-02
1.561163430986969164e-03
9.262886415149098815e-03
-1.735125377198798446e-02
1.689674361112980527e-02
-2.715168332055976474e-03
2.457028809677180847e-02
3.005652712519991943e-03
1.448540695867896405e-03
-5.703977138097721458e-03
-1.717453666753074662e-02
2.269824411745226950e-02
-1.920005354794695682e-02
4.268522466639608319e-03
-1.860497554486926011e-02
-9.190032174227534198e-03
3.147550867258085486e-03
-2.023271596836463682e-02
-6.259169301575622305e-03
9.103082714430946881e-03
-1.617065685419573351e-02
-2.561669482744297760e-02
-6.101414331828718465e-03
6.374473415146287431e-03
-4.438921778678441010e-02
2.782614426253105823e-03
3.231546428363765537e-03
1.236614282612128390e-03
2.029991203627146915e-03
5.760584098639679601e-02
1.100505707296903224e-02
1.750514814156480664e-02
-2.299702287738423709e-02
4.153426765357736382e-03
-2.971686305652055174e-02
-1.829015321092060734e-02
-4.052463812563861754e-03
1.187473384832978852e-02
-9.249726089508426494e-03
2.837027419169101464e-02
-5.032315566168248100e-02
-3.324168529877854356e-02
9.015946660261783124e-03
-6.261208744171655599e-03
8.256837709065831601e-03
2.303195592479736348e-02
-2.589534499364243292e-02
-3.348162607757302397e-03
-3.014012824664175777e-02
3.021076574836399631e-02
5.509041951253734748e-03
-5.821402412542588112e-02
3.380975179961053043e-03
3.252617282235940096e-03
3.898824765873265367e-03
2.778898705634087318e-03
1.301862738745204577e-02
-3.435359247076399079e-03
-1.960107077602830580e-02
-2.400163343382731573e-02
-1.663525397913419562e-03
-1.531504093147301529e-02
1.100227817007170096e-03
-1.765114425420925490e-02
-1.248632652954759746e-02
-1.843984518108181606e-02
-3.169421694564957676e-02
-2.041915969849340123e-02
-5.695913501145634904e-03
-3.100276327980412000e-02
-2.219297394810884269e-02
-1.897548584058078580e-02
2.448530680452360581e-02
-3.266451128068884741e-02
-4.101650656792694277e-02
-2.346075382595830261e-02
3.939503726888483881e-02
3.486233993658170976e-03
-1.913951606388006104e-03
1.319935978696220279e-02
-1.007320947898713084e-02
-1.401740961024404777e-02
4.438556749003330464e-03
-2.164885913008002608e-02
8.695594167709175606e-03
-4.303879241842624090e-03
-1.259143075611238692e-02
8.638019173176301677e-03
5.682819033539990641e-03
-2.348667899521238861e-02
-9.885752455140240855e-03
1.319758879807702776e-02
4.457302619988281339e-02
1.670919479518267678e-02
2.179068957382960733e-02
-8.736369094685244793e-04
2.404271959484661190e-04
3.399442289148179707e-03
-6.190486201919955835e-03
2.323020429313420870e-02
-1.761841947335977994e-03
2.852369399981423848e-03
2.499953744460256533e-02
2.915738656071418383e-02
-2.097960882209657166e-02
-1.717857383300015056e-02
6.040254660848759938e-04
-1.494587373081247665e-02
-1.542087583773794381e-02
2.442215796733692573e-02
3.200315464371579488e-02
2.555757479187043338e-02
1.210327863230635341e-02
3.713431996646068822e-02
-9.558906370536128516e-03
-1.874277973043699322e-02
-1.245838084041787051e-02
-1.542805330679347491e-02
-3.861240495275240076e-02
-1.214247459484247942e-02
-2.179069076220037718e-02
3.537708695367283024e-02
3.494887706069576411e-03
-5.984964681102610679e-03
-5.332593308471387378e-03
6.469771852561237782e-03
7.897748603554631194e-03
-5.326642183369307074e-03
-2.654851556234907525e-02
3.951317865862376266e-02
1.639260203119201342e-02
4.862851884606893445e-03
-1.219388396213546763e-02
-8.592298889585627333e-03
1.897666650929219490e-02
8.867862233663786897e-03
1.649658600452498167e-02
3.461306667846241348e-03
3.153557334275964436e-02
-1.944722267905873991e-02
-1.945180714678429804e-02
-5.397130015842531263e-03
1.176678105489867114e-02
9.811648524217526229e-03
-8.337143650736430003e-03
5.240585508978881472e-03
1.205770724433468831e-03
-1.048999332968998319e-02
-1.152576911213146031e-02
-7.169820570129546364e-03
1.637782473575175989e-03
3.951140664393198131e-03
-1.571231476965433485e-02
-1.019341789952768647e-02
-1.335926248665316937e-02
3.112890729466175066e-02
6.416586262239506316e-03
3.111433598071388241e-03
1.008261346685458866e-02
-2.936870520918912625e-02
1.555357940465841582e-02
-1.644544327209407006e-02
-2.735893839938625255e-03
2.072570585768680057e-02
-1.686384380253857021e-02
-2.157890990348044352e-02
-1.507679240239984293e-02
-1.383394037849680624e-02
4.552645598821778751e-03
1.320593406934794656e-02
-2.110416282540981264e-02
-1.805195526917690446e-02
-7.873673678231723691e-03
1.241295025056143170e-02
1.955928280188472691e-03
-7.313440941908982279e-03
2.298346171947551406e-02
-1.044504617002745168e-02
7.410787910481947058e-03
-3.990360715347719689e-02
-3.338925023736503267e-02
1.963832068777784240e-02
1.338850197376237512e-02
4.376860715798099391e-03
1.766108386556365217e-03
3.609554593330113834e-03
-2.491805907143659210e-02
3.661292634373963534e-03
-1.849678359857904672e-02
-1.638449209869866086e-02
-1.796497421936547184e-02
-5.339644817050975822e-02
2.733149693629407530e-04
-3.391622408006717340e-03
1.948683343639310075e-02
-2.689867679741607745e-02
9.332070758906539643e-03
6.517349628607603876e-03
-1.187992375965095555e-02
-4.972670176085809343e-03
9.583228214311168697e-03
-5.177441622760967782e-02
4.387059002887323811e-02
-2.512883361398353041e-02
-3.090071900367269680e-03
-4.544979549188634012e-03
-1.895310010464464675e-03
-5.195893388468334796e-03
-1.018546066891893968e-02
1.168991940937411794e-02
6.044837245930973456e-03
-1.900794223106383116e-02
5.559046647872992880e-03
-3.736354891648516197e-03
1.367842852790573417e-02
-1.121656519747971960e-02
1.408582522401460651e-03
1.450592430951879548e-03
3.994194985266112143e-03
-2.375191089717409304e-02
1.255650316435867088e-02
4.491239339868405289e-03
3.311927028314395893e-02
-1.309259870088199957e-03
-2.849842222055722768e-02
1.785736842445495923e-02
2.052235336701268079e-02
2.379256314935526348e-02
3.893292585894463781e-02
7.367104719555472858e-02
2.031933008104320343e-02
-2.232191794354139794e-02
-3.390534650707306696e-02
-3.266506906738139704e-02
6.346700363398605303e-04
-1.755375925608102655e-02
-5.326072689270049294e-03
-2.033683319334063204e-03
-3.994974462072361371e-03
-4.969606420181115272e-03
-4.357309968607082917e-02
6.570019448581507519e-04
6.425264633908853336e-03
1.927809763174524738e-02
-8.867528336552866043e-04
4.726117568756448353e-03
-1.751478562347249038e-02
2.667995928263727085e-02
2.311507364617124485e-02
3.434244903547901268e-02
7.097349321367067481e-04
1.389643116171779789e-02
-1.766088831375241600e-02
-6.913795703588843794e-03
-6.123398099466466913e-04
-4.945543257780209666e-03
1.093543720953277232e-02
-1.807486535215216752e-02
-3.093839650445559097e-03
-1.047552740297388353e-02
-3.610125167320239314e-03
5.561169582339799133e-03
-1.223857506378343146e-02
1.898790311995965764e-03
-1.268376752807453059e-02
2.760541584966424294e-02
1.678395560128269348e-02
-1.788925083004430650e-02
-1.981182244410105431e-02
4.444587200179827419e-03
3.093141669668528909e-02
4.693577357040440434e-02
1.700764542559069132e-04
1.319681246216379555e-02
-1.603832415312168858e-02
-1.489369411410952117e-02
5.640198482566102442e-03
-2.872871370447517211e-02
-3.299342847727784050e-03
-8.121103689642361623e-03
-2.424194654517968991e-02
-2.668622185762421772e-03
1.645230300669269646e-02
1.618668158341880423e-02
-1.288000967953053556e-02
4.356585947349634995e-03
-2.468767619408280406e-02
-2.943337762472430022e-02
1.600948318658345498e-02
-2.736643978188403256e-02
6.753839888972722021e-03
-2.684291277219967142e-03
-2.049585353993377615e-02
9.287231361547401351e-03
1.406138465494083216e-02
-7.147659498217769775e-03
1.131714231096476184e-03
2.151702745378346326e-02
-2.387273000087012514e-02
-5.780095540129422810e-03
3.743341883430429534e-02
2.155578680672453468e-04
-3.406812669041493075e-02
-1.024354164590263530e-02
-5.032267184413346563e-03
6.220441179372092864e-03
3.046073287838859181e-02
4.356340812024739328e-03
8.559455842423397201e-03
-5.298545252866690251e-03
-7.134380557972726244e-02
4.135293486469542729e-02
9.560478832624440607e-03
1.350455765810036797e-02
3.189116780185505262e-02
2.696338510374412731e-02
1.435990290557591885e-02
2.372028955758580943e-02
2.177874036529706819e-02
1.755574171801990019e-02
1.211409388854414043e-02
1.603665867401692091e-02
-1.908525488898895131e-02
-2.743007498767684182e-02
2.382870443082310465e-03
-1.270471430264366423e-02
-2.284826528814508373e-02
1.187865040607008135e-02
6.511878462897720612e-03
1.056187138946922642e-02
8.353902250221900347e-03
-1.220752872839591698e-02
1.179762773055333114e-02
-9.064287542871338893e-03
-3.799058053982715556e-03
-8.318379012087760357e-03
8.690690942616846604e-03
1.671092061214536628e-02
1.901449843690473929e-02
1.365635796927061954e-02
6.164264658251490669e-03
2.158745442114958413e-04
2.100975971510794099e-02
1.182738601620279655e-02
-1.601623832107359341e-02
-3.729989877596993192e-04
-1.837804658190482845e-02
3.366072414724372713e-02
-1.448102856032444131e-02
-2.061339159619026556e-02
-2.226415985320370772e-02
-2.494554433750254679e-02
1.088856251245331162e-02
-8.328536363134124432e-03
-1.307391306379522208e-02
2.289388681754204666e-02
1.675813665700150775e-03
1.778204665659184613e-02
-1.848675105419391937e-02
8.424492790433061457e-03
1.024151466623568658e-02
1.515290964675181790e-02
-6.384516149786459947e-03
-1.257141029156261941e-02
2.572124155041279579e-03
1.433222599979742939e-02
-1.034355686320950242e-02
2.055410879850055189e-02
2.772801676510099761e-02
-2.265070131350649732e-02
1.327031303021343478e-02
-2.226958959208857544e-02
-5.533614995121257166e-04
-8.828268773827972413e-03
9.104276470616921857e-03
2.513826294882039875e-02
1.690820965149134048e-02
4.209330038722615235e-03
-7.127599922569912046e-03
3.400378877714785308e-02
-3.418717975154565106e-03
3.843554036245037248e-02
3.076528954241078070e-02
4.287232069723372237e-03
1.523027831842619154e-02
3.403848913942127824e-02
2.141690518444545194e-02
3.180385166538848840e-02
1.074376624923080881e-03
2.776140721689253354e-02
2.841501173024959994e-04
-7.734933571514454945e-03
-1.136435202819616012e-02
2.676700373399221872e-02
3.818971882195115047e-02
4.198490927639871029e-02
1.181791515200397019e-02
-2.012273361933801519e-02
3.094435132076212795e-03
5.891810941301606902e-03
-3.430989647815715958e-04
2.675532268443225198e-02
-5.110470180028837094e-03
1.194638871668891184e-02
1.717201420117146424e-02
2.417157052200122824e-04
-4.635810010156641778e-03
1.798533992021691258e-02
2.116754339301670992e-02
1.495559887025786974e-02
1.002080320180286262e-02
-4.905672246480628253e-03
5.219842415488633661e-03
-3.926699234685761784e-03
-4.649137080707142593e-03
-2.309432523715471489e-02
-3.135578569863848794e-03
1.212282975354686890e-02
2.005863550512687610e-03
-2.341401490666563702e-03
-9.233011247620397446e-03
-1.917075776721619690e-02
-2.800805039598584095e-02
-6.477506025369680377e-03
-8.801464322509468946e-03
2.235088559719496538e-03
-8.396552441282071483e-03
2.135048348846400532e-02
-5.797608911087639462e-03
-4.753898317878677698e-03
-2.425743440045347726e-02
2.043191826318164345e-02
-7.100926584644888517e-03
1.380562462361826191e-02
-2.408724914049112029e-02
2.353465363565201626e-02
2.298300251672212233e-03
-4.638156443284421893e-02
-2.029924410688000933e-02
1.465681961208658429e-02
-2.035487876698521131e-02
-9.874305362653835669e-03
-7.679957737381475601e-03
-1.911451550633237045e-02
8.680954839834461798e-03
5.918708374084209745e-03
-2.770313549780558521e-02
-5.527838154083902084e-03
-1.105467655297437792e-03
-2.300531271920051857e-02
1.819590910895829694e-02
1.910511998723443683e-02
9.524027918092564660e-03
3.490195946107805896e-04
-1.171014671946516046e-02
1.049116516819122505e-02
-2.410347062467713478e-02
-3.093366480298923027e-02
4.749924011023619504e-03
-7.638255020818595156e-03
1.474099342852295928e-02
-2.956261642735731610e-02
4.004088519725333001e-02
-2.579384999718933175e-02
-4.115558558168807418e-02
2.483637117448130038e-02
-6.164478475148321007e-03
8.306038568519523088e-03
-1.458874565960201555e-02
-3.974964990823935673e-02
-1.237959915947039417e-03
-2.472464901910629773e-02
2.055800262721924412e-02
-7.834734598719165707e-03
8.959302342957730508e-03
1.222978882772622101e-02
-1.246436605175614727e-02
-3.276868321099341008e-02
-1.077919697309456977e-02
2.908599249139450990e-02
-2.129893415212043978e-02
-6.154761717014390482e-03
-6.621137294853841893e-03
-2.052912332277247870e-03
2.519113078664236491e-03
1.383913030339518381e-02
2.218440062883582017e-02
1.936426241169240600e-03
2.610307329583763571e-03
4.222077943086696011e-02
9.173820902654233542e-03
1.286870648553695151e-02
-3.647030840397573470e-02
7.428552373126619604e-03
-7.547985104608068846e-03
6.106485331478756049e-05
4.443947573126472844e-02
1.855253325323009267e-02
4.009208451540371976e-02
2.053862191712389415e-02
1.143909259732807555e-02
1.266219553342708658e-02
-1.765075842003613164e-03
-2.926681439900574722e-02
-3.268248652250085179e-02
1.857318836903630241e-02
-1.015822974210314755e-02
-3.624936163554812879e-02
-3.169411000495838543e-02
1.071640693614373191e-03
-1.489321371553069609e-03
-9.686416716029934773e-03
4.607096590088991320e-03
-2.326823226059057757e-03
1.204396949787115041e-02
2.117340768600824499e-02
1.559421591416731978e-02
-3.060529745954528816e-03
1.251901674602038349e-02
6.542781763391789136e-03
3.288883593593805443e-02
4.745292951119158692e-02
-5.585769818017829666e-03
1.698714911931703542e-02
1.824839407323814930e-02
3.146991906376157139e-02
-1.346986738776612125e-02
-1.809719200621524512e-02
-6.324111811414586011e-03
-7.747689474925080694e-04
9.344613224357541104e-03
3.051152050146170233e-02
-5.003004757735574938e-03
3.014630380506347698e-02
-2.001594592342836182e-02
2.959204114102529856e-02
-1.091718057917615350e-02
-2.106057689581206094e-02
2.132330260030907212e-02
-2.301521661065845589e-02
-2.213850451169374275e-02
-2.749126116090211402e-03
-1.275956243215241835e-02
7.035984058230298523e-04
-4.016342107790709520e-02
9.977699562395168226e-03
3.853207225955490589e-02
-4.079460597811921524e-02
2.282230134308492128e-02
1.292565514279443543e-02
-1.658585095534085424e-02
-3.067207868091042025e-02
1.854069576360974428e-02
1.245832960222384433e-02
-1.769365466857339766e-02
-1.523577053083499146e-02
-3.069166515656979698e-03
-5.806172736460308605e-03
-2.138219523533187953e-03
-2.410972554014316135e-02
2.838460520875829216e-02
1.573545826593408109e-02
-6.469993019453778270e-03
2.651148312482717526e-02
-8.718880025114193744e-03
-1.519782749393082909e-02
1.544420099726449142e-02
-2.827222878909849482e-02
-2.023825624539676502e-02
-1.441943362027900584e-02
1.565561406699653851e-02
-2.757550135636878397e-02
2.790526634817155557e-02
9.194774367470728502e-03
3.003150396418505230e-02
2.277318087359800347e-03
-6.408746418715272411e-03
2.292819857596005081e-02
-2.129933580623502229e-02
-7.648296238415151077e-03
-1.138462482028650483e-02
-3.989380118193082414e-02
7.037424037518564233e-03
4.761358825859418435e-03
1.061506312899368996e-02
-8.694277850061198770e-03
-1.106683043447659331e-02
-8.424113306386395855e-03
-1.213369755530578457e-02
1.094361765587725625e-02
-2.348587007621296199e-02
2.505080459312573546e-02
-5.869979845342615347e-03
-7.572731081996439233e-03
-3.184440781407991885e-03
-1.780930616439123371e-02
-1.178506529709918461e-02
-2.330064693067424031e-02
1.163669568248103074e-02
8.737660128135385507e-03
1.720125552709411004e-02
-2.739941854268064872e-02
-2.860903127477059434e-03
-2.158684206123867924e-02
3.936586270835411121e-03
-1.259820198884301426e-02
-2.393634701202161999e-02
1.379224749413902711e-02
4.302886859849052760e-03
1.436760920124380151e-03
-2.536805106585519540e-03
-6.277547760093839940e-03
2.248581063227296506e-02
-3.046561700236919204e-02
3.911671502708984061e-03
-1.436258147525707948e-03
-3.663327933061101549e-02
-2.212857595010685532e-02
-2.286824994409035819e-03
-1.189879284985259807e-02
8.080355170351388380e-03
-3.619375376957018747e-02
-3.315181151453625019e-02
-2.361723068004156073e-02
-9.244206973891978818e-03
1.958484507906042144e-02
3.890006256594474854e-02
-3.027591107471321735e-02
-3.219107387821133065e-02
2.786782149835175318e-03
-2.565256711952679670e-03
1.235993036963766150e-03
3.104455260145586037e-02
-1.133271246238656306e-02
3.291952940960177730e-03
2.375643535613553708e-02
-6.366639009612939243e-03
-2.113697005530387751e-02
-5.422127771498671048e-03
-1.176146410996577359e-02
-1.523634935765855354e-02
3.742816287559899702e-02
1.662528884997780537e-02
-1.997555698122463821e-02
-2.283215438982223039e-02
3.657968401409104897e-02
1.377551396808429814e-02
3.210157736824531018e-03
3.783341417767124848e-02
1.792149330417000530e-02
-2.272809200885200168e-03
1.280458105846800539e-02
-1.060613823123526811e-02
-1.939948312606409875e-02
-5.699838338474962074e-02
1.020734904383463308e-02
-2.269261500691802450e-02
-2.681650833973744583e-02
-1.667910022100946299e-02
2.917996428527163365e-03
-1.998585493140565134e-02
-2.945733569160900039e-02
3.348460181276754349e-02
4.472421480906628617e-03
-2.776422017082334770e-02
5.305042158367864226e-03
2.259156278107952651e-02
2.135093984052292143e-02
4.995319099814319458e-02
-4.612566927033342340e-02
-1.804092917500748142e-02
-3.043947423378228281e-02
-2.008760684997098686e-02
-1.247639144202389479e-02
-8.672166808861517945e-03
-4.230281212145431402e-02
2.193185659654928524e-02
1.216351218300519912e-02
8.403992084535545984e-03
-7.561978472345170371e-03
3.961908578958420885e-02
-5.141687748368973382e-02
-5.067249878895795784e-03
1.405187661002207065e-02
1.737768265093181386e-02
-1.491952827383790335e-02
-2.888141173992615773e-02
1.732055981040240417e-02
-1.690383786423578852e-02
1.072364725896764008e-02
-8.755449882733375329e-04
1.376620752383227696e-02
-3.588216910967755024e-02
-9.617770727588397829e-04
1.234518338258472868e-02
-2.218749268183744031e-02
1.438310566922862410e-02
4.831183114936508927e-02
1.706771083916110111e-03
1.455154209947092693e-02
-1.891583636610183255e-03
2.619506314630359379e-04
-2.748425771164710041e-02
-1.954094967385016247e-03
-8.358496345920233411e-03
-4.066751362218523624e-02
-1.863228368526489293e-02
-4.891473849728055628e-03
-1.920128471079878343e-02
3.031692071235425005e-03
2.597948325287953789e-02
-2.473307434517011197e-02
-8.778450298173142569e-03
7.516325962526939145e-03
-1.524285820565820550e-02
-7.741734977508328737e-03
2.209264456788182646e-02
8.223557272064453694e-03
-4.984457622773756473e-03
1.783662029374359290e-02
2.544747876176751619e-02
1.528765320132381353e-02
-1.607333909984522049e-03
2.242159414665697258e-03
3.367391774465767085e-03
-3.329606732818861728e-03
-1.045007391226387972e-02
-3.601454851735677240e-03
1.305194343850369677e-02
2.291466139347691361e-02
1.992458945139864018e-02
-1.318477210197257143e-03
-5.961377398718347743e-03
2.054252884678180527e-02
1.728051955148532381e-02
-1.110206637268314200e-02
-2.911104686157343219e-02
-1.031063515174205844e-02
-5.814628682250179599e-03
1.026945445284474338e-02
5.128015967449960945e-03
-1.025507649123551072e-02
-2.219676395462242408e-02
-1.502298073502943837e-02
1.654126794370175749e-02
2.928900993751525419e-03
2.779756449791963638e-02
3.191498557976019806e-02
-4.064654997784163809e-02
-1.418666463551932627e-02
-9.077203629908967702e-03
1.029741321441880395e-02
-2.517490262758568641e-03
8.545060314627067610e-03
-4.583447043639637085e-03
1.540928998629897094e-02
7.023401582729704197e-03
3.075673741300200340e-02
-6.837075463973251062e-03
3.662806675608461238e-02
-3.863089223880702971e-02
-3.691941384909840085e-02
-1.142584474121118368e-02
5.960411035761345455e-02
4.751330418566849373e-02
-1.471669191027962301e-02
2.268301016005254758e-02
2.601941907255970327e-02
5.791581343288338367e-03
-3.469931352715032846e-03
-2.153065838065082102e-02
5.192936040117120990e-03
-2.789119699557602097e-02
-1.382547470524661190e-02
8.765299400278991210e-03
-2.003950411255837546e-02
1.353186685556463480e-02
-3.225853088993979926e-04
4.612924212093267445e-03
3.243692187989315884e-02
2.530690601873681819e-02
-2.642552589039020433e-02
-1.035684824190218067e-02
2.218753206074004086e-02
3.571889739416246080e-03
1.234137325232612103e-02
-9.820949466373518622e-03
1.192277309044064218e-02
1.161003506984396340e-02
2.906415269675219955e-03
2.117398444629157647e-02
-4.331938273023908104e-02
8.524545208096005397e-03
8.805235524487871335e-03
-3.817282489522922512e-02
4.645647289969731530e-03
2.448982678019751696e-02
-9.228822250638090384e-04
1.381613051720535779e-02
-3.421801217117726585e-02
-2.222890731507958851e-04
2.131179689869945257e-02
-1.804331979170010862e-03
-8.425151957839988395e-03
7.049417697003625485e-03
6.033871362333352237e-03
1.230471737072071428e-02
4.083035131020784983e-03
4.298389535951218851e-03
-2.467310130851256209e-02
3.280141027237630513e-02
4.046496432996532500e-02
-1.391569715904571701e-02
-5.077939321632259952e-03
-6.856440308642717391e-03
-1.919864685122275524e-02
1.381903249683700402e-02
-9.464832325899249707e-03
2.109649173623272256e-02
3.056785358712447997e-02
4.745515885346075595e-03
-2.334295394246675356e-02
8.903887882874758630e-03
1.554462099791475461e-02
-2.372507277321692087e-02
-2.157331536052753754e-02
-1.481113349839688949e-03
-1.711865664845000148e-02
-2.232422397893782731e-02
-5.383981424193014405e-05
2.329522971639581483e-02
2.176266754208746809e-02
-2.449272525865125311e-02
2.765945868375230265e-02
3.729946345017139814e-02
3.737637564539350588e-02
-4.422625851083083690e-03
6.264956607464484441e-03
-3.217517841829718706e-04
-1.310889438133729795e-02
-1.781467022932536545e-02
-1.977649119218163887e-02
-6.100595859379710946e-03
5.719795041835800190e-03
-4.815336169769108415e-03
-2.654148744862173601e-02
3.627401498721885553e-02
-1.028706430095446475e-02
9.765864889678031735e-03
4.058353068431533664e-03
-4.293191351788079591e-03
-1.240611376198024786e-02
-1.399683604043197235e-02
5.459015950786114124e-03
3.209373709480488335e-02
-1.239273798619546993e-02
-9.423517755220538195e-03
-1.309487649194318072e-02
6.587989613968739389e-04
2.846023511434711550e-02
8.770411099445743833e-03
2.490997378540285578e-02
3.089766920785349397e-02
6.305622757253557045e-03
9.724736664978646250e-03
-3.117013845108936726e-02
1.323351437819260921e-02
-2.825487200966463400e-02
-3.361723565758153922e-03
1.595779375790393889e-03
1.231164384034897849e-02
2.631763737936933245e-02
-9.527940347633961915e-03
-4.882753237119408403e-03
3.105783752376678128e-02
2.027456879835266151e-02
1.193996867113818021e-02
-7.304134055391496398e-03
1.599468797689828845e-02
-1.011899850824468650e-02
4.124071664982150535e-06
-3.712360547175388818e-03
1.840860003970144028e-03
2.294423898679991830e-02
1.537523295700501036e-03
-1.061699173062706503e-02
-1.787683115740287820e-02
-2.218224045280961509e-02
4.267436950212419311e-02
4.557138620601691205e-03
-1.070418931729264118e-02
7.388267146848988276e-03
2.322186553088441061e-02
1.027834965080679647e-02
-1.606352119653694371e-02
-1.723627442068947219e-02
2.720843270552340126e-02
1.060508280714303302e-02
3.026805753880254524e-02
-4.354726069902701419e-02
1.843123109489906708e-02
5.238263829326318677e-02
-4.162549369110102489e-03
1.706115423123787979e-03
-2.561601812891303384e-02
-3.360408697609069267e-02
-1.765593875281423059e-03
-1.753053927447645668e-03
-1.466339424999865346e-02
7.291915565271042156e-03
5.160568718960041601e-03
1.386226875096065007e-02
4.036993781965808950e-03
4.283988100249169935e-03
5.613145830378862833e-03
-9.387936324541525102e-03
-3.792560619234884578e-02
-2.204194375766137942e-02
1.817995554879823714e-03
-4.918696586356949979e-02
2.026260050691480741e-02
-2.517691975149637454e-02
1.315570857105917771e-02
-2.779247668264733795e-02
2.373340549843733216e-02
-1.913254525782783280e-02
-2.453164629701178739e-02
1.282674335742995872e-02
1.114361217081171265e-02
2.829328993362314332e-02
-2.632403356645110146e-02
3.355260506595934139e-02
2.279297413575506748e-03
-3.379065960042796496e-02
-1.706871198739669596e-02
-1.006791002048006145e-02
-2.650400691342390258e-02
1.249976923257617141e-03
-2.906861451613920386e-02
-1.366253024890609971e-02
6.504848086446407898e-03
-3.531676342797671064e-02
-5.238960941424723045e-02
-4.668932485079034869e-03
5.725702759193583265e-04
-1.816886759021998921e-02
-1.253672114082789169e-02
9.568412111343443244e-03
2.794137783409953238e-02
-1.174554633413668961e-02
-1.146008072276826807e-02
-9.062770283813774072e-03
5.466743849761156009e-03
-1.484191531125726542e-02
1.027657286436092429e-02
3.477549400639679683e-02
2.327417219466552945e-02
-2.421826162026557636e-02
-9.331241451247683852e-03
-1.338062276763977944e-03
-2.353694663760803885e-02
1.749239059780297381e-02
-1.047331372046920658e-02
3.309534952909756744e-02
-4.086415619862445586e-03
3.902455718231986892e-03
7.122360979015689153e-03
4.507528053194394431e-03
8.848323923791749646e-03
-8.492311523645186674e-04
-9.482237479242488706e-03
2.292283559965050885e-02
3.921728814665265128e-02
1.384094225917836991e-02
1.916864644220667158e-02
-2.316510442705289885e-03
1.370351337721783906e-02
1.840487748073848379e-02
-8.928517648479393845e-03
1.237453495181131159e-02
1.356841913168377843e-03
2.694100121778774184e-02
-1.173806088401923263e-02
-2.572286769361141479e-02
2.985109419420498358e-02
-1.678750278403641494e-02
-2.715104219518313725e-02
-2.178161088036588422e-02
2.221939865044185187e-03
-9.746494655445031227e-03
-4.793156269866265251e-02
7.567564382322456394e-03
2.366354686883923378e-02
2.255782712954357630e-02
-2.539270905002109779e-02
1.113699150907825584e-02
-1.173977672458650749e-02
1.968139809544800986e-02
-4.601622040250009579e-03
4.520809508032570118e-02
-3.741059285114197580e-02
1.502431340174347103e-02
-1.277588891458184862e-02
-2.639946762450336160e-02
-4.390920845829978519e-03
-2.124346591255257127e-02
1.496123692648058023e-04
-2.671497579889510129e-02
-5.697518507190743597e-02
-2.335452366201699621e-03
4.277143706611724605e-02
3.907115032460307079e-03
-2.448173235824616101e-02
1.083664040504764108e-02
-7.802499394518594075e-03
2.109219827830737318e-02
-1.169471039371237052e-02
1.112704337493072328e-02
2.139826873520571382e-02
-9.926531345238671575e-03
-2.798259491892835307e-02
8.349256905297199396e-03
-1.213286547553313159e-02
-2.909107690970441293e-02
-2.862554222154014769e-02
1.452557251938854307e-02
-3.721996690571450356e-02
-9.265728035122485092e-05
1.986007456692685802e-02
5.196831391886850941e-03
-3.460194139439811550e-02
-6.967492045074738689e-03
1.933611615835947872e-02
-2.520143904780120913e-03
-4.354613741541214951e-03
3.291354886961155718e-02
6.794506494525305758e-03
1.289089642255416808e-03
8.026251062582825946e-03
-1.840933609733206786e-02
-2.573647324871815301e-02
1.603011095811312722e-02
9.330638776668693374e-03
2.807777094195345116e-02
1.696366199395465263e-02
3.653187807164265995e-03
3.515183439356941303e-02
-9.772599764697900357e-03
-6.355949958194685549e-03
-1.073715843148845620e-02
-4.819035131059056995e-03
-3.267123703847299703e-03
3.220864478238014833e-02
7.750340598864638095e-03
-3.345693589576256843e-02
1.679786183911177386e-02
1.980125945021786807e-02
2.721436369629939150e-02
6.250668546969777653e-03
-1.414420701237778348e-02
3.113958401631179273e-03
-2.137810273214831372e-02
2.642404227300724009e-02
-5.630952171296103870e-03
1.496212448753683928e-02
1.651270003923787505e-02
-6.030288238598004169e-03
2.661865260971967365e-02
-1.023617752983333601e-02
4.452856166372030217e-02
3.039223208794599243e-02
-2.439609140338873470e-03
-1.153063655954006742e-02
2.082843785872432602e-02
-1.935353689280264536e-02
1.560000586442676813e-02
-1.058050422982020379e-02
-3.580695203201347734e-03
-3.222764628909313700e-02
-1.601177619709236513e-02
6.612013020424532643e-03
1.408032136937988066e-02
2.835240843603561642e-02
4.673829120609670346e-02
2.157239573385639347e-03
5.760419315356870087e-03
-1.835731755593410230e-02
9.889667519077459390e-03
-1.381433648383005239e-02
1.986965833131705550e-02
-1.708170609756346631e-02
-2.251844747512588094e-03
3.332626202112254354e-02
-1.876973377374297619e-02
-3.379378806559300147e-02
-1.592632035470115809e-02
3.362398156003910260e-03
-6.493404150663600015e-03
3.350153837812507723e-02
1.629794331500089566e-02
-1.752170010545195042e-02
1.876289679600029459e-02
-2.126676551967723525e-02
2.235853987200045120e-02
-1.739482528976742451e-02
3.990209249938417996e-02
1.249651224120476795e-03
-1.144546481268944420e-02
1.079692824455751737e-02
5.649154495443451003e-03
1.499730100529863414e-02
1.455423044204557335e-02
6.777361216621264305e-03
3.044869455882662224e-02
1.930601109225899004e-02
2.077451518305550512e-02
1.211810253995181455e-02
1.586151840966991064e-02
1.018548639289859961e-02
-2.162666201016296211e-03
-1.534945436283715464e-02
1.902088368973905291e-02
-5.028460177705129479e-03
-1.892821346492673876e-02
6.096860128247488103e-03
2.031163662838438369e-02
2.121334383384467295e-03
6.128837078046940265e-03
-4.113476647842947281e-02
-2.540788614859902129e-03
-2.895040466759654652e-02
1.504987361540448265e-02
-2.968999921610267212e-02
-1.108630579396998467e-02
2.274045217457780835e-02
1.527931808014651796e-02
1.852699122439469340e-02
-8.757234765975042967e-03
1.513180989453465769e-02
5.871371923501730612e-04
-1.457984544651700493e-02
-6.505946423492306452e-02
7.121963577636386891e-03
3.427601209844500455e-03
1.279766894162474161e-02
-2.634197030120937442e-03
4.281713308122300603e-03
-3.189280747312366049e-02
-1.000191854158995371e-03
-2.926385642885220503e-02
9.675045310363296000e-03
-4.738524494342309309e-03
1.633386995595838623e-02
1.692538122345959087e-02
7.222285401017485874e-03
-9.213802514991847881e-03
-7.747546357594302380e-03
1.867276388225494466e-02
-1.212912200682133256e-02
8.003970191003921889e-03
6.501506265228461368e-03
1.667300170910229404e-02
-2.339389676143461411e-02
-1.471225669873728152e-02
-1.923564940238252016e-02
-4.236404997465423555e-04
-2.389173055597842380e-03
-1.276464194108267031e-02
1.563810442471946435e-02
-3.185935375834325622e-02
2.433103828656087847e-02
-1.016931025687396566e-02
-6.047412090199529543e-03
-1.882804818302330832e-02
-2.156524382241343032e-02
-9.606970775884161005e-05
-1.244919724920094152e-02
5.789282637632123946e-03
-1.523874194611027182e-02
5.984527779745544077e-03
-6.061572013263505192e-03
-3.874598021010317722e-02
1.944360432865008953e-02
1.627277262497608956e-02
-6.965599805434793783e-03
1.245586213460848218e-02
2.723004140804194395e-02
2.756848546826323396e-02
3.775058106238924748e-03
2.606833147583789007e-02
3.904779911490427469e-02
-3.093496119013026697e-03
3.017528371446339536e-02
-6.424849646553799920e-03
-3.600286705779284085e-02
3.126715830148534686e-02
9.835375275753097807e-03
-1.380177934633208467e-02
-1.360538600721476407e-02
2.852508082666393302e-02
1.990515942534454991e-02
5.815922139675990671e-03
-5.200175415162712825e-03
-1.704134082161707156e-02
3.587586920902534338e-02
2.588747215748761835e-02
1.196094279520611321e-02
-4.192900426675437442e-02
-1.380792122939709411e-02
-5.094527602337850774e-04
4.059698129661229275e-03
-7.561576933784385185e-05
-1.306241435934184757e-02
-2.828231670985833363e-03
-2.370073124541858048e-02
-1.531523043375534153e-02
-2.460598744722080830e-02
1.430377348093065694e-02
-1.263262446882205091e-02
-6.650279409464901481e-03
-8.584125035116921265e-03
-6.392133547374485511e-03
2.173231348767672849e-02
2.851488812831392411e-02
-1.253753307960979446e-02
-5.550666263463249067e-02
7.221072051367850332e-03
2.599491326726680387e-02
7.212306578918830334e-03
-5.514965002581790482e-02
-2.775912817943191474e-02
1.545959146086727139e-02
-3.820578613629219307e-03
-3.742650884411558455e-03
2.358219471228414563e-02
5.429399550731272336e-04
-2.096923438210197832e-02
-3.281240185936889348e-02
-3.772529629667096401e-02
-1.687731366598923047e-02
-2.968243587294424127e-02
3.152960877827772068e-02
-2.167814916981403855e-02
-7.379852036666227459e-03
-4.023139417525187223e-02
1.786474210302676710e-02
3.377702055229010042e-02
7.028903074706703037e-03
1.806098407115633991e-02
1.048635444649642992e-02
-1.628958364575638917e-02
5.935047825092669427e-02
3.921877534509839863e-03
9.972988457540944707e-03
2.366910754155784110e-03
1.166866419826625284e-02
7.527599180707414579e-03
2.264986583947316279e-02
4.327100565563880147e-02
1.994720415259810045e-02
-1.560111602848555891e-03
1.854969560827083100e-02
-2.129535249776355957e-03
1.854306176435877029e-02
1.593665558806106261e-02
-1.225164994194326458e-02
-2.018277514732888522e-02
7.536931802253928406e-03
-2.113405181514534451e-02
6.028094552365480079e-03
2.119891621907094709e-02
-6.725021948898187753e-03
2.177431034376770165e-03
9.603887948403491345e-03
-7.757570652500978686e-03
2.313822086830781902e-02
6.116475544232224948e-03
2.356702968120281060e-04
-4.243323054221522471e-03
9.293892183569515270e-03
-7.018738445783558565e-03
3.322337824161960976e-04
1.404085951914540477e-02
-2.260278174546080394e-03
2.280084896961698856e-03
-3.319279830168919351e-03
-1.126481373181772517e-03
7.035392017352884442e-03
1.221291677466471333e-02
1.617023915800824482e-02
8.760159459351391995e-03
-5.257807994046618215e-03
-8.422924828306088685e-03
-3.156730540117084344e-02
-1.394404324535369194e-02
3.313876438612630565e-02
-2.328944115166827616e-02
2.557491298015976064e-02
1.949822671440327657e-02
-3.463175365659747207e-02
-1.328787919564822402e-02
-1.912417958807995783e-02
-1.775599008737418702e-02
-2.824472925941215809e-02
-3.431059146233585155e-02
-3.619919696494849838e-04
3.114807028088903071e-02
-3.827389863129593978e-02
1.845810286705151446e-02
-7.349717458808514153e-03
-1.555567418906734709e-02
-1.855188593053205132e-02
2.565968260735011081e-02
2.155639494862612512e-02
2.360923100249785744e-02
2.003475834763642632e-02
-1.793496988562573446e-02
4.196911075207029190e-03
-3.327726454315482404e-03
-1.723568343710590780e-03
5.826666632468921470e-02
1.762971974647389861e-02
4.562285229761353644e-02
-6.758842432737638406e-04
1.118106472662036034e-02
1.493317545787560714e-02
-3.269532261487817851e-03
-3.062910137825741036e-02
1.935384352599160218e-03
-3.110214604558713888e-02
3.802377158562362039e-03
-1.538225985689848849e-02
3.168240109180343878e-02
-1.895164690787739387e-02
-4.839606094695906267e-03
3.686085705120410033e-02
-1.646136816840642475e-02
4.618008053162089843e-02
2.119933898022799759e-02
-3.726745412456935330e-02
2.195871261318041792e-02
-4.326105567807173730e-02
-5.045071696504310754e-03
1.329638235442393533e-02
-4.647995983478063128e-03
2.784690284770326499e-02
1.570516136957588382e-03
-2.207061367204093960e-02
1.410690485008947621e-02
-3.725041647800862027e-02
-2.694575522667504858e-02
4.223790534272951237e-03
-1.739744146988869353e-02
-1.427510130858628684e-02
-4.324131582231632853e-02
-1.631265440694789487e-02
-1.781165105015034347e-02
8.025596088424518217e-04
2.035574542615078281e-02
-3.048401658805934694e-02
-4.059504210705569549e-03
8.517420156860631628e-03
1.993687710438948879e-02
-6.337958813243210927e-03
2.833214829010411578e-02
-3.599927413445172791e-03
8.282504138118680984e-03
2.701503869095374030e-02
-1.041161049322641974e-02
2.038228786748339308e-02
-1.243161927801964516e-02
2.110016222580912010e-02
-2.266039052310466623e-02
-1.472363815914238400e-02
-3.657083552607021115e-02
-1.621770121568744810e-02
7.979212501281222544e-03
-9.250202698292077710e-03
2.692663259797845390e-02
7.009170239594676027e-03
-1.723186327908281940e-02
-9.730828296152909881e-03
1.701173095274884431e-02
-8.239016554329134726e-03
2.791153746877296851e-02
3.550957595434257180e-02
1.068646340565458051e-04
1.336584463849402847e-02
3.337528509586928840e-03
8.495563497229763686e-03
-2.025749911009649268e-02
-1.255905345914702133e-02
-1.005925105600032066e-02
-6.860891357433686853e-03
1.107607963354137644e-02
1.240413581964201241e-02
-1.557859939917322252e-02
1.045216762279083805e-02
-2.623858795803251515e-02
-1.714683808513283933e-02
4.539073351493318198e-02
-2.398224690397024114e-02
2.205931198814224670e-02
3.500227740734567633e-02
-9.838785559600309299e-04
-1.239486188556273086e-02
9.219340210669935837e-03
1.767582537688573013e-02
-3.857686537963334397e-03
2.037416988395590947e-02
2.922288743483608762e-03
3.640355019190251451e-02
2.554901214720657274e-02
1.306892365331085819e-02
8.871574301060941928e-03
8.667496955648390511e-03
8.351296588198829293e-03
2.894124747003411473e-03
-4.022152782115347158e-02
2.062506905456333584e-02
-1.827645638478350015e-02
5.280630240033347932e-03
3.573911450698196574e-02
6.895154487523598441e-03
1.021731627429419385e-02
3.858112769383816119e-03
2.300857850244512545e-02
1.942567825278854535e-02
2.298927185126249315e-02
2.147975724611752429e-03
1.031344128602145263e-02
-1.794951219590780467e-02
7.668223112476875089e-03
1.038427406615891405e-02
-3.104047216896747927e-03
-1.151813707509562364e-02
4.996211208437077028e-02
4.312845089877199306e-02
2.984905824875211389e-02
-9.345153072103847339e-03
3.197297235592005960e-02
-1.705963501899514928e-02
-4.391714132154894007e-02
6.733681598637724502e-03
-5.024679867825915074e-03
3.907326710771558825e-02
-1.108536035245065964e-02
-9.009814329772478092e-03
-1.925883634383842441e-02
-6.608661124368057568e-03
-4.813008560494561050e-02
-1.071373910944827847e-03
2.571940412038142831e-02
3.765547982824638679e-03
-1.325415255694184155e-02
-1.214322428207982064e-02
-3.518105580295482343e-02
-3.024697415561228894e-03
4.397346187859226679e-02
-1.199976656407874577e-02
-3.179220043650024963e-04
-3.501534508817957803e-02
8.933966918210368632e-03
4.247545489915100642e-02
5.646260949060481413e-03
8.499491779091976340e-03
2.699703285501511840e-02
3.335877816165016413e-02
2.390774316737855065e-02
-3.673962147599926873e-03
4.637650258661535547e-04
-8.621141582362568459e-03
2.031059329189194643e-02
-1.642127589418591188e-02
-2.042599500490738240e-02
1.647255738455710716e-02
-1.679798439657076425e-02
2.004628512886294164e-02
-2.113403991003104387e-02
-1.174491704673126698e-02
-2.313370469958835746e-02
2.166702074660096025e-02
-2.390575788454538109e-02
2.879701598374117058e-02
6.148414738616632749e-03
2.380136704482587427e-03
-1.092069150972663043e-02
-1.208149996009024243e-02
2.810635989892121961e-03
9.316210229069640109e-03
-1.213810855222591592e-02
-1.948575744403816716e-03
-7.281103049240491600e-03
2.004973612747770056e-02
-1.018309130209072051e-02
-7.687574881508129482e-03
-2.311901444851099940e-02
-1.316673336965537740e-02
2.741985883632866265e-03
-3.676838204840590651e-02
2.620779942708026736e-02
5.540231547901133813e-02
-1.008735534831085509e-02
1.419612821734617808e-02
2.128960783441730120e-02
-3.653214290321504104e-02
-6.254720164485578875e-03
4.452012559985477069e-02
2.387018594261183964e-03
-1.263163740081457015e-02
-2.226358180030960782e-02
-2.105901617250841365e-02
3.034161697930670698e-02
-1.847945778202473785e-02
2.158157516699340042e-02
-7.253800457863391650e-03
-1.771757122761511913e-02
1.018162765984350140e-03
-2.343062309231360059e-03
-8.929689161640335868e-03
-3.081531396607881459e-02
-1.678443451646249168e-02
3.018674915815142135e-02
-1.288942590217554557e-02
1.405263458302425175e-02
-1.114848170791721792e-02
-4.720128405339341082e-02
2.228812651250658070e-02
3.052753174139083425e-03
-3.687315999621605580e-03
-4.248534531219854554e-03
-2.031927314408438733e-03
-1.051869384069450096e-02
-6.405108851698185571e-03
7.485782397720197774e-03
-3.872284731198719077e-02
-3.310001410066653292e-03
-6.619883236853980890e-03
-1.274882711145982998e-02
3.778596530782402357e-03
2.158716137058711015e-02
9.778782388560607053e-03
-4.564918877080763326e-03
-2.531395071365935209e-02
1.719609170736787970e-02
8.351322922883713459e-03
3.249902838465888039e-02
-9.414546013936179666e-03
2.690309391632574043e-02
-1.307162024138241486e-02
-9.533059104038364706e-03
2.407637553768450511e-02
2.247892510787567050e-02
6.626097620070760426e-03
-6.648682305343806172e-03
-3.397561803883902137e-02
-2.032020662064066771e-02
-1.965663423602912255e-02
-6.253000785536541074e-03
9.573831598994098774e-03
-2.718538236718893563e-03
2.763550800177565908e-02
2.942833171665758599e-02
-1.598688102714801093e-02
-1.566659492238477516e-02
7.445695872622210172e-03
1.790600990804284628e-02
6.001998104280023560e-03
7.773364196170939357e-03
-3.430313312580501178e-02
-2.248190453136377637e-02
-5.142276486429671594e-04
-2.041255943807122799e-03
4.774396822269942110e-04
1.104717930011857741e-03
-1.659922796281480296e-03
-1.652693847906789790e-02
1.502999101037470926e-02
1.413007687200111030e-02
3.229310076734648143e-03
1.044283771691605772e-02
-1.585642878054362853e-02
2.699104126302332221e-02
-1.032099043179745580e-02
1.878107725918748416e-02
-1.944570060457399482e-02
-1.335239073400807178e-02
-1.144372711108371590e-02
1.225767556035487794e-02
2.573096481293833324e-02
-1.454993032512506834e-02
8.257644993502850700e-04
-1.013145387396982913e-02
8.434625530582650146e-03
-1.993969354965328608e-02
4.571359218069780822e-02
-1.896809818420426910e-02
-2.965797300077665372e-02
6.698196381635252057e-03
2.110546468949526871e-04
-4.241372608103054914e-02
-1.021706570446155593e-02
3.465535394124754504e-02
-3.076949060166861080e-02
9.416340848203965871e-03
1.271654111068253913e-02
-3.418909621351863548e-02
1.745895159359817442e-02
-3.886005771575996772e-03
-1.199260789444215117e-02
-8.664647761041335133e-03
-1.287845438939145583e-03
-6.788560806310873011e-03
2.653256319899033669e-02
-9.475522126525708425e-03
2.740641396355197185e-02
1.952553414946948951e-02
1.076012152574534709e-03
-6.648945439425091655e-03
1.280652000597182205e-02
-3.434818521682681067e-03
1.844589882236248026e-03
-1.346453491564053931e-02
4.773918116094540923e-04
4.831401449384246753e-03
-1.713796483015366922e-03
4.160524197150686221e-02
9.714553925420841424e-03
-2.587563453484937812e-02
-3.214110318836448099e-02
-1.690808905767585526e-03
-2.197925883973847992e-03
-1.177464480489206870e-02
2.391736184562665360e-02
1.334981414298753999e-02
-1.938753651553393881e-02
1.842078174497830539e-02
2.800553363884242079e-03
-1.579417303671041758e-02
9.393048162860954953e-03
-1.708984936637009469e-02
-2.051298789316560473e-03
-9.015148716552812483e-03
-2.015336742444152549e-02
-3.173242316891811826e-02
-2.328913768901604009e-02
8.503703274366143997e-03
-1.577746228157270517e-02
-3.282919654387513736e-02
-1.127583174521835929e-02
1.825836497218547363e-02
6.802165432302390707e-03
-3.938129367218243942e-02
-1.270559237592506184e-02
-6.617834081791006129e-02
9.579354003351798000e-03
2.487917958108627758e-02
-1.486681540312324856e-02
-3.916417054550321887e-03
2.148122691872848822e-02
1.561848784434837975e-02
-4.085175586554579998e-03
-1.333480235908680520e-02
-9.551596649462543512e-03
-1.731358267593667219e-02
2.828834055366701017e-02
-4.389898151296717926e-02
-1.129646152276826861e-02
3.095903526887268387e-02
2.649799687811242241e-02
6.019931608950207166e-03
2.361064582864926681e-02
-3.136164840195862502e-02
4.442561536501140641e-03
-2.951538427373572374e-03
-6.924680438287210242e-03
-1.171042957259697814e-02
2.848035709116631536e-02
1.141624292630112787e-02
6.539011864121358625e-03
1.692158277339924147e-02
2.142007367615921670e-03
3.420731380403210786e-02
-3.387671857840605233e-02
-1.411994004627993224e-02
2.929824888988212615e-03
-1.239691638007422297e-02
-1.424616307319231945e-02
2.075469943766143285e-02
-8.573648928982583253e-03
-6.903699036209694218e-03
1.777649727745804487e-02
-4.335783187748163542e-02
-1.474623321439130254e-02
-4.878895199561854301e-03
7.924275856528474604e-03
-8.342851014228377243e-03
-1.556487259437643218e-02
-7.192050627419477662e-03
-3.375153703315255087e-03
-2.184450568927849556e-02
-3.690430886665809623e-02
-4.952684425948830627e-02
1.243352817239464989e-02
-1.106615650688935401e-02
-9.889029442350186563e-03
1.616808161579623079e-02
-3.977367078351408576e-03
1.127165839951890271e-02
-2.514435537782602065e-02
-6.527255452658767276e-03
1.435290097623227561e-02
-1.300634419013347101e-02
3.092102204393579537e-02
-3.228353780780823107e-02
-1.346763768639496622e-02
-3.922467876317165328e-03
-1.951982816150132569e-02
2.504174148916511744e-02
-3.662041640784172245e-03
-5.190598998453069962e-02
-1.495955840069465928e-02
-1.791053460536152706e-02
-2.721209917677537213e-02
6.234657697624468829e-03
-3.495323026868232819e-02
1.474526470312730389e-02
-4.910630744412050608e-02
2.517538666039627684e-02
-1.744988495928196520e-02
1.343942305974275310e-03
2.593191628505117988e-02
-1.808099078994443790e-02
-2.599917503536499155e-02
-3.590327437749953055e-02
-5.968356594267298747e-03
-2.160369893367642888e-02
-5.677439275638357895e-03
1.798738043065352399e-02
4.557508390528852010e-02
-5.403075619266875865e-03
-2.384245879028001544e-02
6.102225726938468806e-04
-3.791896611585521965e-02
-3.220212270389074399e-02
-2.139385398067338712e-02
-1.089511260366050546e-02
1.625471759376237099e-02
-1.130148700321123058e-02
1.527680819038245916e-02
8.223298508168041046e-03
-3.063269036212802610e-02
1.192299033789697392e-02
-1.011335806044597095e-03
-1.121460750538107263e-03
-6.997944877551321840e-04
9.260829317159373353e-03
9.000645850651950832e-04
-1.901302227598102718e-02
2.957180542685101596e-02
-2.471218599234199093e-02
2.701888466274209380e-02
-3.478241850146745074e-03
4.928396030235317540e-03
-1.543923846488693893e-02
-5.526037569133973376e-04
3.966144121493293817e-02
-2.428583267994212109e-03
-3.497307542149232906e-03
-2.635268338487323225e-02
1.575712580936772592e-02
1.509491669737252810e-03
-1.109037846607435762e-02
1.514858209722977182e-02
2.250195214579402136e-02
-2.452320968874536697e-02
-3.085742689166705646e-02
-1.187658287998651259e-02
2.960601474763465205e-02
-9.103775764600693238e-03
-9.801066550845756800e-03
3.403622215757772657e-02
-1.060417277236080404e-02
-4.904559133532544746e-02
-2.240490496939823422e-03
-1.954490334659646569e-02
-9.141579632145947071e-03
1.132429643116808493e-02
-1.879009084471521679e-02
2.700282596125561790e-02
-2.887270232221630928e-02
-4.085164234038319610e-03
-1.345083903755639639e-02
1.654383994143260664e-02
-1.988829394236964546e-02
1.536688079592888646e-02
-3.805040804913639718e-02
-7.425017171641005997e-03
-4.024808923794955841e-03
-1.818550228081843370e-02
-6.528488362471079887e-03
-2.147575408305855277e-02
-5.408033078504738411e-02
2.935641284323840632e-03
1.261742015848547373e-02
-1.962610586690163861e-02
1.345693335280965901e-02
3.362369410809721779e-03
3.175099222551551470e-02
2.486850822430341796e-03
3.890347683458929284e-02
2.373061229936219464e-03
-1.413557341044915927e-02
-1.410424873184768640e-02
-3.419416512271918063e-02
-9.245779401691370247e-03
-2.264752637182603293e-02
-2.500316384929236399e-02
1.270064173052968398e-02
-6.483591496367397192e-03
4.411802166519204760e-02
-1.473409023186077714e-02
-4.038359046488561310e-02
2.668354327994767322e-02
-2.103297648296816036e-02
-1.191975882702777691e-03
-1.270767226464110042e-02
4.020618363516527405e-02
1.571359973990226616e-02
-7.314109287816210163e-03
-2.417820986367028198e-03
-2.967831820434206624e-02
8.945982957626118920e-03
-1.158760871756249131e-02
-2.100306410897540693e-02
8.076534256282647678e-03
-3.457823326398501602e-03
1.569278114994675959e-04
-2.676214038206739879e-02
-4.581092118876433500e-02
7.984991846917987440e-03
-8.265364077150798641e-03
-1.015974139003825855e-02
3.541376592685979013e-02
-2.226706681859101297e-02
-1.075641360888113674e-03
-2.542467624644748764e-02
6.540325034709991436e-03
-3.023832113936504931e-02
-4.148880898513078452e-02
-9.730631965208584935e-03
2.734716443973039812e-02
1.127015024002566215e-02
-3.024857003662851512e-02
1.934954893282600508e-02
-3.407840059865555743e-02
-4.876044622625057799e-03
-2.057254931130426956e-02
3.360014265758225140e-04
-2.646071021899742276e-02
1.958800441232756012e-02
-3.856696713708161056e-02
2.061030004116402511e-02
1.373162439467934953e-02
3.549562154329531649e-02
3.693118471581819523e-02
-5.591721948785362273e-02
-9.457035018860452183e-03
-3.184303838977414758e-02
-4.499494848940328862e-02
1.073593305189627159e-02
1.352626743185296986e-02
3.159430747574374330e-03
-2.812288226581114228e-02
-3.075582868839573519e-02
-6.415337458876191508e-03
3.173617604473707738e-03
-3.071572623688981554e-02
1.462452226495038199e-02
4.292326075880223933e-03
-4.129324235716689412e-03
-2.319616398911495542e-02
-1.257456758665799132e-02
8.531216887220962816e-03
2.079399080022702184e-02
6.080422305178892180e-04
-1.487945540015360273e-02
7.443340079095504998e-03
2.191054317087248043e-02
-1.060217085608727676e-02
2.183213675418877592e-02
-5.594177808390465162e-02
6.505044074532550027e-03
1.766909419124160566e-02
-6.162068964572042611e-03
3.982786406288178066e-02
-1.150994313629202445e-02
1.847592401086490740e-02
-4.064970257046943841e-02
-1.225416452889011715e-02
4.282615254536917271e-02
1.515206864488231019e-02
-3.619543889518705027e-03
9.257383426329993982e-04
-1.903020741464991547e-02
-1.633810048309798646e-02
9.026189779765951895e-03
-8.938680219370382166e-03
2.957040620237814249e-02
-3.952231321635548550e-02
-3.279923303663060535e-02
3.496712605764711046e-02
-5.846741684170429429e-03
-1.894445927255892365e-02
2.341347751441351550e-03
2.187282342785083072e-02
7.046393814930378575e-04
-1.297515169226693896e-02
-1.758019854133497165e-02
-2.628145972663778127e-02
2.043114506990186333e-02
-1.588163456797219266e-03
1.704322240921397544e-02
3.733680008710587445e-03
3.032176234141981813e-02
6.707802457086048387e-03
-2.990574803686210301e-02
-1.331351030683977643e-02
2.044664449333252407e-02
-1.881518518628059328e-02
-3.837369563294538988e-02
4.830110901627787494e-03
-2.254105395861763159e-02
2.472472008309279171e-02
-2.419776174677377642e-02
2.979490684599150896e-02
-3.190859254002224171e-02
-4.259826010120695838e-02
-2.038903274299279367e-02
2.550219387697684470e-02
3.506794268722965291e-02
-9.678822082412759029e-03
-2.214684750256479956e-02
3.645788754252531592e-03
-1.982356194833402238e-02
1.175740649926843018e-02
4.607057931538349749e-02
-2.232648104034019951e-03
2.686486606870375562e-02
1.882872494782791492e-02
-1.185261110937758933e-02
4.677250111723550013e-02
-2.195429043090591642e-02
2.232911550052676334e-03
-3.299835362829953850e-02
-2.491117979491291184e-02
-6.232496997218208747e-03
-1.602251129218500852e-02
-4.043299583160692157e-02
-1.876388578622382314e-02
-4.524216621578511927e-02
-1.393791728032725726e-02
-5.065784164283399643e-02
-8.138921817728680258e-03
-1.893500222878718650e-02
-3.749389781594619081e-02
-1.847081734555571951e-03
2.850083956161721110e-02
9.261104383599937442e-03
-1.933479498881666980e-02
-3.489188463066213164e-02
5.560941855622786832e-03
-2.982203821846530697e-02
4.793703710930225133e-03
-4.145723189163666444e-02
-6.650366581753191196e-03
-1.728895023081847455e-03
-2.361329011345537215e-02
3.998489101801112715e-03
-5.193126472572837798e-03
-2.578123780631982973e-03
3.042471460761463770e-02
3.326490743577583536e-02
-3.090523037974396425e-02
1.302754879333559244e-03
5.424237645269124747e-03
-2.652589519052867342e-02
1.164928603403031851e-02
2.827491060681971979e-02
5.149940556919846597e-03
-1.178809382769379320e-02
-3.060195510837632887e-02
1.235887406421753813e-02
1.033679245682490519e-02
-3.222878480950286395e-02
-2.357118606847182374e-03
1.093005980013743439e-02
-9.554897226400802315e-03
1.778624323396668302e-02
-2.137099343333528564e-02
1.960560857959999653e-02
-1.157829041977719020e-02
1.325049027369917462e-02
4.408182216174451676e-03
5.398058919880542594e-02
-1.203897321982233537e-02
2.151475674495039597e-02
2.841257095479608405e-04
8.482241943766120548e-03
-1.442873434508880337e-02
-4.116577997193111675e-03
-2.624017177128020774e-03
2.194856246397977953e-02
-2.560705743589609604e-02
3.979200915736595505e-03
1.284030356725949368e-02
-1.953735553777234679e-02
-8.601975448598321236e-03
-3.779582888641896954e-02
2.156590811601023089e-02
4.814646825983066869e-02
-1.530584910398253770e-02
-2.146911502940736412e-03
2.071313258192241172e-02
-5.713316311153827931e-03
-1.397627989071231064e-02
-1.329245677766367284e-03
-8.125396843702925240e-03
-7.332784344527065908e-03
-2.435915823867759386e-02
1.021580351737773860e-02
-3.743029220008424474e-02
-6.016403409834875267e-03
-1.937331585710626303e-02
4.608823753665301781e-03
-1.404139392233619103e-02
7.017086146818462405e-03
1.133047767592419187e-02
-2.007158457297142373e-02
-2.144888339193094795e-02
1.114808139323652386e-02
3.254406204053914876e-03
-3.385521454251341246e-03
-2.877699059022761560e-02
1.568175659475901790e-02
-3.937157913031102269e-02
4.160697744694883543e-02
5.611588421142047270e-03
2.079483668651480391e-02
1.224470218860691274e-02
1.649708028033986321e-02
-5.310176076449642929e-02
-2.023709795127196995e-03
-1.583751460549596979e-02
1.139604711988195622e-02
-2.464540500182629996e-03
-3.606876193978340948e-03
9.762448959571335544e-03
-3.848590502369216709e-02
-5.169063140251735355e-03
1.714945279010311394e-02
1.402101618701416183e-02
-4.903526115472948282e-02
9.883780523836295517e-03
-1.025787370366891896e-02
2.394021817233196996e-03
6.514771299678657579e-05
-1.739006468359812927e-03
-2.495669561428965656e-03
4.886824623932575773e-02
3.454267641960814816e-02
-2.604329218615276595e-02
3.879876297668408830e-02
1.577160139187089999e-02
5.393564665697183139e-03
-3.292764603249990433e-03
3.044940659126529198e-02
-2.044519280472039888e-02
3.190818871488027009e-02
-2.765505925142360683e-02
2.539718890582854868e-02
-7.638507943644473434e-03
1.442467528857759723e-02
-5.131245918360819239e-03
2.072929389434432015e-02
-1.586752376637075995e-02
-3.457451638965201163e-02
-1.027430093932676924e-02
-2.531073728679686732e-02
3.793461745634791465e-02
-8.292720694009016874e-03
2.537371949842555374e-02
-1.936113586099532519e-02
-6.399125135976076889e-05
-2.935731748438135530e-02
1.746997555096653498e-02
1.924214027534375954e-02
4.105423500302597672e-02
-7.810305386595328692e-02
1.209569557115180473e-02
1.832459164849403917e-03
3.238114946915060521e-02
1.135419664016168689e-04
9.606620240415277706e-03
-9.392243923046991044e-03
3.299257484128813745e-03
-1.688498643901160555e-03
-1.698213245861784904e-02
-4.704273071471748793e-03
-3.040478066976564503e-02
1.436570231116757711e-02
-1.403427364809776978e-02
1.746429798977480047e-02
1.391601278864883218e-02
2.556566578278324665e-03
1.345759408837822989e-02
-1.514497426558526760e-02
2.659444844250485884e-02
-1.653062228488543992e-02
-2.573130387003745318e-03
2.957191794808274737e-02
-1.348375555376303200e-02
-2.885334542308489250e-02
-5.623746528156483432e-02
1.352532338888706373e-02
-5.612285418273174620e-02
6.272265637655477857e-03
6.345155998746871556e-03
-2.040826809302270090e-02
-1.315596378598797751e-02
9.993261827578044099e-03
-7.604752165893734726e-03
2.935541491651000659e-02
-2.140997097620338588e-02
6.123933385938024401e-04
6.051884176476170045e-03
1.833512702354032561e-02
-3.563429302379200053e-02
-1.926218309494024642e-04
2.725079153066551491e-02
-2.785968916750847756e-03
1.128987859034060251e-02
3.260363361495569046e-02
3.529131521340414523e-02
-2.433175367749552953e-02
8.534017110280914253e-03
1.244974793846073333e-02
5.761063933566125742e-03
1.685025253948732246e-02
-2.428160950072549146e-02
3.635683253446897814e-03
-2.520285850646026074e-02
-3.689430716120550152e-02
1.679088207998424842e-02
3.567388570382289820e-02
-8.498192375541602922e-03
-1.834167696289664209e-02
-5.864590258326929546e-03
8.515308867334289537e-04
4.152117306822510762e-02
-1.396880134664181539e-02
-6.930597326889145239e-03
4.899127670224219522e-03
-4.464710203106759916e-03
1.644222503298029643e-03
3.265747294972561054e-02
-2.221651047015798380e-02
-1.224055544450199616e-02
4.855429577661193874e-02
-4.672917394876820868e-03
-3.976135987083126433e-02
2.339351217106468150e-02
-1.161466414381783115e-03
1.459297148072734827e-02
-1.270816276332753470e-03
-2.067918000741495593e-02
-4.584008331874303739e-03
1.926875126447155293e-02
-3.190033460396727444e-02
3.873868876932110711e-02
3.972793418915253338e-02
-4.572178291340675549e-02
2.747137015383623818e-03
-2.425721191559727583e-02
-2.611329609000822075e-02
6.670502326657968065e-03
2.170542146284721099e-02
2.577558377257509192e-02
-6.911824511225056651e-03
1.897988210390781291e-02
-7.045232066324963113e-03
1.747270023385069995e-02
1.322214956126729554e-02
3.133730825470167763e-02
3.059601430892643428e-02
1.922429116353276818e-02
3.381858713570400771e-02
-8.579224914163250185e-03
4.741115051098959005e-02
4.620463127508087423e-03
4.963154844255735637e-03
-4.338375601834805299e-03
8.022379962503814119e-03
7.095286675946423094e-03
-6.295664701540374698e-03
-3.301467306341038938e-02
2.332680063768220041e-02
3.681909184811640867e-02
-1.717576228145731645e-02
1.426501198701913414e-02
4.024817403612221747e-03
2.319698322382545211e-02
-1.336870164992863194e-02
-1.271893263481632197e-03
-2.563581545766626529e-02
-3.999348885152553823e-02
-3.888736413070147113e-02
9.995009949766382740e-03
1.643677723484409867e-02
2.412318499862245447e-02
-1.716416307806114400e-02
4.092227850493682789e-02
-5.260410254985672940e-02
3.108339360817121300e-03
1.196494722835157558e-02
3.403429397007625475e-03
2.121771392768878259e-02
1.951927784979715563e-03
3.271683353332969363e-02
1.139503115587912375e-02
3.315194716923323959e-02
8.285631167928674337e-03
-8.341878940092802702e-03
-1.739197941702698424e-02
2.693797935844901952e-03
4.736565428212464492e-03
2.424662737647005281e-03
-1.092722598339759821e-02
1.330151296219930779e-02
-3.866091495689480406e-02
-2.588169700612916874e-02
2.922596224346158539e-02
2.999374558377597769e-02
-4.003871161827652833e-03
-1.266284525434000895e-03
2.568264404944075457e-02
-3.330750523079374636e-02
-2.354500167787692416e-02
3.176271223785369618e-03
-1.452045718547743947e-02
-2.068864941929115554e-03
-4.216529008408003570e-03
-3.764152653324513709e-02
-2.585612824905485652e-03
1.809488832029659952e-03
-1.425395055340537322e-02
-2.714011530069939879e-02
1.877359641177602650e-02
3.891682272173188975e-03
-1.346368611152692907e-02
-2.243187124637730998e-02
9.240744181406902041e-03
2.248782285858317437e-02
-1.834628824243372466e-02
2.169874240696316806e-02
4.723237483000401749e-02
5.890113869143861342e-02
3.537336947292303493e-03
4.457900439118838397e-03
-2.480465782629437052e-02
-2.116778011757911374e-02
-1.979604604189416639e-02
-5.275592016888621533e-02
2.796168507932396755e-02
-1.506963186228306916e-03
-1.729957227962622759e-02
-2.730072632261506052e-02
4.092450796060138202e-02
5.214609751577095956e-03
-2.309395924777806960e-02
-1.244377483866873982e-02
4.510123904528524344e-04
2.475159002516254952e-02
5.023052598219100023e-02
1.554874387345835454e-02
1.176575882308194231e-02
1.883806732912563647e-02
1.330738670086625483e-02
-4.174251585939796338e-02
8.560985540259588925e-03
2.503813862620381074e-03
-8.750060400210852782e-03
1.725848834846056140e-02
-2.087530950095882758e-04
-1.530966353043429267e-03
2.435875397937072376e-02
-2.839816347534733151e-02
-1.843625724617093536e-02
1.489837620302845306e-02
4.137375525570060469e-02
1.539914981272293669e-02
-1.165430869538125989e-02
1.236875644487465085e-02
2.921408538162607177e-02
2.757117384238487456e-02
2.120204349466915661e-02
1.200541417470889737e-02
-5.406249903586186033e-03
2.022801145640484854e-02
1.265198410862617903e-02
2.766241867810160984e-03
2.181273521914233252e-02
-2.889325140319844165e-02
1.465256912461646022e-02
2.758006469836005864e-02
-5.365510795745482425e-02
3.447870993030105469e-02
4.030595109134103111e-04
1.572043341595999802e-02
4.942732124481274969e-02
2.224775790185604465e-02
-2.055837580326399031e-02
4.000002356967286704e-02
-1.455463052584830136e-02
8.622825741209160649e-03
7.679051230389874819e-03
-6.752208911774585515e-03
4.124156939494750575e-03
1.312196078822564470e-02
3.352233062974121353e-02
-3.181388042635113766e-02
6.534925280576200750e-03
-1.069125526403958554e-02
2.835900615425105201e-02
2.286703185346216152e-02
9.205440861932574423e-03
4.797356896861356031e-03
2.169982788118355460e-02
1.201051396901117209e-02
4.666995064167266116e-02
-3.857799891897080360e-03
-3.717261013480565538e-03
-1.018997630677843935e-02
1.771025404841369486e-02
-8.887113443008430591e-03
-2.140502556753096086e-02
2.291429909406258666e-02
3.822600607709334547e-02
1.959851773400153943e-02
-1.659383405528085109e-02
-1.102308428323019347e-02
-1.448765554981141200e-02
1.412712072567791875e-02
2.002139024113733581e-02
4.920476235657134448e-03
-3.390487385336976578e-02
2.318592776540569916e-02
-2.090043508894243174e-02
-2.977113826099289998e-02
2.104626579107707687e-02
2.926479138328853466e-02
3.446939309260011602e-02
3.259344311559792678e-02
4.313703843047975856e-02
-4.061870225038231516e-03
2.413826162957777299e-02
-9.274898090024619873e-03
1.180587866538838904e-02
2.872730745434230390e-02
-1.404469545605942053e-02
8.723218372754217714e-03
2.180639273481121965e-02
4.605170916794965041e-02
1.627862449898889036e-02
-1.918461298300067801e-03
6.014453125264582201e-02
3.279526408510989588e-02
1.199816691364658482e-02
-4.982927845522414079e-03
2.529842437088618973e-02
-3.095829871331255440e-03
2.833349252502341889e-02
6.878999259661477440e-03
3.275060948899789770e-02
3.092606307582787886e-02
-3.455399461969329428e-02
-2.552569212398077617e-02
2.104847931045110074e-02
-2.186945525145403413e-02
-2.877373696950506071e-02
3.386214603895129627e-02
-5.797769268404818696e-03
2.661383618842490598e-02
8.922440761518631372e-03
3.213535660703330243e-02
4.125766231742034051e-02
-1.709299331975949667e-04
3.472192157554832015e-02
2.396101215725528200e-02
9.719228489688119810e-03
-1.943592737118271865e-02
3.377286550220901656e-02
-9.576471698762105064e-03
-4.198007120290266590e-03
1.524848049894331377e-02
2.443639150383172115e-02
-3.788982263495765251e-02
-2.458567124478866495e-02
8.098943559722897312e-03
1.820504941328923709e-02
2.168289846074940991e-02
4.140149149531550943e-02
2.778271583509290751e-02
3.909401543750425090e-02
2.169726396929684206e-02
3.778776976452398462e-02
3.175111496727113514e-02
2.893706500863081274e-02
8.974985475618278480e-04
-9.286115906941829964e-03
8.435393035728436933e-03
1.867083352101633897e-02
-3.035635565361444795e-03
-2.782980542178585450e-03
-3.950143104914196485e-02
-4.403445768131021218e-03
-1.552286218810411357e-03
2.447425132909076401e-02
3.439401594191719008e-02
1.815427288283490495e-03
4.959671596932124088e-03
2.001588180869611714e-03
-7.922313019134758286e-03
-9.285046314640048315e-03
6.645411515194658142e-03
4.128718828321768092e-02
1.185645590602663578e-02
2.938223876622705205e-02
2.133861584433857997e-02
-7.342978682013379804e-03
1.495836856896209412e-02
-9.768462602642491791e-03
-7.545676881531480917e-03
-3.770870053280397233e-02
2.611302922634251011e-02
-4.055405763449370510e-02
1.126070382193499440e-02
3.170102905304465757e-02
1.746628490071108764e-02
-2.693758941975617563e-02
-1.087026561130337819e-02
-4.339218615107313329e-04
4.459123330631709764e-02
-6.964659893453923473e-03
-6.307375295457490205e-02
3.074699582138742601e-02
3.367266136602721505e-02
2.144076049960054811e-02
-5.345323564952490954e-03
-1.796107970225552242e-02
5.082387779341645748e-03
-2.531005498667652717e-02
1.464988794403414112e-02
7.830605872253048466e-03
3.847162578141472694e-02
-9.837472650274167729e-03
1.953521956012535185e-02
8.730070677847232702e-03
-2.789809673602147364e-02
2.505360387126595242e-02
-5.755105036480273606e-03
1.989159020242771761e-02
-6.728690319225385554e-03
-4.251686731828946408e-02
4.950661574172284668e-03
2.625020269315872165e-02
-1.678908978091291429e-02
5.963278666250090496e-03
3.297470951554341227e-03
1.389004113942600774e-02
1.695971134844930298e-02
-1.125670878912191086e-02
2.179294138854093177e-02
1.201818845454734330e-02
3.097772599323040874e-02
-2.454237183413696729e-03
-1.169788687408026932e-02
-1.560425126372015810e-02
-1.300590105329635197e-02
-9.216390264987099623e-03
4.430693313983091568e-03
3.485294901452365424e-02
3.027452969273025651e-02
2.547322281459504095e-02
-3.838868664293014488e-02
2.021172542662883712e-03
3.679323359076082378e-02
-2.594450284566062609e-02
6.187610421834454375e-04
2.693321018571208023e-02
1.189789638141660515e-03
-6.361386138232453386e-03
9.067287913446357012e-03
8.424148065083738104e-03
5.186419364798174753e-02
5.022534217412704532e-03
2.025996587560660589e-02
1.097580492193170332e-02
-1.459800197020949888e-02
-1.542054196664523202e-02
-8.429195906912862954e-03
6.977048236851730520e-03
-2.836254983316778555e-03
-5.028166949690450124e-03
-1.155921572717962843e-02
-1.310194626834635181e-02
-2.711850536228211511e-02
2.234579011819640745e-03
-1.560309534827404587e-02
-1.695400307217026503e-02
-2.141853196166820187e-03
-1.221550688091418979e-02
5.137167422898120117e-02
-7.543144428473530418e-04
-5.887860069184013001e-02
-5.475791176656243098e-02
-2.224437014228597409e-02
2.553741832429896538e-02
-7.221501719249837602e-03
7.296074091054919296e-03
3.563170436338589792e-02
1.399286312095418885e-02
-5.633256782242710391e-03
3.728187453325349648e-02
5.923407923070741349e-02
-2.864607428708994871e-03
-1.116167157851195683e-02
2.524170792993132850e-02
-9.009667873681159386e-03
8.065450304212605460e-04
-6.087720841618563493e-03
-2.731403318320570900e-02
8.226257713740617664e-03
3.939412864595084884e-02
-8.967619307803169695e-03
1.704281940143188498e-02
-3.090032971020533967e-02
-1.473864429894454486e-02
3.640273864495861128e-02
2.536098487155372810e-02
1.647642568258539039e-02
-2.392229735071336322e-02
4.732706308392403000e-02
-3.710765362593193561e-02
-1.098439467329352832e-02
-3.222180432306098047e-02
2.230770853718646099e-03
-9.345334330163728180e-05
2.464523079590833984e-02
-7.509158526454827801e-03
-2.509684349464144995e-02
1.384430318970096075e-03
-2.136603617434235797e-02
3.901795771727887413e-02
-2.300356025846143557e-02
2.831644620928381109e-02
2.970696102110473996e-02
-7.840354073520051925e-03
2.659926097031137422e-03
-1.697367707872285414e-02
-1.520328660623969635e-03
3.417687145769620488e-02
1.446887723956419552e-03
-8.228098630435391053e-03
-3.623598309717911831e-02
-5.409812432084448904e-03
-7.237623928124067504e-03
-2.459908845886963139e-02
-1.351117995618160601e-02
1.910583745703707884e-02
-2.763621497861779366e-02
1.162008996778104292e-02
-1.280937982419936248e-02
5.864120948994975928e-03
3.519102423595105861e-02
2.037127865315141104e-02
-5.083849296953967071e-05
-8.063454834845875871e-03
-2.191611447003591687e-02
-5.193913679775396218e-04
1.102428766185641930e-02
1.118483348718646124e-02
1.165931644284350956e-02
-5.696062490789748772e-02
-2.033581826215670463e-02
-4.555013020320498873e-02
-1.002470340512389910e-02
1.142187006418811726e-02
-8.867657844923398751e-04
-1.172378961021468095e-02
2.163078517207122492e-02
-3.292703001711747013e-02
2.803526237812294444e-02
-6.739813957515932092e-04
-1.215681029995504918e-02
2.057144110055095579e-02
1.056494819450744943e-02
-3.804261349094124780e-05
-5.595249836647151571e-04
3.659629580137858246e-02
-6.522381475312191354e-03
-7.326877841524971971e-03
-4.484508366503758142e-02
4.462443187542805556e-02
2.332859721417180135e-02
-1.150802478851937864e-02
-1.243557469676480690e-02
-3.012576463555121167e-02
2.567985676996536321e-02
-5.194410207522565798e-02
7.988720629994356531e-03
1.133427621468189456e-02
7.471973661013095631e-03
2.029799199806281776e-02
-3.101094724301329728e-04
2.258955869305515757e-02
-3.406666555159289927e-02
3.389264035217967770e-03
3.696521173969897350e-02
-3.124024656418014634e-02
-1.588426789688246119e-02
-1.446828810631714882e-02
-2.595016647100803833e-02
-2.657165855883946576e-02
-1.893539580880310505e-02
-9.790798450128590513e-03
-1.384836143694456734e-02
1.842669879147640008e-02
1.378147958956293766e-02
2.447050796050738095e-02
8.508297979070949917e-05
2.099269337587256548e-02
1.884925972481032302e-02
-3.288518045723948929e-02
-1.364344941705187587e-02
1.502098681693616114e-02
3.660793359630896537e-03
-1.603527976413680195e-02
-1.590217498836964897e-03
-1.094891014982571006e-02
3.438457262593946212e-02
-3.043574674540126118e-02
1.220116539124049045e-03
-3.362254460751200325e-02
1.060406120542506164e-03
-1.016267377424060446e-02
-8.046444163098274288e-03
-2.073957346144452568e-02
3.812504609228450220e-02
-1.864443170790699295e-02
-1.678040321162553149e-03
1.412748880099407196e-02
-2.716521805915567307e-03
-9.122130830272860008e-03
-1.875572863165839502e-02
1.992573560313640885e-02
-5.837255107726442745e-03
1.084012532799599748e-02
-8.315635555359555259e-03
-1.263226542317422152e-02
3.569455925099954130e-03
8.981872425115122044e-03
-2.476236806162190884e-02
7.615390822027581948e-03
1.263400017464884860e-02
6.311869912883935445e-03
-2.929088160621210607e-03
-9.013622017936056066e-03
1.406953628127939789e-02
5.910717732772943767e-02
1.811438915972968244e-02
4.165877831777118484e-02
1.883893927120759357e-02
2.652814059072942932e-02
4.537537445025431604e-02
-9.744647734452287560e-03
-2.852364724823780451e-02
-2.788114183240250187e-03
2.263963515181937475e-02
-4.598005770321045987e-02
1.650654808580625035e-02
2.718820853856545195e-03
5.659323504866880031e-03
-2.279354644640788422e-02
5.254601117102489227e-02
7.305061896835307253e-03
-2.520099218924013243e-02
-3.964600601878646990e-02
-6.387450732510685167e-03
2.222285577827972855e-02
-9.089374411149728520e-04
-1.469182724913373726e-02
-2.283607327166286768e-02
-5.334486826474431342e-02
1.027073072523427069e-02
1.172443150085236696e-02
-3.194086653724879932e-02
9.613712990268020314e-03
-1.339928485224402320e-03
-3.906204756413647356e-03
-2.573674358115799268e-02
1.386262776741304346e-02
2.238971391978993378e-02
6.880322744612042511e-03
2.949332630426394070e-02
-7.905466479173416106e-03
-2.982078132337164997e-02
-1.154506020505982784e-02
3.878200776050969023e-02
1.608893473714704528e-03
1.734195375880158430e-02
-4.012612989897015522e-03
-1.173662171185667650e-03
1.253820047841996965e-02
-1.219907410461735457e-03
2.507749813528830848e-02
-5.237042576414356609e-02
2.096362432133898335e-02
2.087506421405142462e-02
1.621925744114261934e-03
2.868085123706277592e-02
-4.152756126564113165e-02
2.113091699828535674e-02
-2.863913756960573698e-03
1.133249864190274611e-02
-1.753986123625870391e-02
-8.407304132706808208e-03
-3.814528843446921696e-02
-1.364411415691477170e-03
3.726914214621197124e-03
-1.155375506314210328e-02
-3.518370863730246444e-03
8.962342626532749171e-03
-3.793501282049571970e-03
8.283716135581892931e-03
-1.344772912279735243e-02
2.315565028214316284e-02
9.557831800132870689e-03
-2.652296060635794817e-02
1.128013215151455438e-02
2.867766777696757752e-02
-1.947996682212660771e-02
9.945206437121946116e-03
5.323272841986473325e-02
3.325027430403208750e-02
-6.009175786686552119e-03
-4.151083961122382059e-03
-2.553643201955478614e-02
8.813903653873847097e-03
-8.486004210913535017e-03
5.093477190192466711e-03
2.207286773349430992e-02
1.557482655687533052e-02
1.544451219517895511e-02
1.934292981058495162e-02
3.264640266356956533e-02
7.697501623068477711e-03
1.216682271303093539e-02
3.082717908377204195e-03
3.897821214080034874e-02
2.725355573220349104e-02
-2.134476563045217476e-02
3.238424643650625323e-02
-1.623211629977450512e-02
4.144919420513361319e-02
-2.407478018222454497e-02
5.457894476621975854e-03
-4.775453859555803954e-03
-4.155414283265931874e-02
-4.592276179199325514e-02
-2.018595158683294394e-02
-2.717497016944999538e-02
3.831407474513165955e-03
-1.771908992716593814e-02
-2.203392363992641434e-02
4.738136448242660781e-02
2.256922143210493559e-02
1.018025198454144097e-02
1.906913662007092558e-02
8.073572347334077512e-03
3.296653844148580287e-02
2.947011929666411702e-04
1.840433467319846361e-02
1.738670459786016698e-02
-2.050799973622667929e-02
8.661884690943078696e-03
3.127912372724236251e-02
5.886105829849661193e-03
3.401744794507268084e-03
7.542934300589548315e-03
5.677659177146471975e-02
-2.716863676058482377e-02
-6.168441413805842224e-03
2.002589660049005488e-02
1.251752077557973658e-02
2.930525593735900519e-03
-2.121116494297240612e-02
-4.862737341573929867e-02
-3.203518200958743040e-02
4.447662893439896514e-02
-7.590212370468025875e-03
1.256021277598565189e-02
-7.489841607386134130e-03
-1.296405944030356271e-02
2.335199988284635680e-02
8.041481152794001039e-03
1.596338862603825445e-02
2.507294991140863322e-02
4.706100922136391938e-03
-7.284257375646199621e-03
-4.478624254395093484e-04
-8.591883391243598095e-03
8.728315217703537868e-03
-2.898047963341688141e-02
-9.226959760306290004e-03
2.935625621328869991e-02
1.317433802526778988e-03
1.442894806006719127e-02
-1.285862982926494567e-03
3.903990789358659143e-03
-2.900032216280439001e-02
2.106483532125269856e-02
7.760194800160057776e-03
-2.178833504972831417e-02
7.030948084545004216e-03
1.305558937693224522e-02
-2.334707802246407948e-02
-2.005593314132449179e-03
5.937521605319216050e-03
4.796518435661430851e-02
5.235977379262361786e-02
-5.681561942002690685e-02
-4.430451943812706121e-03
-2.863865660150357803e-02
1.257517347952187385e-02
4.067977290014368474e-02
-1.572617728133024820e-02
3.873173994208953599e-03
3.525272355135141214e-03
8.589895719005468180e-03
-1.881944141253405868e-03
-2.915157059905789869e-02
4.194563555165961577e-02
-2.100295016016939798e-03
6.547693924558811718e-03
-6.838484637009749345e-03
-4.363781935215517438e-02
1.274894570032712206e-02
2.790869277128717532e-02
1.725822435775942187e-02
5.086665877398627474e-03
5.806619235069580137e-02
1.143579976954654624e-02
4.219055309088155792e-02
1.736984874033410675e-02
-1.358833461657178200e-02
-7.549688855826005912e-04
-2.551805627801639192e-02
-5.027671603406703126e-04
-1.557213082562479770e-02
-1.319918099038089147e-02
-2.252434294360644140e-03
-1.360526326389148097e-02
-8.558726398781480935e-03
-1.474158473831984131e-02
-5.837044905242801292e-03
2.286971320005175626e-02
3.063838845201672170e-02
1.930988510856285895e-02
2.622739042074013691e-02
-3.791543396844501701e-02
3.718608941418753006e-02
6.924374509117450956e-03
-5.222969821808645663e-02
-1.492964057579690244e-02
2.507043104434178091e-02
-1.660862949673844874e-02
3.827165305562554853e-02
-1.602792308705267357e-02
1.162408762129323904e-02
-3.900092379986868328e-03
5.394948090647394209e-03
-3.638042504217046946e-02
7.630609435107718087e-03
2.021599924392715811e-02
3.017176627203023778e-03
7.392396640448217759e-03
-2.308373480668603206e-02
1.357822324849842707e-02
5.555195522610380070e-03
2.608434517848312942e-02
-5.327272496988643552e-02
5.603105799505216783e-02
-1.387974126192061987e-02
-4.494632978665728112e-02
1.834551042826548448e-02
6.711242617310874368e-03
-3.129425230293261806e-02
4.628482307531025380e-02
1.342295453620565709e-02
-1.869419909304145463e-02
2.151063373807486981e-02
-1.152390405827137011e-02
1.897648012506884113e-02
-7.543112040232441765e-03
-3.845139476494020825e-02
-8.186256451129943559e-03
2.729940729601514765e-02
-8.903964248679535620e-03
8.208393799360204357e-03
-2.472682001552960890e-02
-9.385641520730179585e-03
1.891519850893820173e-02
2.752024915964329868e-02
2.761510134068434139e-02
-1.571991558600019032e-02
-5.963885006330486849e-03
6.821279983119486615e-04
-2.187223403355107593e-02
2.981062144060086724e-02
-5.253253096604635491e-02
-2.635183385250177215e-02
-1.298961231966271881e-03
-6.516871236028000565e-03
-7.083554198348407729e-03
-3.446113303311170578e-02
-7.702080105180815484e-03
1.888685565816218201e-02
-5.363027591179047151e-04
1.003608498352163113e-02
2.927683714036480919e-03
-3.155463014490236112e-02
3.445783861734870446e-02
-2.151464644850209842e-02
-2.305826607424949631e-02
2.594082598163706746e-02
4.896312930252558898e-03
1.705490539612892001e-02
-1.395111960343417036e-02
-1.472267279440919166e-03
3.812184292783774714e-02
-1.786836450101242368e-02
9.916910754012403864e-03
-1.725760196006946579e-02
8.980820934842211056e-03
-2.342470226249070836e-02
-7.256425777298528869e-03
-4.570098601870469131e-03
-3.264644481576854662e-02
-1.031032871653866229e-02
-2.944546311715557849e-02
-2.979374619368501884e-02
-5.537031579871051074e-02
-1.183719487390804369e-02
-2.294856032677528371e-02
5.247474469855501963e-03
-3.162838009859041816e-02
-6.364302559945736459e-02
-7.740414301842168596e-03
-1.286631246608637563e-02
5.244147422689621890e-02
-1.286040410675216329e-02
2.808688382504978889e-02
9.806655431937004452e-03
-2.201197708830104644e-03
-4.301180931118182491e-03
3.248944502182601890e-02
1.022240301009354028e-02
2.438779335306718449e-02
8.837656970053018105e-03
1.025269114432029831e-02
6.702824732777881364e-03
1.584536523564723798e-02
-4.224968286213172906e-03
6.646271047470241750e-03
-1.249069322391922754e-02
-2.690869922817266859e-03
2.282720912094960124e-03
2.824864730304580546e-03
2.796095149386437859e-03
1.403810930580486234e-02
1.771990150224152585e-02
3.477597467013363031e-02
4.740875403276675892e-02
-3.934819755565688998e-02
1.373867286320527804e-03
-7.949817389628254655e-03
-1.467692720119458463e-02
-2.311040466199523399e-02
4.095493907567882008e-02
2.419448723270609027e-03
-5.470315528276693123e-02
-3.476137492044843735e-02
-2.258252226573551676e-03
-1.362134866497253897e-02
1.121854642749327453e-02
-1.520065295928881531e-02
8.720061247305071692e-03
-2.377770096340219019e-02
-2.595770595162829805e-02
-1.503983749218424509e-02
3.178883392534346403e-02
-3.439100220946932074e-02
1.192957092871824165e-02
-1.800263342723648977e-02
-1.993936592693912671e-02
-9.388381652522386281e-03
1.000642946122745625e-02
8.628863175806938957e-03
-4.670703989338132259e-03
-5.489574842728893282e-03
-1.859033464840759153e-02
1.747677596695357619e-02
-4.233359368194501704e-02
-3.386682399528701182e-05
3.193700537893857244e-02
-2.185481462577639790e-03
-3.670644962149916674e-02
-1.822824616838563186e-02
1.873928669955360685e-02
3.208181734158178228e-02
-1.855910761599258163e-02
2.524176745729539775e-02
-4.589182602259332493e-03
-1.362116204547417567e-02
-7.345769213317168873e-03
6.855828523076700452e-03
-3.848297446984508090e-03
4.472546049807327520e-03
2.702130807512044541e-02
7.999124851076970869e-03
-4.655766535967566754e-03
2.163590393499955494e-02
2.987055930280584949e-03
-5.706360863778264791e-03
1.238884695863958461e-03
-1.391701651781553431e-02
-3.042446252444664170e-02
2.239825859936997107e-02
1.772410789827365274e-02
-3.128334953887908221e-02
1.495427460381142798e-02
1.918896020255497076e-02
-7.647087248297190429e-03
8.053644602111545078e-03
-4.029511372820843151e-03
-5.174792678574422627e-02
-1.296815990366578623e-02
7.932820938371221153e-03
4.864619119334064740e-02
-6.168724989782339158e-02
-3.268745676419142210e-02
-4.092114296738884327e-02
8.910904394832651690e-03
-3.546494389649661183e-02
-1.839237672390033398e-02
-6.223670880884640128e-03
-2.724114302756871706e-02
2.119419948419832243e-03
1.357011657174005126e-02
-1.345582542503012506e-02
2.369129561319167562e-03
-1.429038656476558020e-02
-1.661229575884868182e-03
-4.703374495956044211e-03
-3.889611598778641016e-02
-2.840802306855137391e-02
-2.476448300417377624e-03
-3.031263690252660944e-02
1.893275946487811556e-02
9.457113356499331422e-03
-3.450915187651823479e-03
-1.081161906428692275e-03
-2.654028035586029205e-02
2.201170919681260177e-02
-1.796202452886867459e-02
-3.021441857759902747e-02
-1.960535755666374669e-02
5.239018867114589306e-02
-4.355135991950928945e-03
1.259958169816877312e-02
-7.152887918746028174e-03
1.258445376459403457e-02
8.554344742160116533e-03
-3.131780636707071856e-03
8.451889663015001164e-03
2.790603837790022954e-02
9.330341139904928596e-03
-3.090594278922751195e-02
-3.856847163961703295e-02
-4.538540698896874163e-03
4.005651443201842243e-03
-4.726094893456405342e-03
1.676102177659645129e-02
-1.928172126891833371e-02
3.170624833812599880e-02
1.014876334775047240e-02
-2.743969672766096227e-02
-1.486704565004388391e-02
-1.790177252585034226e-02
-1.323957342237045212e-02
-1.016259996747842682e-02
-4.580809424040845762e-02
-1.437722531815323682e-02
2.061365288112127978e-02
1.644474539153724423e-03
-4.570855339591646006e-03
-8.741273229025407071e-03
4.005822496111712677e-02
2.591483616590771477e-02
2.002811783820116973e-02
3.115790428833448492e-02
-3.895483237291274409e-02
1.022294114129040571e-06
1.170294424971138336e-02
6.091376403391710569e-03
2.839021482171183788e-03
2.536883683387568603e-02
1.368971738055967287e-02
-1.095898573687795717e-02
3.014331377368812282e-03
-3.489191511724510850e-03
-2.112870648296991463e-02
3.398846870740040689e-04
-5.445410143138117859e-02
-2.175139041764650311e-02
-3.381737851052828148e-02
6.604612271506485853e-03
-4.523449365417532564e-02
-2.929914491199326482e-03
3.729767904778973769e-02
1.986430206676776181e-02
8.738230459569311034e-03
-1.767057929854007683e-02
-1.741552739875923406e-02
-1.470830981605594258e-02
-9.999264723865045057e-03
1.808108012705574724e-02
-5.338234461839531236e-02
-5.705650220844851045e-02
1.048091890171260615e-02
1.890119987503056269e-04
-3.407676937521296814e-03
2.490225160813892141e-02
-1.303722870525854914e-02
-2.286446914243075654e-02
-1.000879754223318527e-02
-1.500615363635028621e-02
-1.246940073616502852e-02
-8.445739558529858932e-04
3.677139416477638589e-02
1.715581749186428223e-02
-1.630280168318901449e-02
9.582918678352191424e-03
1.186402479349634928e-02
2.650971498467710047e-03
-4.705159457163646947e-02
-4.072159564620347200e-02
-1.225471596057517779e-02
9.618305120083827167e-03
4.059523910904695200e-03
-1.912258997545958350e-02
6.777503133272855251e-03
4.415356698047005757e-02
1.225338531619625700e-02
-4.171935875946402965e-03
5.046016883772762827e-03
-2.424018544639006643e-03
3.095334453470629035e-02
1.225512189431141735e-02
3.267687977155171730e-02
1.967867831110584054e-02
-2.295730683454933266e-02
6.975103105807578703e-04
-1.657317701275557321e-03
-4.323135683980330879e-02
-3.363621103521113181e-02
2.645559313130771330e-03
9.275441682134552557e-03
-2.760727600410760752e-03
-6.882168455161869706e-04
-5.848479292619073247e-03
3.861559345316697284e-02
-4.135281076690467544e-02
2.148060683161900908e-02
-1.206605194057665080e-02
-3.588022541139092303e-02
-1.069454733505184260e-02
-9.247873377456986010e-03
-3.409745155357731070e-03
1.754079429130466427e-04
8.262184331097356671e-03
7.782137135161616009e-03
7.365435937867048817e-03
4.710163362648571439e-02
-2.317110077129564544e-02
3.009445625468881377e-02
9.305863671760615172e-03
3.114268570776416306e-02
-7.649681803671290296e-03
-9.641965565618018305e-03
8.463297778045842865e-03
5.823802769055789856e-03
2.830594921639388584e-03
-1.239184878872892984e-02
-2.096271753170252453e-02
-5.846144142327677068e-02
-1.147571283016326636e-04
3.174096907410359041e-03
-9.583272265821391259e-03
-3.945229569447417095e-02
2.899244230216064134e-03
1.314762535989287724e-02
-4.626039291997235611e-03
-8.997317151917121362e-04
-2.449273094605052339e-02
3.208589188363510092e-02
2.040371755826608791e-02
-8.001137191418629391e-03
-1.357128886212285827e-02
-4.454891675373218174e-02
-2.507499916535411294e-02
6.827360994434421293e-02
-1.449689319278111427e-02
-2.416963410681843491e-02
-1.029745993371634569e-02
-3.597815521631853725e-02
7.654402497365862996e-05
-3.049526887758119073e-02
7.573058276150875304e-03
-3.185941652484249043e-02
-2.302412263768867026e-02
-2.246658422335774327e-02
3.081492316512167429e-02
-3.549086072292188809e-02
-1.030544808471573447e-02
-1.012402642405229973e-02
-3.244940650083640715e-02
2.681659512294430961e-02
3.183455852443576456e-02
-1.046447735191794251e-02
1.615614102096276164e-02
1.113899814896567378e-02
-1.546656035849264602e-02
-3.971253756414635377e-02
2.382129516964102620e-02
3.771291595094696664e-02
1.499376824759448071e-02
-6.153575215544757754e-02
2.075359471841250331e-02
-1.326066797548075202e-03
-3.178612419495547431e-02
8.901979957116917808e-03
-2.420103295388972148e-02
1.427456005268784578e-02
1.745448669371132619e-02
-7.403150743460686946e-03
2.600290169623029751e-02
-1.354451282043456391e-02
-2.131023885863231673e-02
-2.594217350544353665e-02
-9.773232510036589105e-03
-2.646688949079457898e-02
-8.348777702844869045e-03
-8.650512540844253889e-03
7.039756979052316094e-03
1.256510762591064347e-02
1.763952753972486756e-02
-2.981111014001726345e-02
-3.773129654192066470e-03
-1.795556252431898536e-02
-2.752428444124579987e-02
1.016890296732652146e-02
-1.465484929203928616e-02
-3.494411895328976975e-03
-1.321204070936183011e-03
-5.330256250729256164e-03
-1.259116513843895960e-02
4.239258896800372767e-02
4.079882117946114634e-02
-2.281071871045799518e-02
1.258738852164210421e-03
-5.298629356031234888e-03
1.299430258373984824e-03
7.846376179232245757e-03
-1.251628513030541082e-03
-2.809645790366670486e-03
-1.941990776147716966e-02
-2.597372086853827131e-02
-8.119812823753654388e-03
-1.380461654784189557e-02
1.648914567119143552e-03
-2.597543183979197576e-02
-3.226028215700910140e-02
1.620423217257234297e-03
-1.927371058122244463e-02
1.369131193236340117e-02
7.816185187453297475e-03
-4.236654851761738338e-02
1.303753476891355255e-02
-1.036242399058302788e-02
1.946675401378667597e-02
4.682836901375782290e-02
-3.008130188887418038e-02
-4.176548853477839857e-02
1.128932337160144447e-02
1.982785751054721296e-02
-3.304582454370121741e-02
1.051646860097362086e-02
-1.417460605430671296e-02
3.625825378400480276e-03
1.524189941390386230e-02
-1.203964324930310165e-02
-6.646324405499515198e-02
-5.521700662349533772e-02
-2.163092086709847081e-02
-6.680187371191567691e-03
1.051583490723678738e-02
1.601179993337801394e-02
-4.741443924638145263e-02
2.126833396451935712e-02
8.144498335844743090e-04
2.692306967588640066e-03
1.359936616875221868e-03
1.577182557730490847e-02
7.350879578023994387e-03
1.223599429318847354e-02
1.198150125319006991e-02
3.009397930270451844e-03
-3.335684548292420799e-03
4.490131814791025085e-03
8.852511580927254625e-03
8.699736846556631667e-03
1.112872063690906188e-02
-2.214801173733272482e-02
1.185512742232652794e-02
-1.743716668673703576e-02
1.904954596122760205e-02
-2.637512956353660690e-02
-3.023335008201184435e-02
-2.217938220756343268e-02
3.292862230918541799e-02
1.633533295190496906e-02
3.556473713829621380e-02
1.721159559680133068e-03
3.330637242583367463e-02
9.646377590788471346e-03
-1.039104230163338284e-02
5.576055729145433168e-03
-3.168039365549591996e-03
1.830594031338949809e-02
1.055669787506661322e-02
-4.367309846806882723e-02
-9.562363502107885591e-03
7.244217685078240508e-04
-6.112703102808400395e-03
3.239066301144174348e-02
1.876780037305772475e-02
1.091695908184654208e-02
-1.656457737271600436e-02
-1.539060245050837168e-02
-6.162793354695517839e-02
-2.687016300573772179e-02
2.324649132905616446e-03
-8.579617186764632725e-03
3.422934261245553708e-03
-4.342130624453373160e-03
-1.202757334111450617e-02
1.843785097376576809e-02
9.083186341729936053e-03
-7.907857018070814717e-03
3.510410424961823983e-02
3.843258349833354043e-02
-7.066073300710726257e-02
2.075855944492814575e-02
-9.423236192627679197e-03
-4.601777360953793194e-02
-7.287861978163149082e-03
1.208115585896324395e-02
1.549745623558334683e-03
2.002291599071321510e-02
3.125229264413054847e-02
-5.719410049294455095e-03
8.968387115103851337e-03
-2.840502646340838100e-02
6.917023951044264617e-03
3.958030120474440722e-02
8.425208355743106850e-03
1.055643221668219230e-02
1.163425358590172189e-02
-8.145689716258163252e-03
-5.062172744289211192e-03
-1.520486987661593542e-02
-1.223749037160165067e-02
-1.760828297223803948e-02
1.404308072522351264e-02
-1.069777334234533854e-02
1.679486961761620170e-02
2.273706208748384541e-02
2.283236554581214578e-02
1.304627715625658775e-02
1.528069424379240385e-02
-8.708587206413596557e-03
-9.586552160611154505e-03
-1.260229745439517268e-03
1.485252505373252721e-02
1.230269444996790092e-02
2.287241622865045579e-02
3.379531742879490763e-02
3.486315589537557214e-02
2.096137185394144134e-02
-1.048496527863392903e-02
-1.592367249356823125e-02
-1.881118016225982043e-02
4.479552878552880285e-02
1.336260362149032689e-02
2.918872051421659078e-02
2.240352544876782898e-02
2.848108217187290611e-02
-1.440755546371198098e-02
2.174036755753050096e-02
8.639280219177078446e-03
4.343651848309172669e-02
2.973553647623907933e-02
7.081856939215154523e-02
-2.520864661620767291e-02
-6.806837582700801283e-03
2.922614842945997146e-02
-1.691989600154322065e-02
-3.547161325666287751e-02
1.893917757835757859e-02
-1.271373495786717878e-02
-1.071653299467094367e-02
1.843251863202995154e-03
5.154119628495506394e-02
-2.544302978778406263e-02
-1.361169439528870165e-02
1.001729862173408219e-03
-1.263678493031321695e-02
1.967463934838099143e-02
-2.883219286827652661e-02
1.104914999320773597e-02
5.269411912627234088e-03
-3.365387303432607665e-03
1.635812807712697450e-03
-3.663023656460268757e-02
-9.364792052367324274e-03
7.591310704494714720e-03
-2.283107730102744079e-02
-8.374039331376530171e-03
-5.447515910867051052e-03
1.163046662560118447e-02
4.248170380376263371e-03
-3.578538650562215068e-02
4.535621057900424136e-03
-3.362861000697905250e-03
8.787689357935583520e-03
-6.485125643553372489e-03
-1.913445027773202911e-02
-2.595889480284615733e-02
9.841683257215494505e-04
3.191268014532512576e-02
2.167640525278367175e-02
-1.457518296281080927e-02
2.951258434839658384e-02
-1.510337382428816703e-02
2.773660887100275890e-03
2.005475044703623061e-02
3.149404730286829712e-02
6.294286189359402789e-03
4.383514548625293966e-02
1.635290166914088808e-02
-5.263115295285541312e-02
-6.886360213990637934e-03
-8.497538250921089688e-04
-3.971853743703344285e-05
-1.500979594394530325e-02
-1.857030201278369458e-02
3.769874554458672172e-02
1.447090807661884082e-02
9.550255662205690138e-03
2.653805311488459731e-02
-1.984575856305624900e-02
4.776659550199120752e-02
1.323145664659362494e-02
2.860896915520287631e-02
-9.840087615043359090e-03
-1.433261877146209222e-02
-1.666210529253686623e-02
-4.028120135076469072e-02
-4.159216193763713015e-02
1.252452595843908320e-02
-2.352145687903560000e-03
-7.091460149607640463e-03
1.655743632775759713e-02
5.162423443560573873e-03
2.257705523791306637e-02
5.770774732845829159e-04
-1.829924826268521099e-02
-2.318727103004430100e-03
1.711820869034025305e-02
3.064371201622361623e-02
1.034110245332244514e-03
4.378018063085316325e-02
2.735225775051405850e-02
3.652592892807471348e-02
8.809782269192880169e-03
7.809290920215431614e-03
1.800746114885511465e-02
3.009343124296603653e-02
1.883457473942208582e-02
1.913881336262253721e-02
-2.756313150202481174e-02
4.461539846797072523e-02
-3.068971373143660614e-02
-8.017491843632221227e-03
1.468762730717851697e-02
-5.032089738979218796e-02
1.692401418309627537e-02
6.033114829396246138e-03
-4.763025043752748544e-02
9.249619526521059981e-03
5.050296484455586710e-02
5.702223558616537329e-04
9.471439477759318118e-03
3.202109718477292449e-02
4.938548640264284802e-04
3.797868744200830204e-02
2.483067287226119017e-03
-2.031262751841572331e-02
1.112187111752384328e-02
-7.907415103088864805e-03
2.518613523181135669e-02
6.421145879491745555e-03
-4.754855137920668828e-02
-4.977321748190237372e-02
1.430242686289899534e-02
5.806156760569505630e-03
-7.050501975737149749e-03
-7.711750081059305824e-03
1.352063750075329241e-03
1.546290655549781116e-02
-1.252472042705072945e-02
-7.856079752963708931e-03
2.609744561034109053e-02
-3.998513717668535777e-02
-4.078838870351191720e-03
-9.975010392586814920e-03
-3.789517208135429610e-02
8.066077862066573997e-03
4.538555175384000745e-02
1.118394432124924370e-02
3.069915533883462930e-02
-8.386219692249872321e-03
-8.703307050904563955e-03
2.923841907725876349e-02
3.791024732712505729e-02
-7.755517853283705812e-03
2.054026975219711004e-02
-5.498457117192025179e-03
2.505646174461603412e-02
-5.222692186204198027e-03
-9.341450090951063795e-03
4.204026836355190949e-02
-1.057688640696681243e-03
3.063499131816224685e-02
3.732464300013849795e-02
2.690081909664973972e-02
-1.802569399523132679e-02
4.910079274102347596e-02
3.757788689791988906e-02
3.809793020241397220e-03
-1.589211742782044995e-02
-1.654820791754899262e-03
-3.808077589759317327e-03
3.624343083452930686e-02
-4.969095783619099232e-02
-2.328508296574148539e-02
-1.121394545641809376e-02
-3.965087329589184889e-02
-1.960129211440127944e-02
1.824412145714630201e-02
4.828268446190387732e-03
2.129573669470972638e-02
-1.537519855932715368e-02
-5.871926894739838004e-02
-1.356074030495357970e-02
2.037533562867270900e-02
-1.749914687118317436e-02
-3.679937884519438474e-03
-2.526243448974547015e-02
-4.826114365131459194e-03
-7.916005732052954977e-03
-1.172945818815997361e-02
3.852255426887538515e-04
5.312932158790015236e-02
2.049635596297460713e-02
-1.672300768453097858e-02
-1.046676370329176903e-02
-1.300921680168026610e-02
4.728274476234305829e-02
2.706464672769738622e-02
-1.616500284128824863e-02
2.551438451574940952e-02
4.961500583160530047e-03
-3.230925936961553946e-02
1.830222751859560126e-02
7.100748930764286433e-03
5.299723648323529518e-03
7.741283727905562059e-03
3.502521438772674637e-03
-9.935944700593082185e-03
1.310207779670178544e-03
-7.472540949088199262e-03
2.230141289216925823e-02
-1.177670732544731404e-02
2.012700398881130115e-02
5.161931368422621041e-02
7.101860733276152415e-02
-3.644584412604970347e-02
6.230716428372914950e-02
7.558555543870777715e-02
1.865004421928451867e-02
9.338959617478924738e-03
3.125668308778808361e-03
-3.511285178472137863e-02
8.988914717922688938e-03
-1.592308556250245435e-02
2.093005305981005329e-02
4.101295726715945694e-03
-3.875497071742981664e-03
-7.507751344342838973e-03
8.475969835859150855e-03
3.136666126435463942e-02
3.491887661916654589e-02
3.563802526016586480e-02
4.022945009762663587e-02
-7.387309222669285677e-04
-1.005376452378056208e-02
4.895104551609111981e-02
-1.106767021343548450e-02
1.403443740587755235e-02
3.939798339895674863e-04
-2.151402292589815399e-02
-1.980068734463091146e-02
-1.766988248847032109e-02
-5.225491007779180241e-02
7.192707096396562180e-03
-8.803745512468534595e-03
-1.320096949111856238e-02
-1.792167589106235040e-02
4.053125092647862082e-02
-3.830359595694450559e-02
6.836830880499730539e-04
6.403017508829189283e-03
3.259749276713357069e-02
-3.033658221531768465e-02
-2.109055961716097688e-02
-1.844409170409993387e-02
-2.446979531442540750e-03
1.935838636601299595e-02
-4.578260534057061043e-02
-2.121457292417057439e-02
-4.632764940814910505e-03
7.730186626211361413e-03
9.245369264483023833e-03
1.560816754920952600e-02
2.845362910925422831e-02
-2.723291984249471068e-03
9.018741519302571688e-03
9.725494991949143811e-03
4.324595895262511175e-02
-9.344110197253441968e-03
-1.028446019829766175e-02
-5.255221169354518801e-02
4.681282885157154322e-02
1.948072586872251835e-02
-4.217841961531534900e-02
-1.861988905493535199e-02
1.114987030195751204e-02
-8.544402839067367006e-04
1.481886053849600961e-03
-1.443841219250629158e-02
-2.362871317287262157e-02
2.168248686352046081e-02
-3.389535980945044408e-02
4.398490641886828451e-02
1.065489959402051920e-02
-5.416819537541885110e-02
-5.809891362791474133e-03
-1.103472514588740605e-04
-1.477944837291609789e-02
-8.448829454679380666e-03
6.657962860761447443e-02
6.849753380440029397e-04
3.881676857104244486e-03
-3.084701167617398543e-02
2.683711660171739840e-03
-3.861683655834950019e-02
3.315297286348281580e-02
4.004164068977886931e-02
3.171773229301289715e-02
-4.062447716782546098e-02
3.125283945421410831e-02
-3.183027834329506950e-02
3.537775841219828465e-02
-4.184068968865511939e-02
-5.024736503017217248e-02
1.503523186937106432e-02
-3.122433159370661265e-02
-5.633020757322563903e-03
-1.124695634615900663e-02
3.084195637048381053e-02
1.947518237190615535e-03
-3.246204991503683773e-02
-7.893073166836080123e-03
-7.839380157104287872e-03
8.512142918031316216e-03
-6.180494437148657122e-02
-2.220390593103813148e-02
-7.201130484819991129e-02
2.289882628822229559e-03
2.989052771205201464e-02
9.559182581826202937e-03
-2.971197991377319200e-02
-7.127298794546615794e-03
-1.175664379109455163e-02
9.293787440310091741e-03
1.571155011461648418e-02
6.849856798218907292e-03
2.360027280997616106e-02
-2.659886543710576409e-02
9.151238943266319995e-03
-1.108062407373014771e-02
2.698642678395340999e-02
-1.184157459364275876e-02
-3.225726128980584834e-02
2.163281177494404562e-03
-1.334340168052924880e-02
4.374565364666500866e-02
-3.027875899658570916e-02
-9.536229930946974040e-04
-2.511834883864387177e-02
5.426263346534099773e-03
-1.326255213183253137e-02
-3.973371697177085875e-03
1.148929023186618520e-02
8.934347113379887545e-03
8.025557533311484387e-03
-2.922822898534156374e-02
7.251739006762025069e-03
4.175390053350893325e-03
-2.835458346939994864e-02
-5.484161618077884603e-02
-2.814903063849218123e-02
-9.722047047353049587e-03
3.266989845910357043e-02
7.068513715823101541e-03
8.184985325752956384e-03
-3.214731229532871715e-02
-5.788201920247135202e-02
-2.285727107571377051e-02
-3.226446071487365508e-02
-1.638928921331964062e-03
1.110963228908211538e-02
1.516623614029010206e-02
9.116858430670031141e-03
-7.044136189230805825e-03
-2.896372649209776051e-02
1.044072208891530691e-02
-1.353564531098478720e-02
2.413961782918656179e-02
-6.777191140852913652e-03
-5.280182028068499366e-03
-3.488723615823387941e-02
-1.083234936973366015e-02
2.875307929846094082e-02
-2.364845737305753051e-02
-7.640227560139521007e-03
1.892989027458103282e-02
1.286316777019090932e-02
-8.063624741263869869e-03
-1.674149026572130036e-02
3.026606941318712996e-02
3.857858155615504457e-03
9.796184114599192430e-03
1.070098057916235752e-02
2.063759270612305560e-02
-3.010325899694746635e-02
3.709914998935775164e-03
1.305964846616190604e-02
-1.686565305224765540e-02
-9.455545679594400815e-03
3.542474797446189955e-02
2.890366241661552690e-02
-1.450175739184375069e-02
2.805174286183599250e-02
1.998768424891287157e-02
-1.001177878419575937e-02
-2.279613845696317267e-02
3.541062448071668946e-03
-8.314162852126718087e-03
-1.148248166482845715e-02
-4.795208910524064588e-02
-4.349381271962996648e-02
1.877973714227730627e-04
4.788432275827393669e-02
-1.146088657062938401e-02
4.673442701502166126e-03
-5.107469161820808387e-03
-1.883705063395667983e-02
-1.050067316367476154e-02
-2.071032524931651006e-02
5.028974710340906179e-04
-5.258082168351403858e-03
-9.463585238044205927e-03
-9.978964765978821927e-03
-1.252157863688797487e-02
-2.515359819696939489e-02
1.569802794105530641e-02
2.959611218139861222e-02
-5.699597882600534147e-03
1.071919352602166212e-02
-2.113671287726335418e-02
-6.442490469386426798e-03
3.145484165949075268e-03
1.451465347165438631e-02
-2.817879666632652075e-02
1.133294582579586970e-02
5.429334096288358086e-02
-3.374444422796428478e-02
6.393127904428265104e-03
5.514142678898065891e-03
1.694296152362933031e-02
2.154128590026688477e-03
3.415751521236526367e-02
-3.056798539333327458e-02
-1.178583638251258676e-03
-5.631457872386019803e-02
1.978542748214323979e-02
2.836270535567413879e-03
-1.917757413964253296e-02
5.302898206438949602e-02
-2.746304610819448946e-02
-1.271959480378036201e-04
4.147308558839715720e-02
4.643131246927455907e-03
7.526106968124373492e-03
-6.595181278178662704e-03
7.220936821322590515e-03
3.653739164740109346e-02
-5.961895465644904968e-02
-9.258914412006971975e-03
-7.399352043864521056e-03
4.145891250520716831e-02
-5.450890984761942899e-03
1.130201819652246545e-02
1.840757571595791342e-02
-4.445798114774704435e-02
-5.290241032664762602e-03
-1.887504418835754538e-02
-9.529333881203416734e-03
-1.466625329192260650e-02
-2.228338670254238069e-02
-5.675875015760528663e-03
4.980611498511223860e-03
-3.454136599762172577e-02
2.164916488675879686e-02
3.782579256256723976e-02
1.006466705661534546e-03
5.839174608111197609e-03
-6.964918991644145074e-02
1.955730709568156978e-02
-8.839030707240925003e-03
6.807272331634379309e-03
-9.769586891471608581e-03
-2.619067598246452473e-03
-2.900437502759867659e-03
-4.838757367232045074e-03
-3.681885979760998761e-04
2.204112251013181506e-02
-3.915049821165093175e-02
-8.310067362386271139e-03
-4.723009403300210303e-03
2.141336358806562867e-02
-3.787321251343423595e-02
-3.232406747398422486e-02
4.317905189341753047e-02
-1.112926756004435289e-02
-7.023360660110628678e-03
-3.035654826396643607e-02
8.405663669410175579e-03
-3.725109574429944642e-02
-2.945655537077612393e-02
2.633266702244990449e-03
-2.111468678072142210e-02
-1.451970352821604741e-02
1.806788191013269929e-02
-1.104934182407495309e-02
-4.098905421288496186e-03
1.664354956807470934e-02
-2.223594275544743190e-02
2.277756696389162880e-02
-8.523532947956838357e-03
1.533703471231502753e-02
-9.908272116080567987e-03
-1.700857205640808958e-02
6.781017736030316850e-03
-5.840595743145300146e-04
-2.813022754611108067e-03
-1.783246462099483121e-02
4.876172424015839599e-03
-4.933789579992198249e-02
-2.166091097850501856e-02
-5.220884296340265462e-02
-5.250319669582921567e-02
-4.080146348912220937e-03
-3.547636504341340757e-02
-1.107586880589469212e-02
-2.090656830461595783e-02
-1.020292187807221064e-02
-3.481858864954451294e-02
1.489663260899438610e-02
1.466868569819679627e-02
-3.347715640770722312e-02
5.863912215752224016e-03
-2.968654713363440278e-02
-2.888579142051027338e-02
1.644456684572906738e-02
-1.871526875766837961e-02
-1.381142489591851048e-02
-1.307033517053221919e-02
4.286458508314480026e-02
-2.322124807980157843e-02
-2.292693420831830309e-02
-3.398226194858051941e-02
1.533487560355312543e-02
3.221911459744396244e-02
2.534688556031321899e-02
-1.246531123088272155e-03
-4.470686147710567493e-02
-3.337149559177892549e-02
-5.649452783837441254e-03
2.100291731806964643e-02
9.323565633016962437e-03
-1.488515881656195597e-02
3.812922729960269153e-02
-2.724185086518228840e-02
4.185552306668590197e-03
-3.029033816155471404e-02
-9.435229334717055993e-03
-1.847426928351271827e-03
-3.774395757083386788e-02
-1.496757506761680484e-02
-6.177881086926358123e-02
-1.854696623127037591e-02
1.762030572179842589e-02
3.676407904888443628e-02
-3.144849658989366803e-02
2.239362463003066739e-02
-7.500109926960918209e-03
-1.283319310288085977e-02
1.941723901106288258e-02
3.576149491715415601e-02
-9.986369122352447766e-03
5.076524480210889943e-03
1.026347252995756139e-02
-9.442112368668782035e-03
-3.742037654513459544e-02
-3.828091126465435479e-02
-1.345640289192183078e-02
9.857895625607732484e-03
9.256524808800103629e-03
-1.297410590077695096e-02
4.635715072211636645e-02
-1.512994822898295136e-02
-7.193158068523492280e-03
-1.644375145008563494e-02
1.802393440624653308e-03
3.745385801391967057e-02
-7.169699822431389348e-03
4.144392388086758257e-03
-6.185215095947917130e-03
-1.491539926318009119e-03
6.180587252335245640e-02
-2.951669223157055415e-03
-1.062622932198235663e-02
8.057217014392799651e-03
-2.798318391649910752e-02
1.029683358580765935e-02
3.531663561171342891e-03
-2.043511559354077578e-02
7.586584173013959445e-03
4.462064865225738586e-02
-4.588385388691650427e-03
-8.173760117687750570e-03
3.854771153964405700e-02
-2.963683309553155620e-03
-5.167092281935619681e-03
-5.072739678232107002e-02
1.274906191513956039e-02
5.184447829201599411e-02
-3.364871638348853472e-02
-7.674011892300277617e-03
2.081330763777070048e-02
-2.410365680385087930e-03
-2.025036342264659867e-02
6.187997995162126258e-02
1.155768910052441117e-02
2.677615116850864257e-02
-7.093881438765515038e-03
3.059971991249619151e-03
-3.833256197391819026e-02
3.761693884549710543e-02
-2.297274624827176648e-02
-1.411724916675623220e-02
8.211938613627227379e-03
1.101042278397889804e-02
-6.742396893506264963e-03
-5.728682468063625967e-05
-2.424647357518798507e-02
1.939296096296024008e-02
6.938459757129799080e-03
-3.183764875427600588e-02
-4.276456855062183045e-03
-3.351388362141192317e-02
9.434516463280008536e-03
3.240771562049934995e-02
-1.565278529856100470e-02
-1.959112504587533915e-02
-1.829834449667211080e-02
-4.660226218717503088e-02
-3.054666548739733839e-02
-3.830475240811941767e-02
-2.918676352510007552e-02
-1.203968864872106102e-02
2.376931295677879585e-02
2.521846980775019689e-02
-2.146594679071029549e-02
-5.720072100932989921e-03
-4.261488067212890196e-02
2.548752743373349297e-02
-1.963314282999852750e-02
1.349318213772044556e-02
1.414628508985056425e-02
3.163613917135747744e-02
8.936184381316940057e-04
-7.748771894626416135e-03
-1.588337948879370298e-02
-6.746162681224005149e-03
1.932458317993499333e-02
-5.021339568729614455e-02
2.116527530123636994e-02
3.509550259596065647e-02
3.195635791243671441e-04
3.481964221915953214e-03
1.338135863735259203e-02
2.541461954062814235e-02
2.944728577473596258e-04
-5.190587220526532777e-03
3.911596837176397473e-03
-6.177719991396522087e-03
2.338991812576459578e-03
-5.179767456429006621e-03
-1.696233381930458556e-02
-2.637114792121357954e-03
3.044465370269950136e-02
2.489703193276076448e-02
-1.969895732799607779e-02
1.028620587217989393e-02
3.552261541049234195e-03
1.344368795129419637e-03
-8.539902536876135819e-03
9.761097565451161417e-03
-1.683580301177124358e-02
-5.575751877651562854e-03
-2.304681182402357805e-03
3.682776032240742126e-02
1.540951102374732212e-03
1.774823477996154836e-02
-5.848367049684415585e-03
6.062905119145349346e-03
-1.422322028230630676e-02
-6.923100673325374363e-03
-2.747528559682705165e-02
8.059570677192443022e-03
-3.602320774290425354e-02
1.661098909823868763e-02
2.281169176089088702e-02
1.362054046459269460e-02
4.636095460540376467e-02
-2.899495636828863798e-02
3.325858947338707484e-04
-2.962447335259915313e-02
-1.229148033087344369e-02
3.119358832741817369e-03
5.229171502271246635e-03
1.678803264748227053e-02
-2.783874344755798112e-03
-2.352693397291840197e-02
-8.183743754487894304e-03
3.809861438387243063e-03
4.160732710423896419e-02
8.154722933737286808e-03
5.124437019270640555e-03
-1.216870042975792647e-02
1.055174021044666573e-02
3.268512218703811031e-03
-1.908246252189114284e-02
-2.006932531992748278e-02
-1.901292169216970210e-02
2.279341355209800468e-02
3.433778939765322596e-03
2.719581542993386794e-02
3.067837092682251451e-02
-3.412449174095204263e-02
-4.389928759442436601e-02
1.622953304082843176e-02
3.919125927094071343e-02
2.494470719072830120e-02
-9.785381073115446970e-03
3.118675612225875124e-02
-5.039536155183464879e-03
7.783294342380039921e-02
1.424660223858004345e-02
-3.614653893858977424e-02
4.910097276263216716e-03
4.173557339974146539e-03
5.528474037700759416e-04
-3.424227439399506190e-02
-2.085458700984355387e-02
-1.991847111941169937e-02
-2.197356621512556313e-02
2.526209642930807991e-02
4.826760849938513051e-03
6.216964184300970142e-02
-2.431407348387948711e-02
4.672951519675810905e-02
3.754591064784144200e-02
-4.824151710410668273e-03
8.467600693252693572e-03
-4.057046038263052712e-02
-2.845225404875038281e-03
-4.040257085693904453e-03
-2.915924553740672706e-02
-7.530846832118621298e-03
1.320394199882311131e-02
-3.034126523783774523e-02
1.972177902691545082e-02
4.522179881680808006e-02
-7.317970520201538126e-03
6.320387008917121609e-03
-2.762711921481312075e-02
-4.912236136416662374e-02
1.652920488178719408e-02
4.149180212113560279e-02
-3.251569953533980234e-03
-1.159032889977575607e-02
2.743531609038625529e-02
3.145098151797659763e-03
2.671528659308942261e-02
3.421183369360092374e-02
-2.174252141896531806e-02
1.581351658082760445e-02
1.882350930340738124e-02
1.494933162636335544e-03
-4.240828450584866599e-03
-3.695970229343194247e-02
-2.335425841661248423e-03
1.623289789753076112e-02
1.512098878902982772e-02
5.510738023150155845e-02
-3.715002055422708671e-02
3.078364742756045571e-03
5.944107414136071132e-02
5.760327297452944029e-02
-2.997028989599229924e-03
-1.911685311526137993e-02
5.416958268748180844e-02
-4.448708623201487466e-02
2.049537372567583615e-02
3.423706690859585483e-02
1.414930393396055539e-03
-1.937162934064946482e-02
-6.252894800929866860e-03
2.217322650086155783e-02
5.476734042187267337e-02
1.772067509139025471e-02
-1.680270000131264818e-02
2.551560345977544816e-02
-5.857296045430743919e-03
-1.665407263416975384e-02
1.838530550761885429e-02
4.834546920445146473e-02
-1.313281910874153531e-02
-1.606864670226348935e-02
-1.725442465014877247e-02
-8.650585450164954490e-03
9.828411689804920220e-03
1.658070192020492592e-02
-3.150425634737313851e-02
-1.017024132945032293e-02
1.534080642223701642e-02
-1.456511950888854726e-02
-5.232723259585115444e-03
1.220358802343494455e-02
2.879623592899793055e-02
3.032665565177498218e-02
-9.366823211684603689e-03
5.448319403469507188e-02
1.710567117982671886e-02
-1.808109166559758799e-02
1.224089428640342397e-02
1.972760872061971732e-02
3.638917363624338125e-02
1.751791573922992576e-02
-4.797377177754284794e-02
-5.179731197251544010e-03
4.715958221615670909e-02
-4.916308591593095134e-03
7.583869399357041387e-03
-1.403642060587322569e-02
3.081678757408129118e-02
-4.414732401962425355e-03
-2.540607490258351905e-02
-1.033096187566923466e-02
6.388700259518020549e-03
1.387795417150128503e-02
-4.070279952353479495e-03
-2.084107734431087447e-02
-2.624555218287233371e-02
2.672666001966579608e-02
2.546182637173210334e-02
3.803047127068793359e-02
2.494398606719456721e-02
-5.157278699644451958e-02
-1.631245574389366283e-03
-1.060580281153675371e-02
-8.065746189979875955e-03
5.155838314055974196e-03
4.332002949569055406e-02
1.362475257631103401e-02
-2.877403194649705287e-02
-3.697163578895742986e-02
-1.372648461933438126e-02
-3.381393284556318945e-03
-2.188113082290929143e-02
5.083962130417724046e-02
5.957113466107287958e-04
3.783133638540244620e-02
-1.328181368796349342e-02
3.466000395791339617e-02
-1.035551261080558914e-02
2.904086626992490733e-02
-1.798717090418940415e-02
-7.402831636607191783e-03
-2.455422028698651948e-02
5.133984679833285963e-02
-1.279041902236991227e-02
7.155663828417436687e-03
-2.571052969671198257e-03
2.701689228468492909e-02
6.031438851740424795e-03
1.911983105496810678e-02
-1.053575234999294067e-03
-4.818678323031309191e-02
-2.970041876700851846e-02
-2.501031869673113125e-02
1.643953191110180193e-02
-2.040801961827517705e-02
-5.747848967717644579e-03
-9.027118152973823487e-03
2.870033810976810318e-02
1.307813284740038870e-02
-1.104057137910033348e-02
2.627536819976500522e-03
2.582657267170774141e-03
-3.699728572199918308e-03
1.525471602155419916e-02
-7.453356509118534614e-04
3.665186228496531556e-02
-2.996404253997684425e-02
-1.492020240150277247e-02
2.675555861682944389e-02
3.025548704347411424e-02
1.148390915916267137e-02
-1.234462983275093524e-02
1.975894718912451012e-02
-3.376285718015149123e-02
4.088429364210868257e-03
-3.686640211298339298e-02
-3.443441398387049601e-02
8.412321816441567512e-03
6.757226197364353884e-03
1.270934366333543140e-02
-1.528654725553745333e-02
1.506009693872187652e-02
2.170140766075774955e-03
-3.772592512536768888e-02
-4.141626763098918071e-03
-2.832920977908411075e-02
3.707794566439937683e-02
-2.484353060805865113e-02
-1.503128139707662035e-02
-3.361143953495204263e-03
-1.877821875045044414e-02
-2.544890906649697766e-03
-2.309101792536614670e-02
7.676646182289749779e-03
5.077305900175323183e-02
3.882017779084727394e-02
9.121917500167182197e-03
1.874953975801964962e-02
-7.380302726123775300e-04
-6.351239265320017535e-04
-1.531508849919599111e-02
4.158299821729268680e-02
-7.330899583260790109e-02
4.018449955697202952e-02
-2.597655542924109245e-02
-3.696399443825324101e-03
4.728942200383657452e-02
-9.789326956839775051e-03
-1.267828464002210970e-02
2.066388426710885542e-03
2.230240581318080565e-03
8.778258751886253933e-04
-4.391000253295784111e-02
9.891782183518979532e-03
-3.434784909720942862e-03
-2.295451148262318136e-02
2.902398431729716691e-02
4.558363361016591793e-03
1.380505988605263031e-02
1.628046950693394848e-02
-2.227577157001701599e-02
2.499838457567645639e-02
-2.603758967444129088e-02
-1.622471286732155363e-02
-2.397335417328708140e-02
-1.386513061403230572e-02
-2.869168225942933872e-02
7.843154550980346168e-03
-8.511073366668947884e-03
-1.187398961684099424e-03
-2.617144546490454346e-02
-3.204294578293849505e-02
-3.211903718040206180e-03
-2.487953042044417640e-02
2.321159198797621143e-02
4.602287075209080675e-02
9.354358625711652747e-03
-1.722461048993053148e-02
2.923348396360632429e-02
-3.190114039331004570e-02
-2.804349071339612767e-02
-5.456138632891643220e-02
8.223970366361938551e-04
-2.248888546957135415e-02
-6.446324594121325725e-03
9.882164795673376717e-03
-2.215162419472424191e-02
-4.219290586515479086e-02
-2.221601731270439820e-02
-9.878307892792618713e-03
1.937814964340502447e-02
-1.835134608867602588e-02
-1.911241600392378547e-03
8.536740781600802436e-03
-1.452882961582995999e-02
1.765977314254771682e-02
-4.827239454100563237e-02
2.698304596586656098e-02
1.928539666450249102e-02
2.961870161559108927e-02
3.666855568396425961e-03
-2.505046483769710411e-02
3.282373201250571304e-02
6.355979649585657282e-03
-2.965229650423546401e-02
7.368276580810647833e-03
2.048697338783956115e-03
2.971550168547654538e-02
3.003935568117181362e-02
-4.818144966505863436e-02
-1.412135647159803997e-02
2.915749605596775970e-02
4.729263604701260809e-02
-8.346489464321586726e-03
9.865398904772778449e-03
1.851131915048340529e-02
1.623227192415670900e-02
-1.703284222251683425e-02
-1.386192293772229960e-02
2.052651106606512635e-03
1.963345305154361176e-02
-2.576926100474560138e-02
8.905243546292096815e-03
-2.881000100350447277e-02
2.361564910863090186e-02
7.173516451467586846e-03
2.724277910214973914e-03
-1.110874913215781010e-02
1.286700891445368561e-02
-1.627960251683499907e-02
7.105337833691686630e-03
-1.323386801357689935e-02
-1.378472615112899882e-02
-2.055946380710069188e-02
-1.988992264313747121e-02
-1.091710150157037575e-02
4.254509842286432336e-02
2.298565217222198892e-02
-3.129735061159660912e-03
-4.050418140192576263e-04
-1.433058747443406028e-02
-1.306124211780541021e-02
2.357459789853284457e-02
-1.590922209490282799e-03
2.177969405373613235e-02
8.590989969153431383e-03
-1.100896026435057087e-02
3.035572592234272310e-02
-3.768323396012386150e-03
-2.503577840929656004e-02
1.551115393664767063e-02
6.312536804056598227e-02
1.762582224318453303e-03
-1.139766777709495804e-02
3.655233590255760421e-03
6.177556317538358301e-03
-2.511351410576774870e-02
4.354725809554425495e-03
4.061761760193529497e-02
-2.969533712855145988e-02
-1.959059267631215601e-02
2.720806343201653127e-02
-3.886952503588840535e-02
1.472389809472940403e-02
9.824140187392865417e-03
-1.469239031490535835e-02
8.991780390011739482e-03
1.489365344128444624e-02
2.515923544059680411e-02
4.541345590386566822e-02
2.552767554253638702e-02
2.858013798167723498e-04
1.510065222423961559e-02
-7.940521852052660062e-03
-3.397373498580880807e-02
-1.255889358554333063e-02
1.328133404293898798e-02
-1.084472326587881431e-02
1.875827861913354974e-02
-8.083636602894968270e-03
-3.888501312755215933e-02
-2.318970268641365115e-02
2.420740998649782358e-02
-3.083022238262007279e-03
-1.884075594471977186e-02
2.334381429029510138e-02
6.934276410227928518e-03
-1.235455327695146079e-02
-2.281215817983157923e-02
-8.795375890997712484e-03
-6.488202622499956843e-05
3.331244991131540600e-02
1.188256055509976164e-02
2.261268244042618711e-02
-1.113177580044450929e-02
6.969994115793188595e-03
3.356834292363476691e-02
-7.845992097250658465e-03
3.719988641039094490e-02
-1.301761207789060328e-02
8.993973603381308834e-04
1.749183258407310815e-02
5.164750911007466583e-03
1.883016234129908546e-03
1.984941842602851170e-02
1.043508717590399190e-02
1.936187370158615889e-02
-1.497611976001798559e-02
8.712975149589265861e-03
-1.422988397198909558e-02
-2.720729130814226668e-02
4.379999760069384906e-02
-1.451046105494275054e-02
-1.825756377880304385e-02
-7.995373616988722329e-03
-3.364527464444984350e-02
1.832352881006192938e-02
-5.941876648951389603e-03
-6.452424007501244424e-03
1.310124907318503847e-02
1.606682292195220699e-02
-5.984320830649942496e-03
9.053128796282327098e-03
-9.911647192653810431e-03
4.440716733243638831e-02
-1.028145584369328722e-02
1.030179259963314581e-02
2.514403188892828239e-02
-1.724587237734514708e-02
2.434834808480643847e-02
3.437349255322464259e-03
1.792916073743086244e-02
-5.866082314162471972e-03
-1.561548906310386824e-03
-2.290813747792742189e-02
1.132744825537524563e-02
-7.184405931583949349e-03
1.968977841368060519e-02
1.143031024303031891e-02
-1.304090588827197354e-02
3.777239904087967282e-02
3.561898910011444645e-03
3.028168778223328146e-03
-2.397817971259255665e-02
-2.585847930077761828e-02
-3.451705995932022406e-03
1.994949126496644784e-02
-4.167561377721246130e-02
1.516176966631067012e-02
2.770109133635803925e-02
-4.369620664976302943e-02
-3.410564634719845389e-02
4.712771237102663519e-02
1.243255618217293905e-02
-3.069192741505408564e-02
8.821052200837379079e-03
1.395759102625632013e-02
3.062701955148167468e-02
-1.793539714782926148e-02
-3.539744872850205792e-03
2.994016169508157896e-02
-2.588953546056160793e-02
4.812099593426274503e-03
6.624693390062139087e-02
6.721432368817808166e-03
3.206351268459919912e-02
-2.840269323240538282e-02
3.308581055525040837e-02
-2.224543096498588033e-03
-7.758482696684955958e-03
2.409515381313453997e-02
2.729573074854941064e-02
5.113907193630018444e-02
-1.621582324746769291e-02
4.052486625835995115e-03
2.940181092284926273e-02
3.832156317170285625e-02
1.981963487909174648e-02
9.930017876029321316e-03
-1.658468623548878728e-03
3.240158183509831823e-03
4.173735205859069319e-02
1.107551524421294085e-02
2.537526364735962284e-02
1.295218344847231563e-02
-2.838820248260423215e-02
1.391087052539692961e-02
1.985369345580869846e-02
-3.923979990821452324e-02
-3.167973150036918362e-03
2.572514866058660601e-02
9.246600096086833587e-03
-1.748584612298834801e-02
2.917619150265824551e-02
-5.729828831426053183e-03
6.069336588209552075e-02
-9.811768061478678277e-03
-7.722906294841560106e-04
1.688987875775153566e-02
3.277053368565168573e-02
3.597451857595743152e-02
-5.174554914663227756e-02
5.439839376697028217e-02
-1.743872384366629280e-02
1.071954470558684862e-02
3.396777480064609028e-02
3.293881314089205925e-02
-1.972693773094667813e-02
5.430305806014503259e-03
1.381417474308031020e-03
5.641900432070896462e-03
-3.617288937177533942e-02
4.494839121092050922e-03
-4.154972237692600157e-02
3.269354579987041390e-03
3.202538400382235612e-02
2.113982462173343360e-02
1.262466751267623567e-02
1.745886608681756352e-02
-6.249041630824277160e-02
1.229929762605052636e-02
4.281273333345414489e-02
5.556416798349955721e-02
3.734459808276517634e-02
1.735086523877313325e-02
5.071849249974445806e-02
5.496520362111470548e-03
-2.289533787458840342e-02
3.890653810882525876e-02
2.791831342016198522e-02
2.518070938443383450e-02
1.332031238004471180e-02
2.335750170010724922e-02
3.460429577452085043e-02
2.203861971870903214e-02
3.400350074847292153e-02
1.347807459516995460e-02
3.429394230317234227e-02
3.670061289146361871e-02
5.441922277392359508e-02
4.687463413003448154e-02
-4.248109943266748650e-02
4.552940875201387516e-02
-1.050667302858691345e-02
4.663959622177724779e-02
4.259386509344977034e-02
6.766104233550682481e-04
2.202672304336440040e-02
-3.815684931215093060e-03
1.675619347188881877e-02
-1.561480281751456006e-02
3.494487845804338660e-02
3.010066558425593050e-02
1.007798425444517490e-02
1.213820348200846111e-02
2.957375306443218305e-02
1.889406089930947830e-02
-1.865262191736405395e-02
2.465673579713412861e-02
-2.270479605976057080e-02
-9.163095726482902922e-03
-1.233836725103814626e-02
3.684291052631545604e-02
2.071335918373976362e-02
6.296020306706004606e-03
1.395285387094727728e-02
-2.192542107257295161e-02
-2.564918592487532359e-02
-2.334651355077443664e-03
9.484001960836672962e-03
1.985515701469242611e-02
1.722466336164441003e-02
3.747918368047283011e-02
-4.343774810465031791e-03
-2.707571490038351847e-02
3.836607847966643208e-03
3.695521686964132069e-03
1.069537520326943169e-03
-1.296271642593731926e-02
-5.007048172250439660e-02
3.322376492219369232e-02
-2.827016212803087122e-03
-2.209605341740304013e-02
1.190867997263568047e-02
2.127073161698583847e-02
1.213486653572650245e-02
-9.319471872734691117e-03
1.976610654826872412e-02
6.319390478301550873e-02
-1.193725571724946199e-02
2.419523286404407295e-02
-6.930174178747395240e-03
3.462393962813388459e-02
-1.125420861415974902e-02
1.238652372437875487e-02
-1.061014891068808898e-02
1.342857114727430932e-02
3.903670804100044939e-02
-3.845820376290752258e-03
-1.978990695048676515e-02
-3.147937278529037292e-02
2.426256326120201576e-02
4.496569922688633397e-02
7.591014006706093024e-04
2.198662632232420075e-02
-4.509346389734880667e-03
1.606843962211321197e-02
-1.534242647800798144e-02
2.735350439231295366e-02
-6.692286602017145751e-03
-2.537213892755193351e-02
-1.446642674259499169e-02
-1.073757561634456443e-03
-2.117248270346586483e-02
-1.134782817303251097e-03
2.532957275076323095e-02
9.071850204928901332e-03
1.511747467816372190e-02
4.215540152243198863e-02
3.812556649370065463e-03
4.067873158263969266e-03
2.793683052839597211e-02
-2.534821042584413028e-02
7.256223079179747407e-04
9.957832888837865951e-03
-4.220122309267036222e-03
4.717891368452605677e-02
-6.196694709006498464e-03
-4.392757748975070764e-02
1.747422043449085513e-02
-2.272835100183387413e-02
3.460460590001333825e-02
-1.496860926138235577e-02
8.363383782686953719e-03
2.262988108960797481e-02
-1.894026405854608861e-03
1.067731104203438475e-02
-1.637720480848017107e-02
-1.131762846709015446e-02
-2.919032868064546163e-02
1.387629178848898311e-02
1.840966517328222057e-02
-1.384627931089705373e-03
9.117290755325118540e-03
-3.092649942440256483e-02
-1.564766404953309847e-02
-1.665619792643588393e-02
-2.469710140874920024e-02
2.066600513263093953e-03
2.537620407882911454e-03
1.303580972577705888e-02
-3.146883943064204131e-02
2.540344568235042635e-02
7.102882138388594453e-03
-1.263944409139782475e-02
-1.480576003144455297e-02
-2.995349190665267183e-02
9.456481161259961202e-03
1.684951812683228856e-02
-6.221028392073785218e-02
-4.301810370248612680e-02
-2.310775293566793426e-02
-1.643794087308280208e-02
5.877157405357595621e-02
3.794966597359216570e-02
-6.185996187516604704e-03
3.142718995596711223e-02
-2.041661432205575319e-02
1.415514454504768205e-02
1.321224838342075977e-02
-2.138379108463257447e-02
3.158981014058109826e-02
-3.088760946432574789e-02
1.207263072558445623e-02
-2.185203784979055514e-02
1.033987735595218345e-02
2.075930934675052769e-02
-1.166882307189894344e-02
2.927780560895821421e-02
1.889010127218621049e-02
-1.446412729224225147e-02
-1.583530070923731825e-02
-5.856565428599611739e-03
-1.448683987069062339e-02
-4.039742383264646741e-02
3.358523157098864537e-02
1.339106801621779870e-02
-2.182729768164884052e-02
-2.220818728771496546e-03
6.606978048951430912e-03
2.794114298723884924e-03
1.699388570862260875e-02
-3.516883737150176565e-03
-3.446529506924852354e-02
4.962714316251731761e-02
1.404633695550236427e-02
7.372800267676460524e-03
-2.078405004258555497e-02
-1.133698525809324897e-02
5.544385189555248866e-03
-1.902509400743173859e-02
1.559159051209839733e-02
-1.058854990940999441e-02
-2.144004490951376823e-02
-7.875542869774631791e-03
4.745385965283100554e-02
-1.618268148154834024e-02
3.905757491706996626e-02
-2.940208039597304313e-03
1.699282934257474384e-02
9.919399501784954484e-03
3.510735040236790533e-03
-2.807154188637564496e-02
2.005404943464329098e-02
-5.353075199575035859e-03
1.114890082919320173e-02
1.566384734925720416e-03
2.133662332164856096e-02
-1.049869658098121807e-02
2.207792223193227529e-02
-3.555320318510064859e-02
-9.700998979418361257e-03
-6.734453340357846041e-02
2.585471822970431335e-02
1.187706591952464828e-02
1.825156437459079378e-02
-7.766469828165986113e-03
-2.482096372540767808e-03
1.060942682628325875e-02
-1.096062972704976018e-02
-4.789739752444589077e-02
-3.484663997084353274e-03
1.248517850593405636e-02
3.862208837156345248e-02
-7.425856488163358471e-03
-2.885374356639487659e-02
-1.608190280666601385e-02
-1.424447692614217754e-02
3.321619521059571145e-02
4.746389600086309279e-02
2.567956871692034584e-02
3.128673819847247600e-02
-5.673850534355985922e-03
1.226563685081287665e-02
7.211233432933289098e-03
1.299708453206922104e-02
-2.053853685341696517e-02
4.535438671128525639e-02
2.194986414847516221e-02
-4.751431450483781238e-02
2.710827520093325380e-02
7.959133040143187565e-03
-4.711125430902180639e-02
2.393843435693468122e-02
-2.330109635620109323e-02
-2.654722359374079785e-02
-1.566515681652117659e-02
-6.171157860413136603e-03
2.171498441873113625e-02
1.278378293635283602e-02
3.319044457318389048e-03
1.289316254467656742e-02
9.331310093399212621e-03
-1.595445719846681071e-02
-1.411547682765576170e-02
2.140323718032912867e-02
-5.752005632914827804e-02
-1.662594674729915914e-02
-1.386570799620241885e-02
3.373046678698972400e-02
2.544851750389615780e-03
-2.620507126233723519e-02
-1.139802232167570761e-02
-2.775914140666193089e-03
4.073389514057104699e-02
-1.920235734466056027e-02
2.993087021696521841e-02
2.871532805321320991e-02
2.213193301343796722e-03
1.225072150889551352e-04
4.405299615496717502e-03
4.472056958040229735e-02
-1.040105860022065738e-02
-1.223211310323515238e-02
5.507575590563198184e-04
-4.976157793777017530e-02
3.925172974716312907e-02
2.702129121525079572e-02
7.834565000169833589e-05
-6.029696883897530876e-03
2.038557734893920240e-02
7.816584767495722910e-03
2.805881999139536384e-02
1.773265810298494879e-02
3.188358043172339479e-03
-1.520872857257755083e-02
4.379180389658606648e-02
2.603796657448447481e-03
1.339650357639718577e-02
3.387215033928241831e-02
-2.612266900679474993e-02
-5.765357202560618920e-03
-1.306980287966697700e-03
8.565081867087513331e-03
5.420365238106513578e-03
6.785451785553686839e-03
1.555864172555554946e-02
-1.618966605040944237e-02
7.367281186567784489e-03
-5.330312757349426472e-02
1.440467307691451100e-02
5.091422951607527114e-02
-2.701059459677335184e-02
-4.065857596011878718e-03
-6.122633506668975593e-03
8.647931575872019536e-03
-3.313971214015217414e-04
1.694110237592056506e-02
2.354462357784500165e-02
1.524461104000782337e-02
1.223313500984664175e-02
-3.815152394245960310e-02
1.339260237106152350e-02
-5.954331677402830217e-03
-1.552753808292361981e-02
-3.986234521626646349e-02
3.610114055392365379e-02
-6.701725054892436473e-03
-1.825210435050328081e-02
-7.293015621516803649e-04
2.920515105232290853e-02
2.603366329309505026e-02
6.417088202198097113e-02
5.730359136983660499e-03
-2.323905133078877500e-02
7.116493364239037667e-02
1.221500264585304724e-02
2.620481294472631201e-02
4.097982411678260939e-03
-1.561904669404638388e-02
-2.844659180999457165e-02
-3.137931105339289428e-02
-5.330726720582625727e-02
-2.848597422436019433e-02
-8.239362642807961101e-02
3.365836607562945615e-02
1.637685890050636500e-02
2.192178747777983119e-02
3.150666492335338353e-02
-1.389126756625594893e-02
-4.769708053039847795e-02
-2.331985575031292335e-02
-3.594168840393351712e-03
-2.511614072778904985e-02
-4.386689489172107548e-02
4.189667039225896186e-03
-1.152692489389225451e-02
2.442017885456309071e-04
1.356635972023582243e-02
-1.825837685813535075e-02
-2.417467126685530696e-02
-3.039078613561866510e-02
-1.355026823815977562e-02
-7.100276972828405142e-02
1.936095477316654781e-02
-1.971535022312764784e-02
-2.518129505284087688e-02
2.922677766681621662e-03
3.299967025005970389e-03
-2.155381339802176638e-02
-3.781243704117059467e-03
1.543071011515373923e-02
-1.055855353270825255e-02
-6.462456756169650436e-03
-2.876024016791796714e-02
4.027932214944869582e-02
1.868925510035362655e-02
-3.256467141484552241e-02
1.078546339077019432e-02
-1.444812561731254746e-02
1.138479226882234928e-02
2.397209752975496162e-03
-4.041413641406695761e-03
-2.475734690903319893e-02
-4.719694740024114876e-02
-1.099020391603077948e-02
-6.032589693878923076e-02
-1.324737395789669231e-02
-6.549889785750530324e-02
-3.733495877523839053e-03
-8.225123929895281419e-03
-2.963455208441610061e-02
-1.317828646246019253e-02
3.640137760004191064e-02
1.079986593765840455e-02
6.792529289810444147e-03
-1.092527419503103864e-02
-8.252865579070357491e-03
-2.816697676987457363e-02
-2.425862152994319888e-03
3.782403712297601611e-02
-1.952441719431649743e-03
7.573775567806138517e-03
2.962685571202683735e-02
-3.721314674321387229e-03
-4.980867023379697417e-02
-1.744653192600909702e-02
-6.082795152902169267e-02
2.285355048865116579e-03
8.068782975982334918e-03
2.532113194134396825e-02
1.266520634628110625e-03
-4.244891955981118688e-03
2.425851022932628762e-02
-1.316530795502725976e-02
1.596990942059469190e-02
7.649281030798480048e-03
2.358104263978363924e-02
-4.820331045937269361e-03
2.484720883830852586e-02
-1.508544378244626102e-02
-6.442438642303499607e-02
-4.201098293728693089e-02
4.092807402459059524e-03
4.902181988413273350e-02
3.565261484886024252e-03
1.419733199717347454e-02
1.074562236009169282e-03
1.232121740260299150e-02
3.941865635576497634e-02
-1.624354948925159012e-02
2.606212017300069475e-02
2.170923247625605301e-03
3.618597376868021905e-03
-1.161709143344685953e-02
1.841324152458404667e-02
5.929299562572706156e-03
3.068932326268357380e-02
-6.927296030261678467e-04
2.633509016458269320e-02
2.727559325798220493e-03
-3.725552331063541629e-03
1.410568722001466144e-02
9.346775890412571675e-03
-1.473295592518346700e-02
-1.027592487212939179e-03
-2.605996581018421576e-02
-2.379187576415362979e-02
1.618259022569523004e-02
-4.163958851954088596e-03
-3.023349305928591663e-02
-7.256731222455184253e-03
3.788411838590280325e-03
-3.465333308194681883e-02
2.397909097444599850e-03
-1.706548769825951689e-02
-1.214540766164963481e-02
-1.332961103683145097e-03
6.481345955642775318e-03
-3.787969947546305366e-02
2.824791797802102809e-04
-8.191713660957930521e-03
-6.697472537666868597e-04
-1.792824196095936864e-02
-6.036702602713497207e-02
-1.660015831901534350e-03
1.942868157163646706e-02
-2.641311137050140340e-02
1.009470484196041407e-02
-1.561815419252684557e-02
1.677355502719662939e-03
-2.380387030424110581e-02
-1.083988216395101109e-02
-4.702951787143755391e-02
-4.028930566988185580e-03
-6.533728404869948436e-02
-1.619595686595995745e-02
-3.436239417858174411e-02
1.217493297276981551e-02
-1.810517269911979948e-02
-4.921663859229842564e-02
-2.655477371882475693e-02
2.887393165451675181e-03
-9.130901167604454916e-03
6.210206073596560503e-03
-4.065168079984968208e-02
-5.449655166745988842e-03
9.669433517411262988e-03
-2.236280472786695075e-02
-2.053653745635768135e-02
-5.837785856362843334e-03
3.024777054636440532e-03
1.316235956562235992e-02
5.260962926061497555e-03
-1.515200580453904093e-02
-1.625262906518928213e-02
-3.622109830033545114e-02
-1.859961434610967954e-02
7.244926881005935362e-03
3.824381811630825356e-02
-4.526676610145124319e-02
-1.599119335586703800e-02
-2.304176819616063007e-02
-9.895834429881591315e-03
3.794932073918304977e-02
-1.462756594312093631e-03
1.117368125724173267e-02
4.824227149540627653e-03
8.387611372694728923e-03
-3.319120575457059491e-02
-1.433721267955225280e-03
1.862559703687115958e-02
-1.637864675912973841e-02
7.710788693336490321e-03
1.076541340672456867e-02
1.222713765902689979e-02
1.326478167299757565e-04
3.877788496847475036e-02
-3.185146127908917296e-02
-9.487970640048814380e-03
4.992333709626710532e-03
8.045831269544112541e-03
-1.998618632484751301e-02
3.933413763001386218e-03
1.389123338955370983e-02
1.609626045059060415e-02
3.328531888699536034e-02
3.332396715274234429e-03
-8.314885401225774117e-03
-1.125940630769736023e-02
-2.194838999439645277e-02
1.357163340755128053e-02
-8.380714115982042592e-03
-5.321707729229289106e-03
-6.348344777314053090e-03
9.390269112576446128e-03
6.741899938688131547e-03
-3.072923658188213974e-02
-4.312850045121394138e-02
-2.661207918047856294e-02
-2.129028504346342984e-02
-6.236342463008179293e-03
-1.097506027864234360e-02
2.173933011074957733e-02
2.451028469254803305e-02
1.321633639520231225e-02
2.645466253094281434e-02
7.038596526104651252e-02
2.246313927016026224e-02
7.720484547158420682e-03
-2.623865993845544975e-02
-2.543605251544261286e-02
2.711215814708331506e-02
1.968334441249751030e-02
1.977250363650343706e-02
-2.450839809843877518e-02
1.342060253045343661e-02
-2.118732371046442610e-03
9.443214119554696126e-03
5.174817702280246762e-02
3.076720303570723222e-02
1.624668677222360427e-02
3.223155005558318159e-02
1.696995079835069212e-02
3.590953006962239319e-02
-2.895766757984251719e-02
4.127670947777897022e-04
2.585624195073394499e-02
1.243761879733334486e-03
9.591827053971867592e-03
2.374444986093595528e-02
2.187253388974883320e-02
-2.440013922799562363e-02
-5.027318294594147752e-02
-2.645200107099233283e-02
3.663263235209839822e-03
2.601673756907367518e-02
8.459990049799304135e-03
3.747876193340213442e-03
-2.819491646749292327e-02
1.744499685623149277e-02
-4.408904081533258912e-02
-8.830158794117131706e-04
-1.595170633802521845e-02
1.372790218774842461e-03
7.016336692041877550e-03
-3.871126817681603410e-02
5.201058884836704498e-03
2.396747450092952259e-02
2.592119036222157585e-02
-1.824112450225826021e-02
1.550152699598011247e-02
1.169667665319134610e-02
-1.296661113241277634e-02
-5.492154196842016084e-02
-6.482491589308483904e-02
4.694332778383494831e-02
-4.198637805795308459e-02
5.133319398038048431e-02
-9.819903040553096957e-03
-2.467337079159876920e-02
-1.433441895750584179e-02
5.527311004048304256e-03
5.817710841597268680e-03
7.111837424175930684e-03
2.442912693104956449e-03
2.436708183367970737e-02
4.868907690743644150e-03
1.132416282738982378e-02
1.770748764752786558e-02
-1.322605386440845604e-03
3.214334639567500984e-02
3.308934417623220214e-02
-2.221932599271903355e-02
3.146637807283812066e-02
2.781312854627549479e-03
-5.916786953160677661e-05
1.086114630286265023e-03
3.475044335337003354e-02
-2.764717036950375267e-02
2.308687282616394415e-02
-2.291544204097920381e-02
6.159157208286434280e-03
3.590231992882404050e-02
2.542867527450676929e-02
9.228987992508246724e-03
6.792084834595608911e-02
-2.979452820396180949e-04
1.755035830625951282e-02
4.620036128083477960e-03
-2.052822303960645869e-02
-1.845875991501114491e-02
4.902666420168197425e-02
-2.649060670798826858e-02
-2.477234308893772746e-02
1.523877049811731693e-02
-1.131289262391447364e-02
-4.387333727935196354e-02
2.057062904518996288e-02
-5.125112115825462313e-03
6.545446804524059255e-03
1.468598174195449683e-02
2.648461283119037113e-02
-7.995846758623186001e-03
-2.076228056983293879e-02
-2.771390479326761233e-02
5.910179746669537611e-03
-1.240779170877438775e-02
-3.829715146139136411e-03
1.293261143577060547e-02
-1.244173622547306221e-02
4.318014722230727187e-02
1.202539633485892254e-02
-5.735020367958859090e-03
-1.594365737669684036e-02
3.803786615151584505e-02
2.116677406140921643e-03
1.908617225532122444e-02
4.033251076879636188e-02
2.590951020269008018e-02
-1.195374982878730057e-02
-1.279483979051770220e-02
-1.182829771466453218e-02
-1.513632734610944643e-02
-3.651227646487076317e-02
6.944462056251107275e-03
4.381387601965896876e-03
4.394003663628165413e-02
4.724823402804258221e-03
-7.899966282659627928e-03
-6.277994985956325547e-02
4.787251688101512581e-03
-1.365218424699148926e-02
2.406694466306504021e-02
8.130825212397010948e-03
-3.548218091420990428e-02
1.309567503119184531e-02
1.505103060986677684e-02
-2.042449106366379941e-02
1.363669480366518777e-02
3.447638477024906473e-02
-1.173940229826288088e-02
3.843746996572436434e-03
5.663513965597992417e-03
2.816091376519423359e-02
-5.602418360429143630e-03
5.635703293235424377e-02
1.834535916284928819e-02
4.198334388569560822e-03
6.655982419216109613e-02
8.262694142461376361e-04
4.492889372236980733e-03
4.783555535186527485e-02
8.974531796506337450e-03
3.133700150597381467e-02
1.910856851228630651e-02
1.242068129384795577e-02
-2.249138429806587028e-02
-3.007425023996165500e-02
-1.734833532349554924e-02
-1.733894596067025312e-02
-5.010018996954847433e-03
-4.915093933627706635e-02
8.537389635349241362e-03
1.083640591873944684e-03
2.164952839822018287e-03
-1.066187612178409565e-02
-1.363629367096068704e-02
-4.991164812042907239e-02
1.333646863221118854e-02
3.187074809741019532e-02
5.287615707398254927e-02
-2.661061143733585779e-02
1.970103223716538742e-03
-2.889030337621617192e-02
9.623453449501696844e-03
-2.897031152635685600e-02
-5.931835817875081782e-03
3.351713910087597385e-03
8.964573738503081590e-03
1.722268581155678808e-03
1.211003006046666025e-02
-6.653805716063053433e-02
7.971194027066903429e-03
-3.062532819966147166e-02
-1.613141233219545292e-02
-3.546900554083398660e-02
-6.100330679576335124e-02
-1.413245757429843451e-02
-2.945328507897668202e-02
-5.922783903650943177e-03
1.268307055310480616e-02
4.292274930134323818e-02
2.736941223631658704e-02
-2.435820903857464133e-03
-6.082926404063873291e-03
-4.586571702063757180e-03
2.588582565786651246e-02
-6.414049981599260868e-03
2.446316322651105948e-02
1.110612709405004242e-02
-3.311493970284662414e-02
-3.514432403356184884e-03
-4.119142749271356013e-02
-1.124352073530492449e-02
-1.070117061249121647e-03
2.854609596419287534e-02
-2.508861775257027749e-02
-2.716170346900116661e-02
-3.388527295087572638e-02
-9.670038346891137934e-03
1.025777821157189233e-02
-1.439370115438937635e-02
8.411752788137496009e-03
2.973221137717202076e-03
1.280584818200440102e-02
1.432175453058916886e-02
8.119687468076192821e-03
-3.933726619462761705e-03
1.759177590129424804e-02
-2.636550581061642556e-02
-6.201143482400418329e-03
2.164818468410362184e-02
2.219708815461522711e-02
-2.865826851816632992e-02
-2.054992474479306816e-02
-1.412732887770221796e-02
-3.624291091954465888e-02
-2.221566118846593496e-02
-1.618264990256850638e-02
-7.416826995804497169e-02
1.625702902251257437e-02
2.591628405779861869e-03
-5.891369004500508939e-03
-2.509407350848207388e-02
1.349008922871213325e-03
-1.466230336264011651e-03
1.279569199552325768e-03
5.165509719167685893e-04
1.845535969238919563e-02
-1.158567855143680797e-03
2.119593057939456876e-02
-1.616030375757324111e-02
4.211518585589409808e-02
-1.251659040738375972e-02
-4.631446964044931558e-02
-8.238019584352979053e-04
-3.906225420760581039e-03
6.165611401410400240e-03
-2.006470845329716077e-02
-2.363732442367516215e-02
-5.843680320175393544e-02
1.895570951927963779e-02
-2.935467994353888055e-02
-3.554257741323466752e-02
-4.372753021576767513e-02
-1.259153593762433673e-02
1.989348954456818860e-03
1.348382555972753478e-02
-3.193278549496646451e-03
9.445502239936839212e-03
1.077497199947599106e-02
-2.249823110928522718e-02
2.564988393736819181e-02
-8.342352615075498273e-03
-5.820344379983559240e-03
-3.217918380847451659e-02
-3.053024906761600196e-02
-4.506360332762007065e-02
1.207719306415201352e-02
3.594103129494127628e-03
-2.661994381412641913e-02
2.411230701076034783e-03
-2.715530827338508146e-02
-7.985304144859421910e-04
1.838727869935016020e-03
-5.219841075177612637e-03
8.567560758963373591e-04
6.435739700810917674e-02
-7.504257897522082768e-04
-7.623347402542862694e-03
-5.471739720916399263e-03
-1.103874005331111768e-02
-3.334716785312249326e-02
-6.257472755640153782e-03
2.955387631858387952e-03
1.033062717930560183e-02
-2.392713037052885544e-02
-1.454583265331904195e-03
1.227301892331805581e-02
3.659366002353479225e-02
6.976573809672023674e-02
2.198173923176984998e-02
4.205528544591484452e-02
-3.408222805949122358e-02
-9.231484214093027899e-03
-9.199343491972008721e-03
1.024426673585594229e-02
1.780565866991951768e-02
-4.949637710027852272e-03
4.090884174648284216e-02
3.841740508976798380e-03
6.974717560111887279e-04
1.575741444693997892e-02
1.018553269853599876e-02
1.349696790390308120e-02
9.521057893230941774e-03
-5.102125734418438280e-03
-3.711208427484530650e-04
-1.340498043570557268e-02
1.582172147435659604e-05
-2.852157792600100092e-02
-1.280240615433234953e-02
4.674903980749946751e-03
-3.351385042085779000e-04
-2.299108354180708427e-02
-1.952813000822756911e-02
3.057431644171109547e-02
-2.523233299833714874e-02
1.160647005009929518e-02
1.009322201347774171e-03
-4.271674707565732698e-02
3.944732753262984726e-02
2.835782444146784861e-02
5.337276430798676419e-02
2.114496254727204691e-02
1.353842776765007069e-02
-3.239528288828628227e-02
7.194290221881601520e-03
1.886034918240491604e-02
-1.167380433184070539e-02
4.095899723969779159e-03
-2.821275208951068772e-02
2.986627145543447898e-03
-4.340328632023752846e-03
2.073207396852517342e-02
1.300886060769080969e-02
-1.151108097965825028e-02
-2.423864758977159473e-02
2.265921458821827314e-02
-8.041719091170419428e-03
-3.210792928764227838e-02
-1.148816179173759756e-02
-1.108048818519033300e-03
9.855439016236020033e-03
2.102617539722200987e-02
-6.963806461056155396e-03
-2.650804594747799281e-02
3.145964364985034262e-02
-1.548022727997036552e-02
-5.294002376384740471e-02
-2.296512883694844590e-02
-2.538831634736516546e-02
-2.115069739269024446e-02
2.566497934825821836e-02
-2.389988514184641227e-02
-4.555430899635171810e-02
-5.568795918598917066e-02
1.908474991168101001e-02
-4.044507297451101213e-02
-7.869636352151737624e-03
4.134771411978055596e-03
-1.614746196644194914e-02
1.801397475356841110e-02
2.513362043726491760e-02
-2.504460328447140685e-02
-1.580777249742832194e-02
9.933407853640236623e-03
-4.421998566946780396e-02
-4.555525790675020621e-03
3.644876628745048058e-02
1.682407643832642278e-03
-2.191393369152912218e-02
-1.070703766193690024e-02
-3.266708718754297164e-02
-1.391409835259416888e-03
-4.000021276343752874e-02
3.153871261180651864e-02
-8.818274652798585231e-03
2.828089286203793948e-02
3.024800819841466995e-02
-5.285627381619852072e-02
-1.038817132434866237e-02
-1.334095096820811770e-03
-2.566632119936677892e-02
2.011300532240168845e-02
2.722232186093128878e-02
-2.253929470276177811e-03
-2.055078771724904579e-03
2.353266347512784212e-02
-2.028080730853630553e-02
-4.199739550368069424e-02
-1.435816420314457026e-02
-2.428754441050444066e-02
6.106062311809917070e-02
-2.959375218676279368e-02
2.270951160947445868e-02
9.205608504658032917e-03
-1.075014186246480048e-03
2.890455690857981347e-02
-1.796183410623787904e-02
-3.975171009970453195e-02
-2.222914887281204899e-02
-9.895669734026503808e-03
2.509810318369004676e-03
-1.859785675441451985e-02
-2.103003232070419296e-02
5.106309146839276003e-02
2.008240266767701357e-02
-3.308390259429361963e-02
-1.733474563155071226e-03
8.355991658078043560e-03
-5.034547358835162606e-02
-1.460610300339176305e-02
-3.772761644616211447e-03
8.986611930129850129e-03
2.334795730966348834e-02
-3.483114613243701633e-04
-2.126473861744639440e-02
-7.219063999618354627e-03
3.806495688370404445e-02
-1.963816773677537486e-02
-6.160418170980674901e-03
-6.088708537797007415e-03
-1.987082327418183275e-02
1.867243699803169260e-02
1.164434141864649844e-02
-8.972235585783264189e-03
1.722389361929960779e-03
3.925679700783535862e-03
-3.904511534242597476e-02
3.531997334003997291e-02
-1.938132467997156008e-02
2.764164520011806996e-03
-2.959871458556349866e-02
1.275640308864153458e-02
-2.444951572757547362e-02
-3.793217913548282971e-02
-1.341535880881423830e-02
3.669365378673468403e-02
-5.526434936980062496e-02
3.537306723575938359e-03
-1.317811779739283236e-03
2.351838924093529667e-02
2.840169663504147138e-02
-1.438348245387464398e-02
2.273638924139223874e-02
-1.406291798311170432e-02
1.189619231145094130e-02
-2.126297678848481851e-03
6.048370765505985819e-03
-1.378300105678688381e-02
5.346453104767145623e-03
3.803667384110507449e-02
-9.582945829024771406e-03
7.247962375892145689e-04
2.300665710958817861e-02
4.721803974833307938e-03
5.875701819557657517e-03
3.989169919561295907e-02
-2.262432797266194021e-03
-1.401488738703101505e-02
-1.859651925561305388e-02
3.080567533335880001e-02
1.896250425803615606e-03
-4.753314220225126480e-02
2.214577946441396300e-02
-9.057495425678971715e-03
-2.956802637391981944e-02
9.754119979004233915e-03
2.070468361564237539e-03
6.588431714890612481e-03
-6.974595300297024326e-03
-3.644288073339278095e-02
5.771675102111008260e-02
-3.138182977122385559e-02
2.111483568966615598e-02
1.921587061146776479e-02
2.960608142522345998e-02
-4.696758083312985166e-02
-1.259198099975922767e-02
-1.181784111729576939e-02
1.190907575124343018e-02
2.232851102668714782e-02
-7.898844267824174648e-02
8.924479318663639557e-05
-6.447568502037395038e-03
-2.935651493566171152e-02
1.668118443764786754e-02
-2.775982636640055012e-02
6.924508966428052394e-03
2.640636692390607113e-03
-3.576174072012245492e-02
-2.677673933013267546e-02
1.902593067742849907e-03
1.106632776877641139e-02
-4.930418614242390238e-03
1.233626697939997283e-03
-9.398091192182253528e-03
-2.264525341015091731e-02
1.570792336196241256e-04
-6.177182935403069397e-02
-3.697795646440707462e-02
6.933255351290938326e-03
1.160855415946614004e-02
-1.459912562725651335e-02
1.545566735125315262e-02
-2.899434341535578330e-02
6.479733145420074961e-03
-1.366733920309078955e-02
-3.753364263715903981e-02
-1.134639001075518280e-02
-8.784009394071807045e-03
2.213875135467149521e-02
-8.374622650929936440e-04
2.649528809357648996e-03
-3.048641828800911432e-02
5.472554380861056368e-03
-5.780008714797781402e-03
-4.453937384849891712e-02
2.192172436273346833e-02
-6.258791635814885644e-03
-2.274169805387014909e-02
-1.165382059999431515e-02
-5.282281677718837082e-02
3.824489867148042534e-03
-2.090692481332236119e-02
-2.720134867823261957e-02
3.113050169537738901e-02
-3.072364454728179761e-02
-2.814113664753875458e-04
-2.859908285322905822e-02
2.155570175123462315e-02
-8.167018920596109607e-03
4.180255696296273152e-03
4.517730804472159384e-02
-1.524583455938258430e-03
2.971427327583580844e-02
5.111111902080608949e-02
-1.005593377496812393e-02
4.420634340209166069e-02
2.205934159259088229e-03
4.841832449025569238e-03
2.002046154572333179e-03
2.310712901154191035e-02
3.339846986342399904e-02
5.371254246360222112e-02
3.933774235376571310e-02
2.515692592088081617e-02
3.581975557823522532e-02
-1.123024874931412113e-02
-2.072748988831428496e-02
-9.979276782864796025e-03
2.543189551164334525e-02
-2.140589801174000439e-03
-5.054458894944374205e-03
-3.447629563662503449e-02
1.083689067432298293e-02
-2.162179649607330785e-03
-1.006013150145600339e-02
2.141024753320259003e-02
5.393789391251686827e-03
-1.940312739124752314e-02
1.776756575528170429e-02
-2.979255994253450154e-02
7.442517327977078495e-04
9.858420071025554912e-03
-4.938789705986013079e-02
2.428504325979272127e-02
2.045279967354911993e-03
-2.719009712848801871e-02
-1.080814164644168171e-02
-3.763215791013179573e-02
-3.899766401707480123e-02
8.171787033401954614e-03
2.020055062836779297e-02
9.606702737630262376e-03
1.363772882043695449e-02
-7.766044123614248770e-03
1.596687485303741397e-02
2.535824359642982820e-02
3.200731898492645278e-02
3.056357400975020719e-02
-4.903702345929846634e-03
2.937601378163597066e-02
2.991102311903486369e-02
5.297161771513254902e-02
-4.801731806071249387e-02
-1.274218082004742285e-02
2.782538305792441047e-03
-1.659633688656182715e-02
1.089042423776140703e-02
-4.465236562383782803e-02
-2.967868338982694479e-04
1.278404569874954863e-03
2.165309107029864816e-02
1.920362516684943552e-02
-2.501784197594887019e-03
1.561076980802277372e-02
-5.418195912182920126e-02
-1.638404739079188030e-02
1.013027564780997689e-02
2.176854450677522847e-03
-5.983467658462551970e-03
3.158262226936296799e-03
3.856087031088925587e-02
1.997632179033269686e-02
-8.976699874294429699e-03
-7.102857023714797234e-03
-1.211284641929810321e-02
-3.014240185942659855e-02
1.491020103229942148e-02
5.690013494828378982e-02
-3.241044528110235273e-02
1.451784316383251602e-02
3.521212220653563256e-03
2.990354436734882215e-02
3.028876228733018861e-03
4.675783626386792458e-02
2.671717567472907200e-04
-5.038434373021907775e-02
5.123767959760492860e-03
-2.462469186603925136e-02
1.859346769839604480e-02
-5.085136615123352771e-02
1.730258412880283578e-02
-3.226085073930465286e-02
-2.475743949418843931e-02
1.472237399146073336e-02
4.582418110433899433e-02
-5.763247892034588545e-03
-1.316371605345672754e-02
-3.322943745448454778e-03
2.991064454494249750e-02
-4.628801826435018779e-02
-5.959588624141806852e-03
1.956427007960945957e-02
8.092496726867414586e-03
7.874340033790979201e-03
2.796767902568865830e-02
2.396130426717792833e-03
3.473347661071916892e-02
-4.679800362007558931e-03
1.282241124963013137e-02
-8.637697484381059304e-03
2.893757090929655051e-02
-4.670769171779838580e-03
7.859462200667311979e-03
-8.629134960414407834e-03
-1.617983113884583326e-03
1.975569162301362217e-02
3.349921700788281720e-02
1.149517693918132577e-02
-4.161914768007315274e-02
-1.922536374932670017e-02
-1.813487657165918643e-02
3.191205855734999958e-02
-1.192968132987892380e-02
-9.159461469808838352e-03
1.183620719764024928e-02
-5.579555954842626772e-03
6.109165311772598791e-03
1.268444577475913741e-03
-3.296656620955073190e-03
-1.507027817938517457e-02
-2.756584581359625488e-02
-4.936154864258541358e-02
-1.176727285755691459e-04
-1.859667333284051663e-02
1.795101793015904668e-02
2.351019625919084297e-02
2.727449505511025593e-02
-5.000773257067019605e-03
7.733321118292637436e-03
1.499459529106225188e-02
1.733960653286131803e-02
-3.926267856387400008e-03
-3.283716069415692357e-02
-2.874712366382123070e-04
1.119032119844585310e-02
2.223831108377661778e-02
3.226384819715637925e-02
2.855593510918524088e-03
-6.494782003423513368e-03
1.373586296027184787e-02
-4.113589144321902480e-02
-1.561197018126150166e-02
-4.639818596370071102e-02
5.412574579624704861e-03
2.166758802733604466e-02
-1.053662146321028559e-02
-9.795241229114216852e-03
3.343008284143562936e-02
4.519379561931220757e-03
1.049642498412503740e-02
6.439034322096050950e-03
-3.429103669152872708e-02
-2.957673391006024072e-03
-2.676367488111326687e-02
6.425491001040503636e-02
-3.826668787264343036e-02
-2.208411552725771110e-02
7.065203631405194556e-03
-1.947346108253105931e-02
-2.153719787515474132e-02
-2.668911565095781133e-02
-1.748252980569234630e-02
-6.021450646680451962e-02
2.675516219576790436e-02
2.554801484724892116e-02
-2.871449651606809358e-02
-1.088697261550734862e-03
8.087675486430497343e-03
2.839684937650675117e-02
2.170384702178116548e-02
-3.017760355724727686e-02
4.304514979343173481e-02
2.306351608329186825e-03
-7.610868451997590415e-04
3.277961795217401719e-02
2.070229789021807085e-02
-6.058061283685938457e-03
-2.276243451274823342e-03
-1.601716792512299786e-02
3.208188791218464370e-02
-1.762104425503116176e-02
1.157125204544875302e-02
3.805402574483122274e-02
2.193687615529308146e-02
5.794222469432629835e-03
-2.874019132075694011e-02
4.312243920702411165e-02
2.327514491212690981e-02
-1.587953423107775139e-02
4.696270949698466007e-02
2.142165143242088024e-02
5.016511551381400841e-02
6.140201826600038930e-03
2.061706582505006425e-03
-3.285320010261367813e-04
-4.569210177979062676e-02
4.189976298371030777e-02
-3.927129050904391155e-02
-2.352697125887225071e-03
5.917822041642398223e-02
1.406244746778535608e-02
3.163532093552283257e-03
4.380201570852321202e-02
-2.420292247305853503e-02
6.613796149796916102e-03
-1.519443235382079462e-02
-2.970866654639718954e-02
-1.110013246258912539e-02
8.252492746645833863e-03
-1.623878027760302170e-02
9.278095930416238937e-03
8.213541836508582439e-03
-3.764609467419011146e-02
-2.857291039847815886e-04
1.327681860475518442e-02
-1.643255037909868536e-03
1.447060608648873502e-02
-2.031279298673285480e-02
1.160198086051892133e-02
-4.492431356012147048e-02
-1.269408439018743402e-02
-2.346568724481245746e-02
-2.603484723414901253e-02
1.571993433438569066e-02
-2.523549678722142309e-02
2.315969738327890159e-02
-4.742873566475758543e-03
2.588679750410536815e-02
-1.237311606028169628e-02
3.727027754360750372e-02
-2.454204053177641912e-02
-4.218332701913510806e-03
1.682060481229743013e-02
-6.107227537691995757e-03
1.037457032150912277e-02
-2.846015744644282697e-02
4.393115841910524844e-02
1.253650817160832653e-02
5.298943990734628767e-02
-2.837896754115973308e-02
3.388673323302788393e-02
-3.349303207100429169e-02
-8.604388986462875935e-03
1.435348615979798598e-02
1.504580063585273485e-02
-2.846382330682832845e-03
-3.550479381483730851e-02
-1.998337741671280671e-02
1.088734328275197359e-02
2.239860577495738844e-02
1.335583758560182459e-02
-4.211552953503466812e-02
-8.250876319385074681e-03
4.197873824078875160e-02
-1.310899437463289643e-02
3.909460607382189007e-02
-3.155683940124473508e-02
-1.554087953127226626e-02
-2.036808708570947077e-02
-3.028125259135868927e-02
6.058477627277868149e-02
-1.188690854050033011e-02
-4.758191709246660517e-02
-2.797141086661818210e-02
-2.261517148288542250e-02
4.828757049988657781e-04
1.783255247009260525e-02
-1.682431297680304916e-02
-2.843288360276547896e-02
2.501448667162281536e-02
-2.120175624932511826e-02
-1.605373518530419513e-02
-6.993792555025243191e-03
1.997386164536323061e-02
5.412388973581933787e-04
-7.773466430079892416e-04
-1.520453759709487328e-03
-4.392355471315737697e-02
3.321372558781066076e-02
-4.597339290287055444e-03
1.376464051783270019e-02
1.002550233718637641e-02
-1.485187567751554069e-02
-6.805095793795923678e-03
1.037697519246710658e-02
2.164246591134470071e-02
3.151473318161982558e-03
1.269150408747832422e-02
2.471151100784057392e-02
3.610025981554541852e-02
-3.164396141116378181e-02
2.304721930353428178e-02
4.286246724689116161e-02
-6.624133312457904099e-03
1.132000107778687210e-02
-7.339544899577402732e-04
3.724049419297619304e-03
-3.089885035585480944e-02
1.540952288821875391e-02
-1.081470758691031875e-02
1.180385627935302481e-02
-1.042986215995793907e-02
2.977822377524200030e-03
3.623232703077395450e-03
1.152280552161862558e-02
-6.700248699338912746e-04
1.525882116639135783e-02
9.537708621850216062e-03
1.078310418363113109e-02
2.263681521530891763e-02
3.685094394590980593e-02
-1.370706588291384018e-02
1.023490566410894913e-03
-3.225299761996028303e-02
2.264451160000480190e-02
5.526472062765587371e-04
-2.110112473768920287e-03
-1.226053291337178552e-02
-1.726003230029335075e-02
-7.481283454886938911e-03
2.444278881827898972e-02
3.166842820472912101e-02
-4.139934801050922097e-02
1.656555196642560054e-02
-1.018035246630326525e-02
2.140917857820625811e-02
1.461298875769386461e-02
7.979576361313710231e-03
1.218084931499468018e-02
2.222386136981318802e-02
-9.576090544912249647e-03
-3.034134092949435091e-02
7.957853264157729520e-03
-1.062305879691581925e-02
-2.512375266950374331e-02
-5.029525602676670690e-03
-2.202304011380554205e-02
3.630281834710778754e-02
-2.890198715949373210e-03
3.409844182731242707e-02
2.065602810591514460e-02
2.920557507559704349e-02
-3.945350071695741256e-02
-2.164785794566574662e-03
-5.994936237490127145e-04
5.681392026846758710e-03
-2.818144073657566362e-02
-8.237546122747312419e-03
6.621182026801487874e-02
1.919733554358784081e-02
-4.478296064717802831e-03
4.583028012612535423e-02
2.114876144480227343e-02
-2.974655672342111506e-02
8.254121715255994737e-04
1.171829991021199963e-04
-3.050985346331567052e-02
1.974160000178675628e-02
3.305454725038749902e-02
2.259612756796045702e-02
-1.532459911899170229e-03
9.759783030392648641e-04
3.532345102743022092e-03
-2.324023751670757643e-02
-9.617631762688830244e-03
5.076987816497494435e-03
6.540619164588652723e-03
5.888856396508808030e-03
4.633400099894903305e-03
1.456786276872728755e-02
1.440067223347923052e-02
-1.650952064324782281e-02
7.029959445712308241e-02
1.789035981355346222e-02
-1.204377660840277430e-03
6.510781208234503459e-02
1.687741924669961327e-02
5.235811415645319489e-02
4.315976586376847265e-03
3.007651573781940438e-03
-4.132647642587989473e-02
-2.049050672778036930e-02
7.746876544144152676e-04
-1.478173683241747020e-02
-1.924112513148907092e-02
-1.428924697686995669e-02
1.674285429650015922e-02
-4.902064735215327929e-02
2.880589273065630937e-02
-1.053893084576163972e-02
3.021367083317130775e-02
8.278447829396871904e-03
-1.215769419783801174e-02
-3.679180348332682787e-02
5.633950431848091557e-03
-4.003260406653864206e-02
2.356196392985226290e-02
4.707695659581823816e-02
-3.642072400458313403e-02
-4.488316763671786058e-02
-2.697663122910206462e-02
-1.539343809538175518e-02
-1.618983399733309528e-02
3.237809389601944369e-03
3.352695494280065469e-02
9.770645529058159806e-03
-5.716377430082662109e-03
6.605703728818174310e-03
-2.444412008945814549e-02
3.739139219143158832e-02
-3.418221192910364699e-03
2.873479835725745862e-02
4.832471082428897551e-03
2.239622451669420755e-02
-2.850356916410333799e-02
-1.515817962856472537e-02
-2.398099465576747011e-02
3.252169940181927343e-02
-2.742186068958995734e-02
-5.359116634363464415e-02
-1.188214495625808907e-02
6.067962664405967405e-03
2.029879463634972833e-02
-3.899233530951839305e-02
-1.822169199416923515e-03
-5.232410805424161232e-03
-1.904953727248384285e-02
-3.360398078270634969e-02
4.850555891116427494e-03
4.056426335160538688e-02
3.598382595610135487e-02
3.055060600318271202e-02
-2.295959576113972347e-02
2.363337536032178790e-03
-1.805616656940065706e-02
-3.799190571485127049e-03
1.691491343677526196e-02
-2.832845684762633903e-02
-1.444641117965519278e-03
-2.865239067994915234e-02
-6.928749290374253827e-03
-7.577902760580447657e-03
-4.010645164473026353e-02
-1.337451137673134963e-03
2.331955990788741120e-02
1.904492207681864405e-02
-2.516081828811703863e-02
1.369030830998453976e-02
5.451305974868712184e-02
-4.214283360871554085e-02
5.748711012109483653e-02
1.873693905529229611e-02
-4.393286329933666912e-03
5.972185694292248687e-02
1.121626988036150512e-02
-1.355686627281203370e-03
-5.299132956533562228e-03
-1.485442576602771791e-02
-1.473982115832041598e-02
-1.122151916738018534e-02
-7.442040009092777339e-03
3.811851230008847253e-03
-9.544184224973712230e-03
-5.802562941701975771e-03
5.458078381319250152e-04
1.029479508503943277e-02
1.064428188940148151e-02
3.395221204036693707e-03
6.133336758746673646e-03
1.994270038006999268e-03
3.409525837932461667e-02
1.246692972621963463e-02
1.603573593685796161e-02
1.652255430809416656e-02
2.121850196778591029e-03
-2.715602804187882552e-02
4.423416749083816137e-03
-2.434332095290834067e-02
-1.392897032268495400e-02
3.652770359405231593e-02
-2.894902237807260928e-02
-7.070733470295630617e-03
9.643699068506166386e-03
-9.912772961477992958e-03
1.005218311404510248e-02
-9.590588351460037006e-03
-9.323433170261824499e-03
4.203715092997570985e-02
2.281487887452877689e-03
-2.322913412188942067e-02
-2.977143240933725465e-03
-3.057963179065828138e-02
1.180413105168508572e-02
6.780379560817849198e-03
-3.200971391703245732e-03
-3.867315667084712111e-02
1.270006539358948085e-03
1.406840283945127307e-02
4.830710223974474943e-02
4.085800709101969352e-02
-6.787283128384139115e-03
-2.564336911039020658e-03
1.575621981789499318e-02
-2.906042148973215708e-02
2.519629310767697999e-02
1.114716668832819828e-02
-9.976572111170173285e-03
1.890384173377378241e-02
1.757978474149134510e-02
-2.599841298053628263e-02
-4.539062930396677020e-02
-2.442492092304136483e-02
-1.072942229627216540e-02
3.732897908288321069e-03
2.434903301806292178e-02
-1.122260920278585726e-02
-1.327130729597286035e-02
2.306844601133922409e-02
5.035960528710084309e-03
-1.434714980798993539e-02
-2.029782404972329483e-03
1.359120481148665648e-02
2.373861539588416596e-03
-3.293187126009226428e-03
-1.348384667554010331e-03
3.863327825996690917e-02
1.196299778029334161e-02
-1.162530185584331049e-02
-5.812386364659184908e-03
-4.587328691779098827e-02
2.351090875789915366e-02
6.708572823398460672e-02
-2.743847412233195449e-02
9.743405039530441542e-03
2.725244601515989032e-02
1.728377726839597922e-02
-4.184558969244294574e-02
2.935472880718615132e-02
8.681776699521788140e-03
-3.989454198695891254e-03
-1.771774450060706330e-02
1.582046803969876583e-02
-1.858362351003085486e-02
-1.496744352886237271e-02
-7.710736994493437406e-03
4.144808771457649671e-02
1.069581329921239117e-02
-6.114465008337873625e-02
1.445955862829026613e-02
5.560873164181959205e-02
-5.117202933839731620e-03
3.338865545396592360e-02
2.610086656294728982e-02
1.157528015040237401e-04
4.110197573313163072e-02
-1.951517965780926638e-03
-4.148890820075028241e-02
1.213293398357886445e-02
2.343792300136453288e-02
1.702320384476452633e-03
-7.688057030145773775e-03
1.830691604566270919e-02
2.025532374330929475e-02
-2.495359939608081043e-02
2.002083145870480960e-02
-4.257651386500026225e-02
2.909099579315490430e-02
3.380984818083335869e-02
-4.026219672296155877e-02
1.416852492393113130e-02
-7.114986433886623038e-03
1.697865877093156228e-02
5.416891591505580694e-02
-2.709318693513839294e-04
-4.215495703620140977e-03
-1.780564445151270768e-03
3.682021383524824304e-02
-2.736995285683493234e-02
8.289396344759711321e-03
-2.071137747698667195e-02
2.207575109648879028e-02
-3.724347365180942265e-04
1.778591845450342573e-02
2.976186613456049956e-02
1.076369501902145476e-02
1.057035724405662631e-03
-1.563833799682163087e-02
3.135171690330629951e-02
-2.414547819085356706e-02
1.885797500130851376e-04
2.540547452526324343e-02
-7.243280741241089719e-03
-9.754414222794520126e-03
3.542538769548099487e-02
4.300093054582472540e-02
4.782220484957218354e-02
3.030253753531682911e-03
-1.151766532524061727e-02
-3.360053837150071918e-03
-2.379968144450702455e-02
1.231731006238185634e-02
-2.673285379255092506e-02
-3.245294823240046228e-02
4.509935969718692136e-03
-7.319645800566989061e-03
1.069626069868288842e-02
-6.081081301692162037e-03
-2.054047149509656556e-02
1.361562718963471412e-02
2.434109398910402704e-04
-4.191651574269579517e-02
1.937291867706731480e-02
1.050871684606403782e-02
9.004579272795423372e-04
-6.750763684767627053e-03
5.170230907684352645e-03
2.243341905394179159e-02
-1.005458422101776668e-02
-5.463123241380777630e-03
5.035242545623830508e-03
1.098264809087829731e-02
-1.713536466131085692e-02
1.369080863178413678e-03
-5.777527052872670835e-03
1.437258498120181673e-02
-4.890610021000808133e-02
-4.749189820395758460e-02
1.248130809734480928e-02
-1.244572803556915318e-02
-1.197792592188550928e-02
1.556585123732192114e-03
2.488347732536909385e-02
-2.870187620798090797e-02
-6.956679087019353863e-03
6.029789071707394171e-03
1.753935072886443972e-02
-6.955396121646749939e-03
8.471594669284010851e-03
1.740882478019443319e-02
-3.432902795711625932e-02
-1.981357249555151800e-02
1.071519455568101069e-02
4.008860440996531160e-02
-1.281200940511083991e-02
-4.748474656699996910e-02
4.712541724740301222e-06
-4.740854850484384903e-02
-9.454467221521500181e-03
4.436973744181917090e-02
-1.814952254071079338e-02
2.705692201280457138e-03
1.335452351101519552e-02
4.166168121068149904e-03
3.514283648406162086e-02
-1.314819413449685483e-02
4.806479176822221061e-02
-6.076905114709969108e-02
-2.795983879595852553e-02
-1.381881265820104725e-02
-9.535237620876635053e-03
-1.253080159619298847e-02
-3.924789812865522171e-02
-1.942186421815742664e-02
-5.621588551116102686e-03
1.911150428050480479e-02
-1.218085231062165930e-02
3.213337040108835228e-03
-2.603010149662211836e-02
1.482539257005405188e-03
4.125630255702833482e-02
-2.688910102402467233e-03
-6.068800228336446168e-03
2.338934916173478901e-02
1.837856832966265966e-02
-1.100696885283464731e-02
-4.723205751457907470e-02
-1.577111019412703180e-02
-1.150696930923344671e-02
1.719660538415818118e-02
2.572690863350604595e-02
-1.206368494904977613e-02
4.275267030655990202e-02
8.690600058583851026e-03
2.653770624163314523e-02
-1.430235463528658699e-02
2.164342273523877161e-02
-6.946698995070339777e-02
1.814317461572822685e-02
4.395534122463960747e-02
1.688234688287560889e-02
-3.610380686273602455e-03
-5.837058540035353071e-02
1.944266039105059084e-03
-3.233149988129222635e-02
-4.728014905591829825e-03
-1.629954873946564547e-02
8.181455916191397943e-04
1.674710110443800373e-02
3.606489518344466183e-02
1.317704618882724332e-02
-8.087524883353534866e-03
4.980451122637167237e-03
-5.079811189724978138e-02
4.248927483713593745e-02
1.869209938075102120e-02
6.776712776820016573e-04
-6.577484100514285024e-03
-4.603454990496469446e-02
-2.827676802991709037e-03
1.297890864127563409e-02
-2.289420168367703110e-02
-2.814275316277442540e-02
-2.207574351550151831e-02
1.551354985384532058e-02
-2.314389226032806217e-03
2.869709150509926893e-02
2.751870954377069571e-03
-2.231619444976432401e-02
2.756997707934139008e-02
-1.733984047203994405e-02
-3.111096665597344602e-02
1.677433456798064007e-02
4.251470476582511551e-03
-1.991252367764205153e-02
1.366748112120000011e-03
-3.816613501122228386e-02
-1.226486103573886863e-02
-2.740472579340435047e-02
5.571097018521383760e-03
-2.038782994396445489e-02
2.015872533576838765e-02
1.289172154563326608e-02
2.886202235372865160e-02
3.283076196982499112e-02
3.300036449470728547e-03
-4.835472909345842063e-03
1.582989970952408676e-02
1.872343307617512290e-02
-1.673256052665778384e-02
-1.567800228308177668e-02
3.801312897541087032e-02
-2.060576541231914222e-02
1.787047761063807402e-02
6.623468899300499063e-03
3.734201847158780813e-02
-6.556569739862461166e-03
9.304510362564985190e-03
1.299767752505058983e-03
-1.436493377979897526e-02
1.726735875403878975e-02
-1.054093586873161743e-02
-1.020372914183608447e-02
6.899481999852510872e-02
-1.113275619279271468e-02
-5.292005308077812886e-02
3.167298479378727934e-03
-3.773691577820975553e-03
1.360405851500324018e-02
4.964544992447080668e-03
-1.129100884331966058e-02
-1.967041978567998436e-02
-1.833589208957280003e-02
2.132861902908861351e-02
2.765622766513176414e-02
-3.657019334517789405e-02
3.353948765250016392e-03
1.031688311416622747e-03
3.427578300583477428e-02
2.435595832008025097e-02
9.095337835969122264e-03
-1.359051194626427830e-02
-3.152487916228577380e-02
-6.651285708143686755e-03
-1.296746587980589747e-02
9.504154579917168874e-03
4.729810616041272772e-03
-1.896372677769652890e-02
-1.495662635879957229e-02
1.571014135322205962e-02
9.921760964125857230e-03
1.850569595405646139e-02
-2.408873666084376808e-02
-1.043995659389522317e-02
-1.970230075468884859e-02
-3.680884801333086237e-02
2.752590383445149835e-02
-8.657927647803308549e-03
1.698500168721699946e-03
1.580041351450742898e-02
-1.242722003048675646e-02
1.825948444795428768e-02
1.830639053380930109e-02
-1.962681272744246086e-02
-1.651737105460566665e-02
-4.460489023430349448e-02
-7.426754421328431166e-03
-2.974624040933953467e-02
1.963594598861116008e-02
-2.179973525876685234e-02
-3.392088787608105865e-02
-3.784650924502191895e-03
-2.954555696144119115e-02
2.016872911520058501e-02
3.703728024239421462e-02
-3.788151823872947660e-02
9.891806793339620943e-03
1.852962088411761257e-02
3.694745227124521941e-02
1.789318996755194166e-02
4.545998080318139345e-02
1.910496815865995665e-02
-6.194976167822712800e-03
-3.489466163330746939e-02
-2.141732980726330365e-02
-1.942228699178730200e-02
1.856323014719650499e-02
3.779157438676172820e-02
1.248261156103017654e-02
5.358044148153395109e-03
-2.224137429425860138e-02
4.921914329569251206e-02
-7.284492756679284385e-03
-3.675057711209310518e-02
-4.580125569593813256e-02
3.375987748837796371e-02
-5.765025117373660801e-02
2.548387182304653192e-02
7.551771186064578766e-04
-1.791827602284305765e-02
2.301805415775182162e-03
2.898489177159768813e-04
1.461236905260598906e-02
-2.035730834164524786e-02
-2.152456069901276942e-02
-3.172483067440168714e-03
-1.823123607199495649e-02
1.784115769252854825e-02
-5.221479251256160199e-03
-3.588667158079535818e-02
2.883286821898713506e-02
3.774209712338690362e-03
-1.373929450680546303e-02
2.344770399668385033e-02
1.723335238590962062e-02
-3.145310208857102913e-02
-3.589114253026697704e-02
1.716277148941522390e-02
1.894318186983454414e-03
3.028223924562232355e-03
-3.208826959473515261e-02
3.878612103145456791e-02
-1.756670919876158338e-02
2.777520655831734048e-02
3.148133129394866531e-02
2.035480154337507286e-02
-4.490006821377738599e-02
-9.660462729558968661e-03
6.396272778455004172e-03
4.110252928206331591e-02
-6.239014119982847200e-04
-5.968725527800348291e-02
5.464710126853757066e-02
-2.574074932672260410e-02
-6.996205488284772123e-03
-1.141521568714455072e-02
-2.804719334284056301e-02
-6.010115048415680394e-02
1.983257969397206333e-02
3.712105148296221489e-03
3.324060504254843060e-04
-9.503131441787344286e-03
4.795670639404753244e-03
-9.342324064839429773e-03
-1.531211380242354127e-02
1.360934884500871779e-02
2.126423438303482599e-02
1.475689834996323641e-02
3.128212223473145204e-02
-6.566133142528061441e-03
-9.169558457292449963e-03
3.836233012081120483e-03
2.710081562827800980e-02
2.506278095058952701e-02
1.782406258840690469e-02
3.622344638926361794e-04
1.427007824090312064e-02
1.221786407993442729e-02
-3.295727730556768237e-02
-2.339227671643402673e-02
4.848086952341114537e-03
-2.139940526032312398e-02
1.752939720033219045e-03
8.295961429733107739e-03
-2.007626188541239073e-02
2.139002618564350006e-02
8.622597252025519451e-03
-1.648424207818584980e-02
-5.893114035422738345e-02
-3.380115554039254521e-03
-8.165595724983196191e-03
-2.462011154715755545e-02
1.521824674698365326e-02
3.756397853181005306e-03
2.891194842131141265e-02
2.062744899438432103e-02
-6.878649862160583078e-03
3.942430447476272248e-02
6.460808645088608748e-02
1.817586739738169879e-02
-1.316089264860493581e-02
2.249349771408749692e-03
1.740630810662328670e-03
2.245654775477774409e-02
5.044673379013005611e-04
-1.509082718375765429e-02
6.155342350006730474e-03
-5.304989228809936681e-03
-4.832198512701722098e-02
-3.124649025939168698e-02
-2.049379403935379027e-02
1.179366769217396992e-02
-3.729897265560131597e-02
1.378455689097205297e-02
-3.352886197591046515e-04
-1.886290502377532124e-02
-4.152520676854565967e-02
6.655517899512721804e-03
-1.313841726786756439e-02
2.820562577267381188e-02
-2.102242400543073795e-03
-2.118833552475854129e-02
-8.977084501323471860e-04
1.484632297639350458e-02
2.496998869904604179e-02
-1.885927225537909271e-02
-1.890536207267724811e-02
1.606464046938549384e-02
4.977305663450886687e-03
3.247605796331803213e-03
5.821631958274085111e-02
-4.312953644878478321e-03
-3.041785660138025382e-03
2.000477346074494220e-02
2.006994513505824460e-02
6.318926387720525057e-04
-1.048506284581099575e-02
-3.521054945386024697e-03
-5.198518451026546902e-03
2.495872960007025632e-02
4.713444793467788663e-03
4.162944235298882828e-02
5.430004711422290430e-03
2.459506067205012581e-02
-2.783577766631710124e-02
3.269889034977027653e-02
7.685262804776284888e-04
-2.050533760987416701e-02
3.855266876603022797e-03
-2.042872080604528004e-02
5.474445531810089721e-02
7.212668730711450753e-03
3.550115415130042362e-02
-1.984927110661329971e-02
-2.519941980331790506e-03
2.117033821131713775e-02
-7.516182529784139026e-03
-9.287196904583639931e-03
-2.618392973489595127e-02
1.218633658851711946e-02
3.098822450202104797e-02
2.049083971726290213e-02
9.848206506078431739e-04
-2.389414743771080263e-02
-2.543279224732629407e-02
-7.131165761849634667e-03
2.832759108637459070e-02
3.222315140196112433e-03
-2.250981926165970468e-02
6.894412077279997875e-04
3.171007058957004549e-02
-2.575080182329953296e-02
8.596483801296418356e-03
-4.257186434357633671e-03
-5.187546143128989908e-03
-3.202340564137179380e-02
-6.151591859272693454e-03
-3.105428879249013882e-02
-1.593204412510362822e-02
-8.860500113929158095e-03
-2.159332579703231864e-02
-8.413600497540179440e-03
1.104209209569871099e-02
4.773260444288656736e-03
-2.479704032981161141e-02
-2.692035697166926880e-02
-2.029303589917288986e-02
-9.702387189549022128e-03
-8.670949820054204074e-03
6.332429591239254699e-04
3.377011451292870770e-03
-5.369263706255057028e-03
-1.079272737306802114e-02
-4.490863952128485576e-02
-5.973495175444901856e-02
1.896821758103673511e-02
-5.891669445073682843e-02
-3.082525102839489203e-02
-9.856460990806049233e-03
-1.214681575411388249e-03
-4.702039970051041795e-02
-2.639766611530916171e-02
4.711296548894206709e-02
-3.765929560003439952e-02
-7.638050188617601316e-04
-1.023133938413687410e-02
-1.833800878425692962e-02
-2.248917723006157998e-02
-1.474556823800011410e-03
-2.037152381578170510e-02
-9.257431752541473574e-03
1.922698237905172067e-02
-7.788517614365512466e-03
-9.242216997429823777e-03
1.222003217536785438e-02
1.667575331088605103e-02
-5.056834514370374921e-03
1.610655521506036691e-02
-2.809781950800403771e-02
1.695333185883750662e-02
1.524776100911419581e-02
2.024704200437731777e-02
-2.958336429345913635e-02
3.607966375243428121e-03
1.859170850080980181e-02
2.156148255739818650e-02
2.586127699600912488e-02
-3.567236058610832872e-02
-4.269117867388838583e-02
-3.101656998311955876e-02
-1.869394364719664326e-05
1.020299462137381173e-02
-4.192690691246789281e-02
-2.333187136194330574e-02
4.470654699112128899e-02
-1.923924633177556687e-02
7.498751093894596639e-03
1.825850997529381708e-02
-1.858024315098065829e-02
6.301615431039128690e-02
3.392738311803462914e-02
-1.012496883246532912e-02
-4.972253883724526285e-02
2.894972572581018186e-02
1.810506602816184044e-02
-2.519399958549374541e-02
4.300112029971697031e-02
3.525238629166650012e-02
4.371625590701836914e-03
3.898742471774180318e-02
-2.071621182619642204e-02
-7.076572321663599126e-03
3.009274029349962715e-02
-4.766533123855420939e-02
3.424390362104096780e-02
-9.832527958141174668e-03
7.217033538245492749e-03
7.697581244493374719e-02
-1.838547317006216514e-02
-2.228515527934277207e-02
-4.185487581242029742e-02
-8.741167478924744688e-03
2.247639728039030679e-05
-3.085299350258153758e-02
-1.638338026703154912e-02
-1.366523311232184686e-02
3.185782339748268431e-03
-2.702885099824585413e-02
2.631605318780187025e-02
-1.905114960804603699e-02
1.008655155715131556e-02
-2.333390502978886435e-02
-9.802037223546182856e-03
-1.788018914363615278e-02
1.065942895649238907e-02
1.302569699154003304e-03
-1.173870924913460005e-02
2.975205206956925072e-02
1.007828064970668798e-02
-2.178890575060023899e-02
5.175781186626400923e-03
-1.153953050183360385e-03
-8.503279558179818428e-04
9.078748768547747344e-03
2.209748591759191222e-03
4.009441870479629223e-03
1.609892407960403574e-02
3.450473385135662679e-02
-8.235276245043096632e-03
1.475171044880325445e-02
2.914677585275709387e-02
-1.426668930740579520e-03
4.205564799161286282e-02
2.190673674120574219e-02
-3.216708515841376625e-02
1.662609621353504374e-02
9.588945927815792705e-03
2.677305383258178628e-02
-1.973023731220470423e-02
-1.654701020829661348e-02
-2.943917480336907463e-02
1.917982323079672063e-02
9.833678440629527867e-03
2.282691106400857196e-03
2.417207865406171847e-03
1.672355939937045233e-02
-1.189184608535952432e-02
3.121917200779508132e-03
5.575124119948772147e-03
7.351454130469066428e-03
4.582045606193432125e-02
-6.800774089233264756e-03
-2.386548559962757641e-03
5.411288327332958257e-04
-1.781244328356320142e-02
-2.036065480294875843e-02
3.914436297686033073e-02
8.936854669205341467e-03
-2.973237938112908638e-02
-2.502785006815179056e-02
-1.049066064221322939e-02
-3.892289296184735237e-02
1.214085539490141440e-02
-1.244925007192030156e-02
-3.514407244825515364e-02
8.144155933697027824e-03
-2.038721335633663506e-02
1.124873337601530431e-02
-1.032020070420224152e-02
2.102111391096396845e-02
-7.617558416616050654e-03
-5.311289231091350510e-02
2.402600586314635606e-02
3.898726078388937630e-03
-2.566027306821989581e-02
-1.992532915624452630e-02
-7.913966349602974751e-03
3.015331720190270182e-02
2.658736220157797286e-02
4.230854922959014636e-02
1.248336349375465427e-02
2.276881355126239223e-02
3.697034699279050374e-02
2.007611188491629714e-02
-3.359902668096136254e-03
4.046706343886934815e-02
-2.740020259118013807e-02
-4.891826288387693660e-04
-4.056675394344914920e-02
-2.316563369519375470e-02
1.388811366831616857e-02
2.071284247241777718e-02
3.565538185244616128e-03
-1.289397069110646485e-02
-2.699720314314850433e-02
-2.978280749863349702e-02
8.194560654252789136e-03
-2.151201924026761164e-02
-1.512949173165416272e-02
-1.071676652886841344e-02
-1.358447915816371823e-02
2.898307640226152615e-03
4.427063233902890638e-02
6.800062438386616885e-03
-3.748708862499430111e-02
3.265624076350828828e-03
8.800450981912242079e-03
-1.384095997400790722e-02
2.051116640895900983e-02
2.544094695898692013e-02
-2.012657220041419101e-02
-4.862341158734648748e-03
-3.007103122027242337e-02
8.296625475980196410e-03
-2.433345467423483552e-03
-2.176926667014426886e-02
-1.730822723421415049e-02
-1.279609525168993924e-03
-1.341954224795040111e-02
-3.309016865479565833e-02
1.323134112348577952e-02
4.265504198292887489e-02
2.314471331446947555e-02
-3.387963144840965522e-03
-3.308185462834197649e-02
2.079529469532767280e-02
-2.889670580575029110e-02
-9.264459781547508196e-03
-9.947814987379528101e-03
-2.616591507142354556e-02
-1.169988531355226243e-02
3.581979174982846681e-02
7.402479253279251742e-03
3.653038936414931132e-02
-3.319170695555287431e-02
5.550319338934427138e-03
4.887018326151855874e-04
2.973969197650195434e-02
3.542578944910936001e-02
1.157570807812468953e-02
-3.854332732445331193e-03
1.944277027327440122e-02
-2.301495365684725486e-02
-7.456588785134673526e-03
6.203924639922340578e-04
7.341332863267697670e-03
1.150400604496797270e-02
-8.603275937891266892e-03
2.855881145009946543e-03
3.398159434964239528e-02
3.302209462993573735e-02
-1.372250802293203432e-02
2.719256405526413595e-02
2.316975010945518127e-03
-1.102482324100634639e-02
5.366971777544086303e-03
-2.674367901354681235e-02
-2.781491236822038540e-02
1.272561456983604261e-02
8.563896175333471361e-03
-1.059344908564668897e-02
2.343046266660181454e-02
1.003871187492658482e-02
2.453349856363025439e-02
-6.761901796708438828e-02
-2.055863886834079918e-02
5.461573044200864271e-03
1.925726869368769509e-02
-3.234785299878275427e-02
-4.117347346313728756e-02
1.127589454825619723e-02
-2.460467698655059189e-03
1.099812291661394700e-02
6.431052632964187610e-03
6.381938804495067286e-02
-2.979850294633441810e-02
-1.431969275301688514e-02
-2.216647512758482264e-02
2.881073946854626963e-02
3.014133867880065820e-02
-2.972083871792201293e-02
-2.483489643977293115e-03
-1.831643983851587512e-02
-2.632342202221073929e-02
-5.278884650857087329e-02
-2.948135448328100070e-03
-2.464435889720415634e-02
4.299376125505108975e-02
-2.972207769869860197e-02
-2.942386179666880985e-02
8.808909169810110601e-03
-5.205388667161084219e-03
5.508824815669736280e-02
-1.165925933309302186e-02
1.970980046482764467e-02
1.529443098161423382e-02
3.571900830127484883e-02
-3.229106243815937916e-02
2.824612502597701261e-02
1.594626328992819475e-02
2.530499736095732227e-02
6.804651777943939404e-03
1.718166221859487169e-02
-3.712510696454093123e-02
3.544189063010431268e-02
1.020586329657417052e-02
-1.280885725386670185e-02
6.275148476312636500e-05
-4.554415834446860593e-03
6.756901356779230344e-03
9.080248659607003531e-03
-1.128695328666959839e-02
-3.598284412520109422e-03
-3.515991128757103845e-02
-6.718947690536745260e-03
-1.318898456778823738e-02
1.834767220175608643e-02
1.494009849776056428e-02
-1.790160881885659999e-02
3.400506583516998147e-04
-8.700165191286954314e-03
6.028404358996685038e-03
2.521420553661517933e-02
2.412652340379094901e-02
4.342599746977806457e-02
7.764317855035656607e-03
6.905701880576381110e-03
-1.025223622510780031e-04
-3.325790779176671097e-02
3.079365933003615219e-02
1.174947136471354327e-02
-2.107386173923120679e-02
-1.914575528332607135e-02
-3.038945779388663171e-02
-1.395505088501641962e-02
1.813910507315708714e-02
-7.879213217990494941e-03
-2.875662105881166344e-02
-1.691377876934066840e-02
-9.782714395729757637e-03
-1.032950535885062901e-02
9.629850039700240186e-03
8.936535202662108240e-03
9.100650741701837160e-03
-7.062947282231278254e-03
-1.727943997167763479e-02
6.077503707460654887e-03
-5.883118341701580774e-03
3.295918191399632713e-02
-2.016306971720626534e-02
-3.634918050251053755e-03
2.618581754389317715e-02
-1.181566806353516810e-02
-1.177446564744267198e-02
1.210659913731136758e-03
-5.327127172940726921e-03
1.021695059636246704e-02
4.203328813596207691e-02
1.382973144950922113e-02
-4.294662272823474014e-02
1.105191493945612523e-02
2.964798915054805278e-02
6.341567468602500764e-03
-1.606844999464901100e-02
2.012822443479526241e-02
7.870796874667070758e-03
-2.812372731345590474e-02
3.305022505229828628e-02
1.904137099110504369e-02
-1.089992474662824541e-02
-2.177529172690531936e-02
1.173062227443564393e-02
-3.138459240797399508e-03
-2.274923411525622483e-02
1.431231104891898115e-02
1.937772842338231910e-02
2.509323904011377324e-02
5.100531621700138581e-03
-6.240818613354938427e-03
-1.544112447668897223e-03
1.840191376450735911e-02
-1.391547948954990031e-02
2.168234931276305857e-02
1.622722026250342925e-02
-3.289273807508653891e-02
-2.432166145094880050e-02
3.589332587686424464e-02
3.454374554209802581e-04
-1.343530671259193614e-02
1.600255887810704894e-02
1.302088242392746703e-02
-2.543054357709708204e-04
1.006912777232993501e-02
-2.222904965455549040e-02
1.019495452861063182e-02
1.722387858110450282e-02
1.220768949086983510e-02
4.038595644825134640e-02
4.562840456306307274e-02
-3.402751944813164203e-02
1.499714447694948036e-02
4.984724527204382333e-02
-9.905058571110262819e-03
-2.024849742972915229e-02
-1.989609433464253549e-02
1.485718705946825584e-02
-1.692226034292643871e-02
9.695741985685159270e-03
1.334392175683127811e-02
4.160055731314422391e-03
7.941688890802097583e-03
6.871523049319929258e-03
-1.584066975942389349e-02
-6.546341148440214773e-03
3.726961125598391919e-03
-3.069746000579340328e-02
2.765595518191270655e-02
-3.173060919476698456e-03
-5.698476340521024634e-03
2.289340518507157821e-02
2.083347633575577049e-02
1.094317972076340635e-02
-1.289409856967969371e-02
3.097088081901898382e-02
-5.286432039692118973e-02
-3.894213584621841057e-02
8.307598176539957371e-03
-1.361314484769692891e-02
1.474242672092487653e-02
-1.674897815104840889e-03
-1.863539249924218641e-02
-3.268548645352843673e-02
-8.364596462462882409e-03
1.719116180019285636e-02
2.435353102340314171e-02
-1.201747508326393363e-02
-3.278915467912108667e-03
-1.197444764504864562e-02
-4.889033471176110375e-03
8.915310453032806439e-04
-5.822533001900023070e-03
-3.728230628263413948e-02
9.726506139702080847e-03
-2.074748552796350579e-02
-1.746721430269996406e-02
2.981810757790200050e-02
1.686105960938662912e-02
-5.427659047289208616e-02
-2.594756070132503770e-02
-1.952182758201220086e-02
3.072590039779992191e-02
5.495937247832355550e-03
-6.911288586413684779e-03
1.304157030643749229e-02
2.153631818631039294e-02
6.072021115154809662e-02
-2.448533626694807813e-02
9.152490162822407571e-03
3.288823687403927970e-02
3.784286705165917832e-03
-2.798591890714104830e-02
5.049940639348933502e-02
-1.694727099003673007e-02
-3.074846752466876137e-02
-8.689404247237433182e-03
1.643670207849912482e-02
-5.327411961538961946e-03
-7.387090972932858213e-03
-1.841452820740752463e-02
1.698403968780043058e-02
1.615426868823359799e-02
2.663111826480613065e-02
3.312442616416427094e-02
-2.389303116051659168e-02
4.546752648932633582e-03
3.880273412449975270e-03
-1.018060649512145428e-02
4.375536277520962469e-02
2.016650436506616916e-03
-2.869983839497385666e-03
1.984671476004686366e-02
-2.821615071295086128e-03
-1.300817067957517510e-02
-4.347029811798068522e-03
-1.257168773726205415e-03
2.012607069758349035e-02
1.354633999689181315e-02
-1.924002553973766516e-02
-4.145014528798936920e-02
2.064516786911594487e-02
-2.607147026967040343e-02
-2.283545539503977623e-02
1.917404539502368110e-02
-1.899356636753082861e-02
-8.723621155620911102e-03
4.166562512806902367e-03
2.923928665614751801e-02
3.312525575541677703e-02
1.824387287043787234e-02
1.737818934089721198e-02
3.867852157071774606e-03
-3.431613723364319531e-04
-4.597922828344763041e-02
3.164223394790108973e-02
2.151804590726427713e-02
-1.195947899974486063e-02
2.375125785498682571e-02
2.420793619282841577e-02
-2.103381460951034634e-02
-1.527916337358343167e-02
-2.326460383262641748e-02
4.750773051621083294e-04
-1.675302655698150331e-02
5.372917894827889361e-03
-1.404717809952022237e-02
-7.626512413430733446e-03
2.624130407111060007e-02
-3.564173618590935760e-03
1.074555360251809415e-02
3.500726947421801179e-03
1.098064134034420656e-03
5.712760144705705118e-02
5.142429456884704993e-04
-1.947011194501840209e-02
2.745482224434146051e-02
-1.224567989836450321e-02
2.038363181141993399e-03
2.470059890039627906e-02
-2.811573870901157984e-02
-7.087331507396139527e-03
-4.610322359734308345e-03
-8.601257842677203364e-03
1.569922149682610388e-02
3.461626710488049929e-02
2.999455130453199114e-02
1.458770385754690029e-02
1.114793673632950670e-02
1.759489824105735234e-02
8.802918239675540770e-04
-4.332796701830635838e-02
-1.901914114443242071e-02
3.944537510642758676e-02
-1.949407806510659261e-03
-3.391079617242660771e-02
-4.474944322785520331e-03
7.490916733388856830e-03
-6.611679301811711554e-03
-1.071785089592529805e-03
-4.154677487314985262e-02
-6.209951413528342658e-03
6.322492011159740188e-02
2.387905874459672617e-02
3.442219918974494947e-02
3.748248531229096767e-03
-9.542014715771937952e-03
3.895046800066725642e-03
-6.901435532812482537e-03
1.710550213715890042e-02
4.787798272265526150e-02
1.951696188675159510e-02
-6.322154407499665056e-03
-8.144863338376558126e-03
-1.309829967112509895e-02
6.232625926202893518e-02
3.502792134798655976e-02
2.025596131648919884e-02
1.731037151247295097e-02
-2.833821858166737928e-02
2.772054876641636204e-02
3.777881254953176920e-02
-2.032857054650527920e-02
4.467635827179902014e-02
-1.324853413080722547e-02
1.134643479535521297e-02
-1.504259918764262564e-03
2.375388625353639163e-02
-4.911214063655339884e-02
4.658423673108260527e-02
-1.268674804709307193e-02
-1.289826106765340659e-02
-4.655599658603206542e-02
-5.610935094003260092e-03
2.171616330351196569e-02
-2.671558621313986637e-02
1.911199723383622331e-02
2.098032876564429050e-02
1.150475824139800957e-02
-2.036905386278591457e-03
-4.134320227061408226e-02
1.841826543296941343e-02
-1.245521104121836281e-02
1.645738124587207973e-02
6.289721151082350477e-03
-3.363458874823745809e-02
3.614883451391492919e-02
4.981759118025594173e-03
-1.885763016068428208e-02
-3.368507000999900608e-02
-1.153687310047235961e-03
1.249964287402022256e-02
8.276349881022788263e-03
2.711045963907232279e-02
-2.762177168937115374e-02
1.062969318698670472e-02
4.648414574820962548e-03
5.396714744788286278e-02
1.408810957601746780e-02
-8.086879562697026069e-03
1.353805518503429887e-03
-2.817006633026024331e-02
-4.660004034286163895e-03
-1.906767767274204078e-02
2.966197484396121756e-02
2.929401654193587723e-02
-1.025883685101388644e-02
1.590171461564402616e-02
1.437875005848313764e-02
2.829697926936287217e-02
5.652609733364881255e-03
1.376861722592147633e-02
-9.471477031512723702e-03
1.335758288817357267e-02
2.657430361818880274e-02
1.948352952917995970e-02
-9.505329120373363916e-03
1.031354625242057559e-02
1.343171601090338216e-02
-4.576345507948387931e-02
4.031833450538394731e-02
-3.373404582162642731e-03
-2.577933521422319171e-02
1.899923217168318634e-02
4.595552069449905497e-04
-1.359344762425682487e-02
3.266270272842199812e-02
1.953489305378037621e-03
-1.235531391612746700e-02
-2.287858614590678949e-02
2.426814751912171469e-02
-1.138346178729901514e-02
-1.381728777553038268e-03
-9.789407792979534437e-03
2.872705686227353464e-02
1.203928231276976506e-02
-2.965605662006005200e-03
1.944907392930953285e-02
6.642429477091028878e-02
2.246387450146977022e-02
-6.882094551815082402e-03
-5.573810014503093047e-02
1.575296900145113296e-02
1.940773270017345786e-02
-7.868897302944512923e-03
1.539866816341198437e-02
5.605307348490125990e-03
6.691198671493974771e-03
2.167298915003414150e-02
-2.448499367450275577e-02
4.759985615075337448e-03
-2.271854404062502442e-02
1.785660601372908093e-02
1.660951534270972002e-02
4.746004277923857734e-02
-1.216248964482000844e-02
3.593833460169825605e-02
-5.805754904881675008e-05
-5.685436513992422718e-03
1.421602722761104720e-02
-1.168750271200242469e-02
2.609345889397909381e-03
4.191557755384445194e-02
2.434972973002069371e-02
-4.882205110344985804e-02
-3.828090326630644719e-02
-2.181875320781113958e-02
1.621254175421442748e-02
-4.272890420375487913e-02
1.291410077729140612e-03
-1.082773597689404461e-02
-7.301210086243126174e-03
2.385979818614045525e-02
7.441852680320879161e-03
-3.301522263139252886e-03
-9.507714133940603843e-03
2.012794191006328504e-02
2.464857936082397172e-02
1.466377754293491688e-02
2.218891041215555020e-03
2.177304236885928626e-02
1.602012875065649336e-02
1.242400488263453902e-02
2.105813070125706413e-02
3.081954416946740619e-02
9.140269303588712674e-03
-3.636189800393427318e-02
-6.493859422424154947e-03
-2.573770206307713151e-02
3.012751194329565604e-02
-4.869069407091740700e-03
3.294369758764244694e-03
-1.455893054978593844e-02
6.517589424634169688e-03
-3.453658014303325613e-02
-4.186380500473325245e-02
3.708290809392358889e-02
-4.302471838484170363e-02
1.957483786776194681e-02
1.037187925903772939e-05
-2.385184806906157431e-02
-1.224733899252523558e-02
-2.134660565409538663e-02
4.461594757591511376e-03
-5.765180709371394915e-03
-7.460745452196054783e-02
-3.077648361291146408e-03
1.881031832093413639e-02
1.062932221740271396e-02
1.762951593880573856e-03
1.937469819975286061e-03
-3.213755330222970493e-03
-1.106809365074542910e-02
-1.666374322501365524e-02
1.712029877402820172e-02
2.485750849926800232e-02
-4.573191963138600880e-03
-4.460373559653697632e-03
-9.712659780974212606e-03
-3.011839998677162331e-02
9.992929219913291791e-03
-3.535031893441656380e-04
3.250725673224860723e-03
-9.182321026753594365e-03
7.523592348904836399e-03
-3.592584695541882478e-02
-5.960865024761490688e-02
1.422780480645810530e-02
-3.357405177722187078e-02
1.551054368325938300e-02
4.022601482262274514e-02
-4.172489446876640438e-03
1.511331054850731902e-02
-3.629131309905817004e-02
-1.549444579689170966e-02
-3.854014342951542216e-02
-4.694371160068531307e-02
-5.072691190163676478e-02
-9.710728849023837414e-03
-4.730844784020849653e-03
3.977225407737864510e-02
-3.564313539057477331e-02
-2.364533194439362093e-02
9.778347972490757795e-03
-2.018505016558667497e-03
6.332364371373102457e-03
1.870438452258668324e-03
2.641059164180343394e-02
1.065739457365736179e-02
-1.557686341389746820e-02
-3.064762049127083346e-02
-2.681188633820049978e-03
3.097838413475453162e-02
-3.880188081107165121e-02
6.423375852907772798e-02
3.792581390827187509e-04
-2.833666908276633728e-02
-2.224928304721462968e-02
-6.962325707477084839e-03
-3.156183568662695310e-02
5.888005042208100705e-03
-1.659484637046116859e-02
2.076320770411837612e-03
2.292120036522902332e-02
-1.853326390266725118e-02
1.827077596792165901e-02
7.758454592543553852e-03
-4.163622039865168267e-02
7.251752187170563968e-03
-9.213212983182578024e-04
-4.603947953305705110e-02
-3.389458421106689850e-02
1.313509660875664120e-02
-5.215293415147771380e-03
2.044087661799622035e-02
3.014997173348347992e-02
-2.860099626697909774e-03
-1.512896761463847738e-02
2.137695819987659243e-02
7.940502199144523461e-04
7.044578861024675294e-03
-3.670508179912031904e-02
9.434254726555830681e-03
-1.634310122076618882e-02
-2.825402449202922333e-04
-2.603352861309885316e-02
-2.723752090349380178e-02
9.771170561648070962e-03
3.011067338172340388e-02
-3.511577217249238665e-03
-1.669410233446874702e-04
1.141684061116259898e-02
-4.290430826312547491e-03
-2.813229618802423615e-02
4.066730731797539404e-03
-2.379939194212409709e-02
-1.744576630339816220e-02
-1.545219306783115511e-02
-5.063573893126253542e-03
1.839533813420241503e-03
-5.981298709495108668e-02
-9.901911656634570721e-03
4.297446283638400866e-02
3.177136135898902397e-02
3.566144308484260617e-02
1.128303201504264608e-02
-2.433181910510678544e-02
-9.212594563992683450e-03
-6.292206529108557156e-02
-1.113397909216065108e-02
-1.193651078454946793e-02
1.731549201908011123e-03
2.161215634241222226e-03
1.098681628396681919e-03
2.597123074278342297e-02
-5.237154941674622768e-03
3.433354178984226318e-03
-1.123211781680363841e-02
-3.965222629578672719e-02
-1.270090465490711709e-02
-3.264838206025523493e-02
-1.987884311503186618e-02
-2.091593716049457152e-02
-5.559339191286499175e-04
1.511892050937427463e-02
-6.912431551170998729e-03
-5.777513848682791107e-04
-1.485528702492560846e-02
1.848850268635240934e-02
5.869200485337828935e-04
-3.280169089973354601e-02
5.958402969877721334e-03
-2.089934754990815415e-03
2.458057108104262992e-03
2.828022436210200687e-03
-2.315819857307076582e-02
-1.963927656793959878e-02
2.027458653632172730e-02
-8.767986142590878523e-03
-1.561044853638480188e-02
1.820040661262628534e-02
-9.753906154478138302e-03
7.786357831681562638e-04
-1.931059155043038378e-02
6.185248402685391070e-03
-3.526359185015314618e-02
1.026027882764560598e-02
2.469749555721704320e-02
-7.632954414530469800e-03
5.742992508804027271e-03
-3.075219825268215787e-02
-3.600441988750804900e-02
-5.466292006621042456e-03
7.162459155237868580e-02
-2.633183412590894834e-02
2.573889241044124282e-02
9.368471836688712848e-03
7.565347877787917917e-03
-1.516703141966238393e-02
-1.402237309699220721e-04
1.360281637912638588e-03
-3.847128961759019999e-02
-2.742969169388231529e-02
1.622610941309520632e-02
-8.752955847770348477e-03
1.818882332121189369e-02
2.492615593795606977e-03
1.542835670862155451e-02
-5.296048953648468602e-03
1.905546094180845390e-02
1.062167718762903681e-02
4.357708778262083318e-03
-3.264704849961248823e-02
1.770729726965474329e-02
1.075158657907249182e-02
-3.995321004103154910e-02
1.173095294463244453e-03
-4.046829681541976032e-02
-9.130991839341072100e-03
-4.605274607221150618e-02
-2.522809719315684263e-02
-5.446671553072947834e-03
1.732299221815346291e-02
-2.450561187988105349e-02
-4.396023717619707005e-02
2.133635046152641476e-02
-4.741739742107366901e-02
4.061022218535340067e-02
1.919460902108062819e-02
9.287828739434332917e-03
-2.217965512359578069e-03
-8.898888423417400731e-03
-2.107428304435518627e-03
-3.765410928883167890e-02
-5.258229518703104455e-03
1.155862038857001332e-02
-1.311987569870299956e-02
-5.871997136147545822e-03
-7.899355535417328794e-03
-2.334876814539650278e-02
2.350922120169882112e-02
-8.927968630560426458e-03
9.681179877944997778e-03
-2.891753373856776471e-02
-2.129062973868772052e-02
-4.786451224475631386e-03
3.938555178187612416e-02
5.107378322772510720e-02
-1.429669735231886606e-03
-1.014475368128156356e-02
-3.847965626930643923e-02
-6.161471508583699422e-03
2.229680650062560582e-02
-2.250398055713085863e-02
2.325932486044094208e-02
-2.118958708740226876e-02
1.941853696675210211e-02
-1.439675107767023933e-02
-2.964344661920247093e-02
1.252321553907130916e-02
-2.518874046809148511e-03
-2.087920512387896055e-02
-8.502392715345592766e-03
2.409657921516559706e-02
2.664555029409445414e-02
-7.756747474758884930e-02
-1.308683317001023937e-02
-8.682798851376408861e-03
-5.379740432300734315e-03
-3.965215351137772043e-02
-1.866145776984120055e-02
2.533743058902917025e-03
-2.122164404588570627e-02
-1.469053843030262291e-02
1.688117633711736648e-02
-1.173940890629592525e-02
-8.013876586716558656e-03
2.698705042899623291e-02
-3.905421686385734947e-02
3.189064605900204102e-02
1.177613451344602241e-02
2.186735910116313283e-02
-2.639973932944423424e-02
2.241110837685686419e-02
-4.225155854372997233e-03
-6.738476539659158315e-05
3.425584486544502177e-02
-2.061875177153713393e-02
-2.716716503635818736e-02
1.028667944940742443e-03
-3.296545845039499517e-02
-2.177861042386910334e-02
2.676357606396034469e-02
1.261753329370382537e-02
-1.437536863282453444e-03
-2.363246078443541429e-03
1.134029321439435772e-02
-2.045503724054729966e-02
-7.748953720818915238e-03
2.857745310327484273e-02
-9.882119610100178683e-03
1.578675161763742549e-02
1.470621882679867300e-02
3.058682927361151133e-02
-3.926015481809083663e-03
1.802600824244863370e-02
1.658662242140079499e-02
-1.283057194468842539e-02
-1.093045886579407586e-02
-2.705788984505194325e-02
-2.219161530660899648e-02
1.960757153622087745e-02
1.008996084122804060e-02
2.594407401330206878e-02
3.460376787818928400e-03
-3.960851355855430668e-03
-3.006162114289040108e-02
-1.438257783396040476e-02
-9.223226473158543980e-04
1.081499011964551921e-02
8.647305074019928303e-03
3.185369834289939611e-02
1.417191569092591781e-03
1.725237372255346638e-02
-6.430669065560294662e-02
8.419377352372654083e-03
-3.982752816830427423e-02
1.105744927872648158e-02
3.446504282817524148e-03
-2.746012741242320754e-02
1.026428108860192624e-02
-4.939603915134089911e-03
2.770004071038346949e-02
1.001689302240499867e-02
-1.684976890367472294e-02
1.986865285021922889e-02
1.300395929510968912e-02
-1.958873369674674070e-02
4.828096622774542476e-03
-5.599345479798953536e-03
-2.103493983600379647e-02
2.908120839263980337e-02
9.817261930410235704e-03
9.170511416751878780e-03
8.111864790540495793e-03
-4.851723632765506805e-02
-1.365851414312126491e-02
-5.897892667914489406e-03
-1.424668765066419967e-03
3.369238832080858476e-02
9.741558756774532785e-03
1.510285535452272898e-03
-1.502046604507538928e-02
-2.347511731869870305e-02
-1.234896861864929508e-02
3.347548450230486417e-02
-1.323407871989389778e-02
-5.057698867942214682e-02
-6.412549406575217097e-03
2.955536244723153128e-02
6.824426543523239193e-03
-1.498693647299387428e-02
1.755113763803378690e-02
-3.936944949717985365e-02
1.647367956200338802e-03
2.438066958474505858e-02
-1.542745919841372743e-02
-2.054298994855611321e-02
1.475532553511271772e-02
-9.006647390822975982e-03
-1.818058095282427955e-02
-9.905338143826965605e-03
-3.408338222060175275e-03
2.371751476132413425e-02
-1.038779784639791426e-02
-2.483873367959860481e-02
-1.007988181059719761e-02
-4.323207723059851494e-03
-1.636851947248747427e-02
-3.920310584423825941e-03
-1.675142871064935757e-02
-1.446745281559371106e-02
-1.161920067732064195e-02
-2.458885106729839874e-03
6.589179357660226999e-02
7.540734886044903572e-03
-7.504899937500411275e-03
-1.583226731662070591e-02
-4.522446152953732423e-02
-6.253418842248828361e-04
1.085880580609138030e-03
9.314963805972950811e-04
2.027362402261859500e-02
-2.963637078226650026e-02
1.837997960602812467e-02
-2.209994619294370494e-02
1.606907207311382771e-02
2.176597562259521834e-02
3.388099285830126206e-02
-3.157192416553843573e-03
-7.749899709780146964e-04
-1.026138000634214259e-02
-9.224233327192894391e-03
1.414396657408033102e-02
-2.147310021125450278e-03
-9.633927245858606506e-03
-1.086011160604817647e-03
-2.268713133802511758e-02
-9.970517091142900440e-03
2.857637259485009198e-02
-1.268444272192859566e-02
-1.753105505697372026e-03
-2.062218478036147509e-02
-5.992715837742376012e-02
-3.089071978606743041e-02
-2.764662105761097471e-02
5.918216826908183868e-03
-1.202216733759692985e-02
-9.270780591180133659e-03
-1.061886059349544283e-02
-9.313832551516358594e-04
-2.619991550946440886e-02
-1.644330432230009867e-02
1.214174706330131692e-03
2.236572906228428276e-03
-1.209471604640518149e-03
2.837203007346533398e-02
2.130674719208146967e-03
2.693866436078360196e-02
-1.143926232779283320e-02
-3.782052623546454384e-02
-1.948947529187142549e-02
6.951696930148255557e-03
8.502803028293117599e-03
-1.346933971214660415e-02
1.967683540576946680e-02
-2.768154441922155221e-03
-1.892873647389525793e-02
-4.669591992654232443e-02
1.992638388541627392e-02
8.680896915893816042e-05
1.880660568861136292e-02
-8.105133351636286320e-05
-2.676218078631769845e-02
-2.126577505302023816e-02
3.579114748466784290e-02
-3.131517455648525489e-02
-3.663645780459774681e-02
-2.607954432776499101e-04
-2.086502424731719908e-03
2.480206587844177926e-02
2.882144570410213880e-02
-2.745399353323827937e-02
3.135615130360062952e-02
1.573057409579887989e-02
-1.009019061316959905e-02
-4.145096433347195131e-02
-3.179668376171737587e-02
3.560443674850589241e-02
2.246126325902000551e-02
-1.384573059502894679e-02
-3.444986843203098198e-02
-4.231091980988210995e-03
1.780001085463547156e-02
-4.542305498154344118e-02
-2.351416639941599634e-02
-3.315685148252341466e-03
-2.695588349270334333e-02
1.976198062774289083e-02
-8.705929676696173977e-04
6.390552774528297265e-03
-9.262989296421499444e-03
4.517631239592533737e-02
-3.385760425117664146e-02
1.142789068020127162e-02
3.465229801308564866e-02
-5.915459951946037270e-03
-3.833821104088898368e-02
1.091602209554992479e-02
-1.008782948354804143e-02
7.630340785029918020e-03
-8.382448406966140284e-03
-2.388051873549895676e-02
-2.152562435172117317e-03
1.858455648822824463e-02
2.499552856052847730e-02
5.591004164861362521e-03
6.090669657693240091e-03
4.938208997613816043e-02
-2.553543312891490627e-02
2.303405170799056184e-02
2.352111292546922496e-03
2.765012897857047243e-03
1.637124497195731332e-02
3.186966294637291058e-02
-2.270212661204312407e-02
1.258030488876622256e-02
-5.561236169135384301e-03
-1.681430838415223783e-02
-1.691421586006060934e-02
-1.764551283843281831e-02
2.090028737135141840e-02
-3.681325309154828956e-03
-3.865984117539936205e-02
3.877502201220851125e-02
2.256710954817981243e-02
2.791299725017318874e-03
4.107258069813617476e-03
-7.944203587104673630e-04
2.401259193069492023e-02
2.180283823668980811e-02
3.063244594688632749e-02
1.490021891618008472e-02
2.856932678929182540e-02
-2.288502190613704579e-02
-5.720163335418680141e-03
-2.392089433041728885e-02
7.948031938351880071e-03
-3.123624276678354725e-02
-6.166692156932970185e-04
-7.034583219862272987e-03
2.704031921385661313e-03
-2.946170475981626027e-02
1.159274018461430369e-02
-3.057716251964290310e-02
2.069816445828936285e-02
-1.833715704667496574e-02
-1.244792611783864661e-02
1.520099060201060559e-02
-2.922771057417177659e-02
2.341196933215983905e-03
-2.791892149586844632e-02
-7.708404117988257483e-03
3.496903555544560974e-04
-1.639436945412324834e-02
-4.798112492093554809e-04
-2.096681121823181990e-02
-3.217031071290922528e-02
-2.842792083409727971e-02
8.506647923569449210e-03
-2.593924618799238815e-02
2.186799735837302615e-04
-1.511284505369429008e-02
2.437279578981244380e-02
-9.393292989672867230e-03
3.195415177028625153e-02
4.310526742229806030e-02
-6.410940441897990810e-03
1.786377080707788820e-02
4.558890722761275299e-02
-5.318825210885416883e-03
2.881893262475991591e-02
-6.854660272812992082e-03
-3.672224698926923603e-02
2.573194340943719613e-02
-2.364889028458030257e-02
-3.559322462751213223e-02
2.777271296436059720e-03
6.154831295531846755e-03
-2.250888616599437328e-02
8.770640549901858110e-03
-1.473780875343404760e-02
2.243696840397299552e-02
6.469186441741558297e-03
-2.499433350143279511e-03
1.905934524905487232e-02
1.266145731892285697e-03
-1.664268782952929224e-02
-6.138406091723645937e-03
-3.683503888547156289e-03
-9.643752374175551881e-03
3.680365735149299100e-02
6.259105171456792391e-03
1.070694381333989632e-03
-3.030247417956719730e-02
2.146222999661071690e-02
-7.952411591641988381e-03
6.652835711769278237e-02
-6.797554621710052286e-04
1.768590044634251943e-02
1.558513491727360131e-02
1.921022655354955944e-03
-1.612955229522784143e-03
-8.693159277949639649e-03
7.520448867089209351e-03
-1.816180999124450196e-03
-3.320355903921386881e-02
-1.135455793437522773e-02
-3.758095937923716916e-03
4.761905130747569326e-03
-9.351021897410375988e-04
-9.547801797229015300e-03
3.413262746133512160e-02
-1.787178328992607146e-02
5.757648461827267160e-03
-3.813887713349028985e-02
-9.240657285826592640e-03
1.216857769653015807e-02
-3.239640479514921401e-02
-1.143992921252327474e-02
-2.173611707642339463e-02
-7.866864123055893054e-03
2.454754313013815178e-02
-3.418734986331119913e-02
-9.024278324533166994e-04
-1.577848564953154148e-02
1.952695713543195141e-02
-2.160614444580936239e-02
-8.170926563317930727e-03
2.376516496279971677e-02
-1.075560710203609868e-02
1.882948019920831217e-02
-9.114940580827946698e-03
2.578756034272429443e-02
1.056920764217795378e-02
1.808644750493128284e-02
-2.289812553443624707e-03
1.416985078788694265e-02
1.851498703847496985e-02
-5.857382138803706763e-03
-2.208516589872132254e-03
-5.172312529192851739e-04
1.534545523113976968e-02
4.060890007966515974e-02
2.131241855980815433e-02
1.286624228718467530e-02
2.215726260578176551e-02
1.653831030365601751e-02
1.321477833902620289e-02
1.159801700661275067e-02
-1.670110363252751487e-02
-3.202220456812572558e-03
-3.237160215933148743e-03
1.730892314589016143e-02
-3.695599155288839012e-03
2.474853911378733368e-02
-2.934284341697407372e-02
-3.600008704691614117e-03
-1.916001802518727329e-02
-3.934610032459572027e-02
-1.432665594575028949e-02
-8.069116993656304249e-03
2.017021906441294338e-02
-1.008470762315304007e-03
-1.462283544209231484e-02
-1.144119257616434127e-02
2.624761680587834808e-02
5.783726793104360282e-03
4.541238817863794714e-05
-2.443875494394591452e-02
7.739160573317176856e-03
-9.643790013744218612e-04
3.080546160428325117e-03
-2.681833059407119201e-03
-2.287957913735812893e-03
1.651688420280156624e-02
-2.303450230836178933e-02
4.395520967614914391e-03
-2.280183626780230358e-02
1.002400301946710856e-02
2.254018979507035197e-02
-1.334668386377371382e-02
-1.318792786647412021e-02
3.617302186180620938e-02
-3.480528583561517952e-02
-5.507181199689190846e-04
-4.707987228123043655e-02
1.826840372294631989e-02
6.836089891003860157e-03
-3.810016208327682286e-02
8.971808727881438669e-03
-3.391562659513757544e-02
-2.075110204488071416e-02
1.397521447715514668e-02
2.127766220447288928e-02
1.353412030330690755e-02
1.274715384115646891e-03
-2.434837495003115779e-03
3.194615111612825881e-02
-2.845047954070827750e-02
2.091757892478066441e-02
-2.352869518132027701e-02
-1.764655260478653967e-02
2.637733632764989108e-02
-1.606495090398461084e-02
4.620716346559024940e-03
-2.979138702005997008e-02
-3.359346419475909770e-03
3.618719072926356028e-02
1.493996279844567350e-02
8.934972298746001254e-03
-4.079783016300256304e-03
1.369671523257605730e-02
9.474421209448934122e-03
1.082998044850127899e-02
-3.097649221688441104e-02
3.867728279621797383e-02
7.042106537805190372e-03
-1.228435289269153539e-02
-6.360680413195161920e-02
-6.975820270715134101e-04
-1.781794509476442717e-02
6.399255903842978287e-03
1.937652724845787683e-02
4.511114219615003362e-02
7.119763621395197757e-03
-3.554707785112042051e-03
2.202213558285694844e-02
2.697660074925551515e-02
-1.464658715809313708e-03
-3.716894826363655729e-02
4.964394982901595629e-03
-3.530039875071668779e-03
-6.828561528065044302e-03
2.098381629318416333e-02
1.670888527957618830e-02
1.031110857063060292e-02
4.409891840419524062e-02
5.413416488768058726e-02
2.022579748700119306e-02
-1.782784095308898378e-02
3.278641671893031684e-02
1.343850904057637512e-02
1.998950929506718849e-02
-8.880496153401267259e-03
-1.953966976869747109e-03
1.328902500634524669e-02
-4.080147621071694014e-02
8.638692680556933623e-03
1.982110246709041859e-02
7.468233947558220592e-03
-7.686759780861401187e-03
-8.149182234338006939e-03
-1.052530492548614874e-02
9.284922739397660427e-03
-1.295668889270704116e-02
5.413777646141243634e-03
5.426190657210318291e-03
-2.193465994223767548e-02
3.480239268897964561e-02
2.070308473974111566e-02
8.709732479265456725e-03
-4.785510022049273976e-02
-1.040594451297604910e-02
-1.030441262390024981e-02
-3.244224639491040396e-02
2.150419704387171449e-02
-5.651657471802546719e-03
6.214812949764034894e-03
2.146904766532212877e-02
4.925924540175562194e-02
1.144681406984204321e-02
6.120359932026743499e-02
1.616142926379049785e-02
2.314550297433369194e-02
3.163831760550396728e-03
1.751157624625379605e-02
8.458138693034484429e-03
-1.308563904043311306e-02
-4.390428637122446853e-02
4.182700302814288534e-02
-1.238317552713889998e-02
2.766662387107979640e-02
-2.360939376996029973e-02
2.916901760587558429e-02
-4.579262886432339252e-02
5.961902991038820279e-03
4.081076851928306867e-03
1.083152040401839586e-02
1.039521197390975461e-02
4.025717092005204334e-02
1.886431698109173813e-02
4.094906532676141631e-02
-6.631502556199615067e-03
5.330237794529715280e-03
-3.871378522693761075e-03
-9.397125100889424515e-03
-2.140212445728232118e-02
3.674741026907364389e-03
3.133311083328022819e-04
-3.321639488156419295e-02
2.453047893109011612e-02
-7.615809613102284513e-03
-2.344131208583868572e-02
1.307356318193753780e-02
1.328426626847600128e-02
4.825146732282913076e-02
4.211552718688494159e-04
-5.105999160372500824e-03
2.848170158804487050e-03
-1.782514740002193523e-02
3.052771192548813309e-02
1.618641303648997790e-02
3.514312123480946987e-02
-1.046742780119841627e-02
2.434438395423025800e-02
4.413501780770562322e-02
-1.274193538516766623e-03
-1.809268090196432255e-02
-2.876301705617723831e-02
2.831304360987900795e-02
2.884647217934473498e-02
1.033690725208476907e-02
-7.338182518343143749e-04
-1.261720579621439849e-03
-3.200070386346146739e-02
2.077502019953959486e-02
1.288571173797216883e-02
4.463083979437652143e-02
2.755155414160594465e-02
1.100339122330078884e-03
1.599033134252418262e-02
-1.361627371092277716e-02
-3.447050102796943814e-03
9.449079603543325545e-04
-9.941029479531892157e-03
-1.087080288284182628e-02
4.468146026215649540e-03
7.567199966032589140e-03
1.094269382773526214e-02
-3.027570392168039276e-02
-4.495484288277147578e-02
2.359571000433790741e-02
1.033906664889816356e-02
7.565653054310119210e-04
2.956443318995214536e-02
2.593255227407870178e-02
-1.024517465244779123e-02
-2.269259092535037825e-02
-7.351218181881317808e-03
2.291949994615030683e-02
5.408169158278294114e-03
1.900053313553583256e-02
2.954288145857448047e-02
-3.878501892215697328e-02
-6.633153057723679275e-03
-1.212467273611254589e-03
-2.451425355748675008e-03
-1.604032996502378905e-02
1.070699473918753156e-02
-1.767080660701669456e-03
-5.300437623535759341e-03
2.414421497462133481e-03
2.374107754619586303e-03
-9.798096659969007458e-03
-1.647211927469802118e-03
-1.563434005140176136e-02
-4.107032691188522260e-03
2.440072679936439778e-03
-2.808104385155409111e-02
1.930072966849561041e-03
1.763069584496028755e-02
3.216035778424092273e-02
9.025820185194733183e-03
7.303071260718839702e-04
3.158142012473188348e-03
-2.578365803910760007e-03
4.645171927018865339e-03
-1.966426323312643956e-02
5.472926299636352541e-03
-8.891034205306897267e-03
-8.537738019861136618e-03
-1.025659139520111035e-02
-1.220583734686119144e-02
-7.012342503076043031e-03
-2.654162585654362000e-02
-1.807085471425841014e-02
2.384190769100379484e-02
-2.239204072226265094e-02
2.294181685138803675e-02
1.152921109704258505e-02
2.899175628682557071e-02
1.763718294169263831e-02
2.543273970897522510e-02
3.727723975871441442e-02
1.613678594225951418e-02
5.030563488047393172e-02
-8.008532355493881358e-03
9.844621443311428813e-03
-1.208023196135996069e-02
2.516473341368503924e-02
-6.437660693968022367e-03
4.971041815875077569e-02
-1.185597295475538868e-02
-4.383850341992279014e-03
-2.168330333610600860e-02
-3.721437391967970243e-02
2.597146490815543246e-02
7.751899752819171180e-03
3.744782474716108756e-03
-6.367343033726908554e-03
-2.215442727169898707e-03
6.461908143255065944e-04
3.386962333737468956e-03
2.014748480556171825e-02
-2.555164246013270912e-02
1.855820610903864687e-02
-7.126039748527357096e-03
1.322613644008156471e-04
-7.158474324592908498e-04
5.848622882142581574e-03
1.703017509289616455e-02
4.216325165056718227e-02
-2.252360211853422431e-02
-8.418047388747171940e-04
5.368792382911809734e-03
2.347546287148005381e-02
2.142592666061690285e-02
-7.867994924239184867e-03
4.991894629387291608e-03
1.753644803477326028e-02
-2.034074411822817119e-02
-3.655186271516327329e-02
-5.629801323887905461e-03
-1.907155650701972995e-03
4.128106693412185620e-03
2.095416193176410924e-02
-2.059478303701450796e-02
2.896236705084959118e-03
-1.796239981708347248e-03
2.803085141893205123e-02
-1.168917926608343399e-02
2.770732763821535244e-02
1.076081060459223131e-02
-1.080456075800660318e-02
-9.095809539080608117e-03
1.324973600384581583e-02
-1.855790130338328889e-02
-1.410073702570970901e-02
4.109553548160197606e-02
-3.422316360473304925e-02
-4.518883023215302525e-02
-2.005007179403089576e-02
-1.781058820993615399e-02
1.278795254582133951e-02
-3.237576039116765725e-02
-5.113464703180583930e-03
2.649565826578415689e-02
-7.170130121578630229e-03
2.859248928471428645e-03
3.215499156669537895e-02
1.097018144934070312e-04
-7.286579943683786989e-03
1.964720759852772378e-02
1.656707476968778323e-04
-5.518659654587092234e-02
-1.362220785037541321e-02
-2.192065501362511562e-02
-2.691174149207527927e-02
-3.139991737121141865e-03
-3.742929683784537113e-03
-1.550122628495163163e-02
-2.458679796651310964e-03
-6.877912789487261938e-03
3.516322162978465036e-03
3.386549726298129781e-02
-1.009325774521261862e-02
2.245140315803276915e-02
2.753490511495047116e-02
4.110428629795866151e-02
-1.491550928483856807e-02
3.980260052155867867e-02
6.629766634279351742e-03
2.744080476012382419e-02
-1.068783118552799408e-02
3.762634384003817056e-02
-1.915398429521283918e-02
3.251966025679833144e-02
-4.518912958553290837e-02
2.409321694336013023e-02
2.653977985561025571e-02
-2.589269776462353734e-02
1.512110947905378046e-04
3.435537266178054217e-02
5.738256748138248139e-03
5.274890295275715298e-03
6.422344211947318693e-02
1.817097203328056632e-02
1.972338614322291170e-02
-3.710756138265938059e-02
-4.300797762481468889e-03
-6.355069169424089857e-03
-2.922459721691491111e-02
-3.551408538237930956e-02
-1.750508810504300752e-02
3.442250677477573517e-02
5.367450574432801845e-03
2.670815555671102529e-02
3.358056346204565555e-04
-1.786169726574157388e-02
-1.869216784674592943e-02
-1.326315760974142340e-02
-2.045834504595531005e-03
1.473001344413369003e-02
3.948634413332704346e-03
1.375372797908613236e-03
3.325435447060550581e-02
-4.115308255443839852e-02
1.649205791528965750e-02
-1.095242786903866984e-02
-1.248570353547188636e-02
-7.818929272273095199e-03
-8.729560954709062598e-03
-8.471865704539238012e-03
-4.973696637448567215e-02
1.485942711970043677e-02
-5.865536679386993031e-03
3.150923255379840457e-03
4.080237131966991254e-02
-2.158271633828724029e-02
2.688583416787707243e-03
-1.937340378710438946e-02
3.902314408579843612e-03
7.686074421646643152e-03
1.433655833143400969e-02
-5.936257865054586462e-03
-2.688699275292450591e-02
-4.358998474570901886e-03
1.479918940844696801e-02
2.735843301572292441e-02
1.709938917764364588e-02
-1.654733086323984664e-02
1.464179523002290435e-02
2.065740845469151224e-02
2.747926724437024402e-04
5.850506354963674882e-03
2.404207502953499976e-04
1.443475722380318550e-02
3.679431503880743921e-03
1.946203338428490609e-02
1.799956031949571933e-02
-2.203491457283361307e-02
3.048635043980220394e-02
-2.905348824882257597e-02
-1.969809221409616479e-02
6.244407939164847883e-03
1.269005834084641245e-02
-6.521202538263276213e-03
-3.580805456293737615e-02
-4.086798692813394668e-02
1.470886065420269444e-02
-1.650024581244960431e-02
1.728328138976212291e-02
1.765525193802927953e-02
-1.143993731953693669e-03
-1.275021715697248134e-02
-3.912517880948916150e-03
-7.575167741514146798e-03
-2.168237992140609194e-02
2.916483364932291513e-03
2.985103317285542693e-03
-3.027572067594867453e-02
-1.117100766504702152e-03
9.210655930505426067e-03
-4.667588039823878862e-03
-2.760373870655900494e-02
-5.260192745365670566e-04
-1.298474341495794472e-02
2.433463760733543119e-02
5.130575300581219356e-02
-4.784951603978267881e-02
-1.257936674682754059e-02
1.216298401615230340e-02
1.398203440918793262e-02
2.273203924197480727e-02
-3.020033297911951797e-02
-4.612880235667952966e-02
-7.017782950272678441e-03
-1.602308524631167880e-02
-3.132567570045395600e-02
-3.827037751831064566e-02
-3.315180394582310439e-03
-3.055253942508974908e-03
1.672403316675316609e-02
-6.031316953767852131e-03
3.055099974258171890e-03
-4.089218337334028786e-02
2.214418736244325170e-02
2.227153066826493069e-02
5.902290630988976487e-03
-1.655998390494419457e-03
-2.241218287163775080e-02
-3.565629886609121557e-02
-1.732549215714308810e-02
6.120981932307829844e-04
-1.675016484522570681e-02
-4.306246499315733584e-02
1.151136020243871119e-03
2.230274901520048255e-03
-7.076123566866391636e-03
-6.528620628327540774e-03
-9.259787319218575410e-03
1.353123259665441058e-02
-2.476043428300697333e-02
-5.755723552818217334e-03
2.794716793232325178e-02
3.358877432194206768e-03
-6.170232069200597830e-03
-1.468466362746735643e-02
-2.260453793745106216e-02
-2.409066370606353577e-02
2.006646377317946456e-02
3.437002609577972934e-02
1.333390177647266785e-02
2.128583006218696602e-02
3.695169308695535598e-03
4.271031668844045039e-03
2.891700928836167528e-02
-1.009041949875139066e-02
-9.698427870095253575e-03
4.970436569494487977e-03
2.371629609460784716e-02
-2.370773285666617422e-02
2.078698098089508742e-02
-3.083724990071400746e-02
-1.566991989059213219e-02
-1.560494534998282945e-02
1.766243869869839334e-02
5.914424433836897553e-04
-2.289955730790120894e-02
5.585803208788402835e-02
-8.351043173870600911e-03
3.706271941900040733e-03
1.505461923438969644e-03
1.490201679906051103e-02
2.875555201758562673e-03
1.415476557535952709e-02
1.195549995525942676e-03
3.386750904425032266e-02
-2.447979319160555490e-03
-2.330365960247597276e-02
-9.888630430113698813e-03
-3.568552622496599198e-04
9.289501521519133789e-03
2.426474134462488705e-02
2.194160325850236237e-02
4.411385748075653812e-02
3.698899252612422583e-02
-1.419291739521463640e-02
2.729290240167013201e-02
-3.223495785580019705e-03
-3.368594206678546255e-02
1.709497284230504510e-02
-6.859649440576599290e-03
1.632866803780897574e-02
2.072370957508389358e-02
-3.786836999626517347e-02
-6.155355889154686018e-03
5.837106614656526957e-03
-5.019198322730832398e-03
3.665684782101818334e-02
7.320197774167066899e-03
-1.181798118607478923e-02
-3.517504988187591247e-02
-3.834428504908636570e-02
-2.507610861150579365e-02
-2.603736968263026252e-02
-3.069008679109207368e-04
-3.617601150721134161e-03
9.268330499371941339e-03
-1.310539302605872453e-02
-1.222052355026273518e-02
6.036562943100996260e-03
6.625001463413060683e-03
-8.058142912834071261e-03
2.107579050369315365e-02
9.378078608249429751e-03
1.809545058882207694e-02
8.090507712430725779e-03
-2.733559817591593721e-02
4.068746826300989258e-03
-3.173684411234950140e-03
-2.152464587967049467e-02
-7.345026636636916087e-03
2.029623995485198978e-03
6.534268317773368577e-03
-8.910985414596971077e-03
-4.665217856840810778e-02
1.545469416567948895e-02
-2.881734136572793037e-02
1.636505644573628404e-02
-9.751163498466098450e-03
4.430365740743499869e-02
2.662221164033924670e-02
6.342615462263326157e-04
-1.814835260685879192e-02
-2.937204070953849597e-02
-3.654834532764050792e-02
-2.466583962436911387e-02
9.107830334018468185e-03
-3.759898624549651291e-02
-3.416292775261046792e-03
4.879811415424439164e-02
2.115721382492499053e-02
2.930597677523043287e-02
-2.406012214495945045e-02
1.563220639433783241e-02
-1.966740851847548904e-02
1.717485566389737386e-02
-2.937057578728551489e-03
1.661266399272665756e-02
1.293290485364565791e-02
-2.087702721396914041e-02
-2.162503100591975369e-02
2.164801958225293435e-02
2.315559582796663032e-02
2.931786449922334226e-02
2.562245322867495734e-02
-5.640526500050807926e-03
5.856623511939816965e-03
-2.150019077740145459e-03
1.936243218412599110e-02
-1.058776423662319451e-02
-2.430470347615200019e-02
4.804622193602314795e-02
-7.196404295418498687e-03
1.005083220275301142e-02
1.432317753367187653e-03
-4.558029078926839790e-03
2.649534529925733073e-02
-5.545502723271440899e-03
7.160601175422144637e-03
-6.706667540901478479e-03
-8.190852381955026837e-03
-4.804405272734874055e-03
-1.530508081049809961e-04
2.790014758585231906e-03
3.099840321920236969e-04
1.989404061939615935e-03
-3.882724442536865384e-03
-5.652985804939696102e-02
3.009554137060607443e-03
6.163802464591376347e-04
-9.694497115186707231e-03
-3.106873265880295658e-03
2.837195395477148246e-02
-3.414392301343625001e-03
-1.754172825295165911e-02
1.236613351353341075e-03
-2.206072343434032496e-02
1.328927162466661538e-02
-1.240212922808938550e-02
1.439386778026481399e-02
3.288777208352464121e-02
-2.462504852848641096e-02
6.173233826296883539e-03
1.863873535751135995e-03
-8.726621417969938552e-03
2.095242793642511370e-02
1.767321963915518060e-02
-2.028077781416806787e-03
1.104832774835881257e-02
-3.605118177956764813e-02
-1.943304819080438409e-02
2.391700112097833175e-02
-2.213989442051665212e-03
-3.955388755237483622e-02
-1.103897281835942122e-03
1.330300498266762110e-02
-8.294437737105140804e-03
6.815665449171823265e-02
3.114362637410422741e-02
1.173305101252653535e-03
3.721826577412449145e-03
1.806357136464488118e-03
-9.356630830887955122e-03
1.625369791466176050e-02
-9.855744005117249990e-03
2.849615177231603312e-03
-6.687937584540559754e-03
8.070149888724108614e-03
-2.791015032619010780e-02
-8.768232297931718294e-03
3.347431848218735545e-02
5.137801115533409228e-03
-3.250694106714350357e-02
-2.413940705051208918e-02
-1.368447272326644461e-02
4.288033497953362694e-03
1.718584001685756826e-02
2.557235964117527197e-02
1.694253245582711884e-02
3.952437287502389568e-02
2.530924819081203231e-02
-3.249914250701055850e-03
3.405253175545677746e-02
4.609107496992757153e-02
-9.089618625686543205e-03
1.894137195013785233e-02
-3.010226841442954337e-04
-4.289111716099794358e-02
3.008640545445278452e-02
-3.895675329164739742e-02
-5.725568969466340169e-02
2.298533649135214504e-03
-5.261450203985213250e-03
1.500942351170551047e-02
-2.602718646157563612e-03
1.725325791375196746e-02
5.625100460827110911e-03
1.153282612337447159e-02
-3.123333212560934491e-02
-1.131351141759233229e-02
-1.379004132907755802e-02
-2.774932379028838617e-02
-2.179166624300761176e-02
8.324858238105982064e-03
-4.621122882581146091e-02
-3.681073702609811982e-02
-2.446399039913777634e-02
3.278943928577576772e-02
3.130316782036475509e-02
-9.760229093792959984e-03
2.997820657758288806e-03
2.052964877449116321e-02
2.019245714495258512e-02
-2.722671599794173128e-02
1.545147855920052209e-02
-1.114312912963658564e-03
2.326575442640106683e-02
-2.040314124702799839e-02
7.734247827138223882e-03
3.466859562847760673e-02
1.128974944630008149e-03
1.003431652214350350e-02
7.846372437945210374e-03
-5.063627530555061401e-02
-1.230270998020212628e-02
2.099893515929111831e-02
-1.014324492824188878e-02
1.349400250924047331e-03
-4.596323937495921420e-03
-1.509521742362597563e-02
1.861701625574304492e-03
1.871199739563002978e-02
-2.933786100793293536e-02
-1.429584489160085070e-03
-2.242947023657533220e-02
2.236617767048069277e-02
-1.796582723739260576e-02
1.805914464037628245e-02
-6.493333572771508829e-04
-2.001979532417949570e-02
-1.856893930058807485e-02
-3.953623392340269160e-02
-1.968249320520998671e-02
-1.642648160680715980e-02
-1.049895578246651424e-02
1.199533805026928301e-02
2.224036386150926234e-02
-5.902905868056693844e-02
2.080145169827606402e-02
-2.338529652972865316e-02
2.471769676234427792e-03
1.275864436272648207e-02
-4.290821783002429606e-03
-2.779259045141576311e-03
1.709199560365460072e-02
5.031280408535590554e-02
1.199771106353443757e-02
-1.062763160355121618e-02
-2.591917976274282776e-03
6.602068683855174744e-03
-1.725936634854607563e-02
-3.518144267072011860e-02
2.258668946483394571e-02
1.669575582339095574e-02
-5.686806197798955145e-03
-2.107320200242850453e-02
9.725025360080404718e-03
-4.118148038206052332e-03
-2.024336328744137312e-02
-1.083585702108498007e-02
-1.643356916773265619e-02
-1.441208488140998572e-03
-3.157215316154640683e-02
9.442940367684159522e-03
-1.972566681600538760e-02
-3.632200132918092517e-02
1.824808118449550154e-02
-1.172374866802509963e-02
9.807245097820207688e-03
-1.064571144069624033e-02
1.225136381989736650e-02
3.272992305219873249e-02
-1.284741874847167200e-03
4.090904896453836231e-02
2.158313780285532960e-02
1.344783759101433537e-02
-3.083164126672398656e-02
-4.875194422057244764e-02
-2.004752650734315227e-03
5.403998447549606884e-03
-2.018751980754066033e-02
-5.782467341807120270e-03
1.252795853835601825e-02
-3.855251086080203893e-02
4.892167977351396212e-03
2.228815508654408140e-02
1.082146812089589995e-02
2.916767144965449685e-02
1.577823100750185698e-02
-3.554734409068107531e-02
-1.472452358869317038e-02
5.280287698960138727e-03
-2.844000988218852929e-02
2.270802142844460456e-02
-3.571259597986034626e-03
3.794485654191787072e-02
-1.535067596081207339e-02
-1.699801455997080116e-02
1.052652054515814664e-03
-3.271874494225149310e-02
3.281805470670760144e-02
2.329609667448059342e-03
-2.163959091282045485e-02
5.572339508029920153e-03
2.276495779381691904e-03
-1.820089894215102047e-02
-2.997783284162835321e-02
1.836352310061488066e-02
-1.857057641460820377e-02
1.325389947100068591e-02
2.934403388543499382e-03
1.299384310723853894e-02
2.465263710077849474e-02
-1.104200810483696275e-02
1.000137280943347654e-02
-2.113918172328978218e-02
1.721824209471640652e-02
1.128693514231515413e-02
-2.088927981439118661e-02
9.253135984136058242e-03
-2.353087435797259137e-04
2.640478447386462001e-03
-2.586189051254469441e-03
1.794535522534087754e-02
-9.242511716457922633e-03
6.940662024871217285e-03
1.034116671201736927e-02
-1.348033087827163468e-02
-9.848187796122660417e-03
2.179711521143012226e-02
7.379095669062376260e-03
-2.442037720240253229e-02
1.900939216451981786e-02
6.607656825231932214e-03
-1.770831312005990976e-02
7.522386870440856375e-03
-4.006823223988151446e-03
-3.094011007275006687e-04
-2.584864491357031710e-02
-5.389465956035448257e-02
3.504463301848855655e-02
2.099852416129933258e-02
-1.080095111972449382e-02
1.728809193835205904e-03
-9.632615028004469157e-03
-1.360458721628677974e-02
-1.678614140225693011e-02
-4.510368492425390237e-03
-1.520488338914009752e-02
4.275920742777578921e-03
1.886154939403832413e-03
-2.126421143157245300e-02
2.421061660600798415e-02
-2.588728986975294237e-03
-3.460453645244226939e-02
3.272567514002831107e-02
-1.832657745277416509e-03
1.465644319394312535e-02
-7.061309588593692003e-03
-2.588174110469907471e-03
-9.673566065062391651e-05
-2.558110497732443093e-03
-2.513222944288497421e-02
-1.363210051628882535e-02
1.692779216709719989e-03
8.093315934857581986e-04
-2.007524091847473838e-02
4.020928757331333064e-02
1.176234067348180291e-02
2.990786875863148987e-03
-2.377161932962522806e-03
2.009412480468403261e-02
2.858261013471316905e-03
-3.409542359162537339e-02
2.832710375121873236e-02
1.988798409642115322e-03
2.283401890706233950e-02
-1.102882015634763443e-02
6.649291814295667236e-03
8.552821045461636573e-03
-1.078505879166324032e-02
-9.388971476988533169e-03
-3.327954233404704920e-02
-1.441047565012227444e-02
2.135126729137460516e-02
-1.001492985960072274e-02
-2.184689463895154136e-03
-1.088561848475136026e-02
7.156975798706577754e-03
-2.598242666371136309e-02
3.425406352786054473e-03
1.982387027889255526e-02
1.724789744875897604e-02
-5.463114635116058521e-02
-6.990501233634912291e-03
7.117484249934023441e-03
-7.977830756085397407e-03
1.681470051057210383e-02
-1.040090086996646630e-02
4.584079350207027892e-03
-7.946615925974865983e-04
-4.384003719346508607e-03
3.606217020713823988e-03
-3.684549564992839477e-02
9.095001161028933370e-03
7.961398047482415308e-03
8.086160348371743134e-03
-1.010997152082693425e-02
-3.580114236533609579e-02
-3.971817865386523261e-02
-1.334900596165147432e-02
2.277160307934828626e-02
-2.799334573574445081e-02
-9.507873340381901503e-03
-4.340670102525954338e-04
1.463091893660819522e-02
-3.576444654397843009e-02
-2.661656000404712813e-02
-1.214658235292888876e-02
3.428492501412854637e-02
1.719810008080392347e-02
-1.704150341060562540e-02
-2.472232889542525652e-02
2.713383457576572233e-02
-3.409108471625421979e-03
-2.226203382245274878e-02
1.091332744074727766e-02
3.339215200228967673e-02
-1.189303626596462278e-02
-2.809550559714661319e-02
-2.604079739058751727e-03
-4.038933461150119586e-02
-1.208145162776553400e-02
4.668804543644851715e-03
1.792171968102519979e-03
3.244110600454164217e-02
-1.591268297152731090e-02
5.101127405226465236e-04
-6.735739835583342237e-03
3.688581655106603751e-03
-1.485713140676512244e-02
-4.010729827565102240e-02
-5.895067839671893142e-03
8.097244484005026999e-03
-1.332208493165943676e-02
-2.193407545293724753e-02
-5.776565443889745965e-02
-6.792437165935306638e-04
1.630837681652116261e-02
-1.442411143105517234e-02
-1.177349108744610469e-02
-1.280382729297698842e-02
1.524850489763353474e-02
-1.628441483007283044e-03
2.601973526977222062e-02
-4.209075944553783422e-02
-2.658279692270646560e-02
1.767114792056016098e-02
-6.822420944395063934e-03
-3.726419096537480352e-02
1.701626941820206726e-02
-1.097126942660819199e-02
1.125964271303446160e-02
-3.922212335954423923e-02
-2.294176457131927565e-03
4.009375526824893177e-02
1.017005921528701257e-02
-5.732191120390047086e-03
-2.474322058417890643e-02
-3.960249659446771382e-03
3.288090876922564187e-02
-6.327741503587449960e-03
-9.524658552440969789e-03
-3.660335084996382826e-02
-1.505635924375506307e-02
-3.262285834896671427e-02
1.199216468135779444e-02
-2.534209703330875252e-02
-1.348717190007689068e-02
-6.495112983334803969e-02
2.913856573645177625e-02
-1.549338565413243413e-02
1.877602754295383536e-02
-1.368647061246351486e-02
1.219847387637741989e-02
1.172535351511819722e-02
2.522310811279273451e-02
1.189569777263421030e-02
-1.384777092549533198e-02
-3.021452368444659670e-02
2.813366110464556383e-02
-3.483974108020114480e-02
-1.394153440744220346e-02
9.945449652959707440e-03
-2.726084842011093808e-03
1.343615817438460411e-02
6.817793743546138666e-03
1.400073072220268423e-02
-1.113629012371022443e-02
1.780405415438954600e-02
-1.949085022713309455e-03
1.038366242965121748e-02
-2.667147680052132236e-02
7.953167823158864558e-03
3.659638730314864353e-03
-2.806269120049111054e-02
-5.100848964528029855e-02
-2.376264242120829442e-02
9.509211701669380637e-03
-1.575009696237782142e-02
4.077455145193632779e-02
-4.050408305683177689e-03
1.381750458257277776e-02
-1.304505841476840886e-02
-6.467784358098896749e-04
1.172518728466890106e-02
-9.512610660045398014e-03
1.940711377940843030e-02
-1.445859016801824201e-02
-3.873757802272028566e-04
-2.346603275803666941e-02
4.834400215444039500e-02
-5.682965220177913987e-03
7.422173722711322003e-03
1.600691706679533040e-03
2.670104467306216173e-02
4.495143076772443493e-03
1.833909063214307286e-02
-2.474285510913469197e-02
-4.764472584802692014e-03
5.329537792541523371e-03
2.369680004605528509e-02
-5.691840910402435824e-03
-5.304116421269576727e-03
1.185933100549784944e-02
-1.699525399623564442e-02
1.826853038577584687e-02
-1.403706896519199207e-02
-2.145871069946484952e-02
-9.613620813481662045e-03
-1.015898251033611234e-02
-7.662208032423244858e-03
9.931142481977966660e-03
1.307196258331075681e-02
-6.995206753903536294e-03
4.111433627099905785e-02
-2.500118981430257681e-02
8.999667151047793454e-03
1.317002955577371674e-02
1.989992617415374792e-03
-1.731140690893481424e-02
1.513173328668713591e-03
1.074259594031636705e-02
-1.688888110151460370e-02
3.287587490123460823e-04
3.153848504186576064e-03
1.324791077744139935e-02
3.992850578464370026e-02
1.557003091236038375e-02
-8.780395525130182260e-03
-5.626665267988860582e-04
-2.722221697479781585e-02
1.743641524591621819e-02
3.191322343210255957e-02
-7.202786977600895285e-03
1.521848055680483959e-02
1.183670917504871245e-02
4.659095267064791712e-02
4.207896918813818637e-02
-1.223159462474215399e-02
4.450195680051734215e-02
-6.811710863128019044e-02
5.271435011903155207e-03
2.749966738809485334e-02
-9.656905555430484941e-03
5.370187344586124095e-02
6.590350647371089922e-03
1.653655426332039519e-02
3.091137812495438342e-02
8.430346622487098346e-03
9.448718078673909448e-03
1.781065599817629672e-02
1.502299630544894765e-02
5.883912446040471741e-03
3.140233291767736360e-03
5.587079836248360493e-03
5.199496596558546117e-03
-3.454534777353519825e-02
2.513046461494156114e-02
-6.548790901114829102e-03
7.620038075216813665e-03
-1.805144387108329612e-02
4.483692596593328618e-03
-3.866175825792477275e-03
-1.207133230823126922e-02
1.117989352839520237e-02
2.493472972793352432e-03
2.618794599326968939e-02
-6.653834690715727850e-04
8.956051714798502969e-03
-4.585846767089322702e-04
-2.131179954550847799e-02
1.389123315560758000e-02
2.255479556041795758e-02
-2.552580915391701281e-03
-1.550204707045657430e-02
2.084316874435574243e-02
9.798487664294501173e-03
-2.409974883862674947e-03
6.986244024205035506e-03
-2.302199437449760008e-02
2.102740256704321853e-02
-5.252846137940583686e-03
9.007145145247308143e-04
1.279639714551842472e-02
-1.189448319717816005e-02
1.450023447730149550e-03
1.415275885591727248e-02
1.504004159575609775e-02
9.562807781629840270e-03
-5.444350981670047912e-03
-3.466033425802884232e-02
1.246912199521007028e-02
4.585262996250928647e-02
-1.252946800063734671e-03
-8.161166797019479141e-03
2.837697142109763329e-02
3.490021702804312065e-02
-2.408027889679377129e-02
-2.731687692764183523e-02
-2.480772608513006142e-02
-1.031651931674518099e-03
1.538944804828826750e-02
1.641308515563269510e-02
1.477881846250836927e-02
4.432780069138206325e-02
2.263697347826648318e-02
1.042467666555167705e-02
-1.829955079698232859e-02
-9.620591267380363895e-03
-2.159535390160930574e-02
-1.177609609355875428e-02
-2.342054046326805250e-02
-3.026712390857614916e-03
2.391091730142509350e-02
6.352582727037024181e-03
2.679798072434847953e-02
1.489097976466649889e-02
2.804900773798004593e-02
-3.685877297101028405e-03
2.165014188582500484e-02
3.496996090195486975e-03
-2.374109281543604344e-02
2.229091051208461835e-02
1.460189149246073417e-02
1.164880385692584029e-02
2.217241390544212945e-02
1.669023745816876347e-02
-2.663164029151625714e-02
-1.570346149071752059e-02
2.677937347808977131e-02
-6.300988527729518493e-03
-8.040983262704805637e-03
-4.965542059772240849e-03
-1.856693852763631122e-02
-9.528229517521207784e-04
1.307481278346781482e-02
-3.409914889545187511e-02
-2.113525950650576093e-02
8.131918267725375855e-04
3.721927549805729984e-02
-2.636704645807586359e-02
2.217086381390812044e-02
-3.570953462588001733e-03
4.433041528833397277e-02
3.502289309872524264e-02
9.133683806943702910e-03
3.586881583600304291e-02
6.216404757779327162e-03
-1.546322716071015131e-02
-3.137862943522434778e-02
-4.158633995682636808e-02
-1.041612062046804897e-03
-2.939261831185525572e-02
-1.122271971158262695e-02
2.489908681118242414e-02
-3.435796986298282618e-02
-5.581848288706191263e-02
9.084760993943662502e-03
-1.108507622780502758e-02
3.176145592259670136e-02
6.002624289218203880e-03
-2.726302462614632258e-02
6.557902394655925130e-03
2.302318163979550150e-02
-2.631233513382921080e-02
1.347164829814516754e-02
-1.094358321544153939e-02
-9.850516818787929951e-03
-1.869613868425637482e-02
-4.352334552582927396e-02
-5.485666260294222094e-03
-6.439428497398318185e-02
2.240891740814755784e-02
-1.600678840110066493e-03
2.790004198741363045e-02
1.339308282154615809e-02
-2.702269140941236658e-02
5.791603718353742145e-03
1.482071706193694924e-02
4.895191853317099051e-02
-1.961042549854535855e-02
-2.638593242714345425e-03
-2.260575125072739749e-02
-2.406839675826214636e-02
-1.165345103732731528e-03
-8.495059337758200865e-03
-7.296818705354283716e-03
-3.305472692790217392e-03
1.433106451506676628e-02
-1.659949648976440442e-02
-1.974536329889510500e-02
-1.556791138327894009e-02
-2.546826307195255643e-02
-1.409934414440692889e-02
-3.223362434362772762e-03
2.900342859891341923e-03
-9.835750695791465117e-03
-3.975665395628036336e-02
2.844109269028934073e-02
1.188557235353256136e-02
1.260531518952964433e-02
1.544577223097857478e-02
1.280513664126876026e-02
1.964439020964548616e-02
-3.050133839960347381e-03
1.392876553808351965e-02
-1.496401533989551169e-02
-2.409257048458075465e-02
-1.068765380484999403e-02
3.074204344171729830e-02
2.646664976862722271e-02
9.855662907536973799e-03
-3.893788009766747330e-03
-2.940897392903179045e-02
-2.465439745664099042e-02
6.256471221131760900e-03
9.761176610370453388e-05
-8.671651091207619420e-04
3.445247077864212887e-02
9.919530944975579745e-03
-2.027637248262402145e-02
-6.829804756528337455e-03
3.842863184271512467e-02
8.302247102944762536e-03
-3.192881467629980589e-03
-3.143975388220895256e-02
-1.668357076299315303e-02
-3.054836507371964938e-02
-2.698136244752033508e-02
1.275986326353574507e-02
2.054399059233233751e-02
-9.492102800538793766e-03
-1.385240125778777753e-02
-1.596927773046660781e-02
9.114540112170462990e-03
3.210550644907677470e-02
4.537415948851580144e-02
2.278890133317454728e-02
-1.280267934557654912e-02
4.329873908453357387e-03
-1.561189193390845852e-02
1.202125372930046288e-02
2.116393885657929380e-02
1.591984061684690796e-02
1.960812566045070607e-04
1.763473586461692874e-02
2.058894209455855440e-02
-1.217693813001634318e-02
-1.628189155757207157e-02
-9.420912275257672594e-03
-2.677727816751353934e-02
1.098920559663948797e-02
2.289776484890216832e-02
-1.633432923933165679e-02
-5.184407630176784965e-02
2.433479513752513645e-02
-2.828056936304439595e-03
1.978604413762061892e-02
2.441024952443531307e-02
-4.017576001962906533e-03
-1.368887445995593290e-02
1.505205390658978688e-02
-9.119469197048403475e-03
1.834859750163408965e-02
-2.109902483615353971e-02
-1.600016202905485754e-02
-6.908549915890046904e-03
-2.019971087128683788e-03
-1.274886671092294484e-02
-2.824462634650736284e-02
1.415588894566302200e-02
-2.377805994220132460e-02
-9.628794468202384396e-03
2.458955013796898861e-02
-1.332308687141685842e-02
2.489643526810664600e-02
-4.005784986681837877e-03
-3.572531973233047248e-02
-5.941941585903049231e-03
-2.241053658984857797e-02
-3.464058606686422348e-02
1.554407403090948998e-02
9.630522947790081528e-03
-2.729948908919114722e-02
-4.558235151831006859e-02
3.719981777998458694e-02
-2.439126735741305868e-02
-4.656711749453788102e-03
-2.495686306736603910e-02
1.673217505492315474e-02
1.819862236346175485e-03
2.631625120139271731e-02
4.995441771810797335e-03
-5.285489879656002539e-03
4.763482963606761530e-03
-3.615458834904702184e-02
-2.155506626748433796e-02
4.163523871192375755e-03
-1.992048292720298257e-03
2.182192093217491177e-02
1.450086409566074693e-05
1.255424791335004895e-03
-2.089153470972644787e-05
-2.649184053533274255e-02
-1.543158076721235471e-02
5.434956784286285557e-03
1.147212133225419296e-02
-8.514386321746259499e-04
8.075367009550376077e-03
8.341873035127216757e-03
1.795323325559564781e-02
-1.195353125811784642e-02
7.059674369352776820e-03
-2.913033040720583791e-02
2.907347475375073390e-02
-4.271104845977734266e-02
-1.503140106646259737e-02
4.201000800064517288e-02
3.190722003989186067e-02
1.769990625210873803e-02
1.771895717444359891e-02
2.866639431383108047e-02
-8.703499225910352882e-03
1.495166271995473570e-02
-3.106608552047484401e-02
2.888288887349071618e-02
-1.807782572493169156e-03
2.181835783858353944e-02
1.175597364933908713e-02
-2.633484496337973324e-02
-5.793172736937658544e-03
5.830442825900338487e-03
2.088339228298007749e-02
-4.995993559570339505e-03
2.879540596887138551e-02
-1.113783960767104377e-02
-1.533136177069432081e-02
-1.015050463080661644e-02
-1.550709786308886867e-02
-5.412844181738768988e-03
3.157464897420744179e-05
2.175037406048112298e-02
-7.162242752714259066e-03
-1.841918519728793363e-02
-7.051863375594726556e-03
-8.703073218142596407e-03
2.316582409834735956e-02
-1.240446213715424781e-02
3.315336689247328633e-02
1.698906305095814959e-02
2.603320495163918488e-02
3.221653348609210266e-02
-7.623577944600240346e-03
8.752573459870868419e-03
-4.324780010632391092e-02
1.360556197023322748e-02
-8.004120125485156972e-03
-8.599964802585758142e-03
3.558912934124062316e-02
-5.702707567875010472e-04
1.658461435444431170e-02
5.905915281202814802e-03
-1.768864430868098345e-02
1.623792143579699809e-02
1.751585049212764367e-02
-1.795899426407128897e-03
1.244385883959121461e-02
5.760822657003611749e-03
-3.016882772355795883e-02
4.133745154734601301e-02
1.940948693701492409e-02
-9.343067076311458927e-03
-4.512435035832777080e-02
1.224539158921617542e-02
-1.588836613746650792e-02
3.428661728398765818e-02
-1.112662497065096054e-02
3.367255152032588763e-03
-1.672285299618779877e-02
1.213138930573312471e-04
-6.216204729036461755e-03
2.038995552292707791e-02
1.012825393323314727e-02
6.362880734249715510e-04
2.763610359042074568e-02
-2.372651859907940267e-02
-4.416610313827670775e-02
-1.639143248400377548e-02
-2.029984528524993864e-02
9.690954940170473262e-04
3.884083892213265922e-03
-1.814732370208245113e-02
2.421009305084285274e-02
-3.351330588910587244e-02
2.949015426870482334e-02
-3.011594694271674602e-02
-2.461590062844198207e-02
1.968291209414159415e-02
1.381526288259756277e-02
3.050284053589330177e-02
-2.766293310137338517e-03
1.459871081754190655e-02
3.422874109592573526e-03
7.569714961673314505e-04
9.698942640488889683e-03
-1.134652873615038179e-02
4.204340424662666997e-03
-1.893698810505661150e-03
2.184770256824537793e-02
-5.034833700603495200e-03
1.233272943307836718e-02
-1.319379510461118725e-02
-6.145487763018094712e-03
2.116001308566376263e-02
-2.229945599316788402e-02
6.077186749374290792e-02
-6.570157758401234255e-03
1.662848799819302559e-02
4.343387215871048236e-03
2.535409496568048066e-02
6.471562582452596718e-03
-5.572997162199290998e-03
1.515136365592412333e-02
7.568012340154720193e-03
-9.674713773058314994e-03
-3.087015953529763726e-02
-3.597990553282296301e-04
1.982648712664613136e-02
-9.821154512726762431e-03
4.538037315776469877e-02
2.345936360927306993e-02
5.210883409211423999e-04
-1.428297909978581970e-02
-4.597618716225673752e-03
-1.731890308896324657e-02
-2.120203094880528799e-02
-4.995827822111417738e-02
-8.494935879564039991e-03
2.599729861716287144e-02
2.275466088444598814e-02
6.018038034579986303e-03
-2.651674436180212827e-02
-2.593185154431413078e-02
-8.288848969583768878e-03
-1.470316052007423352e-02
3.598483475407126403e-02
-7.177771957165329959e-04
1.980991531283486651e-02
-2.460149919496700324e-02
3.780778958910305937e-02
-9.805290797100242942e-03
9.758011727246589800e-03
1.466903457667849582e-02
-2.039672757816852686e-02
-1.137482632527513082e-02
-4.367248059958570017e-02
2.804466392229684746e-02
-1.028623258786367763e-03
1.447785452214589430e-02
1.908034316520533860e-02
6.177695293092697222e-03
2.666786466953161450e-03
1.777680278655602644e-02
-4.534380980088975610e-02
8.118864608094375143e-03
-1.542728785369896181e-02
-1.247513373772929195e-02
2.934413516279204062e-02
-4.810897210940418001e-02
7.705931293188275806e-03
2.427584139013010123e-02
-1.865174210394779332e-03
-7.707363475380240442e-03
-2.152792216864358663e-03
1.006045022939937479e-02
1.947877741091715714e-02
-1.403340131192426510e-02
-1.017731745341209559e-03
-2.391030231481012028e-02
1.277247452142715387e-02
-5.245819191350509225e-02
-2.255342330705336143e-02
1.138784656597090390e-02
-2.823609045319974351e-02
2.609524931898904616e-03
1.147359080030474487e-02
2.342081084460142029e-02
-4.791029030412477518e-02
1.194785019229480799e-02
-1.324917088810325175e-02
-3.458563818299740036e-03
-5.168027886094533202e-03
2.027657255083443501e-03
2.698096514166883897e-02
-6.035752940476187510e-03
-2.826095153095485937e-02
-1.816520394224294772e-03
3.930915372952927325e-03
2.688130387670610577e-02
-1.318254466148275662e-02
1.842424011487901400e-02
1.837222922318479043e-02
1.201027473258753538e-02
-5.679719764950800359e-03
-1.263032257430529888e-02
7.767833101946521566e-03
1.106786451976761454e-02
8.875501209867001431e-03
-1.859234059243295226e-02
-1.044455177709455174e-02
1.890086130082131027e-02
-2.693190000686180793e-02
1.892566630846932718e-02
4.609210984545687034e-03
2.657319057060257908e-02
-8.043787756080859105e-04
-1.955805371923649907e-02
-7.829093180350287298e-03
-1.496844094543211927e-02
-1.588567463684460550e-03
2.488837071371084730e-02
-5.626579402339405324e-03
1.350454271808301104e-02
-1.487051286848284186e-02
2.264339729437163037e-02
-1.532110544016045996e-02
7.549035934177941980e-05
8.116078262271328447e-03
1.792327887024917563e-02
1.249151494345714444e-02
3.098216683793512949e-02
4.769335888005421520e-02
4.189588655027006326e-04
-1.531355640575575786e-02
-1.270984600246641630e-04
-1.101212332538070715e-02
5.587736864600001407e-02
-3.417181348537876116e-03
3.169593711672659408e-02
1.599306575796166294e-02
3.171494522631420482e-02
2.470647255509036966e-02
2.957658272209954392e-03
-2.048724845611597702e-03
3.110710052279145807e-02
-3.463156872278374404e-02
1.425347571039572644e-02
-1.492774301594050959e-02
-8.729862928859041457e-03
1.652145359004597580e-02
-3.582503752310486900e-02
-1.742392974234296607e-02
-8.294729991937756577e-03
-3.004147478113798966e-02
-1.565456720393932147e-02
1.570751933143021192e-03
-4.418436563419986425e-03
-5.127799571340698609e-02
1.871620342330516246e-02
2.701938876098233756e-04
2.537445268131303597e-02
-2.550962460442238525e-02
-4.939008043124573297e-03
2.728552412415131967e-02
3.402917343346379547e-02
-7.697417348780012485e-03
-1.395986667206192480e-02
8.016834037509740565e-03
-4.262077916795544395e-03
1.683467139386073466e-02
2.291231822066772464e-02
-1.926585043411425252e-02
-6.469964028044190157e-03
-3.397370046254927917e-02
-1.382180717310822282e-03
1.268283905206560834e-02
1.444836306134387668e-02
3.785982583855025652e-04
1.997793432120579388e-02
-2.583730153967669571e-02
-1.510515187788384443e-02
6.878519283302266668e-03
3.980939499173336699e-02
-1.124097424182646764e-02
2.673088303574776975e-03
-1.283249262714961092e-02
-3.007742472346205259e-02
-4.860174466663901732e-04
1.489750501433927989e-02
-4.089264238354099919e-03
2.905021403223011570e-02
-6.686406307984487513e-03
-2.136988097090775779e-02
-1.620950192247916713e-02
1.431557344500425724e-02
2.476471838360907313e-02
9.037466709407256105e-03
2.012902413545975249e-03
-8.944227730846604496e-03
1.762667930714715767e-02
-2.414581693293814998e-03
3.173629071226077153e-02
-5.037150608456636425e-03
1.692659899475747187e-02
-1.472272162068293628e-03
1.744619171998290294e-02
1.047012788113934646e-02
1.515692358365267403e-02
-7.281692884184746452e-03
8.648853702022497175e-03
-2.543710575850505889e-02
-5.321749166062752709e-03
9.517313292733996233e-03
1.202913756880575995e-02
6.194876123516981567e-03
2.995664578126255168e-02
7.859660003114457560e-03
2.143997473253793709e-02
1.261454399371154597e-02
1.750641913397590552e-02
5.923808829019322833e-03
4.870566330799735999e-02
1.675639580256672173e-03
3.218406278152171479e-02
2.464701109956784347e-02
-3.301529784324325201e-02
2.295745115348735415e-03
2.926425895750629433e-02
1.223267240181263524e-02
-8.615105434696371960e-05
8.967581305984807447e-03
1.383356779740183354e-02
1.833175128282870173e-02
-1.989267193293589933e-02
1.398700811255870584e-02
3.866584893873599004e-03
-1.693903066085943390e-02
9.217823858520525493e-03
1.564597163283773518e-02
-4.446789003564031485e-03
3.113944120320177519e-02
-1.224024088395275897e-03
2.314080560427828406e-02
-3.796710112963679225e-03
-1.095855476456107820e-02
-5.680514559821846221e-03
2.536709841495332889e-03
2.150038964991800652e-02
-2.296435076848157928e-03
-1.246214229324669326e-02
1.232305450678729307e-03
2.102112230853691796e-02
2.023995227880655973e-02
-2.284191568494176386e-02
7.060773456680564247e-03
-6.817393558007916500e-03
2.055395261847620808e-02
2.120380347265368379e-02
8.113651824552391145e-03
-3.249695335844134006e-04
-2.401767846663016570e-03
-1.257427409148446397e-02
2.331339149278847944e-02
3.388024929594622703e-02
-5.837892192376226835e-03
1.950728737823232903e-02
1.729536540359635777e-02
-3.210476807715091641e-02
4.760872691307952570e-02
2.890790519641659936e-02
-4.529222239312466480e-02
-8.944351135861786789e-03
-2.227982001535725592e-02
-3.839324420285678951e-03
3.479606220260315907e-02
1.099102734067200667e-02
2.739530190292528700e-02
1.678642816533532436e-02
3.329215867898745879e-02
1.758640660321394295e-02
-2.158934649053738429e-04
-1.342050496549290067e-02
6.437001424927659386e-04
-6.030804109936485115e-03
-1.695639366503775419e-02
1.719752263180474028e-02
1.539940039243997867e-02
-1.552953381348502835e-03
-1.438929223665215071e-02
-2.388828567916818999e-03
9.107686717824421685e-03
3.580379404333378091e-02
2.463368515013750204e-02
-8.013471098355146385e-03
2.460512632634172248e-02
-1.233619474396946240e-03
2.678357420546419003e-03
8.574439919094888410e-03
1.884064217872292307e-02
3.319152025590797056e-02
-3.166139690424343150e-02
4.044823311324352057e-03
1.968423034447863706e-02
1.314101156614249331e-02
2.925283797037732739e-02
2.845693388322583298e-02
-2.700484734778468843e-02
1.408885598863163918e-02
-2.456437271370831912e-02
4.796608708834136300e-03
-1.023163248089449355e-02
-6.325498480798671420e-03
-7.657809442401092119e-03
-2.826613726213402650e-02
1.214545992471880581e-02
1.056629029277967279e-02
1.308843992355909584e-02
1.673944989270808106e-02
1.131291140486717813e-02
1.433715073765640634e-02
8.479966758344975597e-03
8.945104486609565739e-03
-2.715940874017886298e-03
1.114544942690785453e-02
-8.241609693138409951e-03
-1.882094763920993952e-02
1.777670852666249357e-02
9.949381859138095932e-03
1.345775566847754942e-02
-1.746322381784520816e-02
3.584243318139010339e-03
3.255358769925473933e-02
1.385378725591149621e-02
-9.699906223700378860e-03
4.763896004522483879e-02
1.461845060426720036e-02
1.273657310720750085e-02
4.843533504409665855e-04
1.534232151183799291e-02
6.979836688564220728e-04
3.091031396956921487e-03
1.049661571395356548e-02
1.147739944093693551e-02
2.878990465506260643e-02
-1.606017345432197551e-03
3.608205813183894273e-02
6.812987371576667388e-03
-2.594533040377035304e-02
-1.783633970521873377e-02
-8.377279803753075876e-03
-7.806339086326700809e-03
2.304932134976699423e-02
-6.938943571250143910e-03
1.761035353312050480e-02
-1.515175179248959801e-02
1.777951893769670090e-03
1.036531607965603466e-02
-3.159351577609639718e-03
9.336452283536043461e-04
-2.047595904520557383e-02
-1.654854394657433517e-02
7.742202987100953171e-03
-3.686983470782771721e-02
-7.840829320144095810e-03
3.141439938472541382e-02
5.726754567601861912e-03
-2.506428272561117901e-02
1.788071073697251878e-02
8.753773693260278460e-03
1.038795065813512318e-03
-6.775357620464037868e-03
1.132677175339901615e-02
-8.416798004099168562e-03
-2.370157469542781212e-02
-8.910552642333095102e-03
1.351410146470632609e-02
1.088577214139391063e-02
-1.773529228097321013e-03
3.847862770993761006e-02
1.279827483028662255e-02
-4.730854595123992756e-02
-1.734298137078560962e-03
7.030278052906236731e-03
2.922311101082932308e-03
5.342930525363043942e-03
2.523463757697986046e-03
5.354938598152918228e-02
-6.734233099382567339e-03
2.608502721912492675e-02
-4.868444959254298807e-03
-1.303158471766128861e-02
-9.018139441819802635e-03
-6.809998990380356984e-03
1.118856701662853705e-02
-1.824542760406665243e-02
-1.125498187738801191e-02
-8.556073853380450484e-03
1.101005820811645775e-02
-2.238582175090784651e-02
-1.661536475991746975e-02
2.316175461156379928e-02
-1.526809001337935297e-02
-2.869693319213479851e-02
-4.400021418512715531e-04
-2.536823483376826529e-03
4.481413420345256522e-05
3.567054390217813849e-03
1.154221482104137927e-02
1.328107929219341996e-02
9.383425450555595362e-03
-7.558875364006837315e-03
4.554845106098487709e-03
5.911045073148870482e-02
-4.277741273504068187e-02
-3.780500017513704035e-03
2.255878186636633975e-02
3.310232926923550867e-02
-3.515734641266817645e-02
-7.112316528218656786e-02
-5.148242548442512681e-03
1.328830576018560049e-02
1.008013212678602298e-02
2.685252071231681789e-02
-7.024397812263509858e-03
2.402836068128169286e-02
5.239663976591075328e-02
-3.620596009225231227e-02
4.272962361708601380e-03
-6.153780327603018685e-03
3.409717700093075135e-03
3.608232063701414388e-02
2.140966726653621352e-02
-3.414717671806230537e-02
-1.728298113106428030e-02
1.963352853665173078e-02
3.953186275324363508e-02
2.801724658790973824e-03
-2.761029909292727139e-02
3.582167717143584784e-03
3.948504728841959258e-03
2.353062130358477347e-02
1.752106104901102537e-02
9.746061213342599103e-03
-2.060298707057313383e-02
-1.942449423024568021e-03
1.816668279230524916e-02
2.938695280256069242e-02
-3.641159272104080302e-02
-4.386374122606503251e-02
-2.683940000908547219e-03
6.692530002406433913e-03
-1.692359002898429637e-02
1.488486844193778920e-03
-2.721100326289797519e-02
-2.489313215751452410e-02
1.340545238526903715e-02
3.963718484412907112e-02
-1.166859987419088286e-02
2.027512654894788463e-02
1.062713384444266898e-02
1.246154245295038286e-02
9.214815122030069541e-03
3.018426773285117631e-02
7.955724843385948708e-03
-1.654777507782763390e-02
1.546338850498250699e-02
8.351803035327336200e-03
1.028350152896170995e-02
-3.509801315441300751e-02
-2.691222139133258792e-02
3.274889710126301849e-04
2.692439391304241036e-02
-3.812992098123967749e-02
2.874723107300741244e-03
-2.923812378122681715e-02
-1.619911142644382446e-04
-3.262477099033887079e-02
9.085553816861359488e-03
-3.050524308853412234e-02
6.209312020995629532e-03
-2.332894855017347141e-02
3.114525881846394451e-02
1.120939768842789614e-03
-3.544294895527773381e-03
-4.755597304556612864e-03
1.938912228187376430e-03
2.009642478152408318e-02
-2.066821826805712373e-02
-2.892978051618714033e-02
4.494081564711672853e-03
4.540001519836483340e-02
-9.903391715867383704e-03
7.002064343529639315e-03
7.849326724140541153e-03
-8.463954186889553408e-03
1.329806589493353307e-02
2.588425090287921771e-03
-3.344572473004737978e-02
4.288583075563031039e-05
-4.603992887642209195e-03
-3.123013566251787998e-02
5.197834761325856659e-03
-4.168313723100511986e-02
-7.633280455911861315e-03
7.811075638672291058e-03
-2.855989965871639710e-02
-2.589240053435585415e-03
-1.237641724685558872e-02
-4.222361311519785658e-03
-2.392778747503510398e-02
-2.980393882673592135e-02
-1.760421314199454943e-03
1.955026555244924330e-02
-4.444724289046200760e-03
-7.770623222070385458e-03
2.826214166054681620e-02
-7.625730052427286305e-03
-3.964601312280630063e-03
-6.512305036633725050e-03
9.815276870960228800e-03
2.611019694145810290e-03
-6.525528690604701088e-03
2.231803047874277371e-02
2.505432732153880723e-02
1.745105512072069390e-02
-1.724455206898644830e-02
1.808651494701674469e-03
-1.496095002024623935e-02
-9.088640938993896787e-03
-4.673388558785371988e-02
1.216153142219845648e-02
1.224455235660354240e-02
5.653158302884341881e-03
-1.826520470040869822e-03
1.786414287279545349e-02
-3.878131136260452166e-02
-2.393565468216837799e-02
-8.346856681780754836e-03
2.823440359032390254e-02
2.724497634400981430e-02
-4.122823112094332887e-02
1.360154206957561360e-04
2.095475523710959090e-02
-1.498655857021906346e-02
2.020265294296969688e-02
-2.239872138290437131e-02
-7.101929920146156199e-03
-1.590371680290707593e-02
1.147149348498853645e-02
1.226220602647263777e-02
-4.487689946390827772e-02
-5.855223111252736735e-03
-3.180028368539835476e-02
-2.181826914268210696e-02
-1.835064574485607142e-02
-2.172006855924861479e-02
3.048222244741356779e-02
4.583695994489374141e-03
-1.783947569130111405e-02
-1.312320130882059337e-02
-2.783156042150716422e-02
-1.997227539154702164e-02
3.850649751131028729e-03
2.380101073975817577e-03
-1.306934279482696061e-02
-2.621521010945817090e-02
4.337418493122217195e-02
1.480443868095195070e-02
1.731020135910457322e-02
-3.952933382195904927e-02
1.137996392396625929e-02
-3.057544415785374420e-02
2.624428396284657697e-02
1.071144983289224265e-02
1.040969762918229555e-02
3.978235831963180744e-03
2.470400680883669611e-02
-1.188881516392847545e-02
-1.624951676737557138e-02
-7.564960791988107822e-03
-2.893973634311686194e-02
-7.633766354087931881e-03
-8.117307381093105678e-03
-1.525273941892811048e-02
-2.494350074633538278e-02
-4.388905371970198976e-02
2.292483120518278711e-02
-3.669015454304799806e-02
-8.278913178209699325e-03
-1.294156769337305619e-02
-2.564059341460958943e-02
-1.558705113924398200e-02
6.912625952256160576e-03
-1.345108906679265068e-02
-9.298107251637469442e-03
-5.378545360870616576e-02
1.474467159961079243e-02
-1.602117071620545730e-02
1.477777472274949960e-02
2.042521296018725077e-02
-6.270682106810290292e-03
-3.339888269060825587e-02
-1.712344006429259921e-02
-3.090097406630969851e-02
-2.369588724878786412e-02
-1.873701874276496523e-02
-2.567054921019342253e-02
-1.807966702156442104e-02
1.612391838951415454e-02
-3.270404317839169933e-02
-3.192396488350077860e-02
-2.697823247521028648e-03
1.287007725337033226e-02
-3.921903763712956265e-02
-4.298165240769386691e-02
-3.002203257629686844e-02
-1.390423095827563599e-02
5.462674446690639167e-03
-1.409634383696763138e-02
-2.141783460019790544e-02
-2.031033338204933994e-02
-3.155043632977991286e-02
-1.640323613010894604e-02
2.153929972344259536e-02
-7.146885628190914608e-04
-4.392411302962592875e-04
-3.311509833308959316e-02
-7.196022846410324476e-03
5.654175863629211547e-03
-2.812600112544391337e-02
-1.467789007987472388e-02
-2.612064311882290272e-03
-1.100416930143352338e-02
9.454522367541016645e-03
-1.864060502927369911e-02
3.013531800344697808e-04
-1.058951752140373063e-02
-7.883827538609186267e-03
7.268202428643063401e-03
-6.723874813718131414e-03
3.683894890032089059e-02
1.210881542082287848e-02
-1.840321493419266527e-02
1.562591337363140181e-02
7.618740284617148140e-03
-3.407706488367720499e-02
-5.656622345753468430e-03
3.534604029288920465e-03
2.826225092321909757e-02
-5.426431488751489590e-03
-1.740416142265636262e-02
-2.311953785044732618e-02
-5.092609671979804811e-03
1.721714419904314675e-02
-3.259585049227835957e-02
-2.548192828942672308e-02
-1.569013741175793314e-02
-2.707776449952157410e-02
3.623825378314597754e-03
1.074400568808808569e-02
-3.328120849417995353e-02
5.700839060454462696e-03
-1.969012120898746068e-02
-1.147997491352396177e-02
3.738986772312257248e-03
-1.816817886384239009e-02
-3.165653128345818912e-02
-2.370888156673654421e-02
-2.887514808051609878e-03
-3.884989075573178768e-02
1.329488852713652663e-02
-1.274012125162694506e-02
-8.213414597094669325e-03
1.377629778773275561e-02
-5.643031958764774779e-03
-1.015277894338872684e-03
-3.761263718609399176e-02
2.329252579000880632e-02
5.364411907594835577e-03
-1.594014634097725563e-02
-1.648153984755403381e-02
2.336683616850659950e-02
-7.550718388611833785e-04
-7.472130534392082239e-03
1.787995173922319117e-02
-2.302723664243643692e-02
4.285898490767556593e-03
1.426950311291951597e-03
1.171508368614460754e-02
-1.744684311311472599e-02
5.086511841569476416e-02
-6.395720466748024483e-03
-4.752343880333111809e-02
-4.265354104433611779e-03
-2.479557038312149228e-02
-4.006015809542583066e-03
-1.227112816837097956e-02
1.675311839822440224e-02
4.441726512700705683e-03
2.958413655685714419e-02
1.417708732371914492e-02
2.582650176908031156e-02
2.973568079401633577e-02
-5.117319788982213277e-03
-1.969719891449980137e-02
2.097991026269720866e-02
-3.258734096956739101e-02
2.442217044560605552e-02
-1.079874063050311785e-02
-3.584479515006402765e-03
6.688227490904782684e-03
2.312830990114721208e-03
-3.345641732503042143e-02
-2.828711448812456369e-02
-2.039400114554692708e-02
-4.786692877360107512e-02
2.728729705122864488e-02
1.669913256930019574e-02
-2.605168563893383790e-02
-2.966712151033783565e-02
4.947137949326160106e-03
-3.170839356780900259e-02
1.874640448849441629e-02
-1.317127433020049733e-02
-4.105621720506174438e-02
1.807165437856436685e-02
4.550825811676893762e-02
-3.020585368289322239e-02
1.207416323290476379e-02
-2.893737147333155096e-02
-3.379868443191363925e-02
2.720059389800366309e-02
1.396871409989861729e-02
-1.637803092598138707e-02
-2.543749376300289550e-02
2.701081732227893911e-02
4.740462772792430890e-02
7.731831971332086585e-03
-6.455590314680683187e-03
1.403126280404972184e-02
-9.196154681850331192e-03
-4.663671857346387423e-02
-1.665985030159186295e-02
2.287741021045266304e-02
3.864645858231110630e-03
-1.952316144578839299e-02
2.724758309574364101e-02
4.358797524079010416e-02
-2.373865349249071333e-02
-1.727472175769459092e-02
4.870511206416802165e-03
1.232399821077822394e-02
-2.172538602726337056e-03
1.505227941292555834e-02
7.071557558981659587e-03
1.177444307291569507e-02
-2.157956960185366743e-02
-1.611176030130962583e-02
-2.707921394661220657e-02
1.636149574142782559e-02
3.262447334158454643e-02
2.033240842334771425e-02
9.014799082204453737e-03
-2.868903281722343449e-02
3.901141573922257272e-02
1.662802173818641455e-02
2.667969892946050071e-03
-1.401080788862676084e-02
-3.841698822597091473e-02
-2.107388848252745445e-02
-2.702165421233611656e-02
9.734322491617476009e-03
1.286496812449271047e-02
-2.338140833542612373e-02
5.014104839795196188e-03
2.425066175753262318e-02
-1.621701590876198362e-02
-7.530380655707989354e-03
7.805013094389058820e-04
-3.771960303899300759e-02
-3.655714113689560035e-02
-5.880957422378199281e-03
-1.364849183853756275e-02
1.735922330431402538e-02
5.679236268563314649e-03
-2.142120759353207879e-03
2.424981581298549932e-02
2.821645386264723387e-02
3.548233773432029475e-02
7.007280648602151434e-03
1.561738388777779776e-02
-1.619178453859509634e-02
2.420924561190788277e-02
3.149777207822121038e-04
-3.229412216814531861e-02
4.667137359875244557e-02
-1.916786136848790817e-02
-5.954242085559607357e-03
1.834892421632939447e-02
-5.210445336755142182e-02
4.781652383398152587e-03
-4.814258635899297534e-02
3.857361258373120244e-02
-9.770337162997787608e-03
-1.017497037184475310e-02
-1.807550771736008213e-02
-3.640268734148172786e-02
-1.110839408548475616e-03
-3.863777305692199081e-03
-1.171689186932988770e-02
8.669072484665120426e-03
-1.210141273062785051e-02
-2.006139648021926930e-02
9.150705563886502025e-03
2.563573366684112134e-02
-6.104796503315487385e-03
7.902084059603119506e-03
3.029657311180989233e-03
-4.097807330187192704e-02
9.284512622553997910e-03
-2.841432038295659251e-03
7.054603632099692469e-03
1.968903859973115608e-02
-1.689909698603961688e-02
6.488439905968013642e-03
2.774663111842678304e-02
-5.810511537296793837e-03
-9.804070229505794376e-03
9.918150858080461429e-03
3.962559985379995875e-02
3.132472166679498016e-02
-1.431709946564680390e-02
-1.835285611550666399e-02
-1.187438057999582949e-02
-5.438134656677724200e-03
-2.394916601402588205e-02
-2.974679676206019863e-02
1.430410658067645183e-02
-1.526937177604574839e-04
-4.225845184318395391e-03
-3.715132429685594900e-02
-2.258082222458682523e-02
-1.959361358806717412e-02
-3.855314464921388157e-02
3.848213994219837342e-02
-1.538438956532359181e-02
-3.672624840511959712e-03
4.795902486311565127e-03
-3.412916864451056957e-03
3.924760856485307384e-03
7.052455514493131267e-03
-2.837967469634562626e-04
-2.327587872876339323e-02
3.264392801151403973e-03
-3.121601693546757414e-02
-1.614962452272675208e-02
-1.043141252643125898e-02
6.519686652787476215e-03
-5.744437912749806099e-03
8.391468945406797136e-03
-2.393741614227217970e-02
1.874464412581374110e-05
2.760197309354207873e-03
-2.993333053251931442e-02
-8.789690851043077333e-03
-1.669943470935585095e-02
9.006446645121356925e-03
1.437954589604272665e-02
-1.376153740563388836e-02
3.445376297880316328e-04
2.527268465060968083e-02
-4.376505216239735471e-03
2.213431606267686133e-02
-3.876096821545845644e-02
-4.024655829291905879e-02
1.427961342738402924e-03
3.442608921658689251e-03
-3.362917289075980590e-03
-6.198742300854995571e-03
1.129413722085757408e-03
1.411143257418513361e-02
-1.944542631407167668e-02
-8.181747605968474682e-03
-1.546232984726426734e-03
2.950085711718471865e-02
-2.023621052828761605e-02
8.096799774141481831e-03
-6.003637381675157314e-02
-2.487254977047375498e-02
-1.193023795885233933e-02
-1.184250061220495573e-02
8.699661404567436002e-03
2.110871131169958156e-02
-1.617668060576630054e-02
6.816647855233232654e-03
-1.383271601128729239e-02
1.331914531583144011e-02
-4.320160351818180464e-03
1.222991805069218417e-02
2.651449356673561339e-02
-8.221967576609746226e-03
-4.831928493657513396e-03
-1.585379083775852530e-02
-3.427070779240834475e-02
-3.522345945999041331e-03
-2.101977958091988744e-02
-3.175969877051826318e-02
1.331960422140187304e-02
1.151995229038282366e-02
-2.572192075486607471e-02
1.059073959832017905e-03
-1.564572883006086490e-02
3.430656965658779312e-02
9.758132372580691216e-03
1.137583390518132976e-03
-1.287303342237058543e-02
3.018032621233124324e-02
-2.175396382266609960e-02
-2.935020922696591865e-03
-2.679133030256457271e-02
5.855727495142486715e-03
9.933464283272337367e-03
4.451441759937566772e-02
1.921035030434433202e-02
4.433596143065112599e-02
2.936840093620940104e-02
3.631639836059959159e-02
-2.031966570916424186e-02
-6.004012766714694749e-03
1.228047985320722228e-02
6.962701122428251524e-03
3.266011101839542963e-02
-6.310683060877915295e-06
-1.218727926605514197e-02
-7.329767826469982782e-03
2.997068525473418898e-02
-2.388285131750966794e-02
1.330699458368764417e-02
3.278203138889632801e-03
-4.897703173584383625e-03
-1.327493056793657353e-02
-2.616855157045376926e-02
1.704991120152494002e-02
3.059243179082345512e-02
-3.144004893833857173e-02
8.997424078947984828e-04
-2.287057757124927662e-02
1.027381037570999564e-02
2.131438157822721294e-02
1.266064673122782071e-02
9.714992812327421026e-03
1.046562569805955557e-02
-1.535300358447820243e-02
1.920659862048599426e-02
1.367704689434924049e-02
-5.581608199452240369e-03
1.465427733243899891e-03
-9.152502591260915088e-03
-1.230964346679119456e-02
-4.147731351899265791e-03
-1.740357914889604368e-02
-1.993575977890951062e-02
2.024956603300798186e-02
-1.075934809672797476e-02
1.825570413762333394e-02
4.429302827705937362e-02
2.812515024212879425e-02
-5.283799941394517509e-03
1.948146367210788765e-02
6.437270119610590674e-03
-1.849415679938237744e-02
3.280567110587706385e-03
3.900723716377173331e-03
5.358301092172020053e-02
-3.371152331442725525e-02
4.353808583480408764e-03
3.419496175531303202e-03
4.239660421933377256e-03
5.020623420376643664e-02
-1.913570417243232180e-02
1.675836204273605662e-02
-9.177620683268935403e-03
-4.073128123678118606e-03
-1.835507941548146851e-02
2.372792959419959147e-03
8.377612897647514906e-03
3.289466920318727915e-03
-4.412719735336911864e-03
1.240012628266966462e-02
1.718530065274634019e-02
3.375727289815871196e-02
1.610481018851484675e-02
-1.217816171302949120e-02
9.664714648067146419e-03
-3.735134484856707498e-03
3.685528511435456900e-02
8.127508070611841546e-04
-2.339281592421064981e-02
-4.915744575053613771e-03
5.598003323964310940e-02
1.435154414389551089e-02
2.912302397329729134e-02
8.688333636385802902e-03
1.939660190974344320e-02
-2.474006559846464275e-03
1.382741334069626828e-02
4.886642782834190596e-02
3.351366168887195268e-02
5.191655285788974311e-02
6.623438565534473139e-03
-1.516742577640875674e-02
2.993567047205964241e-02
8.117109238313276187e-03
2.101644132295254694e-02
-1.122998208755375668e-03
2.190427956446986194e-02
4.175437524291460839e-02
1.095621867847462391e-02
5.722604933007383043e-02
3.160756468141198011e-02
-6.597305495594698449e-03
-3.699463464400602752e-02
2.628142316681330096e-02
2.083584133788378076e-02
1.468166623037382365e-02
1.128947699705354010e-02
2.708771561070448530e-02
1.503220685726203501e-02
2.990738511442677435e-03
8.273098286168956150e-03
-5.699159685081754863e-03
-7.463688457915690182e-03
-2.604747522558640768e-02
1.181052401759378687e-02
-1.637642459020775473e-02
2.470760655917850560e-02
2.437249655910625565e-03
-1.359756132561018224e-02
-5.309337931355908105e-03
-4.638881897339250729e-03
-1.637981096218515953e-03
7.932992446453891473e-04
-2.234020009112467134e-02
-2.557551479916414169e-02
5.136963572767839700e-03
2.017122444100347134e-02
1.512179655241180191e-02
-2.415837892239708698e-02
1.109451425138833353e-02
-7.360162980663511288e-03
3.354342240250311052e-02
9.182619139944982189e-03
1.323410448822809164e-02
-1.209192272179482504e-02
7.509982792757432732e-03
-1.359159100510080008e-02
1.066702626376271265e-02
4.056423635698965663e-02
2.103230332137317679e-02
1.706344608277533120e-02
-1.153007236125008945e-02
3.568415345257409249e-02
3.783373335024442508e-02
-1.212960277592835430e-02
1.807880608136383863e-02
-1.601284909983559726e-02
1.665458417653544257e-02
-2.590913558681395140e-02
-8.537355348520254267e-03
4.256165099324685924e-02
-1.838236371269654987e-02
3.645703812611676004e-02
1.717252963481389130e-02
-5.910485889919799354e-03
8.703815590181650241e-03
-1.269690580756872335e-02
-4.264062683267538789e-03
4.921581580357575758e-02
3.706302125114765283e-02
3.368807230224939858e-02
3.700986538918972502e-02
1.510188864145037800e-02
2.102218072397847581e-02
5.177239579809863462e-03
5.226072748947425961e-02
1.492936789920007445e-02
-5.193407030393172932e-03
2.511024448300151757e-02
2.069441969387326649e-02
2.548142898598967226e-02
2.632180167757502964e-02
-2.874471413954403278e-03
3.224925731291542613e-02
1.451825366265609976e-04
-3.981692689110788615e-03
-1.465051801715755615e-02
-3.043033440303743314e-02
-2.990541173604150185e-02
1.959805909965987858e-02
1.904036541680261332e-02
2.115285700021533183e-02
1.923003809031717179e-02
-1.513931917726720096e-02
-7.381937524054800297e-03
4.193496789460157692e-02
2.036204183263881987e-02
4.336836099619609600e-03
1.268364317284579636e-02
8.494773079689446615e-03
4.236873361004176580e-02
-1.240812439014896129e-02
3.570785608634336611e-02
2.811504484818605140e-02
-2.505310523958320310e-02
1.871378589555474509e-02
1.010378014141459849e-02
-1.057322587433854461e-02
1.724176336104178003e-02
-2.896350936346742816e-02
-9.541237576694510877e-03
9.153798576457072497e-03
2.916546149213439590e-02
1.990409821063630902e-02
-1.672453351868427585e-02
3.988894188844408634e-02
3.110482310903649964e-03
2.405804395054339517e-02
3.357992475029900059e-02
1.813813422579763426e-02
-3.874252735401020366e-03
3.597558846319182796e-02
-1.183096941050155310e-02
2.085503176002778333e-02
3.769975361083654358e-02
9.390858887388687029e-03
-1.718182968318009152e-02
-1.383342070580057849e-02
1.417825852550240288e-02
3.587857670664192089e-02
6.638065438455453653e-03
-1.133241207079614676e-02
-1.008932086487208599e-03
2.583676956208284456e-02
1.331810685970033145e-02
-6.598299388822816136e-03
-4.394100692929383753e-03
-1.136407256802083113e-02
-1.428303279940494955e-02
2.290182814804506833e-02
-6.787440435616878126e-03
1.647172120326362288e-03
-2.694255648102454950e-03
3.571668130913641104e-03
1.274420784222952616e-02
1.886250090695992462e-02
-2.941790845136461538e-02
1.404961001937248335e-02
7.785584053380987472e-04
2.173743861906570971e-02
2.694385511183777435e-02
1.195028043108507538e-03
2.041272281906860494e-03
-5.498528095278123855e-03
1.953977271943540053e-02
-1.156504519809263727e-02
-2.214907552195978079e-03
1.113747473062842892e-02
3.846297798966469283e-02
-1.791388682894468412e-02
-1.943814814223547224e-02
5.219964985378715283e-02
-2.473446521343510701e-03
4.197265432996518351e-03
-1.821536079128555433e-02
-3.319473658947116185e-02
6.885872990199697757e-03
-2.708803230674929063e-02
5.792033152540256719e-03
-8.002647712915785319e-03
3.170039131294699608e-02
-5.984581915411497574e-03
2.975228402948879719e-02
-1.221412178006423335e-02
-2.415073713257262847e-02
2.138195872306206460e-02
4.643659012357912591e-02
2.066839275277681381e-02
-1.889807182161936522e-02
-1.668649138405839394e-02
2.175463065342812460e-02
2.725505860269030606e-02
-1.958108614219934707e-02
3.710094980116775132e-02
5.585745010949488311e-03
-1.099990824119202737e-02
-1.991050629126717500e-02
4.969092530492167162e-03
-6.537985275049356185e-03
-1.617500000458712769e-02
-1.409619392949239269e-02
4.303880286848558306e-02
9.339057733066492492e-03
-1.750820584198379930e-03
-8.176096581204991354e-04
3.488023177093336341e-03
1.018146462588521463e-02
1.364664653218455523e-02
-1.152917440489272145e-02
6.521920688889822418e-03
-2.197198563752990504e-03
1.371778081121104859e-02
3.038495659602948387e-02
4.906298878797913515e-02
2.607255621777845866e-02
-1.150594442404589447e-02
-2.435384077437394244e-03
5.947103694657005120e-03
8.219091049380310154e-03
1.024470048709486079e-03
3.931434958736365723e-04
5.285564024309690086e-03
-9.123776466743078323e-03
2.702251304846639210e-02
3.334451885006874811e-02
3.024308192224731129e-02
2.242034961241286956e-02
-1.480796340851025031e-02
1.499623742522270160e-02
-1.567461875349641237e-02
-7.271617955022121466e-03
1.437011628814815513e-02
-2.407267403172634948e-02
-1.621872024000531667e-02
5.131747132895065483e-03
2.005404437354993061e-02
4.333649995987471498e-02
1.563668638702670963e-02
-2.716532565916050107e-02
-3.739061289811467653e-02
2.039119361793508695e-02
4.663379151392808841e-02
1.665160621789541634e-02
3.664474033099399813e-02
-4.637388653463461741e-02
-1.950983467508743754e-02
-6.095630716332920383e-03
-3.749160286236269575e-03
3.609755848405424988e-02
-2.387367153159322339e-02
1.033117211912210412e-02
3.358778519708518345e-02
1.987269687340996894e-03
1.951378079906257446e-02
-9.547134332711267046e-03
4.247050587613629240e-03
-3.177760918012165203e-02
1.600821101271300909e-02
-7.260303790098190067e-03
1.212321202632925254e-02
-1.659985212091830836e-02
-4.634665810262627444e-03
5.890556638871900612e-03
-4.742541187541442736e-03
-2.979363947969407289e-02
-1.310956012552159065e-02
-4.286766491586647271e-03
-1.320206129912120628e-02
2.638463102395607190e-02
3.634335008134934042e-02
2.542890632766907702e-02
1.544072574996537169e-02
-1.278040595234073394e-02
3.280477737422208412e-02
8.445036027329795927e-03
-1.720932508940629588e-02
-2.162671573895563401e-02
2.107125301026658432e-02
3.286585573847231739e-02
2.249950689179292754e-03
2.953816410139861910e-03
-1.173990453226197300e-02
1.978280508729195891e-02
-8.431270999858839210e-03
-1.520222229815611746e-02
2.636054943025655309e-02
1.856567453661423298e-02
1.800116699881396803e-02
2.416466562640045418e-02
-8.727995939443032591e-03
-3.728713505639150161e-02
9.181424846036644050e-03
4.210121859469049405e-02
-2.394746321420891753e-03
5.362371271414863999e-03
2.517825404956178584e-02
1.935849414287786618e-02
3.048589168513160183e-02
6.358094523818105977e-03
2.250955687891471185e-02
-3.312250594992658531e-03
2.863201857821070367e-02
-3.433323431584187069e-02
1.604763069135120221e-02
1.487398477290472355e-03
3.265363560512906521e-02
-1.452812547930138094e-02
-2.420299428634746161e-02
1.054134087901474962e-02
-2.373250769466908605e-02
-7.690774799341292857e-03
-3.036985433390409789e-03
3.077502922348235997e-02
4.361350995564076960e-02
3.207750584193676258e-02
1.943202350397680916e-03
1.893109897162494060e-02
-1.114724052662677614e-02
5.770618217429304524e-04
1.336516368646233945e-02
8.339211007482669885e-03
-1.512089323681895144e-02
-6.897039244226903232e-03
-2.266291977076806061e-02
-2.606391494811041015e-02
3.860958535205228932e-03
-1.855215662369540108e-02
1.110876475824782057e-02
-3.438127966970522947e-02
2.744133678016472469e-02
-7.739633759117173738e-03
-2.381544449761617901e-02
-5.138078041591949419e-02
1.619961129442599665e-02
-1.831228435384480921e-02
2.198357137541508133e-02
-4.699721757292727245e-03
6.234631195349365183e-03
-5.353448523875862196e-03
-5.367485893552960755e-03
3.372036330671271745e-03
8.058017828144459910e-03
-3.726140544860367509e-03
7.503929310519936481e-04
-3.568130033245088539e-02
-1.320004767625395335e-02
-2.090838356558481423e-02
-3.479275603047785048e-02
1.421415443860964568e-04
-3.020018090627545060e-02
5.774646646588591295e-03
-1.828713874304875933e-02
-2.928205861460413117e-02
-8.484304378211462603e-04
5.399423125173755458e-03
-1.097900119697542594e-02
-1.814433579220850815e-02
-2.184522495610192669e-02
-3.750507759762788940e-02
-9.890041326004885003e-03
-2.760066670924730264e-02
-5.153168174557042069e-03
1.288608079703400591e-02
-2.340606465023276073e-02
-1.476643887700988290e-02
-1.086282347333624929e-02
4.456963795158553135e-03
-2.336613253269716889e-02
2.694748217574410160e-03
1.741229886589591019e-02
-3.511831206550467682e-02
-1.039510107577530131e-02
2.774070256927098355e-02
-1.667527349707099982e-02
9.121548536407305882e-03
-7.758503834060591353e-03
-6.513649320188262884e-03
-3.611286693902445583e-02
-5.509819452209515495e-03
-1.127395093741199832e-02
1.271742457414216758e-02
-2.444032411201987540e-02
1.705887125273951701e-03
-6.222127631952410753e-02
6.624141863114588538e-03
2.743082264129568723e-02
-3.420629442794039660e-02
2.411043671781932032e-02
-4.128213181589071579e-02
1.355192569325798513e-02
2.542400488441469669e-04
-5.510071460275974692e-02
-1.596370675109987612e-04
3.054030748794627111e-03
2.407802528809714279e-02
-2.986848752701388651e-02
1.012669105085423071e-02
-1.505660252988402781e-02
1.055520412404364894e-03
-2.067893169875752515e-02
1.339010095301277833e-02
-1.809382596204960059e-02
-8.415893866772088810e-03
-3.816466452918168550e-02
2.946622109719264013e-02
-6.291029641503660154e-03
1.165372768867106506e-03
1.822725936951585454e-02
-2.856438681077797664e-02
-1.746099219029665153e-02
-5.131136805649473553e-02
-4.905852670853905195e-02
-2.511405247557254097e-02
1.558183073735845345e-02
-3.214181956566544707e-02
4.327117761788333919e-03
1.265420251930516292e-02
6.972405175611476845e-03
-2.785486507704223319e-02
-3.262633101746430231e-02
-1.567901425688412315e-02
2.089041861358890279e-02
7.141610091620957841e-03
1.455362320686286355e-02
2.179746070021657076e-03
5.813588552425376366e-02
-3.714775337422754342e-02
-8.402509142983639531e-03
-4.044269506325142913e-03
1.058740391271449470e-02
-1.452815513562970458e-02
-3.179715855713461520e-02
1.525180080887921300e-02
-5.154795966966642384e-03
1.016851926484496453e-02
3.141207036250248490e-03
-6.207205421847847814e-03
-2.143167159430302282e-02
-1.751141318154164975e-02
-4.229610561196727597e-02
-4.802626053113035615e-02
-5.334171032055168814e-03
-2.989466605988676424e-03
1.214777050873125722e-02
5.055485555435220574e-03
-2.969600928023139949e-02
2.042540505975602369e-02
3.409152454319343793e-03
3.582210702256714147e-02
-3.368969584336271861e-02
1.833535669692826567e-02
-1.685424600502219775e-02
-2.542178883088412264e-02
-7.288851482580184851e-03
-4.850587116617620896e-03
-1.049150606396085858e-02
-3.299339167897638592e-02
-1.504548872972018454e-02
-1.037245582738596968e-02
-2.630003082794878794e-02
-4.892090822860579134e-03
-4.136016425386600942e-02
-4.693889626590137549e-04
-8.999311024360443639e-03
1.836296764468783524e-02
2.945413169378872931e-02
6.445491453105588013e-03
1.530750494238148664e-02
-1.371052398856336535e-02
-2.015730954949601986e-02
-7.345187948342123130e-03
-2.570889479056373203e-02
6.758768006611791043e-03
1.311960565630214404e-02
-1.467800769145051476e-02
-2.258226382437852550e-02
4.076429529789832133e-03
2.219856560731041720e-02
-1.615316326819341008e-02
-1.588145701606142116e-02
-5.781837251529463317e-02
-1.981221467400246308e-02
2.355751132905819362e-02
-2.054630839704931454e-03
3.763655516324131752e-03
-3.071854896503514384e-02
2.270378026539199984e-02
-5.414884422683066516e-03
-9.924520901018599184e-03
1.042782558476061834e-02
-4.442896744631580678e-04
-1.488135934799162709e-02
-4.134141500630164959e-03
-1.558994171942723085e-02
-3.630969626841255155e-02
-1.722112696374435842e-02
-1.046587191577057901e-03
-2.974786975368508713e-03
-5.283597686327080184e-02
-1.573946747057787532e-02
3.320723332468756422e-02
-4.084898734223696925e-04
-1.807180727303030893e-02
4.436418756965706395e-02
-2.668043623387604535e-02
7.562869693627388874e-03
-1.295501019216313901e-02
-1.856552642358156452e-02
9.461116549215652441e-03
5.966971836314884266e-03
-1.392157222905475965e-02
-1.105796946841819395e-02
-1.735029801512532471e-02
-2.427208434166254741e-03
8.726964430399318864e-03
-8.750113646846419428e-04
6.927114186658418597e-03
7.135218318306518759e-03
1.011319284373349975e-02
-1.886579769017309935e-02
-1.833937505443268903e-02
1.431796670754259190e-02
-3.208744845553899994e-02
-3.646443930029763785e-03
4.503442596083206094e-03
-1.291475146999664092e-02
-1.104266448343763085e-02
8.813648341516580956e-03
-5.230708828403721200e-02
-2.574214485366946303e-03
-2.663845354403908752e-02
-3.918677627855945804e-03
-4.283841626575192463e-02
-4.770576808048166556e-02
-4.008993797484645960e-02
-3.670101695071922160e-02
-2.332171408534200192e-04
-8.904733008169643527e-03
3.477812384301017662e-02
-6.362255649056482859e-03
-4.889646702948053508e-02
-1.375304763382190036e-02
-2.268635192581356166e-02
-3.112596196849762645e-02
-1.481636592769517043e-02
-1.692441507237261653e-02
-1.782127979683607172e-02
-9.983515087961533988e-03
8.447880623043229481e-03
1.133900441817596930e-02
2.815791219353362684e-02
-1.527998824054897266e-02
-2.100165715641095891e-04
1.732408836416770431e-03
-1.008801649723109831e-02
-9.306008076933200424e-03
1.041476252724570471e-02
-3.226481719315843488e-02
-1.474596511953728956e-02
-1.397039864370972113e-02
-1.290477612730455033e-02
-1.934210829773748419e-02
-2.191996872671500562e-02
-9.545061302324901742e-03
-3.375085875132209645e-02
-4.531727355622955714e-03
-3.075666322819504278e-02
1.095083100257317026e-02
-3.576727085897865588e-02
3.069276723302803364e-02
-2.371206845772391367e-02
-1.778282805783683307e-02
5.744525371174116074e-03
-1.050202854434844789e-03
-2.243307841241486827e-02
-3.790570069398391251e-02
1.021554977342403747e-02
-3.267533175894553332e-02
1.168138696085091292e-02
-1.065270494920391754e-02
-3.437165588747979027e-03
1.238547344910515338e-02
-1.604657187171804403e-02
-3.402923596442247040e-02
-3.121490946475548312e-02
2.889671964289769815e-02
5.892829370923858071e-03
-8.673579630330427448e-03
-9.949519074961851815e-04
-3.534052569615254297e-02
-2.537076972930626343e-03
1.018666702061342411e-02
2.645235764217905919e-02
-2.019818641301042439e-02
-2.766024492153997330e-02
1.301681745461085241e-02
-1.682006628875649598e-02
3.145049363989025465e-04
-2.337269929912380931e-02
4.619197490847314416e-03
-2.249815484052052061e-02
4.136547150140415692e-03
-6.653081344958410026e-02
-9.462988132087173099e-03
-1.583590333629732172e-02
-4.527459691557095614e-03
-9.644572330370004484e-05
-9.594623966142312027e-03
-2.997071570913639738e-02
-6.970515540404236161e-03
1.521267747403808393e-02
1.035838898324361289e-02
-3.604045830819491147e-02
-1.041974587002280662e-02
-2.458863239034703163e-02
3.448123560720155883e-02
1.247268862796675933e-02
-4.575639339219128750e-03
-1.605362775408248482e-02
-5.515566516699749178e-02
-1.285009373790890058e-02
-1.217990280460086970e-02
2.041692032304263243e-02
-3.628608241295085135e-02
-1.571859502385710913e-02
-1.205934901336333000e-02
-4.732097521385134065e-03
-1.534406870579573673e-02
-2.529753798012685656e-02
3.428355172638969384e-02
9.254350749143850849e-03
8.665628684737105430e-03
3.761571721057577374e-03
-6.722074651875914117e-03
7.947995626076100051e-03
7.571769267321335969e-03
3.770521327891671048e-02
1.282625563870899536e-02
-1.133962862745078147e-02
-2.980369936631132536e-03
3.389647430228401315e-02
3.501777608959757287e-02
1.987641902183595252e-02
-7.925299214155240649e-03
-8.234251148803000894e-03
-2.049936892237023273e-02
2.603384283751045136e-02
-9.934027816875596467e-03
-3.988867578706681988e-02
1.524434283832624103e-02
9.944043975862510223e-03
-1.513544869406376753e-02
-2.828707132109319067e-02
8.283003277452283958e-03
2.351515168945050166e-02
-1.904227555564680504e-03
2.162742638474512979e-02
-1.181743378862499909e-02
-1.240483847557115847e-02
6.556229970145687098e-03
-1.468044945311815057e-02
-1.654165323645138269e-02
-7.807776251035757065e-02
-5.295778802609476393e-03
3.596886123023193549e-02
-7.915100024459121794e-03
3.795222109789163356e-02
-7.283182468774984132e-03
-1.045356272190142363e-02
-1.018419582002637064e-03
9.851764163581013586e-04
-6.928620305858699396e-03
7.433099143012167516e-03
-1.458681209064065058e-02
-4.229663113532851348e-03
1.580215412672212466e-02
4.308869320160906360e-03
2.613173251590887244e-02
-1.451843841779652984e-02
-1.380583425143355313e-03
-2.537912852199535139e-03
-7.290717406718766683e-03
-3.409627301044173674e-03
-5.869984888297816346e-03
-1.741619217473986195e-02
1.362813032105552854e-03
1.578244966634394231e-02
1.057199120341197757e-02
3.017907493092221796e-03
2.268581464079230670e-02
-6.083032572590889135e-03
7.347164224735171223e-03
-2.846829751483407819e-02
-6.027879782105456663e-03
-1.213366595928531272e-02
-2.236748056462260423e-02
-2.620263147874007589e-02
8.123207290075710324e-03
-5.004451109824248692e-03
-9.097478626328248802e-03
3.256726954964389575e-02
2.633023812010216319e-02
5.560949485367814443e-03
8.679229115755925789e-03
2.553410356899596129e-03
5.586029315419532675e-03
-1.876373251123174268e-02
2.659821343341130240e-02
2.318208575087556123e-02
3.387398416544702175e-03
1.277566492218254295e-02
-2.305644212856400397e-03
4.593505829149542759e-03
-6.699323773163345062e-03
-8.602550854329409774e-03
3.723031456077141674e-03
1.517893428980956853e-02
-3.209125594336199871e-02
2.216762979693231300e-02
1.401601464134210164e-03
-9.329501105457705529e-03
-3.976215958605610647e-03
5.213461954965242263e-03
3.702003476715331424e-03
2.495181634240049851e-02
2.867815845911443964e-02
1.571947748387835311e-02
-2.671580480342726840e-02
-3.843250380972774993e-02
-2.218370859089682096e-02
-2.767119827008584360e-02
8.684235868291906302e-02
1.628910212979700622e-02
-1.718538682697522829e-02
4.142371540064366392e-02
3.673051392602465909e-02
2.105886092919995872e-02
7.584296697209956355e-03
-7.629794187757488015e-03
7.139611661160440333e-03
-6.084878009608704619e-03
3.651904462233281773e-02
-2.706954378837458236e-02
-1.448510089689627155e-02
3.844217146045485201e-02
8.729469654708607975e-04
-2.363320145873553171e-03
6.121019453036988245e-03
3.691381625384535653e-02
-1.106562772213690038e-02
-2.348185257705495341e-02
-1.089830915770199167e-05
1.977921591207772514e-02
5.226138607284007767e-03
-2.381486948189005456e-02
1.326436457189705473e-02
-3.682892077734821468e-02
3.198471223025951826e-02
3.875690941271728307e-02
-8.957921948485433189e-03
5.822098149942214057e-02
1.630693358220497088e-02
1.166315846521518741e-02
2.586607346154523330e-03
-4.076114290246928853e-04
3.798755793335907398e-03
8.986405567226893321e-03
-3.771383733128286231e-02
5.317835726732302037e-02
3.182916693663051522e-02
-5.181218982772197584e-02
-1.869158489748229054e-02
3.645972226423866130e-03
1.376368541550722184e-02
1.551152058426997528e-02
-8.830977197548512542e-03
4.685556495012918252e-03
1.127079543335242004e-02
4.591637996454170888e-03
5.329511909667741104e-02
-1.332452472925378661e-02
3.773303308214742691e-02
1.735587856047025174e-02
-1.123989963227558023e-02
1.964694129998968350e-02
-1.966210924119431852e-02
2.812947884471780555e-02
3.029947465215038216e-02
-2.731206816976316024e-02
2.130031255828412559e-02
-9.209319316912484635e-03
-1.105345996775678082e-02
4.722276338888167779e-02
2.684990886467995483e-02
3.546015177149104691e-02
2.457143089293126019e-03
-3.193751426150372857e-02
3.352746990575837527e-02
-3.007472149146185603e-02
-2.625035258803010661e-03
2.564735728527310285e-02
-6.337159366679661655e-03
3.129438350990693118e-02
-9.635608506217483230e-03
-3.154789248057762036e-02
-9.528615091088736208e-03
4.293015707106329071e-03
-1.980043222807586697e-02
-2.664078945458434738e-02
5.158214356528453143e-02
9.383598584623970701e-03
-1.404000467596623440e-02
4.608602917061679904e-02
-1.094686216830711815e-02
-4.043240703188090424e-02
2.012171657266963870e-02
2.271596276333074510e-02
8.295934851016305636e-03
-6.378285613604356592e-03
2.269948642186923882e-02
2.014979995908341634e-02
-3.047560515118295441e-02
-1.136161510583607627e-02
-2.542181975451883111e-02
-1.741227113500273468e-02
5.814799779632618716e-03
7.212850857769458578e-03
-1.811007543346054849e-02
-4.012609295041142526e-02
5.109490630586948495e-02
2.157971615748791733e-02
1.352861886771581333e-02
1.526412754972187842e-03
1.568982145422058092e-02
-3.347247607885943388e-02
1.388723375716869289e-02
2.890065990648986449e-02
1.121971949615629092e-02
-1.143122060816381506e-02
3.803355947978986906e-02
1.614330208898450900e-02
-4.373403873802672787e-04
-2.195764213904828372e-04
-5.848740847824086033e-05
1.837446688356294405e-02
4.120820791943721056e-02
6.759244009220084304e-04
3.250106274228178188e-02
3.394703779087899879e-03
3.963104136571797553e-02
9.348308723852696150e-03
1.149384948124712591e-02
3.357312892121407447e-03
1.373674932240853859e-02
2.651033644571544612e-02
-5.966656116998452462e-03
3.882927308506300274e-02
-1.839393750520810014e-02
3.643380478119970234e-02
-3.972298560855333505e-03
-3.219144423173734074e-03
-1.655190775958473651e-02
-1.189214853375492216e-02
4.348280178197090270e-03
-7.447025707379267487e-03
-1.159658109538636885e-02
1.965094064116422110e-02
1.388303476546637674e-02
-3.995579203478203984e-04
-9.982508660417433594e-03
7.242653957676643654e-03
-2.861014026790577314e-02
-3.725431891800042635e-03
5.823009377307939750e-03
-1.054834798843425417e-02
3.071141096949396229e-02
1.850252278780715326e-02
3.521747729923876968e-02
4.991680447928550229e-02
1.312425736453263353e-02
-6.494972349015385935e-03
2.096933148495636057e-02
-1.031913236436661496e-02
-1.645130279854494990e-02
1.265021093123450992e-02
-1.022869989886620451e-02
8.659265419753674068e-04
-1.314541911657060407e-02
8.609198822346043889e-03
2.352543714541931522e-02
4.548137241796394031e-02
-2.122856822515729186e-02
2.442150516903060162e-02
-1.374635588034153234e-02
3.384864917203270901e-02
-4.496974529601926486e-03
8.239266815573032150e-04
-1.275563078940301041e-02
8.102087884460450196e-03
4.234242849286276589e-02
1.607185554973432351e-02
-2.927880604339903881e-02
1.801121509679742480e-02
-4.898515593794839675e-03
3.369261476790980092e-02
1.906446576915048208e-02
2.612299561691786183e-03
-1.464823562525174004e-02
6.344117415847086439e-02
-3.448439705036811936e-02
-8.518547051557422839e-03
8.229613139362103660e-03
3.201823201601778496e-02
6.616217924643340818e-03
-5.480766490129738641e-03
2.517263813300304326e-02
2.802904853476599623e-02
-1.840653550054096796e-02
1.652117133568197990e-02
-7.451842975711756370e-03
-1.034541648647944491e-02
2.442946934133742934e-02
-2.337746022169630289e-02
3.533247709691926964e-04
1.538257231180745373e-02
5.454528315987827204e-03
2.523378337515358449e-02
1.507893050391690033e-02
1.998665999988707628e-02
3.688612314410336102e-02
1.662227781953196093e-02
8.953851333574640650e-03
2.225466408910583074e-03
3.541481448968829097e-03
7.847090882129275149e-03
3.915411271758697381e-02
5.530058675034627697e-02
7.798562862354265456e-03
4.083733624091223126e-03
4.770115584250896740e-02
2.322111637863082459e-02
2.690163506167902313e-02
-3.131190917842361417e-03
6.696092739838483505e-04
-7.359915426950042021e-03
8.582981410871192915e-03
1.435474373083271346e-02
-5.954370989323024173e-03
3.340677675627207882e-02
2.182745297812350299e-02
1.181296091223039794e-02
1.964781459300700764e-02
3.453784593905826535e-03
3.191399715499682044e-02
2.036026465846643013e-02
9.232356816041356606e-03
-1.862311234302872071e-02
2.853486602314169243e-02
2.094150284209817664e-02
4.277865422994997155e-03
1.816919233496001526e-02
-9.357265203411685092e-03
-3.066201792593987313e-02
3.884155880395354782e-02
3.232538961289973395e-02
9.967997742426484148e-03
9.184000242734653013e-03
1.300989667920675330e-02
1.996573021466037032e-02
2.163671099488370317e-02
4.850383040261677103e-02
2.197604920675744894e-02
-3.142858146113073139e-03
1.226384426648589182e-02
4.427796542849121719e-02
-5.214201743312709900e-03
-1.179107276994708665e-02
1.191100953777552221e-02
7.736774515138972186e-02
3.588493648555781453e-03
-3.369036530841946521e-03
-3.013873357795150004e-02
2.196040583272681253e-03
2.105956609470349336e-02
-2.052071327814182153e-02
4.029831557066601566e-02
1.118573195071125709e-02
5.958090628637456587e-02
-2.715496220369787578e-02
-7.023000503241181094e-03
-1.912430860910928690e-02
1.506323450900444103e-02
1.049682082037655013e-03
-3.221806293060656273e-02
8.509669880634873271e-03
5.900591614929392298e-03
2.967361977798077879e-02
1.884963511660764368e-02
-3.558149715050091220e-03
3.371180463239472486e-02
3.882163043353428766e-02
-9.937054297941795220e-03
2.043067593628527731e-02
3.213239932140362493e-02
5.136598581201301528e-02
-2.314419059826255606e-02
2.868070523468825919e-03
6.966561940679958861e-03
8.854795726324641431e-03
1.580985651296938719e-03
-4.407189811057707698e-03
1.144136561086347634e-02
3.364656884274526416e-02
1.790861412590088672e-02
6.735931215411075645e-02
1.112832233145765772e-02
4.856940533245375502e-03
3.185191432302587194e-02
2.487425022080336917e-02
-3.706694642319926375e-03
-4.672356981914169149e-02
-2.175615017851753163e-03
-1.459892326287113261e-02
-9.532370343975750740e-03
-2.160904287124296077e-03
-1.161061587276584171e-02
6.185902617578484947e-03
1.238694789952919477e-02
1.600853824096650987e-02
3.167299553540232210e-02
1.516323892505244512e-02
-4.307544273858081307e-02
1.994317430482675513e-02
7.109437988922704711e-03
-4.718883794953918770e-02
6.007219061375660064e-05
9.630180150736850422e-03
2.384761517073734696e-02
1.502653771519689256e-02
1.542317294050933769e-02
1.276666539456190394e-02
6.868544799591961734e-04
2.014686828346202302e-02
2.650629320213018086e-02
4.756949929763817919e-02
2.997192557956277620e-02
-1.606171545791993879e-02
2.684376864918425112e-03
1.930211721577135275e-02
-1.641941627340045076e-02
-2.408996930962586588e-02
1.727611179172522729e-02
1.740208902512721881e-02
1.745847880172562028e-03
1.024742639865084022e-03
1.594232788836422512e-02
-5.923603393404920994e-03
-2.673897822239462360e-02
-1.070715367439330386e-02
1.208984149917234803e-02
-1.809338338898125453e-02
5.178016010417467452e-02
-2.027157254579791627e-03
2.757481701850665601e-02
-1.625692877542028389e-02
-1.389407582149937773e-02
-6.776661460641084100e-03
-2.666651883626934214e-02
1.395959024583178637e-02
-7.359662556857850084e-03
-2.831719293091851386e-02
2.640091409760422780e-02
-3.578143181022210777e-04
3.434534602651781714e-03
7.211419579569439478e-03
4.535610838076428730e-02
-8.471382629868226544e-03
8.589286028088618033e-03
1.545791092789105224e-02
5.827351905745053323e-03
3.132956549571548621e-02
9.630156033436455874e-05
-4.656508884974395156e-03
3.033312435809894930e-02
-3.604287864981465389e-02
1.495639026636377301e-02
-1.779842858623182505e-02
2.497040138585292224e-02
-1.479111414346430224e-02
-2.900228857395066757e-03
-1.124608712086953496e-02
-8.307006165383030646e-03
-4.325035076622189834e-02
2.323173623004576652e-02
-6.500908839571963179e-05
-8.525894971165451017e-03
9.161177722203130147e-03
-3.052669533555830983e-02
1.559070675609654059e-02
-2.477895462706660237e-02
-2.997504069750701102e-03
-2.687329162594422061e-02
1.199737470398959220e-02
5.942682314903430935e-03
1.365764565528063135e-02
-1.860327063501245395e-02
-2.429263474142149756e-02
-3.874231949134059744e-02
-1.474312486988160059e-02
1.499393514183853388e-02
8.607555970096117393e-03
-1.548175735106847688e-02
-1.669885036594603508e-02
-2.542769959764163562e-02
-5.833584894946446803e-02
-9.690563017694969750e-03
-5.981974985420453715e-03
-1.251814997281657134e-02
-2.473401125944435508e-02
8.987283530818689775e-03
2.914261782146863877e-02
-1.945892262779061813e-02
3.025522151225014389e-02
5.885064621492215944e-04
1.603759775925930192e-02
-4.944465497846437657e-02
8.232933575978004445e-03
-3.791899287936253277e-02
-6.525604716034162471e-03
-5.313137027040303745e-02
2.467531964645855794e-02
-6.367418275518771549e-03
-5.132883559136527940e-02
-1.284904867142766353e-02
1.104924155063316017e-02
-1.716716900616655633e-02
-2.590923121359597556e-02
8.947930512484068843e-03
-3.043748934822106209e-03
1.934537861371232216e-03
5.487847545057678716e-02
1.802070101065576802e-02
-4.003432898974658080e-03
-2.449558449905308785e-02
3.046334679585133154e-02
3.167960204895514664e-02
-2.142678797722042533e-02
-4.387798354569112831e-03
-2.822007606730849924e-02
-1.204661373789285041e-02
-9.317128973319587296e-03
-1.498280006948381725e-02
1.434978009863475089e-02
1.491897895951041931e-03
1.086293627499219233e-02
3.940986781605134836e-05
2.020230670762960049e-02
-1.042665703198068609e-02
-4.375435909138965934e-02
2.790856929943849249e-02
-6.201234862589145858e-02
3.188771450246887657e-02
-1.705486014336164355e-02
9.716936243540568591e-03
-7.027762459040118315e-03
-1.578444931248866243e-02
1.555552411199083440e-02
2.114139850523238592e-02
-2.361657296537517797e-02
2.507555166537567617e-02
-2.019476794861289198e-02
-7.025194815134660088e-04
-2.748215752843677622e-03
-2.984951085064651427e-02
-3.972857175743230509e-03
1.597203309616506859e-03
1.548662576079667431e-02
-2.034405668799057001e-02
1.991778999422839230e-03
-6.097369325322708061e-02
-3.916467359646264718e-02
1.713047012289270130e-02
2.156310377173454793e-02
-5.915517682301603408e-02
-7.270650528693310514e-03
2.389532572612499827e-04
2.765531709882956130e-02
1.051004775303514965e-02
-1.472536151009395597e-02
-1.766784444026662723e-02
7.770361521161233027e-03
3.603336119691378495e-07
9.733227541489943707e-03
1.430685567540570559e-02
-7.850312936547925932e-03
1.510087303355192069e-02
-2.977544895521371318e-02
-6.011116501289444358e-03
-6.128642634568622592e-03
-2.820898108159348300e-02
-1.285937322814021365e-02
-2.308917988247876502e-02
-4.047860017092613089e-02
-9.651513129698096466e-03
3.464948824738193350e-02
-1.225026216913837306e-03
-3.277595195908662717e-02
-2.600497891366510689e-02
-2.223412436732947334e-02
-4.953004995342756567e-03
-9.692862879572000309e-03
1.108629060206958034e-02
1.048312129020536124e-02
-9.965169141856492982e-03
-2.955578994837496781e-02
-4.476275607156722514e-02
3.626643451031946047e-02
-4.455853175576338088e-02
-2.161488370517140184e-02
1.887788024801721276e-03
5.089532705194409722e-04
1.580604855057797867e-02
-1.107753766810062185e-02
-2.456952276419183817e-02
-1.740825826774387158e-02
2.809395246744367681e-03
1.115678984160494748e-02
-2.039650138411371744e-02
-3.927068479719321437e-02
-2.408617241771001533e-02
1.636484412966594630e-03
3.563098367587125281e-02
-1.007532027153469276e-02
-3.280132572445030453e-02
-2.111164414364714165e-02
1.664037789911111676e-02
-1.747054567493301278e-02
-1.371835318664286173e-02
-2.361761685482731757e-02
-3.874493091885577393e-03
2.751885259587207727e-02
-3.922218821196685190e-02
-4.103035700751569287e-02
-5.233657742788895562e-02
-6.783145336551209270e-02
1.699472072143641153e-03
2.607907397517273459e-03
-1.267808178832151387e-03
-4.307387618717384986e-02
4.508820791957870999e-03
-1.487875297065327680e-03
-1.612970178387051687e-02
-3.886713051240967692e-02
-4.286522387502572640e-03
-2.094643752875832363e-02
9.371455595875212777e-03
-1.314211516507287139e-02
-3.540621077153947166e-02
6.927839542401685070e-03
1.974409526780068064e-02
-4.467519032555931219e-02
9.865756524821694615e-03
6.749516599987964369e-03
-4.721429728631917899e-02
1.569193282774932960e-02
-1.798240451560614199e-03
-3.182490448277686731e-03
-3.445933938122812401e-02
-5.236654540265936464e-03
1.392564517524803522e-02
-1.158393343172421826e-02
9.831839784254039517e-04
-1.751096989360411901e-02
-2.893931609319721609e-03
3.876231010475686672e-03
-5.555479438000645621e-03
1.866956463604873065e-02
-7.246640291646472103e-03
1.333653833696205396e-02
-1.546605408881255271e-02
-2.422403988546467657e-02
1.422994194655304587e-03
1.106661764916832017e-03
-4.489757475506723008e-03
7.908485875526791511e-03
7.719886912734180359e-03
1.273223161465789760e-02
-2.157237047820131579e-02
3.231735568001811720e-02
-1.891886021666658660e-02
1.539144209300682140e-03
-2.517869282707630232e-02
-1.613114157265204893e-02
3.215588586090956102e-02
1.385083394175657193e-02
-4.592595213036434511e-03
-1.014115288347236694e-02
-1.109181877774086632e-02
1.583927680196907731e-02
-1.005785576593090256e-03
-2.520346793106401778e-02
-2.440595008377708167e-02
-7.532766667622941290e-04
-2.562978479373371338e-02
1.061756158995632963e-02
2.620629898058795919e-03
1.021481057016225373e-02
-3.183600901644563497e-02
1.590669937263090514e-02
-1.950899433976591157e-02
3.384442373771980733e-02
3.307569537543455368e-02
-3.485934834754571016e-03
-1.164307755525545614e-02
-2.728049000225861095e-02
1.092713203600910368e-03
-1.573296910947520610e-02
-1.571486100903904393e-02
-4.226652591113339019e-02
-6.160800057237457959e-03
2.538935034650173853e-02
3.639780661514746204e-03
-8.497162892028103237e-03
-1.111051802811411846e-02
-8.093352376776554238e-03
-6.279428819371306314e-02
3.368766279734342062e-02
-4.243513343834414038e-03
2.183897524797899330e-03
-1.951752047468769194e-02
1.608303283017805188e-02
-3.569733418512974210e-02
-8.507442638165539986e-03
2.618035186408669210e-02
1.566185296853777123e-02
1.412648882017760387e-04
-3.628313265643794833e-02
-9.090319271617217783e-03
-6.748399789192310871e-03
-3.821543423168340115e-02
4.538178807721908459e-02
-5.234938585817921694e-03
-1.381919764910901662e-03
-4.528008594696385919e-03
-2.087984867344066381e-02
-2.782888268787957198e-02
1.874574050314481780e-02
-1.366133661993895916e-02
3.971560044841756371e-02
-5.636161956757082536e-02
4.736772583822496802e-02
2.530891539927419571e-03
-1.192070533937431356e-02
-5.137792416611029062e-03
1.270034026540742267e-02
3.272473924125601785e-02
-1.302634962276881525e-02
1.708710010096330806e-02
2.016314885429089376e-02
-2.764441611565384219e-02
-2.521195883864199919e-02
4.612543573006051834e-02
-1.452344957304956864e-02
-1.905761321126000747e-03
2.793288172642886119e-02
-1.999551506384710225e-03
8.785890198739319465e-03
6.395213807168251795e-03
-1.677788710302973926e-02
1.837136250060637799e-02
2.381578775258376066e-02
6.606539041010066685e-03
1.823353302338657014e-02
-2.582735818113687798e-02
-3.219181102072327105e-02
-4.030740445637365221e-03
4.647407784944252926e-03
9.188843376046760061e-03
-1.309566944019617193e-02
2.885599325573344736e-03
2.228440768664973967e-02
4.999850985094446421e-02
-7.235960138692678484e-03
-1.389107871597416131e-02
3.792728662309861453e-03
2.831238970153328663e-02
-3.554990112016008508e-03
-1.029232777118990576e-02
-4.006980634165621322e-03
1.285541548302579495e-02
-1.448782530491643863e-02
2.889825682975502054e-03
1.345205814608864056e-02
-2.011547329448227193e-03
-1.065983887748921978e-02
3.075706744558886346e-02
2.186884895732946199e-03
-3.239808737981576120e-02
2.115763202172740720e-02
5.283245556920733443e-02
2.212302088638250577e-02
-4.263437867302368074e-03
2.351555036228957993e-02
-1.467271855026915615e-02
2.094463091828584200e-02
1.718536421785999205e-02
-2.104608636735787533e-02
9.463910710975369581e-03
3.725606921736406701e-02
-7.306359316750151399e-03
2.406083253323382937e-03
2.176913901169101953e-02
1.402836967282393779e-02
3.411184727853019266e-02
-2.199738231739917227e-02
3.354824509049920273e-02
1.329545658205546349e-02
-4.050562711622831581e-03
2.201578700083548293e-02
-3.571940802174816687e-02
1.289830973365925504e-02
7.465072070164530116e-02
1.101118864065842029e-02
1.253117310553727992e-02
8.244115654422231459e-03
8.062368810661264124e-03
3.986969909187263600e-02
1.312814480382244872e-03
3.643041280498984097e-02
-1.405315573322425855e-02
3.972440470748253571e-02
3.500527610844360316e-02
-6.144064493970338020e-03
-2.346153096196728488e-02
-3.075581381619761287e-02
2.355209595864931477e-02
4.561574733254515623e-02
2.335719677519625895e-03
-2.300806453733433843e-02
-8.320455570147586299e-03
-7.280898980399968731e-04
1.355767413111045108e-02
-1.211000579930592014e-02
2.700735629360524401e-02
2.400191063719334800e-02
1.824445312156064425e-02
-2.843963798998918810e-02
-8.634550793108423938e-03
3.438543160800136556e-02
6.427283465690607385e-03
5.062610157542143767e-03
3.571080289389466644e-02
4.079897478611694411e-03
-3.339939738176000896e-03
-7.457681805784216467e-02
-3.349218337151930319e-02
5.630895478005707409e-03
3.699876153297553677e-02
-2.739905496704020740e-02
1.713907006241353545e-02
2.781842721499081482e-03
1.597301256684573872e-02
2.716047926863359926e-02
-5.879004526270201203e-03
-2.704401167688648498e-03
-5.528220824199155461e-03
-7.160150713193416325e-03
6.476801685417155020e-04
-3.754281304183078403e-03
2.273372985324682155e-02
-4.407904328505412445e-02
1.135932022394600845e-02
-1.009900443514475353e-02
1.542908037732063737e-03
2.897686529077223710e-02
-3.667815769267601927e-03
-5.146660443592709216e-02
9.517289751878033749e-03
-4.349733568907272752e-02
3.988873061680451443e-02
-4.837105608794239203e-02
-3.026910464267833917e-02
-3.157375188933300020e-02
-2.603687246847827697e-03
-2.577879394007484212e-02
-1.292787598499111658e-02
1.976271243838772715e-02
-2.324845952423783627e-02
-1.791490657939085254e-02
1.522749614634189182e-02
2.210555696550295726e-02
-1.539286806077379798e-02
-8.845774959994452680e-03
2.444509975326778287e-02
-4.817756658525793045e-02
-1.064337563418196221e-02
3.071148376199674124e-02
-1.322862623296646063e-02
-1.575787589317284576e-03
1.866002456137025312e-02
3.805536886388187229e-03
1.231009166903586360e-03
-2.985697016226725523e-02
2.935696008368536211e-02
-2.010406495487021203e-02
-4.892639315562278407e-02
-2.582886616422677695e-02
-2.510542780581367928e-02
-4.144861940222945018e-02
-3.136268844288568614e-02
-1.612189372995495931e-02
-7.243683157381238143e-03
-7.763129907185754592e-04
-1.399934843026658278e-02
1.707089086491593924e-02
2.913180452907822380e-03
9.323363340624531495e-03
-9.871475678573582088e-03
7.873137796864332436e-04
1.818757088779406061e-02
4.725473758405600994e-02
1.334304260296596302e-02
1.513973073213092588e-02
-1.909983892375546367e-03
-4.492378958159166241e-02
2.290280544981712629e-02
1.879390463226059474e-02
1.337876899939523245e-02
-8.513825047057845723e-04
-3.735463443369411995e-02
2.352554235303183812e-03
-8.930359998040779054e-03
-3.252176251448475608e-02
-2.280438980031357019e-02
-3.678292520833610635e-02
2.789948404187438113e-02
7.565164153842276681e-03
1.686242701682360429e-02
-1.482962232932789719e-02
-1.166224974638155505e-02
-1.937850608308583009e-02
-2.135426016448624745e-02
-4.267961092229223541e-02
-2.616891290060837164e-02
5.097984942098919559e-02
4.475524389883718882e-03
8.591961320135690916e-03
-5.745799764517499353e-02
-5.929216852722564435e-02
1.823665079249922952e-02
-2.301604162284661900e-03
-9.254050239546479650e-03
1.668926026944790586e-02
-2.511620097305145363e-02
2.425578944692177025e-02
-1.101433720743788536e-02
5.618280973335620931e-02
-1.738031587715456461e-02
8.832449213073438263e-03
1.186212986202175683e-02
-3.784931213952828170e-03
-2.574795072418846822e-02
-1.316859374236013618e-02
-1.260467866726649663e-02
-7.700226739736475146e-02
-8.028563735353785522e-03
3.123713033765178684e-02
8.287414861507559627e-02
1.122976358082434893e-02
-9.204031530809805503e-03
4.105936744741486150e-02
4.513357492586764219e-02
-3.940891225173816931e-02
-1.641536350987347903e-02
-1.756032864781473029e-03
1.663052145218352901e-02
-2.900514460459472504e-03
-3.347245040167444452e-02
-3.456857864971543681e-02
-1.489093202393621668e-02
5.911270476805484571e-03
4.573980326283363235e-03
7.970794252087370912e-02
3.674757803318991212e-02
1.902495028879665900e-02
-2.090217619089560289e-02
-3.275719831325245995e-02
2.803979721236794787e-02
4.476178265956413612e-04
2.253909321685456518e-02
-8.921467336319696684e-03
-6.223523248810922505e-04
-4.599325516123790002e-03
1.689021005656342334e-02
8.857144765432489047e-03
-2.438990137585290985e-02
-1.563898288187807670e-02
-3.698476607975154096e-02
-3.012815947462204897e-03
-8.649622779591975216e-03
-3.492450803596083841e-02
1.166731030711011009e-02
1.052075378879830173e-02
1.080561094480917556e-02
-5.240845546389095999e-02
-3.044479855802137772e-02
-3.511519894818125598e-02
1.348494254701608150e-02
1.429639511909366369e-02
-1.454937913656464098e-02
-6.674561304259637312e-04
3.866239529626520899e-02
-1.109983972691073453e-03
9.872278300449689389e-03
-5.404651472982833355e-02
-3.658211544584331898e-02
3.113062410834608468e-02
3.478081751531386656e-02
-7.068632765193718324e-03
6.843918774506260391e-03
-5.336146338702640185e-02
-2.722416922207094789e-02
-2.082660725764048232e-02
-1.743023043175428652e-02
-3.132426185143313141e-02
-4.242024473155066311e-02
1.659857882972021192e-02
7.071413069808758951e-03
1.694288611202353009e-02
-4.611460014575072958e-02
6.770921777275895614e-02
8.065827282662986139e-03
1.963295026715116201e-02
5.985208778916863842e-03
-1.131421301876494104e-02
1.644436363955324720e-02
-2.973800560882854452e-02
-7.618083689931477720e-04
7.781984050098585473e-03
1.157067396692124626e-02
2.653481251155098350e-02
1.691862792962894185e-02
-7.278255339454402922e-03
-2.483874745701758653e-03
-2.875414961776174075e-03
-1.646811535578548286e-02
-3.658964062223784425e-02
6.086108306777671811e-02
2.465425094477630835e-02
2.245727215145849800e-03
-7.060076654154988189e-03
1.667636311563746795e-02
-4.664521140424470608e-02
-2.438604905041620932e-02
4.332820752209735199e-02
-1.803702025262793329e-02
2.157646885131476403e-03
-6.055102551011970133e-03
3.562416964392013663e-02
-1.208794814623492288e-02
1.506753320587409135e-02
-9.291000349619599544e-03
-1.011248866450285659e-02
3.574708860937717177e-03
1.115420284088808334e-02
2.354604212895548485e-02
1.140522035602253501e-03
1.073267780868098799e-02
-1.106781820775289311e-02
-1.362613638874624793e-03
3.910572275200861064e-02
-8.580700808840848598e-03
6.305661237536800724e-03
-2.950832070814485980e-02
-2.802558446394373421e-03
-4.870034026832128181e-03
-5.273830916412314967e-02
7.362238050343495981e-03
-3.095865063693256994e-02
1.074290854910701747e-02
1.371819910279047615e-02
3.847160946275622606e-02
-1.639292219630801226e-02
-2.080380444066307413e-02
5.646014611751062895e-02
1.457333675743925291e-02
-9.814250539933675951e-03
-2.277363339720472543e-02
-2.349860100776958102e-02
-2.114656685120906970e-03
7.949064600760865143e-03
1.488548784097481342e-02
3.932047999619159295e-02
-6.747615362445166971e-03
-6.072623513782493196e-03
4.089877093536950503e-02
2.970428213610602081e-03
9.815243665940562648e-03
-1.069483925984424447e-02
-3.741732616865250504e-03
-2.431825863901208168e-02
-3.927875698133911214e-02
2.979069388870030088e-02
8.385172679060935719e-03
3.998276954968470881e-02
-4.449358659880041367e-02
5.675038224450872082e-02
2.018124648836762750e-02
4.011365479913989868e-02
-4.215346979734668070e-02
3.678857687327227038e-02
4.141522480449930099e-02
3.893803993367821962e-03
1.920124740099567531e-02
9.859803963632661830e-03
4.084904032743470748e-02
7.541598482810983085e-03
-1.442029617327396027e-02
2.241527971602833881e-03
2.962593757222825239e-02
-1.362748378085210793e-02
-1.940249969215734893e-02
-3.886212983481929228e-02
2.534739547241818616e-02
3.279530157685883740e-02
5.286275333519788872e-02
-3.210610039773829916e-02
1.427154890772213899e-02
2.091311381765165525e-02
7.641164782740316776e-03
2.839361910928476194e-03
6.938546796313520282e-02
-1.304652084505658269e-02
2.309718615186719809e-02
4.793670831583226959e-04
-1.781608807534815556e-02
3.034715915163816585e-02
2.340014183383089946e-02
2.145271821083291966e-02
-1.424556000985654873e-02
-4.778773169041618252e-02
-4.178329813601380782e-02
-1.696220931988577305e-02
1.426266121267658754e-02
2.256916417524930385e-02
3.780130946445485474e-02
1.353297765600411720e-02
-1.279658875286686197e-02
8.201468030247910032e-03
4.318502448610763225e-03
-1.079463809413987521e-02
-2.747760828779036504e-02
9.278956352169918324e-04
2.485447870246860688e-02
-6.968283523069918571e-03
1.203875454981680540e-02
-2.231311572919653444e-02
1.161768089418030447e-02
2.991049477380899532e-02
4.920528436286664142e-02
2.162042792058720478e-02
-7.581740133643683367e-04
3.361978446596483594e-02
-3.989090217349371831e-02
6.832753148146725186e-02
1.574792333384737383e-02
8.870566367598926860e-03
8.304375882058422087e-03
3.381787979792286181e-02
3.088725524841079081e-02
-1.272915636784857120e-02
6.531185930500001124e-02
8.914993784871256058e-03
9.159101338586503674e-03
5.561733277352201230e-03
1.276578691776886557e-02
1.982000851189662585e-02
-5.571911016256148041e-02
1.962264116750932902e-02
-1.628487899992448959e-02
-4.335453868522718551e-03
4.114321939444821885e-02
-5.750840316832273730e-02
-5.406069826672624951e-02
-4.382114122023874486e-02
2.723444437160642967e-03
-2.084538829482962194e-02
-2.954758413975525425e-02
4.682028878879879001e-03
2.498868472929333465e-02
2.370797570577179783e-02
1.390912459674971229e-02
-5.949190609467919222e-02
-3.348830110330294763e-02
-5.506042023831601677e-03
-2.335155425648626978e-02
-2.032397233650304856e-03
2.946351365968559802e-02
3.421134162844148043e-03
-1.328243937851203600e-02
-6.039481288841235841e-03
-5.043779952716144661e-03
1.710682426796300386e-03
-3.388113555686478318e-02
1.146181594770129437e-02
3.837187416222940378e-02
-2.616779879498260311e-02
3.176420415368469419e-02
-1.433179055484748443e-03
1.390853370210402319e-02
1.113577297889222113e-02
-3.340891743852407447e-02
-2.912992705771890248e-02
-9.803003279889661165e-03
-5.546649484453821527e-02
1.400276079772100682e-02
-3.413639081152632787e-02
5.090141763289868226e-03
5.347762409461997296e-02
-8.545967846289853750e-04
2.651850052886942435e-02
2.126751040307724855e-02
2.546619929272690361e-02
-9.703617184767731815e-03
-3.080714691980254716e-02
-8.798475919028990108e-03
-2.687182909914218737e-02
5.500590713376184160e-03
2.917901000426384103e-02
4.692728936980342797e-02
5.199740202542551745e-04
-3.414086933065276636e-02
-3.607392364838932219e-02
-4.259098729179499991e-03
3.957929808251364756e-02
-1.060046963944936277e-02
-2.048297509405485120e-02
-2.173991697074469098e-02
-2.953036424883599687e-02
-7.894287505227708460e-03
-7.644208644353391383e-03
-4.819671947092031734e-03
3.149253566770633672e-02
3.181738586434879751e-02
-5.177442167526404623e-04
-2.279037035420114141e-02
-5.067153019060890301e-02
1.177814027029254473e-02
-2.121846410055848106e-02
-4.083447183555503901e-02
-1.832461929430034137e-02
1.507495917761257458e-02
1.465582100576954747e-02
2.731251833721626276e-02
-7.050918510578837659e-03
1.197338414491160193e-02
-1.413674699649774928e-02
-4.163548430889305041e-02
-1.198946867335352363e-02
-7.252864981147418011e-03
-3.875213389583179180e-02
1.411213401225198255e-02
-2.168010921931379578e-02
2.846082300249002956e-03
-5.599504337025806855e-02
-6.477823214622606407e-02
1.665191639538961266e-02
3.028768266578258858e-02
3.611787624793463131e-02
4.068294738006398431e-02
5.024084073982296693e-03
-4.097126894160498661e-02
-1.559880746219566641e-02
-3.805717282055472422e-03
-3.313921174516341189e-02
-1.293977159930696785e-02
-1.283878639650214842e-02
1.472158378035429670e-02
-1.029324704968875848e-02
6.492209950203878558e-04
4.941729828418540971e-02
-5.423891202404378803e-02
2.194363702450977116e-02
7.999168674599016482e-03
2.794568316062550142e-02
1.720468977190507676e-02
9.988149739086329970e-02
1.620709163218494661e-02
2.706269826141328647e-02
-3.278249834469337126e-02
-2.188097337170686468e-02
2.015891307538989624e-02
-4.988574421768545569e-02
3.195012271907233387e-02
4.100480452582910829e-02
-3.686959069277145895e-02
6.020411475285126178e-04
5.334245092174665949e-03
6.563238042654491455e-02
-4.823344004250380845e-02
-2.749002670349429481e-02
-1.689222909228841468e-02
-2.162966392657412334e-02
-4.278019798178635258e-02
-1.414062262229704402e-02
-7.626789107917296417e-02
-1.138439479310124867e-02
1.326710316725206000e-02
3.307170936770827130e-02
-2.784488222020467182e-02
-3.232755379402060814e-02
-3.068009739968126717e-02
-1.082903176037107955e-04
4.446827554600962795e-02
-2.639108858386212883e-02
2.515977017257112550e-02
-4.866943836702886106e-02
-2.168778792792764448e-02
-3.699323422641421361e-02
5.603863517583451519e-03
-2.281028410822661529e-02
-1.764119776922102451e-02
4.631517934689514081e-03
-2.357604632569703165e-02
1.774154438202291129e-02
-2.635991332177073376e-02
-2.324960401715486444e-02
-1.188227346666441246e-02
-1.324194596043054215e-02
9.485390654137028366e-02
6.289496937613819894e-02
1.292850034756705922e-02
-4.950336743413578933e-02
-2.610405327870565437e-03
3.848174969311622673e-02
5.918571973612420795e-02
-3.203453986705493556e-03
-4.331897995095793791e-02
-9.499947784660551717e-03
-1.921339429893703654e-02
-3.644294694914790300e-02
-4.312962175587063685e-02
-2.680267765594393156e-02
-2.826135627480149889e-02
-1.810841261675368973e-03
-6.950350263444246557e-03
-3.639304889990270520e-02
3.875032456799012287e-02
-4.795558215727640833e-04
4.496467723142692774e-02
-4.715727044966969844e-02
2.117026867437393073e-02
-1.390837041820496868e-02
-4.293415779249133181e-03
1.790862543958310696e-02
4.017195868619881371e-02
2.393930427228225036e-02
1.479583825696559850e-02
-7.957778098073601744e-03
2.626312530419667394e-03
9.596544008445905688e-03
-6.867711668251727693e-03
-5.231782599316610154e-03
-4.879095444079607075e-02
-1.363035563724592121e-02
-4.681193426415365677e-02
9.861946118612653460e-04
2.115942902668991113e-02
2.704081110048215178e-02
3.046525989940059020e-02
9.981958930356592957e-03
-4.469558483834214224e-02
1.047830828428692185e-01
8.145118523535431476e-02
4.912653978133929220e-03
-4.604411038248593102e-02
-2.405544997033079446e-02
-1.625255613213449565e-02
-5.757092437533765233e-02
2.393247817497697050e-02
-1.384230879683675045e-02
-1.940447627910466986e-03
5.628961161944152219e-02
-1.947807000060317734e-02
2.084667483885344758e-02
-3.461210059971685932e-02
-3.619211598899691601e-02
-2.993457277524291457e-02
-5.070760439211735582e-02
1.057245258119101916e-01
-2.118054003286792136e-02
9.651844909740675549e-02
-2.761206083699563330e-02
-4.404165881876407479e-02
7.239209224497514250e-03
2.385334288391907642e-02
-1.107138282188631535e-02
2.880798076250635012e-02
-2.870777399128820670e-02
-5.025860985556954846e-02
3.832283800081116854e-02
-1.547773804036623596e-02
1.896929660688359900e-02
5.917359261469543746e-02
7.735037126328762891e-02
4.244993188801488015e-02
-4.686332255796150925e-02
2.548322326226536497e-02
8.154657817255760166e-02
2.201638872596275304e-02
-6.211170956237887369e-02
-1.534884995273824541e-02
-3.411027134489523494e-02
-5.048701090153323578e-02
-2.836558569770308499e-04
-1.909050582971895740e-02
-3.264037630351188102e-02
1.469304072398161694e-02
-1.633184605238879872e-02
1.797095706933261525e-02
5.843647819510804781e-02
6.053317554192152311e-02
-2.370686153252565473e-02
2.724372994603836695e-02
1.892058468846295055e-02
2.712624077910343826e-03
1.921899290676853250e-02
-2.710196301237239799e-02
2.195419858868070603e-02
-8.970101341315981844e-03
4.770161049463608055e-02
-1.341669656735517725e-02
3.914149671443845069e-02
1.688917063587365430e-02
1.518027446945774406e-02
-1.087070525499501603e-02
-4.264484910666774264e-02
1.686053509809413292e-02
-3.585363323585277762e-02
6.947566189877790732e-02
5.377695375356209700e-02
-2.071673145866848031e-02
3.466789363343136809e-02
-6.422194807081085983e-03
1.860832685573842252e-02
3.364760118498320851e-02
5.207732094385747468e-02
2.936441580864895470e-02
8.011830087657330346e-02
8.353411897262727481e-03
2.135803276553386101e-02
3.434731532239290036e-02
-5.094169379154211974e-02
-1.148232054215108343e-02
3.220787338126623878e-02
4.338433424569122093e-02
-4.844233052790523908e-02
-2.419383554365931582e-02
2.160592188543122502e-02
1.105073778220234774e-02
-3.077135884905430122e-03
-3.739350228313322727e-02
3.930231014333984002e-02
-3.849107369773270559e-02
7.823253434645252580e-03
8.598875626819843521e-02
-3.319805995025380818e-02
-4.711052532404383375e-02
7.951641549542167592e-03
1.979261291244210560e-02
-8.617928349232735485e-02
1.154919660078423949e-02
-2.833267089961159779e-02
6.907775901246654242e-03
5.515603043104206488e-02
2.163693099819456473e-03
5.489185857054389855e-02
3.114068857244017136e-02
2.014392929496471377e-03
-4.617324396386541380e-02
3.658892024832199191e-02
-6.072591639813988695e-02
-7.142999657431638172e-02
-1.659021317459052555e-02
-2.947606479850212527e-02
-8.164003747936719735e-02
2.985546639099851893e-02
1.158377171889686877e-03
-4.259100188828970207e-02
3.972811372895189430e-02
2.483655139629453376e-02
5.894103835510762501e-03
-3.288479599612552373e-02
1.927421340648468803e-02
5.646367520416397529e-02
3.790377218395563725e-04
-3.715165467251760334e-02
2.140733049028857929e-03
-9.967982912677399165e-03
-1.027556294083925986e-01
3.293045134583282713e-02
-1.562094590376227228e-02
2.330217342765483757e-02
8.797311634542469283e-03
3.227414630560893061e-02
-4.717845743467054959e-02
-3.668656164228329547e-02
-5.027601337245821839e-02
3.203944297702220750e-02
-7.160192348514217604e-03
-2.134814533822720212e-02
-6.709003602023863588e-02
-3.879156309360781013e-02
-4.421517975831817937e-02
-4.669652504639596607e-02
8.113285148330407230e-04
1.941630771796597904e-02
1.093576771063241868e-03
-8.962625049607904348e-02
2.166859781369456089e-02
-2.253123198951469466e-02
2.384247912408777106e-02
-1.533427786202023156e-02
3.464318920663148060e-02
-1.288874711837853862e-02
-1.035846095695547656e-02
2.843457804544828257e-02
-4.405835189016366754e-02
-3.093468653184443945e-02
-4.929281443052224015e-02
-5.120047831688465112e-02
-6.296724077192804303e-02
-3.157954531328586306e-02
5.722777440348401218e-02
1.963397715712180899e-02
-9.934342960733416952e-03
1.196455035062972058e-02
7.290998213396246430e-02
2.652442594612485632e-02
-6.693405007732938783e-03
1.278718355540259428e-02
4.869552076919259065e-02
2.325096034680118953e-02
-3.309477373398706651e-02
-8.321128051239634615e-02
4.034558655054291780e-03
8.620632186440589650e-02
-3.506718891792634778e-03
3.485923802993177306e-02
-2.270603083739346564e-02
1.737834238671705559e-04
8.821097857018848215e-03
4.765543361662328420e-02
-3.367911473352726281e-02
-7.555664065517261885e-02
9.997875559777628929e-02
1.433172656108556813e-02
2.898023083355378074e-02
-1.775782999881592508e-02
-1.505616339223087886e-02
4.224241078944303285e-02
-9.499322971744566038e-03
9.535047656387506121e-02
1.110772365859402123e-02
5.596325062807586126e-02
6.405683309557996807e-02
-1.186254990833357156e-02
1.834561474183608529e-02
3.520222164372210916e-02
5.474836374147067780e-02
-1.874350570019816739e-02
-3.458356171531905277e-02
-1.735006750809157255e-02
-1.161386247349486048e-02
-1.175340262456886845e-02
2.004702430519345047e-02
1.116394959798034867e-02
1.495399308163528757e-02
6.106886102180469900e-02
7.654668011048394727e-02
6.220850818600443671e-02
-2.188447631210711439e-02
5.815336240939841805e-02
-1.332498670707062301e-02
-2.533827969554904372e-02
4.767125137742093954e-02
7.751244440702401671e-03
-5.046295800882778793e-02
-1.420469984654784690e-02
3.733746972259398972e-02
7.128529206165457044e-02
7.564364640833114162e-02
-5.054006515141875461e-02
1.988534507074630336e-02
1.298723740885102985e-02
-6.882576328331346111e-03
-5.747189816198530754e-02
2.694886917913236549e-02
-1.648618747424605412e-03
-4.026004609060042372e-02
8.457570499853468704e-03
-1.048245427049488698e-01
6.604877581530634034e-02
3.830608915136680948e-02
-5.260607069598169372e-02
1.289644007937734531e-02
-7.569738630536419766e-02
-1.887291082974251050e-02
9.579635830563154597e-02
2.471177807542307078e-02
-4.622965914296440354e-03
4.399158543136050259e-02
2.970854868032119650e-02
7.967024572106416735e-02
-5.547680810688766784e-02
4.939598591060342936e-03
1.775513759967209740e-02
-6.294364444762651223e-02
-7.106287307174154362e-03
1.513901332773213287e-03
-1.003573837004783226e-01
-2.284506292407144368e-02
-7.956350806941922538e-02
2.922978018859485189e-02
4.187282908029808792e-02
-1.203000910447026353e-02
-5.599892006846789172e-02
9.048757914316625517e-02
1.361115704237856813e-02
1.991257894878422155e-02
1.857610997538674397e-02
-1.505898186546141340e-02
-2.498141600202340162e-02
-1.743322344999195528e-01
-6.359473617430728976e-02
-6.557052651721979875e-02
-1.673293666535420332e-01
-6.935897975381417890e-03
5.867084422886804929e-02
5.480945329959992923e-02
7.675038108312338958e-02
7.262066834847331898e-02
3.035168943504069558e-02
1.043102306651383024e-02
2.472472835457276141e-02
-3.125009716719580159e-03
6.492150396023416148e-02
2.126425236723872292e-02
-7.799545168647964433e-02
-1.073346600249126537e-01
-1.465562008510373250e-02
-2.490784870985999350e-02
2.918450732138047621e-02
3.398559847014996638e-02
7.756951449349981653e-02
1.612654543629249079e-02
2.449317319208848057e-03
-4.592210104451786151e-02
1.906093863346174644e-01
-2.197547986581039475e-02
-2.973810382219242709e-02
-1.318737023064541214e-01
-4.938500394585201153e-02
-7.739499484059932100e-02
-8.977366881589397482e-03
1.928580913083803236e-02
-1.948372069875897034e-02
-7.256373470682074903e-03
-1.839338315178501784e-02
-1.158669755056428580e-01
2.390767664790252600e-02
-2.147805845588346141e-01
1.220603774851000412e-01
4.120027274229143971e-02
-9.524530743760648357e-03
1.579876110621612414e-02
8.611026487405216978e-02
-1.350923240716878082e-01
1.271482619242133572e-01
5.433686650950143859e-02
6.629153693635002342e-02
8.445097720195219801e-03
-1.073802557202940822e-01
2.319487464425217318e-02
2.016256296468503517e-02
-1.561842292985859450e-02
2.792126602741531322e-02
1.671340763135197374e-02
5.822864534735400915e-02
3.540324566366434295e-03
1.418392393326886429e-02
8.021288148507469892e-03
1.235736873690089777e-01
1.722686187498051469e-01
3.561619626919264314e-02
-7.865503868595138948e-02
4.729480115983759891e-02
1.222175212257819443e-01
-9.888731391375857067e-04
-3.218472149323591686e-02
4.374762457837328561e-02
4.702374021510368624e-02
-1.295362357272369924e-02
8.726493256740820714e-02
-9.252307423602808278e-02
-9.896108613109664415e-03
1.293032206975022191e-01
-1.962123251413501468e-01
-2.789772755547110239e-01
-2.866552661382617065e-02
-1.014075404306516714e-01
8.700820004904684379e-02
-9.955387547562451200e-02
-2.176373259294585027e-01
2.487821870017685802e-02
1.615326758499690818e-01
2.972523601866602916e-01
-7.983732281237307382e-02
9.264197980902118268e-02
-8.243236290507012509e-02
1.723451362993263514e-01
8.061309436779569293e-02
-6.075675881662558715e-04
9.528972534494184465e-02
-1.723744537082060324e-01
-6.522322837545886653e-02
-9.505632743215554348e-02
-2.067927447748025005e-01
-9.809550272165139251e-02
-1.238248951416543731e-01
2.551361228887815691e-01
-3.002723025675576585e-01
-1.455756275523535474e-02


==> anc/Fig01_j_charge_L15.txt <==
-4.459152332725195844e-01
-2.135033150726868209e-03
3.215711690129270661e-02
1.644773115339665697e-05
-1.039384925670536197e-02
-1.091273465781109758e-01
-1.468206322077658926e-03
3.424988765760249021e-01
-3.322101940564255451e-01
-3.240838000748579861e-01
3.701650276282129060e-01
3.728997360681769041e-02
1.032806348343452973e-01
-1.899892305327122166e-01
3.704611365642447862e-01
-3.868675214658893191e-01
-3.191055219732826798e-01
1.152673678042505367e-01
-1.001209870709306449e-01
6.124813843682942044e-02
9.492791738697665960e-02
6.474880540502618055e-03
3.060401871123571982e-01
2.481960181515246999e-02
8.657507834099482935e-02
-1.938204768630944763e-01
2.621531905689417630e-01
-1.675821187309801674e-01
2.621949573795655589e-02
1.369484449336254989e-02
1.588161669517958452e-01
1.273489783822612520e-01
5.836570471516341202e-02
3.845780004593218893e-02
7.607832516254610378e-02
-7.088131137467411358e-02
9.765725792292062613e-02
-1.775942484315261305e-01
7.457490981776142280e-02
-4.580927951797638537e-02
-8.961956502484941245e-02
9.382227501347791335e-03
-2.214196930984734246e-01
-2.847345108106920375e-02
-2.120787236937089065e-02
2.083520799713985128e-02
-2.229237863173738621e-01
-2.486742960782075199e-02
-7.188975769390178183e-02
3.190324964591713386e-03
-7.763031347900081758e-02
-4.960048745249177188e-02
-2.899857427877445409e-02
-1.553438198305540259e-02
-1.417945119713912572e-01
-9.477726829368748884e-02
-6.393939058895950489e-02
-8.811839006520000295e-02
-4.658830641257905719e-02
-7.911853711004668277e-02
-9.944226966400165207e-04
-1.642180589904198018e-01
-8.124200404315522206e-02
-2.083218773799138390e-01
3.728151209706477565e-02
8.978590371132079417e-02
2.055899277601924147e-01
2.152378720359097997e-01
3.855002499778335812e-02
1.389052080515142673e-01
1.313668584760762162e-02
7.942111310507929400e-02
-3.880367443262532079e-02
9.211949699729343743e-02
2.238297168917620025e-02
1.029341222353187812e-01
1.980968016499507767e-01
-2.122419956049289777e-02
-7.676125358809118837e-02
7.488874104118821429e-02
1.293054373402204027e-02
8.444124665674374031e-02
-3.719397265665821961e-02
3.417259021493309484e-02
2.237271099750791636e-01
-3.071159892232085409e-01
-9.748849405140326205e-03
-5.514302214256534829e-02
-8.285578991372496982e-02
4.751227906763479635e-03
-2.680395797575059729e-03
-1.938745160386949953e-02
3.006470295723510933e-02
4.278530624468580151e-02
7.531421252830079738e-02
-1.975013618782828564e-02
4.567245576454645462e-02
2.242046275242355266e-02
-1.819762250510984780e-01
1.744798128877183274e-01
7.645120581466488541e-02
4.132881294439132852e-02
1.450500250377067743e-02
6.770705585741858268e-02
1.256242245204386987e-01
7.243395197617485959e-02
6.032113571778967981e-02
-5.443939124873434232e-02
3.266344143157605406e-02
5.671252321002178548e-02
7.028348268001963217e-02
-2.287090854088535963e-02
-3.330355276204517018e-02
1.024903287715316774e-01
-7.136248617048089604e-02
-5.131821401053477533e-02
-5.544514737613980004e-02
1.922996200733595173e-01
-1.145951396227905261e-01
-5.997342471608577835e-03
1.040936101682065767e-01
1.578888874548370347e-01
1.276330356467388627e-01
1.063249460439724264e-01
3.510916035177510941e-02
-8.280821643947558486e-02
4.616157965860646917e-02
4.684506454861151609e-02
-2.125640517208795752e-02
8.128681714696972538e-02
-1.406801878145750306e-01
-3.676669848121952994e-02
-6.313562793120851974e-03
1.077287568310787876e-03
-6.216471891338787997e-02
2.618901242277418481e-03
-8.835153599198843077e-02
7.860078732778790281e-03
-7.640168308934225556e-03
-1.055162107259933063e-01
-7.173211643414077743e-02
-7.388628653989051664e-02
-6.008729687764912536e-02
-9.898279526064222844e-02
-1.225602341928316574e-01
-4.052874695064252047e-02
-2.371846774251392190e-02
-6.591996950261676258e-02
-1.370728691409724975e-01
-1.460811615307556766e-01
-8.257485691592925114e-02
6.905575588336687609e-02
-1.961262782759545104e-02
-1.089184711834074032e-01
-7.811066856054049712e-02
-4.153224141442547757e-02
-7.743739824434599239e-02
-5.839141547668080801e-02
-2.153525087977409616e-02
-3.949852374665979715e-02
5.770159957929183597e-02
-2.859512713286167102e-02
-1.361883058995227158e-01
-5.604450508201735265e-02
-7.381315533416764330e-02
1.796937814391031882e-02
-3.029321364416551893e-02
4.621175700349074156e-02
-1.802842830426527876e-02
-5.345722667370617770e-02
-8.823099607180698301e-02
-3.393372111485945530e-02
1.013910273773964074e-02
4.910707365709557522e-03
8.395184903743732607e-02
-2.880287621184829307e-03
6.575635835556913056e-02
3.848688094791833519e-02
1.210163135256093897e-01
-1.618367340424379337e-03
6.102777681821786038e-02
7.073218721315904789e-02
2.958466980241403893e-02
5.377757095872817694e-02
1.585394558885808713e-01
1.281645189650871541e-01
1.537644260201765645e-01
2.181396619561601011e-02
7.690235757064906030e-02
6.404575554105496060e-02
7.797171273672239000e-02
-8.994690865344617814e-02
1.398741865599209822e-01
4.977390661687410706e-02
-2.606204906637842695e-04
-3.507147838145803498e-02
4.292648121159439029e-02
1.930276115290541564e-02
-5.093924132382820352e-02
2.820889933130352190e-02
-7.024645729306275288e-02
-3.565254202362588831e-02
5.709892665346631702e-02
-1.827157114299931412e-02
-1.915203429177103969e-02
-3.824186294198193836e-02
-4.382975705373602648e-02
-1.710523751145452687e-02
5.046804307443745335e-02
8.468284647662119302e-02
-1.024343354947503670e-01
-5.960713830954320058e-02
2.998991096492944347e-02
1.051018974039866771e-01
-5.610927549426700245e-02
-3.289875424747574356e-02
3.354749926565706291e-03
4.226153181376793300e-02
5.331905423587138260e-02
1.046575013522541703e-01
2.104641250005163944e-02
7.141366100711499243e-02
-6.052844240133819012e-03
2.163426842793061966e-02
2.569344622504484213e-02
6.884699556758234551e-04
-3.494486018742848366e-02
1.880542461050518574e-02
2.749088347358123394e-02
-8.705435913589038704e-03
-1.192319446151374890e-02
5.199837659361853520e-02
-9.180325203707097662e-03
8.003302392439262669e-02
5.561073223228540224e-02
2.348838842876102215e-02
9.936422506070247129e-02
4.859084457503762278e-02
-1.496112109569923930e-02
-2.311631706051635315e-02
3.272638594330835177e-02
2.756832786913300526e-02
-5.676737932302693829e-02
-9.592582214118659106e-03
1.400463114851805725e-02
-4.059259737021995301e-02
-3.857813613584407803e-02
4.778071381676140400e-03
-4.035229792309254909e-02
-7.117854173129105518e-03
-1.199494874347658939e-02
-1.320705767008737430e-01
-1.903637898596986094e-02
1.067241189958425748e-02
-2.605732531972539817e-02
1.938823724616710277e-03
-1.576371520769971959e-02
1.069672086886878579e-02
5.570050808805002140e-03
-7.264606015757250901e-02
-1.947978597772014736e-02
-2.742547182757416532e-03
-1.381971777139092902e-02
1.622877811049121613e-02
-8.304319667345703981e-02
2.506038734259054615e-02
1.168934412015572820e-02
-5.703814951064005521e-04
2.235265599787587126e-02
-3.370104042582623693e-02
-8.972325990401047377e-03
-9.434861476518094370e-02
7.442915585859630201e-02
3.892073246578455631e-02
1.152033271179925267e-02
-4.348783884400797550e-03
-2.726739668309280731e-02
-3.376667296336646057e-02
2.404035141043887620e-03
3.419208310844895626e-02
8.101731959679073225e-03
4.969232491902962623e-02
6.690436045097807038e-02
1.911074368471783920e-03
-3.229505842032829449e-02
4.605692172515924061e-03
-2.147453825911290002e-03
3.735060964199552348e-03
1.341029430410606293e-02
9.983423152209684737e-02
7.538007627358135621e-02
9.613816775576667847e-03
5.695652395212021102e-02
1.876069916217577025e-03
4.935800032620294570e-02
-2.568788884675594908e-02
-4.981641466053488704e-02
6.000110223295330308e-02
1.311135070675363036e-02
5.704860059175760612e-02
2.549864826379610871e-02
2.144399823671626522e-03
4.170302965948226998e-02
-8.059315311429769702e-02
6.112793327957396355e-02
-5.799225562049115795e-02
1.508825310565333963e-02
-6.051087509709607293e-02
-3.849544650969783060e-04
-4.006148958938809262e-02
-3.963199983601540383e-02
6.457971339356753659e-02
-2.181796953337960046e-02
-1.945652601110095872e-02
3.600540604326432637e-02
-6.236014207834355422e-02
-8.989065533498324934e-02
-4.013727644564261260e-02
4.161504630015754047e-02
-6.836717752939518167e-02
-2.663876728044253447e-02
-1.251766670021072468e-02
-3.072876440597393372e-02
-5.907633485831282477e-02
-1.751191024189114459e-02
-2.795519059125086206e-02
-3.284049560147003777e-02
-2.233785197975944256e-02
-7.666850392409593762e-02
-1.990263581958951269e-02
-3.022140733030343612e-02
2.075723451345601669e-02
-2.801248666899083459e-02
2.186044565557658179e-02
-2.187234437922037228e-02
-2.472296400725967555e-02
-5.475553921433532097e-03
-1.114014088805785271e-02
3.146808681354574394e-02
1.247877139378846022e-03
-4.876596623615550574e-02
-5.407882580522561933e-02
-5.859891905208673701e-02
-2.005790206780783819e-02
-7.688704105796191624e-02
-9.184131722917390772e-02
2.804914958781475065e-02
-5.744127560327107196e-02
6.403303691825490418e-02
2.129813334323318180e-02
-2.770735988585939710e-02
4.442793414028895632e-02
-5.523128830004252893e-02
-1.997213518164409063e-02
-2.144375034499673011e-02
1.580063924483465082e-02
8.281220458299684561e-02
3.981527498913021990e-02
2.369217076441977252e-02
-7.299241562937367443e-03
2.429572797829000763e-02
5.739978403530356446e-03
2.991339367750603384e-03
7.405679901958044792e-03
-3.418736310064026535e-02
-5.033635199263813975e-02
-2.877798603981252326e-02
-9.083472866442074758e-03
-4.240756885700983775e-02
1.205910846226393961e-02
-2.061261650166577170e-02
2.777130534537688988e-02
-6.373595191520446982e-04
1.088635552753853056e-02
2.790289077489633771e-02
4.378095931104686311e-02
-3.640969633271289724e-02
-4.471292836881007871e-02
3.475192208525725978e-03
5.238129087900936232e-02
-3.989077138096321085e-02
-1.116359196127320258e-03
2.537055712686167239e-02
-4.742048047403620015e-02
1.387178631520241331e-02
-1.477342207511580553e-02
-5.505075361880149704e-02
5.811824123229412942e-02
-1.764863437609049540e-02
2.759580912915888737e-02
-1.336556865395222352e-02
-8.966258667970578022e-02
-3.011402021250398145e-02
-5.707840777610851193e-03
-2.029442355246129787e-02
-2.661673101707872496e-02
1.749154658897014714e-02
-6.382644006004301040e-02
-5.363931390964545715e-02
2.905644716854339712e-02
-5.808762790077508925e-02
3.740767218982507525e-02
-7.353375131531020119e-03
1.404803986465164890e-02
1.522686832821044424e-02
-3.344615328073825833e-02
5.472348984318899795e-02
2.106081314326174042e-02
-2.827703046224356448e-02
2.362382686836474871e-02
-1.132098813361870522e-02
1.488792305476817086e-03
-4.296340063444463453e-02
-5.188513699828598696e-02
-7.979400675459033532e-03
8.105163984399187463e-03
-3.504536021851269167e-02
-6.684361886509920803e-02
2.493474074606602184e-02
-7.173282439767910898e-03
-2.306125046534910836e-02
2.021635793968815098e-02
-9.829868141289020700e-03
-3.930180332760431321e-03
1.781349194604560718e-02
2.746720502372866982e-02
-1.970640690425127378e-02
-8.848174497824441709e-03
1.164014552445257755e-01
3.280221638965388764e-02
-9.953131699174607577e-03
6.741731090459812670e-02
1.759622703380419456e-02
3.393454628899294362e-02
-2.369194854159733382e-02
-8.162484063856240146e-02
4.185115754711430172e-03
-3.626077656162579599e-02
-1.086772421000477620e-02
-2.270732432975004766e-02
-1.028143271681583246e-02
3.248944826225307753e-02
1.513275118402763325e-02
4.581898083810213851e-02
-3.798882834063820740e-02
7.279019102416213818e-03
1.243907590930790757e-02
-4.075900744991161918e-05
8.772961585700235834e-03
2.413455701217759319e-02
6.382418514019000400e-02
3.339245357887336840e-02
1.387875775873709597e-02
8.192733067705912364e-02
1.183400559988051839e-02
3.696500572648433579e-03
8.924602655453474712e-03
4.496034131573788117e-02
-3.100672570376566267e-02
3.267742930352592751e-02
4.288662525882101784e-02
6.893902074593429019e-02
5.616097978390041309e-03
-1.579093863037732068e-02
-3.111937829897426337e-03
4.912959632208908217e-02
6.260711265106669310e-02
-2.191590979776787337e-02
5.339742033063545057e-02
-2.215941109517752944e-02
8.110711985467597418e-02
-3.121095668521318631e-02
5.389763573248231542e-03
3.219867047326645249e-02
1.226306705642837142e-02
1.734311757357023115e-02
-4.504073884152336865e-02
5.511178480880857961e-03
6.765978990382996716e-02
-3.077406179896927194e-03
5.337579218184770186e-02
7.454021785618859808e-02
-2.466701140742219231e-02
6.197399782552527603e-02
-2.890317172699188603e-03
2.886772435040520571e-02
7.102649891901026413e-02
-9.772256717449176455e-03
1.703685927516234572e-02
2.129757264421484539e-02
3.538214986358236003e-02
7.405708599798788150e-02
-1.938448700225989555e-03
-2.859723588483996035e-02
1.520318402796945294e-02
4.659641972378816138e-02
6.000759983076949661e-02
2.757067812445666496e-02
-5.474685816252504444e-02
6.664965100257313861e-03
-3.247061993013031916e-02
1.332240015385067859e-02
-8.963101781921369027e-03
5.581150253011288309e-02
-7.605804384264260032e-02
7.843711088598165218e-04
2.111075161599647743e-03
5.975224723768925161e-02
-2.840000041298266706e-02
1.750484744659304773e-02
4.816035623583304892e-02
-9.469072936679655272e-02
5.407920141508115036e-02
4.033926780835064840e-02
-1.730148045874159435e-02
-9.345777445284047039e-03
-1.007389463640649858e-02
-1.026553632932154791e-02
-5.631638521429543215e-03
-5.161356251846276229e-03
3.543927979363639680e-02
-5.228551419403175415e-02
-8.116212158974369512e-03
1.408472496063443991e-02
1.253763865515841909e-02
-5.099823930156734825e-02
-2.828764679368570359e-02
-3.424338518757560207e-03
4.847724068355388494e-03
5.112373797720756730e-02
1.121875134324605387e-02
2.775565757782803497e-02
9.275301368651885092e-02
-1.496092039199703287e-02
-1.665603355929364329e-02
-2.081975837918977057e-02
3.122813701725208821e-02
2.895597725770757830e-02
-1.512278367427764315e-02
-2.428531042070377136e-02
4.543131289791063621e-02
1.458846140641235911e-02
-6.855382482781357568e-03
-1.162244794329718098e-02
-1.858973662632787925e-03
7.328817568597670307e-02
1.575900820310546097e-02
1.408025771487335376e-02
1.360213212362218656e-02
1.263040650097792261e-02
4.014255769873205544e-03
4.056574733053874143e-02
5.531963887212051206e-03
6.965284531513125932e-02
-2.304701757889055305e-02
6.165586247903206973e-02
2.700302132532827332e-02
2.028089219301914409e-02
4.674910064662661513e-02
1.367048046644538106e-02
2.010741157956375327e-02
-4.607014887760044718e-03
-3.049985025130352075e-04
3.048423430683728022e-02
3.654891970198902162e-02
3.617143448543451434e-02
-2.638540878785431906e-02
1.664179807482044082e-02
1.391190028848684861e-02
-1.175495225733826088e-02
4.459571002772412529e-02
1.974150522225226120e-02
-4.487984405011669585e-03
8.817159587260893494e-02
-3.805199758664022658e-02
-3.245891360765007505e-02
1.428679982596268820e-02
5.064530036398130416e-03
1.432310608407846159e-02
-5.641335769419310309e-03
1.934969296189882962e-02
2.874569327207171076e-03
6.569200098268046517e-02
2.188118686522098899e-02
6.113116702652536885e-04
-1.484686117369444190e-02
-5.308754676667189025e-03
-3.362728062720702488e-02
-4.446414864477496627e-04
2.100347024396198234e-02
3.946142705819513652e-02
4.817569792333985246e-02
5.887938042467675409e-02
-2.275356246925174658e-02
-4.055108280392892908e-03
-2.524427461341591239e-02
-8.064399976098956743e-03
-4.059898218168039993e-04
6.724658774825109653e-02
-5.836843609251850772e-03
-1.337246074132536142e-02
-1.958570165221123691e-02
1.330078532239630830e-02
8.703473972550519050e-03
-4.912084202085062468e-02
-1.929229363374028797e-02
-2.615108142684831501e-03
1.435464449639434897e-02
2.611874065328541675e-02
3.148858643573363564e-02
1.253729123154916775e-02
2.431905850960234747e-02
-3.520497150475683512e-02
1.927136520613412490e-03
-5.560432248600708643e-02
5.021477877277642082e-02
2.472118695048752812e-02
-1.233785209040186466e-03
-4.914103056766810224e-02
-1.499859153844583515e-02
-1.371013704712609150e-03
-3.656240298006609157e-02
-8.159457198442401568e-03
-5.250912710570019432e-02
-2.899082094611469401e-02
3.858912382513685069e-02
-1.980803601342664283e-02
3.729542664352077444e-03
1.084779086064447708e-02
-1.485122824595521904e-02
-9.131326963954924936e-03
-5.368537780312716834e-02
-1.400740519124413740e-02
-7.557108961973907357e-02
-4.729431294058544788e-02
-1.524359600302545824e-02
6.073914914558356526e-02
-5.522006082907651714e-02
1.399455331513328391e-02
-3.874165571754668164e-02
2.028677297659611800e-02
-1.069025592477597375e-02
1.473471748604290865e-02
-2.935824811064407028e-02
-2.909372480985646190e-03
-1.892231741534503020e-02
-6.037742805212290009e-02
-3.006842320305713276e-05
2.635142618068352614e-03
2.219053002232455538e-02
2.011602961735606959e-02
-2.949250232225385585e-02
-1.095692609824718868e-02
-4.010409590616734708e-03
-5.618203032028293992e-02
-6.036400292450991995e-02
1.774288372121127048e-03
-1.968141451332396444e-03
-2.557051175702672666e-02
-1.574864542458313463e-02
-3.040953770522762667e-02
-6.457677850328391589e-02
-4.695054162065803727e-02
-1.258297361495606947e-02
-1.141184576832988094e-02
-2.444899345262803447e-02
-3.818435188778676603e-02
-3.823148213393193478e-03
-6.470189591334417518e-03
-3.758758907296862878e-02
-1.740505404363931708e-03
-1.559028851138957988e-03
-5.080089271337224349e-02
-5.017155859045487054e-02
-2.928492217241520854e-02
5.018528965419138260e-03
-6.088897352710402611e-02
-1.294930700085903871e-02
8.549758025917874801e-03
-3.219396114591560609e-02
-4.930939722981448475e-02
-9.647556913839578502e-03
-1.861263785696114573e-02
-5.636583255164046707e-02
-4.572990870677712955e-02
-6.898242327847871336e-02
1.026459862960933320e-02
-6.605781060818495531e-02
-6.612177742381318557e-02
-6.157236679545995822e-02
2.047394301580304776e-02
-6.274520812062449326e-02
-2.996635566655780902e-02
-3.414756669259140509e-02
-2.781700705756273706e-02
-6.493281454676451056e-03
-1.191805205556756633e-02
7.458520697176031049e-03
-2.155278307736513757e-02
3.276464072154375989e-02
-7.636252049862768398e-02
-4.343498703096504432e-02
-7.969056463679984048e-02
-6.030257163528886938e-02
-1.219819209051436776e-03
-6.691492827798060407e-03
3.900681743853957190e-02
-7.988378876816665253e-03
-7.086232444573549449e-02
-7.108231968565470460e-02
-1.862799857677154350e-02
3.862979302400836035e-03
-1.624256072326868416e-02
-5.397572687014741410e-02
-3.055932184264347970e-02
-7.927801550893575494e-03
-4.408095953679205120e-02
-1.465290557825366102e-02
-7.322375280202850396e-03
-3.407862948660679570e-02
-3.980757095949632313e-02
-4.967363097536834499e-02
-9.103411565424179841e-02
-3.356495153913261181e-03
-3.826027576391114599e-02
-1.829326359234485430e-02
-3.418044854896298834e-02
1.828269929601886168e-02
7.567775906084169175e-03
-9.732081675807042337e-03
-3.459580056571438800e-02
-1.304655697292223838e-02
-3.757917657939187361e-02
-4.275682922778865219e-02
-6.362935050770089640e-02
-2.539195306365328586e-02
-2.355911190367851286e-03
-1.625378512008266926e-02
-2.380209153705677844e-02
1.897611660104325110e-02
-4.488365736876481077e-02
-2.922418952664259306e-04
4.151993748739099023e-03
1.316698175812894625e-02
1.803967437285648734e-02
-4.645310619235554217e-02
-2.450652522382143136e-02
-1.944729155553597336e-02
1.928283648148921420e-02
-3.686208799920325657e-02
-2.640382298999390670e-02
-3.463555353664213993e-02
2.615447223591045589e-02
1.685113012564063307e-03
1.606617398985631801e-02
4.506322960258361821e-02
-6.077945987450463633e-02
-2.225999558472326317e-03
-1.705355388587042470e-02
-2.576007726457580846e-02
-3.102453095481162368e-02
4.264472404135791206e-02
4.984259982391044813e-04
-9.645939865074336372e-02
3.603810201401272395e-02
1.796059972171764815e-02
3.372805224320005266e-03
1.451140488202210845e-02
1.257716806281473747e-02
2.230445519763153348e-02
-4.081807101938074445e-02
-2.545640119415063657e-02
2.942564216822814854e-02
-1.386193138099669521e-02
7.390891965898120641e-02
7.103817342017398895e-03
1.221288905862179112e-04
4.725558898570521305e-02
2.020888999613262849e-02
-6.689907504468638015e-03
9.975784554820949293e-03
-2.431695832304687360e-02
-2.673703760764958859e-02
1.321169559162040964e-02
-2.027456917276912116e-02
4.247556016706956900e-02
2.535111900005260904e-02
-1.091066149921993134e-02
6.192079941929243964e-02
-3.321055319125548050e-02
-2.502012860606057237e-02
-8.055939511667134902e-04
-5.461101540640709608e-03
4.681059965269841056e-03
-4.459648166919642082e-02
3.512522405382620394e-02
5.837420197199848920e-02
-7.767396214507346110e-03
-1.856065209940399238e-02
2.751954871154198637e-02
-4.069334446504429756e-03
-2.417827432925673606e-02
-1.687349691765271595e-02
-3.594654631877453044e-02
5.053846965946562353e-02
-4.274082338143554184e-03
1.220536241560244740e-02
3.845244156515281037e-02
7.101336712759517833e-03
-2.986943890423943843e-02
2.517748579443977817e-03
4.767765614069853324e-03
4.652718060105198034e-02
-8.484334087173729666e-03
-2.822356948235853202e-02
3.004659365818651909e-02
-2.358293018796836157e-02
-1.991276774500260263e-02
-2.360090042201192645e-03
6.657390599568881184e-02
-2.890840402121104200e-02
1.097880714265363905e-02
3.378131786810851384e-02
1.329494596349641532e-02
2.973846227835896111e-02
1.832160680059942426e-02
6.115719634100950930e-02
2.718044872701385825e-02
4.218897162354050961e-02
1.143627605363606130e-02
5.911633103408066997e-02
1.552383727082796983e-02
-2.841003234749038195e-02
3.158335717800238307e-02
1.891605590438158457e-02
3.221803486787672838e-02
-4.879973296898344054e-02
3.077378079744967979e-02
-3.876044360904509658e-04
6.222791188308173828e-03
-6.900536328568255585e-03
-6.047931152340310819e-03
1.521122882158854051e-02
8.954807099755773478e-03
-2.157470678875550094e-02
1.916812509941188177e-03
-2.911926430488228495e-02
3.018103017052681941e-02
4.246605414220326613e-02
1.235989541977921755e-02
3.538171122104889071e-02
1.923771989692094064e-02
1.702559500805094286e-02
2.748220787580545402e-02
-1.201111414379958144e-02
-6.800016299578618729e-03
-2.891140422876702781e-03
-1.781481542741201671e-02
-9.843793780972718774e-03
4.318573966352724086e-02
3.986763768423345206e-02
6.074309989138809880e-03
8.916529966064712029e-03
4.757314139849033729e-02
-3.815037031902256126e-02
8.648386834947111024e-02
4.266909128696966952e-02
2.636283451218847385e-02
3.905244572153770966e-02
1.420148212104176307e-02
4.818860592355084932e-02
2.606438031346563350e-02
5.383280229193615485e-02
9.702726939814842327e-03
2.936138620853502752e-03
5.531001088850057146e-02
5.667252377983156286e-03
-6.592005069402235434e-03
3.714437356439637822e-02
2.790135051330039709e-02
5.188806720465907740e-02
4.083124441837438640e-03
-6.370884778130113564e-03
1.127164078715131926e-02
-9.987277166940805931e-03
-1.680489787933930543e-02
3.257512319926217370e-02
9.217661160470746323e-03
-2.346993593790664551e-02
1.808162033886432166e-02
-1.317526670265741114e-02
1.176357928929373277e-02
5.817757436291474959e-02
-2.180917402878591177e-02
-2.163908298344282308e-04
8.966566509427077378e-03
4.966784978236144996e-03
2.060399815317814562e-02
1.159942974699985918e-02
3.792852412175132942e-02
2.362555251342381493e-02
1.643769008810318927e-02
4.421998033249201036e-03
-4.651309461146841372e-03
-1.018825514041868906e-02
9.163676527324023796e-04
1.167142989073128266e-02
-8.210491034819964937e-03
1.117794486235555891e-02
1.009932781619713761e-02
6.234796489342699956e-03
1.145499686789568962e-02
3.913336546191858133e-03
-1.405660606528501277e-02
-2.490241179772490626e-02
-1.273612893156283316e-02
3.939909731848369179e-02
2.105950128848495945e-02
-5.259234317079618248e-02
-1.068040861403196304e-02
-9.773110745628586435e-03
-2.370328072118418200e-02
-2.974857757025544877e-02
1.346822101022590416e-02
4.381129987661841474e-02
2.259252327042504671e-02
-1.699485116003424112e-02
-2.785189495049167005e-02
-3.506165483146190479e-03
-4.409888433021255834e-03
7.129197470440263446e-03
-1.080080203317885200e-02
5.842010347961611692e-03
-3.967590825215307898e-02
2.653935713318672854e-02
-4.755653891146378875e-02
-7.612216779393876469e-03
3.081820581205045595e-02
2.486064780740986687e-03
2.030915347816254074e-02
1.453858579478667888e-02
3.777654360759380436e-02
5.610981468526882870e-02
3.270427000767128778e-02
4.559664542357935030e-02
-8.597596949512655018e-03
4.334354195554052103e-02
-2.141407875369875230e-02
4.406129937639880617e-02
2.712422540408928814e-02
-2.575113138857890172e-02
3.965435870195166412e-02
4.346750956285212741e-02
3.119869695578245464e-02
4.081798666978529722e-02
3.910023851034603350e-03
5.256695678547142897e-02
2.577348430250938141e-02
-4.493853193149213027e-02
1.962183616909255954e-02
1.861027081588781038e-02
-8.640814971143322793e-04
-3.605573527240172032e-03
-1.872125068606271883e-02
-4.169570779841127312e-02
-8.106231516560711073e-03
-6.483190185936572349e-03
2.174984485130514178e-02
4.933359778513864841e-02
2.578927879225774086e-02
-3.484846678027675448e-03
2.744552450446265807e-02
1.017517215526164524e-02
-3.273706470628649778e-02
6.605743117612745789e-03
1.207185029656153083e-02
9.784108956357333298e-03
-3.777099409914116274e-02
7.131697693845653017e-03
-2.387987851026292935e-02
2.382378515700933272e-02
6.597220160543851644e-03
-9.181209000235524345e-03
5.491309967272116344e-02
-1.033735092322144583e-02
-4.925420812836892211e-03
-4.122932624852465588e-02
7.663481288109557678e-03
2.089018059453517234e-02
4.600572943264291149e-03
2.340309221224796780e-03
2.087106853178834556e-02
-8.075941637583537724e-03
1.167027404755400025e-02
1.607666519892634802e-02
4.272960038859375913e-03
-2.413088167052794553e-02
-2.087334272886322284e-02
1.364660776428972509e-03
-1.077375302381165800e-02
-4.539613228415768226e-02
1.653707597245163141e-02
4.876399861888216364e-02
-2.038580358074687862e-02
-2.296935472505759294e-03
-4.344047135896428845e-03
1.284723867098783688e-02
4.360348242613239916e-02
-7.600523275015824004e-03
1.459164916842026552e-02
-7.629469278471099312e-03
4.686398482657894854e-02
1.481472751989543549e-02
-4.925206387603874025e-03
-9.368127848067944394e-03
1.024841963969798549e-02
4.792143076679448305e-02
-1.445352225708092762e-02
-2.613747571251876563e-03
9.006235325491241187e-03
-3.413775644904092077e-02
3.841872079997128708e-02
1.038412286644275866e-02
-2.116823660581633113e-02
-4.291819361867720353e-03
1.098513570791640262e-03
1.502048374480814685e-02
1.010790944527373454e-02
3.125993716208515932e-02
1.884010063224967821e-02
1.539833466886331853e-02
-4.115729020205934063e-02
2.476843310879189419e-03
6.248359713856833876e-04
3.915101480594063849e-02
-1.946930789841186740e-02
-6.229606018145737896e-03
-2.102936086658145978e-02
5.433714783420961428e-05
-6.085910790061589866e-03
5.198760912731028964e-03
6.926996752023684145e-03
-1.428470473108507319e-02
1.969408204753508602e-03
-2.139493358934076161e-02
1.703283478761261072e-02
4.910767850282201329e-03
2.912955397687101017e-02
2.530158826176789194e-02
2.152347590201244068e-02
4.206539640555778670e-02
-9.832355016150857649e-03
3.826788533451733199e-02
1.635932260654625672e-02
1.466065142703880083e-03
-5.304289196150716555e-03
-9.507866624854761917e-03
-3.583008003473932279e-02
-3.482476172852681795e-02
1.093010484692667761e-02
2.976355816006557090e-02
7.686104207492269053e-03
-9.292147916885647868e-03
9.070273236936546996e-03
1.730225981273485550e-02
6.102739120623670854e-02
6.281332924171318180e-03
-1.061480365473143131e-02
-2.117588179680428978e-02
1.758670886362007427e-02
-2.324633915458790279e-02
2.024434398263084620e-02
-5.945643734530064832e-03
-3.284921302229844992e-02
2.620530666265874151e-02
2.531818908673263285e-02
-3.243412857906906310e-02
9.721107275342456833e-03
3.717933054754724714e-02
1.231299344788120559e-02
-9.119408230718755587e-03
9.306751260861483716e-03
-6.400170540140547037e-03
2.630294478818856127e-03
2.274264808000891341e-02
-3.891213942209718890e-02
-1.536629881781119596e-02
2.295235448783463587e-03
-4.763961157134752322e-02
2.014625032503899668e-02
2.852379842046842348e-03
-1.120591730704521144e-02
-2.734424853823050946e-03
-1.183042734720259753e-02
-4.934276804803062327e-03
1.547780724904506029e-02
-5.190348411537690221e-03
-1.233159089342219031e-02
4.417459185044891878e-02
2.392737688034174762e-02
-8.690225938911637013e-03
-8.947654145427636277e-03
-7.263393283822116783e-03
8.860180977818673739e-03
2.028443796386095871e-02
4.412097258659902765e-02
-1.287929334554392333e-02
-1.823796635312382314e-02
5.613096522887487359e-03
-4.389429574613846335e-02
1.656207503222622765e-02
8.926622501908773599e-04
2.681461883120210901e-02
2.376248769108590952e-02
-2.499260490200471210e-02
3.985662412522970486e-04
2.403678778006641814e-02
-7.925560163994252536e-04
1.651864595073290753e-02
-4.862533853234787123e-03
-3.197298128532582995e-02
3.837678229742495610e-03
-1.746844491945854019e-02
-1.533025468771926150e-02
2.226526706915176942e-02
-3.451675034814738474e-02
4.870362292361524181e-02
-6.174667609477473007e-02
-8.784433496589838172e-03
-1.879180431368443829e-02
7.749055964065568181e-03
2.096593159862457367e-03
9.266348005435531138e-03
8.301417539393210823e-03
-1.729825739405186757e-03
3.255215090705163017e-02
-7.286939220399041121e-03
7.017864617707262904e-04
-2.379625614395731656e-02
1.828886872710313791e-02
-1.172896322339077660e-02
2.521426784316403063e-04
-2.407232683166182514e-03
1.702362606666532607e-02
2.954307756286796843e-02
-1.778208430127341255e-02
-1.694653698915892653e-02
-4.081797970097651024e-02
-4.533616572524526434e-02
-1.607928753367443217e-02
-2.926236362535269281e-02
-2.682967146582443049e-02
5.208964935462349899e-03
1.844014741214955618e-04
-3.581311468462138048e-02
1.696471435199953075e-03
-3.356658249595285276e-02
-1.326131683938429166e-02
-2.888653436865727675e-02
1.160454684019762272e-03
8.548762532511381892e-03
-1.322767033074453633e-02
-7.947651431043969636e-03
-2.995147459196674175e-02
3.212966412750947742e-02
7.756082191109046203e-03
-2.715674315333844319e-02
1.384620819743086727e-02
-1.785156241679469041e-02
3.650089633021397911e-02
-5.890173096140870895e-02
-1.733938869078410772e-02
-1.274173602526928670e-02
-2.792341073776197658e-03
3.189484250490640105e-02
-3.333499849248044294e-02
1.889226648862261243e-02
-2.013468578527518801e-02
-1.728365425577373451e-02
1.262839853256293721e-02
-3.964904647313800649e-03
1.845929284662084502e-02
-4.480305781154467139e-04
3.402605124403154657e-02
-9.504137142060931770e-03
2.912223799075187771e-03
-7.881827530077377061e-03
-7.532347925313415300e-03
1.103988812581320825e-02
3.396146496433846002e-02
-1.151259383589526598e-02
-4.431805142809999709e-02
2.914832910821052794e-02
-4.191978325080315121e-02
3.371720728487626051e-03
-1.721647966502844532e-02
4.035200481091510451e-03
9.840332854016245120e-03
1.750579024011078436e-03
8.992852402458992311e-03
-2.163805752044986597e-03
-1.083396528700651977e-03
-1.482652935877174817e-02
-1.033707703347018329e-02
3.988432885906774243e-03
-3.429586680494165624e-02
-1.758803782743584981e-02
1.126203741511735447e-02
2.189065061942554666e-02
-1.308953631562517414e-03
3.024932096479601012e-02
-9.488119777220416218e-03
4.739660064176590831e-03
-5.915213913540385594e-03
-2.058378774731533037e-02
9.329762699651173927e-03
1.180060142039320026e-02
-2.346461944424504086e-03
-1.612401138717678081e-02
-2.349921792149839775e-02
3.330867747834121567e-02
-4.524345951713198283e-02
2.631935220818796065e-02
7.053259002874409135e-03
1.031333924987147196e-02
-1.688338311639836151e-02
1.627316230377396505e-02
-1.155084747974319433e-03
-3.508425458937639019e-02
3.219020516155740586e-02
5.620363073792042537e-03
-4.573363419888260874e-03
-1.391061540359083901e-02
1.068175084401493113e-02
1.100869472150499927e-02
-1.961534709326847800e-02
-1.632597281177793416e-02
1.189512742930839105e-02
2.889390200188607805e-03
-1.803133720658284733e-03
-7.153954642478113808e-03
-1.573669554575593890e-02
-7.382791852238316903e-03
-6.573998271758887263e-03
-2.457304280664330404e-02
-1.090636549652361856e-02
1.635829254531390164e-02
-1.172835665691478006e-02
-2.223613907661660047e-02
7.876217561727551220e-03
1.055699297794580709e-02
5.015824137129451347e-03
1.394816560076548619e-02
1.273430193983774578e-02
-1.610432687255334075e-02
-3.562400400228162706e-02
1.840770355633616559e-02
-8.282953215227746016e-04
2.081225308068992280e-02
-1.071381651228732641e-02
1.648805633739098761e-02
9.404683021273504495e-04
-1.629295097360868884e-04
7.637988871107475285e-03
-2.878496063899152382e-03
-1.611391034867912589e-03
8.495843236779669974e-03
-1.522475386908495173e-03
2.875138764530927021e-03
-1.171802134319168721e-02
2.339149757440890307e-02
-1.514451333574527020e-02
1.495066576395151156e-02
3.525681109839322314e-02
1.141018163372832690e-02
1.210939021402324470e-02
1.671836395658045371e-02
3.120727297920041984e-02
-1.781423614659051122e-02
-3.224226046091444031e-02
4.418877688887444533e-02
9.732675303828364904e-03
-3.812001663726992395e-03
-1.142054339973920529e-02
1.195056056962555879e-03
7.016263412451332867e-04
-2.437648578104526301e-02
-7.357042427135632688e-03
-2.354344267217203194e-03
-4.117655018695091929e-02
-2.432175209489296965e-03
-4.409165198855942436e-02
-3.635798880285214668e-02
-2.116921372434989873e-02
-2.269895818353130992e-02
6.069871117886050001e-03
-1.029771646781196294e-02
5.308669595826019834e-03
4.242785437864144034e-03
-3.882822780788874883e-02
6.586247827293895650e-04
-2.147691643075740758e-02
-1.499023991249106950e-02
-1.823116757155541232e-03
3.146623853975171695e-03
-1.613097747420277894e-02
-4.086785519578126774e-02
1.003131257524984485e-02
-1.686201819384965106e-02
1.607081079269738477e-02
-5.195303910974167702e-03
-1.788593439735563714e-02
-4.109581619925591067e-03
1.025117239507775634e-02
-3.539394623334959911e-02
5.561976999948458830e-03
6.072099227152920678e-03
-1.201803920404372549e-04
-2.143715452561713655e-02
2.754512208127849610e-02
-2.758281269886760437e-02
3.094639574857486856e-03
-4.601426587707561043e-03
-3.731094478724988894e-02
-2.508137491248723858e-02
-1.074652289175685033e-02
-3.266641972644897945e-02
-9.440888461530589498e-03
1.722552984790285194e-02
-2.471030735201246858e-02
1.773876396187389418e-02
6.468111696064263866e-03
-2.241892973821529855e-02
-4.652999549441003656e-03
-1.255698872210332141e-02
-2.025114754554211555e-02
1.695068852564356535e-02
6.334088501500515465e-03
7.115285733735819337e-03
-2.104096409024199671e-02
2.165243936852499947e-03
-1.140694733140111897e-02
-2.418656570409304096e-02
-9.028339481198037171e-04
-2.608845743150393914e-02
4.581976828809115714e-03
-2.786987689654575953e-02
-2.430158621788123738e-02
-1.042451174415629823e-02
-3.632620510178564271e-02
-8.122104208958603674e-03
1.983270976261528040e-02
7.228318828138407528e-04
-2.858442070130392393e-02
-7.918962043062263700e-03
2.160362807915722563e-02
-4.506265256332311897e-02
-2.104729496919129431e-02
-1.938349511308115961e-02
4.733287442445360815e-03
2.496851950565291689e-02
-2.363006981243565355e-02
-2.908630737014028175e-02
-4.837927253910302185e-03
-1.899873170832717170e-03
-2.822903052620220551e-02
-7.789792043979619452e-04
3.200524051757758226e-02
-3.983603893643100115e-03
1.415204344478297000e-03
-5.429470744119592809e-03
-1.226433215184173468e-02
-1.500246225927121847e-02
-1.419829454350626449e-02
-2.625522482426107668e-02
-7.161528441497086624e-03
1.064511956903028272e-02
2.419401019475129685e-02
1.768970752025833537e-02
-7.513477151823423801e-03
-1.481881871310405767e-02
1.323369416568667169e-03
-4.275292384502942487e-03
-4.293735711453306597e-02
6.799701794978414704e-03
-5.384857909508788541e-05
1.067786785279236685e-02
-1.333929982644838259e-02
-3.763420083754284717e-02
-6.620295107091780755e-03
-2.793417743985730783e-02
-1.564837396445278861e-02
2.175918630990087213e-02
2.707295227553089753e-02
-3.964758722767842969e-02
5.180166548978825010e-03
-3.036615402480192724e-02
3.403299965739714581e-03
-3.622999846164449284e-02
-2.505712330538324012e-02
5.561797267467979457e-03
2.589664328397593609e-03
-9.790537519330342817e-03
-1.025054005378291978e-02
-3.569844229801528990e-02
-5.007634396410732408e-02
-2.557901204159924308e-02
-3.420950289964802549e-02
-9.834840503238302667e-03
-4.035808193169476699e-02
-3.296393522232585888e-02
1.460038935826013864e-02
1.861474714803599889e-03
-5.097558441681523467e-04
-2.790119801727514864e-02
-1.375026101182805086e-03
-1.926234445203882026e-02
-1.838282693352440850e-02
1.988983786045924601e-02
-2.306083826090635572e-02
-1.268620986902390356e-03
-3.514490286167604866e-02
9.443648751777982547e-03
1.577360253379737898e-02
-6.107455222266456457e-03
5.093082391373920763e-03
2.526726672465513801e-02
1.656306918246504625e-02
-1.310465176546931482e-02
-1.459575576266322963e-02
-2.485850905124456153e-02
-1.167631713274928061e-02
-4.094685784343104346e-02
-2.576733111584107380e-02
2.593756100750576818e-02
-1.485967619738040937e-02
3.936298470753694240e-03
-8.798078290264061893e-03
-3.664365128550990756e-03
6.272391306468467348e-03
2.341743667525133729e-02
2.243064861310619870e-02
-2.972040013880229703e-02
-1.935270572739203679e-02
-6.474617511051704646e-03
-5.435058372313108371e-02
-2.036785633674195739e-02
3.757556123652352337e-02
5.475978068890619173e-03
1.555033174243086388e-02
1.297455687758659014e-02
1.086679362806352786e-02
-1.449557419754484745e-02
-1.258869200916443989e-03
-1.310091676215818270e-02
-5.640268024047542968e-03
1.175308941406273851e-02
2.249330903041378907e-02
-2.823690057403434664e-03
-1.517236621945277980e-03
2.347797168110369800e-02
-2.559267088075158764e-03
4.493376510781756100e-05
1.589178105644072775e-02
8.952549136379488182e-03
-1.267351312733901517e-02
1.407294585491567634e-02
-1.403464392603058671e-02
1.278927525722252552e-02
4.344973500922942253e-03
-2.394745439342849461e-02
-2.626723636646674520e-02
-2.284421165997548367e-02
-3.340382125282255303e-03
9.232157724074357280e-03
-4.100005020093560465e-02
-3.236568780180269778e-02
-1.382888500870259677e-02
2.660172017839246977e-02
1.757772941666533098e-02
2.358826280134521461e-02
7.261372218482648952e-03
-9.567936082932345862e-03
-5.391971158536190863e-03
-4.091769965651764589e-03
-7.240997499788516013e-03
3.124004430514466801e-02
6.684227326385567061e-03
1.845950541005686799e-02
4.534856796788155203e-02
-1.727681850118998816e-02
1.394283492932181685e-02
-4.823658203466220200e-03
-1.937916718087040469e-02
-1.193137969274671740e-03
-2.183329795967031001e-02
2.441533858131626419e-02
3.155588377376060492e-03
1.833233449145333163e-02
-1.197566332279582750e-02
3.660343210238396761e-02
-8.500761415357063755e-03
-1.783101384097603159e-02
-4.441315873981251452e-03
2.189395327497067195e-02
3.205048985389247207e-02
-7.393549927405787710e-03
-1.570713526900378507e-02
-1.776177029240367730e-02
2.092948127152520141e-02
3.844056351894182405e-02
-1.141185517986579613e-02
-2.036982492124986971e-02
1.721104871174077011e-02
-1.797976044410097909e-02
1.189502033612295506e-02
-1.640826181063134931e-03
6.044994676476470041e-03
1.030930581026024730e-02
-1.704586959032118945e-02
2.541452342629119934e-05
-2.975670776458537448e-02
-5.106072773414109360e-03
-4.828837731470158635e-03
-1.742812916839141593e-02
2.758471380144503736e-03
2.258029665596417851e-02
-1.525141228651471018e-02
6.934994963397732998e-03
-9.703391560696928569e-03
2.959879087546366319e-02
-9.823223835865152118e-03
4.851808598598662814e-03
2.445881747833594105e-02
5.918414483168753584e-03
-7.707072070061831912e-03
-2.100043003784253862e-02
4.920981394273075960e-02
9.369003294409102012e-03
6.559403751497427763e-03
-4.506512348444555865e-02
-3.266759424221964137e-02
-5.923355895415934914e-03
7.396571641997713026e-03
1.965037331024935274e-02
1.613216831110005078e-02
1.360640713651151135e-02
1.304728514009895722e-02
8.645726037331873115e-03
-3.081345203151868162e-02
1.733309411052262258e-02
-1.598974640380568246e-02
1.064285404869014587e-02
-1.145117709059255418e-02
1.701080074618059254e-02
-9.752434734867983668e-04
4.779248289753198348e-02
5.012883917024464273e-03
2.492188763755781578e-02
-1.369965286897409026e-02
-1.501838039095517970e-04
1.757783834435393960e-02
3.913094664601855961e-03
2.625569297219836062e-02
6.433203489190160787e-03
1.755982161059576815e-02
1.295395361804589293e-02
3.749847171206054097e-02
3.099474561355640770e-02
2.707659694582082235e-02
1.926525210310749830e-02
-7.871984052848425562e-03
-3.022384578906687266e-03
-1.206156216727091030e-03
6.143101428286092992e-03
1.522645701402909092e-02
-9.061263145187022083e-03
1.628913255790404024e-02
-1.249462749956267195e-02
-1.806527067113901028e-02
2.659043240421159800e-03
6.189647862176273461e-03
1.297588148360078082e-02
5.052093360617948385e-03
4.738237374460700473e-03
7.468727956580142012e-03
-2.503965838470572150e-02
4.741692654919735933e-02
1.146051810970783943e-03
3.400122194095588340e-03
8.477774315989420814e-03
1.750994776836726358e-02
-4.620811541038839787e-02
2.884727418739063405e-04
2.062099981419147215e-02
2.515124470935776319e-02
1.322142921054306501e-03
2.156440370769591511e-02
1.138006803948396310e-02
5.731198705057957699e-02
7.940213226180064046e-03
1.665449879957978108e-02
1.876463787946157022e-02
-1.832532398465084797e-02
-1.411538379796751879e-04
-1.697085131072831321e-02
-1.667091789167971308e-02
1.024343051305126769e-02
-1.302341705813310621e-03
-2.044365640233605091e-02
1.270578968802882867e-02
-1.463169031706336096e-02
8.665082638615251992e-03
7.102971578859279544e-03
-6.472129132487461182e-03
-1.171687558626607895e-02
2.537461899941120813e-02
-8.599655051443885062e-03
-1.718945267100876291e-03
4.351526082650502419e-03
-7.845269683143897554e-03
-3.714029801720719528e-03
-1.452612994345680447e-02
3.036783387366729509e-02
7.239752604655742482e-03
-8.799837040662568388e-03
1.419962343394662405e-03
4.376013160441451222e-02
7.279280995224029008e-03
9.203616862776556329e-03
-1.346538173713875131e-02
-1.091155263787284800e-02
-1.224593260172692280e-02
-2.341199835222230758e-03
4.730025136528200058e-02
9.414407013250124592e-03
4.293697075728337628e-03
7.919827747874200879e-03
-9.998479966594543342e-03
1.213269679521489577e-02
-4.139717424190119538e-02
3.024506246345629035e-02
-1.862325702396653172e-03
-4.941804687551587007e-03
2.688726334791369937e-02
-1.910836671739356372e-03
1.114097043445564728e-03
-1.255408280705906134e-02
5.123671587550737878e-03
-2.046042887486290360e-02
9.764381328308513117e-03
2.184347646022796047e-02
1.895691127910284837e-02
1.178406289593899453e-02
5.180007607792982971e-02
-1.766563127144448039e-04
-2.473871522233090509e-02
5.215368925637312025e-02
-1.617592661646036906e-02
-5.519691191671682179e-03
4.010947245293620261e-02
1.759001651296173557e-02
9.374204645966619301e-03
-3.222130422796600814e-03
5.433363248772987535e-03
-7.340549262222960608e-04
3.633915159350243652e-03
-1.260291269832450670e-02
9.805575152396666869e-03
5.169582760730165316e-03
3.730965571154205157e-02
5.164096892270444994e-03
4.068361774279113940e-02
-2.450340376429619924e-02
5.078829804219862909e-02
2.463283478626648870e-02
4.630071169717421033e-03
1.215058119225324862e-02
-4.661993173825149106e-02
5.658197166403165779e-02
1.493845238249855677e-02
1.707523727513913028e-02
4.007228046887616885e-03
9.349791476869448101e-03
1.210699179827524896e-02
-1.027635837479944601e-02
1.131635133992339726e-02
-6.261238259022197487e-03
1.925177421009136719e-02
1.013275908898939211e-02
3.522217479143760488e-02
-2.699563327641932298e-02
2.061090813511759490e-02
-1.194620531590482281e-02
1.685295924302927101e-02
1.966615212678041527e-02
4.735019901090128935e-02
-1.185887203189735402e-02
-4.096162480890121194e-02
4.545419803366932202e-03
-8.497187334859556546e-03
1.270298940974732768e-02
4.262811847064570427e-03
-4.757582614594901664e-03
-5.285681614025099402e-03
-1.663090418910623605e-02
4.337147238674318728e-02
2.369663429015036321e-02
2.969946033354285697e-02
6.039421401468457115e-03
3.102319955827683579e-02
-1.645669951182534077e-02
1.976517999218514905e-03
3.640044405179918702e-02
8.634834204650734812e-03
-1.795046445917213712e-02
-4.827766115923752197e-03
7.539152584042591553e-03
1.550808665448205614e-02
1.042046850440179334e-02
1.788420360028495932e-03
1.514974416885208307e-03
3.030774154044244125e-04
8.457319034811816225e-03
-5.075146443150442555e-03
1.032344433228881732e-02
1.057725645060465097e-02
4.400874207986982603e-03
2.075386950421483426e-02
5.298005295619570218e-03
-1.513925681297881298e-02
1.858774104065970614e-02
5.825043500483043264e-03
-7.688288158550482358e-03
-1.439372160707047196e-02
-2.177065220672015633e-02
4.226154374241504301e-03
1.552156897929941361e-02
-5.057984910764368180e-03
1.531552756870205659e-02
-1.523727532593466272e-02
-4.051088271435123594e-02
-2.177075766357857226e-02
3.735121293350137251e-03
4.077557916782456257e-04
2.881914378289479606e-02
9.170650542088513643e-03
1.572221486898948625e-03
5.063185611457066831e-04
-5.359153766591458895e-03
3.377599590540284608e-02
-3.381967773068853878e-04
-4.490668761108326801e-02
3.631630989903199269e-02
1.193723227306198349e-02
7.438408346685900126e-03
3.101859167095263881e-02
-5.416530924785259438e-02
1.343392515800267799e-02
-1.231851400568676966e-02
1.665122786692982068e-02
8.321792519249641279e-03
2.622683767890442164e-02
-3.105278158024204344e-02
-1.751603327922211448e-02
6.176183554429595787e-04
1.954321552092329675e-02
1.685334981723810022e-02
-1.798586866097511699e-02
7.634494303655162128e-03
2.097995746996379057e-02
-4.398400556219485519e-04
1.248564167929335812e-02
3.430538775438045276e-03
6.999220587059807458e-03
2.802155152719501552e-02
6.685466054905458803e-03
-2.465149565292844638e-02
2.062020521667749101e-02
-8.841668530763365993e-03
1.309625799509363774e-02
-3.000607085210884109e-02
-2.299994951668191470e-02
9.434835268584329179e-03
-1.304044889896581287e-02
-3.733288251349292652e-02
3.756654113854446253e-02
-2.241727681180294765e-02
-2.182694729726034413e-02
-1.100926882345939269e-03
-2.913658288882484473e-02
-1.276328615822582349e-02
3.224824945641726476e-02
-1.932077338008441692e-03
-9.327122845432463810e-03
-2.052455658262111043e-02
-1.243820058355248580e-02
-5.739557495440104906e-03
-8.349350698240535010e-03
3.872639517588022384e-02
4.624881085163224520e-03
-6.401377991825437513e-03
-2.028894576572816758e-02
-1.579054023313975624e-02
1.207003822687117761e-03
-1.945858995694477872e-02
1.767060188627046086e-02
2.192570151767644915e-02
-3.929608597529089808e-02
6.866758975254983258e-03
-1.624106466979783996e-03
3.777187171185629466e-03
2.651664675938539967e-02
-3.656537578926327692e-02
-8.941633774625647527e-03
-1.626710432547404106e-02
-1.225833995178269610e-02
-1.906399259981583424e-02
2.423885365199687780e-02
-5.083643583320122949e-02
-1.481373610632680422e-02
2.753740300316345410e-02
-6.169186053800110314e-03
-6.944590475453590178e-03
-1.271734384734367340e-02
-1.657092727314080083e-02
4.211249075821421432e-03
2.429327516530344327e-03
3.409462956157879865e-02
-8.729219718299948902e-03
-1.117699333422085203e-02
-1.242093315207645071e-02
-3.731734079654915048e-03
1.500556711563449594e-02
2.479161617812777885e-02
8.250056358562933220e-03
-1.580720366392694004e-02
1.518878842577823553e-02
-3.444523135382108851e-03
1.651148247488976387e-02
1.968919533037993917e-03
-6.088198313343342119e-03
-3.960305524331586731e-03
-1.106227903388264273e-02
-1.953005687364707185e-02
-1.045946613666057495e-03
-1.664102013039496855e-02
-1.173007418019202976e-02
2.308363970917067572e-03
-7.176347976543557411e-03
1.614585393421751752e-02
1.064363259571579970e-02
-1.147681199857042249e-02
1.171501106145878164e-02
3.108409039581449748e-02
-6.620898075641104552e-03
2.166749721015201816e-02
1.238073570341025748e-02
-1.498560663837119472e-02
3.400160761086010175e-02
8.058234543147201751e-03
-1.022872206420782741e-02
7.542372466382333239e-03
-1.621028432780381029e-02
-6.555847056047670908e-03
1.020883297666953099e-02
-1.343813304328451454e-02
-1.503621081768183321e-02
-1.193953819559113311e-02
-2.862752635491190925e-02
-9.404116835252905593e-03
-1.147404866284031620e-02
3.533390318262052531e-03
5.942455744566006205e-03
-1.447071218593874373e-02
3.096825752350888805e-02
-2.252827458895022023e-03
-3.531089206719826862e-03
-1.233477371616133536e-02
-6.765383575689272108e-03
-4.031450590093932709e-03
-1.226573659567273267e-02
3.104284758909372425e-04
5.222467959764353664e-03
-1.454144236453988083e-02
-5.606983364285829212e-03
-8.972828245315611975e-03
2.406207718009766017e-02
1.599946582347615970e-02
6.928539366471112189e-03
-3.218085379919551764e-02
-2.889876360294145810e-02
2.830897657541580400e-03
1.974480706192755647e-02
2.881911190322403865e-02
-1.146129697830494849e-02
6.416528401276684092e-03
2.463911488453579199e-02
-1.378881680646604213e-02
-1.355140107455523463e-02
-7.152941920025238619e-03
9.995588238475079657e-03
-1.275799729610502947e-02
5.425936678435651535e-03
2.704900023043231919e-02
-1.304212252400217646e-02
-2.930791765411623964e-02
-9.650546944852250719e-05
3.162384590243593006e-03
6.816742492544921282e-03
1.480901777867931271e-02
5.628824008947195569e-03
-1.094651652131845010e-02
-1.160836048916029720e-02
-2.466153104587258133e-03
-3.456106695091239189e-02
1.676226229089890912e-02
-1.360884229313227313e-02
-3.614498495787447398e-03
-5.334713557585342956e-03
3.434481408101076015e-03
-2.291652301644368436e-02
7.296180352578381621e-03
1.187311834758322283e-03
1.594682438476140510e-02
3.429212093966183678e-02
1.313065553742305026e-02
-4.023807614361603335e-02
1.136788992374978061e-02
-1.583546472752229983e-02
1.029618193027260001e-02
-5.192188789265876972e-03
-2.075956570847975122e-03
-3.847825476157587781e-03
3.865600620131886666e-03
-3.101272651721738785e-02
1.994164221332219138e-03
1.540415572345337457e-02
-2.607934372562413505e-02
-2.997649999332046428e-02
1.128266254576799910e-02
2.517714780978928812e-02
-1.018316973491955246e-03
-2.828574324912114246e-02
-2.071733132055556328e-02
-1.718206440128216108e-03
5.693969269367060888e-03
-1.700019156723935054e-02
-1.581503603292736329e-02
-1.987527646658146172e-02
1.451164929244731609e-02
-1.959159820786449124e-02
7.568072410281661416e-03
2.435137067957020285e-02
-1.620405232585908281e-02
8.258326243808839298e-03
4.324953424700126933e-03
-1.063552061877649259e-02
-2.681520920241195829e-02
1.514053593712309798e-02
-2.353588300354378035e-02
5.583141956286813423e-03
-3.738680901923507188e-02
5.703389888621860672e-03
-2.764548723800227398e-02
2.932420122039635854e-02
1.222947213822064144e-02
-2.013493802518099771e-02
2.222703394160498863e-02
2.695437041493795038e-02
-7.859938457785656946e-03
-2.191645737583411760e-02
-3.511853821923199837e-02
1.538982978758477197e-03
-2.623491627258294281e-03
-3.214299990734260579e-03
-1.980013975033114576e-02
-1.504412295247523589e-02
-1.140498551003196748e-02
-4.878402174283779508e-02
-2.098017053698156623e-02
-2.451703964561106897e-02
1.490052988991677659e-02
-4.901345165313701624e-03
1.851334367694027622e-02
3.735604146200198223e-03
9.948427504801243479e-03
-1.968122008710377832e-02
-2.687834070713234803e-03
-5.124683120757015514e-02
2.541700375318067112e-02
3.594780285128663846e-03
-2.747314683822633767e-03
-1.677849827725450384e-03
1.479375470130203868e-03
3.023614923301938887e-02
-1.320448567973320220e-02
-1.947408983248405043e-02
-3.457661362415061918e-02
-2.121497793195861042e-02
4.426006295877599347e-04
-1.999287520080059860e-02
-3.553249742355949620e-02
-3.198187520445002624e-02
-9.669510209903999648e-03
-4.099623210800618783e-02
-3.479432280601914285e-02
4.208201928581553619e-03
-1.464852665256548628e-03
-8.659083096353978326e-03
-2.186491333234269821e-02
-3.155948272396848914e-02
-8.594959589277256437e-03
1.518586581042389444e-02
2.100773372971761338e-03
-3.165779731131977085e-03
-6.765447024313820008e-03
2.546683385403031644e-02
6.949469968131130604e-03
-6.689488548020869514e-03
1.744961025632833698e-03
-6.807345608230786285e-03
-9.613257681471138252e-03
-3.006535812080702447e-02
-1.663359589571417399e-02
-1.852408676188937314e-02
-8.039492267139182816e-03
-7.902342150468491533e-03
1.181510461135091769e-02
-5.730027210555864794e-03
-7.865294919503789187e-03
-2.683603189199995631e-02
-2.057516787384342308e-02
-1.691542018269430458e-02
2.379481136717054301e-02
-3.137826632046411979e-03
-5.941334543079481063e-03
-7.592545235596659392e-03
-8.739054559335756103e-03
-6.078812556372964471e-03
-3.619349421513005927e-02
-1.498485988236644868e-02
-1.958484914276200500e-02
-3.040610664641541297e-02
-1.472052125884321105e-02
3.874895418140752654e-03
2.904563213588131753e-03
7.133937312145491663e-03
-2.073258792909938447e-02
3.518660856392810676e-03
-1.560513208468320562e-02
8.212461339866901008e-04
7.810440290975323788e-03
-4.013119726776442735e-03
-2.408789683804950753e-04
-1.345613135769935069e-02
-5.757817148928723663e-03
6.837868824978071518e-03
-3.045139291782150703e-02
1.165773462542684866e-02
-4.523461358189393572e-02
-7.434732777674546607e-03
2.337257990293597695e-02
-3.327125376968766840e-02
1.038344249431786930e-02
1.372574706948648422e-02
1.651367466719927055e-02
-2.005509931439818008e-03
-4.457888389758644975e-05
-6.958754159338538178e-03
1.833701853173417195e-03
-2.211645996197058803e-02
-2.574518477209317494e-02
-1.572151176596267574e-02
-8.357847229827502361e-03
-3.557703159167768543e-03
-2.777508758559776164e-02
1.482239262930715694e-02
3.801622411602077669e-04
1.165618950180092109e-02
-2.938699334424427906e-02
-1.515145016024521674e-02
1.265551813273383883e-02
1.614238332092783005e-03
-1.109050200836247599e-02
-1.546890172548787135e-02
-2.037713264866495774e-02
-2.194853887678254595e-02
8.184197900557370038e-04
-1.231902522688550598e-02
-1.072942644173099577e-02
-4.910748118046876637e-02
1.042597478927152418e-02
2.275899864229883815e-02
-2.873422543552880807e-04
-1.560877586313541912e-02
-5.689893155722093761e-03
-1.150242547178657350e-02
-2.554366341416830152e-02
7.372046000968936891e-03
1.011657912342746671e-02
-2.068139864012826651e-02
-2.731643829503059562e-02
2.213140736476721510e-04
-1.754369840209100279e-02
-1.683093752778734228e-02
4.661005526476478590e-05
-1.937193498658901572e-02
-8.068313787133190793e-03
-3.202202187225546004e-02
-2.553271233201758871e-03
-2.559256122982908263e-02
-1.914029001317587436e-02
4.923965860614660031e-03
-1.756167626497946374e-02
1.144612614883303708e-02
1.495910582251136316e-02
-1.678732166926025574e-02
-5.925162170568445963e-03
-4.221408758532494039e-04
-1.164981564115134642e-02
-5.768199209013462683e-03
8.555107160155910398e-03
-3.279170096689289909e-02
-1.199550227651274663e-02
-3.529162125984944016e-03
-1.725223748368100163e-02
-2.888411772125736021e-02
1.746664985234364087e-02
1.184252241783633483e-03
-2.779425070615292731e-02
-1.472167707135088599e-02
1.114585116881075533e-02
3.889561498821131336e-02
6.221519626548504926e-03
1.112091413669912161e-02
-4.034195173901937090e-03
7.957057037591006715e-03
-4.296365930337326181e-03
1.301252852917617400e-02
9.026994867032516953e-03
1.331803203688023546e-02
9.721141282181515117e-03
1.026273745328882755e-02
-1.254272590179671826e-02
1.932687859979867473e-02
-3.570891719655618773e-02
3.709016605260977151e-02
-1.856664596747602952e-02
1.196923526506562272e-04
-3.128974749785533999e-02
1.468301973122994319e-02
6.928524335004538140e-03
-1.844676820118189980e-02
2.887719810786590000e-02
-2.710900732116620568e-02
3.669850322769245467e-03
-9.666632779120238467e-03
2.882002839590527138e-03
2.620120258068276906e-02
1.096688218387491254e-02
-2.417829945612498706e-03
-1.814293157426614608e-02
-4.429296229807860343e-03
-7.357835079629675319e-04
-2.202308106389419193e-02
-1.937573467137011785e-02
-2.591141592746315850e-02
1.398570172252783413e-02
3.296754113948366198e-03
-2.822761225272136468e-03
2.619226140454168975e-02
4.393762536503953431e-02
-4.698163079325508827e-03
-8.232842448528784191e-03
1.442854555018709302e-02
5.794095982053251411e-04
1.573619279296621654e-02
1.310036454347870104e-02
-1.401755679166095253e-02
-4.272351694084387808e-03
-2.097034947802081661e-02
4.727357262017615330e-02
-7.587332672602357074e-03
-2.035436571368290370e-02
2.560331268632545136e-04
-1.134427304286264246e-02
1.484699395733034971e-02
7.849751122666389497e-03
-2.396779770551642815e-03
7.092509641540894506e-03
-2.851264848314655556e-03
3.747580612767612007e-02
3.698497867348163326e-02
4.635744255764576854e-03
-4.982282537893651699e-03
-1.889321938125585582e-04
-9.488514070175571927e-03
-6.140845463067700315e-03
-1.729466985156312029e-03
4.741163898044194192e-03
2.382445960046490965e-02
1.599104586610128678e-02
-8.907373938846892270e-03
-3.845752074882221108e-03
9.345515446655712835e-03
2.051019112398366068e-02
3.254904438080799545e-02
2.885516336771467780e-02
2.679517555597855927e-02
-9.943638431863515304e-04
-1.254184350503562140e-02
2.733874855507400711e-02
3.498845894797272815e-02
6.028396290903144340e-04
-2.892912507973303959e-02
-1.429906392587235522e-02
3.480728348188339566e-02
-3.810597865173622183e-03
-1.054460013938000006e-02
1.612674999686005556e-03
-2.563417966321930586e-02
1.572165383334108574e-02
-9.789999499862629337e-03
-7.019678348793220550e-03
-2.641120408810980133e-02
1.418862205080624259e-02
-2.076429059698499044e-03
-4.127713269209989932e-02
1.007833936203604043e-02
-4.379974555202255718e-03
4.354840517886812007e-03
-1.962047552541041837e-02
-3.277885060884746810e-03
6.327908057320216209e-04
-1.048006821979332454e-02
-3.941955591045136036e-03
1.377895848924953585e-02
2.118590329011164203e-02
-2.245089240455128490e-02
-2.026869545879361832e-03
5.986609819800025115e-04
2.075007867719041391e-03
1.424875402778466972e-03
1.428273455144436245e-02
9.722423083719332684e-03
7.106155712790138395e-04
-3.042229631630771758e-02
-2.898713928683141483e-02
-9.221491510067536881e-03
7.734513422246883443e-03
1.249170545946159082e-02
-1.363475346419386162e-02
-1.061837440328695860e-04
1.980795386249937021e-02
1.161931462966778877e-02
1.058954336519037434e-02
-2.880699240242591552e-02
3.507681074554914232e-03
-1.993582663101388722e-03
-1.600245616220422745e-02
5.608483755312110644e-03
3.072019426142074371e-03
-5.064955928480718850e-03
1.961423120952861948e-02
7.052687870974783807e-03
1.662496637252925194e-03
-7.908328959808925973e-03
-1.387274850924551930e-03
4.249808084757235836e-03
-1.268869473825562930e-03
-4.014372501536083056e-03
-1.304254276082989807e-02
-1.856130768816986396e-02
-1.213920639813534028e-03
2.502456991707395495e-02
1.712609599003231745e-02
2.497646334749084422e-03
5.456127670987655914e-03
-9.934919459781591661e-03
2.258829924102082748e-02
-1.145298318875448721e-03
-2.382489657017707388e-02
-2.200746656636935750e-02
-1.669332472527334035e-02
4.644551638784283516e-03
-1.246646226987995106e-02
-5.576736566796301406e-03
-4.344331357852262467e-03
-8.341628995726558735e-03
-9.698379056663715414e-03
5.241153038317556551e-02
2.950142568297015131e-03
-2.811880464918739206e-02
1.014586964245106290e-02
2.103764232029175368e-02
1.773184827317026650e-03
-2.585165474416620604e-02
-6.905013762994176296e-03
1.154782585619898438e-02
3.748770640820926758e-02
-1.422137289782477235e-02
1.680300621892841934e-02
-3.390206736852057444e-03
-3.798786717820777387e-03
-2.222582503086626554e-02
1.620049408732194759e-02
-1.457477550947451454e-02
-2.605530105643303826e-02
6.503204219375393128e-03
1.727475653654926557e-02
1.277228013555924060e-04
-1.113506634361089050e-02
6.019273046268218755e-03
1.270609126911567861e-02
-8.860194793458744944e-03
4.753409245021405181e-03
1.786910412949412139e-03
2.052399630415828805e-02
1.446728179541185468e-02
2.557471389521005257e-03
-1.670513856730676300e-04
5.088357012142423301e-03
-8.378027545504977691e-03
-1.184936857244365226e-02
-1.478572019271397241e-03
4.080190363016180516e-03
5.571920255403851018e-03
9.109660963117006179e-04
1.420702301768159213e-04
-1.089913912417922633e-02
3.209008303302784276e-02
3.152127111568619328e-02
-1.269785464846021235e-02
1.457426276980509222e-02
-6.343035067451814439e-03
-2.749873210164631779e-02
-6.266061295557695358e-03
3.374117494822270052e-02
1.898554209051855554e-02
-5.470314167016880787e-03
2.479706533789274511e-02
2.586078935297325340e-02
-1.789555790537313701e-02
-1.660955742802504645e-02
-2.094963920645159447e-02
3.731706306724263955e-02
1.611056124468761633e-02
1.526228716154933752e-02
7.720394548964963112e-04
1.366717033878810800e-02
1.066887546349120502e-02
2.295031882831373438e-02
1.865715104633711846e-02
5.516526113437065192e-03
-2.189307829715434091e-03
-4.912316183406453124e-02
2.224885042339570795e-02
-6.946931962796953214e-03
-5.471600129242321781e-03
1.658067473092796756e-02
1.725471401403177313e-02
2.716844059822376770e-02
-3.490951812125523031e-03
5.434838426144150345e-03
5.764336167631594482e-03
5.108611899578884008e-02
-6.870877603094580413e-03
2.067785455262989222e-02
-6.875647915828418666e-03
1.296717205709574557e-02
1.406920234820372914e-02
-5.543946728139118561e-03
1.389320652546402858e-03
3.448528190506371105e-02
2.038079935625798297e-02
3.738197458640327847e-02
8.484768532028388530e-03
-1.771991782055449063e-02
1.610900486513110533e-02
-1.959522171889545653e-02
1.060582767604861202e-03
-6.806443195462049886e-03
2.869197216841310946e-02
-1.144728251569385874e-02
-6.313902123343278876e-03
1.680699618891465328e-03
-1.563301340848799806e-02
-1.800569200067364192e-02
3.102217688466699878e-03
5.157582960408988587e-02
1.275690817753315741e-02
1.632005765195306338e-02
8.496341959535389649e-03
3.604533913939631656e-02
-1.815126619722703475e-05
1.543377014066114536e-02
2.915807106000159465e-02
-8.032633769251430744e-03
1.592025019882047088e-02
-4.203087394691896669e-03
-1.382218305439325730e-02
-9.098561125678300901e-03
-7.067571726986733105e-04
-8.769703274244207425e-03
-6.975783585941614830e-03
3.073272908942126930e-02
-9.038736228404026934e-03
5.987251817520121769e-03
-3.618359596656935476e-03
-1.792901459511391134e-03
3.471439086121497208e-02
-1.923821368019307948e-02
2.387943869391316240e-02
1.655987893097859986e-02
-1.117663339093034718e-02
-1.169232300211596638e-02
2.244679738923381542e-03
1.050383065475818042e-02
7.893811044216984818e-03
3.092310445803633789e-02
1.708127091148218396e-02
-2.464528397564036931e-03
1.232171177657636826e-02
-1.156333376099332767e-02
1.236915509608884495e-02
1.024372095168893902e-02
1.985523202319103633e-03
-1.973492186107877328e-02
-1.388845762911859218e-02
3.816027188909360858e-03
4.241904032440588744e-03
-5.106122413042038337e-03
7.960809378409377732e-03
-2.709809257384264772e-02
6.919835905247145522e-03
1.428103796903759833e-02
-3.255402957534194418e-03
-4.242481301449422051e-03
-1.730914562136532525e-02
1.182577029885935847e-02
-1.107089435158379806e-02
-8.803214983757679662e-03
-4.592763175856597220e-03
-1.689106121336329466e-02
-2.523611189723782774e-02
2.854864477207007603e-02
2.024882204312330927e-03
3.820841333405690377e-02
1.910239163565874160e-03
2.608426343824128083e-03
-1.260192444151205481e-02
-1.913130978130957519e-02
1.512665036577663701e-03
1.822825338905344553e-02
1.436463009948534507e-02
1.537944073603431973e-02
-1.158304578605887612e-02
-1.951610365715968423e-02
1.855303020624563676e-02
2.963270030090801171e-02
-4.679723939207212219e-03
7.174052335697484774e-03
-1.736425345825231420e-02
3.456074560549532090e-03
-1.375957690888870120e-02
3.466784035881277648e-02
-2.596486814809237029e-02
-1.087874032734913177e-02
8.415169702262516056e-04
7.864152296479924933e-03
1.388721658378353017e-03
-3.605578668573434804e-03
1.494208271206982387e-02
2.098828887453477524e-02
-1.289019429952257927e-02
2.928200748986307250e-02
2.862295384552916017e-02
7.932374866591545767e-03
-3.368193649475891699e-02
-1.112640654160955075e-02
-1.635769975105140495e-02
-4.099222027832732235e-03
-1.769035308578258484e-02
-1.468328744355819164e-02
1.175038152287773141e-02
-3.228313026688722082e-02
-2.372094535748872635e-02
2.740293671830171945e-02
1.563073195989101794e-03
7.524373110443173703e-03
5.689747309424154041e-04
3.651421311500338551e-02
1.768801914828798619e-03
-5.142101179218315152e-03
6.357219160694711768e-03
5.824627026977662915e-03
1.256438603890557178e-02
-7.982883961855279098e-03
4.137779419110472305e-03
1.736010464007236437e-02
2.261122844243921431e-02
-2.085208390547884857e-02
-7.115237484268587854e-03
4.244808878357495333e-03
1.843291271691449573e-02
2.338156408086525251e-02
-2.268912881670218443e-02
-1.458804080669262072e-02
1.877102394556775383e-02
-2.011762683313031430e-02
-5.901249524028346662e-03
1.665380026369875019e-02
1.344335667644350196e-02
5.628338630919465417e-04
2.042983743812384553e-02
3.149454864005166166e-02
2.275796536204484355e-02
-7.528929930875696147e-03
1.188231546993860459e-02
-9.700708914592636595e-03
-1.095371845566023294e-02
1.566750492704649389e-02
1.721380319506750009e-02
2.028152552027230951e-02
-1.553425213070055641e-02
-5.771446943490943747e-03
8.637713700447906262e-03
1.468447496412999075e-05
4.373640866214629358e-02
1.982905229264521688e-02
1.487086072940429354e-02
-1.185567833087287741e-02
1.428288075324258069e-02
3.633974412501064788e-02
-5.573008780115807845e-03
2.097418845920876948e-02
6.056567050362259702e-02
8.465100243114438011e-03
1.898599572962758608e-02
-1.018853739500544427e-02
-2.445274791338106213e-02
-2.186814563718669432e-02
-3.283082249577607813e-03
-1.290935627602835499e-02
-1.264416391232735942e-02
-6.667214057008028806e-03
3.434083705620782218e-02
6.961691146440142884e-03
-1.025869112167666387e-02
1.383926559875171651e-02
3.062597562144423607e-02
4.272070628795971228e-03
1.826089068635471449e-02
-2.004520198375086409e-02
-1.256575857076731514e-02
-1.503963580501454719e-02
1.191198979241469592e-02
-2.690134601723391528e-02
6.013625793146275961e-03
1.041999163135218578e-02
1.319665609670321246e-02
-1.967369192878890439e-03
3.306914104217088118e-02
2.703409348335662071e-02
-2.484392994599127907e-02
8.605046556413685835e-03
3.122540777800810949e-02
-3.086529245405845653e-02
-2.542915481087619153e-02
3.282155032998886751e-02
1.403289279709744007e-02
8.871113280175037599e-03
9.990553122453442458e-03
-4.922705053135259523e-03
-1.169527145606938205e-02
3.515714292150943360e-02
-1.845356890567020208e-02
9.690248188206431607e-03
-1.688090646605636819e-02
3.594210178593354454e-02
9.596886150735580920e-03
-3.309960553824984469e-02
-1.846262184455696453e-02
-1.234931111270172206e-04
1.405154850527158376e-02
5.589587338806104727e-02
-1.742689045900118125e-02
2.369191006235137412e-02
3.653446917049591076e-03
2.167286178621283602e-02
-1.194957424750239805e-02
-2.394230051018550465e-02
7.996147048329280138e-03
-8.116126254970752393e-03
1.082269064007139936e-03
3.339535433439700524e-02
2.533833032223488727e-03
2.893062192118873652e-02
3.703216586321382564e-03
-2.526064810670321410e-03
2.515563972734401882e-02
2.006473884634540905e-02
-6.608842904080170291e-03
-4.896075505551129338e-03
4.058087122783239631e-02
2.821435979912641917e-02
-2.600956153628162723e-02
-2.388116986382325668e-02
-1.083625554838290456e-02
1.586653463260460917e-02
2.146662469133693834e-03
2.197718673281156068e-02
-1.500258060078254628e-03
9.434398629276556300e-03
-2.898346568113965155e-02
-1.374958922615775181e-02
1.556703707675119973e-02
2.899716689943495490e-02
5.351987245391998712e-04
-3.982016769631519654e-03
2.997632707650534079e-02
-1.159497895219761127e-02
-4.532029869314546265e-04
3.362317832485474736e-03
9.819703260414260407e-03
-2.916242247335547755e-03
1.043336068050080417e-02
4.484949876816649028e-03
2.948240116775801244e-03
-2.320807894886146514e-02
-2.689859707165396727e-02
2.354879402974211985e-02
-2.229978469826240928e-02
-1.820691096084232907e-02
1.886120588470309792e-02
4.460269461641526434e-03
1.226561490427393502e-03
-1.244889614394851726e-02
3.339742958512394860e-02
-1.515590107287134291e-03
1.823483134129463487e-02
2.154439738468950927e-02
1.218702166030438509e-02
3.487537917645788538e-03
1.382921070504116064e-02
-5.866494673473169469e-03
-6.119499917420862184e-04
6.443605461958721312e-04
4.198762073117714121e-03
1.661885020369820859e-02
2.385186825640112779e-02
1.435385714961174208e-03
1.051455082015473590e-03
5.033110938077054765e-03
3.332842350766740402e-02
3.006764745365328364e-03
-3.159743880579262559e-02
2.401032346398243242e-02
3.024773919910575537e-02
2.898930689790696694e-02
5.470849729896472974e-03
-4.702606780317524805e-03
2.711335175002863918e-04
2.913719869192665096e-02
-1.174489156490634949e-02
1.683051461866482898e-02
4.311057920655783637e-02
-2.332020083510841224e-02
-1.250533500356568184e-02
2.283619639446419353e-02
2.219988447315146551e-02
-1.275794637971638251e-02
3.727644955311130298e-02
-1.248300988764481506e-02
8.337466777398005319e-03
8.807391742061371903e-03
7.571895271086811563e-04
1.822115310600154773e-03
-7.556046355177992342e-03
2.914532245863766472e-03
1.968767666348511872e-02
-2.580319142628693593e-02
1.820694464584089040e-02
-1.470237647614150781e-02
2.316180299882934085e-02
2.288659718235747098e-02
-1.310204980596009483e-02
-1.843187081088997620e-02
-4.482746994608777236e-02
2.657688238328287725e-02
3.636215076726367814e-03
9.281449831334248179e-04
1.522700017171455000e-04
3.752624243140889344e-03
1.356842588900197301e-02
2.493116192538362766e-02
1.592074178504307783e-02
-1.190139202825241452e-02
7.756462453015809319e-03
2.257603114381143486e-02
1.962608438390627333e-02
2.090632020527214210e-02
1.598889773021551497e-02
6.606113504264743939e-03
-1.212411356277862812e-02
-1.085333317196860922e-02
3.447177376704330977e-03
1.796597063448925752e-02
-1.521901064366342447e-02
2.863141343618061385e-02
-4.350929085506684106e-03
1.399768494763253823e-02
-9.518722509269821053e-03
-3.497154210641058997e-02
-4.116623957127300837e-03
3.272081155183493434e-02
-4.272717496724841475e-03
7.719641913980554611e-03
1.599519625614554720e-03
-1.764485861520566357e-02
2.325805800823597946e-02
-4.574490899559510715e-03
1.736902431666085406e-02
-5.263573034632752952e-03
-2.406221651216275674e-04
-3.055295335143121561e-03
-1.367514226351703756e-02
5.983515745705129604e-03
-2.056517011952968023e-03
3.114474993858108026e-02
3.782884600147531744e-03
4.221129767252916609e-02
1.267064254995917127e-02
-1.417398117802375415e-02
-3.782170318134180781e-02
-3.427188849686609029e-02
-8.084248165537592790e-03
4.126742885495818247e-03
-1.181144029963647306e-02
-9.477320267736923792e-03
8.227335841801901306e-03
1.294917979262552067e-02
1.556799930917553837e-02
-1.364863761826891168e-02
-6.807772313637332380e-03
1.093079701964353757e-02
4.545978859609364590e-03
1.140349543035504287e-03
-2.434775979235457091e-02
-3.114345006367812488e-02
-1.613082361320221847e-03
2.951194596846874307e-03
-5.191754538734792701e-03
-8.214537959761597508e-03
6.577398216655152945e-03
-6.015223224126222019e-03
-1.334751396240420676e-02
9.656026822936831372e-03
1.576810383647316710e-02
1.675351248456701317e-02
2.915451920845423331e-02
5.493905786416610100e-03
8.940313377837962386e-03
5.705854283151461266e-03
2.352512393075738804e-03
-8.081986462862129905e-03
-3.875110095066586907e-02
2.330104772800447449e-02
-3.459161472239529692e-03
-3.350503568340868626e-02
8.658738062124691701e-03
3.234853330370177082e-02
2.770337282662363107e-02
-3.271521418909714707e-02
-2.057745016576134969e-02
2.662500231444093687e-02
-4.367162899771788280e-03
-6.521714624893540195e-03
-3.035095198810353403e-03
-1.188590633121639449e-02
3.342572096257808573e-02
-3.328170779910834959e-02
-8.522536099159361972e-03
-7.727573049104331446e-03
1.538681815757656109e-04
-1.219484558981256093e-02
-2.940517703297391983e-02
-3.059542911746233364e-03
-7.587334135041597961e-03
-9.507453089860234616e-03
-4.757182513451130128e-03
-2.731583476175155397e-03
6.250698316230597976e-03
2.719003055128020596e-02
-1.378688062599297583e-02
2.414435950399493672e-02
-2.262749680547193609e-02
1.846204512958464841e-02
-1.897699850391520310e-02
3.322393299032536888e-03
1.095380669017107476e-02
2.691679555567957557e-02
-2.510330150024647072e-02
-8.592707176473356537e-03
-3.374050717601106975e-04
-2.956108564754728052e-02
-3.394471063121454191e-02
3.890794677856042067e-03
-7.766891262388132648e-03
7.980035731349432310e-03
5.137160533995393033e-03
2.587189042583368931e-02
2.859901117261434700e-03
-4.155584837940699719e-04
1.096976664974574217e-02
-1.083023470262164598e-02
2.734384511019728389e-02
4.949511078622606877e-03
1.828444552925400854e-02
2.853604791910569274e-02
-4.683894637613108657e-04
3.016679343963927715e-02
1.423445791619750919e-02
5.503436776188854948e-03
-1.639321541210873520e-02
2.067222691170778667e-03
-4.099808499567066458e-03
-4.962870758956712015e-03
-1.436136994814483404e-02
4.335974623101535898e-03
8.152577907704239291e-03
1.420247816361722929e-03
1.999606038055864662e-02
-2.129436993817530833e-04
-1.390942755252341269e-02
5.560741852328994830e-03
-2.906071888320332919e-02
-1.664472302704857881e-02
-5.770766692148763741e-03
-6.107242705108534633e-03
-1.783724861762449321e-02
-1.504046397650448015e-02
-5.069065477775998654e-03
2.457266081127746932e-03
-2.464058504697615865e-02
8.896546712901772305e-03
2.501185892027094418e-02
2.785486124009857456e-02
-2.227357696621863267e-02
3.801715518464136162e-02
4.487934880848854641e-02
1.526560063324147905e-02
9.920435865606345299e-03
2.628577226484766702e-03
5.946964225427737137e-03
1.106291177418046749e-03
5.375744226192452797e-03
-1.277266422798686678e-02
8.568569104985147150e-03
-3.487919599334881118e-03
-7.313013025198966330e-03
-4.213345227473324316e-03
1.037971751824495227e-02
8.886884467525680772e-03
1.531363400675174978e-02
-5.854458915767022861e-03
-6.797185147825901552e-03
1.965198223671391423e-02
1.338499524243556664e-02
2.014779426731233211e-02
-9.295743762921583955e-03
8.303676745491513425e-03
3.108891135796495488e-03
1.385285241073515999e-02
6.861713054124154998e-03
-9.095853378997393462e-03
-2.190747387270585919e-02
-2.135620959619214873e-02
7.354490717201935847e-03
1.517177020830387307e-03
1.702781901282097998e-02
-1.248105321449056483e-02
1.987549517677814764e-02
-4.030566657911146752e-04
-1.069024409057145290e-02
6.759809756696375134e-03
1.263229856241628035e-02
9.323291271649632520e-03
1.520490638016616484e-02
-8.848176262058041197e-03
-6.045441747944693515e-03
-6.081781081313816437e-03
5.485616418150630023e-03
-3.475658203342338153e-03
-3.238989787600284748e-02
-1.641891359486916807e-02
-1.575165407844143772e-02
-7.676639886890736057e-03
-4.299775362810944607e-02
5.573254378992336354e-03
-1.177958171973780485e-02
-1.625058759729496038e-02
-1.261703199590293901e-02
-2.125128219143292835e-02
1.926780478198869204e-02
3.945372821279713449e-03
-5.275287477395427908e-03
5.791967817834316190e-03
-1.006785632261257904e-02
-6.738707490069946460e-03
-3.527544184791133429e-03
8.650617407542592757e-03
6.044057420445479896e-03
-5.715508286255348638e-03
1.589130266494140006e-02
-3.022566398709615638e-03
2.221614180620877423e-03
-1.063184416586147873e-02
-2.713117435119996590e-03
7.642221068010863691e-03
1.045598992617320123e-02
9.531959075301025403e-03
1.170173519452636854e-02
1.966971279983114902e-03
-4.110540380854783155e-02
7.378551794339992774e-03
2.385891351422583448e-02
-2.082616077508925995e-02
-1.821744105249149467e-02
-3.840989936229384765e-03
1.562492294943744128e-02
-1.809107087546847972e-02
-6.641904663394696505e-03
-4.853658471818029368e-03
-1.279283983311126777e-02
3.076239639526053699e-02
-1.808207188505815688e-02
-1.070759726675096085e-02
-1.872282499359001137e-02
-2.778607168531665398e-03
-1.736245893333603465e-03
2.737203376259874157e-02
-1.111064748062951316e-02
2.048867322616896094e-02
3.643448775171329729e-02
-5.264747639474797944e-03
2.132376405582295589e-02
-1.121475210441907726e-02
6.837555782275102703e-03
-2.063164729749289439e-02
1.456011098312082024e-02
6.401912307692834807e-04
-8.179021346828053984e-03
9.032411264138608456e-05
-5.552530652878610515e-03
-1.694019179086526244e-02
-2.124041078944218647e-02
4.153793359032400406e-03
8.543736562948191227e-03
1.456092472721948194e-02
6.864823617140716934e-03
3.222087860441147367e-02
3.187661743799573288e-02
2.395895516749777313e-02
8.723235247579695650e-03
-5.561262662084761124e-03
2.898718723048359161e-02
-2.023056730010991053e-02
-8.395364311534396148e-03
2.604149242024396405e-02
1.030228052991630922e-02
3.734285360145470252e-03
-2.018081259810950660e-03
-2.540802529582934354e-03
-1.543522288000310095e-03
-1.455542887196527475e-02
-2.514007751029712664e-04
1.473113193783233757e-02
-1.390386314759865273e-02
2.636217900767713271e-02
-1.013132247296430304e-02
-1.352741112405620371e-03
-9.994597417580661919e-03
-2.259037795306005625e-02
-2.166769737519892193e-03
3.455982430254215306e-03
8.280148942854184679e-03
-3.305804467849549327e-03
1.756911460434915084e-02
6.699454730483787044e-04
-2.019303069007263168e-02
-3.549785198468216867e-03
-8.185532497367234775e-03
3.435941987327019269e-03
7.019363706212928232e-03
-2.055339337262688387e-02
1.698153827302990512e-02
-5.693955914729216528e-03
2.712538202373446575e-02
-3.014506956991766864e-02
1.281097733356666678e-02
-5.773460571942822537e-04
-7.493565080258381313e-03
1.942190975977151762e-02
1.954751710037624848e-03
-2.043241616562670171e-02
-1.051618892953684126e-03
9.091848090390552278e-03
-2.423357118220875739e-02
-1.222221794146578951e-02
-1.857458632261121609e-02
2.864089598762990362e-03
-2.797070321032911130e-02
-2.188419123705484873e-02
5.438601390058288125e-03
-1.346853069438349454e-03
2.793094779090327454e-02
-1.190090274947759770e-02
-1.847742885671269444e-02
-7.746472628037096193e-03
3.598759645955471737e-02
8.446347161640461315e-03
-6.966473677448362968e-03
4.048172288261683675e-03
-4.657525221047150235e-03
-1.383329957828834675e-03
-1.619720586139557217e-02
1.208424426789133331e-02
-3.119624741139506371e-02
4.227693917496556410e-03
1.383632408120211502e-02
3.115612241079271372e-02
-6.590347755343674632e-03
2.269283175010629663e-02
-5.245866923969515552e-03
-2.488045905724341200e-02
-7.275871447695912188e-03
-2.899820762709813277e-03
-3.135965324508070001e-02
-2.048804659718773263e-02
-2.069310240259385203e-02
-5.072544205584538987e-03
-2.586178085046535093e-03
-9.054118420651164831e-03
3.223270703659278716e-03
3.514733056769342185e-03
6.065111710072472809e-03
-1.584953397927595098e-02
8.641857359632286809e-03
-1.337669763578743995e-02
1.411631829648486540e-02
-1.607862256487381861e-02
7.045720388209772596e-03
5.653516051571402454e-03
7.620524848767950069e-03
-2.837267466302671477e-03
-1.676107528531590313e-02
-2.968201327387008648e-02
-2.521056511561192356e-02
-8.280780313032528727e-05
-1.649848911119000108e-03
-2.095385035827070433e-02
-2.166467392159182950e-02
-7.582672588448780525e-03
1.800358739436880599e-03
1.021750107565419508e-02
2.419493936674824153e-02
-3.157309877633275585e-02
3.482188973848754452e-03
-1.322047640775168842e-03
-7.228820215550141488e-03
2.425675138692217833e-03
-3.318770204165752413e-03
-8.876243286697352297e-03
-4.496390487036382166e-02
3.879839887325423065e-02
-1.094045213705359051e-02
-9.322779772074076335e-03
1.062923318071731446e-02
9.909242986937329134e-03
3.105836933575600520e-02
1.241409081018117521e-03
-1.261059828590471374e-02
-4.232853248232779780e-02
2.477232734361324139e-03
1.533245710706680753e-02
-2.586386903134310980e-02
-1.898871285602025602e-02
-1.976064536813269129e-02
-1.856038524382841101e-02
2.443759935854355331e-02
-1.678235870274852326e-02
2.148692851180470514e-02
-1.465353208040913111e-02
1.853203536166165774e-02
7.781585872461826839e-05
-3.267452071049985196e-02
-5.476643456391175509e-03
-2.198033201447856244e-02
5.930387232144316428e-03
-1.498764081259900587e-03
1.533766678603528527e-02
2.921834514726919657e-02
2.767130980099616073e-03
3.479593115408797978e-03
6.329691525547716593e-03
-2.513755866754977149e-03
-2.506596781154506529e-02
1.226714888031037697e-02
9.952499026413996058e-03
1.693665078553651879e-02
-2.330971328291023964e-03
-4.104700001767817158e-02
2.961564444379605893e-02
-3.713515413706795299e-04
-1.370593674500818204e-02
-2.860590571852063627e-03
-3.330686442555515908e-02
2.196640923343777876e-02
-3.463354593239691137e-02
6.883390411466187159e-04
-8.266966463870593571e-03
5.268448619432851594e-03
-2.091192617048965099e-02
3.449659574539518103e-02
-1.293756359714622571e-02
2.367400180767652296e-02
2.481494336223050504e-02
-2.184461550440020775e-03
8.575721699502930964e-03
-1.405457290481768040e-02
2.101660755143063344e-02
2.214267536828825461e-02
-9.653968862459975583e-03
4.015157994487221840e-03
-2.773421295816428517e-02
6.150915985301021183e-03
1.593864420509910965e-02
1.110881089295025388e-02
-1.648748023180152122e-02
-1.003270621027609749e-02
-2.258601274715103108e-02
6.936876386903300870e-03
-3.148576563554973348e-04
3.011815299301688620e-03
-3.701157090607787303e-02
-1.151638591053408961e-02
8.353948523221427919e-03
-1.250097378616934519e-02
8.121945381343202014e-03
-4.064676077478047989e-03
-8.116704271430585232e-03
5.816046315352080449e-03
1.215235165552334441e-02
-2.015449311684122322e-02
1.203589402170072986e-03
-1.903902963421826760e-03
6.234306999076785934e-03
-3.151164631454381887e-02
3.253916761507420850e-03
6.777316519394830773e-04
2.004451158178706220e-03
-9.455652479415429384e-03
-2.533575299639210295e-03
1.624779725891035888e-03
-1.026586805802295714e-02
1.949121882782420961e-02
8.308082529176195538e-03
1.790336966851490547e-02
-2.505934704808866070e-02
-4.211529293302051363e-03
1.234731186031818098e-02
-4.051849140979476085e-03
-6.437636405786440960e-03
1.210308578605917909e-02
-9.642563012609408138e-03
1.687629750927645972e-02
-9.224367834975506081e-03
-1.773833830011549081e-02
-2.014978942940483589e-02
1.488276098567288021e-02
7.046320337277505418e-03
1.391577654031264655e-02
5.092229639652940190e-04
1.261721160309120168e-02
-1.293034792617976658e-03
1.288783768732929685e-02
2.106537310223426801e-02
2.811438795068727957e-04
-1.703864883645179323e-02
4.675128572441762664e-02
-5.256832190247405848e-03
-5.149441098170782528e-03
1.789186385052591796e-02
-1.813353285634819456e-02
-2.022555941364431037e-02
1.824479519697799063e-02
-1.746634755565992445e-02
-2.873566877147958141e-03
-2.488643228800315257e-02
-1.874784506378665561e-02
-3.513643348556422935e-02
1.044486463702325348e-02
-2.158287140881452737e-02
1.445725046207240773e-02
1.850409804737819866e-02
-3.113789864540451435e-03
-8.858852448690649264e-03
1.838999421632744142e-03
-2.479645462090490290e-02
4.344437537930301470e-03
4.612445548696886277e-03
-2.956457477983048115e-02
-5.047851565852005777e-03
4.197762924237383522e-03
-2.612150928773526726e-02
7.820390881011037758e-04
-9.544902128218011803e-03
-3.087510052807296637e-02
-1.138974731326270612e-02
-1.308143308453231339e-02
3.289640752149271610e-03
-1.113719154448208556e-02
3.548381908525070211e-02
-9.530661001755586295e-03
5.635505640109342990e-03
-1.521391980049833365e-03
3.716095680333513797e-04
2.721406696706711939e-02
-2.025105053002907319e-03
1.153581319493369138e-02
1.148136859144724756e-02
1.087188628658088650e-02
-3.682117161859481055e-03
-1.942186696297026199e-02
-1.183328480858010512e-02
2.798470900842247103e-03
5.371586262945001952e-03
1.537110822029109231e-02
-2.042969412339852575e-02
1.356304151679533880e-02
1.518925595210370016e-02
1.935914433810507693e-02
-3.383677717653882366e-02
2.133386327204439548e-02
2.141676905332666470e-02
-3.243066355933492406e-02
1.040741427836514368e-02
-1.319475583099209183e-03
2.674036971289686345e-04
2.042444668779573418e-03
2.203264489284245328e-02
-2.021407217321876532e-02
1.211164445671983336e-02
-5.478796072997484980e-04
2.722012419853197043e-02
1.556229070808363285e-02
-1.466294304836785953e-02
7.467334000748475017e-03
-7.722385120000909396e-03
-4.737780613080908552e-03
2.075539935451621923e-02
-2.736470789691793689e-03
-2.762818848711546399e-02
-8.989529367487248540e-03
-6.301088091000328628e-03
-8.069836959529112352e-04
2.362441873053594890e-02
-1.912856728304695650e-02
-1.030147895095441524e-02
-8.976396559233205952e-03
-5.362638306165572362e-03
1.605605695283208664e-02
1.076705951337964332e-02
3.589110808413083827e-03
-1.052117682621922685e-02
-8.292278025531413937e-03
3.342623630095765790e-03
3.392038002333011386e-03
8.605223481546745573e-03
-8.070355805421779161e-03
-1.096011252606336923e-02
-1.751759332295782338e-03
1.159508906822171413e-02
2.418979242074148148e-02
-5.757004731001881016e-03
1.295696787273020040e-02
9.749857913125981740e-04
1.639971909061742870e-04
9.603797534127571020e-03
-6.716952804134975613e-03
-8.133542851705198237e-03
1.095525580456288388e-02
1.827849696080501365e-02
-3.570520740986046597e-03
2.358506004834968681e-02
-3.028028467262615722e-02
-1.447866269468024193e-02
6.300017460883609475e-04
2.260385339305018976e-02
-5.928365765449710237e-03
-7.279912638235329532e-03
1.447390382003728784e-02
2.101701061358442896e-02
-7.485111233379847587e-03
8.242449347400721688e-03
-7.076895978635935024e-03
1.405848845886749875e-03
-9.724596951529116198e-03
-3.038472396534871653e-02
-5.414094312477766256e-03
-8.499508218005945998e-03
5.312667218769632702e-03
2.196778893154770120e-03
1.354459859445331267e-02
3.297319641378447259e-03
2.034367780505596732e-02
-1.096460644829119757e-02
-2.221403370745559519e-02
-8.061268134163922933e-03
-2.823502546033884210e-03
4.189008770081614937e-03
-1.602766936898183600e-02
9.175062436325464796e-03
-4.191409221541709390e-02
-1.363165051525045551e-02
2.176910293152979972e-02
4.330051367390598538e-02
-2.461312113444468624e-02
1.956592239266831748e-02
8.986777564887441991e-03
-1.705558583266770026e-02
-1.913702409656743708e-02
-5.853387534897598263e-03
-3.120873997790934214e-03
1.237576177398496888e-02
-5.640965248147972178e-03
1.732474167482383684e-02
-9.665306063378781634e-03
7.911365616296196432e-03
1.469951709389805995e-02
5.910940773502439127e-03
5.509849640421996507e-03
2.068123150058218812e-02
-7.137593411346548206e-04
-2.617577837226999632e-02
1.595654694040633814e-02
9.776366232505051546e-03
9.753201078719140119e-03
1.728663144610664143e-02
-2.648057568824583805e-02
-6.816829138455457980e-03
1.706562500759872814e-02
1.709746453692695400e-02
8.867197733870282525e-03
-1.941915866789841458e-04
1.494056663609876455e-02
-2.987177295505876601e-02
2.989895026508347393e-03
4.605393966048099315e-03
2.179068344272883789e-02
-2.205075098816995736e-03
-2.241606996332367457e-02
-2.372352281689242906e-02
5.316173734234233735e-03
1.644169569857821880e-02
-1.169580197855906410e-02
-2.395018424649772437e-02
9.604933575330913296e-04
3.019072662581625752e-02
-1.532362215936875806e-03
-9.124190797739231348e-03
-1.107117094290656009e-02
2.369538236447451922e-03
1.491384397675304258e-03
-1.045723430169693755e-02
-1.979488097470489052e-02
3.861587301927277976e-03
3.215094382641456305e-02
-1.103124101390738285e-02
3.933962337736295056e-02
-1.579480417019392836e-03
-1.812922669243192128e-03
1.207941846887935176e-02
-1.650392952093279048e-02
4.358821274777061744e-02
-3.557184784228094483e-03
4.591913154473563699e-03
1.561743560675921128e-02
1.261142573195086526e-02
-6.351806196388297757e-03
-5.322730136116908019e-03
1.262339508656377951e-02
2.839188199958081645e-03
-7.136562234184185005e-03
1.520681872701928374e-02
9.084638931694859199e-03
-2.339899444548062396e-02
-2.485171009727542117e-03
8.974818430723683954e-05
1.236021846243656394e-02
1.872429185588220246e-02
6.689725975925221377e-03
-1.774709488504566668e-02
-1.971347015907360528e-02
8.083331955112380701e-03
-2.962438208388326849e-04
-1.657215487171083412e-02
8.714079089431633982e-04
-8.847685253799423416e-03
-4.265346504839673258e-03
1.293639738912513888e-02
-2.276123846152124791e-02
-1.000877555772240052e-02
-2.512110880615332515e-03
-1.318751197902946152e-03
-1.824061272330207081e-03
-3.977490833328607700e-02
8.257616865042921583e-04
-1.809104387764665089e-02
-1.142391806390971772e-02
-1.149533183596252242e-02
6.876976221926260277e-03
2.707704339894182691e-03
-6.847988978165616379e-03
-6.562814320977394984e-03
-6.158703152141752936e-03
-5.289614437560686243e-03
1.097596695067243854e-02
-1.610014012178224291e-02
3.128061210989467773e-03
1.162034897027809134e-02
7.958785483352331588e-03
-4.097674941847925800e-02
-1.011067418994427303e-03
8.214517785603147812e-03
3.770846541101800092e-02
-1.301158262770045308e-02
-8.874004127469965145e-04
-1.678977572826844539e-02
1.528505022729251782e-02
-3.975096535271636922e-03
2.572199223655455280e-02
3.129210338959517029e-03
-9.223390644225866160e-04
-1.671284927012379670e-02
-1.702851134686091811e-02
-2.206908713975868491e-02
-2.324937293343930234e-02
-9.421315011570749118e-03
-1.930009472924611516e-02
-8.895820011101240182e-03
-1.142098479150065182e-02
-1.908855086953736846e-02
1.664730767496294325e-02
1.717126426826144983e-02
-5.069321980611426158e-03
-3.463107346601160264e-02
1.283273519452230284e-03
3.905621708887975409e-03
-1.966867895663147736e-02
-8.811314328139474572e-03
-3.189218544966215124e-02
-7.206447047849399296e-03
-1.076790655921853676e-02
4.064298039503456972e-03
2.362893451711724560e-02
-1.645357943755245550e-02
-7.830518646702843907e-03
-1.138017764420840277e-03
-1.013652472048299190e-02
5.725005246200260724e-03
2.788926024348190730e-02
1.558959988993394684e-02
-1.246904180954534411e-02
4.953417390776989650e-03
1.920599031042353674e-02
1.001176969215681299e-02
-2.629671389005162549e-02
-2.126682620219609229e-02
-9.700116444245322767e-03
-2.208390495545372451e-02
-9.477757571314715870e-03
7.560126167165425078e-03
2.218599472349203072e-03
-1.272529223028181014e-02
8.726093669776635933e-03
8.812103982756124693e-03
-7.343778941139466297e-03
-3.572168682789647609e-02
-7.944699623282182321e-03
2.825232276274096919e-03
-2.425451644787309305e-02
2.104997530096800601e-02
-1.340554730306640560e-02
8.214563171217013904e-03
-1.309033916472558852e-02
-2.053717163580241409e-02
1.608820535994460663e-02
-1.595081289050959139e-02
-5.573368714297513050e-03
5.386523849881634518e-03
-1.583078918639019977e-02
-1.544722730579179901e-02
-2.253696260179507244e-04
5.598680172299613789e-03
-3.024738761864502381e-03
-2.695095539855815649e-03
-1.815940953005600045e-02
9.654819524458707614e-03
-9.472875828311940263e-03
1.623121865756873422e-02
-7.755740811891596170e-03
7.481242459038106932e-03
-1.434016943506354579e-02
7.163672169786035326e-03
1.008935896676892326e-02
3.378869326448163263e-02
-6.159574343686846469e-03
1.907698485685953987e-02
1.246338026388984187e-02
5.741865035709646688e-03
3.445066794035559626e-02
1.922492506598450640e-02
1.244256782430317766e-02
-8.689934709312409009e-03
-1.621436853747936294e-02
5.333297457014374993e-03
-4.876921709078192203e-03
1.776314924599211101e-02
9.478336490376323281e-03
1.426285978988336457e-02
-2.762547449974542615e-02
2.665005058811726994e-03
7.344092703933724660e-03
-9.680606504258467901e-03
2.022759315315100781e-02
-4.332352406443559095e-02
9.850359701338866694e-03
4.134161598347985654e-03
-1.407672159292965323e-03
-2.645879050680699160e-02
-2.787938060325214143e-02
-3.015183988372162192e-05
2.290806673684807684e-02
7.267466287540223606e-03
1.306023320880730053e-02
-3.784806379125744621e-03
2.649866889726014071e-03
1.213633627672879890e-02
1.743334897523977911e-02
2.296191318677562147e-03
-9.058679557473393873e-03
1.945149667165557705e-02
1.411548184530917772e-02
4.636599960381073207e-03
1.529044238785245806e-02
-1.491247267736244692e-02
-2.294816898279504903e-03
-1.127262225375860565e-02
-2.918736356730249407e-03
-1.921584836025494805e-02
-1.016960650455713336e-02
-5.744825308700141249e-03
-7.737437139735457367e-03
9.127386030354397300e-03
8.930194133380886870e-03
8.347465074429951878e-03
-3.631243898742470780e-03
2.034539110586431210e-03
2.633281788950837723e-03
-2.779318986377957200e-04
-1.118648873446512551e-02
-5.662940473981017617e-03
-3.149629955304404649e-02
7.752592554103042086e-03
9.987125906350986793e-03
1.864256598658835945e-02
-1.319185581938454518e-02
-1.492445920019171320e-02
5.569787817836537730e-03
6.156904138401851981e-03
-2.684640727526159051e-02
-2.211467691839561628e-02
2.020321473391379144e-02
1.738728860787120897e-02
1.008190576468482799e-02
2.239130650813131104e-02
1.318073350761956621e-02
-1.812619891138549100e-02
-2.026271825600315865e-02
2.289970726834526446e-02
2.301903147741298991e-02
-1.755863808432171769e-02
-1.431956962216252016e-02
-8.837641270576961691e-04
3.674693671310911951e-03
2.580654005156507100e-03
1.994717871489587110e-02
-1.926911068937631200e-02
-1.285125287808645475e-02
-1.644650166485493725e-02
1.546583339731951584e-02
-2.396115344008098100e-02
-1.352986644574479327e-03
-2.498539525095381728e-02
5.782151369268274943e-03
-3.458563879433194238e-03
1.859371799634544284e-02
-1.462264083242193966e-02
-3.174861733404021197e-02
-3.933699858251401942e-03
4.818104957465842858e-03
1.752618293311870856e-02
1.349389410796133192e-02
1.437015930656224301e-02
-2.810155873626006984e-03
-2.984838307976014210e-02
-7.207911026505447148e-03
1.712182831267297211e-03
-9.410819699175362527e-03
-1.803292675303183601e-02
-3.095313775721158372e-02
1.392329984430355598e-02
-4.293695355517862695e-03
1.695119281968382463e-02
2.731518882583829858e-03
-4.070116560738679806e-02
-2.854824447951736198e-03
4.038180540139236119e-04
3.527695858409566482e-02
-5.432767646918251411e-03
7.348574929988729333e-03
-3.929441808313365557e-03
3.190884428512383991e-02
-3.521415587700912203e-02
8.074612597069201481e-03
6.223373509469851649e-03
7.048842700754469684e-03
-2.481483890140023796e-03
-1.358021465831390530e-02
-1.022765254103292880e-02
9.356083614306584181e-03
-1.509652075410192629e-03
1.081342120973941348e-02
-7.943624496110570851e-03
-3.994031044236891898e-02
-1.760821971178819223e-02
3.805814602011325151e-03
-2.250942334360857278e-02
-9.302485457390726950e-03
1.072219669606378975e-02
-8.054514438645550903e-03
-6.882852609076310722e-04
8.754203620038515654e-03
3.196134237340648651e-03
4.679396807746191711e-03
8.247037879750790043e-03
2.558988141058635146e-02
-1.314551089872284528e-02
-5.690169110050662289e-03
-1.632196404943494356e-02
-3.000312208129650438e-03
2.563387143055412959e-02
-9.128735640076173288e-03
1.064863581852089694e-02
2.034986895914824706e-02
8.406837005876948571e-03
-9.965221235840699202e-03
5.320940833618838586e-03
6.800352047613388885e-03
-3.081960844890655176e-03
-1.252242252506548595e-02
3.721489754749551099e-02
-2.174213482930014048e-03
-9.696254995393038464e-03
2.910182678217822054e-03
2.682087935176132726e-02
-1.364915549876666127e-02
-1.710424265354443002e-04
5.344236483711958113e-03
6.979681288992209236e-03
-1.770706429850413613e-02
3.493599862993024274e-02
-6.129279926224698999e-03
2.499318032438938193e-03
5.218006820467217463e-03
1.131687041799098702e-02
-1.521890220527021909e-03
-1.004519885609610544e-02
-2.536774679459127824e-02
9.260660268651264848e-03
8.206389329674318792e-03
8.766503604467883876e-03
-2.022186910663898438e-04
-4.767305209496220178e-03
2.792197013396529454e-02
5.255797133506456310e-03
2.398393301206047309e-02
6.590800150798039811e-03
-9.141218410585801035e-03
1.278010557981497375e-03
1.491376188340327153e-04
6.132869958584556344e-03
1.620082046301037559e-03
3.282858081930311450e-02
-2.471268702192079211e-03
2.190249753082409642e-02
-5.459261918225212853e-03
-1.513722657570741419e-02
8.840782248565999535e-03
-1.419169222604661253e-02
-7.730990667971789077e-03
-4.335825907137959984e-03
1.236677065615188241e-03
-1.317515410526193080e-02
-3.643499522479903135e-02
-2.179786212014581462e-02
4.174657243393149753e-02
2.754232741262344422e-02
-6.795739091986109995e-03
-5.020169002106674577e-02
-1.739412274196576458e-02
1.248925795503935850e-02
1.311818014141934337e-02
-1.885935010369165291e-02
2.557651776522732248e-02
-1.213793583832000443e-02
2.077641286075010765e-02
-1.983112385291946334e-02
-9.901238594550366978e-03
-1.677962373141734034e-02
-6.986268721205652612e-04
-7.285347534027299989e-03
5.153643827872226788e-03
4.784916374928584876e-03
3.956376791043236286e-03
2.066081580474253901e-02
8.213007629799358097e-03
3.411155670744297347e-02
-7.653361593120888359e-03
-2.126174327108500475e-02
2.691769858024467901e-02
4.331592852412672993e-03
1.485050872705085540e-02
2.860438839670596117e-02
2.188552630519796302e-02
-1.452862561983333731e-02
-1.852628638971844663e-03
-1.019528294752341559e-02
2.117653756675155069e-02
-8.103195318196006539e-03
2.834336278709907037e-02
-2.081289685930104785e-02
-8.024136169993678278e-03
-1.431707671239737783e-03
-5.207567125603346919e-03
1.326219795267133059e-02
5.560696479609987530e-03
4.261404804262302476e-03
8.984114775761579616e-03
-1.179988843549898206e-02
6.543768116988969014e-03
-3.053036249058992471e-02
1.237360525150779719e-05
2.478820220989641845e-02
1.835469156279672179e-02
-2.979912934967349214e-02
2.715000439284221204e-02
1.457946705528390813e-02
-1.662168073744115957e-03
-1.653423064337381995e-02
2.545718214807998411e-02
-2.548505323921014878e-02
2.372013071127680381e-02
-1.389835881146841111e-02
9.038543900892863359e-03
5.278379599192510423e-03
1.298989169858319470e-02
4.068467302232186417e-03
-4.714576016447108268e-03
3.984191724080534021e-03
1.735632523771373989e-02
-1.389700246348862279e-02
-1.575722489222766351e-02
4.828424428149390504e-03
2.899736781767445898e-03
-1.194791432195281035e-02
-1.165115765560034190e-02
9.958826972321086542e-04
1.715739909158973606e-02
-8.284482229522920765e-03
4.319501115190133370e-03
-3.254961224901576321e-03
-2.653192295557751414e-03
-3.321996363313343623e-03
5.652925821770423027e-03
1.624410088961206200e-02
1.477197972406276046e-02
4.151158977197731866e-03
-3.762570441459331134e-03
-3.496805849818547529e-02
1.357922498948151493e-02
-1.670992376042586660e-03
1.719887244303455395e-02
-1.158590728867551524e-03
1.585303787428682387e-02
-2.588342722255403908e-03
-1.372097489228395542e-02
7.105406370161255689e-03
1.030000246933882035e-02
-9.071350665684155962e-03
9.228374404572486098e-04
-1.217347521194135944e-03
1.002437470268934677e-02
-3.493800972862791399e-02
-1.255156075914535922e-02
-2.782359477227257152e-03
1.367054636672711959e-02
4.711614792779869783e-03
-3.462330019922092023e-02
1.095900804996307806e-03
8.154970716200828779e-03
-3.622856384132890680e-03
-1.774266648524480683e-02
-1.767511238355841049e-02
5.778405537463021484e-03
-2.942477196110285242e-02
2.509752003875186706e-03
-7.226056812906353141e-03
1.153447570110703937e-02
6.498597606021206362e-03
-1.995417731264704695e-04
3.411280115915221040e-03
-1.110836855180134808e-02
-8.181571008328608965e-03
-2.618198356531101570e-02
9.331676892622937924e-03
9.833523164571450481e-03
-1.671941233694324708e-02
-5.492719484490760085e-03
-7.950827146017304739e-03
1.751728843913615344e-02
4.202438566978453083e-03
2.638743322679483125e-02
1.363409228720829057e-02
5.710116322333699118e-03
-1.279505350888996036e-02
-1.383641073277529785e-03
-1.578803731405247976e-02
1.537838469465270183e-02
1.341758536671717496e-02
1.360876895597757166e-02
9.447804320844034251e-03
-1.304483749316316839e-03
-8.823115539001186863e-03
-1.239152758223277528e-02
1.141195514863135689e-02
6.681524495815941572e-03
3.729231447158321607e-03
-2.063674045928533263e-02
2.023626873899237746e-04
2.493948720019796561e-03
2.671449440847435686e-02
9.009921013412764551e-03
-2.864220909486530145e-03
4.423750444957426538e-03
-2.148448796528910562e-02
-1.326941839934089179e-02
2.075834605383445014e-04
5.746787308583438045e-03
1.268387122829336446e-02
-1.138313381188307827e-02
-1.026396408341391335e-02
-3.386618083446398756e-03
1.751546465741849953e-02
-1.743554147286237657e-02
3.307217272596290475e-02
-2.412383807507396602e-03
-3.345105891491467753e-02
1.694552874714750496e-02
6.259171921042235107e-04
2.822018163454191944e-02
-1.240586091814162469e-02
5.751752773461885445e-05
2.076687434533787402e-02
-3.483912463531896927e-03
8.678910209186738861e-03
-8.065085314346244830e-03
1.693014514648704186e-02
-1.812707239264550046e-02
6.272253610790026399e-03
-1.566590223897585885e-02
-1.361879630344104038e-02
-2.206303333435435249e-02
-3.790268941282375677e-03
-2.282011236682593251e-03
7.722621494791459366e-03
2.017274079690927965e-02
6.704937014013412182e-03
-4.031390217213025318e-02
1.629520843825741890e-03
-3.352204847658050210e-03
5.646953075750078647e-03
1.431601479436788414e-02
8.001427011473296463e-03
2.384433768902727117e-03
-1.456658524974426862e-02
7.379332265595511461e-03
-5.880243364708602136e-03
-9.398244510377334188e-03
1.864804608544290074e-02
1.070539279245193327e-02
-3.736016887319348629e-03
2.600392298976515835e-03
-8.103227275898633106e-03
-2.228448542226540985e-02
7.178228095336834820e-03
6.974062270270854798e-03
1.741677135220380535e-02
9.748750841618773408e-03
2.098097830268366715e-02
-5.815355233893436220e-03
-3.009309102289658023e-03
1.096521216931102723e-02
-1.600908001400347391e-02
-6.520504594214938422e-03
-1.465896354816237021e-02
1.177034690683263166e-03
-1.091348029432573537e-02
2.391988764796008568e-02
-1.875003703036565855e-02
-8.127376737417011526e-03
1.633572076823301645e-03
-1.946045286530942095e-02
-1.389057821242738883e-02
8.561218835005927896e-03
2.920111568943772710e-03
6.524617338972795930e-03
-9.508457107508958006e-03
-1.035302430867512946e-02
1.429471411544723514e-02
-1.769362473097025462e-02
3.272973965277210795e-03
-1.081347240512370821e-02
1.316922956033130324e-02
-3.903060306799846241e-03
-3.570952933022841346e-03
1.631111804790880485e-02
3.217532706877546892e-03
7.316425751394884346e-03
-1.183381539873916031e-03
-4.371460285933627225e-03
-1.754143538318106779e-02
3.116300234401867333e-02
-4.300387115713648865e-03
1.560422934786989159e-02
9.472325001121920454e-03
1.329720545993718066e-03
1.782381846966483996e-02
1.104391409489345610e-02
8.482084372666015212e-03
7.594671508344725576e-03
-6.231370754411686731e-04
-3.221798667513407939e-03
1.376797140743870641e-02
-7.981495588081111495e-03
-5.643587818631635826e-03
-5.806255651227327889e-03
9.015682646858024299e-03
1.171703247240864394e-02
7.416734878188700926e-03
6.787422376417425428e-03
-3.034333616480131002e-03
4.242741910375076283e-04
-9.150790953081192752e-03
2.225277094838128480e-02
1.407778041396468872e-02
1.191311190216907435e-02
-2.141257357529445168e-02
-2.597794568083728467e-02
-9.202650258592283590e-04
1.686830220047521277e-03
-7.479281225422479244e-03
-1.245602636638364416e-02
-1.266851217612118344e-02
-1.740553772776971125e-02
1.227799592232836027e-03
-9.693160511876504001e-03
-3.559791694992838970e-03
1.932485080287486140e-02
-1.861004299864298681e-04
3.236440752310727211e-04
-1.516146779741642248e-02
-2.015419404034778355e-03
5.021436171998019775e-03
3.208091657271914567e-03
3.863291119426351655e-03
-4.750980578257756916e-03
1.150557426755648496e-02
1.534335074324453402e-02
8.367587855654296664e-03
-1.018368278697029047e-02
1.052551874859211471e-02
1.081454660624263896e-02
-5.801561388798371320e-03
-7.442441631678173904e-04
6.756918333025001451e-03
1.867488893358002292e-02
-2.746808916947185777e-02
-4.168328695437977655e-02
3.933184187252255527e-03
9.685370307179893071e-03
-1.138755554937912265e-02
-7.822233205534486616e-03
-1.979114479032137788e-02
-3.349848937075912414e-02
-1.624430853850400078e-02
4.249881687003993248e-03
4.249094928966956446e-03
-1.579632354000134412e-03
-5.637660057883600757e-03
9.751934088335370565e-03
1.530741222545655734e-02
1.647095452611512661e-02
-1.765546772338045948e-03
-1.938277232408978229e-02
-1.025222054551633462e-02
3.812993747573194953e-03
-1.938605303778118821e-02
-2.891806120440384466e-03
-1.623662035331590106e-02
3.290296361954046442e-03
-2.128133180364850593e-02
-1.478896186702208237e-02
5.800330666202235981e-03
-1.451797777892633104e-02
4.898903072229250817e-03
1.855719230763904328e-04
3.709692010679430801e-02
-1.609870695187550632e-02
1.666729989559190619e-02
1.082792032275184391e-02
-4.220321509610887637e-04
-3.747500068493558878e-03
7.533868678082086129e-03
-1.276213075199648765e-02
-2.722005231596234809e-02
-1.502744029493787055e-02
-1.477013031542219988e-02
-1.649108987538020279e-02
7.441550365339903196e-03
1.208701398396706123e-02
-3.514066939233202649e-03
9.714403370464213053e-03
2.026605257585327100e-03
-4.855248972110050710e-04
3.417594004864669271e-02
3.563188046205278438e-03
-2.004694420459830762e-02
1.947072941466092624e-02
1.294337315593417637e-02
-3.551511396053128045e-03
8.862689688170119831e-03
1.058279844617812659e-02
1.176318191028716091e-02
1.895541385511634314e-02
1.865885628890486198e-03
-2.141506830767002378e-02
-1.866797211109235896e-02
-2.977499174134359133e-02
-9.463065975905791613e-03
1.747360791326502127e-02
-1.190905994363769364e-02
-2.844180299796852940e-02
2.230660241274309147e-02
-2.298602045505107952e-02
1.068854478295689671e-02
3.508212228723469554e-03
-1.951718304964000436e-02
3.956093389600650126e-05
4.360564189373936604e-03
1.655212922716217325e-03
9.993657077788892923e-03
-1.009748183800849262e-02
-8.411063968809756250e-03
-9.251963904479366604e-03
-1.927125157459020841e-02
-1.182893483781222860e-02
-8.773061401361175599e-03
-7.996866886215644316e-03
2.717490628889532300e-02
-1.910696354796144209e-03
3.340746609873539164e-03
-1.706021800898891577e-02
-1.636306958974741155e-02
5.232865698596345441e-03
1.070454840534118199e-02
-2.467607119666723886e-02
-1.983611319958513558e-02
-6.252122270494560492e-03
-9.686937362722587708e-03
-1.296805240405981934e-02
3.950978578770275584e-03
2.829744942002547395e-04
2.952411043113569410e-03
-3.890810331280632780e-04
-1.447807100218861595e-02
-6.228173284709887653e-03
-1.547456787827880542e-02
8.670421924166699101e-03
-7.877445073657217758e-03
2.921590082673254912e-03
6.783527603929792593e-03
-2.401113639566955504e-02
3.384905725772540709e-03
-1.031351469686447170e-02
-2.483672040116686325e-02
1.077821116608955986e-02
1.544974079006246857e-02
-1.190108661180408825e-02
-1.970093831392613279e-02
1.241000186597330385e-03
3.446267508529526793e-04
-9.360031290049454500e-03
-1.985019348843578002e-02
4.660305376413274858e-02
2.168930399711480397e-03
1.115663629524584209e-04
5.520692884929298029e-03
8.629778540747895521e-03
-2.436129896483724133e-02
3.923636766470954725e-03
-1.950013711322610629e-02
6.582711049374348998e-03
3.153469164336395077e-03
1.005052961432937458e-02
-5.030549642995082310e-02
1.225118739565987311e-02
3.716194995457283365e-03
-2.183711444392315553e-03
-1.086867087013314997e-02
-9.793929524116073287e-03
-1.165743135011793399e-02
-9.471896352825239992e-03
-2.254793270385939061e-02
2.488565002007877419e-02
-2.542718669397834794e-02
2.417408789270772667e-03
-2.198286474887596598e-02
-1.605964897761496396e-02
-2.744962186944960650e-02
1.023831507619539158e-02
-1.568662239422458082e-02
3.107723871346088768e-03
1.758526886305553094e-02
-2.467467309021008359e-02
-1.165272109268141072e-02
9.034883262539326497e-04
-1.297676871362610750e-02
-1.761363015353312536e-02
6.404030562639570143e-03
-1.287690618329627272e-02
-7.466654500748338280e-03
-4.247388260398824410e-03
1.967627280686755006e-02
-2.222520053516165855e-02
-2.113064530527672749e-02
2.753560757029941200e-02
-1.178794352219239214e-02
-1.291471380287673729e-03
-4.380442183992651860e-03
4.178116298825701978e-03
-1.687951639191656583e-02
2.023173057159796499e-03
1.178818422839363663e-03
-1.239109301801674147e-02
2.712355516323621332e-02
3.119291940647364939e-02
1.032586193448304518e-02
7.292197316813499308e-03
7.591708701038110338e-03
1.145760197737693414e-02
1.427297612008909117e-02
-2.325078132232977560e-03
2.116290399799455879e-02
-1.435255994171237733e-02
-1.949573031333167936e-02
1.117310941340518907e-02
3.344548587896473135e-02
-1.961004113682039696e-02
3.309659420364590744e-03
-1.124014865781350868e-02
-2.786566936215753229e-03
4.093684636529143495e-02
-1.010074076901317300e-02
6.775793420043807469e-04
-7.512264872225505631e-03
5.438757646910356673e-03
-1.120945148431238755e-02
-4.083436003475151774e-03
7.456092399986555264e-03
1.721215381009794099e-02
-2.560317309849301920e-03
-2.464675069064324511e-03
-1.268755920941489791e-02
-3.027574253260551310e-03
-3.789350745089410666e-03
3.080229574514121473e-03
-6.840088449379662199e-03
-4.248882345321202889e-03
9.051402388574851174e-03
4.410688791646980890e-03
3.692956685431411016e-04
-4.368586768583695643e-03
7.714269439705219444e-03
-1.029764350266011361e-02
-3.160393960406578974e-03
-5.841502041653077841e-03
-1.561382097347745364e-02
5.586570853625664849e-03
8.339759298217582981e-03
-1.092837146678596154e-02
-2.519795542104982886e-04
2.110393415376948020e-03
-3.443428385468132787e-03
1.286774207021420743e-02
-5.024240210927487411e-03
4.357767655211011769e-04
3.667153334824555660e-02
2.789985654380162938e-03
3.549043441016570908e-03
-3.356960765371008303e-03
1.538866239166202833e-02
-8.718339230258588968e-04
1.559106813739445131e-02
-3.527812482890134438e-02
1.495350011067465672e-02
-2.623342737822410668e-03
1.827258748103552030e-02
1.351571669105951397e-02
1.197353539611823586e-02
-1.252444215911717798e-02
-1.061199467421480077e-03
-5.958635053315249237e-03
7.098642226704619980e-03
-8.581057382025081282e-03
2.220118645663101201e-02
-1.739776206027119493e-02
3.723091098275981958e-03
3.604574905778708260e-03
-8.093638243233444024e-03
1.908974140608872896e-02
1.995316747117709816e-02
1.307491805063922506e-02
6.684760782989726535e-03
2.006029843401155657e-03
-4.799854401897596899e-03
2.506357349014684890e-02
1.849180520668389227e-02
4.515363954579390895e-03
9.681599900826896735e-04
5.326211075282524104e-03
1.518336726833234215e-02
1.103369114553391477e-02
-6.527140855326937600e-03
3.067274723013484541e-02
1.108014416566851720e-02
9.696759525978686928e-03
5.942258851675233551e-03
1.976103703348732962e-02
2.421304352140052785e-03
4.316044908773743541e-03
-8.766066552423524985e-04
2.040854528876503288e-03
-6.167956743133684409e-03
-1.211462235361449556e-02
-9.343811874943715179e-03
1.556754558443565820e-02
-1.418004613018739556e-02
-5.141112281826492464e-04
2.053241743162886185e-02
7.455318204353574701e-03
-2.102288596036453600e-02
1.355324252304318522e-02
2.516590723908754962e-03
1.250053649542116029e-02
1.277372664104383694e-02
3.664640965179172087e-03
1.407077561010177010e-02
5.420514324283939520e-03
1.216215622718902663e-02
7.832721447644637458e-03
7.733949185312562549e-03
1.685860077458502596e-02
-2.179044177316058831e-02
-5.130924809108620629e-03
-1.099875255160818847e-02
-2.590053510725289897e-03
1.443741941967899116e-02
2.330535348905826438e-03
8.597229645561570849e-03
1.279776153598875636e-02
1.710249075142518393e-02
2.237655022795715862e-02
8.139084548456243517e-03
-1.371364188847790273e-02
1.180588900522219070e-02
1.997870728297069468e-03
1.072465230603564593e-02
-3.396986751170293778e-02
1.762329213320460927e-02
-4.661114089326051819e-03
-6.556724777123265797e-03
-1.625782762650572130e-02
-3.658416124894194044e-02
7.870008191965689173e-04
2.512370162796016132e-02
1.820052141103635848e-02
-1.327181302090890518e-02
-1.869963044715042960e-03
9.131419335893399894e-03
2.194655085195367644e-02
-7.721921342273977036e-03
3.538989710212190470e-03
-2.134975428828589025e-02
-8.215802676814596903e-03
-1.006010769143812766e-03
-4.440411107370477103e-03
-2.981541609412677318e-03
1.659634400211843289e-02
1.061253147976294262e-02
2.409454229884111162e-02
-3.874029496804339001e-02
1.277046138623472507e-02
1.759603589500719628e-02
-8.580075140524171667e-03
1.592228136757412385e-02
-1.482973820772190421e-02
-1.563255125219223385e-02
-2.987728472403796548e-02
-6.950641659326766385e-03
1.552898877677017821e-02
-6.683165582949465201e-03
-1.769000168880092635e-02
2.679126686118778970e-03
-1.530022358155800830e-02
-3.315826385311668005e-03
-1.794870654509910998e-02
-9.004688211698147135e-03
3.162482375692439451e-02
-4.080983328720914037e-03
-2.858462413011371179e-03
-1.177722171765048335e-02
2.391171626935818806e-02
-9.268252597327943446e-03
1.804335674240684084e-02
2.547629568841396075e-02
1.586713009742559549e-02
1.501128638542328919e-02
-6.858124663779911409e-03
1.722508424483776279e-02
-3.300163373844492310e-03
-2.299218615418579734e-02
4.825179792359825075e-03
1.115783366763323063e-02
7.365396854952486159e-03
5.450482930111780547e-03
-3.637266116142397893e-02
-8.970049908613787412e-03
3.711459147132122743e-03
-1.720946310442504059e-03
8.247594456381178094e-03
1.690491740510369559e-02
-1.235528037241825396e-02
1.254566863009859467e-03
1.560145452748468858e-02
-8.727339717313823547e-03
1.624737401896678146e-02
1.094060392084424127e-02
-1.182661238199201464e-02
-1.261030323370417906e-02
2.589420772467058984e-02
-2.063040545043630034e-02
2.541124432900391389e-02
1.391379667992962256e-03
1.315972224931645333e-02
2.611255668162219823e-03
-1.064270451188258429e-02
1.385913350888159749e-02
1.795239611746271211e-02
3.718532617995212036e-02
-1.134047578734228602e-02
8.225280274330360256e-03
-5.580144492266965461e-03
-8.946154939835101018e-04
9.970361953879963365e-03
-8.662818073198397728e-04
-4.647774576472553203e-03
-1.211765216697288433e-03
-3.924718461917641940e-03
1.239486456660683113e-02
-2.968666791328723742e-02
1.097060626236497603e-02
5.458292682483387517e-03
9.495543388599416920e-03
-2.534959054047072891e-02
1.077351158411001680e-02
2.353178732700362749e-02
1.691923841331526013e-02
9.908236425685288187e-03
-1.813456816429644559e-03
-1.608044685862626555e-02
-3.240094814806436518e-02
-1.514663993365838492e-02
-2.613759989924651153e-03
3.576317284554804497e-03
-1.031505236769768991e-02
-1.953386972271572812e-03
-3.141966787328931594e-03
-1.370271874935743159e-03
7.039306394359012842e-03
2.105723408499457668e-03
4.136339408845332750e-03
2.153889620320195014e-02
-1.502361897337565165e-02
-2.992076940641976834e-03
-4.371073367427558490e-03
1.601326840142812402e-02
3.708617143209925679e-03
3.600601972085339889e-03
2.978339015512852708e-03
9.099772584932401889e-03
8.147792991776378960e-03
5.898768459404544334e-03
-2.566706889297670421e-04
-2.079644681494197817e-02
-1.563868933916423565e-02
-7.058411548663360950e-03
5.537533353986452862e-03
5.704167537083864800e-03
-1.040297445528700661e-02
1.792387739285456957e-02
-5.913229344864314938e-03
-3.905980159808301443e-03
-1.105307028825297001e-02
-2.523827500855917692e-03
-9.216138207352425615e-03
3.169296022965233713e-03
-1.312291373269516143e-02
-6.099531279282109641e-03
2.786340979386981668e-03
1.353641100305251997e-02
-9.046781518405665884e-03
-1.853690778327198377e-02
-1.618630098729131189e-02
1.107211356977638728e-02
-2.080956001401581060e-02
2.220173175335762861e-02
9.343544061228040501e-03
-2.651461586573417017e-02
5.749225727978410361e-03
1.600805679979153823e-02
-1.182335650850546357e-02
-1.404253943880858467e-02
1.863743237569868982e-02
1.038875840579409765e-02
-2.727495950414483838e-02
1.899856105841549528e-02
5.258468603263445791e-03
-7.296889289666237156e-03
-1.340983702767672460e-02
-1.018006694424839625e-02
-1.261403602692536853e-02
-1.098459144520083641e-02
1.765480350082197086e-02
1.527945217161789590e-02
-2.729441753108975688e-02
-7.231605516180543945e-03
-2.379380063756074068e-02
6.234816705213327634e-03
-6.835319715750302200e-03
4.740201498741347143e-03
-7.847554240690226071e-03
-4.009450929084301153e-03
-2.319498817294400606e-02
5.846467431934097153e-03
-1.937715926832836444e-02
1.045806574620624513e-02
1.258651270914720906e-02
-1.966345065476517162e-02
-1.426456372386120629e-02
-1.082132348916197903e-02
-2.775227004643883444e-02
5.207063848535489975e-04
1.346079271189008948e-02
-1.946125004399290592e-02
-1.663574741094515572e-02
2.976878185445246128e-02
2.404201394453419488e-02
-3.389075839340795898e-02
-4.224997727102550171e-02
-1.852607311934319906e-02
-7.830346343261207834e-03
-2.267213603328575161e-02
1.131350814831085308e-02
1.939175681680784967e-03
-1.856169329397096973e-02
1.345341668451947512e-02
7.102936398653642014e-03
1.694469725995635667e-02
9.191324591295678068e-03
7.784388131194025853e-03
7.143678366435168327e-03
3.929961419684296041e-03
-2.113310606437743613e-02
9.860532351879565394e-03
-2.361480358003237301e-03
-1.272771323240271674e-02
-8.894009983565416208e-03
5.664764669666697179e-03
-1.423241772096169207e-02
4.441418346183135905e-03
-2.488955029682168169e-02
-2.677398400086255029e-03
1.661075668086259283e-02
-8.181415726983826478e-03
7.388261161155490996e-03
-1.175216609598491238e-02
-5.427649723115745770e-03
3.960501235988046764e-03
-2.285421849466149138e-02
-5.084094763858757436e-03
7.397717967342800315e-03
-9.801467763384377752e-03
-2.150595194789457765e-02
-3.313343727129680963e-03
1.714387847265788287e-02
2.892971244569839812e-02
-3.398727318881707843e-02
5.482320263429860986e-03
2.511763777704422926e-02
3.106433633500662976e-03
1.283894623761968473e-02
-1.356905326673194141e-02
1.214028125700436674e-02
-1.719759412134874016e-02
1.423556786910378739e-03
7.327527037836440056e-03
-3.744132052980345213e-03
-6.136524580269015101e-03
-1.095114267928290995e-02
4.417879551265365377e-03
-5.424942739601048246e-03
-2.884289996575564643e-04
-1.150853674936149623e-02
1.992200583580972309e-02
4.524933423338805931e-03
1.061776316943158389e-02
-5.842444936422415760e-03
-9.734467849710846943e-03
-1.196693171643693071e-02
-1.789199771788142074e-02
3.060706770195765342e-02
-8.615157531715716618e-03
-1.043578941534549845e-03
-1.698126242393370108e-02
4.343755738448270773e-03
-9.901670351194966340e-04
1.178555826180345241e-03
-9.695819601733149037e-03
-1.148691071542974444e-02
4.229419788548175428e-03
7.043162595074218581e-03
6.413597684496344202e-03
4.244184804861220184e-02
4.867102481944940440e-03
-8.698344506687074457e-03
-1.897466112321038751e-03
-1.313818608298194732e-02
7.098167525517512164e-03
-1.021659623697225919e-02
7.719798979319731150e-03
-1.575022410195621794e-02
-2.059181443149561875e-05
-1.076916155049089351e-02
1.906876964809129521e-02
-2.361937209731575921e-02
-2.502802805512714321e-02
-1.992622513137785618e-03
3.194863312691572765e-03
-5.111851855410848647e-03
-1.999197537544448663e-02
2.949042725906431996e-03
-2.047263123420433803e-02
-1.613182257552103413e-02
-1.086444765762988388e-02
8.260362867890067365e-03
1.181367648052955577e-02
1.642453176533467197e-03
-9.500332899680916793e-03
2.603371534856305236e-03
3.012217473151052038e-02
-1.313935003406924281e-03
-8.402814864785140836e-03
-3.652431756840312030e-03
-1.523751383126055459e-03
1.536319251341920072e-02
2.503641934890961721e-02
-1.198550807647948829e-02
-5.052137773676956649e-03
1.341240640852389698e-02
-7.891400374834019529e-03
-1.061377873068796926e-02
8.716428326911182176e-03
-3.848101782038930180e-04
-6.608494340503200636e-03
2.046704274226050432e-02
7.307404283103258701e-03
2.500487850152402491e-02
-5.715021680663083872e-03
1.635355354927101393e-02
-1.600874142097971978e-02
-2.432697264429188252e-02
-4.878647761325100030e-03
-5.818033318682854643e-03
1.811988390277359529e-02
-8.072415928956055628e-03
2.200179105884432496e-02
-8.697436111823829072e-03
-8.253247049413943437e-03
-1.322399339548359712e-02
-8.686176668693222636e-03
-3.641946390444523139e-05
1.846139544947542066e-02
-2.579457128890127147e-03
2.659728655035322516e-03
2.542736787195326587e-02
2.143144000883947728e-02
1.299638586461563002e-02
-2.562332219260307978e-02
-5.267967858064564199e-04
5.906819603843860766e-04
9.781146946899088764e-04
1.910365204595848923e-02
-3.163424751838449234e-02
-1.591043356635672007e-02
5.035588752629060333e-03
2.935827230946413697e-03
-4.080868281369627766e-03
1.930504110133806142e-02
3.625110919486721969e-03
-1.422877047148124290e-02
-1.338313502884415536e-02
-1.444478489727685179e-04
-3.734228759948367716e-04
-7.482723788677383969e-03
-5.088845303588877822e-03
1.412563515039200364e-02
-1.510464661454589659e-03
1.743545008536529287e-02
5.814542947820539737e-03
8.695534970955275805e-03
6.188111411273356996e-03
1.349002900779949516e-03
9.637349536109058104e-03
-2.063888329295168050e-02
-8.994895400082341536e-03
-4.690834090477511396e-03
-1.333191637328565680e-02
-2.095434628880393085e-02
1.245331141826764090e-02
7.149096549783526613e-03
2.602469421576689493e-02
-3.060777396766779356e-03
3.102718167308138233e-03
9.248372679649044872e-03
1.047242802833169353e-02
1.296124752435754042e-02
1.743171921287145140e-02
-1.560454209548406239e-02
-3.264215101064825344e-03
-8.592282672488273099e-03
1.989796214693249563e-02
5.080210815705721219e-04
2.722264339094955521e-02
1.040456169457334816e-02
-9.890584880988503511e-03
8.034218071217343743e-04
1.296503575873859514e-03
-2.651251567639564127e-02
1.451878784289758507e-02
-1.974835911665181326e-02
1.262763628854234044e-02
-4.290761807034975880e-03
-2.034226400161210160e-02
1.700469714293566248e-02
8.647856366186456797e-04
1.684499991961558099e-02
-2.174319794239268702e-02
8.936199665532461311e-03
-2.985853052683325702e-03
8.045382299440337337e-03
-3.006993839111271952e-02
2.702264744541709590e-02
-1.183009870908236297e-02
-1.074233936792121265e-02
4.062446514882908817e-04
1.171958537914622941e-02
2.897142010886006452e-02
2.399357282228602520e-02
-2.000946762451252456e-02
9.007203948354022133e-03
1.210484727778561587e-02
1.907345500927327270e-02
-1.489687886932920292e-02
2.804694157641497709e-02
1.171536165827236943e-02
-1.094282223730185487e-02
-1.945469646843101322e-02
-1.005353189941067538e-02
2.034845023184638207e-03
9.268421104040138261e-03
-1.058723351277470609e-02
8.222757868510356324e-03
-2.343109173940246398e-02
-8.216577046897923561e-04
-1.114106461313954695e-02
-2.592638118870082414e-02
3.823468439713890998e-02
-8.789405526238823485e-03
-5.546709147571847465e-03
1.196301646683680352e-02
2.204889919510491861e-02
7.293718642925048953e-04
-1.160832470626164438e-02
-2.378169672524069005e-04
-1.459912508995179874e-02
-5.813529002528321742e-03
9.751958619128451439e-03
2.264029519174154490e-03
2.066809082947038828e-02
1.727798146415591291e-02
-2.609698868656588748e-04
-1.610662104027987124e-02
2.446349225616574041e-03
1.460519593509413717e-02
-9.405863778048990237e-03
1.017547102785301477e-03
8.256654469802181956e-03
1.304790282461492680e-02
1.810625377510059059e-02
1.275856395847859044e-02
-1.980695650934804694e-02
2.999139881437442624e-03
-2.303123558697590945e-02
3.919112822902746582e-03
1.219062325319350808e-03
-1.012766321881691974e-02
9.146921511271723440e-03
9.347362511422929732e-03
-1.625757849620296930e-02
1.542023477860360314e-02
-5.920277593227737598e-03
1.176334898547568356e-02
-4.329477282041234963e-03
3.013579304485678161e-03
1.662917006640006121e-02
-1.705805554220848202e-02
-5.256752550035001005e-03
1.027457179135928336e-02
-1.049301788360759193e-02
-5.511078048098733313e-03
-7.000174631398169492e-03
9.842800764759971135e-03
-1.542583442682507987e-03
-2.718302649037053834e-03
1.849536711986254217e-02
-3.117549287572152022e-04
7.957595309492468579e-04
-1.738669349982373963e-02
1.297444092672468251e-03
6.809007601696707816e-03
-1.653527985746212209e-02
-2.030938453121617498e-02
6.670120349575892407e-03
1.999186629769042489e-02
-1.277870244229679757e-02
5.344018776618437820e-03
1.348287161536621849e-02
3.879854476456986567e-03
-6.950074485891268722e-03
1.133294899044806425e-04
-9.813315801921107182e-03
-8.169107328418887676e-03
-3.796569213664652449e-03
4.878315361633319899e-03
6.870457877440025105e-03
-1.954757930997229678e-02
-1.131871773698383925e-02
1.891212265001521176e-02
1.416120797337391476e-02
-2.444186982776232458e-03
2.042687948922040572e-02
8.267282815262349746e-03
9.686082159703294364e-03
1.334978903240024647e-02
-3.436552554480090151e-03
1.744064128341311221e-02
3.286254385774653713e-03
1.947628736844226119e-02
7.427261530201169533e-03
-3.509965174597137836e-03
1.688317498623820648e-02
7.658535734111827052e-03
5.081832287706255190e-03
-7.753967618935641952e-03
-1.434899531400420612e-02
1.698342378228015134e-02
-8.548545582026376155e-03
-1.613472951717280848e-03
-6.905134821844900565e-03
6.224426531273689021e-03
2.336750661334761198e-02
1.370621830000248471e-03
2.640446252336946763e-03
6.823920237782784594e-03
-2.900156701425932616e-03
-1.414821098893840473e-02
-9.525039095436288114e-03
-3.005929975892703953e-03
-4.731152174733661104e-04
1.204994374687920998e-02
-2.671493284472863713e-03
-1.678749583719118393e-02
-4.264759782551275102e-04
9.499436463001241504e-03
3.769912004758441126e-02
-5.983110530797856007e-03
6.521645192001174034e-03
2.057315498444244745e-02
1.081079975416867310e-02
-1.476340914240826217e-02
-3.498752850108141372e-03
-1.953172964382428323e-02
1.750579144854693542e-02
1.969554232632646229e-02
-1.791333684723068337e-02
6.964517650920412119e-03
8.967944902956480682e-03
-1.126611517929766021e-02
-1.380548118994137652e-02
6.881572833839060162e-03
-1.118828044213099338e-02
-2.520361652207779926e-02
-1.109244298991075156e-02
-1.795733980302742852e-02
-4.429406779220868701e-03
-1.499731065413075458e-02
3.655876471798662816e-03
-1.250298946930757452e-02
6.219626004442496518e-03
-9.641272063176133805e-03
-7.437692342264327645e-04
2.085213889756041238e-03
-1.154214476578546873e-02
2.996205324378777794e-03
3.134227996856875538e-03
-2.370475448006402822e-02
-6.192025717084552634e-03
-1.188943521799151228e-02
1.383638886414879400e-02
-7.728862008026908537e-03
-1.716525794477087585e-02
3.202295955640403584e-03
1.189171014322504966e-02
-4.901281380377723630e-03
2.570353926624642862e-02
1.426843480743819614e-02
2.762967797045389612e-03
2.719662203562884031e-02
1.472519202014155315e-02
-1.859639889065169138e-02
2.769768128430152940e-03
1.935800646633844060e-02
1.416027087847466018e-02
2.429631076641464854e-02
1.614883990971574881e-02
1.082655464001359633e-02
8.496985737534185068e-03
1.501093112660669034e-02
-4.413447663198103235e-03
1.054396886275375984e-02
2.743726760550363811e-02
-2.399555429273493926e-02
-3.254227704327734751e-04
7.923462039938236568e-04
-2.086811163953180073e-02
-1.494883128429517517e-02
-7.569986563818830285e-04
-1.984980056294168016e-02
-5.960948365830500209e-03
1.074270661477448770e-03
2.115206314469352672e-02
-7.200074260286992364e-04
-6.819980197123545577e-03
6.936686390708685090e-03
1.444248111211587915e-02
1.679934115944666309e-02
6.715135235024222854e-03
1.589950456392421121e-02
-5.006296110806844092e-03
1.068096678851336925e-02
-1.494925879604531820e-02
-1.795882451402532054e-02
-2.562217151546720278e-02
-2.412956282226099564e-02
-8.369598272359122029e-03
-1.046638814307254131e-03
3.925380819509374439e-03
-1.392293203867878311e-02
-2.378885726895035857e-02
2.018860063131310868e-03
-1.706945557133716842e-03
-1.384211203096100129e-02
5.029142157517212065e-04
4.783133408161932597e-04
-9.874851359796986069e-03
2.427791560402868185e-02
5.741938620660303784e-03
-6.031418194080173135e-03
-3.143819350536084054e-03
2.308812209837751706e-03
9.141474111659071006e-03
-9.671837857095815297e-04
1.894788503348003236e-02
4.362137433070905831e-03
-1.410548641510563431e-02
5.692786444557079543e-03
3.645622615226099678e-02
5.333233079702777088e-03
3.058382926123077994e-02
-6.112269822717152253e-04
1.895872922912799491e-02
1.203566568261642961e-02
2.513594627882827920e-02
-8.736892161204724491e-03
1.110652153185720005e-02
8.074474807214725505e-03
-1.003130858107340040e-02
1.515839068579942451e-04
-6.772507088443420649e-03
1.423113852554053378e-02
-1.576411809386697033e-02
-1.561906248798832463e-02
-1.295877999899736933e-02
-2.059198310086063095e-03
2.334288648932845295e-03
2.402908935165594395e-02
-6.206587018152393172e-03
-2.365677744738257926e-02
2.999113656774355166e-02
6.372556669650092029e-03
-3.378053743984621091e-03
-1.985797737245238725e-02
1.123225862013575022e-02
1.929415157487428256e-02
7.232488697873064483e-03
-1.530365633568889563e-02
-5.130691093842705899e-03
2.032496704035639465e-02
-4.835877677752240325e-03
7.268627587798906498e-03
1.583635399604780419e-02
-2.154318996166540434e-03
-7.910173624058328828e-03
5.535450393393768001e-03
-1.166251597247901749e-02
-1.066980522732857185e-02
-8.369894936916699724e-03
-8.318151302991754273e-03
-2.699066114354831472e-02
2.133797996298394950e-02
-9.976568357808458104e-03
1.303199998689749325e-02
1.059769112540543887e-02
1.568536237503704786e-02
-4.343727876331608326e-03
-5.143056165670711541e-03
-4.666190766145998821e-03
-1.784045120733844178e-02
9.905660863634275365e-03
-1.044172725637891076e-02
-2.813832996952668800e-04
9.674914737070468632e-03
2.354128935262311123e-02
-1.649317395709981246e-02
-5.625123539094684794e-03
-3.345144455745174220e-03
1.882309313519672442e-02
-2.423229768562564987e-02
3.051923553134009218e-02
-2.036390779580251383e-03
1.461031167408152927e-02
2.078679795171030006e-02
1.465048735738751435e-03
-5.633508680859331333e-03
3.854253535738918351e-02
9.211783686589886805e-03
6.960985709145282689e-03
-1.021806441307228190e-02
2.398100446571909544e-02
8.695237998028819935e-04
2.294580040589023692e-02
-5.387025273005576625e-03
-2.002709960497294633e-02
1.056906024935562460e-02
-1.905121004784100791e-02
2.019270553091090381e-02
6.694573662587304137e-03
1.509262305835659505e-02
1.018023477489884065e-03
-1.598785483318507228e-02
-3.131214669709449575e-03
-1.651581449688400126e-04
-2.003136493947417149e-02
2.186252631415313077e-02
-3.746836392895105255e-03
3.435972152399930160e-03
-1.040289227422743976e-02
-2.961301044839931632e-03
1.306788873661575943e-02
1.942840720180236992e-03
1.579708896375863966e-02
-4.691328766784429172e-03
-1.150804281120063922e-02
-1.552091148944254387e-02
-6.436474134420396877e-03
1.157630269744227593e-03
1.979011132044754609e-02
1.466484507539643316e-02
-1.596934486779505100e-02
1.889406631535097206e-02
-1.098738243612720246e-02
2.102018605359675177e-02
2.421675765315607740e-04
6.194268409441682117e-03
1.340355884618516132e-02
-2.799585611246498823e-02
-2.121759678154301783e-03
-2.357489931517246090e-02
1.017094494775955737e-03
2.920411397540053321e-03
2.590173919209148162e-02
1.022404156661373131e-02
1.779314323882737886e-02
-1.409767206202706263e-02
-2.592768352046357846e-03
1.981127477731088951e-02
1.075012917813759558e-02
1.703371215597751205e-03
4.262590760987039137e-03
3.657053476496305907e-03
3.406005305953804969e-03
-2.846301551908256809e-03
1.464202578653786384e-02
1.751166289767951828e-02
1.276811175143930050e-03
7.022800677248052827e-03
5.545883605092364818e-03
2.198362996616589488e-02
2.005679620883503780e-02
8.627595628911461159e-03
-1.035886944676220854e-02
-9.089825079024605597e-03
2.645953602015063688e-02
-1.460515780893592575e-02
6.696830118088004623e-03
-1.994904601293492202e-02
1.274057082008967119e-02
-9.860393574339914452e-04
4.499439143284265571e-03
2.478351244416997223e-03
1.205692186230306398e-02
1.850465094263108873e-02
2.251366304335120430e-02
-1.486143939649650116e-02
-3.877629327647067956e-03
1.244875252536632336e-03
9.053305585606699624e-03
7.182652264641781019e-03
-6.895271492871841122e-03
5.040928778598460086e-03
1.252055778066360307e-02
-2.503740120351202053e-02
3.647240394576183736e-03
-1.542204505877001024e-03
-4.682532079154972174e-03
-2.048445372588549290e-03
1.755491007844042772e-02
2.851707828953007826e-02
2.281918180649123232e-02
2.451691203012732259e-02
6.700138144479178201e-03
1.158338618656691577e-02
1.785468935167427995e-02
-1.191158851511630277e-02
8.071868754450142389e-03
1.085648655299157640e-02
-3.375138606955633506e-03
5.732728474910290216e-03
1.119046736964667953e-03
6.519675104981593030e-04
-7.476041596291060042e-03
1.663996857273746660e-02
3.572733580128193559e-03
1.307063793633323270e-02
1.655151791379646381e-02
1.355838020046432058e-02
-1.980559792709888842e-03
1.931906638082356992e-02
-1.312758737992446648e-02
3.332186086299415533e-03
4.334139399564774370e-03
-3.228914873319370209e-03
1.263500665217886544e-02
1.805509659326474600e-02
3.986388090929699098e-03
-1.728057675867946882e-02
-1.093942013439419200e-02
1.679746131239587964e-03
3.292226211309747137e-03
2.410584131678468467e-02
-8.226100537331120649e-03
6.370680480888609408e-03
-5.190951183774345640e-03
-1.236688274117629487e-02
2.324837841893958451e-02
8.632131308899747280e-03
1.053866863968057344e-02
-2.955020991621018847e-02
-2.508465511371657866e-02
1.062334781138311521e-02
6.198012517735986167e-03
1.614780204158148061e-02
-1.214007591083123526e-02
-9.665879659306720814e-03
2.763195499648130743e-02
-1.051719028048541012e-02
7.328764487318542922e-03
-7.932681719814725640e-03
-1.781710792744907110e-02
2.051809098114865462e-02
-7.907005026842341654e-04
2.568798228211852108e-02
1.679604940023984860e-02
1.115466761257338964e-02
1.257321112948550645e-02
-2.354608432629549161e-03
2.444671981178275777e-02
9.542586222020556924e-03
-8.672568536682898066e-03
5.131946540308127309e-03
-1.130535820105354507e-02
1.378615432459204086e-02
2.537620404291070567e-02
1.023047573730210581e-02
2.592960021941137852e-02
-1.217820682973996815e-02
1.671630956014394723e-02
-7.197619181111473627e-03
1.580232469025616773e-02
4.971590695624686015e-03
-4.404089498038629355e-03
1.941074103011580093e-02
-7.150645211978954099e-03
1.244079186724401237e-02
3.512031299054058520e-03
2.157422040459250692e-02
1.840889796548705534e-02
-1.570796129702423105e-02
3.558952834442249882e-03
1.000060434866902569e-02
-4.531153897630106966e-03
-2.686415543649548713e-03
-1.406173045969870590e-02
3.052985961780187163e-02
-1.182389108347950933e-02
-1.203381022250968671e-02
-7.603206189235799280e-03
2.041186206240686724e-02
-3.881800615664129234e-02
2.004613811073188007e-02
2.875946508236152874e-02
-9.556567535036577729e-03
4.718739176345179351e-03
2.546630956148792854e-02
2.000714470923258687e-02
-9.089807837645276153e-03
1.654648394682890203e-03
7.913808981802493078e-04
-1.514290431853571907e-02
-2.463536596090715181e-02
-2.270449078710578064e-02
4.980914151607150793e-03
-2.230791889831397826e-02
2.527437679852071340e-03
3.328189635266707441e-02
2.652936772447844413e-02
-1.565339865854583137e-02
1.400591430651555724e-03
5.024120782921448133e-03
2.144781828183535324e-03
-6.988334574288827990e-04
-1.764221706507216811e-02
-2.818668091541151263e-02
1.799533496243444289e-02
1.870438775434987418e-04
-1.593956932502334223e-02
-3.244348986564476317e-02
6.670816870320978031e-03
2.814862195322508608e-03
3.079377355151464643e-02
1.592951035116989267e-02
1.038536384050449055e-03
-1.371223438298298063e-02
8.418957423599529718e-04
-1.080962000696226132e-02
-8.024712753952834010e-03
5.950149938993364897e-03
-2.903281319011093847e-02
-1.717825201671136989e-02
3.628031375082932386e-02
-1.031756064680507123e-02
7.342339343682787768e-03
9.736844520487671767e-03
1.820874509547808218e-02
-7.705357565391392043e-03
1.711418874844679750e-04
1.006741706741251172e-02
-1.255596691073502039e-02
9.154206176265120357e-03
-2.002758311089872234e-02
3.933185793691567830e-03
1.206857043689697415e-02
-7.122666637414825502e-03
2.598361136964366311e-02
-3.742192646360200520e-02
-1.711642638794437857e-02
-1.531960973897799824e-02
1.178558869365647216e-02
1.604087697675010346e-02
-1.663626013506969061e-03
1.301903893928885690e-02
2.223935728037340978e-02
-1.546335374823969502e-02
-1.700258075668308749e-02
-1.446000756708083756e-02
-1.080625964505870645e-02
-5.861550789355364152e-03
-1.667503045873363829e-02
6.527374081854355609e-03
1.939554326405041815e-02
-2.321262263793989842e-03
-2.976162814320260780e-02
1.955328637688088372e-02
-7.272803518002447787e-03
-2.764243903944157369e-04
2.698533406323517722e-02
1.264882857703505774e-02
-8.766438727737550438e-03
2.239864692242974145e-02
-3.773834927907532711e-03
1.520237972944770040e-02
-1.218885497087825827e-03
8.398811159605936924e-03
2.051248576717880703e-02
7.339817346661316189e-03
-1.720421662002113647e-02
1.839860315597084336e-02
-1.129039925343315598e-02
2.616974081621205317e-02
-2.065764972848280982e-03
-1.040480134045737581e-02
1.792062364476309025e-02
-6.433924160667047094e-03
3.831856246762749968e-02
6.462267954569453701e-03
-7.818560836824237081e-03
8.861769419737907869e-03
2.616787099451052881e-02
1.194433881937510822e-02
5.219400232694758335e-03
-6.050773685672840296e-03
1.088482723125996400e-02
-4.931138003186610538e-03
5.733968591059924839e-03
-1.951314070919505858e-02
1.769985911277911599e-03
2.038042571866257105e-02
2.210228413966165359e-02
-2.884762868376898517e-04
-2.668618856170933834e-02
-1.939335109321672912e-02
5.580163090182569709e-03
-4.962402907650475051e-03
9.353440315767645730e-03
-1.527388103691830132e-02
1.267582564556234657e-02
2.137592204932284648e-02
-9.204836013853277127e-03
-2.049285570811611862e-02
-1.571800800131595288e-02
-2.248377302729366242e-02
-2.353726394624244302e-03
-2.507349754007840922e-02
4.676429917338200369e-03
-7.316298581313964572e-03
-9.720642547421174187e-03
7.034556766399480306e-03
2.609688889414826449e-02
9.497471268937355410e-03
-4.091405368643984478e-03
-1.132452312060372619e-02
-3.029287389532358057e-02
-6.796234120279880846e-04
3.273782314209088256e-03
-3.402133060987428542e-02
9.335747474667199786e-03
-1.953575660607568144e-03
-3.088364190703944689e-02
-3.209606145738734539e-02
1.523893940920463715e-02
3.001661720154631327e-03
-1.403412382812239609e-02
8.577427616335920116e-03
2.713501214411001561e-02
-7.467313626743926451e-03
2.081680905588544420e-02
-1.998042956992020572e-02
5.762224870737465456e-03
1.581872962637631899e-02
1.344284423207991845e-02
1.097743322636824358e-02
2.813892173388628671e-03
4.444499666461531988e-03
-3.515977065004695368e-02
1.051164460602326163e-02
3.885900557985033903e-03
1.578897576411312370e-02
-1.104649664950705344e-02
-1.502660457786163424e-02
5.020353038859169323e-03
-1.548212700010908639e-02
1.457353243494373222e-02
6.916311360299554588e-03
-1.313093703429428147e-02
-2.063604079946007933e-02
-2.359514031019204275e-02
7.056643645055998663e-03
-2.209655703683610986e-02
-2.575478938396444373e-02
-2.011777820761363050e-02
-1.071230824300889103e-02
9.915755555409867458e-03
4.709356415036954936e-03
5.484125527657048547e-03
-2.771993697942464613e-02
-2.913841383496085929e-02
2.268176812752698208e-04
2.117801078147163799e-02
-1.280580239707649823e-02
-2.881156574382747262e-02
-6.260669708843703309e-03
8.090221933650647984e-03
-2.547094730839222568e-02
3.076679748940132006e-02
-1.683718714073655434e-02
-1.281834075323446884e-02
5.693982102502201381e-03
1.128613965798713585e-02
-1.288231112519688804e-02
-2.581543514792148959e-04
-1.050278897433368219e-02
-3.567211542060006596e-02
-5.522561113624788881e-03
-2.775541214578852375e-03
-2.286533998466376214e-02
-1.163657459689782826e-02
-2.125188989953225374e-03
-1.299962995219370232e-03
3.366764761732136090e-03
-8.044581168727190507e-03
2.985379073430631525e-02
5.140456675130139139e-03
-1.297846047551943702e-02
3.017127236610728496e-03
-2.734520723221853938e-02
3.491434484228261078e-03
4.265200633886938840e-03
6.339778875698273187e-05
5.241149842862845125e-03
2.403273913869289485e-02
-3.512856180880282505e-03
-7.874878033496615290e-03
-2.795728914492345927e-03
5.783755815821336500e-03
-6.537819021188954506e-03
-2.660308244156738000e-02
7.354545674061532812e-03
1.055711736294738697e-02
7.780036553910136231e-03
1.124671560515364856e-02
7.245180838335180291e-03
-7.428173954425715264e-03
-8.856891384549455196e-03
-1.608897771694766657e-04
-1.794780806842007082e-02
-4.289646829676316622e-03
-1.180875302890189776e-03
6.903082663281569047e-03
1.334755461067283801e-02
-2.001925681219622610e-02
-1.393224023670720270e-02
-1.644134147410773262e-03
-3.342377285379347085e-02
-1.352634904321866303e-02
1.544565092901876470e-02
-8.842191510656544073e-03
-6.241098662692057958e-03
-1.325954652300672179e-02
-1.986685690658633943e-02
1.643793812653722083e-02
9.642372573642785799e-03
1.208097708504852520e-02
-4.473421539520035413e-03
-1.249186966015292631e-02
1.196402690915237405e-02
1.898523668063175837e-02
1.787491042631003321e-02
1.893633534071726202e-02
3.933313006915959906e-03
7.985208280632967101e-03
2.061757162313717154e-03
1.023818757745092317e-02
2.318545736574958559e-03
-1.041498238186498379e-02
5.913788293873156775e-05
-1.734661918583039683e-03
-1.669358483567239676e-02
-7.172169416649274050e-03
1.805937721340353588e-02
1.029869390623109303e-02
1.026084844210591561e-02
6.423327666228537992e-03
1.142162204649567470e-02
3.124071935812606712e-02
-1.012053602110029975e-02
-4.176831731711862748e-03
2.213166265281694967e-03
2.446418049996814184e-02
1.325361967661197078e-02
2.562275407128363283e-03
6.902427992042330269e-03
1.350439101946537823e-02
1.253269168926249635e-02
1.182848133891296503e-03
-2.684155559256006657e-03
-2.127710815387755597e-02
1.285726383435042779e-04
-5.897149585404533843e-03
2.327045884660918634e-02
-1.238923902927198395e-02
9.982831618328507489e-03
2.011594683387168958e-02
-2.773601933153054498e-03
-1.425256892825516215e-02
-1.407477607314050038e-03
4.642536483132320667e-03
2.329974888770370428e-02
-9.921325424438565826e-03
-2.590663926733765762e-02
9.291565388539443568e-03
-5.830573198179442827e-03
8.153897489496509526e-03
-7.079839223067106550e-03
2.134142089207074621e-04
-1.546053048246427870e-02
-1.601531354210613753e-02
-8.482651517126821306e-03
9.642913881085400304e-03
3.649402105763279152e-03
1.740058518012971636e-02
7.804877615726306742e-03
-4.768701099814992399e-03
1.537794903726497943e-02
7.115592404047801738e-03
-1.474469721727191148e-04
-1.999817149243528214e-03
-1.044466015573865779e-02
-1.712385409356385890e-02
-2.525541892875126856e-02
-9.338661427831308412e-03
1.276451935670586818e-02
-2.582505252301536131e-03
-5.072288385557340712e-03
2.805166949034601856e-02
-9.663828786547796687e-03
5.177195025905314239e-03
6.878962868291794985e-03
-3.044014549914850470e-03
-1.112098032169390495e-02
-2.887069265126239112e-02
-1.006997944470969936e-02
-9.586627860610577936e-03
7.389666278326513342e-03
-1.777752485439804478e-02
-2.310382184589275870e-02
1.814266169998416181e-02
-2.230433556038200621e-02
8.121039828529071775e-03
1.967953907505252606e-02
-3.215433934016673212e-02
-1.550347353169702000e-02
-4.755120754744753507e-03
-6.124523440836838160e-03
-6.356588279030962220e-03
-2.141181660000660014e-02
2.326215713319320852e-02
3.685153378406155842e-03
3.389749260818773063e-02
1.624326465629442537e-02
-1.924625692971408675e-02
-9.250022296931965232e-03
1.000165397195573215e-02
-5.709028998840133540e-03
1.154771707993668475e-02
-3.355310549235571323e-03
-3.271345244267095421e-03
1.100043113005083270e-02
7.279288014041117305e-03
1.065302265502347627e-02
4.818336757727508662e-03
-1.846748431634485802e-03
-8.062368389511300262e-03
2.076645268257602123e-02
-2.015866705737657041e-02
-3.728954863112850932e-02
-1.504115797459138620e-02
-5.613564590833147738e-03
1.331722260370915220e-02
1.199110338971311022e-02
-1.157652711822794965e-02
-4.660085052396038471e-03
-4.299837881232533056e-03
8.529299856082027051e-03
4.261990482982029593e-03
-7.029064548848217540e-03
2.858105953911043579e-02
3.097016812850632295e-02
3.934939438858941520e-03
2.089400787506471430e-02
-1.234142047272110236e-02
7.894999319652127451e-03
-2.382880369849177307e-03
3.741073897205746037e-03
2.053865551929667452e-02
2.546395737734238190e-02
2.676847812789899181e-02
4.870431946764285612e-03
-2.329978026896328477e-02
3.180087352600599604e-03
1.506238189319592663e-02
2.030726890268985674e-02
-4.685708576987707846e-03
-1.058291261483392150e-02
-3.559720890855917839e-03
-1.824753658602574005e-02
-8.052193477339009489e-03
-3.111103575687769462e-02
1.303914660400184305e-02
-1.054600448240893690e-02
-9.861164368541251290e-04
-8.603186060563870405e-03
6.018474091136367769e-03
-1.329729858529383676e-02
-1.682369837931161835e-02
-9.436965848144830693e-03
1.339159308743390238e-02
-1.229859082522151599e-02
4.146776240076591007e-03
-1.866383500647913682e-02
-1.884436320708224311e-02
-3.927117387319457474e-04
-1.364967080666334293e-02
1.153586786191437841e-02
5.492680614021074655e-05
5.141028300339604493e-03
2.295122057400142065e-03
3.671944630464871618e-03
-3.353955703919701435e-04
5.027002548263240396e-03
-7.560396510648484045e-03
-2.730476870931596717e-03
2.675196126363527799e-02
-1.233541528436359058e-02
-2.149231518500612642e-02
1.582760553675315734e-02
-3.414116468999906211e-03
1.172061972974316769e-04
3.812057543405802549e-04
-2.407855986937094267e-02
4.612120294225072192e-03
-6.865801677329372646e-03
3.504180444942234501e-03
2.250097946047142222e-02
8.314381460216202849e-03
1.639073624991991412e-02
-1.645627086024005481e-02
5.786619617388563674e-03
2.857349885805858178e-02
5.108187273037335940e-03
5.602918762556209284e-03
-1.516872857817428907e-02
-1.402589005773840873e-02
-2.689585233334177046e-03
6.548691075548010269e-03
4.203651485855692139e-04
3.483938550166723169e-03
2.787419885018898192e-03
4.690477965225916743e-03
-1.517579312087732717e-02
-4.194408517819764662e-03
6.414291880829480885e-04
2.455496371949805745e-02
-2.635719407361781369e-03
2.155002776125133392e-03
1.193602887765360724e-04
3.624803752796192796e-03
-4.130181763325775114e-03
3.684631709519673842e-05
1.239518608856892854e-03
-1.052682256810251113e-03
1.876160432472420356e-02
-4.413930632055851171e-03
5.393555431691232638e-03
-1.148078516334810617e-02
-5.986132828427558235e-03
-4.941564412450191908e-03
-9.627238580184637948e-03
1.046512548982035488e-02
-3.452523594207519871e-03
-2.703553117241562498e-02
1.098958028369037727e-02
-6.813497168347167759e-03
-7.017139943755244455e-03
-4.905270559212672465e-03
1.014724980503084462e-02
-8.076124047732800848e-03
-1.564727692490151811e-02
-1.818574155415843274e-02
-4.279357843055942891e-03
-8.734001166980521341e-03
-7.612252574363185392e-03
1.053602890312245813e-02
-1.040606496033202183e-02
2.598395181067060175e-02
2.691177822226947878e-03
1.529433110931808192e-03
3.790591717931487969e-03
1.486519153657649486e-02
6.491260909476671490e-03
-1.962691755390711529e-02
3.488332759956629751e-06
-1.578092321454723640e-02
8.136680424456692318e-03
-6.710325796552429542e-03
4.339335106166423463e-04
5.746750732370116063e-03
-1.956682407437100590e-02
-4.076870526093634602e-03
-1.480496633416827391e-02
-8.515037411612068688e-03
-5.179482976943716906e-03
-5.405114121967049233e-03
-7.166427476271961493e-03
-1.077836619403727166e-02
1.108726625522657959e-02
-8.345242974953639634e-03
-1.175254469532278651e-03
3.022436492950734358e-03
-6.058040208084129567e-03
1.030784518409291056e-02
1.236417220311455262e-02
-6.207917677591219541e-03
1.038705049073321632e-02
-1.051480981619851672e-02
-9.355703804144238980e-03
4.189054317995445404e-04
-6.084098753041403997e-03
-6.383951027618068111e-03
1.244924170499634407e-02
2.261468248104888529e-02
-4.807456915698817869e-03
2.456385379052664531e-04
-1.667883655552353716e-03
-8.261046585500558814e-03
8.555182811897852485e-03
-2.635418578906024642e-02
1.215069064221407230e-02
2.995198058293481176e-04
-1.114853393101432853e-02
1.126706415767641384e-02
4.104132160211412632e-03
1.214788192563947752e-02
6.073992259113730535e-04
3.542763969357899494e-03
-1.614264895361924163e-02
3.316286828368450457e-02
7.870562412600659585e-03
1.938378694451566714e-03
8.648547652650329098e-03
8.534037867043658618e-03
-1.306918949589126917e-02
1.643481425700076557e-03
4.758391871720360662e-03
7.888715576620956849e-03
1.866085835335008075e-02
1.424516481486779937e-02
-1.086062865477983690e-02
-1.204144319705808056e-02
-1.466258402696119477e-02
1.470769726606650264e-02
-4.767814425664609022e-03
-1.591240980022972122e-03
-1.811502906489882367e-02
-3.595723896537426911e-02
2.731105455926137807e-02
-2.894455015330933776e-03
-1.239019684048503489e-02
1.513616797460945809e-02
-1.888583841056669724e-03
-1.620530666620898647e-02
-2.511246952910100444e-02
-1.411111095274108877e-02
-2.233063220790595417e-03
-1.046657578982063347e-03
1.519038877265387576e-02
-1.023364903979473613e-02
1.413115042830417889e-02
-1.779904276197020021e-03
-4.743520307811107534e-03
6.999664432652589162e-04
1.087080940903597560e-02
-9.494696833377358827e-03
-8.380619295598763091e-03
-1.355754757800052730e-02
2.301717125506115916e-03
-3.544699872837063590e-03
-6.545298688355695102e-03
-4.894317677647687555e-03
2.522447362888411738e-03
-1.423444869892243926e-02
-1.470973645049765410e-02
9.489171044957155424e-03
-1.339518226170669651e-02
1.647442432384743291e-03
8.731695598211155346e-03
-1.452579425007382782e-02
1.367786671414911864e-02
1.217089757989298906e-03
7.767988433808829113e-03
-2.729266837153466324e-02
-1.258839560556541427e-02
-1.397304391102511742e-02
-1.163258847082078613e-02
-8.102473448574192341e-03
-2.988245173039203676e-03
-4.332597543619498906e-03
-5.946654028653200474e-03
-1.369241582668599862e-02
-8.128337968706243061e-03
7.427085852926357083e-03
-1.329000402266038161e-02
-2.114065456088701916e-02
4.646220353560608259e-03
5.014281712560606646e-03
2.077563021537778831e-02
-1.784061466133399221e-02
1.297256858989628229e-03
1.924416073983310077e-02
7.306142211531693915e-03
-1.742443541695229067e-02
-1.805418289001890081e-02
7.335810184531597368e-03
-1.011174144294569970e-02
-2.947358952926701272e-03
1.418473947553901791e-02
-9.667530772207488842e-04
-1.770739040064707448e-02
-1.827478018423681419e-02
-1.672418471721064462e-02
-1.695930353284011774e-02
-1.667285556066413002e-02
-1.603712160779536405e-02
-1.360119639464912357e-02
-1.683803130050689351e-02
-2.508524035578103654e-03
-1.184620181209406278e-02
-2.554074719053035358e-03
-2.978460383507637935e-02
3.002267469065882793e-03
-5.236326821908134999e-04
1.330717182784986463e-02
1.751542685377755620e-02
-2.077533607174461214e-02
-3.518287986229503422e-02
-3.026517160662842848e-02
1.840946143757510312e-02
-3.162836038167034236e-03
1.571057106892360944e-02
-8.443138015703822996e-03
1.418143442241027313e-02
2.623191168556798705e-03
2.226192674753879955e-02
1.258014936024372775e-02
-1.524201333728985967e-02
9.978892077981624253e-03
-1.783148805711991594e-02
1.032808843085941848e-02
-6.420554679726976285e-03
-9.969737668650760845e-03
2.378546014886840504e-02
9.360951756594446116e-03
-6.605612063460689250e-03
-2.610046688048468094e-02
-1.753150225944703766e-02
-7.301743475514114491e-03
-1.036012608956944116e-02
-1.301194291847576102e-02
4.673468354246509797e-03
1.984335285782486830e-02
1.532729564311184275e-02
1.970402286025509098e-02
-4.204943678438106958e-03
-1.095516839826896939e-02
-7.605656256494314205e-03
8.445692667807296744e-03
-1.765260114830756281e-03
2.321865527083435271e-02
-1.800548339151496289e-03
-1.041904355413869263e-02
-2.551527485209171761e-02
-7.414366996232444988e-03
-2.649308774785392485e-03
3.371553791037389114e-02
-5.189864027528911204e-03
4.545307280119379248e-03
4.329949327865701553e-02
-2.683473740109928226e-03
5.003361574572945218e-03
-2.342619283091057492e-02
1.297800186707319912e-02
-1.012937269683982823e-02
-9.338318057693565169e-03
8.168839138817629922e-03
-1.528568349976580643e-02
-2.876885232741350010e-02
1.973161515261620189e-02
-6.241939733724157120e-03
-3.254996800456031337e-03
5.815839487890108253e-03
1.524314440276543746e-02
-8.014173419863447265e-03
-3.168535568918552127e-03
-1.871500502309783598e-02
2.773908198616760121e-02
-1.972625558533668000e-02
1.915152457748805701e-03
-1.808434008770947940e-02
8.613376519536742465e-03
7.743538573242802515e-03
-8.117911105812421549e-03
-1.916449167363911549e-02
1.451232982204559568e-02
1.779878292114180083e-02
-1.695702709259502838e-02
-1.094259464629887199e-02
-6.922110890431531875e-03
2.420338810875656554e-02
-2.013949018503261544e-03
8.013926950182869227e-03
6.164987045413000862e-03
-8.043240022900556563e-03
-7.759267378191137508e-03
6.813665613867321558e-03
-3.604377722764888492e-03
-1.688085705366645234e-02
4.500238723222186286e-03
-1.393746330587837187e-02
-8.880996525878646561e-03
3.032650667571734019e-03
-6.937361339883488069e-03
-1.362321588168035648e-02
1.316054453424317545e-02
-7.355051111116766432e-03
-5.952270515180208346e-03
-1.787130173623375715e-03
2.385213091634849191e-03
-9.615360293200070655e-04
3.668827400894704525e-03
4.283344880791437742e-03
-1.043506874305480739e-02
-1.995735696749437529e-02
9.169637582383646096e-03
6.757234239630286734e-04
-2.422606963501099456e-02
2.106576791892310341e-02
1.030436599976723190e-02
-5.811481285521303934e-03
1.249780751311216700e-02
-7.718948737104896866e-03
-2.128000670247244975e-03
7.220512579213743051e-03
1.512792741062904574e-02
3.677288038468013841e-03
-2.512446787935538120e-02
-2.040985407029966957e-03
-5.494367219024846871e-03
-1.136390832100988083e-02
6.219816105611528610e-03
2.795529121339928452e-02
3.113549198446555547e-02
-6.329276837700245108e-03
-1.156483518009640381e-02
2.456127301816245917e-02
1.523655846488194271e-03
2.226402900605663204e-02
-8.283833347737993777e-03
-2.511550118644911150e-03
1.280955480194717090e-02
1.980150687155808609e-02
4.817930153937521366e-03
1.983311441226335171e-03
-5.619981188460396182e-03
9.028413416114417986e-03
-2.168342876895820032e-03
1.175975764525647935e-02
-1.834965410140790829e-04
1.953543484895217328e-02
1.391617355101164993e-02
-1.318054814182605117e-02
1.426739319196095989e-03
4.588168526856484762e-03
1.764308608138982770e-02
4.598153812831899667e-03
-1.021181700903177336e-02
-1.640777824740386609e-02
4.399876880009745243e-03
-1.479793462464548725e-03
3.367819541414936516e-03
-5.454595475799498856e-05
1.237696925361249020e-02
1.892587767533558674e-02
-2.768680188099892792e-03
-9.598334341184103571e-03
-1.627269354383662587e-03
3.067393326130827755e-02
2.675054585841482591e-03
2.106231242602342457e-02
2.243238897098757609e-02
-1.804180385291721464e-02
-9.784102115941377409e-03
1.441872981848024531e-02
2.748591431519907145e-04
1.682194289773726419e-03
8.095323932656734583e-03
2.509592997031124748e-02
4.114873222796349740e-03
-6.258499006015907223e-03
5.317581448642151251e-03
-8.901979712510487211e-03
1.271387168869195748e-02
-1.542045332970851384e-04
-7.595878942197771544e-03
-3.691495235231699069e-03
5.516141583196995483e-03
-4.621990541489800347e-03
-1.863183194193631861e-02
-8.647945887233301349e-03
2.006297205356928626e-02
-1.877704859568659528e-03
1.179089730409861939e-02
3.016839451904780416e-03
3.736095882455403496e-03
1.559132501074654391e-02
-7.155838847565769607e-03
-2.319255952324553519e-03
-3.043937217695084647e-03
-5.016923778012400553e-03
-2.557172246119509239e-03
2.380498053016477482e-03
-6.255626650587235368e-03
2.480418510635411591e-02
8.225228355866269839e-03
1.200430434838429920e-02
-2.004744603392024857e-03
6.264675954705724130e-03
5.972955102566564027e-03
-2.156850009351525543e-02
-4.029305948444287253e-04
1.858986376322964776e-02
9.040707673630880500e-03
1.556930235922066551e-02
5.239162395621689387e-03
-1.507600001474027930e-03
2.144206685386433262e-02
-2.367180347787774600e-02
1.216014848124232460e-02
-6.658454013100677943e-03
4.453823949799901039e-03
6.091427950167000588e-03
1.455339195527643840e-02
-4.435953225000894944e-03
1.215122387203717950e-02
-3.326868209566873590e-03
4.865174205051213743e-03
-2.021763434044988525e-03
2.229693891049693271e-03
6.663877529901794661e-03
2.258719658228751023e-02
1.689169800424766138e-02
6.840373185983045223e-03
-3.760471113908882366e-03
1.953799343567359098e-02
-7.048389034594333864e-03
6.407100739687984249e-03
1.344656149397639722e-02
2.185852814094445262e-02
-9.066147405548695415e-03
-4.405246848210242309e-03
-5.018093886513273760e-03
1.634491375119121945e-02
-4.818689465969076824e-03
-2.045585103570014829e-02
-5.444015132358824387e-03
1.331735706607447764e-02
1.237830383625301758e-03
1.377693537490647276e-02
-1.190920888708096089e-03
2.641558422151878832e-02
6.234026527642387398e-03
-5.405280278925878208e-03
-3.295613448968272470e-03
1.521869770021580005e-02
1.707115745642103291e-02
7.081092441390947432e-04
2.608649844995251932e-02
1.019873885449394495e-03
1.252918617994705670e-02
1.619858757550156694e-02
6.280689716606525745e-03
-1.098030300162823256e-03
-6.596475181514157952e-03
-7.831319905754077423e-03
1.565604643500982315e-02
3.602425158678103888e-03
1.349813527209796924e-03
9.652572199885887244e-03
2.156642109864570413e-03
-1.314562967926352979e-02
3.019187079754299258e-02
2.372265274701949520e-02
1.365978192612166998e-02
1.689242972128278050e-02
2.378681071887013207e-02
1.255087732128124488e-02
9.300654788329181660e-03
4.149010298659301134e-03
-1.722399847578916232e-02
1.158677262607964512e-02
2.262683558032313122e-02
-9.385846036404587450e-03
1.469153347380556347e-03
2.241233564505615023e-03
-7.333782645338813265e-03
1.212749569837167675e-02
-6.522800607091515553e-03
6.014893491886288968e-03
-3.538521035782133534e-03
8.383407631769279958e-03
2.240295386122821437e-03
-2.218460540602372813e-02
5.761632229224494459e-03
-9.675796939619959276e-04
1.306539855962811879e-02
2.615349305471561126e-03
-9.210855131714677790e-03
-9.111103543163676100e-03
3.907231512244089405e-02
-5.287981328482027794e-03
-1.837181241733281192e-02
9.654480623559384689e-03
7.559059128517959213e-03
-6.555034302041003050e-04
-1.354335543312052553e-02
-4.049017457076458520e-03
1.138203233925755287e-02
1.536621145130602842e-02
1.194950439865132517e-02
-2.119836833961460162e-03
-2.931375729094512148e-03
-6.803650052831082019e-03
1.112310626550125706e-02
1.047736551218397642e-02
1.364271592768666330e-02
1.498862648743722048e-02
1.421330399106457594e-02
-2.536716818716775942e-02
5.635842995663836383e-03
-2.046227015593541157e-02
1.542546316071621891e-03
1.168892066254869321e-02
1.975372304360048514e-02
2.791300483664254165e-02
-4.502072326716153455e-03
-1.543822248222155406e-02
-1.018503020950443927e-02
-8.569353636227503013e-03
-1.041073307230406912e-02
-1.368777192599428955e-02
1.604766979163521276e-02
-5.595537229903142784e-03
-8.596571363820550843e-03
1.702030760278517088e-02
-1.215031747398208524e-02
-2.080289750755771189e-02
-1.047217922611724632e-02
1.801746018367259006e-02
-2.513261962520871654e-02
4.195381724495874515e-03
8.266071207155332654e-03
-2.329247684846419419e-02
5.918994943714975428e-03
3.190208820341920715e-02
-4.692037585770397062e-03
3.729450738113760690e-03
-2.015978120479831708e-03
5.946827714522351024e-03
-3.043545869942100232e-02
1.573825381425739134e-02
-3.614289647168374576e-03
-3.164118835881546323e-03
-2.119176981743734617e-02
-1.567256490202383751e-02
1.214789705531798582e-02
-1.369020982168973020e-02
9.073139864865686910e-03
-1.780722720100559597e-02
2.064378912672258041e-03
2.061123800264023920e-02
-7.657182554085422733e-03
2.070909614016984944e-03
2.246241733470132063e-02
-5.664213410333651796e-04
1.166953121160691637e-02
-3.798632049901343177e-03
2.973644780121799738e-02
-2.981995666713137694e-03
1.527054570773974870e-02
-1.540106561307053035e-02
5.140485836711151078e-03
-2.393262633811824719e-02
-3.422251540506134927e-03
1.777445529757424800e-02
-4.125741026181298059e-03
-1.663221265146175298e-02
-1.439739350316891937e-02
5.026972327873749195e-03
2.082142280389173358e-02
-7.294778166586268243e-03
3.967165051634310470e-03
1.135951707272749023e-02
2.009026849293691166e-04
-2.621242986906740114e-03
1.114590356977354819e-02
6.054741613843758578e-03
1.246020762420655716e-02
-1.466734903652161266e-03
3.011424079198479764e-02
2.737567874736362983e-03
-9.155503268339896042e-03
-7.491596418837645661e-03
1.609635092040704804e-03
2.262603437434321588e-02
3.233714881623426379e-02
1.068124588803852186e-02
1.215254458614688747e-02
-4.886231727245088363e-03
-4.463203952405849287e-03
7.650047676535967102e-03
-6.014384804588638993e-03
-5.151874129662430829e-03
1.079681701507063767e-02
1.765526504728093943e-02
2.618406161925125424e-03
1.043145075080548212e-03
6.643904559393403082e-03
7.100114179977454199e-03
5.297053832651898303e-03
6.371789938905005925e-03
4.123195956508789346e-03
2.008233208875728065e-02
-8.264242900460336272e-03
1.017424632479846033e-02
2.496099955348842891e-03
1.051434648551466747e-02
-4.888333975461099830e-03
-1.553069927187230269e-02
-1.602377253224863268e-02
1.296361356559429766e-02
-2.322973725327816957e-02
2.569513504738762597e-02
-4.562207916414461051e-02
-1.875953078688895326e-02
2.904270853261346416e-02
1.357276259337293275e-02
-2.402689904292441836e-02
2.662736402956512177e-02
3.208161074850206934e-02
8.285579320012911517e-03
9.525628358096340734e-04
8.823730279878507637e-03
1.637934281737449260e-02
8.349373783561302859e-03
-5.301628890565566674e-03
-1.018182703683269061e-02
1.313465797579604390e-02
-2.089966123777529591e-02
7.513967546265628954e-03
2.399896933882795635e-03
2.223428338208877780e-02
1.812815447549152425e-03
9.551056746847011794e-03
-1.508482619706161612e-02
1.646348895380913419e-02
6.181244134838759750e-03
1.128990973885757483e-02
1.627624457725958609e-02
-1.436202396727842730e-02
-1.789467664694106147e-02
1.659911415977652349e-02
1.357620960948473406e-02
-1.399643783484488292e-02
-4.963314187813389761e-03
5.167788672909576567e-03
2.315034643084975998e-03
-1.650635494198322145e-02
-1.016370387091605418e-02
2.614891103957110718e-02
-5.648731632478843322e-03
2.268893659849923264e-02
-9.432306755969616444e-03
-1.284609297008819720e-02
2.845482807242219123e-02
-1.466305761195592708e-02
-1.083978099322089163e-03
-1.147310795022068834e-02
-8.895718852367730158e-04
-9.615714662942521657e-04
1.004243622441918816e-02
6.226379427413093401e-03
-1.522279621435152462e-02
4.146235569993950328e-03
-7.915683122241052097e-03
4.422486116134022424e-05
-3.593874845909491265e-03
-2.192524465880574952e-03
3.365814024297139780e-03
-1.153082823644769467e-02
-1.559664208767967339e-02
1.124552075750649346e-02
1.877859301717605496e-03
4.524910429936958474e-03
3.801382951902818573e-03
1.087424442053338061e-02
-1.028055586126144609e-02
1.964096638427907519e-04
3.048995503520621209e-02
-2.792052345023812721e-02
1.140297308490099623e-02
1.887836034074645217e-02
3.236650107425583824e-03
-1.737966837345104182e-02
3.059449193520927691e-03
-1.567760480017756780e-02
2.499018420402077459e-02
1.366620403446062310e-02
-4.028361945048069583e-03
2.734182636475170070e-02
5.337640048892523977e-03
-2.059266969576878381e-02
-9.809684767414594483e-03
7.888884547914224929e-03
-2.927679690590732475e-03
1.422697168547275640e-03
1.252575323756470634e-02
1.182470754842674179e-02
1.846825401591193488e-02
-1.518951622467296092e-02
4.058624993967163610e-04
1.514669572922893587e-02
8.750756817537943752e-03
-1.372011894307207172e-02
-2.396493314715922134e-03
6.814375420197206143e-03
-5.237448737282168060e-03
1.704331907395718881e-02
-4.800363601631429770e-03
-1.012001856800671257e-02
6.354931965375261796e-03
-4.387925524050549468e-03
1.664643445741712316e-02
-1.577410708596219124e-02
3.829871326453232819e-03
1.175853023890844826e-02
5.499029576310817541e-03
1.345105263734759291e-02
-2.362280841456220696e-03
8.998755277072837538e-03
-2.446396509124352473e-03
6.323067310039505277e-04
-7.472927502172031257e-03
1.360121491744666761e-02
-6.348952517641464136e-03
3.388326956040634561e-04
-8.738394495106258097e-03
5.622608268657649372e-03
6.292015054903186792e-03
4.288558611224491633e-03
7.661655890047885074e-03
-3.787772152541514265e-04
2.682954744954883092e-02
-2.754423182332711197e-03
3.012344816449223032e-03
2.310167641506809949e-02
-1.342307800082237837e-02
1.079683345018035093e-03
1.162955366192973752e-02
1.564938244100357381e-02
3.571369969158283419e-02
4.016949981364537070e-03
2.479080053168583944e-02
4.600213295244180364e-03
2.260140921686914009e-02
1.190531062588708403e-03
1.117931669638399725e-02
1.915888399624101832e-02
-2.757247500473911442e-03
3.254787937276400461e-03
5.282570539367736342e-04
1.670451281632224019e-02
1.441171600921214123e-02
-7.510178748867691115e-03
7.472031406984932372e-03
-1.437537026604580881e-02
4.138660454091676322e-03
1.047555911016954076e-02
1.233465867617000028e-02
5.816330494432177256e-03
1.926551342502071454e-02
1.062236599101673389e-02
-1.038220652979770717e-02
3.403395602796053989e-03
3.241645714216813412e-02
-1.000411035752607827e-02
2.009418528752375185e-02
-6.000628485342032227e-03
-4.903363523475266599e-03
3.868871190158031798e-02
-1.534964182195865633e-02
5.154307600423174186e-03
-8.569215332396615259e-03
4.023977483772391700e-03
1.646735636307578715e-02
-3.792901137733634132e-02
9.427150516168093103e-03
-2.792763659718255215e-02
1.987309548063185063e-02
1.496531297237750462e-02
1.144043332566202498e-02
-3.426641383084882194e-03
-1.801851400623189631e-02
1.285364389753834670e-03
1.755809059206673781e-02
1.849122065674305496e-02
3.707518078094122066e-02
6.271259886535475621e-03
1.230552961132556911e-02
6.389470311613161015e-03
-3.786721460266355681e-03
3.861483440462881635e-03
-1.619409025185150272e-02
-1.537172162803869709e-02
8.728167736949335107e-03
1.718858044032096520e-03
-9.333937673861055981e-03
2.706539513640140310e-02
-1.398834593812489820e-02
1.784981025587323647e-02
1.089783446933245172e-02
-1.411360961982824694e-02
-1.388261608986429523e-02
7.324051688103701881e-04
-2.321604140952776216e-02
3.675439299126811825e-03
7.495020991620659524e-03
2.429356233767437576e-02
5.715347024666123273e-03
-8.978203484336927040e-03
1.190455188887561133e-02
1.408169023252240498e-02
1.990721607403727819e-02
2.849746037508965602e-02
-6.241037875678001959e-03
-4.631760284763647949e-03
-2.426966825703786787e-02
-8.610637003393442623e-03
2.297765794905783782e-02
2.510763641704595595e-02
7.317747502798912194e-03
7.225260410670839191e-03
-2.921469666894015507e-02
-2.844885368142325774e-03
1.774129285568892909e-03
-1.184325092375528542e-02
-1.131561564296079334e-02
-7.132864220143224875e-03
7.678679470493619645e-03
4.896252640162054165e-02
-6.160755225462513640e-03
4.464692900496870787e-03
3.154504558208866272e-02
-1.814236022508894722e-02
8.587160982935746617e-03
-1.188466431267031853e-03
1.522327799499345602e-02
-4.292647915126701109e-03
-2.692242707843405056e-03
-1.017497752643365012e-02
-1.547921809515945962e-02
-7.030272934882020493e-03
7.962959263277244112e-03
-3.049891928691758798e-03
7.841678504172954617e-03
-7.483274622501957145e-04
-2.507421200145978045e-03
3.894173334222593517e-03
1.023369798558673022e-02
9.173009714606637083e-03
4.244281344608673984e-03
1.350291937783813442e-02
-1.068094149979340220e-02
-4.222888722838102904e-03
8.749236995645696610e-03
1.419766439070089224e-02
-1.536861429652663534e-04
4.059587707955295000e-03
-1.329384930898889691e-02
-8.975898919149972663e-03
-2.213827435683988695e-03
3.547095338013477733e-02
2.152990610308523362e-03
1.413896037168504635e-02
7.685559543745020157e-03
5.679794136300785924e-03
4.455692946328692304e-03
7.225143516812420827e-03
1.153381621291307488e-02
-1.833623627810646072e-03
8.566711577674747738e-03
8.284322137620219254e-03
-1.598157850512214179e-02
1.752459225016625433e-02
-5.007157469063754779e-03
-2.404274236524996111e-02
-1.512938822830504904e-02
3.323933534397509153e-03
8.239098280299858232e-03
2.885290533900740709e-02
5.479331947820198674e-03
-1.605119780563419793e-02
7.794943287255993655e-03
1.040497380530085170e-02
1.764517641149814658e-02
-5.315739441948083045e-03
1.131378899034886018e-02
-1.222926625263866772e-03
-2.614066168434622806e-02
-2.810318317280899314e-02
-1.282307090689796709e-02
-1.748357529314127114e-03
-1.289684814082394868e-02
6.071411607317815477e-03
-1.851234910524452489e-03
-3.394391405772421381e-03
1.284800417708517432e-02
-2.003773407610909794e-03
3.402984916210550353e-02
1.280193721458441816e-03
-3.108072553428202489e-03
-6.802956557669360103e-03
1.843845826034948635e-02
2.023732935651641543e-02
2.530782855055051586e-02
1.241977807497506199e-02
1.873838190676517523e-02
-1.428104865126962825e-03
3.175363790861840483e-03
2.544372327491525518e-02
2.980006304886610204e-03
1.651649279270046584e-03
1.674675170864826923e-02
2.026654862546148003e-02
5.179491783327188313e-03
1.762736468080039476e-02
-1.530978514872789395e-02
4.278340730202487285e-03
2.976079060405028426e-02
2.061643822158289521e-02
7.481030911559499383e-03
-3.197449314138887857e-03
7.192225049728662167e-03
-4.772168680926585325e-03
-1.678433524136834984e-02
-1.752138140122972212e-02
-5.387702386283183681e-03
-1.958474220466776324e-03
2.345994451280919782e-02
-1.221152929872094776e-02
-1.354850204789830601e-04
-1.839364798430438361e-02
-7.664792578129918257e-05
2.442812866649895012e-02
-7.430216940541622787e-03
1.320514609874992584e-02
1.309174706009042215e-03
4.705692430922799215e-03
-6.834254357942968182e-05
-9.639445927577811393e-03
1.257796307052395403e-02
4.149938915509115284e-03
-1.821289386062430876e-02
2.974391815545019205e-02
1.474721207853268686e-03
4.637166328287489932e-03
2.187623148242551566e-02
2.473200744788425776e-02
-7.591913137681471956e-04
1.623868374827049446e-02
-3.723548888817367931e-03
-1.281949259045926312e-02
-9.046365369431810452e-03
1.421034801143398855e-02
-5.069520856396830290e-03
-2.670731910346120508e-02
1.781421128956366465e-02
2.714029141086181721e-02
-3.222061763463144072e-04
1.713509455455482135e-03
-1.956510815585074670e-02
3.548993165089903406e-03
3.751439919988036782e-03
-3.250042376768026015e-02
2.063225973326375529e-02
-6.233303929147175799e-03
5.931258487165559347e-05
3.158175589069655079e-03
-1.424976455466642547e-02
7.921152651925002577e-03
-6.442659707848377888e-03
1.063363078215863976e-02
-3.219053056571355171e-03
5.790209589140384201e-03
-7.803315594708665898e-03
5.627080846892863796e-04
9.918623168296119771e-03
-5.812425386876131415e-05
3.179655684189412572e-03
-1.199790934011247048e-02
1.911255438385757108e-02
-1.360649770250355051e-02
1.161143280497494573e-02
-3.359748587496956974e-03
-1.457710125615084909e-02
1.090759938764585858e-02
7.028545457809555648e-03
-2.472616005606612360e-03
2.416929875627470831e-02
4.730366679171194716e-03
-1.655734641207055186e-02
-9.222497756672986061e-04
3.333448758806607098e-02
5.488012201734487200e-03
7.379969139188779538e-03
2.743253138028602101e-02
2.566940270365081645e-03
5.962626230705952990e-03
-8.783142798283554570e-03
5.676330532559364928e-03
-4.775521045492355995e-03
5.532589176025863240e-03
-1.257717924733809702e-03
6.228379850723547414e-04
1.332165193340123163e-02
-5.360933908900715125e-03
3.511285087006398888e-03
3.393843230533505166e-03
-2.439934683803160476e-02
1.177035542655015081e-02
-1.392084402407877883e-02
-7.708224534652777411e-03
1.468018735399525578e-02
8.837880254383772075e-03
1.499329001616945059e-02
-1.594889490260460859e-03
-4.119479799554682554e-03
-4.648132490704849282e-03
8.965448368271840968e-03
9.627192434805914925e-03
2.293412647225052947e-02
-1.533014221427290470e-02
-1.504036245639197439e-02
-1.811474397962046373e-02
-8.945207775215815310e-03
2.974340540719452083e-03
4.283978694254508834e-03
-2.530866459186049272e-02
-3.284231959491982263e-03
6.349522404447210770e-03
1.309680047156647556e-02
-3.198304126885402263e-03
-7.743838822132217622e-03
-2.408992519120143130e-02
4.763469368673381964e-03
1.281199972382894049e-02
2.757168850519110381e-03
-9.092008610164648003e-06
-5.872654085240187026e-03
-5.187569074505337340e-05
-5.700972061082952395e-04
1.701340029497663137e-02
-1.292066281784833882e-02
6.181284817359144340e-03
6.760765036608894045e-03
-1.951760411882719898e-02
6.279711045040234883e-03
-3.284391055943895570e-03
7.033522403742943976e-03
-3.394221010166613428e-03
3.098590633297439254e-03
-2.840429282551597788e-03
5.356276289963199377e-03
-1.328586792602800930e-02
5.875405893667033815e-03
2.187888539759931712e-04
-5.413563627144058615e-03
-8.969512957650319085e-03
-4.353777239278454336e-03
-5.323679134263533883e-03
1.862715257113332825e-03
2.387718352356246396e-02
-7.057671119197610719e-03
7.643459811592251754e-03
-1.240209056934818074e-02
-2.244175393099830107e-02
3.400390751566324896e-03
6.768993092122011467e-03
8.274347015243686126e-03
2.460405596700552047e-02
-1.171946354181523965e-02
2.386044525935820948e-02
1.701572953934237659e-02
-9.761618880888537145e-03
-8.541333154905602146e-03
2.442815559711129531e-03
-8.464213247778382826e-03
2.618851876067692860e-02
4.180214110062404308e-03
9.523806177577899545e-03
-2.232938794422971787e-02
-4.233696304622101315e-03
-3.691503629285664868e-03
1.091397802559762424e-02
-1.206065650013777050e-03
-3.509689653957823088e-03
2.116730576130831454e-04
1.472673747938009828e-02
8.689793232082304239e-03
1.105502255043494704e-02
-2.982933282079330492e-02
3.631728882910359706e-03
-3.135192791376226347e-04
9.383762127405253367e-03
-9.791310810452830832e-03
6.297911285748430781e-03
-1.898319456722051763e-03
-2.343369422459228024e-02
1.290490902200667166e-02
2.041301473381115436e-02
-1.176233787650037520e-02
4.053557611075056175e-03
-7.988057607137978577e-03
-1.715032615236292135e-02
8.800156978502542832e-03
3.639482598861015772e-02
2.334851887425220401e-02
1.701182550460893922e-02
1.794752601150298530e-03
1.361173796197452483e-02
4.883828867661657580e-03
3.279694658220549258e-02
1.571895656796993071e-02
-1.274999965349505812e-02
1.514385138047263241e-02
-5.155589068874841079e-04
6.080501390771798041e-03
-2.354335695733555771e-03
-1.410230793038607690e-02
9.072288717129216654e-03
-1.717484865766454429e-03
1.047557398092922734e-03
-1.301416236773204373e-02
5.517373981550248527e-04
1.634576053306408677e-02
-1.438445645585680575e-02
5.196225791666750013e-03
-1.798087199391693383e-02
8.800163202287130792e-04
-1.272568192511586323e-02
-2.494196663362410055e-02
5.651509295965358864e-03
7.411567230308818005e-03
-5.551023820444532172e-03
-1.447624370649937438e-02
1.327399422298065727e-02
1.497658604777985653e-02
2.636517043802467930e-02
-4.974360562959628286e-03
3.090959411359448569e-03
8.933241933322563734e-04
7.066786302543595459e-03
6.944366737379908429e-03
-9.210354213821658753e-03
-4.266311128292555704e-05
1.055468871216182257e-03
4.280707240820701143e-02
-3.784618197784757766e-03
1.148931456399765287e-02
1.400215352729852281e-03
-1.683817985706218738e-04
5.841055696524559762e-03
-5.981386562216136488e-03
3.587446929271025098e-02
8.289587360162539720e-03
5.777948077813352748e-03
-2.075342589756546882e-02
-1.601600437440342181e-02
-8.627987254815993115e-03
-5.499104437573881961e-03
-1.046983712403811231e-02
4.336272751366104794e-02
-1.412545976035786514e-02
-4.989703055659279116e-03
2.434335641064610742e-02
3.414532066238615271e-02
5.692915627199615809e-03
8.500749170752120928e-03
8.018428672316358155e-03
8.830911894460596184e-03
-9.410084742650004844e-03
-2.592563314603564539e-02
1.524948610727458118e-02
5.933193981628582907e-03
1.787614988142347330e-02
-1.013768821849494843e-02
-2.768246132982051660e-02
2.526463950372097485e-03
5.096676483435377304e-03
-2.258143513513198933e-02
-3.065771422347057188e-03
-1.964956538251744211e-02
-1.631334116283807492e-02
5.579241198961297499e-03
-2.999751317667986861e-02
1.811056705094803848e-02
-9.544100806405497739e-03
1.340891278821945698e-02
-1.170475641850969237e-02
1.151280027455754522e-02
-9.327320976737040262e-03
1.696910571957035638e-02
1.051065840003835919e-02
-2.006610486766638793e-02
-2.243738501668161855e-02
-4.275946428689681280e-04
1.341110205736219772e-02
-5.526491272902631612e-03
-1.295972139755309852e-02
8.902524573294504084e-03
-1.075797048563487471e-02
1.759631146729896331e-02
-3.361712338549444762e-02
-7.282792853241680173e-03
2.376275217063245071e-02
-4.052247554979444485e-03
9.157305518607735881e-03
-3.141118131448730841e-03
-1.613801242488624010e-03
-3.630387598505114936e-03
2.425796253231029403e-02
1.748397609950367616e-03
1.280713733882604330e-02
-1.647382526938749592e-02
-5.508138596807146334e-03
-1.426447316039628106e-02
1.776585527111233104e-02
-3.365241852356679313e-03
-4.052854178389330049e-03
-3.453453458378042979e-03
-9.355981445278676104e-03
-4.219213795794114069e-03
1.589419857565970221e-02
5.379801002386878916e-03
-9.779989759110470013e-03
-8.467736211423698006e-03
2.676899364213058963e-03
-2.472929109252859289e-02
-2.138671863979375171e-02
-5.829412437185769102e-04
7.377381029535469252e-03
-1.042170356277148831e-02
-1.729270534840815499e-02
-2.697675927503685039e-02
-1.462661744001410302e-02
-2.888951045517832578e-02
1.749718130939769203e-02
7.736696169530277774e-04
-2.275781292903647154e-02
1.156321554401956372e-02
3.001255233964339811e-02
-8.255797221434874392e-03
-1.898803148203249492e-03
-8.595125382778467243e-03
-2.671952900626715227e-02
4.439349179022400622e-03
-9.879352601383869018e-03
-9.053567001487234159e-03
1.622823118702910669e-02
1.137790855674969924e-02
-4.314523692098862391e-03
-2.966957189241362092e-02
-1.760267661301393935e-02
-1.669994349634102218e-02
-5.449470104752995869e-03
1.178357987642804361e-02
1.557507840520556876e-03
-2.928397717927600733e-03
-4.758636493992974247e-03
-7.162085745664080287e-03
-4.481026445387851533e-03
4.799322903518454808e-02
5.912484379059766183e-03
5.074069868326936458e-04
3.281238557595557090e-03
-2.046770167851052688e-02
1.460472646917062439e-02
-2.615340501390318872e-02
-9.338715783737541265e-04
9.272020769223544845e-03
-4.156610881454668623e-03
1.663806431447885717e-02
-1.619966216210300559e-03
-2.842996708575059109e-02
-5.732557526753448256e-03
-1.131319628491832090e-02
-9.272610753900961331e-03
-1.197390932220758139e-02
-8.082779134751210195e-03
3.145872348627660239e-03
-1.956193583519476656e-02
1.016622104900203639e-02
2.865441319123905074e-03
9.067248394456363381e-03
2.185092536806275236e-03
-1.016488222985448319e-03
-1.531658303708123905e-02
-2.402547505887918378e-02
-9.954516502448943621e-03
-1.796956585835331535e-02
-3.074998102108558382e-03
-6.028818815531849731e-05
1.122102385870378354e-02
8.729593138765931806e-03
7.215910396752891684e-03
-4.506787598855244853e-03
2.995934922432696209e-03
7.859657210690602913e-03
-1.137847759953295422e-02
1.546143191533302583e-02
8.055109629664803771e-04
-3.970956253151132313e-03
8.185586818133945911e-03
-1.162891013105619119e-02
1.506927000965850756e-02
-1.052004782717869298e-02
1.662203934435180566e-02
-6.831781485549241750e-03
-2.835683513851151860e-02
9.489412369161717709e-03
-8.136079342547850382e-03
6.271199826156806899e-03
-2.752104854825607530e-02
2.730216153828806617e-03
-1.482891237470731084e-03
-9.327029517668823308e-03
-9.840710363999789420e-03
-3.750922788790832848e-03
1.431758684133809488e-02
-6.377490801652621437e-03
-2.905698152693252101e-02
-6.778493823162655245e-03
-1.425014514460120306e-02
1.528712532897080192e-03
-1.964285785960940070e-02
3.464472947066136576e-03
-1.622839820388077489e-02
-2.306446830737157207e-03
-1.587221021063644696e-02
1.313679355721854292e-02
-5.199395490489509136e-03
3.890916337116176026e-03
2.040043216336244816e-02
7.387655550851588218e-03
1.431814841928651452e-02
6.588121571599464543e-04
-8.624246069114622354e-03
-1.679047637194606892e-03
-1.367291033446147580e-02
9.115373505328309978e-03
1.139998484682969333e-02
-5.995562538426738378e-03
3.030900929471888995e-04
1.493385628826012163e-03
-2.314754705283724595e-02
1.016861649497904398e-02
-1.048048988049369787e-02
-2.938439758986243367e-03
1.070065196459310877e-02
1.014565651716844812e-03
8.102151939022793695e-03
-1.577711087272129151e-02
4.022610355377396378e-04
1.870745045158059196e-03
-8.826146886592882435e-03
-9.118606282979896047e-03
1.167407014729248934e-03
-6.367773381755301165e-03
-1.393606346210249543e-02
-1.872780779943973226e-02
2.112020279545855084e-02
-6.457458262677536961e-03
1.125228033621139198e-02
7.805155062738755416e-03
-2.245006417817642375e-03
-1.626979020856052921e-02
-5.904596457071846320e-03
-7.908012881608778022e-03
-1.667816689259304583e-02
5.533409813845893872e-03
6.965374424944796453e-04
9.466932747759441991e-03
-7.810083444997233289e-03
-9.889388832956777162e-03
-2.473220158911057509e-02
9.359036269474015415e-03
9.942742129474491097e-03
-8.612177671590746930e-03
3.484159672983083884e-03
-9.877646977585601354e-03
-1.934310990937842265e-03
-8.043543468556622542e-03
1.362569743642276163e-02
1.240116859550863433e-02
-1.901481292229139503e-02
-1.491382260103850214e-02
-1.868369449824848483e-02
-2.147508366103438593e-02
-1.336793988382890992e-02
9.265641276781975619e-03
-2.843698686377148580e-02
2.444064619564954854e-02
-1.406204844579969984e-02
-6.331699462936181237e-03
-9.758543682252509427e-03
1.798995239302914745e-02
1.563132108722585858e-02
-4.522683598890572115e-03
-7.337858494917115157e-03
-1.810198543773695185e-02
-2.636611147861479820e-02
-1.225300753448627794e-02
1.866202675535435715e-02
-8.992964839395465454e-03
-6.973942221722666604e-03
-3.031811671024964468e-03
1.401553559071572544e-02
4.258817737451507657e-03
2.507989383196914182e-02
4.308735060355256552e-03
2.194688286948422683e-03
-1.086734371706740872e-02
-2.687261108105872161e-03
-2.984607838714607719e-02
-2.273110067907393658e-02
-2.525191961340684729e-02
9.647510280408022956e-03
2.280757968657016587e-03
3.215173882240874095e-03
3.590514113750641664e-03
7.818508075234315360e-03
4.434655268207563818e-03
-1.636325714710158349e-04
-1.166436930659459428e-02
-1.393293322378177067e-02
-2.046937662895624913e-02
-1.693857998229982356e-02
-1.255288164899932488e-02
4.537916088254363364e-03
-6.510209693413830136e-03
-2.094625239055296698e-02
-1.642638214553700238e-02
8.987578246216163316e-03
-1.632464406207372390e-02
1.010692705993193261e-02
-6.434545013296331982e-04
2.482609338530950699e-02
-2.916869630642865419e-02
2.325256077898654392e-02
2.109522742340853158e-02
-3.374737521580913058e-02
-3.711269446739817561e-03
-8.661271336127053825e-04
2.933981548708897331e-03
-1.560876152003511964e-02
-8.135659170948559074e-03
-1.484718301920863980e-02
-3.796070488063089249e-02
5.675832131040092418e-03
-2.978665285443437248e-03
4.104475507147809649e-03
2.466108484484677912e-02
5.283644317466843279e-03
-8.322160270205058302e-03
-2.119569921647901714e-02
9.394380827494080988e-03
-2.630325814830946837e-02
-3.344580818691927394e-03
-5.122213804522927905e-03
-2.704147546651156434e-02
-2.651157573883042295e-02
1.340199933078433520e-02
-9.792870954512365375e-03
-1.576935622120934207e-03
-2.783476149416379622e-02
-1.482205551269288879e-02
-1.777528001927808354e-02
-2.024782709372173126e-03
2.095210947205290719e-02
4.257754017088659360e-03
1.123965247100453587e-03
-6.393205129037707497e-03
3.329288570949993226e-02
-3.496494955024161827e-02
-6.893075243378985178e-04
-1.831404801154808484e-02
-7.170488510357895737e-03
1.638685631857246180e-02
-6.127495409039084018e-03
-9.230174482229815819e-03
-1.833065355119463044e-02
4.758097871485511554e-03
-4.767344770929667292e-04
-1.441253086400959976e-02
-7.847277931105855336e-03
-3.363486214190445061e-03
1.470745458439655894e-03
-1.004086604810182880e-02
-2.266858954676852830e-03
-1.047966615828881468e-02
9.638756890210387616e-05
-3.431458322683177825e-02
7.164604316087920359e-03
-5.959758704570455260e-04
8.091943364387729071e-03
-4.974852657892174859e-03
-7.088616443901660930e-04
-3.328649399067112186e-02
-1.087009586458485139e-02
1.279836274831121744e-02
-1.507292036376880334e-02
-3.049099589641098354e-02
-2.674531668312774349e-02
2.520215281738841587e-02
-2.485598038930043191e-02
-2.935284648060873178e-02
1.982049404778374324e-02
-5.141305122224965269e-04
1.972125324570427052e-02
-1.467919273165614602e-02
-2.674185622468161147e-02
6.459467443389902905e-03
4.597261501266302827e-03
-1.348784111231030036e-03
6.842083582945001838e-03
-3.022067117698904902e-04
-2.846845903206039058e-02
-6.953777867603696747e-03
-1.334879302570817980e-02
2.132845973732576308e-03
1.613807935087145651e-02
2.809146819468450254e-02
-2.841692331063239499e-02
-9.700880113351578390e-03
-1.773167988811847479e-02
1.128511002676308578e-02
-1.428831882990673615e-03
-2.449175110632893781e-02
3.846902180735103233e-03
1.970957936483068787e-02
-5.414526430446086128e-03
-4.091923833758418123e-03
-5.223311249779978398e-03
1.954075189399302054e-02
2.266704742623807962e-03
3.536868828700234172e-03
-1.435996672471390179e-02
-1.360351954515350709e-02
-1.478390303163851401e-02
-3.765738793422141600e-02
-1.356231325888605094e-02
-2.160430573136872673e-02
4.688227155051004694e-03
1.895347164194874368e-02
-1.551400282072549217e-03
-8.856140952627229029e-03
-7.825741121764340572e-03
-2.581086740994062087e-02
-2.996482776734075894e-03
1.403666874553653916e-03
-1.136821856353277538e-02
6.206732313403454625e-03
2.068534859711938095e-02
-1.604222690023967765e-02
-2.364278548554519122e-03
-2.177567072979996049e-02
-1.731585390907534536e-02
-1.077574284169234044e-02
-2.524615280426156794e-02
1.103876421630207126e-02
-8.593534123340802744e-03
-3.282795938959850307e-02
1.904165615661085028e-03
-1.043538236497698266e-02
4.622037331796187594e-03
-2.235848190363212348e-02
-1.994688743138120154e-03
-1.624567453731426935e-03
1.611263598111127918e-02
1.087442100687648593e-02
-1.597698153826815001e-02
-3.645656917943933262e-02
1.329079462203165349e-02
-1.608996603985729393e-03
4.189405931086609934e-03
1.355780082793090445e-02
-2.409621098011818785e-02
1.394535039897997798e-03
-3.102956553694083408e-02
-2.947012840234294190e-03
7.359541324670931025e-04
-1.201053124988684696e-02
4.853359130710197672e-04
-4.812534629034326619e-03
5.987517742999086227e-03
6.024824205529074467e-03
6.750513910252582597e-04
-6.887504244858980336e-03
3.136102633163648928e-02
1.045922853909714333e-03
-5.162113745942190253e-03
-2.216782226060650535e-02
-2.252676448346432186e-02
2.054218684346176965e-03
-7.761644395285889576e-04
-3.082593269953071407e-03
-1.047804618336326508e-02
-1.558181668533489481e-02
-1.803555070858576690e-03
9.269500899592499413e-03
-1.603894586513760628e-02
7.921087290531255137e-04
-7.034907373600732781e-03
2.141475220560502823e-02
-3.982232334832874580e-03
1.105054138691365963e-03
-3.662628550686107196e-03
1.726750588239940251e-02
-2.535858936620543486e-02
1.447304047556861005e-02
2.640463541563446877e-03
3.038222659828227964e-02
1.467925752530192460e-02
5.208813172934078153e-03
-4.216849709939092701e-03
-9.734203433028570766e-04
1.840311433652692605e-02
-5.746534889558057614e-03
-3.207577951341800820e-02
-1.455188472754914177e-02
8.947141280399490554e-03
-5.652406045381024036e-03
-7.173458155815231989e-03
8.138977237403366427e-03
2.490091148681118031e-03
6.299226523332397167e-03
1.498522353243130975e-02
-4.814180591004444537e-03
2.838518051420345356e-02
3.928475820355411055e-03
-2.312148489678070989e-02
1.996955853029494868e-02
-1.238524230809146323e-02
-2.730526111692812424e-02
2.940308580179159734e-02
-8.462774903254626641e-03
1.086753997293118511e-03
4.446913028457863057e-04
4.351180817215741757e-03
-6.889709236643458672e-04
1.867130367890400917e-03
-1.173335173613429148e-03
-1.245492701013690799e-02
9.061526369359600500e-03
1.179490899156886152e-03
1.778840756166565062e-02
-1.576886735959628916e-02
9.276417392621329888e-03
-1.621117129327696513e-02
9.141180841880003696e-03
1.567198745660731626e-02
-5.143318232409284547e-03
8.199986013665531634e-03
-1.643156640958560663e-02
2.294434904143710305e-02
-2.520751987954110429e-02
1.025282392599452877e-02
1.057456929562774865e-02
1.181139256537550725e-02
1.062732601972011560e-02
1.121227494353363267e-02
-3.630522719009732918e-02
-1.730852429293876921e-02
-8.068826535563613719e-03
1.047102565400348170e-02
5.650745098933829431e-03
-8.978770096164180635e-04
7.951113987126157828e-03
-2.238796963206081056e-02
-1.963365039259888645e-03
-9.315799849187768322e-03
-1.923994393376608466e-03
-1.804832042739552486e-02
7.640935463900060468e-03
-5.981860807136835101e-03
-1.912889451379864644e-02
-2.639078467848011977e-02
8.014644357477253983e-03
-1.122430570203487334e-02
-6.198244796150975330e-03
2.200737060800663902e-03
3.423124765577313655e-02
7.607554630268113620e-03
7.756108717501081391e-03
1.246917765302965088e-02
-6.545644972533081613e-03
8.217588417085582714e-03
3.480833643372407775e-04
1.156655260088098713e-04
6.108308287636365040e-03
-7.422551328540190601e-04
-6.235041570958699784e-03
1.118114832599780700e-02
-1.343976813699562269e-02
-5.883244498835461800e-03
-4.573333152984914406e-03
-4.242587212234840734e-03
5.514126181235778391e-03
1.950608641047300905e-03
7.488335962348791411e-03
-3.245276562483530997e-02
-5.335096731820036889e-05
-1.793414750164438673e-02
4.495177489742717240e-03
-7.803963963749532134e-03
1.475597724449810404e-02
-1.580321742865348905e-02
-3.091877737988025544e-03
-1.601906975239166669e-02
-2.150824867831751391e-02
1.184113476104269903e-02
-9.795854807709922923e-03
1.610138647675152246e-02
1.734695488654940804e-02
-1.593016315469250599e-02
-8.774161417385425640e-03
9.843153118382399688e-03
-7.500306609031373063e-03
-2.528496565699081891e-02
2.368145808445884168e-02
-9.561552359025622672e-03
3.031042810162063936e-02
1.155189942784306395e-02
8.148977343428242398e-03
-7.382636894296835083e-03
6.146272148150962351e-04
-1.144763869808316549e-02
-1.202922399455413557e-02
-1.007400090080518701e-02
1.189494627438794291e-02
-2.249826632883768218e-02
-6.527118406186654780e-03
2.511845298809968919e-03
1.881967135978650230e-03
-1.895445923132138902e-02
1.268395544102642568e-03
1.764230237683448235e-02
-5.309153745640407540e-03
-2.445161495411581412e-02
-7.337574155518273959e-03
-9.994837377054080138e-03
-1.240688943793518371e-03
8.119831143396752035e-03
1.579522010724696609e-03
1.900638401012318688e-03
-1.030888805459937579e-02
-1.925668314702548914e-02
-2.015157057818336983e-02
3.035504190325699972e-02
-3.614439757575032327e-03
1.952708040779183377e-02
-4.843740077294172389e-04
-3.843271141918453218e-03
-1.574700120151628071e-03
-1.220249980443741111e-02
3.151299539635501329e-02
6.940073094198572065e-04
-1.515512371710123901e-02
-7.152268712990125961e-03
8.923103906617534456e-03
1.215573531314693805e-02
1.242835412030493698e-02
2.938374348883942243e-03
-1.844474580852000986e-02
7.133094005986908431e-03
-8.885187457395200827e-03
-8.008595462312119656e-04
1.738588379477008436e-02
8.374633238089809403e-03
-1.003761390227774462e-02
-1.386873534332632406e-02
-2.435303482200695813e-03
1.077103546681447768e-02
-6.004753743202642484e-03
1.230980618390680424e-02
-1.553477589946899821e-02
2.333144597125605142e-03
3.057380983305875259e-03
1.426633032747332041e-03
1.701703974125061067e-02
-4.161452360073275396e-03
-2.033618394841895348e-03
-5.058875490296107537e-03
-7.173095655205341363e-03
3.942407720605532913e-03
7.329729903115604107e-03
1.285037824765157891e-02
-3.167431766846459987e-04
-7.504511446164629715e-03
-5.146244021142954914e-03
4.002825709883004596e-03
1.214774244547311479e-05
2.323457706997783881e-02
-1.935331061281496054e-02
-1.109309219158126011e-02
-5.843786873201369837e-03
2.401051566636014031e-02
-1.565872685417086380e-02
-2.522282235745734735e-02
-7.509114882417450634e-03
-1.525855777714428194e-02
-1.729892746172710313e-02
7.872324473221848848e-03
-2.882589707721126566e-03
-1.337898629841753314e-03
-2.584933753352257509e-03
1.670359840881296964e-02
-1.204877444573469042e-02
1.043778027038910587e-02
4.349407242133013739e-03
-8.434120029907300406e-03
-7.013235202015612180e-03
2.586368814536144783e-02
-1.324023031801864654e-02
1.398578478345065615e-02
2.908706844979964609e-02
-4.992823947118676421e-03
-1.211703045905557219e-02
5.245044365383652075e-03
-1.042165253590673587e-04
-6.433049354692443531e-03
-3.634846798774162436e-03
-2.050704904837947692e-02
2.373612742785586455e-02
1.287914070116060600e-02
1.356342625127025629e-02
-7.936104665934787597e-03
-1.648865639823387727e-02
-1.863752927616922975e-02
5.223788838499892825e-03
-1.440820095125639952e-02
4.585665227869923505e-03
1.445062666683450889e-02
-2.211186768579483791e-02
-7.498687596592997634e-03
-4.784051345770203370e-03
-3.136476368815332288e-02
6.235720829310141544e-03
5.675339671122238243e-03
4.475971844064128083e-03
4.182209701384426333e-03
6.730854784541558111e-03
-1.375724221384070321e-02
-7.238530308694218589e-03
-1.567823804377760713e-02
-8.114783514139420686e-03
2.556038706258735582e-02
1.512436046240522858e-02
1.711631338957321220e-04
-1.641059588453166020e-03
-2.499107185461280772e-02
9.493233204972259878e-03
-8.132750351406588946e-03
1.180692208967787198e-02
-1.339416965468288347e-02
-1.054247149399000633e-02
1.200715410416282151e-02
5.920586778856946203e-03
7.559915960195680296e-03
-2.357675510031614560e-02
7.539886251836800529e-03
1.256455263310269146e-02
-2.031637388412298184e-02
-3.448190838712816061e-03
-3.392807108983709932e-03
-8.701750700852231568e-03
-3.909691735193977606e-03
3.004481319114759609e-03
-2.643688917623706995e-03
1.725343442719304201e-03
-2.286956460010338994e-03
-2.322507669690667201e-02
3.918369005251574021e-03
-7.397972923866562300e-03
9.722314093168043722e-03
8.754632690252823687e-03
-6.865819115121828305e-03
2.667350989821775081e-03
-4.851033117552049946e-03
5.020601720809788997e-03
1.454752957493910676e-03
6.442457582633575892e-04
2.683627036235649958e-03
-3.180940582933865224e-02
6.315396029849833573e-03
2.289769342054459936e-02
2.545592039442742469e-02
1.257722218397317425e-02
-2.092047462544455172e-02
-1.999107897222586819e-02
9.890138422572240795e-03
-1.480046095405668921e-02
-1.309981989206849412e-02
1.606492800910714475e-02
1.372814294633775169e-02
5.053518471692965836e-03
-6.383152784878726692e-03
-3.666695555398985507e-02
-1.361895479714372685e-02
-3.465817622059346684e-03
-9.558210293924337270e-04
8.100914082951849240e-03
-4.178518783386393938e-03
-1.406600436507322860e-02
-1.580198806489354832e-02
7.170479495326506809e-03
-2.448176040187231839e-03
7.854088577486803557e-03
2.602228345668088430e-02
-3.048233331667459141e-03
2.308734843402045472e-03
5.509382212048679998e-03
2.932765027192098771e-04
-1.904761358223129239e-02
-3.284995348819130800e-02
9.442268549695520194e-03
9.164405689937668228e-03
2.792633620902055993e-03
-7.316135921871381835e-03
5.834969407987609588e-03
-2.445269045956412635e-03
1.687634771240169654e-02
6.640969175856890720e-03
-2.981769418134400107e-02
2.264859290099148492e-02
-2.488474750302750726e-02
-2.311728969923940516e-02
-2.839484826831960296e-02
2.171102653102075300e-02
2.445912383496134934e-02
1.107560946644682055e-02
3.325659795439979416e-03
-2.847706211665038990e-03
1.367819205319625864e-02
2.228856641762615165e-02
3.545087249539516480e-04
2.581813635230059689e-02
8.352531594814282742e-03
-7.840426142904458398e-03
-4.600313454529375047e-03
-2.801210983749631220e-02
1.291995078968531316e-02
8.886827972071931550e-03
5.318846519310687455e-04
2.326395543913774636e-02
-1.788761464997275230e-02
1.598843411858868330e-02
-1.225020836581561592e-02
3.421923791519094517e-03
-7.141698240068623110e-03
8.639343478380840866e-03
1.422920135525898751e-02
-1.437546403659161094e-02
1.179695297273121793e-02
1.730565422878137249e-02
1.388977690477251337e-03
1.966879231968740593e-02
-6.051997490813676960e-03
7.300629136436803147e-03
-1.048285553110294560e-02
-1.385154552805935649e-02
1.380435148150009443e-02
8.315625811509253992e-03
8.255236195022339421e-03
-3.909572164742239862e-03
-1.574921154185525852e-03
-1.805148478042284919e-03
1.223281336346769034e-02
8.067156626200040412e-03
2.851954043365135128e-03
-2.974117946328241197e-02
1.424762138994576516e-02
-6.365137058164729855e-03
2.750578108929660828e-02
1.492210408543610811e-02
4.324109486311983330e-03
-4.328960799325206471e-03
-1.228832598577894383e-02
4.496726313571752266e-03
6.759010340890033407e-04
-1.044587787043675144e-02
-1.569665970212821490e-02
-1.753630318039192323e-02
2.685373340365528310e-03
-8.079413112371661154e-03
1.774745472144547906e-02
8.947574513185355127e-03
8.719164349555167315e-04
-2.782431730610114909e-02
4.340538731153104654e-04
-3.150149278059625330e-03
-1.593279420361733145e-02
-3.523070565958573517e-03
-8.183655652492037580e-03
2.641747342158616606e-04
2.917088014948585398e-02
-2.149161675935384180e-03
-2.798556919520586717e-02
1.493210157219425176e-02
-2.081399153711814901e-02
3.391510253490006427e-02
-1.444231284549831601e-02
-1.129621740105262589e-02
-5.443763809729625265e-03
1.563599471104866814e-02
1.052284803892832195e-02
-7.079244473357585062e-03
2.861881188181780375e-02
-3.946472148446951260e-03
1.791176462688344245e-03
-1.590658402087263487e-02
-5.276191952658040515e-03
2.228734833182259914e-02
8.200518787707600926e-03
2.480469783479492991e-03
1.151423448729552330e-02
-1.878324815441625301e-02
1.850043372676087733e-02
4.655190050587664288e-03
1.150109363019193552e-03
-3.577841634355815280e-03
1.910746823801761501e-02
-6.663840971272951691e-03
-8.126600684759883661e-03
-6.613642747815938819e-03
-8.951675315549626876e-04
6.274587167843764801e-03
2.287325246328081893e-04
1.647978571526372352e-02
1.105773241107741437e-04
1.098238276352093978e-02
-1.079979014295167315e-02
-5.163124766833232168e-03
-7.547047952674741482e-03
-9.533185674819954700e-03
-6.535418741425010232e-03
6.450614997451716189e-03
2.013221555748302694e-02
2.783366607647832364e-02
-1.212647585563958810e-02
-8.213467086247667331e-03
4.391692450605316073e-03
4.163828045273788685e-03
-2.272053554304041129e-02
-2.391732461665335881e-03
-3.542493440079767623e-03
1.319178490997438211e-02
-9.008351485428348071e-03
-5.257170835446683434e-03
1.498558519808820821e-02
-1.976439698229785161e-03
1.525314532935313945e-02
-6.411394047820814963e-03
-1.364199317970900618e-02
2.290914229434027824e-02
2.849608055804167712e-03
1.896531844980672149e-03
7.935132887596103510e-03
-5.003516744236618900e-03
4.346481231338707651e-04
1.808334698947149793e-02
-7.379762703470103130e-03
-4.640825915827440779e-02
9.244887404834922773e-03
6.337663149715306449e-03
7.955229245645631733e-03
-3.357492952535871822e-02
-9.078186689979124424e-03
1.743865223914833765e-03
2.606320585360821437e-02
6.808562175542978365e-03
6.430055612386117135e-03
-1.422146314465785877e-02
1.560151215172747921e-02
-1.130642115361207845e-02
6.899996302512270696e-03
3.753758520913330534e-03
2.408266723369794238e-03
-1.449435234854938061e-02
1.629085056066639434e-02
1.455255852008712457e-02
-1.778989625841844238e-02
1.889411274281499117e-02
-3.412580913473961097e-03
3.905872187275946905e-05
-5.796333677174122199e-03
7.834157372190210522e-03
2.836548652263301204e-02
1.758070492428720488e-02
-2.784083357261816355e-02
6.908302487427501852e-03
-2.468353108545845009e-03
8.406770579259169318e-03
-3.427601553248994966e-03
-2.313721058969005380e-03
1.962635062668412027e-03
9.677310700526282547e-03
1.000457462447754999e-02
1.152281035766050156e-02
-2.287275217057757951e-02
1.144575831312836210e-02
-2.538109784918627689e-03
-5.549184786554162488e-03
4.578227471127625445e-03
1.889482020714660163e-02
5.579715151620510266e-03
-2.726129732363980537e-03
2.740855391531298729e-02
1.335796320659944983e-02
2.133807939561452663e-02
-3.608847714647157173e-02
-2.811116001165344953e-03
-2.979681731659908697e-02
1.260395339149268309e-02
1.273347569294665423e-03
-2.561485053916501622e-02
-1.028985716613025139e-02
-4.747895388541948855e-03
1.764633152353962660e-04
-1.088280558950979532e-03
4.069504742463037061e-03
-6.203194236369977826e-03
-2.506165370294097944e-02
1.351769982002755041e-02
1.370961445251798853e-02
-2.175423468891424586e-02
1.618378464356730675e-02
1.264584731702118620e-03
3.966523824212690036e-02
1.086280934621387806e-02
3.192900837191979622e-03
-1.440031319633108819e-02
-1.317070805148930386e-02
-1.813196083426356006e-02
2.482106718241741325e-02
-1.218771111277490785e-02
1.285556757671380175e-02
-1.342582143066651124e-03
-1.152438420069190443e-02
7.269605693652452915e-04
-2.457401550835753082e-02
-4.503266413968068718e-03
1.401514058174558024e-03
-2.349332475935728137e-02
-1.654484978578216192e-03
6.330176200355572269e-03
-6.708667530303399906e-03
7.617824009726274943e-03
4.435492057123981841e-03
2.550921098883356629e-03
2.366825317071263694e-03
-4.040764504602986640e-03
1.655318644758510885e-02
-1.069110876244560096e-02
2.123232968207031113e-03
2.825257536464333315e-03
-1.058308803291750470e-02
-2.724780207738110999e-02
1.326840613193874981e-02
-1.486343571762033938e-02
-2.021797368935342870e-02
-3.437478565413813747e-02
-2.117176726745596815e-02
3.976180096695289094e-03
-1.234706879212122722e-02
-1.764920353077837137e-02
1.700109853692238077e-02
2.033487710918832972e-03
2.578447053309540493e-02
-2.693152499714431339e-02
-2.374664921539091159e-02
3.035926569540029602e-04
-1.356064598215362196e-02
2.179601230993229513e-02
-8.434199172307477177e-03
-3.057887759949549054e-03
-5.726990709756469254e-03
-1.631405824691578100e-03
1.301902220717908454e-02
-1.052483033461569517e-02
-1.925019549609807701e-02
-1.253107826160859521e-02
-1.444884621677720339e-02
3.064034378797675026e-02
1.900640136615077205e-02
-1.387482130605330322e-02
-2.129740998187748882e-02
1.739848046980831467e-02
8.687848310627467943e-03
-2.450617991905753267e-03
3.240532322324096715e-02
3.379532080039181641e-03
7.563436932215323802e-03
9.142150409653193241e-03
-1.314033562448191535e-02
1.008431755229180363e-03
1.358183303936294321e-02
6.005538020069486373e-03
-1.263403660004195793e-03
4.821058508086289648e-03
1.617901521283957034e-02
2.820981769579871366e-03
1.646317206654232188e-02
8.199245613433173152e-03
-3.446813069974100259e-03
-1.459129935196260171e-02
1.439907390617749250e-02
-2.491034888455772971e-03
1.246303951021716060e-02
2.234112185397840213e-03
-2.476417845576989532e-02
-2.511598690873070167e-02
1.402132625943106970e-03
3.118274100517774358e-02
-3.526997336223185609e-03
2.535186551478212438e-02
-1.143477544332845153e-02
-1.350797143020708406e-02
-9.509914534794173743e-03
7.997086216324280142e-03
7.887489748885216992e-03
3.450476328238721423e-03
8.910933120238937952e-03
-1.189067901386936174e-02
2.232427659495214364e-02
-3.575476431721232723e-02
1.947972971443676093e-02
3.766859883457349817e-03
-2.579319165238533199e-04
1.653496653846389663e-02
2.771132234595773298e-03
2.777423472729990614e-02
3.993261725433389260e-03
-1.083500118413249953e-03
3.766283340274136082e-02
6.989489846247410459e-03
2.217966669927560076e-03
-1.179676543079808196e-02
1.011487091983851241e-02
2.754902230671623167e-02
-1.346016701817140393e-02
-4.045722378748102185e-03
1.615563793500345360e-02
-1.235442141127931614e-03
-2.506417443056547373e-02
-1.076659868337194632e-02
-5.466917724997780517e-03
2.493128361633431891e-02
6.253574629923199998e-03
2.017562803528763840e-02
1.001614505330798363e-02
-1.427740945454885994e-02
-7.057879629153477989e-03
-6.080931152867177607e-03
8.607737059311388553e-04
1.451653865716477816e-02
-1.179343031870176001e-02
6.629449532411419571e-03
1.312018179011755110e-02
-8.379787287495293283e-04
9.458965678265252724e-03
-2.208248304101741513e-02
-1.875391951908936955e-02
2.633443855793464808e-03
2.912884993284519438e-03
1.677030125514159323e-02
-8.621877426426565946e-03
5.418106294103539056e-03
4.648805115057180574e-03
-1.600549109271273002e-02
1.998460183231573484e-02
-1.248823680138310376e-02
5.535537791784955405e-03
1.053503428325506044e-02
-3.449265943464130141e-03
-7.796848916312022239e-03
1.028891520099137896e-02
-2.629726802335085722e-03
-2.531475418395604231e-03
2.197671880840110486e-03
-1.783714731707285173e-02
1.343765593912989772e-03
4.308621550390019476e-03
2.149528761410571254e-02
8.723988224675703618e-03
-5.527187644366260248e-03
1.772125660341880571e-02
1.707251555120034266e-03
1.654472823158230799e-04
-1.241511377087353533e-02
-1.517911850111221088e-02
-1.491886966272311377e-02
1.802938685790543213e-02
8.663788937753085645e-03
-1.187058108095725463e-02
9.534457458144501157e-03
-2.580010281172533809e-02
6.634428879720956178e-03
-1.642009276300334438e-03
9.428363187542736917e-03
-2.104609430117687901e-03
7.558344529473180404e-04
1.123155591623987461e-02
-1.456611080937109679e-03
-1.955343184902227222e-02
-3.017452645944476014e-02
-3.070046485098094219e-02
1.360527190448874643e-02
-1.234423136647646614e-02
1.751302120832140237e-03
7.333218187418838983e-03
2.098896684277373054e-02
7.967365673738253246e-03
1.012793460232547932e-02
1.393941440397565091e-03
1.970613666997778762e-02
-2.174619272173925616e-02
-1.371809591846913368e-02
-9.715205596485240735e-03
3.938834536529582653e-02
-4.272595499334504165e-02
-6.350739062681445314e-03
1.918062928166033507e-02
6.854230924529081115e-03
-1.355012739681367602e-02
1.243802184553832388e-02
1.831581465639615935e-02
-3.111507757320002617e-03
4.437983821476455815e-03
3.773194177929497638e-03
6.019949118473219432e-05
1.050599514002587692e-02
-1.236730547131715475e-05
-5.710248764336584709e-03
-5.793659999094007661e-03
-1.197553918390931171e-02
1.176074464083942672e-02
1.755831114669345648e-03
1.032085887902291048e-02
6.879137284810794319e-03
2.629691611498167006e-02
8.398751173757325675e-03
-1.189003129982670395e-02
-6.365769965158597429e-03
5.242293910759930446e-03
-9.446914456525289843e-04
-1.419902428964241875e-02
1.290887578437276834e-02
3.327788070769798802e-03
-1.291965580771409737e-02
-2.455988302684164806e-02
6.460164777460724282e-03
-1.713758842975326600e-03
1.582587843463162044e-03
-1.146646381263904772e-02
2.124941198627858935e-03
-3.879987311524694168e-03
-4.462712724933623303e-04
8.014567004068466269e-03
-1.144436995219171027e-02
2.529740102367231819e-02
-3.397602093992617076e-03
2.084969319903114821e-02
2.326606031534227820e-02
-2.328395578552722254e-03
-1.141425175963767767e-02
1.190340965065582284e-02
-5.684408509303788548e-03
7.010845683335784582e-03
-4.366466044842833710e-03
5.364890963486822206e-03
-1.118275893375366391e-02
1.885871496224165826e-03
5.969212734780640194e-04
7.303911457177789286e-03
-1.245304723593217274e-03
1.112321865555280197e-02
1.579563882068691499e-02
1.148973479139945436e-02
9.285081727393567838e-03
-4.152455893317072433e-03
8.458961072432932132e-03
-9.003259276790029700e-03
2.385869960404648008e-02
1.456928877164621883e-03
2.421157641804886317e-03
1.347853964568586013e-03
-8.784614255148268450e-03
-2.170349383944264812e-02
6.550781237092535153e-03
-1.639548830584469305e-02
3.700744551866390428e-03
4.128040402339732198e-03
2.432738478182131306e-02
-9.646943986493053749e-03
1.456397575207646865e-02
-1.497312751092024982e-02
-1.686590236169602242e-02
3.857213890208387175e-02
-5.811051701380009647e-04
-1.593930470681305736e-02
-1.487054790193015807e-04
2.483234853833471336e-03
2.128637821960743456e-02
1.269996933947811898e-03
1.027913877132824449e-02
3.445729504211164813e-03
1.883530120228136748e-02
-1.270144706139775086e-03
6.860816010642335587e-03
1.039159218202657248e-02
-2.040282900166031158e-02
2.624369468166870816e-03
-2.510304822314811043e-02
-1.213269405241529549e-02
6.929186392328468697e-03
-1.082543654412148297e-04
1.042692002238257420e-02
-6.488604325081106378e-03
-2.264325212711133101e-02
-2.248084315272120062e-02
-3.183734118507736133e-02
5.014278762475012433e-03
-7.776870124333802765e-03
1.246883395073931748e-03
-1.158460371708500136e-02
1.641714194321698336e-02
1.326315981625820345e-02
-1.981917846556015619e-02
5.485310769494667824e-03
9.241853890538041219e-05
3.264361022820992664e-02
-2.386016337832563838e-02
3.115229066393447252e-02
4.763533873552082583e-03
-4.032732352662379144e-03
9.938272039518341455e-03
5.239916896458835828e-03
-1.974762163768393683e-02
-1.312522167430317174e-02
1.448557756653424955e-02
2.566490625861754526e-02
5.594919806647098790e-04
1.005671971164450590e-02
-4.267989742411845352e-03
-3.010434390710282210e-02
2.488237586452550498e-03
-5.326166985321991766e-03
-2.530422758678062809e-04
8.751791842189212550e-03
-3.472617526256828371e-03
7.332652405181863155e-03
6.791300693494476369e-03
1.159044031125554958e-02
5.425951414518131663e-03
8.149130584055138543e-03
-9.609701155436699976e-03
-1.854643901770505656e-04
1.798570285427993510e-03
-2.030641490523682827e-02
5.370529476171437104e-03
-3.893912063695070726e-03
-1.207095737383641863e-02
-2.014835953159504860e-03
-5.999848035064101262e-03
-3.320355816329580417e-03
-1.504822658555414819e-02
-1.591266718971331984e-02
1.455608964271163513e-02
-9.885877128634386075e-04
-9.221817041932114239e-03
2.854043104709117276e-02
-2.143278874270882275e-02
-7.190540301924125931e-03
1.491859742939632451e-02
-6.981310225533813967e-03
4.509495978406622731e-03
1.004468325203006392e-02
-2.406895427398357892e-02
3.982578408101947708e-03
8.763823876165290289e-04
8.041142028926528962e-03
8.000115630718881987e-03
1.261900805950368076e-02
3.904289728951005484e-02
1.310006667079701434e-03
4.571859156952483294e-03
-4.082441001538954228e-02
-6.962667392384400654e-03
-3.162596130023931883e-03
-9.604261562911127655e-04
-1.419875367828572418e-02
1.768242344079624939e-02
4.639147774393745025e-03
6.467207980442034841e-03
-3.625373790073291823e-03
1.425058893809531303e-02
8.225546221869679125e-03
5.038525126116424890e-03
2.405743687091657645e-02
-7.470700477583320804e-04
2.823250146725692165e-03
-1.171001270446129323e-03
9.335734667107829093e-03
-4.188393363160461229e-03
5.954989298948402433e-04
3.585488335824870906e-03
2.037922553717299440e-02
-7.884652456045851063e-03
2.736569448502880128e-02
-1.381826342764971328e-02
-2.525782916338852394e-02
4.561552789886606503e-04
1.209128415307263692e-03
9.418972689323459272e-04
5.566034388528371020e-03
1.826117652287101781e-02
-3.874217296408328983e-03
9.460587115361308516e-03
8.066923975961431612e-03
-1.643425526381083607e-02
-2.168960202575668204e-03
8.318463701792714769e-04
-1.969783536934214402e-02
6.340656565508881980e-03
3.281133902909273269e-03
-1.068730726438017233e-02
1.200962741631849198e-02
-1.486285262018410130e-02
1.122525328183143940e-02
6.950061544784635371e-03
1.588243107602085912e-03
1.050747694463135228e-02
4.228865544067285202e-03
1.423361016559600983e-02
-1.509131417858959254e-02
-2.711245091925551520e-02
2.208283589580653863e-02
2.908205851426861124e-02
-3.980940088605449019e-03
-1.543972069058558230e-02
1.185255297227078182e-02
6.089400701402777893e-03
-1.858169973351544990e-02
-2.040794693663373904e-02
-1.310301746738883012e-03
1.195730562983315926e-02
-1.376968244414318587e-02
-8.169698379508212593e-03
-1.395035100166428649e-02
-8.050896615931875042e-03
-1.758548483202768131e-03
-1.405820584783067616e-02
2.337377189224265021e-03
2.224828488746630542e-02
-1.375546626977633587e-02
5.384932482461412227e-03
1.871994534574462216e-02
2.173543480077046869e-02
-1.211432050092982673e-02
-8.524441140512219704e-04
-3.308699452173186756e-02
1.846978060875469757e-02
6.316981767382476298e-03
3.799251581611248763e-03
9.888054101548259672e-03
1.165391289968454452e-02
1.926336527558837261e-02
7.487577313721676710e-03
-3.826336422714108135e-03
1.329074236836977514e-02
-1.932704708942989055e-02
7.103591512494725072e-04
-2.231228429753544414e-03
-8.374742057755284186e-03
-9.306989649432502454e-03
-2.403620161901050267e-02
-1.467098390153854549e-02
-4.391803830745666382e-03
1.351213822738625905e-03
-4.391076035719394290e-03
-1.046507538871288383e-02
-1.731883293122970721e-02
2.137918962814602461e-02
1.196811506968988373e-02
7.369292232111353952e-03
9.183443365189667904e-03
1.087216299934896414e-02
5.372373522808267764e-03
7.925443074744565469e-04
-1.291449546988227004e-02
1.747338359230105748e-02
-3.241513347356655170e-04
2.073689702470205357e-02
-3.450728060890220078e-03
9.401240534062146881e-03
-7.200486950667080079e-04
7.604500108641323516e-03
-4.756506354738108434e-03
-6.621912444867404397e-04
-1.085929665963199578e-02
-1.262146124442059363e-02
1.129742325713794897e-02
-9.170598082441460200e-03
-2.321987616370888713e-02
-9.634247977014443604e-03
4.110681243438105321e-03
3.991085494442733056e-02
3.285747386086395163e-04
-7.596965081690693934e-03
1.851604590783967070e-03
-1.572065599517412024e-02
-3.138545517579629292e-03
7.627820821824236701e-03
1.814278273865034931e-03
9.331187836234249716e-03
9.828436117009221179e-03
1.560585591072451150e-03
-1.358224181631694810e-05
-1.426866436377631454e-03
-8.382605901957930223e-04
-1.483714120507331931e-02
-4.858229722476722912e-03
-1.398404436939471550e-02
-1.811110074057819402e-02
2.241490065084051492e-03
-8.567174332446665999e-03
-1.289039082475664129e-02
1.795221621536365747e-02
-2.529611235288396591e-03
-1.434911488470536588e-02
5.891900488111184546e-03
1.643823327489195296e-02
-1.149000046788369554e-02
1.380695956142685178e-02
-1.107621107864031115e-03
1.334439996383490236e-02
-1.374480306243095742e-03
1.566866930410133057e-02
-1.096283536519571285e-02
-2.499631376311961181e-03
1.701249692914405531e-02
1.157537801833235185e-04
-1.092785016958738170e-02
-1.817270820894129058e-02
-1.679446865751032039e-02
7.368809929994901871e-03
1.079274341562282136e-02
-4.853054103944078046e-03
-6.537048897423843735e-03
2.807979157872770096e-02
-5.769185603874641723e-03
-1.500540050096402407e-02
-1.796524360432212586e-02
-8.034692077179727415e-03
-7.522497718809695311e-03
-2.944545344907316051e-02
3.873622904524574341e-03
1.204351123399564037e-02
-2.106645642027324405e-02
1.713314093034347743e-02
-4.592046261142450347e-03
-2.418512875346979021e-02
-1.780804062166962964e-02
-2.657684609075978976e-02
-8.805260849317909921e-03
7.869891054866516231e-03
8.667909264451085713e-03
1.754832751173002539e-02
-2.048059781236917509e-02
1.427138021404950399e-02
-1.415058982995861213e-02
-9.614055891338829825e-04
9.102406570329121122e-03
3.012759498114937155e-03
2.474989199447356989e-03
-1.655074627150500063e-02
-7.462605095960105073e-03
2.295036104699451490e-02
-1.984313375583305131e-02
-6.337509980485798305e-03
-1.744677824014412510e-03
-1.708362267769172448e-03
-5.471358152982796520e-03
8.447511656418608267e-03
1.983070819049162145e-02
-4.372527521505003428e-03
1.274721373340879232e-02
-1.825619509682182076e-02
2.943076259273366430e-03
5.887186772215912724e-03
-2.250317340194389268e-02
8.166073108978389936e-03
5.959748477601758444e-03
2.318513635279411539e-02
6.231428799112296961e-03
-2.631162828701724687e-02
1.736938950210287907e-02
8.435493771280295344e-03
-4.854934548747249883e-03
-2.844198988714206899e-02
-2.208202197439947806e-02
-1.093842518375795492e-02
8.691120449548823609e-03
6.389914094974385571e-04
-1.223192986199461534e-02
6.300814481242605729e-03
1.857320581876662283e-02
-2.037236697875621002e-03
7.365880726891114137e-03
-1.421746847025028362e-02
-2.597123127961147981e-03
-6.235886233544331823e-03
6.528777685058351991e-04
-8.573722191280306465e-03
1.105901443047461628e-03
5.731179444459947453e-03
4.154485953746614099e-03
-2.399001829210935591e-02
7.608099354793785608e-03
-2.079714773400293329e-02
-1.117369911092625304e-02
1.649366556951541163e-02
-2.774712998748043655e-02
2.492403181527988454e-02
-2.078606109987960263e-02
-1.315514329677185774e-03
9.549436561500968673e-03
7.546134380807383371e-03
-6.985931879082429158e-03
3.773166407793288827e-03
-9.920668394527142400e-03
1.287388351288379189e-02
-1.349267056766747901e-02
-2.142932932539374016e-02
-1.507089526238014968e-02
-7.993667803363033522e-03
2.901578958211930952e-03
1.086401554383240736e-02
-3.358395132298749777e-03
-1.897682941077095953e-03
1.362817461500567297e-02
-1.258852341185212262e-02
8.005956584647090993e-03
-9.967547604359758631e-03
-8.409933261244036465e-03
1.851905433747409041e-02
5.846351851351181891e-03
4.001039113216287545e-03
-1.633982680713551468e-03
-1.389029769118017323e-02
-1.472096062378075616e-02
-1.503620118467678679e-02
-3.523290155037115193e-03
-4.237332479791873670e-03
-5.540737486953051238e-03
-1.696116890413406839e-02
-1.143772349770593409e-02
-1.893535633132792037e-02
-1.323659582141382615e-02
7.893632795008423061e-03
-1.280856864988500236e-03
-1.259739814650992148e-02
-5.282837345062086840e-03
-6.220416520645899970e-03
4.129808800679139746e-03
-5.002478348235464209e-03
-1.587769883018716813e-02
7.043406388492103390e-03
-1.071373011049055364e-02
-9.108884930959642093e-03
-2.327310096692288000e-02
-3.550400643021883133e-03
-1.647332072225313193e-02
5.042010283729532472e-03
-7.579269527385342452e-03
1.823243130760479613e-02
-1.151718953383414415e-02
-1.461195060979439408e-02
-4.053771964686566157e-03
-1.174867813500865728e-02
1.764345961990977998e-02
-2.951532500578041458e-03
5.706857574577331102e-03
2.338413089916812487e-02
-1.801955719836515965e-02
-8.146028715798859024e-03
3.098680027601517784e-02
2.668609300492428421e-02
-1.037523741530182141e-02
-1.314353397148403622e-02
-1.162587094035209649e-02
1.942069333285204036e-02
-1.936679388117186788e-03
-5.226964984648329454e-02
-2.421770684204530878e-03
-1.134223581271811589e-02
2.484003157655092012e-02
4.121940276778889023e-03
4.041266060195709375e-05
5.039257062552518832e-03
1.696117870076608788e-02
2.865292287069463005e-03
-1.493118256521024784e-02
4.805073060897636743e-03
3.860913269958667939e-03
1.406764066639953903e-02
1.280881225139985854e-02
-1.107846316879362511e-02
-2.065436559001954109e-02
-7.027802046305512036e-03
1.332733410893489900e-02
-1.759159941567772084e-02
-3.136517224759739764e-02
7.420314004796380210e-03
2.045148736652774475e-03
-8.627168372153017767e-03
-2.745456310842476003e-02
-4.886115868583220875e-03
3.227785468736621508e-03
2.518808350099608143e-02
-8.140811143134465619e-03
-9.848250305783172454e-03
6.330244265262333428e-03
-2.382559879531379390e-02
1.363434607533943466e-02
4.242049663295654853e-04
-2.864801151289392278e-02
-1.686962091096573524e-02
8.695701195753862897e-03
1.938991493178786676e-02
-1.264598515411904586e-02
-2.459509137743843415e-02
-2.479580640423263704e-02
-2.051155696930712438e-02
1.288182543540544386e-02
-3.301390042668994607e-02
2.321579903793398025e-03
-2.228074673555242163e-02
3.188477231163289877e-02
1.890002900672851233e-02
-1.268948772516850614e-02
9.159864621121064504e-03
-1.042536700016694767e-02
1.601810286150197674e-03
-3.744396325623424587e-03
9.626794197157971522e-03
-8.473914308822581148e-03
-4.256165274085639723e-03
4.538558010205764014e-03
-2.898491237387967878e-02
5.190922576776787513e-03
-2.579055212776003997e-02
-8.727994871751033543e-03
1.136519099443839172e-02
9.061953165595154971e-03
-1.034730559319563779e-02
-1.597855490028664976e-02
-1.091029915715027547e-03
9.107761140586952478e-03
2.574249002122956653e-02
-6.135051803201761918e-03
1.367027427612089487e-02
-1.474543107117415319e-02
-5.374368972888062673e-03
-1.809498670973968756e-02
1.034948474429888896e-02
-3.387100894269638902e-03
1.153345589185114303e-02
-2.779518892814274514e-02
-1.287164169314404874e-03
-2.312487614032083041e-02
-3.036847976011770173e-03
-7.432309160259771823e-04
9.182728404393955199e-03
2.888565823582620561e-03
-9.568602111176721312e-03
-1.810101670280635580e-02
1.970146393312321997e-02
-1.529779606582419051e-02
-8.091116170941669433e-03
8.353098041496913317e-03
5.776884789033219329e-03
1.921511444653516490e-02
2.078115940746600582e-02
-4.918089459442183571e-03
-9.236049595756081268e-03
-2.921113433514657253e-03
2.460479258810777115e-02
-1.728879591971476185e-02
1.362150281363087162e-02
2.432735073904080877e-02
1.974437251854220185e-02
-4.034878378692193478e-03
4.016891035677522433e-03
-7.104109068466802485e-03
1.096440428479731298e-02
-2.711648521258507808e-03
4.469296642515765625e-03
2.635313221953186104e-03
-6.433787826128253319e-03
2.316608012305586967e-02
-3.886787735912886781e-04
-2.496476833522464668e-03
-1.287966301217028080e-03
-1.379732715046985865e-02
1.215523136695842790e-02
-2.438064787853306669e-03
1.709752639048857728e-02
3.945752005576473598e-03
5.623050697488364905e-03
-1.145953126737876416e-04
-9.148533292342967901e-03
-7.080259376743173322e-03
-1.685916700549712835e-02
6.659538236164743580e-03
1.556388401487856718e-02
1.722403699871631264e-02
1.670715767104584068e-02
-9.982999807898218156e-03
1.454038583148466093e-03
5.690918793293606691e-03
9.010843776334712812e-03
1.448525652903299640e-02
-2.837251074539704973e-03
-9.284721666101211635e-03
-1.239778874618299373e-02
1.918370054035306929e-02
9.014882741708515890e-03
5.490552470859900655e-03
-1.042264532496914829e-03
-1.319581850308143740e-02
1.637365771377638848e-02
6.667630716915414965e-03
2.672793063295518263e-03
1.146772243065547620e-02
2.028944113697554112e-04
2.003169701457154644e-02
-9.774533402601389472e-04
-8.954683948255265716e-03
1.430911358028595128e-02
1.621271906598813206e-02
-5.771527179279102235e-03
4.936680237941733738e-03
-1.227748617627019972e-04
1.632961986467321505e-02
2.049530024824534891e-02
8.386515392426760127e-03
-7.098785073343132600e-03
1.503303689555185625e-02
-1.294355011826405465e-02
2.108161806014685266e-02
-1.799642161068249271e-02
-2.062807996582663450e-03
-6.123490089677417932e-03
8.599343396452439198e-03
1.974042845219018544e-02
9.958679371803322300e-03
2.031084457222123371e-02
-9.966024098492438574e-03
7.824974037256312784e-03
1.997938783892400907e-04
1.629148298137705203e-02
-7.056400243556513498e-03
3.070928473367871923e-03
-3.773675314552079468e-03
1.016378859244477237e-04
-2.858307066991505260e-02
8.329468153146384057e-03
-7.576154974172911484e-03
1.662843809244425597e-02
1.831882463823779686e-02
5.635651139954672185e-03
-9.904346145032980053e-03
-5.947104275917812835e-03
8.262915536484118431e-03
3.353297272301990727e-03
-2.076341902238122098e-03
-6.522318224115737292e-03
8.697968001202061386e-03
8.341442663973942578e-04
-1.516938229652422046e-02
7.097208067015498001e-03
-4.407888080386167771e-03
-4.112711516728451491e-03
1.413170965315317315e-02
-1.551897362638758951e-02
2.258447932134925729e-02
1.165808065498348707e-02
-3.503076840120397661e-03
-1.074614251348528357e-03
-7.556400394274296814e-03
1.190129151469602325e-02
2.847380287160260898e-02
-2.894003709974132463e-03
-5.559746100295552204e-03
1.367148773316293961e-02
-1.852806699207601437e-02
-4.473319867778562456e-03
-1.499760237682649239e-02
-1.228494771033138144e-02
2.407031934826390704e-02
-1.131860262734812883e-02
-3.177336664218105566e-02
-7.381645937081803693e-03
-1.770531956883454952e-02
1.410502150324736623e-02
9.139947525656565847e-03
8.162883572088235409e-03
-1.255434655176294184e-02
-1.903329679330451312e-03
-1.660696850547536615e-02
7.326511087193698403e-03
-4.173488322394366783e-03
2.826529002186097591e-03
-1.427335042828961099e-02
2.889251082050862431e-03
1.121849893096418978e-02
-1.872478815105537917e-02
-8.752929490039838140e-03
-1.228577280867694174e-02
-2.661222196962641489e-03
-4.979549513980251370e-03
-1.932277523029926614e-02
3.663056043213867418e-03
7.915382315532437521e-04
2.936463857753068146e-02
-1.563491434915219649e-02
3.054036987284721588e-02
1.389555575315838676e-02
-2.616679692724238875e-03
-6.533502572893927669e-03
8.740002656259973635e-03
5.323115063551716632e-03
1.808843626036467020e-02
1.176385215346529428e-02
-2.589539296115182690e-04
-2.806519446013687816e-02
-2.128144012783834624e-02
7.033467381659609143e-03
-6.383733112942924486e-04
3.220791517247391378e-02
-8.745666804269908515e-03
2.015614324638412974e-02
2.201598821903692424e-02
4.835072608157013618e-03
1.738597903501822722e-02
1.275626961614289429e-02
-1.047054910450385609e-02
-3.079691620961676028e-03
4.474599481786981081e-03
3.339316634590042132e-03
-6.851579549731499907e-03
-8.060053448871829646e-03
-4.479983914660643331e-04
-8.924449338843206195e-03
-1.459534484549806360e-02
1.512463027374366144e-02
-1.645185776662821259e-02
8.705150911886720688e-03
-3.513612748738399738e-02
6.082901184080420111e-03
2.631858563831781118e-03
-2.960885611794767183e-02
-1.042603969878609475e-02
-1.062160765212969305e-03
-7.952055773751135620e-03
-5.070223708231590565e-04
-1.162098561718762253e-02
5.409495650235631239e-03
-2.172345449130498943e-02
2.754332312302733635e-02
3.954019586053791890e-03
6.753032661220507993e-03
-1.519435252861963889e-02
2.076468649457044111e-02
7.746035433588063963e-03
5.943971874930796366e-03
-6.325457366364583243e-03
7.398484220814206640e-03
-1.784276379735981466e-02
-2.238113414932983280e-03
-5.502043175568785069e-03
-1.140303091918441238e-02
1.044130284843442120e-02
-1.708770998938392155e-02
1.082308771474500483e-02
1.879061791553547633e-02
2.177308935763301243e-02
-1.961095196557497561e-02
2.484455880903435609e-02
2.625269627197102801e-03
-9.025136349384043841e-03
-1.024701513621792230e-02
1.624880245548707483e-02
-1.260073613383533124e-02
1.351778891436261490e-03
-1.028578077081190693e-02
-2.914774429503593899e-03
-1.976842756359497785e-02
-3.236197056807971206e-03
1.179264709406312346e-02
3.034036047506187724e-03
-1.516433747226147684e-03
-9.513757430472370713e-03
-1.506836480773681049e-02
1.884814879590481981e-02
-7.785442658164812638e-03
-4.633272806490079491e-03
-8.031021885842062197e-03
1.091149768043800025e-02
-1.602940573237024002e-03
-4.555629055497459334e-02
-4.503012567954623249e-03
-2.022082549830773318e-02
1.948205226435001120e-03
8.394722687673083703e-03
-3.702938983444660145e-03
1.480255110460479070e-02
-4.719279244782154450e-03
-1.235293536430823354e-02
-8.554327188607185883e-03
1.965216441746072198e-02
-3.219050366337043029e-02
-1.322910954157403667e-02
4.409480034537518155e-03
9.509183936026129047e-03
-2.186879200326172223e-02
1.420963957256162619e-02
-8.232793071880954716e-03
-1.122932653913285075e-02
-2.677144842704259550e-02
-2.242764584841940717e-02
-1.280991419317540096e-03
5.111377713423531470e-03
-1.193661400199732756e-02
2.567683321906360366e-02
2.280618844004697176e-03
-1.390163076144888300e-02
3.519360728616433270e-03
3.367455315116296005e-03
3.849366222578799908e-05
9.728606057179182932e-04
-1.684316223954213793e-02
-3.192608278519769305e-02
-8.790737625739294560e-06
8.617214103991239441e-04
-7.882522812872530885e-03
-2.385543627910307034e-03
1.925061954264926933e-02
-2.572301644282615901e-04
1.072401804835783259e-03
2.715456792915846990e-02
-1.146751606556588483e-02
-7.857563005767906686e-03
3.135383092426773533e-03
4.720446307813138363e-03
-7.548687104957662458e-03
1.032909518429833348e-02
-3.702558241009316128e-03
-2.527554098843023955e-02
-1.147436411590646924e-02
-1.648971177923954159e-02
2.386421108594149413e-03
2.796580400391146352e-03
-1.019370879407177286e-02
-1.579062633158996587e-02
-1.316543228926160200e-02
-1.327256989832655346e-02
-1.782786775056250869e-02
-4.789463770417384933e-04
-1.219557853379299103e-02
-3.166278690873144258e-02
2.382871538842023032e-02
-2.755351039696706320e-02
6.515765064030198429e-03
-1.023712024919543051e-02
-4.011680042876171470e-03
1.046359513207998325e-02
-7.260155613957303307e-03
-8.088917129432535158e-03
-1.708288372784848991e-02
4.178545405656637277e-03
-1.172689969899198825e-02
4.149379971569272865e-03
-1.413813850588485459e-02
2.950788449733062618e-03
-3.420970096560793389e-03
1.594976805466418943e-02
3.733551671674303733e-03
-2.463902242725691041e-02
-3.065246901896834762e-03
6.745168599664231636e-04
2.894888424959332282e-02
-3.804371053491228884e-04
1.678145197063492938e-03
-9.104531140591331020e-03
2.118857222169634805e-02
7.034925005374028512e-03
4.300873378511704814e-03
2.169132856905876469e-02
1.419673235957188799e-02
5.202533942516168915e-03
1.030987148205311961e-02
1.746423853614773383e-02
2.284734230983926067e-03
3.690075974732187885e-03
-3.180382411698317625e-03
-5.624272939969317264e-03
-2.383773146751896280e-03
1.746199374709434329e-02
-5.774540529416992765e-03
-3.284379170103077922e-02
-4.324622051135892584e-03
1.599874940505398302e-02
7.347077843001741798e-03
1.533822556388055557e-02
2.147323207757527788e-03
8.011444666503811504e-04
-1.634895961289233382e-02
9.397530931994392545e-03
-4.235992577055678471e-03
-3.120635345926075620e-03
-1.060795504457017792e-02
-2.450663185999030040e-03
-1.712557594490697610e-02
1.288836035823037914e-02
-6.789255067459518990e-03
1.404975601101507779e-02
-3.551955629350320859e-03
2.687999058605051311e-03
-3.368738115312547993e-02
-7.485719524454806026e-03
1.314340539795591858e-02
4.459254157649123959e-03
9.682284747618104454e-05
2.062744615069887072e-02
4.177798972608267464e-02
-1.325964497079761516e-02
2.202900211443465164e-02
-2.018878403968141569e-02
-4.741882731929443484e-03
-8.800897906938514106e-03
5.546863747066534470e-03
2.495095035779156326e-02
-1.726108526124209980e-02
-1.538025372910832578e-03
5.626005696619018658e-04
-1.577563527643840308e-02
-1.100230412985403645e-02
5.054309653507822395e-03
-1.706727746954506825e-02
-2.972951155104228832e-02
1.097973961475150195e-02
-2.344932544738084421e-02
2.311407146262826201e-02
-2.376915969322478117e-02
1.884205213402160217e-03
1.636284618166564163e-03
-2.451718298907497361e-04
-6.676651155073831841e-03
-3.047885074113433450e-03
3.104986673494680369e-02
7.702429022051990662e-03
-1.077817141820200039e-02
-7.469663595492969689e-03
7.014747461279182382e-03
-1.203190954115024823e-02
-8.036620752251092542e-04
-8.108311495582439660e-03
9.551152727442013129e-03
2.169416012945406865e-03
-9.286847511745709161e-03
-7.137918285193899787e-03
7.560660580416284776e-03
1.297980603009634380e-02
-5.285531218790405494e-03
-1.668361364849960289e-03
-1.265657148632403153e-02
5.848060453596037661e-04
6.391750442685575559e-03
3.298116093102319846e-02
-1.243354402000784384e-02
1.717527475584068944e-02
-6.923294744013074216e-03
-4.758329595119477513e-03
4.280738187272600283e-03
1.391375096885996525e-02
-1.288568135448341046e-03
5.339866542406377162e-03
1.492131147643603953e-02
1.322008206169699752e-02
1.524551542580106049e-02
-7.219604609811972745e-03
-7.986846303033451333e-03
1.700254165772182441e-02
1.376015795577229320e-02
-5.046646158822960977e-03
1.867806459555730256e-02
-1.750330753834410460e-02
1.950775820022560003e-02
-2.323694287555106569e-02
1.509435438674322678e-02
7.400371840691680539e-03
-7.671780908007182903e-03
-2.780907465951238094e-03
3.182197701293552200e-02
6.843456033351928355e-03
-2.844029426645076214e-02
2.680334370608029523e-02
-1.909093333981575977e-02
-4.571258078687873844e-03
9.531262177753385342e-03
6.427201245568602353e-03
-1.690505788651666674e-02
1.741161104727763712e-02
-2.175878948803996755e-03
7.487577597646756337e-03
-1.051120974278786299e-02
-5.265896978479910756e-03
-5.650338816249759165e-03
9.073944350400988193e-03
-1.315227735623343032e-02
5.516789702010362409e-03
2.108348471745001562e-02
2.439181754047950457e-02
-2.389992108248328861e-02
-5.723546180186921302e-03
-1.238543016677992777e-02
-1.509673806772125586e-02
-1.281470812462638664e-02
2.375460113540412907e-02
-1.664973612604727510e-02
5.788705657275797049e-03
-5.160602653211629129e-03
2.353337895422043420e-03
-7.093961637640706919e-03
-2.043799796211917194e-02
5.105144625211550762e-03
-2.067724613619701009e-03
-1.780899404598315985e-02
1.763277487944887520e-02
-2.397957958072709228e-02
-1.497408943669505587e-03
-5.190003745693576656e-04
-1.387163935673933583e-02
3.038622333592761425e-03
4.221653534528645862e-03
1.870095502050392365e-03
1.945625410892097909e-02
3.387713104580247769e-03
3.720212254978651992e-03
2.072370528665128196e-03
-8.871762025873489166e-03
2.416946328929522186e-02
-1.480486494828544587e-02
7.238362959058172209e-03
2.191219088014154451e-03
-3.455139638599548368e-02
3.587963919011489394e-02
-7.030170606755424198e-03
-2.499072686258113889e-03
-4.531868017561900379e-03
7.970286572286694633e-05
-1.196334128384192279e-02
-1.790499385639817212e-02
-4.382018510083522840e-03
-5.900135384145373425e-03
6.638493339464771915e-03
-4.349320744457019911e-02
1.237968130983717503e-02
9.319587859874068486e-03
-5.606260100046030551e-03
7.429102308679949584e-03
-1.007752412133233223e-02
-3.550822688141733879e-02
-7.822185041988626714e-03
2.679471193449337388e-02
-2.750551830140387025e-02
-9.348854417024493255e-03
-4.866218234246330078e-03
6.274322681032693493e-03
8.362872889134922083e-04
-1.879380769155220010e-02
1.973518906578501306e-02
1.814687303424187062e-02
5.226430997289038902e-04
-3.347654120244929893e-02
1.690550647593234285e-02
-9.254200309110409113e-04
1.429138118687970846e-02
-1.464279426019461129e-02
3.668709195808460277e-02
1.462732815893195287e-02
-2.681984417174876692e-02
-5.634953720190452250e-03
3.409117868205580482e-03
-7.850871284631071034e-03
-1.605796413619350188e-02
-1.473254951038295221e-02
-1.444573894321153585e-03
1.285350667301810371e-03
-2.186183396968195691e-02
2.483148980542588223e-03
1.471052046552745463e-02
-2.554010056554818081e-02
-1.552570584586202354e-02
-3.208388241464688040e-02
1.474316429086390198e-02
1.387915036978084986e-02
-8.637324315381930684e-04
-2.367954133124847323e-03
8.101875106635259352e-03
4.007794952060930380e-03
2.516470427263263823e-02
8.915879663256484275e-03
-1.330848255857930949e-02
-8.613735455696590673e-03
-1.392843988839608492e-02
1.334591902046748831e-02
1.362988810708093759e-02
-5.998306509013205841e-03
6.361542738336787087e-03
1.096599052333789397e-02
-9.642945462917537625e-03
-9.807828125423618745e-03
-6.038512260032273711e-03
7.174933303101077749e-03
-4.598629061909967623e-04
1.408117111328927376e-02
-2.332286905058697946e-03
1.728542834699364067e-02
-1.448976008157201040e-02
2.673256926447996687e-02
-1.194636705787486923e-02
2.716969697752015175e-02
3.417413529677958400e-03
1.651592572458096195e-02
1.772588525293301506e-02
-4.586577755158717344e-03
5.526485755179792216e-03
-1.222761253102681508e-02
-1.003501650639660771e-02
3.797235042968772570e-04
-2.958567528140418693e-02
-3.493223108966273232e-03
-1.717219781605833218e-02
-2.459410065114240110e-02
1.399490483386211549e-02
8.182365611236289485e-03
-1.397748728613468737e-02
-1.936676341400154350e-02
-8.582733874077231109e-03
-3.427642353016023373e-03
-2.945594597148460531e-02
-2.634508527066805814e-02
-6.681780502468087114e-03
1.549053822234508146e-02
-1.752872329741159141e-02
-5.930307683719714638e-03
4.097644962214355181e-03
4.361941822375953182e-03
9.709703335634710429e-04
-5.323735018242576516e-04
-5.594243574637282682e-03
2.012884747958769427e-02
-3.234840363643306550e-03
-2.027473363951983604e-02
1.046363589378958986e-02
-6.144774681692209174e-03
9.502299466406505506e-04
-2.885473603708338039e-03
1.628632750312474994e-02
-2.172793841615257293e-02
1.965183203841608384e-02
1.186462909327406015e-02
-4.942344867149481118e-03
-5.633473009445044005e-02
2.545627992737361459e-03
1.514579352639866539e-02
5.753738196754629511e-03
1.952600536723438085e-02
-8.914612290999471625e-03
-4.435946836031368773e-03
-1.003655613429886746e-03
-2.378236914861469285e-03
-3.813429119215516923e-03
-7.584057471422609234e-03
-1.137809417330833822e-02
1.810210067597116043e-02
1.036525990492578181e-02
2.356301575532371295e-02
5.088676477606975113e-03
-4.582293115011495423e-03
8.684547821282568789e-03
1.392588606275311364e-02
-4.595867519803291563e-03
6.862910042846378633e-04
1.759687258531436073e-03
-1.506409454324013873e-02
1.516110078802598155e-02
-2.177435787186813437e-02
9.816239800859039716e-03
-1.002165558829554159e-02
1.028929582584918456e-02
5.574402371867832537e-03
-2.786376264985197110e-02
1.803584217626778841e-02
-1.077858725328520277e-02
1.987621572819580143e-02
3.757498387938904699e-03
-1.531036729767255465e-03
1.658326672006238964e-03
5.497101807558550744e-04
-3.920419710533049572e-03
-1.903873155734711609e-02
1.672193961349293170e-02
1.759546208132532069e-02
-2.305041126268072681e-03
-8.338191169333994748e-03
1.300226950071586970e-03
2.204722814488857974e-03
6.041818856347538902e-03
-8.391875749473155441e-03
-8.760595093106735357e-03
3.510551275386544941e-03
1.237044746357522955e-03
9.814689141597521607e-03
-1.454722393592550352e-02
-7.558015209734160282e-05
-5.832328524666538852e-03
3.461523952525685094e-02
-9.942150006158700579e-03
2.302017302415066899e-02
-1.133312081656271189e-02
-1.388445826831491252e-02
9.307411873346792264e-03
7.076239106211269607e-03
9.161211020822963846e-03
1.625495259713518117e-02
1.564986401654367559e-02
-5.473585372162145281e-03
-1.633047762021208604e-02
1.522644988525925086e-02
4.508922319727950122e-03
1.843826605027215973e-02
1.889922252644177930e-02
-2.916106184124559256e-03
-2.018241947145940282e-02
-2.250010689057633032e-02
-1.008568019103499823e-02
-8.316047776800091287e-03
-7.684998805562467603e-03
-2.968788643434016120e-03
-5.580744358877897347e-03
1.798804108033067242e-02
3.944742607958569985e-03
1.055465668927280283e-02
-9.510942039748102039e-03
2.373679731777688512e-02
2.822225994179249076e-02
-1.258222553460318512e-04
-4.431119833651049958e-03
-2.143298317554301335e-02
8.173324597218582788e-03
-2.394270903858532543e-02
-3.702551491912814408e-03
-1.006288519183928809e-02
7.913644532482094068e-03
-1.157844160578889699e-03
7.417778581930102935e-03
3.038287941744584678e-02
1.305464427168460863e-03
-1.197995399386872668e-02
1.738270608783218721e-02
1.299065384120182565e-03
-2.236410458801443152e-02
-1.355915747614459474e-02
2.457646142278122406e-03
5.054641322288891229e-03
-8.840886395510432622e-03
3.753187746108260520e-03
4.006245630996838059e-02
7.883229815470488722e-04
-4.668171061325468614e-03
-7.084365995187631541e-03
-1.823988778617907994e-02
4.491687029034401903e-03
3.062200151040620714e-03
9.747046419799818701e-03
3.157857020636138656e-02
1.304370393184365977e-02
2.128173149743395765e-03
3.794123633039517447e-03
4.216443497365125054e-03
6.577761996373901682e-04
1.301604548290317097e-02
1.142101678560718779e-02
-1.660041748654051200e-02
1.811539655306193194e-02
1.854724549419362045e-02
-4.472772997263077532e-03
-4.172347860908313250e-03
1.399211193959736975e-03
-1.099734275589305671e-02
-2.546528519119432843e-02
1.976514681303630575e-02
-4.618888796561576061e-03
-9.070922854226056570e-03
1.868183632902504750e-03
2.902588716081636391e-02
1.374988964609899326e-02
7.405301531412136718e-04
8.249703731364271819e-03
6.754616619140147750e-03
2.715505633656328799e-03
3.186408191596919268e-03
4.508206139330285002e-03
-2.181423095671790324e-02
7.454624080422627731e-03
-4.579369413804116641e-03
-1.407915158940077627e-02
-1.209095375612730811e-02
3.551663177184194008e-03
1.590500885490764640e-02
-5.312513932180967444e-03
-2.970835072525242204e-02
1.023564482986601305e-02
1.454270722264141072e-02
-1.788734186879925928e-02
-1.309469337790508149e-02
9.011421927699179990e-03
4.170711331749433169e-03
-5.848731393801580129e-03
8.438755144631651314e-03
9.826118540791077723e-04
-2.723671726971467477e-02
-1.774082623255361299e-02
-1.534546235428906578e-02
-9.909538563622742949e-03
-3.892912017405404917e-03
1.173867063660267128e-02
9.184687844116900049e-03
1.554900073292154322e-02
-1.639672620485391197e-02
1.623865632099991477e-02
2.178644005451242736e-03
-1.855432397752270965e-02
7.072872978936755456e-03
1.462506906085830546e-02
2.204591896617687924e-02
-8.756618625699385400e-03
-9.878571791449243869e-03
1.046132189661794915e-02
-4.034897204740170960e-03
-1.337083926364730953e-02
-1.752673237039192866e-02
-5.064445495390400460e-03
-2.178023243448322724e-02
-1.623188057264192061e-02
5.463499438279605450e-03
-2.489378950433720691e-02
1.216898418722087843e-02
7.667888395246847712e-03
-1.132458437093939070e-02
-1.161384547322504533e-02
-1.168295157626382356e-02
7.804056585388231999e-03
3.058704824390187649e-02
7.101516241647229562e-03
-9.493385887077777571e-03
4.002388464935953405e-03
-5.199598075097860810e-03
3.189418444015438420e-03
-7.155970315349658925e-03
-4.414848646260634280e-02
1.094039240395555494e-02
8.147330802522972926e-03
6.868644808590546220e-03
7.721429677033169684e-04
-1.749075647312723497e-02
-1.171919496072634792e-03
-8.859426991655887720e-03
1.462575083763609229e-02
1.524837593890989752e-02
-2.845098621138522632e-02
2.506009686454266708e-02
-5.318139648849595953e-03
9.596130552346628095e-03
-3.062594442405103257e-02
-1.896034123523968181e-03
5.829554610367204508e-03
-2.384133274911132139e-02
4.880295859173927088e-03
1.345688187053297076e-02
9.931626881161394541e-03
5.681078721089284633e-03
-6.593209801936976942e-03
1.165069198020214462e-02
1.160199555942115733e-02
-1.946063569545097155e-02
-9.460722965145695537e-03
7.034273819043070086e-03
-2.309892031786321340e-02
2.382524199592283079e-02
2.230604214361244213e-03
6.418486711389736338e-03
2.236255373197572685e-02
-1.912060559427622430e-02
-2.643130967787637835e-03
1.773948766619614856e-02
1.327279958759069751e-03
-8.048633076062353597e-05
1.958028501501746926e-02
7.493542538280370752e-04
-2.143939615342573685e-02
-5.533428919623998438e-03
4.133073768458416820e-03
5.147304567621094340e-03
-2.179552651974656433e-02
3.667606158433445087e-03
-8.134082129830704291e-03
-3.374641773022552926e-03
-1.471463545655056319e-02
7.936943695760171821e-03
-2.439605014846129433e-02
4.159282739636565793e-03
1.314764037937539952e-02
5.401928034880866709e-03
2.313311038980140483e-02
1.290004011811509040e-02
2.553807007718341890e-02
2.817276258546110024e-02
-1.573753343472792179e-02
-6.392249931592144593e-03
3.154520673546247055e-03
3.595236673716310088e-02
-9.521505538340599081e-03
8.489188480750656240e-04
-3.295848731423730704e-03
2.307529496659808249e-02
1.970746393760709151e-03
-3.365072956260720116e-03
1.187368981245393376e-02
1.654791591724308689e-02
-9.664127044550739620e-03
-8.624998761975307543e-03
-1.373249499730443872e-03
2.328696795448421258e-02
-1.730349986057980183e-02
-3.202092012047320739e-03
2.870270230874862050e-02
1.473181413894170816e-02
-2.437890468805192085e-02
-1.718247358862357022e-02
-2.100332682521395891e-02
1.076680526619557161e-02
1.082542762513439248e-03
-8.402789003916780880e-03
3.686427360585624660e-03
4.374354851286114954e-03
-9.800766742600346484e-03
-8.426483638107858457e-03
-2.283233527887589334e-02
9.611592412676322333e-03
1.473910957367408807e-04
1.240453756753737841e-02
-1.924327651142715423e-02
-1.665404089399049464e-02
-1.970507268150674656e-03
3.712505490096260075e-04
2.766760650806439174e-03
-1.128121240215932894e-02
-2.067839172797850469e-02
-5.643184906674261585e-03
1.642963495377633421e-02
6.708670111933089444e-03
-1.751064009965601700e-02
-2.381360628464291793e-02
-4.769145138427226954e-03
1.141596372873812312e-02
1.407446327251394083e-02
-2.191040107120914224e-02
-2.352897200904523236e-05
6.619154275699631884e-03
-9.684101417120753383e-03
-7.765014127675894801e-03
-5.747855478422369060e-03
1.749683896065357819e-02
-1.650652873766774928e-02
-5.315095221300800317e-03
7.705020352604767357e-03
-2.525609161561791563e-02
2.293556092262824531e-02
2.955786605035785192e-02
9.724797402412261801e-03
1.683109571428094767e-02
3.740855622864224135e-03
1.217496543117548317e-03
-2.859096686333351123e-02
-1.338802900113809230e-02
2.833539743923020344e-03
-2.951249809666763035e-02
-1.013371839977135480e-02
-5.899007128239527886e-03
5.056682270844888895e-03
-9.709851222925663201e-04
6.890942537012277255e-03
1.038128443199656976e-02
2.230806868179670624e-02
-7.069220859924723634e-03
1.397119223172429980e-02
-9.904740455118509271e-03
2.059726793202933462e-03
2.022883708145152212e-02
-1.841166131025864100e-02
-2.106699754751739423e-04
-7.106876133658191104e-03
1.953979595412565218e-02
-1.663873752942853293e-02
-1.004783248145692948e-02
3.530491449564993490e-03
2.410006445133315925e-02
6.891247857866134550e-03
6.288686633567283635e-03
1.408890817897841090e-02
-3.288285297935218676e-02
4.785461642842056898e-03
-6.562619748770253704e-03
-2.801758570587290290e-02
3.464860460573393388e-03
-2.167558738847687530e-02
-1.582494616718390507e-02
2.492240062147063704e-03
-2.470147596307634141e-02
1.829157568440066897e-02
2.763155101224821705e-02
1.878567157549754577e-02
8.756784928961126868e-03
-2.113489197376874212e-02
-1.598302312186754975e-02
2.044315428008137633e-02
-9.583391024580013504e-03
-1.123642496200862300e-03
1.721689459445139778e-02
-1.175072239227135419e-02
1.120472133946055771e-02
-2.153626256548507589e-02
5.466680547882685204e-03
-3.325274159071173793e-03
-8.123922905131081415e-04
-1.757483933757680861e-02
-7.216306392737881735e-03
1.772354248014251787e-02
9.624675603260709686e-03
-1.526967505469711828e-02
-3.597880956843433828e-03
-2.015638588888970031e-02
2.068453317982544767e-02
-8.831236370006222830e-03
1.114391068244412241e-03
1.947685178158458513e-02
7.105438961885075441e-03
-1.390665490980163947e-02
2.301041866668200511e-03
1.649820916310035246e-02
2.347429390429916704e-02
1.660041617675318132e-02
-3.773653288027740624e-03
1.868059987593598953e-02
-1.702634373662264070e-02
-4.136928872062497521e-03
6.271495966586939155e-03
-2.896935492175080860e-03
-1.395199333437066418e-02
-1.760827037925672767e-03
2.071054635771055544e-02
-1.825464213111893316e-02
-1.626560195409754855e-02
-1.270185383323359229e-02
1.909047976894400313e-03
2.007396353861698110e-02
1.926080151793433662e-03
-9.819245785733557094e-03
1.642626706391409411e-02
2.246884505912522586e-03
7.015720621455114178e-04
-1.727895923336742953e-02
1.046223686273756344e-03
1.409454223990599248e-02
2.343286035050266836e-02
4.069033846939822639e-03
-7.081994675141936590e-03
1.135095108903059688e-02
-3.363656645763861679e-03
-2.539866131133897535e-05
-2.331365292422992244e-02
1.188582796889841274e-02
1.235519669978554606e-02
1.091743174689435887e-02
1.112104984891339361e-02
1.763737035846043178e-03
1.443190766220692027e-02
-8.243456718229503349e-03
2.382593500648034004e-03
9.695719819416814128e-03
1.100240511076372441e-02
2.032157037611788397e-02
-1.547297240018403498e-02
-2.127431787415393766e-02
-1.742383322778027306e-03
-2.104725579482713983e-03
1.012047847995324774e-02
1.079873492298298078e-02
-1.514951627941605672e-03
4.923392593209055187e-03
-1.560545636058611324e-02
-2.418312589925495498e-02
-6.453138080306854672e-03
-8.226319921004440414e-03
-2.784293566495545536e-03
-9.329470124383461294e-03
7.423599751382120929e-04
-1.609970119361765414e-02
8.510520745265157463e-03
-6.034478936514797590e-04
1.033327560814609539e-02
-4.999158091100886891e-04
-1.517345859369444334e-02
7.134886472606679492e-03
-1.521368865544128757e-02
-1.888363645969869109e-02
3.124897311895436652e-02
4.814662808149790078e-03
1.940595255376520792e-02
-1.346040794611012489e-02
1.875619544111660833e-02
8.918548938240367444e-03
6.796494133272033313e-03
-1.937296939131086292e-03
-4.942709123964052556e-03
8.285747901187343056e-03
3.194706505614158896e-03
-1.554476429994551198e-03
9.362270669806193810e-03
3.125272054619221418e-02
1.431782307215815828e-02
9.531504128451091448e-03
2.226495306013495570e-03
7.943974523203514715e-03
6.656715020979676878e-03
7.953281926939141308e-03
2.108809288196840381e-02
6.306233022000668278e-03
1.735332622658637691e-02
2.492361863549450926e-02
1.589494355945199333e-02
5.703886161499713801e-03
2.251590800339480988e-02
2.581043987638216748e-03
7.126232138060100167e-04
2.024026953325533049e-02
1.183180979866788399e-02
5.636566163973333148e-03
-1.726881746616401592e-02
5.449718688535551588e-03
6.931265633536059156e-04
1.246424680417529927e-02
-7.156466111016462732e-03
-1.921173731083852289e-03
4.630174461248446694e-04
-2.128738419034409413e-02
1.084363327148988275e-02
4.519711677685196716e-02
1.391220302147744975e-02
-5.675577604616551496e-03
-2.309456328103204337e-02
3.255353364586410867e-03
2.153579611426697724e-02
2.415641172108436499e-02
-4.088149143165648730e-03
-8.433097700869265911e-03
2.919177741130096065e-02
8.231153941853853323e-03
-2.673000202304773310e-02
7.393813924242370085e-03
1.509137066575695282e-02
-9.261416469736917512e-03
-1.966926986970834665e-02
2.779264108508307414e-03
8.701675417054044806e-03
-1.020280576794794017e-02
3.381185191667087243e-03
1.730320504295762910e-02
-4.642893034158071704e-03
-8.350559237189492459e-03
4.980976049056886831e-03
-1.161210113133125284e-02
1.142816987009734331e-02
-2.175857636346016644e-02
9.110087397088352870e-03
-1.706859581308642695e-02
1.501172359272196638e-02
1.877236608558066275e-02
-1.723348970196955741e-03
-1.834140104245108802e-02
1.124275394857009386e-03
-1.792056232218791623e-02
-1.695368679756650973e-03
-1.512798278230981404e-02
-3.313289094567029719e-02
-1.417221800274050779e-02
1.129823023754326396e-02
-3.704088569899016692e-02
2.836781943778985109e-03
-2.273614632143583503e-02
1.871020761107910699e-02
8.520661612356645112e-03
-2.415217664075661880e-02
-1.643735366990221316e-03
2.486772467839089978e-02
7.568933626890051933e-03
1.259804317132194769e-02
3.758475704294921265e-03
-1.838316850613591277e-03
-2.261118395845942639e-02
1.232487362588875410e-02
8.855725733606423927e-03
-5.319375363090333292e-03
4.658040164469153671e-02
1.501657893305226657e-02
-3.622581521615537373e-03
2.014167105218909407e-03
1.208594726219657141e-02
1.333301277509988184e-02
2.083158350225100108e-03
9.219737490890153597e-03
-2.028782347235843705e-02
-9.105244564369967611e-03
8.607254696430338692e-03
7.156900985407279973e-03
1.014031354592406445e-04
1.537083254293834279e-02
9.266090514020761115e-03
8.656733551570828730e-03
-1.593419398162573136e-02
1.844214862302593141e-02
1.647310953901854128e-02
-1.771345930418016801e-02
1.390995092783049378e-03
-6.660695955079442079e-03
-2.410635577159564880e-03
3.402595328147563387e-03
-1.831848828313223029e-02
9.047158443275665762e-03
-2.118986701248585375e-02
-1.548736297571107375e-02
-1.291825562697123189e-02
5.013943926137418364e-03
6.903141364593684895e-03
-1.212635972265919265e-02
1.254666412704929200e-02
-3.668242047410994345e-03
-1.293932069224548731e-02
1.126997977206434416e-02
-1.020144844796328984e-02
1.887382945248474928e-02
-3.507992998958305020e-02
1.296642092003530075e-02
-7.727934004008237857e-03
-7.995003818795450370e-03
8.555839875407171211e-03
-1.388218145600100817e-02
1.491352287559205222e-02
1.253917707257684935e-03
-5.650528441854019666e-03
1.889310371954475501e-02
-7.181225478010386763e-03
3.381193794511978129e-02
-2.404849133200838429e-02
8.211759187058076392e-03
1.359002540179572033e-02
1.157718378542593914e-02
-3.365016589112677665e-03
-1.940122662602476039e-02
3.020888993947047716e-03
-1.106861484088640310e-02
-9.514636218895904368e-04
7.694753009051966998e-03
2.283876672609104486e-02
9.459597017408600747e-03
1.777402159970020365e-02
4.131433460325237457e-03
-1.243731687266130381e-03
1.260259111788324289e-02
1.740425019627975939e-02
3.883944219262624835e-03
-3.030545660273894094e-03
-1.253222802061031496e-02
4.443622673173017699e-03
-2.872941983300994397e-03
1.173342791813046515e-02
-7.045738112298709568e-03
-2.958146421633876615e-04
1.628687235253157770e-02
2.410776771017131628e-02
-1.146469141187992508e-02
1.180693946080482032e-02
1.221759620529706998e-02
1.901068756422570746e-03
2.118438275172471533e-02
-6.350343382083343743e-03
1.711939384764403840e-02
-5.330624880719890199e-04
1.401668296775333312e-02
-2.041981113597180625e-02
5.383077220773941664e-03
1.646071049328910740e-02
-1.980249846496389896e-02
1.652908266488173003e-02
-2.666630520122535708e-02
-1.859750975756521360e-02
-1.023558179178095905e-02
-2.594419875542098176e-03
-1.143079906597777549e-02
-3.401376216913173239e-02
-4.990356386262312545e-03
-1.492181210054455490e-02
-1.366606596737163747e-02
5.310101049334713628e-04
5.014876905408146603e-03
7.124727984518781573e-03
5.923600490323715877e-03
1.253528351216550048e-02
-3.047691056795685111e-02
2.916536224282510921e-03
-1.012972181003917067e-02
-2.855252053332116031e-04
5.107548391727166626e-02
-1.624514071642517085e-02
1.408245695029029798e-02
-4.868007333308112597e-03
3.391733176559812851e-03
2.158882618903714204e-02
2.347882636500392417e-02
-6.426152819435646153e-03
3.267505475308764284e-02
6.546317351596761536e-03
1.120716313238671012e-02
4.515193015223565275e-03
-8.275120004232370055e-03
1.207391267256617030e-02
-2.228331594063978627e-02
8.416029243435076135e-03
2.869776160651670363e-02
-1.261976175633614493e-02
3.997030507155417689e-02
6.158253857757936545e-03
-2.025453544567429667e-02
-1.215838183192866941e-02
-3.360728853166769763e-03
4.244349840041146578e-03
2.470526152914212861e-02
5.250107722565853022e-03
-1.932536417127662595e-02
1.548347456061873600e-02
-1.943055949951137673e-02
1.226090521353132533e-02
-1.073340607740301024e-02
-2.274893237189464738e-03
2.394657001133261923e-02
-8.072204516574657540e-03
-2.179805839219519856e-02
5.840472943652812339e-03
-5.515885112704546752e-04
-4.179021305081496301e-03
3.314741361025155819e-02
-1.324867548457787578e-02
-2.182434479255312282e-02
-7.362880441323525933e-03
1.702958952880111914e-03
-2.204650791726306749e-02
-1.905719893985344032e-03
6.157713138816578446e-03
-2.161323943169589368e-02
1.300812086022511138e-02
2.127984396797811054e-02
4.234005689795034238e-04
-2.291934325995340430e-02
2.081756414582205516e-03
-4.646746073170017477e-02
-1.436504014959418679e-02
-7.721174127449732111e-03
-3.849156266425275783e-03
-2.261654113802994207e-02
7.436616586624738429e-03
-1.869577679504343462e-02
-7.009224257204418017e-03
1.923365423516315564e-02
8.232366962119694320e-03
1.581668222511288524e-02
-2.039103970104403155e-02
2.370444715767937652e-02
-1.641755996683172056e-02
2.324969551896001116e-02
-2.534893495294182966e-02
3.555014058876588071e-03
-2.150553989422631859e-02
9.490629405536238697e-03
2.488872455747733001e-03
-1.918966137251495313e-02
-1.616446318415131270e-02
-2.371650037308779130e-02
2.519500484651068014e-03
5.650527788325013364e-04
-2.168036205188448445e-02
-2.973545468918714803e-03
-2.858687378498632557e-03
-3.684043573929195875e-02
1.876442087061748736e-03
-1.757430761059959254e-02
-1.593572424610361499e-02
2.535063639334925525e-02
1.028301622309874160e-02
-7.891229763261002617e-03
2.452260048920116425e-02
-4.127665990859773551e-03
1.091275871907734785e-02
1.389579638585913650e-02
7.796920393990181344e-03
-2.621084655901150754e-03
4.156537902271249113e-03
1.657986058599721091e-02
-5.120706552118977316e-03
-5.868467115206165395e-04
1.352877975318389665e-02
-2.264544901630524687e-02
-5.201570386476559935e-03
-1.447001418745029640e-02
-3.033984110496633097e-03
1.955379138801928429e-02
1.280438591915361059e-02
-9.207370046167612579e-03
-2.218739411573353651e-02
-1.464867298637145647e-02
-1.106288527051105253e-02
-2.343113579345613116e-03
1.120126433493113041e-02
-2.300153989962097688e-04
-8.746786319294689747e-05
1.604693934038504272e-02
-9.621323879111007282e-03
4.918669584894583800e-03
1.007192659461068505e-03
1.245515274897711789e-03
-2.457162432474750691e-02
1.723988386773128711e-02
1.750459713897607739e-02
1.569293274291037182e-03
2.125864225606318575e-02
-6.295746935368659765e-03
-1.048573730753555103e-02
8.046764808833031454e-03
1.504544962974820391e-02
2.920389422434203300e-03
-2.057238945937348712e-02
-2.317169206795829592e-02
1.573026790516414853e-03
-4.788488738193796487e-03
7.121263874975051686e-03
1.425094350819181444e-03
3.987338448889907010e-03
-2.739575411398242465e-03
1.439323145593564973e-02
1.605505211826227518e-02
2.241575445677932571e-02
-3.504897913050175617e-02
1.179427067327422102e-03
-2.267356284282579654e-02
1.260983491341835690e-02
7.881128972959778115e-03
-1.886085904023505379e-03
1.489752208603985738e-02
-1.808071620925101597e-02
-1.576796731361464546e-02
-1.138244211235771340e-03
-2.216374995061068387e-02
-9.570013968628729786e-03
-5.523310717031481090e-03
-3.249569934067856464e-02
1.131588570280030008e-02
-8.776269151151654515e-04
-1.374420926209369512e-04
9.276230287631095917e-03
-1.976823669218035276e-02
-3.842034331207344784e-03
2.813236012783640327e-02
1.064821685916412077e-03
-1.682627482204630126e-02
-1.638669034543950576e-02
-1.410988406473744419e-02
-4.738568102791032056e-03
1.084959375703109605e-03
2.509118955350212940e-02
1.198855506714736896e-02
2.045342326724252854e-02
-7.443802036611957620e-03
-1.935318706172167030e-02
1.370331031980775473e-02
2.392426335094654730e-02
1.155442127277713123e-02
1.141609804661347476e-02
2.538269864623218103e-02
1.855643164187468358e-02
-6.545027187917425680e-03
-5.512235172060689521e-05
7.851878400669169353e-03
-1.024934439773809297e-03
3.765809653261403128e-02
3.297880951478714389e-03
4.547612829455212932e-05
-1.051399035870698336e-02
-9.428157316402913796e-03
1.565283365351961831e-02
-8.443987253156384765e-03
-1.166839125846817239e-02
-1.078741126073496509e-02
1.367799292760501703e-02
1.559809468701472794e-02
1.751055402227587451e-03
-5.043873970680792622e-03
1.184066827317519117e-02
2.499677665940950016e-03
1.947626945370425217e-02
7.881454766008337900e-03
1.961710689959443241e-02
1.876985518875596420e-02
-6.404800265905220141e-03
2.061450402994659953e-02
1.968134963200107376e-02
-5.853657050918753546e-03
1.548897005135584787e-02
-7.435557797720632363e-03
2.784660697246045535e-02
-3.175540121003802597e-03
1.054356279301100867e-02
5.764011846593210774e-04
5.450524243489280815e-03
2.057306634990559158e-02
-1.865910966584482947e-03
2.441122747055848169e-02
-6.516614715190093346e-03
-1.932192379849921940e-02
-2.381634370807832925e-05
3.484001458919575023e-02
1.767038792172552454e-03
-2.854339908813238041e-02
3.139422548739106023e-04
-1.516373003553890585e-03
-3.747308006991877105e-02
4.752979399142908887e-03
-1.988318174193077353e-02
-3.928573904215543352e-04
2.677043811647460830e-02
2.740006829888420870e-02
-1.286958051575517147e-02
-7.481162804638466501e-03
1.323939193557444483e-03
1.284698311591203276e-02
2.020605293701106114e-02
-1.708883950290413000e-03
1.305613085845918004e-03
7.418582772079331845e-03
-1.272865655710727880e-03
-1.660911419044312082e-02
1.927078571558976834e-03
9.945741464790202116e-03
1.038789101111484148e-02
9.223782633773464730e-04
-4.867014773903049520e-03
1.786015881919695084e-02
-2.462089461154182320e-03
-3.599238817289954727e-03
7.045906681720932527e-03
2.048927202478786902e-02
4.085071039356418313e-03
-1.058549987129336206e-02
-8.285758587156775729e-04
1.751433865271024258e-03
3.773718451875829848e-03
4.866030973967922640e-02
1.578621467571881057e-02
6.558143636544593730e-03
6.957669329453131102e-03
2.860214284414313440e-02
1.421750604576393993e-03
-1.230400046657311938e-02
1.996865944099288082e-02
3.267200090720774608e-02
4.679179400946357169e-03
6.593794183005581219e-03
6.282897258785058447e-03
1.540376638180488257e-03
-2.287718438525709538e-02
-1.109167665554734207e-02
-2.678667696991178515e-02
-7.665105686043660431e-03
-6.240614329286223519e-03
1.567992950893172185e-03
1.140607982840917585e-02
3.273053046136586292e-02
2.423087157296012831e-02
3.859374885345144036e-03
-2.563881362356013743e-03
1.944217221218980454e-02
6.968299283573005853e-04
7.560873988753428164e-03
-7.526762344019301103e-03
-1.153983613242730299e-02
3.051678387964235767e-03
-1.157104926947738824e-02
-6.740655506327020152e-03
8.153369830653898684e-03
2.013020208054829702e-02
-4.682803206783222628e-03
-4.947658655749171043e-05
1.365785454630893611e-02
-7.445866389067429952e-03
9.893793447125626139e-03
-9.866680742418925884e-03
1.019617548177554657e-02
8.719757100072641218e-04
5.230098646298307272e-03
-2.127940023808510064e-02
3.212747919444808309e-02
-1.710177303022462165e-03
1.941366059857716278e-02
-3.784998037692971062e-03
-1.477953072541104799e-02
-7.147542210256954860e-03
2.283453655006946470e-02
1.542136676461192644e-02
-1.646920606996526287e-02
9.627935879907239744e-03
9.587796228869550907e-03
4.745663024934877738e-03
-1.383212870651184985e-02
1.048593406941348422e-02
-1.521380043927003829e-02
2.762196911947284103e-02
-2.110459922306885325e-02
2.099262958776165061e-02
4.783375946849788111e-03
-1.211283035266658365e-03
-2.622592507399219841e-02
3.180085469631106494e-04
-4.115032835355531687e-02
-1.489934438869333459e-02
-5.808877567443544894e-03
-2.117391963570102245e-02
6.044226728862728184e-04
3.550594470435586118e-03
-7.298742674545339280e-03
5.244210336115758507e-03
7.357976902283603314e-03
-8.624379886656180494e-03
1.531804619503575153e-02
-2.078402016105859729e-02
1.760991641888131135e-02
1.353469444533824360e-02
1.457371111004257189e-02
-1.119568966819973728e-03
2.844594186336855957e-02
-8.145562360041788338e-03
1.141835513709650238e-02
-1.404177913712757958e-03
6.172928154955330086e-03
1.016607043100164597e-03
-5.409221652159007000e-03
4.234333173683897840e-03
2.638680721048149158e-03
1.445456389923394092e-02
1.850814591269210607e-02
7.519795259044959219e-03
-1.519394987331624050e-02
-9.575640068880343983e-03
-5.477498742723284700e-03
-1.844555722777916837e-03
2.148762336403479620e-02
1.666617523861005368e-02
1.575847051092215539e-02
7.163837963794535656e-03
-1.131047363883216515e-04
5.785876354260981354e-03
1.776527963413271436e-03
4.808977628112145498e-03
2.538076326291949236e-02
1.265915581627367198e-03
3.622626797498094790e-03
2.217069006517038629e-02
2.574661903425671736e-02
3.689291394387231998e-02
-1.917674668789397241e-02
1.622096444768202257e-03
2.190411787781164268e-03
-1.458193996940981320e-02
-1.043958876035223741e-02
-1.755164545115958478e-03
-4.204431122127870219e-04
6.306446183474282915e-03
-3.365068878815957211e-03
2.358214427322887288e-02
-1.278396522118267417e-02
1.629434211982327962e-02
5.171039833674028786e-03
1.905126590727047528e-02
2.126066441865375953e-02
1.244357885639341479e-02
2.145932380037391448e-03
-2.564794176977130882e-03
1.773148755984473718e-02
-1.216799631525379392e-02
5.236319720642565283e-03
-1.107466415498837469e-03
6.548273626858179368e-03
1.393767604350106687e-02
-3.281798747570228427e-04
2.791533529475865444e-02
5.224208099983772930e-04
7.016293274582076312e-04
1.004572863284740152e-02
-1.639963020989638684e-02
-4.648446252229555473e-03
3.375988593612969883e-03
1.455075359048248933e-03
2.169603640652743859e-02
-2.181170142391063854e-03
1.293952006266579913e-02
-1.010410083030804755e-02
1.333172219507304350e-02
9.219120487057034380e-03
2.136920887359350721e-02
-1.497508943467097155e-02
3.145314173588276141e-02
1.410084270647606920e-02
1.946473467080347269e-02
4.828529144061238440e-03
-1.279746720989089273e-02
9.459925726339000335e-03
-1.873012088658656876e-03
8.409539725084102732e-03
1.025614091279631289e-02
-2.995956460771909916e-03
-1.267725908823170815e-02
2.435970192576467075e-02
2.089424328986076978e-03
3.487606432140419321e-02
2.610814643609829424e-03
-1.560588735720352775e-02
1.337766255312068577e-03
4.659316942253031307e-02
2.113132180208060918e-03
2.223475494880015543e-02
-1.032994682192506924e-02
4.350726116581760811e-02
5.832629304927002792e-05
3.655299673288912865e-02
-1.080183698905870862e-03
-6.919513466215419968e-03
3.413975339276962423e-02
1.366795325032163326e-02
-1.752631022348570414e-03
1.537898697179043359e-02
2.519344153303265318e-02
-1.527738665647936089e-02
-1.428251040618505954e-02
-1.292844621464937533e-04
4.563205964342330789e-04
9.004855047754362074e-03
1.080810845634963720e-03
2.549056519457335024e-02
8.896251070266628438e-03
1.002411038615434562e-02
-2.675401811000367724e-02
-2.192416591248809443e-02
9.513592729056823127e-03
1.717901698453842103e-04
7.851264555388228622e-03
-3.963655781075126408e-03
-4.308930453936472491e-03
-3.819172635812593392e-02
2.455393370374146789e-02
3.041392263872837610e-03
-1.039377105694332983e-02
1.641827649209530796e-02
1.531713487090696595e-02
-7.197788810906604988e-03
-3.920651508781416127e-03
-1.143711395110090685e-02
-1.104061361208626309e-02
6.038114438561612181e-03
8.219018951943418000e-03
-1.056648479636667672e-02
9.854375590308349364e-03
1.520584789188015457e-02
1.079843915567479506e-03
1.314172746629913187e-02
5.592193084689961284e-03
3.402620415179522656e-02
-3.788428913945518159e-03
1.951718425176674279e-02
-3.494826996154587560e-03
3.868388967698471737e-02
1.659045476394447466e-02
-1.359873306747386851e-02
-1.858232308738123418e-03
2.433869610631458121e-03
-7.716587908859789957e-03
-1.299533618385767010e-02
-1.864871009911974950e-02
4.591038466011694921e-03
1.422297375353689421e-03
-1.385928761097188558e-02
3.128603266590208008e-03
-1.060184202439230783e-03
1.024171189511662375e-03
2.950743444752681761e-03
-1.139849138225200974e-02
1.066833933682962213e-02
1.947564883122009094e-02
1.509821094684224430e-02
-3.052947603521200871e-04
8.923250417873224496e-03
-4.839149430788973992e-03
-1.035632986817035250e-02
2.502194169711305458e-03
-3.180692768521243413e-02
2.528195309246012920e-02
2.572158274872685807e-02
4.319662879508376005e-03
3.814086093405665099e-03
8.529632880328498132e-03
1.443485338134900542e-02
8.556076409884785100e-03
6.632797873536344993e-03
-2.151439899757390771e-03
-1.793808526484288665e-02
-1.578923811680747052e-02
2.482667947492644273e-02
2.027082712131319121e-03
8.830753401602900454e-03
7.983428598539041993e-03
2.045073847308230205e-02
1.630034537834990430e-02
3.186340599749513253e-03
6.281287117786079482e-03
-1.714378743029025889e-02
1.756572737023826816e-03
2.726231514106138704e-03
-1.151356573631436920e-03
-2.381579009135844499e-02
-2.267637780807945074e-03
-1.916444103686985173e-02
1.343112205147603370e-02
-2.497654650202807414e-02
4.898459926115875259e-05
-1.144523801875806449e-02
1.182691268234908194e-02
-2.845225150960969604e-02
3.439693590829921710e-02
-2.884696096804340373e-02
-4.140461392079965511e-03
-2.118912651809193564e-03
2.698720242794315494e-02
-2.878384361137257142e-03
2.152839728388352206e-02
1.587539495119624777e-02
-1.969525623524603225e-02
-1.859244701526363217e-02
1.707241266782963049e-02
-7.301539496609393484e-03
-2.058615112101480280e-02
-5.159088774604488233e-03
-1.755088627385986396e-03
-1.627161441728407557e-03
1.188280214756542302e-02
1.279833372409082404e-02
-8.980812521451076239e-03
2.721645057092438383e-02
5.220479979740718333e-03
2.175938131908361148e-02
4.312371851943583995e-02
-2.420386509884012161e-02
1.066100685420192859e-02
2.482666859701746290e-02
8.814194488713783873e-03
-3.473358525060269743e-03
-1.634487749539996482e-03
-9.902919194811846820e-03
6.084357424039792302e-03
-1.712920869020888998e-02
-1.623658623221881786e-02
1.377531413317152793e-02
-1.403064641509389580e-02
1.525382911045731690e-02
1.426735628036386247e-02
-1.128357145554366794e-02
7.406593058143042842e-03
1.488398705991557727e-02
2.692050322425665332e-02
-6.885472472216399784e-03
-1.881834810502612532e-02
-1.552816197017625743e-02
1.207150292500981832e-02
4.419635930671628188e-03
2.317085024306497418e-02
-2.895220162752173282e-02
-9.789337073941513021e-03
-3.038224871859123485e-03
2.298903456557856509e-02
2.055667402769536731e-02
1.283858974757004154e-02
4.886475978810870396e-02
6.165265349437624304e-03
-6.448343186361629731e-03
5.171835269048306698e-03
8.015469409922268765e-03
8.166506075063549586e-03
-2.906524734497149126e-02
1.285419367869222729e-02
6.901455709802795449e-03
1.533832145163667969e-02
9.369267425869484342e-03
8.059748532348788574e-03
-9.928029886696512762e-03
1.631316023066741610e-04
-1.191376450295683403e-03
1.064100290310687237e-02
-2.973436715169787414e-02
-1.304181710407976763e-03
5.667874297689532576e-03
1.640965231554741832e-02
-2.971111998873229854e-02
7.504388522827646485e-03
3.333391960581248703e-02
-4.993913818389848075e-03
-1.221695714981848452e-02
1.410675587908892352e-02
2.723087038068576406e-03
1.099702359741058615e-02
9.802436505075161257e-04
8.527007810247025366e-03
1.778142715988690822e-02
-5.876035851710392256e-03
5.731208897169652594e-03
-1.136074256114379642e-02
-9.580428062831271643e-03
-2.172339479334947643e-02
1.317121384195753600e-02
3.608184167707403477e-03
9.170457759788152446e-03
3.818530975048279198e-03
2.291247549995702876e-02
-2.151415756947225311e-02
3.054384757244829607e-02
1.099782426946018313e-02
1.965482596163421400e-02
3.033482879408953749e-03
2.048211256066527486e-02
-2.653637752386961077e-02
-1.343483823550780179e-02
-7.600299168639323456e-03
-1.845969654404001556e-02
-2.381666438287663445e-02
1.403268690743638553e-02
-2.616886767381902332e-02
1.214714851123250595e-02
-1.904642114558818171e-03
1.302010907176510794e-02
1.093310964315890969e-02
-5.653912042245061269e-03
1.687299978280704105e-02
5.034325772818826206e-02
-2.232328932663267540e-02
3.065957541483844279e-02
-1.712673936554061360e-02
4.320368862649124654e-03
2.243878043190153035e-02
2.692389606964890394e-02
-1.469059054340955163e-02
-8.265645098685169695e-03
-1.247541707158336894e-03
1.005955283459401307e-02
1.107932644247449500e-02
-2.526807387233241404e-03
1.986349904274826994e-03
-7.358721957840647435e-03
-2.780295590693991278e-02
-1.752504509928886657e-03
3.155462631207795496e-04
5.750655275414547855e-04
3.720006089586103126e-02
-4.167271206197444705e-03
-6.860934852959249194e-03
1.255514835782328871e-02
-6.135158075317653087e-03
1.953344029355885865e-03
-1.689732130172852094e-03
6.817156913336706175e-03
-8.839857252842602334e-03
-1.112463082557388350e-02
1.849415276973365987e-03
-3.501005311791309960e-03
1.250582327306712198e-02
4.358607104872537323e-03
1.716545852602726838e-02
-3.709718863035226487e-03
-4.086223320995515697e-03
1.987768312661452805e-02
-9.393072352971230943e-03
5.585319207421060627e-04
6.576186998442007164e-04
-6.919856197074462055e-03
7.833670677462899190e-03
2.391571661609366139e-03
-2.293605408800459752e-02
-1.147509657312552334e-02
-2.150016281286619684e-03
1.308771999862208373e-02
-8.361386340625527949e-03
1.880247382460777106e-02
-1.614161974626610995e-03
-1.540607167356665592e-02
2.279606455019020286e-03
1.718213010083416772e-02
-1.228392638636297170e-02
-3.291812733238455926e-03
-3.343525468340990958e-03
-1.709803179047789806e-02
-5.502901784066753510e-03
-2.091902098991756716e-03
1.006851261322732997e-02
1.577962731778182782e-03
1.310570758699122762e-02
7.323318141127329109e-03
-1.076222082931124063e-02
2.257839129894561800e-02
1.304634211825398023e-02
-5.643589852425030806e-03
2.350295417541022232e-03
-2.871786828188225074e-02
1.057614335833342682e-02
-1.060583635508248641e-02
-1.485103162383534688e-02
7.079349142218990462e-03
3.468436405901121830e-03
4.483442800010736806e-02
8.899009832022285529e-03
-9.918358783911873297e-03
1.813832321348652493e-02
2.544072774364731365e-02
1.359561135632436288e-02
-3.675068131788478132e-02
-6.689526884244205093e-03
2.558150206061570071e-03
2.868524372108790729e-02
-3.665759099622766838e-03
2.701288741094436726e-03
-1.764176491973207077e-03
3.895960794523787435e-03
-8.573095118245312174e-03
-2.332995741211998583e-02
1.498122917286477196e-03
2.105634213169122956e-02
-2.813320465017013494e-02
7.596296028151096683e-03
-6.053139589216420362e-03
3.877040577459729340e-04
-5.324389836335004407e-03
1.999143198526583468e-02
-2.560100657406131752e-03
-9.283789672228636445e-04
7.250229503187212779e-03
3.170395922129363216e-03
2.210496794717480007e-02
-1.973109475505525900e-02
2.451226555667386162e-02
-1.365297703957100463e-02
-2.884959467538323122e-02
-1.505057438400702816e-02
4.848413930162758650e-03
-8.925626320720681656e-03
1.211137970943110612e-02
-9.010166343596146335e-03
-4.659944511193868551e-03
2.208617115744012423e-03
-9.480586475604393590e-03
-6.319772765100758333e-04
7.639103321591128246e-03
-1.952060618159591476e-02
1.032164155838840615e-02
2.114566695035730026e-02
5.710234579927740608e-04
-1.066846769113270754e-02
2.701846387795840340e-02
1.099494786299809804e-02
-9.834387722328454852e-04
4.569940535066216794e-03
1.848433028565715092e-02
2.458918897253078995e-02
-8.713426276175514559e-03
3.760745610530683535e-03
-2.951306794946591955e-02
-9.063360697872172717e-03
4.031378620635764527e-03
-4.959204943441495976e-03
6.483333038509224433e-03
1.353378784758341342e-02
-3.648578037110182092e-03
-1.360190709854656142e-02
8.714734115759317085e-03
7.633940202219632182e-03
1.425608008105381380e-02
7.377622400553777993e-03
8.541498945434175191e-03
1.942987161041857813e-02
1.653815016868264267e-03
1.124581130830697769e-03
6.425473652147078649e-03
-1.205652834578260649e-03
-4.782017820232073620e-03
1.843411596178581510e-02
-8.431210432391188572e-03
-1.043684292743971703e-02
1.197302367928799842e-02
1.664950956535403729e-03
2.796645262142781127e-02
2.093082021213066475e-03
2.246705752338622880e-02
-1.963987546810002163e-02
1.490859444794008157e-02
-5.937321405895604198e-03
-1.981932569518011014e-02
1.143191606074719924e-02
1.870521133500755253e-04
-8.390159423336925743e-03
2.415124813276230131e-02
-1.280801698618258197e-02
-3.011736560554435088e-02
1.239142391192644098e-02
-6.735533486331262407e-05
-6.924707782297806827e-03
1.273755485758372788e-02
5.254420459198373000e-03
2.719220734175640045e-02
1.077416227493381735e-02
2.804246858939262940e-02
-1.112315665176161032e-02
2.786251414202509449e-02
-3.936193856709966146e-03
1.976804807860221488e-02
-2.649985311530064780e-02
-1.252386059099185392e-02
1.380502627808271286e-02
-1.508225067578514676e-02
1.339265565496949167e-02
-2.449836858945968546e-02
2.848012965928078954e-02
1.175272591752315500e-02
-3.110189083502013646e-02
4.113082183470248543e-04
1.471594950055106141e-02
2.711753066485537988e-02
-7.061633279619527505e-03
1.371409956819044651e-02
-2.043499379246561248e-02
2.274022258492108470e-02
-8.223810928610929272e-03
-7.031589710579110725e-03
1.005329618051524487e-02
6.187166994244055161e-03
3.101646145360490575e-03
1.555403152668892973e-02
2.485749487580143566e-03
9.607834857250073871e-03
8.147603699297767052e-03
5.965384274902530218e-03
-4.403960361428702758e-02
-1.497724473038767636e-02
-2.000269940422678798e-03
-3.024445061559335318e-02
-1.779113293849622288e-02
2.668612190784873904e-03
-1.929174123096614318e-02
-1.845640793807246452e-02
-5.508836764843872726e-03
8.892693600403506551e-03
-9.900403364052390992e-03
2.200324013893266081e-02
-2.418058835206788118e-03
1.678591888375547715e-03
1.329364203221932057e-02
-2.372259235277644762e-02
7.242218766764816490e-03
-6.144730825146881535e-03
-1.822622085772678327e-02
3.178682127030567350e-02
7.247360384626429231e-03
1.425865888187080426e-02
-2.313166706825382085e-02
1.473549388817441130e-02
-3.444187670609355836e-03
-1.342378027333722759e-02
-2.528973778508997617e-03
-1.081575011662117350e-02
1.068128788737617713e-02
-2.768797636113035868e-03
2.320587675237863884e-02
3.208412047467113642e-02
-1.663283962891882670e-02
3.636209899704027481e-03
3.829091209212904991e-03
-6.661879421128456867e-04
1.791016815472198931e-02
1.582593292459819403e-02
-6.478397413337105316e-03
6.848324015541625530e-03
-1.230016430886264785e-02
3.330728192752154676e-02
6.696740157486892088e-03
-1.037452500822601785e-02
1.309707716968076807e-02
4.076482483006745906e-03
2.634346446303340722e-02
1.891157412444874342e-03
-4.212529004240862449e-03
-5.742358746806946069e-04
-1.575920928829923837e-02
-1.081258905452387939e-02
-7.591451024906384175e-03
-1.882091243040710240e-04
-4.585366549118115136e-03
5.705271117968334360e-04
-6.556049988998959542e-03
-9.870468879739274781e-03
-1.752836281183119821e-02
1.644293707009268982e-02
-1.479289984034124622e-02
1.157875069404098317e-02
-4.974488036516513945e-02
1.668410392006251797e-02
3.578012054504675285e-03
-3.408493961255291797e-03
-2.351102527233161696e-02
-8.539928120395967950e-03
-1.322516806145105847e-02
1.345756381143729807e-02
-5.970080789210776813e-04
7.758862356093977272e-03
1.339587693633046382e-02
-3.078388153378230300e-03
-3.701073258278128955e-03
-6.077545196535401838e-03
-7.105984442628503379e-03
-7.336661035007600515e-03
2.630739844368659621e-04
-1.705751980316017047e-02
9.668363438662107637e-03
2.623586588150031776e-02
1.089070349054358303e-02
-1.081367683898404319e-02
1.708797169469974259e-02
1.487956556441786052e-02
8.265403330134905467e-04
9.741207172154710617e-03
-1.393689669557515720e-02
-2.237857681110535027e-02
-5.727401705765605699e-03
3.780798716522384972e-03
2.331396058807314389e-02
-3.546599382014169188e-02
8.767041760147777779e-03
-1.959405875837427063e-02
1.544980737590900821e-02
6.631791910599529535e-03
-2.276536249863596317e-02
5.894993951695342606e-03
1.915886993085500617e-02
7.485977185527342183e-03
5.490215480422989264e-03
-3.531508856181788530e-02
1.129608701613013869e-02
-2.575107189828982138e-02
-1.322657927993075092e-02
-9.936053146204574735e-03
4.769978004370947419e-03
-2.487170545210750858e-02
1.585090132122596307e-02
8.951849382026153337e-03
-1.657462785509278974e-02
1.366490801935719632e-02
-1.151381697091257046e-02
-9.368832252719909784e-03
1.095589295774793831e-02
3.775614726611131039e-02
-2.208596658125323159e-02
9.942829258138490001e-03
1.574218579271378232e-02
-1.894968495637792613e-02
1.183573665932386972e-03
-9.003342901528431017e-03
-3.985384245677202342e-02
-1.005691512988048791e-02
6.541498170221921385e-03
9.472819640899771132e-03
-6.750704442034580546e-03
1.745841341972901445e-02
-1.070446018195628929e-02
9.746424007211708720e-03
-3.217641492122193508e-03
1.791597132670896429e-03
-1.742593372618078673e-02
2.182565725495582039e-03
-1.666827179063771688e-02
-1.542931488693967054e-02
1.340689123457303004e-02
7.655436835018657356e-03
2.846085204388425823e-03
3.477021659602446552e-02
2.047100839275437303e-02
-1.970602685511729443e-02
9.798087525533313510e-03
1.441129662202060395e-02
-1.629334070931643536e-02
7.761575414351707183e-03
1.116273404861055536e-02
-2.784458492101741026e-02
-1.666282951037409421e-02
-9.603621715561488220e-03
2.647439621483451549e-02
-6.618043425310618857e-04
2.381791059383672055e-02
-1.517464260665313876e-04
4.507962758466940202e-03
-2.213890041051969418e-02
2.049531351266543899e-02
-2.587547242264322256e-02
3.682065206462562749e-03
-2.949406079252994261e-03
4.528023685583415503e-03
1.657622924136907538e-02
9.397094732975935089e-03
1.142514335383531220e-02
-2.773877303539820129e-03
5.430606949796933959e-03
-2.964372714806071812e-02
1.711793278190352997e-03
9.676452688125747673e-03
-2.212876841120473351e-02
-2.017266336243227903e-03
-1.642873088015619695e-02
2.573730195054086539e-02
-2.966002904747193358e-02
-1.938640775325936941e-02
-1.217625763746857208e-02
-1.635398033008734694e-02
-1.046504131309046459e-02
2.080134576265297783e-02
-4.987066982090762948e-03
-5.619375690568796829e-03
-1.784590659952355052e-02
2.532503076823566443e-02
5.295836520611458403e-03
-2.119441217701997088e-02
-1.329513495318790373e-02
-8.215463855607927496e-03
-8.809165518840143252e-04
-2.150282635668797002e-02
-8.485953123931737341e-03
-1.812970568646743788e-02
3.292282632487017469e-02
-1.297152861938282407e-02
-1.567035371091713564e-02
-1.351646283166046784e-02
-1.482701291128647909e-02
-6.233053809453447530e-03
9.616917505255195321e-04
1.534961138062620675e-02
-7.024463390956592508e-03
1.891547952672078311e-03
-1.088978620528764218e-03
1.561665783374969986e-03
8.775043309037560899e-03
1.844591256861594086e-02
1.470517611088046316e-02
-6.938279889266984156e-03
-1.479770291557534756e-02
4.978872310931187553e-03
-4.167216815014460930e-03
-3.190212672406495063e-03
1.341415427281248893e-02
-6.469522023901335891e-03
-3.131483231906579019e-03
-2.819436951499554658e-02
-1.363267716439245207e-03
4.873869116122893710e-03
-4.041845213427122663e-02
-1.670172460050346058e-02
-1.275431114856938677e-02
-2.807856444707046775e-02
-1.960048559525687933e-02
-1.186821887745482390e-02
2.183165089028178685e-02
-3.146571786311441049e-02
-1.100488013020683997e-02
-9.683207470370901182e-03
-2.185147899059544391e-03
-1.534074487454602231e-02
-9.530614791933974747e-03
1.260404580586811131e-02
1.605325325176239215e-02
1.802074961923130769e-02
-1.342617630037238469e-02
-3.605603652995557126e-03
-1.425915840141670811e-02
-3.478178640756774548e-02
-1.397139306450529729e-02
-1.850416912914113615e-02
-2.156595605635935539e-02
7.095386886612611854e-03
-2.860046415394511959e-02
1.967466922632920417e-02
5.755474405568471175e-04
-1.182941304414853421e-02
5.102715329148052419e-04
-7.101882192473186160e-03
3.743401679420233635e-02
-5.388515063046028439e-03
6.793751196048501001e-03
5.088027755833728245e-03
-8.040304018210918738e-03
8.832172680637934148e-03
-1.271444920972506290e-02
1.994389577269126829e-02
2.249038496020687103e-02
9.150701248340066193e-03
-3.127440246131148183e-02
8.912938694503136014e-03
1.010280476392790873e-02
1.013198737851372759e-02
4.503808010113734273e-03
-2.445278778566869343e-03
-1.704847951134700820e-02
-6.189053822434778182e-03
-1.896912704963829577e-02
1.627304058824980207e-02
-1.252913005660060558e-02
-1.284386477886805163e-02
-9.056692883792379425e-03
-2.264672759752356639e-03
-4.213611562449796726e-03
2.813383456786077569e-02
5.067661951483982963e-03
5.535329269695681009e-03
-1.428733028930145865e-02
-1.017301503642646654e-02
-3.466613421184222554e-02
-1.922937647205895731e-02
-3.207088769919453144e-03
-2.630369094353976825e-02
2.569828987083334470e-04
2.001988992399583375e-02
-2.259953682253131035e-02
-1.010020344965995888e-02
-3.952950695626556571e-03
-1.667613638531802514e-02
-1.098440403371924411e-02
-1.313117583912657739e-02
9.607887228596387330e-03
9.186934683577447150e-03
-9.428211581650299683e-03
-8.885188736614330757e-03
-1.536300095564193703e-02
1.768958633896572027e-02
1.365000674797587276e-03
1.911377796997734343e-02
-1.840605752403553716e-02
-1.762215258165814036e-02
2.083604620394583114e-03
-2.999585636832809068e-03
-1.989037331823205468e-02
9.182202075794659163e-03
1.384899679071568100e-02
3.323306377705276954e-02
1.313684951578459985e-02
-2.684426578799055840e-04
5.173931007695611178e-03
-1.669149236340619581e-03
1.250721850208242822e-02
2.376297771279890433e-02
-1.836035629811922157e-02
-2.998625865030617871e-03
-1.834945689851438496e-03
-4.724963810880179402e-03
-2.272591473241618656e-02
7.970511190175652355e-04
-2.760642576523684652e-02
-2.131287643920206157e-02
-7.138558093908124909e-03
-3.269354210122558252e-02
7.948445613966967707e-04
-4.318035510099748481e-03
-1.124111892149825750e-02
-2.761131868565734268e-02
3.996790255081370154e-03
1.720323266225677605e-02
2.868743784783664777e-02
8.849764353285351909e-03
-1.453537356960941940e-02
2.957310503783797465e-02
-4.216758097970259647e-03
2.196207286591391958e-02
9.478726868026294758e-03
1.137916684401708671e-02
8.371650605978340001e-03
-1.782632219996042183e-02
-1.380812863906944431e-02
1.646186993443262900e-02
2.775118052266461587e-03
5.879671613850213224e-03
-4.415701320671137388e-03
9.289003653188044121e-03
6.609337136402700617e-03
-1.229067689101839660e-02
-9.521434884307086385e-03
2.562523940208860651e-02
-8.510303046317621925e-03
-3.119441196436702549e-03
3.101965999340913337e-03
-8.016761231674614458e-04
-3.750870940218349690e-03
1.051752433390432291e-02
-1.527849018309039054e-02
-3.250361230455096201e-03
2.408959004943791538e-04
2.341928597489400729e-02
-4.250272650970637889e-03
-1.408299759456440453e-02
3.302469932096002009e-02
-3.676580753950561137e-02
-4.053468206394128526e-03
-1.393583393827186245e-03
-1.343479890407838807e-02
-2.441093808013734476e-02
-1.074310246071202499e-02
-8.653035055641696005e-03
-2.200067736487857500e-02
7.696269209167299306e-03
9.402669310170929523e-03
-3.755823699450360192e-03
-4.639831815648132012e-03
-1.086309755021516547e-02
-8.232513314893009568e-04
-7.179650058025414429e-03
-3.562373344994115062e-03
-7.209357077469531229e-03
-5.388928472404762521e-04
-1.132764038273499987e-02
-1.223184916664209199e-02
1.528420845160199069e-02
2.644523829503832302e-02
4.307312477861586879e-03
1.590963439670377072e-03
-1.205334648360222548e-02
1.382199450350628939e-02
1.293850274484987378e-02
3.502908468775303187e-03
1.168529722995225069e-02
6.465690593286855907e-03
-1.872018781165558921e-02
-2.243253641939277950e-03
-1.452429046924214387e-02
-3.040720448907030266e-03
-2.061111404414401466e-02
-2.358478485640695330e-02
-5.946528111267841699e-03
-1.115495947654901584e-03
-3.995121146753234480e-03
-2.270789615344596946e-02
9.811521668410009764e-03
-4.100357636680184922e-03
8.380219588055508317e-03
-1.256509923708168212e-02
-1.990054181386403942e-03
-1.961054092868224491e-02
2.221400034867045559e-03
8.548655862187734891e-03
-1.392669373012491796e-03
-1.516742938898125136e-02
-1.196047412909143287e-03
2.016725119262513868e-02
-9.748973953884220930e-03
8.443562011256709049e-03
1.965729415125410870e-02
-1.834880232068938563e-02
1.102282230169260302e-02
5.332191372499411539e-03
-4.342407641331301601e-04
2.145147052065412771e-02
-3.672802384587296048e-02
-2.016533233433964040e-02
-6.057030448621544133e-03
1.845284381256107747e-02
1.473916827411656319e-02
-1.200904601759007241e-02
3.062605019477291236e-03
-3.404709626713967735e-03
-2.010843713087011320e-02
6.534607579129735055e-03
-2.018617255485041437e-02
1.173119201710415456e-02
-4.853310292091852010e-03
-1.279650924463480175e-03
8.232969891506436086e-04
-3.684573854486057447e-03
2.950734261651813059e-03
-5.661759035213382273e-03
2.594088158322092452e-03
-2.278550272786616763e-04
-2.340797239059735566e-02
2.062723275850837645e-02
-1.051204303971191821e-02
1.818725042038702583e-02
9.385379323681642587e-04
-1.108411567517030884e-02
-1.767389692734363388e-02
-1.632759239933763082e-02
-2.122084043096872374e-02
-3.425843470403585472e-03
-1.135902822125290333e-02
-2.886062715763074507e-02
-3.199788180373016461e-02
-3.575453824044824702e-03
-8.509719058345145346e-03
-9.636678488177977077e-04
-6.144570174752405495e-03
1.759613943851052673e-02
-1.929629119224793863e-03
4.451819694781461510e-04
-2.370467397006606469e-02
-1.038655570713176331e-02
8.279904130657744429e-03
-2.776649629067133238e-02
-2.516124312662530726e-02
1.172181727696217091e-02
-1.700668803219243172e-02
-1.342636375106733178e-02
-3.122532812633410128e-03
8.589169989436869906e-03
2.055970851045066730e-03
3.830476748880795677e-03
-1.387444767208783746e-03
-5.524484413634376395e-03
1.008944018379031790e-02
-2.663787367195401398e-04
6.500790620380314175e-03
5.830380756678680458e-04
-5.756398947241221468e-03
2.212349558030771504e-02
2.307539505494059576e-02
1.704916868441175987e-02
4.171389756785216264e-03
-2.209993968592545086e-02
-1.993106143375504916e-02
3.735815839297663282e-02
-5.326939430897493187e-03
-2.773136865163424586e-02
-5.194819413769716232e-03
-7.147479878494688438e-03
5.424024130571377441e-04
5.842094981586107467e-03
-1.972896728877287023e-02
2.626337698067934129e-02
2.620870875327588334e-02
-3.971127832693504937e-03
-1.060939671906574542e-03
-2.577330750685012314e-02
8.462265186086743302e-03
3.915135482600146620e-03
-1.479551227177306430e-05
-2.485723985712177606e-02
2.819408966577406899e-03
4.249836858615548690e-02
7.511643721160259253e-03
-4.628084639330787287e-03
-1.900310636845254850e-02
8.079366908779493650e-03
-1.845408439128189484e-02
-1.484838272255621996e-02
-5.948508898935734798e-03
-1.150353506451279794e-03
5.822377625847741794e-03
2.182068762407699328e-02
-6.630867850458085390e-03
2.391569454749358295e-02
4.403372255241421764e-03
3.729942406525946566e-03
-6.129256791835277496e-03
2.472482599670202189e-02
-1.126576023585416919e-02
3.197153555726249541e-02
-1.521697311889128046e-02
1.592607278168074042e-02
-1.559397097944489885e-03
-4.015057826314919961e-03
-1.765098743760579181e-02
9.003013669852087675e-04
2.729270380764055055e-03
1.326865513006846194e-02
-5.127877441949339407e-03
1.725709507020935403e-03
-3.272985816200843414e-03
5.404952540815469858e-03
-7.686325694082231721e-03
8.058949371353957281e-03
1.815765034026807848e-02
9.381473582633763700e-03
-1.727516458218951792e-02
1.234139856390243511e-02
-1.521573801117148163e-02
6.485072706452067563e-04
1.375137366291517664e-02
-2.750339101458885646e-02
-8.575311142823947505e-03
-7.159340536835621244e-03
-2.285752138158651109e-02
-7.131531407393870356e-03
1.763802838643465406e-04
-1.990740334744868847e-02
-4.329094191740984546e-03
1.240442777420363435e-02
1.641268243579745113e-03
1.187992012026987607e-02
-1.046009823100867847e-02
2.702171028665321245e-02
-6.208587427523051469e-03
3.818976749636195534e-03
5.682828139151583496e-03
-3.630257524024239381e-03
-2.896482229675658229e-02
1.596396061428280097e-02
-1.363588664405121671e-02
-1.152303830784765296e-02
4.854463721297615914e-02
-1.605286187753659707e-02
-2.374575333433972743e-02
-2.851854293212920458e-02
3.068671577937595162e-03
-7.694858715124181826e-03
1.807084235598855997e-03
1.287637632468971970e-02
-1.862643305582871098e-02
-3.581319473203655856e-03
-4.369309781075671954e-04
4.940565430756296145e-03
1.212586428689395486e-02
-2.282963152575881883e-03
1.647477110388432045e-02
-3.029876713721621137e-02
2.197584754775909564e-03
1.030573534214402655e-03
1.216912795851702103e-02
7.026968941080915208e-03
-1.185065892649676128e-02
-1.838119569169972128e-02
-9.574492448956188617e-03
-1.419269403516792375e-03
8.976417400410384093e-03
5.142297804482021464e-03
-1.068925460669969615e-02
2.405427492570064163e-02
-2.766486904492325080e-03
2.694163964387756224e-02
1.125732590791609852e-02
1.981159290839472342e-02
-8.173045949101537255e-03
-1.786739156059658287e-02
-1.325091244038908815e-02
-1.527821352925692964e-03
-9.531098814805093189e-03
-2.105054081649620004e-02
7.450828849633066644e-03
-2.182702636027897790e-03
-1.538745766357709280e-02
3.171458424925817365e-02
1.368381219022626709e-02
2.413879365333160276e-02
-2.306366639264385149e-02
-1.374166418382530980e-02
1.930869716674741762e-02
-2.129550349960314219e-03
1.049492955418403206e-02
-1.706894757673892843e-02
-4.194619409496789034e-03
-7.728679096032507051e-03
8.006694095273952320e-04
1.331408978505442368e-02
7.256922056586996225e-03
-1.112781323297159716e-02
-1.821986318147511552e-02
7.509166076780086907e-03
1.386569058937785464e-03
-8.054198646187830934e-03
-9.220625263325349028e-03
-1.683887207880958772e-04
-1.429685611743088634e-02
1.245398441569784201e-03
1.375399558531292463e-02
3.523540302364504013e-03
3.535222778399017829e-02
-2.150849476320077641e-02
-1.340258157970569686e-02
-2.712315095504475720e-02
-2.981375519694393419e-02
2.802865399220562728e-02
2.024216361302707060e-02
-3.204680528446538380e-03
-1.541565669249441838e-03
3.286961924187711132e-02
-1.540377352611428143e-02
1.131696868224436880e-02
-1.352127238327554930e-02
-1.173292668075133667e-03
-4.426799379231558841e-03
6.292265555128453633e-03
7.603818544201875439e-03
1.198758966401909133e-02
-7.170993117154826277e-03
-7.187726443734097319e-06
5.929505179581376524e-03
-1.350094857213699796e-02
-1.745974647240337851e-02
-1.003222047201705013e-02
1.239691628827195059e-02
5.653764368507931994e-03
3.865435966556838437e-03
-3.409448342808291121e-03
2.652674759138948235e-02
3.909586267340240534e-02
1.523111317823641793e-02
6.188355554666085181e-03
4.010870071129790139e-03
1.321017062736077642e-02
-3.132295508510777454e-02
1.103719472179057713e-02
-9.653789823386840774e-03
1.509512758634461507e-02
-2.461959633991225860e-02
-1.108499047837187973e-03
-1.554962250654787388e-02
-8.220205883509797834e-03
-3.096724936356448285e-02
9.218894335914738780e-03
-1.349011070567638325e-02
-4.515155259263339826e-03
4.904228258953117689e-03
-2.767754256390372782e-03
1.618439879210735108e-02
-1.442828116646225137e-02
9.274670642781947943e-03
-4.871648549233607503e-03
-8.823945062987158597e-03
-3.112797257164246108e-03
-2.023904132652848062e-02
-1.537363660577570974e-04
7.896471200334697141e-03
-5.716720761895423275e-03
-2.270930817270511853e-02
6.034525091604525833e-03
2.638783936581011111e-03
-8.448120149374120647e-03
1.123774570315288351e-02
-7.845756793115069017e-03
-1.813680482061578308e-02
1.259002600064930248e-02
1.218168864970812192e-02
-1.314279408919076693e-02
9.815155150036763282e-03
-9.785856462456662269e-03
-3.231969035016134251e-02
-1.389284953180095275e-02
1.577391952720122448e-02
2.144667194250669123e-02
2.901646966370874381e-02
-5.896128850887171965e-03
1.001165659028185016e-02
-1.607187735558461908e-02
-2.331619122911253103e-02
1.597860820017166575e-02
6.028842256577441119e-03
3.134495159755466831e-03
-9.003830894710383032e-03
-1.875210842824050900e-02
-4.519716273429752809e-03
-5.068289905375941880e-03
-1.853278800117113406e-02
1.612185036225758164e-02
-1.374762976292400775e-02
-2.154804659911973078e-02
1.465821625062546478e-02
1.309092223460456804e-02
-1.373699164639762904e-03
3.068832331471854375e-03
-6.391061040631751400e-03
3.244695827714273728e-02
1.618845747052306480e-02
-5.310775025246704251e-03
-2.677763781579900297e-03
-2.904128854773157728e-02
1.793851893630708100e-02
9.369927920058545093e-03
1.792684863993880204e-02
6.014559732937792974e-03
4.291508107975206335e-03
-1.428644368540683135e-02
1.219182680573488615e-02
-4.968836197186261155e-03
-3.003202071867823106e-02
-2.029963221818166866e-02
1.421906303933120896e-02
-2.897967291382973209e-02
-1.929345600386461745e-02
9.642836967876936699e-03
-5.919737649798301540e-03
1.135975972951351089e-02
3.818581488643137383e-03
-1.563632026360044225e-02
-4.127891648386089463e-03
9.445001621129338679e-03
-9.627333032546061403e-03
5.039263793659075515e-03
6.818562286650135286e-03
2.740228672195239162e-02
6.724459457410007779e-03
1.261870634423296195e-02
-8.552238096882072010e-03
1.066945747525931826e-02
-5.704566922789150105e-03
8.270088046300989176e-03
-9.978873745130376754e-03
-1.395456746738553411e-02
-3.901667764826659626e-03
2.059177202498790188e-02
1.223678545242680785e-02
-8.720590322558131532e-03
5.480885411046486355e-03
-1.996299757524501103e-02
-6.339287993177111606e-03
-3.474703391935954171e-03
-2.012465697765427469e-02
1.012835721065747166e-02
-3.501052780403484527e-02
-1.130387697021562055e-02
-4.332930268533196141e-03
1.423104880445689308e-02
-1.252891460793464917e-02
-1.676014887293102162e-02
-1.556248921976606352e-02
-1.163446994465808584e-03
4.922756240080607658e-03
7.242694901120018056e-03
1.270204338573889362e-02
3.945187487995456717e-03
-9.297873490213732356e-03
6.627953281829236827e-03
-1.427230792270119293e-02
1.345569692222786141e-02
4.455363285096643720e-03
-9.793855181194344867e-03
-1.450026357904027341e-02
-1.291520105245404920e-02
-1.424249341813650649e-02
-1.021870778648485125e-03
-2.908679748351783792e-02
1.133771281404458674e-02
-4.200996314320696451e-03
-2.245502810424002821e-02
6.198471594111208682e-03
7.153798682731330079e-03
-4.228748915256430596e-02
4.504218972496507739e-03
-9.392522407913923496e-03
1.697420637308433636e-02
5.330031545105500500e-03
-7.206310641962645211e-04
2.120755562841278134e-03
-2.244519118855971274e-02
-2.268256323176455133e-02
-2.532054821046101929e-03
-2.845174422072657434e-03
2.919693682626591218e-03
-2.757819623733346118e-02
1.322122927094703838e-02
3.050577159542671585e-02
2.055994478508521225e-02
1.332306080196585599e-02
1.664543274542957391e-02
-1.778299608073303367e-02
-1.495447359895122133e-02
-1.452003409113122520e-02
7.293707322851689795e-03
1.219208001238463422e-02
-1.858453301538004476e-02
-7.513349911209938128e-03
-1.749922882887437053e-02
-2.542420412248023662e-02
5.620069993631873501e-04
8.014846120681505537e-03
-1.561489194328984954e-02
-3.507744086828191261e-04
-9.950159096784476354e-03
2.759697285694306945e-02
-1.166356835677571056e-02
2.715477765086123096e-02
-4.800989840755268655e-03
-3.386232426812463975e-02
-2.439262215229472900e-03
-5.170685032010502490e-04
4.686818611683452734e-03
5.231211548456908729e-03
-2.204970220006106235e-02
-2.078183630869228846e-02
-1.513459396258290748e-02
1.630782055774843489e-02
1.042750296952135031e-02
1.987455565905574609e-02
1.469358642660011441e-02
-1.502433227122789913e-02
1.549331481701012991e-03
1.300634191888124479e-02
-7.101557763925068698e-03
-9.580899050472086939e-03
-6.625747001571014342e-04
-6.352211455075769571e-03
-7.565049406396035653e-03
-5.532953520896515768e-04
-3.511625437320699608e-03
2.958063645820463439e-02
1.543049147098630829e-02
2.938722843103818219e-02
-1.921665384227531567e-02
2.306331410098215375e-03
1.820791152207484886e-02
-2.267229790323628048e-04
8.505392678594009617e-03
-8.294534146730888832e-03
1.355771876658143620e-03
1.592067961732915272e-03
6.320705010526290156e-03
-3.175432447725843547e-03
7.324574196431839906e-03
-1.816248899867026548e-02
-7.156544854228996493e-03
-5.758209903814762859e-03
1.298315955651228046e-03
-3.679874340999918052e-03
9.469181489391917741e-03
-4.281549658428683049e-03
1.389680067577782514e-02
-1.687657924076932554e-03
-2.095016200099880307e-02
-1.237322903991782026e-02
9.121746430677334094e-03
1.172696189811604957e-02
9.735854522130823335e-03
-5.607880833273362620e-03
2.359789410719549674e-02
-2.176761180558594092e-02
2.354376545813475618e-03
1.310786207405065240e-02
8.698309230757581001e-03
3.564962446472433322e-03
8.186255373056545645e-03
3.236669019402743912e-03
-7.883979246805769558e-03
6.631458977691752658e-04
-1.050953197772871647e-02
-1.965226660917952090e-02
1.397536467997641078e-03
-1.789812724318137413e-02
-9.175240639293561970e-03
2.636225318323024217e-02
7.125855057468087964e-03
-3.406463273184433607e-03
-9.169175731433712104e-03
6.091569875409765314e-03
2.758780270968821773e-03
4.877953338813363626e-03
-7.001509655950113181e-03
-8.685608155720931853e-03
1.437526336703443333e-02
5.030919981370429381e-03
1.168327313622406424e-02
6.571945586729392545e-03
4.519801123384513918e-03
1.136782072456263889e-03
-1.780005589249280054e-02
1.036643802003024868e-02
-1.100335219068911130e-02
-1.436291099243816203e-03
-4.096407591559532956e-03
-2.717442781181988055e-03
9.532961984441919862e-03
2.162437415708133581e-02
8.498918333564408137e-03
-2.390442221528307418e-02
2.596562355725624046e-03
1.145395292449486726e-03
-1.735587341683253113e-02
-2.092208350542233176e-03
1.277440640374192821e-03
-3.691732541070891736e-03
3.569678626333965769e-03
-7.658692962332010884e-03
5.682587468186656339e-03
2.399420282059300106e-04
-1.038105059215701891e-02
-3.450430645766375259e-02
-1.818944142527654682e-03
-3.617337527614668952e-02
2.961432749917115165e-02
-1.322573759168895087e-02
-9.024697628219271670e-03
1.278683925446459820e-02
-2.759190218890459484e-03
-1.230932179424683998e-02
-1.319302632700992961e-02
8.502609410635846021e-03
-7.993825346018680264e-03
1.721042424419719566e-02
-9.000351620943286557e-03
-2.402914027788667119e-03
-3.560432989829096385e-03
-1.745520517921619538e-02
-2.096691480296103416e-02
1.548746423926947733e-03
2.460755865678272009e-02
-2.056796239729287781e-02
1.479463687102981805e-03
7.526860379548687419e-03
-2.894793266570540487e-03
4.305620783126107819e-03
-2.175164794209267019e-02
2.862898511926740761e-02
2.198177775570139738e-03
1.654650390234623999e-02
1.373730133999883501e-02
2.089075686544042756e-02
-1.366215257929855043e-03
1.575734903906596263e-02
9.041496799821410052e-03
-1.559880991820263366e-02
-9.399978522376232354e-03
8.477899122420372996e-03
-3.537485827105576672e-03
9.443260414393972457e-03
-1.439926327725719532e-02
-4.133585653803902894e-03
-2.060505911250523300e-04
-1.059604037401681333e-02
1.183070471601115406e-03
-1.087472371848653002e-02
1.340098619321381142e-02
-6.262039049087420386e-03
-5.841318305578563179e-03
-1.125721266595270482e-03
1.303838506432003410e-03
-5.190605062164649341e-03
-4.166837601634034577e-02
2.101124412254823728e-02
-9.933565301687053914e-03
-5.983097816450857407e-05
-8.979168178782494063e-04
1.496982476833004505e-02
-5.144218670788244276e-03
-1.902393178318582262e-02
1.391155725333487365e-02
7.531733811831283279e-03
-1.253518731666072861e-02
-2.609501684514616698e-02
9.735664890184094616e-03
8.614458064228705872e-03
-8.679420501841972682e-03
-4.941328847524706358e-02
1.095094638530885560e-02
-6.317720671220486937e-03
-6.211670262876623112e-03
5.448140215732957294e-03
-3.896239372593896834e-03
1.683817363597567285e-02
-1.162747792701111435e-02
-2.814267681537942212e-02
-1.444126271442513522e-02
1.495450489781873123e-02
1.197726547199075633e-03
1.474954267985342272e-02
2.863863776587003383e-03
-6.696605394626694609e-03
2.185043535120354506e-03
-1.417935023167185039e-02
2.860454887439133759e-02
5.583309789473336372e-03
-8.152848736145110881e-03
2.473468931103703014e-02
1.674876123513113074e-02
-9.313510382136829663e-03
1.443663244591560611e-02
1.976125219107115541e-02
-1.527583381732072580e-02
-7.664646446245215045e-03
1.262346420670549738e-02
1.874499075120783856e-02
-1.679939786784139313e-02
-2.282563004951349700e-02
-1.190953132030847343e-02
7.403279497510853284e-03
1.244179576272840329e-02
-2.868056148655687056e-03
3.656995655819070832e-04
-6.020435768824947478e-03
2.901651306963635643e-02
2.157748371418560102e-02
1.140776410480324674e-02
1.433031374634854971e-02
-8.511448087221101452e-03
-2.057346149024259774e-02
-2.022884462973520425e-02
1.342644607528567643e-03
-1.149139212307166528e-02
-1.438239301340783066e-02
2.304930251277014647e-02
-2.364172232294330794e-02
-4.849396723090485667e-02
-3.928467987576781534e-02
6.462288750228258917e-03
1.241898773396212310e-02
7.299287005905652492e-03
9.430612570477217224e-03
-1.154214830047393080e-02
4.525974637076749310e-03
-2.566249039168008944e-04
-1.417794313813283517e-02
1.978019399582760484e-06
2.926925764365974954e-03
9.456802530646419430e-03
-3.263709740828443350e-03
-1.106560201408561366e-02
-3.324630879838927269e-03
-6.249198030355713682e-03
3.663577446641342293e-03
-5.745881032818394261e-03
-3.283242171203168847e-03
-2.610859776670674485e-03
-6.315815915649311378e-03
1.453989334202183438e-02
6.360968253322634401e-03
1.929837588486351882e-02
-2.248485667096459389e-03
-1.565910998062688964e-02
-1.018237170550708760e-02
-8.319538299884507437e-03
1.215675597791457917e-02
-9.536422467520070528e-03
5.630128256780096187e-03
-1.724436572739434723e-02
-1.421798623394614908e-02
-1.369189760409998463e-03
-1.348816282547828961e-02
-1.063164515316852680e-02
-7.414098135755232619e-03
1.411145938106416441e-02
-7.304166978702196500e-03
1.806319110070126258e-02
-4.311637114766959933e-02
1.694077351804219866e-02
-1.294013484303533669e-02
-4.982479935905875963e-03
-4.431007929327374431e-03
-7.511662256443174535e-03
-1.818870883995708787e-02
-1.202712919445013233e-02
-2.409457585047686257e-02
-2.838392008551939884e-03
8.790621208107014025e-04
1.243252722988870754e-02
-2.175305220525233091e-02
-2.637269882865518264e-02
-7.149501161283616617e-03
1.016109091398150269e-02
-6.893717210994795147e-03
-2.272887873688049162e-02
7.082405361057960390e-03
6.202183029654775165e-03
1.413642568134628602e-02
-2.833059799542474513e-02
-1.840214367737277434e-03
1.017800961489928428e-02
-3.114790998858200238e-03
-2.215805175962598864e-02
2.385483016632778362e-03
1.735941358781641509e-03
-2.093581589535799259e-02
5.620889956197704790e-03
-3.288720727776109094e-03
-1.176179416306324249e-02
1.916115766255552591e-02
1.095910202652805240e-02
-4.757751594795027461e-02
-9.682853173389932566e-03
-2.130473561987216574e-02
-9.655911058792722088e-03
-4.847406285108634902e-03
-2.945524254502171133e-02
-2.269476185995854614e-02
-1.393774942537651280e-02
1.054796314198592003e-02
2.332548555507933663e-02
-5.727679707183122235e-03
-1.305805941114254395e-02
1.842001709956769817e-02
-7.085445241333808951e-03
-3.273953437093508195e-02
4.140025394892675285e-03
-9.796754505688979806e-03
-6.740515371418267544e-03
-1.475014941870480926e-02
7.114389810483566154e-03
1.665208171716897265e-02
1.827941464117527684e-02
-3.823957922446978575e-02
-1.847062970129213777e-02
-4.087407220396799268e-02
2.086698480462361588e-02
-1.609109659175559899e-03
-1.219980244658234840e-02
-4.047555746389663173e-03
-1.495749115242350942e-02
-1.293798427812410147e-02
-4.075938651912074974e-03
-1.607375367168357994e-02
3.773019791189198557e-02
5.337500970639842170e-03
-3.839006440443139268e-03
-2.614573844356835562e-03
-2.597561653882485885e-03
-1.716853252059351992e-02
1.806270757575700880e-02
-2.405080986559196207e-02
3.074674738487144510e-02
-9.180557792352907892e-03
9.591175486437612807e-03
-1.619360155414252891e-03
2.647102163689667859e-02
1.498046253530687690e-02
-2.072396581259722606e-02
-1.878483492104180905e-02
2.100809831551591483e-02
1.668127435385397331e-02
8.551314101254340813e-03
2.393313419939816292e-02
3.719834933285159906e-02
7.300439094360497427e-03
-3.169176352173416408e-03
4.608133541666171486e-03
1.054582618455698895e-02
-7.685397594715910261e-03
-5.889105318034577354e-03
2.703199801642255061e-03
-9.406467862872277055e-03
-2.628534412133530073e-03
1.227193187159420287e-02
-8.603286087280417188e-03
-7.881677202183967612e-03
-5.280095539459462618e-03
-3.655703233516278960e-02
1.701357455313585315e-02
8.662531520837717797e-03
-2.917266036281799136e-03
-1.079852829979801969e-02
1.610099124112045199e-02
3.775069383269122423e-03
1.367231089233062087e-02
9.992736122510913199e-03
3.327982563797172305e-03
-3.121673023760910062e-02
-2.796900048417945428e-02
-1.532370418263391196e-02
4.359828517004091610e-04
-1.962506499004878016e-02
-1.333473405519791091e-03
-4.249006886748357519e-03
1.272178674169602286e-02
1.524755794219576424e-03
5.925263310469383550e-04
3.168158260168756242e-03
-9.765266061786960841e-03
-3.097685942179312021e-02
-1.952766601899865589e-02
5.612921530464973913e-03
1.241682646933821126e-02
8.453707320478254586e-03
8.466102863544013729e-03
2.007635681922733881e-02
7.628501990905064804e-04
-2.385004523190084255e-02
-2.350846698809101742e-02
-4.240365113138901132e-02
7.112044440827438880e-04
-9.415253707085107860e-04
2.807487046078649580e-03
3.067854766360245729e-03
7.340832425299010679e-03
-5.154421302557461032e-03
6.485123666217240852e-03
-7.861612664165473080e-03
1.463070243902897874e-02
7.935812696581303477e-03
-4.680839641961722503e-03
-3.242678342244968617e-03
-2.010847901394863593e-02
-2.539346590802647741e-02
-1.141765731725643065e-02
-9.364110072218661748e-03
8.546430678144171719e-03
1.948608525947143413e-02
2.375512306059184009e-02
-1.974683609095584033e-02
-1.317123775825890936e-02
-2.022523951125437119e-03
-1.881432599401115270e-03
-1.953829911367793975e-03
2.121576975914459678e-02
2.780239943439026182e-02
1.161219124199805094e-02
1.161949250662116032e-02
2.025386554524121179e-03
2.349550874956035651e-02
4.806236421769750217e-02
2.909394431499090408e-03
-8.417038319726040732e-03
-3.424664238650905251e-04
-5.438200162326506208e-03
-8.515834083671902643e-03
-6.373518259547551962e-04
1.081024142050102804e-02
-2.860540466310118515e-03
1.990715492597756875e-02
2.085303995778810954e-02
1.987803214075666361e-02
-1.334032485720358999e-02
2.978598416344659539e-03
3.076622455304614534e-02
-2.396204405361856277e-02
6.608343714908152672e-03
-2.461652917021672424e-02
1.281910963437822570e-02
-3.284526463610922681e-02
-3.062714055035492891e-02
3.238560217844054998e-03
2.555846502147969199e-02
-8.677517161535409224e-03
-7.185505455426848161e-03
1.557871836385498789e-02
2.454428898568182353e-04
1.072274500457251825e-02
-1.101083536662535341e-02
1.767210390687407387e-02
-1.951838637658405429e-02
-5.480951870254672544e-03
-1.559129672479396544e-02
-1.759889245770666216e-02
2.656611226693827033e-03
1.100938835773726879e-02
1.206878414189080199e-02
-1.499541040100457398e-02
-2.899401110278366014e-02
7.394877436636626382e-03
-8.447485441410646986e-03
-5.340067638338352220e-03
6.811329115168559016e-04
-3.514371281767580263e-03
-7.209847933013484745e-04
1.260611372122589927e-03
4.000263655444337256e-03
1.618374910954904614e-04
-1.962424756404068660e-02
-7.944529986302031888e-03
4.633970000043585724e-02
3.149324058323954567e-02
3.801883519865076159e-03
1.778170456282416288e-03
-4.040438480996457436e-03
-1.532919430251063198e-02
1.229134257412737088e-02
3.086211275131138954e-03
-2.513467138610586682e-03
-8.454147907673601609e-03
-2.506097447677849144e-02
4.201625995257599923e-03
7.996452399003012301e-03
5.976186420869239284e-03
2.506138624543897964e-02
-1.897892373637205792e-03
3.771351249262912871e-03
1.524664723905266341e-02
9.243288346527522500e-03
2.880274652608671906e-03
-3.491602218502826843e-03
2.595010964951841026e-02
-9.226730826745219854e-03
-4.484537756296784472e-02
-1.494522819304627131e-02
-2.233790027023647984e-02
2.360638370225317390e-02
-2.130899942866895137e-03
-1.542141543036804237e-02
2.283678579301598802e-03
-9.622523872734777689e-03
6.351109952410879077e-03
-1.464541703315744813e-02
5.078807214283318806e-03
1.009916298787090320e-02
-3.701959358205581668e-02
-1.090679101111324822e-02
7.435177023701597387e-03
-9.035870844234007021e-03
-8.147764356021857876e-03
1.355899909070111542e-02
1.094746577558131160e-04
-1.111731273702100918e-02
1.077557370687066106e-02
-6.581355649703166805e-03
-3.000369760573194395e-03
1.434801184250242799e-02
-1.630440115029779900e-03
1.797776081732033529e-02
-2.644846446221781923e-03
1.138610707470288919e-02
9.405980044524430567e-03
1.796549743235550944e-02
8.356333546446203034e-03
-2.269315703718180824e-02
8.081909186766723582e-04
-3.039112103416074379e-02
8.269857207839643315e-03
7.820077632211559077e-03
2.707404190273453738e-03
2.127909388391377443e-02
-1.538476664909499761e-02
-4.370697454226825200e-03
2.589771902553261035e-02
2.383651738744023939e-03
-1.151432738387563916e-02
-1.262385668504239535e-02
-2.384655994894291364e-03
-6.143673099433006202e-04
-3.035903819133419293e-02
-4.337414146963711756e-04
-1.496039613189320723e-02
1.883455068345423616e-02
1.238715182393124517e-02
-3.131446616986012597e-03
9.882610298391795653e-03
-7.211316345299948090e-03
1.461487584471841787e-02
1.229208249930060018e-02
1.109746962149202494e-02
8.130009121202574560e-03
4.551480330621776593e-03
-1.004981395722509552e-02
-3.458620334452734094e-03
2.279900850506608526e-02
2.317278223095772631e-03
-1.616106454683446242e-02
1.037376101773654705e-02
9.406156065358106666e-03
7.441530429482032423e-03
1.075804980069425786e-02
2.379973531328047343e-02
1.963835231501640313e-02
2.210694578067824712e-02
-1.004749161050192156e-03
-1.297240453756837164e-02
4.300640361378701287e-02
1.703504140860849459e-03
-1.537026918699178554e-02
2.466548259886418206e-03
1.769794953167485446e-02
-1.942672294693058646e-02
-1.062235661915500624e-03
-2.246369212534159512e-02
-1.373499335968373682e-02
1.677790190473904541e-02
-1.169797227899167400e-03
1.031233448918540165e-02
1.409132881023404150e-02
-1.734854722122913849e-03
-2.384422502023226739e-02
3.106579453797342003e-02
1.523969864548875737e-02
8.955277373966556709e-03
-9.567907364198264056e-03
-1.659056593251927517e-02
-3.482696176843438733e-03
1.408853404899278530e-02
-3.243853443646145095e-03
-1.310594026566939962e-02
-1.379963925996002816e-02
2.887570487935814390e-02
-1.753940438923551684e-02
1.280654620820317674e-03
6.285833697916985057e-04
-3.002625618282799003e-02
-5.213372286068101470e-03
-8.365496867988953325e-03
1.417395608926096812e-02
1.042124113080499653e-02
1.375853563686618534e-02
-1.056719822835045820e-02
-7.136397471842951916e-03
-1.079129178596284835e-02
1.980897556351846056e-02
-4.942226676122274572e-03
2.098789740022908440e-02
-4.790846304852070317e-03
1.415190171499398214e-03
-2.124295967183684533e-02
-2.253790918011954261e-02
9.024195548791124136e-03
1.443363420190164198e-02
-8.414876475400558933e-04
2.389847420950259524e-02
-3.450829084093840621e-02
2.084044993012067887e-02
-1.432131693959041129e-02
2.903934828658660469e-02
-1.283605531015976839e-02
4.518301668823145913e-03
-2.488320959840487068e-03
-2.958555999434501690e-02
-2.671516065217791058e-02
2.357210131843769096e-02
1.890184873933728124e-02
4.219465385525028069e-03
2.160987113359059270e-02
5.132763104007943139e-03
-3.516881883875588085e-03
-1.918301442664790274e-02
2.573375394569259872e-02
-1.272839837006200462e-03
-1.377401031001634045e-02
-1.232072873244592593e-03
-1.100475124332053051e-02
2.267586145041501199e-03
-3.126919041186676171e-03
-2.073991019956819039e-03
-1.686645307157141199e-02
-2.353422706982397430e-02
-1.433248980142767456e-02
2.601587393109312113e-02
2.129136798374809542e-02
-1.129964954243539883e-03
1.046127877002873095e-02
-2.208326647604574606e-03
2.697542154700139153e-02
-4.034764184770661156e-03
8.848730862463807800e-03
-3.683870265642514609e-03
1.656397996324179833e-02
1.504551606880564010e-02
9.953527791238288638e-03
6.931447770172846808e-03
9.771653724722459064e-03
-2.136357285455166202e-03
-1.270751366184368590e-02
1.949901793679613415e-02
-2.414663172378103684e-02
-2.120207403259249251e-02
4.087222420999762559e-03
-1.704183074224387487e-02
-1.197979975805813467e-02
4.075800257113998577e-03
1.993545652553906783e-02
1.907169488105227295e-02
8.845879471639232078e-03
3.018537461483112444e-02
-4.676156320386837609e-03
-1.868007216226424613e-02
2.449000302291529096e-02
8.374238458261462625e-03
5.196492755581006220e-03
6.719473536890114944e-03
-2.938286774916029631e-02
1.430139100783627513e-02
9.376248283938782430e-03
-2.234867009633013761e-03
-1.855303480870505034e-02
-2.492012906142368131e-02
-4.538242989411121232e-03
-2.576769181026356340e-02
-8.594806691010901251e-03
3.153796575675349434e-02
-8.209099071453139496e-03
-1.885832030198076464e-02
-3.149290828101849148e-03
-2.104875616027857346e-02
3.717058143839190726e-02
-3.927973818571861737e-03
2.278595292687621982e-02
5.216281397540451642e-03
-3.454165083479953779e-03
-2.069673581599519932e-02
1.366814309531868589e-02
-2.918343393831900057e-02
7.101070254115888179e-03
-2.087520345089780363e-02
1.440612776855627756e-03
-1.263003166178428352e-02
-1.640910875136125224e-03
-3.494381836249305009e-03
6.652655168314365423e-03
4.856513380740138072e-06
9.438550046821392661e-03
2.112493640004032419e-02
-3.646773260662006244e-02
3.072213529527914860e-03
-2.490592802492483729e-02
2.987594570619294104e-03
-6.448799753523497789e-03
-4.028474209576208588e-03
6.129639328742826458e-03
4.031705599364967391e-03
1.774774075731458227e-03
-9.850968914634286588e-03
-6.760332685558657559e-03
6.370599216091279646e-03
2.948383522166442283e-02
-1.302821461176180418e-02
1.215408597977788016e-03
-2.601210583301060211e-02
1.008021690120367887e-02
2.011769934556489892e-02
5.560872162595495785e-03
1.655955601772764185e-02
1.471813934626024604e-02
1.081077532218535815e-02
-6.985850774820644322e-03
-1.047291657811261038e-02
-1.717985702547043456e-02
2.647769684909764831e-02
-4.592978188255329025e-03
1.317855738631225695e-02
-1.500015918289921910e-02
4.934488944160796316e-03
1.365363534230191501e-02
-3.619063872568827056e-02
-1.155350249094561424e-02
-8.753068926374424352e-03
7.305688225268500320e-03
7.014686936256968233e-04
8.637186582573546517e-03
-1.258360644668807260e-02
6.701931293026146264e-03
9.668440935350753815e-03
-8.636488451297164026e-03
-2.296382242496095710e-02
5.154639400575587380e-03
3.917789711848486053e-03
-9.453772072459264326e-04
-2.981899234486447628e-02
-3.262102172482853751e-02
1.757203287957449442e-02
7.595541620953568870e-03
2.744342538056908799e-03
5.575387491125692856e-04
-1.092771488146684206e-02
7.928233481291376136e-04
3.636204800137055222e-03
1.639032492341517197e-02
9.352435989215410195e-03
-1.150851824217411119e-02
-8.407002890730057645e-03
-2.203610639980961572e-02
1.973783458717610559e-02
9.691533975518407812e-03
-1.352313655492121298e-02
1.085463668681802690e-02
5.594457334347204219e-05
-2.508304380911801842e-02
-1.778139783193446316e-02
-1.081053499012308260e-02
-5.094561209480711478e-04
1.853598345355242372e-02
-6.029221839368771076e-03
1.894178863348341263e-02
1.394042136818014928e-02
-9.340832237829893234e-03
-3.335540975005539749e-04
-1.027621261931667418e-02
-7.703857265095228474e-03
-2.492993098244708147e-02
-1.304895945040566475e-02
-7.099187939929181004e-04
-3.288125221523518094e-03
4.923554026107509508e-03
-5.684120094618562088e-03
-2.387934131938709501e-03
-1.133642574056472653e-02
2.185375072623034487e-02
-2.465136693493293410e-02
1.277430579102180330e-02
-3.666348419877785581e-03
-1.629240844881272784e-02
4.883467309471848164e-03
-1.302708006943236775e-02
9.553808073258583233e-04
4.955505020818078837e-03
7.677523784944638267e-03
-1.291321141004587482e-02
-3.774599194320085206e-03
1.656805552867888706e-02
1.106623832777247664e-02
-3.794026629685670182e-04
1.273401315019146362e-03
1.393581077591362315e-02
1.125040531546496816e-02
-6.434437620234522044e-03
1.519758315298472186e-03
-1.197071502745355662e-02
-3.009176255854830936e-02
-7.506127694201948121e-03
-1.407601417933527187e-02
-2.358807982503577122e-04
-2.615155212391690256e-02
1.182537721860801817e-03
-1.031081286044524363e-02
-5.520203306425515498e-05
-5.530160603261444902e-02
1.447490013691268449e-03
-9.224021013296878138e-03
-8.184789284345704574e-03
7.173266618552885318e-03
9.787708155527319320e-03
-1.583011376996165459e-03
8.164127013272877778e-03
-1.402155278142146015e-03
1.511843910533544437e-02
-1.837255836373876891e-02
-6.996518183203853311e-03
-1.833950200096884364e-02
2.139042713047349664e-02
-4.511338635001152508e-03
-1.940904710449035259e-02
6.691374690534825434e-03
-2.443359727861861563e-02
-1.185716043922303012e-04
-1.831636983778519787e-02
2.621679947535623337e-03
4.977571409191782099e-03
-1.565104647511386324e-02
-1.044971639543096700e-02
1.837458302857809464e-02
1.992020787023164683e-03
-2.188686126202307389e-02
-6.722546895317830541e-03
-1.083712988528515338e-02
1.214523132622656251e-03
5.322447073542243591e-03
3.525875808286244029e-02
3.621401271835295813e-03
-5.121633192066227074e-03
3.278007358047317805e-03
-8.607761377503079375e-03
1.040699137228982829e-02
-2.889444560263655995e-02
-1.503395499130147622e-03
2.239285259286299956e-02
9.449263333349406518e-03
2.423095440519857507e-02
1.373958529951177987e-03
2.239471459139909075e-03
7.889001538905229122e-03
1.146944587309468334e-02
-1.063467004921290170e-02
-1.875096296706099328e-02
4.119414982074630881e-03
-1.303932842056794786e-02
-1.533399072519466737e-03
1.563609254049569408e-02
1.460872197849255203e-03
3.123217000360807051e-03
1.961750020176169021e-02
2.283147651889469616e-03
-1.029888959932502047e-02
7.109161918727136160e-03
-1.601179366792575276e-02
1.604615518932196380e-02
-6.853458525859178457e-04
-1.152211219965857151e-03
-4.961777488891923478e-05
-2.598660443345789800e-03
-5.144064193342003056e-04
-1.016392022577116208e-02
-3.663728214903924640e-02
-2.429480271136138635e-03
-1.039347300824824266e-02
7.634117652457052088e-03
-3.711734843883698551e-03
-2.390198163635012113e-02
1.327690825841240738e-03
-1.242917718321815074e-03
2.730245834463574262e-03
-2.250595141676190077e-03
-1.371794790327744359e-02
2.147025394451687261e-02
-2.149873851268346153e-02
1.688454853076581594e-02
-1.590461921672386980e-02
2.402899596208009705e-02
5.411750445058752766e-03
3.082162020953382875e-02
-5.974194800766936646e-03
1.280851234323668493e-02
1.240275425234308240e-02
7.984507290666940232e-03
-1.891382930937811346e-02
-1.590755367236948090e-02
-1.132968884766225558e-02
1.833347728582408048e-02
-1.835977385382616539e-02
6.994753664786680820e-03
8.508479724276346579e-03
-2.338345954214599356e-02
2.018076363514788307e-02
1.719259088187205867e-02
3.316458452435752918e-03
-1.468226936974792972e-02
5.661051099966262108e-03
1.236882569838028065e-02
-1.413535605834565466e-02
-1.063830972356028838e-02
9.241490323471818549e-03
1.768499702358679120e-04
6.795103132128766515e-03
-3.020595668745736095e-02
1.021001207864001559e-02
-1.083708212263182575e-03
-1.653774853975382379e-03
4.370013625938700894e-03
-1.995961324232750980e-03
-4.633456156012878170e-03
-3.046324097430987490e-02
-4.226418770847545359e-02
-2.187590330876668446e-02
-8.342158136770506721e-04
2.045588987463945949e-02
1.449032346995469088e-03
2.260385326953054039e-02
-2.764383418887125538e-03
5.801737664033808362e-03
2.037783650100431776e-02
8.254665291353695949e-03
3.993309894243932817e-03
-9.326816257888398062e-03
1.719733982542524320e-03
1.655061185710817936e-02
1.545969617956629346e-03
-2.575654581857815539e-02
4.821338572874253776e-03
1.097006110515165792e-02
-1.377670356349068939e-02
-1.622092780886878706e-03
1.461097881535910852e-02
2.487256532408885570e-02
-6.134224524608356509e-03
2.146810060724581477e-03
4.716465708734259005e-05
-2.901082805206994103e-03
1.863877408461274768e-02
8.588289641306739303e-03
6.365279693022307672e-03
-2.287996350251466325e-04
2.261565335755712919e-02
4.295094685650331819e-03
-5.374551758274195151e-03
7.407151480888843342e-03
5.137455768307402047e-03
-2.377611905793888813e-02
-8.409525984714411734e-03
-1.170105439810637839e-02
-8.504964300386719245e-03
-8.923117870387456060e-03
5.333549424965848898e-03
5.396389000620464317e-03
-1.838061754025688971e-02
1.892492266073297902e-02
-3.977709618860826579e-02
-1.082725272395800020e-02
-1.933628585431736852e-02
-8.309856388556483009e-03
1.787356470854508869e-02
5.166464186572982710e-03
-1.360624873663614579e-02
2.080160030678303990e-02
-9.183150626880909329e-03
1.665731355601619834e-02
2.261123047348837824e-03
4.557830610920095456e-03
-4.176192116901188134e-02
-4.926640020342105963e-03
1.898800229343827403e-02
-9.598565514633013163e-03
1.140224130665839488e-03
1.801171099912987628e-02
2.773332867319337758e-02
-4.693822621943134418e-03
-1.619496554976639427e-02
-1.973117438551989788e-02
3.715219390829427055e-03
-4.746158783019827250e-03
-1.572557014701860337e-02
1.587548411248045077e-02
4.114642828865465473e-04
-2.196240933727440503e-02
-2.710178990345516684e-03
-5.704065055741667709e-03
-3.454411806242322584e-03
-2.195369016844053722e-02
1.467881233552207829e-02
-1.000656050335029142e-02
3.605870042345152727e-03
-1.150234229877691340e-02
-7.977138428208315965e-03
-4.022255030582440197e-04
1.114368746072271453e-02
6.718424070448040381e-03
1.409161060982847512e-02
2.423860139542756073e-02
8.909515903148900948e-03
-2.437824043887771349e-03
-3.079593099631365051e-03
-8.217454010080900428e-03
-3.407961632214068226e-02
8.487055486676943830e-03
-1.356734432569421146e-02
3.088767471515730528e-02
1.663453735872805553e-02
2.753529083511899178e-02
-5.948304318698759835e-03
-1.980776581235610401e-02
-2.705955631671206479e-02
-2.463457411313426087e-03
1.243974499633419134e-02
-5.220747163895712297e-04
-6.693985219370448408e-03
-8.346155793623358937e-03
-7.318814999808929099e-03
-4.700408143292418399e-03
-2.301621924894807145e-02
-6.762589708779733963e-03
-1.970282359985139550e-02
1.959903489080447835e-03
-1.161879727454468055e-02
-3.053452135097517450e-02
1.526291122360245479e-02
-1.046629005592575497e-02
-2.918223245150366324e-03
2.660670651820246438e-02
2.082587129194450951e-02
-2.802916006532034029e-02
2.559070149890012996e-02
-3.753954547761120808e-02
-1.577433234499941300e-02
-7.413047144814142314e-03
2.967065782017296038e-02
1.205809997153626037e-02
-1.035104868551435346e-02
-3.237370565142680314e-03
-7.795016855958594899e-03
-7.897941133765688099e-03
1.112737709905859372e-02
-1.111271757652614392e-02
-1.504999425864558382e-03
2.190779605516794334e-02
1.611491118470726250e-02
-1.997231061735441071e-02
-2.443595741155170885e-03
2.793981866691753156e-03
1.466451529513435915e-02
9.861395546383492500e-03
-1.206070284853493109e-02
-1.791188582278443325e-02
5.033376971941251436e-03
2.167552508042964662e-02
1.224655011540555852e-02
8.572021072948709554e-04
3.863240274326020657e-02
-4.054313859533162021e-03
-1.136790446989092117e-02
-1.123476350497314147e-02
2.425000938485219817e-02
-1.249974223728494115e-02
-2.257614661476065390e-02
9.181743737708413259e-04
-1.417737499967293598e-02
-4.724554584351402069e-04
1.606466927500240297e-02
2.060757440039243799e-02
-4.286157038465950551e-03
1.154018370680430072e-03
2.564849555537594694e-02
-6.430081625923100494e-03
9.077572902347652226e-03
2.265392825014991406e-03
-1.360255263305240776e-02
1.350112958881515522e-03
2.526311790654628409e-02
1.364284732517413203e-02
-4.318519998460189357e-03
1.319229956225462588e-02
-1.125431494814514710e-02
1.894687796995815632e-02
-2.401575255369220105e-02
1.338697568977236831e-02
-1.242010826815497567e-03
1.286839365701191416e-02
4.410761718863976180e-03
9.628380183331975220e-03
4.777364908554053262e-03
-3.848683610163067086e-04
3.050658486330969782e-02
3.604533938325205772e-02
-1.569934936585988539e-02
-1.174496303084449599e-02
8.155401698523236272e-04
-3.776477663344546265e-03
1.265889846235512990e-02
-1.279543562878399966e-02
-5.638662924298266411e-03
2.069693849796120505e-02
1.959718006972275411e-02
-1.641499616250736981e-02
2.770309474067631297e-02
-1.893394796071248137e-02
-1.006220897005397595e-02
3.376771596500003497e-02
4.772082171058322428e-03
-1.920132121904168793e-02
-1.323547379811251812e-02
3.051133005659573474e-02
-3.885421220108604273e-02
2.298973553719572960e-04
-1.589748426211260585e-02
2.419976234154689113e-02
-6.540346779392724672e-03
2.229962878828030143e-03
-1.952556803068732083e-02
-1.158686569094456807e-03
1.819425166712110298e-02
2.945137738329976079e-02
1.528649531999045491e-02
4.230937395262003402e-03
-1.825392538816541371e-02
9.148596286530636182e-03
1.188833143539351836e-02
2.062559700711788513e-02
1.471199647262441332e-02
-1.791053467300513305e-02
-2.382188793828934198e-02
9.701524903536037220e-03
-8.141459882425202549e-03
1.910881669374029507e-02
-1.941105165682995579e-03
-5.621195874446572281e-03
6.116801546876270449e-04
-1.476423400483176628e-02
-3.145009094554840779e-03
-1.545399166560692920e-02
-1.765580134594208275e-02
1.458418095754239995e-02
-4.384510874617488017e-04
1.020884034075972280e-02
-2.723647745876109361e-02
2.047464476147076162e-02
6.294313928879352073e-03
3.859268505191891518e-02
-1.441633172266042727e-02
-2.100575429061762520e-02
-4.236080289858936039e-03
1.101767817737769536e-02
-1.232818289659022570e-02
1.492331499838217036e-02
5.765635927752771166e-03
-1.529063671019284011e-02
-2.967007795115166047e-02
1.043679541864981318e-02
2.893930764060660080e-03
-4.258185080360871871e-03
-1.125620681820699819e-02
-2.727190072225945533e-02
-9.362887239477821547e-03
-1.465373331933890293e-02
-3.394915197262534084e-03
4.570658178241165763e-03
4.445053274497034503e-03
5.125561162595536910e-04
-2.638362778989630439e-02
-1.313779630928282871e-02
7.728231720072634668e-03
3.287182340590091151e-02
-2.690320543945455556e-02
2.920120968800788211e-02
-2.118169821865993271e-02
-1.468563279888385892e-02
-5.557335071273866202e-03
-1.315262641880916156e-02
1.226971879187289428e-02
-2.703002069025519857e-02
-7.272472252551302231e-03
7.808215500520536770e-03
-1.837173952578892433e-02
1.217182143181020498e-02
-1.406310232602570216e-02
-1.161103179896984250e-02
-4.589243040925166522e-02
3.917940768723700978e-02
-4.934821225117909382e-02
9.433589733306900482e-03
-2.034581284956276867e-02
6.811388939505459358e-03
-2.245252930948352793e-02
-5.756745102822104741e-03
-1.326133066801096078e-03
-6.378161641957721603e-03
2.425149973623702895e-02
9.847988944841159532e-04
1.679114102960831264e-03
1.893606051783877295e-02
-1.123129278582351599e-02
3.412644510617773158e-03
6.806175075331127866e-03
4.108989659658871668e-02
-1.171484050483374666e-02
-1.428367878802423198e-02
-1.058444900981289540e-03
-4.083355655977841808e-03
-1.473660287334883868e-03
1.807787823014332185e-03
-2.609441380092903436e-03
3.219242847858762562e-03
-1.512706257280283829e-02
5.856107049307636252e-03
-2.835059860435948636e-03
-9.940393440774115616e-03
6.694793504686319310e-04
1.757918970126139124e-02
-1.937738549592915235e-02
-7.120525302072177980e-03
-3.948264659999672910e-03
3.617319282058464175e-02
-1.404088044670743704e-02
7.262672313569341898e-03
1.563407340074373514e-02
3.303040424889682608e-03
-2.871411226987851187e-03
-1.647791633147574746e-03
-1.190687540796138075e-02
2.886046874076061974e-02
-2.412888239466756939e-03
1.730398677362812374e-02
-3.061037726699534708e-02
9.633317243732500076e-03
2.666488819578060644e-03
9.163372272280671457e-03
6.775416071600607638e-03
2.846938847873810036e-03
5.506557679232526592e-03
1.763119294926639158e-02
-2.441038232124508045e-02
7.222501392051017613e-03
-1.215455456221670692e-02
1.905958600750432344e-02
-6.152584273907065436e-03
6.293465766647846592e-03
-1.403626559322844469e-02
3.031573482564121902e-02
7.138122367971478158e-03
-1.478159246150973459e-03
-1.112297725584423906e-02
-2.024986773491326691e-02
2.320780761900416433e-02
-1.009812742851621051e-02
-2.942053734904736054e-03
1.327034055944142574e-02
-1.014158025805911149e-04
-3.286933991761604827e-03
-9.342237786629969259e-03
-2.524153444548251149e-02
-5.706983572796352558e-03
-3.655202382819060930e-03
8.872488133812625466e-03
9.694669992886602197e-05
-2.139130544047308791e-02
-2.024493126693197378e-02
7.670113098297865611e-03
-2.721319177876670246e-03
-4.655139505673710348e-03
2.302273523255595616e-03
-3.551183936659790819e-02
3.388742500582653944e-02
-1.660247086700616589e-02
-2.623074538386505061e-02
-3.254643604077498299e-03
-3.072130343940807377e-05
-4.286861569833830070e-04
1.642116082277818995e-02
9.823721117985784873e-03
1.400945452133934687e-03
-1.999007040271185559e-02
-4.310790078505450512e-02
2.640076181375767411e-02
1.509602666490361678e-02
3.043931293109502102e-03
1.094072324450185915e-02
-1.541519503107673800e-02
-1.368630763031142283e-02
-1.440064506421795919e-02
-7.548647719397514992e-03
-2.005499226617508610e-02
1.400021192765062367e-03
3.387006212597438049e-03
1.543473599967497972e-02
-2.071291009589453294e-02
4.625131551805742453e-02
-2.259078187454732420e-02
-4.282434880551088535e-03
5.852137278148803780e-03
3.049416648586307163e-03
3.106872722092420339e-02
1.782256585000080570e-04
-3.586296623890975442e-03
-1.565999075654893671e-02
-2.813713658337187520e-03
-2.033299507396464992e-02
-1.248172928680385714e-02
4.504374390490389207e-02
-8.461809683795246811e-03
-3.552517871178384468e-02
1.567328364869437912e-02
-1.391286618191303094e-03
1.537474994299030222e-02
9.129284516282743650e-03
1.332681989594958726e-02
-1.924525168355270544e-02
-1.497265714205023648e-02
1.864711436084520724e-03
8.387173915218341588e-03
1.188955528106229106e-03
-8.475397816643975499e-03
-3.917312959551225854e-03
7.073596843253410378e-03
-1.043931970204665070e-02
1.047416919793779828e-02
1.058724001500675402e-02
-1.053837440722762281e-03
-2.073884665569272409e-02
6.391681126955484071e-03
2.428161499838738663e-02
-2.070731756315502547e-02
3.180530534502971907e-02
1.549393652039781147e-02
8.972538918222810675e-03
-2.371981197425003431e-03
6.685902287606217131e-03
-2.039097945418317376e-02
2.689952023235582176e-02
-4.399988578687342479e-03
-1.618818977029901421e-02
-1.883757500225554781e-03
-6.027263927848497405e-03
1.951545311904864799e-02
5.799787100628590788e-04
6.038115101923553947e-03
2.906313068886260537e-02
-2.337289775179908838e-02
-5.799018887277393453e-03
9.886161561502612716e-03
-9.859160066187002552e-03
6.310307071776257923e-03
-2.851394314884452344e-02
5.239943254783802616e-05
-2.680190064468258512e-02
3.567726123906843350e-02
-2.032716027914569998e-02
1.087327973456536818e-02
-3.313326431229487946e-05
1.646257915426545260e-02
-1.795720135286594035e-02
5.036315755463136035e-03
3.304109182397397051e-03
-1.855155956658384063e-03
-8.429931344696143039e-03
-2.001505937105281009e-04
-1.401250260840680890e-02
-2.441710367655046312e-03
3.429601935032263599e-02
2.347948330861928008e-03
-6.536350532218197047e-05
-1.952809094523536362e-02
-4.402258547007214390e-02
-1.379260273547429187e-02
8.267022523525163064e-03
-9.634995935031536937e-03
1.863120958225189527e-02
2.145624772632542462e-02
6.781387257975926043e-03
3.875719951723131419e-03
-6.662714340621219734e-03
-9.276417346317063911e-03
-6.718857639776766892e-04
8.337472532583477605e-03
-4.240182872255272677e-03
8.352996962814935103e-03
1.244698392503937497e-02
-1.670996891271638030e-02
1.610328742340872213e-02
1.142318988153902780e-02
9.195055944135071060e-03
1.858683276739893711e-02
-1.371251097879932178e-02
-1.001808903144239121e-02
9.279692447086936025e-03
-1.880969761867529177e-02
-7.966547345644369935e-03
-3.210252231996264458e-03
8.317765944113535148e-03
-2.683860061338396580e-02
1.149410346038070262e-02
-1.757842035733302860e-02
2.973303001597498232e-03
8.814695390148509849e-03
1.377505748047397685e-02
2.454604421473101372e-02
1.695037957740140253e-02
1.170907927911833679e-02
3.261474105767731262e-03
1.279777882618566513e-03
-1.223071043235235932e-02
-5.823656598680569500e-03
9.369943155473691582e-03
1.047692064950920057e-02
1.064499354592915621e-02
-1.712986063213916849e-03
-2.067183610504609581e-02
4.204257930414942446e-03
-6.834131680693234651e-03
-2.859089868232986623e-02
-1.061824147059430706e-02
-1.290899590853595517e-03
-9.238854771460245849e-03
2.417859980080646135e-02
2.939648276554138531e-02
2.053842251446860029e-02
-2.007539740005552520e-02
-1.430121278859720207e-02
1.067793332808027011e-02
1.990211328839651753e-02
1.954035171739439830e-02
-2.067757886104013010e-03
3.039061518660075845e-03
-1.344803484103459373e-02
-1.681798242200818055e-02
-7.071866096875965152e-03
2.130858100924740844e-02
1.142951144131139352e-02
3.814649417518229876e-03
2.626282713280510620e-02
1.763201275095760672e-03
5.081205367254411874e-03
-2.327472522920240317e-02
1.498032308010702543e-02
1.230062650106954203e-02
-1.179292383396187902e-02
1.695503091095341627e-02
1.901166714716414144e-02
3.752883661700299328e-02
-2.260108117772621425e-02
1.866203836805234093e-02
-1.296453883435113447e-02
7.166335033831035435e-03
1.020118562031288936e-02
-4.696012626707240308e-04
1.167785665851653679e-02
1.550672080565423591e-02
1.216804561208932123e-03
-8.660913931954668937e-03
1.330566229485400515e-02
-2.786396134179145671e-03
1.909917512415939059e-02
-9.147868093423288391e-04
2.425836457024134474e-03
-1.309868473683883927e-02
2.121576473236694294e-02
4.732563979183926177e-03
4.449277810530941069e-02
1.980830244840502130e-02
1.207205297085372532e-02
4.197616115609433853e-03
1.018608451108848033e-03
-2.127876747812055755e-02
1.494159150665764352e-02
1.324302238618009758e-03
1.584271217716563471e-03
-2.082482627737492712e-03
-1.198523308268477361e-02
6.368861035100807427e-05
-1.245982528409403899e-02
1.727638881135645094e-02
7.071964432455304234e-03
-2.124957700489852469e-02
-2.430409927454377575e-02
1.142225650935089348e-02
3.505266043243295687e-02
-8.287233705653533622e-03
-2.069682891943579151e-04
-5.661376079594285238e-03
2.922199344392624465e-02
-2.466383128198254907e-03
1.521457642642173695e-02
-7.345340789274285367e-03
-4.573374895485781723e-03
3.551723287079166375e-02
-1.813886497876689846e-02
2.425084501317064864e-02
2.135002860606977429e-02
8.302608967749168511e-03
1.022020471135591177e-02
-9.848848160404374136e-03
2.179513016659157670e-02
3.227789429880196376e-02
1.832611066589417623e-03
7.968130998905942688e-03
-1.129257161017152566e-02
1.946551713095812444e-02
-1.230412900407178677e-03
2.940673060073419748e-02
2.611836295877137219e-03
-6.762688089916655924e-03
-1.887380597344028021e-02
-1.560828575263682174e-03
-8.985911151415907228e-04
1.076463472321201147e-02
1.741633622329806508e-02
5.418259535751377212e-03
-2.221057124913793090e-03
-8.970017809935173017e-03
-8.129789223861386138e-03
-6.584451347462827453e-03
1.293125431225484318e-02
-9.427914039440375140e-04
1.375354811208414837e-02
-7.087150436614450717e-03
1.110139315884908079e-02
2.830070445563306371e-03
-7.480455534303204548e-03
-1.174975995386641145e-02
1.815893726640746553e-02
-1.177641128924125126e-02
2.440989417271650919e-02
-2.190112170256699499e-03
1.494484870726637063e-02
1.146672580391402442e-02
2.284388736906991721e-02
4.034202120275494721e-04
9.799227000124926742e-03
1.047264829816969486e-02
-2.212711154478741449e-02
3.503493446655543599e-03
-2.369888653997177710e-03
-2.199764082862821005e-02
-2.130371720392752657e-03
-6.694086240998806331e-04
8.559993547117387969e-03
-8.254146059787095813e-03
1.002373960874561841e-02
1.193242114329539152e-02
3.665987972750524553e-03
-1.067547951200770694e-02
1.635909071891486488e-02
1.241649939938955539e-02
6.058208378141183986e-03
-1.231027502449486520e-02
1.315889570699577647e-02
3.200156299546580430e-02
-1.971307190544855856e-02
3.709548522467024517e-02
4.025835743334461869e-03
5.777718953888973281e-03
-3.533157376713631629e-04
-1.586196774536509022e-02
-9.002672156552161617e-03
9.666902964654718738e-03
-2.039569708250021235e-02
1.723864770132315857e-02
-3.122182857470484629e-03
-9.744463214325756878e-03
5.329978454689014711e-03
3.892133886774750556e-02
-1.784605370070742368e-03
2.445073675316362244e-02
2.007199436839698925e-02
-2.610979193828533163e-02
8.108351474574066213e-04
8.498601770430288735e-03
-8.573840729267455775e-04
6.386006774390841877e-03
-1.213624656736498816e-02
-8.676577986619242455e-03
-2.413894913375896900e-02
-3.202671300255531539e-02
-8.046043127148379617e-04
1.391002957503784630e-02
2.057715204874113746e-02
-1.685693410741995885e-02
-1.719016622770557293e-02
3.524044787360882704e-03
3.913032925056634040e-03
-2.042271227390365929e-02
-3.561596695456556699e-03
-3.703410102559654641e-03
8.728591097050480236e-04
5.978503020387468002e-04
1.290179355331756532e-02
8.967028622238408520e-03
2.040291480149126254e-03
1.527357064676070249e-02
6.616805849957760983e-04
-3.015506551197965138e-02
-1.935484689570386024e-02
1.868577831220612911e-02
6.913429478622856207e-03
-3.789885594852541572e-03
4.476356597679198579e-03
1.753359043713394530e-02
6.714011293070687274e-03
-1.869430838190069138e-02
-1.401019144841902757e-02
-2.910177828759215020e-04
6.114742041982534904e-03
-1.759127446240147871e-02
1.562076510257269946e-03
-1.243240434656028024e-03
-1.457920413519828325e-02
3.981682155903236778e-03
8.149637886566887118e-03
-1.446304352264618336e-02
-3.423605143067817019e-02
8.235006473608466257e-03
-6.458058515351334551e-03
7.398167020910392973e-03
2.096404347038958310e-02
5.540040260707955640e-03
-9.696905073685755869e-03
-1.457406727673552470e-02
4.524093576864416343e-03
1.078122113158355710e-02
8.835472491411673970e-03
2.360014683581480172e-02
-4.741841428355015632e-03
-1.459351718605140548e-02
2.947079971251862374e-03
2.298860800837013683e-03
1.693772024988796435e-02
7.728491780023230562e-03
3.460361091823443286e-03
-3.617891002451280313e-03
-2.912567876846259424e-02
4.018749533629082391e-04
-3.096215026511179354e-03
3.888053216769012804e-02
2.238067981547280441e-02
2.109483532343869178e-02
-1.342300337781635738e-02
-1.693666515421417490e-04
2.939480606193452163e-03
-2.137798197289350957e-02
-1.637760316800702465e-03
1.678803306708563257e-03
-3.558361654416799733e-03
2.739250502654635077e-04
1.959751825947159826e-02
1.425221876566788379e-02
3.778046352296418782e-03
-6.054617058401243028e-03
1.554674383329181057e-02
1.159080167008299730e-02
2.421388559995339002e-02
1.661228456240787521e-02
-9.419156984026596027e-03
2.499103651935430728e-02
3.094385680485937581e-02
6.031888874830857068e-03
1.073696197815175030e-02
2.108948238489785978e-02
2.286433535844061005e-02
1.787345015394888742e-02
5.569162321819207465e-03
-2.320940093339944350e-03
-1.027070824272550975e-02
1.890924160829939374e-02
-1.903981757574854661e-02
2.857410577614972243e-03
-1.038775304968759215e-02
-2.820979478886826222e-02
1.256582846067744869e-02
-1.333505733918619041e-02
-1.210874872837668266e-02
-4.157367416884348577e-03
-3.886808539053770301e-02
1.972967768707303490e-02
1.569391418144050476e-02
1.144409620776365086e-02
1.987816015926950185e-03
1.176546973295892334e-03
-1.313883821792355584e-03
1.404185291592294563e-02
9.822308661401010429e-03
-7.564736672358309509e-03
-1.593769012049794237e-02
1.791546950807259078e-02
-5.532457221801683964e-03
-7.283774354663147613e-03
-3.418094863596854178e-03
6.513813368832662137e-04
-9.096697540676313559e-03
2.324078649302481481e-02
3.028736051410091043e-02
2.360419055114663933e-02
1.260387906035970521e-02
7.896207393624623053e-03
-2.835606893928634825e-02
1.721808235343297647e-02
3.280210362360463233e-03
2.987234094428833225e-02
1.293430196131904264e-03
3.321373361368764525e-04
-4.920760280582107613e-03
3.556507090262192670e-03
9.996839730552488742e-06
2.982330282822740278e-02
-7.643267962661793626e-03
-5.350639569820492790e-03
1.022277341928008905e-02
-1.607487027471543595e-02
2.641957440223060075e-02
-4.348633683921322539e-03
-1.140753474271763088e-02
3.077434145992711395e-02
1.236719314309561724e-02
-3.610674595636256812e-02
-1.166308205320441133e-02
-9.869448508969345252e-03
7.559109030949096204e-03
-6.497878462091059328e-03
4.025827347946562239e-03
2.786620912469522579e-02
2.726351808248922773e-02
1.057835760532293071e-02
7.674851893416319987e-03
7.504443996549554213e-03
-9.243944642253676056e-03
-4.183297342648596012e-03
3.417017450759551184e-02
3.092500531797693492e-02
-1.013564456648971199e-02
-3.313229012909741419e-04
5.456101365578691978e-03
-8.540956088391596715e-03
-2.040351087909135844e-03
-2.805808748069795605e-02
-3.252412854954086358e-02
7.494422655584646181e-03
-2.139559427784204146e-02
1.192968179000804090e-02
1.506748917073778599e-04
3.189710031407264751e-02
-2.271780153240659153e-05
1.579041282188733616e-02
-1.905541066783362006e-02
-4.371240224925811678e-03
3.469799267204091986e-02
-5.249594099565392177e-03
2.363975033276377678e-03
1.171130392576227343e-02
1.122898409482283102e-02
-4.872014828946553272e-02
-7.532929526847102243e-04
2.479001413355236966e-02
-4.518574437309763082e-03
1.122453633828105098e-02
-8.397027399761508235e-03
1.182513184773878456e-02
1.285916850767779805e-02
-1.547990376350987440e-03
3.929560543432876474e-02
-1.138511366701119593e-03
-4.053387061724543494e-02
1.235245979333217739e-02
-1.331034900583371282e-02
1.913686359126322636e-02
2.785890548890918028e-02
-1.224412605492857138e-02
4.291896052474523764e-03
1.046538184954911958e-02
-1.627135575028797534e-02
3.251961072215970878e-03
8.640182449448268256e-03
4.131188175033234482e-03
1.169375167184258206e-02
1.768150356854787664e-02
-4.897207771692397259e-03
-5.343078344241736699e-04
-1.715664276270111727e-02
1.966474130605714438e-02
6.823775675517578312e-03
-1.615875309922089331e-02
1.490036407895572665e-02
4.333502148624254757e-03
2.804631509791375918e-02
-5.395434277089168618e-03
6.585426234366120388e-03
3.381648187818402096e-02
1.103951408799524504e-02
2.549963732873733457e-02
1.355237221125116590e-02
-1.747377071628882124e-03
2.032442244779127712e-03
-9.452063604462946841e-03
2.997118202276439006e-02
6.830415552352526402e-04
-1.538143879102688710e-02
9.899176886607210374e-03
4.878229746521142024e-02
-1.443829492977627242e-02
1.886675876831438864e-02
1.340005321581020162e-02
-1.678545865011727908e-02
2.872503810772570818e-02
-1.352201295683742865e-02
-3.159530362230795076e-03
-1.309333964454897394e-02
-1.637565234400845463e-02
3.730151952088010120e-03
3.843136986525418249e-03
7.706920854297023664e-03
2.163840940466054893e-02
2.988345953341579181e-02
1.610620274654200185e-02
-2.933530752923177096e-02
6.548453960086340160e-04
8.392259109421398161e-03
6.265008179213268219e-03
-5.931672087285025374e-03
8.436316156820737946e-03
1.379630399709739705e-02
-2.177935517710970562e-02
-3.132796798961939855e-02
-7.151565701535874883e-03
2.768515201708942556e-03
4.968538939730827650e-03
-6.583497279548357339e-03
1.320360827234825195e-02
-4.507058017855389981e-02
-1.430374604036175647e-02
-2.581615176192180849e-03
1.813644934925212962e-02
1.736077506708404508e-02
1.422800409389237027e-02
-9.168880243595942808e-03
-7.300182771972613983e-03
2.131964097723448512e-02
9.995760476404973865e-03
-2.270817288823870003e-02
1.046778129902626968e-02
-3.981333224635641779e-03
1.486093785021726406e-02
2.588168005985699155e-02
9.561894091818923594e-03
-1.640560568508013170e-02
-8.914054250267176155e-03
2.121773675980169124e-02
1.135803493704824925e-02
1.248869255442993167e-02
2.377622680596364405e-02
-2.644565527153992443e-02
-1.138068529936959311e-02
-3.218770874673670263e-02
1.134323315139043609e-02
-3.315800716493365330e-03
-3.037302168446509576e-02
-3.151019554355168062e-02
-1.135017179235922255e-02
4.092374848495209175e-03
-7.586884359368819761e-03
1.247034315506812506e-02
3.210936757980295672e-04
8.760929593078800245e-03
5.073109889564056656e-04
1.170668099776025345e-02
-6.131110925547412745e-04
1.235107582831695061e-03
-1.033749032449822469e-02
6.906365440065528535e-03
9.096934558089795828e-03
2.314529936725210138e-02
2.188649327364060315e-02
-2.005056356179141241e-02
-8.739748445312679401e-03
2.978721117748356351e-02
7.944678863230775212e-03
-1.184357717054685885e-02
-1.064770550980475433e-02
1.501054254248325275e-02
2.484011200444103534e-02
2.935566550484788526e-03
-4.111384420148839701e-04
-1.748139219293330660e-02
3.629590551733244408e-03
-1.047303598823985660e-02
8.819880430335113458e-03
1.313490626200669760e-02
1.077984846210309697e-02
1.852830707500430565e-02
-7.952702407681006003e-03
-1.135639091564632878e-02
2.385616344986636606e-02
-1.067185241354942637e-02
-7.608920547322695765e-03
-6.310407646877703829e-03
-4.556214380586269368e-05
3.464709138806355143e-02
2.012253558036515219e-02
1.759459746880557424e-02
-1.350932791496969702e-02
-2.667751534026342047e-02
1.003369260611863475e-02
9.973733094498929766e-03
1.738780453676104856e-02
-9.421178518869463558e-03
-2.666098199279563763e-04
-2.259046975930736542e-02
-5.733297344550135864e-03
-1.403984993105623739e-02
1.180554423787384156e-02
-1.852139932006699810e-02
1.099230689170842615e-02
1.828958576279198292e-02
-9.317045292801006892e-03
5.967913260924416659e-03
2.842471078553120492e-02
1.788034312545198554e-02
3.169380783587947420e-02
-6.846891118648656786e-03
2.204392689333443955e-02
-1.150773531349834518e-02
-1.595687111263157862e-02
6.052885435097093807e-03
-1.080041064194538908e-02
-1.103227700082297542e-02
5.314681643216778370e-03
1.265802475422685494e-02
1.069676931050218653e-02
-6.058929773620218458e-03
-3.038828731039123696e-02
1.690129865995530431e-02
2.028740856902356074e-02
1.479573379118441674e-02
2.414281666846735536e-02
1.713641210329256911e-02
-2.923327122520121631e-04
-1.740811609367270280e-02
1.219212215930175116e-03
1.845256126450017797e-02
-2.942102607017493387e-03
4.550875268032233793e-03
2.337112117235401812e-02
-3.226938204563320652e-03
-4.282896227591409327e-05
-4.590263449313476858e-03
9.134156638447046145e-03
-1.149803362786321233e-02
1.409412533359027941e-02
-2.137142761919740355e-02
1.015058854173501134e-02
-1.020918711624609933e-02
-1.445288874335010250e-02
7.033279116510640465e-03
-2.715215204593287787e-02
-6.887272463002231011e-03
-3.149045989066971609e-03
-1.621020435281895003e-02
-2.169546717721086357e-02
-7.386849469518595029e-03
2.598429445513492433e-02
1.168216851425818437e-02
-1.807411524309249576e-02
-1.781291344812734739e-03
3.384685255285662959e-03
-1.304074566237094571e-02
-2.219045168590265057e-02
1.998696478214705835e-02
-1.369557718507946956e-02
-4.016394182617673107e-03
5.712348545475426885e-03
-2.330724134919610543e-02
3.906051417038548888e-03
2.433451119533981341e-03
9.856978716576139318e-03
-1.507033822501464490e-02
3.566806168827790086e-02
-1.699252383522992585e-02
-1.649719153202923103e-02
-7.869406362437761024e-03
1.401605586625258304e-02
1.700427436460183114e-02
3.909868488680828119e-02
1.483767657492804024e-02
1.389011814889719310e-02
-3.107472624719971079e-03
-1.827409833473993619e-02
1.006034979285570959e-02
-1.276897166761373215e-02
-3.211875370643358513e-02
2.154799507232132982e-02
-6.653615734424573984e-03
2.400220871093400321e-03
-1.038265840449160982e-02
2.530320567211473935e-03
4.614387507612214591e-03
2.349882318197022910e-02
8.302268436635984114e-03
6.386007981729210914e-03
1.341058223555646745e-02
-3.740612013886244081e-03
2.277121277389453774e-02
-2.157675233479505045e-02
1.658350538842248700e-02
-3.753925871160468820e-03
-1.389728891621444876e-02
6.065801971332229932e-03
2.503824053551199913e-02
8.134414092947132814e-04
-3.392386261113957552e-03
-9.751303948495484639e-03
1.387674834125322137e-02
6.415215779658591314e-03
-8.564119412969861678e-03
-4.336330870804964294e-02
1.783718335779111569e-02
-9.934426771750158244e-03
-1.395709285939755739e-02
1.384054368695400265e-02
-1.501444027709980360e-02
2.892503507463992443e-02
3.633258505493688895e-03
2.289518421074713400e-02
-2.073742686134729882e-02
-1.728631066352565721e-02
1.093771814835812648e-03
-1.772559489031562754e-02
-1.506965296988825413e-02
-7.117628871195575725e-03
5.761508789410433977e-03
1.154342396970391670e-02
2.732309960270249902e-02
1.675299436829478378e-02
1.941051964821189496e-02
3.740482412413339425e-03
1.318897282492667578e-02
-8.757482961708026176e-03
7.785789237253297294e-03
-7.206590205707403933e-03
1.469938942400854896e-02
-2.781620863928313276e-03
6.335664940632862799e-03
2.447134263056898601e-02
-1.754118444824675355e-02
-1.677432857071807157e-02
-2.017147030201923638e-02
-7.332739858961841335e-03
2.722852752557886058e-02
2.213850228594652081e-02
2.983189647720688870e-02
1.255963047516228843e-02
3.331744592123686566e-02
-2.164110379031627951e-02
7.896351667087167210e-04
-2.091159364096658799e-02
-1.379576155794917311e-02
-2.140890022639559478e-02
5.327392010357845029e-03
-1.055297563110735651e-02
2.432973603677739127e-02
-1.310477533037314977e-02
-1.620391031435802071e-02
4.227783249597627871e-03
3.672219194587762053e-02
6.665287162354791711e-03
-1.630263287424766477e-02
-1.171912319132060315e-02
2.578057942884839134e-03
-1.285120525292547796e-03
-1.488037571727278581e-02
-2.382832105689140084e-02
4.898920915144365854e-03
-1.087596690766597790e-02
-1.750143928991288421e-03
2.026483255353556806e-02
1.121717903949361397e-02
1.255258711120883948e-02
-1.326100142485900878e-02
1.186070665064897257e-02
-1.898912656107322331e-03
7.814020517732229998e-03
9.663973006062727758e-03
9.292536077250402801e-03
8.323573917494643537e-03
9.526724244012443475e-05
1.966387094982775807e-02
7.636922146820773402e-03
1.389571387997587740e-02
-8.461915868870578325e-03
1.413279055471880312e-02
3.912171442301695147e-03
8.349258105794152979e-03
2.100644284157916417e-02
-2.010487140611836015e-03
-2.187894291949676884e-02
-1.821143972959864132e-02
4.257659860348221928e-03
9.976548968326559574e-03
2.681634035521464343e-02
2.555277834587299512e-02
1.882813576480808423e-02
9.158610195026478879e-04
-3.156978243427871998e-03
8.631634269934976289e-03
2.991015622072646860e-02
-2.183554763792206962e-02
1.190749640533686135e-02
-6.867297243296493700e-03
6.678077834941136340e-03
5.314620132218203334e-03
3.560877348569523732e-02
1.877295464765917988e-03
-2.751391482328766069e-03
-1.694005742744276316e-02
-4.498306990022619967e-03
1.665528691553312679e-02
2.072269116498445460e-02
-7.206310613793016906e-03
-2.694287564327808859e-02
-1.062098749434386633e-02
4.608048551695754190e-03
-9.816807302591946602e-03
2.057275817280359784e-02
4.627497776964601545e-02
1.119273995059662415e-02
-7.601321015010612837e-03
-2.159250839468493128e-03
-2.798176052391502470e-03
4.749133812950475167e-03
-3.015052801211775407e-02
7.336213226655118784e-04
4.362390497464774079e-03
-1.207821967259325308e-02
2.515062707673069997e-02
-2.389206772630054348e-02
3.368062960024687143e-03
-2.201765358974044993e-03
2.336329804962771969e-02
2.850549419170978968e-02
1.091681408593631747e-02
2.487702452051415714e-02
-1.710230863690047299e-03
1.006084629283518928e-03
1.158986444905769388e-02
1.094911732142785608e-02
9.806343980138909622e-03
-4.600529504802158311e-03
-1.396416397897552730e-02
1.250455722743957880e-02
-1.859763386149017013e-03
-1.002339819469775899e-02
1.372030106540082783e-02
2.764167004840831568e-02
2.691392497742356102e-02
6.199337764053983353e-03
-1.255343413635394423e-02
2.590814521945038543e-02
4.241508260472798449e-03
2.530899754687743197e-02
-8.048589569654637788e-03
-2.136455121381328204e-02
2.050400055334542990e-02
-3.964102533545375145e-02
1.880234513949890357e-02
2.285789197694810052e-02
2.683319898995348632e-03
9.328942087115082299e-03
-1.233286083827075767e-02
-2.853873349985779767e-03
-1.122698930322529355e-02
-3.646162299114827626e-03
-2.495625170702206116e-02
-2.284976359746591218e-02
2.497343701263089744e-02
-1.846390244218171911e-02
4.905083984309136121e-03
-1.394128935773705173e-03
-1.109111915676356391e-02
-2.291754368343785694e-02
-1.441818123043022044e-02
-1.159650884281454401e-02
-2.426057575634289754e-02
1.092188737328560720e-02
1.207789794373561980e-02
-6.441618306798944406e-03
1.049619306602467446e-02
5.742138228964958901e-03
-2.037980937607321297e-02
1.760451417179694118e-03
2.864873447238127507e-02
8.099448657522646117e-03
3.900259258178880722e-03
-2.029323323799866324e-02
-2.685599105045845258e-02
2.764002206274100704e-02
9.706355211864099025e-03
-2.383566614502765496e-02
9.818426494896196829e-03
1.960986360531987230e-02
1.544578486348478080e-02
-3.382920778530486977e-02
-1.387373771984977758e-02
-1.159276373383372367e-02
-1.435578149674342436e-03
-1.983747176601368539e-02
1.366847051482339252e-02
-7.491145389764789289e-03
-2.266998684960560596e-03
8.415807838861085605e-03
-1.059850718010651484e-02
-1.290807883200189611e-02
3.653090962544910947e-02
1.887998773648214348e-02
2.417205212318971133e-02
-1.795829024175978755e-02
-1.194511017698076175e-02
-2.866662708239387999e-02
-1.256427509190284446e-02
-9.124155910786592091e-03
2.221789605497722156e-02
1.168394477975151849e-02
7.075792776362123046e-03
3.354293140380121101e-04
-6.112895537952477837e-03
4.337781047742489621e-04
2.763439649840867054e-02
-1.450748749483853593e-02
-1.496812302882395695e-02
1.697529232662731841e-02
2.189525476924968420e-02
7.821342255229757692e-03
-3.345052373893539228e-03
1.477398146238591801e-02
-2.685812669987349658e-04
-3.098974746449117273e-02
-1.495909644470618839e-02
-1.208869760106783681e-02
-3.023995494083854367e-03
-1.945922574754210474e-02
9.825260457217143209e-03
6.316794446164442772e-03
-1.538117895048041021e-02
9.117363023549722792e-03
-1.521414113389453482e-02
-1.041835731768471669e-02
6.222739806011937883e-04
1.372563894337564677e-02
4.842678954124723240e-03
-8.228863961489359807e-03
-1.185842656537839171e-02
-3.783018692207325978e-02
-8.809801117810217227e-03
1.671957599769391400e-02
-4.987117982143472565e-03
2.332971334401229453e-03
1.380944891864500923e-03
-8.593023192718789475e-04
-5.753788575140758935e-04
-2.622740798990351452e-02
9.016475076050750256e-03
2.709386217184280802e-03
-2.808590838748540371e-03
6.792750438289696380e-03
-1.692886726170313161e-02
9.929030669704833403e-03
7.037958653268994863e-03
-2.497473468816399644e-02
2.357638634294872623e-02
6.191261159265177422e-03
-2.288869897118350413e-02
2.848796125355199538e-03
1.493688241241908007e-02
-1.666178961329114550e-03
3.569063739842058547e-02
-8.217359360979278188e-03
3.495783650029063699e-03
2.517060588596709350e-03
-1.824703910695942011e-02
1.886588852765714794e-02
1.451200729129708059e-02
1.756007471846939005e-02
-2.599095582378122687e-02
1.687269921062166042e-02
9.934013488755366258e-03
1.137441617391449222e-02
1.086071378374416432e-02
-2.925882078150985992e-03
-1.019879001133398681e-02
-9.258086026338371161e-03
6.718391343069790231e-03
-6.423970614830823607e-03
1.609336830067661928e-02
-3.328626644529623924e-02
1.256626708860761159e-02
-2.900844629039402156e-02
1.946461060197144863e-02
8.235142229281880791e-03
1.132429302406611459e-02
6.767968425620873689e-03
-3.199483069359063125e-03
-1.778604173363453056e-02
1.351384841261932430e-02
-2.473277925313370484e-02
-2.264748122953277876e-02
-5.266804926567854490e-03
-8.800470259001755280e-03
1.306879640945068401e-02
-1.969905487140248893e-02
-2.278708782410266212e-02
7.440384826169871638e-03
2.917869969969427366e-02
-9.254141143787513596e-03
6.850896414720776583e-04
-1.771453597331754115e-02
2.723532360050670781e-04
-2.843354607031696110e-02
1.587832535396403386e-02
-1.905214947143485035e-02
-3.975290065838045332e-03
4.011001493326830925e-03
-2.187284079699021097e-02
-1.109130832945554902e-02
-8.984655463929194785e-03
4.292669423450860139e-03
-2.501831332083419290e-03
2.174841424589343472e-02
-2.892759025745902240e-02
1.008852002481014885e-02
1.371954339354298710e-02
8.782865378996956374e-04
1.801397842329601623e-02
-1.706272745295697030e-02
6.458495256341439256e-03
8.031246329270885645e-04
-1.432000370139264837e-02
-3.652569459843254228e-03
1.557465384625070746e-02
1.210418049200244657e-02
-1.002508993360994201e-02
-1.477217190969187452e-02
2.282617316661711068e-02
-1.116436967213147065e-02
-2.876747728718613215e-02
-1.263370082065509541e-02
5.941150789988450601e-03
-2.406104707104157053e-02
-1.327534611536594286e-02
-2.052943307285850019e-02
2.531993962938806561e-02
-1.237854199425640102e-02
-1.089806045567851336e-02
-1.772787777887381913e-02
1.056142162174383880e-03
-2.586301852857176425e-02
1.540561966321124694e-02
-2.222166524441489960e-02
1.428533850756018124e-02
7.565800151144792991e-03
-1.763921493976273319e-02
1.739724755501016046e-02
-1.103217812890817072e-02
-1.229703112214429461e-02
1.523437982932637292e-03
-5.214944828102843245e-03
-3.474786619426287713e-03
2.966622372377828235e-02
-1.684280311736464919e-02
1.539063324757319884e-02
-4.131004009554536255e-02
-1.703183893313704386e-02
1.355082571511667146e-02
-1.127111383515017398e-02
-2.777283998114328566e-04
-1.478963889346421399e-03
1.987431204672106613e-02
2.608667671263804541e-02
2.275999331817054466e-02
-1.651254643097684375e-04
7.087128707713534741e-04
-5.903240498711764296e-03
-1.169455784121922227e-02
5.917439168688230083e-03
-1.125889593668911136e-02
-1.097851743662401486e-02
2.451733156465478111e-02
2.233220018431765139e-02
-4.508511265464315229e-03
-5.381108794619959140e-03
1.078306137204642842e-03
1.926232908326655849e-02
-9.220333012425047093e-05
-9.727567436367046995e-04
-5.858444018113138571e-03
-2.036145914383113292e-02
-2.956893546720311058e-02
8.023023971954094252e-03
1.486723446150283563e-04
-5.405689800981425697e-04
-9.977112546893087894e-03
-3.371831060204640712e-02
2.326237906840401479e-02
1.041096943338504222e-02
-9.416363243163793431e-03
-6.857011434841061258e-03
-6.314814184680731836e-03
-3.894715907734153885e-03
-5.130481807790161254e-03
-1.550800170664191555e-02
-1.710884842140528855e-02
-5.634835476981609088e-03
-1.464400213489476694e-02
1.043187711330885578e-03
2.170232791796233157e-02
-2.575264916560298864e-02
-2.528126054400953691e-03
-1.382303352917315861e-02
8.801245287963749275e-03
1.041197687606480217e-02
-1.351964852613873197e-02
-1.609774903166841589e-02
-1.480456300696600738e-02
-1.507381427540126738e-02
7.240633808054826835e-03
-8.404733907256354414e-03
2.228071582377909657e-02
5.417276570414499871e-03
-2.227876004135358884e-02
-2.184511824663260687e-02
-1.555971626054093509e-03
-8.336015424487218384e-03
3.456112484731018591e-02
3.281950510734086158e-03
3.159310590519328471e-02
8.248455732012405575e-03
-1.554219568938365430e-02
-7.313904517406231987e-03
1.361705890280027163e-02
-1.574848671819920748e-02
-8.387380306386469850e-03
-2.071193118975349010e-02
-1.290830740640261202e-02
1.647889201917423357e-02
5.552746644532512328e-03
1.105238264241446486e-02
1.179151933284236682e-02
-1.231721355725821400e-02
-2.886594258113372308e-02
-7.285625281225381958e-03
1.122870286241293807e-02
-1.614760948943285215e-02
-8.865867964454154926e-03
-2.591363954612073070e-02
-2.399448740280064885e-03
-1.557841640526899142e-02
2.437720920525702356e-02
-1.671860974852651741e-02
3.800092126097327078e-02
-3.662516965393271956e-02
9.711867599611520921e-03
1.409000396384698511e-02
-1.206749558202204614e-02
2.743744658832192578e-03
-7.449267421459534674e-03
1.476397383826076083e-02
-2.689264629302530116e-02
-1.657733566793248223e-02
-1.822799070068535122e-03
-2.812869993016355735e-03
-1.525196749170305670e-02
4.321253838905035616e-02
-2.466620513434828604e-02
-1.236340360822974459e-02
3.939435058942797503e-03
4.314484303098237096e-04
-3.077182607708609484e-03
-1.339465157981052992e-02
7.654772314305140733e-03
2.794777611931067648e-02
-2.631786582899537166e-02
2.304018167398283468e-02
-3.862888121821751990e-03
-3.217664174234513563e-02
-5.964345098049027467e-03
-3.667424482589792638e-03
5.999449238049965605e-03
-9.933958047736991120e-03
1.582145198920575577e-02
1.456689780540878880e-02
-3.876203919945198518e-03
1.387731219680182412e-02
-2.483027031481813141e-02
-1.768953161087959136e-02
1.460574856502201702e-02
-3.234263073887959361e-03
-1.038105875864923228e-03
1.992153307513275934e-02
1.707784285416667465e-03
-2.810489891991036285e-02
1.806708010588430752e-02
-6.077618924286227325e-03
1.730633790166117084e-02
1.450142781556501342e-03
1.489845288846279852e-03
6.208444541855152356e-03
-5.322200191194586399e-02
4.121707794404728259e-03
-1.153845332026261390e-02
-3.758730580552867122e-03
2.234243169645573276e-02
6.635794764048628600e-03
-6.801912150038825350e-03
-2.112786150579577457e-02
-1.911730599001111933e-02
1.395319594405149133e-02
-1.226123304197247223e-02
-5.425272958728756837e-04
-1.187196115674676693e-02
5.736702375580123199e-03
-1.169614853755632580e-02
1.750585564695412261e-04
3.206476000364025421e-03
-2.512539377257510045e-02
-1.107315401051494957e-03
-2.398433392851104240e-03
-1.871927502430285883e-02
-2.715263897736304791e-02
-2.977513317016154681e-02
-1.314353249980255295e-02
5.379304661101711252e-03
-2.436198937667184358e-02
-2.747971844544730684e-03
-3.928970902950080536e-03
2.052384429120929915e-02
1.034471671379478229e-02
-2.916098483404877106e-03
-3.014728433341648094e-03
-3.495604862413737024e-02
2.289972175946704616e-02
8.934863767682302629e-03
3.374188466938862763e-02
-7.307678519466821515e-04
1.863271927258703872e-02
1.629582512498916821e-02
-1.625601207761709355e-02
1.193811829394842913e-02
2.532004782108232196e-02
-5.643687577533725366e-03
-4.561328215395072522e-02
9.546042719561387280e-03
-2.285285212776334146e-02
-2.285527613866250932e-02
-1.480133028989074305e-02
-3.020864879786728033e-02
-1.258657699341469982e-02
-1.845914157986437883e-03
7.040694523816775664e-03
9.792334192557353503e-03
-2.630845284678942977e-02
-1.321077279982146510e-02
-1.236055618364809323e-02
-3.440420359356616276e-02
-5.734508615625930582e-03
4.032928990077185895e-03
-5.222046355569551213e-02
2.540496124641609954e-02
-2.790942110806049481e-03
-3.062368177954630233e-02
1.117280328198741977e-02
-6.839790395551737304e-03
-1.952211257606030611e-03
-1.348621259241604246e-03
-1.337325518263160658e-02
5.156296301004528043e-03
-4.278520905643149602e-02
-3.802978500300609188e-02
-2.690420477772570776e-02
-2.433090018613037406e-02
-2.040546652634385102e-02
2.669960942006425683e-02
-7.006280632486833887e-03
2.027072571273109275e-02
1.916103954541685181e-02
-2.721371025786949865e-02
-1.325984135754128442e-02
7.435220858250508186e-03
-1.547368293284645709e-02
-3.516369483043172567e-02
-1.994000978064673635e-02
-6.763519987807426956e-03
6.192846824488907817e-03
4.368593649530820230e-03
8.819579639626892384e-03
-9.276568746078739380e-03
2.178867888961158114e-02
-1.390483406218598166e-02
-1.607354472024496647e-02
5.337908768599215238e-03
1.899060570571432099e-02
-8.499328528750631825e-04
1.884124761827677807e-03
7.434286331018143254e-04
-1.358042071380806924e-02
-2.977413063125824641e-02
-1.901138442460951344e-02
-4.846361871799056975e-03
9.589259720928043976e-03
8.428620074386373312e-03
9.257596001189681914e-03
-1.894169362940576265e-02
-2.703681579204119528e-02
-1.176689156080747839e-02
1.131861490914539206e-02
-2.065466197669830334e-02
-3.008029709581326594e-02
7.194729840055696414e-03
1.537232229871405946e-02
-1.026156463475393771e-02
1.290594579776760398e-02
-2.111370527104004455e-02
4.634869241141997658e-03
-1.621340581034230906e-03
1.909929307018009366e-04
7.925295268544454638e-03
4.080070957714716437e-03
2.150771525736019235e-02
-9.944903814191861230e-03
3.014326320789030914e-02
-1.347535415536555217e-02
-1.596838123450676147e-02
1.420558159294579501e-02
-2.429877335948370937e-02
-2.102443436005742294e-02
-3.568940179993885728e-03
-4.847884076697293876e-02
-3.168746263112025285e-02
1.412732377893450089e-02
1.167918892234709460e-02
2.441271040140427853e-02
2.950867922394182635e-02
-1.276916503127201695e-02
-3.841692878780845252e-03
7.236093472080506713e-04
1.102666263857923247e-02
-8.759370894817035402e-03
5.312155104122441400e-03
-1.065268665423388383e-02
1.092141099165622013e-02
-8.161783642685598028e-03
9.730913384693345644e-03
-6.698256914593841288e-03
-1.195148285840603487e-02
-4.700565065818100401e-03
-2.571174621925134338e-02
-8.357277338673595873e-03
-2.571645009953874364e-02
-7.317911511811608580e-03
-2.173080748965838457e-02
1.627962817011645996e-02
-1.925977971715343504e-02
2.215607313664661598e-02
-1.525498610706179856e-02
-1.144905549643381558e-02
2.877685812792774977e-03
-2.544775557529867921e-02
-3.605335115819063526e-04
-5.749588391063298852e-03
2.747064732455299294e-02
-1.366762603373275660e-02
-2.910720743579982978e-02
-1.569731185617127128e-03
-5.489542044402451366e-03
-2.812166571323051426e-03
1.470745748347239944e-02
-3.203102595256036508e-03
-1.162985565121268765e-02
1.411617596367434812e-03
1.392402243392834062e-02
-6.377484983248690904e-03
3.753306494673289834e-02
-1.280991231095455693e-02
8.769584186209055526e-03
4.877100336640751398e-03
8.404312679237250366e-03
2.749147568620366033e-03
-5.956403755398853583e-03
1.958512758137289853e-02
9.185676441344806445e-03
6.848475925583114845e-04
1.503723867608791447e-03
-1.357508584669925474e-02
-2.512443262075024844e-02
4.673732936851525931e-03
-2.532221567360508352e-02
-2.522933188917412389e-02
2.641514377242036582e-02
3.316580784633909023e-03
-1.947946216981644163e-02
-3.173354195657917404e-02
-2.665532929190550168e-02
1.386314087503925582e-03
-1.109437353069355620e-02
1.471109638249531526e-03
1.768479706289538891e-03
4.920307518395335838e-03
-7.155834543928991064e-03
-2.256057819920518834e-02
-5.215834968478895960e-03
-6.589937156747998834e-03
-7.921954844329688779e-04
7.667764842234302790e-03
-2.201827498978493891e-02
1.040300673280235028e-03
2.623504312704534169e-03
1.125456066681968697e-03
-2.476899596315697977e-02
3.192354447663610373e-02
-2.217183987405667994e-02
2.063809537110479833e-02
-2.371330633392434648e-02
-7.167906180631685754e-03
2.578410973238122808e-02
-2.842636264001934410e-03
7.508702030925712423e-03
1.187386808796697495e-03
-5.353401871867582290e-03
3.688102307664632706e-02
-2.906078428325680960e-02
3.283390704487316319e-02
-6.969728763634409734e-03
-2.683278549077240324e-02
1.065930658593950558e-02
-2.672468206923834730e-02
-4.957037908130130198e-03
2.701663694819454384e-02
-7.763899894007920315e-04
-5.867341397208316461e-03
-1.976295556422022134e-02
-5.743624989846869526e-03
1.359040807672333602e-02
1.439591123478740735e-03
1.672722878763011761e-02
2.506389662701651380e-02
2.331021406582892488e-02
1.140742111892755969e-02
-1.724542959347543508e-02
-7.665352769719337156e-03
5.210859794129827846e-03
8.968321054881081902e-03
-2.548365937395017516e-02
-1.498145600211444640e-02
8.292098948304203743e-03
4.240844630433772584e-03
9.584391665199105265e-03
-4.265322379103036500e-03
6.445990505427260341e-03
3.683137376833556936e-02
8.534107109512165806e-03
-1.174497908147797802e-02
-3.381336014526507144e-02
2.360676490393331939e-02
-2.703955152419738536e-02
1.867690870379038956e-02
-1.025024492775001433e-02
2.212857830283837274e-03
-8.073057749196768662e-03
1.486204946891398490e-03
3.077609855877975510e-03
-1.317990892561833431e-02
2.813062857460712010e-02
3.582994145099127614e-02
1.382126472313157176e-02
-5.244650546489468268e-02
1.303785952772358245e-02
3.422336167680670865e-02
1.902394056068995240e-02
-6.801018896692679130e-03
-5.942410880124950967e-04
-5.490516148312763085e-03
-2.359009198565528015e-02
4.642063978357260229e-02
-3.105039318634612161e-02
-1.098797936983840311e-02
-6.517965643359336855e-03
1.137848847991495063e-03
9.353984212855331534e-03
1.060780260889053125e-02
-2.112822514820479527e-03
5.406587315540538168e-03
1.351055696814304485e-02
1.984315773930985308e-02
-4.127397824819215716e-02
1.430319427286288331e-02
-5.384414715517078440e-03
-3.062030271886416900e-03
-2.457573862476680141e-03
-1.401818824737604066e-02
1.005898961880787382e-02
-8.944601530411974699e-03
1.490626685574306109e-02
9.299746038289999003e-03
1.097720354640281497e-02
-3.660323139565957364e-03
1.577325540753091865e-02
-3.541869761529135765e-03
1.252497936363857964e-02
7.822661546334980578e-04
-2.945171569438902875e-02
2.480760243265884082e-02
8.018251743716311303e-03
-4.062156613620955189e-03
3.576278673162032636e-03
-7.281023866988934820e-03
1.676495964239235748e-02
-4.596375732928294211e-02
6.962081001430310903e-03
-1.429152787916760509e-02
-2.440605730056197992e-02
1.574161484125887953e-02
1.793894687434438454e-03
-1.286701182352430889e-02
-7.629393677263355145e-04
2.837836767025599984e-03
-2.805688111747007348e-04
-8.029132945950404618e-04
5.816197037293148984e-03
1.529754825939766590e-02
1.620938593112461815e-02
2.038315433989492526e-03
1.186732749197711573e-02
1.944596202638458615e-02
1.531736102615006111e-02
2.357763330516657416e-04
-3.269428282432616361e-03
4.418604805938612309e-03
1.020609697278327885e-02
-1.535003675624047222e-02
1.385229532115209855e-02
2.294791626954090571e-02
1.571446519507366940e-02
-5.285367060462631446e-03
3.737114633764199688e-03
6.989991832912349420e-03
2.647852648143733320e-02
1.205963666278361476e-02
-2.288348212464821202e-02
-5.531067738818538221e-03
-4.045415819474152937e-04
1.032383689371246978e-02
7.136723365329291323e-03
3.111921578228471832e-02
1.341437481390536993e-02
-7.561631657430636054e-03
-2.668293299894869061e-02
2.824820700040555146e-02
-8.619942811651178788e-03
-1.941452937994784037e-02
-6.608453902039693184e-03
-3.586650096688335371e-02
-5.239836494416339786e-03
1.508436491441375073e-02
3.435562593138246495e-02
1.920653723038502798e-03
-3.550809528489031613e-02
2.235575191632544617e-02
1.151166165653238690e-02
3.044928653335393642e-02
9.448266947844638150e-03
3.111369589585932446e-02
1.641398949438644186e-02
1.226123272147991612e-02
-1.386735492087422424e-02
6.551731294025962306e-03
1.462583323562056947e-02
-8.815265220043113151e-03
4.065545391579238922e-03
4.098275786550845123e-02
-1.559045538085517858e-02
5.517686561819733909e-03
1.888007028122383468e-04
-1.959161831645449964e-02
-6.040759178768040014e-03
-3.818079444292438868e-02
-2.115660771496831460e-02
2.748130438404922712e-04
2.542258357691422332e-02
2.425305834756417284e-02
-4.295647549724431434e-03
-6.385000545422868379e-03
2.638486507688273322e-02
1.593342547125517483e-02
-2.419029900700270935e-03
2.216985822349549357e-02
-1.197400283194554986e-02
8.838275030703083776e-03
8.505087849275463907e-03
-1.697287608440362430e-02
-6.507455662662702152e-03
5.675888487622890444e-03
-2.397262699278754003e-02
1.974741684850108911e-02
1.717009613247005503e-02
-4.636161903150531546e-03
-2.117990000795725788e-02
1.228747172322394721e-02
-1.546993595080714556e-04
2.061612999792063541e-02
-8.846914896226722169e-03
1.515221849998886310e-02
-5.800021537719574419e-03
-1.249742477489220426e-02
1.436492906695901670e-02
-2.150504469397131104e-03
-5.146976111495849167e-03
1.309662601394257636e-02
3.035465035146638849e-03
-8.860936630958701765e-03
-1.627478551204228699e-02
-3.346448123619686493e-02
2.706170212535488964e-02
-2.000763527490528187e-02
-1.740935778877053010e-03
1.693677183447503745e-02
1.943118730537096370e-02
-1.497099929731642541e-02
6.834481173401262856e-03
-1.778847116399975489e-02
-9.071516722707581235e-03
4.628709802249051514e-02
3.672030574367832895e-02
7.578426839229126383e-03
9.441728437183103881e-03
6.754995476072079078e-03
-3.240204827009164710e-03
-9.182444011188219948e-04
-2.044064149600979124e-03
-1.192972217873258800e-02
1.264168460369930261e-02
-4.062650918233263325e-02
3.889117876330591694e-02
1.387788482172932049e-03
8.294646215617474533e-03
-8.603759694867967739e-03
1.142676727886834248e-02
-9.848438898060153310e-03
3.000939150049731011e-02
-1.895694082147284659e-02
4.246233310195990721e-03
-1.196256798070595082e-02
2.463556774317649314e-02
3.205400009002715156e-02
1.815153303212048777e-02
-1.015390748759304775e-02
-1.087119395148892532e-02
-1.476628273150753720e-02
-1.627115796974501255e-04
1.483350084899822188e-02
-2.171565186677383921e-03
2.331562011360519340e-02
-5.919806128118268278e-03
-2.271232653538199711e-02
4.594554302955394104e-03
-1.349123702907317063e-02
-1.168558363794051230e-02
1.437913806751509385e-02
-1.732899339389077156e-02
-6.998302843350993722e-03
3.243128751099509481e-03
2.297307816862694842e-03
9.206610080691381148e-03
1.603022112074093536e-02
8.643279235374069433e-03
-1.939808302119523306e-02
1.865912619557390933e-02
-8.665026873045718336e-03
-5.258126550243972901e-03
-6.398481102301037567e-03
-1.614054320732324563e-02
6.401166845649013289e-03
-4.062914914311978494e-03
-1.002798294796135303e-02
-8.691128964283421562e-03
-4.964887601606877672e-04
2.285274286770292221e-02
7.346591761051798105e-05
-1.621283246271519249e-02
2.360020610165296240e-02
-2.849569527998630988e-02
-1.436185833505411111e-02
-1.753369542373250239e-02
4.994838014145518666e-03
7.938425004657259643e-03
2.522905988874798999e-02
2.484646683607689976e-02
-2.182272093923295214e-02
1.556344934015067676e-02
-2.138234797226588532e-02
1.703097559563496004e-03
-3.425677282589952716e-02
1.627981679599020313e-04
1.006208439440054066e-02
3.745301567224500888e-02
-2.737794875383119109e-02
9.737833303657317599e-03
-3.465966596322895155e-03
-6.479238431390059103e-03
3.627861364872792677e-02
5.007970264532224727e-03
-2.063133752884061325e-02
-8.187763511798470603e-03
8.473689160888888544e-03
1.383429239475890589e-02
-7.875843811681617311e-04
3.116050201016657838e-04
-3.282284719814354719e-03
-1.489041824156123010e-02
1.676818834736547303e-02
-1.308992460765809850e-02
-9.158618760952563428e-03
1.908622357853002188e-02
-2.210136147951177743e-02
2.759870768441543762e-02
-3.633198756993707979e-03
9.140679914320361471e-04
7.960908530967347393e-03
2.314465888743985449e-03
-4.287477920210911201e-04
-2.654898085789676385e-02
3.625392680617200471e-03
1.285296382734289061e-02
-2.028604005718429894e-03
-3.855677921657067048e-02
-6.414647617525776925e-03
1.522665213479605607e-03
-2.310490304166984681e-03
-6.222663055502398489e-03
3.427648080506911620e-03
-2.062859570908235837e-02
-1.998404401675038175e-02
2.326907346991382089e-02
9.964499750045319182e-03
-7.613961748714270956e-03
-1.558415501853664328e-02
1.007715327533973033e-02
2.241315407802307522e-02
-2.592152313984749656e-02
2.139904707352919752e-02
6.175554908589417011e-04
-8.434818020790216947e-03
2.494307982894448938e-02
1.870647435692039543e-03
-2.425332871532406018e-04
-4.516361247010020931e-03
-1.862175102531812843e-02
-1.355285575382391555e-02
-4.240553669699917254e-03
2.375047431575419074e-02
5.006255464531538489e-03
9.263897873750041173e-03
-5.717987767951932844e-03
1.690734635506780520e-02
-2.460214389823128789e-02
-2.890834998078936971e-02
1.925946092799513077e-03
-1.854460183293951464e-03
3.512749011310034846e-03
-1.288109760240846793e-02
9.142439723821409528e-03
-3.207708281076923976e-03
7.433526820666883604e-04
-8.741828178589528681e-03
-2.639902086212847152e-03
-1.591929863141514079e-02
-2.258899839616517261e-02
-3.926956642871837905e-03
1.831655925367989615e-02
1.146421160545195092e-02
2.194642200542342575e-02
3.565499063635674173e-03
2.343094753409413061e-02
-7.659405913263210054e-03
6.285880593696861404e-03
7.566203230747707044e-03
-4.524660567564297436e-03
-2.032921218830560650e-02
-1.296523250003714942e-03
-1.274231937928421883e-02
8.095917910858238878e-03
5.670893514464508955e-03
2.004732728409761066e-04
-3.063178829198956801e-02
-6.961437832701994387e-04
1.308782416054140273e-02
2.907877834390910216e-02
4.690779768989745968e-02
-1.810629911111675053e-02
4.732111417800311491e-03
-2.965721342908573741e-02
-2.101564044442562340e-02
1.778248500803808474e-02
-3.262340503517845440e-04
2.484638840305244262e-02
2.429768026394255390e-02
8.391424794501708972e-03
-4.246133961747985963e-03
-5.357769910971499697e-03
9.787357749926830705e-03
3.024766452685024448e-02
-2.713970386957785530e-02
-1.046919391280170392e-02
1.683493529762744578e-02
7.322577150796384313e-03
-4.960441920647147389e-03
1.044946280122638696e-02
-9.854338456698460980e-03
1.552215408664779986e-03
7.961919972047971222e-03
5.530555269983795236e-03
1.214845572599780772e-02
-1.407224595010811994e-03
2.075091991487353071e-02
1.766724375094258850e-02
-1.026526530637549180e-02
-1.626341305536854178e-03
-2.269417524410571093e-03
-8.386118270190787843e-03
2.217384912439379283e-02
4.085200539781251583e-02
8.829605362883028233e-03
-1.330368478497295261e-02
6.567866617393720678e-03
-1.272118324708142872e-02
-3.193556195278125223e-04
-2.838792058688690331e-03
4.153850658855582668e-03
-1.070513103849357259e-02
1.084162819236337075e-02
-9.513643265066599325e-03
6.280004245996619397e-03
-1.025096485524095574e-02
-2.106573376438327511e-02
-1.422888344217063464e-03
-6.911293586824262571e-03
1.333888583650083212e-02
5.849719514488873348e-04
3.312509821873607652e-02
-1.435252348048610474e-02
-3.115684456657083750e-03
9.374069747103420643e-04
1.482483864558164534e-02
-1.340620686445425508e-03
5.624360751697980026e-03
-6.584245279944447686e-03
7.314818984927896894e-03
2.870488350159596316e-02
-1.086631817744893556e-02
-4.311707409172828125e-03
1.431936957791230328e-02
-7.865261734865194865e-03
5.889864913620088301e-03
3.857170242509221081e-03
-1.460113351599314456e-02
1.467601264847082261e-02
-1.484959391460701633e-02
-1.420423038386806926e-02
-1.398606314996024905e-02
1.348552913067825425e-02
2.734835233411300748e-02
-8.147254732107209532e-03
1.291866395664698595e-02
-2.277976405177540437e-02
-4.145512660235858675e-03
4.597474312884475972e-03
1.320205254733891175e-03
-1.704863590012735538e-03
-4.754096370464212448e-03
3.283096615055038081e-02
1.036174432563346029e-02
-1.013183964990921554e-03
-2.909877032136779190e-04
-9.798861759368849775e-03
-2.592710802786511726e-02
2.056066894545740924e-03
8.467062380076566599e-03
7.217212889860893064e-03
-1.639583300250223655e-02
-9.560553499730192403e-03
1.859520710388712014e-02
1.547061523378077171e-03
-1.472996486521126712e-02
4.497450594191705446e-03
4.188794099787636512e-03
1.905272638101499286e-02
-3.088511790383937153e-02
-1.000117188467727902e-02
2.916826380434148127e-03
-1.155054477647622126e-02
1.450654964004281615e-02
8.177361055014690031e-03
1.187360567959928892e-02
1.436231741177914018e-03
-5.245375993657874119e-04
-4.096222023816400949e-04
3.330812720099595586e-02
-2.144160123369948795e-02
-2.312425492801411034e-02
7.071210194740281708e-03
1.149940273805715070e-02
-3.019048029675400896e-03
8.779292306363805157e-03
4.193635779835993768e-03
3.473574378298803413e-03
1.126760462689925871e-02
1.865431383551992978e-02
-2.824464650152609755e-03
-6.741377589241656990e-03
1.596615847081150202e-02
4.539143244689158516e-03
4.620509816195098561e-03
3.516354772319686683e-02
2.330484189901972148e-04
8.163205185002065517e-03
3.729782259351756713e-03
4.150685581099107621e-04
-6.573627611413133736e-04
5.097731125610618572e-03
1.206859630425840884e-03
9.375975437431719253e-03
-1.281028047466821994e-02
-1.819021101915390889e-02
1.852947079964701108e-02
1.445308825688698846e-02
2.382622724241474296e-02
4.485962940042943791e-05
-1.938297605802691975e-02
1.928506895759779689e-03
4.064408551035770395e-02
-3.982326909968080496e-03
-2.339516543502930673e-02
1.279137662376742934e-03
-1.439986596379260082e-02
5.564188344927528673e-03
3.665279737469635118e-02
-4.731975997074839603e-03
1.113124407410727434e-02
6.340347947015496921e-04
9.625605219100137958e-03
-1.615952805004168720e-03
1.489746614911427458e-02
3.884837241132604174e-02
4.946338097719780828e-03
1.053359783383903993e-03
-1.975502228100644436e-02
3.279133910991829243e-02
-2.157658148282667193e-02
2.072358888266572982e-02
-7.192583231356290685e-03
1.588899893427215756e-02
6.362293659338640744e-03
3.591297019260158161e-04
-1.173854844511729861e-02
5.251622722295491708e-03
7.992169765578724036e-03
1.647001772284101620e-03
2.135603595756576691e-03
1.573236234383324980e-02
2.777405472048087576e-02
-2.087468149525418051e-02
4.522516272981932060e-03
-6.242598076217106655e-04
-9.183622032483644906e-03
-7.444146581876837088e-03
3.654613642507585462e-03
2.536142494699571148e-02
2.176093097842759366e-02
-1.203510812233410388e-02
-1.613339620187482018e-02
-1.098401124146344138e-02
-2.476065803926204636e-03
1.343243747779770784e-02
2.061162827303928205e-02
-1.816926439226167547e-02
6.835609492558608787e-03
5.855857082231826286e-03
-2.460392742769224733e-02
-1.840013281478688340e-02
-1.680141302554536906e-02
3.094399380036174166e-02
-1.096468666507803037e-02
2.214794001456516642e-02
1.222138358015873241e-02
3.573958395264894509e-03
-1.241180960041558291e-02
1.229078773551131772e-03
-1.129606387795249051e-02
7.985339747966027917e-05
8.288252508428708282e-03
-2.469859349171997162e-02
-7.558779270178346554e-03
-3.487300068960995803e-04
7.047576891259586807e-03
-8.319987768317001209e-05
4.043862900201459338e-04
-2.624867884001521809e-02
5.782090479634947357e-03
6.465374795100384264e-03
3.605254753877695784e-02
1.205878560647330932e-03
-2.030777266830557926e-02
1.706030271084760241e-02
8.630289654052259590e-03
1.480188819439551447e-02
-9.385160244148479242e-03
6.405756822881394398e-03
1.156374480095702546e-02
-7.933824970040441113e-03
-7.821251089272349480e-03
-5.982533948223480585e-03
2.512813369436259908e-02
-5.349371067023978715e-03
-3.522394910571852167e-03
2.402566499886781351e-03
3.834913590921479321e-02
-9.335258774585500699e-03
2.478334705120198087e-02
7.486360506944677272e-03
1.609902403880718227e-03
-1.115162786050648107e-02
4.005221486806117767e-03
3.519386619809281719e-02
3.620092727403668217e-03
1.233386226815596197e-03
-2.220364491412889565e-02
-3.860445829909618567e-03
-1.313322923561257606e-02
1.795930298894146682e-02
2.168423629736155201e-03
1.250763982160067213e-02
2.899456143701853797e-02
-3.838796672876074092e-03
5.256798499395452795e-02
1.137766125755126402e-02
-1.524279699961762422e-02
-1.858300808262139045e-02
4.617772778855937232e-03
-4.514657277200074571e-03
2.396594023127081655e-02
1.530255661887884415e-02
-6.749033110558561206e-03
4.212340793738261063e-03
1.734415807776673937e-02
2.512514915110297328e-02
-1.733351988789975928e-02
4.980778774377117059e-03
-1.474190208398503191e-02
7.637794219213147467e-03
4.004392194457576624e-03
3.452567986768697271e-03
5.475688573809285066e-03
4.288383915936258041e-03
1.472926695578346233e-02
-2.162846932054315191e-02
2.253659177433797040e-02
2.168400887095163834e-02
-6.299702746867833110e-03
-1.252385077870221512e-02
1.904666753002480506e-02
1.521930448506387049e-02
-3.160943157463401085e-03
2.983938730117386209e-02
3.406149915763058509e-03
1.736518660758410923e-02
3.074534973657732859e-02
9.599416178211101630e-03
-3.530465770244684432e-03
-3.758392459139894663e-03
-1.325306817339772653e-02
4.767124841361457255e-03
2.161789831746247295e-03
8.538077470900351735e-04
1.256944209034557836e-02
3.591510317842935146e-02
-1.236744921723658026e-02
-4.917468933365571823e-03
1.123020409854781371e-03
2.272658877748825763e-03
3.164237507302884028e-02
2.587916767562330189e-02
2.100421785643559816e-02
-2.467306936348139315e-02
3.009476383206807770e-02
1.259460057182872073e-02
3.170701549302137358e-03
-8.356551833689879541e-03
2.512646650016350791e-02
1.405775784117438074e-02
-1.189473793766608438e-02
2.019220837716707590e-03
3.746694613000919882e-02
2.804513947438369743e-03
4.306194648111516012e-03
6.775842036006939420e-03
8.846462259520354240e-03
-2.245951964749068764e-03
7.323281904146394100e-03
9.007994760750554636e-03
7.818418505281591463e-03
3.322905940828663196e-02
7.293596454773514266e-03
1.028494539756146832e-02
2.130088774419131720e-02
-1.047615165645116551e-02
-1.579537441074822064e-03
1.066156447393150179e-02
-9.929678301505531421e-03
-4.621542685832226590e-04
1.990130600107470685e-02
-1.178445589771995490e-02
4.143009942321105449e-02
-2.022747780956139427e-02
-3.771656311526424415e-03
3.085014392465329144e-02
3.620899670207970624e-03
6.308168407772971054e-03
8.251600046769023977e-03
-4.054734816117823437e-03
4.821538826370689972e-03
-1.050794477172355135e-02
6.848020059889513289e-03
3.012837884697039739e-02
-2.795409677890926120e-02
1.145567932419863134e-02
2.407780590842221666e-02
9.752325313108062971e-03
-1.001636384246712115e-03
-1.002213808250632804e-02
1.892771974370696664e-02
-7.186261076927308485e-03
1.173952237482381658e-02
1.001820030050184704e-02
1.819453729243281168e-03
1.675116274509630063e-02
-2.492572161294755173e-02
2.719315446896808722e-02
3.328891759562611647e-03
-7.978488505397637529e-03
-5.521812907002678766e-03
-2.696516940550798547e-02
6.054970666395464649e-03
-3.885703297245339354e-03
-3.251915419468567880e-02
1.441166526752317434e-02
3.141235263531363432e-03
-2.561160962917169437e-02
2.346722541858967462e-02
2.851314651165563069e-02
-4.384740042751291041e-03
1.918072809282837451e-02
8.123152653958347347e-04
-2.323802681401324413e-02
-1.233979284798909434e-02
-3.391987461147428357e-03
1.114271457127283607e-02
8.481200804924825948e-03
-3.080300163540247368e-02
-2.182642713984576585e-03
-1.345446711203067067e-02
-9.010273477770208228e-04
-1.523416328008921593e-02
-3.097096914676348688e-03
8.473312121522755605e-03
1.675181621205769356e-02
-2.767966121954008873e-02
-2.864433866175181490e-02
-1.108068272329403546e-02
2.222847605764524323e-02
-5.969582019687433294e-03
-1.165440835807195555e-02
-1.270885090947718177e-02
-1.518683558438820719e-02
-9.622204760337252014e-03
-3.064935549051521838e-02
-1.897609291765618017e-02
3.115032646136163194e-02
1.857815785944695250e-02
-1.789961424273865329e-02
3.226064645181565826e-02
1.147701337127938516e-02
2.453572249951619863e-02
2.938004862645008167e-02
2.660359542579783781e-03
-9.485176535439445930e-03
-2.734017986714618736e-02
-2.859611660593900859e-02
2.683254325977389373e-02
-1.914257755844927600e-03
-2.088978160797836867e-02
4.233192585023126176e-04
2.306527865443113237e-02
3.240921329035967302e-02
2.104758682870841793e-02
3.740157215719872724e-02
1.171747011949119191e-02
1.132303581269447461e-02
-7.838346692510504829e-04
-9.564227764319570974e-03
3.215311753947555640e-03
1.031078164594503160e-02
6.033283742651398239e-03
3.946246529085930925e-03
-1.114794877540377718e-02
-7.122041643950506595e-03
-1.194034739120944724e-02
-2.076861756092388336e-02
-1.044206097703388215e-02
-1.771146196963944638e-02
2.007369235420803158e-02
-1.311847103320797590e-02
1.586456564853949702e-02
-1.783766107756289826e-02
-8.746928056479237254e-03
-9.597159655948464888e-03
-4.449344743597232442e-03
-1.582629696820035334e-02
2.378770641071187991e-02
-1.215259149459409389e-02
3.570929426095044261e-03
-3.358710496706191796e-03
1.361840189109102305e-03
-6.161491281194403759e-04
2.670232478807397711e-02
1.453665159223437205e-02
-3.396491255061596156e-03
1.997736819355871996e-02
2.138772707145450858e-03
3.038336134970614361e-02
-1.257261349576000581e-02
1.725259430025673918e-02
2.146084255790128500e-02
-1.204525033303181260e-02
7.134539902124397391e-03
4.378157956900563703e-03
-1.392506834031554709e-02
6.422361702649793079e-03
-9.909395938138342713e-03
-6.644732513986299251e-03
1.974901068418979250e-02
2.314632911719557290e-02
-4.016902648506709417e-03
2.703095778728645954e-02
-5.326705938063842904e-03
9.597688464358164820e-03
2.111838093600938021e-02
9.031390480588513681e-03
2.481474271447959082e-02
-2.554529625889088648e-02
9.716301106139484459e-03
-1.468740916119443476e-02
-7.983526754863091643e-03
-6.435821101627545344e-03
-1.913131096149851482e-02
-1.187810765638025456e-02
2.129842337973603117e-02
1.386927050336787468e-02
2.479383768189847778e-02
4.368217356976113359e-03
1.682708287319762547e-02
6.234667395831857035e-03
-2.364930112094128928e-02
-7.657620385081313806e-04
2.010357565205077301e-02
1.990001495620441832e-02
-6.181414527697591012e-03
-6.691213260057065834e-03
-8.539948704821380410e-03
-1.554344509985972241e-02
-1.286622580186448477e-02
-1.419652481344363219e-02
1.578180782455594275e-02
-2.905060388251184261e-02
2.250150088672129428e-02
-1.541346075386156164e-03
-1.937368271419065077e-02
-1.123379102839507961e-02
-1.089206629744199004e-02
1.634419274869319469e-02
-2.549469353494873691e-02
2.835424648054069366e-02
-1.156467884025052378e-02
-3.944385816551561515e-03
-1.170556225423636382e-02
-1.329705961059779278e-02
-2.434906779506796140e-02
2.088544526318686714e-02
1.542126036771104131e-02
-9.314815903286524298e-03
1.568929478642114989e-02
3.756862275268761046e-03
5.976625607555834585e-04
1.359240051451934828e-02
1.695777392312946413e-02
-3.207758022780575480e-02
-5.284780793899293734e-03
1.319807405653016484e-02
1.324099873880505568e-02
-1.764116940060260139e-02
4.155844233989436885e-03
1.466287636439490838e-02
2.173074190548416121e-02
-2.978893308333524503e-02
4.117720605140699069e-02
3.031465608930719331e-03
-7.959309227966811576e-03
7.594850785303899378e-03
-1.528835145848548259e-02
4.211159750910106574e-03
3.111896245869849500e-03
-1.419816217874373884e-03
1.287275598801926844e-02
-8.957327347458431122e-03
1.014552785731224285e-05
-9.456242639850813078e-03
-2.193929547141978964e-02
-1.006229398618611534e-02
3.854686184102462665e-02
2.746431428441105643e-03
-3.055674525072376094e-02
-2.116817449690815145e-02
1.682408263434441095e-02
-1.383670119204948035e-02
9.352440941840680158e-03
-2.515578977474058203e-02
7.318574952627343762e-03
1.318076721968727480e-02
-3.014992207503823518e-02
-1.954178529136923331e-02
-2.452081083648469106e-02
-2.279853654473590341e-02
-5.201932118261364500e-03
1.626901641378860480e-02
2.219583925671411023e-02
2.164225783588670862e-02
-1.828525682360306048e-02
4.788921712745947135e-02
-1.322640536386692801e-02
3.292194754111166938e-02
-2.384595857341590720e-03
-2.214179563669915404e-02
2.013039716771152302e-02
1.779696363214183438e-02
-3.101383742516424652e-02
-1.231601537368930133e-02
2.614695720239387788e-02
1.552598661931812139e-02
-8.525180593672358059e-03
-5.574204183306279148e-03
-6.681625312807566372e-03
-1.454993158668287101e-02
6.434565526376201036e-03
-6.068288291184808711e-03
-2.853705819334766483e-02
3.551937456636811499e-03
3.511236053516646194e-02
-1.475053274552959488e-02
-3.947426820531447665e-04
9.062066404349637672e-03
-1.864226307990468970e-02
9.555825174209437237e-03
-3.135362420742270756e-02
4.247503777658147989e-02
1.994484182176251008e-02
1.289311176490105793e-02
6.671295066788332506e-03
-2.337610616736663510e-02
-3.468271125154827675e-03
9.329485024379649549e-03
-1.234301329385475987e-02
6.434495004359218860e-03
2.311230623603838935e-02
-2.275215780746131511e-03
3.254138579576250356e-02
-1.803524198678193441e-02
-2.128403214660203394e-02
1.378162540771330977e-02
8.271991034619324140e-03
3.139381762283588451e-02
-2.345111893978872944e-02
2.190015959907723811e-02
2.024935032021860093e-02
-1.568235835363811573e-02
-1.659716324987881367e-02
-7.235691240390388843e-03
1.012111781712126020e-02
-2.825162556001029925e-03
-6.820319670216301589e-02
3.718574102784257766e-03
6.775485914338696264e-03
-1.717487936357854281e-02
-2.246782833120342451e-02
1.138053454538907015e-02
-1.088216919054992363e-02
2.472497618584763163e-02
1.900581550244112919e-02
-1.425086844681378549e-03
-3.414855072662990876e-02
8.651030166271330563e-03
-1.493942151960755277e-02
-2.192100876018032198e-03
-4.301547587271019324e-03
5.943503506495885318e-03
3.329580768729325374e-02
1.477532388123825070e-02
-1.776149108930062323e-02
-4.293991734713952478e-03
-1.107569808852616397e-02
4.318617352091397993e-02
-6.497113238533962221e-03
-7.580100984025289410e-03
-6.786005115060256797e-03
-2.545714397338707619e-05
3.636406378272184856e-03
1.265916763379205771e-02
-4.079441957611738140e-02
1.192285558514179222e-02
1.305545504254410245e-02
2.305527442398682195e-02
1.401200016310739406e-02
-1.382575589663935858e-02
-1.224056012826842468e-02
-8.627181858437693585e-03
6.598397518690458463e-05
-1.401212092980384967e-02
8.271410587744838783e-03
1.892225969630175614e-02
1.371901504561591663e-02
-6.897622744828185194e-03
2.253296420526102253e-02
-8.705615224887407189e-03
-3.463110259351491818e-03
1.152119089253190315e-02
-1.693040428371057546e-02
2.362199476367397941e-03
3.381614724658774736e-04
-1.796297603716141833e-02
2.221060486070493625e-02
-1.593464205582720977e-02
-2.044699497149270184e-03
-1.158206017476637491e-02
-1.598843382030726984e-02
-1.605640920529904925e-02
1.277981049065649369e-02
2.392194338387550537e-02
-1.137918633321834995e-02
-1.977933896632321636e-02
2.044985628657918636e-02
4.532678090653897290e-02
-6.146125340884211162e-03
2.300434218891856536e-02
2.541157126998484263e-03
-1.260606637755579303e-02
8.626359796564094309e-03
2.120107698426961992e-02
4.007559397998474403e-03
-1.425940284488927921e-02
-1.556087487394680613e-02
-1.301297450637435224e-02
2.729993303980415148e-02
2.735863448808076651e-02
3.399793697510995055e-02
2.108269983580598680e-02
8.319459372040855991e-03
1.044895064725331717e-02
-1.039301066134085301e-02
8.218937150476281553e-03
-6.900826637617133233e-03
-1.359743853732084048e-02
5.462717864063950345e-03
-2.064827250849712078e-03
2.099449710906059127e-02
-9.574114314511026486e-03
1.432825850014906970e-02
-2.292144847351315011e-04
2.901310610516313546e-03
-2.428478656603320213e-02
-1.160728243174031019e-02
5.464285927910624355e-03
1.531144114963087569e-02
-1.480521224116385787e-02
5.544684850455343546e-03
-3.934155310092284259e-03
6.843887354508563885e-03
-2.264641003096036151e-02
-1.128698655755588399e-02
1.740079428566789974e-02
4.432472853093481074e-03
6.710539695811288535e-03
-1.729158297488790977e-02
-2.300331856173963227e-02
5.351457335845410078e-03
1.612172571176183648e-03
1.653457718926923392e-02
-1.635982520602153809e-02
-3.437376600789660702e-02
4.557483246464457544e-03
2.259933013286491432e-02
5.726374434035338273e-03
-1.323210204601311078e-02
-1.151508403612030995e-02
1.074174156928712522e-02
9.397231155795930657e-03
-6.997610059235430391e-03
-2.122427951757874850e-03
6.688351360875006459e-03
-1.719826370908585783e-02
-2.195780374954623901e-02
-2.831820830566346772e-02
1.542146037610852595e-02
5.293341964440987160e-03
5.425865336317801067e-03
2.097226089050914163e-02
1.527720901002689938e-02
-4.239080894354044921e-03
2.343300377534619436e-02
-1.535733088536044705e-02
-2.397042302898877777e-02
-4.667874762411030817e-03
-2.435794994806965777e-02
1.701189909349441060e-02
-1.225664160123366049e-02
-4.798013727450316408e-03
2.004428594529526417e-02
-1.087391589833332619e-03
1.132584578246008389e-02
-2.149558154947492014e-02
2.667121567862122677e-02
-1.987279247423193868e-02
-1.762750892279416406e-02
7.102127010612883581e-03
-1.071661349512420362e-02
-7.179926988193363613e-03
-1.252801385245719268e-02
1.663399208329503082e-02
1.458801858515441745e-02
-1.286310227478560698e-02
5.647243478750187638e-03
-6.351913928735521478e-03
2.442513096346510086e-03
-7.572570697876902790e-03
-3.240956627007749585e-02
-2.591092116139291288e-02
-9.623751206853350254e-03
-2.379483739826410843e-02
-1.817218300001936446e-02
-3.073377429784257542e-02
2.330577172444192949e-02
1.635104742833379948e-02
2.246172859443757927e-02
-6.789634795417918284e-03
7.939481423457683817e-03
4.638179469441832715e-03
2.889136461349410892e-02
2.560816087820272022e-02
-1.646635579579195513e-02
2.008889774124065011e-02
-1.328385334516015565e-02
-2.132961973874648084e-03
9.486415199556117936e-03
-2.529067057513472924e-02
1.567477453421237815e-02
-1.195562432103730241e-02
-5.752208097450253570e-03
2.902574701921376704e-03
2.460431049495507422e-02
2.652537155628315307e-03
-3.996656725823223913e-03
-5.277092256930815753e-03
-1.545512323291441548e-03
-1.524692486282046636e-02
-2.678443195391432691e-02
2.263727433013757936e-02
9.154709834715796940e-03
-1.726548951021603454e-02
4.559455472736365263e-03
-2.099203708002303839e-02
9.769336969535427628e-03
1.568391910271993428e-02
-3.328126144585741297e-02
-5.649631824460163779e-03
-1.131674101081414814e-02
6.446789495052368969e-04
-1.780662083616044557e-03
-1.456379837283353941e-02
-2.245342822189585943e-03
-1.046333910558134954e-02
2.805874128266520537e-03
7.262314157236457977e-03
1.190375159655884460e-02
2.416785263489033830e-03
-1.198802269831959928e-02
-2.892146286823953430e-02
-2.956766058051927062e-02
-3.702214772957616862e-03
6.894983911274923938e-03
1.222428121320088927e-02
1.433596356287468454e-02
-1.702523329726454314e-03
-6.798539872630947681e-03
1.297486635080799706e-02
9.561828548604248482e-03
-1.319856861907963211e-02
2.004900709778668910e-02
2.836303024230596350e-03
1.474145695472801713e-02
1.984600543051519977e-02
4.264770345527069823e-03
-6.041841447832505506e-03
-1.522489431746847262e-02
1.400451040257652373e-02
-2.925398136699103660e-02
1.019082316375277859e-02
-1.558219880103565470e-02
3.343825610049629138e-02
2.166922598524450433e-03
4.165252537504830072e-03
-3.632304487177893948e-02
6.599741176375747455e-03
-3.236079804976762370e-02
8.037988193118374679e-05
-4.359098038644625313e-03
-4.729298639146855068e-03
1.526628318287178224e-02
1.802120503926479692e-03
-1.073314127090024828e-02
-1.335258974466865811e-02
-1.805544936355766433e-02
3.030564897613176323e-02
4.671814643359321374e-03
6.495388316623343372e-03
-1.718195387945469985e-02
-3.777903246339228693e-02
-1.361935567038394419e-02
8.382552843380595975e-04
-3.544981245909899215e-02
6.759673293767223118e-03
2.642466313025789923e-02
1.531020517775199402e-02
-1.163923295228490480e-02
-4.914673278893710862e-02
1.096311221395442591e-02
-1.734483163743881853e-02
-1.444527903872309775e-02
5.386141677175891422e-03
-2.551378134745546991e-02
-1.197790296594663899e-02
3.643891672845705337e-02
-6.742485772388861522e-03
-4.073104758632562633e-02
-3.922220684442058458e-02
-1.056511823211887802e-02
-7.780729554535907762e-03
6.181014725190408891e-03
-2.312260280541648949e-02
-9.294373971284988073e-03
-3.367240585296060740e-02
1.105289603532116048e-02
9.657893685300586104e-03
-3.616464340794348260e-03
4.676226588275309015e-03
-1.947217576774681186e-02
2.045427710037438576e-02
2.914726824618047753e-03
-3.517212600178614562e-02
-1.531467038983605825e-02
6.225328622463239397e-03
-4.212314815838826172e-03
-8.054316709289218237e-03
8.389944822109760350e-03
-1.819796330657776767e-02
-4.028261157875446391e-02
2.668855741557213737e-02
-2.503888611724335370e-03
-2.090519296473629038e-02
1.672393670600745216e-02
-1.136088338653136465e-02
-1.684371987161239342e-02
2.018647348011722714e-02
1.319113592919470695e-02
1.602359071888423761e-02
-2.027161831322980834e-02
-1.352011734399330108e-04
-1.914756469843607867e-02
-3.044994135134262590e-04
-1.691123255631605832e-03
-3.679926861627080045e-03
-1.653878540315818421e-02
-8.767538896445528987e-03
7.603292652868650844e-03
-3.179581535048170426e-02
-1.376635516045812344e-02
8.582057950858888729e-03
4.693752739521205378e-03
1.506960061494723923e-03
-6.920090430899919313e-03
-1.451251903698103259e-02
-2.179096464690888791e-03
-2.993821190664523041e-03
2.037322355319538814e-02
-2.594702057899297282e-02
-5.203903558669278548e-03
1.211294336183572212e-02
4.260548257727619047e-03
2.861816086179834115e-02
-1.305227974729129825e-02
1.273884796773824650e-02
-1.090932187224075665e-02
1.276783347402494183e-02
3.857347661804774036e-02
2.049466794893281887e-02
-1.178761043306346228e-02
-7.543524230395360144e-03
-7.854563693688918977e-03
-2.561925100332092513e-03
-8.293855191076979910e-03
5.204371827600934135e-03
9.989517131612985976e-03
1.107941831005909185e-02
2.766296232552474359e-03
-3.172026813673784265e-03
-8.177869723187373638e-03
1.025384968010100740e-02
9.625518131160382476e-03
-6.743608702109548346e-03
-2.045601985853969310e-02
-1.246023093723386266e-02
-2.173863847415644784e-02
1.199109758618187825e-02
-1.698881451630644690e-02
-2.115889036559357589e-02
5.050273677206726115e-04
-1.845492905412474474e-02
1.498224070083491524e-02
-1.731743032023696713e-02
-6.775966785042051785e-03
-2.387330927152417001e-02
6.563145997220061999e-03
8.241893329174680705e-03
2.026323714496396089e-02
1.185052891110615660e-02
5.812471868840990950e-03
-9.550620016020278102e-03
-1.579971739739342374e-03
-2.440550208365620949e-02
-1.936146697962136138e-03
3.272525311516946873e-03
-3.166635400267413941e-03
-4.213279285827556397e-02
1.938272072807545668e-02
3.283725215526388328e-03
1.005969390098907304e-02
2.764815342805052381e-02
-4.523921458199643133e-04
8.356421546794324390e-03
-4.664545494189434142e-03
-2.061063174034728079e-02
-4.225110439182700427e-03
-6.778289140173770003e-03
-1.006343925595701294e-02
8.946678563050378141e-05
1.188652482171940507e-02
-1.274661290829447527e-02
8.153613792993138695e-03
-9.136460985819676653e-03
-8.018370408675758523e-03
-1.322761525616642127e-02
-2.029366718639849174e-02
-1.676814551768279066e-02
-2.729256380568896925e-02
-1.394268196196906187e-02
4.044205016590499309e-03
-4.306232867685355972e-03
-1.090156215755606027e-02
3.204340616838304793e-03
-7.961535470001009085e-03
-1.003048933362292970e-02
-2.519666010459530384e-02
2.185311541294639517e-02
-3.644137655447433899e-02
-1.017059873431570838e-02
-3.248907428249703938e-02
-6.379518594081573686e-03
-9.393355119326774957e-03
-3.859400315575016449e-03
-1.704730619387851212e-02
-1.029972165560767445e-03
-3.505848235869131295e-03
-2.217381627302157307e-02
-7.787689711201130523e-03
-7.547738942431275397e-03
-2.402155854692621453e-02
-1.476515062843634235e-02
-2.549554282767061558e-02
-3.558503181248685518e-03
7.321698526436431521e-03
4.119248405892423671e-03
6.297643902349819335e-03
-1.851251044231128073e-02
-1.610838924494936708e-02
-1.584326792443861015e-02
8.266359324803485356e-03
-1.807619143216958801e-03
-2.265277540334926024e-02
-1.352186114703429753e-02
1.487042628758410145e-02
1.492157722849054083e-02
1.775777234330721405e-02
-3.737845886267437100e-03
-9.077120315938561057e-03
6.370019418250166474e-03
-1.388057103781761012e-03
3.640659616142897636e-03
8.847245543166933415e-03
-1.058704531167723589e-02
1.779922634012190766e-02
1.015907843632355562e-02
1.191876539434736509e-02
9.044874074172475076e-03
2.050506349077696466e-02
-6.987563981254950145e-03
-1.215619861490060613e-02
3.952139900041332608e-03
4.179292820662120107e-03
6.831760415522022262e-03
1.483266696617738939e-02
-4.917305269990355013e-03
-8.956592761727662916e-03
2.100055695770064370e-03
2.434603937889258472e-03
2.922833546266970575e-03
6.643164395939011625e-03
-3.330058712391846532e-02
8.495767369629210475e-03
2.592382880478066171e-02
1.593257353052706911e-03
-1.451785187752772238e-02
-3.697425806602289144e-02
-1.287935455469650138e-02
3.873348993618021610e-03
2.205960747760924226e-02
1.650518050219239655e-02
-5.536920559285283747e-03
-4.125419518319150907e-04
1.177984749493585226e-02
1.016262312086997632e-02
-1.530288115284229693e-02
-1.419045208787086780e-02
2.831645444085796170e-03
9.652202826567854443e-03
-2.583730207073462251e-02
1.903478158870559617e-03
-1.484427130272397526e-02
-3.686349049247244353e-02
2.205088352302928597e-03
-1.434502189014134378e-02
-1.458937785745713887e-02
-5.175249953981963559e-03
-2.600508239599000695e-02
-3.796374945663445917e-03
3.331351481592918838e-04
-6.754175139024368689e-04
1.670448609732388609e-02
-2.228859625597379157e-03
-1.013732796803376579e-02
1.680546727730429242e-04
-2.372247797897519394e-03
-7.249765161729876048e-03
2.044382245260032566e-02
-1.188805539120990108e-02
-2.398215474420387419e-02
5.580050523942557336e-03
-1.566129545921727054e-02
-4.628304443095564331e-03
1.422452702295524604e-02
-7.073715921167081366e-03
-2.065813649265160062e-02
2.850076868785824877e-02
2.583262265123842036e-02
1.435216714524591673e-02
1.851980824955223870e-02
5.856249506114212175e-03
-4.791189636132840712e-02
2.973677123585611454e-03
-1.167000373607429350e-02
-1.631289563702668921e-02
-3.777469552307245737e-02
3.881321450089811852e-03
-7.977384071697787155e-03
2.392224490365531253e-03
-4.333333891183782649e-02
-6.800460738406226280e-03
-2.122352918052511014e-02
-9.241559623403131085e-03
-2.064948806259523165e-03
3.818614485293102961e-02
3.045267553619370338e-03
-2.668337449948614964e-02
1.044168223895190761e-02
-2.871805726332055456e-02
-3.331066126161713169e-03
3.280611887360175474e-03
-1.641715569525339577e-02
1.006013477064530981e-02
5.503350489960664657e-03
1.121817166689961526e-03
-3.629107910817447845e-03
1.464217440764232353e-02
-2.930553981441970032e-02
8.388225665122513511e-03
-5.773419607921737810e-04
2.598288233693005905e-02
-2.576478889926235236e-02
1.812192493032654950e-02
5.574556412216585127e-03
2.483418655166796940e-02
8.248094362392960127e-04
5.558107579424988523e-03
-7.945313761448660056e-03
-1.897662067066741010e-02
-1.147794700373090671e-02
-4.805724684361275915e-03
-1.369900728161136880e-02
-1.234479179646305559e-03
-1.793329429982430667e-02
5.839918945375280351e-05
-1.821616056788529989e-02
1.993168787340185693e-03
8.129065864597729771e-03
-3.256045508848075167e-03
3.786651285527978944e-02
4.240233550803047639e-03
1.269356542577783527e-02
6.626539988759750158e-03
-1.322868126105293356e-02
7.785767835736717539e-03
-9.379088831208907961e-03
-1.153775906776034754e-02
-5.661137794685966885e-04
-5.546525160168685673e-03
4.643191324078952548e-03
-5.600435232249869472e-03
8.283903590189083815e-03
-2.051450507371475190e-02
-2.718217613624291859e-02
1.076974804143276954e-02
2.902125741135732837e-02
-4.063619186639958246e-06
-4.756752124250559002e-03
6.641275179528828738e-03
8.035449268785854748e-03
2.375600941495851354e-02
-1.265437844882063949e-02
3.065750732145186563e-02
3.779333487714735956e-03
-1.848050346345704673e-03
-1.680170307256287354e-02
2.388104923170091681e-02
9.064708512947298666e-03
-2.646792815254603998e-02
1.194877378462295796e-02
3.382528127883186343e-03
-7.816164529962183957e-03
-3.969366070442737794e-03
-3.456559170082750508e-03
-2.795774586208233867e-03
2.463541950130322591e-03
-3.113145824141518372e-02
3.337729646693321506e-02
1.797882144257531567e-02
-1.388032951333974772e-02
-4.107916250656888126e-03
9.766202140631764783e-03
-1.997730128361795490e-02
-4.835064775113980841e-03
-2.722071450950931670e-02
-2.853952580771766320e-02
1.639553188580000417e-02
-1.790988378201870818e-02
-3.056893830512413812e-03
-4.427717307084105824e-03
3.838799920041263605e-03
-2.667209834326137591e-02
-2.968306254090508165e-03
3.332967298285683527e-03
-4.471647536057743802e-03
-5.306292961816324281e-03
-1.229265109601476724e-02
5.865282982231143950e-03
1.572592462510152139e-02
9.971574883336133815e-03
-1.740406124062872026e-02
-1.581609369287234959e-02
-3.242490327592463355e-03
-1.370646748296003130e-02
-1.063768405554880309e-02
-1.905506790614482906e-03
-2.842690668004474799e-02
-4.087423830187122270e-02
-2.451922162497198465e-02
-1.685252314448041841e-02
6.051780601936123521e-02
-2.309004203350448550e-02
-1.749097563292879853e-02
1.306637103845561046e-02
7.331631995366353488e-03
1.018959946199600800e-02
2.823539260967341397e-03
1.097074289595479854e-02
-1.189777728076325813e-02
-1.203053098243562179e-02
1.263450896804676690e-02
-8.240200628110240511e-03
2.769579052711492601e-02
1.987984143303963072e-02
-3.963755932962986610e-03
-3.182646716741695248e-02
8.695854202363179422e-03
-7.129569147477833428e-03
-3.297018883998911049e-02
1.641292382029965746e-02
-3.472646734535055763e-02
2.079593976433879651e-02
-6.814651992041793026e-03
-2.109667799883054029e-02
9.713652137589050967e-03
-6.671409252839899731e-03
3.379638525419337985e-02
-6.438217574337272604e-03
-4.287610402991269337e-04
-7.946064018450806066e-03
5.340003399926264264e-03
1.623446899704943450e-02
-1.860348809832789232e-02
1.572032497822375974e-02
-1.229096256024196296e-02
2.064654665760748062e-02
3.163899026660021985e-02
1.624870103485834315e-03
-2.165485558843262617e-02
2.159597150035786131e-02
-1.776549204631648268e-02
-1.875066583854385210e-02
-3.103909001778171195e-02
-1.375963815291100095e-02
9.765236809218895073e-03
2.262312116763356626e-02
-5.677900473934904824e-03
-2.063413810123709835e-02
-1.597730902398085190e-03
7.098600952104773543e-03
-2.394882568781755983e-02
-2.517371870183914007e-02
-1.071258908781850617e-03
-3.474779420645718667e-03
-1.367180707976107037e-02
-1.097863974564467632e-02
-6.220994444271149039e-03
3.043795010232944014e-03
1.818413231460436902e-02
-1.372009607508770969e-02
2.668557634724449956e-02
9.370761714168398052e-03
3.651643152604062623e-03
-1.058146401341208270e-02
-1.325870176476833494e-02
5.576450861858320111e-03
1.079530802794531966e-02
-3.241489042527801595e-02
1.184013019986447646e-03
-7.451557768279327455e-03
-3.536173820911680393e-02
-3.784945980935016004e-03
-8.933195932491998226e-03
-9.395154830420352236e-05
1.249588483678022895e-02
-2.691340866122044623e-02
-9.124643419890483484e-03
-2.039789335828843218e-03
3.039267663213255852e-02
-2.823205077624094117e-02
-3.106550373837291268e-02
-1.497262425144478548e-02
-2.269847930384951903e-02
-8.867787265350823150e-03
1.031156228946611929e-02
9.499211122746455821e-03
-2.892329462821861472e-03
2.121445869899782431e-03
-2.207056455456534588e-02
1.168990976858397257e-02
-5.577534859858041417e-04
-1.642490763529981176e-02
-3.127150163163548713e-02
1.137072974445286350e-02
6.065050947857658463e-04
-9.240167903419764864e-03
-1.210162897223845610e-02
1.791913774759655098e-03
-1.216923877663496760e-05
7.829023914561259031e-04
-1.566158902974113323e-02
6.407828585041114473e-03
-5.353082158822490555e-02
-1.295205534314175337e-02
5.029280303644525878e-03
-1.678762904955155566e-02
-8.737505192949791138e-03
-2.821672556752181926e-02
8.317782539515690063e-03
4.661560745973506413e-03
-1.486291468850971069e-02
-1.051301404220835551e-03
1.344786874803274163e-02
-8.611814165666666770e-03
1.005643542258283056e-02
1.116298975414241161e-02
4.574582048581517929e-03
-6.726164475147736015e-03
-2.046136862844760013e-02
4.702079029649247968e-03
3.863118377635259976e-02
-8.390790165587306421e-03
-2.241814418670850986e-03
-6.615277074124330074e-03
1.267495046301938405e-02
-1.803480054014964477e-03
1.116772650700410645e-02
-1.888941523750137328e-03
-5.128035135847127356e-03
-4.056703938895788418e-03
1.744110151498361530e-02
-9.294119453437563530e-03
2.417113265342390668e-03
-9.093663631430803245e-05
2.489169558736107572e-03
-7.287116655093800119e-03
-1.545883970872379953e-03
6.206292059840663212e-03
1.780977633480399988e-02
1.361541729485006222e-02
3.464272519621625144e-04
2.211367288409357354e-02
-7.791506917373409134e-03
-1.957291318102470645e-02
7.925954650244398936e-03
6.775262180724658106e-03
5.546317714029219692e-03
-2.411177153033437770e-02
-3.249887304694816514e-02
4.330210044026428472e-03
2.082037691951989927e-02
-4.075900643109913769e-03
4.097667040365470664e-03
-1.516080602428980864e-02
-2.250581339789400372e-03
2.404639003625981541e-03
-6.909650276707686098e-03
1.412620438742465817e-02
-1.340075346240813051e-02
1.383014152493649594e-05
-5.058261466131641192e-04
1.605457971387287686e-02
-3.533071192567305459e-03
-2.707701994236770895e-02
-2.003755337378963081e-02
-3.657141790533126845e-03
1.374291007736615222e-02
4.149919888648613206e-03
9.811925693042641491e-03
-4.040463534773933857e-02
1.687070427555873581e-02
-7.893966555422238240e-03
-7.859718497459110276e-03
2.202939421855305575e-03
-1.913902221849620583e-02
-1.174622532619397537e-02
1.326172681475825711e-02
-1.584621468340185677e-02
2.222791433798440575e-02
-3.850425506728798446e-03
1.975906093934066271e-02
-1.178421425984364128e-03
-2.671003390247356571e-02
-1.580727411413967304e-02
9.119325319296923060e-04
5.104629866653265062e-03
-4.388429465776869792e-02
-4.437950687221692281e-03
-7.241554889897534007e-03
7.417452761936543099e-03
-7.460225242021660541e-03
4.125820791888476329e-03
-1.255630734887289894e-03
4.101002035452151924e-03
-5.433369023224730691e-03
-2.448272619328498503e-02
-2.106276519044162146e-02
-2.593906587185424231e-02
-1.152463810583241599e-02
-1.126887698535430742e-02
-3.874430460477249535e-03
1.152837391619870085e-03
-8.358248318349211989e-03
1.884859661365049371e-02
2.005506367921597657e-02
-6.271105169722233572e-03
4.264484071048265171e-03
-1.897889199829774776e-02
-1.705190329303736541e-02
-1.210111250859531584e-02
2.435111360461801253e-02
2.199759838216604169e-04
-1.818860501844296595e-02
9.455491861821941832e-03
2.632924929345251130e-02
2.086794818088038780e-02
1.364458675317162945e-02
1.079393407396677350e-02
-1.908116737958771847e-02
-3.477690533500011477e-02
2.718476684217648043e-02
-1.591497206049568083e-02
2.462756951073670313e-03
2.375596582930857709e-02
-2.192351857026592077e-02
-1.879403066807355457e-02
-2.384212799663461627e-02
1.025577439301141036e-02
-4.366823011303880286e-02
-2.146819447499393255e-02
-6.804516971022292124e-03
-1.883890284348831157e-02
-2.002999180189936682e-02
-1.246166324542349359e-02
2.092928345739089677e-03
-2.425878794659214535e-02
-2.890623556552568071e-03
5.558526501832435247e-03
1.376051074707546756e-02
-1.000448226327757019e-02
2.691495828978526794e-02
1.172406633644057549e-03
3.414156286856106365e-03
3.082934528562626328e-02
-4.263329137964992459e-03
-2.314400901551596362e-02
1.062281683419016159e-02
-1.378642543293207880e-02
-8.010969561428368801e-03
-7.308377287758504107e-03
9.211453502813366986e-03
3.130816766107681441e-03
-1.762994887054942714e-02
-1.731187451488334916e-02
-1.299553180549191909e-02
6.616109567445526557e-03
-1.032679586095505350e-02
3.367182114760333429e-03
-2.794149274709213822e-03
-8.738376005242310882e-03
-2.601504145888102262e-02
-6.371461019560860015e-03
-9.106821506768886590e-03
-3.962603627077920278e-03
-6.399158493598898143e-03
-4.545219007739765942e-03
-2.151312820962177769e-02
-5.369925056756269174e-03
2.072369223541320818e-02
-1.398547526719984106e-02
3.194697980717413344e-03
1.517565902972068878e-02
-1.431920808923880292e-03
1.380520828845026304e-02
4.532215500553661916e-03
-1.909451095042515381e-02
-2.976144771900393962e-02
-6.053873170811615266e-03
-1.460501224043415924e-02
-1.204692539094266539e-02
-3.246686136966008690e-02
-1.176782626248896318e-02
7.438729569190193937e-03
-2.764725577597558145e-02
5.670712499250202439e-03
3.990012088983584636e-03
-1.421244207852721472e-02
-1.233661029921234720e-02
1.724584440453055117e-02
-1.743662494417368581e-03
1.446684497455289452e-02
1.196308326258467558e-02
-1.113890401049072443e-02
1.302083424536091064e-02
-1.391939191202328299e-02
4.356819550649235900e-02
3.521657783964615099e-03
2.115468430620913790e-02
1.127461849279632819e-02
4.849824157214618035e-03
5.603874679192087128e-03
-1.813180218435731308e-02
1.269499830913613236e-02
-5.704139259640893418e-03
6.229648997781411270e-03
-3.186620058916499881e-02
-5.859235815598325819e-02
1.049101412337017855e-02
-1.726889910762221744e-02
-4.327236426449667175e-03
2.679341801693217728e-02
-7.082728692748944087e-03
-7.103145910972044272e-03
-9.383990735332539690e-03
-8.795446934157891833e-03
1.145862764534114758e-02
-1.666221311240458774e-02
-1.598334636594507183e-02
-3.649235064349889285e-02
-2.766626657658897634e-02
-2.014465546384702418e-02
-5.885195475617527316e-03
6.679138103744430843e-03
-3.000442953249680880e-03
1.055080300659113485e-02
-2.639470616877121617e-02
-2.243172035108448314e-02
2.112012744092668203e-04
-1.964231683797992151e-02
1.686854132652268121e-02
-1.893280628427460727e-02
1.077627977210463212e-03
3.531328230666504892e-02
-1.945453508284485794e-02
-1.117922045251497007e-02
-1.492890691450216717e-02
1.560281432337390362e-02
1.637191641595666519e-02
8.875285630461232384e-04
-2.022206377558147250e-02
-1.409697654962811450e-02
-8.559149595903569544e-05
4.364817480901301639e-04
-1.566552059261604180e-02
-1.014904826579468913e-02
-2.576882001092587957e-02
4.990277947917226911e-03
-3.495365693392787909e-02
-1.887747247875892764e-02
-3.289515253527140488e-03
-1.215675966137879857e-02
-8.261554390573921892e-04
-2.378268480245904204e-02
-4.967134794950866204e-04
-2.246296059240308896e-03
-2.229979745448233686e-02
-4.232976830412218255e-02
-2.877038578693085283e-02
-2.375038975268375929e-02
2.997778947469439265e-02
4.269286609328219739e-02
1.206315840574625348e-02
-1.462798882882090749e-02
-1.607417633573417562e-02
-1.855129709917375733e-02
-1.695684383504386661e-02
2.539582609483059805e-02
1.191699890702686317e-02
-2.346323551564886284e-02
-1.706200561368265839e-02
-8.868836510746977431e-03
-3.513479654093352306e-03
-3.061959588024509848e-02
9.255378397915658625e-03
5.818062991305208639e-03
-1.258695215323478445e-02
-4.721708288033421574e-02
-1.035801756439703666e-02
1.578649742731789637e-02
-2.107554538080900000e-02
1.665653613546644665e-02
1.082074948418026809e-02
4.436063021659023171e-03
3.041822760388550751e-03
2.451500190320105368e-02
5.911610433920195216e-03
-2.008281147032940986e-02
-3.983328086315006400e-02
-7.416576652626919982e-04
2.761414463681343204e-02
5.186984667499199529e-03
-1.942192402304335555e-02
-3.551241875100293738e-02
-1.270453223183519963e-02
7.094537196838389924e-03
-2.434290360441914575e-02
-7.091542171534180030e-04
-1.294737523873797959e-02
-1.285940894457497609e-03
1.164044960537650997e-02
-2.637546149337358092e-02
-2.312060604771136712e-03
2.383545216847476542e-02
-6.487600557893507050e-03
5.071237775999645758e-03
8.769583284293912262e-03
-1.868983580661463806e-02
-3.906256814475143196e-02
-4.254035068175365288e-03
-7.389648999235316415e-03
4.674391366249563626e-03
3.630722558389171128e-02
2.401471175825547772e-03
2.037804504192097452e-02
6.840679401174702082e-04
2.508238680173442356e-02
9.899277778665347208e-03
-2.580803498472665145e-02
8.805583591814322014e-03
1.117098264851339824e-03
7.510093297768577827e-03
-1.154584963177047140e-02
-1.202430582501333792e-02
-7.041543915435161637e-03
-2.530967688758987305e-04
4.119968899225546349e-03
-5.480229748940832618e-03
1.209876615903192516e-02
3.146688836495298725e-03
6.883366454016793916e-03
-1.318039549207761056e-02
1.040638786690917250e-02
3.959836199721312837e-03
-3.567745017563833665e-02
-1.295706928356118483e-02
-4.691086138611635925e-02
2.565136182467157161e-02
-2.736385212854478000e-02
-1.574698106082094567e-02
-1.591977937387718117e-02
-2.398901717250984805e-02
-2.082784732774839898e-04
5.911745757770146776e-05
-1.195664612478416697e-02
1.691273556217909660e-02
-8.618413177765181163e-03
-6.300409253050178772e-03
-5.304771250127076612e-04
9.359420696813258375e-03
-4.288696905927768394e-03
-7.251415838961251803e-03
-9.611052796954858146e-03
-1.223107811188368747e-02
2.508992641405777616e-02
-2.520926880086330965e-02
1.761684112979290326e-02
9.348622173392832219e-03
-4.262411664325152852e-03
-2.714292297145555477e-02
1.670476990942018625e-02
-4.697517354892826076e-03
6.403621847292751551e-03
-2.736600226929912505e-02
2.370563806727595674e-02
-2.233918162370861563e-02
1.998452559874733594e-02
1.244420237358175366e-04
-1.560176948986065348e-02
8.666264447400026660e-03
-1.121791264282621589e-02
2.265204063030739137e-02
-4.999937948765886472e-03
-1.395014636386786126e-02
-2.860764201087366218e-02
1.163694289719914218e-02
-1.522630024219055397e-02
-9.251564681302372473e-03
-8.428020504033300817e-03
-9.086632079041931723e-03
5.161383382102648423e-03
-1.111212069432193639e-02
-1.312860379907073577e-02
-1.964212175695209325e-02
-5.375890286509173860e-02
-9.437575173820144173e-03
-2.284740729230187034e-02
-1.800470277944275430e-02
-1.495862454884222884e-02
-2.175586433590185817e-02
-3.668008117336593512e-03
-2.407699933555676030e-03
-2.788520889693289154e-03
9.125613761363050164e-03
-2.091216090406631742e-02
-1.123889463687213763e-02
-4.174612890797110842e-02
-1.882062096866241735e-02
-2.572765811158212942e-02
3.001786243123428718e-02
-3.691469442474835157e-03
5.626476239997718794e-03
5.390347318857425032e-03
5.981726054021347001e-03
-2.142439789209178366e-02
2.557847951380648466e-02
2.334159724423971478e-03
-4.615487721706660294e-03
-6.370536116589419753e-04
-3.264351724143008983e-03
3.341014956901186550e-02
-1.095110125647363875e-02
-2.680907552575285957e-02
-9.779414828199040760e-03
-1.847014155608180455e-02
1.271041896610717974e-02
-1.466924604963957754e-02
5.283656816571702039e-03
-4.216325832514860802e-03
-6.510966441761747818e-03
3.794251796019174517e-04
-7.745621089165853797e-03
2.121341329480549986e-02
-5.957446653124408645e-03
3.239735486960035327e-02
-5.318206321612901910e-03
-1.633552678633986427e-02
-7.920696602824520843e-03
1.565994112544226088e-02
-1.237406915236925233e-02
-1.088983144694170326e-02
-1.338222076655787990e-02
-9.749447253880855202e-03
-3.179662918749426130e-03
2.172811191422005603e-03
-9.544867415658771573e-03
1.192402914830002943e-02
-6.149233438685780019e-03
-1.486903144947429242e-02
2.304993755725816273e-02
6.161453352097325149e-03
2.519257240907392739e-02
-5.920983084024465659e-03
1.853982112317632477e-02
-1.715638054031637383e-02
5.326981951630698018e-04
3.233109058146783465e-03
-6.393832418600720394e-03
-1.830395572471618659e-02
3.380786236685733286e-03
-6.556528543006325503e-03
-8.332870069553761222e-03
-3.275976791101986325e-03
3.671566259849576297e-02
-9.208655565740700433e-03
1.536131719965712350e-02
-2.186454819081031301e-03
-3.159647082643734107e-03
-2.029101836104797718e-02
1.797733824678018552e-02
-9.655201269970808270e-03
3.709426367915708359e-03
1.290459791462144658e-02
8.730141066847533007e-03
-1.490496900690013726e-02
-3.591489931931585167e-02
6.980672127406812146e-04
1.173480994521907197e-02
-1.959655276960376932e-02
9.944387644087565245e-03
9.048697603101447441e-05
6.742168181819632039e-03
-2.095122445750008736e-02
2.534419930731287435e-02
-3.082363034960538747e-02
1.575580281701593685e-02
-3.339703062518099841e-02
-1.988254470096117305e-02
1.741634917333307470e-02
-6.839532189170660637e-03
-2.732891980805636847e-02
-3.483698815456163361e-02
8.144314946767178265e-03
-2.446578501753488011e-02
3.628728372013606887e-03
5.275896819095402153e-03
-1.837889002128422627e-02
-1.314985827756610069e-02
8.670483809478190087e-04
9.637063576446112381e-04
1.014932040105137601e-02
-1.038952279347360452e-03
6.321316894253528433e-03
2.437609551644205445e-03
4.069656163618548539e-02
6.601682826909733605e-03
5.862208721716240419e-03
-3.216423965295923861e-03
-1.014705402023560396e-02
-8.736532656948991712e-03
8.847716542245003283e-04
1.135082141269779660e-02
-7.792648367871715838e-03
7.218088141981621013e-03
-5.309490559811093358e-03
2.622874317888743406e-03
-1.410671227863573123e-02
-1.459003276539056447e-02
5.260582330760574070e-03
-1.323470721434707835e-02
-6.115515396056292116e-03
5.573289909160636900e-03
-8.674715343909556592e-03
-8.557067455790443380e-03
1.855535869503944016e-02
-1.644132318450441596e-02
5.804359807772360323e-04
-1.513549206022068820e-02
-2.771330999578932447e-02
2.423715260234223651e-02
-1.166354307740144827e-02
8.500290897575186674e-03
2.455247503786104832e-02
1.500937284892859234e-02
-1.750303813178980894e-03
5.120944340090463273e-03
1.254481068990920094e-02
-3.142575419997185177e-02
1.150443618588394695e-02
3.535525321201280716e-03
2.416654521767332749e-03
-2.573712375646340991e-02
1.359169732625764050e-02
8.954649766842454409e-03
-2.443666461979649221e-02
-7.444031929065665805e-03
-1.016050902741505967e-02
-2.157683278150240337e-03
8.735713742899935130e-03
-1.833841126903890117e-02
-5.018668780714025980e-03
-1.212079050736685794e-02
-1.141429986892732260e-03
2.317402980263276457e-02
5.621056847835191952e-03
-2.011228324406404838e-02
7.943543391223084268e-03
-8.841816108706586005e-03
-4.825801270622043226e-03
1.454743377913420184e-02
6.247855469516795743e-04
1.915932477414369201e-02
6.539805228409004481e-03
-5.052752826294844811e-03
-1.278026615942261940e-02
-6.540694888223069423e-03
-1.628888474377350112e-02
-9.705876675906836143e-03
5.594409452565760749e-03
8.673572898638003473e-03
2.001564433480352082e-02
2.813240057796240288e-03
2.058726661378110917e-02
-3.105074522697292075e-02
-1.990005935740163032e-02
1.417821139624991268e-02
-4.092365810791245492e-03
-1.950982070056012443e-02
-1.960705653175021795e-02
2.497276915558114055e-02
-8.358527522289858208e-03
3.403026160150791901e-02
-3.213934194430425467e-02
-3.984003671479751513e-02
-2.996304676009632628e-02
1.908675883270774531e-02
-2.138250159734524092e-02
-3.152826802856198429e-02
3.804324195314928714e-03
1.602916440008618493e-02
3.444497128131850539e-03
-1.799358078801558194e-02
1.486690821926108831e-02
7.852556100996064712e-04
1.477267191933539364e-02
-1.890870755698421946e-02
1.628838326588488358e-02
-1.060676952573218418e-03
9.707443267641583870e-03
-1.609800448943950538e-02
-7.859167683946446589e-03
1.759086298549297767e-02
-1.752584881387189708e-02
9.421762240213754245e-04
9.330558882536343565e-03
-1.828492837682867481e-02
-1.655031823508568145e-02
2.711655601592843565e-02
-1.531097043842782196e-02
-2.828513590022623675e-02
-1.075131807304926385e-02
4.389257999853081113e-03
-1.706702556678468125e-02
9.880355073291741119e-03
-1.948101824371876664e-02
-6.610341498135528966e-03
2.350365027180621996e-03
1.073053592438022452e-02
1.867245230270517600e-02
-2.268391413809371562e-03
2.616066962889143296e-02
-3.223049097408194757e-03
1.178293166294232253e-03
2.435763394316625002e-03
1.362544766790433834e-02
1.648729578929683092e-03
2.011343417879181417e-02
6.001259824941394816e-03
-9.219397599535637117e-03
-2.528647948613740870e-02
1.803569970120181415e-02
3.686352660251272437e-05
-2.380806207001262120e-03
1.041283892780143529e-02
-6.807991026430556744e-03
-2.367588558575920224e-03
-9.806946815499272690e-03
1.121862057999606886e-02
-1.483844515891704838e-02
-2.918324420742479295e-04
-3.217122776513214183e-02
-7.528738982863492947e-03
-6.535355012164153002e-03
-1.406234319210391236e-02
8.611123225875377471e-03
5.060314451335154798e-03
-1.111843382924426749e-02
1.344792004876464199e-02
-2.906346119410464432e-02
6.086395867978522389e-02
-3.645858747177906783e-02
-9.965043599530720025e-03
-6.259099561895277442e-03
6.622278829202688823e-03
-9.647424870952093362e-03
4.187246393548732818e-04
-5.071682389231192516e-03
1.326081827252845007e-02
-1.852882612955337668e-02
-2.599732947497364680e-02
-2.252063228267152384e-02
2.160525009649143992e-05
-6.962943950706188337e-03
-8.155702688669472927e-03
-2.709503903962270574e-02
-2.613294802575665161e-03
-5.766353466361367162e-04
-7.420266514101315353e-03
-4.456386005081662549e-02
-1.484358079355307600e-02
-2.936722328822715528e-02
-8.665107085549995924e-03
2.547921112727209031e-02
-6.627665261113602560e-03
-1.271136586081608039e-02
-3.154246943301382972e-02
-2.040742418973699387e-02
1.817868513283579530e-03
-4.607186129131015870e-03
-6.701184882509626795e-03
4.050057039687702046e-03
1.709023637293696080e-02
2.990791640628875925e-03
1.173601372330530367e-03
4.371521485380351754e-04
-2.553046283317086159e-03
6.206804158404045750e-03
1.113147388613075668e-02
1.213993347107022655e-02
1.488099838154745367e-03
-2.778993929357119821e-02
1.086768442974582992e-02
1.348032024722075305e-02
-6.417881177346901334e-03
9.716299157643004409e-04
5.103202095369144264e-03
-1.913839016873639456e-02
-5.868185178734610166e-03
2.919831712678853941e-02
-1.406961073276911641e-03
1.660410110808504050e-02
2.990775415844484485e-03
-2.397599506210049830e-02
1.242674670917835213e-02
-7.144338882346342769e-03
-9.870003759474926114e-03
-3.506272808766921437e-03
-1.386455875204590724e-02
2.511710204300732045e-03
-2.050051288737406597e-03
-1.898811686377403773e-02
-5.168589363804803873e-05
1.141881750379196425e-02
-3.346770348573301079e-03
-2.866732282947354743e-02
-6.412097250860558737e-04
6.151915546708045142e-03
2.496809364645795337e-03
1.800210510488190613e-02
6.081919175946001559e-03
-1.638727517623327773e-02
-1.471343350710531579e-02
-2.479007620254788935e-02
1.419898776382835792e-03
-1.198166851913355820e-02
-5.522895565274128608e-03
-1.804095131644887703e-02
9.836390029693825934e-03
2.441575612091705094e-02
1.463343735356664385e-02
8.414451500818464699e-03
4.135960715543582009e-03
-1.112712902250518991e-02
-2.874936355260940962e-02
1.082323471374536245e-02
3.265592040813336105e-03
-1.114091062683415789e-02
1.033182604813545277e-02
1.594237387802314434e-03
-5.765855545965924665e-03
-1.515863380423519181e-03
5.653634127621019918e-03
-3.044858589362033074e-02
-3.963893177952921079e-03
-7.019494745419805996e-03
-2.169662412173089389e-02
-2.109494538837180036e-02
-9.597126567290045762e-03
-1.088300925598748373e-02
-1.408263090914143104e-02
-1.912040744940877654e-02
9.244654472310353741e-03
-1.087566743513003822e-02
-1.938616857819489697e-02
-7.722531360409807394e-03
9.295291327759506181e-04
-1.904879117453927174e-03
-3.766977448540623826e-03
5.869705214125892599e-03
8.460279947620479718e-04
-1.856820623896294695e-02
5.277360278439433873e-03
-9.704719572510171538e-04
-3.341985669518674016e-03
-3.358028869748817813e-02
1.819595143648748345e-02
6.869294672946676429e-03
5.650410795939211916e-02
1.581387084772252830e-02
2.039400172853270132e-03
4.570494622122218790e-03
9.735872002904039871e-04
-6.418196058338713128e-04
1.384310157550362047e-02
-1.891014202465740590e-02
-2.732954684813138427e-02
-4.562073434404666575e-03
-1.405484844213825482e-02
-1.294514416487709159e-02
-1.322615593380092533e-02
3.458801075738123301e-03
6.548339519838688831e-03
-3.202234440167136230e-03
-1.071589870052372558e-02
1.067006058205106217e-02
8.867177695997404199e-03
-2.377088754600641812e-02
5.756437911584121221e-03
-5.253871433035644037e-03
-1.067422584739661888e-02
-1.157031545726874139e-02
-1.211423094340169718e-02
-7.172807702468891877e-03
4.510444882245570283e-04
-2.297537546629617108e-03
-7.627581152281739767e-03
-5.634734975956162857e-03
-2.473888104266021640e-02
-8.164936967226504860e-03
1.969344133969563523e-02
-1.019739617974999533e-02
3.206793930530057318e-02
7.484934144137520874e-03
4.307292495142280020e-02
-9.272981733285692169e-03
5.638646229255307209e-03
2.807512567124569730e-02
-3.544777403190533735e-03
-9.265596676896350678e-03
-8.184424850376853175e-03
-1.297391421229285476e-02
2.750839420638157701e-02
-2.763659577960663957e-02
3.822388340746499941e-02
-5.571747783419679113e-03
1.627269892902386342e-02
1.401361610699845654e-02
6.780869569305553353e-03
-1.120179834816003098e-02
-9.693023080295713051e-03
-5.679864261225686661e-03
-9.779258288499256477e-03
1.747927696524254407e-02
4.986059874181829723e-04
-5.080857580735902330e-03
-1.027217608261910345e-02
2.740519128352541557e-03
-2.297455004221549482e-02
2.628379399150976986e-02
7.473611517566566657e-03
3.293359740750820535e-03
8.736609923011048450e-04
-4.935668643083113497e-03
9.105880627186797513e-03
4.645629310661804519e-03
-8.227953118861619855e-03
-7.854149615078472035e-04
-1.272236419034123746e-02
2.996383242186442114e-02
-1.961913851612049481e-02
2.652741143051135994e-02
2.652099446680353592e-02
-1.685167348506656781e-02
2.480270357954729790e-02
-2.051758646334080061e-02
-2.491618384073089956e-02
1.885507159738382052e-02
-1.890754979595111324e-02
9.934071926233059915e-03
-1.608425185460534909e-02
-2.459348893008717063e-02
-1.774574282917541421e-02
6.603001461268608215e-03
-1.392481554937076774e-02
-9.070863364803343539e-04
1.941947506997413614e-02
-3.769309038649413385e-02
7.297227628292898491e-03
-1.614337189138941378e-02
1.039292335985786235e-02
1.023393098327428016e-02
-1.459542898004016938e-02
1.089738751102521490e-02
-3.160013495703087316e-02
4.661608572934161643e-02
2.127625229459859102e-02
-1.455647024444854838e-02
4.474782070655020788e-02
1.299254197092558454e-02
-1.372790775252936372e-04
-1.400528166420212349e-02
-2.646945368390749356e-02
-2.323153083058295161e-03
-2.448888182120685371e-04
2.565038727998362328e-02
-3.282779945982890971e-03
2.792331163360987564e-02
-1.501256533159408407e-03
-3.821613832396788396e-02
1.953020609701072371e-02
5.677397031196500937e-03
-1.545223496190537178e-02
1.523302837372760010e-02
-1.070939291438088511e-02
-9.292269555912661960e-03
2.592561566724331697e-03
-6.759850921002424039e-03
-1.298169206317047013e-02
-1.027662263929613774e-02
3.011329793314303921e-02
9.944393857628025177e-04
1.532471538563675087e-02
-1.048423620902966778e-02
4.134821137606510717e-03
-4.837971482771257631e-02
1.616897025284457640e-02
1.422983020312290799e-02
3.226412413378909778e-03
-1.207292097927335946e-02
8.479970636199865228e-03
1.237361830057875055e-02
1.981330313270549329e-02
1.702897925205125104e-02
2.847106202743542036e-02
-3.776522689971663176e-03
7.512338660665888665e-03
2.879961600139911010e-02
-7.401635334313643767e-03
-1.374341905819788379e-02
1.170597428666043417e-02
6.519275359627268659e-03
2.982866913461054356e-02
4.333857809836043698e-03
-9.010052245730671219e-03
1.623661619775442540e-03
4.304715624263755896e-03
1.639697960957664860e-02
-2.680681604147495782e-03
2.328621299536887124e-02
2.057329252397292751e-02
2.352165668062030160e-02
1.472242120565974560e-02
2.788024844267994549e-03
1.125116268709190973e-02
-1.482068276286551897e-02
5.626165358938548834e-03
5.976541394416496136e-04
9.971234501648891524e-03
-2.502246296970988063e-02
-1.536930723549717690e-03
-1.749332626769309340e-02
-5.475742324948771472e-03
-2.051270978341169365e-02
-3.452469216971992133e-02
-5.931138899720699714e-03
2.038553618000280357e-02
-3.411786887072553592e-02
-2.742226068787583307e-02
5.203821903883384774e-03
8.009105667010352203e-03
4.752194310848616328e-03
9.000966860530154948e-03
-2.816386047945166476e-02
-1.335504529334907015e-02
1.315630182936352102e-02
2.442777752027696161e-02
-2.394063777973826079e-02
-1.160148823878290845e-02
-2.876102979861724224e-02
1.864869125601435404e-02
-3.571339197705631144e-03
3.150294957987319344e-02
5.608914039367510554e-03
-3.918352947576558831e-03
9.702162923291046334e-03
-7.849603974551840405e-03
-5.988137464713449293e-03
-3.086452954559212869e-03
2.361959665769708741e-02
1.351887750477576535e-03
-1.433926913553669816e-02
1.129827457360595838e-02
-5.804318156754561739e-03
-2.480262719574562180e-02
-2.153665906505086367e-02
1.330218727862151652e-02
2.698273271734339882e-02
9.935647120767885851e-03
-1.318691514645012677e-03
-5.964849062917982822e-03
-1.058245662058687059e-02
-1.233800237413308978e-02
2.553363614441999177e-02
2.775847089050218278e-02
4.260680344021409538e-04
-3.278844555972431490e-02
-1.542213556881539584e-02
-3.138628117383687743e-02
-8.126544121820650658e-04
8.590574445651694493e-03
-9.567998447692873526e-03
1.587320514989567014e-02
-4.769786273642725484e-03
7.791326228491222798e-03
-7.017167527272914936e-03
3.708674166158941552e-03
-1.148544505097236212e-02
-5.045506114784856048e-03
-1.930625924401661170e-02
3.809580972543651078e-02
7.954320553884411393e-03
1.815153176849158487e-02
-3.344087063776856467e-02
1.484971295301492321e-02
1.726230251141488287e-02
2.246117309780529259e-02
1.793259679929836217e-02
1.437260781681311446e-02
7.326701442800511235e-03
-6.712029671802061462e-03
4.631006897377957544e-03
-5.046066336572154788e-03
-1.719037279225032674e-02
6.612914084498772681e-04
3.809609713224439836e-03
-3.607464839236264320e-02
1.877594818926235296e-02
5.248962494986466124e-03
-2.309630214960290556e-02
1.132561631864472881e-02
1.294301217508646469e-02
8.127953895989636912e-03
-6.781336751374034827e-04
1.591048076780980647e-02
-1.940991335437609183e-02
2.786337176659976420e-03
1.955493008882591005e-02
2.604475035074621352e-03
-8.669264730786501935e-03
1.856902578904330407e-03
-3.382082109746247477e-03
-8.593832933541460314e-03
-1.666070913783176261e-02
2.167264892391222372e-02
2.330278905096030626e-02
-5.144243486700263157e-03
-1.433369455563863158e-02
1.098573870698061131e-02
8.661110991044605398e-03
-2.526357706950439069e-02
4.171417467312148360e-03
1.968434451609069047e-02
-1.153902291484519733e-02
-1.254983193156542637e-02
-1.230141687353340438e-02
-1.544576442599608461e-02
5.016697256848895968e-03
-1.654230981325028466e-02
2.364513168539907062e-02
-1.892713275491702749e-02
-1.669705404304507382e-02
-1.208838352840223285e-02
-3.027265365059283921e-03
2.119645898392427327e-02
2.458887962035831085e-03
8.591910608014532297e-03
-1.805510669504019686e-03
2.577000064598345894e-02
2.533456157379029502e-02
-3.273466346245075542e-02
-3.370620399379238574e-02
1.320410151200842631e-02
1.291405368067981285e-03
-4.197652541008616012e-03
-4.423207671994252091e-03
1.273795234977139965e-02
3.461411869563580518e-02
-1.000155865451136245e-02
4.019245550859542292e-03
-9.755608584588628188e-03
3.373779620403395685e-02
2.466861864881154595e-02
-1.560236731715143252e-02
-1.329059182896905403e-02
9.058970305818966895e-03
2.613295961935770476e-03
-1.568010288050620052e-02
3.641588301521499899e-02
3.275629612579548239e-02
-1.298194163142252396e-02
-3.760666865825725014e-02
-5.115168125532144373e-03
-7.451217784856763345e-03
9.042188778513817263e-03
-3.070309167112741933e-02
3.610642625407578759e-04
1.415181414637143101e-02
3.793559207948632439e-02
6.205579818183700608e-03
-5.200978061736278614e-03
1.000033864634026874e-02
3.579631870154289380e-02
8.099501723237688758e-03
-4.229584091005813423e-02
2.277024114170596650e-02
8.089196471698150911e-03
-9.018462436888743591e-03
2.939855717931120355e-02
-1.947691985089921446e-02
2.196573786782687887e-03
2.200228328098379968e-02
-6.878392003706402039e-03
-4.268280880689226571e-03
-2.764441985778953725e-02
2.084339030453572286e-02
9.742245834052927489e-03
1.204690735290797274e-02
1.143468831613088550e-02
-3.580835593752614444e-03
-5.175160238490741742e-04
-8.084912801609691474e-03
-1.348115177069370181e-02
-1.304012106013541228e-02
-3.702634933829459374e-05
-2.833524755694031682e-03
-9.901236742975848271e-03
-9.635341276577880781e-03
8.777542609732170292e-03
-1.395152976185985716e-02
1.617443135026198648e-03
-1.689888569220037579e-02
1.448495486162876267e-02
3.779059359050802955e-03
2.221203293521808314e-02
-5.227007369262027733e-03
2.096171592449683554e-02
-2.401697239373558248e-03
-6.155570936629027774e-03
-9.523850839166509222e-03
-2.495929730957165485e-03
-2.402904334040957199e-02
1.516851164450175836e-02
-1.287409659056733095e-02
-5.449921193806736217e-03
-2.882759979458147936e-02
1.440937801867939877e-02
1.277193580766803477e-02
-3.761214749700167968e-03
-2.530842979721999522e-02
-5.128640353815149336e-03
-1.829414072650802602e-03
1.506475597067344005e-02
-1.568020063085068597e-02
-1.722415272722796833e-02
1.016338909113022326e-02
2.510334755478547692e-03
-5.539854380589847270e-03
7.545145707933857866e-03
1.079935279498414266e-02
2.394907276533194285e-03
1.484422573379528057e-02
9.114313448943051760e-03
3.164413536490268131e-02
-8.914422730715787979e-04
-2.427336933093463298e-05
-2.696615267587116130e-02
2.806654625463573735e-03
-1.655060770566272113e-02
-1.620867869753266077e-02
9.371948817667953915e-03
1.986221116928623201e-02
-1.254058655301944561e-02
3.202447031444901476e-02
6.772305244370905621e-03
7.247233859087430161e-03
8.842365154734752389e-03
-2.005976670011626328e-02
-3.139657722459270744e-02
1.885209769841682953e-02
5.973202525433930765e-02
1.932764702827912198e-02
2.705439174735056393e-02
-1.057842347242525689e-02
-8.629632907277869081e-03
1.369025439832954362e-02
-6.489065512032063257e-04
1.132164309055786432e-02
4.712496064299050852e-02
-4.912936110335306555e-02
-7.848629984026935652e-03
2.852632229856898530e-02
-1.402179073841390219e-02
-1.233789512429279284e-02
-4.918737479390883176e-03
2.972139621149396619e-03
5.508606584929597906e-03
3.188187486883946320e-02
1.347488542664780110e-02
2.079043605827990415e-02
3.324553478943988692e-03
1.327132641102813683e-02
2.870696118742180336e-02
4.238759857378401885e-02
-2.748472428167421031e-02
3.233662818101171437e-03
1.168609249859951793e-02
1.055128333228303426e-02
1.382411931141199965e-02
1.920085110301834180e-02
-2.403831635677115483e-02
2.055963050741617393e-02
-7.177602206805512759e-03
3.395097294650006869e-02
3.108690634503962977e-02
5.585136435160708776e-03
1.920597915882072196e-02
1.551009956848181312e-02
-2.682812312296338486e-02
1.228675195506662848e-02
1.227058570613000221e-02
3.009917456152831974e-02
1.118009072453619336e-02
-3.164500392807750168e-02
5.616710793431827636e-03
-2.464336296534575170e-05
2.098966629990467112e-02
1.328520089257302292e-02
5.751902287389845138e-03
-4.156868694397188729e-02
2.270539860590840148e-03
2.874036057712312311e-02
6.988689631917145532e-03
-2.413136366501392530e-02
1.082027735315508818e-02
-2.857510500861728045e-02
2.831749079407808612e-03
6.302621841132572886e-03
-2.620230678334543178e-02
-3.468476591406781471e-03
4.399548534783415989e-03
8.084156837715137170e-03
-3.292063879511164005e-03
4.819249843739658277e-03
-1.460594711756112857e-02
7.572809592804085124e-04
1.122173719702205565e-02
-3.500385875578197574e-03
-6.393230849161616637e-03
2.059674095875059247e-03
2.556587840333604880e-02
-7.882689148176639377e-03
9.299586268675675768e-03
1.866656680306387830e-02
-1.324504456842059410e-03
3.301875627580994066e-02
-7.104032629790211009e-03
3.175375392698666366e-02
-1.067586254737991694e-02
-2.514921606534545676e-02
4.035653244163015484e-03
3.567547552959161438e-03
-2.189668576758561219e-02
2.413017567604870683e-02
1.018337152822029572e-02
-2.407806695310863582e-02
-1.210102353946992254e-02
-3.298204049303663909e-03
-1.611753629606181570e-02
3.168972154208953701e-02
2.991786060747816250e-02
-8.036240497135694585e-05
-3.224973899095633350e-04
-9.327795291053340987e-03
1.456545468932848864e-02
5.386413869715078219e-03
3.141620987586592195e-02
3.210255951004488406e-02
-1.242356893219054986e-02
8.884128019062229042e-03
-1.640286454336692401e-02
1.450300237312048164e-02
4.132127570588600002e-02
3.943469979254862322e-04
1.576550228856712574e-02
-1.771827141423194113e-02
1.387649105530765897e-02
1.167983896254992833e-02
1.060369264464023666e-02
-1.758651971401059208e-02
-5.488706642143411502e-02
-6.287732038510994610e-03
-2.844751275963311454e-02
-1.403679796796159776e-03
6.021899942695435430e-03
1.555677177889989646e-02
5.355288706654245251e-02
1.775368800142336848e-02
-3.095612487762276939e-03
5.076862634265398577e-03
2.435114027928951541e-02
1.737683293783930105e-02
3.208175779011310236e-02
-7.048334721915631290e-03
1.628747940958257326e-02
1.897580755749112350e-02
1.394273152512438786e-03
5.666142714506976034e-03
-5.701915331223007029e-04
2.013731165518763480e-02
1.250652906989302947e-02
3.493357783007944306e-02
5.608126787625321470e-03
-1.469327039789332205e-02
3.551540354413619538e-02
5.677214437229829470e-03
3.040923832868182904e-03
1.895896595225084191e-02
4.250093673182939874e-03
1.216603971923009044e-02
3.021239141132258874e-02
3.424273194537297543e-03
-1.031448165064489594e-02
-1.382194874135860875e-02
1.986912441914801680e-02
-1.671554926906877736e-02
-1.412549603961955370e-02
1.470634196338440258e-03
-1.617195257108790946e-02
-4.130493080104691295e-02
1.178511916343010120e-02
-2.279740046907647449e-02
8.427505681546423530e-03
-1.782027421180015780e-02
1.395509646734334345e-03
6.645893903815862369e-03
-2.119927800584000752e-02
2.214640494783509661e-02
-3.489456930570410381e-03
-2.536676098649336391e-03
-5.635611190813694278e-03
3.284670446074582171e-03
2.319246974444685860e-02
2.105664713337407692e-02
-1.092661755075605319e-02
-1.220408365396187869e-02
-1.376474026952694343e-02
3.286413264568588399e-02
7.055299786273088423e-03
3.706423623013795771e-02
2.036031028472467738e-02
2.044609605111535194e-02
3.142565568201736298e-02
2.160952156221987496e-05
1.157794857841647554e-02
1.640076998184638452e-02
6.056407619655744014e-03
3.820483446868044169e-02
7.663577886040473172e-03
-4.716806654881559174e-02
9.678959329876623413e-03
-2.806240559727308332e-04
1.470669132697769756e-02
3.522805783475092822e-02
2.808145087526549635e-02
3.189668424045451894e-02
6.681877095717323085e-03
6.944794737511647900e-03
1.971964037400932360e-02
-1.530899623181355279e-02
2.062360597002054624e-02
2.744826166027698397e-02
9.950513737272900089e-03
-1.438316865428396554e-02
-2.336213822132838375e-02
1.267834071952973589e-02
-1.247662037439818163e-02
-4.973613561521573372e-04
-6.682328098463960475e-04
1.399189967286752247e-02
-5.264612828131966758e-03
1.078421309272289443e-02
1.824343800515315639e-02
-1.349508423918463138e-02
6.089362966938941316e-03
4.573436886263681361e-02
-1.164661008027335388e-02
1.794969119116820305e-02
1.615158823506099989e-02
3.531408742878453660e-02
3.884814869485344463e-02
1.127401602966563278e-03
-1.885013176762847381e-02
2.811676764857654054e-02
2.743093109771478980e-02
7.600038783805660933e-03
1.745576160557561762e-02
1.833334619465459142e-02
7.687504273775267599e-03
1.416982171698121656e-02
8.002153706997271188e-03
-8.025180174690239518e-03
1.569171362878342760e-02
-7.266531780626747823e-03
4.629812839020067475e-03
-9.971922140270688979e-04
2.379694105629491865e-02
1.759258265620821868e-02
-1.284442982005394064e-02
-3.354197333216558247e-03
-1.395273840951911579e-02
-4.462682564424566047e-03
3.474907295289399113e-04
-2.355523275154708905e-03
-9.972786878975696892e-03
-5.654486556759759190e-03
-5.975969278524844060e-03
8.162660630193763894e-03
5.622456257454300351e-04
-3.178233194969196790e-02
1.283002700017197607e-02
-1.747183148201002234e-02
-9.049781000473544612e-03
-2.251520763235251299e-02
-1.613162880456954149e-02
4.884508061494812793e-03
-6.648782328512430582e-03
-3.470294867718087990e-03
1.482878489095742526e-02
2.607608903761078969e-02
-2.532005354331508598e-02
-1.372512495308658188e-02
2.235515053074998287e-02
2.152549083396627927e-02
1.752721124746623588e-02
-1.260153875694594409e-02
1.533291286197616989e-02
-2.333139492234131279e-02
5.180238595705054065e-03
1.659189405140307954e-03
3.863914470968607406e-02
-5.382448553987611607e-03
5.165936023897664108e-04
-2.671151165066052227e-02
-4.008378874727185071e-02
-2.203184062012604819e-02
7.464468615597647655e-03
-1.717321203629742707e-02
-9.062417382681497297e-03
7.960630924413234985e-03
-1.974432660426422501e-02
2.100433148953794252e-02
2.806894093496390546e-02
-3.544981394431241575e-03
5.451533389665551982e-02
-1.536930193715499611e-02
-3.191889215229901794e-02
-2.392813493897456498e-03
5.799327908806354778e-03
3.291845128351107708e-02
4.203895953026527514e-03
-3.049908545278144732e-03
-6.758736934227774565e-03
1.127216494367391277e-02
-4.732258748415635275e-04
-2.421367665298863187e-02
5.340433950015792929e-03
-2.301649122734084757e-02
-7.987758088311473770e-03
7.395422109531834577e-03
-1.291533244281596778e-02
-1.028454186863639493e-02
2.694699357956408317e-02
3.606036157121236818e-02
2.440663119468933565e-02
-2.466082641757371720e-03
6.822471871101183465e-03
2.165149502476700072e-02
5.026705611234309062e-03
-2.640129884126779774e-03
-3.751344330738330159e-03
5.702860983080502988e-03
2.917284571992036918e-02
2.066301190801414847e-02
-7.979286346618655367e-04
1.177214848926147299e-02
1.096572441508960336e-03
6.221253607128635066e-03
6.995209959128527964e-03
9.269782565068440455e-04
1.975269270327628668e-02
1.605374629222066502e-02
2.756273766656091445e-02
3.376300031781640648e-02
2.268530931366325235e-02
-5.835777276984326425e-03
-2.221488281397683996e-03
-1.401820704062663701e-02
1.511401822042672885e-02
6.448254869579834840e-03
6.690148036841665063e-03
-2.725104113770481645e-03
1.878071653618354573e-03
1.382240510984395973e-02
6.473240642877112552e-03
-2.090980358221240440e-02
3.243078490040520595e-02
1.159338317339848358e-02
4.921967828638840886e-02
8.715520183078213218e-03
3.612524330388024868e-03
9.538686046547222019e-03
4.162055187090754789e-04
-5.072580459550625129e-03
-1.101192663151639300e-02
6.459622590214644669e-04
2.280345307292261110e-03
-2.708957671683911300e-02
-1.954714400487553988e-02
-1.073413641932199729e-02
2.803950350593968632e-02
7.394665546179427992e-03
-1.310979482190085220e-02
1.862985808823865511e-02
-3.322152215364611999e-02
-6.899135999774355134e-03
-1.168888101071557939e-02
-5.060982277748445231e-03
3.861886113459060861e-03
-1.263712698445454072e-02
3.465314955689710683e-03
-1.302991261918484515e-02
-1.343140405197215670e-03
-7.261299826131216092e-03
-3.087892559365694456e-02
-4.043910905171567427e-03
-6.241810571070201090e-03
-1.132969501065836382e-02
1.110153410427962978e-02
-4.405087508433375501e-03
4.952030822002454445e-03
-1.139475481641295378e-04
1.113770766535637606e-02
2.289279909333164637e-02
1.738974193398487925e-02
1.911480490008958186e-02
1.648530373547939243e-02
1.103027459343212079e-02
5.522066273545902897e-03
3.477675498181944519e-02
-8.373125757050813023e-03
-1.508297277472024980e-03
6.370565309342744904e-03
1.720095089484091969e-02
2.085372909646565978e-02
1.984989795815840161e-02
-1.144839208102754573e-03
1.991149442892361371e-02
-2.541737292794764638e-02
-1.287907010135674185e-02
1.194872347693654892e-02
-2.428767745837491152e-02
7.815225271160358353e-03
1.286734035143191276e-02
-9.559582007799176731e-03
8.621197815533337191e-04
-1.498881239344792421e-02
-2.798884482196285078e-02
-2.416516660930875110e-02
-1.125580708789415511e-02
7.778448398716568749e-03
3.007221234534147771e-03
1.835986855510024149e-02
-7.933815992978045586e-03
1.990958692717301897e-04
-8.297349844410505798e-03
-1.231595238462538863e-02
-9.748001687873271426e-03
2.768783438250362744e-02
1.653845122350688576e-02
-1.627929485986917904e-02
3.596843852127425828e-02
-4.560119294231252535e-02
-2.928638057000894357e-03
-8.251118898049339748e-03
1.914888840991684979e-02
4.629878090664763662e-02
4.985158551696944372e-04
-6.724869316511864967e-03
-3.724815843576389368e-02
-4.000633947702159771e-03
2.898340890393919303e-03
-9.340118431198835003e-03
4.735851558821013024e-03
9.961182416957418961e-03
1.223997771735559244e-02
2.426070386051001546e-02
-8.895462953293532468e-03
-6.681298642663273737e-03
1.350377775512964491e-04
7.564091183468891338e-04
-2.755030068294209503e-02
-3.385374936243773069e-03
1.696129215847149221e-02
6.391720051064911888e-03
9.034812242674735913e-03
6.696041772088216944e-04
4.157973428875967430e-03
-7.306666598803293264e-03
1.270260054320612383e-02
-1.402601421511305395e-02
3.190184826033112125e-02
2.665061321846896175e-03
-9.257548505090780824e-03
2.066274060184274119e-02
-4.496166022253427624e-03
3.396951201538352463e-03
1.131141735956953803e-03
-2.023471661620919460e-02
2.876869424777102682e-02
9.741357119274603182e-03
2.042668072181932394e-03
1.761462734486233389e-02
2.766598089826050738e-02
-2.234270116782638427e-02
1.059480842507050727e-02
1.404201961023980073e-02
-1.547564931264199493e-02
1.785190776955623490e-02
9.728382515695152208e-03
-3.753099686696734390e-03
2.673851611740226536e-02
7.963659397881898971e-03
1.033387342524751812e-02
3.544119290816832835e-04
-1.420208231048817986e-02
7.327842455028505536e-03
9.264458442579085948e-03
1.041418952088715016e-02
-7.521180427261159318e-03
2.277632965731927681e-02
-1.095237689549480135e-02
2.166815783392728526e-02
1.076766735414775959e-02
-5.563418594182180550e-03
-1.999854231872996192e-03
-3.166763751784840847e-02
-7.100185116411479591e-03
7.733412002252273293e-03
3.931675855782428355e-03
8.762450935807809468e-03
-1.655153935826127534e-02
-9.526639162974852304e-03
1.347512029488662222e-02
3.145527608237948941e-02
1.022477535704616018e-02
3.143389282787659861e-02
-4.905904163744299364e-03
2.096896356182855609e-02
1.479932165571878205e-02
4.398291144810612639e-03
2.896866070523811186e-04
1.169397004515495241e-02
1.799366656723591987e-02
3.388228379828780914e-04
7.172511234370815411e-04
-3.090231120022410988e-03
2.105035111803363682e-02
-2.321386706618425860e-02
1.081600553632381447e-04
-2.557907946383920425e-02
6.514807861979979645e-03
-3.635622494563868837e-03
3.965392813802595499e-03
2.060579756033796214e-02
4.310233105711491763e-02
1.172205397193955799e-02
-1.309104523819849299e-02
8.357788346388179967e-03
-3.059100864534480130e-02
-2.037925401321298569e-03
8.102243996180764907e-03
-4.688366367707082899e-03
1.680569053155408707e-02
8.248967225896340974e-03
4.268613573728610028e-02
8.233026900631939746e-03
2.599081077612174981e-02
5.733024151829584254e-03
-5.806133453706536530e-03
5.343194055914523774e-03
2.629893519999548443e-02
1.112015310877939415e-02
2.447665973696830539e-03
5.575648287378845436e-03
1.518395209912168538e-02
-9.136878415748542334e-04
6.671352309545014805e-03
-2.967136817549022657e-02
7.666674847632067025e-03
-4.014818366235486241e-04
1.998900380401608459e-02
-8.925348428357363084e-03
-2.780400945683417138e-03
-8.768406488713438932e-03
-2.809211365148681777e-02
-3.461859945331519951e-03
1.119466312297461496e-03
4.802030981818046496e-02
-1.448450921391860593e-03
2.087835860520717568e-02
-2.425024867569124630e-03
8.174125081958484237e-03
1.915163836962391342e-02
-2.058377497901847306e-02
-1.852988687289588380e-03
-2.262257581705056156e-02
-2.184627978668573015e-03
3.880376808577882392e-02
-8.174373317368134346e-04
-4.967150972526573199e-03
-1.075503443546843400e-02
4.259456574336448198e-03
3.516904333572812551e-03
1.824353883098019796e-02
2.597567910424106521e-02
1.709324597104021695e-02
1.700446424384755365e-02
5.434471214741167587e-06
-1.080307263003360552e-02
1.238926222068757049e-02
4.299911425367471812e-02
-1.358878271560532737e-02
-5.293032312027335512e-02
2.274587134331567881e-02
-2.982027364162961186e-02
-1.859539548387765737e-02
-1.320342449554162689e-02
1.109757216045385679e-02
-5.460162623789652052e-03
1.720173905381256613e-02
8.806632083998830246e-04
-9.438933830079349052e-03
4.111311021409717187e-02
2.335584848215821810e-02
1.244380453313728187e-02
2.750939868118134138e-02
6.600450501157612698e-03
-3.357318444926332950e-03
4.499802143053571388e-03
2.211717477303475586e-03
1.507816483989011906e-02
-7.772102827892227346e-03
8.551480136719767644e-04
7.103658439927785714e-03
-1.540218969738070326e-03
1.923351587242919450e-02
-1.276134481225752078e-02
-2.592043220240571044e-02
1.898189604634775707e-02
7.971899270299887680e-03
-1.189212159257519233e-02
2.431831588485004053e-02
2.046388819763294079e-02
-2.149184340253171635e-02
-7.897441393767343221e-03
-1.799070380587022844e-02
8.427860353279685579e-03
6.670839938536152463e-04
4.290274285147539779e-02
-1.360251556862022461e-02
2.609239770574657211e-02
-8.028298717576327903e-03
-1.573948508874051591e-02
9.622906198472891415e-03
2.476507260444509029e-02
1.911985573859603660e-02
-7.330117317986917756e-03
1.259617249871417162e-03
1.088342593327117601e-02
4.631451328290576118e-03
2.789367661811016641e-03
-1.134472288729496126e-02
2.454621733861255678e-02
-7.275221720362601285e-03
-1.474637346407057896e-02
-8.785432736656226607e-03
-2.174986884680247395e-02
-2.197581787968220374e-02
3.579050949977984758e-02
4.988444766328291487e-03
-1.238613356036137765e-02
-2.549345192549517082e-04
-1.058185569728272227e-02
-1.734376554130608039e-02
-3.227782299555340823e-02
-4.998931096734265424e-03
7.170802035221931700e-03
-1.000619577707849948e-02
-6.787081607848088199e-03
2.527357073551855793e-02
2.630883778234709494e-02
2.162026901595778816e-02
-1.588376538142939956e-02
-4.864715450776209253e-03
1.199648266301027444e-02
1.835232430835297829e-02
2.197514299222029857e-02
1.270878052294479622e-02
2.287346355560905889e-02
9.916282990244190687e-03
2.006504810179661133e-02
1.080455615748242455e-02
-7.297956186412749360e-03
3.259987230979423736e-03
-1.977400880528496288e-02
-1.022370455457054933e-02
-3.315532071675665604e-02
3.484754349407475672e-03
-3.108843028570081220e-03
3.318648874341381845e-03
4.386546531730897008e-03
1.143899095797710347e-02
-5.260095269456309917e-03
9.454763511137432219e-04
8.415251836316528294e-04
2.943152896643824821e-03
-8.993147048758497186e-03
1.483850858764844925e-02
3.217885737265678819e-03
-7.727598613340521186e-03
1.270576019380797658e-02
5.433549732262040258e-03
2.209084570603089479e-02
-9.893515781419994978e-03
-6.788858041099435532e-03
-1.634292703629280571e-02
2.270423873787094649e-02
-1.186889617005067047e-03
9.659797320401991311e-04
1.133893090340221815e-02
4.018435459627402867e-02
5.748452138724173890e-03
-1.053850307536568706e-02
1.440109645608877997e-02
1.325200105040201266e-03
-3.251031772654282715e-03
7.549802487672748093e-03
2.096963879892685748e-02
2.254175725110660333e-02
1.221889796803297956e-02
1.407004319815375465e-02
-9.827228331603387462e-03
-1.146933361854967845e-02
-1.221526885642475364e-02
-6.991895563590821289e-03
1.648138575556571533e-03
-1.910372006054833526e-03
-1.564068929287342960e-05
-9.078138081194892309e-03
8.672050745931711088e-03
-5.683667264499337899e-04
1.133216709204535634e-02
3.464167936734176213e-04
-2.612103841247959482e-02
-2.710671809975148672e-02
2.255103298284101554e-02
2.321831724080793136e-02
2.162992575674864415e-03
2.376595396873334119e-03
-1.187168149730063495e-02
1.403755109189679280e-02
-1.265549234392526236e-02
1.707697695717504821e-02
2.055167153868660626e-02
2.592306047738699576e-02
-1.106130285667947244e-02
-1.598724384600332116e-02
-1.721702313440710147e-02
-3.209749105760155430e-02
4.149779211136334772e-02
1.866860914902728364e-03
-3.657356414300729636e-02
-5.420953827062101153e-03
-1.654219799775093203e-02
1.278370304833910051e-02
-3.649673995013679069e-03
6.216338212738367792e-03
7.329878532648181379e-03
1.887136201411881292e-02
3.949644569294351662e-03
3.345577129010694783e-04
3.976497446885907464e-03
5.457259618918137122e-03
-7.439673409664617279e-03
-1.666153440627752766e-02
1.683174687522146981e-02
-3.234770993665950917e-02
2.451353092216752155e-02
7.312060583283175666e-03
2.608775775802416735e-02
6.964896203379976856e-03
5.261867254346676293e-02
-1.916560029738705734e-02
-1.909203187424298939e-02
-1.567731959460248389e-02
-3.134371359842534621e-02
8.765992017235130218e-03
8.659174375226692116e-03
1.151737846685732536e-02
3.455854258321937322e-02
1.586569003879881659e-02
-1.196596346392696242e-02
-8.280468988831854752e-04
3.174336486860449696e-02
-9.223039541697140853e-03
7.376108122758591630e-03
2.133071494672821034e-02
-9.741157680555881035e-03
1.959719537295424516e-02
2.817409842539750960e-03
-1.365438438352770817e-02
-1.526347461001759803e-02
6.109314134692601060e-03
3.613021856306260389e-03
-1.025433236732302064e-02
-2.297304870805121600e-03
-2.847109657116892161e-03
1.856065758048711448e-02
4.595216927067111721e-04
1.206520041401776266e-02
9.588927026210627980e-03
-2.103218888723729779e-02
1.015197011873837998e-02
-2.014639252262382177e-02
-2.182701018065657736e-02
2.941804245221342918e-03
-3.715673228659751789e-03
9.157946763294651368e-04
-2.156822992989197718e-02
-7.648209825456431070e-03
3.402004832915425138e-03
1.557441592241576127e-02
8.108101615244030572e-03
4.484408080762861517e-04
1.510489665001153205e-02
-1.167823957311831494e-02
2.069631300312578873e-02
-6.548602595689212089e-04
-4.336069484749744372e-03
4.695252447541637883e-03
2.806710720374084450e-02
-5.383091606691611450e-03
1.219848458876494554e-02
-1.288685173476009256e-02
2.001425179220980496e-02
2.721635087768903283e-02
1.081833770338421451e-02
-1.266069734129903444e-03
4.515114126298620106e-02
-3.095124148378866624e-02
-1.392922422154071506e-02
-1.192830490623050278e-02
2.873384060211579133e-02
-2.065080677708778720e-02
1.025230116659962137e-02
2.421563178932354017e-03
-2.612004642697675003e-02
-1.215093050509637260e-03
-3.399162237518957904e-03
6.650068471521206059e-03
-7.304993888938409938e-03
-5.778636433328520824e-03
-1.366103204476212286e-02
-2.221922096980990385e-02
4.498531318588600871e-03
1.751005827158519379e-02
5.577178486235366550e-03
-4.312039719175144066e-03
6.159641957070305374e-03
6.256427952756185747e-03
-2.105505403330067485e-02
-1.617363354021129906e-02
4.097356447553966025e-03
-9.782357710927730085e-04
-1.633730443296241980e-02
1.822191763001055047e-03
-1.293661079312295736e-02
1.018777830840560984e-02
2.473874134610950376e-02
2.614530116294984038e-02
-1.007392332029566524e-02
-1.734224952939835210e-02
7.601063449943840783e-03
5.757482655128294026e-03
-2.932159640687475102e-02
-1.868877514954907400e-03
1.114057731081323326e-02
-3.563183570025059421e-03
9.809339436048525665e-03
-1.786313179035236079e-02
1.585894944353815218e-03
-8.856179661599402481e-03
-4.057434518136011480e-04
1.889847045109780766e-03
-1.682286902412800239e-02
6.127291159796448630e-03
3.176984492282333705e-02
-2.472434780538195973e-02
3.101837250321794887e-02
-3.387285223236143061e-02
-1.047843592616507294e-02
1.933409785149790491e-02
-4.283350549101055428e-03
-1.393207560171648429e-02
2.084002580386968423e-02
3.451278761580708985e-03
-1.453096454035873730e-02
2.722423255934294448e-03
7.900908017886398849e-03
-2.090624630307962722e-02
-1.505959635905451503e-02
-5.430283801751110105e-03
2.006904487639530471e-02
-3.102431883919643321e-02
-1.756483602486020798e-02
1.467715339579543123e-02
2.648715026162979606e-03
-2.981797151781138272e-02
-4.735825306367847499e-05
-1.219368106281674968e-02
-2.219430638484761603e-02
6.457930334976601759e-03
-1.631894084253581248e-02
4.512317234949745487e-03
-2.430885749331750112e-02
3.051248611570027587e-03
2.621843635671384024e-02
2.842920537188609043e-02
-3.006086715129586279e-02
1.424692379892403098e-02
-2.043139397247963410e-02
3.567426833663249475e-02
3.426736256523654073e-02
-1.251388008432028666e-02
-1.128054488842607922e-02
1.464906858467023877e-02
-8.956715183997188872e-04
1.752968009039082131e-03
-5.956605858001858163e-03
4.806911905207531845e-03
-1.839032361015279947e-03
-3.228379308771220368e-02
2.182837843757111373e-02
-8.470437545125872325e-03
-2.020336376524733274e-02
-3.542506264445589859e-02
1.283523272194256500e-02
-2.248357895210484694e-02
-2.849090845834258492e-02
7.021803703353126681e-03
-1.227925339573989957e-02
1.413760887134448904e-02
2.466100168931598113e-02
-4.404985170456976809e-03
-2.136754689597307813e-02
6.807507287376243213e-04
-1.738613687297252408e-02
3.860051636217687234e-03
-3.357105812855191128e-03
2.240808412972690108e-02
2.053867310964127297e-03
7.265559190236857076e-03
8.961786490387022019e-03
-1.112867665971348750e-02
1.101786144560454490e-02
1.257048620332277926e-02
-1.925574805339146794e-02
-1.362050199128363387e-03
2.961353959310447648e-02
-9.541950816329563406e-03
-2.971534538464002881e-02
5.937451808904961950e-03
4.984516412439796975e-04
2.326960167806407798e-02
2.490615225982741737e-02
-2.742552890357071588e-03
-1.444257279552630703e-02
5.761294787021400878e-04
-1.852992716577259516e-02
-4.668176665335708846e-03
1.907593020763360611e-02
-2.742027399156672304e-02
-1.398353062034016214e-02
-8.106582075464293866e-03
3.936929513638748432e-04
1.787800658686589800e-02
2.919763655895668553e-02
3.728840510711781218e-03
3.361005825226639869e-03
-2.086504785383331076e-02
2.068094257671862068e-03
9.169163992073636055e-03
-5.712946677300953166e-03
-7.752296584254016361e-03
-7.767826379407397888e-04
-2.291418453261892529e-02
1.908503639547570394e-02
5.329577833593807101e-03
1.256331731008684775e-02
2.072735587391717066e-02
-1.160384573633350784e-02
1.679167724775625092e-02
-1.637679648187572237e-02
1.245748299059248020e-02
-1.066618378476823746e-03
1.406105010139706291e-02
2.233606822064074932e-02
1.167536056989977589e-02
-9.766286524346006609e-03
2.166319518706178587e-03
-2.244160487835200266e-02
-3.234055279542806006e-03
-1.685205316367300449e-02
-1.687532802877397126e-02
-1.530952872512690056e-02
6.672157343861299418e-03
-1.597130181766958246e-03
2.425829572008514692e-02
-1.998098297620885637e-03
1.473317774719983334e-02
5.091230328887716948e-03
-1.830762042731697015e-02
1.278800559745206684e-02
-2.020138990426062486e-02
-7.868597500812403445e-03
-1.601878809230141906e-02
-9.206154937086565709e-03
-1.758185427457894384e-02
-1.183572524798793234e-02
2.010162816981191092e-02
-2.221232975748313812e-03
-8.629407017200827965e-03
1.758372637014016943e-02
3.663134674960925440e-03
-1.055394385829778493e-02
-1.140349575859784040e-02
-2.164435211195615827e-03
-3.390406693739742017e-02
-1.926709781513959163e-02
3.611582004782898803e-03
1.365082304757085988e-02
-5.049864680685228931e-03
6.931557600177519311e-03
1.843169870158848853e-02
-1.912819568590215860e-02
1.429593647826125913e-02
8.786682464906367396e-03
-1.777279285668641184e-02
-2.218035546318494408e-02
-9.915980871441200037e-03
-4.854450677614030596e-03
-5.206352823784707144e-03
1.880208705276948181e-02
3.074108981065350882e-02
1.684403725207567898e-02
-9.029812414686960026e-03
-1.459115589893753874e-02
9.824589940729169801e-03
7.084536067538337555e-04
5.369913459910279595e-03
-4.600128411603373463e-02
1.038975438822757353e-03
-2.352512880375040930e-02
3.602016103429856592e-02
-1.122847009252257548e-02
-1.173147849527327903e-02
-5.648101501652201539e-03
3.289352767184546694e-02
-2.531485044542980747e-02
-1.721262860597312910e-03
3.005929110197663994e-03
-5.840472123866885697e-03
1.385857729198602083e-02
9.739934674225312738e-04
7.049610656004979929e-03
-8.568670261714135192e-03
4.310078379345444986e-03
1.908671126799240184e-02
-2.169733717735602280e-02
-2.010485054584626452e-02
5.653454453166851731e-03
-1.405333833651600459e-02
-7.635565414938127668e-03
-2.920753230398347167e-02
2.679812042001563852e-03
-2.918675132716616258e-02
-1.104375630796154348e-02
-7.878342775677739038e-03
-2.344823829712361363e-02
1.316380748773901890e-02
1.912404897812468557e-04
-9.617420030566451936e-03
-1.607013049675390035e-02
2.288262970246336073e-03
-7.346478895244741222e-03
4.207578726970758777e-03
5.610288151653828985e-03
1.138984611573927441e-02
-1.185009230380275683e-02
8.186917302621648379e-03
-5.409451086699220736e-03
1.208059112113713841e-02
6.851295552393237356e-04
-3.809267456010791055e-03
-4.831243423279768523e-02
-8.504333651482008302e-03
1.166064668933492095e-02
3.305895870700570338e-02
-3.174059160460393492e-02
-3.410559313817451265e-03
-2.104231763216089790e-02
-8.496410467775587609e-04
-1.596845206085519345e-02
-8.586086587923518615e-03
-2.566667627480999012e-02
2.594221422399216586e-03
5.585364949212380352e-03
2.186708277970013034e-02
-1.403937532920725151e-02
1.475983261785363855e-02
7.104042587709742500e-03
-1.393571062765723394e-02
1.953854923288233722e-02
2.448644571371337217e-02
-2.130369351931648420e-02
-2.627735602550646931e-03
9.055546955335429943e-03
-2.282498800424193064e-02
-7.434110029020766543e-03
1.052490939139193171e-02
-6.928850117971586996e-04
2.224732794748567402e-02
-1.276502321038053278e-02
1.826384600192589372e-02
-9.103130370607236815e-03
9.974070678366954434e-03
-2.405360468353899550e-02
-1.759961538206752593e-02
1.585049360714184050e-02
1.233462025205842721e-02
2.941433072037551860e-02
-1.250345487714099070e-02
5.582025765735874022e-03
3.813184735460045140e-03
6.108247779606852841e-03
-1.849024643594649603e-02
4.373910227276210823e-03
9.429784034823822728e-03
-1.618329317129170788e-02
1.851992501168514896e-02
-1.773688831740460534e-02
-2.134909385749208122e-03
1.574796569093487100e-02
-1.598946839863094743e-02
-1.047660958527324958e-03
-2.266709368113797168e-02
1.732177268104804005e-02
-3.982901676350772760e-03
5.314891556455301515e-03
-1.068243926513604176e-02
5.228676787880225281e-03
-6.699048239595534367e-03
7.234521009226286235e-03
-1.781784953377852504e-02
1.680001192889445105e-02
1.596133699881306656e-02
4.833753514088755601e-03
4.220746977776388222e-04
-1.275197656556345017e-02
1.137939229982470185e-02
-2.407948770917740441e-02
-2.824076637092072170e-02
2.445676203616237859e-02
7.135719981649534666e-03
3.563135532442639197e-02
3.136871409935158839e-02
2.107500295614733732e-02
-1.818504501467808204e-02
-1.583100474089463305e-02
1.501744473986513922e-02
1.469633232603013984e-02
-1.943350091722528816e-02
3.135863001243056458e-04
-5.848929095961241664e-04
1.086958129630897704e-02
1.042137387094579058e-02
1.599141318725212993e-02
-3.259259262831788045e-02
-3.981004094488846401e-02
-2.654808532089829049e-03
-6.886022088208189340e-03
-1.424346682381660845e-02
-1.026319383294311931e-02
2.203795411056568704e-02
-2.544056010349057470e-02
-4.183439303331112566e-03
8.885786395709860397e-03
-1.359874410657778247e-02
3.141021442316064768e-03
8.092172196441807172e-03
-1.140581587678143535e-02
-8.054938380361838582e-03
7.069104710832903706e-04
4.862143333870317871e-03
-1.228388355180998724e-02
-1.509333504693575502e-02
-1.021132234912102039e-02
-9.897111766539899366e-04
5.831088320472824389e-03
2.130717495868999015e-02
-6.791221212296570144e-03
9.867630201181208042e-04
1.524749058600046586e-02
2.945008909911634581e-02
-2.917880615383173712e-02
-6.263168809363581745e-03
-6.868949445239148780e-04
5.361942557582580334e-04
-1.182246783790605500e-02
1.115535075766227457e-02
-1.077965287940251156e-02
-2.578240594463471549e-02
-1.498042655828699631e-02
-4.779240542230283814e-03
-7.057820345976610447e-03
-2.129871504079690336e-02
2.619468489786476798e-02
-1.473180842596350480e-02
4.451839038383348553e-03
-1.324824435417967620e-02
-1.345558356386559323e-02
2.809322179399297882e-04
-1.370926403606808740e-03
1.239784399153425962e-02
1.332602924619119208e-02
-4.574537701507057352e-02
-9.416598482408122112e-03
-7.304988733927104960e-03
2.804170429164645068e-02
-3.416457553882240594e-02
8.772078655012864904e-04
-3.740093485205805979e-03
1.886429125942083382e-02
1.625867024529080787e-02
-1.415778822584508323e-02
6.013016322932533513e-03
1.253951561965004069e-02
-2.014649606735302058e-03
1.660368782340191154e-02
-1.843632186307291639e-03
-1.799478240002614152e-02
-1.911231921270491879e-02
-1.972639216078661464e-03
-1.674073118435203886e-02
-1.235723804943273871e-02
-1.284124421852619533e-02
-1.477803033269667159e-02
-1.267961047677433270e-02
-8.269619981034505990e-03
6.526610676326715516e-03
-1.638777222707898593e-02
1.559166017486807209e-03
1.710779063650834028e-02
-4.326562541666733978e-04
-3.045745100572869180e-02
-9.685370959784889155e-03
-3.145675856738059523e-02
-9.500509528902996784e-03
-2.238536835947590661e-02
1.586303902085060488e-02
8.058569318082206209e-03
6.309322041117770667e-03
-5.829251813762873630e-03
7.790474696374116714e-03
-2.396253421340970372e-02
-3.698179681205889663e-02
-7.531456011516953798e-03
-2.299362520668350729e-02
-1.518212452008463852e-02
3.357566080472264899e-03
1.738068599782230383e-02
-1.321443640559688722e-02
6.076724055790863610e-03
9.665584683693963924e-03
6.863114420661514323e-03
1.593248253911811602e-02
1.707410861539071859e-02
6.071313098969673659e-04
1.828534763948071531e-02
1.381308400041170344e-02
-2.608585433370801815e-02
-3.394339734358772093e-02
3.522507136684797230e-02
-9.275896610597893915e-03
1.050510303410216728e-02
-1.616055932689684782e-02
-7.653246220404935456e-03
3.749366105379506320e-02
5.006960370973465024e-03
7.581986837686938673e-03
-1.771451432857666305e-02
-1.486397200706706008e-02
-6.016272390679401616e-03
1.851600827274501801e-02
-7.148082296840420347e-03
1.851761140204398817e-02
3.328436162348862720e-02
2.085602242648698298e-02
1.259809706817330115e-02
2.670915612919727827e-03
2.828060248829401477e-02
-1.359598050300062089e-02
4.197299115900440108e-02
-2.559451524900321039e-03
2.189472275145084093e-02
1.771510251693319757e-02
1.149076589726979319e-02
1.721390079364779405e-02
-4.525268222652588899e-03
-1.756466249855585110e-02
-9.119818934930787324e-03
1.741695294778303205e-02
-2.159554996693289347e-02
8.080373725696131729e-03
2.886411417337987617e-02
-9.752323390354748767e-03
-1.885537998742463708e-02
-9.035657503818749631e-03
1.088443715470992397e-02
7.815230924761719725e-03
-2.126072800199249428e-03
-3.457413809811160730e-03
3.702206146879487292e-02
-1.392932565985862282e-03
-3.522612874496650059e-02
-1.694884258499669213e-02
-2.126328267313997225e-02
2.198790571550707923e-02
1.301597823862152455e-02
-2.241288123289032069e-02
1.769901569247186871e-03
-5.814959152314445531e-03
2.390414341565251857e-02
-1.776071510495488490e-02
-1.220065378791235569e-02
1.813376633865391996e-02
-3.116938249623828205e-03
1.410364846291806921e-03
-2.291572920320824117e-02
1.430184817054108368e-02
-1.054014382379551452e-02
-2.296737949053517108e-02
1.935911378324774862e-02
-1.277467320871774649e-02
9.670728882807828539e-03
3.497691426737759425e-04
1.143119099220728067e-02
-2.339210518356039589e-02
-1.420011613924303598e-02
-3.551455799159615456e-03
9.329170040507468384e-03
-2.816144696696170724e-04
-7.331786678222491265e-04
-2.516613995884921413e-03
-1.108142881822869220e-02
-8.784124100418389675e-03
-2.006127734004671537e-02
-6.529481159414230037e-04
-2.980802371250152946e-02
2.195118960894686458e-02
1.740071146244692030e-02
-4.720284689650463411e-03
-2.689168018750861394e-02
1.617306878203404741e-02
-2.004309039380524834e-02
-3.240844698635330506e-02
1.055745740331225264e-02
5.125753557914882949e-03
-3.968725282415765457e-03
-1.061973271042657846e-02
-3.439921584545892197e-02
-5.673547230262867939e-03
-2.211869609569187822e-02
6.225202656983541347e-03
-1.702756486850498518e-02
1.806804100947762351e-02
5.270601217226738959e-03
-1.776613958210829713e-03
2.192617403756937176e-03
1.541593067936136490e-03
4.787941610390752251e-03
-1.589259038859756543e-02
-6.250452724389289096e-04
-7.763858951764362852e-03
-1.014631900971381569e-02
-5.251337614416696359e-03
-3.145814591166937874e-02
2.513900397362884252e-03
-2.885240341995565574e-02
-6.873557104056795923e-03
-6.459113221739270876e-03
9.216237054552824451e-03
-9.748224075432920105e-03
-1.361501533862305435e-02
6.423582796478932017e-03
1.156192193401679898e-02
-5.276973580013542310e-03
-2.937370153056294286e-02
-1.569892566165904252e-02
-1.737555480935050120e-02
2.002747065706432950e-03
1.085722945647587916e-02
-1.071780259962141005e-02
1.557686024802675852e-02
-2.750989825054050378e-03
-6.946974683394582101e-03
-1.040818660592366003e-02
-1.658479163114837465e-02
-8.453837378647837547e-03
-2.496762665146828267e-03
4.191072580295778990e-03
-1.406414357155250441e-02
-8.679783331486581183e-03
-6.835563301384617145e-03
2.371844722077871143e-03
2.119688336751368585e-02
-3.786944457948494651e-03
7.357568258331909777e-03
-2.801566757496998586e-02
-1.170905689475878857e-02
9.680091119036695257e-04
-1.019132273157886568e-03
2.200712914643781701e-02
4.130605101958651458e-03
7.959249173582774728e-03
-3.442383923597012920e-03
1.751837609025436865e-02
3.505614618100406140e-03
2.192545035634924436e-02
1.158462741013057719e-02
2.825253593156804716e-02
-1.719040383408327460e-02
-7.850758839191509034e-03
1.937582956566303791e-02
7.716880274505503144e-03
-3.549628702314538541e-03
-1.297407872580072855e-02
7.563194704664026428e-03
2.329630586316300267e-02
1.959175720283711647e-02
1.924061805783870531e-03
-3.945946289866535811e-03
9.941340314282041263e-03
6.340480425965104236e-03
1.423182258031371709e-02
-6.588738953972953817e-03
1.862041216825186321e-03
-2.168362169715580892e-02
1.401331135734019268e-02
3.137042801765267674e-02
-6.433579796753191235e-03
-6.517525584430512373e-03
-6.542050721970965425e-03
-2.872671145964142501e-03
-2.151271682459025142e-02
-5.991139398689777733e-03
1.628810604485319419e-02
-1.066947151645938896e-02
6.748263946833774583e-03
-6.031837056068614124e-03
1.546270610531920268e-02
4.239425353614707792e-02
-1.484849234022659129e-02
-1.006921132986948568e-02
-8.159898032157190603e-03
-5.973631860421676695e-03
1.060256772556874942e-02
6.881979418980012884e-03
-2.062800697017024704e-02
3.292652152761334477e-03
-9.563515980271389966e-03
-1.945447276161440392e-02
1.937532109279067622e-03
1.091515046875514774e-02
1.582189655899466155e-03
1.392500364956024070e-02
5.732989444323691522e-03
-3.430529536758059050e-02
-2.544988813100629559e-03
-1.454147427135650539e-02
1.629655409558906226e-02
-9.259835598157588679e-03
2.188423274928369237e-03
2.560651207254286202e-02
-2.086923221111185861e-02
-1.644956872256861033e-02
1.881531227187088762e-02
9.616737382924787567e-03
5.356844871036147218e-03
8.543897249225431909e-03
1.066756424615057652e-02
-6.520689630746936971e-03
-1.633516592195717251e-02
9.341179871401334572e-03
1.111734306151554962e-02
-7.949339199735842160e-03
3.026015121524562937e-02
-3.736381162661706751e-02
-1.917780802340511223e-02
-2.599147328145586314e-02
5.869536172328044046e-03
-1.133500647121810784e-02
2.956857222802900930e-03
2.548832492840150121e-02
-3.957038114632711878e-02
1.237089104552816822e-02
2.841217185460750971e-02
-5.896210488291939687e-03
1.756966006905974216e-04
-1.358213946984412369e-02
-1.381851739898520316e-02
-7.337764311311467365e-04
-1.338752845441937116e-02
-7.245398452205618553e-03
-2.847962028503719586e-02
-2.408647445060504294e-02
3.974879529262789757e-02
-8.641988128336992696e-04
-5.854005808586058152e-03
-2.441294552636341306e-03
3.552961678615803448e-02
7.094134962355575641e-03
-1.693475976169856942e-02
1.913866692360374766e-02
-2.056345825400274566e-02
1.907927147715932428e-02
-2.782421206140700889e-02
1.399676932482308081e-02
6.323172534285290657e-03
-6.419637728944911116e-03
8.917280423874530612e-03
1.133668856352750692e-02
2.090494121333240363e-02
-2.439238355630535368e-04
1.440869562026783450e-02
-1.547722789165332548e-02
-2.745235136605030102e-02
-6.590367614720110678e-02
-8.346687866903336429e-04
9.592808383061782358e-04
-1.213743976741104457e-04
-1.665185470699445322e-02
1.311221622709983319e-02
-9.943253292481919747e-03
1.031262684755225416e-02
3.434838933727395269e-03
-3.116501394879746234e-04
2.929766330052492596e-03
3.290636004682306296e-04
-6.186815801742428546e-03
-1.386515476535303375e-02
1.467253980339926558e-02
-3.066045166214338008e-02
-7.944153034298805788e-03
-9.209594156289330202e-03
1.173564697539084337e-02
1.998326601823594353e-02
1.159984704639970866e-02
-1.582526567506581730e-02
6.289542406359630022e-02
-8.733784112758342238e-03
-1.701487986281709740e-03
-2.599142817978542311e-02
1.978339722052104357e-02
-1.490678071347017151e-02
-2.476377405804542145e-02
2.452579657488020842e-02
-4.595272349418186297e-03
-9.863426923495805659e-03
2.825397315020169130e-03
-1.103771108010922000e-02
-1.677104560620602466e-02
-2.271709443343611010e-02
1.558286412022129655e-02
1.531940563070202654e-02
-1.043740065749500928e-02
2.160554505284640464e-02
5.296282110389799978e-03
-1.067633830479896781e-03
3.326580115108516457e-03
3.011002049834700725e-02
3.977234648885620213e-03
9.637279502448749171e-06
1.136501369722808449e-02
-4.942597327422701761e-03
-3.863214450728036722e-03
8.424329464575272064e-04
4.467656031133530187e-03
-1.841785885460449357e-02
-3.056152375714912221e-03
8.798585412774976786e-03
7.031409728657451834e-03
-1.303255844201496767e-02
-1.635483872879880604e-02
-6.484861176848020353e-03
1.714338068458123171e-02
-3.904453725744441109e-03
1.494008880424879844e-02
-5.632020706581582041e-03
1.157465950682330137e-02
2.416961266409400205e-03
1.303643175001686222e-02
2.977100351481615226e-02
-1.189484065955673416e-02
5.459477814044747315e-03
-1.917490710846777094e-02
6.384542091955422438e-03
5.614890363579443447e-03
-1.221055002726471016e-02
7.130788032453384481e-03
-8.179632152213175489e-04
4.394871049805498114e-02
-7.635196215128473105e-04
-1.416420241386102258e-02
-8.968431285740100650e-03
4.416156901259485519e-03
-6.338236305556103553e-03
-1.651909676329468141e-03
1.954631804175419388e-02
-1.516927208117420552e-02
2.340150857163812194e-03
3.600454095903464491e-02
-1.097278523791690068e-03
-2.174140665933399150e-02
-3.205319864757966066e-03
-4.323396656936279170e-02
1.242681065223693237e-03
-1.823944819474464588e-02
1.337975414908933874e-02
8.440909133861704619e-03
-3.324574490205099448e-03
-2.359316174232249305e-02
-2.043147680717593423e-02
-1.547022136780255202e-03
8.559536906036361789e-03
2.162941213955816080e-02
5.459130167442273127e-03
-3.930907255012696701e-03
2.303772596223843672e-02
-5.316264720701902903e-03
-1.840226268273097154e-02
1.079768125921541470e-02
1.642549462994682616e-02
-2.597824247218766605e-02
2.578835056489166278e-02
-8.591684643389094211e-03
-4.415182447849484715e-02
-4.651036598270843342e-03
3.258773238622510605e-04
-1.218419430920497518e-03
8.636112168096433950e-03
-4.924945539630388135e-03
3.844113688956660082e-03
4.738299258931196432e-03
-1.285393415354122923e-02
-2.327087813191684382e-02
9.016865190366504454e-03
1.026026101532603874e-02
-2.758368095637438264e-03
-7.583527965696398344e-03
2.677399337845550245e-02
1.082226947318072792e-02
3.534680707039246708e-03
-1.402771308012962757e-02
-1.104306046050278602e-03
3.452200496556831477e-02
3.038373860691125430e-02
1.765006404617020311e-02
-2.787004418846012258e-02
-1.515142126295604928e-02
-2.699686312820552547e-02
-6.282542499690344125e-03
1.541166103042079794e-02
-1.740886999765978507e-02
5.338432762472276882e-03
-1.825164425918775722e-03
-1.756740377344620865e-02
3.770476202252397158e-02
-7.411329597645524569e-03
-1.376731785323162711e-02
1.298418321176187870e-02
1.555508581088618607e-02
3.771822158062552999e-02
1.400553626059360818e-02
-9.532695868100861045e-03
3.576780846772184552e-02
1.640772469795497707e-02
1.718055068843248609e-03
1.074824124252887411e-02
-1.632259334048513991e-02
2.921668661013408774e-02
2.269997260851582682e-02
-1.295869879320774888e-02
9.243350382898934785e-04
-1.404267504421197015e-02
5.072912548485094403e-02
-8.140600449406626068e-03
4.340751397907157555e-02
2.184477499529977051e-02
1.810310845907428870e-02
-1.523873810092707740e-02
-1.916616668171106444e-02
-3.133442007588912309e-02
-2.634182974484537004e-03
6.582237856391295883e-03
1.907899658922056554e-02
3.023270912999614056e-03
-3.846233724869394226e-03
8.669211215051358249e-03
-9.442792378533126918e-03
-1.098208391956186298e-03
-1.368705134420471203e-02
2.085105055494071088e-02
1.130867009435214399e-02
-3.812936751306188893e-02
-1.109535619223960511e-02
1.672274974823335578e-02
-2.467873358969338918e-02
3.606963690872760919e-02
1.146245941002350943e-02
-7.485549675954224214e-03
-2.384652798148455613e-02
-1.188322294409068294e-02
4.046757858310705280e-03
2.302116200818214720e-02
-1.673896612030992530e-03
1.336605971653902734e-02
2.376035382938041386e-03
-1.259061473440294295e-02
1.406569183519832018e-02
-6.138689482379329314e-03
-2.315231301920607932e-03
4.364037325631739753e-03
-2.263343872485878636e-02
9.505020309046464944e-03
3.610822563787027015e-04
2.752229949346695140e-03
-1.833116627262842274e-02
-1.944625118551114931e-02
9.384689234149149600e-03
-1.408024213104858841e-02
1.791623823793428091e-02
-9.534455649049790316e-03
-5.443150628229745901e-03
2.564761386061071170e-03
-1.354147091208649997e-02
-5.645788756611098535e-04
2.571761132076440595e-03
5.935502987532983825e-03
6.247040942105055138e-03
-1.376648721046471401e-04
-1.830986002510393354e-02
1.898625294807466599e-02
-1.914865598780280537e-02
-5.778003089723642884e-03
-9.517551212307644518e-03
-6.440522850192289574e-03
-3.565223242618430904e-02
-3.002629069304675949e-02
1.722456512531015879e-02
2.123176757411577523e-03
2.315471391134105075e-03
-1.161068704915654663e-02
-1.830863487862771297e-02
-9.152647554845939892e-03
1.094059641271970945e-02
1.837377414585601720e-02
-7.209261959986119038e-03
-9.825073145193168392e-03
-1.159125820066913767e-02
-8.771387322360544789e-03
-4.963153508926208130e-03
1.647564913287663871e-02
1.978034493954802797e-02
-2.291231764689563577e-02
4.481258358077090664e-03
-1.796473263580455546e-02
6.298944432329082153e-03
-4.174152517562874053e-03
-1.574774177803420910e-02
2.566366509857989642e-02
-2.015792940042763007e-02
2.371720045670826227e-02
-7.690634368627183477e-03
-1.531264750699259068e-02
2.068809537680478539e-02
-2.100470291447547808e-02
2.968657876569532131e-02
-1.584658020914113397e-02
-3.566978618283356099e-03
-2.785626783647000186e-04
-1.577467033940976372e-04
8.821161104531814734e-03
-1.082178311052615048e-02
4.490465907883492251e-03
-1.230643803827917090e-02
-7.176746282105443513e-03
-4.455175017697106388e-03
-5.102870589219865409e-03
-2.206210254723344963e-02
-3.345244882095897883e-03
1.725987584180820392e-02
3.290685410406057020e-03
-1.923035398454276887e-02
-2.449393285535462345e-02
-2.154844493484430953e-02
1.806040637425780984e-02
-1.846824730876819171e-02
1.621054097156032769e-02
-3.973117686081413524e-02
-3.929537132906359836e-03
-8.601180889648677580e-03
1.699639070221327028e-02
-2.158766303119323202e-02
1.326755468510592596e-02
-1.441679985358396664e-02
-9.810781073120318149e-03
1.115201946153155863e-02
-2.964330294237672511e-02
-4.781703368912818691e-03
-1.320067924251285517e-02
4.319635958799739744e-03
-1.440269547065070425e-02
9.023867372046251098e-03
-3.987165792334881713e-03
-1.661427593055377202e-03
-2.062280973796774830e-02
-1.209382146161951631e-04
3.481801012207691101e-03
-1.708738022711015977e-02
-2.448932409923423870e-02
-9.831749432416065498e-03
-5.529491616669874113e-03
2.114663765874390255e-02
9.278455742050058241e-03
-7.643324404093924940e-03
-8.117722306933534970e-03
-8.252337300838696182e-03
7.203109582572392311e-03
-8.256557769255840756e-03
2.113534698062088588e-02
-5.538122244129519827e-05
-7.922311474252978492e-03
-1.761865768240982941e-02
9.174512309305849281e-03
-9.342222427999676351e-03
1.830682368118285996e-03
8.426469903826004290e-04
3.149006497652441505e-02
-3.140658863805223522e-02
-1.005389475214474825e-02
1.956219092581249624e-02
-9.784163012056448089e-03
7.195900509595403068e-03
-1.933518947157254753e-02
-2.648197970007702337e-02
-7.750147842462701796e-03
-1.130244736061191205e-02
3.222388358568569443e-03
1.638308056958001462e-03
2.189978511498362826e-02
6.431523589554986181e-03
-1.798625545487256630e-02
-2.084348401181720239e-02
-1.101104763430520508e-02
1.102556213266002710e-03
-1.736597724353475952e-02
-1.445253148889637414e-02
-1.976638638270198159e-02
-7.390889233033407120e-03
1.921715907036134971e-02
3.597054691888503224e-03
-8.134912654008775307e-03
-1.707518596109678863e-02
1.414950185215104253e-02
-3.363597123664006840e-03
1.405372864389760855e-02
4.582913690307378191e-03
1.541926660745507154e-02
-8.606134559692665137e-03
1.974239560828205259e-02
-3.512491190356253901e-02
4.508633470781381498e-03
-8.039729127265755892e-03
-5.731245355041271819e-03
8.192331341691796998e-03
2.833338831308507971e-02
-2.320352352222292483e-02
-2.411611452893981308e-02
3.567724938757565328e-02
5.474356761870000782e-03
-2.963823395939996219e-02
-1.812135150523880647e-02
4.034693443670099577e-03
-3.564588324592465884e-02
-1.916929678116855926e-02
1.198464821634763651e-02
1.485329830555673532e-02
-7.299161457257178492e-03
-1.414877307413533796e-03
6.334322488010621366e-03
2.496635619855644417e-02
8.266814806512532907e-03
-6.605684218544581425e-03
-6.155049273034818823e-03
1.700051781854001467e-04
4.935553881037048340e-02
-1.337882253892199585e-02
-6.196796216014841506e-03
7.050609169880261984e-03
1.782085467634510201e-02
-2.596455070509956845e-02
5.478497564891286233e-03
-3.664386416544154756e-02
-1.531013551341863475e-02
-2.854485372177481203e-02
-7.171446200416231945e-03
1.155114773189868001e-02
1.050885554464134862e-02
1.895676716087304342e-02
6.871476532283908416e-03
2.286843779274285587e-02
-1.161217106944130960e-02
6.213097427855749201e-04
8.455213235319407675e-03
-1.460486824505013992e-02
-2.499677396830817661e-02
1.761070437710466176e-03
1.375150050250849645e-02
-2.052065378358300038e-02
3.061694682200693726e-02
-7.621543008036312655e-04
6.633586392871109252e-03
-2.838045959536582112e-03
3.716536460411916376e-02
1.443398539640151391e-02
-5.606115080546496612e-03
2.103190694346418824e-02
-1.854304330697841485e-03
-1.826795691389209320e-03
7.458044933460972192e-03
2.461215925902752316e-02
9.724800757350141392e-03
8.330730300238911590e-03
4.161384301063011937e-03
3.249533519516466934e-03
-1.386315949996595395e-02
-1.347588180299616641e-02
-1.778507039264681788e-02
-8.079146877557783976e-03
-9.672047532160596645e-04
4.942909326983683724e-03
-2.850255561933464927e-03
-1.223227278738690457e-02
8.907911332970261734e-03
6.805967804775207852e-03
-1.646466732678904948e-02
5.473370021838884839e-03
7.854628711516377718e-03
9.008693491793697689e-03
-2.019001206437301063e-02
1.835869320201619428e-02
-1.292082210735574256e-02
-1.566085571804459384e-02
-2.799903288135754953e-02
-4.109529842183334142e-03
1.653668258934049701e-02
-5.130680449741721605e-04
-2.883711787328811088e-02
3.103614496082335132e-03
-1.182038988866850222e-02
2.167644198405655961e-02
2.025831125888296474e-02
-9.489029081830352777e-03
2.415585343570945259e-02
-1.411701618217845594e-02
6.506956879070107877e-03
-9.014289810792861868e-04
-1.169501297296081550e-02
-8.937559862623204940e-03
1.972140758964904209e-03
-2.719135093399722633e-02
-4.284271574726196408e-03
2.907225734972945785e-02
1.996123113005111860e-02
-4.238721139887310051e-03
2.276770676175888380e-02
6.641659885548465564e-03
8.878915125854622975e-03
7.193243306394500255e-03
-6.207102205330095740e-03
-5.680697396627895635e-03
-7.066665275719964841e-03
1.121857372506136243e-02
1.360611783146785381e-02
2.740396127539316412e-02
3.928379535654032140e-02
1.915965545762051163e-03
2.808750460138426455e-02
-1.042289489514592639e-02
-7.588719629811125841e-03
9.708499673497558713e-03
-2.183843249561290972e-02
9.394772272219919368e-03
-1.614185806016873309e-02
1.743772435465705886e-02
5.284180809444006047e-03
1.772626779693032379e-03
1.915156609136564603e-02
1.548622334875860221e-02
-3.534122261142418758e-02
-1.879817896868480817e-02
-3.758214788905092033e-04
7.301733791270211167e-03
2.261967862098689108e-02
3.199571004722345097e-02
6.796864695815866414e-03
2.336896561737757810e-02
-2.083967756711595232e-02
-4.415953821695463646e-03
4.420089427158108673e-03
2.132175224668185834e-02
1.134345635231367132e-02
6.155759877721901467e-03
-1.075308264729289004e-02
-3.720795305442756856e-03
6.796375542050177862e-04
2.449286414552084498e-02
2.955546098319217566e-02
1.499350184280896434e-02
-1.314334327789269501e-02
-5.067859250946962942e-03
-4.729342778543758896e-02
-2.742378516453700121e-02
-2.433375520239463782e-02
-1.957401797397455290e-02
-1.569303251231185525e-02
-8.150982017161769594e-03
-1.699401545277050285e-02
-1.133986477997546080e-03
7.161350972156913484e-03
-1.107529404326876472e-02
2.402248340059750728e-02
-2.293550555399343285e-02
5.150431205823146306e-03
-2.854752830243639100e-02
4.927401702253073057e-03
-5.883287368523872941e-03
-3.478818161908169004e-02
1.572035394210103548e-02
-5.880596497712070429e-03
7.683321096252489386e-03
1.379598008944949057e-02
-9.690749254538987348e-03
2.684421598197334058e-02
-7.377614546797711496e-03
1.250905129571302371e-02
-3.051557403049672684e-02
2.586116691010706750e-02
-4.258666094075159482e-03
8.223684175705566618e-03
-1.031965884973809477e-02
1.755821500811463945e-02
-1.001558882419012649e-02
-4.182122991048856618e-03
-7.723794818759215780e-03
1.197827169735661210e-02
1.012609260057371896e-02
4.181667289627484345e-03
3.259988546612893959e-03
1.661573794027704914e-02
-6.404851306616697777e-03
1.536819254942786532e-02
3.036261583020050375e-03
-1.220164711556185992e-02
-1.767955979801500571e-02
-1.680898223406377193e-02
-4.507063843579481831e-03
1.882411571254878277e-02
-4.570451855383423387e-04
-7.077335360228528133e-03
2.096419387071401727e-02
-1.921042967984017136e-02
8.209266411647013137e-03
-1.537419725586407389e-02
1.290165942187945433e-02
1.049046933433807512e-02
1.093645407669025134e-03
1.002577243953966385e-02
-4.325367818496727960e-03
-1.136543245785716816e-04
-1.154599417738833012e-02
1.314555012436459565e-02
-8.880805240996702057e-03
-1.301358103478983570e-02
-1.520736755581504097e-02
2.657463385525484639e-02
-4.983099899837249366e-03
-2.828989765238203863e-02
-2.275599749853326678e-02
-4.450877732574913537e-02
-1.949682976285266670e-02
3.374180164835161727e-02
-2.541943830789528125e-02
6.418225965438570726e-03
2.322154338589572931e-02
-1.733718845625586633e-02
8.537763400016237444e-03
1.508050028511550775e-02
2.558881777330745174e-03
-1.998107910685427771e-02
-1.891601570393676088e-02
3.277115039778749021e-03
-1.085363006513212139e-04
8.178194458306441150e-03
-1.720037579618146142e-02
-1.101413968005520404e-02
-6.910304680721229310e-03
7.707421958720287077e-03
2.369170849958228062e-02
-7.609940599776128869e-03
-2.180077708904836517e-04
1.092758842203806445e-02
-9.714189203947646775e-03
-3.579407780826444896e-02
8.342883136524566548e-03
2.806614197254579321e-02
-2.984413759075486491e-03
1.322614940466096747e-02
3.073930865218893124e-02
3.693627310633366360e-03
-1.132701565663794081e-03
1.441306579799262605e-02
-2.521713222506218738e-02
6.894013957532810905e-03
3.592494808799833600e-02
8.506809691992824746e-03
2.984430920263618503e-03
3.483380140806890263e-02
-8.208159709422020722e-03
-2.204740263891059177e-02
1.165436353935679625e-02
-5.772358474841994720e-03
-4.253220531890351472e-03
-6.329248082214659768e-04
6.470567862765557766e-03
1.331492738326933885e-02
-2.747845881873282360e-03
-2.481613481893342205e-03
-1.457151229841432624e-02
-6.113750278204420699e-04
-3.969169002600977242e-02
2.558785047016222738e-02
9.317618387734165689e-03
1.107526956000038677e-02
1.474295081545027794e-02
-6.767450292953181186e-03
3.409762824027116196e-02
-7.756472623039419034e-03
-1.972129245016641507e-03
-6.512917317054033213e-03
-2.560499614225982337e-02
1.912067342451708200e-03
-9.875875661480064405e-03
-2.201041700247465677e-02
-3.867253634101289195e-02
-5.512264159528622309e-03
8.754711056228686727e-03
-1.395154723390729101e-02
-1.348765458303187795e-02
-4.819484689853932406e-03
-9.824017907766007321e-03
1.018988013601750293e-02
-4.049583881982236205e-03
1.265280093162119389e-02
1.288459901672249323e-02
6.914922197729006558e-04
-2.367719322023212249e-03
3.269207927147618764e-02
-1.251351193465121900e-02
3.895105529487790513e-02
1.270936187543112751e-02
7.540189395981471664e-03
4.564212414749647603e-03
-3.332606153290054718e-02
-1.697412872506036396e-02
-1.345046017622975737e-02
1.206218272439784842e-02
-1.520943979730465887e-03
-3.542452482853056250e-02
-6.309905197722833967e-03
1.469002469369031817e-02
1.107258250439761664e-02
8.768913049219721756e-03
-2.480195310267277811e-02
8.647667566300453953e-03
-1.489298456364414845e-02
-1.584836191210028944e-02
-7.762723705231990012e-03
-1.144556197781318452e-02
-2.318673851467784562e-03
-1.876757256772304538e-02
9.430318859752937280e-03
-6.308316362809184615e-04
1.124106337391919848e-02
1.624000234149498498e-02
-1.159499575155611799e-02
2.668365430927864893e-02
2.678210223117209743e-02
2.262726411923349570e-02
2.474027755414920024e-02
-1.506729487169191847e-02
2.115705405836365918e-02
1.242319938235472189e-02
6.379343351318790024e-03
-1.367741166797247464e-02
-2.444284326270776408e-02
-3.438222105635534067e-03
1.808821104009324804e-02
-1.428226426428733792e-02
-4.675126918778536693e-03
-1.039254856697775786e-02
-3.423897756522304575e-02
-3.736609907807072247e-03
3.579238276993768736e-04
-2.543622200780411291e-02
6.183484380340941410e-03
1.119885504126576919e-02
-1.842644286147730737e-02
-8.213841077010633485e-03
1.121241375758829338e-02
-9.967593414940346258e-03
-8.041972909800838495e-03
2.103028514719967532e-02
-2.930809890597567413e-02
-1.679046906487705222e-03
7.112892851480549262e-03
-2.075323769843767652e-02
1.930871614197544883e-02
-1.950500786654870908e-02
2.851847367246848966e-02
5.779713205174670998e-04
-9.489828032716713518e-03
6.720325809015683088e-04
-1.820611103340129266e-02
-1.002559702348028436e-02
2.360675053746788196e-02
-1.673306949580703057e-02
1.554071300657038513e-03
-4.482114771009632070e-02
4.852660122072733825e-03
3.307578617355122486e-02
-2.912095143146384638e-02
1.908289015567117206e-02
-1.715199343528532247e-02
6.982126303061700692e-03
4.111573650960821148e-03
-6.229890918847750571e-03
-2.445357066138103674e-03
-1.165765859724699968e-02
7.526937538202331697e-03
7.709690171121202223e-03
1.212053651280151773e-02
-8.037454689426036525e-03
-5.571666825641782665e-03
-4.686785118962710078e-03
-2.100031116034095299e-02
3.892627966822911206e-02
4.985168678465982939e-03
-1.971750709110379682e-02
1.031957133384340045e-02
-5.726681688479702027e-03
-6.255473525739652443e-03
-3.427355447477098329e-03
1.479908877497977671e-02
1.666228710295811904e-02
1.196907478788573724e-02
-2.661410728207007359e-02
1.163494687861471068e-02
-2.029980134184188392e-02
-3.427403940934634768e-02
-1.977206857058234207e-02
-8.910835892322851656e-03
-1.713275402974958825e-02
1.124164249501720739e-02
2.963896465568010077e-03
-1.085501869199180514e-02
3.050121609544947932e-02
2.015240483872386343e-03
-2.556075087908361246e-03
-1.978526115057921420e-02
-6.083090029464724262e-03
-1.830061760185714911e-02
-1.827750142898648678e-02
-3.619430558523967917e-02
-7.602519770994534999e-03
1.363329884081986715e-02
5.638087483117850372e-03
2.618621737152576623e-02
3.628063010890288098e-02
-1.198788133402448573e-02
-9.121885076113471144e-03
-1.076231693336409528e-02
-1.151745763604290762e-02
-2.986675010431322740e-03
-1.065273405545071224e-02
1.188120185764277850e-03
-2.486603459523106102e-02
-5.577276524868481078e-03
-3.918288855173915862e-03
1.210689259421611486e-02
1.506789416434958437e-02
-1.787220589770370516e-02
1.956597509812865385e-02
4.951798848546872835e-03
6.692213499601537899e-03
-9.800856858162041579e-03
9.970249129870089114e-03
-2.697985867501832835e-02
-2.428217517933022734e-02
2.876301728811457743e-03
4.946275581722733329e-03
-2.813599928144583720e-02
2.257017929768773828e-02
-7.644036552018562691e-03
1.551900042914044521e-02
-1.095792383723733984e-02
-5.713746508065367137e-03
-9.538588445578873032e-03
1.228162740960673767e-03
2.396440441762745857e-03
-7.661122552145522256e-03
-1.315382000521905792e-02
7.099172590748526433e-03
8.107569612649566729e-03
-1.684325581895700086e-02
-3.782249458562859674e-03
-1.658059701232822425e-02
1.433295911385290729e-02
7.282494546511433797e-03
1.367071151459912232e-02
1.435020899074438035e-02
-4.651274227468533187e-05
2.153823784884100270e-02
-3.243133450041464638e-02
-7.668832754514030674e-03
2.868446946324383195e-03
1.460424188152520744e-02
2.118146124499447648e-03
-3.567076083434789647e-03
-6.098359847640864861e-03
1.725212733561143352e-02
-7.164799356855796122e-03
1.738117039164625843e-02
-1.412072992186310175e-02
-7.920293684589702760e-03
4.241177834209870941e-03
-1.369701141310620575e-02
-1.834454325454461243e-03
-4.247362099966253343e-03
-4.781680795885801666e-03
-2.946620147994804748e-02
-2.899713643428982347e-03
1.937027652350181055e-03
1.449217149400730716e-02
2.548896595238408710e-02
1.317696011001404099e-02
3.655283576452732219e-02
-8.396317552750524535e-03
1.011463787046522518e-02
-2.052895111216795562e-02
-1.116552775774470039e-04
8.390496143519408923e-03
2.691447485427364908e-02
4.467449244118990720e-03
7.174046729544975541e-03
1.242659579757380032e-03
3.509666798948636590e-02
1.726147586003279680e-02
-2.169464296572367473e-02
-1.296476504262171481e-03
1.576582515411465921e-02
1.807876254029586183e-02
3.464139939774399379e-02
-2.179142092040725273e-02
1.026616174758781218e-02
-4.011092031840231276e-02
2.211152703625923407e-02
2.303177603379393673e-02
-8.335611146732048102e-03
-2.931958665843050621e-02
1.065637095915999630e-02
1.698480698767063091e-02
-9.781285719097943324e-03
7.639969043427919512e-06
1.450880699174186828e-02
1.671303267241966775e-02
8.623654486730669352e-03
6.577698896491749637e-03
2.996578870987214819e-03
-2.327081122115595788e-03
-7.415787929989097090e-03
1.356561620198673069e-03
1.906591764483439241e-02
1.195558522629313995e-02
2.394285853248755494e-02
1.340539687143120322e-02
7.824460403080392076e-03
-1.453966286088346181e-02
2.800153337855191757e-02
1.505810105224510143e-02
6.536066874057131458e-03
5.773994744417663104e-03
-2.143341072007074258e-02
2.313084851717006618e-02
1.004585826314171280e-03
-2.403275546334598944e-02
1.228763772470829740e-02
-8.955148775064524294e-03
-9.735716438775727719e-03
6.732479351892832996e-03
-1.573712868263579812e-02
-2.745657136017384077e-04
-8.473453053643136956e-04
-1.494642974405775704e-02
1.250450922889078872e-02
-3.429289904545516042e-03
1.101559690063528933e-02
-3.676621131917806248e-03
5.130899145604862766e-03
-5.843485778828675856e-04
1.642284037041414832e-02
-2.037948395596782692e-03
8.194093731598709948e-03
2.789047891320631245e-02
1.572409768802281865e-02
-2.385979013669458498e-02
-3.381215334071614731e-02
-1.852931966755180446e-02
-3.291821944307676828e-02
-6.257221221238170455e-03
6.651637277210241915e-03
5.245062346497295254e-03
1.246365107460100210e-03
-1.636859163433240782e-02
-1.750448208127129007e-02
-1.681210680213946970e-02
3.505538567826892594e-03
-4.525687259182584708e-03
-1.344804836629678087e-03
-5.835683597109728345e-04
-8.186215671620060072e-03
-2.996120125436506007e-02
-3.826584041752565443e-04
1.425045349711149580e-02
-2.699306581631286117e-02
1.037165074293220149e-02
-1.048147396719830218e-02
-2.338700883173244760e-02
-7.523421586212698797e-03
1.298732702837132255e-02
-8.430675143388095122e-03
2.984929038802849183e-02
-1.118771732676547212e-02
1.490507089682205008e-02
9.286467192991143538e-03
-8.096690021809736446e-03
1.597462483181077628e-02
2.067379343716844661e-02
-1.597173986476844304e-02
-2.810522183238716928e-02
-1.470644674341149531e-02
8.958475505386688693e-04
6.924785862052528461e-03
-6.313305720915450558e-03
7.386620290265454893e-03
-6.812743942784706651e-03
6.622546707119742956e-03
-8.260348300991815496e-03
2.159387201097490855e-02
-3.479486050583877749e-03
-1.364549653640926598e-02
-1.955522896161564564e-03
8.221402812960473946e-04
-4.759008884377576715e-03
-1.009407137981420052e-02
-1.262870336831889428e-02
6.523202441721075162e-03
-2.998939436937186551e-02
1.452724846482415441e-02
1.740685839148719410e-02
-1.085138521327632007e-02
2.725891527958141519e-02
-1.032548672765028555e-02
4.487101602379987240e-05
9.611876321130795667e-03
3.751344727415580754e-02
-4.612173254019126707e-03
9.490415893662151534e-03
5.317042719153481679e-03
5.587449074688773804e-03
-3.277524909695879451e-02
-1.848020465483214388e-03
2.299362878214003883e-02
2.674291988744748050e-03
-3.799063217097570049e-03
2.366931246120507291e-03
2.172760681975790739e-02
-1.506496155911127809e-02
-6.484880387104928999e-03
2.139982060798665056e-02
-5.039692947188906431e-03
2.676011848447502200e-02
1.960413102446154771e-02
1.684192842011205879e-02
2.669155399794875469e-02
1.956000762366934612e-03
-9.922140821148704021e-04
6.010570465134291995e-03
-9.476686545999028766e-03
1.149247747169960046e-02
-3.245628619516176955e-02
-9.780324174552943242e-03
1.039134026608783817e-02
2.284508942864343656e-03
1.836115038864396046e-02
-1.502792415622657314e-02
1.129716263578786628e-02
-2.124401281827817314e-03
-1.195173200922710439e-03
-2.351693039565534021e-02
-1.709136254535733104e-02
7.816911529167022005e-03
-8.224640837339347241e-03
1.046461882652002968e-02
-9.551735828909823159e-03
-1.124027055633730621e-02
-1.425848751913637476e-02
-2.192359629709307589e-02
-2.135321999101834334e-04
1.731398819986374599e-02
-4.739910666428754152e-03
4.177470246015837357e-02
-1.761353396799466425e-02
-2.945374078851223376e-02
-1.844716677075741371e-02
-1.066466846556984351e-02
1.374086344243266936e-02
-1.585562858823552634e-02
1.687887964357182718e-02
-2.925049068462585652e-02
-4.752494750219094649e-03
1.258304912112284159e-02
1.794036964618661925e-02
7.449547151033060997e-03
1.820910609447096498e-02
2.865013836672846478e-03
1.402108188914462416e-03
-4.802012983402569046e-03
2.447958766697851118e-02
2.720229285140652806e-02
7.250935354602296330e-03
-2.859117705679536069e-03
-2.104545548109645892e-02
1.764138930883672046e-02
-1.174321910238038981e-02
-2.611964692135875649e-02
-4.606340948879605532e-03
-1.256889874886231960e-02
-1.143461251305771982e-02
-1.057995973053080935e-02
7.757989849461651051e-03
-4.887146694600426420e-04
-2.393612302165974703e-02
-5.105044043449756368e-03
-1.008964205828733439e-02
1.014741794867720683e-02
2.373243835765263560e-03
7.496185582405453553e-03
-2.205015255839211374e-02
-3.012024700977316638e-04
1.659931768491859985e-02
-2.422976134882768098e-02
-1.418139642250573415e-02
-7.331577904528933237e-03
-5.581274296826767593e-04
1.394828666886650153e-03
-1.855816919637367710e-02
-1.763339157862490666e-02
7.397563490967901979e-03
2.328393476926567032e-03
-4.909047430410042392e-03
-2.310637535500945777e-02
-5.311625422527291307e-03
1.465846276417648655e-02
4.851525436396601776e-04
2.978346223726073203e-02
-2.001119846895301705e-03
2.301184614760298786e-02
2.080180926969659241e-02
1.297936602276629492e-02
4.212478220233548815e-03
6.190403472929585605e-04
-1.568266376806460791e-02
-2.736360056944495134e-02
2.725590417504027835e-03
7.956168887412401816e-03
1.792143593448852767e-02
1.951241225531880757e-03
-2.516678444257761799e-02
4.470465056510488852e-03
-3.981650468815193036e-03
3.121638073150895601e-02
-4.518633979352862373e-02
-1.832362017973976007e-02
1.539104340911169426e-03
4.973324644747278457e-03
-3.867502091098738715e-02
1.464227666364211269e-02
1.524952108532010367e-02
2.684966924760608803e-03
1.215694380783274159e-02
-1.083215382131741227e-02
-8.198312914950144428e-03
-2.255192053512203310e-02
2.226056564050531844e-02
-1.215539356729513493e-02
2.896680673412705895e-02
4.294166262308038440e-02
2.425526487151222210e-02
1.294382604411907414e-03
-6.925362021726288314e-03
1.446523902176453415e-02
8.418113743794331970e-04
2.477838779796007890e-02
1.559696350794531096e-02
2.134629325121763233e-02
-1.947573276081732835e-02
-1.057443585848489784e-02
3.875230048370312437e-03
-1.637016740054667322e-03
-1.088076098098209998e-03
3.033839200968812318e-03
1.763808895693994364e-02
2.338855713959644977e-02
1.985978885443630965e-03
2.365864297728899335e-02
4.438364318674292881e-03
1.113842913721010790e-02
6.270915668584104916e-03
2.311598251427000178e-02
-1.706919572681238687e-03
-4.530616707147893090e-04
1.506060579850692499e-02
-3.426759327339459066e-02
-1.379339805664882464e-02
-1.085338792334118903e-02
-2.577693212875333071e-03
1.530046440902768819e-02
-8.687552628808796126e-03
1.363785801270071645e-02
3.652800076750725451e-03
2.427597012658521888e-03
-1.987827653104505890e-02
-3.485291764080578752e-02
7.769945393407657469e-03
-2.296622839324209860e-03
6.621195027805452243e-03
6.682817989848607344e-03
-1.684470902722083954e-02
1.056901628614428240e-02
-1.611125458641373288e-03
-2.421783601148072562e-03
-4.679572396790327056e-03
2.895161960752296038e-02
2.483031595209586606e-02
1.068084377769176470e-04
-3.909822216440921906e-03
-3.160242294512637801e-02
-3.174508763699912701e-03
3.797877358173404327e-02
-1.811397124051623104e-03
1.551984287843086868e-02
-2.969881219477103328e-03
-1.402555358264964171e-02
-1.011713854776993826e-02
-1.289362412968042028e-02
-6.695933738769036664e-03
-8.548261731483290313e-03
2.423579456370232588e-02
-8.473618455325123561e-03
-6.762650669146462457e-03
-2.967862931272793880e-02
-6.069608306949761389e-03
8.742153044291503094e-04
-1.583202573456105391e-02
-1.114028981169360236e-02
3.333349283502395205e-02
2.403806629688459359e-02
2.169018692355022260e-02
-8.505443254995326621e-03
-1.634918032454013570e-02
-4.446866306285109094e-03
-2.307056441721936843e-02
-1.362991813136312479e-02
2.073698139298315798e-02
-2.644749103060470698e-04
4.120971378820836861e-03
2.856113439285630409e-03
8.771358602647057190e-03
8.778729010948560507e-03
-3.133087132407857966e-02
2.880773804244703487e-02
1.475837005656175510e-02
-1.669538126915985285e-02
9.272065215321116313e-03
-2.720100754082703867e-02
3.816806161448020596e-02
9.068343671365134903e-03
3.754946533552707549e-03
1.619475557632784821e-02
-1.285477769072540001e-02
1.036222303883494768e-02
1.055260588229876145e-02
-7.916014663505530763e-04
9.456625227382874435e-03
-1.162384299751770093e-02
-1.092676355352931172e-02
-1.593254620920056151e-03
-1.032117795328227512e-02
1.762651324093231567e-02
1.573973864365230124e-02
-2.993567411082741995e-03
-1.064516165514920072e-02
-3.021358676157131183e-03
2.365699125906267630e-02
6.897853602858931843e-03
-2.045703525807537893e-02
4.284794426310886521e-03
-2.492141529860364413e-02
-2.011949410838498320e-02
3.268424084343049540e-02
6.231187193956909572e-03
2.926288892402567187e-03
-1.165324889356443051e-02
-2.049755625083859306e-02
1.511139006618263114e-02
2.160376158419069145e-02
-1.284118015557083811e-02
4.073539556793108300e-03
-3.826314225502488574e-03
-1.757959388375747792e-02
7.526417240289160621e-03
-1.943312145442501609e-02
-4.122483349545299526e-03
-2.462615930707919010e-02
8.190028319348221716e-03
2.929170440660606306e-02
2.096756258668357881e-02
2.302165319225671011e-02
-7.153440082059508119e-03
-1.772239165196866763e-04
2.819027001255425616e-02
1.874251667148789076e-03
-4.912606204435275917e-03
1.648219118723378770e-02
5.628222156969479514e-03
4.043512113865296506e-03
1.893633924421461029e-02
-2.215821978864262673e-02
1.528612008930037118e-02
1.712376580848600297e-02
-6.177596059718653242e-03
7.431567098197559493e-03
-9.899171711102155036e-04
1.462121937031435337e-02
1.029979740772578485e-02
4.003358834310537240e-02
6.280037161123238698e-04
1.014762855320119894e-02
1.335475008853423406e-02
-2.784322432951554915e-03
-1.941710628376420045e-03
-2.586108749381666946e-02
5.934723796199965588e-03
-1.200786903725175291e-02
-1.213258531105794631e-02
3.189189693594243064e-02
-4.090465080950960071e-03
6.608040558495850182e-03
-6.348182919396270878e-03
8.686007822744735225e-05
1.734529880078549552e-02
9.973419536431117269e-03
8.489383205004972718e-03
-1.339091682253734650e-02
-1.302863995441951722e-02
9.813902570871236783e-03
4.572608083012135068e-03
5.685622487332672031e-03
3.898150370087853991e-03
-3.217877515954944631e-03
1.389482980339738598e-02
-3.479231873440324918e-02
2.261265761280564779e-03
-3.478581578437073317e-04
-7.381336094794790567e-03
-1.473178709893205969e-04
-3.631973748909760741e-03
-1.543743390595571016e-02
5.224384796623740383e-03
-1.538709445370857291e-02
2.317079704315175639e-02
1.788995088422661028e-02
-1.075895560572825982e-02
2.843386873261261397e-02
-3.440552989909013287e-02
-2.655854671057764939e-03
-4.716560205319179910e-03
2.209796584909613781e-03
-5.507793214317120017e-03
5.437754280753413945e-03
-5.683905959444394106e-03
1.370353784556824217e-02
1.224074604281135195e-02
2.463706900039005360e-02
2.272835434835035820e-02
-5.261261170539335190e-04
5.319327727863605755e-03
-7.719732748171815283e-03
6.349427513963113758e-03
8.248873411286068019e-03
-6.576929063906171609e-03
-1.169904348476842951e-02
-2.680709694679570335e-02
-1.510085982059489011e-02
1.775300292537981307e-03
-2.767570223715248856e-02
-6.547104383973520285e-03
2.767468309299696283e-02
-3.109195052702718939e-02
7.067761524307792156e-03
-2.166730353187404021e-02
3.861515815136980223e-02
6.494542238367866961e-03
-1.620275519979392370e-02
-2.689878231077493312e-02
1.467971190184189437e-02
2.720255186196621558e-02
3.394966238593481907e-03
-2.192767562291691313e-02
8.452452662829802385e-03
1.027179900134043457e-02
-3.420120894616441708e-03
6.326565637483932969e-03
1.654259852980285300e-02
1.027203686274821143e-02
9.389233468671430091e-03
-1.162611428318118152e-02
1.124958678085464375e-02
-1.090257423522847553e-02
-6.706942715668764293e-03
-2.056538582473634719e-02
-8.684694352519010258e-03
9.595482751906764946e-03
8.742642386761440107e-05
-7.092507743739236495e-03
-1.188679982617104301e-02
-4.460144412691739377e-03
2.749405626232473421e-02
1.518964009911172829e-02
-4.604581982680979076e-03
4.370623424553879595e-03
3.572544294935884462e-02
-6.635268629813057331e-03
-1.167138976276727719e-02
-8.593595659783358903e-03
-5.614134974709333870e-03
1.546300382355255722e-02
-1.256586013138447262e-02
2.004200297491333903e-03
-2.627324762304770415e-03
-2.596117386048275508e-02
-1.189324794237418305e-02
8.860730651106623300e-04
-9.901188066150047248e-03
-9.126891326915395619e-03
-8.977370619814066532e-03
5.743186989577059136e-03
1.009300727314973826e-02
2.880518996746031513e-03
-2.159735956985980778e-03
1.718190167574662475e-02
1.749311271015086336e-02
7.422423703050667204e-03
7.311852988950052687e-03
2.294267226072081375e-02
-2.392341633675147336e-02
-1.355859450607158935e-02
2.169273861659011191e-02
8.369366359434021437e-04
-7.313678368909311625e-03
-3.532486331423927411e-03
4.846321149577824741e-03
8.160335647375132131e-03
6.931150270072275812e-03
-6.469393684856907661e-03
-2.488162502147193630e-02
3.588359161804418468e-02
9.526350738089063228e-03
7.175085569022056353e-03
2.010326183861939776e-03
-1.482226811900243246e-02
-8.691484215923531848e-03
2.442113004741760141e-04
-8.447756880195927270e-03
-1.384743300947381683e-02
2.775844077922636974e-02
2.737350049972419805e-02
2.928601665706334276e-02
-1.049376533546714924e-02
3.264955939087328240e-03
2.201154717361693616e-02
2.711677040207826142e-02
-2.680483735285576347e-03
5.343113645213063562e-03
-1.646745042684785720e-02
8.130959578667653828e-03
-9.183737900820374001e-03
-3.731601865787465781e-03
2.532220836282727920e-03
3.102690291912356749e-02
1.836602598167083253e-02
-1.152131123597459686e-02
2.863293367934989855e-02
-1.014977447401219438e-02
3.224835302679325728e-03
-2.941791499448619465e-02
9.173124276725909063e-03
-3.937203054645900535e-02
-3.277629795660484766e-03
3.558138209215079562e-02
-2.242591861433044942e-05
-1.186855682378780419e-02
-1.688214989899561660e-02
-6.115976314635237533e-03
2.099891659411545070e-02
1.251204605833202040e-02
-2.680210021968178896e-02
1.725990406728170751e-02
1.549556417112134439e-02
1.687321055880744436e-02
-2.264595104504323487e-03
2.023484052808682473e-02
-1.749444126972202543e-02
-2.501469176472306474e-02
-1.164877860505254999e-02
-4.822784529023316246e-04
3.287807125655172261e-03
6.953041435703232690e-04
2.844218682242089652e-02
-2.693944205809099823e-02
-1.809156105609914175e-02
-2.077723314458395851e-02
3.807890973812509683e-02
-9.700918828168599017e-03
-2.839690994873725685e-03
-2.831536356279081706e-03
3.147730532839396883e-02
1.442276107141693018e-03
-1.356592254161910482e-02
8.615189333052079498e-03
8.677847099037322431e-03
-1.653530553743057935e-02
3.541456501724778161e-03
1.199932572170434551e-02
3.276131567477211237e-02
-9.991741527176738191e-03
7.421980901894395868e-03
1.237278569611002972e-03
4.110025214758382742e-03
3.117453890043760112e-02
-1.396293673934967221e-02
-1.201116803069717485e-02
-7.829101270434693505e-03
4.793890341522212724e-03
6.201307398166019773e-03
5.943880232460716818e-03
5.726306355762354056e-03
3.737571456040036325e-03
-5.544946961349516736e-03
2.322945949739502886e-02
-5.309773818800675969e-03
3.909513749606891193e-03
-3.071718865848797799e-03
-9.015537991552306091e-03
-5.394301679949089004e-03
5.988955934851256319e-04
-1.779978830210417889e-02
5.912407925803313952e-03
-4.902151695769548304e-03
-3.126318484939281939e-02
1.699661099362859400e-03
1.589912103144522186e-03
1.287182006307736361e-02
1.624375324086859904e-02
4.076762130467085320e-03
-1.876309821506488493e-02
1.148716180192924444e-02
-4.042200762410569706e-03
-6.919335237633048204e-03
2.600146852390803134e-03
5.601277299106290075e-03
-2.811266793876800434e-03
2.106751315971367236e-02
-8.183362721583472025e-04
-2.356505212446758160e-02
6.323346788584318159e-03
1.369173532310202085e-02
-1.087658620550082701e-02
1.039170839326226947e-02
-5.031085828061899676e-04
1.561754368410926165e-02
2.000984920652113322e-02
-2.283789885548141805e-03
1.042894901062708587e-02
2.386128952752379281e-02
8.667454227708924416e-03
5.160868957862700494e-03
-5.218306864021722905e-03
-2.620097048412403651e-02
-3.162104293901366135e-03
5.324643050482426830e-03
2.506804613608010907e-02
2.397922486550819673e-02
1.409698499808822308e-02
-4.273731833772104194e-02
-1.168486299876586067e-02
7.830750940442580618e-03
-1.809738243115562722e-02
-4.515961742635037426e-03
-1.209371122555258360e-03
-1.075714956412629139e-02
-2.392226663250131974e-02
-1.487242924701289229e-02
1.146676278734253760e-04
-8.841664711258587564e-03
-5.786722752141362433e-03
-9.923017693182135945e-03
1.217790668003570533e-02
1.911282652238570487e-03
-1.727486100733699893e-03
-9.908009876363865764e-03
-2.614572221310444006e-02
2.533782619757677171e-02
1.156198306723135207e-02
-2.091937779756730328e-02
-1.260068476585494285e-02
1.728260366133553202e-02
4.411752676753227798e-03
5.098555324157314980e-03
-2.063482079333030239e-02
1.321189285099635697e-03
-1.601237687485474511e-03
1.773692903183917953e-03
-2.023650999413048081e-03
-1.031673266705704535e-02
-3.146464106461117904e-02
-5.493583569545594514e-03
1.013360166745868284e-02
1.169441929881784303e-02
1.211595147852401709e-02
1.165518891375611626e-02
2.034625358044323332e-02
-2.005017703966660569e-02
-1.673091617689477506e-02
-1.599791666998303177e-02
1.334898318435693600e-02
-4.521427731681917916e-03
6.379382086606229414e-03
7.803163065159425928e-04
8.117231678202066480e-03
-1.841920479594711529e-02
-1.008870233304734465e-02
1.996577646586237056e-02
-8.988398905152416435e-03
1.413814663881267364e-02
-2.338600349242764970e-02
-2.382812346417768207e-02
2.974357428588784644e-02
8.039883457371888031e-03
-2.577244786784196537e-02
2.057894952118759224e-02
1.251512989899873120e-02
2.028323846845098854e-05
1.367865370208989038e-02
-1.453485435937075304e-03
3.598060856962398326e-03
-9.992240770163283298e-03
-5.445249984298282001e-05
7.484793945715490296e-03
-2.753206656600504579e-02
-3.977005322277316068e-02
-3.285648126707961525e-02
-1.427696150526369147e-02
3.389090447588267215e-03
2.031542585962721817e-02
-1.154155417714152788e-03
3.586311447749191902e-03
3.791290896235886831e-04
-1.164532162810575158e-02
-4.133865160113048276e-02
-2.287436716376592546e-04
-1.037885980291223219e-02
-1.120129863146513555e-02
7.643523894895475372e-04
7.798659854376436239e-03
2.833937029370217978e-02
-1.469411943581044573e-03
1.141995954112779398e-02
-1.066433435788457368e-02
3.088810325204195597e-03
-2.801361470791006655e-02
5.617811104508973856e-03
3.292777577806793501e-03
-6.894082818759719039e-03
-4.810326540841311158e-03
-3.410546245599551632e-04
-1.885942923361153337e-02
1.104554954908226576e-02
4.311117937007894613e-03
-2.497535701136170769e-03
-1.891847254036678819e-02
1.589447253424000660e-03
-2.748438346625226708e-02
1.661971837045840561e-02
8.403961353375417193e-03
-7.351494735448931006e-03
1.640057989034830743e-02
-1.481581244267791281e-02
-1.556436598604430885e-02
4.729026814597219646e-04
-5.905323348918052086e-04
6.004248047063581988e-04
1.926796358904111703e-02
4.091690871691197780e-03
-1.427823260816915964e-03
3.737900270832449513e-03
-8.569685240073364463e-03
1.204208429975450571e-02
1.930064144987513747e-02
-8.410676508239210009e-03
-1.921052422299292586e-02
-1.287969298758323902e-02
1.921775171785422912e-02
-1.218660778702800908e-02
-3.933197240549329149e-02
2.139648282664978474e-02
5.133684932342836085e-03
1.043865042817556353e-04
-6.695842744171459290e-03
9.610274216944297843e-03
2.277753223562293400e-02
2.049460281166426857e-03
1.255570981694218574e-02
-1.498319225283820458e-02
-3.172296540814479454e-02
-3.574974982856412437e-02
-5.233812364250218542e-03
-1.399513439955183541e-02
6.713498088409373607e-03
-3.239692563689538043e-04
1.726994940770903639e-02
2.769959077142504847e-03
1.497441644124922894e-02
8.189613906942139546e-03
-3.313640011284003928e-02
-7.229270817493683304e-03
2.855865353343913990e-03
-9.524363269104992730e-03
4.628236881553267866e-03
2.108530566591367960e-03
1.948469378433580548e-02
8.550053399332624426e-03
2.027502271214742455e-02
-1.094264817891593168e-02
-1.844276992512990099e-02
-2.447486637822459191e-02
-3.400535848218730339e-02
-1.857466060559009174e-02
-7.122447362922709746e-03
1.922815829511321205e-03
-8.126906443459263815e-03
1.221697797623319190e-02
-7.754521322303995455e-03
1.077683292714408381e-02
1.158207021739638895e-02
-1.213050854640881741e-02
-4.167968269363217688e-03
-4.431460969468032675e-03
-1.532301696131916843e-02
1.438767234894289780e-02
-2.069071004767506286e-03
-1.396836269925162341e-02
-4.005339234728115538e-03
-2.171350189887802720e-02
2.077072434410301080e-02
1.578582577510611457e-02
-2.208866927192451243e-02
-2.817570906388800096e-03
6.599604885194616626e-03
-6.249364394642670413e-03
-5.159160885647075950e-03
9.478137358202640486e-03
1.261216162244935615e-02
1.438505681420690178e-02
-3.128211002443146045e-03
-5.128931877523426955e-03
5.254690960913578103e-03
-7.934234586100380113e-03
-6.682384933018654938e-03
2.118643238513984520e-02
-1.170353490873261501e-02
7.187151825721742847e-03
-4.195805005332398085e-02
-6.811855125111463197e-03
-1.729774563102715046e-02
3.643788688067391168e-04
1.895646397515052609e-02
-1.087076182285323309e-02
-8.836649170337116180e-03
-4.002392359105259000e-03
-1.692180076986499887e-02
-9.383196535253985129e-03
-3.109216537324616808e-02
-3.303633090665510194e-04
3.082562779443789522e-02
9.847451793480182722e-03
-1.353703691367966026e-02
-8.951447588825453203e-03
1.260895838643669511e-02
-1.175806491907476110e-02
7.424167076581254104e-03
3.774200493104415063e-03
3.595238636578405606e-03
-1.552628590905952288e-02
7.448792300992592916e-03
8.263881900080481333e-03
1.544302177343588600e-02
2.474265582587204318e-02
3.852459927478978086e-03
-1.563625550492425686e-02
4.754914701052669751e-03
3.077823923241035636e-03
2.532417932165469815e-02
1.821069836789660640e-02
-7.255933424799266077e-03
-1.957186998297339581e-02
2.417241046126008749e-02
-3.537501457827784985e-03
3.285581680721657433e-02
-2.699534604837428367e-02
2.534682735260683408e-03
-2.543988893361703515e-02
1.195052222489949474e-02
1.370082568258846646e-02
1.095691229329869010e-02
-1.749523254543686526e-02
-2.961903398914160143e-02
-3.847991960275126493e-04
-4.557458806570220677e-03
-1.496554721841363879e-02
-1.307751615679714208e-02
-1.263269123847449854e-02
2.702388359187447592e-03
-1.144789493118862633e-02
-1.928672875299062769e-02
2.576068040687668013e-03
2.954430242347189442e-02
2.115271906438756511e-02
-2.538959807514716213e-02
-1.798499384586116703e-02
1.744239730057490232e-03
-1.183608218725093822e-02
-1.222544303261721178e-02
-7.646460439890270799e-03
-2.531796596889764051e-02
-3.475511850423747273e-02
3.107598662927585353e-02
3.519376712527783752e-02
-9.730768772614358658e-03
-7.358825984451207447e-03
-2.451537961921701134e-02
-6.079928235373005876e-03
-5.278383906162766731e-02
-7.938200584144365982e-03
1.340113804306358736e-02
-8.811423480059383390e-03
1.668841836821680080e-02
-4.133272004998477986e-04
3.379839876276692634e-03
9.158622676777932251e-03
4.222325527304053583e-03
-1.029672743619968259e-03
1.844096350342762716e-02
-2.089376620160661099e-02
2.720864077074718751e-02
-3.798079709441594398e-02
-1.211181895558673463e-02
-9.770850327882390704e-03
2.553122944700764521e-02
-6.485574949281656780e-03
1.018235293171714483e-02
-9.819021055251115140e-03
1.072266568322746173e-03
1.342834082486331349e-02
1.160711110400401876e-02
-8.842961151397130820e-03
-3.517115472882841043e-02
-1.592779636878974628e-02
1.193140916163614416e-02
-6.950207684850300514e-03
2.019038283619715990e-02
-1.389513127733338002e-02
-1.435993357888280114e-02
-6.966790128112353240e-04
1.916062028056488399e-03
2.751049983020333045e-02
1.324774663259830655e-02
-6.323408217577098679e-03
3.610269954433531926e-03
-9.502742088552878358e-03
-1.243787659158374255e-02
-3.173047580414111325e-03
-3.841948082492246258e-02
1.683856882933269447e-02
-1.516121390473380154e-02
-7.361400709075044922e-03
1.884553824297486441e-02
-1.471849589492950881e-03
2.292584181394016762e-02
-3.832178506319917910e-02
8.994945627778843517e-03
-5.081906844267441298e-03
6.838285009697845328e-03
1.243400222046376659e-02
-2.805301211376570389e-03
-2.773433585054947692e-03
1.535676996177355808e-03
-5.874441392503062381e-03
-2.047018997483424432e-02
1.219237409363256586e-02
-2.310124858525539060e-02
-2.294173773701346439e-02
-1.875727639249492526e-02
-4.198692106929120468e-03
2.626455966073660501e-03
9.124416038826663883e-03
3.837851216416575829e-03
-9.754532052431817354e-03
-1.032323783395507760e-02
1.883449881909119578e-02
1.362337150190932357e-02
1.707392016247719774e-02
4.751210123524060407e-03
-1.966698579424123322e-02
-8.144634673291172369e-03
5.033646673966386299e-03
1.978097136016849014e-02
-1.760225395084914074e-02
-1.254276964495400735e-02
-7.303393537221628332e-03
-3.342557890841182933e-02
-1.457945256566040969e-03
3.354713628791634698e-03
-2.220635104723915620e-02
-3.571692193867949047e-03
-1.483802070116823843e-02
1.881598178970551438e-03
-7.146269939536826175e-03
-5.620254477368925514e-03
2.386755688616825841e-03
7.929509785104356043e-03
-7.543155940320275810e-03
1.225416447525604080e-02
6.437177263139784791e-03
4.767758168321115271e-04
-1.199505676684361338e-02
-1.238966232827554484e-02
1.428226430775372509e-03
8.382172742882203903e-03
1.478607248991600266e-02
3.414437120165828010e-03
-1.864204319531686041e-02
-6.048022494698396083e-03
-1.256517955351690169e-02
5.619511478361998227e-03
7.876974531911257031e-05
-2.563771327740561531e-03
9.923446456429731513e-03
-2.398787833976228495e-02
-6.751729810569948552e-03
4.536032068501867111e-03
1.297997592928606340e-03
8.493097461776117144e-03
-8.456366362453251323e-03
-7.316295915363217085e-03
-2.074516836606432948e-02
-2.103231396256401500e-02
-3.805802919434420062e-02
-7.532512967632941543e-03
1.964433044641923296e-02
-1.860603226073823460e-02
-1.357241945991306993e-02
-2.858715044089108620e-02
-2.770660773463753598e-02
1.318610222443425579e-02
-3.422305377709131124e-02
-2.348311071822630977e-02
5.027875376605049455e-03
-3.233274845753183590e-03
3.581316234056504400e-03
-7.122594396207070945e-03
7.278241288532101387e-03
-2.553403010660948089e-02
-1.589008569817568911e-02
-4.809290957282871815e-03
-1.356965552242812498e-02
-2.077953688832532425e-02
5.220220546277539071e-03
-5.606426611980534248e-03
2.587182085432903310e-03
-2.768311599316352050e-03
2.340525866477837814e-03
2.831624613970822740e-02
-5.113649482832658029e-03
2.393121952773071687e-02
5.528342866579814309e-03
-7.028210307615841016e-04
1.424005038612572013e-03
1.078469638437874224e-02
-3.975106488080865606e-03
2.148780507639190887e-02
-1.062128059023252462e-02
-3.205173236775051698e-02
-1.051547653807356937e-02
1.735984690997362245e-02
6.092315290395963409e-03
-6.016423559493928527e-03
-1.370819620993470218e-02
1.583461459471527041e-02
8.486702032682171687e-03
-1.293328711131072790e-02
3.109404687762399189e-03
-2.568848082180879080e-02
-1.588340206388583892e-02
1.567997762639864248e-02
-5.598144931998040585e-03
-1.850399997157931367e-02
9.935754218358201079e-03
-1.082969526092605059e-03
-6.185869603341101561e-04
4.389124237885328600e-02
-3.909926680979044730e-04
1.515045287882456349e-02
-1.279375775495378113e-02
-1.753219167146603807e-02
-2.534209529425109075e-02
1.356589808159968475e-03
-1.283618685391269172e-02
1.306549111747250670e-04
-3.782014136478412981e-03
-2.668323374031104228e-02
-2.060245115364695012e-02
-2.562421104046213802e-02
-5.307382633240569601e-03
3.223610956110792292e-02
-2.039108160762985109e-02
-6.418882777071444404e-03
-9.673569423716728288e-03
1.457913611309985362e-02
8.994653417696309855e-03
-3.126477657922340642e-02
-6.111273346405604254e-03
-2.829873936116214517e-02
-1.518978056850538855e-02
-4.418775581360999708e-04
6.747976476879455343e-03
-8.452768231332254828e-03
-3.652617499227875375e-02
1.928185334385318361e-02
1.941657390837837199e-02
-1.120456191784369691e-02
-2.068729243313795901e-02
2.586060600450544589e-02
1.525784450487872347e-02
1.544646110205244449e-02
2.174262294550302274e-02
-2.841185568478396539e-02
8.497932164007055908e-03
-1.886858572301595288e-02
3.401690640236297580e-02
3.621945560669641295e-02
8.086961230444672175e-03
2.644666792476714403e-03
1.260360050954416507e-02
8.785599740736919558e-03
-1.687214546750512995e-02
3.840995046203670056e-03
8.971716879744460679e-03
-1.435433946637165552e-02
-2.389793640197280730e-02
-3.656042063576347978e-02
-2.800377347503149681e-04
-2.224437166586970549e-02
-2.092786012172927201e-02
-6.587515691658177297e-04
-7.146822649983282198e-03
7.869572003835397303e-03
1.243869792560100586e-02
1.134019410559374691e-02
1.008347049412636545e-02
-4.461063255558130047e-02
-1.126880433566800586e-02
2.409420996520902566e-02
-1.392786428096542094e-02
1.853433990031621778e-02
-6.974344548174054269e-03
-1.285890537712448475e-02
3.091605204173426824e-02
2.232885628747284870e-02
-3.106399042366096014e-03
-4.522869382956419722e-03
-5.978723975870828614e-03
-9.988644204593066095e-03
-2.192669535285449167e-03
-1.105558831480640478e-02
-3.180760144954585672e-02
2.828694175655235496e-02
1.498880054331383667e-02
-1.411832504094513328e-03
1.550389718599185992e-02
3.704781480419767209e-02
2.776064308768020836e-02
4.720896997380873671e-03
-1.646551335787947018e-02
-1.044198340510063029e-02
-1.816173916729253192e-03
-2.024213709876940617e-02
-4.053223251194118526e-02
2.115112865913879731e-02
-1.193607674192457939e-02
2.613751580245791181e-03
-2.428326069972844281e-02
2.372622143936279487e-02
-6.633131487260903077e-03
-6.883545413334717609e-03
3.440930861615033474e-04
-1.479687806790997914e-02
4.875714342780253577e-03
-1.754220405152865508e-02
-4.827940827438126879e-03
-2.945196735499007110e-02
-1.445205298140638320e-02
-1.495447752801796690e-02
-8.964416176437159378e-03
-2.551276034131021858e-02
2.439574471710019218e-02
4.562553453057565864e-03
2.364732650424286944e-02
2.528784420209874667e-04
-4.907258238490465503e-03
-1.306526714155795653e-02
-1.469796710680460784e-02
-2.230701386148098778e-02
3.806867947513827011e-02
-1.111316483266075461e-02
-9.377392209662029077e-03
7.743491803243355426e-03
-5.689036131129421303e-03
2.881935198392458677e-03
1.146451850603292816e-03
-1.247558894298647636e-02
-1.234923612113654999e-02
1.048835734994166269e-02
-6.298478875560312336e-03
-1.487778583523629780e-02
-1.884695481237097731e-03
-6.492274978091118649e-03
-1.131531153892883189e-02
-1.711125367112978357e-02
4.775187089120211392e-03
-4.120582043189731543e-03
-2.395069451203257413e-02
-1.192433324597153184e-02
-3.013792597371618004e-02
1.707125529550965887e-02
-4.575096320530289661e-03
1.135148458203655460e-02
8.227132186966480340e-03
3.729045480686982682e-03
-6.917302849166932256e-03
1.774871290606125709e-02
2.987474208772536097e-03
2.411463602342197796e-02
-1.388514117128190895e-02
-7.549235099908550677e-03
-2.147872025400249935e-02
-6.828092351737843728e-03
-9.229203903758026808e-03
-1.678061603694430345e-02
9.320573276993924725e-03
1.672969998269272646e-02
-7.769794057603173973e-03
-2.597214115542076374e-03
5.824920874612697294e-03
2.339200361006167281e-02
3.299370935984935471e-02
1.051768941757515174e-02
-9.295485199046630339e-04
-8.224330820512238197e-03
2.575833490540584744e-03
-2.280791392458175054e-02
-2.820727576820143169e-03
-4.223844535498543634e-02
-5.458966925548313330e-03
-1.400706219066528285e-02
1.429595898633648741e-02
4.452818044810144191e-03
-4.891562795556028513e-03
-2.615853304726568559e-02
3.226308157560007356e-03
2.424751652584967651e-02
-6.058515598363740928e-03
-5.320195556363635503e-03
1.981458290426964936e-04
-8.317075317314182037e-03
-5.183829583580599684e-03
-2.871244526112867908e-03
2.183746036991318564e-04
3.553790715485687871e-03
5.597948101527388219e-03
-1.620450560653682176e-02
-2.429481553377073680e-02
-2.105189065768755738e-02
1.368111734412477340e-02
-7.676165394335393750e-03
-7.772788567713579365e-03
-1.333424624846508803e-02
2.256991203227540210e-02
-1.871123810663398099e-02
4.951287859961473088e-03
-1.165869291043784318e-02
7.341839018239078828e-03
1.476276178797741347e-02
-7.753004842845456594e-03
1.403122096038475312e-02
-4.098293456014317354e-02
6.301236174981831965e-03
2.393348441796728024e-02
2.636222962441605276e-03
-1.257470115201555355e-02
-1.844771618198989003e-03
-9.405214350697655226e-03
-1.666238459856123413e-02
3.917893513897221201e-03
-7.925750766352240850e-03
-1.854783608595470716e-03
-1.194546832527642287e-02
-1.025424496972423584e-02
-8.820178647471137168e-03
-8.562148204997902662e-03
2.165834665020910030e-02
3.160747911499069834e-02
-6.946661732206919904e-03
-2.047934642542940248e-02
5.978327542014977465e-03
1.383378787736516680e-02
-6.003728895878818889e-03
-1.723348835813386451e-02
-1.821597466558777176e-02
1.075164912083630131e-02
-9.998318367959819694e-03
1.367260533214139165e-02
9.245068066536479834e-03
-2.773089113691647872e-02
-3.510759329018792868e-02
-8.409023479740346252e-03
8.259905561753084699e-04
8.366841077810400346e-03
7.195679268325494600e-03
-1.717659101405132061e-02
-1.737182917506494353e-02
2.403016124823409080e-02
-3.072698483559307948e-04
-1.293033120724335593e-02
-1.793804943060399101e-02
-3.573134733825044079e-03
-2.497993629435535379e-02
-1.307521146252502500e-02
-3.066801034922967892e-02
1.505480179781028272e-02
1.328467320112969828e-02
1.603246861920059425e-03
1.573182148683759107e-02
-2.477113589028008545e-02
-8.210934238794655518e-03
-1.291593457719918472e-02
5.928022573211655030e-03
3.675173106079299146e-02
-4.726677984334782395e-03
9.576743438180464543e-03
7.919216073292493357e-03
-2.345246457914508184e-02
8.331933912009386115e-03
-8.617644432619893727e-03
1.742191872360822347e-02
-3.791417258733088824e-02
-1.710414182939123950e-02
-3.767218165140189673e-02
6.263757592333682109e-03
-1.225693604108517298e-02
-1.510153255189754067e-02
3.476227449155562532e-02
1.482927297096681314e-02
9.405770588041952951e-04
-1.979424014597271769e-02
-7.179347605895488281e-03
9.424997308482537320e-03
2.925652524567481927e-02
-1.306073653688382026e-02
2.464843922433004528e-02
-5.532045207507287586e-03
1.574161159175317334e-02
2.190643858203382855e-03
-7.843494986041133626e-03
-2.489493355729071461e-02
-2.139189995184951829e-02
2.384074641925431563e-03
4.577389911168171580e-03
1.740721902328921629e-03
1.319919486674106350e-02
2.210998101145656217e-02
-2.580965936968837582e-02
-2.380337112943880975e-03
1.822379525127363134e-02
-6.541813232740179181e-03
-6.709672310117919050e-03
1.309204405129422467e-02
-1.923541971730999625e-02
-1.665965054670672310e-02
1.460812991712379452e-02
2.792775829221963088e-02
2.097556298257729351e-02
-1.141235349007440475e-02
1.918360558099223637e-02
3.485436311098057821e-02
-1.304144649438541970e-02
-1.205013803019530823e-02
-1.816412124459795135e-02
7.575045345591989790e-03
2.406338176129213177e-02
9.621598993745031012e-03
-1.377691250074458435e-03
6.243392383700961147e-03
-2.620478612792677409e-02
-3.272780462638845075e-04
-7.095798320209583190e-03
5.778789775853555334e-03
-7.595421952959755148e-03
-7.053313438336663264e-03
-2.539400637618119405e-02
1.434574756468309960e-02
-1.920691333216691457e-02
7.403288870882104552e-04
-2.369818278612392110e-02
-1.490151392360684890e-02
-4.285063634394197310e-03
2.860439255808143455e-02
-2.210276795602367575e-02
-1.572716377928535733e-02
-2.528766745097007704e-02
1.154378806610586311e-02
-1.308577109574169881e-02
5.482114663114091152e-03
3.245937624489048752e-04
1.084463546602127543e-02
-2.339346587586254786e-02
1.475267066162573755e-02
1.018846415664383630e-02
-3.553746572868214226e-03
-3.354850269645406847e-04
-2.147850877394828079e-02
1.955728277093778372e-03
-2.138939720405969545e-03
-5.099095260110524802e-03
-1.634641427882762774e-02
1.300759538970482250e-02
-1.731010428041821966e-02
1.150852762626314654e-02
-8.797482799569242978e-03
-1.585155151024550749e-02
-6.613484533890916055e-03
9.287168096605813786e-03
1.430357635967732972e-02
2.370863115528356463e-02
1.460739491366531799e-02
-2.271345992912428627e-02
-4.340898587609014550e-03
9.479659617463479307e-03
9.195571311390439082e-03
-9.268808904095909157e-03
4.948982870450056209e-04
8.453014244101416177e-03
-3.282474168146796902e-03
1.855300302331084261e-03
2.364574300764720263e-02
-2.606258534432718058e-02
1.973930860872553233e-02
2.764518412522393859e-02
1.593586008561801923e-02
2.669592305323026989e-03
-2.341054205076546074e-02
-6.297126478531827991e-03
3.902060869295843892e-02
2.475960235817994265e-02
-3.711094300853803960e-03
2.358841256600420835e-02
4.832768003032435829e-04
-5.055808693152807030e-03
1.634610650626722953e-03
9.786231379519574891e-03
1.328036055901772572e-04
1.040072518057261718e-02
2.363005683254090772e-02
2.898837230063517137e-02
3.529173552086795149e-03
1.062409363458352877e-03
2.242988980961696435e-04
1.039897932466556443e-02
-1.843051131337926710e-02
1.163394756146613612e-02
-5.499670912666335641e-03
5.205835076927700124e-03
2.118323270623224605e-02
1.291173302434812410e-02
-1.538328139058090611e-03
8.595261836320955071e-03
-3.795841736728971377e-02
-2.105452105654610426e-02
-7.266564630502482351e-03
-4.590782848170100842e-03
-1.567918188345428189e-03
-2.024496555965403857e-02
7.578742363060032849e-03
1.858303804555358485e-02
7.423802564908659959e-03
-2.104964147515653652e-02
7.039085611508517047e-03
-2.664923482809716804e-02
1.568637983685491205e-02
-2.173617670090385607e-03
-1.048185466069389248e-02
9.334943943744169678e-03
7.557312777511272436e-03
-4.043350285747527445e-03
2.775134473674929075e-02
-3.053805345995172157e-02
-9.250164148051092175e-03
-2.044499686624299747e-02
2.433255264464393927e-02
2.336350297152284608e-03
1.679706667982771087e-03
-1.926124165994596085e-02
5.726568089384866285e-03
-1.604188968173714258e-03
2.643708594617512689e-02
1.531955287207006737e-02
4.669698881807941675e-03
-7.353305567341941740e-03
-1.115135302137192086e-02
3.844316589230924869e-03
-2.473382028991284298e-03
-1.757116819998682730e-02
4.882753204800571734e-02
1.168626038700977835e-03
-1.870162928808427952e-02
1.698747537995297721e-02
2.720687869087356353e-02
-4.552255453538166068e-03
-1.423764851904809649e-02
4.342747113805117340e-03
-9.950459050246785939e-03
-5.489967140601862729e-03
-2.420308702486640914e-02
5.399896872871784784e-03
1.134592078626540934e-02
2.463428148505074355e-02
2.634595594628980596e-03
-1.876623534615369515e-02
1.290403261492025465e-02
-3.165294316157573132e-03
4.954344159676290701e-03
-7.095596473984486230e-03
-3.338416568141628770e-04
-2.245525937412637483e-03
1.745378649583835193e-02
-1.863097652256969633e-02
-5.346847733268762608e-03
2.537429532178922531e-02
1.004607451693983501e-02
-4.567556957920639038e-03
-2.524987725932132179e-02
-1.589628221567610314e-02
-3.453699656870578075e-03
-2.071263720018844123e-02
-1.331777642601277706e-02
1.132743793136644847e-02
-1.872296231924712798e-02
1.501074243456713281e-02
9.321338705617063236e-03
-1.376004945475555385e-03
8.910642935750183805e-03
-1.340886924151493166e-02
-1.022578320335072039e-02
-1.974667715586450600e-03
3.774331922326954521e-03
2.556268253350409136e-02
6.017656921226867926e-03
2.072506760474529270e-03
2.877990130236162975e-03
-6.519967510523765400e-03
7.565349907430298296e-03
2.106705843360600836e-02
-8.810797660153016006e-03
-2.021936754700902339e-02
2.211802599515897121e-03
-2.625173651369534008e-03
4.041513642110489135e-02
-6.876356351541496569e-03
1.202291658994388002e-02
-1.211811380211848081e-02
-2.037507121599642021e-02
1.729734217992270548e-02
1.623708689361711560e-02
4.398616687734575176e-02
-8.640241947909630890e-03
-6.799454445194112392e-03
-4.968554609310253320e-03
-8.091734555285850020e-03
5.244530758672680953e-03
1.678541262696421274e-02
1.212471938302191014e-02
6.486416185716364219e-03
1.517978338935128957e-02
2.605259699729190782e-03
8.168206219862975386e-04
-4.117256919644796641e-03
-1.216129146273012968e-02
5.316143343422190595e-03
-2.930066785762824432e-03
1.837067589111316887e-02
-7.956468146909404307e-03
4.322764999884372121e-03
6.596802028485671855e-03
2.912051839199869888e-02
3.264533419096352085e-02
-1.784864329921452900e-02
3.737036718703546766e-03
4.272339504170923757e-03
-1.914253277771290479e-02
8.301663166083002310e-03
9.290070538292038646e-03
3.649416527892365703e-02
-1.092559873044032619e-02
1.345863747198987846e-02
1.158298820135858151e-02
1.480257270145302626e-03
3.840845820001394760e-03
-5.923655096320049919e-03
5.232762572290371519e-04
2.820062165693085470e-03
2.645146494010548049e-02
-1.556589031003653874e-02
6.326652223186596258e-03
1.055966023744771796e-02
-3.743286334180729279e-03
-1.677321847213139984e-03
-4.209095004042124645e-03
-1.125360401038702322e-02
2.929467054749967242e-02
5.881335616929729646e-04
-7.869864034571044664e-03
4.210909771146812731e-03
9.788698969959500062e-03
1.271285726266183080e-03
-3.543692512881548712e-02
2.102816934245432465e-02
1.118413237843856288e-02
5.515879485959658372e-03
-6.245502904653930758e-03
-3.990244343853821714e-03
-6.608026556933798042e-03
5.343157049608397539e-03
-3.895712944729232130e-02
-7.802840172876375664e-03
1.891240728630244269e-02
2.744035931491585825e-03
-1.191343714850969958e-03
-2.768374769721068662e-03
8.984766016268129138e-03
-4.633638233851051363e-02
-7.924009685633174455e-03
-6.229989900511725964e-03
8.753157005306913888e-03
2.480818925123638025e-02
-1.582439059463732617e-02
6.646684792672125780e-03
-1.466070511363194370e-02
2.114262840769505838e-02
6.376065358395361336e-03
2.980762982219577022e-03
1.251625801669236163e-02
3.711143314384106502e-03
-6.904736573056096359e-03
-4.465223069320556175e-03
-1.799575318054318085e-02
-1.722075007645812103e-02
-3.968926148379312534e-03
6.348569010059239119e-03
1.190865613646523288e-03
3.112371234894074218e-02
5.880552276523282398e-03
1.753614698815971623e-02
2.004003723948582713e-02
1.044757232999665893e-02
6.963225868621790784e-03
2.027082234579196882e-02
-2.573279893459217912e-02
-5.056572729117141292e-04
-1.896314873454695710e-02
6.890028437728856932e-03
2.081838981667597302e-02
5.467391209125791601e-03
4.109213241648256715e-02
-1.525048910639889219e-03
1.062919064330677434e-02
-5.947650780405467643e-05
-4.555294007182525071e-03
8.001844445153498409e-03
-3.142725424998818549e-03
-1.128077534271318405e-02
-1.470025791160079615e-02
-1.217030662446337910e-02
1.218806098070040816e-03
1.712560947862010793e-03
1.457064866247199074e-02
3.187922395959002717e-03
1.792871303327475338e-02
9.217010629008112396e-03
3.472683859728368638e-03
2.107265181950446556e-02
1.105673145566348978e-02
-6.811409141932876950e-03
2.251449705171940444e-02
1.226714978991231240e-02
1.067061738971123667e-03
2.226129667775084142e-02
-1.475129490753192447e-02
-1.790788493581626714e-02
-9.941012328347641550e-03
2.076403081240369569e-02
2.491506360068222736e-02
-1.714908125319317481e-02
2.320463468331427498e-02
1.349935465912034671e-02
2.212460687133881859e-02
1.185695153107374326e-02
-2.505919135213605792e-02
-4.581267290311342652e-03
-6.837889985074203621e-04
3.753948601152763687e-02
1.371475179198976095e-02
-2.744583106003984849e-02
-7.044916051544585466e-03
-2.143075356062304829e-02
1.089609839890167244e-03
-1.711754701105808879e-02
-2.115691028414274852e-02
4.407794577835968779e-03
2.532911755709187432e-02
-1.444185940410721083e-02
-9.062112456008049668e-04
1.853759306421251529e-02
8.691821914045600242e-03
1.954446630068585808e-02
-3.943250770950991989e-03
-1.085714619347286601e-02
2.662237652973098445e-02
1.995710325164216925e-02
8.958442893753290615e-03
2.778100706894003416e-02
3.628134042326237874e-03
-2.609698985520396766e-03
-1.425054899702512395e-03
-9.270925385664553417e-03
2.710180067374052051e-02
-2.380468856999044119e-02
-2.507547043798703107e-02
4.102761952279396739e-03
-9.034431247615269320e-03
1.094916985350231388e-02
2.970517593514292176e-02
1.534895495329913033e-02
1.574423979807179977e-02
1.368101857778241358e-02
2.772096574745498698e-02
1.023595900960475556e-02
1.718575684729057793e-02
3.720042062902929186e-03
-6.708787969020478352e-03
1.286827776415067418e-02
-2.026724267283216106e-03
5.615154577053261750e-03
-4.770946962315554367e-03
-7.067591456958433570e-03
-6.214239073745062231e-04
-1.974182327896529393e-02
-3.834976963193543510e-03
4.946445487051532620e-03
-9.991189762915015163e-03
-1.017671194958258895e-03
-1.149736811383512101e-02
1.211757893432004012e-02
-1.940480168235369715e-03
-1.598736381245603744e-02
2.639304799048335093e-02
2.628941443460639307e-02
-2.326687560060047844e-03
-1.996816561161746453e-02
1.831073713204850115e-02
1.184794683627198898e-02
-1.022080814911310517e-02
1.714102155191290014e-02
2.274765128817307289e-02
-8.380013929780882886e-03
-1.035185905933464628e-02
1.271444395848486328e-02
3.200381544092891634e-02
-3.416241955220057302e-06
5.058313025247387559e-03
9.329750755788658589e-03
-2.598715965637153624e-02
4.871231674246451378e-03
-8.129483872299204938e-03
2.548568639101547392e-02
4.276168618551102162e-03
-3.006433267927609634e-02
1.674030209777604972e-02
-2.175619547675365639e-02
7.865987742822723103e-04
-4.868628363693742502e-03
-1.872918302328210535e-02
2.908386935119727530e-03
1.023476267367893697e-02
-1.921420025262849524e-02
-1.502379006936443821e-02
-1.515221552121570787e-02
1.825329519288882568e-02
-5.864843460323874297e-03
-1.325528173404350897e-02
2.160975904754662558e-02
1.977049625417679965e-02
-2.932652076637399380e-02
4.151415979219642144e-02
5.280668716261937429e-03
8.552879657561093460e-03
4.534170294898930489e-03
-4.209565452641037681e-02
1.191385150978621112e-02
-6.120911586835071569e-03
6.486089918756179212e-03
7.777354531779478303e-03
-5.881071960838389623e-03
-1.992540287766050161e-02
2.302346556658517451e-02
-9.183994409936200665e-04
1.574992760317063187e-02
-3.682006063827902159e-02
1.214572847777286961e-02
1.222869901640498413e-02
-1.347131064228765732e-02
-1.114452066424295382e-02
-4.086355310907422052e-03
3.256457908214943717e-03
-8.430014246292272598e-03
6.500109722693661433e-03
2.146271087697655677e-02
8.927245529187810211e-03
-3.304965544041692238e-02
-4.282930982538372608e-03
-1.458013104980631150e-03
-3.193041285988808958e-02
2.407589459957125769e-02
2.264376266869681451e-02
1.961869850508314583e-03
1.159749281074249141e-02
-1.137194432979347740e-02
4.063233338030011743e-02
3.958966924701255025e-02
-2.378503361152143822e-02
2.663475190405205362e-02
7.769520303180702143e-03
1.645112876724651174e-02
-1.927438870491791911e-02
1.317254554306579797e-02
-9.976311010261683723e-03
1.570895838986242216e-02
5.955233528549060303e-03
1.053756365387323486e-02
-9.766908055741164649e-03
2.957258435607286722e-03
3.714251682314413747e-03
8.911288310538247742e-03
8.401476976174828207e-03
-1.676114200802191270e-02
-1.337782084423478485e-02
1.015174552962190340e-03
-1.418591556287756086e-02
2.177293740891315596e-02
2.041136696860914104e-02
8.359056559203647055e-03
6.583624738644179401e-03
2.920488559618389986e-03
-8.529364061475936320e-04
-2.056316428048310385e-02
4.123186907227624660e-04
6.026127142748038262e-03
-2.437530337315156267e-02
1.526532405978399745e-02
1.525543951426084135e-02
1.066806623678422453e-02
2.244883670099381563e-04
5.161117646824016879e-04
-3.222579823207560173e-02
1.515139824954116199e-02
-1.595023646825207905e-02
-2.723924582981018111e-02
-1.307040341225178606e-02
-8.035871587371295685e-03
6.348613186080592254e-03
4.417532734542008004e-03
-1.064917079113759588e-02
-1.295775140166144368e-02
-2.232421609155093092e-02
-1.742703730634964296e-02
1.926575819946397400e-02
8.684887869901200194e-03
1.750124377999345490e-02
3.727984457727244721e-03
-1.641699578456091296e-02
1.973723214232410428e-02
-4.679503599514517678e-03
-2.067630718891951686e-02
8.835651574285740412e-03
1.677230094844100929e-03
2.620481364548584574e-02
3.858809821458389962e-03
-2.355335181066719411e-04
-4.555650033011313799e-03
1.261450628974211154e-02
-1.343568875557875526e-02
-1.442739086987303299e-02
-1.563244285002792638e-02
-1.841754383558982106e-02
1.135919313610890893e-02
-3.343452600927616924e-02
3.215209593182568465e-02
-1.364352080919501060e-02
-2.797134965350214775e-02
2.707052976197110716e-03
2.472390552713335868e-02
1.969456553752936892e-02
-1.886048349636029048e-02
2.693317708116489337e-02
8.919406048922081179e-03
1.885199401269020561e-03
-4.088958232507291374e-03
2.341286240839099420e-02
2.320259697889444361e-02
-1.057547241524629290e-02
2.010775086103356452e-03
3.664000189356014206e-04
1.915842444797630564e-02
-8.732704887165652560e-03
1.873921200422274183e-02
5.857064896196243452e-03
8.929036045903856675e-03
-8.607247943230518158e-03
-4.626697022458203627e-03
2.877933818806161816e-03
-2.487598773159876986e-03
1.774428669055775828e-02
4.438255564787291045e-03
-3.370915757747944622e-03
2.678598048218281714e-03
3.491474519373266583e-02
-5.857336605905952460e-03
1.094118403389217863e-02
-1.138928427465332044e-02
-9.004738653361323356e-04
4.809112871158295827e-04
4.022209686924356487e-02
2.119342082228103594e-02
-6.207898776518026851e-03
-1.429931339756456733e-02
2.542791047467775692e-02
-3.181094874070272086e-03
5.677806882682394710e-03
1.504848493635384428e-02
1.826495947040865375e-02
-3.080364006195727977e-02
-9.984122082956339503e-04
-7.689667194343689435e-03
1.137407165882976974e-02
-1.999532418952840868e-02
-6.423539201451660286e-04
-5.785668910046488575e-03
5.267131743098585686e-03
4.079830473916947614e-02
2.202813871096758608e-03
1.367815784894871670e-02
4.842885952724083551e-03
1.104821549105587317e-02
-4.450774950250598050e-03
-1.109509870318187846e-02
1.479503531423679089e-02
3.973228653302741942e-02
-5.766113646773830467e-03
-1.568597491592725601e-02
4.362169200226740512e-03
-3.372696407637121307e-02
1.587461709513171212e-02
-2.727427264173172897e-02
-8.147710439753725470e-03
-7.684591792134863944e-03
6.469559154957891514e-04
3.000021360281503267e-03
6.594891765401353703e-03
-1.428175406253943958e-02
1.361486856376003607e-03
8.736950183339229487e-03
1.185014900216533988e-02
-1.805846685402427015e-02
-9.074764745531911734e-04
-4.625516269965888709e-03
2.514517879131047615e-02
-2.083776882816765208e-02
-1.563963358656977540e-02
1.341426144252874653e-02
-4.358380348177282385e-03
1.449455394154642966e-02
-2.038444081822694820e-02
1.166624195986907218e-02
3.914718419342372649e-03
8.839821832376987959e-03
1.354284490778474848e-02
-5.042593493286936200e-03
2.008403219318058430e-02
2.889194591127893473e-03
2.357610239518042120e-02
4.724133528802874210e-02
1.902725301800694060e-02
-2.563366407372642125e-02
-3.074890084955415881e-02
-1.300403983064141872e-02
3.992496326112563929e-03
-1.171061163743712663e-02
4.070607456451149839e-03
5.740082409566989348e-03
1.426903033763752757e-02
-1.908195771682994965e-02
-1.198495717681235043e-02
7.700363000155426019e-03
8.741117583080991113e-03
3.591657538533643557e-02
-1.126441998192044547e-02
5.681121931607024944e-03
1.540798679284251758e-02
9.665624352295483848e-03
-9.426200020287314393e-03
-1.778142374782225310e-02
6.233080932373471182e-03
8.276376157374519885e-03
8.718440358576091606e-03
1.570795648818739190e-02
2.680957508385479419e-03
-2.215805649235751129e-02
5.923879468819370428e-03
-1.325805767027861751e-02
-2.645855844860952807e-03
4.787835846171282182e-03
2.078649197431160431e-02
-9.945433724337673226e-03
3.034264967606937341e-02
-2.472459779548881811e-03
-5.632456822427775282e-03
1.513347781535577356e-02
-2.959422222127725335e-02
-1.050219274672632881e-02
2.346899528461216314e-02
3.174375921348834145e-02
-1.582558376405918121e-02
8.339901479694931605e-03
2.470685679226545736e-02
-4.750083060531287010e-03
1.782244944002533580e-03
-3.232381760301640972e-03
1.162916055262567909e-02
-1.449455197017520888e-02
-9.241209050658932139e-03
-2.189817490127038933e-03
1.111645663777124579e-02
4.193824864050636102e-05
4.035109902946379390e-03
-5.667057267966955567e-03
1.194045363485231673e-02
-3.611558921925116933e-02
-2.665967435028987476e-02
-3.947497781331979483e-02
-2.026954010842939302e-02
1.951676283645297286e-02
5.464353295734658902e-03
3.390882852601091735e-02
-2.355505028466371026e-02
-9.500982470370709226e-03
-6.041586300479889066e-03
-9.648632627621548568e-04
-1.470237223032750361e-02
-2.347599846603492732e-03
-9.513540930255578315e-03
-4.631393500878875497e-02
3.433203390946465861e-03
1.999467521628797359e-02
-1.478472589196118750e-02
9.313759913021289446e-04
1.290256477580545118e-02
-5.984832981223966487e-03
2.517864954468996760e-02
-5.771376767549518672e-03
6.833528696077947624e-04
3.274704253628085704e-02
-2.616561078921953928e-02
3.146441033054867692e-02
3.322045692047828624e-02
-1.341753145536148106e-02
1.570020926400295808e-02
7.401522694441036365e-04
-1.230556007723052070e-02
-9.439221542064493362e-03
3.735395342370591287e-02
1.672659492764413209e-03
1.051370119917156105e-03
3.132064593898555276e-03
1.090971346774901977e-02
2.781949407406371366e-02
-1.668599412278239102e-02
5.223783496451779552e-05
1.380718165301042131e-03
3.136365092132617841e-04
1.629949876646831497e-02
1.248326530603897921e-02
-9.972414689692311266e-04
3.320330554884699803e-02
-1.064646750315878694e-02
1.682492874283963297e-02
1.206829312131662592e-02
6.393026553332677858e-03
-2.446302079301589105e-02
8.638044443453394769e-03
3.586951332738837032e-03
5.541348324109760491e-03
1.106210723618890508e-02
9.579505453905687654e-03
1.071991966224287475e-02
-1.835235768045018548e-02
-1.254584653577621618e-02
4.974037763264083610e-03
1.380702563523920900e-02
1.732908005008073835e-02
5.430947995657089099e-03
4.755175090534143056e-03
-1.001165458427103611e-02
-3.585890665928047946e-03
1.867192187322783831e-02
1.071059585474335753e-03
-5.300984174008888800e-03
2.389698343096631136e-02
-1.062476671267261266e-02
-6.868508836574846455e-03
2.711070174716571565e-02
3.068175704525948067e-02
-1.058743604718823464e-02
1.906886363897714390e-02
-1.080369251504515252e-02
-1.745283337444690844e-02
-1.840794256000503198e-02
2.866247061828851306e-02
2.513674651061366741e-02
-1.850577294774119821e-02
4.712291936883802705e-03
1.520325382932766027e-02
1.649633501229185069e-03
-3.779489644876757055e-03
-9.827470714938861193e-03
-1.585321087192737705e-02
-2.351868931965572004e-03
-1.492054392906890826e-02
4.152835999020088563e-03
-5.191146384982429397e-03
5.881155267050879563e-03
9.596467014336022838e-03
-3.095221966965658583e-03
-3.652907852395045202e-02
1.212745430653412336e-03
1.942337209532250461e-02
3.260237587171829852e-04
-2.891443872103618539e-03
-1.390317870458996838e-02
2.270748600548051430e-02
7.186744111908833881e-03
-2.252348428540491658e-03
-7.723347101903894375e-03
8.043546920172279027e-03
-2.192784189161134031e-02
1.461442921477961593e-02
1.270999591307005530e-02
-1.668803694834942661e-02
5.695726929529010968e-03
-1.929705448593120598e-02
-2.956021351146823073e-02
-8.254815308152280151e-03
1.610698606391480076e-02
-1.634094210826247517e-03
-1.280157144573649056e-02
1.890765160803692738e-02
1.014192107094629737e-02
3.140568821685527784e-02
-7.009132884010148452e-03
1.097496615383810117e-02
1.308302333823596619e-02
-1.679415354759322904e-03
1.744763990937833742e-02
2.865896103774333639e-02
1.345833802037583668e-02
-3.112506988424622225e-03
-1.010804514300008700e-02
-3.855185134414360407e-03
1.745229373885175638e-04
1.505987359470696736e-02
1.319548867337627489e-02
1.562219569097565881e-02
4.532323204748358453e-03
2.176185517873560626e-02
-3.290110808459678713e-04
1.866487092940894788e-03
-1.551615969314843781e-02
2.098858415299156149e-02
-1.772761821713382882e-02
-9.237573813771696521e-03
7.979702645411168929e-03
4.740401549219593405e-03
1.285501565886769219e-02
-3.188351877495930811e-03
1.407794071839583300e-02
1.660788688954250442e-02
3.138140657231662523e-02
5.367701359870776304e-03
6.356487536835107692e-03
-2.642381914431223347e-02
5.197294536842604964e-03
2.176563817846302248e-02
-1.034715239879898004e-02
3.168493675615621265e-03
-3.433838739114428336e-03
-8.929197094434855597e-03
9.960084911448990191e-03
2.980579224129304219e-02
-1.647513461177280841e-02
1.957606594666721350e-02
1.241938959389941692e-02
1.163447919891837795e-02
2.467123608862126921e-02
-7.765049713204361451e-03
2.451651495750382156e-03
-2.663640738100193570e-02
2.120386339872389059e-02
6.261578886089897052e-03
-1.644303400256513434e-02
1.382968105502487347e-02
2.675111054259105697e-02
4.085506562342752258e-03
4.635328222616975219e-02
1.335155403047100231e-02
-2.677314436965240116e-03
3.365459332953908700e-03
4.266221859294527623e-03
2.067974364387070631e-03
2.838180071798118362e-02
3.898163016431329883e-03
-5.561275921982563285e-03
6.213890634296650485e-03
1.690742140351379069e-02
-1.595755163001114085e-02
-1.271602159374125851e-02
1.307670622077387792e-03
-1.325815523784384074e-02
2.339758163774274119e-02
-8.409830822290183076e-04
1.375505986597632541e-02
-3.054746251352050829e-02
3.120426622201233346e-02
1.784079665763678088e-02
1.850924050883871394e-02
-6.602767748778663043e-03
3.257906196533660176e-02
-2.589376123778996171e-03
1.938182390748790715e-02
-3.341574110159435673e-02
1.292748451061009711e-02
3.120715757270498079e-03
-9.907683157918184200e-04
-8.202137810958470485e-03
8.738412061840792342e-04
1.148155284114976346e-02
-2.706778442244530888e-02
2.210036615189496696e-04
-3.143363832792506196e-02
1.804580512507851855e-02
1.284511564310355722e-02
6.179307548669291626e-03
2.045861900244794543e-02
1.125776784759954102e-02
-1.250935246332185447e-02
-1.228768146823182132e-02
-9.455549163778623201e-03
2.677700047191109572e-02
-7.536404933832246576e-04
-1.634282826188421201e-03
5.230259329050471889e-03
1.189605433248901341e-02
1.787941328103465413e-02
-2.765496810992202747e-03
-7.562985413776183823e-03
8.430780731063623398e-03
-3.560816947704957547e-02
2.248127013616431358e-02
-6.199681522101434424e-03
-3.142289879036419542e-03
3.215937906869951405e-03
2.458325701868700405e-02
1.245512023641545847e-02
9.573384645682024227e-03
1.109467995437441075e-02
-7.801851360164674398e-03
7.240236818039958409e-03
-2.405485821838883667e-02
1.290594803377307330e-03
-5.967757944363496006e-03
-6.656638681580033176e-03
2.081367482480458997e-02
7.851662070437663218e-03
-2.092755807975070145e-02
-1.320728111912517974e-02
9.359166781616863823e-04
-7.299923580673046801e-03
8.808492245993445029e-04
2.273053839976974314e-02
2.700104209007083214e-02
7.131090908844652833e-03
1.038971661297504248e-02
-1.966106756150667531e-02
1.977413063586624595e-02
3.009051305879044402e-02
1.377260933482617883e-02
3.974670901764475184e-03
1.515363228308133116e-02
-3.095190580727266889e-03
6.755516635902173404e-03
2.012194595483565718e-02
-8.201313134478702485e-03
2.487858901974918449e-02
1.398207808278497570e-03
1.378413748034617312e-03
-2.062956941016180681e-03
6.311055354596334377e-03
-6.094129423989467012e-03
1.297173327051294803e-02
1.479268344724789588e-02
-3.433199938598967271e-02
-6.883336983567720641e-03
3.336637387875611340e-03
1.531469947165385939e-02
8.716407226711079398e-03
1.040573679066056790e-03
-6.195886812172501402e-03
-8.791281458794643951e-04
2.088644676778097370e-02
2.624290254985926080e-02
4.165172381835102744e-02
8.704786966639931458e-04
6.580859867558242794e-03
3.392187556190606225e-03
3.267111780684420902e-02
6.823104748138267457e-03
1.993857918498394624e-02
1.165699256665390926e-02
2.525169834184333786e-02
1.381949450318310096e-02
1.410549937712896745e-02
-6.633191208330742501e-03
3.598575960346678173e-03
3.815667677834660987e-02
2.680091234302555206e-02
-1.139269663143862611e-02
-1.911726895973586346e-02
2.504411433212110506e-03
4.470697971526407105e-03
1.428767735458886905e-02
3.257547760228496347e-02
1.225110547647698979e-02
-1.203337522262379333e-02
2.778862266344438170e-02
2.627572331470894723e-02
2.109514477953193350e-03
4.195169578155032858e-03
1.665599161893963412e-02
-2.466090119293490660e-02
1.126367717080855278e-02
1.512437781044631904e-02
-1.889370271860453532e-02
-7.248421207909271947e-03
-4.672535989926392824e-03
1.554465919285375440e-02
1.089608736092935459e-02
-3.106936782760028916e-03
1.256042456236815090e-02
-1.287914581801328888e-02
-7.482920082421377558e-03
1.813300119923374337e-02
-1.233496902384707480e-02
6.865370432238581712e-03
1.267743933004894042e-03
7.771772970798979975e-03
5.461264547669226338e-03
-3.783031688951909999e-02
3.251535600619671028e-03
9.568173346765037821e-03
-7.526795777504615564e-03
-1.509528189887908781e-02
7.390306437859249858e-03
-2.942279466506200758e-03
-2.551439817317407988e-02
-3.563629439680370795e-04
-2.077102790796941240e-02
2.295583001883972837e-02
-1.092563752700972945e-02
1.401599125843821202e-02
-1.013255924472165372e-02
1.731482166370440848e-02
-1.520402246046887763e-02
1.953517961187468260e-02
2.252191242696171929e-03
-3.986719932283033438e-03
1.628019370274755382e-03
2.327918193159883489e-03
-2.065707916481512516e-02
1.697414200216968826e-03
-6.627127119420166048e-04
-3.317418914040304854e-04
6.337550936389595158e-03
2.656642770243353158e-02
-2.578844042256518872e-03
-1.338378556274243646e-02
-1.001404256965049422e-02
2.785857799131418941e-02
1.206510665927673989e-02
-1.286271185578297289e-02
3.333258153941209140e-02
1.288574978142672904e-02
2.091401166918620963e-02
2.104816677015401878e-03
1.536434002583161006e-02
9.784828217651753580e-04
-1.003021601938155517e-02
2.862486883086477751e-02
-2.476597069674733084e-03
-6.241715680827737180e-03
1.520974176660499534e-02
2.821903988659288723e-03
1.994942976586689884e-02
1.132853589475601129e-02
-6.922524344847694015e-03
-1.333661057830937309e-02
-5.214985047586050658e-03
9.265623417255527614e-03
-1.512653604555388130e-02
2.017417480089862131e-02
-1.579074762619772296e-02
-2.374576098168266688e-03
7.044786638623733686e-03
9.683098411982390269e-03
-4.564518082795430282e-03
-2.402169971804930110e-02
-1.126097132949281480e-02
1.339016090920357692e-02
1.145747793198243110e-02
-1.130044313847237795e-02
-1.743530495640101610e-02
-2.579490186725398419e-03
2.555056898708672058e-02
8.044851061130224579e-03
-2.919059697963785182e-03
-2.440470726699543041e-02
1.895893690289760999e-02
1.452459602606100998e-02
1.188137991152253548e-02
2.463612086316874922e-02
-2.047716383455630909e-02
1.480925647596453149e-02
-1.901234225212140730e-03
3.305438061461294773e-03
2.445792412008541451e-03
5.112945481642927614e-03
-5.013010792467109764e-04
-4.082496860131897692e-03
-2.941098338248426813e-02
1.943818769716908895e-02
-4.662223025009317595e-03
2.318543364117042066e-02
-1.257119275763736790e-02
2.138475091065400804e-02
-1.883906618220575549e-02
9.356131111510774742e-03
-1.274522007905508347e-02
-5.284510125443901002e-03
-9.746259370976657552e-03
-1.360536207679370960e-02
1.076164424070179954e-02
2.657616856658309365e-02
-2.339215087867370022e-02
2.263298893883640417e-02
1.839325951048779301e-02
5.827211847755927633e-03
4.624210869863649119e-04
-3.281494863388205365e-03
-1.075960880551647333e-02
-3.767734532992230226e-03
1.234897002237555358e-02
3.099764436722246986e-03
6.912696079100008953e-03
-7.394190546218930467e-03
1.597378807107296267e-02
-1.806149471242685448e-03
1.887519659579980219e-02
1.156011183513751435e-02
2.157125686770539758e-02
-5.380656740223177287e-05
6.415074339364871918e-03
5.461361777715954650e-03
2.513179058580377462e-02
-8.426520867292971659e-03
-1.413892829992963174e-02
2.887865243252056222e-02
1.164181629992684132e-02
-1.011674079255288523e-02
1.598806618065508334e-02
1.256723320431945776e-02
-2.373376899064534931e-02
-3.867806402908144023e-03
-6.350178833830090637e-03
-4.236196440402038420e-04
1.777895280964853289e-02
8.735070557787341650e-03
8.388492024972840633e-03
1.753319313622437453e-02
-9.010027804970939178e-03
3.435689507983049479e-02
-9.258364126615965806e-03
1.019801841427788944e-02
3.124999827215593599e-03
-9.085196002438558280e-03
-3.038596592695800777e-02
-1.693798676348047538e-02
-9.834174568979224193e-03
2.512758068966589042e-02
-1.371407241323758987e-03
8.800918671687590553e-03
-5.575924346818379902e-03
2.008923416441030577e-02
8.062446559886275385e-03
-1.357302394420567375e-02
-6.503605308394621448e-03
2.320601060890084902e-02
6.718145426869542554e-04
1.693068017006296591e-03
2.358313235361440136e-02
-5.230199772061311196e-03
2.824006497251901979e-03
-1.661771048016034633e-02
1.260549666370821501e-03
2.679861629293145333e-03
-3.305621396760093089e-02
-2.309212415034129356e-02
3.521651028520499799e-02
-3.282928382177237835e-03
2.973922865489981096e-02
2.467024656535121707e-02
-1.939847033089739034e-02
1.009091581837166796e-02
4.403449459221943363e-02
9.401350971591948980e-04
1.057701461975901584e-02
-6.497846784023446690e-03
6.693072242623101728e-04
-3.098402984335495852e-02
2.892905389000907743e-03
5.474086828417847744e-03
-1.926193988306211047e-03
-1.263659154094647942e-02
-1.103435073736791158e-02
1.359720395070470938e-03
3.718786618863803919e-03
4.117074214322054108e-03
7.485455723665825414e-03
2.197590770033602467e-02
-1.619588896519198046e-02
-1.909594107410070773e-03
5.048856261137057294e-03
1.233625777861569253e-02
-2.512722424917356728e-03
1.342029524450356198e-02
2.196439868795670072e-03
2.454221851130946892e-03
-8.836015749603930158e-03
-1.801536103081579493e-02
3.392893273070261406e-03
-1.181389516300625220e-02
7.216523164437731522e-03
-2.471396273839517304e-03
9.762461479228243949e-03
2.831290727132994983e-02
-2.136197037724820585e-02
1.195612727576354610e-02
9.388395796436884225e-03
-8.486315783992465916e-03
-8.627203934775668284e-03
1.591695486878917307e-02
1.117285309879385673e-02
5.268637935110895461e-03
-1.492675140047174977e-02
3.831851050793390594e-03
-1.223438266980688555e-02
2.374408492054201365e-03
-8.981133812371810965e-03
2.865072270540670353e-04
-8.016777393066838731e-03
2.162489505625649761e-02
-1.699759035032944550e-03
-1.800547290942666398e-02
1.076288960959840071e-02
-4.669286557901350040e-03
-7.751203503166254234e-03
-1.831509339512556178e-02
-3.022853751430562997e-03
2.725729254847076080e-02
-1.981884772070779260e-02
1.692375053256110415e-02
-1.062174916393594445e-02
9.261965729192717101e-03
2.962656072520535380e-02
-6.676003812653217954e-03
-2.061194269089466663e-04
-2.268066022185602493e-02
1.037562424656364880e-03
1.226594509695697055e-02
-9.806422839809850536e-03
-8.795057213663311224e-03
-2.375009560182681986e-02
-3.003339818244625536e-03
1.209990431249627178e-02
1.428150926188568974e-02
-3.841201376339435560e-03
2.102074466488335069e-02
5.561976810281750276e-03
1.026274681082126917e-02
-1.003403829155296439e-03
-4.146078916705424333e-03
1.002842105603740999e-02
1.201483823221083207e-02
-7.241875905383055034e-03
-4.193743041750807449e-03
-2.100893336370795311e-02
1.230885475419941574e-02
1.797100023962354756e-02
1.053595875493499971e-02
1.595997842517680315e-02
-6.171574369790472532e-03
-5.898679260774471449e-04
-6.817795777948440668e-03
1.952825055015993197e-02
-1.708529145455344941e-02
-2.934175013467906976e-02
-1.439354295371327377e-02
1.552147055807829613e-02
-9.832684598051210506e-03
7.328639919612731091e-03
3.317915306329429544e-03
-1.189212731095705584e-02
1.921990289883259697e-03
9.503942647904753752e-03
2.421679548714022329e-02
1.264866677371436973e-02
3.304448679181978127e-02
2.602634602456024675e-03
-3.837455087564052830e-03
-8.572344490503612524e-03
-2.566234358252252740e-02
-2.530318331549219219e-03
1.404128953822606808e-02
-1.039545461016421445e-02
6.809732245539172960e-03
-7.868539703533227250e-03
-1.803266773263660985e-02
1.051082057501389645e-02
2.393245598299753064e-03
-2.010823853616288195e-02
-1.992438854142011134e-02
-1.283009817819377035e-02
-2.310649799888641123e-03
3.125234244290824026e-02
6.905030311750410578e-03
-2.111550103728862884e-02
-1.861588314284343820e-02
-5.875521153680066805e-03
5.882772551115872210e-03
-6.123358333763998830e-03
5.054789459747143637e-03
2.961857220281128873e-03
-1.478563753168873202e-02
1.109654857040810912e-02
8.868738485364562052e-03
1.715993081456161553e-03
1.471818436241685221e-02
1.599802855297064244e-02
1.698689176546541030e-02
4.679659176871128062e-03
-6.777768536766930370e-03
1.767455365890824304e-02
-2.251725824239633744e-02
-7.688953208164237690e-03
8.544460124088552183e-03
-1.136097055709018536e-03
9.035310009983652316e-03
-1.037908225840269288e-02
-3.128785776318236678e-02
2.688336220463995174e-02
7.640722565270102393e-03
2.434682104140224301e-03
3.876145508989345574e-03
-4.876369031391902288e-03
-5.762051364671673739e-03
9.342967586339784650e-03
9.668418586835121967e-03
1.655969141682850365e-02
2.532919375852914212e-02
2.100748008947562334e-02
3.930244956621282981e-02
-3.298767494856615079e-03
-4.305397332144309322e-03
-1.624906054729426249e-03
-1.479586192264917928e-03
-5.654312800561762595e-03
-9.857389610969364765e-03
-9.422290908188184211e-03
-1.045389480374131833e-02
1.305852109271884304e-02
1.475122823107198264e-02
-8.675741786032711844e-03
1.212121446372843017e-03
-9.480522696180053400e-04
2.051560833069261333e-02
2.509942791189107361e-02
1.158456874966691703e-02
-3.492779614286773901e-03
2.470729456766357444e-03
4.970413527173520724e-02
2.307278785439057303e-02
-3.383270824707690881e-03
6.796998899156595809e-03
2.218387590181939220e-02
7.920861187450731547e-03
9.873110646011047653e-03
-9.237142939543210862e-03
-4.841975939093887821e-03
-1.923436936626666356e-03
5.513636655428563564e-03
-8.338208077927308434e-03
1.408852824688382709e-02
-1.703165648554600883e-02
2.817076825330313053e-04
-4.588232358521919865e-03
-2.026749133159337721e-03
3.925403868590742786e-03
2.027301701496840927e-02
2.201688728177387047e-02
-1.345458400433612381e-02
-4.100889154408396582e-03
-4.977308790756707242e-03
-1.580606500429901362e-02
5.820075278480702115e-03
-2.347890848079432422e-02
-1.121947601737791197e-03
4.221883166472344129e-02
9.363846008552730732e-05
1.022582667676732830e-02
2.286535504534769822e-02
-1.662290548536210846e-02
-1.001790885373725001e-02
3.283627739747734670e-02
-2.113079853901356220e-02
-3.440826368603352396e-03
1.408664283979550041e-02
-4.280770683632574569e-02
1.437789301531529687e-02
-2.334115505099694596e-03
2.086899985630667406e-02
9.885874675367924136e-03
1.251637451114643619e-02
-4.067292600068684108e-03
-3.152954236577478007e-03
2.157344370005166712e-02
7.637575659368253320e-03
6.074712433034467132e-03
2.239716340861505617e-02
-1.266942670380055008e-02
-1.329818133998640975e-02
-1.349734049478156330e-04
8.023913880990184155e-03
7.987917006890749017e-03
-6.539528810898146555e-03
-2.513296205203435340e-03
-1.894974530295989376e-02
-5.335982860022629899e-03
-1.153624890643078615e-03
1.629750676688727570e-02
4.964700059956404093e-02
1.554865721914409048e-02
3.726126550439396064e-03
-1.014118461513345733e-02
-1.939656449840523877e-02
2.360199092637983373e-02
-5.512064899704502419e-03
-2.114800241998804689e-02
-4.684957420611577696e-03
5.596675275213723079e-03
-2.850287254992724811e-03
1.090012393402345868e-02
4.690323251132998660e-03
-6.551181920972441210e-03
1.353565303838563834e-02
2.907239395757770656e-02
2.085218041315111716e-03
-2.117799014695969512e-02
1.544368089185848593e-02
-2.519450625588978091e-03
2.410307808303619945e-02
-3.711632705046884195e-02
1.005267784391499636e-02
1.033543595344968771e-02
-2.779449502990386130e-03
4.605893312789905315e-04
2.423322938427480578e-03
1.967022519814686995e-02
8.648280471975272610e-03
2.150015770780078564e-02
-2.128261087873898911e-03
-2.598642109012204091e-02
1.181976785647714584e-03
-2.109044239559750011e-02
1.080697718801589685e-02
1.728612227967289000e-02
9.495184800674036016e-03
-1.595688736654852363e-02
1.891813376839419567e-02
2.527946817880149730e-02
2.222011501420902927e-03
9.802473413186166620e-03
1.154391326126383288e-02
1.225131593471548951e-02
5.607834079336369848e-03
1.524675319540153874e-02
-1.523821219768655604e-03
1.787685216513820556e-03
1.122714608426253653e-02
1.184720056926807756e-02
-9.777489195255286217e-03
-3.766369689459628592e-03
-1.902724439592187386e-02
-1.616970638159028958e-02
2.294930094927506714e-02
-2.279509624459412354e-02
2.101311691571353373e-03
9.342530947789851742e-03
2.004969042161594203e-02
3.853671806146980686e-04
-1.112777972420030820e-02
5.507571621975466958e-03
3.373592882588526132e-02
-1.663199876878700915e-03
9.421806308099389335e-03
1.045466116730819732e-02
-7.274628279558112767e-03
-4.345988253255694475e-03
-2.542306493716150681e-02
1.003205293375779988e-02
1.459640647846466473e-02
3.192060081710006852e-02
4.298775182744811463e-02
5.471722662444378042e-04
1.826012937014684021e-02
-1.352296606871936091e-02
-3.375739462149938974e-02
-1.776451231886789356e-02
2.706112552036995034e-05
-1.952894561940231918e-03
1.039507388568744646e-02
5.362283517412342812e-03
9.728949015706882600e-03
-1.112113386045666778e-02
-2.877278698609497462e-02
-1.223991833295838202e-02
-1.194116679043684577e-02
-1.159714356095975334e-02
1.566611048906604159e-02
1.114528699248843770e-02
-3.642899542243006189e-02
-1.161959656596323574e-02
-8.726561922675520055e-04
-1.803742448974528928e-02
1.532002662399173550e-02
3.533908653680053330e-02
4.802697665809130788e-03
1.129857537389203012e-02
-2.106121313580792617e-02
-1.008888670507694478e-02
2.605339871755883718e-02
1.121423247243056795e-02
-2.674882215064385959e-03
6.192161800512202378e-03
8.104502017338449660e-03
-7.735511468785137047e-03
1.302575033114973871e-02
5.287776930488215232e-03
-1.162750945876973342e-02
-3.024452140860605168e-02
-1.075755187090090062e-02
-2.784067856539533623e-03
-1.037560622321120375e-02
6.979994029026365294e-03
4.216894271611097006e-03
1.780376759435244038e-02
1.551232711416913705e-02
-8.407617752556389643e-04
-8.831458204953394247e-04
5.272241913373802366e-03
1.386802166495210544e-03
-2.817845160811831111e-03
9.101218911015425753e-03
1.380871519153884126e-02
7.934063102810601925e-03
5.326092496933256632e-04
2.869948514363506852e-03
-1.090624903264877758e-02
1.143846560297119043e-02
-3.093972026658459249e-03
3.772556707874266842e-03
2.881594828759553948e-03
1.569234123864302055e-02
1.213145649710762513e-03
8.868573190136683562e-03
2.048381638774410957e-02
1.418573058116980555e-02
2.123408615999045415e-02
2.352500126571906158e-02
2.677302054722256047e-02
9.332569534408788683e-03
1.297726899338342210e-03
-1.798394482210046927e-02
1.515148757572505091e-02
5.735349200447672179e-03
-2.917251765455557925e-04
3.023251306537225527e-03
-7.061592406663559814e-03
-4.310944498996012626e-03
7.531544232254963785e-03
1.289357469275733553e-02
-2.244356855575289217e-02
2.698249495007681506e-02
-2.176055961390140764e-03
-1.155568695501139019e-02
-1.223397310522239198e-02
1.361518941993682640e-02
-7.351768276658816360e-03
1.350989469122437260e-02
-7.408017420911351160e-03
-1.604008446670679476e-04
4.551309408116844049e-04
-6.990931853108922622e-03
-3.987371596453352825e-03
-4.659531911336813742e-02
-3.594345164200340309e-02
1.327570524715879913e-02
-3.092694969911967406e-02
5.839448744404544638e-03
1.276678735202469751e-02
-1.873665941495337908e-03
1.092789417566025767e-02
-9.242075226296921509e-04
1.650081850374263137e-02
-2.531594608226326801e-02
-1.700800704839632721e-02
9.267305078559677847e-03
-3.008619767927661615e-02
-1.963488135931579920e-02
1.579216819215011752e-02
1.092719039044327822e-02
-3.476446151088878611e-03
-3.787407759503217276e-03
7.387295921557845979e-03
4.122624078945157089e-02
1.523162118795288707e-03
6.155415063957927514e-03
-1.520437260328324353e-03
2.168448169690094518e-02
7.035943414874259311e-03
2.464671601893533848e-02
-1.535219553565720686e-02
-8.318042655904881941e-03
-3.883254852971953098e-03
3.047048451264734899e-03
6.592465730801171792e-03
-5.937479670679494427e-03
-1.007200937123226437e-03
1.000473711619187349e-02
1.409298554790476901e-02
-2.354440921093052183e-02
1.074607034556712546e-04
-1.571594014723469782e-02
-1.747262583674170228e-02
-2.715909719655130051e-03
7.901378041888302423e-03
-1.061345362987530482e-02
-8.371545740804396327e-03
4.180836706629408039e-03
-1.177852202553742508e-03
2.233266282607914918e-02
2.204400936844053832e-02
-2.130363960335257198e-03
-2.760450818972708803e-02
-1.916764609003395251e-02
6.701369087722257832e-03
-1.163152784684256744e-02
7.406665950233545272e-03
-4.402348196183256644e-03
1.374773159624052311e-02
-7.714610695078303508e-04
-1.024122845185877761e-02
-5.061333244815254331e-03
-1.452291194393292347e-03
1.076551047614481178e-02
5.783307870683386184e-03
-6.221056158344373185e-03
3.566030596363541864e-03
-1.430677855700848190e-02
-1.778844732257780017e-02
-1.604363616171851359e-02
-1.817622387945086113e-02
-1.061385414513827752e-03
-6.719241008121453092e-03
-5.134297018654141072e-03
2.966103958581533390e-02
-4.218463026779805791e-04
1.777703137542657741e-02
4.715883573066497608e-03
4.974810680240725376e-03
2.058954927872594777e-04
1.078810027636083885e-02
9.924208652601023903e-03
-1.963115123186283688e-04
-1.614687154738652514e-02
-4.736958957713401086e-03
1.383991966079955614e-03
1.311259402495069427e-02
8.873121547384692567e-03
7.227098497386692973e-03
9.198193376126742940e-03
1.251458119994564890e-02
-1.554240212232234353e-02
-2.404215352026344357e-02
5.977834991098059103e-03
-2.257526729631256085e-02
-1.733105776642582946e-02
3.756949422009483227e-03
-6.190644255354324195e-04
2.199293952244234934e-02
2.421754360512213752e-02
2.239309007657150699e-02
-1.701358074509617610e-02
-5.697636860661006719e-03
-1.059524415963260767e-02
-1.403476165863704137e-03
-9.099101092009600090e-04
-9.212911514046318376e-03
1.559525294186925315e-02
6.900047322772000398e-03
-7.643792055587957796e-03
8.034250962628744887e-04
5.063377993794343675e-03
-3.210306113292558938e-03
-2.885589933428094750e-02
7.211278717733023841e-03
-2.458103946185346764e-02
-2.868944309210026342e-02
2.056881992242146420e-02
-1.939194732560145518e-02
-1.824308897638238225e-02
4.879565813370253732e-03
1.321886386753962431e-02
5.910129719634718212e-03
1.760365235475446627e-02
1.430127101557075210e-02
-8.358146409081690723e-03
-8.793378961407137193e-03
-6.150912637244133896e-03
1.369089722560907531e-02
-1.509934598667447316e-02
2.242061171898555513e-02
1.055432779672312547e-02
-6.810113354904272220e-03
-2.710055229155465539e-02
-5.914551436234121405e-03
-2.371286905384424951e-02
-2.540688130170035142e-02
-1.781799625601894130e-02
2.037749695806004985e-03
6.818336007179085813e-03
1.771304053698388422e-03
-2.282070387264042294e-02
1.917409915345410013e-02
9.556877851289289141e-03
3.690870838879081392e-03
2.873792134383165373e-02
4.433993043347898844e-03
-4.177114164311125470e-03
6.169659384134950492e-03
-1.280646517334152815e-02
6.012576948388231174e-03
-2.236464577975934981e-02
2.520532104326650858e-03
-2.259762438016958003e-02
-9.387662931236615341e-03
1.097994757655172682e-03
-8.220694816255752838e-03
-1.349622180251600079e-03
1.683708078080319720e-02
2.131795198346103995e-02
1.075478770310001053e-02
-4.490506735973999637e-03
1.579695240827034414e-02
-1.447877589722151338e-02
-3.056446432999106720e-04
4.367607026358714603e-03
4.006748383277366522e-03
-3.796956305899950972e-03
1.294611430257971985e-02
1.754665206502771134e-03
-3.687745074434143483e-02
1.296412517892188074e-02
1.692586264386259504e-02
-1.159145391963061107e-02
-1.423204393299525505e-03
-1.654011509000893887e-02
-1.930376513354645175e-03
5.252018292537253760e-03
1.601407891963497424e-03
2.864542394169671338e-02
-1.040901312004448645e-02
-9.074835018859375713e-03
-7.179649812421430230e-03
7.434784925986584990e-03
9.671146555879374038e-03
3.753126309778274071e-03
1.908339231253608275e-03
-6.862410670861143758e-03
1.292975433521672234e-02
-3.685454160503243842e-03
-2.800082062394596352e-02
-2.131997956232006136e-02
-2.992895647711581175e-02
-2.386157810296223036e-02
1.089166567729656088e-02
-2.503798719726421651e-02
1.330389558326129477e-02
8.212719052114451261e-04
1.291134745195214942e-02
8.612354903599597072e-03
2.948452643412225252e-03
-8.027928373638188245e-03
1.169559806135071376e-03
1.201743350867341513e-02
-1.027176672167603132e-02
-3.467164355137684190e-05
-2.846476458686754071e-02
-2.360016471446230168e-02
-7.450554942682542994e-03
-2.060790866965239027e-02
1.735966840312412954e-02
1.180723507449103760e-02
-2.510906296203664970e-02
9.359424041221748106e-03
2.201460107436798569e-02
-8.816107147523639248e-03
-1.818895329840744535e-02
-9.743506435733207197e-03
-9.855562989632558196e-03
-4.245622704104400763e-02
-3.531918766137050279e-03
-2.078717378244106240e-02
-1.330512816651188528e-02
-3.923759881760507245e-03
4.045152163773150199e-03
-7.339200380684089871e-03
1.540180319937757038e-02
-8.530834318617848411e-03
-2.625715905682432169e-02
-2.440318264009844890e-02
-1.900616599396775380e-02
-7.310803385929983116e-04
-2.615481611184805946e-02
6.263225576434565747e-03
8.945682515130932641e-03
3.522830436817165570e-03
1.424764366802066390e-02
-9.895650190966423856e-03
2.402284588885787373e-02
6.047315801094411448e-03
1.998295377201369377e-02
-1.630446530878701741e-02
7.121175313773763470e-03
8.331894771617401330e-03
-7.298099572587446807e-03
9.662298092469316646e-03
-1.661471340552095333e-02
-2.875319093751020280e-02
1.363425139962911280e-02
-3.616087146693518217e-02
-1.701164737395225238e-02
1.565115073921168054e-02
5.553939326803620548e-03
-1.214005459320697915e-02
-7.249514076980806583e-03
-5.284581789385831875e-03
-1.324194972575110617e-02
-1.967680335508617193e-02
-3.410279475728605902e-02
-8.999124225839535279e-03
-1.574096381947398884e-02
1.751480049291469221e-02
1.153883954693578611e-03
-2.745938483984527653e-02
2.373737749300466188e-02
-3.365416554361087831e-02
-1.405349760136291246e-02
-4.565230311772427302e-03
-1.464146833986955040e-02
1.786912952051703668e-02
1.260204556823115189e-03
-3.213085557212800453e-02
-1.740425011230137134e-03
2.813608298314146600e-04
-4.761320686687687924e-03
-1.441748335406741431e-02
-2.392663362477210134e-02
5.366187574078237765e-03
-2.491749658818101162e-02
5.277811779763096414e-03
4.228187643925392092e-02
-2.200041981168102817e-02
-6.012232068260556228e-03
-1.478824597882149802e-02
8.659309607956869326e-03
-4.669294353607756839e-03
8.207389403431301217e-03
-5.495042922577559816e-03
-2.054775255807864479e-02
-1.739344661576993842e-02
2.579600391071657645e-02
1.149965298884393639e-02
-3.108151923468599129e-02
-6.541099261812926245e-04
-5.300717976652106990e-04
-5.269027590909722107e-03
-4.712652406302592165e-04
-2.393683438885667314e-02
-6.025070567592470845e-03
-7.830197151098188327e-03
8.569119858369077247e-03
1.756674247661802607e-02
7.643332265119582615e-03
1.264577183022133275e-02
-2.686915799706782355e-03
8.710329179139547975e-03
-1.195777679290838461e-02
-8.181082909671760772e-03
-1.912710906101815211e-02
-5.005150173859811841e-03
1.241730358820058479e-02
-5.967934375042851635e-04
1.195954796579115111e-02
-2.024542840237879282e-02
3.938576839456526917e-03
1.167653206494217132e-02
-4.644399329013559896e-03
1.095760927963878965e-02
-8.010954005515078663e-03
1.157773216277161506e-03
-4.545393396586577817e-03
1.505768699570801672e-02
-2.288516158437263123e-02
-8.984970037043094396e-03
-3.940139728624865792e-03
2.107529095692594473e-02
-1.504145588021333149e-03
-3.843856665176100928e-03
2.533202887156251609e-02
-2.412854462156817457e-03
-3.827457791282889727e-03
6.734892700825577394e-03
1.194369167810865884e-02
1.319050531196672496e-02
6.501722666459584278e-03
-1.230881897083472426e-02
1.804906476813747385e-02
-1.750424963733080222e-02
-2.145497099217828080e-02
2.512814865264770617e-02
-2.548639182503867687e-02
2.030603332823742099e-02
-1.610962014130031331e-02
-1.411531405011648595e-02
-6.608300603934908271e-03
-1.981803801099993323e-02
-1.095872705710403301e-02
-1.681198273202179697e-04
-6.037752027400701028e-03
-2.443120728136857073e-02
-3.169277229874686158e-02
-1.726618150239665403e-03
-2.521543260139157139e-02
1.172125228259357499e-02
3.703536972346042205e-02
-9.136552781322731381e-03
3.112135254817779972e-02
1.767211215222299486e-03
1.208834213742528878e-03
8.441559345273240075e-03
1.164644675256397942e-02
7.800504970048097175e-03
-1.217362250196957164e-03
1.553888582261989072e-03
2.562911281660909535e-02
-2.252671870283402562e-03
-4.546270885077284725e-03
4.675710700788092943e-03
5.610584974551970430e-03
8.812276302723005481e-03
2.373347287515861857e-03
1.698407026071465818e-03
-1.591696630079167049e-02
-6.052771884277055418e-03
-1.105440488179734553e-02
-5.991235636432607273e-03
-1.928926616625167151e-02
-9.210307278263125258e-03
-1.590335170109457436e-02
1.186472994355105594e-02
-2.274794401344302011e-02
-2.691227685150527488e-02
-1.364372549130522284e-02
-9.287559605483745526e-03
-2.805372874371857284e-02
2.485068758018607843e-04
4.324632979731401171e-03
-1.582087544432510956e-02
1.450188957018847501e-02
5.018171465234989512e-03
-2.815808004390384436e-02
-1.407818745506302788e-02
2.350565145455406173e-03
2.051471179971364051e-02
-9.550178753678232116e-03
1.024048158912090056e-02
-9.256603298628670803e-03
1.136819239258989554e-02
1.393608631793056413e-03
2.342193963004257640e-02
2.872015302607016513e-02
4.990691715420916136e-02
1.319384508983836683e-02
4.457228301522567215e-02
-4.150428320017373988e-03
-4.554909934491357991e-04
1.153546116638033952e-03
9.019602149801062008e-03
-1.040520555668762899e-02
8.149841564684465536e-03
1.331022283118659701e-02
-2.974901978449254886e-02
-1.627517332089103638e-02
-3.542683272698556735e-02
1.080074804464141273e-02
1.007425632861775472e-02
-1.400761312371162290e-02
-3.966825708835260839e-02
-1.098134369463638071e-02
-1.002196503780834920e-02
-3.395604589167661690e-03
-8.323399845453677975e-03
-9.151874766815535495e-03
-7.925650545366682165e-04
-5.293644574814358565e-03
-8.832475198508851072e-03
1.392386825993656430e-02
-2.268008623517159261e-02
-9.610863440655992469e-04
-3.005184668075377291e-02
3.062201351379052229e-03
-4.263083051871973707e-03
-2.305509011470241454e-02
-1.346917558902200815e-02
-9.165637123386229101e-03
1.639856328494211993e-02
2.831442919241627595e-02
1.913808419936405443e-03
-1.312235501869811905e-03
-8.806755728727331395e-03
-3.559030701325402619e-03
1.068374606981263054e-02
-1.385255901006015103e-02
-2.706863221209582226e-02
1.756132115725668290e-03
2.377667527541040687e-02
-1.249255621322579307e-02
-4.234916256447515161e-03
-1.781678708836739386e-02
1.965459655485315895e-03
7.329778734271361930e-03
-2.572932888459646128e-02
2.270642352565268793e-02
-1.016875017119543180e-02
-3.800402214532162468e-03
1.346657404492511770e-02
-4.715678717889645356e-03
-8.897046713036631943e-03
-7.840704820192462982e-03
-7.061520166613393171e-03
-5.662029162038851367e-04
4.683339480503647518e-04
-1.336573014518124131e-02
-1.795871617461746589e-02
-9.394396566987294958e-03
1.125087204522707933e-02
-2.042745083281104906e-02
3.611538267125423418e-03
-9.346290055455850135e-03
1.211188002935344350e-02
7.725902349766756126e-03
-1.404701306868201723e-02
2.056010596279580702e-02
1.239457347616342887e-02
1.565088678902778032e-03
1.970868682208041026e-02
3.098044573889521119e-02
6.557375606445262767e-03
-4.042409778249218821e-04
-6.523821597879713580e-03
-5.204089468465533143e-03
5.611731793684520894e-03
-1.154890298091724998e-02
-7.371844207777061841e-03
1.087414671953417129e-02
2.225518057399860153e-02
1.880839509238049073e-02
-2.756846035521747298e-02
-2.468398107725406493e-02
1.902780110713057221e-02
8.662230583745525805e-03
-1.058551403549412660e-03
1.172313194689048564e-02
8.624673165215306081e-03
2.728097809244072955e-02
4.197792600492866228e-05
-2.180326500528433770e-02
-1.687828996105591658e-02
-2.875127729211309283e-03
2.887662296238989110e-03
2.697765833498634233e-02
3.281419685497681538e-02
8.190263220548546150e-03
-2.975066043587780082e-02
7.455417410296015686e-03
6.050761764478845665e-03
-1.993124731151430656e-02
-1.301524058899428821e-03
6.197228082370016128e-03
9.004007902967997752e-04
1.291339696795035588e-02
-5.517284906171617681e-03
2.959173780739141751e-02
1.273346859965266559e-02
-1.900041873661750813e-02
-8.821059619682243905e-03
-7.183253537640343390e-03
-1.736817088511401208e-02
-1.746628444974909853e-03
-2.350234595998385717e-02
-2.768764815931158349e-02
-9.118141718753613664e-03
1.117189929260257834e-02
2.708096815841150827e-03
1.527324668609227401e-02
7.066892643253266590e-03
1.151017424438951706e-02
1.103442158894069915e-02
2.592803622963865337e-02
-4.451354614624721158e-03
-6.659835527537554672e-03
-2.943623400867039289e-02
6.526438411951599426e-03
-2.365992073589410095e-03
-5.470063299048403931e-03
2.411737438884066151e-02
-2.235356378799805907e-02
1.013404433287164001e-02
-1.606763881956790180e-02
-2.102210424921233112e-02
-1.817309419800898149e-02
-4.554100922296936901e-03
4.918700951116114495e-03
8.595542269198465021e-03
9.215904511054924531e-03
-3.152043102622947152e-02
-6.018147600216156023e-03
-2.906220635493577883e-02
7.644387518311352922e-03
6.182535080475462519e-03
-2.523742434732923270e-02
-6.395517489101093696e-03
-2.560611880228786958e-03
-1.468915776856158199e-02
-1.302196938286383221e-02
-2.090614711364925313e-02
6.067430382732908259e-03
1.564077954181404204e-02
9.059676437817279840e-03
-1.406702704633553368e-02
-2.050192769639023679e-02
2.332888133838991601e-02
-1.237193366479786075e-02
1.487641200142626220e-02
1.684656529039078258e-03
1.630737975994686270e-02
-6.880506429011751246e-03
2.668716160718826065e-03
-3.302382051788778361e-02
1.479928632804133719e-02
-1.290529384613234125e-02
2.233696054851016036e-02
-6.549038845190064718e-03
-5.927489915409531358e-03
-2.660371051551182336e-02
8.601663127351399669e-04
-2.102895218055868092e-03
9.147238820376147033e-04
8.939371704402739038e-03
-1.861215058128709576e-02
1.462996218868853858e-03
-8.778175787634940816e-03
-6.357346811950316708e-03
-2.866860174670343014e-02
6.988669390561715218e-03
1.312997703445788374e-03
-1.400864789061668884e-02
1.198380270481503272e-03
-5.044653808684982548e-04
-1.235684385666992874e-02
-2.693380120852276963e-03
-1.716637370500889367e-02
-5.436061891595696423e-03
-2.116176209972677261e-02
-8.013811955125862974e-03
-1.531935529771501561e-02
-2.472865602736936882e-02
-1.239280589644489033e-02
1.882154027365385077e-02
5.610493135633960043e-03
1.891765637699252892e-02
-4.551461109911455506e-03
-1.808211688568441694e-02
-7.873448600968679240e-03
-3.190882332961564490e-03
-1.757943247241362111e-02
5.821008043106005655e-03
-1.122011982990670865e-03
4.944224577088845995e-03
-6.408196466207221817e-03
5.090479063258802894e-03
7.340198911461524346e-03
2.341205823796189620e-02
1.634201787686833177e-02
5.549161517849050904e-04
-6.738684986943915475e-03
8.134175339647354078e-03
-7.308343138892161792e-03
-2.653075264028954480e-02
1.589097561906983652e-03
-9.024780514769535633e-03
-2.038037664385978359e-02
2.604691699437015548e-02
1.898334312416305935e-03
-3.094767836048457682e-04
-3.361166419444139991e-02
3.319919553629833552e-03
-1.191386219929393107e-02
1.424648151389235409e-02
-2.630049347426040990e-02
1.311728056026638042e-02
-3.807914444854846453e-03
4.171401346966367892e-03
1.886783354517904479e-02
8.962559014143571881e-03
2.222696467316140692e-02
-1.305136979063107466e-02
-1.605329020857499539e-02
2.971642341963854402e-03
3.372608489676585768e-03
-2.048743664303392595e-02
-3.301532450970642157e-02
-1.341558799238204425e-02
6.087070003530951554e-04
8.561916899170837758e-03
1.686497973854418284e-02
-9.566666062096038092e-03
-1.118832977563312230e-02
-1.981994208301526145e-03
1.524149363287774853e-02
1.428247482005629357e-02
1.164938636403315721e-02
9.890621180464614220e-03
7.593613938231005833e-03
9.516146558410334966e-03
9.826436715541619470e-04
-1.850552102508577768e-02
3.997496410123311736e-03
2.357592262037135847e-03
2.190018494890615119e-02
-3.450660808367510008e-03
-1.192702616621293000e-03
2.276142801396829202e-02
2.865195478320646614e-03
-3.438037829209717074e-03
-1.448993569944871142e-02
-8.654523210397647992e-03
-4.719659494942828222e-03
-7.039053209806875842e-03
-1.072989540105787065e-02
1.733110593648518050e-02
-1.134716016299568836e-02
-4.535499764157849105e-03
7.836985438086370437e-03
6.095931232864963169e-03
-7.498211570027397098e-03
-4.291206721849586715e-03
2.933712313886841644e-02
-5.016653609150038828e-03
-2.696461086850620442e-02
8.479511088554127912e-03
-1.725826865373016050e-02
-9.012193354670612264e-03
1.246951420081603558e-04
-1.003377700647310961e-03
1.135860921778020921e-02
9.234094957781342067e-03
4.271984116252565238e-03
1.803815455795607699e-03
-2.361522667236274492e-02
-1.512804406694776525e-02
-2.223209332960033799e-02
-1.133556848759336572e-02
1.076280053215744430e-02
-7.587648996662218256e-04
1.471695408409726905e-03
-1.010820646188820802e-02
4.269777449204607313e-03
-3.866630424713527608e-03
1.662890729539486662e-02
-4.914537800077130314e-02
2.009099178153918308e-02
4.208997923842520278e-02
-7.307104720156003003e-04
-1.765903721443706081e-02
2.418896337090428728e-02
-1.090065412305087945e-04
-2.184744621716378302e-02
1.449779086689860323e-02
-1.835399529745649488e-02
-1.829082924719579659e-02
-2.017890295824052369e-02
1.861647146345857609e-02
1.133133462209695401e-02
-2.481769707901543623e-02
4.567622349820606859e-03
-1.414928352348520345e-03
-1.623705885739959703e-03
-1.225647542462927358e-05
2.347211049391265472e-02
1.026283604945102575e-02
8.066548376215386743e-03
-3.770439014721745086e-02
5.153969448657806651e-03
2.270851219852618869e-02
-1.492773539731912305e-02
-5.417129263810585051e-03
1.227373584251840490e-02
1.142988891074379204e-02
1.260898798740152545e-02
1.759288257407680758e-02
-1.254161188452195506e-02
9.975232554154311523e-03
8.004933086696182018e-03
-2.491647675076189439e-03
-3.752895083101219498e-03
2.592706819973429177e-03
9.441687119631234429e-03
1.791699862526582171e-02
-3.071558993325831585e-02
3.211471833342379074e-03
-1.878343287813030726e-02
-2.110819727555071287e-02
-1.734833916653869337e-02
-1.489476546942087448e-02
-3.431573136032153686e-03
-1.685994673546806211e-02
-1.671398521897949491e-02
-1.063342365887468520e-02
6.721584413418390733e-03
-5.768777464514611777e-03
-2.222174381096739954e-02
3.454982200693017258e-02
9.345211732096856197e-03
-1.393771923351281965e-03
1.113783801487598125e-02
-1.301258938121307995e-02
-8.558823723059175159e-03
2.778188019342315521e-03
1.132992353082683257e-02
-1.938870990792867718e-02
2.141608506294132366e-02
-2.730238584695677574e-03
-1.126377030323174461e-02
1.785940090440257116e-02
1.263035360367396193e-02
3.825313330027821368e-02
1.527745291490548857e-02
-4.010531828583923514e-02
-1.929238802260761082e-02
2.477781209419795821e-02
8.103142358735450010e-03
-1.455688964359396105e-02
-1.689413287226961338e-02
6.148563164548971139e-04
2.095456329526324945e-03
-1.269028911933169253e-02
5.720465003336087234e-02
5.377724828559191268e-03
1.691976422704494568e-02
1.082777461845276477e-02
-2.152917041954449662e-02
-2.664309343869764816e-03
-1.615019512561688408e-02
3.906160642288408324e-03
-8.883788428595055381e-03
1.140243292299569083e-02
-1.488622122830744569e-02
8.867626101354842902e-03
1.433767967972700980e-02
4.719706233688116329e-03
-4.457977067954372284e-03
8.351509302650269445e-03
8.311074636709769869e-03
-3.747940389449731097e-03
-6.216265129802307256e-03
-2.096390203832537019e-02
-2.238687584036048311e-02
2.396540535967547642e-03
-8.439912652038984373e-03
2.915816265737836577e-03
1.711282502625384450e-02
2.293552752762349073e-02
1.653006387884802669e-02
-9.361207346804994306e-03
-9.489714588182023708e-03
-1.543156454044628152e-02
3.321050024699593369e-03
-1.521480461932884186e-02
-6.230483368916973561e-03
1.122348027023379637e-02
2.906103572427793692e-03
-2.381594289569267768e-04
4.384232076273530954e-03
-2.289443557482089692e-02
1.037006375121637958e-02
-1.083894883816721028e-02
-1.056806939140494082e-02
1.170140834576227813e-02
2.122408471166984875e-03
3.220156676561382065e-03
-6.083155435927950667e-03
-4.519927115681957042e-03
1.077949759615061745e-02
-4.039260258820938018e-03
-2.131665405675204836e-02
2.035034590233463295e-02
4.424534162168760991e-03
-1.941931801133433069e-02
-2.248059534770486395e-02
1.038018714711757759e-02
-4.253101831796195220e-02
-1.480293131834444116e-02
2.759734238547103743e-03
2.180302788813660506e-03
7.181479023058595125e-03
3.816486545757782293e-03
3.565939885963592595e-03
1.675509871946092785e-02
-2.146435117390184388e-02
-2.634781178915337335e-02
5.782341985460374631e-03
2.078931479236142271e-02
2.799832759786563020e-03
-5.390061680405490441e-03
7.978462459598930278e-05
-7.769124506416886372e-03
-1.316388783791896770e-03
-1.069183638852555518e-02
-2.066182659033861599e-02
-1.391578699877601445e-02
1.182695487207852288e-02
2.097766126686221103e-02
-1.527802004893959002e-02
-1.502201929307227929e-02
3.470784038719350317e-02
3.364599982071169414e-03
1.859323376131162900e-02
-6.916802521693206536e-03
6.075982569991582316e-03
-8.131345423005462147e-03
1.286945501543895233e-03
-1.325473083946866575e-03
-2.977669796552766604e-02
3.121574897343269792e-03
-1.351134962013771958e-02
-1.746176284555213051e-02
1.937659191950566711e-04
2.081104531895489398e-02
-4.673248186062696138e-03
6.303059105444468006e-03
3.492915066081958564e-02
9.405837847922909195e-03
2.925587899590010991e-04
-5.192053852731789119e-03
4.004525653694562121e-03
-1.638935930586630021e-02
9.318202490587573425e-03
-3.809270563846333529e-02
-2.072662060593775599e-02
5.645021241253274369e-03
-2.939742706619497686e-02
6.798594112925019847e-03
-3.406135761208489276e-03
6.852707611797955595e-03
-8.693166713172854757e-04
1.326547469510063956e-02
-1.648725460843831689e-02
4.210831502858562898e-03
2.229435221445955420e-03
2.283906272910580723e-02
1.882312822538386582e-02
-7.819115695411296002e-03
-5.164402956580736725e-03
-6.295021751296385384e-04
2.067207014142688135e-02
-3.917052523172295277e-03
2.976236400517293448e-02
-1.466719538044158888e-02
9.466338520887518371e-03
1.204073533990286660e-02
-1.405581486598563544e-02
2.110089649863229611e-02
-9.766405477481752626e-03
2.984589174564001787e-02
2.695100714153116431e-02
3.084039103596090264e-03
1.465251382799376278e-02
2.107549398078441272e-02
3.265975128338595348e-03
-4.262715480963469826e-03
9.937270292634165815e-04
1.918579636668138813e-02
6.514458854326475763e-03
1.190016410015870899e-02
1.509538508897158673e-04
-2.805585830311735709e-02
-1.766445725532610894e-02
-1.283658589404733201e-02
1.138627480201058126e-02
-1.795480099385275002e-02
-2.700844729166531483e-02
-1.335409582582025231e-02
-2.112488626943724232e-02
-1.959546706685578316e-02
2.368627258207534059e-02
-1.270164118080312730e-02
7.659139234306046491e-03
1.322463279134987284e-02
-1.320030083357819073e-02
2.401743056251160607e-02
-2.843136672723639916e-02
2.138421040531957376e-02
-3.175196074737144519e-02
1.135385397310299631e-02
-7.520104230653288681e-03
2.227644527740427899e-02
-9.603329694509459349e-03
3.112226701667461602e-03
-3.197336570670520663e-03
-3.240364085858614407e-03
-1.904594723501652157e-03
-3.709883136639409613e-03
2.495993383421870812e-03
3.141720377868400388e-02
5.873394891138663393e-03
1.041904967295861038e-02
9.756827651801119135e-05
-3.288074414251365620e-03
-1.883564164713579306e-02
-1.347714014305450604e-02
1.378966404406877302e-02
-2.682361440535847158e-02
2.097645737685054079e-02
3.599168526876768415e-02
9.874046659933716219e-03
-5.491028180820185442e-03
-4.664229823683758991e-03
-1.414957649950424057e-02
-1.658372802422452066e-02
5.802807841218579274e-03
4.818221246944622005e-02
-1.023135401323818292e-02
1.628120642375273375e-02
7.622716869236670356e-03
-1.316958314062684210e-02
-2.033211328939531042e-03
-1.123678289903906960e-02
-6.297883205162986206e-03
2.036809391055218257e-02
7.852918306418585348e-03
-1.910012454653874092e-02
5.821669189626036680e-04
-5.113001308719707615e-03
2.057903871872521911e-02
1.445753251232549316e-02
1.851012585508012703e-02
1.890005226900073887e-02
2.186926354879192066e-03
-1.577442456577995630e-02
-1.714782275972256270e-02
1.959665895451737430e-02
-2.500156407343064741e-02
-1.434193052906772466e-02
2.439931265490258294e-02
-7.653282779326210303e-03
3.378443361435042990e-03
2.961567090495232420e-03
7.044881337872438594e-03
-2.854276628680619925e-03
-4.582630610826651796e-02
7.354993040613821108e-03
-3.367413969535570407e-03
3.112837247676827901e-02
2.256146390719411879e-02
-5.895682612524280608e-03
-1.360936903035819996e-02
5.698708707394912858e-03
1.651692431733827598e-02
-8.792235242430990888e-03
-2.196346553803075509e-03
-2.759047166104532448e-02
5.153867319635047073e-03
9.068928424498310173e-03
-7.124489414902263063e-03
-5.059995676851304636e-02
-6.340729029370331497e-03
2.159034398502760604e-02
2.467399317649126515e-03
2.136776841087172953e-03
1.447541933808036904e-02
5.948918526667164829e-04
1.266547787788792725e-04
-1.342278364124009117e-02
5.012974003575543409e-03
4.071346781798913361e-04
1.246441859903336946e-02
1.487907853534136196e-02
2.345499286800583477e-02
6.203594319452220528e-03
7.783283736430900851e-03
3.088337253639168831e-04
2.099196607911375974e-03
1.139048035692051368e-02
-1.901954729878951172e-02
1.757721988906495170e-02
-5.286687739140890838e-03
4.564850479317407450e-03
-1.747771433743167471e-02
2.343115832708689630e-02
9.748989809868827822e-03
-1.317154849317917799e-02
-7.461362810083048414e-03
6.762333774459487572e-03
-2.080312974447304057e-03
1.001978717364413428e-02
-6.207075790305731280e-04
-1.643439905300663612e-02
-5.032812703642735447e-03
3.223712113921596220e-03
9.878434149650299270e-03
-8.377902066013720103e-03
-3.106811443824913032e-04
-3.501886826882284493e-03
-1.455890785295575925e-02
1.546967200249277363e-02
-7.379937086946735010e-03
-8.283429594450128150e-03
8.428907381369298360e-03
-7.329500279247451629e-03
-2.134026194888668376e-02
2.014088843354651381e-02
6.659813166728902056e-03
-2.056674009241951304e-02
-3.396557267761753877e-03
6.891780723727778356e-03
1.026214628312317224e-02
-5.287208169783897717e-04
-1.502276789829061487e-02
1.970966375236853085e-02
-1.344692946539125661e-02
1.702268172153284173e-02
-3.380130842325350382e-02
1.153667085568797768e-02
1.276942597480861322e-02
-1.310941716956994657e-02
-2.270013699359893500e-02
-7.289496238995317803e-03
1.463661208114707367e-02
-2.050281489955323860e-02
-1.198762460842002671e-02
1.803072330799839959e-02
1.025821366666813082e-02
1.400739318203455056e-02
-9.989700903490147943e-03
-1.229934777577767341e-02
-9.896189606550491805e-03
-4.041311649730336929e-03
-7.114163748037091207e-03
1.429024058378352419e-02
-4.682310303870972404e-04
-1.291892780524683294e-02
-4.913311685313312676e-04
5.619699481380999867e-03
-3.827047425580625689e-02
-6.330185148430790554e-03
7.775435492828421981e-03
-9.458562317917893619e-03
-1.836577406276499597e-02
-3.007736003124148599e-02
-2.410058797540082925e-02
-1.013854704321345661e-02
-7.033496854716970136e-03
-1.845058214384991471e-02
2.911489496763275744e-02
2.971613948313461730e-03
2.915844505639484524e-02
-4.291500685160161421e-03
3.386778269574713691e-03
-7.097133727428273260e-04
-4.565538043061755937e-04
-1.620113459257503837e-04
1.565228852096899395e-02
-3.489621307940882038e-03
5.762114291409808214e-03
-3.184984356209348555e-02
-6.067131229786645137e-04
1.484251533880466024e-02
-1.054493849034997786e-02
-6.680900687274729131e-04
1.916063604355694450e-02
1.314071846861312315e-02
-3.957717255957345949e-03
-3.743621404651463480e-02
-1.229166487544026097e-02
-1.348022017975119419e-02
6.696616286712175556e-03
-8.442511326790089546e-03
1.461933615143755361e-02
-1.658283267544051823e-02
-5.275780845199875895e-04
2.481711461440531952e-02
6.749139501286541276e-03
-2.403442845863221558e-02
1.733016020060371143e-02
9.372072981304761796e-03
-1.000352549490734870e-02
-7.989052647562796747e-03
4.630274673189986590e-03
1.086766366962433131e-02
-6.136953583155304107e-03
9.137912373374298264e-03
-4.939414003850150711e-03
1.076493731601637326e-02
-5.721475530230430914e-03
-1.648287450496368003e-02
8.743155963494859267e-04
-1.157315732755059660e-02
-1.936948357649416561e-03
2.470338244719673393e-02
2.437404084369732687e-02
2.772351175270387769e-03
1.076617333448855879e-02
-1.703961863691224460e-02
1.015586896613565474e-03
-2.022480347535162218e-02
4.924981276081917894e-03
8.615155785039121591e-03
3.158660073800753643e-02
-1.425836474349533728e-02
-1.831119522965662591e-02
3.151922892557799255e-02
-1.770808713225183531e-02
6.463186464917692123e-03
-6.692961074585513856e-04
9.688504836471779555e-03
-7.144710972615197012e-03
-1.242234122972846362e-02
-3.843365459154519936e-02
-1.505707108064225849e-02
-1.427399505450195095e-02
-1.854205996767148076e-02
1.392573603020327497e-03
8.885645032897111426e-03
-7.663935418325539331e-03
1.020349629918698361e-02
-5.348758860927459212e-04
2.245525043896672360e-02
1.098354085319704597e-02
-8.670506314303412856e-03
-1.348228749949832717e-02
-5.387972134646561682e-03
-1.996305952858583657e-02
5.307459622536158522e-03
2.570272042786593460e-03
-1.061250443062887461e-02
-1.413763977150236939e-02
-6.859811368471863645e-03
8.236141088149176101e-03
2.804059440392233770e-03
-2.422133494724612590e-02
1.254232588084939690e-02
8.516603847384805748e-03
7.941389308233780600e-03
-1.018560346076514701e-04
-1.204319703554692289e-03
1.860595316843085016e-03
1.096534597292486007e-02
1.752616032763857842e-02
2.442230642578159527e-02
1.120586771422350629e-02
-4.229932842317263297e-03
-2.772283740555241821e-02
2.335447363179229269e-02
-1.028806098813410050e-02
-1.937810439272151953e-03
-2.770901012482116302e-02
-6.367300482123314578e-03
-1.219655268786858614e-02
2.266302458729266278e-02
-1.733177336796631191e-02
1.266680422886881652e-02
4.062953036510733897e-03
1.812112818657584529e-02
9.485388153490150256e-03
-5.368979638972645047e-03
-1.432322950991516373e-02
6.993853017239004891e-03
-8.021539944668990008e-03
3.062889019878903621e-02
4.867855640578371522e-03
9.418154461386417983e-04
-1.172444061850544395e-02
-2.086625079904804933e-02
7.393258779022156453e-03
5.013875356224907313e-03
-1.908905976080730801e-02
-1.761019933009438238e-02
1.318732790988862147e-02
1.749763758359503061e-04
-3.571813129090481431e-02
2.840830066254490527e-03
9.631158543551458090e-03
2.346395378849125066e-03
-4.788014663698762774e-03
-8.271444280117909095e-03
2.534335406922492203e-03
1.798917119309868806e-02
-1.324591489937732534e-02
2.178158119204558554e-02
-1.102559440765523389e-02
-2.738096994499982992e-03
3.000583112176883043e-03
-1.369068485393208461e-02
-2.469183008276401060e-03
4.148597426897699010e-03
-3.576639486060843864e-03
-1.414612190939876397e-02
-3.228123742521780970e-02
-1.035958427941312612e-02
8.603880966695594615e-03
7.569279376330257693e-03
-2.228886334963493809e-02
-1.829746576025284696e-03
-2.557817907858186621e-02
-2.332286772700026961e-02
-4.948154331644962108e-03
-3.595223192679720958e-02
-6.559279278135931278e-03
6.371158237889577858e-03
1.391745706162869460e-02
2.237545214474822089e-03
1.429656222668457960e-03
-9.681297922499134539e-03
-3.340403490786035545e-03
1.381067799250094465e-02
2.934220452455360909e-03
-2.396052970435962395e-02
-1.911278288926760924e-02
-2.724672029608356250e-02
-3.524206489557261154e-04
-7.584325880563872954e-03
-1.449172882839465035e-02
-9.126606208991453915e-04
-1.100596522967862284e-02
-7.636587577416143781e-03
6.595524363375234594e-03
-3.595400350219948860e-02
1.041607047440145685e-02
-1.544064596679752162e-02
2.003395945274091903e-03
2.774291675712150206e-03
-1.674744409488274598e-03
1.774837396682417759e-02
-3.276601507797517743e-02
-1.094629615648766256e-02
-4.655766874866851257e-03
-8.394286457720780917e-04
4.257909725174788100e-03
3.376324651287514363e-03
3.905122359380218313e-03
1.487182322685907249e-02
6.090773618946400923e-03
-1.606538827074159223e-02
-5.920000008261873739e-03
-2.943476161417565851e-02
-1.545527673889603854e-02
-8.712258223072850841e-04
1.314306799668734857e-02
-1.879873395686207816e-04
-1.424509545505600605e-02
2.276640120949278718e-03
-1.419981980239873147e-02
-3.345649308972329511e-02
-5.297972027414576436e-03
-2.139813541183183294e-03
-1.712421339999083353e-03
3.148577482789481630e-03
-4.617986487687558012e-03
-1.564336059396565989e-02
6.037052732387126856e-03
-2.836529349054291074e-03
1.489659823607924864e-03
2.147285226461454269e-03
2.697984358999686808e-03
1.653962721314635592e-02
2.378861768636444940e-02
2.619486959486791531e-03
-2.324815290705788129e-02
-1.388475102053468926e-02
-1.372772136233561466e-02
6.856826438492303992e-03
7.635813543696036952e-03
-1.421270143662311559e-02
-1.307503985278484241e-03
3.285096060157408765e-02
-1.456906698834903140e-02
7.825488199023507979e-03
-3.607059130062236635e-02
6.386703728081175729e-03
-1.049691147024174077e-02
-1.110013587648724358e-03
-6.916168953197535975e-03
1.857607699134538812e-02
1.288027360484092412e-03
-1.599135047044351540e-02
7.068719841434961855e-03
-4.522704901970305696e-02
-1.117103399544517456e-02
-3.812853841520262577e-02
-8.736789012034026566e-03
-1.007007443567084666e-02
-1.311743712607144931e-02
-9.678443757141183199e-03
-2.344227227221857418e-02
1.370458760187082646e-02
-8.057731176390863989e-03
-1.388437499543271336e-02
-1.369681650836688212e-02
1.438408828983419414e-03
-3.620973864617801387e-04
1.834054689289844539e-02
-2.663192330886761036e-02
-3.744586884312409159e-03
-1.022789937734373128e-02
-2.021355611164596389e-02
1.276226996740503078e-02
-2.285387168135711786e-02
-2.136705105660302692e-04
8.966733728250125737e-04
3.408958107829279920e-03
1.605125442896290083e-02
-2.823813162128407245e-02
-6.191908875698557378e-03
-1.093382325714938562e-02
-1.226641621139124179e-02
-1.462606220603143367e-03
-1.477507630696585535e-03
1.029991323050757218e-02
1.527524436889010281e-02
-1.573111680745437752e-02
-1.561884063999010273e-02
-4.362300828457567337e-02
-1.159529547530145296e-02
-3.327014818254982534e-03
3.053088358406005898e-02
-1.928740565867900422e-02
1.323833734731204477e-02
1.876599021320369143e-03
8.335611052142160096e-03
5.942120080493484661e-03
1.647030021931403937e-02
5.920524758461464566e-03
2.141932258644922010e-02
1.663551661992690575e-03
-3.256198387119640936e-02
-1.769568980430971314e-02
-1.864570124674539559e-02
1.052778759147348807e-03
4.900060906241027019e-03
-1.127221130470353744e-02
3.147436529714410774e-03
-3.411716436983627202e-03
1.178158280085944004e-02
-4.423172470971338706e-03
8.428640704928037214e-03
-2.964196184204640969e-02
-1.753151560378779722e-03
-1.337822003551175989e-02
-9.365002470814086377e-03
-1.577613012172530277e-02
-3.815766197054452566e-03
2.950274527836039412e-02
-3.600940949671180627e-03
-4.123271314614710553e-03
-2.463040329176702237e-02
-1.275257397854248111e-02
-8.298516954587090502e-03
1.552608777635791117e-02
1.931714926507856938e-03
-1.864922968752230625e-02
-1.941631489427433216e-02
8.293836900668769344e-03
7.222310374407021026e-03
3.951131503687256054e-03
8.946922260628134907e-03
1.882592468996597060e-02
-3.670343552922480934e-02
-4.242519985774768389e-03
6.069564158426941219e-03
1.526526793432863953e-03
1.000118962188590449e-02
-2.963952438268507503e-02
-4.473052134372582436e-03
-2.054657140757036940e-02
-2.658365190526116445e-02
-1.895232196437531772e-03
-4.619853229377259528e-03
-4.991580070494860619e-03
-1.797015744380454222e-02
1.593680927590114841e-03
-8.825390847752417542e-03
-2.084160812071406133e-02
-5.252743356805877201e-03
1.129427104662520526e-02
-5.106912808789037389e-03
7.287677440165852769e-04
8.136922908816257918e-03
3.957768701753716189e-04
2.487582251026568617e-02
-6.253419302842898840e-03
5.802183902344040453e-03
-1.593924557982634785e-02
-1.274591547551791847e-02
-1.064048572711707649e-02
2.763144552159102485e-02
-2.734256932578399499e-03
9.773629181592169077e-04
1.211355160802629442e-02
-9.920957831121496925e-04
-1.827360624834449554e-02
-2.112994199717021983e-03
-2.423370546363041653e-02
-1.034995591959765246e-02
-3.618379987371224404e-02
1.071108414896260359e-02
1.724527773528908639e-02
6.026942625766378361e-03
-2.015747300701460978e-02
1.821892813840150782e-02
-1.992894475484904490e-02
1.254581428998612427e-02
-1.192990270775362224e-02
1.918469386024434023e-02
-1.312674344863279212e-02
-1.607456880282634448e-02
1.163331079352794041e-02
5.764254509329710258e-03
1.995654812621083102e-02
-9.601317990995688126e-03
-9.565084719946286137e-04
1.670215353677662962e-03
1.916088121144424519e-02
-1.132990611542551013e-02
7.839679846633704555e-03
-2.362068995471533484e-02
-9.038975538639403354e-03
9.624125520836267211e-03
-1.656397128353246512e-02
-3.522197870316740465e-03
-2.506454657313561887e-02
-2.738957421746003595e-02
-2.416772578698687599e-02
-1.567695195832766522e-02
-7.571356840449766645e-03
-4.768184552637860785e-03
-9.596711663133448283e-03
1.117557349028196374e-02
-8.696713666376275353e-03
-4.938880701609319780e-03
-2.498584443668294686e-03
-5.462704730185286017e-03
1.044147495156080158e-02
-5.235861362537738185e-03
8.864786833759538340e-03
1.093745037743542627e-02
-3.077423024548186972e-03
-5.975456111296604395e-04
8.944895332001575119e-03
3.256564674971557799e-03
-1.371680140331060609e-02
-1.748032114942712524e-03
-2.478248252135907201e-02
-2.344807940251431369e-02
-1.634686601726522207e-02
-3.992482328448222935e-03
-1.489567472775719416e-02
-9.673706671519607947e-03
-1.393858233281877919e-02
1.667547126022958515e-02
-3.261645077529495146e-02
5.250062602693996924e-03
-1.716182364956951242e-02
1.308299435618143908e-02
-7.298239416231177765e-03
-4.310144141154462379e-03
-1.120318871349035468e-02
-1.873500115718685841e-02
-1.009001018680148569e-02
-2.095379812768792451e-03
6.157691541685928827e-04
-2.394344786902977487e-02
2.773181848203307501e-03
2.396711054928522767e-04
7.840441499508757350e-03
-2.134696423139733484e-02
4.427054541921466614e-03
2.681722569104461572e-03
-1.212586230110897657e-03
-9.822480202226077650e-03
6.284589961485890185e-03
-2.289192182530321723e-02
-1.305671944892831428e-02
-7.818457539192113712e-03
-6.122434338034045583e-03
-1.227648990514200456e-02
2.548712817608652509e-03
-5.925924775901579046e-03
-1.158582468621877429e-02
1.023004994864553166e-02
-4.796851422296240924e-03
-1.717360069430118666e-02
4.991043186117509987e-03
-1.916786316349671686e-03
7.884797681190235108e-03
-2.315842290536582540e-02
1.176855881069649098e-02
-1.635555650760858043e-02
-1.478127360768254246e-02
4.452288426244336260e-03
1.802385584433327526e-02
2.068691100489291820e-02
-2.724248368236305978e-02
-9.619329238642391686e-03
-2.732667564458593143e-02
-7.558073038766779939e-03
1.018225784999012701e-02
-2.038957840230268270e-02
-2.614622365870582221e-02
-1.032179615856990834e-02
-1.192356078466457955e-02
-2.128993349212519176e-02
-1.063426866398456405e-02
-1.650823283731509689e-02
1.628892145212093925e-02
1.397076822110288399e-02
4.850266086035455448e-03
-2.627306169528304328e-02
1.000999267162750589e-02
1.251693681504052226e-02
5.233438583058956130e-03
-1.536282904506490812e-02
-1.074756964904750867e-02
2.175913244811208958e-02
2.449229415678913155e-02
1.784738340732265963e-02
-5.947011348767795337e-03
-8.528349321888891582e-03
-8.153502452631291794e-03
-6.104846252240191985e-03
1.258816488484839485e-02
8.058772899276539156e-03
-1.498367560224830343e-02
1.864874578887140005e-02
-3.639763617047033634e-02
2.800894874058739922e-02
1.799963857766788064e-02
-4.942378748117917100e-04
-1.337149423674182259e-03
-8.102233895773877301e-03
7.552330811009084002e-03
-1.709926341144034009e-02
1.841513205035988322e-03
-1.223492640454291493e-02
1.018999231529236008e-02
-6.910833596065398335e-03
2.776557986584281615e-02
-1.225158493333621847e-03
6.577437478213362353e-04
3.717013147615365332e-02
1.499814390255268344e-03
1.774566469279727915e-02
-1.324315909691379210e-02
-1.396830979272543211e-02
-1.457312723533714599e-03
-9.741630682141545761e-03
-1.388844331019613125e-02
9.823950129475091803e-03
9.035928916239937582e-04
1.309880250074241075e-02
-4.863339020247646818e-03
8.848432528939208230e-03
4.039831267564893830e-02
-1.450132228585591064e-02
1.508611971853396350e-02
-1.474526869384778713e-02
-4.780748246398016169e-03
-6.342472831367082856e-03
-1.352825189643104727e-02
5.028399183271525796e-03
1.294695616102787758e-02
1.846366394342157519e-02
-1.350190098151867260e-02
2.416523022946362453e-02
1.687172824822750702e-02
-3.608924029709695974e-02
-1.123625426489738982e-02
-2.395786980074421368e-03
5.722318581187639574e-04
-5.080561442625219611e-04
1.482562572550404079e-02
6.919555547010096050e-03
-3.193372108739926662e-02
1.945857279077746124e-02
2.062146867114371136e-03
1.493895554369565649e-02
-6.077915816732188531e-03
3.285335283575039657e-03
-1.029508804176205994e-02
-1.712740053193721051e-02
9.649030028431725137e-03
-2.629556530344486290e-02
9.450658010791370203e-03
8.381744257764885825e-03
1.168822067625189046e-02
2.759510637021048846e-02
1.589307340092860690e-02
-2.028421423769543805e-02
4.886212956139633634e-03
-2.141840677282096095e-02
-1.693750868755499947e-02
-1.132094131288905771e-02
1.131046258717690114e-02
-3.254698035632989234e-02
8.356338800018573570e-03
-5.662660868127671228e-03
-1.024044814952078906e-02
-2.465307992243670823e-03
9.136317771437965293e-03
2.284016200362458653e-03
-1.898473422636318825e-02
-3.368462311295535375e-03
7.394277605860781998e-03
-3.061735010768797116e-02
3.712329452981440008e-03
2.057240353397124608e-03
-8.739749601068004178e-03
-2.479686813711638044e-03
9.636582191918296666e-03
1.265182362752222470e-02
1.552991441090072373e-02
-8.919389076808248787e-03
-2.269184496011422084e-03
-4.615311215593109750e-03
-1.350512203082974635e-02
-2.422310309108511445e-02
1.535827344617466707e-02
1.393145422345099492e-02
-1.796145268461969702e-02
1.224434415962214785e-02
5.266657554607340197e-03
-1.706794325941958165e-02
-4.886139318092316657e-03
1.930864117588287909e-02
-2.582159409055818922e-02
1.697969261971279953e-02
-7.986068520290718524e-04
-8.709240097200322481e-03
-5.128087951710738569e-04
-6.271805560838482514e-03
-1.618682804439659090e-02
3.683179230667227039e-03
-7.534333561615579392e-03
-6.129979244504268204e-03
-1.006186631364039061e-02
-1.492403711822479868e-03
-4.703105250290990150e-03
2.533349917638196610e-03
-2.175936500457521447e-02
1.070403320539207309e-02
1.884264737824670882e-02
-8.045270664573084263e-03
2.860838519007665587e-02
-1.016497109988589824e-02
1.235823516263974409e-02
2.364061296018018024e-03
8.753836717096055361e-03
-1.280597199765213384e-02
1.614275563987439821e-02
-1.381683121281084654e-03
-2.937684745582289092e-02
-2.641611618890188362e-02
-1.667900235496692224e-02
-1.974458636464134550e-03
-6.145435870049803777e-04
-5.340093873387196516e-03
4.978334782985440431e-03
-1.274895943601069004e-02
-3.284502018788175350e-03
1.008117421471908153e-03
1.784046735828478600e-02
-4.672733778080136006e-03
-1.886589077646473947e-02
1.474333951234575897e-02
-2.294439542338580496e-02
1.351718192115292962e-02
-2.565926384448262345e-03
8.896073987348381007e-03
1.320078901490544243e-02
1.148340616200753221e-02
-7.005796064363161400e-03
1.545163427932081486e-03
-1.308786127218156299e-02
2.045270835906702611e-02
-1.911005601095676007e-02
2.631235922677696397e-03
-6.148907924984708083e-03
-1.351505231242463786e-02
-2.678754201465022170e-04
2.985185772710249180e-02
2.148474678242304203e-02
1.998184973633360638e-03
3.673899307087769277e-03
-6.419626193530560826e-03
7.911402905523997470e-03
2.351721686939249947e-02
1.415190197216694389e-02
6.808374723759848778e-03
-1.832061328151233376e-02
1.205110475139020872e-02
4.901840896129805968e-03
-1.051751965857983077e-02
-1.418794469880022696e-02
5.731948875635907263e-03
2.224213457500444358e-02
-5.062592737911218548e-03
1.298898981331996112e-02
-2.803689137750715182e-03
-2.925905950991631276e-03
-1.162351592982928047e-02
-2.073529908485891374e-02
1.602374529166777722e-04
-7.305559002868299012e-03
-5.678659051181826102e-03
1.870226527960827407e-03
2.312152823584016567e-02
4.013944783154319365e-03
2.451644554362213818e-02
4.891598501357701488e-03
2.026564398389799765e-02
-2.558793747523903633e-03
1.841131417607074980e-02
9.644718033432322923e-03
3.147720177590808497e-03
-1.054422337361377027e-02
8.938017139237558473e-03
-6.933792365889175982e-03
2.795780493857854664e-03
1.300326979483754954e-02
5.221515140975681139e-03
2.625314968171233582e-02
-8.364776175073333417e-03
3.723038900774409271e-02
3.572599867008599550e-02
1.814484842440715687e-02
-1.114746675613074306e-02
2.168410094350419620e-02
-1.960183434341411859e-02
-1.267274182596928901e-02
6.975122477708945584e-03
1.243343626479691266e-02
-1.965956086798739243e-03
2.809105742209562495e-02
-6.398926917790256214e-03
-1.545056114088011988e-03
1.263021117314960286e-02
2.031074097089357808e-02
1.686155268507407920e-02
-1.150833002654779412e-02
6.386902869279414800e-03
4.126421155668986290e-03
2.391230232781372395e-02
1.721503626198515879e-02
-2.581661574841330117e-02
2.622596485944278522e-02
-1.369446207017156227e-02
-9.043835157522123885e-03
-2.123051684021173835e-02
-2.113738625916899636e-02
2.344452613780689115e-02
1.030113567086255247e-02
-4.486621550648507359e-03
6.954449479574134445e-03
-2.545120740517647223e-02
1.558471553094856188e-02
3.360965469912331055e-02
-2.405256291234290217e-02
3.344935116669318226e-02
-1.285724569323238621e-02
-1.295459130885760670e-03
-8.363931144890389413e-03
7.038124083620226831e-03
2.991198817179430928e-03
1.481756410771451447e-02
-8.158655207472846962e-03
3.831368213255596789e-02
1.079228537509777618e-02
1.989348813685731451e-02
-2.149874857724531907e-02
-1.181342909193334317e-02
-8.355245664198348091e-03
7.760908871892256266e-04
-1.857196899395319872e-02
3.660526652523410363e-02
-9.933785557993631324e-05
1.676778654374911151e-02
-1.176540633365405313e-02
9.608900205456750651e-03
-4.899452252961429034e-03
-1.007016808786820490e-02
6.059591629552695674e-02
1.471708756332883866e-03
1.913330677269007088e-02
5.324569287278640463e-03
2.647781065291272915e-03
-1.993386694608383167e-03
-1.615930185272583183e-02
-1.323383059701756237e-02
-1.374593950724483423e-03
5.623199020289161576e-03
1.424370839300662626e-02
1.650788737445309587e-02
-3.545844471134435537e-03
1.125752231131432746e-02
2.647748798138126018e-03
1.837111645129546264e-02
1.240291640923149596e-04
-2.630281427093287758e-03
1.900276642893250359e-03
2.228678802759908456e-02
-7.464933689095134238e-03
-1.639574981872376006e-02
-8.488613988852506927e-04
-1.915820837636514340e-02
2.785917579345861816e-03
-2.496142135617394290e-03
-4.451006524001034810e-03
1.972629490517982878e-02
-1.510028415869656658e-02
7.514076367968240688e-03
-1.236515072153651466e-02
-1.544953348892590637e-02
-1.677307933367998402e-03
-1.988854544506549193e-02
3.495175550259187278e-03
-2.346045205146048140e-02
-2.741420401788430272e-02
3.676380721369296254e-03
2.004708275572941387e-02
2.501697582848142268e-02
9.069980101868232655e-03
2.577955501283118577e-03
7.346698187901031137e-03
5.754713059603127831e-03
-7.530778843925285682e-03
2.713840448747755277e-02
-2.442701569341503877e-03
-1.971067134368443066e-02
3.897322971451756130e-02
7.703027069146607154e-03
6.186744047501540125e-03
1.428206136387390537e-03
1.052577090826464085e-02
2.017299816538618493e-02
1.177318396358412525e-02
-7.674388141470718690e-03
1.048872332475879986e-02
-8.161355574856849968e-03
1.262494631544260060e-02
-3.934476148023222271e-03
1.496452879968518390e-02
-3.773018928498077934e-02
-4.409721293997476664e-03
5.919529045986694901e-04
-1.976348855479773126e-02
-3.636549791987348304e-04
2.539495253101905006e-02
2.866231718874146851e-04
5.665926060049531268e-03
1.079374756132680385e-02
4.192852025809372385e-03
3.491717730830867089e-02
-1.274522572754423384e-02
-9.720069619121205276e-03
6.603363256151910561e-03
-2.138951495568192779e-02
-1.327221119911330821e-02
2.085543976125766447e-02
5.988978668394371804e-03
-4.560022605222113258e-03
-9.010946143556197024e-03
-1.628348127413340937e-02
1.347961604000312737e-02
-8.280853487627561071e-03
9.342983578358911995e-03
1.602812168241641222e-03
1.940909744638800657e-02
-3.961419388253868169e-03
7.831939973619951101e-05
-9.783598793835656185e-03
4.886665423047529405e-03
2.587005520999468254e-03
-1.130440290308263283e-02
-1.687439773506304577e-03
3.203242220475405536e-03
-2.165775968266941617e-02
1.191892655719831162e-02
1.872062259408544330e-02
3.377868798155127250e-02
6.968343699994241497e-03
-9.592126413855170050e-03
-1.147938822465590682e-03
-7.740798798692497245e-04
-2.227695894051479400e-02
-2.706328285930830607e-02
9.152363334289459560e-04
1.975537529555299390e-02
-1.082287681976606790e-02
2.787607836492496036e-02
9.509294655359532000e-03
1.282423768588349632e-02
-8.520363026432262177e-03
1.400085188291379235e-02
-1.690915934266770670e-02
2.091422931553489281e-02
-9.773028872731247957e-03
1.598180342028086452e-03
-1.706192582795038395e-02
3.223308346112996325e-02
-2.044904233476791885e-02
2.297741388042693136e-02
1.489394684695641985e-02
-2.455574564695512524e-02
-1.103474666284100757e-02
1.370059155184941667e-02
-1.888684796327070106e-02
-1.298030413114610810e-03
2.411764338918562234e-02
-8.517643433316533785e-03
9.733365534449067583e-04
-7.915139931344355659e-04
-1.733761738803330649e-02
1.477618043761230217e-02
1.846819057519235446e-02
1.264660265603030631e-02
1.038004954614575939e-02
4.041337413571025744e-02
2.887034385143246937e-02
6.628015745071020627e-03
-2.793701530866440214e-03
2.410586204730266052e-02
-2.601200110118783576e-03
-3.835325652102911272e-03
-4.809587013008494172e-03
1.082076229865334971e-02
-1.555550424484707789e-02
7.469032444074923983e-03
3.564589640159926409e-02
9.650416194320743726e-03
8.613140736387484009e-03
5.706840997926021465e-04
1.667977690235162387e-03
1.501572938293991612e-02
2.166914440880015474e-02
-5.645401884814198017e-03
7.034836193255674525e-03
1.485140868881581729e-03
2.233026654004641176e-02
-8.594611958745399308e-03
8.399383447634365188e-03
2.638298162475909148e-02
-1.244438451051171554e-02
-8.906200201523658405e-03
1.081308091751503192e-02
2.038214334004982004e-02
-1.753698405185466708e-03
1.561180045790934315e-03
2.814762391141200845e-02
8.832707660388115041e-04
8.940166801771606830e-03
-4.124196939257097558e-03
1.116080493006202032e-02
-1.210761213323514884e-02
-8.478084375168455644e-03
1.076509708838574962e-02
-4.589230174973978581e-03
1.011865237723797578e-02
2.772959951778325438e-02
4.376167972929462073e-03
7.260560726569506053e-03
-1.509834715767254670e-02
-1.192085837004199476e-02
-2.569698753430521565e-03
1.090315234092787550e-02
-8.360811809265535988e-04
4.034709534801867760e-03
2.301323872008526506e-04
-1.233340153348002483e-02
9.692293612307993633e-03
-2.546650361649962710e-03
-1.770354160560004553e-02
2.567975922632910121e-02
1.246922355566939221e-02
1.512143972776553054e-02
-1.449349365919422837e-02
2.314067848159324925e-02
1.618355071423754898e-02
9.319222277988549333e-04
1.251192578570337575e-02
-1.521244478584770059e-03
1.214475827023944396e-02
-1.248391765781789496e-03
1.288287654600767454e-02
2.436764043336979522e-03
-1.546748396280687998e-02
1.189110744407544801e-02
1.175557107071590300e-02
-9.966940639820362578e-04
3.360696025414817295e-02
-8.499876973948680345e-03
-3.640301914534293647e-03
-6.276137314619641963e-04
3.444809696293746337e-02
-6.494666996299558979e-03
1.649637805974232818e-02
-1.327460827738407428e-02
-1.363649998103724434e-02
6.031425206013294946e-03
9.262245490516895011e-03
1.651655947004864637e-03
2.283846341400485799e-02
-9.891455838265251002e-03
1.241433066754809428e-04
1.548634027064042448e-02
6.091192394952188623e-03
3.054189053546989274e-02
2.660505801200899884e-02
1.062012052185463962e-02
-5.436431451338742671e-03
4.968836361083057464e-03
-2.965343938818101443e-03
-2.007274510991936128e-03
-8.587156538994123942e-04
1.943472769789182653e-02
8.196289338007164624e-03
-1.008484212594693528e-02
-1.048062051415092275e-02
-1.050730101201988696e-02
7.906995976653464694e-03
2.161687271915039427e-02
-1.283886298781205431e-03
-2.277077938030698523e-02
4.878653243679896730e-03
2.199185795098480486e-02
1.148323654019666427e-02
-2.022858459967727743e-03
8.663946307172824129e-03
2.057891282628206489e-02
-2.868185943227302345e-02
1.051491270522545915e-02
-3.885606276154244653e-03
6.057825032081040270e-03
3.144797190780098707e-03
2.360435323845847672e-02
2.952467615397064322e-03
2.393424597457306791e-02
2.630899059020634992e-02
1.810161284533556673e-03
2.276552088124472739e-02
-7.206209311144031425e-03
9.600067972986459086e-03
2.097192930769582395e-02
-6.019565865798484280e-03
1.637321253164096199e-02
2.828996030690563573e-02
9.443909807235452425e-03
1.002877673182676205e-02
-7.756111162960247288e-03
1.625432029604509040e-02
-9.838189009366664350e-03
-1.727876002433215846e-02
3.477970446115071640e-02
1.399122452444773873e-02
2.647933903159655281e-02
-3.028204897898251896e-02
1.638844393292219299e-03
1.369811693662984289e-02
7.222427845202271032e-04
-1.048029614513953846e-03
3.433993603818173181e-03
-1.413649189426104125e-02
-1.695510556611540265e-02
1.177110396872580594e-02
-2.501159188204078038e-02
4.389212058673106279e-03
1.367224361055564830e-02
4.850346514955881927e-03
2.196953265311899980e-02
-1.191671749771058657e-02
6.500566075994874612e-03
2.116129126976185049e-02
-1.225778435651790968e-02
-2.229523752129280046e-03
1.024143631314336327e-02
-1.582317499795175830e-02
-1.183125671648779277e-03
-1.166077450298022566e-03
1.071416452425594072e-02
4.334632570849222821e-02
4.728022660309753183e-03
-4.297088985275521016e-03
-5.755414348923559680e-03
-3.125537034540547352e-03
-8.904681720756206249e-04
1.206695591165562846e-02
1.218552367819941522e-02
2.623414100094705048e-02
-1.840694643903511164e-03
1.364443576581443086e-02
-1.979015387206654528e-03
-1.233699885801621023e-02
-5.207155379852859006e-03
-1.857580668910533209e-02
2.987316375111730843e-02
2.052490158082431390e-02
-3.841242749050378935e-03
-3.796494172561792630e-03
9.629122739995636324e-03
-8.003416959215779031e-03
2.800646498228705900e-02
2.777827525610400417e-02
1.186084626357042197e-02
1.082855872774598181e-02
1.928298937815093803e-02
4.950985452726564331e-03
7.378263737743516806e-03
2.205192484481794182e-02
-2.411784880210158383e-02
-5.958255178635483984e-03
-4.083916826737458484e-04
1.266876112216300948e-02
-3.341227577345270983e-04
-7.932203420313274286e-03
1.282321540203086412e-02
-2.103084782092286623e-02
6.687778931577110716e-03
-1.191366641376889399e-02
5.502514600771703235e-03
3.442881079846330655e-02
1.167626230362796497e-03
-5.889790194195760546e-05
-1.862471173341016329e-03
2.209719424809880595e-02
-4.615435271085531824e-03
6.201972458249794054e-03
8.567633393181121187e-03
7.244435946948007445e-03
8.385281671324480018e-03
-2.006880653980370674e-02
-8.680587871549299769e-03
-1.514764282641523248e-02
5.616853474478341809e-03
2.402559471276992115e-03
-1.511050105230594270e-02
7.678528835129933526e-03
-1.046567956892154689e-03
3.705349090847691058e-03
2.388730380360205852e-02
1.204393275692431167e-02
1.414432333860985228e-02
2.279649481695978155e-02
-1.186828497548586547e-02
1.128720079091268327e-02
1.417298819849780595e-02
6.999253868515727638e-03
-1.858304603052338827e-02
1.742820146346854907e-02
4.122338564758804003e-02
-1.319181728174320493e-02
-1.403473591881080652e-02
-2.917616926339064963e-03
-1.477474599219402197e-02
1.553716995824402231e-02
-2.333503394720665668e-03
-3.913480626625216729e-02
-2.237547547364406031e-02
-1.790092475543128211e-02
1.030098344656434593e-02
2.675565757037104420e-02
2.522186634091420909e-02
-1.305776686146289250e-02
-1.298380642585668029e-02
-1.405010578640266718e-02
-4.077899775055243356e-03
1.213887055803563632e-02
3.037601598450900484e-02
-6.822549365284494294e-03
-1.928618329713174470e-02
-2.258407293065517116e-02
-2.101213209313018346e-02
1.260155509617090844e-02
4.440988843739745486e-03
2.707680978018103812e-02
7.647993572844990692e-03
-4.678601897421196497e-03
-2.050242631267338179e-03
-7.345460278409441171e-03
3.273390981449965723e-03
-1.056649102034154172e-02
-3.063730871634686055e-03
1.417150397756224492e-02
8.991165764166794694e-03
-1.675263261370494097e-02
2.589990210021170507e-03
3.279858850751875277e-02
-4.440660274599677985e-03
1.866888641364734119e-02
1.925362900762060681e-02
7.319711366136696928e-03
3.022935620341138385e-02
3.066440389760578117e-03
-2.280280234120796515e-03
5.352780202114902630e-03
2.129287392405677243e-02
2.430513262184803153e-02
1.110777731347180851e-02
-4.856670434052375203e-03
7.626520060562335009e-03
2.312665537414331646e-02
-3.124434562655338532e-02
1.018686935398850461e-02
1.690967206515688048e-02
1.742062430576651541e-02
2.134660263356588997e-02
7.796943284994299617e-03
1.413745439946018784e-02
3.286886024079653523e-02
-3.936384344619749641e-03
-4.013075364383303541e-03
1.090010462269545843e-02
1.491821904895379927e-02
1.102209639362806883e-03
1.925586490419384234e-02
8.843418567217549431e-03
2.057224932507217482e-02
1.931205864411764811e-02
5.673733234877636686e-03
-5.659914055924012213e-03
1.480196067250002384e-02
-1.970627951661186109e-02
9.010256664529433558e-04
1.791342439135475834e-02
2.119730414360459711e-02
9.742063554665747818e-03
5.756917038586875299e-03
-1.067614855120159294e-02
-5.010456283258050633e-03
2.361558211785373240e-03
2.067830455615176158e-02
5.971659875745702339e-03
-4.501103320602001766e-03
1.819648730625198635e-02
-3.675935646637189073e-03
-4.293587154776051860e-04
1.580970124262060655e-02
-1.837516022998688867e-02
6.404765863346082756e-03
1.830684006939551495e-02
3.279813250486691978e-02
3.755714950951182657e-02
2.122776236569867258e-03
-2.196286066264343043e-02
2.654635538305722200e-02
8.791816372196540122e-03
1.841004829750767999e-02
-8.077727073296219612e-03
-1.722330479120071436e-02
3.214306757464012454e-02
1.836505103971990301e-03
8.309605235422552402e-03
1.161780017771551696e-02
-1.903129039218212637e-02
3.491645198128921507e-03
8.173986390468316807e-03
3.554581544689752303e-03
-6.836277520129821136e-03
1.688036607604048722e-02
2.285758997259793729e-02
1.193410776480926215e-02
4.200221583997048279e-03
2.007955296364773851e-02
-6.463877539509233980e-03
-5.725283833210275362e-03
9.143632763677989397e-03
1.631843308054575087e-02
1.762284961676252246e-02
1.812640225650183345e-02
3.820496950058643783e-03
2.486834718500073246e-02
3.314874057030183733e-03
2.159378481985663178e-02
1.678516266275394218e-03
-1.290472967616586135e-02
1.811123028270108723e-02
-6.875714095154583649e-03
1.273948919951477243e-02
1.862673091677079923e-02
1.796349713732945524e-02
-2.030702682028507570e-03
1.517953129387717738e-02
-4.264415529118598461e-03
-9.308573347177962268e-03
1.795745066061369896e-02
1.909425462013916676e-04
-2.772299809747165097e-02
1.036149078752053934e-02
1.443129617772576090e-02
-7.709017146525264444e-03
1.868485940142111754e-03
-8.751259574579967754e-03
-5.183876098087556762e-03
1.729689736394067479e-02
8.574909448849341725e-03
1.546817807340417072e-02
1.871511197392748335e-02
2.736720085059211535e-02
-4.698837593126030908e-03
7.679561019022848080e-03
5.975251939210088174e-03
1.056306047569059541e-02
7.619534695424803536e-03
5.181263220254663654e-02
-1.756704357010923853e-02
-2.584971680706424010e-02
3.143000018714571520e-02
8.752262750185084428e-03
2.933699682347302908e-03
-1.978597236260684535e-03
-1.240373330229181366e-03
2.848488007956540002e-02
9.649403689667148884e-03
-2.729491855143442291e-03
2.237238682480086061e-02
-5.537560158509871643e-04
2.350155710310457627e-02
2.889527611646915822e-02
-1.169063869373628689e-02
1.042344189886445019e-02
-1.034766009684311150e-02
-7.969163031470896663e-03
2.961700688901903675e-02
8.728036456706139918e-04
6.536306874787339329e-03
6.746923567131754042e-03
8.150830553638147014e-03
-5.234907455870857138e-03
3.426782193378510172e-02
1.930391957688187051e-03
2.357474265323906623e-02
-1.039631705799987788e-02
3.094823160359733323e-03
1.882130496389195981e-02
3.298492632375592520e-03
-6.145041384973228167e-03
1.284708897658176814e-02
1.469476759161721059e-03
1.692389691513936437e-02
6.478693313319033691e-03
-6.447839429302485402e-03
-1.791168741265266109e-02
2.178855247526352915e-02
2.682799759745470129e-03
7.180429613916580224e-03
9.975938927236579351e-03
6.069607662294828655e-03
1.090492715078119831e-02
-1.376453768974481712e-02
-2.333596712701089745e-02
-4.071927850575643264e-03
2.977767296954536916e-02
8.993564436199629267e-03
7.490744969669753915e-03
2.741459581657765612e-02
1.252615263321320976e-02
-2.450857968709402486e-03
1.717260856052836571e-02
1.064227325345854652e-02
2.344343767177920271e-02
2.392459880490252142e-02
8.600694105997033073e-03
1.452522005792854405e-02
1.709698111085360041e-04
2.068885898092983949e-04
-4.910702978224512974e-03
2.182146525478273827e-02
1.501346470932751753e-03
-1.285299958422827203e-02
9.535849533319025115e-03
7.117424275564798210e-03
-1.842999416501740978e-03
-5.118401359161497272e-03
1.693973691639548418e-02
4.228311135773363955e-02
8.822093945954902552e-03
7.724940334530309071e-04
1.041815162238105344e-02
-8.814595232871019065e-03
5.979569106311061200e-03
-4.337996448852411008e-02
7.488339447023139965e-03
5.683443361512476900e-03
-8.432875274191420703e-03
1.174031121010187320e-02
-2.728922376945793968e-02
-3.187341596815954081e-02
9.976744820933872160e-03
1.879056104086235940e-02
-2.882270023142443835e-02
-3.110782579156686281e-02
-2.145169440360918806e-02
2.899289580434885692e-03
4.762852917443044856e-03
1.215910582221021129e-02
-7.102017564441755020e-03
1.294032439925814869e-02
-3.541710953406728129e-03
6.007139053432402481e-03
1.178487168322242887e-02
-2.431208354212299055e-03
6.559363346664778827e-03
-3.540949860400913543e-03
2.391918732430449879e-03
1.413996083901962464e-02
2.451275011019001665e-02
-8.329102712135238269e-04
7.903722375552519816e-03
9.013879404087576583e-03
-1.019015717520889951e-02
4.924598934728793365e-04
-7.495480153867513894e-04
2.913627286872894767e-02
7.533325268353134423e-03
-6.579592037710086348e-03
1.024109474178296932e-02
1.446760937948069273e-02
8.224755292955117023e-03
1.463271776608428623e-02
-1.491548377034976336e-02
2.514833865707367944e-02
-2.024571140741614726e-03
2.901328712616294339e-02
6.600640599831311206e-04
-9.876634286040556279e-03
-2.154549552185602151e-02
2.768555760218516584e-02
-1.810490699204934245e-02
5.484364274059793341e-03
1.839666024047964575e-03
-1.261062877884294633e-03
1.184775275383394624e-02
-1.632723676118708316e-03
-7.978919403702577559e-03
-4.721660012367300679e-03
-4.286618030808778818e-02
4.463000736635703127e-04
-2.960835342512991783e-02
2.678077134939917591e-04
8.002270708634448559e-03
-2.859001744299320431e-04
4.727815349676046919e-04
1.064625516461343777e-02
-2.925502990432399600e-02
-2.958177663773110030e-03
-1.120856581469082194e-02
-1.300871846670793690e-02
1.874848818191264532e-02
1.138660377914677176e-02
2.916498917039521063e-02
2.582881413191181336e-03
1.484637186675710242e-02
1.807604765744044370e-02
-1.595568860451714033e-02
8.755071511810406243e-03
8.240154880340402541e-03
2.075117286749134787e-02
-2.651019015203184750e-03
1.947436660539548364e-02
-5.742008745441481814e-03
-9.302811333353869921e-03
3.834247808069480516e-03
7.352670291831301698e-03
1.252720787939161536e-02
1.969285087680317653e-02
7.936606559491524854e-03
-9.963206478570813679e-03
-2.113666370905113723e-02
3.825605334128660655e-04
5.727812654986431072e-03
1.719726119831834973e-02
-1.004913699476301693e-02
-7.352948056382676949e-03
-2.319176017814114643e-02
1.446873001300278674e-03
-1.178073936763051645e-02
2.147432305472433273e-03
-1.446380805579372715e-02
-2.201158624960197416e-02
4.314730370535106198e-03
-1.603707394412101986e-02
2.646888238806307755e-04
1.967133173115732936e-02
-5.910828171199282097e-03
-9.167944070111342866e-03
2.139506122028381196e-02
-4.298362132015047347e-03
1.672747305246955569e-04
1.475713023501160764e-02
1.726487467242679777e-02
-2.208101573593438879e-03
2.383922815879980020e-03
7.197431351145862181e-03
9.283033502853700950e-03
8.194225490860846187e-03
-9.758832200642194102e-03
-1.006165971274311163e-02
-4.947265068589407760e-03
-1.474027550440999874e-02
4.560639613711118395e-03
-9.973085908909277292e-03
-7.779612864278032808e-03
6.043121747458654255e-03
1.002581283407103126e-02
-9.514463331666563051e-03
1.072675444595963014e-02
1.441341301835937167e-03
1.222875043036590961e-02
5.285216890454498030e-03
1.288608965978279468e-03
1.316809837987072303e-02
-1.874412228918937579e-02
7.964448650908286312e-03
9.278484704189458518e-03
1.400696107759185488e-02
-9.485217334886532998e-04
2.470796699601859880e-02
-7.475476946660889431e-03
1.547199508023373166e-02
1.332190057203772558e-02
6.416798093033995905e-03
2.372385540137167924e-03
-1.531411708457280571e-02
1.831793176467750098e-03
1.245390390888680826e-04
-1.258023911950022916e-02
-2.431580320180189506e-02
-2.402244345401351525e-02
-4.831794040422077510e-03
-3.139387613868253879e-02
2.422151878225884888e-02
1.492079585847923620e-02
1.374146782176200073e-02
-2.135352986035643844e-02
-2.964530782406539673e-03
6.692073517693646403e-03
8.562238691065067811e-03
-3.145838033273283627e-03
-4.991244153118775187e-03
3.028603753929546769e-02
8.807222034247077364e-03
2.358782062468316870e-02
-7.647707184580996437e-03
1.427756237684052465e-02
-1.275172135976804580e-02
2.524786698934719780e-03
8.988607677626692192e-04
1.734752175655067744e-02
1.215771008880687371e-02
-1.879003069657990410e-02
6.491123553207561042e-03
-1.551947170839363885e-02
-3.526700512420695953e-03
4.917775663106054539e-03
-5.379485622456933042e-03
1.230702349939228300e-02
-1.381953069023656236e-02
1.094507746300040201e-03
3.334937632756942386e-03
2.314901441869638907e-02
1.629578094239246891e-02
2.572453348493539734e-03
-1.566814841831221192e-03
2.296374689134678126e-02
2.145004538432954827e-02
-1.306945591882378507e-02
-1.497824259776068048e-02
1.375523672673494534e-02
4.553922469839571073e-03
-1.924792278555298788e-02
-1.638458845099890690e-02
1.781394266540963639e-02
8.001110840100026517e-03
1.077328953595918341e-02
5.422671411523657600e-03
-2.971223379554842683e-03
-7.634847935109421481e-03
1.050542020999995635e-02
4.400656662855648160e-03
6.773064156919398997e-03
1.386962383383952106e-02
-1.061738115507880782e-02
-1.315623194480875988e-02
8.743998956547487057e-04
-1.462982420194912370e-02
-8.910565212574642633e-04
-1.385672844141387465e-02
-3.236296383948255445e-02
2.015902119286237110e-02
1.037201615412664153e-02
-2.766816534162296407e-02
9.826641817209342405e-03
-1.398987839313180562e-03
-1.078501193396646553e-02
-4.948236846336518183e-03
8.691881709907577427e-03
7.233103179035285137e-03
7.499261196968289890e-04
2.023710473428102022e-02
2.897780841679890515e-02
1.166715923818165482e-02
1.734395425638874874e-02
2.629615259540826061e-02
8.732410716317893368e-03
3.506529223066235518e-02
3.536427798651622240e-03
-2.628990074195714649e-02
9.121485577920127041e-03
1.278571461798487519e-02
1.190486387339946550e-02
-1.421118162798472827e-02
8.749330988520194127e-03
1.938991091197219546e-02
9.182205518267705369e-03
-1.137815196217249617e-03
-1.593444578874177826e-03
-3.778225083120193960e-03
-1.075983699678714767e-02
-2.522689248071887953e-03
2.200367146538621810e-02
-4.431525965756550646e-03
-2.132689784970258004e-02
2.111999344683077387e-02
-1.471827291695019385e-02
1.017983913668329965e-02
-2.065681361022471754e-02
5.200473441766400966e-03
2.498123918917211951e-03
4.649894838464038553e-03
1.055156903130293226e-03
1.054343531446690595e-02
8.507848109467057093e-03
2.060968379885849688e-02
8.688481282791610943e-03
7.804292697588811369e-03
6.911967095401199725e-03
5.146316930936682514e-03
-2.957235168622738414e-02
3.226651465557360977e-03
9.083039148835096374e-03
-2.217646158492822886e-02
-7.525373764693046863e-03
-6.764933885785825649e-03
-2.847693161680408744e-02
1.289045810785825232e-02
-1.100329007056533026e-02
-1.916059298140222050e-03
-6.031840790294383005e-03
-3.462295357205762147e-02
8.836501177075434038e-04
4.587085391570665943e-03
1.562016611892725476e-02
-6.199871392207028167e-03
1.017167222166522403e-02
2.041826236786608434e-02
1.360438014584608793e-02
-1.232598186050191946e-02
-1.891998980157602248e-02
-1.623503901584514436e-02
-9.202813277654412275e-03
3.427285920956158610e-02
-3.881752058711918779e-02
5.679328952575734418e-03
2.851000794299409901e-03
1.683919499893658800e-02
2.839859086270786481e-02
2.931363838745302750e-02
-4.064476732297158702e-03
2.942714527359353502e-02
7.782820594684595160e-03
7.564483196516775393e-03
-1.649053154691669564e-03
-1.292324533537882354e-02
6.455105118997541032e-03
-1.267758530955242179e-02
3.164399876868138027e-03
-2.832395568964476973e-02
-3.017528811245899847e-02
2.336484347320874622e-02
-2.407728757068800483e-03
5.725870383917791746e-03
4.048990465335219717e-03
-2.387527892200463214e-02
1.972177854903392827e-02
-7.425612365733563714e-04
-6.253904362105727581e-03
-2.158865546198542040e-02
-3.282190867482052271e-02
-1.453549287833642151e-02
-6.085998319521808766e-03
-1.453743606054668999e-02
1.028786996970919645e-02
7.079144746802592744e-03
-3.020867848871292352e-02
-4.104735475981806901e-03
-1.993064228223876549e-02
6.841245267443764322e-03
-2.247766430023227791e-02
1.938319728718302260e-03
5.286648198602448417e-03
2.892901432920452418e-02
-5.386771096294548124e-03
2.726569138243032774e-03
3.387682277779277551e-02
7.773722654113342755e-03
5.766888596549845508e-03
1.103894040645345652e-02
5.543311910283313555e-03
-6.117060068207036926e-03
1.712120289842291102e-02
-6.132119510245700837e-05
4.046518200342227867e-03
1.207782188033400261e-02
-7.735860957281068002e-04
-4.333321780267772164e-04
-1.993904217019780781e-02
3.798792645768953990e-03
7.065349324363714772e-04
2.678988346612399749e-02
3.284325127495716506e-02
-1.463512941524415696e-02
-7.287113709741826519e-03
-1.078904977137422512e-02
-9.957757394782424873e-03
9.390089308331505194e-03
-1.173990924867340628e-02
-1.045703138042729686e-04
-1.210946679455924060e-02
-1.413164770487600197e-02
-7.687730355884744675e-03
-1.436211561301443604e-02
-1.782573825722594610e-02
7.893915432804009258e-03
5.231913557299833380e-03
1.497824762386531366e-02
-4.233840736971148169e-03
-1.347753974934042150e-02
-2.087392676898570162e-03
-6.359988985451207194e-03
-2.108110621029096396e-02
2.361136916432938875e-03
-2.868253859869353967e-02
2.441052929714918746e-02
2.316262296498697651e-02
-1.515877935182423711e-02
-5.380360722587817536e-03
9.597785394073854828e-05
-1.685662652146122792e-02
6.414714567967836137e-03
-6.394340414210213965e-03
2.581285147999106896e-02
6.171976818224136040e-03
-2.323187252345546711e-02
1.357419841825907927e-02
6.932512691875051224e-03
-1.312769115010687694e-02
6.114456517717309011e-03
9.780042416913398845e-03
-2.184400652338624321e-02
-3.018600854270265740e-02
-2.094026664787920766e-02
1.583781323450355509e-03
-1.789809842560034781e-02
-2.466357579469587169e-02
-1.840632236737470284e-02
-1.277827137688641000e-02
1.896594699347280491e-02
3.356634817460321923e-03
-3.131403564817559354e-02
6.831996783231110079e-03
1.101064436991274799e-02
-2.053888766331509602e-02
-4.079953490502294042e-03
2.551843477501852982e-03
5.841998471620796392e-03
3.145911393475474358e-03
-1.188998003358877897e-02
7.847784329990928689e-03
9.793495961277780618e-03
-6.132864593144490145e-03
-4.270907550884234932e-03
-1.079073548172963630e-02
2.037381970802205986e-03
2.270434393120252491e-03
-1.530697161067343971e-02
-1.184883855825954492e-02
-1.034571430044893721e-02
-6.143754961089869550e-03
-1.464066748792620769e-02
-2.817637462475646760e-03
3.178986680067747740e-03
3.588498638796189417e-03
-1.024856680676143605e-02
-4.429878260249003712e-03
-3.385493041150782270e-03
-6.245509380767976827e-03
-2.473131398477735991e-03
2.131621870196416177e-02
3.180338100045253767e-03
-1.991169216205544712e-02
-1.814437314885145383e-02
-1.784624748936960992e-02
2.295220235809064535e-02
-1.373406755690212595e-02
3.477729986645657252e-03
-4.281942728026367877e-03
-1.674707342349009837e-02
7.170917396888364798e-03
-1.823000703136312683e-02
5.398998386661526053e-03
-3.786414702498160784e-02
1.160204385131236374e-02
-2.093951592882997009e-02
-1.602866085640951982e-02
-1.378005777393686605e-02
-1.535465010746805449e-02
-1.950666613701849614e-02
7.303599937611674094e-03
-2.120875380801768087e-03
-2.909093505853420705e-02
-1.086782428330450127e-02
1.357036774938831861e-02
-1.707715263547434845e-02
-4.507147893088626033e-03
-9.570035241512760485e-03
-2.919825083245096084e-02
-2.159512615824091958e-02
-7.058146631228637453e-03
-2.011851494112603181e-02
-9.982189799797366175e-03
-1.052063053309057646e-02
-9.462875593798608306e-03
-1.224963562380005158e-02
9.063050534349803566e-03
4.838534004617174068e-03
-8.668051666048360530e-04
1.311637356573402968e-02
-3.234405262724387303e-02
1.804024152685120702e-02
-1.865062746443925043e-02
1.544783496768149453e-02
8.574878178408970944e-03
-1.144053577856682900e-02
-1.280795175920210714e-02
-1.929372711898902013e-02
-1.337119212007617866e-02
1.110238985805231003e-03
-1.241991840081319194e-03
4.686940867177566959e-04
-4.693512932669093377e-03
-1.721622532335682562e-02
-1.243223652000013599e-02
4.899743332195079411e-03
3.760392016916138725e-04
2.569510671421510600e-02
-4.733161696316587341e-03
7.227580723644051741e-03
4.386672060301597363e-03
-2.029061216575965207e-02
-1.520145416530663610e-02
-1.127916733703957994e-02
-1.026671083606776717e-02
-3.213676988384329969e-02
-2.430754720453634499e-02
-5.740031739317699548e-03
-2.745924574387252279e-02
-4.840133851831009311e-03
1.479276167523927571e-02
-3.086110216009813317e-03
-1.717190782345859659e-02
-1.834730094470880249e-03
1.338088519085555220e-02
2.531639448598712455e-02
-9.304943786128574978e-03
-2.282918798174111280e-02
-2.666299864530187144e-04
-7.982715393552931166e-03
-2.296291058841880978e-02
-2.811771038297836058e-03
1.221439815981153034e-03
-2.485658573455303694e-02
-2.005653349416867265e-02
7.492322027150694931e-03
-2.260577588131355842e-02
2.368862711077410199e-02
-1.669045012129298858e-02
-2.243040091118972748e-02
1.417764961867517409e-02
-7.178837260303630625e-03
-8.354986498143016430e-03
2.766256923158024600e-02
1.370564682992336109e-02
8.539823550362911700e-03
2.519361689276591876e-02
-7.152333779427835943e-03
-1.380265571703424713e-03
-2.528341920492999800e-02
1.011982984195160945e-02
1.137620360429998125e-02
-1.666091768157625455e-02
-1.319342178714246264e-02
-5.984367217981318744e-03
-3.761162250639991933e-02
2.180429785169062367e-03
4.835386669637206473e-03
6.696081380228372220e-04
1.738700649875802792e-02
-4.570986185814783671e-03
2.066318861646454692e-04
-6.196626314017887431e-03
-3.422640924890697767e-02
-5.045680112736536556e-03
1.417187381488438543e-02
-9.295348580667300853e-03
5.507422218161457531e-04
5.485913640027307442e-03
-1.561822923762704561e-02
3.956220703142801672e-03
-1.797175319610676281e-03
-1.934213169904852245e-02
-1.428984690036510683e-03
-2.060215935572295293e-02
-1.838356774366877453e-03
-2.760948098033079445e-02
-6.169888598559237873e-03
-3.237431212472656472e-02
-2.403080307663937182e-02
1.963665475066217123e-02
1.551850960318267199e-02
7.252809015644054447e-03
-5.360549829218396248e-03
-4.563660965400944715e-03
-2.662506404336691807e-02
-8.157898684400524333e-03
3.652847664134473149e-02
-6.930116911930220627e-03
-1.637653065911437314e-03
-3.737851929601879782e-03
-1.248885005056404700e-02
-1.648970328312177047e-02
-1.076923934548115400e-02
-6.736040294963362325e-03
-2.171193459183214797e-02
-1.341614792003813228e-02
8.471049604637240910e-03
1.089241157572959362e-03
1.418633331626480490e-02
-1.289706911364452493e-02
2.085815868873806475e-02
-2.192132005518872967e-02
-3.081119989815773660e-02
-1.570802695018608600e-02
-1.437423926440024868e-02
-2.489068794570691370e-02
1.739321071091024179e-03
3.994582399936935993e-03
-1.717509929740433997e-02
1.251046575936802518e-02
-3.029592061359064406e-02
-1.182411245865074359e-02
-2.638472750669105735e-02
3.634469093354173331e-03
-1.654565131505857795e-02
-5.983885080127974120e-03
-9.663846517569664452e-03
-2.535639337606653346e-02
-1.526776894877989767e-02
-1.628040586638350093e-02
-1.045547345427674454e-02
5.093538349673529600e-03
3.426145126781170430e-03
-1.505750968885518487e-02
2.264469600299798876e-03
-1.907546346926090874e-02
-1.888458315951856842e-02
-8.274081670536850841e-03
-3.217909728402452291e-02
2.375089276540951269e-02
-1.923957012112070125e-02
-9.369385866724019851e-03
-2.429691783386264702e-04
-2.160223683820469611e-03
-1.643580480003566102e-02
1.562629966987346547e-02
-3.536771032682534382e-03
1.164953030421889222e-03
-1.633946604002751643e-02
-1.016400617440567540e-02
1.989739390434513630e-02
-4.615430280879277009e-02
3.082938466771271285e-03
-3.826296188469785215e-03
-2.777620118061942256e-02
-5.637341689224339633e-03
6.469981189559467110e-05
-1.729473593043304863e-02
-2.969521782460012027e-02
-9.108374698885175888e-04
-7.991375431591772951e-03
-1.243393330415600018e-02
-1.029455188583850746e-02
-4.345968108466683301e-04
2.636669089608227601e-02
7.864253577608825221e-03
4.015827592847936132e-03
1.034088164486532922e-02
-1.263019726833835080e-02
-1.688432880343777170e-02
-6.349116563500007207e-03
-2.262352172739955439e-02
1.728885441321133601e-02
-9.998580242360853576e-03
4.752908584171034595e-03
-1.092743554034910844e-02
1.184301274553276398e-02
-9.001811247590198531e-03
5.942224620293300522e-03
-2.096812051289982659e-02
-2.464615941158740386e-02
-2.025233655424513168e-02
-3.566957326961417950e-03
6.691103391582649447e-03
-2.382849536394738427e-02
-2.820743310457783301e-02
2.181614129878309619e-02
-3.997235720304904288e-02
-1.800313033405673280e-02
-4.843942736205380031e-03
2.536187717261560986e-03
2.910793072403568271e-02
-1.134194752495460215e-02
-1.668178827569978193e-02
-1.786551991799808017e-02
-1.194161842102613343e-02
-9.544497078207139426e-03
4.870373088430161629e-04
3.662797587331170432e-03
1.090032620036235009e-02
1.458576990837590244e-02
-2.488753296640372481e-02
3.118654630414028489e-02
-1.355794112302645578e-02
-2.668989911938215304e-02
-6.743646091430276386e-03
1.473747907217412209e-02
2.564689484821463042e-02
-4.146312947756955469e-03
-1.249862752600106562e-02
1.030086043043582436e-02
-1.425502947164158755e-02
-4.142958461554164216e-04
-6.903887780733338267e-03
6.583150782889401163e-03
-1.598188870766792391e-02
5.409424085779827168e-03
3.115548059192999129e-03
3.438666692883958920e-03
-2.416059939800372855e-02
-1.036383940025409171e-03
3.608000646730079308e-03
3.866331291475095383e-02
-7.931464369221936928e-03
-5.458630017720883694e-03
-3.388917672139173283e-03
-3.018437443343097853e-02
-9.610238582046648839e-03
-1.476418189167068989e-02
-6.958486875181822684e-03
-2.355492584882694015e-02
-2.659052219814674999e-03
-2.573356611711994507e-02
-1.933481117871452618e-02
-2.342860073527200729e-02
-1.668946906830346549e-02
-1.084936417694738753e-02
9.416314021930521916e-03
1.410435290869230208e-03
1.150055907147061983e-02
-1.557992256551359901e-02
-1.840475824797714252e-02
8.009671541280155571e-03
-1.365325792493586425e-02
-2.866772164974152465e-03
5.321144548330968178e-03
-8.013964138337131837e-04
1.624568826942543454e-02
-1.159513213139030940e-02
-7.588091097595259932e-03
2.956550187855938767e-03
-1.055853583786517391e-02
5.184310990406773220e-03
-2.236708610610418924e-02
-7.098736168901501747e-03
-1.939086941461271724e-02
1.092699478897167335e-02
-5.794462290746540565e-04
-9.249328804104443857e-03
-6.965534408774810664e-03
-1.558794984961115945e-02
1.523308934542531509e-02
-7.221337494689706281e-03
-1.806465571394246655e-02
-6.135179951481311428e-03
-1.605179332746908480e-02
-7.756032254658110948e-03
1.480175986368212002e-02
1.332609910249826779e-02
-1.259517805458369721e-02
6.680040670051831664e-03
5.888263395826134373e-03
1.777565820505619051e-02
1.537606557499955791e-02
1.539575976897239462e-02
3.179108165169555918e-03
1.861666520922327858e-02
7.755046948795638224e-03
-1.020005109541129509e-02
-1.668833384347498741e-02
9.685972725289515237e-03
-2.434711087961935472e-02
-2.559039785265161682e-02
-3.780875036513274123e-03
-5.145009981867865742e-04
1.103535840113984345e-03
-5.486484560720758692e-03
-1.920276989680718208e-02
-6.834088052660056319e-03
-1.631930300091182043e-05
4.797756924075203102e-04
7.196914944447681955e-03
-2.278763885185807955e-02
-1.295295281220221716e-02
1.222580431200143494e-02
2.263812332463503024e-02
-1.665052593701696337e-02
8.581830572276044622e-03
-3.292238725555046014e-03
-7.824863550140297511e-03
-9.533368552475522326e-03
-3.022382742966320951e-03
-4.001085745781450195e-03
-4.984366542411827750e-03
1.597290262393461467e-03
-5.126481351992846769e-03
3.773587243516157447e-03
-1.465482631585578871e-02
-2.446027543789652814e-02
-1.387192355842538187e-02
7.030925064286058616e-03
2.016799806633791034e-02
-4.734114085375178485e-03
3.264974021388201020e-03
-1.710008383339163551e-02
-3.578207726605566602e-02
-1.299762936745714643e-02
1.055892417049325311e-03
-1.354233962422972393e-02
8.754952481534562098e-03
-1.505739827082699760e-02
-6.904548313164729761e-04
1.010663330359727781e-02
-3.323226740602218312e-03
-2.735888412022259228e-02
-2.393879719622883304e-02
-1.187998737664470658e-02
-1.813890687033444318e-02
8.113147896789144053e-03
-6.556866735378124450e-03
-1.799714858069427839e-02
-1.834579383635292008e-02
1.477365625759042081e-02
2.299937463887918865e-02
1.100625021483989802e-02
-2.235112602195578335e-02
-5.090440658905151516e-02
-1.772917586486064947e-03
-2.944643714192247963e-02
-4.672974989146626464e-03
-1.228184791577936752e-02
-5.344511100725371326e-03
2.514451195835864464e-03
-1.951410997161331234e-02
-1.067344116007682732e-02
2.165883759980188113e-03
3.311711801122203466e-03
-3.867783042992990858e-04
1.280762304873645299e-02
-2.374765202971793748e-02
-1.024588059123011929e-02
-2.247490805431504382e-02
-7.944051479290606052e-03
-1.953446358586306830e-02
-4.135981242411339298e-02
1.238701057793858452e-02
-2.382276010439622269e-02
1.609928893878292272e-02
-1.770646840252117563e-02
-1.718582760280217220e-03
-2.056186195328764052e-02
-2.080475144333619741e-02
-3.227446126366050137e-03
-2.521777887890810574e-03
5.668124403761911137e-03
9.231726865267962309e-03
-9.337642001922524804e-03
1.711197988334375517e-02
2.010979070317980150e-03
-1.256660904879509065e-02
-3.028620367597707058e-02
-1.846432585734961466e-03
-1.950779419442789930e-02
-5.851354399912536697e-03
-9.480304996919441257e-03
-4.866369478964543104e-03
1.216565555816421715e-02
1.560008836785494769e-02
-1.159431652369958751e-02
-4.596683527692711421e-03
-2.342509719225260162e-02
1.902146710454364608e-05
-9.255639751379255223e-03
2.449234256327803561e-02
-3.558159087422586072e-03
-7.375800217475036308e-03
-2.585225396679548607e-02
-1.354138771160377092e-02
-1.358345520980041611e-02
-1.574038382806165065e-02
-2.838887299875151454e-02
2.356038385207892463e-03
4.090693461043211701e-03
3.778181277812149835e-03
-8.360599478868330214e-03
1.003462541106091982e-02
5.360990100870924834e-03
2.902283472499303215e-04
-3.802575768975847287e-03
2.357246758099265996e-02
8.682500090765139442e-03
9.113241824442912600e-03
7.074303994835773324e-03
9.054727812379696761e-03
3.180972766603385599e-03
7.253771651973734552e-03
-2.066756283939523431e-02
9.315404769105607545e-04
-1.250551400238531993e-02
-4.047417487241968675e-02
-1.590053823258692073e-02
8.950810032781243014e-03
-2.588725183982414427e-03
-1.277039642033579378e-02
-1.410888995031021192e-02
6.487168437279551732e-03
1.036594062045515137e-02
-1.214862419334201797e-02
-1.178540674508941552e-02
-1.825524053466192828e-02
2.043504254944203576e-04
-3.532920309114565265e-03
-4.362723090722333413e-02
-1.457562200170626522e-02
-1.620950109634436767e-02
-1.124202393476795257e-02
8.432034964048325254e-03
2.147207932562663149e-04
-1.526206710747134501e-02
-1.443621001494951699e-02
2.869063706708068623e-03
1.088061328807689472e-02
2.179423930603147097e-02
-1.424118172577133051e-02
1.019582792626729309e-02
-2.519100383437222757e-03
-4.204539367857253532e-03
-2.882600395870069457e-02
1.470445323734267083e-02
1.649562004826887057e-02
6.039087280399058413e-03
-2.043597765119097281e-03
8.875312895114652323e-03
1.936718363235837362e-02
2.097558622573153855e-03
4.134840054161885783e-03
-2.374417801701633746e-02
2.065350673035877202e-02
2.475968088486890390e-03
-1.981861072382077107e-02
1.350871065193418735e-02
-1.757613860457878444e-02
-2.290005497591217701e-02
-1.438256360486323340e-02
1.146936040465853374e-02
-7.085875224998979460e-04
4.819100642145291574e-03
-1.257369073668136022e-02
6.374332423013324804e-03
-1.358852951747155022e-02
2.982885716103230583e-02
-7.915857399527270744e-03
-3.321856502636391477e-03
1.852314093167475514e-02
1.536264053444724893e-02
8.123913877022241256e-03
-1.252872449055073521e-02
-2.476993195762632743e-02
-4.320479242397801817e-03
-1.429017171440898071e-02
-1.042357227157509128e-02
-2.021542265866222224e-02
6.207886699186471874e-04
-2.879693587695767928e-02
-2.418067421574274928e-03
-8.164995528821397675e-03
-5.234290277569572311e-03
-9.651943065168585439e-03
2.928296287907057073e-03
-7.632457285418120171e-03
-2.795011688543825451e-02
1.622058048459142088e-02
-2.023084255345006591e-02
-1.098573226206284344e-02
-6.926932866270080202e-03
2.289997487958131753e-02
8.230066205441371671e-03
-5.570842071747826758e-03
1.253741809957509279e-02
3.801367785174787975e-03
-6.105936430022075416e-03
1.564372488280003914e-02
-1.940818599805948716e-02
7.407445526840669529e-03
-7.282318674383498128e-03
-1.342845675074776611e-02
1.715720065436190239e-02
-1.437097416377570124e-02
1.556550187640202802e-02
2.683144805982017825e-03
1.162374578475022964e-02
8.041283706148807595e-03
-1.132245136535954197e-02
-1.642991219181132861e-02
1.007732887078482617e-02
-1.422943272104671732e-02
-1.132364891745437328e-02
-2.564487222356331628e-02
-1.675315391746327529e-02
6.421978041965425987e-03
-1.528451015789736127e-02
6.144912996695017955e-03
-4.468343325614372759e-03
-1.394600425461398757e-02
-1.133642860199976380e-03
3.921298509544295791e-03
-6.935331029231735396e-03
-1.284391444154660798e-02
3.595946106486997210e-03
1.698444816252547493e-02
9.110946834694655383e-03
1.015543076458828679e-02
1.055427162528759823e-02
3.796883059066953072e-04
-1.665832142779623964e-02
-5.791273394737894709e-03
-3.115301818516541445e-04
7.077138695325100627e-03
-5.545485849877598156e-03
2.948209335654946575e-04
2.688890826334043235e-02
-2.474965833268129994e-02
2.866066145522908407e-02
5.398789424495971552e-03
-9.896620910041485381e-04
1.858865646423994711e-02
4.917980975254237358e-03
-1.473730425299682976e-03
-1.839793321485366437e-02
-7.848167914030521053e-03
7.426769049935044546e-03
8.905005053249308300e-03
2.243280694412038562e-02
9.233846959274375626e-03
-1.578436100634100780e-02
-1.083520311483905998e-02
-1.196215745654910512e-02
3.146160316506419006e-03
2.799982714115013122e-02
1.027084863208582895e-02
-3.000395113335064048e-02
-9.691907653613726983e-03
6.585671420263505826e-03
1.059805560516655434e-02
-1.050437265904895050e-02
-1.032691926660469356e-02
-9.753321558114349133e-04
3.884713389878107371e-03
-4.490054153828061667e-03
-9.192454376441715116e-04
2.097938528337078834e-02
-3.203338653192686156e-03
-4.996896283905031232e-03
-2.408886101563244633e-02
4.384027517189341416e-02
-1.315664057319918326e-02
-1.226935810221501527e-02
-2.749902931407878504e-02
-7.759933718679707867e-03
7.339291212008656681e-03
-3.659630733186576210e-03
2.088649813315444654e-03
-5.325279761944272036e-03
1.749687335238950606e-02
-1.341888428445042053e-02
-2.006486401376179549e-02
-1.095979753264456416e-02
-3.008764252833090545e-03
-1.921447384751471393e-02
-1.891482024792855501e-02
-4.140017057997452503e-03
-7.659813348833860794e-03
5.172898475953149932e-04
-1.714492894591722327e-02
1.042785908269186664e-02
2.233808706679889407e-03
-8.267361189586119570e-04
2.200764826398884932e-02
-1.243572541126420315e-02
2.370231225518616355e-03
-3.696421218273016930e-03
-4.348635370810740729e-04
-5.877119077668762140e-03
-1.083544389558069483e-02
-2.882542469725737216e-02
6.511604171709302856e-03
-1.349639216737776211e-02
-1.850486900318429676e-02
-6.693334120513563107e-03
1.144600357226356786e-02
-1.257446631056172170e-04
-9.228935599018351157e-03
6.022814064135915794e-03
2.697702529356018133e-02
-9.034063978590266275e-03
4.544503768942815755e-03
-9.707518349619904258e-03
-2.016960743043777482e-02
-4.402567596170034805e-03
-3.323406609740125355e-04
-5.715971478288459431e-03
2.095031080216115671e-03
3.291070298645053672e-03
-2.390107089749803765e-02
-1.098455819333814774e-02
3.662387534786661156e-03
3.222664577719044996e-03
4.073759548238276539e-03
1.890876982438895312e-03
1.256168534341065533e-03
2.577100375853000769e-03
-8.155632578415339395e-03
-1.073763477682416340e-02
5.779012071378441173e-04
9.315888635378282573e-03
6.044648394785527741e-03
-1.747694757100401799e-02
-1.769552749287469848e-02
-4.571774988229892686e-03
1.830551169555889868e-03
-7.783461754443408119e-03
-5.130236035044143274e-05
1.288591637689427694e-02
-2.668319946354210173e-02
3.376531545958173786e-02
-3.147432222455199408e-02
1.428606570608323195e-03
-1.372670762658948461e-02
7.735918401965902018e-03
4.929586468359327574e-03
2.425414361688918788e-02
-2.381398621751363350e-03
7.095430602578857915e-04
-8.319224533316084066e-03
-4.056707681477345583e-03
-2.270873392578155042e-02
2.273289675851444119e-02
3.853778933261365952e-04
2.457678090492024063e-03
2.066377876346527087e-02
7.730091442824538021e-03
4.488002195192462504e-03
-1.374991627490361424e-03
-2.880769917588489170e-03
8.582333557572281030e-03
1.687408529652950281e-02
1.910500521131700815e-03
-3.869414436959676615e-03
2.298206346731947874e-02
-1.306502728078637494e-03
-7.069998270221796409e-03
9.567905874632912783e-03
7.993406715357476156e-03
-4.747653111825790931e-04
-8.056827438985591713e-03
-5.083385827933665363e-03
1.428965382290881686e-02
1.692130765449974261e-02
-3.190109429795425378e-03
1.907499508298902274e-02
1.156625843785646923e-02
1.517715551762741262e-02
3.372219392928458952e-03
8.756926142516248748e-03
-4.080453026437561395e-04
1.312715742589555534e-02
5.213129391161189750e-03
-2.037941624548018915e-02
6.593235712733466238e-03
-8.450678684493444226e-03
-3.417830560331723035e-03
3.244012449978098123e-02
2.477511281325161466e-03
6.541773016424466680e-03
7.977899349389283232e-03
1.908634545069175237e-02
1.083596162299059820e-02
1.448409063195548255e-02
1.894029017159281139e-02
-5.975646253614072707e-03
7.932546827915415433e-03
-3.711238805126135243e-02
-3.957580460582508369e-03
-1.603102024486984835e-03
3.886772598581948041e-02
-2.483062593131215093e-02
7.832268513129004434e-03
1.087559885630986871e-02
-8.903437418198321615e-03
-3.921193724922929745e-03
-3.207725848584516270e-03
1.512061331744338037e-02
-1.707334151326554000e-02
8.215811969875648707e-04
-1.661035405991674596e-02
1.575256706152146358e-02
2.273280701196053050e-02
-2.357760172763351258e-02
-6.358021698949328478e-04
4.908686600167236867e-03
3.209078445538159075e-02
-2.570811066871642875e-02
2.612619497838300497e-02
-4.529032952691644000e-03
-1.080227280266196979e-02
1.201010732388415291e-02
1.388018265545219385e-02
-3.805441461125868945e-03
1.441356293174077610e-02
1.333871700867929506e-02
1.705308803174827859e-02
8.084062200105518459e-03
-4.184367578853966964e-03
-1.011600618300382941e-02
-8.349332964224591772e-03
5.667128931538824820e-04
2.834010439453513164e-03
8.179722170651786486e-03
-1.722809773406176748e-02
-1.001289887775265236e-03
-8.810507934228984511e-03
-7.105192385514742283e-03
-2.229046252659852220e-02
4.347402019817572273e-03
-2.859382845441185532e-03
-1.720890306073142792e-02
6.358871878443624797e-04
-5.612993635874447863e-03
-9.136690612715023946e-03
1.284912952456800529e-03
2.256937618908658183e-02
1.179835892635488917e-03
-1.243099441396638971e-02
-1.638374875445307646e-02
-1.112348831382155116e-02
1.866497145661633050e-02
-2.297331072687645165e-02
5.698389793277441016e-03
1.517284253633338284e-02
1.289787588283539989e-02
1.953705687990859620e-03
-1.587343261248893092e-02
2.253361042934259525e-02
1.912613838314456555e-02
-1.489028361792038568e-02
2.005261564614813086e-02
-6.255478363800377056e-03
2.082573101414920275e-02
4.982679080567864287e-03
-5.250616515468787930e-03
-1.693027140587830340e-02
-1.020783155182349716e-02
1.936044484251297007e-02
5.817063347451972496e-03
-5.210539350728102519e-04
-4.642234174129387415e-03
-1.506548730869412475e-02
-8.186231489592630736e-03
-1.652160521537715532e-02
-1.522348425804134590e-02
-1.201383888847246464e-02
-2.791032559951478129e-02
1.070091654281127291e-02
-7.631305297602128390e-03
-3.002248009605533712e-03
1.060327599282717172e-02
5.554803652597696886e-03
4.013040938282117637e-03
1.648621424769588367e-02
1.709436785002380749e-02
8.377861289795486555e-03
1.417120850773394627e-02
-1.249326142768285818e-02
-1.650711892645660359e-02
1.085066453966737621e-02
4.606199868732937207e-03
4.940101256927506568e-02
2.162256882969642788e-02
-1.773064698923450559e-03
8.685808698947503764e-03
-8.824041359539701312e-03
-8.255675409839518955e-04
1.753541985032369341e-02
1.766769858070386598e-02
-1.715877256545854726e-02
5.153748284798133523e-03
2.205050807918270978e-03
-6.878087560739694871e-03
1.314342010001203626e-02
2.645396337710990628e-02
3.256566500092127753e-02
-1.266282430292882139e-03
1.467583658960475677e-02
1.590892416910937024e-02
-4.267643982073170833e-03
-1.135449098872151749e-03
2.286252673828790410e-02
-5.377249003588277856e-03
-5.579580420417802784e-03
-1.456955252891532250e-02
-1.076790801995985460e-03
-2.115131323548976802e-02
2.302527705923471113e-02
-2.035281626790127682e-02
2.882637148183971130e-03
-1.753705034113065388e-03
2.064302069811344009e-02
-2.050414468732998999e-02
-3.394207304158079145e-03
-8.086755192401392719e-03
-4.801853039952522217e-02
7.304689316957506742e-03
-2.969478032106724185e-03
-1.159007573775354231e-02
-2.422141200578968416e-03
-1.716255515992368488e-02
-5.680022679490088176e-03
6.564641731050946741e-03
2.369587287598459366e-02
1.233397095763238624e-02
1.084066810987331306e-02
1.389028918855277767e-02
1.978021436534586897e-02
2.661552227792409603e-02
-2.023499712569690537e-02
1.966235418225106488e-02
3.068488893347392360e-02
2.066991469460693551e-02
-2.796324563232586990e-02
2.051243027867486260e-02
8.453659888197124009e-03
-1.155545232227976615e-02
-4.773564119653738846e-04
-2.533192793099308532e-02
1.026011547926607495e-02
-3.906435494122521314e-03
-5.124290529683300354e-04
-7.806848954386525451e-03
-8.305540552917611147e-03
-8.731824067226452712e-03
8.860448359310898678e-03
-2.308798135409615739e-03
3.071104672899747923e-02
4.628255437054677561e-03
1.428863804284568120e-02
1.523439513538387725e-02
2.260882050037238758e-02
-1.126173108611386791e-04
-1.325300620266367524e-02
7.226545912003616524e-04
1.767731385347127981e-02
-1.405182676251795146e-02
-1.461456506246535661e-03
4.824404125260335109e-03
-6.048294556126911949e-03
-2.184956614611564124e-02
1.794002401510471495e-02
-8.599239575215996204e-03
-2.385567153149840362e-03
3.336338632230902157e-02
-5.528774878010516911e-03
1.296049200597107660e-02
-3.167092811644057777e-03
1.650208690649456258e-02
-2.313760163837134389e-04
3.391412968163205061e-02
-1.436877550096598774e-02
-1.987915276476540094e-02
3.133645424553313952e-03
1.407772041236286277e-02
-1.003502715120134850e-02
1.852177128088615746e-02
-1.281868858901459313e-03
-1.029905839651731620e-03
-9.155115879930860942e-03
-2.804626644762080265e-03
3.356164909077795269e-03
1.668400563952170124e-02
2.875866455835781460e-02
2.196779810787647357e-03
2.264870591251395837e-02
-1.299681789650150923e-02
1.993189039326139812e-03
4.744981294094934715e-03
4.399705569342606329e-03
-2.781371529360096920e-03
-2.255858104216475202e-03
5.788781242185890921e-03
1.742734040073213100e-02
2.471610308766393482e-02
1.765579150802280492e-02
-6.900449660282677831e-03
1.663267910798133485e-03
1.913010063091050497e-02
3.546187687340736101e-03
1.221363506530065944e-02
7.378773211951574276e-03
1.415940172409698751e-02
2.185467757553366357e-03
2.904089604009952447e-02
7.487959379974928886e-03
-2.130075814383885699e-02
5.822533792415378285e-04
-1.495124181980055783e-02
5.223932430228753372e-03
-1.081393362732665890e-03
9.498042984006254894e-03
2.333444780770565011e-02
-2.456110809793441568e-02
-6.334327207900658334e-04
8.507639822036313151e-03
-8.544490069232349091e-03
1.657739585238252262e-03
1.942667241307826156e-02
-1.721798122767406736e-02
9.798889384665547542e-03
2.652985625367552600e-02
3.760596968550930508e-02
1.472568135000478645e-02
4.575129347413115465e-03
-6.993387006655467190e-03
1.330749926549935902e-02
-1.292880034830246570e-02
-6.804810666406683854e-03
-6.338815166230031724e-03
3.183386948955148690e-03
1.584502262351315457e-02
-5.113357447868874597e-03
1.246666115113564781e-02
-8.225381720245185033e-03
1.585210890379691595e-02
3.580979798992447918e-03
-7.854294155950783049e-03
-7.684546264563690832e-03
7.275599159729020373e-04
1.843106147559016826e-03
-2.841645836102919126e-02
5.321323984645908410e-03
1.691894383207892538e-02
8.389574846448397821e-03
5.142792861237675123e-03
5.774544955284703282e-03
-6.862224356347653527e-04
5.041238408036952286e-03
-4.794561492212787157e-03
7.571277775664512176e-03
-1.653492380116175628e-03
-1.653431928315818311e-02
-2.466517958756097445e-02
4.193391336370471713e-03
-2.920271363405489620e-03
5.335088754274100627e-03
2.261232963306299137e-02
-7.898308326437834814e-03
-2.196578204689982050e-02
-5.076278528086676208e-04
1.465202155761677729e-03
-1.820358334037958537e-03
1.735035746834277803e-02
1.854730433288247216e-02
-7.971909622027784428e-03
2.048472656793344938e-03
-1.196091166678691286e-03
-1.641795137634766491e-02
1.198238259462005781e-02
-6.254828591632833473e-03
2.408242366121577879e-04
2.503210023579692176e-02
2.836059800843858392e-02
-5.295442089558713775e-03
1.117131734647066645e-02
-1.715315660333240066e-02
2.081499559731439259e-03
8.168207281578152967e-04
7.440428984533727780e-03
1.108287152637855121e-02
1.143829125877019598e-02
7.668968922209033062e-03
-3.687249648058380045e-03
6.485406111381002495e-03
3.468926508538859241e-03
-1.176360779826114353e-02
1.879596297381648171e-02
7.378095889524427520e-03
1.526582355944888433e-03
8.637619659498144489e-03
-8.787232365168572970e-04
-6.781706370257081914e-04
-9.158793861358004162e-03
3.041164561712787762e-02
1.418465850793220948e-02
5.855191838413440278e-03
2.180433322895256824e-03
8.983549738521830891e-03
4.951848263997614581e-03
1.178851790539748104e-02
-4.590099325706933041e-03
-1.541608611313129325e-02
-2.325770145447943887e-02
-1.332281319638735709e-02
1.393212769214560894e-02
4.598410739996222109e-03
-6.117616434620267059e-03
1.291750925409672519e-02
1.081225968813149391e-02
8.474870007832126240e-03
6.653443118410290458e-03
2.510652132075896163e-03
1.061947667231451925e-02
2.198081641543753531e-02
-6.357672504190298862e-03
9.620988626761957027e-03
-1.065564764132689683e-02
2.577408125236997985e-02
1.504502033208348320e-02
4.073708730224442215e-03
1.429831142287849369e-02
1.060496083825246752e-02
9.928346497714452337e-03
2.570017347594800647e-02
1.462301764923787731e-02
-5.640799500629283848e-03
-7.628155890363967195e-04
-4.310403241864788591e-03
2.491509252616993034e-02
1.481325196908025998e-02
2.440523957261473906e-02
-2.057954537787586025e-02
1.709247059070810940e-02
-4.964949372038544688e-03
1.737223649004324480e-02
3.874686823402102593e-03
2.913209314842084632e-02
1.230462007284770926e-02
1.109482864483204642e-02
1.062581512115564827e-02
3.288803794035605188e-02
-8.918527189549900827e-03
-8.724560580504758106e-03
9.031307495267256596e-03
2.582098778066656969e-02
-9.125803321863995565e-03
1.745606897561748430e-02
-4.639602781315617722e-03
-1.934176858725857387e-02
-1.666392520823555684e-02
1.622414432472010781e-02
3.766612836504818623e-02
2.358159612750095318e-03
-1.333566994063132422e-02
6.163100587824816949e-03
2.751196602392848301e-03
3.784389622520995672e-02
1.663099541854486108e-02
1.215547121545650783e-02
2.010343085061337340e-02
-1.616820993555479272e-02
2.048118521615283766e-02
1.976053159056922678e-02
-9.664497278276508799e-03
-1.284585212680813653e-02
-2.048757111935567074e-02
-6.857598214128192080e-03
5.513960914346880586e-04
1.006264366360718962e-02
1.264022288952072227e-02
-1.158931263278196143e-02
-1.529731680358136815e-02
-8.878204461593559166e-03
-2.226225507568642750e-02
1.973077394895822109e-02
3.051418819146085783e-03
8.975631310469139520e-03
7.910022647772099041e-03
1.954977210112796016e-02
-1.395359194242388849e-02
2.332422428568695777e-02
-2.462242714183617096e-03
-5.116557293427381227e-03
1.574542891437170564e-02
-4.128159995570377175e-03
5.462547684376512641e-02
2.814734665935384253e-02
-9.877369149188500522e-03
-1.339621766212624986e-02
4.672774510695548549e-03
2.712681071229994245e-02
2.979941165031039021e-03
2.346913965506775696e-02
1.742395532868706159e-02
1.413981081609381150e-02
-1.375487591375698648e-02
1.439674843064772843e-02
1.759076522868549541e-02
-1.007809777318024753e-03
-7.827566374879206881e-03
1.060036353749181474e-02
7.322984329344852002e-03
1.147141584194886002e-02
1.205119095470833998e-02
-2.619044681058518018e-04
1.316890122427056588e-03
9.886841560890331088e-03
-3.751253453809660823e-03
1.327110163118474032e-02
2.044533936346200082e-03
6.685625043214917266e-04
2.301435991697439731e-02
-2.909663515319806191e-03
1.057387768597060039e-02
2.734480962695558931e-02
6.913427199292587408e-03
1.424947826596894944e-02
-1.358174548277181135e-02
1.291342996397289123e-03
-2.710894623765548739e-02
-3.023534718902491647e-02
-1.239554200121555962e-02
-1.265851047157044024e-02
-3.780618465487408405e-04
1.142673504614954115e-02
2.087138620290519830e-02
5.943134425037812328e-03
-2.451138999104414060e-02
1.022386383322951807e-02
5.370000556060414067e-04
-1.689565364249649010e-02
9.004999116463614436e-03
-6.357256367899978642e-04
2.273397983195912103e-02
1.239783832848234679e-02
8.603054833807613835e-03
1.302509441009661040e-02
-7.335641103945160372e-04
-1.688731763619565410e-02
7.020273775448147152e-03
1.633189231133575989e-02
-1.820572768699127084e-02
1.351190806786101194e-03
-3.223187964290500068e-03
-1.341249082312306537e-02
5.743044964365548455e-03
3.555208225294376884e-02
1.424350221050067755e-02
-1.738026950090476239e-02
2.226304350164573856e-02
-8.303124501241846908e-03
-3.617589622420271794e-02
2.117856568729761108e-02
1.737535940930265768e-02
3.138030446129847894e-03
1.811954904114279966e-02
-1.124873772552468197e-02
1.132432983764427442e-02
2.564312534331747787e-02
-1.519046503560454557e-02
3.539676574267204556e-02
-6.648982939803987566e-03
-1.145966778595033236e-02
-1.217074816669293583e-02
6.146394551195509710e-03
-1.968226788142934600e-02
-8.462587019053537107e-03
-1.725220524089281270e-03
9.324011244725335587e-03
1.125241823651267764e-03
6.777328353549417171e-03
-3.177278074847114360e-04
2.165902108921563540e-02
3.138147345318359829e-03
2.918386816246801296e-03
-1.249019019878455476e-02
9.027388366285372598e-03
-1.563730751677584047e-02
-1.668174316212667208e-02
1.401908255550287676e-02
-9.499423732920987901e-04
9.290335991625712359e-03
-6.994043294633015169e-03
-2.297889331613980207e-02
1.144158033102416448e-02
-6.341430280407880406e-03
2.558722965898173329e-03
-4.109944997753156061e-03
8.910308330572450086e-03
1.297150661726113874e-02
1.076042467845216878e-02
5.103982745547718360e-04
1.527396486502432919e-02
1.237289859451192950e-02
-1.162677242525303641e-02
1.906305335794901065e-03
2.168800345392830464e-03
-5.294311729795543771e-03
9.815019825113006913e-03
4.426480863288757318e-03
-1.833938660549739100e-02
1.284218600529936707e-02
4.684856220087173923e-02
-1.712182048755894748e-02
-4.449703815363370194e-04
4.787333227937822649e-03
4.887517759911486678e-04
-1.093709434353113893e-02
1.506200606266740530e-02
-1.092745047537581338e-02
3.725073842447673873e-03
-5.674539128124352419e-03
1.331260390964961876e-02
-4.907708148397741353e-03
2.232671406559508156e-03
2.564958562860201585e-03
-1.461665865171957309e-03
-1.079596607415225264e-02
-6.921107506456486251e-03
-2.946780192657368330e-03
4.501901288888196994e-04
-1.460151600325668500e-02
1.172868881204255573e-02
1.022703523035864946e-02
8.529972036517338013e-03
4.318542454158185752e-03
1.057059034502454663e-02
1.408731961273942609e-02
-5.210208473611738396e-03
-4.935218510754208789e-03
-4.075352136924606170e-03
5.176604813441630648e-02
2.038213774609218872e-03
-1.006866556026998240e-02
3.492647691597426337e-04
-7.286561069177664891e-03
-9.284621022569905860e-03
-5.091146682441240624e-04
1.126583849262368167e-02
-3.538649179917861039e-03
2.360753865182706017e-03
-6.228524860297486934e-04
8.167132719666393009e-03
-1.378866977201418341e-02
2.134015825308774664e-02
1.182370826311340828e-02
-1.019801098316677410e-02
-2.288300261669588397e-03
3.488393899042938062e-02
1.082706948960255287e-02
2.974658655656964301e-02
-1.065577419576751658e-02
7.142389435781951179e-03
1.766817993781072751e-02
3.851029002088987574e-03
4.438034436787715795e-03
-9.526778587476915708e-03
1.955894904633543804e-02
1.057901917751317977e-02
4.701043798668477075e-03
2.535405314354722411e-02
-6.235675929360274053e-03
-2.116724842787877370e-02
2.997263069131557694e-03
1.386181047845166632e-03
1.278702530914808434e-02
1.289052265306846017e-02
1.070732278303405602e-02
-1.474832926019754289e-03
5.281963351892592085e-03
-4.472049231003054869e-03
8.455784486753995660e-03
1.786795057569180722e-02
2.343429220598233428e-03
-2.651776142761599203e-03
5.200025413438583979e-04
1.659881667325757357e-02
1.629167796380589367e-02
8.377736428686237760e-03
-8.477326024353313075e-03
1.368091601457034970e-02
1.311290806911944579e-02
7.065481273207304194e-03
7.832701414758082986e-03
2.240174181971227654e-02
-1.158895818514595402e-02
-5.985837754441826648e-03
2.092184683908491355e-02
-1.764762139943869962e-02
7.320358523509714645e-03
6.589715690153684531e-03
6.417070313635429672e-03
-1.087154852645968832e-02
3.088369924895859389e-02
-2.991303395423327606e-03
3.520333670700602491e-02
1.892282508394714166e-02
-3.894378389211113848e-03
-1.002795968873684308e-02
-1.297726848057464879e-03
1.742421105678372203e-02
1.807347400153079889e-02
3.015687895105347363e-02
-2.550822761072253295e-02
-1.275823189354408430e-02
3.423229672057781503e-02
2.755305591764881795e-02
-1.270553010868776585e-03
3.656554675280480893e-02
1.971095597025452478e-02
1.166493111568075482e-02
-1.389493157721170651e-02
2.219184250624977109e-02
-4.899774786726656013e-03
-2.466153505336734272e-04
2.441505367417017361e-02
1.411753122820874444e-02
-7.014570101623726281e-04
5.701261810867552793e-03
-1.125491352478077620e-02
7.848760747654080772e-03
-3.481263506501668364e-03
-2.098456066959350150e-02
1.410670465582949951e-03
9.431358274349677454e-03
5.732931371265482037e-03
-1.064914016206907656e-02
1.238440703549571189e-03
-7.292650586340793974e-03
9.561364376741453286e-03
2.991680807483393118e-03
1.591810799570394369e-02
-2.035431367522177494e-03
8.468797056409857818e-03
1.812003605272240886e-02
3.673577151249402082e-05
-2.578090528511408838e-02
1.636201842046818705e-02
5.640246639616942111e-04
-9.315201716098134299e-03
2.601724878751342229e-02
1.991362648961465722e-03
-5.637911687413462748e-03
2.889616504554459210e-03
2.989187250680191369e-03
-2.243116183726062349e-02
-3.765203872539185388e-03
-2.653152885024398586e-03
-4.565831385927337192e-03
-3.717139750587501387e-03
8.657895983153475819e-03
1.625104560218791280e-02
1.102461720852760535e-02
-1.368508656736155613e-02
2.233171543629978301e-02
-6.938790881003229806e-03
1.047310842682745366e-02
-2.615685632609095288e-03
-3.224878705461058526e-03
-8.414064511560466475e-03
1.863960569324487129e-02
1.133200594706427859e-02
-1.379447746965781381e-02
1.051688507866340577e-02
-1.067233449712772127e-02
8.162466167926269193e-04
1.164590955486228749e-02
3.074555858148907053e-03
-1.177374812494178663e-02
-1.418325453821648457e-02
-1.170362477502472423e-02
4.888845519797332083e-03
1.525159334132334885e-02
8.301370236831662544e-03
-1.287346188663226164e-02
1.117557214190494086e-02
5.424759982643661237e-03
6.446313392180537567e-03
3.431753985741421275e-03
-6.673720612115740212e-03
-5.505979259765710933e-03
1.133446765822478867e-04
1.102257292202314838e-02
-1.204683321280564795e-02
2.039401765173891323e-02
1.158623288224584942e-02
-3.394532864767833532e-04
2.822840148143761912e-02
-4.739186906026243012e-03
-4.905245699186050988e-03
1.184223234576557877e-02
7.792776977161604626e-03
-2.765047010176387588e-03
-3.829538721435466874e-03
3.535468640987388111e-03
-4.254798927990108108e-03
-1.764843774450516878e-02
1.411108562420450643e-02
6.597205376673861456e-03
3.141901573614706150e-02
2.960411650300875681e-03
2.386402748289754086e-02
-7.218524265712166280e-03
-5.175515459094471096e-03
-1.125175514480212906e-02
8.682190928204701688e-03
2.142520840347431413e-02
1.032565958263342680e-02
-1.780036114083912574e-02
-1.400945386107100253e-02
3.110601507781602867e-02
-3.705804491706815498e-03
4.376523045932772388e-02
2.278003255605891286e-02
1.411341578512417642e-02
1.132842428421266222e-02
1.990564749415229748e-02
-1.096863962880836353e-02
-3.031439667771120873e-03
1.033400055221950567e-02
-2.940582776586469355e-03
3.089023316089368337e-02
-6.312704002957114299e-03
7.682469353785918026e-03
2.971195518845862887e-02
5.761841539534694884e-03
-1.175784923991037186e-02
-1.047887255601697397e-02
3.958176639478710318e-03
2.854751034179431411e-03
-8.910433210426700959e-03
1.646312390696312231e-02
7.057395862183914702e-03
-2.777508674822242590e-02
-1.860704503196266429e-02
8.824837789536922258e-03
-1.599758783064197942e-02
1.782571471551884848e-02
2.041299140142180391e-02
-1.619211231831348130e-02
-2.949644118623097680e-02
5.341206025044337516e-03
-3.741358082812976712e-03
-5.010590565139918249e-04
1.918066155118440877e-02
8.803867426136981547e-03
7.908764055421497671e-03
3.251881133056396824e-04
7.448188839381580419e-03
-9.617353832989799026e-03
7.098293278187365815e-03
4.079149975808229155e-03
-1.292269233139449556e-03
-1.584162944810431004e-02
-1.230478784334512916e-02
6.445081594871546193e-03
6.755019216971257928e-03
-8.614870507721167359e-03
-6.139113587491559602e-03
-3.423963931980616732e-03
1.721356639917168141e-02
-8.448071056062926576e-03
1.678404485373028972e-03
-2.898780258741601168e-02
2.071541398011225721e-02
1.765402575212031422e-02
9.704419551788953657e-03
5.426460350831283433e-03
2.852520021946339246e-02
1.338125568990324032e-02
1.746470499014068575e-02
-9.057284401255626463e-03
3.608559252000331959e-03
4.731821653447492067e-03
-2.720039776082781857e-02
-3.176816363633862446e-03
-9.891556802668637419e-03
-1.132373617672479890e-02
-1.960459536382156472e-03
-3.623584937070019243e-03
2.505708683950300109e-02
-1.775912756239872783e-02
-8.635872550271470049e-03
3.553232449322186320e-02
-4.188159091754781183e-03
-5.319683345146796090e-03
4.166695691242952408e-03
7.350151914585370191e-03
6.607273289935490426e-04
-2.034571773823562295e-03
-6.484243892467711490e-03
1.148214638064683213e-02
1.046464959985604799e-02
2.800851508312315538e-02
-6.475663620580290707e-03
1.686263794666489207e-02
7.036492652422460768e-03
-7.561357961909769823e-04
1.580490637091060396e-03
-7.630766524203666350e-03
-1.485678488267412091e-02
-2.044808440365162433e-02
-6.613819054951039327e-03
9.362113782732927117e-03
-1.057320746646621054e-02
-6.019302140121039583e-03
6.808578076638305970e-03
1.829529376968965990e-02
-1.438761320316747291e-02
2.752328328939642518e-03
-9.280413313796424118e-03
-3.479320586398496756e-03
2.657307359976151737e-02
-1.742049983394457560e-02
-1.633851970187360321e-03
-2.517028359220554665e-02
9.354440444946704805e-03
1.644879831597826150e-02
3.946834440276106998e-03
-3.969431675550328070e-04
-6.066201685523759518e-03
-5.390424942853355716e-03
5.316140118252288618e-03
-1.323681270495065962e-03
-1.400350158406191235e-03
-4.217927426386821471e-03
2.342170793813161053e-02
8.505244876071625312e-03
-1.173335105178706719e-02
-3.952186547449941176e-03
-7.504408494747429395e-03
9.238647343405119450e-03
1.801269748797598366e-02
-1.871261253056340137e-03
2.445164401181951046e-03
-6.404589908990970630e-03
-2.139806557474762273e-03
1.787670790167775550e-04
4.344895298034565090e-02
1.753477176805089827e-02
-1.026968853492086359e-02
7.476416396522737873e-03
1.219398263801368260e-02
-2.835068686773696903e-02
1.431441309805962445e-02
-9.369440093115265211e-03
-7.747237579216832617e-04
-5.429376039253475117e-03
-4.227802314321318228e-02
-2.122226083619615199e-03
8.514104341306044394e-04
-5.290927593287161543e-03
-7.495077437295367614e-03
7.436225919785021884e-03
3.408418287154872228e-03
-1.760657159404891954e-03
2.257505257400368743e-03
3.978530362541520676e-02
2.137247104223732527e-02
-1.683783032620933410e-03
1.392489932729678616e-02
4.418846496657491754e-04
3.789603300052301477e-03
-1.782401790914150269e-02
-2.565612484114380282e-02
1.158819960551569659e-03
1.055566835588921289e-02
-2.509513874175212100e-02
7.867568846874388455e-03
6.963689656412228729e-03
3.305597770349822089e-03
-2.668491237075859644e-03
5.299649215407395073e-03
6.938558891826134695e-03
-3.065682860231953941e-03
1.549079257975712921e-02
1.182461658986955731e-02
1.945555945855419883e-03
2.410552205972734188e-02
-2.216769767064595553e-02
-1.580764857900142026e-02
-1.370234164715188226e-02
-1.400541763872388372e-02
-1.940219735534678622e-02
1.664497074519503267e-02
1.402295557521571721e-02
5.806968781670436737e-03
-7.321862142079593261e-04
5.295366103987508843e-03
-8.957324053200842401e-04
1.735127245606295568e-02
-2.945138523845771197e-02
-3.597096006533754588e-03
-2.300003819819709198e-03
1.115156758416554128e-03
9.264032924086642445e-03
4.595703678609915077e-02
-1.035159534771964637e-02
-5.666063680103529746e-04
1.809664470626409782e-02
1.449938713838536987e-02
-1.212224939286793424e-02
-1.016350764872881937e-02
1.323050426420056477e-02
3.131953648286189308e-03
7.513885073076900963e-03
1.977494130480801290e-02
2.227039570069693376e-03
-3.225535860135049417e-03
3.909710671967833208e-03
-3.002853911881457703e-03
1.462364414177289192e-02
1.354099302149384954e-02
1.274189720635012131e-02
2.400833370061762704e-03
-1.730948964324861838e-02
-1.386399193764738247e-02
-1.834002396411203717e-02
6.597484179603744017e-03
-1.010610318458200936e-02
1.059097973190820802e-02
-1.972428726620863160e-02
2.426507510686003871e-02
-1.358441059242390843e-02
1.767099348049198243e-02
2.860353241042718278e-03
-3.343661851939852808e-03
1.143268127672458084e-02
-7.616977461144782552e-03
3.581604263269597133e-02
4.638974706889962933e-03
1.615057689227682863e-02
1.603287210935424104e-02
1.896708099418724716e-02
2.347342867861898150e-02
6.011164260465134968e-03
-2.430933610966026087e-02
-1.730630564978272862e-02
4.740811984050664137e-04
-2.224413162502326437e-03
-1.031464708213174555e-02
-3.226251175795527516e-04
2.304446222059021443e-02
-2.585910018573590440e-03
1.010691007216151481e-02
-1.432553306465572489e-02
6.075580735293743991e-03
-1.206432538442549999e-03
1.748239092723095564e-02
1.765867656044146569e-02
8.671072833685030887e-03
1.195622812895895046e-02
-1.017031139833399905e-03
1.321162926215402669e-02
9.236456754702679350e-03
2.060746876162351457e-02
-2.821397254852028857e-02
-1.247197646232833280e-02
8.958948684504938406e-03
-1.775595654244500540e-02
-1.667879210870015783e-02
2.187034088253449887e-02
3.935765272701845403e-03
-4.976904094051042872e-03
-1.521724514980895074e-02
-1.108238045424033216e-02
1.547575838610516959e-02
1.385777428827459799e-03
1.817644318213434106e-03
-1.410896226025841124e-02
-2.839200818799781072e-03
4.014557520813554804e-03
-3.975647053958655808e-02
9.433397544536906501e-03
1.168738339853236073e-02
3.823456516988383430e-02
-6.450865608577454127e-03
-4.992298557334193601e-03
-3.714113770858586822e-03
1.405589865922672165e-03
1.224267399466576547e-02
-2.483771751387531257e-02
-2.468204023648697034e-03
3.856826602526665978e-03
-2.171491303495476800e-03
-1.438926695984502112e-03
4.140024620854988041e-03
-1.884807434785422051e-02
3.021729973482357567e-03
5.043019374136943796e-03
7.032216603383640782e-03
-2.409215347212017092e-02
2.688966391989500854e-02
-2.508898407680542134e-02
9.815591273169135128e-03
2.473603814372154781e-03
1.540326287034770453e-02
-2.668107415444837243e-04
-3.358227102525293464e-03
-4.374797184588121585e-02
5.418634102120294289e-03
1.348989197675267218e-02
1.461814106165709032e-02
1.746675188551472012e-03
1.402223247081739801e-02
-1.746450140441678988e-03
4.208033514225400021e-03
-1.159416068894178042e-03
5.778227626608785188e-03
-3.029049988538015312e-02
-1.041750382392683631e-02
-9.506452538278040501e-03
-4.000859198781626241e-02
-8.920570770686852072e-03
1.645740335046204025e-02
1.465717996687779245e-02
1.782042708936347128e-02
1.109291587179988756e-02
8.749946514107107345e-03
-2.200550617301083936e-02
-1.961450781870195323e-03
5.251575657248320518e-04
-2.456065739958093394e-02
-1.990425593361918721e-03
3.665223564041669604e-04
-9.815052214056804725e-03
-9.279866645187139287e-03
7.100134472996159733e-03
1.494324410122352398e-02
-3.321685101277660479e-02
-3.730845600032094839e-02
1.528824269412878967e-02
-6.124521910800250282e-03
-1.972129892258877443e-02
-2.108288579601935719e-02
-3.172379071023499059e-02
-7.195332296616941542e-03
6.135093230752087026e-03
-3.134829366965678071e-02
1.346808192794269124e-02
7.565545315749201000e-03
-1.519897297539401018e-02
-1.019830480461969557e-02
-1.743057227528017894e-02
-2.699334754819924295e-03
-9.066163938630232913e-03
-2.113097706817579011e-02
7.551792553651716366e-03
8.114174348667764838e-03
-1.653366203168105250e-03
-4.947963771222804903e-03
-1.349294607510317760e-02
-3.519841504946590299e-03
2.824071980337443215e-03
-2.528676979114920752e-03
2.236923139228590152e-02
1.798126930523385666e-02
-1.753615816131351554e-03
3.094185116483657086e-02
-1.903641375212503789e-02
5.477911717152813718e-04
1.993485267092037425e-03
8.970767713249873376e-03
-3.629099675116875812e-03
1.817516533032569048e-02
2.773382343508747072e-03
7.293692242247856380e-03
1.048896043812281610e-02
-1.470457766385323446e-02
-1.719137703997355993e-02
-2.446367282951682990e-03
2.026318755636376950e-02
1.543458446190035770e-02
-3.363632969989405717e-03
-1.461117531376054240e-02
1.941073962300276026e-02
2.934337584080448473e-03
1.432931966417204037e-02
-6.503556018748855513e-03
-1.135902831984715789e-04
-1.465272905816488412e-02
1.480831805289511971e-02
8.305399676861530134e-03
5.893922204538740335e-03
2.427285480767885518e-03
-7.462730465326613064e-03
4.290435742181891894e-03
-2.312288820354556351e-02
6.234695182221366636e-03
-2.632821212336617506e-02
-1.850177734721811587e-02
-4.801599558831846394e-03
4.874584720686063292e-03
-9.186697802498608109e-03
-2.820484080403184990e-02
-2.919279057865735785e-02
8.522377592119689468e-03
2.545235519700738899e-02
2.183176129315391942e-02
-2.463865120156074479e-02
3.188538976032752326e-02
-5.529595091165915091e-03
1.429906392769104105e-02
1.343740363360539612e-02
1.974777087336272371e-02
-9.224368775017550287e-03
-6.335521741880597094e-04
-1.991158275464033345e-02
-5.635360385136883171e-03
-1.222870584493505539e-02
1.272735329611695415e-02
-1.724889820723802397e-02
-1.264869051142189157e-02
1.370110762661833938e-02
-7.203665965237913624e-03
-3.791524568145500373e-03
1.465832845712415795e-02
-9.102143924252435042e-03
1.625152140689378397e-02
-1.047674745282136700e-02
-1.593334291538264780e-02
7.389822848078795442e-03
3.137056092104099220e-02
-8.227144388037644154e-03
3.035665735513081755e-03
-1.102069283134031984e-02
-1.242674077141365900e-02
-2.762937449197711698e-02
1.522525476154982030e-02
-8.929343160134287083e-03
2.861749728940864070e-03
-1.131615565043085333e-03
1.187617658474388049e-02
3.645240294987325044e-03
-1.114724271980015169e-02
-2.265035627722825420e-02
-2.371149434238957639e-03
1.674937659642218579e-02
-1.090404779942541480e-02
1.644265774704116998e-04
4.634510560153462348e-03
3.896903034988403406e-03
-1.122610949728729442e-02
-2.504384928050016734e-03
4.307874388034335297e-03
-1.053048516854548054e-02
-1.207219992253404615e-02
-2.079658597479947316e-02
2.754086801354025879e-03
-1.682654319611906132e-02
7.930210792866028077e-03
-1.661847941409266144e-02
2.382445598295926739e-02
-1.477629546234680846e-02
-1.023364258647565909e-02
3.787168710865605140e-03
-1.140360416462474213e-02
-4.966051748036750570e-03
-1.638939043043809163e-02
-4.273310315022564023e-04
1.128513494553111569e-02
-3.063244567357146370e-02
5.143095244883422006e-03
1.774912986075938975e-02
1.513924398967817636e-02
1.966832993365520352e-02
-1.610039220175626257e-02
-1.387451343563983475e-02
2.810224829808552222e-03
-3.595249502397987809e-03
5.002561796356891875e-03
1.702220210275811468e-02
5.655633337453176701e-03
-2.900000436426069736e-02
3.709729971703493862e-03
-1.558843674923426556e-02
3.075528618525493526e-03
1.037802338369831108e-02
2.546019239583751509e-02
-2.915753533203631689e-02
7.653585981869860666e-03
-5.058207344763114219e-03
1.034646342797332363e-02
-1.477885915909134262e-02
3.361119378883137970e-02
-1.765661829087828219e-02
-6.260586957553971287e-03
-1.821043593120901666e-02
-9.504233403162767879e-03
-5.563014721222073189e-03
8.484135714454638100e-03
9.431095079775167825e-03
7.969951464986016129e-03
1.675298132221568134e-02
-4.361208471864314214e-03
3.539813386265255185e-03
-2.273173736319300878e-02
-2.411337105751524754e-02
-2.033565360669802730e-02
-1.503200086483670594e-02
-3.445650900282745677e-03
3.818567140629829104e-03
-1.541615237570326258e-02
-7.851706882869143804e-05
-1.897537817015194916e-02
-2.337554626741856698e-02
1.126631446730223026e-03
-1.579043248431414095e-02
1.883503422733611918e-02
1.929701125127012079e-03
-2.013261292785932868e-02
1.692322701286791062e-02
-1.481741495163818112e-03
-2.284632665905939053e-02
2.111677196439666615e-02
-4.759642252525678879e-03
-2.647391289556633252e-03
-5.688824442658377278e-03
2.067919806317322987e-02
6.237331432293257219e-03
1.227719898341362963e-02
-1.097867449278120029e-02
-4.319084865889536232e-03
-4.678044986340319095e-02
-2.966509980529316581e-02
-1.332467219772260139e-02
1.991514923214921396e-03
3.475820678859095365e-03
1.620032620293383741e-02
6.065126529522126345e-03
1.607706200975641403e-02
-1.513333320035961660e-02
-2.598283415854189034e-03
-1.055204032494925712e-02
-1.339357622767459524e-02
-4.649565491741282494e-04
1.265912557995113076e-02
-8.074041476461452441e-03
3.325823696192731216e-02
3.366092336705092409e-03
2.450070182381973091e-02
-2.186922653421866786e-02
-6.602002365991481089e-03
-2.443038247708863644e-03
3.817811421166389906e-03
-2.069138378435007863e-02
-2.185573946690820557e-02
-1.153682074614030724e-02
4.185204502144169655e-03
-8.563884546583537885e-03
8.952850544421063830e-03
6.285308218956368528e-03
-2.466429684337900427e-02
1.333289337401575778e-02
-2.612906628942724546e-02
-6.896673366444320934e-04
-2.319972279659936534e-02
-7.744457061090915910e-03
1.444297882446463933e-02
4.196680758794090610e-02
9.283223155110998867e-03
2.047004793745792195e-02
9.801585306288097127e-03
-2.164798962390135709e-02
1.945946197246875217e-02
2.623605834549448852e-03
-7.585058193471119758e-03
-1.574101351927607514e-02
8.832116842277339987e-04
1.522065484655865317e-02
-1.296793981402096819e-02
-1.103149993049394248e-02
-1.620693734011680737e-02
1.664313542976976132e-02
-2.408612702252947713e-03
-3.329546885013613677e-02
-1.539758838126127974e-02
-1.925735440834214218e-02
-1.213008862139358657e-02
-9.211860190905475990e-03
-6.057842800710071945e-03
7.066655940020564563e-05
-1.918115855210745027e-02
-2.271013752189667348e-02
-3.844148281637235157e-03
-1.859282415385881890e-02
1.070848019611549476e-02
-6.897409724713013737e-03
-1.841021681997029660e-02
1.695232987117867990e-03
-1.355117446175953949e-02
1.923704200977283812e-02
-7.513181806892180528e-03
1.251852838495864234e-02
-1.955157595036578766e-02
2.298076810795932415e-02
-2.472800001791836903e-03
2.962923205695144630e-03
3.242335914124878492e-03
-4.230867739232022084e-03
4.451750673453429286e-03
-1.886386442204364064e-02
-8.509238293837512179e-03
-1.126089497738784993e-02
-2.427327319216255816e-02
3.387594460645143839e-03
1.183320277093995523e-02
2.994741520436175128e-02
5.966435356609314962e-03
1.340474413935565171e-02
-3.410203345971946076e-03
3.221680629116892899e-03
3.174647856525004194e-03
1.279440271245454314e-02
1.443160757571934801e-02
-4.383630635362325591e-03
-5.442987336390314734e-03
3.990521607837205394e-03
4.679431820324231675e-03
-1.683700776803932417e-02
9.494879255539297527e-03
5.763002311860217913e-04
-2.734216818112729375e-02
-1.928084522121273695e-02
-2.191163399548838250e-02
1.002748060262984367e-02
-1.183805362465534076e-02
1.981425117254246009e-03
3.026985755122588162e-02
-1.578034944902960424e-02
3.282825557107303671e-02
3.297776533625262560e-03
1.069232195946458316e-03
2.479366710812756953e-03
5.399563254762840617e-03
-2.419492164703930526e-02
-8.784758930224807055e-03
4.484870842535785239e-03
6.282033878794872177e-03
-3.809736368006859993e-03
-1.970033580922834690e-02
-2.625280806894133082e-02
6.330710554754829557e-03
6.241132733455679801e-03
2.114203655286006969e-02
2.893112601666117389e-02
6.978500239891341494e-03
2.095732434720568721e-02
-1.243738656575933167e-02
5.901083759009734947e-03
-3.486950173477736462e-03
6.059339045649463984e-04
2.236574170618937235e-03
4.320824798256774936e-03
-6.147011913467677335e-03
-7.453732386836029594e-03
-1.507963890758296822e-02
-2.018868645299812595e-02
-9.092749975244450097e-03
-1.301851353480980820e-02
5.678405403528609917e-03
6.727917670561662546e-03
-3.613659552902810657e-02
-5.599689130185405567e-03
-2.605124732972340443e-02
1.693942804269157540e-02
-2.172095105530864878e-02
-1.819333319552438044e-02
2.435957693355045653e-02
-3.096849805571533568e-03
-4.931961116485030286e-03
1.985942847636621225e-02
-1.549865348521743029e-03
-1.059976573080532829e-02
4.243302332198638400e-03
1.684302192528452230e-02
-1.246268843013483008e-02
2.023512198341949515e-03
-3.752859430175985861e-03
-1.498431249298824361e-02
-2.282880645027959496e-02
-1.148159385745325381e-03
6.777899709469548204e-04
-1.352660313502786031e-02
1.128989727256611564e-02
-2.255633620808156908e-02
-6.518664906736890835e-03
2.440064893632029608e-02
6.535159114195041898e-03
-2.179671744402966044e-02
-1.791387974855338308e-02
-1.751996903437436082e-02
1.922185653250744336e-02
-2.349016063858973963e-02
-3.700706761255676339e-03
2.120661816545760508e-03
2.252789913815878356e-02
-1.916488357340265583e-02
-1.765806952072427466e-02
9.574814387204409879e-04
-8.085196112709504279e-03
-1.285059347375294703e-02
1.560876815846000583e-02
3.365287033755005527e-03
1.006142379624856351e-02
1.202201734988191974e-02
8.830106675922676229e-03
-8.946129478023657697e-03
4.233307196653122995e-03
6.407286486890414155e-03
3.949182251073495020e-02
9.401606991970196808e-03
-7.124145318183020860e-03
-3.924226486436534558e-03
3.654105789908567749e-03
-1.459899350099540033e-03
1.138715561987032644e-02
-5.735778208967746289e-03
1.002541989395971597e-02
7.917237018368657869e-03
-8.377737179403113577e-03
-2.658759363612645758e-03
-2.358696536525251714e-02
-2.904950412198975887e-02
2.118918446808375580e-04
-1.270044611116104630e-02
5.701977346306262313e-04
-3.306967484754522180e-02
6.280383254185511674e-03
-2.329114391400229772e-02
2.498524845759870897e-04
-1.915382425626961302e-02
3.915139508238609824e-03
2.144139665973892467e-02
1.340208522992125326e-02
1.495353195177240844e-04
1.597199640068961909e-02
1.514096912875242951e-02
-7.569691163116930473e-03
-6.446617935981851025e-03
9.549428864972158565e-03
-8.458522076792845956e-03
-7.619271417965720571e-03
1.145892439399862073e-02
-8.441642939727186760e-04
1.013699470916239187e-02
1.374365175050719584e-03
9.281100861679695072e-03
-2.506304100413101008e-03
-9.720259072370950786e-04
7.651178584008284239e-03
-1.766234571481068230e-02
1.789287824312279715e-02
1.046080814374605178e-02
-4.725595873041283333e-03
-9.532297995143164393e-03
-1.518105790616554058e-03
1.266053282473741069e-03
1.112837167036352833e-02
-7.879973749690712473e-03
8.402166956064074021e-04
-1.078756093919156119e-02
-7.756945557942986416e-03
-1.069162440516405535e-02
-1.491338683521038939e-02
-1.205882570985825943e-02
-2.414777532902802684e-02
-1.566512298360374020e-02
-5.477056118551682472e-03
7.849209199996433697e-03
-2.071312982355187626e-02
6.839124000006361476e-03
-5.229213924957864558e-03
3.280624322176150121e-03
1.362261934096282122e-02
-1.874484537265111786e-02
1.957200645439001810e-03
-2.220268713682872069e-02
-6.921626134508054168e-03
-1.067873313194382147e-02
-1.287277715699392672e-02
-6.178103986230737811e-04
1.838243711243733175e-02
1.164111458773760266e-02
2.354540352424789457e-02
1.981667297639411532e-02
1.429183670409210020e-03
3.365329346427190643e-02
-1.273502357516209486e-02
-1.429710599081653565e-02
-2.050819460027430638e-02
-8.241881103812662840e-03
-1.337229346558491128e-02
7.720186376736135753e-03
8.337981670984092458e-03
-3.120703598885370394e-03
1.143801049341910091e-02
-1.791995865691912689e-03
-1.525836802855608243e-02
5.664435572217641976e-03
-1.236117369383346251e-02
-7.041047413715864449e-03
-7.990777987628937956e-03
1.498619703043437175e-02
-5.702087697219380101e-03
-9.557715712848137771e-03
1.479159761933033232e-03
-1.899640492533183692e-02
5.244230936372751804e-03
9.333831755740418928e-03
-1.368906791745891881e-02
1.880567874551281396e-02
-8.569050339042382641e-03
3.041389241957392561e-02
-3.212400351100552082e-03
3.267919273525417279e-02
6.219032070454932892e-03
1.325421169255134105e-02
5.722944750537660441e-03
-1.633767971962696991e-02
-1.888246855005292586e-03
9.346859914955466322e-03
4.643193422826632534e-03
1.111269961404335628e-02
-1.764525024869787947e-02
1.041531520389277730e-02
2.986685169183643960e-05
-1.866781703219340697e-03
9.102730812824149850e-03
6.995470671157940148e-03
1.233952533632366212e-02
9.681676763639787426e-04
-2.397877906291551175e-02
-4.034334464176759193e-03
1.865945064653733469e-03
-2.221114649713547273e-02
6.013042517730493586e-03
-1.008509527855181408e-02
-1.841339266569114869e-02
2.076647781465377693e-03
-3.115386418602053911e-02
-3.425901251669748269e-03
-2.476642034144816568e-02
-2.122662957596005515e-03
-1.540414663701277680e-03
-4.700954093201549153e-03
1.347284616538075436e-02
4.348156498372792410e-03
-3.013786829579953933e-02
9.532559034481507838e-04
1.180297047053162005e-02
-2.309198031741214671e-02
2.591399211150630447e-02
6.206385231331676931e-03
-2.615760569506040550e-02
-1.210618928500254918e-02
-9.094448283178771866e-03
-1.882040490356377826e-02
-1.202642537091951243e-02
-1.657229419037954676e-02
-1.641240344232897455e-02
-1.620843016473003453e-02
-4.953108196322144642e-03
-5.767441350559861409e-03
1.979022419420359627e-02
-7.134164065370646526e-03
-8.129117621779789055e-03
9.846254506949328033e-04
-4.449144091938916044e-03
-8.951574194754478506e-03
1.094871754404102941e-02
2.791663876355311453e-03
-5.871816758716679081e-03
2.936464626286786929e-03
4.865855676200387878e-03
-8.342964806136420877e-04
1.056413925303705849e-02
-2.087127532974504540e-02
-1.481438321851059024e-02
7.322839661463634124e-03
1.280238985547928199e-02
-8.150454287180071075e-03
5.959590233771561857e-03
2.332059166673096048e-04
-1.430524990774623487e-02
-1.073370784849915320e-02
1.494471430806870380e-02
1.683082661183416852e-03
-1.712597875858564572e-02
-1.257661918395765015e-02
1.334224733651490948e-02
-9.986473555733146185e-03
1.070668459119774804e-02
2.653883280733484659e-02
3.577318757923871138e-03
-2.504271999891372058e-02
-1.517505865585822141e-03
-9.822494332703450917e-04
-2.316097059301587199e-02
-4.864862344947002565e-03
-4.167098099591743862e-03
4.770637487601740549e-03
2.414838152010033781e-02
-2.099222310911883459e-03
-2.966974177975379053e-03
1.486982588661094756e-02
-1.904989001427744022e-02
-5.860035884107469943e-03
-1.046257407383043882e-02
-1.036522341289720928e-02
1.855809959096969830e-02
1.770210516178436291e-02
7.397765405104206847e-03
7.118198990536982358e-03
-1.066967334489610578e-02
1.420132921687103540e-02
-1.219741785758385669e-02
7.884591500224760741e-03
-6.193304694805984618e-03
-7.177415731268468879e-03
-2.203111952783864264e-02
9.552040573477518434e-03
-9.382443117008946662e-03
1.106657733271544652e-02
-1.867951470021890839e-02
-2.130999093297956948e-02
5.227526777951021879e-03
1.508884504637708970e-02
-8.515064877831197629e-03
-2.174491250267409498e-02
-3.317903018043838210e-03
-2.498182844498700837e-03
-6.399129252133711407e-03
1.860651670157219967e-02
-2.161345791285464168e-02
-1.633945455237891323e-02
-5.167772500479549461e-04
1.449432100736327547e-03
-1.766433429824897008e-03
-2.145052757358446513e-02
7.894016003014155125e-03
1.196467238927563341e-02
-9.339922309656705293e-03
-2.865516911354477544e-02
1.139222168524653411e-02
-1.243223461052013132e-02
8.806684738377005758e-03
2.167429854211747053e-02
-2.210201014135893677e-02
-9.129399535264473217e-03
5.311667573923391401e-03
1.019234817142066624e-02
-5.912108823075172374e-03
-3.984343084193045330e-03
-1.011488412896109808e-02
-1.664212690049517857e-02
-1.043998473851623886e-02
1.417498232687249698e-02
2.223950601298447030e-02
-4.736882689852542697e-03
1.901777072526018506e-02
1.756575743644103391e-02
1.634405872645565763e-02
1.369102114997552098e-02
9.471574560857325825e-03
1.405523629857469148e-02
-4.665411417090857028e-03
6.248497251231740698e-03
-9.373627162143143357e-03
-3.708003607623721817e-03
1.552376420649832604e-02
-6.683597634842580737e-03
1.212083816959144298e-03
-1.711308901053129605e-02
-4.322398106407393178e-03
-1.680054105002350834e-03
-2.023810121452401800e-02
2.085980636042401772e-03
-2.067425489789230866e-02
-9.015288920840731565e-03
-1.772620759680161237e-02
5.801344762500305029e-03
-1.785709643974522053e-03
-8.489721572839493274e-03
4.602427969789093729e-03
-2.982466687398054039e-02
-8.133078929313322658e-03
-1.372879581177395558e-02
-1.078489715730334211e-02
-2.209600669394569394e-02
-1.676661900479340869e-02
-1.720683277656349583e-02
-1.060133840995736154e-02
-1.297586482269149494e-02
8.410679767424407774e-03
-1.892630141860325230e-02
-1.912107149498980946e-02
-1.592996618474850148e-02
-6.922195047245194646e-03
-6.757008397801704232e-04
-2.203644472222921966e-02
-3.556851109352283935e-02
3.610295878972194505e-02
-1.029541142781509669e-02
-7.222365167051936208e-03
2.334218781332680296e-03
-1.989348209038822521e-02
-1.994143333781877095e-02
-1.769030699748887908e-02
1.313530943327716758e-03
6.010347222029706338e-03
6.789213922048865750e-03
1.316964243268879849e-02
-1.090262278718518579e-03
-1.371632842839871913e-02
-1.290762493228973448e-02
-7.433721494791468119e-03
1.493458092806609384e-02
-1.130093019073921158e-02
1.051630984165506308e-02
1.190921380153815712e-02
2.825303294883064077e-03
-1.508589242146062687e-02
-2.549986251843226748e-02
-1.527392921743772787e-02
6.104444709296059056e-03
-2.065855531565992300e-03
1.770947556427773795e-02
-4.746246711476945039e-03
-2.469134889643740879e-02
2.068383971333383978e-03
1.376240348729636589e-02
5.018389573246925459e-03
-2.083946150684970813e-02
1.023565915595606168e-02
5.376725350135235643e-02
-7.722537375441946433e-03
2.162603217353820106e-02
3.526985868513088374e-02
-1.666465740806774565e-02
1.110285870528265190e-02
-3.536085393143386345e-03
-1.323603437042327954e-02
-2.720876345610942146e-02
-1.912982083830534752e-02
4.880382141363406173e-03
-2.200310029915401519e-02
-7.402319366839468610e-03
7.260783301527080902e-03
-4.443855175580434767e-03
-2.537028212207873001e-02
2.221474994978587733e-02
-2.355424228672734280e-02
7.963526886693024845e-03
-1.428163713917157511e-02
4.036516200994729950e-03
-2.623808463086947651e-02
-2.186966776574129911e-02
1.132719957823790508e-02
-2.619976453064273500e-02
-1.395185262548338107e-02
4.249479454191610120e-03
-5.691922388034722710e-04
3.769346392143336708e-03
3.318415848227742292e-03
-2.198615363975086820e-02
-1.619794963793463535e-02
-3.231636368364639109e-03
1.311100414974198346e-02
6.422017016610679328e-03
5.168295115183432070e-03
2.383446623491841318e-02
-1.129094685279669790e-03
-1.175588105161899308e-02
-3.009550227757018179e-02
-5.311330948549385263e-03
-1.486766163945704537e-02
-2.524261436139032307e-03
-1.160400671378449683e-02
-6.742196653113801535e-03
-2.257744341065764937e-03
-1.719233056607188254e-02
1.669211374048858165e-02
2.666147319688988090e-02
-1.718025508258044440e-02
8.697696478766602304e-03
-1.908547948964085458e-02
1.132008414080531815e-02
-1.417057688807696336e-02
-1.933108445555626817e-02
2.277687819349044629e-02
-9.094766230344388316e-03
-6.317371497814638914e-03
-5.430705535773869795e-03
8.011311208115856272e-04
1.057151801939959675e-02
1.386723302940039843e-02
1.304675723992819794e-02
-1.982168739326054668e-02
2.924457249471952743e-03
-4.126312367963236305e-03
-1.257381833707974525e-03
-7.927342113245422137e-03
5.447643290626183118e-03
5.686540967714967532e-03
5.437457456436692836e-03
1.211128197925915792e-02
-2.159915655680759439e-02
4.749788796939494878e-03
7.901405908127608069e-03
-4.811869687053710321e-02
5.715121464791951544e-03
-2.517307999998485372e-03
-6.801413957100617587e-03
-3.459114667839328916e-02
5.603551049156045571e-03
-1.381232535092306651e-03
1.526014687816673945e-02
-5.754854376282200496e-04
1.683156307620951864e-02
7.127362467113558704e-03
1.527121065705071279e-02
-3.310731218499128863e-03
2.286670299513211824e-02
-1.933860060681103074e-03
-6.957115988711176126e-03
1.710089702080489805e-03
4.652321225532760063e-03
-1.901310539825018867e-02
3.369398067766070110e-03
-1.306467918326519387e-02
6.493490321092935426e-03
-3.093144390110127984e-02
-7.621049983162564781e-03
2.347284456057793442e-02
-1.103618967893492224e-02
-2.281678998449861162e-02
-1.016711402441927703e-02
4.158826991571757010e-03
5.924994623006949249e-03
-5.827369204164314573e-03
2.965035411202955346e-03
1.492667363329535160e-02
1.314596116765560582e-02
1.054423440252935835e-02
-3.588756452636736316e-02
-7.353724311179855172e-03
8.195186271743606921e-03
5.501736469840316952e-03
-2.104099249308396744e-02
-1.235607885837240391e-02
-8.503866811804754178e-03
1.478076383239104383e-02
-1.720576416536506378e-02
4.909960372969732895e-03
-8.329971174894309355e-03
-9.509353871172999961e-03
-7.404721555650210264e-03
-2.338965190883918882e-02
1.626860585690927770e-03
3.240791362420563509e-02
-1.014278017970944058e-02
-3.165961236515702631e-02
4.538467062149095788e-03
-2.498190859654187898e-02
-4.464253141045920227e-03
-2.714826521083231470e-02
-1.113644295477646262e-02
4.325367897843387412e-03
-1.110872681543419085e-03
2.636951163910727924e-02
-1.202313203946306537e-02
-9.805984516165822118e-03
-6.299544220648048247e-03
-3.433882867284168694e-02
-5.291702284927074680e-03
-5.222483200044339587e-03
-7.943880841884628369e-03
-2.887117368876995077e-02
-2.494062398063477334e-02
-5.861498419986198305e-02
2.960957901864747291e-02
6.129232184996607526e-03
8.542728394647380180e-03
4.480028590528400967e-03
2.532795593567617812e-02
-7.959531073898148609e-03
-4.753187205491553324e-03
-9.766153954290037256e-03
1.843434410336274726e-02
-4.693236036977893599e-02
-1.113367537943926039e-02
-1.814367092540747741e-03
8.811350144816007188e-03
2.035901701418085449e-02
1.177412601013676837e-03
8.339044770481932045e-03
-3.981224593533536776e-03
-8.423494573783742861e-03
-2.435923952964946099e-03
1.964926076536951255e-02
6.943725369594823046e-03
4.590452568289257740e-03
4.120576200840049379e-03
3.999966512797495204e-03
-2.540923751862577459e-03
-4.006167464402802386e-03
-1.339395156444822196e-02
-2.009691872090336312e-02
-5.624006637269574754e-03
-2.132632214199813372e-02
-6.624089991829572137e-03
2.280744004049160487e-02
-3.696919013798715542e-02
-1.687336152658645491e-02
-1.991494658064060438e-02
-1.537567273348911315e-02
-1.081815221683958723e-02
-2.742729660261585597e-03
-4.293909806826542476e-03
-4.289007375237182534e-03
9.496865671552633115e-03
-9.748351842692966340e-03
2.702669810793838310e-03
-5.868406227876057923e-03
-1.537539307964757738e-04
-2.444620296365025702e-02
-1.906152832507452752e-02
7.918906300560270978e-03
4.684129838622600600e-03
-1.220490550412998108e-02
-2.756547960834941635e-02
1.148850551981173140e-02
-1.234376712204388266e-03
-1.140703506799664244e-02
-1.096954576434001558e-02
1.522903358242060079e-03
1.359539259369892811e-02
1.372725590250434280e-02
8.666454737368448069e-03
-6.167584914319501448e-03
-1.636536837803400160e-02
-4.028769417663827929e-02
-4.268341604916864145e-04
8.178607114601929573e-03
-1.899111631987803958e-02
-3.680444060482765227e-03
9.842725191685360378e-03
-5.090564910903718626e-02
-2.586574355566635328e-02
-5.071867364025197875e-03
6.567763827111571841e-03
2.782509989930917124e-02
-1.269451318379913839e-02
-2.919862202603397752e-02
7.919118154475646848e-04
-2.590082070108049375e-02
4.405512667314597126e-03
2.183138501556105421e-02
-2.180275047374613875e-02
5.667636178418988986e-03
7.338452780425657558e-04
1.276207307841427559e-02
-1.010376143278245500e-02
-1.088026273772337883e-02
-1.930117667538862672e-02
-1.222384060364001268e-02
-1.205845400239304900e-02
-7.574578643554439120e-03
2.553341728974320348e-03
1.492374333623565190e-02
1.947763659008427267e-02
3.170404439577465937e-03
-1.400126563081589143e-02
-2.711015357454410815e-02
1.381054236678339216e-02
2.980499202914202103e-02
-1.660050092507119740e-02
8.404952347306987245e-03
-2.969123368650067340e-04
7.781189643166564265e-04
-1.089138583890809746e-02
1.124103445661004709e-02
7.745188996289850171e-03
-2.290944631612290214e-02
-4.942455425182216804e-03
-1.478532805180888740e-02
-1.109705237599239828e-02
-1.906358956411874014e-02
-1.092168585238727750e-02
-2.850677022852425233e-02
1.627326183607400931e-02
1.997394726792943442e-02
-6.765442978315441662e-03
6.845615327674193541e-03
3.122634594343967965e-02
-2.956216665290232332e-02
2.179769609636256905e-02
-1.103215286357787364e-03
-8.247925808377009130e-03
-1.232413954060451386e-02
-9.161534113709962276e-03
-5.070750739972490137e-03
-3.121430549021379439e-02
-1.575325057417862468e-02
7.406640844242432832e-03
2.020169218639819228e-02
-2.285695961369071244e-02
1.020044277994870338e-02
-8.409638774503163088e-04
-1.388596165460267637e-02
1.171756580228794191e-02
2.911737188254042569e-02
2.256761661782704081e-03
7.921768122893311018e-03
-2.832801684768050231e-03
-3.086992890550021088e-03
2.264045890043319548e-02
-4.740989832071841256e-03
-7.103873874572184770e-03
-3.814200197386269451e-03
2.754004859575113345e-02
-2.490413279897253293e-03
-1.429163165546918843e-02
-1.524500921676969281e-02
1.370355104261824358e-02
3.646594027283145325e-03
-1.756749061114409871e-02
1.622481756326612026e-02
-6.222514058742386993e-03
-1.714175752578274078e-03
-1.286919207624017542e-02
-6.610353065484377054e-04
3.331171142011412484e-02
-3.365984067699535030e-03
-2.378937937338737683e-03
-1.140381993854966067e-02
-2.215082190800274700e-02
2.498554909441936395e-02
-1.270478050330694011e-02
-3.810958999574658428e-03
-7.264278480274382645e-03
1.369287042659600266e-02
-1.033668213471901180e-02
-1.322629325306734916e-04
-1.448369343367712780e-02
5.958690747735936530e-03
1.043702640821991823e-02
-1.483114525898536961e-03
4.906621451954006237e-04
-4.845428394535631310e-03
1.846424781559833717e-03
2.786703273605225031e-02
-1.527309138566131097e-02
1.097879538035316689e-02
-7.660356032049057094e-03
-1.775855027841902190e-02
-9.281810297862218111e-04
-1.970042097860768508e-03
1.005797123005781023e-02
-5.657454165480037787e-03
-5.633692298019739135e-03
-4.050326344460584115e-03
3.884331149779761058e-03
-2.242540806928858960e-02
-1.424537823639458571e-02
-1.129943282634715551e-02
-3.083860941231534453e-02
6.805178418344699429e-03
-6.828504957436495534e-03
-5.708847681721192918e-03
-1.383141398914160096e-02
9.816862040585845432e-04
8.127558189231330480e-04
-1.912859294316049397e-02
-9.055238646947259828e-03
4.066656002047923553e-03
-2.962804391842205690e-03
-6.383540576425102793e-04
7.936516357160012733e-03
-8.397353911498657564e-03
4.050287013794652557e-02
1.096399386358756041e-03
2.392390096831975566e-02
4.446717792869643842e-04
1.327005544655392166e-02
-9.658414778160626796e-03
-3.804515512493818283e-03
-1.762932961347629321e-02
-1.240532430132263234e-02
2.963475746141519193e-02
-1.413009323777838534e-02
-6.801187301943475635e-03
1.378413019087136766e-02
-1.297589378684351619e-02
4.665144243060997953e-03
1.883527534852141860e-02
6.780120662576357218e-03
1.084096636629129987e-02
-3.555929283660374911e-03
-2.097869557254112248e-03
3.035715173443614533e-03
-3.577842240442485715e-03
-2.427449748841857546e-02
8.499984538835166081e-03
-5.863016869068835533e-03
1.155049295601519657e-02
-1.067645236950915191e-02
-3.016899744808562017e-02
-2.887170944914120227e-02
4.155520356505943043e-03
-1.531637404014308743e-03
-7.586384185104021356e-03
9.017426851591165901e-03
9.675611057480068208e-03
3.085972838381744257e-02
6.089755058592124723e-03
4.354437454769511523e-02
1.174122797731265086e-02
4.903617305771645722e-03
2.630901355372509270e-02
6.376169014000398171e-03
1.094179802523687420e-02
1.907802186763595670e-02
-8.020933160219770666e-03
-2.908542752762646559e-03
-1.380660824014084617e-02
8.597600818627640015e-03
-2.013945001603239388e-02
2.062534889174589756e-02
6.735928526436926571e-03
1.255648012169231081e-02
1.963787794966627767e-02
2.068677376042458299e-02
8.015896416682708955e-03
2.834233165641839459e-03
5.208289451762513310e-03
6.429206432567042542e-04
3.124387652900319223e-02
1.237408340951756842e-02
2.016540533780682848e-02
1.241616574085627200e-02
-6.511742404706680329e-04
-5.020435252080196302e-03
1.328360711715576535e-02
-1.696716530365455916e-02
-1.314833642967923148e-02
-1.240864414806367236e-02
-1.481156919550185962e-02
-8.240265266046141804e-03
5.401451043330008023e-04
-1.218499401308416503e-02
2.176506287337256346e-02
8.073350256217345922e-03
1.731334926213542666e-02
4.808305154249330020e-03
1.222206625987352436e-03
8.044505575785183826e-03
-4.419632365627841099e-03
-4.649604621759072069e-03
-2.097696238592703516e-02
-4.886242117931062327e-03
2.079996508503271016e-02
1.234657792624125998e-02
-3.248909383203231471e-02
-1.259809370966012178e-02
7.182248467833024508e-03
-2.511767825905662430e-02
-1.068117363122136031e-02
-9.227546580260169440e-03
-1.711056330222131619e-02
-1.317891140657580402e-02
-3.156803934651102300e-03
6.583271164059132513e-03
1.519481682282246586e-03
-1.653137417218205479e-02
1.357658729028988868e-02
-2.072170474876137286e-02
-5.153257417254664477e-03
3.044732562523644499e-03
-2.913207556311543395e-03
-4.604668128997203673e-03
1.163541618592933875e-02
4.399738127876932393e-03
2.345298641886652685e-02
-5.793046057167749313e-03
1.315444217507385875e-02
2.056647354795591767e-03
-2.161230125951776534e-02
-1.025374419487122893e-02
-8.884619858631152139e-03
-1.046400712184551371e-02
1.614551146820316415e-03
2.771661036699592066e-03
-1.208009730178692155e-02
4.671119017503339542e-03
1.701516087379302891e-02
8.367510518539320735e-03
-3.221035381406564448e-03
2.563983029416024018e-02
1.861638971655224864e-02
-1.427852450848189625e-02
7.601996239283327281e-03
5.203911549851678378e-03
-1.715074585416603847e-02
1.611044628793363923e-02
-2.095196428110436548e-02
-8.623609732632282060e-03
7.535559858704728685e-04
-3.901194979053425327e-03
-7.886164406374848029e-03
5.711875377095275083e-03
5.799214179798379762e-03
-1.134864264150032068e-02
7.200320252252837179e-03
-7.105906014664245020e-03
1.504430613952290920e-02
1.361747739934757694e-02
1.924662666845760109e-02
4.010193547958723972e-03
-1.744292555519668829e-03
-2.456420296531751021e-02
1.123473393514243159e-03
1.324561882635503542e-02
2.847959161549856386e-02
-4.083844093338283819e-03
-1.884283318441061852e-02
-4.799430491452013996e-03
3.179850403737603803e-03
-9.910192717531756193e-03
1.595021097427896901e-05
-2.934360836215548635e-02
-7.894882216259167459e-03
-1.405527082451581491e-02
5.713151328390719645e-03
9.092731066110916818e-03
-1.046055522708212032e-02
-1.126331285258580853e-02
4.925127184816338946e-03
-5.987876501664429231e-03
-1.257019928445800294e-02
1.567166021328754346e-03
7.853469518071920508e-03
2.092726300929653380e-02
4.611086578276234053e-05
5.668615531817392320e-03
2.697879352074967346e-02
1.736687659390565713e-02
-1.277608981885064617e-02
1.553129787870555353e-03
-9.840450352381766713e-03
2.600437595965273546e-02
1.124239588003644874e-02
2.195437645279576903e-03
-9.190369390700885155e-03
1.943843027780021646e-02
5.281602938879159138e-03
-2.538432999048723712e-03
-1.894002831341255267e-03
8.526414035001783978e-03
-2.340646739622312227e-03
-7.806553013552781223e-03
1.228775993446788034e-02
2.596038938610965852e-02
1.141032557245541014e-02
-1.422845583755444170e-02
-2.657210598687477152e-02
1.200291496018629674e-02
1.415159826780503817e-02
1.986653508073733376e-03
1.278979965404738323e-02
6.946607193296783569e-03
-7.148009250785741005e-04
-4.061593831200243244e-04
-4.925277123527164666e-03
-1.119959582292099146e-02
1.195708678164218025e-02
1.005367733736166856e-02
2.579556576400000856e-02
-2.941869665924630450e-02
-1.125901493665797462e-02
7.867649892720118745e-04
1.231320118193462813e-02
-1.140868525635474993e-03
-4.767572631852515057e-03
-6.182808268874565548e-03
-2.402667274604329117e-03
4.017369786917009003e-04
-1.177202662766277733e-02
2.377704423692941077e-02
-5.970667673323619765e-03
-1.112551561619910118e-02
4.517104596185524644e-03
1.060860052446037718e-02
-1.161178114400888972e-02
-1.520664781622798126e-02
4.684491467278704274e-03
8.802038131273911756e-03
-4.499274860475270185e-03
2.519739808129307923e-02
1.246920212719118161e-02
-1.532887018838651784e-02
-9.924778809567552304e-03
1.727782726248331888e-02
-6.766164886885277750e-03
-1.615834347950767524e-02
2.173190712365892507e-02
1.476011027895070271e-02
1.129194769909137169e-02
2.146048914866056576e-02
-1.269715213315733213e-02
1.126818917178320015e-02
1.335736223469357470e-02
-2.055987460097456060e-02
3.663518824015519343e-02
7.859213469171616798e-03
-1.591767116273693980e-02
3.684386477386025760e-02
-2.031374466163021666e-03
1.216720723976403781e-02
1.885010294262504799e-02
-9.196418340238564360e-03
8.775786307766588953e-03
-5.336063420224378129e-03
5.008727290133091307e-03
2.341970135732943797e-02
3.176878914648495998e-03
2.436901622913577661e-02
-1.320110456408419078e-02
7.782556985931107958e-03
2.911566773168542538e-02
-1.176662400266341273e-02
2.316033504979738561e-02
-1.373623645853133679e-02
2.268789438918829282e-02
-3.227776521058866102e-03
-1.461832793165182033e-02
-1.502443404659285775e-02
-2.070805771755274485e-03
1.048251814471329139e-02
6.889730191698623715e-04
3.717552350134268636e-03
4.263114124119865784e-04
-1.629674065435670997e-03
6.701270354057904145e-03
2.622163318713253630e-02
-8.686663504314143247e-03
2.533243253270638790e-02
-7.499388409691549844e-03
-1.970522399619003759e-02
6.641955844362875359e-03
8.215222384319686641e-03
2.037445693800791699e-02
-4.298648994971424227e-03
4.111736943581932591e-03
3.389955083354018184e-03
-1.060110046706816238e-02
1.503930878462857168e-02
-1.965774595618983642e-02
9.285872190538538642e-03
4.433719205163899786e-03
1.935310513873956043e-02
1.277761251041522467e-02
4.959572602402127946e-03
-4.846818392251948070e-03
2.521888419399329062e-02
-3.399135718978861000e-03
-1.692006960688147155e-02
-5.598788930255079940e-03
-2.122389218441456029e-03
1.025661122726925084e-02
-1.739534366563411094e-02
1.970916570171254469e-03
1.123624826037191273e-03
-9.428507505868190253e-03
-1.704405710073611524e-02
1.119980741539114205e-03
-7.093953989747940787e-03
-1.946142053078997946e-04
1.536911692625948789e-02
2.440563815907877826e-02
-1.603955208365537635e-02
-6.006536659287734468e-03
-1.073535569511877528e-02
-6.280566614351550982e-03
-1.237935068731991356e-03
-3.755623796471006370e-03
-1.515810422505649464e-02
8.665926996275783237e-03
1.279485634858583062e-02
7.567334118631967527e-04
-2.326123672936004916e-03
1.134486565447758409e-02
-1.841677547102662377e-02
2.605852496518576075e-02
-1.522414287533733514e-02
1.473174127997898056e-02
1.796067782299071505e-02
1.868685957357267211e-02
-1.987165034158352693e-05
1.290057588250424769e-02
-7.732675869266944502e-03
1.433511067248437231e-03
-3.785893291910613113e-03
1.120100370760971145e-03
9.871677185955480757e-03
5.537965784075240226e-03
1.577252161391437535e-02
-1.315429980435231863e-02
4.811211813621514913e-03
-7.878225245368908336e-03
4.388504290201831852e-03
-5.319565113919914575e-04
1.233062918238781933e-02
1.328769876557135687e-02
1.637721808191312670e-03
4.378540033081219397e-03
1.228876905193346247e-02
7.679055318797959120e-03
1.934276999489316709e-02
6.631417524636513613e-03
-3.080569587123498706e-04
8.118218951428474162e-03
4.046024960830636036e-03
-4.753868590233191818e-03
6.663013160866994604e-04
1.561362281657331652e-02
-3.905539540053365281e-03
1.856625149423233104e-02
8.751325273175722397e-03
-1.038976207518072306e-02
-1.737544987324800283e-02
1.445566237571253507e-02
1.041302512956497443e-02
-2.278406710186373779e-02
4.308463688678665533e-03
1.304642013705945881e-02
-4.467005787670634900e-03
1.274166742813391713e-02
-1.863792081763716857e-02
-2.651860159640555790e-03
3.507072916221484066e-02
3.346614682800510936e-03
-7.828882041735318875e-03
7.090769539660771170e-03
-2.234543210268613231e-02
2.472047011175514727e-03
4.190116253005397168e-02
-1.063681641378656610e-02
1.053050435507858242e-02
-9.321910978202620560e-04
2.014089085029426018e-02
2.435107382417018348e-03
-7.237730201203465726e-03
9.640163448671657323e-03
1.971838481768272474e-03
1.179117881853917853e-02
4.289720876341963744e-03
5.567855029405675837e-03
2.638111237738319584e-02
-8.572278784273718033e-03
2.988473509074615966e-02
6.633597640963375015e-03
8.514241148486348734e-03
3.001500121872869783e-02
-2.534551273731997911e-03
-1.117377127945570585e-02
-6.005482288994211729e-03
-9.183493586397912037e-04
1.655458459548707351e-02
-8.393325476528787008e-03
1.676084723209928656e-02
7.520277917871321174e-04
5.215324854238380901e-03
3.066194756069848390e-04
1.230916504990970176e-02
-1.568964201566178844e-03
4.910330543632380508e-03
-6.611804016548619885e-03
1.763174396736946412e-02
9.253622906669178296e-04
-1.963473232238222444e-03
-4.726704363244961320e-04
-3.293566726928470485e-03
6.567458956976529247e-03
2.925164502289469629e-02
1.738696934719225623e-02
1.705437631902775864e-02
1.781770230317731088e-02
-1.106329052946545058e-02
-1.546353927368422990e-02
-3.070076202093774366e-04
2.822285910454245053e-02
-6.232534828745257827e-03
1.874319764601367969e-02
1.462493096890070746e-02
1.870216902817138302e-02
-5.432275045603662637e-03
-5.485342973176458511e-03
1.918900010012080520e-02
-1.287961957500887052e-02
-1.122355442729250016e-02
1.626862876633685881e-02
-4.121877611345919554e-03
1.244675633146434361e-02
-2.227250740150975728e-03
5.232938072231304617e-03
2.331501694990164523e-03
-1.480568020586699000e-02
2.681288212551422370e-02
1.124818716107188477e-02
3.224957651076518911e-02
1.759573347090628154e-02
4.939945182702824497e-03
1.526121139877551110e-02
-2.890626078137255653e-03
7.940406803733295743e-03
3.388704959782887476e-03
-7.141593967401971797e-03
-2.751476872996261314e-03
-7.846608954784728418e-03
6.085071330455018440e-03
8.705231399355110519e-03
4.348968008494402161e-03
-1.875636492251715054e-02
7.134236961967533805e-03
6.758969017916864261e-03
5.673211352255252797e-03
1.857888744562041783e-02
1.309045787690143667e-02
1.506771201014900016e-02
-1.667106266460011837e-02
3.278554591545978364e-02
-3.728997907298953370e-03
7.170081403040578366e-03
7.098561163338500471e-03
-6.752223925985777545e-03
-3.883261934859736329e-03
2.104673657658059222e-02
-3.147617913246070036e-03
-6.695291108772319193e-03
3.073333849574352503e-02
2.619705036263663030e-03
-1.562006017038744012e-03
-6.270731209019431845e-03
-3.023397380962596255e-03
-1.584129818531035405e-02
1.637692451475283861e-02
1.086415787524344645e-03
1.876110088669084852e-02
-1.075597349202426015e-02
2.669013600395678601e-02
7.279030629663859817e-03
3.456525486815920263e-03
1.155421269519140912e-02
2.685150500504225601e-03
-3.126685390509033324e-02
-5.763135545798663169e-03
2.625032907943263688e-02
-5.200968201369887169e-03
1.810947234885168858e-02
-1.551897330496459409e-03
6.227017249658245088e-03
-1.747342228194320723e-02
2.450807157158801930e-02
1.940114021650122741e-02
-4.092682129434253510e-03
-2.667201693479297111e-03
2.703210877572206146e-04
1.816390753908996708e-02
1.557984171228955252e-02
8.296247856566905596e-03
4.261875069752525842e-03
-3.678458895072218068e-03
2.304010669820144661e-03
1.247676430415968138e-02
-1.358807063477510211e-03
-1.116773854327527933e-03
-1.085790094296547022e-03
1.381281623516237818e-03
1.138366727491482190e-02
2.145884603806328533e-02
9.028050722297961054e-05
3.143738749704734492e-02
4.524696609744216849e-03
1.345144163099631744e-02
2.822449967229114648e-02
3.033766922533444321e-02
2.200640837422806334e-02
1.179896434696840225e-02
1.302687386317246017e-02
-1.970621057203930312e-02
1.434999059860108707e-02
7.420621317686641391e-03
1.356682781465218084e-02
1.174618727450123593e-02
6.991564872517957649e-03
7.077280786834659956e-03
2.207547009507455828e-03
-1.963481569809291324e-02
3.882420889162894930e-03
3.633601978054885884e-02
-6.204366566445749034e-04
-6.361481523850248329e-03
-9.273048028848041024e-03
-9.055657712550829047e-03
9.157578441051692983e-03
-1.879997201264302755e-03
7.725853327477679930e-03
-1.300137352041301486e-02
1.307028084145425359e-02
4.136656430907782386e-03
-1.277320500500207269e-02
-2.154576929636075819e-02
1.378705169104447840e-02
1.591005615545861354e-02
1.023328767415301876e-02
-6.678380077113053176e-03
-5.073795828999722035e-03
1.029120337513174041e-02
1.717115106024901319e-02
-3.983003158154346107e-03
3.008834171306833463e-03
-8.781953983734550745e-03
1.309486714041942917e-02
1.654273235761984095e-02
1.173671290462352870e-02
9.315109895318987587e-03
4.083653603964385904e-03
1.284827279195249923e-02
2.922197176415624806e-03
8.357043735201279827e-03
3.633789813162497523e-04
-3.952126553639295249e-03
-5.050111958883604819e-03
1.426583739060009737e-02
-5.176997951379447467e-03
-5.612032476980432887e-03
-7.909474626356939294e-04
-3.346674664224767639e-03
2.442170270418561953e-02
-1.722390156964355781e-02
8.044174197448458047e-03
-2.207345821755602247e-02
1.245688163726545346e-02
-2.097820159794788752e-03
1.444248965381217560e-02
1.193295149207626582e-02
-1.155988142732015077e-02
-1.366913694319471908e-03
2.009063857832405278e-02
2.285023848739182670e-02
-8.833254798087714424e-03
2.706396750231119652e-03
9.936831730060222481e-03
-1.781882965841021134e-03
-2.648395764565707623e-03
-2.671881527484271102e-02
-9.286414193503633036e-03
1.619498549576280089e-02
3.777318004110847942e-03
-1.224564513682707863e-02
-1.337380574941527105e-03
-2.888334979322030802e-03
8.404524665974362485e-03
-1.229078011315760770e-02
-2.163743488214415686e-02
3.559134880461065076e-02
1.421372541477935666e-02
1.454890142036816165e-02
3.638472830255375795e-02
1.816132617829772575e-02
1.428179250949847094e-02
1.543322142215698863e-02
1.560924810190464362e-02
1.115785902249705717e-02
1.626222691343496077e-02
-1.750892846433554917e-02
-1.562033751878610412e-02
2.518975202936393765e-02
2.302015826750450009e-02
-1.519832593903257430e-02
4.311003982955968240e-03
-8.624286616475053402e-03
-3.335847390293809889e-02
6.963052212761208781e-03
5.979605196973250027e-03
-1.458931846842864352e-02
-2.799397820233526409e-03
1.382950945727618244e-02
-2.241058334298029128e-03
1.150494985992596766e-02
4.912009293661693220e-03
3.804726903779440746e-04
-4.423208340160408175e-03
1.496045870774751103e-02
1.162460025936479582e-02
1.259234973867228921e-02
-1.592253976375415051e-03
4.972431457169961856e-03
-1.150832502485459779e-03
-9.763682456051121436e-03
-7.599115584907445431e-03
5.962992881412156445e-04
2.756772198026220463e-02
4.319354135462762610e-03
6.591625843530131423e-03
-8.732967840517224731e-03
-1.652862240892392920e-02
1.039986420999405185e-05
-4.992221115187716815e-03
1.713867775529582735e-02
-2.194951549522547798e-03
-9.256818866823286751e-03
-1.066189487682960534e-02
-1.188854580897860322e-02
1.199538440064426299e-03
-1.875473708391577066e-02
2.683700308574353544e-02
-6.226637215808736910e-04
1.879035251555561141e-03
-2.485142152761260145e-02
1.487704989059837439e-02
8.678719227738867364e-03
1.211084606603401483e-02
3.268738099304561995e-02
-1.269232597374391966e-02
-2.465540518617155910e-02
-2.859321606407769657e-03
-1.501521442590713490e-02
1.759505864982650533e-02
1.773001533167333985e-02
-2.907995847019157528e-03
7.754603945449327872e-03
2.797885113994900627e-02
1.430734526846026873e-02
-7.815252946109005339e-03
-2.264190027959068346e-03
2.966413686272739020e-02
-5.828238939674434960e-03
-1.720747189316314610e-02
-4.499412844977458172e-04
1.997180449194924101e-02
2.430004741527876447e-02
-1.593362427807606257e-02
-1.697968085558037091e-02
-4.834495541339206386e-03
5.871265830874762733e-03
1.695666529554528182e-04
-2.058922533440568116e-03
-4.523227133128174607e-03
1.767767206065839038e-03
1.799588486594625933e-02
1.994845884294335972e-03
2.137538913730016935e-02
7.362950912198810462e-03
1.847368192612856494e-02
5.549190921686631382e-03
2.358980427567125907e-02
-9.802248157103517212e-03
-1.444108303383596177e-03
-5.463344416263478734e-03
1.318548139155881031e-02
-1.923018431708060222e-03
1.995846622566933674e-03
1.285439189100094940e-03
1.941318696974805857e-02
1.646380245517611168e-02
1.907179425970846652e-03
-9.941843093751913038e-03
6.745040589680895149e-03
1.149973656210192575e-02
1.619447619354863477e-02
4.482839556978226309e-03
-1.583700763674628781e-02
2.025802266515394287e-02
9.588919374289595413e-03
3.905200582535722515e-03
2.164398395503258177e-04
-1.608852415474523040e-02
-4.054900524078683399e-02
1.344713849713054590e-02
1.445728157640511352e-02
1.669814562084278795e-02
8.241306940984561430e-03
1.887789321855947930e-02
7.344357526196255547e-04
1.382996720252868163e-02
3.987722981326143751e-02
-1.240547425328801003e-02
2.460752116230644285e-02
2.285874933916857282e-02
-7.223370407065163486e-03
-1.222890072833631835e-03
-7.071384330346655307e-06
1.096563137605150069e-02
7.713255232094654718e-03
2.098789497243565977e-02
2.310710854060970404e-02
-1.516144674100286874e-02
1.352490410892789180e-02
4.204603285343424678e-04
6.433016316461626603e-03
1.454688339227839210e-02
-2.137388037317728209e-02
-3.256743197425103487e-02
1.064194360761212474e-02
-6.028360623859676561e-03
2.839916262100335501e-02
2.015913203112992130e-02
1.723096019886903585e-02
1.977394310069296654e-02
-1.698572464574751514e-02
-7.014299757510379608e-04
-5.260577401636834852e-05
3.409539329695974574e-03
7.793364928179351628e-03
1.372179063927845286e-03
-4.171455705692478540e-03
-1.830082219665737919e-02
-1.438102403869383596e-03
-2.226102158869736752e-02
1.892475950629510240e-02
3.571001502502312019e-02
1.161235120673386606e-02
4.615342113728506356e-04
7.853154114286694035e-03
2.493553990463821118e-03
1.811783255483877253e-02
2.207395117031726861e-02
-4.184267055855380845e-04
-2.872458858654534583e-02
3.325222445266440112e-03
4.453115149223215927e-03
1.218903580256942842e-02
5.754759611869089166e-03
2.319790023215156233e-02
1.736767978543757307e-02
8.490124644085394329e-03
-1.230230913778939707e-02
-1.491407710553165934e-02
3.224858769279314013e-03
-7.825665026358683343e-03
2.375092576085324064e-03
-2.201752267679862179e-02
4.994876521471908713e-03
-2.485678448532352772e-02
2.077082516091598510e-02
-1.115730595950728890e-02
-1.132778456057432354e-02
-6.846828025979795687e-03
-1.899755929603250820e-02
4.605200114187448825e-03
-5.225491069998118056e-03
-2.740346650736907668e-04
-2.548431704725762428e-02
2.473131661698168855e-03
-8.814724517573667428e-03
-8.621598227396511842e-04
-1.196067894777171937e-02
-2.227352308435455452e-02
1.015761778825654930e-02
1.002114405857720825e-02
-1.544298438596862846e-02
1.778225244747411171e-02
-5.706739917362677744e-03
1.109643730894066408e-03
2.089950216112196639e-04
-1.588071158790825685e-03
1.764025976893294004e-02
1.101526377378276786e-02
-6.072181806037328308e-03
-9.373012254115214992e-03
1.023754441185162345e-02
-3.924870804029759012e-03
1.343035591260799584e-02
-2.881901522777455520e-03
3.161491120874219268e-02
-3.217102094121791767e-02
-4.335397946273395094e-03
2.170683855822318903e-02
2.113596883330438880e-03
-8.691916071952594108e-03
1.254862306408307399e-02
9.290679120211572939e-03
-5.193803384979122674e-03
-8.524028841860918984e-03
-1.182872234461485907e-02
-3.348328361785163267e-03
-3.554129149095468232e-02
-1.819748631759746799e-02
-9.654288104749724972e-03
-6.512792609062379627e-04
4.930841785824667534e-03
-1.104409446681312544e-02
1.808470735672259785e-02
-2.302327862747941347e-04
-4.235368576230057365e-03
1.947806575263301421e-02
-7.604328087960816190e-03
-1.312989073775307040e-02
1.527692206208457193e-02
-1.835399890032231654e-02
2.401811979350088055e-02
-1.895786772632666178e-02
-3.361807744121520641e-02
5.691027737967443642e-03
-1.495453717906647731e-02
2.896136697875640459e-02
-5.670308681104165027e-03
-2.241814360716072943e-02
-1.234694304234502417e-02
-8.811068936580542313e-03
2.279645947519223521e-03
-5.499968205809105913e-03
-4.949064552050338149e-03
-7.614180810017368191e-03
-2.865909785550893249e-02
-9.292954609797975107e-03
1.506625704358828706e-02
1.274785936416218332e-02
-8.289511062844045347e-03
-9.242994088627809121e-03
-6.318334705022940305e-03
-1.362138637447923503e-02
-6.158392587940407677e-03
-3.952304383203004284e-03
-9.240709057594186093e-03
-7.629672758461674212e-03
1.259002696119319170e-02
9.665984479949837546e-03
-1.488576915383708205e-02
-9.474033184359592239e-04
-1.837329559142146865e-02
-8.616428051901853236e-03
-1.414705100291874067e-02
-1.689152446490966089e-02
1.167893321155206825e-02
-7.382202840225817776e-03
-3.848997446431951571e-03
4.483771909348649443e-03
3.631464077659705535e-03
6.421293934491343475e-03
4.974739800523333977e-03
-2.953548719785176538e-02
-4.994172150305024351e-03
1.528639470874600635e-03
-1.819801893594480760e-02
3.913910918869984053e-03
-1.193601249070048824e-02
-1.947307158397379445e-02
-1.019044172910477282e-02
1.858469537205670319e-02
-2.113574261535712366e-03
3.766408092207617579e-03
6.681272635039472649e-03
9.534437463246624861e-03
-4.777783905611578423e-04
7.056998334578142192e-04
-6.769898279992088213e-04
-2.588755904201428017e-03
2.439182385009717319e-02
-1.335817466146669609e-02
-6.066082964382033199e-04
-1.647658688958992396e-02
1.279706767181374924e-02
-2.654572011675847276e-02
-3.333587709358846237e-03
3.250746258225412511e-03
6.475671600048593830e-03
3.066973748281435260e-03
1.116576312018556678e-02
1.135762603228065645e-02
-7.609256554221889741e-03
-1.494133721418878982e-03
8.900896600166444692e-04
2.390086395041482806e-02
-2.757276503802835385e-02
7.177174359895861951e-03
-2.849495525987001329e-02
-2.389379957907131723e-03
3.027050550364407139e-03
-3.173848550514158946e-03
-8.151014386382878646e-03
-9.563974555701284727e-03
1.248532312965713875e-02
3.171050559956469991e-03
-1.230475553253621880e-02
2.321253334948708905e-02
-2.059922960986366319e-02
7.791279248709573899e-04
-2.646951824745857537e-02
3.075040176259066435e-02
-1.802090675565552183e-03
2.251076497797986284e-02
1.976212161971233928e-03
3.351926331152006028e-02
-1.070395935480518380e-03
-2.553452400107913273e-02
1.909399088386984789e-03
-1.178100031717735884e-02
1.210993955069620057e-02
7.673181475144733726e-03
-1.759954558030332543e-04
6.426163976792302786e-03
2.505113483248610617e-03
1.849075438921533822e-03
-1.143520299895752108e-02
2.012447838432786847e-03
6.201185790352491470e-03
6.580263089017231344e-03
9.747821905577547241e-03
-1.883304160620220477e-02
5.390986886696965373e-03
1.077341366664752269e-03
-2.162995821264828561e-02
3.251271132241825151e-02
1.337616482197257275e-02
1.544538063528147313e-02
2.258893192876897105e-02
-1.330090607104365830e-03
-2.754867720774921772e-02
-2.271314795397181771e-02
-2.512247628444539319e-05
8.723935003049120354e-03
-1.434624663074807877e-02
2.374378737415567056e-02
-4.909053371277404682e-03
-3.476030573908081827e-03
3.147690458495226999e-04
2.677660056561838222e-03
-8.575537983808632046e-04
-8.614408800872256147e-03
7.372646127436790348e-03
1.035017897301126859e-02
1.208442083168196181e-03
1.419458418234871913e-02
7.822671453544156883e-04
-1.772586963035802793e-02
-9.569138551093529788e-03
1.026988276242998474e-02
2.072043084642652758e-02
9.665146715146097833e-04
3.170759975326725710e-02
-2.121694731427087657e-02
-1.417982249607000270e-02
-5.826801014384579841e-03
-1.743556672733386197e-03
-5.639883385874430548e-03
-1.078461157312779299e-02
-1.824285787785929515e-03
1.720225321286629602e-03
-1.305324479694471539e-02
-1.145685589020569058e-02
-1.117655972416023262e-02
5.416313962676765417e-03
-1.863510792620023298e-03
-6.284105676598580881e-03
-1.969714570507102858e-02
-2.499437049458643097e-03
1.949302614508104103e-02
2.130997435125938158e-02
-1.729078973143014994e-02
2.734312558646783201e-02
6.254010556543822263e-03
4.901633693322388075e-03
-7.151268197926014892e-05
4.994557602388051713e-04
4.354314268386136853e-03
1.995391590981900748e-02
1.939876353323009492e-02
3.998017169585848379e-03
7.384431039854275590e-03
-1.851890320313483509e-02
-1.825781368726443060e-02
-1.803346332407269534e-02
-1.210844114204436342e-02
6.145898551642363199e-03
7.224273911951530590e-03
1.539987147884178901e-03
-3.035777590380368211e-03
-1.923540738188411932e-03
-4.000718563701865377e-02
-1.118190641676513990e-02
2.122007019552776472e-02
-1.013842656812379527e-02
1.269972416388568705e-02
4.463079627551913217e-03
-1.577507288659990570e-02
-8.567941962658145235e-05
-1.977371646882191553e-02
3.862539286077016579e-03
2.105777552403081607e-02
1.967238140568531440e-02
-4.717964023780537274e-03
-2.102665831002750209e-03
1.093467547577614205e-02
-2.401512363991982826e-02
-1.061483143481250710e-02
-2.681993993772806804e-03
1.079840356939629036e-02
6.227973647018505976e-03
-1.545451154746734987e-02
-2.589995794814432470e-03
-2.213947152062640394e-02
8.989249523391728766e-03
6.721517417321436726e-03
-1.082408345146894380e-02
1.067740381250894925e-02
-1.930331585367122587e-03
-9.476584520033214110e-03
-1.097758640209468492e-02
4.009923817524890972e-03
1.206008893442691958e-02
-3.799013671353186627e-02
5.778270222860085702e-03
9.591339798469282821e-03
1.179818656940315701e-02
1.914902918047606262e-02
-2.721473468940679638e-02
-4.701192019383069673e-03
-7.515463568968290889e-03
-9.296876744822475322e-03
-9.005084288375660162e-03
-8.786488543087524888e-03
2.160636930368160791e-02
-7.178142930702479697e-03
1.353069461013001705e-02
1.491964213129188047e-02
-5.232561442528854863e-03
-9.153527783987404354e-03
-2.553019146660169048e-04
8.325140237520571975e-04
-4.851768017523051812e-03
-1.356636089381795494e-02
1.313434405093139370e-02
7.145862589034036177e-03
2.229124410371264436e-02
-4.696545484699899027e-03
-2.664855693999432402e-03
-1.019610357799371168e-02
-3.353290728701374939e-03
2.944633999160016329e-03
-2.412444078223293157e-04
-1.829585159483251497e-02
-3.956701698356525354e-03
5.645475410579213482e-03
-1.591593939285908602e-02
-3.928174755456343738e-03
-2.808130467073730215e-03
1.843083260641657090e-02
1.623711052036901775e-02
-3.833370464347216500e-03
-9.360163555541801267e-03
-4.930070756929299559e-03
7.155765655751007009e-03
1.455239926418522983e-02
4.948899350565910162e-03
-2.004930919039848297e-02
-1.599757005696287107e-02
-2.186383117181500690e-02
-8.835309840189329092e-03
7.819382162494517834e-05
-2.218424162948185591e-02
-8.362782069264223725e-03
-1.948457367463820797e-02
4.736644827075773244e-03
1.777299364390119360e-02
-2.602610586479181531e-02
-7.373968655643044472e-04
-1.309883250074950038e-02
-2.883642265035723899e-03
-8.634345529810509567e-03
-1.562964844470378714e-02
1.294438283716594458e-03
-2.280654730981106822e-03
9.276432671628337618e-04
-3.013367045337658843e-03
2.466704655933617003e-03
2.490599470994781656e-02
-4.186921236219316375e-03
-7.612440914101537351e-03
1.358908865302312433e-02
4.783691243573051123e-03
-2.462907210781127912e-02
7.600584122114359929e-03
-1.335181664393869476e-02
1.731411661145267414e-02
-1.605811749501692004e-02
-1.258793630007090485e-02
1.165815660851613096e-02
-1.945189946072533108e-02
-3.391665287284333780e-03
-6.272868480644330780e-03
-5.497883839013202947e-03
-3.050893535733124884e-02
2.612217124235102772e-02
2.068804125615284623e-02
-2.860009208679517839e-03
-6.233421508670107178e-03
9.618467321118250382e-03
1.068961065026714959e-02
-1.554172079512103691e-02
2.570215144555708375e-03
-9.983104873566168644e-03
6.856089927642688465e-03
-1.297326196259775827e-02
1.642789702929645101e-02
7.051219249861416342e-03
6.857127720760152270e-03
-2.972891956967817998e-03
-6.079607769374046136e-03
1.383561013114091749e-02
8.781547199393738290e-03
-1.905708683883757318e-02
2.587096906102136998e-03
7.184998655406332237e-03
-1.109277183716408759e-02
4.463906446452605044e-03
1.302082786799181428e-02
5.362562855365386565e-03
-2.567390368173629381e-02
3.269796208309562035e-03
-1.840654218052740348e-02
-5.971981232807641558e-03
4.712295054234449422e-03
-1.067101824598467403e-03
-1.908702689094929090e-03
-3.929241609091078773e-03
-1.167553259153743250e-02
-2.712388187242720933e-03
-1.351726009603116362e-02
-2.596766903001049981e-02
-1.417840919826483630e-02
4.794629980837429410e-03
-1.393435016129476733e-02
8.197122141502182630e-03
2.612382792175132681e-02
-6.016048631174978137e-03
4.777494221588510746e-03
1.592989042365020036e-02
-6.293840958238101913e-03
-1.793035939909616832e-03
-3.111906312166635297e-02
4.988834171837922514e-03
1.387439846070475692e-02
5.468989450803922459e-03
-2.948844115860841698e-03
1.262887038010338317e-02
1.935907195091217739e-02
1.509021359254877036e-02
-7.959720303571789224e-03
1.061597538228693620e-02
-2.110871163393674300e-03
8.550556791043496232e-05
-1.752495398020521844e-02
-5.382289708127782277e-03
-2.427581787415253496e-03
-6.249233423002369982e-03
2.255173315290606023e-02
-1.944776924804661076e-03
-1.322747873433583257e-02
-5.528383415893890936e-03
-7.384669398151621003e-03
9.393574774418557080e-03
2.505241558476391586e-02
2.379023358505209795e-02
-1.566054696318617059e-02
-1.969860034905039289e-02
-1.527436753593213551e-05
-3.951199111126188837e-03
3.232142630514119996e-03
-1.483731562089093264e-02
5.556890333648666080e-03
1.794285294527116215e-02
9.421299055451201089e-04
-1.884541190235936589e-03
2.160253224846586315e-02
-9.288991455769411709e-03
3.662000742296016645e-03
2.643671737587109313e-02
-3.926985151674473179e-02
-6.237493089891930909e-03
-4.547970755793364663e-03
2.837291428185726924e-03
1.303943691268637239e-02
-2.112487388002470129e-02
-5.353955213418995669e-03
-3.340360585033967569e-03
-6.438602788028339498e-03
-1.760134037312848301e-02
1.500406771121221700e-02
3.182806437290361390e-02
-1.606362468440242913e-02
-1.356172659762810116e-02
-5.318044697677542544e-03
-1.197558297608148151e-02
-4.908513067781414795e-03
1.221149959050232337e-04
4.883274938561537465e-03
-9.295732952596903395e-03
-4.087205641689344027e-02
-5.711947802542650596e-03
-3.668938803998007987e-03
-1.495157998382442947e-02
1.751443719091913889e-02
-8.609370484393417608e-03
8.989995754248645068e-03
3.976351068688380869e-03
3.841424788833360578e-03
-2.355430896129505000e-02
-2.741705711592324832e-02
-2.963353128852883392e-02
-1.414234005818151840e-02
-3.048360243469192248e-03
-3.235580165262640431e-03
1.224489232283732659e-02
-1.864158815711238967e-02
4.012081963887416738e-03
1.505635143481408832e-02
-1.316915693843219957e-02
-1.208590046940765869e-02
3.211862965829699428e-03
1.473522242684419288e-02
2.248951778134868768e-02
5.516184510399989131e-03
-2.666214229978244171e-02
-6.846204481442647732e-03
1.596369573640829542e-02
6.706034297789764675e-03
-1.621365761533653110e-02
-5.884290863028857933e-03
-7.857502892812066181e-03
1.416867384819926051e-02
-4.606709892272502910e-03
-6.949170621307190765e-03
-6.137602796325787244e-03
-1.917174195919483766e-03
1.637987595146775388e-02
1.000503458409002895e-04
2.204367650037863946e-02
-2.017408529799664951e-02
6.328268555978209392e-03
9.485563321383196772e-03
1.943779592630035663e-02
-5.267347266726981996e-03
1.312236714521428614e-02
-1.467625196815565414e-02
-4.061238838170437571e-03
-2.799852940781064059e-02
2.060440588529280359e-02
2.738509416802981968e-03
-9.350519926580582938e-03
-1.143175614216622102e-02
2.883419850778615179e-02
-2.129677130524583462e-02
3.786166092868832080e-03
-1.473044816835230707e-03
9.258276989513293531e-03
-3.246026226891405349e-03
-2.472951674685527207e-04
-2.053239098606529991e-02
2.178397348439018236e-02
-1.123197911959033721e-02
-1.076512538274372946e-02
-1.159980107971363660e-02
7.054907363369356324e-03
-9.840886030596605188e-03
8.680415206736000200e-03
4.965416526306419727e-03
-1.086191965445332253e-02
-8.573661182188132418e-03
2.238805878057961750e-04
-2.669888152580041779e-02
1.116377993917670383e-03
-9.351357049934099636e-03
5.830079972057122459e-03
-5.143742696837328050e-03
-6.287680025114444730e-03
-2.275619230951114041e-02
1.733637787143211054e-02
2.038780998339888642e-02
4.742979977260091025e-03
-9.035981717876099932e-04
-2.805864959593735997e-02
9.939752931495507079e-03
-7.846770835182204085e-03
-3.543063856481870177e-03
-2.234048499233053531e-03
1.785012342727455457e-03
4.667713541415176998e-03
-3.277799037966594681e-04
-5.498881599021570796e-03
-3.733063079568481584e-03
-1.086267990809175465e-02
2.573464665847704017e-02
-2.074794810185436739e-02
-6.531329380954237554e-03
-2.408401394499604109e-02
-1.521995513158444502e-02
4.198644605855988282e-03
-8.531466144281046882e-03
1.259448476776158302e-02
-1.445867547135551087e-02
-2.264443330474776375e-02
2.316437129185987178e-03
1.534287589399531957e-04
7.749718470218571603e-03
-2.817778169018601581e-03
-2.581185448816781386e-02
-1.734272384747968755e-03
-1.790658835444981518e-03
1.249684669082956091e-02
1.435102196850794772e-02
-2.407389335401243641e-02
4.743797137218019183e-03
-4.694983890733620338e-03
-4.450310614242307915e-03
-1.774289209487891344e-02
4.091795564437137288e-03
-1.906324361464579314e-02
-4.295444993576481331e-03
-1.115739959829267595e-02
-1.375956560251243022e-02
-1.031572002819419390e-04
1.072306402627487640e-03
-8.365405962762020517e-03
-3.555679558233728298e-03
-2.356500856571054625e-02
-2.822547331319391964e-03
-1.882625125440155062e-02
-3.983011502783982694e-03
5.281216953601351564e-03
1.255035661834578292e-02
6.298034703969004715e-03
6.477034301074518401e-04
-7.323563714603267133e-03
-2.500710141107277511e-03
1.133004225471283613e-02
-7.545023889016674173e-03
-1.188910498021333514e-02
-3.943244970732452150e-03
-2.194583964448287242e-03
-2.338389930551212914e-02
8.594844172519013753e-03
-2.242774048870911641e-02
-7.010268433809935078e-03
-1.215806133111194294e-02
-4.034989344966350734e-03
-1.371992972731376874e-02
-4.392116604746597146e-03
-1.833638039864025904e-02
-3.956188777959035105e-03
1.593684918089156508e-02
-2.630183748277882278e-03
1.823182968972755086e-02
1.069937712494186018e-02
-1.046991600939813256e-02
2.395196695136719497e-03
1.298706783926946093e-02
-1.251720667888387394e-02
1.622692535810751902e-02
-7.869219268663803224e-03
-7.932602473989205927e-03
-1.508405435545943918e-02
8.986821002231321770e-03
-4.920432564394579440e-03
2.444540329054502997e-02
3.771815623113228527e-03
7.836841617043019750e-03
-3.257023638000957570e-03
1.312388170342221501e-02
-5.103285251743100263e-03
-1.801823838851574931e-03
-1.018992134668588248e-02
2.864021802078516249e-04
-1.920659329519103925e-02
9.488412485257049708e-04
1.070095749375713683e-03
-1.153689745361239586e-03
-7.737440741232099947e-03
-1.916874925145023098e-02
-4.145099691321306803e-03
-6.371385031326080427e-04
-1.743631486964419483e-02
2.987554550760527367e-03
-1.388273060854124802e-02
-6.296397364643224054e-03
-2.064855350412856533e-02
-1.770585455766742627e-04
4.333742951986206357e-04
2.870621893206494295e-03
-1.005301503721464304e-02
-3.098570992425880334e-03
-1.145708955998071127e-02
-1.534924790072903986e-02
-2.624635107285568439e-02
-1.690604833739462950e-03
-1.830247552142521498e-03
-7.808431228979151838e-03
-1.295147081637812577e-03
4.115905142585676336e-03
-9.798483382520657703e-03
-3.168550135745972309e-04
-2.137859675054724212e-02
-1.424675798900578924e-02
1.952314870714143714e-04
-8.858436719299438503e-03
-1.222384468854362596e-02
-1.229080026571596936e-03
2.179776587113721117e-02
1.312485871561115984e-03
-2.478871504440581172e-02
-1.240266681242900050e-02
-2.280651149734350125e-02
-4.254665466191058336e-03
-1.099060503124092009e-02
-1.846458290695229820e-02
8.008778240215964558e-03
-8.557970917093855531e-03
1.569036816782062860e-02
-1.718167125978060580e-02
9.547593322273659200e-03
8.058620251681341412e-03
-1.133700575601109123e-02
-2.515063834426146255e-02
6.780963465142593807e-03
6.145470151545593014e-03
6.392765294080299948e-03
1.865390590295732840e-03
-1.961419959696172194e-03
3.279319996422283383e-03
-5.327181364875162480e-03
1.889029788011568900e-02
-8.424791625691062380e-03
-2.284527817681691539e-02
-1.954791551945779526e-02
-8.052184136611212134e-04
1.995014970005745680e-02
-1.550263547744447877e-02
-4.233785078909159914e-03
-1.609442948602277448e-02
-1.399730614018215684e-02
-2.122476244430409123e-02
7.462622558788909594e-03
1.332874805842091184e-02
1.641434285393601322e-03
-6.535195922979989899e-03
-9.311032907145268961e-03
-5.206585263306653943e-03
1.736762132124530051e-03
-1.930856487023756632e-02
-1.163874539456236611e-02
-6.021423783422738714e-03
-1.753910304690130956e-02
1.097821793629598711e-02
1.436296078698015219e-02
6.247482672455165718e-04
-1.324160563176956552e-02
-8.899559360794401979e-04
4.040208970135994102e-03
1.650883707866399736e-03
2.627739567802613984e-03
-1.600191865049009968e-02
-3.781483739916883385e-03
-1.216246331756379480e-02
6.366260169120532136e-03
-1.534894055529502713e-02
7.461284576570726378e-03
1.825580006485908596e-02
-2.534849283265011750e-03
-1.170033959800542353e-02
-3.072221981038552110e-02
3.148433187709646919e-02
-3.561647659156058632e-02
-8.574116558261180021e-03
-2.458902643854593128e-03
2.657255459050594272e-03
-1.149514548392613356e-02
-1.357028780008205822e-02
1.357045544729832548e-02
1.152974195118824235e-02
2.006141139816791652e-02
1.152007737792210386e-03
3.823294662163371203e-04
2.830987149511330053e-03
-1.400320373627401277e-02
2.392531131659451395e-03
-1.251631836395607732e-02
2.841845865577400862e-02
2.516273819576448842e-02
1.307298418127274698e-03
-2.254793257465473582e-03
-3.712964867321341678e-02
4.529685382949180162e-04
-1.963416626595234846e-03
4.735822110660229886e-03
-1.067650505047539880e-03
1.023800475928223278e-02
-2.143331769991850197e-02
1.612790168458899664e-02
-1.790113372806367148e-02
3.110059163634315386e-03
7.862073796318017407e-03
-2.711653213245768593e-02
-5.052573211005956938e-03
-2.839156033465031759e-02
-5.080398414779112824e-03
-1.333291542980337072e-02
4.750249294879401070e-03
1.661189989060309416e-02
-9.500839674180144509e-03
-2.334624838770620980e-04
1.194001619631657532e-02
1.887504108494288471e-02
-9.572631922438443186e-03
-5.702870867472060838e-03
-2.652620612584475398e-03
8.757975710515350856e-03
-8.750857297658835854e-03
-8.058142188367413373e-04
7.354915544107641819e-03
-3.088642583194579558e-02
1.863561832380731739e-02
-9.060528059306864959e-03
6.757053086258117680e-03
3.417288211403229654e-03
-2.222898714992686126e-02
2.353683319133863250e-02
-9.181915451395778957e-03
-1.453466987748418694e-03
8.918123317112065795e-03
1.451901057816130415e-02
9.718773647560224839e-04
-1.171547954524878839e-03
-9.620028217041626944e-03
6.509536471930936832e-03
4.535703376164238951e-03
8.500087088738181654e-03
-1.013540239502748463e-02
-8.223903468453525392e-03
-2.017386273301789539e-03
4.280214390951018154e-03
-4.122216664401037040e-02
2.614313496664812109e-02
-3.658247584449629206e-03
-2.259812341165734137e-02
-6.280606379172894681e-03
-2.723679584332838310e-03
5.269466573174182156e-03
-1.764184683408326001e-02
-1.137051740298100112e-02
4.643171169208320723e-03
1.283017834687428778e-03
6.237408512124962938e-03
-1.274348293114620397e-02
-1.089177044093278014e-02
1.275954574964464905e-02
2.155841559471160726e-02
-2.977083524470143256e-03
-7.964169679048357584e-03
1.054689621569836894e-02
5.421969440332186953e-03
-1.169618556206402336e-02
4.404512172842407454e-04
-1.723280986663914063e-02
-5.935196598655339065e-03
-1.491984599280191635e-02
1.133949342672574759e-02
2.835802652549077735e-02
5.331262545300955238e-03
-2.283984058128593272e-02
1.433544409673942997e-02
-2.814206152288577668e-03
-2.476800557865526872e-02
3.697412118845266708e-03
2.138117593819670315e-02
1.215985667951422454e-02
5.019960183986424580e-03
1.878359610536525087e-02
-1.526524450638997235e-02
-8.617646700937163853e-03
4.233366806904561956e-03
7.009100609787081819e-03
2.178191580511584010e-03
-1.737311221390502175e-02
-2.167888210675360597e-03
1.572556811275891558e-02
-1.926892814441285434e-02
2.477873003400682395e-02
7.915763271125284689e-03
-2.676338253877156778e-02
3.328507663727994521e-03
-1.426562879513124278e-02
-2.511653249107835897e-02
-1.138860505767816736e-02
-1.161785363439784939e-02
-1.817768992225912011e-02
6.224758727670058264e-03
-1.304803991565306812e-02
-3.341751048310520091e-03
1.713284198072523995e-02
-1.044599750112472532e-02
1.458895619986417874e-03
-9.641867764502506585e-03
-1.318108850028480890e-02
1.031178252873774133e-02
8.712203881036063510e-03
-5.115405194553714237e-03
1.636300735012374483e-02
-1.645673408369012491e-02
-7.727705022276297638e-03
2.850547307861861501e-02
2.099674707037661736e-02
-1.761947409621525407e-02
9.466983131276694372e-03
2.912766438338451613e-02
-5.054652768671499471e-03
-1.879888892800675101e-02
-6.676829194418402178e-04
2.725496037316640571e-02
-5.485324555552257599e-03
-1.673219311740305193e-02
-5.426227077066258153e-04
1.146549650610969966e-02
-3.899117781234848895e-02
2.376167293602260422e-02
8.795402362861089174e-03
-1.287851956137585699e-02
2.829000375216697040e-03
-6.669279967680794181e-03
2.263596108077617353e-02
4.485889030743101490e-03
-1.521137259714720226e-02
-8.232588572957987363e-03
1.161848566191134302e-02
1.444698975837155168e-02
-3.123958897514700177e-03
4.949973046149696784e-03
-2.717316061462246566e-06
1.078214708730939296e-02
-8.095518296731595356e-03
-8.119480171339760188e-03
1.421635404302104035e-02
-5.669307146251471169e-03
-2.117445165995581260e-02
-1.554807515805957906e-02
-6.624415944597379950e-04
-1.368634124228518094e-02
-1.140490834178154757e-02
2.690246803195405975e-02
2.189981858608048507e-03
-1.961478804776422072e-02
9.407332319628852052e-03
-1.195292857862351524e-02
2.526607893586224965e-02
-2.712102172982449200e-03
1.932467709506607498e-02
2.390804668050475548e-02
2.350854543299171762e-02
2.492854174288382414e-03
1.403723017850434622e-03
8.134389938221395222e-03
-2.522735252234856868e-02
2.398188593907043392e-02
3.719617022046665424e-03
9.166934145394007444e-03
-2.674423937585087077e-02
1.421368386988066182e-02
-8.885043274530719792e-03
1.827943062838253280e-02
1.735306077116533993e-02
2.689838615831552805e-03
-1.221704023772861129e-02
-5.264205937957235201e-04
7.827645268779666321e-03
3.037533007532670047e-03
1.550268575622752894e-02
9.072166045985515306e-03
-4.816435485024412981e-03
-1.126215762836352621e-02
-9.039605628440227844e-04
1.194647832575916439e-02
3.993786720018974168e-02
-1.779952708864003530e-02
-4.939515531714185927e-03
9.557821357279359942e-03
-2.299971728129033676e-03
8.428393815211215109e-04
1.053228716298533658e-02
1.387176707341276211e-03
-8.510423472673287262e-03
-1.052424301796080729e-02
2.506911355735111716e-02
-2.068510165289181787e-02
2.141517815972658959e-02
9.099848608738116129e-03
2.006273765632574091e-02
-3.185169867896715714e-03
-1.543545002060867088e-02
2.831082765871317797e-02
1.519894615350362958e-02
5.849260565191188345e-03
-7.244347955931031320e-03
-1.193266949326028496e-02
1.737964760286750746e-02
2.037627673422644226e-02
-1.770518517056846042e-02
4.928856740700505827e-03
-5.410129714507614512e-02
-2.179527277155857146e-02
5.937512838408284463e-03
5.714027076517715770e-03
-3.469738303063609787e-04
-1.099294322318941078e-03
-2.343653087886509931e-02
8.179678744344965127e-03
-3.593624750610415635e-04
2.121975713684690675e-03
4.812821426103621250e-03
7.380608029043314935e-03
6.648209100035674599e-03
-1.916799508059015495e-03
-1.881858286036633106e-03
1.096863636433643985e-02
-2.785142670662646945e-03
2.679764774816247724e-02
-9.580175612815116162e-03
5.294297330289272387e-03
2.704730477346169518e-02
1.846910211527401022e-02
4.927824128899359855e-03
-8.019219270610772679e-03
5.404585684091699465e-04
-2.502804205905365120e-02
-2.509939977144548529e-02
-1.174341376284644169e-02
2.600079496060714139e-03
5.396997707716472831e-03
3.810087258703988549e-03
1.947071201854290792e-02
-2.079793398890671802e-02
4.007503520196515137e-03
-9.017499437224673134e-03
2.318814832376118670e-02
-2.550408570065487322e-04
-1.166909412800225948e-02
2.511679182516607725e-02
1.417510656469797223e-02
2.345158687273556433e-02
1.987045772965893159e-02
-1.811242118614994276e-02
2.206732797286836689e-03
4.273055685269060155e-02
8.587665273282399717e-03
5.348838577870818761e-03
2.737239253443045448e-03
-8.651825475000193832e-03
-8.333570487177022895e-03
-1.099933009090356753e-02
1.162796421082203102e-02
-1.647376738324178580e-02
1.861969695695487453e-02
-5.067136963428301409e-03
-8.089670582394504345e-03
-1.337458673338622582e-02
-1.843987854143671473e-02
-7.219536445540024501e-03
2.252284139283024147e-03
5.733029255128751405e-04
3.399267942543869603e-02
1.239435622073086288e-02
9.283311759351882408e-03
-1.549141004079990398e-02
-3.285110309404325885e-02
-3.350363480380430612e-03
4.672553488209047270e-03
3.710927456445042936e-03
-2.498709799761841821e-02
5.876842327281130325e-04
-1.517299454965376389e-02
1.927251925897058987e-02
1.982007401351583778e-02
-1.713303968678836151e-02
5.415649704670347057e-03
1.133219684244790235e-02
-1.716600441537868968e-03
2.208291151922988846e-02
-2.438720223935898768e-02
1.562305345639137264e-03
-2.337266524936031098e-02
-8.326808027591905970e-03
1.865039732478467049e-02
2.192210131098976111e-02
-5.820699578080501362e-03
4.588182063560468035e-05
-3.626911848126197768e-03
-1.296419317252821279e-02
-1.295128419546718451e-02
-5.984126496006055007e-03
8.098974455590543476e-04
2.718531079440610065e-03
1.326078730504105276e-02
-1.098197296460375928e-02
1.232821483604039457e-03
6.688493556788135778e-03
-2.033763024866531988e-02
3.954457240876056712e-03
-5.945779804299055303e-03
-4.146096971800440623e-03
8.497427193201815762e-03
-1.114607449846593580e-02
-3.763944860526063224e-02
1.775640574770296840e-02
7.399143372510194952e-03
2.081118553324111040e-02
-2.994997392824431514e-03
-2.613764255132218148e-02
-1.494552580484459492e-02
-1.972525907912337298e-02
1.751621472414501349e-02
-3.113130614439088128e-03
1.580033094987606758e-03
7.429034188166271785e-03
4.013338839261323954e-02
-1.118439456395925805e-02
-1.412992150235242717e-02
1.679124846505608906e-02
-9.375831607947315155e-03
-2.259151669897400960e-02
-1.190349573004781045e-03
2.167611174945773683e-02
4.206798000640921652e-03
5.824748537594431896e-03
-1.936583671906994583e-04
-2.829200733970439405e-02
1.067242647849127486e-02
1.436912684362494363e-02
-4.485947885010497724e-03
2.752621634718626850e-02
-5.188032243820426062e-03
7.309313881705850266e-03
2.239181674171604811e-02
-9.517296622138366607e-03
2.559703195226606040e-02
-5.062003652848678578e-03
5.014509501555583851e-03
-1.068650642510609802e-02
1.700835977021684584e-02
2.147985846663999498e-02
2.320408096484662466e-02
1.769098291124009820e-02
1.116876564927838343e-02
-6.393578200396454227e-03
-5.786578863188063249e-03
2.827191119318808732e-02
1.891813385699780969e-02
-1.521470644981117760e-02
-4.773478093956803545e-03
1.960060505940119241e-02
4.654727195374933242e-03
4.366654249110686267e-03
2.858413920596940445e-03
-9.528590482791986921e-04
-1.278480066982170486e-03
1.507934170200006530e-02
2.392323045820658918e-03
2.284187865014927765e-03
2.567984770540202022e-02
1.400305510411804528e-03
-4.987867157957469148e-03
1.945400264441582774e-02
3.155409347132702436e-02
7.708296294270635535e-03
2.444677680027746922e-03
4.695225117004190978e-03
8.352829060226878155e-03
1.187911542823002006e-04
-1.935405039836901857e-03
-2.772421703077480523e-03
-1.708456585683139697e-02
2.341854177141385746e-02
-3.070594513672023421e-02
-1.194754174583243650e-02
-9.093888660865370732e-03
-3.774753554742806862e-03
1.753694982888246139e-03
-6.951602360073097508e-03
1.143648526879936095e-02
-1.045864556935665809e-02
-2.694408635858069889e-03
-3.189731073685373591e-02
-1.368736064161326163e-02
1.186741426089174718e-02
-8.313619594573176674e-03
-4.844183584788700273e-03
-6.073547567995524199e-03
2.766303490520657851e-03
-1.737966567872365961e-03
2.646894088630782904e-02
3.214868555419040513e-02
2.380526103112637348e-02
4.276450839185574199e-02
-3.855231960451244774e-03
2.362572427854636552e-03
-3.452438253588228229e-02
8.072841975605263981e-03
1.778819594248893382e-02
-2.135031392535880271e-02
1.759312981356461400e-02
1.008501169449717988e-02
6.001191655667668066e-03
-5.763843918181734034e-03
1.771762636989434800e-02
-1.567440417460086921e-03
-3.756722350430817710e-03
-8.173794884378349918e-03
-6.477425066231220357e-03
1.876682918746473694e-02
2.321397647690100208e-02
2.927199841100956712e-02
2.560320117400768578e-02
1.964130218678939235e-03
-6.668499240088983024e-03
-8.305260746640510342e-04
1.843807564572803176e-02
7.750174078622166368e-03
-2.054927167884366621e-02
6.338392943291853467e-03
3.395493863664076316e-03
1.840808288395402162e-03
-2.407367697986920532e-02
1.959182612300621948e-02
4.757922863280435351e-03
1.425050396746256609e-02
1.311548679939591490e-02
1.049874283756047424e-02
-3.646514030321389068e-03
-1.147204852240665818e-02
1.194084881166777336e-02
2.395267441200380279e-02
-2.394269709272934046e-02
1.421493470747779535e-03
1.998566152525170676e-03
-2.338138154059984583e-02
-1.235772873429612576e-02
6.883763884328494538e-04
-8.872561843607493920e-03
-1.739494671100659876e-02
-8.486605036835712795e-03
-2.033611038413351765e-02
-1.880413504489147555e-02
1.773516600738294854e-02
-1.768984549640129338e-03
1.271310240714695720e-02
4.586586532458624202e-03
1.956046102159895907e-03
-1.588596642521398995e-03
-3.458339786014466132e-03
1.462380791654851672e-02
-3.496612337420930243e-03
1.615130529685044085e-03
-2.288801735210696520e-02
5.774048602381799331e-03
5.828178982126222410e-04
-6.935752466865850556e-03
1.820278607931860582e-02
9.677294038267551801e-03
-4.492976120402491017e-03
-8.479341001875532330e-03
7.145921941689481124e-03
-1.309690439784579746e-02
4.285559933590812713e-03
1.602961858963435071e-03
5.303975035741334207e-03
-2.488381601405884394e-02
2.218093926738341423e-03
1.435043970683843109e-02
-1.224738376107126735e-03
-8.790879868166559183e-03
-1.740684376282451706e-02
2.691340522923265158e-02
1.364820160577940103e-02
-4.138468654419073800e-03
-1.339599367065907182e-02
1.469062908227042677e-02
5.675336442834376383e-03
6.258862520684853326e-03
1.044378744195456621e-02
6.694755433900503351e-03
1.665986095164874448e-02
3.030338445934609160e-02
4.483812654642411674e-03
-1.171355904011365384e-02
1.254911751495476312e-02
5.527517509838209865e-03
7.299440144779503412e-03
2.354335735005217648e-03
-2.186215473268478694e-03
1.133449494394885015e-02
-3.026517391580163877e-02
-1.880839290999971117e-02
2.652013759653165312e-02
1.212132519582217842e-03
-4.402046806780347994e-03
-5.388579746788834876e-03
-9.606447577864623069e-03
3.639471085180298604e-03
-7.517709931407955126e-03
-6.791221157375569237e-03
1.800335556408343488e-02
-6.953917602394236487e-03
-1.639391063070807716e-02
-2.199029147242024390e-02
-2.222751121539750033e-02
4.807979180283531578e-03
-2.516690882380436325e-02
-3.849457252379673983e-02
1.604038922897264591e-03
5.596637191755037856e-03
8.830140845209324615e-03
8.992403364607501684e-03
1.517676150836609617e-02
-3.659899259227509388e-02
4.405870732711297984e-03
7.909348026730890144e-03
-6.798766033237448742e-03
7.372622347606563008e-03
-1.106297273804267289e-02
4.771496404665724177e-04
3.409920824047137783e-02
1.035443449408204181e-02
-1.434980614866024524e-02
4.186578553187989167e-03
-1.338103134027073850e-02
2.609538961346669159e-03
2.950001027944100865e-02
-5.769624506631572738e-03
-1.957376760065904133e-03
-4.825423401131468878e-03
1.675172996065207517e-02
3.619839642635023884e-03
8.482572781595199007e-03
4.170587950915798092e-02
-2.129906256368867528e-03
-1.093457268928671976e-02
3.054811501667023879e-02
-1.174079815432640256e-02
-1.442544096387688574e-02
1.493516436109618671e-02
1.702402105144260047e-02
-2.193906421536743340e-02
-1.240026895897162681e-02
1.146801539214112667e-02
-1.647360729146333386e-02
-1.783351538396911809e-02
1.978492673452693449e-03
1.479263995706537119e-02
1.889346795762118086e-02
9.632746024857925804e-03
-1.755402644497200708e-03
-6.129474641606670778e-03
-1.137704027827221055e-02
6.412462517433692097e-03
1.519555454619154859e-02
-2.009560948152151402e-02
-5.823219400276957551e-03
-7.703071053376485226e-03
-2.204374516267689019e-03
-2.254351313502912357e-03
-3.717613686431549009e-03
-4.649332163088791547e-03
1.654770294411797224e-02
5.934042828950617833e-03
-2.810804365287063178e-02
1.397437852624578737e-02
8.589407557436265842e-03
-1.254710580038368405e-02
2.304082444042654040e-02
-8.997512267878282968e-03
1.132323538876817658e-02
-2.546530073062847847e-04
6.177179475243574185e-04
1.174856360754595415e-03
3.757084446509755763e-03
1.418835696675722121e-03
1.892626829835405283e-02
-4.336758148864369852e-04
4.111518439619411824e-03
-1.702135254718171661e-02
-7.907529809932449180e-03
-1.235723878107004847e-02
-2.358222653370687510e-02
1.150745611409684233e-02
8.321291434504171983e-03
-1.631290306798940937e-02
-7.689015308704549335e-03
1.439136029519925064e-03
-8.788328642184864078e-03
1.261464507288888835e-02
-1.063583980035940138e-02
-2.358272345601760984e-03
9.105710158862374143e-03
9.859120080238545705e-03
1.863246370245807970e-02
-1.867808253487063946e-02
-2.620077679867625041e-03
-1.527474801944601890e-02
2.506965998271092066e-02
2.130417865056420668e-02
7.704995761672802160e-03
-2.299968002932367781e-03
-2.479380923874463516e-02
1.326832594655915232e-03
-2.547067527132633111e-02
5.170928743252435275e-03
-6.845098333986113052e-03
-7.915463966320836903e-03
-9.941090703079238575e-03
1.464827933597154762e-02
-2.159452370093734724e-02
6.154205972116787507e-03
1.976613963928198006e-02
1.626792636458437510e-02
-3.467527069810179968e-03
2.234453618754717041e-02
1.022314040368262761e-02
-4.849123590447026663e-03
7.528282100884934810e-03
8.876785746656647852e-03
1.844522403323082312e-03
4.165406930420968538e-03
9.642004908466751721e-04
3.561366142369119109e-02
7.374241668178072029e-03
-6.481404856583781841e-03
-1.735991335431283974e-03
-2.898241076060951559e-03
-1.172238740705432679e-02
-5.418465574103919699e-03
3.109661005598051906e-02
3.792454406208888799e-03
-7.278630298001059068e-03
-5.153427508206391387e-03
2.697424837484341253e-02
3.169123443031360288e-02
-5.708060054062683193e-03
-4.315571015044993713e-03
-1.690907227299711995e-03
2.853423442988434894e-02
-1.203313919867137621e-02
6.068345008208999615e-03
1.332349508033635506e-02
4.122455101403228045e-02
2.349806033372645736e-02
2.687107016167095824e-02
-4.533730084362006668e-03
1.335531751567961209e-02
2.917822034325862068e-02
-9.460430105456317865e-03
-2.255191936363370314e-02
1.670606894873073039e-02
-1.958654977923986358e-03
2.734929819456432404e-02
3.043316568566389185e-03
1.514548761641337608e-02
8.239110410016245792e-03
1.781969934917763260e-02
1.806123198044739652e-03
-2.012560344172083932e-02
-1.027394589513272276e-02
-2.044577412706930983e-02
7.194750932164690679e-03
-1.358260989664672458e-02
3.327702903171113509e-03
-6.805469706647256957e-03
1.491496567802019259e-02
-2.757132514983012101e-04
6.063337604605974034e-03
-3.148091603171199724e-04
1.739095488507273225e-03
-1.342242626988892143e-02
-6.763263016547119838e-03
-8.379219645726666832e-03
-1.473893711990904593e-03
-5.164730131350932923e-03
4.260559839798595816e-03
3.376493751022167228e-02
7.670780653711971146e-03
1.784389017539503644e-02
2.353086270217510587e-02
-2.483272479523511780e-02
1.074192149398133997e-02
4.634673435889551628e-03
-2.928482302610669122e-02
3.707753039530473343e-03
3.313226095513965939e-03
8.333938199028712718e-03
1.558205063768787133e-02
-1.776010678926058127e-03
2.944165551813866192e-03
-3.941203046119088477e-03
1.594660297364047449e-02
-9.928016866885847405e-03
1.087270812086964591e-02
4.372030326815325163e-02
-1.460340639539585211e-03
-2.141426683112686649e-02
-4.363527271935079693e-02
1.130037715184427360e-02
-1.827150132657218693e-04
6.903158452346505256e-03
5.361976093469549226e-04
1.275990045718407816e-02
-8.992835808833520364e-03
7.835841657887438827e-04
2.794990743036529501e-02
-5.286994701020472295e-03
-1.728430196571539845e-02
1.531384101861487019e-04
3.710980314358371113e-02
1.103637829956446818e-02
1.735864582388886926e-02
1.001894009206099473e-02
8.810749669084000271e-05
-5.796968644121562077e-03
1.474910507627409488e-02
5.362062391113977047e-03
-1.271873633992877568e-02
5.156765834811501831e-03
1.347519444681936560e-02
-4.435699240266464221e-06
2.182276798681271647e-03
-9.690785027812625838e-03
-4.902836668166427395e-03
-3.489181635095799355e-03
-1.816808130967754271e-03
5.998156122011289240e-03
-1.372935317983062231e-03
2.169292605000980312e-02
6.284791495145460732e-03
1.664196167484989497e-02
-2.736168300298320866e-02
-2.056643458272596967e-02
-1.240029420303554245e-02
3.637816814819512523e-02
1.985725866820046981e-02
4.945543419409911693e-04
5.627831537645340380e-03
1.647268776605137139e-02
2.640609017445720227e-02
-2.702999550554485708e-02
1.167362843008786823e-02
1.362279772098127367e-02
4.196962870947319735e-03
2.350226036723190425e-03
3.204278081230960834e-02
5.465599008088455925e-03
6.852836604707058903e-03
-6.665221760824019057e-03
-5.127065829827236534e-03
2.319744315314659425e-02
-8.526400973023151586e-03
2.663755079796177334e-03
1.801517053685416231e-02
-9.711809262351716807e-03
1.977578539258778578e-02
2.175761036284298844e-02
1.306744027342038664e-02
1.847789481318476076e-02
1.219945062022204964e-02
-1.066043135745405566e-02
-8.326961036335556871e-03
-4.341795169590340975e-04
-7.470519808405720955e-03
-7.546867664117829812e-03
5.727583533326408710e-03
-5.186390308359174924e-03
-1.875460673113268700e-03
9.385792958704474321e-04
-6.366404590066380292e-03
-5.761789341294421343e-03
1.664877071894616282e-03
3.813395014631013654e-03
-3.023606511307312325e-02
-1.740546212687456989e-02
4.698590774979924736e-03
-3.597655973185562295e-02
-1.908895720041678054e-02
2.248088969007514329e-02
-1.112391246905539317e-02
2.005087768554803668e-02
-2.680057576332341152e-02
2.876859988132244922e-04
1.358287611983633597e-02
6.802400479765019492e-03
-3.454169646660790183e-02
-2.833605629522226513e-02
-9.790581653342629587e-03
-1.097437034333960393e-02
1.581723473359896923e-02
1.246728839800140959e-02
1.066315774839985721e-02
-3.673770388118773045e-02
4.267388237575114526e-03
8.299902148142034725e-03
-1.195611985096606267e-02
-2.929294566787205099e-03
9.425751419441481121e-03
2.564690033294178551e-02
1.570886887755921710e-02
1.092586155093873586e-02
4.456796573240193009e-03
2.214019233480720578e-02
7.917386793013054744e-03
-1.997414099474992787e-03
-6.236499988988897236e-03
-1.654070033927989777e-02
1.839037565358786225e-03
-1.298330075437839626e-02
-1.241209602914272563e-02
-1.359397671816898502e-02
-1.480324156012016550e-02
-1.129810537126449898e-04
2.419283596904938174e-03
4.608387676945424442e-03
-2.088554220361325819e-02
4.410718845643553767e-04
2.434165407676880735e-02
3.009494120323902896e-03
1.810241169971860131e-03
8.356241177404955672e-03
-6.007455859433605098e-03
1.822630838764858000e-02
9.972026553651845010e-03
2.761580265406113344e-02
-1.152669020659505446e-02
9.841350291450895113e-03
-1.057808131517360513e-03
3.677366321119081901e-03
-9.528871929975047880e-03
-1.311020639053727017e-02
2.250193590098466603e-02
3.222028743067309985e-03
-1.179190810748035646e-02
-3.643014969155485439e-03
-7.888624120717079025e-03
1.483958762672396006e-03
2.184069958669416361e-02
1.969494855323579083e-02
-5.281928300568564799e-03
-5.528309353701394042e-03
-4.714004423387844339e-02
-2.774264232335894170e-02
-2.702436488665352007e-02
-3.199909852824959220e-04
1.407347800516259642e-02
1.544799946493596084e-03
2.306128961793172619e-03
-1.053980119518134473e-02
7.317182666843261149e-04
-1.629623182079713989e-02
-1.106144224396553993e-02
-6.018792083370751514e-03
1.354572174458081079e-03
9.106316100006473305e-03
7.987181775753391527e-03
1.880022945636834059e-02
-1.756090169364603673e-02
-9.669428870573891499e-03
2.093916700537449150e-03
-5.841901716975432188e-03
2.363595480958225609e-02
-1.678573584484674419e-02
1.753773548752321498e-02
-6.873777240637056474e-03
-7.516802573399549575e-03
2.572090217867911699e-02
-9.327258426143361647e-03
-7.673179907442381244e-03
-1.305110862404569583e-02
-2.412561078855346864e-03
2.360516063012188786e-03
-2.222300589449418412e-02
1.232999322705437446e-02
-3.443970578075804256e-02
-5.557585960093225710e-03
2.286959224989557754e-02
-7.314118515169065055e-03
-1.158458948871613284e-02
1.560543864142626552e-02
-2.760289228714087138e-03
-9.500887717678183769e-03
-5.941719231454078813e-03
1.261983161293655196e-02
-3.036203149257394977e-03
2.018745830527602161e-02
5.222826959721376013e-03
5.249362578872406211e-03
-3.651705538256905508e-03
8.351507472955091091e-03
-1.554535723508055018e-03
1.479570357626540031e-02
1.660323315501421523e-02
-1.926660414860305315e-02
3.603719378160445685e-02
3.298590236981497042e-03
-2.370498671780987138e-02
-3.416203741900393151e-03
-5.500795407277061198e-03
9.355125301424800643e-03
-2.893764628155298321e-02
8.960517068721028308e-03
-3.087228674226895689e-02
-2.653684349172300005e-02
-1.798915911055046181e-03
1.101629228713270348e-02
3.571953014955282779e-03
1.090525987607552857e-02
-9.948637725816923683e-03
-4.558559250856177719e-02
-1.361088179948408139e-02
1.162749106043364962e-02
1.289768944289487566e-02
-1.187413919706366110e-02
-2.657503605253304368e-03
1.863085007564490789e-02
7.853038144318705976e-03
-6.053553064454522160e-03
-4.940940003968676952e-04
2.034468481337135728e-04
-2.080715305875947135e-02
-4.936253933903174233e-03
-1.219299156634653936e-02
1.155479764063374777e-02
2.457770727357031296e-02
7.909057013592393423e-03
-1.201360974749705185e-02
-3.895776260951443713e-03
8.261346906739295767e-03
-2.911260682998010468e-02
-9.861702032723632799e-03
2.165840798243615084e-02
2.086535026267350747e-03
3.022643811211970372e-02
-2.023696610054665987e-02
1.671124132350976579e-02
-7.976612751387033434e-03
-1.545319725736214733e-02
-7.736969896104733610e-04
-8.777944363066529296e-03
-3.503059501317298818e-02
1.467024973624158138e-02
7.254663046986963536e-03
2.203407574216749779e-02
-1.107448897282332402e-02
-2.030060708686088830e-02
-1.899084777957097542e-02
1.487124485284451944e-02
3.488255714821850845e-02
1.031005327570374587e-02
-8.387641681848925345e-04
-1.188261343221257843e-02
-2.364923777495511054e-02
2.228222251737506723e-02
4.185247911777505506e-03
2.310088113482442959e-02
-7.990093994824047988e-03
-1.455102944421419759e-03
7.515058892202171326e-03
9.173954064440740293e-04
5.157412249642442242e-03
-3.380063617548623861e-02
2.328096023236336451e-02
5.147507170455155150e-03
-1.478050720317227590e-02
-1.815810937073988537e-02
-4.464078399925370394e-03
-2.652842887976341463e-02
5.498257966300375103e-03
-1.099617270365086698e-02
1.995948007337266725e-02
2.132410643481381235e-02
2.492365044728404519e-02
6.224089992724472428e-03
-2.703275997599630456e-02
-1.147020708208172472e-02
-1.673732309037690227e-02
1.030273021751609494e-02
3.128751481967823739e-02
-4.161164854296797722e-02
7.831195302401764216e-03
4.936891062320323924e-03
6.643936251248444384e-03
7.864496351028552046e-03
1.175684721268966879e-02
2.632832991500646657e-03
1.792164082880478779e-02
2.647038879196805805e-02
-2.182762882444870198e-02
-2.170940242309934379e-03
-4.010432457536505617e-03
6.153900124363846820e-03
1.746418198306830261e-02
2.625229859174042432e-02
-2.683037533368698435e-02
-7.181517395162573779e-03
1.264346550135644030e-03
-1.319151897044993846e-02
7.874767496591091563e-04
-2.859455611414610243e-03
-1.601427736839464546e-03
-4.018287943847208450e-03
1.496492466053160348e-03
6.305536597401545373e-03
9.545077141421935696e-03
-2.917117350328793726e-02
-3.150620064692730583e-03
-9.652466175916408347e-03
-2.042192610440395767e-02
1.260912934346269769e-02
1.565813895975157535e-02
-1.314169073876385319e-02
-1.094757991662714293e-02
-8.517118143353853699e-04
-2.296028053266460645e-02
1.708591810072109321e-02
2.253647357012275934e-02
1.272706794655431746e-02
-4.372289468550689148e-04
-2.341105283018542552e-02
-9.528348797606289028e-03
-3.461389275163219512e-04
4.817548226790380368e-03
1.667763430320525972e-02
-2.633651673986262334e-02
-8.983858042420158480e-03
-1.307771889655675278e-02
-1.486541376057073753e-02
-2.860413710569440979e-02
1.253064051663339753e-03
-1.922087999097942240e-03
1.248157581136316108e-03
2.183021923083743390e-02
-7.900414045268047691e-03
7.843763268817010442e-03
1.304119905942093677e-02
5.856246229240063411e-03
3.996873724522699393e-03
-1.147506075784873215e-02
-1.135127477720978412e-02
-4.156426379812000818e-03
4.809214071562389718e-03
4.845583252046673992e-03
1.263238937869565377e-02
1.685904893796931828e-02
-2.144404054405320628e-02
-8.385022306482105975e-03
1.317095942209061711e-02
-2.532434532679054065e-02
-1.829971027431094230e-02
-2.673495648032573474e-02
2.007862645794018797e-02
-3.571129324702922679e-03
1.420409659524419187e-02
2.869649527270766269e-03
1.933131935685972885e-02
1.148177076307539853e-02
1.185160480114505477e-02
-5.534491827775556323e-03
1.765023322331244621e-02
-8.812268877843485240e-03
6.201350713522988528e-03
-1.856427152845284423e-02
-5.566058960312318844e-03
-5.767764366311207806e-03
2.599877595031076499e-03
-1.899144402586016092e-02
-1.481564945585516456e-02
1.857408555876266466e-04
-7.984186348021104010e-03
5.017636953948619548e-03
-1.725547399087231509e-02
-1.126181304354883193e-02
-2.478069532554811466e-02
-3.891256790550190687e-04
-1.314286700931604872e-02
3.030782448997672469e-03
-2.240618353840700960e-02
-1.173800273984732922e-03
1.265679156143827274e-03
-9.414617326733768204e-04
-2.286515090078995033e-02
-1.806862237079206665e-02
7.080615275913582952e-03
8.488600307165972136e-03
8.440347132420455631e-03
4.775925097217512344e-04
2.534003639803276281e-02
-1.031311677885782090e-02
-9.875408814920608874e-03
-5.249547303267136471e-03
-2.020342287542289603e-02
1.530557301042324847e-03
-2.083534855692288981e-02
1.030071489936527918e-02
3.379311169303089030e-02
1.161827245499447332e-02
3.815633949258237251e-03
4.568899733090779451e-03
1.900427181021862102e-02
-2.128728841359587426e-02
-1.642207555152527592e-03
-4.427304524367649090e-03
1.573195070344857519e-02
1.476250207044240911e-02
1.726497291689895949e-02
9.568637007718287443e-03
1.977807832516584319e-02
3.635306677866905617e-02
5.474562573300300987e-03
8.729788509481995265e-03
-9.553170282218345633e-03
-2.338057950601866650e-02
1.045665279709912486e-02
4.930122206878604849e-03
-1.920142020296516580e-02
-2.310700835966816510e-02
4.082648208523478785e-04
4.324035211149327134e-04
2.923421819952572685e-03
-3.318623844926643987e-03
-1.963340825353097549e-02
-1.566238951574210449e-03
-4.520928513578237676e-03
9.064865788857772583e-03
-9.265715438339563320e-03
-4.113264225338740879e-03
-1.048847630223239194e-02
3.505251108213772171e-02
1.297835608711075603e-02
3.071940348314206037e-02
1.199642420197575589e-02
1.014429528667372231e-02
-5.673348686491969106e-03
9.032195556390456084e-03
-5.449869589268245725e-03
-5.565480395022754344e-03
-5.365146796267968553e-03
-1.132152627064657475e-02
-2.073045945903180184e-02
-5.859296244906460512e-03
-9.545136762916463583e-03
-8.411820981045339124e-03
-2.174826349077854312e-02
-5.471575305361538362e-03
3.453658223724867526e-02
1.332245048487277518e-02
-2.686044553125978285e-02
-4.053433498533179358e-02
-1.490011127803161136e-03
8.184842036582916716e-03
-1.713768583675002316e-02
6.511178140933614883e-03
1.622191947611355961e-02
6.873784911964422352e-03
6.691117998097207212e-03
-1.549342134897127229e-02
2.707674553182958660e-02
9.776019819016471338e-03
1.916983340390477015e-03
5.216631171021827128e-03
-7.701486645125540237e-03
3.410344258095471259e-02
3.559971643603257810e-03
3.166408601841474123e-03
-1.832262127886132019e-02
5.930373327300427714e-04
-7.733504883477098323e-03
2.831078987522481650e-03
-2.102389964447014953e-02
2.889910826010626960e-02
1.284268557355748228e-02
-4.835008877199255088e-03
8.470685859820361110e-03
-2.778052062155829047e-02
-1.076633735717369558e-04
-7.198589600370233592e-03
1.361858128852822848e-02
-6.637631014620281288e-03
8.802708285804405550e-03
-1.255964896468753436e-02
-1.715727999965708725e-02
1.299846507979265584e-02
2.478428657876204783e-02
-1.311001147599886486e-02
1.528288024761524644e-02
-6.146535659496671529e-03
2.872236216707883642e-03
-4.146251581228181139e-03
1.054038363453922537e-02
1.857763595861251435e-02
2.285260224970946108e-02
2.224680151420346808e-02
-3.909328333917104362e-04
3.641957303024657283e-02
1.684894652888573865e-03
2.892675129453419272e-03
-4.331497390517797044e-04
-7.769955630892200725e-03
3.026924782805786099e-02
-1.538644236037979042e-02
2.793046213462566443e-02
-1.922597936751271885e-02
1.017788551455088390e-02
6.355684810143539393e-03
2.646469526745124853e-02
-1.487278785729740510e-02
2.081379727034847471e-02
1.322325027912167258e-02
-3.388856960814314728e-02
-7.764577697732040484e-03
4.380125687663001532e-02
1.607031683378765466e-02
-3.375611800810058433e-02
-1.828080152964843205e-02
7.728992369486084590e-03
1.096986209028811242e-02
2.319396766805960700e-02
2.597479951827605317e-04
1.133346453126985939e-02
-2.281327696641661726e-02
-2.440104284569795737e-02
6.052034446172323452e-03
-2.639635788566123062e-02
-1.984461953489990657e-04
1.288981509030024362e-02
-1.792581450260178136e-02
1.850565051868339334e-02
-7.281902357422827265e-03
-3.831222372573734464e-03
-3.159876443134927021e-03
-3.420320717618141604e-02
3.088152480084947315e-03
5.729180493313827671e-03
-7.884090053881409599e-03
-2.775055482461463024e-02
2.035096629450720146e-02
2.722828941204848922e-03
1.678292191922693515e-03
7.068664097396871494e-03
1.730104897296773706e-02
-1.022248692757097947e-02
1.761024976089974178e-03
1.014908043805118516e-02
2.485860628899196414e-02
4.278924259161218449e-03
1.847354641006304990e-02
6.178912941187379715e-03
-6.407591809752304947e-03
3.186873901756805735e-03
-8.634195693376795974e-03
2.230055250197054799e-03
-3.921934891113619710e-03
-6.957321534001349034e-03
4.569418666020087609e-03
-1.126732608010982094e-02
1.015205343802957731e-02
6.861466227839120927e-03
-3.757870608644550692e-02
-2.384371014556708850e-03
-8.315836763506860227e-03
-8.875781454179979338e-03
-9.152505475982741084e-03
1.873797708029170672e-02
1.591361695765295195e-02
9.410646901302284484e-03
2.065773164543772186e-03
3.337531434889571408e-02
2.246958878887582445e-02
1.136370268444015542e-02
8.481476651469718395e-03
6.393704590137198277e-04
7.101933804123707235e-03
9.634975344828789270e-03
2.925303065516026563e-02
-1.583829594719146985e-02
6.658017784722558216e-03
1.606633095811715439e-03
1.861731878505507205e-03
-1.942207808046087295e-02
3.518358210976896619e-03
3.245808076541079122e-04
-5.714622283428660680e-03
-1.648957898626553231e-02
1.649567158630863700e-02
-1.516211347118169225e-03
-1.588604540133807530e-02
-2.111106308286506833e-02
3.283083216662592389e-03
1.093937250116384756e-02
-3.087610585898514781e-03
2.412325821862581002e-02
-2.905626146031694765e-02
7.634650367684327199e-03
1.855710717690105260e-02
7.344682510608673345e-03
1.454464382077780456e-02
1.421685094269230579e-02
-6.222334168021752265e-03
7.413895707877335081e-03
-6.373483471924594988e-03
1.053322812311176249e-02
1.171332199895314292e-02
2.059195395174960239e-02
7.722122774897937150e-03
1.666918294051175989e-02
2.571456141744133859e-04
2.383745508631604504e-02
-4.920589864517760717e-03
-1.111110294997062070e-02
1.317201194380693448e-03
-1.958969265901570802e-03
4.095934822247502410e-02
-4.113351002645765885e-03
-8.503807451126386627e-03
1.315237226105599871e-02
-7.596202522420771389e-03
1.496451768897138698e-02
7.124793304964102507e-03
-3.965878675953537005e-03
-1.315612607298368396e-02
1.124422733550963470e-02
2.139935456937749197e-02
-1.969727065054019399e-02
-8.807384669208979597e-03
-2.716530844391766564e-03
-1.037593983093208945e-02
1.327735739885501504e-02
3.306759556207949924e-02
-6.325101843975280361e-04
-3.112731987930076466e-02
1.590626104095525101e-02
1.433758090937789671e-02
1.391016006150381026e-02
1.155144539951363271e-02
-2.105280075022778266e-02
2.861019275519567640e-02
9.647380756531391890e-03
9.066711563799558936e-05
-1.711637627169112011e-02
-1.144117176879171950e-03
1.115466354721109631e-02
-1.318697225989016140e-02
-3.174381454725072604e-02
-2.469369679923602567e-03
2.539559099435206510e-02
-1.123183305923409689e-02
-1.168051060782708886e-02
-4.342351334225566864e-03
-1.416813380257524006e-02
-1.675998151507498979e-02
-8.939035186492787916e-03
7.902752550533123296e-03
-1.837944369614633380e-02
-1.558434528300949029e-02
-1.135403527832639335e-02
-1.622306539509855202e-03
-7.468849023427534279e-04
-2.446308111381203035e-02
-3.266452057165847560e-03
-1.363430273556160473e-03
1.433063404812490345e-02
1.946629409054631554e-02
-5.934942392255782885e-03
1.953858276022469448e-02
-1.594529169922743973e-03
-2.055989148793434425e-03
2.913192354894382149e-02
-3.148653319415568169e-02
1.987805811319584472e-03
2.486159152361584398e-02
4.288540926544891566e-03
7.734836243884914142e-03
-8.688968688973320925e-04
1.344377895263263595e-02
1.815131901247334437e-02
1.158086195101614042e-02
1.121817751645788792e-02
1.076087166432424316e-02
-1.958005153045290492e-02
-1.057231384694063553e-02
-1.547881606764279746e-03
1.983173660148159628e-02
2.630500352703765352e-02
-3.176272128587017719e-03
-1.208330095686381903e-02
1.378092765781532142e-02
-3.677824676879972582e-02
-1.885071980378226833e-02
4.537690262300522054e-03
7.021668180279729519e-03
1.390071689233005059e-02
-2.528433229845593669e-02
1.663458114713202776e-02
4.854966922945732483e-03
-1.753735922657216270e-02
-2.089626555847760164e-02
2.165743785916668385e-02
-1.376602001249841063e-02
-3.218781062223249542e-03
4.010859947579656533e-03
4.943890775797218397e-03
-1.260629836331325984e-02
2.508139122995596288e-03
4.783705124538148099e-03
-8.004097302491765958e-03
-1.709130541885239482e-02
-1.486493992323528746e-02
-3.391183380714220437e-03
4.704195224443930012e-02
-2.100143869288599238e-02
7.705081366846147986e-03
1.097291906137563659e-03
1.931300839563609636e-02
-1.286094054847623097e-02
1.345267211648176406e-02
-1.211524175356084448e-02
-1.472663619571090536e-02
-1.519948315947237082e-02
-2.064200467292950231e-02
-2.188792774423419711e-04
1.923361853767656350e-03
-6.145786266551307372e-04
7.318722849861025899e-03
-9.456640804443671930e-03
5.944787428723641645e-03
8.755507387911970821e-03
5.422089166837604441e-04
7.925438498489171743e-03
-1.762401908161163877e-02
1.208028531689846370e-02
-1.199178558310864257e-02
2.701244232755596803e-04
-2.263132537864639623e-02
-1.388488087614573284e-02
1.938809250334250223e-02
-8.744531510111123312e-03
-2.407684262938633926e-02
-1.652253181581989083e-02
-2.416837072064604523e-03
3.331428315244190641e-02
-1.448323119782708203e-02
6.879898180412280344e-03
-2.552492766192143540e-03
7.748462173625919429e-03
-1.505576154910832215e-02
-1.785613540139447883e-02
5.102189947606788206e-03
1.736894054694292436e-02
-1.099597998905008957e-02
-4.191245380081383594e-03
2.206495510662949411e-02
-6.893497141420483997e-03
7.788599993542068278e-03
9.799574193823045419e-04
9.008676189957864509e-04
-8.390357248526427933e-03
1.999358680420219511e-02
-1.933379930957484713e-02
-2.828943130009374182e-02
2.794247448718654384e-03
-3.517076970567692418e-02
-1.124664325011512020e-02
-6.479099980714717218e-03
1.239993175808208267e-02
-4.166913572191752180e-02
-1.664799902897074954e-02
1.846868385467871285e-02
3.945411716466781099e-03
2.149594601299984267e-02
-4.782256124347444154e-02
-1.888440777872954545e-03
1.747134424277137568e-02
-2.734667818525112620e-02
-4.245311574208729920e-03
-1.281827156731186676e-02
-7.327355214320903712e-03
-9.074295669135484452e-03
4.303632307187194028e-03
-4.121424700128717422e-03
-2.408537859703933220e-02
2.755045349574239584e-03
-1.649926592663789743e-02
-2.302768716845488353e-02
2.381395658544025254e-02
9.045842322416288231e-03
1.054016592712516374e-02
-6.898107178981044071e-03
-1.116251331102786556e-02
-1.785859940700088022e-02
1.240813471397674006e-02
-3.175639360035414742e-03
1.732561923321823683e-02
1.563776297731435047e-02
-1.029651337011168975e-02
8.901602372015043549e-03
-1.333778358187850087e-02
-2.161796179268045057e-02
-9.669753928421115060e-04
-4.808850162308771713e-04
2.721440415821091852e-03
-3.010563993772938721e-02
1.019362263982135156e-02
4.084415158219158876e-02
4.956186695391866064e-03
2.540470563514502303e-02
2.370971240058024690e-02
-6.143802125211972158e-03
-3.321043959117790656e-02
-1.080226034662453739e-02
-2.077546364755803593e-02
1.965247503022681007e-04
-1.490808809423418979e-02
3.251927772331485167e-02
-4.369686364561833902e-02
-5.684392384411198623e-02
-1.847276986503036331e-02
9.003736304535228229e-04
-6.884588335151844291e-03
1.675149734031896459e-02
-4.948215159355038445e-03
-2.902633700224644883e-02
-1.528535981435860495e-02
-7.692535302676294963e-03
-1.057635969110371811e-02
-6.334056999633107428e-03
4.805404544420542601e-03
-4.001338816795373642e-03
-1.684619903229143609e-02
-3.351230004803858187e-02
-1.917731580871014779e-02
-1.303990287542389735e-02
5.795213426260795771e-04
-1.550609728600283940e-02
-1.168891669876945608e-02
1.926300035532574340e-02
2.805759292689771409e-02
-1.141673210887143505e-02
-2.681045514150466949e-02
1.838515212933009013e-02
1.224951031104771181e-02
4.938736025783164660e-03
-1.749947844732985952e-02
-1.005198822204785535e-02
-2.335515570722019110e-02
4.013320923899535778e-03
-1.308685259778699650e-02
-1.683110449108943208e-03
2.047957249764548182e-02
4.261849441082864523e-03
1.745031109639757008e-02
-1.760288464468638334e-02
2.649852336785176593e-02
2.852869058156926822e-03
3.916178413599695485e-03
9.817443928197382153e-03
7.602300715389866473e-03
1.954909645773931365e-02
1.363951646238346221e-03
-1.773242023966335604e-03
-5.896252863950686429e-02
-2.406086642676833962e-02
-1.209066591906275689e-02
-2.482538291317577545e-03
-2.004736319847322604e-02
4.440191738478608575e-03
-2.418621101182560733e-03
-9.472397658950521340e-03
-4.626855628870148174e-02
-1.628083097691549949e-02
-2.713036790146836769e-02
-4.791613718561495150e-02
-1.744713052829365008e-02
-1.896343207022816238e-02
-1.343380114384076437e-02
1.330059660049998094e-02
8.831790244312768753e-03
-2.399046139555592941e-02
-2.307291423495157895e-02
-2.443792107232734337e-02
2.607571943154490812e-02
-4.329660151428469522e-03
-1.812145518135870048e-02
-7.858643368846170846e-03
2.838773829061121568e-03
2.174583561658326863e-02
-3.917553434733909296e-03
-2.951477604450847107e-03
-1.296547732470022980e-02
-3.292345435678597707e-03
-5.048434261859588781e-03
2.476891229329579447e-02
3.980839692112092543e-02
2.706336163179653542e-03
1.280061358340165920e-02
2.319704946419782685e-02
-8.932110200086069290e-03
-1.196710075719193550e-02
-5.149245575775276973e-02
1.098013595160476788e-03
3.816013101123282014e-02
2.871263192777119902e-02
-2.655348405529262597e-03
-2.423906782574318172e-02
-2.942169857738752628e-02
-1.772286580091003011e-02
-1.509676613804496713e-02
-5.010749816381492895e-03
-7.932042962009758572e-03
1.524882600886244902e-02
-2.149318299465528478e-02
-2.052240578466920859e-02
-1.535461803243854360e-02
-1.456147062160785544e-02
2.408673100402396530e-02
-1.345006996386661872e-02
-2.400667705417436695e-02
1.165665542100631068e-03
1.696353638923257454e-02
2.329029868076492021e-03
1.710414184087267336e-02
1.355771667138053714e-02
1.711495196237914490e-02
7.570367424925698516e-03
-1.834191581205277255e-03
4.950707245615640177e-03
-3.712053814216629416e-02
5.235214155409901281e-03
-4.479719263122784907e-03
-3.896005668814157136e-02
9.206023320928711368e-03
3.680825102473999320e-03
9.570408579356533968e-03
-5.202602106950395336e-03
7.793922621546662231e-03
-1.946263302341583526e-02
1.882949832972668699e-02
6.219131490694358548e-03
-1.022200728538682005e-02
1.210883326987140587e-02
2.580455129493978289e-02
1.880905524223849823e-02
-8.482518221163094438e-03
-3.666924783072916631e-03
4.179769302103706480e-02
-9.843908058538620737e-04
1.071411825712027463e-02
1.077005833226427111e-03
-2.583332255112277126e-02
1.296303940696921439e-02
1.838823729599289511e-02
2.542528617977402386e-02
2.774442083440411405e-02
1.342665002685806443e-02
7.475636428200267691e-03
-6.908723371542929530e-03
-1.789604431893851086e-02
1.769000721047500613e-02
6.609112641095203286e-03
1.717844506088667469e-02
1.121726652039997836e-02
1.715960331977976761e-02
-1.293238556566159332e-02
1.445152136614145585e-02
-2.569369601133028613e-04
9.214413027587355434e-03
2.375621978112381349e-02
6.381405840949538888e-03
-2.165154475310649904e-02
1.433280210704321279e-03
-4.297712649453697825e-03
2.479794486316527422e-03
3.299076732814944322e-03
7.601408311251426145e-03
2.346237988195780041e-02
1.618981712523884231e-02
2.810965668114538858e-03
2.232810149566678490e-02
-3.314517530877301305e-02
7.493407392469193101e-03
-9.270157326178661561e-03
1.094667443774069887e-04
-1.148178126015777026e-02
-1.691269596510694070e-02
6.743384176069523381e-03
-8.621298326433785714e-03
-2.753978754555168329e-02
-2.037788977683165428e-02
5.225603645656359819e-02
-7.443861636534890303e-03
4.751442773451457213e-03
-1.804983326381078002e-03
3.316824616573704060e-02
-2.954164264675630119e-02
-2.603897240524279295e-03
1.093509018246770388e-02
-1.864933654415399517e-02
-1.368108847976023425e-03
-7.218342065447749638e-04
2.361900430176182286e-02
-3.696355233398374712e-02
3.753054938871389513e-03
-6.435387760194081607e-04
-2.395054841017504182e-02
5.745176633831206546e-03
9.517984857122629982e-03
1.558184979025100357e-02
-5.241413254058168054e-03
-3.022263490754883292e-02
1.701161188063011337e-02
-5.437768358815753093e-03
-6.122905733768130125e-03
-1.984599449995678305e-02
-3.553155756481940486e-02
-1.759280619905473093e-03
-2.513324168573176018e-02
-2.697184284615860780e-02
5.153363331371373264e-03
1.437989410684014334e-02
-3.019568646060200034e-02
3.993155366723222938e-02
4.686110543893048236e-02
5.741853840925638386e-02
-1.241996276341776704e-03
-1.034521972573887970e-02
3.016881556559627281e-02
-1.585493190656483975e-02
-3.354602956248138590e-02
-5.882236417022112911e-03
-7.059249611260109449e-03
1.121490856582418698e-02
2.655646534113788575e-04
-1.221712575026810471e-03
4.187914115308817228e-03
-1.105500551540550616e-02
2.052473431542695126e-02
-1.195866537635468033e-02
-1.022155505886337273e-02
-4.275973856050076932e-03
1.625951902783882201e-03
1.808218737323499803e-02
9.601877842052213095e-04
-6.507756430243462342e-03
-4.824910008363349039e-03
-1.972943136972739146e-03
8.876171666433266619e-03
4.213511561848314046e-03
1.442121158296617335e-02
1.284393974977686946e-02
-2.508380987805648431e-05
1.355343302103641928e-02
-1.601623824249655617e-02
1.527300248777696025e-02
-2.814121294214603358e-02
-1.137845935198377421e-02
7.216129107902671119e-03
-1.959363662356661262e-02
-4.372598642754254444e-02
1.049017987542263421e-02
1.659005108389382394e-02
-5.007709830309949040e-02
1.055483014468696149e-02
1.439592480902171512e-02
9.427427238592467340e-03
6.610875809071012008e-03
5.410545874056385540e-03
5.942543801543173632e-03
-1.266908489143863011e-02
1.255803985515022148e-02
-3.395949482485599580e-02
9.685581866851747032e-03
1.551786255534141554e-02
-2.103341611847106551e-02
1.772105660764355592e-02
2.149312547258321743e-02
2.217888987120661404e-02
3.048856666225246634e-02
3.420794059193889985e-02
-1.969088315395260691e-02
1.286393771159325891e-02
3.072543270009486099e-02
2.941959199062550798e-03
-8.931018486334938236e-03
-1.640537768313769448e-02
2.281636006266911376e-02
-2.572757659639797814e-02
2.179884830734271292e-03
8.938067857597549242e-04
-1.387161424147639183e-02
1.471301871693040005e-02
-6.982056056701665438e-03
4.955692473217900886e-03
9.221844525689183031e-03
-2.615903451629463319e-02
-2.536494900255967244e-03
-2.049078813482589287e-02
-1.106407819301650705e-02
-1.025189404842167737e-02
-2.452757699597531843e-02
1.612473556629944252e-02
6.901257750396659792e-03
1.131377998806055128e-02
-9.771495847121846462e-03
-5.201456364710341056e-03
1.255925144410090059e-02
-1.125853736304937170e-03
-1.211529488268662733e-02
3.589444327978739968e-02
1.709901526659207346e-02
-1.090907236220138229e-02
-2.971214414743902649e-03
4.080723207475764509e-03
1.536708530873761691e-04
-9.566098669210005428e-03
-1.402962080689950514e-02
-1.621434251224614445e-02
8.729111256901561991e-03
9.262001472268363914e-03
3.201134012307389493e-03
-4.028801775438158386e-03
1.888537628857545492e-03
-9.047292706240005894e-03
7.077229374115649035e-03
-4.411874312824032307e-02
9.205625165806880427e-04
-8.643111211846526629e-03
-7.575766532285178878e-03
-1.317527001641718640e-03
3.276389822022858500e-02
2.466174672776497503e-02
-4.180359356593644181e-03
4.521080912062664346e-03
1.307960119672967221e-02
-2.617064471430401162e-02
-1.425457640428767943e-02
9.316221683709055915e-03
-1.435177449102795384e-02
2.991436241779767483e-02
-1.530574084382128712e-02
2.196692814668748522e-02
-4.839968947557211909e-02
1.058922214067177514e-02
-9.930917764179748169e-03
2.853881662304391404e-03
5.385143614824386936e-03
-7.764196052525901282e-03
5.897320142661970944e-03
-4.311039030308625418e-03
1.307391174934630258e-02
-1.403462811219016943e-03
1.501254312211346012e-03
-8.354441578585455365e-04
3.730583406178868133e-02
1.067735616349438366e-02
2.712462155730211918e-02
1.659038326412147490e-02
3.461693099240407967e-02
-7.223920599399736436e-04
-1.027152148267930151e-02
-8.544268120818770615e-03
2.545821169072026539e-03
-9.115554165674054007e-03
8.696919571380630530e-04
9.141989913274039398e-03
-7.649510540552644303e-03
-9.176778338528772741e-03
-1.012222202054102217e-02
8.397052638181539200e-03
-1.883501770920679649e-02
1.318322203212711312e-02
6.083036567902053507e-03
-1.459767615075360965e-02
1.779140310199837233e-02
-1.544361009740754381e-03
-1.934311635200254944e-04
-1.624252910627827645e-02
-1.925100139363761578e-02
3.073201083345938195e-02
2.338254428422686937e-02
9.254537493059811909e-03
4.990600891808292562e-03
1.152794077119200520e-03
2.106916553149292774e-03
-3.720704124677794156e-03
-2.325281542048586794e-03
-2.681224270013264285e-02
1.604049256333437215e-02
4.222672603507079958e-02
5.307553275912181567e-03
-2.476974745840154410e-02
3.826238265582373402e-03
3.305389860723807055e-02
4.203709344514806184e-02
1.278609984388075563e-02
1.586426368552119881e-02
-6.264058061556468122e-04
1.535136840714994635e-02
1.580840557998451287e-02
2.317658630470937481e-02
-8.826628007777221133e-03
2.580270131533390909e-02
-4.156409277694102233e-02
2.140396002354296584e-02
2.882091213779522723e-02
1.761152303238788797e-02
8.151130092738764071e-03
2.717581892985427086e-02
3.206672570079574514e-02
-2.859822665214023854e-02
-2.175753074322409053e-02
3.862505471568829923e-02
-1.151476334368112600e-02
-1.033149446795276344e-02
3.693151844045315831e-03
4.667665139552118481e-02
1.449277520133607049e-02
3.203507649390604194e-03
9.871231996071070519e-03
-7.911396828095523803e-03
-1.533077492874077019e-02
-2.402015218783359559e-04
-4.415361925424078973e-03
-3.697763606253955636e-03
1.416462846774215259e-02
4.732474586109359366e-02
1.356402207111293869e-03
-4.084692544786801272e-02
-2.145775250812496926e-02
2.395927225383553266e-02
-2.389908454115398026e-02
-5.455021254128767511e-03
-2.805187699638464829e-02
-1.919644603902224272e-02
6.887283177828908837e-03
2.186532437152250569e-02
-1.505803409059904181e-02
-5.182092985843466011e-03
-1.272680947011631432e-02
-7.456539013542362419e-03
-2.076954792569983901e-02
-2.884917934993618677e-02
1.217004561828788183e-03
-3.316751820756624718e-03
-7.106127010712505378e-04
-1.946481887387594562e-02
2.186230439012106647e-02
1.520829704285472407e-02
-1.757108196479866338e-02
9.478272650444704434e-03
3.630480168106293287e-02
-3.458937165517594458e-03
-7.650576270437375696e-03
3.338861431166308211e-03
8.468910768698706751e-03
3.615238408114796517e-03
-3.292605398018287610e-02
1.794616522777518069e-02
-9.248523641159175912e-03
-2.530511634730198828e-02
2.502546824781507872e-03
1.711864388190975986e-02
8.575428015151938255e-03
-8.664253716130585620e-03
4.120021374683617565e-02
1.331053400800673997e-02
1.853157476630378289e-02
2.360824639636380229e-02
-7.154581042541610994e-03
-1.231958807700270046e-02
-2.201879545653858891e-02
1.140347721547995720e-02
-2.833994826217116261e-03
-9.491847448502946025e-03
2.278722763621750247e-02
-5.555088507366169170e-04
1.933750579959122445e-02
3.025978386950615301e-02
2.225355568215885149e-02
-1.047142691042752920e-02
2.960755128932944166e-02
5.925812051726067793e-03
1.126085118661554127e-02
1.538657010301720460e-02
1.051793075718183111e-02
2.131897177216372438e-02
-3.595913154449299331e-03
4.038719405101152786e-03
8.125012360581869734e-04
3.428503355767043275e-03
-3.496156928768077900e-03
7.037355267451838583e-04
-1.736903214473549048e-02
-2.260625176163243329e-03
-2.431437977364422562e-02
-3.021614308797916214e-03
2.533530877573300297e-02
-4.984285689369979695e-04
3.516346447742836352e-03
-5.256994320103192120e-02
-2.220224113943631075e-02
-1.849176251722411696e-03
-3.326900916405546582e-02
-4.787614337780315803e-03
-5.554299774228999009e-03
-8.363541905134712351e-03
-1.517649873868735268e-02
1.699436836543173276e-02
1.493318622149411579e-02
-2.091456877595516614e-02
2.130025627305260141e-02
5.198845613527399573e-02
2.814390558166622938e-02
-1.391960252019394662e-02
-2.864842755842511579e-02
-1.436201829296849392e-02
-1.675833347249561581e-02
-4.675260292415848139e-03
5.973096934242858209e-03
-2.303399606971788874e-02
-1.532751694458939565e-02
1.112379992563712790e-02
-1.794177632345217519e-03
7.259851700524152900e-03
1.903091436535424633e-02
-1.610407103270460744e-02
2.703045325087759590e-02
9.217170357218305507e-03
-2.583472402620605457e-02
8.354264264040909063e-03
-2.306188576423747957e-03
-1.947045682634591110e-03
2.761996710227201338e-03
2.690824409328920058e-02
-8.788569421757793168e-03
-7.205760691378854631e-03
2.911870047739735165e-02
-3.588791906372385682e-02
1.016018064220597719e-02
-4.080037100924092247e-02
2.900923522247454613e-03
-3.525831642231638113e-02
1.958143774941763227e-02
4.346075354401524970e-04
-2.422109768027029889e-02
-3.378270460641454725e-02
-1.651136711441044194e-02
7.917075177546530410e-03
1.327592005185505158e-02
2.991834195383991611e-03
1.552006361399558589e-02
-1.485908039234148893e-03
-1.862855895753608160e-02
-3.191665164160147061e-02
-1.357449715254553657e-02
7.489282069987430665e-03
3.944857498428266940e-03
-3.123286461825498447e-02
-3.228396672358119224e-02
1.951209911843417369e-02
-3.948413475204716298e-03
-1.140883626391742470e-02
1.896795849687414560e-03
-9.139424508523221954e-03
-2.715007218589614649e-02
2.040887653078321540e-02
2.550332373903604899e-03
1.155533283626999225e-02
2.288069644433581712e-02
2.312006995335343790e-02
1.604698059990060724e-02
-4.340629192561749894e-02
-2.702280286334439799e-02
-4.279209614742983392e-02
-5.198675488037441013e-03
1.084106678141200618e-02
4.364973686133998866e-03
1.557880088823935735e-02
-1.896998142247369526e-02
2.817231104716405934e-02
4.915649018350837576e-03
-2.747564025193327195e-02
-3.396114574252789842e-03
1.106469747278252197e-03
-1.551804015871523007e-03
1.318487745118582634e-03
-2.219646671644638636e-02
-1.491528192020979277e-02
-1.492575667069824183e-02
-1.113945884477610430e-04
-2.678455427473769995e-02
-2.585999807331039804e-02
4.979380496225607744e-03
-5.252236794712452500e-03
-1.353307320077167669e-02
-3.869210261166299708e-02
-5.523892242013705815e-03
-1.493938857360475533e-02
3.495387561001883636e-02
8.772723827802886634e-03
2.070328485311487623e-02
-2.645949244654446919e-02
-2.325078058718859503e-02
-2.829350736689317108e-02
-6.927482288720690148e-03
-2.720692735027717066e-02
1.656651429396203794e-03
-1.777743591712992871e-02
-1.199446717431776159e-02
-7.251728284589133329e-03
3.014907981847112992e-02
-1.170890174581094151e-02
-1.793135068001031063e-02
-4.415137126927505540e-02
-2.333482787638123390e-02
1.907200664194272019e-02
3.589899079747937288e-02
-1.780171218972181630e-03
1.715832790812850742e-02
-2.942519504466293429e-02
-8.870643428909733355e-03
-1.483384681000803626e-03
-3.556686769089004857e-02
1.598347215679469385e-02
9.648975738505502150e-03
-2.258099952448591047e-02
1.863505951614181574e-02
-1.064481762674840577e-02
9.087450829669593833e-03
3.150518617536819579e-03
3.091723977785158436e-02
-2.417360008651473977e-02
-2.996953336937784734e-02
-1.045311976946439354e-02
-4.349027570898386826e-03
3.375481656035714262e-02
9.703350076107506925e-04
-2.894594596275576470e-02
-2.271050602952765646e-02
6.057229819808260252e-03
-1.103441949533337518e-02
-6.668707538096515543e-03
-1.560667802502342487e-02
2.000469775618367654e-02
-3.058753049615192676e-02
-1.297836070339772503e-02
-2.156212835016014953e-04
-6.248940306039502471e-03
-4.780921638678365879e-03
-3.239663962375235323e-02
4.001397127541326398e-02
1.949807435182029924e-02
-3.036256328742250113e-02
4.993598603071532083e-03
5.322505167814032580e-03
-1.133854803021570575e-03
-3.114566897481966731e-02
2.193681577653756529e-02
-4.622734414613985376e-03
-2.263859883909525098e-02
-1.206936532499067009e-02
-2.374128317342775324e-02
3.991042637819612864e-04
-9.385616911531306870e-04
-1.892321676561981372e-02
-3.574905778357246461e-02
2.322885093422711808e-02
-7.009178755885123180e-02
-3.689414682470631025e-03
-6.001734623387611212e-02
1.422148072522038537e-03
3.275561683318059438e-03
1.309907341623235168e-02
-2.163465670122111714e-03
-1.250271398558415285e-02
1.139393423627652925e-02
-9.833001956617536121e-03
-5.435015338728390460e-02
-1.464684566178158995e-03
1.357679208887139881e-02
-1.399278820948461101e-02
-3.234039679186456046e-02
1.058689726171186708e-02
-6.310625155458913366e-03
-2.200211498216653530e-02
-3.231134024326228621e-03
1.710136032936722741e-02
1.729587658458085417e-02
3.299963127174809080e-02
-1.491005702084031818e-02
7.730884670835899350e-03
2.243637154981132850e-02
-1.877173008438503751e-02
-4.015458194195505037e-02
-1.473178614035680763e-04
-2.922777839750427195e-02
7.583142386074237865e-03
-1.564498165801571361e-02
-2.952171641016715711e-02
2.275365727830438653e-02
-4.082017454735312884e-02
-2.704068838670189295e-02
6.322177801215027315e-02
-8.529725175388988209e-03
-3.436862771958318179e-03
-2.516003531615108174e-02
-1.840217227310275705e-02
2.558424574763135464e-02
6.822788720831065613e-03
7.193836721281906058e-03
1.020246164706656994e-03
-1.826136565867300665e-02
-1.993783389413868873e-02
1.105677722129046886e-02
-2.885661091062358911e-03
7.068419951715435891e-03
-1.634298799714724304e-02
-3.841844762025861670e-02
1.119990501270003679e-02
-2.058426910298894255e-02
1.783421518125370697e-02
-4.434556715805815751e-03
6.134039253807869671e-03
3.150107146662210755e-02
-3.337925903557747292e-02
-3.450728537774623572e-03
2.549503300155486762e-02
1.641488140804947884e-02
-3.227601892888813662e-02
-2.603668994497040576e-02
7.320362964982341826e-03
1.629738615642751121e-03
1.504209016407538797e-02
1.989439552414649925e-02
2.635774118174789848e-02
1.992958202258830400e-02
2.480941082394485034e-02
-1.040466331943375178e-02
-2.401618916099252168e-02
2.070996484728517689e-02
3.734432663622487547e-02
-1.370891030231993941e-03
1.024491887429350087e-02
5.374629534084554051e-03
1.670943585588066313e-02
3.255956350147078387e-03
1.365606583297029712e-03
-3.682480234598223268e-02
-3.892592390880112579e-02
4.343915224166125522e-02
1.556519397076565857e-02
4.525539002893379931e-02
3.289200065160003544e-02
-1.717865229492038237e-02
5.677138431747572565e-03
5.165294366634123197e-03
-1.583173181144098367e-04
9.188696679775953946e-03
3.506792443172283141e-02
3.318769823195561689e-03
-4.036837868882964427e-03
6.400796755314467484e-03
-9.321000891518958775e-03
1.347531106127667667e-02
4.914202844468140707e-02
2.195530413120666546e-02
-1.100041096215471394e-02
-2.331332519695290470e-02
2.653554881685355610e-02
-3.188930085329518688e-02
-2.271355991057596654e-02
3.358489230342146664e-02
4.299804832497709089e-02
-3.257723387287322220e-02
-1.904610504072985766e-02
3.281572238337181896e-02
2.999510491232825512e-04
-1.694750411065785306e-02
-1.171916481238566808e-02
5.065472190519418501e-03
-5.579806529462427549e-03
-3.779191284646359755e-02
-2.776712549362508539e-02
-1.036857028560761278e-02
2.796702602164422707e-02
1.540988573219335446e-02
4.442297460178527141e-02
3.925057974711328168e-03
1.619760453842384804e-02
-1.318718109010696624e-02
3.705618424588348787e-03
2.428368046100792821e-02
-3.439592694749433327e-02
1.788699180719195356e-02
1.642585147199551732e-02
4.091227994000729007e-02
7.491725700510343602e-03
-2.538192456231935443e-02
-1.279589585954974199e-02
9.428089251936895131e-04
1.265812279550480868e-02
5.503864993242024890e-03
4.202814430229363102e-02
-1.599155180618622857e-02
-1.733163622792154718e-02
-1.098082582766449038e-02
-2.036525392381606167e-02
1.190883824242412042e-02
1.929747199361958251e-02
2.132406575926217365e-02
4.664996079022092068e-03
-1.369372950004252298e-02
-7.940913476342332730e-03
-1.010550678810087297e-02
2.935851975729997926e-02
8.946607302341296614e-03
1.797870521181293285e-02
3.651529949854703805e-02
2.332828507178075911e-03
-5.983670769065087616e-03
5.096071177065011719e-03
2.719253333312913329e-02
-2.495254865852149576e-02
8.611192008281424309e-03
3.121580129905741907e-02
1.015399536457954437e-02
2.308054288221698599e-02
7.699414431296751696e-03
5.483897261200358642e-02
-3.819849797916371266e-04
-3.293963905953970709e-03
9.908061358254552017e-03
3.756628347596261547e-02
-2.939617482654062475e-02
8.572651851853477223e-03
-6.772823261192216591e-04
3.924754567246048487e-02
3.594839474032222610e-03
1.269126371532451614e-02
2.891199310073159709e-02
7.881366805226329084e-03
2.309381566366778063e-02
1.667138433363529737e-02
-1.059266402738223527e-02
-8.765052409529218436e-03
9.678214378709876263e-04
3.157753874759696572e-02
-4.375208991694617272e-02
1.424590743862213377e-02
-1.030785029280572793e-02
8.707599068420076791e-03
1.319641653783803353e-02
2.985021337543603773e-03
1.648447903414549873e-02
9.577737310619539868e-03
1.070950026723030586e-02
-9.960653383615116971e-03
1.102268575903444375e-02
-8.685321709181023989e-03
3.533441237736405921e-02
-8.945594463466018456e-03
3.869232300199405145e-02
-1.316045534407150885e-02
1.854125631517088493e-02
5.610636805192564840e-05
-1.187303527828062477e-02
-7.029891037369809421e-03
-7.063873976441622897e-03
2.810129528441944469e-02
2.324389933616646808e-02
5.584987341715468012e-02
1.975421465269545929e-02
-1.916806143157740588e-02
-1.368267402839697285e-02
3.175248538741800436e-02
-2.419016904880133545e-02
1.429202092121995352e-02
1.433418044767494244e-02
1.460142755296453369e-02
-2.356803471420467616e-02
-1.109886742969062173e-02
1.588597613148687998e-02
2.495620535750820226e-02
1.939528016878007757e-02
5.710697248573582546e-03
2.689518288945473134e-03
-2.786036432143272103e-03
-2.500244129218454829e-04
8.597428549357919239e-03
4.625204706479563166e-02
-2.069575337175189045e-02
2.450028347543572668e-02
-8.456585572048078148e-03
4.161125253025592385e-02
2.973489357091459173e-02
8.612362264682885994e-04
-1.874448212149664242e-02
6.794333457340581695e-03
-5.497219013906934348e-02
-1.398247494602510889e-03
1.952466478289734825e-02
6.529599510157368036e-04
2.613234945988294686e-02
1.042920188741186874e-02
8.740830137825783552e-03
-5.322983325488162346e-03
-2.174503493297043691e-02
4.672222963100752975e-03
4.250737314192715860e-02
1.746619097105456308e-03
-1.594266449855526874e-02
-2.551768445099314095e-02
-1.194856047650805220e-02
2.989128522068614305e-02
2.656728018165037397e-02
4.372035653632440518e-03
-8.923317225759636734e-03
-2.137390114167675090e-02
9.386576255318293191e-03
1.395282860854154747e-02
-1.061984463650184583e-02
3.066805489113449620e-02
-2.144012943898399026e-02
-1.558164642183558490e-02
1.985356951901520381e-02
-1.559798049062853173e-02
9.469493662332297348e-03
-5.254812111629389958e-03
6.946829596835104627e-03
-2.136713439663030095e-02
-1.611953257625264174e-02
2.114098800140496587e-02
-1.879816913432724723e-02
2.515713570243862697e-03
-1.433331122243013470e-02
5.225731055926618324e-02
-6.310685054584211189e-03
2.540820906036817331e-02
5.268946758674442760e-03
-2.708955380756680742e-02
3.988542669144685970e-02
-2.523653763885822660e-02
3.461663825293841146e-02
-2.674802520957358411e-03
3.162314013741450956e-03
-1.276993578678771966e-02
2.115106176916407149e-02
-2.500766585540479051e-02
-2.366969103261602411e-02
2.720073640887778112e-03
2.174049485448642169e-02
4.675552751889308113e-04
-6.161300897218584781e-03
-2.711970448029309144e-02
3.405897091206871313e-02
-2.497364421446428978e-02
8.270916208894111762e-03
-3.826507644850948853e-02
-2.140946098356582075e-02
1.476909344830322143e-02
-1.853136290394585481e-02
2.822008144363803445e-03
-1.657599059493631774e-02
-7.807234054609542284e-03
-3.926580651426345853e-02
-1.451103040618449171e-02
-3.040642821496591930e-02
-4.958597533415799730e-03
7.345178933633034549e-03
9.869661992979549339e-03
3.758297690305385796e-02
-6.032443703222680788e-03
2.693482182072860776e-02
-1.513347632203434871e-02
1.226345099261712604e-02
-9.333086570142284932e-03
2.217769008619575530e-02
1.927307011281187421e-02
-5.396508946328592432e-02
-1.524162121833239417e-02
-2.345843694904256246e-02
-2.983098621320441277e-02
-1.821752047285086357e-02
-3.381337782353045773e-02
3.216931160721189960e-03
7.300476200230529393e-03
2.384488451353312596e-02
-1.682207990852129312e-03
4.565212747851046804e-02
-1.205983214676902872e-03
-1.972114345932242385e-02
3.963096521599855475e-03
-5.149618098602757807e-03
-3.485155241271617032e-03
1.933858608451588046e-03
-1.563757273131057002e-02
-2.230389392004988522e-02
2.846194766899516268e-02
-3.815922103070712446e-02
-2.289729089996564784e-02
-1.395452396603776186e-02
-2.225670980603677851e-02
-1.395384287917862676e-02
-3.190717593043643913e-02
-1.218915773719290822e-02
-3.587694071534995588e-02
2.602855870828622159e-03
-1.630230685049662703e-02
9.021280674148915088e-03
5.278647996689437606e-03
-7.340197047031048888e-03
-9.631928910460900786e-03
-3.351760517933660439e-03
-9.758892042254104643e-03
-2.612261413540779148e-02
3.978296580590595655e-03
-1.932717933892973486e-02
-4.914418467255397827e-02
1.459453913345167692e-02
1.980653329580718200e-02
-2.947508317224390578e-02
6.562907453706013500e-03
2.051467696936706137e-02
-6.802757476088825903e-03
-1.761952918411355262e-02
-2.344128726952108416e-02
-1.513212734088707247e-02
-1.403936468909360198e-02
-1.397042711606446240e-02
-5.958883292884653918e-03
1.069484837713336432e-02
-3.366014606847701762e-02
-2.809942996114198760e-02
-8.585806703908911708e-03
1.625905124291515853e-03
3.270767116019944465e-02
1.489683954002210889e-02
5.598789491216608905e-03
-1.462747962807891405e-02
-9.654169148399484313e-03
-9.503218380067368978e-03
9.904916468219568740e-03
-1.269327087386626363e-02
-2.900935040893869860e-02
-2.967982024127334764e-02
-4.757178352830971485e-02
-8.239306005726709098e-03
-4.788939105696589371e-02
3.082026917278687765e-03
-7.555506012234218874e-03
-2.038313705377972282e-02
-3.285350146831245849e-02
-4.525842059792198335e-02
-8.157193488015874322e-03
1.108910316105040685e-02
-9.296024189767871510e-03
-4.447518835489941424e-02
-1.973441605385814653e-03
3.355113836542174960e-02
-1.964068456504697649e-02
-1.054185289066444237e-02
5.138820302189544414e-02
-1.190691111054159590e-02
4.484238768857957969e-02
1.574947760073267672e-02
2.510545737280012093e-03
-2.437714185337541348e-02
-4.621812839130857303e-02
1.903412966004800963e-02
1.666529675999368215e-02
-1.240982111393793517e-02
-1.544225190182443863e-02
1.408701948524074092e-02
1.041839310124762288e-02
-8.625150415727929343e-03
2.460886470032743953e-02
4.495679903088496687e-02
2.312067176086363141e-02
1.426230908493264851e-02
2.471685179473424171e-02
-7.465792335670052259e-03
-1.891170905406826599e-02
3.932393161296578047e-04
2.014636693501786757e-02
-1.768602197464280018e-02
8.941699455881383860e-03
2.456072271386675401e-02
-1.784089198500342713e-02
-1.787070945554491280e-02
3.384456543745033991e-02
-6.862682752246083984e-02
-7.956364243227853281e-03
4.455319360651359417e-02
-1.544284794434791670e-02
1.189205510027918807e-02
-1.655121457147606251e-02
-1.245692869385292556e-03
2.734158967558384746e-04
-1.486518301410422486e-03
1.224689480252330424e-02
-4.011094735269225137e-02
1.590890007388703203e-02
-9.449523718022627070e-03
-8.289418810078129363e-03
-4.502646369340975591e-02
-1.330722085260393865e-02
-1.438232956303194150e-02
-2.118383877801043383e-02
1.279087591348850375e-02
2.614786098035971895e-02
2.658713117713585455e-02
-6.957397637987072780e-02
9.998357645444204411e-03
2.685023220868822461e-02
-4.558709469187687685e-02
2.016759683828932249e-04
4.624610956947172724e-02
-2.145349792188656207e-02
-2.172682518480783045e-02
5.907050400672509555e-02
-1.552044312436282915e-02
1.362999698913551147e-02
4.093952726971598899e-04
8.286578894971610449e-05
3.994038821335231700e-03
-2.872375475270187370e-02
4.092935221786538069e-02
1.963970521233324162e-02
-1.543176987105141645e-02
3.377808302342938385e-02
1.599009137235024580e-02
1.344241051677181470e-02
2.936374531827923556e-03
3.250523630173695472e-02
1.281044470986894210e-02
5.114806680396619815e-02
7.910442624291266420e-03
-1.883367244638390822e-02
1.111134335885020051e-02
4.120052641636825358e-02
-1.865576170428005429e-02
-1.204870558063759166e-02
7.354312728268720288e-04
-2.937673977603170745e-03
7.242778841285625428e-03
-2.395465005324609598e-02
5.808105031429930745e-03
-2.147277937552836274e-02
-3.383097902929446676e-02
-3.002969481849267208e-02
4.227005606069226401e-02
-2.054089821433532220e-02
7.367171512537877207e-03
3.660668058836651084e-02
-2.747511330412289246e-02
2.275863728700317987e-02
-2.200516900966462477e-02
-1.103864461060739127e-02
-6.439778634941415586e-03
-2.582154411138148919e-02
-1.708023529282702915e-02
1.445339106444935330e-02
1.322483326287065067e-02
6.532252487875451520e-03
4.631892807263137540e-02
1.709950995899876813e-02
5.425391439536024658e-03
-6.036448622419265247e-03
-4.904775135788753959e-02
-4.764750161592651995e-02
-1.583675467432659606e-02
-4.517644407048018035e-03
-4.056427721022167615e-02
-1.747342334459437915e-02
2.568689576674940134e-02
-6.817555039462302666e-03
2.119516528463181657e-02
-1.145963125255401380e-02
1.645904936597918089e-02
1.183340591576799092e-02
-1.237257499872116383e-02
2.922720052689844333e-02
-3.259960590580418538e-02
6.671116745668457908e-03
2.413709155396828038e-02
2.615087558873797555e-02
3.222904728684183873e-02
1.431397914189335568e-02
4.260486313891439711e-03
1.410173332623053041e-02
6.310556110026320498e-02
-2.230143909435109220e-02
-4.233183299235116349e-04
-9.405492867290266403e-04
-2.988395580345474395e-02
-1.066034136277820878e-02
2.687648521190098838e-02
3.079192267345365330e-02
1.096338951280090984e-02
8.043871513801231776e-02
3.559017647122973693e-02
3.429791703967832728e-02
-2.553170160264595437e-02
-2.199253930269805257e-02
1.755353898785110001e-02
-1.359645090628623654e-02
8.403066768478770904e-04
-1.086625330435842668e-02
-1.390076056154580797e-02
-2.105070645661470208e-04
1.456766381378154498e-03
2.744900117084476607e-02
-4.624443308987469942e-03
3.179810905440415714e-03
3.983959177504518487e-03
1.822114099126529926e-02
3.554863437676331062e-02
3.865714093144181907e-02
2.122820780506936081e-03
-4.078461065335685365e-02
4.849687763095102133e-02
-4.334661050083859005e-03
9.637450078262143824e-03
2.766641447736197315e-02
3.516054496926560718e-02
7.291592264691278830e-03
-1.460082289571179408e-02
-6.382742817382444124e-03
1.475342801199312987e-03
-3.894910881335226366e-02
-6.588505615359330908e-03
5.377391551635831227e-03
-1.367471047560191166e-02
-5.539138339581265759e-03
9.724484790433113313e-03
5.222164919530478122e-02
9.660089231140905203e-03
-3.311206515623573050e-03
5.046004407887745569e-02
-4.194190648249911807e-02
-8.447249630363428546e-03
-7.871627236587725503e-04
-2.480974968107722486e-02
4.180705872326028957e-03
-1.075911540716853639e-02
-1.731165367583394760e-02
-2.167063276640054589e-02
-4.453143531546802786e-03
-2.690511466825849102e-02
2.623424927319516556e-02
-1.643069240170843409e-02
-1.918747661315935854e-02
3.463690021300441790e-02
6.693844968666215478e-02
-3.041179212161982531e-02
-1.014532033923705272e-03
-2.756909351712179962e-02
-1.935542101929133008e-02
-9.953657682070325002e-03
-7.091955657530595036e-02
-2.452055160435528958e-02
1.420535701512295633e-04
-7.993357693170027867e-03
-1.527434997197381003e-02
-5.644578303694596649e-02
3.414416572651233269e-03
3.526780711785010031e-03
-2.875367643365956891e-02
4.455870710079063574e-02
-1.103259807027286328e-02
-1.216332454882757853e-02
-1.388265697396126380e-03
4.545688160307385234e-02
4.606487094765749496e-02
8.413221554909557781e-03
1.188601001125831613e-02
4.293200339908092439e-02
7.478699983291928026e-03
3.001390797721247700e-02
-1.649547757897126040e-03
9.166237026492196280e-03
-1.608284944397077873e-03
-4.213116604363454504e-02
1.189362072148555417e-02
4.405353989116049529e-02
-2.966185504726458547e-02
-1.672153284753384248e-02
4.285811999216256052e-02
-1.722582345206678800e-02
-6.436933705699564301e-02
-6.264629329494973697e-03
-9.870285040952704245e-03
2.734301861072970657e-02
3.883728830905438384e-02
7.348532601035105867e-03
-1.306160946431940591e-02
5.656386874244094531e-02
-2.468533157539770304e-02
-5.806884599158451156e-03
2.002755825194041037e-02
2.518931817240404117e-02
-1.997090909183957957e-02
7.614434517053942850e-03
-2.509606034809510819e-02
-2.537540769622455283e-02
2.475682520548309548e-02
4.618067624474508220e-02
-3.804269981743189227e-03
-7.415525024215048611e-02
-1.843326893008928255e-02
-3.813471249025714160e-02
1.395321402934400663e-02
2.708803763724794422e-02
5.534448539697485459e-03
5.358040159533978587e-03
5.823425112926461714e-03
7.049943983407698511e-03
3.198510762288313963e-03
2.704699319134632948e-02
-3.579980904185291885e-02
1.435016207232603369e-02
2.115576288082911954e-02
-1.216510654717278990e-02
-1.190319389889685567e-02
-2.595367125212904788e-02
-3.875795955421954680e-02
4.193805032249603437e-02
1.699805632884797283e-03
-3.535311440257963428e-02
-1.348969432213776957e-02
3.739521355122212704e-02
-2.544014828061017322e-02
3.593648690687990810e-02
-3.020582874165715637e-02
3.969670943060269602e-02
-9.222556081839281689e-03
4.552623873493132078e-02
-7.013998504088547747e-02
1.658978409605718976e-02
-7.101128499740208370e-03
2.227742003822980738e-02
2.353682434245764690e-02
7.778950101176375191e-03
-3.702545275370619331e-03
-9.573086358301893112e-03
7.076911251189569978e-03
4.802800523083865236e-02
-1.845187307628144398e-03
-9.332356827241230363e-03
4.118469285124749801e-03
1.650917218372962431e-02
1.541850334430602820e-02
5.841296615758363731e-02
2.836191886452448831e-03
7.983509560446572575e-03
2.612617613614049566e-02
-3.489230380820207422e-02
2.247188421308309036e-02
2.542457388344959365e-02
-7.948092296004216628e-02
4.060828112654519227e-03
-1.546470106508363376e-02
2.329805818163014665e-03
2.607819079461349415e-02
-6.323737556890701716e-02
-8.225760048681075159e-03
-1.133591822633244622e-02
1.812806225363234464e-02
-7.313953123061104483e-03
-5.785204770423098275e-02
-5.626253815750881931e-02
-1.799339786624505177e-04
-2.123673470487325368e-02
2.068597667893210326e-02
4.700878488399304334e-02
-5.264790882936262392e-03
3.298734552641014589e-02
-2.294502784986136336e-03
4.486650330255676118e-03
-3.092452629650417183e-03
2.873394730710042769e-02
-4.862166263834891838e-02
-4.059530053720282472e-02
-2.525446885996908072e-02
-2.434541690195810362e-02
-1.864866973219333687e-02
-4.918992845885120264e-03
3.137405595663472768e-03
4.736608433489276383e-03
-3.775387937888361866e-03
4.300417918825556740e-02
-6.659208845451653792e-03
3.807856616496786001e-02
-4.013403092091026581e-02
-2.151788405876261037e-02
7.498599366175496064e-03
1.487048670774683556e-02
5.757103013976302280e-02
9.813902071707713767e-03
-2.570851249196451360e-02
1.739818740844613354e-02
2.385424028824740909e-03
-4.318842408541145178e-02
1.728038500103134742e-02
2.536582415755903736e-02
-1.202048336880347928e-02
-1.643839405312879504e-02
1.253530097537881947e-03
4.350837039821689456e-02
9.484556246978683922e-03
2.464478770157351242e-02
-2.884729269678022387e-02
-1.549153689714883979e-02
1.514325258653145996e-02
-1.872310465802411519e-02
3.586774874087757942e-02
3.431389955367056700e-03
-5.402572521416357243e-02
3.167474718386865951e-02
-1.332822074582173943e-02
3.309564570072066891e-02
-5.334264108676971955e-02
3.788094261549559971e-02
-4.792307693519461814e-02
-1.750525700564715612e-02
3.723417780166470709e-02
4.668727051103336960e-03
-2.063095357563419704e-02
8.681601022957084746e-03
2.673652602698551109e-02
-1.393537851656659332e-02
-4.734141778060053929e-02
8.214958206649082897e-03
-6.742491295767165382e-02
-3.120755747298006519e-02
2.931614972612071185e-02
-1.108762656826878940e-02
-5.345935524170900011e-02
-5.093227566410161479e-03
-2.436739573682862592e-02
2.932501619010250207e-02
9.717952764371283469e-03
-4.015499814596444617e-03
-2.852016935360535480e-02
-9.862477068235557531e-02
1.359786814361862994e-02
-2.412387780486658501e-02
-2.533610456315144727e-02
1.386091440208957540e-02
-3.567487089701151109e-02
3.266322529812851205e-02
1.073796457573981088e-02
-5.647693028536079213e-02
4.605082808267900452e-02
5.848845313142527619e-03
-8.276948416440527145e-02
2.023386674471853650e-03
-4.137401161022999374e-02
2.498496386947171924e-02
-1.222414404683134885e-02
1.411470616092665338e-02
-1.523061246982550590e-02
-1.542952748193945900e-02
-4.275186674935434195e-02
-3.114585393675889033e-02
5.847620858359618701e-02
-3.116311459075158177e-02
2.558768960191663486e-03
-4.143327045322572205e-02
-3.805563841066704478e-02
1.333522056551554071e-02
-4.725489280883488595e-03
6.173608404939630312e-02
-6.656513023088327097e-02
-3.479557493317880085e-02
-5.581160176600595546e-02
6.588713205130854178e-02
7.737329650257040309e-03
1.978719495731788916e-02
-2.195408013337494038e-02
1.169600030135506744e-02
-2.743621528648274369e-02
-7.801023141805457639e-02
-2.065926103386816343e-02
4.228819287513292668e-02
-7.393919559482551966e-03
1.204347571718748441e-02
1.118679897142180191e-02
-1.344988324315212966e-02
1.841244955452263658e-03
6.549899589869072336e-02
7.955582736068779470e-02
-7.641113955050841955e-02
4.082083781074150042e-02
6.940825197432058669e-02
5.540037404555287620e-02
-2.360709734585278094e-02
2.742297373313755393e-02
1.105652537910801342e-01
-5.925008911048660828e-03
1.035228017800689622e-04
3.771822986655498644e-02
-5.066667351342622055e-02
1.673157560154796275e-02
-3.178100995426687975e-02
-1.615528673198293394e-02
5.068438972596899655e-02
-6.683228079401783150e-02
-5.504786403493285712e-02
3.508872895048797264e-02
-3.601009646570912243e-02
-6.682412737064347130e-02
-6.854573036334269016e-03
7.062199286521957109e-02
2.449751916296041138e-02
1.311485989162800188e-02
4.727443994750599177e-03
8.576771598193412560e-02
-3.291032525758152277e-02
8.242346153562048194e-02
6.716748979458143920e-02
2.028728951481321291e-02
4.269879382274627960e-02
-6.575927610647691775e-03
-5.987376185151627173e-02
-1.036809089570731209e-02
-1.865078941192623366e-02
-1.566062351196234603e-02
-1.449914197671488443e-02
3.820897172438346423e-02
2.980770646335907745e-03
8.743746121146166173e-03
-5.177908934983418976e-02
4.747850601245398594e-03
-3.429031691671595439e-02
6.425810200099070502e-02
-2.068141237839821525e-02
8.205485802309424315e-02
-2.724107258707542459e-02
-1.644502135720613684e-02
1.237337255436125535e-02
-9.506056641172562494e-02
3.818678023469028460e-02
5.761381384105402487e-02
3.747154840275904869e-02
4.759481934564507681e-03
2.897356408505367617e-02
3.808011901696461456e-03
-3.707155896217961995e-03
-1.414202546314602231e-02
7.525223003172661074e-04
3.812117062683976348e-03
1.802939129415728065e-02
1.161958355356410705e-01
-2.313323572926267654e-02
3.787541917595192709e-03
4.864960315755581521e-02
-3.985475376740841257e-03
2.328117880036350857e-03
3.779239846793335661e-02
2.518275517860524629e-02
2.051158904172124819e-02
9.948135197999948345e-03
5.268975574811925883e-02
9.933234926088124750e-02
3.230292251458465047e-02
3.532804421326176531e-02
4.164006447691154245e-02
-1.054356163549088335e-03
4.927853676530247196e-02
-4.858499123051398388e-02
-2.432015410768147493e-02
4.998226758432124800e-02
6.198042449976037122e-02
6.534903903915265100e-02
-4.819078534368095856e-03
4.895517721430519761e-03
-6.087681288229920135e-02
-3.694221227767044945e-03
-1.600670581677117107e-02
2.993050768763463876e-02
1.642559876527984603e-02
1.127271643351374260e-02
-1.570401442625946444e-03
3.392454576113440590e-02
-2.583064731444955839e-02
1.731103512812438155e-02
-8.969941913701270919e-02
6.783847192777131552e-02
8.733060907990435398e-03
4.017725427050629350e-02
1.376848879108528469e-02
-1.584717660602126543e-02
-7.541847685371370902e-02
1.614594823183989822e-02
-4.884654616804070398e-02
-3.052242890544417178e-02
-4.646366891418248629e-02
3.790682804217769541e-02
3.294865577817241570e-02
-6.050218309841162712e-02
-9.402821199534870666e-02
-6.573977549578036671e-03
-2.213129809872044912e-02
4.095273395631807839e-02
-2.971569745542431903e-02
5.721936222135959316e-03
1.315369829904590449e-02
-2.172417201902115957e-02
-3.049214946863629955e-02
1.236643055068172839e-03
-4.694347755156299401e-02
-6.666270461043148632e-02
-2.988010979389467761e-02
-1.129429903957330367e-01
6.251511351616359513e-02
1.956401114761272680e-02
-2.775546502551896541e-02
-2.175277696318284881e-01
-5.322781410482742281e-02
-2.777813873470804176e-02
-8.134754933274017386e-02
2.175769901377569773e-02
-1.175635656178927180e-01
-5.446483158932082999e-04
1.063305270185557760e-01
6.637058199726655894e-02
5.551941163964246168e-02
-9.110599553296287734e-03
3.732285683240026825e-02
5.970047005651200889e-03
7.678739684648291930e-02
6.990579772711737194e-02
-1.954545278002721778e-02
-6.359882508735526657e-03
-1.739684901532487574e-02
-2.768810403703333978e-02
6.903465450351008170e-02
1.221778744222121356e-02
4.693420336066689291e-02
5.378916904119281778e-02
-4.436807544606641111e-03
-4.226591562644516076e-02
-8.943395219291158660e-02
2.649885388517264975e-02
-1.206551364476129012e-01
7.984911271020715684e-02
6.786035798695047583e-02
-5.289212933980016323e-02
-4.010078397286343660e-02
-2.009427842430549713e-02
-5.601775677159592098e-02
1.236985599177503961e-02
1.343559850886225961e-02
5.648507995792053510e-02
-1.081222645317698669e-02
-1.733637913903524801e-03
-2.302684442394708347e-02
-7.049070289542003209e-02
1.623201268994651711e-02
-6.406136666975895122e-02
8.122764028245807455e-02
3.930235961055384385e-03
5.201082888628951600e-02
-7.521729325605902572e-02
-7.931700924587052615e-02
-1.755749414210258305e-02
-5.984561565517288600e-02
8.688376639983066974e-02
-6.034983763866981488e-02
2.914676439200249852e-02
-4.137750883965521376e-02
-3.024298768827635153e-02
1.201199186926036992e-02
1.223531374732143677e-03
-6.709831364749704874e-02
6.130334927622337754e-02
-3.986446296509181184e-03
4.614766790281328579e-02
5.272530079372914069e-02
4.623256522787912853e-02
-3.036423032955412604e-02
3.408808428066695262e-02
-3.455550543385590284e-02
2.156984186047257099e-02
-5.479892627622761150e-03
-3.929936786995244513e-02
1.944835268697328243e-02
-3.631887468164073790e-02
3.195425119604581449e-02
-9.485834501904736801e-03
5.916982903132562283e-02
6.792663571590024443e-03
1.153771690592942795e-01
7.955623950915643311e-03
4.135738784644124588e-02
2.820928949940045005e-02
1.119092189178111929e-01
-1.148579738525696281e-01
-2.065779688923462601e-02
7.167507293155831252e-03
8.950096681909902596e-02
7.111761296013690420e-03
-9.250839273886110603e-02
-4.747849246738717471e-02
-9.839454898667772398e-02
-3.563781254498594314e-02
2.071290847451867992e-02
-8.456174680366514151e-02
-9.443768044375534798e-02
-3.135288612263970737e-02
5.878515388597570224e-02
6.421771268620320161e-02
8.718714060301666026e-04
6.503218476042592344e-02
-5.121748790473584084e-02
1.540658999390683015e-02
-2.963999808332612798e-02
-4.475493510204377190e-02
1.487610328262760628e-01
-6.336931344786962683e-02
8.304796769297378978e-02
2.039473899931575351e-01
1.731458617102238084e-01
9.705296749811724577e-02
1.397553816140359971e-02
-4.866936312962572009e-02
9.349229801266059278e-03
3.775613306182543788e-02
1.361234835326790779e-02
-4.584899004992811639e-02
3.734939544063113626e-03
-1.991349960836177532e-02
-6.402466332188255782e-02
7.129475370676130463e-02
-4.206819122229014441e-04
-7.506765756051335392e-02
7.061787035018268592e-03
-5.064534726409609250e-02
-4.626301684169093625e-02
1.020255919835927894e-01
2.569990686858348444e-02
-2.352507097836351729e-02
8.016304118522016992e-03
-1.352987401645552590e-01
4.807351847868746725e-02
-1.406091671425705424e-02
4.538420929569634416e-02
2.633692695804218473e-04
1.208052726444374704e-02
-1.189119173888590446e-02
-1.272345951304869605e-01
-2.373888192944036829e-03
2.109682050955256211e-02
-1.136260960741514586e-01
4.852766924612297167e-02
3.659336734513874562e-02
-8.042860004724752473e-03
-7.424230563358409640e-02
2.550962959152340559e-02
-5.078793820594006136e-02
-3.498492747337377667e-02
1.400955755096508493e-01
-1.476704341037089578e-02
1.781216055222020478e-01
-2.942319909313072593e-02
2.556430377670704246e-01
1.952585263866071230e-01
1.520577367028010662e-01
-1.119019074441766626e-01
-1.904284277110924462e-01
-1.343541800562823019e-01
-1.947623044633646772e-01
-1.944669684779545826e-01
1.287241288326832454e-02
9.061209580306525679e-02
2.157505368581867991e-02
1.690011235404530465e-01
1.218865368488322581e-01
-1.939740927349404565e-01
-7.398803463581192508e-02
6.012715216673667623e-02
-6.400349525229311054e-02
9.230248466482850536e-03
5.310635042715124848e-02
-1.480451286142060174e-01
-3.332418946525654291e-01
1.298835645034037145e-01
-1.531444300789680246e-01


==> anc/Fig01_j_energ_L14.txt <==
-7.973581024448337384e-01
8.049452047904375254e-03
4.500946766986318320e-02
1.347563655803668201e-02
-5.229858817589831954e-01
4.348034932639621708e-01
2.753718589235746306e-01
-5.985372239783749437e-01
-3.881974591443105305e-01
6.449577059307495253e-01
3.525943121247392120e-02
-5.230395830664470447e-01
6.433725951275963695e-01
1.747499641268538961e-01
-1.117108140052502363e-01
4.162710099280900189e-01
-3.731303897120175073e-01
-3.593555317872354493e-01
-1.007124346767965528e-01
2.521125649094383414e-01
2.914374705972198609e-01
-1.259840732250193385e-01
-1.014579298154939802e-01
-4.031539955897914251e-01
9.209941618075127845e-02
2.905196752063323173e-01
3.244200260885978793e-01
5.482209728124382009e-02
1.090678421125296504e-01
6.932998524425695863e-02
1.477251938185169255e-01
5.641871424319662431e-02
1.996765334156822350e-02
4.024186620486003285e-02
1.899885742183081150e-01
-1.352247506447772085e-01
-1.391111294549106925e-01
-1.602994199497253802e-01
-5.162536854095101102e-02
-1.740825374484354865e-03
-2.397183020212505927e-02
-2.126607841718994862e-01
-6.459584664198839143e-02
-1.791124676003828242e-01
-2.420449911664296627e-01
-3.954224376135793972e-02
-2.723531338086577214e-01
-3.648536188211058962e-01
-1.078965966702770951e-01
-1.708297444777975016e-01
-1.655703956436784530e-01
9.217906211461714128e-02
-6.565393238524337705e-02
-4.319846842398605835e-01
4.312193744377523091e-02
3.402829792129748177e-02
-1.961266828609266322e-02
-1.339381313453592293e-01
-6.564082022277788198e-02
-5.611639694987466953e-01
1.670469921468552277e-01
-2.557890367775072019e-02
4.757895609798402231e-02
3.200441623981333805e-01
3.353376812705392007e-01
2.579010876862461443e-01
2.456665992180531721e-01
-2.693543215344172959e-01
2.484999217224598267e-01
1.194937378100443259e-01
-2.444995307842375010e-01
5.732137898183966435e-02
3.139749100601668674e-01
-3.421566541573551473e-02
1.485779432476984074e-01
9.210936376799060132e-02
1.715628868600242718e-01
2.405160501946284612e-01
1.470591713859833310e-02
4.878660700198388100e-02
-1.489380528616023741e-02
3.665146088963972537e-01
2.524211559177995043e-02
5.361220430730175707e-02
1.682259910329168828e-01
-2.158352791967872719e-01
1.225998713759559738e-01
7.466978598528918598e-02
2.305069713795671882e-01
-9.698761412649739219e-03
8.149552691173435337e-02
7.473011592280492943e-02
1.625528708394069488e-01
-1.726690661059700482e-01
2.730006305756193519e-01
-9.125626302271015733e-02
1.077357478774601703e-02
5.952668978744256323e-02
1.209093287841864067e-01
-1.414464623867248971e-01
8.251124538934090369e-02
-1.123138624828159813e-04
-1.764199071914483441e-01
-1.258348520377335251e-02
-1.615862419501928882e-01
-1.876460201671873163e-01
7.622759524502036033e-02
9.384306002020358084e-03
1.423680070090811364e-02
1.731823270157341887e-01
2.827371930565598934e-02
1.358355797617752658e-01
-9.236467232535690297e-02
-9.222744054877821118e-02
-1.435100998294629449e-01
2.426312301536502902e-01
-1.026425820486770030e-01
-1.621374768099463626e-01
-1.864023240132196557e-01
-1.922629424071260014e-03
-4.180062027536118191e-02
-1.667039616661345758e-01
-1.230858780637443806e-01
-8.099926593884765325e-02
5.458386030894993995e-02
-2.400537779941920857e-01
-5.527708876542821587e-02
-1.313432345837655113e-01
-3.561240389999802136e-02
-6.397225550790212878e-02
-3.423924551228218344e-02
-7.179822175458137890e-02
3.928667229185589527e-01
-5.567407816105082730e-02
-4.771561747476135013e-02
-2.318647687551416703e-01
1.012636848910944548e-01
-5.654798434588942380e-02
-3.398604539176004052e-02
5.848874490663090453e-03
-1.239890327949731419e-01
-1.488972563605031330e-01
4.796731932458150188e-02
1.597278172405394714e-02
-4.093235976396816106e-02
-1.374837412306425567e-02
-3.254328970017609374e-02
-7.512353490364351294e-02
-2.688065446431657166e-02
2.244086356979738128e-02
-8.220428054749066502e-03
1.921260340285831647e-01
-5.179189165149624546e-02
-8.782485032523609791e-02
2.371609431301445817e-02
2.259139563404388359e-02
7.410098258353950418e-02
-1.558949607925356196e-01
1.299643368970928026e-01
6.761642143370565072e-02
6.234158907566837715e-02
1.360161570337949655e-01
1.735097027194247229e-02
7.506692326474885546e-02
1.085609620445626561e-01
2.834502467580218843e-01
-4.743743209457736837e-02
3.389706377084160394e-02
6.930530919407058843e-02
3.535027883218314765e-02
-2.011504652431494143e-03
1.176651675746283876e-01
-1.034816942775146353e-01
4.296956445585499440e-02
-2.108528984389376748e-02
-2.959059912284666208e-02
-2.289179675447783769e-03
-9.600766408877877897e-03
1.298988844146776456e-01
7.264686107689835581e-02
-5.878830230130144968e-02
-2.058372476303203802e-02
1.405722281763855941e-01
1.136948211066987902e-01
2.127606170241224878e-02
5.124961009057525663e-02
3.876642249805905410e-02
1.063071987060289769e-01
4.078465259740875204e-02
-8.384292067139054172e-02
1.360207612767898311e-01
9.389282832258100120e-02
-5.541590102234576765e-02
-7.180031229687700023e-02
7.662681958609129929e-02
-8.898603333413517003e-02
7.456783263465616152e-02
-1.334332040370072303e-01
-2.962668304487389367e-02
-8.657799208315051717e-03
3.357745522325331078e-02
-2.931761873209320565e-02
1.184732289771590341e-01
1.550920552769304572e-01
7.840406714424550186e-03
-9.205698842039429508e-02
9.464517983359801989e-03
2.202248551502895488e-02
6.026112079004026546e-03
-1.756862201760062830e-02
3.245780104526696519e-02
-5.945851444210831227e-02
-2.462310313632174244e-02
7.382266241805809925e-03
1.994572568761709963e-02
6.029389459258875650e-02
5.873493532153466895e-02
-5.844226859097254034e-02
4.641600754386196459e-02
-1.361091088908649160e-01
3.679483908146945897e-02
4.111034359618524758e-02
1.076290098795771970e-02
-2.927157357948469499e-02
1.390254499274419520e-02
-1.340349913439252694e-01
-5.675964552540446739e-02
-8.100166229001248093e-04
-1.362164589490112189e-02
-1.540621297469712062e-02
-3.186862960214267154e-02
-2.126404253167205050e-02
-2.350542761894579974e-02
5.470054419410212698e-02
9.572437016873387716e-02
-3.913501020956566823e-02
1.173735391836514541e-01
5.492489361807050170e-03
6.563255852657661968e-03
-5.183950364732840821e-02
-7.710593160604612036e-03
3.978569553265721287e-02
6.779916436245413125e-02
4.306032766639322079e-02
7.612581460159886793e-02
-1.732323761556207598e-01
-6.958920433378520953e-02
-1.723043336085984811e-01
-7.617330677275148398e-02
6.481467831435774700e-03
-6.980571766895762864e-02
-1.147664701205590165e-01
-5.710161830763425339e-05
-3.233522025010697465e-02
3.080341417621005468e-02
-5.961101381360149089e-03
1.786990897215185586e-02
-6.369810466060003840e-02
-1.132823135255907054e-01
-1.088307918675504443e-01
-2.537507322222134348e-02
1.294066286017888645e-01
-1.533476680647998525e-01
-2.927190305903213871e-02
-1.592999093451544224e-02
-1.119316991596401856e-01
1.570720363883201104e-02
-5.011007423007941830e-02
7.733855702814498856e-02
5.237234659132905534e-02
-1.168785034521507699e-01
-1.285314271658361540e-01
-1.138668660223820378e-01
-6.363813603246194772e-02
6.081783073891713215e-02
-1.307304110024636867e-01
-1.331806620533956473e-02
4.882457896563397598e-02
-9.444647006653814070e-02
-1.828457368109434322e-01
-1.063419174188442035e-01
-1.374825504898728179e-01
4.036168947924431705e-02
-5.599230565454643357e-03
-1.418860790169378661e-01
-1.376553328542256052e-02
-1.165733302362435275e-01
-1.703041990940339367e-01
1.737689416704181131e-02
1.215853462141401435e-02
2.003235134833401127e-02
-7.237624237059749055e-02
-2.639029276577188610e-02
-6.194170327584953145e-02
-1.056335835354396263e-01
-2.925410002369415591e-02
-1.458879187324202131e-01
-2.535655502786981000e-02
-1.150744694491860759e-01
-2.595596670228739189e-02
6.664399695815383107e-02
5.740867495375921031e-02
2.707658633453848343e-02
5.333519957388815208e-02
1.301828116981147421e-01
6.796045272613103483e-02
8.528163578625111430e-02
5.161066467510053851e-02
1.493073932607950072e-01
2.246164447237754616e-02
-4.555090552826713407e-02
-5.398091708929293048e-02
1.013858515606870167e-02
1.370730013888572796e-01
-5.250020552754358638e-02
9.658337283394485828e-02
7.131269898249781303e-02
5.484253791289058627e-02
7.815773690002296437e-02
1.610615851156762396e-02
3.382330515008998006e-02
-8.375148417115124699e-02
1.050057394568803121e-01
3.605712433762771341e-02
9.997352832818558947e-05
-6.528240984903366240e-02
1.773044391861115787e-02
6.120398873352912716e-02
6.386662467116042442e-03
-6.876149587882175729e-02
-3.825830442273987775e-02
6.613679161737644197e-02
-1.707995794856690536e-02
4.136645706609513168e-02
-2.810930063755267064e-02
-1.631869022920965362e-01
-3.327803224606193377e-02
-4.027210128312089070e-03
7.906534071303500388e-02
8.260065867342311630e-02
-7.059915611323661078e-02
-1.295595032898650897e-02
1.254177308336633379e-01
-1.123929642729711159e-01
-1.030717183889751781e-01
-2.251055519289824058e-02
-4.715051745420941604e-02
-7.517557835696865240e-03
2.196697708261861545e-02
6.159167920766502741e-02
1.833748805961774586e-01
2.835350161598573782e-02
-6.688741735409946265e-02
6.882541518064662356e-02
2.646952978251031208e-02
4.241764544660860808e-02
1.135376825860672650e-01
2.636506339164540469e-02
2.113994135848210887e-01
1.050671158022087152e-02
1.208764584212337206e-01
8.632724884333957405e-02
-8.844252933984197984e-02
1.403023224692882993e-02
1.228019702179505568e-01
4.524540570400861772e-02
4.204395336329499328e-02
3.470215424435965559e-03
8.647835956861101014e-02
7.303252087658099190e-02
8.829475366860737575e-04
-7.213802641871533416e-02
-7.213561482123278211e-03
-1.055835521269039151e-01
-1.295457687823147463e-01
-3.232852760419639704e-02
-1.083744239025762751e-01
3.101892993181110027e-03
5.987313878801693579e-02
-1.206906158156010045e-01
-1.765164148699670255e-02
3.395200024514979909e-04
5.541906515551295320e-02
5.994621211346130851e-02
7.802942571826697316e-02
7.025915263037794956e-02
9.778326032940119761e-03
-1.169121971066633230e-02
-9.512103808625824164e-02
-3.877278483768013123e-02
2.454815737112327288e-03
7.419160295950075201e-02
-1.993808087087193398e-02
2.738446234652468225e-02
5.313346923876516997e-02
-7.315275434830824375e-02
-3.844056545795154073e-02
4.388808431055338244e-02
3.315407643932721631e-03
-1.623786720348447538e-02
-4.578854319446946930e-02
7.184560061966946409e-02
1.590050787642539876e-02
1.444111608931003586e-03
-4.499889177080292763e-02
6.843576087505080785e-02
3.985041063491785024e-02
-1.183833716950970921e-02
5.268411250931683693e-02
8.903425606799398456e-03
-5.617899121297980497e-02
3.092747446070737150e-02
1.070210736747498614e-01
6.387689030064856721e-02
-4.020655108284460627e-02
7.081015261703025969e-03
-3.051604350768562929e-02
7.972658984945044103e-02
-4.498556553893264670e-02
3.481112958560172305e-02
6.401653247358381205e-02
2.397600302392060428e-02
-3.739831979201534151e-02
-2.676592163091836077e-02
6.702019910982494333e-02
-8.232443347823437119e-02
-4.510346474923370569e-02
3.194314300003841395e-02
-7.689831163963475880e-02
1.270108439038316328e-01
-7.980844801560750545e-02
-2.453532811481713982e-01
-3.624781164723157173e-02
1.298300985776273953e-01
1.427268470988945492e-01
6.016203295053526579e-02
-6.648833365989390010e-02
1.124740525649507578e-01
-1.856026309923241094e-02
-9.782363226475852477e-03
-8.112506791872975409e-02
-3.088596434864036844e-02
-5.935822579901131602e-02
2.260205019901941059e-02
1.944677646708192417e-02
-4.626168769145927451e-02
2.776503202395983697e-03
1.179876901160159704e-02
1.653089670483925966e-02
8.804796281178263462e-02
-3.475637408264889427e-02
-5.629745059905568588e-03
-4.862043408886239371e-02
3.237193827015541741e-03
1.003878429386751425e-01
5.258716332056154186e-02
-5.592190110209951937e-02
3.496510203876162376e-02
2.218200503373731619e-02
6.784997821561399023e-02
3.752158429856877753e-02
-5.366392919763224995e-02
9.181643750606389293e-03
3.273755975112155239e-03
-1.097464496220472013e-01
8.160159926600739355e-02
2.116530113031373644e-02
-3.960581783649870513e-02
4.570365227721234942e-03
8.120222041638605615e-03
-5.070608831226201124e-02
4.218540810774939337e-02
-3.429983193872979119e-02
-3.500689263106580330e-03
-6.046009713996739615e-02
-7.406702047786509202e-02
6.590743509518502512e-03
-5.341007946252260968e-02
5.025997646281592235e-02
5.311289142343028624e-02
1.454553307708775223e-01
1.006331161120126300e-01
-1.430450797550371876e-02
3.073863167284142384e-02
-8.693023801388194763e-03
7.588053212998041586e-02
6.853000875060565045e-02
-3.344626520645407886e-02
1.327272147711137072e-02
8.343278838663207436e-03
4.838119988753992323e-02
7.291194416513359366e-02
2.720036271486732729e-02
1.557182953496816756e-02
-1.033011419156165331e-02
7.204840688515554148e-02
4.976940732953616213e-03
8.849348065381983097e-02
-9.848829109680441729e-02
1.560785369810676060e-01
2.328345363756229372e-02
-7.471221757204288966e-03
-6.804378543320423189e-02
2.527496409939777866e-02
2.367129103028481341e-02
8.228613480280171089e-02
-5.286028150259845793e-02
-1.814010955826352370e-02
-1.083712441771778195e-01
3.070882207837939692e-02
1.461124896337944734e-01
-5.345430631192008009e-02
-8.212393700741870903e-03
2.612928705302244164e-02
6.144168968702501399e-02
-1.896010607693655522e-02
1.293672008635997628e-01
-4.055962771937021011e-02
1.146726353943794546e-01
-2.291937871639451729e-02
-3.650366455914673403e-02
-3.913125999351112910e-02
-3.520052592620274284e-02
7.746994344005041222e-02
-4.503059494682380703e-02
1.553910910196092295e-02
2.464460757535367249e-03
-6.367138408388323123e-02
1.522709022285951078e-02
-7.667658492078152643e-02
-3.252188959744101854e-02
-5.849458607576395186e-02
-4.448943149034959021e-02
-2.672594672567124227e-02
-1.144185133628806139e-01
4.573179690667518102e-03
-9.805153115868285585e-02
2.509888704125609604e-02
2.122451156292711437e-03
2.523441783173744138e-02
-1.075942766752206389e-02
-5.066408288895642847e-02
4.311400082457115396e-02
8.618079753339249333e-03
1.122110878368940377e-02
-2.763038932011075734e-03
-2.404317621201748634e-02
2.189973390119399552e-02
8.509828649533501821e-02
-2.783725509849902316e-02
1.189644824492806438e-02
-4.106625452619106637e-02
2.283728996575053877e-02
-4.600104702294808418e-02
4.900446530352227381e-02
8.176607092223737994e-02
7.510090948268441716e-03
-6.160634942899970157e-02
-4.834400720202703533e-02
-6.139804559136077811e-02
-6.083446136777317242e-02
-6.426309237489725643e-03
-2.196026384352327276e-02
-8.690597671639882504e-02
-5.555084428648379008e-03
-2.897745513298322778e-02
1.810493933010015946e-02
-4.418955001547423232e-03
5.002960112503872930e-02
6.730009216238434788e-02
-1.150273102711739659e-01
-3.411134014237200002e-02
-8.733091864363089901e-03
-7.465786801631774279e-03
-4.552804476347108165e-03
-5.345905925163881717e-02
-1.706818584321591337e-02
-1.499261833614816408e-02
-3.384570787573696476e-02
-4.529476299157219991e-03
5.920395276061540812e-02
1.563320778584793630e-03
-9.771754627198785126e-02
6.357122946664228724e-02
6.812007341907640179e-02
6.927923035712042765e-02
-6.710742484941091199e-03
-2.921337569200414472e-02
-8.476236532384395783e-02
-3.865542107334504762e-02
3.963255912110626861e-02
3.789970791634099390e-02
9.559413105345475337e-02
-1.692824375378142523e-02
4.898218111043612516e-02
8.394531695976720220e-02
-8.550136533418908891e-02
7.580536410428148630e-02
-1.757101071299551828e-02
-4.947457521138244607e-02
-7.578452993347402356e-02
3.885068933049684592e-02
-5.493243268035972841e-03
-4.953465597850692341e-03
-1.262827955337513242e-01
4.974898985908387389e-02
-2.890602045246621829e-02
3.486407504771042720e-02
-1.259782439578630876e-02
-2.803187951361150315e-02
-2.009832002314258185e-03
-3.811873909815674533e-02
-3.405770781264880198e-02
3.555175946388504284e-03
6.006087571709902741e-03
-2.014002796548657742e-02
2.778776035315646403e-02
2.440868064098729653e-02
-1.606881321023078887e-02
-1.436852234435652496e-03
-8.477548219359502465e-03
-5.078743952914564763e-02
-1.537813724175557221e-02
-5.210885196364133110e-02
2.538647058300576992e-02
-3.545194737193758938e-02
1.552422103429567345e-02
4.228749067694765468e-02
1.137087655343383026e-02
-7.990903110626461359e-02
-3.077766802181772926e-02
-1.081770640501207754e-02
-1.847343212797377884e-02
2.680369654208168695e-02
-9.824742615846614180e-03
6.126256130292388052e-02
-6.290101905712953620e-03
6.182384817809344520e-03
2.428149455945519727e-03
-1.244730171214151332e-02
-1.345344114195636334e-02
5.311275830649214713e-02
1.248943844646085433e-01
-2.795623053194873017e-02
1.962846239988632821e-02
-3.213811288372731001e-02
4.875922773618135420e-02
3.710603416447115326e-03
5.164979039599347510e-02
-9.130596635237646710e-03
4.675404487735731335e-02
-7.145783127156087045e-02
-5.587328423159793750e-02
7.305390930467448030e-03
-1.671770647554171943e-02
3.427313375523684952e-02
-1.279758418683201934e-02
6.429861123787751487e-02
-4.725237364764085096e-02
-1.401098565589222952e-02
-5.081533531796997120e-03
-5.681406177798505736e-02
-9.153843124335236600e-03
-2.744726981150739931e-02
3.400409608776729098e-02
-8.155461221648518250e-03
-1.074285113900410871e-01
4.465899600021026178e-02
-7.927374882790089172e-02
8.504518685466240166e-03
7.978587030633764454e-02
6.720677698312997606e-02
-2.160712886460360374e-02
-8.495654067597194214e-02
-3.719731620763917085e-02
-2.518621151592836775e-03
-1.199187780329875712e-02
-3.405590027379216955e-02
4.051692022144449956e-02
4.289656651625601419e-02
5.626328928848856742e-02
-8.781642579658287609e-03
-2.034374367482425297e-02
5.323817623391826487e-02
1.051445107453038291e-01
1.255368208104615116e-03
-5.089347405731156279e-03
4.223883786609444052e-02
-5.305182761486321348e-03
7.494482110679594189e-02
-2.852940220175612801e-02
1.810306803898809741e-02
5.073305006010874266e-03
-1.451293936141016296e-02
-1.270263925820265712e-02
3.229273335832876651e-02
-6.388582326790868959e-02
3.586048890115615950e-02
8.645974422780731278e-03
-2.526055471402230065e-02
4.227456858053916210e-03
-2.065127532474435312e-02
-6.164721803553126211e-02
-4.962959863497702628e-02
-1.419534606078825568e-02
-6.568323214397948917e-02
2.250722404496260931e-02
-3.280456521668784903e-02
6.383061255972977133e-02
-7.595553422749023835e-03
-2.869990925693149258e-02
3.893025249730588250e-03
-2.418032934710074786e-02
-8.031869235475147528e-02
-2.047195292889157983e-02
2.571584888971765320e-02
1.166511635243931838e-01
-5.010175956523151702e-02
-4.881379347393278306e-02
1.182731348314301212e-01
6.332026765247301958e-02
6.079532037675389189e-02
1.455562586991862063e-02
2.180348641355991674e-03
6.884529752597288998e-02
2.203325087203217292e-02
-4.499694053915110487e-03
6.612823219041490119e-02
-7.952920756708030392e-02
-3.047144138062305579e-02
1.416209980892466080e-01
-3.448952215843251873e-02
1.666144300615278462e-02
4.382925926966960151e-02
3.365701387759012508e-02
5.264241068350444808e-02
4.254104974593588689e-02
1.281884277703880179e-02
-2.305739860292998697e-02
5.513802334533612209e-02
-9.984578200493823830e-03
3.016615587867567741e-02
1.082450006452880809e-01
-5.890849727856327378e-02
1.109621872476671406e-01
-1.499956836391415187e-02
-2.131277420346805104e-02
1.993735380588551251e-02
1.910727717516069648e-03
-9.896311375520011611e-02
1.046752440509504806e-01
-8.266207148968231222e-02
4.372738766736667532e-02
4.322848510762052759e-02
7.109548179549528713e-04
5.810112156810309098e-02
3.669944017697686356e-02
-2.653466975572821990e-02
7.291159659767470005e-03
2.674998715069414057e-02
1.270287041022321803e-02
8.054875995824679891e-02
4.622045585148631258e-02
1.058883516825513162e-02
2.878452604334715351e-02
3.989007907693981753e-02
5.499905590200099281e-02
-7.561299682127421012e-03
-7.972819202844086406e-02
2.082304779517193255e-02
3.608127703888745069e-02
-2.061067309377632648e-02
-4.894684707227689446e-02
-5.486832051948244138e-02
-6.831542784908227472e-02
3.059111573128717870e-02
-1.149623309942473560e-02
2.868474220800508456e-02
2.364056994307252649e-02
1.553917831374224817e-02
-1.603323712473626178e-02
6.488756602616974067e-02
2.983635570015953989e-02
1.591929341154590949e-02
-7.468704902127237810e-02
-1.316381348862925502e-02
1.486437566186910725e-02
2.070934580361526167e-02
5.721567899279233343e-02
-4.291927696318557223e-02
-1.557741255672895689e-02
3.512039421847923393e-02
-2.433443993816881198e-03
-2.497589810332629182e-02
1.129921019862510645e-02
5.954281442838164906e-02
-6.418840574849432254e-03
-1.224951870306073727e-02
2.032051215675542352e-02
-5.712999713574081623e-02
5.924580820094179495e-02
1.013011891920271960e-02
-9.139012710211780188e-03
1.812633296546926204e-02
1.008774498566240435e-01
1.543214323319817838e-02
2.983296710091727297e-02
2.832586323354893340e-02
2.517163577868289023e-02
-7.990249914455856139e-03
6.334618001649598706e-02
-4.002090948631328166e-02
3.921937284608022906e-02
-4.941762225225039551e-02
-1.748975998424439487e-02
-1.727196017128694583e-02
-3.540687290061842601e-02
6.586705511233369170e-02
7.591957106534119593e-02
-2.344193920231273619e-03
1.120831649142021123e-02
-2.928433650168378241e-02
-9.857375910553162202e-03
1.545099517403863629e-02
-5.633968047222046721e-02
2.541165854217744026e-03
-3.445597031914809927e-02
-5.467646618272450215e-02
-4.677529311216510610e-02
-3.414372805254662496e-02
-3.968603040033156365e-02
3.517949717017342104e-02
-1.844861069295762601e-02
2.273842735994997463e-02
1.379769117885600721e-02
-2.446230996629059073e-02
2.244152184091855655e-04
-1.571503203246063865e-02
-8.356391061000927045e-02
-7.530265055970306043e-02
6.121033043310390720e-02
-2.055758670689233208e-02
-5.686313074978100596e-02
7.251202731252079370e-02
1.246923888190547801e-02
-6.192382331702200177e-02
3.174802424607824775e-02
-1.515435659639660301e-02
4.209425567707799493e-02
-5.230010024138265603e-04
-4.251489966907114754e-02
-8.109143165975914169e-02
-6.089347767558059982e-02
3.196722900027679226e-02
-4.024372585473430519e-02
-3.037929420967301966e-02
-8.618437116356465755e-02
3.038582408559618864e-02
3.382643419358723159e-04
-1.846519087836441184e-02
7.205781877290851588e-03
-4.106158754124086818e-02
6.348224214794274955e-02
4.743997125563509387e-02
1.784949389387600546e-02
-3.424278395643656075e-02
-1.736886203852266650e-02
2.398637714540277632e-02
-3.528768615118089980e-02
-7.796569772901229545e-02
1.379670737091230788e-02
-3.897228302349899087e-02
8.140722525916207694e-03
-1.051779763456204692e-01
8.771861140761370856e-02
-3.262685347549321851e-02
-4.904249338512752660e-02
-4.925269674368295408e-02
1.159821192649362030e-02
-4.395439781090555026e-02
4.950526440432737735e-02
-4.746572015206818734e-02
-3.910090968433330844e-02
7.314731200270788158e-02
-5.454254285317998441e-02
-2.378620647002062730e-02
-1.382612740721830358e-04
-8.001004037056637375e-02
-6.358361271503180923e-02
2.241309520893771876e-02
-2.521316650938551507e-02
2.789957073474981855e-02
-9.852348188533843754e-02
8.249600953463867570e-02
-3.535140206285476705e-02
-7.049977487907144180e-02
-3.895792250859311801e-02
-4.366722917321079478e-02
2.032704183444589141e-02
1.801220097642763571e-02
-8.713583612996373719e-04
-6.075855371835198193e-02
-5.328408873145827618e-02
-1.283948460241292680e-02
3.352655285274696445e-02
1.648513229789504847e-02
-1.188470661383464336e-03
-5.120038649054388380e-02
-9.206857047986775899e-02
-2.170321445146025739e-03
7.763640864403348850e-03
-4.436771098752129855e-02
-2.701608187497521463e-02
-5.999016071696256641e-02
-5.054695857105169499e-02
-2.242536978318323410e-02
-4.793760497239871882e-02
-3.913244475541677314e-02
-9.088210117954925726e-02
-8.693090671414013815e-02
-2.213645099113353831e-02
-5.499418729135366335e-02
-5.743816240540105394e-02
-1.903088381987631458e-02
-2.648373093464075328e-03
-7.416075540416692570e-03
3.167972235312458557e-02
-9.547947573114301881e-03
-8.974426329534860095e-03
-1.222983737319890685e-01
-2.036455457597005983e-02
-6.205435529122735328e-02
5.163819160873953790e-02
-7.935516833776820600e-02
3.846977751927556366e-03
2.522523220503768843e-02
-2.017251197064501983e-02
-4.499563967889338989e-02
5.038647170682052090e-02
-2.597993492065967230e-03
2.977396122933836497e-03
-2.932913178005067123e-02
-3.917810032344876126e-02
-5.647819550750966117e-02
-4.602760049374206991e-02
4.339377742994112580e-02
-5.157374113164804597e-02
1.268024628951136719e-02
4.257403828874165713e-02
9.916718938145489826e-03
6.869535562345487067e-02
-1.727435487528544006e-02
-2.539476641471671500e-02
-1.643984161335472352e-03
-1.304916853817261573e-02
2.190915854257359519e-02
2.079806296722451139e-02
-7.062551707481266872e-02
1.735334015119926326e-02
-1.618600017382241379e-02
1.340059657943488795e-02
-3.888270691895204245e-02
4.556689859907909340e-02
-3.747254943120015974e-02
1.741521088976511616e-02
1.785394373577336644e-02
-3.600582171271120985e-02
4.669064239162916408e-02
-8.974689866020793549e-02
-1.202510007393239877e-02
3.498599731213208192e-02
-3.192809151963038605e-02
-3.666786581433498227e-02
2.263114581648098186e-02
1.906621707178848824e-02
3.095452191159060035e-02
-4.113526873826702651e-02
1.187310319251833231e-02
2.319722068268705722e-02
-1.584920459951157448e-02
2.948261637243092606e-02
-5.580046514189952039e-02
-5.495996471979303771e-02
-4.333996929348127303e-02
-4.976579193927385680e-02
2.598880112049317334e-03
-5.285471142947493171e-03
1.769943481473350982e-02
-2.528878167434431279e-02
-7.012080935509371060e-02
5.471896056777466461e-02
3.622082855235000259e-02
-3.370424641534070561e-03
3.141166140878325075e-02
-9.455227204090177473e-02
2.037403222392857038e-02
-5.001585713244509346e-02
7.256686650978857664e-03
3.604792957065242054e-02
3.189436976610751390e-03
-4.300807075499038512e-02
2.844980398693887011e-02
-3.962973107263890321e-03
1.099969235967776255e-03
2.816944364151367786e-02
-5.701462024504091314e-02
8.316656006922183708e-02
-7.777478021000931024e-03
5.403733889581992245e-02
-2.585846349992597382e-02
-1.123123402465991960e-02
-1.501901005890426272e-02
2.088776592539952001e-02
7.655437105834886173e-03
-1.096472267895655245e-01
1.885058659791484167e-02
-3.961669207989290675e-02
2.303116845975422891e-02
5.635833612388679859e-02
3.516046821468985385e-03
-2.094457679999548946e-02
2.188725454230508807e-02
3.589647506629550788e-02
-2.986950034574303858e-02
-1.115222157975354761e-02
-3.563317823046525251e-02
2.272021678844519596e-02
-4.161355540852723633e-02
1.189838688387746118e-02
1.800850911230408857e-02
-2.240385712554535114e-02
2.142206484752143172e-03
-7.046958089531113467e-02
-5.074335728925842559e-03
4.371603514515119693e-02
-2.412227257773992897e-02
5.116739073088302087e-02
1.778391295306358880e-02
2.440036962720460584e-02
-2.821728719510051969e-02
2.401752338662519262e-02
-1.191782360206225348e-02
4.382294858231065154e-02
4.939798611342281071e-02
3.144390643803877256e-02
7.363621649177013026e-04
-4.706098641540969185e-02
-6.752293781310146625e-02
-4.658923253219585114e-02
8.350167983492681745e-02
-4.948250912611423108e-02
9.017000234000426082e-04
1.025782604600815849e-02
-2.446419761816642433e-02
-2.994578448142251950e-02
9.945642356248650395e-02
-2.273375542325146298e-02
-3.316076466696109282e-02
3.510378512580103472e-02
-5.224777102351010893e-02
1.538672649778972642e-03
-5.776810607820642707e-02
3.507247188382950354e-02
-7.489691708364909495e-02
-6.875207808172385283e-03
-3.060084268428284529e-02
-3.216322907184981233e-02
-5.411988744019293612e-03
-5.633197117614288478e-03
-1.857331395259129853e-02
9.018831283317235714e-03
2.666891735330268604e-02
-5.438232718390984162e-03
-4.627228012947320890e-02
-9.470078760756121122e-03
-3.058107790365320600e-02
7.297833516546847060e-03
-1.916097970820246701e-02
1.503289881283300560e-03
6.981158342026450025e-02
5.451715593329561037e-03
7.664915271484643022e-02
5.239844385636322627e-02
1.509053850308740043e-02
7.182579846687031644e-02
-4.319139586759204036e-02
2.309948667329639327e-02
-3.672789490261339079e-02
2.122246105415816209e-02
4.383416809809913273e-02
-2.418502165654784486e-02
-4.141772105136972554e-02
-5.777167586003759993e-03
-8.100642189680606203e-03
2.595630794790250093e-02
2.717442906578043313e-02
2.629130963498699583e-02
2.480400947772253700e-02
-8.465593101074343763e-03
4.707952883289961976e-02
-8.453362601831272694e-02
-7.079405660372890818e-02
-2.775520324146409437e-02
5.301428913809785176e-02
-2.271505609535514822e-02
3.376106752953576123e-02
-2.526488725397813200e-06
2.032962202625088199e-02
-3.757682208357551040e-02
1.929475378784228576e-02
2.771266368965926569e-02
5.063758110264919392e-03
1.884152625841004416e-02
-1.912104597118324117e-02
4.974329578345110942e-02
-5.080789204448386831e-02
1.811380475984281091e-02
7.655705416863814450e-02
6.317595384827991156e-02
-4.909178119126551658e-03
6.299870618867248195e-02
2.363045725949823594e-02
1.318492162704303430e-02
-2.239033101293298050e-02
-3.383739760254559498e-02
1.285444105706875367e-02
1.413883144997346228e-02
4.041203837536115617e-02
-2.090794024511675314e-02
2.405229077347964940e-04
1.914816187547623699e-02
1.515268498780601714e-02
2.057255735447674830e-02
-3.728900351753770825e-02
-1.144945167204925590e-02
2.900488910371965337e-02
-1.340930027789881060e-02
-7.072818788332794690e-03
-5.181787643048267611e-03
1.077368018071009348e-01
6.456856218906065203e-02
-2.365054584989109004e-02
6.957681784039860227e-03
3.767342965261901572e-02
5.721288762347342266e-02
6.181952349683591391e-02
-7.796090994392460179e-03
-4.951015433778355179e-02
-2.444453334469812861e-02
-4.544100924525802665e-02
2.891972403925285179e-02
-3.862988241850878659e-03
3.216400774968434378e-02
1.714224616669188586e-02
7.052854230252833534e-02
-3.780430486063496992e-02
-2.556859763019856541e-02
3.018054879317080830e-02
3.784735111266784857e-02
-4.856032521298281335e-02
6.698925101549875472e-02
-2.808225810856564836e-02
8.099224166810112258e-02
-3.813593670629904231e-02
-3.879695177371822457e-02
-6.348389106893781442e-03
3.222233694770813839e-02
4.459129973197915181e-02
6.465185037320793186e-03
-2.593497959674864739e-02
5.532463080931202676e-02
2.640882010561588058e-04
2.473321159740179964e-03
9.074761499704070422e-03
2.470407653623441294e-02
2.231270824262618000e-04
3.986968640908825773e-02
-3.252194842324150625e-02
4.891927783778299288e-02
-6.933247911382265684e-03
3.749429188236403504e-02
2.038237385432218468e-02
-4.171827760888639769e-02
-4.881999510201615738e-02
4.741704704123792663e-02
2.628036988129158185e-03
3.378126709717247517e-02
2.359026500562033321e-02
3.660859975417987688e-02
2.721517341296453979e-02
4.189618146343643788e-03
1.626530781939640154e-04
-2.871697160166793508e-02
6.307404191923128567e-02
1.490230754589259680e-02
1.549143241401225446e-02
4.143577384987824630e-02
4.755857938857244865e-02
3.231249119722836433e-02
2.649775392793093237e-02
-2.714498704067552434e-02
1.329021693388801606e-02
6.271985449475522834e-02
-3.859742824780579978e-02
1.582444420158780549e-02
9.870879662512698285e-03
-1.284792433617337921e-02
2.193212619452122175e-02
-2.987365879772798521e-02
-2.055909724027412538e-02
4.588755201766021863e-02
4.657202792366196831e-02
2.676628374065916083e-02
6.634309159752851959e-02
2.388978665772732712e-02
4.107203767153252277e-02
7.847790944927273901e-03
9.918603174460248473e-02
1.065413683451797711e-02
-1.403705964847217109e-02
3.292154778960958844e-02
-2.276325410731150356e-02
3.045963204994617604e-02
9.688486037999157266e-03
-2.210159939597224760e-02
-2.713212016986714988e-03
3.558737670700855976e-02
1.277497382216659892e-02
-1.533851509300391755e-02
4.430990337111202076e-02
3.443769945144915107e-02
-5.302244850249664132e-02
-1.176416702496964166e-02
2.706686663085893993e-02
3.598756833428942009e-02
-4.308635827445597005e-02
-3.020881281188920325e-02
-2.214294941056426519e-02
3.561574312653251195e-02
-3.225608351723243880e-03
2.637180092470945564e-02
6.181341590818307391e-03
-3.845096023886993009e-02
4.466567011985108498e-02
2.116337048354021561e-02
3.296084639101293234e-02
3.648436300700897555e-02
2.200388014336407405e-02
2.226269403496647370e-02
-3.474854915974697617e-02
1.984048587072543765e-02
5.186863964193546422e-02
5.622793444751539998e-02
-1.984327166821196059e-02
5.720886880306519373e-02
-5.816295888628206928e-02
1.612315256415300033e-02
3.659631818882667226e-02
-2.261103135298722991e-02
-3.331565402490747202e-02
3.958827427495992257e-02
1.491718013069919836e-02
3.609493838814487737e-02
3.300869109900243965e-03
3.921106122214985251e-02
-1.886273004236758630e-02
2.220995098370769777e-02
7.276912228565466864e-03
1.890307755781696006e-02
4.097653198127457208e-02
-9.349070922901804581e-03
6.147236084816844887e-02
-3.761056373987579221e-02
-1.809118803703653813e-02
4.387073794238117996e-02
2.316250079897603717e-02
-5.992605792486095867e-04
4.321791525744453355e-02
2.661816590907688934e-02
1.363202489200714216e-03
3.989391347101426538e-02
1.343694064375647659e-02
-3.911435536230405130e-03
8.538099999044713659e-03
4.741602783908100902e-03
2.876620187485298685e-02
-8.968453618664056978e-03
2.742948121465415071e-02
1.471496070104333885e-02
-1.467532744162007921e-02
1.036914857194111243e-02
-3.006766161367686527e-02
8.010575809405381942e-03
-5.223404768740593646e-02
5.460539821361767854e-02
-1.680693294586564981e-02
-2.515717326824248173e-02
1.588762850188070452e-02
-2.786477111264651710e-02
-4.289032596268969877e-02
2.140478694325354328e-02
-1.957985587135139052e-02
2.225213785668648386e-03
2.520819563275409833e-02
3.979874236277706340e-02
-2.100849340352561358e-03
1.265309122458166749e-02
-7.372848880820087603e-02
7.078699863751151955e-02
-1.727574074241533877e-02
4.009906218771671499e-02
2.188474889214729949e-02
-9.703202725361050052e-02
6.026108439372735576e-02
-2.435735732233180670e-02
-1.574413152153819953e-02
-5.614548927188951072e-02
-3.245035470377746062e-02
-1.490669833514050684e-02
-1.811575403199990747e-02
-1.378163663970798786e-02
-6.061109428822241026e-03
8.077457233915220219e-03
2.340208221019579593e-02
7.486266610806499577e-02
-7.320251762972472369e-03
5.118955023229339145e-03
7.480252039404461199e-03
1.397813103603833158e-02
4.527815969800201568e-02
-4.320078337832537058e-02
-4.520700362887559304e-02
-4.588891258302837950e-02
1.510933429124725752e-02
-2.735278039994122959e-02
-1.450533802678168017e-03
-1.135678568631849454e-02
-5.936853544936391419e-02
4.974047656928398675e-02
-1.639994487061556191e-02
5.706138076169698509e-02
-1.866558524376275494e-02
9.967378046495488364e-02
-8.546740574646423047e-03
-2.758109869766964088e-03
7.081442034187214116e-03
1.709537854848013419e-02
-2.691859371879433416e-02
4.309023659317083067e-03
5.083029727816463367e-02
-1.505686557977273417e-02
1.346526505526989166e-02
-3.637290352803898563e-02
-3.514437954016659538e-02
-1.286398410893583449e-02
2.191632152946890177e-02
-1.252943235629621482e-02
4.588693190112690806e-03
-1.187567066209779393e-01
1.658765320177674196e-02
-1.058383797012417415e-02
1.094011770737918785e-03
1.270519941238901912e-02
-1.531926766998594966e-02
3.819884401752637881e-02
-2.015861542440240683e-02
-1.810607815911898649e-02
2.779089180181130644e-02
-2.666425750057185157e-02
3.307593865093513830e-02
4.891292772388927679e-02
-2.379843077808927246e-02
-8.928632875399359486e-03
-3.668114888420975772e-02
2.633142707972943586e-02
6.049000945538311746e-02
2.535842744176540833e-02
1.853938064025491966e-02
2.210023928513660252e-02
1.984392423588591040e-03
3.140199078326576937e-02
2.104563716001529167e-02
1.466409324531438990e-02
1.988344394647110526e-03
2.990605089813849066e-02
-2.601879684286035124e-02
4.141245960459998682e-02
1.800790595272812322e-02
-1.573246827152272043e-02
6.562752098069016271e-02
2.684630430377723045e-02
8.883249698652536178e-03
5.548343288536557172e-02
-4.348651984026186829e-02
6.352602761758986694e-02
-2.196136322268060770e-03
-1.098042003288389988e-02
-2.575528518589174573e-02
2.594833702752608745e-02
6.217205472332498588e-03
8.290595768860389847e-03
2.889772755868564788e-02
-1.177997641295076281e-01
-6.623574737988471850e-02
-2.297887523944852281e-02
-9.574498524020872564e-03
8.205421298942141076e-03
-2.511449047833216527e-02
3.527844847703670746e-03
9.716761508377807707e-03
-2.494069566060744605e-02
2.618821243489748152e-02
3.317121578744620068e-03
-1.223185315131114503e-02
-5.484329735873970380e-02
-1.614933336873771233e-02
1.445493532022171755e-02
-1.541253781944816950e-02
-3.759718111362706644e-02
-1.810563264508344497e-02
1.458988428236509052e-02
1.875232184337053548e-02
1.382894305547495081e-02
-2.854485969539882068e-02
-3.720505388227719756e-02
1.753671042943272598e-02
9.911229518863029497e-03
1.733273122111769760e-02
3.348853702929777826e-02
6.822525562957743647e-04
1.817586487375666762e-02
-4.019536165103201192e-02
-2.375939381073822673e-02
-2.828178187032639318e-02
2.281378549494768315e-02
-8.326731435082704649e-03
-6.335366320036070475e-02
-6.027630684712026454e-02
3.455051217869405805e-02
-1.238370527480480397e-02
-8.186264973739054707e-02
1.533179517639927589e-02
-1.602719781774966309e-02
2.604377936697199400e-02
-4.911174617772486040e-02
-4.391151788319466731e-02
-3.973255921199828761e-02
-1.854297081347280234e-03
3.972044080704026370e-02
-1.228630377600670870e-02
-2.191319618066142269e-02
-6.689611159134800644e-02
-5.681861500557885795e-04
-1.573541711665433357e-02
-3.726753773045910628e-02
-3.834241601266157734e-02
-4.451342269848671679e-02
-1.981035562955717200e-02
-1.572263510362659905e-02
1.502757447285247867e-04
6.264898688040799329e-03
-5.148267860996003087e-02
2.197892021534418594e-02
-1.896313256851913515e-02
-3.246596733081747593e-02
5.788924706087773299e-03
-4.448041176699851079e-02
2.007472198761722781e-02
-1.501372743756156959e-02
-1.573782092936524060e-02
3.537424828215415124e-02
-2.894184616107301627e-02
-3.317518998567353140e-03
-5.461479682239652779e-04
-5.052000664494642190e-02
-9.673401435322435959e-02
9.666447916462192480e-03
2.894304212580211394e-02
-2.982858718316418536e-02
-5.757818343101869796e-02
1.018443982529268661e-02
1.624178475496609181e-02
-3.477130305988177655e-02
2.824783008215630067e-02
-5.834293951153202845e-02
-4.444431771662853831e-02
-3.117238576969732014e-02
-1.110625005294677697e-02
-2.256681206979194165e-02
-5.704002534658010604e-02
4.663452020543575050e-02
-3.920325446657666607e-02
-5.186044739328476288e-02
2.345859305447389048e-02
1.994473826962228288e-02
1.351939472432394859e-02
2.180721954983868942e-03
3.218795280365859685e-02
-2.124885781836139895e-02
2.747612020387851448e-02
-2.434065766267227288e-02
-5.859179822769643164e-03
-1.648594263076296612e-02
1.781730668498935841e-02
1.712487548982999375e-02
-4.383537929997275567e-02
1.347337041293989769e-02
3.313507807255956783e-02
-6.485228476156855437e-02
-2.303366125255955008e-02
5.651114642571165164e-03
-6.811854521959266606e-02
-6.351707037574615133e-03
-1.973623572240016180e-02
-3.809468937936236893e-02
-2.568347817272224540e-02
-3.179621537783929031e-03
-4.532382587354376324e-02
2.861822648929149282e-02
3.378965750252758277e-02
8.262747235107737506e-04
-4.069505077956778356e-03
-4.546954110071564636e-02
-2.161022755753896907e-02
4.396341282164403091e-02
-2.316750074768729462e-02
-2.724335395507019100e-02
5.543547312003534378e-05
-6.052820148409481654e-02
5.888219178785398904e-03
3.399880411662238242e-03
-4.605824362007845951e-02
-4.808208304576268299e-02
8.080364930774302720e-03
1.532058014907739657e-02
-8.193110749277714286e-04
2.580465884421266620e-02
4.259587998034511380e-02
-5.700629712496891807e-03
-1.638093075320223857e-02
3.575762121375772404e-03
4.730888194276732656e-02
-2.546786486593540649e-02
-7.519601882047727281e-03
-1.153145276401251404e-02
3.078740652887182461e-02
7.700071306349430371e-03
-4.371666212521797823e-02
1.490398501169756459e-02
5.552348853971360992e-03
-1.011715102767318450e-02
7.240270145717868366e-02
-5.927512705885601071e-03
3.832066230055330980e-02
-6.351738084926930594e-02
-6.573162730436203291e-03
-5.818116033489524608e-02
-3.735259976732466930e-02
3.804264312536331100e-02
-4.261895259237688527e-02
4.356733409118480199e-02
1.598462101382204167e-02
-1.038498727703498353e-02
-4.337004124161337321e-02
-3.916786409919569001e-03
-6.276554780185784888e-02
-2.061049766272319075e-02
-4.134289377165321216e-02
4.086543417026679281e-02
5.091277417781777011e-03
-2.462556856603121541e-02
5.292825747384424101e-02
-3.504099460679428735e-02
5.089501063578467238e-02
5.019279134333209935e-02
-1.955702192083758409e-02
4.880779349180369708e-02
-9.536302427138047128e-03
6.779328284737275168e-02
-1.365776663562185723e-02
-4.849636542254276428e-02
1.914236946147826468e-02
-8.083484323309495651e-03
-2.960503427773141308e-02
4.701842095156578277e-02
2.826263593567765811e-02
-3.443577820115766019e-02
5.963349497654567288e-02
-2.963932762711865218e-02
-1.541806247332113376e-02
1.966602914075933975e-02
8.822331785802805734e-03
-2.002419387152219385e-02
-1.749220938167082851e-02
2.228075343252077997e-02
-5.240474554008068414e-02
-2.532900148956548220e-02
3.692232143878482892e-02
2.421196263190568063e-02
-4.312049319663671665e-02
-2.867775799427702693e-02
-4.347340445252759027e-03
1.479131715135733813e-02
-3.514492547638832509e-02
1.919036798900624133e-02
1.972055260627830764e-02
-2.905823866275278680e-02
2.048536999769690753e-02
3.667756209106921850e-02
-7.583503524394473276e-03
1.838821318860978105e-02
7.915544186577047267e-03
5.260505694546112332e-02
-5.920398274657567850e-03
-6.136073826776279952e-03
2.953155589152263796e-02
3.024159338562498398e-02
-4.417270558133258584e-02
2.859737066619529033e-02
4.583355455604342515e-02
4.696054830662644425e-03
-3.029728418425848419e-02
-1.100771242822866543e-02
7.171841621984339013e-03
-3.523937393123061871e-03
-1.470323595071117498e-02
-3.112905523520223192e-02
2.134184150018808221e-02
-4.455430835322830851e-02
-1.634748930899230721e-02
-1.015615616542094816e-03
6.795930727012184334e-03
1.342173973751676144e-02
-2.006772062874445997e-02
-7.720327907980324700e-02
-7.802567324988731075e-03
3.004975979867825081e-02
-2.547189433879313430e-02
1.883485199556643452e-02
4.706623912356653933e-04
-1.015287434695422430e-01
-7.607106681632524493e-03
-2.641134284643880531e-02
3.609252510882014070e-02
1.933662805860692294e-02
4.943189712839626826e-02
-1.198734671048957111e-02
3.734294282362249362e-02
-1.641213434364318519e-02
4.351449851232366134e-02
-2.761431634851993500e-02
1.566830423214650783e-02
-3.008986526894719127e-02
-2.854834593396653186e-02
-5.363761460808452904e-03
-1.725423300896838236e-02
-1.659442387521921705e-02
-3.352297376741040016e-03
-4.817077208082144735e-02
3.513453835167301698e-02
3.681131205379683125e-03
4.122226326215188558e-02
-2.650015639729609226e-02
2.492546736860086834e-02
1.963073277088218244e-02
3.401171213669351018e-02
1.546375325992699334e-02
-9.987177173672368881e-04
-6.544504438442166894e-02
4.315625770360625134e-03
3.655000368394935306e-02
-8.097202229440720505e-04
-4.643278442627711555e-02
1.079865604477846935e-02
-6.630442715421637490e-02
-1.060709333695729686e-02
3.918802639736160276e-02
3.051522847678200118e-02
8.055057296757508339e-03
-9.022871241293167754e-03
-4.799607735602893360e-02
-1.390797139647662918e-02
-4.120443591036824366e-02
5.330524453833979104e-02
-9.953143514964381267e-03
3.387880252949022203e-02
4.924377031172487429e-02
4.021056012227287174e-03
7.590702601258143833e-02
2.566150679919490529e-02
-5.340128165803438527e-05
3.034925821319962511e-02
-3.900411912944416748e-02
1.316524267080283923e-02
3.688411209540103791e-02
3.172599530677406438e-02
-1.096166043849700934e-02
1.210404137655507820e-02
-1.573018546792171596e-02
4.968421654557675371e-02
-6.542057781442484066e-03
-3.498183055625372125e-03
2.522728741098548277e-02
7.618562475466978019e-03
-3.085218729214331528e-03
-1.166491806236973766e-02
-5.554908300446703001e-02
-2.172524533051806497e-02
1.651477300441224830e-02
-1.806025543843841133e-02
8.661609964240103363e-03
5.065861958127658438e-03
6.222184587482939427e-03
-2.178406508617650953e-03
2.136945875315777316e-02
1.013472988709417516e-01
2.397851987308656160e-02
-5.575232323497623932e-03
1.340124832754509276e-02
7.113865617685109777e-02
3.776326570132373158e-03
3.780345456039781084e-03
-3.203278450878759703e-02
1.260963266881157292e-02
1.258356821462382029e-03
3.963754172145434948e-03
2.833900925197325657e-02
4.860193214603795303e-02
1.538843456236873956e-02
-1.209961827443976033e-02
-2.549487952837597299e-02
-1.320502714881379401e-02
-7.946945931856248813e-03
4.719682674519646431e-02
2.138640748095542790e-02
2.076935194423245104e-02
3.503526264120380984e-02
1.241630811722125270e-02
3.601682469091112976e-02
4.631205569610978394e-03
-4.733295534182858748e-03
2.224455609487328150e-02
5.087650201904220237e-02
2.599791243626173309e-02
6.386435019938349611e-02
2.762951061968122249e-02
1.636110875981900206e-02
3.609439759746829041e-02
-5.024982498507089661e-03
-1.064655772980564394e-02
-5.731560188661088615e-03
-2.531799072971240711e-02
-5.061297300966779295e-02
2.585424130327592523e-02
-2.424578837316661642e-02
1.159494919718962597e-02
1.261356996171871653e-04
-3.622907142379383494e-02
2.679420535039171714e-02
-2.054160470774303929e-02
3.915683108384255444e-04
-5.590347059417256209e-02
5.456188228122097438e-03
1.401965700510505834e-02
1.204013045521545519e-02
-1.274179190891858333e-02
-4.323454424960061770e-02
2.743112098383402100e-02
3.433886043371642272e-02
-1.078862641372409920e-02
-6.679732484377360127e-03
4.403554891679384471e-03
-3.340507677159208766e-02
4.735106573521837697e-02
-2.584626575497539838e-02
-2.005552820611142609e-02
-3.403754291898820894e-02
1.624658202931988579e-02
3.662968312120191278e-02
-3.984041813306222340e-02
-1.806240169307629304e-03
-3.646357523798281902e-02
-3.982006539636292336e-02
-3.334079280732348688e-02
5.355613952899876407e-02
-1.081219640505674297e-02
-4.393115894735252769e-02
1.172561204895336030e-02
4.155018666218850826e-03
-1.383457886103346343e-03
8.350499944581339304e-03
1.631125400277151465e-03
-3.528844411053426704e-03
4.479673553378044765e-03
2.272177449840474990e-03
-2.327062135130415071e-02
8.585972378785720546e-03
-2.256212794494475565e-02
1.586923205284753238e-02
3.883158365995903472e-02
3.072105093476067486e-02
6.192331027466756177e-02
2.528847547532285522e-02
3.618993531205378505e-02
-1.994416426777626851e-03
1.752475323038256427e-02
-1.043246566127746522e-02
4.314367545314650582e-02
-3.207463783533814894e-03
1.826670057441831183e-02
-3.710251278941470096e-03
-5.012981395450124417e-02
3.060278601283363334e-02
7.749167245497025347e-02
-6.974569515248484064e-02
1.897728639264303560e-02
1.521167457137764800e-02
4.729940624033616980e-02
-6.827557829956645841e-02
3.585089937997685237e-03
-7.020308525376089265e-03
2.202766990942295680e-02
-9.896588381032122086e-03
6.346814939961681334e-02
-4.899487039047750389e-03
-4.676005390293054564e-02
-8.010739585704004838e-04
2.119188512194285570e-02
-4.980236181828331769e-03
3.983701326230555673e-02
-1.321263538231595182e-02
4.875021608230301756e-02
1.783964959133060857e-02
-7.775341006158282067e-03
2.025566621369227771e-02
7.375326823697240380e-03
-3.232908402326702124e-02
-1.103963031963165961e-02
3.117779072212457925e-02
1.560747026928759051e-02
1.174629606049376607e-02
2.079463661787956871e-02
-1.018982448460620423e-02
-4.137877071499141551e-02
3.264233597604934353e-03
-2.568909596719888555e-02
1.936367123329107293e-02
1.204553439605218941e-02
2.663556878351489715e-03
-4.400181138488210020e-03
1.294261102324345547e-02
1.878129370168334436e-03
-4.956202699857821525e-02
1.539020513244493665e-03
1.240570450084820670e-02
-1.529886588677626877e-02
-1.117539451677929986e-02
1.064698289341020447e-02
-3.994450777514699930e-02
-1.987399636352345580e-02
2.131327152976149331e-02
-1.259672979627901590e-02
8.945908950452673841e-03
2.875933635581994635e-02
3.881852034565388965e-02
2.433603105427892266e-02
6.146356532403662171e-02
-4.894007985728567739e-02
3.282766254033726849e-02
-7.430751466050117097e-03
-1.831593575972733853e-02
-4.195456282288702321e-02
5.806512954901585540e-03
6.248600163878146457e-02
-1.994099745893415654e-03
-9.118483843868305239e-03
3.047383975456964197e-02
1.161579699908268058e-02
-1.433101247145582811e-02
-4.430656158906635250e-02
9.156933473669337173e-03
5.633430869933469913e-03
3.938846791208922352e-03
-6.614869157472511030e-02
3.054438585154619495e-02
1.226983632350427816e-02
-6.161522748970698488e-02
-4.443050478051669902e-03
7.308468640733234954e-03
3.167414600440261047e-02
-5.500170862113867853e-02
7.080830610972971284e-02
5.969607723966204732e-02
-2.996023565352261536e-03
-2.683700653960155100e-02
2.623014589512527930e-02
2.744055891590213569e-02
2.689127541389715534e-02
-1.194790597404570871e-04
8.218135300238977453e-03
4.764608991596700621e-02
-2.249955960273938155e-02
-4.438883730118419087e-03
-5.438779297369500908e-03
-1.454203582279579507e-02
2.500357763005741155e-02
2.758569161115233780e-03
-1.152459224632654267e-02
1.157245157474080159e-04
-4.294777928806525064e-02
3.924741886323879214e-02
7.381726466995398861e-04
-3.311509555117308351e-02
6.968956041320845292e-03
-1.819772352036909749e-02
2.912257912421579997e-02
1.796281182518543601e-02
1.145930133401656774e-03
2.693946523550374422e-02
-2.446100222304522023e-02
-3.922792303927730845e-02
8.821958250137627161e-03
-3.548214206705725682e-02
3.096941062001873010e-03
-5.167289462597687150e-02
2.570906484385085400e-02
-1.078927332699086347e-02
-2.037938309620756713e-02
-1.808620538258280674e-02
-1.738837253721197892e-02
-2.176248826380850279e-02
-5.508748452494597464e-02
-2.944761972807275960e-02
-6.293326749507877071e-02
-9.143685953246430062e-03
-1.839575283947210427e-02
-6.116522597652798016e-02
3.419627307041300541e-03
-1.508231025487048738e-02
8.052670120982007018e-03
2.228723641639478864e-02
-2.543088793252982344e-02
-1.731013382334443268e-02
-8.047816645812802538e-02
-8.252963408721569055e-03
1.170049334513318003e-02
-4.495391901631749093e-02
1.028375522150721047e-02
-1.591208958615857386e-02
-3.178991475597211722e-03
3.365735483506108322e-03
5.376247109249768751e-03
1.868448872029749089e-02
3.868771745346780144e-02
1.147929952586886938e-02
-5.511161104530323124e-02
4.779441178564745873e-02
-1.972843767665198242e-02
-1.145927919827187044e-02
-3.061617775889356741e-02
-3.181099358752230433e-02
1.391631795141615689e-02
-2.560143152903282190e-02
-2.378670627047070954e-02
1.732738451622136983e-03
1.749509730568151247e-02
4.950634030932698354e-02
3.373885772541313118e-03
4.698209925773007972e-02
1.531127504922124259e-02
1.152730653574321647e-02
7.459977049503707658e-02
3.325286918693436122e-02
-6.346140282008536082e-02
-3.428660968065204862e-03
4.536015094930558045e-02
9.334447921712073909e-03
-3.070782551295496779e-02
-2.529735394994705663e-02
1.512511112872494054e-02
2.644136013464204113e-02
-7.682553741752555163e-03
3.813101562253471549e-02
3.019743136913052850e-02
4.239119214512202666e-03
1.186348024422357976e-02
8.928797435886308420e-03
7.146194226610292841e-03
-4.214295193254660038e-02
3.770688016572236456e-02
-2.122397837540090492e-03
1.128766864212710740e-02
1.865574840391748604e-02
3.050042750263657135e-02
-1.873600091784699551e-02
6.444545731570207499e-03
-1.713697145754579029e-02
2.643539532239379611e-02
4.289647174660918966e-02
-2.345828178306910705e-02
-4.675190744990698200e-02
-1.898364605344931080e-02
8.963198145075637613e-03
3.350824463107382814e-03
5.508616639684180659e-03
3.234343019685521209e-02
-9.432496599256523159e-03
-2.309027999054436703e-02
3.088179534783548619e-02
-1.596732213231366170e-04
-3.225372207621107767e-02
-8.196482131585238959e-03
1.329284153474507083e-02
-1.396948562535660007e-02
-2.370536632995155768e-02
-3.718372924733935603e-02
-8.631437955504254328e-03
3.105346554275952714e-02
-3.708732692429969613e-02
-2.923017860852433411e-02
-2.695250426817060244e-02
-4.297009376007808468e-02
-3.218641004661354499e-02
1.892001962286920863e-03
2.585709319699426231e-02
2.441727120149574451e-02
-1.343996045690118652e-03
-4.417213378959159754e-03
-1.006957945182682980e-02
-1.755567716010296084e-02
-3.842580050490540088e-03
-1.232083295382868648e-02
5.496549001285434312e-04
-4.978877636372595721e-03
-2.807806868196400379e-02
7.303745719194902619e-02
6.473656879098827095e-03
-1.608712307286432400e-02
-1.741093393164380720e-02
-1.759833866977308231e-02
-2.068854040877536778e-03
2.051452082221748643e-02
1.015574979884397919e-02
-4.542778584297600675e-02
2.331314760982949874e-02
3.633911601948403708e-02
2.551017462115401369e-02
-2.818697487032242183e-02
1.461077200657215705e-02
-2.956543883007693371e-02
-1.067071421179394998e-02
1.479217879664899288e-02
-5.248099675682410536e-02
-1.595021785121325877e-02
3.188163446022602293e-02
-1.573834464149925089e-02
2.629794195975989138e-02
-4.644150667912647773e-02
2.094406882654524862e-02
-4.574664025047747717e-02
7.865779141850775744e-03
3.285318217334848301e-02
3.049110187539298689e-02
-4.411117078935455210e-02
1.303274416762633878e-02
-6.371330827579064875e-03
1.013268776422339944e-02
-1.781914473581411654e-02
-2.420532621015034427e-02
-7.758645946593108189e-02
2.151900370931790485e-02
-1.161243652258854737e-02
-4.642795722026178684e-02
2.992120764256496479e-02
-5.250789224499285111e-03
-1.925228426219768862e-02
-4.168125592276196445e-02
4.155578421679396312e-02
-2.829437176989701291e-02
-1.101270141732750042e-02
1.560050045756205921e-02
-2.598877363961454856e-02
-2.042118625566951770e-02
3.510249611304462614e-02
4.069785500966035391e-02
1.907279727776324194e-02
2.570957407583703350e-02
1.590411677618388739e-02
-2.934408767380526639e-02
-2.029987500844284559e-02
-3.772947564794357223e-02
-2.521940407891852531e-03
2.759786700558927025e-03
-5.818983587827695168e-03
-3.053227422814151770e-02
1.811997609867503634e-02
-6.518137515879743327e-02
-3.505079674308585885e-02
3.605744461318071553e-02
1.176479396008426118e-02
-4.878481158184938549e-02
3.382587708122734849e-02
-5.971205494222528443e-02
-3.129574683742109009e-02
7.653935608138098150e-05
4.072700334832324298e-02
-4.016358471977309053e-02
-1.824405221492833053e-03
-2.996863293126723199e-02
-3.498773701449912205e-02
5.614851070268394098e-03
-4.668789391192224025e-02
2.351414690203728827e-03
-7.378512679321343193e-02
-6.427255002068790746e-02
-5.647424992228139776e-03
2.867514270399742354e-02
1.572906255804648948e-02
5.019195881250049923e-02
-4.818893486870337584e-02
-1.153937046367977705e-02
-9.586428364841486152e-03
1.345927151213228458e-02
3.564125252139479019e-03
-1.724225987208585081e-03
-5.091566797907249448e-02
-9.426858052961221979e-03
7.921208578189403368e-03
6.865468389385645694e-03
-2.394045638096162741e-03
3.601407348191783958e-02
-2.545551405422822114e-02
-1.039484704427685521e-02
-2.841241278518205973e-02
6.987680549606360876e-04
-9.615476166449974868e-03
-3.373025834162253489e-02
-2.033704866898957894e-02
2.303762538864035508e-02
-2.783154800312226743e-02
-4.922837946652973418e-02
-3.022703196119296346e-02
-7.805599299786300689e-03
8.899475733192815929e-03
2.072454455894851694e-02
3.943634521324088787e-02
2.617995703974901681e-02
2.718185224124668870e-02
9.345111862439156244e-03
-2.082105117179430462e-02
-4.637353740372295897e-03
-5.283763353601634433e-03
-2.335394918866789266e-03
-4.685417751903583547e-03
2.419183622253507845e-02
1.943756182535071042e-02
1.855652668558211565e-02
-3.263478292782119594e-02
2.827705549145390768e-02
-7.033189206826366384e-03
4.272699674621297655e-02
-9.631188296348437705e-03
-1.251527367727885316e-02
2.114867862390355444e-02
-7.970714591858012524e-03
-2.118022443091112633e-03
7.350417769230330406e-04
-3.603854194841758091e-02
-1.486205730991663025e-02
2.539377037877368209e-02
-2.127750188929128719e-02
1.092220683551474447e-02
-3.587754605620162816e-03
-4.473063202424805429e-02
1.195414080284181238e-02
3.721477503065025866e-02
7.643251023976621594e-02
2.224099206469831030e-02
4.525430385948758794e-02
-4.430777581862370418e-02
1.870292406341258346e-02
-2.061227506253915376e-02
5.747130383731909736e-02
6.568880325742245709e-03
-5.138357386755414841e-02
8.461938953539305253e-03
3.200686967740937194e-02
-5.667797576934284660e-03
2.573536293162548283e-02
-2.128845044087955378e-03
6.728468156797069721e-02
-3.224953859972974624e-02
5.088000784664638287e-02
-7.055492005020378224e-03
-1.312345294800833402e-02
-5.364714462032642642e-03
3.236481216310849174e-02
-5.863210875692285995e-02
-1.277612711524761220e-03
-2.176186659342079985e-02
1.643218776212817872e-03
-1.860726364730468443e-02
5.832700984502441066e-02
4.288752829376255710e-02
-1.498346261232091090e-03
6.665952862099469231e-03
4.027272696176071448e-02
-7.038213283541701164e-04
3.446723993346807041e-02
1.361046463042726862e-02
2.787764907602454430e-03
1.122821177716230813e-03
-6.756908024621885445e-02
5.555348414142203053e-03
3.052146213778069925e-02
-2.500489402987251392e-02
2.096237571944294456e-02
-5.989422984389513802e-03
9.629815048956019696e-03
-2.286330524249290119e-02
-1.308786585192830976e-02
-1.853971245092763190e-02
1.153338037051460617e-02
-2.741775254096776721e-02
3.467627935797927552e-02
1.951635421327189285e-02
2.238803135334068925e-02
-6.318515377661621836e-03
-3.004051206370178181e-02
5.493550767210458874e-02
3.099752280861389070e-02
3.468771351665259073e-02
-2.425880228748582192e-03
-1.866289080450007215e-02
-5.518483690207499903e-02
-1.690986382535893161e-03
-3.624157531287511974e-02
5.853803347433495646e-02
-1.277374770722719197e-02
-1.235432093694970382e-02
-8.781457634254913672e-03
8.963922996917330840e-03
1.443799513758787026e-02
1.114339779379531006e-02
-4.510498287985817097e-04
-1.065022891097301000e-02
1.978446474154180873e-02
5.199033515187076633e-03
8.735384622990793185e-03
-2.780987144570715511e-02
1.290456288551825210e-02
1.731304337998894674e-02
3.903615304787792697e-03
-8.047681385369131676e-03
3.668677282258941269e-02
-6.697198627837302673e-03
-8.664789563815831694e-03
6.720335146715473128e-03
-3.047552370019211351e-02
8.840323078535226040e-04
-2.101459089631103547e-02
-2.212211772791498193e-02
1.654658396749786320e-02
2.601957803095336294e-02
3.859604477042189591e-03
2.695169645592283836e-02
3.594928777320127028e-02
6.546516077124662179e-03
-2.488257792694929804e-02
4.740877247917272413e-02
1.495374243448196160e-02
1.629573820709526513e-02
3.792451578060913008e-03
4.615292152105378645e-03
2.412360260114245619e-02
8.140808703542189162e-03
3.594931900410496678e-02
5.388632134487695256e-03
-2.742117356213459242e-02
-3.974169296229028425e-02
3.345749656947936967e-02
6.811848308670183372e-02
-1.668249312382351010e-03
3.881607263988703233e-02
-7.619491195101137440e-03
-3.063378476635046643e-02
1.948027669273357659e-02
-2.140527782485874067e-02
5.435531855381825483e-02
-4.864927104668534397e-02
3.602696110189500256e-02
3.675238347668542682e-02
2.697824465598348820e-02
1.969144164013263837e-02
5.630388751582045270e-02
4.030891263477198033e-02
1.308969523219534123e-02
-6.404099012173208871e-02
-8.950263627675525413e-02
-2.240487949823039004e-02
1.226041005189795405e-02
1.549568829242090919e-02
3.091729803303740198e-02
-3.265374075100706958e-02
-2.252834363157517339e-02
3.761148061453828406e-02
1.858001419105718283e-02
-7.949983966147084954e-03
-1.491668711533426436e-02
6.833973713160863828e-02
2.861761660136054666e-02
1.658995025670852858e-02
1.476464129499178296e-02
-2.273490689135379897e-02
2.800722980320008784e-02
1.410414207142403689e-02
8.839253519748570612e-03
-5.225546752008224105e-03
3.916872048354868782e-03
3.925525520224430742e-02
1.203674029804860206e-02
1.679200789989111764e-02
-7.964338900533047064e-03
-7.346244854761982586e-03
2.375544445865841389e-02
-5.461010611408572725e-03
-1.361295788197613640e-02
-4.375524658331665651e-02
4.308207348167402556e-02
-3.636648570479369957e-02
-1.605186382629851874e-02
9.940117673323588341e-04
3.652916087536752648e-02
3.258344879190017140e-02
-1.468468798348370602e-03
-2.057312356574164322e-02
1.452933701155483502e-02
2.520482584303426754e-02
3.316215726388209439e-02
-1.155721742029489421e-02
9.476665671813102113e-03
3.008053065086990080e-02
-1.772322695665078454e-02
-2.696607625436255040e-02
2.392715340537220070e-02
2.634254013382198931e-02
-2.875350381736576158e-02
8.621315447457563244e-03
4.043000666142725769e-02
1.803067681337373884e-02
-3.876252142315215338e-02
1.025141401932708023e-02
-6.647720241443038497e-03
1.721212890001207196e-02
1.549121789853702587e-02
7.995348297234364937e-03
-4.100629870479107798e-03
1.031886316969811597e-02
-2.520373256273748808e-02
9.702772120710289119e-03
1.262229419711745348e-02
-1.781250856165519925e-02
1.567238662759942378e-02
-3.473173744879395203e-02
-1.533432118502445034e-02
-5.873342600807230501e-02
-6.880206328541407790e-02
-9.032202933315977914e-03
1.677455511408134162e-02
-2.271086712018285329e-03
8.475229841494699712e-02
-9.188909515056593175e-03
-5.706243819071982887e-02
-1.230783079862507803e-02
-2.510689274575636184e-04
1.926187332578677483e-02
2.460478332903430834e-02
6.189452431994694158e-03
-5.321611766078640504e-02
-2.460551665918347605e-02
2.161035828212879567e-02
3.676771227548635695e-02
6.720257531718049071e-02
-1.735241982502004274e-02
6.291530741529975657e-02
-1.335367544042969431e-04
2.982310135052819791e-02
3.709054278250582121e-02
-3.530094539487306504e-02
-5.807665270008444819e-02
-1.398524818649692601e-02
5.126763825359610845e-03
-6.813494331373690441e-03
6.399593734103663570e-03
-2.706454702481568639e-03
-3.782315035727249614e-02
-1.804169663660425832e-02
-2.684214796050427357e-02
6.079971741533869885e-03
3.162619172551185773e-03
5.545949973719495329e-02
-1.782058768841205537e-02
-1.385888493462495916e-02
1.041584371797110893e-02
1.826827324548437048e-02
-5.389452087992370466e-02
-1.250955505348031599e-02
-5.421438016527556879e-03
-1.530914442237864270e-02
7.852746312910806933e-04
3.961845325835015516e-03
-1.684502419376127103e-02
-1.123937133632630335e-02
1.489725696721908368e-02
-6.654004920157909758e-03
-2.297025891336097400e-02
-3.202845589417811084e-02
-3.859155243213002046e-02
8.637079943893791883e-03
-2.365079179521833996e-02
3.392925242032587135e-02
3.570959787616989622e-02
1.103075344672708492e-02
1.182039313623908967e-02
-7.633487316105469489e-03
-8.076910207891441554e-03
5.981791754994499749e-02
-2.222862494373059258e-02
-2.933166090960304118e-02
-4.155320740247709158e-03
-4.105323916918783220e-03
-2.490413545436686096e-02
-1.758604084501096468e-02
-3.477250501518873178e-04
-1.496859312450342719e-02
1.570266346111149833e-02
3.406173792875540063e-02
-2.594272872629221167e-04
-8.972045484756187989e-03
-1.609965496965219678e-02
-3.146218689854792666e-02
-9.286591420863739982e-03
-2.001492116254138462e-02
-8.445779129585559777e-03
4.127095458034582554e-02
-6.476458988050086234e-03
3.523012199577753301e-02
-1.343720649770503532e-02
-1.115063828836810114e-02
-1.742404221595275637e-02
1.672020866635364270e-02
2.354060208978160998e-02
-3.238184589190751944e-02
9.016686487341997805e-03
-1.591519562109115424e-02
2.490091542278135422e-02
3.741699197644750285e-02
-1.947740862419071592e-03
-1.682967823538543059e-02
1.881391345619043767e-02
-2.803170963555710882e-02
-7.578169192732762093e-03
-4.059687168313879518e-02
5.308768586518854485e-03
-1.883423006362030735e-02
2.712847790829323383e-02
-2.170592069258611700e-02
1.971352441630199251e-02
-3.820325318935420458e-03
2.090464245162074880e-02
1.828456549118846752e-02
-1.276896184418539922e-02
-6.897403850174772463e-03
3.601621677886931300e-02
1.891551677292613309e-02
-2.020470046161870021e-04
4.372105695354581989e-02
7.884542719471079528e-03
-1.047794836795970692e-02
3.421944597947559202e-02
-1.020164458172471110e-02
-2.565798960759731531e-02
4.519712321460780946e-02
-8.513654336494889951e-03
-3.629648863102793305e-02
-2.612220238507635683e-02
-1.109869652993261506e-02
1.069365757845492683e-02
8.304292464755025360e-02
-7.313159278823800485e-03
2.992716449037227666e-02
-2.989968852952091735e-02
-9.227112226789558475e-03
-2.413335581230318175e-02
-1.973583111217554892e-02
2.979324198884057001e-02
-4.143987789797666521e-02
-7.913198723599695547e-03
-1.372023852819639032e-02
3.449592853749715304e-02
4.432106648969916934e-02
5.823589270037247273e-02
3.961532880489913866e-02
-1.573976886555221791e-02
-1.284530124488279367e-03
1.986630468741307567e-02
2.378797294691663983e-02
-1.643649359489039383e-02
4.659935133647078592e-02
6.380505055528558345e-02
4.129955191196211031e-03
-1.345534163503118302e-02
-2.026877234575392289e-02
1.463260891839986838e-02
-2.031791445743702171e-02
-7.477234697967773992e-03
1.060924536059853519e-02
2.707440436312557024e-03
-1.753926942288868297e-03
-3.286098409909638668e-02
-7.650640927776865101e-03
-7.702511919646403728e-04
-1.528292185551119713e-03
2.165440231064020768e-02
-3.268782939866212572e-02
1.574675628175943110e-03
-1.262150321883360148e-02
6.988641782058221431e-03
-5.147184682882385842e-02
1.322086763520398563e-02
4.292854047271946888e-02
-4.712889049968915778e-02
2.585703965485456821e-02
3.734520030734431173e-02
-1.295130483312656802e-02
-3.112667229124921678e-03
-7.065563833693137494e-03
8.962851078123969945e-03
-2.725988632908994333e-02
8.749352547329489194e-03
6.868324928560885605e-03
-1.518668962326351346e-03
3.596942673135012508e-02
1.434523159725099688e-02
-1.783857924599782652e-02
-1.810291178104597156e-03
-1.038586758765960502e-02
-2.071294026488451623e-03
1.864753235652095650e-02
4.393125526236572550e-04
2.138312279868620318e-03
-7.358249969343920970e-03
3.615737394129911464e-02
2.360953833780882541e-02
3.414520164250926977e-03
2.723727123124655355e-02
-1.169769592811974006e-02
-5.284547904355244886e-03
-1.809892128132473393e-03
-3.692980791589574492e-03
2.035183810533372148e-02
1.091138128721362913e-02
-8.665905943626196067e-03
-2.463132384866985325e-02
-3.570990631940943599e-03
1.216865869579058547e-02
-2.886998797325910845e-02
1.451705829379896194e-02
2.447409873342369299e-02
-1.109141162885709901e-02
3.648046085224768836e-02
-9.695890276832040341e-03
2.228479652701872635e-02
5.272786898434523618e-03
-8.791089523999011043e-03
-2.735124985758713087e-02
-3.658347178536947020e-02
-3.073299630056709059e-02
2.668718425305067338e-02
1.178563230722210094e-02
-2.624935125565495617e-02
7.790194572222726736e-04
1.186967758594147104e-02
-9.740142361335610982e-03
-1.706956874688861717e-02
-9.713225741979593028e-03
2.794115392837935932e-02
3.158569993487003041e-02
-3.464245722217840218e-02
-4.751730425147374093e-02
-3.405864745930819917e-03
3.998589640577405319e-02
-1.536723489514143018e-02
-3.614304542062109216e-03
2.847578423421660843e-02
7.759702754118182229e-03
3.012945825642516715e-02
4.723942156509686359e-03
2.291951992502827204e-02
-1.864812106777382836e-02
-1.587144812707861827e-02
-4.705597917058723829e-03
-1.516690886221528853e-02
-5.929380920766184893e-02
-9.419133560293075497e-03
2.238678134141837764e-02
-2.415457205007467967e-02
4.901469939995989344e-02
7.816251323265946752e-03
4.921311253988461948e-02
-5.265548319085255717e-03
-2.904230082225137469e-02
-2.065820101802037789e-02
3.732072420129678783e-03
6.055555806791760448e-02
2.420936277509176497e-03
-1.646175230946820070e-02
2.396652889613191603e-02
4.282686220421565854e-02
-1.702887393787359122e-02
4.800965030731513261e-02
3.783628093380624752e-02
-2.711444345479053705e-02
-3.646262990393487474e-02
2.926542480324010459e-02
-3.111291967976037836e-03
2.360157248066986971e-02
-3.307746543534355408e-03
-8.343925143493585370e-03
7.123369628772094342e-03
-2.761483756717444948e-02
4.208290407510469067e-02
3.294760379337204753e-02
-3.241562470439398463e-02
-2.555907775893305478e-02
1.711579315279486077e-02
-2.371605697529764398e-02
-3.181282720966012445e-02
-1.567785658895130482e-02
-5.986458513286370929e-03
4.349210791708623194e-03
4.945113846505617234e-04
-5.170977823607136696e-03
-3.551927329348019639e-03
-1.771852953225919181e-02
2.066714896637416102e-03
-4.109813578807901269e-02
6.171118162661000731e-03
-4.129688490946481494e-02
9.996521843801779716e-03
-1.472669668391123413e-02
3.223486565957836385e-03
2.535320609930295094e-02
3.464067688498113223e-02
2.939560695061230536e-02
2.045012240185378055e-02
-1.018976085664017109e-02
-6.333874218491209254e-03
-2.344246714262598896e-02
5.570071692862086504e-03
1.222549466599744637e-02
-5.657962815630841052e-02
-3.611446767594153097e-03
-2.679612175234461283e-02
1.102334016897271556e-02
3.323575821401015401e-02
-1.209758550292761720e-02
5.129118555292179645e-03
-3.450029194470957683e-02
-2.917884511669953038e-02
-2.028810383329424441e-03
1.309298837676576600e-02
-1.416003652061879545e-02
-4.376866236210456146e-02
-1.235951535990526852e-02
1.350108810554627795e-02
-1.505840380150698550e-02
-4.201655407699014799e-02
-3.904682251277964700e-02
-1.943778663722627378e-02
-3.093568896483066700e-03
2.543613928408454839e-03
-2.108767271786898823e-02
-6.425404539846251914e-03
-1.184515585929045607e-02
2.829073589156025359e-02
-1.081377056328855155e-02
-2.601293087790081809e-02
-4.558484281742949951e-02
-2.201427262957492484e-02
1.244296310432883163e-02
-1.215041762643853836e-02
4.053823643729807802e-02
7.505569791033577312e-03
-3.861827080124972250e-02
-2.711052597563228320e-03
-2.669279361955579494e-02
1.101508509492913658e-02
2.676642680443333186e-02
1.540461793957118714e-02
-7.088998075144177340e-03
3.507124495472310668e-03
7.179327466894692717e-04
1.030324444690741692e-02
2.767149101797713312e-02
-1.879776336830215298e-03
4.313746060007184885e-02
-2.589563331993311943e-02
9.371002146197224270e-03
-7.526781325562966959e-03
-2.565793749108387367e-02
-2.365075455690647532e-02
-3.752011539734136786e-02
1.022290613709995674e-02
2.202858597898333520e-02
-6.287406016928611882e-03
-2.388922948217346229e-02
-1.704813727133411630e-02
4.881866510373636392e-02
-2.757705314633610710e-02
2.003766281301471233e-02
-1.285145826332453542e-02
-1.299359997501972272e-02
-2.900707596606668520e-02
4.025943665782446353e-04
1.121773590837253642e-02
-8.077909882704807989e-03
-1.686346456472840802e-02
4.479847237748670746e-02
-3.906501097940850986e-02
-3.533991733409173192e-02
-4.669478880485257444e-02
-1.356552199995953063e-02
-3.600234356110629252e-02
2.121002183061203306e-02
1.060880763938947674e-02
1.641906455038566470e-02
3.731097642178533066e-03
-2.381880297625223360e-03
2.979522358218564260e-03
-2.502662134835417079e-02
-8.151792415207746376e-03
3.763645743313329128e-02
-3.478350063685942822e-02
-7.971033020765809843e-03
-7.659923764462718727e-03
-3.529302640638533762e-03
3.188102185767407309e-02
-5.071039626909299922e-03
1.142006879292311976e-02
-1.801000987634631539e-02
-3.989120401145104626e-03
2.968630316813966261e-02
1.391223166121155139e-02
5.940951053096805469e-03
4.245561669074821715e-02
1.705758549787616402e-03
1.680170577779393701e-03
-2.669409145907931588e-02
6.391048025541751741e-03
-3.257276188607353962e-02
4.684391115247764359e-02
1.153589404517525382e-02
-2.506843600086433588e-02
1.231650419486869825e-02
9.789239275773718024e-03
-9.726012797922916134e-03
1.228827110356406523e-02
3.740512078850864730e-02
5.915959970907166271e-02
2.803339842404489659e-03
-2.800077161695129283e-02
-4.283564556240113119e-03
1.028613186886456017e-03
5.592726618156288604e-02
-3.670051044013622737e-03
-1.943727113688821853e-02
3.762036311244281936e-03
-2.490201446469936589e-02
3.986192540254777233e-02
-1.476896965785701871e-02
2.305777164100533683e-02
-9.481342627746174728e-03
3.165229843087870223e-03
1.744067998339045647e-02
-6.273570144455450914e-02
1.626574852231804300e-02
4.141006544743801310e-03
-1.855367663486168217e-02
-1.071445362503861340e-02
-1.264334352287692538e-02
-1.500797990331826856e-02
2.078381516653415861e-02
-3.281454313419262386e-02
3.174761944814851692e-03
-2.694900475175258936e-02
2.248393387211074235e-02
-7.226419817173327688e-03
-2.130634295329922670e-02
-1.271061474030437538e-02
3.739239791203474023e-02
5.459576635304186701e-03
6.709587549785236797e-03
1.160845945652502764e-02
5.461528250721934749e-03
1.079654151573554606e-02
3.501228999335630893e-02
1.387632022367723920e-02
1.321116479682766208e-02
4.900406058079852072e-03
4.611417309748033766e-02
-3.857313289683399204e-02
-7.238033955810412208e-03
-4.771473382120447471e-02
1.592450625580450405e-02
-4.178740017040026566e-02
9.917175003414808662e-03
-5.264365255016393436e-02
-4.351043656076038733e-03
-2.533833572368053219e-02
-3.971123224177654926e-02
-3.348200086592756364e-02
-2.649110957201118027e-02
-2.779773547579353528e-03
-2.077396197746029724e-02
1.937733203671171411e-02
-2.580860621390723350e-02
-5.072982753655759514e-02
1.088548654970742735e-03
1.192591877453915740e-02
1.354183555411174987e-02
2.029537451430413544e-03
2.110925620538792527e-02
5.163276644453045072e-02
-3.134867577354517182e-02
-1.329362775758141137e-02
3.401975331335879010e-02
1.817707595049774388e-02
1.229948576431655165e-02
-1.804751148446419665e-02
-3.355733116578493713e-02
-5.407209116730270042e-03
3.056773210824723433e-02
3.168069732530756633e-02
-3.768299017111282484e-02
-1.474703020573306378e-02
2.777538460741362306e-02
-6.215165776728677829e-03
7.344302504394398246e-03
-1.643207560219560326e-02
-3.955047262091109829e-03
-2.201779234926514242e-02
2.689632947084950182e-02
1.178725054331560690e-02
3.030224813657145938e-02
-2.712878671192513191e-02
1.251033308755280030e-02
1.436263422938454520e-02
-1.710846684261131505e-03
1.430226450324756891e-02
-2.622932034134929299e-02
1.401440487822914506e-02
-5.468121489115884692e-02
-6.496102812614677063e-03
2.395333892831599462e-02
3.348335886181092597e-02
8.945334003739516607e-03
-2.921718865039089202e-02
5.787800410924847511e-02
-1.101495288830102925e-03
-1.672223750606195020e-02
3.370676829417076914e-02
6.931164079514780252e-03
-1.255373152499793775e-02
1.382204676386182204e-02
6.505781336611056453e-02
9.629867277828661407e-03
3.830615130750708586e-02
-3.313477039642758609e-02
4.044619963973750121e-02
-4.509963836994997088e-02
-6.313400602321581762e-03
-5.211652826712372122e-02
-9.966128144116778720e-03
-1.450555204225956359e-02
3.968791649949478945e-02
-3.629571813978979111e-03
-6.127486614775287666e-03
-4.102232014218961005e-03
-5.832987928740057497e-03
4.253105631130645048e-02
-1.043144156286879634e-02
1.212428014447210906e-02
-5.034623862736038041e-02
5.715313203925386637e-02
-3.651937196938508101e-02
2.467144280444954346e-02
-1.818841623644897043e-02
-1.298704120253948210e-03
7.381500721659246290e-03
6.031796948267624525e-02
4.832958341761722093e-02
-4.842633801780853869e-02
-1.480873053605022589e-02
-5.862684173125205095e-03
9.326003295358464493e-03
1.749485922589708725e-02
-3.278096399242021869e-02
-2.620563285342808208e-03
2.440975606125465880e-02
-2.647091445828283346e-02
-3.118624349143373636e-02
-2.295310804582531561e-02
-3.308956975973289388e-02
-4.898842728902520066e-02
-4.521728353378897530e-02
-3.225875746234660446e-04
3.880249778119611304e-02
3.379317422801510207e-02
1.758113657418147041e-02
5.120109314513851539e-02
1.834971752097261551e-03
-2.877314614887544267e-02
4.277507258412024949e-02
4.502811370716441886e-02
-2.754107091337482712e-03
-7.326486618283486150e-03
-1.340891085619148188e-02
-2.023139130727842627e-02
1.795196953504506025e-03
-2.365811651628995510e-02
-3.818788308194846076e-02
2.370883941969167616e-02
-4.279215335531215414e-02
-1.651352537865630882e-02
-4.932295930791575495e-03
-1.335067766753343481e-02
-5.154587255665595870e-03
5.662951481191765002e-02
3.065099274184064637e-02
-1.239312138943561960e-03
-2.587014340120504657e-02
2.476884990868609762e-02
5.353943779705355732e-02
7.132966394871413651e-02
3.506730896066776338e-03
1.685741363849544566e-02
5.267548762648533237e-03
-2.005847338649298719e-02
-3.870919105867597770e-02
-1.213813583573773031e-02
1.112413170955409147e-02
-1.773140207461784343e-02
3.005939332419670790e-02
-4.284387322993348651e-02
5.350857685694453136e-03
-2.226562949761525315e-02
-5.536593537885590999e-02
4.931298946948442508e-02
3.351195454599048551e-02
1.874159912717638515e-02
-2.735300283382970446e-02
-1.232405202173285710e-02
-1.363435512400354432e-02
-3.090277929217950803e-02
5.569185689832341357e-03
-1.290025674043503677e-02
-1.231894179126632669e-02
1.617875379127429319e-02
5.575550136756560193e-02
1.662978204932988313e-02
-1.810478645555331501e-02
-1.435059717519114424e-02
-2.914141884141175851e-02
-4.261572325859784571e-02
-1.874625602433226818e-02
3.300258456824412684e-02
-5.511793590454711761e-02
-1.124658498267966551e-02
1.552514822808375317e-03
-7.879400223159329503e-03
-1.949202730396792232e-02
-4.480560108867792136e-03
3.385228222810419962e-02
-2.358201000007926346e-02
2.764158355807964582e-02
-5.162572743909244616e-02
2.823801883410750196e-02
-3.196231247109395344e-03
7.926421137403369399e-03
-2.112001547566866311e-02
4.178447093106776693e-03
2.921299009266399745e-03
-1.103116679342426923e-02
4.935431800964950461e-02
1.897219608720587466e-02
-4.318466589842389486e-02
3.199170826502270581e-02
2.322371124236510820e-02
-3.454481306278683883e-02
-1.627382817970655232e-02
5.214854735747497666e-02
1.452437625445374310e-03
-3.710254462517104806e-02
1.217231759387803897e-02
5.287840473528033006e-03
4.491629505697099342e-04
5.394788442711123677e-02
-8.578917200874509874e-03
6.207104046339656511e-02
-3.167640276931791427e-02
1.447636364559943233e-02
1.452411997832228976e-02
2.568062842015372479e-02
-1.014152109011366709e-02
-3.014089725434294410e-03
1.862378967614946104e-02
-1.150179095667969512e-02
1.376633389837153727e-02
-2.845471115419809585e-02
-3.775131205127713052e-02
4.188583283838492877e-02
-2.080980240196261821e-02
-6.240825909162082963e-02
-2.229494906906570248e-02
-2.436874728739861842e-02
-1.045760898554750316e-02
3.263467751626771690e-02
-4.336824581092833808e-02
-1.215428100806920965e-02
-1.397497509380689514e-02
-5.874454952244142353e-02
7.341349352362114798e-03
-3.073781961465442891e-04
-3.398039469629468567e-02
-7.754307338589034627e-03
-2.168543929591518551e-03
7.055945468810622366e-03
1.268404156940182957e-02
-4.565391079382179196e-02
-2.577088477746901710e-02
1.970003388815669276e-02
-7.044217572934619856e-04
6.760202379764819469e-02
3.262016200761441720e-02
1.219351116888015181e-02
-2.675937589875138425e-02
-1.711590882205895128e-02
-2.130333956660654046e-02
-6.908145990365890075e-03
2.531178293530838425e-02
-9.730847233999405724e-03
1.229725999651217101e-02
-2.076001496940689528e-02
-5.920915545772268557e-02
-3.104519063068203119e-02
-1.326400083985821397e-02
-5.767765044172716918e-03
-2.741032212288270747e-03
-7.237947968529027595e-03
2.762464158283974708e-02
2.675046786014587553e-03
-1.169323228539598941e-02
3.038910403606201460e-02
1.527121764969836294e-02
4.396869135547258611e-03
2.239044030537647861e-02
-7.516886191447240189e-04
-5.744741782289267476e-03
-8.027738220577956482e-03
2.389815016849343096e-03
7.124635395303112982e-03
4.981822805457693931e-03
2.295498507169216329e-02
-2.009540756786206556e-02
2.413949599808738571e-03
-1.393314643109720002e-02
2.136961551533912013e-02
-1.720817856144223751e-02
2.332327433475832323e-02
1.007914073602059375e-02
1.237260727672273054e-02
-1.042128353962408667e-03
1.072167684239171137e-03
3.986264672671852721e-02
-2.888859793704799672e-02
-3.123297707823376179e-02
-4.592567147393009780e-02
1.668245886786726140e-02
-5.343040083051495658e-03
-6.924512142938250500e-03
6.412447192930648826e-03
1.564214162849281164e-02
1.745734142072187598e-04
-1.386062831000156766e-02
-3.661895282002533818e-03
-1.172817253689917120e-02
-3.898419787403575171e-02
1.526832885841439107e-02
5.622004639532074540e-04
1.031801861550896322e-02
-1.982540298527076406e-03
7.147422804358081506e-03
4.577114283037007902e-02
-1.647311476159973864e-02
4.784383996793509231e-02
1.147498225493996486e-02
2.515491762309872252e-03
-1.363609021208384009e-03
1.164430932320321965e-02
4.666107732367459626e-02
4.104326802604367670e-03
3.972488294921650183e-03
-3.989138557974111939e-03
-1.195274721071221125e-02
-2.095075844812930785e-02
-3.653321205974527364e-02
1.791167107878165535e-02
-1.347821140344826300e-02
-1.727737536704604827e-03
9.561994538198040697e-03
-3.603981710118098897e-03
1.554063551538018353e-02
-1.576721106945688441e-02
2.273627114532367384e-03
1.151021971003004379e-02
1.008846093876820038e-03
3.671948700517319031e-02
-3.309282581063718170e-02
-5.080598771008824899e-03
2.364816368901935095e-03
-7.992833019505577244e-03
-4.230932726067224842e-02
-1.078357586372479665e-02
-7.964786767667259362e-03
2.260192447034833213e-02
1.365778834004382873e-02
8.094941474706511542e-03
-3.873650842402209804e-03
3.062597664015177107e-02
8.518114037910190853e-03
-3.545998096786433934e-02
-1.245471010083861255e-02
2.734491445329662387e-02
2.068881673046113479e-02
2.766009681807946041e-02
-2.744333103647246877e-02
2.592095163961403645e-02
1.768217398814411062e-02
-1.605132131998310979e-02
-2.981855957814114749e-02
-3.572869090154438126e-02
1.448385806348228416e-02
-2.256796993195436113e-02
-2.710167282044639511e-02
-2.216369522986335119e-02
2.977618568892231518e-02
2.606244289282754834e-04
1.024927418195630338e-02
7.504545559162394824e-03
2.508245733295989474e-02
3.644275277465749974e-02
-3.464815943438234735e-02
9.076732834824127044e-03
-3.697377124815604682e-02
1.620143768283619640e-02
2.703768451289310232e-02
-2.753177169753146317e-02
-1.487177018913052285e-04
-5.908904820300045317e-03
-1.960214111781494531e-02
-1.860799317751304569e-02
-1.290182632501751109e-02
-1.959228536709780796e-02
-4.106149918710277902e-02
-3.480246715090578452e-02
2.892858095364870402e-03
2.056923533892138223e-02
-5.972933275810474868e-02
1.506899076458783661e-02
-1.552818206395209163e-02
9.572974558241053797e-03
5.928474865066242494e-02
-3.403561094213563426e-02
1.466493215185314669e-02
-1.400041050431108380e-03
8.463977523911826381e-03
-4.276129448117765158e-02
-7.959683516578875545e-03
-2.593541139177849703e-02
-1.037182447265846963e-02
1.451734754864396695e-02
1.134610986129651160e-02
-1.371181910897316218e-02
2.108599515455263779e-02
-3.015436907810372519e-02
4.311246655165430069e-03
1.839829196069860118e-02
-2.673524039480980330e-02
3.427950444328142082e-02
9.946873680955871724e-03
-4.033943435916810538e-02
3.504837344433361229e-02
-5.384874327891392420e-03
4.273497111828136394e-03
-3.487305768624363034e-02
1.545793371457803919e-02
3.428621663318996270e-03
-3.124440364810534415e-02
-2.772073286242594629e-03
-3.109692880379822180e-02
7.850730782362530871e-03
-2.572609000386437417e-03
6.074495128980417907e-02
1.584188118276649154e-02
7.375369833690384631e-03
9.537333042972332559e-03
2.551188443471147718e-02
-3.568318324795489299e-02
-3.719562212303082621e-02
2.737125436637275616e-02
3.283899084922656318e-04
-1.871874715756293578e-02
-1.953180917245042267e-02
1.535961781690457599e-02
1.267704512583704007e-02
-2.637634534495789454e-02
2.464374248221662812e-04
-1.390031530691988523e-02
1.525868348073801395e-02
-2.653914710816432029e-02
-2.866953379916375999e-02
5.858233072870889374e-02
6.010307335184386646e-02
-1.586640774590771658e-02
3.490658690861601909e-02
-1.772154384627399118e-02
9.954351857645631768e-03
-2.462765646555288221e-02
1.184704734618386920e-02
1.233525568311585364e-02
-2.231278271315175268e-02
3.060360726044188476e-02
2.234895534000168327e-02
1.842064492275977475e-02
-1.732873995636678016e-02
2.290635547299873717e-02
9.537223306626823813e-03
-3.658559084771002140e-02
6.448775457390691634e-03
-3.977980097830569745e-02
7.046678928791186985e-03
7.440049209932659592e-03
3.947899305314211786e-03
4.959751432502858270e-03
8.120612697604103966e-03
9.624260134034579375e-03
5.335663521561847568e-03
-4.810969379732657654e-03
-1.703078146090527059e-02
7.848622564218961026e-03
-3.441959327818795711e-02
1.245454768664229321e-02
1.813699685575265608e-03
1.233305726879559659e-02
-3.454163273071095275e-02
-1.321649816830930586e-02
-8.495685598468182345e-03
1.002585170908431265e-02
-6.459103639351279277e-03
2.442936837352578053e-03
2.128555840656876086e-02
1.242343686832027110e-02
1.400837660671021279e-02
1.384306891513555592e-02
1.739400982908242271e-02
-4.669259199548137645e-02
2.780024705510238808e-02
2.683068558656390851e-02
3.696170295683563062e-02
-1.417645467552891298e-03
2.700227373735183782e-03
2.251709901577546996e-02
-4.237255555470043067e-02
9.050624368517464977e-03
8.143200061968962691e-03
-4.964666161973756847e-03
2.288523212249550867e-02
-1.460044040690416413e-02
1.755569744362782750e-02
-8.423140569904969538e-03
-2.920319799492628737e-02
-2.831593733825347320e-02
3.425483790997219113e-03
-7.010078109803999542e-03
-3.591468653943183376e-02
7.474562666568155406e-03
-1.359027801429322276e-03
-3.320582180960796048e-02
-2.929071506297759031e-02
3.459105355468609228e-02
2.829006785251790210e-02
1.453244045420124843e-02
-2.927163817628718884e-02
6.846784255196398591e-03
-1.576789202477129129e-02
-1.980955073924659665e-02
-1.276218156574541844e-02
-2.695347721959290808e-03
-3.917225652188884716e-02
-1.941208116888696461e-02
2.953706741678395822e-02
-2.298824509676943365e-02
-1.894150379385766206e-02
-1.236126670941367720e-03
8.401586759332533433e-03
1.502815143605656933e-02
1.165727250643507421e-02
-1.733180954063270537e-02
-1.466245162688804490e-02
3.681395036027387130e-02
9.526022769201803256e-03
-5.260866458039636928e-03
2.761520705310704926e-02
-2.232286870680501994e-02
1.865719314320169256e-02
-1.403496426465943546e-02
-1.478579168906569291e-02
-7.001309557721128660e-03
-2.052406438548398659e-02
-2.298570815640316178e-02
-3.674951209458789808e-02
1.147318099297255783e-03
-9.283842387496383120e-04
-5.629523687418046263e-02
-1.152317613184118163e-02
1.392079868305974057e-02
-5.071179141155156452e-03
-2.989617568538670105e-03
5.308773743084757059e-03
-8.832327966779796036e-03
-1.708362979926722480e-02
-3.278704145784206575e-02
-4.932544957773240396e-02
5.205573801864699091e-02
-1.948176802880844868e-02
7.658158298212279502e-03
1.493789189090018871e-02
4.080614150240059051e-02
-1.943936724298129040e-02
3.221141151589208829e-02
-5.028088331163890583e-03
1.673044416691182520e-02
-5.674366008839452956e-04
-2.301561034844457759e-02
-6.815969808515919860e-03
4.057502206237562775e-02
2.793661983765977769e-02
-5.876585804175498036e-03
8.136951036375695764e-03
3.747453581748162732e-02
3.474587529992505079e-03
-3.158190979547168160e-03
-1.626500901104242129e-03
5.798645097512494448e-03
2.856744552774403631e-02
-1.787874254597827603e-02
-3.505635195201701332e-02
1.901210893195620991e-02
3.970723001814970704e-02
1.539763217497136863e-02
3.882755018755841558e-02
-2.316702513052488685e-02
1.852964018668193727e-02
1.886638052520915598e-02
3.251385527943957687e-02
9.273580630552455753e-03
2.780679738406532236e-02
6.911849647143252472e-03
-1.974097453604955338e-02
1.631655666347045508e-02
2.678754470967537396e-02
2.618471814607583811e-02
-1.302380695672259716e-03
-8.992579446888828570e-03
-8.624690979762372756e-03
-2.093642786142103571e-02
-1.574872642845748238e-02
-1.499766618965441174e-02
-3.354752533537721723e-03
1.437610491810837818e-02
2.420225334741891651e-02
1.189323900553691978e-02
-5.062598171545941265e-03
-1.240879647400010624e-02
1.022040151110717096e-02
-3.200633851287183057e-02
3.417875427310912428e-02
-2.897517676639183113e-04
-7.193065640020339033e-03
2.573269407056259089e-02
1.947901111265271101e-02
5.266174336027624331e-03
5.519394145137688709e-03
4.581906473199318097e-02
-5.365480176740360790e-02
-1.667664044113586000e-02
2.803656777473430110e-03
3.065759930963471934e-04
2.172603794332953267e-02
3.962556449321863461e-03
6.031301008225855957e-03
-1.198082394716709111e-02
-2.325013270008374766e-02
-3.871788535777050816e-02
5.161479627668859663e-04
3.282909026112942191e-02
-5.846541865878985937e-03
-3.704405395433188475e-02
1.470586823233222679e-02
-8.261152085043082724e-03
-1.509645401074956230e-03
-2.817340925538330820e-02
-2.814508905953529844e-02
-2.056291919640735114e-02
1.197963426945904478e-02
-1.619675551676361125e-02
5.946584042043498441e-03
4.197113161556170063e-03
-2.934521221048065533e-04
4.248908165595053493e-02
1.317748468081978742e-02
-5.292596102245119422e-02
1.984208814016450058e-03
7.505276464329770775e-03
4.596429551731397167e-02
1.792110122833469321e-02
9.658214791051026801e-03
-2.995466222299909137e-02
1.427504515319625612e-02
9.398278044596012140e-03
2.571587309382029288e-04
1.577457891983247498e-02
-7.663342844404931464e-03
5.553701685702669422e-03
-2.117923682594263779e-02
3.125883380575150000e-02
-2.176966273701515936e-02
6.689151353598999858e-03
3.949399831830302521e-02
4.028776800563293146e-03
3.177091080731456619e-03
-4.167402140768739285e-03
-3.930089596410531877e-02
2.817201959312191917e-02
3.112603658505941340e-02
1.195978352023773297e-03
6.939997318008087578e-03
1.652219925066330045e-02
-1.559707854729272536e-02
-3.247522412073479414e-02
-2.464173747609281831e-02
5.626771839497933655e-04
2.222314698186480045e-02
1.320260428387315388e-02
-2.312042722490639628e-03
2.157666851388844245e-02
-3.105512552424572262e-02
-6.402335628434548120e-02
1.558591171070113253e-02
-7.696075318478687137e-03
-1.184686739276262675e-02
1.216802799258812767e-02
2.832698153044495640e-02
-2.995128251992696181e-02
3.834741660188105417e-02
1.030486208178014312e-02
1.043406412327268010e-02
3.318580050780527840e-02
3.598134748207167111e-02
2.933978528504152181e-02
-5.891201351903247417e-03
-8.332825481442675958e-03
-5.737072836943416659e-03
2.540865748754462389e-02
4.367208820781460360e-02
8.831284297380599321e-03
3.764052608191082588e-02
1.312064063861845091e-02
-2.222995249320835684e-02
-1.094406436569650767e-02
5.813390207879619645e-03
-1.709520661918578766e-02
-3.135716370862279279e-02
-1.358657319303806406e-02
2.362796248752718764e-02
-2.452987292091709029e-02
-1.044712223764384870e-02
-3.852732846717108091e-03
2.788633933203131868e-02
2.826826418761662491e-02
2.762568032096597570e-02
2.099697949435670730e-02
9.230731622052106705e-03
9.246766336023375804e-03
-4.914530489330945842e-03
3.672126003852232284e-02
1.512987380574335253e-02
1.210401304267364787e-02
2.027348363152388800e-03
-2.315680214470961298e-02
1.584152291850139671e-03
-1.151194342435648763e-02
3.459850155635577074e-02
1.292753090442029691e-02
2.198354991186842952e-02
2.795942917333869154e-02
1.494984867745003353e-02
-5.501049550218600759e-03
7.731017869629579035e-03
-4.027040502525736261e-03
1.498446882908667857e-02
2.772172335276080167e-03
1.851470992053417045e-02
-1.234035496805286139e-02
2.865961405389554420e-02
-2.098233729478510550e-04
-3.719883971687782537e-02
-1.085368728931144534e-02
-6.448194008386315922e-03
-1.461737939025629061e-02
2.050589845393440205e-02
1.554394933327618231e-02
3.862988962738565790e-02
4.617317676081469924e-02
2.656534430753912900e-03
-1.971747428445283501e-02
-3.984197837323678361e-03
-7.898783036664117204e-04
2.092003822390764781e-02
2.973671618797982252e-02
-4.929149466059525898e-03
1.646635366857585568e-04
-1.410113287011614119e-02
-2.106522900482272337e-02
2.168766262318531923e-02
3.276972149888134761e-02
1.224988719934351315e-02
2.443239722618706020e-02
7.653820240170257794e-04
5.462448243913748530e-03
5.565950777615703013e-04
-2.231015991349711777e-03
3.731929999602872413e-03
9.662183058893094798e-03
1.498790450077415286e-02
-8.866301699301540329e-03
3.349379561707595265e-02
1.946938019952741683e-02
1.715911961095732338e-02
-7.389129511382121250e-04
8.671459532084509550e-03
4.884158767828624022e-03
4.812417204472981339e-03
-2.849255464310780292e-02
2.219986162255938381e-02
1.111945590974912010e-02
3.206557380071962688e-03
2.401670764992487953e-02
6.918372929811653776e-03
1.971376831239663851e-03
1.973233115155060072e-02
2.535506006687521241e-02
7.666630761567034061e-03
3.222810025160431635e-02
-7.494615303454545824e-03
3.025860953331031486e-02
3.564968857814303227e-02
-3.191597454696749880e-02
2.651397942248847478e-02
-1.535708729481675625e-02
5.663272535483153923e-03
2.820961881768356896e-02
3.487083471677941693e-03
-1.604208363637615658e-03
5.276159081334080847e-03
-3.564214634508951207e-02
2.541152177195489872e-02
3.871822754041834985e-02
7.038553993610815497e-03
3.143783483207703705e-02
2.121302637491824516e-02
-1.704624013525960283e-02
1.740154132526915490e-03
6.723411803049576807e-03
-8.523674288078705169e-03
1.896112542442510152e-02
-3.762897435988459926e-04
-3.641626681222525502e-02
-1.762913902436297198e-02
9.678008713817859085e-03
-5.250917833620778871e-04
3.264891751119342045e-02
-1.297971477632601719e-02
-4.260523769989263757e-03
-4.177209625912751967e-02
8.275026231098251209e-03
1.147692963985677723e-02
-2.835970012808308391e-03
4.093957024516880344e-02
-1.736209569260334026e-02
-2.987131339823612466e-02
6.441250012511380747e-03
1.385379036195491693e-02
1.879020639730716660e-02
-2.411943654164349152e-02
3.599423994439095859e-02
-7.578131975500343800e-03
3.636711076132066733e-02
1.155982586138045581e-02
-4.153654839597270554e-02
1.779426037736061422e-02
-2.376268558281547164e-02
-3.485558151259884191e-02
2.473430100636781273e-02
2.759103877382361805e-03
1.702265235576180466e-02
-2.196222593247941501e-02
-1.469856309877075242e-03
4.314354680396716851e-02
6.639026458680053269e-03
-2.831815494632190441e-02
1.424250497055057005e-02
-1.664843004824690872e-02
-4.608276119998593046e-02
9.830800340836852447e-03
1.490164085943831984e-02
-4.343882698296054959e-03
2.494550328754542579e-02
-8.711791855287023476e-03
-3.365013299561227852e-03
9.945158045282585790e-03
-1.016071541165711710e-02
-1.588442568802065150e-02
2.606133214103903764e-02
-1.208361979399938347e-03
-9.974354602632775984e-05
5.483978167068396040e-03
1.051324848828281630e-02
2.805762362011286672e-03
2.747876157550763893e-02
3.589754562412809154e-03
-2.718717880668088116e-02
6.276474759199918846e-03
-8.480098727846241760e-03
2.463544622919440139e-02
-2.642936861571268045e-02
-4.425965426061446994e-03
1.034813652881051184e-02
2.199751889749352110e-02
-1.360291680170492255e-02
3.676280556161067720e-02
4.624756405347517363e-02
-1.054859439981492911e-02
1.355182442010260599e-02
1.725975705340106886e-02
-8.576954591503576503e-03
4.195486694331450328e-02
7.922086243811216066e-03
-3.112081438128316488e-02
3.065627336825347410e-02
2.046643431614093150e-02
-2.344771550131185406e-02
-1.772670120434284222e-02
-1.142828082807213416e-02
4.192440919897735124e-02
-1.322814703555854829e-02
-5.458858322212464635e-03
3.025973954287348305e-03
-3.426873476058861501e-02
-9.269025471906834537e-04
-6.656542952702457390e-03
9.105813836588816379e-03
6.291978694881661047e-03
7.508856716667079365e-03
2.450329875959443224e-02
1.718459244904384578e-02
-3.950666264721438593e-03
4.482603110389212636e-02
2.153660213001920912e-02
1.774393851099083765e-03
-4.854465294602448855e-02
-1.301053027867336669e-02
7.414653570918836728e-03
5.810553425384367039e-03
8.231134455058597768e-03
-2.221963656794732553e-02
2.801605516679019428e-02
-2.313633038615076770e-02
-1.486054453464051572e-02
4.969083839982689314e-03
2.263345116110319563e-02
-1.832480196131367053e-03
1.146419542941250723e-02
-4.368920584405286411e-02
1.773724127649594848e-02
2.208135407229751268e-02
1.236208104191446368e-02
-1.711327196634603032e-02
-5.733709188908357735e-03
-4.344705138576881315e-02
-1.700546154291723497e-02
-3.882717475055535647e-03
-3.070600797782060271e-02
8.475712352554417781e-03
-1.084694789659733025e-02
-1.476944885457244158e-02
2.693415292821027887e-02
1.332848872247260289e-03
-5.827599329355985340e-03
-7.285727132877997322e-03
-2.079693784309965751e-02
-8.108078438566108243e-03
8.228089229454548306e-03
-1.618373567122391443e-02
-3.303351227447631766e-02
1.119723453737042282e-03
1.316019858386122815e-02
-1.581629987675197552e-02
1.213499717657615671e-03
6.867931827196754879e-02
2.891011889002134683e-03
-1.343894532155432038e-02
-1.467143435619055331e-02
6.516383038462410932e-03
-1.665007373485810974e-02
-1.836011813326473077e-02
9.287183430725572467e-03
6.615700843605338763e-03
-9.647949070336635019e-04
3.313823252894318450e-02
-4.348492025615528084e-02
-7.915338750954962338e-03
1.924207424714018816e-02
3.685329411011522335e-03
2.088393281544213137e-02
1.018175317512262429e-03
-4.265033404855837068e-02
-1.026389999283805476e-02
-1.937213721798566532e-02
3.964145887641910143e-02
1.258498366973017507e-02
-5.944512558766235077e-02
-3.174064126552496225e-03
1.526881657670489841e-02
-7.335335355109942439e-03
-1.781695742674707650e-02
2.874057960072878143e-02
-9.053875152642484880e-03
-2.523957107059887628e-02
-9.087801086298712486e-03
2.098864219399534589e-02
3.115750382375227431e-03
1.207077187009036531e-02
-1.059430293395858223e-02
-3.826245801809977781e-02
-2.644397107366646196e-02
-3.094444117071737041e-02
-9.506809135072237862e-03
-2.877509575005724775e-03
-4.210154518528418793e-02
-2.523063843311169202e-02
-2.399028598990567487e-02
8.351917212399454296e-03
-9.047114355939345903e-03
-2.259903837376617611e-02
-1.026705080540628139e-02
2.445499870277825435e-02
7.958182328280622581e-03
3.916399530960970599e-03
1.928185475684050451e-02
-1.441136997624883551e-02
-1.583953036515978532e-02
1.075528755707080494e-02
-2.237686940076863591e-03
1.319439097091130303e-02
9.750124584917889067e-03
-1.055988168891784824e-02
1.301926666007291282e-02
1.598126659974644440e-02
-3.020647584762536225e-02
-6.210949156395088183e-03
6.710537574375352761e-03
3.786826802724129609e-02
2.554261331954747055e-02
1.465983126029433460e-02
4.554759079579947037e-03
-1.079578114180119834e-02
3.552797182845079949e-02
-9.509523812559539163e-04
3.331642616791414407e-02
5.029848884372235991e-03
1.097549311334423917e-03
6.866520096895965299e-03
2.921369303662147560e-02
-2.476689929912458815e-02
-3.742578323848856636e-02
1.186031835942447446e-02
-1.097431686448155884e-02
-3.041340965032887297e-02
4.192176475724843088e-02
1.674461667771284801e-02
2.023759932873236272e-02
1.328646657895675084e-02
1.981005814626817310e-02
-1.696955597013541719e-02
-3.900044011299819841e-02
-3.538489877715888382e-02
-3.112546980457740406e-02
-2.163096959062393854e-02
-2.794385085373345470e-03
-3.188846550324180018e-02
2.151954531674750426e-02
5.186061709846753916e-03
-9.604387138403400540e-03
6.379063532327918645e-03
-1.279740249637830504e-03
6.550646085469231765e-03
-3.403284815458484935e-03
-2.224179179245626761e-02
1.310592761773766469e-02
3.236486064186010897e-02
-2.925285269769006130e-02
-1.504723315904369502e-02
1.636240611034780242e-03
2.299636113355061143e-02
2.410162893798337494e-02
1.727169142655980011e-02
1.303699712614867032e-03
4.257776640944504337e-02
-1.363754196609294998e-02
-3.851501798333388515e-02
-9.210720603616653554e-03
-1.409965785348556502e-02
6.538451190083442721e-03
1.237658723248485828e-03
2.486136633011468144e-02
-5.920578598155462786e-03
6.518257075640527219e-03
-2.142010457770939652e-02
-1.606666447827354710e-02
-9.036096809036511801e-03
1.776913205641806942e-03
-9.579866722545012786e-03
2.929628110576761708e-04
-2.410753500430339383e-02
3.926905319212738860e-02
-7.877141444138776802e-03
2.613834782207530294e-03
-2.999119158843563913e-03
-1.635346886987111559e-02
3.410288280051977736e-04
-1.010526490032996952e-02
-3.438088996060007646e-03
2.742407790356098454e-02
1.790074099487391421e-02
-5.167238718523996591e-03
-1.381113261611757043e-02
-3.067606303888460034e-02
7.517140184782636521e-03
-1.060548295605389909e-03
-6.748177829698377879e-03
-8.830432348802243203e-03
-2.413721155520270455e-03
2.320752399742730121e-02
-3.771946175093029464e-03
-1.723751948028980074e-02
2.279682129389027853e-02
-1.017934447720393078e-02
1.066760174092353484e-02
-2.434110584826885623e-02
-3.019588536447698895e-02
2.757918589018678278e-03
2.537976606140297624e-03
-9.241160259849461392e-03
6.891755780993995446e-03
-1.180245086029668537e-02
-3.150692606775622878e-02
2.555873365775574932e-02
-1.447557114909588105e-02
-1.020573347746863389e-02
-4.221799892485075464e-03
-3.041154477006757437e-02
-1.859840578143044654e-02
-1.091332552744868345e-02
2.519281226501962276e-02
-1.167130839430547025e-02
4.695131726214699444e-03
-9.316612875786609406e-04
1.186263805611043271e-03
-1.748982284685174013e-02
8.618134833265265332e-03
-6.276190165655962105e-02
2.793555300812199799e-02
-1.117323804164016771e-03
-1.189128551997124805e-02
2.256767390674539742e-02
4.034354043102059660e-03
-3.350182711644136575e-03
-1.639788783149693369e-02
-1.251306040132855839e-02
2.131382484977459909e-03
-1.487067580479813252e-02
-3.380776862224810046e-03
-3.117763403974321400e-03
1.863915529267128404e-02
-3.139785460576799327e-03
-6.161617999502244300e-03
7.478323514450652479e-03
-5.471140175784267989e-04
-1.724378840019347506e-02
1.112184518015729186e-02
3.329739304962955025e-03
4.409435212124682840e-02
-6.702160756428703070e-03
-3.372616723412756590e-02
1.471090303454475334e-02
8.431640737305724081e-03
1.381994893126303227e-02
2.628554755017349295e-02
1.013026622442218666e-01
3.057897662280582851e-02
-2.617298788377428465e-02
-7.862166217961107789e-03
-3.504248732158646989e-02
2.186294686365942291e-02
-1.037321727040048207e-02
-2.241449444535622768e-02
-3.488386133126503315e-03
-1.938593982991774741e-03
-5.282304212348497979e-03
-5.362335439061799436e-02
2.858451379063210208e-03
-1.365752611372404897e-02
1.950493921941710840e-02
7.351486393408896564e-03
1.360712097856629429e-02
-4.613730367736325680e-03
3.204145608765082004e-02
2.515609957356960621e-02
2.175895104335530753e-02
-7.135925612002469963e-03
3.003132361841709852e-04
-2.498496441970592813e-02
-1.071664698325329110e-02
3.394740129736910361e-02
-1.041847008727024397e-02
7.368026931261192902e-03
2.268563102130833828e-02
-2.859720297413425802e-02
9.293207847140270636e-03
-2.415377428185835006e-04
3.533934039536974075e-02
3.469537826409879299e-03
1.970898109827922545e-02
-2.033117818213141595e-02
3.112653587878356706e-02
1.724775375509229186e-02
-1.727976451911141312e-02
-2.064843315166392523e-02
6.831242793944622242e-03
2.073079033322334716e-02
5.441747510503967128e-02
-7.065017004422737392e-04
-5.711468504363963715e-03
7.102102931879643657e-03
1.398631819846609444e-03
-7.391866592259626299e-03
-3.928696861508940846e-02
4.132935016287023504e-04
-1.233832598653611737e-02
-8.689089214106510833e-03
2.005265039858978096e-02
2.948171930604603572e-02
2.925124580029699051e-02
-2.325781380713412214e-02
2.365695129837452199e-02
-5.893164229199185367e-02
-1.989490041110560797e-02
-1.419792813703948421e-03
-1.991517172439139644e-02
3.076535792113820750e-03
-1.617089998983113272e-02
-5.065375347659748645e-02
8.306171614017870616e-03
-4.455853770855250362e-03
4.197734562283993512e-03
-2.472442344533364034e-02
3.656327870066247709e-02
-8.214983548509611350e-03
-4.993520712484645491e-03
3.171618020537062682e-02
3.094864566369373397e-03
-3.649459776535023819e-02
-9.337114261253920064e-03
2.313381883066091896e-02
2.612555081330997578e-02
1.418002381209294664e-02
6.642563316286011037e-03
1.290540232704158290e-02
-2.324502519971182249e-02
-6.146153970064802130e-02
2.346359795457945638e-02
9.447329187258860297e-03
-2.571621299622520434e-03
2.110352771801310770e-02
3.615382290652292135e-02
2.476206080373979587e-02
7.705912546799196725e-03
1.782597686540983439e-02
-4.700736309696208412e-03
7.681335297208304914e-03
1.916136171884032582e-02
-1.882768680748319115e-02
-1.828734264406604512e-02
-7.085737744633029708e-05
2.378106233826388083e-02
-1.682131314179446252e-02
1.479327019767407228e-02
8.939954244288212878e-03
2.870872456222582636e-02
3.372575768102138911e-04
-1.826347053137495832e-02
-7.725214955419136380e-03
-1.395362585053863506e-02
1.066449652543225747e-02
-4.539543987079368813e-03
-6.655950512633210941e-03
2.622298870526399220e-02
7.659860912837333606e-03
1.353295710659630641e-02
2.183518816158511178e-02
7.604283209689525385e-04
2.235819510843072705e-03
2.021832944234486229e-02
-5.805744706335875908e-03
1.052871430770785550e-02
-2.105086139799572376e-02
1.470877128797701099e-02
-2.769125074072627257e-02
-4.480082828019816589e-03
-3.779101769908180253e-02
-3.767108934384401364e-02
2.181380147393562063e-02
-1.347313002939031293e-02
-7.595653882613645968e-04
4.747512562768047700e-02
1.210630180615486669e-02
7.344701990214476742e-03
-3.984438015064382943e-02
-1.419830643217404867e-03
1.510153219581652009e-02
1.565589398896608669e-02
-3.380040862699822124e-03
5.544267807827777186e-03
-4.586801203282364083e-04
1.013352065075951575e-02
-7.166195172147529942e-03
1.512713569752203481e-02
2.212734060421593305e-02
-2.841562992398961873e-02
-6.228418060415916624e-05
-3.596346184919478606e-02
-1.901015609171668877e-03
-1.802699720563318009e-02
8.520193351679946139e-03
1.112239646606520173e-02
8.153399748435912614e-03
6.981653052330050874e-03
-3.321364735826177160e-03
2.275842866859248761e-02
-1.443314357859427390e-02
2.515000915747279964e-02
4.655324627461586776e-03
5.242592568319414011e-03
1.069326826711201189e-02
1.115717700493593437e-02
2.551006219275244596e-02
4.634378907717016938e-02
1.852088151243554571e-03
3.223391632910273946e-02
1.003420239974349946e-03
-4.209591636451390922e-02
-3.208597604751955296e-02
1.506814687997064597e-02
4.378602001037925490e-02
4.069853825486028503e-02
8.265030048341649727e-03
-4.102348285487108365e-02
4.015476733117793497e-03
2.472664783365813908e-03
5.925329344586130476e-03
1.751326965935835756e-02
-8.482205506036849182e-03
4.502360537751690789e-03
1.146811810923021972e-02
-4.194196390971306407e-03
-2.447444549162989397e-02
1.608080032705127768e-02
6.595692873609531291e-03
-1.939825356459059808e-03
1.654794362982503833e-02
8.947100292350927686e-03
-1.218752391270287901e-02
8.922292945571418110e-03
-7.846585863766951732e-03
-5.967588470377064788e-03
5.914001513345749916e-03
1.968511792539795122e-03
-6.970768464758355515e-03
-6.004510221853608630e-03
-1.957964773500317154e-02
-3.901595907867661667e-02
-6.689921557579211683e-03
-1.493615269081854935e-02
-2.548760331919076513e-02
-1.786778192099957793e-02
-1.333806571247723484e-02
1.640711783314769204e-02
2.564450573368874317e-03
-6.596832467293369320e-03
-2.314238578409846120e-02
9.358573760271066827e-03
-2.375877509673210083e-02
-1.589501220646441764e-03
-1.309550471121714334e-02
1.972048404787983544e-02
6.909807197603650038e-03
-5.705071087098036176e-02
-1.523891463333069442e-02
4.078771988460089953e-02
4.513590579191859888e-03
-1.838952038012230464e-02
-9.626359416308894607e-03
-1.071868869846669819e-02
7.751676015296013467e-03
9.758578523294937287e-03
-2.743662160459376526e-02
-1.411468458414325521e-02
-2.596381053340359943e-03
-3.181416377217198554e-02
1.430186425390035133e-02
-1.977045766809408696e-03
-2.799229914171224914e-04
-1.598129570873838001e-02
-1.201954320662929065e-02
9.456868419835917985e-03
-5.201324063842423934e-02
-1.955521420650780523e-02
1.608903021938777600e-02
-3.568994271193014212e-02
3.794906117739308554e-03
-2.572594504349058273e-02
1.942023194175316811e-02
-4.728362427859172240e-02
-3.372321664019255205e-02
4.231215159807832915e-02
-2.059330189262544714e-02
6.160701817756438284e-04
-1.355231744205455044e-02
-3.742548224102512644e-02
2.597357288635341807e-02
-2.871580062438993178e-02
2.809729700296347780e-03
-9.949271824655429863e-03
-1.009591757546202812e-02
2.523777594023638923e-02
-6.569717874004244069e-03
-3.080200921337773387e-03
-2.142470543371985045e-03
1.936401163831895020e-02
8.263477384832485298e-03
-2.920240171728274992e-03
-8.665671208971149203e-03
-3.197549643794753149e-02
-1.767464652887473439e-02
-3.181558514966544363e-03
2.315573460719116961e-02
2.302120142143185277e-02
-1.140501337264381715e-02
4.698065218363153828e-02
-7.007593735285216723e-03
1.999621811899935167e-02
-1.416728904946764310e-02
1.672131582932962629e-02
4.389559913229956842e-04
-5.216824804365007874e-03
5.814159599124356370e-02
-2.713451961942012994e-03
4.901726235650660790e-02
4.960886774445011013e-03
-1.060623755388681762e-02
-2.075164880416183188e-02
-1.483961957986912458e-03
-1.389158736453131003e-02
-1.360658967575479987e-02
3.129890926411792867e-02
-2.627889872698633417e-03
-4.531619712678212897e-02
-5.183575923992665008e-02
1.289132290726005027e-02
-7.767019572946498411e-03
-2.150246362456636334e-02
1.686768813009579052e-02
-1.240126804428650622e-04
1.422505965603752288e-02
-2.663450395534331869e-02
1.461036578564411416e-02
3.609882639172148824e-03
-1.977460462207216579e-02
-7.928153127495590757e-03
3.281209391015660337e-02
2.032370872719996974e-02
-1.521990035050730695e-02
1.588653872225164951e-02
-3.715458688169929070e-03
2.236595719803310608e-02
-1.323017059941415663e-02
-2.298286799688289625e-02
-1.341973177155576964e-02
9.073875950560947356e-04
-2.112759810017960510e-02
3.823886034676896722e-02
-8.418207107443472989e-03
3.627683117457731338e-02
-2.818532892804261059e-02
3.497451852417641366e-02
-5.633530703665973671e-04
-2.825380953868783171e-02
-1.422959825579459946e-03
-2.870868864010727231e-02
-3.672908833821656588e-03
7.311400501502133241e-03
-1.177781497031170008e-02
-2.772170197543826365e-03
-3.559871647242906362e-02
2.423438676701232183e-02
4.108244071880098706e-03
-5.740058717865058335e-02
1.392207201144957975e-02
4.011419294266212535e-03
-1.604437746939434833e-02
-2.845339304207566630e-02
2.602911788027805189e-03
-1.830364921449341743e-05
-6.021872709488581762e-03
2.279272744909074944e-02
-1.293632344864230690e-02
-1.308878323785209012e-02
-5.156505877400059808e-05
4.815251581397160009e-03
2.426224493978078323e-02
4.442570422391032593e-03
-7.238990071966968677e-03
3.596363750722197244e-02
-5.716040976517351713e-03
-4.384499567146628307e-02
-7.234670394184258488e-03
-1.533989674943219946e-03
-2.965146068268833743e-02
1.244191074533352107e-03
1.824895088060091153e-02
-3.525199597233964061e-02
-2.207112158651058226e-03
3.023404553308004644e-02
1.745261500198587098e-02
-2.736100181897426278e-02
-2.893649396807208840e-02
8.241383803214701043e-03
-4.012066214287744671e-04
-8.521943908134719040e-03
-1.049048443669814076e-02
-3.149298752801888562e-02
2.364073594443738113e-03
2.746255905266253416e-03
-1.461369372986989421e-02
-1.744083233503269589e-02
-2.977483318212225186e-02
4.476644613339744554e-03
-1.247181144400307320e-02
-1.043826626006955777e-02
-5.775467640613484409e-04
1.210123557594927797e-02
8.615672607438623273e-03
-1.412373749954598176e-02
-2.615808546127851991e-02
6.828489875523619836e-03
1.038221794026792863e-02
-1.367854675332979761e-02
3.029738920866235224e-02
2.075194981182604953e-02
-1.194247039200465113e-02
-1.505175325733438055e-02
-1.543729999072516318e-02
-2.704287570347324240e-02
1.104225519639588128e-02
2.828436212143475674e-03
-2.583280895929113141e-02
6.679854629748684450e-03
1.589566846662503197e-02
-1.242952768867080756e-03
-9.873874225055864502e-04
-6.938825252191932295e-03
-6.215709477544316842e-04
-3.972520646821768586e-02
9.194581587149721486e-03
-3.508537651872565850e-03
2.882845735970918088e-03
-2.551387563773501246e-02
-6.837746898601198241e-03
-1.347611513783993509e-03
-7.703395582709197118e-04
-3.518650505878558737e-02
-5.954546113581083572e-02
-1.378130182152674001e-02
7.334255516642972789e-03
2.101810149937454603e-02
3.460846955375124906e-02
-3.018038453240257102e-02
-2.043717383687722669e-02
-4.022324930032592904e-04
3.281319079141681045e-03
-2.812755616364551528e-02
2.103520921854138900e-02
-4.441578434373442269e-02
-1.733868855310535806e-02
2.239065503570877511e-02
-2.072526659203080893e-02
-2.211708940981831767e-02
-4.237190704875825296e-03
-2.708605724827994540e-02
-4.640453671212652412e-03
-6.183276292147884580e-03
3.582158339605687886e-02
-1.658169358415467146e-03
-2.577998940999216230e-03
1.454618507484114510e-02
-1.102069088329916090e-02
-5.978216122430948798e-05
3.771642857440635210e-02
1.267560705802534167e-02
2.579032252534254992e-03
4.881375996135942259e-03
-9.285580605079335470e-03
2.221733253356968085e-02
-6.512891567937618975e-02
1.957798521630466776e-02
-3.659155063273927810e-02
-3.373311496936158560e-02
-9.470514381474599494e-03
9.634229705099351532e-03
1.785197230073060299e-03
-3.785781647865034405e-02
-7.146710412109182411e-03
-4.624226936541599858e-03
-4.536267966166118715e-02
1.217285484621296633e-02
1.804395219137280501e-02
1.414933958827046916e-02
2.248851952644725580e-02
-4.538572770744198764e-02
-1.986955799874249792e-02
-3.955668300131557485e-02
-4.869180016053505089e-02
-2.595452214817093196e-03
-1.717312900066066735e-03
-7.652762745669202185e-03
-1.445768125722274658e-02
-3.162494579891911685e-04
5.772108269805040041e-03
-7.816385869616500684e-03
1.956466232454887044e-02
-3.871887425950731876e-02
-3.169772467050434631e-04
-1.459740095607837788e-02
-8.986987362323938097e-04
-2.148446986168146139e-02
-2.014334884381340993e-02
2.123185819473688909e-02
-3.241219991752473939e-02
7.033717784725756691e-03
-1.384232543286050346e-02
-1.516575075757179564e-02
-3.736594923703720483e-02
1.700756543288945224e-02
-1.968584737831182221e-03
-1.171943756109103049e-02
2.012467441437567478e-02
6.610184777935786821e-03
1.127396458328063303e-02
1.909601975171587238e-02
-1.338816265721360158e-02
-3.939768289886908491e-03
-1.221722646686949736e-02
-2.094381283488703192e-03
-2.562235207942322596e-02
-2.085418543872555666e-02
-5.005345352109643112e-03
8.572292593292665450e-03
-2.490277061716979559e-02
2.775767927105869670e-02
6.580032231905960996e-03
-2.198208085078753524e-02
3.610083204550245707e-03
1.672442315663070708e-02
1.675112931058249377e-02
-1.163022001808900613e-02
1.839129883273856597e-02
1.081315171428454992e-04
-8.984482630423302335e-03
2.396250338948047089e-03
-4.363186782190668807e-03
-6.801186955306746766e-03
1.236571325663981917e-02
-1.878598978347335163e-02
-1.564730007236584666e-03
-6.574113558836735052e-03
-1.950148153543773905e-03
-3.361673419131295127e-03
1.147648738617855838e-02
4.040744836857675104e-02
1.290944770648497913e-02
-2.243000843082508175e-02
6.748602520792786746e-03
1.604296377352490768e-02
2.434427852128511274e-02
1.434183557229171992e-03
-6.845625185545582518e-03
4.198852237936743430e-04
-1.353579291025495089e-02
2.819985494372730106e-02
-8.931936140493909604e-03
-2.483236579299466246e-03
-1.988462144256773409e-02
-1.084831565954211610e-02
5.390083516917100644e-03
2.296250210165860436e-02
4.356575989985436020e-02
2.430193897121059668e-02
-3.574534954318374369e-02
2.250749360237029682e-03
-1.297851415249502705e-02
3.068144361018741023e-03
5.063873928268839385e-03
2.786952821830022530e-04
1.889249687776487982e-02
6.762404151026671709e-03
3.460992708925376277e-02
2.452859172132373228e-02
-2.286092587363292711e-02
2.039999090505279292e-02
7.864340328059556129e-03
-4.228308563907172760e-03
3.167639227473508217e-03
4.504031246419919893e-02
4.253117681485345941e-02
-8.837248964964338274e-03
4.401408645389397883e-02
3.926906906807248882e-02
1.052998943475568980e-02
-3.919025144682545050e-03
-1.918705491302865891e-04
1.415289010617581597e-02
-2.164299070404809844e-02
2.516327692195370527e-03
-3.029355398252696514e-03
-2.477353092063842160e-02
2.362099879080951578e-03
1.746298584802108769e-02
6.821491476000395623e-04
5.539123769529237171e-03
1.155808685186197719e-02
-4.297633108479849418e-02
-6.923094533767702643e-04
1.312822389038364145e-02
2.756808444003974734e-02
1.138519700859773852e-02
-6.921953951775904404e-03
7.306121369256867761e-03
-3.457817767954357840e-03
-4.166532107987465892e-03
2.107786877980859230e-02
-1.207838282140022944e-02
-2.856893974765624053e-02
1.207709974342925652e-02
-4.000872737980277344e-02
6.631640009830288771e-03
2.466024132426319557e-02
1.496778564876365472e-02
2.721169387709688678e-02
-2.319995067011229595e-02
1.272006618397907756e-03
2.580239439531914827e-02
-5.366928840922538177e-03
8.208105388489849927e-03
1.270116517028483695e-02
8.267755573542775668e-03
7.968693823804265039e-03
-1.764836644726286083e-02
8.505549153423936151e-03
-3.372912152090836585e-02
9.598144529720915863e-03
4.591417713245646987e-02
-1.092691315858657433e-02
-2.255761564170753047e-02
-1.132737183472011695e-02
-2.354719055602419800e-02
1.226506684100157202e-02
7.736461973998772293e-03
2.018709678931789389e-02
1.188579678963199056e-02
1.525413530272336053e-02
-2.928652073906022960e-02
-1.101970671522565018e-02
4.359921366651114093e-03
-2.136592073970326397e-02
-7.291911818062614924e-03
-8.313571699268275730e-03
-2.917731246366137704e-02
-2.732210015085516364e-02
-2.700594113958146997e-02
3.170896155326706489e-02
-8.724630724404222951e-03
-2.350920772553124691e-02
-2.308236484887638690e-03
4.155816763726451202e-02
1.670248180065340982e-02
-8.476759995001130477e-03
2.155504872113157833e-02
-8.623492150992267263e-03
-2.664648530275481875e-02
-3.304340568837000475e-02
-7.380840978885636235e-03
-9.229143346823055066e-03
4.349287538671567713e-03
-6.267299110380021576e-03
-1.201299333981913076e-02
1.801345448552480952e-02
-1.379867331346096510e-04
3.425403950047773566e-02
1.152161220696813933e-02
4.074596917720456693e-03
-2.159387061726128487e-02
-2.199878793424452431e-02
1.160628267935615368e-02
1.081145552297424831e-02
-2.587571123776233502e-03
-1.141888180054816473e-02
4.407506246460158109e-03
-1.528520764161545682e-03
1.189564126033357261e-02
2.573454829425868024e-03
2.032372020455361708e-02
1.959969237003946971e-02
-3.894358561370224719e-03
8.693048042289474100e-03
-3.203528265343078864e-03
3.132830953827389631e-02
-2.786309173558095334e-02
-1.181471885924315068e-02
-1.746911164697760284e-04
2.224248772535867072e-02
1.828130908043831132e-02
-1.654304612620594375e-02
-1.998319905875033456e-02
7.770116500353733795e-03
8.631156006205908254e-03
3.106772205142585563e-02
-1.727983644719340364e-02
1.570649037974988782e-02
-2.074461838954073586e-02
-9.607549169002374545e-03
1.246117071725083396e-02
4.852076857387123410e-03
1.886165213225657333e-02
1.520356171718940247e-02
2.151824044128788232e-04
1.023631107709662216e-02
-3.757328225393773841e-02
3.466146526679771134e-02
-1.600877298734687537e-02
-6.060863067074919071e-03
2.366148961409890103e-02
1.536475720802286428e-02
1.315464285452401863e-02
4.526787596322302300e-03
-1.236304580566867026e-02
2.348858645471594078e-02
-3.448801091546615377e-03
2.650052227294581730e-02
-1.043692117602454048e-02
6.490370848860946458e-03
2.480810463388124359e-02
-1.485592718636077718e-02
-7.280522421182436359e-03
1.683251127909912714e-02
-1.890649942689227522e-02
-2.046540215270140767e-02
1.278528556926672964e-02
-1.505907361609168729e-02
4.184023450262780116e-04
2.247773968396871852e-02
1.415495492747521900e-02
3.042205641130206733e-03
2.866890569523311734e-03
5.593582154863637260e-03
9.640228468652405113e-04
-4.804886374189649284e-02
-2.042080472356204435e-02
2.379044328806814365e-02
-4.478481625801473270e-02
3.058964733172073180e-02
-2.527769497070855506e-02
7.538729846818290059e-03
-1.091025189527014029e-02
6.135149132018868391e-03
-2.443109289172933421e-02
-9.627512930479918338e-03
9.114863853192343990e-04
-1.036360178743247042e-03
5.065607181373983636e-02
-2.294041683952588798e-02
2.237876188103185560e-02
1.625692170725535901e-02
-3.400704877328235981e-02
-5.479846957642902066e-04
-8.870466516760721482e-03
-2.609635211044814690e-02
-2.610646854436132844e-03
-1.613718214582448088e-02
2.482073501666351434e-02
3.566980141509822760e-02
-2.124291179668789248e-02
-4.217518525374597954e-02
2.829959976612727440e-02
2.562795493308659550e-02
-4.034881783709094727e-02
9.016640032740479843e-03
1.405828384371596469e-02
1.606290573989347867e-02
-2.346150285485524775e-02
2.940250116045010128e-03
2.510216141146454430e-02
-5.210104550630512610e-05
6.349508151336578921e-03
-1.072511289051176001e-02
3.784098893467124913e-02
2.131261208743596633e-02
-1.007160452404302041e-02
-1.237776245554991078e-02
-5.009253875796386771e-03
-2.815666800496956224e-02
1.809704212497104114e-02
-2.758119818006712128e-03
1.596194698270735068e-02
-1.898567330867256125e-02
-2.825990826068771819e-02
-2.425078873099211635e-02
6.967773328857220991e-03
1.501824412701010907e-02
-4.623853440007650792e-03
-1.878822941287765225e-02
2.878466102812522048e-02
3.194374780595520685e-02
2.276891215233223676e-03
-3.605749432735837721e-03
1.377732571253563465e-02
1.391744975558220111e-02
1.316869855247170158e-02
-8.843282283496628135e-03
-2.452008675797469686e-02
1.170911911937509708e-02
3.509955210188905883e-02
-1.905160350605132613e-02
-1.866781107366641268e-02
5.500152761247358024e-03
-8.935965754999112415e-03
-4.095588818165458306e-02
-4.114562899259231049e-02
-1.161749104514097491e-02
-1.555517038741107295e-03
-5.654137500786456626e-03
-1.668168084009971630e-02
1.715563673453877197e-02
2.380845505231548101e-02
-9.713970802379864530e-03
1.608693051970524470e-03
-8.159552234188518008e-03
3.080126086155569876e-02
1.045741276799551887e-02
3.479244884084974065e-02
-1.144102071204521412e-02
6.750690946543119221e-03
1.278544161558576447e-02
-5.893929974249669662e-03
-7.198790227017309515e-03
-1.777208410433381292e-02
9.412783185848682885e-03
-2.906701352805871573e-03
-1.046239419635044271e-02
-7.917962898215502587e-03
1.992431165846229174e-02
-6.461308472769468347e-03
-1.595673154545233785e-02
-3.359126910325170210e-04
-1.296717654527023214e-02
1.630350529742454618e-02
-8.246837146845201064e-04
-8.727591072999224975e-04
2.712435982595028452e-02
-3.059983132478668807e-02
-4.107737465997865489e-02
2.558744477686668642e-02
-3.388679391150876789e-03
-6.534313466311030515e-03
-1.646419564911178954e-02
3.050981228696743319e-03
-9.670530367846109573e-03
2.557551731576626283e-02
1.501697489795696290e-02
2.210424515275787385e-02
-1.012802722309417286e-02
-1.062707842043078728e-02
3.780174787695007605e-03
1.409860238045918023e-03
-4.798126094579639907e-03
1.915390554842632057e-02
-3.754066645426126086e-03
-1.393537160816902577e-03
1.554243721599317396e-02
-2.357054083857173729e-02
2.726073950033219926e-03
1.319164312377374935e-02
8.329666005048976592e-05
8.754432969310180224e-03
1.938118487008148871e-02
-4.173149173384659190e-03
1.258096079179341249e-02
-1.029700337943117820e-02
-1.511903541687327664e-02
-6.460405184458090956e-03
6.301222965614936737e-04
-1.548827993474915024e-02
3.194341066205817758e-02
9.327536871371982369e-03
6.653926796596848492e-03
4.382305787402909769e-02
7.969449248155470109e-03
9.636904255552679668e-03
6.784776883325709627e-03
5.231946596805911454e-03
1.474260183591431794e-03
-1.868103653293582203e-02
2.754956072368119901e-02
-3.803201114294515127e-04
-2.052128429077822516e-02
1.794308807635674671e-02
-3.059736247046833911e-03
-4.113235760498008126e-03
-4.141937714358880085e-02
1.127801710582859544e-02
1.185072835662792645e-02
3.135560847938295443e-03
-3.156453304431702800e-02
-1.754354690767301501e-03
-2.166822726710408709e-02
-2.189197911132627697e-02
1.485974606488118339e-03
-1.412414568027480465e-02
-3.681390342016654244e-02
-1.119118061152412150e-02
-5.861608574309905111e-03
-3.224562286104743457e-04
1.674674090748184616e-02
7.209864793683647133e-02
-3.869382226607840768e-03
1.505504731584230045e-02
-2.507608852477380412e-02
5.442622740437341039e-03
7.515523353241595561e-04
2.344287002162980318e-02
-1.919831892577933755e-02
5.927894843340783884e-03
1.087270456774153300e-02
-5.777788067874180082e-03
-1.077045983624091118e-02
-1.071200910672216733e-02
2.117812929655791057e-02
-3.864682187688349424e-02
1.211781933056283247e-02
8.580594167802000141e-03
-3.153150975726279684e-04
7.048306977911332483e-03
-6.953740569887533786e-03
2.015580035803912762e-02
-1.866618070432500553e-02
2.722717333646833271e-02
-7.708849524960466847e-03
-4.414911806534154229e-03
3.828383120106225619e-03
-1.500531012901973153e-02
9.529196439263636076e-03
1.600474292721175765e-02
1.796577159526175499e-02
4.542966832477309674e-02
-8.706649803832356913e-04
7.964560773953351797e-03
1.678282193687912621e-02
2.166798386901368570e-02
-9.389062634730551207e-03
4.621603767042155655e-03
-3.710993253226912980e-02
1.148393484334263998e-02
-8.160292473745993369e-03
-8.316552963866116754e-03
8.166323200667888194e-03
9.670378082751765816e-03
2.278266405405579044e-03
-3.298065930157672004e-03
-3.631883372435972673e-02
-2.143222794946198287e-02
-1.474760399144573082e-02
2.669522048361609723e-02
-2.507278028767173303e-02
-1.638600307179430629e-02
1.861227931778203573e-02
-4.173640033586232916e-03
1.281225332883195907e-02
1.070383716680561176e-02
4.757470307712049714e-04
1.593416358841111269e-02
-1.778535227919190304e-02
-4.869412119810204859e-02
2.808737055744112837e-02
-1.278312554498764464e-02
-9.108909640192246540e-03
8.865322267692030134e-03
2.243563087703480743e-02
-3.626687612622618573e-02
-8.173560485684416149e-03
-5.718903662938086378e-03
7.653777587821349385e-03
1.053356044701481142e-02
3.110412237992103354e-02
1.783353633809948643e-02
-1.541365815761093667e-02
4.839487778135786664e-03
1.232719532532112116e-03
1.647850225588880571e-02
1.073296468259365977e-02
-2.845890080497242777e-03
4.793657263203600187e-03
9.688503015580008856e-03
-1.780676765376839124e-02
-2.029524707481465771e-03
1.031572374169747834e-02
-1.410331098842025795e-02
-8.768311607114656278e-03
-2.764676515691980377e-02
5.241688346374061801e-03
-2.749944147849714415e-02
1.868409540682553979e-02
-3.525394499332921636e-03
-2.577742220200940002e-02
-2.263122835151938628e-02
-2.231662266828953259e-02
8.136998236612623045e-03
-1.012715617253604318e-03
-3.850579781561275575e-03
-1.704323710369247055e-02
3.088338714408897425e-03
-7.583919442820423289e-03
-6.157903398154827845e-03
-1.070846021887929093e-02
-5.659291329304865599e-04
-1.484994260979429805e-02
-8.975689566862714991e-03
1.941865404283137433e-02
-1.530285897762837747e-03
1.171567163502164853e-02
1.497346307438216818e-02
5.460342785639737268e-03
-1.067242088547026846e-02
2.943246676980073098e-02
3.313093887965188385e-03
-2.368031418830512588e-02
3.088032588481563930e-03
1.663001851602058032e-02
-2.088644835003372266e-02
-6.737502878434191086e-03
-2.059095522801586420e-02
-7.886192714124202682e-03
-2.041535373827760985e-02
-7.766185074633869499e-03
-1.031170671540611143e-02
7.467889696518743847e-03
-7.972456227153876598e-03
9.529178965627972675e-03
-2.554061509548984782e-02
-5.447658394540074410e-03
-4.354530761870160395e-03
1.996314637521484289e-02
-1.862392583112364424e-03
-1.422720319785669707e-02
-2.349501386968047111e-04
-7.972595529557065588e-03
-3.352089929859935948e-03
8.871661205935870223e-03
-1.184109953816697529e-02
3.075167086336379630e-03
-1.125619400834035159e-02
-2.404248249234466200e-02
-1.029777976680161522e-02
2.422474560950524727e-03
-7.402828833023357945e-03
-2.327200658160250707e-02
-5.013864822155838369e-02
1.350071885055353395e-02
8.378049411500812851e-03
-2.012435829256811748e-02
-9.138087729650403931e-03
3.064289185467289952e-03
2.262508262500371320e-02
1.249134793095303501e-02
-4.574989432031462480e-03
2.838169419028360035e-02
3.562954782976219398e-02
-8.653834587665528225e-03
-3.297944757744549621e-02
-1.814670445328762580e-02
-1.540229432237000262e-02
-2.497485739362773766e-02
2.982530758731541387e-02
-1.493882205809874374e-02
-1.825254064167709236e-03
-9.090689505535605452e-03
3.024251162982111510e-02
2.674335026691466999e-02
-1.629975548981231481e-02
-4.976736250773397541e-03
-5.680241213451376302e-03
-3.064987016467688244e-02
8.191626343230984375e-02
-7.024252747570849768e-03
7.370365411094433050e-03
3.660432424289360945e-03
3.876847958678358158e-02
-2.210865466662423340e-03
2.880272675025566387e-02
4.948040101085354400e-03
1.910136806000545598e-02
-2.096855279077348630e-02
2.419828333118073313e-02
-1.230716684664228885e-02
1.714506106081155681e-02
-9.920745216362915342e-03
-1.343104501000916794e-02
-1.832674575652452204e-02
1.818110522583377131e-02
-1.460633742137727384e-02
9.546671086890966273e-03
1.472020964264812368e-02
-7.545515096728720554e-04
1.903634433433674597e-02
-1.544129025455402357e-02
-5.577816553031432478e-03
6.489452210493400208e-03
6.566821482338946157e-03
-3.706825755528721103e-06
-2.993828396635409006e-03
1.002274478008278492e-02
2.084399397173371596e-02
-1.237731889926869423e-02
5.189937970881856183e-03
1.306214548768034299e-02
-3.539913155453293901e-03
1.323066945052098556e-02
-2.074977670081760029e-03
3.835085117777858009e-03
1.503862133352561366e-02
1.584268795150210870e-03
9.082994312940045889e-03
2.126491435055851212e-02
-7.929952030943251962e-03
-3.260948827972113672e-03
-2.030617409917495533e-03
2.479746916284169406e-02
-1.670555657551209272e-02
2.097806683602327499e-02
1.644021876770226204e-04
-4.075091414871294393e-02
2.604138525437150326e-02
-3.342485300965739731e-02
-2.110615163221718840e-02
8.167896921976823890e-03
-5.362130011002455565e-03
-1.512835937714753984e-02
1.271586089666566603e-02
-2.221359082296201284e-02
1.520529494013103319e-02
-1.757257715096836870e-02
-2.696243306615461049e-02
-2.736808173849802905e-02
3.030107031147021013e-02
1.326535925182968124e-02
1.335895249451311308e-02
1.119739086142230652e-02
-2.631119891991250473e-02
-6.224166988347954420e-03
-7.398066069244950069e-03
2.025153207116978538e-03
2.848834427301506766e-02
-1.207225470044348027e-02
3.085800553085428846e-02
-4.772631945329825105e-03
2.139298341512287788e-02
3.383901827495806175e-02
1.183962194500247887e-02
-2.069514737154799430e-02
-6.210924001214323392e-03
-3.082508485242197241e-02
9.695557976546574988e-03
5.639928374299737687e-03
3.198395077417068993e-02
-7.331973773560060935e-03
-2.562167611248435464e-02
3.115536438722990228e-02
-2.087770194623387796e-02
2.399229522117943617e-02
1.137392036016079619e-02
-1.905696179091566703e-02
2.418381347414792423e-02
-3.063069697523727181e-02
6.472135864863319370e-03
-2.103202801675076519e-02
3.044786280506058679e-02
2.383284047117507215e-03
-5.450801306491349354e-04
-1.634879278709720080e-02
2.276057748401556780e-02
-3.361754642936407023e-02
-1.852202252801304211e-02
-2.342216647846845703e-02
-3.386502217320104535e-02
-2.788614705683173725e-02
-1.987167901913490867e-02
-2.922965257588901536e-02
-3.527791219920076854e-02
-1.415837772561658048e-02
2.326374284465997436e-02
-6.051754983056693675e-03
1.824170890814321572e-02
1.953165577062828881e-02
3.805326620498776513e-02
1.108348926736333478e-02
2.563905415431383394e-02
1.209410020712184397e-02
8.854778637621765064e-03
4.360393888173268173e-02
-4.353071501660725137e-03
1.981124262838258876e-02
2.359510310088865168e-04
1.618919886747078110e-02
-3.597067914281830165e-03
-2.560733004078732077e-03
-3.020720750094426504e-02
1.312820579271706256e-02
-2.164002205269773688e-02
-8.385246291911547731e-03
5.396855755030012731e-05
-1.610124254229786112e-02
-5.481279320987475674e-03
3.073587187988609075e-03
1.643206471301436600e-02
1.466562350356010770e-02
2.133579005724628094e-02
7.412427545508738953e-03
1.971191939241817744e-03
-3.351068768093615202e-03
8.141148409886873535e-03
1.274168824435827942e-02
1.314625018522377377e-02
-2.116258048610669684e-02
-2.363130646750682615e-02
1.340714110966808236e-04
2.040356534120220389e-02
-2.495254795484119683e-03
-2.141287813687214794e-03
-2.044359761803439535e-02
-3.595756814497435942e-03
-9.114714512311298958e-04
2.993237565706412424e-03
1.173789376215771986e-02
1.995602909416575865e-02
-1.049878128865941972e-02
6.244031736000158969e-03
-8.896653750038797590e-03
-6.722903159525234727e-03
2.539909442522051558e-02
2.280151466755814607e-02
8.987834003146290621e-03
-4.853338232519754762e-03
1.019750176812917256e-02
2.160417521630429716e-02
-1.375505970088467499e-02
-4.338056738608650660e-03
5.604458501586861117e-03
-6.577919642415745380e-03
-1.513256441788808290e-02
-3.599278448051015933e-02
7.359478376504727595e-03
-5.131694455621274575e-02
-1.650835428478445235e-02
3.672944487569192173e-02
-2.086416703653767857e-03
1.365263054889748022e-02
1.968335124762247718e-03
3.928472728890074900e-02
2.342487314389070721e-02
2.251761386579632235e-02
-6.053398584658056109e-03
1.779805559381805041e-02
-6.263347775224434831e-03
1.009407682611366576e-02
1.173322138566416754e-02
-1.082052929753052990e-03
-2.088878107421261038e-02
2.776065697563018589e-02
1.948260498524617473e-03
1.307255644194840706e-03
-1.815152121186690976e-02
2.765360813619416325e-02
-2.332398404839831560e-02
-8.506761322434181621e-03
2.030154446469043666e-02
-1.670495835024740292e-02
1.336522568016267412e-02
-1.370148188489861592e-02
1.590630944923918186e-03
3.931592154765450702e-03
-2.405770921386738911e-02
-2.694354073158687982e-02
-1.291177375084163331e-02
1.374632302940183640e-02
3.892399030791444253e-02
-9.159344001792838266e-03
4.934889664708451071e-03
-1.360437263544658076e-02
9.633891813802163140e-03
4.661367401099454633e-02
-4.732344235800888671e-03
-5.041245603462739602e-03
-1.292325671723073589e-02
5.759373313660699767e-03
4.845165139435669843e-02
-7.194350800996477009e-03
2.713835710822658925e-02
4.011869808305351844e-03
6.520107785325876190e-03
1.721177964478681766e-02
-2.366864141501413832e-02
1.921332254167023136e-03
-1.564083095355073977e-02
4.436403916687173439e-03
-1.967366942501885124e-02
-1.339537688837282893e-02
4.024444408954046953e-02
-7.300801599168308710e-03
1.391862655006740690e-03
-1.429531155729295809e-02
-1.096770782527860082e-02
-3.481809220676144317e-02
1.198824773952445431e-02
-5.923574177680460649e-03
-6.264632168031586922e-03
-4.212996999999760570e-06
4.218503394130120217e-03
-1.332829751875204242e-02
-4.122731819722993268e-02
-1.096713703848413554e-04
1.606239806744667355e-03
-1.940067542442834581e-02
-1.219542171397609669e-02
1.937757552797121988e-02
5.991274700674052191e-03
1.743555230109332041e-02
-1.905577264310973767e-02
-2.926695358633695648e-02
-2.009630125568369167e-03
-4.790324261327466929e-03
-2.042814902401547672e-02
2.769187898267434604e-03
3.206918910794257643e-02
5.032642317906937468e-04
6.515669934358222712e-03
-1.279295645894869119e-04
-1.101285358695692183e-02
7.538885195306889529e-04
3.286747269274134520e-02
-1.229040600524011415e-02
-2.731633884054461212e-02
-1.782406770266719079e-02
2.659780985382510787e-02
1.565067213333519100e-02
-2.358122258692299175e-02
-1.766447535772902935e-02
-2.545732950294160926e-02
-2.100177292981091765e-02
1.201723674918413719e-02
-1.889406073348314993e-02
-1.476548362932422753e-02
-4.777787761706915604e-02
-1.001144345267774259e-02
1.237808683484700398e-02
1.771912387360160407e-02
2.947280256311954338e-03
-1.379221230896291069e-02
-3.050061961302447111e-02
2.616708133453414173e-02
-5.921373807258865397e-03
-1.666280355085499390e-02
1.179831394155952777e-02
-3.520456233982700118e-04
-1.816510646271803997e-03
1.015347404495378116e-02
5.049157928857479945e-03
-2.262248274571700482e-02
-1.493404940725299654e-02
-2.508865065998405839e-03
-5.652588173132375680e-03
-1.125108589475426468e-02
1.572588688739412835e-02
4.414103834098241814e-03
-5.310662269047234860e-03
-1.112839040462822171e-02
1.574237920763626661e-02
-2.110777967584009582e-02
-1.703162464989879318e-02
-7.757842858563808626e-03
6.764175847874020868e-03
-7.952720097489377664e-05
1.015813768737100194e-03
7.983626253853992258e-03
7.729325120390233804e-03
7.912557777062852182e-03
1.198829454842412039e-02
-4.000546400669724618e-03
1.159939189532336982e-02
-8.557714207782098070e-03
-1.084142122148146550e-02
-2.220391852185252973e-04
-1.701724049622812315e-03
8.301396607914082737e-03
1.240501146161637411e-02
-8.350780757112548358e-03
5.812735361722151092e-05
2.431390741764438788e-03
1.949416087265709585e-02
2.716275037974786449e-02
-1.747956281988248886e-02
-3.182445599540867798e-03
-1.653044973702208140e-02
1.040029929914150150e-02
4.505555350561878851e-04
5.967594851803797312e-03
3.290069269894943266e-03
-1.973245493417457794e-02
1.504738678570474893e-02
1.315045988110962079e-02
1.104361986540137834e-02
-1.364066296628761200e-02
3.181291560041664239e-03
-2.255736173385208473e-02
8.435224272460862746e-03
-3.825183585699811623e-02
3.754639880736793112e-02
-2.631119834645488306e-02
-1.486158521592689970e-02
-1.814669798099889653e-02
2.306840295834271942e-02
1.234166140391394599e-02
1.048464908501134732e-02
3.435782781967782699e-03
2.973067198453521656e-03
2.182546437564064981e-02
6.793386112844358206e-03
4.047497628198823850e-04
-1.389809767623799430e-02
-5.693854139543295251e-03
-2.108401366195539195e-02
1.320722967538453044e-02
-1.584650561378192837e-02
-1.726360325469011511e-02
2.966834113903288328e-02
-1.152222001826533511e-02
-1.436268818243472897e-02
1.153004511509015013e-02
-7.478817216969402965e-03
2.398608224513379752e-02
1.244754838810811781e-02
-9.718719479417745749e-03
1.226583962603470558e-02
1.068212297969990156e-02
-3.657710464975121555e-03
1.180120623659715491e-02
4.944362833000318785e-03
2.897944801109561541e-02
1.627111032542483127e-02
1.316042307706052385e-02
-1.284665251868368635e-02
2.612612945909946818e-02
7.211470500425648175e-03
-1.834376351919590059e-02
1.491965284539422537e-02
3.068004912631375550e-02
-9.309690334721459556e-03
-1.618676158947986859e-02
4.257970162516340473e-02
2.350323271333809127e-04
1.914993122215091379e-03
-9.418881377264907290e-03
-1.245837889885508150e-02
-1.595281064087167300e-02
3.790946458267061350e-03
3.090639207296499579e-04
-3.854264380718409747e-04
2.264882704630891488e-02
6.135021838570171035e-04
1.340104346818399295e-02
8.251233373354713860e-04
2.570718499937934415e-02
1.024297157189329836e-02
-3.201928438287640274e-03
-8.204415137889143955e-04
-9.283639222715576664e-03
-5.999055967798217967e-03
-5.192040301775975066e-03
6.150908198323886029e-03
-8.788207139097937298e-03
-4.404426639604144302e-03
1.419113990641559945e-03
-3.598378936088165482e-03
2.199263672488758342e-02
-2.507289502418369107e-02
-8.549181910561871878e-03
-6.070133125009327668e-02
-1.872236926663389681e-03
-5.131753492372667560e-05
-2.868128853340302670e-03
2.031603142424403055e-02
2.939140543235062644e-02
1.873735399294223017e-02
6.496309708390999096e-03
-1.861564673493129596e-02
6.916419144274536801e-03
-1.208762629194677467e-02
1.627794976808336416e-02
-1.260755993523892879e-02
6.458703069194476421e-04
4.976139996416342748e-02
9.300597090143981546e-03
-1.272277194592984998e-04
2.156219517874811281e-02
-1.383484092977130264e-02
3.115963999085927597e-02
-2.267534934151356138e-02
3.757026219301371883e-03
6.463249577817731066e-03
5.147862822546854511e-02
1.121295271063384516e-02
5.298392230395109967e-03
2.390757957298853334e-02
1.756462213002481579e-02
4.027665379318653288e-02
-1.122563976593174591e-02
1.219228290668554135e-02
2.918484442926396675e-04
-5.852526732697608570e-03
1.030183117512237755e-02
4.024445995615889143e-02
-2.194981352964976359e-02
-3.488315706172960898e-03
1.954446469695491836e-02
-3.991826812013325905e-03
3.009723090583686124e-03
6.086918704855582077e-03
1.193566832459521179e-02
1.710877668836781676e-02
9.446658176271497537e-03
-9.617211373013013348e-03
-9.242312776808304237e-03
-2.535760400926689515e-02
-2.040916260671648413e-02
-6.227374173934678570e-02
4.184692126763984998e-03
8.036166859477791857e-03
-1.818703767093606677e-02
-2.925444913743908970e-02
-1.596673273877133314e-02
1.017942927370462693e-02
-1.036163681937772238e-02
-1.925072818043916528e-02
1.839261986794329257e-02
1.453846251902871957e-02
-7.565197770877885031e-03
-1.674123491462290586e-02
-1.157720561802387700e-02
2.544232413594445588e-02
-3.159436419255056295e-03
2.129028787122403191e-02
-4.885828410554678841e-03
-3.994942742871222113e-02
-1.137404257006336544e-02
7.980677707779380500e-03
1.518512398253963084e-03
-1.484597497969651668e-03
-3.192749846727368362e-02
3.550057143616608402e-02
-1.971788557795117400e-02
9.271854370640342582e-03
-5.063845032374723540e-03
3.078875254985156962e-02
-5.545737452151513515e-03
-2.568105122474643662e-02
-2.079954282544865460e-02
2.908457077838957905e-02
1.267662028068040209e-02
-1.563529971445700231e-02
-1.341741201156815841e-03
9.059065852949743647e-03
2.596450600163825034e-02
3.908269445403470205e-04
-2.204727690093731193e-02
1.374355362432888236e-02
-4.113465901935212110e-02
1.935489657957206039e-02
-2.440473688936435973e-02
-2.344116203383622352e-02
-1.769739300377579094e-02
2.585605055048640494e-02
4.020767981989806228e-02
1.492602804453781705e-02
1.604406152804842408e-03
1.209155860042397321e-02
-9.367995136051869912e-03
1.734586148951845069e-02
3.716435908163888413e-02
8.212717806130951509e-03
-1.191901216219304512e-02
-7.132671345399617911e-03
1.981110616845812092e-02
-3.272586754661566122e-02
7.226935390737133924e-03
4.186208494538415717e-03
1.683850258037982578e-02
7.101521502082166169e-03
1.022225591570082026e-02
3.149977119925781444e-02
-5.434997472960600810e-03
1.191033314088235477e-02
-1.065195462127475727e-02
3.014083175425550168e-02
-1.024417431537301588e-02
1.437342010229548939e-02
-1.040618953088866608e-02
3.165728684449126834e-02
-1.358723785595386535e-02
-3.483513935264834910e-02
2.199769196662176851e-03
3.849889518566858987e-02
-8.211406417717307879e-03
-1.214390846297381567e-02
2.236062530570482806e-02
1.429338190851655276e-02
8.039909205518142032e-03
1.617405492493692934e-02
-1.416844445583620091e-02
-1.296617634425558004e-02
2.503626669244415903e-02
-1.105453402299301155e-02
2.228161485655801802e-03
-3.283459766688974490e-02
9.592866764412774638e-03
6.497826694923849317e-03
5.553198184888013395e-03
-3.364381680825540705e-02
-3.302639447361870213e-03
-5.395634763932122269e-03
2.873713214664095142e-02
2.171571192685926854e-02
-5.693697672576066189e-03
1.836643936273778602e-02
-1.307368420056471622e-02
7.274675899170047859e-03
2.783317323519242381e-02
-1.393447541870334108e-02
-3.917856193840771502e-03
5.103647037417238103e-02
9.239355421779185673e-03
7.339856909520105568e-03
1.315457215553909875e-02
9.459942214937669056e-03
-8.443001447535821227e-03
2.680084469326455068e-02
1.472827701324740980e-02
-9.268534206381753848e-03
-7.770862484914447263e-04
3.291819391766686448e-03
1.300692394979338943e-03
8.172975312177985577e-03
3.649733979435399161e-03
5.745275977250789007e-02
-3.835271941830198589e-04
-3.681252635899649045e-02
1.754827510841285715e-02
-1.898873972424079334e-02
8.764786498723432448e-03
-1.061046877629654751e-02
3.376896713512143877e-02
1.495077145952204527e-02
3.336846892531920091e-04
-1.129380584010691163e-02
-3.181704753306638465e-03
2.649097532172715180e-02
1.150407260654656878e-02
-6.430692188141631620e-03
1.777777294600675281e-02
-3.704814278718151707e-03
2.407078714657511984e-02
-8.619946739367839164e-04
-2.376428752790813934e-02
8.643290497487490093e-03
3.299179741280192785e-02
-1.098034283996390803e-02
4.773693652724705222e-02
1.064306765339059942e-02
5.576140879031101644e-03
-1.175229582675997239e-02
2.112375484821906943e-02
-2.910956153506828042e-02
-2.270605930881022111e-02
-4.764983199758450862e-04
-1.355035258951895610e-02
5.511308854205071613e-03
-1.113953980367638798e-02
-2.477160594070512353e-03
-1.188392434038828757e-02
2.462252551555273172e-02
-4.917695538881877194e-03
3.135861270427089953e-02
7.306215023556031710e-03
2.403488138109488928e-02
1.041035198050214300e-03
4.883110144933156677e-02
-4.129896147217240222e-03
-1.718251100480170258e-03
2.348624182676822478e-02
-4.023646752949227787e-03
7.873706114917259150e-03
-1.992618639128719386e-03
-2.143790966849587129e-02
-2.161197521039919314e-02
2.496651390149163749e-02
1.376248273427561723e-02
2.566709942291922793e-03
-1.223833167793854197e-02
-4.333048052217926965e-04
1.493104485573376258e-02
-8.029102996912422172e-03
1.479777362591839888e-02
7.084969354392666027e-04
1.286727353803106483e-03
-2.470286243260468029e-02
1.448151751221088412e-02
-5.740570611317982958e-04
3.357263262472960641e-02
6.466155569881099248e-03
-9.319794653390198885e-03
-6.383005026405428814e-03
1.728116161630020159e-02
-9.586291398031193981e-04
1.438961650465334259e-02
-4.090957334327771644e-02
-4.701696875442864902e-03
1.223417744430116763e-02
-9.048012039036592777e-03
1.797860205443843271e-02
-1.722463786584145159e-02
-1.322281202820018743e-02
-7.856558466448190434e-03
3.646689378487326383e-03
8.017871603893752044e-03
2.707758252019047338e-03
2.872392435873095257e-02
1.882770940705355382e-03
1.429206632285778475e-02
4.429732117232391790e-03
-1.011020550022412659e-02
-1.272989352047668860e-02
-8.678023218115371237e-03
1.696535214692216145e-02
-1.292216597206916930e-02
4.195620216354202514e-03
2.798582086290162495e-03
2.040002931719804916e-02
-4.386039403647049376e-03
1.636773487215571754e-02
2.405894732682279866e-02
8.863609381971917361e-03
-4.969526937460989197e-04
-1.288484552936301590e-02
2.419741403651374471e-03
1.414284612908943591e-02
3.489044415098991464e-02
-8.407150162934362569e-03
1.081031153184106551e-02
3.509524789413154960e-02
-2.055495718444487821e-02
8.765269461229472162e-03
-5.226607155045792479e-03
-1.852560316592175016e-02
-1.041434386479326256e-02
-2.966073076736714872e-02
1.270172453754542068e-02
6.557216767478503752e-03
5.126187714623643178e-03
9.912832650799920792e-03
-8.380527111949670482e-03
-3.023882184313775312e-02
-2.797162688413911552e-03
2.816140067444098880e-02
2.169648641995026647e-02
2.508062221733096259e-02
-1.231599864155569213e-02
-1.428124091008524388e-02
-4.788097840176606078e-03
2.614752400285671715e-04
1.982268855326424148e-02
1.522143423900482531e-02
1.046047328093703717e-02
1.302534041295042889e-02
-3.122136083097607970e-03
1.940578291675805131e-02
1.131850288052634219e-02
1.998773101150752921e-02
-1.064869408401207702e-02
-1.771037704774425584e-02
9.794711658529683257e-03
1.784973263897889767e-02
-2.357131428219504457e-02
-2.312887465721320812e-02
-1.933839918841908853e-02
6.119503512720407459e-04
-2.239911839740940311e-02
-5.003453731676039355e-04
-1.069246907383629257e-02
-3.378345008433965985e-02
-9.462095374103592083e-04
-2.477439173959566920e-02
4.808364058987288359e-02
-4.729621490867652774e-03
-3.646521687715884030e-03
2.881506555008732720e-02
-2.762617351107700403e-02
-5.767997929742615763e-03
-1.070017341513807702e-02
-1.334778868485124101e-02
4.799654946325210454e-03
1.331757940184632484e-02
-1.820449806575362081e-02
-1.835291814048606697e-03
1.296580113849553524e-02
4.773983773804385024e-03
1.504593125147801573e-02
-2.534592337489900704e-02
-2.248530160288381846e-02
1.288329277532305464e-03
-1.345786157025551794e-02
3.943788798565914071e-03
2.147344481965387381e-02
3.566025807361331013e-02
6.085167327624771763e-03
-4.798840050511824287e-04
3.021214963672164480e-02
7.799407181442599181e-03
-2.733791049563991452e-02
2.194392261592386859e-02
2.757917481901088833e-02
7.703314666861496530e-04
3.495244604142463702e-04
-1.817735478241139582e-02
1.504162127473355343e-02
-1.115492151583561721e-02
-1.607560571874459832e-02
-1.574335814805301326e-02
-8.100315554190715313e-04
-1.829819879386893056e-02
1.201550052506915843e-02
1.264045727711985388e-02
-4.823027100525180758e-03
-1.994270906643546767e-02
-4.627880085495396367e-03
-4.862602107863235319e-04
2.974435562568397695e-02
1.163926742243434793e-02
-1.069237010173829799e-02
6.413061151816287775e-02
2.909105607362762018e-03
-9.063067617030951678e-03
-2.784885198649548164e-03
1.857133543466610651e-02
-3.472506587402599855e-03
-3.115633762312303504e-02
-8.206081706423650965e-03
1.126940697228390534e-02
-1.023520127835858204e-03
-2.994560967069525431e-03
1.987285420704775971e-02
-1.605639415195950171e-03
-1.990954705910859615e-02
5.775114508437892945e-03
1.743739593977012073e-02
-1.487477627669389971e-02
-9.562312534894130620e-03
6.697055900937940072e-03
-2.092486747986540066e-04
-6.258042183188969104e-04
3.128562062640901503e-02
-8.225387242513504740e-03
-2.059473704604483646e-02
1.840908611267851741e-02
1.270316010542645382e-02
9.244618662437300780e-03
-1.762727911549545959e-02
-2.058216307308756432e-02
2.792170616706542239e-03
7.886563636410786129e-04
2.329399309635892326e-02
8.018092878753485878e-03
2.032980795022077194e-02
-1.871149878075438477e-02
5.621949241576820397e-03
2.466863159658742519e-02
1.404459687133400789e-02
3.220932584311018976e-03
1.193184415891359804e-02
2.771448961281498466e-02
-2.519476559926720274e-02
1.124210797836453467e-02
-7.408976882900163846e-03
1.538544522750135563e-02
-8.849009337657486735e-03
1.914846916769163271e-02
-1.485763454519102578e-02
-1.389186047115685855e-03
1.206367166571225939e-02
-2.720459306943380506e-02
-1.321687760818314288e-02
1.336308887488021555e-02
2.726533871642276320e-03
6.237826531570044193e-03
-1.464717407245778522e-02
-1.292619268035217171e-02
1.813525586883133270e-02
-1.848517050099547990e-02
6.570524887391259762e-03
-1.299608285273820031e-03
8.455229635503453550e-03
5.166847409274007499e-03
1.020806144844945557e-02
-1.425721002551204493e-02
4.838827314519656602e-04
1.672512662674671691e-02
-2.069545140255446211e-02
1.145192299472261831e-02
1.992371146703888346e-02
-2.179624693050293341e-02
1.528410318939448127e-02
-3.944914480685658698e-03
-1.435359053821413759e-02
1.503559296552747955e-02
-9.663140377824917804e-03
2.701482667177663305e-02
-1.183418542548189331e-02
2.228808596338733260e-03
-3.375675729374889161e-02
1.138807461816934360e-02
2.656126232186542188e-02
6.685117761935669908e-03
-5.270885297167358235e-02
3.898965885681827687e-03
1.861566160655225930e-03
1.156894386780930352e-02
1.320298525419313440e-03
1.936161858881897332e-02
-2.286929919589870269e-02
-2.822309941328801294e-02
1.398899250749845169e-02
-1.217056169584646887e-02
-1.027143589285429287e-02
-1.017141155219824893e-03
-1.335524194223992878e-02
5.512887356062451394e-03
1.816490988660870651e-02
1.118022088615831799e-02
9.577569643160158130e-03
1.673566893306198053e-02
1.733446986621594091e-02
3.203496419852203819e-02
-1.125064647901851539e-02
5.179482389296804871e-03
2.736849629818447274e-02
-1.061225783918655526e-02
-1.602312085111644996e-02
-2.551686315421568610e-02
-3.660622003843302507e-03
-1.285748505049531809e-02
2.179463299434716839e-02
1.169485445000519735e-02
1.605370600336519793e-02
2.010489794215752218e-02
-8.590491867066481560e-03
6.977839431580602205e-04
7.257159311090513598e-03
-1.368029435858592741e-02
-6.019391494426734601e-03
-4.713941791972616965e-03
-1.578412926707380842e-02
-2.218599016604964544e-02
-2.180795898536755720e-02
2.269121769414839465e-02
1.012773115384495680e-02
1.836838566518587262e-02
2.342215127086980184e-03
1.889558118559506172e-02
-4.210266825529924636e-03
1.781150065930021259e-02
1.720433413665230227e-02
-2.064150047062308924e-02
4.770074051025438230e-03
-2.817330827846476274e-02
-1.865848789998056367e-02
-2.898672551586310014e-02
-1.700863316133014932e-02
1.828464261271466051e-02
1.866308876560358182e-02
5.562976493452756813e-03
-3.620510235037607393e-03
-1.515753174237985910e-02
2.571536791847884446e-02
-1.353875427985027323e-02
1.279049274566658630e-02
1.921256992710516573e-02
2.060611066220274790e-02
-2.051801983605555657e-02
6.314820788660559236e-03
1.812723258340463370e-02
-1.289550756969664886e-03
-2.654046411031268926e-02
1.363841417638962834e-02
-1.144383532764583697e-02
-4.175619742963074948e-02
1.981701219842814301e-03
-1.169495860177710957e-03
-1.331376609307104511e-02
-1.824547874963641791e-02
-7.879180093373336358e-03
-4.223355303754942024e-03
-2.107862216085429341e-02
5.143365649259168133e-04
2.337478593072625510e-02
3.060428635666063990e-02
-1.686120903034403137e-02
7.879412912949702516e-03
3.290270234345608110e-03
-1.668008186454609729e-02
1.041753853776239414e-02
2.553393298882331366e-03
1.795809202502430049e-02
-1.483477318092453999e-02
1.957472957903818797e-03
-1.746262935194305838e-02
-7.407049416055484087e-03
1.004926668765232685e-02
2.092373076480855826e-02
-9.887096504543906386e-03
1.279754699326020491e-02
2.030240694295885537e-02
2.602738201603407159e-02
2.740917896283710797e-02
7.246825125222959747e-03
1.508819750366221200e-02
1.966465868831806033e-02
2.877334158008789874e-02
1.717600196670229784e-02
1.274955568646271489e-03
-7.031646766416884721e-03
1.877203241757397986e-02
2.603840745021728659e-02
-1.412407336932444517e-02
-1.407993999250935864e-03
-1.870054092959709709e-03
-6.146652985075521432e-04
-8.885366958687218597e-03
1.242517627567300137e-02
1.195849965598989352e-02
-2.599452083646536932e-02
-2.513233585978702153e-02
8.569457645014660549e-03
3.073678063297142094e-03
-1.003943571201018799e-02
2.236437379549253285e-02
6.924798763888214206e-03
-3.605871843273132649e-02
3.094072545090316212e-04
3.486472812337629984e-02
8.659848151742607567e-03
1.766179669567137511e-02
-5.964165517170019054e-03
6.037722121800546786e-03
-3.415276712853050536e-03
2.033997862533550374e-02
-2.296436137391009297e-02
-2.334663419265422396e-02
1.548384419993571216e-02
8.851657349160026167e-03
-4.193878888520088943e-03
-1.059381453212314937e-02
1.302364292074855399e-02
-4.315187688903856546e-03
-3.992082648541424653e-03
-2.097602128960481330e-02
2.431868757307465920e-02
1.512594957746329037e-02
-3.518962348592545586e-02
1.632643564717219456e-02
5.986983053762600683e-03
7.167035359301797068e-03
-1.582437413231117460e-02
-6.748393336855080388e-03
-7.753956135424429699e-03
-1.187425593216453155e-02
-1.211314735375219886e-02
3.216749807285829415e-03
1.518457889206808499e-02
-5.257002077581865614e-03
2.310235891070492806e-02
-2.548329162840109671e-02
2.431571582639183507e-02
-2.090460242091714965e-02
-1.385883926088506309e-02
2.070655990478749778e-02
-1.843888910256515773e-02
-1.638988454662859738e-03
-7.627459175557376424e-03
1.044099208716591475e-02
1.450485156361468186e-02
1.621128441700312589e-02
2.887949192521854693e-03
1.744403777519131990e-02
5.864615336503719960e-03
-1.513745506992280297e-02
-4.355407230308742071e-03
-2.078038594838151412e-02
1.983313281307352502e-02
-1.064776973982581310e-02
-1.300539128318990711e-02
1.497925083938337612e-03
2.361664590066922184e-02
1.580049397715778056e-02
6.538968209419153063e-03
1.989462317419745524e-02
8.143777083049025603e-03
-7.590397588417281509e-03
1.611481542818912760e-02
6.276309615292704688e-03
1.343699594625598001e-02
1.500080290937480174e-02
4.445555698436151615e-02
1.502184388171951337e-02
-9.523452364929359260e-03
-1.350510526091635091e-02
-2.294926874402098901e-02
1.903208918563133872e-02
1.488064271105090167e-02
-5.615147380363913997e-03
-9.067205733161186332e-03
6.142969942683736487e-03
-2.282744784501811522e-02
7.577011424214722193e-03
1.011034966516489476e-02
8.028049946781012306e-04
1.249342755529064472e-02
2.514109051712436899e-02
1.430208296072708885e-02
1.940419150430154616e-02
2.653245059498694769e-02
7.817263320301649429e-03
9.852815597097554570e-03
8.458209916823729302e-03
1.863692238883258440e-02
8.563239660615363028e-03
1.077094200732530739e-02
-2.516411958551776837e-02
3.864586671180956882e-03
1.316366734293838471e-02
-3.591960148369573863e-02
1.051664993735161764e-02
-3.434028892078418507e-03
1.864104603837033261e-02
-1.989351474931796461e-03
-9.906893222489315115e-03
-3.467876682004496919e-02
1.940655974977221337e-02
-2.734344464757947936e-03
-4.191812298827157085e-03
8.153248247841901608e-03
-4.242106110946572937e-03
9.027714182094767267e-03
1.835397120495556571e-03
1.426722728457952352e-02
3.379072727367987781e-03
-1.743136270221986011e-03
-4.562982862615902468e-03
2.754377964560020958e-02
4.547531460706662546e-03
-7.887528580744674125e-03
-3.617499713037378422e-03
7.426784453412072287e-03
1.684225174316900456e-02
2.594845360391785302e-02
2.758750961586485593e-04
6.555393427455280010e-03
-3.906339120775080033e-03
-9.151305733942976042e-03
-2.815227248084100145e-02
-2.729980676379821850e-02
-1.536056382232562278e-03
6.777235069958145557e-03
-1.016735543804219683e-06
3.512802959769824578e-03
-1.376838485695198143e-02
-1.008973785233406931e-02
-1.993538082930914734e-03
-1.882623470189157683e-02
2.287717438484188417e-02
-9.785724374309689999e-03
1.075661514337652135e-02
-9.485577550422057136e-03
-2.248917750444383995e-02
-9.519130327229699279e-04
1.407672948674292164e-02
-6.954626332557410640e-03
-1.807401876770030206e-03
3.780902483377419909e-02
-1.391727985041270495e-02
2.015405551069429299e-02
-7.535510504169930235e-03
-1.131089395127101577e-02
1.195471220113932150e-02
-2.425110359449905023e-02
2.203787978574225578e-03
2.436395646990979769e-02
6.981907232077071840e-03
-5.265543114150895033e-04
6.441196203736896872e-03
2.169706306565151455e-02
1.063831834185545791e-02
5.253455155256982374e-03
-1.296709250327161486e-02
3.281326193315840800e-02
-4.928499370802998797e-03
-1.510694224788616292e-02
1.331230816154256764e-02
8.921278463682340287e-03
4.184020481615773751e-02
-2.591210835876283855e-02
-3.605012977390139456e-02
2.330320892507223296e-02
-1.045595055327201012e-02
-1.908040407763785321e-02
9.220826478848606275e-03
1.524771460103069819e-02
8.069910623801202984e-03
-6.442171583418619847e-03
2.584587860472001980e-02
1.009451296088219666e-02
-3.831157158894426661e-03
3.214749462138399849e-03
2.983476038678828726e-02
1.326004116545890892e-02
-3.077107630638827983e-03
2.249309347358986050e-02
-1.141238118202306077e-02
1.251243418859738533e-03
2.837757567394545363e-02
8.919507146872955334e-04
-9.818477711618792472e-03
-5.719266433047989588e-03
-1.077724049913537235e-02
2.996151849621512316e-03
2.081520250506005074e-02
-6.304011302996506347e-03
3.375734145229128402e-02
-5.759286233404980852e-03
2.524374839375569113e-02
7.865550090464201033e-03
-3.364918947800605523e-03
2.375235012089091033e-02
2.455221581301008163e-02
-2.343483036024894897e-02
-8.221311573728134689e-03
-9.260666095821953533e-03
2.864853697313795352e-03
2.145889164299516136e-02
-2.211816913506979218e-02
-2.216841358840343848e-02
3.108254045420255629e-03
-2.170806537469170249e-03
1.726100899008983086e-02
2.467401750450243930e-02
5.243837472895557239e-03
4.214953510106950185e-03
4.789153595032594689e-04
-1.270087710698112118e-02
5.146894572179618738e-03
3.376638488733225280e-02
-1.842261424272456996e-02
-4.509808098893486848e-03
-2.424425594881459214e-02
-1.488868183282595313e-02
-3.075091283205464224e-02
2.827757494838592598e-03
-4.866961182658647266e-03
-1.709677400426216562e-02
2.631541479444857168e-02
-3.114850384687641721e-02
5.543637895764113623e-03
3.463731371277733312e-02
-6.508238632238509333e-03
-3.864651411395885611e-02
-9.563491060388359596e-03
6.988888189649567276e-03
6.884018421063556846e-03
7.191802932990751240e-03
-1.864713938744777186e-02
4.647161353342050411e-03
1.968734203154890589e-02
5.289549447176660445e-03
5.623678651917709929e-03
-5.154491145245539314e-03
-1.287615689463776462e-02
7.471424943285639650e-03
-1.077138981232192948e-02
-8.498629997718607984e-03
1.855485214812050906e-02
8.143862238953743866e-05
-1.049776241561029000e-02
-1.424447869245403127e-02
-4.507485428172963542e-03
2.328639060779761835e-02
-9.981197937658330133e-03
2.148077844302017855e-02
7.053010282075332024e-03
-1.339321088230322615e-02
3.332400615995794596e-02
-1.069363164790436936e-02
-7.552222656035682304e-03
-2.412652211454091589e-02
-9.049613008325076494e-03
7.572447792495227807e-03
1.346794754272428486e-02
-1.153649105722959374e-02
2.029471316723734098e-02
-1.064784838930111187e-02
1.182595029798504289e-02
-9.383474742726034476e-03
1.619112397975061568e-02
-4.970189529496458689e-03
-1.117209386876206502e-02
8.209015583850426401e-03
-1.912185152378123934e-02
3.053249426200374539e-03
1.536644599600854935e-02
5.918560614684636317e-03
-1.842749870849435048e-02
5.004078180661932591e-04
-5.665657687945278159e-03
-1.296265084375503029e-02
4.712861866858728509e-03
4.349827113496794115e-03
1.309601458549192535e-02
1.404598483060877194e-02
6.299586997832428694e-04
2.239771103406967487e-02
3.752871312460959868e-02
-2.311574643904715579e-02
4.139486801712266399e-03
1.368947638215431157e-03
4.300139969192888489e-02
-1.444933065903578236e-02
-3.810101263500834112e-02
-2.163859119360786454e-02
7.947341140690022260e-03
-4.567642058778097203e-03
-9.526507658027743436e-03
-2.436318245282021247e-02
-4.512276975996844068e-04
-2.568857815362639990e-02
-1.896065946249223325e-02
6.765629172565781543e-03
4.152294389656186607e-03
-9.951322096211665663e-03
-3.861069193965067058e-03
-2.200128965066936240e-02
-3.020742412666195184e-02
-3.160549953551466951e-02
-8.604108727052974968e-04
-1.816484660106187227e-02
-1.227199586216849020e-02
-9.135948397168284010e-03
8.102280689415814266e-03
1.562312661979439916e-02
-6.826305546439072336e-03
-1.370942284147186677e-02
1.883541093833808813e-02
-3.039104107413133360e-02
9.179069600363605821e-03
2.356306394153787585e-03
-3.323176856445286126e-02
1.012583243809230676e-03
8.459262804088476737e-03
6.102418431478930788e-03
2.761275821736855138e-02
4.341801119168595298e-03
5.191866277489900344e-02
-1.574382590355649994e-02
1.669431280104064982e-02
-1.115272536578048798e-02
4.063820493647227888e-02
5.910957191017611988e-03
1.622330328524708085e-02
-1.864610249946302076e-02
2.029975921938576705e-02
-3.413837637242284062e-02
-3.625485403541971879e-02
1.240707314943538010e-02
1.667034480566741313e-03
-1.996519183047043913e-02
1.370178470693583089e-02
-5.775653361851006140e-03
-1.391478704235562581e-04
8.613931288543656001e-03
6.671322658321075100e-03
1.346712876062484444e-02
-2.963927493582457773e-02
1.007108043618957539e-02
1.734326131831465112e-02
-7.864162158316780754e-03
3.742334816878806290e-03
-1.909532814004928289e-02
7.717810291396434187e-03
7.988933829959646293e-03
-2.771722627777119599e-02
9.662716866600399093e-03
-7.378147287456468181e-03
2.016973565551278148e-03
3.315731429074952191e-02
6.713540665785386503e-03
1.125502985719384168e-02
6.633199952837328712e-08
-1.587315033856395718e-02
3.588623242356345916e-02
1.337982358931439188e-03
2.530890375264293127e-02
-1.661376179367744441e-02
-1.063898494182460765e-03
-7.580990395955100429e-03
-9.830985574910734021e-03
-1.045735464513452770e-02
-1.470804131420644367e-02
2.703268732223641779e-02
7.569927071755611601e-03
4.716756835934338143e-03
-2.960255500995088301e-02
-2.670419010606372989e-02
5.556154436190961603e-03
4.704677888009424665e-03
-2.427969380244945213e-02
1.981136946985899427e-02
-2.766394739221635785e-02
1.992199656279113398e-02
-1.442757193908244390e-02
2.067407672727723106e-02
2.453692345541520249e-03
-1.325362568277964857e-02
3.277841555684194580e-02
1.073261539033135148e-02
-2.048125963404141478e-02
-9.760942638171747968e-03
1.467851076446090135e-02
-8.488725996315397287e-03
2.400018964714028397e-02
-2.239715068776631027e-02
2.542028263972479288e-02
2.622011173823813462e-02
1.485825904495960068e-02
8.569457358548832277e-04
7.481391358922777346e-03
2.067841882809431930e-02
-2.876928543446696795e-02
-3.261473002421998559e-04
2.201205469450157048e-02
1.405927954114185793e-02
-6.379359665167279141e-03
9.187666583656594124e-03
3.076739285790666689e-02
-8.134984055944125686e-03
-4.924722713953764465e-03
8.427622198471361806e-03
-3.260484106807710197e-02
-2.501715445275523586e-02
4.807169264796336793e-03
-3.715034393834987063e-03
-1.239086977744985850e-02
3.708328344446611309e-04
-1.674401827750873067e-02
7.906620673751435773e-04
2.591121097072437290e-02
-4.728137963917845160e-03
1.582419340063647914e-02
-1.673256093522246593e-02
3.613528477519416249e-02
3.057419550007100736e-02
-2.185887281372139723e-02
-4.907777257409894935e-03
-2.244832061025061297e-03
2.927041518210105747e-02
-2.901820214697780221e-03
-1.984479526956537537e-02
3.239589992260797496e-02
5.857579643057110944e-03
1.713416380455465640e-02
-4.395275434528480608e-03
-1.105070524295319496e-02
5.607694280293851370e-03
6.679837621090217552e-03
-1.433668386197861459e-02
-1.036606250992550774e-03
-6.576433179376859305e-03
5.151400038766055893e-03
5.352102412578112374e-03
-1.859156458409106857e-02
2.032001083603467845e-02
-3.488861422057525433e-03
-3.714546868361544990e-02
1.372688017123833634e-02
-3.885386836234934818e-03
-4.713040604508469261e-03
3.018428619185854062e-02
8.109971915489485109e-03
2.444208648863665720e-03
1.378630968025622815e-02
-1.952348041134225123e-02
8.317170342640203134e-03
-1.020360560803625083e-02
2.160333521745143315e-02
-2.585178988595773775e-02
2.809747627561860143e-03
6.261789917942627319e-04
3.174555212375010371e-02
5.027364450606325134e-03
-1.825387653302367429e-03
-2.621661651629004185e-03
2.502950932669185946e-02
1.137594123324642444e-02
-2.543974166288196911e-05
-1.453656458033440214e-02
6.392329360710628447e-03
8.836079083597398257e-03
-7.895365843170295411e-03
2.061029452606437731e-02
3.243338619994380612e-03
-1.159128969096422275e-02
-4.438430182305326370e-03
4.683300999298981027e-02
1.337988690772137779e-02
1.287563632718102119e-02
3.990430423014503306e-03
-5.484985384376760836e-03
-3.200874776213291813e-03
9.051405520767651439e-03
-6.821572665950937329e-03
-1.798640593068078636e-02
-3.068828689817734365e-02
9.019081711717598024e-03
-1.227244071030996961e-02
-2.874032789301303892e-03
1.341651817760023237e-03
1.029310412125710415e-02
-3.200361470911700784e-02
-8.892176137704353028e-03
2.554649557146099897e-02
-9.418658955354505466e-03
2.229238383709082442e-03
-3.324460469163443340e-03
-3.138896409905339580e-02
-1.509306486010263994e-02
8.188470518939502257e-03
2.132404085318423750e-02
1.016067795372189130e-02
-2.767376816920140686e-03
1.724082453773825158e-02
3.878014679473660003e-03
1.895429600410735924e-02
1.136593635162519780e-03
-9.100246926839064901e-03
9.825991484557478409e-03
9.683625289435643380e-03
5.328700332589780819e-03
-8.460570120415226991e-03
6.593396075268483786e-03
-2.487725255318030612e-02
-6.416996005873343810e-03
9.467370887528555115e-03
2.532629570998462271e-03
-3.044545044150008799e-03
-2.381682402845495747e-02
-3.094003054431525984e-02
-2.843253279869393732e-03
8.474884490574907323e-03
1.373178353903818996e-02
1.425571034608022437e-03
1.233499306070254611e-02
-5.235764885207159483e-04
-1.378428721239503656e-02
-7.568928445682542895e-03
1.434098272426120001e-02
-5.223850521117516521e-02
-1.954183411836113785e-02
-8.486030983664098401e-03
-1.830338258657793551e-02
-2.832439137098072962e-02
9.062602099169928677e-03
1.304808208476845865e-02
-1.790861693980242905e-02
-1.286540841788519178e-02
8.664252409694882945e-03
-2.842338970079413135e-02
1.464727217290139093e-03
-8.654137185623866219e-03
5.846896955719881571e-03
4.363745428275138047e-03
8.243035733287577480e-03
-7.999748240234423602e-03
9.286052393233143465e-03
-2.641781407417406941e-04
7.910906213320245683e-03
2.201592890865703214e-02
-3.257054576622411390e-03
-1.519682314694586426e-03
3.322589636204695621e-03
9.503784809481233276e-03
1.846469829932080586e-02
-3.179178192606420261e-02
2.803707562779184786e-02
-3.657777966014938431e-02
1.962335609651113741e-02
-2.302015526860767131e-02
-3.160804601223136251e-02
-2.200514199627018677e-02
-2.395217273129095215e-02
-2.075948268263165877e-02
-1.160520867081066190e-03
4.318353256104153978e-03
-1.129463311845229669e-02
1.717090712788983545e-03
6.577822865998187753e-03
-1.026978689736053954e-02
2.181367764774126694e-02
-8.860172489496621548e-03
3.493769725061479691e-04
-9.842364446528306665e-03
-3.842829905792035511e-02
-8.728284564673973595e-03
-1.581477079706426411e-02
2.103264917857598088e-02
1.089559284380371001e-02
7.905699160946999191e-03
1.936802104345223055e-02
1.234743451373805645e-02
-1.517019653753985675e-02
-1.158201274072600054e-02
-1.038358409684822167e-02
-9.809824779397369535e-03
7.337764049627591842e-04
4.947103115087685262e-04
-9.424181402542993954e-03
-2.523373784216570090e-02
-3.223932817092069192e-02
4.758878619844910882e-03
-8.921245100640816383e-03
-2.145898190967457809e-03
2.026930078838280747e-02
-1.008322944091636329e-02
6.426073749395918612e-03
-1.159177141659001493e-02
-6.166271063293450420e-03
8.134189283147628610e-03
-2.684453278218241795e-04
3.366338091901156793e-03
3.476222743253099684e-02
6.097769684397067944e-03
6.911440072747148181e-03
2.301734480935692037e-03
7.303240010808400955e-03
2.831976795494207944e-02
-3.325962691349476814e-03
7.659309653899127983e-03
4.787307645413414747e-03
-1.261688019839105231e-02
-3.835225823985864008e-02
-2.062803920364468524e-02
1.893901193006674796e-02
-8.041505272290961487e-03
1.076030656704569932e-02
1.400009812862827198e-02
1.903562536864028629e-04
-1.300307752406242370e-02
5.521707597644481477e-03
-2.819193615060586883e-02
2.218901957889370807e-02
-2.697720213201757963e-02
-6.966915314989188986e-03
-2.395124274433609295e-03
-1.736398136726258548e-02
-5.650541923502117730e-02
-2.751863584722246889e-02
-9.214443603379840128e-03
1.274351691450860760e-02
-1.385890094374078729e-03
4.564079295920626077e-03
9.361932731102981867e-03
-1.899130599351719212e-02
5.112038172394246620e-03
-5.336676292782559748e-03
6.580279317929629314e-03
4.660835706945911858e-03
1.001577464451214143e-02
-1.845496036886691473e-03
-3.212950888300097332e-04
2.502472064128692317e-02
4.984748868239353026e-04
-1.794504766137069735e-03
3.133468287131826319e-02
-1.777632042021179762e-02
1.002018942397585452e-03
2.095763781915544258e-02
1.059901748613718137e-02
-1.421165538636648060e-02
-1.379850087515278184e-02
1.706304300624990333e-02
1.647275929721053050e-02
2.156800142414478857e-02
-2.072956362398630566e-03
-2.997507613009852204e-02
1.855456720458664721e-02
1.442309358371650016e-02
-4.380545312368743296e-03
-6.064816814957634146e-03
5.444752998418869901e-03
5.426902955497407699e-03
-1.620457045784357009e-02
3.881867295887934249e-02
-1.091879499461587653e-02
6.284335362620185016e-03
3.130064966152208000e-02
2.047588532673341385e-02
1.554578650053215806e-02
-1.190133553958777797e-02
-1.304938691671465693e-02
-9.649725845399607579e-03
1.843876205998572953e-03
-6.403299802388056489e-03
2.998184774078222273e-02
1.265992992749328909e-02
-1.562558810990015076e-02
1.062751956848656748e-03
-1.331955259664255320e-02
1.024179244822933689e-02
1.398466874259356001e-02
-3.582416909251757986e-02
2.690126773945502453e-03
1.066559125230415140e-03
1.362551592548093965e-02
-2.334854251422860752e-02
5.773387371482177968e-03
1.560141863203141042e-03
-4.141904198283220817e-02
6.449051215318309972e-03
-1.081264552500276789e-02
6.867443234409531701e-03
1.171347289399867798e-02
1.611279923643944151e-02
2.811105100315203567e-02
9.861967436227496095e-03
-1.989468762075658273e-02
-5.595410097439708526e-03
2.004222793354765511e-02
-3.848658427391331988e-03
1.017119484117837348e-04
-9.473314878315536661e-03
-2.071474392054523800e-02
-1.373941136090173383e-02
-3.326666690210508797e-03
-2.620027225465815755e-03
1.148430744563285616e-02
-1.935529524158641906e-02
-1.169607707948360463e-02
-1.330510227301964776e-02
-1.143301352374942459e-02
-2.172277053149402476e-02
-1.712500229019428902e-02
3.613675128846295399e-05
8.516732518698103297e-04
-1.848397888903594716e-02
1.613626418777937971e-02
-1.691375015427836262e-02
3.989823543758865172e-03
1.015466730364500934e-02
1.486251913066891951e-02
1.340994128318887847e-02
-2.913781212529429829e-02
2.432969803220595608e-03
-1.716106287345478890e-02
-2.955246218798100732e-02
2.948247898969628966e-02
-1.537394123651973817e-02
-1.680655519433714440e-02
-4.419486587925376166e-04
1.095680959036760861e-02
-1.203706340834140125e-02
-1.146844516595468474e-02
-7.205125573297754479e-03
-4.048588647280720876e-03
-3.250276720407663505e-03
6.477442790915359169e-03
4.775955568493694091e-03
-3.277664500493238792e-02
-4.742557441339426139e-02
-1.471291906161683455e-02
1.729694871053248997e-03
2.799569074126032151e-03
-1.892883775182187950e-02
1.536225752552497666e-02
2.389168800922263948e-03
-6.265663064654772296e-03
-2.001194112433729577e-02
-7.508276526655482605e-03
-1.763775595592101657e-03
9.698711070653077623e-03
1.372746067161299127e-02
-1.227943450057351719e-02
-1.114842499693377174e-03
-9.411204612167888700e-03
2.225696240638157502e-03
6.238009327695253833e-03
1.292433371116895671e-02
6.700903765081839270e-04
1.102788167510982027e-02
4.041276062596219770e-03
5.046658793443730730e-03
4.228884873027011909e-02
-7.236608892335491365e-03
-3.936623197061996267e-03
-2.570133087112028581e-03
1.252528304088056967e-03
-1.676821283664463010e-03
-4.220285604860384053e-04
2.235989211695687748e-03
8.707406082031621947e-03
-1.754467333708844418e-02
2.674694613715666164e-02
-3.199904270648097192e-03
-9.226781681380588976e-03
-9.583174583525734536e-03
1.292363495986582900e-03
-1.808301766542302902e-02
1.948649933272035388e-03
1.982328776234147921e-03
1.733568277667844881e-02
3.426503311966224135e-03
-8.756122029492666853e-03
-2.274234293980943039e-02
-1.191910797744950672e-02
2.325550615556040354e-02
2.080459608297987109e-02
4.378552911675902271e-03
1.764962300752096272e-02
-1.181296456834093032e-02
4.207661610998645468e-03
-1.505966204749913974e-02
3.650890420331949493e-02
9.653115809664259556e-03
-8.575506636964646059e-03
-1.117228311940839450e-02
-2.010367142400276350e-02
-5.362611160911738561e-03
2.150513158964231092e-02
-4.809613448373085964e-03
4.588606727998466479e-03
-2.506257130469360245e-02
-2.136764757118243818e-02
8.413779400351690738e-03
-2.273948016750954038e-02
4.047369080105315403e-02
1.379462920276039277e-02
7.816788723691679361e-03
-6.389015358108152132e-03
-1.284712645064256011e-02
8.718966457952373808e-03
-1.209600943985943795e-03
-7.167398892847624998e-03
-6.241448266450727068e-03
-9.258731873442999430e-03
-5.290400576770062056e-03
-2.096634488244577751e-02
-8.170368395127204295e-03
7.599276078578734960e-03
4.729020570549302693e-03
2.413445211024146941e-02
-1.221250887700100519e-02
-2.179784734737075930e-02
-1.327818804196449591e-02
2.628174395070802076e-03
1.899022469325682043e-03
1.222881322935916344e-02
-1.984191829697181178e-02
-1.439454101208814153e-02
1.086416021937491524e-02
-1.237565884498198834e-02
-4.002370324876013997e-03
7.733087759304826080e-03
1.145717786284891973e-02
-6.763451464021249561e-03
-1.874631976327094038e-02
2.054171416382195511e-02
-6.955295508018536320e-03
7.873155826344966149e-03
5.316784264479661008e-03
3.932853881105202731e-03
-7.163644074684455930e-03
3.020979174098002099e-03
2.667694208020173104e-03
4.117424012861459204e-02
-1.923642005767535121e-02
-1.566374756824777045e-02
2.170306660511278976e-02
-8.636069880587271194e-03
-5.341879933916031213e-03
-7.780934217002192892e-03
-2.036781190388775933e-02
5.862428747409159993e-03
1.414280987204708483e-02
-8.996028212660291817e-03
-1.936434450433366025e-02
-6.680832194400623467e-03
-3.896327588464020344e-03
-1.127601622863653140e-02
-1.424831212024015546e-02
-1.080129903141992948e-02
2.941028964963892690e-03
-1.149056281772814839e-02
-7.326052914116466981e-03
-6.751669778969049060e-03
-3.858945268774113552e-03
4.808638418071875358e-03
-2.135827563960111808e-02
-1.567809890323646274e-02
1.064485838428969695e-03
7.625035453657997078e-03
4.231682567587242462e-03
-4.680304659130922300e-03
7.717334540650951265e-03
1.436151313950026834e-02
-1.296981082633764069e-02
-4.129353024040866189e-03
2.540352807925885456e-02
2.363539070573635742e-02
-1.432325762679300535e-02
-2.983425171241071289e-02
-8.927247235599374345e-03
-1.190149498362209554e-02
-1.819032367918524526e-04
1.194479698110314028e-02
-1.804735935109105099e-02
-2.159236847413281181e-03
-1.819337943358871612e-02
-1.552787256337178137e-02
6.142425985501295989e-03
1.601780022247427382e-02
-3.514132671838247207e-02
-2.496144406786686767e-02
1.103038935426035004e-02
1.330687890084937715e-02
3.320345340298631008e-03
-3.479887015808286188e-03
1.300740256681833830e-02
4.899520498464600415e-03
1.807305739341632383e-02
2.224222341508278952e-02
3.941091901862427485e-03
9.315712401107342083e-03
-1.774367417469300059e-02
-2.794549988923887215e-02
-9.770603092581084392e-03
2.850140529506470233e-02
8.630297760279395311e-03
-1.006972856994725954e-02
-3.430132910752726073e-03
5.696900970220661158e-03
2.291705605914474975e-02
2.060263961690832115e-03
2.523928863846450037e-03
-9.028128154030680419e-03
1.054025204532575873e-03
2.715797971712535785e-03
-2.242291939375268099e-03
2.121963474717348738e-02
-1.103554212697458771e-02
-1.430047776667764739e-02
1.265250321519525989e-02
1.203216391597679291e-02
-1.385652885543114596e-02
-9.450758885739688267e-03
-2.917545754803653468e-02
2.072620329784471277e-02
3.000546916124859770e-03
-3.371776569881568091e-03
-2.318319055721265384e-02
-4.857393201206849226e-02
2.454082992622964952e-03
-1.622535475127157706e-02
1.712143110474724159e-02
-2.614294100809354433e-03
1.344803454083377814e-02
-1.885217665533425041e-02
9.308020304301972041e-04
-9.651153907951664362e-03
1.145012259094340540e-02
-8.217297214851860404e-03
-1.264951443571210067e-02
-1.618567716542499563e-02
1.172532120906253847e-02
-4.585037722517252765e-03
-1.030354731151905331e-02
-4.712724554119471394e-03
-1.320889964906774884e-02
8.624439472955246384e-04
-1.338291100477573617e-02
7.821385618698592501e-03
-1.123662951164593714e-02
1.575429896743991975e-02
-8.047373137045845184e-03
-1.498440712926495371e-03
-3.327283306941795221e-02
2.579300726671160827e-03
-1.641352190072132775e-02
7.358718610308566041e-03
-2.866978724679044438e-02
6.060881401193130534e-03
2.494279953758393037e-02
-2.074949674666190860e-02
-1.920329592448852610e-02
3.001298740539588210e-04
1.236986838523611472e-02
-3.142256763701944088e-03
-5.201639980950711374e-03
-1.061640154899482977e-02
1.177059715900925264e-02
-1.997263539724877628e-03
1.927671673481895151e-02
2.933297823863801820e-02
2.004529609504512519e-02
-1.250913850267893618e-02
-2.000237418469413830e-02
-4.363762496525314116e-03
-4.703396669900049808e-03
3.557473130526121741e-02
2.151610141981841954e-04
1.159384349870828598e-02
-2.443168275363029589e-03
1.241601146136442520e-02
1.675594880273139492e-02
-3.581708121302534711e-03
-3.021173384126584621e-02
2.415988978958183604e-03
-3.210996776817178974e-03
6.106205844550085214e-03
1.333837254678565433e-02
9.842716755065379630e-04
-1.315254586779512902e-02
-1.009161642767638506e-02
-3.863809480379715774e-03
-7.144367909525178688e-03
-1.348144003590889643e-03
-7.055937510720715691e-03
2.436746423148906937e-02
-3.141919092913959474e-03
-2.078842356542532147e-02
3.222219885915029308e-02
-3.525065112972383674e-02
-1.155045168159354440e-03
-1.155676576928719133e-02
-1.192763301538079558e-02
6.292899041659436553e-03
-1.562361650525160260e-02
3.085438207693829912e-02
1.507916581413943323e-02
1.670589093840457381e-02
2.093426955528340100e-02
-7.809528905385870051e-03
7.467365283953571707e-03
-1.292377319962963178e-02
-1.260298223573504128e-02
-6.303289931541612191e-03
2.663926905588600690e-03
1.228049400153272217e-03
-1.310481294725915000e-02
8.117871086890557711e-03
2.934598009934555416e-03
-2.275004976798527742e-02
1.084897869685386498e-02
2.080186200946450639e-02
1.600398090951488106e-02
-5.652087170966962025e-03
2.732525737989710546e-02
1.123968313658717764e-02
-6.252056913842884587e-04
-4.638091106899919040e-03
2.429036872721685933e-02
-4.593519503251148987e-03
-1.350346147646518113e-02
1.294496903908011129e-02
2.779993982480684009e-02
-1.799090359030476247e-02
3.053116329360601455e-02
1.255715908274979316e-02
-1.234111062859539858e-02
1.930288617566734005e-02
-1.265653183378808062e-02
9.555810781333532247e-03
-4.844823435007784146e-02
-8.668811545078176830e-04
-4.327801331569782958e-03
1.222787964657517414e-02
-2.821873952101748052e-03
-1.099253389867801620e-02
1.154563329650238473e-02
-3.381198506976198625e-03
3.732879683141975425e-03
-3.206693320314157186e-03
9.292280594266863133e-03
-2.680321666796045728e-03
1.766173938676604766e-03
-1.887507857656288424e-02
1.468594019341978342e-02
-2.850724846547738126e-02
-1.887028233768580461e-03
9.937391955820645134e-03
-2.094524051530239771e-04
1.645593190861083591e-02
6.338810361226353794e-03
4.002655714341166182e-02
-4.747139056789061347e-03
-2.258950610420390817e-02
-2.734903661406275568e-02
-1.078973427483403448e-02
-2.059434271567651964e-02
-1.106562339847936074e-02
6.962368712691535157e-03
-1.733644123807586562e-02
-1.077462108367069175e-03
1.237698485932712221e-02
6.946628473585137300e-04
-5.552375636911132360e-03
1.362206981237341387e-02
-3.243166550508243262e-02
-6.277821003941926915e-03
1.675098477467830763e-02
-2.033790087692506285e-02
-9.347273181805334369e-03
-1.611079599445772170e-02
-3.421778480031788250e-02
-2.923195721434629010e-02
8.184965791182854250e-03
8.133584199647858268e-03
7.373538209424087241e-03
-3.174374154978865450e-03
-4.375441131793236099e-02
2.446359932537693713e-05
-1.704087632565041976e-02
1.216341470539573574e-02
-3.348302310801727633e-02
-5.335652864054147432e-03
2.619196519462493704e-03
1.441467310855711406e-02
6.571791528911495334e-04
3.116907458901437347e-02
1.436283549839348188e-02
-2.800656612294721848e-02
5.382871433339587314e-03
-6.616284906229456982e-03
-1.746401732468472190e-02
-3.101410202155861773e-02
-1.822379096774234819e-02
-6.240544650333215877e-03
1.344900799509291499e-02
-2.154138513483130901e-02
3.342031181549209168e-02
5.722322388554893294e-03
-4.508543225233605650e-02
-3.091762427200803534e-02
-2.029559417734322704e-02
-1.809181169247221256e-03
-1.733066110209975294e-02
6.722758532457052093e-03
-1.886377062129892656e-03
-2.125239629896401999e-02
-1.623179485686068735e-02
6.434454648598027758e-03
-2.328387698405599490e-02
-2.462369944294965848e-02
-1.633060988759547569e-02
1.058955892189330540e-02
2.252415350566210409e-03
2.275883753209438642e-02
2.057794418898872130e-02
1.702177535386843049e-02
-2.813148770152242711e-02
8.578938554873020289e-03
-3.772385273779989279e-02
1.567613679031867879e-02
1.243980633598958628e-02
-9.158547653370754590e-03
-2.851192126276508570e-03
9.515455772682687718e-03
1.173852361345294019e-02
-8.537178770724395196e-03
1.627007084395229453e-02
-1.386322886589027095e-02
1.283492127215121736e-02
1.337250889659746290e-02
-1.665802031424548635e-02
-1.185724513850691837e-02
-9.032079848827177099e-03
-8.418423491276352463e-03
2.292703471097291487e-02
3.560501999349493379e-02
-1.549923505962602296e-02
1.321891755634049120e-02
1.224366815000991864e-02
-2.289005820381731851e-02
-1.528168156814377690e-02
-6.547423968587091740e-03
2.692301105409715054e-02
-4.472287969799836928e-03
1.141858233170680833e-03
-1.661130949512206259e-02
-1.122128567656865625e-02
-4.854643990054919624e-03
-1.876395102445131344e-02
1.588472133518622695e-02
-2.297403768238167471e-02
-1.257441309578360457e-02
4.810963955051829853e-03
7.445788377175559074e-03
-3.073801574370133016e-02
-2.172169308228375298e-02
-3.099188361393885420e-03
2.222299885680765336e-02
2.302894135413694962e-02
-7.243127852743064775e-03
-1.026233128228472118e-02
6.920990592418108621e-03
5.342051598006819849e-03
-1.045560989396691551e-02
2.555754555997829733e-02
1.316786690156382909e-02
-9.028430114116038283e-03
1.384343642668870410e-02
-3.337418270138100412e-02
1.300272882889812881e-02
1.646227777452265520e-02
3.371170204979947235e-03
2.617377972452345283e-02
2.127995419937067992e-02
9.447229770138215049e-03
7.450246134139500501e-03
-2.734880139626932188e-02
2.127515024089125795e-02
4.594223509176548897e-02
6.883366909981731598e-03
-1.195751166067664586e-02
-9.182173575099976393e-03
2.545139511305966832e-03
1.085827666287499972e-02
1.657749804055048612e-02
1.478301425804216286e-02
1.614388577711841147e-02
-1.587796849263643090e-02
-2.039815107860874777e-02
-2.291790969732203018e-02
8.227485521744695718e-03
-3.093418356543539693e-02
1.944064589691779990e-02
-3.075254555912494692e-02
2.327841180898116997e-03
1.072974273842490327e-02
1.032979962655772646e-02
-1.415618611582911655e-02
-2.234889610941366914e-02
-1.669564315555156081e-02
1.341697051188957268e-02
5.263312334538556604e-03
-2.295417075125227510e-02
2.050794971471434081e-02
1.415230247610845850e-02
2.486809680891641575e-02
-2.356619699011783687e-03
2.397521064853638112e-02
9.902696888560979030e-03
-1.908210138122895180e-02
2.309617086660130814e-03
5.954138693623870458e-03
-1.601227902649456775e-02
-7.460751233484898791e-03
3.406147200686492158e-03
4.821491210417556440e-03
1.273790752198010381e-03
-2.420720994251564229e-02
-1.315469455955258458e-02
1.935457391380841080e-02
-1.806851851457990862e-02
-3.180942948921273560e-03
1.436898593082415118e-02
1.708867332958523624e-02
1.414896748546843816e-02
-4.844718691086659715e-03
-3.288375820276333295e-02
2.801224260785062717e-02
-8.716088824413341721e-03
-1.096458452131135941e-03
1.047852803059964172e-02
2.162171715073150230e-02
-1.314753538331552831e-03
4.631925447535528012e-03
-3.701415630126600465e-02
-3.658604076755583856e-02
-1.435400027804209153e-02
-1.620390723003921687e-02
2.329264297997826749e-02
7.910685477421443290e-03
-7.595495951373714468e-04
-3.385585527547365498e-02
1.052794384746125536e-02
-6.657772231903436727e-03
1.944757507826526790e-03
8.112293264539651924e-03
2.984103104899124906e-02
8.171182320492952414e-03
1.574211075698145682e-02
-1.168580549486472782e-02
-1.134603280112654773e-02
-9.283220304815865270e-04
1.140880074688538012e-02
-5.556919589031095175e-03
-1.588296291005989250e-02
6.269169982444025221e-03
-1.316063753104667125e-02
1.135846708073829509e-02
-1.032660584780957513e-02
9.534486802505222000e-03
2.448379462676127452e-02
4.005688605842227384e-02
1.533585356549761920e-02
2.287602803456495124e-02
9.734448883275178405e-03
-1.287819054663058745e-02
-1.001967497007399260e-02
5.266991638688255442e-03
6.335838382724014693e-03
3.317628755707207298e-04
2.191787624906301997e-04
9.413378190740741801e-04
1.086437732876366184e-02
2.379176311918988415e-02
-1.990009175958005160e-04
1.982923298106363877e-02
-1.707754842022319100e-02
-2.164644435857949328e-02
-1.595845800569509892e-02
3.230892771373543304e-02
1.895047459332577580e-02
2.254924462910674193e-02
2.305100693897967068e-02
4.624128740457832121e-03
-9.383362280140729317e-03
-6.617677859590061218e-03
-3.089894761525966132e-03
1.410306533477869925e-02
-9.571916419444055635e-03
-6.843021075249674677e-05
-2.183461711914910092e-02
8.946089963423733971e-03
-2.408767547925709518e-02
-3.801480631157019754e-03
-9.965439002364786733e-03
1.213635763366260022e-02
-2.100474714480795452e-02
4.361786203374712345e-03
-4.092330194862384141e-02
3.198793904771979335e-02
1.420358609413945386e-02
-6.192883115227967514e-03
-4.400214343401783954e-03
1.473901294298622655e-02
-4.481638482593297557e-02
-1.513553816221725919e-02
2.577846611029962695e-02
-8.469501430959725310e-03
-1.354109987774330601e-02
7.648367653035731926e-03
-2.028279111268137258e-02
7.977037367839036330e-03
2.768249500680056152e-02
4.850237353928131892e-03
-8.817180282531832114e-03
1.860148206338435584e-02
2.714650169375974059e-02
-2.115487690669381679e-02
-5.269099545303742443e-03
-2.910299530108929195e-02
4.780746105568433983e-03
2.064232123824732631e-02
1.827403754042345244e-02
-9.288129605388720927e-03
-8.699023777116354078e-03
1.550592591620220811e-02
-1.228241771457588491e-02
-1.294161475097068900e-02
1.531363901704385286e-02
3.624328705665132676e-03
-9.588417155838125511e-03
-1.921290404044662808e-02
7.547976905515376735e-03
-2.030959657518139130e-02
-2.752518425478802863e-02
-4.244401438052885708e-03
-1.455874514377485064e-03
-7.245124750418544500e-03
2.340966417434955579e-02
2.017285829192143332e-02
-3.347562431520170051e-02
1.014987157733358847e-02
1.027448988477406427e-02
1.805125813480537925e-02
-6.537995284496491040e-03
-8.452552047236211799e-03
4.241601967091330853e-03
1.341285159607906105e-02
-7.945903597175063560e-03
1.532138004196792989e-02
3.853356456432027646e-03
-1.007735941743825511e-02
-2.396078869161322525e-02
1.354264190653795170e-02
-4.723908823129503026e-02
-5.798091941632121243e-03
-3.955978755910222189e-03
-1.768342464317300411e-02
3.189503251856306426e-03
5.038047895575534230e-03
-1.163113402333224890e-02
1.055920979631765413e-02
-4.204732420376818686e-02
4.043506729500372099e-04
1.622417150722405693e-02
2.444064551158708562e-02
-1.603150925521079281e-02
4.855942674508778589e-02
-1.965397327549146811e-02
-2.227681006011993439e-02
-8.013394281797687688e-03
-1.072712899476873337e-02
-1.585101141894003016e-02
-2.826476989019479150e-02
-2.043367326364585023e-03
3.990664604839533336e-02
-1.181389812612367030e-02
-4.084470797770578532e-03
-3.090037266544585354e-03
9.085920744274412000e-03
5.063604359721863603e-03
3.891092530080479152e-03
2.022962977511502322e-02
-8.528761005081247210e-03
-2.945686576510787771e-03
7.525573371309006790e-03
2.703956164379674870e-02
-4.979475592021816686e-03
-8.039139035717767119e-04
-3.120506304973370230e-03
2.821914226045913257e-02
1.248697155221267611e-02
-3.790925236137572063e-04
1.832500828089468625e-02
-2.348712056770646539e-02
-2.100973466845786758e-02
2.212916903717664086e-02
-1.045231683091652625e-02
3.362540867888146739e-02
-2.919879673211488169e-02
1.295770139748418127e-02
6.797754195455651266e-03
1.246751198301199876e-02
2.123484051904466277e-02
8.292446102129648680e-03
9.895241379778473359e-03
-1.643614963783168736e-02
1.005419807519952226e-02
-1.688899972316391896e-03
3.742352634531153754e-03
1.178495584091617671e-02
4.852357113264671798e-03
6.408417320713555992e-03
2.192410113428074070e-02
3.387170648016997378e-03
-1.482969042202053091e-02
3.515087925105628980e-02
4.238094214144748351e-03
-2.180178549067522328e-02
8.377734521641984344e-03
7.175979205119043143e-03
-1.723260204897534816e-03
2.963511106771554715e-02
-2.529272524736790855e-03
-1.847424791775067326e-02
-1.600827746020813333e-02
-7.024111264461970969e-03
2.118913055318987632e-02
1.311608014268233861e-02
2.257066719762198387e-02
1.679232670922235329e-05
-2.391269242435445364e-02
9.905454459774334225e-03
-6.529841208278232105e-03
1.613092217488503941e-02
2.092636486121353823e-03
-1.009765317586720952e-02
1.872203721582529554e-02
-5.208785961060559758e-03
-1.893458544614453481e-02
-6.980273978272212750e-03
3.643846070490368814e-03
-1.113388757304675661e-03
-9.092689745125791950e-03
-1.370221338467353389e-02
5.804755470889464558e-03
-2.172808479632761663e-02
4.252298592038049503e-03
-3.281482278364560197e-03
-1.194612417444224431e-02
1.493264439970830174e-03
6.147435478303237867e-03
-7.414334017931556052e-04
1.941723061989835894e-02
-4.122426998805641708e-03
5.409321498734832433e-04
-3.933607493887306128e-02
1.943311562529137851e-02
2.091612962133152301e-02
9.809238882543980242e-03
-2.208465921676612889e-02
-1.207396783581609657e-02
1.120915811530426992e-02
1.811926583699482660e-02
5.514715022126589470e-06
1.222424606280644692e-02
-2.808890993329156080e-02
-2.922823896922010362e-02
-7.002261109532271566e-05
-8.828818425423060057e-03
1.194389966213734583e-02
-8.415276205675529739e-03
7.807806472920232957e-03
-3.667677713687256258e-03
-2.169418957575071014e-02
-1.514084854474397231e-02
-9.729921470663824637e-03
4.135096148964046391e-03
1.832481080878510873e-02
-1.355790129650766415e-03
2.598484565701822402e-02
6.467070638469464908e-03
-2.032076322777813179e-02
3.712364842758172911e-02
-1.250926500175085498e-02
2.004745241802160724e-02
-2.066649272585114119e-02
-1.574165811926752853e-02
-2.065484381407585446e-02
2.515658322717507014e-02
-2.963786379543459099e-03
-8.405658304500096892e-03
-2.881625881165542514e-03
-6.905323257103656610e-03
-9.209908382338410221e-03
-3.365077087279607325e-03
1.567070833021838930e-02
7.228358618812392652e-03
1.306000782231347274e-02
2.519733448042697777e-02
2.360136454580338133e-02
8.888527364943938150e-03
-1.773092000426472123e-02
-4.370323289840532394e-03
-1.404246145242049257e-02
-7.902061357920318538e-03
1.272211722734218828e-02
2.903327942418042727e-03
1.166610260168550114e-02
3.511452728837391457e-02
4.669161642663650913e-02
-2.688206315967215775e-03
1.328964092646027105e-03
-5.931396694433966298e-03
8.789608663260463015e-03
3.273899618289773800e-02
-1.944652945366691019e-02
8.892368435312273528e-03
-2.577105108038634657e-02
8.044198590980689532e-04
1.701037343288865772e-02
1.130293476570618655e-02
-6.329594232408591523e-03
-2.085905050188449975e-02
-2.478490171611384251e-03
7.894115842230849459e-03
9.892766420594931165e-03
6.898292916776749446e-03
-1.010155975664978230e-02
-2.408708508966411841e-03
-2.557299464325450689e-02
-3.514889004360341723e-03
1.139355736791706694e-02
-1.061290448132754145e-02
1.619237937983375453e-02
-1.473487452662141511e-02
2.364598688948960775e-02
-7.053826937519212022e-04
-2.239047257869232824e-02
2.446811573737785878e-02
-1.035370783621191587e-02
-1.120536676593287921e-02
1.441488261830809088e-02
2.912375658127442854e-02
3.693628502252965101e-02
-2.754924305091795492e-02
3.783858565418733288e-03
-1.491969033694189734e-02
-1.908039583674819503e-02
7.943498286192632318e-03
-8.676311307897055861e-03
-1.294886812144816976e-02
-3.215628593290930509e-02
2.830533132936065635e-02
-3.797732237049676173e-03
2.208361666882829866e-02
9.106438605407489451e-03
-1.421952793158727697e-02
1.496353223621343194e-03
-3.701469536706320645e-02
1.098912776130967807e-02
-6.558655169982192425e-03
-3.290104532860505665e-02
-1.967524660067467707e-02
-1.330445389172567154e-02
1.266915948411499564e-02
-6.049664925940781250e-03
2.086496747262753595e-02
2.606041358744970709e-03
-1.197703340059858360e-02
-1.674922458362449948e-02
1.508058531714112638e-02
-1.224521996247115649e-02
9.078224662444376670e-04
-1.168643807932253677e-02
2.464038111174586543e-02
1.004245789927083084e-02
-5.388722541215478987e-03
3.829834526935729918e-04
8.539965016034744769e-03
-2.440303212491854931e-02
1.381207527005709479e-02
2.728722797401082062e-02
-1.136446142839830920e-02
8.371607326106356856e-03
-1.703772866972361535e-02
7.268035195492903063e-03
-1.555277142412691237e-02
-6.458814360159614160e-03
-9.680382711346747744e-04
-9.694593400880734471e-03
3.798187875298932904e-03
1.614064508876126777e-02
-5.876728281178232073e-03
-1.070124073792789836e-02
-5.128250857253090775e-04
1.281630735000147646e-02
4.367290466071423009e-03
8.814713392109301687e-03
-4.633994736112580400e-03
-4.150391029445196951e-03
5.491278618548744821e-03
-1.035350692870953132e-02
-7.267330097451681070e-03
3.057459850392599959e-02
-2.370111675628023846e-03
-4.699446149636478040e-03
-8.968177158651150296e-03
-1.873896851554875337e-03
2.194302586712429046e-02
8.927382934022143682e-03
2.345722786761575765e-02
-1.547225546822648436e-02
-4.101513018072756173e-03
-2.614724335947049387e-03
-3.140856817447911040e-03
-1.431493891012703898e-02
3.465056764647331342e-03
2.223323369426682614e-02
5.262168703884005129e-03
2.142218672639242035e-04
-6.280207757652557336e-03
-2.311674242680690494e-02
-2.472733283349911205e-03
-7.122937718457261324e-04
-2.163692879061026100e-02
7.737961745979503661e-03
-2.152053047525341947e-02
8.537890749520611611e-03
1.051461986501942350e-02
-2.559281153137445055e-03
2.555742913387886936e-02
1.726354677839098259e-03
2.332848030983644466e-04
-1.237644979909948394e-02
1.033867075009935188e-02
-2.631203095438899159e-02
2.352756872584496964e-02
-7.174845857030149980e-03
-2.558161071492743438e-02
2.389551878292481453e-03
-5.804161225182009713e-03
-8.102250845873097337e-03
2.894366819683409989e-02
3.719460821083548328e-03
2.626350644449516707e-03
-1.345239946555130961e-02
-2.332876590524351687e-02
-7.703185757464720701e-03
-2.577376851558088600e-02
2.630017403595955733e-02
-4.945396068032804557e-03
2.065677771516137226e-02
-2.475967683369488873e-02
1.463145680104183805e-02
-1.766264896132641211e-03
-1.920363800177115818e-02
3.170811078585922867e-03
2.612221162087077081e-02
-2.363403384635809346e-02
6.392070103366264029e-03
-1.183876021569198623e-03
3.040279980258183551e-03
-2.641058456433872589e-02
-3.703419205453278851e-02
8.137709851877224926e-03
-6.606867135332181867e-03
-1.307776419380373215e-02
1.224473014554939773e-02
4.394502394146940563e-03
1.734288679055170067e-04
-1.060011546120415496e-02
-2.343249329126109032e-02
2.505041209690018339e-02
1.589162786610076854e-03
1.370981846220779843e-02
-2.174547568632551400e-03
-1.955641588979039475e-02
-9.794662861314676686e-03
2.338301101608940627e-02
2.668701846598952807e-02
2.019759365551278274e-02
-1.352822747958835198e-02
-2.738621901137084855e-02
8.170775672062417783e-03
-8.060931993214580371e-03
-1.644424135282213789e-02
-9.373327490321594832e-03
2.738473094794945713e-03
2.363548574675911410e-02
1.589738823186118838e-02
-1.370711985112287251e-03
-3.466655036651270226e-05
-3.408634139467779656e-02
-1.268102380638723263e-02
-2.909602660747079642e-02
2.042059057557298052e-02
1.694936510237839838e-02
3.066197814364441179e-02
-1.285155226010378619e-02
-3.991411075070873393e-03
-1.836102174785756336e-04
-6.602929601760620069e-03
-3.507379200659152194e-03
-2.033321041857117165e-02
1.550731678582515163e-02
-8.889034343648035894e-03
-6.713483058363434869e-03
-5.741322327361949923e-04
-1.032496418701058481e-02
1.835315172226860067e-02
-1.419367127179061057e-02
-2.777802308842963058e-02
5.045287498210013905e-03
-2.081705571515696934e-02
1.144440819206135954e-02
2.117990152694488107e-02
5.995965250551729339e-03
5.067237163601206844e-03
-1.065667047291985955e-02
-8.482143311544773634e-03
-1.404636403159774567e-02
-1.624036551228136846e-03
-1.490460481980940060e-03
3.395286928860895715e-03
1.136749762393140205e-02
3.738340740543218913e-03
2.520502640714146134e-02
-3.164899620820883080e-02
-3.054115924419687541e-03
-2.586586957806653181e-02
-1.420180735677632798e-03
-2.561641762354526994e-02
1.345087861331569976e-02
1.214117579562277310e-03
4.907758365497782126e-03
1.235487842973198927e-02
-7.517173438073449518e-04
2.708440735107307817e-02
-1.248359730157146477e-02
5.703660436782237268e-03
1.558199235846012337e-03
-2.833113853586756783e-02
1.332440067935208514e-02
1.082214472279137245e-02
-2.626091963597331630e-02
1.282400333994495809e-02
-2.493179780678983146e-02
1.070150662616278781e-02
2.170376788109276700e-02
1.619709906203917671e-03
-3.872277886493052500e-03
9.513019681698871993e-03
5.932861568627033691e-03
-1.402250177612613356e-02
-9.606163190565853924e-03
-7.546687081032026415e-03
2.929591130669902815e-02
-1.782576953034662945e-02
-1.288017181892001789e-02
-1.099503506578433307e-02
-7.877911991130664981e-03
1.301980404088397790e-02
-2.150764426058479964e-02
-5.501853405626879433e-03
3.439196468563346376e-02
8.644561699207138844e-04
-2.295068767277366056e-02
1.162298059342251229e-02
4.635349995226144965e-03
1.784751700975492975e-02
-3.497182588956653133e-03
1.360419558630390074e-02
-1.634955646634466547e-02
-2.055586970972424904e-02
-1.804840219639693155e-02
2.381320455843872683e-02
-6.060075869442765016e-03
-4.763987229057911436e-03
-1.091556780251362905e-03
6.660156487431520902e-03
1.130125514944157333e-02
6.928449964410813081e-03
-6.001050788619740272e-05
2.447189501074458276e-02
-4.584111745569967832e-03
1.042059121110367435e-02
-1.922269872203446334e-02
6.543037329046937946e-03
5.702317287274901586e-02
-2.418611821234661636e-03
5.478775092803938110e-03
-1.598975011297830776e-02
7.976050085453049304e-03
5.673043379633813110e-03
-1.251582529423066366e-02
1.461762963779356973e-02
-2.555352571077833604e-02
4.991953098071572059e-03
-1.026320632305042883e-02
5.487616742582662743e-03
6.379902641194900789e-03
1.646636439424438436e-02
-5.594235604233824787e-03
-1.912573961398364442e-02
-3.278415837271619459e-03
1.829749898105593325e-02
-2.158640848568253289e-03
-7.986343874758496456e-03
-5.393105841446425158e-03
-4.062489570157656188e-02
-8.598042442861311826e-04
-1.839430516777486660e-02
-9.333675552731318659e-03
-1.387913564616317843e-04
-4.006576587158841053e-03
1.916625806616836791e-02
-2.669570658580495623e-02
9.960555367576692451e-03
1.802256960852197413e-03
1.148810038175095138e-02
-5.107654433445580425e-06
-5.329821259466062562e-03
-3.864064585139543543e-03
2.183034924092796397e-02
5.632422518805388183e-03
-1.281263710143412844e-02
1.863650940997474257e-05
1.462781693561175135e-02
1.207908847795461336e-02
2.125430897095986066e-02
3.602331353160449518e-03
8.631871785509682635e-03
-1.523611777081376913e-02
1.170431371568486298e-02
7.753782400926257333e-03
-1.222555149402081154e-02
-4.379832798430255240e-03
-1.116712364254390973e-02
-2.381679590987186533e-03
2.202735336607150249e-02
1.293698217133888023e-02
1.068048817375872456e-02
-1.469430458628073538e-03
-1.806732659217099787e-02
-7.695492288341942294e-03
-1.977288360017035937e-02
-2.740128167550687915e-02
1.149655202219285015e-03
8.513462117901991408e-03
-4.996938457103075257e-03
3.160353274979123966e-02
-7.519181553770223035e-03
-3.592752157673106397e-04
7.067995216113649205e-04
-2.733199201584065371e-03
2.568290394841579716e-05
-2.938483816131464213e-02
2.640766862526777031e-02
7.922376490941611220e-04
-7.436654331349046299e-03
1.518040658363901257e-02
1.253281046690755789e-02
7.900235367544668555e-03
2.274258095952473233e-02
8.405389767583018937e-03
1.060098272007202469e-02
-1.755318217612325885e-02
8.798200089144501621e-03
2.257567210372311145e-02
-2.984649425234308512e-03
2.129003834192370100e-03
1.320139527080788078e-02
-5.976107993639634582e-03
-1.929228885097742860e-02
-5.150592032699925077e-03
-1.463450340204504839e-02
-5.760772839349197726e-03
1.387314950187294033e-02
3.666442167014295067e-02
-2.710027340518109638e-03
6.868630893241276653e-03
1.045867773340097492e-02
-1.766697905076077338e-02
-5.878597174955881542e-04
-3.073896337095561541e-03
-4.802627598917758554e-03
1.031944762892895821e-02
-1.175926140344240971e-02
-1.877880779425830995e-02
6.541363537989023681e-03
-1.077827115015721551e-02
8.697184642931017617e-03
-1.426523103943084896e-02
-5.290013048028578170e-03
-2.240825009135563942e-02
2.445394379561736248e-02
5.788447756311080120e-03
1.440608365718273366e-02
6.438067333682267156e-03
-8.085156689632838276e-03
1.891533029807748387e-02
-2.579454725406951296e-02
-9.048490685073058357e-03
-3.199971490176105673e-03
-1.034796963936088221e-02
-3.716339624276103395e-03
-1.014252416295959892e-02
-2.158336327553208450e-02
-3.661608845827092618e-03
-3.388005660311986435e-03
1.091391235414388393e-02
2.121399513409543899e-02
-1.149731726590976291e-02
-2.104832303143161151e-02
-6.344433457997468960e-03
-1.731280144088044939e-02
8.794191196721970125e-03
-1.051444281629653442e-02
-6.970043021774102905e-03
-8.251786703267007667e-03
-7.760957488954093111e-04
-9.375536865156743407e-03
-8.313818419913937552e-03
1.117179947562823260e-02
1.583859336956633390e-02
1.326661043399273397e-02
-3.170887625117341842e-03
-5.425171504373117390e-03
-7.149090492620323312e-03
-2.430033187117926034e-03
4.973751172481524069e-03
-1.719597123023583127e-02
-9.539868082036318669e-03
-5.825820782342602810e-03
-5.550263554845812465e-04
-2.141182267926225631e-03
-7.913069041594939304e-03
-3.687767097362882728e-03
-7.951098485710277747e-03
-5.443499785384583838e-03
-6.743053739526405112e-03
3.354594310501254179e-04
9.792519354107983784e-03
1.572260531779783380e-02
2.303355667313094698e-02
-4.061811831625377310e-03
6.503573319641555751e-03
8.529325885205444463e-03
1.305307316469245249e-02
-1.128656132429164266e-02
-1.102375230515954124e-02
1.215218814042727351e-02
-4.810188636127865625e-03
-1.577602616334206412e-02
-6.114699726855622047e-03
-1.013920081238284254e-02
1.697881320052515436e-02
1.957073166561663219e-02
3.397393720026053391e-03
9.688696486781053080e-03
-1.083649474008731989e-02
2.400156443380291327e-02
-1.049021724386198923e-02
-1.090339306887417887e-03
2.586693800735375293e-03
1.228013823705458680e-03
1.093725191768215275e-02
1.292768874517186140e-02
1.324809322808887836e-02
4.066628042503808715e-03
1.355362492656152999e-03
-3.988179156262360589e-04
-7.493897274086575716e-03
3.712380190460747020e-02
2.371025245027277677e-03
9.437639838457365440e-03
-6.916857886856528533e-03
-2.122011253977834459e-03
2.352330312423074523e-03
-1.596112297289632373e-02
-4.518311418882725930e-03
-5.146523549949406397e-03
-1.653987554462059417e-02
-7.162886041212767826e-03
-1.632594791583502625e-02
6.639309570129035484e-03
1.270781570044704316e-02
-4.100411925930136370e-03
3.769002399035249751e-03
2.104080436279380864e-02
-4.366430932112983290e-03
-3.524576875648125700e-04
9.899181701092973126e-04
-1.989750869710680409e-03
1.484068352511948644e-02
1.090607116531726057e-03
7.337008278776710815e-03
-1.074038167324081056e-02
8.731012815726680448e-03
2.079121261232577678e-02
-1.950750689029326704e-02
1.209781823573187129e-02
3.353010221191025150e-03
-7.447462478697704051e-03
7.433744481965972283e-04
-2.881745076137807223e-03
-2.087344018827658881e-02
-5.507386307163964802e-03
-3.004647220953627490e-02
1.050780237635398282e-02
-9.346817029094909093e-03
4.999768449504865542e-03
3.346473293868064414e-02
-4.781272446332661408e-03
-8.610535562479180310e-03
-4.346122995120231536e-02
1.359117503578582270e-02
1.376281310502949773e-02
-4.680829790597940479e-03
1.958809489139854212e-02
2.520148976877147409e-02
-3.903881429398423086e-02
2.276458123936376046e-02
-1.154505792259727555e-02
1.481201387059341047e-02
-1.819203466806788849e-02
-3.067342754677068479e-03
-1.635617656480110177e-02
-4.736266259337368681e-03
-1.802267048407514213e-02
3.308814374673054587e-02
-2.237006792890452317e-02
-1.827203461846650320e-02
-5.227681906707949688e-03
-1.381789630181133599e-02
6.693089133363131459e-03
1.273034514931839674e-02
1.929155157147332406e-02
8.920461120671054067e-03
-7.432481359184547019e-03
1.503751396632358774e-02
-1.469502577193774161e-02
-1.615766338771757252e-02
6.472265845448957854e-03
-1.785825636332838764e-02
2.129020574622095697e-03
-1.817089208515038599e-03
9.901021684870420225e-03
-1.841059357176194275e-02
1.775922091609667339e-02
-5.096596421743631450e-03
-1.056344414629795635e-03
2.054676189243614601e-02
2.057042902857844635e-02
8.400670104565263405e-03
-1.424468384186341856e-02
1.487884706749260065e-02
2.168800150352384951e-02
-1.155894564602245704e-02
6.253030519194499592e-03
8.186224203144161840e-03
1.658422345279367272e-02
-5.123897552335950067e-03
5.913173677503730068e-03
-1.490438845037776565e-02
-2.401465193758346370e-02
4.146999377853862086e-03
2.662449854252318601e-02
4.144914555228368901e-03
7.246869431548052251e-04
4.579885847660255908e-03
-2.366331250596227093e-02
-2.882207674852571219e-02
-7.458562467707825772e-03
1.171398016221528822e-03
2.185354871472532795e-02
1.751775172475654105e-02
-1.371144814727970687e-02
2.968399912758734605e-02
4.344701380245838580e-03
2.438682421081201854e-02
1.402581867324118395e-02
-6.214964615440640196e-03
-1.465159170437540332e-03
1.053842333887854490e-02
1.704851553663985081e-02
3.413445611862809745e-03
1.592407443965886474e-02
2.154855062917992656e-02
-3.908030511346182595e-02
1.639623986555880514e-02
-9.458565214917625738e-03
-2.874607523415278511e-03
-1.935843774782383241e-03
5.583049951303188868e-04
2.337149617607199061e-03
5.384468458847944776e-03
2.461600880827336316e-02
-1.379602473475874391e-02
-8.243754748607922886e-03
-1.002609344886145476e-03
-1.036538159900134495e-02
1.005473851805219459e-03
-3.303749816979210940e-02
1.119485389490517888e-02
-7.032057701607354223e-03
1.406047891387965550e-02
2.715044437116811635e-02
-2.005640519011378867e-02
-2.151224568473748475e-02
-4.005137036354812258e-04
8.129443449935516014e-03
-5.558889094366839881e-03
-1.051483865802387355e-02
-1.482224539558609985e-02
-2.713786340999518529e-02
-3.217786711992234958e-03
-1.122692763963767035e-02
-5.052464435714351318e-03
3.163011739983330548e-03
-1.322888326907973797e-02
-6.726305600864146764e-03
-4.526265645984212972e-03
-1.800358215377204779e-02
-1.039375082071374717e-02
-1.745473157554727067e-02
-1.014597180299427887e-02
-5.842528009528938880e-03
-5.719174940967630683e-03
-5.321609661091824227e-03
-2.467572863931123683e-02
-2.433029351846571070e-02
-2.158562446137840193e-02
-1.299317284725242869e-03
1.241336005243044369e-02
1.678348327912363575e-03
8.783080539902536274e-03
1.616195864115570506e-03
-9.523001887506460372e-03
2.435905136006430785e-02
8.985931433080454264e-03
-1.831166585789663348e-02
8.824086513739039239e-04
2.220520634301046195e-02
2.805959530832133255e-03
-5.462510098397439784e-03
2.161124714663027920e-03
1.757901868176757129e-02
-5.397779452418056262e-03
-1.651645062417159832e-02
1.822131122525883981e-02
2.104799229359696246e-03
-4.571394206338818753e-03
6.066871370204911587e-03
3.331584789172346676e-03
-6.011809102309030074e-03
1.046222214058226477e-02
-1.505168175924418220e-02
3.008120177311478954e-04
-2.158965048685092952e-02
1.122158208926212104e-02
-2.698377687922461771e-02
1.050626607308237370e-03
2.074929487957888601e-03
-1.840777929255763522e-03
1.280552437109890203e-02
-1.861629977456774609e-02
1.223115238095305417e-02
1.994820070585317726e-02
-8.139672562773560965e-03
-1.169322749447192049e-02
-9.795483101026918396e-03
-1.134277622934200432e-02
-1.285451627004732984e-02
4.007854539297328513e-04
-4.880644528774318557e-03
-2.922484795102050538e-03
-1.151442049993801203e-02
-1.388206431109102398e-02
1.454866073961102405e-03
-3.303612925705135418e-03
-1.617123922752243537e-02
1.791208571100690386e-02
-2.318210750111193361e-02
5.590163707075128906e-03
-1.038162145025131773e-02
-4.617121618946191247e-03
2.897906793581185581e-02
-1.325427798978235337e-02
1.105486211156888297e-02
1.700450988559618071e-02
1.239483483436713308e-02
5.141018026847744317e-03
8.080686575181357523e-03
-5.328632058595200553e-03
7.666345819228581430e-03
7.456441246307557967e-03
1.694434613027652470e-02
1.841147731517661645e-02
1.937697844789714949e-02
-7.079040970544195344e-03
-3.228357218612207605e-03
1.601398888200407031e-02
-6.961769825067178237e-03
5.919386585850621926e-03
-6.040152739874874929e-03
-2.329011709843696251e-02
8.456626707445914423e-03
-1.051682213784378359e-02
6.076700772964963720e-03
-4.030576296441948370e-03
-1.530598771229662279e-02
-3.505460856876304893e-03
1.258337871583209422e-02
2.252664022274389680e-02
2.294262721249447010e-02
-1.780021464319583510e-02
1.691160932206394948e-02
1.182667401753595589e-02
-1.708438071856553664e-02
-8.756255459388928922e-03
-1.600939550478428647e-02
-3.954070617945080156e-03
-1.317944236304460434e-02
5.201298964896132644e-03
1.803272045494499695e-02
8.355714400321713475e-03
-1.666718645734833679e-02
4.091840567819152175e-03
-7.461578350794045682e-03
1.420884218586270301e-02
-1.202417377328608358e-02
-3.135770275269038430e-03
1.076880847302589574e-02
1.147989855599488912e-03
-8.386479152568346047e-04
2.284449075939710624e-02
7.144567106691424030e-03
2.408691865055578244e-04
5.040011903605415809e-03
-1.474217317175290087e-02
1.481664824627271400e-02
-4.783683100343600128e-04
1.364362251299387589e-02
7.748334786968296035e-03
1.006243734868921859e-02
1.016623878469457903e-03
-1.571872954153578569e-02
9.968256417057016084e-04
-8.048783431926291934e-03
1.969488180007922338e-03
-4.492633748113442071e-03
5.283831714626826583e-03
-5.339013429715455152e-03
-8.979839472275758308e-03
-6.163254867741816724e-03
-2.227254654124534016e-04
-1.391418745414837142e-02
-3.204492222060683487e-02
-1.923016988710451449e-03
-1.745249344224899602e-03
-1.130390902639254874e-02
-2.086127170740724804e-02
-2.556508365541695568e-02
8.144672298289046611e-03
-2.403150057638625547e-02
-1.520663596999561468e-02
-4.662354512852713052e-03
-2.754079287778824978e-02
-1.632343038552476477e-02
2.380673279013568663e-02
-2.718799216123282333e-02
4.522399429928806829e-03
5.146056716092994344e-03
-2.628631826360021406e-02
-2.631788988526679446e-02
7.280114910163289210e-03
1.954066476851268330e-02
-1.062966093573264673e-02
9.499668368533099178e-03
-1.242636970487841913e-02
-1.059473084878532860e-02
-1.704283775604409053e-03
-7.850071895516090234e-03
-9.435820108774136544e-03
1.737856180240938964e-02
-1.133483954201519248e-02
-2.982823578715593574e-02
3.468606285664140726e-02
-5.613775589178252728e-04
6.048657029442522023e-03
-1.579985408562999518e-03
-2.244712783304734366e-02
-1.036866510577380031e-02
8.596057404261595383e-03
1.544601044735130144e-02
-2.799328336930203588e-03
-3.296557489731612774e-03
-2.503661141869379758e-04
-1.395883122647414293e-02
1.477259618363012915e-02
9.967975948139966291e-03
1.124709205580636494e-02
2.806345839479344392e-02
-9.392504080370484010e-03
6.550533157568701019e-03
1.312623355061784576e-02
-3.190209503840732430e-02
-8.424569251442966950e-03
-3.089899205049759841e-03
-1.966860779957761360e-02
-3.217109684571747147e-02
1.789844510901347427e-02
-5.897113688504385283e-03
-1.720947490627915480e-02
2.243072381477489302e-02
-2.087750496406615142e-02
3.993605563860167657e-03
-3.312501037930128036e-03
-4.668706690652385007e-03
6.704842140189085954e-03
-1.616307696333500743e-02
-1.956656120979582969e-02
-8.793611592900998919e-03
-8.549486898743222443e-03
-1.640003206116579220e-03
5.741082840505655526e-05
2.203470460331695066e-02
1.012515153193371473e-02
-3.771234479718532651e-02
-2.203852127141440673e-02
6.121933728038334889e-03
-3.633195368563572544e-03
-1.415909211882131202e-02
1.630879132122776617e-02
-1.093885148021030498e-02
1.797912667592082084e-02
1.458921102591206019e-02
-8.114264788827995484e-03
-7.051193772782903511e-03
6.089332429666531772e-03
6.583279806161198601e-03
1.126123600975040794e-02
7.403210668103630057e-03
3.387766578370425725e-03
-1.736403827492444263e-02
-7.541263678391873148e-04
-1.047220453787080794e-03
5.086227362020212008e-03
-6.048198966675604436e-03
1.999339372852737204e-02
-4.233635777731933024e-03
-7.642371060868700071e-03
-2.717935897536095588e-02
-3.236091764215893226e-03
8.181932317303342722e-03
9.361969897112215611e-03
1.909448639189914934e-02
-7.558336533040598340e-03
-1.109861565877481165e-02
-9.475547123912124448e-03
2.282280146028797460e-02
-2.061878508873284110e-02
-1.722341744049140505e-02
-2.247726439256467201e-02
-2.680715920927189549e-02
-9.989262585733108338e-03
-1.138452610937649295e-03
-3.711562627818015825e-02
-1.762309381735998465e-02
-3.538991286802339875e-02
1.325074620679484935e-02
-1.140073748945029559e-02
-1.050245609693884613e-02
8.748528051141370859e-03
-2.229049871969618693e-02
-2.140416310193394081e-02
-3.062442759351378940e-02
6.365130659712257138e-03
-5.593513326403183605e-03
7.008009100283600808e-03
-1.631961417615184623e-02
1.146559942290611110e-02
1.249459000876025454e-02
-3.026596172098981220e-03
1.897657391303063726e-02
3.678760977382447648e-03
7.753746746124479637e-03
-1.812965016804312518e-02
4.875658252322730146e-03
-5.889904883110040450e-03
1.274156763859479735e-02
-6.625859739222534316e-03
-3.253991645968525720e-02
1.092914930662540821e-02
-8.880830990353657736e-03
5.475420346685213463e-04
9.830049935248895247e-04
1.018496779791916267e-02
1.073398637422666620e-02
-8.758482602924954480e-03
-1.533319583468600866e-02
-9.016845308523867156e-04
-3.607509404956861943e-03
-3.091513657521987538e-03
1.649693782250005736e-02
-1.775036042287887750e-02
-3.401976271566244017e-03
-3.714039530644169806e-02
-6.048201298216589021e-03
-1.485291909756792164e-03
3.121057797070609600e-03
-3.807257383658810756e-04
1.861730157341268729e-03
-2.228367406974642376e-02
-9.445070690668312327e-03
2.479569730413700573e-02
-2.638348634410688995e-02
-2.347606901484810063e-02
-2.253384582167011763e-02
1.547294877578779364e-02
-2.678925848979851407e-02
-2.432791780495068001e-02
2.915964427901667714e-03
-3.134635315698618141e-02
6.941289743568185115e-03
-6.969839645807676676e-03
-1.981105102713685145e-02
-2.832515572920573516e-02
-1.106217385603521994e-02
-3.873279898899045347e-03
-4.144518384647812546e-03
-1.079168104286504226e-02
-6.050136388804956342e-03
-6.505084118454182614e-03
-1.843381264518946950e-03
8.061643341746109123e-03
1.212437867460066038e-03
1.483615865777968522e-02
-1.760527846494971786e-03
-2.140382433367919723e-02
-1.778068251787264312e-02
-2.537839425483976591e-02
-1.972230529222867516e-03
-1.481135163142933281e-02
8.109438044429701301e-03
1.628369670469726957e-02
8.641933541715411324e-03
3.514794551223988667e-03
-7.088322415101117741e-03
5.000838913591336768e-03
-5.574596242127910842e-03
2.318482220159419349e-02
-7.758397909244199239e-03
-1.476112224494926378e-02
-3.640051340389012600e-03
3.132841421205631929e-04
1.788920811664979765e-02
1.199029898390228640e-03
-1.722243844941084845e-02
2.529894087064046490e-02
3.229424142887180049e-02
1.408130336151268078e-02
-5.495920452593422434e-03
1.295153795675991863e-02
8.304296909846017177e-03
-1.563921075850162323e-02
-1.199879011222440908e-02
-3.297967541486685611e-02
-1.232703644510237465e-02
1.576968637716765279e-02
-2.048096916779642228e-04
-9.420203597880450266e-03
-7.247489433132530030e-03
1.859704382223776112e-02
7.636304153011442067e-03
5.110215164064704947e-03
2.162617048741139196e-04
-6.926864938843997795e-03
-1.496185370443086846e-02
-1.714978415468714282e-02
2.901892985816680731e-02
2.208928531348778104e-03
5.128205374469097487e-03
9.402790139159336244e-03
-3.695968295797052994e-02
-1.675036278166584097e-02
1.614062992623768039e-02
5.646982218666829478e-03
-4.563223232437033094e-03
-1.580832723663027142e-02
-1.393506637550932488e-03
-1.825076904992167489e-03
-1.637103694997846248e-02
-1.080634122117585944e-02
-1.931674200071320166e-02
2.333873265189963434e-05
5.666609238486393797e-04
4.448827450088224320e-03
-1.895313919095724386e-02
-1.526840269102853077e-03
-1.054766647504700589e-02
-3.040440632623032698e-06
-3.939384433121438656e-03
-1.098518630398284749e-04
6.356459230665797294e-03
-1.124600780133812490e-03
-8.545111900035640834e-03
1.046606855831863983e-02
-8.034264618319447021e-03
-3.392392839415751815e-02
-2.513807379376230798e-03
-1.143210282347124906e-02
-3.152528514673037102e-02
1.874190408582088879e-02
-1.702569122477148519e-02
-2.005566981554255529e-02
1.169681635078423723e-02
-6.135271984792169987e-04
5.198057351243837859e-02
7.878129856097471767e-04
3.487865238169165355e-02
5.199167710830350508e-03
1.335251074000812221e-02
-1.182752185247266073e-02
-3.466319979204036256e-03
-1.709019334265109505e-02
1.839336225681090925e-02
4.115244247972518060e-03
-5.264298321484046569e-03
-1.580304492651700421e-02
-1.343053763563296053e-02
3.535246513327542934e-03
2.703296500095624111e-02
6.594379744041917960e-04
3.757027901082064802e-02
1.518069041250177074e-02
-2.511679551445958683e-02
1.601760158270808254e-02
7.770538628673374221e-03
-1.336282052762697951e-02
2.661147145611770376e-02
-1.131739898595583715e-02
-1.981512172264775218e-02
-1.919470208395972557e-02
3.658225853076712327e-03
-1.239150303953514979e-03
2.354527314258030718e-02
1.034894545775487569e-02
-3.074533368292202418e-02
7.456346120557613352e-03
3.921466078626339134e-03
2.683348725342206420e-02
-3.505218089998678697e-03
2.521895243588763783e-02
2.061223313038208684e-03
-2.931876519798588820e-02
-4.119773886132432374e-03
-1.944322074064053349e-03
4.079322011071400550e-03
1.053328155450672203e-02
-5.806090444783096501e-03
-1.782362157743826864e-02
5.946375613959425238e-03
-3.096391907897531447e-03
2.449069677855266955e-02
1.288910952144964664e-02
3.247831017274221185e-03
4.632937248233014171e-03
2.542994417105482775e-03
2.715086004938956597e-03
1.060930026218126314e-02
8.909668777630960421e-03
-9.117480225644706768e-03
1.950167221592342959e-02
2.756399284629847124e-02
6.264780920023990327e-03
-3.217790262846578764e-02
7.227099709283636231e-04
-1.513184879747999333e-02
6.008627160716004632e-03
-2.605965955780396859e-02
2.503812410834058838e-02
-1.602526258018047503e-02
-2.600956117596055217e-02
-4.913315144277541867e-03
2.832691278933093665e-03
1.744817913246415539e-02
1.910636232379769525e-02
-6.164146404961705350e-03
9.217105190943314938e-04
6.187337232897215621e-03
-2.582595626055055743e-02
1.638811096141690182e-02
8.979329669782503201e-03
1.737104331537271673e-02
-4.862974793146720119e-03
1.677536943214675506e-03
2.633414425875145112e-02
-1.218185475010719054e-02
4.862219850027868495e-03
-9.590176131140101118e-03
1.724757489852508973e-03
2.362503723014353768e-02
1.271066913780500868e-03
1.170740677952654928e-02
-1.242375134020684677e-04
1.540170408029397156e-02
1.624112995256418376e-02
1.984302346732991912e-02
1.809502801655590506e-02
9.308485013568722558e-03
1.540114561580817158e-02
1.746568406402928056e-02
2.816003530964505085e-03
2.435675629455485991e-02
2.278931367576471530e-03
8.776393960793042737e-04
5.792646561065310784e-03
1.449401803209388225e-03
1.174475390155680331e-02
1.118227597567979237e-02
2.526321771290272744e-02
-2.421646353500122792e-03
1.191698666779580223e-02
-2.910902799924648156e-03
7.683825727527869576e-03
2.125603183893024634e-02
1.662309365190324170e-02
-7.529000795126902790e-03
4.577997305361116917e-04
-2.304055222293432091e-03
-2.408456272791612701e-02
-5.117544265467230576e-03
1.498743249891777533e-02
-2.163133685333730807e-02
-1.495350824277736669e-02
8.434533504720920574e-03
-9.814791264936976664e-03
-5.650521973305616154e-03
1.071135247097436231e-02
2.618379770654099235e-03
9.218600617262002334e-03
-5.862054020876980923e-03
1.387519222511778352e-02
-1.850771555988373757e-02
5.991936167087682022e-03
-8.295695276380510991e-03
1.047210839521724342e-02
1.984592044123964505e-02
-2.418377032268517052e-02
-9.967703652313582990e-04
9.021640944904694894e-04
-9.719728332188266873e-03
1.335160373325908331e-03
5.320351077616865265e-03
-1.373266544608407920e-02
-5.227582184524754566e-03
-1.831080399239037176e-02
-1.607729455428466570e-02
-7.204700149585954380e-03
1.822594033969871105e-04
-1.631193245515130327e-03
-3.729689864942034583e-02
-1.053929043058185640e-02
-4.662789577988019941e-03
1.420061736305551492e-03
2.337576663787339568e-02
2.033896338758606898e-02
-1.379843951827853469e-03
1.091720635211148281e-02
-1.966242839042238455e-02
9.742282649831086189e-03
-4.904241772321422249e-03
2.568570208503972996e-02
5.431980071835465843e-03
3.864565798812612338e-03
8.024327701315487824e-03
-3.047422539886224246e-02
-2.073593404180965397e-02
6.229591447991849815e-03
3.642663674857046525e-03
-6.321948520092090899e-03
-5.069401461163125337e-03
1.599056229066065163e-02
-8.370153585888761086e-03
-1.103207130404503661e-02
6.466354207406650560e-03
1.302415441371706367e-02
-9.083412542048740004e-03
5.737735380456447480e-03
-1.339238727274049898e-02
-6.772192083226165338e-03
-7.054715648363382545e-03
1.470009624395817761e-02
-2.145760780774632823e-02
2.019695611264774038e-02
-2.923389670186235176e-02
-1.189980644215121258e-04
-2.575098047162081502e-02
1.842005850581238113e-03
-2.719491259372105660e-02
6.363181440357753606e-03
-1.255459410548717507e-02
-3.466471776157854724e-04
1.227276664992997708e-02
-8.346698457442350977e-03
1.735396530602981505e-02
-2.115823871821233878e-03
-1.055231407417181293e-02
3.062857882291797340e-02
2.459247478404956444e-02
1.117788618386979585e-02
9.006093297572282524e-03
-1.321090200187508348e-02
4.126003682434119246e-03
2.046002507661526595e-02
-1.189320764595860370e-02
-6.577602251346321462e-03
-1.491901751768089264e-02
1.088650881865738280e-02
1.924998399648765110e-02
2.779284919478416938e-03
-9.392259491615250269e-03
3.873887115389699543e-04
-2.162493911267104538e-02
1.593584504705086854e-03
-4.347543797435899152e-03
-2.556614686273949236e-02
2.133332149951633946e-03
9.156271709848442727e-03
-1.436534786688676429e-02
-9.637384008885162279e-03
-1.801559321065570457e-02
-7.831718151068600003e-03
1.766271224622608174e-02
2.814126712848753764e-02
2.541993212282074588e-02
-2.434916447486384569e-02
1.670433024889395263e-03
1.160388033649429641e-02
-6.966160574646519492e-03
-1.023362047845411370e-02
4.579401865987401017e-03
-4.008930417277479022e-03
2.201942112381356786e-02
-1.006080915126836804e-02
-3.042165054967534317e-03
-2.767791156449015896e-02
1.034582045229165241e-02
-1.629507363804199790e-02
4.492995331556114656e-03
3.567990641833201915e-02
1.532977435362791949e-02
-1.006637858572351218e-02
-1.115276417306779741e-03
1.477734862895453000e-02
-8.554150327333073789e-03
-1.725867730444242271e-02
9.242570754759239782e-03
5.036681631852105157e-02
4.994539510859715738e-03
1.330421356936342843e-02
-3.311615507390870596e-03
-1.960735530549530606e-02
1.042974529033577829e-04
-2.057589892495132952e-02
-7.955393796591110622e-03
-1.125077900996104699e-03
6.759596166671481832e-03
2.051589474506820918e-03
3.336312170630514190e-02
-7.259416433412733960e-03
-8.334153056236078309e-05
7.245557789570399206e-04
-2.585858908877104040e-02
8.720924923253613875e-03
-1.184719731377158192e-02
1.937832203614690829e-02
3.953440575486705938e-02
-1.523952894349040951e-02
-1.755776442763299153e-02
-1.245751892650279885e-02
1.398628454801859045e-02
1.963180214635499091e-02
-8.523604420438745180e-03
1.282126675158236709e-02
7.447207925860630309e-03
1.581902827824958587e-03
-5.553368444071459659e-02
-3.350393104623886759e-02
-2.941720438488804393e-02
5.126622525635232339e-03
-2.693921426684053183e-02
5.936784777959456909e-03
2.668254434470634061e-03
2.485292775653401157e-04
-2.398233215459730922e-02
-1.026369596164583391e-02
2.981479622779512883e-05
-3.576972788531708122e-03
-3.078667783569665264e-02
-1.477507734346816641e-02
2.565357109339981827e-03
1.936684113648649494e-02
4.701975324443154365e-03
2.334574262610798756e-02
5.730452774520006752e-03
1.994481337549272593e-02
-7.076637506689594133e-03
9.205378869981656331e-03
-1.706247148436235150e-02
-1.627168213874653074e-02
-2.660118299184466642e-02
7.439736698556098995e-03
-1.281361144082405687e-02
-1.809228764493238731e-02
1.217579909850204783e-02
1.037111747553786734e-03
-2.704259343704492474e-02
-1.586731006483232649e-03
5.086794880136252242e-04
4.571004289831046008e-02
-1.668619071238244822e-02
-1.293494044236743329e-02
-1.847947683471006311e-03
-6.958056324605415253e-03
-2.733037738569149208e-02
6.581026757701473849e-03
2.892686342252760723e-02
-1.437460363830559730e-02
-6.588229160773510090e-03
1.090947200284814352e-02
-1.265756876423405203e-02
-1.834369189175598391e-04
1.791248408347653406e-02
-1.992247425890306123e-02
2.257229274330055380e-02
-5.545487595057277744e-03
-6.944453376164217567e-03
-1.260887230890884655e-02
-1.057769310004289670e-03
-1.750483687726050314e-02
-1.328123021093813392e-03
5.578058018894425192e-04
-1.879551865167831959e-02
-3.200218422525544833e-03
-1.311136756645577862e-02
9.639305509742431130e-04
-1.728908646685692330e-02
7.415154823636080535e-03
9.729159575706188695e-03
2.197893933730723712e-02
2.320717296151296460e-02
1.042568012703984880e-02
1.439681661375247224e-02
-4.241881717721061873e-02
7.140574411405102052e-03
-1.088336219209166261e-02
2.260252613298040312e-03
4.751745156310895751e-02
1.053114580058301351e-02
-1.899091759832831697e-02
-3.109233877072351687e-02
-2.101523765081994913e-02
5.303885343883919107e-03
-1.317487631817886723e-02
2.998202673415784232e-03
-3.855353076766497404e-03
-3.667779239354344422e-04
-3.984433797178885128e-02
2.045241079573086040e-02
-8.988701132149358713e-04
4.920719547522071566e-03
6.877109822335028370e-03
-1.841022285030838659e-02
-1.417170218908884484e-02
-1.459368552097790872e-02
8.879588472559820159e-03
2.161493247248607447e-02
1.026827172277835869e-02
1.060918091623085308e-03
-2.447245259878781665e-02
-4.026366953629780671e-02
-1.485520623885461244e-02
-1.025662569422856191e-02
1.693517376790052136e-03
-1.735322724754771728e-02
6.927710809241273068e-03
-6.216346304809852903e-03
-1.050210678541012993e-02
2.192192493338446235e-02
3.227856589386789155e-02
-6.532551126637074247e-03
-3.424024235185543080e-02
7.691993367502188671e-03
-1.749171919592091770e-02
-3.515673530154191095e-02
8.795120376808891402e-03
-1.155905101663315566e-02
-2.180391410705455595e-03
1.897480231841627840e-02
8.682757470652646345e-04
-8.125139475114886642e-03
-8.304190864849739923e-03
-6.508427793527414573e-03
-9.408781450506261594e-04
-9.090853393203907019e-04
-8.083299136395164647e-03
2.979184734504600543e-02
-5.011992489906107705e-03
-3.776892842636811465e-02
-2.055393545348049248e-03
-1.709653464032861309e-02
-2.924947804540186172e-02
-2.489573976582998630e-03
-2.525748204353801644e-03
-4.963549595027640267e-03
5.188479087752721070e-03
-4.177246238845958026e-02
6.345415534583988271e-03
-2.787915933591531004e-02
8.815458077736827366e-03
1.819581630883527080e-03
-1.361784012206022215e-03
9.975207905696337196e-03
2.779856403750215806e-03
4.861944966908188052e-03
-3.724509434033619355e-03
-2.166867388925111312e-02
-4.905452928826106555e-03
2.478966800829094513e-02
3.488186918744444996e-03
2.246879961774523454e-02
-1.522545044209258104e-02
-2.737521119406636019e-02
1.665484757266500609e-02
-2.725452377666137682e-02
1.237128989706424639e-02
1.410380739560138964e-02
-1.050549408130663741e-02
-1.363380188031642487e-02
9.155265118517720915e-03
-3.657384561140894236e-03
-9.310301662604457407e-03
3.328032447996367733e-03
1.430782512942249673e-03
-1.927413671399349528e-04
-2.568591543919713366e-02
3.134765439010655489e-04
5.339488842126881990e-03
2.870113425095244600e-02
2.027432456830356375e-02
8.929719700475501412e-03
6.902690936809473266e-03
-2.805948638052894670e-02
-1.812721193375183351e-02
-4.369969774746691737e-03
1.544168473327935630e-02
2.962485130609578826e-02
1.228432568259027989e-02
-9.158732159037948767e-03
-4.439389678104066483e-02
-2.410182483210146498e-02
-1.736912971865579164e-02
5.769435888435659951e-03
1.375216074981145536e-02
-3.177334351863487540e-03
3.883116192916693404e-04
1.563811908120275179e-03
-3.520799979422173376e-02
1.640302269410556443e-02
4.854840183921509990e-03
2.328782799663973654e-02
4.172545121213637465e-02
-4.752130503889960274e-04
3.877907642583066933e-03
-4.541934312484718732e-03
-2.454368235454228858e-02
-2.893444959976906351e-03
4.552659648115669339e-03
1.711882088862315757e-02
-4.368238386546417253e-03
-3.187772500606260179e-03
-7.437314588568330782e-03
1.262469314982419752e-02
-3.886067933404907613e-03
-2.027355677495007794e-03
8.645493521331408353e-04
2.209748302395714986e-02
-1.163567707210278780e-02
6.739409619625311154e-03
-2.629937011661730856e-02
6.082420768167636112e-03
-1.681282652517120070e-03
-3.550944919478050965e-02
-1.033200771686215193e-02
-1.436151035831698597e-03
-1.665421756003110029e-02
-9.938895989942809692e-03
-9.234705244122337967e-03
-2.742243715728051243e-02
-3.588489672693411653e-02
6.272777933113347221e-03
-8.099450503979390564e-03
2.994814838150521713e-02
2.104806434802336361e-03
-7.311162959852565875e-03
-3.268490942327736438e-03
-9.728636640719399986e-03
-1.582430087488771340e-03
-4.109538708287348990e-02
-1.121272702802985320e-02
7.851862523960936521e-03
1.413063264341302312e-02
4.857822154579809378e-03
-2.257623685850087061e-02
-2.098086378318984174e-02
-1.402489545228246572e-02
-1.367798012626802485e-02
-1.680583147887039497e-02
-4.884367066384855648e-03
1.196009654335863925e-02
1.901846272974744637e-02
7.176954150341076540e-03
-1.308330358141123785e-02
8.511734308106257488e-03
-6.603973530272728466e-03
-3.734570127410029132e-03
-2.580934325624878629e-03
1.136444955116657331e-03
1.713763031722952482e-02
-1.478080251269039101e-02
4.323278935911101239e-02
-1.179826972365146873e-02
-2.799856439413560272e-02
1.060273184587379701e-02
4.675534503684854529e-03
-2.224169850523175646e-02
-1.709367543895631836e-02
-9.094151354213525235e-04
-2.338349072784352833e-02
-3.456319918550349729e-02
2.036644508635971837e-02
-2.265373024199839741e-02
1.529411670095825668e-02
-2.600971538733779301e-02
1.868904801821552521e-03
-2.819738957423408021e-02
6.350031561799272589e-04
-2.318467976907002265e-02
-2.059658580270681133e-02
-1.654736625445731024e-02
4.370416601414930241e-03
1.600653529586680904e-02
-1.757981847813049840e-03
1.500795088460885771e-05
-3.038561732526641468e-02
2.363350890391658493e-02
-2.229283817706715308e-04
1.896429266919215373e-02
4.028207461717009906e-03
8.318466542851614409e-03
5.927632947758095482e-03
-3.258130516874278154e-02
-2.640892982185226098e-02
-2.443486770084079326e-03
5.990014588170942608e-03
-7.724035780559412867e-03
-1.654823449517708531e-02
-1.195364934897659957e-02
1.565318250764881347e-02
-2.210879063502508082e-02
-1.838013013005015614e-02
2.180109103509546287e-02
-2.422819056193856527e-02
-1.119537253744808895e-03
-2.495114694589248977e-02
2.207713169907436768e-02
-2.473590350730141621e-02
-1.641288851023794916e-03
-1.862657115567932509e-02
1.820808294636573274e-02
-8.520191241212584504e-03
-1.516049958560067648e-02
-6.850724617530530060e-03
2.953047117955054021e-02
9.497549619508469793e-03
3.410658632369123477e-02
1.488684143623261041e-02
-2.161652581577596516e-02
1.188322402880256619e-03
1.138780675811511831e-03
2.054198487308426385e-02
-2.805150218188946429e-02
-3.063695942403898281e-02
1.681743268370337191e-02
2.349026953376305918e-02
-1.560334552021909633e-02
7.110572871294461609e-04
-1.704881057362214042e-02
-6.827884167139756239e-03
-5.953785342235441008e-03
9.803195965819274174e-03
5.926366189390319152e-03
-1.883490310399969433e-02
2.618304118729903110e-02
8.563569797971515296e-03
-2.177522592838002785e-02
1.704734577116626126e-02
-9.203102007092619358e-03
4.220051179264792084e-03
-1.023020201356053017e-02
-3.749627966747436612e-03
1.472545480972623291e-03
-2.764541984427728791e-02
-6.120886094485076742e-03
-1.914509242544062614e-02
7.076440086668752717e-03
-6.147378072058689528e-04
6.170936663221263628e-03
-3.018830021248842047e-02
1.465648806436017221e-02
-5.948425764185869338e-03
3.835384259437236727e-03
2.057028662674564509e-02
1.380911160925663017e-02
1.268613410577124631e-03
9.678270247038956234e-03
1.779004471348620900e-02
2.105062381657123866e-02
3.676989500069034744e-02
-1.192256687649803637e-02
2.289962930479992609e-02
1.620566588640554376e-02
-1.459932639076788087e-02
-7.140938822196285767e-04
-2.688018067537722294e-03
-2.389597370273581489e-02
1.045143757978935113e-02
-1.175101801564507747e-02
1.467730823302510097e-02
-7.051632400582569238e-03
2.814488978737755137e-02
8.252151258727913330e-03
5.295037915591121851e-03
2.248227766656658508e-02
-2.179069956260001883e-02
-2.555079386260357063e-02
-8.644051405450093456e-03
-2.368083059171569027e-02
-8.668306248216239851e-03
-3.635465547464390170e-04
-9.571532447661929011e-03
-1.288729387910278815e-02
8.810593875351326390e-03
1.881670919397980188e-02
2.981405498101414187e-03
3.951746272618456013e-02
-1.003132314374756591e-02
1.613134140716578416e-02
2.784882399469979994e-02
-1.336964734816526584e-03
-1.721344156698893096e-02
-8.804842626860284391e-03
4.007338503185425144e-02
-2.882708533400949596e-03
2.318931659499223405e-02
5.389722581177537955e-03
1.333911164730976163e-03
-5.909691460242892311e-03
2.193259001790160226e-04
-2.687704859504985375e-03
-1.144198928978095928e-02
-5.497633477060303621e-03
1.535893719205247204e-03
8.221105499752683066e-03
-2.106400652838803442e-02
1.216206368479970552e-03
3.026115859787508952e-02
2.883103600832556332e-02
-1.252413300857921873e-02
-2.316363998266003518e-05
2.457932364344803371e-03
-6.584822674122446824e-03
2.507063838788642016e-02
5.386776231499484230e-02
1.905377784795090484e-02
2.850042643939444675e-02
5.454553744427176332e-02
3.207853537999511354e-03
-1.601921489028404651e-03
7.344812048785944077e-03
-3.639545284117513824e-02
1.528978764451400553e-02
-1.406506715758810283e-02
1.587113630875284717e-02
-7.233532759857062670e-03
1.238316950876228000e-02
-4.684816231748547936e-03
9.597226367768024735e-03
1.045354939293934200e-02
-5.531604612034744795e-03
6.601967876269295224e-03
1.458749340615531596e-02
-3.833375647705228317e-02
-1.232840935839233688e-02
9.058841836268793565e-03
-4.548830526105056456e-03
-1.730434413630399515e-02
-1.910105099269211607e-03
-2.908498784166578879e-02
-1.125057453413423961e-02
2.960084495698524915e-02
1.125307957421230014e-02
-9.517049539425288807e-03
-1.110844100037186588e-02
-3.343898625137641401e-03
-1.893815334125261123e-04
4.832712887584875855e-02
-1.801791082457978449e-02
6.573793238768827277e-03
1.823103716070727243e-02
-4.199640693579206364e-03
4.806354094103281035e-04
8.286573908052940335e-03
-5.212050989276752720e-03
2.201539082517385906e-03
-1.754293311705537595e-02
-1.969425898827145693e-02
3.016300768880356142e-02
2.272619313726578077e-02
-4.655290508530434204e-03
-2.063225879112228281e-02
4.087675305211846410e-02
1.535278386699722927e-02
2.285867239989205699e-02
-1.913561343826538849e-02
2.651346196018768489e-02
1.503295976799093325e-02
-2.491683476270598746e-02
1.726965538007035200e-02
2.080668972467844546e-02
1.717870246064816600e-02
-6.997696977353085046e-03
2.522252010978062037e-02
2.312823118633184141e-02
2.565425855089031870e-02
-3.814991612041578658e-03
3.102573619972842298e-02
5.191641090564853671e-03
9.253264293342540123e-03
-6.995253296497460152e-03
6.454141129843391292e-03
1.162053517745976691e-02
-1.102412131668607798e-02
1.986221102769073019e-03
1.354259868693579241e-02
-5.401788985409238832e-03
-2.553698034111942950e-03
-1.929106939309742710e-03
1.991924397901482374e-02
-2.947241330661225928e-02
2.764906777466366941e-02
2.287707577798859040e-02
4.116988768725781192e-03
1.747951740684440536e-02
-8.009952204178424906e-03
-2.953907465092644319e-02
1.953358293924885997e-02
-1.811535139556729596e-02
-6.353495886761470479e-03
4.505872948256176014e-02
7.453781927144472559e-04
-8.505257840895015520e-03
1.679799463681841453e-03
3.715637633242669519e-02
-3.141866457713207120e-05
2.925920875641777226e-03
-1.189823245061537652e-02
2.785161310561877837e-02
-2.036352851118045787e-02
3.611792375235264255e-03
1.106906411841881294e-02
1.494103266976035994e-02
2.787400128958282888e-02
-8.754561538237188439e-03
-1.601853104054011198e-02
-2.168865866056333275e-02
2.189974242086197009e-02
2.330682584970658871e-04
-4.325032805748641775e-03
1.262757158256001128e-02
1.512358852593184873e-02
-1.192065370054497080e-02
1.687589091591160800e-02
-1.332454007848008978e-03
-1.074943931729273848e-02
2.867840141077956234e-02
1.744367802334831352e-02
1.044830227348280370e-02
1.512541281723378886e-02
-1.491582107134838478e-02
6.128737516251804964e-04
2.212866724593983564e-02
8.549789001447953216e-03
2.275923065269037926e-02
1.718227352307134109e-02
1.615696743527656951e-02
4.561485709881875827e-04
-4.233227910623181892e-03
4.493346027598556919e-02
9.663751714652791744e-03
2.837581943920605004e-02
3.539119145633889962e-02
-6.689733036905357901e-03
2.885310716433411860e-02
6.236457581220887329e-03
6.593120742874465125e-03
5.848164145675314139e-03
-3.214853395450534019e-03
-8.055386543182089035e-03
-3.632629374051207175e-03
3.408630305620443291e-04
1.050669222779812388e-02
-5.124006303029184604e-03
4.705117911399332720e-03
-1.559263880791200534e-02
2.596642307082164605e-02
3.930531456269333035e-02
2.618673878982371878e-03
-4.351278972167881877e-03
1.128189060189023658e-02
-8.400669378808190910e-03
2.729071554979219799e-02
4.411511098952704876e-04
-1.798462065271001775e-02
1.767646374931725051e-02
1.238494263806342276e-02
9.898680572791321297e-03
4.108599363044516430e-03
7.410746106095301988e-03
-2.788510350031670609e-02
-3.665709549174283807e-03
2.422835235799075497e-03
1.239704907220258445e-02
-2.395271512237432190e-02
2.930354997629856795e-02
-1.808027112619674942e-02
-2.718289365125099374e-02
7.016505243280674389e-03
3.117342136497318686e-02
2.485256153966569018e-03
2.602649748723877970e-02
2.039134329061199555e-02
4.073880460737666111e-03
-1.854322992746002333e-02
5.771622030151932897e-02
1.332443923288360692e-02
-2.088901906846764300e-02
2.841080313888386458e-02
1.678839792128611688e-02
2.647942826692728166e-02
3.641329984331118791e-03
-3.426429013597153718e-03
2.938320418125856676e-02
2.647541500442992385e-02
2.412488309303999212e-02
1.352407212957167440e-03
1.152749636335975714e-02
6.465644373128559726e-03
-1.782710483280274330e-02
-1.445089875832502278e-02
1.675628783406789973e-02
2.406007347460667814e-02
8.595794224236228895e-03
1.543648522498623082e-02
1.967544885903605226e-02
3.360262305244905126e-04
1.206248002533230265e-02
2.692930924758950642e-02
-2.171982170818793391e-03
-3.123322266351577156e-02
-1.772135813759961528e-02
-1.031347589263841534e-02
-1.420069398130034688e-02
3.835082296806437835e-02
-1.382191112166067555e-02
1.476911845684398747e-02
-9.293365130077585468e-03
1.676773843071216116e-02
2.034394446538111134e-02
1.903205901815637965e-02
5.162656919372179964e-02
2.694862209190034344e-03
-2.748714217169158369e-02
-2.226513826183607048e-02
1.575121491117777855e-02
7.030580914501616610e-03
1.519680739020902102e-02
-5.816585653633753877e-03
2.106678171864581617e-02
8.066126078605155222e-03
1.655423160193005699e-02
3.355149931056913143e-02
2.024036559795944559e-02
2.788315770583310940e-02
3.798967382477064225e-02
2.870816593228949984e-02
-6.576459041703376640e-04
2.083623701339207615e-02
7.136293918609180192e-03
6.899481878491843349e-03
3.234270806618565891e-02
-8.612649094007456116e-04
5.308517315759065172e-03
7.109391766493737032e-03
-3.004079668200201891e-02
1.823289830499319822e-02
-3.165322412141652764e-03
7.407677848402666361e-03
-2.551743028221646788e-03
9.207372501630225331e-03
2.990178608506745619e-02
9.480792263174797965e-03
-2.585951743622842084e-03
6.551805546863913483e-03
-2.302950769441723319e-02
2.836563919223444277e-04
-1.592451541279685289e-03
1.565977242245825130e-02
-9.221504353718049801e-03
3.240900706034995082e-02
-8.610790362948579288e-03
-2.365970903515905114e-03
1.176981537958711639e-02
2.176501263862426483e-02
4.285790371283867625e-03
-1.164572523248988238e-02
-9.537029375105827295e-03
3.413778211454567696e-02
-7.022570871065622958e-03
-2.061647102299121737e-02
7.815332658934045704e-03
3.394258283807926463e-02
-1.024477981436544040e-02
2.627127222591942035e-02
-2.519659176209754214e-02
1.336170418235335146e-02
2.663529473669653830e-03
2.137380281030497840e-03
1.639078858380731488e-02
1.501341595317007976e-02
-2.031292309410138996e-02
2.618065702291028432e-03
1.617437338600738808e-03
2.453820652857570395e-02
2.666458882226872308e-03
3.727111643580570746e-03
2.089466142104768470e-02
1.724825010006235393e-02
-1.131042232900033966e-02
3.872840790997709396e-03
1.912515961832215701e-03
3.041657793917345101e-02
3.115020596232868227e-02
1.727849918900013076e-02
-7.216407832839343700e-03
-1.080962739181245968e-02
1.610988290031920359e-02
-1.762996716448693522e-03
-2.061750052612060322e-03
-8.420240699998735034e-03
-2.079631515594158181e-02
3.126666067529929299e-03
-8.578439194223238390e-03
-2.348195122329246182e-02
3.963504884971168034e-03
-3.561061403999690039e-02
1.489120639466849985e-02
1.891732836656525446e-02
-1.104381823797900538e-03
-3.517450661683228265e-03
2.756320797616896440e-02
2.729150901108849669e-02
-1.029886720316131390e-02
3.483355249010241129e-05
-6.906246804912788764e-03
1.797144998743005484e-02
-7.443031053944789734e-03
-5.529766242171422347e-02
2.781289384374509635e-02
-1.661721744979075335e-02
6.239014763725092040e-03
1.284794148215740936e-02
-2.204681299419955151e-02
1.324931624936472561e-02
-2.988488500308786322e-02
3.536162476631547064e-02
-2.093482338573023765e-02
3.986638384842663974e-02
1.873423403177552210e-02
-4.070634822314304381e-03
2.915915270576955112e-02
-1.469055144468195927e-02
3.090468757144466255e-02
-9.189358591605955098e-03
9.449362899644627237e-03
6.733511688351135824e-03
-3.581100199567575828e-03
-2.909078325133013926e-02
7.602542163553229447e-03
7.356836697810542267e-03
2.109617933209704654e-03
2.696562917248626276e-02
-2.312507124147911847e-02
2.746525471873632190e-02
-2.025201486463793638e-03
2.386304201100792471e-02
3.350218527305528094e-03
5.043867912329066082e-03
3.359024332367458593e-02
8.199299458816833655e-03
2.332820630657867281e-02
2.375070534860794155e-02
-1.750167866848904852e-02
3.525664003901145260e-02
2.211888685446458322e-02
1.228302426759574073e-02
4.157845039155555825e-03
3.501518978014744182e-03
-1.521348065674507470e-02
1.183795957210030149e-02
-2.662157885871569221e-02
8.264154343858657811e-03
6.107185315328242901e-03
7.615618335288535865e-03
-6.858573907907953432e-03
-1.687137989623727768e-02
-3.034428146619948252e-02
2.852225677297069890e-03
2.910225283800522804e-03
3.723132514336451558e-03
-2.577317303257923090e-02
5.065669132267566765e-03
3.550203399604497101e-02
-2.173079913353436615e-02
8.684785393424503466e-03
-5.861668661932535260e-03
1.685402229814786379e-02
1.031819529852943257e-02
2.174491179291923593e-02
-1.450583748315869247e-02
-1.888294236056469941e-02
2.565883843466517863e-02
-3.321410182335928635e-02
2.781353540723807173e-03
2.393436977400549212e-02
2.151126223909623214e-02
-6.248615476309365979e-03
4.384467851483980945e-03
-1.774800847654107267e-03
1.721715031011235991e-02
2.561038779102983156e-04
1.948412454849172970e-02
-1.036467302445657698e-02
3.830984600276236135e-02
-4.481636713239689311e-03
2.734629794290808699e-02
1.457891214240619564e-02
-2.547648157765019378e-02
6.892274829101981831e-03
2.128614092142398079e-02
9.713891120454133318e-03
-2.514057964192217484e-02
1.813841164348660093e-02
-1.017231922556963500e-02
4.069601662631192052e-02
-1.389964161396188384e-02
1.192897206822272557e-02
-1.466658797094668246e-02
-3.941644064705700917e-02
2.656868568293153585e-02
4.532983867274371220e-03
-2.523564773927783680e-02
3.125097647864249345e-02
7.836663702283589578e-03
-5.882875217972589714e-03
1.044308254566286842e-02
1.993234348984996782e-02
-3.551493471409908256e-03
5.520095339838956275e-04
2.679195998942824827e-02
-1.716815437871765047e-06
1.526632151528763484e-02
-9.437280488694911942e-03
2.234401707575993032e-03
4.294676052869925154e-02
1.249923770501747654e-02
2.533832094573232330e-02
-4.745683002643680086e-03
-3.353041707637612751e-02
-1.647655794583741465e-02
-7.175092298829599080e-05
-1.852055738897372128e-02
1.243273176440491679e-02
3.004840665979259876e-02
8.825903597315058052e-03
-1.351816876433027843e-02
2.384971877406484239e-02
-1.440982229924159773e-02
1.024282505818578139e-02
3.847236887378036908e-03
1.485821975492107767e-02
8.468581724717032244e-03
6.955797919245011382e-03
-2.641278753396403278e-02
3.237618817315467742e-03
-1.394289424609814702e-03
1.826509133267287602e-02
1.945998261343369687e-02
-2.740361703591194173e-03
7.040791738662811709e-03
-7.207733431425906306e-03
-1.109986047396002143e-03
-1.232028996507598256e-02
-1.535133154027804037e-02
3.016792221995589704e-02
-4.801014328211492856e-03
1.419287174059196777e-04
-2.907848210173942516e-02
1.708020293987144375e-02
2.693710029874297682e-02
5.851053088469127146e-03
3.341343725719235491e-02
-2.172305111152621638e-03
-2.303092776239268336e-02
1.371513728077116204e-02
-1.899709960919632526e-02
1.990293049123826458e-02
-1.572050663214121825e-03
2.069443856596260567e-02
-1.825685850805312122e-02
2.257842778988106841e-02
1.245022479949778847e-02
6.587256953494978820e-03
5.336086764554216245e-03
-2.407887515373249767e-03
7.572008615263887445e-03
8.069227156741317838e-03
1.463941449821532957e-03
-1.061014509782612532e-02
-7.778222347790702054e-03
-1.294756697807811913e-02
1.974196241394937787e-04
4.710632558471531360e-03
2.538064907090334041e-02
1.788041119012062641e-02
2.917551795255780497e-03
-2.722566641360770964e-03
3.543876824878058711e-03
1.421193331158005640e-02
-3.788544439586463610e-03
1.976814575077503761e-03
1.352140558461234141e-02
-8.459272759424539198e-03
1.330726438182419820e-02
9.745146470004855885e-03
1.059639235700367450e-02
-1.282044320763903872e-02
2.319518250290798517e-03
5.967662236417823132e-03
-1.335595592446607409e-02
-8.149739607985656206e-03
1.052836948664749757e-02
-5.190919277114513369e-02
1.707359440660886213e-02
-2.028311147740905970e-02
-1.257052642452204626e-02
-9.214097210142048813e-03
-6.252590811083675627e-03
-1.590789252842586543e-02
1.992959218210813011e-03
-6.207796990070272962e-03
3.959772289973062347e-03
2.114457202766213684e-03
-1.675746086052034775e-02
-9.449228850664419602e-03
1.464843190113924477e-02
2.565662212240535020e-02
-8.232710712284927942e-03
1.581497895582246321e-02
-1.994066456140478755e-02
2.525430757291789036e-02
2.286973245158905460e-02
-2.589304982478992864e-02
1.536537985897463814e-02
-2.883443816907327664e-02
6.713410876760161385e-03
2.728688278846980175e-02
-8.722167064752836194e-03
-7.211651572157102424e-03
1.397652254308941189e-03
-1.173485960677723115e-02
-2.282566719767052579e-03
-1.300371993365785454e-02
-2.391132611072550873e-02
3.784590591846151084e-03
2.465236039893639944e-02
-2.494121614216626964e-03
6.269002202543090020e-03
1.070452234388355288e-02
2.861230023183993984e-02
1.870601367643987467e-03
1.390671874708500518e-02
-3.110690151390596916e-02
2.059901393847635761e-03
-1.466506077077606683e-02
-7.667320245277113762e-03
2.555760738463323800e-02
-1.511207536696421855e-02
2.715770341141669764e-02
-2.833845298569453650e-03
2.304369569492762532e-03
-1.459026631036218491e-02
-2.265664780838772333e-02
-3.469662099986139253e-03
-6.500732319317077505e-03
-2.192820035734614759e-03
-3.342592093106935836e-02
5.365586716098998989e-03
3.932551985947768669e-02
-9.933248039291422971e-03
1.439027784173240940e-02
1.815502165168941166e-04
-1.085381992207997727e-02
1.724779491577814808e-02
-3.414811844804117869e-02
1.882825855694898395e-02
-1.743969776026916413e-02
-1.359895152881403051e-02
-9.593071551349925674e-03
-1.832113048043177567e-02
-2.003170854742531218e-02
-2.194282160010799232e-02
-3.297058466981859278e-03
-8.435325812178305974e-03
1.504792115548651832e-02
9.707360046765201034e-03
1.325737606756311870e-03
1.674858041669781417e-02
-1.876817656681604995e-02
8.558279940411942996e-03
8.031156117965454477e-03
2.481180619169531809e-02
5.092524302823949259e-03
5.104019753691826401e-03
1.407225635100446855e-03
-2.948842569997351098e-03
-2.577864981452640102e-03
3.672824083924197680e-02
-1.302777583931390495e-02
-2.962594545997818130e-02
-4.000818035899526143e-02
-9.815665821857636961e-04
-5.995361168688718642e-03
-1.340552873551226730e-02
-4.825564287591884403e-03
4.028108891448122213e-04
-2.240161792726799370e-02
8.526047015662901671e-03
1.025007583494632994e-02
-5.534753945648983493e-03
6.741065640088314895e-03
-1.771843775067426588e-02
-7.126365834250233088e-03
-3.220010090551714971e-02
-9.726981611328179914e-03
-9.536554968360604415e-03
1.911215739439628414e-02
4.873700827704873645e-02
-4.646654512230203302e-04
-5.369970915937727352e-02
5.576191669536879371e-03
-1.374440369216624845e-02
-3.900555891017644383e-02
-1.778497690154167213e-02
9.475966850198937891e-03
9.157348475698673428e-04
-1.336338930081069215e-02
-2.665919181607646449e-04
2.005800192078118979e-02
-2.625862913116847400e-02
-9.594283706206532814e-03
-2.481879875877275252e-02
-1.313930703094461604e-02
-2.936376790927052675e-03
-1.655873712254256683e-02
3.530827958660169748e-03
9.367570291775321328e-03
1.176975742006707709e-02
-2.065363089071868118e-03
-2.069548176051459396e-02
-1.640019301224021142e-03
2.812268785727953767e-03
1.046589891926397869e-02
2.584231161805325416e-03
1.917873439206741609e-02
3.858489863417680771e-03
-2.407067080970894460e-02
-2.382087261906311922e-03
9.788851112658973619e-03
-2.165326925069850986e-02
2.326925914632676541e-03
-2.199906894219355591e-02
8.592120404609035478e-03
-2.648064406463108283e-02
-1.806856910707348640e-03
1.837472017508274755e-02
-5.842422095421719898e-03
2.611533143848899716e-02
-1.042839720893787465e-02
-3.136308485157020872e-03
7.829819776168514892e-03
3.074007489315905631e-02
-1.424937540966660435e-02
2.912245287728316978e-02
6.438066701942377588e-03
-3.654393151899734682e-02
3.209258422436368080e-02
-1.956996975215336942e-04
-2.657168197973537854e-03
1.920831902893797719e-03
-1.263605498455778065e-03
-4.769325797305487558e-02
2.049930227925790549e-02
-1.466228620405238270e-02
-1.147846412779718675e-02
2.866737125469482131e-02
3.370686068423540960e-02
-6.303701734659248462e-03
-2.888668300639335787e-02
-1.096126087259195574e-02
-1.003447588365941881e-03
1.420188606609724610e-02
2.855297990545723613e-02
-2.787890681422440509e-02
3.310497756844840624e-03
4.743036146442012116e-03
-6.884634559567771178e-03
-2.873852996556873138e-02
1.403648189831473506e-02
-2.710371413057618972e-02
1.054835035465340361e-02
-1.689741478453063439e-02
3.642925126991892570e-04
1.064003715277359215e-02
-1.714829332445219276e-02
1.674129935106887434e-03
2.519607066773245016e-02
1.307077280855459961e-02
-9.802739237715206444e-03
-1.433660977252326774e-02
-7.185989044521363207e-04
-6.727227658037206008e-03
-4.841632649670830381e-03
-2.023806140162296222e-03
-1.132201296096773703e-02
-2.688268535039468627e-03
-1.638553888474252734e-02
-9.894959359446307834e-04
-5.595797141215146792e-03
1.085999068170821237e-02
-8.485506283368377672e-03
-2.928225958799735365e-03
3.431468748605884331e-03
1.398052760218444247e-02
-2.199070521465462408e-03
-1.453643010378689697e-02
-5.665806556284253698e-04
-4.170540075347231417e-03
-9.572671647997693309e-03
-2.828034424889836612e-02
-3.668214376576003390e-03
6.967515271374078237e-03
-3.805930593238044963e-03
2.760686579976870739e-02
-2.478609010113470151e-02
-2.679487806900330074e-02
3.048450288849145415e-03
-3.629181259856102681e-02
1.537087549815693323e-02
8.226075966939243311e-03
2.585543113955374259e-03
1.358880322731781734e-02
1.490776951830488292e-02
5.739326327989670469e-03
-2.863696567662714354e-02
-2.466119308821058953e-02
6.585695040053231482e-03
-2.684713670166521265e-03
-1.198792383490897805e-02
-1.546638773108189799e-02
-1.832403737362486157e-02
-7.917485779419527331e-03
9.766900692501648273e-03
6.588955195849870682e-03
-2.782724431217811420e-02
-4.356397875306252526e-03
-3.424029077255164727e-02
-2.781955166119123510e-02
-1.694487383235936465e-02
-2.796201949534114425e-02
-3.553872681901026898e-02
2.642548729084530368e-02
-1.431799917095548380e-02
-4.489214172320765694e-02
5.873831686925518568e-03
1.214040540738186257e-02
-1.265158200148367058e-02
2.772030632859920699e-02
8.952555716389924007e-03
-1.094771436943394773e-02
5.906858838119922496e-03
-2.240415563801338023e-02
-3.082248448702586824e-02
3.197118282303169218e-02
-1.150714991515206648e-02
2.116134210591911341e-02
8.442718891807129977e-03
-1.794096650982149321e-02
2.432635474305343964e-02
2.649427830293478447e-02
3.601033461113084533e-02
2.484836357373695556e-02
-1.272060472327740666e-02
-3.856973689440714587e-02
1.348376004496725997e-02
4.680409746712765363e-03
-5.207613997346227999e-03
3.443691867526159009e-03
-1.858161166153891528e-02
6.581415927106530617e-03
-6.198599084984346766e-03
-3.537019969172784661e-02
-9.127557186137350009e-03
7.294591809277293191e-03
3.014073512883459413e-02
-1.989967434386932105e-02
-1.249344337559430210e-02
-1.619044868336776480e-02
3.418158490553687215e-03
1.001223194069197041e-02
-2.049462679768278631e-02
-2.615668729834473225e-02
-1.977686473625435079e-02
-2.301391169787391291e-02
5.645125979114171653e-03
4.607570156772745895e-03
8.641333933389611435e-03
-2.053589430234558678e-03
-2.588867295355803261e-02
-3.724362200619684565e-02
-7.850202446400196890e-03
3.061960492933576972e-02
-2.914254954436268016e-02
1.670121720976953245e-02
1.204866054775221261e-02
-3.274659512554147639e-02
2.293778054562664245e-02
-2.622826076132577650e-02
-4.119295482417102000e-02
-1.243199558945086609e-02
1.821784660231359418e-02
-2.456796789451431637e-02
1.057202482842840678e-02
5.509255893125321107e-04
1.633810232165590001e-02
-1.986366507220654193e-02
-1.098100590125146089e-02
3.317947782752200966e-04
2.466492464104738311e-02
-3.800404644049919234e-02
1.782804653632006839e-02
3.778362382181392476e-02
-7.412110163491314636e-03
-3.539462221873340697e-02
1.390024397870736261e-03
-1.153154057578313109e-02
-1.416869835297301233e-02
1.710035217645316727e-02
-1.337894671096046158e-02
2.035640696072471556e-02
-2.775809245264321962e-02
-2.582584139410025806e-02
1.259719989455932061e-02
1.778176018525847585e-02
2.075691821190796607e-02
-1.862073170468936043e-02
-2.973627671891465596e-02
2.655200633922769234e-03
-1.040404077272615024e-02
3.733022890765787249e-02
-6.580283249255186075e-03
7.463165605793752738e-03
1.160789672336071804e-02
5.866409775068543581e-03
-5.599942077852663666e-03
-1.848094973220505699e-02
-1.671059837138854157e-02
-1.720007838718741119e-02
1.162798729874365417e-03
1.078756273632583938e-02
7.119136870868910706e-03
1.703865717341159500e-03
-5.152408965664960136e-03
-1.636691444682149624e-02
-2.983305621711639100e-02
-1.986288096524419303e-02
1.870587900638397139e-02
2.033711568724394080e-03
7.771549952128014443e-03
-1.174697066476891767e-02
-7.709917950202873141e-03
-2.991981182437369186e-02
9.926022967654039852e-03
-2.673157019308131099e-02
-8.009800116063590242e-03
-1.794654689279200305e-04
-1.620725280122121623e-02
6.580371865499506923e-03
-3.816916905243922242e-02
1.844556612477893376e-02
5.076504662423345256e-03
-1.748238918943473968e-02
5.704219183338727836e-03
-2.272213154878644295e-02
-1.356704950246460234e-02
-2.185123472307424694e-02
7.297800928054534383e-03
-2.707667053679802330e-02
-2.056784920803490443e-02
-1.865534597221043308e-03
-1.647342750744488354e-02
-1.486944291916646871e-02
-7.328276503292049417e-03
9.242850078651759088e-04
6.035703183656411161e-03
-2.296406751641763555e-03
-4.002925782755078349e-02
-1.364444897549225294e-02
-1.248366437990891011e-02
-9.670786925567036217e-04
-8.970353968724333743e-03
2.515119380210514843e-02
4.313159506001718393e-03
-4.277741893539395088e-03
-1.311815649849800564e-02
1.080743781961668662e-02
-8.021612808594504734e-03
-4.658664185097939441e-03
1.948585106329861222e-03
5.813135830463589393e-02
1.438437423077193640e-02
5.592732778774173653e-06
-2.173285389005666281e-03
1.505801217917351713e-02
-9.362185401680591865e-03
-1.711883516556183399e-02
3.051191705468628800e-03
-8.444109943077071287e-03
1.455016488247654234e-02
-5.082344524382264965e-03
-1.546862249500654575e-02
2.312720734444437612e-02
1.409670013429359554e-02
-1.373581833717782874e-04
-9.721380929858877348e-03
5.172369533336758883e-03
-1.687453606143991119e-02
1.398469494246948677e-02
2.438681417006502775e-02
1.210419211510170220e-02
-7.341814027513496148e-03
-7.772539168322196643e-03
-1.036549610535724385e-02
-7.279479568011818294e-03
6.343523292467932902e-03
-4.012551719343360104e-04
1.685568937609296589e-02
-4.358872609252079089e-02
-5.644759385892176781e-03
-1.767364964040652603e-02
-5.087938965347783664e-03
4.929336657560502884e-03
-6.373156968984072281e-03
1.124279085945586835e-02
-3.023255218833972510e-03
-1.859106247273151213e-02
3.179828614474267123e-02
7.412704045723118862e-04
2.483031389554294158e-02
-6.899910637426776711e-03
-4.229554421472195638e-03
-3.136127025634709038e-03
-2.681838536764913003e-02
-4.095049366844765414e-03
-3.490472337164224163e-03
-1.976382861216922915e-02
-2.148686821088792789e-02
-1.299942124709432302e-02
-1.362459554623085024e-02
1.194115428387034633e-02
3.623733664456815166e-03
-2.881534770400816584e-02
4.133881173013232921e-03
1.026240436817152553e-02
-3.020779417383882576e-03
-3.952901012509696388e-02
-3.355145346294126536e-03
-3.828602128112248287e-02
-3.992740401213081686e-02
-4.573806458979510353e-03
7.170668552906369611e-04
1.339534033987744427e-02
-4.519953574142518415e-03
-1.617975630233712409e-02
1.412889768853177117e-02
6.082482557426548142e-02
2.139512148010032019e-02
1.310222195121875897e-02
2.188185543453086829e-02
-7.816188843939890149e-03
-2.338109715243108511e-02
-7.207403632609603837e-03
-1.322501173036516077e-02
3.482728748336867686e-02
-1.768743876521419039e-02
-3.091950855578515147e-03
8.059338464700143909e-03
3.140934248552235391e-03
-9.160489811282798711e-03
2.700623936470759098e-03
-3.965004911299940815e-02
3.634591803230444781e-03
-2.074034710780773422e-02
-1.973935770883953819e-02
6.978512283817572825e-03
1.194569178245922896e-02
-1.580035581069043609e-03
7.176322709624453552e-03
-5.800015691045380152e-03
6.330987833790210212e-03
5.877668648305090990e-03
1.757340992780586503e-02
-1.262313854917325624e-02
1.972077300483429402e-03
1.459938086253965983e-02
-4.359160586776113754e-03
-8.908402152456628212e-03
1.213998136731972606e-02
-2.233812770191336700e-02
9.437431810416840872e-03
4.919659875908798108e-02
1.306837806219158897e-02
1.171115791823634268e-02
-2.136642378905078549e-02
6.154664530890962063e-03
6.903824125333301275e-03
-2.851352642383745556e-02
1.020588326418611115e-02
3.078093933110321104e-02
-1.134737179104769282e-02
-1.381540963648967158e-03
1.563408664055995073e-02
2.897678640085423959e-02
-1.722962389354396745e-02
-1.171343622968906359e-02
-1.109126995445988868e-03
-3.046522684195590233e-02
6.849228808174667553e-03
1.136175674918948365e-02
3.068574572258605214e-03
2.157264924597901770e-02
7.230464545056184897e-03
2.736629634195915720e-02
-5.048914087224355002e-02
-1.064577099012808253e-02
-3.168291024315825211e-02
1.467958278097050533e-02
-3.993942163640677029e-02
4.701880852931694318e-03
-2.431625909609441694e-02
1.975744870199519845e-02
-2.713839052126861343e-02
-4.087530860557704549e-04
-1.446317061290803424e-02
-6.201278289627711743e-03
-1.025579221454668739e-02
-2.654836884998189664e-02
-1.670070417478789968e-02
2.878481977446268811e-02
7.411665275833804155e-03
-5.333232109334062020e-03
-1.527784936692385548e-02
-2.255062387473610180e-02
-1.162773790458361371e-02
1.316442311631848498e-03
1.522226801894163532e-02
-2.412487813038588849e-02
-6.391916827729086752e-03
-6.641777822047281558e-03
1.630101288608120508e-02
1.236627113464620724e-02
3.965912124253853990e-03
-2.382504554935745145e-02
-1.532237194285972388e-02
-9.740782735848186116e-03
1.170292293564879037e-02
-4.110798174836126188e-03
1.767106075314052449e-02
1.225421009311343339e-02
-1.877270958803813755e-02
-8.417061024723539175e-03
-7.741219850482968477e-03
2.942643928456419727e-02
-1.311538649023143285e-03
-5.533278371353541648e-03
-1.838005840213123576e-02
-2.451322901446068361e-02
-1.298234050533880572e-03
1.746773912042465585e-02
-1.200259016600719241e-03
2.016992858319863885e-02
1.534561926579350657e-02
1.465349370964350896e-02
1.262101905336524520e-02
-1.352176921351598386e-02
1.449925952066663006e-02
-3.594952620123757769e-02
-1.045678345891615886e-03
1.089912524346351927e-02
1.122012809035529031e-02
-2.472047067759578984e-02
-2.345951107822746157e-02
2.269640722416944520e-02
-2.862238280144714306e-02
1.016566197284204422e-02
6.518488954651588049e-03
2.282156862825056656e-02
7.796827901710307214e-03
2.077281426132721737e-02
-3.470423955772910726e-03
-4.738391454861749785e-02
1.204908866249633330e-02
2.323087016220366785e-02
3.239701407660029644e-03
-1.581494425071709731e-02
-2.781257344258344227e-02
4.308314613728343040e-02
6.603110451922767146e-03
-7.061986602561565879e-03
2.204063564571002998e-02
-2.519855225954893696e-02
-1.747908461834728200e-02
2.407862273115458224e-02
-3.229504939881516073e-02
2.492020827504207517e-02
-1.132297703839711678e-02
-3.853481328907485542e-02
1.606299707255883641e-02
5.639796158096024858e-03
2.603763036039828671e-02
-6.700981492700075134e-03
6.658709577459673463e-03
1.733539369865179369e-02
-3.646935592290518474e-02
-7.073242083851871177e-03
1.925251128869071363e-02
3.554879539844966302e-04
-2.188828444668763484e-03
1.604952776268103384e-02
1.470407980500929718e-02
-1.954237011225728408e-03
1.165802762430739360e-02
-1.075259368683521843e-02
2.099298170996447780e-03
-2.377602751377762280e-02
-5.233431140930061218e-03
-3.575483001674324268e-03
-1.264178916548357699e-02
1.185617817637790901e-02
2.333134078068777040e-02
7.116172658516443017e-04
-6.296483865494794177e-03
-2.506326472101556499e-02
-5.369778625683856686e-03
1.602440141119459982e-02
-3.935262678036187227e-03
1.650758953081766286e-03
8.279694969809644686e-03
1.242074913004789262e-02
1.534420858025167984e-02
4.871171352977548413e-02
5.381226818567528452e-04
-1.451446026782947547e-02
-1.297299261650571543e-02
2.516658604894218138e-02
-6.821292733898411294e-03
9.811046888980056585e-03
5.086279082788335189e-03
7.667097292019623214e-03
-1.929721662530971618e-02
-9.802473177994519213e-03
-7.934548731712103703e-03
3.853942234406246758e-04
3.570837105499228420e-02
1.833395200155833391e-02
-1.676830458062576051e-02
-1.482029205800429288e-02
-1.891799724300691557e-02
1.092462330119273184e-02
-3.117375609891757243e-03
4.658428044457964268e-03
1.764688006575216087e-02
1.436328381583994868e-02
-1.074953871154187869e-02
-7.933527152077757619e-03
-2.211998293234005916e-02
-1.513459991321305410e-03
-1.140063806973619885e-02
3.298494135668430822e-03
2.657959325712451037e-03
1.231408971835400330e-02
3.156425274180377216e-03
-2.711420131414813209e-02
-1.284479025916439483e-02
3.144853064495146261e-02
-7.806708998853158915e-03
4.886798112302204351e-03
1.180193594508946583e-03
-8.328550715879302555e-03
3.317660395229279045e-03
-4.065257806599959639e-03
-3.872253877722055954e-02
-2.905261070995379669e-02
8.477080628670570148e-03
-9.153752099052007291e-03
-2.994356435209606301e-02
-1.533409005520607960e-03
1.666420394785942879e-02
6.813214338196338718e-03
-1.196927361205765358e-02
1.004139916838933493e-02
1.022306412686671898e-02
-7.788204485943500677e-03
-8.355627209689733478e-03
5.324960388400648559e-03
3.540806254778190720e-02
-2.956007847246526921e-03
-1.414138766557062644e-02
1.682130484926610062e-02
2.907022313743792830e-02
8.430629157987134040e-03
-1.607332078005175094e-02
5.454605741267704727e-03
2.480847522291714999e-02
-9.921745318680858655e-03
-7.567482701094205635e-03
-2.014905669174054878e-02
-3.824919623659199519e-02
1.507200108216549123e-02
7.823405538769062639e-03
-2.878489676200766956e-02
-1.626507012928264315e-02
-1.158004193916280407e-02
-1.194581923376721554e-02
-1.638538723717907625e-02
-1.272769250469899666e-02
-1.488020174077522850e-02
-2.251434297111529204e-02
1.162283851516510494e-02
1.986125774897097226e-02
3.595271203863289328e-02
1.740879112496987804e-02
3.855007387290694445e-03
1.857078242177446353e-02
1.623981220969130182e-02
3.610161542617314982e-03
-1.190532486542976616e-02
1.636099465597103814e-02
-1.636914919451224956e-02
-1.795645147426354685e-02
-6.125871254899135400e-03
-1.177107142538289138e-02
2.847778199449600353e-02
-3.007839340804667125e-02
-2.535217239030589033e-04
-9.761546841870472058e-03
4.086778156777298721e-03
4.572806440222897638e-03
1.724762742312067887e-02
-2.349589191392867718e-02
1.929663782405531287e-03
3.451710582958113921e-02
-3.704265960405006379e-03
-1.440858481271641879e-02
6.769873753709450357e-04
2.735999994089841764e-02
1.254993493850308298e-02
1.153315436630626863e-02
3.151568263515566997e-03
-6.871461629182278692e-04
9.151128245990375332e-03
3.284392447687488770e-03
2.388315306661688286e-02
-2.159176809715128778e-02
4.819443540422848477e-02
1.171422557712519658e-02
1.285148708013515717e-02
-1.545965568149450069e-02
-1.620475211177652098e-03
4.935230712627222509e-03
1.329645780703136125e-02
1.653428911392707153e-03
-8.702690535471421449e-03
2.891300309726513307e-02
4.939552195177361604e-02
-1.228285768357371271e-02
-1.222430645273556854e-02
2.438379795524950669e-02
-1.996677593519371324e-02
2.578273822617135891e-02
-6.780106740265441981e-03
-1.985454872467652915e-04
1.835461872588349530e-02
-1.848295979869365654e-02
-1.632766873247301978e-02
2.369597418632129904e-05
4.589798125308953286e-02
2.278748776547026567e-02
2.113080864343150692e-02
1.358476166276903832e-02
5.198184917675600231e-03
2.180848624016615972e-02
2.960465511406302694e-02
2.311076154723109774e-02
3.700623098170116587e-02
-1.261411458572900615e-03
3.518433947189907041e-02
-2.271607029790272819e-03
-2.116545510846697467e-02
4.473841151376089717e-03
1.124077544476477335e-02
-2.042466077731634744e-02
-1.253186260222819955e-03
1.424859828703398112e-02
-6.189541526391786723e-03
1.836862786709499845e-02
-3.323302952606110947e-03
8.935982236688254365e-03
1.064888344529477116e-02
-2.795192010296457599e-02
-7.462916253426188015e-03
9.532138183112112825e-04
-1.046445004395054647e-02
-1.960598089099113012e-02
1.227036167228619072e-02
1.686547466684252053e-03
-1.018590441249226167e-03
1.070774339405026511e-02
-7.518616912322099478e-03
-2.254416515122877399e-02
2.034414150470644205e-03
-3.196071694572506046e-04
2.007679315035619527e-02
-2.194759022310365047e-03
1.396119448331718110e-02
3.119882442930916808e-02
1.677734394006165017e-02
-1.202557319608920684e-02
-4.693817409259003724e-03
-2.898217847246224027e-02
-7.447704912064439901e-03
4.687557260331528218e-04
-3.115052508211800866e-02
1.283524668222558660e-02
-1.123973319949501601e-02
2.018094228025839668e-02
6.579694786545358005e-03
5.171866354388476687e-03
3.999847484669316611e-02
-9.719108906646978588e-03
-1.830593014534309020e-03
-1.477515683769543668e-02
-4.399346006745431630e-03
1.586906382732322304e-02
5.137245690327250577e-03
-2.077755780154616136e-02
3.623120535616033977e-02
-2.431069506719639797e-02
1.074780635151562948e-02
-6.159592555065983820e-03
-1.815249002528958322e-02
8.620390248377003337e-03
2.135780395599027812e-03
2.884753022718643256e-02
2.718924838018338744e-02
-1.548190580457750078e-02
3.053616200068763262e-02
1.868317463040381626e-02
-1.890831896675811141e-02
3.513674031387227070e-03
3.415680273774800851e-02
-2.625897529661347721e-02
1.070334962194357913e-02
-5.978975978741735749e-04
1.743257599860627977e-02
-1.893521189127739951e-03
3.965281625336737614e-02
-3.761606861884054381e-03
8.382089366554022064e-03
-2.261990307918341006e-02
-2.595478199543761397e-02
-1.147891066041165607e-02
5.042835639274300015e-03
1.357856646278120423e-02
-1.411726602781444850e-02
-2.346802669381286427e-02
-6.145481259389842452e-03
-1.932790841470716572e-02
2.227510461728177474e-02
-3.858148971273996780e-02
2.227776514079349290e-02
2.490619623448420139e-02
-9.225318893785156710e-03
-3.574863997865028453e-02
5.180099197247423765e-03
-5.060867921407780773e-02
-1.521410475584424743e-02
1.788338674822442451e-02
-2.689559807371529748e-02
-3.756510670846664908e-03
-1.268206396507491791e-02
2.338143963144390797e-02
2.238528381008491122e-02
2.841519219005171452e-03
-1.791441823966660740e-02
4.007291590065395481e-03
-1.749219051733861760e-02
-4.001418528604426365e-03
-9.650841434067820163e-03
2.678754033548235575e-02
-1.505198767373307819e-03
-1.029202596166696806e-02
1.161492777338145842e-02
-2.997000075522977813e-02
1.418938411076908941e-02
-6.652596036581738710e-03
-2.983685767268357599e-03
1.350174162085939975e-02
8.726784989413386524e-04
1.288847438984844392e-02
-1.668317720108572141e-02
2.200393883870616421e-02
6.884873110905344491e-03
9.975449344928390485e-03
1.189631796860080200e-02
-3.153285642869946542e-03
1.024726851541616149e-02
8.717182885765784039e-03
-6.982233380550876417e-03
1.844059937384507838e-02
8.512694875360269850e-03
3.001698446614938735e-03
7.901547486810516678e-04
-2.231815234570384224e-03
5.182354777242929172e-02
-2.378293182779538106e-02
-5.146392368812075131e-03
7.316041758775688672e-03
-2.491116587589644726e-03
-8.729564106436767806e-03
-4.024204623306403862e-03
-1.043171130024946915e-02
-7.681910135031110552e-03
-7.588709371287018180e-04
3.336397245154418267e-02
-3.650602096054964690e-02
-3.748469996361648154e-02
1.692085973531746654e-02
-2.853887971860221036e-03
2.773873307200446295e-02
-1.183012170217130621e-02
2.503625791001510767e-02
1.572733414820172426e-02
-1.008979919247394910e-03
1.369789360623450622e-02
-1.029611147498376428e-02
3.958378541147626606e-02
2.999276320991559400e-02
2.442759647234908973e-02
-2.087297610223372638e-02
1.521475837345495803e-02
3.060037090901295345e-02
2.470629673190280137e-02
7.937107205901305224e-03
-1.027642178478336589e-02
6.227961297228606051e-04
-1.896322392181834515e-02
3.076408684725759346e-02
-1.581086439191079981e-02
-1.214410552297704067e-02
-6.343414868084416326e-03
3.935012789130952308e-03
-2.392588235710810252e-02
4.128166029994630865e-02
3.198939342461806345e-03
1.911626537466593403e-02
8.068816897487366899e-03
1.294083190887075283e-02
3.122649385034363331e-02
1.037746864052189848e-02
-1.293660585907658277e-02
1.303622931599949034e-02
1.339338522082523381e-02
-1.491557772282070776e-04
-3.019519286470116748e-02
-4.462611357413521530e-03
1.167128356151157439e-02
2.936733364520979078e-02
-9.862881246800077328e-03
1.255184504229217221e-02
2.955034853104925377e-02
3.263279929727815054e-02
-3.111828340075667790e-03
1.246324282507099528e-02
4.948809618912171707e-03
1.402719786092624168e-02
-2.873900050602654424e-02
3.454050597887240327e-03
-2.257590568758728773e-03
7.363602224472768840e-03
-3.090106329938901650e-02
-2.871813011046696080e-03
-1.448722859575846469e-02
-5.289507269915530614e-03
-1.523439515866491798e-03
1.186787224631563609e-02
-6.047482844930402411e-03
-3.796700072742644622e-02
2.137701775833559040e-02
7.654666870139373823e-03
3.179349130252870706e-03
2.149133197977086407e-02
-3.238898333615240765e-02
9.337042164062642202e-03
1.258653279186974956e-03
-8.211939052444258702e-03
-1.035150085203140509e-02
2.008989600994320196e-02
-2.535759847816018188e-03
3.293265945423948238e-02
3.247808289209271060e-02
-2.649050772067272977e-02
-9.734138222910060020e-03
-7.606454693855768320e-03
-4.665773190351121054e-04
-1.275381110100567636e-02
1.492962247876050176e-02
1.724190890802464876e-02
3.248718471925284706e-02
1.345388676866000367e-02
-1.726858546106673289e-02
1.875436452229687495e-02
1.161611515534822191e-02
6.823266930591847211e-03
2.375464905850729891e-02
-1.249380754990606079e-02
1.052120686718347039e-03
-5.335054301043969105e-02
1.410250048195411422e-02
8.764636647810818137e-03
5.464134235750199575e-03
-1.955592021055172630e-02
-2.064958744368011051e-02
2.709006032854341037e-02
-1.162685369655186429e-02
3.405646936407250025e-02
3.161919887003808438e-02
4.279298639965021384e-02
2.760542211269509383e-02
2.258148644862185278e-02
-9.067329653841466053e-03
3.277954784052749398e-02
-6.640203195708460626e-03
8.510102068925100294e-03
4.819879678916566199e-03
-3.861871824477685483e-02
2.184556505715025757e-02
-3.735735847313956942e-02
3.190823739840932538e-02
-5.535230884754553833e-03
1.241399633877721294e-02
-2.449452579852972461e-02
6.065240109195866279e-03
-2.036543212153284904e-02
1.287181205376545200e-02
5.303064460934364156e-03
2.787205915420582977e-02
-1.188018835685330024e-02
9.897036465872229363e-03
9.291155841656894079e-03
-1.503259707695958625e-02
-1.876180752751536963e-03
2.001303864591566853e-02
-2.042535215950405658e-02
2.445128948263507185e-02
9.934756677463837948e-03
8.556040092209591524e-03
9.444632649573941191e-03
7.115753254579039108e-03
-1.350966602574455236e-02
1.525803200386606322e-02
2.334308084656432775e-02
-2.578078451479473739e-03
7.951496599028738677e-03
-2.225450360473048457e-03
-2.242614413354142647e-02
-2.536198354207366487e-02
-2.442537551266303619e-02
-1.146245094910420398e-02
2.177772763471786527e-02
1.533863194512970901e-02
-7.852426307172208700e-03
-1.784504335033616079e-02
-1.377415265789652329e-02
8.501970327771552274e-03
3.117385859739922604e-02
1.518695042767794975e-02
9.705805210967508728e-03
-3.377601842309566060e-02
1.037468800091183654e-02
4.745636619343772400e-02
-8.088835679666485368e-03
-9.989952284054045770e-03
2.169644883848638808e-02
6.261493456540963265e-05
7.911277854329176393e-03
-1.227493288588090217e-02
-2.779743399362928288e-02
-1.950957090531876608e-03
4.096762140649852328e-03
1.734080393103074741e-02
-3.078221727245601322e-02
-3.634081283290288306e-03
3.469994318733489458e-02
-1.215052838500863333e-02
-5.719067168375143242e-03
1.299873991561211958e-02
1.843648158083963052e-03
2.739009010785692366e-03
2.322677144868899590e-02
-2.778798732897629076e-02
-1.916694120047116381e-03
3.624378658273983561e-02
-3.631499365497434240e-03
-1.101565357516784589e-02
1.598606835064093901e-02
2.718629107972972067e-02
-3.214171095857557003e-02
5.015884202584483011e-03
1.051802995357454910e-02
-1.705902380451667852e-02
2.373715970668531516e-02
1.749762490149564184e-02
2.777566494504870101e-02
-1.497352609087745055e-02
-1.730024836397902688e-03
1.573705397713322587e-02
-1.445964078603957474e-02
3.905652199678338442e-03
-3.305601635084690071e-02
-4.048337930448896692e-03
-2.408051908338575825e-02
1.214229341744193884e-02
-1.761580878188929999e-02
7.652899016711724352e-03
6.812702636922722370e-03
-9.959410657278578924e-03
5.522482596478387948e-03
-9.672975368874792363e-04
-2.630363147383648487e-02
1.480491890400792432e-02
-6.311975289571277598e-03
1.690007990779527139e-02
9.069431496176184535e-03
1.075000297928851078e-03
9.570653616884911355e-03
1.711514055546623642e-02
-1.058910565343609313e-03
-2.671053084095129787e-02
-6.696079585552526352e-03
-4.158002146820165279e-02
-1.047300817028276251e-02
2.802115297340062108e-02
-9.538365644344667937e-03
-2.491770633396551970e-02
1.152301439076460279e-02
8.876579531652004432e-03
-1.725700615237007324e-02
-2.913131079096526604e-02
3.317535759034848791e-02
-1.265587237180080225e-02
-1.042004173363966432e-02
2.853093593503542007e-03
1.546449988526064911e-02
-2.781123782241576303e-02
2.708120796397730026e-02
-1.272552247804459476e-02
-1.210266192108329364e-02
-1.521922418644644113e-03
-2.522565366962473046e-03
-8.112563095618302925e-03
-1.438198898565245208e-02
-1.495627245861548202e-02
-2.578457065529528303e-02
-1.844063723920328496e-02
1.804452153514333329e-02
-2.858243448165669748e-02
1.780497484052465107e-02
2.975381752187610321e-02
-1.588148081127751382e-02
-1.444495377631948435e-02
-4.233515963963012906e-03
-8.045971270783672247e-03
-1.848864827115554842e-03
-9.512823012350122122e-04
8.024897610997916778e-03
-5.970276165915017891e-03
-2.289740182079765679e-02
-9.916029907312759462e-03
2.211978942834742778e-02
1.349314079098297946e-02
1.902822797416846290e-02
9.294872535619870535e-03
1.257876644705898522e-02
2.039778426326501783e-03
-1.758917166545619776e-02
1.380055593877992960e-02
9.212657615839269301e-03
-3.127288874330798937e-03
-6.950737333181923258e-03
2.750159695177530408e-02
3.367757161103434455e-02
-1.013638627698367867e-04
-2.159450148655830612e-02
-1.928788858571473322e-02
-2.089722172957849452e-03
-3.200328602396538408e-02
-1.542515096015648589e-02
-2.996016141958958087e-02
8.122882449408948963e-03
1.223252304841112399e-03
-3.869019827799743960e-02
1.174662870855073052e-02
6.190804012100031319e-03
-1.352333962504172898e-02
3.189193415858559977e-02
2.256071539300671600e-02
-4.150760544350625206e-03
1.256597989956521541e-02
3.545509038124403014e-03
-1.388785983500048131e-03
2.116751252206128947e-02
1.590150619409961934e-03
-4.411926480892857695e-03
-3.619090785575890083e-03
1.088509239222376114e-02
3.042104277818285726e-02
-2.424005336806336203e-02
-9.193546438550862648e-03
-1.545949909499875000e-02
-3.409051461471069439e-02
-1.304896235995515498e-03
-1.316920169157937380e-02
-2.155243659637257059e-02
-3.147084794960362114e-02
5.885799866892264288e-03
5.300256852661798523e-02
2.145263115117663696e-02
-1.066990714873202080e-02
1.323587067733737917e-02
3.322338905886274008e-02
1.626284650307328883e-02
-4.759210302482648480e-02
2.648910872381092865e-02
8.547213466692329432e-05
-1.911887041750343985e-03
-1.416068101544152354e-03
4.583650736899861494e-02
-1.589147903245167678e-02
-3.905634404276443761e-02
-7.791898948602570853e-03
-9.572790929432587609e-03
2.926299386500261918e-02
8.611683391646371769e-03
-2.334880055316592914e-02
2.355995594387703951e-02
-4.245831509868975423e-02
1.618383650365643259e-02
-3.694134099834705566e-03
-2.685655532378008331e-02
-2.729425125216032935e-02
3.068735054176125951e-02
-2.860685573034886173e-02
-5.649453322322134721e-03
4.749866105761890505e-04
7.027850373629358771e-03
5.811889652152432521e-03
1.218841042297376560e-02
2.633602016152281761e-02
-2.583937390161008402e-02
3.344144467464064963e-02
-4.014798773974691953e-02
1.313960775395371650e-02
4.978788020367129474e-03
-4.850215585439916072e-02
1.037441112619769817e-02
-3.093771349062825454e-03
-1.156763218294533206e-02
1.401904167196672650e-02
-3.331216098868239328e-02
1.218404733809524791e-02
2.870569401068241017e-02
1.083745711051911122e-02
3.895903314765158422e-03
-1.889023767184522945e-02
6.308807658232645950e-03
-1.581805145358371884e-02
-3.971567974471432866e-03
-2.141917230605974026e-02
3.421043062941934304e-02
-7.174368057462302689e-04
-5.630032733680974573e-03
4.807008162410981306e-02
-3.898159005242124442e-03
-3.324989450490423853e-02
-1.367706488595398992e-02
8.037779244199750803e-03
-1.384155138923421485e-02
2.956250335222446526e-02
1.762166290691466030e-03
-1.650776971585415573e-02
1.722892822887351141e-02
-2.670771751430738375e-02
-4.187234205502743389e-02
-1.672831527778112666e-04
-8.065500504938160481e-03
1.151272908664953409e-02
2.117121879099134740e-02
-2.058191501308587537e-02
-1.782926546841312465e-02
-6.113781305408164460e-03
-3.002763789732259062e-02
-1.742999355248993701e-02
-4.547717038820587969e-03
-1.778980305834138367e-02
2.089292374105517283e-02
-1.456748396469199035e-02
-5.445691429027995321e-03
-3.198218207001735786e-02
-1.487265979625148477e-02
2.383543481003136399e-02
-1.523521103082030315e-02
-3.282605499274459521e-02
2.906874300779691347e-02
-8.172725995225343584e-03
1.926604491655985879e-02
-1.887783076878868024e-02
-4.845282234476514828e-03
1.031975627354970830e-02
3.762656455962902491e-02
-3.833061023094629094e-02
-3.837801924893763958e-04
1.608688130006339159e-02
2.576507567996835779e-02
-3.473285830336611535e-03
1.760289480594282724e-02
1.405208930763923551e-02
-3.145731468478476373e-02
-2.041398755918934563e-02
4.267885914301421807e-03
1.653248440767691313e-02
1.092769504933706684e-02
-3.515622128001427097e-03
1.160648420195309512e-02
-3.342949568839853267e-03
-1.523359603231974266e-02
2.310884219934518022e-02
-2.086777893081513333e-02
1.731112933658992409e-02
3.320850737115114970e-02
5.770339237319787283e-03
7.554321434076532657e-03
-3.038820658868120542e-02
-2.233933365809176799e-02
-3.558081640419684779e-04
2.670783857838789077e-02
5.066035160287597414e-03
1.683737588965367182e-02
-2.686043999652588596e-02
2.819469263126003853e-03
6.462737930077699401e-03
5.431955342002553477e-03
-2.961725836898585710e-03
7.749345561898775270e-03
3.461392942891281660e-02
9.171382087257491655e-03
1.857770495623653137e-03
-1.125091099290400319e-02
9.838317316048573666e-03
-1.284941321804524209e-02
-9.800257617398864390e-03
3.731163458135056815e-03
-2.162350677805877780e-02
2.844284034906642208e-02
3.406299432903848404e-03
-2.986384397917262422e-03
8.890816204796234828e-03
2.161302127368801979e-02
-4.184726772270267099e-04
-1.287057508400200716e-02
4.537742337334313425e-02
-4.009635475168194657e-02
-8.252369858832753896e-03
3.715453707877673650e-02
-8.727300645213221728e-03
-2.111427480838185336e-02
2.534723223765323816e-02
-3.557673765705578195e-02
-1.659648947683120199e-02
-2.051639800600484759e-02
8.810189031906362489e-03
1.130817515417954951e-03
4.302742021993736371e-02
-1.041653989140491933e-02
1.144575399871365510e-03
1.852233970460410301e-02
-1.664851521278758878e-02
5.581439044385384796e-03
8.879097012543952713e-03
-2.609567843957362812e-02
5.050440698392310787e-03
3.720446876237604693e-03
4.269192998184209026e-02
2.268342709635596394e-02
-1.461724554947784437e-02
-2.419575568710031696e-02
-1.938256135142668243e-02
-4.563565838845443090e-03
3.870363795905848968e-03
-1.177847691486871330e-02
3.403893277492765768e-02
-5.078255932431392783e-03
-7.899748126198780432e-03
-2.555763454298973832e-03
-3.363597365495103048e-02
-6.785463854176370518e-03
2.157672736282408542e-03
2.196215686773294055e-04
-6.651457109296247776e-03
2.113030422726059482e-02
1.448677791372119869e-02
3.128146340523667301e-02
1.060949540627157198e-02
-2.497541854755016069e-02
-1.459533547634205009e-02
5.525505476511275577e-02
-6.333066593412761680e-03
4.601382980409706759e-03
-1.422373858085466090e-02
1.082598907120611853e-02
2.660801853781599724e-02
-5.628917150952527162e-03
-3.495694794461759979e-03
1.676599824325625612e-02
-1.971158958371041492e-02
-8.420233217969606831e-03
-1.710492570214738883e-02
1.113519916387434826e-02
-2.693959808520857493e-02
-7.385012642881446689e-03
-7.581563356633914605e-03
-1.140242516695514664e-02
1.118017177613413009e-02
1.314218945288193885e-03
1.862002360322145139e-02
2.027198250028896479e-03
1.454661654639077990e-02
6.473465269570457398e-03
-1.808236933592385865e-03
3.710098348857444189e-02
1.108976697323846034e-03
-9.000366769479895696e-03
-1.597670367768259936e-02
4.634127099548978473e-03
1.875935824710299113e-02
2.345955149150136601e-02
3.672952604210374949e-02
-4.611610881497692910e-03
7.050172941981895647e-03
-3.351624695268894637e-03
2.571586287033009177e-02
9.926403001403096699e-03
-2.449134940195486949e-03
-4.428832620347084199e-03
-9.004585363383494148e-03
2.035252035211973509e-02
4.027816861635960533e-02
1.541526300117912474e-02
-1.069161424474456175e-02
-1.571289921843149057e-02
8.785198235352498913e-03
5.641808332388405104e-04
3.458825847277672075e-03
-1.493476063084412785e-03
2.691173041466128537e-03
-2.423202553008510680e-03
-2.093221765766885983e-02
1.037106477365970676e-02
1.029000412450213273e-03
2.810354586776338606e-03
2.495602295412076982e-02
-8.072125983224683402e-03
-1.005177496280414834e-02
-1.409728299699391889e-02
-9.839973330308700653e-03
-4.790041994802721192e-03
1.900834640949401744e-02
6.233911959561330707e-02
-3.063035472180338642e-02
4.421432186443466361e-02
5.693751244302392919e-03
-3.875472298518419650e-02
1.182190922491729336e-02
1.361173874363410911e-02
-1.749214886289986864e-02
2.036994978536087186e-02
4.296237825768672164e-02
2.614328897773093505e-02
7.095816282947897680e-02
2.952034646801725976e-02
9.639617397563891160e-03
-1.456812378858448991e-02
8.725552652664404427e-03
1.424342993103754236e-02
-2.704805809854124443e-02
2.571434678134368584e-03
-5.982465712726403248e-03
-3.794577934237301602e-03
-3.762116221670169097e-02
1.193122050608766936e-02
8.351991924002903286e-03
3.624714163245215670e-02
-4.442478656638971200e-03
-3.629418329956220213e-02
5.598410558460958919e-02
-1.182803361470320842e-02
-1.571486608664519544e-02
-1.716392433206276151e-03
9.454070383709694408e-03
2.846558701774006342e-02
3.182496281019059348e-02
3.060904065600150020e-03
-1.738801757102826154e-02
-2.994309308415725110e-02
-4.849683822734539816e-03
4.486264929426219262e-04
-1.358711963313942624e-02
6.509455139279606006e-03
4.349643729633449751e-02
-8.118025010439596629e-05
1.047507728181115358e-02
3.860555213904102306e-02
-1.923852983277724374e-02
-1.912653920187153828e-02
-6.104607597210060660e-03
-2.772966780319783414e-02
-2.672836599881492185e-03
-4.798567143982874345e-03
1.881203010290118452e-02
-4.151235662788006417e-03
-2.362203245023094741e-02
1.962404720335646224e-02
-1.170505990649454899e-03
-1.191630542572872341e-02
1.252026957388812679e-02
-5.759852880156042000e-03
2.411056406235120159e-02
2.545165551317664712e-02
-3.820534938130764908e-03
-2.371720108720207654e-03
-2.264253163581028336e-02
2.252379837281700669e-03
-6.878104617719468794e-03
-3.060911230164158059e-02
2.956638448014505330e-02
-2.469927982633691316e-02
-2.271824492010144497e-02
5.223983633060213377e-03
-6.657958599518447318e-03
-2.084988415542864820e-02
3.504456823998512629e-03
2.885034293618835705e-02
8.701744327792474559e-03
-2.180919069072230140e-02
-4.359107967712645693e-02
-1.691067573896071555e-02
9.915759595211877733e-03
3.454744821041706715e-02
2.005983589041174242e-02
4.389092807044771977e-02
-7.661055947569194932e-03
-3.271932776088810890e-02
8.858240173088453157e-03
3.517271120698518133e-02
-1.118563669390010458e-02
-1.314519374008453305e-02
9.643718012679155377e-03
2.946785838541643616e-03
-1.303031667192170243e-02
1.892654206362225089e-02
-1.673560582229903547e-03
2.739885324803437161e-02
3.071025356003401902e-03
1.008403670651209123e-02
1.455662468223207703e-02
-1.406497339692844642e-02
3.682764088843556993e-02
-1.557973939744230520e-02
1.874761772842152910e-02
-1.064616014826639048e-02
3.282982790613571400e-02
3.181539662559527970e-02
-1.383120955172159735e-03
1.307226534430278204e-02
2.330972410184084867e-02
1.626179286422550427e-02
2.928520485076510985e-02
1.893814173547551938e-02
-4.239495183876731792e-03
-3.547012188532581295e-02
3.498911912765658577e-03
-3.030999241979992140e-02
1.303067809350685717e-02
6.098328460272904941e-03
-2.398795463604048994e-02
-3.467128260024958386e-02
2.038921150747729019e-02
2.857918391022366833e-02
-5.774923850323983310e-02
1.638983215368896088e-02
-2.985242334270794134e-02
1.628855013395729204e-02
2.795613993238172442e-03
-4.127504428884992888e-04
-3.622560092380201768e-02
-2.644973089970068404e-03
-2.160886909476853260e-02
-2.853209968156165260e-02
9.988263969654038316e-03
2.890641272598381412e-02
-5.264241499739766295e-03
1.381653763047762176e-02
3.892624593965681584e-02
5.738336870227938452e-03
2.909714927196130688e-02
1.257404946528628033e-02
-4.448195146022840794e-03
-1.895186108997800462e-02
1.320279652346682125e-02
-1.472849483595911613e-02
-1.552430543063236350e-02
-1.791598723972759061e-03
1.582619870004667306e-02
-5.584774439005454200e-03
-1.604146433538503579e-03
-6.383808643896326379e-03
2.503239454877187464e-02
-1.806043587999986780e-02
1.609114961050673101e-02
1.598492027771902108e-02
3.156673058050194630e-02
1.551921816279364791e-02
1.496423836899105943e-02
-1.474490764590069038e-02
-2.417175425802153485e-02
-8.275211183716591617e-04
-1.285121279357715439e-02
5.346920210001755713e-02
-1.186780631541054648e-02
-3.959981172151107870e-02
-3.401822705933432722e-02
2.332617609748798698e-02
-5.326944537987392606e-03
6.701090653778435727e-03
1.180191336487486711e-02
1.107193042182419082e-02
2.106118250343486057e-05
-7.853200226683398899e-03
1.087924248510194029e-02
-4.937693974850067800e-03
1.751893658993543615e-02
7.651682559495141984e-03
3.330142432779414907e-02
1.019943962989495155e-02
2.054618385285335996e-02
2.701168148796886936e-02
9.962120887281052106e-03
-3.334560950901616777e-02
-6.973227613435113714e-03
-3.741400793721234332e-03
2.208972549627202103e-02
3.816662635888275808e-03
1.245138416277150745e-02
-3.038821059615658040e-03
1.738416636251232175e-02
-1.473887298316565141e-02
1.380763626908235175e-02
2.318407758631112550e-03
-5.602769691726695520e-03
2.291069834338984798e-02
-1.888941363101153889e-02
1.686934048590791116e-02
-4.795321668852600000e-03
3.036111686748925800e-02
-1.284595548106360480e-02
-3.857580657847167749e-02
6.812331896902716621e-02
1.357994524600659308e-02
1.941546768640315616e-03
2.817457994750018416e-02
3.248024727333015393e-02
-6.327587861600591189e-03
-3.378335569885780598e-02
1.190067687960692094e-02
4.253712175253735774e-03
8.973726137188255125e-03
-4.501143116713806139e-03
3.098582302238860400e-02
-2.683992316552432332e-03
3.406118126067484569e-02
-4.277318400794236086e-02
-1.216980553655053719e-02
-1.596977834100914498e-02
-3.456676651314990328e-02
-2.630965828762526788e-04
-2.422638597872864633e-02
1.030775404756505836e-02
1.598291071727464194e-02
2.393202623079531896e-02
1.032180249859306412e-02
3.979921439736735372e-02
-1.960104620997285899e-02
2.955481368807210546e-02
-8.857833968182127204e-03
-1.985913664953861246e-03
1.034498302407664376e-02
-7.751772001999559895e-03
-8.729661487385227334e-03
1.197256080136294663e-02
-1.204732936813169802e-05
-1.353585097256820163e-02
-1.950396334293916082e-04
8.569905322697295158e-03
1.336285858328482932e-03
9.763516825568282001e-03
1.090878769374701435e-02
1.505688532264408408e-02
-9.618007813068320602e-03
1.636824416028654153e-02
-3.148947412594688827e-02
-1.438133829715293986e-02
2.529177605179440055e-02
-2.899187659571599018e-02
2.426888307883818055e-02
-2.952821713605041642e-02
5.640843506329780606e-03
7.913434471877185336e-03
4.397474249295358489e-02
1.057662644359223629e-02
9.208877646525351346e-03
6.304726205663975513e-03
6.649156329691820319e-04
-1.164548329070893250e-02
-9.479490116661878213e-03
-1.032868916177542146e-02
2.354963377865075536e-02
-1.951480802605602694e-02
2.828586543341286147e-02
-1.983906875292223808e-03
4.546182901371649478e-04
4.951344675766034160e-03
3.836349644567032396e-02
2.164280065921823232e-02
-4.501191086908153723e-04
-1.381169038623483725e-02
1.453261371720786059e-02
9.471022327667713656e-04
-7.110745700490248185e-04
1.476682786603228208e-02
-2.553632386365875528e-02
1.791465020352309796e-03
5.693640207244445592e-04
-2.090008533390771278e-02
1.142509698515036844e-02
9.238204744110627142e-03
-1.047400756369724559e-02
2.616536818439572573e-02
4.165764412344828173e-03
2.756880845558406373e-02
-1.067109010389356155e-03
9.179944847673602096e-03
-2.160429770061239249e-02
3.577306234230408222e-03
-2.728081894573040900e-02
-1.689931359300559516e-02
-6.236456638792008469e-03
-3.498898246375860277e-02
6.727489015975765757e-04
3.550129253064713414e-02
2.362178180680437473e-02
-4.320692657709364337e-02
-1.118259153573712911e-03
-1.768105503676901946e-02
-3.577664062493386005e-02
2.069885650291720600e-02
9.282230841139335956e-03
-5.736687558670665321e-02
7.681688810504431683e-03
-8.934279614797379504e-03
-3.246516899842136639e-03
6.606327409159847876e-03
2.762224229835155004e-02
2.830227325990087098e-02
-2.131652309229564377e-02
6.300164952185608814e-04
3.032641062557971112e-02
-1.127852099427231920e-02
1.652478130992927853e-03
-5.895032685374189396e-03
2.992050776876074326e-03
-8.078108151826936950e-03
9.764272170977526463e-03
6.216058539706193799e-03
8.670153749795067935e-03
-2.592867054314964854e-03
-8.721290696213440663e-02
-2.007924029148148298e-02
-4.082268743473677075e-02
1.931675404436270296e-02
2.538488594552800945e-02
-3.513431527964538947e-02
-9.542783417216980577e-03
-2.052986571806996938e-02
-2.071443968422605631e-03
2.504766112192808800e-02
-4.991517791517765396e-02
1.224022507824132702e-02
1.007552903819729923e-02
-2.698073994912387336e-02
-2.755528672919229510e-02
1.252742370184066478e-02
4.935388716229578872e-03
1.818025896793199273e-02
2.031688304990205904e-02
-3.305128300032226379e-02
-2.851024562431992218e-02
2.135502451956294845e-02
-1.923886175242852173e-02
3.077119973753848770e-02
1.520173337362674959e-02
-2.576169949379585392e-02
1.136212831485804327e-02
-1.510045812696486807e-02
-7.720802818816686029e-03
-7.783410769103891839e-03
-2.085332823080842876e-02
5.552314111750204610e-03
-1.842933445877471821e-02
-1.035356594957131775e-02
2.619309960678385587e-03
2.673641886280219218e-02
-5.343456125935597788e-03
3.026574963953254649e-02
3.522697522743716003e-02
-1.517141285640906910e-02
-9.625535530777142024e-03
2.217581586737004534e-02
-5.004821642160174611e-02
-3.135427673707708723e-02
-2.814191105828587822e-02
1.506086500484168445e-03
3.870076247940189285e-02
2.110280387792814755e-03
-2.164616310197433127e-02
-2.477364951752355354e-02
8.133852550581566893e-03
-1.392940375980201810e-02
-1.853502229760252071e-02
1.744319156326210691e-03
2.055858938612326395e-02
4.740320910849117608e-03
-2.158686616028091670e-02
-2.223059670639705027e-02
1.318641504867159534e-03
-1.686038374457864142e-02
-1.645935594488515466e-02
-3.808549358882275249e-02
-3.884258387424051415e-03
3.149937503165919223e-02
2.262381365602833885e-02
8.200941043307192688e-03
-3.650032437312585032e-02
-2.147641698621601328e-02
1.705355552281618767e-02
-2.553268717886192363e-02
-3.026803400310355482e-02
-4.562823132791846668e-03
5.359568179124104409e-02
9.275167996836333056e-03
-1.467181826950289016e-02
-3.351806833349240539e-02
3.192037558411046916e-02
-1.101843826814827808e-02
-1.023237962969730276e-02
-4.898515051058249109e-02
3.057771040709068161e-02
2.678426884262745389e-02
-1.143606206084130176e-04
2.329280871337836498e-02
-1.818810576823474273e-02
-1.808171722223713687e-03
-3.128987406639782351e-03
-6.728175545203162811e-05
-5.316489780607521615e-02
-4.015699778170597582e-03
9.845895711653954857e-04
-4.699206513934860163e-02
-2.675806714782796511e-02
-5.606552680783885535e-04
9.498872084230024215e-03
1.622031927965816162e-02
-6.738301572919481314e-03
1.186606641056301564e-02
3.063363402947608463e-02
-2.049774713140102567e-02
-2.616761974159692583e-02
-1.126677938464607995e-02
-1.653284649040235102e-02
-1.328825785906498878e-02
-2.502524149478565010e-02
2.889597409584846247e-02
-6.622107984140583603e-03
-2.048432843028881456e-02
8.701086641717876990e-03
3.494921230883444967e-03
-2.390334891543059379e-02
1.669714246664751045e-02
-3.136811109266430392e-02
4.385407556295069058e-03
7.468532070800440979e-03
-2.089768798326882993e-03
6.165243717839607139e-03
-2.040616117491229897e-02
-9.252509157042636614e-03
2.585995937772074538e-02
-3.253066631578542534e-02
-2.256878925389616854e-03
-1.392026314089525249e-02
-2.757508641512756986e-02
-4.546167177602603244e-04
-2.698083661053436375e-02
-4.121623948248748226e-02
-2.504561418669574990e-02
-7.247474364175143444e-03
-2.195327470279065732e-02
6.668997667361618517e-03
5.567162904356268323e-03
-9.628372284478270860e-04
-1.455191614097593039e-02
2.395788240806353761e-02
-1.544920721893412383e-02
-1.014596795564096619e-02
-4.111732194723540651e-02
7.034340797678962851e-03
-9.320384308533957631e-04
-1.360054819725700810e-03
-1.082071272155120910e-03
-2.882744662872075911e-02
-2.750208659997381566e-02
-1.904403322008391131e-02
-7.715929614320253364e-03
-3.030305824122796893e-02
-1.072955068960537196e-02
-6.967237682416546271e-03
3.491246913147932391e-05
-1.529679726915822088e-02
1.409365039660500848e-02
6.229706328320636956e-03
1.352731236359731685e-02
-1.468892050980652800e-02
-7.515002456257051031e-03
2.285813463246640781e-02
-4.616770842001248314e-03
-4.315281805428114632e-03
-2.264998319254133557e-02
1.381010798973600524e-02
-2.862809911016327841e-02
-3.887745524740726741e-03
-5.511893687493458344e-03
-2.198532535415320677e-02
-5.688318508990545391e-02
-2.293507981425742595e-02
-2.557778188109111062e-02
-3.573844100922215529e-03
1.173493513700476533e-02
-4.396875031406287382e-02
-1.537860197011957364e-02
7.082797977840864755e-03
2.164148956065652281e-03
-1.826431240545925080e-02
-8.211093458511092846e-03
-2.162240300092911280e-02
-5.276472061449363760e-03
-2.297129343158036893e-02
-1.481386570443678392e-02
-1.709374485333290880e-02
-2.286906268163888672e-02
-2.811915562075906986e-03
1.999176176445256053e-02
-1.417349037859060197e-02
1.318199126183560929e-02
1.193698272923724400e-02
-3.724056289781652734e-02
3.872570707418375273e-03
-6.610059194592408753e-03
1.524638598554657089e-02
-3.618386924314389262e-03
-9.840630115552608664e-03
-3.864087789857400396e-02
-7.259237236973918768e-03
-2.172517665242737137e-02
-9.074586299067634310e-03
-5.967596562815531518e-03
-1.849009777767076507e-02
-1.003659791747096505e-02
9.782429595098639241e-03
1.688355093806267115e-03
1.921135243447669866e-02
-4.900030565683712210e-03
-2.032923098771654332e-03
-2.165678899406064603e-02
-2.010507393539592499e-02
-1.267531359100046613e-02
-2.800839751071280276e-02
9.208930303822911861e-03
2.082872668857384951e-02
2.227821655925336930e-02
-3.748711528287864900e-03
4.347917091401363662e-03
1.528543510268249271e-02
-6.738750633152683876e-03
-5.828501588479049166e-03
1.110432374592906779e-02
-2.143931968631131169e-02
1.395662541602485547e-02
-9.659878037947922796e-03
-2.694145417056194921e-03
-1.146504431465138023e-02
1.244558395745753434e-03
-3.332378508683834194e-03
-2.059684095912596782e-02
1.905341665855646944e-03
-1.339707229287685417e-02
-2.618142757579589378e-02
-2.607743407796699400e-02
-2.647220386715318664e-03
-2.386173988749249256e-02
3.230811022718741050e-03
-3.088694796416065549e-02
-4.330829451536463010e-02
-1.843050610736999759e-02
-7.573079687394522301e-03
2.131750876817013057e-03
-4.066540290967388116e-02
-2.982931904516247443e-02
4.300255704875466378e-03
-2.110685660685311660e-02
-2.440687232047783484e-02
-4.448009509213261825e-02
-7.925425472731811860e-03
1.735601411121409296e-02
6.076270646238049120e-03
-2.960656134585168842e-03
-1.406426559921095977e-02
1.707406633334227972e-02
-1.445923643766964563e-02
1.412687124909331633e-02
-2.139665486611855294e-02
-7.509601050216479709e-03
9.022721786641447334e-03
2.008782289589768413e-02
8.316125594930459664e-03
7.874212764054660044e-03
-1.570065697046796327e-02
4.228855300846435551e-03
-2.181545483592783885e-02
2.054332660344551295e-02
-3.628018450914034798e-02
-7.034206330529152104e-03
-2.739762007521883043e-03
1.186507752741809002e-02
-9.362327662881203202e-03
-1.116092564497551520e-03
-3.405193083920270147e-02
-1.883094202770054654e-02
4.606576844881360433e-03
-1.656296397265086262e-02
8.845908491799961415e-03
-2.278846062275350151e-02
2.599471250926683324e-02
-6.858346957684461655e-03
2.704261381126092829e-03
-6.899173320039769623e-03
-2.174285372057931532e-03
-4.544322201445280540e-03
8.385333584199971407e-03
9.028669070256341777e-04
1.590855580753779489e-02
-1.881416247901506952e-02
1.058780923040260813e-03
1.755086072976780320e-02
-6.871157803859318652e-03
-1.590534951587170565e-02
1.161057157997233413e-02
1.897544580139676543e-02
6.048629626610761353e-04
1.459710016827263888e-02
-2.718053337585376455e-02
6.289932809093283506e-03
-2.011844552498259081e-02
-1.450146341983310321e-02
-5.320108718137390308e-03
2.805517226540294243e-02
-1.205556680816430824e-02
-3.024780974825369648e-03
3.121996284496090374e-02
-1.245811677970370436e-02
-9.711202663014095390e-03
-5.949076515393264661e-05
-3.106257455392178943e-02
-1.419553613022788222e-02
-1.436198473877994299e-02
-2.200332087148251445e-02
3.871785163276143023e-03
-1.159576118962558737e-02
-2.631457376284234047e-03
3.654187347723946572e-02
-4.545956631073449355e-02
5.220774467581167436e-03
2.042002507533405981e-02
3.625811862131864821e-02
-9.961729185781779614e-04
2.066739617283879643e-02
-1.016328694215464824e-02
-1.281691062562021486e-03
-1.755137265108051847e-02
-5.188898115293743250e-03
1.317833569155425766e-02
-1.218221357052605251e-02
-3.072574876121027601e-02
1.788878944678693253e-02
2.121742405874346010e-02
-8.549097242956417431e-03
-1.027212774973246083e-02
1.689122838576850860e-02
-3.775809525664490518e-02
-4.043040340622875567e-02
1.913522545819564338e-02
-1.010700287640922332e-02
-3.444220043526424746e-02
-9.571277303416229204e-03
4.502104120852925260e-04
-2.658665751989855788e-02
-1.064106699438038296e-03
6.075071192644350589e-03
-6.568379664716004519e-03
-2.233781130583293965e-03
5.106518988789174665e-03
2.556515665492830117e-02
1.062045383691854507e-02
1.579435827804255218e-02
-9.200569107886384310e-03
2.725761348375595541e-02
6.787510043485115753e-03
-3.726855682609412734e-04
-3.148292980598869223e-02
2.587132767105277190e-02
1.866704719719568294e-03
4.049870945653566423e-03
3.635371359452466145e-02
-2.299979746969850469e-02
-2.556399513506508667e-02
-1.826868714340750682e-02
2.362788201490045523e-02
-1.157649393351746665e-02
4.491244661782583950e-04
1.448283897640814145e-02
-3.590564062235150275e-03
-3.232930002034832551e-03
1.811702238407838367e-02
8.719806702867656523e-03
-2.956832631340591822e-02
-2.856247779962731506e-02
-3.755868769306652810e-02
2.626729219844360988e-03
4.546502963335045423e-03
1.107151183458015414e-02
-5.151729386865345171e-03
8.490942470010790291e-03
3.180551642394271322e-02
4.090221527913578958e-02
-4.709559941519889104e-02
9.266232445729060546e-03
5.068125911604007272e-03
-1.224354185076480250e-02
-2.760609799393484373e-02
6.507982812670892216e-03
1.396755061817518337e-02
-1.712806541415742628e-03
-1.089458429591495803e-02
1.618751299015996729e-03
-2.048569980878200275e-02
-5.998331282881437136e-05
-1.858566982258061384e-02
1.115419732992761412e-02
1.424107016032854188e-02
-5.724797818006205526e-03
5.414465797419184753e-03
-6.347339614247377373e-03
1.645802745126379724e-02
-2.928790304686240686e-02
3.687330734433919011e-02
6.870329866145264558e-03
6.369134642248672033e-03
2.726649435631298482e-02
1.740169615983694698e-02
8.734489571423234913e-03
-3.809042844526405736e-02
1.847079404259230687e-02
1.140173826877811415e-02
4.641971985210273551e-03
1.464540493502793431e-02
-9.871811231345480400e-03
-1.864031208861542796e-03
-2.311035363336069043e-02
5.022860737750869595e-04
-7.654597037940742525e-03
-3.175321924180266736e-02
2.656075742788931160e-02
1.001203511732448419e-02
-3.598118980225973392e-04
3.267075184539717635e-03
-1.115122173212086329e-02
-1.169491269421383400e-02
2.250529715115103316e-02
1.012820137365236066e-02
2.957477905949223995e-02
1.426517680771463049e-02
1.023177063119192799e-02
-2.632345996680880013e-02
-1.593440265125619856e-02
1.338165565031868877e-02
-1.155475360738779118e-03
4.781265079072655362e-03
1.551307916100516660e-02
-1.368367796578576386e-02
8.093635585958068590e-03
2.505764030832604433e-02
2.188866531742422045e-02
1.474595553209589072e-04
-1.095448734444364261e-02
1.337751627590071796e-02
4.002266986421249007e-02
-1.905436228689489156e-02
-8.768097234409516841e-03
1.479391754282503163e-02
-3.262485545176870005e-02
3.611945468786222600e-03
-2.214731527616876569e-04
4.415988109536954365e-02
5.385798941924734191e-03
3.083119237868698313e-03
-2.005531918825965987e-02
2.378714742121765171e-03
-1.503382453831838151e-03
3.536640068237920792e-02
1.921804119900814498e-02
-1.393041909202247415e-02
-2.879557142974047135e-02
3.852399133374342227e-02
-7.255897162470567249e-03
3.092463833943458890e-02
-3.653469185669967149e-03
6.494670326423711976e-03
2.693063488968656894e-04
1.541907105044335383e-02
-1.824780750586313394e-02
-1.846323468156743988e-02
6.996330719528229790e-03
-5.071799577292853377e-03
1.922122744242861850e-02
8.867391027058383821e-03
-1.068919785199204560e-02
-4.718120669926216190e-03
2.358421099991277539e-02
-4.025668149987146442e-03
-2.145817584377109066e-02
2.044099661578939811e-03
1.158265631383746837e-02
2.432910034482022726e-02
2.782520648695086928e-03
1.845499067594724707e-02
-1.485337527422652022e-02
1.612758169782572276e-02
7.307482445399124393e-03
2.978166857103420329e-02
1.151218711837358882e-02
2.858474021857572087e-02
-2.370827603308572895e-02
1.003344821676644023e-02
6.282638217717230640e-03
1.797622335999237222e-02
-3.308875594287724597e-02
-1.127579083423627809e-02
-1.253960483006374624e-02
-3.067390782953893086e-02
-1.444673482928260193e-02
-1.995968901340480078e-02
2.907286248483214111e-02
1.800266855420772864e-03
-3.826166832697525284e-03
-2.904601624537409346e-03
3.630979708008197750e-04
-4.717030184668812715e-02
1.226274587024835452e-02
8.415394902060188351e-03
3.785814770795899870e-02
1.649409331502268983e-02
-2.565971514264215811e-02
3.114628121485102721e-03
1.193988149934392153e-02
3.101068094613293816e-02
1.981301661773518519e-02
3.967750917405279271e-03
-6.141326950007919457e-03
-1.437787479654552454e-02
1.085872099865062279e-02
-2.121004782501503816e-02
-2.688439407529156708e-02
-3.961367339398626751e-03
7.529764936233987460e-03
-1.170620759827857571e-02
-1.551603606674490082e-03
-3.309066616306483022e-02
1.216373380419564880e-02
-3.972552237336894024e-04
4.375987304387107986e-03
1.054031228534338567e-02
-5.698708228946803601e-03
2.188407732362016023e-02
1.429323342241544358e-02
-1.702161837718675977e-02
-7.515236042068472629e-03
2.967409961565885268e-02
-1.147617616337714974e-02
2.125046621141155750e-02
6.652323869113364527e-03
-3.727461480488891005e-02
-4.170504327711309703e-03
-1.745789715786419394e-02
3.703473576651170052e-02
-2.574815398646411804e-02
1.175196324355926199e-02
-5.810232085219287600e-03
-2.397394610436551915e-02
8.920439961968224321e-03
1.329698370156186249e-02
5.218654317129379702e-03
1.174170371967922684e-02
1.258225212332631134e-02
-2.159625339151963197e-02
3.962841222798081653e-02
5.628968310222427079e-02
2.867765580780647430e-02
1.151527703618463946e-02
1.794793408124502982e-03
3.222557870387308954e-02
-3.623037069825081982e-04
-1.610933328483860408e-02
1.812675255920216319e-02
1.433701112906089065e-02
-4.303379418643456245e-02
-1.257377469294203298e-02
1.592039031202975227e-02
-2.681313551367620410e-02
2.273850065940108064e-02
4.746665644249723620e-02
2.921065491205296349e-02
2.030579289443581320e-02
2.193418690122061337e-02
1.064980415564363613e-04
3.689514438864734819e-02
-8.825639221432510922e-03
-2.540614990291435032e-02
-9.107170739884603390e-04
1.436539988119036292e-02
-2.521593791676961585e-02
-3.774726772005675916e-03
2.767103095625592871e-03
-1.841329805496719207e-02
-1.783189529460958711e-02
-5.063799955028327159e-03
-1.312051090307060804e-02
1.339382808250611130e-02
-8.641958638928243577e-03
-2.900630628515865617e-03
-3.074755588834950093e-02
2.692996478646558084e-02
-1.682396980749205004e-02
1.878260038337340246e-02
-1.848021683502005467e-03
-5.734856037820549625e-03
2.444274011868937876e-02
2.690643871488192576e-02
-5.519007016125202121e-03
1.970984927901761261e-02
1.183450174201912614e-03
-1.704143291285435333e-02
-1.175001608046892694e-02
1.316991979880627805e-03
4.218665097115313622e-02
1.477984798505097702e-02
-6.023973956836665630e-03
3.460668287408254912e-02
2.105303435118141553e-02
4.293988712520264463e-03
-8.404258769104701321e-03
2.091988348499036407e-02
-2.289035018495381990e-02
1.675361875660072442e-02
2.947018095738811183e-02
3.530703844418192627e-02
3.564353560612146254e-02
-9.321933988022381920e-03
1.394318100013181624e-03
-1.068414599447647722e-03
1.990947292105909802e-02
2.860108298359908489e-03
2.299925874091310329e-02
-1.667950344467479876e-02
3.181426268145168268e-02
5.861638691580986667e-03
3.228033952864531320e-02
-1.384318821947003566e-03
5.717578166159516771e-03
3.805154105121740654e-02
-7.504012499808754288e-03
-3.276816684942349903e-03
5.209331612265634664e-04
-5.535738659382406779e-02
1.081206016613488934e-03
-1.355966899958934921e-02
6.091167318665117493e-03
-1.163192263892202059e-02
2.836472113370678769e-02
-1.482708680442794413e-02
-4.688784182478596130e-03
8.770623446956719860e-03
2.478862765963506243e-02
8.698811530515816043e-03
-9.341039019566487953e-03
1.280100399800524619e-02
1.018828459336228696e-02
-1.083586008869388308e-02
-7.791095881916790949e-03
2.345125506042465297e-03
2.716213359109814784e-04
-1.298017822929644835e-02
5.040994787070121781e-03
-1.967056513614944685e-02
1.888183617360969079e-03
-8.338174141957569732e-05
4.312528911150852184e-02
-1.220432203938877705e-02
1.068169587763091385e-02
1.752512855749294857e-02
8.503149341490028740e-03
-1.264044643985478590e-02
3.052838754744799030e-02
2.443543906041317423e-02
4.375318181006272733e-02
-8.188660153243688955e-03
1.150325088322075133e-02
-3.385873837187620972e-02
-3.349424138312127527e-03
1.561224621963342753e-02
1.278386351287842410e-03
2.361936413053653677e-02
1.115581838435025005e-03
2.055358310613841083e-02
-1.439098679157241843e-02
-3.887840866643670502e-03
2.286685064800813086e-02
2.643773542853128031e-02
-6.976847119174328822e-03
1.187492287363811627e-02
3.714880898339176923e-02
2.040393285979281296e-02
2.492192788106003740e-02
-2.163019215674512330e-02
-2.920753875506747546e-02
4.019011077659373488e-02
2.481813644908200875e-02
-8.590546813280088359e-03
-7.457662166696307250e-03
1.307864186135681249e-02
2.081145539404975417e-02
1.359815380576227285e-02
1.604072760143573570e-02
1.563457993731261209e-02
2.994571673923716523e-02
5.314206829925867404e-02
-2.651850623657194764e-03
-9.374140343985608650e-03
-1.175430606590687800e-02
3.410662189298253877e-02
4.022314589066457863e-03
8.637996496829359770e-04
-2.115676970611673688e-02
-1.639838575985802516e-02
5.010831069056735903e-04
-1.156914334646427789e-02
2.074057790397814890e-02
4.232859391425194268e-02
2.115408908222816270e-02
-1.834621280712930153e-03
4.931337830519610596e-03
1.130272460184463153e-02
-4.449758569758677576e-03
3.381518064010530515e-05
7.668098627035437390e-03
4.742242445944813874e-03
1.432962503461323797e-02
-1.583747623186610581e-02
3.360443075115233935e-02
3.643759876425342777e-04
-1.211446717884294248e-02
-2.597064371159437529e-02
2.782330110878647109e-02
2.788010384723295376e-02
6.047263384307124956e-02
1.508533298223392431e-02
6.969576046562842020e-03
-2.287040569067778223e-02
-1.107972939117608802e-02
-1.787244434909300572e-02
1.265626969463875227e-02
-3.637099067547384327e-03
-3.166158056870633369e-02
1.215134526982352726e-02
1.913702602477100612e-02
-8.687398824006755879e-03
4.332993795334806088e-03
1.723306428561169681e-02
3.690527469133701374e-03
2.942722230840100900e-02
3.414702466841201475e-03
6.878084829321569338e-03
-9.378916562996192363e-03
-1.445435939833157948e-02
8.388728181406733195e-03
-3.822157481711815213e-02
-1.644724042185402579e-02
-6.838665835905501783e-03
9.445656582724526809e-03
2.738069460588290344e-02
-3.887476135307788364e-03
-1.029179011470797434e-02
2.395174430581289288e-02
-1.388212704510748997e-02
2.276769560011587465e-02
2.094566327871731984e-02
-1.225589026862680935e-03
1.447930220610065162e-02
2.469471437620051127e-02
-3.141315322484523193e-02
-7.582269482338044493e-03
-2.527480452813243503e-02
-4.538653980526982656e-02
1.682263112362416060e-02
-2.322128317292437849e-02
-1.673120339090264710e-02
3.924323109607907867e-02
-3.728358723299298686e-03
-2.658287304413575140e-03
-1.342520305959712945e-02
-5.945208365630410554e-05
1.481432490835204313e-02
8.351422078599738535e-03
-5.949832981275007815e-03
-2.665895195656216212e-03
-1.976304570327591659e-02
-1.246980589602361862e-02
6.181406093765400359e-03
2.438247276720976586e-03
5.298741522280728256e-02
3.525370618014188329e-02
3.360609005139383182e-02
-2.722828252195478790e-02
1.590660554537700472e-02
-8.057372002600676764e-03
-1.660894939899325642e-02
-2.344852076101053544e-03
-2.639696258862728878e-02
2.916448762316762103e-03
3.081217702185311616e-02
-1.036887807305346236e-02
8.919773330072395395e-03
-2.252421755339959614e-02
-1.047948069650696951e-02
2.084455445396099157e-02
-8.165928595354967831e-03
1.783401416440758350e-02
2.650705926110292002e-02
1.978782363969792610e-02
-1.112391730211684075e-02
-9.480709331230912848e-03
2.980640308723711898e-02
5.404320426699728980e-02
-1.668626111654112135e-02
1.487800456583280445e-02
-6.882343518936373007e-03
2.461653316244059864e-02
1.012858533285052590e-04
-1.158244940523887011e-02
2.551482643018155791e-02
2.837458101704990257e-02
2.351612869025451052e-02
1.504964596887966265e-02
9.806742502980858589e-03
-1.244736910080366209e-02
2.327143933563542363e-02
1.039691295408859059e-02
-1.110889412826242262e-02
-2.828267871718143176e-03
-1.539052364176765608e-02
1.551655544568709792e-02
-7.063554123041213169e-03
1.184218095557212393e-02
-2.136044170591074043e-02
-7.471955681690407858e-03
-2.373253383332608532e-02
1.926495930009968979e-02
1.343806958620469283e-02
2.180972941616224868e-03
-2.499586134614748857e-03
-8.715728085494204875e-04
-1.757548258317387369e-02
-2.559908542308646229e-02
2.189868883875880495e-02
-2.574204659747683296e-02
-7.571041555515805807e-03
-1.292428317140096455e-02
1.043224987391965473e-02
2.095759343648645120e-02
-2.887778016719938154e-02
1.776807922813972151e-02
-1.700020656968892138e-02
6.655771569558720062e-03
1.622620596217261291e-02
-3.628519634598256771e-02
-4.038063463434537863e-03
1.008629558120406264e-02
-4.887117996919688144e-03
3.034351746163424686e-03
1.984514486994217938e-02
-2.535123102832319286e-03
-1.170881406036469730e-02
-4.121845243195043813e-03
1.210776792320574988e-02
9.788735511955777915e-03
5.390417710081768510e-02
1.175046107585618269e-03
-1.898823681482063666e-02
-2.165306644662296940e-04
4.430343589202622237e-03
5.473292806652395315e-03
1.257383306053594038e-02
1.517997735550502374e-02
-7.208167941976001457e-04
1.682394390424039529e-02
6.612547154698051981e-03
-7.424966554025467722e-03
-1.221459077712731302e-02
-6.217163047323174402e-03
4.180767200983857151e-02
-1.315587005799989141e-02
-2.621518845561653880e-03
-1.001154624661803293e-02
-3.843713570490823756e-03
-2.869227662218416450e-02
7.336922238712964388e-03
7.220229484563477768e-03
2.223055309697163570e-02
1.871574750793115680e-02
-2.734302042180696349e-02
7.219821965669232476e-03
2.470872839331610116e-02
-3.374155639217236644e-03
-6.501440221502678869e-03
-5.442344888133866798e-04
-4.180392697818508668e-02
-5.287330707395545594e-03
8.441416353141660209e-03
-9.072266749636983402e-04
1.487892258756874989e-02
2.272213640142906055e-02
4.901899596994679746e-03
-2.957266196416659908e-03
1.511519294471507478e-02
1.035237169391232427e-02
-1.935376094145435958e-03
1.259432084206122369e-02
1.350375584081009482e-03
-2.771710472385831292e-02
1.063603780038550883e-02
2.316279275978577398e-02
8.908932622359241882e-03
1.655281106243194911e-02
-6.585892505238575244e-03
4.723223092213435265e-04
4.194721066028191808e-03
-1.432754737993946481e-02
-3.543237691829282526e-02
-3.859094913780210245e-02
-1.259889135729168677e-02
-4.261756944578189155e-02
-2.498576836735880852e-02
-1.075602042149508344e-02
-1.354045816747312218e-02
1.436846669398163939e-02
3.897278032351832872e-02
-3.286446972466027655e-02
1.640452387721571051e-02
2.837399320248613216e-02
6.412334047153253093e-03
1.576036712342594737e-02
1.395568633089102478e-02
7.647230855304059218e-04
5.481381226070398092e-03
1.195824736585692286e-02
-1.173606459492317761e-02
5.412919381076795964e-04
4.779841775882053001e-03
1.458057905984284572e-02
3.016728952546287104e-02
1.227978350502713367e-02
-3.930083919936554898e-03
4.172209265172238668e-02
2.342729157436414592e-02
1.608868900041229150e-02
5.064619952299523331e-03
-4.474933650034881340e-03
-8.951587306040006270e-03
-1.429369970485716047e-02
-3.080228961149231171e-02
3.247708797014383069e-03
1.548367087464467239e-02
2.755678848486872029e-03
6.474789777503627344e-03
-4.324817456633759521e-02
4.086919228358121096e-03
-3.026973525835854884e-02
-2.041274932166321082e-02
-2.798976089918745521e-03
-1.459606267829493056e-02
-9.267742851317557068e-03
1.270717268333526086e-02
6.433378757130891849e-04
9.665712890714163799e-03
2.358534956009300607e-03
2.678412611447077499e-02
3.168229194169027915e-03
-5.807940954334725979e-03
1.417046404760946912e-02
-1.940752778331009468e-02
1.048916746854331936e-02
-2.636881613554417289e-02
-1.769145747890626605e-02
6.789174245263931810e-03
1.636560750623502385e-03
-3.192643444225267552e-02
-1.889584060495372309e-02
-1.703306279047086050e-02
-6.968303013905313009e-03
5.535476370801741680e-02
3.231328259204549642e-03
2.386198705525897565e-02
2.827066758052441259e-02
-1.080551550418210570e-02
-1.887398484784215749e-02
3.888101967535641940e-02
-2.122808797239556997e-02
1.832367901751654621e-02
5.339505269188004818e-03
-1.370330361653586924e-02
-1.705254249461328128e-02
-1.737026983281866324e-03
9.396005174251357943e-04
-4.571372168516033702e-02
2.819477170858277100e-03
2.698135542628786031e-03
-9.169272735197943336e-03
8.791719514577992986e-03
-1.213934204325242162e-02
1.050074655034440767e-03
-1.209041775405067347e-02
-2.688212725633119804e-02
-3.268162542992017472e-02
1.666988759279144569e-02
6.197370144060367590e-03
-2.517417914238171545e-02
3.883253847610967230e-02
1.832678507562822759e-02
2.938770575303773294e-02
-1.145049522534796445e-03
3.589827526039038319e-02
-8.830503880582570367e-03
-1.954387790365533575e-03
1.768439310986317028e-02
-2.376351793587965985e-02
5.891962869076663653e-03
-6.240886974824015956e-03
-4.473621351787616940e-03
-2.766543573508201126e-02
-1.971918616012088843e-02
-1.624651438517085364e-02
-1.577572156711752951e-02
-2.185294307895411028e-02
1.504162660721846019e-02
9.076913535387177989e-03
1.193815894180959292e-02
6.925555497816265546e-03
1.091543240473758294e-02
-9.155621611382386629e-03
-2.650435407975432894e-02
-2.098119750374819251e-02
2.239847901186053231e-02
-1.291115441310680722e-03
-2.923929486008151890e-02
-5.140681246656738463e-04
-3.939892123925469586e-02
5.535528303427969012e-03
-1.007494965667683024e-03
8.531884726823386195e-03
-1.161730775201001882e-02
-6.964011166378022023e-04
6.765320134762328047e-03
-7.261329325997888801e-03
-3.955132277762832965e-02
5.985430977209797374e-03
-1.258687050112534869e-03
4.202106172155828379e-03
2.237123865878719309e-02
-3.743511031050938964e-02
-2.484690328331080542e-02
-2.053110767479977491e-03
-7.044718409582764566e-03
-3.575592605541307034e-03
-9.656136113177079747e-03
-3.268406027379600499e-03
-1.305229093552733900e-02
-8.166153755321193392e-03
-1.374096594809729073e-02
1.746086069676272773e-03
-1.641014766059126564e-02
-2.509662254240408591e-02
-5.371675709316341141e-03
-5.023604340853474008e-03
2.571960379465223698e-02
-1.234543252190644334e-02
-1.843161886078659856e-02
4.283449121946849431e-02
-2.930697365174735839e-03
-8.791569643949486562e-03
4.245185694933331644e-03
1.499049799111153896e-03
-1.666040653672573243e-02
-2.995101046063413860e-02
-1.676200562427592952e-02
2.204719117128957004e-02
6.629440705586520967e-03
-1.482215039297078880e-02
-2.072369743966552547e-02
-2.801717145230521802e-02
1.487322196913706471e-02
-3.198730212699252978e-02
-1.689017102515662921e-02
2.933910763031532740e-02
3.937076307797621882e-03
1.879676035339299459e-02
-1.812520036958721950e-02
1.300902927050792517e-02
2.933192549389104092e-02
-3.852834083259468884e-02
-3.608449887843041826e-02
8.135580079481443891e-03
-2.748699338461469202e-02
-4.061002968389465159e-03
-7.191161254170433566e-03
-4.389468994331269941e-02
-1.270931435499790194e-02
3.382144339627049263e-03
-2.297125598057484647e-02
-1.257092320962486728e-02
1.023704389893785247e-02
-3.732730794670149205e-02
-1.861456476289709283e-02
9.305743135530080215e-03
-2.582111548247243218e-02
-3.475482029434400627e-02
-4.371489131395281391e-02
1.917640088049025289e-03
-8.214709237626778224e-03
-1.110383149523674721e-02
-2.323356535994467592e-02
4.537443098026052390e-04
1.900861050204377331e-02
-1.815865497361296085e-02
-2.823987133532097904e-02
1.196992291576755643e-02
-4.569449986563228067e-02
-1.675305968507871321e-02
-1.814388764751306143e-02
-4.975884855077409782e-03
-2.210774183537319443e-02
1.943364863728176814e-03
2.513220727948243041e-02
-2.917734809788154887e-02
-4.421693823598870504e-03
-1.397647300114100797e-03
-1.303414724311205246e-02
-4.291022572325625672e-02
-2.339472124862566026e-03
-7.467773344887119113e-04
-2.403719039722411119e-02
2.256442320735396051e-02
4.682187686913814872e-03
-1.574834087493059975e-02
2.002011339629091065e-03
7.259827447400217515e-03
1.713220928017126013e-02
-5.011434289138909370e-03
-1.612920767812282830e-03
-2.060473581433148321e-02
-3.600890217512702635e-02
-2.502800020984371002e-02
5.600831864166697788e-02
-4.465058297636663627e-03
-5.244071807122058920e-02
-2.725786331485551255e-03
-2.725294854453619037e-03
6.692255532625509921e-03
-1.467851834010111371e-02
-2.727734999873109023e-02
4.748072355520251142e-03
2.598826402494354947e-03
1.732150238623826263e-02
-1.186967609199195313e-02
-1.506410382947744216e-02
-9.073743184998829189e-03
4.189772043778232287e-06
1.701958144315469934e-02
4.361606646018008349e-02
-1.388568833045260818e-02
-3.008640228703432160e-02
2.557572180967121467e-02
2.486696270269377756e-02
-6.043393911334978170e-03
-4.185797510617200734e-02
2.540585989432725400e-02
4.174574058343597655e-03
7.019385519067456933e-03
-3.276846033098396865e-02
-1.902960255361119124e-02
1.046067699262599043e-02
-1.244811734989676724e-03
-3.347332308962392561e-02
2.015520293462876728e-02
3.889808487511518809e-02
-4.887029492010044884e-02
-5.498103694339303432e-02
9.852167123933020312e-03
8.567602078094895685e-03
-2.760995512194416857e-02
2.308320717597096491e-02
1.154216976064663738e-02
-1.633281442317784452e-02
-8.259482527523362080e-03
-4.723905622883808886e-02
1.174516378150370147e-02
1.562457838239550770e-02
3.633782399360546266e-03
1.206329025321765101e-04
-3.569378329167074461e-03
2.016360925307159047e-02
-1.439159628210247462e-02
8.355395997920239334e-03
3.604942778945372916e-03
2.170165709515805771e-02
3.276399633522576044e-02
-2.678732328806604154e-02
-1.231861155440581654e-02
1.379433643645096991e-02
-3.404204228545922722e-03
1.161254223061241632e-02
-3.910080308365423973e-02
-3.267493618557680449e-04
-3.642101435914519431e-02
4.488070415464950891e-02
2.921366654712640593e-02
-1.614701916254801528e-02
3.323842949738383453e-03
1.801484817536724500e-02
-5.303799279205814038e-02
9.338276345035060808e-03
-1.315850325213890719e-02
6.526935237334031970e-02
-1.797031433097940820e-02
-1.905115922368138398e-02
-7.798090932217450078e-04
-1.311252705037158420e-02
2.633639496855628287e-02
-1.505959198389410572e-02
-3.075853505628961537e-02
2.234971592863978923e-03
-3.004612233026326788e-03
8.402828263827277072e-03
-1.752718528650929267e-02
2.051985593071794373e-02
-3.114911388483830937e-02
3.340642216161667649e-02
-7.677509572500735733e-04
3.841131075784662979e-02
-8.865436454920870915e-03
5.766013815469676548e-03
-1.969414107680844683e-02
1.109614822844400168e-02
1.834656108224560654e-03
-1.630121791049118918e-02
-3.300295314003959951e-02
-1.251799090963572579e-02
-1.691116393904277745e-02
1.503465391817986692e-04
-4.263538652763776415e-02
1.516279402169385532e-02
-1.215039832167967571e-02
-1.400592925414905713e-03
-5.073618949505146608e-03
-1.884910373690943525e-02
-7.725064420417051127e-05
-2.800189473488771258e-02
-1.020602157176982334e-02
-4.032198597041489890e-03
-2.274653821303839352e-03
-1.237147000154122274e-02
-3.605421175875067261e-03
-1.228776290021242092e-02
1.183439944379478109e-02
1.592289050896108366e-02
2.782467960366402301e-02
1.645971732545916527e-02
1.505945077631429090e-02
-1.086646443674169592e-02
-7.039724019942510125e-02
-1.546663189224913720e-02
-2.964700018418340438e-02
2.184519248747433806e-02
8.053544094045850255e-03
-1.833768508398622016e-02
2.510697726961962843e-04
5.784802678448970094e-03
-1.591050854515233676e-02
1.291144624077491003e-03
6.609790006860150405e-03
-1.389063458911689655e-02
2.484851549643444721e-02
1.879571983941925135e-03
1.612838726093416761e-02
-9.457837656743049021e-03
-1.367812521631428697e-02
-1.376898430616912278e-02
3.002633041924561430e-02
-1.106828487748721945e-02
4.317679699174937179e-03
-2.323563646354400835e-03
1.203722851102832954e-02
1.679248171365095577e-02
1.063651430680144158e-02
1.049657104572998025e-02
-2.857198870033713506e-02
2.397308851925235990e-03
2.649107670642976073e-02
9.920752980182774919e-03
-5.453342366905436500e-03
9.459832374481378519e-05
-3.697271692630704071e-02
-1.140271554834924699e-02
-7.938280336911227031e-03
-4.690392146208615526e-02
1.729905862731288130e-02
3.435039373148924494e-03
-3.438965503817408703e-02
9.253998644505531668e-03
1.037861626286164934e-02
-1.683961278693182559e-03
-2.064798427937397304e-02
3.540484453029944800e-02
-6.983769955476528540e-03
-1.192839725507648975e-02
-1.705384075010345571e-02
-2.384705694965981448e-02
-2.462989853526960371e-02
1.111587880479880663e-04
5.799273320385903542e-04
4.624688983875287901e-02
-2.316085735834169483e-03
-2.697601866060186926e-02
1.922833002775595559e-02
-8.628533976063972565e-04
2.805976245461346084e-03
-3.806025932977813442e-02
-6.103023859892364733e-02
1.523047394056485388e-03
-5.202968912256746362e-03
2.835287399343524792e-02
-5.750246901883536259e-03
-2.806440070522028124e-02
4.092265777887042072e-02
-2.876577047945233848e-02
1.632800949400423432e-02
-7.854912796541492839e-03
-1.495546358275472512e-02
1.233183662295897834e-02
-3.857617441067214686e-03
-5.894742141614329328e-03
-2.567721260959479265e-02
9.140570709534081434e-03
3.295217869268156352e-02
-1.368385884593781125e-02
3.187218695330327946e-03
1.741554977603996038e-02
-2.982056048565766629e-02
-2.243321426285251746e-02
2.019551328898773793e-04
2.668824155237668402e-02
-3.458608458423650771e-03
-3.842807330560290679e-03
2.272702546841550569e-02
2.043546779356569115e-02
2.580209233204735705e-02
-2.229864910238722742e-03
1.380041969763341411e-02
-9.744874465276970321e-03
-1.291746615119138304e-02
4.042105397334980893e-02
7.087521173855377415e-03
-1.968146979666157009e-02
-6.876658865545805938e-03
1.288292746928394218e-02
-9.596065265042291043e-03
1.503928178404806762e-02
1.673118652500137776e-02
-1.402766317467135822e-02
1.831265539525627969e-02
-1.197605828720769462e-02
-2.176947845254632863e-02
-6.581290796729171409e-03
1.335938837589962375e-02
2.806617927474247889e-02
2.191299921413740123e-02
9.362617482148519188e-03
-4.496316941855889489e-03
-1.124485046291136617e-02
1.516260370157360669e-02
2.445141130607243751e-02
2.558498006281295992e-02
-3.016230779209262344e-02
-7.188770582089995705e-03
4.354328223179058759e-03
-5.372905727796500192e-02
-1.324304906161040754e-02
1.917695139206188754e-02
4.241957156242647659e-02
2.727904984087644452e-02
-1.222546279520549638e-03
-2.593476089289841521e-03
-3.058975960833328414e-02
1.370667781189964171e-03
-3.682474188789711111e-02
-1.966866080944310383e-02
-2.046019582775356060e-02
2.174178317817868425e-02
1.900762358994440709e-02
3.075451579086043580e-02
1.664174948239174542e-02
3.424006550691383044e-02
2.101326689106718451e-02
-5.468692644066599357e-02
2.624802115155271467e-02
-3.766839542055685358e-02
-6.694407789706017034e-03
-3.528408077384900809e-03
-1.642094219214701445e-02
-1.683163713306455242e-02
-1.168823089982317341e-02
-2.389679474934362780e-02
-4.064806565966638113e-02
-1.029876950147561726e-02
-2.170855856002110520e-02
-1.314681125710174224e-02
-2.691621511746550462e-03
9.069448250415656013e-03
9.064878310042863083e-03
-2.608315041118807603e-02
-1.028197014664638739e-02
1.922999995369410048e-02
2.523619821466473179e-02
1.516549195049757791e-02
7.133480778697658641e-03
4.729243516878102981e-03
-9.080910475456411418e-03
1.246159193754181431e-02
7.351858311193300473e-03
-3.442026930620651487e-02
1.085765734916176520e-02
-7.766241789246331600e-03
5.051430816602169548e-03
-6.188012813897217530e-03
-4.017594451699171149e-02
-3.818005485629440490e-04
-5.585501229158960565e-03
-1.894379870894391873e-02
1.916295613136724182e-02
3.474157918324052852e-02
5.288545181651242710e-02
9.499575953593306435e-03
4.362074364154038680e-02
-1.294764404141098522e-02
-1.214586165619087679e-02
5.995417481701081908e-02
2.691102559451788445e-02
-2.825181119106126224e-02
-5.049141015921920946e-03
-1.964622343954091493e-02
5.376550428979081329e-03
6.811395154122250155e-03
-1.366950181638790750e-02
-2.989983925506257967e-02
2.247253019618831137e-03
-2.606812604498258065e-02
2.538674663557918473e-02
2.992503583391797894e-02
1.181898934305250504e-02
2.057053886488593997e-02
1.574722887310251243e-02
8.103995577468060818e-02
-4.305934429684209891e-02
2.068539211029333039e-02
-3.098763414483782230e-02
4.590809354381700583e-03
3.385149402920610562e-02
-2.002967940851928599e-02
1.463243117597377504e-02
-3.029482897767578689e-02
2.709993061881940321e-02
1.577848841036453426e-02
1.870949530752507792e-02
1.299693334196543384e-02
7.842861944134220040e-03
-4.324954148535350464e-03
2.772779545339078971e-02
-3.782754244000599390e-03
-6.016735427705156500e-03
1.599794517220440282e-04
3.002370866029357641e-02
1.542166649034709854e-02
1.359461934415087843e-02
8.949011443961476728e-03
2.193633502159076862e-03
-3.552920967982295224e-03
5.665630121194658100e-03
2.110066873884585206e-02
-7.375769136999690140e-03
1.136787846844465426e-02
-1.618223342781183877e-02
-3.940508605206760259e-03
1.296810125845838588e-02
-3.173501418091933396e-02
-5.357027660355642013e-03
-5.013181820888829802e-04
2.416243776856454722e-02
1.581856067837987198e-02
-3.892425912357420979e-04
-1.803226306717820027e-02
-1.542620458292709267e-02
-1.121283825095861601e-02
1.083773518285354202e-03
4.361828653541043738e-02
2.990076947397496063e-02
-7.919893265567912177e-03
3.565464570335484529e-03
1.019198665034434965e-02
-3.051908864049851858e-02
1.301471979473149514e-02
2.672646241542773332e-02
-3.288544176275788253e-03
-2.064357117204144304e-02
1.291661160775418003e-02
2.926808038389332525e-02
3.667070615345269929e-02
-1.732111288650068845e-02
3.384295069170732001e-02
3.094704178230914260e-02
-1.413352031903186527e-02
-1.223076887773191616e-02
4.467137019134853788e-03
-1.905444646014979940e-02
2.517318036476941592e-02
5.000068763011268624e-03
-4.062610862364313125e-02
-5.280992147219104593e-02
-3.908594480014270650e-02
1.755512530306698599e-02
3.212682137616191137e-03
1.510105664822081716e-02
1.254819630586746261e-02
-1.312475504337883882e-02
1.871225728979772178e-03
-1.394415176936004454e-02
-2.768253252587956487e-02
-2.299498238130429431e-02
3.683357541672675761e-02
2.379719383178859060e-02
6.880973124661500170e-03
1.538019948850528028e-02
1.513180427442225966e-02
-1.153567231837355524e-02
2.738545223579062771e-02
4.996113454068675658e-02
-1.158663113768512547e-02
3.979538656873775337e-03
-2.395179611084081658e-02
-4.015661184913263404e-02
1.900879546931904043e-02
-4.078565490771068891e-03
-1.225145049056442122e-02
-9.682251203344441337e-03
-2.101076698019828035e-02
-8.857091838889932442e-03
9.128610067856176950e-04
1.709714126794957198e-02
2.213286536919133532e-02
5.315262328155499587e-03
1.304855896132716721e-02
1.335490464287948133e-02
1.780495973869168289e-02
1.130833858202025949e-02
-3.338479207106362368e-02
3.839674863167924501e-02
-7.109333704800390591e-03
2.811699365355329466e-02
7.709507713919147749e-03
-1.032649062486967924e-02
2.199751071592435589e-02
3.023118278106048593e-02
1.309021968967560498e-02
-1.353327558882367818e-02
5.999403721732693082e-03
2.961219348801610862e-02
-2.114176027553364007e-02
1.408386246530823546e-02
6.207279365198839494e-03
5.529578295008737328e-03
-2.006616417347691431e-02
-2.107695923153287895e-02
-1.760014125056289652e-02
-1.266435532678497448e-02
1.300207844116478204e-02
-3.117278614350524682e-03
2.392966213203821108e-02
2.172766001206310332e-02
7.055167081986883637e-03
-1.510708090351597574e-02
-2.350246959129022664e-02
3.232189133254202273e-03
9.330625528530416858e-04
1.174452196365942391e-02
3.143358652741739395e-02
-4.129630293870490895e-03
-4.321113840391607665e-04
-1.008179375631034110e-02
2.166441130401039819e-02
3.872526557038022312e-03
-1.240538047688511704e-02
-2.921094210532603885e-03
9.740302774489593279e-03
-1.433642776027157367e-02
1.848862479405571566e-02
-4.034376485131158097e-02
2.704326915461521125e-02
1.335884550871609990e-02
-4.345757840665948751e-02
-2.349142724584682429e-02
-8.708827420993688409e-03
1.946851459911559451e-03
-3.164856226978697562e-02
6.538688136887798805e-03
-2.164272777642916798e-02
3.787577702947825253e-02
1.662169609378410726e-02
-2.269328748985779574e-04
-5.433479790468554935e-03
-1.962480176872310328e-02
3.873199435967366461e-02
1.626431579236061256e-02
-2.604448240194096736e-02
-1.199290137414845553e-02
1.028470516203345425e-02
-7.311682578987845418e-03
1.075911416903458512e-02
2.397424937000805934e-03
2.013400530186107776e-02
2.293095776137933292e-02
1.352186892364660477e-02
-1.240940398587321407e-02
-2.525750252760956133e-02
-5.095878253600925716e-03
1.490049292715828547e-02
1.072127112809365124e-02
-5.045215779617245357e-03
-1.613607438102840699e-02
4.937734427911920354e-03
-2.499641789135289768e-02
-1.130408722826822115e-02
-1.983609842159289594e-02
-2.461076437308720374e-02
1.398826334332644965e-02
1.776752999761510056e-03
3.665312012563572142e-02
-1.624227702484321717e-02
2.242746385966191275e-02
1.128152721713373196e-03
-5.201761823292214149e-02
-6.203004634474056436e-03
-1.618450134527232506e-02
1.661836838840709436e-03
1.227545779158227546e-02
-1.632261176472639061e-02
-2.012187108861719989e-02
-1.547568265042910396e-02
-1.560665240130605126e-02
6.840952096645760809e-03
1.916087164003371646e-02
-1.883884842558623818e-02
-3.561667068432979900e-03
-4.098820482648933387e-03
2.374326180339425552e-02
4.799568317490239544e-03
3.465432956790829438e-02
-3.806381550101109457e-02
4.194044912199958869e-02
2.739130067085125686e-02
4.039992742132425541e-02
-2.982512078235351194e-02
9.534086476619444209e-03
-4.641260025731426889e-03
-3.552215907865780009e-02
-3.344363703114369181e-03
-1.919393067640118300e-02
4.225149279414231601e-02
5.865918382655090774e-02
2.191155322058570623e-02
7.431051490833449555e-03
2.957086473554966771e-03
-1.645969878711431647e-02
2.763907003399955833e-02
-1.328128954104915854e-02
1.859693217898040346e-02
-5.365947860710483519e-02
2.094209687710811216e-02
1.243047888760708507e-02
-3.301651305528500308e-02
-2.388050913919539595e-02
-3.610675936495784388e-02
8.205329713680421105e-03
-3.370284474636672800e-02
9.776551844499752758e-03
-8.671516195322376969e-03
-5.965385341262107247e-03
1.312824550654947443e-02
-5.358526707288297115e-03
-2.383741679967828176e-04
-1.128221361645278219e-02
2.412073671398184960e-02
9.601698351483878117e-04
1.415463030903846633e-02
3.863541884925904973e-03
1.029779464635735033e-02
4.904248981954077886e-03
-5.675404870853912459e-02
2.605837539589516035e-03
-1.148006024615968144e-02
-1.173126709626632659e-02
6.187056490032354777e-03
-3.178694005887393466e-04
-9.898929478898300244e-03
-1.681436126014718146e-02
-2.995408480912811408e-02
5.997062992897542015e-03
3.978570004552493128e-02
-9.565490435663166410e-03
-8.524565771575672718e-03
1.179542403707449678e-02
-4.576604266709467794e-02
-4.201511343272682636e-03
5.632129506412443705e-03
-3.804637120087564928e-03
1.679503695404982108e-02
1.325330432530563880e-02
1.720067879690104565e-02
4.430387393607082558e-02
1.743678541114571448e-02
-3.120048541250435362e-02
-2.628435769090295762e-02
3.832867971622956355e-03
1.435278032994393403e-02
6.108012479120602904e-03
1.342919068906865514e-02
-4.259487723716762902e-03
-5.966755596331037997e-02
-9.738300594942747926e-03
-2.437808106964355070e-02
4.659518987262818886e-03
-4.538453010974023011e-02
1.392327694108936101e-02
4.304355231658177176e-03
-1.304832828865454784e-02
-8.495583135069895500e-03
3.243314628057362287e-02
1.727018197075865999e-02
-1.933155464713603305e-02
-5.190262157450349807e-03
-5.421062592232733790e-02
-1.011288047546795785e-02
-7.203884904303591019e-03
3.594753698504997343e-03
-6.881642212830199959e-03
4.862981878814551240e-02
-1.007014995151767067e-02
-6.868924640969957876e-03
2.619869011654424318e-02
-4.729608845152766944e-02
4.110188383599065742e-02
-1.950182905243898548e-02
-2.384350485482627027e-02
3.846688076098999948e-03
1.033571927843281515e-02
2.469339675726645294e-03
-3.707638305028927977e-03
-2.752628302271293084e-02
1.037323848278830360e-03
5.772071933197216696e-03
9.408881887633176178e-03
-2.939649566983860290e-02
4.827036799178725801e-02
3.516046221249892467e-02
-1.011854194190214655e-02
-9.511104950630051499e-03
-3.290931149622929475e-03
-4.343633870233833821e-02
-4.115344560024263715e-02
4.128527654051604434e-02
-2.496001636436587928e-02
3.901826574889811594e-04
1.215237256356847990e-02
1.861976821558690778e-02
2.322241684418453050e-02
-5.545023325009025561e-02
1.948292954401574821e-03
2.071361978757083402e-02
-5.204982921189162635e-03
1.183700944496144866e-02
-2.399544321044112805e-02
-2.885832229947494069e-05
1.039700211541031609e-03
-1.945877986446160890e-02
-2.527242322423955273e-02
-2.175148508345646492e-02
4.172976162894968810e-02
-1.137437132297878552e-02
-3.821237989313083609e-03
-1.143775639250038190e-03
-2.406715639180561153e-03
-1.879650964391893844e-02
-3.373644607279351754e-02
3.183631504528262185e-02
-2.814483793398528735e-02
-2.896824857622630825e-02
-3.565230374605039831e-02
1.424488038161386347e-02
1.179606535254466848e-02
-5.735646573385321488e-03
2.212692122468972247e-02
1.304073317956360410e-02
-1.975877480059980845e-02
-8.080367955261263946e-03
-4.662706199958343255e-03
1.728595520502222357e-02
-6.325616891744295645e-02
3.278142715517141925e-02
3.115460013768031871e-03
-2.386944764370165645e-02
-4.718947656450469749e-03
-4.792439187038390752e-03
-3.025428305529401229e-02
-3.487182265550606980e-02
-4.313578922852935767e-03
-2.052937338199263475e-04
1.141356788115033792e-02
1.086833277625942618e-02
-5.462043213808135539e-02
-6.241048353057412207e-03
-2.568209474057257802e-02
-6.034584359433156804e-03
-2.597866435731167531e-02
-2.715904240431345901e-02
2.609804173543477102e-02
4.932386288434865811e-03
-2.361787475365056260e-02
4.280906282594872797e-02
-1.643048466388093848e-02
1.252610142203657365e-02
1.722340246950458675e-02
-3.129957380834112995e-03
3.539447784833629762e-02
2.575654223410557900e-02
-2.135156552543340802e-02
3.708153344036953930e-02
3.243338403776629270e-02
-2.114120551632944073e-02
1.457766689274576574e-02
3.548264765957860611e-02
-2.060970742424841906e-02
5.641058517499171997e-03
-7.531267585449666520e-03
2.872446214904037995e-02
2.377907254827973937e-02
-2.168190995186698722e-02
-3.363766708827491125e-02
-1.462557197702890263e-03
2.529409414099994050e-02
1.204433638733178394e-02
-6.125890891454871881e-03
-1.698907454445739221e-02
-1.460574316860287387e-02
2.764433702357084466e-02
1.639113310982206681e-02
1.493404034390926477e-02
-1.845025067065535554e-02
-2.463497252286898226e-02
3.460273525468672735e-03
8.847728342914031388e-03
-3.037583525980908430e-02
3.583668016238351212e-02
1.431828151651055696e-02
-2.030657319202437000e-02
-1.348971033244156757e-02
2.047262587838444975e-02
4.225038653539515444e-03
7.529575434488516503e-03
4.137638017358721831e-02
5.427663915743116858e-03
-5.256391400077034017e-03
-2.067835980198975011e-03
-3.737302266814962470e-02
8.948497902057598458e-03
3.081267514736076019e-02
1.065406516011998053e-02
-2.512114608888808484e-02
-1.965738144414204414e-02
-1.385041882086918141e-02
2.052776780155660813e-02
6.472821991491081207e-03
-3.458282393050170211e-02
5.073062768649584881e-04
-2.625732087712066148e-02
1.808336628905340623e-02
8.680508601760388021e-03
-2.734425888344271457e-02
-1.562433814565517692e-02
-7.656668075019213218e-03
-1.955450926348742402e-02
1.632330521773551341e-02
-1.714338948672008284e-03
3.396547070304278132e-02
1.611066589174189878e-02
-9.816685321910774420e-03
-1.599964661264530880e-02
-1.693593947522698331e-02
-4.506450357632195425e-02
4.829654822153466032e-03
-2.711135927000030837e-02
-1.049929971965583679e-02
-2.001602981707521767e-02
-1.134867221553563163e-03
-3.602984075795154922e-02
-1.890273092403649009e-03
-2.626840408760791612e-02
-3.416556580254220821e-03
4.237010689663388285e-02
-6.793966792030027742e-03
-3.367072862576699771e-02
-7.874587644312703400e-04
-1.058244680501162389e-02
-2.014375636338351996e-02
2.311298451348150346e-02
-1.638777216064295217e-02
1.641359337004863125e-02
-7.724595010363175494e-03
1.995584217431164292e-02
2.227503638109183323e-02
-2.482779960776889533e-03
1.140683805504319470e-02
1.176736464632462467e-02
-2.943955865405803451e-02
8.826378157893893447e-03
-1.105230300441161460e-02
3.904488156263435147e-03
6.368561613329702144e-03
2.819956839611681160e-03
-1.346132276083325530e-02
-1.169019907715714013e-02
2.966055544612175663e-03
2.836055751351943682e-02
5.912476213088446036e-03
-1.824837764178092667e-02
2.616475738264671235e-03
1.860107311659637414e-02
-1.256323763316999353e-02
-8.487859366569304800e-03
-1.297182223568578777e-02
-9.758035794028566828e-03
-5.141068759936162982e-03
-9.032831257721498502e-03
9.779549928680932730e-03
-1.780316882457111047e-02
-2.346082176756831422e-02
-2.428380740477124530e-02
1.598757141855278521e-02
2.134565033126588005e-03
-8.981741651288815964e-03
2.334322476637432087e-02
-4.284024462207781936e-02
2.082499479726815719e-02
5.300869417227328795e-02
4.479750619115454441e-03
2.207758131949741701e-02
8.267599810107821579e-03
-6.155484350471964600e-02
-2.365777943743363476e-02
-3.340479078878548502e-02
-9.001146254040628611e-03
-3.096064730424363809e-02
-1.096097083906442081e-02
1.861479040414135491e-02
8.987971907818225956e-03
-2.998889346950251583e-02
1.905211905643302076e-02
1.147419137640835578e-02
-1.868409020912438576e-03
-3.393967092935622643e-03
4.444234564856178356e-03
1.468686766686484561e-02
-9.076530919870469047e-03
1.034092155208993224e-02
-3.267220773279332774e-02
-1.323374059667995449e-02
2.262739342905255302e-02
-4.888471880950227832e-02
4.442693642744695304e-03
-1.238909943716212929e-04
-2.133667042212828401e-03
-2.466719098942882216e-02
-3.029890109519955618e-02
2.555996614840669659e-02
2.533695457770864662e-02
-1.017237462409306854e-02
-2.096129974608454752e-02
-1.925067474170528981e-02
-1.973106164615457195e-03
2.898809480291817536e-02
-5.061180848023861395e-03
3.910695236956623216e-02
9.467447175235836621e-03
3.822551142373471073e-02
2.674680381546385571e-02
1.277019050565363252e-02
2.126501478301826703e-02
6.331810996491864935e-03
5.715145666544254287e-03
1.722809176904495712e-02
1.132021080786545057e-02
-2.194951900945521506e-02
-3.358201701749925078e-02
-2.181763323566656212e-02
2.751786389968484143e-03
8.969478974830134496e-03
1.126302785256376969e-02
-1.060401358260569006e-02
3.752837151283244799e-02
2.330311470963121120e-02
1.242703774286759572e-02
-1.754753689587221915e-02
7.595635187726120993e-03
-3.114519785254580425e-02
-2.608046512262334263e-02
-1.422046991038086565e-02
2.562576471363397709e-02
-3.627727029902259176e-02
-2.009277048409487468e-02
5.437876524897515551e-03
2.636291097618523316e-02
8.434960916264443902e-04
-1.095747092042607777e-02
-3.053910149167682678e-02
6.975628561638975121e-03
9.968765897362707670e-03
-3.398548008821266481e-02
1.896393044978324140e-03
-3.924312190448734500e-02
6.240726022872297035e-05
-1.585174666343272531e-02
3.285854708230235427e-02
1.878168343433707366e-02
1.841082552572774825e-02
-1.843212895555369768e-02
1.313874791947855676e-02
5.552513465965911929e-03
4.477220314467740547e-02
-2.783773229385121378e-03
-1.598329550174155478e-03
4.576559134645629724e-03
6.428095544138833807e-03
1.914847632205426975e-02
1.425319580897130983e-02
5.738675677565213077e-04
4.603751637100926553e-02
2.231644551923933628e-02
-6.589869923460252646e-03
1.693332297303683925e-02
1.466941351572182382e-02
1.136287639975352808e-02
6.352755994130111425e-03
-9.066684311801107704e-03
1.535205216121394295e-02
-2.278047737513189119e-02
7.864013915679384306e-03
5.554631717694498427e-03
-1.208458945807160990e-02
-1.202714628154582209e-02
-1.319660900086958586e-03
7.812826206421910960e-03
-5.400778217533643705e-02
-4.836319436079540915e-03
5.101982113809381408e-02
1.155998636882290057e-02
1.551042350478970024e-02
2.729191502895902174e-03
-6.245300566322897068e-03
-1.780187193669199516e-02
-5.009843337932204377e-02
3.650720422060618319e-03
-1.943798013622769286e-02
2.341617231498426682e-02
2.239636567560121874e-02
3.945769152662189500e-02
1.320152345405090771e-02
-2.215853095385302007e-02
2.319206911987016506e-02
2.297647472842602803e-02
3.031846736428377848e-02
1.674726107366645081e-02
2.626961901886172568e-02
1.796352967488063987e-02
-1.879234559952962583e-02
-9.847723462212967186e-04
3.649671679422165915e-02
7.972408831475073093e-03
5.894772721934535969e-03
9.240912031584943426e-03
8.638028889848931371e-03
-2.366080491442265274e-02
-1.862996227269147348e-02
2.267943266296382210e-02
1.426714620769584455e-02
-5.330136379557356974e-03
-2.130293752421014847e-02
3.680674158327276041e-02
1.166443241556024656e-02
-9.427044887662071326e-03
-1.903913532687998011e-02
2.124986110622964150e-02
6.858854458197377602e-02
-1.268029796253489910e-02
1.202768116313259958e-02
-2.019228790377594271e-02
-1.229272951139308810e-02
1.248654505129376561e-03
-3.297755798177606779e-02
-3.244414368861023995e-02
4.600512007109626433e-02
-1.396191203843684912e-02
3.874245900155389583e-02
2.941081224904352857e-03
-3.645224429463561622e-02
-1.566810892648351494e-02
3.890680451411403923e-02
1.821217463842592088e-02
-1.119217864241347712e-02
-1.338107490396743537e-02
5.049282543912719107e-03
2.270171206019199264e-02
1.337412484791690448e-02
9.265047254320309816e-03
-2.253068464257946754e-02
-3.251879378020165745e-02
-2.283761703830973488e-02
1.395881209805951116e-02
1.955668209509228012e-02
-8.316211014392539680e-03
-1.763923978502812337e-02
2.454500351235939029e-02
2.226092758748725656e-02
2.341429037787708459e-02
-1.612638392822792583e-04
3.979940257876658782e-02
-2.750607953956028112e-02
4.966075106258081157e-02
3.274808759933622165e-02
-6.829137494251753988e-03
-1.453400175096533284e-02
2.323133745825483112e-02
-1.891421769272631608e-03
-3.130483405460910556e-02
-3.110136694422745152e-02
8.281696861094589579e-03
-2.402831474799130285e-02
-6.888196791990305878e-03
1.313752202389205544e-02
-2.916951155785605754e-04
-2.002158340261534636e-03
-9.075994600365551099e-03
3.688251747080123488e-02
1.651087486976261440e-02
5.531261324550573039e-03
-1.324333537115280138e-02
5.725666126386626253e-02
1.720341062659926437e-02
4.725123975164739060e-02
-7.627560706154807614e-03
4.549426921904094895e-02
-1.834324921062064490e-02
5.413229767429295070e-02
-2.289229158425703375e-02
2.538511902557170560e-02
-1.711770049137760139e-02
-1.306101056209293607e-02
-6.430040538749483975e-03
-1.426742805500761345e-02
9.467375227340044455e-03
-1.145559136546893397e-02
5.559919024689901138e-03
1.878940914412915650e-02
-1.002604626601279192e-02
-1.682994196722064142e-02
1.502235790412701118e-02
-1.398433634279875118e-02
-1.238058378523644414e-02
-5.656312038955697320e-03
-4.459466718706128069e-03
3.852484527378946273e-03
9.420544987762402567e-03
1.634186986463652402e-02
1.115009217241381967e-02
4.987660509162425426e-02
-9.958772741506903906e-03
2.384808154732743352e-02
-2.582726722680809758e-02
1.302410376486948067e-02
4.872124954231734500e-02
1.267017637437827145e-02
8.438632532674813710e-03
-4.493819778957994053e-03
3.484617853574281318e-03
2.516206654910293355e-02
8.409759538063285925e-03
-3.929684877764908629e-02
-6.970630374603953121e-03
-1.369362312419086531e-03
-5.821627366641074497e-03
2.543445821046599539e-02
1.821617538142596658e-03
1.444227590802992824e-02
-1.672993684925768582e-02
1.006110428852246066e-02
5.338676446458223354e-03
-1.761232081962832430e-02
-7.427145714227987097e-03
-1.013387251293958527e-02
3.864538416312846003e-02
4.607574617255996013e-03
1.496004664339392783e-02
1.850571365756964806e-02
4.992746577253480422e-02
-3.440198370562376484e-02
-9.834670830175210477e-04
-2.515895844583617216e-02
1.328737351213834551e-02
-1.708743191502514955e-02
3.304793972622623727e-02
2.094589932076586225e-02
5.769531547063556400e-03
-1.192279056509266792e-02
9.051874891679816473e-03
5.210025361814118322e-02
-3.374368089715530129e-03
-2.276662156725788727e-02
2.974373475834648020e-02
-2.588206738946311966e-02
3.332187555124840189e-02
-1.246325159674033928e-02
5.695034105134093999e-03
-1.970288392572665508e-03
-2.658532732756339542e-02
7.109262977342911682e-02
1.475856765180529051e-02
4.923214586731023551e-02
1.721729680988492647e-02
1.087618662694907895e-02
9.254425563830487658e-03
-6.173269203386667903e-02
6.702185886781245917e-03
3.133688690561218376e-02
3.211577038224915082e-02
3.675731081527029015e-02
3.632617858530015620e-02
1.984853690982126342e-02
1.314378388402592454e-02
2.059739145008718589e-02
1.392237110454265861e-02
-1.412851561388413853e-04
-1.939050717069698559e-02
-2.537974683132586395e-02
3.548719027445736141e-02
-1.684484290324405774e-03
1.498997613238023559e-02
-1.877516870341597657e-02
-2.998281606963338133e-02
2.892817810001816706e-03
-7.379366982691948698e-04
-8.229973427293943086e-03
7.777863663970437103e-03
2.698932957063047630e-02
-2.423859177789924185e-02
8.045660050149460590e-03
2.450049188958722084e-03
9.783383818610071753e-03
2.374824512929116921e-02
4.138368812599804020e-02
8.608055758023536175e-03
-7.858337543413928400e-03
4.889545872301136881e-02
-8.502352729652171495e-03
1.306728593704407915e-02
1.620330724570163625e-02
1.760681494582004222e-02
-1.588821299372496568e-02
-2.488864252599471208e-02
1.446747436883734665e-03
5.193462055515310483e-02
-2.982826058131579292e-02
1.356992394085331302e-02
-1.322316052738513499e-02
-9.050897068737077250e-03
-1.679377527687728709e-03
3.010010064266097074e-02
-1.290671022778854503e-03
5.583771238447238910e-02
2.819971779908225090e-02
1.678342628329617878e-02
5.030743627763716030e-02
5.832872468566191286e-03
-9.683913692141251153e-03
4.450565721989934581e-02
2.717561448468628488e-02
-5.845009236420543701e-03
-3.300491169879202907e-02
2.450051266725198490e-02
2.766191166735624749e-02
5.161113751149348089e-02
2.684972324054637344e-02
-1.747672631928040565e-02
6.124411928565620189e-04
1.951606935170171683e-02
1.101844163554881011e-02
2.440958497980172046e-02
1.000561395715509477e-02
-3.856781707811926529e-02
2.532013727961823779e-02
-3.375936034291412979e-03
1.617675475082591685e-02
-1.526892251675432898e-04
-1.060551420280886857e-02
-1.753681053961210490e-03
4.745573413321631934e-02
2.569677112381557257e-02
-4.896348920115181115e-03
-1.301317353198372384e-02
2.862944974694991290e-02
1.291240878719268712e-03
1.481343715772388131e-02
5.972081729854897617e-03
3.030117799146103685e-02
-1.798350654845300850e-02
-2.038045531137068489e-02
-5.086058523846679648e-03
3.620088285222448909e-02
-1.960146542156339725e-02
-6.611720240518603915e-03
3.181632431695258223e-02
-2.519336415025316255e-03
3.906401672963437030e-04
-5.442821209472022137e-02
5.447282426933342317e-03
9.220991006412194990e-03
2.547393740278671229e-02
-5.710101010696188271e-03
-3.092561447548885720e-02
1.382740709473642346e-02
2.284932017786533986e-02
1.449304100650039388e-02
2.132683296479569862e-02
-3.712039535094888154e-02
7.806343308703001839e-03
2.898124767861784412e-02
-5.108603520763061769e-03
1.682614693498362540e-02
1.359407740102761691e-02
-4.739988190373418519e-04
4.096714633599918276e-02
2.699314887649293532e-02
2.193856837681239930e-02
-2.061236745317246433e-02
3.158768602396511138e-02
-3.657185775223745217e-02
-1.199712130778654399e-02
2.473821388622509179e-02
-9.481023502668644437e-03
1.113494813905936139e-04
-1.718252602867596096e-02
5.301354839425653082e-02
-6.138318021149841673e-03
3.773766024355153757e-03
-1.587177357194261354e-02
-6.870178036495716394e-03
-2.666311773244913960e-02
2.736314681447177266e-02
2.465647263705430040e-02
-3.956156574856010966e-02
1.234448535563245804e-02
-1.289872024338895203e-02
7.290533779873573789e-03
-8.457683496949763152e-03
-8.431508575381189627e-03
-3.893708443846299883e-02
-2.369020224794260790e-03
5.011582431462985321e-02
6.629674956261039434e-03
2.054150107127744249e-02
-2.427148417768170557e-02
6.756826433339912195e-03
-1.012297364889370999e-02
-7.589834003102218299e-03
-2.266443669859701665e-02
-3.756807017330979995e-03
-2.143254513121423815e-02
-2.657486961383803692e-02
-3.706424469954424164e-03
1.255949286576378554e-02
-1.442466572392350245e-02
3.691945365125434697e-02
-3.581802451189640413e-02
6.210166027679972500e-03
-1.317197570767509283e-02
-1.061672230831263615e-02
-6.569091893163026170e-03
3.203165908060793404e-02
1.971428492558194301e-02
1.027855757620358204e-02
4.231119084564709948e-02
1.792207545957759732e-02
-1.958461496577852679e-02
4.472182393325373900e-02
2.121282032718231972e-02
-1.615679306811380628e-03
3.658929673375992120e-02
-2.448868679967876327e-02
7.140088831531024322e-04
5.260838645251223605e-02
-3.140989962362603777e-02
-3.321948172290900558e-02
3.918930559073850739e-02
3.484579167026362161e-03
3.398272836367566968e-02
2.305000157842742800e-02
-9.770595632381645287e-03
9.380425021036056105e-03
8.901200227428204478e-03
1.748139578601436844e-02
-3.365050414097273124e-02
-4.381476741000711606e-02
-2.362845531835163632e-02
-1.672320089475013566e-02
-1.126202933833430828e-02
6.113274987070616354e-03
5.819659360499739031e-02
1.143151941419608998e-02
-4.912512488024247531e-02
-1.992668426346347679e-02
2.601770708145526370e-02
-3.089714915215169277e-02
-4.991310661282381822e-02
1.974469992361466836e-02
2.622328149892564492e-02
1.787235559633012919e-04
4.401504314525309970e-03
1.386767278827865432e-03
-1.894376122508922150e-02
-9.407508985622117098e-03
-2.833292356181153077e-02
-2.068203710947198477e-03
2.597538677649662356e-02
3.370991792813353427e-02
-2.746114236670265524e-02
-2.664392116865694701e-02
-4.910550513377582443e-02
2.437161522822536321e-03
2.995638420078994280e-02
-4.112294327069312277e-02
-2.322012659579251667e-02
1.074573072917974631e-02
1.342043204929133440e-02
4.278921409055768538e-02
3.188045534859112323e-02
4.854474022574103292e-02
-3.307911119681743173e-02
1.977364819677231156e-02
2.253904412187191647e-02
7.812682820290198227e-03
-2.719336524658473239e-02
-1.507474594389256531e-03
-1.330911056191015976e-02
7.546044508201758469e-03
2.572909741323614954e-02
5.271560091887436683e-02
2.278027338128637246e-03
1.855640883171129699e-02
-3.453008811613203499e-02
-1.086259428875833294e-02
-9.061103279254564824e-03
-3.018623383812604061e-02
-4.215932710900079788e-02
-3.954736976008873389e-02
-1.082599328484067265e-02
-2.437186971577344485e-02
2.864234287771055126e-02
-3.566013879321679875e-02
8.773287298550739091e-03
3.119671410677487058e-02
-4.182260531532271813e-02
1.319854561853050536e-02
-2.621839321032406328e-03
-1.946295548256671282e-02
6.354506648539109959e-02
-1.161246107195306777e-02
5.729486306095361164e-02
-2.869442639096887043e-02
1.506735328047622245e-02
7.713601170381658920e-03
1.001115637223507111e-02
2.745427046219446957e-02
1.663620448573022029e-03
-2.356710034588020090e-03
3.414020364246917166e-03
4.337426562749740165e-03
8.631769786169810749e-03
1.448362773097776508e-02
-7.603777640477949254e-03
-3.346302800820581680e-02
3.012754170812203224e-03
5.021438022897859420e-03
9.236372276895255928e-04
2.143549241504980052e-02
-4.577212083222685461e-03
-1.070940670421030236e-02
9.316409587954545615e-03
-1.358162795839441134e-02
1.459809619864721117e-02
-9.612279100933412285e-03
-2.782621964769938644e-02
1.028201114619753213e-02
2.779329665677171025e-03
-2.546999910657236216e-02
-3.133788125361714610e-02
-4.350088711627610183e-02
9.432647632578580396e-03
1.842020053267977991e-02
2.024034359272040839e-02
8.765921258686694764e-03
-2.926647787118197329e-04
4.583081384688603155e-03
-1.098640022263669760e-02
7.053172739002532693e-03
1.241955471738174881e-02
4.351328098164852082e-02
3.380804785610072583e-02
1.967630263580649047e-02
3.653239891108307769e-02
-4.199936788828883411e-02
1.557777390509686860e-02
-2.485680883169140779e-03
-1.547776592754843313e-02
8.529372481637962494e-03
5.547707588542989329e-03
-1.537516973850280681e-02
5.995426716758980173e-03
2.080300361898041253e-02
1.341065896813100830e-02
2.499390018266440736e-02
1.535282457003424479e-02
1.378792154730192586e-02
-3.076015459970525556e-02
-3.090679614778920128e-02
-5.789678299769079710e-03
3.350977445927691423e-02
1.479579672610140985e-02
1.104356751508486258e-02
3.877096139197896973e-02
1.427459800414509171e-02
-1.202731444660487482e-04
-2.843331002946159532e-03
-1.013613132397300429e-02
1.249138767618309352e-02
-9.690481655913118011e-03
-5.077480167973266040e-02
1.692003751746242249e-02
-6.322200601445208783e-03
5.830437549931948016e-02
6.821611365928416382e-02
-5.796463822414965085e-03
-2.132015794534878467e-02
8.916957874952337673e-03
-1.536050244811264535e-03
2.561466302920645255e-03
-1.284899162395957209e-02
9.763128675527713018e-03
1.493916504314715676e-02
7.543790723153510902e-03
-3.132905262401569635e-02
2.305216441382322221e-02
-3.162887280317583372e-02
5.361111905639533853e-02
3.780231127553140835e-02
4.652139684485491478e-02
1.292298418296786329e-02
3.985475108663281973e-03
-1.494177080310219244e-02
1.909551138319873567e-02
1.498091366838003339e-03
1.066106891418728414e-02
-2.100174207859019024e-02
2.957882129822698297e-02
-3.310053436466650015e-03
-2.917789640334933834e-02
-6.124161885769558757e-03
-7.746818406037669566e-03
3.182552475518354244e-03
3.583726905800327378e-02
-2.334838202105009048e-03
2.276087005996656545e-02
2.542811044410919416e-02
-2.196999114466579792e-02
-1.143181702020492144e-02
5.926118599499394929e-02
-2.160671400779044793e-02
4.134315882710863990e-03
-4.377283303138444076e-02
-9.524024741227432589e-03
-7.919940181076204691e-03
7.783537136745587171e-03
-3.785530401550264018e-02
1.293584141882943121e-02
2.184625247824029462e-02
4.414612694869397141e-02
-1.021964687585397331e-02
-3.048983495757499624e-03
-4.034474062507692471e-02
-1.142998543360663512e-02
-4.400179854542054375e-02
-2.909733467296522769e-02
-4.311339823052372233e-02
1.311736392326150885e-02
-9.653894717655389646e-03
-2.863240641501213664e-03
-3.873852142469042751e-03
-3.779297853257895801e-02
-1.184602149182468122e-03
1.668073807517374621e-02
3.939606289440498316e-02
-3.722323903728524952e-02
1.054570446625626920e-02
1.886611471025718273e-02
-2.601949700932634519e-03
-1.394946176166570947e-02
2.682881634955770062e-02
3.782713892582619669e-02
-4.864036441635757012e-03
-3.048537007874929997e-02
3.511109112997659598e-02
5.499456210957018136e-03
2.852063713228989231e-02
-2.299557692373535925e-02
-2.348815114687072964e-02
-1.553684267809811795e-02
-7.593430924443173025e-03
-1.819322668878671501e-02
2.430451659993150548e-02
-2.494468213280837468e-02
-1.063265520658424924e-02
2.422283214870656065e-02
-1.017028651673166501e-02
2.449574535322297797e-02
1.123798640230789722e-02
-4.922541156031278939e-03
1.520368919396549064e-02
4.199604658694530007e-02
-2.284388898289306524e-02
8.250423230051580001e-03
-1.378041684059621783e-02
-2.724651940464000582e-02
-4.757170668542688718e-02
1.063409957080702246e-02
-3.352165846018553830e-02
1.353147899533627650e-02
5.128512202402452438e-03
-1.756250143124913829e-02
-1.224537826511564766e-02
-4.703642861790348351e-02
2.967475960800595655e-02
-7.675247037163342341e-03
-1.903925289706732559e-04
5.675776831213899358e-03
-5.354317507727195807e-02
2.600382266378004417e-02
-2.027820310941592236e-02
6.875514911823506561e-03
-1.246240916623349640e-02
2.992441207867829051e-02
-6.317847226300475454e-03
3.908690323031708408e-03
-7.772948921386786322e-03
8.358690225557609266e-03
-5.431835119945762833e-03
-3.281915413474367077e-02
-3.334009172876160887e-02
1.315632590872506044e-03
1.431717445196688948e-02
-3.914838543198276635e-03
6.413788379451228379e-03
-2.906601848444872321e-02
2.802253827006817837e-03
4.098961447740467889e-02
-1.986501404698714363e-02
-4.783277467927650461e-02
-2.356967418719137231e-02
-4.251484846040430587e-02
-3.130323868809484905e-02
-1.412949199640637504e-02
1.192706690992417773e-02
-2.960874285768905559e-02
-4.363519057821753366e-02
-4.808095257248621440e-02
-6.014513976283131225e-02
1.553806614408434093e-03
7.739684341176302634e-03
-3.935005664543376330e-02
-4.908897409071610873e-02
-3.158793849908485968e-02
-1.321374110446858763e-02
-6.610483801855883239e-03
-5.400696282381226010e-02
-2.614526193734028128e-02
-8.976355507265834643e-02
-2.911725770481840211e-02
-4.613611768629837830e-03
4.234605151125245270e-02
-1.595263274642228987e-02
-1.614171825835099966e-02
-4.554607301289437943e-02
-2.192664292845665497e-02
-3.703578385969033548e-02
-3.093366717827886192e-02
1.608756907305604810e-03
-7.888335513837857037e-04
-8.606635909524406377e-04
9.626294021029553616e-03
2.759237699423384635e-02
-1.490420928968888906e-02
1.304282932887685688e-02
-1.342677401332599725e-02
-1.700593742623998303e-02
4.972181712700198680e-02
-1.695087135494348710e-02
-9.448583940561008183e-04
2.017559281870564755e-02
-4.052261569571972630e-03
3.156897717161872424e-02
3.626235158140680287e-02
1.122824247654883277e-02
-1.248443981152847285e-02
-3.220106034515013427e-02
4.036184311855792878e-02
-8.011333477930133659e-03
1.562655129496321252e-02
-6.337452716972100976e-03
-1.173667145330569567e-02
-9.850973683446661092e-03
3.923509784114596888e-02
-6.129840776146602832e-03
9.999257962214026449e-03
-2.471617288201100309e-03
-1.864820026530299504e-02
-2.086609761730658097e-02
-2.585193383042225929e-02
1.710956582125942524e-02
-3.734234627732194167e-02
-2.645011853866861481e-02
5.698772733321053573e-03
-3.275433861511493905e-02
5.645362770905654540e-03
6.284007207286834706e-03
2.614599687882139187e-02
1.836236268284742457e-02
-5.184893657185601912e-02
2.756423756501661174e-02
-1.238174494125079701e-03
-3.887411389112602894e-02
8.314464300075269029e-03
-2.437754999141300213e-02
1.011603218378127889e-02
-7.245615763630829098e-03
-6.692351275403803090e-02
-5.518642251127645060e-02
-2.484802563058605487e-02
-5.050507615185170773e-02
-1.050108478381802692e-02
-2.975764639391303285e-02
-1.419425380075847731e-03
-6.488748560205012672e-02
-1.871140264074833831e-02
-1.841785069512129802e-04
-1.641756298157964755e-02
-2.648161137255324385e-02
-3.024208510364778668e-02
-3.902067432455182810e-02
1.962776252520439732e-02
-4.239300379933551993e-02
4.342226558132226445e-03
4.875019475400472861e-03
3.111943804716712364e-02
5.971538556019385935e-02
3.549858079470340211e-02
-1.652258118492809513e-02
5.856203540660300313e-03
-2.440409381225151081e-02
-3.595507653725754909e-03
1.845161389723161752e-02
1.792584623675102379e-02
-6.329964943111633657e-02
-1.697947383989896475e-02
-3.760689424629933865e-03
-4.032705448053446051e-03
-5.102640842101339481e-04
-4.552999189865213764e-02
2.252023821739450316e-02
-2.573886958906398612e-02
-4.241909156889355631e-02
3.490803048051584895e-02
-2.625709033453594438e-02
-1.429172102726694940e-02
2.583225385497332424e-02
-1.880419743921760839e-02
1.577022214036702744e-02
2.187550578250660807e-02
3.245888625970985014e-02
-6.494478632961832830e-03
2.132430152099685106e-03
2.722113066274629151e-02
-3.905234018684961006e-02
1.558016931070066273e-02
-2.277386108614382412e-02
-3.199191849185086672e-02
-4.425724456070949039e-03
1.542050374844802785e-02
-5.315406344190156535e-02
2.188374607366048996e-02
-1.336684681238816015e-02
-4.243102731673904088e-02
-1.911707072305757552e-02
2.369187428140839130e-02
1.859450611937820547e-02
-1.421119166558020529e-02
-3.513225654124144809e-02
-1.098291534329226375e-02
3.266359988508045487e-02
-1.311920193531018568e-02
-4.200067991608524148e-02
-2.512204053932991579e-02
4.498265261047574605e-03
1.081637066371154803e-02
9.410786150828220550e-03
2.211696243284522537e-02
-2.021880274744827441e-02
-6.800319277547667773e-04
-1.170181415483809682e-02
3.031266518379521508e-03
7.035115319565599448e-03
-2.538825352109582573e-02
-7.633300442202899279e-03
4.075062681727163738e-02
-6.203326017749445469e-03
-1.660726588236895868e-02
-6.900936639542333030e-04
-3.007711971340204862e-02
8.678821858082771262e-03
1.921058636895375121e-02
2.008424942757513695e-02
-1.408110158119793391e-02
2.296349878034091574e-02
2.147102043992850373e-02
-1.106310062861177480e-02
-5.234790608081112823e-02
1.697509468506641986e-02
4.099146559986188015e-02
-5.044001081753703153e-02
6.836269405847648743e-03
4.047228343122321464e-02
3.490243318891662894e-02
2.443404320291826110e-02
-8.723296297385489673e-03
2.667316404630881363e-02
-2.288813556153925302e-02
1.678244752703122317e-02
-3.349716188669783073e-02
2.965466723123155388e-02
-4.821611916800736669e-02
1.420465431911194579e-02
2.657086324682327028e-02
-3.982980147887305034e-02
-6.285787232848814854e-02
-4.914178147560965999e-03
6.230334180840618047e-02
2.507677063741605913e-02
-4.861098808910216049e-03
-3.401130355780473263e-02
2.201328770789211242e-02
-5.486096354840516720e-02
3.672964701770054310e-04
1.934613744218204728e-02
3.176218948022755534e-02
-2.379085902475290212e-02
2.575219474595343006e-02
9.789777219674649505e-03
2.321278900106368490e-02
-6.175860148816073730e-02
-8.904627270098188635e-03
2.142359793256538164e-02
1.185664271237748049e-02
-5.846772258066608094e-03
-1.233096521500111516e-02
-1.580868703626910456e-03
4.643913159816135533e-02
7.285573962588609565e-03
1.061802468898524233e-02
7.770279071003008756e-03
-4.603189345224158180e-02
-4.362777919974751561e-02
-2.595940934203978465e-02
2.100567606363382828e-02
1.132407810441283559e-02
-1.045320866962100824e-02
2.345656465396790766e-03
-1.685312677024779562e-03
-2.644924040040024654e-02
-1.202615105238516793e-02
2.171928347750566590e-02
-3.483221202841856046e-02
-2.757873800403818146e-02
-2.020309497439325142e-02
-1.452110102074641307e-02
2.873826889490222261e-02
-1.512053607790876490e-02
2.434590637055401158e-02
-1.330337091174490366e-02
-1.525046918546426114e-02
2.358399289102501573e-02
2.980494382311906290e-02
-2.068199665571696794e-02
-1.792159994366449016e-02
-4.995500859589718096e-02
-1.391008923634923927e-02
2.431596483396134684e-02
3.862104966019901803e-02
-7.532259226039873801e-03
-5.367645915420329178e-02
-2.832994466243224721e-02
-3.710399303327547443e-02
4.151774424306275968e-02
3.036781458604060832e-02
-2.498601237443476807e-03
1.033899451175440166e-02
-4.096225359503308239e-02
4.343245194772808043e-02
-9.778624622457290222e-03
-4.915676734085247523e-02
4.492408065375743699e-03
-1.359161106771608271e-02
2.301230755149990398e-02
-8.515795068740289117e-03
2.820375290551322550e-02
-3.125951799647593704e-02
1.353056439794215506e-02
1.479667015844547565e-04
3.077655748276421008e-02
1.742317253641661665e-02
-1.736707548743538290e-02
1.064869931318734170e-02
3.719878460766336964e-02
1.614638394535025667e-02
2.922344776574211083e-03
4.759128605745414214e-02
-4.696649275002063445e-02
-4.698214108660448730e-03
-1.414658328560519825e-02
-1.542834012003738153e-02
4.066304908110671829e-02
-3.546242991352138024e-02
-6.334378499756401944e-03
6.078735398522225677e-03
1.827919726314752510e-02
-1.254056738647292731e-02
-4.397946713555597742e-02
-2.529522453100784343e-02
5.730042749947534056e-03
1.715834532329307133e-02
-1.651538447181460575e-02
-6.174579820244823804e-03
3.884875583161222310e-03
-1.323043266572950481e-02
-1.949305468929201377e-03
-3.087580543895845561e-02
-8.786646097403018330e-03
1.918643619942972736e-02
6.919507192257065564e-02
-6.376639008654037474e-03
-3.549792772437006944e-02
2.903412224200483532e-02
-6.928539864408508366e-03
-3.433461243336519836e-02
-3.463090066387940202e-02
-2.578542797814437071e-02
-1.056356956367262775e-02
-3.181515283239694236e-02
1.833235155486665977e-02
-4.273172591626460404e-02
1.483509376027633726e-02
-2.311016294153983228e-02
9.394706877159795383e-03
-5.943710756022954622e-02
2.125963119314587882e-02
2.563852818635260072e-02
-3.227236330191269372e-03
4.572920995337679401e-02
4.829909693516197880e-03
-2.148701955652328188e-02
6.573246282750394532e-04
-2.215740072827998910e-02
-1.259788286907838166e-02
1.409636320685394434e-02
-6.012898746537532341e-03
8.333515328666349017e-03
3.628770481030436923e-02
-1.479542227984302280e-02
-1.910759100651875445e-02
9.456671081735812390e-03
1.289709130886097614e-02
3.265506641798074372e-02
4.021749101746494720e-02
1.629035708795350786e-03
3.185204045089616576e-02
-7.466976206753498171e-03
2.661169384452072295e-02
-4.609543568806131336e-02
2.255208591537661428e-02
3.545629073171921442e-02
5.369310182877581189e-02
-2.348253332367894811e-02
8.851465886652764431e-03
-1.930728993874778615e-02
1.323098213130750878e-02
1.939177356140694974e-02
3.861017042229411816e-03
2.616951051427334266e-02
-3.397376622362302881e-03
-1.020269728610883947e-03
2.288440376074452401e-02
-9.555767591858123008e-03
4.946068651516580955e-02
1.130886217063463949e-02
5.522546220497143166e-02
4.822332567593014957e-02
-6.215532643960000950e-03
9.480737942227444870e-03
-1.056632322356922983e-02
3.241933637486525688e-02
3.346651808077591439e-02
-2.604957789312529592e-03
-5.413842469110416618e-03
1.404138889812169867e-02
6.920375711318199966e-03
2.112201393044135442e-02
3.007106864071526497e-02
5.715866788548032429e-03
2.749474238113805077e-02
1.367730676327433975e-02
-1.552446037623027124e-02
4.187710154905391335e-02
2.917266920963321533e-02
-8.941093757352101823e-03
-8.051041153915044005e-03
2.965753240000086957e-02
9.537975961340754150e-03
-1.844319574143226878e-02
4.129430883119974971e-02
2.493751374174071195e-02
-1.364755601127061457e-02
6.360188674704488586e-03
-1.798477277226322169e-02
1.168829241521625664e-02
1.250327232877699278e-02
4.018708320577652621e-02
-2.470434020382218133e-03
2.401197247548641361e-02
-1.081936799497563995e-02
1.720712251595500966e-02
-4.656409494536936818e-03
5.365830060622464592e-02
-9.371042281359997367e-03
-1.952765541757481640e-02
1.211916467054205589e-02
-1.359849060387820566e-02
2.688395077217330814e-02
3.698457465325594509e-03
-1.329785596105330196e-02
4.828727322117758874e-02
1.302691434945154117e-02
-1.742374394226008094e-02
-4.122747895968549570e-02
3.395673617118998011e-02
1.650820785548047943e-03
1.985577117329029306e-02
-1.195315153959686238e-02
2.833914154890366729e-02
-2.291956102064258462e-03
1.766117004144959757e-02
3.413072773190203857e-02
4.568951609888226989e-02
-6.332138063099763958e-02
6.814662153855270514e-04
-1.285573649894443090e-03
-3.246403051551351171e-02
5.793616548366988667e-02
3.628058162116903906e-02
5.265863413154420192e-02
4.857489155962078226e-02
4.494420824534457043e-02
-1.647569002986781425e-02
3.536375442132576319e-02
-9.555770214122719444e-03
-8.650370320503222160e-03
2.557936765144059026e-03
3.157379969911886571e-03
4.214173821086467792e-02
1.744350536777625194e-02
-3.042457280661228780e-02
-1.475028088505365986e-02
-1.223170105382848268e-02
3.714021612003466644e-03
-8.739833107422025071e-02
5.296181531598497666e-02
1.453897681981287070e-02
2.774808798669271132e-02
-5.106323153824375398e-03
2.825272243495244306e-02
4.647061594584607491e-02
-1.346461854143402720e-02
4.191038677452178784e-03
3.757090363341211107e-03
-1.101836507923763947e-02
-2.516032030447125714e-02
2.288663855556051160e-02
5.480931214620538006e-02
4.286661484026271091e-02
6.365916499367491044e-02
-3.143755881320597911e-03
1.442727494759013691e-03
-1.891959590518775894e-02
1.160824229545166482e-03
2.412359061154685513e-02
-3.463302560593857493e-02
5.663265566221078497e-03
-5.077832217893944039e-02
4.219212914113266988e-02
-1.476099708992658320e-02
1.354957171514274694e-02
9.471416282218456800e-03
7.853739885789638026e-03
1.367881941746919468e-02
1.211223681061464851e-02
3.757227272002138657e-02
-1.905706166779677635e-02
2.054239961629277314e-02
2.136489230491793109e-02
5.989182189835797268e-03
-9.674954355026191971e-03
-9.639707504183822259e-03
2.611306535075686233e-02
1.776674087260357582e-03
-3.261512913832845945e-02
-5.319687199680551634e-03
-2.014135709553397172e-02
1.518226568611310287e-03
3.944943748144300738e-02
9.104474695428233649e-03
4.000118296643976473e-02
-2.900401319426001295e-02
-5.401920275600537343e-03
3.929840026269335040e-02
2.391403671447129772e-02
2.519957028566719923e-03
-3.348930343033761775e-02
2.081332124979224513e-02
2.560127970781678544e-02
6.637127633458697606e-02
2.632333623389849359e-02
-4.617457132593724006e-02
-1.470548905319028418e-02
-8.394495358543791960e-03
1.619573888938111855e-02
-1.860341932187095041e-03
2.838168343708265956e-02
1.115806915532864367e-02
-1.303777708278190846e-02
9.525942321301951107e-03
2.363036291549546267e-02
-2.352694606972485954e-03
1.555704508763606012e-02
3.506188434395361708e-02
-3.354048506261250468e-03
7.506882601231629898e-03
2.229864659905175794e-02
5.430384050885604663e-02
6.682384799706999820e-03
-4.596471684091617965e-02
-2.767085030366908324e-02
2.142135240230896159e-02
-7.925186630752770189e-02
2.815394749176381578e-02
1.265524312660624810e-02
3.994299882970613058e-03
-7.752975621656311989e-03
4.068752698696951990e-03
8.995699669163982268e-03
8.662285102465428974e-03
1.010251654230135722e-02
2.931380070963801598e-02
-1.310905351590272230e-02
-2.364332918473590825e-02
-1.932809118933654507e-02
-2.229572522778782914e-02
-1.258889959594964962e-02
-3.523288894030352641e-02
1.796667842673169840e-02
-2.609493222560801268e-02
-3.714991413154091621e-02
4.035563135839024401e-02
1.014833228663373881e-02
-8.916561903430429356e-03
2.974078963037861054e-03
2.231677557574680490e-02
-2.050331233954280283e-02
5.483881203183431363e-02
-1.432906737829722733e-03
3.240526317545629198e-02
2.053037178430155985e-02
5.348896057788608827e-02
5.604153721305604741e-02
1.475898910164327379e-02
3.147350624650379486e-02
1.070783703528405476e-02
7.808620727959056373e-03
-5.684587662584444229e-02
9.034730839634415311e-03
5.013565082408250745e-02
3.746122753898468299e-02
3.140549847499320146e-02
4.347262926576575537e-02
-7.973604932772153375e-03
1.831262103462911670e-02
1.359106792843854487e-02
1.892354429053009438e-03
-1.642240233873885902e-02
-3.382282395404641318e-02
-3.190697451762788961e-02
1.737555044615902294e-02
-1.253003883819768863e-02
-7.582109942957559329e-03
2.806393689450612829e-03
-1.337634517706209804e-04
-6.752126573556534520e-03
1.297355277997325196e-02
8.749365272220041914e-03
1.252801008560523212e-02
1.258522943138978833e-02
2.159766464223542015e-02
1.737179771305772183e-02
2.491639557370470964e-02
3.647299834575556260e-02
-8.279634393189719624e-03
3.678568770784002018e-02
-2.240776795771541943e-02
3.171631962442889724e-02
-3.109244375349856995e-02
2.545300285709109489e-02
2.371498375569271524e-02
-1.200343598825917742e-02
4.127931961400263701e-03
3.955485541383745030e-02
2.772075578238488228e-02
-4.825774236058124993e-03
5.863389786565305350e-02
-1.938948785169292144e-02
2.053380196457006701e-02
1.300346047846448645e-02
-1.050462301016328627e-02
-1.912365522782373192e-02
4.066579814713308649e-02
3.615459047505664714e-02
-3.997655763622357666e-02
-1.112710450064190518e-02
4.983819396872176191e-03
2.025961887895199806e-02
3.015590159782826577e-03
-1.680011233070327972e-02
-1.274935966382467062e-02
-6.227028272768494327e-02
-6.509326879291827024e-03
3.474247284406927622e-02
-2.480894676184291353e-02
-6.973814454569936434e-03
-6.966778169207077896e-03
1.252642963479900888e-02
-2.062973822694820145e-02
3.226463344115956117e-02
-4.364168198437714044e-03
7.312051835925850729e-02
2.356087254569642908e-02
5.953061060909727725e-03
1.517306269781555118e-02
1.112302123029826686e-02
2.163050757015473960e-02
-1.051934134571444728e-03
1.678171667224453989e-02
-1.240209723446740464e-02
-6.962707660526408146e-03
1.281248260173738218e-02
4.126780239936496050e-03
2.287349118278179938e-02
-2.604465435473578283e-02
-6.102813718728658521e-03
-1.640473305884630403e-02
9.645222122870571527e-03
5.199466531773774824e-02
-1.751379418676735382e-03
2.044761381375190083e-03
-2.317640513798352106e-02
4.774244728487061357e-02
2.219005966906062097e-02
-8.283001161284388528e-03
4.607530508491163544e-03
1.265936525942665779e-02
6.306572229162393795e-03
-6.989435019708867269e-02
-1.428872077163853734e-02
-1.501174462939961103e-02
-1.732232758790403643e-02
7.214746089297802839e-03
5.976805893673666284e-03
-5.718623906216596491e-03
-4.273060535485983386e-02
-2.252817971391775365e-02
1.945281981445552352e-02
1.604333360346106227e-02
-5.482618311239312314e-02
-3.693087138893888510e-02
-2.760132769348083714e-02
6.133416767445403275e-03
8.164544880959844278e-03
1.917659537137120576e-02
-5.002199620998733220e-02
5.516925634318815136e-03
5.682785928261285813e-02
-7.237054184232259713e-02
-1.272852755700617632e-03
2.306000349093463228e-02
4.793558329112509314e-02
-3.943751060057053975e-02
-1.189538181107492425e-02
6.361448560901508849e-03
-3.064584720798240597e-02
-3.103114683406073184e-03
1.761922637955669682e-02
-6.630860488502309490e-04
-1.322494097442200155e-03
2.486651121514040982e-02
8.905875431038365320e-02
1.582971545305274924e-02
-4.711577279399181695e-02
-5.452786656079248485e-03
-6.330400612153604112e-02
-4.557802809630035444e-03
-7.239676843587909173e-03
2.027369465107127511e-03
-3.289530356335446104e-02
2.337808401906253664e-02
-1.507557614180485197e-03
4.950881688959724199e-03
-1.840230344363108506e-02
-1.937272575498119598e-02
-2.440145645913216824e-02
-3.127158394005551817e-02
2.334187660393272426e-02
-1.356226747265163943e-02
-9.065949198709632312e-03
8.257921376271607286e-03
-5.041754342065463482e-03
1.045613946833786126e-02
2.301592475285971565e-02
1.453447547453703102e-02
-3.215866527485625181e-02
-1.418513137037150616e-02
-2.419680755893492338e-02
-3.048991517141922888e-02
1.300549371378598336e-02
5.482577902730986080e-04
4.584944265535359498e-02
1.907694733467943425e-03
1.349107223812846985e-02
1.683685667982755957e-02
3.529057808318895179e-02
-4.296310935824269872e-03
-1.728806479682659094e-03
2.000520094720211958e-02
-4.407814818530461642e-02
-6.648342656815361962e-02
-2.274995733850266807e-02
-1.272382930768775969e-02
5.718917538206535339e-03
-2.559710256801177742e-03
3.002563589552083301e-02
-2.376026068513720918e-02
-2.251625953386244758e-02
-6.600076875248829869e-03
-3.100538059108188388e-02
-5.592818323488556523e-03
-1.867824064657732167e-02
-2.096490302409269313e-02
1.210124472517171319e-02
-2.369221990198781824e-02
-1.601305525177578945e-02
3.341170262085960824e-02
-2.484036558955314208e-02
2.267224725311597217e-03
2.016061074121822463e-02
2.092843502798566457e-02
-1.383026556050932949e-02
1.539711301931041137e-02
-4.044238147220233226e-02
-4.418488007729328565e-02
-1.401101147268506153e-02
2.068508506229021007e-02
3.009894076578377778e-02
4.832267325952505077e-02
2.112108911964287808e-02
-1.099754061548530032e-01
-2.428598016329139644e-02
2.408926195140118770e-02
-5.100084094561047748e-02
-3.383162811253181274e-02
-1.320205758637968060e-02
4.931971071190202442e-03
1.195512543506006484e-02
-1.514697814218126477e-03
1.092768529463729625e-03
-2.483141617544579530e-02
4.066718188914202059e-02
2.382025518710574954e-02
-6.103427990729544395e-02
-2.766384937178835608e-03
-2.339014894860622432e-02
-1.949054913065915648e-02
-3.030013755180999482e-02
1.295090468103462546e-02
4.081376525993230669e-02
1.019979039317773064e-03
-2.337415409982680423e-02
4.554682681460038248e-04
1.004662462646236862e-02
-4.383091707830553269e-02
4.437738912864721413e-02
-5.068578126364306491e-02
-3.904497551603008237e-02
1.106436230342790206e-02
-6.054738610335028137e-02
-2.475953344670943357e-02
-2.457445649026697085e-02
1.911462968751044501e-03
7.656536495226112099e-03
2.699902520235347974e-03
-9.446182402081976237e-03
4.680245800134427703e-02
-6.129395930149976468e-02
-4.668343962359532834e-02
4.959412753629810489e-02
5.069237129397630506e-03
3.767172919842692088e-03
-6.966557049059682490e-03
-2.298651641400358686e-02
2.103795158154791317e-02
2.749092616040526606e-03
-1.570555821517570852e-02
-1.151893039747963095e-02
-7.655507629328277275e-02
1.466286469220255857e-02
-4.269311935278283232e-02
6.420731818150328570e-03
3.048697285522908654e-02
-3.279462647525956120e-02
1.674637359080888288e-02
-1.395771724911850156e-02
-5.098267473646000275e-02
1.755585279464165829e-02
-7.134899615699308480e-03
3.514005342808088767e-02
8.772918253581920428e-03
-4.959640078892336990e-02
-1.382136953337233243e-02
-4.705298539412194891e-02
-3.841408413216418263e-03
4.910804984056699879e-02
-2.924832791283193262e-02
5.674498973767991977e-02
1.946912290081894564e-02
-1.903025596149238857e-02
1.430761329017219211e-02
-2.791205822836555911e-02
9.857972773727723820e-03
3.247903069791702180e-02
1.940252951313090057e-02
-3.103190630916884303e-04
1.599725364605875458e-02
4.232958454800338916e-02
-5.125810054261698001e-02
1.832215506711554545e-02
2.749057441577113306e-02
-5.722181693047171530e-02
2.568422055631946685e-02
3.442413200028887621e-02
-2.876496892983470069e-02
-4.461818037159023809e-02
5.207562527547358010e-03
2.980809927186943084e-02
-3.369510368685085799e-02
-1.755671160895802552e-02
3.414171806143408844e-02
2.613461000413543067e-02
4.184604297965676539e-02
1.847916772716629019e-02
-3.371078283537131542e-02
1.635935296380303106e-02
2.661203970186372739e-02
6.453354071301478645e-02
-5.421537566568642580e-02
-3.975235695078956771e-02
1.110972308676155818e-03
2.938824277480014957e-02
-1.409252889210080989e-02
5.573876898758251680e-02
1.353632580872386748e-02
-4.831917384438126628e-02
-2.398621858471921241e-03
3.235976681676289157e-02
-6.389896696550681487e-02
-1.597090925143545767e-02
2.521275901543545625e-02
-3.613731185338679534e-04
1.492537832660978912e-02
-1.747675959431642390e-02
-4.091195345538329448e-02
9.835855208499772254e-03
-2.992929532718477392e-02
2.554911021679086985e-02
-3.496693948380615730e-02
-1.137606314229223361e-03
3.521512189324822045e-02
-1.064747835800560621e-02
-1.748001336876562131e-02
-3.129407199013871377e-02
2.568173251694186310e-02
-4.751984425137031898e-02
3.430260620577900432e-02
-4.214706159863536999e-02
-4.922672193487596937e-03
-1.891373917757617831e-02
2.301316463780110275e-02
2.038064612615464108e-02
-1.512612139943839053e-03
1.539076784104293112e-02
-2.875824440179404126e-03
-1.885420720834446104e-02
-4.019312809760901273e-03
-9.978759908654639618e-03
2.839258100857524822e-02
-4.338521267859407962e-03
2.851348853486028456e-02
2.547389819629929109e-02
-5.534113808052975453e-03
2.193103929611540243e-02
-2.783289607210893274e-02
-3.449423156108442218e-02
-2.325134320564676074e-02
-6.163808672289860374e-02
-1.763962173542499637e-02
1.732676788547087357e-02
-2.288037286340742840e-02
6.681667855361545991e-03
3.166125396186215968e-02
6.437168965515209723e-04
1.130294721563365919e-02
1.303249850306498550e-02
2.548042066864844232e-02
1.402145792540485277e-02
-3.539873206902841669e-04
-4.319148643985601388e-02
2.955866972875394530e-02
-7.521693200325462250e-03
2.997989333369109263e-02
-4.481844938757978403e-02
-1.247293257047882471e-02
1.581867463480303437e-02
1.336117802218301370e-02
-2.767365930719933777e-03
-3.105023553585529311e-02
5.514690209911935967e-03
3.910390583389052738e-02
6.536468140653215776e-03
-7.905429638723312363e-03
-1.066232083186121650e-02
-1.623049490813727180e-02
1.524797200543784141e-02
1.015899374917748552e-02
-5.862879955198735393e-02
5.434025432511574438e-02
2.351142464650611899e-02
-1.473210678114809762e-02
-2.109234956585336745e-02
-1.672763469193567750e-03
3.294825738229243545e-02
-2.223699779474930596e-02
-6.119036570269248410e-02
2.781876805866953517e-02
-2.434233534007279945e-02
8.425784577763596045e-03
3.992127559122123082e-02
-2.120923505309891058e-02
5.225012707800803097e-02
-8.641428365991719179e-03
-7.775106159033220998e-03
-8.856036129505565416e-03
-1.090220503638652215e-02
-1.105838967140137206e-02
-3.318831172039409666e-02
-5.737567733595665131e-02
-5.594247633739300729e-03
7.898574051525327627e-03
8.665673444432853839e-03
-2.846394946284387314e-02
2.843203171283207459e-02
-3.370248886398891780e-02
-3.890540975073165236e-02
-1.285511167974786630e-02
-1.077567070408368133e-02
-5.135341626558259653e-02
-1.623156899300504108e-02
-3.162458968693422634e-02
-5.535033397125996985e-03
2.608734178400936091e-02
1.811826953542622701e-02
-1.234242139751329063e-02
-2.124514734990855247e-02
7.912139168869625205e-03
-4.015889864757959254e-02
-1.665590905456966128e-02
3.625202481075572719e-03
-2.967028843360702134e-02
5.682326915881478861e-03
-6.398153943599941412e-03
8.028463354595311019e-04
-1.347677412568988175e-04
2.529496281677489147e-02
-4.288391775560011776e-02
-3.717389883146566404e-02
-9.219585572821438479e-03
-4.558581207706173533e-02
4.665448209748410471e-03
6.425536074887164273e-02
-5.060950381799227821e-02
-1.439604186092691314e-02
4.468005833352403297e-03
-4.038175730783277392e-03
8.941624926685156141e-03
-1.819977229746105180e-02
-1.509057904632157311e-02
-7.993236714303912638e-02
-8.035262066047483068e-03
1.718811016010522025e-02
-2.065520723447387963e-02
-3.925049605981482947e-02
-2.510196737161660488e-02
-9.774558231766873953e-03
5.881458209872430197e-03
-8.259638514700151646e-02
1.662930870675131609e-02
-1.629061427635944415e-02
3.490356799887144035e-02
1.353945398484299439e-03
-2.785395381707410703e-02
3.824704766452926424e-02
-5.535274931792119602e-02
-2.286447156682684233e-03
-5.595447938109725933e-02
3.247786634067619665e-02
-1.153944661239758107e-03
1.467147242420071065e-02
-3.084992944835087195e-02
7.396885955229214916e-03
3.523359128374439764e-02
-1.127508033621496368e-02
6.534222590356413181e-03
-6.193721857235722633e-02
-3.284867144587008680e-02
2.210597810679853364e-02
-4.632070413065399878e-02
-5.183308209478239281e-02
1.912845121638929308e-02
4.056077498227245864e-03
-5.575580414770753279e-02
-8.153265009619796444e-02
4.277320984205616045e-02
-1.988673760084399417e-02
-2.383885717460888093e-03
-7.787164623572980643e-03
-9.688500198489533033e-03
1.629301047830917712e-02
-3.330610781342498161e-02
-2.082014612933807268e-02
-1.901118073755447835e-02
-9.660142579316335909e-02
-1.733150639046098646e-02
2.116365827234669567e-02
-5.788707619994579862e-02
-2.110385620032509402e-02
1.766788924753003379e-02
4.164026734832339260e-02
2.162486022839101713e-02
1.966196595878354214e-02
1.587877719528323767e-02
1.757315233695062526e-02
8.366385701231516051e-03
3.816964405080879724e-02
-3.300406652522545892e-02
-4.021242490696222763e-03
-2.845367246134556521e-02
-2.085279975710638972e-02
4.547578058607329443e-02
-1.171102688894264110e-02
-4.498679544652459637e-03
6.041138308060089307e-02
-2.128467197049301735e-02
6.491076625752654908e-04
-3.501665267564659650e-02
-3.716519837110782154e-02
-1.322970243699384159e-02
-2.940860368401933267e-02
-1.358982652384014417e-02
-3.872160495976897931e-02
-2.212180748689051429e-02
-6.486000088959152643e-02
-4.247898203668946243e-02
2.523761271144381053e-03
-2.930969086862476522e-02
-9.463177938747582840e-03
7.697261574718398036e-04
2.873724945676113529e-02
-3.454835295237720927e-02
-1.603741477223068201e-02
1.342605918073947607e-02
3.826985729998135660e-02
-4.580858608561242350e-03
-8.905264945174667240e-03
2.965063126908279445e-02
2.034696625703375644e-02
-1.921504359134793352e-02
3.828954094152013654e-02
-6.949107473747553887e-02
2.154249684502456460e-03
-2.843254545132280903e-02
2.510528539742146528e-03
3.448852304802919096e-03
6.476104572148059721e-03
1.256260156301306809e-02
-2.991060921794320981e-02
1.212723153253313438e-02
1.532059304484219633e-02
-2.534948889959446131e-02
-9.564828943789069077e-04
-2.207723978341355475e-02
-1.337576363224904363e-02
-6.754120466701543646e-02
-1.062283298492788450e-02
-9.404591915685022938e-03
-2.105434468063445766e-02
-2.542861746073400361e-02
-5.255766827453405704e-02
1.841373450967757593e-03
1.150368947315463103e-02
-4.218200242040155007e-02
2.503263290624959531e-02
-1.000451740229034263e-02
-1.905428850878527060e-04
-5.127033057712373360e-02
4.329301552690922351e-03
-3.548836122199228692e-03
9.976818049316408740e-03
-9.533217260101261789e-03
5.417587615755695835e-02
-8.734247876652910525e-03
1.749488375995718326e-02
1.184010809827922006e-02
-1.619955376349032500e-02
3.324697229538658982e-02
-2.235072187295549656e-02
3.821922120520197287e-03
-9.252113358803239901e-03
4.605932274527470283e-02
1.321425656119327692e-03
2.116634956930791775e-02
-2.067323661140848048e-02
5.180465942923351275e-02
2.209923418921484403e-02
6.346170877742098038e-02
1.621538975841692667e-02
-2.292218700962189715e-02
-1.552274176393722560e-02
-1.494258876882716830e-02
1.768456415342577193e-02
2.188599953335309059e-02
5.460354137469974195e-02
7.148889712786720557e-03
-4.585990148869326100e-02
2.317581663935247907e-03
5.284947637574865208e-03
-1.254968048891714864e-02
-2.477418233708466450e-02
2.293625765675196687e-02
-6.040377565606841470e-02
-1.230018874956037046e-02
-3.622268600370162628e-02
4.148051592322948844e-02
1.370927351282218848e-02
4.485741407368588202e-02
8.803877998585896147e-03
6.462492433559069438e-02
-2.469084121465062870e-02
-1.015996899141141446e-03
4.954167367776394354e-02
1.724753005016190638e-02
8.558745784615427732e-03
2.058653985601739331e-02
5.482221952453113223e-02
-1.958907715093311658e-02
1.087274443622742760e-02
-6.071506306194988803e-04
-8.298559074840614058e-02
-2.981651888510349069e-02
6.865272445356915797e-03
1.617680734395596882e-03
-1.298170674352147093e-02
-2.270111324909284203e-02
2.605731214853082220e-02
-1.479501820234300699e-02
-4.527851356475112721e-03
2.324881768007540372e-03
4.644076342531557391e-03
-1.955536595041441894e-02
-1.702566979841304423e-02
-5.488933901183538910e-03
-1.218211505357743966e-02
9.801846070037823974e-03
-4.965969898404410526e-02
3.163950661811752111e-03
5.296799663942311498e-02
-3.023245313148002766e-02
8.195097719817476256e-02
-2.784438921132694270e-02
-1.330109882267750719e-03
-3.400850709176288234e-02
6.201878639189225932e-03
3.308974566560302089e-02
-2.016720523719623889e-02
-2.392705540112242263e-02
6.630110198839663307e-03
-4.295682343797994213e-02
2.322691807233078290e-02
-8.077071270523027710e-04
2.446185374874428834e-03
3.779142208335800612e-02
1.412585534808426593e-02
8.827964480804995420e-03
-3.743425519812915159e-02
-8.150676864943919367e-03
1.644268102514919729e-04
8.705588517472295784e-02
4.727119405496858079e-02
-1.782010076467263268e-02
-1.247138879779729863e-02
6.688012026265086063e-02
3.074666649218345260e-02
-1.046764635225132245e-02
-3.408848907578183093e-03
-2.670782636995289866e-02
1.624628870428528396e-02
3.302853082914397609e-02
-3.632497207083178452e-04
7.974497607890021836e-03
-1.474665719171176781e-02
-1.876901660572181593e-02
-9.154527392219837315e-04
3.205787685856787469e-03
2.235659475023619308e-02
3.868678055276025037e-03
-9.862156607760635615e-03
3.601093120785366780e-02
2.981805863752678976e-02
1.246576826528261912e-02
6.364298894698108833e-02
8.172609605435372793e-03
-4.301590031008273307e-02
7.414007713642960012e-05
3.535547408185495816e-02
5.624565264266707942e-02
2.470158972692889157e-02
1.024135561006130068e-02
1.371089460125605140e-02
-3.437132713234714726e-02
-5.444449543785082578e-03
1.268721062937565314e-02
5.328032229041443357e-02
7.788212130346294781e-02
-4.872818151731993924e-02
4.118278686466273625e-02
9.991833131637562274e-03
1.082767625763431628e-02
-1.668817458370109100e-02
-1.566031722221441352e-02
2.335348205756107923e-02
3.892452121968954099e-02
3.839251717263698210e-02
-1.401777313139899311e-02
-2.867424907130025277e-02
1.992998412934234020e-02
3.296796299376153483e-02
4.691024239150996811e-02
3.762692005959248059e-03
-4.612465934981562626e-02
2.449284691895023056e-02
3.658144250294701610e-02
1.566189482141792239e-02
-3.645469737846351171e-02
1.615022307366806298e-02
1.576435849112207792e-03
6.637245577184662862e-03
-3.005930293853036495e-03
-3.874117728518623044e-02
6.766904376822278910e-02
6.137993574688289239e-02
5.704812416101737865e-02
9.153421157391414265e-02
-6.469186945080669139e-03
-4.258464914222197945e-03
8.051415590428743357e-03
5.544386214377549499e-02
9.855647393942533962e-05
1.072306077474446256e-02
3.472362307443382923e-02
3.329026946796510150e-02
1.309440737133487536e-03
1.166860332792627776e-02
-2.304593004750052007e-02
2.288252241364550563e-02
1.856502972306941363e-02
2.028212241513531119e-02
-1.606289442826139280e-02
4.557299626485654398e-02
-6.492442671052440844e-05
-8.468159043105797854e-03
5.410970048083493106e-02
-2.883097274539684826e-02
1.077882021828015149e-03
-8.596455193249964016e-03
1.315601261399340118e-02
1.464732001232194915e-02
-2.989026452125102644e-03
3.304556362304859884e-02
-1.211522333099900213e-02
3.783373191694670845e-02
4.227269353672073043e-03
1.860106312933866579e-02
1.667090679040443557e-02
-1.600512846123156030e-02
2.149276571057082575e-03
-1.395038808760922996e-02
1.148264827936015635e-02
4.037858305152721566e-02
1.488244741051338374e-02
7.470194926554686587e-03
2.260997065867933337e-02
-2.202521289026806994e-02
-1.318127803346778523e-02
-2.704473289475134434e-02
2.045514856318117469e-02
-3.681368014399427624e-02
4.197164016284017640e-02
-1.779065682921025749e-03
5.294079496727199796e-02
4.063841114076353206e-02
-7.206077720376959095e-02
-4.090183258345313211e-02
1.483742664857354288e-02
2.645202285310629259e-02
4.383200596872040972e-02
-3.235739632693405282e-02
5.390523587519821568e-04
2.865637671207427184e-02
2.843817220819198216e-02
1.539812808885048304e-02
1.601759321907612671e-03
-1.351919699818581420e-02
1.215575613725629854e-02
-2.156622191648698353e-02
2.981346641225654862e-02
-3.367002156187615808e-02
1.349901105498343100e-02
-5.523533535911324260e-02
-4.571107128804210995e-02
3.473307280820888809e-03
2.346255750548782368e-02
2.224776396913602516e-02
-1.420692775058520971e-02
4.867583203883824039e-02
-1.758440857657978668e-02
6.811862851989045065e-02
-9.860995827291534760e-03
-1.967323957617558156e-02
-1.508230072481256227e-02
1.221837719607779364e-02
1.587164426482378168e-02
-6.019935902254837379e-03
7.774122667100771822e-02
-3.123548379459921073e-02
1.708579410777614702e-02
-2.879100727121809353e-02
-8.323078863155800771e-04
-1.235802326729238537e-02
5.513557418156980749e-02
1.489307837800005890e-02
-3.142754465889844445e-02
-2.144617561245575760e-02
1.575781214115644022e-02
3.190583394053665006e-02
2.526431236126145535e-02
1.776683541607644839e-03
6.606806894023362076e-02
-6.723650505781202102e-02
-7.922241789779956717e-03
-2.114309383977755474e-02
1.924621004124484405e-02
4.666910558077137262e-03
6.228000581633223731e-02
-2.674367450117817995e-03
2.435681059991354203e-03
-4.096451728571073869e-02
6.941145148867353121e-02
-6.762317586279081860e-02
5.140155142912203323e-03
3.594128906649747546e-02
1.232874819716311791e-02
-1.821516397941657164e-02
-6.913287545893168073e-02
3.351147944118233052e-02
-1.007265295979313698e-02
-5.816795873092901054e-02
3.665765645969120551e-02
1.422186310098112055e-02
-3.787869181037360061e-02
1.827226180995644711e-02
1.858021210228357270e-02
-2.394786439878944864e-02
-1.821963801620257381e-02
-6.950631405471043543e-03
7.130321671152265936e-03
4.177058528163157813e-02
-4.048900654648212444e-02
-2.552921016508830077e-02
-5.038791224554887635e-03
-2.320998479359584477e-02
-3.375347664505564185e-03
2.927284376494671339e-02
7.912476079843053928e-03
-5.115727569471479989e-03
-1.285046874770624185e-03
-2.152268420993059747e-02
1.517587203096876398e-02
-3.995045274176328709e-02
-5.166265782154912112e-02
-6.977916142364501070e-03
2.872898230331635133e-02
-2.424762537657698756e-03
-1.678165683365117136e-02
1.061041134553143868e-02
1.880710550438623521e-02
-3.743502341163270925e-04
-4.176664772475622428e-02
1.487396608879163959e-02
1.644727151132038129e-02
-2.733963905494045041e-02
6.910884762396279739e-03
1.441467634105948921e-02
-3.727520543701534628e-02
3.086395686001734608e-03
6.744109759552313621e-02
-2.339113077438051067e-02
-7.282606234226814135e-02
-3.308756365363823421e-02
1.104159831597475820e-02
-1.466245135340640132e-02
2.954808541833025756e-02
-8.981516593943798810e-03
-3.291927019961684436e-02
4.766144743152802427e-02
-4.296854462099184563e-03
-6.556870033405276521e-02
-8.787781138680062594e-04
-3.892692680266079258e-03
-2.185685645089345541e-02
-2.561614419280594523e-02
-3.612992313171880382e-02
3.162877603309628693e-02
-2.868019057624049753e-02
-2.141287545617235819e-02
1.742453883420050711e-02
-1.305090619033616971e-02
4.201698989295304942e-02
-7.034160299678136874e-05
-1.114044374347349653e-01
4.527013381968795873e-03
-5.905130325561411785e-03
-7.700109597536171921e-04
-1.158271191097189241e-02
-6.007329345331487852e-02
-2.018825889431209719e-02
-3.245698663489147290e-02
2.766757060417275246e-02
-5.408792676844965258e-02
-6.672397597424886695e-02
1.018353779658678210e-02
3.917344771652395141e-02
2.101474146756505609e-02
-5.401135361761502662e-02
-6.011973876709860581e-02
7.798860063693756339e-03
1.925189232997276401e-02
1.720850249446469887e-02
-1.588917867427790120e-02
-3.862729648440528518e-02
3.132755349166447146e-03
-3.240326754751813969e-03
-5.495442322254544959e-02
-1.746359702054581589e-02
2.155875058810174244e-02
9.539331807151135711e-03
-1.856857908306473737e-02
-1.473049086321895004e-02
-3.131595514075335290e-02
-3.330869265323796458e-02
-1.577555607035580759e-02
-1.130032918263144254e-02
1.064285144267699407e-01
2.577892811222343844e-02
9.833807073862646433e-04
-4.769626544303810084e-02
4.031282821865320859e-02
-4.029953520385352872e-02
1.155478740072210346e-02
-3.302008989137749512e-02
-4.491268838323604629e-02
2.298172262876440036e-03
1.310081748757477120e-02
-7.800013848865179275e-03
2.302691949636607657e-02
9.063862577039999771e-03
4.817587693797175871e-03
-1.578435813580890759e-02
5.836777574469028534e-02
-8.910014138531437144e-03
3.567158177064173874e-02
-5.934830604680023380e-03
-2.038146816477898540e-02
1.838412380146587158e-02
7.143629602055687200e-02
-5.637933468651494702e-03
5.505645187980755251e-02
-5.678214267558046036e-02
5.832928275624665176e-02
3.638233933846118234e-02
7.680618359950644458e-02
2.347336613966797755e-02
2.948312722526319138e-02
2.619052917615575723e-02
-3.165447688177863705e-02
2.721699537088454260e-02
1.043248923440053856e-02
-8.469849867133696225e-03
1.380401153650076020e-03
3.992057038871794916e-02
1.497910096075895717e-02
-4.802835669869798957e-02
6.004566863238447461e-02
4.611864224597549350e-04
-5.515779728178320934e-02
1.592006692482631283e-02
-9.427914533016121604e-03
-5.235213391389763327e-02
1.110670007835696561e-02
8.165821214539582470e-03
3.156753202900704214e-02
-4.236649475689815286e-02
1.758802383922684204e-02
7.449910812300504503e-02
1.983942910394415754e-02
4.646791180911177127e-02
5.913261966166311751e-02
2.902490771964150520e-02
3.269804741479378357e-02
9.133617626710791026e-03
1.046997974550452522e-02
1.796715189032046384e-02
-2.337766812647955675e-03
-1.187633400590294664e-03
-5.167611443424896533e-02
5.234538673136055094e-03
2.374411257218204084e-03
-3.760979095452689908e-02
-4.114861422446249722e-02
-3.729877693969198965e-02
-6.102173322900134381e-03
2.334766949161462199e-02
3.583913986884697256e-02
-1.998156365342385749e-02
-7.186168054753948493e-03
-1.887988493479910573e-02
1.890022568272482426e-02
5.786229002670591204e-02
-1.263203648230051650e-02
2.124900126340903417e-02
1.030341533422880762e-02
3.792074225688231437e-02
4.517905520434666033e-02
-3.442703639510307639e-02
-1.462650590499025259e-02
-2.550904468166808464e-02
3.121785448291158893e-02
-6.647803220426265220e-04
-2.571086801995952492e-03
2.061574785989864385e-03
6.095121498610193977e-02
2.859617785787154504e-02
-7.644625702702517733e-02
-1.702230931568198338e-02
-3.472619269609369258e-02
8.486672047103560601e-02
6.118299768926888788e-02
5.778943970464736277e-03
-1.186217265276777802e-02
1.597720437761803933e-02
-1.236373568041010049e-02
1.923314879209485698e-02
-2.296502752125926042e-02
2.932500926266896554e-02
-6.946647497193898790e-02
1.531969358399686357e-02
-2.514063950135668468e-02
-1.844911750084734722e-02
-1.387088040691445735e-02
3.428346820459326344e-02
2.625504652555643234e-02
3.446784684093427004e-02
1.107272188989032180e-01
1.456638663809992421e-02
-5.089079854394493868e-02
-1.018598543320589217e-01
-9.572893542999560967e-03
1.515182541386128970e-02
-4.077221712886738153e-02
-6.179995380766637597e-02
3.016244182792777659e-02
1.266001079916740518e-02
2.743424023361707917e-04
-1.138865429029625904e-02
9.598783430725918095e-03
4.119523308713366611e-02
3.704376298600611100e-02
7.673002374018119374e-03
-3.631645390529522968e-03
-3.143637741286490431e-03
-1.083250285566525750e-01
-6.212414129834696597e-02
-3.263692150381652946e-02
1.409939102069995148e-02
3.532047350434441152e-02
-2.716177252168847783e-02
-1.569386169415334584e-02
8.944572677912130537e-03
1.708022504389975632e-02
-2.447619266250500650e-03
7.423727953181431111e-03
-3.895637098282592886e-02
2.037984568287075447e-03
6.143103044698186577e-03
3.260520866403655155e-02
7.025757578173158491e-02
-1.310212426994033022e-02
6.831954063415619435e-03
5.392713094090371279e-02
-3.034262972187328974e-02
-3.454665750604644925e-02
-1.876314710255893095e-02
6.973499526805358728e-02
5.100905416858928648e-02
4.164876162583122654e-02
-3.379482470275116390e-02
-6.871285128040688708e-03
2.738857238258041171e-02
-9.171605528367749935e-03
-4.618068714785714124e-02
1.526181529282715811e-02
-2.780915259141477150e-02
7.874312801947427887e-02
8.328292968789959005e-02
-5.331759372283859100e-02
-5.040302951335231402e-02
1.389523199457311578e-02
-1.007258837905935719e-02
4.630158366561915734e-02
1.094630812814976172e-02
1.150543854246153380e-02
3.296953916167204290e-02
4.107872952425095647e-02
6.066183074689181220e-02
-5.045558884228697888e-02
9.409695639023243213e-03
-4.118588305350243117e-02
4.243596439747487903e-02
-8.031222929231869589e-02
9.822688471082524977e-03
-2.477484599350530600e-02
-1.744796475669219485e-02
7.957807683677058444e-03
-3.156365270031184778e-02
2.779814823356125189e-02
1.386281866480001740e-03
-1.261659583053947008e-02
6.865764968156892224e-04
-4.245457079592003524e-02
-1.681977655252739345e-02
1.212625148542650390e-02
1.914522162139347403e-03
-1.786739433600751520e-02
4.240397337197635008e-02
7.556082324850230125e-02
-7.773930947940084490e-02
-1.706905526926605007e-02
4.777325257609946630e-04
3.044133551071730517e-02
-2.832270439086118780e-02
6.670338255905770841e-02
1.791692769651045611e-02
-6.060260487990760947e-02
-1.740362139113339410e-03
1.698021463527706314e-03
-8.652443265870368369e-03
-2.765321416181500819e-02
3.771687237195293918e-02
-5.238364903872029521e-02
1.057607767303527305e-02
-3.343891618541259322e-03
3.495580340974618200e-02
-1.196905441053930375e-02
-1.302064266887056551e-02
-1.613278577261507973e-02
-7.562088890404867689e-03
8.507075121124720724e-03
1.018690035478616619e-02
-4.496418876370306822e-02
2.221453530906206467e-02
-5.231217045042756836e-02
3.548675768791665491e-02
2.552469961257320622e-03
2.894711774411609997e-02
4.859733725775461366e-02
-2.349457562412899173e-02
8.996125568473173698e-03
-3.968014458744987920e-03
-4.238817619814059384e-02
-7.931576549432428624e-02
1.955450010829641247e-02
2.219884164336083376e-02
-8.046554661103168249e-02
-1.837085648625663356e-02
4.293944139072081168e-03
2.338442648234606916e-02
1.666656696113723996e-02
1.600446973207765231e-02
1.601879035710296328e-03
-1.942086945418694532e-02
-6.653732863716904644e-02
-2.296939507626041821e-02
-1.309775056727537773e-02
-5.396158499143322712e-02
1.481900619097874586e-02
-5.682807228020970991e-02
2.894947756217854107e-02
-1.920998635420396658e-02
4.920919051216746110e-02
3.462382646530644953e-02
-3.892093108171890831e-02
-2.565689265331369887e-02
-5.537095643485393653e-02
3.412078548556688601e-02
-3.877481137089965058e-02
-2.410673610105671869e-02
-4.633461030852230322e-02
6.501076707231617791e-02
-5.884696561340744397e-02
-5.223830646928658700e-02
3.104944493111839662e-03
-1.001290617698061443e-02
-3.288455964204770043e-02
-5.880940160809535605e-02
-3.954124668629674898e-03
2.992471172119669925e-02
2.557252597310404052e-02
-4.054397613650772420e-02
2.219439110580748858e-02
1.883502735510804438e-02
3.756851550334953244e-02
-4.468951104791558243e-02
-5.474266000299236878e-02
-8.484731669847993263e-02
3.265920850006074488e-02
-3.137248547789990571e-02
-2.520746755918298193e-02
-3.533570800373526943e-02
8.078499401000678246e-03
-1.061759408765136359e-01
1.916696031685277300e-03
-2.058204770399005290e-02
-2.751696319762695839e-02
6.592809134973622379e-03
-4.300487438362226439e-02
-3.638822963770117769e-02
-2.610016859578941084e-02
2.847424303468071988e-02
5.425785895987193796e-02
4.274878438359902555e-02
5.382268096440820555e-03
-2.841767871788366748e-02
-3.447699948537305548e-02
-3.641516259706659847e-02
1.880793824715161142e-02
7.675756176755544821e-03
-3.605198937527578223e-02
2.487235740214754909e-02
-2.832629755919699368e-03
5.092523393086378219e-02
2.213875106342639253e-03
-1.428818805023500220e-02
-8.757124222825554694e-03
-2.051690616930996330e-02
5.092139080496444620e-02
-2.400647034081115211e-03
-3.913477550797401366e-02
-7.578247283972576465e-02
-2.700473986696356674e-02
2.654899174388707095e-02
-7.041956903804715007e-02
6.323000662844568964e-02
-9.466649057500310660e-02
-3.679507757444935162e-02
-1.959469023841355767e-02
3.638783212330512582e-03
-3.644502097253264628e-02
-4.836099666897328286e-02
-4.030361586065324409e-03
-8.724841492490706396e-02
-1.669687309792749347e-02
-5.267226100612468903e-02
-2.626808636163399310e-03
-5.558913765648831884e-02
-2.224357402474056236e-02
7.831155013426072120e-02
-1.013360502309535935e-02
1.706436580465856695e-02
-2.143674725823091227e-03
-4.057961037619463307e-02
5.417671235559817777e-02
9.186399943798928547e-02
4.732978317626421877e-02
1.214221313605137569e-02
4.142980721990869447e-02
4.635112801422369005e-02
-6.522805962781814786e-03
-5.250349761065965792e-02
-6.465485325461677035e-02
-7.639793705455187947e-03
8.843345002276532807e-02
2.204880747960776682e-02
-5.732923346159082140e-02
4.879336599253279727e-02
1.857433207252516885e-02
-3.654286044129453903e-02
6.206645533445736586e-03
2.315126593646366429e-02
-3.384695954572043003e-03
4.173711891549912976e-03
-3.925369753822458702e-02
3.475093585828553655e-02
-4.337451158670792978e-02
-1.278571495331485772e-02
9.413959399396140681e-03
-3.677925324571654914e-02
3.633104878598867552e-03
-2.697377179627075128e-02
-1.210268370962594951e-02
2.755157619982226413e-02
4.196929674593347787e-02
2.051138325918605565e-02
9.098451290869528918e-02
-3.222475880046986318e-02
3.138651704680787274e-02
2.093362697459104360e-02
-7.019254690212370362e-02
-1.382613404973105642e-02
-8.985133271451926223e-03
-2.653530297302609739e-02
-4.247184968323240717e-02
4.048418394906504007e-03
5.016782081026440604e-02
-1.154586398732221873e-02
3.128059113088969140e-02
-2.206039510222536359e-02
-6.994406991668122853e-02
-6.911836246640512549e-02
-2.527317437377706380e-02
2.362434643142207261e-02
4.540931059149382748e-02
1.313605779076956401e-02
-2.216059741833558208e-02
3.922083058922094106e-02
2.693543118770439990e-02
6.848707504483877995e-02
4.746170084076302420e-02
1.509449905015660179e-04
4.112256685577224402e-02
3.544058939111265766e-02
-4.505888344465986545e-02
-3.194710996608292330e-03
-2.302785222832563067e-02
4.468994162636812789e-02
1.130040791050253707e-01
-2.741259420748363464e-03
5.239000865389080441e-02
5.584118176038040116e-02
8.799957164418967552e-04
-9.245771030125565088e-03
-4.361337818055675136e-02
-4.280581001194447982e-02
2.887882680034555005e-02
-2.854188301217195842e-04
1.263861266983874482e-03
6.917341006307917151e-02
-2.820052948845053285e-03
1.825547316606248097e-02
6.118328262363063874e-02
-1.809472926811812529e-02
2.411532082088785681e-02
3.725812799750406854e-04
1.069332439901155840e-01
5.611709596531305050e-02
-3.715248973142331462e-02
-2.933683771653369105e-02
-5.143668413646582810e-02
-4.745930751350783267e-02
-5.317072194105711830e-02
2.202242095604261055e-02
7.796129221413461950e-03
9.528962230613682860e-03
8.703599327329626656e-02
1.923750909891213182e-02
3.220428306603487917e-02
-3.902885488977412415e-02
3.844373416896588319e-02
1.238586124195781984e-02
-5.125402588376902491e-02
6.420819519470424841e-02
-2.893995568917990396e-02
-2.123670752106887258e-02
-3.850402990319865687e-02
-8.972249188428982336e-03
-1.332897754160756176e-01
-9.539251432907297143e-03
-6.588032375382725514e-02
6.242064855238548676e-02
3.585744271174863551e-02
-1.275487786141095425e-02
6.497307342869759750e-02
-2.004963878667194790e-02
-4.187912742114288656e-02
3.318237078024894454e-02
1.292550510321370874e-02
-1.592020763423564189e-02
-8.909669492906549526e-02
6.786488408744713319e-02
5.242292876482035346e-02
4.148360921567680049e-02
-2.541894323377866596e-02
8.788418224773172915e-02
2.991908893388010166e-02
1.031962750797092432e-01
5.922099015969716634e-02
-1.169699426413480133e-02
-4.453179974768645133e-02
6.472841272822514591e-02
6.630881834391617879e-02
3.624397473290927318e-02
-1.232665326359221741e-03
-5.151938936723544221e-02
6.284348054724125943e-02
-2.908096298535595495e-02
7.606695909614601125e-02
4.085640539358646045e-02
5.244360239529358841e-02
3.460501994835150918e-02
2.019370323763761826e-02
1.696173888724366099e-02
-2.969455357980035903e-02
-1.454343849559488816e-03
-2.503012005666009621e-02
4.920755545521716262e-02
1.433887738551725341e-02
5.134967690670175916e-02
-4.652448522073564935e-03
-1.315581402106093534e-01
-6.743717736779128447e-02
-2.105608248348027345e-02
5.953628883305038533e-02
1.861008028628396288e-02
-6.713852103343034838e-02
-6.535226710958595697e-02
2.118691391814999866e-02
5.585348097792641048e-02
1.682633352224503429e-02
5.713986410590487369e-02
7.643103216721364168e-02
6.599784705488652425e-02
3.200314547646022217e-02
3.938319966177120796e-02
-2.160872429116866486e-02
4.650232014696914495e-02
4.196425577167615939e-02
-4.881165988925242200e-02
-4.427606302950948779e-03
-8.039222260327567871e-02
5.609391810720001231e-02
-3.755351213356519086e-02
3.048849356701656757e-02
-3.535481657702316260e-03
4.214107117647897856e-04
-6.770337473016273255e-02
-2.918419933978401784e-02
-2.878247144982026481e-02
3.801839232864949458e-02
-8.468942083583650554e-03
9.628325703322159271e-03
-1.747949462302003654e-02
1.820529353256966285e-02
8.335107517928325160e-02
2.157873632891276622e-02
3.508546992257225577e-02
-2.759076695692837949e-02
-4.381120071002776034e-02
-2.547215897078449962e-02
-5.267652440011715009e-02
-1.345567276926995862e-02
2.265269149365311055e-02
-1.739340140275931479e-01
-1.587874023964309933e-01
1.661661719291860490e-03
7.153277053750106695e-02
2.077399075785859445e-02
1.225274295659632175e-02
6.199398309647432409e-02
-5.602062671034896413e-02
-2.271627605167383240e-03
-4.353096205894386485e-03
-9.662703730082355946e-02
1.118975205945538925e-02
-7.844819283359460993e-02
2.603573184280267780e-02
3.845603631472429423e-02
5.744560055463648202e-02
4.884218890223142318e-02
-1.319861424400833316e-01
1.169446207026053446e-02
-1.602600137010217751e-01
6.489080564917538985e-02
5.738190028942669746e-02
1.750925613054593599e-02
-5.747920424221299174e-02
1.863012870980985253e-02
-5.055118561458139120e-02
5.347312411850436292e-02
8.713040628132935617e-02
-7.327701299460563644e-02
1.289624103941486299e-02
-2.871140461625101489e-02
-5.014265120523538760e-02
-8.806512564882229555e-02
-5.947277339388449408e-02
6.805231689939601758e-02
-7.763802541789771583e-02
-9.863142616926863504e-02
-4.253981607023696321e-02
1.002747721397442837e-01
5.549730972007424490e-02
3.911210817231933201e-02
4.653222395177603055e-02
9.062285228157211658e-03
2.087371271141183135e-02
5.389688080971134082e-02
-2.419135963595832328e-02
4.897722465341705633e-02
-2.841891387527987871e-05
-8.213194882641634831e-02
-8.928481655428005537e-02
3.540100377428605921e-02
-2.092219442050987505e-02
2.755542585398009729e-03
2.979176501649521969e-02
-4.344533836164616442e-02
4.128580758669303519e-02
-3.550922634064142269e-02
1.065617752203711771e-02
-6.900824746193427728e-02
1.887142177260298093e-02
-7.619582711220883320e-02
-3.418275742997795019e-02
-3.513011653707710791e-02
2.909470692507691233e-02
5.359409703390392160e-02
-5.199389488341808752e-02
5.575504534595861900e-02
-1.307391350820009679e-01
-8.439724375654129862e-02
1.691533673664984139e-02
-8.076531465274940091e-02
2.758127097489716795e-02
-4.368596960504050842e-04
-3.471118691152395158e-02
-5.582221186580128142e-02
-5.442406025351283205e-02
-1.266823367224811925e-01
6.365954225106703300e-03
-2.175989171762462288e-02
-4.585486600906851090e-02
7.674554817511919369e-02
6.707464600089052542e-02
-4.238570611295472412e-02
-6.821819693355066216e-02
4.111966903702464482e-02
7.535625524339333026e-03
-6.077576010139025542e-02
-1.398130026511090057e-02
1.309652189798427534e-02
5.899702167079806658e-02
-2.256520125493400100e-02
5.393365104502232527e-02
-1.715191028343595117e-02
-1.222308706083618801e-01
4.770999222400533479e-03
4.036823760606640665e-02
-2.925265762624727067e-02
-2.015576584165050880e-02
8.168318992755092822e-02
-4.299591534230619294e-02
-1.118743295931123524e-02
-6.549995509950164163e-02
-9.254122638654153910e-02
1.018255829253887461e-02
-5.677411635777098592e-02
-1.828111886425214799e-02
-2.683879103951692172e-02
1.025098304101763613e-01
-3.728561420849510477e-02
1.009945566780271059e-01
1.005843627525798561e-01
-3.581799282122981754e-03
5.425274955177509378e-02
1.110544669022177355e-01
-5.367363256657185777e-02
-4.474469169547879571e-02
5.360642456665695027e-02
-2.197796374074366052e-02
2.078262945240652929e-02
-2.173202581578726270e-02
4.221278793537378698e-02
1.284387041084436749e-02
-1.029763506347548957e-01
-1.444771109827750442e-02
4.047802272600219825e-02
-2.170951261395287837e-02
-1.633144045005510692e-02
1.275644586003482905e-01
-6.138776784044568807e-02
-5.558488511350674795e-03
-4.878174624219182992e-02
-1.873419660716780025e-02
-4.222412866509780982e-02
1.443238256666738023e-02
4.380468992269626743e-02
9.754950039766838166e-02
-4.545727859139106486e-02
-5.751262428571814363e-03
8.479674824638627761e-03
6.162070556692320761e-02
5.054488072476217078e-03
5.620756759374168077e-02
8.465592088316642450e-02
2.941863134766197624e-03
-3.607057186062826576e-02
-4.499880583533538009e-02
1.450601796468313776e-01
-3.428318697461187059e-02
1.727334341481304159e-02
-1.411616214782454928e-03
2.322258810156508507e-02
-2.975724792315451173e-02
-7.787003948893344565e-04
1.714430660120556255e-02
-3.053680338640672037e-02
7.427063171743501779e-02
4.368360433891040756e-02
9.237308608021368994e-02
1.432166300454396912e-01
1.144955239362976246e-01
6.237224060644746410e-02
-4.512235247268023275e-02
-4.264922061101186768e-02
8.732498355125373549e-03
-1.890504039767317707e-02
-8.697575335962944021e-02
-5.154875052141025260e-02
6.637384962045671938e-03
-9.877243514818953921e-03
-8.620638088506180075e-02
-1.840671545226032699e-02
5.449211277708685547e-02
1.224757437161179408e-01
-4.185668269566129862e-03
-1.428010345520827618e-01
3.375832359725595977e-02
-4.908632935093235061e-02
1.794331178097299459e-02
4.449490841324735095e-03
-3.058631432457232027e-02
-4.487513029809517967e-02
1.617137158541663219e-02
7.796038068925970066e-02
-2.086072192347194210e-01
1.563072407900908782e-03
-4.940047845578881408e-02
-8.235076678116596757e-03
5.903788319321380193e-03
-1.562349869113611837e-02
-3.480723894382210803e-02
-1.442339855046144981e-01
-2.270466943850384806e-02
-2.643117172558823863e-02
-7.937730820902605400e-02
6.391658808985992493e-03
-2.375730274490875371e-02
-1.444160004483239362e-02
-9.952520426246090623e-02
5.008760274147202457e-02
1.092982738623281824e-01
4.136823108942641603e-02
1.885081056333023919e-02
8.587606159073235546e-02
-2.164903053677026332e-02
-2.674054960542852563e-02
1.779141149987176901e-02
-8.738244137116153720e-02
-8.260849093003880261e-02
-6.485398979659365293e-02
3.273476518395972146e-02
-1.288194190195627309e-01
3.409345577645733066e-02
6.199944365312087119e-02
-3.538049917037240644e-02
3.077925900149200422e-03
3.430755643400924121e-02
-2.216587191066107711e-03
-3.957538264285887647e-02
-1.224146328438168174e-01
-1.246108914272059387e-01
7.859111344309457903e-02
-4.474176719120398493e-02
-2.182689016261065915e-02
7.399821127311647338e-03
8.728852923986041290e-02
-1.017446730020373363e-01
-1.412070558589395911e-02
9.563940620186371644e-02
2.716357338357017551e-02
1.961938495205256261e-01
-8.350123002835477259e-02
-5.406917635972291469e-02
1.089779720918103989e-01
-7.153468094726163351e-02
1.237655627895154625e-01
2.828064318221201051e-02
-1.171355078443000602e-01
-6.752336467307960832e-02
-1.275363594245795297e-02
-1.153507678136419211e-02
-1.473254773621144632e-02
-1.203438406409985117e-01
9.588890782384711098e-02
1.159595207656334039e-02
-5.121057754211166130e-02
1.338107439693630440e-01
-4.462579582260221313e-03
-2.707003411116043479e-02
1.116144441818041622e-01
6.861072216215903519e-02
1.121575722220274629e-01
-3.337078833798707428e-02
-4.042273141389942509e-02
-1.121625727978361412e-04
8.730944614003562088e-02
-3.642338166100689278e-02
-9.958336997113492392e-03
-5.116375848856793279e-03
-4.248888364496528069e-02
-2.785451195513603123e-02
2.609716919914839214e-02
2.225381040273808897e-01
7.495510839271603276e-02
-1.415522510529942414e-02
2.651302676422902516e-01
1.000641676676023405e-02
-6.580869457416017865e-02
-2.374231249149101955e-02
-1.123723769793322641e-01
-9.387782266012950627e-02
-6.719202734877798878e-03
-8.476816868112999753e-03
7.504601401860710140e-03
-1.743483746729442008e-02
-1.367184233480649991e-01
-1.512437842800130362e-02
9.619809352255995205e-02
3.422425934934435199e-02
2.315775697535939204e-02
8.748781611413158910e-02
-4.966956656185798208e-02
6.321944241069769529e-03
-7.701484268144279111e-02
-5.092649332052784361e-02
2.262188981572536145e-02
6.421614415547872989e-02
-2.433989889744085089e-01
3.378327704821275368e-02
3.058982557572062153e-02
2.505144428226653286e-01
5.537736758979958096e-02
1.511267033006186145e-01
6.898805314707818007e-03
-1.182266793662245519e-01
3.539922291782746089e-02
-1.073685409430646248e-02
1.278101251529324689e-01
1.454999834265972569e-01
5.030270985427259811e-02
3.385204708673618668e-01
-1.064501719584986517e-01
-3.058053997014355957e-02
1.095953758594488819e-02
-8.267325761556665320e-02
-1.563947853691431411e-01
1.506224408924192737e-01
-1.310153965704630441e-01
-7.909593807463244364e-02
-7.145768349963314836e-02
-4.851133942155663910e-03
1.541121961617175629e-01
1.423064724760861929e-03
-6.937155609502453080e-02
-9.715571868669713521e-03
-1.767983003009420961e-01
9.168318566787873880e-02
-1.101659383206156084e-01
-2.736623234036706168e-02
-1.411484014782209834e-02
2.760771090112034993e-03
-1.556165298027912536e-01
-1.978784207104906656e-01
-1.301159783014908811e-02
1.038107317182617589e-01
-7.599597521030425351e-02
-1.647854171023848957e-01
-1.393273321770795853e-02
-2.504440081352683409e-02
-7.211598953061175432e-02
-6.939648109265754428e-02
5.570024549082957382e-02
-1.538177691523819057e-01
2.794984879025310676e-01
-8.800211982880991324e-02
-1.379593318027528548e-01
2.532349506996071087e-01
3.965251764232332055e-01
-2.496438020082228371e-02
2.508087986641406308e-01
-2.319168512426591500e-01
2.161925745268174770e-01
2.711927017999701262e-01
-8.894197289752618640e-02
-2.669468515764400474e-01
-4.112246364103064877e-01
1.424902442854723006e-01
-2.699512368649225058e-01
2.676893328677574374e-02
-2.877777150582377930e-01
-5.114286179081805467e-02
4.691918501878772352e-02
-1.083174294549245492e-01
2.695961860011483191e-01
3.852021420685509956e-02
1.357029104856553592e-01
2.707933991314988020e-01
7.198232441349323996e-02
8.493890429917429208e-02
-4.570660862483549303e-01
4.816197093960078446e-01
8.183880801508032835e-03


==> anc/Fig01_j_energ_L15.txt <==
-7.647144212996662693e-01
9.632028229575751582e-03
3.849242198652679664e-02
1.215228332222069441e-02
-3.466715323529068193e-02
-2.011170440413306559e-01
3.430317586230137352e-03
5.989150753035592523e-01
-5.628201282152553997e-01
-5.453385205563002769e-01
6.464800784050965810e-01
5.449005816186743706e-02
1.025504906548329181e-01
-3.456958538769768774e-01
6.279653073322949419e-01
-5.611343846904748300e-01
-4.687288924943444623e-01
2.007998500418337606e-01
-1.447544271752515266e-01
1.271424588600797156e-01
1.474323522824370902e-01
-6.465672687656348616e-02
4.475652387489390538e-01
4.435293430121762387e-02
9.263018582582147054e-02
-2.796555396338086252e-01
3.989622879208878370e-01
-2.940377378995179258e-01
1.105830160357706808e-02
1.412003332910760807e-02
2.200880573512539184e-01
2.273113884807624607e-01
1.086031663781837214e-01
1.021003211532938715e-01
1.146684835266747471e-01
-9.694615463409643474e-02
1.504574692090009658e-01
-2.620079259702021712e-01
1.212498930651867562e-01
-7.001394658772719382e-02
-1.288531238630157560e-01
5.082957803260925583e-03
-4.327444412503249627e-01
-3.165030703839124410e-02
-3.386204923920443921e-02
2.354762456897199416e-02
-4.470162922506731307e-01
-6.628162529157236027e-02
-1.258466907976658888e-01
-1.044287444635317620e-02
-1.122418814399697845e-01
-2.929101014095973621e-02
-9.772713908894045676e-02
-5.380689200902518537e-02
-2.404147293097821381e-01
-1.203014011483201640e-01
-9.975265528973824292e-02
-1.560625290807527155e-01
-8.991193667791000377e-02
-1.537055895993367782e-01
2.412987604056907737e-02
-2.905701594192761084e-01
-1.682131820706895542e-01
-3.814914514728965922e-01
8.542575835590965339e-02
1.271146492406763917e-01
3.350824110343126327e-01
3.668324961937127759e-01
3.041845092706500081e-02
2.420125866612498344e-01
5.170741215105738309e-02
1.357424426015343133e-01
-4.385337838683174561e-02
1.731430187175498348e-01
5.299529529699310154e-02
1.774068632241736776e-01
3.205629608484847903e-01
-8.836022840483905363e-04
-8.712943426119765244e-02
1.339066386470375569e-01
1.889657215035360494e-02
1.610765492474224847e-01
-5.382387759477887113e-02
8.093566604901396289e-02
4.031848587686078234e-01
-5.073378634178392632e-01
4.110796468573106426e-03
-1.177427269695420636e-01
-1.585605776497542863e-01
1.998869965201870158e-02
2.801032623779332875e-02
-4.776244339813558171e-02
4.234162074447746921e-02
6.285173956496066527e-02
1.374228755718955031e-01
-2.864894429160596070e-02
1.014463428815237933e-01
6.589174273744947963e-02
-2.933684978071974814e-01
2.919336739660757796e-01
1.862088234068380310e-01
5.637523434653166771e-02
3.053340872602722939e-02
1.137860218480191699e-01
2.056809573963490345e-01
1.210620393931665234e-01
1.078182976603695997e-01
-1.109911887203519631e-01
4.253377124509576807e-02
1.044871811182579713e-01
1.168631785944135720e-01
-4.678947023984149356e-02
-1.072844849534945605e-01
1.723794688104956230e-01
-1.401671491076282028e-01
-9.649557358383199779e-02
-1.044777583876633914e-01
3.184897204516780600e-01
-1.742662414155477790e-01
-1.079066260985387694e-02
1.921567690470082079e-01
2.630040988558259296e-01
2.131222096687007683e-01
2.042920281460765264e-01
4.101049952992945336e-02
-1.050160466128089443e-01
7.615160357825985493e-02
7.895309646356443722e-02
-4.178878321923382155e-02
9.486534031256220467e-02
-2.421882910908711439e-01
-3.320957282580849768e-02
-2.262580674984327606e-02
-8.667715394302647272e-03
-1.053527799739251286e-01
-1.501215647740772883e-03
-1.539277474968347992e-01
2.608816250758067348e-02
-1.974906346903503723e-02
-1.603521714574494272e-01
-1.091236246023515877e-01
-9.952417636542790214e-02
-8.134802101278282294e-02
-1.584537968528416385e-01
-1.810858454358029446e-01
-8.283989217433403163e-02
-2.658694148749794414e-02
-9.937424879827042035e-02
-1.985395329588986457e-01
-2.118786844074838360e-01
-1.172830306137571249e-01
1.229323217345692359e-01
-5.495999324010976406e-02
-1.543708117909400601e-01
-1.068738875243556014e-01
-6.789294961017386387e-02
-1.111643696640643858e-01
-1.107778778003638415e-01
-2.597805114737685925e-02
-4.674166503899621072e-02
9.709769320688482752e-02
-4.230961033682874295e-02
-2.081457903306385415e-01
-8.200357397695315353e-02
-1.046835655460506970e-01
2.640593228485635727e-02
-5.384640582083954907e-02
8.765582163910279334e-02
-2.194037172272654546e-02
-8.741298636852293247e-02
-1.501196908587719703e-01
-3.377036648241561745e-02
-2.100857496596354734e-02
-1.650308628637088548e-02
1.431689464343835483e-01
-1.307429996882784017e-02
1.155922312621110726e-01
6.921990368259083037e-02
1.855817602587521709e-01
3.635199421401939801e-03
1.118622615340644777e-01
9.163606902461227111e-02
3.085642900504122557e-02
8.312065885388163211e-02
2.316839943541807445e-01
2.065960876342497476e-01
2.149417673848662280e-01
2.201674796293407593e-02
1.132928477909716097e-01
1.019510124916621352e-01
1.132785212691851812e-01
-1.315312919621551835e-01
2.316643215896678210e-01
7.629581097847890070e-02
-1.512872511581306312e-02
-5.990866268307371012e-02
7.524869489367891351e-02
2.377008778377003029e-02
-1.046932926508471057e-01
5.464678797470855220e-02
-1.135932857898807047e-01
-7.968620298577479277e-02
7.406213916349424498e-02
-3.516192460042388140e-02
-5.414210662018574538e-02
-9.322813338502443370e-02
-7.867661171330324332e-02
-5.347515690840992653e-02
3.940909221185841249e-02
1.284083364998599430e-01
-1.583915334019368459e-01
-9.481166523566839088e-02
2.415271811733155430e-02
1.553529919600492859e-01
-1.058972744888406342e-01
-5.223879682016711878e-02
1.317014532813077544e-02
7.094365922492920640e-02
9.111444796458474660e-02
1.676450138130028689e-01
2.372713262363039099e-03
8.489958368561112412e-02
-3.323411943144330416e-02
6.873439912404745444e-02
7.065925986928856158e-03
-1.076021859003762141e-02
-7.332072600750047520e-02
2.920162726986874364e-03
3.509838435634343029e-02
-1.242686910316393757e-02
-3.373797108425153485e-02
8.528909495878785052e-02
-1.521817407633553956e-02
1.181455469244957479e-01
9.594746826307519461e-02
5.064137748954268547e-02
1.670851455644396244e-01
5.723698806396031874e-02
-1.752664869532032446e-02
-5.171392142173324852e-02
1.825826129356430613e-02
5.408709978987624734e-02
-1.030834812527547800e-01
-4.142959748654626018e-03
2.839600463245243230e-03
-7.781609396908478749e-02
-7.277768231077555439e-02
-2.528106924184637949e-02
-7.070727518681571566e-02
-3.115923521389807674e-02
-5.865321680983448527e-02
-2.341786388377154748e-01
-5.067897599364649952e-02
8.913613170151769328e-04
-7.351004808779199040e-02
-4.557033153801845655e-03
-1.525663377948056378e-02
1.726835254957801227e-02
9.922175956554027051e-03
-1.229498699816547053e-01
-4.383405628169283197e-02
-3.432078417590660874e-02
-1.822149961701698476e-02
4.640973151101451290e-03
-1.363766838329048825e-01
2.106213538394774779e-02
1.650818264944258276e-02
-2.849500515248873036e-05
1.446139819613455509e-02
-5.674282622847185570e-02
-2.190398180706792583e-02
-1.578385563471448316e-01
1.372000959448639590e-01
8.923726568106626900e-02
5.927164902607935833e-03
-2.837934408521788215e-02
-5.331947017059125021e-02
-7.050839040916397071e-02
-1.990635404215539660e-03
5.277542763719415830e-02
-5.854497759345300353e-03
8.952922156291513722e-02
9.222558411400201550e-02
2.387455556927806435e-02
-5.239370439707704413e-02
6.568100454253661923e-03
-2.599987528706653936e-02
7.270763345102845138e-03
1.991111467450524045e-02
1.519466938457739724e-01
1.412380889683568230e-01
5.767781136744210176e-03
1.176776836959826517e-01
2.156589486208196349e-02
7.109462780369388279e-02
-3.993894959904186609e-02
-1.084644303834012558e-01
9.663798431129970445e-02
-1.013713485254819774e-02
8.623414229268513975e-02
6.442995674707734099e-02
3.660698400600209245e-03
4.728892325034961958e-02
-1.811092697449063760e-01
7.552479904583664361e-02
-9.986892130671197465e-02
2.615356185110789128e-02
-1.067878721952379290e-01
-1.211477853093343056e-02
-6.539378031969854399e-02
-8.489188248737589149e-02
1.063189133009554976e-01
-3.806372310840740875e-02
-2.582965296202033995e-02
8.849025000905752503e-02
-1.147401202412407090e-01
-1.366154587467761361e-01
-9.090453457633081158e-02
7.911091308665350874e-02
-1.165899344367077456e-01
-6.832343517058571403e-02
-3.353560535965524614e-02
-3.157010601232241448e-02
-7.942912671838742167e-02
-2.899004577043088476e-02
-3.911715444774160888e-02
-5.427888808384488672e-02
-3.672626713551402355e-02
-1.668778349067085720e-01
-4.863295295550808944e-02
-4.649260764879616092e-02
2.613680268186427749e-02
-5.434814690114266045e-02
3.832208519444328665e-02
-2.622018597201422607e-02
-4.994127355984372130e-02
-8.765845209427669191e-03
-1.219681410166389805e-02
3.586701743823957067e-02
5.983882366007861435e-03
-7.078523013043371004e-02
-1.034959011052115213e-01
-1.118217012085213208e-01
-4.696057707681017962e-02
-1.322164896928893218e-01
-1.664649858387835524e-01
5.408534910650900085e-02
-6.695609639191342499e-02
1.093269786937056814e-01
4.571545482069325900e-02
-3.207682066505215812e-02
7.792361714782602977e-02
-7.362533134245273503e-02
-3.353319837776954498e-02
-1.389494733497130714e-02
2.822737246837594277e-02
1.477347597581983585e-01
5.416667469933794665e-02
4.789587567881278124e-02
6.182344777888176823e-03
4.551702402942065656e-02
2.400843884593726468e-02
1.637635143487747857e-02
5.869778345214902646e-03
-6.218797018325556564e-02
-9.405492221252162444e-02
-4.384899726443199086e-02
6.564357881047733732e-03
-5.908149822434970166e-02
3.460385970799159661e-02
-1.634704243490710251e-02
6.586824460443622964e-02
2.400493625340349713e-02
2.193608357131197895e-02
5.944022007095633303e-02
7.920524697420304461e-02
-3.660430753452001418e-02
-6.190282254926029321e-02
1.023900897280529722e-02
8.589752708634701417e-02
-5.083504477138548611e-02
1.776394146843127478e-02
4.270393150595058751e-02
-5.126119922697545267e-02
2.012745101696106903e-02
-2.278815499844452294e-02
-9.867321395903277947e-02
9.738054893903355658e-02
-2.238947152657180806e-02
3.865870915600901070e-02
-3.325661169456053945e-02
-1.611772482105504611e-01
-4.890869973617341382e-02
-1.841463421312735521e-02
-5.063726966337290386e-02
-4.900491362530101647e-02
2.228402110649949086e-02
-1.153474538529346005e-01
-9.151183800448765837e-02
3.245515152774558487e-02
-1.025235554368506552e-01
5.604409289707720787e-02
-1.915524792117691277e-02
2.385083196458458871e-02
3.607522166941898312e-02
-4.867670205945133499e-02
6.837928914392783775e-02
4.081720230190113985e-02
-6.011164959141560016e-02
4.388982354855505003e-02
-1.266482228036197415e-02
1.403306926225869090e-02
-6.355416125792014148e-02
-8.838421950869476684e-02
-2.033701121007197229e-02
2.072886318571030492e-02
-4.831906566517472912e-02
-1.284778906005228649e-01
4.315532827938373811e-02
-1.338266841921476220e-02
-1.983495736185975425e-02
3.427679821103297303e-02
-1.648405761183556473e-02
3.982765335739165725e-03
1.470735754111552468e-02
7.320323016152320561e-02
-2.374158799656323621e-02
-1.012884809470390550e-02
1.975773766158296363e-01
5.897986327304012566e-02
-8.675141882449314071e-03
1.226518843549168486e-01
1.677810981834091872e-02
6.241754599632746286e-02
-5.109680457876322052e-02
-1.443617290619612081e-01
2.504705134415304707e-02
-5.718366454270215615e-02
-3.058786982133619627e-03
-3.952503640231073284e-02
-9.866400880912912924e-03
5.558603837481213700e-02
4.531584671985409984e-02
6.493258533743886951e-02
-5.566744352233174431e-02
1.419272533709014551e-02
8.938499608110354530e-03
8.737847854172304477e-04
1.868023343703479125e-02
6.217024144031092769e-02
9.846802468010498743e-02
6.673194697637327422e-02
2.254354007046334429e-02
1.436913368375873634e-01
3.684863686274433836e-02
1.088609352711096892e-02
-3.742215769862896647e-03
6.147052014101511697e-02
-2.952728327115174828e-02
7.003703865809308982e-02
7.427315179282024948e-02
1.272883266697532600e-01
1.631898352024454060e-02
-4.008664440485620872e-02
1.292084703551944075e-02
7.018715918189287473e-02
1.164266768699231958e-01
-2.891058428260251389e-02
8.208547931089855976e-02
-1.397465190094914454e-02
1.449571303126433175e-01
-6.015365388632802623e-02
1.402704950719680169e-02
4.688016875039257431e-02
1.747067153603694412e-02
1.661307236951279839e-02
-6.125122249816729314e-02
3.092949432494004197e-02
1.231509527882732186e-01
6.700988486586128764e-03
8.562062137062946554e-02
1.142029304834596554e-01
-4.443814287594690521e-02
1.182742474714856412e-01
-9.532875555798653528e-04
8.885063611968269104e-02
1.145630701683888891e-01
-2.112413266605410109e-02
4.091887432659108842e-02
5.131789435511260877e-02
5.358175275540944665e-02
1.435214693192898017e-01
1.563734063869637227e-03
-3.894490603404916762e-02
2.221495765749563478e-02
8.895642304876848205e-02
1.053566309189534200e-01
5.021530811339065120e-02
-9.783306556751748817e-02
1.148386842958631568e-02
-5.674539554652439227e-02
3.879851440845151489e-02
-5.894685929256230326e-03
1.203045588828468571e-01
-1.246795324588946541e-01
-1.080385033541068213e-02
1.128779351245460909e-02
1.179953151518340765e-01
-4.613008894424645151e-02
1.986788223649714469e-02
8.709349530106590132e-02
-1.402684029234350371e-01
1.114715696266023182e-01
7.779428902740570528e-02
-2.275456359637694631e-02
-1.004611837487295184e-02
-6.422192014086391086e-03
-3.724150983721529438e-03
-5.475544176808960425e-03
-3.772121170851237826e-02
6.077658625448835450e-02
-9.143315477729220542e-02
-2.548961920175863913e-02
3.226374885113318658e-02
2.276209350582962532e-02
-6.793908629172720759e-02
-5.925037071410842876e-02
-9.074833579822409735e-03
3.131208600487718485e-02
8.274274637376227703e-02
1.835552841294467441e-02
5.577937775148908428e-02
1.602538918255244083e-01
-2.024799089912870595e-02
-3.365490640817363904e-02
-1.918768484101122593e-02
6.452082506433297338e-02
4.410259308809986317e-02
-2.870010803364575133e-02
-1.789159452811616216e-02
8.188615179707095515e-02
2.106778878614411557e-02
-2.281847603355517445e-04
-2.449667847636701618e-02
-1.263209704000290909e-02
1.250897151607998359e-01
4.200842046341681651e-02
1.142952987928498934e-02
4.807268460248735609e-02
2.541060200342269704e-02
3.118180321871199309e-03
9.080400453515999337e-02
-3.633228619938359393e-03
1.019820202697173106e-01
-2.332579440402512971e-02
9.760907917313396687e-02
5.085423045027139682e-02
4.607101292054427422e-02
7.953853373675680294e-02
1.746676737770689464e-02
5.462346536837340075e-03
-4.880693062948276116e-03
1.170791277428864970e-02
5.958279253734943826e-02
7.270359605312795570e-02
6.202896954048384148e-02
-4.186042406606602095e-02
4.164998551384935244e-02
1.140520097477305643e-02
-1.567095109812173190e-02
6.720082073649462362e-02
4.052995815084865089e-02
-2.770331540204143406e-02
1.475821612343661549e-01
-6.221252403309023016e-02
-4.913734107971607507e-02
3.310670830535093062e-02
2.506674390669643218e-02
2.380832693048083593e-02
-2.030745741432741190e-03
4.701756923614425904e-02
1.816441676917421007e-03
1.126887661564771326e-01
3.209641156514157767e-02
-1.579161855098033806e-02
-2.676551970872982980e-02
-1.224197117253354207e-02
-6.415518098498543265e-02
-2.097217644392625202e-02
5.025018232507801746e-02
6.032890694627216638e-02
7.482513302848495251e-02
8.545372384658497800e-02
-3.561346458666306974e-02
-1.232946890223477962e-02
-5.632266545631393201e-02
-5.089198709865243482e-03
1.240788717393106165e-02
1.062945456667697824e-01
-1.246449649600810984e-02
-2.922447799189512377e-02
-1.113897980221266112e-02
1.732038670382663251e-02
3.436083583286447807e-02
-6.732389144164802053e-02
-4.533933245643928522e-02
2.034787139317963556e-03
2.342728968367906173e-02
3.887737890127276885e-02
6.825607032100447502e-02
2.296057073899272424e-02
4.251759836842165796e-02
-5.660037671859430991e-02
-2.620997249834886196e-03
-9.290249906805425617e-02
7.842154947535245890e-02
3.512509701111132115e-02
6.382244346801727551e-03
-6.692270503329175724e-02
-2.395736351110139620e-02
-1.148560584204837143e-02
-8.072409788268131159e-02
-2.452752361272829765e-02
-9.001163403320079637e-02
-4.640038317128214462e-02
4.758303132683137232e-02
-3.388857603148628245e-02
-3.504935534598135113e-03
2.156382135819546325e-02
-3.709526970376188226e-02
-1.025601532178478485e-02
-8.134376374289815914e-02
-1.954449782159649665e-02
-9.852115555498197619e-02
-8.781323659121324787e-02
-1.686106694894279681e-02
1.013485855509637934e-01
-8.451689629408440374e-02
1.829311760559119635e-02
-6.148992212560618065e-02
2.253140289336451330e-02
-1.001482850031280153e-02
2.415914596133645134e-02
-4.691068944814111297e-02
-4.866548554435095979e-03
-2.950583633491246985e-02
-9.134796638720241169e-02
2.555536663015557999e-03
1.842594075519282584e-03
4.631066546414275287e-02
1.661929499104339292e-02
-5.764209680263260305e-02
-2.088492908344518131e-02
-1.929684712303342264e-02
-1.089050918994698275e-01
-1.023509786755534418e-01
7.224322078401899591e-03
-7.458028007246617595e-03
-4.318145433794545046e-02
-2.356009693272975020e-02
-4.753903303922391715e-02
-1.160232758069741771e-01
-7.874575750520722284e-02
-2.799519161008693843e-02
-3.122251505052346318e-02
-5.061752117408013091e-02
-6.812030937421402477e-02
-4.869829224898266132e-04
-1.022266710164584404e-02
-6.923909507839336175e-02
-1.882847642068699243e-02
6.652103283586970235e-03
-9.667355422887091709e-02
-7.566780340498005519e-02
-3.285643851306415536e-02
4.456377220740041778e-03
-1.108828353499842906e-01
-1.272024170300707288e-02
1.066861168276788448e-03
-5.430625069254646498e-02
-7.362911123715470962e-02
-1.594991516204920246e-02
-2.894356138053596345e-02
-9.555183355680520185e-02
-7.544089649938059972e-02
-1.154901274763143748e-01
-1.360753724919099190e-02
-1.034621387281594029e-01
-1.094755298017704437e-01
-9.525896533919138431e-02
2.927646809917449147e-02
-1.065426354300404582e-01
-4.913140455470660362e-02
-5.534760288508043524e-02
-4.286966993237876361e-02
-1.244489866371559748e-02
-1.749894521307937198e-02
3.175711743544153143e-02
-4.711726107827483162e-02
5.496405458239195241e-02
-1.022944165797354671e-01
-7.142583276259825698e-02
-1.332029358019402032e-01
-9.240523619138889255e-02
-1.334899094609939482e-02
-1.799627145009049037e-02
8.288201387188705305e-02
1.810124483503787766e-03
-1.016655118814551312e-01
-1.049140837500194129e-01
-1.921037734145026113e-02
6.910779266918511306e-03
-1.675642058531859324e-02
-6.690687115290830378e-02
-4.772319005231270145e-02
-1.173060790762262516e-02
-8.862509537495484591e-02
-1.417639627958110042e-02
1.441578863840954454e-02
-5.109724234267921938e-02
-4.983251687781814487e-02
-8.245107334181717151e-02
-1.302092416957858489e-01
8.699609365064862095e-04
-5.212659137749586086e-02
-2.638963999782655001e-02
-4.554286284236682553e-02
2.468077399790629886e-02
1.650444985921392660e-02
-1.228648112479317593e-02
-5.942734767314680061e-02
-1.952977430458783040e-02
-6.484480068812692455e-02
-7.887325719504879873e-02
-1.025570495352248618e-01
-4.616275392855901522e-02
-1.679914820767886181e-03
-2.161276624567710913e-02
-4.154077793701915072e-02
2.784321201480199209e-02
-5.575914884418963630e-02
-5.203012770628025717e-03
3.950985690132136074e-03
2.479187696936962365e-02
3.324379532872709375e-02
-7.981905520817686450e-02
-3.662385739825770037e-02
-1.867217743026420088e-02
2.982349708122034038e-02
-5.279561039376614445e-02
-3.881028414765093359e-02
-4.652029245482822151e-02
5.697233132747370893e-02
-1.487602789880660380e-02
1.971397204050151855e-02
8.500449099123856544e-02
-9.613228815077241862e-02
8.966413723080211059e-04
-2.009998541088028196e-02
-5.608374595043798261e-02
-5.949709529971181077e-02
6.601474902660953159e-02
-1.265779912047988428e-03
-1.517869057457721937e-01
6.165469490613639802e-02
4.058463145345789919e-02
6.521446674994048689e-03
1.683771698173589654e-02
2.180620227114751092e-02
3.033948845189769067e-02
-6.171132557079074543e-02
-4.025564630820291367e-02
4.777217538691447968e-02
-2.679576906067119776e-02
1.318370516048701091e-01
1.243625935965920852e-02
1.185665558273243762e-02
7.881956140983037429e-02
3.116948275107029459e-02
-2.560747373826607626e-03
1.210620105522258044e-02
-3.946227113696534200e-02
-4.868684943491231182e-02
1.214229290532507950e-02
-1.878561074945218901e-02
5.785807938032180853e-02
5.676265340787499392e-02
-1.310283857687696840e-02
9.716096672416707491e-02
-5.661019889453698661e-02
-4.015568772269847292e-02
2.720574958239606062e-03
-7.269225928567110175e-03
5.760328182524266857e-03
-8.171721971199244483e-02
7.376853377015567259e-02
9.778206289057018996e-02
-3.073759957688604674e-02
-2.281010852766680516e-02
2.496207207554800717e-02
6.998149859772056017e-03
-4.395213354303051378e-02
-2.974921303121136687e-02
-5.188409058877880425e-02
7.657937841652601163e-02
9.039242216690309209e-03
1.704899006463797898e-02
4.936359967939703969e-02
1.280190616015838660e-02
-5.744735589459082359e-02
1.597384914807620238e-02
9.534809490455133096e-03
7.122723885771668761e-02
-9.124157719509000050e-03
-5.655242973762022313e-02
3.522614035488605411e-02
-3.057813125310389693e-02
-1.505184524662381979e-02
-6.516402532442962248e-03
9.902536319235114015e-02
-3.996959563558687839e-02
1.831825581864166691e-02
5.242139067448722822e-02
2.878699435514011154e-02
3.790501792724484953e-02
1.211060831168567047e-02
8.159840279247984607e-02
4.128710961847338601e-02
5.506366331997698121e-02
5.785780358734705052e-03
1.038802803020658083e-01
2.623086826333851512e-02
-4.762324684999925256e-02
3.405037913571088565e-02
3.442651600393741018e-02
5.153522121662710426e-02
-9.132336099165258569e-02
6.407909180262953697e-02
8.917957908925343638e-03
4.593846019794587364e-03
-1.877872509890304159e-02
-1.783762950583411139e-02
2.317670192570972856e-02
1.555529014092283183e-02
-3.514194450772988726e-02
1.916165764567845375e-02
-3.679326428574246355e-02
4.810520431237844813e-02
6.468924597920015784e-02
-9.157481621371038258e-03
6.311540241453220124e-02
1.544145178379852448e-02
2.841516068618857999e-02
5.057171559282650636e-02
-1.385978601318958552e-02
-4.042565678671780800e-03
-1.030955356414944325e-02
-2.755670756036669722e-02
-2.122164626291380210e-02
6.974979068959778761e-02
6.728814238873706555e-02
-3.872123281274924677e-03
1.345032000801411713e-02
6.645522968996392388e-02
-6.333376226982563584e-02
1.245481764452014833e-01
7.440910585508717090e-02
5.365364924486376585e-02
6.239340301101178182e-02
1.194828856511169143e-02
6.940035272511702047e-02
2.604839022228219378e-02
7.320970865525534832e-02
2.218497055774816193e-02
-1.377878329147592083e-02
7.633343067172067287e-02
1.116479497066921560e-02
-1.316350693198537272e-02
6.621271711854566366e-02
4.353832195616509637e-02
7.696734807431974967e-02
-4.542793739859754022e-03
-1.647321503716914302e-03
-4.975464027790374791e-03
-3.717768869989286976e-03
-3.765699792089442777e-02
6.123359725609787974e-02
1.437019395222922415e-02
-4.272318870848807598e-02
2.885858422916871835e-02
-1.809788056813652415e-02
1.231789435651411274e-02
7.922855597834833896e-02
-3.734578203597773566e-02
-9.882909531566468411e-03
5.341720366772886690e-03
7.836494997358679424e-03
2.894597437214732963e-02
2.363762684310269716e-02
5.164124642061117959e-02
3.795412610361825756e-02
2.991263679276807974e-02
1.379040125341268047e-02
1.728304543941066446e-02
-1.492040783300761786e-02
3.528276873035683572e-03
1.988514218854986471e-02
-1.935656290093703755e-02
-1.449674943404803251e-03
1.472573866160729883e-02
6.191290445102116090e-03
7.418272385606744512e-03
4.377802641219155980e-03
-2.713836340306326200e-02
-3.039862315163729262e-02
-1.383607784691485640e-02
7.097704079311296932e-02
3.752757832741435845e-02
-9.803885119216816657e-02
-2.365941557427623729e-02
-2.469283119994200582e-02
-6.494078269829246797e-02
-4.729814676801954304e-02
1.221914886076374759e-02
6.576500928789802414e-02
2.436271676006696030e-02
-4.068946708388111733e-02
-3.577115183907957768e-02
-1.583323211467366903e-02
-2.733632448251433616e-02
4.990916685696584337e-03
-3.068613566884173527e-02
8.691170653929998491e-03
-6.468963778572442425e-02
6.029757598299621130e-02
-8.287271796787641642e-02
-1.169183182550621349e-02
2.971162938322852165e-02
1.207080378164940293e-02
1.905852217528728257e-02
1.812947894376358560e-02
5.786876438974792453e-02
8.463951127690032272e-02
4.991559689212673318e-02
5.694087675920696950e-02
-2.662403920127801721e-02
7.871889274526701341e-02
-3.392758009298329352e-02
6.837496276961893549e-02
5.815709192047771592e-02
-3.362081355804150129e-02
6.059579415397208652e-02
6.474109772531130846e-02
4.415695630336238103e-02
5.894012845610836077e-02
-6.336383976816701430e-03
6.377972948326171565e-02
3.168453376697050877e-02
-7.171656797030601105e-02
2.884984739842782683e-02
2.366089572377443051e-02
-3.373757334844666028e-02
1.150981215691653696e-03
-4.340488878657117189e-02
-6.267804845940271041e-02
-2.016259422305091351e-02
-2.125631895882676078e-02
1.116468507716438484e-02
8.835756589561694074e-02
5.280263824993047805e-02
-1.067180809753729212e-02
5.496225869240192741e-02
1.380346295421747138e-02
-5.119646043714737998e-02
8.927001304094598841e-03
2.250353652267805121e-02
1.292342313182984551e-02
-4.362146583654536586e-02
1.278424360086508407e-02
-5.079503854658261319e-02
4.276428626212365469e-02
3.757793612552942988e-03
-1.023155666162638144e-02
7.311097217383408231e-02
-1.906027085762064879e-02
-1.553020440281028744e-02
-7.369871715401249412e-02
-5.026828193916805469e-04
3.120763580004236315e-02
8.258299850344142518e-03
-1.181018443360364566e-02
3.830589620871316381e-02
-1.337923336313457355e-02
1.080000750488886024e-02
1.854703572537927045e-02
-1.933871539882055582e-02
-3.443546115203253294e-02
-3.699514904874587340e-02
-5.017921524730086479e-03
-1.178517142870488116e-02
-7.936181167117364876e-02
2.431566192399172918e-02
8.067250805215668563e-02
-2.873693058493456340e-02
-9.399077300754416636e-03
-8.417437268896153443e-03
2.716040696133869767e-02
6.249792375710046255e-02
-1.357200274914483612e-02
1.392083038922060749e-02
-1.231463461094899417e-02
6.508239312354927031e-02
1.296343553285753472e-02
-1.525151148766723877e-02
-1.354747520935154978e-02
2.554942402158158835e-02
7.426389046779721670e-02
-3.500429179829015608e-02
-1.289994539242126162e-02
-7.971871949170003177e-03
-5.264679051494214335e-02
5.237123145971054466e-02
2.144046425112481127e-02
-4.371719166139789725e-02
-1.113572014651340036e-02
-1.498505365166320248e-02
7.517343641312727864e-03
3.034707931209674678e-02
4.318663748006906083e-02
3.287546960582687916e-02
9.394138922826818228e-03
-7.167404429145746159e-02
-1.515662265911566810e-02
-1.095714160236001961e-02
5.159876340395174593e-02
-4.218675803658288731e-02
-5.260373499722216344e-03
-4.671435051805292171e-02
1.809166157454149618e-03
-2.174592080962658991e-02
-6.431664333547727763e-04
9.257820882910883231e-03
-2.533146857090855589e-02
-2.150934853105820541e-03
-4.202066209872534069e-02
2.330078634806687782e-02
6.785425883426503268e-03
4.478718665019343348e-02
4.228088834064801932e-02
2.308493096920170157e-02
6.851498066343711391e-02
-1.210395012297983686e-02
5.096397431828210423e-02
1.800688444516061748e-02
4.891044575595270005e-03
5.638544528455215026e-03
-1.457733008654763830e-02
-8.001646614861404605e-02
-5.488867285875469876e-02
1.269150980666521739e-02
5.063810918830422003e-02
6.538921527529145857e-03
-2.175577698805623503e-02
8.947242371628274377e-03
3.041069201492781898e-02
8.535130385719313928e-02
4.442514633783423150e-03
-2.650133047976238262e-02
-3.829710244715028161e-02
2.942589138251973033e-02
-4.712721752456080354e-02
1.406398161121415712e-02
6.940161937722948583e-05
-4.791171720012140506e-02
4.024063135054357226e-02
4.818476390570861773e-02
-5.750377173679233067e-02
2.063656915044696089e-02
4.582363763881952545e-02
1.441790204390203806e-02
-1.416791925011827435e-02
1.214743631699492094e-02
-1.102909127905284462e-02
7.355185321510345452e-03
3.050904883130543463e-02
-4.233412598380506542e-02
-2.070902123088465968e-02
6.127715764483562984e-03
-6.581010977365041315e-02
4.061920165707581798e-02
-1.657656087248868260e-02
-3.103078407351411282e-03
-5.024798775078754241e-03
-2.887089401263202848e-02
-6.492842335796791819e-03
1.244966318446408260e-02
-9.760354566472896967e-03
-8.274815491479160789e-03
5.208080774072963715e-02
2.719401120439908504e-02
-1.322542525103129717e-02
-1.323994397306946236e-02
-1.992831665060831176e-02
1.416077814909653086e-02
2.505308447889512125e-02
6.512990946595673125e-02
-2.833393080248197693e-02
-2.055393413098143690e-02
1.465864032611017241e-02
-6.702448095880879364e-02
1.586661339973710616e-02
4.046991108542678101e-03
5.042343792622292625e-02
3.585167168447910002e-02
-6.539907310079533242e-02
-8.167117075900150527e-03
4.522387572090995345e-02
9.025637297925682805e-04
2.307013548513705062e-02
-1.412699832219737120e-02
-4.361677539302688533e-02
1.051105327033183788e-02
-2.912026650953308815e-02
-2.954668175016748541e-02
3.274096615308663694e-02
-3.873360927282270411e-02
5.932971536961348380e-02
-9.711877737676571920e-02
-6.458795104032714549e-03
-3.293912693523188412e-02
1.329343158850760515e-02
4.315744367963455543e-03
5.013543044332035084e-03
1.981617829630013747e-03
-1.367271339428909049e-02
4.197944821387144393e-02
-1.641415287653813157e-02
4.727520186236228508e-03
-3.327066558692688691e-02
1.256509136924265427e-02
-2.603356493550915488e-02
-1.461472240573145551e-02
-1.256187530375087527e-02
3.721828993598849666e-02
4.275046931617667439e-02
-1.872824035420539782e-02
-2.362794611385865898e-02
-6.628680770750018658e-02
-5.963702714874433153e-02
-1.330905089431603378e-02
-3.544652627734607570e-02
-3.141257062207421930e-02
1.765272538834693900e-02
-3.605384600402306537e-03
-6.113319199608330257e-02
1.801261425311633663e-02
-5.347270254446209042e-02
-1.644215439187715275e-02
-4.478638923304703590e-02
6.607973146202315504e-03
1.509146354591907845e-02
-2.797745134469262554e-02
-2.342474942605757629e-02
-4.314723120788422489e-02
4.324109274545780146e-02
2.495992125630659350e-02
-4.943722176969489457e-02
2.346846412692392761e-02
-4.472173911223484982e-02
6.164421287898040613e-02
-1.026432571403267935e-01
-2.055658831212909404e-02
-3.470048714291055873e-03
-1.019745247381667087e-02
7.671328233623551929e-02
-5.924002767557997456e-02
2.119200496087519231e-02
-4.386792765963953844e-02
-3.109742349824645008e-02
3.101076458616815190e-02
-1.355985949774718251e-02
3.751500144283393540e-02
-1.549607334032438929e-02
4.003045285581666862e-02
-9.698995145302339790e-03
-3.058373361072811922e-03
-2.401496502107495351e-02
-9.836673494276623742e-03
2.142018292991122383e-02
5.186664246449582127e-02
-2.862921646126727337e-02
-7.710856674768132302e-02
3.403331808568355737e-02
-7.128053979036733101e-02
1.367822940606238822e-03
-4.125229373866173138e-02
1.536909191578010548e-03
1.010920170396652391e-02
-9.676703541689368748e-03
7.700433981535293652e-05
-6.263789266557412937e-03
-1.400561045927758118e-02
-9.668793357974509589e-03
-1.427763322042190520e-03
9.534905208151433359e-03
-6.586425898978780225e-02
-3.708519260380761101e-02
8.141497245327887489e-03
3.532196601008994602e-02
-1.881500218118327752e-02
2.358816745432319034e-02
-1.060244217572665036e-02
2.762598562331305442e-03
-9.786626862866054308e-03
-5.712640523946187904e-02
9.309279527525539041e-03
6.960820419287259801e-03
3.836730154907602806e-03
-3.129952860500487960e-02
-3.009831433767638439e-02
4.717520344193217030e-02
-7.006388692168226406e-02
3.981628060352313675e-02
-4.887744076483162108e-03
2.184800278201601970e-02
-2.857217239169339285e-02
1.671341138737161836e-02
-1.573570288229257305e-02
-5.495911108966018699e-02
5.984448231010683350e-02
2.941413652211163215e-02
-1.215087240705202236e-02
-3.713731172255615998e-02
8.300284012129682462e-03
1.965418237790741637e-02
-1.973832894081569561e-02
-2.909608150348629366e-02
1.839237477867994297e-02
6.017156886833501667e-03
2.115745073752936523e-02
-3.241690226411385496e-03
-1.347533991031201264e-02
-1.051234281927697529e-02
9.673137377944942758e-03
-4.299980076987482830e-02
-1.431987049795888436e-02
2.823904199635859577e-02
-1.156752311316782897e-02
-3.455901798199982611e-02
1.356700961604192721e-02
2.302108530493681207e-02
9.792891814305551557e-03
1.034531425734261205e-02
1.679953159157746706e-02
-3.466638745675829081e-02
-5.051762034580305205e-02
3.524518088737661758e-02
-7.647413426067751867e-03
1.695644698927742736e-02
-2.337521177320107252e-02
2.823620569183165480e-02
-1.835885892834418845e-02
-1.344913690695814616e-02
1.300058690554044098e-02
-1.414427878033150225e-02
-6.559552930500394362e-03
-2.542893842218432211e-03
1.829704624128099602e-02
1.506947359662838722e-02
-2.164143953805764201e-02
4.906531576444939091e-02
-2.627658490878753000e-02
1.728891701197483519e-02
5.616925492711676710e-02
1.599667245205443206e-02
1.354020539369940948e-02
4.264742317111144820e-02
4.414435473517660385e-02
-3.825354569493865514e-02
-3.577994152965692509e-02
8.855975303406700416e-02
8.988498560657863599e-04
-3.904648387973781287e-03
-3.870625875754000328e-02
7.156538661738349495e-03
3.427049702380580935e-03
-1.070245049195272039e-02
-1.000974504668071530e-02
-2.848289357666233812e-03
-6.069694943986319452e-02
3.625468244273785841e-03
-6.205725707688196369e-02
-5.422410735942809895e-02
-2.957921956255502027e-02
-1.469963401619554452e-02
2.796979854984370240e-02
1.948379534944219647e-03
4.628312762247935655e-03
2.560161911027539899e-02
-8.690424596133945745e-02
8.333802421858131290e-03
-2.727437570851486831e-02
-2.489292117757593154e-02
6.640825956451074964e-03
1.009427356601451213e-02
-3.449033900942547609e-02
-7.722582568476540898e-02
1.076143775386029927e-02
-3.005139299672463654e-02
2.841534679646176911e-02
-1.249678615815809184e-02
-1.314054989964782635e-02
-1.115933769222992623e-02
2.108871736548307771e-02
-6.367237951189419487e-02
6.391480588050685134e-03
-1.341669269701072260e-02
8.081493085068095286e-03
-2.815965697813042901e-02
4.150819678812452812e-02
-2.770697538600171844e-02
4.954428040144227656e-03
-1.614047784011514788e-02
-4.201667396545075150e-02
-4.151071684750047563e-02
-1.553840009931623314e-02
-5.421043198175701933e-02
-1.478007381282749229e-02
1.885569580482341148e-02
-4.292630963727396554e-02
2.792799863903861271e-02
3.377742190241075221e-02
-2.207137924109166954e-02
-7.917682520020270873e-04
-9.329284431476207382e-03
-4.098555319579023221e-02
2.563842849216630207e-02
2.737371310999874366e-02
1.202427275836102406e-02
-4.153413965556639054e-02
-7.962040735383387954e-03
-1.827623652894960760e-02
-5.457251514809934728e-02
-5.930033721947676473e-03
-3.615278417360665020e-02
1.735877960860617367e-02
-2.526044541996443418e-02
-5.084828065360323668e-02
-8.250379517431193771e-03
-5.540446316663150822e-02
-5.954078261634169859e-03
3.380167959530392535e-02
-4.449342098637485234e-04
-5.462648852054916015e-02
-1.648908435896891816e-02
4.777927491714054758e-02
-8.300042788239495040e-02
-1.762203888361289772e-02
-2.928905971200772979e-02
1.341496956977770473e-02
4.763392450419342422e-02
-4.684073933120298794e-02
-5.199691002947033625e-02
-5.074409239524125571e-03
-1.048492785527440664e-02
-5.434056582622098786e-02
2.602305249690410605e-02
4.166838307330419239e-02
-1.838396635921939193e-02
4.606343654929947670e-03
-1.314057586373735230e-02
-2.970867047109504791e-02
-2.555093285640903933e-02
-2.007125761585807494e-02
-3.495749672365815186e-02
-1.061335549473335985e-02
1.779392512365683384e-03
4.268767603290171686e-02
2.622361787654981652e-02
-2.371210467274612738e-02
-3.780371273028259455e-02
-1.777653874312020484e-03
-5.703299754174880748e-03
-7.043364080002337269e-02
-8.154436936760336117e-04
4.423864665039057252e-03
1.345795676946184849e-02
-1.078920839277151648e-02
-6.265293714275382841e-02
-1.490558942259716767e-03
-4.153320474623936609e-02
-2.335801404976496978e-02
3.358600377935915676e-02
4.086813326079790504e-02
-4.899772138521916315e-02
7.782222684048176707e-03
-4.696532747672646502e-02
1.159728322170770591e-02
-5.668314412915229777e-02
-2.904699064860956359e-02
1.953506260851353704e-02
2.526700102235305070e-03
-7.608035987827518540e-03
-2.872062043461356354e-03
-6.008607760261775593e-02
-6.677204304522388334e-02
-4.570935051183742243e-02
-5.285977205787859706e-02
-9.470871895637819615e-03
-6.584449155063359926e-02
-5.370325751454380070e-02
2.578038569563734922e-02
1.089181080474930889e-02
-1.063819682665910309e-02
-2.933690534790446558e-02
2.431946983315484093e-03
-1.153802207168938380e-02
-1.886730233141178936e-02
3.552551164599024314e-02
-3.789332081841859795e-02
2.670561618612901037e-03
-5.094337262626019019e-02
2.031219737003929493e-02
3.484833133599191807e-02
-5.848798685208475567e-03
1.711331993349575822e-02
3.347465173104433034e-02
3.576212903334343579e-02
-1.858072861541223628e-02
-2.921974959961622445e-02
-5.639275441376947334e-02
-7.041653203324765159e-03
-5.751487555414168396e-02
-3.786089728758613299e-02
3.645549111140124893e-02
-1.466012173354729921e-02
-2.941940387828942665e-03
-2.211844379697065766e-02
-2.148531852168543074e-02
1.875311843678642565e-02
3.936732777003709022e-02
3.432644610408344676e-02
-4.171824015098248711e-02
-3.712622189564001446e-02
-4.585555897037373041e-03
-7.566801500729260221e-02
-1.420747092463830671e-02
7.693250405300187944e-02
1.902017683924291450e-02
2.901562529479071589e-02
1.885887561060022380e-02
1.345655449946213562e-02
-9.209501815537238581e-03
-2.311338101052724369e-03
-1.856196428668581075e-02
-6.160934120682696330e-03
2.626901281366953583e-02
3.568367647517423774e-02
-1.196566565684533887e-02
1.026267650290983366e-02
3.997109462825000625e-02
-7.447722081080902778e-03
-1.804868184885049381e-02
3.167414582680624924e-02
2.570991302312698387e-02
-2.170548571845673860e-02
2.328705935302114588e-02
-1.932995036532697206e-02
2.302077227370194837e-02
-1.894853032586128186e-03
-3.394625217101916032e-02
-1.966216654841178302e-02
-3.382619849216410290e-02
1.543192242377959891e-02
2.474005955234977530e-02
-6.401517872962118882e-02
-4.405708525478182341e-02
-9.751696395960570557e-03
3.702258274248434317e-02
3.294393993609009974e-02
4.360698059249234343e-02
1.134220991509665190e-02
-9.216032515973438324e-03
-4.202040267349526834e-03
-4.893663443779521297e-03
2.310320740872433103e-03
5.368429033831713382e-02
1.677490058813085883e-02
2.971900743848469514e-02
7.922825734940955322e-02
-1.808340236548613283e-02
2.428381907936966178e-02
-5.329059432117192428e-03
-3.407112068788849257e-02
-1.246611882820045439e-02
-2.396143835968534211e-02
5.672064950163018676e-02
1.108399016053677327e-02
3.162072918169933633e-02
-1.884148445617784065e-02
5.810989638917078010e-02
7.525751326505791816e-03
-2.653405690305980780e-02
3.526706206290108263e-04
2.442666285235137180e-02
4.162461053330809152e-02
-1.230019281635910330e-02
-2.291826410352849203e-02
-2.557282004770019754e-02
4.956842657490220794e-02
7.542906751755415473e-02
-1.697869479486204328e-02
-4.024882720702568917e-02
1.321998286343830341e-02
-2.297184817164403189e-02
1.056486065941695737e-02
-4.055295424802227676e-03
2.019105920035373786e-02
1.142891216098551599e-02
-1.259928547582656218e-02
-1.487409934812865958e-02
-4.820064933569618432e-02
7.406546438159566969e-04
-4.735434568633961269e-03
-1.403196009133728626e-02
9.431851942446545928e-03
3.569726222689540568e-02
-1.524799727148886709e-02
1.914590110587311919e-02
3.870849353048379585e-03
5.317633569525488657e-02
-3.264669853939990759e-03
1.454263414073828954e-02
5.677213921881960057e-02
2.296671579564235274e-02
-9.077485324439773379e-03
-4.599886488299603088e-02
7.660662986314571710e-02
2.233012700536069275e-02
1.303623711814093020e-02
-6.131818345145340771e-02
-4.717442459307269464e-02
-9.994201236376005007e-03
-2.011148820662179634e-03
3.779368327071227357e-02
2.915857985384662232e-02
5.603730271177828626e-02
3.913036992160989769e-02
2.899602164150733713e-02
-4.863112676215991526e-02
2.216898826561769509e-02
-2.327604939125629477e-02
7.720815564479861087e-03
-1.039077756840995313e-02
2.467940810988495520e-02
7.098656809703833559e-03
8.468930743090445634e-02
8.241395111333260637e-03
4.488225138666567665e-02
-2.537235338227614156e-02
-6.472994813642760949e-03
3.811217398085934432e-02
1.463311691919421537e-02
4.916933004567369120e-02
1.122767632026819631e-02
2.095311960244431587e-02
2.527673191872654643e-02
5.269181445591927804e-02
6.347410139778096594e-02
3.380851628109508150e-02
2.743698070034593026e-02
-4.842427158426660522e-03
-2.779066799330822627e-03
1.518686195144170132e-03
1.185186885526331134e-02
3.246574345946437457e-02
-8.520967386853907366e-03
4.068777508458367581e-02
-1.686141380836706991e-02
-2.101361312289698122e-02
4.063679848225456616e-03
1.676194121814443203e-02
2.778865562051240773e-02
7.445222782723009275e-03
1.321513191308831131e-02
1.109236496059771288e-02
-2.601319364984733609e-02
7.881676399990124315e-02
7.151164395210678204e-03
8.905159506639911612e-03
1.070513519865815000e-02
2.244107173457213569e-02
-7.063521629771175869e-02
-1.477310337180112731e-02
2.531365132249405875e-02
4.095077841030320132e-02
2.754343386812082174e-03
4.516226000291850839e-02
1.500722639383287454e-02
7.330457308347379519e-02
5.887301400564256409e-03
2.607089963935591004e-02
1.881018065617982502e-02
-2.592080298280958692e-02
8.585889276740713005e-03
-3.439259987412297825e-02
-1.257218884848495567e-02
9.808230836059795427e-03
-5.898607010939692016e-03
-2.441872015360532430e-02
1.995753343773764080e-02
-3.059039652208380908e-02
3.149906485580070831e-02
2.414036656754415221e-03
2.791132999634197021e-03
-1.947617995613864367e-02
2.691534249274792068e-02
-1.060773393729989508e-02
-9.233531296783559217e-03
1.237778001862549146e-02
1.261179558317408050e-02
-2.069919863963282352e-03
-2.335339326279384925e-02
4.340727936992425789e-02
1.628005363856386764e-02
-2.734014544240958612e-03
8.007683536193580670e-03
6.759065060168638339e-02
-4.094160329925614940e-03
5.863909103421884386e-03
-1.530442307856876016e-02
-1.622575674710899016e-02
-2.073994224260242505e-02
-1.442998385335671034e-02
8.343680469631056806e-02
1.412867412601094552e-02
1.209128614880516234e-02
2.285531955648313629e-02
-2.726419652751071315e-02
3.258346569714125340e-02
-5.995404822377107396e-02
4.482597453078785571e-02
1.002424185604916182e-02
1.979174575985440544e-03
4.002668576768060593e-02
1.055966047073549248e-02
3.893478593288187371e-03
-2.487880200343729059e-02
1.803913268587814403e-03
-3.595246795951509422e-02
2.609201664461975601e-02
2.194294244836206623e-02
2.977971637299841809e-02
1.944559355430136929e-02
7.814933274671713448e-02
-1.015097019491463352e-02
-3.715429062841384827e-02
7.632221738712607895e-02
-1.413028242074023874e-02
-4.334206459379493816e-03
6.555709440744525440e-02
3.816590237109194345e-02
1.272047466679159834e-02
-1.226007007742501917e-02
2.494423716049864754e-03
3.406159591740744695e-03
9.891338144461947132e-03
-1.336722235482945206e-02
3.108592604537704918e-02
1.765390245543067491e-02
5.756830960247397849e-02
1.315929131151884722e-02
7.717068634206956934e-02
-3.875012514175794204e-02
8.274574288853854542e-02
5.240455192946687213e-02
1.718678325028983808e-02
2.080970479616234964e-02
-7.113909653353850393e-02
8.136632314174485625e-02
1.633344913115348379e-02
1.893478964144484564e-02
1.186963908585865132e-02
1.195852980755880354e-02
1.489565491745697100e-02
-1.871772440741596710e-02
2.458912819919713624e-02
4.016450782182373960e-03
4.139036697898403061e-02
1.041745312597340371e-02
6.258289980100664729e-02
-3.732990233589798812e-02
2.998746408050513221e-02
-1.860094110095302303e-02
1.738940275595885973e-02
3.144385905607362947e-02
7.423800451661828614e-02
5.379144463526961371e-04
-6.058947862223221931e-02
2.248356850681064618e-03
-1.042923368095177022e-02
2.242816255430844438e-02
9.185493060135493026e-04
4.050953185822690934e-03
-3.099561875444691809e-03
-2.345522265239415038e-02
7.049350575747855008e-02
3.607917558807959002e-02
5.657013416281396478e-02
1.713080165647168709e-02
3.977192076659152170e-02
-2.320760404440808111e-02
-5.522972499882700462e-03
5.427312922213301666e-02
1.277322890136202253e-02
-2.277107521952718289e-02
5.345003058935956022e-03
1.629717942179448667e-02
1.441913397661255015e-02
1.408806069465466659e-02
7.230294835289322042e-03
-6.508918751562134614e-04
2.214802049877298562e-03
4.383212749822424682e-03
5.769157395620792654e-03
5.444939267640751777e-03
2.333616836624372373e-02
1.456048964629648619e-02
3.991860095770805722e-02
2.218619277557136102e-02
-2.088649407148615925e-02
3.129057465086697298e-02
6.496225505266572942e-03
-1.833578330660395883e-02
-1.094571677127426090e-02
-3.268489847797947240e-02
-9.056509302130246949e-03
3.417759841351140221e-02
-5.801268746180946075e-03
1.142272492175032406e-02
-1.791650717052728492e-02
-6.645035736079915600e-02
-4.448564484509778122e-02
-8.784486554254617233e-04
-2.670688753080171195e-04
4.525787065908631196e-02
9.753678687809939213e-03
-4.669149841755874247e-03
5.629114433227846125e-03
1.031876522044099069e-02
4.401550602142569046e-02
1.751397845247227789e-02
-7.918162435487563489e-02
6.172426957905427503e-02
2.154197482891151080e-02
1.132197055115557148e-02
3.530615652656100834e-02
-8.200740533364275775e-02
2.890160221380550301e-02
-1.601495828158625012e-02
3.869515213701247430e-02
2.397340754457090439e-02
3.560816960639158479e-02
-3.449240579104836946e-02
-3.924177944368267140e-02
2.355111025685224097e-02
3.235686621628362791e-02
2.938697533197622697e-02
-2.712398634777998113e-02
3.799070475104393638e-03
2.996914998883494496e-02
-2.313225397978500766e-03
9.979947685933269683e-03
-2.985986395472067356e-03
3.560597086972658656e-03
6.169786824326687485e-02
7.559706786835782531e-03
-3.293940103122389856e-02
4.142074918629969071e-02
-1.541503135088470762e-02
2.046222335242239496e-02
-4.382144872471000624e-02
-4.136761082227208980e-02
8.182710467907347573e-03
-2.297943390064949645e-02
-5.076624056974544941e-02
7.175476509324368868e-02
-4.294258861349615347e-02
-3.740981427670742043e-02
-1.831622459392807239e-02
-4.395103551850969292e-02
-3.200328279735670245e-02
3.724676505096916057e-02
-5.695023223686919260e-03
-2.319693763775199785e-02
-3.702645035013094055e-02
-4.874582596568190706e-04
-8.130723203683418512e-03
-1.299141303120139243e-02
5.702523852900026613e-02
6.130573178557915254e-03
-8.301384615132006289e-03
-4.224550726534686412e-02
-3.284244191302861104e-02
-8.265738013729787611e-04
-2.093790257781462036e-02
5.575137155116716148e-02
2.648211704616955028e-02
-6.033835839234780868e-02
1.509974621563578770e-02
3.235847118453460611e-03
2.851641220046962667e-03
2.553455848888293647e-02
-4.949369246916145854e-02
-1.192263880064938983e-02
-3.528305611305376094e-02
-2.745368381731641896e-02
-3.507572378276318376e-02
3.219321078194207347e-02
-6.678052647129262276e-02
-2.556506713026075739e-02
5.591847284014184183e-02
-2.158404095959443394e-02
3.373267871113051156e-03
-1.310195764849031094e-02
-2.552512193968361695e-02
2.164382882937146858e-03
1.352777456131559752e-02
5.084394018670453097e-02
-2.814884027038173572e-02
-3.260798251740224668e-02
-1.543395103178433515e-02
3.726473532680491842e-03
3.083774885416687081e-02
4.167486171852886889e-02
2.195372958392759893e-02
-2.577213118248697019e-02
7.864534799764304543e-03
7.733738388634911129e-03
1.396058577516126088e-02
5.542317499977396020e-03
-1.156039538974165497e-02
-1.110977943445707293e-02
-1.300824017812415336e-02
-3.394456520090983337e-02
-1.774839591248065021e-02
-1.910202675576743586e-02
-1.444579916078069827e-02
1.659673655491576347e-03
-5.827497347114424069e-03
1.894712260788926350e-02
2.627054125320193653e-02
-2.668089743694219279e-02
2.521423369055342256e-02
5.963557025688693419e-02
-1.041425896539501829e-02
3.614107520982723365e-02
2.216745671813472041e-02
-2.632482875543674938e-02
4.567904819261088545e-02
1.666266331829312913e-02
-5.243162406481046735e-03
2.841480182623610379e-02
-2.205771576897068431e-02
-1.979809546039205947e-02
2.610361065825417271e-02
-1.901131435414522841e-02
-1.635677337762901987e-02
-2.114284587295775855e-02
-5.049557221138302465e-02
-2.394385432997522128e-02
-1.180442698190153905e-02
1.214008701417466788e-03
8.820231251354495802e-03
-1.714061683980084780e-02
5.298798015503906889e-02
-1.413866866623829941e-03
6.806764490518864980e-03
-1.700695080328776254e-02
-1.128411904483728190e-02
-1.386839001747601496e-02
-1.776000364859186068e-02
5.285613690833398937e-03
-6.774003398851231351e-03
-1.616054654561189380e-02
-1.708761722934798097e-02
-1.244524882007918935e-02
3.899176542473281604e-02
1.799225389208718162e-02
1.471562179386995579e-02
-5.610647733840271045e-02
-3.793590922164567780e-02
1.634592209380025113e-02
3.514971759454663808e-02
4.122131071317075568e-02
-9.756209537432765019e-03
6.275308055277443488e-03
3.553886601293677894e-02
-1.733126049879255351e-02
-3.173178002566617167e-02
-7.094806528006624043e-03
1.235189771669026153e-02
-2.669841466051368906e-02
3.095530298153666669e-03
2.808746295176851523e-02
-1.518320221396674517e-02
-4.238283059587404783e-02
3.633826003808039978e-03
2.240929332064583654e-02
5.480518315163641907e-03
1.571831715986340972e-02
1.600410842544043588e-02
-1.127131264748084012e-02
-5.221573429567451241e-04
-6.675352397558856343e-03
-6.908437241225681702e-02
3.718893808209412094e-02
-2.131441292003658644e-02
1.874973890308574741e-03
-2.550232920246399762e-02
-1.305752787447754526e-02
-4.514609111605879382e-02
2.226524591871674105e-02
2.852461990923234238e-03
2.388015160538212861e-02
4.502901790175257296e-02
7.218669451580655289e-03
-5.142664999915032981e-02
1.348836548311400062e-02
-1.379547007223136217e-02
7.566645327058877692e-03
-5.537049253647778613e-03
-5.689768036108786529e-03
8.606166859426539429e-04
1.603238263575286699e-03
-3.314506910357656322e-02
-2.914858385815123978e-03
2.722547181913227005e-02
-3.684835316224292084e-02
-4.863786922472004143e-02
2.033667598680055991e-02
2.374547790692870669e-02
-7.409146560122753002e-03
-3.335118764130822616e-02
-1.525822027422939035e-02
-6.805925879448502733e-03
9.186198628455339438e-03
-1.864655596884315716e-02
-1.830398487888079684e-02
-1.873126001024010001e-02
3.236416485332928306e-02
-3.079356426257337520e-02
1.438301392409413806e-02
3.298535511431197054e-02
-3.136494083720366838e-02
1.395465360638217973e-02
-9.382390089920769616e-03
-8.206913735171463345e-03
-3.114591470723269626e-02
2.736364277919362681e-02
-4.532316038695515664e-02
1.684748067035599789e-02
-5.076660015418502092e-02
1.255485139581209719e-02
-5.894794024512070574e-02
4.315850216101321801e-02
1.949468556116010914e-02
-2.435121050329695780e-02
3.021124253698651702e-02
5.442419744816346522e-02
-1.457819127491843253e-02
-3.822307945967155091e-02
-6.205993487768514394e-02
1.463263145402015145e-02
-8.238771059849870487e-03
-1.104125311819588668e-03
-3.753707460079596520e-02
-1.296267612210371366e-02
-2.179659170622538777e-02
-7.129181922073102307e-02
-5.195522389902193505e-02
-3.186053167464691221e-02
2.593214131623947788e-02
-1.411128228081202918e-02
3.238286896428881761e-02
-1.556653019616854872e-03
2.714481459656156725e-02
-3.516636895680160663e-02
2.830101792791805092e-03
-8.039378290563700680e-02
4.661995294862210371e-02
5.643731897624826820e-03
1.050205183227176202e-02
3.858452753622067157e-03
-3.875185143515808787e-03
5.114085618902532160e-02
-1.948580869859546302e-02
-4.265142618897079657e-02
-5.816381461457003493e-02
-2.789140055337008262e-02
-4.320786166339025090e-03
-3.753880868308623331e-02
-4.920717724219381833e-02
-2.344411833989379010e-02
-3.367912361010118750e-03
-6.942811431586924653e-02
-5.745643411137107970e-02
2.793048358217438149e-03
-4.857930042449847344e-03
-3.099085424112944798e-02
-3.467016788213739958e-02
-4.515715623751869606e-02
-2.365877738318595668e-03
2.062780986138517542e-02
1.415209000514510568e-02
1.540209123998552594e-03
-8.650065199836123528e-03
3.747039717257782954e-02
1.430465400325029238e-02
-2.407087531503816422e-02
-1.306030581711533668e-02
6.396277778950357901e-03
-1.088249950638453707e-02
-4.999905613496850865e-02
-2.380001801175688630e-02
-1.031881404520676969e-02
2.620650897094061772e-03
-2.248317430605691059e-02
1.901525972612349083e-02
-1.394877065065587389e-02
-1.369523388078017385e-02
-1.962994081942814190e-02
-3.004576973668722159e-02
-2.454920703488057063e-02
3.469228009073343361e-02
-1.456378906795715439e-02
-7.269670076034477971e-03
-5.759303930381261087e-03
-2.143241640161623607e-02
-9.666210086322573822e-03
-4.586963941368237679e-02
-2.286464618828246489e-02
-2.429948377650622757e-02
-3.438906594054173121e-02
-1.512017120501447411e-02
2.244846950552793763e-02
8.456119522270423529e-04
-1.894334998907209024e-03
-3.284474913483886871e-02
1.793152451300051090e-02
-2.102752221343072783e-02
8.289080582078970846e-03
2.393476404489730189e-03
-8.816237397054458094e-03
-4.875220319866581560e-03
-1.421786835308726932e-02
3.895685155201469374e-04
1.123306208256963671e-03
-4.764804877639747943e-02
2.583329498722877066e-02
-5.976820226624697530e-02
-1.631216035295594488e-02
2.082228906638463120e-02
-5.539080904700103419e-02
1.331574239887417695e-02
8.445652433747107349e-03
2.667958845643570581e-02
-4.850972129117395973e-04
-6.774909195266383757e-03
-5.467805817251053351e-04
-3.632263935660606444e-03
-5.403467212039862744e-02
-4.004999784809251673e-02
-2.978318114580096737e-02
-1.251166251706037043e-03
-7.583760793048639065e-03
-4.075401967994399938e-02
2.582536670183508895e-02
1.731239303853513616e-03
2.447390659099385468e-02
-4.258484803768441962e-02
-2.512108989839607898e-02
1.119286398210273328e-02
3.614949642591080287e-03
-2.753610925984770891e-02
-1.606395188188817005e-02
-3.125209371657235169e-02
-3.724061593328440584e-02
-7.231118061101981468e-04
-3.037290821175414948e-02
-1.821200311608670019e-02
-8.659712346979211994e-02
7.174831498633028534e-03
3.003228752481409622e-02
-6.134674047644819413e-04
-2.828390346602567551e-02
-9.622387340036536729e-03
-2.284070553143905877e-02
-2.421356442227644637e-02
6.910639733733104327e-03
2.229390593546453150e-02
-2.082162189809294225e-02
-3.701790526235698708e-02
1.078864849872067551e-02
-1.395307470998205686e-02
-2.281419819401900653e-02
-1.378584104518089729e-02
-3.136238189115726077e-02
-1.715206052072451928e-02
-6.233933572981049248e-02
-1.659965467644761161e-02
-4.707523454428854531e-02
-2.368108405647619333e-02
3.228983492394487970e-03
-4.832305668260106907e-02
1.598724776703070935e-02
2.754515187241944954e-02
-3.385202126739525474e-02
-1.477046398818896052e-02
3.696390703851040304e-03
-1.855715527575792223e-02
-1.951235240586483057e-05
2.365435678654117732e-02
-5.305132789938507565e-02
-1.806573875634636880e-02
-7.221191022392158508e-03
-2.656168957642321762e-02
-3.990447379702666969e-02
3.239576595900149625e-02
1.702445244311739242e-02
-3.862285471930908265e-02
-1.837253068276005832e-02
2.572158542478604482e-02
4.901882700210197924e-02
2.525243680784415232e-02
1.359036696106765384e-02
2.488381064844064484e-04
2.401309128620209357e-02
3.982849596925506531e-03
3.441700139357586202e-02
3.088070689882725650e-03
2.289820900225994493e-02
1.776431694809429973e-02
2.308709384643049117e-02
-1.325431575037915206e-02
2.566241344819169060e-02
-3.940825862695800097e-02
4.661002677504807318e-02
-2.830797089153229071e-02
9.500764513263778785e-03
-5.662799510292158139e-02
2.150594619461730639e-02
1.383584044252882637e-02
-3.653226848339036215e-02
4.342835931375323838e-02
-4.083070773606567450e-02
1.130320397281933155e-02
-3.152522872407466370e-02
3.797035696399997818e-03
3.868877008350161961e-02
1.408489496391320331e-02
-9.962326224540159550e-03
-2.085373947454514931e-02
-1.837647045141842716e-03
-4.151037929994593379e-04
-2.842182354137749722e-02
-3.005618327686006286e-02
-4.293544190093720458e-02
7.280351515649024358e-03
3.287113212216865102e-03
-5.878568843683274099e-03
2.914897955654774039e-02
6.826037040275795276e-02
-7.609736971224043654e-03
6.882501118780649449e-03
2.461053710035225953e-02
9.207432459375160944e-03
1.461856479820869761e-02
2.276973747234068909e-02
-2.071650766182771969e-02
8.818063211592792883e-03
-2.552029193543223218e-02
6.694641362051881317e-02
-5.806959577231968596e-04
-2.389694065145314683e-02
5.258878916437443110e-03
-1.381330801379726525e-02
2.552381468621483726e-02
5.172463113144827249e-03
4.397734125502199276e-03
1.027029036706117796e-02
4.113650192006062037e-03
7.135652760329957989e-02
4.227312588968330787e-02
1.782400186496619146e-02
-3.422116315149481384e-03
-7.294153120650639054e-03
-2.869119815641409717e-03
-6.886473896196236739e-03
7.951621111251418531e-03
8.283659971609784456e-03
2.778555116421422416e-02
2.586889190838318961e-02
-8.638153886614183957e-03
-2.060147611540539755e-02
1.058103725388699450e-02
2.641999093135485172e-02
4.386257174067800108e-02
4.086580656347894164e-02
3.461177125254689263e-02
-2.298401540586418829e-04
-1.429933346922303110e-02
3.247548294602850549e-02
5.000423500076009442e-02
1.674293196778323806e-02
-4.709073257809571339e-02
-1.645013328750514342e-02
4.953019579155848451e-02
1.685832714587290988e-03
-1.230738226802187071e-02
-8.182958360830537917e-03
-2.748175281775764797e-02
1.380230669566367974e-02
-2.331790862008987011e-02
7.249935302613554761e-03
-5.021561573480572138e-02
2.707324397767863974e-02
-8.793506781431308312e-04
-5.570977362166688873e-02
1.117973851032295907e-02
-1.496325249818353242e-02
-3.925049022994486422e-03
-2.754441069188446820e-02
-8.926582973308636558e-04
-1.441960398880831737e-03
-8.415183379380346274e-03
9.570672142058521750e-03
2.309572939127790825e-02
3.393607159934012435e-02
-2.155099750912222931e-02
-2.748823529049730305e-03
1.144411864785615379e-02
1.564674175993580009e-03
-2.218957228545125233e-03
2.691826333220252027e-02
4.799551672767929031e-03
-3.567117501688086331e-03
-4.897901234870506021e-02
-5.599715495579217495e-02
-1.465636040805182345e-02
7.698628617954223277e-03
1.696102983393519420e-02
-2.004513202694961638e-02
9.491929218519896266e-03
1.610418067265735609e-02
2.641628567519506421e-02
9.546884757323676265e-03
-2.746881123951797413e-02
7.196097691056244604e-03
1.303359754776536525e-02
-2.688174888665583948e-02
1.328504113079868355e-02
8.309052145371040657e-03
-1.561049058232264961e-02
3.100030228786784803e-02
-2.362626699243030280e-03
2.370208190059432812e-02
-2.931836634642215680e-02
1.866918146672059335e-04
6.969963049162254155e-03
-4.703760291924445960e-03
-8.828893405731516944e-03
-1.338943008663974824e-02
-2.919621468412587559e-02
-1.416079261073268335e-02
4.014192974731958796e-02
3.467729734137928177e-02
-1.495537266499886303e-02
1.515446163976624100e-02
-1.392641494988555544e-02
3.751591963913166600e-02
-5.953925618298700970e-03
-2.898009869022595900e-02
-3.187729189420317188e-02
-2.118462191638364328e-02
6.663709290281708691e-03
-8.053048506117349570e-03
-9.891784386744286589e-03
-3.392101951277381316e-03
-1.842775788315705737e-02
-7.618251273973056410e-03
7.155341488092173408e-02
5.957781247203535087e-03
-4.677152560557356481e-02
5.419778762500186350e-03
2.930680054778966870e-02
-3.923709538430710658e-03
-3.331222518643945502e-02
-8.592089595978610883e-03
6.882891896856841753e-03
4.972077666329434431e-02
-1.361243874950200314e-02
3.463415921029446010e-02
-3.180670168722120718e-04
-3.305738407395699980e-03
-3.261829288266416410e-02
3.547634113769047165e-02
-2.224309299080600225e-02
-4.023928122550701064e-02
3.799576273970857107e-03
2.185930243583646820e-02
-8.943766069498489124e-03
-1.537598042308415194e-02
6.998457887108166034e-03
4.798704692160911042e-03
-1.482395682667625968e-02
3.016870367419249160e-03
1.444250386623496460e-02
2.881946133850409736e-02
2.257143853252814927e-02
-6.507678376596831658e-04
-3.180272194413951131e-03
1.039076209997071183e-02
-2.164140160348369465e-02
-3.441440060249857658e-02
8.618208624067607085e-04
-8.916805806979509127e-03
-5.066520478615858455e-03
-6.808557576282302931e-03
6.974449693670995397e-03
-1.957915264094172922e-02
4.391736561165351937e-02
4.694436681702030684e-02
-2.297604401183726830e-02
3.231663064420609022e-02
-4.222197164735166063e-03
-3.698709745215436606e-02
-9.023953833807874664e-03
6.166493093537607495e-02
1.714765477312284528e-02
-2.211058556369888475e-02
2.971399448599344392e-02
2.980302665352101144e-02
-2.417930439504003756e-02
-1.233640950323443286e-02
-3.253968806307024758e-02
5.384058431383050708e-02
1.800848879132613267e-02
1.904814532319392198e-02
1.520927049880465036e-03
1.790347592068799662e-02
8.566399809027304066e-03
4.221072202186406525e-02
3.813143122409574232e-02
1.258062187654146805e-02
-3.502632827665184533e-03
-5.985789862864172861e-02
3.501989886779455219e-02
-2.584589966485634997e-03
-5.089814017176461439e-03
1.909570894759578599e-02
1.951816000182135871e-02
4.703450178924856173e-02
-2.301390682248732542e-02
1.171050016075285763e-02
7.031960907897693083e-03
7.017828329630088069e-02
-6.332897076513817509e-03
3.617509590433343886e-02
2.537839741969281980e-04
1.472970984100734244e-02
1.637259686190515803e-02
-1.309493152635318042e-02
2.528611936839868755e-03
4.340007998762578784e-02
4.461750518183213443e-02
5.645823194554254465e-02
2.437452489963711291e-02
-2.484971111379144851e-02
2.222336138600438521e-02
-2.484443556278015386e-02
5.358059933692867031e-03
-2.309744235355298131e-02
6.089832828452530072e-02
-9.475309015610344082e-03
-4.187387303120397586e-03
1.558663766657098111e-02
-2.787022720588610766e-02
-2.459858908735475594e-02
3.339130163808343241e-03
9.134507451280714230e-02
1.167459212043864790e-02
2.411801994413692585e-02
4.229244452721245100e-03
7.388463619137743132e-02
-1.094987805450587867e-02
9.125607798254815536e-03
3.394881401415821010e-02
-4.719154104502683994e-03
2.511427469114418942e-02
9.087806419524730416e-04
-2.634473490826610975e-02
-1.031802470649541455e-02
5.057910025016792988e-03
-1.297212494475737110e-02
-1.330289030141452609e-03
4.091123027261675538e-02
-3.196478312718707259e-04
6.901540910543434333e-03
3.534034930569244083e-04
-6.184214872298195859e-03
5.739686339076005561e-02
-2.173511356935123318e-02
3.905282783589668349e-02
2.229057359258997117e-02
-1.132891675747506495e-02
-8.511016119036207694e-03
9.810375220129402205e-03
1.534971342198508150e-02
2.676285974774386331e-02
4.307742821919680054e-02
2.254387324170872842e-02
-1.278260951112431335e-02
1.571421735231646327e-02
-2.521064582125238235e-02
8.194352407586279197e-03
1.722470158191602083e-02
8.774768480484558889e-03
-2.217181343348309519e-02
-2.498645019891000338e-02
1.071443139582967802e-02
1.257450999402979705e-02
-9.806827605168674453e-03
9.844817959856906261e-03
-3.119402068446304466e-02
7.390300581288755666e-03
1.982216820155209905e-02
-1.959872672416847900e-02
-4.835487210698762549e-03
-2.878813009890534777e-02
1.499072220682834584e-02
-2.322062382537165917e-02
-7.813248098941379463e-03
2.267209412727105161e-03
-1.304693930957488181e-02
-4.837277470824211806e-02
3.464889615866502404e-02
5.826901442597299738e-03
6.124791003493654240e-02
9.503382383199128133e-03
-9.830472465922450182e-04
-1.733867515112418739e-02
-2.016356570744009397e-02
5.466889898948386166e-03
2.262674169800614477e-02
4.577799884290004173e-02
1.579954047499607453e-02
-8.616829658716716051e-03
-1.764590349162569946e-02
2.374641600570561589e-02
5.004122883372186248e-02
-1.130171333866546949e-03
2.234609631006901839e-02
-2.089627312064113590e-02
7.641349569563077879e-04
-3.613219557290595768e-02
4.854801051797957845e-02
-4.696044757503094885e-02
-2.228021355868004677e-02
-3.066114950010628750e-03
6.241777943793079715e-03
6.077742496187275856e-03
-6.880974268567359962e-03
1.260636913117342203e-02
3.515282043358963771e-02
-2.745355427476346699e-02
3.902547694298159897e-02
4.953505520436492227e-02
1.676627209996137211e-03
-5.451729106941811259e-02
-1.438581321648293131e-02
-3.150063134778489232e-02
-9.621742913846723089e-03
-3.497982254910723954e-02
-1.388804008745650465e-02
2.076431332119135428e-02
-4.317471877991296836e-02
-2.172136227615438508e-02
3.141740278341303289e-02
7.554217734430162742e-03
1.316672802990853132e-02
1.635156458183854595e-04
5.844919674440911955e-02
5.415646734912935717e-03
-3.274786608448053676e-03
-1.645018446359999137e-03
6.822264587486666712e-03
1.434213916968471968e-02
-1.811531378440632903e-02
-1.317440482599397528e-02
2.782900511975087629e-02
1.772304488088831398e-02
-2.333123126023202432e-02
4.682655826761796154e-03
6.426845605252888213e-03
3.292959374585577997e-02
3.402202911362174620e-02
-2.782929113456292583e-02
-2.707023183126971988e-02
3.326198194766989691e-02
-3.222977681163049363e-02
-6.569076642793840806e-03
2.698566408055489210e-02
2.263504918121549483e-02
1.360279248335307875e-02
2.637770830118809848e-02
4.188868338622716431e-02
3.672240047750394837e-02
-1.611326190776779174e-02
5.203777643618461186e-03
-1.372662075999745226e-02
-2.843404655749497481e-02
3.040411340404148774e-02
1.868767804989207582e-02
3.988945163598271726e-02
-1.719318068632293139e-02
-7.198908263895048565e-03
2.711744716501836988e-02
2.251552094932929987e-03
5.937188572173804357e-02
3.110639579809740610e-02
1.589824226332429633e-02
-7.735815824439454258e-03
3.852308581962803069e-02
5.140591211834005109e-02
-1.586780392368499285e-02
3.687847592392216184e-02
7.597635813023380369e-02
-2.345611294098033303e-03
2.188664642430297388e-02
-6.708549273307952941e-03
-3.479570317969916254e-02
-2.653221169171017524e-02
1.463011853864683992e-03
-2.110621914395191187e-02
-1.344620857249595978e-02
-1.596894300345467338e-02
4.967672881204294316e-02
-3.170315707100586464e-04
-2.871239172771643949e-02
2.095258306371334395e-02
4.702220775705305555e-02
-5.080399982072056689e-03
1.257443857822134088e-02
-1.679354416078918111e-02
-1.591187983326101951e-02
-2.261419366064093897e-02
1.123857175356171405e-02
-4.061232547586113295e-02
-5.426575950608994621e-03
1.488135722971913218e-02
1.295241394306945876e-02
-9.856474538704409691e-03
5.499614960769794170e-02
3.535509800634713262e-02
-2.334887554389847644e-02
1.870360981327484975e-02
4.535040482194892947e-02
-3.735071636263479627e-02
-3.325995809212808213e-02
3.431844041327791750e-02
1.205478717755467145e-02
1.362324930246293364e-02
1.796764857260357492e-02
-6.363940735745561052e-03
-9.893829840297562253e-03
6.070869153329023354e-02
-1.671414675720006571e-02
1.240564519363207725e-02
-2.494990393735234055e-02
3.940799308520650385e-02
1.640903243313755755e-02
-3.998327369410080434e-02
-1.818664383172077792e-02
2.956350618403864958e-03
9.131771714266935860e-03
6.617828822324349491e-02
-3.021887693879322587e-02
4.304032884782886537e-02
-8.790025288022314254e-03
2.624212538144678024e-03
-2.287853125433072024e-02
-3.095146453455999494e-02
7.271213224833794272e-03
-1.586053240787659024e-02
-1.219840453084377468e-02
4.658963237849182010e-02
-4.447026453552183414e-03
5.079167425209300119e-02
1.606398092690992452e-03
-6.383289776193822214e-03
3.703602969865083666e-02
2.114764427440634503e-02
-1.655690260032911115e-02
-7.251495265046735590e-03
5.580222754831219018e-02
2.891211320901172430e-02
-4.176517600820123938e-02
-3.856952295914225365e-02
-1.221711803941460950e-02
2.106665443905511928e-02
-8.274907649385493044e-03
2.041171104589642460e-02
-3.371295893295428794e-04
1.068010267621212657e-02
-2.942633271340779413e-02
-1.464731949700574971e-02
2.381660073283645845e-02
4.526906328408841773e-02
5.319408533605799599e-03
-2.211877075565664950e-03
3.308891012836524120e-02
-1.045810528107209494e-02
-8.747691852698000897e-03
1.062635718257398665e-02
1.124104477614150041e-02
1.550852301200374671e-03
2.096530017562584988e-02
1.055265072539140342e-02
9.458594575814034330e-03
-2.682562194462888294e-02
-3.636356866126354975e-02
2.013134043041154772e-02
-3.095933244037838220e-02
-3.202866161331025668e-02
3.585409035242016068e-02
1.200681242362897430e-02
-5.838848320538191257e-03
-2.136658645068833379e-02
5.542839393173344675e-02
-2.168389502602199610e-03
2.282639786186685046e-02
2.261998790324269704e-02
1.741569286768768557e-02
-9.714623268807214690e-03
9.641663159292239091e-03
-1.871166445421433566e-02
6.087442274642165981e-03
7.546438788079682172e-03
7.346108940767453153e-03
2.434720464788350455e-02
2.845591808467979114e-02
5.170617477155452918e-03
2.991007493374318350e-03
-5.407327412557565334e-03
5.481665818292891929e-02
-3.803360929966470572e-03
-5.270427856106583986e-02
3.163431942637891930e-02
4.205778583531725318e-02
4.026159617924128520e-02
-4.943435043690090971e-03
-5.474688294786500022e-03
1.568697671844529636e-03
2.940684006706554068e-02
-3.786911181082340105e-03
1.623777387436959110e-02
5.782759485429589397e-02
-4.425846818417920187e-02
-3.313055464542630224e-02
2.643703591250934001e-02
4.225597435920326606e-02
-2.433712464047158366e-02
3.361707286593995647e-02
-2.654160595315906840e-02
8.686658259097986001e-03
1.020955226860910392e-02
6.356178584955326019e-03
1.595670638826202428e-02
-6.776526059257592487e-03
2.096813848289429908e-03
1.819161115092689587e-02
-3.816046777544091634e-02
3.099168007638032976e-02
-2.752410239866888431e-02
1.491522012476229585e-02
3.249378792106678154e-02
-1.619060325809862366e-02
-1.886403877029270426e-02
-5.806810651165075082e-02
3.218629147716269012e-02
6.544697987108572326e-03
-1.716511893248172469e-03
2.219444446497015138e-04
-5.706988326809466286e-03
2.428034324967441593e-02
2.577441320808403213e-02
2.599602834056607623e-02
-2.265721097675916021e-02
2.125268958312482442e-02
2.721468161553377424e-02
2.760629301494708226e-02
1.196225120424869275e-02
1.436936620204344768e-02
2.554569103498928809e-02
-7.133543869039564271e-03
-1.742549537889195518e-02
-2.803702253969818630e-03
3.517478505242434966e-02
-1.627253330207695248e-02
4.927312978980795399e-02
-9.326188802100383521e-03
1.993205153584435077e-02
-4.567508064139316759e-03
-5.050082833446797870e-02
-1.347629023300604689e-02
2.977622726760400726e-02
-9.629386373609365862e-03
-2.649674530564499536e-04
5.727102941861701019e-03
-2.483193429537547056e-02
2.093891060912187949e-02
-9.848869596137855772e-03
1.480596084560604694e-02
-2.880175699759320810e-03
-1.694861072828525526e-03
-1.610114803841327215e-03
-2.526995919465989740e-02
6.095143955831995065e-03
3.310168550489748021e-03
4.122438740786648487e-02
-4.206665289769213889e-03
5.839340247919001803e-02
3.661071749330632036e-02
-2.512508676969003527e-02
-6.245553766325284001e-02
-5.028025219671796581e-02
-1.105832697721407035e-02
5.573362694393049245e-03
-1.378427167963602526e-02
-1.190095410253990370e-02
1.218867660772090210e-02
1.255723329639875201e-02
3.976953059092329379e-02
-3.212511768949762730e-02
-1.001424423392942124e-02
2.351201146208242720e-02
4.781467429436007770e-03
-7.547261079063884333e-03
-2.893833983457910070e-02
-4.955636685767821764e-02
2.668294892979108501e-03
1.114237866986365530e-04
-8.927712113598018986e-03
-1.113945814825145417e-02
2.028951732693234228e-02
-1.089646533716976534e-02
-9.680609905429689299e-03
1.864614483390557298e-02
2.252606805440184740e-02
3.639436672792352445e-02
4.207081124496661606e-02
5.440317779553100093e-03
-1.964204124514192570e-03
-5.019866309856763076e-04
1.528366984848559011e-03
-1.140895695881554914e-02
-5.185715924581690839e-02
2.377032801787001479e-02
-6.191444832835505362e-03
-5.867004554627784640e-02
1.100285819253084447e-02
4.451507436785925864e-02
2.518565143177111873e-02
-3.972975050528877033e-02
-2.040383152230202876e-02
3.756888558757037755e-02
-1.252433357981125317e-02
-3.322761894852137732e-03
-1.667858789800455432e-02
-1.517845623108282464e-02
3.880305316528698256e-02
-5.455269643773914823e-02
-2.762129136573380703e-02
-1.400850715841453660e-02
6.992742934186571557e-03
-1.897932584465943442e-02
-5.852852958904983943e-02
-2.485817469727226101e-02
-9.386030518959085842e-03
-2.811624577370376923e-02
-3.382740067424888555e-03
-9.207202345809206408e-04
6.255563314343418058e-03
1.949839417363140315e-02
-2.337743252782405190e-02
3.788960615140485322e-02
-3.319569586865263322e-02
2.822846876201877755e-02
-2.873948762718257083e-02
1.867775170499158532e-02
3.968019882754402275e-03
3.051447446818419604e-02
-3.536533073234433139e-02
-3.689347385937146763e-03
-2.246765823722814484e-02
-3.150283854451707555e-02
-3.662020131236954495e-02
7.645852816176939258e-03
-1.723682388560488984e-02
1.129666463091946911e-02
-2.477193901530139967e-03
2.055878339162503163e-02
-1.132933749840014763e-03
-2.218805594851844774e-03
9.899037124281525463e-03
-1.905194673590139554e-02
3.892590000136044587e-02
9.464250455921596056e-03
1.443203566462296882e-02
3.915113513733311373e-02
-7.604959933135355989e-03
4.960949365780489839e-02
1.351833249608499002e-02
-7.035426651644703482e-03
-1.851014970687330299e-02
4.056459799732762758e-03
-1.857184453982429692e-02
-1.786246582353559834e-02
-1.052299170194602278e-02
1.441933607253266698e-02
2.956278643421461280e-02
-4.918201999450631280e-03
1.581547531015001923e-02
-7.320219812273509076e-03
-3.233324650762370300e-02
1.011980317819543944e-02
-3.525191713131725635e-02
-3.237942702888566698e-02
-1.452187581211978359e-04
-6.547952146574251980e-03
-4.220082881647832518e-02
-1.885703837641956870e-02
-8.523544261749742626e-03
6.199714573776060784e-03
-3.933164582003506604e-02
2.751022089957840758e-03
3.093671950311369795e-02
2.469314939265957951e-02
-2.630576756010627806e-02
6.694027239060569567e-02
7.529450128659080643e-02
2.264900816798710165e-02
1.787245552029415041e-02
1.547820096674651889e-03
2.130290049199574237e-02
-2.743105466507359674e-03
1.113556834611918560e-02
-1.747418105659601442e-02
1.316792613505923110e-02
-2.613615459911038802e-02
-8.739796975049283698e-03
-6.008619630041513518e-03
2.590188322282422750e-03
1.494768956306889024e-02
1.786474678632753166e-02
-5.078867984455180500e-03
-4.002666225982764612e-04
2.046702423165349533e-02
2.190656852304781466e-03
3.155382260990466370e-02
-1.316384980299514611e-02
2.052377297829781344e-02
1.893757635817845328e-02
1.153691943191484555e-02
-1.608858488223059539e-03
-9.317015221317618417e-03
-2.918244974668916802e-02
-2.787532483052129056e-02
-5.101852726381107860e-04
4.317101669553229971e-03
1.493667938602129437e-02
-9.568714449190929977e-03
2.253842931257494728e-02
1.733275313148502188e-03
-1.524500809681590338e-02
-1.986511125639974819e-03
1.941527318020907708e-02
5.047648213252250125e-03
9.703733926162345577e-03
-2.335689289783973374e-02
-5.276001084189175377e-03
-5.797838072460642991e-03
3.065820478741139964e-03
-1.639515800371493500e-04
-4.471760275513144561e-02
-1.605670062542082291e-02
-2.351105178441261975e-02
-1.318633808828942669e-02
-5.472407962205365350e-02
9.856475669564250357e-04
-2.304540369718495810e-02
-1.904922264078328514e-02
-2.550321825206526213e-02
-2.329266914921557935e-02
2.516498154494018966e-02
7.130349060332549088e-03
6.617345466412073197e-03
1.177705309253278092e-02
7.105518001398365702e-03
-1.580102982911723089e-02
-1.011985448999657214e-02
1.662370882436336322e-02
1.573389329256437777e-02
-9.562651044880564680e-03
2.801941836630882261e-03
-7.358311098112051661e-03
5.863192654337418160e-03
-2.179110897842739814e-02
-1.151970742512152014e-02
-4.753405563835096277e-03
1.036166488113024302e-02
-2.411310992539150537e-03
8.900720669483937891e-03
3.859640035509378977e-03
-5.417447011336409823e-02
1.967250177314170106e-03
3.635540469470466274e-02
-3.550457271050604796e-02
-1.745134781436984833e-02
-1.626299143515302567e-02
8.200712250615463036e-03
-2.950931711603750965e-02
1.793807215191659324e-03
-1.229689068003606695e-02
-1.928405005544949619e-02
4.118429459170359214e-02
-2.366310141382246476e-02
-2.768708801668326100e-02
-3.794116146438102771e-02
2.026703011437190475e-04
-1.768147034361965478e-02
2.637912371064748268e-02
-1.570594791522663888e-02
1.824883149453683170e-02
2.851496486749309153e-02
-8.421961091147700876e-03
2.380951564120748973e-02
-8.803469995782456023e-03
1.063369651732649218e-02
-3.613373671739543436e-02
2.181262454593370717e-02
-9.581363512058435443e-04
-4.580097497129958714e-03
1.517645084423643528e-02
-2.173627086654851895e-02
-3.983567994041990051e-02
-3.474321592544878101e-02
-7.168600208947910422e-04
-1.965303811188172031e-03
2.405542885605447406e-02
5.141485050765889214e-04
4.666615253570719629e-02
3.357498956990276340e-02
2.443423309222890472e-02
1.028657601298551931e-02
-1.147203665123624171e-02
4.340580903344143371e-02
-2.807428301744128302e-02
-5.855137289664248158e-03
4.082168090870499227e-02
1.718612360556925553e-02
3.145383215466387213e-03
-1.233486956528418756e-02
-7.302345094708726121e-03
1.573820154835790797e-02
-2.630232988237578978e-02
-2.592654106063289540e-02
2.135186198150169565e-02
-1.808445409857777075e-02
4.139358650506654025e-02
-4.018145668276913718e-02
-7.653921695962853048e-04
-1.576686328773558438e-02
-3.031429701580956940e-02
-1.856481518261451913e-02
2.048749699501264520e-03
-1.009422739941501224e-02
-1.770081632407026137e-02
1.962139341425128344e-02
-7.052411989543610864e-03
-5.114004067542993019e-03
-5.747323132762975455e-03
-2.083891662977273643e-02
5.106172983414335176e-03
5.774435033336178073e-03
-2.421845082023741519e-02
2.062221135044499040e-02
-1.241502080266442508e-02
2.174437018412329892e-02
-3.210506993359522887e-02
8.250586794648776326e-03
4.811867961684575777e-03
-1.119575406873042286e-02
2.948440993800384088e-02
3.756571017405513011e-03
-3.042009983176427457e-02
-4.718917376675481161e-03
2.902215679945557413e-03
-3.833331007118324224e-02
-1.643828908942257527e-02
-2.839357431130576023e-02
-9.401382926865787040e-03
-4.552454059022439242e-02
-2.965542146873718574e-02
-2.458239251813214461e-03
-1.481088278007239127e-02
3.750461753552990218e-02
-1.429855279516138548e-02
-2.990579567270224004e-02
-1.748682334890974861e-03
4.597765609656613572e-02
1.372895412291811126e-02
-1.782640901927483312e-02
5.195593952625355422e-04
-2.504982660035869405e-02
3.319126725049753243e-03
-3.264494870156106621e-02
5.377513955404039300e-03
-5.001709039467950452e-02
1.273874636170421910e-02
1.105982332785131195e-02
4.928919070010401998e-02
-1.015586554152625789e-02
3.387114497654743900e-02
-2.107656166394676622e-02
-4.013143125610973971e-02
-1.672202781796193818e-02
-1.575965351622657731e-02
-4.113377361784549546e-02
-2.480239635971217757e-02
-1.805724431237911917e-02
-1.846449411338149313e-03
1.116646838664101275e-03
-1.215145355331097299e-02
8.271501287637730154e-03
-6.972314723741275533e-03
-1.236115101984745117e-04
-2.570249150991436859e-02
1.247090741062188788e-03
-3.138408997832512620e-02
2.630779949487656311e-02
-2.083631659287073223e-02
4.687939563916641156e-03
2.621440792021479532e-02
-9.871751304764952648e-03
-1.186829263260699013e-02
-2.064241665357306396e-02
-3.685227986317005794e-02
-3.984441678785829305e-02
8.114033276227639382e-03
-9.208036671335630488e-03
-2.475451702133436155e-02
-3.891113695903454517e-02
-1.195321917383320408e-02
6.555408216978570075e-03
1.300364528457328452e-02
5.023638414036327160e-02
-6.188513696656749302e-02
8.450866383775977597e-03
-5.719511971001066050e-03
-6.329930418257945527e-04
-1.326574587356152586e-02
-1.731887657228553187e-02
-3.760177486886326793e-03
-5.447435174460717872e-02
5.353403369649992888e-02
-1.695571942788936387e-02
-6.362030959863973316e-04
2.384643498583421950e-02
1.588377662164299625e-02
3.026511280172754573e-02
3.429500753744260839e-03
-5.794517102745803949e-03
-4.653640399792936810e-02
-7.879843742867560091e-03
2.177161286806231916e-02
-3.532963950041992374e-02
-2.242844584956420195e-02
-1.013653072763344258e-02
-1.875699700853276919e-02
1.404284942378579946e-02
-4.602974686431120233e-02
4.309804342235019209e-02
-8.455250065507730409e-03
2.481338019338293413e-02
-7.745308201782716631e-03
-4.249922223708837987e-02
-1.385087604527438128e-02
-4.043611641717450439e-02
-1.547397290111006017e-03
1.726247898399011849e-03
3.584885606082834769e-02
4.408155858044859876e-02
1.015234277192321628e-02
7.715437728732773247e-03
-1.502777128348346293e-02
-9.160614832962593948e-03
-2.454992924671062574e-02
1.802601246218081196e-02
2.083091680560982678e-02
8.562437393262846766e-03
-1.560557984650186650e-02
-4.306769275686004456e-02
3.596111366824773781e-02
-6.482754937619980215e-03
-8.849957386229954578e-03
-1.221067691104689781e-02
-4.981251031224285392e-02
2.960037021941769320e-02
-3.909027528414329988e-02
1.899486456369986823e-02
-1.194754080278432988e-02
1.470158341155619781e-02
-4.607630112582623838e-02
5.081685108180920840e-02
-1.893083829007383839e-02
2.752766386742719340e-02
3.332518212508712996e-02
-5.111198096641436130e-03
9.358419382946786894e-03
-1.919845968412553158e-02
2.255312097891069845e-02
1.802293075464520347e-02
-4.500244795007057180e-03
8.295485494697977039e-03
-4.375414658904658305e-02
9.646970429283504081e-03
1.266973365457024422e-02
1.880241487537209766e-02
-3.497273759972962387e-02
-1.629063669758230512e-02
-2.704184169166181165e-02
1.577093520528707188e-02
-3.775398524751500621e-03
5.410412156822076019e-03
-5.744245250968653405e-02
-2.112586814439674013e-02
3.487184712923954190e-03
-8.987124593756680088e-03
1.492155589466125955e-02
5.726136623644372849e-03
-1.485504771780657256e-02
3.654166628503236359e-03
7.245262527663050333e-04
-1.240652576326268727e-02
-6.888271629781529508e-03
6.991969467860010071e-03
2.038218161209751078e-02
-4.666277106642669620e-02
4.023429884213911532e-03
2.107729318109318600e-02
4.946851888865050513e-03
-1.630481223934852550e-02
1.112799750722051834e-03
8.947296731132479627e-03
-8.922061168215394966e-03
2.558652050526795743e-02
1.168459762194463437e-02
1.286357664604284926e-02
-4.332835255065856095e-02
8.336337879195521595e-04
2.271888126721572157e-02
-4.397640660312331258e-03
-1.038662071089809652e-02
1.861734145198811613e-02
-1.248523356554704028e-03
2.287250997796582905e-02
-1.349616396341325741e-02
-1.761973145668689969e-02
-1.733069037825274786e-02
1.322003029803931438e-02
1.371574196068736998e-02
2.394950761689520688e-02
1.213250421997812047e-03
1.211962252767649802e-02
-4.741410044002180094e-03
6.412629637127472727e-03
2.587644135216937355e-02
1.695226678537851972e-02
-2.131927219607757801e-02
6.299330891523542697e-02
-4.379629324131676694e-03
-1.449758545610854016e-03
2.134551342153013023e-02
-2.893463282897990735e-02
-2.136504422186327398e-02
1.713988128032672281e-02
-3.441118822067384259e-02
2.086740692026570719e-03
-4.011065763427220515e-02
-2.240339990234420028e-02
-6.061026442135042380e-02
1.055151049386923202e-02
-2.114195739702070392e-02
1.498626438676538448e-02
1.800870107337030138e-02
-7.410362695466577755e-03
-5.803689875761761617e-03
1.157912358833835566e-02
-5.147241499530666453e-02
6.499509456059262072e-03
7.301866493196718447e-03
-2.486870930235493896e-02
-5.224373548635590989e-03
2.300304675207344440e-02
-3.944317050439395678e-02
5.680285371865346003e-03
1.319998209869506327e-02
-4.300063628125900400e-02
-2.031831480319792535e-02
-3.746318499559241066e-02
1.056765602648860984e-02
-3.435231641532781287e-03
3.825064262875989968e-02
-1.046555534404471077e-02
4.320358905692220711e-03
-6.604162411638983543e-04
8.587446289260540749e-04
3.822798307146840074e-02
2.535132267197079403e-03
1.157330125723647976e-02
1.681833170463379115e-02
1.267057411352471782e-02
-1.461606695733148713e-02
-1.752474375300511547e-02
-5.362328716977522898e-03
7.211544883884141296e-04
-6.613527957335219032e-03
2.345359293707203682e-02
-4.140157614784831241e-02
1.844842235441953443e-02
2.475757042318927834e-02
3.552922330025410497e-02
-3.287615140700555355e-02
2.428567874800944063e-02
2.768329454929103692e-02
-4.913870977134792567e-02
3.225046439676774318e-02
-4.382828288946144860e-03
9.344806479854360012e-03
5.525054105285193487e-03
4.249080728648053223e-02
-4.118043187772853220e-02
9.180126229238038532e-03
3.464060300477024481e-03
3.549796220523807055e-02
9.009922904671863533e-03
-1.387458990665293296e-02
-8.311474655772994186e-03
-1.113172428998532131e-02
-1.103378806460165659e-02
1.949642497798788690e-02
-6.375215299987590373e-03
-2.460262576544334362e-02
-1.774365965319031277e-02
-5.390766042908082430e-03
1.673530617583622940e-02
2.309726268538177946e-02
-4.560089715700704066e-02
-2.285871126753918556e-02
7.333830383443638336e-03
-1.295390701138710455e-03
1.697977974132556037e-02
8.271361782158537235e-03
-1.958586861261519142e-04
-6.785743682237981717e-03
-7.714565584645600646e-03
-1.644003895248999716e-02
4.303588277266165441e-03
3.900990134376981777e-03
2.368573227281846241e-03
-2.077598106647536233e-02
-1.875232179100682533e-03
2.255452761771474871e-02
2.234126809776363493e-02
-4.144306703981860164e-03
2.233649217778115384e-02
-1.077941840539456235e-02
1.073874945685420086e-02
-5.763913362020918300e-03
-8.165200222689903906e-03
-1.283162853112267479e-02
1.739324798855462414e-02
1.725593723171547564e-02
3.153610235168594067e-03
3.528339655694899546e-02
-4.785091045486530859e-02
-1.594803597388240804e-02
3.403959135697509457e-03
3.651474505490987649e-02
-2.400762058648826802e-02
-1.140465850329314308e-02
1.744122749639271178e-02
1.781542306841841367e-02
-1.161374113126270070e-02
1.704401750933952353e-02
-4.802455059660639888e-03
1.120975529296182847e-02
-8.237903144822509216e-05
-3.743758795666986966e-02
-1.134331982626683027e-02
-2.384028192778946814e-02
1.321475058062165746e-02
-6.737605467704745402e-03
2.192098250952932703e-02
1.819451063509519573e-02
2.755466947155106594e-02
-4.461973025467114683e-03
-3.920208155633075897e-02
1.146260540934606990e-02
-1.608025251837495425e-03
-1.755052657145084226e-03
-2.383016484529729140e-02
1.736745495380389095e-02
-6.343551117393188277e-02
-3.880331514953852014e-03
3.089918827707912111e-02
6.122795991540526395e-02
-4.192435689657506709e-02
2.730538884598047999e-02
6.109306110786485999e-03
-3.349197913988832820e-02
-4.819140330616140944e-02
-1.878486298775518260e-02
-6.658707877815121627e-03
2.312422053771913052e-02
-8.400885109394467740e-03
1.411667640636808663e-02
-4.361763682108943385e-02
4.302971107075354712e-03
2.468677259970675567e-02
-1.009686601979914965e-02
1.172715706907380244e-02
1.931356019108382283e-02
1.515643726425367974e-02
-3.295388470936815722e-02
8.154035001889766571e-03
1.334702081791572584e-02
2.088449118852329228e-02
2.964270595385548948e-02
-3.516322117637687289e-02
-1.143634609965069743e-02
1.909457994124243857e-02
2.022669854670637590e-02
-4.515050567484019464e-03
-5.701501063394657023e-03
2.131586535204310628e-02
-3.020008051042630259e-02
-2.044715553231466398e-04
3.483680865806929473e-03
2.859493550280585092e-02
7.180078427744662067e-04
-2.175550979388287884e-02
-2.928805899773279792e-02
1.104090855892117876e-02
2.050131715124788381e-02
-2.665189306316896947e-02
-2.159425055058187062e-02
-2.526025961267616173e-03
4.825916159725925081e-02
-1.536901956546848566e-02
-1.674836557974912835e-02
-2.131393007056802541e-02
-1.181661274252735448e-02
-1.843050728641515120e-03
-7.572846889947540405e-03
-2.486571359473745482e-02
3.796415692279248282e-03
5.448908012984136212e-02
-7.239220199156554299e-03
5.658864076699505335e-02
-8.457828112512071408e-03
1.660609375801461174e-02
1.632421703255332660e-02
-1.657660224053899081e-02
4.997739826664788360e-02
-4.895174501825957925e-03
1.954806783779767382e-02
3.258407044952181530e-02
2.055248232048601312e-02
3.440651632534967412e-03
-6.936608347239371294e-03
-5.514719722791152842e-03
3.993316248290090971e-03
-7.200443114239121582e-03
1.193373841107928102e-02
-3.044077854789866127e-03
-1.164029353402219052e-02
9.017217490362976900e-03
-2.472785481046572281e-03
2.310350488523765788e-02
3.102442266154466222e-02
9.831764548013021895e-03
-1.935464998494210859e-02
-2.212442554378141885e-02
1.049870486618748738e-02
1.357683394083588485e-02
-2.576314335353902668e-02
6.538764572085690313e-03
-1.236474554897050090e-02
-4.715258854685212310e-03
9.224407768875564351e-03
-2.385508415859199580e-02
-2.322586886591990890e-02
-5.645964703130714087e-03
1.447514482361620487e-03
-8.570346951579746811e-03
-6.157590894553462840e-02
-1.582315366091215092e-02
-2.414755194118638898e-02
-3.359852455389440717e-02
-2.093964022489707560e-02
4.878760428488252039e-03
1.894751138780782426e-02
-2.289005860388116861e-03
-1.889861930518977468e-02
-1.415257779803803621e-03
-4.787217864735652736e-03
6.346664543569257438e-03
-3.959750084419003807e-02
-4.158179762808352745e-04
8.503350610895198808e-03
2.484300837875924942e-03
-6.261728610870787026e-02
-6.444685899411039913e-03
1.266292826522332111e-02
5.880019646238092423e-02
-9.010185945218610395e-03
-5.570522559169050099e-03
-2.715425228213497535e-02
1.862052055999352182e-02
5.238877722853519520e-03
3.205788370583589897e-02
4.784199209589007004e-03
4.240246258598663782e-03
-2.139875010003406894e-02
-3.679031549140734242e-02
-3.145568266627760123e-02
-1.973408804017837137e-02
-5.594877368516705703e-03
-4.598947277798063477e-02
-1.704988689220406084e-02
-2.703302901844783016e-02
-1.813481831991911944e-02
2.388458518627584182e-02
-4.039702778356309143e-03
-7.133170450381975947e-03
-4.560470286943747037e-02
4.747466427943095447e-04
-5.805637897788261045e-03
-1.885842874585205026e-02
-8.686013075722719134e-03
-3.683145097193747663e-02
-3.848928724522652969e-03
-3.001164233910031537e-02
1.295516179070228292e-02
3.171600234335787000e-02
-2.939090820592486081e-02
-2.838892993167937279e-02
-4.449111352963016838e-03
-5.380774604348587294e-03
2.302529649045693613e-02
4.041354308543420454e-02
2.170070474291046006e-02
-2.368820531879404362e-02
1.664649370454819588e-02
2.858705229150483584e-02
3.098677560943089923e-02
-2.569513878945354352e-02
-3.006890429233788006e-02
7.647774812265051639e-03
-2.699956474087818886e-02
-1.054780077651706373e-02
1.520936904542518654e-03
5.446589698594298673e-03
-1.178177773428133041e-02
2.427753235592593553e-02
6.123631891755406537e-03
-3.327972286718541839e-02
-6.331253222083545185e-02
-2.301554993714612779e-02
-1.276082815943454206e-02
-1.757352694147247887e-02
2.125292660139958129e-02
-1.583085104552576020e-02
2.375280559152869245e-02
-3.811024350683623729e-03
-3.527149592360164648e-02
4.268991366460228240e-03
-1.341083300222998230e-02
4.173648076688616683e-03
3.043560222484227931e-03
-1.655311539272146318e-02
-2.402548445968268401e-02
6.313951221912765879e-03
1.885287432791301742e-03
-3.031766868372123749e-03
1.433692852023532929e-02
-2.299795123159003099e-02
2.615741122616654230e-02
-1.869955270553622442e-03
2.186435506474371238e-02
-1.294224624129139585e-02
1.171040600196759061e-02
-1.773997399128888694e-02
-1.467033565902953023e-02
1.264322974070796607e-02
5.280384497316891607e-02
1.249900069461628693e-03
2.999638982930675005e-02
2.303935873254946143e-02
-8.007385145989315582e-04
4.124772001734672983e-02
3.741978420743338057e-02
1.976566569108272400e-02
-2.230033336937033497e-02
-2.188034250817635223e-02
-2.299147841129183748e-03
-6.503996251022813382e-03
2.885965119805393095e-02
8.992620672551276603e-03
1.725167390770248818e-02
-2.598980232182511799e-02
1.329216497748134281e-02
5.436119662006168307e-03
1.024087577934963689e-02
2.367352610371000962e-02
-5.403446122306116567e-02
5.769966826042289762e-03
6.213128675703453747e-04
1.295129768040172852e-02
-3.428135681578522304e-02
-4.065698722233822282e-02
2.286964502313392541e-03
3.510583102998998672e-02
1.456766580072399800e-02
1.292634153277793553e-02
7.562578421243934187e-03
4.851821181521615749e-04
1.150582620154973548e-02
2.033434685837208489e-02
1.345573287003355625e-03
-1.526852882845092761e-02
4.194624802240361910e-02
7.138586813552019739e-03
1.182897950786901235e-02
1.899232317940366052e-02
-2.892614544543628194e-02
5.345444668864509329e-03
-2.274078777731429121e-02
-1.297146098069722545e-02
-1.743287916204194071e-02
-1.195003135115848929e-02
-6.228853010094735285e-03
-8.096427604408006073e-03
8.701264919359665007e-03
1.396153778332032309e-02
1.480357766498675148e-02
-8.481146898142607983e-04
1.293767220023948027e-02
-1.074192521374668988e-02
-4.540570010497504624e-03
-5.004339975858028942e-03
-6.020959509177377551e-03
-3.547429746383440330e-02
7.849878678482248920e-03
1.824033719307571050e-02
2.291445500023894799e-02
-2.099705495804627536e-02
-3.013983724581401069e-02
7.275712108688936475e-03
2.096332649250895463e-02
-5.202251389460590264e-02
-3.205198310904982389e-02
1.556221237166990380e-02
3.619545708282715518e-02
2.588154709782966578e-02
1.803197485285730484e-02
1.645219495047328326e-02
-1.366303172317539713e-02
-2.263004037538311058e-02
2.516310843667719094e-02
3.128173440547706019e-02
-2.616415660799226856e-02
-1.529553075960908386e-02
-8.817088868725869071e-04
-8.112125226709969786e-03
1.607214516655580715e-04
3.758377924152419419e-02
-3.229490117820188466e-02
-9.280408336517062887e-03
-1.983448147720613675e-02
2.055538016549075114e-02
-2.315136968853053964e-02
-5.370226958773330339e-03
-3.414519708281290450e-02
2.893349590936630713e-03
-2.404881149318569434e-03
2.437073809196398447e-02
-3.579042835304850623e-02
-3.274363893030005079e-02
-6.468079161893714422e-03
7.690474177132141514e-03
2.933147469155255455e-02
2.333137188335270354e-02
2.714633571250490290e-02
-1.472670694738210766e-02
-4.871844223545335195e-02
2.231128486069010753e-03
1.688943989335389695e-02
-2.218952929364676266e-02
-1.110699143279921322e-02
-4.029889675108351554e-02
1.778475533261769659e-02
-7.095324573726797916e-03
1.792183766330082695e-02
-9.031724026330900656e-03
-5.049042026524695054e-02
1.128932380369934143e-03
-1.102243392377717270e-02
4.064415243920498771e-02
2.373402822423364370e-03
2.565568492247578911e-03
-1.293747662399463184e-02
3.399552618684628658e-02
-4.927479148249998969e-02
2.960264425821380972e-03
3.400156432229196196e-02
1.161050348225783034e-02
-3.956240256346089078e-03
-1.358527069474095225e-02
-2.013225871273876394e-02
1.283429779738687153e-02
-3.019883685896851584e-03
2.755124397840448547e-02
3.671894208272793309e-03
-5.346592591253749444e-02
-1.909567059936553846e-02
8.184069830844220225e-03
-1.427952588130343425e-02
-2.725539754057177549e-02
2.281946109571993814e-02
-1.024352320556074294e-02
-9.042426368812628984e-03
1.671670280931287014e-02
1.039952406658739732e-02
1.329216819534173068e-02
1.542867363916428092e-02
2.154950653321064877e-02
-1.283105740134221281e-02
-1.194307966919416937e-02
-1.195649622800285753e-03
-2.540280833411946455e-03
5.376247618728659944e-02
-1.093934876030154546e-02
1.582759009792747071e-02
2.334186176121912093e-02
1.757992930827646794e-02
-1.204661673958494494e-02
9.857559667773210105e-03
4.154343600725083838e-03
9.065806566816341297e-04
-1.708346264916925719e-02
4.115901297700964162e-02
7.945294797866013156e-03
5.648815320671952273e-03
4.240980918180178687e-03
4.221705681045302000e-02
-3.045188976209494205e-02
2.135984112956018297e-03
6.355656073225389620e-03
2.346986788174776697e-02
-1.044436883631836080e-02
5.635820037494823631e-02
5.585265914643875243e-03
-1.180341089948144274e-02
-2.252446399570074906e-03
1.822663035580479249e-02
1.911800140171153808e-02
2.491705418571724465e-03
-2.704271549929447918e-02
2.483456415389544494e-02
7.690402206070136477e-03
9.628252715797343611e-03
1.322748047093398518e-03
-1.757284304640705256e-03
3.516220194740379834e-02
4.257259830686467746e-03
4.120756527650213524e-02
4.848210690306507635e-03
-1.463141344687475878e-02
-9.734026227902279737e-04
-5.389400064350095484e-03
1.152352198158186451e-02
9.030277791897883821e-03
3.106608374587502622e-02
-5.907730300154695295e-03
3.623088272449797448e-02
-1.120257125164377497e-02
-1.253929978157249797e-02
1.851076819532859741e-02
-1.504915332710447459e-02
-1.270324785561219479e-02
-1.362706685895898225e-02
6.105676661008637134e-04
-1.471943093600726858e-02
-5.605543327331884151e-02
-3.161390614361758028e-02
5.575148601147414396e-02
2.219150572241603350e-02
-1.164699889355264549e-02
-6.815450146597948344e-02
-2.592656181780600769e-02
8.922960694336944673e-04
2.884625627896094530e-03
-4.062854476359854805e-02
2.140968800315794923e-02
-2.386977780447711861e-02
4.039836335855910565e-02
-1.828059926860494538e-02
-1.764839180769067414e-02
-1.509307250116008123e-02
-8.283660311462224049e-03
-1.026962712351851131e-02
9.692564710431388064e-03
6.511447101371076532e-03
5.557776550184211940e-03
3.805740888566375851e-02
1.754305825136856858e-02
4.059955468754381652e-02
-1.149339311568592543e-02
-2.643997008649708394e-02
4.464228313241465351e-02
6.424604677774551319e-03
2.427966298690292096e-02
4.873481647323901766e-02
3.182406023633539693e-02
-1.537905117097500621e-02
8.245842678246635693e-03
-6.222374099118532093e-03
1.783958748633624608e-02
-2.871668891750444813e-06
3.903765704784035312e-02
-2.391268946330086034e-02
-1.325134986837782879e-02
-2.414978144148343352e-03
-1.177786369485098010e-02
1.371660849463463699e-02
4.221224623344221709e-03
-1.789198930738466423e-03
1.790847528992522628e-02
-2.103995490917858965e-02
4.860771429630211457e-03
-3.883710927058642987e-02
2.910676650779848149e-04
3.600983003390664794e-02
2.380909594670021015e-02
-3.630182612072735404e-02
3.242853951138093688e-02
3.126513823194294189e-02
7.268763949195740370e-03
-4.528797021830689717e-02
3.718316038725952288e-02
-3.043789373527330464e-02
4.935043058530814292e-02
-1.680741871430800963e-02
1.071051858630945978e-02
2.598746582314537170e-04
9.040757231693778706e-03
-2.396730116787190289e-03
4.758674550869334587e-03
1.283100146436265930e-02
2.995701750080174280e-02
-8.169572900332929682e-03
-1.526008001736758705e-02
3.377480926609408539e-03
2.090441985645346765e-02
-1.120745741656190009e-02
-1.542577366832919086e-02
1.437244718598279340e-02
2.217759963934682471e-02
-8.829241294935894976e-03
4.232140458061267423e-03
7.480134552381475892e-03
-1.083197780809386918e-02
6.446782229863278445e-04
8.176684566984568706e-03
2.108503562000477519e-02
1.293213683399664464e-02
1.844566404016617645e-03
-2.957481492311723591e-03
-3.770082445357131329e-02
2.371481344270424951e-02
-7.910402150723741185e-03
2.586403850616253788e-02
7.675512914466608994e-03
1.689245812785766104e-02
-2.891706615981644562e-03
-1.176191847832866455e-03
1.534587219952892115e-02
6.858354461794746205e-03
-1.360524292842150464e-02
-1.086640819686660563e-02
1.223186775250367396e-03
1.068064127976780381e-02
-4.322500455603994068e-02
-2.087613628773003771e-02
1.136706338134822053e-02
3.353530718240167741e-02
3.972384109847755702e-03
-5.961240067777148766e-02
5.655762147748081940e-03
1.719007942137629197e-02
-1.080701020174317309e-02
-2.598247870762750503e-02
-2.321426207682787332e-02
9.945701262774251511e-03
-3.991940308533772908e-02
-6.914185048245780410e-03
3.452891955929944176e-03
1.985192802079412816e-02
-7.376901090668395479e-03
1.066065087603803099e-02
-8.526606758599968592e-04
2.098367463405186473e-03
-2.218712272606942950e-03
-4.590561361655007971e-02
1.737200333310295539e-02
1.764907963953018730e-02
-1.880101633942195954e-02
-6.236455674728269907e-03
-2.860514901300343499e-02
4.400933319298983015e-02
1.186873963016879009e-02
2.637872697242962805e-02
2.205197897109686944e-02
1.361792401305556358e-02
-9.861597313074123641e-03
1.345961151501827262e-02
2.850654069829260638e-03
-6.771810025951600963e-04
2.566122243993224084e-02
1.900181796669052348e-02
7.708586225052277939e-03
4.799822861116118111e-03
-2.084144973069520027e-02
-2.293768055166986453e-02
2.855400237482454834e-02
6.432781141151159600e-03
1.082687593881607666e-03
-2.793463362163008112e-02
3.241291185873192149e-03
-2.696649160964988915e-03
3.688157891620544998e-02
1.900916665524807897e-02
1.358829307576714081e-03
1.524761486515935523e-02
-1.389986101298187199e-02
-1.035992097798017590e-02
3.571714217426798059e-03
8.021197617552898451e-03
2.262679530975825540e-02
-8.706861711265797762e-03
-6.078006901812449750e-03
-1.121038271471254313e-03
4.911824489499459767e-02
-1.644225085943033793e-02
4.016296058164687405e-02
1.521846857231307732e-03
-3.347252400382358384e-02
2.641185436145170387e-02
4.518384743645454532e-03
4.679779311409906079e-02
-2.189942423596417248e-02
8.673145437145467554e-03
1.880768564972262399e-02
-1.866327944578631765e-03
7.303407688750742678e-03
-6.655196521929540761e-03
1.111368344262848168e-02
-2.860448898919155936e-02
2.043854744048266905e-02
-1.339273396855472122e-02
-1.755147936854175791e-02
-2.616828594397036314e-02
-3.845004619196658747e-03
-7.834735827787889240e-03
1.508624640491582243e-02
2.731111383130966144e-02
1.865697076207131766e-02
-5.502163867373439238e-02
-7.421116214744304107e-03
1.503034529249952988e-03
1.429338202045341705e-02
2.085685629747573502e-02
9.680814416495918742e-03
-2.322862441698247992e-04
-1.593277969962563975e-02
6.986889405860207021e-03
2.045129117624101562e-03
-1.056317301516666862e-02
1.563682573328984554e-02
1.095199171130275748e-02
2.588102984131983048e-03
1.674121162441275304e-02
-9.925690251250118834e-03
-2.769220975229680012e-02
3.199705556945144688e-03
1.480333971599507095e-02
2.481254127225778622e-02
6.704490134210143448e-03
3.317534788347817343e-02
-1.450267773814111968e-02
7.308141030312720852e-03
1.344984917852215002e-02
-1.342111535823279148e-02
5.237267375223232137e-03
-3.053834900023182433e-02
1.226859376834043246e-02
-1.489347620345643324e-02
2.260734498659455055e-02
-2.050496872693099992e-02
-1.889141001139970841e-02
1.294299923230400433e-02
-3.092303214731180125e-02
-2.755701944231106829e-02
1.306420370747613663e-02
-4.685371535054551903e-04
1.722576040708636734e-03
-3.248115724163082568e-03
-1.967028887945175900e-02
3.032595786914614108e-02
-2.892021675526580682e-02
8.823590218292443445e-04
-1.811542193620667429e-02
2.798339268056665788e-02
3.232690204286693333e-03
4.548995184628456742e-03
2.639257136372084867e-02
1.189561829458466759e-02
-4.287658563653200250e-03
3.169594773140751911e-03
6.684861731968970086e-03
-2.073739961220898848e-02
5.100159476524086799e-02
4.662452963420605535e-03
1.664612963082462080e-02
1.875848792580698393e-02
3.187922645256798773e-04
2.212966149163360721e-02
7.881682444315760497e-03
1.356654405210624449e-02
1.073685510005797233e-02
1.047456753718157239e-02
-5.990188202378345442e-03
5.366746889305181942e-03
-1.182370622076435625e-02
-1.106326470969874222e-02
-1.136739027914295160e-02
1.953263018433189918e-02
6.143623183359768307e-03
2.325276553499037654e-02
1.366194659691043027e-02
-1.457072688741056169e-03
7.122142524470539623e-03
-2.562572983256360473e-02
3.535142195120685726e-02
1.374397611536497255e-02
-1.222835134027941981e-03
-3.018011564014401460e-02
-2.181350912275331275e-02
-1.285160608941103393e-02
-1.604813492512286929e-02
-3.049598856146585810e-02
-9.785738713962868415e-03
-1.383925188584871589e-02
-2.946083485975140373e-02
7.272404569923045063e-03
-2.705437641097879764e-02
-9.727430418964134670e-03
2.323592878867010436e-02
2.816565524915970431e-04
1.213071225658145409e-03
-1.761640220941470755e-02
-5.497327465358541401e-03
6.680512702573329804e-03
1.560073690913585040e-02
-3.761820533702594192e-03
-6.024330423979128331e-03
1.450807522910356646e-02
2.562158517540614328e-02
9.172468618963175446e-03
-9.157270594165460229e-03
1.690728243538369702e-02
-1.942478021690869185e-04
-8.826139450232384567e-03
1.034226644671858326e-02
1.126711055278704736e-02
1.125688961529805118e-02
-2.741128090048458241e-02
-5.426225644444258867e-02
1.293824949881381726e-02
5.551334736259416931e-03
-1.306312505113013840e-02
-5.333923300904711701e-03
-2.469296419599173800e-02
-4.009934955196677725e-02
-2.259948006027180309e-02
1.121358130839295725e-02
2.637323242619934571e-03
-1.313633450236974904e-03
8.103918841164514664e-03
1.493461361317063862e-02
2.238315666246013316e-02
2.993185328093531800e-02
1.088304869138190896e-03
-1.529216962736537448e-02
-1.250220746136554775e-02
2.054163259450793658e-02
-2.634922726885686323e-02
-7.949450352940099288e-03
-1.043868213624544322e-02
1.893919109082139660e-02
-1.504446369790624245e-02
-1.881403643393471728e-02
-1.913425837943393340e-02
-1.722173524079501777e-02
8.972514596753923197e-03
-6.023461053059257428e-03
4.788433127832381064e-02
-1.917544507513984503e-02
1.945859713034423302e-02
1.585391544150595300e-02
-1.812828508362672800e-02
-1.608124357747920882e-02
7.624564955876956054e-03
-1.435833718531239790e-02
-3.721428208230566359e-02
-1.872658340413070263e-02
-9.103159160787729909e-03
-2.319460922532588093e-02
1.375151157307922742e-02
1.129663882004710608e-02
-4.228906802997868877e-03
2.127989885618872951e-02
2.794214443458593791e-03
-1.146203689526813403e-02
3.795160528335958516e-02
-5.981433418360938316e-03
-2.702637354574602413e-02
2.712696725072709369e-02
2.024287027235907588e-02
1.215651464482183156e-02
8.069084423371588460e-03
1.342376815103885068e-02
1.801951671251973003e-02
3.414842646354682154e-02
7.190739647211990410e-03
-2.766684668452171203e-02
-1.819658672244679060e-02
-2.709725725882606781e-02
-1.014917581144925141e-02
1.216817271219108529e-02
-1.849041138377698762e-02
-3.769765634991083941e-02
2.952184059246156650e-02
-2.719748138166935489e-02
2.378564906210366842e-03
-6.625169990018836205e-03
-2.102790125409414665e-02
1.509748781392592984e-02
3.313465983574516351e-03
1.032242825830156918e-03
2.770541731731367141e-02
-6.824655444782047782e-03
5.506798560571724704e-03
-4.957019603028046777e-03
-1.658449164819671834e-02
-1.044147314997834371e-02
-7.698591780919055404e-03
-6.355188307702869591e-03
3.809590537603153859e-02
-6.850961140924979181e-03
-3.855830747192094416e-03
-1.664839947287618041e-02
-2.716433986351809299e-02
9.634573570271568257e-03
1.308349035039105962e-02
-3.182448272452152033e-02
-4.287813609299214943e-03
-6.029977827311848101e-03
6.996125189394780848e-03
-1.145126262063099823e-02
-3.780385340897928631e-03
2.809004402551666668e-02
5.610798313302601918e-03
1.282278466502156586e-02
-1.521913808265215953e-02
-5.989817616272552665e-03
-1.377581445772662130e-02
1.873495173040902462e-02
-1.943846514533795894e-02
3.041280134245421141e-03
1.004170493813388680e-02
-2.026049992948025097e-02
-4.387982484666710752e-03
-2.061681789214634894e-02
-2.345287145659925507e-02
3.025679862864093239e-02
2.006112744684501736e-02
-4.743228357168776700e-03
-2.275948814107470533e-02
-1.198656515822400792e-02
-5.472137901446964131e-03
-1.892366637207520269e-02
-2.620998927671328027e-02
6.695190831978055368e-02
-3.702155751443036644e-03
-1.041705157976267546e-02
7.216002070531900639e-03
6.406605775591379427e-03
-2.855285860157415895e-02
5.493842875751996611e-03
-3.720602619880985368e-02
1.829866468810103022e-02
3.038044130048299547e-03
2.294682732434635830e-02
-6.648743912660717847e-02
9.864375635352005262e-03
9.064179551874976606e-03
-5.145938406713107711e-03
-1.141319816781868196e-02
-1.320313907616391634e-02
-1.537324095950182851e-02
-1.506091927865231724e-02
-2.757290919657954392e-02
1.713237812165455468e-02
-4.056886804723568857e-02
8.697882357250280236e-03
-2.628016137318163817e-02
-2.505586938411961950e-02
-2.573865193790901215e-02
1.211319332193132835e-02
-3.306318465868860607e-02
-3.215234463534423926e-03
3.886776488770956467e-02
-2.730149627825206524e-02
-1.050554666017984758e-02
-2.880733290997639518e-03
-2.393004301079487001e-02
-3.168095085044810716e-02
1.048213379652970095e-02
-1.834738289003012834e-02
-9.046916164918901784e-03
-9.149116494068016206e-03
2.502483054843308852e-02
-2.211249299939242047e-02
-2.913379064323690787e-02
3.605154565701898517e-02
-5.796590478361770236e-03
-1.276475290930450743e-02
-5.623301716760941218e-03
1.424982010474504929e-03
-4.356413544437680654e-03
1.005198299474279605e-02
-4.262851617620422263e-04
5.081416328641276577e-03
4.227748196794823415e-02
3.819366175226681509e-02
4.653890871808590533e-03
3.079675022322993228e-02
3.103832443963951051e-03
2.126521014410573396e-02
-3.641517215209727574e-03
-2.116104119615340104e-02
1.745727365697042482e-02
-1.494032504839158844e-02
-2.775103722588931343e-02
1.597469800018106942e-02
4.672296125509992071e-02
-3.088924401543839682e-02
3.050771101886678646e-03
-4.015751924214629003e-03
4.892733553455638762e-03
4.994317222743037410e-02
-5.211013623388693547e-03
8.670777910762310359e-03
5.467449360304851153e-03
2.366310150061261969e-02
-5.437074736593402666e-03
-1.113521379276789357e-03
1.541957085148633680e-02
2.685713446285522416e-02
8.936597974654258243e-04
-6.479619622465153904e-03
-7.841243995455854376e-03
-2.209264708223901419e-02
3.827096250686520471e-03
9.872057283259391691e-03
-6.641939504844098299e-03
9.468812950186710625e-03
3.611694709228176117e-03
1.344129840887261628e-03
3.392934635492061545e-03
-1.817116862315122704e-04
1.386959311035377770e-02
-3.715256309263337709e-03
1.751357620704700573e-03
-1.745417755858112360e-02
-2.512052055683736129e-02
1.634935278968355221e-02
1.983541982192247796e-02
-1.291403326006936025e-02
-3.569775252366239309e-03
1.119121705210647088e-03
1.821443120113644398e-02
2.803376910552978288e-02
7.959528936681210462e-03
-3.346900600170856031e-03
5.086343593698158805e-02
4.958727627421822409e-03
1.086898585156557441e-02
-3.686611072716605101e-03
2.838556605430743798e-02
-6.954708415710228811e-03
2.531351956828273991e-02
-5.025421960285470641e-02
2.172241422800827437e-02
4.122604425455898142e-03
3.274546804963052171e-02
2.579633784159800214e-02
1.327710877180881925e-02
-8.706193429652623467e-03
-2.775349584496302792e-03
1.071063482585758904e-02
5.345794463052156581e-03
-7.236790736952094724e-03
3.661573070518168993e-02
-3.129302534402084862e-02
1.616810281320939929e-02
8.308797812384543027e-03
-1.028076365984995078e-02
3.214107085887565884e-02
2.292004821545041635e-02
-6.978387294637669472e-04
2.053715506930873722e-02
-1.047444410601404419e-02
-4.971118828667838894e-05
4.974115501405620976e-02
2.443888944087290599e-02
1.537526795329964557e-02
1.325420798820076476e-02
3.444135557859654816e-03
2.192047721513365813e-02
2.193037323749314274e-02
-5.765425395156711626e-04
3.309208495892333041e-02
-3.579159171882053455e-03
2.583864618358227769e-02
5.070217071679420338e-03
1.429519070201548323e-02
-7.033556005623225679e-03
1.190064409160962499e-03
1.373275620220570188e-03
-2.165866563477881340e-03
-1.507832692823326409e-02
-1.909326087346496087e-02
6.471756848840291843e-03
1.643388961123252306e-02
-1.885218932063691469e-02
8.563555348970831871e-03
2.441104634823910990e-02
1.763293565328492157e-02
-2.607272200364354336e-02
6.378043527970421629e-03
6.831274530537282536e-03
3.214952583323040132e-03
1.235206232119350975e-02
5.269098803708244759e-03
1.105263290817363672e-02
-3.579357372494823639e-03
2.135450895688352155e-02
2.295842036057774496e-02
8.594106804720945056e-03
2.580356080795399853e-02
-2.632773294034884345e-02
1.138482247852183604e-02
-1.813766387322178139e-02
-8.238942766611174681e-03
2.570057035537384044e-02
6.934163243109832744e-03
5.535184720175841122e-03
2.029364522024541470e-02
2.306670008137402111e-02
1.893401391206011794e-02
1.053893532775470460e-02
-6.129358744025035707e-03
2.222335756029597195e-02
5.635831761416801138e-03
1.376328475897214965e-02
-3.464202402682849125e-02
3.844669170502556382e-02
-8.363125910218758771e-03
-7.104294585315258431e-04
-2.113941808346037760e-02
-5.643257792778060694e-02
1.384169937830378484e-02
3.845490768408381388e-02
1.166349596082391117e-02
-1.237920657115329504e-02
-6.717192178805232207e-03
1.259762713041913222e-02
2.717022483432413385e-02
-1.559088435992217817e-02
1.735552257258128270e-02
-2.542587918735789848e-02
-1.746396614389418914e-02
-1.247254920932302363e-03
1.369132540702544185e-02
5.775669335051708368e-03
2.277120145022218378e-02
1.241414245333764821e-02
2.497602479696646449e-02
-4.155803919476560443e-02
2.532151294388429105e-02
2.837181196558997975e-02
-1.356691322823550157e-02
3.522490583682576920e-02
-1.782025242713566535e-02
-2.592393333737924230e-02
-3.834049374352493239e-02
-1.086805271132093055e-02
1.205712637276552812e-02
-9.238328357776761854e-03
-1.462463737605220783e-02
2.045066149522146298e-03
-2.695496340208749023e-02
9.385594118169575395e-03
-3.023477090267544243e-02
-1.732412762561486019e-02
3.707628164243514934e-02
-1.183847521421384393e-02
7.902324253732752324e-03
-1.277852300148019787e-02
3.618311898835439161e-02
-1.925466700592556868e-02
2.493152402356467109e-02
3.914572960705348798e-02
1.572315589444043399e-02
2.466047986997423405e-02
-7.364502898243619443e-03
3.937396184024079260e-02
-6.614242460197010919e-03
-3.295519934420142183e-02
7.333952162344335376e-03
2.406558974642587778e-02
1.690033558947859685e-02
1.571330858250178514e-02
-4.620591460578827442e-02
-4.797005931554061339e-03
-4.531163918091647355e-03
-2.281985933384605980e-03
2.452603403993158793e-02
1.852154800028544407e-02
-3.174956790785330579e-02
7.888000055304683622e-03
2.436314520699866398e-02
-2.327156094140957546e-02
3.896836885276739465e-02
2.816135664598330701e-02
-2.085780882098213496e-02
-1.910377787182655079e-02
4.129197094204992841e-02
-2.006456444457423854e-02
3.554869597496069372e-02
9.942645222383743320e-03
2.070099560441998610e-02
9.817987990865251202e-03
-1.661333863594647783e-02
1.378754454166506924e-02
2.026552379334052578e-02
4.715741263235721098e-02
-2.102117810473191212e-02
8.045755521819920528e-03
-1.187735949159623300e-02
9.187756089242070379e-03
5.442450764627634364e-03
7.733516690207573345e-04
-1.706529163686054673e-02
-1.020412373569693464e-02
-1.593011687116293110e-02
1.131618751587585431e-02
-2.590265992571976969e-02
1.374306028036692551e-02
1.662102944824864550e-03
1.516018120083683675e-02
-3.506611715371510396e-02
1.310521735374192351e-02
3.160316877162347438e-02
3.070581702857926032e-02
1.029250964997985816e-02
9.436304241795723594e-03
-2.223105064444775431e-02
-4.593399106137562721e-02
-1.278153648408038648e-02
-7.557665761050468174e-03
-3.281165526812849479e-04
-9.702738781592373102e-03
-7.531503228925313269e-05
-3.297522430771497245e-03
3.568296285145048405e-04
-1.465202566448989795e-03
-1.117299495747643874e-03
-3.627178908559967711e-03
2.501890565567739880e-02
-2.489688646261680252e-02
-2.092888049879781942e-02
-2.189940323266287639e-02
1.053059408643028036e-02
9.723606168903824176e-03
-7.964514110478049464e-04
1.032268607517650323e-02
1.649665988867701728e-03
3.944967492298555832e-03
3.492459059675611949e-03
1.405226354190160405e-02
-2.662000232682121270e-02
-1.933457066190552229e-02
-1.688165769253565512e-02
1.505855815161764866e-02
1.149349029257338423e-02
-3.530796465472056667e-02
1.670968400883156638e-02
-7.315853833058081485e-03
-2.221632554777734896e-03
-1.285511322519783915e-02
-1.614910077790620787e-04
-2.169471081382513128e-02
6.108309365008608325e-04
-1.001460579039257712e-02
-1.963509980738077990e-02
1.950778977222220392e-02
1.005220026564983792e-02
-1.111114461151459405e-02
-1.674994552245243420e-02
-3.665069895904847497e-02
2.711337303659471128e-03
-2.826522345990567855e-02
2.754889667108051388e-02
1.273834891411974174e-02
-3.738517769076295932e-02
6.451636169874700420e-03
1.293217040827381731e-02
-2.044658068252660013e-02
-2.182503510463158075e-02
1.961677050934790278e-02
3.774443764370450771e-03
-1.980310713676200138e-02
2.484622213153966572e-02
6.500285622716466677e-03
-7.675972367879144338e-03
-2.362874133727612541e-02
-4.617155580743581220e-03
-1.910072555997548507e-02
-2.810127022767916483e-02
2.709335658234536190e-02
2.244549183850783058e-02
-2.777872145691315936e-02
-2.263611539452284067e-03
-4.036995645854169618e-02
-5.641103084894005196e-04
-5.312131377329532521e-03
4.736099306020199215e-04
-9.526878644883250008e-03
-6.477998818822065276e-03
-2.381416712091106308e-02
1.220285550261943595e-02
-2.462110196894547881e-02
1.231558004267556405e-02
1.039821243494203941e-02
-2.216573383568859815e-02
-8.154771941224929488e-03
-8.794141981399820895e-03
-3.436270614845293031e-02
-5.231537052041285857e-03
1.638512655134207949e-02
-2.718525798889285042e-02
-2.137764770027015745e-02
4.565363064647245950e-02
3.949928606312044094e-02
-7.107786082085904011e-02
-4.966625268714232322e-02
-3.734224073440139957e-02
-1.652217477083160746e-02
-1.390473099709764113e-02
1.125686976933225163e-02
1.462987885468851161e-02
-2.162732218539776749e-02
2.301343628357830143e-02
6.739832741854694283e-03
1.974861519410179428e-02
1.959086861694960338e-02
-4.391670304613327046e-03
5.530453871605805170e-03
-1.087143900939333864e-02
-3.244361267376968949e-02
1.973113753429405620e-02
-1.057151119474502785e-02
-9.405233151829565236e-03
-8.970805546894807317e-03
1.482710351062987292e-02
-1.046331925648886357e-02
-1.129593614972422035e-02
-2.192812884372295421e-02
-9.465005304913726505e-03
7.573565795023066462e-03
-1.669124787297896276e-02
-3.412181743393117163e-04
-1.002333709880042292e-02
8.934856397588113175e-03
9.417485331419393247e-05
-3.180820387674820893e-02
-8.872770816592552567e-03
1.254899953121337876e-02
-1.923673998306622487e-02
-2.444667824889605601e-02
-1.939414923047478060e-03
1.881823445745943110e-02
3.262633931238435869e-02
-4.606562155463385377e-02
-3.927325290602101150e-03
2.549913832799802216e-02
-3.719327584307900378e-03
1.277463457344238818e-03
-1.930338397488946117e-02
6.533568651851929220e-03
-1.213401332771800456e-02
-9.684576489852514316e-04
1.770869016559844383e-02
7.981271410525323656e-03
-4.738001766380649411e-03
-4.361935019270867832e-03
1.559107159856183873e-02
-1.492607981289014590e-02
-1.474487721471959278e-02
-4.084969229230855578e-03
1.761945779774617277e-02
1.041519150327709781e-02
1.528544952973315448e-02
8.102852335021081638e-04
-2.026745048199209837e-02
-1.472550833651459744e-02
-2.420250812859290473e-02
3.634434181014681298e-02
-1.340440484285418746e-02
8.190166184774597125e-03
-1.391274744017694312e-02
1.085856114851608753e-02
1.470045546682138479e-03
-1.554847198652563496e-02
-1.830420478618834113e-02
-1.027514319199147527e-02
2.885051605312625566e-03
1.860039213940765587e-02
9.686985870162735657e-03
6.183499785325771020e-02
-3.460587624665412056e-03
-8.502916434053845937e-03
-1.314027055965967701e-02
-1.300403744395860726e-02
8.149451066933117299e-03
-2.691338552483577007e-02
9.744714350258728078e-03
-1.788307768758234245e-02
1.217409407074632882e-02
-2.926466897145358140e-02
2.734897834211113404e-02
-2.375194212281426034e-02
-2.350897683769628474e-02
1.900635645928019533e-04
4.250425581477937365e-03
-1.967268555789075321e-02
-1.807293054699935647e-02
-1.076032824687627202e-03
-2.825595110425654227e-02
-3.843497498694762975e-03
-1.592433513714588619e-02
1.173104715833206586e-02
2.052996990483332851e-04
-4.598561362352340982e-03
8.677618313278630258e-03
1.934328258632796952e-03
3.647989326721125247e-02
-5.741830168777211675e-03
-2.135199141608953508e-02
-6.148113896028938735e-03
1.222980722726725589e-02
2.876739252281048861e-02
3.823220106519435030e-02
-1.884804442462166205e-02
-1.166996589907778187e-02
2.054829092512163238e-02
-2.509926134662002900e-02
-1.695273297846623672e-02
1.039829338572643459e-02
-2.713034650539101339e-03
-1.749806751938150912e-02
1.935975954728394455e-02
1.207315957930202646e-02
1.699507525791662046e-02
2.929123075351575296e-03
2.050396536469959591e-02
-1.879846453589225155e-02
-1.789479252480740204e-02
-5.571333928894577070e-03
-4.597975657717926802e-03
4.467505954433033562e-03
-8.408686374022845966e-03
2.740965035413240117e-02
-2.372155107983772888e-03
-7.342202560988666041e-03
-2.910115747674839673e-02
-7.329805003071922058e-04
1.096485113075906966e-02
1.540582178404809564e-02
-1.980352258744370875e-02
2.054679791973742717e-02
3.421633104686683940e-02
3.156935105376853373e-02
1.652310548130159207e-02
-4.234300192445610012e-02
3.209616962229407035e-03
-7.712622319726308504e-03
2.442030717637878792e-03
2.206839334508212472e-02
-3.391160029525724928e-02
-1.795096693430773063e-02
1.470387661053974664e-02
1.301987093752335171e-02
5.631086569823276662e-03
2.284886695527300546e-02
-2.263873257662791291e-03
-3.953040536721025809e-03
-1.792495501065575689e-02
5.260546806522674659e-03
-3.257939903621622467e-03
-7.604092186020205112e-03
-3.450477170306907545e-04
2.483636855461240217e-02
-1.143005960366669412e-02
3.305216571481404964e-02
-2.217247840808562413e-03
7.925284006751217095e-03
2.297995273751964745e-02
3.988948021212110166e-03
2.770379585141562184e-02
-3.440729599132039129e-02
-1.054524811946539083e-02
-3.106562817974044179e-03
-2.876024136188612759e-02
-3.599470425636060872e-02
1.121493926761174716e-02
1.813351537526396162e-02
2.783797127176524527e-02
-1.248668515375066235e-02
5.050373690103659476e-03
1.635546101745146905e-02
1.803714880795363740e-02
1.762944672772688917e-02
1.270448910783324517e-02
-1.803574007762032486e-02
6.288645618451121737e-03
-1.360527483901741337e-02
3.240485092672933803e-02
-2.297488235001408777e-04
5.137982540113307517e-02
3.021361841324272240e-02
-4.039021646272181014e-03
-5.567236271573042412e-03
-2.597598696578524036e-03
-2.702023551136332330e-02
1.006961506770867078e-02
-2.418476123299754046e-02
1.020613310797432657e-02
-3.906899657477125830e-03
-3.117789466748999150e-02
2.738865742853443391e-02
-3.375965151604506053e-04
1.569850315495713300e-02
-1.707657337282964677e-02
5.293216850341465537e-03
6.278398365474354261e-04
9.865379183484186687e-03
-3.249555171772353784e-02
4.340574986455808526e-02
-1.979996066832938328e-02
-1.447226794142605910e-02
-1.023465621248351685e-02
9.308372936785177729e-03
4.780198671440401281e-02
2.096520197015000822e-02
-3.965370070842934996e-02
1.573054704355858480e-02
1.464445314132571500e-02
2.199020034841190838e-02
-1.152937577386154572e-02
4.944980794982767325e-02
2.977270356349047756e-02
-2.293582313425327618e-02
-2.097590678040201287e-02
-1.406173324528919161e-02
1.705466665709819835e-03
1.379585888390138593e-03
4.260898748556277670e-03
3.074408658204719549e-02
-2.514118067643860560e-02
-1.092337164500675750e-02
5.074457031226367945e-03
-5.624406886506555514e-02
3.880061991659534276e-02
-1.209687687641654297e-02
4.045799480677485759e-03
7.671410438486443370e-03
3.413896971199149866e-02
-4.712906735874759778e-03
9.465921760131358490e-05
9.682658703247695557e-04
-2.759447879781535412e-02
-6.965717815888000132e-03
6.361061810857252322e-03
5.200377697600340292e-03
1.642810101209201800e-03
2.266590637375428402e-02
8.354026117176650834e-03
-2.074183774412863626e-02
-1.888133178453159366e-02
1.444882579313966700e-02
2.503654092593147248e-03
-5.041649653135390867e-03
1.242447972379870369e-02
1.903308375341874331e-02
2.590905156584120961e-02
1.844912419390380004e-02
-3.423423846811821797e-02
9.416572219859396103e-03
-3.689990267806202845e-02
1.060345070799115046e-02
1.234777847987554057e-02
-1.743411036515576940e-02
9.987518494171183925e-03
-1.522506418500866633e-03
-2.607355711185704514e-02
3.934408434665830762e-02
-1.572115078436244970e-02
1.306504042313288809e-02
4.419480910571457581e-03
4.725617826117424242e-04
2.663649396956441553e-02
-2.076432623598021762e-02
-1.423532925007128455e-02
1.420201571900453832e-02
-6.994468812936851729e-03
-1.599462307806447797e-02
-1.909326322060662592e-02
2.700540421555200007e-02
4.088916967330347499e-03
-4.766769397635572600e-03
1.637961893839651184e-02
4.156726847876602605e-03
-5.070559527624875738e-03
-1.979236439558304528e-02
2.016920769080061526e-03
7.676594220244374947e-03
-1.367811775709189097e-02
-2.629963733802316225e-02
1.264969621305881906e-02
2.148652461824923296e-02
-2.170002521916791771e-02
6.179225399003880279e-03
9.654172088036993421e-03
4.393535502577637988e-03
-8.022282766330193250e-04
5.970710575041590466e-03
-1.170853021689009441e-02
3.244599881123237228e-03
3.933445946656801383e-03
5.900075661629558717e-03
2.017057901094646694e-02
-1.067975863971406050e-02
-6.805133643766265658e-03
2.018598865061985159e-02
3.775384796259051434e-02
7.581789044401728191e-03
3.628711219047294628e-02
1.430560680067904586e-02
8.026595119712907206e-03
1.845060751006740579e-02
-1.000648331741049377e-02
3.006502382990212247e-02
-5.773587234235258957e-03
3.661921754074379948e-02
1.506399619190093922e-02
4.722979742732440200e-03
2.904700990365583456e-03
1.772805485954176766e-02
-6.032483482281613893e-03
-5.700724852005364593e-03
-1.201302789056494895e-02
1.984701467987029858e-02
-8.295899404030505908e-03
2.376709933234416594e-02
-3.899240721034106551e-03
1.011652798209278399e-02
1.832854086139977176e-02
1.586630873853110343e-02
1.675498494409761313e-02
7.210718845877418966e-03
6.122897956243987180e-03
-2.067040366513200021e-03
-1.088132231773302622e-02
-2.575216505229040859e-03
4.211172709007923558e-03
4.674997716160093214e-03
-1.296410132618786189e-02
-1.944528550926942836e-02
1.727990804647098685e-02
-2.527687676220968360e-03
5.219143158641002117e-02
1.313183081979951011e-02
5.056395712248760825e-03
2.014572781630058484e-02
4.527796957802616355e-04
-1.451962888259435841e-02
-1.156572030992343396e-02
-3.685969611953683611e-02
2.631627813451152889e-02
3.099953844639903242e-02
-2.148912756783536229e-02
1.932005533628385410e-02
1.565850368512915897e-02
-1.355093098189738901e-02
-1.824455309178511786e-02
2.523935575660988216e-03
-6.438942585317197070e-03
-3.477757491918959110e-02
-3.011274194260084996e-02
-2.270720781242476297e-02
1.450560474945531211e-02
-1.885452809565116988e-02
-6.626908654060946176e-04
-5.977293903795563405e-03
7.087956704032676199e-03
-6.097945851350012637e-03
7.488475822615172891e-04
1.084904978457041681e-02
-1.554708805964557725e-02
2.037892966652632767e-02
-5.405678865790974202e-03
-3.299805696444454983e-02
-3.854056919649760660e-03
-2.294894611149492572e-02
9.481357299461616248e-03
-1.070604573371135987e-02
-2.277260269496753087e-02
2.262819268014667866e-03
3.043337365117911725e-03
-6.077308303330789321e-03
2.721186200265367922e-02
6.992693902771292096e-03
3.377736513600196767e-03
1.768898903765611999e-02
1.292889486641407397e-02
-7.927143105183748206e-03
1.371539779332118982e-03
2.346419084534238572e-02
3.440527003099262682e-02
3.542677410438588304e-02
1.489559326334479426e-02
1.272133573745684587e-02
4.620577570716349024e-03
1.542153542095289938e-02
6.860749314227337914e-03
7.344997828645132357e-03
3.706042873921799180e-02
-2.437728116588456714e-02
-1.512941334805093928e-04
2.211407013815726991e-02
-3.126567553947341704e-02
-2.405450700573275730e-02
-4.178552027937871075e-03
-2.646176191743157199e-02
-9.745428299096258384e-04
-1.992779849077958021e-02
1.799650571327023399e-02
-5.175652385852115220e-03
8.315514729493806920e-03
1.396548505015382177e-02
1.639915868501982260e-02
7.724253130075901808e-03
1.465567003076937748e-02
3.824335640168539160e-03
-9.008866023475710014e-03
1.321790991806483760e-02
-2.026997963295357197e-02
-1.140750002228231759e-02
-2.452934250329275728e-02
-2.846855992291051976e-03
-5.347070756916772957e-03
-5.342513144334991998e-03
-3.653294297003578813e-04
-1.386433154180509095e-02
-3.718500124183833633e-02
-1.280681575709553127e-02
-4.469539620995173490e-03
-1.992726374260942249e-02
-8.053515672806570679e-04
-1.862214885177633159e-02
-1.621966775502492117e-02
3.716500411904717638e-02
4.822828838642474725e-04
-5.191459160322442652e-03
8.972568266669037756e-03
-2.789878422219578286e-03
1.402103832970298496e-02
-1.581585566881618318e-02
2.044837309348495821e-02
2.504814688414633197e-03
3.325869847873644519e-03
2.881987285938752193e-03
5.055977014866326613e-02
1.869935313354117307e-02
2.810645199835434815e-02
-4.494587887897798228e-03
3.267067351202299075e-02
5.535156250995973415e-03
3.694188958881528678e-02
-2.554954820785394765e-02
1.408012693797219134e-02
2.399931215657029673e-03
-1.259677169338768027e-02
-4.873056554155036704e-03
-4.110131200549579922e-03
1.417061253086076352e-04
-1.930548249907533542e-02
-2.525836804303011746e-02
-1.621703376890342926e-02
-9.056612614345916495e-03
-9.381232018460510663e-03
2.334781089360207437e-02
-5.328309134162874210e-03
-2.858058908999114994e-02
4.380533876260158527e-02
1.218691442386757653e-02
-2.469047531793821040e-02
-2.042514425005884093e-02
1.628287739161268788e-02
2.870923582800055662e-02
1.166603897417129929e-02
-1.729872562284519993e-02
-2.949061669240475320e-03
7.997316231282941557e-03
-1.352651864805961938e-02
2.780445405508718756e-02
1.364955440816014061e-02
8.194661514647148468e-03
-1.956095529852384246e-02
1.050129472987149787e-02
-1.692846786957437344e-02
-1.583793567876618305e-02
1.178089618087620367e-02
-1.043992540949286590e-02
-2.278169976521794704e-02
2.894595208690579902e-02
-1.332134745840959575e-02
2.101101782799584539e-02
2.050422985179837024e-02
2.832068124783353527e-02
-4.650944475279777945e-03
-1.557765356706563263e-02
-4.762298440040792745e-03
-2.418677671065022627e-02
1.065960416911540878e-02
-4.416771568558628021e-03
4.759922932630712006e-03
2.152535559082865285e-02
2.127989735911644392e-02
-1.771217435438876206e-02
-9.535173988203285780e-03
-1.496332847123951586e-02
1.165063363336205776e-02
-1.495532525350808974e-02
4.599376552465919699e-02
-5.696865771269320720e-03
1.682705770933241862e-02
4.392918179056754663e-02
2.490124488729875477e-02
-1.540684888715696671e-02
3.212673930200447836e-02
6.918571474174641488e-03
2.186497585103401933e-02
-3.698337328675742330e-03
3.639697286312105345e-02
5.081576520494502074e-04
2.742695873776923587e-02
3.686132706037889561e-03
-3.477866438324102999e-02
1.617123172228969452e-02
-2.948530335630900751e-02
3.906885407383824116e-02
1.089890505347643722e-02
2.667532324788665296e-02
4.937144342674469610e-03
-1.492211886609495081e-02
9.425763617057682925e-03
-6.241913581822149462e-03
-1.519573859876988987e-02
2.645036389586014752e-02
4.997155527398142172e-03
5.749903479057238108e-03
-7.387046925437225527e-03
-9.183951790059386930e-03
1.744571766082700023e-02
5.022349500313209002e-03
1.748023345309461171e-02
-5.310339169792455995e-03
-4.016794604698666754e-03
-2.656549127709537106e-02
7.800066170384449202e-03
-2.967707823855201925e-03
3.575829830340562787e-02
3.766361661077976403e-02
-2.026323822388114218e-02
2.096316545508187384e-02
-1.369658810555376971e-02
4.354496275956917795e-02
-4.422852159155363921e-03
1.226038631161991375e-02
2.199569094043103690e-02
-3.708796958710813135e-02
5.200589055085518865e-03
-4.106431826875934360e-02
-1.091199207258738806e-02
2.732656337011567932e-03
3.735530770647907395e-02
1.231622053855991293e-02
3.411560649958918223e-02
-1.845227112435632311e-02
-4.302830404225985693e-03
9.340636597666348087e-03
5.003653072850597350e-03
-6.869781747271052480e-03
1.422741031496495279e-02
2.546899090499191512e-03
5.974770403298468313e-03
2.207957198311443739e-04
3.999449759928475762e-02
2.073787668265999681e-02
4.945643933388284633e-03
6.284670836537402730e-03
-3.895590760176926171e-03
2.417180091130933725e-02
3.120298200495616806e-02
-1.840886030335597010e-03
-1.672139103355234965e-03
-1.687754703750148728e-03
3.303389206342433743e-02
-2.089844071161905958e-02
2.396502696954432975e-03
-1.554894312215575163e-02
6.825292005575011103e-03
1.413615784038027741e-02
1.625437792164638809e-02
5.593718561167814601e-03
2.565404729884918425e-03
1.871496494247359629e-02
2.626824168338709811e-02
-2.252535925274856340e-02
-7.710049725803132942e-03
4.667483808933822753e-03
6.547683535096006022e-03
1.426079819183642856e-02
-1.551833416166638162e-02
-7.046041357837196789e-03
2.103373944412889954e-02
-2.020664614346161930e-02
1.052326063082787040e-02
-9.339582382412031647e-03
1.500539163208165945e-02
-1.499624504582511373e-03
1.609140417183321445e-02
3.056924617853832779e-02
1.417600134610787037e-02
2.940221904430838709e-02
5.692582865863455438e-03
1.059665942385878967e-02
1.042746277314967468e-02
-1.214741219772933617e-02
1.780296863087425753e-03
9.994926856853150396e-03
-1.291351210447843484e-02
1.250613181120266426e-02
-1.316758440514673471e-03
9.635347696912082566e-03
-7.734260195286718834e-04
1.470560610006706875e-02
1.265167290099511455e-02
1.612588773679606360e-03
2.444630656674931166e-02
1.302665504201929586e-02
5.024650027336424220e-04
2.390077238566981621e-02
-8.200718138965848447e-03
9.853696227413333286e-03
9.491391926459497724e-03
-7.915390564716863128e-03
9.871658143882626468e-03
3.909144611735764635e-02
1.499414889179126811e-02
-1.311962613665906309e-02
-1.387182787319113202e-02
1.860270217122190345e-02
1.764312486707493577e-02
2.883743969485307382e-02
-9.647646022856462555e-03
9.201047095103666654e-03
-2.957397239357931109e-03
-2.126566468104129637e-02
2.666960376959543605e-02
1.902475584750179527e-02
3.560739719093167655e-03
-2.296311318097908269e-02
-3.001474030535362242e-02
1.564453978950672980e-02
1.917092935976217813e-02
3.024605380836997356e-02
-7.638716438070318124e-03
-1.069094091078866444e-02
4.056765459324081918e-02
-1.045541864346162010e-02
1.954699462635469884e-02
2.251876755502691101e-03
-1.396416673499962548e-02
2.239957733924796690e-02
-5.667306050260549621e-03
3.179559389732797975e-02
2.882208667065030636e-02
1.488522099054782541e-02
1.729695391270453381e-02
-2.116680779381854838e-02
3.478039726135403326e-02
1.972754916067300662e-02
-1.187760158895605732e-02
-4.622190684732533673e-04
-4.979069436860711698e-03
2.222795816795371249e-02
3.419516408048339784e-02
2.423809660318781718e-03
1.743336068834104233e-02
-1.060113663714717935e-02
2.762637462591421497e-02
-1.364599623042928901e-02
2.390492424276377884e-02
1.314410242037212032e-02
-6.912286670046854063e-03
3.424401179737730089e-02
-1.391365089324790930e-02
1.917949966410397930e-02
1.849430824243814692e-02
1.844881764615544789e-02
6.782418904379116861e-03
-2.158744000737858673e-02
-2.651097521657408071e-03
-2.301780910401623678e-03
-9.093582494451244932e-03
-8.694164835882832454e-03
-1.074192322368545255e-02
4.349835836591831040e-02
-1.467366803781344937e-02
-4.472302479090925834e-03
-1.162205552491120050e-02
2.835991856157465268e-02
-4.785572138357502975e-02
1.483630473554611688e-02
3.039573342023138905e-02
-1.615086671423989623e-02
3.339735676269376796e-03
3.319673362683480539e-02
2.124373165500486466e-02
-1.556936222571446773e-02
8.787659928520877555e-04
-8.565609432125970493e-03
-1.538223092366658960e-02
-1.696289520885461630e-02
-3.523370816068891603e-02
1.849868283394239671e-02
-1.477749887006889022e-02
1.112080870570502332e-02
5.406002522011617295e-02
3.984981040568370131e-02
-2.510480571897661869e-02
4.275743340519552911e-03
3.442499714010970480e-03
1.155977939670769020e-02
2.595642681079099803e-03
-2.968764914518101997e-02
-2.772870647101506256e-02
2.331953025245008318e-02
2.120658776597948367e-02
-2.022105686563512375e-02
-4.328970345195640862e-02
-2.850825589339680416e-02
4.377589460767777538e-03
2.103480202531927967e-02
2.573639527994114884e-02
-6.681797076673411497e-04
-1.942940267630270321e-02
7.632906136279970664e-04
-2.206942269267650816e-02
-2.641580555066180142e-02
2.182286521716448116e-02
-3.526987989783037653e-02
-2.049712748272419782e-02
2.774358958112673260e-02
-1.504433722807623462e-02
3.881257221915214006e-03
5.079249371551962898e-03
1.435785117337224324e-02
-2.300670567192203354e-04
1.898058701471311976e-02
2.505329509188877757e-02
-2.333339149274976654e-02
8.331621799492426247e-03
-1.745172975702555598e-02
8.612013141833742627e-03
2.318581512767749209e-02
-9.858462987208544206e-03
2.657122392759319121e-02
-3.131924421878323067e-02
-2.074035680911627544e-02
-1.541883000119685827e-02
1.643076358903373599e-02
2.801009214776693790e-02
1.530473535806157331e-02
1.715849251654794072e-02
2.564780479933611440e-02
-1.560556699767345380e-02
-2.313798482336918219e-02
-2.076564952627410476e-03
-1.445895431269715462e-03
-1.018171848450587051e-02
-2.796327232019740414e-02
8.221573423921057361e-03
1.039242918835923783e-02
5.145889475144299618e-03
-4.732069471320504012e-02
2.621054404824911185e-02
-1.452401847172995336e-02
-8.707489205747407507e-03
3.211114168540053077e-02
2.649250144913477267e-02
-3.012854467788913040e-02
3.034404285357649236e-02
2.090286804998167745e-03
3.075551321325811077e-02
-2.436875798127971157e-02
4.420937538470334077e-03
1.977268213116831555e-02
-3.739294464551872442e-03
-1.066771948926856228e-02
3.226765960936978095e-02
-1.206356049548604550e-02
1.739332149066516453e-02
1.039999435164823882e-03
-2.074844398573000639e-02
1.035938785051464077e-02
-1.776715739651098507e-03
4.083228164634214452e-02
1.636802528777919763e-02
-1.113778040496915533e-02
2.779064728294503711e-02
2.692744479503374894e-02
2.416237035194842425e-02
-2.750973385687307746e-02
-4.638879379729519796e-03
8.763761605312498162e-03
1.183242304583873201e-02
5.996611757514149280e-03
-2.758584292703063559e-02
-1.477085855293313330e-03
2.108079955923542262e-02
2.702837606867149189e-02
7.370529064873033824e-03
-1.856201374145023328e-02
-1.088656689241438574e-02
-6.207423722218399775e-03
5.148130853069690302e-03
1.551038371285316103e-02
-8.891956563713646414e-03
1.712750964011738875e-02
2.499654733904779769e-02
-1.210340701336555004e-02
-2.879659552438578948e-02
-2.432828291103928883e-02
-2.669874213399130169e-02
-1.114638435885284030e-02
-3.361029012828181672e-02
-8.834219183443368928e-05
-1.646519108702363884e-02
3.740448605625657321e-04
-1.371784097073764416e-03
2.464318542350058330e-02
1.341353262350758989e-02
-1.093398181507548340e-02
-1.108279777777707378e-02
-4.423738060345319689e-02
-1.064045825123749716e-03
-6.469877603530468403e-03
-5.305110132057774125e-02
8.346413122168241244e-03
-3.989145297740539185e-03
-2.705765722000776780e-02
-3.324945141109255514e-02
1.737405978182301330e-02
-1.102113565577584990e-02
-1.123241749517569360e-02
4.508186912796576136e-03
3.898866562502139449e-02
3.903398419143647071e-03
3.312231401313320278e-02
-3.559005531941879935e-02
1.362681269739060910e-02
1.881746159530452503e-02
1.183257492795029885e-03
1.844284557707560326e-03
-5.361653917768982635e-04
8.919047180284451690e-03
-4.500539281366094241e-02
6.505627924760130389e-03
7.750127324849085883e-03
1.799593394942339622e-02
-1.550814596067928361e-02
-2.587030916611716275e-02
-2.242413581701933976e-03
-1.032494709623935081e-02
1.502642522115721357e-02
2.318344197254421785e-02
-5.213208597000808589e-03
-3.288905604792770332e-02
-2.385268877129529536e-02
9.537659872424105595e-03
-3.498434298130306125e-02
-3.183121332192734992e-02
-2.639749015164299939e-02
-3.653645861556133797e-03
-7.530909781813964823e-03
-1.230133547167515037e-02
2.741051727280204801e-03
-3.360948521628708691e-02
-1.847332327736702154e-02
2.176522960534820611e-02
3.117863488034841243e-02
-2.006857670191456930e-02
-2.281433813309601683e-02
-8.526360867470097679e-03
1.502046871900307445e-02
-3.787481994123401835e-02
2.427873641119210335e-02
-3.310861254281934063e-02
-1.787431673574946603e-02
8.567227582670663630e-03
1.138526647506463152e-02
-1.568501495295772721e-02
-7.980108774056464405e-03
-2.089414900922522897e-02
-6.107844179039844529e-02
-1.097377723137001743e-02
-2.636260367941107349e-03
-1.100936263776802586e-02
-1.889991369870409194e-02
-9.358595101902806440e-03
-2.917057347464829613e-04
2.344796203009167756e-03
-7.214034484277413554e-03
1.421058797620244028e-02
9.428083619633985044e-03
-2.304250410370039734e-02
-2.488167244948054357e-02
-3.039033198064916563e-02
1.722962867232892895e-02
2.777905334254478480e-03
-9.168846022999201095e-03
-1.298947071839794999e-02
4.087952245601805812e-02
-1.807447061179321898e-02
-1.013876698355421595e-02
-9.422106409606015309e-03
6.318487509355316840e-03
-4.559790319126083395e-03
-3.447819654199616585e-02
6.521725909013152862e-03
1.467096073005231573e-02
-8.658172784753613224e-04
1.308307309933332864e-02
1.671413723396975373e-02
-1.994234204942202382e-02
5.538574909794945211e-03
-6.143082252676249078e-03
-3.973353650057394326e-02
-1.231109053172430717e-02
-9.927677514159195891e-04
-4.752316741817913873e-03
1.817733530507267478e-02
-1.626197243965713315e-02
-1.301511784188013471e-02
-4.309921033991874831e-03
-3.748310010286427796e-02
-2.506976246355182777e-02
1.594277684991477232e-03
-9.950818439544368080e-03
-1.724611179493334284e-02
-1.085610804446331470e-02
-2.836809128558927945e-02
1.108078510206713524e-02
3.508761313715465279e-04
6.891537778814994797e-03
-1.517689800264420026e-02
-9.088990053472944738e-03
2.072109493581945558e-02
1.462347279639619399e-02
5.141776386939973797e-03
2.091156815693646920e-02
-2.400936448576801354e-03
2.570219256771181029e-02
2.051177361286990117e-02
1.157725139098060053e-02
3.214317319508469550e-03
-8.379442222229881165e-03
6.404497636812253418e-03
-4.069154086193596705e-03
-1.693358175098151272e-02
1.607370251720196402e-02
1.284371272389328751e-02
1.181155368594525944e-04
2.236865516900560236e-02
-1.807220092578906787e-03
5.423839572034338044e-03
4.636865682236739755e-02
-7.305957397684231108e-03
-1.068085844883191055e-02
-5.786025941120804747e-03
1.399871148862645402e-02
1.337391475517646887e-02
-1.106253007516549459e-02
1.463241266122210921e-02
1.215971254565793858e-02
1.669125044774775329e-02
1.776844581620955904e-03
-4.344827854839427433e-03
-1.391464362634520918e-02
-9.598672559685815855e-03
5.525977760803335755e-03
2.151105026204453916e-02
-2.833230869887753793e-03
1.271819173318275431e-02
3.106952568089477520e-02
-7.557404446676863237e-03
-1.363847256871970719e-02
3.055725884810752096e-06
-5.605831614113899466e-05
2.642306360470079996e-02
1.531814415117052977e-03
-5.269234217830476991e-02
1.508004639077452531e-02
-1.114394284342493276e-02
7.596649735034562969e-04
1.014051602598042834e-03
-1.762552936707548678e-03
-1.831382971944908733e-02
-1.626094519547961401e-02
-3.115549022325972677e-03
1.550428996076757410e-02
1.245382285962782186e-02
1.831860265715437933e-02
2.398052905918093836e-02
7.392830585253306079e-04
3.123365157411643958e-02
1.204815293467143868e-02
2.699241060639632865e-03
-1.586003145773447545e-02
-3.645645701003811731e-03
-4.502056653814268117e-02
-2.693915783906578737e-02
-1.008323042557432089e-02
2.316211461940251640e-02
-5.966095963967474672e-03
-7.793429802766828861e-03
3.375305369478823897e-02
-8.951793191209018660e-03
1.534375041281108888e-03
9.308425664016885259e-03
-8.402617769588758417e-04
-6.678708209617894437e-03
-4.415322638646156095e-02
-3.553970058468660081e-03
1.380538797984722519e-03
-2.358022383752230930e-03
-2.684834879961234613e-02
-2.967217054402981544e-02
1.622873547368828759e-02
-2.870294519085367368e-02
1.820923001260832050e-02
-2.310558073653006753e-03
-5.885666158633459655e-02
-1.323369483143936598e-02
-1.009504443998037598e-02
1.461656169206058085e-02
-1.068901070610910574e-02
-3.543520466692463150e-02
1.944340925026676048e-02
-7.567049199527021812e-03
4.639427654691639924e-02
1.493026858145981781e-02
-1.223681379179458392e-02
-6.870541615110868465e-03
5.992751372955965744e-03
-2.018800962873565363e-02
-1.885343546132714487e-02
-1.579980123293864627e-02
4.416910240775593494e-03
1.405927999448480618e-02
8.308758465550103098e-03
9.829702421364952536e-03
1.244256206757196094e-02
-5.315402977714319549e-03
-8.180345581101125876e-03
2.469021117107232308e-02
-9.613836817315144986e-03
-3.387696688172907311e-02
-2.909576358561046308e-02
-1.002171282668221563e-03
7.906685073715377654e-03
1.528333211347848546e-02
-2.104299044559518328e-02
-5.364058976782710812e-03
-9.927860986765272081e-03
-6.103559481019295296e-03
1.180597841800732316e-02
-1.353255428683569801e-02
3.443463294248533951e-02
4.605119937242527911e-02
8.563749854366383904e-03
1.267524195465440963e-02
-2.020245063139868361e-02
1.050894347131102816e-02
1.205209564814659073e-03
-2.393507962553367550e-05
3.867964675830930926e-02
3.936111564144398334e-02
2.689411110582350453e-02
1.026743149861688090e-02
-1.311617494780111318e-02
1.760626166726454722e-02
1.204787980082484833e-02
2.380881486125187990e-02
-1.493580700287329595e-02
-9.556958894307245392e-03
-1.122339296484862504e-02
-1.122841890302591142e-02
-1.660349360896924004e-02
-6.339494685608018654e-02
2.355013096337572019e-03
-3.536225003866403770e-03
-3.234990848338818552e-03
-2.317968421402908860e-02
6.131390155036262057e-03
-8.588662788984104124e-03
-8.847416315652585975e-03
-1.839999446408106115e-02
1.427940707308090161e-02
-1.664350266887342292e-02
-5.371420309916267143e-03
-2.163576101626951687e-02
-2.089301532002701620e-02
-1.606995167727646653e-02
-1.872588591475397857e-02
5.047776517540423190e-03
4.357630649069796532e-03
-8.534195624643053923e-03
-1.135282127659752605e-03
9.898251636338265338e-03
-8.135643816204532475e-03
5.071659068841697163e-03
-8.030541630565265349e-03
5.670681381219932257e-04
2.136001810233691817e-02
-2.877230815201260034e-02
-1.819343151712474876e-02
1.321330932428138420e-02
-6.094356999632992260e-03
-6.148008843182011136e-03
2.980884394563540745e-03
-1.949927994472300252e-02
1.109749864613340277e-02
-3.457967016857802205e-03
-1.053613542838377319e-02
3.870073672355505562e-02
-8.787479187514681683e-04
1.528265581169035124e-02
-1.487397423890310204e-02
7.535177155583567404e-03
3.725853293470698241e-02
4.404481761952150701e-03
1.650915913223455905e-02
-9.393034551242447280e-03
-2.416669784938728707e-02
2.557420258699928586e-03
-4.675831915455437235e-03
-3.375569189719288595e-03
6.216534860476330068e-03
-9.516866411209662369e-03
1.535018333586138373e-02
-1.063113419306175103e-02
-1.411146411130419047e-02
1.367968973900963569e-03
3.839767731550430135e-02
-5.309194580640342817e-03
1.319651444734690551e-02
-4.677873994563197350e-03
-1.816364159859028618e-02
-3.884521663055791850e-03
1.031548078999966131e-02
9.090738604891684602e-03
-2.449997121784848030e-03
2.691602625404112062e-02
-1.582197090204558176e-02
1.082922274409613660e-02
-1.638065522571901730e-02
-4.093702834343272701e-03
-1.815582716029228577e-02
-6.182161612663673519e-03
3.336466305346597137e-03
-1.527206046553242387e-02
-3.757235419544893013e-02
1.160764255606092435e-02
-5.074961546421664221e-03
-8.819189343054725100e-03
-3.152836782889232182e-03
-7.799430855170821734e-03
-1.284203518839643204e-02
-1.220099363918637249e-02
-1.218288252101741229e-02
-1.612550817711912859e-02
-1.862022510462770300e-02
-1.219604292410473440e-03
-1.727024096920248136e-02
-1.555530586168386159e-02
3.082816985116908909e-02
5.293139492689803542e-03
1.488664960638654347e-03
5.910635727685286181e-03
3.543492737947786381e-02
7.552182102931366287e-04
-2.439258098920243575e-02
-4.585824267291953825e-03
-1.309312734789001842e-02
-1.988484902559865819e-03
-2.003448653385197717e-02
-3.392890840427133670e-03
1.144929492015746980e-02
-2.884358642519308652e-02
1.131224733240464991e-03
-9.111205971640095463e-03
5.131645144508384208e-03
-1.021051267888180292e-02
-7.529411966372612751e-03
-2.260539682466507216e-02
-1.518705077440895765e-02
1.942252180181351304e-02
-1.189014251835595649e-02
-1.927570146997007426e-03
4.536736699346430139e-03
-7.156120383840098567e-04
2.189566512565813486e-02
2.514606258394419102e-03
-2.340362679611518101e-02
3.259755064116524881e-02
-6.367999986941676877e-03
-1.031449420020405863e-02
-1.547797610922483844e-02
-3.971407025433030288e-04
-3.945819052265254340e-03
2.072436972618001833e-02
3.179657439433303950e-02
1.404033958501673361e-02
-3.217596658409622046e-03
8.963729207819359085e-03
-3.220535330488034226e-02
2.174421558191140871e-02
-2.910699145308007219e-02
1.923817639485376693e-02
-8.779535146751870842e-03
-1.644549787999888962e-02
-6.492065798508315881e-03
-3.209867207651985813e-03
6.118852541733104701e-03
-2.823495425298054237e-03
1.008988846827959217e-02
-1.866890542940657233e-02
2.015352335435458345e-02
1.896234578305875176e-02
1.480002185331315279e-02
-3.802505485899322375e-03
8.109829977124689143e-03
-1.289236754746846299e-02
-7.593742538871041002e-04
3.636524259527050811e-03
2.129435688138920160e-02
6.133957459474796529e-03
1.257427599526184103e-02
-1.775210458212045372e-02
-2.100073377615485279e-02
-8.477572198390686750e-03
1.966161688775419983e-02
4.965332643049252988e-03
-5.384009041613191555e-03
-2.072266600973659764e-02
-3.070897041914281977e-02
2.678882717985480236e-02
-4.911251810114805258e-03
-1.899426746822719531e-02
1.751981317342065844e-02
8.402858326655318275e-03
-2.119932188485888422e-02
-2.846905714295257933e-02
-2.086897631048420174e-02
-1.054407402501706184e-02
-1.509820238525038175e-02
6.882654191073194795e-03
-2.434255328107286231e-02
1.210491191605845077e-02
-4.980460470648794165e-03
4.857118730650331583e-03
1.238156263305487679e-03
1.607518417383003995e-02
1.439676389412388813e-03
-9.285347807839981760e-03
-2.505646281782552415e-02
-9.751658388348400167e-03
-8.149196107417239210e-03
-8.499592542884598645e-03
-1.389348360523637478e-02
-2.268055418139624732e-02
-3.933483161199501088e-02
-1.923426834961895412e-02
2.353161579416469459e-02
-1.741205046012332669e-02
1.760370914197868439e-02
2.137608523093606841e-02
-1.666914451690927612e-02
1.944165503246413768e-02
5.476754190869706669e-03
1.499664203726386140e-02
-4.136833599120661592e-02
-2.198561409291638694e-02
-1.974527635998881911e-02
-1.085910153206588562e-02
-8.796822798601900903e-03
-3.248218196892650733e-02
-3.634759287491959160e-05
-1.340856660696057925e-02
-2.504302218562533267e-02
-1.258571350722601304e-02
-3.096750149016862274e-05
-1.067317921310023329e-02
-2.045923932545303317e-02
-1.488286079321397316e-02
5.086437136646560463e-04
2.227986382632161921e-02
-2.102517933282785009e-02
1.608750926022750171e-03
2.482043833555013651e-02
1.875034874779496052e-03
-1.907353407498075734e-02
-1.858581984492239589e-02
6.341997767193601442e-03
-2.663590862646571938e-02
2.139026028735074685e-03
2.965313933252616049e-03
3.917223381977528985e-04
-2.591019704089617473e-02
-3.480106995048827534e-02
-3.784513193436946782e-02
-4.635922376688884732e-03
-2.301695526816361498e-02
-1.715421169297186993e-02
-1.288638701755162944e-02
-6.202223624822027215e-03
2.802720913861403516e-03
-5.595220899749202802e-03
4.638649946697090951e-04
-1.634527244935751050e-02
-1.469873555416618786e-02
-9.946608911706244366e-03
1.529047236456419941e-02
1.707805034438539954e-02
-1.861616778041295245e-02
-4.419256536446355271e-02
-2.470611377429595204e-02
1.318583358919300785e-02
-1.020476414436202739e-02
5.939210493632954280e-03
-1.625309173055709475e-02
1.670444966347566645e-02
1.371930781161534441e-02
1.557544926616367259e-02
1.167582583285601064e-02
-2.494725520853681086e-02
3.805015987843227490e-03
-1.788512293678081767e-03
1.258574822863451140e-02
-2.218230517959669801e-02
3.261008746388095996e-03
9.258208786572033611e-03
-2.666497753674197148e-03
1.748954979297249242e-03
-2.830528733911238937e-02
-1.205167418127542182e-02
-4.321136829533515390e-03
-1.608975777747586461e-02
-2.304906777429283418e-02
1.173602036112127850e-02
1.552530094179087848e-02
1.026185985603982401e-02
6.133642917321582323e-03
-1.030915769709529230e-02
-1.936926830448949463e-02
-7.040108279830491027e-03
-4.095646751718443231e-03
-5.496006777276416302e-03
2.546696695310401645e-02
-6.115680311399183423e-03
-2.401737106566064969e-02
-4.216649599731824710e-02
-2.757215210689401702e-02
-9.208764533226975954e-03
4.120485443164418476e-02
-3.539433155873784615e-03
8.806967987653992191e-03
4.928309797627590527e-02
-8.576716334744037898e-03
2.555459208319725995e-03
-2.549736648282375368e-02
2.530763254654543222e-03
4.027727311855489392e-03
-1.852805023313945643e-02
-7.223817603122978208e-03
-1.809802017777371874e-02
-3.934596732302236138e-02
6.172365905627074170e-03
-1.081199732680604778e-02
-6.549013860389639105e-03
8.492817322291948065e-03
4.848049883752652330e-04
-9.051388289728753631e-03
1.589374182964354079e-02
-2.118734484184159328e-02
4.049614500351279150e-02
-2.713802112757572257e-02
2.115580048359099428e-03
-1.304758739514932757e-02
-1.335328325229683455e-03
1.648060621261942388e-02
-3.015177055337618303e-02
-1.673919610006913139e-02
1.293024120735139330e-02
1.520546792903811062e-02
-3.888410689424004561e-03
-1.257970967545695394e-02
-2.230735419453609703e-02
2.651858987884305255e-02
1.317861751618833611e-03
1.425527969006435726e-02
1.212779828432658004e-02
-2.026562321775161185e-02
4.928832105708827287e-03
1.455903314455109752e-02
-6.132637783154546232e-03
-1.793393401574564991e-02
-7.512735115646599487e-03
-1.204213674831924180e-02
-5.722311454708784405e-03
-5.131062484359922432e-03
-1.330921603189908495e-03
-1.557941338101007968e-02
5.125416674410605312e-03
-9.586960571876386797e-03
-1.730419054747890997e-02
5.674229610986286122e-03
6.470714920635121763e-03
-8.207157286266997601e-03
-1.806351636400486266e-02
-2.283647403669323422e-02
-1.182405020283201205e-03
-6.979389538816600617e-03
2.503994014614980938e-03
-8.765246952682881343e-03
-4.510845378748509077e-02
1.108162864938896756e-02
1.813201406861445625e-02
-1.183770313229870128e-02
1.561247900723724408e-02
2.339797507398130687e-03
-2.393442331260102213e-03
-2.403681876808333798e-03
1.290769359515990880e-02
5.266782506627311518e-03
-2.900709510742962433e-02
-1.411173411098140366e-02
1.976008172761945826e-03
-1.929706067313863294e-02
3.016252911465368541e-03
3.423907245791752568e-02
3.272980766225342536e-02
1.628111340272984280e-03
-1.455598206832041039e-02
3.205233298391277352e-02
5.630935429074402851e-03
1.791868985681408996e-02
-1.320693921735197410e-02
-1.579872140943939726e-02
3.720067480794459012e-03
2.276071395392338659e-02
-7.557451551233403293e-03
-5.739248742341452811e-03
-5.290553549829557674e-03
4.034181133073863092e-03
-2.215518434461957818e-03
1.111254856458127743e-02
-5.132179182505897715e-04
2.175560371953935961e-03
2.280654641700610632e-03
-1.225233149541573967e-02
1.027105206253125852e-03
7.831086368522368127e-03
6.254733975779021987e-03
9.177895334852423283e-04
-9.356862229500989905e-03
-1.896784372585103018e-02
-5.525907559517461050e-03
3.444414374470958825e-03
-4.469692031865702721e-03
-1.209265519364130168e-02
5.013888748370496848e-03
2.700142577108945261e-03
-2.444484244694982399e-03
-7.104571469774356197e-03
-2.140958637792670163e-02
2.949794638865698912e-02
8.369826261435509007e-03
2.104136922505365007e-02
1.264235359816432216e-02
-1.453852158504754383e-02
-1.965086281386331860e-02
1.575753057122903159e-02
-4.554472081433352630e-03
-1.058818651648706262e-02
1.053390007276838909e-02
2.340054872351414808e-02
1.177949633400704639e-02
-8.342551157003790310e-03
2.458195598469789609e-03
-3.484160954776112807e-03
1.339722744685941345e-02
7.681690412910726143e-03
-1.716894386385673082e-03
-1.210365163514933416e-02
1.354637893920385312e-02
2.661894556661658327e-03
-6.805290228912076224e-03
-1.571932372404621567e-02
7.816866518699547295e-03
-3.535123944703568236e-04
1.687842966143406412e-02
-2.582722983408721959e-02
-2.003585812903315409e-03
1.171856424340641037e-02
-3.115926749515918713e-03
1.862707796181313057e-03
-1.407661650666465524e-03
-1.422624243009857313e-02
-2.112765759748641906e-02
-2.020913585974610897e-03
-9.802762792496418770e-03
2.771856464694264638e-02
1.374066032869219849e-02
2.676227505574509807e-02
-1.063654164357240479e-02
4.679770798070640586e-03
9.706700565279656814e-03
-1.504055227897772157e-02
4.889083459399623174e-03
1.415384396657093195e-02
1.034465000052063773e-02
1.021573052501011970e-02
-7.249984245176179821e-03
1.456783026610519900e-03
3.739870309523585235e-02
-3.263485231804875986e-02
9.184717246698776219e-03
5.045959583771826053e-03
-5.618979336353984236e-03
7.378507130860014092e-03
-2.900085332829400488e-03
-9.827847304007932341e-03
1.669070587585196053e-02
-1.388649163016927174e-02
-1.247471225851290791e-02
5.509484658653939805e-03
-1.119928391373681623e-02
1.380599227339217826e-02
2.250880946063052446e-02
2.115645099832797610e-02
1.241349026546085914e-02
7.785176606727632967e-03
2.009151631863687407e-02
1.333548378725981677e-02
2.414418664692904656e-03
-1.329303352126839184e-03
3.306189577688846415e-02
-1.512332538691676248e-02
-1.040039394054390227e-02
-1.276099418857280787e-02
2.842861811299324595e-02
5.576701741753382555e-03
-4.002741516395635912e-02
-1.632630572901224222e-02
-5.871265571235482171e-03
-9.814624462314880046e-03
2.907702019926337021e-05
3.898521314496524587e-03
2.285187803313516383e-02
-1.209061628282397886e-03
7.798322704575005003e-03
-2.048615488190915629e-02
9.661491998682965668e-03
1.602219505023532928e-02
-4.819179976977510001e-03
3.555548588403810439e-02
-1.322719827187974172e-02
4.524972110849272838e-03
1.589926665348646503e-02
2.345701807553457474e-02
-1.007435957429854770e-02
-7.563691770595265540e-04
-1.307530981268835088e-02
1.654821121025324554e-02
9.923339563640064948e-03
8.325664362686585607e-03
2.614303175697088241e-02
4.007580153896684629e-03
-2.441334278579874312e-02
4.172081386746955001e-02
3.083468453971575929e-02
1.828931992255441313e-02
1.519734529641742458e-02
2.002807965464709072e-02
3.870315011916725806e-02
-1.328720050898870089e-02
-4.050332552242276452e-03
-2.559858563154434816e-02
5.793689810601454319e-03
1.979040713175539423e-02
-1.408016596208993762e-02
-2.095644163240654198e-05
5.623250312812756377e-03
-4.247341810313351104e-03
-3.940314628540711114e-03
-1.133433374276738431e-02
9.218692705680620395e-03
-6.774290906542097118e-03
6.069886236048652010e-03
-7.699876956670488083e-03
-3.519831717426270823e-02
8.649768775374608656e-03
-2.394632698465862187e-04
6.261947952196292647e-03
1.666698862430558920e-03
-2.320295092646292370e-02
-1.095313098845491183e-02
3.184202194014154608e-02
-2.228046864405647948e-02
-1.464310553574635874e-02
1.950504149507778159e-02
6.786722386218548703e-03
-6.589655883189318372e-03
-2.375459013598663766e-02
4.034313614176241423e-03
4.904153188056026985e-03
1.195660016796733401e-02
1.817702242778795538e-02
1.201055338775499325e-02
9.144919833998110424e-04
1.105412975927477261e-02
1.873681748699481883e-02
1.859907882351159031e-02
1.679711604199143546e-02
1.984594866245958239e-02
3.126497764605990631e-02
-2.958818766746832557e-02
1.272342278581319909e-02
-4.751194403567971826e-03
1.671521535330275712e-02
1.412217434657071086e-02
1.692338384249992070e-02
3.024418588803866673e-02
-1.896529648334799659e-02
-2.447506158677431945e-02
-3.025314703218550880e-02
-8.581092233063209590e-03
-1.755609425858575823e-02
-1.332570890897530683e-02
1.577083025244374603e-02
2.038045458139472587e-03
8.763986726429864697e-04
1.932071813436617852e-02
-9.328522898962559456e-03
-1.202521778544207200e-02
7.439795467408439776e-04
2.476611099956600032e-02
-3.200949262059225170e-02
5.829731825029343777e-03
-1.322277272791939386e-03
-2.895006176388894778e-02
2.966725210489527635e-03
3.448336431043382694e-02
-1.322066257610011487e-02
1.616220335959893742e-02
9.320412329870421050e-03
1.005172694482990223e-02
-2.797575936691022030e-02
9.748741612935912532e-04
3.350725399942477284e-03
-9.909433377324286876e-03
-2.066826805201685269e-02
-1.319559199486037941e-02
1.830499871064243667e-02
-2.961109850636695420e-02
2.243511446231653828e-02
-3.234068290506711407e-02
-5.918293921382664427e-03
1.597716798996059312e-02
-3.477653882981442558e-03
1.570112709484109900e-02
1.867073158265209962e-02
-5.029680538688357724e-03
1.048044797489438955e-02
-2.102303590285322515e-02
2.867596948901622242e-02
3.324316866847070156e-03
2.603502478590007628e-03
-9.784425124522974637e-03
-1.292844638817492418e-03
-2.290098562964254167e-02
-1.090057199946478997e-02
2.685714222662162476e-02
-1.128007633262859480e-02
-2.490433857923377362e-02
-1.135139293443432860e-02
8.112369048509714825e-03
3.629362674440224281e-03
-1.865620700689366723e-02
-1.578724964429004812e-02
1.484080291688862551e-03
-5.462283869056262325e-05
-1.537426444097222782e-02
1.537061437777628541e-02
-2.272231893897466454e-03
1.627802435348869523e-02
-4.567496215900048590e-03
2.850030058583342268e-02
-1.819137083131184066e-02
7.244854280055984704e-03
-6.980500146702828430e-03
-8.867703705295401292e-03
2.869080519694951550e-02
2.726771801042959797e-02
5.256891791261016425e-03
-7.150411053445705073e-03
3.204501537919162563e-03
-2.400982074715219978e-03
1.097322403206676998e-03
-7.548972328934394627e-03
-1.400530918631894862e-02
9.125885326283016477e-03
3.457722536509316019e-03
-1.247922917556504134e-02
-9.692613242715232558e-03
2.282593581027044481e-03
2.290703563640356447e-02
4.491878922070652617e-04
9.880037336050171565e-03
1.543004133129609280e-03
1.366249695477020180e-02
-1.050969964487541083e-02
1.893264168261030080e-03
2.351852685028877081e-04
1.582244474355615910e-02
-1.459009790109410233e-03
-5.276021937272631565e-03
-2.310470442222074122e-02
2.754961832490408422e-03
-4.085425650645971296e-02
2.700918437473421099e-02
-5.121701081619071255e-02
-1.628178359700023503e-02
2.525925583826787307e-02
4.298169101329372965e-03
-5.599412754475325757e-03
4.569257202352763197e-02
1.596768484271240268e-02
9.350859979800401831e-03
-1.087366315992148100e-02
1.878553011552541729e-02
8.205209142329455280e-03
6.374704276142559474e-03
-1.499689735392577142e-03
-1.201551823806366881e-02
2.153581788069899861e-02
-3.252112202476146324e-02
-2.212179882496200130e-03
8.913983350710476608e-03
3.411873742875873999e-02
3.501481681172563531e-03
-1.951050334125935433e-04
-1.784361487740323757e-02
1.695390462413510699e-02
2.604009201030333884e-03
-2.741732017298253738e-03
-9.177630367318156566e-04
-1.069425590738535409e-02
-1.392993910458825702e-02
1.398235463729230292e-02
9.229495858193619354e-03
-5.270087517965554684e-03
-7.003525999418246974e-03
1.522179129430112528e-02
-4.446058420724991215e-04
-1.059021604612316210e-02
-1.793789863828174763e-02
1.952390259473149592e-02
6.579816886832650334e-03
3.630019945334565096e-02
-1.689643152148773836e-02
-1.834580171589662509e-02
1.932802818504793588e-02
-5.854874740006513895e-03
-1.607091312049043624e-02
-1.262001696311500394e-02
4.421939976421774762e-03
1.509483946162691376e-04
8.517214451536825673e-03
4.708602472058897280e-03
-2.323210743172412357e-02
1.160929195552477811e-02
-1.655766815930708943e-02
-2.105036142797966567e-02
-1.401694120478495613e-02
-8.960879532148854215e-03
7.519427994452997782e-03
-1.908863353770014551e-02
-7.173142154908629733e-03
1.878691304669741560e-02
3.337575081956740183e-03
-2.671183214983551945e-03
-2.979804680753012514e-03
1.519424375071013432e-02
-9.275246619596142633e-03
8.451375958756564277e-03
3.921798883048099871e-02
-2.546444718513237240e-02
1.939424197046204709e-02
1.579416360911019973e-02
-2.538315158474849969e-04
-1.994840457805178990e-02
-1.418671897599720283e-03
-2.540610257992994767e-02
1.445774403378843019e-02
8.461450817986314668e-03
-3.151325256973687948e-03
1.344611673630743791e-02
6.737312506035170005e-03
-2.778461271166109484e-02
-1.582036973939637131e-02
1.449209004818376861e-02
-1.225388024642385353e-02
9.693986310932916489e-03
2.671315668605684767e-03
5.142693100086348328e-03
2.598852204692954013e-03
-6.972658581845868862e-03
-5.861982204527954425e-03
2.068416970428973989e-02
2.590374193743194987e-03
-1.327038092035428239e-02
-1.738795205618887596e-03
1.549421802594410334e-02
-3.103270646466106761e-03
1.253958273142445796e-02
-1.089399581197949413e-02
-1.382818580514663838e-02
1.020073244736855768e-02
5.902714434050622579e-03
1.961170282336803516e-02
-3.556147231752185972e-02
6.998790346977686559e-03
1.875320048146902896e-02
7.463299362597267811e-03
4.020974760778171439e-03
-1.362725952197301220e-03
8.821379340349949248e-05
-1.082020091211171806e-02
5.891021452013021388e-03
6.899200073098251708e-04
1.109234868053375102e-02
-3.036777793545430374e-03
3.621494786300047484e-03
-3.940692093291696396e-03
5.273151162313344416e-03
-5.980882734442176211e-03
5.514826178943780383e-03
2.204413358016912849e-02
-3.918819209089707280e-04
2.235776049992553582e-02
-1.100904573786297587e-02
6.774537373096562072e-03
2.043301420333424115e-02
-1.675859198593590213e-02
9.379992635858216965e-03
2.123333193412084777e-02
1.745898510862964673e-02
4.632322651581060463e-02
1.179485387757829226e-02
2.999104501263483852e-02
1.569407763325390143e-02
2.088151010038406807e-02
6.702391070227365841e-03
1.441944451425897569e-02
2.493810771731705747e-02
-1.593595569405118926e-03
7.970235210562755593e-03
-2.598284772867959051e-03
1.626412725653950120e-02
1.406162467971564314e-02
-4.279892637428207858e-03
1.964634334441915393e-03
-1.102754527461107144e-02
4.862552396906573600e-03
1.395834438112526082e-02
1.485736293325111250e-03
7.123895600009031055e-03
6.351484541244299502e-03
1.320221586858548804e-02
-9.951591982918651935e-03
-1.604312635936037609e-02
4.162799087302941625e-02
-4.089177995602290977e-03
5.380448312275290176e-03
1.232686846921142790e-02
-1.016421082885490476e-02
1.529146189632644634e-02
-4.293300456399984366e-02
-1.439841175261162218e-02
-1.574894606251174209e-02
4.836381896540891713e-03
2.391599472715018326e-02
-3.890240383573328325e-02
9.400823045007661652e-03
-2.107817986742465538e-02
2.395754089530469783e-02
3.673697941991339172e-03
1.423545608720841980e-02
-3.377048064221385704e-02
-2.414149281613583650e-02
-8.435923817963647889e-03
3.177256235341384405e-02
3.727948943831653917e-03
3.499259923540253003e-02
-1.481550344677253850e-03
1.467633322717067958e-02
6.379913857806409315e-03
-1.082485573206335219e-02
9.977521216794914966e-03
-1.620886065809382451e-02
-1.376225773211863825e-02
3.395944536554420818e-03
-1.777823848214824323e-02
2.193263806222657195e-03
1.977603942786531829e-02
-1.117185863054873281e-02
3.026598967626430940e-03
4.372007159714927718e-03
-1.069022148791615688e-02
-1.261703483992445557e-02
-7.665309690904810284e-03
-3.376777397686888532e-02
-1.183080576385141421e-02
1.519532913936696809e-02
2.454444781465139197e-02
1.753180161436569641e-03
-1.097788965586959237e-02
2.683845501305857743e-03
-8.109055498710882048e-03
7.080820943257376543e-03
3.070900112093851234e-02
-1.325402596858330168e-03
1.424454564917636886e-03
-3.267136640230010325e-02
5.640414428275225377e-05
3.120104917990848201e-02
3.691762231866552169e-02
-3.022115833917348501e-03
-3.976544990054338251e-03
-1.969432444086231110e-02
1.464212432492132494e-03
-2.619323639857572099e-03
-2.692118190105167660e-02
-2.641954840620532041e-02
-2.050135165683854635e-02
1.808434900800963419e-02
4.716205803941014851e-02
-3.845447735318811367e-04
-1.634434431625487235e-03
1.884773020703059410e-02
-2.166136346263288631e-02
1.066674938082965568e-02
1.373161051431312160e-02
-4.246986904620850788e-03
-1.076592688534966889e-02
-7.968936460475041159e-03
-1.912329475406940663e-02
-1.764579420579083860e-02
-7.080513636720802903e-03
1.326110956763357565e-02
-8.813374531915709950e-03
2.106169867223821324e-02
2.680034854632276642e-02
6.831924472403367796e-04
1.239207754441555044e-02
-4.941569578246709886e-03
8.014491336024456847e-03
9.790469051895340016e-03
-7.190604823874126653e-03
-1.670160571404303435e-02
2.952392172869278218e-03
5.050685397252707362e-03
1.723005864451758809e-02
1.321928475012799703e-03
4.112114589170346238e-03
-3.534771899743444773e-02
-5.680624331867179140e-03
4.672956715790548173e-03
4.530123510733343600e-02
1.038687885563005682e-02
1.880957528818140087e-02
1.464512900152492407e-02
-4.734739103460559526e-03
-6.055925878632878456e-03
9.557447208693276366e-03
6.485704462830578672e-03
-1.624328617751067891e-02
-4.243475544442709690e-03
3.357879339397138569e-04
-2.598863981307494853e-02
3.174888732258109025e-02
-1.925178935918509318e-02
-2.224772978026154716e-02
-1.980514803366889912e-02
6.150875201443064579e-03
8.089725153869581006e-03
7.463729343499737011e-03
-1.042489907481730128e-02
-2.036697237363903693e-02
1.941330659954937712e-02
2.428810062700081669e-03
9.767126794719264461e-04
-1.199750118577093752e-02
9.898546823478671791e-03
8.277224403838798900e-03
-2.104694906653237219e-02
-2.629911345123110006e-02
-1.924832889468672953e-02
1.073419290416907472e-02
-1.831525995754839861e-02
6.028025579764024339e-03
-2.966407077935659126e-03
1.215556227651155841e-02
2.567849307856257500e-03
-1.181370112862445594e-02
3.605110925207830053e-02
-1.254933668444966829e-02
-2.954180490716714486e-03
3.532093758023530268e-03
1.062240425423451387e-02
1.843567248074552689e-02
2.479913155734811761e-02
-4.353274922852970116e-03
1.549740240094703118e-02
-1.123461224066907467e-02
2.068775647480676841e-03
3.462082344269537537e-02
-7.060992986216389246e-03
1.243309865734756881e-02
1.259957893081890996e-02
2.097426187987376858e-02
-5.107598974324870436e-03
2.034551281431872319e-02
-1.728841621122963884e-02
2.063228782532046390e-02
2.823550900967980795e-02
2.465685597221410966e-02
-3.156320487838796054e-03
-1.433317938889172583e-02
-3.342772069880375614e-04
-1.299804760529481990e-02
-1.300761686000942267e-02
-2.743163759339896715e-02
-6.696255398998494750e-03
4.207579455110000387e-03
2.903604433427309922e-02
-2.918473652922496005e-03
-1.034947232499867226e-02
-2.867928138382138878e-02
1.270329911212028521e-03
2.374968193634827140e-02
-1.429198497298467783e-02
1.650923267479202650e-02
6.728042759002938675e-03
4.636060922953307538e-03
1.137893761682455887e-02
3.953226003287142916e-03
1.069080645573338914e-02
5.599287741962116413e-03
-3.054249874211895349e-03
3.350020214598958823e-02
1.128607783263873426e-02
1.130424269948254214e-02
1.535998431670751452e-02
4.272756869400375773e-02
-1.645452742068740856e-02
1.864300402686133035e-02
3.692488276828462344e-03
7.637942190448094790e-03
-6.390445927827221977e-03
3.741812436641844385e-03
7.409732493827064564e-04
-3.965214430271397222e-02
3.083830139933265140e-03
3.307289215358093920e-02
8.446957804445273795e-04
9.986167943261396729e-03
-1.471251365808984649e-02
1.767962772812162534e-02
2.652796019835579680e-02
-3.673119185690942173e-02
3.396310094201338697e-02
4.258554658950138060e-04
2.887196957101109598e-03
-4.332324516830713995e-04
-1.635243938101895236e-02
1.276032414351622145e-02
-2.237283984006271497e-03
-5.817288140423732858e-03
4.997340808378507868e-04
1.117164139878684508e-02
-1.758456517506078176e-02
4.254713100713037113e-03
1.374515364836897090e-02
-9.314358855803824520e-04
3.165177943369291893e-03
-4.194793397426279866e-03
2.092918005711147389e-02
-1.482292012967150428e-02
1.951847375305619872e-02
-4.175223503665432753e-03
-2.530338133459931332e-02
7.435713421516755572e-03
1.129316043172872396e-02
4.768555929644358732e-03
3.180797873684388516e-02
-3.779039428114558223e-03
-7.382929446326878982e-03
1.467628239035563033e-02
3.553519684978253407e-02
1.874850372317510630e-02
-6.527194683088152066e-03
3.226229763763736186e-02
1.249365763174931608e-02
-4.397236092448377626e-03
-1.628174716432054595e-02
7.491085809289345365e-03
1.059178904495682158e-03
1.020310796133476992e-02
4.742433124171769113e-03
-1.045474821503603220e-03
1.964764093135815820e-02
-6.925838143408899472e-03
2.422770192627341466e-03
1.031195445610495927e-02
-1.052937584011921779e-02
3.103657655174381011e-02
-1.374671022218880087e-02
1.790492554295921093e-04
-1.245878421789436020e-03
4.016041484135255031e-03
1.114116802722671211e-02
-1.102146422746335189e-02
-1.687487787820170226e-02
-1.060582241926112668e-02
7.423598717316449297e-03
-5.078118300000267205e-03
2.613466585307082368e-02
-3.479985470885295362e-02
-2.058033890069072003e-02
-5.229777088399369112e-02
-1.514076470920437505e-02
6.572433880239305845e-03
1.552506136634022177e-02
-2.760101490146781023e-02
3.496973809159354980e-03
1.159395652249948540e-02
4.436402587610168194e-04
-2.336995576837317193e-03
-1.638877118525383647e-02
-1.009998795080196618e-02
2.248247483212767808e-02
2.437760453004100131e-02
-4.180149245240626392e-04
-2.648452935981738220e-03
-1.809832824410687394e-02
-5.249980192612368557e-04
2.606449776541754776e-05
2.103711365648461284e-02
-1.468537947676983209e-02
1.148545808317685303e-02
6.212885302843083532e-03
-1.176642935911492022e-02
4.719714857372869603e-03
-1.128709966068345422e-02
3.805724903668355769e-03
-3.764591485663844501e-03
9.085991480326719230e-03
4.261586411746645826e-03
2.527478909389270154e-02
-1.935778855452374497e-03
3.358586897776844830e-03
2.595947923800809645e-03
-9.172067196400700284e-03
-1.779725746088121896e-02
-2.275395991649544619e-02
-1.477830346677128093e-02
1.443429937480113050e-02
1.677329760146321555e-02
-2.208954055513469295e-02
2.269516738152886973e-03
-1.464733636093110657e-02
-2.763609395414224831e-02
1.719278933786961422e-02
-2.727011483481673205e-03
1.519740519917378921e-02
3.794532714334319934e-02
-3.812454104883203094e-03
3.175869107062087582e-02
1.544000223412003540e-02
-3.162995860669142595e-02
-1.065421245126947115e-02
8.308518465828316005e-03
-1.752929777742669865e-02
4.599919932677599965e-02
5.344829888403303773e-03
-4.235038502692975025e-04
-7.620886036307942223e-03
-2.888231598600030873e-03
-2.672653275307199008e-03
1.844842436556459048e-02
-2.778456913561187965e-03
5.350984308143735607e-04
-9.551197789004588212e-03
1.277356463717286075e-02
1.882441866344787204e-02
1.436270071215011400e-02
-3.708167903810962590e-02
-5.066912878073973579e-03
-1.008298006734779061e-02
-1.455461193800398206e-02
-1.071810767834371035e-02
-3.916474142420567394e-04
4.150289856653984442e-03
-2.687131822107903523e-02
1.577373443541706458e-02
2.142970869848245460e-02
-9.055266608524082869e-03
8.450953890466645930e-04
-1.811751307468409053e-02
-1.536902784249083095e-02
7.250214355674649072e-03
3.007813883447721728e-02
2.506945467244340101e-02
2.236292783178717505e-02
-7.504713815164561382e-03
3.960624812236843151e-03
3.469649502334763019e-02
2.782866492722495602e-02
1.412843527511515110e-02
-3.000810632909906364e-03
1.970204189988164142e-02
-8.999365095080628539e-04
1.570425982154807429e-02
-7.004441825537587214e-03
-1.270016913343558970e-02
7.758708088677792117e-03
7.471220983715598334e-03
-4.503680257718087679e-03
-1.408145337187277635e-02
1.321755825023300003e-02
8.590032006849030941e-03
-8.583389317943355967e-03
-3.425185584825998254e-03
-7.976481668786760890e-03
-1.614839580288161781e-03
-1.333493413998296760e-02
-3.250990759186571377e-02
1.094434832740671763e-02
1.396801319808299059e-02
-1.289026206901822992e-02
-4.946061096424930401e-03
2.075163639032327409e-02
2.255800417976079608e-02
2.313744374219862260e-02
5.228250560630986338e-03
3.348809616464555952e-03
9.612154547511781930e-03
1.234397440051739070e-02
-1.850564466207930189e-03
1.510025385159346339e-02
9.728171144525545044e-03
6.629507014908823069e-03
4.009472278940711537e-02
5.491015905686659482e-03
5.396701855428671750e-03
7.986207806722914540e-03
-5.247037619349191259e-03
9.472038674078154738e-03
-1.469659862037006604e-02
4.632383596785411006e-02
1.033849333979294793e-02
-3.428093453820865982e-03
-1.473451763595915592e-02
-1.506186019976355275e-02
-1.397141803621817883e-02
-1.419626089149451410e-02
-3.180714251914885243e-02
3.589592635590274639e-02
-2.547064018155967106e-03
-1.849569291474609115e-04
2.695262704635196377e-02
2.906562094990415915e-02
7.639530933917393785e-04
1.178547133606867685e-02
-9.555069062723117734e-03
-3.332519395292839626e-03
-1.946430200007641387e-02
-3.575206822618803848e-02
1.486955990960958825e-02
-2.869623748085564380e-03
3.306953027263164618e-02
-4.897696311033344202e-05
-1.417914653049787144e-02
-8.555978967422672027e-03
-1.680626885835777296e-02
-1.902197290363650400e-02
4.419373856343195017e-03
-3.398952156407159669e-02
-9.135934677687357688e-03
2.931129085400755677e-03
-3.154663283788746581e-02
1.248320408046961483e-02
-1.064707006176063286e-02
1.374956729080160228e-02
-4.859401978520470552e-03
4.278203579847959966e-03
7.718178114550409107e-03
3.559634006045292454e-02
1.930643119909303262e-02
-1.671531583169879112e-02
-9.586894583158820163e-03
-4.766422242567370030e-03
8.804134022641569093e-03
-2.630271580888075139e-02
-1.600924482410765945e-02
-2.027332906618454480e-04
-5.012934742474563742e-03
1.245161631032754360e-02
-2.901541374314257210e-02
-1.838530181106275835e-02
2.245154256914648830e-02
1.010679696728701733e-02
1.691690166307031895e-02
-5.279895025516036927e-03
1.094145046974426445e-03
-4.394445408057555923e-03
4.645338288244514613e-02
1.587899077398480241e-02
8.682493916887436963e-03
-1.178997801593105466e-02
-4.655792584579972714e-03
-1.020457989051820613e-02
7.433791532251876610e-03
-9.294263133120634832e-03
-4.430001686101625417e-03
-3.319051094945498891e-03
-2.279114801336863672e-03
-3.874896618054986166e-03
2.089741893112178131e-02
5.391404863526279810e-03
-3.149529127429685977e-05
2.345684180420249277e-03
1.316979873202677419e-02
-2.227788596728669940e-02
-3.520642083054150578e-02
-1.202638222473598889e-02
6.848061275719070744e-03
1.546333215394254728e-03
-4.789376257622706724e-03
-2.189662435846656541e-02
-2.076281640723543279e-02
-2.505879305192025910e-02
1.379621968336122891e-02
-1.453784149614598120e-02
-2.328118012084645465e-03
7.262199605982492048e-03
3.674251662230876986e-02
-1.758250738095750929e-02
-5.724376407466803991e-03
4.415207508362190003e-03
-1.933275073074968223e-02
2.308402560182206201e-02
-8.152472053612127775e-03
-2.109867889354602802e-02
2.484763941186635128e-02
6.546903844747101880e-03
4.961641481092303289e-03
-2.881315505556772405e-02
-2.598501967604518320e-02
-1.975357953818281456e-02
3.055278948938320964e-03
-3.970153209359364617e-03
-3.250522242769517643e-03
-1.645569359075461577e-02
1.105858472276388497e-02
2.223709640793646806e-03
-3.062222204369606515e-02
3.625743059139779900e-02
3.217278736135104067e-02
-5.851925592903600357e-03
1.650043881562446996e-02
-8.153394860045286296e-03
1.391866864879711188e-02
-1.594215959544917696e-02
9.223982723554211699e-03
4.638438157800430645e-03
-1.301117638328945503e-02
2.385030366293598367e-02
-1.079678020751026132e-02
-1.787143416110325081e-02
-1.640028185355211707e-02
-1.533210855918712250e-02
-1.433526838094646054e-03
-1.520388572592316911e-02
4.866035289914970828e-03
1.844403047079992350e-02
-2.797877831412282426e-02
1.092179107789939714e-02
1.309571098697419507e-02
8.905633497397534223e-03
6.220904369736593095e-03
9.161111689213977116e-03
-1.647487067958802731e-02
-2.826905517329645137e-02
-1.021752731552729755e-02
1.018982948751777882e-02
-6.241671294684110298e-03
6.228470020047013368e-03
8.171506962844635874e-03
-8.605587665741277689e-03
1.498196210704854335e-02
3.533164122110283353e-04
9.510800232212087910e-03
8.722531723461273909e-03
-3.085125662808753041e-02
2.396222706580248413e-02
-6.157982841105856184e-03
-1.780694995275171333e-02
6.237393352685649713e-03
6.262375321288653381e-03
1.888892748727674653e-02
-5.123055649395583805e-03
1.513591119002071286e-02
-1.223067746948954676e-02
-2.348551625137581048e-02
9.579833118321248037e-03
-7.331173190056367202e-03
-2.521685790580200336e-03
-1.915080218459686012e-02
-8.150184700065300422e-03
-1.193652991409005146e-02
-1.963048628285409686e-02
-2.546012223815193043e-02
-1.049998271594501653e-02
1.693562694017518647e-02
-3.281287102091143184e-03
-1.239575882349386489e-02
-8.136734576355610440e-03
-1.401799522746891707e-02
1.687664955654425911e-02
-9.201166048985832957e-03
5.836779450996571958e-03
-2.806544958949445598e-02
5.067125692956703752e-04
-1.810892230305621159e-02
-7.262154779708692408e-03
-7.097215559726682138e-03
1.465363715108822240e-02
1.371186771683902995e-02
1.488159117577894999e-02
1.753877556456232695e-02
-3.577685981724732910e-03
-3.387075084914180096e-03
-6.790448533316052054e-03
-2.876871059993635696e-02
3.714924787366406106e-02
-2.576535986481725757e-03
-1.788981257782995549e-02
-9.921488512022316048e-03
-4.965089110804896295e-03
-1.032359880555536874e-02
6.894969152516922627e-03
-8.744568939327903093e-03
-9.361639043448000130e-03
1.858453218660965564e-02
2.756297354270272407e-03
1.878037071260159341e-02
-3.128473963892648702e-02
1.434074951577626010e-02
1.579647568032694835e-02
-1.715656434115790923e-03
-1.076536240770030635e-02
1.620097354998564212e-03
-3.304177095021585547e-02
-1.260821015043516249e-02
-2.191899051041612534e-02
2.256153195776267745e-02
5.567270970093881124e-03
9.668241366901546632e-03
2.065693067724025736e-02
-1.178965516136957874e-02
-1.318711948846812941e-02
4.157745221263914326e-03
-4.816329647039926248e-03
-2.297265289837057550e-02
5.980768329919017474e-03
1.221885202614624109e-03
-1.037100637112948684e-02
-2.719920868973289829e-02
-2.497402987601510596e-02
-4.839976806721245361e-02
2.779570243840501047e-03
-1.523307906685510854e-04
-1.763316872194282958e-03
5.122744199698422984e-03
-2.332304050782130558e-03
-1.454102537389786141e-02
-2.010072634233895858e-02
1.909968809363669223e-02
1.408578608211048279e-02
-8.407821295066840103e-03
-8.763232446663613354e-03
-8.449702952819250490e-03
-2.905790009665507392e-02
-2.449696176346247839e-02
5.399765128873137802e-03
-2.868961375219077070e-02
3.298724001861392391e-02
-9.491138541045919530e-03
-1.607001734695969256e-03
-1.937858982347081399e-02
2.325788703543237371e-02
1.310413955782124135e-02
-3.418117183755808777e-03
-6.233617888250163851e-03
-1.863054218777750182e-02
-1.841221114920020552e-02
-4.671764207415249164e-03
1.003402618973380997e-02
-2.006027509533863523e-02
-8.114763924889318442e-03
1.571272033178668787e-02
2.114040089658587515e-02
1.272146145648692106e-02
1.303548714617747475e-02
-1.013364782891484905e-02
4.608735987361806986e-03
-2.844032872703250794e-02
-5.178859002198574722e-03
-4.488388915609336366e-02
-1.922337773676183886e-02
-2.191833789603976623e-02
2.436070188317221094e-02
-6.771424684420916489e-03
-6.707746099865866118e-03
-3.302598310516957104e-03
1.511667685368991466e-02
-2.771800890898285311e-03
-3.163988348371585008e-03
-2.066053005346176960e-02
-3.410645270434502219e-02
-1.592806226803604105e-02
-1.541854664400297593e-02
-2.240818753179405019e-03
1.017461957213756235e-02
-1.077404603232382310e-02
-1.313359250433661189e-02
-8.379043712729412896e-03
1.800413282448837596e-03
-9.264898623636755662e-03
1.536259212965930369e-02
5.143685614499894816e-03
2.126185706179975488e-02
-2.438979596774754066e-02
2.446186719368616605e-02
3.384174445122759608e-03
-3.547593779013007154e-02
-1.374871676887385458e-02
-2.151642209926589791e-02
-9.715171998443079609e-04
-1.741127837168817555e-02
-9.369886765446573326e-03
-1.194804254976023980e-02
-7.329092084118449257e-02
3.017429507942967059e-03
-1.156242110820716526e-02
4.992945974573776216e-03
2.610526598134517429e-02
-5.808901488009428002e-03
8.020718064168444461e-03
-2.045172017785680876e-02
9.415907313503946163e-03
-2.434731495064537676e-02
-3.753848123915099486e-04
5.090173035570592398e-03
-1.718569144760602810e-02
-2.911119891683367628e-02
2.267858826910917197e-02
-1.074122077293475884e-02
-1.334699827512749598e-02
-2.652533550736798154e-02
-2.452421928527360670e-02
-1.061576739708689973e-02
-9.935238096388208928e-03
8.606670243656265595e-03
4.040842592855746485e-03
1.618716997783692380e-02
2.418076089944100251e-03
3.389281808895123344e-02
-1.745631604432202472e-02
-1.329411364422867928e-03
5.372555160675568982e-04
-1.308705117780378790e-02
1.520910989976302814e-02
-2.128439281402978028e-02
-5.529166683333816036e-03
-2.481706811356982484e-02
7.144818989161048906e-03
-8.495582872441752309e-03
-1.307811947202421402e-02
-1.611692920036515014e-02
1.094617915517422926e-03
5.431793264927748006e-03
-1.578162276277643786e-02
-1.369222986531464827e-02
-1.322768798392536319e-02
1.311906061365052632e-02
-2.743565095224833814e-02
6.366221685128103588e-03
-1.199357647492376930e-02
2.170863336663721166e-02
-3.677279971077937124e-03
1.892342030343356976e-02
-3.607971023559675139e-02
-5.076998341559641782e-03
2.027025220789163695e-02
-2.823398095761828902e-02
-2.010198218654205005e-02
-3.243307094477679287e-02
1.543414821377884008e-02
-2.941348533742255134e-02
-1.657302138635971533e-02
1.630082958095049189e-02
5.787828581663279244e-03
2.116916383047966546e-02
-1.565722299842694371e-02
-1.126139345127914228e-02
1.184698088899001356e-02
-8.489244806830099216e-03
-1.359770095720729335e-02
-7.080592084136729837e-03
-8.583831258388116558e-03
-2.736034051180447069e-02
-1.049008853395653855e-02
-2.286679730438063302e-02
-7.356224824133481693e-03
2.476084176417893239e-03
2.861675823397011667e-02
-3.302907610726635995e-02
4.790832743338498470e-03
-1.434511334482813961e-02
-7.146109633242027706e-03
6.007463063957681378e-03
-1.690963251161882105e-02
-4.550460874036952284e-03
1.835246651125342632e-02
5.104640317540557783e-03
-6.669319289469737184e-03
-1.778557613789108786e-03
2.484591845720796749e-02
-1.654463524876220943e-03
6.368230802811875252e-04
-1.711019829694671035e-02
-6.588801548383710002e-03
-9.389488417385811331e-03
-3.757776119927999647e-02
-1.454228977182117979e-02
-1.685050698284717638e-02
2.015963011509784835e-03
1.305260486081076879e-02
-4.910266985042196185e-03
-2.372546457769610095e-02
-6.154917135322525955e-03
-2.242790820605897184e-02
-2.064340355830831608e-04
-5.637022735049707078e-03
9.883501927108467519e-03
2.389479137391378738e-02
1.042661024244797424e-02
-1.811430153020295725e-02
1.808797198195698577e-02
-2.983804758304247837e-02
-2.393381146695893261e-02
-6.387046348002635779e-03
-3.241143511478647432e-02
3.117858307925238173e-02
-1.150302230169924014e-02
-5.119355858315217944e-02
1.074732969908346117e-02
-1.433503472882855824e-02
-2.964070783590914450e-03
-1.107694747720004529e-02
-9.183754469014654073e-03
-4.470634007410084071e-03
2.263850675966458739e-02
3.456011137451911984e-03
-1.167961419130550578e-02
-4.782737517165875502e-02
3.287562704347547077e-02
-9.102425761099810705e-03
-7.626725470821469482e-03
7.640563549689989228e-03
-2.191100294827226166e-02
1.188517731194989324e-02
-3.331611621255038680e-02
-7.949999573119035864e-03
-1.954543909457430798e-02
-3.127108488432667199e-02
-6.623499529806856946e-03
-1.339169701963017350e-02
-1.288700611410286377e-02
5.700811890122083970e-04
-1.911635758961335169e-02
1.727802081612564780e-02
3.954732016666507449e-02
-1.247308471310178742e-03
-2.313862663796901857e-03
-1.730920970616992363e-02
-2.699005345128796876e-02
-2.991531449750874094e-03
3.693227387872661388e-03
-1.500458475330349387e-02
-1.783199205730850653e-02
-8.880549570011993937e-03
-2.089918890515223351e-02
-1.060012481200833280e-02
3.771930427287347593e-03
1.712001349604605135e-02
-5.922965910076766205e-03
2.364946237914514193e-02
6.299630344238906117e-03
-5.114660854739737090e-05
7.209313331487473935e-03
3.365929353286300357e-02
-3.847712734904663173e-02
1.906673448421230708e-03
-3.537174155816329591e-03
2.258279620430720183e-02
1.119472185193843769e-02
-8.959550245131307766e-03
2.640131881262508702e-03
-1.022565089999028475e-02
-9.124897105304669367e-03
-7.447198534019659581e-03
-1.866730847067973875e-02
-3.103591181776444233e-02
2.868581385668907222e-03
-1.427985045931597823e-03
-2.494271222909944311e-02
-3.496172140569674472e-03
1.294192892468601884e-02
-5.893140780884117622e-03
3.004023678058570859e-02
-2.231707743172461900e-02
1.931522321359966862e-02
-3.541961181121080745e-04
-1.597285272850856169e-02
1.606849545962534681e-02
-1.506712530157853060e-03
-3.058473072912179166e-02
1.334460132183678746e-02
-1.607548190929817405e-02
4.546036841105253849e-03
8.481329378780821937e-03
-1.526022107798229253e-03
-1.176661556155342812e-02
1.236430823705222904e-03
-3.040794956374494665e-03
-1.331939424397445525e-02
1.771709322569455305e-02
-2.335464150465705810e-02
-6.215167246838271785e-03
-2.460706540302436129e-02
9.583997402881331076e-03
-1.919193017256412559e-02
3.078940488183305908e-03
3.687434115020523512e-02
-2.126474748329892916e-02
1.501584385008599386e-02
-2.049059719743688904e-02
2.194657787002015845e-02
-1.536106317441231044e-02
1.776961603378418922e-02
8.662616145797760736e-03
2.942985654999201103e-02
-8.442954148117066265e-03
2.424959478833779020e-03
-1.621127142026526982e-02
-1.354111347893051376e-02
-1.393239745840321210e-02
-6.374947904248300101e-03
5.122928703099199205e-03
8.280052367572091456e-04
-1.020404641779407108e-03
-2.164075930042670681e-02
-1.020956037033376502e-04
-1.110662624081134101e-02
-4.657790884916683527e-03
-5.618852797931049928e-03
7.041390434974621228e-03
-1.400713600622863122e-03
-1.007827647105057024e-03
-2.284135569329708015e-02
2.911834858389516882e-03
6.000332305794360901e-03
1.013841164397847900e-03
3.046682500606251540e-03
4.248970886866083180e-02
7.498215362343099884e-03
-5.596392006662277881e-03
1.282797577839821408e-02
-2.647874077505145570e-04
1.876003801193634876e-03
1.084753202379270740e-02
8.644348297786130439e-03
2.914708870355079470e-03
-5.734705283750932137e-03
-1.687664524620199197e-02
1.980259820240343541e-02
-1.890963639401549087e-02
-5.569944901904612042e-03
7.283264532827465540e-03
-1.339198265968715058e-02
8.562662994110915513e-03
-1.321088705352862526e-02
6.920929882057433313e-03
-3.049455748201878452e-02
2.389205856118351706e-03
-4.328617031674067417e-02
-1.970445634597213242e-03
-1.594186541378789235e-02
3.047038107929621667e-02
-9.171624242651615563e-03
-7.560926763275997893e-03
-3.015494985867081534e-02
-4.192213546396215268e-02
2.301751138233792612e-02
-7.554583618138149305e-03
1.427456584507755602e-02
2.348191852291774476e-02
-1.025700231121673411e-02
-5.902992236720232960e-03
-4.492983488573198264e-03
-3.627470932392647118e-02
-1.946689784674695070e-02
7.808581684327446475e-03
-7.372036409180079790e-03
2.964845247931219979e-02
7.460080523861978979e-03
-1.795859129142832406e-03
-5.780492803990616192e-03
6.129808514725080745e-03
-4.771475509638059900e-03
-3.054223270772208482e-02
-6.594048136434349852e-03
2.043049409979428785e-02
-2.203866653039734599e-02
-8.063153909763556143e-03
6.700134666224275351e-03
-7.673696823454528772e-04
-1.671067524692580741e-02
1.116152685454744296e-02
2.340625718770491040e-02
-4.338948320653164201e-03
-2.119390255494851827e-02
-1.481833975747031025e-02
-1.789956877070044902e-02
1.046900426715507114e-02
1.207855989512286645e-03
-9.371482561598749482e-04
-6.281971600691498188e-05
1.202472177386679133e-03
-1.274198654259444535e-02
-1.937208634713488004e-02
2.795337284652327919e-02
-1.317299857943972710e-02
-4.951228352675358761e-04
-6.564216970386755647e-03
5.714837655826757006e-03
7.845342965360066131e-03
-6.281394278241841066e-03
1.557062480426529491e-02
5.052404591197551774e-03
-1.168485964275704780e-02
-1.900513140840326062e-02
3.296684442617681034e-03
1.535311838026692452e-02
2.418386929885588121e-02
-7.569006486786378435e-04
-2.663667901744067035e-02
5.559826000087341076e-03
-1.996844683611266602e-02
-1.594200389871598331e-02
1.738189659149791746e-02
-8.318693335430090222e-03
-9.348687809201882207e-03
-1.168104385164383391e-02
-1.389802553522718510e-02
1.044816314967739190e-02
-1.939098692442448729e-02
1.182715285769395802e-02
-1.579708775671087237e-02
-3.913751457524301466e-03
-1.339510525859726429e-02
-3.425179035145120305e-03
-3.776507986128791166e-03
-1.502487183216856190e-02
-9.813402735486606229e-03
4.728581608324552120e-03
2.450617834594969510e-03
9.243364599361914707e-03
8.220856323870569596e-03
2.559674298217538835e-03
-9.246942610320425457e-03
-7.170294500314889144e-03
-1.920576046043466489e-02
7.408938906111252332e-03
4.270072273858852886e-03
2.329836905644949371e-02
-1.325935041777281942e-02
-2.544569268141995411e-02
-1.000026196123927902e-02
2.580505769041308364e-02
-1.347743284372219770e-03
-3.410787567307984637e-03
-1.151900718757335393e-02
-2.279449902462386823e-02
-1.290988753772205969e-04
1.936853852320800234e-02
-1.508995964248841535e-03
5.407171342899824533e-03
-2.174558988112294811e-02
1.928390063115696662e-02
-9.579662405394897412e-03
1.403322568137899443e-04
-2.396507288575626046e-02
-6.995024387782772766e-03
-1.171253735960135073e-02
2.122060655788814143e-02
-1.379559320318765429e-02
9.374980027163817842e-03
1.996631487292238952e-02
-6.321484619455536823e-03
-1.773841037361680723e-02
6.159703932350839642e-03
8.844594088191784498e-03
-6.790116458501103090e-03
-5.639105039440839642e-03
-1.769502098588324884e-02
1.491984245203772930e-02
1.259711986759870159e-02
2.320079014319866104e-03
-9.259007719205000764e-03
-1.024803621897751177e-02
1.155508170786846527e-02
7.871654774413863395e-03
-9.991846521770559458e-03
6.229268191605504511e-03
5.058484735688380252e-03
-2.539241490384157654e-02
-1.267472293639332163e-02
-3.150561292536891729e-05
-3.979667877960993416e-02
4.733066879031135391e-03
3.619476449103941913e-03
1.748279830447536931e-02
7.045130390094781273e-03
1.388061394418866994e-02
-1.047212159420000260e-02
-5.723414649541288396e-03
-4.397526597854073231e-03
-2.100959272682529667e-03
2.551317869804707941e-02
9.926870230800761280e-03
3.233640392220610022e-03
-8.122277402191140430e-03
-1.103402173036590293e-02
-8.703494105633433845e-04
1.051546505315965711e-02
9.100185838763491172e-03
-1.053829220557678768e-02
-7.460894934517364567e-03
3.138805668378971681e-02
1.305382992896953788e-02
1.332489128472527304e-02
-4.304179087547910232e-02
1.976251575903530469e-02
1.377731155793108890e-02
-2.751140953463409103e-02
6.688855150848674325e-03
-1.104484067586094208e-02
-1.479035514420191759e-02
-1.586610652718369171e-03
-5.851389758457981559e-03
-2.567085948810713183e-02
-1.991190695758815465e-03
-1.501325015746563744e-03
-9.971286131450662199e-03
7.028587804068379789e-03
-1.147005465679527304e-02
3.684453359890656199e-03
1.793901389231278634e-02
-1.010298694598221747e-02
4.116479260685632080e-03
-2.652453313876283400e-03
-9.575714836444464834e-04
-8.648781115156800245e-03
-1.702435432702922294e-03
-1.554857356565908294e-03
-1.577880985517326681e-02
3.518092664797006081e-03
1.880836514098861018e-02
-1.630527036798800873e-03
2.721729765730007602e-03
-2.459889547775562929e-02
-5.654306807273725734e-03
1.363577325847152751e-02
-1.000190463285880078e-02
-1.219549104708855108e-02
-5.388922957702742614e-03
1.465383339839671818e-02
2.372415894496404318e-02
-9.389112378987958876e-03
-2.267127545705823963e-02
-1.912360862792035834e-02
1.335044201577305486e-03
1.152516525098375676e-02
-2.458134973263709482e-03
-8.749482343847614710e-03
-2.358089781939396237e-02
-3.547673565278069985e-02
1.279265835153726820e-02
-5.617846201189944169e-03
1.811454630199950400e-02
2.105828380632958352e-02
2.366979572545468025e-03
4.625495231683297089e-04
1.917279054423779577e-02
-6.461093942219780714e-03
-2.640542838478429979e-02
-2.999545582375620287e-02
7.007882912217849002e-03
1.523206133110478842e-03
-1.580545701570406627e-03
-1.099531280186240995e-02
9.591822296809300943e-03
-8.859486715361832021e-03
4.329218048965712690e-03
2.246719066281020055e-02
-5.884177457799412946e-03
1.648753274661698270e-02
-2.597838747392110584e-02
-2.694751104252428309e-02
-2.939038312633954209e-02
1.815934774337653670e-02
4.927599362933893223e-02
1.760010342750258777e-02
-5.318413820946141062e-03
-2.995728802744309412e-03
1.888060250326010006e-02
2.303426651991987220e-02
3.933316874189888949e-03
2.722881082158752630e-02
-4.347073292664815035e-03
-1.210764934869234047e-02
-1.173692174920846869e-02
-2.053646870394533822e-02
7.330775686675015772e-03
3.141928777210640372e-02
-1.622129649706496174e-02
6.947621902974345648e-03
-1.470991589837085216e-02
4.556939912175670369e-03
-1.377878522105682908e-02
1.869880894057763133e-03
1.004473072486835846e-03
9.788236671538809441e-03
1.239483058017752139e-02
-1.031937784819983439e-02
2.244607063239752176e-02
1.375373075398673116e-02
-1.215831890639080479e-04
2.724205192807594225e-02
3.499012366036400104e-04
2.349916696840042771e-02
-1.305695493023952339e-02
-5.140376397149994635e-03
-9.907342936598548255e-03
2.325562771598690579e-04
1.057198850899164488e-02
4.426014686575240704e-04
7.648668772589933829e-03
-5.974810851785954807e-03
3.471137790995987987e-02
1.370379079141450553e-02
-2.538456844140666788e-03
-2.804043707349067674e-02
1.596311675058746660e-02
-2.730166901513148871e-03
3.569435252215295146e-02
-5.263135546121529458e-03
1.861494674871025726e-02
-4.592788917160919686e-03
-3.371176769856960159e-02
1.840179740681399841e-03
7.300952035980033498e-03
-4.592309768879533974e-03
-2.126008741838459129e-02
-2.995904313641875247e-03
-3.725363650382136800e-03
3.520124362850037469e-04
6.503210473357945443e-03
2.888394922251491179e-03
-4.314422210121484497e-03
-1.578429129647050330e-02
9.977693076130337430e-03
-1.357416054561825028e-02
-7.172205366295493142e-03
3.198158639306461059e-03
-3.241898096278124364e-03
1.286691264750503341e-02
2.453228309381978375e-02
-9.152416822355386936e-03
-3.027237843383866200e-02
1.250385679050758456e-03
-1.542707695318762742e-02
4.175201141286920964e-02
-1.966167165858848792e-02
-9.295035066282620120e-03
-7.500296328111273440e-03
-1.417207142795076733e-03
4.932619043131429050e-03
-3.857389657739206980e-03
3.030981093915789681e-02
-2.605960766668931512e-03
2.193562296786538083e-03
-3.770734066828185325e-03
-2.580708194759690714e-03
1.421107844916335260e-02
-4.263640516396802888e-03
-1.080194244879911607e-02
1.742774081987054011e-02
-1.932115561082132366e-02
1.640939830904827521e-02
-1.050909651382885869e-02
-7.987219601060887089e-03
-2.242170181878872133e-03
4.450071477359899760e-03
-5.966200313580743465e-03
8.865171055083584210e-04
-5.209884813103238949e-03
-7.087584245692318992e-03
-6.798377021663100546e-03
2.646355989723640691e-03
1.087137680438886485e-02
8.737740907296942788e-04
1.985412450239913695e-03
5.737480116252765758e-03
-1.643573155837860233e-02
-2.721698815473923890e-03
-4.981226644318545622e-03
-7.925798474386680503e-03
-8.113789971569073181e-03
1.607060136340793949e-02
2.244757187309164015e-02
-2.545889795486713097e-02
-1.938488592556039322e-02
-1.222780400833816186e-02
3.479419410269840324e-03
-6.176427871341589985e-03
6.192893092226432750e-03
6.792970731268731938e-03
-9.908512734120531254e-03
-1.009161125476376944e-02
1.345526282536979416e-02
1.051743220632890552e-02
3.225381935330113962e-03
6.335813951198142856e-03
-1.042947828392023352e-02
-1.569802127499367664e-02
2.573094975265657891e-02
-1.671721553579171016e-02
6.581795590276247679e-03
2.458493271358287713e-02
4.361721798506755553e-04
7.181543694558710327e-03
1.456196420099872997e-02
1.210736530396049797e-03
-4.480135802992944033e-02
4.104775972501683093e-03
-1.040347784953859350e-02
1.314440286010654102e-02
-2.084015269200047843e-02
2.433791806217608551e-03
1.461014101453379788e-02
4.512258400013108295e-02
-8.904181166258066937e-03
2.139095085275389413e-02
-1.070653399215273222e-02
1.505249650726901006e-02
-5.402982490164053193e-03
2.561737199775298082e-02
-7.188038285882146841e-03
5.364970363555827092e-03
-5.327650058234566222e-03
2.707691382699205923e-02
1.330075267419796904e-02
-1.680981022526023549e-02
1.811534133822806716e-02
-3.848923561016754941e-03
-5.192984794511188926e-03
-1.817549511349400571e-02
3.676308882388934583e-03
2.721179543753874525e-02
2.563296066522887870e-02
-2.346862503235769282e-02
1.022578062080056055e-02
2.174766417894015771e-02
8.489694441308303155e-03
-1.207926562946130475e-02
5.612461369738690198e-03
2.054346942333801218e-02
8.605858612175349559e-03
3.051298668538651032e-02
1.065274246250804855e-03
-1.932744218283326959e-02
4.387111530947430948e-03
-1.496524937162244280e-02
1.382002302020832185e-02
1.135794741331323104e-02
1.197790130763161723e-02
1.033560563480806146e-02
9.479569224315392622e-04
-1.136151585889003460e-02
1.025574537536762601e-02
1.030492897430678075e-02
-2.904945199387631502e-02
2.736003433379746025e-03
-2.421588135923653795e-02
1.237384693567244315e-02
1.144727851375675239e-02
-2.512942222487647009e-02
-5.198846540988295850e-03
-1.516522391716941358e-02
3.078142352053094433e-03
1.834320433899437662e-04
-1.321192193224940761e-02
-7.133045791900057865e-03
-3.469869060553117807e-02
1.198316298245595199e-02
1.899815588185018930e-03
-1.587049351573741399e-02
5.772011308902647020e-03
-4.134583064492281142e-03
4.746409784818642064e-02
6.405555581893053983e-03
1.434923287558922608e-02
-2.163412732367558933e-02
-1.569716262541178894e-02
-8.630920354965137403e-03
1.436565844260484157e-02
-1.062538628540239845e-02
1.471978450627169782e-02
-2.018409049741874683e-02
-1.757669075611603248e-03
3.959168178356280154e-03
-2.952619269156927032e-02
-9.783597913581704858e-03
-1.671147946593511905e-03
-1.314497150750496869e-02
6.539010785282204329e-03
2.888357795270146862e-03
-5.812708649938160346e-03
-9.062652065512445329e-03
-6.302896564693321506e-04
1.084818093455364174e-02
1.566668131043683423e-02
2.056316584137970679e-02
1.509053982629472712e-02
-1.323485091036376250e-03
-1.269901990028623855e-02
-1.517493581221578819e-02
7.697421914143769660e-03
-3.070717019017615498e-02
1.717436070443171744e-02
-2.006734885227849305e-02
-1.296404198769571768e-02
-2.923874118563369109e-02
-9.196527050018769855e-03
6.272730426107665444e-03
-1.783067845040062606e-03
-9.650737046495992330e-03
1.474405514075145286e-02
8.888102445090587805e-03
2.309945784203156285e-02
-1.680065567347431912e-02
-3.437714208178344749e-02
-1.205243627165668080e-03
-1.847946042110768308e-02
6.196603758584690036e-03
-4.008455291120305313e-05
7.212069477840364271e-04
4.620942981784268745e-03
-2.117763205903894219e-02
4.246449082981680785e-03
4.061490843707446854e-03
-1.362940949060726173e-02
8.869863136091704278e-03
-2.142553635580990781e-02
3.160866023481270770e-02
8.663510682404847174e-03
-1.638494699572570421e-02
3.536255028452252574e-03
2.524957882870552256e-02
7.141288526029041482e-03
-1.185247718706113063e-02
3.724608588207026921e-02
4.318501546939394579e-03
2.309059623669416222e-02
8.968852848280665577e-04
-1.097084499297246163e-02
-1.168583932999350122e-02
1.796626818668229861e-02
-6.848877660161794764e-03
2.781673179460852560e-03
1.442870939403058123e-03
1.699151138399295977e-02
2.201081750457779818e-03
9.375534111299595880e-03
-2.540384260674379783e-03
-3.012931789417189980e-03
-1.658635305379739869e-02
2.099929709428771316e-02
-7.446931511955164952e-05
3.086552891191398154e-02
4.600171090281207111e-03
-2.980199654361390463e-02
-9.336095060845775451e-03
1.057560850280846176e-02
2.051060228948771436e-02
-5.651868387911292493e-03
2.703557509883110915e-02
-1.605536715896205779e-04
-7.649598942160623465e-03
-1.881648152328301016e-02
8.502310156988187109e-03
4.705750640668082685e-03
-8.583696805814944319e-03
-2.243566734560302825e-02
8.490658595592249017e-03
4.096840806350096620e-02
-3.629018159773202135e-02
1.605059287384359365e-02
2.053614086717144797e-03
-8.468570105062861106e-03
4.359324459585888802e-03
-2.520099970136782663e-02
1.532374472778965518e-02
2.806994907967593281e-02
8.323541107226280211e-03
3.592008324653684498e-02
2.738876682819048163e-03
-1.805125374436110028e-02
-6.851434747906733937e-03
6.003351306647031205e-03
1.062782725095271809e-02
-1.404852105853540700e-02
-9.051347228407348108e-03
-4.570453820743383341e-03
2.139413222887189686e-02
-2.406516913773593808e-02
-8.965439091661414964e-03
1.307387313545817394e-02
1.738402908230544247e-02
1.099034367160829466e-02
9.114254972361568452e-03
2.024089232735672497e-02
-1.911048720823375555e-02
-8.004755586051629651e-03
-2.691724610946975241e-03
8.568592167851383709e-03
1.137708288424066350e-02
-1.065485305766282649e-02
9.818324145250694954e-03
1.225778679773083593e-02
6.593919872606436930e-03
-1.213995736649579014e-02
-1.964129283225534220e-02
-9.523617803445762892e-03
-4.189550000811163855e-03
-8.543799464229093893e-03
1.824649751938293291e-02
-8.766168382452386998e-03
-7.171339055558855792e-03
2.597635886792044532e-02
-3.377020779365003805e-02
9.698244697620926266e-03
-1.962305632736723385e-02
-1.586624053459761161e-03
1.934499978575048018e-02
-2.117180454120252010e-03
-3.065220747834925073e-03
4.879380022921112059e-03
-1.518163275758118054e-02
-1.269564614228631261e-02
4.699757665554970230e-03
-1.183929352528791112e-02
4.079618630044976393e-03
2.022368888787784771e-02
1.203056000636476899e-02
1.150126542012270929e-02
9.801849312516644139e-03
2.428110521281260509e-02
5.590755103340123121e-03
-6.418224323788843111e-03
-4.883929460679842759e-03
9.949470284230359923e-03
-3.111210207844187278e-03
7.178817154077845632e-03
2.624116393233765984e-02
2.485715558571142784e-03
1.010804093605834932e-02
-1.472820778153382561e-02
5.769057757640446218e-03
7.753661592043319985e-03
9.064897189879270872e-03
2.760562949925824457e-03
5.709835424819488525e-03
1.473232673876151942e-02
-1.561331028348928460e-03
-2.379650226779018302e-02
-2.270961241899999150e-02
-8.023585588834156526e-03
1.802753375003715575e-02
-1.544256146007550075e-02
1.448198973514080697e-03
3.671907658823077986e-03
2.593794780704005223e-02
1.007922743945584114e-02
3.542974316574736427e-03
-8.907567542727571133e-03
2.876976909331091514e-02
-1.408960197743038337e-02
-8.613362871763135045e-03
-7.612419777710741770e-03
2.502520177794193695e-02
-4.035232236535180733e-02
2.414717193055492418e-03
1.843253253882451773e-02
1.337285885024714314e-02
-7.295848512706988587e-03
2.096513633848996402e-02
-3.981879105970509078e-03
1.768729808384056704e-02
1.757521265883298838e-03
-8.161000671209946850e-03
-6.962380414589087671e-03
3.278539675887075060e-03
-1.236836844102823284e-03
-1.222773357073977246e-02
-8.640349461943730089e-03
8.734389617784288660e-06
1.927554208314992759e-02
-4.042364272014373379e-03
7.036331064610877248e-03
2.729605682967087797e-03
3.594309079615701230e-02
-5.744457113009649937e-03
-1.667363002423724247e-02
7.186851001180971296e-03
2.374802472273028486e-02
2.020562610478077430e-03
-2.066944530907948926e-02
-1.091896591033616505e-02
1.975865419861000394e-03
-1.241545073433129344e-02
-1.848492372997949038e-02
-3.654162932716006722e-03
-6.288465401443886840e-03
5.977052815949021082e-03
3.306979661777681521e-03
2.446950317934510569e-03
-1.474623115562602449e-03
-6.252370306755497022e-03
1.232069573396653815e-02
3.567926661565011884e-03
1.288172700850555470e-02
3.877792704194781611e-03
5.948354421841193368e-03
3.503830032696542141e-02
-7.339589190376646401e-03
-1.142677459871868986e-02
2.644789369186677577e-02
4.977320103668701583e-03
-3.813652750930355498e-03
-3.102766736862831894e-03
3.395084949908868505e-04
-1.625183186687266176e-02
9.694535325277496562e-03
-1.033411400769519359e-02
-2.760607961415840160e-03
-2.681718795790451366e-03
1.225540605320274597e-02
1.619500568604137491e-02
2.633753722580354714e-02
1.128695957124514239e-02
-7.793760571289241011e-03
9.763146392530846693e-03
-2.105968328232670286e-02
2.121258224783701199e-02
2.021603611068176383e-03
7.371649992256483659e-03
1.507140570749743169e-02
-6.779889665185764858e-03
-2.506115462567989546e-02
1.295847984790594702e-02
-1.762101864848070187e-02
1.135933528934430538e-02
-8.984633445228512811e-04
9.937539103683459829e-03
-5.041038349604282445e-03
5.997791037781899717e-03
-1.237860951004006622e-02
-1.407569209889071235e-02
2.559874597987014250e-02
1.444871163873967523e-02
-1.547103093426451447e-03
-2.834730666905759065e-03
-9.499174708540593370e-03
1.718012076182984238e-02
-1.207485178153444583e-02
8.822254969032059316e-03
5.290096594757102283e-03
2.060210848608879514e-02
3.439126317109360287e-03
6.273728262989162682e-03
1.618639601957872973e-02
-1.340598289783481376e-02
4.624224744052279554e-03
-1.469717495500718132e-02
-2.301225846650932841e-02
1.351359210247176854e-02
-7.117836889162373719e-03
1.430252631615510500e-02
-9.504386300202286725e-03
-2.225457142063949276e-02
-2.354278752916890219e-02
-3.125599270540892205e-02
5.605469075536838796e-04
-1.809706183971174567e-03
-1.948960267646088554e-02
-1.823574965571725034e-02
8.097568401881107686e-03
1.315638123648437373e-02
-1.528626951404363742e-02
-5.739253850248328924e-03
2.674948149459387050e-03
3.353835727313241206e-03
-3.592370927894532329e-02
2.012598845677506312e-02
-1.640062977562023157e-03
-1.050981697981280549e-02
1.693117240196180887e-02
-4.442331178996805977e-03
-2.121964741939302151e-03
-4.489681457700566390e-03
8.610223564051937284e-03
2.569067561218189855e-02
-5.170908713467551633e-03
4.761301627111991577e-03
-1.029211336825081556e-02
-1.613703538947300689e-02
1.124597234187469513e-02
2.406035591987402619e-02
-4.916992111835130153e-04
1.716662041597154850e-03
-1.249609145622222403e-02
1.077981184701096162e-02
1.633387167341279408e-02
5.037817885972785577e-03
4.282322963652129312e-04
1.245548074206347285e-02
-2.465040822909773683e-03
-4.461290681378888776e-03
-9.173896722602036327e-03
-1.442643409110286497e-02
1.228867670238805929e-02
-1.677685731857021106e-02
-1.251860318574199091e-02
7.727522111403862387e-04
6.930832882819843756e-03
-4.136883615351242237e-03
-1.329262089470824998e-02
-7.612813464624368018e-03
2.200867357984125430e-02
-6.463820703880030979e-03
1.030119883809473176e-02
2.151677133867496705e-02
-1.273849267315196702e-02
-4.221613938927897491e-04
1.638169135654502645e-02
9.759264683022019285e-03
2.094008557052438879e-02
1.017908427530628615e-02
-2.162135464748318400e-02
1.333326615549680107e-02
-1.212335299446271313e-03
-1.497911272903604382e-04
1.133684332863140777e-02
4.567204289054245872e-03
2.472079477279989432e-02
1.406895214981717344e-03
1.263950626852654996e-02
-3.427514140708253637e-02
-2.058825651469410253e-02
-6.751620976864880497e-03
5.500974594879309496e-03
-1.074137299434970924e-03
1.961990299675865981e-02
2.448805792502536244e-02
4.832899274435093449e-03
2.041954591187535376e-02
1.156367179935307698e-03
8.081332908235625695e-03
1.245335368599326947e-02
2.075952073846613552e-02
7.745371884833155991e-04
-2.875710320189652641e-03
-3.170225189625976419e-03
4.176424043459865676e-03
-1.323079454318639402e-02
1.933580950891784431e-03
5.112045849716772596e-03
2.144046518861780770e-02
-2.085720373023598403e-02
2.835859552692297086e-02
-1.224214898562705871e-02
-2.479888347347041985e-02
1.620179749685208420e-02
7.364712262870389339e-03
-1.827286131486989497e-03
6.996346938492311283e-03
1.150586713454319898e-02
2.677036695831771368e-03
-1.018326321911412627e-03
5.507462474328401504e-03
-7.668831927608838785e-03
-3.321204554327033404e-03
9.323020566678009644e-03
-9.543142218767539792e-03
-5.167796098795738625e-03
4.440604243942774740e-03
-1.832876832919884402e-02
1.343357113355733018e-02
1.359270672371384143e-03
1.796989085866974173e-02
-1.709479622435124135e-02
4.309819519468516269e-03
-9.960662226674443440e-03
-5.771300912639972316e-03
-5.562621898117725387e-03
-1.192486795828918630e-02
-3.235194378357964667e-02
3.447795812401990845e-02
3.986169473710984151e-02
-9.011269631794145349e-03
4.027343590239125005e-03
6.029460888879996892e-03
1.607218259504542002e-02
-2.917720784588251695e-02
-1.831669331512623738e-03
8.903158404639600898e-03
1.698411262811358111e-02
-3.158799562408387551e-02
7.398730205272058096e-03
-1.214771805648924563e-02
-1.144445292587117392e-02
-5.308209257410111820e-03
-1.519086486531811588e-02
6.785006504366101511e-03
3.007229746124747902e-02
-6.063132357375732896e-03
9.888793451544251531e-03
5.356364583452916800e-03
3.316084357163234797e-02
-1.721690787040672591e-02
1.492407492458422066e-02
-1.875022021256174398e-02
1.683160054356238819e-02
1.521993252902584075e-02
1.253558251593394138e-02
1.531715917379526670e-02
1.085736305095484459e-02
3.602443491861567065e-02
2.471281237392230004e-02
-1.644537562738863923e-02
-3.039309115769084010e-03
-1.343191052763866196e-02
-4.791193636081085387e-03
8.194016753381687043e-03
2.234353072539917715e-04
-2.310436490085920891e-02
-1.067183838178783345e-02
-6.951372573046794845e-03
-1.303252489214919846e-03
-4.687106640546404891e-03
-7.884401300952493044e-03
-6.348298916914196094e-03
-3.030937331391668488e-02
1.360254934002483838e-02
8.919792037087353326e-03
6.312237906431502829e-03
9.027114515430752911e-03
1.892185954768553719e-03
1.702098871848953254e-02
5.028769661376516695e-03
-6.606840774976854500e-03
1.547807588250177564e-02
3.707585156024291364e-03
3.312817361189949322e-02
-4.125905882942777075e-03
4.460187173974266422e-03
1.822198842579758268e-03
2.039408223815424373e-02
-1.369298324978102457e-02
5.605861296243576722e-03
-6.742591791291633815e-03
-1.236239771563013568e-02
1.583259286903793313e-03
-4.613596272946471170e-03
-2.388332644614118636e-02
1.475324328458340294e-02
8.435198053433234922e-03
5.814633792165922049e-02
-5.064492085874660980e-03
7.289719477927471096e-03
1.490999933927686892e-02
-1.560240922831516650e-02
5.348245768997788793e-03
4.614032906546453039e-03
8.588399105182126930e-03
-1.120047863510285902e-02
1.003823260422475119e-02
-1.062245571165656294e-02
1.422150614765145364e-02
1.191249972122476221e-02
-1.523734958755473649e-02
-1.999152812325367609e-02
-1.100865411901445941e-02
-1.035402407482902826e-02
8.331910680655904350e-04
4.040977267480243967e-03
-7.660696899805780058e-03
1.655838560662252490e-04
-2.327968328781783295e-04
-1.160639405659335925e-02
-2.854528746393721408e-03
-1.129612322647924327e-02
2.590419723391877010e-02
-1.819755828844767803e-02
1.494679239747154047e-02
-4.007757189755375288e-03
2.057642673526225222e-02
-7.758912972869748924e-04
1.714318295637698789e-02
-7.504834455524408282e-03
2.532171628712086894e-03
1.789515336651389607e-02
-9.206881793400911035e-03
-2.426766782097055514e-02
-7.096592544535760758e-03
-2.225629063706863892e-02
2.337766517099646932e-02
1.101145594238601456e-02
1.282239099502338955e-02
3.562068339438252945e-03
3.513550742626411760e-02
-4.318613196930823003e-03
-1.305040133303509049e-02
-1.251002205242518657e-02
-1.100453720561963330e-03
1.396186421243436615e-02
-1.640648382375661449e-02
-2.685440478869269201e-03
3.421927223433105306e-03
-2.102087982197878985e-02
9.753120622920085844e-03
-7.695489033054819968e-03
-8.564274847902446364e-03
-2.348168484633183020e-02
-3.447732961373551740e-03
6.977991903040201872e-03
-1.062103887873647873e-02
-9.526899452151391112e-03
2.889516044180809665e-02
-4.386891479562106573e-03
3.198082007796130416e-02
-9.170953525380796945e-03
2.175338911489060889e-02
1.404687785425245408e-03
6.164956225485245141e-03
-2.775719140813397243e-03
-2.408116647995743598e-02
5.425813989792775335e-03
1.679963355865516858e-02
-4.081943769214949752e-03
1.932762603775359245e-02
1.022865155052176712e-02
-1.159227989986752819e-02
5.808810728001987007e-03
1.227443941257229214e-03
-7.470240591815687121e-03
4.031542010341123729e-03
1.148808550851431170e-03
-1.519800885344961550e-02
-1.568011196054639941e-02
1.376959243913792458e-02
-2.421951384387534614e-02
7.481183610941884946e-04
1.338906536794811503e-02
2.865965630592759092e-02
5.801302714216790245e-03
-1.779129748110053894e-02
2.101563095948226143e-02
1.792333220241457484e-02
-1.250383116228815511e-02
-4.294652942454746380e-02
-1.323247904851680701e-02
-6.738987767128877017e-03
2.256891981131814700e-03
-7.880194912152478854e-04
1.690752569917637269e-02
4.031237722089355338e-03
1.885451109378796439e-02
2.203002170511076524e-03
2.400446077436467485e-02
9.231404713277185925e-03
1.204343461829535458e-02
-2.816911156414556878e-06
3.602041429637731478e-03
-9.026598014393221250e-03
1.512261054000386615e-03
3.482788068763526673e-03
-3.193145984867321908e-04
-5.901584475878790884e-03
1.309614384805842142e-02
-1.846729879055917720e-02
-2.198091082364527979e-02
2.265177573437000477e-02
-2.644216164554806514e-02
1.742675588963314010e-02
-1.552858422989710462e-02
-1.050524563303504612e-02
1.104958719077162900e-02
4.191854585158544082e-03
-7.197727300487051158e-03
1.019434299016016947e-02
-9.052407999782585007e-03
1.725037038458001812e-02
-1.152802938376151255e-02
-1.019611366935686478e-02
-8.670923406416697690e-03
-7.534726592690924388e-03
2.624624490515032812e-02
1.248614482036485528e-02
-1.614004080381703163e-02
-1.056651575866232422e-02
1.881667751463399554e-02
8.591011517314308321e-04
1.331351780975982210e-02
6.346671280735760937e-03
8.805774161472405479e-03
6.526709976977976280e-03
1.462776459322352209e-02
-1.596958715490644221e-02
-4.283274956321275750e-03
-2.154578067789984092e-02
-2.734672489724832012e-02
-2.896554862070705588e-02
8.218221894531486590e-03
-6.936302656043195555e-03
-1.309346500569649741e-02
-1.052699126114241095e-02
-2.279897774642159619e-02
-1.307951204371408417e-02
-1.362457009646622814e-02
3.495241810632099960e-02
-2.366949222154601275e-03
-5.167540251358852116e-03
7.596620372757786552e-03
-4.590774299011168846e-03
1.993643445486981743e-03
-4.062233073808443895e-03
-1.851081599559911348e-02
-6.796873361565061895e-03
6.706905165250481469e-05
-1.069141712715887017e-02
-8.099620290026676370e-03
9.207667736869148273e-03
-1.671897249239089750e-02
2.823429070442513844e-02
-1.289998049867298671e-02
1.511599392310252962e-02
7.237518970838465251e-03
-7.814120593876693402e-03
-1.216134724893931304e-02
2.440380270426578072e-03
3.371860429413076066e-02
-8.162535980696151300e-03
-3.550659030016197707e-03
2.786282347663881359e-02
-2.536614029407716769e-02
-1.461679050690412908e-02
7.063040303332219182e-03
3.097815215003701245e-02
-2.248166559333410544e-03
-1.064616748051996041e-02
-1.608465840517354917e-02
1.342656241363269012e-02
-3.703666877899976662e-03
-1.997005915904368975e-02
8.073600213512419771e-03
-1.722032912391350699e-03
3.354304009447824694e-03
5.966057123735966222e-03
7.588691744169962471e-03
1.185867986110389349e-02
1.066253289275847539e-02
-2.490732567842309040e-03
-2.176894746009859494e-02
2.269925110953809402e-02
3.083867224049580223e-03
2.299749463957305451e-02
3.046521349839428211e-02
-7.048779865010494465e-03
-1.488822409059294138e-02
-2.757733226048651645e-03
2.848064151970492938e-02
-1.464312474960417429e-02
-2.490593130191125909e-02
1.527065328040363296e-03
1.761833305813662346e-03
-1.412253379184467972e-02
-8.325778426514362715e-03
1.283845296150768660e-03
1.385087793951583768e-02
2.621493683110994594e-02
2.567352201526088094e-03
-1.615594794071625526e-02
2.716057654596891122e-02
-5.937190830185967022e-03
5.043480553116458376e-03
2.031794276579807195e-03
-1.346401646119079268e-02
9.795107803591746910e-04
8.328592534514647067e-03
1.887748070509914083e-02
-3.132443158650615594e-02
-8.281379291180531246e-03
-1.622165731809573075e-02
8.609936110797912620e-04
1.185200260972079332e-02
-4.325074623699390330e-02
-3.147885460334733012e-03
-1.374652769577703638e-02
3.067536028757951103e-02
2.078989429964726507e-02
-1.251312145555249014e-02
9.954674693886696527e-03
7.751303220272125379e-03
-7.953665302446477972e-03
7.385543622261886605e-03
3.418610444568646878e-02
-1.115039366045454845e-02
-5.691506270710317700e-03
1.635585929485702111e-02
-1.646863000685944156e-02
2.144861417265754577e-02
-2.782250320371660104e-02
-2.456146203852571652e-02
-2.843970447608004399e-03
1.120022475140612997e-02
-1.581982389677450210e-02
-3.465595612334898198e-03
3.363270274026784138e-03
2.133384280402871036e-02
1.259791310866876721e-02
2.452849336806683239e-03
1.501177508565709230e-02
-1.513497379413804127e-02
-1.002427164883876523e-02
-6.569168688596371125e-03
1.582367881077373362e-02
-5.440079067880319863e-03
1.340202807157185073e-02
-2.722906394449045673e-03
-1.651106007171346040e-03
-9.524316719028180431e-03
-6.183921457135802512e-03
-1.808518930833463365e-02
1.473155772193128141e-02
9.226303549273881738e-04
1.863332272186279948e-02
-8.339914773815069668e-03
2.538248955493202161e-02
-9.006442539367129005e-03
-1.158795471760173902e-03
2.464941448265377255e-02
7.063099028356467006e-05
1.254962737502362050e-02
1.082853968064973263e-02
9.571165417757380306e-04
-3.256117835550439380e-04
-1.068260096423684878e-02
2.317349033687923776e-02
-1.132937116164835743e-02
-2.754710390470357494e-03
3.908115796672954889e-02
1.192629866718725694e-02
-1.116280308665310202e-02
-1.071969962248028180e-02
2.407124361389507364e-03
1.228155093269909549e-02
1.033769896498034670e-02
1.457416457986441746e-03
9.384506391749754955e-03
3.629863289478508755e-04
1.139139472892879319e-02
-8.515408853619812340e-03
-9.262467347307226304e-03
7.131341939946911346e-03
-2.590771246388869770e-02
5.066500174594146255e-03
1.774938930834524253e-02
2.658628748440820463e-02
-6.833601963979403157e-03
1.535433334082174188e-02
-1.750730098726425009e-05
-7.953838056286865327e-03
5.028817669849862740e-03
-1.563072918938102421e-02
4.182687636064397370e-03
2.069722349583309317e-03
3.098140392525236542e-02
1.048350416784473056e-02
-2.639405101344050042e-02
1.262037185536333400e-02
-3.903213791196792105e-03
2.146563885559376814e-02
1.535195064918132637e-02
-9.447682802285167769e-03
-2.382117512894898429e-03
9.640345471371698435e-03
1.482474034633964911e-02
2.141934156809345222e-02
1.151526072867913204e-02
1.686326921154178253e-03
-3.096304400720607114e-03
1.987781248748633073e-02
6.020701317087752587e-03
9.699431693963060305e-03
2.323046036719049467e-02
7.404123425767756422e-03
1.788220494442971376e-02
1.225338790813273668e-02
6.039013444738063410e-03
8.202867747048462124e-03
1.497431670760502979e-02
8.150146801767135796e-03
3.219850525636083066e-02
-2.036439917422257911e-02
1.070440806145825895e-02
2.699807554823117819e-03
7.911899540409425557e-03
-2.699522249625062320e-02
1.762625867639956365e-02
-1.005898733361618690e-02
3.218473452700436332e-02
-2.083944971746529845e-02
-9.238896702413505746e-03
-5.341291314432959451e-03
1.755295195591847005e-02
3.522778121542052138e-02
6.981353562243651847e-03
1.378453767207304427e-02
-1.734843934631736043e-02
1.592735058178548768e-02
4.852844970110781024e-03
3.822057699209262943e-02
1.544635590406749463e-03
3.569898942730688821e-03
-1.170805227580285109e-02
1.083546979266610151e-02
-1.776112801138870698e-02
-4.886839159810699856e-03
8.124563965067043217e-03
1.470701741330059792e-02
1.845758405422887397e-03
4.579403264459519507e-03
-9.204213526436037058e-04
3.690106228764168921e-03
-9.633887183120077745e-04
-1.645723478732832434e-03
-3.003966791230312772e-04
-1.179800848686577038e-02
2.239445436109669708e-03
1.043096037801347640e-03
-5.154200895476047754e-03
1.151094910304770007e-02
7.797516455068028178e-04
-1.063952301447680659e-02
2.324551426127735750e-03
-6.245844150619723686e-03
1.090873595474116213e-02
1.442534854805030582e-02
1.133128667885448942e-03
1.110190435899438208e-02
-8.030019512057329917e-03
9.542334814346955726e-03
2.936879267639823723e-02
-6.925711345729342050e-03
2.675367124005824382e-03
1.321876350476762670e-02
-1.473999434770483473e-02
-2.781375063833736250e-05
-2.289591298052995327e-02
-9.044250031013355284e-03
1.669988966239637634e-02
-4.056375358180065553e-03
-1.157493457117624025e-02
6.592240684679106242e-04
-6.180817594349533907e-03
1.232639631974065224e-02
9.866689958587479894e-03
-2.734112810201341803e-04
-1.750799471998946630e-02
-7.149284524080990084e-03
-1.249330967832254329e-02
4.449168397806576615e-03
-6.567301140644177509e-04
-1.988878978721872557e-03
-1.416669557516926636e-02
1.109858655296010188e-02
2.559951249696354719e-03
-1.999868470385702309e-03
-2.698121073775610994e-03
-2.636420587374165795e-03
5.274923784326064104e-03
-8.398515056366052944e-03
-1.549282601072282488e-02
-4.242636952581011617e-03
5.594612186805673036e-03
2.931835067797410391e-02
-1.414201975140641325e-02
1.883846832164154037e-02
1.106575235606843677e-02
-1.444601641309015139e-02
-2.515759315141780084e-03
1.398470598680307507e-02
9.859679565908259155e-03
-5.454717634840360388e-03
1.482656272633769284e-02
5.499948782280566009e-03
-1.951387406017157308e-02
-5.160995087461487524e-03
-1.025604948271819673e-02
2.631165673861124866e-03
2.322174127457805534e-02
-1.365147108082106348e-02
1.742416358099812407e-02
1.138430644033726520e-02
1.123396421770815785e-02
1.702665985128746368e-02
1.905130891146427155e-02
-1.320023247909629660e-02
-7.734136227478244537e-03
1.203481328234867927e-02
5.300747701651412937e-03
-1.509430664358441671e-02
1.194000004024633674e-02
-1.810499310043243602e-03
-6.478177546791286621e-03
-1.386657132790743673e-02
3.165187668258967468e-02
-2.574917301417685433e-02
1.411183094120966632e-02
-1.874809006093255612e-02
1.383658684106357437e-02
1.541937879830064355e-02
-2.586666514401815900e-02
7.754776129223253309e-03
-3.783842157312855385e-03
-9.412336666987309447e-03
1.143852242183110261e-02
-9.402697620605552850e-03
-1.220816181454064536e-02
2.826972620866944740e-03
3.191728795586880330e-02
1.122421583319548229e-02
6.352489742313107909e-03
2.129418655316694248e-03
2.179152387233387889e-02
5.829082730875086334e-03
1.300980801335300564e-02
1.647154593458137820e-02
1.894505722414454793e-02
-1.205395454012278197e-02
-1.540033273017768446e-03
6.719602206462543109e-03
-1.414741754766733056e-02
8.135261051808791166e-03
-5.281233375386078753e-03
6.396796557413290604e-03
2.741535774145593615e-02
1.504946334256179567e-02
2.280970507036945635e-03
1.307223971186063406e-02
4.429417753623889585e-03
-4.594387093633552424e-03
-2.065439875119524579e-02
1.413375804020145302e-02
-2.180242358040997835e-02
1.073088040499869250e-02
-1.809844710587847627e-02
-1.183494170837192348e-02
1.465027943696064691e-03
-4.844382838537531454e-03
8.608506263539348474e-03
-1.168808604123483790e-03
1.669863248821613563e-02
-2.037602493631788386e-02
-1.237666145442462007e-02
6.420773917874408702e-03
1.113790138489575109e-02
-1.003605330658535917e-02
-1.060560344385545403e-02
1.145027868411364544e-02
4.900987087872973533e-03
-3.369611110163656803e-02
-5.963068571308093035e-03
-1.724795564135425674e-02
-1.025303949110483760e-02
-3.308955353658653720e-03
-4.000419722671851898e-03
-6.622863926163615085e-03
-4.541002459832518129e-03
4.504874398110085554e-03
-1.930661341903525119e-02
2.334683063131460666e-04
-2.950858724373833439e-02
4.749403793221271784e-03
1.502538276868992974e-02
1.662794452554298280e-02
-2.098850295329646523e-02
6.081210950195556006e-03
-6.649261126191418052e-04
-1.158133165824254060e-02
-2.765407682795874983e-02
-3.992557025985642855e-02
-6.041395742640157454e-03
-1.090652777817111702e-02
-7.912883991259278549e-03
1.257657088468806632e-02
-6.946125104095576819e-03
-5.807493873028408624e-03
1.428296936520029141e-02
8.421048227349405349e-03
1.006183453411655868e-02
-8.032164879142373107e-03
-1.763776794631732175e-02
-1.131996484760647639e-02
7.691626148691790670e-03
-1.241812451471937596e-04
-1.618726504530617130e-02
5.867287780622490803e-03
1.663200923682344942e-02
3.561481070395268521e-04
5.748531084220992460e-03
1.922725589123840464e-02
-1.991907571111519414e-03
-1.446718028847735968e-02
8.844078935769205188e-03
-1.523405897409187311e-02
-1.166007978242668969e-02
1.429861778469331338e-02
-8.754439376746723372e-03
-1.686096442170454540e-02
-2.197307596097372237e-02
-7.433611985053099544e-03
-5.256599528044909484e-04
-3.285945751439382691e-03
-1.625875983358975735e-02
-2.385852873313057745e-02
-8.058584298062611631e-03
-8.712875804379887484e-03
-1.750415047867221949e-02
3.745915214812163118e-03
-3.413807476138828057e-03
-1.403987628920747889e-02
1.919616907874490894e-02
-1.806385140675999951e-02
2.042867499265505274e-02
-2.835477679465601281e-02
-9.393515613599696945e-03
5.267280171626753660e-03
-1.591892550415991217e-02
-3.865373528933869866e-03
8.629023756014360044e-03
-1.931951848178312461e-02
-8.850680523530709762e-03
-2.851820493834896723e-03
-2.644926292601552063e-03
-1.253159360204408705e-02
-2.322455806160659240e-03
1.647445381544496504e-02
2.452868576006469667e-02
-9.369589223744067760e-03
-8.783963171229161593e-03
5.751646661100033239e-03
2.924746652433171060e-03
-2.894582270010965554e-03
6.186956127873554159e-03
-1.755143912642521606e-02
1.844010644968167162e-02
-4.272541669707564937e-03
1.197771397218768720e-02
1.886250658477893125e-02
5.436576560937834632e-03
-1.141288003636066776e-03
1.064287491532039075e-02
1.869913010427883340e-02
4.328492104549160752e-03
1.118419787570050158e-02
-1.566333992819603921e-02
6.234470006517746181e-03
-6.362956044806275351e-03
1.078467745002236605e-02
-6.359178886434207340e-04
-2.421939988804908822e-02
-1.968287419589486841e-03
6.430426599404157756e-03
-1.106507452576513222e-02
1.575754481657228034e-02
-2.209629339493873832e-03
-1.378665485996164765e-02
3.816654379302648371e-03
4.973510886037317731e-03
-1.747130607448299728e-03
5.411283013354231154e-03
3.877413333130551049e-03
6.817482787781185480e-03
-1.650266311489027166e-02
-4.335500319065383433e-03
-2.702921820146470672e-02
1.508304347201628974e-02
-5.326091170812014518e-03
8.165576373844575866e-03
-3.166736805934505100e-02
-1.350252749547944768e-02
2.368804252526862230e-03
7.875773279650928257e-03
1.377415762490494461e-03
1.971245646132571694e-02
4.068940728023309056e-02
-1.750349078300735342e-02
-7.898973416250780477e-03
-1.391761083033011062e-02
-3.083115398709205830e-03
1.934262782150472822e-03
1.246148491987828302e-02
1.036035035243122564e-02
-1.548068887413562092e-02
1.387115349033138378e-02
1.350905436024082452e-02
-1.924191638969706408e-02
-3.098727643328337989e-03
-1.583170708308600204e-03
-1.270834240148381242e-02
-3.736588286298745537e-02
1.374617332926302699e-02
-1.969317122007345142e-02
2.344399616983192450e-02
-2.494468091017883540e-02
9.712053360129613636e-03
9.264603154522210726e-03
1.307122850353752488e-02
4.225642085405203682e-03
-1.422579832094408164e-02
1.830945468003193979e-02
2.261283188772133558e-03
-7.241612545528286309e-03
5.204638870979275828e-03
2.101768254719252674e-02
9.041000235546933078e-03
1.045621689025199100e-02
1.275528883289746632e-03
3.415797953221676002e-03
-3.834304061061890104e-03
-5.875255440897582566e-03
-1.510221787717467602e-02
3.329662013213641712e-03
1.106818624192582035e-02
-2.263763767841657504e-02
-1.414893411534022018e-02
-1.647867616399251861e-02
-9.372924738687919352e-03
6.897383153745263035e-03
2.442328514368283243e-02
-7.407094512827832634e-04
7.780860746155071443e-03
-1.324896689847313534e-02
2.575886753292031504e-03
4.629016247197922408e-03
1.969843177193419601e-02
-2.890454108272046910e-03
-1.168590628533673452e-02
3.011324418449936452e-02
-5.078613922985883954e-03
1.845056485537768104e-02
8.711720579123505281e-03
-2.425129049320648086e-02
2.682232216112805795e-02
2.239662499928466582e-02
-1.839242853909540606e-02
2.520445273492824892e-02
6.164452708247865689e-03
2.374943546067359926e-02
-3.191806504312316023e-02
-5.164419114888608130e-03
-6.938242997336975873e-03
9.124689950758079968e-03
6.309088917149759806e-03
2.687439925855936163e-02
-5.730651515390185191e-03
-7.027967094243353120e-03
8.439754641073684421e-03
5.751731635154418154e-03
-2.095174334270230240e-02
1.866201386833814604e-02
-1.218124496900509397e-02
-2.423477151049602783e-03
2.796448462776498015e-02
9.018789824886588868e-03
-8.953383077068308854e-03
-5.442878670684715182e-03
-1.072617586461877687e-02
-1.209548715352603068e-02
-1.070250127896546673e-02
-1.695024924654127407e-02
1.761139910149324764e-02
1.710854339887326811e-02
1.404635521099777996e-02
-1.701859550901421714e-02
-6.221551438385674627e-03
-3.391313802507431308e-02
-2.024268685519098332e-02
-4.712087150446624996e-03
1.484203815145924976e-02
-1.668590194727786330e-02
1.814369220301371641e-02
4.344310714266152833e-03
4.492356088090175212e-03
-1.406651095766294803e-02
-6.677912816274131011e-03
6.747792099180352152e-03
2.797625499771771583e-04
-9.090934383037558436e-03
1.259720242501081652e-02
-2.786651063543734569e-02
-5.470274812953823847e-03
1.190070194007804283e-02
-3.576054069202101466e-03
1.537667017128664312e-02
-5.663206985538070913e-03
1.607387443558777954e-02
1.692415375599845345e-03
2.243294690330215752e-02
-1.955399694456779608e-02
-2.409259311968976747e-02
-2.159080071273558610e-02
1.621918678922568136e-02
-6.014131290280547680e-03
1.379277119538386241e-02
3.932269159201865621e-03
-2.762904082438758305e-02
4.397157538237461694e-02
-1.335911782690300635e-02
-9.470341134822809342e-03
2.726531071885999243e-03
-1.597465559835877262e-03
-1.770548507068910038e-02
8.199077456067573391e-03
-1.177995619227115501e-02
-8.440114630517414618e-03
-4.093960478320442286e-04
-3.265634454074770737e-02
8.157428938509294139e-03
3.073431282059686451e-02
-2.937406939455316102e-03
9.882283359846505411e-03
-1.077450850464265267e-02
-9.323896651710534417e-03
-4.771175440852507173e-03
1.782594400035263787e-02
-1.499569267066146183e-02
4.215012208920400696e-03
-1.597030431643475237e-03
6.533757418454212533e-03
6.007826252185214516e-03
-1.784984184062620924e-02
2.182464560302434242e-02
1.101659260625681425e-02
7.391951026082936062e-03
-2.764708611047021064e-02
1.106978213222065653e-02
-1.482320936403222315e-02
2.376821036733770334e-02
-6.721574414863335650e-03
4.678266513970001650e-02
2.254269801422353892e-02
-2.562924108024853057e-02
-3.853753764454571819e-03
6.750136950673941809e-04
-1.269114029782618912e-02
-5.451289298951950656e-03
-1.066122472987877066e-02
-3.568554350448808685e-03
1.306997249645208692e-02
-2.262915799563971000e-02
1.264569396142027928e-03
2.249853646865450016e-02
4.705516029733000649e-03
-2.097702262524604733e-02
-9.486090769878201961e-03
1.274078343302985535e-02
-8.407634257385229000e-04
-3.529629165000521766e-03
-8.195002910684633449e-03
1.645249550186834650e-02
6.525244292569771067e-04
1.927032074049413526e-02
9.855104357974552726e-03
-2.092757236612197494e-02
-1.205475634933213074e-02
-5.358940280853322774e-03
2.902651455812849113e-02
1.606983859247490543e-02
-1.478051276482278409e-02
2.355235674768914669e-02
2.391990129386505938e-03
-1.165375352614930402e-02
-1.774333494625073351e-02
1.311222689795101697e-04
1.104953211104526059e-02
1.055690005877418965e-02
1.481882254183835256e-02
-1.912507679470577815e-02
2.304631902883987754e-02
-1.090241525373217800e-02
1.732002675573196537e-02
-2.158938886690647471e-02
1.776417374673265603e-02
-1.210234879890715980e-02
2.803570943957604117e-02
9.742209733957805928e-03
-1.130805614777851548e-02
9.854773115266179245e-03
8.278145744151720054e-03
-3.264598780043462961e-02
-2.032092026106135235e-02
-8.430726706148439567e-03
-1.284611570474109704e-02
-2.223330308512291506e-02
-2.200126184395878592e-02
9.086999545823811614e-03
8.358372219864816655e-03
-4.979792791871709076e-03
-2.656563059205115443e-03
8.876458458700681869e-03
-3.799878944368085057e-03
-1.968176746962515405e-02
-3.377522763032209108e-02
-1.662366797734917204e-02
1.184013033207908377e-02
2.782508392716160316e-03
-2.193263533682509453e-02
4.004797996512369194e-03
5.144603798760724427e-03
7.470724359265804373e-03
1.282743759247970301e-02
-3.331069886122680311e-03
2.253067734924701568e-02
5.250836339896473859e-03
-7.552024625526931531e-03
8.657936549303885121e-03
-3.376523737131324754e-02
1.791533210711829249e-02
-4.635880628259787285e-03
1.305711247853622893e-02
-7.431382094386910879e-03
3.380838689413578901e-02
1.514595714555571314e-02
1.126294100716990730e-02
-4.140880516094281455e-02
4.156114920485307583e-03
2.736351291953771289e-02
1.271548975661653154e-02
-2.182398867248073158e-03
-1.574574018447909025e-03
-2.905124197325020721e-03
-1.637164418142499078e-02
1.113753040739940206e-02
-3.545273333535637304e-03
5.710480055014760525e-03
-2.489951002561547125e-02
5.312057767675139840e-03
9.481538846372386531e-03
1.064012783050424966e-02
-2.608427740180230877e-03
-6.516522880527244287e-03
2.718014130370082979e-02
1.908892522959613688e-02
1.013110729960046454e-02
1.758641117957953541e-03
4.316794867700651447e-03
-6.721657877296417609e-03
1.362479552145554225e-02
-1.009812731688234690e-02
1.180922632811176078e-02
-2.144079117292596592e-02
-4.501663557739286545e-03
2.090134043533183050e-02
-4.600257831886072572e-04
6.098815308712442380e-03
4.948261247931898558e-04
1.204786552572220670e-02
-2.056155972028252642e-03
-1.742808154719476324e-02
1.152303860771824486e-02
5.018861824678207129e-03
-1.551907990684395786e-03
-1.250669474462166517e-02
7.916539745011774709e-03
2.146277074039139657e-02
9.005736468591691787e-03
-9.940611263104352779e-03
-3.783687714937655397e-04
1.623616045758013646e-02
1.626626612939945440e-02
-1.915379378213075134e-02
-4.613216269180164114e-03
-2.791688439484567730e-03
-2.408303342017454815e-03
1.237975221981184488e-02
-2.242990059087145507e-02
-9.458940679568423118e-03
-1.555675709573295200e-02
1.066989641978440505e-02
-1.503756689432077243e-02
5.636469476196946313e-03
-3.918755680540179118e-04
-5.152630842875771840e-03
1.210187811374262637e-03
2.335617552704645841e-03
1.397101498681886482e-02
2.314659789494711781e-02
1.333911326840809576e-02
-4.655926879673456809e-03
-2.880445834025496810e-03
5.843108112610045923e-03
-7.424326700453889741e-04
1.008037720902457690e-02
-9.025810547837906329e-04
3.860595904706372837e-03
-1.265556687732869411e-02
-1.686009436779374246e-02
-2.316910711048710686e-02
2.497477187874708204e-04
-1.747928053012073185e-02
4.710331524322829838e-03
9.964986106892339060e-03
2.088494699337398869e-02
7.289116421905810633e-03
1.011164585405945927e-02
-5.597198090207999334e-03
-1.055116568179502098e-02
2.062500470174226386e-02
1.032661622526563280e-02
6.108716813997757365e-03
-2.532207343548984607e-02
5.429134905302350402e-04
-1.509901988118088172e-02
-1.134295909793224012e-02
-9.142073529749871266e-03
-4.628620130449317971e-03
9.286381005634759822e-03
9.396754937977700936e-03
2.066716793145371989e-02
-9.268424396236535703e-03
-5.881076063421998394e-03
1.551627759319349105e-02
1.361726015912157958e-02
-2.603674240568646867e-03
-3.664173096027473209e-02
1.103451808755346111e-02
2.144058526459954178e-02
-1.666966256536427929e-03
-6.146557982443279049e-03
2.239358285288236758e-02
1.365212837048174026e-02
7.618246962138030230e-03
-1.793235782358446745e-02
-1.153370194984440315e-02
-2.089186449902432838e-03
-1.280941925101020378e-03
1.537656399006670158e-02
1.285602833688420307e-02
1.961683902858476006e-02
1.837639236139240663e-04
-2.680522134996526505e-04
-1.400357777416288106e-02
3.845203671485909573e-03
1.304955874093399054e-02
2.724597065239594759e-02
-9.372725238759671909e-03
1.065486074308242756e-02
-7.862161182329033271e-03
-1.861641230390656543e-02
5.428206808404965888e-03
1.652740791785194466e-02
-3.020514408297550468e-03
-2.328844810542277446e-02
1.044355097723844925e-02
1.694959064231268617e-02
-6.278174092127177496e-03
2.211820230494509956e-03
3.648027392873387769e-03
5.274374678353352733e-03
1.948374558352729963e-02
1.244669217476537110e-02
1.466906229283557531e-02
-2.986405929280309523e-03
3.956056322551719279e-04
1.008817309250128964e-04
-1.314543769416036748e-02
8.047631565888552566e-03
1.247705528828759423e-03
-1.983088031943181645e-02
-3.930104730136536537e-03
7.130374982066415472e-04
-4.343474600917382640e-03
1.635981171289834207e-03
-2.326165724189614356e-02
-6.403902580121552737e-03
2.262327400128583132e-02
-6.365853306806704484e-03
1.941488226968554609e-02
5.324748768991423298e-03
1.008595054002561428e-02
-8.902344549398862744e-03
6.986313745901775313e-03
-3.316695204064573545e-03
1.826920291032811672e-03
-1.037729808486655657e-02
2.487306076561158780e-03
-1.146629575418499228e-04
-1.558317241946930842e-03
1.944577193887195646e-02
3.321368368091923151e-03
1.368201301984463963e-02
-8.818577731983702137e-03
1.082856743508137966e-03
1.272495978079443528e-02
-1.243810481969037131e-02
9.602746462080122974e-03
1.503654859443978760e-02
3.124755825004097570e-02
-1.049004970812428576e-03
-1.600222557649570027e-02
5.039383142001145795e-03
-9.584756338506080636e-03
-7.529364257560564218e-03
8.695443830042589098e-03
1.595785415462087106e-04
-1.068433359480387181e-02
-4.962640399297746710e-03
-2.559657658503494259e-03
-2.494946574148673712e-02
-7.628130961691500199e-03
-5.839541053161858772e-03
-1.449877695565637836e-02
4.292946792349145238e-03
6.603795914259319270e-03
2.004314726560669710e-02
1.351872311408519427e-02
8.119979324284787650e-03
-1.000095891681823494e-02
-7.055032545182557228e-03
-4.109768318294600256e-05
1.886479886761678257e-02
-3.332201765532339689e-03
-2.569389215620396932e-02
9.889591515954644987e-03
-2.755346022873873466e-03
-5.078054779572793937e-05
-6.273877296749226506e-03
-1.798846499595378387e-02
6.985626153627637509e-03
-2.105359200303566838e-02
2.220658694344922190e-02
1.255195286305945367e-02
-2.238907194944468951e-02
2.043514093129943435e-02
-1.903613588265418545e-03
2.261745570623205012e-02
-2.452367402361727011e-02
3.977483633287943326e-03
1.257764877776697092e-02
-2.815724390242538289e-02
-1.619886670839324611e-02
1.545684972687667467e-03
-1.177434161904949723e-03
-3.116383522377243372e-03
-1.660899599981040947e-02
1.573153635110110735e-02
1.595625543628137119e-02
-1.944668241360507366e-02
-1.166022004457992634e-03
1.177806361696055390e-02
-5.937218697317498198e-03
1.942913263733997420e-03
1.278281156966921440e-02
7.382014608078192944e-03
4.184612076409456767e-03
-1.990537155325796878e-02
1.025574193664056076e-02
-4.734584008319344360e-03
-1.312889766442597479e-02
-5.382477745474860756e-03
1.276446661445154035e-02
-7.450391597518410403e-03
-2.742696896301453392e-03
2.854076291988593989e-03
2.195660894363356264e-02
-9.039981407240493816e-03
-1.684559711526584583e-02
-2.110769956666927807e-02
-7.743061539858995049e-03
4.968221267672713951e-03
-2.208886219566547418e-03
2.623898737278661936e-02
-1.338197026411599121e-02
2.006888114313135074e-02
8.725422685121738894e-03
-1.232098329929632273e-03
2.585949783461636078e-02
8.514466006785801136e-03
-5.814346676385423116e-03
9.590509750813767595e-03
9.118810247414009182e-03
2.100347026088492108e-02
2.048961183544190448e-03
3.606295292371209521e-02
-1.522007943159344942e-02
2.021438525550952985e-03
-5.847271075103409842e-03
1.037198056861214635e-02
3.946161769093649123e-03
-5.935665220209615858e-03
4.234936831827445375e-03
-8.875320667371476135e-04
-2.381549059674784030e-02
-7.802866302348018465e-03
-8.242657129005922720e-03
1.844857619888995784e-02
-6.676719724213481949e-03
1.029426084970979424e-03
2.930715852716073155e-02
1.284284949260033545e-02
-2.340703914534488991e-02
9.913909814892115854e-03
-1.641637803303839724e-02
-2.168900549020491477e-03
8.435228567517012461e-04
-1.588917493927174962e-02
-6.841661774007602552e-03
-3.703812863235179855e-04
-9.253876810606774268e-04
-2.163060583588166143e-03
-2.889411739138501856e-02
3.832082564010033231e-03
-1.012334974467029355e-03
-1.817908932262902099e-03
-1.812713657038736784e-02
-6.233164858596795463e-03
1.974129080654651175e-03
-7.049121897313923024e-03
6.615508828433441183e-04
9.432427281910651246e-03
-2.371930476862657566e-02
1.122963915338764940e-02
-5.676453410364129537e-03
5.337139246065408793e-03
-2.292139558609516958e-02
-2.835083302998086738e-02
1.149016080982677782e-02
-7.371942275085202265e-03
2.273397620028161543e-03
2.970187291673973169e-03
5.554813226894758649e-03
-2.078230696471363576e-03
7.124593076078903839e-03
-2.324132021808522977e-02
-4.297665415039587759e-03
2.648642427829811866e-02
-6.593092004744817436e-03
-5.386956455829264995e-03
1.381108019853375182e-02
2.224422225741820407e-03
1.742240789869219228e-03
1.825762884868712202e-02
-2.182352131029745464e-03
-2.923441496557859214e-03
1.183736486583741865e-02
-3.020568654927770821e-03
-3.366875870131817716e-02
-3.022060810976034961e-02
-5.637209910843770863e-04
-1.944590473896889646e-02
6.323216507095879603e-03
-1.000109741359501286e-02
1.287186912347793553e-02
-8.813346002048548511e-03
2.115720942460970477e-02
2.274801857304536296e-02
2.084378184792610306e-02
-8.286269428637286008e-03
-2.673474977425598260e-03
7.321510813075572839e-03
9.583504749669836259e-03
1.298147961388805907e-02
-1.262318646642394786e-02
-8.289810630177130851e-03
2.257261417033225651e-02
8.508053496655884618e-03
-9.987491595469971326e-03
-2.211985519627862953e-02
5.414687833975033622e-03
2.085622130206636268e-02
2.396587871465460061e-03
1.786245809194205933e-02
6.886024655204435983e-03
-2.350533850085827561e-02
-4.568978747661743729e-03
5.370183269114156034e-03
-2.403153574701744413e-02
-5.624018332056119522e-04
-6.760751229867752177e-03
-1.399188284222183630e-02
4.479601264819277340e-03
-1.006007057394616745e-02
2.425976724558704181e-02
3.352210186012691967e-02
1.468722499654200042e-02
1.988876209390690042e-02
-1.050039693769434790e-02
-1.005367865530699262e-02
8.487910304189676472e-03
-1.820487962276198801e-02
-1.581358150867998025e-02
8.021173640916664724e-03
-1.493245511471986801e-02
2.268525541983730867e-02
1.243300389048611343e-02
-6.108687331716700780e-03
5.813629508311296545e-03
5.824203709831927631e-03
-2.879209787939840393e-02
-6.445022588158434620e-04
1.581354969684551151e-02
-4.030456917236299036e-03
-2.083175433396514467e-02
2.112202633184455391e-02
-2.195768260275623388e-03
1.025775129496436441e-02
-9.690091916424536586e-03
3.184727539224964203e-03
1.011996212642821483e-02
-8.099754252462312148e-03
-4.472109083951842159e-03
-1.406368693884197784e-03
-7.815279744348707517e-04
3.715762341777643137e-03
3.082885614828917084e-02
-6.374010970437925597e-03
3.146128681900781099e-02
-7.461850705393285356e-03
5.072068231210559268e-03
-1.082913019808066403e-02
-1.034735105846471166e-02
-7.754733060859094439e-03
-6.430350695987698505e-03
1.226901772401917893e-03
-1.371553060885145024e-02
1.786234618740399020e-03
5.858686905581480565e-03
1.793158885491280205e-02
9.323800484513299416e-03
7.640604393171984178e-03
-1.353294283325733038e-02
2.366369855697184055e-02
-2.638907219662387036e-03
1.156859169649064600e-02
-2.751066659168295570e-02
5.978484712751918305e-03
1.927541846079243101e-02
8.256051457330744817e-03
6.208673325182152529e-03
4.578616171341296816e-03
-1.995832871871556623e-03
-9.999702768228277069e-03
-1.996542872319562959e-03
-2.583934817272745543e-02
1.871632209623397269e-02
2.803960762543166590e-02
1.607716036923034775e-02
-5.173477050348768667e-03
1.497553304329378096e-03
-3.164710013902233797e-03
-1.312759433660277281e-02
-3.399309391295818328e-03
7.699771205181722526e-03
-6.541553708194033012e-04
1.852225191440228305e-02
-1.489908236179731706e-02
-1.424787895858971309e-02
-4.864402273914869394e-03
-6.416115225040287633e-03
2.289671016379052002e-02
-3.008463710125919180e-04
4.867994553652770819e-03
6.830408947467707208e-03
-1.180531666083107188e-02
-1.847846005466389357e-02
-4.237913159106264892e-03
-8.639064574519761744e-03
-7.730981403361815787e-03
-1.532838763643751268e-02
-2.001830688288208562e-03
-2.631474318839581439e-02
1.195711741784107225e-02
6.298980876720761991e-03
1.717349145296165683e-02
1.092059319521815862e-02
-6.488063501409546338e-03
6.841231359804619827e-03
-6.816625052421083301e-04
-9.468124483553752233e-03
1.218341925004175555e-02
8.418065758727534542e-03
2.418081968700759588e-02
-1.018398884353153601e-02
8.388841331403260049e-03
1.206524678647026734e-02
3.494045347468961466e-03
-1.015072001337339117e-02
-7.760486091993069012e-03
1.834446063429800901e-03
-3.693075928457315894e-03
-1.751084680100065474e-02
1.356713662896135179e-03
2.507950892148772329e-02
-6.782229732220318094e-03
5.938384193037473703e-03
-2.532613541581604615e-03
-1.268911120553910948e-02
8.543919985190922411e-03
1.245556650820370433e-02
1.743875998310530015e-02
7.025758302511753497e-03
-2.216390396005833967e-03
2.921950320857374592e-02
1.657550761315222275e-03
-1.395434482730725052e-03
1.248062615004509601e-02
-6.842275536143071872e-03
-1.688623676130571660e-03
-1.640092333986533507e-02
-5.347609287132322822e-03
1.424493906752293503e-02
-8.629198775439576516e-03
-7.202837092659474839e-03
1.221258320696093878e-02
3.651719434814351076e-03
-1.304495393791760098e-02
1.347923092381064607e-03
-1.691310208373802623e-02
-1.963812083681027235e-02
1.557854693727172418e-02
2.302540555837077896e-02
1.635268194712726289e-02
5.079789951285504932e-04
-1.483257385343738320e-02
2.851265712437570706e-03
5.824187917279011195e-03
1.139052313982031467e-02
2.889027842212885111e-03
-4.717746988750273589e-03
1.720228744509018359e-02
1.131233635684024581e-02
-2.782664767357934110e-02
1.145577370398445476e-02
2.298566270402983489e-02
-1.213213844301331765e-02
-3.130373293473414503e-03
-3.803701089948600044e-04
1.893899428147564380e-03
5.944538789136032640e-03
1.671851327327338391e-02
1.261439611994247777e-02
6.253175932083966139e-03
-5.557697972994539437e-03
1.414589346958437799e-02
-1.438931050918068957e-02
1.716973916526821908e-02
-7.711242624730103249e-04
-7.786529565187868228e-03
-4.616172589633977044e-03
1.134513219052544521e-03
1.101655378572007071e-02
-6.263651468196707386e-03
-1.457179216019055881e-02
1.236224832071326947e-02
-1.330327486355734230e-02
-1.193564299336568289e-02
1.517442906378317592e-03
-2.641095477364252889e-02
-1.725443668797248947e-02
1.260736143334161875e-02
-1.670397859580689467e-02
-1.373107921474447414e-02
-1.309960904902596722e-02
3.370309604555980082e-02
8.526300295039873287e-03
-4.309670314122834162e-02
7.510728256096993807e-03
6.987167394517805434e-03
1.288195406552647242e-03
9.099505256619441762e-03
1.475378047369929439e-02
1.026816313673188175e-03
-2.124563871850145350e-02
2.999150643305694211e-03
3.575802241734457425e-03
1.709447155606226912e-02
3.437221103186426790e-02
-3.048953879119664732e-03
-7.269242721729130864e-03
1.438008193519053207e-02
1.974616869922612896e-03
7.592882865483823948e-03
2.988018188660484208e-03
1.209897523369802066e-02
-2.565430478636314751e-02
-6.598948509185747699e-03
5.144481997495686104e-03
6.790797067353359327e-03
4.895652787937058601e-04
1.612238615262029731e-02
7.724290327839031071e-03
2.230693810256134668e-02
-1.155801780224632695e-02
8.231721340703351819e-03
8.534485173405867431e-03
-1.624847563633427527e-02
-2.379810424325515695e-03
2.560767792172645874e-03
-6.419537418344047237e-03
1.827132787722491117e-02
-1.048635614956571101e-02
1.565009734105364189e-02
-5.157442884342753470e-03
-1.833263727404334242e-02
-1.448567603558073395e-02
1.692895273543121304e-02
1.569257659499581972e-02
-2.625002400618369966e-02
2.629587836343397819e-03
-2.049294741904910885e-02
-1.186734538503719100e-02
-7.946197942546145412e-04
-3.267852217384627223e-02
2.204433448577141144e-02
-1.693735938163749496e-02
1.495179007655195874e-02
1.561026517711419301e-02
-1.251393537340553296e-03
1.656519593884494407e-02
-1.010420980794777407e-02
2.964814916791222443e-03
-1.305884799309139054e-02
-2.081657999736502909e-02
1.454226043484089896e-02
-4.870617225702749721e-03
1.269606457843029147e-02
-2.821763304507593495e-02
1.055316566315767438e-02
-1.994199941018916754e-03
-3.674474955272925489e-03
-1.454453781199380354e-02
3.682890343230981692e-03
-3.530229043661796580e-03
-5.592653386543518061e-03
-6.125830185481469237e-03
1.959436778325055958e-02
1.925143321993835407e-02
5.202254860227106467e-03
3.813939271748927311e-03
-6.051190305949782564e-03
-9.541386445023281038e-03
1.390421905054282405e-02
1.774752759794324258e-02
1.891632232956083279e-02
-1.373121699217450843e-02
-4.530934566848562797e-04
-2.804954602058508644e-03
-3.927166345300450723e-03
1.529472264270326405e-02
-3.534133806072037309e-03
-1.824192913274840172e-03
1.692819773067182412e-02
1.787575614625336665e-02
-2.135723735408755208e-02
3.022234111246832611e-02
-9.051021150347011990e-03
-1.727385714508413578e-02
-1.708967058439385097e-03
-1.892450545310940231e-03
1.343069585832296076e-02
6.933625600968506414e-03
1.448892757253826373e-02
-1.493241793480282187e-02
-2.472460475255104477e-03
6.594984663121010275e-03
2.436808268182519971e-03
9.687970390126770040e-03
-2.837233643837730121e-02
-1.262348958025884607e-02
1.981065778020875412e-02
1.908200842380502332e-02
-1.268933254975992270e-02
-1.149055200447481571e-02
-3.690286610407692795e-03
-2.259722612803945554e-02
-2.063622303224039306e-02
9.808149731888201033e-04
-1.596745294626084055e-02
2.987952370647153043e-03
3.374445441419889145e-03
5.681912478443923269e-03
-3.401899139188935967e-02
-1.416508618374529883e-02
-2.576067045981098383e-02
5.090650092353253900e-03
2.746579183217629731e-03
-4.865016091170786851e-03
3.849890616556361864e-03
-8.693858756248390787e-03
-1.081291931347456688e-03
1.149861158952140278e-02
9.382576906868637587e-03
-5.959138316445921658e-03
7.726250219882459074e-03
7.663217991178458265e-04
3.219581631106726346e-03
1.426914503870927407e-02
-4.350046333537737134e-03
1.776059937191525528e-03
-7.108865017601323846e-03
1.165322569736250424e-02
3.443807953073613204e-02
-5.168414947080424149e-03
1.258591228085223675e-02
-3.254894842413065450e-03
-4.783250460745173092e-03
-7.565330545993623028e-03
-1.051716215416097222e-02
-4.308096573933955023e-03
2.388852694937080787e-02
-1.224641717217209158e-02
-2.427692212209225583e-02
1.778562394629151430e-02
-2.255695703667095348e-02
-5.859822613866824334e-03
-1.889639844163903959e-02
-4.653895529579647403e-03
1.593239636123070305e-02
1.451527249287420419e-02
-2.085604479382451026e-02
1.068362285760315021e-02
-5.928424138099000831e-03
-1.004901242646981559e-02
3.495319303121708493e-02
-1.138102178632137591e-02
-3.347842241314140290e-03
9.130013047234358109e-03
1.151967982827707855e-02
-5.811660004338040086e-03
3.137816354770664971e-03
-1.473211466572023169e-02
-1.932961604687358920e-02
3.084533091096633775e-02
5.083602159931282409e-04
-4.380612485053508517e-03
-2.219638869113089302e-02
-1.181269028621793372e-02
-2.095432800462342093e-02
-1.703184253739418747e-03
-1.560765528194272070e-02
6.910926794761911626e-04
-2.036892890432942180e-02
8.442175996705155588e-03
-3.655996499276900624e-02
-2.582788534345777445e-02
1.925959008225732599e-02
3.167541711968060308e-03
-1.087714723522789466e-02
-2.036078835533538384e-02
2.252957116141121596e-02
-2.773506923669263186e-02
1.377507924406601997e-02
-1.591424239825697112e-02
3.126731138630087659e-03
1.021430405363935902e-02
-4.347544587242800455e-03
-9.414864744282824827e-03
7.753267096240523681e-03
-3.544507503871571069e-02
-2.094804027349320835e-02
1.779773569299598901e-02
-1.571299152335516123e-03
-2.228638279496606561e-02
-6.865795299996787886e-03
1.379077746105314244e-02
-2.359709908801071315e-02
-9.217968026189224395e-03
-3.375522446991165593e-03
-1.786428298218562319e-02
1.078628585131307521e-02
-6.787651782242709424e-03
1.988120934101108780e-02
1.302498653940861728e-02
-1.156805004282323961e-02
7.002822614052015525e-03
7.262461983550812412e-03
-7.829627506631154157e-03
-2.170666171605600478e-02
-2.648227636388228532e-03
1.695646753036727031e-02
-1.342647016944617782e-03
-2.244285440452263233e-02
6.056013322441686914e-03
-1.426703051001018165e-02
-5.683150793692534099e-03
3.786551624883726774e-03
-2.357433813599029565e-02
-5.021159515394066700e-03
-1.333654644916196274e-03
-1.809607930045546622e-03
-9.587562658124604287e-03
-1.542688704060580888e-02
-7.497488117887648497e-03
-1.648348149712825644e-02
-1.791540042887790340e-02
-1.443456760392888057e-03
6.606486497547830149e-03
1.187511020313784457e-02
-3.371713258144874107e-03
2.347064301437992891e-03
6.145373463109430126e-03
2.172983530270277634e-03
-2.653428418052861462e-02
1.147663903085627095e-02
1.773543670864219683e-03
-9.824027121046617975e-03
3.809273203234496245e-03
-2.576560101042235304e-02
-1.511116679587754495e-02
-6.606054756893769107e-03
8.853289368871973194e-03
-1.110634858380168954e-02
-6.655342214708099245e-03
-1.362896810685421643e-02
-3.624944590356253635e-03
6.854973250672628804e-03
1.454629691822320083e-02
8.534129710125170146e-03
-3.303554039325274586e-03
2.011340565934048672e-03
-1.016547960954756677e-02
2.277125931772658665e-02
-3.690954095135512945e-03
-2.869830874001355961e-02
7.070407156717873828e-03
-6.296616910344149561e-03
2.104671906228165398e-02
2.730851959777960344e-02
-7.592312831108976277e-03
5.766231826971087012e-04
-1.538775845533681130e-02
-1.697027407197483281e-02
6.196516618174182853e-03
-2.137753669909873630e-02
-8.322533878779953334e-03
-2.184279094737833979e-02
-2.406874618438524863e-02
-2.188168040057242563e-03
-1.473937695869352235e-02
2.887901781274784026e-03
-2.068432356308401790e-02
-9.876325270820290707e-04
5.557551128028007451e-03
1.779428121700001378e-02
-4.178606269174217711e-04
-1.845143526949328747e-02
-1.709002379823995220e-03
-8.392652797753189691e-04
-5.537932850830075415e-03
-8.003668040726793706e-03
1.797324521377212381e-02
5.159866508971427870e-04
6.308275934832970055e-03
-5.611252665624626330e-03
-2.299061540810717202e-02
-2.035560667750525507e-03
2.233046804641620683e-02
6.950156903307591789e-03
1.309873554054506381e-02
4.703693173533024866e-03
1.150541426957196051e-02
-5.597962800788712848e-03
4.113336630511143718e-03
9.497622581394951982e-03
-2.907372683603765256e-03
2.206751446854807522e-02
-1.128182097452632912e-02
5.987386024134473857e-03
1.179128803765803167e-02
-2.775471798108432048e-03
1.763531554444900881e-02
-1.372476255956238921e-02
5.870012290537394463e-03
-8.161993964665513468e-03
2.567891655638160180e-03
8.873188079096429662e-03
2.526819802324437383e-03
1.106845340604620948e-02
2.679964885872928790e-03
-2.055035321852806060e-02
-2.473963058641675313e-03
1.353891741738961693e-02
-3.409008348379289222e-03
1.436752442729703934e-02
-1.080448584007856309e-02
2.391509982458737624e-02
2.141685121485133528e-02
-9.611197418264704265e-03
-3.217691587550014563e-04
-1.309400466637741442e-02
-1.843839618797721508e-03
-1.373197515704534764e-02
-4.689218026084474196e-03
-2.078671507248398137e-02
6.485512993559741993e-03
2.120728416801388218e-03
-2.559132576690376776e-02
2.790939352693486489e-02
-1.984361295962569494e-02
-1.235591966436445747e-02
-1.099861613928278421e-02
1.918510639535502341e-02
-9.435259907783795710e-03
-2.626608203927472893e-02
-5.953342155827855316e-03
-1.152929136862543107e-02
-2.193210193722462675e-02
1.148949843513116277e-02
-1.189164231360732502e-02
-1.238241869319748950e-03
1.055663773996279656e-02
-3.943949086249950303e-03
-1.655908557555829663e-02
3.407541895180000481e-03
-4.353129418373698385e-03
2.129716361462074409e-02
1.554482391474371061e-02
-4.464410565696555824e-03
-3.526086184060413936e-03
1.087435690943445131e-02
-5.455106476084319901e-03
-2.047295327851221883e-02
-1.613719630194690099e-02
-1.676820991851535672e-02
-4.355485331086051889e-03
-9.725198363632796619e-03
-4.850955517072100959e-03
2.891628043027952635e-02
-5.484682275367023727e-03
-2.393042141655885979e-03
-2.373489847621694515e-02
-5.260533885018592662e-03
-9.628272744136200795e-03
-6.537787563947176049e-03
-2.039248202158760234e-03
6.061198365897917280e-03
1.344203193384459899e-02
4.041316584707380782e-02
-1.129715488768918627e-02
1.810351879157057892e-02
4.083356323220477626e-04
1.895694350373896067e-02
4.700839565747827985e-03
2.163866085272855583e-03
-5.605777028398025406e-03
1.905607238434930961e-02
9.540883596917053983e-03
3.074309410908661160e-03
-5.443431008161626200e-03
7.173239147784231558e-03
-1.260497012498711013e-03
-2.901718387175105957e-03
-2.508398906537603890e-02
-2.965187738831127559e-02
-1.470148649820475105e-03
-3.682574726183696166e-03
8.425820494544829231e-03
2.157887111783430775e-02
-4.730313690046491180e-03
1.919999652046864430e-02
-8.587416437382075496e-03
-3.099702142108478817e-03
4.933671914895142001e-03
-1.461594297706231976e-02
-1.690518047472444260e-02
-2.296124126779975488e-02
-1.371707628990427065e-02
-1.043762868197027280e-02
2.138781897841013097e-03
4.443878073468027733e-03
6.303406133788256628e-03
1.833955289076587606e-04
2.089238098225738166e-02
9.690684549485012803e-03
-1.036445360408585863e-02
-8.417828559229844103e-04
3.253745607788712316e-03
8.923220750188807712e-03
-7.668812862554918661e-03
-1.781367729703473924e-03
-4.670528362049040233e-03
6.564503835921936016e-03
4.537900676760460265e-03
3.026021884288399716e-02
-3.112280389365138650e-02
-3.067643595481697738e-02
-5.679171000338344155e-03
3.324592206828599905e-02
8.021011682936587256e-03
-2.474030400991929918e-02
-4.589076868691382809e-03
2.090323909372946570e-03
-1.668364664650036485e-03
-3.746915563059776289e-03
1.854764842412692837e-03
-1.378031286133995365e-02
2.449627098321473240e-02
-5.756566976952585089e-03
1.054144978106995312e-02
1.439358201862422047e-02
-1.220318542912561706e-02
-2.396510651315324203e-02
-1.769963469216180932e-02
-3.452068495890630445e-02
-3.795740161622998543e-02
-5.288616385619017944e-03
-2.276835687685308668e-02
-3.203387355957751804e-03
-4.214477558859690840e-04
-1.587989416351860477e-03
-4.601077991221834071e-03
-1.188144180646736421e-03
1.981607872357407912e-03
9.619636436994916801e-03
-7.395363684451925108e-03
1.254880463326637878e-02
-7.598667014894154408e-03
4.497436718851544751e-03
-7.498923599594337942e-03
5.690514592466744750e-03
-5.921241229906179862e-03
-1.563385805806251708e-02
-2.275003768831836137e-02
-7.530665940534034958e-03
2.421925037043968706e-03
1.015369971783893063e-03
-1.076764623574251803e-02
-1.759072747442174322e-03
-4.702492127142642725e-03
2.481735586762369092e-02
-2.239515426695924064e-04
-4.740878921604080830e-03
-3.065475052440506248e-02
3.112190566479317369e-03
-1.221156079068032654e-02
2.456748297188323868e-02
-2.315572770121634982e-03
-3.719322462078275115e-03
1.053644637465253608e-03
2.248548263153910941e-03
-1.989109032343363073e-02
1.797194350613801669e-03
-4.962417179422442398e-03
2.647250375079467435e-02
-2.082571011619123100e-02
-2.310682529835964645e-04
4.706633200674357337e-03
3.302717316939322856e-02
1.905493385394939343e-02
-5.711561481266455055e-03
3.321718288449315628e-03
-6.312598944947133556e-03
-2.321062311142668352e-02
-1.313202820205443613e-02
-1.824739969879964063e-02
3.936139060898155399e-03
-7.125965837578793378e-03
-1.269348667572540480e-02
-2.212499625977784514e-03
-2.229621258295425706e-02
-3.198922859109145245e-03
4.625967376800062432e-03
6.675255621964046836e-03
-1.115197898030075539e-02
9.142954211871636566e-03
-1.583654022405200576e-02
-1.813811998541451156e-03
2.358935356483705600e-02
-3.329170190615780324e-03
3.714649123407192874e-03
-9.552662730352498924e-03
-2.229881300518304433e-04
2.077101075694824661e-02
-8.429779394847937424e-03
2.155493536911851776e-02
1.485753766682649732e-02
1.972008192983959463e-02
-1.159264448149243103e-03
-6.220868195191954671e-03
-2.091642656414000739e-02
1.176056898845692297e-02
8.259477511992926665e-03
4.894560881763135654e-03
-4.205500157895053839e-03
-1.732294372284565425e-04
-1.717031661448856564e-02
-2.337476309254526725e-03
8.480930840738360246e-03
2.371208963100476103e-02
-1.610650341615201681e-02
2.343276355171968264e-02
1.517280864705578382e-03
5.275099182915125862e-03
2.944869468294547370e-04
-2.421432240913388295e-02
7.958516521690472620e-03
-1.780930275084615516e-02
2.393044101883330319e-03
4.206160223639803311e-03
1.382536592453441522e-03
-1.113417363302017515e-02
2.380488220026438090e-02
-1.031846782856958578e-02
1.923566044217719928e-02
3.412350834338057602e-03
-1.357122955783232393e-03
1.577456674412721152e-02
1.681079938008526661e-02
8.191984672668528003e-05
1.327073904119180185e-02
-2.230261377328500785e-02
4.898591243525232848e-03
-1.049151227601499876e-02
2.838458797169423134e-02
4.991667837366880675e-04
-5.078674181843672968e-03
2.458620594151137914e-02
-1.719994917084546882e-02
-5.364824755103133475e-03
1.638329748011977532e-02
2.229538420001654642e-02
-2.958525694967064842e-02
-2.334775079738172360e-02
2.007272616836896714e-02
2.585307223152774701e-03
1.168787581608225464e-03
2.454233350749259607e-03
1.983439684518108204e-02
-4.600196450324119113e-04
-1.537437256803566047e-03
-3.307342295809732879e-02
7.878998998334255446e-03
7.047459125593791285e-03
4.913950218108249605e-03
-1.169007526584578361e-03
-6.036354547237048063e-03
-9.167781983718403457e-03
-1.954338195023314073e-02
4.406207383985025726e-03
8.561380368543270933e-03
-2.178246630800028186e-02
1.282915753538670101e-02
2.027006530476722912e-02
-5.581095692618494135e-03
5.579672427313040785e-03
-1.328124068828710411e-02
-1.075973279066129960e-02
-2.394227190225082721e-02
5.547059622218816419e-03
-1.214262280645779860e-02
7.689584064911248427e-03
-5.479925443383446351e-03
2.652831286509916946e-03
1.432065231863244130e-02
8.283741177365123304e-03
3.221651911291762566e-02
-9.171365154506887218e-03
3.630483877916759056e-02
5.002321444976340174e-03
3.829816383138617830e-02
2.137096532816135791e-02
5.361672651243060833e-03
1.214594595354141467e-03
1.511128680877958132e-02
-1.989864237376874623e-02
-2.289419165188485983e-02
-2.046117471304066161e-03
7.016279228793816623e-03
-9.832544101350097071e-03
5.415453666768642663e-03
1.340239276606450779e-02
-1.241477291861236773e-02
-2.226918918314782850e-02
7.963285235092381828e-03
-1.738205661414364295e-03
4.733221674369952913e-04
1.667580344901775993e-02
1.125350442477724040e-02
-1.170931636166235544e-02
1.922627114313636698e-02
1.635019328078389251e-03
-7.396854729204554828e-03
-3.641866694652919068e-03
-1.136347433942182933e-02
1.143278927644069722e-02
2.311306257236996758e-02
1.265192893570553541e-02
1.224776843688139480e-02
1.224038843918356413e-02
8.781176510107442310e-03
1.073073434700620721e-02
-2.339335955090235744e-02
-5.945854139919658742e-03
-1.222641106139633199e-02
-1.309870693631163575e-02
1.527477829388148439e-02
-1.408693612400008059e-02
7.822303940932438804e-03
2.177282331070926058e-02
2.104524926991160200e-02
2.392715770738480102e-02
-4.955042174288879549e-04
2.209715978687866542e-03
-2.512294612021477927e-02
-1.050292377265052771e-02
7.295764311313732327e-03
1.669643409573276288e-03
1.584905658724190120e-02
-1.055598099689962661e-02
-9.476120099059544624e-03
1.038313975857053408e-02
-2.318267785923302723e-02
-1.876170840809866444e-02
-2.052831524847374342e-02
5.906163880891671970e-03
-3.474736436734321421e-02
1.947019517980905570e-02
-1.211374316513084796e-02
1.040574507993823408e-02
-4.399410841464972653e-03
7.913315885250066586e-03
4.257972271187189517e-03
7.786810144459580495e-03
6.560976090011052912e-03
-4.606734406024081026e-03
-4.383918922762241287e-03
-6.532654941968684195e-03
-7.794168712287494367e-03
-1.039526584723081230e-02
-3.045222076767555019e-02
-4.398303961205712355e-03
9.418078878451965549e-03
1.216384737222428111e-03
-6.811021201624593326e-03
-3.481943828967192563e-03
-1.243056298765705947e-03
-8.007285600102597226e-03
1.312297569489244073e-02
2.952564552330845526e-02
-3.423405248066364176e-02
6.705613233948939239e-03
-1.215748633436226786e-04
3.682198789690603515e-03
-3.115156528056513881e-03
-1.919993456419122162e-03
2.381206102381170243e-03
-6.801848003999157004e-03
-1.555086506235806715e-02
-8.325063559550515899e-03
2.818250628940707422e-02
9.885832950455407733e-03
2.397038167596577535e-02
5.601073157419250194e-03
5.298124661247032366e-03
-4.770660224050584427e-04
-2.234666304371077036e-02
2.105635033316007390e-02
-1.422897995566403846e-02
-3.111975342416367987e-02
-1.576187578114466095e-02
4.433293552693425357e-03
-3.290464855544171421e-03
1.009208871360359194e-02
-2.324267444114163153e-02
-2.156723050685308962e-03
-1.170627035481862366e-02
3.684918050166678671e-02
8.414502507737295703e-03
1.728328543224238317e-02
2.997689938145755434e-02
-1.675430291166380217e-02
-3.144121499505087404e-04
5.911397645072955973e-05
-4.604317858618187966e-03
-1.362231065165804209e-02
-1.972974707482220980e-02
-7.764181878910023961e-03
-7.698757388829821288e-03
-1.178809030461643471e-03
1.113640260477343283e-02
1.395716993514858721e-02
-1.305181786242551496e-02
1.582057217277446290e-02
6.461548482634810707e-03
-4.169412446341316282e-03
-1.780499527753668862e-02
-7.915729323948048545e-04
9.258214494432344746e-03
2.474478820678123470e-02
-1.975617394433345012e-02
2.235148051464575999e-02
2.176598782392563658e-02
-4.399192297221435517e-03
3.734089770661196649e-03
5.271173189945401946e-03
1.050677394356830038e-02
1.137141413041913186e-04
5.410281483928559843e-03
6.937025255294063109e-03
2.047022197944641658e-02
-2.554845764435912173e-02
7.175158263857281567e-03
-1.177725329928636187e-03
-1.919329921713818984e-02
-2.254612092788603819e-02
-5.168443496963302970e-03
5.596118657653445343e-03
-2.474132015099235644e-03
1.156602519299159033e-02
1.425179112991147544e-02
3.065852473650280876e-03
2.541312823458848763e-02
5.066205458440182358e-03
1.625047115762435351e-02
1.462659052901741502e-02
1.459670945915920830e-02
5.820264638420491292e-03
-4.040416460705911804e-04
8.148306421484743933e-03
-2.166533831104465110e-02
-1.530767297463839216e-02
8.973194678555401413e-03
-1.573852188396316926e-03
-2.331538505960674152e-03
-2.339822151036257541e-02
-3.098021340515474497e-04
-1.469933902958016347e-02
-3.134864181751397254e-04
1.971140713215596349e-02
3.119079538732508899e-02
4.955526030784880749e-03
1.809067161921264211e-02
3.159737786712208535e-03
-8.721799819355004549e-03
2.189424281610435202e-02
-1.969501844196179345e-03
-1.212332019019579134e-02
-3.444430577742731842e-02
-1.398867977968508425e-02
2.617342149458828926e-02
-1.657877458523563828e-03
1.616349703631354134e-02
7.174209395895033954e-04
-1.073407450040319774e-02
-1.800549356451966801e-02
1.974347923047176882e-03
9.022802987465886743e-03
-2.396060582149105167e-02
1.271136824875829935e-02
-9.750448930274355913e-03
-2.990972550915135721e-03
2.530377927620515791e-02
-1.081178595642344475e-02
-1.148972273772323445e-03
-6.946818573909396138e-03
2.004414040339670341e-03
-1.553934366627885560e-02
5.142168524092966854e-03
-1.161260095704364989e-02
-1.327947879610392448e-03
-5.151308580290805267e-03
4.680001280600192860e-03
-6.448621691784745674e-04
-1.097837211547561011e-02
-6.945325890888865740e-03
5.633167000748617870e-03
-2.676111212984327858e-02
-4.662903308049535026e-03
6.834067661470450555e-03
-1.920683368419301776e-02
-3.489182158718423347e-03
6.408031817089483544e-03
-6.785984252739826576e-03
-1.142598388090629129e-02
-4.067506366555314126e-03
1.576344360103179923e-02
-4.138307839859003447e-03
2.446035484826066322e-02
1.544994553998973660e-02
-3.172726094381409217e-03
1.117095838407291750e-02
2.411797804834075500e-03
-8.222411931705671598e-03
-9.667710437570939050e-03
-6.520051065048736161e-03
-1.842545940543861491e-02
-2.552624693510445117e-02
1.374106470149231464e-02
6.189186185592024554e-03
-1.191067348184172113e-02
2.016395679601272820e-02
-5.920797424980241315e-03
-9.975549093539079482e-03
3.443344755060757933e-03
8.211679697878306733e-03
-2.057550893835054587e-03
-1.035224187204383806e-02
-1.813515629341390725e-02
5.116588827551500455e-03
-7.584117405315684256e-03
-2.702378214117104327e-02
-3.898353174232061305e-03
-2.302819959183328991e-02
3.554476306293288812e-02
5.655829866604718779e-03
-9.507317205807217994e-03
7.677395853736807864e-03
6.775384131593131104e-03
1.924221968045338816e-03
-7.387795835238955208e-03
-2.065840233191875905e-04
1.085296649215454490e-02
2.047601780874949012e-02
-8.578215062666660201e-03
8.851081073671558663e-03
-8.157285416286861116e-03
-3.891612291892605595e-03
-5.288529967518554352e-04
8.063393553243914031e-05
1.302529043616686838e-02
7.469161888722347653e-03
-4.289774698951170050e-03
7.117422448231598524e-03
-4.463379152592469867e-03
-1.164823470289982031e-02
-2.951859213010448596e-02
2.016707658903313036e-02
1.855241757681271725e-02
-1.006171278646009366e-02
-1.111491803881845680e-02
-5.221927729413815278e-03
2.235507515087710104e-02
-2.612768255395731681e-02
1.563536904021766566e-02
-4.974531940391283859e-03
-7.443281385455483012e-03
-1.715642122428698638e-02
-8.127506966362951085e-03
-8.710680885334803891e-03
1.906330010748600798e-02
-7.306700576064907755e-03
2.774643190096572846e-03
-7.383156843551212482e-03
-2.415475836557536699e-02
3.497048712114033536e-03
-1.436278403913857603e-02
-8.964966798929212277e-03
6.744751442692922469e-03
-1.438728911022748354e-03
-9.122643832567698535e-03
-8.071442062958584379e-03
1.080642094892825256e-02
1.767549783763530408e-03
-1.681212949916332036e-02
1.604014451792900794e-02
6.792280852350980960e-03
-5.050629523339744860e-03
1.558084618348372884e-03
1.197385542588972826e-02
-1.215292885586842855e-02
-2.357740867200398827e-02
1.989420038102041911e-03
-7.825208520876680493e-03
4.906457045030573373e-03
1.403977034766661948e-02
-1.287968015944659060e-02
-6.386473659715050100e-03
1.076529013962280144e-02
4.692117144875596751e-03
1.924283183704559794e-02
6.866321185771706061e-04
-1.523755336475103930e-02
8.826857477204953090e-03
3.855114348013753862e-03
1.619483807500627162e-02
1.419537957089569719e-03
1.620639510406991085e-02
-7.974478205855999036e-03
1.507262854573703653e-02
-1.490670111135294906e-02
-5.473139374459500862e-03
1.038222902474604265e-03
-5.745601041148918828e-03
-6.583133987024628389e-03
3.862887025509134653e-02
-1.103548534588303862e-02
-1.557166524335820874e-02
-5.142461074061735124e-03
-1.750335660620028905e-02
-2.722470697330406017e-02
-7.272708920321068610e-03
-6.933395890126941088e-03
2.347325031674729959e-02
2.586926097709731087e-02
-2.120217339204000934e-02
-2.476995950766075136e-02
1.777746038223445083e-02
9.189202841231734059e-03
-1.159404406511887510e-02
8.307413315406452295e-03
2.354237311721882103e-04
2.055323234397767040e-02
4.795349569127506373e-03
1.662264855802643784e-02
-2.295460781148446830e-02
1.246571647104401104e-02
9.068090140719980811e-04
-1.480990904414369739e-03
-2.196790357270866217e-03
2.587735419370558974e-03
1.263804071570462026e-02
-1.599198761491138834e-02
1.647739970778998655e-02
-2.808223861351081705e-04
8.887182768707384620e-03
5.940020640314858276e-03
-1.436598978060992654e-02
-9.532281007633864331e-04
-9.838580438708221208e-04
4.110395957494818002e-03
1.126362590249468769e-03
-1.390081751272526436e-03
-8.303388449506687169e-03
2.483077290062953718e-02
4.896149300610867609e-03
-4.289399289169622438e-03
4.481917865564416341e-03
-1.053706015645808000e-02
4.796067208395409648e-03
1.976495207489145298e-02
1.208120850688176005e-02
1.034625028253051762e-02
1.769512790340227112e-02
1.042170331908888210e-03
-2.540700148803956560e-02
-3.386516151491801314e-03
2.214051802370385624e-02
-2.289934219478018465e-02
-2.651894386085676143e-03
-2.913582960142185874e-03
-1.388201449292932391e-02
-2.529647807107317931e-03
2.367295911104991529e-03
7.937741535232786805e-03
9.823033111746272070e-03
2.040427363447975748e-02
-6.278590404025716221e-03
1.084613109834861762e-02
1.003544391625710991e-02
-3.285605342057112271e-02
1.361078489718167868e-02
-1.813302937081502642e-02
-1.070953283139901464e-02
7.580292081021005636e-03
3.392303013265228484e-03
-6.558657005386224308e-03
-6.630044449339121335e-03
3.389499990234474090e-03
1.760086501047135538e-03
-2.118343060637453007e-02
-8.693665860960875236e-03
-3.202019350456409078e-03
2.033654428035816530e-02
9.183836879793540880e-03
1.380649702596173888e-02
2.338216129863715867e-02
-6.369708968402695674e-03
-5.892882758113171526e-03
1.565294990299669065e-02
-9.535265621335125077e-03
1.899781997508221201e-02
1.852766274566606045e-02
9.627064878262373698e-03
3.715424439574955585e-03
-6.636788019649262488e-03
3.382092227283566704e-02
3.708457814010052795e-04
-8.728327536105561987e-03
8.759437534749553791e-03
5.219847946653029952e-03
7.508302891186729132e-03
1.022923680294691474e-02
6.993227569553430757e-03
-3.366538261532568688e-03
-1.604151551533442022e-02
-9.290329549151923536e-03
-3.597397971395400323e-03
-1.451576736355410756e-02
4.175814067169311694e-03
3.951819822076024953e-03
-2.797396850946961937e-03
-2.136058327034169591e-02
-1.124353422763806586e-02
2.444527021741941045e-02
-7.555265965581373783e-03
4.847015577353944692e-03
-2.670352094826650147e-02
2.943191050403241860e-02
-5.291619186450594557e-03
-1.736360446074119990e-02
-4.300579363824835397e-03
9.993400214087788669e-03
-2.282905680174234214e-03
-1.099012316254199643e-02
-4.357647903228186771e-03
-3.641268611059800871e-03
3.669357325644149320e-02
-2.130698100068617595e-02
-8.392581089823835522e-03
1.157699530118510775e-02
-2.203851172369393138e-02
-1.326448469104336489e-02
-4.335931651824431027e-04
-4.586724261346560201e-03
6.251757219969481146e-03
1.299232462648524343e-02
4.845905868957272634e-03
7.681255612440133877e-03
-4.068155768847196360e-03
2.584737959495234799e-02
2.924259508759189524e-02
3.783427901298708901e-02
-6.687466701803931792e-04
-1.535678132622157743e-02
-3.962148728424767091e-03
1.714131202517615339e-03
-7.147827291230740739e-03
-2.291750267401017685e-02
1.415459839073046980e-04
-4.305633557294845370e-03
-1.675769042055132944e-03
5.773000276055725508e-03
-5.076918681761704091e-03
-5.651204453061425999e-03
5.047638729692699618e-03
1.323511448975272023e-02
-2.844107981317782041e-03
-2.778372062001715007e-02
-2.277749008698858046e-02
-1.169182676766267193e-02
-7.607423451384939285e-03
-6.430347149986369130e-03
-5.801032358138761072e-03
-1.752105937965539595e-02
-2.255637340862309305e-03
-2.659315176354424973e-04
-2.084316234167535656e-02
1.314791190762648436e-02
-2.992004797329818420e-03
-4.295150967114653301e-03
1.621504711527485543e-02
2.749063829217160762e-02
-1.017908767415286880e-02
9.471042596352733517e-03
1.408935814656363684e-03
-1.009454003457996817e-02
1.588263190369829450e-02
-6.135465105286777229e-03
-1.145941625024119934e-02
-6.096468619273501255e-03
-1.022094090654637570e-02
3.627880878875421218e-03
-7.669844315027460162e-03
2.216876814716113933e-02
1.592144871013140978e-02
1.092131107077417077e-02
7.187939858719083648e-03
-1.195227226302397489e-03
-6.071331240015525807e-03
6.166281464888364802e-03
-8.350015329700291936e-03
-2.206215972110039600e-02
9.190676202486270860e-03
6.163272441337316323e-04
-2.312003343071414307e-02
-7.246266921076594024e-04
5.691978942810219100e-03
1.322493374258887225e-03
1.204922899664642028e-02
-8.056482287855838351e-03
-2.099118257473838248e-02
-2.524776345299673246e-03
-9.358104580838527350e-03
-1.238697332887783893e-02
-2.108413156823930532e-02
-9.487658576667067772e-03
1.240621937113928555e-02
2.714349014250847045e-03
1.297749382145400518e-02
5.776761523093026408e-03
1.757211788277121198e-02
-1.060132183330702443e-02
3.031219737695992414e-02
-2.099252662630810354e-02
-2.933303356364051068e-03
-1.325707130814245821e-02
-8.425662472058162086e-03
5.326741024884515743e-03
2.004549677777163474e-02
1.302340954734918215e-03
-1.203573903077452024e-02
2.516600890345222982e-02
-1.793033108743868204e-02
6.988223046929375321e-03
2.024350301212921033e-02
-1.146039171460249036e-02
1.763647282373198913e-02
-8.353983634543708098e-03
-6.950825582918130317e-03
-1.345449526884036351e-02
-1.320260074780890865e-03
-2.334930210090897622e-03
-1.353079053244994959e-02
-1.734843552865248393e-03
8.336507010953510613e-03
1.487886619474328501e-02
-6.345479926224401220e-03
-2.390855599950306512e-02
1.708092301249089506e-02
-1.738618624581052610e-02
-3.211700298247364971e-02
-1.446530519300485637e-02
-2.943588973144714138e-03
-1.303420148296622607e-03
9.217419348638430324e-04
-1.265354417825331583e-02
-1.341843751939193058e-02
1.902238399703759172e-02
-4.741627503252157823e-03
5.016100908777617294e-03
-3.436020891357124268e-02
-4.492614604789159534e-03
-1.597348086845164911e-02
1.242164326703666666e-02
2.176533494227728821e-02
-9.130233511185067985e-03
-1.142807086231236802e-03
-5.675537756706532967e-03
5.984976684626506019e-04
-2.121105550273548468e-02
1.857766764614650736e-03
2.351715406812512899e-02
1.474818831102703938e-03
-1.001315006686046699e-02
5.629399410253918719e-03
6.493492027564575636e-03
8.265494395118073642e-03
1.616800767755100995e-02
8.276930396350719657e-03
-1.685365849682230258e-02
-9.869064977257544294e-03
-1.274267622506918170e-02
8.920296354685166088e-03
-2.461561397096839049e-02
-4.662585353569402395e-03
-1.005512739167113007e-02
-9.304096929974340138e-03
-2.880901703234780772e-02
1.176941565557172720e-02
1.961554711559485714e-02
-2.866420698264039030e-02
-7.823652361412931217e-03
-2.309227510665429542e-02
-9.875032467790968022e-03
-1.489360139472771689e-02
2.635328406574452640e-03
2.219478586652942967e-02
2.067493738089752620e-02
5.913440152209671792e-03
3.066532485185490594e-03
-7.902967171694556467e-03
2.585989805780638737e-03
-1.369189491445504600e-02
-4.322288619204035787e-03
-1.160427416156248033e-03
-1.752237264039346876e-02
-1.824235450874751602e-03
-9.349117617186621793e-03
2.285817387210751020e-02
9.934412865086710703e-03
-1.723102797811167444e-02
5.383297412586223428e-04
-1.510000191666953026e-02
6.326603229456250095e-03
-4.358534845725212797e-03
1.292965814806442890e-02
-7.628837663762801091e-03
-1.433534400767394641e-02
1.711670075833937946e-02
-1.062439746883704107e-02
8.173917377017036676e-03
2.190370251892379341e-02
2.039880749702500592e-02
-2.040259207409904352e-02
-8.856040585868385842e-03
5.342634965993504556e-03
4.059066476900290155e-03
9.507501913421589901e-03
7.401812314420335055e-03
1.618877663727279204e-03
1.497055094106902566e-04
-1.311613397461966479e-02
1.979481716443175915e-02
1.828726896882813162e-03
7.011831280818321341e-03
1.314723508765925329e-02
7.933420452645351811e-03
1.655173820745289501e-02
3.130506189626897778e-02
-1.856725394435662342e-03
-2.301433691061823515e-03
-1.422404746331958590e-02
-9.989638118850407283e-03
-2.466353683611496178e-02
1.918334223889929871e-03
-1.070291473845042494e-02
-1.498423452091412686e-02
-1.410191332378094020e-02
9.756083778691589103e-03
-1.395388057136464494e-02
-1.068925761772014996e-02
-8.421070664244287296e-03
-1.754452515676169916e-02
9.509399605874740979e-03
-9.777286695877846281e-03
-8.307686419230495695e-03
1.302175953100458312e-02
1.807095197113958718e-03
-2.374158607462075778e-03
-3.912186622943823050e-03
2.601422977357696772e-04
6.992463830692032499e-03
-7.307840741196675559e-03
-7.982917803706614246e-03
9.726511337155801726e-03
-2.282951574705141540e-02
-2.888828392386117491e-03
5.517095417650086896e-03
-1.927156093516468882e-02
1.296339760246433860e-02
5.474412637904871835e-03
-1.843905075250445308e-02
-1.534810395909245832e-02
3.891923857304007122e-03
7.198927952906466338e-03
4.827944850923746208e-03
1.571954547348836800e-02
-2.978407314932784902e-03
1.016139466945524192e-02
4.840858222001344358e-03
2.859891789401037415e-03
-9.702862556237243363e-03
-1.096058735510452298e-02
-3.081809307188768804e-02
1.764711800947087531e-02
-2.871355535093429029e-02
-2.243875324643350780e-02
-3.374320685622143141e-04
-9.715210734090878528e-03
-5.540571588430398368e-03
-1.024720009826791609e-02
5.942064282488970089e-03
2.014330008570591399e-02
1.387574530137573176e-02
-6.420950731657437249e-04
-2.486005293686709486e-02
1.795847739631149798e-02
-2.200144690495449765e-02
2.350840486248772371e-02
1.234842508544900345e-02
2.754793663931284081e-02
4.652380929220240914e-03
-1.583215275621455836e-02
9.103816380111856956e-04
2.149863443716392222e-02
6.718212583214691266e-03
-5.821624291912184598e-03
-2.067640419350673907e-03
2.972143851238200594e-03
3.541790958844020371e-02
-1.220165640652235740e-02
-7.134460388499647837e-03
-1.773955794933494007e-02
-7.310537360850858507e-03
-1.159855824815007744e-03
1.516054645808166505e-02
-5.623389955475197564e-03
-6.700112283943283203e-03
-7.648154243233773290e-03
-1.034415380837866785e-02
-2.538589528824802041e-03
-5.160088800561655120e-04
2.615778722637389364e-02
9.410770843264467528e-03
2.048494312401789516e-02
4.737478567990722859e-03
-7.021371967416068470e-03
-2.506855451173203506e-02
-2.091489620051452652e-03
-9.643823314987788609e-03
-1.623842262051214402e-02
1.724062807203949679e-03
-6.652725636222722901e-04
-8.226400786691756908e-03
1.488286387884567470e-02
2.097679605058768923e-02
-1.554791567696616264e-02
8.571087190478677773e-03
-4.894762362159254393e-03
-9.278370682977404860e-03
1.371692038395923990e-02
1.787728910094937146e-02
-2.576867361742386526e-03
1.860864836266667294e-02
-9.293155133996422457e-03
-2.636213760290997358e-03
-7.314397633968191354e-04
2.481398708007901549e-02
2.323226043038690951e-03
4.495815288255394608e-03
-1.145538048167414440e-02
1.823493824239376740e-02
-6.780691245372968620e-03
5.221123775324297209e-03
-2.452288471078135652e-03
9.658514237435050667e-05
-1.635177237951209589e-02
1.318483843090747197e-02
-6.771510208106274950e-03
1.458728036096634470e-02
2.287166553821441000e-04
-1.068397855650110931e-02
-4.108738156222303990e-03
-1.244591891456506456e-03
-1.031528435688005077e-02
-4.502204172179041092e-03
-1.511750197372003883e-02
2.469170061395478330e-02
-5.924328364066196000e-03
-1.704882065817428863e-02
-7.915984548856499353e-03
-1.989774428741673817e-02
1.275441810139039608e-02
1.237213997347830566e-02
-1.488494912427689928e-02
-1.557836001932328025e-02
9.717747473431548192e-04
1.332291479220352320e-02
-3.314643208089069343e-03
1.831111251932178311e-03
3.505217771601294718e-02
-9.671738992865672527e-03
4.209774016516996432e-03
5.907023568808528018e-03
-3.786682829662919945e-03
2.859454107148245647e-02
-1.911517547730649455e-02
1.512141622412526212e-02
4.032567489964895835e-03
7.239487915701276269e-03
1.329389576744969582e-02
-1.817004293067695300e-02
1.397129921150307933e-03
5.485829290505650144e-03
-1.198090316247089893e-02
1.129870163616960091e-02
-4.169226308564161904e-03
1.263670796384483430e-02
6.825234771493765909e-03
-5.186659757361902724e-04
6.776858816530098497e-04
-6.933936314007472720e-04
5.325999170089214946e-03
7.722171267395389581e-03
-2.205850992743096147e-03
1.003213008712354644e-02
-2.786091370544201487e-02
1.265435091323862879e-02
-1.236001620467760791e-02
-4.221380926165167399e-04
4.570507435904939443e-03
-1.355443759600779771e-02
-1.612200793124325335e-02
-1.162404990902023670e-02
-4.376231174243010169e-03
-1.110847708848520729e-02
-4.242342378456513165e-03
-1.467695536089373828e-03
-9.800437326701031196e-03
-1.144435692739519464e-02
-1.190916657699450654e-02
6.535963041626281951e-03
3.351799719252751900e-04
-2.041399957382814250e-03
-1.338512144202223808e-02
9.034354864047163328e-03
3.161433673464786494e-03
-2.036347788988188134e-02
-1.249506825924280031e-04
-1.206938573459818455e-02
-5.422611569763796831e-03
-3.130740786864446776e-03
-1.665787715509945734e-03
1.080939597384059455e-04
-7.924716440326875708e-03
1.869082278983770495e-02
9.529563417583711976e-03
-8.597059248702035306e-03
4.710772142790716974e-03
-7.004346791199173722e-03
-8.061655275389177644e-03
1.601028935751327986e-03
1.746322302035349661e-02
1.747747321279301963e-02
-2.341922024710141673e-04
-2.077757253173152102e-03
2.275578378471975263e-02
7.804931404652195627e-03
-7.243863961072103536e-03
-9.289623136956984273e-03
2.173554101767856146e-03
1.190969562603044415e-02
-1.107234521449146705e-02
-5.141426573268863959e-03
-1.607728001341496987e-02
-2.308984731978960467e-02
1.958877094366480789e-02
1.677983495979376571e-02
-3.550681484512460684e-02
2.649505907939967222e-02
1.355858053684902073e-02
1.845844494483936567e-03
-4.728202002087327632e-03
-8.906988565304661820e-03
-2.335216857833897000e-02
2.505706489906122866e-02
1.085779443901116990e-02
1.709652415216702040e-02
1.259410389780680692e-02
1.660734588802358080e-02
3.365308164924522144e-02
-2.912543985876378180e-02
-7.630593047886706070e-04
1.936026845887953683e-04
-8.148388817132172154e-03
-5.309315753934883489e-03
-1.193607656666192734e-03
2.561627242677400745e-02
1.233483233634165245e-03
1.926367758053360718e-02
9.364960708978638249e-03
4.758384563784083705e-03
3.536007742255345594e-03
1.153113144340686680e-02
6.678644934154635447e-04
1.041490712919721472e-03
9.834274652289348023e-03
6.493571814504110924e-03
-2.547165516060539286e-02
2.690003903545565636e-02
1.090798756450643212e-02
4.955584760159882787e-05
-9.548257539568243482e-03
2.481176882395112141e-03
6.202502614831689395e-03
-2.413658288253291845e-03
-9.033998938539343146e-03
1.417262841175953407e-02
-2.218659695629513623e-03
1.553492790343384382e-02
1.796364513526098761e-03
-5.290201173763456333e-03
1.224408210868910621e-02
4.782300537441071427e-03
-1.910600773602205357e-02
1.708889857725750736e-02
7.539513369610994879e-03
1.644712639003748783e-02
2.258991510483431692e-02
-7.672179812159860522e-03
1.615454193179391429e-03
1.287720231093564651e-03
-1.077992382477311294e-02
-1.948656760422778217e-02
1.867381208629405667e-02
-9.562746857647762277e-03
-9.817856059183708087e-03
1.447480280434613846e-02
1.725047860663714294e-02
2.457752859544505564e-02
7.160464117505895704e-03
2.195764003318015356e-03
1.523700165908064771e-02
-2.558476370202728781e-03
-1.591330125306580825e-03
1.923637838650912131e-03
-1.453428912500493927e-02
-1.153527550959112559e-02
8.016991212497546690e-03
-1.474491262680191137e-02
8.355000824213846058e-03
-1.698035236683774832e-02
-8.155539758445514570e-03
2.022256577632718186e-03
-1.582467245033647180e-03
1.316489860374988816e-03
4.165497825694097073e-03
-4.755590909155170062e-03
3.972242862543417402e-04
4.636893107793697150e-03
5.077492814791110740e-03
1.603768293782538087e-02
3.775686932954712069e-03
7.574301415109781915e-03
-1.989191220287892317e-02
-1.516409750350412866e-02
6.636851839096057429e-03
1.112691512023331053e-02
2.113663867836869034e-02
1.189282023055499710e-02
1.170567650038743628e-02
-2.188466279676903881e-02
-2.501508120325672546e-04
-9.974770472644892833e-03
-1.888033536111111479e-02
6.290037165964748947e-03
-1.285141875639496910e-02
5.969607965855406977e-03
-9.898450058614458383e-03
-2.804738963007746659e-03
-1.328964203372323509e-02
-3.610818822094927303e-03
-3.155049873823133691e-03
-1.323957423085644555e-02
-5.769452970842712212e-03
-4.066392417477569928e-04
-7.185647172238671110e-03
1.416266764590809078e-03
2.305412177047666891e-02
-1.650403182187324541e-02
-1.694754893136774659e-02
3.818627245412862560e-03
-1.488848271023484986e-02
5.409467970070489483e-03
-8.990392984219032491e-03
-8.611477750835445227e-03
-2.220024945004889574e-04
-6.643815306692775306e-03
-1.558177613330308589e-02
-7.031425998084255870e-03
-2.951343142455478772e-03
-3.882533828288708098e-03
3.176520254361054306e-03
1.636060806309341809e-02
-4.112157720336098027e-03
-4.798871986914203698e-03
3.054886613507951185e-03
-1.430438680798239680e-02
3.809501254126280642e-03
9.403608311953748355e-03
-1.744292563757012795e-03
1.484185473866286853e-02
-1.365570797824178055e-02
1.805204829219302087e-02
7.925511216437485656e-03
3.472156849598926807e-04
1.948344260304962772e-02
1.128355537911077122e-02
-1.352402757792068970e-02
-4.757848458809132465e-03
-1.661158944919286298e-02
1.971732054206152412e-02
1.338493143735844555e-02
-1.548989609533468412e-02
-1.058859498699438531e-02
1.377710530443922339e-02
8.799274428350345803e-03
2.426615736393175973e-02
-2.076182579382505541e-02
3.936769833092205366e-04
-1.135977530312482116e-02
3.871653216709416978e-04
7.114542224733738304e-03
2.024489392494201873e-02
1.206686848102926472e-02
-8.259975222398040218e-03
2.776463560353207910e-04
-1.605812258964380013e-02
-3.354608359688950742e-02
1.475779436543227328e-03
-5.149447516036698320e-03
-1.278107574816675709e-02
-7.172161091964944155e-03
1.627403551872447620e-03
5.359611904015426122e-03
3.184637339166287301e-02
3.681015424000408289e-03
1.039121315411772536e-02
3.010156703180997401e-02
-1.228682022767191642e-02
-1.878724843742580336e-02
1.431515745732738973e-03
3.677751391022134747e-03
1.923369396774977577e-02
-2.426595640588995184e-02
7.873239828287012521e-03
-3.837188286796048772e-04
1.219320789565092773e-02
-6.473527365443045370e-03
4.034234302759861709e-03
-1.241712243490921200e-02
6.323260233605107299e-03
1.316306208577664762e-02
-7.994327958658223408e-04
-6.964654773415949150e-04
1.759885857734486136e-02
-3.520984312534368617e-03
-1.245610982795043210e-02
6.705954242945300244e-03
-1.070390293820422736e-02
-1.657089535961950993e-02
1.476061710361432390e-02
1.184641500683875602e-02
-1.358375495533393519e-02
2.514398339127909285e-04
3.715253103131854577e-03
-1.061031593599928886e-02
-1.554057566191584076e-02
2.253547523699748686e-02
2.761164861523449348e-03
3.040163704450966117e-03
1.503382967554859478e-02
1.318926503419630067e-02
4.261248919723100229e-03
2.250076538730558934e-02
-4.130936729535179645e-03
-1.054195814127906541e-02
2.724016622615537796e-04
2.983554006850193830e-03
-5.912438392113779709e-03
1.638100439636624300e-02
-1.013950332116876456e-02
3.485774713774673905e-02
1.021573635251038156e-02
3.430070649895742164e-03
1.583441228191010894e-02
1.243424014008243095e-02
-1.066040285008728510e-03
-1.093920779080548994e-02
3.092887760575472288e-03
-8.468491257541333611e-03
-1.339726107174534289e-03
-2.366348390917969759e-03
1.117825828041823198e-02
-1.048440368563176295e-02
-3.637810049386933087e-02
-1.638694157787378217e-02
5.318108175120911038e-03
1.455607209077820936e-02
6.641614425782842689e-03
-3.771403052157843577e-03
4.676172729471719282e-03
-2.571039850634563879e-03
-7.403974881645468235e-03
7.871116207196889036e-03
-2.280225466918725172e-02
6.087739998261261845e-03
-3.986513255431149011e-03
3.304646694667851946e-03
2.101991726264812108e-02
5.786019621070793637e-03
-5.065851746550532886e-03
9.585424533412678985e-03
1.399769591138378191e-03
-1.648407059291394708e-02
-1.004332706277930379e-02
7.990396703676841059e-03
-2.663957634106926126e-02
-8.804500628022796788e-03
-2.133783492381916350e-02
-2.675791532238308828e-03
-4.271641663013889950e-03
1.104646116847500872e-02
-3.449525838050547522e-02
-1.225242616827978623e-02
1.627476035002276694e-02
5.336573276289373162e-03
-3.141344786512279257e-03
1.396821283750508853e-02
1.618090676306040837e-02
4.776339499210738825e-03
8.513788052271002412e-04
-1.206164382151943965e-02
6.712205338318617646e-03
2.736179793400202349e-03
1.100443779893913766e-02
-7.166208300521576674e-03
-5.880725633649878069e-03
1.149884947300586820e-03
3.931580314492066561e-03
1.550843026639047752e-02
1.663934030760388862e-04
2.462790320924144755e-03
-8.935990226997023167e-03
-1.747675801554033834e-02
-6.578873500738286612e-03
-2.047831268637707088e-03
-4.361602920571954617e-03
5.840986442334599989e-04
-4.797765186211974502e-03
4.233230455308139434e-03
4.366118848820372059e-03
-1.623006809174684303e-02
-8.974323342120784155e-03
3.848222185260852333e-03
1.587247774059019970e-02
-3.186364453153881513e-04
-7.270262867397798111e-03
-8.953838087562405665e-03
1.350457729041260914e-02
9.421616900031458278e-04
-7.375408642543847954e-03
-1.131910756781485429e-02
1.757999381149578932e-02
-1.816355058379243159e-02
-1.032405418281244665e-02
-1.300466314524627992e-02
-4.641066987042784427e-03
1.995895795153216842e-03
8.177878627483019941e-03
-3.595534513851220138e-02
2.081859435184813673e-03
-1.630022920712862963e-02
-1.054896398722242161e-02
-1.770100937310065126e-02
-5.080000454226656846e-05
-3.111954907903113909e-02
1.487807441773692993e-03
-2.942501684754859730e-03
9.256549153820561090e-04
-1.537877759192518394e-02
4.034120503931252935e-04
1.086667892245387831e-02
-6.651585047887848857e-03
-1.470883454858766363e-02
5.908782251206800597e-03
-4.421029353311406972e-03
1.621417397344991629e-02
-3.801283897739107364e-03
3.033059936189148875e-02
2.438661052127391593e-02
2.198691136512412325e-02
2.630337372449918429e-02
2.411012020683240414e-02
6.086093556763380076e-03
8.125930855839057568e-03
-1.619870544790343037e-02
1.112659023586197015e-03
1.132272815747537801e-03
-7.639363194079677385e-03
-7.247731254875934039e-03
2.959190374692214753e-03
-3.267438569070173909e-02
9.113996836494487469e-03
-1.303407886146338776e-02
-2.201641466020168650e-02
1.904752131443424035e-02
1.029655580105973307e-02
1.881477566877016658e-02
9.050518880499399538e-03
-6.372664232598737252e-03
3.399423014798895124e-03
-2.753082387449626300e-02
1.688162085278253205e-02
-6.208342634650123627e-03
-1.679305822773987517e-02
7.548690005590232531e-03
-2.511762503609511407e-02
-2.300506501187511970e-03
-1.774005348992559530e-02
-2.154697844076854541e-03
-1.140874370404750676e-02
-1.567936019420337543e-02
4.889601450510807842e-03
-1.492622463121416956e-02
2.630169921490915167e-03
-1.346452914211579768e-02
-1.914975495166785710e-02
-8.436862756992964674e-03
1.172535721062826011e-02
-3.683985631548277601e-02
-7.725747628271340157e-03
3.423472003775981584e-03
1.255029630408788927e-02
-2.140211785465521294e-02
-9.620952104789026738e-03
1.180250504143488387e-04
-1.034954065367784878e-02
-1.154708226889324812e-02
-6.196029612339868514e-04
1.616789994972185791e-03
5.988764526747644354e-03
1.124215149215932082e-02
1.268485331566501437e-02
3.096845328032580072e-02
9.488025359017061497e-03
2.796273935894504309e-04
-1.032462008526047539e-02
4.787896983116398004e-03
4.693241998443449352e-03
-3.739798078899335756e-03
-1.036946687961593817e-02
-5.468106259625874106e-03
8.969886657222255399e-04
-9.362493834315602226e-03
9.938241066881686389e-03
-1.259060114556352292e-02
-2.751799049151634063e-02
-4.730735194915077803e-03
1.316246024874226546e-02
6.494304666568919424e-05
-6.815712299252346673e-03
-4.030521070922062944e-03
1.452828704072227882e-02
-1.455973751395523222e-02
-1.885877216997262212e-02
1.048802467182709079e-02
1.192273456810797987e-02
-2.502837223052299317e-02
8.248477496654459465e-03
-1.732398604235105971e-02
-2.624728991757421109e-02
-1.200545984106201475e-02
-1.316134506624940317e-02
-8.977635101322116798e-03
-1.224704114647950579e-02
9.293215100868680231e-03
-9.107117320485882267e-03
1.734139326075777657e-02
-1.055056354841095619e-02
1.111015435233816788e-02
-9.861188998120992005e-03
1.059529706906413640e-02
-4.091902712852461647e-03
-2.917563658475269724e-03
-1.056964525039460513e-02
1.877545869631531625e-02
5.680181760790638246e-03
-8.936273564400043848e-03
1.004760576697278848e-02
-2.154698640428121675e-02
9.498592149459606296e-03
-4.916229162008904814e-03
-6.593371700569596039e-03
7.840726080690507346e-03
-3.618507021042759089e-03
8.494894724178109636e-04
1.181820682072573861e-02
-1.039978984832227657e-02
-1.706166809055419727e-04
1.621018655029934225e-02
1.607964884038956196e-02
-2.155980869985189841e-02
1.521497308721625474e-02
1.299841897017182946e-02
-2.488476927795733873e-02
-5.736498217765602023e-03
7.630394176075758770e-04
1.573975721148123882e-03
-2.041813073431876860e-03
1.100388569651856996e-02
-1.098194570278223856e-02
1.478491165919392121e-02
8.351561588319319010e-03
-8.265643948927578477e-03
1.416968677640681636e-03
-2.844832008883600369e-02
2.092153914540119397e-02
2.836019080804706195e-03
-2.831432507987072158e-03
-3.853413842600774721e-03
-1.757842854619269882e-02
1.260622958186006018e-02
-2.065106621285406948e-03
-2.039907300192255260e-02
1.648771761599441762e-03
1.014958367333172219e-02
-1.314438010442203243e-02
-1.964078472348424549e-04
-9.660273168152985063e-03
-7.516068339235788646e-03
7.427836579826942696e-04
1.155492548679318103e-02
3.333182801205529077e-03
1.149056792093492048e-02
8.709559125271689253e-03
-1.284553357061008969e-02
-1.209197289272618625e-03
6.224322522686000399e-03
-1.041160315306049501e-02
7.560096822442156569e-03
-2.461028771824125966e-03
-3.232666613077177925e-02
1.328081782650558477e-02
1.043333009463717591e-02
-8.393506449533254601e-03
1.111272134156867514e-02
3.226845558505071071e-02
-1.153821620374744818e-02
-4.820736139408637357e-03
-7.672288878663624696e-03
3.056000873169327503e-02
1.391986268478479297e-02
-1.132060811379664335e-02
1.022398564811837288e-02
-4.421450112421909835e-03
-2.506019344067748553e-02
1.827400224770745624e-02
2.309638291472684672e-03
-6.075081241029775536e-03
-1.490038765119725342e-02
1.214521822237488516e-02
9.200345438611770565e-03
-8.102720150765919602e-03
-1.068429963008672885e-02
-8.288212198843444845e-03
-1.065639467284933140e-02
1.373370872792263652e-03
7.830977648644127376e-03
-1.375212405218840563e-02
-2.120865071902745466e-03
-1.096085804000523824e-03
-2.489467266856633387e-02
-4.656385740889835458e-03
2.316248829935148301e-02
-5.640950810908581213e-03
-1.928376848008440253e-02
1.474657788014485139e-02
-1.085613748008553738e-02
-2.591686063173766555e-02
-2.800562973151824245e-02
-6.238646954045039619e-03
7.821344767833693368e-03
-1.156051135700127998e-02
-3.299979277959189279e-03
1.026544711003028916e-02
-1.788081420316021269e-02
-3.401820738610548261e-02
-1.444270490721099795e-02
-1.156009539911597144e-03
-9.697202706184565937e-03
-1.669638165960999482e-02
3.142562289172609255e-03
2.054525420305956460e-03
1.179390528879351724e-02
1.817415334520592132e-02
9.088659998767806758e-04
1.954346136141031295e-02
-1.342146042049619003e-03
-8.550061219601821395e-04
1.693695052590892675e-02
1.113622737047005422e-02
-1.344904347743933540e-02
6.711175934915944788e-03
2.595033311267125331e-02
2.820516145970328181e-03
3.922575097658334738e-03
9.804471834800217167e-03
2.370098562502346781e-02
-1.596714867180826876e-03
3.384463719185335732e-03
-1.319203993321939848e-02
-3.161950056828061965e-03
2.000194782641456694e-03
-5.046195943029476404e-03
-3.740101432953016770e-03
-6.787623457045289209e-03
-2.846217048903891631e-03
2.532321109232350473e-02
1.027118575366564417e-02
-1.169538449776907733e-02
-1.393488392087786736e-02
-2.348543743539468348e-02
-1.186372310307835798e-02
1.235502342564068559e-02
1.012469908030764684e-02
-7.878177388208475879e-03
-1.701013340215951899e-03
3.911992766593999638e-03
-2.013859270903559789e-03
-1.470379205634609124e-02
2.116490577786942634e-02
-2.395525330803145378e-02
-6.724448587164800345e-03
5.516314796390165212e-03
-8.954271289006899767e-03
-6.156349931385484558e-03
7.334629542470804016e-03
-1.560390024720146977e-02
1.503196717214817747e-03
-6.101545972528245321e-03
1.263553807717664700e-02
1.310391348971867015e-02
-9.518771865722280845e-03
-1.598466243029826248e-02
-9.967682211423680924e-03
2.550970213896818634e-02
-9.815125695687040158e-03
1.222147193262555429e-02
4.904978955894612538e-03
6.808349846431154331e-03
-2.733895155980950453e-03
1.348407153208689910e-02
8.082787891176758388e-03
1.632898372341856988e-02
8.760504998969996255e-04
8.429307244405841518e-03
7.055916749671813960e-03
5.093824516651494425e-03
-3.420820667915342589e-03
-1.021424588529442354e-03
6.376671393546124930e-03
-1.739353173446240436e-02
1.137745136203673069e-02
-9.613959214890926280e-03
-1.188775328120857469e-02
1.104905175169169744e-03
-9.772034199110308725e-03
-3.419439156227941506e-02
4.458583680376847214e-03
-1.931364416967536191e-02
1.494325317220425615e-02
-4.517037902804499350e-03
-4.199963793341467307e-03
-1.582393630058094233e-02
6.277997000934879349e-03
-8.021239716927487315e-03
-5.408398661410133285e-03
-4.401395298742483662e-03
-7.442482560168317378e-04
7.766052058968554717e-03
1.625010881642712651e-02
-6.726692816885736399e-03
4.295399229234554174e-03
1.948367219529842376e-02
-2.069320754287679118e-03
-4.057875874500528265e-03
4.457453387676025940e-03
9.645598461528109152e-03
-1.355531252708347748e-02
4.248184673684985736e-03
-1.148864518660735676e-02
-3.537955289863015714e-03
5.670766301178704200e-03
9.788840172229952563e-03
-1.908305194293606274e-02
5.077623266041701548e-03
-1.641884112385652919e-02
-3.918154825240967656e-03
-4.107467381873871996e-03
-8.813072925863866397e-03
-1.315381758903345910e-02
1.621558659265894334e-02
2.162299092684740603e-02
-2.052486372394420749e-02
-2.912925196071865577e-02
-7.113970971078608860e-03
9.868767492069841982e-03
4.417438775834033396e-03
-1.507252764524216922e-02
-1.625555672361930423e-02
-3.342682076300571015e-02
8.098021914876723376e-03
4.599162708302633948e-03
1.445917583948736970e-02
-1.827008085514982439e-03
1.242564901077764655e-02
-5.662562565594139556e-03
-1.707790529267678645e-02
-1.174432443229601018e-03
4.799037176946880788e-04
-8.879442526282218737e-03
5.007343759554312712e-03
-5.297875255942494262e-03
-1.722431797557796851e-02
-2.149176504118879925e-03
-1.037723629869071601e-02
-2.939141183533488730e-02
-2.164213890599073903e-02
2.046986589265712905e-02
4.041699614834515925e-03
-2.213964450965960010e-03
-7.853619336516499613e-03
1.644316205358285765e-02
1.829636342741217461e-02
3.314620711972641326e-03
1.885907092193471642e-03
3.096054095766722497e-02
-1.774216527462138537e-02
-1.190764708959057665e-02
2.546018270493270730e-03
2.205258200240285162e-03
-5.280218587554517777e-03
1.203584308929952877e-02
-1.209345756203344079e-02
-9.319677279036063522e-03
-4.030598155878291865e-03
-5.774860715203378875e-03
-1.873332663964288186e-02
5.368396226710983425e-03
6.856859255967010479e-03
9.488468671379523059e-03
1.118455615527524233e-02
-4.055442997212302890e-04
1.362953655052624637e-03
1.016304711992836382e-02
2.388687537277004152e-03
1.951010546456346390e-02
1.360780874874634692e-02
-1.297090985270979088e-02
1.668041221637371271e-02
3.093332971575924600e-03
4.092476373299771576e-03
-2.538609095167169982e-02
3.609762145165320169e-03
-1.108394835884266190e-02
1.301770939173693860e-02
-2.131449674170068573e-02
-7.303465663489237814e-03
-1.802960840538078702e-02
-1.591357070726833953e-02
-7.268038469596748742e-03
-1.720323468529940877e-02
1.262982538711152590e-02
-4.606281420441306167e-03
1.395398299853899821e-02
5.689381084388892007e-03
9.132513457255854363e-04
-5.669675573366009073e-03
8.174799301480096050e-03
-1.053421730756563292e-02
-1.192523319740760625e-02
-1.054547072188253762e-02
-2.210114168730619236e-02
4.763027369246342242e-03
-3.881518506114821528e-03
1.902796809292210331e-02
-7.264676220383322995e-03
6.014593402097383537e-03
-3.127776613698697084e-04
-1.225569262544212203e-03
1.092775710274716990e-02
1.085376851361368258e-02
-1.489471679816647097e-02
-6.543519071689181746e-03
-1.272757843146075755e-02
5.492459728845653852e-03
-1.525164661387258189e-02
1.118866078135458825e-02
2.860430513649541567e-02
4.178937975156556822e-03
9.793255857297072584e-03
-8.943265966009226325e-03
-2.521589324652943193e-02
-1.275565827374010308e-02
1.130845704742867650e-02
1.382989675268809712e-02
1.896649976382310671e-02
-1.567234480078134613e-03
-8.909669168128370870e-03
1.902075921917082855e-03
-5.157165242484871605e-03
1.842800447841988834e-02
5.317768108352347554e-04
-1.588892848975908059e-02
-7.658201340306433104e-03
-1.608472440400864761e-02
-1.890271776679106758e-02
9.755755736694926919e-03
-2.612436697941511801e-02
-1.270487890772667265e-03
-6.706942376913142649e-03
-4.696699188562296345e-03
4.775921323865908730e-03
-1.196075223923442551e-02
1.781292071025103137e-04
-1.667937344018295166e-03
-1.312337616541128489e-03
1.041708660625245871e-02
9.435997665100037332e-03
8.219900188453735726e-03
-2.279590917306954963e-03
-8.262767001360877411e-03
1.282477511285051025e-02
3.810645212088374732e-03
-9.766535217690540741e-03
5.674058214821638829e-03
-1.812478028521919381e-03
-3.903048605217595331e-03
1.111325228337898402e-02
4.760407408306180019e-03
7.333352309913551866e-03
-6.933643583982787226e-03
-1.936192269133129099e-02
2.495298264443527800e-02
2.336141755539023271e-02
4.443096271774288515e-03
-4.413750346086782635e-03
1.125101363101933642e-02
-1.180364077218748822e-02
-1.940477726840589582e-03
-2.694771277962046060e-02
-9.550607447302380051e-03
-9.600853596600813361e-03
-7.612315151327203079e-03
1.057149304479380186e-02
-2.718310192923632101e-02
-6.900723728094236911e-03
-9.920416587725040120e-03
1.277031554140174198e-02
-2.413983560069474579e-02
1.655000179666636997e-02
6.503750641203749801e-03
3.582154041933251730e-03
-6.000760034600610519e-03
1.120678674451184437e-02
-9.121531679719685481e-03
1.359426303516150748e-03
1.087424290515258060e-02
1.044113247334059816e-02
1.062512974765327488e-02
4.475075432275185498e-03
-1.523337574811283682e-03
1.749637232233146669e-02
9.252383951134007800e-03
-1.525885803636294405e-02
-7.026325046759824243e-03
-9.121845605593467904e-04
-1.608148826649167043e-02
-7.975528180671154210e-03
-1.052977190047896250e-02
1.703294123685629435e-02
-1.266189497426274679e-02
-2.379588933503903533e-02
1.828050777337173610e-02
5.126850393366522152e-03
-9.608305373864861956e-03
-1.334835746444152163e-02
-1.245343057631867999e-02
2.298148158154912635e-03
4.311694010283786439e-03
4.043672435951618446e-03
-6.371070078834604154e-03
-3.126060923735132606e-03
1.307738514727157381e-02
-6.218440007278797782e-03
5.548523236930672647e-03
2.024421245108300182e-02
2.326122644007246748e-02
4.936265189473078296e-03
1.467761664207713028e-02
5.533406587632302455e-03
-2.103114119067628753e-04
-8.351193383180469804e-03
1.471417554420477274e-02
8.205051221368105802e-03
3.440851927049313596e-03
-1.710076662419244414e-02
-5.221718195757359300e-03
-9.008310993255304669e-03
-4.515520556399763366e-03
-1.019192909303686702e-02
-1.162265341578093587e-02
-3.189478251109653401e-03
-1.238276838335960334e-02
2.462411796732956806e-02
3.603420428060139825e-04
1.841520993592637642e-02
2.238196692722368639e-03
-2.019741344494773230e-02
7.477443907812945760e-03
-2.764218754300391129e-02
5.880784337270234972e-04
-2.962772879305219584e-02
2.087592243489030247e-02
-2.554021218667295711e-03
2.956470088992542281e-04
-2.923895727656189783e-03
-4.473987509543028013e-03
-1.990146807258357312e-03
1.650072069243721518e-02
7.343656406710957069e-03
6.824363912210021019e-03
1.011655980900737564e-02
-1.536499954253530125e-03
9.392256031845517411e-03
6.770598600001507747e-03
3.686661765471968728e-03
-1.102664882318196184e-02
9.120760298061542787e-03
-5.998892200212133791e-03
1.953506026948128877e-03
2.416053156706787428e-02
-9.477829260194860564e-03
6.819633440398686561e-03
2.089893456628200315e-03
8.339423523567379010e-03
9.240627274280462447e-03
1.067778432184332289e-03
-4.961912482823887388e-03
1.033833098696561488e-02
-2.998904761020659403e-03
-1.118020456163343335e-02
-9.497501576973218541e-04
-9.771870218400893066e-03
1.476659562608209283e-02
1.520222889532202824e-02
-1.579225973416929080e-02
-1.152346005208698676e-02
-1.226537331444491410e-02
7.152450851977382824e-04
4.419763692254858635e-03
-4.883730671038352678e-03
2.859501984191266041e-02
-2.850922612468525640e-03
-1.026204997037132504e-03
9.905164657805711967e-03
9.221327181173097007e-03
3.034951540697906902e-02
1.754388741487344916e-02
-9.817682253316768054e-03
-1.517263871150316846e-04
7.524755185792321357e-04
1.743979336561354149e-02
1.469831930194786564e-02
2.308343270937366146e-02
1.993513055583144913e-02
2.749223623592920648e-03
-4.036605034880072322e-03
-1.508054534471968064e-02
2.612541427591519652e-02
1.597995722137586158e-02
-2.199707635610623560e-02
2.652720262177815647e-02
1.791190168456370871e-02
8.592527111987081911e-03
4.999231282852556295e-03
-1.963309626714828532e-02
-5.203369643567536292e-03
1.748083268534967802e-02
-3.551919437996228432e-03
1.061379541038283761e-02
-1.271344026643597474e-03
8.804651096625757886e-03
-9.878600542163964299e-03
1.034317468739402897e-02
1.799338193694906274e-02
7.929530813120982610e-03
-1.121741319389136550e-02
-7.009142900689211038e-03
2.061521233307023193e-02
1.056041926207208943e-02
-1.753009207265660832e-03
-8.826413045457467618e-03
-3.878612955467775677e-03
-2.384083178695761262e-03
-2.364298725738570722e-03
-1.113688988086580268e-03
-6.135929476026868133e-03
-1.115105917729641849e-02
-1.414938465239519959e-02
1.191635184053864600e-02
1.169864927013485392e-02
1.520810500222979748e-02
-1.414510892682594410e-03
-2.468394031333501822e-03
2.624675814786036742e-03
-2.980573576410090481e-04
3.173417323868258592e-03
6.970851710805682673e-03
-9.355211401424446196e-03
1.141307520961933747e-02
7.156314801916326303e-03
-4.529850466241385973e-03
-8.571352901056048315e-03
-1.092903153586221969e-02
1.211772310760217755e-02
-1.968063864694754792e-02
7.091541788654577442e-04
-1.761479333227436092e-02
1.112238189387159543e-02
-1.307949821864467371e-02
3.371894656720329786e-02
-1.709564213071657068e-02
1.201636677548508468e-02
-1.431019461393202158e-02
-4.997821410572722903e-03
-2.115509259288243446e-02
2.136696392755365118e-02
2.602301941116738279e-02
-4.326170047015479893e-03
-1.915826456347625138e-04
1.303655471627920663e-02
2.737557491024113568e-03
6.549139809551809965e-03
2.541703395034809049e-02
1.361076105457979064e-03
-4.142207837519545216e-03
1.179827057010997618e-02
2.981549568720233238e-03
-1.044746418064870612e-02
6.094622078074354334e-03
-1.754702522062347864e-02
-1.772671018762850270e-02
-4.626915986632529690e-03
-7.258860139669896967e-03
9.117670567665318859e-03
1.438761267030862732e-02
7.159272612459576489e-03
8.640976729788767477e-03
4.419706144369924135e-04
1.075530376331650453e-02
-3.995048993716508560e-03
1.885445520535750433e-04
-1.179937160101448418e-02
1.948548002329955620e-02
-4.447145574287973517e-03
9.635556703942041792e-03
-2.883638315422246048e-03
-1.537105459484711285e-02
6.107175409847363790e-03
-1.024676578933711446e-02
1.309578545103284690e-02
-3.249677338326699416e-02
-1.745737248142293502e-02
-1.234693965302888045e-02
-9.416294229190344187e-03
-7.237487740948967026e-03
1.821333769351380846e-02
1.612429212733701780e-02
2.424339587103559179e-02
8.689843522140649340e-03
1.932159595811375197e-02
3.368182537841310931e-03
-1.431932157027413118e-02
-9.393878012409541747e-03
2.158299691817308977e-02
2.143482623214228860e-03
9.783727536587790569e-03
8.447439780822492113e-04
8.155619142286423331e-03
5.531416808724243760e-03
-8.003189386980745154e-03
-1.496751752436324343e-02
-6.848681152141507418e-03
7.940727705528420263e-03
-9.327624477714589746e-04
-3.506509390777817758e-04
1.519769382365726389e-02
-2.461711118963600883e-02
1.928829875520455791e-03
-8.711628313526632514e-03
-1.151682991498754853e-02
-4.220082016692197104e-03
-1.141303220231817787e-02
1.352738291509434504e-02
5.535872361175676881e-03
-6.083416670197880176e-03
-1.059251872127595605e-02
6.281884521120217890e-03
-9.427656396832845634e-03
2.465536448180893382e-03
-9.035805732546279764e-03
1.100548508578510706e-02
-1.078103333728700278e-02
-2.084709306102428255e-03
-1.386450302903625108e-02
2.052646011423547162e-02
1.767270905442283255e-02
1.091295938252037905e-04
-1.049128639628634646e-02
1.384261875310183881e-02
1.653178486226591914e-03
-1.827375066143610907e-02
-9.563712133335814866e-03
-1.809419044134270155e-02
-8.536149098661301171e-03
3.720819784554049540e-03
1.030721142987943949e-02
-1.653690949963828108e-02
9.471453375615716819e-03
2.243387385580272904e-03
1.153620287611280965e-02
-8.584394879633822778e-03
-2.612258741448005538e-03
2.258076905299441235e-03
7.288672627662451040e-03
-1.325629344487571672e-02
-1.275063813001679064e-02
1.681926748248727121e-02
9.604161692528451200e-03
1.833122186518643115e-02
1.293017067189402430e-02
9.759641514366640749e-03
6.439357132141827582e-03
-7.117737194871100008e-03
-4.617943009404044496e-04
6.491434789120392214e-03
8.698264379035213628e-03
-2.005088645303614026e-02
1.067559248746985942e-03
1.442443340061459051e-02
-5.709350147182423556e-03
-7.132867246064981959e-03
-9.099910772784453733e-03
1.029725017880545393e-02
-2.512048754478915340e-03
1.016243570347628161e-02
-2.951867161521994076e-03
3.829280328621901457e-06
-4.093693808481567963e-03
6.865381484270105181e-03
-2.180857265620753278e-03
-8.331786553585865396e-03
1.073716051283340371e-03
3.046237352508987962e-03
-1.699671061710065264e-03
-7.126444186061618377e-03
-1.209599300662143190e-03
1.171959581810785508e-02
6.208934726549884646e-03
2.879238123948572523e-02
4.587771154556964485e-03
9.181192005121232777e-03
-7.095998572390351325e-03
1.001194544542352355e-03
-9.584838155796767886e-03
2.495483287265312287e-04
-6.820566340957272093e-03
1.193532033978869991e-02
4.986410164211689533e-03
2.518376859555807729e-02
-1.182007698294081609e-02
3.213580406407659431e-03
4.671267705291327725e-03
-2.844408668777836935e-02
-6.142723460491456705e-03
2.459534619085717785e-03
1.228880005882368107e-02
7.298908296533426071e-03
7.722270485016768764e-03
1.913969300590677436e-02
-2.049946959118576634e-04
1.322833670495809563e-02
-7.030185788137998000e-03
-8.351823221720464444e-03
3.355388687748686398e-05
-2.489540719291073734e-02
-1.928299643684163941e-02
2.660484261548369533e-02
-1.129964009963393273e-02
4.370346741869572497e-03
1.242186138818203271e-02
5.051424825262439654e-03
-9.233216309940237357e-03
8.620025675163267218e-03
-1.166169045535226170e-02
-1.225835216559421036e-02
-1.474986961027899453e-02
-7.119879151679475368e-03
1.033550396118324347e-02
6.409853986824108618e-03
-9.556013562388629076e-03
4.510422775828956676e-03
-2.973011711067535118e-02
-1.724907603393825706e-03
1.577204957527817905e-03
-9.537646555046467439e-03
1.452581465543696486e-02
8.127075907395118343e-03
-4.355437910707218169e-03
-1.362513528667801295e-02
4.750468236274237683e-04
4.180225443253266643e-03
1.072829724461877611e-02
1.354497968000894711e-02
-8.010830596615624993e-03
1.170095100940340450e-02
8.196176250185992912e-03
-6.803812357252806559e-03
-6.631830635993260677e-03
1.719103248080578600e-02
-2.424727437863657964e-02
1.329605849217176637e-02
-2.524841182770184295e-02
-3.097844608488567030e-03
-5.957328140384417214e-03
2.329302296561455189e-03
1.752036149786507374e-02
1.439937280302083095e-02
2.250449468707568703e-03
6.142048705627328048e-03
6.024261204150257835e-03
1.581164490575837685e-03
1.585770218024126765e-03
-5.344835628774776207e-03
1.010389754169762873e-03
3.527787750953895966e-03
-1.232082397624325622e-02
-1.367727561412933335e-02
1.129389862240570870e-02
-3.748788840871097872e-03
1.841592052887914069e-02
-1.194726133908051218e-03
1.318173543660417640e-02
-6.162209421575024111e-04
1.606932924177568653e-02
-8.719830911744673929e-04
-3.534473830548546820e-03
1.120840156857029479e-02
-6.545774137772890182e-03
1.111060508909822268e-02
-8.017891593568228503e-03
1.017345831665616464e-02
-5.528608802078127833e-03
4.339154995959630320e-03
1.009095221917608379e-02
2.136599267704972563e-02
-1.933171098162169820e-03
1.454924382172841611e-02
-5.769933649803394779e-03
3.767509750036493032e-03
-1.605967827377374323e-03
1.168289914132436200e-02
6.679532292280374560e-03
-1.254221093680381663e-02
-4.805368861838216210e-03
-6.189921465137603919e-03
7.698599080234106232e-03
8.006067639806942193e-03
1.409600186667518684e-02
-5.121220071292765207e-03
6.327561621227490232e-03
2.010254970527182872e-03
3.862594739349218577e-03
4.455659649013472140e-03
1.384430147463796244e-02
-9.081452791375174000e-03
1.347298529590166237e-02
-3.179760634363092446e-05
1.606822442704532172e-02
-1.332271824996732017e-02
8.471431825466000862e-03
3.139218837097670911e-02
-6.393122429008721991e-03
2.083158340862992924e-02
8.737982915637878059e-03
-3.349624199653499293e-03
3.024346596483799658e-03
5.944280466623839097e-03
-6.784201339239706759e-03
-1.089457389195699032e-02
-5.288021223944327012e-03
1.939458569535972357e-02
3.583287903618039005e-03
-1.441930083405352364e-02
2.527303030384622611e-03
2.162482705185104701e-02
1.498052559416862377e-02
4.572039024142397247e-03
1.074824803741484050e-02
1.597936059778735929e-02
5.020397949913432863e-04
7.409666275756877050e-03
-1.602944830318925318e-02
2.766461110324246880e-02
1.099558086728357094e-02
1.746541423599276902e-02
1.726030601648119098e-02
3.958836126518098381e-03
1.112285585801644355e-02
1.456849888787242059e-02
-5.391931935292413811e-03
-2.082536401743246158e-03
8.717266505126467988e-03
5.177347882611492251e-03
-5.621749158802008105e-05
7.181887113006355655e-03
1.157745193223661158e-02
-2.580713930975913652e-03
1.625760585002504130e-02
2.146288365773227694e-02
5.340909712356477212e-03
-4.090805321948155944e-03
-1.675735046144001886e-02
3.436042159325935520e-03
1.177777226628451586e-02
-1.470094829464278254e-02
-5.667762343583485248e-03
2.545054687962418089e-03
-5.646919168128689166e-03
2.748148937733392409e-03
1.371428260213872728e-02
-5.882809338343855665e-03
2.213993377554865285e-04
1.918104029524594217e-02
-7.096129128241842124e-03
1.564911814112972255e-02
-1.020323273603681441e-02
-8.879907964740245407e-03
-1.069633403479915319e-02
1.018585126796109873e-02
1.016917523771725465e-02
-1.726391164258532420e-03
1.797322343858608409e-02
1.149352608645050865e-02
2.208210423894888322e-03
1.088233052338423955e-02
7.235529847629765081e-03
2.986495214682657103e-03
-1.089748334057730542e-02
2.240979665089669337e-02
-3.374343670316025910e-03
-3.909988707782047039e-03
-5.673464791178454807e-03
1.041533610976206649e-02
8.333092508484938460e-03
-9.551342019405083218e-04
1.582758381718058632e-02
1.924489306084722906e-02
8.259733674493421191e-03
3.822396416835119413e-03
8.250619991774734222e-03
4.462152937820591629e-03
-1.014770564459802418e-02
-3.834993873369593634e-04
2.895337950106947889e-02
8.175016096986668706e-04
1.757423659609251565e-02
1.651065126601830579e-02
1.095249608007619908e-03
1.282125283630910486e-03
-4.697537376272329160e-03
-6.553558748082346196e-03
-2.042197542187451989e-03
-5.456789592780497515e-04
4.576955207619959158e-03
-1.793482646354103288e-02
-3.206232976869063771e-03
2.272907683726783749e-03
1.204718608877436122e-03
1.364295097626703167e-02
5.374529220422912847e-03
-8.264102708758862964e-03
1.767328080935197214e-03
-5.227918127029710336e-03
7.170145368321838471e-03
6.740439884240861934e-03
-8.132106033783365051e-03
-1.068847697100192874e-02
8.375427817274294640e-03
8.503734767665626151e-03
1.745143248146770881e-02
9.274006193875170695e-03
1.817936875256654511e-02
2.594905689935894113e-04
9.625830509907369950e-03
-6.502171261667501418e-04
-1.353165218618370379e-02
3.588013269020924167e-03
7.046797755923604571e-03
1.873217338892627440e-02
-7.135503173732487235e-03
2.817011740170065771e-03
-6.758513983159665506e-03
8.152890358957181130e-03
-1.668992548429702738e-02
-2.115212229612806194e-02
1.991511488409268213e-02
1.345203700606489167e-02
5.375646750682263296e-03
1.934757640596591888e-02
1.231418995086482060e-02
-1.687086118231748361e-03
-6.976832416218917490e-03
2.097829437365611102e-02
-1.808699324038666803e-02
-7.575977537437143632e-03
-1.206324885703906682e-02
4.395574197790969549e-03
-7.728414393651905634e-03
-7.917847788397724268e-03
2.004781430325589420e-04
5.232261904362210322e-03
1.429017744243202444e-02
-1.871099859357382850e-02
-1.563039121793429603e-02
-4.771237490749630390e-03
9.568869426550446686e-03
-4.271120004360252388e-03
-2.155916101117431524e-02
5.694388408741438146e-03
-5.789040534362107152e-03
2.156062394840899468e-02
5.480141503538145213e-03
3.779195663529015536e-03
7.589530746371549348e-03
-2.070914433079483127e-02
-1.146284425665572822e-04
-9.471320577089544640e-03
-1.031180712000369717e-02
-1.703054251559912944e-03
-3.330723257129072652e-03
-1.424604297864756099e-02
2.304375078276327694e-03
-1.701916698738992206e-02
-4.869913879319306624e-03
-1.798145264048619379e-02
1.294679981875473430e-02
5.893799532244473234e-03
-1.891007063771181365e-03
2.240067907487170232e-02
5.683429982921875227e-03
9.569059709600523725e-03
5.178559944128137763e-03
1.413259692804307889e-02
-5.690433997939410744e-03
1.781189254132196920e-02
-5.598884324114828445e-04
-8.119193244226963549e-03
4.651537662948217883e-03
9.711435573930565432e-03
-1.426382227324568888e-02
5.107021704060143302e-03
-2.312248702180408257e-03
-7.976366256396390589e-03
-1.251747296253953590e-02
-7.602191001271560444e-04
1.318177013424709932e-03
3.566449482357823570e-03
7.129284160615087691e-03
1.275545875077364368e-02
-3.271216264672814882e-03
1.088761936998253188e-02
1.694600556265307006e-02
5.750397372736317479e-03
9.971137310127411307e-03
-1.322000128284420845e-02
3.951649993404897951e-04
-9.013330541626986270e-03
1.844801199926045590e-02
3.600086167123122370e-03
2.104618903163554822e-02
3.747136576844365980e-03
2.766609385012788747e-02
7.028657835224091065e-03
9.601240049568252749e-03
8.714809797579827280e-03
-1.791810340430141299e-02
-1.500424965127669305e-02
1.216135799931388449e-02
5.764717537929067324e-04
2.776753354413438995e-03
1.541282045161234716e-02
1.952009325365688594e-02
7.312740966217076699e-03
-1.273882748271393034e-03
1.108634169487582311e-02
2.165268905858083672e-04
1.356514600007377273e-02
1.851102106803489619e-02
1.286317226854565531e-02
-1.839962725783185829e-02
4.104702399223164946e-03
1.218464891639428789e-02
-1.669843976272141536e-04
2.353217453069692683e-02
4.357165605746830817e-03
2.359171467216934423e-02
-1.534941818155119604e-02
5.446987215802728474e-03
3.767541695394766629e-03
-7.709613864246525616e-03
2.616648068975570111e-03
2.351323053983568698e-03
-8.814246287376903063e-03
-4.621462894661135983e-04
2.833352024276836884e-02
2.692576087970071849e-02
-1.282762203396150234e-02
1.176180519789147942e-02
-2.892400706922716377e-03
5.825803719844944994e-03
1.484471656211877252e-02
-1.698197649332271880e-02
-1.678175186248892850e-02
-8.622736500331983729e-04
1.430288512378997609e-02
-1.524832846280507921e-02
2.707153434870706189e-03
-1.671630227316700870e-02
-1.280505322615163762e-02
2.011666641017326174e-02
2.360482104662740485e-02
-1.610522153199531528e-02
-1.386387832026946248e-03
1.340429173631245072e-02
-5.470922558310054896e-03
5.304458897448063523e-03
-1.528359466996347463e-02
1.680698336252730435e-02
-2.826304195930900379e-03
9.417911385574444932e-03
-6.976645134805462868e-03
2.122586206476484091e-02
1.292958252297275734e-02
2.526419773630685442e-02
-7.961932927795690659e-03
-5.822130078042518642e-03
-1.643965125177663730e-02
4.109513380578869168e-03
-1.542680409039752336e-02
1.535502116354706993e-02
1.498409362477334285e-02
-7.897207153782163924e-03
6.376912068062118646e-03
-6.305594125075402595e-03
1.599430573254506356e-03
2.392019976370256783e-03
9.606710629536840268e-03
-4.132877896027616765e-03
-5.168917460941235137e-03
7.774245708749555458e-05
3.894898622288758654e-03
-1.117604117561783739e-02
6.449035619255695864e-03
2.645716495955793487e-02
-5.248027006572150537e-03
1.710473914405424151e-02
-1.783186447078284262e-02
1.372351626993847419e-02
5.083292093015411885e-03
1.593839239542802280e-02
6.151218976830376967e-03
-1.114355209680506671e-02
1.778022003382129582e-02
2.751610292938054883e-02
-1.130246388585940710e-02
1.858152293886881565e-02
6.037131652357596162e-03
-2.991425893155793062e-02
8.335106016663386061e-03
9.674786461989593606e-03
1.739547435322123326e-03
-1.568010007731498665e-02
-1.185992785388856677e-02
-9.131520307271982773e-03
-7.986375310928583646e-03
-8.272655078408403320e-03
-1.700241467828766950e-02
-5.115028277560369416e-04
-2.314322410414402283e-03
-5.083895536858504786e-05
1.152731897493397030e-02
1.537593234454911161e-02
-8.367492509893121461e-03
1.884544721568225806e-02
-1.249865606495890145e-02
6.059677511685397470e-03
-1.387240232124371982e-02
-6.779410975989094701e-03
1.292358021241276841e-02
-2.505033290320486878e-04
-3.469051695216134566e-03
-7.284796542234076716e-03
5.211158155642053088e-04
4.739169548987505302e-03
-1.278449383353341857e-02
1.806542404508910266e-02
1.184533068845589933e-02
-3.087251291623650633e-03
-1.011595719646784554e-02
1.997631492991026880e-02
-6.141354883435260620e-03
9.491556912999465911e-03
-1.215195796014908840e-02
1.424150193860710800e-03
2.932136537642204485e-02
-5.059133187960938860e-03
1.602088090773607157e-02
-2.297060721256941399e-02
3.188742352847619144e-02
1.360959771888783400e-02
1.361269476413583430e-02
1.523253759910410746e-02
7.411334068120616243e-03
1.160864183442031176e-02
4.209588940482835925e-03
8.606111071529771311e-03
1.025568517588247228e-02
2.048863487334688302e-02
-3.617817414031936941e-03
1.292158851774099018e-02
-1.972544749129332212e-02
4.331684941772124403e-03
9.450712535316910592e-03
-6.547340331009764321e-03
-1.090017592430539244e-02
1.819206940483802243e-02
-3.276280990093314530e-03
-3.709029191507826496e-03
-2.108938998638216697e-02
7.689721365218369492e-03
2.357621590729136029e-03
1.366953197889967872e-02
7.915269379608971811e-03
1.654978320097060668e-02
-1.804501949541338635e-02
-5.393432205129856548e-04
2.662326928451035080e-02
3.626810253194801340e-03
-4.798435126708620359e-03
-8.198142293369426251e-03
4.136077691431170613e-04
-5.682454260896287190e-03
2.054937091011651770e-02
3.147284868121786455e-02
3.769990342845263437e-03
-1.733723486979622591e-03
7.288185636010419653e-03
1.034867740286348967e-02
1.398628017606001056e-02
-4.758341957028240643e-03
-4.015092867611582024e-03
5.129106261655602163e-03
-8.204117022068095968e-03
1.158023560809579369e-02
4.777891344659309053e-04
-1.302457651407808864e-02
3.352165652413135501e-03
1.025088319374155288e-02
-6.159801161292063378e-03
1.333926947136787784e-02
1.182181427860528287e-02
-1.014032791942497992e-02
-8.587671698260289713e-03
-1.718752886575307046e-02
1.170988576134917962e-02
2.937480233112923188e-03
-2.279906125417010751e-02
-2.629389325911579180e-03
1.484223900618067936e-02
5.733937630788513151e-03
9.404220554001850932e-03
-1.761220024003443130e-02
-2.395681739777798941e-02
-2.367495338518120496e-03
-1.347929812446633504e-03
-2.280244578733338010e-03
-1.202447296711486868e-02
2.713391328151633797e-03
-2.599920844702791143e-03
6.738468238107155582e-03
-1.113529665913793633e-02
-4.752513008996147887e-04
1.032909874211630774e-02
1.547574578812239976e-02
5.806161857045815181e-03
4.703281225303375911e-03
-8.015314704119275852e-03
1.707873312610209970e-02
-7.097609149780058531e-03
-5.192339504868095923e-03
-8.040716005098879704e-04
3.413835771859569101e-02
2.252708414391251749e-03
-1.094568152460842145e-02
-4.673930101122342889e-03
1.534424004091877389e-02
-6.304073911944670268e-03
2.228905690206426510e-03
-4.619974148552721122e-03
2.919723959978894057e-03
2.822177439896972079e-03
-2.249789112874953610e-03
-1.157498175965562988e-02
1.502340885742012473e-02
-1.508271442535475760e-03
-7.564427983810338187e-03
2.192918554393070377e-03
2.493853638283848734e-02
-1.658916286784284030e-02
-2.091271522472258615e-03
1.970446140703959598e-02
3.931952944317989099e-03
6.316177432709158511e-03
1.134849408368972246e-02
-5.052020710398300030e-03
2.197180171961519209e-03
1.561539798859811271e-02
1.068776627052505333e-02
1.755268963514763567e-02
3.429454255977468224e-02
1.517749519970365731e-02
-2.250587167607006819e-02
7.224562119735347850e-03
2.252310387536521352e-02
1.424905116318661742e-02
-2.465244116146487335e-02
-8.894723666746057883e-03
-2.812084947147891478e-02
-1.132489921022737309e-02
-1.445264390049912952e-02
-7.022357094392998531e-03
7.357518042434685497e-03
-1.883082267956602898e-02
9.530652896706799659e-03
1.111619539480039609e-02
-3.343238123996770429e-03
7.733285128886738420e-03
-2.411445278491857955e-03
-4.092430327877456288e-03
3.345497736010279860e-03
7.464048888661021326e-04
-5.467837149029279066e-03
-2.738895917033249902e-02
1.321810090570327452e-02
-8.301359178943593792e-03
2.983485328218657244e-03
-1.066648113687059668e-03
1.813997110172359435e-03
-4.972974764723947890e-05
-8.612911099549020941e-03
-5.442721742332048453e-03
2.326599265957463459e-03
-7.611362432709431643e-03
5.962359248834306000e-03
3.535620519116745852e-03
5.588442951604283108e-03
1.023713424131703076e-02
-7.400860728625430381e-03
-2.801728261605701195e-02
1.272735765232039379e-02
-2.535291934572552440e-03
2.156590179212596482e-03
-3.015706749516320045e-03
-2.382460425710639790e-02
2.254104772436138753e-03
5.475744029705244612e-03
7.075775571866066080e-03
-7.328141106458070479e-03
-8.080377447539479133e-03
2.324525240668509456e-03
-9.506318847645377212e-03
-1.944982605011736157e-02
-4.973683368768868317e-04
4.775278921423382027e-03
-1.024526229003948005e-02
1.320629914213931368e-02
-1.785051198104971662e-02
-1.211746487956271920e-02
-1.673957377387730316e-02
1.268703647250248555e-02
-2.065951731881464186e-03
-1.383150495738294343e-02
3.484110024904001502e-03
-1.654966545180784621e-02
-2.613731613125545167e-02
1.120962579144117841e-04
-2.033472705792569585e-02
9.470411986126298434e-03
-1.064390308767943980e-02
1.577271073034806209e-02
-4.992280990465941884e-03
2.030037947578791201e-03
7.874644529485596081e-03
-1.562283992719527836e-02
1.942319635492135640e-02
-3.024409088075796261e-03
1.679428273432259210e-03
4.038698541747021663e-03
1.218875515335635096e-02
8.218569946736046985e-05
-2.357699413283892778e-03
-3.960705079864790257e-03
-5.830692438684354634e-03
-2.016378666305657791e-02
9.698842413663760417e-03
7.976202132040133980e-03
-1.820995116227004662e-02
-1.732788798395892881e-03
2.564063211189825716e-03
1.772342480332292011e-02
-1.063941349751719792e-02
1.225946018636439767e-02
1.173792451699582837e-02
-5.519321368632599915e-03
2.287202006271041310e-03
-9.415176382895670826e-03
2.579158459636224279e-03
9.902758009600696326e-03
1.914852293672600694e-02
-3.331288458355339318e-03
2.216916200350652066e-02
-1.958600764251312853e-02
1.906358609090827785e-02
-5.503964605800213674e-04
-7.249794000319347139e-04
-4.668397395054441762e-03
2.959517772998473874e-03
-7.854168218182872724e-03
-9.826030884913754607e-03
5.720625020735311053e-03
3.340561798041058288e-03
-7.559095353872065381e-03
-7.495990319211493294e-03
1.018268449318557962e-03
-2.850609548290352832e-03
9.444301930668893078e-03
1.125489037085387369e-02
-1.552248308404491003e-02
1.078248547916789380e-03
2.442907198527993762e-03
2.012583467675699636e-02
-1.459504900354599392e-02
-1.578303280785410198e-02
-1.354967839969004571e-02
1.426087747896886970e-02
1.222919146819773269e-02
-8.789880224732996017e-03
-1.426523695761727382e-03
9.776542940163662678e-04
9.550012502277171328e-03
1.798737259169985725e-02
9.941820725450000937e-03
1.652880769292230934e-02
1.035876834269994391e-02
-7.753199241673317324e-03
8.132345822872885308e-03
-1.877080701315337469e-02
1.224588062093494648e-02
1.264288521281225347e-02
1.029654705434162806e-02
-3.590248138940836903e-04
1.920760630712018725e-03
-2.549191496474027124e-02
8.253063962062824957e-03
1.178569964254041601e-03
1.840638790076332479e-02
1.822623045931076255e-02
-5.264717893079062447e-03
-1.141785724648937926e-02
1.443696416766155613e-03
1.420348573226066710e-02
-3.590923527601240679e-03
-1.546215982908162936e-02
1.332434807435542651e-03
-1.975457673823108763e-03
-6.098894905135284969e-03
8.930955412474990765e-03
-2.046580368928486819e-03
1.421328373304166399e-02
1.323365290402639914e-02
-2.057142556315647020e-02
1.266787197890727711e-02
-8.074178754788476076e-03
-1.668955142475879450e-02
1.500786045060723646e-03
-1.174015938649960490e-02
-8.247306405787448169e-03
2.476311622724376217e-04
-1.400987883975937480e-02
6.869885524503081646e-03
5.018170545887844442e-04
1.535631514067806874e-02
1.369810320362324293e-03
-4.973201451887405110e-03
-1.088463143187685597e-02
7.174406303008746058e-03
6.963432215176275537e-03
-3.727258073407566704e-03
-1.495839099731281069e-02
6.223411011610965535e-03
8.670846150273119751e-03
-2.136793749052335115e-02
-2.100014265458420570e-02
7.477376440132411407e-03
-6.121911000718343633e-03
1.634476827891001571e-02
3.589514843978811997e-03
3.070665661114546988e-03
-1.604429095256808399e-03
-2.007858317049111829e-02
1.900174226568159767e-03
-4.182968291458917347e-03
2.341610854636186345e-02
1.161699962301218809e-02
1.665413231965131441e-02
1.963703365887992450e-02
7.374931218880493092e-03
1.204216590427895084e-02
-2.113265316413733344e-02
-5.759000452215319241e-03
6.344836507713016126e-03
-1.634318042408152219e-02
-3.208922586604795023e-03
1.794361711527552028e-02
-5.905425688599716914e-03
3.851237088958163295e-03
2.836759653429439358e-03
1.222221428830528103e-02
1.679824714148705697e-02
-4.737540593879025104e-03
-8.537557799253456259e-03
-9.994604527006750987e-04
9.510131394584224462e-03
-5.234556169920366424e-03
-4.118453210335592043e-03
-6.236686224892194243e-03
4.041487110135291369e-03
5.332047359270538148e-03
1.549210695068657011e-03
1.563277411017302077e-03
1.026572385613724533e-02
4.735259674774072031e-03
1.064847109809878914e-02
-5.757782967509561534e-03
-3.555914627048200553e-03
7.295749164532247012e-03
2.073440868381006344e-02
-7.163337675935108756e-03
-3.234254732776943933e-03
2.796429110156415689e-03
-3.250719710947272845e-03
-2.468163322002557645e-03
-1.860808730300814520e-02
-6.180650805966941830e-03
6.054283759056541293e-03
-1.455481510423352332e-02
1.205572155656378826e-02
-1.123726385736796389e-02
2.581069388483591288e-03
7.524844135721543530e-03
1.056874694783469133e-02
-2.767116274673105461e-03
1.073172774356461086e-02
-3.651773027535474853e-03
-1.164911832723761198e-02
-1.636550643208377342e-02
-1.655784902967577868e-02
1.324980974548094562e-02
-1.520867240703726881e-03
1.058657854705201407e-02
1.380564092908150194e-02
8.917763585651043712e-03
4.106190819546437672e-03
-4.152020101440430030e-03
2.568442504025134770e-03
-5.400558037753713965e-03
-5.518516973056388289e-03
9.256251330111906622e-03
2.057836060629098917e-03
4.496004637313826338e-03
-5.971322536863557344e-03
-9.684069104962009580e-03
9.854316833877161882e-03
2.185391105533206375e-03
1.540066159166369325e-02
-5.491241927063177965e-03
-1.017167643265232992e-02
1.994517098202628225e-03
-5.213762415542919776e-03
1.254213897858045060e-02
-1.132199739105806818e-02
6.142111980048863690e-03
-1.858645684090153363e-02
-4.268969283360343758e-02
-1.244144546418786878e-04
6.672568326118718217e-03
1.189894392064905909e-02
-6.006052908793131900e-04
4.412298985369966439e-03
5.142838001043793794e-03
-3.106275372761597119e-03
-1.187414628046131078e-02
7.171085091519295400e-03
-8.795146592202906718e-03
-2.025442340692477569e-02
1.389356540867944106e-02
3.786151802711991681e-03
6.821693382244475856e-03
-4.254502965492351608e-04
3.930311383965332320e-03
-1.048348629655713668e-02
-1.120901300926690006e-02
5.797232879989667895e-05
8.799948374432450468e-03
-2.202922476435155430e-02
-7.180652722570877305e-03
7.441071696462087277e-03
1.737514755500450814e-02
-1.380754039059434862e-02
-8.244561706017221325e-03
-1.424722161177565879e-02
1.026671129799157367e-02
6.803807379051241173e-03
-6.389433931348854727e-03
-1.257378729940705504e-03
1.910878044268847498e-02
4.143622321114548597e-03
-2.447507970847342756e-04
1.413927746601040258e-03
-1.055505194288936313e-02
8.690021960969776874e-03
1.263347212458547884e-02
-1.873091766657516283e-02
4.535318724790425582e-03
1.363918156872007646e-02
-3.261412660740763310e-03
2.947504538796739959e-03
-7.488243719520737592e-03
-1.241664341524739354e-02
1.075279624624358825e-02
-1.461761361552068282e-02
1.600985168008920573e-02
-5.521125204512328070e-03
-1.252270676772367433e-02
-9.563172122156935601e-03
1.393032794944435793e-03
1.609977624995838699e-02
-7.898837552302279130e-03
-1.108338911058185175e-02
-1.878263384362406641e-02
-1.289238918587430139e-03
-7.336344413622949978e-03
-2.239955582856130098e-02
-2.346673643901868531e-03
1.929732166034459420e-02
2.342424293738562882e-02
-1.743098611657747238e-02
1.286232372712681551e-02
-1.850780237193856139e-03
-2.496492002245000175e-02
1.773607876005342185e-02
2.450525983878931724e-03
-4.712223691374640457e-03
5.523602238107294150e-03
-1.025819233428089047e-02
1.947512157695845472e-02
-5.740603376910664510e-03
-1.344896100728606818e-03
1.927240434643108513e-02
-2.744169071908819472e-03
4.833829440025246699e-03
5.266591448077168405e-03
-5.700201524497548917e-03
1.413342796073228241e-02
1.789130689100285054e-02
-1.234265579005580128e-02
1.307861859140541441e-02
6.374803383966247752e-03
-6.726959438607713754e-03
4.413470454839947890e-03
-1.045674730706843206e-02
-3.421398797790270127e-04
-1.149196546860032329e-02
1.111143091886035439e-02
-2.156243635948371443e-02
7.514403430564585949e-03
-3.383078125598328045e-03
5.408199251006370889e-03
9.767831897306436875e-03
-1.576454373419677478e-03
1.540022920319344003e-03
1.805885169615340305e-02
-1.907899634418771737e-02
2.667700477624330296e-02
7.343701255798007130e-03
5.467933875799539135e-03
-1.137664667369170032e-02
-2.512217856479532010e-02
6.209371478260125934e-03
-5.168911310196902878e-03
-2.832644270512946726e-03
1.001760359634517802e-02
-1.903345847177818559e-02
5.658593465871829785e-03
1.722096419838787737e-02
3.148412429693749071e-02
-1.972656273396655030e-02
4.377022767290386987e-03
-1.043444584949542071e-02
1.328289881530997536e-02
1.991803144094769860e-03
-8.050718878959799152e-03
2.286039889163838171e-03
-9.018085415484451001e-03
-7.508242744329538150e-03
1.613410277594863130e-03
1.661794383790500193e-02
2.597501126058650300e-02
2.398417093077672216e-03
-7.427162513201515312e-03
3.877476095247672089e-03
-5.306998509896934842e-03
-1.568228273019777602e-02
-7.027476844642133527e-03
-1.300890007864713427e-02
-5.742808608435462890e-03
-4.799232429573879570e-03
-1.070566328516927602e-02
1.496205884302080971e-02
6.438795526337137698e-03
-1.676315855717801576e-02
-3.222197101189040215e-03
-3.800341591865622533e-03
-2.118275860086271320e-02
-4.862697995003811575e-04
-2.889933187645826306e-04
3.494410684502025684e-03
-9.465819663895015668e-03
5.605838950099104566e-03
-1.412378351058428145e-03
-2.233621730855023073e-03
-5.498527395874083096e-03
-7.192501665947055763e-03
6.235191279228878905e-03
-3.098531409535784306e-02
8.066208558416912162e-04
-3.592048183573068234e-03
6.396634811155679627e-05
-1.211298057831113788e-03
-2.602550235056832204e-04
-2.105775556917227967e-02
8.456163760197791049e-04
-1.693629514208866340e-03
-1.631238494520657542e-02
-7.334371111255201352e-03
-8.031736168975193036e-04
3.722320861499496623e-03
1.835782856232184975e-03
-1.182967798191040046e-02
-6.972389015595408489e-03
-1.525831082101320943e-02
9.497417321167311573e-05
-1.861849619720107102e-03
-4.079009374901867123e-03
3.961153867683123511e-03
1.626251314350075916e-02
4.659693324281215070e-03
-1.135289776277731942e-02
-1.218065617443883945e-03
-5.527785221825089884e-03
-2.662646878206106210e-03
-5.174402877626461776e-03
-9.963136548460394329e-03
2.990171788358402319e-02
-7.519894835345018909e-03
3.414466754276210183e-03
2.285843600100993106e-02
1.108981282970088016e-02
1.600903012770270306e-02
1.618497943455526195e-02
-1.244122147313987160e-02
2.030509635504546689e-02
-7.125888959519151994e-03
-1.420600241475845774e-03
2.025580457225989103e-02
-3.858400073049988478e-03
-1.313529352852776250e-02
-1.690697638156866967e-02
-1.040106239761385762e-02
3.063572790261281584e-02
-2.399162067898506084e-02
-3.076163271204337447e-03
-1.708138138121369264e-03
-2.636818569507912591e-03
-1.365802309535650745e-02
5.763845308047358534e-03
-6.480844027622985858e-03
-8.446605970490295157e-03
9.675279907922901962e-03
-3.546106789944123826e-03
1.625919971485889279e-02
6.587732769402619313e-04
1.887721373058490540e-02
-5.410830167729705278e-03
1.198516057128757965e-02
1.751555424413213683e-03
-1.014299898910085880e-03
1.985954431787498309e-02
-6.296885633773781181e-03
7.064832065108632084e-03
-6.243918054142432068e-03
-5.785104680338964099e-03
-1.097084038660548410e-03
1.004197570356750793e-02
-2.266220604541416966e-02
1.601460177085985495e-02
5.169569514279913520e-03
-2.686547748749641695e-02
1.161324707710346613e-02
1.378132816744763976e-02
-5.258053297313041753e-03
-7.116303893219411668e-03
-7.552599061632974016e-03
-1.261221296444972780e-02
-1.477750312259013899e-03
-2.311287054763846993e-02
-6.455119250286693111e-05
1.737264337680178086e-02
-2.327846972139333177e-03
1.995522589614293768e-02
1.714538262367429344e-02
7.526164305413967671e-03
-2.269457826277340717e-02
-1.434092371032608983e-02
5.248961914422620861e-03
-7.487155739353529467e-03
7.184601405814034815e-03
8.393592529800221122e-03
4.362395006965363864e-03
2.667146596640895123e-03
-3.279172402686534454e-02
7.292355897988919700e-04
-3.291256608317050594e-03
-3.626705502908505237e-03
1.352048137964842467e-02
8.947877097149770781e-03
-1.082563399429676762e-02
-9.883328626535691636e-03
4.360028122909883827e-03
-9.775734913592694017e-03
2.058468213452454079e-02
-2.982990884368511182e-03
-2.854014631555280151e-02
-8.062846874941435524e-03
1.154693402332574587e-02
-1.236213702420893047e-02
-8.870220483516532209e-03
-6.811231843413948980e-03
9.669631480204754145e-03
1.653087667174209241e-02
7.210912320491017283e-03
-1.582192476207672574e-02
-1.524935076500023509e-02
3.282687707440154912e-03
-5.391543864548595634e-04
2.091710502864331002e-03
1.054515391862051975e-02
4.980354685015308570e-03
-1.800582182135800763e-02
1.024427740744542591e-02
-1.321597016948485893e-03
-6.935822705473894921e-03
5.559520676464423626e-03
-1.680109259611200362e-02
1.593168267246118956e-03
1.866429692027342033e-02
1.741127694979136822e-03
-7.937477378211339057e-03
2.726108548889758063e-04
-6.751761501854415884e-03
-2.003463134333877821e-02
5.673087941456681979e-03
2.762625702051791157e-02
7.061392114709575708e-03
-1.253696865666942750e-03
1.110299560533193350e-03
-7.159514413126434607e-03
3.048165073681301761e-03
-1.583211994297111609e-03
-8.714110513985852749e-03
-6.150449667283308143e-03
-1.253269587563078137e-02
1.607631503925524563e-02
8.057366027588440047e-03
-1.053857346190629389e-03
1.754492460653724745e-02
-2.162908974344055803e-03
2.751630653713124999e-03
9.847542780851021790e-03
-3.904944905907854411e-03
2.580861395030747529e-03
1.079388330580016361e-02
4.363177187278245196e-03
-3.245995981074711271e-03
2.083689411557337196e-02
-6.419291002144615794e-03
-6.003113349151312055e-03
-1.015111128693040390e-02
1.068533065970055096e-02
1.121890583055803331e-02
-1.167264012001713747e-03
2.788921997476000647e-04
-1.906320660827833316e-02
-4.287759170934834357e-03
-1.312951226926496566e-02
-3.482633966184052639e-03
1.189294764281954159e-02
-1.630013883607593162e-03
2.303784429692913322e-03
9.602034175080731773e-03
1.537260135124199865e-02
-8.094126560516258506e-03
-3.640835509164247041e-03
-6.873346176316663322e-03
8.191112472844323117e-03
-1.274542177563006175e-02
-6.405870813373057849e-04
5.138811872181586575e-03
-1.129606488532813608e-03
6.787771945161719458e-03
2.404888217839443523e-03
8.278808357807329252e-03
1.372689903217302887e-02
3.114228934031867176e-03
2.706617681818565720e-03
2.016938328170279557e-02
-2.670714806229934624e-03
7.054808352865489952e-04
-1.787671062773714403e-03
-4.347175274705806602e-04
-2.001226715924543653e-03
-2.134067003665067290e-03
-2.337979793395958406e-02
4.956840950720558386e-03
2.526772003362804525e-02
1.280591182209298191e-02
2.168874650423311019e-03
3.389892630806684050e-03
7.191160702845155600e-03
8.074525968063050660e-03
-8.757995017881232275e-03
9.764238847066352561e-03
1.401406250340596002e-02
1.389260543322848145e-02
1.683386790774730329e-02
-2.097030742095781081e-02
1.147448322356688609e-02
-6.343111481490137059e-03
1.146434381543459365e-03
1.496942669971647842e-02
2.951629811379325157e-03
-1.539871651641786486e-02
-1.709360241669493144e-02
1.203333497106509262e-02
-2.060973904779932198e-02
1.882158278736276169e-02
-4.253244553906919238e-03
-7.646522041862474639e-03
-1.385568963377823738e-02
2.063815593372952430e-03
1.470102245113225417e-02
-1.690760146272348580e-02
-2.414353662766302068e-03
-5.554002240357801962e-03
-1.385430459377275797e-03
-7.559870143275835425e-03
-5.413362879069150493e-03
1.254461327608256439e-02
3.232629320566615238e-03
-8.663870786980703426e-03
5.484297871687048888e-03
-1.207576911869001624e-02
8.320300908860102720e-03
-1.313826769718528902e-02
1.076020650148979199e-02
1.542587759807991822e-02
1.153956108259114599e-02
1.328146091859316478e-03
-2.576014415945709901e-02
-5.149716466710743332e-03
1.603185096333734072e-02
8.245671422737658671e-03
1.149084938030141799e-02
6.297461085398791195e-03
-1.259460349225455418e-03
-1.262362070488333779e-02
-5.805036404576113460e-03
1.780567135047649539e-03
3.135619620388198359e-02
1.924589965826992155e-02
2.695505486222104716e-02
1.738528803242669202e-02
-2.860694436579824806e-03
-3.211735405735272053e-03
2.941363816517410593e-02
-2.588827826199162395e-04
-5.832301179006242793e-03
4.310107305931027560e-03
-1.311996629895552380e-02
4.884540489220419099e-03
1.127604199340145018e-03
-1.085830612705996831e-02
7.727476989870011095e-03
1.274045000179304180e-02
-6.075308479365539201e-03
-6.141804966765466132e-03
2.765417151091390663e-02
-1.056904503247094607e-03
1.038306838398036364e-02
3.397188957624466040e-03
8.804523434064709386e-03
1.674359377131096407e-02
-1.275869394904525361e-02
1.372805349662404011e-03
-6.149524405366384519e-03
-1.535217029807805491e-03
1.787007274187698419e-02
-6.648370375242149653e-03
-6.977328150862824492e-03
-3.800841211824671634e-03
-9.006219871991724690e-03
-2.701089973230295579e-02
9.178856564088441750e-03
-4.007125306324002241e-04
-2.192084818913391919e-03
2.585381331056560428e-02
-1.445640702688613145e-02
1.323490628167743773e-02
-1.174037680454247806e-02
1.124282994411988229e-02
-9.011447741444732554e-03
2.323106963434918779e-03
-3.615105963539384099e-03
-4.868766703252307149e-03
-8.624737571148241924e-03
1.670098893094127583e-04
-2.953914556161849839e-03
-7.176611517772338300e-03
5.416123954067661580e-04
-3.611771859979110225e-03
-3.310767589905700184e-04
7.225656715093970589e-03
1.941650823139987048e-02
-1.834289165578324374e-02
1.186298310971498939e-02
-1.147391608733211443e-02
-2.996855769380120729e-02
-1.778934506805861238e-02
-3.096739598050107529e-04
4.380944008341568219e-03
-1.784208821895729010e-04
3.376799704884073626e-03
1.138391829309157686e-03
-5.318426969958187783e-03
1.484723681917384343e-04
9.448597722640112231e-03
1.257862200265073664e-02
-9.896294486626513315e-03
1.240517378101097662e-02
-6.981256959889881909e-03
-1.073713888563330478e-02
2.224059055067293192e-03
-4.905600546417727449e-03
-1.232538244994592011e-02
1.890970780276214624e-02
5.946335498853849363e-03
2.171242952883251434e-02
-8.562011267807237772e-03
-6.179055828857490593e-03
-2.374806015253540584e-02
7.606054881125791367e-03
9.447945179622925169e-03
1.540424385634167614e-02
-1.146400828496654811e-02
2.516576029699217620e-02
9.409323109467260596e-03
1.830480676891533404e-02
-2.652516832179452246e-03
-5.995077874076749913e-03
-8.246399754191360365e-04
-5.722679918838798931e-03
-5.780544301656770183e-03
-1.889440294182551452e-02
9.654431607165619642e-03
1.460946740015561275e-02
2.240934657046398173e-02
2.808342677493915699e-03
-1.322107470222771107e-02
8.427312728483741383e-03
-7.375155793937414501e-03
1.516086537789062931e-02
1.384487091968330218e-02
1.345935420719897302e-02
8.141458339829940952e-03
-1.735411896616144423e-02
-3.812555916937476492e-03
6.030314595442294725e-05
3.448653388931617256e-03
2.285350562656680504e-02
8.128651645323101138e-03
6.491343686410700094e-03
1.490897156863602978e-03
2.670241222954004932e-03
4.213372451752794845e-03
6.820028018769222836e-03
4.360904948624166715e-03
2.044183270692703086e-02
7.428636982738126733e-03
-5.953070120422320963e-03
1.234067011654492842e-03
7.667121614203605343e-03
2.006866152628948227e-02
5.514782034084016616e-04
-3.522694548740853363e-03
-2.832754360101840101e-03
4.632923748515937329e-03
6.413566038459581758e-03
-4.611234225442381422e-03
-7.424041082060519985e-03
-2.498365816696066291e-02
-5.183567132412167204e-03
-4.086823009916909152e-03
-4.710448992744485468e-03
2.408543711198768769e-02
-1.812027942760792432e-02
3.842101942157729547e-03
-6.111786127705466122e-03
1.242532474919768107e-02
-2.843613232653633555e-02
2.317563791780674967e-02
1.352973059326481424e-02
6.360380551577817822e-03
-4.830294077860080963e-03
4.685123542755807551e-03
7.246524511367219250e-03
7.399100791642696309e-04
-3.373456290238164169e-03
6.879011276897669704e-03
-5.212006554422836564e-03
-6.187365000030210435e-03
1.789371083203153412e-02
1.420596013611465612e-02
1.075772613764219322e-02
3.826411101231826789e-03
-2.002056543456738613e-02
-8.935547227755165703e-03
-1.580021951070267883e-02
1.512760258136491669e-02
6.415720917524471954e-03
2.033783106976417253e-03
5.454199721265770920e-03
2.875466848968213571e-03
-1.742585024150905201e-02
-5.304852231055002046e-03
-4.301202165621081583e-03
-6.776559627285083827e-03
-5.620025988662818994e-03
-1.875383898292335566e-02
-8.830066090002270524e-03
1.196764583817765300e-02
2.611689597095685073e-02
5.354782881631749147e-03
6.753100572558586208e-03
8.272757565696077162e-03
-1.548052477062436018e-02
1.311297474317294279e-02
-1.499844734074603711e-02
1.349709246551959729e-02
1.639896211656507660e-02
-1.163223732288118546e-02
2.487763310954330814e-02
2.665939298047027145e-02
1.037137282727651835e-02
1.647261253141570764e-02
-1.155988816240948250e-02
-3.453181720468146559e-03
-3.562401832319332575e-03
-2.262968496211805770e-03
-3.415413203992421348e-02
-4.915831911832983965e-03
-9.919450434477677589e-03
-3.275077227343544967e-03
-1.249863363965370358e-02
2.301256557886749432e-02
2.671328499426678122e-03
-2.911329114690692100e-03
-1.851067049942031750e-02
-8.151991839314910032e-03
9.769261092243968110e-04
1.321393206355632281e-02
-1.881295924335408621e-03
1.160678304095450267e-02
1.279822434770393202e-02
1.274343900890564929e-02
2.016439753743384453e-02
1.705422299880628417e-03
-1.355670959636171534e-02
8.067049222871325309e-03
5.930425057855011166e-03
-8.645573793756480829e-03
1.880214926420093477e-03
1.179371964537387525e-02
1.100408017923946470e-02
-4.303268934928598799e-03
6.387194834146000220e-03
-1.171617265581991613e-02
-1.640018136119661797e-03
-2.383682594255065110e-03
-2.354129087328664729e-02
-1.261358623816403839e-02
-1.660799580486036278e-02
-3.863077659440984808e-03
1.965686352148090978e-03
-3.949613637988513837e-04
-1.611216379055831205e-02
-6.861737060493151852e-03
3.800574131606151030e-03
-6.618180204041640338e-04
5.255654287765332625e-03
-2.023080157024170593e-03
2.917668016562635289e-02
5.338773400840064916e-03
1.364734060989324267e-02
-6.695457585811440951e-04
-1.517818192268880102e-02
-3.778828958198142060e-03
7.217260344180549160e-03
4.501986813063578625e-03
-4.541153400746468158e-03
-1.974173990790576913e-02
-2.796831627964714573e-02
4.704930758926062148e-03
1.390097065965162663e-03
5.454519495480839204e-03
-4.992174643346751082e-05
1.446934058662755970e-02
-7.809535673359005101e-03
2.758037169940294551e-03
-8.839305277499437050e-03
7.443681048765950214e-03
5.967062574086054276e-03
1.233759072667230811e-02
-1.294241165449593056e-02
1.332618198045831294e-02
1.408259626177473184e-03
-1.572435562153308083e-02
-1.898638357576944158e-02
-3.279338770954371655e-03
1.877828559356641090e-03
-7.416091984320367925e-03
4.001211432011374768e-03
9.530106843595646457e-03
4.693268477080617639e-03
-1.382489179157149993e-02
-1.230827799489868542e-02
5.548060476562095833e-03
-2.717075820540135623e-03
-9.243217384893788469e-03
-1.076925815607110079e-02
-1.772071504124783647e-02
-6.642562566984619270e-03
2.352870910540571289e-03
5.230682766752755425e-03
-9.557255704595919331e-04
-4.061835643497223140e-03
-1.407087923639668142e-02
1.091380960241248796e-02
1.433672233531638890e-02
-2.454738521234586888e-03
-1.566767968301206303e-03
8.553699332665485114e-03
-9.319878117261193784e-04
1.460230320385132001e-02
-1.184714390486516292e-02
1.133356030841094382e-02
-5.107307514867939248e-03
-8.106957664239139091e-03
2.424610390218979040e-04
2.216579897713233382e-02
-1.419942285419015021e-03
5.439312178853254222e-03
-2.213706030338831107e-02
2.255133269230234338e-03
-6.523626627168826672e-03
-7.253293523297916351e-03
-6.822359988149213558e-03
3.392968494260208134e-02
-3.050878129140616526e-03
7.426792115825698194e-04
1.207984659077282648e-02
4.471332720806964200e-03
5.884489215265254099e-03
6.049216065682955223e-03
1.348613265606011906e-02
2.113670005845472762e-03
-2.512315503538018607e-02
6.821376345797702627e-03
-1.214958083630641138e-02
-2.153708699768272679e-03
-8.943145639573789329e-03
-8.103610299004811168e-03
-1.778432155006879007e-03
9.128071635593700689e-03
-1.125592960144448755e-02
2.952370570641382752e-02
-7.931570288076434869e-03
1.111260099978541097e-02
-8.569848688082392849e-03
2.817207877295624559e-03
-1.405073181475640504e-02
-5.427407429151325131e-05
-1.634181200724152405e-02
-9.364397213574616324e-03
1.251655740560929896e-02
-9.205449622907785345e-03
-9.489449030681596647e-03
6.375832110187169832e-03
7.102649679437808040e-03
-1.082042949422274379e-02
1.927546598684092352e-03
-1.052185272671903385e-02
7.127613519556304754e-03
-1.229286177626853598e-02
-6.603713289809840827e-03
-1.035937524893723247e-02
1.358320345664536244e-02
3.901187112321231280e-03
-1.302539983221234071e-02
-3.533661423203917663e-03
1.873737708922902255e-03
-1.123957698670899862e-02
-2.310676128012220405e-03
7.410636058462692112e-03
-2.653345490195140651e-03
1.215007581810277799e-02
-1.668325446349961522e-02
-5.185223350269453288e-03
1.602777781374372518e-02
7.762370991394416421e-03
-7.303543621882766651e-03
7.753565162732445164e-03
-6.224904171738494807e-03
1.337257324972723933e-02
-8.642371339013665702e-04
1.427162187949703766e-02
8.040356092004879648e-03
-1.918151762611406894e-02
6.849093398093775500e-03
1.011970946718012028e-02
-6.715455595690603997e-03
-1.290620086375945594e-02
1.497105315596427774e-02
-5.141084771341428855e-03
-3.661415871921627242e-03
6.899909712717599425e-03
5.420083523572236800e-03
-4.826419815172957976e-03
-6.727116877578326846e-03
6.781134433105362198e-04
4.691377962689292046e-03
-2.300197641261162579e-02
-1.123339707346423903e-02
-2.736890867171979692e-03
-5.959099771123460045e-03
1.981881394319460771e-03
1.428604820816356015e-02
-3.057820530967313676e-03
-2.634714251078521061e-03
1.420531773474600218e-02
-1.976852727548554164e-02
-1.354067560254206557e-03
-8.537118495996767753e-03
-2.319520190438144629e-04
-5.530163282710340647e-03
3.302669209124865259e-03
-2.240633078418071203e-02
-7.584460415053379152e-03
-5.763094238460728450e-03
-1.276219631605772986e-03
-1.092849351614842528e-02
2.143792412303203131e-03
2.437406447701003908e-03
-1.489846321912832033e-02
5.286869677156780034e-06
9.437905785548723198e-03
-1.318414473847714583e-02
3.542238172561355033e-03
1.706279643296590084e-02
9.100619916038681437e-03
-1.159258164549724184e-02
4.144045343729686054e-03
9.091855433741993092e-03
1.441380575201330755e-02
-1.192621119295118317e-03
5.295300776354521649e-03
-6.632233592080085879e-03
-7.170037812384740840e-03
4.269491959288205553e-03
-1.196682034916090286e-02
-1.245873210109618538e-02
-9.233990569067452095e-03
-1.309686472387303763e-02
-1.427901116286203233e-02
2.016722744857689029e-02
1.134348960329960819e-02
2.572980837672740953e-03
9.183449768017788034e-03
2.298915999935384393e-03
1.113670299784420316e-02
-5.735695193997462915e-03
7.764095601607312949e-03
-2.881864035000987825e-03
3.198290967823415060e-03
-8.715395895550656982e-03
2.189508579423299003e-03
-6.984062021486661491e-03
-8.927834494185953387e-03
6.748694665654146781e-03
-1.006271886409430306e-02
1.151365429159776667e-02
1.689254055258489901e-02
1.911841216177947349e-03
-4.268381410534503873e-03
9.122881160483870336e-03
-2.464723255476012481e-02
-1.502604012514024978e-02
-9.539422549713207772e-03
5.704518795402463947e-03
-2.496692681969723323e-03
-1.538198138400424624e-02
-5.378859533770073004e-03
8.494884648867332549e-03
-1.016361947759105572e-02
-5.082067045108460378e-03
6.318797067583278512e-03
-2.351409776972422649e-03
-8.870384141808443715e-03
2.252056076875735488e-02
-2.681515240645581527e-02
2.491966415143482064e-02
-1.744747534157185462e-02
1.447022096464854919e-02
4.199110989726022314e-03
-4.384422922357200832e-03
-6.487162622740115861e-03
-1.985294218747634925e-05
9.823381408393266640e-04
-1.558805758445845797e-02
2.646626484274843764e-03
-4.261024466462749911e-03
-1.888578886803599435e-02
-1.640298421018040846e-03
9.612635081847444637e-04
-7.144759600821635158e-03
-6.295900297399216472e-03
-1.114210610487352884e-02
1.645546622367472650e-02
-1.423666675019604746e-03
2.649953634246804413e-03
1.401858874929435249e-02
-5.200913545360251900e-04
2.410174635040718966e-03
-4.570360765699017953e-03
2.118701065702919412e-02
-1.518416316233210835e-02
-7.940125514581897193e-03
9.455692595451122354e-03
1.787353059715615991e-02
1.534189600407948051e-02
1.656029304915785380e-03
2.903539769120985770e-02
-3.751055522713263313e-02
-1.922720341328755869e-02
-2.722761435635565400e-02
6.883273704880892019e-03
-1.045993810712519088e-02
9.082192864846250712e-05
-1.494493142543585305e-02
-1.574714371450712525e-02
-4.832605464849423077e-03
1.249474238782319682e-02
-2.652389591913530999e-03
1.205999922306138714e-03
-5.917366172569395698e-03
2.305300105043692552e-02
-1.755700006001217764e-03
-1.335554130063710924e-02
1.691939752598818766e-04
8.072330441606241982e-03
-9.261590697952669718e-03
-1.320810221232676662e-02
2.857481057571690294e-03
-1.182584428981584175e-02
4.001459822148672671e-03
5.260901053151799921e-03
-7.443352186949979236e-03
-1.002560622147692301e-02
-1.706761947021592438e-02
-2.353417622299988632e-02
-5.192253571594444492e-03
8.767528146059367256e-05
1.248239949355749775e-03
-5.294820970061445663e-03
1.104564782039077313e-02
9.259971334506551127e-05
8.498667383591939142e-03
1.415390617680128103e-02
-3.493120794736344391e-04
-7.683587635285410835e-04
1.787858200752917223e-02
1.164099475280605707e-02
-1.332317075542060851e-02
-6.214806724643725903e-03
1.985836165275576149e-03
-2.364317705661923494e-02
-2.798487383775840644e-03
-2.024562358132781827e-03
-7.458883402803752512e-03
-1.329086303217781595e-02
3.996366786216276628e-05
1.608494902397688067e-02
-9.384555065706217530e-03
-1.935188600758040375e-02
6.443534004143217780e-03
4.125147150862454488e-03
1.754852159928757191e-02
2.387103466641467449e-03
7.753895271719096240e-03
-1.947892275187619766e-03
2.290848034515431751e-04
2.806531230320281206e-03
-1.274146929995845744e-02
-1.423284535074318541e-02
8.117444691793800765e-03
8.790080300337864416e-03
1.054237365727864542e-02
-1.710091088030598824e-02
2.534476859866601449e-03
-1.177734024976262103e-02
2.199169789028997037e-03
8.300943046123028871e-03
4.303750335765529379e-03
-5.330178028824736521e-03
-4.976518515102371434e-03
4.841892221048322426e-03
-6.117727080284779580e-03
5.268995890166268663e-04
9.962994807536448491e-03
-9.881244020530701236e-03
7.657190183871888985e-04
8.417214934012049246e-03
6.303201067021862482e-03
1.497719118199394676e-02
-3.402049892073796648e-03
6.293612779346064758e-03
1.592156457057603003e-02
-5.525947684290291768e-03
-3.174598457342948064e-03
-9.778754492522799199e-03
-1.011575223543252286e-02
1.834980767673873372e-02
2.907389124121265156e-02
-4.053452318396381232e-03
-7.223575368502340062e-03
-6.465270004518612439e-04
-7.870865432489999869e-03
1.227211994657992009e-02
-1.033194644871137172e-02
-1.999320908011160622e-02
4.984533685802369947e-03
6.936708487452755874e-03
-1.737620592689612066e-04
8.915883535212644484e-03
3.814295169850901238e-03
6.192133913611837931e-03
-1.048856436808420604e-02
-7.835952071511951070e-03
7.686207244999603526e-03
8.299191236925462789e-03
-3.836611295628120696e-03
-1.543620425330628244e-02
-6.675795648837846291e-03
-2.539952752010484426e-04
-1.868074298464349973e-03
-2.624018309086643269e-02
-3.120887451559261044e-03
1.791485999949247966e-04
-1.258024199760543992e-02
2.398709317887687958e-02
-6.286793463697152445e-03
2.151090294941988888e-04
-1.024095124048216184e-02
-2.037185431165752444e-02
-8.677138999724533230e-03
-1.026768444102897984e-02
-2.389102982519353616e-02
-5.558101064170468605e-03
1.337201874175482971e-03
2.333160761058428005e-03
-1.763818923929173429e-02
6.912720089968701562e-03
-7.832670508112775723e-03
1.140098613255406679e-02
2.280718335931295523e-03
-1.208794657319478376e-02
-1.479411865127289345e-02
1.626380777707044437e-02
-7.203171159551404606e-03
3.401868798886630626e-03
-2.914186771267482205e-03
1.557036285788901409e-02
-6.613235861963592593e-04
-8.845526824847318309e-03
-1.321772275002919229e-03
2.879007416984364839e-03
-3.520109673669025076e-03
-2.082201675322846446e-02
5.548751338699865233e-04
2.870959484885007005e-04
-1.510270431878410827e-02
7.015101609912477443e-03
6.138172777430602432e-03
-1.126612180341136742e-02
-1.361387172431051049e-02
3.180209864629309803e-03
-1.969944091553032031e-02
1.586352923304533077e-02
-3.198530186038748852e-04
1.507830767122150025e-03
1.149377471392147403e-02
3.097577663555101720e-03
-1.084268347713006862e-02
-9.048411585668601417e-03
-3.908812796341695067e-03
-5.893748052643681817e-03
1.799412981633160061e-02
-1.040792311808138269e-02
-4.023314537134763808e-03
-1.051746330462760039e-02
-1.591332866074840306e-03
-1.599129862538234068e-02
3.087924027030533765e-03
-5.657889298613335595e-03
1.694373115610903549e-02
-1.559960555205835118e-02
1.601421768569840807e-03
2.384580637201296621e-02
-3.675823211295429116e-04
1.438843210991109199e-02
6.224577146226921431e-03
-5.206561362064979952e-04
2.592315896180856505e-03
1.668877895790884863e-03
-2.272118900940455280e-02
4.586664269702322820e-03
9.195766840022930738e-03
1.021543961080793872e-02
-8.490680058723781495e-03
-7.285325704329405176e-04
9.034730911118003457e-03
-1.746992310308903909e-02
-1.244407603977380761e-02
1.746216537081899528e-02
-5.406109027495529379e-03
4.289746037320484040e-03
-7.073140448590551754e-04
1.905881091702833069e-02
-4.871447261199558613e-03
5.297428606699774913e-04
1.223428066171297450e-02
8.482342482659548100e-03
-1.577431713267052338e-02
1.034412302582994256e-02
2.325461662458198214e-02
-1.368899503853034973e-02
-1.234473677719746809e-02
7.086782537126562649e-03
-1.253168287111452485e-02
-7.408002076786273857e-03
8.462251275444502771e-03
-6.048297310240200939e-03
-2.334746718229351384e-02
-3.775566586191595429e-03
7.211387830897983756e-03
1.372736919255531686e-02
8.851272029181438822e-03
-4.486097353882401335e-03
-1.386812724306956887e-02
-1.452897155603301597e-03
1.095450375010814485e-02
1.466382596162654241e-02
-1.438768178235279478e-02
-5.610341535863637777e-03
1.415506365415443620e-02
-1.673624989744493599e-02
-1.161413925331005598e-02
2.310775876305231138e-02
-1.613018277380827772e-02
1.484783019060173168e-02
1.242138998434216129e-02
-1.235567382778624684e-02
1.850552631846315646e-02
-7.322668885697057421e-03
-4.456475412892424784e-03
-4.798724995351443499e-03
5.588146679225812312e-03
-1.951436755473135581e-02
-1.580069428314451879e-02
5.289083289458887394e-03
7.819131769500713147e-03
7.435461721409187576e-03
-8.264889164674401809e-03
2.848163229483939574e-03
-1.523297144659080046e-02
-3.149900809553367450e-04
-7.372913756569406986e-03
1.185037817405888184e-02
-1.619218507793135711e-02
-4.402190446759708491e-03
1.050395629454324055e-02
3.381186268187036815e-03
1.211366243979895146e-02
6.879090685852018439e-03
-2.175039272105888308e-02
7.934422970765962410e-03
-1.172735764011534169e-02
4.139324519990838364e-03
8.155308650388151323e-03
-1.532968304970811033e-04
1.176085369194021339e-02
1.378227988956221050e-03
4.096752729058231266e-04
2.855874300737342147e-03
-1.923973358319450546e-03
7.624262245696173182e-04
5.316556483239805002e-03
-1.526624832346205364e-02
9.876087510448362805e-03
-8.892939429253307257e-03
-1.340626033826200665e-02
-3.168637746619975670e-03
1.007322710980331285e-02
-6.765864502747201414e-03
-8.006555096596824558e-03
-1.696273258570382692e-02
4.874030990811159363e-03
-5.641282537961561649e-03
-5.661316663922898651e-04
1.896367957169847393e-02
1.002562970402360969e-02
8.968502594959324586e-03
-2.122340354893478224e-03
-6.383064606470127515e-03
7.143023421028164670e-03
1.202323750235015191e-02
-2.277788966384699468e-03
-5.178202464121471962e-03
4.292810981937144645e-03
-9.943034628978509801e-03
7.449391282413140268e-03
-2.940003159145975539e-03
1.113375122754280046e-03
8.517280002241105208e-03
-1.820017032037650820e-02
1.058500417139607817e-02
-1.657687644703630808e-02
7.918666704140896184e-03
-1.200586034976985905e-02
1.193490390152378896e-03
-2.162708450142301897e-02
-1.206635038522290392e-02
-2.911326824864954310e-02
6.481881122325117150e-03
-6.041502267787450010e-03
1.930811889910395013e-02
4.975772820476192029e-03
8.799323348834542369e-03
1.147127340385461179e-02
-1.976510087424840356e-02
9.670525592937271459e-03
2.025320692396865088e-02
-1.989888944339416113e-02
2.040961341497291048e-04
3.727425666842843020e-03
7.219339593352826906e-03
-1.796110314990527826e-02
1.384447899464106733e-03
-9.323150520603810595e-03
-9.016635663530895434e-03
-1.743983586199540636e-02
1.426378896755482436e-03
1.514238879909136914e-02
-2.137713974212361243e-02
-3.112548771717961807e-03
-9.694181115587988465e-03
-1.199344143936786899e-02
2.136958206010654716e-03
-7.042419443801278128e-03
7.367702032230233518e-04
-7.019606038185447275e-03
-3.586286188131336625e-03
-1.969738144990090811e-02
1.616450241782608870e-03
-2.778648684627519488e-03
5.862848604751906036e-03
-7.357086785922625251e-03
3.084276579351495108e-03
-1.759046238994975073e-03
6.237537886972317671e-05
1.295339931759697388e-02
1.860865639640207729e-03
3.295469466962418041e-03
1.553844929012503616e-03
-8.876591909342462089e-03
3.794182840917606058e-03
-6.768130760250788344e-03
-1.578042598885980030e-02
-1.867947925681899893e-02
5.141560715474764384e-03
-1.579120876439559298e-02
-1.690623166743412606e-02
2.283487445793389026e-03
-1.991651895562748797e-02
-1.986552540178029500e-02
-7.822347888164802449e-03
-1.364027475241479277e-02
1.046297719822191288e-02
2.180706285011325962e-02
1.761446550773738094e-03
3.603042361006748243e-03
-6.704155270452969752e-03
8.871015759867144357e-03
-1.712190263969158924e-02
1.979244236534044230e-02
7.914554561659431497e-03
3.557370500795304334e-03
-8.468889528590053950e-03
3.555112548869074785e-03
1.733446709286966866e-03
-1.222747484789746264e-02
3.761676866174106654e-03
5.756021389725840195e-03
-2.401299551988977064e-03
1.024371281806056577e-02
3.819409919501821644e-03
1.932409451937737807e-05
-2.411807970324594472e-02
1.177075270538707752e-02
8.167853608803806939e-03
2.475020110295506320e-03
-3.078591393036887031e-02
1.490533800815221736e-02
-7.097132440409022539e-03
-6.118160801377571165e-03
-1.920758041307119024e-02
1.675787251654479353e-03
-6.101444670701912550e-03
-2.903332165953597982e-04
1.081536014473564143e-02
3.386099207901495010e-04
-1.003222607079995443e-02
3.728666676646414085e-03
-4.413468108306052747e-03
1.968478484689188679e-02
-7.423753169878778528e-03
9.721993457460040289e-03
1.406776878656230717e-04
-8.494364582169946706e-03
-1.283823089881764093e-02
-1.471083282390592620e-02
2.095823820518211145e-02
-4.706836129413613013e-04
7.645367260831083429e-03
7.177411955205277583e-03
-7.260029203361090429e-03
-2.148259749082103917e-02
6.975746794137381405e-03
-1.766744085529536185e-02
2.565923717494472591e-03
-1.217257060613644547e-03
-7.640558060593089125e-03
1.517695511635343969e-02
-5.282410799461668277e-03
-5.050139117643835142e-03
-8.452136328152642930e-03
4.675213381640361786e-03
-1.328561850559634855e-02
-2.114899378044795067e-02
1.075408605851896782e-03
-8.012531588721682335e-03
-1.229396456161400107e-02
7.002129617905193323e-03
1.956340072952853990e-02
-4.661850086764224646e-03
1.462352393532338063e-02
-9.657362791872762739e-03
-9.896523980170681550e-03
-1.534687734369040261e-02
-9.577504583014251815e-04
-2.052382285296299944e-02
1.286652155558379654e-02
5.187957179325912611e-03
1.533378157359439713e-02
2.356597771542893148e-03
-1.147797090754070805e-02
1.121963778381667581e-02
3.260790148233936800e-03
6.870544825026085991e-04
-1.439946561089679514e-02
-1.090416468921522053e-02
2.625276810911567234e-03
3.767214100200510715e-03
7.991610765631297630e-03
-5.797111991661132308e-03
9.148398200666813321e-03
-2.092656750000256721e-02
-1.194558550145203256e-02
-8.222006736413675285e-03
-5.073968437310934741e-03
6.073311824531829606e-03
7.097204511195957279e-03
-1.556332550989910496e-02
-1.522537519406235926e-02
1.238390998695944106e-04
-1.876914655468843451e-02
3.602918283437394741e-03
-1.007063689733425985e-02
1.481583364015673539e-02
2.464241502051841767e-02
4.661325239786265513e-03
-5.777907107098144250e-03
-1.299878406721487710e-02
7.157968660513154384e-03
-7.642057007638168586e-03
1.657819154301322850e-03
4.285768075371567190e-03
-1.391749882642412048e-02
-1.600688856463287207e-02
5.750976151795134496e-04
7.088084053907827992e-04
2.337737617672554571e-02
7.005305823328165059e-03
1.703808250286784412e-02
2.422041559787681264e-03
5.767503454392947093e-03
-4.035968087641911110e-03
2.695788085208178364e-02
-1.163564851874631864e-02
-1.957395259288350481e-02
-1.721770318541479940e-03
2.733310077972608918e-03
-9.016204909349000499e-03
6.746138481908193520e-03
-8.908129848658652775e-03
-5.454545865016631120e-03
1.824031419737059262e-02
-4.270676642650559664e-03
6.049116663694837151e-03
2.518233828484705769e-02
6.392372525843536581e-03
-1.646350826711294110e-02
-1.577664933931110028e-02
3.970446315158333329e-03
1.251538363066494880e-02
-2.810424636413666726e-03
7.155927747830470587e-03
2.484167040962119780e-03
-8.352523278673976842e-03
-8.039542068919873496e-03
-1.891798073237396099e-02
-1.667059627408184683e-02
-4.607566623914889810e-03
-4.308044653136579132e-03
-1.512587973461416643e-03
-7.448182041937647171e-03
-4.438834781134780999e-03
-2.643673073721108241e-03
-6.304901710703812549e-03
4.174570229116408848e-03
9.224227238598104589e-03
-2.256688217735859474e-03
3.275199511054824666e-03
-6.424156969716329248e-03
-1.601762551936042681e-02
-5.304201134607167134e-03
-1.137491894953611242e-02
-2.138500735150513504e-02
-1.133191265059649462e-02
4.929193913688609263e-03
-2.667731893954701939e-03
5.520859259863510407e-03
-3.290037151392304505e-03
-1.147766432270097905e-02
-1.851713786381623721e-03
-5.103624328389462506e-03
-1.875441229062123349e-02
-5.847997743454573689e-03
-1.182627509804015653e-02
-2.035874437792090791e-02
1.339161596998644441e-02
-3.507256847250791922e-03
-1.282027270613158611e-02
6.173328459747669250e-03
-9.062125366824955262e-04
-3.194758410202331450e-02
-1.400680189496412119e-02
-4.183794498389846982e-03
2.627487178620545663e-02
4.666843214436547024e-03
3.378202955991405250e-03
6.649597189421031090e-03
1.013401506028753681e-02
3.377610640235039537e-03
-1.936807896405038851e-02
-2.429965977465291596e-02
-4.166471760229565648e-03
-7.358397664872735021e-03
-1.763457943286133797e-02
-1.772036926284346371e-03
-3.818723810191162419e-03
-2.514920469308639609e-03
7.814208905795727925e-03
-2.549351460796052838e-03
3.480339202980915108e-04
1.187887983093909895e-02
-7.854548857759413236e-03
-1.234360348421119011e-02
1.023141556175310302e-02
-1.569819092820669629e-02
-5.322276102863788584e-03
7.093367753754274002e-03
2.005567600795082721e-03
-1.527777412871200030e-02
-3.422941934390491721e-03
6.831668105566697687e-03
-2.251545907488665399e-02
1.248850801131126198e-03
-6.234690208126235193e-03
-2.392811890070044908e-03
1.883894661159091991e-03
1.145766338254817357e-02
-1.646392450981088926e-02
-2.443359072275588274e-03
-1.729173564790349032e-02
4.150479535306793137e-03
6.972452771574542615e-03
9.275282487259145503e-03
7.123078130455609124e-04
-8.161011133632632003e-03
4.367473416405791981e-03
6.543672545084229866e-03
-1.328284650269615473e-02
-1.113948324648822950e-02
4.615919737710527659e-03
1.441460908969003675e-02
-4.491652163635752142e-03
3.294782403465764710e-03
-7.835064051919016920e-03
6.148541905105336589e-03
-9.838133407791084528e-03
7.444834494055302745e-03
-6.318472273470108428e-04
-7.354293599362732650e-03
-7.229666645769776238e-03
-1.389336785529709205e-02
-1.088360214531469434e-03
-9.405201339575992511e-03
1.240574365793791975e-02
-1.323090274323302645e-02
-1.052516772219961282e-02
-4.275482358917461444e-03
1.726421535267193275e-02
-2.584264997380637113e-02
-1.844607193073007426e-02
-7.133329755795270004e-04
1.545983348457709641e-02
1.193254332877251474e-02
-1.193188803378623583e-02
-8.424888465019408565e-03
-1.678686081508670019e-02
-9.624014587676404248e-03
2.648097641929631711e-03
2.565215379596578332e-02
1.649591794222822439e-03
-1.148817259389503000e-02
-4.792721023825551561e-03
1.187495879522321336e-02
4.085234159382042374e-03
4.778525119242571159e-03
1.587450391978534672e-02
-2.667181448374205885e-02
8.676187224552612751e-03
4.363774060088249432e-03
8.882391406950858326e-03
9.140433884439106912e-03
-1.160687372061802302e-04
6.734953273012484268e-03
-1.127809891726485984e-02
2.190648583786410433e-02
-1.739763382081783299e-02
-1.803716292033834094e-03
-1.399402548308283784e-02
9.122055648975151837e-03
-2.009388042408438366e-02
-1.472928603018627304e-02
-1.149647383790152085e-02
-7.123163561625317497e-03
-1.446864207570644663e-02
-3.236068640645611838e-02
1.655113865725558672e-02
-1.590854639269286344e-02
-1.459675135133055301e-02
-1.043392094429447872e-02
-9.336743459338155615e-04
7.867144802640191684e-03
-1.361003128547471491e-02
5.579810786726036032e-03
-1.097012764369405518e-03
4.577581897156056748e-03
9.830770123830465806e-03
1.829758475201552492e-02
-8.662128576287179277e-03
-3.698037251057845025e-03
1.681090953003561584e-03
-5.815463879202755620e-03
-3.186231790094120643e-03
-7.094810507258602315e-03
-1.374964660204460246e-02
-1.788556705664532537e-02
-1.036528497863266774e-03
-5.423748051006798548e-03
-2.150179070763682046e-02
9.602871148333877969e-04
7.847478733005820717e-03
-9.674848062960669228e-04
6.525336834083626456e-03
5.955527287615525536e-03
2.354244022305070419e-02
-3.688263729519015294e-03
-1.880191009335014166e-02
7.328138571939291383e-04
-5.036254240951274115e-03
-1.398565814403242161e-03
-1.000495451154927683e-02
-6.691824157124263983e-03
-2.022921636935227918e-02
3.021126963235551822e-04
-7.840815544633812986e-03
-1.024230423074576563e-03
-5.672978204954825208e-03
-2.654879949692909562e-03
-1.705939151563873324e-02
2.817672285751282948e-05
-2.156538171524174582e-03
-5.087101825098052504e-03
-9.935927736376855973e-03
5.317858243433189365e-03
-6.669527462371241736e-03
-2.048013305569273967e-02
-5.556557555967117992e-03
-5.042438915716729655e-03
6.306469874604994641e-03
6.943486571521586583e-03
-3.140567058553734702e-03
5.175390421901107131e-03
-6.035019253951712931e-03
1.187029195168596597e-02
1.039898594410828409e-02
6.163686791598375209e-03
-2.292540136047477653e-02
-5.141070782385554101e-03
-6.576536236667248313e-03
-1.428542488291417809e-03
-2.563027244082343153e-03
-1.461492528169649292e-03
-1.429141329036790961e-03
1.487020398871697832e-02
-2.729246572125416936e-02
-8.329935224159349186e-03
-1.564123961984346597e-02
-5.350858089342374647e-03
-3.412411255822433986e-02
2.201514467899618258e-03
1.101043216348817147e-02
-1.371824303607570121e-02
2.016504829518902045e-02
-1.578756429620432888e-02
-4.497220224673710749e-03
-4.881007284364187286e-03
-1.813219281874262762e-02
2.140857985800609029e-03
-5.393707309971554689e-03
7.471323063027155743e-03
-8.818694880053057307e-04
1.181597087160570977e-02
-1.189304359777412258e-02
1.178605489422473312e-02
-1.693094199867543892e-02
-1.271849355029948218e-02
-1.382842448951012750e-02
4.870983154397899584e-03
-1.192086574141943897e-02
-1.709708140994370754e-02
1.372623228973175388e-02
2.198920581587729406e-02
1.279808751741164661e-03
-2.077781191996252649e-02
-1.993833045619706687e-02
-1.385310393749299152e-02
4.785813464651796079e-03
-2.181207692275274976e-03
2.265374648301068591e-02
1.385934603687598125e-02
1.196819412394136209e-02
3.624596552968008516e-03
-1.332012384739964146e-02
-1.603169422346958917e-02
8.350982986309152256e-03
-8.020507347600629123e-04
-1.122378162763094933e-03
-1.714222304897489516e-02
-1.145191511018870366e-02
-2.132315934336940708e-02
1.503874258866387537e-02
3.371163186757165225e-03
2.326814171932988298e-02
1.689608607429393325e-02
1.013604373180534632e-02
-3.303618044086169530e-03
-1.822942534312509133e-02
1.138153492083849184e-03
-3.017419546880460973e-03
-9.702573437106737505e-05
2.224582959639115690e-03
1.496910228861057963e-02
-1.725121895442305667e-02
1.570701943593598784e-02
2.687919890752656082e-03
-1.723753405055111374e-03
-1.125799699957364362e-02
-2.418881693272981540e-02
-7.655983500770474452e-03
-2.988769136411972057e-03
1.451564838748318651e-03
-8.105330555178617488e-03
8.172109439943370246e-03
-2.900459952983114060e-03
1.482083283135270449e-02
1.775497779347760385e-03
-1.794612692189667246e-03
-2.077659789865311541e-03
-5.850623788028086469e-03
-2.622239109572754683e-03
-4.463801423519929076e-03
-1.161859084185343574e-02
-4.235306079584792195e-03
6.574192861208360238e-04
-4.658066144761112588e-03
-1.700982242321389054e-03
-1.330764763092208251e-02
-1.394090185359947096e-02
1.208031416265025956e-03
-6.215905368180926586e-03
-1.459176432668032181e-02
-1.960421949684887713e-02
5.940706219760890500e-03
1.853973327014355604e-02
-3.773714080133143672e-03
4.489097417261579508e-03
5.156930697957561212e-03
-1.978980195662172897e-02
-2.033262602316788983e-03
4.438230760828459735e-03
4.446584406814447533e-03
6.784920832531493237e-03
-1.471089906260199774e-02
-2.071425565671980787e-02
3.385533033800650678e-03
1.271899675333484827e-03
1.183708908439676244e-02
3.297092469945835883e-03
3.401555471969899477e-03
9.190324428942221735e-03
-5.147755375001807771e-03
3.567381379919245914e-03
-1.179893994969686069e-02
6.523243964630958194e-03
2.690317265919477639e-03
2.020505347359337171e-03
-3.172692502291903343e-03
-4.610414598117693573e-03
5.280495556443027573e-03
-4.347511524371904597e-04
5.798827793201113620e-03
4.201016500529030674e-03
-1.432783247728009607e-02
-2.524633715620366523e-02
1.519594384196284835e-02
-2.823018513420250380e-03
2.120434323707189993e-03
-1.016226038707746492e-02
4.288088789382543502e-03
-6.389333740430816998e-03
-7.870439898513438906e-03
1.844103237961374625e-02
2.074622192121750291e-03
2.197855293967550944e-02
9.325660213795158165e-03
-1.044838291717931598e-02
-6.617965153805218520e-03
-1.266787656082694197e-02
6.364024231781709954e-04
6.181382301066644727e-04
-1.931634178388306295e-03
8.563621282046681576e-03
-5.092791204179766135e-03
-5.783833240349088231e-03
1.237150980022317867e-02
-5.884408488880455475e-04
3.253910290938048008e-03
2.461123229609261248e-02
-2.915974609083213723e-02
5.282008050793466150e-03
-1.115197804503365465e-03
-2.672468327186039438e-03
7.083056805794927212e-03
-9.145375282784926410e-03
-3.716644906806671270e-03
-3.384417797953512969e-03
5.132374348907198583e-03
1.132896301456525097e-02
3.738755854713322110e-03
-1.919306518436425047e-03
9.545950872352557473e-03
-5.803279035676801520e-03
1.182417424334525260e-03
9.853544358032243280e-03
1.820621738750961838e-02
-2.166455287229907337e-02
3.594397789947868013e-03
-2.601135879985733493e-02
3.403515384880219461e-03
7.003715651680058642e-03
-1.212460167244085174e-02
7.111529305177674044e-03
-1.293386031975855312e-02
8.417632788878947822e-03
3.890076452461415247e-03
-6.781013041857036731e-03
-7.600262255530554172e-04
-1.585216901212282720e-03
4.347019174121245777e-03
3.235340113516789462e-02
-2.335245819354933583e-02
-1.417525377022588878e-02
-1.239915482150923814e-02
4.915590475700505743e-04
1.831348835975115307e-03
-7.856546543324342824e-03
-1.029639775546169200e-02
-1.542887582062210834e-02
-6.189644557560139773e-03
-2.009823082731095056e-02
4.846189606688517879e-03
1.127327469608112136e-02
-6.938154703105497631e-03
-1.222102645118201825e-02
5.089045116644597133e-03
-3.059443240600141604e-03
1.484817066363137809e-02
-5.593089108144164504e-03
-4.642408921216054606e-03
-6.536413527072322885e-04
6.030140452184779877e-03
3.041911064396861115e-03
1.821545434634627356e-02
2.245571138814447462e-02
-7.629407036397008179e-03
-5.827051810971615141e-03
-6.475328048808525611e-03
-1.811901536050887149e-02
-5.821116316941737923e-03
-5.760719132781173292e-03
-1.528725582290282273e-03
-9.988196069160118137e-03
-4.579547944237274092e-03
-1.067357583587756273e-02
-3.514838069066270661e-03
-2.644010995877974293e-03
-7.273325681354141266e-03
-1.265868324130296025e-04
-1.658069233505180765e-03
-3.022404112836389340e-03
1.379763806318678315e-02
2.493223526779945760e-03
9.705295272233110254e-03
1.572650560995089014e-02
1.078828312533339218e-02
1.097504903170938052e-02
1.076156307556472812e-02
-5.960065970739666236e-03
9.483393979834705894e-04
4.099921730967340770e-03
-4.409059172812919251e-03
-1.045258216625936584e-02
9.948688008935082944e-04
9.169271478273255740e-03
2.644899796111715648e-03
-1.226557147788983823e-02
8.614772731123992652e-03
2.647287204295929036e-02
-1.257063903914413389e-02
-1.119947639694900132e-02
-1.004970521550784500e-02
-5.266310271423527492e-03
-2.454820743569038725e-03
1.193657899083610911e-02
-6.317283485997737640e-03
2.000604113993527736e-03
2.770033953718289976e-03
4.381216396184943636e-03
-1.524800933085932592e-02
-7.318397777509496813e-03
1.010740690002198336e-02
1.904704740080534128e-02
3.741650253506744687e-03
1.247342971755358021e-02
1.293846793501745272e-02
1.766113895765100965e-04
-1.007898094452259335e-02
-8.814210798832997421e-03
4.978335480058854179e-03
-1.900667168834187237e-02
-8.393821424284403712e-03
1.520304223610600795e-02
-2.501519918924225566e-03
-3.846004949177598154e-03
2.039245775386789791e-02
1.207220226925237623e-02
6.512400496336504668e-03
1.259618304285201225e-02
3.494134350027590982e-03
-6.078600034737573904e-03
1.929628303197465991e-02
3.114925331912085215e-03
4.564519383547574298e-03
-6.820959749050125882e-04
-2.610938104510474641e-03
-5.841767481037356095e-03
1.073515847059906131e-02
1.483389934540998642e-02
1.065979720337259518e-02
9.766554711100529362e-03
-1.644204288823981550e-02
5.300488755694814785e-03
1.546026487486961906e-02
-2.070591060481992429e-02
-1.045265295761300950e-02
8.323558486932877698e-03
1.007242117760433035e-02
-2.695780053945091501e-02
3.803199888693022980e-03
-3.995554288549658245e-03
6.145759795050301406e-03
8.568628458756501545e-03
3.287724066390146100e-03
-1.771859117783735824e-02
2.334755666168898517e-04
1.895993455830647517e-02
-2.174737893630864990e-03
3.853753960081140149e-03
2.624949124750763658e-03
-8.042068890781101098e-03
-4.493827699759933743e-03
-4.467374325254870539e-04
1.060673086785307237e-02
-6.817637351606222959e-03
-1.210219456489324864e-03
-4.801762921097014851e-03
-1.359115008659162599e-02
-1.118948111441405054e-02
4.396823654134821187e-03
1.073769830156296075e-02
8.101132700338244466e-03
7.418594821067529647e-03
-8.318669452951305693e-03
-1.167547904264326815e-02
-1.515211180554979463e-02
6.024405297920421010e-03
1.652195305046729248e-02
9.213990947534975856e-03
4.953070999005223553e-03
-7.725706616105062520e-03
-1.398388237965757924e-02
2.123017042934958153e-03
8.255356469063938885e-03
4.272969245503692622e-03
-2.121241164624063438e-02
1.012719930053080676e-02
5.705667019989171980e-03
-1.312521565282457996e-02
-3.402571660991174623e-03
-1.406694712058136239e-02
2.208085703369105229e-02
-5.511772915191486683e-03
7.958961372416993585e-03
7.583286854671657078e-03
4.480327086384535903e-03
-1.259370543179746949e-03
-1.641805543388516128e-02
-3.047840830599444703e-03
4.063565278559848684e-03
1.161748912724778517e-02
3.989544379104939206e-04
-1.232971404812847113e-03
-5.971031541678474552e-03
7.351944054004856156e-03
-1.601918514231648674e-02
2.183753853592420788e-03
1.712521763030319319e-02
2.861636765052376027e-04
1.383419433629837561e-02
9.267491288890065612e-03
-6.289273406923372341e-03
1.784550397288953844e-02
-7.453673102001617291e-03
1.725467597387986274e-02
-2.227507106988280833e-02
-5.485540875072443881e-03
-1.333357207338967034e-03
-8.002340387325989138e-03
6.949604165470206832e-03
1.279692809845171288e-02
1.800028244149592211e-04
-3.707215298378805854e-03
9.801498616804796976e-03
-1.027059091358733557e-02
2.217051039194463044e-02
1.736670528816733079e-03
-5.077445967756772163e-03
-1.348521526655836397e-02
-9.125738010699629976e-03
2.982954080450856381e-03
-1.785113548825596752e-02
6.937333013252965953e-03
1.860127857130754181e-02
4.701756654905802843e-03
1.048054698351165957e-02
2.272721640543784796e-03
7.517314723903563596e-03
1.637306550271008495e-03
-1.312117441899242863e-02
9.252845173662191391e-03
-2.819815426347186977e-03
-8.494887543145104858e-03
4.575878722722229522e-03
8.756087716182281086e-03
-5.303202203507609118e-03
6.464077651142226223e-04
-2.303781371472056819e-02
2.378933874310443231e-03
-3.187034816787628032e-03
7.056247688802433360e-03
1.946725660892124291e-03
1.863006955087561072e-03
-9.908757085021209499e-03
-9.274054426692547939e-03
1.555935321418146916e-03
-7.317201205347532121e-03
2.472037332030239953e-03
8.552711625818876923e-03
-4.526264680264524727e-03
1.195080110456257089e-02
8.896825712307083675e-03
1.864254158419664451e-02
8.852343974351934569e-03
7.904332658693830407e-03
9.152224405268498484e-04
2.321562508571034782e-03
-3.016025841249575512e-03
-1.685211145693560559e-03
1.314609455664872070e-02
-3.767500383190293314e-03
-1.675329304406444897e-02
-4.066366580324409265e-03
-1.974121598716217785e-02
-1.825975100057402765e-03
-6.674596422287712265e-03
2.666441111325126932e-03
7.339062808495710848e-03
-1.044233377007644514e-02
1.951911273927188495e-02
1.638845150227426564e-02
-1.048536980276675371e-02
-1.321078563355324552e-02
1.529419169312123527e-03
-2.619778898538169341e-03
1.934111031124672794e-02
-1.255825415048001173e-02
-6.328854090400050370e-03
2.349221265957865726e-04
5.208013464231654255e-04
8.566556554149621500e-03
-6.029731623077616391e-03
-2.227601328204150116e-03
1.362325317480762681e-02
6.057805435274311694e-03
-3.948090451525945559e-03
1.837767838504155565e-03
1.184548604259486959e-03
1.004694477700215048e-02
7.795465452273039886e-03
-8.376760223646612102e-03
1.967864457772188630e-02
9.507498931098901616e-04
2.751539037366532939e-03
-8.533131079325084051e-03
1.822703680901542264e-02
4.647525389679722091e-03
1.478230680581622304e-02
1.062197395796940676e-02
1.115813498670871137e-02
-8.262705207005012487e-03
1.328218055057702948e-02
8.074036930016542657e-03
-1.818043378390618234e-02
-1.504325713997659020e-02
1.566510150105483376e-02
2.735012408339806619e-03
4.353314127883631257e-03
-9.613804675976559549e-03
1.224353547091380778e-02
-2.041456957718592452e-02
-3.071112942315620126e-02
-7.096792666830622175e-03
5.536468644997158232e-03
-2.716105170707683574e-03
1.267014447453474076e-04
8.750169890880912793e-03
1.413389720675750812e-02
6.676236305463589642e-03
-1.157796614377265033e-02
-7.762014438484459052e-03
-3.395251810614946433e-03
-2.671106786557978820e-03
-6.652495425866816227e-03
5.529144831119756943e-03
-3.244595097198532067e-03
1.906078554119183116e-02
3.154355115521565150e-03
2.772459556333524075e-03
5.627552573635468845e-04
-3.050926647586635603e-03
-9.506449589071349141e-03
3.054840318663430004e-02
6.758071908625015332e-04
-1.733896957848074039e-03
-9.665274118150969651e-03
2.021182606914495930e-03
8.016233690907877130e-03
4.229980815648142281e-03
8.733104898161529739e-03
9.349077264415847632e-03
-8.500982518100072202e-03
-1.665064286922382075e-03
-1.411617672344235574e-02
-8.933155214696387320e-03
1.121021963521713107e-02
9.705564341637556644e-03
-5.225432294438902420e-03
4.304918653340167149e-03
6.550751410457970186e-03
-6.421736199532404425e-03
-1.071517102114459899e-02
1.315539412980252544e-02
3.903894902906468109e-03
4.936031216253108748e-03
-2.258830368956226547e-03
2.568689946615432609e-02
-5.217926016969377627e-03
1.020196589769235655e-02
-5.448162224898243575e-04
1.823656782043197103e-02
2.167431240537445389e-02
7.578097249079086134e-03
9.703972090114924148e-03
-2.184361124650644088e-03
2.944184421777261852e-03
-9.614643016798506137e-03
6.989297003638056220e-03
8.283908865480322375e-03
-2.471535136286818601e-03
-7.800751321981614847e-03
1.012841121713705696e-02
1.880629975197497042e-02
-1.152033238767427061e-02
-1.300052170461585971e-02
-1.931529879808583511e-02
8.283052352082355407e-03
7.444438409016910022e-03
-1.674171332298066486e-02
-1.299521543294348061e-02
1.268670584483235809e-02
2.329876086971812386e-03
-1.142528297390464458e-02
1.917997865695592052e-02
-8.322733537485223557e-03
1.801628757328509536e-02
-2.121066723771288572e-03
3.633625018944572176e-03
-4.770615399818640620e-03
-1.124914118583755958e-03
7.100356739818115999e-03
-4.323588964554233097e-03
2.411557362191423057e-03
6.769354414246951841e-03
1.899346120119452253e-03
2.101003004208803690e-02
1.433434401037751021e-02
2.329370083288096263e-02
-1.187582468482068290e-02
-3.142259056488664985e-03
-8.086518038255727583e-03
1.821953933970648157e-02
9.258090494527443370e-03
2.167376421379202389e-02
-1.653989087544435266e-03
4.897580645578299488e-03
6.854449587328739768e-03
1.401911120021653509e-02
-6.392171851305882870e-03
1.244658995023305986e-03
2.110880111132390491e-02
-2.422398316320200848e-02
-2.692198172459553829e-03
-5.291255985954886228e-03
5.182186528882762322e-03
6.352526223218312590e-03
-1.082363773228997399e-02
-1.672711908859938687e-02
2.125668374322234373e-05
-5.063237406344337464e-03
-1.332149798988770117e-02
-9.374498937854341268e-03
-8.040471604958651305e-03
2.861707302752076890e-04
4.606166556011747140e-03
3.115251152566527967e-04
3.427425452423599021e-03
1.536842445278265197e-02
-5.919484661516048567e-04
2.832595277382253182e-02
4.230274998683400530e-04
-8.601616499152437562e-03
-8.065852598221410867e-04
1.158414164760029376e-02
-4.231615807882284602e-04
-2.008838444324367520e-02
1.477195083077439269e-02
1.686760388052989737e-02
1.626689044879501113e-03
2.048325657912252601e-02
1.164115339351390679e-02
1.485981083460216623e-02
1.808299049879400280e-02
1.049645632977110922e-02
-4.831437117023839461e-03
-9.241484011739742321e-03
-2.564478911866382993e-03
1.258992211707674058e-02
1.534002757939675714e-02
-1.149020916406877195e-03
1.128074105841583852e-02
9.843898615300933699e-03
1.337616232226282627e-02
2.783131677358468420e-02
-2.409704349908822762e-03
9.507525829835189457e-03
-1.189099099141303559e-02
2.797488415918867807e-02
1.583507643444847721e-02
2.153842258306202812e-03
-1.634345152628197129e-03
7.038381736386588663e-03
-1.556018404232078177e-02
-1.050078428142517395e-03
-5.268026702736310421e-03
-1.122346902861525754e-03
7.649019844557759622e-03
-1.044865385095502391e-02
3.872560697706561948e-03
-6.010133165701876667e-04
1.138619562108244068e-03
4.303560728601005594e-03
-2.265387714899311841e-03
-1.091587885595920841e-02
1.807104306932051652e-02
1.422858963128366579e-02
-9.536137049071496789e-05
-2.249209642351645069e-02
6.734327095065694053e-03
1.135098160198305152e-02
1.588267426624340867e-02
2.180542519317291844e-02
3.327692605600999359e-02
-1.647031097562426730e-02
3.915918190936138431e-03
3.454022610312975240e-03
5.883187267108916374e-03
1.125620420086708741e-02
1.101555881345058115e-02
1.110786697375260382e-02
8.605489800780741216e-03
9.718834965319698288e-03
-9.993801720892642529e-03
-1.386272494738694135e-02
3.443283148085342273e-03
4.215687260321089418e-03
1.438917771741158626e-02
1.669834685170644775e-02
1.110455734283118980e-02
8.312973703926510374e-03
5.419044553686137335e-03
-1.778972066069947622e-02
9.981099288501557934e-03
1.150823078657983028e-02
-3.019295337263150966e-03
-7.465153986477466100e-03
-8.452972045290571210e-03
2.549717993594392482e-02
-6.812850369978131967e-03
1.741521181059269702e-02
-7.956246931513906093e-03
8.054051782147988309e-03
6.489782274923232980e-03
1.027796376254453900e-02
-9.825417154570892028e-03
-1.282221814977709852e-02
-1.182788470180499464e-02
-3.234806493848354364e-03
2.360264621661371451e-02
-1.565879022517555411e-02
2.042920783361325265e-02
4.234096039592166044e-03
-1.167992770154581070e-02
1.085067884755679113e-02
-1.540889058754937001e-02
-1.809344318262416304e-02
1.296129619221770418e-02
1.392158655959586065e-02
3.185639726740400589e-04
-1.046375569817789564e-02
-4.193313540148922713e-03
8.435206622818398198e-03
-6.945801192984192574e-03
9.222480213761017481e-03
5.594334317189566565e-03
1.256752641008992630e-02
3.617498526870310859e-04
1.404728289729049312e-02
1.083748849681348114e-03
4.358071855473700379e-03
1.375929031848127648e-02
-1.360501825792452373e-02
-5.069696689035631774e-03
-2.411143657948090031e-04
1.265829946302351842e-02
5.750759487109280465e-04
-2.405450026811497416e-02
1.148613409637664999e-02
2.617402203716046971e-04
1.404824350834499476e-02
1.742768601058881060e-03
5.694946788975432071e-03
-1.980338015914677886e-03
-1.220349218643520736e-02
1.373009656105850934e-02
-6.919090868888679892e-03
8.334444162342522985e-03
-1.305296543628896517e-03
-1.610742429057997541e-02
5.623048929131977368e-03
1.179468962549947222e-02
2.285797014078070309e-03
1.733919444523455977e-02
1.245650586004446933e-02
6.845979731509555487e-03
9.870036331223420653e-03
-6.708499976127438140e-03
1.937937428861375810e-04
1.219388993261640713e-02
1.196288414561280308e-02
-1.681688275563644058e-02
-1.616419870262600714e-02
-1.096939044862933928e-02
6.618248675651563530e-03
6.742836080134766326e-03
-1.201401078616811356e-03
1.080347928472659251e-02
-1.019404938060003603e-02
-2.043836408921567357e-02
-4.289282621209680756e-04
-1.088023423765837466e-02
-5.740172580222157629e-03
-2.476978082379675816e-02
-7.056313968974704982e-03
-3.674620109967965259e-03
1.783590151939564925e-02
2.759204184983864074e-03
1.698572599405097361e-02
1.058692319917763254e-02
8.020073520732206446e-03
-5.363758823354778174e-03
-1.249448523948624816e-02
-8.557623322342635536e-03
-2.327424255608189375e-03
-5.773085191082464804e-03
-1.603789053032758302e-02
-2.734237436167768934e-04
-4.122811804977298891e-03
-9.470675206055871598e-03
-6.057121090157708936e-03
-2.805274631515076653e-02
1.093305024524221514e-02
1.612957317872091775e-02
-2.019152433606965624e-03
-2.075715991040696234e-02
1.216509256019614703e-02
1.172189530311689223e-03
2.063571903838126460e-03
2.642195765213812761e-02
-2.869231829050342998e-03
-3.066795974904589113e-03
6.650853481835947850e-03
1.272798703883424448e-02
2.658289209058696881e-02
-1.469139827871302796e-02
2.608576279176713034e-03
1.444813158259084483e-02
-6.553854749658936940e-03
-1.275659612720490832e-02
2.198506992690836027e-03
8.250410321074784503e-03
-8.522663465420616744e-03
-3.175866198729198741e-03
8.694039240039708140e-04
1.306360386066623795e-02
1.787616959165648500e-02
-7.861785951675250798e-04
5.771715542276322115e-03
-2.878857092208432153e-03
8.986994162030196220e-04
1.061042216842092607e-02
-5.725603393066526492e-03
-2.938073102671294456e-03
-1.202857790906248885e-02
3.941542521090144260e-03
9.504896674399470821e-03
-4.890694778043773921e-05
-2.164169807857977551e-02
1.140917096733668271e-02
2.148591273822702836e-04
6.654356756369487168e-03
-2.306326754307639389e-03
1.371342225697270469e-02
-8.842591839337495679e-03
-1.344312217783877154e-02
-6.385057247749225187e-03
-3.955627448631073560e-04
3.298636765679115179e-02
2.040174214516169218e-02
2.723371586607722505e-03
-9.316108453735677530e-03
2.420183887341408741e-02
1.131226051432841859e-03
2.581555378975483248e-02
-1.269571846302779312e-03
7.551358646242309000e-03
-2.776565572442437572e-03
-1.246186112071648224e-03
-3.351078575428365069e-03
-9.182648813174001511e-04
2.243951757743931508e-03
-7.502472107772561322e-03
1.611918616190056172e-03
-2.523779155972781865e-02
6.346560866055764652e-03
-2.968632249862581274e-03
7.301978365097360098e-03
5.312920806786670946e-03
-1.752707116127416934e-02
-6.849417555123889787e-04
1.279428661010662341e-02
-1.812276516002198426e-02
-1.636056663126221611e-02
1.022451903839793376e-02
1.973794441689305859e-03
1.439399172688417879e-03
-6.102132523355695282e-03
-2.843385845709446927e-02
1.674902749676523625e-02
1.418931419752063675e-02
1.570203527037340729e-02
1.653450281128610293e-03
-1.105537978638507744e-02
-7.123124587317944921e-03
-7.275153425580995273e-03
-1.217657436610721303e-02
-7.912628679287267604e-04
-4.721706379476218671e-03
7.121881319817687135e-04
9.174494543177612316e-03
-1.346541554050940080e-02
2.584356730894084644e-02
1.635203704636348579e-02
2.232345985065122690e-02
6.467617299178490299e-03
2.997961302129589084e-03
5.740677656685996832e-03
-1.437481987441425850e-02
1.074715363623579903e-02
-7.777934419138603402e-03
1.443674286456587096e-02
2.690187547778325437e-03
-4.445995857000756279e-03
-1.499761330444833972e-02
2.019921926538909354e-02
8.589436037732302298e-03
2.309047406018255311e-03
8.648807126735665041e-03
1.162123182379320779e-03
-1.530740047061757321e-02
1.479636155639578281e-02
-7.293463447885223730e-03
2.532283199491512909e-03
7.937383871103469851e-03
-1.068263231924767090e-02
1.918115186671148342e-03
-1.714595343591851853e-02
-8.424129845368957814e-03
-7.027115647955666129e-03
-2.407292335508189399e-02
1.477575278920553389e-02
1.236476987408523416e-02
-1.927051726038365997e-02
-6.530535876279128758e-03
1.554106484384968137e-02
-9.421432530745964956e-03
7.192094960636248070e-03
1.516350751087527579e-02
-8.999562031927586456e-03
-4.538114324187918908e-03
-1.994941704838197952e-02
1.140951811950775482e-02
-1.453739392134882798e-02
-2.274142770784906217e-03
1.806341000951378409e-02
-4.280822597383900259e-03
-6.781336281850513202e-03
-8.480615203706663024e-03
-2.209072558832326193e-03
-4.731390752093479757e-03
-1.344092253302932739e-03
-8.494737418686081065e-03
-1.556459094646809801e-02
-8.183571196801280728e-03
-8.761490057800738404e-03
-1.417574846011295658e-02
-9.600549127465206681e-03
1.699177785989875594e-02
-4.462519638424405216e-03
9.470409719263406592e-03
1.381616283875747829e-02
1.829801189340911002e-02
5.841368031311262171e-03
3.034175243753305909e-04
-1.842803671555777630e-03
-1.376083725234467916e-03
-6.416174305365110117e-03
-2.041995993962054598e-03
6.338087358401419714e-03
-1.297895843053703709e-02
-1.069859439534535592e-02
6.127621475456038018e-03
-4.051015033679952748e-03
4.032795856991406268e-03
1.301914869317105997e-02
2.707626518169596944e-03
4.147419827634482928e-03
1.586015799944286240e-03
-2.251872025228529930e-02
9.680709570748353976e-03
-1.599221625342603717e-02
1.820218775425489193e-03
9.903813852913310317e-03
3.403704545335415731e-03
-1.136618579227184980e-04
2.313504507882204603e-02
1.342908611756147771e-02
-3.366283258665099401e-04
-9.271253944392290197e-03
1.478029385439912904e-03
-5.521941859166798298e-03
-6.925234715500428601e-03
-5.982939986096463218e-04
-3.936067788150518498e-03
2.512529408330999112e-03
7.265617551039724523e-03
1.182763965198499814e-02
1.104881733024062201e-02
4.321934465015484644e-02
-3.297457398261123464e-03
2.783587411377670337e-03
5.369404070038970214e-04
8.116476069918625649e-03
9.109709850124861688e-03
-2.022433230704461307e-03
3.149427732481081647e-03
-1.063587957800535971e-02
1.376557195341307147e-02
6.443957492249388977e-03
5.981074836882086486e-03
1.072346097998786753e-02
3.827328454260141288e-03
-3.089069311814629515e-03
-1.491436459648429191e-02
-9.157375070856886914e-03
6.677947573387185004e-03
2.234824905685386769e-03
-1.822481860713111301e-02
-3.445341746370065347e-03
2.341698923142851354e-03
-6.911549120171134666e-03
3.789224943288381758e-03
1.538196249767766286e-03
-7.591914064393121865e-03
1.971831405455471212e-02
7.539111138182097091e-03
-9.586576265355754162e-03
7.040724883136494430e-03
-1.811067030783094015e-02
-1.083976173983015445e-03
1.213254363015567328e-02
5.925183292771182830e-03
-2.569919529651051165e-02
1.156478219968157597e-02
-1.836050458633453966e-02
6.772756079737075885e-03
5.575808634530760206e-03
1.291698752987022886e-02
-6.606731811594990234e-03
-2.209787401347966095e-03
-6.140749910492254542e-03
-9.327217093737200787e-03
1.645151373238625848e-03
-1.193110479711377570e-02
-1.241655582280061856e-02
1.423896503016146287e-02
6.967942213779096394e-03
7.999617982413250025e-04
-1.077716184320378322e-02
-2.000191283632418021e-02
-7.016477418664121730e-03
4.624206094090221354e-03
2.212994244584578964e-03
-2.546085458143070804e-03
-2.163793906358619460e-03
6.739272809097304057e-03
-4.321271163128321408e-03
-1.605778434770738054e-03
3.056651491153055799e-03
-1.390518299163255589e-02
2.424936902690337168e-02
3.514088086284294227e-03
-7.100175605799683223e-03
-1.708794036378678133e-02
-1.692648647637028797e-03
-2.690379628901360255e-04
2.248881809353553765e-02
-3.294510531416019322e-03
-3.951994265061780157e-03
2.402243193311045730e-02
-1.552949577210067239e-02
-7.025777614754907113e-03
6.327684095229040885e-03
-7.890788169258347931e-03
-3.899874864126945135e-03
-9.193263759706816682e-03
7.733566551003314901e-03
-8.991483397199687838e-03
5.016323718354128401e-03
-1.776371553482562413e-02
3.861074033906872031e-03
-6.167002026901450239e-03
1.291210045840864365e-02
5.091924858957177363e-03
-6.222441966447436398e-03
-8.050300505681345573e-03
4.183469091410072643e-03
-6.802336609374500485e-03
1.813000525497187113e-02
8.216292585203135990e-03
1.203845849901466307e-03
-5.058310096925995765e-03
3.416077284848316052e-04
-1.192310232218572914e-02
1.152327373747210303e-02
7.942823937149342400e-03
-1.240698917449492220e-02
-7.685812878632044057e-03
1.189847640698462640e-02
-6.420866237884974639e-03
7.364479942358489149e-03
7.815341511316018994e-03
5.342657322150721685e-03
1.564223210084726354e-02
1.214262072639987365e-03
-1.842151950157389431e-02
-1.168058999980591504e-02
-5.815708766449062365e-03
-8.464791073453355533e-03
-5.136943183003852241e-03
3.302081414978325687e-03
-1.052177310572300489e-02
-2.391698331514291800e-02
2.863653264928612413e-02
-8.609700457649475253e-03
-2.701146281100401175e-04
-2.049595587797924025e-03
-9.113508587317895038e-03
4.807725924485288342e-03
9.566270486635251175e-03
-2.171335344268430015e-02
1.397823769019865443e-02
9.148024740718451245e-03
8.952597659532466473e-03
3.497176205565488520e-03
5.424252899566736272e-03
1.147626085566132636e-03
2.364395231712069015e-02
5.355575851454149813e-03
2.625300359581005062e-04
3.558239898650158300e-02
-2.235183220678289492e-02
7.321167973838842852e-03
-6.688298323545881566e-04
1.688258251063004881e-02
1.884743309761298564e-03
3.737089294877088321e-03
1.818242976518403414e-02
-2.092249108217006728e-02
1.627161225799211505e-02
-6.573065025801323215e-04
9.931475354803123018e-03
1.931613357060943522e-03
-9.067090230307276160e-04
-1.201069954091105348e-02
6.319439324900803789e-03
-2.462788787293415313e-02
-1.588318453098993763e-02
1.510890515084396986e-02
-2.451846534415343462e-02
3.234590515869494032e-02
2.498494366244967402e-02
3.994197627364256577e-03
-1.745097409190443996e-02
-2.525177986800645515e-03
-1.475421412462793501e-03
1.353000255273830756e-03
5.749084147390479821e-03
2.820296376274282479e-02
1.191410324779552943e-02
-4.267577256864689937e-03
-1.268885980617846104e-02
-2.168614267690924247e-03
-1.395108044944863568e-02
-1.534148653526504896e-02
6.183129420236212030e-03
7.502865656616007281e-03
-2.750271865940061723e-03
-3.548368005628274309e-04
4.699025627894559166e-03
-2.472296935310477201e-03
8.423768982024685409e-03
6.060963006865731015e-03
1.296258774070579468e-02
-5.054940374257833879e-03
1.305857918203785425e-02
-1.104520767564922366e-02
-1.519634313275724201e-02
-2.434765525513192183e-03
5.946680004168303918e-03
2.838958384449294706e-04
-3.870858425549487166e-03
-1.970099304346880839e-02
-5.355652017520173488e-03
3.735793106396459624e-03
-1.162585591893470355e-02
-1.457838867532733167e-02
6.538848930131597494e-03
2.281873504500684172e-02
-2.508302456196651650e-03
5.298258664977477730e-03
3.207745434927818714e-03
1.257315932472952841e-02
1.030790410018404997e-02
-5.577446681804983791e-03
2.448809387422744635e-03
9.787916602881419070e-03
-4.009029693221579857e-03
5.742095883190083579e-03
8.791389539577103632e-03
1.657213158101032008e-02
1.233320059578603758e-02
-7.093071302248982191e-03
-9.369156792598972577e-03
2.032408093134011745e-02
1.194899108131858290e-02
-4.519273079453865229e-03
6.177771214451396181e-03
1.013462739262965123e-02
9.194316427879302422e-03
2.489263763959614559e-03
2.112612516019849243e-02
2.058504907489263052e-03
-4.122464712518797599e-04
-2.861757609413736851e-03
5.698305380732987535e-03
7.861435565586171598e-03
1.442569311014516541e-02
6.349780010507044201e-03
1.028197808856974680e-03
4.119704524941195621e-03
1.642056343943742308e-02
-1.972990200079391843e-03
-5.714321544129632481e-03
1.479584615112125578e-02
-2.332428419158886351e-02
3.715067566088824103e-03
-1.472326343436191308e-02
-2.776106784783663808e-03
-1.042252829989880926e-02
9.550755395145566623e-03
-7.495472144858221324e-03
1.002346310698923500e-04
9.973378950994734107e-03
4.796057298090948898e-03
-3.503947291812983811e-03
4.715571346932572946e-03
-5.724838002123544718e-03
-1.781545566288872048e-02
3.134499769664175067e-02
1.363168922758798730e-02
-7.688045895404119028e-03
-2.288969932612014077e-02
5.681654166672754983e-03
3.217338835851951597e-03
-6.503071942444920740e-03
-1.594114955944074194e-02
9.669152989634281076e-03
-1.225467155778386941e-02
-3.439783899934836364e-03
-1.137217797591336121e-02
8.315821019687433258e-03
-2.909609829039984299e-03
-1.123892057843121732e-02
1.088549164519112163e-02
2.679885887409377138e-02
7.063694826345381581e-03
3.267544731169136352e-03
1.173015842017322875e-02
-5.536384157390232021e-03
-2.207077077689954293e-03
1.683905028284358313e-02
9.480387712929914598e-03
-3.448970511051203947e-03
1.281515867974869667e-02
-4.842436214596164933e-03
-1.563836913768638318e-03
-3.536608730367029555e-03
3.665308869160426725e-03
-1.649211397003326474e-02
1.015536584053803107e-02
-7.899943827010966202e-03
1.194175587290023698e-03
-2.519945917813363329e-02
-2.717128258038094442e-03
1.964150781367988985e-03
-3.717395251123925548e-03
5.173094481026895008e-03
1.673850288206465628e-02
6.469233966797274631e-03
9.671010840763637597e-04
-9.561565560529894370e-03
-6.241783710532899758e-03
7.068201365292009833e-03
7.040408265439772328e-03
8.355516984058885058e-03
-1.752104382391794432e-02
-2.671520931289959530e-02
-4.632897658902142453e-03
7.180811700935826360e-03
-1.408346898726207420e-02
-5.529151602144409365e-03
3.741307316183022612e-03
7.489005766597656849e-03
8.269033583904107643e-03
4.649923359539075846e-03
-9.600016522773134739e-04
4.609530667145323932e-03
1.671086167890504029e-02
2.232797932632227256e-02
-3.780692003384351213e-02
-5.639878369381456057e-03
-2.161186390689421623e-03
7.257625834080267714e-03
-1.732499911515481689e-02
-2.137909773749786455e-02
-3.207859597098680800e-03
2.459286340301617812e-03
4.984958415561776233e-03
-1.642364872950853247e-02
-2.025827336500956102e-02
-5.924855745749798425e-03
1.431787545970480968e-02
4.636190633213920637e-03
5.016045401771557222e-03
2.487478575962170577e-02
9.252133277939262809e-03
5.954693934903433801e-03
-2.977556312312827202e-03
1.268583579198732415e-02
-1.468733469858233415e-02
1.940154086526931811e-03
-1.885163554414875237e-02
2.164421580783726026e-02
7.766411248904699777e-03
2.035547656106636086e-02
-1.220429317121280062e-02
8.930703499262946862e-03
2.515202874061356342e-02
1.325065117671127106e-02
1.360387992387161044e-02
-1.474425801225085451e-02
8.839472606334474944e-03
-2.942222024934887901e-04
-2.618366458573130866e-03
1.816962097868362810e-02
-1.603136431939106848e-02
2.005108270642664767e-02
1.767595338432864649e-02
8.403591035973307852e-03
-1.417551829985810863e-02
5.149973242089569926e-04
8.246177982875713477e-03
-2.546653940298576613e-02
7.088859931104475078e-03
2.178724117252855367e-03
4.844714339883605600e-03
1.498222894133276369e-02
5.189804812988251491e-03
2.019235394356846090e-03
-1.097435806773136395e-02
-1.401931587255500315e-02
9.329265969032714961e-03
6.146092264907595561e-03
2.618198896132411732e-02
-7.866887682704609350e-03
6.977298869593418808e-03
-1.065978828730379697e-02
-3.852960585292451116e-03
-5.045034476458268996e-03
1.330517472671732294e-03
6.364606935201509198e-03
-2.398383532128082508e-03
7.267406603223437907e-03
3.802917253942974564e-03
-1.296707287644338624e-02
9.050624614173882060e-03
9.322517500415702582e-03
3.794277122750638193e-02
1.373577733908851878e-02
7.904500482446530710e-03
-1.163916663871123304e-03
-9.490974829730226478e-03
-1.894843750523029363e-02
-1.150410123942131532e-02
7.311508949898741679e-03
-1.325089113921308626e-02
9.899826810566435611e-03
-6.058253050993915242e-03
-1.017241619110293392e-02
-1.691847352176415603e-02
-5.445523472484320622e-03
-2.736061462188692228e-02
-1.775975878567165800e-03
-7.706449642972979311e-03
1.330978200173756282e-03
7.071294256616919224e-03
3.073289012958752443e-03
2.094395207370841616e-03
5.730923247333568303e-03
-1.977317463170688225e-02
2.228292315207406390e-03
-1.994819803528680852e-02
1.116262962220331001e-02
-4.985989984523692305e-03
-5.557345152660089424e-03
9.526567119728353641e-03
2.865105086358608801e-03
-1.274765897776384063e-02
8.476723066637648768e-03
2.189403877851166247e-02
-5.112976902237310883e-03
1.097095185713320778e-02
-4.325435355175967500e-03
-7.388750612706632311e-03
2.306606895125572210e-02
-1.750266483049852718e-04
7.217411809761595416e-03
9.073988997844725096e-03
5.976937892022382050e-03
1.467915661088088457e-02
4.506599687923077031e-03
-1.266996454586661811e-02
-9.257323736977188938e-03
-2.233039089210921840e-02
-8.323019313933786812e-04
-1.217198594663003106e-02
1.098617750367977645e-02
6.922851112763139803e-03
3.758606074316835077e-03
-1.322042338653194038e-02
-3.163608088371766981e-03
-1.121894672333075861e-02
-9.605996700275948666e-03
-1.726209503885336657e-02
8.915845707675170567e-03
1.349267210992102090e-02
-1.969580105634253370e-02
-1.228481406036009173e-02
2.054543399612982629e-02
-1.965137427142907289e-02
-2.624595649984328913e-03
1.490742654716286329e-02
6.748228366871725920e-03
-1.241874903493437286e-02
-3.739894229040638569e-03
5.392652162944229456e-04
5.306758260017173552e-03
5.235234565649562848e-03
-2.458280372752134034e-03
-1.974604194783020038e-03
4.498499781028764653e-03
-4.405026979112979316e-03
-5.532982001148270372e-03
-1.635521334038882862e-02
-9.226397903910726547e-03
3.126988546325091406e-02
5.720827410097276827e-03
-7.220487564983882204e-04
1.416803119785481173e-02
-5.269026593477009295e-03
7.634413938448234536e-03
1.348845620640742003e-02
-1.194837625793287658e-02
-3.571274405292648724e-02
7.588368028126045613e-03
3.437605364139188682e-03
-3.458702844202940323e-03
-1.988271639437015712e-03
2.568437826177382560e-02
9.345732762235879057e-04
-3.218523621000181009e-03
5.534050137827225754e-03
-1.245585816103837035e-02
8.198340890284221485e-03
-7.542263677896436473e-03
-2.531202177084826074e-02
9.411021102091287130e-03
-6.953502640457454725e-03
3.406695458936149883e-03
9.638830518347503082e-03
1.457651789379444882e-02
2.313823413722973857e-02
-2.304533251089983803e-02
-2.446896148894676590e-02
1.081310683743795693e-02
6.643234601564831400e-03
-1.590692626088565167e-02
5.582534427199027129e-03
4.094410477552306443e-03
-8.273056154169238993e-03
-4.147277457996739053e-02
9.312659558857650682e-05
-5.585220484955812602e-03
1.905471439845094102e-03
2.159117721959703806e-02
1.867130863634312767e-03
2.165810799836477216e-03
5.736441892536899533e-03
-1.200844299197885087e-02
-5.157309984009887140e-03
3.039023578917286576e-03
-1.514692983975608406e-02
-3.438991083851743874e-03
-5.602933457728059494e-03
2.620762621743095381e-03
1.675994623115974191e-02
1.332313956324594414e-02
-1.167704182991524328e-02
-9.997412743050803404e-04
-4.231630196741346418e-03
2.768005193362466088e-02
-1.884364650779229468e-03
-6.709423605489631263e-06
-1.173617261381671795e-03
-2.479965683440272031e-03
4.353890200031532154e-03
8.175076103199830496e-03
4.463749638489023300e-03
3.557788406212087067e-03
8.231490547733319799e-03
1.894001532271102906e-02
2.481327783735770912e-02
-3.330895460248499418e-02
1.437851801092598393e-02
2.139450033975387466e-02
-2.062679939516902199e-03
-3.102739876712192618e-03
1.729458152272187171e-03
2.744925135353479674e-04
-1.500373590007821577e-02
5.250351297413561116e-03
2.039453671046563901e-02
1.587020960899529183e-03
1.781062728138609400e-02
1.608653417750390089e-03
9.285099885649976750e-03
6.326542606051047991e-03
1.317614933798582450e-03
3.572579365029173327e-03
8.253993478836332831e-03
1.342338621066746160e-02
9.285487250345485916e-03
-6.231702797528711896e-03
-5.737351449776039456e-04
1.735810861132688551e-03
2.091789059675687110e-02
-4.481338718761860435e-03
-2.313491889955759679e-03
-1.270399687913386678e-02
4.782603266530616008e-03
1.069016991191743329e-02
-1.542360529896034949e-02
9.726251088840100634e-04
-1.151758128719345894e-02
1.269546355205359092e-02
1.355246449938226835e-02
1.541053636857515202e-02
1.570623484205813103e-02
-6.844339726193159924e-03
1.780907824220177849e-02
9.356707128632487172e-03
-1.203851405644512651e-02
-5.995987762274427105e-03
-1.148125548810301905e-02
-4.997351297379080265e-03
-1.340068152670915655e-02
-2.462661403457979889e-02
-7.073242640282891361e-03
-7.532170274893997897e-04
9.965301452761365919e-03
-4.108230190600575295e-03
2.514528668511923151e-03
9.410144996480363780e-04
6.024066987108220479e-03
1.851381969717846507e-02
1.231440569214474695e-03
-1.254249981214587695e-03
-1.094528546790008577e-02
-1.258867162758606564e-02
-1.940845064556387389e-02
-4.990311576488024731e-03
-2.898818249057066474e-04
1.703689491107746035e-03
2.048122021358168496e-02
-2.082256997028190254e-02
-6.445355986841864136e-03
-2.282367220249313135e-03
-1.129433935401978444e-02
-1.580981803453687662e-02
-6.940721590756501400e-03
6.068898297682650753e-03
-1.716580974281902870e-03
1.617655052711261185e-02
-5.681475044375847681e-03
6.588907420820760800e-03
-6.567256162079281902e-03
-2.153295737929328268e-02
-1.143430282924749394e-02
-1.602729192251696119e-02
9.656086459437909081e-03
-1.532569956715928473e-02
1.608231662823729133e-02
3.888218239698688558e-03
6.091582678994998147e-03
3.465657894825568703e-03
1.021450377570096331e-02
2.937941568953308241e-02
8.408291142473836577e-04
-2.960480173467755841e-02
-1.064720957886310104e-02
-7.416476327256874349e-03
-1.636183637315257681e-03
-1.788268559985145469e-03
9.976727670972266801e-03
-4.273472357093643231e-03
2.414334406553153740e-03
-5.786589541705895387e-03
-5.923281132738082537e-03
1.630194900043042613e-02
-2.435956545053316255e-02
1.736403784986191579e-02
1.345519439361803418e-02
2.096500689174636035e-03
-3.090165429713631617e-03
2.363334686909385630e-03
1.877730564613055292e-02
1.884772849957164572e-05
1.616900451912649988e-03
-3.031273841890180527e-03
-1.177069014473422319e-02
1.580112604117695982e-02
1.918966242966976821e-02
8.740401298850291375e-04
1.868376123749762325e-03
-1.241581315911029215e-02
1.261481082397791775e-02
-5.926040887160242661e-04
-2.556100478907196837e-03
-2.466667698386445541e-03
1.955306488731054296e-02
1.026488060480010810e-02
1.961231210065139782e-04
-1.783875553578167985e-03
4.719016287770026914e-03
-3.902321727916376309e-03
-9.021214551185006980e-03
-6.141078024702205894e-03
-4.860135709095717710e-03
-5.071661912234974937e-03
5.652396120301507974e-03
-1.559306679098242110e-02
-9.728837609765427982e-03
6.335998642716695640e-03
2.575394708732592353e-02
2.524233399751900711e-03
-9.996672970441487435e-03
-4.873788114788723223e-03
1.185751281402112715e-02
1.669599103029442699e-02
-6.646104114020530765e-03
2.529112828968284234e-03
-7.927815019860220622e-03
-3.023491680037219357e-03
-6.385202176346494243e-03
-4.517572630329414612e-03
-1.323044736326483076e-02
4.094777862840727868e-04
-1.590414244820111123e-02
2.006708365231990934e-02
1.319685280941215949e-03
-2.793257770320321104e-02
-1.100234620378180532e-02
2.322058981552922036e-02
1.132116538840478165e-02
9.975534338498904564e-04
-1.766410552185363565e-03
2.770123673760010227e-03
4.051643736634705120e-04
-1.546835235820443605e-02
7.264893850960225594e-03
2.005398133498717539e-02
-2.657863912943575664e-03
-3.324057457925840963e-03
4.791968938867029876e-03
-2.573420564122999923e-03
5.628852895064585110e-03
-7.851547866078798909e-04
3.442696239779638283e-03
-1.676398468438178877e-04
6.485151382411861488e-03
-6.895514671374554198e-03
1.694730058046482052e-02
1.230225240031910465e-04
1.760084743015375005e-03
8.275715238744742186e-03
1.541993155980220589e-02
-2.083487605435399223e-02
-1.139621977862603948e-02
-2.443540316977720755e-02
-2.446483023696326749e-03
2.244106783113756186e-03
-9.957774002521204565e-03
-4.956319864301723770e-03
1.271821997412534572e-02
1.771882964593615717e-02
2.007323237223600232e-03
3.842098351863716503e-03
-1.267473907737672566e-02
-3.998932614880951891e-02
-1.122812186898898383e-02
-5.016739608679502077e-04
-8.584539859455841970e-03
4.492414266919765066e-03
1.574347334319481373e-02
-1.348424998759579184e-02
-8.402757338871092926e-03
1.229167295184526321e-04
-7.879281820473217277e-03
3.005580232480208579e-03
-3.631177737546743486e-03
-3.123279511761748069e-03
8.749904484559704616e-04
2.154146998747520896e-03
5.069394682856971993e-03
-4.263348510971494421e-03
6.993549367585862736e-03
-2.399355653380372613e-02
-1.926415247081622421e-03
-1.502042046373312269e-02
1.740539506004048706e-02
-1.995781046189568520e-03
3.669124079251528253e-03
-1.896324803264969050e-02
2.167819251116776674e-02
6.603305328758029766e-03
1.274741604194181040e-02
-1.116673656590630621e-02
1.372067467895041193e-02
5.136306453864902897e-04
-9.690366671549566560e-03
1.967210691487087521e-02
4.810382611432020665e-03
-1.361721951305921649e-02
-8.554297370514813911e-03
1.004020328141178725e-02
-7.760776482092928558e-03
1.172281194185180279e-02
1.450211071553317646e-02
-3.556311199664790711e-03
-1.120944162295599072e-03
9.076342136777370076e-03
-1.999929582533521537e-03
-2.276991346759770982e-02
-1.504594483250347068e-04
4.464415315627804498e-03
2.233251870933779248e-02
-1.616829823875444092e-02
-1.805065424248333524e-03
-1.009398161654279959e-02
6.708239529470942306e-03
4.976712729351379962e-03
1.839529894205375188e-02
1.133272027577739323e-02
5.175018902627360855e-03
-2.669350719100737138e-02
-1.381020107783992616e-03
-5.823617044380720136e-03
1.039134059483230559e-02
2.289143138053069751e-02
7.973711456883667698e-03
-5.793382543029818726e-03
1.076394271173247708e-02
-9.626757840881551564e-03
-3.418464852802928500e-03
-1.002889554167346771e-02
-1.129630360336878435e-02
-3.200492265972875762e-03
-1.101265756675442499e-03
5.691090720514671575e-04
-4.600747484799256812e-03
8.242553385084875131e-03
6.423334396999735331e-03
3.103253685323456666e-03
-1.017820960264511666e-02
1.378698777716119532e-02
-9.581880067213463179e-03
-1.593493910717410159e-02
-2.949703478979701738e-04
2.302622789358471297e-02
-1.679993655007226347e-02
-1.313667247672142694e-03
2.485861068625870411e-03
7.304035113323037107e-03
-8.098669888183388996e-03
-2.578843642484555509e-03
2.398170039894706278e-03
1.094031468235588840e-02
-1.398763075185603492e-02
-1.292006552614864169e-02
-8.197535021256202245e-03
-1.105931743850055611e-02
-1.392863831106587631e-02
-9.318828243370540221e-03
1.008543544786158833e-02
9.184563656448270497e-03
-1.078544557584972495e-02
7.931312932846257963e-03
1.916494709798143362e-02
-1.360888567751920679e-02
-7.029017336590438932e-03
-3.743886589541672513e-03
-6.084647907583211161e-03
7.369452153756897266e-03
-1.375122108931934629e-02
-9.086295202398909573e-03
1.113358487378436623e-02
4.396333412278077661e-03
-3.203745540132679932e-03
1.455802987802493585e-02
3.038547026329477610e-03
-1.507366448312785073e-02
-7.571230181726759483e-03
9.447393183366036007e-03
5.554366092397528681e-03
-6.898706382247952150e-03
2.753093753056565229e-02
5.975749798913835946e-03
-7.381753672758159524e-03
-1.685466525820141642e-02
-4.361502600494445575e-03
-2.107695833833501953e-02
-1.335068964994282200e-03
1.566809958112812956e-02
-1.990085713794141273e-02
-6.775969462628750155e-03
6.880483219801103272e-03
-1.909813969985025076e-02
3.149747358493397344e-03
-5.609740037595472521e-04
1.021683170228952081e-02
1.095787684176308119e-02
2.537668505812313777e-03
-2.120633915100479314e-02
1.535473512253372926e-02
-6.719911722345681820e-03
-1.259492093670410567e-02
-6.308335661490482166e-03
-2.529517182379682760e-02
-4.740961361302428213e-03
-5.390363357010523153e-03
1.533499946814509234e-02
2.726700595028425274e-03
7.776313037539404720e-03
7.474052921662756657e-03
3.649346608432360410e-03
-6.368259444083752222e-04
-1.391544434318852871e-02
5.527520058764731972e-03
3.734907089914978658e-04
-3.584913496880449014e-03
8.272555208630114065e-03
-8.626149622786688162e-03
1.867782786796186312e-02
3.984488230142256386e-03
-1.303640413664187113e-02
1.394582673790389048e-03
-1.160709079654814561e-02
-2.362517543529065248e-03
-5.636871400820207649e-03
-7.799853858686337134e-03
6.310948990890113269e-03
-3.799348388052552900e-03
-2.661603259154086878e-03
-8.663420925993868191e-03
-3.662775291237867215e-03
-2.683489383387526600e-02
-7.620033565808597038e-03
1.625310373036801788e-03
-4.813980422360570818e-03
6.567639499895514855e-03
1.028934225626011896e-02
-1.130503316257515985e-03
8.970470783054991862e-03
7.251904109826767461e-03
-1.688813715200987789e-02
-1.181226724399370848e-02
-9.480779018263506969e-03
3.455315447021721758e-03
1.106587691685855966e-03
-8.372019920082211450e-03
1.010931817508433674e-02
-8.351006399312504297e-03
-8.073580779145647646e-03
1.638744633815882729e-02
7.471079201295688794e-06
-8.597273459282774033e-03
-8.826427483144053815e-03
1.432519475372344593e-02
-1.436457387207315181e-03
1.758522840804371649e-03
1.873997406344711514e-02
8.151267365130542356e-03
-9.810976656170504115e-04
8.056525887426781510e-03
-9.720527975474523713e-03
-6.214978376915115781e-03
-5.450005926426736494e-03
-1.644575716933891971e-02
-3.147436739031814201e-02
6.139969251858466703e-03
2.655712980158398198e-02
-9.629543933585041045e-04
2.683426756813031989e-03
-1.698895992244964584e-02
-2.089463414660620161e-02
-4.890923811982463183e-03
-5.762849631736197869e-04
-1.194174563446617592e-02
2.566060129962517092e-03
-1.940316048482813773e-03
5.312434887144625549e-03
-2.713124742372639148e-02
-8.684791925891452715e-06
-1.181570203945675815e-02
7.442705586135420562e-03
7.799273239051260354e-03
-1.325393306507108770e-03
-2.302011453299554478e-02
-1.837290304192840812e-02
-2.349127905777961822e-02
-2.252431084347662153e-03
8.553469933086530960e-03
4.296538211058755462e-03
-1.094890165033162582e-02
6.667044078976853061e-04
-1.335423622790199698e-03
1.295582099141607928e-02
-7.715926083262113905e-03
4.659127376081735952e-03
7.137764995548935391e-03
4.770506095171304743e-03
-1.048942927612199656e-02
1.163643691570146257e-02
-1.681972665898196634e-02
1.453357885754591114e-02
4.670446974329211902e-03
-1.423719834670651111e-03
-1.374149036457034470e-02
1.292932189020480453e-02
-8.280579308501411634e-03
9.443864661052269946e-03
2.886126459423726093e-04
-1.669441916948708610e-02
-2.372006183901170120e-05
-1.021685443097680225e-04
-2.954624604180250847e-03
8.873173866871973334e-03
1.593528855369018282e-02
1.166739306092104541e-03
9.464708613063858855e-03
4.692551579023918756e-03
3.043300784432827807e-03
-1.637590656719161916e-02
1.302808394788150873e-02
1.424596448718998438e-02
5.337512335462797283e-03
-1.207577452478839075e-02
6.863746397071787339e-03
2.808062364394589561e-02
2.124242974878481210e-02
6.282493963974304998e-03
8.067215556489086559e-03
4.406592704943233102e-03
1.103728535294205317e-02
1.151785064547054295e-02
1.596145952372041502e-02
-2.513619740177495607e-02
-5.099955734366509209e-03
-2.781834348593393430e-02
-3.293711806055086341e-03
3.220346690508745467e-03
1.900636183914355514e-04
-8.314132335573447621e-03
2.178117804340599928e-02
-1.054132296275684007e-02
9.911356563392405283e-04
1.169384905069802312e-02
-1.281230248791304571e-03
1.555263475325414750e-02
1.454991699696674828e-02
-5.348454830787960877e-03
-4.849471695815749800e-03
1.356660235755077076e-02
-4.133650447240787805e-03
-1.029576295042744158e-02
1.053607031975748246e-02
-1.142078419797869400e-02
1.266150190564493787e-02
3.659084978679583502e-03
8.084899395620371090e-03
1.525893101066115240e-02
9.867189539205199755e-03
-3.252878578838017121e-02
-1.054419732301418132e-02
-2.395530313105484563e-03
-4.489112430060252998e-03
-6.454819749095375668e-03
-6.889530863764377344e-03
1.228768175922242099e-02
6.249209434634756498e-03
2.297264009971384646e-04
2.214727352798350618e-02
7.768833497102303060e-03
4.107705924989281908e-03
7.034684946213566950e-03
1.287307291644993780e-02
3.135888931476960972e-03
6.972187831016288251e-03
1.517241460873040642e-04
1.263162690246065131e-02
7.221476019474477696e-03
9.117250696330913423e-03
-2.020331832547869397e-02
-6.773965488849291623e-03
1.145979142112522713e-02
2.133620466793557935e-03
7.834690352430012314e-03
1.616306105482548730e-02
-1.897835668164866811e-03
-5.197316655722061286e-04
-2.127196905280852660e-02
-1.467964384583295839e-02
5.911260441357652461e-03
9.925759155712483850e-03
6.879176829089132285e-03
1.084783909745707688e-02
2.745222867077624831e-03
-2.237377862073437404e-02
3.052812382375885963e-03
1.362551448183798447e-02
-1.146054536143749922e-03
1.131365928525166452e-02
-1.310632891592526314e-02
-4.628615190328701570e-03
-1.332018439751194144e-03
3.636480042192800129e-03
1.636899758745337732e-02
7.913846001417272971e-03
1.316370446892104265e-02
-1.058705487682902978e-02
-1.544790952934027572e-02
-1.871317465328128926e-02
1.893196407196204648e-02
-1.331890806260500925e-03
1.377650389780852788e-02
2.147673900511595096e-03
4.664167424512677060e-03
-7.279907467484716260e-03
4.402111398616763080e-03
-1.020807339825660631e-02
2.991947918512322634e-03
-1.212058898172914531e-03
4.766824160132221953e-03
1.223795149894244981e-03
-2.055683104741855369e-03
8.670607984820142417e-03
-4.465995286812056257e-03
-5.485921953700857376e-03
-1.973509127320048975e-02
6.858003313875532872e-03
-4.259994761224118048e-03
-1.588043698362314946e-02
-1.867189127979265858e-03
2.214515434602995492e-02
-3.158885071237856491e-03
3.612832637977238595e-03
-9.955077414406397762e-03
8.348215129783004632e-03
1.294600058642044046e-03
3.615134006838493369e-02
1.631112937769238882e-03
-3.713395654449983332e-03
1.616349555899276869e-02
1.873627698120084242e-02
-7.836185080089262331e-03
1.997147306402750205e-02
-6.787561245403456352e-03
3.711381677092891879e-03
-1.392460324320366231e-03
-2.408143122630140593e-03
1.671002216016507363e-02
1.362709224788082388e-02
-1.320040482699963783e-02
3.540673826806907485e-03
-1.926578585488687885e-03
-3.758858945354541514e-03
-1.064232117747954121e-02
8.461048401801585586e-03
1.984206861671693883e-02
1.508746297497774204e-02
7.576134247186137871e-03
6.117319061494741125e-03
5.874123396156239081e-03
-1.187624857642818367e-02
-4.946074179308188046e-03
1.501466504135009691e-02
1.657795225859901847e-03
-1.287804104979459532e-02
3.949633910827460466e-03
1.636432908849997508e-02
1.560710681901865361e-03
-9.820952341663346033e-03
6.040375618000735393e-03
-7.576641880195558211e-03
-9.417321476418057113e-03
-1.274113967836329984e-02
-8.212323606531710812e-03
-1.159264812716569865e-02
6.483837204158282401e-03
6.598833554903016027e-03
-5.275678815068912328e-03
-8.365289017526580592e-03
-1.485851433561858302e-02
-1.416030214336385512e-02
3.841266088471568477e-03
-2.979508653408301927e-03
-1.180950658151053330e-02
2.065391757152920844e-03
5.883649639891043275e-03
1.844796543346608484e-03
-5.157181319964886448e-03
-6.218168387805581530e-03
1.012434678880850397e-02
-1.706011849661914423e-02
1.434185498496599528e-02
-1.561435428072818765e-02
7.152590391561743435e-03
-2.328766742177837065e-02
1.529423078920867131e-02
9.983477184630201035e-03
-3.996726522968741153e-03
-7.505705449620177563e-03
-3.247943271346898607e-03
1.192569021922935957e-02
-6.450391448708040973e-03
1.271041971928197798e-04
-1.786105924242542553e-02
1.686654568302638213e-02
2.009390930147000875e-03
1.573409001098778973e-02
3.089420737411937082e-02
-1.623357648979103607e-04
-9.782320236946355496e-03
9.899784045881568958e-04
6.979751194350681566e-03
-8.612048474585552033e-03
-1.034794814273282473e-02
-8.017989260383091496e-03
-1.115421984841576293e-02
-9.673985927861308148e-03
1.056608470789642540e-02
1.168198199210080529e-02
-5.511272523019273943e-03
-1.436801172264176531e-04
-2.068056830352126702e-02
2.525534264286708602e-02
1.714705566036494114e-02
-7.047769228384506354e-03
-9.313427306070791098e-03
-1.143924910980376880e-02
-1.355728888168513356e-02
-2.069605795562917683e-02
1.665487206811164939e-02
1.266263666170560666e-02
-5.896644452170103808e-03
-4.195927610423950439e-03
-2.681083908512012053e-03
5.237825720962621841e-03
1.145984779855950715e-03
1.145714065739609176e-02
8.884336840813966685e-03
-2.071123222882404608e-03
-4.703997640875904121e-03
-1.590087615160938952e-02
7.255521185077937370e-03
-1.182766892047245472e-02
2.923628619059290105e-03
-9.862263414948495288e-03
2.878122250545515643e-03
-1.031053444975136256e-02
1.302355325344208871e-02
-1.282835815655699110e-02
9.331247812783919141e-03
5.983313785478556850e-03
7.751988731494669979e-03
1.063124142106153421e-02
-9.125018393059517591e-03
-7.875299780686668624e-03
6.780072260300886583e-03
-5.884201290339233920e-03
6.042894313618990196e-03
2.073289435452902590e-02
3.833405170855853569e-03
-5.956198470547405081e-03
-6.119541241723750434e-03
3.894217716857377876e-03
6.772281386714870850e-03
1.654539961394500477e-02
-4.293202206215004577e-03
-1.282685645795952510e-03
2.387105171103558014e-03
1.803820052180725095e-02
-7.559056744676644762e-03
-5.265753362249337051e-03
-1.796807133668102720e-03
-1.304331587987530433e-02
2.373906547438991987e-03
1.522999613451162838e-02
1.349570770841458612e-03
-1.435272166602199508e-02
-9.661567501671134567e-03
-3.139347344324922018e-02
-8.090857744168502771e-03
-3.386268134674197470e-04
9.771161358452507689e-03
-1.003784253376082715e-02
-3.551820800089061213e-03
2.327040225497266964e-03
1.881914398473164690e-02
-1.064008536685306190e-03
1.197088291155157941e-02
-8.161713986771833643e-03
-1.881008918638281695e-04
2.300775304100394561e-02
-5.944437032650883631e-04
2.608954188388451240e-03
1.636935317993508388e-02
-4.915100099797064213e-03
6.219127208568982039e-03
2.507695926748267773e-02
1.682083434980768434e-03
7.322450768182276783e-03
-1.042449376588986711e-02
-9.741489523834247558e-03
-1.929349275640071873e-02
-5.947122156055258992e-03
-7.131436530775873452e-03
2.118273728476077061e-02
6.616832630492685413e-03
-5.197057918470789810e-04
-3.369900086322066574e-03
-9.536679158868492743e-04
-1.932336347737332802e-02
1.608816480092090800e-02
-8.384560357845172868e-04
7.709860410487182243e-03
1.497046395932690767e-02
-1.541756787524051729e-02
1.738110353497461080e-03
2.401369937542498917e-02
3.573869500095667919e-03
-5.265103731008869033e-03
1.075888925879453853e-02
1.830439782607443371e-03
-1.153715698035088708e-02
-9.787709746299408028e-03
-4.224787747409310470e-03
1.275036886875477622e-02
6.014149803995081332e-03
1.233296742122588600e-02
1.463332901830884970e-02
-9.122286252343575139e-03
5.691012566148775931e-03
1.499305302977260376e-02
3.703784954544874029e-03
2.434310068857565342e-03
1.152176298250616460e-03
1.967195710797640940e-03
-8.579163933385574453e-03
-8.369309101466763934e-03
1.124434491611098555e-02
-9.110847629550061864e-04
-1.210090849875772312e-02
-1.850050508112157169e-03
1.056334340011369673e-02
-4.655883305625958661e-04
6.104932963403723097e-04
2.875326826893091076e-02
1.144863829910458021e-02
1.244325793266080763e-03
-1.774052672284471069e-02
8.790729892975959400e-03
7.192567569456817175e-03
2.801464882485612618e-04
7.867121342079754637e-03
1.092291554923991576e-02
-1.488736148221135418e-02
1.307362444765004100e-02
5.878426494279893021e-03
-7.066953092508369838e-03
9.437576524649476245e-03
8.583411457224831773e-03
4.511833967331377142e-03
-2.034333902468522109e-02
-1.065618966213507067e-02
-8.951672175874366214e-03
-1.902628452626241654e-02
1.293112750152782030e-03
-2.897381218470570716e-02
-5.554235780337754731e-03
-8.391559426427976087e-03
-4.985062924195496348e-03
2.037536168895938068e-02
1.080464982883027648e-02
1.673836031012399667e-02
-1.123022608383159038e-02
2.196575925619849087e-02
2.304015142352974777e-02
-2.226250084627858991e-02
-2.448095286019005314e-03
5.893176020714759739e-03
1.095635137162566890e-04
-2.342376598335390095e-03
-7.867965158599880609e-04
8.760278576542745652e-03
2.455181050396606016e-02
9.462621475106122032e-03
-6.182951384948860880e-03
7.281593655317368345e-03
3.914464189084735160e-03
1.082498112310300957e-02
7.112025239239250056e-03
-7.490162822934015932e-03
1.475439955436434400e-02
-1.615816656624853576e-02
2.021364934027030519e-02
-9.741977222442750606e-03
-1.854678575468506757e-02
-5.202930067019487757e-03
-1.211983028843210790e-02
1.125849696583922782e-02
5.312675811639099889e-03
1.962536039918314976e-02
3.889399817947690029e-03
1.600164203230628260e-02
3.321926668576883745e-03
4.994248859979236004e-03
-3.678926512083699561e-03
-2.884318186890952231e-03
1.591861996703243867e-02
6.149279011287820187e-03
1.392026033874866134e-02
7.902228921880099025e-03
3.447436013878535377e-03
2.591822564523631536e-03
-2.245623182629212858e-02
1.400641435745376279e-02
-5.990690907554573552e-05
-9.048575946414914861e-03
7.604697643338004936e-03
-5.315324244964733137e-03
3.615009739400206618e-03
-1.693225951139393573e-02
-5.810048184680611898e-03
4.841535077845250321e-03
-4.060013077442040097e-03
1.312540927831570489e-02
1.393302710817537204e-02
1.970684764572951456e-02
8.979459775360005766e-03
3.604393687244937181e-03
-9.334714139560246204e-03
-1.574134521943640038e-03
9.180312909649076050e-03
5.703134907355445447e-03
7.736473787392231065e-03
-8.001751772080257022e-03
8.708261992579444111e-03
1.853020967284751616e-02
-1.770905345171424564e-03
-1.063092514695342800e-02
-1.960931011373209798e-02
1.670258071838960287e-02
-6.601923431385652886e-03
1.823362329953454736e-02
-4.650439836518042470e-03
-3.000317450117216244e-03
-5.107227344032730897e-03
8.426039718679617305e-03
8.239581682918165756e-03
3.178288332397174488e-03
3.353664715176681455e-03
-5.099145909541705213e-03
-1.776396703814965040e-03
-4.858547760029775613e-03
-4.045899619031131413e-03
-5.261716573790633546e-03
-2.328577722891060284e-02
-2.192721661151523626e-03
-4.642439264592178837e-03
-4.730055062056556445e-03
1.720693800013035901e-02
2.989338430899650401e-02
6.783352450932497377e-03
2.800686512915414109e-02
2.170182830508946698e-02
1.203599594885155187e-02
5.563940455429522945e-03
1.406787379022079315e-02
8.578030803241439017e-03
-8.279616809363438742e-04
1.678337377174445380e-02
2.852004431652171035e-03
-1.473982361602826658e-03
-3.807782778060334050e-03
-1.080705439515186606e-02
-2.284829626073689359e-03
-2.950121570645615390e-03
3.930121652722463714e-03
-4.857402797843112137e-03
-2.272954639627057169e-02
6.728231550131761642e-03
2.992006233992825729e-03
-3.567916528797782875e-03
4.005864892423574748e-03
-1.144316013484766338e-02
-7.715095501013993252e-03
1.830689746936264850e-02
-6.158100672250216116e-03
9.942832423796815755e-03
-3.368720443715813835e-04
-3.713635872477966463e-03
-1.008321651940842500e-02
-1.172386923563888995e-02
-2.854342366163382765e-03
3.375450252521556074e-03
5.930304815744253354e-03
-1.373188032500461016e-02
2.322318937454461926e-02
-9.651062271463867193e-03
7.458561613343021174e-03
5.447151935330115345e-04
-1.121340397418382458e-03
1.979811405200654351e-02
-2.498298688436285768e-04
-1.520052450205280382e-02
4.729753315587770061e-03
6.766117812148274291e-03
1.028907544928369354e-02
1.609219379746681597e-02
4.307646327499774740e-03
1.081321111429038931e-02
3.633836453447623297e-04
-9.910061941841623312e-03
2.047215151228691868e-02
7.895033681144671784e-04
2.115631607293139843e-02
1.689013679359564063e-02
1.450351034876443818e-02
2.650147067092258665e-03
-1.376214810029837907e-02
-6.207758802701777295e-03
8.448359319153482191e-03
1.361634398417334735e-03
-1.903657922107124170e-03
6.992287334107835824e-03
-9.653178611753904584e-03
4.809704400040523860e-03
1.300044418676292272e-02
-1.572438438838058344e-03
7.932579417504085489e-03
1.186955539980789377e-02
1.075198959052849935e-02
-1.916764738154930203e-02
2.442358553711495867e-03
-5.279882674322737904e-03
-1.639980793741982815e-02
-1.742156617397368169e-03
2.582795554753572649e-04
-1.107040584666028199e-02
-1.805621063157505143e-03
-6.902502357200688762e-03
-2.238190691007368657e-03
1.414205762321408058e-02
8.713027821588685898e-03
-1.325360037175442492e-02
-1.261291381948664511e-02
1.962869943824551398e-03
-3.441929017887327726e-03
6.461189983929069292e-03
-8.841696735718725109e-03
4.012575184290716689e-04
5.829275918451462535e-03
3.274294590239821071e-03
8.518311190752707665e-03
7.623736701420482341e-03
1.610758152028756579e-02
-6.988987194175776477e-03
2.232282677293454255e-05
2.203042505470126800e-03
2.708926885685539188e-03
4.400994099853906372e-04
2.717596490843005204e-03
-1.394822886037855141e-02
4.668739226857874375e-03
4.857652277395077024e-03
1.150401720226972013e-02
-7.278694320390683217e-03
8.826299579463455641e-03
7.339888571354387554e-03
3.141162101238299830e-04
-1.705965176769842079e-02
3.672608077149741839e-03
-7.252173911970547469e-03
5.055907624365209166e-04
1.758219024668337266e-02
5.205776743785139014e-03
-2.032079123244929370e-02
1.165679305579322284e-02
3.005073428144430445e-02
-9.554146637199313619e-03
1.575971178564262998e-02
-6.664799683469508967e-04
2.024272614703166370e-02
1.358391502647527359e-02
7.011822393123734107e-03
-5.582717069970800049e-03
1.626363613790866164e-02
-1.852130578175416190e-03
-2.423811814369727577e-03
-1.494968655650514731e-03
-8.296131193543689747e-03
1.125336319143233543e-03
-1.362928797682424684e-03
-3.907877194342439416e-03
2.492363751069505678e-03
-1.127610403606537672e-02
2.266600332797509185e-05
2.511972552693674324e-02
-9.597738801632465025e-03
-1.421913572243766084e-02
1.149161579381207006e-02
2.812973039234343935e-03
-3.760598264804371552e-03
1.119333390293414734e-02
-1.765982275987573041e-02
-1.084206660018556838e-03
-1.727752418487727565e-02
-3.734936449452913153e-03
1.067001961822269807e-02
1.305916907367726115e-02
9.995567214460614539e-03
-8.166627436665374953e-03
-4.628381793372338300e-03
8.727725967077814076e-03
3.028508488855898972e-03
-9.851801737580158716e-03
1.377630263913561665e-02
-3.639488980499365478e-03
-3.155511584268975815e-03
4.061520539338133937e-03
-1.398944574772541076e-02
-2.944577757236901527e-03
6.198348385638377360e-03
-1.288351480503745206e-02
-2.286506929733644194e-02
-4.478893319390437992e-03
-1.730718509028160088e-02
-1.007981061642635942e-02
1.817925824811355076e-02
5.274939621642078282e-03
1.640634341826939860e-02
-1.017914472631144263e-02
1.193746359379224339e-02
-4.115492650934287483e-03
-2.103978682263984989e-02
1.385407427909043747e-02
1.000081115984065988e-02
-6.223607369579552649e-03
-2.239297894095106448e-03
1.557995571900566700e-02
-1.596499457589444643e-02
-6.722026816746499295e-03
-3.561824857548901140e-03
-1.874738341354679257e-03
7.985016983852389477e-03
-2.517771447206486324e-02
-1.191889549208712505e-02
1.037120694610162153e-02
5.539698042647555644e-03
2.089125391017327294e-03
-1.192495589151021905e-02
-9.552480906017226867e-03
-7.254491693027675242e-03
-8.348708956808743170e-03
-7.587418387029079211e-03
1.001684951920913703e-02
3.403294156012184359e-03
5.611335335015904188e-03
2.842238732224327061e-02
1.224061743839108957e-02
3.391321876922293987e-03
-8.486400742144633788e-03
-9.295523545006775801e-03
3.689316596833320389e-03
1.019452108345932431e-02
6.020999491975736161e-03
1.588522439323447263e-02
-1.210300304281768623e-02
-3.202204744562928140e-02
8.490944119449211208e-03
6.902894423634837844e-03
-1.682591992006351620e-03
1.813198527204072999e-02
1.173936241393891758e-02
2.263339786744475446e-02
-4.862624146343923377e-03
1.748953193227719988e-03
-9.857259956018043129e-06
-6.864756585236354673e-03
5.241931169188373402e-03
9.229093880109891929e-03
-7.506104853848066458e-03
-6.892011721083275526e-03
1.878635691267353108e-02
-4.122775023701253164e-03
-1.152005648868232278e-02
-3.196011990108400661e-04
-1.526045580448630139e-02
8.937761351963549410e-05
-8.009449796345905967e-03
1.878432405340237912e-03
2.413643002505610775e-03
1.180065639204971352e-02
-8.338867364374646582e-03
-3.908317044281482688e-03
2.798383078940118104e-03
2.487298304853750950e-03
-2.429682126426393454e-04
-2.975160147921632973e-03
-3.215027446561294095e-03
-1.665625825487168990e-02
-5.353967270459853572e-03
-2.290492496647158604e-03
6.406203978573873047e-03
1.881289637427163708e-02
-1.354971903350027373e-02
1.604685311141738555e-02
6.566373582641371262e-03
1.308875589532177775e-03
-5.095407990746979830e-03
9.245264298510061721e-03
-3.866097885920951813e-03
-7.491893149961133258e-04
-1.782675040736928212e-03
1.935131304238373387e-02
-3.791728319407633874e-03
-7.773810590180929223e-03
9.714082510497249259e-03
4.794995449865849246e-03
1.249874384937819244e-02
1.032031682261747539e-02
2.531575914352782175e-03
4.109217424434477768e-04
-1.118516560569059355e-02
8.479622806495572609e-03
-2.354637634051198400e-03
-4.631485911961680073e-03
4.341871842920797149e-03
1.511219875313152099e-02
1.369509757658645029e-02
2.010803657736945707e-02
-1.170979372869025313e-03
1.525069020468011564e-02
4.229125996280354467e-03
-1.342997322155269416e-02
6.798839308469145290e-03
-6.959534888695891909e-03
8.441711458002572679e-03
2.317655398840554395e-03
-3.828121295998741878e-03
1.837607571728279519e-03
1.844658720143788067e-02
-1.018180112674330930e-02
-1.779933324962134115e-04
7.731020566936677198e-03
9.813509094385065509e-03
1.100233666707771179e-03
-1.509986218493424145e-03
1.016550794952594469e-02
2.360162335215995871e-03
1.564878616290559313e-02
5.658393705726664016e-03
-1.384877531596815465e-03
-6.778458782178757537e-04
-1.887436620141294888e-02
1.962063235516925061e-02
-1.585987452901799905e-02
7.898467760694723519e-03
4.053858366567979557e-03
-5.157273514138141328e-03
-1.296001976080967105e-03
-3.748154252649608248e-02
1.306556743957422960e-02
-4.085679109946172005e-03
-3.929823963870596876e-03
-2.143624112538928921e-03
1.305069687295510109e-02
1.005604791666834565e-02
1.232254681249551377e-02
-1.562294036600576572e-02
3.621649274865449634e-03
-3.726709356701680704e-03
2.567873195791281222e-03
-8.928683108605298124e-03
1.076213698430890722e-02
-8.722897927435797069e-04
-7.338178900011956343e-03
7.295531182324962484e-03
1.250664736017604445e-02
-1.232374653738385530e-03
3.276368326011822561e-03
1.185815267677320026e-02
2.373891303460803209e-02
1.625606076839839322e-03
-3.282056518485225883e-03
-6.310456842875205273e-03
1.800524984492824637e-02
-3.540468901407135306e-03
-1.243866783992595565e-02
4.768553652483798790e-03
-7.207377677835238514e-03
2.466512732843193639e-02
-6.802024860889242103e-03
-4.788726635699370841e-03
-1.235699501362284673e-02
4.235192941012171433e-03
1.560676941387272205e-02
1.886428800245113391e-04
7.391609203542530426e-03
-2.729691105852130248e-02
1.485376007890089681e-03
-1.214858996553445101e-03
3.444153167452237985e-03
-1.156202633206360707e-02
4.900042793675389585e-03
1.126354585370835729e-02
-1.296930222974612343e-02
-8.090305276998641798e-03
1.083070886247049919e-02
2.358759254538756161e-03
-4.891726895648917765e-03
-6.389618906453671358e-03
-1.364097782880538488e-03
1.820033644199979149e-03
8.164284324894513153e-03
2.783730333334884319e-03
6.077118090548082113e-04
1.631988424961678535e-02
-6.655363332276031420e-03
6.506498338202515571e-04
1.240402492497021721e-03
2.354862601880448186e-02
-1.172787823874009167e-03
1.299217507237286108e-03
-1.198206433017095542e-02
-1.503695958780170740e-02
-2.919999605000505455e-02
-1.037828806023625983e-02
1.728705610221301786e-02
4.885873241746871432e-03
1.271864436406598296e-03
-7.538783137851723382e-03
8.726179601494367041e-03
7.432888573758268669e-03
1.186169793764850315e-02
-8.099964423132072211e-03
-1.864535364023021946e-02
2.384807516953043813e-03
-7.719184813841561445e-03
9.131417587969717364e-03
-1.144839062818288691e-02
-3.410351475323081943e-03
-1.827115524743717218e-02
2.705940827063409507e-02
8.789559348452649287e-03
-4.248759068746171905e-04
-2.161993636961048650e-03
2.915246345971032448e-03
1.249346161477793080e-02
3.246525754397144251e-03
-1.461463032568130482e-02
1.399882264025560652e-02
1.367764929791435730e-03
2.361403886523695539e-02
2.884480456682703836e-03
-9.531990365225886594e-03
1.207595273764424867e-03
-1.303095642482371929e-04
-3.542985498607669620e-02
-2.291054724398993315e-03
-8.075872798644629161e-03
-9.447768895834388059e-03
2.055850166094786574e-02
3.031995945966171283e-03
6.004568251692511509e-03
-1.545603739383364424e-03
-9.491302641477744259e-03
1.179061851859973184e-02
-1.020659021674619540e-02
3.058706880745334748e-03
-5.794716786373314658e-03
-9.791584331126958196e-03
8.499914217557604651e-03
1.969646909874608540e-02
-1.438045485111367865e-02
8.059351091035818829e-03
-1.248781207100241319e-02
7.903826004658146345e-03
-1.592949136941680189e-03
-1.070494447685555036e-03
-1.906454135738969461e-03
1.773250818111687596e-02
1.776684991642305672e-02
2.923003071107097180e-03
2.679915981314227305e-04
-5.307858890209512376e-03
2.726267436907942650e-03
2.495922371683260976e-02
1.969899318303272584e-02
8.206423584966359222e-03
1.825646451546642087e-03
-1.071492697338370138e-02
-5.193575041755457353e-03
-1.057301593752063909e-02
7.670882856978900564e-03
6.849912322218914412e-03
-9.171890356989634285e-03
6.770396309031482401e-03
-5.058625940120640811e-03
-5.478341472115445983e-03
1.324471763659639326e-02
-6.322326718827951664e-03
4.600744684482744283e-03
-2.381707566733016687e-03
1.570094057079221561e-02
1.394935501061849055e-02
-1.424296348270701236e-02
8.085651927773116268e-03
-7.955242459116157808e-03
-2.552785497782588189e-02
2.181673730715221957e-02
9.259039308164504489e-03
-8.902473927446467872e-03
1.384583916410055127e-02
4.448994446474541752e-03
-1.203664725277485414e-02
-1.395758135666984659e-02
1.659943329228951575e-02
-5.600001219995847344e-03
8.454542638633696927e-03
-1.988828922507408781e-02
7.641200136261026669e-03
3.615408172080071189e-03
1.276665898011082774e-02
-4.761146436104002691e-03
-1.081562169277709706e-02
5.440457411371319059e-03
-5.472461031852130821e-03
-2.006079245986245110e-02
2.058639662036064119e-03
5.747847442181891302e-03
-2.052704654442183765e-02
-8.679364726061011837e-03
-1.310782739415845832e-02
6.946616932673872237e-03
1.836204142256299323e-03
-6.932953560985881392e-03
1.662847444363335691e-03
-9.538434077693450780e-03
2.282316512503551262e-03
-6.358103068235234669e-03
1.993628554118525090e-02
3.767347812401074247e-03
-8.813633098357996631e-03
1.878299026473393514e-03
1.604343685986708021e-03
-1.847844576369405507e-03
-1.651816147052364387e-03
1.576517239885420057e-02
-1.024030539511161866e-02
-1.181405159032285039e-02
2.205549460441097367e-03
-1.288156130389467302e-02
1.816458081515976439e-03
-1.616578536951426837e-02
2.765332558333322491e-02
4.057673022663498170e-03
1.052784498784317506e-02
-1.733022968629703434e-03
3.908005109892052041e-03
1.118240879128034292e-02
-6.271788901461287924e-03
-9.920607097769132757e-03
-1.706416335524754344e-02
-4.624770285873233341e-03
-7.916544270196026328e-03
7.107066437933801627e-03
-1.831772393709896196e-02
7.188954810440804748e-03
-1.535016410181706988e-02
-5.302954112920190040e-03
3.192552445860301347e-03
1.916360063337776976e-02
-2.009271540541900450e-02
-5.181853296399184863e-03
-9.005834330210195013e-03
-2.537349523369518411e-02
-6.338539634349616043e-03
-1.900566429146881633e-02
-7.393027068833818785e-03
1.263681761321226553e-02
-2.931614346037325278e-02
-8.904318372865803813e-03
4.258203054673861260e-03
-5.073550722338054410e-03
-9.290559451949736633e-03
1.243118803889257766e-02
-6.925157239818342629e-03
-8.457722364626334968e-04
1.532376343581220123e-03
-2.146965149119424779e-02
7.060078441741394345e-03
-1.496061860777818950e-03
2.390498920461566965e-02
3.589641611984186170e-03
1.564156564318093523e-02
4.792349736137219325e-03
-6.440719164141077598e-03
3.820006178006761597e-03
8.336972407110199504e-03
1.348326299760960016e-02
5.617916647670566192e-03
-1.536794348319585508e-02
3.214657121350690018e-03
1.567697994679933312e-03
1.100385798239776440e-02
-1.788329335341160703e-02
6.773914737057983027e-03
9.735542753696627485e-03
-2.357845778170707032e-03
2.845401825421070910e-03
-9.920470378842952477e-03
-7.514967747474877785e-04
-8.199244631517176723e-03
-6.432900324191381282e-03
-8.123970501932713598e-03
-9.032746878236051075e-03
1.191836884948645030e-02
-4.391811154396798645e-04
-1.031298011226840141e-03
-2.203750313564329429e-04
-2.923279780880863859e-03
9.720031773062690755e-03
5.996240758638529504e-03
-6.762179787639203965e-03
8.821892855317129203e-03
1.397837343357352310e-02
1.318281950360649345e-02
-6.674506263237164026e-03
-2.523389381797742307e-03
-1.700343759928815398e-03
-1.093751967839924448e-02
-1.867041561582144862e-02
-9.952219383879886208e-03
5.432005814757326009e-03
8.069449211526677490e-03
3.385521675398620554e-03
-1.028248611430222781e-02
9.460028899252362344e-03
1.110689636337911824e-02
-1.368057151839084055e-03
3.547474526225547625e-03
-5.097103189119728088e-03
3.290308206497207649e-02
-9.548009225061333816e-03
1.520801224989070180e-02
6.584475804932912865e-04
2.151403099258353616e-02
-1.686086345140833456e-02
1.331325186385056737e-02
7.089015847393049987e-04
-6.646844776867765273e-03
2.546741409864327482e-02
-1.225542153162520291e-02
9.632691237517445465e-03
-2.942456930056855293e-03
-2.920050100310693335e-03
5.268378078210414484e-03
1.665682505388840426e-02
7.008093086124551896e-03
-1.925091621672767039e-02
-7.242158283121056389e-03
-4.264749464691039958e-03
-1.039752203064652804e-02
1.498487580582893823e-02
-1.096621781221403941e-02
-6.012976056799254274e-03
4.805962437258769551e-03
4.095793020022543002e-03
2.947343282854635385e-03
-8.984812584132277277e-03
9.583446961994706789e-03
1.479820267109678393e-02
-9.750435382749758975e-03
1.026441958756907878e-02
1.648392848684611736e-02
-9.647787393514045684e-03
2.825465597844296732e-03
-1.444513070225578698e-02
1.816764897495388130e-03
3.524572839342335773e-03
-7.138022761496241875e-03
-1.607432810184390368e-02
-4.451131376845770399e-03
9.128155408248723665e-03
-1.227244132786507388e-02
4.241852215201945622e-03
9.102735226382954736e-03
2.559874327887622439e-02
3.085096884869798980e-02
1.224892994131098443e-02
2.017421453447403902e-03
9.451081779470299135e-03
1.231268650907629825e-02
-7.803474903326022838e-03
9.731662153061479371e-04
1.078347012738960914e-02
-1.158678123040397974e-02
-2.361482948042937374e-03
8.248858508781826970e-03
-1.365150154818139949e-02
-3.173401845151270322e-03
-2.097236359548651161e-02
-7.366306744716126856e-03
-3.884144753962716010e-03
-2.085505129019295766e-03
-2.419959790823631926e-02
-1.638125830640249289e-02
2.066220005014298908e-02
-1.890994895968887632e-03
1.568005842459990404e-02
-9.108325218121239835e-04
-8.711258099101958779e-03
1.786426773633437506e-02
7.194624593736826355e-03
5.786155725335351101e-03
-8.616095353576906299e-03
-1.734528894025543638e-02
2.782667259060043335e-02
-6.930235305179523880e-03
1.026857463177787907e-02
-6.493512397521989180e-03
-3.558611139416085166e-03
5.011152434464816174e-03
1.744373044073301710e-02
2.668833440385882504e-03
-9.285322222835281844e-03
-3.562984403513842508e-03
4.539022663058831994e-03
-5.315860429134078476e-03
8.201053466953009061e-03
1.490612405698033341e-02
1.698957164641351839e-03
-3.403847674740519743e-03
-3.739553718616653224e-03
8.502285530020185994e-04
-1.021287851874760899e-02
1.227390301851083616e-02
1.663869015236006796e-03
7.982682539485705733e-03
-1.024825788956727941e-02
6.257825918154618153e-03
1.042560194545548088e-02
6.587168529241239391e-03
7.956957384121967486e-03
-4.578042467266517195e-03
-5.020526212357562072e-03
9.534336108491144046e-03
-7.110110775980316676e-03
-2.070247459662489381e-03
-2.353286236471390999e-02
-1.006318663602973236e-02
1.055358902814122410e-02
7.795338349665489018e-03
-8.844364298269994165e-03
3.626681752817419602e-03
-4.672918292237840561e-03
-9.237596908923260269e-03
-3.445311096193160588e-02
-8.396923186500301894e-03
-3.244137193958746869e-03
-2.306830457001530013e-02
-6.583584688492926697e-03
2.332655810066695465e-02
2.436027019402343258e-02
-1.569416903617923409e-02
-3.845812418669047883e-03
-2.389627911476579613e-03
-2.453859925930347227e-02
-1.700575974911574736e-02
-3.458421688844191908e-03
1.030964253623395908e-02
-9.333627832405524656e-04
6.443808915465640665e-04
-2.313203316710915093e-03
-1.247109341701423124e-02
7.255853202118533324e-03
-4.005261324772100250e-03
2.092367079753816236e-02
-1.178536469643551906e-03
-1.600732574542484271e-02
-2.239121117112266666e-03
-1.171690946233965502e-03
-9.928580984503963813e-03
-1.674921376862486058e-02
-1.228722915649589631e-02
-3.736944557096668132e-03
1.709162389591532827e-02
-5.007471070722763901e-03
2.185200155914501438e-02
6.262372104955912441e-03
1.210878814616374657e-02
5.289012293666528648e-03
4.092868199112346776e-03
1.903491874112232677e-03
2.450711885237408585e-02
-3.456449520144738372e-03
1.327185444745978410e-02
-1.545606035316397439e-02
-5.374339131004695486e-03
-4.199667525752959207e-03
-1.541676474969947558e-02
1.452700145818873814e-02
-1.102542243469080592e-02
-1.034726487594411597e-03
-1.092413623153432739e-02
-9.433673123023785662e-03
-7.054027701030562633e-03
4.561113747930240631e-03
1.048155114887859042e-02
-2.205463753634384974e-02
9.704770134653362829e-03
-7.799686763483104114e-03
-1.439558714972688849e-02
4.032392090799014235e-03
-9.630938149136041970e-04
1.989323897083096482e-03
1.145581220238962687e-02
7.006569913465233827e-03
-2.110655906372288764e-03
4.840660924580856422e-03
-4.690701359466849761e-03
-5.607802097382356792e-03
1.393514017459445775e-03
-2.405542138841263670e-03
-1.243545522581030946e-02
-5.890547342601383155e-05
-1.500522899132104935e-03
2.014504820592646905e-02
-2.807547540624525176e-02
3.427793100095840196e-03
-5.752015282584998883e-03
4.592473913251677209e-04
-8.375168428688996303e-03
1.690964094754801757e-03
1.366047079520057127e-02
-1.185251642682122290e-02
-1.919101681799403533e-02
-1.304365834699418476e-02
-5.378636102520136485e-03
-7.093098733312835739e-03
6.834613741949165967e-04
-5.010525460977797649e-03
4.062046563813386663e-02
-2.152766319350391325e-02
-1.729420366750532984e-02
-1.659031042803805686e-03
-5.874110797105859712e-03
-1.166488763849837622e-02
-1.946868725570711708e-02
2.097392562404315887e-04
-6.522742778668058627e-03
-2.238706303194947303e-02
-1.450096076457810940e-02
-7.197751083350129378e-03
-9.187054211179055199e-03
-6.157276000974727832e-03
1.185978314834517690e-03
3.096930044389956897e-03
-1.530897016739600318e-02
-1.565907923617182581e-03
7.991486804479419614e-03
1.094285350542907771e-02
9.395981010409171219e-03
1.518810514682782456e-02
2.625456465555430982e-03
8.278040783762628113e-03
4.500501302866191829e-03
1.038198569647482382e-02
2.063640945670175246e-03
1.471687891770590353e-02
-5.285334439579476157e-03
-1.502538540685780313e-02
-6.153451925860723044e-03
-5.377758051954961011e-03
1.055377159288617937e-02
-3.819539087734416787e-03
-3.400696357349335380e-03
-2.055098037478244113e-02
1.644209455813266593e-02
1.589872911603605306e-03
3.859379875975613356e-04
-1.642423010714593595e-02
-6.089765847618225196e-03
7.214493644539176145e-03
-3.376777186008758820e-03
8.474403126953189425e-03
8.464760819104005102e-03
-4.774349702687975946e-04
-8.424098036710478063e-03
-5.353059282690301362e-04
5.499911158059047310e-03
-4.758950728057994987e-05
-2.872745230091099805e-02
1.003136626728019613e-02
-4.584180167186213857e-03
-1.313237300617081139e-02
-1.857285338505870742e-02
4.428093896404972302e-04
-1.900722547641904570e-02
1.543647052124512593e-02
-2.246631797250432661e-02
1.801432865743354123e-02
-3.198468553172445668e-03
-1.038370623840862697e-03
1.243319582292541289e-02
2.413671785550412958e-03
1.357872685094020822e-02
9.349703462928240019e-03
-7.901266596111433324e-03
-1.202888542298809031e-02
3.868572151642920686e-03
1.538144418592135229e-02
-3.746555781705944270e-03
-3.727625798360805886e-03
1.037405692297234394e-02
-7.958620298841916291e-04
-1.966246126925079874e-03
5.084422268420455901e-03
-8.445228466209812879e-03
-1.462421480263127738e-02
-3.092198897685938599e-02
1.947511375024184657e-02
-1.070409243747438843e-02
-1.604485219887427996e-02
2.334076850156271803e-03
-1.701563370815614359e-02
-1.205858205875385766e-02
-3.547413675630474005e-03
-1.721500460032381399e-02
1.213494093210810022e-03
8.103603652248251958e-04
3.720983806673658616e-03
3.054932326057985953e-03
6.268191732169804166e-03
-6.614945700057343371e-03
-4.085222053372648539e-04
-3.075163434603824832e-03
-1.051353251867453639e-02
2.663789096330813205e-02
6.040277956666241163e-03
-7.879572741889797477e-03
-3.083974357724316578e-02
-1.015730475794685830e-03
2.061556722181257049e-03
3.201258479377977646e-03
5.652378996768260382e-03
-1.363128354801766869e-02
-3.944597225638292980e-03
-1.820391939718663541e-03
-2.070685408378337977e-02
4.028013605599936944e-03
-2.256668044689948659e-03
7.905462665463816249e-03
-6.760523833713247797e-03
-2.783697347846150055e-02
-1.887520461572760044e-02
-6.606436694769986153e-04
-4.904541681292208088e-04
-4.893977473302337303e-03
3.021244606473160073e-03
-1.217183143756017313e-02
-4.548925649474148394e-04
-5.508567649878842384e-03
2.605412712287899328e-03
-8.194572546342780706e-03
-1.279179698700008520e-02
1.994619116095391886e-02
-6.540505556228301542e-03
-3.595939979349456819e-03
5.294411903039722596e-03
-2.384490040335533051e-03
1.140578431732466782e-03
5.770081569838565044e-03
-6.310728108211416214e-03
-2.296887502912010187e-02
-3.301545618943603488e-02
-7.576966758346592203e-03
-6.389744312274845892e-03
2.092502216635542048e-02
-3.079942241040454099e-03
-2.312629018437797543e-02
6.284923210430126000e-03
-2.046621045322081361e-02
-4.804102584968296223e-03
1.021846558962562733e-02
-1.822579885881343842e-02
1.022243308031293985e-02
3.080095225916145742e-03
-5.699823856418235503e-03
2.899732416857859780e-03
-1.739190140691039207e-02
2.858450992432056900e-03
-5.501248076602685382e-03
5.144674721259635472e-03
-9.653740525419841813e-04
2.741557868924660718e-02
-2.018761413227572379e-03
-4.756438754799236987e-03
9.516072554944087088e-05
-8.143839043938295649e-03
-2.494329971977434640e-02
-4.231513764888492068e-03
1.238332046937250415e-02
3.932609742958255786e-03
-3.802157741705841729e-03
-6.010794560267254324e-03
-5.533974169819596417e-03
1.105019992065426129e-02
1.760533528779194279e-02
-1.540546448520016543e-02
-1.155963190629755687e-02
-2.385253752377402073e-02
-9.519109445467658845e-03
-1.966197755415367073e-04
1.800581349193089431e-02
-1.374806168809048455e-02
-2.197324691985526671e-03
-1.979562729626442585e-02
7.962950963608645891e-03
-5.267415544856277401e-03
1.278251581724870918e-02
3.572378854142040702e-03
-2.115525076990453987e-02
7.837197208516359301e-03
4.445035013040804506e-03
6.938841614834852581e-03
-1.782631794893622295e-03
1.518075914869443203e-02
1.410632424808348426e-03
8.678600696130840328e-03
2.224533263245020293e-03
3.473479338890006138e-03
-1.801793929786275547e-02
-1.303498354888866888e-02
-1.604113516712165136e-02
7.461434963432833807e-03
1.399106885828620486e-02
7.988978213131795944e-04
-1.227774594115052130e-03
-1.139290930097346197e-03
-8.563596924314756387e-03
3.271214031840633148e-03
-7.716195555044190642e-03
7.868008521407583028e-03
-8.614893909367499908e-03
-6.995258082405649003e-03
1.551420599602943567e-02
-1.999163711643373378e-02
1.661713936249112355e-04
-1.458885960918206853e-02
8.148799076132182129e-03
-1.480995569949699556e-03
1.679335727185484947e-02
7.141675248054748723e-03
2.034701900671174665e-02
4.516767021665956013e-03
7.665679348854889316e-03
1.913989196431046397e-03
4.548701634337944631e-03
6.509439773162590051e-03
9.630814001952596253e-05
3.669348983174972219e-03
1.179622900833934319e-02
-1.855819751831527809e-02
2.245045669775899005e-02
-1.353224725065940194e-02
-4.044715684605028967e-04
-6.800751866305700631e-03
-1.611116101071089976e-02
-4.035396239855104108e-04
-2.533333711561598298e-03
7.669892631322881328e-03
-5.163081185385461026e-04
4.411288724171675939e-03
-6.694001111618265616e-03
-5.104005981670497929e-04
-1.190336900200191818e-02
-9.838745550964216394e-03
2.952350641439497290e-03
-7.713632329257071908e-03
-1.460706071883833071e-02
-1.728086675538463915e-02
-6.160823371590166790e-03
1.640844499490234226e-02
-2.507304413933561169e-02
-4.209565763061333919e-03
1.476941799486426038e-02
-1.983160576155503299e-02
1.303989671608533039e-02
8.566139190206094323e-03
-3.419369278559940533e-03
-1.252599196627098704e-02
-3.435808234403289578e-03
1.780589950171918359e-02
9.869763400678530432e-03
1.482729783020511095e-02
1.556585054633854819e-03
3.284348561872536213e-03
7.114702019031711629e-03
2.952107685705359502e-03
-2.425928565659435723e-02
-1.085761462992369981e-02
-3.558321879995986810e-03
1.123263074145029045e-02
-1.545092060826722472e-02
1.508776157096955797e-02
-1.191859703155738297e-02
-1.058950664301327614e-03
7.760659560790255859e-03
-1.194565796785150395e-02
1.332202470762005979e-02
1.451675094093072453e-03
2.209869407263656549e-03
-4.189295937076324521e-03
3.391959714063141895e-03
7.752211555614479076e-03
1.245827321632574786e-02
8.954303827568775923e-03
1.745231875848440081e-03
9.843779308847581608e-03
1.705872985694528721e-02
1.995276508884680743e-03
7.574194137489690011e-03
-1.193174975914722616e-02
1.072114068900514167e-02
-3.042990625816161671e-03
-2.139444818470683657e-02
-2.825574917227240742e-03
-1.191153962848735294e-02
1.846005967476983117e-02
1.889434869525951147e-02
4.519638705732392965e-03
1.356212200943042131e-04
4.365094199514898445e-03
5.601479583821214817e-04
5.410451887526286988e-03
1.526034303022728161e-02
-3.710642502755310407e-02
-9.385510431594554920e-03
1.818664111717955417e-02
4.387844508114190599e-03
4.458682487829005760e-03
1.067435000119175588e-02
-1.190294203410519058e-03
-1.038772581653148175e-02
6.168970678016463469e-03
-1.714653951247646288e-02
2.125447778316822897e-02
-2.549570317287102456e-02
8.666619109586373368e-03
-1.227823715137293416e-02
-2.385054263209123067e-03
2.529622756977228330e-03
5.316941607108077077e-04
-3.118671594492878046e-03
1.918383093895235925e-02
2.274392096858682266e-02
-6.721059085760834780e-03
-1.138287237374766871e-02
-3.989899973533563536e-03
1.303272941306929736e-02
-6.556895020269354855e-03
-5.752287386114750441e-03
-1.394215255021742650e-02
-4.577122535165779188e-03
5.996207692389941314e-03
4.739883679318481098e-03
-1.291684109595257063e-02
1.238633329662947556e-02
-2.077555897048207964e-02
-1.774201699327556184e-02
-2.348741403239175754e-02
-6.370312117473474894e-03
-6.589734262258595786e-03
4.780223994492779037e-03
-7.208242745588509456e-03
-6.807903172392432492e-03
-7.368455512519678924e-03
9.816509818449548758e-04
2.260402236150580238e-02
5.163022804324893765e-03
1.356847718438404255e-03
6.868007904972554117e-03
1.421311187133525965e-02
-7.417145296573021337e-03
-1.527318595035490056e-02
-1.741108742233673720e-02
-2.976063020088219602e-02
-8.936473807804849387e-03
-3.666842572238455857e-03
5.959743447941637760e-03
-1.313357672195695700e-02
-1.946324954595291326e-02
-1.495324594278251568e-02
-1.740074704941791187e-02
-3.551101046756152419e-03
-1.268168087706039032e-02
-4.890973672628054665e-03
1.122578248491494166e-02
-3.439362915286119961e-04
-8.614246045344902195e-03
-1.129184251555458846e-02
8.218441023585029703e-03
1.229219601295778938e-02
-2.186496323931741773e-02
-2.832506967324665420e-02
1.097634841930341873e-02
-1.475105593571859018e-02
-1.217071433980348137e-02
9.269588162671026435e-03
1.243702287388609787e-02
-5.447043322737521974e-03
2.314657433249849103e-03
-5.919854735945508963e-03
9.195170396315465594e-03
-1.810948716506612099e-02
1.771431918578669036e-03
4.992298443295767330e-03
2.923978713606601582e-03
-2.073180893970268460e-02
7.036235194861355409e-03
-1.437276888213055758e-03
-1.078512644890165795e-02
-3.004985866641222622e-02
2.974985412802893517e-04
1.103971128163664869e-02
-2.422518169000116572e-02
-1.627750221319316029e-03
-2.674624888594755081e-03
7.178028385801987939e-03
4.495739014679307581e-03
-1.088305761943337419e-02
-4.156727786742292485e-02
-7.099492068494898771e-03
-3.262942308639730105e-03
2.290713921691274468e-02
-7.891939068970267590e-03
5.799903986001952311e-03
-1.368675483408893223e-02
-6.958221129765319694e-03
-1.342138657182233470e-02
-6.601654062984452925e-03
6.635457022329497613e-03
2.973324241896189123e-03
5.175416599349289340e-03
-1.080519251524269565e-02
8.198124316967711836e-03
-1.074798646167299428e-02
-2.134194448573820124e-02
-5.016884881906779475e-03
-6.113565716946890369e-03
-2.938576722346888936e-02
-2.491481159897422637e-02
3.304127622896925031e-03
-2.440858789312796723e-03
2.125294724466639685e-03
-1.005869911405490869e-02
-7.617854880117049844e-03
-4.436764637024112113e-04
-5.095224763509209609e-03
-2.028193647803356106e-02
7.709401228446659433e-03
-7.714525746599648279e-03
8.216019862483998253e-04
1.340819404738529536e-02
-1.296262695691670699e-02
2.054330640133684820e-03
-2.060199094597468718e-03
-1.247989104944589173e-02
-2.552700526930652691e-02
8.014277020564467002e-03
-6.558411585837999741e-03
9.600236750567512495e-03
3.646399982295944059e-03
1.103767559049867626e-02
2.818565424374481695e-02
-1.462454006813487632e-02
8.535166766340923292e-03
-3.602412781291487384e-03
-3.894109936515205862e-03
5.352663758488774952e-03
1.048042265109430486e-02
4.719596342384009546e-03
2.041433160985270043e-02
-2.346862486621640025e-03
-1.300738610430321462e-02
-1.584713405996905980e-02
-1.311346183434496451e-02
-1.227949204550493438e-02
-1.153319893952955456e-02
-2.551947159500386753e-02
-9.107103863153739529e-03
5.249713987584117385e-03
2.353921983966965770e-03
-9.365436129740683027e-03
1.403355028766859955e-02
-1.184860623576798264e-02
-2.049719388346901011e-02
-1.813955311466281667e-02
-2.004240516597400809e-02
-1.066571389046134556e-02
2.570396206664295885e-02
1.137008428508184087e-02
9.380925145970366030e-03
-1.199977189477143685e-03
-1.342336614850151572e-02
6.939536022961251445e-03
6.749405476604206609e-04
-4.858055886331425800e-03
-1.774639988977328928e-02
-6.593417185963172666e-03
5.913824816114335650e-03
5.052972101763017476e-03
1.535569435700506226e-02
1.766843885380675952e-02
3.287817666891554736e-03
1.285958266813087489e-02
-1.053265800881035032e-02
-1.388789285639596520e-02
-2.390909308850069914e-02
-4.039505686611733273e-03
-1.011687382295138084e-02
2.479520072134164949e-02
-5.764141492926193322e-03
-1.198637671662639795e-03
-5.197167130022298416e-03
-8.104435155594537366e-03
9.861315545513010469e-03
1.034973044438592359e-02
-8.246565531364819304e-03
-2.530367894446870422e-02
6.030954260316017702e-03
-3.673728972097023340e-03
6.470479591545701646e-03
-1.693293351784450063e-02
-1.463820300200728737e-02
-1.611801544745821314e-03
-1.606749144304071494e-02
-5.986636326998269649e-03
-1.421994740695798481e-02
-2.393939396726834160e-02
1.217389346272905286e-02
-8.018985039263281170e-03
1.929383236970994703e-03
9.247964544785152331e-04
-6.083241106018876486e-03
2.101544910243557940e-02
-2.548985590123097229e-03
1.051985584916020552e-02
-7.986154395566471805e-04
2.284028502563533250e-02
-1.007536864711536771e-02
-3.450125634843128480e-02
-1.113164556747637569e-02
-9.459142734480389947e-03
2.007488961708911706e-03
2.211442817129841316e-03
7.941521474748922463e-03
-1.470745198453370789e-02
-4.892648252027023692e-03
-1.393147272299658911e-03
2.316993760773351091e-02
-1.611606970207966503e-03
-2.084638502252565348e-02
4.468859398663146271e-03
-1.139320022547236216e-02
-6.766803278070980413e-05
-1.760608636344369871e-02
2.735803900713666172e-03
1.911267066555496358e-02
8.621546382310706427e-03
2.564175836854824114e-02
-5.131899751590079765e-03
5.525276359175521762e-03
-3.231966589031268905e-02
6.481892912751187515e-03
-2.830028362801930049e-03
2.331800615097935018e-03
-8.030312703344867978e-03
8.262160765833694367e-03
-1.658589027229119897e-02
1.144811927863822153e-02
5.328995172251943177e-03
5.192467500025240053e-03
-1.193004716241009844e-02
-6.392076005154755103e-03
-3.732842480602354893e-03
-7.175755278515401521e-03
1.925608168442331097e-02
2.512328781793736476e-02
8.207865021346955406e-03
1.555643037550922571e-02
-9.857554876052264294e-04
-2.684982726521985968e-02
1.163372333467937655e-02
8.310767541569704167e-03
8.711359313724948913e-03
8.021740857357281818e-03
-2.532836995588396561e-02
-1.787100361685410805e-03
-8.843625343211557188e-03
-7.580381205313298232e-03
-5.361166524003753257e-03
-1.269991130528979294e-02
3.826184783918326789e-03
-1.952446855636767427e-03
-1.381540828698326825e-02
2.649692772403437757e-02
1.167403994204074986e-02
1.429748207822850725e-03
6.154248136157404979e-03
-1.702128361573845838e-02
1.095945156863451994e-02
5.931046543207555907e-03
6.939658683714036366e-03
6.915523684537021819e-05
5.413320969032936036e-04
-1.803973446514336955e-03
-8.970633838081727707e-03
9.561539206208306482e-03
7.045896650429293168e-03
-1.241904978075463080e-02
1.019738795594889690e-02
3.619941028012418557e-03
5.257693989652594165e-03
-2.355873285684921201e-02
1.317363055051157597e-02
6.465848301317196622e-03
1.427130949245359812e-02
-1.413490091151435677e-03
-1.316630506105138584e-02
5.883033714389349945e-03
-1.870022115682425448e-02
-4.072117438020383950e-03
-3.564531465137850668e-03
1.056455754371941197e-02
-1.230730556937794512e-02
4.739181460770993705e-03
-1.907381036288676238e-02
1.738024190502382785e-02
-2.948366394575476033e-03
-1.983289596862877410e-02
1.884857763487307537e-04
-1.498660331569360432e-02
-1.338289827720073009e-02
1.322918864244914750e-03
-2.473841469355016198e-02
5.143858827930742478e-03
1.067943779767820296e-02
6.995061755419659452e-03
1.729095347994917195e-02
1.438563770215311316e-02
-8.305922354744808486e-03
-1.449395115851219787e-02
-6.747522571740828014e-03
-2.070877920093231600e-02
8.952900234184839670e-03
4.099763739155683033e-03
1.525059938472914448e-03
-1.106373172132610327e-02
-1.395889951962354242e-02
-1.283799002765880588e-04
-4.153234701503685442e-03
-1.241624038296420054e-02
1.590352316303168291e-03
1.535515915782319739e-02
-1.477383716465400718e-02
-2.113066075299089089e-02
-2.388314755870647732e-02
1.403711562197410521e-02
-1.362938963286922621e-02
3.401707429008818395e-03
-8.754042908849511348e-03
-4.779361842928374869e-03
-9.518307362980130484e-03
6.676874483166166975e-03
2.768839502680871256e-02
1.497966401304574174e-02
2.960427486135613277e-04
-9.099860935763474067e-04
-1.531031809195816142e-02
-1.674897079263781494e-02
-1.119029925779299953e-02
-6.932170333443311676e-03
9.347304953287597154e-04
2.227258680898210887e-04
-1.495669177407433700e-02
-6.553581312408327669e-03
-1.222477816503943215e-02
4.191297388440474309e-03
2.040181547047462303e-03
-9.737335188311987272e-03
-4.931951554363870303e-03
-5.460431858831481591e-03
-4.749262717833413125e-03
7.021732694744152112e-03
-4.991329897243006533e-03
-1.677399082639805666e-02
-8.993442494300642881e-03
8.443780933962904967e-03
-8.466355810249996390e-05
1.281291906617025578e-02
6.432153776650084871e-03
-1.738187213621046612e-02
2.186458474053643193e-03
-7.926117179528405915e-03
-2.237502806936319047e-02
-4.270200692544134057e-03
-2.533876780156027464e-02
-1.622095752415366257e-02
1.005836584335933342e-02
1.348226628290557019e-02
-1.768290749819794935e-02
-1.694822203894374296e-02
1.169553640572270660e-02
-1.382685051622995192e-03
-2.021482805329923721e-02
-2.435977763006935606e-03
4.211817148730376617e-03
-2.348662996593471955e-02
-1.070359388465618247e-02
1.837615940062065642e-03
6.104212115683707758e-03
-1.000668907398674992e-02
-6.863947200055784022e-03
1.254752493320867614e-02
-6.468828820503744192e-03
-1.931181290671407647e-02
-1.362192719785395049e-03
1.516398321959745374e-02
1.271184365618513792e-02
3.109053923881248058e-03
-1.461801284488072408e-02
7.923836273231253668e-03
-1.546291649641963906e-03
-8.265845990569556032e-03
8.030407830879418909e-03
-6.520393742026404059e-03
5.900718466635256586e-03
-4.104005580923624288e-03
8.617222760241708898e-03
-9.436217737286211465e-03
-1.319091252076568660e-02
-1.019535387221374816e-02
-1.678705821644257620e-02
-4.714765678462014969e-03
-4.699844839670794163e-04
-1.629668289689026155e-03
-7.090901636793447115e-03
-1.052026666786699469e-02
-4.040404476689359904e-03
-1.969998727204312280e-02
-8.342939026116776013e-03
3.857477633106652388e-03
-2.129513897055883113e-03
1.097546796122811363e-02
4.797199270989377026e-03
-3.697113596407461313e-03
-1.632617771894518538e-02
-1.267414426690912331e-02
-8.710554953813935946e-04
1.454316063848716230e-03
1.660874020357120187e-02
5.931579443495722977e-03
-9.554870023745070176e-03
1.295125198367074251e-02
4.356176592571571471e-03
-1.147136818496067440e-02
-8.149611818740069846e-03
1.468985666416399403e-02
-1.162526358600447958e-02
-1.682995553102178965e-02
1.434952317820213478e-02
1.310364153599150906e-02
-1.224655358864912974e-02
5.286439442018129979e-03
1.423702165671866457e-02
3.695366973013338580e-03
-2.185397319309017108e-02
-2.814621194384550260e-02
-8.315063864072517671e-03
1.048442498348284811e-02
6.980525441829883021e-03
-5.378315604382886451e-03
2.019999960694202068e-02
-6.167163246233705980e-03
-1.398415825222238187e-02
1.457838000987653378e-02
-8.132694027135884893e-03
8.662563871363369123e-04
-8.384773110133206253e-03
-2.651865575009741682e-02
-2.123714562865503322e-02
1.909708608988333481e-03
1.476813171483064811e-02
3.304579693402089069e-02
-2.635131148173036099e-03
-3.582026102093725795e-02
4.537311340573189911e-03
5.268159036074505919e-03
-1.108793867743676454e-03
1.076684871626288655e-02
5.275447679430066194e-04
-9.978354947816047912e-03
-8.391502741027501849e-03
-1.236728567188632999e-02
9.647378642681930100e-03
-8.128127964595902033e-03
-5.665018766499948545e-03
-1.274460435644497302e-03
1.090322143472610174e-02
-1.013186150689398407e-02
-5.021132138514517330e-04
-3.963227369866107602e-02
-5.725560186863602047e-03
2.443195229557554998e-02
-7.641036395412290939e-03
6.378555818110273265e-03
-3.886937813155646581e-03
-2.675082452311154310e-02
6.912911017033081425e-03
3.413244037534138731e-03
1.065818527670796094e-02
-8.079879519530574691e-03
-1.035767892239758056e-02
-6.134693643052354511e-03
2.814808345169263204e-03
1.173715201736227204e-03
-6.480570432882880316e-03
6.003734930669814805e-03
-1.456169974618770450e-02
6.592724379955054725e-03
6.711798549593634214e-03
1.656305402854560209e-04
-2.593918690873785009e-03
-8.827228928198819352e-03
-1.072343074006331526e-02
1.235945154828606285e-02
-1.703722279134956691e-02
-8.107831214166388856e-03
-3.571771937210864098e-03
2.172964850676095683e-02
-1.207635634878088558e-03
-1.136454563345098631e-02
1.750240934894972678e-02
-6.056374185850598585e-03
1.784597143271511935e-02
2.409138998523460001e-03
-1.089545527762101999e-02
-2.930840314090172455e-02
6.758092329281182448e-03
-5.821276180912073744e-03
-2.374926229024808613e-02
-6.694617440851497164e-04
1.919863611821667412e-02
-5.268754930352012936e-03
-7.168995855096654130e-03
-8.840659660337904860e-03
8.260724515987085195e-03
-4.911702560194471101e-03
-1.233958443857959518e-02
3.452214861958958093e-03
-7.665350571079060371e-03
-2.539293920288674452e-03
4.084998680419285426e-03
-1.256481716660870496e-02
-1.909404667013777160e-02
8.888836311828752709e-03
1.936766663246371808e-03
-1.375535207995049955e-02
-2.496324413484559898e-02
-2.190032269376056967e-02
2.843528532576469693e-04
-3.921807562555402679e-03
-9.916148707141339905e-03
-1.889581968563125783e-02
-2.103324568701351455e-02
1.703520784940814638e-03
-1.384365482353282564e-02
-1.709819094005270157e-02
6.026928018768848427e-03
1.224335059085100014e-02
-1.612351137869360088e-02
3.470913329920048696e-03
3.962557585002310714e-03
1.132656347287915727e-02
-4.769265309516694355e-03
-2.787472543229801980e-02
-7.428945073596003590e-03
1.354103033477638274e-02
-9.329356160585583480e-03
-2.851115848713292340e-03
2.419804603181243893e-03
-8.297074713946145028e-03
-8.265852428555463434e-04
-6.575624661902200116e-03
-2.655006734376717109e-02
-1.283359725461792264e-02
7.252737315806584428e-03
-5.691096298382407846e-03
-1.363928157454993156e-02
-3.702014234408077149e-03
-1.545010756333334290e-02
-3.424794345023173762e-03
2.961394211253909683e-02
-9.485284855574876647e-03
-1.259104917017977825e-02
7.239766773530447938e-03
1.896644553814723008e-02
5.176355253560602741e-03
1.073638727823855027e-02
-1.639257616791489278e-02
1.818690936863650437e-02
9.919871504385953387e-03
5.599151839106869186e-03
-1.138887564048441693e-02
-5.951927057206245902e-03
5.872614186062778859e-03
-1.395360152076898300e-02
2.452025473099347062e-03
4.940110752077939149e-04
4.149791817498862771e-03
6.466024794426821973e-06
-1.121902054394893419e-02
-5.141852737415217138e-03
1.230095512334503441e-03
5.231824401754903153e-03
6.726674985065138161e-03
-5.006284936539787296e-03
9.168555908084697822e-03
3.330206865637488391e-03
-2.306044192161747601e-03
1.737776736072434852e-02
-6.849728751378366884e-03
-1.460998152755800354e-02
-5.361818258050135913e-03
-1.225017152960998675e-02
-1.698039048421190597e-03
1.165108887380603142e-02
-7.409318459457513509e-03
-5.900634792542103213e-03
5.304276430049500481e-03
3.045845604388300407e-03
1.429120675844070855e-02
-8.764936051947584336e-03
-3.228059158580788828e-03
-1.768115836941527375e-03
7.471613096016951547e-03
-3.907215598273197166e-04
7.484345392165441067e-04
-9.516054912334748900e-03
9.315335976152579883e-03
-1.493533232142682174e-02
-1.592531097481888688e-02
-1.696675955898061319e-02
-1.437585093783971986e-02
-7.654478901466690507e-03
3.410423339972839044e-03
2.064859837487641181e-02
2.064374463919094529e-02
-1.250617061639495813e-02
8.381586091093948254e-03
1.986838542776037456e-02
-5.782942388580701587e-03
-1.263038618367498533e-02
1.482082643423305321e-03
-6.333136373691195670e-03
7.806601702523289360e-03
2.129225969536901672e-02
-5.188567030980703945e-03
-4.353216714592990713e-03
7.466198965228054013e-03
-3.004138042622911658e-03
-3.791258334554149616e-03
-1.109164190935251447e-02
-1.181528556265017300e-02
-1.913740896794165897e-02
-6.741719302530476549e-03
-2.148834048994880709e-03
-9.685967788847036491e-03
8.679437030420457735e-03
7.339117230403199160e-03
-1.517903952642013325e-02
-1.193635144010685330e-02
3.675802992966991875e-04
-8.820857249532462058e-03
-8.746662521362259237e-04
-1.633433039124031379e-03
-7.599580479502324876e-03
-2.420912160086462206e-02
1.012094623584710792e-02
-3.128286211756724981e-04
2.031425116825240004e-02
2.277931855948591225e-02
-2.281553219284944076e-02
4.927663468194016204e-03
9.309824454206194755e-03
-1.647893235907408119e-02
9.737440988383593704e-03
1.171992612461581970e-02
7.808926482018124955e-03
-7.588197123764649221e-03
-7.311287948509119852e-03
-1.314250526281242511e-02
-6.546025466540346741e-03
-5.789748413296522817e-03
-5.386230002565284454e-03
1.252907644728977477e-02
-9.268415653080546573e-03
5.414829893863342195e-03
1.926250940446478516e-03
-1.316452504932689484e-02
4.444676750801903990e-03
1.002210068085431990e-02
9.966704367597887734e-03
-7.524953126041744773e-03
7.240898984220946882e-03
7.835126735449558441e-03
2.058859466630193376e-03
8.479806552938779288e-03
2.756106162743836123e-03
1.711651212578999340e-02
2.015831077164765422e-02
-1.381521076022322256e-02
-1.801428853160315716e-03
-4.562265439948380054e-03
-1.540627738447515258e-02
-1.557607282721612009e-02
9.449813338765721254e-04
8.299836370736946023e-03
-1.297399400130338012e-03
-1.099875787488709643e-02
3.949678885015591931e-03
-2.746426778270009972e-02
-1.372028603484802371e-02
-1.681123423596207669e-03
-1.510209992929914362e-02
1.034383838093643967e-02
-1.489355639987546137e-02
1.886832856016554955e-02
-5.390574223405850650e-03
-8.864150006056413511e-03
-1.483236024274523467e-02
8.041836185557899030e-03
2.375321113787070768e-02
1.430107555244682820e-03
2.678831149781469440e-02
-2.251528734953251246e-02
-2.799172855922469130e-03
-6.429810847523231496e-03
-6.274311469454164208e-03
1.602906764008498602e-02
1.753380872908583479e-02
2.185116396514712850e-04
1.214304195665256471e-02
1.527487976012674876e-03
1.555210351728074196e-02
-6.559544961082599407e-03
-2.218837580135770218e-02
1.911274794504362953e-02
-9.732078853173762450e-03
6.716137637283911901e-03
9.640677552117072821e-03
-3.684177763597545723e-03
-6.982134384537269298e-03
1.996814935972112195e-02
-2.246296065484361393e-02
-6.856858425517407298e-03
-7.029588310514346683e-03
4.999937102961677683e-03
-2.470571460286108412e-02
-1.222675899782218892e-04
-9.058159880293990135e-03
1.822659396271893162e-02
-6.004664285571701537e-03
7.054618311797589830e-03
1.354532348503587405e-02
-1.639946348580938532e-02
2.149886649954050460e-02
3.378976338336399810e-03
-1.414811778488612136e-02
6.813245916450778004e-03
5.828924173009215545e-03
-7.203196754703328729e-03
6.876561314676607473e-03
1.710803384680447195e-02
-7.950573708930034310e-04
2.499385532421277353e-02
5.521973917374966255e-03
-1.115807980332191897e-02
1.254911373766578672e-02
-4.521796634410853513e-03
-1.396469114901798154e-02
2.080457668727692458e-02
7.041204564083962392e-03
-1.452893526123109728e-02
6.566169364099806467e-04
1.136715452505335450e-03
-4.088171350219094863e-03
9.144069067830842834e-03
-8.108196767030588156e-03
-7.925927389868350423e-03
3.386390083355472237e-03
7.862108954846219050e-03
-1.449366094082796957e-02
1.861819055519502511e-02
-2.722537023141016147e-03
2.743035982785187871e-02
-8.597213412242121766e-03
-8.627057889688203793e-03
7.555482460543367848e-03
-1.077655126883589418e-03
1.658178885818466231e-02
1.359842141221210589e-02
-2.431646719854788086e-02
1.590732709027516904e-03
-2.381112395508246798e-02
5.997617427489147605e-03
1.374425055054144182e-02
-2.279515809267327123e-02
2.140460616489025386e-02
1.381724649212613546e-03
7.120288765676134266e-03
3.307719611862936383e-03
1.594792261312628218e-02
-1.030625279628199142e-03
1.158024423585440887e-02
-4.845405666399615723e-03
-1.343066613647092220e-02
5.147374884824806873e-03
1.001011173277031180e-02
1.827543029042128560e-03
4.348983328463916498e-03
1.612091421230102753e-02
-4.983692674875408232e-04
1.651570360034142031e-03
-6.366673341046499845e-03
1.971283553002142405e-02
-3.620944515215167043e-03
9.044339714960294291e-03
3.268808555326586929e-02
3.306003423193616935e-03
2.321089248460776744e-02
1.612270001240023991e-03
-1.487285740271421242e-02
-5.400059956706855686e-03
6.891028847164269722e-03
-3.536100597738063567e-02
7.912796989363585567e-03
6.157735884209201635e-03
1.253006377484227468e-02
1.105218082829354832e-02
7.268316272377945211e-04
-8.600309614724322869e-04
3.235588427512426247e-03
-1.396160098523048163e-02
3.720502677214476434e-03
-1.356513763653332746e-02
-1.754294599822985544e-03
-1.317732204974903995e-02
9.769989844388713221e-03
7.220565269498046244e-03
-1.843942373069401000e-03
1.919044264325183921e-02
-6.181548384714048467e-05
-1.390727794503004294e-02
4.515032039497286938e-03
1.340575718391369929e-02
1.927286208809056087e-02
-2.168490408430269467e-02
-1.059009103263219148e-02
1.942748030860872929e-02
1.046664952269824381e-02
-3.921360772637093664e-03
1.666449009850498250e-02
1.165637489588561282e-02
1.571120027002926439e-03
-1.877671938426081488e-02
-1.078418937887271577e-02
6.161544550637502310e-03
6.587450235948194045e-03
6.416747842949879592e-03
9.844866921491872685e-04
-5.659580147874210265e-03
-1.788127891632427385e-02
2.435089980744035987e-03
-1.472727537445618802e-02
1.646186052409756573e-02
5.133564515304580439e-03
6.271320931234016481e-03
-1.380521066042997248e-03
5.735168553519358510e-03
1.145341445008309436e-02
-1.459702231788500768e-02
2.267612903389395421e-03
-1.738686245454831858e-02
6.147096600829663263e-03
1.292763662971081057e-02
-1.875491814047341652e-02
9.112473871285575212e-04
8.290545455889307067e-03
5.644567757907071812e-03
1.830625281830249029e-03
1.689584570072575828e-02
-4.381663791970798021e-03
6.017511928146898441e-03
1.371274769289777470e-02
3.653260457337542157e-03
1.402754638205614725e-02
3.325543785813083689e-03
-3.779322825289039255e-03
-8.036248285490429216e-03
1.984289760645568858e-03
7.470973400648112453e-03
-7.274550025351724479e-03
3.866399933869636967e-03
-1.223563952872228251e-02
8.913177483671432975e-04
-5.610095040663630938e-04
-2.071572651203705887e-02
-4.481632899214701114e-03
6.065888319216005374e-03
1.014745082915560932e-02
-5.966560309726790315e-03
8.523107816211206514e-03
-1.141399386256882788e-02
-1.160177723279860046e-02
-1.765106452795097564e-02
-3.775806448555837913e-03
1.105175358672454838e-02
-6.233969983729620995e-03
-1.089801769563973621e-02
8.371730239147738908e-03
2.283761544609943031e-02
1.668107461714232005e-03
8.494414421264973036e-03
3.541969431356333745e-03
-2.563137461035722847e-02
2.937777131931218044e-04
2.430185383352332848e-02
-1.435440089439111826e-02
2.094772423527683364e-02
1.051380861805298154e-02
1.223444449809662007e-02
3.936560508665864176e-03
9.767696869861491188e-03
5.024397261909877357e-03
-9.151495280427569129e-03
-3.379661016199025144e-03
2.311357649613190665e-02
1.453670739052104676e-03
-3.805952592471656837e-03
-1.731851519229932884e-02
-1.408414799266521043e-02
-2.765610866286474442e-02
1.505500475370222246e-02
-2.158426286106535086e-02
4.776137805096034722e-03
6.649526478851692027e-03
-5.735329420800129065e-03
-2.235049812961296175e-03
1.920171320296531949e-03
1.518049971486860536e-02
-2.411149202866727861e-02
2.158546812961531156e-02
-7.191596504507814618e-03
-3.147324808450551251e-03
-3.695888294589789666e-03
8.048132055845263685e-03
1.555479483266746952e-03
-1.706870238494919215e-02
3.209951339872608306e-03
6.048380165013112451e-03
-3.073591908762825578e-02
-1.423703532757052657e-02
-6.611368461370978160e-03
6.525707037981433485e-03
1.282188553002312423e-02
1.667686974227390942e-02
-7.283240823817220023e-03
-2.182545798457352984e-02
1.450396280012299435e-02
2.047499741319983198e-03
-1.064056832633932317e-02
1.011286137939897698e-03
5.064404985633018559e-03
-1.877242607440507416e-02
8.467939584844839940e-03
-1.474175818669474711e-02
1.446907477505426920e-02
1.254335954733054939e-02
7.223954101358172168e-03
1.832189423084320742e-02
2.844901481444278481e-03
-6.247224852089175266e-03
-1.448080691703954991e-03
8.390127704214794813e-03
1.156035660718203462e-02
-1.107893762069256209e-02
2.802565820537304036e-04
-1.359318054998662076e-03
2.102184117918180425e-02
-3.929164142654134780e-03
-4.019981125230259050e-03
5.131069022403170069e-04
-9.921225646618460695e-03
9.116229038313166874e-03
1.825903021371280211e-03
2.551997161013376536e-03
9.132648794046306293e-03
-4.826788199458825583e-03
2.098852206361530737e-03
7.910240736903719275e-03
-4.446793362098181400e-03
-2.237474865717038741e-02
6.154525582109378161e-03
3.105266281315434028e-04
4.625426402896463778e-03
-4.235647169586321051e-03
7.019541280764537289e-03
-1.646062383623689979e-02
1.161236591215573932e-02
-1.225164726264871447e-02
2.446386624222525279e-03
3.530125266588217490e-03
-1.700783935053206200e-02
1.054758825726054110e-02
-4.089506674998348579e-03
-1.626205434925128909e-02
6.081369770962893016e-03
2.798439963422640064e-03
-2.221223864034741792e-03
-1.298830634972563888e-02
-1.663184213641397818e-03
7.374504408389374009e-03
9.110552118187039859e-04
2.965899315931234004e-03
-1.767874448851988745e-02
1.671880879496062330e-02
1.121196987511101709e-02
2.402822179288007301e-02
3.374499831314877601e-02
-2.177955463367210048e-02
-3.125149887279667516e-03
9.014328019689588772e-03
1.939432616327892633e-03
-8.383275386373276183e-03
1.622632810701256064e-03
2.920336195289885764e-03
9.214916999677190065e-03
-9.094820507000098142e-03
-5.465484700444418233e-03
2.278927738654504351e-03
2.578538359551966336e-02
-2.057210496008879050e-02
1.551567934607550603e-02
1.320482176065005363e-02
1.969156714514658062e-03
2.937694470202576943e-02
-1.224268470379527574e-02
-5.580311266464313413e-03
-3.088033427706696459e-03
-2.629411132976904996e-03
1.041038001236162594e-02
-6.378857887774390173e-04
1.617918015254518962e-02
-1.012571492121458472e-02
-7.182624523132176766e-03
-5.316352937022219248e-03
1.108474045592422290e-02
-6.393433120193412963e-03
8.903359901792919431e-03
-1.375807857586246880e-02
-6.707349322685937469e-03
-1.975466294722277513e-02
1.406380153255535476e-03
1.303333263795074595e-03
3.332167026909255668e-03
8.435922790276568356e-03
-1.842084927113039894e-03
-1.163313627027417509e-02
-4.490982407155004290e-03
1.352547172509516345e-02
-1.061257137294832793e-02
-6.459704633282965271e-03
5.293431440408728067e-04
-1.965506838299332232e-02
-2.014915319958991149e-04
3.324672672914078930e-03
-6.555229749035826510e-03
3.750044785832718462e-03
2.245173947834163894e-02
5.563016223254617539e-03
-1.108198411336747992e-03
1.251655432431285006e-02
2.780413245414815014e-03
4.548725418294496253e-03
2.653931808592957867e-02
3.059747020710899823e-02
-4.231537503422920163e-03
1.272805314197348117e-02
1.856497343113701348e-02
2.321316343586800855e-03
7.363912256079058151e-04
-1.454351183842046875e-02
8.212766772876936095e-04
-6.899945079257965852e-03
-4.230139928386124869e-03
1.785135916676143519e-02
1.546817718560951523e-02
-7.574535460287514996e-03
-9.527412044270518535e-03
-4.125476099612009062e-03
9.369276081155867783e-03
1.939717635988923855e-02
-3.916272125480519360e-03
3.162137071418526669e-03
3.474162390466312752e-03
1.076896384100048919e-02
1.421939146361851994e-02
1.404297892540036508e-02
7.068385195551487275e-03
-1.600438475352050638e-02
2.602905287297532094e-03
5.524942150078889121e-03
5.998325191872956423e-03
-1.156511677173653367e-05
1.365903053352969694e-02
1.228329750752426772e-02
3.314174435090351794e-03
-3.751301741746037167e-04
-7.214176836922959850e-03
1.391060701279999085e-03
-2.393279120808847540e-02
1.337406336165433349e-02
6.525447330974700096e-03
-2.654626523893144005e-02
7.349274788864956255e-03
1.246021439545560473e-02
-9.015659815925959261e-03
1.512573864473844634e-02
-6.165136422459858642e-03
8.034024624226381375e-03
3.231444626977911239e-02
4.189217763402391936e-03
-3.315035060126247869e-04
-7.183884724163047859e-03
-2.002483608920339712e-03
-6.212051219091400088e-03
-2.568288015499026883e-02
2.886780280790129678e-03
3.262118932156094116e-03
1.187985635904606875e-03
6.845950688990905947e-03
1.896134881492737845e-02
2.508267767997586495e-02
2.197235358711367714e-02
2.073300597890279443e-02
2.175412589066952167e-03
1.656964666743780332e-02
-1.907767051258403221e-02
-6.636391311298385888e-04
-4.897925869875589984e-03
-1.771962399735222196e-02
4.024259195956664606e-03
-8.122964516069865540e-03
1.269935146670517559e-03
1.447599779390286402e-03
3.085380549973601363e-03
1.691626699739023562e-02
4.287820906555152474e-03
-8.114150050643913203e-03
-6.384254159915506849e-03
2.153784206709365157e-02
-1.239117327844646262e-03
-2.709592218885415252e-03
-6.025088057657259667e-03
9.945570469696466548e-03
8.110510088466205093e-04
6.367684611077056335e-03
9.899046086588291979e-03
-9.529984239652971104e-03
4.086006006106244516e-03
-9.324636819521718578e-03
-5.606572729242499491e-03
-7.719968518012444367e-03
2.579321064321941741e-03
-1.266425594832046742e-03
3.316815042923669694e-03
8.738247542615032318e-04
-1.382689246034409826e-02
3.081640849301550602e-03
1.400434253379759936e-02
-1.577950912346649456e-02
7.037022823234265027e-03
1.203676946936647028e-02
7.219893968687771287e-03
2.584422591949529779e-02
-1.152229418835368354e-03
1.691110233670726007e-03
2.120979975834275111e-02
1.241671081812901903e-03
2.862102997459204518e-02
2.827682021957341613e-02
-1.277212046389098431e-02
1.579316646804752172e-02
-1.688283304951770925e-02
3.323776297021573123e-02
-1.898946068158137782e-02
-1.036772530078875626e-02
1.659305110125629951e-02
9.250631974171239381e-04
4.364264425813667823e-03
-5.160560363719993160e-03
3.425211411515728232e-03
-5.895371328331159080e-03
1.088165530011342592e-02
1.278433641890499607e-02
-4.856371948231681494e-03
5.438724772525809631e-03
-1.449498620281159354e-02
-2.146409679438394599e-02
1.777567302149840600e-02
3.966923615871517650e-03
1.726515634651884859e-02
3.342060806365387219e-03
-2.582417365900144864e-03
6.656518489624237145e-03
2.415624444187229949e-02
1.343929414428463379e-02
-1.246337654118393054e-03
-1.700559290990217437e-02
-9.878202701054237980e-05
-9.613072133236557487e-03
-1.458792822122734201e-02
1.653946887068074093e-02
-1.312780762910168786e-04
-9.532424188416028718e-03
-4.094472017349004220e-03
-1.045342958526959860e-02
-1.795083201461903158e-02
6.243681925032044944e-03
1.369454415139465669e-02
-3.675202276189437015e-03
-2.049007835115217516e-02
-5.073007752769203779e-03
-4.733397575748386765e-03
1.774396844189854092e-02
1.372010502838684996e-02
-1.974895663970668153e-02
-5.042780892046773433e-03
2.131475095170507622e-02
1.504484302019237036e-03
-2.831506075930942216e-03
9.750335065930686856e-03
-1.898056302275092852e-02
-2.169958688684005960e-02
-3.300900605956415094e-03
7.800142330432636474e-03
1.922183381436604749e-02
1.316539984612907603e-02
8.767064254097940365e-03
1.213415006148498183e-02
-1.340900428788343451e-02
-2.369820256787190816e-03
3.362044283864072235e-03
1.036502964193875866e-02
6.867782551787628836e-03
-3.699032841934854401e-03
-9.329673352224502085e-04
-3.442802671782825563e-03
1.064291589621367551e-02
-2.096007189084583833e-02
6.219271490241523766e-03
1.807030694282160677e-02
-4.159806782851493967e-03
1.965741476132906035e-02
7.111674563613590815e-03
9.692354146862610861e-03
1.417686850495913312e-03
-6.284464708976284820e-03
2.118044977133637212e-04
2.690937709844981422e-03
6.100684848463476008e-04
-3.523882620408985786e-03
2.497676372753278654e-02
-5.993493265135956503e-03
1.057918213461721962e-02
4.736887126959799725e-04
-2.158028469412259266e-03
1.776239489839274164e-03
2.532066536869201356e-03
-1.750969386109961154e-02
5.174255279701031433e-03
7.991910239827204176e-04
1.088245684736079653e-02
1.900324633172384859e-03
2.674066676063052879e-03
-8.207946262155874084e-03
-1.317249247979453662e-02
-5.010702578972736632e-03
-1.020946473749457378e-02
2.652548464652491195e-02
3.499410681857415689e-03
1.196003997616898983e-02
2.285779011555614040e-02
1.228121693154635499e-02
2.197122039150827683e-02
2.333616800275423175e-02
1.317091638163196340e-02
1.597519545425184900e-02
-1.241575558730234272e-02
1.179414137434672306e-02
4.037510627930828225e-03
-4.198102899150717854e-03
-3.711661342999037373e-03
1.008701660872582048e-02
9.174787106078408430e-03
9.646277207628234027e-03
1.415724681061875448e-02
-1.293914458062119877e-03
8.655194445779950882e-03
-3.047487104769818628e-02
-7.161164413650998248e-03
-3.764871138350573548e-03
-1.549915789461052580e-02
1.283905972485508036e-02
1.298539361231345127e-02
-1.775279490845660738e-02
-1.999462237861154845e-03
1.463053971943631577e-02
-5.423358763491577771e-03
1.751751322015272783e-02
-2.105750582563675755e-02
8.700028401392558355e-03
-1.328231401168250038e-02
-2.246196478749765482e-02
1.474021973397773681e-02
9.087896642400550978e-03
1.078180366956901608e-02
-8.579118316165503660e-03
-2.059209838629243085e-03
-4.844122686362449049e-04
-3.612111841820927517e-03
1.270558101910918523e-02
-9.709967483245597955e-03
1.672400626934971227e-02
-1.915135071906777162e-02
1.518980093326382716e-02
3.309271429275228299e-02
-7.796610632058663046e-03
-3.700464971049843062e-03
-2.185452048224641782e-03
-7.771529713103674311e-03
-1.435907472146156355e-02
-2.302238092645138810e-03
-4.606166733020860236e-03
3.248366608247018651e-03
-3.210363662453572832e-03
1.520823866728056827e-02
-7.698483432274689890e-03
-9.331260838027533727e-03
-1.262162496624262380e-03
-7.269363384516177619e-03
5.869613357947645570e-03
1.275893941065118185e-02
1.062137277133080177e-02
-3.019513050579627003e-03
9.245547162705348987e-03
-3.723093929891178617e-03
1.062156465120456771e-02
-6.359059516753023424e-03
-4.641758965875924549e-03
8.950911667508065078e-03
1.532222083951054713e-02
1.307770882190675485e-02
-8.754110800140589912e-03
-2.044574533145300174e-02
-1.987138500720486700e-02
2.141096034021213942e-02
4.945526577905185513e-04
-7.961894348406217681e-03
1.578037028154291631e-03
-7.249930824033538369e-03
-1.984685262709438847e-02
6.790260288850338832e-03
-1.421640951117445276e-02
3.262134521309827204e-03
5.307244693183993736e-03
1.000729833691838769e-03
2.808591117038430202e-03
1.053671554225607890e-02
-1.636544244020680244e-02
1.816013955390747767e-02
6.797271356136370523e-04
-4.836481472324052379e-03
-7.108618808650317422e-03
1.919546662880282015e-02
2.070191944163817660e-02
-2.673009410859946908e-02
4.838462463726908407e-03
8.659587206512498348e-04
-8.072077444690049092e-03
3.584894339919666127e-03
3.973756003135387078e-03
1.019877533058211917e-03
-1.557076834343879695e-02
1.741784112709226714e-02
-1.553913201347185318e-03
-9.673121551113392572e-03
1.582975038394475887e-03
8.151590898247393358e-03
-7.754618802398039953e-03
2.797239542217746372e-02
-2.116957245794174464e-02
6.211611138308596909e-03
-7.364504262193333900e-03
2.838432003351145586e-05
-2.615568114221861543e-03
1.505699345624433687e-02
-3.355127186099394337e-02
-1.237633938946882187e-02
-1.129898530089076987e-02
-4.941308636880348965e-04
8.683387663099994061e-03
2.120069433999797939e-03
6.044830573262848818e-03
1.195882250555468408e-02
2.619020363771494206e-02
1.085578313755312767e-02
5.930196205483695589e-03
-1.128859770994684181e-02
-1.624679361517036152e-02
-4.292795456296988468e-05
1.358136033234942468e-02
1.233466503279988594e-02
-7.191668794451392711e-03
1.219718661674020757e-03
-4.805309404118014889e-03
1.844399021123149102e-02
-3.607722984864335323e-03
1.853728977946398140e-02
1.217898202815102630e-02
1.594556323514736279e-02
7.220340958648425837e-03
3.526021573349822323e-03
1.088100441102678520e-02
3.057291839174044665e-03
1.245029194486269551e-02
-1.641843011714038889e-02
-3.504059029706928230e-02
1.188892726917338376e-02
2.741617289812826527e-02
2.405597531307946541e-02
4.132679295509706328e-03
2.583527045173258322e-03
-1.150290800278767206e-02
-6.770413534452512276e-04
-1.486047381948582546e-02
2.169037573980051731e-02
-1.994031869304498106e-02
-2.494711668128177500e-03
-1.547580646118209766e-02
8.448654572004275429e-03
-1.068327397355099684e-02
1.834539365977059687e-03
1.552709403937332748e-02
-2.741329621393077433e-03
2.013700490246616778e-02
-1.496136785086626259e-03
-1.144918676630373409e-02
-1.364211228059409794e-02
-1.250469802077215642e-02
5.719334632865774506e-04
5.301791867755801385e-03
-1.141597906102706506e-02
4.458235042127780927e-03
1.024704130082569782e-02
3.789164663526940671e-04
1.710623178793345411e-02
2.683279481703688008e-03
-3.388096811032405894e-03
5.250838110487409012e-03
-9.247065944784206223e-03
1.285394248990094808e-02
-3.452103543381032646e-03
1.541841594751832030e-02
-1.013017290244303502e-02
1.940735680058751009e-02
1.153158646670600189e-02
-7.209277911418850160e-03
1.340400600075392773e-02
-1.950456334650002566e-02
2.200217688421290604e-02
-8.339453516539201746e-04
1.854009797824268321e-02
5.658971999545859763e-03
1.652994731390049210e-02
2.307164814755024735e-03
-8.474569043953003936e-03
-1.756657611740573485e-02
1.601976370789616466e-02
2.000415512867428566e-02
-1.051776801249842790e-02
-4.023044771337865901e-03
9.988147275456873628e-03
-2.038439130467825655e-02
3.733001864909093245e-03
6.174705119754917738e-03
6.533203242498299666e-03
-2.012358908563066304e-02
-7.867884320786484517e-03
4.341751101840281464e-03
2.415357788994338881e-02
3.086196798631555757e-02
-9.378292986735533437e-03
5.670472103248411742e-03
2.371453688791526002e-02
9.894203472013691399e-06
1.551752537941690317e-03
-3.945239936972972858e-03
-2.198575343788049165e-03
6.831171605392152672e-03
-2.880363512969174016e-03
7.422138019387680696e-03
2.682695490406799069e-03
2.620702246249584453e-03
1.430454481684332625e-02
1.101063388236462985e-02
-4.331478959646735058e-03
-1.141505788174177090e-03
-1.333062368632521519e-02
2.957776868379406645e-03
9.749659327827375419e-03
4.900464633909673226e-03
-6.436559320094584202e-03
-3.388559648266608118e-03
-1.422386467332060404e-04
5.724167220196313931e-03
-2.139549732315788877e-03
-2.147747378695454359e-02
2.153369546037400481e-02
-7.189926692789298281e-03
7.988813859189087055e-03
1.244369754838565816e-02
-1.912787430801576264e-03
1.607755040439600575e-02
-5.912291016760601661e-03
-5.078004559919748265e-03
-1.583584947866504763e-02
8.884130711971830949e-03
1.424608268893012321e-02
-1.929228027644337403e-03
-1.039302487819783244e-03
-2.471921585670241658e-02
-1.173170648531376807e-02
-1.036905900544046397e-02
5.145067420434741405e-03
-6.724357457758772978e-03
-7.216188140249192584e-03
-1.145131560864905314e-02
1.353019736490105023e-03
1.473738972744928315e-02
-9.729222137167706924e-03
8.111495064488756165e-03
-2.008512057028849843e-02
1.802897041815624754e-02
-4.247325716293265732e-03
5.995375993549963492e-03
-1.813756706302249375e-02
-7.379689039632562897e-03
1.346141286549875325e-02
-1.007305163183107657e-02
1.253205416327725710e-02
-4.730179641281325939e-03
3.445925142605283514e-02
-7.057214626987751670e-03
-1.222087248696064957e-02
-6.324755027119673145e-05
-1.431372666091699141e-03
6.600358555516425141e-03
1.440361611744568268e-02
1.245634561999507846e-02
1.851563242771377517e-03
7.578675500054574132e-03
-1.441198834228352675e-02
-2.219617435040487433e-02
-1.112757177776607827e-02
-2.535488479423431314e-03
-3.944933471935975836e-03
-2.648247353992697842e-03
-5.509021602886974081e-03
-2.419923745794944417e-02
6.143251375744432710e-03
-1.359491618154566595e-02
-1.199124401652069087e-04
1.593283969446437562e-02
4.245747647028339129e-03
-1.177521198676843156e-02
1.467610005228764392e-02
9.595517070908372512e-03
1.102120700324477585e-02
-2.895373458148364082e-02
1.152133250426974447e-02
-1.031147962253647563e-02
-2.823458751422118496e-02
4.582098362189556827e-04
-7.100625446200884566e-03
-4.316233188002027189e-03
4.275510871087580267e-03
-1.113814434638497365e-02
9.465290156689712756e-03
2.778733211956338576e-03
1.156804235487324597e-02
1.431407531791616984e-02
3.077654207957867052e-03
4.269273213904635185e-04
8.210245169386776870e-04
1.300037257422293792e-02
-4.728157976257684261e-03
1.020052798397299600e-02
-1.034772698309833691e-02
-1.356202148204673505e-03
1.263134185305035510e-02
1.230795871427797436e-02
-2.124612223562822016e-03
5.016171688254108911e-03
4.127638799394022645e-03
-8.958901560137481337e-04
1.039403867418255481e-02
-1.548127556908024914e-02
1.306363315182861203e-02
-8.056729196259836828e-03
-2.186350281811217169e-02
-9.256592216970949138e-03
2.509595042728427969e-02
1.589688766866097225e-02
2.445278912764791562e-02
-1.154101161958120438e-02
1.113249630643797956e-02
9.612201402774229672e-03
1.085403971623781320e-02
1.285695366203396840e-02
2.101123132147400194e-02
5.875722391495506909e-03
2.000327615495090666e-02
-1.103819807726588546e-02
4.781832774116653883e-04
1.267411395875666334e-02
-3.951688374716214730e-03
-1.058653446279078821e-02
-1.369795419397335130e-02
-3.867573977563582618e-03
-4.326792547310934732e-03
9.487025761201925769e-03
1.202599339870050014e-02
2.102675648854841067e-02
-1.215945954522647948e-03
1.339046265431203392e-02
1.585023829350918137e-02
7.863050014739265264e-03
1.375649929281255041e-02
-4.603436689513796566e-03
-2.807777773744899331e-03
1.860310463784758256e-02
-3.681496242571436275e-03
-2.114062971753377998e-02
3.455520149055826395e-03
2.192362540985766817e-03
9.382485987649029704e-03
-1.700776320485049981e-02
4.485792897856056595e-03
5.136365044998486215e-03
5.284385834198154948e-03
9.700663884695931091e-03
-3.599284326988732002e-03
7.752696444694509408e-03
-3.286331097982635218e-04
-1.898500420844019543e-02
1.921105170797239928e-02
-7.099329117279815776e-03
2.117067947269575534e-02
2.552556566482407086e-02
2.740135078335950453e-03
-8.939471696002237663e-03
3.776617712427114064e-04
1.601903970028022151e-02
-6.045621982544208475e-03
-8.464945576934539834e-03
-6.149266920942424337e-03
1.431915871611661069e-02
1.285958704310469344e-03
1.596725865916869902e-03
-1.131524811041538514e-02
-1.147402050647922328e-03
2.092820003332243953e-02
1.818724092473382112e-03
1.605726367103108010e-02
6.552384610208288052e-03
-4.695805450114310352e-03
-4.455939170373493107e-04
4.784865586900037375e-03
1.058400058202014181e-02
2.001994202164669029e-02
-7.145209234754928626e-03
6.679663810809564201e-03
-1.626089155391274160e-02
-2.294031927915158534e-03
2.718068395304811587e-03
2.322304968745627848e-03
1.772569981948074122e-02
-4.310723171802853954e-05
3.194286386517504808e-03
1.658938924259570347e-02
-2.176023879290181918e-03
2.019640176562144396e-02
-2.487355797442354285e-02
1.473058224635467525e-02
1.779806781975524013e-02
1.211552629721715513e-02
-2.422076995623372031e-02
-6.821281677532496472e-03
-1.086707149399959542e-02
-1.729305434210311881e-02
3.064104705152505270e-02
9.447880128964930178e-04
-5.282666457209491719e-03
7.935399983008130723e-03
5.059206858408112940e-03
-8.200597663127256673e-03
1.425586804181563222e-02
2.454907315493170400e-02
1.989287068474501763e-02
-2.084745346691802264e-03
-9.078601077483906823e-03
-1.222707375487747973e-02
8.486530118085941141e-03
-1.295033725602171525e-02
7.619903692949321107e-03
2.843010305929245807e-02
-6.716079425650525042e-03
3.334597250437653509e-02
3.583443654116733046e-02
-2.855383135414628262e-03
6.815526641000249110e-03
-4.664320453790163010e-03
-1.333532537035962912e-03
6.707430112719920540e-03
5.922849124967802812e-04
-1.708051775654277713e-03
2.034876603072959672e-02
-5.261003388131959072e-03
1.281777230322053707e-02
8.185749085235725355e-04
2.520640620448638680e-02
-1.390572610639307337e-02
-4.184481074038831801e-03
-1.900966857328622098e-02
-1.413839419526535324e-03
1.766888539296646368e-02
-1.445881015675681489e-02
4.127266904421235914e-03
1.167729380300557701e-02
2.002603514514157343e-02
1.776097499575214969e-02
-1.184117479086730686e-02
9.092010024109229566e-03
4.288383196489199689e-03
-2.041963045732757970e-02
6.020226938906257479e-03
-1.599651693727772994e-02
-9.898619437264560492e-03
-3.744613941740487610e-03
-7.075625962141342609e-03
1.541801426721957228e-03
2.069610241260576300e-02
1.296320536272225869e-02
2.665568184293706268e-03
1.337591014233803326e-02
7.472228200822799392e-03
-2.529213165999450071e-03
-1.035518756064235379e-02
1.235214735374143280e-02
-8.729950701815387265e-03
-6.960533310133894778e-03
1.692720415826681757e-02
-2.309652185341057751e-03
7.381629072578521113e-03
-1.010541052906897483e-02
-2.533074376906378246e-03
1.541189591759486305e-02
2.585788974966682363e-03
8.869622583900295051e-03
5.208202948332954149e-03
-1.609172418255674225e-02
1.425698121732153593e-02
2.268445151677529054e-02
-9.755797568144359763e-03
3.833799932809161225e-03
5.747179821328825093e-03
-4.553016738845495209e-03
-2.709729449124640907e-02
4.622458762720403516e-04
1.240511492011188606e-02
1.495451916589322396e-02
-2.220139226150805514e-02
1.155649315231616330e-03
-1.381474166955623355e-02
1.260379325485976032e-02
4.860332100077216673e-03
6.989282082921256106e-03
-6.054830469929626223e-03
4.645554834097939678e-03
-2.516738358988073344e-03
4.401226175546968725e-03
2.788766985569666925e-03
-6.311131634710729493e-03
-2.665643764796807313e-02
1.733695690075001683e-02
1.527027265310856689e-02
1.490945793767820514e-02
2.968687611406875190e-02
-8.460379413785693720e-03
-8.947080094447203147e-03
1.568484612572601522e-02
-1.988960679148769027e-03
3.949022763894504892e-03
-1.628415009120822918e-02
5.873984016962778901e-03
1.645936825161627842e-02
2.398358484741201085e-02
-3.057084112587792404e-02
2.180630041033155067e-02
-6.080712927615549747e-03
8.824985026061483301e-03
1.120265634586829762e-02
-8.736198053318555007e-03
4.964296800944992608e-03
1.047109669727997426e-02
6.876822132063510618e-03
6.745569105063047542e-03
1.081274071037893227e-02
-3.780326747774968334e-03
4.469387238212729936e-03
4.658131963389816957e-03
-6.384193471670682359e-03
-7.029459490778051283e-04
-7.484758094273261282e-03
1.722412991975244209e-02
-3.844071924074873164e-03
1.160835498401870374e-03
-2.749517766972273819e-02
2.045548158963601121e-02
1.596072965141149972e-03
-1.144307483939558875e-02
-2.824284696659570566e-03
8.783932481191710330e-04
-6.549688091705608076e-03
-1.011886964454322690e-02
7.319430964528871736e-03
1.016286153354470020e-02
2.477398622137753220e-03
2.238050629065752289e-03
-4.049982796360837231e-03
1.730288081697782532e-02
1.620016870985811069e-02
-4.962293684560331597e-03
9.779700387221863626e-04
-4.213305424165756860e-03
1.271536309707438708e-02
6.535661335572927853e-03
2.062527631294686428e-02
7.271769622190482271e-03
4.399604610199066290e-03
-2.214294439628278557e-02
-1.155866005106441149e-02
-7.432022966507479886e-03
-1.181129052840123282e-02
1.106203654821002330e-02
-4.837624418464440620e-03
7.970255028240002442e-04
-1.765546496983767810e-02
-6.886245463464512467e-03
-1.381005607924461719e-02
1.588228227276377441e-02
-3.561447355598098847e-03
1.432959606701264370e-02
1.917066477558829543e-02
5.403388384233494268e-03
-1.050117033957711360e-02
3.003875200970528448e-03
3.545626747724720321e-03
3.439412221902725560e-03
-4.142613556000956715e-04
8.061222051465369992e-03
-1.952081655226560334e-03
2.375912447808283326e-02
2.713437587966060702e-02
1.562235703048569201e-02
-2.036661581168019985e-02
9.596518277292258661e-03
3.673372771332110431e-03
1.955253054781330713e-02
-1.278937133135337433e-02
-3.290913913093251181e-02
5.763406812176188280e-04
3.029742252108314285e-02
4.299291195649201057e-03
1.194388861731777995e-02
5.509247797325523416e-03
1.144014269319143517e-02
-6.764393480100159770e-03
3.334965951612807455e-02
6.777640131305814018e-03
-6.644100421038284972e-03
7.779052416766502227e-03
8.804366597031496391e-03
-1.063537648779183973e-04
-4.747219891630293474e-03
1.477631685838597456e-02
1.123918482624744995e-02
1.887392068385594646e-02
-4.095834048411672867e-02
1.623749456611482331e-02
1.736789080281402053e-02
-9.017875548870635206e-04
9.058556796520737114e-03
2.449010271609853434e-02
1.822770010557163770e-02
-1.143575051917041299e-02
-1.381424983257807659e-02
1.218119801031740737e-02
5.661284675065023780e-03
2.317603136150913831e-02
-2.907269435033801169e-03
-7.740387122243199552e-03
-1.141129245747447840e-03
-1.366180881467738903e-02
9.540805296166243732e-03
-5.280872465892851898e-03
-3.558454313466441563e-03
2.125815173164787367e-02
2.582827432296916793e-03
-8.410747268781560912e-03
-1.691757612188200810e-02
8.030862060548217204e-03
1.296389525933950432e-02
1.275626428547478597e-02
1.405120645775643183e-02
-3.138296867504516974e-02
-5.722533392221862544e-04
5.323919621937135997e-04
-1.837234336131792281e-02
-1.289783166927554840e-02
-3.885644944979792063e-03
1.814723615835965587e-02
1.568907894868214886e-02
-3.475966004283566162e-03
6.433102280219905010e-03
6.728748003705324783e-03
-1.526343976910030402e-03
-4.440288798552730586e-03
1.224981516882670159e-02
1.424738948365214183e-02
1.133865209738826743e-03
2.002851290587565405e-02
-1.648321896624464419e-02
-3.555027709463533594e-03
-2.671886977856132925e-03
-1.147699033210423589e-02
1.146166417516002352e-02
1.224116279715528437e-02
2.219659379346474934e-03
-1.628027502960654885e-03
2.507161236579319094e-02
2.194121862711949020e-03
9.452772935942363453e-03
4.445079371383253361e-03
5.714967560561986636e-04
7.841728044074339730e-04
-1.555867916183137172e-04
-1.208778534283612080e-02
-1.417561743551548105e-02
-1.435582950809825321e-02
9.040507693543304094e-03
1.986460008715196929e-02
-8.821422650641562099e-03
3.410622291315149176e-04
1.291175795681669992e-02
8.796974071151257568e-03
1.933064238289147405e-02
-2.006099450195761996e-02
-6.871061964281979274e-03
5.214752712936174955e-03
2.839281361337811158e-02
1.215549355950274607e-02
1.603886987022829684e-03
-1.246806070225769470e-03
1.845225514774843228e-02
-1.968043029456064547e-02
-9.461382020329084722e-03
1.309701661718100374e-02
5.452614330375257258e-03
-8.449447956098322596e-03
-1.327789850820650791e-02
2.784743253027741668e-03
1.340165603360470720e-02
2.109853533889308186e-02
3.487714103151249526e-03
2.801915811046038277e-02
1.967772803001486409e-02
2.403438523855367000e-03
-1.105502650776639222e-02
-7.807642672475365378e-03
2.021934038243228954e-02
1.103143137645003040e-02
-1.199555993313042995e-02
4.494637308770098143e-03
9.930945593338805222e-03
6.613706408524142911e-03
2.858938839579843599e-02
1.993343162915892086e-02
5.087386526891279903e-03
5.269384358625917378e-03
-1.875460591193674545e-03
1.043266433541105605e-02
6.105893249993742979e-03
-3.968081993314890449e-03
1.557126327037228024e-02
-5.070979341947843069e-03
9.146102779895528070e-03
-1.436896610156532250e-02
5.435177118312468567e-03
3.008377837833944596e-03
1.061975687863790478e-02
1.794146804755492389e-02
-5.569512798777248109e-04
-3.810902137522683905e-03
5.144363653535480828e-03
8.748431582315807642e-03
-4.081245229862191619e-03
6.598243689449233979e-03
-4.113621940606760480e-02
1.319160320512339189e-02
2.290435988476555336e-03
1.356025251939456736e-02
7.941902229662676713e-03
-7.184813852635295013e-04
5.508285119466835647e-03
-6.929621812289087079e-03
1.170071329736587125e-02
1.287755884512703855e-02
7.360691777713587909e-03
-1.047997118136709260e-02
-1.115603952338092017e-03
-3.996881375510022254e-03
1.564546370720140288e-04
8.590481555023236210e-03
4.540129191162406604e-03
2.595048577594910241e-02
2.504148289558463455e-02
1.598320188734609140e-02
2.161000048755159358e-02
3.302690899253410070e-03
-5.092675141580470070e-03
6.247906799619028229e-03
-8.042381855673333760e-03
-6.453251287911051896e-03
2.256679790693151555e-02
3.197704612448085126e-02
1.029672324959207512e-02
1.065268552985086398e-03
1.704745383265289516e-02
2.169617735046370718e-02
-1.244374562224902052e-02
-1.635829886448246506e-02
1.522779538005874372e-03
-1.453881504699501039e-02
1.065224579633709812e-02
-3.396660562388409844e-03
5.561737152287057721e-03
-2.940642060666701519e-03
-9.287414916965591044e-03
1.061042003400584563e-02
1.931844517762431809e-02
-5.829653922993333418e-03
2.586264180418928332e-02
-8.000001300892958193e-04
-8.975164946893246856e-03
1.054583072062572659e-02
8.861205722829270867e-03
-2.194024072077665685e-02
1.283656162277803554e-02
-6.049773572081389682e-03
-2.948226633257574128e-02
5.604367008343580890e-04
-2.281938561423875553e-03
7.169654340981049950e-03
1.251491440190445918e-03
-5.835495482906381988e-03
1.141692432915772208e-02
9.279886426995421003e-03
-6.910389073222388510e-03
1.829037723142365804e-02
-2.592574158351423821e-03
-9.764229303793911172e-03
4.277693099829543016e-03
-6.496235956304531600e-03
-2.022670964082950301e-02
1.135947948061715178e-04
-1.176447211400105837e-02
-1.840056426532129239e-04
-1.029121397581532612e-03
-5.640647117732555844e-03
1.794621300920899720e-02
1.447373503541851680e-02
1.276339918866715474e-02
-2.148507443151547597e-03
8.567962851846491062e-03
4.405714375411103056e-03
-5.685375152386428019e-04
2.623098868892261883e-03
-3.425451788251733347e-03
-5.844163243506701223e-03
7.582185420539922296e-03
1.669635641560694717e-02
2.880445995193974245e-03
1.022019439828025095e-02
1.954952108141957273e-02
7.113779251959572759e-03
-2.383799391980493537e-02
-7.703542292543850978e-03
-8.684394582014245620e-03
-1.762407921903656055e-02
-1.907016798387143816e-03
6.293116231464949278e-03
2.684306523085773066e-03
6.173636413821769094e-03
-9.946716333907422089e-03
7.692152095584698854e-03
3.794309788907392587e-03
9.125918068006126996e-03
-5.804830875058668294e-03
3.837470962124321996e-03
2.315630636349346599e-02
3.607654626272818049e-02
4.289111290595355036e-03
1.780306982981844782e-02
-5.166299868731122694e-03
-8.095475684836421493e-03
-4.548191920129881181e-03
-3.018698510697367856e-04
-6.110830328468537347e-03
3.757101963097498991e-03
1.006929791145347655e-02
-7.083286375568450307e-04
1.809403241238451143e-02
1.420981213353767619e-02
-5.796918952256113099e-05
-2.604190634588960176e-02
1.082621724491510638e-02
9.235538107700945118e-03
-1.297261663648618425e-02
3.331813495379541516e-03
-1.001436565400072327e-03
3.149889983606507515e-02
1.391737697530692069e-02
3.303573273065778509e-03
1.825703537863800942e-03
8.969563898216816739e-03
-3.083429651624782289e-03
-6.288901094479319720e-03
-1.029700878195724404e-03
-6.760495575934227439e-03
-1.931930308904952071e-02
2.094286735203527289e-02
-1.481224738619348405e-02
2.590815252390622769e-02
5.742286346849929078e-03
6.610807133278725524e-03
-4.489022387230587503e-03
-5.865455075709005359e-03
2.806705648892808894e-02
-1.840849518430662593e-02
2.279175546821481796e-02
9.859275396356668650e-03
-7.824863218563356260e-03
9.694590561314586283e-03
-6.713642535689232256e-03
1.287718502459142891e-02
5.957711356673458213e-03
-4.015718854366187758e-03
1.314813972228992198e-02
2.435934271473209640e-03
-1.063021074951328582e-02
-7.865750846351854397e-04
-2.346257621474462374e-02
-8.892181654324251769e-03
7.703533642610732243e-03
-1.973060033398138860e-03
-4.104169863308245597e-03
2.235851160445215605e-02
-8.575679206422721912e-03
-4.869831060284568816e-03
1.435561441163958965e-02
-2.026990801075468848e-02
7.503765735801958339e-03
5.232504671623401660e-03
-2.760010589943092188e-02
1.776106225912933712e-02
-7.030273046840658166e-03
-7.541720149207649295e-04
-1.095554694274216909e-02
1.491519105045166320e-02
7.206539119473534018e-03
-8.703808445845010594e-03
8.214310381703260203e-04
-8.861815071210248085e-03
-7.827097618302985074e-03
1.004882723454836660e-02
-6.775888433375273912e-03
-2.292502031098902181e-03
8.617094907096159526e-04
9.926160764153534131e-04
8.624716896273846092e-03
3.649747017125508104e-03
5.558408952011153863e-03
1.132746188050405903e-02
-6.040928938215935594e-03
-5.310234562721857440e-03
1.767259185765170451e-02
6.935496670398807843e-03
-2.439594294443792055e-02
2.048301509451442778e-02
-1.106782625039763428e-02
-1.327326401366530923e-03
-1.151505623265450945e-02
-1.228132299063642175e-03
7.156451220697393825e-03
-9.221506875004737910e-03
-2.612647554251033583e-03
7.811117972949907506e-03
-8.561452338212288682e-03
1.628218027860443493e-02
-1.299651559623545699e-02
2.660740250295628301e-02
-8.433712237235926543e-03
-2.179585293102139637e-02
-1.456272562109837271e-02
6.830071633725415085e-03
2.168477866362970505e-02
-2.339948583943177347e-03
3.553253807700340605e-02
6.786849090532353496e-03
-5.547972488278683084e-03
-8.320350240344848852e-03
5.325105315651484884e-04
-6.083658204646913382e-04
-1.351140265985404168e-02
1.029385565864641104e-02
-6.591442474235868765e-03
4.184735887401334030e-03
-6.637660007812411613e-04
1.276177423413612849e-03
-1.134663221442129728e-02
8.459576587145349602e-03
1.472743368244614458e-02
1.155980545052298289e-02
3.394282096728047215e-03
8.660083908880417819e-03
-5.333156459033311717e-03
4.236866999399957479e-03
-2.555565337458107125e-03
-9.434304946910630763e-03
-2.241037189501740926e-02
4.604312351482295253e-04
5.117912302995446076e-03
-1.035453485287641390e-02
2.609172705626747885e-02
4.867950537243437032e-04
-1.127409164011690737e-02
1.303039563246137338e-02
-1.371744313775455013e-02
1.301788161638729562e-02
-1.683022097345488605e-02
-9.264651342962379466e-03
-1.329995352526636317e-02
-8.416264172517656317e-04
-3.000140519504994677e-03
3.433144464286250024e-03
7.224978156599701044e-03
-9.962212590369008691e-03
1.595945532747876719e-02
-1.122210269276474777e-02
2.088953941164254507e-02
5.012063780300974637e-03
-1.482768053337327023e-02
-8.009757618898129955e-03
-1.016993909149274504e-02
2.203597488509834168e-02
-4.565433426027348633e-03
1.196883199860587511e-04
-4.390796867149381576e-03
-1.681016824873304144e-02
-1.047644396924467085e-02
1.320254246506604931e-02
-4.965755342027785950e-03
1.682383092493035248e-02
1.185439339786633879e-03
-8.356953351237853336e-03
4.469488242716197594e-03
1.582033889655533538e-03
2.196344670184032568e-05
6.918195344788941568e-03
5.853958082294576787e-03
-6.890391450038372938e-03
7.337422429309798343e-03
-7.393389059054459450e-03
8.158666464452495742e-03
-9.603286425666372750e-03
-2.227438617630556061e-02
1.088131070973085909e-02
-5.929251131128229768e-03
2.239406503843792418e-03
3.462901374400684067e-03
-1.054734154958707551e-02
-1.675133565933805899e-02
7.478140456364396234e-03
2.456802677172018404e-02
1.439115373390763113e-03
-2.009824045846606792e-03
4.860932137030978570e-04
-1.937345425265099563e-02
-5.790059298546553108e-03
2.572563762454981376e-02
8.319935069439720991e-04
-4.406282417543400109e-03
1.076622456386731701e-02
4.858113090937668044e-04
2.066898704498922393e-02
-2.434153375409277287e-02
-1.819996014509452434e-02
-1.178163071782809511e-02
-8.428610787136059032e-03
-1.954401298507153165e-03
6.121886111884374156e-03
4.448302414283508005e-03
6.072168987874944574e-04
-4.490356372768461099e-03
-5.432822925605275063e-03
-2.595895743890238097e-02
1.869365513195047138e-02
1.382685301430777508e-03
1.471441476219038924e-02
-1.006105842871353115e-02
-3.776202917844273879e-03
1.498326292257231782e-03
-8.390613246042387743e-03
4.919307335150354538e-02
4.059543052590266869e-03
3.536063362313260437e-03
-1.310751327865541417e-02
-5.591672447857520822e-03
7.847887728014103434e-03
-9.831935285171919045e-03
-1.212373195005794768e-02
-2.136002711490036555e-04
1.645459554740448874e-02
-4.416293184641027249e-03
-1.356512919115668465e-02
2.483282002024795460e-02
-6.187818770540878810e-03
-3.988937082034126579e-03
2.093983816966879519e-02
-1.441732983609003704e-02
1.631288422611704841e-02
-2.056327167082675975e-03
-1.757026450038967277e-02
1.034871234047149077e-02
4.808426600230538209e-03
-1.399104605742087191e-02
1.380827317067210083e-02
2.002527521947553794e-03
-1.076963075714034053e-02
-6.273116942115814637e-03
-7.064087125285335202e-03
1.092018374186187919e-02
-3.366140196118018197e-03
2.620895610350768880e-03
3.596101541366518439e-02
1.041865072129327836e-02
-1.390379674705954482e-03
-1.076268683532161617e-02
9.574932529966738437e-03
-4.398728003755629674e-03
-1.892077450101384631e-02
8.270738645566808045e-03
-1.425204541462279538e-03
9.230778845243241965e-03
-1.638886884050927287e-03
-6.604395417611438369e-03
1.596501342530328577e-02
-1.517827563648931153e-03
-3.344752762617182393e-03
-8.283475415731749586e-03
-1.095300246165985779e-02
6.882542218578889537e-03
9.471034198609793245e-03
-7.827700535513834601e-03
-1.221714451132319655e-02
-1.665550436595509762e-02
-1.799255310092240726e-02
5.956010729907218297e-03
6.601229958946939341e-04
-1.637546100758501683e-02
3.950626322896541804e-04
1.369486192799126804e-02
-3.853920766845964161e-03
9.193010896919357952e-03
-1.608417717358339924e-02
-1.038197020631630553e-03
1.279779100441852391e-02
-8.028017492812729999e-03
-6.539160939664021965e-04
-4.582162887256986498e-03
2.962052266311767301e-04
-3.265533907209037644e-03
-3.505158068221820092e-03
6.420731411569216042e-03
-3.318505534595643514e-02
3.017363148414203833e-02
3.307451728294745139e-03
2.607996580712236990e-03
1.753361621439495852e-02
-2.077869805200158876e-02
-1.503892153023836213e-02
-5.270543708343434835e-04
4.705724802612627940e-03
-5.540225491373346710e-03
-1.606106251049660427e-02
4.520735754083760397e-03
-1.525966341818383448e-02
2.512831212813599821e-02
1.474254478639371556e-03
-6.170060375914492024e-03
-1.364708914856008204e-02
-2.068125347071119238e-02
2.043197755886242209e-02
2.097783393971239078e-03
-1.892073501455565979e-02
1.396075706389067125e-03
6.075598409385518303e-03
-2.832553337104734559e-02
-2.204138347207961271e-02
-2.066758959923373565e-02
2.185255862044137559e-03
1.272854299879098679e-03
-2.430399400677863211e-02
1.109365837689760444e-02
-2.165886980225025307e-02
-1.102525837589100194e-02
-8.767311696948892549e-03
5.049866021330527482e-04
-9.955066240772896674e-03
-6.287935474356753235e-03
9.417713199565892106e-04
-1.199545198735156148e-03
-2.765354841531415548e-03
1.591652505388056098e-03
-1.605948624957607290e-02
3.374181358607332166e-03
-5.112449372658526246e-03
3.756640217663571521e-03
1.719906630829768626e-03
2.972894024539645720e-03
1.306021852740178388e-02
-5.835860595317100309e-03
-7.402652174081747298e-03
-8.411950228672245705e-03
-1.648219006775902828e-02
2.221317679443808590e-02
8.377062824390555610e-04
-1.227700774295164415e-02
1.168847014796176378e-02
3.133419640236730086e-03
-7.271606064752592948e-03
7.444169888740489668e-03
-8.091393154369680776e-03
-7.287252936674649441e-03
-8.793662886590065519e-04
1.209910121348741971e-02
-6.596670690118692018e-03
9.440154998016323309e-03
8.461304533633532549e-03
1.310904076791666491e-02
1.631248784962474954e-02
-5.278942433078193976e-03
1.391900129450278356e-02
-7.377123332247777221e-03
-2.346501751619972653e-02
-1.169405674421202489e-02
1.412045633620168973e-02
7.222461222592070108e-03
-5.925356019809408349e-04
-2.643855714729792528e-02
4.110628833635292592e-03
5.463104584085496859e-03
5.892036848314595454e-03
-1.018987247495816394e-02
1.208290155262637007e-02
-8.998346737791080782e-03
8.637312169610174284e-03
-1.157841236869901029e-02
-6.200996124353361011e-04
4.750441701269912144e-03
6.181175550418784893e-03
-1.448210000788326818e-02
-1.170972912469523362e-02
-6.539015664627963360e-03
5.481837505487079966e-03
-6.406713383058521179e-03
4.841109918592687716e-03
7.556252011284437207e-03
2.092284318295771842e-02
8.908273451023853221e-03
-1.346817774188007952e-02
8.067723067539908297e-03
-4.072333546525681511e-03
1.227772410764498695e-02
2.249301434565261978e-02
1.007844101016018394e-02
-1.690372009351391244e-02
5.961827788476165707e-03
-1.789134411908911704e-02
-1.071988642077046673e-02
1.556557722872374712e-02
-5.668591149838251783e-03
5.086876539510122065e-03
7.330044663684935104e-03
1.368078375518068379e-02
-6.367611627037663563e-03
1.054732766992682799e-02
-9.035391644323625959e-03
-5.266957013661187695e-03
1.093844661251252258e-02
1.095137640174175973e-03
2.949116926290079599e-02
-4.435978715275264508e-03
5.356138360340210666e-03
-9.389079414035870303e-04
5.870551157019155385e-03
1.421352723131729702e-02
6.440843920046471216e-03
2.221220858565417858e-03
1.317860833353529798e-02
4.230885735855249331e-03
1.881058231119317925e-04
6.761723573638258288e-03
4.925934363400137107e-03
6.454851872794669168e-03
-2.256416947328395220e-03
-1.248581337484701119e-02
-6.921897533003623648e-03
8.312223824566530167e-03
-4.799376057690093317e-03
4.076614481769219784e-04
3.061981250639483204e-03
2.646757043354579578e-02
1.774255553168630276e-02
-4.109022088907290753e-03
-5.228464805512300466e-03
-2.230463963722215982e-03
-1.857864959606598740e-02
-6.386954190902729631e-03
-1.395309473966206866e-02
-1.752624742016997000e-02
5.561778363147943001e-03
1.793785118376748158e-02
-4.865566995560382385e-03
9.372329364040357311e-03
9.402764982194812549e-03
2.318779187567214170e-02
1.535282247696200843e-02
-8.671060085743864665e-03
2.252565273894377093e-02
-2.539430830424927593e-02
-1.250933485572966637e-02
-1.226652694267136093e-02
2.817138188297346052e-02
-1.608719480382388807e-03
-7.767827500675954407e-03
4.166830722342724537e-03
1.085472589799852013e-02
-4.581427372691246683e-03
3.301918975859654843e-03
2.886759980356934027e-02
6.421815073695825689e-04
-4.078733109013692355e-03
-8.390176988686931861e-03
8.438211214063507520e-03
2.209381181247450920e-02
3.242216822140403520e-02
-7.665660096939038749e-03
1.361603173959432915e-02
-2.084250595666661127e-03
2.683754428265187203e-03
2.387453365020053564e-02
-1.770561194861455107e-02
1.169993537190449143e-02
-4.902976982166659496e-03
-6.764908428046359674e-03
-8.687484913577962070e-03
8.654116419344964894e-03
1.266070049664787950e-02
-7.543949071306579011e-03
1.657302625597542600e-02
-1.075545473413895906e-02
-6.040731101334169059e-03
-2.229142970443239152e-03
2.722166822408085551e-02
-8.976549697698421940e-03
-4.213380975246080150e-03
3.295475296588936537e-03
-1.380365277677056760e-02
-1.363596365588531055e-02
-7.422782687566437110e-03
-1.108062145970058546e-02
2.353422679525855269e-03
1.820094662924521720e-04
-3.402698463368175000e-03
-1.839510742106166899e-02
1.212049253687887303e-02
4.675647656461796170e-03
-4.608082128140252205e-03
-1.785339669435239210e-02
-1.558937524097948543e-02
-3.430772299578888941e-03
-2.516981537863615358e-03
-3.715141060659740181e-03
-1.121652973485576590e-02
-1.991199532796437532e-03
7.592797249936882910e-03
-2.725328647524624150e-03
1.569422499610824071e-03
2.728830500445856774e-02
-1.567038605286925554e-02
-2.233372205043184650e-03
5.363812913002787008e-03
-9.055753341905970269e-03
-3.642554181558325336e-03
8.641684266722130664e-03
-2.179608311548428962e-02
-1.325038371982634362e-02
-1.184065666131679621e-02
1.171768456947068146e-02
2.364122123704148759e-02
8.271631666338681924e-03
6.821465300823909700e-03
1.622807388532781711e-02
2.509168449147351244e-03
-1.317286082286919617e-02
-1.767118302781450073e-02
-2.566072136888031957e-02
3.804478611329959771e-03
1.293516804317713410e-02
8.119228077709437011e-03
7.444454747231275642e-03
-2.686819968178280615e-02
-7.994897759749888810e-03
6.815499238194995882e-03
2.569618476239853185e-03
2.042164113344771548e-02
-1.341407151694040852e-02
-1.524155847131548024e-02
1.199399849358572662e-02
6.875101405894363041e-03
4.248141557246821153e-03
2.202090362898788053e-02
-8.511087407474283995e-03
1.700064722710118228e-02
6.251664420319083017e-03
-2.006742732273934099e-02
5.203172587138328239e-03
7.076370793513670800e-03
5.658474821376304788e-03
-2.269271612343930211e-02
-1.771162620545517485e-02
-1.480779553468398665e-02
4.749911455923243493e-03
-1.375922460182457847e-02
3.146976265793450731e-03
7.081698515739332303e-03
-5.527893336657790056e-03
1.116693007799923754e-02
3.801485541960854947e-03
4.743405952698621399e-03
-3.169786057514575092e-03
7.258765930138735487e-03
8.613874197186344173e-03
-2.212306861136162633e-03
3.991814738999711031e-03
8.426616320438213778e-03
-7.754203624156952128e-03
-1.420929113236048431e-02
-1.913758764111410035e-02
9.911406549953105400e-04
3.954173893435674464e-03
1.484136094004039411e-02
8.386847863045438292e-03
-2.585232454299547095e-02
1.587228033708552215e-03
-2.698492997377995115e-03
-2.729894088856330459e-04
-1.603602927043091750e-02
-4.203891003870553061e-02
1.602572540420216934e-02
6.479496744356303545e-03
2.525765781675588101e-02
7.978933370015837967e-03
-2.196489048031031663e-02
-3.016909681037404506e-02
-5.486465684759169771e-03
-2.240543666824978963e-02
2.516310530894395533e-02
1.310241932414063157e-02
-3.254371040630194348e-03
1.012234556142901053e-02
-5.383285685162566246e-03
-4.349442818290590908e-03
4.176513245092015013e-03
-2.533643491412999622e-03
3.064501880038407108e-02
-3.781000700069632979e-03
2.330168048913949363e-03
1.825687503786644489e-02
-1.582467003321170670e-02
-5.861247243373979808e-03
-4.152188580961535189e-03
3.389979593732214865e-03
-1.571548054890686483e-03
-2.011201608699206972e-02
-9.012854320088508481e-03
6.174575000921464149e-03
-8.871948565071081233e-03
-6.400043714797567715e-03
2.589180054877235002e-02
-1.973577903661471317e-02
1.534049526989029891e-03
2.306745168331419352e-03
-1.506778627385155830e-03
2.044646728578641479e-02
-5.111164914605802190e-03
7.716611137023432487e-03
-1.885339340353004225e-02
2.309587988446084456e-02
-3.988856416794062630e-03
1.257463787467314083e-02
2.763606072064546219e-03
6.573473282906181804e-03
8.400573422243503771e-03
2.159155779656484668e-04
-1.774778242999574054e-02
-2.514165809086059064e-02
-1.551469309500623159e-02
-1.429323927500508566e-02
-2.784598806385271165e-03
-1.255520527775225680e-02
8.801513637350887737e-03
-3.060909735360919405e-03
4.798657465999068769e-03
-1.233894999701547375e-03
-8.486789477268557799e-03
1.071375598174937813e-02
-6.974568499420008387e-03
-1.688000504733391804e-02
9.174162386706341890e-03
-2.029982487100693081e-02
-2.286269744844200008e-02
5.111155279357183258e-03
-1.158541621144459563e-03
1.453647277746558740e-04
-1.662807118933338005e-02
-7.516312758721080574e-03
-7.411946569711696207e-03
2.311233888501585190e-02
-1.065256893591472187e-02
6.345181995656014318e-03
-7.858001562488749897e-03
1.836173663341438608e-03
4.493487728785239624e-03
-5.154304886108154260e-04
-7.120743461779177955e-03
-3.631622980949029186e-04
-1.858871138942508328e-02
-2.123351187712634730e-02
1.373180146154148393e-02
4.971015363014107125e-03
-2.626805289911911603e-02
6.759575345456240308e-03
1.034145619011375564e-03
-1.032356982360575250e-02
-1.234873227517250226e-02
3.062260598230828398e-03
-9.633823067115488206e-03
-8.634374228518581010e-03
-1.299583106279786869e-02
6.870469658015312085e-03
4.018566813040952597e-03
-1.173585938523956200e-02
1.111892926898529373e-02
2.518519268605453731e-03
1.062763506878336602e-02
-2.405773905696387185e-03
-2.907774589206088122e-03
-1.268604418018003457e-02
1.603380762179023797e-02
1.429346310860350050e-02
-2.880579675041025113e-03
-1.203820439790092081e-02
-1.523766026776342611e-03
5.600288598138056587e-03
1.353122208439582093e-02
-7.970699399744861705e-03
-8.065824442619402151e-03
-2.611257645745134609e-02
2.238124872443904637e-03
-1.719092420618191855e-02
-3.691985900840363734e-04
-2.530098746039589896e-02
-3.789362357015956841e-03
2.864558401531563242e-02
8.325219835201805307e-03
-6.320148831772576421e-03
1.458659403918790946e-02
-5.855574761969690144e-04
-4.109235098832739012e-03
3.188772372537385905e-04
-2.305643695847983850e-03
-1.627046673227461673e-02
9.567479050858586700e-03
-5.707403608181628105e-04
-4.919620823616605021e-03
-2.115209295537232373e-02
-1.503186232351568820e-02
1.923953600731409183e-02
-2.974876308920428730e-02
9.559583894681571853e-03
9.447664896750571084e-03
2.467568565991148759e-03
1.162087800763501530e-02
2.220925454479950878e-02
5.661632594001740799e-03
1.508354785538957438e-02
3.438174010793075747e-04
-1.574581156062235861e-03
-1.122436449275844225e-02
1.523227807515621646e-02
2.420923612724079979e-03
-5.110107234914596473e-03
-1.755557263333922327e-02
-2.754056234621746896e-03
1.135735913882708961e-02
-5.018438383949158123e-03
8.558129194419960423e-03
-5.895782706241765175e-03
8.761657167336356963e-04
-2.482658532369164811e-02
-3.006313341412051102e-02
-1.577923073639798945e-02
8.514771981316907046e-03
-1.602418724271994794e-03
3.329357940720410053e-02
-6.228204177073164496e-03
7.032551801863024497e-03
4.118500196693080859e-03
-3.181784699375394838e-03
-8.792596866751406504e-03
-1.586383379145413219e-02
-6.192680768547445406e-04
-1.065037122743671232e-02
1.523094088849965243e-02
-3.057444833698940920e-03
2.011736013114351351e-02
-1.656968596968133589e-02
-4.193878305566974343e-03
-5.715989122763553976e-03
-1.533555231453998663e-02
1.101000255947135777e-02
-1.889592156811085305e-02
9.910959008557325423e-03
6.481626802795586832e-03
9.718724967581937949e-03
1.380077998867961387e-03
-1.210925227522806173e-02
1.188916812669819911e-02
-2.850937388637396833e-02
-3.995031181108441021e-02
7.565805569014066867e-03
-1.433897180972306708e-02
2.694581658872115607e-02
9.040619438578054471e-04
-1.363645688912541037e-02
-2.700894667120137035e-03
-1.063517764979045321e-02
-1.637961662319207742e-02
-1.761849834431882325e-02
-1.182432076455657705e-02
-1.284053582324586572e-02
8.548668511679721749e-03
-1.495096998805378607e-02
-9.561521023574499900e-03
1.510714995818910212e-03
-2.143001807896658534e-02
-8.516039628949263751e-03
-7.292476844993368672e-03
-7.299763253430431933e-03
-4.635934221671220851e-03
-2.176104521023865604e-02
7.954548652987027818e-03
-1.048864341338650316e-03
5.339289760756316117e-03
1.358668526262241799e-02
6.338075371754414884e-03
-1.336728601347734330e-02
-5.324961225846974386e-03
1.146880772282057870e-02
1.420893174670971072e-02
-1.402012508227032557e-02
-9.053032306886267186e-03
2.071058520419061764e-03
-4.571493287866672597e-03
-8.324509678117385930e-03
-1.362553762532297576e-02
2.745004971562815983e-03
-2.026859079932637545e-02
-3.124998400872922022e-02
-1.880984379169235027e-02
2.276434260375742244e-02
3.898307638621421965e-03
1.034569358889128208e-03
-4.939587293328441889e-03
-1.463554246984169645e-02
-6.269637151871894180e-03
-1.357651944374587902e-02
1.599144923818394709e-04
1.724093780511002164e-02
8.870539353164480501e-03
1.524784608533702110e-02
-1.197100654102413973e-02
-2.484996759508091568e-03
-1.172752934666852764e-02
1.574547437515156842e-02
-1.325865435738828556e-02
-3.855960557761480955e-03
2.362603052724814023e-02
-6.957024364278248212e-03
3.305791577673337315e-03
-6.186007009867753627e-03
-7.897754308819821868e-05
1.368396419248055782e-03
-1.004347562768809557e-02
1.757098465090765546e-02
6.273545425631783020e-04
-1.469356595053050892e-02
-6.137146363886352048e-03
-1.566860481072622144e-02
3.816286901753057105e-03
1.124945732752802253e-03
-1.384694525785657403e-02
1.263492687296524988e-02
-2.432524409507086371e-03
-1.109844141394795806e-02
6.925686035853534893e-03
-7.703432372790143881e-03
3.462972007790948714e-02
3.173896253672690978e-04
5.085956366093997982e-03
-1.141228796807909097e-02
-2.571304028643096960e-03
-3.996019619209996605e-03
-2.401449593721883408e-02
3.894474383822762401e-03
-1.066747720056763354e-02
-1.067863616117987156e-02
2.362609777850124479e-03
1.483517768960913169e-02
1.315732103844383105e-02
-3.163250812185519189e-03
3.234014103421106734e-02
-9.684379483589231064e-03
-1.345897881126701008e-02
1.365990027190472009e-02
-3.551012994289312608e-02
-8.214777522688501352e-03
-1.755905954261410221e-03
-6.236351267558368043e-03
6.111300414202384262e-04
-8.859268563690550838e-03
-1.731832192572196243e-03
3.789301963270654775e-03
-7.766572307903525825e-03
-1.794397068132785877e-02
-1.531807909047456021e-02
-7.536741060711444132e-03
-1.237864610492193929e-02
-1.219022819040565565e-02
1.323576277891995272e-02
-6.071115691421068161e-03
-1.191858863038511643e-02
-1.487642054157014768e-02
-1.804307325261300318e-02
-9.775178994397223237e-03
-4.693906384525972988e-03
1.937968175243733396e-02
-1.478765327734392517e-02
9.572840994301688722e-03
7.566098330098720110e-04
-7.689458083215363780e-04
1.571445039973767138e-02
1.431720587973062423e-03
-5.348295161140685303e-03
2.033467587589357639e-02
-4.959176191647502591e-03
6.347426008149878972e-03
-2.096744939200427711e-03
-1.622093702717582880e-02
5.951239356499696612e-03
-3.146458374244406279e-03
-1.740977302217333253e-02
-9.463301319357403721e-03
-1.018521718396712787e-02
7.585312974422156115e-03
8.985961759925277211e-04
-4.371633386499229525e-04
-9.990332247932312906e-03
-1.185259356313236347e-02
1.921231695370255108e-02
1.510778239039219616e-02
-9.004357033597488666e-03
-2.572971630985517247e-02
-2.694953793070061290e-02
1.196304386865741122e-02
-8.672618688562313063e-03
1.055089406167612417e-02
2.307839355452011472e-03
-1.148128061666488578e-02
2.585876432690750737e-02
-9.344115830915607213e-03
4.189937292213796044e-03
5.613094702481707249e-03
1.297558935050813558e-02
1.817753590960061519e-02
-2.481527583400398168e-02
-6.202540512350100156e-03
-2.647358863693005659e-02
1.112538502776231827e-02
-4.827500521798082367e-03
9.724808875857277046e-03
-1.160013702416396765e-02
-1.865918002356376643e-02
-2.154505738757648420e-02
-1.645835187952606957e-02
-1.831967057019633777e-02
1.279945955760806824e-02
-2.206399928768107020e-04
5.614180251193964799e-03
1.207026235169844641e-02
-1.843804746828991634e-02
-1.027949059920553227e-04
-2.470752642230094470e-02
-2.240180592754997813e-02
-1.448737555991315429e-02
-8.338469533324798649e-03
-1.213884566176672529e-02
-4.219657643258185355e-03
7.172304900581704702e-03
1.063304672087566662e-02
-9.376051150676963574e-05
-3.745665600137705609e-03
3.547076636222540932e-03
1.042394012124132040e-02
-2.316200558020099082e-02
-3.074520117391185171e-03
-2.393308269781804776e-02
8.949048970653667931e-03
-1.004691919646455434e-02
-8.260406324781316076e-03
-1.809459716210155139e-02
7.269536594580183753e-03
-8.937996107235250329e-03
2.261005333410818705e-02
-1.477309992571034132e-02
1.299946424538975926e-04
1.551869442844022555e-02
5.750744632327134571e-03
-1.503009205954469393e-02
6.274318595005386840e-04
-4.456488140947598847e-03
-3.196167812827867272e-02
-1.102710775292326017e-03
1.173156392764440441e-02
-1.300300135389472096e-02
-5.591786403559112842e-03
-1.268261426427033569e-03
3.423433918826128495e-03
1.124196461011927987e-02
9.776577776383906654e-03
-6.457720916064527313e-03
-4.562743095953099813e-03
2.765227242259118891e-03
4.367145992110545855e-03
-6.565229057216782210e-03
-1.138305932622063477e-02
1.223438542867129677e-02
3.948821149527490253e-04
2.690998285037497426e-02
-1.778054120592048939e-02
-1.843687743037412952e-03
-2.318486733596573923e-02
-1.435608044976220557e-03
6.193552104813872597e-03
-9.054161975413838048e-03
-1.272837507336122519e-02
-8.007119927126347958e-03
-2.488393801364724781e-04
6.036289305196315506e-03
-8.686634710227927186e-03
-2.083863279233974519e-03
-7.060031814080653181e-03
-3.000303941102944530e-02
-1.619920359795792852e-02
1.206976324908020162e-02
-1.220214963038525335e-02
2.559068935371226934e-03
-9.538296702735510335e-03
-2.001093025004152884e-02
3.248004625180766353e-02
-1.673677544127961589e-02
2.468803107266280550e-02
6.391942534655148563e-03
1.252197687623070668e-02
-3.645039238786128982e-03
2.070939506956198661e-02
-1.405196605341013823e-02
-1.815091935987870123e-02
-2.255104803325860136e-02
2.259787922661619236e-02
-5.510735353493002343e-03
5.800659015708586885e-03
-7.659302046422404760e-03
-1.096968813121662091e-02
-2.043940926457685475e-03
-1.959542903494667157e-02
6.304238636960884413e-03
5.875558580309451009e-03
-1.260177550547175555e-02
-9.459223955934792372e-03
6.355975250873706177e-03
-9.976565496438535852e-03
-7.584000084126200393e-03
7.969269531471057447e-03
-1.544022950961528549e-02
-1.220024469243026835e-02
-6.295506212512137420e-03
1.761910624546611200e-04
2.555386828910641631e-02
-3.395138665348604312e-02
-2.703557148446865746e-02
-5.867659217781469837e-03
1.083516922524837634e-03
4.967341518716363383e-03
-2.015708283583249327e-02
-1.718109625107430358e-02
1.343229229915780462e-02
-1.711521842175545843e-02
-2.146749157750027504e-02
2.854739199365382944e-03
1.149237692693282249e-02
1.813798664070807387e-03
-7.968701860564074771e-03
1.180825121953485261e-02
5.069227395172081624e-03
-9.241583307985197504e-03
5.997267273248211086e-03
3.892237013877490517e-03
-7.807853363527043553e-03
-2.784572215626110198e-03
-2.234477474831131696e-02
-1.616330407658015528e-02
-1.184764530886830459e-02
1.090135673205131980e-02
-2.005077053416811500e-02
-2.102264331037527814e-02
3.610009768211431928e-03
-5.515724333962787607e-03
6.344509810415650299e-03
2.268583174735508065e-02
3.507820054091043745e-03
-2.322866324817715600e-02
-1.939644874216277126e-06
-1.582374709642146021e-02
1.420221714334715321e-02
-2.483270761171971035e-03
5.953079022538754726e-03
4.386373777134602164e-03
1.286494943002458894e-03
8.555705151358571764e-03
4.622268543558956215e-03
2.286732000422271247e-03
9.984653171180846859e-03
-1.168060202859651231e-02
1.332561883341831267e-02
8.281816764888615123e-03
-2.186014738481968298e-02
-4.840116853812966718e-03
-2.143816336642746876e-03
-6.233334303863838702e-03
-1.848009094095922483e-02
3.671106025824689284e-02
-4.492518837949712601e-02
1.351539441218750246e-04
1.944689880992710954e-03
-1.478322377383015605e-02
1.891718486761297807e-02
-2.390945337414794591e-02
2.947125074808752167e-03
3.733952895422825314e-03
-4.575971265722557531e-03
-1.142546445597867992e-02
3.950363569202534203e-04
3.439937494299256265e-04
-6.462301710669576295e-03
4.555767922230139107e-03
-4.952103615047872241e-03
-1.505648148161105619e-03
-3.776462051086761085e-02
1.253101526977204450e-02
-1.423609648278294487e-03
1.587382637206641994e-02
-1.835884087469217066e-02
4.149318087301361382e-03
6.392523052662783638e-03
-2.918435824305264602e-04
-2.491732701580652055e-03
9.522154533661631934e-03
-8.724952887063720450e-03
3.256556322141905026e-04
1.229929553092124449e-03
-1.039618074891172396e-02
6.979149143882101142e-04
-9.272108429741675664e-03
-1.765038952975417352e-02
5.801131589206815452e-03
1.228962902375067140e-02
-7.508282803376351358e-03
1.194218712983264458e-02
-6.090134981928303076e-03
-2.228990246212850940e-02
-1.183657940143771452e-02
-7.494845713050429445e-03
1.345692596109269307e-02
-2.105447663171528092e-04
2.253869669246170559e-03
-1.486509232791599980e-02
-2.049609505702170917e-02
7.726214194007087650e-03
1.392670041854581278e-02
1.496703742954083507e-03
-8.424056812406943012e-03
8.602340280010782126e-04
-8.904307634286564438e-03
-1.048029964661337243e-02
1.127396207504483168e-02
2.060733961835977193e-02
7.105202830796159864e-03
1.753493660482670575e-03
-2.059573296391645908e-02
-3.769483463342714145e-03
-2.874764990118379784e-02
1.302640263787838495e-02
-5.775835673528340736e-03
1.773611560088398861e-02
-1.254056582641466418e-02
-8.297595049505451445e-03
-1.116406704824333095e-02
-1.280769750760865806e-02
2.661843654950843061e-02
-1.141291737602873752e-02
1.175319916214237655e-02
-5.431588539114716625e-03
-2.386239891951345490e-02
3.635147270621891680e-03
-1.704191312667901418e-03
1.317239089801487337e-02
-5.010577413030344734e-03
-2.736497821583520548e-02
2.456016112575829316e-02
5.769266754313782768e-03
1.798100772487776222e-02
1.841142590572255114e-02
-5.135025797977515322e-03
1.228989474807159685e-02
2.508896483217737047e-02
4.817387988237593552e-03
-1.617183427031402762e-02
1.054200271995063380e-02
3.483680925073198448e-03
1.267943262484056213e-02
1.724615071520207293e-02
-1.459152420399810295e-02
-4.024300181686910061e-04
1.032252721161758431e-02
9.029688325866702669e-03
7.715188174223301144e-03
-5.206729348172203960e-04
-5.816813057153149072e-03
2.337991087260691495e-03
-3.689121301022582362e-03
-5.398445074983214929e-03
-7.565115479541925127e-03
-3.343256614675252716e-03
4.286460585002300691e-03
-1.667560059475770712e-02
-1.479209693898085251e-02
-1.171884983620083594e-02
-1.113507221628598194e-03
-2.397973036121427148e-02
2.633410794083128770e-04
5.295901273854498534e-03
-4.837503702638844272e-02
-6.698482840967421095e-03
2.490764200701944125e-03
1.452880625108352898e-02
-7.294565440044485476e-03
-2.102330663956497245e-02
-7.826538540515824011e-03
-6.394938914974003866e-03
5.853985136369520628e-03
-1.357223407839982382e-02
2.146731624087035162e-02
1.107460695437452458e-02
-6.751121600174804505e-03
-3.588726466784463061e-03
-3.302848069029163530e-02
1.717112648784304557e-02
-2.594927249042015653e-03
-3.205954953172830170e-03
7.434444092717156991e-03
1.411169089451060760e-02
1.368414452615186738e-02
1.143536457552066406e-02
-2.703869192082073575e-03
-1.925034618803769457e-02
8.260428526388589182e-03
-7.182829541261302221e-03
1.548222957262328746e-02
-1.695224813686525486e-02
1.296928694361189523e-02
-8.833856154875441638e-03
-2.624851187594896482e-02
-5.135661609541850720e-03
-4.849724285884001937e-04
5.711466083687222845e-04
4.505420129738054065e-03
1.675679267383708981e-02
-3.961577524545400152e-03
1.917722760055768499e-02
7.991529898673710788e-03
-1.832566291563996266e-02
-6.062877334963234170e-04
-9.150162119670467858e-03
2.316061557112387753e-04
-2.453669205274329468e-02
-2.283620013503263272e-03
-1.707161088371762087e-02
-2.303712566683585594e-02
-1.515289856452587541e-02
8.053737603540403250e-04
1.535860396705203304e-04
-4.686836984876412843e-03
1.229272253195906953e-02
1.781191869594712582e-02
-1.227346574480425723e-02
1.605799359779387300e-02
-2.838433185118138268e-05
2.368931766262980312e-02
2.793724898371522519e-02
2.008218498842608696e-02
5.004321136197647721e-03
-1.662031030321036926e-02
-3.553851352907693914e-05
-2.844097425092075027e-02
1.557724878476265604e-02
1.175643197661565935e-02
-1.599556439532238972e-02
-1.000558641562041863e-02
1.376543407533795289e-02
8.913445908227986617e-03
1.719744045078889019e-02
5.470212096924922419e-03
-3.384738523207402299e-03
-2.185921995599454659e-02
-1.547588043343171328e-02
-4.623336744075027746e-03
7.049406539235765663e-03
1.143927308636797507e-02
-1.032735922036622997e-02
-1.776453833358482585e-03
-3.642248692014201858e-03
-1.493359814393567346e-02
-5.489308173533504441e-03
-1.330206714992070161e-02
-8.581871664701902491e-03
4.907844908985433546e-03
-1.677085790687852726e-02
-2.411674274513010696e-02
2.337851143975867158e-02
1.644984646463285840e-03
-2.069211535374385763e-02
8.672614607304153511e-03
-2.702384595718270669e-03
3.853946066944502046e-03
-4.192355113332766822e-03
-9.563498635790498512e-03
-5.583588128911247568e-03
-5.615652273816580144e-03
-6.543789038484988142e-03
-1.490496957159080996e-02
6.952693155284641290e-03
4.329366023218870693e-03
-2.208080110090158196e-03
-1.905136883858698019e-02
1.023974228979684757e-02
-1.776614224209918658e-02
-2.124643438525392405e-02
-6.760710207645143771e-03
2.402022851285863861e-02
-1.270970099101260964e-02
-8.676045021500990509e-03
-1.182711267358756667e-02
1.329403292218133380e-02
-1.048978060524560080e-02
2.840771879516217849e-03
2.214716845118167715e-02
1.810284609582246684e-02
1.000802945046308425e-03
-7.063614834289634950e-03
-2.100925867617342568e-02
1.173109366819295556e-02
-1.751883517367662903e-04
-1.569345005635518729e-03
1.323058726217191117e-02
7.380224779157442024e-03
-8.212767432490481953e-03
9.878162943128154794e-03
2.537792248198442028e-04
3.327023411215192239e-03
3.317358552005427764e-03
-8.876846700185712230e-03
9.153323794152069728e-04
4.402541926319386047e-03
-3.651034388040403506e-02
2.475837337486526055e-02
8.115546295627634743e-03
1.015670501479727997e-02
-2.894395542723206954e-02
-6.107706925150315803e-03
4.546025536400185099e-03
6.815869654192808873e-03
-6.870695972362268408e-03
-2.410632103415958141e-02
1.648587262174424500e-03
1.162327170082010086e-02
-2.076931444473386224e-03
1.536572120158823627e-02
1.597477897491791921e-02
-4.260435650384956745e-03
3.589408335414016535e-03
-1.774979253289164045e-03
-5.829281983230209449e-03
1.016138787097712465e-02
-1.450709054171481216e-03
1.207317408999639347e-03
-8.525171422543010788e-03
1.327753431105442583e-02
-9.789775968892100791e-03
1.094594208836045628e-02
-2.674482720443536153e-03
-1.244108691513073385e-02
-8.760486359796731959e-03
1.673857816177429236e-02
1.321817644218643839e-02
2.895517912745934272e-02
-4.265795815860774949e-03
4.228558026375699684e-03
2.770084230713582008e-02
-1.310964009786846863e-03
2.247810932037150322e-02
1.044684649184327539e-02
-1.037374646248204017e-02
-1.936589711948453335e-02
3.764613419270741810e-03
-1.843629587075137043e-03
-5.050169644507871737e-03
-2.594429255063116641e-02
-2.780440513679251560e-02
-5.093504956062478752e-03
-5.122532181657076487e-03
-1.517443266155492528e-02
7.537758615010250714e-04
2.716017128585571701e-03
-4.643766822109098372e-03
-1.994911284617668576e-02
2.391678993135911216e-02
4.818475629116534056e-03
1.126612938040474389e-02
9.451742521891379678e-04
-5.184216403038574908e-03
-6.191129100716283480e-03
-2.538325093667781127e-02
-2.727559002841098510e-03
-2.140870602082851903e-02
-1.674274042481554634e-02
1.093081287503018875e-03
1.488232679488303220e-02
-1.195501245658640854e-03
5.499520391046275151e-03
1.265863061765465022e-02
-1.760230586810791580e-03
-1.085387857246602160e-02
-2.142628675185680176e-02
-1.181846824745381129e-02
-2.909533926300174322e-02
-9.255991553609626762e-03
-2.515971072417323966e-03
-7.952955874679205200e-03
-2.563503358147775288e-02
1.867233398672924968e-02
-1.599974435963118571e-02
5.556632673496986197e-03
1.133767023064877720e-02
-2.346989159582171976e-03
-8.113586263185017938e-03
7.470738699640256525e-03
-4.341352750153720970e-03
-2.566869747647722647e-02
-4.821001067066572887e-03
-7.950451975572420463e-03
3.909510807330153839e-03
-1.650699703807415736e-02
-2.342329288114662275e-02
-1.776488598048761927e-02
1.461660945754476165e-02
2.422772912943000831e-02
-2.619973010487993900e-02
2.213475248840479290e-02
1.220404879442859962e-02
-1.063415635412998453e-02
-1.172419771033838751e-02
-8.045768423569566591e-03
-1.300319656839089497e-02
-2.089343104501859005e-02
1.225532816873640008e-03
2.232141527600225300e-02
-2.413777626319281791e-03
4.631083252322164279e-03
-5.580627509456107188e-04
1.642020199511646031e-02
1.529243174007666878e-02
-3.140191023604656500e-03
-5.354875164134800629e-03
1.360540343717937285e-03
-4.718648051985041905e-03
-1.860434604687570201e-02
9.859242603710162423e-03
-2.137923236380085204e-02
-1.124975050941874957e-02
-1.123571154854126862e-02
2.346993257261908994e-02
-1.831732160205767901e-02
-1.048763352935057867e-02
4.848875638512444193e-03
-5.457385068846905100e-03
-8.655569134970187914e-03
1.240018531221756710e-02
9.045813950125474595e-03
1.802336444879359262e-02
-4.508066422200448890e-03
1.192686987119593624e-02
-5.751706257532905250e-03
3.136229735174759023e-05
3.498167295566453894e-02
2.415748477172302653e-03
1.622230642816252164e-02
-3.404610803665097767e-03
3.255724771377160875e-02
3.263412452145363941e-03
-5.049025659533680661e-03
5.302709703555332117e-03
-1.320926896735224315e-03
-5.164427754505882331e-03
1.027810941174886819e-03
2.307440364665502668e-03
1.668500684713515245e-02
-1.787547133901721055e-02
1.049900999141536138e-02
-4.934571469976953631e-03
-6.882025279817117341e-03
-1.520780140864527079e-03
-9.227488663052009835e-03
-1.679106297364294301e-03
8.057834355421482006e-03
8.989225392997747185e-03
4.278952407807305042e-02
-1.962749141969732242e-02
3.527831023008146799e-02
1.277357627263709348e-02
-1.292689663524764984e-02
-5.297543321030435785e-03
-3.936979157188610391e-03
-2.222342853598585286e-02
-4.351795606215401978e-03
9.417057212094327723e-03
-5.562530277016762385e-03
8.912360396459970135e-03
-7.450565549046035121e-04
2.322814720633938415e-02
-6.080731082468093796e-03
-1.889739611692803356e-02
-2.007100045711564945e-02
1.197718676095949585e-02
1.047490706287466065e-02
-5.803096902207415539e-04
-5.347073794379660072e-04
-1.741301414971760733e-02
-2.995257789677330945e-02
1.100460500812852627e-02
-6.818416390741787771e-03
9.964719985050203219e-03
6.212344321689251478e-03
-2.218080781519706293e-02
-5.165696749692006828e-04
-9.181377569529435012e-03
-8.608147052372866481e-03
-2.063885502855963578e-03
3.082295157445012843e-04
6.055290858779383174e-03
1.400932922488841740e-03
1.402610157089563200e-02
3.527952999904202837e-03
-3.668793094542701413e-03
7.561389618222556439e-03
-5.352803886898238606e-03
2.076556894982230055e-03
1.247202886199078303e-03
1.752022355745346373e-03
-1.763071785600075700e-02
9.954576030965826827e-03
7.373866254035929199e-03
-1.260180888367911506e-02
-1.479588396444784897e-02
-1.624656145513389549e-02
-4.024468565751741257e-03
4.890635711187015476e-03
-2.783237351338580662e-03
-2.242190272276697871e-02
2.502074289840876091e-03
-2.337660098694405511e-02
1.755258714883289059e-03
-8.429926043145937907e-04
3.172196097918484475e-03
-2.335234161154606594e-02
-4.908850978614859480e-03
-7.821953755150306414e-03
-1.215541174474631027e-03
8.710981068272704783e-03
1.023303463197503069e-03
-3.269658573312656837e-03
-8.908690377521304507e-03
-6.150179480456158775e-03
-1.772675476081043977e-02
-3.629517634630377576e-02
1.529811538997483643e-03
-8.330760453913736013e-03
1.140547996204536313e-02
1.394240375088742247e-02
-3.059931231715025315e-03
-1.432825997077541436e-02
-1.629355826264864554e-02
2.744763423540164463e-02
-1.075041862405570585e-02
-1.189158134891235563e-02
3.114695330932724156e-03
-1.772417661321853272e-02
4.809065204023333338e-03
1.257936675166502864e-02
-1.094254283872683926e-02
5.127882944154930943e-04
1.127389827682825744e-02
9.025499415625642605e-03
-2.278057678537789756e-03
-2.301501524937891660e-02
7.885313220032028753e-03
-2.328577106755395833e-03
-1.285303550346025662e-02
2.383561868745930415e-02
-1.646696751154868134e-03
-5.946448757902974766e-03
8.753623552828113455e-03
-9.088857951783999370e-03
7.501050840581748730e-03
-7.705908750680296598e-03
2.428697740273113095e-02
2.059750173571697415e-02
4.103279130913208049e-04
9.585321394358324587e-04
-1.621881669294906970e-03
2.821986200750744786e-02
5.377557153881575708e-03
-1.003030267104679588e-02
1.231603127671364144e-02
-2.021089760228022073e-02
6.981236265190832006e-03
-9.001343276516920663e-03
-1.709376394963493416e-03
-1.335236535953349298e-02
1.025745488060175823e-03
-3.491873619048250967e-03
-1.918829890654990883e-03
-1.998180338095800410e-02
-8.295985519601532451e-03
-1.007102119268429722e-03
-1.776753424886667182e-02
-1.935116007239545731e-03
2.370110612066049852e-02
6.769073812426447748e-03
6.438159371781388383e-03
2.805455665483692559e-03
-2.805533768038336387e-02
-4.627129601080257407e-03
-1.398855213407746399e-02
1.401034326356721815e-02
3.158126301448230255e-02
-8.726251367634815358e-05
-9.084010731219730600e-03
7.749606487892668136e-03
-1.621595956584197598e-02
-4.092844801057207542e-03
-1.528859953113290843e-02
-1.668201581729800414e-03
-1.984279206948104737e-02
5.188529337809183288e-03
9.250837759282608611e-03
3.021940437576467985e-03
-4.627797551227402599e-03
1.445233802488220427e-02
-1.174609300092224404e-02
-8.791048547838015495e-03
7.549818459211103845e-03
3.128092289296083468e-03
-2.837551879887873613e-04
7.196102898843067912e-03
2.206153519570078127e-03
-6.095443023868519009e-03
-5.341292536040357156e-03
-1.403809255617033576e-02
2.651181553367508784e-03
9.685325291469031039e-03
3.933470891954165584e-03
-1.065181806269290161e-02
-1.588334006591751030e-02
7.731218854179829937e-03
-1.020228297259065213e-03
-1.533663048665837893e-02
-1.728862649783955568e-02
-8.029041021244414864e-03
7.282323599428390005e-03
1.981104042345846472e-02
-4.752287161919803091e-03
7.659042793551082071e-03
-1.018143449420205911e-02
1.861583219710315901e-02
-2.645043726224343057e-04
9.458596024074391456e-03
-2.284515218740171966e-02
-6.331002096866359405e-04
1.647033016951852252e-02
1.789534773859735931e-02
-2.233206220619442586e-02
-6.844039528047513379e-03
7.349243955896782830e-04
-6.117491092151207529e-04
-7.565897562278704747e-04
-4.623646421094257906e-03
2.122328644060800240e-02
-5.904465930505043043e-03
3.272606896433122997e-02
-5.196190198552465972e-03
-7.529745366976582817e-03
-2.393715209694854181e-03
9.954228279052930797e-03
-8.832471557076320562e-03
4.998904358275963779e-03
6.555642844636946735e-03
1.426459800155121561e-02
1.014674943430728463e-02
-2.128153088298673570e-02
-7.580970365993171776e-03
2.476074030279918833e-02
-2.316371567868739587e-02
3.798458828473221232e-03
3.823028338792254358e-04
-2.902114386622838254e-03
-2.500963197806044258e-03
-6.925344213595669741e-03
7.168258049478641938e-03
-5.477925926065610289e-03
-1.217610319006186617e-02
6.256944744473372233e-03
-5.322653754749230234e-03
-8.162485912195921803e-03
2.137455142071536043e-02
3.536228804317238339e-04
-1.566825592895190397e-02
-3.569526588679433707e-03
-4.030198802797310860e-03
1.061668974714484286e-02
-1.268256153146262756e-02
3.380478610477793012e-03
9.454212298868131664e-03
1.167488971596246546e-02
-1.671245969954640934e-02
-1.835339401162164319e-03
1.308266268937525447e-03
-3.624853331364390283e-03
2.490610354355070766e-03
1.302520763665926049e-02
1.248327777002124390e-02
2.739536824173354444e-03
6.097253560868351289e-03
-2.045234138752001149e-02
1.980290656883973866e-03
6.851327027724458084e-03
-6.139279803415133123e-03
-9.157020533948278043e-03
-4.079057520970989954e-03
-5.225455382611816739e-03
8.050286635780853559e-03
1.244489244715367773e-02
-1.013187069767740225e-03
2.234812907787682087e-02
1.569625582300359160e-02
6.997607999036137977e-03
-2.420796766116125806e-02
-1.625031558535371254e-03
-4.491345802480114905e-04
3.434124538799967086e-03
-5.534260794956565900e-03
-1.236983182507523683e-02
5.878529849341438719e-03
-4.731112279697987852e-03
-1.006365942970485240e-02
-7.375431670110943298e-03
-1.633118549641231557e-02
4.463783425511526001e-03
-1.127550082305040294e-02
2.754134453406648086e-02
-2.563073685386536935e-03
1.308387952571416456e-02
-9.851756110853987156e-03
1.569491768838047595e-03
1.528517911923484192e-02
-2.189356409692157571e-02
8.284984498333317765e-03
-2.654840978929094014e-02
-1.934723379415791492e-02
1.493854971404666269e-02
-9.009446168938084823e-04
-2.246607539826972130e-02
-1.423214357833919863e-02
-2.289128608492450173e-02
-4.720314443800655707e-03
-1.844286838009737833e-02
9.472323035358765769e-03
-2.000139466188226214e-03
-2.862452864830478637e-03
2.355789644930600044e-02
9.129664238379816762e-03
1.476971230758027456e-02
-7.070886841406414346e-03
1.162210948343741536e-02
-1.864259324506653917e-04
-5.977848565511287987e-03
-1.333494751967915885e-02
3.399021871113978160e-02
1.375469143168606481e-02
-2.165831582308534297e-03
-1.182896461783681380e-02
2.327732165443985226e-03
-4.798969683677461150e-03
-6.398947290520972178e-03
1.340252965934561787e-02
-8.934837081099213226e-04
-8.939093230935356293e-03
-9.794534321867257379e-03
-2.779457998314279268e-03
6.142260841931552334e-03
-8.627748494298035850e-04
4.543343247664429797e-03
-2.553828369325712722e-02
-1.257099703198062170e-02
5.848971888680288764e-03
-1.356376061766016543e-02
1.412584875911637207e-02
-5.672894759752138312e-03
-6.135782405569834876e-03
-1.989563662298661495e-02
-1.486948878069898478e-02
-9.557152943769827227e-03
-9.018000028300838427e-04
1.102173452329057932e-02
-6.919602895478323612e-04
-2.099170567065246004e-02
1.109916824631088615e-02
-3.464210208325342773e-03
-2.490007353427599063e-03
4.089839177341384260e-03
1.730088700180566416e-02
-2.226517123696412220e-02
2.583494027939478837e-03
1.572338092255402137e-02
1.203960874106239400e-02
2.378043850177286728e-02
-1.347406288392410945e-02
1.482324485939744488e-02
-2.924502789184888277e-02
4.451357959882301651e-03
1.829332418699622419e-03
-1.434870989075913948e-02
1.756278570386646991e-03
-2.989931932748167258e-03
-7.850003814297156976e-03
1.369490204884458127e-02
1.000209357075375685e-02
-9.307799936451017705e-03
-9.388562170717509175e-03
1.067861482487636807e-02
8.671658443961937149e-03
1.292019143299449196e-02
1.780782700582136599e-02
1.790974260517428501e-02
-1.184441379391039557e-02
-1.177755346555914816e-02
-8.007767135778252193e-03
1.962040597655348353e-03
-4.652330611298333011e-04
-7.044541145519254283e-03
6.250068729390776193e-03
2.031870123927392077e-03
-2.014930519905483962e-03
2.561773598654685027e-02
-5.106542871889512350e-03
6.745751329313602130e-04
-1.793045956874722915e-02
-5.776623246271179492e-03
-4.143371119105239420e-03
4.069882188300902141e-03
2.585142863224802398e-02
-1.431577496321742235e-02
-1.487845392705880801e-02
6.766248335099551287e-03
8.438524431861575345e-03
-1.789358149411506352e-02
6.272687439056619935e-03
6.924855251232579605e-03
-1.639545384561816310e-02
1.024532039606994294e-02
-6.731927257904505441e-03
8.038238723888267104e-04
3.651463368542772446e-03
2.157286080954920026e-05
1.733349168212815553e-03
5.800113030084349261e-04
8.412042742451787333e-03
-8.564153875487652556e-03
2.724779045027726776e-02
-9.668819440757491640e-03
9.171311227575397462e-03
7.739541466999394839e-03
2.589107924024201118e-03
-1.232219556286075733e-02
-1.928293519944936692e-03
-1.524581567962236643e-02
-1.593238306804249660e-02
3.470860060828574907e-03
-1.163858970439402701e-02
1.181180772776937137e-02
1.906432850864834541e-03
-1.538819324609541975e-02
-1.169744458683540100e-02
1.227001769982697353e-02
8.040116477857111449e-03
8.951830161089722321e-03
-1.449416616710233995e-02
1.737792489437195789e-02
1.399768333605398186e-02
-5.463543378027013731e-03
3.714496358060293511e-03
-1.933001830800265899e-02
-4.955687195000912405e-03
5.333516291835032654e-03
-5.281034545665490645e-03
1.829280114689523992e-02
-1.407177340756470343e-02
-1.220264595658147877e-02
-3.167519540550865070e-02
-2.123789730714946422e-02
1.544798000075857901e-02
-2.852750810346909791e-02
1.565045188186490414e-03
8.649755428940459831e-03
-4.480379139963839609e-03
-6.901978086436347248e-03
1.604221393812641297e-02
-1.950978233630882783e-02
-1.317411994697826379e-03
-2.211636756666895704e-03
-7.336773992357828282e-03
-1.917967584923546687e-03
-1.085582837522735275e-03
-1.098914487948484536e-02
-4.945331552147907116e-03
-1.623134122330033291e-02
-3.248799894094193258e-02
-1.527833972582897520e-02
-1.323866427040515728e-02
1.518811937216190885e-02
2.811481397058045867e-02
1.282203357540278969e-02
-3.712422692919080131e-03
8.094183144927380447e-03
7.902522583691206845e-03
-4.636280889637812638e-03
-1.929130114684887015e-02
-2.656400926521643516e-02
-1.951873111707291483e-02
2.153009039099542180e-02
1.215431110739366438e-02
6.605370173691436399e-03
-2.488198890418261144e-02
-2.126343837232844841e-02
-7.020534044756768753e-03
9.995635069961610400e-03
2.367253182132605157e-03
-1.553215296324873991e-02
-2.666242810369269176e-03
3.523426661270116431e-03
-8.610860080771174166e-03
1.067168934281052112e-02
6.616193431349942124e-03
-6.521535601083372491e-03
1.339890325431178364e-02
3.951435725870431487e-02
2.302278013006118802e-03
-1.316018818801244564e-02
-2.800079203784570404e-03
-1.130414700637680193e-03
2.233080670046832042e-02
-7.127528133069201653e-03
1.085211449467995276e-02
1.527482589694837377e-02
-2.955376695291089036e-03
1.999130190183473575e-04
-1.380008405549092501e-02
1.192578917319781981e-02
-8.698638051406198599e-03
8.475659078311258490e-03
-4.858601616671297946e-03
1.259797817943273529e-02
5.576574196887471545e-03
1.197108781986656531e-03
-2.865662147303248142e-02
-1.354236941833632387e-04
9.386953056309866456e-03
-1.530306131331233589e-02
1.482799128173639854e-02
5.170536127049223454e-03
-4.484427630409882314e-03
3.304066704336889454e-02
-1.275012728563865768e-03
1.281088635816784310e-03
3.243167522738677616e-02
-2.208756755120446728e-03
-1.516286454348244076e-03
1.133285870062538010e-03
-6.537454438133393116e-03
-1.754954360028142951e-02
-2.161590070562718988e-03
1.940330094425000897e-03
-1.466969231338339542e-02
1.253426003094538187e-02
4.891109005352399335e-03
-3.999897758496236827e-03
-1.313013495358491232e-02
1.213820242667361556e-02
-8.183076444678515429e-03
1.311014589119309515e-02
5.111565966015296607e-03
1.033597875271860880e-02
1.527857467653970756e-03
6.922364327647994101e-03
9.663373755425323482e-04
-3.337513285878435793e-03
-4.734969015748728173e-03
-2.989349683649573236e-02
-2.064135304211675223e-02
1.126093404521124990e-02
-3.094922245270729025e-03
1.381152589016436741e-02
1.155749742242020203e-03
2.371456268227882178e-02
-4.813300750580107139e-03
7.105838802686188956e-03
4.797668789265378472e-03
1.421186371678256595e-03
6.080005982886171195e-03
5.424270951116920599e-03
-1.514724944812614708e-02
-2.561103820746263304e-02
-3.458753881551127757e-02
1.550273367344174973e-02
-3.669320248326197933e-03
-9.109090451144146589e-03
3.932591373692570524e-04
3.454333402175151658e-03
2.089886014428479072e-02
-9.148113403530945889e-03
-2.259346607019221964e-03
5.427974031036725613e-03
9.083386183416202950e-03
-9.373352122521856969e-03
-8.575881046434587554e-03
-5.502861899195381733e-03
-6.544120063097836476e-03
1.198159173616625620e-02
1.503445979212693698e-02
-1.279527916030305003e-02
1.814007791142581080e-02
2.181619678643774082e-03
-7.196858308275013577e-03
-9.842913609300967329e-03
-5.747652040639670244e-03
5.680200902800218096e-03
-1.801533994537272282e-02
1.663515388313419399e-02
-1.559514618978830557e-03
1.174532619039782462e-02
1.222808531276935130e-03
-8.509131665383574267e-03
-2.090322199883251283e-02
-2.341617061922057156e-03
-2.796168830191581630e-03
7.904747537182701261e-03
-3.118076037256094224e-02
1.878344899719117805e-02
1.615548290888422708e-02
1.343241325717685862e-02
7.355518307274619069e-03
-1.459377187417687516e-02
2.351535353149736274e-02
-4.695415502713233546e-03
2.381801557174876346e-03
-1.783109211803387412e-02
1.235270453693246501e-03
-2.603703228024251137e-03
-2.556850620028281937e-02
-1.271338970601330713e-02
3.580357436726020609e-02
-5.613104353292697885e-04
-1.898176515142508845e-03
1.038683019231591287e-02
-1.559292583955940560e-03
2.023857501730865621e-02
1.093578932006481971e-02
-2.347186300983337449e-03
-1.375236011268197479e-02
-2.235970274772759725e-02
1.767577921302657638e-03
-1.706850081672863645e-02
1.107426917844194295e-02
2.283548221917281254e-02
7.657413909431262135e-03
-1.772592145938788055e-02
1.410493516777544358e-02
-2.786511708712864199e-03
-3.134990682162802416e-04
-1.265411535784873205e-02
1.711849730887972723e-02
1.534197104593527060e-02
2.962270508633266589e-02
2.110792766793155237e-02
2.614579406774902946e-03
-9.582754511402200720e-03
-1.975000659115757826e-03
2.847204035404571343e-02
8.566489356063439198e-03
-2.032204198517130814e-02
-9.668488597607022283e-03
-3.017112136990705157e-02
-1.864259491492900253e-02
1.562008383018461928e-03
-1.678602812369286296e-02
1.385063552324790857e-02
2.199500871623801847e-03
-1.680286065489604297e-02
9.095301367389852995e-03
2.310869426199664654e-03
1.385374635953680149e-02
-2.913314025275913488e-03
3.659668046013360692e-03
1.202881230232649614e-03
-8.344341139254540102e-03
1.656186690214996038e-02
1.636003437913154807e-02
1.482381920896866552e-02
5.669918056923511397e-03
6.122483783729168981e-03
-6.969311024405061041e-03
-2.342174128007214185e-04
1.034676776331717443e-03
-4.542279797711000315e-03
-1.403232948997687642e-03
4.129683945327164950e-03
5.649670990438981563e-03
-2.980004089168250547e-03
-1.316291271703727388e-02
7.539341031261330081e-03
-2.326279484392845820e-02
6.935866895465037790e-03
-3.043631648488615872e-03
-1.433064428840856224e-03
1.794286344940377448e-02
2.929544153528434395e-03
5.265441743620541924e-03
1.803398336194575458e-02
8.086410234841070674e-03
3.253044316813876857e-03
8.227807403190737917e-03
-9.020963892363469475e-03
-4.849469920108790723e-03
-2.086141993682065834e-02
-8.233437702209144698e-03
-1.845458146364233054e-02
-2.636798489970127585e-02
-1.571293225289096748e-02
3.767926608928716045e-03
2.500582844317542422e-03
-8.064695555633679888e-03
4.308680508669258252e-03
-3.529321106637966447e-03
1.098216788422014083e-02
2.520338295006521734e-02
2.213608933226632672e-02
5.201666303673392394e-04
-9.745951356579881167e-03
8.992956448484693693e-03
-4.141734885754169010e-02
-9.982348332226727294e-03
-8.919135221921406509e-03
-2.799663899111817962e-03
-6.787322534880467322e-03
-9.820818575201565453e-03
-8.471504518438756695e-03
1.022679266326979690e-02
1.959319121767625835e-02
-1.804567654667939974e-02
6.693310551341780448e-03
2.369789379489789863e-02
9.203014483476174706e-03
3.551924785652486351e-03
-1.180935121955548756e-02
3.558809848395339676e-03
1.536834843581419592e-02
-1.536970249370533080e-02
1.889471160950121839e-02
3.795320642370710908e-03
-8.780386965432296006e-03
4.608393691722978067e-03
3.058988473659937993e-02
1.447266114398495715e-02
-3.076614295003288896e-02
2.631979655870725701e-02
3.866357985282405096e-03
-1.080183264477587932e-02
5.292001606048843225e-03
1.281309235202519577e-03
-1.111128744094336089e-02
-1.563581856982274726e-03
-2.922104997745728766e-02
1.462150969805257189e-02
-2.064118188170398216e-02
5.861943383196803817e-03
2.387172646510672593e-03
6.074505467348211354e-03
4.468539176349930857e-03
1.597829595622313886e-02
1.581097249448616335e-03
-1.218344098932073799e-03
6.366491360295590402e-03
1.736290758135196344e-02
6.131421784655929387e-03
-5.127464740332812396e-03
2.762690191753374401e-03
5.138657198178084654e-03
9.137487502617811647e-03
-3.463765211385031600e-03
2.263183681428733961e-03
2.278906872173336404e-03
3.592868423588344452e-03
7.300229724164519242e-03
1.849464623423071295e-03
7.159546489009906492e-03
-1.085409805429465380e-03
-9.349671975299718527e-04
2.923091369577893086e-03
4.081905783683051868e-03
3.470385018828716240e-03
4.369823503193717706e-03
-5.595783984774171070e-03
7.999092383522889843e-04
-5.144503895109719775e-03
-2.357065439413886729e-02
4.067482863042300688e-03
-6.930544945787654211e-03
8.149700109143974414e-03
2.060537486599661045e-02
2.076538291259532806e-02
5.959127233173925307e-03
2.500252755459642009e-03
2.356997252951923295e-03
7.228564540691242470e-03
1.021310029067646480e-02
4.223175951036399825e-03
8.626872044471834908e-03
-5.820848156711796312e-03
1.133875988323524917e-02
-2.583117095695067696e-05
-1.573798141089414408e-03
-2.227915588782625102e-03
-3.732845106226601040e-02
-1.093160595879000968e-02
8.293911457709426949e-03
8.053159799179945150e-03
3.797991271481268799e-04
-1.171169754328933417e-03
-2.424089120663137226e-02
-1.323882033260458460e-02
-4.901207185955529060e-03
-1.083344835733992921e-02
-3.310387067309789825e-03
-8.752002074895947129e-03
2.519831677907550561e-03
-1.759054300027921430e-02
1.519008654834395379e-02
-7.703161392614403698e-03
-3.916197667813105438e-04
6.306070229875349216e-03
1.524589441964208786e-02
-5.345505129234096042e-03
2.028967458668228408e-03
2.050073780630012887e-02
1.922241649562149088e-02
5.055741490942481861e-03
-2.785950013221520985e-02
-2.389394934760463371e-02
-2.758606103027720982e-02
-4.328205767435162193e-04
1.752829505384871298e-02
1.625548766414799950e-02
5.790378508200980101e-03
2.431597733359880387e-02
-3.614134334418946305e-05
-1.331923392674908046e-03
4.875893243319114924e-03
1.534532595855802629e-02
4.789813156484118602e-03
-1.129224730516251163e-02
-6.395786661041279533e-03
2.588038433859593881e-02
-4.000067637078762520e-03
1.316605342827282914e-02
9.988404265796932413e-03
4.182506411790440186e-03
1.962037864889093139e-02
1.570766685707679702e-02
-7.128399021571567989e-03
8.515642631633643309e-03
-6.029775587123880514e-05
-1.146360983193004009e-02
-2.062095578442583663e-02
8.564538300092450901e-03
-5.281576687859565813e-03
-1.438877132208602611e-02
3.278798102360863144e-03
2.827373621764942002e-02
8.226027248636786846e-03
-2.542456169731910180e-03
-1.707592654493762796e-02
-1.590864311614202968e-03
-1.064282946889081108e-02
1.299102024281761740e-02
-3.289506904944941666e-03
1.295116400111524443e-02
1.021090127971367549e-02
-2.113808997836189116e-03
-2.673078410008340039e-02
8.066311470506149287e-03
-2.393914089422198577e-02
1.064930339104996904e-02
5.523738433650342457e-03
-1.687973943100764748e-02
-5.589938659037698571e-03
5.188678041705753821e-03
6.070926937782892066e-04
5.680873486408556140e-03
1.137675797184121117e-02
4.524122463403389659e-03
-1.323388962197223368e-03
4.131408559191553781e-03
-7.723322433222161399e-04
1.272303366875233988e-02
-6.186874972466707180e-03
-1.810529184241647591e-02
-6.312492084863182730e-03
1.659401634180366486e-02
-7.939560717193315173e-03
1.494359176350979965e-02
3.844805932986042774e-03
1.331081287224383444e-02
2.571037236109000382e-03
1.538466351006080157e-03
8.597489346508897790e-03
-9.731313539638141580e-03
7.737987222514683752e-03
-9.423546720143392494e-03
6.869591072257122573e-03
-7.125507626740926193e-03
-2.193884562486587975e-02
-1.330132264461838208e-03
1.689938275596281070e-02
1.683319836454517243e-02
-5.293504990354626523e-03
4.295066933231120147e-03
-6.260559548465409116e-03
-1.013290404418256546e-02
-5.647748883716931408e-03
1.113310667721406112e-02
-1.176760053106623918e-02
-5.414349605674496392e-03
-5.741488749348115130e-03
-2.887695169215379054e-02
-6.925333596567074916e-03
2.192920400651109450e-02
1.432988719771891885e-03
1.474214677709642304e-02
8.566627056685285208e-03
-4.381107009924503463e-03
4.700691666234257937e-02
1.884779997409782859e-02
-2.185444845635101455e-02
1.189109060145896075e-02
3.952756602334241490e-03
4.763420042330935612e-03
1.358274382016731383e-02
1.950099273844743816e-03
-1.570596226863834113e-02
8.384766436878783244e-03
1.602824192935750625e-02
-1.106289458771431318e-02
7.415703906084340422e-03
-5.333353214434937567e-03
3.347195281702122771e-02
3.101617167681773937e-02
7.903737258067838889e-03
1.765583192897302034e-02
-1.739785925172569747e-02
1.255894967987023674e-03
1.268869306948641924e-02
-1.396648658171548325e-02
-7.545206860110435614e-03
2.035001552605395295e-02
1.105267762482114134e-02
-2.778130238264363283e-03
1.243708216030137495e-02
3.303234586810353812e-02
5.747617264089344147e-03
4.688368138303060893e-03
-1.980479582966588811e-02
9.717211752207310232e-03
1.148071080471893112e-03
-8.757328836860088159e-03
-1.804492831876541858e-02
-1.941655785050375865e-03
4.824620222357806076e-02
1.917119703402980768e-02
6.615941719221965153e-03
-1.180420042482276631e-02
1.203142803448825279e-02
-3.170630696691937016e-03
-1.062960645897999441e-02
-1.511182405732601139e-02
-3.658079925797831471e-03
1.289020796856724105e-02
-1.773038778066727758e-02
7.807192906143827632e-03
-1.562263932332277373e-02
9.991845249057027673e-03
-6.560028522770253168e-03
1.127235018742937800e-02
1.115673601467351457e-02
8.451649687746840695e-03
2.047757922384453935e-02
1.364205524999863306e-02
-2.511671443447871781e-03
3.156712075782379390e-02
1.773329449113685702e-02
-7.916902990335943861e-04
7.732110124870282021e-03
-4.392187238341273454e-03
1.148396816405354570e-02
2.103376426831278165e-02
3.971201179830286671e-03
-4.560841057028633383e-04
1.717440854921014823e-02
-3.306327363270784078e-03
1.797895875042943015e-02
-1.559320032589814158e-02
7.844181241489008027e-03
1.494057188899658960e-02
-3.627106817166577540e-02
3.005929769963461978e-02
1.560548246111531298e-02
5.439166998197472649e-04
2.063227546859252790e-02
-1.038822112373156796e-03
1.091366722377196639e-02
1.528031089809095758e-02
1.021320104467932262e-02
1.704293211817212595e-03
-1.032070163674150484e-02
1.348100324899082110e-02
1.558643951974525259e-02
-1.640802947982984011e-03
3.923142385898734964e-03
4.956350219403950728e-03
-1.312640582900719520e-02
4.047893558327866903e-02
2.037323023994501436e-03
1.659434703870311945e-02
1.129787829289673196e-02
2.497050220173565455e-02
-1.147128938979266946e-02
1.264227357183818345e-02
1.130945867547661875e-02
-1.826528934960297340e-03
-1.937884360424211791e-02
-5.703638607654351773e-03
1.670318331213815552e-02
-1.702912518468267106e-02
-1.304674994780102501e-02
8.254121885402894779e-03
-1.776168732462728161e-02
8.551995923288454107e-03
1.001269902164673119e-02
1.374797839026535573e-02
-1.668365585304288148e-02
-2.456698624304871469e-03
2.132680452032019534e-03
-2.215427606280814116e-02
-8.751189805753003745e-03
1.491841548366680016e-02
-4.813503595695899952e-03
1.205520203384164227e-02
2.217660269181161853e-02
5.974284080780501056e-03
-4.699769320320118862e-03
7.548362441262476945e-04
-1.094348474003577036e-02
1.386202341720021124e-02
1.958239074950192740e-02
-5.241923010050672863e-03
2.240676967004128980e-02
-1.985011493962420080e-03
3.161187858073107732e-02
-2.397705620434567239e-02
2.093883908677981326e-02
7.599022342237445396e-03
2.134341210382454182e-02
2.055357504474282504e-03
3.748836194252723897e-03
-8.060300992029055533e-03
1.096489353133168164e-02
1.145283750095043261e-02
-9.732539866735014610e-04
-1.403708704208039837e-02
4.180708365888780205e-03
-1.520092259105449047e-02
-6.465756674041634594e-03
-1.304457522084942998e-02
-3.555033290491121153e-03
3.591549117895804100e-03
3.832929074821550975e-03
2.230884378901696729e-03
3.641420621801635168e-03
1.881598307264844075e-02
2.364085317639079073e-02
-1.974210699531561003e-02
2.414866610028171268e-02
1.814950631354712157e-02
6.522633808979186494e-03
7.719318037826048036e-03
-8.413013407766484208e-03
9.097067564877745621e-03
-4.893538219872847587e-03
-6.952935536889242847e-04
2.161656491625389004e-02
1.055244110931595827e-02
1.035687313868538691e-02
-4.409355051086919636e-03
-1.610948286312507277e-02
8.969394392063852195e-03
-2.194295455715385146e-02
-2.164489047098051150e-02
-8.496458389487430507e-04
2.224805080149504493e-03
-4.224256850867988931e-03
-1.430041943337516126e-03
9.768401694112596734e-03
1.410211257153364504e-02
-8.418742102621355750e-03
6.459841196632047471e-03
1.327940207816842230e-02
-8.667611524412836485e-03
-1.776107539350812135e-03
-8.470164995108683467e-03
1.696040117772759301e-02
-1.267987124839452771e-02
2.166930214828013956e-02
1.471624286948887764e-03
5.331107528624669072e-03
2.354363775062722278e-03
1.255536381956985463e-02
2.372683086641236283e-03
7.569086899503008146e-04
-4.811382383661580268e-03
1.518417260009896110e-02
2.292037313261415660e-02
-2.331182755522030140e-03
1.410910904856673906e-02
7.705187665678032288e-03
4.952343565211000075e-03
-4.953451481331728155e-03
1.062248399293470261e-03
-1.675959837479133871e-03
2.545839445268506876e-02
2.382085781071370881e-02
8.891719842042556526e-03
4.649560232630150017e-03
-2.483468546468351607e-02
1.490632908188504156e-02
-7.958718701547354973e-03
8.644703765165368675e-03
-7.509106036752579046e-03
-1.142677540263558993e-02
8.829099297208383747e-04
-1.916304188540605621e-02
-2.004636258284512099e-02
-1.475263192197791458e-02
-2.094644914059215490e-02
9.793793458003029889e-03
7.597985900281691019e-03
-4.995845923241811620e-03
-4.260538677949111258e-03
4.425097167833591007e-03
6.031165666889784071e-04
-5.039885685229651691e-03
-6.719239061028572067e-03
1.063614707963874383e-02
1.100570640882209301e-02
5.345392542429149366e-03
8.319332996466623220e-03
1.344859125201321344e-02
2.016455755370870351e-02
4.209148719591826460e-03
9.842109816195397654e-03
1.044224654711473771e-02
1.622960175015777246e-02
3.506770582671774050e-02
9.852499403539063949e-04
1.845178235799944597e-02
-9.079272234600741171e-04
-5.287826308343275203e-03
1.921989020989355729e-02
-1.352293123117033827e-02
2.270776982355447726e-02
-1.457090595190231770e-02
-2.106984821348548489e-02
-1.186647275514854513e-03
-1.676789150070335382e-02
-1.398528250221895948e-03
-1.231052046053041429e-03
-2.773484028611887184e-02
1.035543002022016462e-02
5.004130212991884409e-03
1.960040947502241643e-02
-4.543597982688002065e-03
2.764996150427399737e-04
1.847038034161416382e-03
1.801845306719804252e-02
1.211641382454712451e-02
-4.116378954337814901e-03
-2.736219296300423237e-02
8.844161950798372016e-03
1.815994581558619606e-02
-1.128736255773399137e-02
-5.440031640831842437e-05
2.685724390216969598e-02
-4.185654867684503178e-02
2.882405929567028596e-03
8.441712822865581750e-03
6.307316877046882479e-03
5.822641444977589426e-03
8.229938069744799356e-03
1.192171449431038248e-02
7.897355279710733741e-03
8.451627720281927603e-03
2.296475685064364863e-02
-6.747415054126328950e-03
2.896397535233677031e-02
-3.166843455511793564e-03
-1.002527857035937983e-02
1.449567687392445958e-02
6.035131984292235394e-04
-7.672529611185203123e-03
-4.622183721210661698e-03
-2.415718857720368026e-02
1.377601031040678360e-02
-5.063186390235657058e-03
-1.306000917712045115e-02
1.099453196749438505e-02
-1.726777243130156502e-03
-1.812081772821964171e-02
-1.211759942109864180e-02
-1.331546242395818813e-02
1.013129929787247481e-02
1.998771160871213801e-02
-2.509242293297401366e-02
9.476229401137578959e-03
-5.852775696179091970e-03
6.992125753526281162e-04
-1.550451967341055087e-02
-4.306664113883504168e-03
-1.054586924462215915e-03
2.345959561746129365e-02
4.955986516372047450e-03
-2.025396774414510090e-02
1.090934732798616927e-02
-1.218710170105585973e-02
4.996371575805414952e-03
-3.117737848291634618e-03
7.399839770919697940e-03
1.665611511812570278e-02
1.993037497184060869e-02
2.622145769394156056e-02
1.248682203048670156e-02
-2.045143133844338351e-02
-2.033447192432911999e-02
2.764587014399651210e-02
2.184022186179104819e-02
1.912893982919871292e-03
-3.323559160101426709e-03
-2.318202888703342623e-02
-3.072431868264831681e-02
-1.078411423842879149e-02
-9.196986212417422937e-03
-6.269136797833905518e-03
2.179119681266309186e-02
-1.979352420161294146e-02
1.390880084043421595e-02
2.282927813988974708e-02
7.257099331516044145e-03
-1.521616358373950736e-04
3.382089127747430618e-02
-8.091736172286907378e-03
1.251878920248777460e-03
2.649960456371315207e-02
6.330474133999178070e-03
-9.037744012367541352e-03
8.339992580168025665e-03
-7.843970625384780876e-03
-4.654038714745988188e-03
-4.632865197780010151e-03
-1.103027995222759759e-02
-1.670127770102952658e-02
-6.711042581167656063e-03
2.405159022109597602e-02
-1.707286222508858260e-03
-3.174917108599336311e-03
-1.032934050461732818e-02
5.550350352307647367e-03
-2.246841338812360228e-02
-1.068685856726645303e-02
-5.093074776278279890e-03
-6.052645147177909343e-03
2.745097132436219792e-02
3.018768193135277014e-02
2.805895354603766580e-03
-2.575461083047843477e-04
1.990837829708333451e-02
2.454299263562405471e-03
1.864971466758779534e-02
3.279170917584972502e-03
2.101068918099786159e-02
-2.780438683068758160e-02
8.768149153433664467e-03
2.704685085787829693e-02
2.309337645543362710e-02
-1.056939485040709302e-02
1.489383381692648998e-03
2.552319080142876825e-02
1.546726784575629988e-02
-1.885295668669021785e-03
-5.402417215412781866e-03
1.306887422881014733e-02
-4.046978213223895691e-03
3.265237389088797900e-03
-1.263688033496740241e-02
-2.787146085751993074e-03
-1.300616011409964044e-02
2.472701186619176168e-03
-4.750729645747138463e-03
2.448506744294109624e-02
1.400737785454185351e-04
2.179989830700370529e-02
-2.064857452880994315e-02
1.682756984012733631e-02
-7.311804570890173549e-03
2.354767560529659378e-03
-2.251526865895861745e-03
7.134478760554832308e-03
2.851190977208731964e-02
3.281113117843488525e-02
5.605831360460235800e-03
-8.647778371410966280e-03
1.530264409760115872e-02
3.161097718904042498e-03
4.021324479533530671e-03
3.214277819193966761e-03
1.929034537060635157e-02
-1.731313839686689574e-02
8.785602562560040213e-03
1.971659524135697603e-02
4.919523633608809815e-03
-1.488042297193960077e-02
-9.942824099800435991e-05
1.676467348844639521e-02
-1.364851937333569853e-04
-1.798551821091482969e-02
2.651991383246160745e-03
-3.568000770080946918e-03
-1.663627304336586735e-03
-4.362759166185632004e-03
3.247549916768172843e-03
-3.653950640998822157e-03
5.867301946831211638e-03
5.752363563711626777e-03
2.205285771484863724e-02
1.523334198186631142e-02
-2.835990056205237031e-02
1.223297480735044407e-02
-7.666499768152431650e-03
-1.150100301742244986e-02
-1.370493448847732998e-02
1.173750060812938679e-02
1.118946750907420101e-02
-2.412551550996983908e-03
2.394481864372230862e-03
-7.808893950860720801e-03
-1.005686659536606312e-02
-5.558959450729216573e-03
1.859523354522883698e-02
-1.512128981274606099e-02
1.194747705795466859e-02
2.001712008641127333e-02
2.433592575173561603e-03
2.840536733373981177e-03
1.618238498156167673e-02
-7.728960861477779734e-03
1.319360104360114451e-02
1.176427693688434891e-03
3.078356574864297979e-02
1.294050997394678368e-02
8.876736096870197282e-03
1.320966004435118746e-03
2.557237837105470410e-02
-1.408359465905450808e-03
9.072054018615950330e-03
3.735650926287325570e-03
-1.989815615638677523e-02
-4.761252052340825790e-03
-6.778146187000745268e-03
1.504583154778780726e-02
1.496137623277641986e-02
-2.573446057663239268e-03
-4.703537656067607290e-05
9.552198441005873772e-03
2.141980061662148577e-02
2.800917843906447144e-02
-9.948537785527365729e-03
3.575599880243889440e-04
-2.330888452824947388e-02
-7.167153050457603265e-03
8.072921929390908247e-03
3.711088801197367538e-03
-2.970600324937629211e-02
-1.787210406672425089e-02
-1.336545195908158540e-02
-2.017073107718773961e-02
-6.399821244098045578e-03
-4.681147952006677569e-03
9.184178236755330058e-03
9.972223742338954741e-03
6.050273247591069284e-03
-1.891884330856384230e-02
-2.722856051161565930e-03
7.159405006743763296e-03
6.627224059777052367e-03
9.569612009066448891e-03
1.415876806145863762e-03
-3.032621163995704271e-03
-1.172575938173404551e-03
-1.282728029410480034e-03
-7.789509803047225088e-03
1.378414545491093383e-03
-2.040907892467745330e-03
-1.698591056343343869e-02
6.039293106819504896e-03
1.170619237448173450e-02
-1.368935000585914941e-02
9.069809845199930734e-03
8.328481070118635282e-03
1.330160440067149411e-02
-4.144667222788710886e-02
-4.900676895370302717e-03
1.739434889104901280e-02
-2.757801475492969480e-03
5.885319676767232500e-03
1.477935180131940106e-02
-1.449734620987565671e-03
4.852349964813960220e-03
1.937163168775431991e-03
-5.215272342987102225e-03
-5.306788904069738994e-03
1.572521032563370044e-02
1.492351537329739998e-02
-7.866665309995413136e-03
2.154950390443811578e-02
9.623705241204174449e-03
-2.450970644960276390e-03
4.771905705783362206e-03
-1.082525618382272625e-02
1.694979837209939499e-02
-4.836609291355229399e-03
-1.144928487045562479e-02
1.660255246919976023e-03
2.734177327209255659e-02
1.018865804652018328e-02
-3.390106751710296462e-02
-6.690505882602539901e-03
1.071013215629950527e-02
-1.922634420808702962e-02
-2.090974036117274060e-02
1.388396685676186564e-02
-8.512309978091100321e-03
8.794099630668983066e-04
-1.911391870553156820e-03
8.247794645853918222e-03
-3.107476664974135726e-03
-1.088402518814488885e-02
9.595296523542087841e-03
-6.286730082112869595e-04
8.045584372558912262e-03
1.595744059598087211e-02
1.336689977150689809e-02
-2.008148144979947022e-02
-1.842768063455074365e-02
-4.933338155967289217e-03
4.378721227897736101e-02
-1.676289324218348253e-02
-1.097718519984517381e-02
2.098624458678222896e-03
-7.216327015191963817e-03
-8.135861319410377795e-03
-1.707480935081301388e-02
-3.080749098449829700e-03
-4.418928681377606166e-03
8.081576878031742836e-03
5.832295228914653219e-03
-1.388471093371971936e-02
1.175306311662013131e-03
-5.528398684193063385e-05
-1.015030323965571309e-02
-7.504626066008693655e-03
-6.059348878414285745e-03
2.274799959789530410e-02
-9.853028279662235864e-03
-9.466561254503269227e-04
3.335498423086657310e-02
2.518350781182379650e-02
-9.455530912833864671e-04
4.234968692466626120e-03
1.635971986154428903e-02
2.725128546531034677e-03
7.219540900668462539e-04
8.157312771478042804e-03
1.034193647455170992e-02
3.124091057943699859e-02
-4.289598013627379108e-03
2.450561909208439845e-03
1.107670434446628854e-02
1.807549721796971893e-04
-6.927351369062677983e-03
2.318557104300945221e-02
1.854779293631006812e-02
-2.358490257630957345e-03
9.764417564880294512e-03
-1.724944174250976625e-02
-3.518365857339283628e-03
-3.708559372413766653e-03
9.288454567974512716e-03
-1.469933528558699590e-02
-2.344381886096743445e-02
-3.065047447644774631e-02
7.776985936902695330e-03
5.491879602918595116e-03
-3.369025734556936602e-02
2.749161331092124169e-03
6.203043435195573253e-03
1.406233210997290956e-02
-8.531604182130624742e-03
7.402734091170310241e-03
2.104540898655074890e-02
-2.607952745360487753e-02
-4.776296403209468605e-03
-1.757754032366429589e-02
-1.539551059826107886e-04
2.730556702443311112e-02
-2.473868768817453004e-03
1.162071490165782553e-02
-2.998247869893814425e-03
-5.174761210828624468e-03
-4.169018652313330117e-03
1.076771081076968208e-02
-7.301922120629171335e-03
-1.534628487722886764e-02
-2.378577204846816639e-04
4.581708394142169948e-04
-6.053173579600183186e-03
3.105325902749407705e-03
-7.022484430042956818e-03
4.947613054098501731e-03
4.309631260101464204e-03
8.291021209193295480e-03
-9.582371187087683137e-03
1.106784660708069745e-02
4.140819493594907579e-03
-3.274411155896010152e-03
-2.600269640122575710e-03
-1.403621665301943953e-02
1.596388934120775149e-02
1.917577149064210798e-02
6.541236842855706422e-04
-8.364084111213997141e-03
2.667310201841461940e-03
1.116755435575215658e-02
-1.649631045587985354e-03
1.529260879343857273e-02
8.632595680186715831e-03
-1.695739163432524038e-02
2.162831774924529535e-02
5.386448093265990694e-03
1.068814227454309429e-02
6.239729331753791387e-03
-2.126825885688584522e-02
-2.009354728247696609e-03
-3.206026349451627198e-03
-9.727633851987045003e-04
1.615979404283993115e-02
-1.397053136844876760e-02
-8.107219134560460574e-03
2.460165525559684582e-02
-2.425458154649060699e-02
1.015812592695636285e-02
8.830959319835107388e-03
-2.241796493195849071e-03
-7.594948967538845720e-03
2.766152292473171223e-02
3.161580846608487427e-02
1.003809265174596121e-02
1.046272280697400870e-03
-3.547750551912632905e-03
5.765276687243865716e-03
-1.073444692714851760e-02
-1.630743905376678959e-02
1.339731764014813822e-02
3.255692825165984461e-02
8.542198147440841632e-03
-1.494386757990509747e-02
4.493391711441738212e-03
-4.796576203743415680e-03
1.890404987002067359e-03
-8.189753556462529838e-03
-2.336158181404478229e-02
-2.023771299032557560e-03
1.672235181210499425e-02
9.909774477149992794e-03
-1.011866743171407207e-02
-1.464218120197134188e-04
8.398879324040504218e-03
2.686999679924837597e-02
-1.401974781347518559e-02
-2.150840620068953518e-02
-3.548947417160533326e-03
7.006037333683354067e-03
-8.918613012517695796e-03
1.956727449754873047e-02
-1.176909737148824388e-02
-6.043794000162172478e-04
1.076775849095472359e-02
3.893985822548154353e-04
-7.460010428992070591e-03
-1.574967166883825542e-02
-2.267739364074433314e-03
-3.516948093521232027e-02
-3.817710861751227001e-03
1.423476970045009678e-02
-3.024437872279842066e-02
-3.368722557834197967e-02
1.767628820048797178e-02
2.564856816104407744e-02
-1.413503948827813522e-02
9.959294039258215214e-03
-3.406810159663728552e-03
2.802116425624747928e-02
1.004477718518374980e-02
1.050483051904189773e-03
3.432125935594946414e-02
-1.561960871994981861e-02
-3.284385079684554870e-02
-5.132238614684812503e-03
-4.200826519253084493e-04
3.081586818082523906e-03
-1.594407720464249487e-02
-4.454081350951893774e-04
-1.002540861292741843e-02
-1.569549716921054758e-02
-2.507573261029753114e-02
5.715209831981635236e-03
1.051892169348684833e-02
-7.068995697576375796e-03
-2.793152962376174372e-02
1.586165682887806516e-02
-1.348211992126382638e-02
-3.109177085453640119e-02
-2.188404547592404797e-02
-4.370608393973794345e-03
9.489814363983588991e-03
-1.893703122303278669e-02
1.076401875747275833e-02
-2.703763352989961566e-02
-1.339237012931878724e-02
2.577501765808672823e-03
-2.067468161425817588e-02
-1.882716775232360501e-02
-5.300133803899032686e-03
5.865109962844750405e-03
-4.946152883779004507e-03
-9.609180099758937374e-03
-1.133623697380630423e-02
-6.864047125602780637e-03
2.101175684744729499e-03
-9.730321569436640962e-04
-2.773761644230897424e-05
4.686443482606203470e-03
-2.267329868620999653e-02
1.776731689034692294e-02
9.163843731777501084e-03
1.707735164926429960e-02
1.428907181338335717e-03
1.786344110280330133e-02
-5.246551169058155661e-02
-8.773339507645794982e-03
-1.640608536415199149e-03
-4.993285557996482438e-03
-1.958847434980730794e-03
-2.016284318758195318e-02
2.124485199163631682e-02
-6.508225324743940367e-03
2.125890677736333792e-02
-2.328878831810594560e-02
-6.345680954763206240e-03
-1.496118703474128009e-02
6.891345578301913410e-03
-3.788975458704806759e-03
3.189084849836355384e-03
1.221270829651998789e-03
-2.098491852942475835e-03
-9.245239799391718333e-03
-1.804432842101259295e-03
-3.381638460802498941e-02
-9.147043113885568177e-03
-6.122659853963839660e-03
1.395266699346108842e-02
7.775552473042854698e-03
-2.150409367938622919e-04
5.501653967119834315e-03
-2.231066924719268124e-02
1.923480567973149397e-02
-2.369589989602158622e-02
-1.289709762969869222e-02
-8.040154205937188187e-03
-2.720319135597235819e-03
-7.182175871446888453e-03
2.795779449818011284e-02
2.023123789690864024e-02
1.947271146226372900e-04
-3.145554764924474861e-02
1.960612343082910637e-03
-1.898253966366353004e-02
-4.705358875776988019e-03
-7.457785606710496708e-03
-1.566915688146580318e-02
1.101624414280088365e-02
4.292233236005234785e-03
-4.789448848735797758e-03
-1.071698941874571313e-02
1.834762576672909970e-02
-1.631518565794786444e-03
1.298274863376284484e-02
-1.815136970226590221e-02
-1.462455849865853218e-02
-1.667362626365587533e-02
-1.467882622422666226e-02
-2.443914169077324172e-02
4.091539098683494476e-03
2.623433649975917548e-02
-2.441675641193118487e-02
-1.667303420109938778e-03
3.382858771597526738e-04
-1.764829182731082399e-02
3.282410373415175445e-03
-2.864728881782570985e-03
-1.264657144197289459e-02
-7.360514839221656220e-04
-1.101670380343474850e-02
4.572758443423749486e-02
-2.117518429480981252e-03
4.855874194803323253e-03
-1.957569415774608815e-02
-1.559126318273042211e-02
3.050747610989696518e-02
1.051995408705873498e-02
-1.065362372528545244e-02
5.564098853398032106e-04
3.075388970292268834e-02
-1.886972265002633334e-03
1.097611799167140523e-02
1.713752101143899706e-03
5.402798345004814970e-03
-1.725251020616277910e-03
2.225836041437790833e-02
5.335833831234489989e-03
-3.171326954984468594e-02
-1.955729473373012464e-03
1.243479456253911673e-02
-2.143961844573834957e-02
1.071228938537693983e-03
1.172967788092307145e-02
2.389628919018642675e-02
-6.462529791258293972e-04
-1.149622901883212180e-02
-8.355610341503068306e-03
5.461949096475729112e-03
-2.117821566376055370e-02
-1.421579887532644325e-02
-2.250642982506603600e-03
-4.615505340789309748e-03
5.533642413793344282e-03
-5.571090889120086480e-03
8.722657559065078933e-03
-4.679952557385015123e-03
-5.134757587656669196e-03
6.558584989785719646e-03
2.398653499379445331e-02
-4.824666609402618669e-03
1.037191070139441285e-02
1.251677439787010626e-02
-2.977548708862965288e-03
-5.752747075204451069e-03
7.104669216027908324e-03
6.110910058750711540e-03
2.693819286369859151e-02
1.894813629465878432e-02
1.277359766532597425e-02
-2.281605028711681388e-02
-1.469247630906722960e-02
1.136587955330316691e-03
-1.258626916767429868e-02
4.310963927027415890e-03
-3.555402270199251036e-03
-5.953722336653385558e-03
-8.072249059003345703e-03
9.493705300879316106e-03
-3.751513011664642933e-03
1.840612944250943211e-02
6.653098416080278389e-04
-3.293220181442497660e-03
6.261833701510570623e-03
2.005227320326962489e-03
-4.436325987694211652e-03
-1.048700250307268468e-02
-5.392561190674220913e-03
-7.526990908281420457e-03
-3.149095774876256235e-03
-1.984741294637371034e-02
9.579350300060971444e-04
-1.112287089241529095e-02
1.441162917569077835e-02
8.582336699971875255e-04
-1.545505282813589357e-02
2.431758659891807006e-03
9.659920528505392019e-04
-2.209106041546958759e-03
6.967872463189929075e-03
2.672231981346078269e-02
-7.140271192139550048e-03
-2.620194497912742282e-02
-7.545176265526025439e-03
-1.605447241810848552e-02
7.701353850591164535e-03
1.211736013564127835e-03
1.143453733007942889e-02
3.648575347256619548e-03
1.271664158752408395e-03
-1.663343522306104036e-02
-9.955415060934828808e-03
9.386434005180660511e-03
-9.812239926603117529e-03
-9.643668187013837347e-04
2.290426958247250219e-02
1.252231213058987297e-02
-3.367755971569694196e-02
1.163626148615228874e-02
-8.234252123056676892e-03
6.432907923887078681e-03
2.091094872209530928e-02
-1.220787030737423328e-03
1.252015907374050665e-03
1.012858550934787882e-02
-3.851444383900980151e-02
2.030589449191224759e-03
-3.275909739358919687e-02
2.180234123662049429e-03
-4.257785953459576091e-03
-2.211589070773637214e-02
-1.548102856089733116e-02
8.387294001346452463e-03
-8.716667013832658101e-03
1.925046572455160754e-02
-3.248788322878755157e-04
3.042742787010961972e-02
-1.074229312038661906e-02
-1.870673324758403630e-02
-1.307633507404014177e-02
-3.355724455575814953e-03
-2.859519485184161200e-02
-1.211154440496742431e-02
-6.681626194068176865e-03
6.018219384886404864e-03
7.817984664555691771e-03
5.084936150405252459e-03
1.076053346154869951e-02
1.459058370968799832e-02
-1.021631579032894303e-02
1.514003608664730126e-02
-4.265894499045514224e-03
-3.365867633504037587e-02
-1.080222965873831389e-02
2.709182114648156503e-02
-1.622954677810503621e-02
-1.429511188782481117e-02
2.389636274616205314e-02
5.876273842637182686e-03
-1.214124378330096003e-02
-1.673390048962809101e-02
-1.546695980736499665e-03
-6.451644006339844750e-03
6.757873081017944268e-03
-1.421514741606507044e-02
-4.210751490072195164e-04
9.886534787656971537e-03
1.079091231379310060e-02
2.582976790411799228e-02
2.566602024725387395e-03
-6.433942393998508952e-03
-3.196713591466060489e-02
-1.259831713730246924e-02
-3.180278643429805541e-02
-1.070326870862570992e-03
9.497554502432318038e-03
1.825860076489461969e-02
-1.478688840804682179e-02
9.813503928915169941e-03
-3.325879352666503280e-02
2.347125423818286621e-02
1.447192181923809620e-02
-2.329131896270126775e-02
3.118001072948883064e-03
-2.651941740162281486e-02
-7.271603110398331717e-03
-4.730884935915918854e-03
5.535027713396604467e-03
-3.231383568689011245e-03
1.459674511847585711e-02
2.725572788643252156e-02
9.079673958811519674e-03
5.046627131821804051e-03
6.398316773451097686e-03
-8.917913528966184625e-03
-4.339579957879432549e-03
-2.424811383122338695e-02
-7.757628646825298971e-03
-3.209567541781448152e-02
2.153341275972043417e-03
3.723045080519320291e-03
1.634619241330110412e-02
-2.578319177725025418e-02
1.407489672016183288e-02
-6.154175773976836407e-04
-2.313562663045941846e-03
8.870919391592164624e-03
1.564638912741861398e-03
1.517872704425810015e-02
-2.099672044050984124e-03
-2.556832556184673172e-02
2.047938418448541978e-02
-3.310441482542626421e-03
1.118704932857138420e-03
2.213300823670596995e-02
7.146574856164404502e-04
1.294438140720302957e-02
5.219551340514909030e-03
-1.057162060916854579e-02
-9.204052056949373062e-03
-2.794705777461564677e-02
-1.940119168434573495e-03
1.518083756980390456e-02
2.031071677304457576e-02
2.981032861133312440e-03
-1.166654627004330355e-02
7.406786645335097482e-04
1.442494886411398863e-02
1.976135118050173153e-02
1.515418012900890399e-02
-1.773858316554434780e-02
4.778154523266497575e-03
-5.555392592374652078e-03
-1.773844564112813174e-02
6.804218990710680058e-03
-1.316168203894327489e-02
5.193214462887932661e-03
1.356406669124345793e-02
-3.664220437601574051e-03
-1.002257864625482296e-02
-1.656444668841641071e-02
2.264039357826341282e-03
-2.808640248936293549e-02
2.268272001258259986e-03
5.950812603271460333e-03
7.714467385908642741e-03
-7.078270072571135954e-04
-9.579198927644966624e-03
1.971007148579871290e-02
-2.507643621573049653e-02
5.889686046882636541e-03
3.251910601325386924e-02
-1.375814700278383922e-02
4.752986836502909210e-04
-1.037396333898601801e-02
-1.340285313969871717e-02
-1.022854581419325353e-03
-1.223372826711565178e-02
-1.272956861790545090e-02
1.127560650381993594e-03
-1.880717654660865514e-03
-1.140290042765590948e-02
1.217896611349835595e-02
6.287453239392521570e-04
2.178768879219821712e-03
-1.219615870047063497e-02
-1.055585764968908474e-03
1.381465993802035407e-02
6.533449286758478275e-03
2.900868903438358695e-02
3.520040358885420401e-03
4.933130924598123739e-04
5.862378016862645515e-03
1.955035314282042858e-02
1.280081797214384191e-02
3.004823798819344916e-02
2.653922008365624738e-02
1.330165579933548746e-02
3.657592728451738301e-02
-3.372149832069785210e-04
-1.607649136625647756e-04
-1.947050662538855198e-02
-1.186972979549946045e-02
-9.545218651190557485e-03
1.016529520399759266e-02
1.061943849332559753e-02
1.192258647670934452e-02
1.368656376478715776e-02
-4.907955043169596457e-04
1.147831285197064731e-03
1.624649689523455925e-02
-1.982718191526622667e-02
1.742119247178010311e-02
1.854347819467535782e-02
-1.521839568716875334e-02
1.496467911858657095e-02
-5.233227656148741261e-03
-1.093285051683283784e-03
3.198870053160265264e-02
-2.734896080895186932e-03
1.444138252418719105e-02
6.695492498041941826e-03
-1.014622729347810018e-02
-1.210092306186694687e-02
-1.734311929682408673e-02
1.469076295591374703e-02
6.361425708615682170e-04
2.504735786521955151e-02
-8.298808186704557596e-03
-9.878357519145137405e-03
-2.340125626299290745e-02
-1.846694964966037918e-03
3.686847215197232904e-03
-2.502996266759347204e-03
9.064648781946930620e-03
-9.921389794581243760e-03
2.708535792459610542e-02
1.745184095680224695e-03
-1.571832927666803881e-02
-1.263784771901622223e-02
2.521681099349076718e-03
8.970700592720249472e-03
6.978804364486121750e-03
5.428482252211912695e-04
2.686456658291132282e-02
5.301220380344178612e-03
2.020816725847282211e-02
-4.697373888692515757e-03
-1.246738768678592622e-03
-5.002876139125012576e-03
1.150300739963705347e-02
-2.186346936090699869e-02
4.484668655496606027e-04
1.086032209846441755e-02
-1.831620799003586333e-02
-2.598225368527713134e-03
-1.790094081147515157e-02
-5.726284658335383491e-03
1.282769237758033497e-02
9.894708167944981161e-03
2.695375123649993224e-02
1.735085585359912377e-02
-9.539981516688457105e-03
-8.178552705778410065e-03
1.407926878303019519e-02
-1.691494868316460731e-02
-1.419798599236042624e-02
1.708841868341397577e-02
6.681812158558585180e-03
1.716246809765245226e-02
6.989971247342178194e-03
-5.354063073783552236e-03
-1.564994411751181522e-02
1.096355667211332957e-02
-7.780854191813638999e-03
1.191377807127895309e-02
-1.288692540303025894e-02
-1.201644050685630669e-02
1.902606140215622535e-02
4.720721205919155630e-03
2.756770767945910736e-02
7.752489207498530939e-03
-8.014439013044351561e-04
4.838408191638156504e-03
3.024598663547513246e-03
1.418991783615385603e-02
-4.888987283158419475e-03
1.159648451940696601e-02
-8.641973170877543728e-03
1.210524094262643846e-02
-1.686959273019452560e-02
-1.563024524754681862e-03
-6.659851234249281916e-03
3.725453147126286946e-03
2.574702857927116742e-02
2.498595972253163724e-02
3.362131318410519626e-02
-9.826495288209500731e-04
-5.368490323872220776e-03
-1.434097085688152600e-03
2.331707161493456679e-02
-7.074394348485480398e-03
-2.251976154011036194e-02
-3.341282304703465256e-03
-4.510287456756593462e-03
-4.590571540090038552e-03
1.444030673562298785e-02
1.551986050555448110e-04
-1.702686669881728126e-03
-6.277812256787164251e-03
-1.490629480698534015e-02
1.267581206064555613e-02
1.936211450574511217e-02
2.936549228417615481e-02
-1.674442869678041982e-03
5.408513837244288865e-03
-3.620404119871654253e-02
1.621441976555795111e-02
-1.765505954941985062e-02
5.311736351669969249e-03
-8.159681242252242797e-03
-4.073146391030660796e-04
-1.812793185712084426e-03
-1.216339501178749852e-02
-5.520027784778008470e-03
-3.743774496091095780e-03
4.227054480961962152e-03
1.668369455919543887e-02
3.340887415330698329e-02
1.520245718597736584e-03
4.898978218520873285e-03
2.180985935394731678e-02
-2.387459497552644680e-03
1.009141291494817074e-03
-2.742648367903225554e-02
1.087043550793524715e-03
8.139009020415040969e-04
3.243351505398640693e-03
2.370712982785357515e-03
1.907537843298831581e-02
1.312452757554241753e-03
3.948766537651011294e-02
1.644471104868885231e-02
-3.895256924791794945e-02
-7.910472359320370322e-03
9.173868192625641085e-03
4.033937440583260092e-02
2.291545750627413391e-02
8.409895622412948135e-03
-1.028647304985812368e-02
9.284615788058730654e-03
8.347133700206199949e-04
1.193875276406897688e-02
-3.061791875188190487e-03
-5.849633940499213147e-03
2.124347797721155492e-02
-9.180820164167479216e-03
-6.265742029197979464e-03
3.028032919344932419e-02
-3.247161145723015396e-03
-7.869702105004530365e-03
-4.670911720115918965e-03
2.394138252606362385e-02
3.007152112599029842e-02
1.867323056505724652e-02
7.058010374316910779e-03
1.277640990377065799e-02
4.244331682705233984e-03
-1.237929956594003254e-02
1.069597247368374142e-04
-5.058458297994786884e-03
1.697140870289346945e-02
-9.127258067711158801e-03
1.161022535349882229e-02
-9.707204592070556304e-03
-5.545953803047449018e-03
3.644460344319083202e-03
6.608766615853430178e-03
-8.814572801098657364e-04
-9.018411543833928026e-03
-1.995444799417747661e-02
3.008688680068170428e-03
1.133633108976185577e-02
2.361529237854322408e-03
-8.497619835503586114e-03
5.523015909176180564e-03
-6.558726294024780183e-03
3.229467468145157377e-03
6.299926237685772069e-03
-2.548342912866586110e-02
2.242185127967147133e-03
1.334119441576462391e-03
-7.446513831809100856e-03
2.361720200891156973e-02
4.595241889860357185e-03
3.180548627480829504e-02
2.013579346717319935e-03
-1.966543604677526216e-02
-8.719854455711970737e-03
4.990933415558057064e-03
-4.361954666428443164e-03
2.430164085836193644e-02
6.771593679616729443e-03
-9.819672723959313714e-04
-1.122801702649331781e-02
-6.449695415782023258e-04
2.722065110345868108e-02
-1.001412771920859313e-02
-4.338885000871977628e-03
-8.212115143779806503e-03
9.408457155163833449e-03
5.183695648899791855e-03
4.450161024150045899e-03
-3.300020098902047005e-02
-2.276414912594632283e-03
-2.364123322110323749e-02
3.099223428047951506e-02
-6.851068187871961132e-03
-1.880818496306191009e-02
-7.963503992748780999e-03
1.570277956363494605e-03
1.129912769188150257e-02
2.695339781060710621e-02
5.960369967810533187e-03
1.606534641439226821e-02
-5.247949582124655787e-03
5.834469924450488496e-03
-1.895881808650561051e-02
4.500124120845143232e-03
8.530930536959869734e-03
2.556527149406786700e-02
9.185982740324189627e-03
1.198970709090135117e-02
1.475953125658281857e-03
-2.015107557025168361e-02
5.466335443901887588e-03
1.189275498243283664e-02
-2.674322630598181122e-03
-9.425246413666070119e-03
-6.003913481663856848e-03
3.499936802732776450e-04
2.624991105805178117e-03
1.326158930040639665e-02
-4.119454190604034984e-03
2.919938092136651481e-02
6.469260880183171254e-03
-1.153459249739252276e-02
-3.066919601821353585e-03
-6.305399870528700934e-03
-1.826093477877646512e-03
4.916272180256215513e-03
3.027140897315990647e-02
-2.564705470101680262e-03
-6.182047303469809371e-04
7.767850410227542662e-03
2.361997415903593217e-02
1.849776129536968156e-02
1.790767762584260722e-02
6.183524706035299807e-03
-2.461887784769779710e-04
5.350257828813068280e-03
1.292008218052737717e-02
1.801105152067746656e-02
-1.207945327057041588e-03
3.339847620779029264e-03
-1.209280178383092229e-02
2.487383379915326931e-02
9.052314725834091289e-03
-4.460793055120268057e-04
1.422868165191852087e-02
-3.483055597612964307e-04
-6.720233520333344056e-03
3.449828199988968797e-03
-2.080928797502304330e-03
2.694417122563141920e-02
-6.288564090668511720e-03
1.739224648228731435e-02
-3.823922141609973203e-04
9.191497414898759308e-03
1.619679652458079142e-02
5.128518498686978309e-03
2.723326026951667853e-02
1.104758583186700623e-02
-1.539993443820679257e-02
5.114612212876052874e-03
-2.821276275686118197e-03
1.410271507509865477e-02
-8.509249983473469309e-04
1.751043288861731106e-02
1.944878905174387759e-02
1.434064039399430852e-03
-2.372128579061911005e-02
1.198343392855604969e-02
-2.082629347492881717e-05
3.072268714032698814e-03
1.206626907681844670e-02
5.490864644618904944e-03
-1.110140977465929289e-02
2.447707095393247823e-02
2.973318478942785920e-02
9.508560045052422832e-03
2.534130830688891695e-02
5.622217793335610413e-03
7.652582827942436619e-03
1.070771949096805363e-02
-1.555862842170444883e-02
1.158815387548279251e-02
1.682238341526601927e-02
1.355505287572750413e-02
-1.109304441139969191e-02
1.170503510871437683e-02
-1.128967049148869861e-02
7.748100801215319737e-03
1.745716432349279880e-04
-1.658137269011246417e-02
-1.732233231949828825e-02
-1.265423558106430930e-02
-6.747142610733715580e-04
2.780765633288225999e-02
9.605139507080175110e-03
8.481663909116572621e-05
-7.982231861649292937e-03
-1.258455510325111847e-02
5.982071568337119817e-03
-5.404119331766518534e-03
2.618094146342899928e-02
-3.005036762713451937e-02
-1.140745696092393575e-02
7.798620882019177344e-03
5.716983685967779241e-03
1.764354467543546162e-02
1.328430157361687805e-02
-2.566999443189043988e-03
-4.796337877447165617e-03
1.711910374547101141e-02
-3.265832839256042897e-02
1.437290903024864182e-02
-1.772570257794809506e-02
5.057684424209978567e-03
4.652161256891541169e-03
-1.629198156797450475e-02
1.168302670615034566e-02
-1.085304978337125678e-02
-9.197301967884903909e-03
2.023170715230880948e-02
1.759662917268175336e-02
8.593216168323187729e-03
2.031990599318494670e-02
-4.679160915111391962e-03
-1.045055604983612454e-02
-1.040084474491028907e-02
-9.098455862332816349e-03
9.128719362301938867e-03
-8.969722073340664556e-03
6.804013748101890363e-04
-5.260785478407178917e-03
8.771235355694646102e-03
3.239223639384217288e-03
-5.505414876521271070e-04
1.800593349404283616e-02
-1.778694883600341614e-02
-6.880734461743741662e-03
-5.852168834180248788e-04
4.602395094412591904e-03
-1.630368824392047777e-02
-2.431591726584232671e-02
1.848296590187455124e-02
3.130752360625798508e-02
1.711076803642001473e-02
-8.971830826425199190e-03
-4.111616030657285099e-03
-1.022009368751370523e-02
-5.665691412136468442e-04
2.984661127757971127e-02
-3.266589745251756004e-03
1.481026340424570348e-02
-2.353766247018943686e-02
-1.098728680549257951e-02
-1.707725145888205551e-02
1.007645152560276980e-02
-5.579408048362843571e-04
4.759328881457173047e-03
1.039064751490390535e-02
-6.921021321539298082e-03
-2.136628768328953029e-02
-1.499380460163130500e-02
-3.250063098862590073e-03
7.156193369754529875e-03
2.399461839415097456e-02
-2.210213045196370452e-03
1.520184775327050987e-03
7.582353072311630651e-03
1.021258405799116767e-02
-3.668462537382541615e-03
3.204760921473908536e-02
-2.099385313341469578e-02
-5.347762534685996695e-04
-3.612013686245617913e-03
-4.574466331622435364e-03
-1.767589038347368302e-02
4.060819254455752710e-03
2.990324369711330060e-02
7.740995989730295630e-03
-1.404886666625036924e-02
6.231887165561103212e-03
9.181185642062423755e-03
2.680706329294759143e-03
1.587448280605218212e-02
3.260879511110849338e-03
-7.436056613961958446e-03
5.421787785542290031e-03
-5.779862135988265981e-03
-7.795904291243717713e-03
-6.773121102964536205e-03
-8.658470872813999603e-03
7.263513910868752907e-03
1.243200051360080285e-02
-7.127122903652317529e-03
3.041071121763040848e-03
4.932559290153744336e-03
3.160317612447385068e-03
-1.202980124865761329e-02
7.672664564197740657e-03
1.323005934880951140e-02
-2.665575396780850426e-02
1.831182237241844521e-02
-2.574248896390723615e-02
-9.041256609456082075e-03
-3.010195103485167716e-03
8.580956630818065145e-03
1.880902853284630721e-02
2.786433345447833151e-02
-1.253025261583220161e-02
2.736351956807419120e-02
-3.506954504833702246e-03
9.159231545872798669e-03
8.924571222738389431e-03
-8.247970430222966928e-03
2.299372686968248133e-02
-7.185900056093564095e-03
-7.681302758710869399e-03
4.339904820366140802e-03
-8.232358686015205096e-03
-1.041504274684568535e-02
1.209002695625750572e-02
-2.005932389108567790e-02
-3.899582491417710305e-03
8.752083680679185670e-03
2.631402066367243345e-02
-1.700385303897019749e-03
-2.898908034332006375e-03
1.027151581894054401e-02
-1.960382493130614131e-03
1.564457060228139490e-02
5.107320062143469452e-03
9.013157882506618937e-03
-1.348294577156842859e-02
-9.089136120533020460e-03
9.096822392866910079e-03
-1.577897282914036622e-02
-3.520516265247518404e-03
-1.182387374289466629e-02
4.381681071943535448e-03
2.551121124217773165e-02
-2.353471186195561348e-03
1.829040966428960302e-02
-3.010209972220347432e-03
2.149234067131864170e-03
8.441375736049394271e-03
-1.290651549448753981e-02
9.594636257116108055e-03
-1.400391032716953891e-03
1.105892652939517197e-02
1.121609064145477792e-02
-1.150109564317324667e-02
1.522296731391736477e-02
-7.651820075014696861e-03
9.096130339007168705e-03
-8.441046757488646958e-05
-5.936512039920741751e-03
-2.576247451881036321e-02
-1.180484252403059091e-02
-3.141985700741848579e-03
-1.434963042616940049e-02
1.535832078492415688e-02
-3.596992558379408927e-02
-2.160417038391384062e-02
-1.915316986495521579e-03
-1.618203693416856185e-03
3.140268175789254212e-02
1.109163775925823062e-02
-3.302844315940120078e-03
1.376048128226091405e-02
-1.187921186898259138e-02
6.022045974716583663e-04
-1.131588665381521620e-02
7.487984006486754322e-03
-8.919684763615211634e-03
1.658170350665575180e-02
-3.445197968722608309e-03
2.713402360303026738e-03
1.283191576095736586e-02
1.315942131010690297e-02
-5.397035299774277130e-03
2.605324336546359712e-02
-1.643353443135931943e-02
-1.783375916201111744e-02
-1.120822125714442639e-02
-1.694088150531662326e-02
-1.809279788659595017e-02
4.264929538718276354e-03
-1.641868960927873183e-02
-2.437407820713354684e-02
-1.619479092753595487e-02
4.279671840509731776e-03
1.258368859609700768e-02
1.134884598374404086e-02
7.402101616967043766e-03
-7.853705144375590363e-03
6.666329003884596122e-03
1.320804722183185204e-02
2.355792886158595070e-03
4.788708322516197803e-03
-2.939206601654916623e-02
-9.490227499895852528e-03
-2.781633489387214803e-02
1.554339863693955832e-02
-2.964080186586438501e-02
3.003963859384488691e-02
1.176878633142417786e-02
1.731893451270732909e-02
-1.480631319306993307e-02
-3.854261655247269956e-03
-2.308842285678378708e-02
7.058748729082580005e-03
7.261734647545800558e-03
-2.011602339618201798e-02
3.636806087031364560e-03
-2.268561277221050124e-02
1.153033342091808709e-02
-1.426479952021963288e-02
7.596802120587055741e-05
-2.589034817842748165e-02
-1.763189591621962607e-02
2.452849884283019727e-02
-2.097346415886345086e-02
3.444764625990057172e-02
3.467279038881952106e-03
2.293659535675726321e-02
6.024246057103679018e-03
-1.454059989389911746e-02
-8.995734833755151746e-03
9.544268013182002214e-03
-8.081229684692612172e-03
1.454072302134559042e-02
-5.531755648729021202e-03
-3.370970181782154823e-02
4.777545340229596288e-02
-3.971210607122500902e-02
1.566703101546078336e-02
-1.502282798875762340e-02
-7.982865838935159636e-03
-5.786678138994896282e-03
1.826880297405856796e-03
-7.181584092776735484e-03
-1.032163276555455103e-02
-2.831674973349414259e-02
-1.306375750447692254e-02
-1.344018197239103818e-02
3.270694162239148189e-02
1.402241146567828091e-02
2.467899826299578634e-03
-5.012910169879984841e-03
1.019668599598460602e-02
-7.184491849901361409e-03
-1.160968419210706148e-02
9.992567773741424172e-03
-4.044928047164036283e-03
1.709641868678906523e-02
-8.732587074468538962e-03
1.197411048581363373e-02
-4.619655370557297636e-02
-6.118347033516372512e-03
-1.583666846502520750e-02
8.678943925517606508e-04
-7.218682998255003536e-03
-8.264020113248080144e-04
1.635198513475182372e-02
2.854344440635054030e-03
-6.761984777886548975e-03
2.383821342417608534e-03
-1.359056026354589324e-02
2.401504075271490048e-03
-1.118455782564411506e-02
-1.794867500905043475e-02
8.286426885872227519e-03
8.689403817645059355e-03
-8.755616738640837433e-04
-1.799907232694491349e-02
-1.909822334530117058e-02
-1.205968306564427807e-02
1.415049735192815822e-02
9.973212124133276971e-03
1.537137907249948136e-02
3.701797963086051607e-03
-1.330654821404768330e-03
8.358008510989847761e-03
5.949358236889955645e-03
-1.221682434030116511e-02
3.289834765299732601e-03
1.137690221392060816e-02
2.383123074204590575e-02
2.326429948438843084e-02
-3.364073526088227212e-03
4.135951996692773143e-03
-2.873944924900512753e-03
2.224427074007086572e-02
2.345780068452468434e-02
9.105787361527218488e-03
-2.187557326528207988e-02
-1.793072704943676765e-02
-1.252504552758539579e-02
2.934460942722322361e-03
7.206011083686201212e-03
1.836402928736530910e-02
7.704877282662766949e-05
-2.763456948331609927e-03
3.572635365805448653e-03
1.529246674522904449e-02
-6.099317705897319697e-03
-1.055554682634837760e-02
6.875613455232795074e-03
-3.392193899611617783e-03
-1.250602969690008288e-02
4.458255304613471109e-04
-1.033955964842172767e-02
1.478184002104778773e-02
-2.062980189912805296e-02
5.199710002327359408e-03
-2.028942746396293455e-03
1.298896783267076450e-02
-1.632169492499375638e-02
2.023684026855343543e-02
5.598514750373778485e-03
-2.991740607928797691e-03
8.819046704169995407e-03
6.744106749956425666e-03
1.255701480918528304e-02
2.960134587380385679e-02
-7.636976945565688429e-03
1.201924908225769596e-03
1.337046034896673986e-02
-1.327984663394970663e-02
2.591043576387755051e-02
7.063982163630182221e-03
-6.650242855868740248e-03
3.099345605348646088e-02
1.349475361573232966e-02
-1.243651067374326735e-02
6.146255427064106075e-03
-5.413842729560569382e-03
1.958035844568358722e-03
-1.059556898497590605e-02
-1.908129588527081614e-03
4.862434719416957978e-03
8.085404900750466431e-03
-1.830423520340132603e-03
-1.482150239894595815e-02
2.851015847788283819e-02
-3.186109924719300601e-03
-2.042319282885202147e-03
8.536061109578529579e-03
9.553203679158734155e-03
9.959404740203537179e-03
-1.319235609764174422e-02
9.547217317345625676e-03
6.815197530190351093e-03
4.948210686068614007e-03
-3.239418895593579317e-03
-3.677196500923893968e-02
1.367031225169224040e-02
-7.693787485685197464e-03
2.608228063862372183e-03
2.267259513422428818e-02
2.806620564388323524e-02
4.197902459682482067e-03
-4.556013292185268418e-03
-1.447376417512155622e-02
1.931930716503271099e-03
-1.593733308248396555e-02
3.382227307020459098e-04
2.124630688832722814e-03
1.151595792157781781e-02
-6.238146903843973592e-03
2.323725924898087727e-02
-1.071523450553346288e-02
3.254434755601975579e-03
1.498837156605610683e-02
1.678399600095287561e-02
-2.108971400502883051e-02
1.087828296762051970e-02
-1.151921791558193318e-02
-1.609408302571250712e-03
1.063422837712277302e-02
-5.148736259702887778e-03
-1.326546336918266178e-02
5.317259884963731163e-03
-1.995797448725487866e-03
-1.803543343236032118e-02
1.880797494388386851e-02
-2.904682144197507244e-03
2.017542124394412946e-03
2.766100224928787904e-02
1.465462145914615648e-02
-2.040517833902381548e-02
-1.554452050565997834e-02
6.084313417348977474e-03
-5.057975677052595903e-02
-2.357747691688371824e-02
6.708381326015897678e-03
1.806316862158341332e-03
-8.781454069483055763e-03
6.556940771904583472e-03
1.233426988869179607e-03
1.180646624925653886e-02
-1.434164114413959655e-02
9.751414348477321567e-03
-2.426467044688005240e-02
-4.292516945305577952e-02
-5.270697045129506438e-03
1.713684358126546514e-02
-9.283416917375501148e-03
3.947643259797895682e-03
-5.107868462873907389e-03
-1.352321894548032949e-02
7.185086904147577370e-03
3.387724520395396424e-03
-3.739650372823034776e-03
-2.306259946602184571e-02
1.189916342330339660e-02
1.504710437478212585e-02
-1.717620378648718193e-02
-4.829976387847379794e-03
8.535218539674718774e-03
-1.715971341009551315e-02
-8.020095812261242296e-03
4.552690556493011256e-03
-2.319995776198604132e-03
-3.588278726620978965e-02
1.501878617725549078e-02
2.196446148528730883e-03
-1.228716031300533876e-02
5.155488578044101905e-03
1.153938818505808629e-02
-1.121705917518983110e-02
-2.230745928909915951e-02
-1.021942357658836738e-02
-1.625198872873642383e-02
-2.075457731489358665e-02
-1.653731339077905288e-02
-1.606900071388478327e-03
-6.777877544654810642e-05
5.665096752930111161e-03
1.276973370515240014e-02
-1.482506304116607519e-02
8.131298033622616972e-04
-6.217643628074047760e-03
1.185006782821237080e-02
1.579442752974176759e-02
-1.818366895615145667e-02
5.337283096044154358e-03
2.771130544733087231e-02
-2.229019319290397039e-02
-2.534419292744461219e-02
4.905433207652064656e-03
1.861365582872229196e-02
-2.807826989875204446e-02
-1.092166342276354452e-02
2.901465941644428871e-03
-1.435077495121066769e-02
2.799486685569816096e-03
-4.178918455400818834e-03
8.280450911523412269e-03
-1.150195977974825465e-02
2.610839390372412562e-03
1.204464533586256658e-02
-1.002335860315097839e-02
-1.188020534332356187e-02
-9.744709056880372210e-05
-2.649681783157711509e-02
2.016723891678419076e-02
-3.275618331868970778e-03
2.653339853415457011e-03
-2.329859463869072417e-02
1.151518792487008815e-02
-2.432041024561273218e-02
-9.477114395430665666e-03
-7.961027521204587975e-05
3.075060614873721069e-03
9.863368902125090737e-03
7.640982104751648483e-03
-3.015050461449651775e-02
1.715035291778030033e-02
-6.651480338485402447e-04
5.853064625238335768e-03
1.899220868465691797e-03
-1.250250368865895439e-02
-1.883722812818094255e-02
2.092132228825938686e-03
1.257761874835055561e-02
-1.392739835270599517e-02
-5.852773924765157379e-04
-5.975476543996318713e-05
9.493584860084969615e-03
-1.892590717048948630e-03
-1.912405002711612886e-03
-8.390557634684841018e-03
1.996633300399619157e-02
2.445994771761042172e-02
-9.854385298389417569e-03
-7.930628880431554381e-03
-9.160699621562452127e-03
1.115797252422518100e-02
-4.487649771019132025e-03
-1.915203170302076652e-02
-5.530869900012570436e-03
-1.055821510281188154e-02
-4.716899963686991409e-03
-4.042136862931111976e-03
2.274418073876461124e-02
4.343463917312804482e-04
1.953039951292943194e-02
-1.882676592582412101e-02
-1.707939126860393703e-02
-6.992744417377785501e-03
-1.875146102566729867e-02
-2.844721155388538897e-02
-1.589018040912170207e-02
1.869407113085075171e-03
-1.710783647729313683e-02
4.821466568712117276e-03
-1.499820578752933224e-02
-2.572309623792796290e-02
1.570187391833440319e-02
-2.299035025464749027e-02
-2.960850010707003974e-02
-2.392003818844395686e-03
-7.927327662996759344e-04
2.157605824733107788e-02
-1.618455873498360689e-02
1.876630616546390642e-02
6.253633840213021315e-03
-2.309217139444491931e-02
-8.419054201257523268e-04
4.743190589750276168e-04
3.252734710108352162e-02
1.510418380930588292e-02
-3.129977981964701325e-03
5.531294644327610331e-03
-1.251288329215644209e-02
3.195282678697563671e-03
2.681574767426731995e-02
1.182787341828782975e-03
-3.930349920655005005e-03
1.881977674646474405e-02
3.378770481365475382e-03
-2.256925096687548843e-02
-1.596278405033572240e-03
-2.034607486837327825e-02
1.135987525825215248e-02
-2.564901333687696471e-03
-9.408972167915511178e-03
1.287721210909698044e-02
8.649735308125926225e-03
-3.089628615356202618e-02
-3.302450111891459383e-03
-8.104707501736163958e-03
3.594943406359961922e-03
1.640868274787903557e-03
-2.270931868365196754e-02
-9.595709603228065598e-03
1.030031633811382893e-02
5.947310773266701461e-03
1.194553824242339940e-02
-1.245833998380339869e-02
-5.551450891064807318e-03
-1.306179451672422054e-02
-2.017205957764678023e-02
9.146214637160024561e-04
3.246038074955250475e-03
2.015081670072709288e-03
1.787746739183453592e-03
-3.521798290345923114e-03
-1.228616313119901791e-02
-2.516288276155371345e-02
1.158009884973888867e-03
4.236807054782350083e-03
3.135794822392832994e-03
-7.631754009555753032e-03
-1.834723768108729091e-03
-1.877916074801002852e-02
-8.948229083210829105e-03
-1.274665524478263250e-02
-8.556214970513103396e-03
-3.499510015560572396e-02
-1.122929562808796210e-02
-7.590363473862011406e-03
5.135606848670552262e-03
1.537669422622665177e-02
-2.645431871133688793e-03
-7.014633261342305588e-03
2.544368391418483973e-03
-1.852631203991104590e-03
4.229984089945119062e-03
-7.784202231582724833e-03
1.514676370274699486e-02
-1.186558089410501629e-02
7.531686698062461244e-03
1.362663625575095613e-02
-1.733248457347525903e-02
-1.910902756255579427e-02
3.809294108737052310e-03
-2.401149836122040519e-03
-4.023313625857239013e-03
-6.625368244577310196e-03
-3.563975965301517147e-03
-1.227255973131632406e-02
-1.955948892928260560e-02
4.378084891480968875e-03
1.842948826991394271e-02
1.121229146816580743e-02
2.111615531086996969e-02
2.464601150453253012e-03
2.190321698586602476e-03
9.055164222712921984e-03
-2.397842799642206993e-02
-5.625223590505899762e-03
4.465015481129498351e-03
-1.995548103888362956e-02
-8.359376017774988038e-03
-4.845910223562884499e-03
-1.302976441804816823e-02
-4.912012837464186862e-03
-1.705609895977893559e-02
-1.692794483033031828e-03
-2.024343897431789274e-02
-6.334921866660892659e-03
-2.088769104343534896e-02
-5.349423183560855777e-02
8.536853272598569214e-03
-2.343937241191034089e-03
4.111715833460092770e-03
2.334157958105514616e-02
-2.880746018402100591e-03
3.769072332621572693e-03
3.135479398593350037e-02
4.610995968167269990e-03
1.437265480645807600e-02
-9.539376732680059437e-03
-1.847885749498205318e-02
-1.413088995368986384e-02
1.208218095896868363e-02
6.150211811344247909e-03
-3.095851045319062030e-03
1.136043476055743386e-02
-7.145590036577949278e-03
-2.375148774348709996e-02
1.157215336873059462e-02
-1.751879539239210816e-03
1.736583915715462015e-02
1.148826028186748262e-02
-4.076639762214567461e-03
-1.417915910574285565e-02
-8.667917333070927419e-03
5.892847656315545850e-03
1.877778027522387233e-03
-1.375480907394166508e-02
-2.584015933937685379e-04
1.932179128317742384e-02
2.276661666586878713e-03
1.633917122983515047e-02
-2.098214183848779238e-02
-7.115071094685463185e-03
4.251956975338361255e-02
-5.789368981100883292e-03
-2.420470875655268694e-02
8.126667460871102311e-03
-1.519390494948816457e-02
-2.013197207905465316e-02
-9.713941565655363070e-03
-2.452272981476286140e-02
8.014470127473858826e-03
-1.220103290358092937e-02
-3.022833632553254945e-03
-1.421235630631197816e-02
-9.666937535520645636e-03
-4.051414081015650495e-03
1.080724172767766160e-02
1.392473080871327838e-02
-6.718677663702741359e-03
2.162212462395432522e-02
8.533531496488767215e-03
-2.214601739314258147e-02
-2.004875548506130159e-02
7.992784118934925450e-03
4.231769922009384448e-03
-5.062266074707405354e-03
-1.035909276108590987e-02
-1.067911083888126340e-02
-1.314121944923832448e-03
-6.234290408882191964e-03
-1.799060462955340625e-02
-4.717227466414477405e-03
-1.880249129886730000e-02
-1.559730015257410236e-02
-7.593372489132247868e-03
-1.782242813993725750e-02
-8.723032414615805585e-03
-1.150979914988024258e-03
-6.451596983852385392e-03
1.681353515842678309e-02
-3.982288207384125124e-03
-1.209767799501864846e-02
-2.819691452144468258e-02
-9.189235276028037691e-03
-3.705917873134513454e-03
1.947093262892900939e-02
-7.812448467704014889e-03
-2.573192089342293473e-02
-2.513756293562766780e-02
-1.772967380698662341e-03
8.809661785765858510e-03
-1.799073325448559066e-02
1.044110583955694047e-02
-8.257388926364369816e-03
-1.828118027924130126e-03
1.598777604991755141e-02
-4.890138955113138139e-04
-1.013292130046496674e-02
-1.928194093435399437e-02
-2.092050586920772559e-02
-1.014056869215009156e-02
-1.513996163179325179e-03
-2.710587571573669363e-02
-1.060295344003190678e-02
-7.982235222058540677e-03
2.306416559343922590e-02
8.084565124063188696e-03
-1.925467419058422489e-02
-8.441878954748341032e-03
1.607265664200086680e-02
-1.005379119463200611e-02
1.759036383367267725e-02
-5.897543952388011219e-03
-1.769786132455004879e-02
-7.049172596378737443e-03
-1.710669118155705220e-04
-1.638052488277223209e-03
-1.711431179831228444e-02
-3.541798222593087273e-03
-1.077236911918967761e-02
-3.698659029660526787e-02
-1.435089648611223177e-03
1.192105248255244561e-02
-1.899206413230082602e-02
-2.580032837665048769e-03
-1.385625085368288704e-02
-1.369699262789481758e-02
-1.148123371445797106e-03
-3.084137683589438517e-02
-1.373927931005772610e-02
-1.861193824029858807e-02
-3.302117004654685304e-03
9.467221712782310228e-03
-1.450254992091774657e-02
-7.728596206325111413e-03
-2.450391840841004837e-02
-2.092771556618264889e-02
-2.337984576410295778e-02
-1.222124596396759882e-03
-2.428515866543503460e-02
2.333185757187193274e-02
-2.132456529779887949e-02
-2.036374751784651022e-02
2.331237113566989472e-03
2.017764883598007972e-02
-2.017962941158150600e-02
-2.288655818456476754e-03
7.129309699608622243e-03
-1.582994631189729717e-02
6.077751796659355832e-03
1.329971213087173532e-02
1.603563794971575671e-03
-1.588089934898188893e-02
-2.640035238200963766e-02
-1.420672685548544142e-03
-1.875359152952629782e-02
-5.849082467211013173e-03
-1.310281009075169208e-02
-1.513228343946163013e-02
-7.756224422192554285e-03
-5.641441939972006124e-03
-2.134881321460689596e-02
2.296181402928525184e-02
2.053608291423359572e-02
-3.947491859484115323e-02
-5.517905001538992056e-03
-7.384875619392430521e-03
1.158228707764450034e-02
-7.221645542472398226e-03
-1.702803555019757886e-02
-1.570547816576862293e-02
-2.777909674140211383e-03
-2.090391076643463575e-02
6.745195460938739271e-03
-2.647403689547783365e-02
-2.634573673875591909e-02
-5.402292718636870009e-03
-4.786342154728776520e-03
3.979926200136120300e-03
1.523711341634663083e-02
-1.449190697331096192e-02
3.156174106045414943e-04
-5.687206569886643290e-03
-9.048879760703494243e-03
-4.159198881092333010e-03
6.062428542588027373e-03
-1.798521127510516529e-02
2.943472989927595120e-03
-2.814907014504381549e-02
-9.775320285178086543e-03
-8.658308708203615520e-03
-6.685421514630444581e-03
3.053990637786652834e-03
-2.877724982109640048e-03
-1.048135676887155220e-02
-8.839666459948979441e-03
-1.182692954074610059e-02
-3.024302070524278996e-04
1.193647212852469441e-02
9.398885183153526252e-03
-8.043452714313446480e-03
-8.156252892701843990e-03
-1.533642293741359353e-02
-9.728015997415130969e-04
-6.249269942086955326e-03
-2.713448149865886876e-03
-5.155947539164073765e-03
2.179956090170075134e-02
1.595613656569173575e-02
-2.250253783786387504e-02
-1.578520027459771533e-02
1.989967205845217732e-02
-1.167811808595970412e-02
-2.238041053300775934e-02
5.524270668279077437e-03
-1.545131610891827510e-02
-2.562261749738764527e-02
-3.228366231031262745e-02
-9.567133412798592418e-03
-1.641214388801463678e-03
-1.432967803088015628e-02
6.473056194498107109e-04
1.311738600985662504e-03
1.359226034693815366e-03
-2.387635030198929226e-02
-1.125048902736686986e-02
1.641077216480853890e-02
-8.600377323784562725e-03
-2.020240833055694102e-02
-1.451836130097283392e-03
3.136059612640080662e-03
-5.454879877052018836e-03
-1.521192520039375481e-02
-1.061400537011091168e-02
6.110581877490392055e-06
-2.867832410547532882e-03
1.689128631349979745e-02
-1.647331191546556536e-02
2.522756123803692602e-02
9.724014322921881517e-03
-3.367846495865394613e-02
1.040265439467893960e-02
-1.535430559144850861e-02
4.964054942356519069e-03
3.509383423057296780e-02
-2.544221326773060590e-03
-4.410848057326825669e-04
2.749809934276042228e-02
6.320355756511059249e-03
1.502776100264657973e-02
-1.878879950878015615e-03
-6.997960820004030073e-03
-1.682935168950444767e-03
3.187109467679083105e-04
-1.074934039898790654e-02
-1.800691989363826379e-02
-6.731902030307159238e-03
-9.579970374419176371e-03
1.574530190733745491e-02
6.871652880019823951e-04
7.241143752717033467e-04
-1.160332777429322511e-02
-2.365779130914905104e-02
-2.785819193280903577e-02
1.304103872285821905e-02
-2.620728686069364200e-03
-7.897139063244986573e-03
1.567946577764745691e-02
-3.246800728161822278e-03
4.715558735098385711e-03
-2.167986104214604526e-02
-1.427521930468203006e-02
1.287334130343282049e-02
-1.960796089708156595e-02
-2.730564841373798318e-02
-1.294133749366386740e-02
-6.199928094682021287e-03
9.751714085419454364e-03
-2.268337335919872952e-02
-4.352353726207201789e-03
-6.896816585292814272e-03
-9.406499230224433725e-03
1.862884265170417289e-02
5.332496993191294769e-03
-3.441655549323281715e-02
2.082064689529397605e-02
-1.248131579960666364e-02
8.205857150859730519e-04
3.258227285340749985e-03
-1.771898124962075632e-02
-8.319271711670520736e-03
-1.466010211381096537e-02
-5.691357217877695239e-03
1.125746912393159847e-02
8.639772851913436053e-03
2.092174073728714570e-02
4.363626408987839045e-03
-1.379466646689505964e-02
9.492683839035022039e-03
7.459201180409199888e-05
-3.552198643755474783e-02
1.561293491069690870e-02
1.894451379333790195e-04
7.514839436355900786e-03
1.536442172583077359e-02
-1.789232776814612264e-02
-9.495075799239427851e-04
-4.136484046452339192e-02
-1.137981013367772810e-06
-3.979292928978049051e-04
1.069588629883486304e-03
5.877862965870866117e-03
3.077929699117794987e-03
-5.828600103677692053e-03
-2.818346187894308144e-02
-9.944904727157911212e-03
6.516550000950572163e-04
-1.321783397469752062e-02
-1.401996521372508853e-02
-1.324720982176236586e-02
2.800009314675167438e-03
-1.065114067901558326e-02
-1.600281105049842362e-02
-1.240266037947850529e-02
2.549151538066767725e-02
2.757458229711904144e-02
2.002201877102809547e-03
-2.181768685043662323e-02
-2.262673334102456232e-02
-2.112411089401801736e-03
1.004183222517112187e-02
1.044140875664371741e-02
5.966155837042686795e-03
1.246769355666941864e-03
-1.625170769951696367e-03
1.143548403679169739e-02
1.810892431101966335e-02
-5.447723431727417506e-03
-4.176247233733765968e-03
-1.165501931874867586e-02
-5.684688733390610635e-03
5.260261452435846183e-03
-3.147347881423334919e-03
-9.306159093346538444e-03
1.382810220129373352e-02
-3.968545898577967648e-03
-2.856366388089862703e-03
7.968143065421540161e-03
4.941055472895605240e-03
-4.338351959891448284e-03
-2.912036783768651334e-03
-3.920056964737030775e-02
7.014471755718406677e-03
5.118706152145251036e-03
5.473214544034341565e-03
1.766359370537665119e-02
1.578544391421814533e-02
1.274156002212778981e-04
1.168054823073834316e-03
1.160583325586324495e-02
-2.473577319072975747e-02
-5.953840909038062013e-03
-3.386510825739353324e-03
-2.568917529535060321e-03
1.780510483218874325e-03
-3.001520979895510102e-02
1.232848725935736800e-02
-3.601604941276939425e-04
-3.980655200903078506e-03
1.943681489228359267e-03
-1.130141709379485493e-02
-2.160209135011739376e-03
-2.528921920070555454e-02
3.886948190630037676e-03
4.150986511458325950e-03
3.174436748158545631e-03
-2.526876274823031121e-02
-2.278404425103724984e-02
-1.675357636811734829e-02
-1.019572140737125786e-02
3.341969989623180814e-02
-9.848234907687996361e-04
-1.843591995531966002e-03
-1.787114091689242373e-03
1.040012794967030280e-02
2.421534101469995440e-02
5.542203107703751186e-03
1.504728931100329965e-02
-2.043286087582541627e-02
-9.922527518118003792e-03
-1.659954232271843369e-02
1.917254409487250191e-02
1.088644541978790910e-02
-8.083026389868942785e-03
-2.574293168850279659e-02
1.221159562792779006e-02
-6.939127558454234040e-03
-2.969583790527952072e-02
-2.125549339951766231e-02
-1.581278997292305186e-02
3.207275806246713806e-03
-1.858373301395873159e-02
6.405251706399747551e-03
4.592884275794052729e-03
-2.719354021892400435e-03
-2.569617946266532227e-02
-1.088651053643788051e-02
1.670904802554266932e-02
-2.174926588041413509e-03
1.300997133545297134e-02
-4.236907562431256775e-03
-7.988609435940235981e-03
1.274873958291786874e-02
-3.517727739616964035e-03
1.850907818356978610e-02
-6.943788036397347159e-03
-4.945126958795613425e-03
-5.337988449115160100e-03
-8.652307136473509283e-03
-1.543541531923692603e-02
-8.069651900174337365e-04
-1.141243987739087168e-02
-1.533552921835857480e-02
-5.308928393902142759e-03
7.298755402682323770e-03
-3.401001574554317168e-03
5.629833648265243455e-03
1.782671051370946554e-03
2.474225920896962888e-02
-2.292417440439241394e-02
-2.512674577410822091e-02
-4.924701081675980294e-03
-4.295070088822309541e-03
2.591413865803109205e-03
2.775286107850923750e-02
-2.373094194716761710e-02
-1.730824591012570211e-03
-6.893252691503254717e-03
-1.117292672107891502e-02
-1.655683440519187255e-02
-1.077821451435520550e-02
-8.029963358992328257e-03
1.810705410936222460e-03
-7.526260389066162862e-03
4.351884911012175727e-03
1.949439370854535655e-02
9.346220161064771464e-03
-2.273101630229397430e-02
4.136432963108065824e-02
-5.143588789149342380e-03
2.122134541744391447e-03
-3.528819308833953082e-03
1.351093634846515373e-02
-2.219425332230868728e-02
-7.424700852710832723e-03
-6.882599928968277832e-04
-2.135700159298643819e-02
-2.279261456173499109e-02
-2.575272624900161109e-03
-5.954959844473378498e-03
-2.852213696421391706e-02
-1.567392665086942555e-02
-2.356950200588004210e-02
2.266823526399518868e-03
3.516900575578340085e-03
7.887601791694612806e-04
-7.662806813636199518e-03
-8.677987848867543819e-03
1.216366490237015541e-02
-6.872763502165642018e-03
4.731532303970730630e-03
-2.997138227215156991e-02
2.919728106778548063e-02
-2.127117190596847923e-02
6.101523834872779606e-03
3.011540632759085630e-03
-6.911828231091161033e-03
-1.473694679360188289e-02
1.277454827587076389e-02
1.716986662579326334e-02
-2.635712064526634507e-02
5.842804711913938444e-03
-2.170905952941836609e-02
4.666257765529885186e-03
-1.969162574859581114e-02
-2.907694315142054110e-03
1.045750164711215305e-02
-1.663049880303171454e-02
-1.641785843414379081e-02
-1.216379783111114742e-02
-2.159101088416054415e-02
-1.849394839141798447e-02
-4.785710970192843909e-03
-1.440959448348803559e-02
-2.095754793268744809e-02
1.626325686887578753e-02
-2.643528215704341131e-03
-1.577577706153524342e-02
1.219733486885330766e-02
7.343795182187445002e-03
-9.216043158568628865e-03
2.353729037105029356e-02
-1.883100441957257648e-02
1.141034196254647748e-02
3.421817981167135994e-03
6.507464312518843400e-03
1.705495758190867656e-02
1.886070788545088708e-02
-7.038686646977365506e-03
-2.165634126849911700e-03
4.286721897122970810e-03
-1.201075921995957765e-02
3.492340187396717963e-03
-1.679550219776813902e-02
7.930141878036546608e-04
2.046992752669196322e-02
2.026598794129718176e-02
2.630338752642887110e-03
-3.986451198362003789e-02
3.672572457704044446e-02
7.868504683343875098e-04
1.062356740849322405e-02
-1.266441182597270558e-02
-1.651666205141513397e-02
-2.588400930585742221e-02
2.205558622678684046e-03
-1.779937482037197496e-02
2.819952012750855195e-03
-2.285998261640138224e-02
9.792645818504022368e-03
9.827666216398764018e-03
-7.622184725648102534e-04
4.830832113058486366e-03
-2.477581164420219161e-03
2.291404673117672028e-02
1.229544956402772900e-02
-2.722304426798589222e-02
-8.679123437515118278e-03
-1.143073700694324559e-06
-1.651941620803821717e-02
2.859873873963378679e-02
-2.207329569188339058e-02
-5.744608067354401576e-03
-1.563588967726939338e-02
2.570353161086476323e-02
2.227389354906564312e-02
-3.954729094694266027e-03
2.634704408144127041e-02
5.239083403252097794e-03
1.796895761463181314e-03
-1.597609023368877631e-03
4.185039603006239506e-02
1.778189983038338737e-02
-4.990707464642031056e-03
-4.162505353264283649e-03
1.638609932711510703e-02
-2.171633555679511329e-02
-1.369385820630826403e-03
-1.860851382219694955e-02
1.140679906549110084e-02
-1.009130515738077688e-02
-4.024186673034381434e-02
-1.329887882818962634e-02
-1.129362168204854112e-02
-2.565321600725198672e-02
-2.656197873665730805e-02
-2.161115494307399090e-02
-1.359798674944247970e-02
3.499745406622395329e-03
-2.451716752202290697e-02
-1.276247513353544454e-03
-1.175424139620342805e-02
9.712076672571519353e-03
-3.894681442594985065e-03
-4.615311664748832782e-03
1.301135895179970220e-03
-2.878495082604951016e-02
-3.216457362519789531e-02
3.507528211157219956e-03
-1.453389612187378638e-02
-1.646465706870407861e-03
8.992215146236994319e-03
-3.707884780260851422e-03
-4.203016669942168972e-03
8.797815659226935689e-03
2.032144226207085319e-02
1.005580871079379303e-02
-4.502246922212092828e-03
7.998737253988049247e-04
2.261737468823122113e-02
-2.729166060302501591e-03
-1.953370285900593237e-02
-1.120514847262957595e-02
-5.780270649619762176e-03
8.876084060439879894e-03
-1.214751049488792083e-02
5.550251515535840603e-05
1.159819181390719586e-02
2.371471242646101829e-04
2.308132295729086250e-02
-2.965623438963411324e-02
-3.965716001945198549e-02
-1.811060828192182122e-03
7.884455801373360315e-03
-7.354547804329220756e-03
2.478003563318088680e-03
-7.843341804566746761e-03
-1.316376970817320592e-03
-3.445946864046926100e-02
-9.696509370927849925e-03
2.839047172175538508e-03
-2.743409611601466125e-03
-3.796985330521726425e-03
-1.310411309418584545e-03
-6.362572555404726049e-03
-2.084381651669795638e-02
1.197819541856840267e-02
2.668944252102441878e-02
-5.052004305866096036e-03
6.938999655319777124e-03
2.022833103594667489e-02
3.057621940075501768e-02
1.661076927447658128e-02
2.746567207507411208e-04
-1.489270448744575356e-02
-1.018777966379252713e-02
2.014181039524630054e-02
-1.374066423539755180e-02
-7.127665866578071496e-03
1.508077059626712277e-02
-8.782449456662946505e-03
-8.629940490831737240e-03
1.975388276742913972e-03
-1.362276911164935801e-02
1.726513931439317001e-02
-4.379446712532775350e-03
-1.061586077808744644e-02
6.438710857591406142e-03
-6.948830246605234087e-03
2.583420670568488745e-02
-7.648716141571144413e-03
-8.680741480684943737e-03
1.258837116159386947e-02
3.417929279290115446e-03
8.921798221712802512e-03
1.103846746118180948e-02
8.377260681587712574e-03
-2.486682988797907570e-02
-6.205646846741598270e-03
9.190446514114923658e-05
8.338623143055721651e-03
-4.471780800161440539e-04
5.658905104943223914e-03
8.376819695741483498e-04
4.842012836322429417e-03
-8.693806863024480108e-03
-1.901852034687575438e-02
1.788251108126623140e-03
1.232369170338425655e-02
1.412200688662385538e-02
-2.389657871132045905e-02
6.649123686245913233e-03
-4.769323919009339774e-03
8.181037399499036661e-03
8.004194755773618233e-03
-1.506724569323996017e-02
1.447463280594820864e-02
-2.259081445924775514e-02
3.995347606719554939e-02
-1.440794775769861993e-02
2.316682559449783404e-03
1.570755742104006092e-02
-2.788874990631196645e-03
1.519399910957074454e-02
-6.318516238852008851e-04
-4.666532054613773718e-03
9.698067286195420980e-03
3.559270528705099634e-02
1.782898013261312656e-02
-7.110112775969708657e-03
9.323839094726994042e-03
1.031560367396813088e-02
1.000232585059438427e-02
2.038732276401516649e-02
2.417298203767946543e-03
-1.078590628051439779e-02
2.440720234988826703e-02
1.094801731318557556e-02
7.756201750021854413e-03
9.412221736642554376e-03
-2.590003857153160959e-03
-3.047786529210838591e-02
-6.889647316186736994e-03
-2.378326378344005135e-02
-7.910248918018668177e-04
1.974986931978315804e-02
-6.912392554568503808e-03
-1.923316619056053599e-03
-7.181667830665770628e-03
-2.013113147001090869e-02
6.556358768301957622e-03
-9.691370802329967588e-03
2.155491786851448932e-02
-1.970588479129947203e-03
-2.988098576417555410e-03
4.935871085254609457e-03
-2.085336606829345154e-03
-6.263428991152606524e-04
-2.708788254995168811e-03
-1.508396399966093404e-03
-1.649338810652691001e-02
3.307811608330591541e-03
-2.643251007383805307e-02
-5.605475988112446420e-03
6.467513960809627210e-04
-9.885501699867472666e-03
1.458117611025695239e-02
5.193816417437741896e-03
5.346081161913467800e-03
3.990527895632961682e-03
3.634023607524732025e-02
3.442832436139792868e-02
-2.322612348239271127e-05
1.493610118253718699e-02
-4.426115126690094610e-03
-1.118965671126869593e-02
1.038615574292514783e-02
3.785787018331343047e-03
7.151150007626335542e-03
-1.802392261037524812e-02
-1.745049235545871602e-02
-6.215218820473172260e-04
2.565397870290082177e-02
7.005292739657941435e-03
2.047584101975906054e-02
3.778622781143081005e-02
2.715819509807896812e-03
-9.115026519703204114e-03
1.315695932493031982e-02
5.062924307016654184e-03
-1.864477963277510336e-02
1.487527045667534110e-02
-1.633653607739888811e-02
1.383261179595313486e-02
1.023420486645097542e-02
-1.496039380998759154e-02
-1.405586500074612697e-03
5.001491246004457526e-03
-2.895027842332003817e-02
-1.585181748965266979e-02
-9.994388740985666805e-03
-1.547338397091064036e-02
9.977351917075449189e-03
-8.946448314058528389e-03
-3.499550470415742961e-03
-1.739602481587147406e-02
-3.682195099463421960e-03
1.856913652267368556e-02
1.609354546102189157e-02
-4.034604095933379958e-03
1.496112154203011434e-02
-1.536776496465115140e-02
-6.538297573824616502e-03
-6.062537846686102960e-03
-1.614471849594855887e-02
1.325252205414304864e-02
-1.584378708207665604e-02
5.010136695604356337e-03
3.525866448988444063e-02
4.125486440465863693e-03
-2.083608042631719323e-02
2.674454292494413393e-03
-1.468554841570415305e-03
-7.239992675979209889e-03
1.232597636042592586e-02
-1.342239157204008944e-02
-3.694010527222730492e-03
2.230281499415385366e-02
-5.336819288615434961e-03
3.004123443367944998e-02
4.731314305292259707e-03
4.279830747856892825e-03
9.340199837273271966e-03
2.280798958103208429e-02
2.589030988530392763e-02
-2.937981938429128428e-02
-1.952995541601213955e-02
-1.177562113817936552e-02
1.028662991918682761e-02
-1.666676048880982863e-02
6.069770756980916691e-03
6.567434047881490905e-03
-3.734792335563949517e-02
1.847641519388329087e-02
-1.426506306850458886e-02
-2.895958890202128717e-03
1.038400017445244815e-02
-1.998738030503162399e-02
-2.050287510896440634e-03
2.339688959304996908e-03
2.172647329119169191e-02
2.315133905569640577e-03
7.223475724596153946e-03
-1.712544832248435664e-02
-3.796756417716348059e-02
-8.517991331172290043e-03
-3.227684207416031160e-03
1.026993861917925750e-02
1.313319462116404809e-02
-5.044013546577345852e-03
7.230084222372844434e-03
1.845465936863451006e-02
-1.710012246122881788e-02
1.793027712217233095e-03
2.205318815116208073e-02
-1.839469189708213548e-02
3.184751702398398721e-02
-1.602304211916744797e-02
1.820623822749168133e-02
-9.780527375253388056e-03
5.135612025710912035e-03
-3.213116160977155886e-03
9.975301354979279264e-03
1.506294253089718142e-02
1.275801268050492064e-02
3.928110650314654839e-03
1.208018072268432670e-02
-2.532163994046529934e-02
8.793838089918249931e-03
2.350061993984156952e-02
-2.981126861172250547e-04
1.697443078325246157e-02
7.336862292369190908e-03
3.241130760034414277e-02
2.770480648192002321e-03
-1.923091252983297542e-02
2.032799781236255265e-02
3.844135248860392623e-03
-3.666954909257608055e-03
3.503252024887766863e-03
1.362264864841731399e-02
-3.201216558565528249e-03
1.311205426749026230e-02
-1.891706731246984088e-02
1.872623817936643412e-02
2.644693578653222171e-03
-4.744881034898299800e-03
3.881636441594326498e-02
7.126936303872073719e-03
-6.947502381493045852e-03
2.970136748924638234e-02
1.486824002101636705e-02
-1.439713911361421243e-03
-5.278104132685033575e-03
1.020504173198717203e-02
-7.426270914910775185e-03
-3.478928068720297303e-03
1.462843070513925731e-02
2.665429717332042266e-03
-1.559723771416538646e-02
-3.342264339428209496e-02
-1.976087265157527167e-02
2.014923688885715200e-02
-6.951377381561422118e-03
2.648702628104073614e-02
1.138309717083720377e-02
-5.389089222286757479e-04
1.067194130814448812e-02
-9.566311970395103767e-03
1.716777573185998725e-03
-1.286922318272058080e-02
3.030489836256702700e-03
-2.103575648299196160e-02
5.505464081150126393e-03
-1.488742878242095037e-02
2.665944591373567082e-02
2.248685009551556341e-02
3.687780654010940767e-03
2.479754807502529933e-03
-3.922238223314709372e-03
2.366205136751630550e-02
1.827038688541739522e-02
-2.450334250969845792e-02
8.964531528415987591e-03
-5.337701812506819889e-03
2.413008064778000145e-03
-5.350260142104158213e-03
-1.518994936343417805e-02
8.631938404758846689e-03
1.622818797210327790e-02
3.149859822874796766e-02
1.291894167896395426e-02
1.173437977016062242e-02
1.170047066981877264e-02
-1.159649456036696349e-02
1.522508342791029610e-03
-9.708264736275258946e-03
2.314045719066704088e-02
-3.480527286966430406e-02
2.362303105686840848e-03
2.130166576035031831e-02
-3.770182107098701395e-03
-2.194501445380695956e-02
-1.984553696851786703e-02
-3.058327674604409234e-03
1.785514759260645179e-02
-9.566814349409974785e-03
1.446651427827965603e-02
-6.921543601870385615e-03
1.175742575395840109e-02
-1.073038136800236360e-02
2.579143660462386925e-03
-2.051379589921136989e-02
-1.194177911470073634e-02
-9.070036780839304744e-03
2.771562028738884520e-02
-9.938238020667202605e-03
5.172740199356056293e-03
-2.994072590207215098e-02
-1.187305513871242217e-02
6.247189388768203608e-03
-2.966689806158234136e-03
3.361051135850521426e-02
-1.125400038460938092e-02
1.141496543967833975e-02
1.248226688292084809e-02
1.184027936601193647e-02
-1.098797826327184077e-02
9.171734193373241861e-03
4.002956164710778225e-03
4.303029946773360113e-03
1.668857751189923785e-02
4.651213637882936972e-03
-1.355415688134143509e-02
3.087688816902739355e-03
-1.848853603025793144e-02
7.179057206173495784e-03
1.040756537096361629e-02
1.239814173972106533e-02
1.595635336567182219e-02
-3.214717992893939558e-03
8.265209533794809493e-03
-2.019152068055345400e-03
-2.841339219564670282e-02
3.911730953679782479e-04
-3.581792361738912137e-03
-5.304048022960466003e-04
7.072892692645239236e-04
-5.334339097910336530e-03
1.229479715295924563e-02
5.146932975276343088e-03
1.682985940182345902e-02
-8.511850825790950870e-03
2.887543681721093866e-03
2.286706819990547580e-03
-1.238273899999669039e-02
3.662487388076691996e-02
-1.428714582751683393e-02
1.001609498787938562e-02
2.784916417497942595e-03
2.587552489284395026e-03
-3.768822214456502267e-03
-1.440544469278325166e-03
-2.508028176860913755e-03
-2.005844272722670518e-02
1.624487436226955753e-02
2.657269840894453759e-03
-3.290154445416768741e-02
-3.956013450313095384e-03
-1.429500856361353052e-02
-3.448393066529944345e-02
-1.286731728003586046e-02
-1.315364214878219674e-02
-1.019123309208612091e-02
-1.327423166901931482e-02
3.319641102692873907e-02
8.828346913361418552e-03
-1.096230091701042367e-02
1.999476246563915149e-02
-8.122743670468340546e-03
-1.547558590912627083e-02
1.293727155282152312e-02
5.555092707146139577e-03
2.449005457530647675e-02
-2.670180811170911554e-03
1.104464916806170705e-02
-1.628484773889300741e-02
5.156229755440432452e-03
2.879849154710612327e-02
1.891085282988975297e-02
-7.031917162278194730e-03
-1.127484564947891545e-02
2.421723229038328859e-03
5.880847124826615001e-03
-5.573136513764618757e-03
-1.787902695868409317e-02
2.981147306240684858e-02
-1.152042916825983358e-02
-3.336903556403596758e-05
-7.279668296328928832e-03
6.405147401231587809e-03
1.726566435399850630e-03
-1.632710591338900480e-02
1.057225789395932480e-02
2.088181818694451533e-02
-3.595478905292289525e-03
1.660809043246506706e-03
-1.939690559213748736e-02
1.457142729500018191e-02
3.453677029400575339e-03
1.477376265066713060e-02
1.687758749921191431e-02
9.069511261700257537e-03
-2.773352534133359526e-02
5.537995189727194442e-03
-2.134021530652302837e-02
1.122442160829964118e-03
-8.013171646842171328e-03
-1.503612100713664062e-03
6.231458249321532653e-03
5.148489665483516400e-03
4.002096168182398689e-02
1.044683330707282809e-02
2.873351152277047599e-02
-2.662036865621942097e-02
2.028449435018803843e-02
2.082741575769833653e-03
7.327039579118967659e-03
-5.944945151795480789e-03
-2.389069190639120030e-02
1.592277855047115375e-03
1.304546854315840644e-02
4.881973630733630470e-02
-7.780774691090432344e-04
2.703819254970123501e-02
-1.134949512533587300e-02
-1.646726153881322013e-02
1.762878943234710448e-03
-1.382688455965902161e-03
2.851443479598510591e-02
2.867713801269035356e-02
-6.403664398991110000e-03
-2.061924440624143817e-02
-5.577291884457509681e-03
-7.307719386325683963e-03
2.759216139486975888e-02
9.775695290847385283e-03
7.607021285451429906e-04
1.368152277150197667e-02
1.319561166230521707e-02
2.734017801156423538e-02
-1.568661013099691137e-02
2.438667830910231510e-02
-3.436374552332447426e-03
3.191020469264681074e-03
2.933560382241195280e-02
2.922513451349516289e-02
5.250352427738223110e-03
1.208717985806973851e-02
-8.230603744952066578e-03
-1.886981772222662279e-02
2.087969404311667762e-02
7.243540891046979825e-03
-1.458470028206772760e-02
-8.890987001334362677e-03
1.457865780485808130e-02
1.204355998652699433e-02
-1.705308376578229881e-02
-4.815495698401554836e-03
-4.501271831423995021e-03
2.651691594923577880e-02
-1.068623986958523210e-02
-6.057155649486187753e-03
-1.851388219898356807e-02
1.235535646509566647e-02
1.892803220330028027e-02
1.263969749882749849e-02
-7.583396269015591981e-03
1.878525781973958272e-03
-1.807885694247884228e-02
-2.040251542924247964e-03
1.247246113563533002e-02
2.594831725617536763e-02
1.813246743810299766e-02
2.423626961835719656e-02
-4.094298935999176291e-03
2.515724937142279835e-02
6.012505096723298227e-03
-3.023123309562672761e-03
-1.821496036114896369e-02
-9.767383818127183329e-03
-2.527894157130852314e-03
-1.155520199512795852e-02
-4.983676559274959197e-05
-6.697074738598928455e-03
-3.473821006388908700e-02
-5.411580150466949700e-03
-1.228748735327982178e-02
-1.303273958070966417e-02
-7.241826196529664757e-03
-6.253408445046726265e-03
-1.223045615286746414e-02
1.132215591992580782e-02
-5.818115105617567215e-03
1.342898356097589098e-02
3.285492506828263659e-02
5.412860495072810272e-05
-2.870917339755247330e-04
2.259154545811050546e-02
1.946373874936081771e-02
2.306076002494542986e-03
-1.626260618588912547e-03
-1.724487884955774528e-02
1.855904852598590574e-02
2.078632075107157001e-02
5.742741508487742355e-03
1.058188133719326941e-02
-6.227872075612640029e-03
3.756977489117559188e-02
8.305194951347377730e-03
3.067284579306134296e-02
2.451042967245761414e-02
-7.917207974009353097e-03
-1.049507343139356209e-03
1.815801458705241372e-02
1.184406677408253276e-02
-2.075341497210928324e-02
1.309362750300691221e-02
-2.410328433040710358e-02
1.711483860043666594e-02
2.337219968204970813e-03
1.936598657745988022e-02
2.513226935606059295e-02
1.591718164654970860e-03
-1.655623562546957098e-02
-1.022882845974150726e-04
-1.400432968647041983e-02
-6.510168382569299361e-03
-9.588340503797945086e-03
-1.099269399482694955e-02
-4.899482839828897540e-03
-5.722364739174238060e-03
3.222041994464618087e-02
-2.448884421450877452e-02
-1.141815391964220647e-02
5.130463338632156207e-03
-2.947192803141099327e-02
2.602771974303518671e-02
3.925624807421307372e-02
2.548576583963977488e-02
-7.752233889682291247e-03
-2.382698111769986082e-02
7.833510313496949229e-04
2.143243643930613554e-04
-1.487043326827126736e-03
-2.211161632822519654e-04
-1.380754274677031823e-02
-1.185425862599669361e-03
4.653215185303342591e-03
-1.012679110317830011e-03
-4.649261937018351817e-03
1.680835800652376527e-03
3.144352755219014060e-03
2.278707116691897072e-02
-7.393937477355790912e-03
1.856819700071039164e-02
2.259269505966782221e-02
2.605761067619538976e-02
1.669354571791317916e-04
1.905141529793570598e-02
-3.886995986069816805e-03
-3.229465894713312926e-03
4.962875389248099303e-03
2.427215681706328902e-03
-6.617364527417086062e-04
6.950319064761211092e-03
1.518420325009368736e-02
-1.564409889540809007e-02
1.122023498299045373e-02
-3.187658958074583108e-04
7.651813346285378341e-03
4.834192570109381755e-03
-6.838364211375603206e-03
6.664122106317681843e-03
-1.307813450632350910e-02
-5.107009523889542019e-03
2.910973628821892853e-03
-8.699521087771760336e-03
5.942602270380383835e-03
-1.538638889716905994e-03
7.154142138808466077e-03
1.697696432239454919e-02
-1.811798048793298276e-03
7.389229914071277633e-03
-2.463657221123804336e-02
1.120083662197456087e-02
2.508959203106159858e-02
1.116694128724446790e-03
1.241275080141382263e-02
2.139720399893793243e-02
-6.665662588273988049e-04
8.538211238920833182e-03
2.690968112684214569e-02
1.449879976619228988e-02
-2.968222127485185997e-03
-8.137443361760460193e-04
1.274151748592515336e-02
-7.396443948383122843e-03
2.183308363998943263e-02
3.186349549162316441e-02
-4.349735664269484443e-03
-1.122738063176834632e-02
-8.265659827429601956e-05
3.238712308361312107e-03
-1.702959397404616923e-02
-2.400686157658645057e-04
-7.417686913463250077e-03
-2.655276053890174475e-04
-1.398947307539298059e-02
3.874656723942361113e-03
1.474117841655302706e-02
3.553051841702015157e-03
1.232629552601384980e-02
-1.184280454781195743e-02
1.283836220433192321e-03
2.137223123806875069e-02
-1.197756700167850775e-02
1.967414570687039607e-02
-1.230048654799194112e-02
-6.270330005007471175e-03
3.241374547151190666e-03
-8.347534194041035180e-03
-1.301521570310456254e-02
1.927479094637433651e-02
1.511289235875521927e-02
3.320588284183501049e-02
-4.330863911350920845e-03
-9.491516821790021638e-03
-5.684197888499764421e-03
-1.128817942344977066e-02
3.040678290936223681e-03
1.785085462307309245e-02
1.454173428252930611e-02
-1.157679535048898242e-02
-5.624993915882401177e-03
-3.320337902480515260e-03
3.462563640562227318e-02
4.953170092957499999e-03
5.157444014556877149e-03
-1.275227218994597761e-02
1.861152942690564790e-02
8.761593287868940302e-03
-1.526742289772150271e-03
-1.650954838382581377e-02
3.077609243416144259e-03
2.245668002597567704e-03
-2.484555419354203196e-02
1.443846656229998138e-02
6.607214682115586379e-03
1.174543566626258875e-02
-3.350736532675218510e-02
-1.348014283040967860e-03
-2.792658427122316519e-04
2.787654526494917628e-02
4.075718685456204693e-03
-1.170762690185516222e-02
2.323613507294314609e-03
-1.938824110396172580e-04
1.719272271461213739e-02
-1.405909181318402111e-02
2.734034760814270295e-03
1.221055646366841184e-02
1.481229306362252633e-02
-6.588462661127328021e-03
2.406614764891022717e-02
7.005229162673402496e-03
1.940972802214133847e-02
1.380465811968328328e-02
-4.603887794325342564e-03
1.770475332397006274e-02
-1.644651385995825159e-03
3.240274138597256087e-03
2.295690799079480593e-02
-6.250114431795255124e-03
1.323050117548038758e-02
-1.284637666374154085e-04
1.871984094835430629e-02
-4.783109358225806455e-03
-7.259962713599666349e-03
5.452256877047506611e-03
2.137695955954375254e-02
1.593202756084403796e-03
1.761738180992203709e-02
-1.001328583325997862e-02
1.197736771777296177e-03
1.021672829737085408e-03
1.496958034766421655e-02
2.091069363530905986e-02
-6.968051352218414436e-03
-1.459119535432015780e-02
-6.354358442728271633e-03
5.594559053609041502e-03
3.504668753409784926e-03
2.827943059001936793e-02
8.922119051637596165e-03
-8.186464715905881085e-04
-1.633053625816863544e-02
-9.797463745230537181e-04
-5.081432207457997272e-03
2.118439922360198027e-02
1.789469504552170312e-02
-9.640677487239414020e-03
1.175101464000756490e-02
1.045042371313110487e-02
-1.360101872945407211e-03
1.201549438912223947e-02
1.808190334036638295e-03
8.563631743518764286e-03
1.533029702566609913e-02
2.106845596883451591e-02
-8.014556606193542349e-03
-5.851648854796174908e-03
1.541652476021941262e-02
2.095805540728534755e-02
9.559781383867980639e-03
-6.838492867669280009e-03
1.283929193920975908e-03
1.666034369645807284e-02
1.115761922330995096e-02
2.062294840956631001e-02
-3.688788601719349830e-02
2.104034411910922497e-02
1.114202419474690127e-02
6.016146007138768736e-03
6.135159918469382419e-03
2.635564921879378786e-03
-4.906251502604682194e-03
1.285835909560372262e-02
-4.049739427711735069e-03
3.392976085264771957e-02
5.622089688742983905e-03
2.095961022626519413e-02
-2.676251011983643222e-02
-6.641592688316560415e-04
-2.441865818865412985e-02
-9.244232892667117105e-03
-1.466273322740595068e-02
-3.468756689076278165e-03
1.090303962716607754e-02
2.778193090914455807e-02
1.471104216260917669e-02
-2.926413161308343957e-03
-1.098608434444365775e-02
3.390903208058201543e-03
-3.087180055588788913e-02
-4.351253777640045478e-03
2.510526737240987086e-02
-9.639062930164992229e-03
5.507788952525283915e-04
7.528864926634254266e-03
1.741657853563599589e-02
2.044259540881761955e-02
-7.621175987539320282e-03
-7.947482940489858372e-03
1.166887576387574260e-02
-1.437680863913272942e-03
-1.576083035202948193e-02
-7.206042310960488438e-03
-4.333513248790213032e-03
1.912007892312469917e-04
1.374288919870440828e-02
-1.621053909254120684e-03
1.151266496989487159e-02
-6.184120909780160477e-03
-2.072201206492788278e-04
2.497926433716102582e-02
2.018671729665941043e-03
-2.560702085095039118e-02
-5.163438778233079771e-03
1.645856104395428815e-02
1.536961693077193956e-02
-1.609321711256244194e-02
-1.696897038246272804e-02
-2.685284371005257353e-03
2.379628587482251166e-03
7.043622448657390137e-03
9.052518809489748519e-03
1.731090766419747864e-02
1.212765805941060961e-02
1.270410571785419822e-02
-1.279772492914381735e-02
-2.439157470554642517e-03
-3.308639285701552631e-04
-1.007488284648883591e-02
1.574173114785085495e-02
2.996465417666030039e-03
-2.522518710361786737e-02
-9.119138444826478326e-03
1.738594910268013646e-02
-2.611415961551352173e-03
1.841921545099017496e-02
-2.980518377167548638e-02
-7.259378440076499038e-03
6.002792919783559930e-03
-6.568573526471067556e-03
-1.033725588774854140e-02
-2.570067757139185213e-02
2.774499394646256362e-02
-8.069706008519019966e-03
3.264668627269443069e-02
3.718063613579235260e-02
-3.874342546519444195e-04
-8.107305482171542690e-03
1.667180641472475189e-02
-2.507031854840061861e-03
-3.075561426624055100e-02
-1.058697647420152668e-02
-9.564168141678172294e-03
3.074734490106667030e-04
1.160192171974301807e-02
-7.814508701417493923e-04
6.589630451493771156e-03
3.760023678321397294e-05
2.122484545967110586e-02
-1.997910429456476768e-03
-1.026889315764325942e-03
4.899438072842550451e-03
5.834901438076627034e-03
3.389820368081076368e-02
-2.495891967182442550e-02
-1.758088771387970178e-02
-3.525460362871260175e-03
7.499417908261386649e-03
-2.823016025188109651e-03
4.576933608432496269e-03
2.996645870864198067e-03
-6.757901795977573969e-03
1.943721849579507083e-02
2.590475429863230150e-02
3.405053692805398453e-03
-1.404568706912685816e-02
-2.523102131164516732e-02
3.197916780620817939e-02
-4.221608836986538195e-03
5.282012485445920433e-03
-1.154032912047090777e-02
-7.320156652587751604e-03
2.331240751067035002e-02
-3.827107693689617285e-02
-9.538259225324157223e-03
8.395375141398311522e-03
-3.667455367114743486e-02
-2.957607780303862007e-03
-2.484080810864352715e-02
-1.659763329442973806e-02
1.819182078164080507e-02
6.459978562551677234e-04
-6.406301859500412779e-04
1.015112216018372983e-03
-1.398867629285396354e-02
-3.030853807765829071e-03
-5.063663766878038867e-03
1.145265829509331534e-02
-1.658487199908450409e-03
6.986245270388607639e-03
1.493271541265499616e-02
4.667578743814805239e-03
2.470247255017062743e-02
-4.814630308512439310e-04
9.693450452723283498e-03
-3.392138197951357834e-03
-2.756528508391313526e-02
6.736313410821203294e-03
1.469211698286779959e-03
-2.766086182643304626e-03
-6.565754477720181156e-03
-2.633263062186538741e-03
4.083485059483798509e-03
2.513229241441568632e-02
2.502950587916075859e-02
-9.514845423255120262e-04
4.389594427398066726e-03
-3.833029918065542635e-02
-2.602986381024732787e-02
2.369669099872300649e-02
1.773142170933985403e-03
-1.365353035408861529e-03
9.182283336925084472e-03
-2.511608795262502795e-03
-1.251756899923498791e-02
8.591788652775747895e-03
6.652275478850467987e-03
1.445340524427225640e-03
1.945179958590047622e-02
4.447012147263900914e-03
-2.498568322250232371e-02
-2.660280192039605335e-02
-1.367814569068808578e-02
-9.907745463994350674e-03
-3.127221916727396245e-02
-1.046246270054385834e-04
-3.026172260983383926e-03
-2.478245083669616475e-02
1.393255831867363202e-02
7.256230069124278799e-04
4.974735754340644731e-03
1.727106034681326688e-02
2.489796888188730573e-02
7.412124927743248080e-04
5.568723646999133338e-03
1.348766557741913792e-02
4.132780681684802317e-03
-8.211682849345041876e-03
7.056545753883432248e-03
3.325082659085226103e-03
1.465994130925008312e-02
7.139736892250921410e-03
-7.545974719220907220e-03
-1.313561879125951055e-03
1.934413497049775055e-02
-2.915466421051858114e-03
4.912872545291689826e-03
9.783631556632099019e-03
1.369700574126072982e-02
-2.721861563977703846e-02
-1.012596371398000357e-02
-4.817635125041776212e-03
-1.239947161793773962e-02
-2.503680228254365203e-02
-2.623501748557688362e-02
1.855259715967496476e-02
-2.625726195696872350e-02
-3.352827057702417561e-03
-3.314599210882408775e-02
2.042746448620496799e-02
-7.426228662731331615e-03
-1.113861195590020239e-02
1.665522101496794485e-03
-1.180682014020620341e-02
1.993517968701337406e-02
-8.984116598111484275e-03
-7.645351596195756709e-03
-1.222017671034388540e-02
1.303350524600505739e-02
2.766128810497925014e-02
1.984536304024147116e-02
7.397026116298378818e-04
7.587084333282733892e-03
-4.116775652210760000e-02
-2.172313717780080880e-02
-2.819275236838979844e-03
-3.714339290524656251e-02
-3.049444758939678923e-02
9.918572891934849829e-04
1.930291542730278725e-02
2.359844311060655883e-02
9.223674173883087898e-03
2.156976768415778609e-02
1.430687364547214395e-02
-1.269860382051413855e-02
7.685410159942378944e-03
1.617317125721914883e-02
-9.790905034655138922e-03
1.209432685041568305e-02
-6.483599621953057245e-03
-4.227098311316473261e-02
1.353797941431766558e-02
-1.684138179599079313e-02
5.261296003117399075e-03
-2.468004642788568584e-02
3.252060699709027891e-03
-1.909009570157606944e-02
2.328225088712744875e-02
4.914347581449435981e-02
3.503897314072247117e-03
-2.180844861357738446e-02
9.942006875944002422e-04
-7.439233437528666032e-03
-9.626778230199976166e-03
1.776392317103672866e-03
7.168366293271728751e-03
2.805952367574448755e-03
-7.637778337589674546e-03
-1.045891246301073121e-02
-1.570999450391026911e-02
-1.233793391593814882e-02
-2.745099973907292115e-02
3.936135325087814635e-03
6.189704310290171027e-04
-7.489202643324136292e-04
3.384213446001003555e-03
-7.879554190854827153e-03
1.778770444412601515e-02
-1.597533105100889042e-02
-2.297378496044582413e-02
-2.384451611627475334e-02
-3.181205418248295863e-02
7.584000725999595106e-03
-1.071214637899896988e-02
-9.757711070031550513e-03
1.003462366532883315e-02
-4.284325742325591907e-03
4.061223821751150262e-05
2.281681664428757052e-03
9.639377934370623596e-03
-1.025098838520830009e-02
-4.892234360880841348e-03
9.233857854192902004e-03
-1.202527172656258844e-02
1.174445046246366982e-02
-1.106533595106509726e-02
-4.428430421992203027e-03
-1.180001943156248380e-02
-1.352701681649794672e-02
4.431469928584658158e-02
6.211843591642693917e-04
-1.544496002316171450e-02
7.447348160336765034e-03
-1.108421854083236832e-02
-9.805252482377412732e-03
1.527212799250199197e-02
-2.230572847210476189e-02
-1.868346437623249687e-02
-3.944717904138302783e-02
-2.165928325914957125e-02
-1.579161802830736372e-02
-4.348240999221917626e-03
-2.758198315034627451e-02
1.063927191452978226e-02
1.293475392395931726e-02
1.597197007292057089e-02
-1.575475800640542155e-03
-2.351285676061092358e-02
1.534364833618564669e-02
-1.744782673148748131e-02
3.398373293225110097e-03
-1.616043424121851955e-03
4.637969492128962180e-03
1.827387650069132834e-03
-1.047619824469684172e-02
-3.586124903811598909e-03
-3.631715359027897026e-03
3.904498488736778128e-02
8.278708589886179040e-03
3.420620334127990768e-04
-1.375899150424553762e-02
-1.287505455045706571e-02
-1.292454404582885595e-02
-1.604850080099378632e-03
-2.798393840842064093e-03
5.123170600214588775e-03
3.134981044529580336e-03
-5.041281056211690571e-03
1.027083331837670525e-02
2.510389600231819826e-02
2.892428789484015328e-03
8.265340094233207535e-03
8.121942344464233446e-04
-2.529642084422690541e-03
-6.189594960961612886e-03
-1.268582700290647389e-02
7.766479426189006573e-03
1.359534893990247892e-02
-1.233123689439916213e-03
-1.885606913548718705e-02
-1.547738430940474169e-02
1.602529684897267478e-02
4.859162052398301179e-03
6.510406125005388685e-03
-7.168395171681963282e-04
-1.658204446063286236e-02
8.988753225099344046e-03
2.070679024440087777e-04
-5.762373470867934375e-03
-1.189091328851525804e-02
2.586484997243897275e-03
-2.105848862087354376e-02
1.290439941006757234e-02
-1.132195513689910824e-02
-1.290248464779472463e-02
-3.406484213028373575e-03
-7.432612913455117001e-03
-8.921231281868863272e-04
-1.088488848114524919e-02
5.674908896216804104e-03
-5.707121284879796731e-03
9.304179144180772451e-03
1.265106389242558020e-02
-3.704177369334915593e-02
2.765995681248430756e-03
-9.244823127191662687e-03
9.512949227865361923e-04
-7.167990862685947857e-05
7.210378153950045563e-04
7.008743398069702639e-03
-2.263040601332406282e-02
-1.064661370843011760e-02
-3.687997013301714047e-03
-8.690027273707783342e-03
-1.652962378495035495e-02
1.051998532544687164e-02
-4.030703252013114433e-03
-1.095760617718737409e-02
2.135894650872438572e-02
3.547273660608811496e-02
8.411744917815912597e-05
-2.533300882480762559e-02
-4.431446227362582230e-03
6.141756844938665427e-04
-1.732379679627726182e-02
2.109594699947504697e-03
-6.577780097039281210e-03
-1.663730378483145936e-02
-7.484027004470818548e-03
-2.282348802831734788e-02
-1.678978517993294159e-02
1.841795224522556687e-02
-1.517080194681921616e-02
1.010538195445996427e-02
-3.392738704672904060e-02
-1.370399565489565340e-02
1.548907067894627829e-03
-8.667880048524674932e-03
-2.973510431275438928e-03
5.203874222883697435e-03
-3.305588567918171100e-02
-6.862423106682393262e-03
1.610159149234687351e-02
3.097252983421973187e-03
-1.902497528777845304e-04
-1.731668242581028624e-02
-2.498133001270791062e-02
-1.362255366566773873e-02
2.471431268441792728e-02
-1.485644481213081475e-03
1.700707201241444602e-02
-1.453554659527016811e-02
-2.488100038882948544e-03
-2.783642129287828421e-02
-2.001824850596949437e-02
-1.096357483262138700e-03
2.623918827834973138e-03
-3.028032136049273529e-02
-1.334176497070224243e-03
5.183548380326810472e-03
-1.105743569446977943e-02
-3.035621515935743239e-02
2.383186574255433121e-02
-5.920097876621098661e-03
-5.044708518606081868e-03
1.155841642124518821e-02
2.387973561376839637e-02
-4.080912063137148195e-03
-4.003641002443932007e-02
4.868385369378920059e-03
2.795548036099796199e-02
-3.290686044467850974e-03
-6.474794761320538591e-03
-4.658091114709134867e-02
-1.096328138464051569e-02
-1.023166667517406633e-02
-2.242405713195887856e-02
2.265628991586505700e-02
-1.547852887440660970e-02
-1.736971209658796228e-02
1.218206720293787829e-03
1.103243922353729090e-02
2.720093740857766271e-02
1.536970306592553084e-02
-1.996430049133597964e-02
-3.231491599230204050e-03
-2.768181281567884400e-02
4.139039181059513822e-02
1.572114104271064849e-02
1.759454615304464203e-02
1.854705147392057482e-02
-2.486520519791246900e-02
-5.468902613571708943e-04
-9.977722718400980698e-03
1.410246082057007612e-02
-1.430429618277620669e-02
9.462710873176237089e-03
-9.381352607803801133e-03
1.091279806299325951e-02
7.892074056105206209e-03
-9.227792299773969822e-03
2.593909345766155436e-03
-4.566467721131002577e-02
-2.465296691542360336e-02
6.398459602901632702e-03
9.655141868213243384e-03
-1.738300974678823460e-03
-2.956142874675915522e-02
-1.166018947757022084e-02
-7.506996597091996661e-03
-1.156980579262175540e-02
-1.028924273668766626e-02
-2.721762128023622919e-03
-5.099546875741755962e-03
-3.554860175669506250e-03
2.005083729219838545e-02
2.300607801267152974e-02
-1.799281197054073203e-02
-1.074705906125092252e-02
-9.541582167573706488e-03
2.226471288476282191e-03
-1.365851670263936411e-02
8.066052372361421849e-03
-1.052749348298268744e-02
-2.905656877261055850e-03
-1.435112941257671824e-02
1.587445541950661260e-02
1.787026921977025867e-02
-1.663511398521254347e-02
-1.355877477122874319e-03
4.878952627432962992e-03
-2.599592190152587995e-02
-8.945534619800315015e-03
-7.453958721070724942e-03
1.124550250295680218e-02
1.540466335934053202e-02
2.157080157942002988e-02
2.874637665561344604e-02
7.733440667051971230e-03
-5.474834435709130705e-03
1.106364214910716959e-02
-1.634642914893945018e-02
-3.281396456066563300e-02
-9.970261890254770304e-03
3.278118646759260041e-02
-1.079794799288187742e-03
1.380126122197393793e-02
1.279155427299962303e-02
2.004311561104916322e-04
5.269953998711698374e-03
-9.526633695968126508e-03
-2.114567399939248221e-02
-1.135458453022961285e-02
-1.329787277484117611e-02
1.706370577509951081e-02
1.939953315581385146e-02
-1.405146344313086028e-02
-1.367214962837022714e-02
1.964488285617387031e-02
-1.266015200202395309e-02
1.196260915272721534e-02
6.468475513736050668e-03
3.811043175164404969e-04
-2.166871096051134829e-02
-1.215232975315655266e-02
3.128550985970782183e-02
6.254829137938231962e-03
1.061626732814959818e-02
3.456797301903976466e-02
-7.537828928179586031e-03
-8.911078560020425227e-03
4.537007280074398588e-03
-2.598810535401407593e-02
2.656195168973112062e-03
-2.647040144556392013e-02
-2.029883092009410195e-02
3.337142808933988430e-02
-3.790563788437382314e-02
1.584954519012160556e-02
2.412929726627800406e-02
5.937066693055965440e-03
-5.596008622561138464e-03
1.792286912327817339e-02
2.517358379266944682e-02
4.566609667405783536e-03
7.590518651596733259e-03
-1.587619606504325764e-02
2.947105599404537066e-03
4.785904754551331686e-03
-9.154089326734263579e-03
1.720913702939344070e-04
1.064801456703572515e-03
2.322440875814597849e-02
-6.405341358090270269e-03
9.692736008846307774e-03
1.881267907288479077e-02
-6.110392066818987056e-03
7.540462977649630468e-04
-1.105440774983990244e-02
4.955343683961552399e-03
2.483925854708862388e-02
-1.577722807660300250e-02
1.095122476334733572e-02
7.279835233027255603e-03
-3.472691058017584632e-03
1.005477312917667405e-02
4.984628838616180467e-03
-3.756882716495413364e-03
2.127557192974258073e-03
-1.415859903367621721e-02
-2.205593234743751397e-03
3.021762673529795537e-02
-5.677500642968276098e-03
-3.238740756848306618e-03
1.783620251333346493e-02
-5.807115895565851359e-03
-1.062687232819840670e-02
1.929619622057357833e-02
-6.065787971538245255e-03
-3.032433237539347917e-02
2.220462492814392549e-02
-3.834350706056703813e-03
2.733216537150661308e-03
1.234594188481972013e-02
1.485008671598822723e-02
-2.783919547609871661e-02
7.708828455811419025e-03
-6.612799482650509771e-03
-1.141406672916477289e-03
-2.009769861939248239e-02
2.639064106774360180e-03
1.235138876607313856e-02
3.223823750695420983e-03
1.241226811561756474e-02
8.711190046053631994e-03
1.807121297930041823e-02
6.056183979211846730e-03
1.848523915373961879e-02
3.267160134922030001e-02
-1.470511608035405399e-02
-9.370078116848725575e-03
-1.219409788700663577e-02
4.209629096219523990e-03
-1.749106288781304697e-02
-6.883225939577507571e-03
3.900698513290024039e-02
-4.130565382813195310e-03
3.591955243807502807e-03
-4.431682261621103930e-02
-1.814343610304752861e-03
1.006222039648521464e-02
9.209598689981050856e-03
1.131300204098711557e-02
6.603657998193505907e-03
6.232431181865610327e-03
-1.502064566468644564e-02
1.968428316870295125e-03
-7.735605184037711718e-03
6.406834277184879356e-03
4.035268296847533266e-04
5.590871810841909102e-03
-1.739671245095504581e-02
-2.185957786483173817e-03
1.761029060369164248e-02
1.201816363708446342e-02
-2.119506914171095935e-02
-1.745900778836460485e-03
-3.893810653702042823e-02
-1.526011867101351735e-03
-1.206198053772996118e-02
8.266769482923784712e-04
-2.962775332776617417e-03
-1.050503974953145327e-02
1.840599144194074097e-02
-6.172417525512473302e-03
-8.944562647959423615e-03
7.130477149068314632e-03
-4.099572276704564755e-02
6.977447555875218588e-03
2.006908523972076794e-02
1.930875551776761387e-02
2.378015320313928409e-04
-1.941836630676418984e-02
-1.352046722557505472e-02
-6.016164855834849230e-03
1.544024772084695227e-02
-6.980032273229849066e-03
2.470313563830795270e-02
-1.782846695837538237e-03
-1.074818138686655343e-02
-7.533425804112620083e-03
2.939194682937709344e-02
-7.839971965083391073e-03
4.733678146547127576e-03
-1.360349084571470420e-02
3.304063750315757320e-03
1.459688029186585571e-02
-5.889391249016993554e-03
1.441966585145932483e-02
5.609920360593374615e-03
-2.681197419256578160e-02
-2.072542604175221098e-02
1.907829282669852231e-02
4.304156940567184855e-03
-2.201579130113309746e-02
7.538930457346367485e-03
-1.072639245142464892e-02
-2.485167494066953080e-03
-1.355559377331662547e-02
2.093335564489578679e-02
-2.435255854322587038e-02
9.433919629336415258e-03
-2.763323351442781642e-02
-1.055508566418042644e-02
4.344989136539965588e-03
1.742916810643680911e-02
1.462460850029129525e-02
-7.404111109627606151e-03
-7.106000717213263075e-03
-2.877401527255526309e-02
4.988596769563260341e-02
2.086154659619083446e-02
-2.723641818115278557e-02
-2.098642815015412319e-02
1.216409594505893713e-02
-8.774190919916501769e-03
9.164778960166070076e-03
-2.497520393983395856e-02
1.029748425379601803e-02
-5.002613299232002396e-03
6.480302765892032371e-03
1.671973444779577961e-02
-1.684071733844764995e-03
-1.654800758740601618e-02
-1.930326175255520386e-03
-1.711870486244265396e-02
1.869381254307905110e-02
-1.722834381988914976e-02
-6.999792394482748890e-03
9.855286914580860258e-03
-5.311251133086091966e-03
-1.445489773230203279e-02
9.019448104783790374e-03
1.385094653080547536e-02
3.502955080581588582e-03
-1.092377319716719003e-02
-7.052155039034046016e-03
-4.553258871768373767e-03
-7.060452318587659773e-03
8.483621004275512453e-03
-2.368823751039435266e-02
-1.888790082572909534e-02
3.593968304452271889e-03
2.826879380221249127e-02
-1.602632483365301619e-02
-2.268071855449303384e-02
-9.707879563431649522e-05
-6.578896519116294098e-03
1.794604186752440976e-03
1.704935969587522207e-02
-3.715133032291519522e-03
2.432147634754389196e-03
2.810709250396977235e-02
2.960606978544526834e-03
1.499629585032648781e-03
1.580107607402776379e-02
1.551964548469192059e-02
-4.187067778914979436e-03
-1.861597339992008757e-02
2.269700078819606934e-02
1.353222581476994264e-02
-1.054458511189329192e-02
-3.369186224336367117e-04
-5.499882737425904403e-03
1.089904831811391861e-02
-5.359249891358780363e-04
1.616398428465209980e-02
-1.992802002353660784e-02
-1.095350705699338172e-02
1.534717405714879600e-02
6.503908018322911849e-03
1.123256159720468009e-02
-5.734001302948993004e-03
-5.684549793652677978e-03
2.900705398060306889e-03
4.621565912762221930e-03
1.763977107569929259e-02
6.340914091672125198e-03
-1.230183945205897637e-03
-2.076439616530530857e-02
-9.646698419722451665e-03
1.561319125036307424e-02
6.823249169876381172e-03
-5.535538873070582414e-03
1.181463902364848773e-02
-4.483872286449018009e-03
9.295252494337966770e-03
1.771367401216292214e-02
3.089779196173747348e-03
-4.659949950577251497e-03
1.436615071363907259e-02
-4.281900765256464042e-03
-1.087335268825456031e-02
-9.878316391919248624e-03
-2.685962196283970399e-02
5.264011030507277991e-03
2.108613232746609813e-03
3.052056978675842230e-03
4.946191004197566729e-03
1.511151876406285205e-02
8.997737422186525766e-03
4.109474668029033245e-03
-1.036618544033748347e-02
1.490556725620360498e-02
-5.805093803908670420e-03
2.360695979078927809e-02
-3.334439828276342110e-02
-1.739426768995105954e-03
-1.614035138237069483e-02
7.867464287996505778e-04
5.495099885447978644e-03
-4.629618426236720673e-03
-5.309306745136598872e-03
-1.643959625720685727e-02
1.264888630273001101e-02
2.171302524300816605e-02
1.777860741131002606e-02
-3.555905153887404385e-02
-3.019807248518487260e-03
-2.281820533086062128e-02
-1.911089368361046370e-02
-1.001866813367507415e-02
-2.245189247769742782e-02
-2.655189580885531156e-02
3.135301793881498794e-02
-9.049026853368264886e-03
-3.955999541856937765e-03
1.289077540976631651e-02
-1.901902820618486811e-02
-2.567535062370738803e-04
1.192077601990570133e-02
-1.957314708587694699e-02
-3.355714293292575649e-03
8.732857317025669724e-03
1.546262343725208870e-02
1.333060512202242920e-02
-3.320040025908641348e-03
1.327799122379528032e-02
-1.335004276958466976e-02
-1.337774552553613883e-02
2.230124910396223681e-02
1.966364184025071529e-02
-1.262984695958999960e-02
1.426520022917861404e-02
-8.481489878555516573e-03
-3.693984040482786377e-03
1.172192466371774211e-02
2.240901521784111755e-02
1.258245067003834275e-02
1.188425521577381357e-02
7.198724471210115293e-03
-1.477584735069505106e-02
-4.772750982947904577e-03
-2.918621300382843314e-03
2.622144351473918930e-02
1.657337062998970670e-03
1.451147228314870509e-02
-1.248060920000731988e-02
-3.710601483466031102e-03
1.390719194711066524e-02
3.149440941988505133e-02
5.652021710546379675e-03
-3.105216554179700446e-03
-9.572332085520829370e-03
1.972659848962466517e-02
-7.349349273827305803e-05
2.282078073780779114e-03
8.496813184961877824e-05
1.926650658648549480e-02
9.016313412701650390e-03
2.048096397212332068e-02
-1.400059312116106423e-02
-2.123301729227962051e-02
-1.258272224710955435e-02
-1.073957109061259366e-02
-3.183865870732329600e-02
-1.234077809418402533e-02
-1.335999255942236369e-02
1.108032703521830663e-02
-6.071098324199026598e-03
1.098165978831045636e-02
2.919461816016206274e-02
2.203819721565968004e-02
2.564855000123642675e-02
1.351734212878324438e-02
-9.048725504593246177e-03
-2.102296173905715201e-02
-1.651602415472138569e-02
2.407807780625535743e-02
2.245441976313744536e-02
-3.807238708398510280e-02
2.168557740095867614e-03
-1.075591504986853249e-02
1.140722616105956100e-02
-7.691099116301641780e-03
1.927351601424297624e-03
-1.114709608878920039e-02
1.475953012200987083e-03
-1.849378511298419448e-03
-2.371077180624933320e-02
-1.624677032026862478e-02
9.203785879201288947e-03
-4.185768880137637551e-03
7.304812191312771118e-03
1.537976432897255295e-02
1.391256343541767086e-03
1.835672703001233266e-02
1.506998735890990870e-02
2.115718520254303639e-02
1.226271982565076135e-02
6.004047495186664175e-05
1.287169862032709784e-02
-1.369786126186907024e-02
1.526775386360834132e-03
-1.808534904659245615e-02
1.658216642831331035e-03
1.322715564577288394e-02
2.021521732562434059e-02
1.685956995934191280e-02
-1.240675763167328575e-02
2.722686664785244071e-02
-6.510801807906995732e-03
4.435180486487513840e-03
-3.041504650232410012e-03
-1.537131781980589224e-02
3.930284545292380728e-03
2.684552045751719893e-02
8.419219208739336935e-03
2.091433457758944126e-02
8.073758036620085760e-03
1.289528042104087779e-02
3.456817286999026590e-03
1.080381309676811848e-02
-4.062130256510326602e-03
-7.338868653958297364e-03
9.744342839196054248e-03
-2.546733909822725649e-03
1.747323781752256611e-02
-2.035409475802671050e-02
-1.167924066320228174e-02
-2.810263306812859317e-03
-1.061079578420636403e-02
1.489552079408688022e-02
1.276858014620825023e-02
-1.220839174086183008e-03
-3.887579875665716361e-02
-1.025990523233972704e-02
1.734789506488542549e-02
-1.043444057615919122e-02
-3.417677556971158298e-02
3.401359219359915281e-02
-1.398680010645879206e-02
4.543531212571108244e-03
1.762677874645387013e-02
5.332947233503683611e-03
5.766858187403519492e-02
8.094523355171595212e-04
-8.272362365480793317e-03
1.481720416164601477e-02
4.632975446484695684e-03
3.433178263977830318e-03
-4.378949184430825682e-03
-3.398694314208664143e-03
-1.487076331901605007e-02
-3.684394834810729435e-02
-9.607513142782984905e-03
1.485007113540623251e-02
-2.435903932454863002e-02
6.573570802453043184e-03
-1.723523884020228963e-02
2.673937214361665413e-02
3.487219547521903940e-02
5.908033563993292207e-03
1.783195031076024355e-03
2.755455312997183784e-02
-3.994712224840303149e-04
9.298300234678747583e-03
-7.449450659952366882e-03
-1.096018758639944086e-02
-1.153545494801450858e-03
-7.556642549506694837e-04
4.921747102502199191e-04
-1.164453901166766833e-03
-2.536949436524969098e-02
1.049404317454015467e-02
-1.913341727107984586e-02
2.194705900703084606e-02
1.219663628803412635e-02
2.416985540227747573e-02
3.330689650727096385e-02
3.346603512171725942e-02
-6.863525976471169208e-03
-1.572573974241278302e-02
-6.189091421304939583e-03
-1.833197123169718126e-02
2.124303601760991751e-04
7.478194244815466150e-03
-3.425450435253637321e-02
2.228916933247314727e-02
1.093288546700125867e-02
9.900198915551532836e-03
1.319276052518093822e-02
-1.632594645803475339e-02
-4.546181683741632590e-02
7.572538416434202412e-03
-1.245871721206135221e-02
-2.048304500581531878e-02
-1.064133695180873029e-02
2.427718746495674193e-02
8.753819402554102388e-03
-3.258984569805376853e-03
-4.090861568638367186e-04
-1.885450343613933807e-02
-1.527849278908055379e-02
1.492839125129957409e-02
1.651785375832020078e-02
1.372049846572788619e-02
-7.153178284150765037e-03
-8.926584521446796761e-03
-1.493752903314628060e-02
-1.957605843323496908e-02
-1.671722973230272899e-02
2.428701181238574966e-02
2.167009597428073281e-02
2.298373144431129639e-02
-1.478052578272829633e-02
2.321081922082045279e-03
-1.220095968389507853e-02
2.492111497580136101e-02
-1.568429740097115194e-02
4.833614580919595380e-03
-3.972500758399067494e-02
-5.675472924424193426e-03
-5.940150830147135222e-04
-2.018445175733492650e-02
2.372175248605586442e-03
-1.753243616110485015e-02
-2.162911694390762252e-02
-1.796796623275122989e-02
2.160296550309453740e-03
-3.520374674050094632e-02
-2.330522006746195071e-02
-1.577873534883509829e-02
3.089766931815180959e-02
1.201921659996657565e-02
-7.569605154091016072e-03
2.579985990935252174e-02
2.597469838024304631e-02
1.662056267776910535e-03
-1.476250654967057284e-02
-1.463439768795241199e-03
-6.110358442371612193e-03
3.525338696872878930e-02
-2.022151377967294859e-03
-2.503356873771205374e-02
-2.909808672261562576e-02
-1.000238145053436445e-02
-1.547687200660593718e-02
-8.308898295883365009e-03
1.085822773293782829e-02
-1.300123056150120221e-02
-8.609561164659081459e-03
-7.465036788293218442e-03
2.358252383059803933e-02
1.295723653417458869e-02
-3.033676320862584846e-02
3.291306359517076618e-02
2.607764665738080551e-02
-3.867854797659872612e-02
-1.447137045380805787e-02
1.386826187531856915e-02
2.360354921632343284e-02
2.008638417869568898e-02
-2.170079646154823502e-02
-6.006425076425041503e-05
3.712496228345163983e-03
6.078148431651185513e-03
1.125062101430590947e-02
-2.788299162889388769e-02
4.173325487904028241e-02
-8.643431969357327077e-03
-1.662921713219933564e-03
-3.347629846819698968e-02
7.834944070857524645e-03
1.403968210072536853e-03
1.231315166893273000e-02
7.268680327622324688e-03
-1.963971838174832785e-02
3.591607338098693619e-02
-4.722006713807022117e-03
-1.688409982264856999e-04
1.729174275029521368e-02
-8.892773301204677169e-03
-1.705871418992738198e-02
2.911789898236316967e-02
1.062113937635521775e-02
-4.811760556697798098e-03
-2.197986858245029942e-02
2.013970956009462909e-02
-3.274664628122441606e-02
6.713423906039485238e-03
-1.243543566501286411e-02
3.207346631909418263e-03
-1.717297169422784750e-02
9.528395957356553675e-03
4.241847659978214419e-03
4.198242003773978298e-02
-3.110941168445016062e-03
-2.408857185440881760e-02
-2.760994566019995405e-02
-4.289601358586813545e-03
-2.197568913602923613e-02
1.464414531506196514e-02
2.723540367011020522e-03
7.455111540989026522e-03
-1.031375943316215765e-02
1.173586638870712483e-02
8.061639824307145763e-03
1.036968676924097249e-02
2.917609660359681695e-02
-4.965030279567702806e-03
-2.624714726950767851e-02
-2.977600166811431026e-02
-1.122773294026683036e-02
-1.579876071824254380e-02
6.531073912194816297e-03
3.752575692205271235e-02
5.579692187779694383e-03
3.094558296968472674e-03
3.641522713344106515e-02
-8.678011825990577383e-03
8.458031681391373416e-03
6.044087400341865632e-03
5.501273175663541105e-03
3.137712213261012115e-03
-1.352011560229383728e-02
4.136093822096550965e-02
3.454622781924687747e-02
-2.655473705491696174e-02
3.567494220072416609e-04
2.125768975821270418e-02
1.149026471362079790e-02
3.835370872531266434e-02
-1.548248219345209169e-02
1.485717225052644516e-02
3.618299125757667989e-02
-6.776050349826625609e-03
-2.414429598982149525e-03
1.120311361981538890e-02
-1.016693634242162372e-02
1.237318527706448255e-02
1.014608119766392813e-02
3.069057278643580813e-02
2.230529626620658332e-02
-1.082747924574206308e-02
-3.842916733955403005e-03
-4.062441254962207565e-03
1.252289542823995482e-02
1.811699621096496751e-02
1.175217490725495237e-02
-3.062036268500995494e-03
4.838673388999139256e-03
-2.091092217202310602e-02
-1.800111753404727913e-02
-1.239800012537260829e-03
-4.172412397350633989e-02
2.217606088177925816e-02
-1.306052290005762888e-02
1.328664175738038591e-02
-8.183322023232016823e-03
1.176511914005784129e-02
-9.491280497549979892e-03
-1.009947430937180833e-02
-1.028936700090183828e-02
-5.287850345971669037e-03
3.723784866831618412e-02
2.004269171260301616e-02
-6.322292241685750595e-03
-2.039228520606184425e-02
-7.685501237684502470e-04
-4.030453368427821051e-03
1.182491085386587135e-02
-1.222414362032512268e-02
-4.104089174698315710e-03
2.022398278182466549e-03
2.547838642920341456e-02
1.081205292095416444e-02
7.935192348495635761e-03
-3.571924438770569116e-03
3.288884009593493266e-03
-1.240858961431097474e-02
-1.656020792761275437e-02
9.656092532386006608e-03
3.993818672380772803e-04
1.819300464129895364e-02
-1.875995486234992640e-02
1.372717207220836878e-02
3.943116829595814943e-02
-5.413149446830528219e-03
1.877121570634769730e-03
2.481830730421445697e-02
2.451196359041591874e-02
4.051448811369546404e-02
-1.360610194561043783e-02
-1.181709223417504867e-02
-3.032573846857956543e-02
3.181620370127520581e-02
-2.401938596093819434e-02
1.058479420914508473e-02
-1.396248213876880549e-02
-2.109229077790110082e-02
-1.219036751297135172e-02
-9.246632393647152490e-03
3.758099986266068802e-03
3.245781708825043466e-03
6.820098408776985484e-03
2.469986890053179132e-02
-1.357716018933817839e-02
1.124383149849022233e-02
-1.362140688142921734e-03
-1.483175643430243926e-02
-4.847545654978505439e-03
-8.545912417139152990e-04
-1.656463417770273269e-02
2.294421914459310319e-02
-4.792633046406711943e-03
9.159314908856313123e-03
2.256992574815206917e-02
-2.077009839335803437e-02
-2.694629802186799747e-02
6.486082003480963566e-03
4.314515435047069219e-03
1.070537243280456595e-02
1.130145386505457261e-02
2.980118606460490857e-02
-7.697405442116670576e-03
5.195637518324511261e-03
-1.491449100025046132e-02
1.689709104480000782e-03
-1.910486017746873544e-02
1.375111195396268998e-02
3.028618759401309913e-03
3.503460083066443215e-02
1.903117338917278620e-02
-1.364699614043274160e-02
7.589241782195665920e-03
-1.383808386505533915e-02
-1.127694483710158305e-02
9.846264772223887237e-04
4.265350956243132638e-03
-3.324356084136606635e-03
7.984053784023172409e-03
1.299111592944370182e-02
1.669264935630741450e-02
2.965873647466390692e-02
2.293272685391159818e-02
3.583225305149583678e-02
-8.905659182282874356e-03
3.305655474888217343e-02
-3.069019353193672139e-02
1.932027244640023220e-02
5.388690607139903256e-03
-6.152502525925131367e-03
1.094719667155902992e-02
1.109073687683926300e-02
1.528487523602352002e-02
4.392343271289505559e-03
-2.999309775544095006e-03
2.965736007152494635e-02
7.793770936840220195e-03
-5.897936001225576388e-03
-7.819641833202918557e-03
-2.383681796654607554e-02
2.000800142634533499e-02
1.372283921255826149e-02
-9.326790946329779897e-03
-1.469544864463612037e-02
-3.363692005621396301e-03
-3.411357516394727951e-02
-1.398443157826533695e-02
5.920587806757173811e-03
-5.529076801287389695e-03
6.135468605608347149e-03
8.217529863442596394e-03
1.161351744062395080e-02
-2.943162883589607245e-02
2.037720240963103446e-02
1.838747904467989388e-03
1.350360222517970818e-02
-2.862635679191364267e-03
2.445255912386631869e-03
-3.873605090837201059e-02
2.862851203468359806e-02
2.246032835492867835e-02
1.618236916433108200e-02
2.173252464153851288e-02
-1.465428118478536833e-03
-7.881730787474032149e-03
-6.258686515742644188e-03
-1.389210326587561953e-02
-1.118663382078121001e-02
1.297782186056700530e-02
1.014520978901667890e-02
1.543993145183869542e-02
1.712194635650326341e-02
2.694485432945958533e-02
2.850660049896912990e-02
2.989083984119976067e-03
-1.173029528420182349e-02
1.908999235075342638e-02
5.709882249307478633e-03
2.194234628636603651e-02
2.610132200939670882e-02
-1.152051613904118586e-03
2.696950249113600970e-02
-1.965726950668814435e-02
7.884608330007441060e-03
2.802871363706771132e-02
-2.857834126322670448e-02
2.785415896369772965e-03
1.275113635730236276e-02
-3.382541924895417912e-02
-1.094895234849208379e-02
2.663427523404942980e-03
1.146773967002494461e-02
-2.540773350577908360e-02
1.684962977115592783e-03
-1.189397162500985781e-02
1.707555754979338605e-02
-6.541237394251823122e-03
5.190371571560954689e-02
2.494063630023621650e-02
7.231280841883610221e-03
-1.950104357578412093e-02
-6.399035556948165504e-03
-3.004901382696037113e-02
-1.441709231107915663e-02
-1.416949762691409841e-02
1.519307317726506686e-02
-1.497326819819411875e-02
5.172478759601219916e-03
1.828196552490241392e-02
-1.390199404525681998e-02
-8.066067751436450939e-03
-1.824473525929620060e-02
-3.143535849458656273e-02
-6.590023771974839496e-03
-4.207667607985477592e-02
1.147779325552750890e-02
1.446331684766906552e-02
5.519680329878453228e-04
-4.792290829822923315e-03
2.526874328964833286e-02
2.419211995953133090e-02
1.071988045733991181e-02
-5.621236101239371862e-03
-1.005490962962174569e-03
8.869945479749735337e-03
-5.288910999420691136e-03
-3.947901862805880749e-04
-1.487665743816279917e-02
2.829325720604662989e-02
-1.359754876693026332e-02
2.007309199293715041e-02
3.851372961597630123e-03
-1.359815215769032311e-02
-3.382994862796268043e-02
-1.538196239175357175e-03
-1.384321069646126702e-02
-8.517481937211038301e-03
1.259103214402880651e-02
-2.039874547312489281e-02
-1.307728357816969646e-02
1.293113186122564484e-02
3.692926191956141975e-03
-1.079832354900930533e-02
-2.923448681293224632e-02
1.486101980762715748e-02
2.393210192963764540e-02
1.341249762099532439e-03
-1.382783315298303888e-02
6.258967185625290575e-04
4.721650420066068887e-02
2.004666489362981127e-02
6.777563110727437105e-03
-1.981096863674202801e-03
1.647735739667277599e-02
-5.856958342480727588e-03
-1.196584161971252919e-02
2.103936856270848671e-02
2.191301107010914725e-02
-4.466395020858130935e-03
1.549542361290741702e-02
5.049870668258575786e-03
9.282047701259751524e-03
1.000563741141665373e-02
-5.754247829450199157e-03
2.767319534210529661e-02
-1.153625592375043946e-02
-8.466849404926828429e-03
-6.315831204111375420e-03
1.634440050543219157e-03
-3.250994754086648786e-02
9.257669849657892275e-03
-4.199256178251474514e-03
-7.771215088570531705e-03
1.647939913427129074e-02
-1.555504977452882437e-02
8.596242218011983932e-03
-1.959777795750052443e-03
-9.250806054208866869e-03
3.668201022113679738e-02
-2.791647261972637667e-04
1.689278084542733928e-03
-3.744553497121724805e-02
1.365086563991533544e-03
-1.112058457957029907e-02
-1.186305542243016052e-04
-5.981427360426028531e-03
-4.724104010786336037e-03
-1.873298536050909194e-03
-5.563165801574431954e-03
1.533481799638781833e-02
-1.435452715174423237e-02
-1.183701563485280709e-04
2.923421830599561618e-03
2.490675511180879403e-02
-9.585675461817901727e-03
7.228952680744566914e-03
2.175374298622628072e-02
2.313835863010010180e-02
8.045166774689676420e-03
-1.654202462038298002e-02
1.537787263138939986e-02
-2.163223526154458079e-02
-1.642040694605800821e-03
2.287690870813933672e-02
-5.016298804542833334e-02
-4.919872084455009439e-03
-2.339019276707051537e-02
-5.991525713475887895e-03
-7.576553072357296130e-03
1.297343900921294965e-02
1.250834260789030969e-02
-2.061155520055271695e-02
-1.509416500734325067e-02
-1.963177876399892739e-03
2.117906735002944921e-02
3.597780945551512510e-02
2.878100127532284402e-03
-7.086340612271042894e-03
-1.630149010040357269e-02
-2.432789996276034719e-02
2.359154428179161423e-03
-1.779940856668160362e-02
1.812451601487146888e-02
-8.987679831714254913e-03
1.151796013911462330e-02
7.832513246553736777e-03
1.382962004651165991e-02
-2.442118949431523918e-03
-1.555562998621177638e-03
2.462114512146434953e-02
-9.205565194329289394e-03
1.743677522784599712e-02
2.405713660136799339e-02
1.193053826025010453e-03
-1.153759343588436730e-02
-2.773250105132392482e-03
4.624761528760855389e-02
-1.612659924591460696e-04
3.226224865591779956e-02
-7.865972408714626968e-03
1.617017351692380880e-02
2.327995645886163020e-02
-8.066480828851321783e-03
2.174587780408608791e-03
1.183996690220353622e-02
-2.274933475239630104e-02
-1.131634223581833194e-02
-2.423065026814202189e-03
-7.995450596121717393e-03
-2.927300447351555146e-02
2.395500180570299745e-02
7.325956367193731805e-03
-3.125987012790115097e-03
-3.733529085865224407e-03
4.246747753120428369e-03
2.465695085768818649e-03
-8.047345885621538797e-03
4.491805298013526807e-03
-7.294840027645279647e-03
1.514964471831359294e-02
1.288502110521133094e-02
-1.490722652286035656e-02
-1.295893479223606676e-02
9.417605157721357576e-03
8.975597737854088681e-03
1.390180914886841868e-02
-7.845738536465154955e-03
2.411986548079858572e-02
1.381344923071290559e-02
-9.103528851584495249e-03
-2.073023963075685747e-02
2.340174380459548314e-02
1.863255369006247553e-02
-8.205560360483983573e-03
7.966922284258756704e-03
2.384482112428290210e-02
-1.251534874029862528e-02
-1.513713882766395437e-02
-1.241482753766993182e-03
8.496685787857878244e-03
1.054932386183785568e-04
5.630057132092953706e-03
4.147230790828376756e-03
-1.199337421207926496e-02
-4.304799795699815190e-02
-1.198074333353624579e-03
-5.083035183617780339e-03
-1.206843786047544741e-02
-7.562828151098285531e-03
-2.102601736586500597e-02
-2.177450847730336841e-02
9.875240560083396735e-03
1.322561524670507437e-02
2.925743421324383548e-04
7.816779556650801236e-03
8.232645056697983355e-03
1.258668113781010768e-02
2.709741763427658129e-02
2.170426880472016949e-03
1.054901926752649897e-02
1.119054295601147955e-02
3.694180301567829422e-02
-2.320884814479388936e-02
1.815361955269770983e-02
5.663384764441405615e-03
9.564087965243234929e-03
-5.269255092779660289e-03
-1.433091884096353470e-02
-8.422178083165393625e-03
6.710402359072724539e-03
-2.311364661851079971e-02
-1.338187367211302395e-02
2.292392331044371914e-06
2.491823964638311393e-04
3.506609989762252567e-03
2.345765362594121398e-02
8.985556262978014810e-03
-1.154989448977586201e-02
-2.291522023619767950e-02
-2.594613231682109736e-02
-2.394622232486236756e-03
-1.448874522781004592e-02
-1.202875952695884156e-03
-1.876860950833472014e-03
-1.115613871581857229e-02
1.062362653420396812e-02
-1.995875617509462047e-02
6.972576383554814940e-04
-2.047656221564739341e-03
8.707935405008039240e-03
-5.481629517296124354e-03
3.736861513717875814e-04
-1.373103531025835107e-02
-1.317800472848618988e-02
-3.323339819752425903e-03
-1.054492375847795350e-03
2.779246591093376476e-02
9.189312857695272271e-03
8.433996147717830183e-03
5.224102902164144170e-03
1.368346253078698074e-02
6.753516836392791170e-03
-4.207365979614659593e-03
-9.773471378557810688e-03
1.694164576463197402e-02
-1.933282416767603124e-02
9.824215848209213661e-03
-1.675436228902152207e-03
4.425632879800199147e-04
1.545459169491011225e-02
-4.249615529272690768e-03
2.037595275144285512e-02
1.003137584910891549e-02
-3.341644600306446864e-03
4.435725569488561081e-03
-1.630292429417730957e-03
-3.310934410165684849e-02
-2.616638239420547921e-02
-2.631548459678678675e-02
-5.127311056834966269e-03
-6.669624425549757407e-04
-2.906581604417201453e-02
1.256291815628186349e-02
1.137350889673998527e-02
3.404703298956354707e-02
1.194452048246050224e-02
2.029846866905705288e-02
-1.043545510457142937e-02
8.642745561682606964e-03
9.477308896306317620e-03
-1.540875719026787993e-02
4.395579060804976658e-03
1.786323136268572198e-02
1.578616762928162403e-03
2.098290262148005958e-02
-4.412281629774888157e-03
1.526417732417794000e-02
-7.374422734477540688e-03
7.084581423671366604e-03
8.720008791426040601e-03
-1.509258837160637641e-02
1.559276192051279458e-02
-1.021637039093540797e-02
-2.037095148244735116e-02
1.448672335850684570e-02
-1.044233078261745315e-02
1.437076613956449721e-02
-3.287795331162948753e-02
1.765322988005033067e-02
-3.240084181187946610e-02
-2.054623476640890858e-02
-2.268330958628042918e-02
-1.684307191763662146e-03
2.115469069019672993e-02
6.262726114741969108e-03
7.365848852108549012e-04
9.206428651093549742e-03
-1.328476976955519917e-02
9.319473994186913343e-03
3.854053537402681029e-03
-1.011716270196777630e-02
-5.940384519058918185e-03
-7.955147822813981098e-03
-3.185960917849060912e-03
2.704914231518235675e-03
8.695351138540599167e-04
1.328098415437498243e-02
2.062531590879429499e-02
2.503049428483167596e-03
3.371105091561785172e-02
-3.133230444615030426e-03
1.649599256282231405e-02
-6.227215486368553425e-03
-1.527801649532996991e-02
8.580640541306519195e-03
4.886829030211022572e-03
2.444834629172445289e-02
1.261133614541431330e-02
-3.276152418275398858e-04
1.700115031910656715e-02
-1.290365498177063058e-02
-2.701699430296293936e-03
3.851995797736326027e-02
5.002512064655754466e-03
-9.088302683668477225e-03
2.143823111588150088e-02
-1.397780735454114132e-02
-1.069771286955447862e-02
1.387353153680372271e-02
-5.923855663461362895e-04
4.041749996340116176e-03
1.435847662944013912e-02
2.256223643332560744e-02
1.267294529727091418e-02
2.463967248274190683e-02
2.334569336165527587e-02
-4.033697317775705206e-03
9.015235675062011414e-03
-2.472475656104750064e-02
6.896020739482765054e-03
8.657829952548243974e-03
6.358630234337922862e-03
1.009385877245735051e-02
-7.795835301295937943e-03
-1.081102835877711422e-02
-3.749129225785336091e-03
4.747431091420438801e-03
-3.123692217821769698e-03
-1.705723063259307129e-02
3.818884268147935100e-03
-1.430983015344777093e-02
1.812744849911847658e-02
3.020948428762983834e-02
2.060829027313155343e-03
-1.811240093341681331e-02
1.658464187575258916e-02
-2.206303600060997155e-02
-1.309180103111787750e-02
3.563511333502565083e-03
-3.963903588759571869e-03
5.903569104991999474e-03
7.497326035267385920e-04
9.419103960193908609e-03
1.395713566744771934e-02
-2.337805386814239411e-02
1.220799576365060382e-02
-1.424594768421954920e-02
-3.097468169108394745e-02
1.955296757737196749e-04
2.141389899080580611e-02
1.632356183124688545e-03
-8.369950857246647932e-03
2.146124131593156112e-02
6.434732824621793891e-03
-1.842245963816869017e-02
3.726240749077001403e-03
-3.220152756714458192e-02
7.731533991043837775e-03
-2.050344194069141784e-03
-3.952491021463219040e-02
1.582440236206279424e-02
3.707404116219333717e-03
2.002328315340701735e-03
-7.701621259033838290e-03
-2.491678885777310476e-02
-1.355919443117777068e-02
-3.289209692918900179e-03
-7.021055551085580819e-03
9.394393469519150136e-03
1.803976765706523377e-02
1.059487619252868877e-02
-1.075450606894502899e-02
-8.041380318779843550e-03
1.962847284807121232e-03
1.002026695366653626e-02
1.855690818765981347e-03
1.137193208376043561e-02
-1.890956113256298324e-02
1.935779864318745713e-02
1.909840163386477066e-02
-1.010087716443490956e-02
-1.420182103604699167e-02
7.098339174500948798e-03
3.234683174480484230e-03
-3.547816174660458049e-03
-8.992255543262196726e-03
1.832486210834016055e-02
-9.114229653321278754e-03
1.555316203537287882e-02
1.060515153284135453e-02
-2.839139646114029972e-03
-4.849264938008143212e-03
-9.093221783140020137e-03
3.068038257047443415e-02
-1.189142815932919556e-03
-1.818177430980723319e-02
3.214041837883999109e-02
3.446140196507229553e-02
-2.190680552206248494e-02
-2.825629486739705040e-03
7.952348136006657034e-03
-3.120681480352974907e-02
3.898000099220776810e-02
1.681769523357588489e-02
-3.164115133196952930e-03
-4.589936780122792076e-03
1.499377044424219166e-02
1.995162272496500688e-02
2.955947026728606743e-03
-5.315851620325636254e-03
1.200892838620157450e-02
-1.865836492576086400e-02
-2.722503922695471840e-02
1.140663960238193740e-02
-2.333395308618631606e-02
1.061110992692818923e-02
-2.754223242440930614e-02
-1.614969294266127217e-02
-2.092741944877259813e-02
-1.395390101120543187e-02
6.463524032535351155e-03
4.914427856034830552e-03
-4.672138138992990020e-03
-1.384188084061048138e-02
-5.834106893746492106e-03
-2.027893115194184109e-02
1.029778788728387580e-02
3.754834127433766267e-02
1.897451143021712180e-03
1.236029355633288217e-02
8.418015809649765247e-04
-3.078014076701476864e-02
1.654929440686325054e-02
-9.292060674511493090e-03
1.562847608369331842e-02
-9.783101657116410541e-03
-1.200434747153103499e-02
1.282375604738995867e-02
-9.152360651035534519e-03
3.918905918446313058e-02
-5.270697845077270717e-03
7.478339011590295210e-03
8.814938120759384724e-03
4.804501058245283507e-02
1.335686738654884298e-02
3.013369577930298526e-02
1.245779435532016859e-02
1.091018932421262619e-02
-6.760153453243242933e-03
7.642105440638542746e-03
2.873587837969765468e-02
1.959388614951252522e-03
2.162472348940221861e-02
-1.914658062225939664e-02
2.328575200478722601e-02
1.572635485642198683e-02
-5.292440897364161789e-02
8.310043057014136064e-03
1.960767385626054765e-02
-3.292796561988258191e-03
2.344955158208933410e-02
2.274403548566680464e-02
1.786154043890481394e-02
-4.430891958047983997e-03
-7.366343219745601079e-03
-1.494236365336552158e-03
-2.666004245041343756e-02
-7.694736467736328599e-03
5.704211259554415984e-03
1.994400488907582467e-02
1.047788295023423764e-02
-2.575104077762138330e-02
4.910489479224423685e-03
-1.319157179346850360e-02
-6.784437166186639903e-03
7.142781416710140309e-03
1.294161221381062363e-02
1.360759296864785979e-02
2.081152037927816445e-02
-1.647692596491477646e-02
1.579581725818392192e-03
-2.778324127649809197e-02
3.151862608134617383e-02
1.286108940076004757e-02
-7.106684812615311243e-03
-7.322284179532944151e-03
-7.575059351787575938e-03
-7.498257476288746649e-03
-1.936184577997036860e-02
-5.442621762369734273e-02
1.095015231632513047e-02
-3.272802531427374678e-02
-2.802142636230994452e-02
1.809354615401037938e-02
-1.252297493519561461e-02
-2.586979634389325895e-03
1.576714926322263233e-02
3.557356905392509289e-02
1.307239583590860069e-03
-1.672346050883823793e-02
1.170892689676112514e-02
1.055741293579651532e-02
-2.137429465946193499e-02
1.117804017205091538e-02
2.188683898502860256e-02
-2.825198856486560439e-02
1.938633877364647970e-02
-1.595497318847141285e-02
1.836982444863550015e-02
-8.804059398475552398e-03
1.863457241528610614e-02
3.455901592462917032e-02
3.944420389670203679e-05
7.674031724698735478e-03
4.026566644289063593e-03
1.524725050484211641e-02
9.849153474944733963e-03
-6.490654508616224005e-03
-1.210819977367038475e-02
2.841865459454699649e-02
8.106069678622871907e-03
-1.014998567573605417e-02
-1.750815841757721175e-02
1.123027344188030387e-02
9.502534324814782690e-03
-2.921650985686094493e-02
-4.490791945683917513e-03
5.447997655320100698e-03
1.896302131262649765e-02
1.041169065260496955e-02
2.204562950450805400e-02
-1.041015978403809876e-02
8.635571878373165741e-03
1.522928225771456000e-03
1.747644006139991097e-03
2.888342723028211947e-02
-2.652623513665001639e-02
-3.439554451642826832e-02
3.145497997565530317e-03
-1.579776795473328971e-02
1.975742780062605605e-02
-2.253522854389585633e-02
5.960307490060203113e-03
1.368182198864877422e-02
-6.464859829304170358e-03
1.239410385099417970e-02
2.188540949061907725e-03
1.445362696811095839e-02
-2.674732269877308846e-02
-1.044313138835488951e-02
-2.405665910763046811e-02
1.244564311620085292e-03
1.271730299339709006e-02
1.945816971682770439e-03
-1.514236000919382333e-02
-1.436785246068478239e-02
1.537428694149745208e-02
4.417174231133920437e-03
-1.199473970566332891e-02
-7.570198847490953488e-03
-1.281750891807191192e-02
1.540907122320525451e-02
-2.047009524227959027e-03
-1.861660465854754129e-02
3.227363995915261130e-02
-9.791772451263036289e-03
-2.447206190974975451e-02
-1.407870230522143863e-02
2.950562161537405304e-02
-1.796572305723152059e-03
5.026846367462228793e-03
-1.430968096051971755e-02
-1.550404219824634859e-03
-2.393516869194094523e-02
-1.172250246666384568e-02
-1.399974972692321663e-02
-1.501429475255734204e-02
-1.839020963531812561e-02
5.378396432524150741e-03
4.918740530411279573e-03
-3.355063375114309115e-03
-7.175009199810412561e-03
4.401620035124035463e-02
-8.772396611879148924e-04
1.226467318685161602e-02
-1.188242979159176774e-02
2.761478597710477836e-02
1.279283519539800053e-03
-2.860903851135604414e-02
4.964975339624183755e-03
5.132598269958910629e-03
-9.072079824941478229e-03
-6.511208151850906081e-03
-1.004301365634703049e-02
3.099324337266908935e-03
-1.067237250444314986e-02
-1.442132097138615517e-02
-2.491399937014824803e-02
-1.727160304226624948e-02
2.675140385900280637e-02
-1.790694934415681949e-02
1.465313401512168554e-03
-3.779994372572346301e-03
1.240371258686503476e-02
1.579531603859791675e-02
2.359441729708240763e-03
-3.418370986467923842e-03
2.289208431102479624e-02
-3.635384045111113380e-03
3.323988940768961807e-03
-3.693368363978174682e-03
-1.504684980511251068e-02
1.726596103061449686e-02
-8.975465836738610870e-03
-3.502127246080076473e-02
2.144775777370360251e-02
3.362675660127512761e-02
-1.050777930714874055e-02
3.061961742192344932e-02
9.611785176492837132e-03
3.164312381561201065e-02
2.764989174913570855e-03
2.721034447649087282e-03
1.992578903849451504e-03
-2.916320641452344389e-02
-1.068416833045993108e-02
1.589658714855922764e-02
2.515749554076580213e-02
2.586869889338133319e-02
-9.038413761300602769e-03
1.488709285977154496e-02
1.220846999560947464e-02
1.193156015813573792e-02
1.461828397361464305e-02
4.342248862947972049e-02
-2.330057666224301730e-02
7.818359361437557387e-03
-5.765919379157507033e-03
-9.479479613196731963e-03
-3.392380520231665780e-02
-1.621048838274846823e-03
6.207296883111534588e-03
2.387769147361518043e-03
-1.059099169821932016e-02
5.331601702127090892e-02
1.533360838106687281e-02
-1.651169900403852767e-02
-1.770366302775482417e-02
-1.258889372855036791e-02
-1.601072072094939652e-02
-3.576842009441173753e-02
1.465119774056678446e-02
1.260151999120707328e-02
1.933996228656158223e-02
-6.661081835748301413e-03
-6.065278924584558556e-03
-1.148455788000359717e-02
-2.734929770798967714e-03
2.780592815222666958e-04
9.043821745689238287e-03
-7.101898686163610024e-03
2.780021559322984771e-03
-7.184786445048867848e-04
8.486681649451604734e-03
2.212234237177711921e-02
-5.741065770655408686e-04
-3.108712504260188053e-02
3.052178220486762017e-02
1.231973028239009837e-02
2.193853190994695182e-02
1.830576370066951813e-02
2.584351120936426594e-03
7.974508739467079527e-03
6.731280847120057337e-03
1.073426158880348529e-02
-1.344812283678474898e-02
4.100310046350704764e-03
-5.398918832203341775e-03
9.626901298312295213e-04
5.081644085590904768e-03
2.552612696001239218e-02
3.578192086767965907e-02
-1.720523628572536920e-02
-2.123670609120877767e-02
2.868153402971206772e-03
1.265289081077591860e-02
-2.493175273813645620e-02
2.947373774605362151e-03
-4.971429084125243394e-05
1.371723698261288066e-02
-4.878653077608497042e-03
-1.975255423221708440e-02
-2.713215153365574825e-02
2.120156592657873942e-02
1.363266686477227971e-02
9.701553682747476523e-03
3.216386451072024422e-02
-1.453554804830145195e-02
2.256055718400957946e-03
7.545721578678197400e-03
1.843182016644110896e-02
-9.542425550392606703e-03
6.083429966188960702e-02
1.252814402971359244e-02
3.033761472614094831e-03
-5.346576763620059999e-03
-1.428369430649742769e-02
1.639669125449843765e-02
1.928380426072576204e-02
1.891895443933885521e-02
2.164988394156637866e-02
6.108849695902832284e-03
-3.766879799326520312e-02
2.415065086058528973e-02
-6.251451866258313228e-03
6.028417195027067736e-04
-3.016472151521511907e-02
1.212585754929519470e-02
1.079488034245901923e-02
7.661362184057738788e-04
-2.084943712148126728e-04
6.336705679054223210e-03
3.853238788521708581e-03
-1.986840326738370868e-02
-6.773347464070409579e-03
-1.584513202155412789e-02
-9.734588338449470454e-03
4.615148085739480960e-03
1.179270326953325149e-02
-1.241500435574869471e-02
-3.233121732590124586e-02
-7.688323520312416795e-03
-1.412816445582730680e-02
-1.053123278502510543e-02
-1.064546735357217375e-02
-1.574248856644688875e-03
-7.439540139076081509e-04
-1.290780573544992108e-02
3.004440253057174062e-02
4.684206561234263710e-03
2.813439624731669739e-02
-3.964185329219550987e-04
1.483384394988553068e-02
2.390951165115111354e-03
3.342643705435806301e-02
-3.131578004169836837e-02
-2.590045462525585734e-02
-9.231921588952791621e-03
-1.615697661925469958e-02
-3.129914310850762799e-02
2.244310749681148812e-02
-1.232942762389175120e-02
-9.653519053009236919e-03
6.381074959232325115e-03
-3.716219178476562295e-03
6.287171426337678087e-03
-4.833658889483841733e-04
2.018563614402263742e-02
1.188328783587404291e-02
2.110676708518928555e-03
-3.019230065334345403e-02
1.788040676125429024e-02
-2.251862061539701074e-02
5.103619448253294937e-04
1.642594134909540178e-03
-4.092226281555634462e-05
-1.699744700031305400e-02
-1.286261337016939531e-02
6.796245593030039375e-03
5.230358938811621055e-05
1.924503948033987055e-02
-1.914805415215064741e-02
9.016298675509289845e-03
3.193543507417516414e-02
-8.538465038663697534e-03
-7.201885280887464214e-03
-2.234176177246096837e-02
-8.134984305384828154e-03
2.562008074296964408e-02
-2.225992440488800544e-02
-1.919087740550737275e-02
3.388242410677768518e-02
-1.735762712319858028e-02
-4.752849616854994889e-04
3.661730030543035308e-03
4.421921402277025591e-03
1.195524558441760435e-02
-4.070211534952652283e-02
1.122287652884380177e-02
-6.190924091149489425e-03
-5.016674449768341107e-03
1.454350625339744137e-02
-3.751997310105970734e-02
1.890708426813565018e-02
-4.042368443042443187e-03
1.849122390889035294e-02
-2.145728009181879434e-02
4.681468243674117603e-03
-1.533748837335057423e-02
1.133439799793843974e-02
-1.385300895475771558e-02
-3.480043326129305791e-03
3.548854590123181815e-03
8.948211030485613351e-03
1.422580393555039971e-02
-1.224118500625651085e-02
-3.119361877233072997e-02
1.118287408426138496e-02
-1.477071149025685134e-02
7.864689491417189288e-03
2.810938943229379650e-02
3.192275368399355787e-03
1.615281451347887762e-03
-5.240411821102056514e-03
-1.337651792208237496e-02
1.388214961396860674e-02
2.147173668466127727e-02
2.737739298470111791e-03
6.694055928496364834e-03
-2.785777981957382292e-03
1.278781592754735068e-02
2.549667187534824034e-02
-2.723782071364430971e-03
4.984461942668425016e-03
2.078930603503438210e-02
1.084948325473033756e-02
-2.294560018385111491e-02
5.438334838629753712e-03
2.090941455813112235e-02
1.256312191297102865e-02
-1.158030004143671514e-02
1.448620854207333629e-02
7.520298260384384757e-04
-2.354079285159578483e-02
1.349120606243866746e-02
-4.593773846512356346e-02
-1.123203308335004626e-02
-2.068018039005558792e-02
-9.447664807458738476e-03
-5.302788870500165994e-03
1.431216052614024811e-04
-7.362017694941143907e-03
2.658824684775084463e-02
2.027115025464431078e-02
-3.195079992759770893e-02
1.153701739571314291e-02
8.125651359518025821e-03
-2.550448553200175550e-02
1.251129754958793701e-02
-9.970271794558546730e-03
-9.825663903367164165e-03
-9.258593135796100784e-03
-2.223852751726074217e-02
-4.850085337068982608e-03
1.965099170681879059e-02
4.257143992080222677e-04
-2.410836807155169060e-03
3.925124542760819596e-02
7.209710929851865027e-03
-3.151765869768795563e-03
-4.530651943211031103e-03
1.174487494641641983e-02
3.001074064248784520e-02
2.707640654447151726e-02
-1.219219266778749991e-02
1.606811714429372609e-02
-9.185282910886102999e-04
-3.017056196885710417e-02
-4.900970636072253181e-03
-3.975720559251125913e-02
-1.478645036820204831e-02
-3.404822971307532725e-02
-5.626266768209417513e-03
1.526359644983174731e-02
-4.454140164787639272e-02
-1.744526499738732750e-02
2.085556407691196903e-03
-3.450959729045491916e-03
6.490634444539341219e-04
6.571029159096198821e-03
1.207875319282994235e-02
-3.485777416798430638e-03
1.836728888620305436e-02
-7.039470056957550584e-03
-3.057108013263699822e-03
3.669872490089115687e-04
4.539557459461153639e-03
-4.388487695314327586e-02
5.934365643233740183e-03
-8.095996506887633264e-04
-4.229616158135604716e-03
-1.277115518151011007e-02
-3.491128211122986047e-02
-1.920284292754336278e-02
-2.766023504666266855e-02
-2.428920482980054599e-02
6.607064099510446056e-03
8.222599813562787158e-03
-1.138073547110837920e-02
2.553955605828971132e-02
1.988878731016547122e-02
1.649587253364693043e-02
1.477953236943709697e-02
-4.417541308022309571e-03
6.513938877580593414e-04
1.408427209938207907e-02
-2.367729293326114801e-02
1.401903764711349802e-02
-1.025344557438268023e-02
7.293471444208369896e-03
4.408002456556437895e-03
-2.203852202901569052e-02
3.103170704247502042e-03
9.657406530794809471e-03
2.265303219358850984e-02
-5.268335286613056063e-03
-2.005897317094420054e-02
-4.073751696211651285e-03
2.392453939738433885e-02
2.364741400954309750e-02
-7.848584932993979413e-03
3.583489182995255873e-02
1.934968344059114984e-02
3.587989499848064177e-03
2.656590688081575738e-02
2.317974304317312398e-02
1.512076599424957979e-02
5.165993674042909829e-03
-7.297405161768721546e-03
7.499897245359331971e-03
-2.025077334460318595e-02
3.924415281277669754e-02
1.001696195877055905e-02
-1.301774100415475748e-02
1.244621626962786600e-03
1.063592694771557656e-02
-1.362234088216500438e-02
1.686478501465477585e-03
-2.664748566628527549e-02
2.463101017453901698e-02
-4.308351487380453898e-03
-2.921915086334016080e-03
2.667573498241333427e-02
1.447532440732318681e-02
-7.949188808637701331e-03
9.618842422178527441e-04
5.576102916008648588e-03
-7.026486761309689091e-03
2.016360954867432720e-02
-1.137625866852392045e-02
-1.968592492368847688e-02
3.279404332690977718e-03
2.707394553525554505e-03
-2.628734080199413362e-02
3.550392497586652308e-03
1.606248655249613994e-02
7.617960774951108502e-03
-8.418713607363291149e-03
1.775052768679379403e-02
-6.458310461871004209e-03
1.547963527928101699e-02
5.262863731101454987e-03
4.111983662444425314e-03
-4.905262512835158531e-03
1.545989205321402632e-02
-4.899071472828564998e-03
-1.374160991377947234e-02
1.914185972925288790e-02
-4.154130218204173282e-03
6.336402593145456022e-03
-1.869288233005596614e-02
-1.022579817735089908e-02
-1.507107829682096008e-02
-3.247545091186179386e-03
2.669411080672497161e-02
2.538673042941176627e-02
-1.074157355345362920e-02
-1.032146182146390610e-02
-3.519888197664277490e-02
5.922680821841764393e-03
1.352139584700469757e-02
2.455488675765764989e-02
4.491102436002827013e-03
2.536357785405687557e-02
-1.670973769298053288e-03
2.412873597106377985e-02
1.853277137900218724e-02
1.397479042955699670e-02
-4.819170264287577291e-03
6.825784477548811147e-04
6.341183257571424495e-03
7.176676651459647401e-03
-1.016300119325710787e-02
1.241370958676632497e-02
2.742171122770522065e-02
-8.837906098356457935e-03
-1.573326922565021491e-02
-1.913196855448054748e-02
1.479968651923828545e-02
-1.519967931124717800e-02
-6.034834057464203740e-03
-2.755176043776345202e-02
2.134248759491862851e-02
-6.301488894810360411e-03
1.084427997667554433e-02
-4.165939123218689866e-02
-2.434041830944182888e-02
1.819731714531262279e-03
5.241390803151762395e-03
-3.025017209366792290e-02
3.053197721066101041e-03
-9.749818504258080110e-03
-1.069672935490702942e-02
-2.196442855793580631e-02
-7.306177200776428106e-03
7.396734357919845099e-03
-1.755775487887858977e-02
-4.339915850975649414e-02
-1.741096857176529372e-02
1.159700384394989417e-02
3.298525955845568042e-02
-1.731009581254445290e-02
-1.727126870800031744e-02
-6.815930713656527529e-03
-2.220977206989078676e-02
-8.144178965547758248e-03
-9.246476038846070458e-03
4.728154512768882947e-03
1.852173297905129745e-02
-5.122858107107531277e-03
-9.181229250185048846e-03
-4.494117475176140353e-03
-3.178079910913973044e-02
2.044647491411283671e-02
1.916488180788118723e-02
-1.938226229380636805e-03
-1.343589738346396591e-02
1.598537359924158407e-02
7.627768790230130512e-03
3.613428039439769719e-03
7.722037997272179072e-03
-1.290683965273177675e-04
1.355730979003098163e-02
-2.472610117822667680e-02
2.869072008096182000e-02
1.603498534837326239e-02
3.731796519425506845e-03
-7.507159016950493320e-03
1.169727794478619444e-02
2.201099039009884323e-02
-6.991394698238213509e-03
-1.390789032359887080e-02
-4.884994653290425370e-04
-1.570216164881615972e-02
-5.347304235992171757e-03
1.581992538613683982e-02
3.176382821418299428e-03
-2.720761775131402566e-03
1.091984672359520500e-02
1.886545894833947454e-02
-1.991855153019464822e-02
-1.801351335225492151e-02
1.996672506958333069e-03
-2.674628529990381864e-02
-1.321841103315824677e-03
-1.799354223684186335e-02
-3.234263456184954810e-02
2.743456812725383540e-02
-3.972199737674268760e-02
3.930446559198269921e-03
2.357042867249815876e-02
-2.949499669019924053e-02
4.969837357719184522e-03
-1.236787065152197135e-02
-1.134795702577975560e-02
3.350508965961927071e-03
-2.639217694001479500e-02
3.122901568779453199e-03
-1.017406791016647535e-02
-2.887413739259511031e-02
-5.638160506753560688e-03
-2.830015827878702706e-02
1.778684802659010605e-02
-5.796425639617418533e-05
-3.781765885284266854e-02
1.714677668728008253e-02
-2.856186318330320578e-02
2.797887387784601942e-02
-1.211334381186175875e-02
1.452237178456825678e-02
2.349781928895797872e-02
3.754338312934181465e-03
4.485196291691136844e-03
-1.309844571524449407e-02
7.126690052132476048e-03
1.087576281873908583e-02
-1.595068998099593086e-02
3.148264398107006312e-02
-7.237796161158970183e-03
-1.574888354761460815e-02
5.851442816305348071e-03
-3.683961444718924366e-02
1.373825443445977380e-02
9.121178460647135638e-04
7.306110874096945207e-03
-4.098177110841917832e-03
-7.919121171609446591e-03
1.230407390804522452e-02
-3.499885666327403298e-03
9.020333197021503883e-04
9.956222949048685808e-03
-2.703035247962957618e-02
2.188892429800816039e-02
-1.177057565823271326e-02
1.361374773172442567e-03
-2.181620590790904479e-02
-1.191593754395965654e-02
-5.196997408508770505e-04
5.490386198042420882e-03
-2.618150914801898460e-02
2.095618130586895944e-02
1.471155270350177000e-02
-1.066369357885530583e-02
9.203308536203680737e-03
-1.793530846979220043e-03
1.286338934850755900e-02
-2.886883783801406835e-03
2.346536549973029552e-03
9.022923075422977293e-03
1.414248764509612108e-02
1.029719160305358171e-02
7.011432633615051653e-03
1.208549142527730325e-02
-1.986612020149788188e-02
-4.262639638051385349e-02
2.721932407343660709e-02
1.038916079764849731e-02
1.650001870254438549e-02
1.313416298993940953e-02
-4.372430010569461171e-03
-7.367334873872170495e-03
1.634034856629752383e-02
1.499962341354699582e-03
-1.876045758703325655e-02
-1.421963735719713497e-03
2.698294238320820063e-03
-1.948985881762045277e-02
1.905262313382920930e-02
-2.053291296264431534e-02
1.070414809274731170e-02
-3.085601528143970887e-02
-1.477836368459310365e-02
-3.834145525114958375e-02
7.448477293987688583e-03
-1.465280444975747449e-02
3.962511896903367706e-03
4.697541161354934144e-03
1.489064512567641815e-02
-4.920629350319396036e-03
2.850964218206354997e-03
6.024427231461963045e-03
-1.653446598255141689e-02
1.129191906042975937e-02
-7.957956499902087144e-03
1.232558219083571341e-02
-1.746158791329998142e-02
1.323326926441509982e-03
-2.425775838181332134e-02
-1.967559144697457810e-02
1.328631732850202134e-02
-6.002571393247554260e-03
-3.771655535614337230e-03
-1.373573844472937219e-02
-1.503293457446983408e-02
-3.340947564938909382e-03
-1.421977133918580268e-03
2.914752653599169525e-04
4.646935462427581945e-03
2.534405527860653182e-03
1.242240889792469577e-02
-2.629140126818014719e-02
1.306767167191256497e-02
-6.421569100622711787e-03
-5.636681807135204315e-03
1.742744457246194270e-02
3.082844915256674131e-02
-2.003026468677896951e-02
-1.767187884761466446e-02
4.089151722108706755e-02
-1.815208079554531811e-03
-1.504860471718298155e-02
3.291934166553582390e-03
-1.266921557113621574e-02
2.382246605969673414e-02
4.337959235724724201e-03
-3.670777019364365734e-02
1.285129225389664053e-03
4.262922463594789879e-03
-5.778177833478012095e-03
1.839049539643745207e-02
1.270594673051114731e-03
-3.994522718352110091e-02
2.191900641723692339e-02
-5.926731414604808137e-03
2.131370760463857303e-04
-2.030911652411723084e-02
-2.049910640801011919e-03
3.913031616808173956e-03
-1.341024187472247484e-02
4.530351883328457424e-03
-2.543612125657365719e-02
-4.282478520373190004e-03
-9.706439663173905359e-05
-1.691709358829927498e-02
2.752296550223938456e-03
-2.436421520366512800e-02
9.747944625788597297e-04
-2.246320119466562251e-02
-2.638780280456725844e-02
1.666113945862867513e-02
3.319121147448506927e-03
-1.829304002201355764e-03
2.898146470675501060e-03
-2.372263629539467580e-02
1.902235632603911999e-02
-2.427866159935573864e-02
-8.543397636817860047e-03
-1.398570965369310901e-02
1.100003072739297663e-02
-4.328416199455310115e-02
-8.074818733403801331e-04
-1.474174789146744449e-02
1.835825176927853358e-03
-2.919294486200343236e-02
-5.250502673985039427e-03
1.856894007859900657e-03
-8.722743137051978957e-03
5.507752721049561512e-03
-1.438574742383228605e-02
-2.707425094471291663e-02
-1.317639934177083916e-02
-1.987566829212417986e-03
-3.160887363993432342e-02
6.574790895693433113e-03
2.331839459718522412e-02
1.567596330317989417e-03
-3.472199251547484350e-02
9.288988600696145362e-03
-7.603440892108814277e-03
-1.023137891323275261e-02
-2.867146309715417826e-02
-7.690918608498418900e-03
-7.370779425690568779e-03
-1.816324238915478437e-02
2.152075801716257092e-02
1.679295636377042822e-02
-2.519858370274269399e-02
5.929945790318395631e-03
-5.525166708459302266e-03
2.261574789316656876e-03
8.813240114180498352e-04
-1.569866094720502592e-02
2.330439123003053004e-02
-3.268763384073359451e-02
-3.114804792521457411e-03
-3.307192708484959359e-02
-2.210336813441671905e-02
8.245641667769263231e-03
-1.639982467987729370e-02
1.210365865091916210e-02
-2.592786055423980645e-04
-5.369308085788315190e-04
7.388679654228840800e-03
9.395405087976028274e-03
1.078266417823383651e-02
9.530702950093403961e-04
-1.718951630591279006e-02
-6.074200158164779102e-04
2.885589862675793857e-02
6.568389319063539259e-04
-3.100615785990630362e-03
-1.889820685108833595e-02
-2.952308241239205364e-02
-1.412431433886083415e-02
-7.933167492356264783e-03
3.129587976070051514e-02
-2.666619832254294234e-02
1.307384604414823376e-02
-1.675166190444163762e-03
-1.001033877391277818e-02
1.709209632480744936e-02
3.554743943754840301e-03
-2.159960231480186413e-02
4.528723129930638421e-03
2.408512517246285106e-03
-3.315727514655642666e-02
6.503997819264411596e-03
1.057717959474547414e-02
2.098840557521050414e-03
1.868759314201616159e-02
2.680517537210211701e-02
-2.651042105401556128e-03
-1.780374916744704300e-02
-1.323685067166772110e-02
8.766283032918683119e-03
-3.237264858156193442e-02
-1.382648822078672360e-02
-9.387200271111966268e-03
-2.437055016784694939e-02
-2.176417092382530814e-03
3.201093357058590327e-02
8.970429834988828330e-03
-2.378995090474381527e-02
1.276268586378560659e-02
-1.325661950327617494e-02
5.020319662373326844e-03
-7.088901486809858800e-03
1.837113551797138131e-02
-8.593161426722090157e-03
-2.339780633012156913e-02
-3.049672978038641628e-03
-9.887495100176252327e-03
-6.361997524681630919e-03
-1.149334861688540606e-02
-1.801861112586484667e-02
-2.968329268078731195e-02
-1.037403763847121255e-02
-3.106638300005340556e-03
-3.037521925526975863e-03
-1.268410925662847438e-02
8.911874254510777221e-03
-2.947850983640701132e-03
4.026740014570204316e-04
9.800799975059476803e-05
-2.679712140549606048e-02
-3.168462447869983128e-02
1.489438211408006165e-03
-4.730287444400713137e-02
-9.979520768521720625e-03
-2.340788125135593797e-02
-2.394339006909105422e-02
-1.934308096940431237e-02
-2.567137674925020624e-02
4.607638557995678147e-04
-1.559564680653675005e-02
6.832216549581764109e-03
-1.967906515096452813e-02
1.223768468293761312e-02
-1.995977067347861483e-02
-1.683371119137398730e-02
-9.151650271578803605e-03
-5.775938483673271782e-04
8.402672287809346370e-04
3.041025745926601714e-02
-1.216088476751090363e-03
-1.343609258086938055e-02
-1.168251536921856640e-02
1.049304079811518887e-02
1.575657823861013884e-02
9.744181713358838343e-03
-9.364151436794832320e-03
1.072791567013024402e-02
2.394353102841878024e-04
1.484467650753672902e-02
-1.848362997240131714e-02
-1.723247773739628244e-02
5.596066605369508229e-03
3.393947929622894571e-02
-1.054929859702013507e-02
-1.805047757135762321e-02
-1.841297458448836605e-02
-4.775091076657129834e-03
-3.775831983106744342e-04
-1.741115836509736850e-02
-2.473862474081794244e-02
-5.917231549765568366e-03
-1.042186405034719113e-02
9.356563934667640192e-03
-2.579165816660313262e-02
-1.545393956171067437e-02
-7.834901461776604820e-03
4.538631940820710836e-03
-1.133521807972994420e-02
-1.551294329640208122e-02
-1.646965564729838127e-02
2.765335979713362796e-03
-7.638060437226657992e-03
7.898275887904067719e-03
-9.811795052048483470e-03
-1.477578595034420225e-02
-1.211110929889639906e-02
1.455130792860008862e-02
-7.933067655500572468e-03
1.421834351826304667e-02
-3.604611145041103359e-02
1.700954344902188067e-02
6.389064349348006107e-03
1.018458889736223970e-02
-1.207143002925470561e-02
7.950028609359021184e-03
-2.586848347934073838e-02
-1.820521474981937407e-02
1.645856114623098221e-02
1.747231613345031145e-02
-2.572691185389527901e-02
-3.048687180946031694e-02
1.863152701070910217e-02
1.949275817534544195e-02
-2.252525191413469116e-02
3.155861956501647241e-03
1.499821553011151422e-02
2.637018624467598119e-02
1.448069937394485564e-02
9.835497966429445488e-03
1.679524421406933254e-02
1.896822112553932238e-02
1.647897039877887701e-02
-9.922333505787889196e-03
4.965012365271300604e-03
1.453866749571768036e-02
1.569459886181176836e-02
-3.093442432992116534e-02
-2.725359102090380362e-02
-9.510367166614998313e-03
-3.857387212704417589e-02
-9.527490533102736872e-03
1.626406402672905165e-03
-1.786312738128070093e-02
-7.447746164313064771e-03
-2.077155692439278112e-02
-2.305857923023594408e-02
3.583450675956638409e-02
3.485132659767310737e-02
-3.976619402228963318e-02
-1.698440117510788272e-02
2.056670334210762216e-02
-8.465535487755962082e-03
7.608635662271915137e-03
3.460169840770963012e-02
7.700210960161344396e-03
-1.549718217207518307e-03
1.815175174625059673e-02
-1.270100777059160642e-02
-2.709546420756191523e-02
2.530396389464035535e-03
1.732443429755328723e-03
-5.543408175250648731e-03
1.088851795376333080e-02
1.252156425912096839e-02
-1.825467462230360993e-02
-2.066468381751405264e-02
1.012203802461912258e-02
-2.424958229334278192e-03
1.543943739511529842e-02
-5.418769147937724934e-03
1.838920343859296730e-02
1.414239169863118657e-02
-1.165993626444533290e-02
-2.528155373539369213e-02
-1.198922662896487754e-03
-2.292845657057844717e-03
4.679567271667842664e-03
1.687335363306807431e-02
1.561668279978895013e-02
3.653695819536126668e-03
-1.495927469971805764e-02
9.458536823007721028e-03
8.803761272528944082e-03
1.624504303189787391e-02
1.762928375532804570e-02
2.089776340173253935e-02
8.891840523725373646e-03
-2.209395220099458906e-02
-1.264884352857586873e-02
1.420684442092159938e-03
3.031257210186084905e-02
-2.753960152751118787e-02
5.517135060742126874e-03
-1.495347548267353388e-02
-2.796117922830498870e-02
2.193460634096410303e-02
2.780590772661836046e-02
-1.586254578030945814e-02
8.447978349863013645e-03
-2.407574715730731799e-02
-1.388746185566977313e-02
8.268224638837582893e-03
-2.506912279558446213e-02
-3.389266982762854930e-02
-2.765043617013753299e-02
1.131773861438816614e-02
2.094874568163675437e-03
-3.528908429784833461e-02
1.689026383214869975e-02
2.220862920882293173e-02
3.250459417511027300e-03
-2.826797981086498143e-02
-4.248776648686601598e-02
2.595365734957489484e-02
2.513759747370994911e-03
6.544093445337391922e-03
-2.170939465989209227e-02
9.461318783422273046e-03
1.616299900519715949e-02
2.376635216737146838e-02
-2.344475277066561912e-03
-3.680469541855988652e-02
1.336954659139252127e-02
-2.715861609856895856e-02
-1.257698391904158060e-02
-2.303311943537766568e-02
-9.532626296378391220e-03
-2.948089369224943940e-02
-1.206944508276518147e-04
-1.903826982535072182e-02
1.440893802859782510e-02
-2.627125762902055017e-02
4.814155266804074143e-03
6.601669652744996189e-03
5.531215104041576486e-03
-4.542388706017565225e-03
-8.589818170728416580e-03
9.141014987358970015e-03
7.988305507011374956e-03
-1.471155933286004414e-02
-9.614255693926860137e-04
-2.206536203521829512e-02
-1.030457327342677865e-02
2.334758155930154871e-02
-2.060424724292793386e-02
-1.676238937246489480e-02
-2.112883892655113838e-02
1.432451967989204281e-02
3.332715980007744383e-02
4.057792154976219701e-02
-2.443386298212658209e-02
-2.697018814774603500e-03
-1.490802360823673990e-02
-3.663041644124048497e-03
-2.286166408373161221e-02
8.930244079280178285e-03
-4.806487045521663087e-02
-6.290745173307024651e-02
9.585353206707320980e-03
-2.292461519786948704e-02
-1.932941957650674558e-02
5.681972347801457317e-03
-2.000630937013434668e-02
4.585905729663920793e-03
-1.042230471798869657e-02
1.403480488813951691e-03
-1.167911413600060053e-02
-4.825663072033991446e-02
1.686440434869782706e-02
-2.170605295425579936e-02
-6.058607261538462470e-03
-1.931551898199777243e-03
-2.392044680559673314e-02
1.841117711844392560e-02
3.165890937998154520e-02
-1.140268153756207083e-02
-1.331388086046350139e-03
-3.538592868419391385e-02
-2.580996096166809917e-02
-2.701448024170114565e-02
-1.104996312232607580e-02
1.980804321540799787e-02
9.927208924882184593e-03
1.972548116494258347e-02
-9.795801810150673791e-03
-3.688782514098327102e-03
5.143300069209020414e-03
8.947690560438011434e-03
2.746342172168830548e-03
9.113950838835680607e-03
3.456649339879973304e-02
-2.432889110325844526e-02
-5.254738455023465205e-02
6.085509151980626448e-04
-1.280768262618127429e-02
3.956209445028007095e-03
-1.149516830246331486e-02
2.798054888795012212e-04
-1.383142726055892544e-02
-9.299715061545647116e-03
3.646192553594402447e-02
-2.157606926333848450e-03
-2.832016248073752646e-03
-3.208779818670441913e-03
-1.842349486420872748e-02
-2.332229963854376420e-02
-1.665033079033091321e-02
-1.344084057533555775e-02
2.408235795859215572e-02
9.228142130634203050e-03
1.727556416065002820e-02
3.592160270764639934e-03
4.451158241708533594e-03
2.412488605581753973e-02
-2.114862817188345456e-02
3.123770719080443473e-02
-1.364562588832228876e-02
-3.591905471181733658e-04
1.602545436177835181e-02
-6.699576086000499746e-03
1.360042965023317875e-02
-1.849717289551972010e-02
-8.365722596989382703e-05
1.284448214967537361e-03
2.847226960643349514e-02
5.135547166676945321e-04
2.134912160224564440e-02
-9.933519184222149717e-03
1.097884245500889769e-02
1.947855713439111680e-02
-1.573861257343998551e-02
-4.659743245588881741e-03
1.372643179665742784e-03
-6.609185741583190749e-03
2.368813510633099167e-02
-1.215836322196311601e-03
-9.251378880080658729e-03
-1.044994431333213895e-02
-2.861161689777887152e-02
-3.610328947717790504e-02
7.522005835593541419e-03
-7.999749249049979000e-03
-1.669837127825402057e-02
1.579977873025122451e-02
-2.693728213090746879e-02
-1.159887143260305382e-03
-2.469826330256699384e-02
3.419342490627503423e-02
9.112169039968137998e-03
-2.562865043461090564e-02
7.917220273795416013e-03
1.389231042070047939e-02
-1.349729828871922173e-02
6.531541162791647433e-03
2.264233673445023576e-02
2.279879785940854692e-02
9.379363477233344792e-03
9.699456662080004066e-03
3.860659335481575472e-02
2.327742280619379128e-02
1.754740958798974015e-02
4.208017898129636294e-03
-6.490084786174651552e-03
3.280323230509164627e-03
9.925896171621437572e-03
-1.972865055467933927e-03
-6.586693951912012991e-03
-3.926513007387618520e-02
-1.393904807677187607e-02
1.644165558706256469e-02
-2.819498228470098018e-03
2.032520464237747362e-02
-3.504640141079334859e-02
2.460172948201848689e-02
5.335127695312984891e-02
-1.745040071033873014e-02
1.546552937649288591e-02
-3.027429002901620148e-02
-5.468896486570032529e-03
3.361243306588868746e-02
4.186246419516953532e-02
1.687607819676147439e-02
-6.274833972789408548e-03
3.464693037795551003e-03
1.580566563083408982e-02
4.995478102983172582e-03
4.785999775680381541e-02
2.336792963796427078e-02
-5.955592340071255014e-03
-2.639997635645417035e-02
1.298971685345657982e-02
1.282954106124209979e-02
3.846258715099316102e-03
2.552312556045311515e-02
3.602646224113688692e-03
1.153165384376795242e-02
7.642632557781253375e-03
9.492132619805913538e-03
-9.965951427459008097e-03
-1.376617107849049948e-02
1.269333574085940511e-02
1.410800002790600985e-02
2.059916340126871637e-02
1.176075849750075376e-02
1.888783348895139297e-02
1.139884256618524383e-02
-1.179366903158878509e-02
-1.142166695884990705e-03
8.799296491980454493e-03
-8.109330313855874980e-03
-2.864115900250977041e-03
-1.765913492618425770e-02
-1.356417378496352485e-03
2.203368240561937377e-02
-3.315163784312411769e-03
-6.798299094595843146e-03
9.408460852170901986e-03
1.005761424604797484e-03
4.300892199757570464e-03
1.450375661842692211e-02
2.621055430766571978e-02
-2.566485392623633205e-02
1.804376049039054832e-03
-5.694489250615172339e-03
-9.588936491397549115e-04
-1.872716438251328941e-02
-7.758929134687145464e-03
7.531416172196427235e-03
1.045680010525640823e-02
-8.766145481879580870e-03
-2.709787360811304405e-02
2.746540763863769205e-02
-8.694891495902693640e-03
1.494097831071153869e-02
-1.174028967763238347e-02
2.684217195326424679e-02
1.055618245634003943e-02
-6.513038936036275907e-03
-1.715184950357459548e-02
1.454199670798591356e-03
-3.626739071725526477e-03
-1.238478157872621895e-02
3.651331699460575678e-03
-1.441989566601190736e-03
4.434736861690297127e-03
-3.369926621993861449e-02
3.260502236378084312e-02
-2.070722833149036407e-02
2.914515180561051688e-02
9.208434118578289265e-03
-2.024796759224178899e-03
-1.205854161745835602e-03
1.249251938577548328e-02
8.296110705611498687e-03
-3.550600508618387968e-02
-4.336158668422042221e-03
7.142096551483954545e-03
-3.119042315297114107e-02
9.189929536888380435e-03
3.879745706643571330e-03
2.330394612866905010e-02
-4.271915187834909866e-02
1.169251193540867505e-02
-2.408654803238099995e-02
-1.855679376518533721e-02
-2.605900248766455582e-02
-2.665248573569710660e-03
3.596059932300644385e-02
-7.005094663447553743e-03
1.462095950876733837e-02
-1.391818488412574148e-02
-1.226381339048612795e-02
5.475507017184372098e-03
-1.199387143000674345e-02
1.188652993778886724e-02
2.216807082589976330e-02
2.085711490647951249e-02
-1.224066857805795796e-03
-1.850576382112407992e-02
-1.616619609780831079e-02
-2.514886831124618291e-02
6.323603456300115437e-03
1.663435555406030109e-02
-4.342712041141164568e-03
2.247444082840851370e-02
-3.633914618298717675e-02
-9.897308521888890237e-03
-3.164004326306407450e-03
-9.739643568324889839e-03
8.321401100896566410e-05
1.228965783782569668e-02
2.402425600514439263e-02
-1.193012169122996922e-02
-1.541538914040315768e-02
1.224969417156709754e-02
-1.066532731235270842e-02
9.892056449873591270e-03
4.637235688899445270e-03
7.663986138678932289e-03
1.125130628329712446e-02
-1.022144355124023594e-02
1.181302641623131755e-02
-1.628150665236150277e-02
-1.722442207735624259e-02
-6.717682034543611021e-03
-5.343322784734146763e-03
-4.573257683914277484e-03
1.224797148783098207e-02
-7.934357688985441137e-03
4.496115362976262075e-03
-4.124591972525430000e-02
5.721936209233196256e-03
-3.822941637393453135e-02
1.714164656596517053e-02
6.366342362657735968e-03
1.662469314857896105e-02
-1.036831934078603955e-03
-1.017326594406665723e-02
1.189719984185763808e-02
1.970038284309579002e-02
1.152051131560901699e-02
1.864634953249181756e-02
3.858488547346080114e-03
6.718093307941306637e-03
-1.823921944488651053e-02
6.851534174421025636e-04
-1.775300017318533815e-03
2.368062336101526590e-03
2.974542602754127584e-03
-2.456076193123616150e-02
-2.722435750911568822e-02
-2.260785403518548401e-03
-2.704818526054619116e-02
-2.134736298946135567e-03
9.260886622554755435e-03
-1.595373683969867826e-02
7.525953871525137805e-03
1.157702882822543924e-02
-1.892057272359746328e-02
-2.697715942962339644e-02
-1.028311532634689808e-02
-9.871869164765892032e-03
5.286764395175364874e-03
5.868718959851336632e-03
1.278939038402438812e-02
-8.891376264425868451e-04
-1.763694816179934427e-02
-1.685797489703936072e-02
6.198141659389403216e-03
6.523159752638625630e-03
5.048457222432571612e-03
3.401235195110742515e-02
7.813306342869830515e-03
-3.915830128457158804e-02
2.063521277896444850e-02
-1.785498322607301583e-02
-3.059578625460846260e-02
1.899559037620274227e-02
1.878173439984057126e-03
2.010035624805886489e-02
-6.636203020668535700e-03
-1.722472369545929166e-02
-1.963791855316371349e-02
2.364005770656273098e-02
-5.528080822454668058e-03
-1.980660352958299453e-02
3.278725748544528140e-02
3.160465079554466289e-02
1.075316241083692538e-02
-1.018795346803549363e-02
3.268660839444699137e-03
5.362417966527480845e-03
5.629372183123027701e-03
2.880349639968337455e-02
-2.195258922835054832e-02
-2.650502253601546079e-02
2.233205036348024156e-02
-2.622243224868774786e-02
7.194147388480955432e-03
1.599830908552015568e-02
6.925209630227790840e-03
-2.151138361228546042e-02
-1.925263985954666496e-02
3.780765258054397115e-02
-1.189071560599352234e-02
-1.937595406581471558e-02
-2.141786435783593623e-02
-3.622115362509769482e-02
2.704109577092145278e-02
-1.414123489008096458e-02
1.690168481945435869e-02
1.683276406356931437e-03
1.193707347563473589e-02
7.303528529465982445e-03
-2.552652544337671511e-02
4.062240616256092111e-03
-3.713462308471315171e-02
-2.061284993914773433e-02
1.014042556016232777e-02
1.675706055414260751e-02
-3.840703803451630746e-03
1.494769086274809478e-02
4.815818529152082641e-04
-1.284644220965386330e-03
-1.386499822608496142e-02
-1.383985515783626996e-02
-1.894513605635430795e-02
-1.729639225463024598e-03
2.781872028172908788e-03
5.517986610551072271e-03
8.148611314620158100e-03
-1.930672969467855243e-02
-2.801345897780347684e-03
2.235766124397790822e-02
-8.065172782855789535e-03
1.491349717398159211e-03
1.661603817393967827e-02
1.437043349973216033e-03
1.570300851468584002e-02
-3.775479495293043025e-02
-3.702536378959014884e-02
8.298536567631143931e-03
7.438255898775615951e-03
-1.175431333385183394e-02
-2.157081506876589588e-02
-3.637450225862549902e-02
6.443988870104131426e-03
1.604456444046204952e-02
3.756543958470038441e-02
4.694962778813061011e-02
-4.437784698606513415e-04
-2.098937290775558517e-03
2.021021569574805651e-02
-4.055665703314091826e-03
2.084949801850926807e-02
-1.390461111997855388e-02
-2.114285691169259448e-02
1.276221120677072801e-02
1.150121667934967187e-02
1.890814678556987025e-02
8.276356796656074780e-03
1.866485481017297193e-02
1.237668822552760034e-02
1.917399453438047713e-04
9.326708528824216582e-03
1.374411130292070614e-03
-3.255783610708090810e-03
1.015963988721822579e-02
-9.184639861905281172e-03
9.794708198709485558e-03
-9.660712867762073688e-04
-2.841032545880516763e-02
-1.021696726049593600e-02
1.645790959815245091e-02
9.997336270173143302e-03
4.667750676375919706e-03
-5.885808051290397462e-03
9.840765498665905026e-03
1.774433817982644379e-02
2.360077571791270069e-03
1.959838124570208867e-02
1.591796979647891810e-02
4.560293784127152951e-03
4.674944661151776877e-03
3.737006116210876000e-02
-2.435639926588946402e-02
-1.994252555263145710e-02
3.030670895800822474e-03
1.884016058992126624e-02
-2.718622501287967438e-02
-2.597494399657709202e-02
2.183414628978322392e-02
8.785932817845948720e-03
1.336961496840901632e-02
-4.938894518332211450e-03
6.670736438234549370e-03
-3.259762138070181753e-02
-1.311332112048655199e-02
5.604776876395853140e-03
-1.763406617526810244e-02
5.067731094519477113e-03
-3.487104855967843725e-02
-8.719545924480244514e-03
9.660914899517914628e-03
-7.529282003491692167e-03
-5.253074629462430901e-03
3.537833193803828491e-02
1.590553633423477664e-02
-1.685823763481999679e-02
-1.144434432669611326e-02
4.121946019564481922e-02
-1.876367688583691420e-02
2.789960585520788808e-02
-1.170003888388564985e-02
-1.079970232388327740e-02
9.253013030432915773e-03
2.836544596710806072e-03
-8.166156653691695327e-03
6.347144908327054073e-03
9.371256458399418801e-03
8.168716588453556193e-03
3.064513840523074711e-02
5.315763514353730006e-03
-1.964288049932733787e-02
2.192702684596611537e-02
-9.713739245737899528e-03
-1.852569957131298614e-02
7.573533220532072119e-03
3.417406623340247477e-03
-2.226762247699611702e-02
-9.974999391816364094e-03
2.634277372876852458e-02
2.927646938248933475e-02
-5.978410328427287077e-03
-2.098273614390906358e-02
-2.194365358027672438e-04
-9.786419528566459459e-04
-9.045271138887039583e-03
-2.748618658424718808e-02
-3.603918670421927834e-03
9.554218230933313877e-03
-1.765213412649165384e-02
1.122755412256629289e-02
4.404693180721488445e-03
1.969629260073343588e-02
9.075421317631525431e-03
9.275210984451824625e-03
1.061911940379323127e-02
-1.592714850879371410e-02
5.341282542882777942e-03
2.610108009721007205e-02
5.554147354656418546e-03
3.222764295664098163e-03
-8.661330092807185618e-03
-2.659086630220230951e-02
-1.753848446696520957e-02
2.400158418680821762e-02
1.996025838190663287e-02
-4.730381412838856499e-03
-9.518363886196198193e-03
-1.953961580069201592e-02
2.291343353496056237e-02
-1.081836634536225729e-02
-1.072227619917917769e-02
-1.865056061510727073e-02
1.665877547890666499e-02
-2.313969526991973072e-02
6.568195282554512536e-03
-1.377699806931834484e-02
-8.448342029078280760e-03
4.473624093735559248e-02
3.539550494435320105e-02
1.913089623037477968e-02
4.381164526593285362e-03
-1.633058922648313038e-02
2.445198966343667749e-02
5.478422394324273040e-03
-7.152271378413023982e-03
9.699733050408790302e-03
1.473215059499993242e-02
-1.968043472678775510e-02
-4.982027861911906413e-02
3.249302358369501875e-02
2.635719800579518213e-02
2.808351254991157692e-03
-1.968991061448606850e-03
-3.370925201296732631e-03
2.614293606114675332e-04
-2.663110383582366000e-02
7.259457203614345412e-03
5.033345583702102111e-02
1.760095671106934670e-02
5.537362560894391363e-03
1.733336610036256137e-02
-2.419401275967411266e-02
2.738914102103980758e-02
3.008200802241713643e-05
-1.724254028287067501e-03
-1.869845707700317373e-03
3.255338345535257333e-02
3.725786377999224658e-02
4.431235164622029238e-02
2.655267544799779639e-02
-7.032058210466382922e-03
5.128662590439813339e-03
-1.378917060599360415e-02
3.486222983295867578e-02
3.429652839061877317e-03
-1.012065054819153223e-02
1.016259265081738417e-02
2.656825895770651151e-04
1.134600053912032972e-03
-3.584704497029862075e-02
-2.111476228322763625e-03
-8.354593422367936201e-03
1.513842971236514096e-02
1.793122858882710211e-02
-1.744867178987542441e-02
9.993995581914202897e-03
1.987871828394389973e-02
3.253829353453066044e-03
1.072373293768065809e-03
-7.395175486009858586e-03
1.590897732078591642e-02
1.534597565593908211e-02
1.515885356846632080e-02
-2.363981112597218250e-03
-2.026861531384783338e-02
1.028255621535581650e-02
-1.626936722398525381e-02
2.525214517679765305e-02
-6.599999561262244636e-03
-1.595263794514902717e-02
-1.032038922795539167e-02
3.649665505781966943e-03
-3.759177546010886162e-02
2.007612811821957166e-02
9.777380442999359864e-03
3.506034547854506439e-02
-2.879247301102368095e-02
-6.470293708516769784e-03
1.007486650460910280e-02
1.259654767364029593e-02
-1.722543540115651500e-02
2.062624132215165954e-02
-2.017337976812195316e-02
1.125386493379516503e-02
-1.232609715072171576e-02
3.072059804349325674e-03
7.029842020566649634e-03
2.610363973367371346e-02
-2.617373594050835528e-02
1.146503389046171772e-02
2.593855215489830265e-02
1.483734518588290981e-02
-2.628487486350164840e-02
1.304351268481371978e-02
-1.514287638407844742e-02
7.094690844527567521e-03
1.251051763998146937e-02
1.537415771171772409e-02
7.875929385556859272e-03
3.098545997128262022e-02
-6.378197410776754138e-03
1.877399280654102817e-02
1.337985621046484767e-02
2.074257998242402812e-02
-3.119926172402272442e-03
3.945253616294022714e-02
-3.418255161459075875e-02
-2.771182272912282255e-03
-2.251459578988495094e-02
1.375921398783326068e-02
3.532341028767354424e-02
-2.553800335126458015e-05
6.123054641190418639e-03
-1.513937583419185280e-02
-1.347401235386647307e-02
3.982262157608417071e-03
-1.481214735257319927e-02
1.335324769378811935e-02
1.995609167330465727e-02
2.220628806392036664e-02
4.127867273914215436e-03
-3.102175741904991679e-02
2.560499168362561154e-02
2.569467751806154068e-02
1.295026091685886477e-02
1.124984815769531320e-02
9.305743529473086903e-03
5.981875919085887471e-03
-3.525029512128652689e-03
2.034692678287139747e-02
4.203803223846450110e-02
4.356457325675013210e-03
-7.708198564521040463e-03
-4.031801501769575330e-03
8.768727104010175938e-03
3.171178319488612840e-02
2.328340823853378670e-03
-1.782385831265762000e-02
-2.767533210311350338e-03
-1.276815483959882480e-02
2.965393096081042623e-02
-1.013564296821480547e-02
-4.385869084827765177e-03
1.165785830777935767e-02
2.579930295698094900e-02
5.039581637182787878e-03
2.971184509092286360e-02
-7.830046314345489103e-03
2.412967514698265495e-02
3.082462812521069226e-02
-6.130546115121899599e-03
-1.072232198219321683e-05
1.497216728284846664e-02
-1.246100660197574893e-02
7.570221465833468395e-03
-1.810405355055237989e-02
2.606809185968958498e-02
1.598129984194817180e-02
5.717818886069818592e-03
1.664397869538555147e-02
-3.040130209584181436e-03
-1.802819066902879366e-02
-4.209990839108939710e-03
7.563076849873337894e-04
-1.606007957772035907e-02
1.358886506738263104e-02
3.929997413460052831e-03
2.038405756211756834e-02
2.089341492476064904e-02
2.771362394925779710e-02
1.571981950840265754e-03
3.206703636085943276e-02
6.578556090425925588e-03
1.167245143074375872e-02
2.959865411052618918e-03
6.670330288572262796e-03
-5.829164794880786586e-03
7.240307055290661452e-03
2.189072379383195238e-02
-1.397777904417816901e-02
1.044754679004106582e-02
-1.624327627893401918e-02
2.368828122301696454e-03
1.240075974688091900e-02
3.627624780017424215e-03
-3.946165100664933596e-03
3.524318979136772251e-02
-2.874264320172396567e-02
8.030837546457444270e-03
2.764977421336436980e-02
1.195443689070466164e-02
-1.154471929219554917e-02
1.648037631052615137e-02
-2.963654307254237966e-02
2.095156657496091007e-02
5.361999101165794597e-03
8.417015635536616303e-03
-1.608082678806535548e-02
-6.710531088187575779e-03
1.591006892788590643e-02
9.912262840951530443e-03
-5.939939121017433904e-03
3.211928215423213995e-02
-1.514030719464317092e-03
2.426146194489298136e-02
1.863862703434612453e-02
1.642170498589035814e-03
2.831164213409777253e-02
5.670804048374757100e-03
3.878080136147961723e-03
3.748050284728745955e-03
-3.513414808106352961e-03
2.950921863414913970e-02
2.598054256149694499e-02
1.337769221145588064e-02
-1.971787198980883872e-03
-9.924678341974704776e-03
6.904287000056148933e-03
2.075782760277571082e-02
-7.718964253451430883e-03
8.633270605405309397e-03
2.426198860115907213e-02
3.766164169415403551e-02
1.220282849283025987e-02
5.043358348716053818e-03
9.141581712572994720e-03
-7.767569268220073965e-03
1.109460606935437806e-02
-6.851948072373702583e-03
9.749726232217490254e-03
1.896782082036021014e-02
1.320453153944033294e-02
-1.458846787506511491e-02
1.120782403414725091e-02
9.023801760940218519e-03
-4.584052671692740409e-03
-2.152071142433815629e-02
1.371765441947698019e-02
2.169749754010740633e-02
2.277923921126911652e-02
3.641681686127334894e-02
2.430521768949217565e-02
3.694490528749480650e-04
2.111382951201160041e-02
-1.998625927688637682e-03
4.592303226015440358e-04
-1.304481667892729881e-02
1.487846352071546703e-02
5.488500339702468735e-03
-1.563015822356772803e-04
2.580988051301526254e-02
2.483855471134864545e-02
5.145060341473542929e-03
-3.474145166734587172e-03
-2.091267474294786991e-03
-1.994308774599922243e-02
1.580505960037528052e-02
-2.471178710655524968e-02
1.660757743801068165e-02
-6.860898632785846982e-03
1.302712477471004368e-02
2.508014138021873868e-02
1.285398539448636204e-02
9.888846841344197183e-03
-3.538447359423727706e-02
3.527425451057292910e-02
7.900143194643731567e-04
2.578329447087230469e-02
1.797526251858361929e-02
2.377970731533244481e-02
-1.082294468570226681e-02
-1.869525770983441679e-02
9.193846612690650261e-03
2.308258842260940344e-03
5.834679422723148753e-03
2.709538161431525663e-02
2.059524484925313176e-02
2.033833065603527640e-02
9.947907902189098359e-03
-5.101702733263858112e-03
2.661334648432312974e-02
-1.872242172668612788e-03
-6.269959829970337545e-03
3.959170247432973987e-03
2.216425507485106708e-02
1.276708088542384892e-02
8.924701607227606900e-03
1.693111297145555522e-03
2.594752618916504067e-03
9.414659700142893883e-03
-1.259134482947156519e-02
3.152598386849066181e-02
-3.885299225455641613e-03
7.215300379951624862e-03
-2.927456535754820437e-03
-1.665525735503878627e-02
4.932312443317691045e-03
1.356466071177068501e-02
5.551861455716716742e-02
-4.285843789442388835e-02
2.394801837713455769e-02
2.826802714387108631e-02
2.219656310327373580e-03
1.600006455759281831e-03
1.514013362868728979e-02
2.575045299502333462e-02
-9.769833572643368824e-03
-9.681759503962339810e-04
-3.096027891119285461e-02
1.652818334168667039e-03
2.041879698333481236e-02
-9.320087471073719432e-03
2.171885928224239967e-02
1.109713108859835054e-02
1.376287347539302021e-02
-3.147840466964641620e-02
-3.211410042224609879e-02
-3.234624205775721187e-05
7.396893066993646612e-03
5.768284380845332959e-02
4.361774577307873935e-03
-2.923813254526520019e-04
1.200691563335579831e-03
1.028832014597171052e-02
-1.020574195483069449e-02
1.494930205018338634e-02
-4.341516693424734424e-03
1.958936940767877499e-02
8.129582323555168549e-03
9.789487934686679979e-03
2.930856164371422115e-02
-3.318086398041736763e-03
5.095014935241971854e-02
1.313542362697000046e-02
5.159262012677494867e-03
6.462389322538503525e-03
-8.002616091475055768e-04
2.726575523968083337e-02
-2.626137044461903085e-03
-3.513009187796484190e-02
-1.163452584957803092e-02
1.927830539220291633e-03
1.766932632490449129e-02
1.402349706455533829e-03
-9.360520904967068942e-03
1.754982954311921917e-02
8.299382677771409422e-03
-4.199020343605938330e-03
1.964938447564426247e-02
-1.782569972310112105e-02
5.854361341239501700e-04
-8.841415960025680518e-03
1.172290738788564664e-02
3.014053713373941734e-02
-2.637816809980605276e-02
2.671892017914210844e-03
2.256969525897511031e-03
-1.786795490580305942e-02
-3.015616503612537913e-02
-4.145739766586282148e-04
-1.284190939601655666e-02
3.115846959400874090e-03
-1.430354892027972495e-02
4.323670792072851696e-03
-4.894279057290983233e-03
5.810395113079922479e-03
1.609577404879327864e-02
2.085590418330109802e-02
-5.555635357742421364e-03
5.485963670187199437e-02
-2.530566362433558231e-02
1.615265325721727124e-02
2.460488376252046097e-02
9.542014780293992318e-03
1.195843036457274085e-03
-1.134023284086582879e-02
2.814658442052748316e-02
1.096373458845654493e-02
-1.537580128127682966e-02
-1.189029997914392480e-03
-4.347951166730955504e-03
6.784307683768875559e-03
1.671105345281072296e-02
-2.682738348089631214e-02
-1.372052552398923472e-02
2.948074092330502365e-03
1.416156326789071726e-03
-1.629890101883619408e-02
-1.362049882363781245e-02
2.015895153327162612e-02
-5.706023334764308459e-03
8.163789921992178206e-03
6.932095909309927799e-03
1.513012569160904729e-02
-4.414448581123177860e-03
-4.457638332155838129e-02
-3.975088581211133794e-03
2.707330693084752243e-02
5.741228402457168416e-03
1.731462602142259943e-02
1.244977721318340710e-02
-9.199065670012858756e-03
-2.957715568946166565e-02
-1.391557314989235773e-02
3.495695341998970862e-03
-1.578255369338600958e-02
1.171670777608749617e-02
2.153951301841875582e-02
3.076188955311392158e-03
-1.306531631348345143e-02
-2.741001306782158992e-03
8.398623290430637031e-03
5.252282092818286521e-03
-2.093370787341324035e-02
2.492951413437734937e-02
-1.156374890550384595e-02
-8.686764642834996636e-03
2.814802917747959501e-02
-4.556730038305770088e-05
-1.317159418095602968e-02
3.938559125813283907e-02
1.422936370022412009e-02
1.274066948789513189e-02
2.954571105012074664e-02
3.302242032661199637e-03
2.061715784266122259e-02
3.750262013324820714e-03
-2.910271155589992317e-02
-7.979592031954116631e-04
-7.843509319612546743e-03
1.204113750567781770e-02
2.966109920483553028e-02
-1.648716164556753710e-02
-1.129428682499068574e-02
1.656976841625112246e-02
-1.150372199696972700e-02
3.610589357425769003e-02
9.290851933534561430e-03
-6.428321017399574698e-03
-2.372190315927075535e-02
2.450586502016004545e-02
-1.230059851678574900e-02
-2.763362734370462814e-02
1.583687505081958838e-02
1.210081578458158461e-02
-3.200370290849137867e-03
-2.137863472681941074e-02
7.538910378233312087e-03
4.889470700857854318e-03
2.474247099597299431e-04
-2.711091515405608492e-03
5.414695074379309581e-02
-2.777148166861899414e-02
1.396252292357945748e-02
2.625941688997216958e-02
-8.957126468631976257e-03
1.377929042623451819e-03
-1.657793081181782591e-02
6.047921198294523969e-04
2.895997122597813306e-02
3.658253509454887330e-03
-3.851488995544975064e-02
-2.281591809184839101e-02
2.459940485629677834e-02
-3.312048198325122979e-03
-4.300476860266755417e-04
-2.160163880127750902e-02
1.689830815894974997e-02
1.146635394635569377e-02
-2.996555923272599398e-02
2.640259493319835685e-02
2.865118015866987763e-02
2.780360663926671749e-02
6.938774411544772203e-03
1.849441155306056489e-02
3.189554336040769517e-02
-2.057717278965931137e-02
-6.204270716542137701e-03
2.176759771199795329e-02
5.999388748812019365e-04
1.647460341748050242e-02
-1.838147545940261099e-02
5.667909151536358603e-03
-2.155934018237661703e-02
-7.803061444339598994e-03
-9.193306275103275277e-03
1.179530631540423070e-03
4.271377443831840667e-04
-3.760920260485484806e-02
2.224023205905120357e-02
-2.259202585769934379e-02
4.552055320367688271e-03
-1.456844154956467687e-03
2.637561767664668017e-02
-3.222980350510831066e-02
1.143748502752728151e-02
-1.852320779776046172e-02
-6.639220110033295340e-03
1.455484416025622100e-03
2.472877694698165721e-02
8.722974387822652123e-03
1.559857603346992937e-02
-6.328393255010610584e-03
-1.744993202243469779e-02
-1.441821269207717564e-03
1.198767364505890637e-02
1.721081374046486839e-02
1.526467219015178317e-02
-8.416263960331909696e-03
-5.920018846643309435e-02
1.634485247139599515e-02
1.917174868722300307e-02
-1.989375491885012146e-03
-1.220105998881986127e-02
-7.057397673231369066e-03
-1.390947343230432807e-02
1.496357978872391481e-04
2.179073897186098799e-02
2.151744928657963601e-02
-2.857849135056566431e-02
2.249115463083502936e-02
-1.888660749180113077e-02
-1.104249107114832701e-03
-2.042924796400080387e-02
1.865374507092890446e-02
1.405999272813722098e-02
-2.926136331358158982e-02
-9.277644851408819516e-05
-6.892577770009926906e-03
1.325248589275133254e-02
9.048063931467282064e-03
-1.287754775369205282e-02
-2.343080354967583961e-02
1.170576390754591960e-02
-1.819603713181236135e-02
6.084181051709385002e-02
2.795231259009763394e-02
-2.072946573380893970e-02
-8.163843493981727539e-03
-5.543272852683375643e-04
1.355237939699450826e-02
2.507504493484629532e-02
-2.964515080406214271e-03
-8.761886999520239125e-03
-2.196540992764766873e-02
-1.021570377036293449e-02
-2.404278702640421858e-02
5.443095782829408293e-03
-1.744359470277069687e-03
9.179988363954390967e-03
3.392754957739062098e-03
-9.801303797428897579e-04
-2.349153818174553807e-02
2.260747456062043442e-02
-1.120511406247091425e-02
-2.580695204529504655e-02
-3.192595274099287866e-02
-1.403482258140838386e-02
2.662074855731007966e-02
-7.876697683231387911e-04
3.299030112025314043e-02
1.278436245563834874e-02
1.037450663339683880e-02
1.871317667450260154e-03
-3.978471586509896123e-03
-7.420464517174475867e-03
-3.509097415720147800e-02
2.494451787575103704e-02
-1.470256287587744584e-02
-4.857949154356460200e-03
-1.886938591777581609e-02
3.965908045610193333e-03
1.866065018201567074e-02
-2.016286246463156601e-02
-1.541051412258449133e-02
-3.488377797933069763e-02
-3.471101949634023548e-02
2.617490341626465405e-02
-6.013477757749106228e-03
-4.578967149860979635e-02
-9.722532347646016884e-03
-7.210927180354489811e-03
1.433358604426253520e-02
1.354426684049292451e-02
9.607376417573016900e-03
3.005688821322326232e-02
-8.124964913826566645e-03
1.711105535221824764e-02
-2.482845795959805896e-02
2.134180762400777337e-02
1.407635036063491999e-03
9.586895566790000142e-03
9.996064103927353520e-03
1.158301983596356742e-02
1.317546538557913885e-02
3.520065005270383587e-04
-4.191301695713373771e-02
-1.623044972475479533e-02
-2.450622062562407208e-02
1.793178699924426883e-02
3.561147208719478430e-02
-4.850637163785235031e-03
-4.821920022060636676e-04
-3.817413553066590325e-03
3.137592312722051191e-02
-1.896539817979488174e-02
2.626599154720873561e-02
-2.465193638200422963e-02
-1.186201008283364715e-02
2.464001913234636562e-02
-2.767139993817611943e-02
-3.346952999333877021e-02
9.057688723799219715e-03
-1.459828671754125409e-02
3.944202169372447442e-02
-3.975885039563371398e-05
2.443785176038318352e-02
4.375929514029971990e-03
-1.588930816671937224e-02
-2.044601911484839052e-02
1.854253186478908161e-02
-2.297885054778978087e-02
2.354775047214350062e-02
3.449302813870122608e-02
4.423514158267330583e-03
7.217861741347115535e-03
-3.529540379671640762e-03
1.030399560467806265e-02
-3.310096192028712703e-04
3.697638424389999758e-03
1.051573899873298946e-05
6.941823345997345102e-03
3.148341281108048284e-02
-2.455957618685543700e-03
1.126304724626883691e-02
7.386383688140163613e-03
-2.186447930348333832e-02
1.753666132108291573e-02
5.076494584728097337e-02
-1.152535615453054510e-02
4.402841518603054817e-03
-2.623736336164904370e-02
-3.575650356173106729e-03
4.085089743655374861e-02
1.708072397240256377e-02
1.331270170339257305e-02
-2.582362748948898584e-02
-1.124064072919580062e-02
-8.449573594883874952e-03
-1.749907402314773361e-02
-4.241417543831024761e-02
1.816571216848848758e-02
1.427254049862023907e-02
-1.791252745351287062e-02
-1.071550115077198398e-02
7.351505203761365785e-03
2.151252342198258297e-02
-3.234829522335854607e-02
1.931585269387994797e-02
5.491846373924738275e-03
8.476579454321482923e-03
3.811148633413418557e-02
-1.015428492382166800e-02
-2.894114651373031616e-02
6.932306126690183576e-03
-3.609720760440309623e-02
1.529003403997981556e-02
-2.142561119415933857e-02
-3.063755500890178590e-02
-2.482863447989210048e-03
-3.906173842175072325e-02
-9.710943986455489868e-03
-8.876044864088298344e-04
9.382180871270080769e-03
-2.110955108158898974e-02
-3.570625222001531929e-02
-2.083123494592231326e-02
-9.333942419093504278e-03
-2.726060033203000707e-02
2.803004685920573724e-02
2.770450842521523290e-03
-1.671322632806669997e-02
-1.757776932042228596e-02
2.352356263777566348e-02
2.010543815130325269e-03
-1.964297855968200231e-03
-4.101324530694495235e-03
1.232887155622270497e-03
-3.354623173192661538e-04
-8.748254028530117951e-03
-1.064490132636225668e-02
-1.533713862236928040e-03
-6.129145230413801659e-04
4.069410550386046502e-03
-3.408443034662893278e-02
-4.764583413909944699e-03
1.507377151231911608e-03
-2.510009649952330002e-02
-2.361344387648340107e-02
-1.155348807379089765e-02
8.346261555739189694e-03
-4.755864851382907155e-03
-1.273928318918852824e-02
-1.273893312348494192e-02
-1.030039844732067236e-02
-2.689875158590938550e-02
2.903569425123460682e-02
-2.166295489284352990e-02
5.524424937838155053e-02
3.138647056194626001e-02
1.077382267491546917e-03
1.144607431923665673e-02
-2.210723418710773200e-02
6.851089723354846818e-03
-2.478476417644969593e-02
1.244440385232483889e-02
-8.001408887933183145e-04
5.179443867677843705e-02
1.157511830550132965e-02
-1.294765408735977855e-02
1.995852246562302909e-02
1.655279360189677515e-02
-3.206166536173652663e-03
-3.679351633984008496e-03
-1.047403031759446164e-02
-3.602332095707838633e-02
-3.882243120855614904e-02
-4.534496843643657377e-02
-6.249411217618502240e-02
-5.118382507811024447e-03
9.662188486781441918e-03
4.551996613956962173e-02
-4.349506853407023380e-03
-1.707450034813449286e-02
2.236229121712281220e-02
-2.448673436580949339e-02
-2.081002887673663593e-02
-5.969202125872564817e-03
9.477607603227090546e-03
-1.072398304188824057e-02
-1.282406360709716087e-02
-1.047897177350143490e-02
2.586796145445714214e-03
-5.985874639796551211e-03
-3.804457747805924106e-02
-3.219123417863368336e-02
-3.548194202434393901e-02
-1.569755123056104998e-02
-6.524684385336419236e-03
7.422926111890380471e-03
-9.288696715409787766e-03
-2.318909813486208157e-02
-1.501573650251022268e-02
3.166994144130471506e-02
-9.301478392750216206e-03
-6.425797618735102669e-03
2.370249475762092699e-04
1.279847773449153611e-02
-2.006058926718463226e-02
5.552104271902748127e-03
-8.218460108593774946e-03
-1.346756451971494080e-02
-9.802677874851251430e-03
8.340454108987042231e-03
-1.424169755393430836e-03
-2.966574487915554087e-02
-2.690404100481755961e-02
1.477601114261770619e-02
1.197525968437015455e-02
-1.118963257687028215e-02
4.017242882329430387e-02
2.024889979816111435e-02
-4.040095491059674318e-03
1.930459445310388558e-02
1.585268040406001902e-02
2.256050459021457719e-02
4.625053354394063204e-02
1.569218806268322594e-02
-1.130730009438877387e-02
1.281122357851507618e-02
5.188581159082533006e-03
1.514077871418062667e-03
1.157467241847052845e-02
-1.533663043161328024e-02
2.059357415397794142e-02
-1.088745550148755448e-04
2.469144266675649124e-02
4.527326820008147241e-03
3.379243698249947275e-02
-9.499680342687479018e-03
-4.417618130711196966e-03
5.187034912077778193e-04
-2.333186328861000178e-02
-1.290622836458845193e-02
3.091899268451904752e-03
1.307050231858230757e-02
-2.684063069587821603e-03
1.749573748065929440e-02
-1.681716389338824141e-02
-5.385068567607382770e-03
-1.361170546417126911e-02
4.023299960319373647e-02
-1.344425778575567693e-02
-1.104373092667679419e-02
4.799081698970571706e-03
6.315559451939117309e-03
1.731020675800610045e-02
-1.236455260936916364e-02
-2.616965414684167129e-02
5.582315830781818360e-03
1.364753956681051192e-02
-1.183514189395653247e-02
9.922719285420857505e-04
-1.476767227457272125e-02
-1.125766794106826743e-02
-1.139726010478564824e-02
-1.785325234517664422e-02
-4.032845766968468082e-02
1.732769041625025581e-03
2.510777278691362843e-02
-1.584735518679761951e-02
2.548617423794645800e-02
-1.850072666458810883e-02
1.250867642214644956e-02
7.299233081790079507e-03
-1.433005560992544128e-02
4.743206318897573437e-02
2.283405661199843645e-02
-3.244307132042616865e-02
-1.876220958377209508e-02
1.506798646488801720e-02
1.128984264414760116e-02
7.127767140546355067e-03
2.480826787695507990e-03
2.676142303250359129e-03
2.560246712619498530e-03
-2.500091589097622885e-02
1.962450679609486701e-02
1.526440512530550901e-02
3.509328499790707184e-02
2.375747697094318309e-02
-4.669131973579086249e-03
2.536599326764622797e-02
3.374188230410361811e-02
-2.762280307171747357e-02
-9.622245622411396485e-03
-2.081101866755463020e-02
-9.827709717130204622e-03
-6.178125916396234527e-03
4.728352932215375282e-02
-7.397812065539514058e-03
-1.017233325914866258e-03
8.392734505602588227e-03
-1.959375104454028765e-02
1.004884610757853479e-02
-8.594557815519265898e-03
-1.574092195193005708e-02
-1.233052163820770597e-02
1.716773913358858594e-02
1.916393493434392914e-02
8.634524950892740608e-03
1.303781913739558880e-02
-3.570394605804769195e-02
2.557081085241631052e-02
-2.697459412739480755e-03
-1.917407534703900740e-02
-1.802042903038923380e-02
-3.526819857815261444e-05
-8.406707406085530895e-03
-4.750947013541322039e-02
-6.419947531736755822e-03
1.465963514632990898e-02
-3.363761695822594516e-02
1.735223730694875066e-02
2.782499821595002878e-02
-1.503883618841783676e-02
-2.012820055517875253e-02
3.669976047464205277e-02
8.568310453003116778e-03
-1.093740690644898032e-02
3.297390316062328436e-02
2.074589540005277594e-02
7.549438261323700855e-03
-3.418324912829240336e-02
-3.481853922280165464e-02
-1.749244086112534263e-02
4.996824042712780115e-04
1.909749714575759844e-02
1.234580688031188325e-03
-2.552802461750474858e-02
-1.532721232466579403e-02
1.997859960073072524e-02
6.993573634042573109e-03
5.177463144935273839e-04
4.317655910918944545e-03
1.323495620602614491e-02
-2.095649225863535550e-03
6.493230208982208283e-03
-2.475601965986498620e-02
2.027745126704636651e-04
3.716557761992109188e-02
-2.569106233756124347e-02
8.260143074640969576e-04
1.535477680759400436e-02
-2.850449394042678386e-02
2.137422624393961468e-02
8.022375403484882650e-03
2.375658076878343645e-03
-1.975326291355274447e-02
7.658141541520432048e-03
5.414622937195660499e-03
-8.841523362017421686e-03
-2.120917761153219908e-02
1.155271830352159242e-03
-1.318939408626676989e-02
2.149638401986959935e-02
1.266599083135666257e-02
3.049481768807476428e-02
2.688483047831402920e-02
-1.822313378327192548e-02
-1.074765181504775367e-02
2.229636432085127518e-02
1.654743019083225811e-02
-2.522395786317493949e-02
1.254695954901098240e-02
-2.289805398672885295e-02
3.025740548058913557e-02
9.197527264540754366e-03
-1.571918230551136789e-02
-1.485465019626671214e-03
-2.721030480947254221e-02
2.046106817715207665e-02
1.023730040271551671e-02
1.520397015858840871e-02
-1.663400428139183082e-02
-3.663223090897118478e-02
-2.108118897859262431e-02
-2.076639897397215481e-02
4.085013275382684550e-02
4.691159325076350688e-03
4.809205633043989181e-02
-1.527211016870619375e-03
3.691178380348595321e-03
-3.316901078154070592e-03
9.821707050216526083e-03
4.809262648243366016e-03
2.797241979538207801e-02
-1.328645157552534387e-02
-2.342347300211173461e-02
-9.432390665727378304e-03
1.001558320568561762e-02
-3.411613669214254296e-02
-3.854610911868256752e-03
1.492450810248582838e-03
-1.252039230567860220e-02
-1.483872975107302684e-02
-1.869842483138110800e-02
-2.345420448757695470e-03
-5.391865259862526488e-03
-5.141941066906632885e-02
2.787252433323736314e-03
5.461847940555838651e-03
-2.155509497664148504e-03
1.109065985177644549e-02
9.056482520489305549e-03
-6.592113856158076865e-03
-3.356477707448422138e-02
-1.308831373219717861e-02
-3.093613014654367395e-03
1.665926691668923043e-02
-4.300451426160686180e-02
-2.365788395126531066e-02
7.088288694300397437e-03
-9.908845919322810045e-03
3.908223400503404478e-03
-2.565467918260578087e-02
1.666072933316425919e-02
4.126178613664997601e-03
-2.343299937497218127e-02
-5.247600047226504832e-02
-2.268496748151492201e-02
-3.902944624615467539e-02
-1.212061887250276459e-03
6.798197163546485780e-04
-3.253346808550271890e-02
1.490655503764668627e-02
2.145019205751729982e-02
-1.643668868994869678e-02
5.292046763776345024e-03
-2.606551350066936210e-02
-1.263517106656172374e-02
-2.650547148890514126e-02
-1.600937845492841557e-02
-1.966251215394019744e-02
-1.287763516351414245e-03
1.746107559525373124e-02
6.359046316345648171e-04
3.035328338040128165e-02
-1.228348553788758887e-02
1.729255387091404444e-02
-1.832217899382002774e-02
1.975620418092643993e-02
-3.789502420817968120e-02
-1.716520870160434184e-02
-2.282602581028684088e-02
-1.778754028172652504e-02
7.453362738989495299e-03
3.138977615858930953e-03
5.619948185606972110e-03
1.666257562525075286e-02
4.936870816214601436e-03
1.660714941864177129e-03
-7.066400893212618044e-03
-3.618418748110042299e-02
-4.677689984911343954e-03
-6.327918085457094610e-03
-2.352073224157052826e-03
2.586294652246166545e-02
-4.598333043768930775e-03
-2.292884004955651409e-02
2.740011981766382262e-02
-1.391343546982436348e-02
-4.556740214446492777e-03
-1.479994772266800609e-02
-2.092685798121509538e-02
3.354510166146597566e-03
7.694472959074443938e-03
1.298710229608120159e-02
-1.826375113736208866e-02
1.536449646992397479e-02
-4.374090826395351378e-02
-4.569880712508440218e-02
8.622544652541204446e-03
1.551373032463483972e-02
5.557394153495651135e-02
-2.071680916646311335e-02
-6.974004175526127497e-04
-5.189062141988575773e-03
6.004026799444053472e-03
-1.991338393059480238e-02
1.053592013900370855e-02
-8.032742638440554597e-03
-3.086057911141011981e-02
1.479994569912300613e-02
1.788649106172367567e-02
7.495405559253288767e-03
-5.051999992914714410e-02
-1.263651968071166816e-02
1.581437064150057652e-03
-2.597179652360482108e-02
2.074544306740552443e-03
-4.008218620785295588e-03
-2.370606053398170016e-02
2.096952200492581755e-03
-7.379380239182982935e-03
-1.659824285335416080e-02
-2.285013319257877054e-02
-2.433224725776454364e-02
6.144587305826538538e-03
1.153703434826992488e-02
2.773236593466785801e-03
1.585106226750929159e-02
3.853632127421702160e-03
9.817394221380356875e-03
-3.229250343846475297e-04
-2.548432310741532633e-02
-2.634554703866361786e-02
-2.455221767097800004e-02
2.389935829279405538e-02
3.055865246136878211e-02
6.184895089330762988e-04
-4.700319030576151358e-02
-3.015116275609618091e-02
1.066038322587076377e-02
1.573943441183447371e-03
-3.148517250339992468e-02
-2.078915941640899559e-02
4.418721414360184813e-02
-2.025205993756068121e-02
-2.826817819802621146e-02
2.763203505474304440e-03
-5.681701719450318704e-03
-3.861012474896304003e-02
6.852582495763148707e-03
-4.031267077963591365e-04
3.163308926339374050e-02
1.124457831984443552e-02
-3.757684984410355339e-02
7.843774543120816956e-03
3.602041716219623376e-03
-8.735374741387231731e-03
2.256296388637076683e-02
-3.524464217856475984e-02
-2.760520255199247486e-02
-3.439488647046205078e-02
-2.674370388398965639e-02
-1.027695775502562685e-02
2.091354720919954419e-02
-7.998654202990874984e-03
-8.516760025837392944e-03
-1.872719970187806515e-03
3.355182594648206673e-02
-2.010312991745689948e-02
-6.300211443345193028e-03
6.053261015811940184e-03
-1.024090878019628861e-03
-1.746625601015518734e-03
-1.477281836766969683e-02
-1.600395539339640599e-02
-9.897077656833138878e-03
4.281207833965476606e-02
1.064989864746416007e-02
-1.426145831060171608e-03
3.184834551594833280e-02
2.243552326357758225e-02
-2.974648788763811433e-02
4.853650690300461909e-03
-2.235767422086791523e-02
2.952068022902908095e-02
4.542708333822715466e-03
-1.960220125111214809e-02
-1.003448305641048595e-02
4.059245410336926457e-02
4.743779062158341719e-02
2.269537137603271776e-02
3.065800062864878703e-02
-1.140306486531944552e-02
-7.269728915356542774e-03
-1.825482680564174259e-02
4.537231706253598562e-02
9.758904894663325934e-06
-3.434496373538777764e-02
4.536319265437781917e-04
1.394910938107897427e-03
-1.422198518704015195e-02
-2.704852290737380649e-02
-7.029718640448683574e-03
-1.154688683038848813e-02
1.250010858848406986e-02
-2.330377873370674188e-02
-1.814373292845651228e-02
2.974246945869672785e-03
8.329616551584578116e-03
1.470657500000082871e-02
9.822261055393939969e-03
1.650667989731413252e-02
3.223333860483269375e-03
2.524173034292323883e-02
3.752542819966155768e-02
-8.790454911761691817e-03
5.560089682414140651e-03
-9.993094098263407069e-03
3.884393481961204847e-02
-6.508023413537105534e-03
-1.900895603313988019e-02
2.592267434703912719e-03
-5.465754563827547770e-03
3.632396420865698604e-03
1.137384023785507729e-02
-2.920062165920748673e-02
6.891180618962045902e-04
-2.975778585384564190e-02
3.482740093392363407e-04
-1.052970901448390707e-02
-3.557916990230669541e-03
-2.537378539392693907e-02
-3.027566111285533612e-04
4.077203495821145156e-03
-1.390717152645953164e-02
-1.258606742342014209e-02
-8.843463099503399635e-03
-1.595791195073872903e-03
1.110456988174544045e-03
-1.681543987596652995e-02
-3.487125017460983994e-02
-3.969486122778583675e-02
-1.667434717895678944e-02
1.700001854826470316e-02
5.260657742288136346e-02
4.833945133406945122e-02
3.553369896596750982e-02
-1.610402140884586303e-02
-3.674913290489640466e-02
-6.212880416980910356e-03
-4.342204017947250139e-03
7.225275759397355516e-03
3.859321277361073537e-04
1.640256675259411240e-02
3.343332716985569775e-02
1.848665399144690594e-02
-6.889611639498525661e-03
-3.236998035711721733e-02
-7.398410497199087686e-03
-1.037446502562612560e-02
1.994378494389704298e-02
6.207385673212875363e-03
-5.856466195648726662e-03
-1.895213158700296153e-03
-2.776486954427430029e-02
4.301356431473284114e-02
-4.028565220189215396e-02
-1.595440190964579705e-03
5.826909876798028187e-03
-4.509306848575780208e-02
9.350546549071751118e-03
4.261914586745776425e-03
6.369371252976522083e-03
-1.056642443161343557e-02
-7.598694116199427272e-03
2.281687257599372687e-02
-2.747714099405158469e-02
3.235705746156614104e-02
6.501029356633861297e-04
-4.708694732054916759e-02
4.052221943475426552e-02
1.891115196315617392e-02
-2.065231684777350807e-02
2.156009840323256863e-02
6.196623514341493937e-03
2.403639051410208852e-02
-1.531434449953290519e-02
2.154094889439853514e-02
-4.773343636313048463e-03
-2.159403550206036651e-02
-7.176266348318120596e-03
4.751548224454993190e-03
-9.374812507349946505e-03
1.093776413875440076e-03
-3.438560135726162481e-02
-1.590535505678286957e-02
1.416698414702646444e-02
-3.482011165516806644e-02
-4.827790732870461572e-03
3.215619418588389067e-02
1.102522741843257187e-02
1.443856004522582268e-02
-7.715648100681466934e-03
3.795447376864626715e-02
-3.595620422453361248e-03
3.567146772444645259e-02
4.218264528963242693e-02
6.139442790934437032e-03
-2.391610964887600985e-03
1.548833338350171299e-02
-7.866859185456058848e-03
8.645968801919054134e-03
6.163995564544962058e-02
2.201524380939432618e-02
1.237449037092975667e-03
4.253740826051616644e-03
6.428133332203440041e-03
-9.753043474509283731e-03
-1.609721340249418986e-02
-1.855439995283771418e-02
9.179153079151651171e-03
1.731500010012173457e-04
1.235682929780893523e-02
4.088112544874081267e-02
3.649378829506045446e-03
1.863836274010026092e-02
-4.617389385692824422e-03
-4.355835674707579652e-02
-6.402909196921498236e-03
6.816871970576301142e-03
-1.565090872820399173e-02
8.148023727334287531e-04
2.704311530456290219e-02
1.556841788658652574e-02
-1.671575273891970012e-02
1.250637787097636476e-02
-3.620154427591176088e-02
2.453261302650430048e-02
-2.301286689777798725e-02
1.588588709892572656e-02
1.738654281545003524e-02
-5.023946383892939627e-03
1.085311698592413519e-02
6.134670307467333245e-02
-2.901683372350923745e-02
-2.917962869652110380e-03
-3.210001392165449247e-02
1.149366965671489230e-02
2.785131128571107645e-02
3.343714446959208247e-02
-1.349968661813144739e-02
-3.531295298077465755e-02
-8.590681365628806063e-03
9.525173401348070723e-03
9.658629111450640556e-03
2.301407942317200070e-02
-3.867599550221036131e-02
-1.201934046353772198e-02
-3.552741466971091888e-02
6.879830476006592622e-03
7.298965987608715435e-03
-3.890796602971324965e-03
1.003513469571427549e-02
6.637791243630001246e-04
3.505755988558618280e-02
-4.453325612398878475e-02
-1.471426570781713197e-02
2.685621991192663552e-02
3.264333100573924961e-03
-2.015077904351740296e-03
4.332803595331814056e-02
-1.500109416819806959e-02
2.421066207155642483e-02
-3.756765349167511675e-02
-2.353751757538184372e-02
-3.097581775822441999e-02
-7.510884981746577052e-03
5.231801565278073468e-02
3.282547634093486294e-02
2.137754682225134067e-02
-1.607253029815694512e-03
-4.271377056011212842e-02
6.030841808659235387e-02
-1.599512550911367029e-02
-5.857307169174354178e-03
-2.350713186093657259e-02
-2.455795125806821324e-03
1.458445379312127248e-02
-8.642426865779151424e-03
-2.596982120679219158e-02
-3.566631890378246794e-02
2.969945678568728861e-02
-3.462169551638031011e-03
-2.965554455323465583e-03
-1.166445598847958183e-02
-2.469543578796620786e-02
-4.404489751860080765e-02
2.304656489596537336e-02
1.076919109960021610e-02
-3.215589161084524226e-03
7.090546946474445347e-03
8.158932036144397187e-03
-3.647315413339361802e-03
1.661543552622577954e-02
-1.341620926929764680e-02
1.149225394471043750e-02
-7.236714059763935114e-03
-7.054017541396363604e-03
4.871853601717373444e-02
1.046252514875975828e-02
4.243966975757474010e-03
3.737430378956550087e-02
-1.778369576287911272e-02
-3.396249325710936490e-02
1.723181005963278847e-02
1.143248517179819117e-02
-6.800805529846023871e-03
2.164166239300177944e-02
-3.440493378761655396e-02
-3.586551347691771530e-02
-2.090264596366031916e-02
5.367732112540407607e-03
3.991567818116307370e-02
-3.376509106311906521e-03
-1.699377903538219770e-02
-1.205656924981587420e-02
-3.133293284570819182e-02
3.216663387613804409e-02
-6.333232718071464540e-03
-1.597490372260675431e-02
-8.746469443713821750e-04
5.157570773144155851e-02
-2.276090883621392346e-03
-1.479069985606476512e-02
-7.732747938964792088e-03
-2.114700881368885427e-02
7.367141239541962448e-03
-5.544395456202036790e-03
-3.778912165729372136e-02
-1.522911974091812302e-02
-6.785977457870050362e-03
-4.246564248937903692e-03
6.919371626397482176e-03
1.726448255344668545e-02
-1.278273819957344119e-02
2.081773445991282750e-02
-1.933275075591863595e-02
-2.159436333620616544e-02
9.792172232737662504e-03
-1.582970930095850895e-02
-1.773745871074336802e-02
3.461697324772962381e-02
2.069766904338876667e-02
2.673552903598417144e-02
-3.925566483404474560e-02
2.239657297105584338e-02
-1.823912416528051389e-02
8.620806865489488626e-04
-1.404468158598394176e-02
-5.413663645923397216e-03
-1.317633635395378845e-02
5.130578784534961523e-03
-1.547152120576259469e-02
7.026244547344733839e-04
-1.565498882790497884e-02
2.403956554529992559e-02
-2.462365625860346834e-03
-9.014632518495865887e-03
-1.249902146427215276e-02
2.385194121822067220e-02
7.362608895130333224e-03
2.440484140653160702e-03
5.235861649480832254e-04
-1.736815244044024459e-02
2.526446667778036934e-02
1.536839429224541934e-02
3.521715019386305323e-02
4.603574578973378822e-03
8.936414329857093192e-03
5.972557213952377382e-03
2.228154575613004382e-02
-7.596757400259340418e-03
-6.781962470819895977e-03
-8.865432503266799241e-03
2.980238270291762567e-02
2.651377792710539819e-02
-6.027024700168717025e-03
-2.048005676296607916e-02
-3.385726103404208126e-02
-1.366937029883439313e-02
-3.471896936889096869e-02
3.312373693009380317e-03
1.020493554475352879e-02
1.035847076914547804e-02
1.311382707059203893e-02
-1.656643959443971845e-02
3.296371139933645944e-02
-1.579701682899673290e-02
-4.083092605308051570e-02
-2.445562382236986590e-02
-9.716818629850281202e-04
-2.822851252532432818e-04
-3.711095273810775808e-02
2.316767975209332517e-02
7.575793997020717659e-03
2.052789246599177886e-02
-2.642687896663286490e-02
-2.629134770776637986e-02
-4.130541201940492874e-02
-6.117542429892913053e-03
-1.717549566270262090e-02
-3.748577734341567574e-02
-1.831627415812341108e-03
-2.728148972555634322e-02
-2.266225667494229453e-05
3.190707868120775531e-02
-1.511542920461511445e-02
8.367373771830848364e-03
2.673764541202754835e-02
1.996500554821455109e-02
1.111299664963373394e-02
-1.060601331842314036e-03
-5.864864059001826876e-03
1.219284353224130884e-03
3.450975702540787227e-02
5.022229735622622294e-03
1.440948597673330674e-02
-2.662287654815215579e-02
1.664179459103879571e-02
-1.867581160278328689e-03
2.635268501399310598e-03
-5.020693185335784597e-02
-1.606334966556397653e-02
-2.781504491799246387e-02
-1.537965598737101730e-02
2.337913211634399732e-03
2.701732946562476062e-02
-1.984181171593125785e-03
-2.082039977187297598e-03
1.013966962144309883e-02
2.253857909164093745e-02
2.938662859666761260e-02
2.204876813894542098e-02
1.042190779220318435e-02
7.356839824572742118e-03
-4.488524616185080203e-03
3.607557814072046704e-02
-8.698638938196804823e-03
-2.453115230772979355e-02
-2.470392461074768023e-02
4.384772171560578913e-02
4.575713311141640233e-02
1.109911298354483711e-02
-4.573422170574214206e-03
2.427221275097500228e-02
-8.282121085645943390e-03
-1.422638655706165087e-02
-2.228485914574440327e-02
-2.441568962609655391e-02
2.620471425035513294e-02
-3.414378596637863278e-02
-2.018755893741709315e-02
-1.362110260018903167e-02
7.818333999907347686e-04
9.362441862662820510e-03
-5.035239347985365904e-02
-1.480206694018948617e-02
1.571043225940096238e-02
2.475267122802477654e-02
8.981769553617307070e-03
8.507875701790087661e-03
-1.854900927614154191e-02
3.146486768641563320e-02
-2.686006061828413033e-02
-9.532754969888486418e-03
-7.570498613776782595e-04
-1.348884029987390543e-02
2.656821108154518163e-02
-1.019937538705496805e-02
-4.956123320619444834e-03
-1.673348294057121211e-02
2.403044163919687906e-02
-3.940695067431303211e-02
1.611192416138164732e-02
3.356298394028299492e-02
-1.768694130173233646e-03
-3.056901564418406173e-02
1.768535018452443985e-02
-1.772468159465682633e-02
1.563073939211468907e-02
4.953964424127429295e-03
-2.779977415812962503e-04
-2.981975508209578837e-02
-8.819846040127572381e-03
-4.382031184145893099e-02
-1.465751307895644256e-02
3.921374761813001611e-03
-4.071019755966381187e-02
6.232094431916532576e-03
-1.470997248921147860e-02
-1.708114342771700290e-03
-9.082767694447446000e-03
-3.994086880952663066e-02
1.917710682218336585e-02
-4.418986837521052258e-02
3.502260084126505163e-02
-9.950194056225753966e-03
-4.844768045772576866e-03
-4.927691826137765851e-02
1.606512620337120041e-03
-1.564340877489387577e-02
-2.574106295152718202e-02
4.307335559274352160e-02
6.354062445009450895e-03
-5.712812693088022836e-02
-2.704201836077201743e-02
3.174284019872566920e-02
1.877307425093407631e-02
-4.336362909356801520e-03
-2.002430602718517291e-02
-3.578814347111163030e-02
1.077840232251062874e-02
-5.814611345132726997e-03
3.156063807941205529e-02
2.423020270506339238e-02
-1.497350482621174345e-02
2.648437232392038612e-02
7.179891033890109346e-03
-3.421013323060768246e-02
1.563555541415824826e-02
-3.668352743818709821e-02
4.315289269858865046e-02
1.977830886535881030e-02
3.979618457508478889e-03
4.060195873232625569e-02
-1.410974908004987427e-02
1.059937988876252617e-02
1.549278886929593597e-02
3.058852453503052571e-02
-1.453862412174193423e-02
-1.948180854687845765e-03
-1.921813557537634110e-02
3.557244241615631353e-03
3.677804331524912353e-03
-3.905233180250585433e-03
1.041547564075347328e-02
-5.377293093981751204e-03
-5.698013831671816520e-02
-9.340062373095125645e-03
-2.136100631922628959e-02
1.309564349311128501e-02
-7.187652009243167099e-03
-2.257476629385415240e-02
7.944814219392982643e-03
5.970677335322936707e-03
1.153668400332170593e-02
1.483933561687642011e-02
4.674595320054174274e-03
-1.378926534173628010e-02
-1.555329669164759628e-02
-1.844337560213490240e-02
4.323041885692182479e-02
7.153997704285763870e-03
2.034920467692478280e-02
1.896547279177557537e-03
3.623560007225053170e-02
-4.026055822616585872e-02
-2.711512056150203881e-02
-5.691729645933296840e-03
-2.083004926057861750e-02
-4.268249957865788424e-02
-3.585894067038871563e-02
-2.193889652428624923e-02
-9.233626692913204231e-03
3.909860610590563571e-05
-4.437556162302888629e-03
-2.517307494561079814e-02
-3.897225959051878186e-02
1.777619492554597530e-02
5.751268191293765035e-03
-6.742286037334061302e-03
-2.174378737057512320e-02
1.786559401885368797e-02
-3.451474659612064217e-05
8.378116964896960631e-03
1.583961738730799151e-02
2.163638839487364712e-02
-3.425738407442258798e-02
-2.977328372771747178e-04
1.291713896379152651e-03
2.554842755052626202e-02
5.136560890238659784e-03
-7.386339309400367752e-03
-3.814274569984497411e-03
-3.645843984892788853e-02
4.338274265597181351e-02
-1.585698299383845461e-02
-9.479774575327249223e-03
-2.890553969102972048e-03
-1.773763802186785130e-02
-2.355847591488981554e-02
2.721323861153965296e-02
3.114291541190782227e-03
-8.043562292880035089e-03
-1.629278281868795294e-02
-2.494308400935831005e-02
-3.246698046823406902e-02
-2.951505366176980852e-02
-7.204738858727208727e-03
-7.080900747832994530e-03
-3.804396866287094309e-02
-7.621779387450871267e-03
1.799497066146730009e-02
-1.674695409457686857e-03
1.446384748131560559e-02
-4.225434340624590474e-02
-1.501930237119804539e-03
2.566737370309736532e-02
-1.981448896168682902e-02
6.347197363231694457e-03
-2.373155865490349584e-02
6.486539778155815325e-03
-4.941096338640185194e-03
2.009384812656758029e-02
-2.884180694170481590e-03
-3.436141550426546204e-02
1.486160100023254001e-02
7.189670055136197259e-03
1.432399995654091464e-02
1.534351144496247203e-02
-2.983769673541493677e-03
-3.194921007166557497e-02
-1.362965825222848398e-02
2.802476845251937812e-02
-2.524558717403642405e-02
-5.777142532539691032e-03
1.568845663976348214e-03
-3.383537571501098878e-02
3.761930855056554862e-02
-5.953607780680129219e-02
-1.269886598560216254e-02
-2.597971161104424640e-03
2.840085988979629272e-02
1.526121765671811271e-02
-1.184227661853649166e-02
1.754705313818327381e-02
2.974127044708070253e-02
1.045155850657726940e-02
-2.886241194625149137e-02
3.647323551603272318e-02
9.099817613834795121e-03
2.373037024784635865e-02
4.616160880906587487e-03
3.379100546217184142e-02
1.020810933065406656e-02
-1.761119622160688472e-02
2.933769112143039606e-02
1.448757153715365086e-02
1.869419351242719574e-02
-7.003479928692632299e-03
1.016021625114536114e-02
1.956981988364403513e-02
2.426022718002341164e-02
1.849071972637711565e-03
-2.887722611338984502e-02
-2.209846713707646921e-03
1.275325385520336210e-02
-2.446780204648934393e-02
5.461008216425220461e-03
-2.879929617374884544e-03
-4.050081090173316550e-02
4.180940915112521528e-02
4.327582310203151317e-03
-3.051335982029459645e-02
-1.562486396676606056e-02
-5.456203510240053949e-03
-1.294927240827572351e-02
-2.120998287221005901e-03
-7.242623049549840909e-03
-1.276338162131301218e-02
-1.170247611221956509e-02
-5.043703274600267947e-03
2.907084491029184731e-02
1.468763424157698387e-02
-3.583092641424897966e-03
-2.647816864139197063e-02
-2.727440257165001866e-02
3.912300185147278217e-03
3.823481978059191030e-03
-2.531028966393067056e-02
6.004579189846033505e-02
1.963058388835616994e-02
-7.408616834631234598e-03
-2.619314685600514572e-02
-3.623152611557450831e-02
2.531911003037164154e-02
-2.030143649827888599e-02
3.118548615935442039e-03
1.907874844143767415e-02
2.845958345231375600e-02
-1.760927898000150954e-02
1.282871879787983622e-02
2.513135174385904263e-03
-2.084951257889914103e-03
-4.479814212900950360e-02
1.209385140492340131e-02
-3.671052324701623831e-03
5.496148682815314018e-03
4.833584230065877084e-03
3.427645551571530808e-02
-1.080611766555543201e-03
4.231738980294939487e-03
-5.562022964089313043e-02
3.559799523609940425e-02
-9.135084176566178257e-03
8.845695933799845381e-03
-1.593219525088292871e-02
1.958210231434065474e-02
-2.500032849020645750e-02
1.195117436684334060e-02
2.278364496900906963e-02
1.290317554682632144e-02
3.172051172443034195e-02
1.942720116146562717e-02
-7.652890052269251293e-03
-1.492217190874546399e-02
-2.070254584334632261e-02
1.925233149417980918e-02
-1.510890023788830690e-03
-2.452110175776152715e-03
-1.257631511432685985e-02
-7.335868555943187916e-03
2.295102820833995472e-02
-7.124856622876536531e-03
1.953583375236440586e-02
-2.350150565416469356e-02
2.972145540586332985e-02
3.037876035219105094e-03
-3.533640455450376416e-02
1.524898837098620334e-02
4.443426138283964461e-02
1.131488269907528037e-02
-1.638934102809909117e-03
-4.001995345569507589e-02
2.770846941083942097e-02
9.273465122674977648e-03
1.319527415075059940e-02
-1.297726669202179176e-02
4.042706962076657307e-02
1.587383012621796513e-02
7.276613061183033818e-03
-1.058840846781683269e-02
2.841802069752829771e-02
1.477005522373678499e-02
-4.201217435929804206e-02
1.650610248841442515e-02
-1.599722497347433325e-02
2.344594946355082685e-02
1.687653846038719013e-02
1.057433608931521510e-02
-2.285081585360615453e-02
2.830083686824591289e-03
3.350399520009304799e-02
4.633754926289309489e-03
6.368390884950241027e-02
2.901254766282978376e-02
3.073325829176089350e-03
-3.523177322178967785e-02
5.043650274366109215e-02
1.642472658140493522e-02
-9.795481280098763607e-03
5.919579972423549136e-03
-3.108346637987369904e-02
6.252549666251415450e-02
-9.566836942319195333e-03
-5.740657232045028729e-03
3.414867142935603533e-02
2.068215396531055891e-02
2.824695842495189221e-02
7.769620164428548553e-03
1.203638534219631830e-02
-1.287490022726739403e-02
7.504586298662937961e-05
2.141982755879779168e-02
1.047682298316695085e-02
1.778188677983958202e-02
2.777222824333817203e-02
-1.384489172831454215e-02
-2.495763397206368726e-03
8.611942523532943594e-03
1.793547740610913072e-02
1.414737759560299318e-02
4.086672165963647213e-02
-3.471168590914115032e-02
4.715674566177016289e-03
-2.018835457117834978e-02
-3.609912240662292021e-02
3.647515066680552184e-03
-8.441042056299686430e-03
4.085065445790430315e-03
3.535414541951498180e-02
1.063119966282855683e-02
4.527913456522351769e-03
-7.657596079414900891e-03
4.420599873723321527e-02
-9.083406677932342674e-03
-4.056332500102512173e-02
3.249780566721633020e-03
-3.029061561871721972e-02
-2.586084101276014610e-02
2.120960253452494528e-03
4.143519759002980973e-02
-3.646432441661396056e-03
4.924729061050869827e-02
-7.037412432669210190e-03
1.425013979017326557e-02
-4.134386907156698682e-02
4.209851504967446895e-02
7.022750730224047722e-02
2.204428349211843760e-02
-4.596416492592294081e-03
1.878809555389245392e-02
-3.051025663491570977e-02
7.510043837068374785e-03
3.726305945541503323e-02
2.326424704643056951e-02
-3.529145609067628822e-03
1.201201891583603826e-02
2.478792266303997058e-02
1.003326324253329266e-02
1.098995584027693748e-02
2.141014814481483064e-02
5.371106532776155629e-02
3.065137668360649881e-02
2.108483245851496685e-02
-5.527837010326201554e-03
4.098391930614558344e-03
6.332610791011971003e-03
-3.049881995764851597e-02
-1.973108095623054767e-02
1.541431344621970768e-02
3.063209056556171275e-02
-1.966865723014725106e-02
-2.275849476780271875e-03
-3.173545740942071425e-02
3.458846658773052224e-02
1.068637295311339677e-02
2.656462713080801064e-02
-3.687783894543996549e-02
6.328568449407027778e-03
4.873215128527206425e-03
-1.265690677351497331e-02
-2.262182284502144147e-02
-1.653203354091949476e-02
2.453510695183940341e-02
-3.573980254382782412e-02
3.577455190288744181e-03
-1.567449953078187477e-02
-2.717098578611539667e-02
-1.098261903586081854e-02
-1.869644199453129527e-02
-9.439187413605845678e-03
-7.651343866472728322e-03
8.294453128789425200e-02
3.414646666841972961e-02
1.587915796357615081e-02
-1.099607374712052200e-02
3.409131433855482757e-02
5.728376875904466446e-03
1.129248644516953060e-02
1.460794813385380905e-02
4.094400672413272407e-02
1.593698088554434955e-02
3.877138426773584640e-02
5.520720723134593666e-02
1.857633813232618253e-02
1.801870187583243244e-02
1.485097547752559088e-02
-1.237088894879263649e-02
-3.103860735550679692e-02
4.661668451230784743e-02
3.184548748683920655e-02
2.305760164472692511e-02
-2.493822015415016538e-02
-8.982463472794549597e-03
1.818524749344098412e-02
9.628922184771029902e-03
-1.516398685309801320e-02
-2.934237167395271906e-02
1.420708797255776021e-02
1.169922066714443147e-02
2.046265816961844591e-02
3.310097525092842705e-04
9.914225066870466230e-03
-2.385321162018131172e-02
-5.601172161676140626e-02
-5.993031899462773586e-03
-2.610408611114712132e-02
-2.406127195654644835e-02
1.670576194656451120e-03
1.059112869533880216e-02
7.884249510290543272e-02
-9.388826122749705655e-03
-6.293815474156566614e-02
-2.136327700348669006e-02
6.411874974178745183e-03
2.470067773098298322e-02
5.105829987619593668e-02
2.957831113497403838e-02
2.102975382131174603e-02
1.753114833593383270e-02
8.047517099759730549e-03
-1.547147634677063267e-02
1.077426473306696691e-02
1.049897562929789571e-02
4.213620470384305677e-02
2.071265907969523437e-02
-3.523707929456965093e-02
1.026953661213592106e-02
4.727623791862028968e-02
1.116217399637970363e-03
-2.736174936798860258e-02
-2.977072113353772947e-02
-2.239241219971528293e-02
-1.065900869275615559e-02
-1.936450622413452352e-02
-1.959000093010703977e-02
4.456376503764313858e-03
-4.520750267055121535e-03
4.644613188748482335e-02
4.020753572147743975e-06
-1.142537598130254767e-02
4.269700269044563595e-02
-1.978766080240401421e-03
-1.031733936197146324e-02
-3.497857477082443479e-03
2.234968773294747010e-02
-3.079968034236950369e-02
4.296058586704681187e-02
-3.236123285123592569e-02
-1.195655075515110466e-02
1.945438954121420094e-02
-4.366107930310235245e-03
-5.376037955652287342e-02
-4.171990269879058411e-02
-1.721020660373203792e-03
-7.410753481604673634e-03
-4.589922846927603495e-02
-1.244777737140185213e-02
-3.695064318150474703e-02
7.956506776966713532e-03
2.875304750990952118e-02
-2.336031614677394272e-02
-2.296335311617948849e-02
-2.576573524753938624e-02
-3.111195207945187738e-02
-1.802637811319286743e-02
2.822900839281061031e-03
2.246882340904262157e-02
2.224998235589087728e-02
-2.868947351563648149e-02
2.250085969579591720e-03
-4.154021384681005208e-02
-2.832304897338067465e-03
-1.997584816176493569e-02
1.833925004728306080e-02
-1.880392398631452675e-02
-1.869740802684725228e-02
-1.993952947095967154e-02
-2.330932355852010154e-02
-6.596706537597760503e-03
4.458032543475603723e-03
-1.186524824395352069e-02
-1.704687204742099662e-03
7.113915201321752840e-03
1.332459535732185597e-02
1.036513179749937522e-02
-2.764672481551239125e-02
-2.769771552819255689e-02
5.922401055666139114e-03
-3.580356441780944282e-02
5.113418532107521369e-02
-2.141229147617238621e-02
1.019681202054193749e-02
-5.223183279144580013e-03
-1.083782944593752757e-03
2.269084987992265115e-02
-7.238399292737927827e-04
1.176020399198426589e-02
1.079349965639856204e-02
2.361246543631163181e-02
-5.728131041106004906e-02
-2.151873807540623240e-03
6.882759891395876829e-03
-8.800107861354893382e-03
-4.186895719204896532e-02
3.490481787004052344e-02
-2.266168750727272363e-02
-3.237587652147175254e-02
2.542023160300384624e-02
6.891717623093075729e-03
3.780898054080474024e-03
-2.687041237583717018e-02
5.951454520434962953e-02
-1.286444687412124054e-02
-2.489511867660942901e-02
6.127249848508436320e-02
-2.075655783184980618e-02
1.579823786345278336e-03
-4.290622658367367059e-02
-2.303891377159521942e-02
3.732647614764016825e-02
-3.871782306984799388e-02
-4.342052545737781245e-03
1.534566519634074540e-02
-2.784044601930811785e-04
4.785388180849289852e-02
6.701730810391745390e-03
5.969341148199759639e-02
3.242355251806654237e-02
8.121587580135904150e-03
-2.037228362623739672e-02
4.571916673889347971e-02
-3.984370408446054335e-02
-6.661104470295516056e-02
-7.684236632233089337e-02
7.106960331465380590e-04
-1.332899787259962752e-04
-4.684141136533104266e-02
2.786998771715383516e-02
4.154762744963399340e-02
1.962914565266879810e-02
1.054408849701932681e-02
-2.368903958692431672e-02
2.741459738197309787e-02
1.821400975573015529e-03
4.954132913145448125e-03
6.524172301094741111e-03
-2.755555583544785914e-02
1.277826000944437025e-02
1.624729678050887416e-02
-6.186755905248165002e-03
-6.839302996638713626e-03
-4.756319434965135262e-03
-1.354928273845275484e-03
2.308561840654301206e-04
2.406726371954278146e-02
7.825736574869094839e-03
-8.860421670275477751e-03
-2.457113696681315421e-03
-2.200545224952393797e-02
-7.813963658296427944e-03
-5.018753642965470725e-03
-2.053572948797983272e-02
2.407337796064158361e-02
-4.947965320893892537e-03
4.368084349062469757e-02
1.174161069777473511e-02
-9.061803105272735193e-04
2.056893556160517902e-02
7.263901942209292917e-02
-2.377345665914581616e-02
-2.532879471773527916e-02
6.871531544445350081e-02
-1.208770908411835494e-02
-2.838588177812831695e-02
-2.013833041935182006e-02
-2.857843453745039300e-02
-9.142850960867414389e-03
-1.545885068714043017e-03
1.140013138060195705e-02
-2.535273818539826238e-02
3.192456282558150948e-02
3.585118648712992597e-03
-3.491222413101495708e-03
2.556382034729386132e-02
-2.202336633953200229e-02
-2.789872275653474537e-02
-4.195597167865734028e-02
-4.313552518632779442e-02
-4.881227603436830847e-02
1.505915222127657618e-02
-4.909943664661796901e-03
-5.854406009856782250e-02
1.980012831880829244e-02
-9.016661259323063490e-03
2.656138936262309597e-02
-4.088611967690899962e-02
4.701587283393467154e-02
-8.413687292108838409e-03
3.862451011857631449e-03
5.985555945575436569e-03
-3.345167721194294147e-02
2.884161531111185950e-03
1.088746490407308844e-02
-1.759911717790699215e-02
3.224189529857417191e-02
-4.766728027837254661e-03
2.746304436201781746e-02
2.355000160550139044e-03
1.607352271076584876e-02
2.035694267627388004e-02
-3.331747791031408612e-02
-2.047298413779630524e-02
-2.454792098315273716e-02
1.735354360305177424e-02
-6.305929091794656993e-03
-1.324129637940470693e-02
6.619990424905768632e-03
1.963654164124469664e-02
-3.494241669748626017e-02
-1.962959350357779131e-02
1.175622904374111835e-02
-8.875558382351354109e-03
-1.249105401123295177e-02
-1.699147427793093468e-02
2.100216985664792729e-02
-1.653419189432026861e-03
2.573230337354207725e-02
-2.559968106566946205e-02
1.468691669468067621e-03
-1.331843354900953680e-02
6.246471600906267204e-04
-5.139055388287416988e-03
2.109636088614863861e-02
-8.065248200963909264e-03
5.391316341138897850e-02
2.524912192628058719e-03
1.381249184827201479e-02
-2.050927169944291931e-02
7.281608035411360653e-03
-4.155366198815364093e-02
3.390697269581753430e-03
1.354343394091637662e-02
-7.277734342618405114e-03
1.921990230469187945e-03
3.699282834595209180e-02
1.521072913122907197e-02
-1.831450337202422673e-02
2.330156583399263168e-02
-4.442842213970252252e-02
2.506547438206379805e-02
-3.206061329887641836e-02
5.842944585509460970e-02
-9.844398086856468930e-03
1.607581454708132546e-03
1.292448656607590209e-03
4.804311384590529907e-03
-4.860234022410128175e-03
-6.514687037364703254e-03
1.001313589885453187e-02
-2.690291802587589307e-02
1.164987588697526978e-02
-1.115631901762684751e-02
4.572324495100749033e-04
-3.497038173690662777e-02
-6.452542861174814098e-03
-5.550701715305486617e-02
-2.324270299449356439e-02
-5.172885334781045924e-02
1.002011855930728945e-02
1.085153690608441253e-02
5.706408087469009953e-03
-4.466645918139537912e-04
2.158344941530607880e-02
7.948504531181656285e-03
1.561440435520076130e-02
-1.155256556231579711e-02
2.064392929883639843e-02
1.693786399014367283e-02
-1.541198474919727723e-02
-1.274652389762897338e-03
-2.062935195399610497e-02
-9.206958819647901096e-03
2.917533400941303701e-02
-3.456532753699229771e-02
1.290386640589281236e-02
5.640781200022435340e-03
4.093916976382083045e-02
2.357212770561844042e-02
-4.211272394241881434e-02
-4.668380977835237533e-02
-2.221635169120701747e-02
6.183760072235270668e-03
1.196718876012284848e-02
5.951363816208583672e-03
6.136119954584735685e-03
9.683591338127441051e-03
2.148243970370927389e-02
-2.148756921584444451e-02
-3.488776507603422172e-02
-6.245546379667839959e-03
5.882824512661836980e-02
-5.594020570885014504e-03
-3.290928480357217106e-02
-6.757867740381469368e-02
-3.949470789380465224e-02
-1.433815266183560526e-02
-4.585963103532226387e-03
2.151947903900769312e-03
-1.721750368959961558e-02
-5.036755892077706548e-02
2.554004811018575558e-02
-3.641607238437697541e-02
5.873781978733023934e-02
-3.027421242958903275e-02
-1.995743853551428665e-02
-2.807226072751740908e-02
-9.862322110556601823e-03
-2.002235543051401195e-02
-5.074128422130040617e-02
3.517734754667071334e-02
3.415302137976708452e-02
-4.491591465756960416e-02
1.116640608646129670e-02
1.595759520499392958e-02
3.353944427677789213e-03
-5.179442284339176583e-02
-2.243625718580175704e-02
1.124236151514017464e-02
-1.771495632765787004e-02
1.210138173308271566e-02
3.514040922051145377e-02
1.337727952327210333e-02
8.536606704456731198e-03
3.893156561684692728e-03
-2.106888218738406718e-02
-7.028560087656816890e-02
-2.818832112967613671e-02
3.237954220210999962e-02
3.453444825047407435e-02
-4.978796315861860888e-02
1.204465617407069096e-02
1.386206868731400905e-03
6.713197904976869745e-02
3.493961366124822415e-02
-1.321966318148151687e-02
-2.238332147014085449e-02
3.862951028599591330e-02
2.110160009111198415e-02
1.042313137998545150e-02
1.623558296251350480e-02
4.971303683636185688e-02
3.441469699363872842e-02
-9.302393131414878058e-03
1.178705397802955884e-02
3.037715943775374725e-02
3.298977226562641030e-02
-1.386992108927706351e-02
-1.812153032189071575e-02
1.832258131373791510e-02
-1.824163290271737375e-02
-1.730468147687197825e-02
5.706122266817279312e-03
7.131867818731583465e-03
1.174350055863644139e-02
-2.572552675572060271e-02
-2.723136770069166032e-02
4.538908287299357053e-02
-4.757830602319963222e-03
1.055270186761170410e-02
3.859430863087499886e-02
5.341550354008680473e-03
-3.854000484587531000e-02
-1.454364250670143674e-02
5.762455499281740395e-04
-5.014947957633467124e-02
-3.986946577623542987e-02
-1.446246650737324779e-02
-2.947230027115737422e-02
9.544310897124106199e-04
3.658812268175843513e-02
2.758744399179629755e-02
-1.178358761892123359e-02
-1.551488705778693690e-04
6.606256949711650055e-03
-3.584493198450533491e-02
1.828066516514639112e-02
-2.731513504142340718e-02
-3.858955926043258072e-02
-3.816395072917825454e-02
2.407126892215494945e-02
-4.899219219107663059e-02
-2.159643292562741373e-02
-2.389410839770551506e-02
3.853758848825324362e-03
-2.707064574127913958e-02
-3.671486552104274298e-02
1.167414892338833853e-02
3.852719301343511885e-03
1.930670550245962508e-03
1.169299784691110646e-04
4.178489069334545558e-03
1.127372361497435381e-02
1.583570821131130612e-03
-2.039466604226326720e-03
5.128307742191721974e-02
-9.260982236459876921e-03
-3.862684648734911880e-02
1.542749067967713605e-02
-1.784244148457839185e-02
8.190058347838397035e-02
3.038773818667290724e-02
-3.021999566102596610e-02
2.592323888067965196e-02
1.028293425058571893e-03
-3.637719033728368384e-03
1.049997807383406916e-02
3.954172303774534242e-02
-3.137846939096811810e-02
-1.191231001935430349e-02
3.882914352551987414e-02
-3.937578134115676809e-02
-5.955741886978150462e-02
-4.530368917108142796e-02
1.888809027551556843e-02
4.229452708803498051e-02
1.169559615547832894e-02
-7.617145355521285667e-03
1.140700024172018601e-02
-1.003620306350863634e-02
1.303562235419566083e-02
9.645922446990456284e-03
1.086700796218285914e-02
-5.223291356167953335e-03
-2.465040392715507969e-02
-2.024644726538176592e-02
2.554571710441728635e-02
-4.096338130292568463e-02
-2.575321316044809627e-02
6.486037174768645441e-02
-2.852126933998863894e-03
7.904229618979501798e-03
5.574316812695712976e-04
-1.637711251376759714e-03
-2.945683990937890406e-02
7.579975450159328297e-03
1.232383430019781331e-02
-2.775089341178196486e-02
7.304205379764609762e-02
-2.175416007120631670e-03
4.833499009121965118e-02
-7.959942764558294512e-03
4.202988954276645761e-02
-4.005887806234741111e-02
-7.147170991643311735e-04
5.503361242503482242e-02
5.636188443497459899e-02
1.680113130617849615e-02
-3.403102308876528276e-04
-1.646821830918971871e-02
-3.010590254380697117e-03
-4.592684947050788141e-03
-1.834567365227076502e-02
3.336490591474922801e-02
6.691798336774858191e-02
2.209947409503853349e-02
5.177079661693853585e-03
6.156210941980486302e-03
2.103064482424669632e-02
2.065643532586284789e-02
-1.770787949010452222e-02
-1.426169800494333367e-02
9.615139176589728928e-03
1.052653585801702901e-03
-1.331064793408082841e-02
3.318201595781707786e-02
-3.144694724983284478e-02
1.103616368357471580e-02
-2.525625323836108715e-02
-3.632567397271979637e-02
-2.028631201223437749e-02
5.957273367495850500e-03
5.805416030558651491e-02
3.007839620398447197e-02
7.521510607989231878e-02
3.002081682731808435e-02
8.472183372639016316e-03
-1.286274404208374161e-02
-1.122678122768907584e-02
2.568404760317022709e-02
-2.485407418030776902e-02
-3.969321967291458350e-03
4.281153508939125607e-02
1.045260455092881027e-02
1.356001633200187156e-02
1.963657708408631658e-02
-2.622668382254363106e-02
5.832624712161942060e-02
3.298295831859879984e-02
8.285955017970969561e-03
-5.198988704161604767e-03
3.490808953388983837e-02
3.650238904479746055e-02
3.571149516194815649e-03
-1.426819498235780935e-02
3.836550316883762662e-02
5.253352290133866259e-02
2.463844447787590444e-02
1.596153864731320038e-02
-5.429797665962207004e-02
8.410939063618952643e-04
-4.256020054880903236e-02
2.453675824837344907e-02
4.279246922732987679e-02
5.765586469064044872e-02
-1.054670597128767873e-02
3.657628289120942039e-02
6.605585590269410362e-03
3.227036391586764197e-02
6.256399304801571297e-03
1.493292902423726427e-02
-3.921082871746577742e-02
7.047993806246691598e-03
1.081362557617068267e-02
6.367710522883797408e-02
2.818241170902522838e-02
-2.940902641452770860e-02
-4.630536494519039981e-02
1.625425132462433170e-02
-2.193546377409619566e-02
3.065743248034956750e-02
-7.426613020309334387e-03
1.957692232760985598e-02
3.943428138032520347e-02
-1.960652239658598056e-02
-1.395203925119857047e-03
5.894840333578578104e-03
-2.659458147616245230e-02
2.330883311242767236e-02
1.058341896595683734e-03
1.430301057308183688e-02
-3.794226233905229062e-02
3.775546295361562055e-02
4.862044409573764575e-02
1.880287277754306638e-02
6.623843183756471763e-03
-3.571142748819511326e-02
8.280744192239331697e-03
4.584470031787924588e-02
2.751300585077405200e-02
-1.830185007929981469e-02
1.369333817251327037e-02
-1.068946494017854361e-02
1.857476108870294643e-02
-3.349282602525770203e-02
5.539089816269431726e-02
4.653201390696715470e-03
6.458436980937128959e-03
-1.548069266030438354e-03
3.283744362949438632e-03
3.897746279718917323e-02
-5.911516818281837421e-02
-2.021826313847526965e-02
4.051781956943879132e-02
-5.732169844628716426e-03
-5.703611186364812395e-03
2.248569921740685082e-02
3.575550086109333808e-02
-3.442131706803543828e-02
6.348530578462271805e-03
2.347193811408143302e-02
-4.221508627210931314e-03
3.408921571775301584e-02
-1.522986961933368508e-03
-1.117379105317847267e-02
1.694357312608780683e-02
3.142232924026168439e-02
-1.764078640174428919e-02
7.961892547344784354e-02
1.809596973853188490e-02
8.489798655141399253e-02
6.516549377767600140e-03
-6.448949798144485660e-04
-1.978296174394838722e-02
3.422460766969388606e-03
2.075105197667364426e-02
-1.955524274273017643e-02
1.786336533080231347e-03
8.031324624399979739e-02
1.226285865079777826e-02
-2.690260923841398741e-02
2.778473100819504188e-02
4.099225111344211026e-02
-5.028991629632609955e-03
4.338033796574265570e-03
3.981791252252848273e-02
-2.798559038325360623e-03
-2.371607896458663434e-02
-2.811453058446814271e-02
-2.859003301411573369e-02
5.215532959085059095e-02
-2.060937875510423373e-02
-3.252713564109482175e-02
2.417537182077999364e-02
5.514810484423019604e-02
-1.055046709192374553e-02
3.323687632619022614e-02
-9.413167130713301356e-03
1.570554309812734889e-02
5.441366600404599213e-02
-1.666989932069442432e-02
6.690322198208130400e-02
4.362186355461596804e-02
-7.621633784399982348e-02
9.917017275245474175e-03
1.373020018580290704e-03
3.179271639574224317e-02
2.437333322893896551e-02
-2.843964531045246880e-02
1.096767849506916602e-02
-5.719011390277754098e-03
2.444946747445542537e-02
1.600833205604044324e-02
1.995801659687923557e-02
-2.413835774672042772e-02
6.363757802632535356e-03
-9.801704775541788400e-03
2.028838109400009013e-02
4.981141753509148173e-02
1.065220831809749434e-02
4.063505925630817028e-02
-3.872589055142869330e-02
4.143660415213824659e-03
4.820324416884013384e-03
-5.097808216072605841e-02
5.564279515318087260e-02
4.262518798563889356e-03
-3.547627491750517115e-02
-1.344964368847186183e-02
5.924724355948465110e-02
4.152761997875371869e-02
-8.814986403846257132e-03
8.340479433804613360e-03
-1.384054495013734183e-02
-2.960464317991481908e-02
-2.953181951678904640e-02
-1.978560473336297282e-02
-1.965519725169801932e-02
2.212212523929711627e-02
-1.533202793721586722e-03
-4.149311364895977294e-02
-4.434555266763243880e-02
1.639162603329932799e-02
-3.023657118521478129e-02
-1.736920623140730119e-02
-1.969212243802513640e-02
-3.343231316525700075e-02
-1.516161235083353896e-02
4.144518787142161681e-02
4.499897467074703838e-02
-7.942078941359421995e-02
-2.917489105515918418e-02
-6.705234386124660217e-02
-1.967228210617417983e-02
2.909211462419422980e-02
-5.882084897917008205e-03
2.052794132829563901e-03
5.539152557618075290e-03
-1.396822105738869217e-02
-4.575859738583021308e-02
-1.833850970255040957e-02
3.129822544128250689e-03
-7.473923792771278683e-03
6.469191201826453340e-04
-1.649629459576833213e-02
-5.086102235468251825e-02
-4.107133518092580954e-02
1.462933016133339268e-03
2.253168648582795988e-02
-4.879730727496137122e-02
3.741603821436236682e-02
1.366114548943685517e-02
-6.831298222743391324e-02
-6.931612962531483180e-02
2.254191667526401349e-02
4.360221564592010879e-02
-5.207357380571676214e-02
2.770269378928703419e-04
3.232193085534929011e-02
3.406238484495701518e-02
-6.899187578808090200e-03
-2.903185224146945329e-03
2.626042498206612036e-02
1.927843376915253440e-02
1.556119304587435387e-02
-4.033226088854319907e-02
-3.106792101982785298e-02
-5.888645808056002656e-02
-1.987494851169702495e-02
-3.724487117137946501e-02
1.213903030723161025e-02
-1.259027089109283210e-02
-2.376997951443414470e-02
5.614712088058716744e-02
-1.313242650878692491e-02
-1.927930889665920716e-02
-5.902705914298954359e-02
-3.361567333370498595e-02
3.201801293824114297e-02
3.653490685882621047e-02
4.077605083993574562e-04
-2.496175821509482792e-02
7.038043636454809765e-03
-5.273432811537127896e-02
1.174600117409731019e-02
4.338317339946182183e-02
-3.660924278893774690e-03
3.762277830550820462e-02
-4.913999663868117568e-02
-2.355175738170195432e-02
-2.837976173514174597e-02
-1.161481482354094312e-02
2.948963137822895042e-02
5.621714375591951515e-03
-1.314359353647349005e-03
-2.752079111527230837e-02
-8.782258770319479463e-03
-2.729490199111051299e-02
-5.727975398900662235e-02
-1.117393112752020426e-02
2.003506400778473293e-02
-5.568014923651271389e-03
-2.944656334443828197e-02
3.255814480681921280e-02
-2.707388416808947929e-02
-5.048227793477441661e-02
-2.773279325921289284e-02
-2.516517576596226380e-02
-8.775121888170381735e-04
-8.543231888430037613e-02
-2.391843276345124569e-03
-1.563223261595474839e-02
-1.781170257547465968e-02
-4.854420859200350019e-02
1.482664871575209431e-02
-5.462885235543328555e-03
-5.627539992450965138e-03
-7.360625630135997355e-02
-1.047222756852825808e-02
-3.486680390047353084e-02
-3.365179261631354862e-02
-1.353435571014336390e-02
-3.079217564145612235e-02
-2.615050257911567810e-02
2.648033016011592383e-02
-1.457137069306211827e-02
-1.890647226281319190e-02
-5.764823028425219986e-02
6.047985597528172247e-02
-4.383175519363154138e-02
-1.337928862214681804e-02
-2.029881660095324974e-02
-1.817800586507927266e-02
-1.366368304385533888e-02
-2.500878126383194663e-02
-5.608884150833427958e-03
-4.784988391018731024e-02
9.332571346349906663e-03
-1.876832113446092257e-02
1.222775499740815647e-02
-5.001824768449350533e-02
8.059257853360743407e-03
-5.010104344253301506e-02
1.869615938608677752e-02
-4.325064296670032282e-03
-1.780687625369847468e-02
1.101716069020012775e-02
-1.196209191680618240e-02
1.274611282291030628e-02
-5.989342207197079909e-02
-2.534936308624824788e-02
-7.206664887229924377e-02
-5.529626822808934167e-02
2.506235218118927841e-02
9.871703066686159100e-03
-6.005800661056674705e-02
2.306577517641960479e-02
-2.413188255910692429e-02
-1.080184781940189687e-02
-1.476179719582542023e-02
1.771664891112918402e-02
1.755820877591655546e-02
-9.739967296612802444e-03
-3.910511047749946206e-02
-4.901375008646707832e-02
1.973019620699780863e-04
-2.195709776610364761e-02
7.094756349043804949e-03
-7.137041065909282590e-03
-3.345525512122972389e-02
-7.204856586900715287e-02
1.097609652822128384e-02
-3.818040409593186774e-02
2.160479299482417469e-03
-6.126263002971984312e-02
-4.943397147151395998e-02
2.088032109084107801e-02
2.570334339305224008e-02
1.062080057102711937e-02
4.600574572607418061e-02
6.116516513612560045e-04
-1.953135135514480827e-02
1.941862164592676396e-02
1.659202209134561044e-03
5.447002943615970351e-03
-3.384343667300370589e-02
1.314720260560029623e-03
2.103591747609662513e-02
8.576090175591657289e-03
-6.003741249073236280e-02
-1.193573785526472799e-04
1.735860401984481299e-02
1.798855472169017325e-02
-1.047331443969777218e-02
-3.816349273686368143e-02
-3.966070362270622540e-02
-6.487331858887415877e-03
2.288549550430214741e-02
5.748500509913608870e-03
-2.660146621892138519e-02
-2.106878525554619144e-02
1.513132226198577943e-02
-5.803989978803988925e-02
1.326400952476053559e-02
-8.595879322662409658e-03
-3.143654418300935449e-02
5.333829655771090555e-02
1.051154100225936382e-03
3.835630932656179659e-02
5.766135138122584040e-03
2.616484415498258539e-02
1.719461467070253907e-02
-1.860399774455781183e-02
1.513121507629474824e-02
-1.596326562921509228e-03
1.019936588038939697e-02
-7.614435129249327860e-02
-1.804296939078661038e-02
-4.774013090390978598e-02
-4.953426576354635165e-04
3.933881109521242259e-02
-4.670681916207053419e-02
4.165688479740585481e-02
-3.408684621603160630e-02
9.109103160903405522e-03
-1.421443747888361843e-02
1.880766176560495079e-02
-1.957109787833680517e-02
3.568485017956224414e-02
5.700296936060275654e-02
-2.699534444682248624e-02
-2.899534007200260666e-02
3.081456248481087481e-03
1.404709027203995646e-02
5.345274727436602480e-02
-6.027158601896341616e-02
1.381225379588800310e-03
-1.556028730300943429e-02
5.513368818581224767e-02
4.001132948268515399e-02
-1.591825658310368555e-02
2.323112662823650226e-02
1.403155595797946076e-02
3.334964226469858128e-02
1.247382837348479621e-03
5.965089616431621528e-02
1.215329290568718627e-02
2.911241257809282085e-02
2.535256557705083819e-02
-1.499055937174151136e-02
-8.514192188421960614e-03
-5.750788616693500860e-02
-1.778589801788188918e-03
-2.658234856090288881e-02
2.603476172915638459e-02
-1.913373159624726441e-02
2.945374034988393688e-02
-4.107518627282223667e-02
-3.608809330749424005e-02
8.467522662661203237e-02
1.294589633881654094e-02
1.772240656135951054e-02
4.171282630229673771e-02
6.030645762732616925e-03
4.118746542242662789e-02
-5.388412558699124701e-03
-2.514006170972769155e-02
-2.878782789648166515e-02
1.376306471233555880e-02
-6.321125980027071656e-02
-1.966231684467455859e-02
1.685856794563480796e-02
-1.884560493038588483e-02
-9.110659076640032980e-03
-1.060736558397598834e-03
3.327066496026677683e-03
4.614066875001599649e-02
3.208920600951629259e-02
-4.596383777498627005e-02
6.098448389655974217e-02
9.247515263127819435e-03
3.936008011348504643e-02
4.067470326479868253e-02
2.576100210053987663e-02
4.154543575342408562e-02
-9.188130872814998309e-03
2.831962761354279642e-02
-6.990600521107779783e-03
2.779334902480404268e-02
-2.112228336822459529e-03
-9.127419697518932701e-03
2.558278792429087567e-02
2.753770099196700336e-02
3.188288120907017270e-02
-1.224162961402230562e-02
5.288279888306457802e-03
2.059599989656487815e-02
3.649378687680065667e-03
8.363165621178601794e-02
-8.319420503129464420e-03
-5.546782398881748566e-02
3.229141985838507312e-02
-7.340900419833640972e-03
-4.319984923033129420e-02
1.042037379535088425e-02
1.974308723819847775e-02
3.789143183072773285e-02
3.471233244416089408e-02
1.490749392573603206e-02
1.311290769543898248e-02
5.218078803712609178e-04
-2.653221618219175557e-02
6.657835503020806400e-02
4.908421619661498814e-02
2.813353682235380376e-02
4.926008093604225015e-03
-5.172795935357635960e-02
-1.911210552538638793e-02
1.812209104823647168e-04
1.578165097153111721e-02
1.791597547524927114e-02
2.111763274743348046e-02
2.852340958045743863e-02
-4.624033487454560706e-03
3.716879663205029799e-02
4.829602457146765088e-02
4.455295475796748617e-02
-1.084770990314733738e-03
9.790838270973328816e-02
3.929273616601366265e-04
3.866646634183883852e-03
2.704338575131611314e-02
4.167538372241483269e-02
7.196607714361615005e-02
2.016043856759677441e-02
-3.395255772887113138e-02
2.346527902126523471e-02
8.438150924688328502e-02
5.978428977114680007e-03
-3.161775285203682201e-02
2.189827299738305449e-02
2.890923184964575010e-02
-5.141169974442928031e-02
2.691906790591653068e-02
-7.184061585333668953e-02
-2.799788030421198129e-02
-2.976526076509331160e-03
4.938870682316848226e-02
7.901094405297000300e-02
-2.263824874256932518e-02
-1.921858218986355338e-02
1.458625586244103461e-02
3.469293040549644574e-02
-1.952631034549516531e-02
9.620817230459953462e-03
2.639811900865391206e-02
-2.585019334124722193e-02
-5.913468802302773719e-02
-4.784604629076156385e-02
-2.739291011563403308e-02
-3.944285775395680455e-02
1.266824795036286186e-02
4.862909645943219727e-02
2.759088223894748740e-02
-2.518517730904679813e-02
3.154271494076231475e-02
-1.707204697896464243e-02
-3.807057458880921258e-02
1.064367472244417967e-02
1.993682544119316363e-02
-5.824049011745883325e-02
1.178177011089836523e-01
1.893730196200867424e-02
-7.918914413081810932e-02
4.976877342680137949e-03
-7.114596768486437621e-04
3.427199907535196516e-02
3.299502703940645956e-03
1.799570387059457738e-02
1.367643735985752534e-02
-1.305147825644597213e-02
6.582935727531746828e-02
-3.869061715601907619e-02
-9.481170105910556936e-03
-1.195134899652815826e-03
6.202756676255081342e-02
2.211601852570702423e-02
2.179508527974036505e-02
4.973841189149468683e-02
-2.987204380593991987e-02
-5.979353163073546779e-02
-6.464754822861519534e-02
9.839596260585894982e-02
2.379011094812970642e-02
-3.564886552735886671e-02
6.243446216754401645e-02
1.961167965472381067e-03
-2.723895998646552741e-02
1.394448397392185172e-02
2.760189286571804873e-02
-8.128426430171811767e-02
1.775661469802021931e-03
-3.572720092009972620e-02
-1.870822891009285560e-02
9.030787154195448699e-04
-7.217653551583247049e-03
4.150616364980171807e-02
-6.605268155521470952e-02
-2.402134781317621925e-02
1.296694299637841420e-02
-3.108514469194300495e-02
-2.141354809077427451e-02
-3.516973991342808251e-03
3.257736041245186311e-03
-6.361697577005753779e-02
7.689261853597570417e-03
-6.832507863633369150e-02
-3.249231297209036196e-02
-9.697579567429205627e-03
-6.822592608766938488e-03
-5.534284672342275335e-02
2.953073147546694463e-02
6.052129776248870580e-03
-1.284588707514298803e-03
1.449637243584854865e-02
-2.102892369904504465e-03
5.675040847725555671e-02
-1.936782246581540690e-02
1.043329736571031036e-02
4.153811037209102081e-02
2.257601991237750960e-02
-5.289960640559979860e-02
1.808130926784741813e-02
-2.759050933878680681e-02
-6.150756507941661233e-02
3.171139138560073734e-02
-3.128860679355244950e-02
4.126531009396958855e-02
1.170315007020509591e-02
4.674788466501426064e-03
2.707360820947837809e-02
1.716203847917499928e-02
-4.095090749500613497e-02
-1.685571016921518644e-02
2.015662915170632341e-02
-6.897389676183549034e-02
-2.895915046888181132e-02
-4.369868240229747396e-03
1.829225636145051515e-02
5.708555786358026490e-02
6.344758242693153416e-02
-2.013505881281414320e-02
1.719433211116442803e-02
2.950251352581220385e-02
-5.134024383495134139e-04
-3.304147173197540671e-02
-5.907406216501848162e-03
-3.405671871361868469e-02
1.167543643198531989e-02
2.621135285844916011e-03
-1.064310942639115805e-02
1.445394191083600524e-02
-8.859026050650555678e-03
5.023742083823535404e-02
9.593763870858352388e-03
-6.097443519209692908e-02
-4.694137641785250253e-02
-6.097943364004208139e-02
-5.022937449467517607e-02
4.652273063545269913e-03
-2.624042092572078516e-02
-9.500380827709530018e-02
1.502530465022031657e-02
-4.552577987793717841e-03
8.444530290907806963e-03
6.692454908059751462e-02
2.775584450900851069e-02
-4.245229879734567502e-02
-2.300847087559990817e-02
-2.111954191093093694e-02
-9.835821164768188130e-02
-3.997797947857285178e-02
-3.290755539408946051e-02
4.513962606435560632e-02
1.330705379962881553e-02
6.031231073523415399e-03
5.381081017384004191e-03
-1.462911744097829606e-02
2.974479625617488729e-02
2.473805891078323729e-02
5.953741681002789991e-03
-4.280758967215044127e-03
-5.841276632616144993e-02
2.895358993248874427e-03
-3.466973287555798981e-03
-2.663698749581954600e-03
-5.193314137406334491e-02
-3.022422712452566343e-02
-5.524658542382446941e-02
-2.671288962728383606e-02
6.303369563316635338e-02
-5.367502525341435321e-02
6.719885275932180844e-03
-1.420885004848657443e-02
-3.475327978232666676e-02
-5.520320661568316190e-02
-2.835121414363073189e-02
2.097565717899249615e-02
1.051681212404876296e-02
-5.022923583337291116e-03
6.400668658133998323e-02
7.378733858071829903e-03
1.049074690364753225e-02
3.970992819415135322e-02
2.374638442963040042e-03
-1.323335502072996682e-02
-8.537588435711489232e-02
-2.391380327067126055e-02
-1.468381892943484111e-02
-5.326573829758011330e-02
6.407875895367280694e-02
1.416193753192236497e-02
-6.556077532636036403e-03
1.961772911617141665e-02
5.798429434737489840e-03
-2.613887912893004747e-03
1.929848459173479427e-02
2.299724742363076432e-02
-3.525239255232486511e-03
5.552414314825612762e-02
-4.061687759384462887e-02
1.431943787253447606e-02
3.964756862461985693e-02
-3.423182537609530812e-02
-9.745691347794291359e-02
3.965872877298625560e-02
-2.582737064558969595e-03
1.718910172347907703e-02
1.374587532376913591e-02
-1.482529387927688678e-03
9.445501036230681546e-02
4.879759758829018551e-02
1.304784890513762709e-02
1.850110090447764505e-02
3.035336836323117987e-02
8.288810521541549459e-02
3.138528386465573583e-02
-9.407753353854273609e-03
2.695579820892463063e-02
-7.035096379461218408e-02
4.555078915147235674e-02
1.584463685878811923e-02
1.164575220311976980e-02
-4.932914136028571095e-02
-5.099041299974835934e-02
-2.794831014955217671e-02
-2.900604709257073935e-02
-6.672192490939306275e-02
-1.316271083671710987e-03
1.521006311049439598e-02
-2.298041677475326505e-03
-7.317060465774198087e-03
4.415809030248373825e-03
7.046813650040113786e-02
-4.873966905561349927e-02
-7.886404515890542422e-02
4.070084991810195285e-02
5.333828235953197612e-03
-6.685449644877965170e-02
1.132749526418906812e-02
1.080575575524721221e-01
1.952286716911252494e-03
3.207713666069424846e-02
-5.575852283967117073e-02
-7.839812767350384792e-02
-3.326304443338960054e-02
3.146013557585745218e-02
-7.814424567429896495e-02
3.939650194707210867e-02
-5.886114958887800341e-03
-4.129133984793455919e-02
-2.694735307195363083e-02
8.218656658986701544e-03
-1.650138942963663008e-02
2.184478374218224231e-02
2.429631253973546512e-02
-6.692199454619277010e-02
-7.372469269492025468e-02
-1.728301028604195544e-02
8.845178265757454306e-02
1.659437561937021979e-02
2.701358761892802898e-02
-1.019759444068007309e-02
-3.780947796740864036e-02
-1.466409274476371651e-03
-1.321674610303162807e-02
-1.124179667722248997e-02
-2.144274586646103056e-02
4.937762919505146557e-03
-3.359340106134547921e-02
5.619234955434391360e-02
2.377871232356810680e-02
-3.541930609373594024e-02
3.361365125083045496e-02
-3.225633289463309978e-03
1.623544642419579714e-02
5.031332921832197547e-02
-8.415206213734348351e-02
2.102244736591477037e-02
4.043682011718573860e-02
1.491882438074007902e-02
-6.274775333305424030e-02
3.541158300947606224e-02
-5.626577105439031085e-02
7.588123874647853540e-02
-5.674449030427823615e-02
7.035373936539688830e-03
-2.436096509901692492e-02
9.565133571982574467e-02
-2.369355946399597304e-02
8.824061322054646203e-03
-1.751271676826877954e-02
-7.661415062744064697e-02
1.067227095050895039e-02
2.089375436644810499e-02
1.700906050625114116e-02
-2.092300440767989184e-02
-7.375497128538831271e-02
1.126123511766352440e-02
2.434496073060810409e-02
-2.335694513648208306e-02
2.589725655552266737e-03
-2.135134614032952946e-02
-7.322758267066031834e-02
1.645584663111246751e-02
-7.087888564845408598e-04
-5.093579746716352802e-02
3.450990040242973150e-02
-4.246990187923548044e-02
-2.705677852125926500e-02
8.326302275486995030e-02
-1.266238192489140858e-02
1.074663696830199886e-03
1.889641799555667398e-02
-2.712872944988797136e-02
6.049922832873768502e-02
1.092811034053385068e-02
8.719585971971460098e-03
-3.039780275914521698e-02
1.907776168009491305e-02
7.420407603476124325e-02
4.807047594945331598e-02
2.315437348761164964e-03
3.526076179666897542e-02
-4.978539175054063834e-03
-8.728056252046376140e-02
-7.988339572669008251e-03
-3.368017815630432177e-02
1.337804544798852462e-02
-3.469004568448718576e-03
2.325446970026868662e-02
-6.149101708852789533e-02
5.647769612181526011e-02
6.309994777893081219e-02
7.652832432642682481e-02
6.528300596218060935e-03
1.302309981530195074e-02
1.237523069956295366e-02
2.842998091755995910e-02
-1.385447614417900826e-03
-1.409807492981637531e-02
-4.764625991368013486e-02
1.118914090405499773e-02
-3.237084407674704206e-02
4.738599979774811566e-02
3.937339695922906918e-02
-6.434256450555577399e-03
-1.241993028485579957e-02
-6.086965480088653291e-02
3.274357703901689199e-04
7.773118010434545977e-02
-9.690519410342518514e-03
-1.487772684392497241e-02
5.863528701444700730e-02
-1.111001753250870708e-02
-5.979391378783494720e-02
2.378769948468602985e-02
6.629944000575419515e-03
-2.897557499281141341e-02
-7.888470420454299359e-02
-4.271843605180595388e-02
-2.595213309106368313e-02
6.908115822780970527e-02
8.698216282270146427e-03
8.048791293993147120e-03
8.877338969824590670e-03
-4.125568417878963667e-02
-1.307616231132099557e-02
5.708973185654368787e-02
-2.613890202692547779e-02
3.242846493391324074e-03
-4.977779204790006712e-02
8.593292516525173619e-02
-3.253776394755757140e-02
9.418307030720061979e-02
2.046316856683496818e-02
-2.302733822079477966e-02
1.533944966280044626e-02
2.410935568332535014e-02
2.471289912736993402e-02
-4.182929835308527022e-02
2.670749478338794655e-02
5.733492541307860096e-02
9.997481144872770800e-03
8.499660487446025758e-02
4.413337478799159858e-02
-3.987113103724739677e-02
1.342658735539443114e-02
4.713138520946107829e-02
1.425517346390113051e-02
5.517304329624988374e-02
-2.431348113614651904e-02
-3.437291116242652527e-03
-2.042035919951768960e-02
4.024413788751649707e-02
1.668876877086727384e-01
-4.433037230076607160e-02
2.648321845854427134e-02
3.451612445001116941e-02
1.048432258998139091e-02
9.721953543899757022e-02
-3.109738360554668152e-02
-1.599760413587468164e-02
9.116282432805433711e-02
-5.051233997836378914e-02
5.368195832889157684e-04
6.623768745900505961e-02
6.545177572582586709e-04
9.864950543843351016e-02
1.893007100745121643e-02
1.053212743562594207e-02
-3.004370069338880081e-02
3.103622997398980399e-02
-6.731774903018464089e-03
5.581233916192761962e-02
5.109598700049194225e-02
-7.840329235647565398e-02
3.129444706770209000e-02
8.762098210880489568e-03
8.682953368901463742e-02
6.888725215674079694e-02
-4.550592055000474145e-02
-1.646625334613182126e-02
-1.067638630938466671e-01
1.325460432037143810e-01
5.390211295208521131e-02
1.089640026416325708e-01
-1.076653027940293189e-01
-1.534446720094429298e-02
-3.965042017012367082e-02
6.099520648442521842e-02
-2.845735864993244324e-02
2.822512049656145453e-02
1.346676653501426291e-01
3.818751378705628752e-02
-3.712231461217772172e-02
3.600502237404505645e-02
-5.210061372916342110e-02
8.431285388364302691e-03
5.759028036128108208e-02
-4.845863739591153851e-02
-7.884616725952611760e-02
-1.073874731818119516e-01
1.284786983140911165e-01
-5.332802181694739491e-02
-1.048835261840407873e-01
-8.767500508206123311e-02
2.530290666140025749e-02
-1.769945244734606044e-02
-1.351784358909374484e-01
-4.338887823508495029e-02
4.440979474291872897e-02
-5.297549383529056438e-02
6.641224725963924824e-02
-2.657485682488027606e-02
5.281524288052313887e-03
6.066253602961438340e-02
-1.029544525413349509e-01
1.068100941020995176e-01
9.579014850999093000e-02
-6.149308857366379139e-02
3.391155404987006988e-02
7.132718937306117835e-02
9.753497927113524268e-04
-1.008297686009136662e-01
-3.536004409472097432e-02
2.286469140418797771e-02
-2.883861350983546110e-02
-1.187634818359902117e-01
9.031544019374200538e-02
-1.398490863228873948e-01
-1.241298299423261586e-01
-6.144738909659638176e-02
-5.829360924602120658e-02
1.295206318149732388e-02
7.750913912234713710e-02
2.843952210509313738e-02
2.328322316933711597e-02
-1.235603445871799079e-02
-1.910586340935227501e-02
-6.999588756863378558e-02
3.038750215916927178e-02
9.236892762722844971e-03
9.677543306205070583e-02
-1.866463861616281424e-03
4.727644933336044852e-02
-8.431315363376190586e-02
-2.301156276924521456e-03
-1.045910317338580586e-01
7.339648579878369980e-03
2.697003857016331413e-02
-5.552938232557242879e-03
9.303139081017845757e-02
-6.818373005309276425e-02
-5.218047773574651521e-02
-2.103077822511889572e-02
3.112177275922925826e-03
-6.264048948970807329e-02
-2.295838589109995206e-02
1.767462241380209423e-02
1.251590976012314539e-02
-2.786410466799034077e-02
1.428270622886474535e-03
-2.721518267500445606e-02
-1.964894966818365729e-01
3.340353583386694580e-02
-1.476312180093901187e-02
-1.095402391193980862e-01
-2.019582171779113131e-02
2.500032916616660300e-02
-5.349021370569179146e-02
-7.579888395305303152e-03
-4.207330297330087732e-02
-2.613712813631998214e-02
-6.415195225820673197e-02
-1.537007063409694396e-01
-6.592791937166370131e-02
-7.660194182018116582e-02
-7.354184683469709716e-02
4.035982569697254413e-02
-1.236821322385802391e-01
8.439114679264382579e-02
-1.500521175227420741e-02
-7.466884762023121014e-02
-8.967612377753901576e-02
-1.180919017714533725e-01
4.768653446862751097e-03
-4.947701000299081601e-03
7.031544732632598327e-02
2.772344089843300358e-02
-6.901865115651125912e-03
-5.316156859573073490e-02
1.564792365916476552e-02
-1.555132611905423931e-04
-1.911320007201701421e-02
-4.724917052543082391e-02
9.646541165518142391e-03
-2.420216365440851919e-02
1.336583864772697694e-01
-1.087761441403442414e-01
-2.583591169521771980e-02
-6.702602250354279534e-02
-5.157720347706428073e-03
3.708255960014621155e-02
9.180291268543736005e-02
-5.016297912916505009e-02
7.756128523577590639e-02
3.703359887811464440e-02
7.677723887380122347e-02
-1.859447880664292715e-02
-4.951000875267133616e-02
2.660152445305763794e-02
1.362880392341090652e-01
1.471100530772295745e-02
2.784910060143387309e-02
-3.315291099549311227e-03
7.531197753915659654e-02
-2.085920438879295888e-02
-2.998502203563115781e-02
-6.157580127345549208e-03
2.882436235386129711e-02
-8.752297451104241663e-03
6.639587408405477065e-02
1.175369142068898864e-01
6.894276587540373868e-02
1.493323923690675903e-01
-1.150336323180201625e-01
-1.440411105606058222e-02
6.266904255745335550e-02
2.758452846672349024e-01
8.146149835442800802e-02
4.201931571588440884e-02
1.103838140028864656e-01
-3.204893669013905017e-02
1.672557140998707226e-01
-2.518922013280369687e-02
-1.400486812345790033e-01
-1.321310972374746262e-01
-2.667137466866472545e-02
3.033552279254294118e-02
-5.096726422533404827e-02
2.402195355637348415e-02
-7.921289052852042989e-02
-7.034699038905659063e-02
3.239016004605241306e-02
-7.806880004866682127e-03
3.348340422376990672e-02
5.036859174961839242e-02
-1.518870248355891350e-01
-2.829979421072272797e-03
-1.084079379160285544e-01
-5.203373377516138515e-02
5.435434092525313898e-02
4.426255195228578215e-02
1.519646911570213255e-01
1.574232389892205736e-02
1.310389029075063605e-01
-1.529486536497415561e-01
-7.211438325008845407e-02
5.170173574068711447e-02
4.987427378751880386e-02
3.067593135182374378e-02
9.752989129192310425e-02
-1.171504255386410231e-02
3.185187236301120512e-03
-1.037012025874764626e-01
6.614640726142646809e-02
5.513786039872312604e-03
4.022246496841908742e-02
1.141142505744777852e-01
-5.385775888449658572e-02
1.640805002518474359e-02
-9.448080643615376639e-02
-4.207700627687169931e-02
-6.193138533944873153e-02
2.218459632624208977e-01
1.262415935674885692e-01
9.352381938943908624e-02
9.135245966334411272e-02
-8.276829455470012531e-02
1.050895007843602041e-01
5.134269297823420425e-02
4.426449073943301143e-02
1.016757240212326219e-01
-9.033787223208641914e-02
1.680281336344570386e-02
1.408730858132457298e-01
-1.030713925911837595e-02
-5.218681802254222790e-02
-7.509513587428382625e-03
-8.746130886056352471e-02
-5.948468352398111197e-02
3.372290344601762413e-02
-4.793042711406559492e-02
8.770677806717727676e-02
1.135274428024959752e-02
-1.486459216525973757e-02
9.701615326857374044e-02
-6.798502730447630871e-02
3.413712895084747290e-02
-5.422340836446988555e-02
3.501070455424952488e-02
-1.300756175040438944e-01
2.648773307294495071e-03
-1.924601028933534963e-01
-1.612669469654180732e-02
-1.358237700300011785e-01
-7.073397474190432077e-02
-1.852891506913095510e-01
1.313562577249482999e-01
-5.512532249318516896e-03
-2.578516829431612076e-02
-7.408065884941397727e-02
1.422673996186899631e-02
5.702417985555488511e-02
3.554530241078164565e-02
1.093611169426782770e-01
4.611461839813484065e-02
-1.271749418580905289e-01
8.804665708996511908e-02
9.603467866969347955e-02
8.108431539806144894e-02
-2.803783027543811993e-02
-1.165695514157702728e-01
7.194624967878644750e-02
-6.221252713873038492e-02
8.743659958047041159e-02
1.795660299019567405e-02
6.696531784817452704e-02
3.926803934604142232e-02
-2.064794444598603562e-01
2.786813222257259262e-02
-1.055770834849265177e-01
-2.475126886014946126e-01
-2.491200170168331451e-01
-1.831959505652883125e-01
-4.465984611558376782e-02
2.803431498450289355e-02
9.416447635905621227e-03
-2.598260840010406178e-02
-5.908800897135858821e-02
1.650437332014985659e-01
1.040108517824110540e-01
9.851019612753303401e-02
6.162402490321340631e-02
-6.367931557507115758e-02
-2.324741484087472845e-02
1.219060865391919102e-01
3.342411553645699418e-02
1.348053585042562619e-01
1.272478768631453150e-01
-1.240288556649409291e-01
-4.341070803667722994e-02
4.105690876549821650e-02
3.190019490700578275e-02
1.846778968595028658e-01
-1.315546215542832686e-01
-4.676093272891589797e-02
1.430159147517527998e-02
5.010748508684385871e-02
-9.525505294781000387e-02
3.613439638685738559e-02
1.589694655124104794e-01
3.211610364918023042e-02
4.871844038406963331e-04
1.315062823533618419e-01
-1.237591338266732649e-01
5.744840998334021370e-02
-7.052855755209824773e-02
2.485119093210478008e-03
1.216985338694139170e-02
7.717931376496816286e-03
-7.463583212776926483e-03
-2.070228414838345132e-01
3.955168373446383417e-02
-4.018244182344956617e-01
-3.966194074535807357e-02
-3.236447669605280741e-01
-2.438572217706998502e-01
-2.455968159079661983e-01
3.046641873804106226e-01
1.687201972233143832e-01
1.639970093642362514e-01
2.691266419843404423e-01
3.345520173600982639e-01
1.968595756836391888e-02
-1.002657509099647709e-01
-7.225193116745207145e-02
-2.183648886837004088e-01
-2.224355126176802977e-01
2.576698324871854462e-01
1.201906872439049145e-01
-2.107992511463798457e-01
4.479551625843824353e-02
-7.321458082683549029e-02
-1.276464680571266497e-01
1.587473257612585509e-01
4.990847448445991930e-01
-2.509028811252490554e-01
2.566435577946376556e-01


==> anc/Fig01_m0_L14.txt <==
1.582209430097174935e-02
3.106596011353372599e+00
2.643934486423827224e+00
3.043162467090966938e+00
1.363682327164802144e-01
1.826527274444834925e-01
-5.588835405753160568e-03
2.393377035240448203e-01
2.918443507598397421e-02
7.055764851625817569e-02
2.942238421450249497e+00
2.097087079149950739e-01
2.473649053462740610e-01
1.529517885483605566e+00
7.568843347073903605e-01
1.894263778322803071e-01
1.247452680595624752e+00
1.713873013767589715e+00
2.883490533460659755e+00
4.516598016797394588e-01
1.815213660813484786e+00
2.052854243975949178e+00
1.755732131809087271e+00
8.948521267869280482e-01
1.409365130378138486e+00
1.684111696047145834e+00
1.702326698137177630e+00
2.450134569566207343e+00
2.250551384732444760e+00
2.222145635310753153e+00
1.401484762630470726e+00
1.951060473542051144e+00
2.478915200169155675e+00
1.288362889763436048e+00
1.653724327915748749e+00
1.254817383978606982e+00
1.131097514280015925e+00
1.442717095467684452e+00
1.931908595392050065e+00
2.999796799077471210e+00
1.151840571022759274e+00
9.986268155479581798e-01
1.988413925696726592e+00
8.530985985912290515e-01
4.605969686020620624e-01
9.696823576385011911e-01
9.073339438341748719e-01
4.052597692203338542e-01
7.602380872109628651e-01
5.622275493492260301e-01
1.215931364620176147e+00
9.590792156273066915e-01
1.090869099773762008e+00
7.892301324877850632e-01
5.536187027870583810e-01
1.508825750613220995e+00
8.332967564713839037e-01
4.764967912363142211e-01
8.410671158264658720e-01
2.033482378915022759e-01
6.268957166181192697e-01
3.955159280884317785e-01
1.409185137295531964e+00
1.349185830538573549e+00
7.205351794651702058e-01
1.253174738504172270e+00
8.859354076217199614e-01
3.171887596480492677e-01
7.761558019490782945e-01
5.243048813760723403e-01
5.587203412926788904e-01
6.768172038653721412e-01
2.986202435494748619e-01
1.090947481615317072e+00
1.216093274580038353e+00
9.527487267530260207e-01
7.492171424580608141e-01
3.626683132372072738e-01
7.701876831662951561e-01
1.664243546346376501e+00
8.183703231012361412e-01
4.844281804634080757e-01
7.491537433711946692e-01
6.320187358586323301e-01
7.392012121866295971e-01
5.907371871656634799e-01
6.655418242872354062e-01
2.115367740038826216e+00
9.021509441724527845e-01
3.149010210444286861e-01
1.086382600080382899e+00
5.774623652283521480e-01
6.694247133651597403e-01
6.079211439205814971e-01
5.134798933851271174e-01
7.976520583581677704e-01
4.313074087464431328e-01
1.476572987096831602e+00
9.800663291949274214e-01
6.537224166129109726e-01
1.216048002318210974e+00
1.048772998340424589e+00
9.191462658186647650e-01
7.344257074751108227e-01
7.034364809797880591e-01
8.939536605651655643e-01
5.489337806048910640e-01
7.030420210792417413e-01
1.935055071347857591e+00
9.990230361855327867e-01
1.617154321657326754e+00
9.756065627792438466e-01
9.425185754118395876e-01
5.533618145457775972e-01
8.095640589839928625e-01
3.363713017526177018e-01
1.422611921740319696e+00
5.201395836597567657e-01
9.782283649775602719e-01
1.289788294844103733e+00
9.440415041307000932e-01
1.165504605805298688e+00
1.339709930247999337e+00
8.551727359141024776e-01
6.563105865861633692e-01
9.710004756523598068e-01
1.193697516475372478e+00
8.041863452752853192e-01
5.896521369367810905e-01
1.113791001549925941e+00
8.965958156644764365e-01
1.012943968870190670e+00
2.746512459731055844e-01
7.005495333424417437e-01
8.245399885235220605e-01
8.873187074381825301e-01
1.020107902773764730e+00
9.552078496690371567e-01
8.625729647315386606e-01
1.098270358124626256e+00
8.070572881182787039e-01
1.208873362538571250e+00
1.057068707891535286e+00
1.509080460246453592e+00
1.255871926733878041e+00
1.715982279446423897e+00
1.332519032674634785e+00
6.211322712270956892e-01
9.635733948332184662e-01
1.033214146938597144e+00
7.968249003565734956e-01
7.932574037847124337e-01
1.658432042774719228e+00
1.062698452553757722e+00
1.261577423084607075e+00
7.858595846310116873e-01
9.689036333179374960e-01
9.186047594008869277e-01
8.773977076052121848e-01
1.548991786422821981e+00
1.085869728874301998e+00
1.187835247448571163e+00
1.505428419393801898e+00
1.131484343287256111e+00
1.010404415510977261e+00
7.263528914945758252e-01
1.133074772585700662e+00
1.050624288357210112e+00
1.046930051799407790e+00
1.076315205676963593e+00
8.728466923695082924e-01
8.479783981377689850e-01
1.154987158341359565e+00
7.709526374648687508e-01
7.896653507807421812e-01
8.847306374283342434e-01
8.753503708512513359e-01
9.756254754646545013e-01
8.366888091955086981e-01
8.566141019671564827e-01
6.916136386339740705e-01
1.068889016367277733e+00
1.148913851475665160e+00
1.000757858347387952e+00
1.053486966903125710e+00
8.444564039758856167e-01
1.220099724622616399e+00
1.272871770010948200e+00
1.479829460008048603e+00
1.632356767666341524e+00
1.310211286795383012e+00
1.109723153853152677e+00
1.053250172707678400e+00
1.081434328914164578e+00
1.060892333105747376e+00
1.256139774617027527e+00
1.127909568072007040e+00
8.711723813255181081e-01
7.038116542803818376e-01
1.189464973633749034e+00
1.020533421411960351e+00
9.499126862093411061e-01
1.277670057279728599e+00
1.220557548631848510e+00
1.145444278812144168e+00
1.086482386223803553e+00
1.213695634936864609e+00
1.314775644890859185e+00
1.429244334338362288e+00
1.449650991578005810e+00
1.322222344338182198e+00
1.080448516759023869e+00
1.331813214912611176e+00
1.218638063710300257e+00
6.924507022393653344e-01
1.200603989226105561e+00
7.370913748353499217e-01
9.240037252668020784e-01
1.472615004363987401e+00
9.650751223154485636e-01
1.384631564746193089e+00
1.182384761243672200e+00
8.557637408359792808e-01
1.371460108507293718e+00
1.570649065286072066e+00
1.383077746848455192e+00
1.136732615981970618e+00
1.133502806676209174e+00
7.604332997920790760e-01
1.382800092249649948e+00
1.330777184174000372e+00
1.107908620957084977e+00
1.183123865900682858e+00
1.032297039591053567e+00
1.048691384193623399e+00
9.416455836455891459e-01
7.279702988175059675e-01
9.130091258911688934e-01
1.338513113893675888e+00
1.084225642822233660e+00
8.211104192695223292e-01
9.531353679416525448e-01
1.051362890770611402e+00
6.642766074885535499e-01
1.399833343940910746e+00
1.024066850099676351e+00
9.315881224496062041e-01
8.474108829301608692e-01
9.932952919774140632e-01
8.823386561785075966e-01
1.446243711808088861e+00
8.542742395519098419e-01
6.563616489555315070e-01
7.486244167803128846e-01
7.281218177724521068e-01
9.935137894562621197e-01
8.292884368389338290e-01
9.079584742368040917e-01
6.599099630478127976e-01
9.826884607350478973e-01
1.166763730124949605e+00
9.134320867338289185e-01
7.140153416010854848e-01
6.497740530310743834e-01
8.720300701144487743e-01
8.170281448116661904e-01
1.233214487189387087e+00
9.955501156691153319e-01
8.004703402564466996e-01
6.750476220931609372e-01
7.058816736001021219e-01
7.332842880906216276e-01
9.256601754903919232e-01
7.214098273408173778e-01
8.949248127611608705e-01
6.931814489402909896e-01
1.305899458248229061e+00
1.062478571189001464e+00
8.883648128113280640e-01
8.199227728943425664e-01
8.264711485753644116e-01
6.139522135681980686e-01
8.441419283555485764e-01
8.218410494431298563e-01
9.759670770124322381e-01
9.419319517099657979e-01
6.737127298429087530e-01
8.571662166030261654e-01
7.902143419833947968e-01
8.505186421253562168e-01
8.240987646853346060e-01
1.075893628204274810e+00
9.391763864969263631e-01
9.559524755858918033e-01
8.463044493477769326e-01
7.237483842606300399e-01
6.759098470982521922e-01
6.920655320568671609e-01
9.410052922893676897e-01
7.836777379489354711e-01
9.325330418406722055e-01
6.190356450065572780e-01
7.884031515432530224e-01
8.645419638793975237e-01
8.334323502891270996e-01
6.858400805126958488e-01
8.000343733825272530e-01
7.221137836756402750e-01
7.727604072903988541e-01
8.439875145652671051e-01
7.772364878553617018e-01
7.265694190946100361e-01
1.026957138529603464e+00
7.823201266254503627e-01
7.827880568763440072e-01
8.298640788812219338e-01
9.385590216196887381e-01
6.795101577038410445e-01
9.502061727175344918e-01
6.091384509832107330e-01
8.460183652162244217e-01
8.110835890218776045e-01
6.900417401164344877e-01
6.270830769354398537e-01
6.964666470153663136e-01
6.875382335074252671e-01
7.626581081160586084e-01
8.653498557055463447e-01
7.386476663637400186e-01
7.607916715297170507e-01
9.901495519178978855e-01
8.381111846042553770e-01
7.442488497258936686e-01
7.338865859104806155e-01
6.658862258442128645e-01
7.732829277591402040e-01
6.017346447540899979e-01
8.859209094350836144e-01
5.964947902043952199e-01
7.448215451658812825e-01
6.960398495821628062e-01
7.228581721403698479e-01
6.324560458921479889e-01
7.512000722141956022e-01
5.637740988281950694e-01
7.369674026920527421e-01
4.958245449556558659e-01
6.026636346613455375e-01
6.882314873361294882e-01
8.073746209016758879e-01
8.817513069054124797e-01
9.326362166057010628e-01
4.552230990726900406e-01
8.024349328739777132e-01
1.100791050274692484e+00
6.325235462821748866e-01
8.422710826332072687e-01
9.152056529927542483e-01
7.004772168032145085e-01
9.276986772891212540e-01
7.025660861747005104e-01
8.481626653169296315e-01
6.947083798484885442e-01
6.078877683741434890e-01
6.203481256965840407e-01
7.906087979782726594e-01
6.256689247541834531e-01
8.374132112305611164e-01
7.240412929534022490e-01
5.214432857783575237e-01
6.224915683764595808e-01
7.620336914708415454e-01
1.019977886263430999e+00
5.585767671988899341e-01
9.832285957935144038e-01
6.699108018209701809e-01
7.232639000005766095e-01
8.026971847869547316e-01
8.520306511653558124e-01
8.671620224748017858e-01
6.838365325887179047e-01
8.620362151732354761e-01
7.148563037379542795e-01
4.652564569471774880e-01
8.583052658637219112e-01
7.725190105307172539e-01
8.374143772969770971e-01
6.248756430109596582e-01
6.661788948464809623e-01
6.340863027973974164e-01
6.331393496918131802e-01
7.209135678024910510e-01
7.274046231299358123e-01
6.488062914185885877e-01
8.861127905293898488e-01
9.776833173064790605e-01
6.789675870374296540e-01
6.117660183634768822e-01
1.070219193065423680e+00
9.209224702531096929e-01
7.064453987609724539e-01
7.881425332991659483e-01
5.995936400827548418e-01
8.327523767468995031e-01
1.011174901917385682e+00
8.738849724938387853e-01
9.575945738635108784e-01
5.171110931320594961e-01
7.521331677800013882e-01
7.694765723853420614e-01
8.799500678315553825e-01
5.548457501125154678e-01
4.047482489780523940e-01
8.763142138785011692e-01
6.440584447432244897e-01
7.982614168391388709e-01
4.447906201647276458e-01
8.068799572401360587e-01
9.064050658152591478e-01
6.725656253022523900e-01
8.981386257420490571e-01
6.467878782520519731e-01
8.268157142271841398e-01
7.847637101911192348e-01
8.332336415265493290e-01
6.239387309961045291e-01
8.943895235296664969e-01
6.941170382835429864e-01
9.053115560164370912e-01
5.014300784071857864e-01
8.069008775675416967e-01
3.341626608714128865e-01
6.978265230024734977e-01
8.677338899135029759e-01
8.806937712692169962e-01
7.743047608554995964e-01
6.932311266850937903e-01
7.387781189087071487e-01
7.737022497713021973e-01
9.883651125197410181e-01
8.452423661234561569e-01
6.906798472408821610e-01
8.689825813825560186e-01
6.442880001370940857e-01
8.852164579027189673e-01
7.164826344898062027e-01
5.304935972442447190e-01
8.312317107669560112e-01
5.802727527784086181e-01
6.916517710757912329e-01
7.010915655462156559e-01
6.839808449729192219e-01
8.768784662606400326e-01
6.975309871909286530e-01
7.285670027181727626e-01
8.557491778514083602e-01
8.602558830541865431e-01
5.894694429860395379e-01
9.846798880684344280e-01
6.912838788849884342e-01
6.010813693364640553e-01
5.611903445695168857e-01
9.598203456988492199e-01
6.909120611744479223e-01
9.088886883343700873e-01
7.903703817587119929e-01
7.851138439206925002e-01
9.507305349322701105e-01
7.124377254513233337e-01
7.277479421687514938e-01
7.837829826143493106e-01
8.243127774829416277e-01
5.022172674916169921e-01
8.017352922118684555e-01
1.007901196694372281e+00
7.101222875965846892e-01
7.906243009147733147e-01
6.094273374487284567e-01
6.522214724024928412e-01
9.330272022634651385e-01
6.360282682539089016e-01
8.017232665119495838e-01
6.937796351523018989e-01
9.881588703595173273e-01
8.414114372937713249e-01
7.427081445030725426e-01
8.611348987206695060e-01
6.776520421415542783e-01
8.154534661682524277e-01
6.989020508087567807e-01
7.461066498577848538e-01
6.592482881405959949e-01
7.557413951721501100e-01
7.123301082991924105e-01
6.753565192016786067e-01
7.888485074756288462e-01
9.044558024077301583e-01
8.244839724637424982e-01
7.426798219617721797e-01
7.637701576007575044e-01
7.532723318149211478e-01
7.758306535101694434e-01
8.782602868695477127e-01
7.623809442206659348e-01
7.969581924476497603e-01
6.461728290676277409e-01
8.497032756625868544e-01
8.273140992119284443e-01
7.706174997896720891e-01
7.934374199031880570e-01
6.353648098116907450e-01
7.729463097373798774e-01
7.868879017202723425e-01
6.556291202243829108e-01
7.014657104015297184e-01
5.853564380899516362e-01
6.770841358695948164e-01
9.059864244131967670e-01
6.222961790453463982e-01
7.225176312799255207e-01
8.424473109955351591e-01
8.623664793388291505e-01
8.361037555055539361e-01
6.420111078968453455e-01
9.905452594705426161e-01
6.707004020520409560e-01
6.757405131381427621e-01
6.605011540685645777e-01
7.033401231048780344e-01
7.248982506832842843e-01
7.344430056084728653e-01
6.762763388065848869e-01
7.009229784645765182e-01
8.759245379020741407e-01
8.151055383989288528e-01
6.884358315330720846e-01
6.578183888975740468e-01
9.068903258878806550e-01
6.888878493066840081e-01
7.410489400800388538e-01
8.170102688291276394e-01
7.591961904600352806e-01
1.092682770202771270e+00
7.984658239021417137e-01
7.285425171718512560e-01
9.116008586356345589e-01
7.168717176815436742e-01
9.025848084293357498e-01
7.522378223075065762e-01
7.993622135846314425e-01
8.344210733363206511e-01
7.954550028334993472e-01
6.310200961938520203e-01
7.704068620373789589e-01
7.121442865761491436e-01
8.732315005114382744e-01
7.821351486349203963e-01
8.261677666182238866e-01
8.962811559823716800e-01
5.325102047281745632e-01
5.822778015369328708e-01
7.454643777862443033e-01
8.940097386044825178e-01
7.243543580432136864e-01
6.821036061341664292e-01
7.210417787608728313e-01
7.466332844607354025e-01
6.714888946157115956e-01
6.672536363781992330e-01
6.471535613042201929e-01
6.716540858185574558e-01
7.595729620168623075e-01
7.195745304166728529e-01
9.420065679223518229e-01
6.765031950108166825e-01
7.326903462327171157e-01
9.613707060940882565e-01
8.501037799909832993e-01
9.114276341423248606e-01
6.022444021111638124e-01
8.195951505091947364e-01
6.928240150201473435e-01
7.143489394830039307e-01
8.149860567027086278e-01
7.549087782416414871e-01
9.049624958285190646e-01
9.616426892473797228e-01
8.174821337456176229e-01
7.293262448650532637e-01
6.853664176063614111e-01
7.219616583107322239e-01
8.914479316368916217e-01
1.000603062955400135e+00
7.601727038156256278e-01
8.100639023352539381e-01
7.478365327942928520e-01
7.963009004846823835e-01
6.292057545882089320e-01
9.699082707936225178e-01
7.283661411455344403e-01
1.047659159499046977e+00
7.709312446558297394e-01
9.509976153297315937e-01
8.264157227533788230e-01
7.595000044003732409e-01
6.752957618829923403e-01
6.970803275617700745e-01
9.497688076442890592e-01
7.892264778278674786e-01
8.189857287684779719e-01
7.776260220359136888e-01
7.734744960036017414e-01
7.270942457805489312e-01
8.337758296932733515e-01
9.359736090253530927e-01
7.878126671528637992e-01
6.769524437970340092e-01
8.958469715393768684e-01
9.857312145759123956e-01
8.826738612415980789e-01
8.909044051401941999e-01
8.771578994498883119e-01
9.466429261601901901e-01
8.186303673396281289e-01
8.340484145413338268e-01
8.082343029606005036e-01
7.969271722481026110e-01
9.120746450128984772e-01
8.048156844506105800e-01
9.177720484093302433e-01
8.401207343763910096e-01
8.261044102120115307e-01
9.477347842337583428e-01
7.742789251610727730e-01
7.205119030725987139e-01
6.126269087608258168e-01
1.028268503514323973e+00
8.987736205836668324e-01
8.122593545085025069e-01
7.006540343681139094e-01
6.932248242624088341e-01
6.408297313475120882e-01
7.456625214162874160e-01
7.756629259585631209e-01
7.916720653706683652e-01
8.153948851562982103e-01
7.309509662464803714e-01
7.003196730843599394e-01
1.051568775275980805e+00
7.542647491345878530e-01
7.355710953031057153e-01
8.134556148612817061e-01
8.342905077763491661e-01
6.750306649568544870e-01
9.140363482771007853e-01
6.991873710894099814e-01
7.390266799539065845e-01
9.210223956488114982e-01
7.346703121450208762e-01
8.364406050216801614e-01
7.562415102792310329e-01
8.738849572986590042e-01
6.781073460278043141e-01
6.258789649937653854e-01
7.159363195449127693e-01
7.531430937164953487e-01
6.911467784320719510e-01
8.511708115826597254e-01
9.494966484360994885e-01
6.752946003327473523e-01
7.731782428175539845e-01
8.557058769492452699e-01
7.006629422662198348e-01
4.842970017732546317e-01
7.131976054633608619e-01
7.664556961531460155e-01
7.286820645499151317e-01
7.889493556360338555e-01
9.493748000003607856e-01
8.180340357525994754e-01
6.955269697463727363e-01
6.160172485672433806e-01
6.485948385326492094e-01
7.547138303167254536e-01
8.426958050484167906e-01
8.449533675688021273e-01
8.551033614511948100e-01
6.473886531355431684e-01
7.877829601516866953e-01
7.615148128403065320e-01
6.876914859468276076e-01
7.994607326348751597e-01
6.699230537734184310e-01
7.897635122711845757e-01
8.949354615919966616e-01
7.237828195381599272e-01
7.603125207902861060e-01
7.831717138256200084e-01
7.191120116105720328e-01
7.607444680412566163e-01
6.761300524572322335e-01
7.964268437498273068e-01
9.510762875102827252e-01
7.890994561594214529e-01
8.175457749931560603e-01
6.915784450120140425e-01
7.285434382904082407e-01
7.222830615998757642e-01
7.800429594558925261e-01
7.257968703265169630e-01
6.900103510909620930e-01
9.028158585584907803e-01
6.789268070884382222e-01
6.610946953982957952e-01
7.429529971290630419e-01
8.794427082574394205e-01
6.267924448329161846e-01
8.994473258764029699e-01
6.731380786961282947e-01
7.542748341756371211e-01
7.808902510268324049e-01
8.361804575911047088e-01
6.934702125101506187e-01
9.058627453003188501e-01
8.427760766610726817e-01
7.565351258428016923e-01
8.784330206082131554e-01
8.010818999746683877e-01
7.054940619714512584e-01
7.713317407515158930e-01
6.638522196321674507e-01
9.255263150545238737e-01
6.603054199514301059e-01
7.786749720120321738e-01
8.508132827418962707e-01
7.510781115953787390e-01
7.489337132083860871e-01
7.766206894797873517e-01
8.638048952125317870e-01
9.191049447746395540e-01
7.053845762325648971e-01
8.559747184542882970e-01
7.954853611872204633e-01
7.540880812351561380e-01
8.975970676568377771e-01
7.269981053979593932e-01
7.337702993883885583e-01
6.801099285627646429e-01
6.978741756141040309e-01
7.891983952003420733e-01
6.971905177894548444e-01
7.283906675085081162e-01
8.381120386190427096e-01
8.208425539774908408e-01
8.172147762691825967e-01
9.431789042000049417e-01
8.335525730230949337e-01
8.201377624542804945e-01
6.988189289549785466e-01
6.976440218912250968e-01
7.867119522812393573e-01
7.532943992337988171e-01
8.711755842653871040e-01
6.797473361255295110e-01
7.735548926919705304e-01
8.380501457081481753e-01
7.478254319259649563e-01
8.445283195290193001e-01
7.116082086537511842e-01
7.083946760012140853e-01
7.599328157353139046e-01
6.717330440884292653e-01
8.829677494358305623e-01
8.053070934256221225e-01
7.364031501713698136e-01
6.280937944335378553e-01
8.115029234146018400e-01
8.718609865653220714e-01
6.931336574775842641e-01
8.311797939365153098e-01
7.306963286997351092e-01
7.087772828705231065e-01
6.867273623482150757e-01
7.021600897322306523e-01
6.645092158425850437e-01
7.811896573377686837e-01
9.032152303352130041e-01
7.884602036349274146e-01
7.539527650737783970e-01
9.608820019872361673e-01
8.012491760758155834e-01
8.591177683421702405e-01
8.464413908969862232e-01
8.172116794661752337e-01
7.209341949923909754e-01
8.234359618197660824e-01
7.915466564721613807e-01
9.554954945405579325e-01
7.434307663385614218e-01
6.291215846775338738e-01
8.134346110684065323e-01
7.060012397660431205e-01
7.956325999044817632e-01
8.930079378257845812e-01
7.027697979077807133e-01
7.846146598354327706e-01
6.714207538660421637e-01
5.910470793381634724e-01
7.743574504988267604e-01
6.485746995082433131e-01
6.222324122742671770e-01
6.943732677899827621e-01
8.667844590429599760e-01
8.261365211956905874e-01
7.338365873782094484e-01
7.473090986326998975e-01
6.946287735256280182e-01
7.185119264970860620e-01
7.078021001902641274e-01
7.545719212440115120e-01
7.761923654402173023e-01
5.916214535907051708e-01
7.245902517548348243e-01
7.172665924852897890e-01
5.190731041703094961e-01
6.420204544743732811e-01
6.959191470702520421e-01
5.998451109577055407e-01
7.876726376517931838e-01
8.731347838948968487e-01
6.857584702289533096e-01
7.963302369190610186e-01
7.289458015469503227e-01
5.779451845944523214e-01
7.945788153980041235e-01
7.791827329563357774e-01
6.775494427004268294e-01
8.332894405702384599e-01
8.063071731233085737e-01
7.317997150295020292e-01
7.372445727607195298e-01
6.113375516131409615e-01
8.088754053908607800e-01
6.099217868996442693e-01
7.408583282793360647e-01
6.565310338633010279e-01
6.954673158007632638e-01
7.230438821756480783e-01
8.257732045531842591e-01
7.402985583805656855e-01
7.596663919595688652e-01
7.299978198227916604e-01
7.606506537570234538e-01
6.692250289532710728e-01
6.882415979222711311e-01
7.223826525922201203e-01
7.592740429123115975e-01
6.810534764194724477e-01
7.509052102401146955e-01
7.054383213792714269e-01
8.009647678460192211e-01
6.417279737084662372e-01
7.287516759718738468e-01
6.920417944299386281e-01
6.615443652194593627e-01
6.657507559433243349e-01
6.769568028410731797e-01
7.395741828139268392e-01
6.646957042696858275e-01
6.966060553964747992e-01
6.680591959293532556e-01
6.664928568230840122e-01
6.885819266734459765e-01
5.926110379225592029e-01
6.203691719150615791e-01
6.272096471841163146e-01
7.173333910679746683e-01
8.018763775679054184e-01
6.424073724867618296e-01
6.988069589186072239e-01
7.884156301950683288e-01
7.753177092086017685e-01
5.391990750148139000e-01
6.479970798611150995e-01
6.857877353686187005e-01
4.680234555458429035e-01
6.372517978132762329e-01
7.524979864239546012e-01
7.154947716061369478e-01
5.199980849440538622e-01
6.262210306929520964e-01
6.945831688739204646e-01
7.628212007269996597e-01
6.672570136358708659e-01
6.013514060914794124e-01
6.590849633329559643e-01
5.906603282393207976e-01
7.083822814017268765e-01
6.163354907813239913e-01
7.645229992276361131e-01
7.078676826070060546e-01
6.435945637622549897e-01
7.891415914558632672e-01
6.496524474174314445e-01
5.316561922169199539e-01
5.586785686608791712e-01
8.714454442451615712e-01
6.343014273237647105e-01
6.335908965142540428e-01
6.526235659662585897e-01
6.893107096235127074e-01
7.382464675660198594e-01
6.551702751545626091e-01
6.888658748289429035e-01
6.095313446770224131e-01
6.659007849945215440e-01
6.725075871035592900e-01
6.840188861965582623e-01
8.060035363304476341e-01
6.592655440423711433e-01
5.721577270347568689e-01
6.386762113441634137e-01
6.494006654217516772e-01
7.102047024554020149e-01
6.979507549700034730e-01
5.669289089115847613e-01
6.492046378420553987e-01
6.300924921977764104e-01
6.091675044423159324e-01
5.684208835168800267e-01
8.667425214332272754e-01
7.363432257866616704e-01
5.110024056150654914e-01
5.777168498145807130e-01
7.198929036053823838e-01
9.632469250770486768e-01
7.194438660580498857e-01
6.842652769561990977e-01
7.317516633087928213e-01
7.381672347137010481e-01
6.893160132175339960e-01
7.146752414005660414e-01
5.527456840080404721e-01
6.994787086909461937e-01
7.512128044375407931e-01
7.601914174595597595e-01
8.400531527474318638e-01
6.813879935205856553e-01
6.086845178946227453e-01
7.534751533365131593e-01
7.174958490853691195e-01
5.939653305317212917e-01
6.828773270135460871e-01
5.885970265624262954e-01
5.647160264579916822e-01
6.019969145282952905e-01
6.845916548580939232e-01
5.930487002662874207e-01
6.433951885043321939e-01
5.385103881455670649e-01
7.768737968737063904e-01
5.878153772507815900e-01
7.782666464903074122e-01
5.953762454271867011e-01
5.577173663841249462e-01
5.365404351063746136e-01
6.540969191017952378e-01
5.018043011968372769e-01
5.401420173060159646e-01
6.987985174363005036e-01
6.123575334047626217e-01
6.252260047214800442e-01
4.380331991314745932e-01
6.065193400590557227e-01
6.257014832648793989e-01
6.450798462417844936e-01
6.469691906717369712e-01
7.523205811322124514e-01
7.447350145203096572e-01
7.041257172104763429e-01
5.419507536065510944e-01
6.025300264727249111e-01
6.532118544873977140e-01
6.923962085827470858e-01
6.570475281797963918e-01
6.388549302189784340e-01
6.142917826608146337e-01
7.702263305995269427e-01
6.624366332454725281e-01
6.388204636166805450e-01
4.666691161503370155e-01
6.054483662358837170e-01
5.612680136141717790e-01
6.607454088291114802e-01
5.570996445132341268e-01
6.888045744374484691e-01
5.808683590868507496e-01
6.369466593162463885e-01
5.947775869443061580e-01
6.622951586772872767e-01
5.510359767953935117e-01
6.745637155794611539e-01
6.769735057123968947e-01
6.876761088452358894e-01
6.299113243079226265e-01
6.632554700803048320e-01
6.603694320027111431e-01
5.754483672576488074e-01
5.914986004646287654e-01
6.626354097700051238e-01
6.754644045535920238e-01
6.708971343498869588e-01
6.245947490006472647e-01
6.258799683648060830e-01
6.754759140578616705e-01
6.336076032806194913e-01
5.979276104649446921e-01
6.864277498163724456e-01
6.575645859531977777e-01
7.616786195369412704e-01
6.663407245928355538e-01
6.587459525293776208e-01
6.898409491659663884e-01
7.538398698289193733e-01
6.665971410004252196e-01
8.808661430268693859e-01
6.354682911009225110e-01
7.361571074320341079e-01
6.265860135851709645e-01
7.025497263633643241e-01
6.990915409063497288e-01
7.935812731522134955e-01
5.877210751992769655e-01
5.995584462446970075e-01
4.980798684916631358e-01
6.589178449111808833e-01
6.972669977437688793e-01
6.150232187477755463e-01
7.336843998485261809e-01
5.774918447956403078e-01
5.407090922511119668e-01
6.531355903858651057e-01
6.067474931030542029e-01
6.458517576477361688e-01
5.362795242744146096e-01
6.423071666094570809e-01
6.394545432936132867e-01
6.077740171496462951e-01
5.418100648191748192e-01
6.028847075564621738e-01
5.839948459492377841e-01
6.153991182013059946e-01
6.006858603554615650e-01
5.831525944844622167e-01
6.652317527265081409e-01
5.373996699217986617e-01
7.702433365767078488e-01
6.149629621716792283e-01
5.960437817821823137e-01
4.647069895067660883e-01
5.612072192541388560e-01
4.380551366204760155e-01
5.499846646790930160e-01
6.953133451979103263e-01
6.900491044876571056e-01
5.249818537346092606e-01
6.494797643538496867e-01
5.570308624161892652e-01
6.720660499176220881e-01
5.055010336156323669e-01
5.992629953659054376e-01
4.434440127581949498e-01
6.148166159234186301e-01
5.837709425455573919e-01
6.457454990146302976e-01
5.727538560698351988e-01
5.388555268475279103e-01
6.668455065787295410e-01
5.635702644644657866e-01
5.542726416119602151e-01
6.117220042939316427e-01
5.996491645491212052e-01
5.827424133857038724e-01
7.246373873443308078e-01
6.075651564825425011e-01
5.439928685944448450e-01
5.752601840582940440e-01
6.497808509694289469e-01
6.291549314421772676e-01
5.227093568877246854e-01
5.477602551904153794e-01
6.328331700729141751e-01
5.175104512414452351e-01
6.030700896797902555e-01
5.636579520527502662e-01
4.814421615670167465e-01
6.143641850522421066e-01
6.262852741708557769e-01
6.481034267697737272e-01
5.176771896188663291e-01
6.565285133131975037e-01
6.233604484145247593e-01
5.398318422623173962e-01
7.600265247916427880e-01
5.864677108517766246e-01
5.698817021158059104e-01
5.916970004397967831e-01
5.423941866253206845e-01
5.620043363107138923e-01
6.012961227494072469e-01
5.268825065115535500e-01
5.632992137337040628e-01
4.918520377328709503e-01
5.079676057966296954e-01
5.804366385644362802e-01
6.463933895166973365e-01
6.494097269892958879e-01
6.523061527229336853e-01
7.111472039036347281e-01
5.980801470640869644e-01
6.303364650871717823e-01
6.764488201854111926e-01
6.440500913204006972e-01
5.109981703125219266e-01
5.793829090657839354e-01
5.065108183397696306e-01
5.306606188232075860e-01
6.487484508611514045e-01
5.543613054010881891e-01
5.839682715672992463e-01
5.908352766224174157e-01
8.176759617485391818e-01
7.052576360052384974e-01
5.738625290870725815e-01
6.004333496907293677e-01
6.242962923256929475e-01
5.400655375905478728e-01
5.969700223558422891e-01
5.827924171733938064e-01
6.248387252530175351e-01
5.423320983011341578e-01
5.655166307477944576e-01
8.515577395228625113e-01
5.704280373123116199e-01
5.816331359798537770e-01
6.560760984094853310e-01
6.466761363533390927e-01
5.824803170279845288e-01
5.331308407637403990e-01
6.008896786824560188e-01
5.657101872015622979e-01
5.809241420679978063e-01
6.999675383551955399e-01
5.514705959472510077e-01
5.410967402292523598e-01
5.586535078988192904e-01
6.975132454011699901e-01
4.993488477125461733e-01
4.798149782773228345e-01
5.963078038715459162e-01
6.348755565500378006e-01
6.261028037079415798e-01
5.761438300692751646e-01
7.559895522441844040e-01
5.435275590391139833e-01
5.821032865104895926e-01
6.195338754319242858e-01
5.393989970022637914e-01
5.400197994727100603e-01
6.473927105973709129e-01
5.093806677538815775e-01
4.960492778025978322e-01
6.842445166172737014e-01
6.046922519370870885e-01
5.145835663437389185e-01
7.064660178499735377e-01
5.762006105552701651e-01
6.198633458188642642e-01
7.399662861532294578e-01
5.562450342589645436e-01
5.020850419768646544e-01
6.693519509241221410e-01
5.845659145821026081e-01
7.014237533170540884e-01
6.697532664753242937e-01
6.128376950608460660e-01
5.477461044141986868e-01
5.904716929398634573e-01
5.280718949029582499e-01
5.442732922623635394e-01
4.768199692577438364e-01
6.808437353934082559e-01
7.681984485632539217e-01
5.053501470503849458e-01
6.860442341077573891e-01
5.708849378072631264e-01
5.845635310334670320e-01
5.782450661755851318e-01
5.524727147294898888e-01
4.806401294745759056e-01
5.285419873340668762e-01
5.833100475643463456e-01
5.414340610402655907e-01
5.711450681838730059e-01
6.708246397437545028e-01
4.865048490263587655e-01
5.283356542989467997e-01
4.895498879725184160e-01
6.307599522263113156e-01
5.689208413048129076e-01
5.463111641633188187e-01
5.408897417863681722e-01
5.862728749047609877e-01
5.500355342659294378e-01
6.451372299410840228e-01
5.883480253638473378e-01
4.720775601162428003e-01
6.802808493707853676e-01
5.952606125001682624e-01
6.150641835962529225e-01
6.167911709265538889e-01
7.152574066629926453e-01
5.600766922185906882e-01
5.041857197515094979e-01
7.657316479331581771e-01
5.352372743088814611e-01
5.501711143054753839e-01
4.942148002459749168e-01
5.334990600157352159e-01
5.726368181324942297e-01
4.864350615746237949e-01
5.698000667140170616e-01
6.831548722235931681e-01
6.601783376277868820e-01
5.000671200236730396e-01
6.149501312833608457e-01
5.331948834829585149e-01
5.963843944233599981e-01
5.952574259234839626e-01
6.518391833097213484e-01
6.328535739100745738e-01
6.735330072007472690e-01
5.337430090212039735e-01
5.538589573078959161e-01
5.504986539496746767e-01
6.010624147160844588e-01
5.958691711272074976e-01
5.152328780356316695e-01
5.636144426418240316e-01
5.511225084042352673e-01
5.113062847776000952e-01
7.615554603791929722e-01
5.608705077602926803e-01
5.992974590250726985e-01
5.206962734476708876e-01
5.605847586141166072e-01
5.737919597654931314e-01
5.181008182784713201e-01
5.823084709281143301e-01
5.599872622664251454e-01
5.663090434501208970e-01
5.606070027527562116e-01
5.433690132521373783e-01
6.368010834335058323e-01
7.189301326976882400e-01
4.891996886836041392e-01
5.974514748814462317e-01
5.875235503326383668e-01
4.595893356955614295e-01
5.713294334312033484e-01
4.894469646886581149e-01
5.616621809221162831e-01
5.630439385254926155e-01
5.066092339943257805e-01
4.627504230805388752e-01
5.694739547280995851e-01
6.440424385208006752e-01
6.222589075997468910e-01
6.420284838143359707e-01
5.084469407233332960e-01
5.604805705922383252e-01
5.968138903982910248e-01
5.750927477555067835e-01
5.615195236696964853e-01
5.746136863482366186e-01
5.763194488692185979e-01
5.757860841904104410e-01
5.549521815803152291e-01
6.676105957810858360e-01
6.989791807626756226e-01
5.822271572234372083e-01
6.861522153071153429e-01
5.239470043130527444e-01
5.182833890443229174e-01
5.737661630103743082e-01
6.148653911581446474e-01
5.553536529979575809e-01
4.547160604909899484e-01
5.662611973974379653e-01
6.923029433719590786e-01
5.023397889313139242e-01
5.060023298486150400e-01
5.891313717131141381e-01
5.350600837283080446e-01
5.159197066527176911e-01
5.544540691616537398e-01
5.577959770009476292e-01
5.712253872231476404e-01
5.952283175232039314e-01
5.352154298698946766e-01
6.963453773758209175e-01
5.590918079517468442e-01
5.570889098413177587e-01
5.875758881959073365e-01
5.720360366426565646e-01
6.437016435753559751e-01
4.755152889762186974e-01
5.348678352374000022e-01
6.557056599170930644e-01
6.081456811779867300e-01
5.733437485438115377e-01
6.164001606024582802e-01
5.552818665333578707e-01
5.319676302791366274e-01
5.815674536702547526e-01
6.479196299819121041e-01
5.329731987755641498e-01
5.141698580584255218e-01
7.752027868577173741e-01
5.623904223555450388e-01
7.202206033096582027e-01
6.556294677026108797e-01
5.838921066050025699e-01
5.644153056870582219e-01
5.982370922524903323e-01
5.804500631418896273e-01
5.428750194309271970e-01
6.038585028643415065e-01
4.931586607914816289e-01
6.204266618240860121e-01
5.887766347068799089e-01
7.225113257646715859e-01
6.402858498412549171e-01
6.012315485987876906e-01
6.013387848980730199e-01
5.814617425670068895e-01
5.765453782766563062e-01
5.847799963496763676e-01
6.995751664892139177e-01
5.634711398378342562e-01
6.048037803304047166e-01
7.043503782760049958e-01
6.878523372478849707e-01
5.309202158808932204e-01
5.643368050254297108e-01
6.616987689521022231e-01
5.495196039617219474e-01
5.377689563933999439e-01
5.132855056840937014e-01
4.950336013088877385e-01
5.811618364743200704e-01
5.223286321195012016e-01
5.327276581789813781e-01
5.075709882554739760e-01
5.707883662393331559e-01
6.287461050748947011e-01
7.660343836042555754e-01
4.579506944149215331e-01
5.791957238637986949e-01
6.395626888067895699e-01
4.658911868202789130e-01
5.533633385976985952e-01
5.976390099409221168e-01
6.506030891877557787e-01
5.897828534163123138e-01
5.393711865853343390e-01
5.461246863774626981e-01
6.105009171926805145e-01
5.507061121018894667e-01
6.074883852725623257e-01
6.864179480173671077e-01
6.599947585446771514e-01
5.521875558169381248e-01
5.954401392517815195e-01
6.394370086532910058e-01
5.501588360768819852e-01
5.472042943288687455e-01
7.089113059300623521e-01
5.526119094050988556e-01
4.662455827081160575e-01
5.402914807435048594e-01
6.770951457317474498e-01
6.030477808577671128e-01
6.416808112502890848e-01
6.685391056244711638e-01
6.427872614503262749e-01
6.354519919397305650e-01
5.634909297001592376e-01
4.731594016249470736e-01
6.183801983691469273e-01
5.603921106666321927e-01
6.215578655721518686e-01
5.093790855804174456e-01
5.341536127614211482e-01
5.657155358283633140e-01
5.738046120766149283e-01
4.489276515496469777e-01
6.932058661482429773e-01
6.397313129836107448e-01
5.618695744598320996e-01
6.060774682863184770e-01
5.977941499680627935e-01
6.136296637006908306e-01
5.016469498442349684e-01
5.201386105392784565e-01
4.590830282149209185e-01
6.708430714029826047e-01
6.283784773777545407e-01
5.672417225540566932e-01
7.342142653172984978e-01
5.540925296198196959e-01
5.784613926799758721e-01
5.507165292500398879e-01
5.532745080343391963e-01
6.996274508150571725e-01
4.576013759819906324e-01
5.564128547492310783e-01
5.520871724625802113e-01
5.653075060617372971e-01
6.107520306077621752e-01
4.405604472048502696e-01
5.015252153225232545e-01
6.040171348506703231e-01
5.775129618971992507e-01
5.064047697868580000e-01
5.760200922214467889e-01
5.483079535611580235e-01
6.589816158376869959e-01
5.412938882154121334e-01
5.834389646693096676e-01
6.759777800517705604e-01
5.669526341602779684e-01
5.834419906206556039e-01
5.043160995911777356e-01
4.295997128388979180e-01
5.772177931844907350e-01
5.383787875730463579e-01
5.287488338140718946e-01
6.281022143583062656e-01
6.058738416638761448e-01
6.284791379262737454e-01
4.599686520573446624e-01
5.918340854195668355e-01
5.720514879174137812e-01
6.248248469883376233e-01
5.594184996706879076e-01
4.833089418095268264e-01
5.191791995873313859e-01
6.431323480075872290e-01
5.522514790629133863e-01
4.684654303795028341e-01
4.754110724467795479e-01
6.171858891014249116e-01
7.335914766397061415e-01
5.995517059400959914e-01
5.135130417033483274e-01
5.148175475293510495e-01
6.304187421283578008e-01
5.284708018378733163e-01
4.738298061873117417e-01
5.117726438366078101e-01
5.148078703226448560e-01
6.958787627521888508e-01
5.484738088981166992e-01
5.828879063299092778e-01
4.816685230399719853e-01
4.759164617933223651e-01
5.040410610627960031e-01
4.318696940089415959e-01
6.256325088156825531e-01
5.232884091959024708e-01
6.713428117365313197e-01
5.011745384810359916e-01
4.972208800494166137e-01
4.883448673045576727e-01
5.658775763572287953e-01
5.554943825475507913e-01
5.810753056215952617e-01
5.710262931599872083e-01
4.395159292636544590e-01
5.769711071545027270e-01
4.836733497317655117e-01
5.657631507150759909e-01
5.281325083945341836e-01
6.201426767340367796e-01
5.840134808113148779e-01
4.787268486069138906e-01
6.947791042230605507e-01
4.732391701491274194e-01
4.790517702788544274e-01
4.923909547595183844e-01
5.037268526347628006e-01
4.768527468976011541e-01
5.911620257725295202e-01
6.637673597083209032e-01
5.673149749947425935e-01
5.386775829430945350e-01
5.603048490071265153e-01
5.823488379584338404e-01
4.908552876912430918e-01
4.809342145662282575e-01
5.940841931163577394e-01
5.442581647820960988e-01
5.850003854027201466e-01
5.382982304785125516e-01
5.036308277348731099e-01
5.002448603390314830e-01
4.717765416063711692e-01
5.358344380518910155e-01
5.404820544670579929e-01
6.091329366174643711e-01
5.878483105095215766e-01
4.434185366900029734e-01
4.605897184698574676e-01
6.562246362611232620e-01
5.800068138638837523e-01
5.571593586432727063e-01
6.133522705316253321e-01
6.636879115289912034e-01
6.175852724262290705e-01
5.829811039740093737e-01
5.267771755116915644e-01
4.690940273894071422e-01
4.921610930221408942e-01
5.589963833157735040e-01
5.789802911588216583e-01
6.246774990817536288e-01
6.419572978275926989e-01
5.164736321909765282e-01
5.986989974754706179e-01
6.365831747653664108e-01
3.924880647493541042e-01
5.993267857561189738e-01
5.710409800707372252e-01
5.082805405847933278e-01
5.326960623127449113e-01
4.951370987166541227e-01
5.544330877271238522e-01
6.198429244422652973e-01
5.201886482748974139e-01
6.229826099075755907e-01
5.935684131838625532e-01
5.088907011634852262e-01
5.776702854508353191e-01
4.739206514122471514e-01
5.502142779064044253e-01
5.186410654168150947e-01
6.838975443941944787e-01
5.859978042134174059e-01
4.797920822936123653e-01
6.309116982473816915e-01
6.021758081120432982e-01
5.122619609003398189e-01
5.141665224221966257e-01
6.483270618136341978e-01
5.590215443589987565e-01
4.765353031287029029e-01
5.539221021946449941e-01
5.729796489526934877e-01
4.914023244588871520e-01
4.660611999544824746e-01
6.251923403541713720e-01
5.261339765324088980e-01
5.744691278616108621e-01
6.504571393951926739e-01
6.399569176907904389e-01
6.599953389427779538e-01
5.665731279772568962e-01
4.593979140827969543e-01
5.960671349443737999e-01
4.459524765096286036e-01
6.156078886772388126e-01
5.322777352206548018e-01
5.302226101265334890e-01
5.410492564564466367e-01
5.061670432137024278e-01
5.916435000458819538e-01
5.494822827627903195e-01
5.358018758301854589e-01
4.557693973367499263e-01
5.321474540060745495e-01
5.735367677681266763e-01
5.958129217100882613e-01
4.848220590378806705e-01
5.207315479909885303e-01
5.452751939044463425e-01
4.853243370264809786e-01
5.358284792919774109e-01
4.854413906118439370e-01
6.506400873765488813e-01
5.229762313939153584e-01
4.564261989869836667e-01
5.400977973177369940e-01
5.240006043343884423e-01
5.457048711509889793e-01
6.138027814325588416e-01
5.822681448154993777e-01
6.237938772516717911e-01
4.708868364975490328e-01
4.831966730403080001e-01
4.588462479920640269e-01
6.322911431446651687e-01
5.852575036513025797e-01
5.213168047992552401e-01
6.154407597920991124e-01
6.145154073121780192e-01
5.265863399399837164e-01
5.301591641194312032e-01
5.015419975760020410e-01
6.765744525042568513e-01
5.458604964029888373e-01
5.361170633821735754e-01
5.259805107418806802e-01
5.848790701054683572e-01
5.006046099553376205e-01
5.354428636492446492e-01
5.139536264630145679e-01
5.468613778464587183e-01
5.384209115636657828e-01
4.924389177783715099e-01
4.860447872521091450e-01
5.481464902255643867e-01
5.519821224695233841e-01
6.416886778925677826e-01
5.515299314492163596e-01
5.259336353347712212e-01
5.579647327502509357e-01
6.669939859207011379e-01
4.818350645587660686e-01
5.961267193844754786e-01
5.848783839619781100e-01
6.275263230183382168e-01
4.849180018252967073e-01
5.416258211512856580e-01
4.670061796353260353e-01
6.336351986655425206e-01
4.963947958125343729e-01
4.482840277652184735e-01
5.452298047881144472e-01
5.326530200012502547e-01
5.457760675666751826e-01
5.511202444792918653e-01
5.140210795852366843e-01
4.901465946642314941e-01
5.195887536887683344e-01
4.658238437134316068e-01
6.192423431900767605e-01
5.378606949734144882e-01
5.945598956818015646e-01
5.696081264416498202e-01
6.183972893718598929e-01
5.617984482978007899e-01
6.519906751334840767e-01
5.307959167819189528e-01
4.672994640621886409e-01
6.293795690348537031e-01
6.724675153108583547e-01
5.729067980985034225e-01
5.160115054068236118e-01
6.368148724034193853e-01
5.356711422912482368e-01
5.348217822274742295e-01
5.751726819661225898e-01
4.962038351269185688e-01
5.144111806000314369e-01
4.983647973247974372e-01
5.511087659481902490e-01
5.047217488149514653e-01
5.550884555752909622e-01
5.823597871827100869e-01
5.129848468358910729e-01
5.445104859889450255e-01
4.930242900261380123e-01
4.731521724856906363e-01
5.824339335008441587e-01
5.983775860341281616e-01
6.382300296530252215e-01
5.805506670796800606e-01
4.775428145484456599e-01
6.533521047108136193e-01
5.801383135655231449e-01
5.732832931181670588e-01
4.995852393287292803e-01
4.958477768750715886e-01
5.050655814103447439e-01
5.086512231877894363e-01
5.533112288272717949e-01
5.085067529103373118e-01
5.268028877445103397e-01
5.100763677838978660e-01
4.839203904804380008e-01
5.573708879879842870e-01
5.987193144105842357e-01
5.501918159347292114e-01
6.358350674164802152e-01
6.002563263833836649e-01
5.373197877379874976e-01
4.647945990716869646e-01
5.343106260050701772e-01
4.704775352145166845e-01
6.017176386148684886e-01
4.765988655543985097e-01
4.447343349128825007e-01
4.411742367261787812e-01
5.105966320995113383e-01
5.560052762285161432e-01
5.390485979064305599e-01
5.065196012985024865e-01
5.672430087456246106e-01
5.541778684433804614e-01
5.165661772979406319e-01
5.780851537506500604e-01
6.280021582237648170e-01
5.360114272365532617e-01
5.562522807771445033e-01
4.570177313857043400e-01
5.314652678154648813e-01
5.888201705311006950e-01
5.155233278546671460e-01
5.755728519936302856e-01
6.130506334164127491e-01
5.371877140618926960e-01
6.660133727718994257e-01
4.852894771763445192e-01
6.060560499604920048e-01
4.315034871791633697e-01
4.937864191534935276e-01
5.483327902571361046e-01
6.086485547438610366e-01
7.109983872595799781e-01
6.168376202182189738e-01
4.862906012679108492e-01
4.756268508174937848e-01
4.833377969104988292e-01
5.809744611758947963e-01
4.480448793353507542e-01
5.904948651686610095e-01
5.465224714179496290e-01
6.053699659333720007e-01
4.811281566173944424e-01
6.069080517573566258e-01
5.260869292603429503e-01
4.384854643564041199e-01
5.224393377527133397e-01
5.351020641573859260e-01
6.223430515480588010e-01
6.201053357747029482e-01
5.668762422472469753e-01
4.558377841028700139e-01
4.838838660657547308e-01
5.704176107329073098e-01
5.752315656958071344e-01
5.644539204687232248e-01
5.213297308767262939e-01
6.022628084683828709e-01
5.145233384788534536e-01
4.826584717762845145e-01
4.920220056762882321e-01
4.734280587417658004e-01
5.300078256807920773e-01
6.308841480947470215e-01
4.746224875367986984e-01
3.853603946557087045e-01
5.265761132228350405e-01
5.311620098889151542e-01
5.543866184896003579e-01
5.392910689802207225e-01
4.859744296292117238e-01
5.305386687542674728e-01
5.400482791293876872e-01
5.445799799733803681e-01
5.404936316045938494e-01
4.951662601689752474e-01
4.901042227320322464e-01
6.133233734304078810e-01
5.449421352369040461e-01
5.077738736436827605e-01
6.085158793974340119e-01
4.960372712050137856e-01
6.665420937917903021e-01
6.160862124283904562e-01
5.151880117342220178e-01
5.746395670640387365e-01
5.953795950153936145e-01
4.829606252380040932e-01
5.153431688054395110e-01
6.018394160129704185e-01
5.373725463592884388e-01
4.871554471449193735e-01
5.568534861475771258e-01
5.938844457855971815e-01
4.801577857024567075e-01
5.840752965249798034e-01
5.650397513224743040e-01
5.923043012891755499e-01
5.410864093373215500e-01
6.160297563104580876e-01
4.984417927961755646e-01
4.832917640218695188e-01
5.396986637813330212e-01
3.933577597362765688e-01
5.376637479185040203e-01
5.157336794319360429e-01
5.472805343638654785e-01
6.836804283077666522e-01
4.527968981839652907e-01
5.641907599678740448e-01
5.603673955204033774e-01
4.591002623775212732e-01
5.217107953466878500e-01
6.116917812802744603e-01
4.720399767982205730e-01
5.141154782444848914e-01
4.782176772854385693e-01
3.967579005778952839e-01
4.924672830802855339e-01
4.151932444621062590e-01
5.225687817229960341e-01
5.568376799755241358e-01
5.546522495342055548e-01
5.922048286474322909e-01
5.580686821894572658e-01
7.037797085667543140e-01
4.772120241545739217e-01
4.428856595514708561e-01
4.931737400266087978e-01
4.951999483028923787e-01
5.806059899709142824e-01
6.164067309524904337e-01
5.880594561008433141e-01
6.054069025366132228e-01
5.141578082870925659e-01
5.544955841219743053e-01
4.968499600977639985e-01
4.734778422606208403e-01
6.272763590020257185e-01
5.823269041869774121e-01
5.224938481972964954e-01
5.336902686888599368e-01
5.638370214445612705e-01
5.285529686861810683e-01
5.509390971125537328e-01
4.984745346484394379e-01
5.129486524680025861e-01
5.568242329452508521e-01
5.147742225379098313e-01
4.190923675766225487e-01
5.437164686506666955e-01
4.198181012451762673e-01
5.319382917499184682e-01
5.352886819434258259e-01
4.756802369473429049e-01
5.370197626907912136e-01
4.216622181174529138e-01
4.962218626934660204e-01
5.906925126629807288e-01
5.033943145756237803e-01
5.339303591347128730e-01
4.925241067260392458e-01
4.951831210018315388e-01
4.513161354657912461e-01
5.725341383880561130e-01
4.717138999228078222e-01
5.090629060995145450e-01
4.704005308911077821e-01
5.620773298122559991e-01
5.829597700143402950e-01
5.225136759756530136e-01
5.230981476547045261e-01
4.563724681801353267e-01
4.281332481618518870e-01
5.798198778637937423e-01
4.792889867676027316e-01
4.250912289429640833e-01
5.707923862193162723e-01
5.536344518008988747e-01
4.932680947027173191e-01
4.696939046600042689e-01
4.405345321861354746e-01
5.556317043517075005e-01
4.416732351781297305e-01
4.323827834100916201e-01
5.816381917993329598e-01
5.300544222055123544e-01
5.177988516004794484e-01
4.501334642108250073e-01
4.326331150761417166e-01
5.327827842714724094e-01
4.651462036587450943e-01
4.935023398522861426e-01
5.417863804257994076e-01
4.279964449444521035e-01
5.180160424126061258e-01
4.715360643424799103e-01
4.583164890867142405e-01
4.645028943046826120e-01
5.681252171099721027e-01
4.482436147869517384e-01
5.509143876399346107e-01
4.073403316006372621e-01
5.141602524937106677e-01
5.327069780052178238e-01
4.325709906592115073e-01
5.331244112996209594e-01
5.528209522306335444e-01
4.730232607068861062e-01
5.572118435958639537e-01
4.799635201107160798e-01
4.761170297499753845e-01
5.961027381576530226e-01
4.972300417348972101e-01
4.938531428460224415e-01
5.188539418398530056e-01
5.603373504877192657e-01
4.424219610817713977e-01
3.525789344671780845e-01
6.403641298487906530e-01
4.538790892854349668e-01
5.077217231215558346e-01
4.857893963118999348e-01
5.811645086337620114e-01
4.858263222983296714e-01
6.020090591506719324e-01
4.734783064256548046e-01
4.419263884928145703e-01
5.083694140372392312e-01
5.306203218560778812e-01
5.249360654905297352e-01
4.660129035850076873e-01
4.494088145287151725e-01
4.031070815207510871e-01
4.434767957810686334e-01
4.947075489354910149e-01
4.711878030471190471e-01
5.227312756651452119e-01
4.140628060900787277e-01
4.675218083795684154e-01
4.058596605564228077e-01
4.684962290946040331e-01
4.668484969582356592e-01
4.374983082182856142e-01
4.202050958862774133e-01
4.603040019618209189e-01
4.278678462282283212e-01
5.180537245476773967e-01
4.385717840416467617e-01
4.267916068974421662e-01
5.797936937061364260e-01
4.845476273949128054e-01
4.354774409774310184e-01
4.986183488399142383e-01
4.221290207509265646e-01
5.040390732452115774e-01
4.444872447435502250e-01
4.836207896187748045e-01
5.459801371373181889e-01
4.581759087875478809e-01
3.739456387274523452e-01
4.440431855924092952e-01
5.217721936408736827e-01
4.952207674162882323e-01
4.744092663054133574e-01
5.754700763121767260e-01
4.758015709328223264e-01
4.495290996066560463e-01
5.255045644407574379e-01
5.062376321712677152e-01
4.517900465361514573e-01
4.062413556785247071e-01
3.786923753003828552e-01
4.420782366309247147e-01
5.058811194308158177e-01
4.036275805210789991e-01
5.199780759191365842e-01
4.981595329366166336e-01
5.090395194989957295e-01
4.806565673184361454e-01
5.034894597436755381e-01
5.390105299959019325e-01
5.141048199612324732e-01
4.815587559610663981e-01
5.545911156559054644e-01
4.776474451171953683e-01
4.536960124073190492e-01
4.351344359112364613e-01
4.780623403178981268e-01
4.050524059450733572e-01
5.022762388057248062e-01
4.913721497743517297e-01
6.217699373614659075e-01
3.782617416141981770e-01
4.692780922769914098e-01
4.363813216537893447e-01
4.817288558826499090e-01
5.334611707175699324e-01
3.417918474111140137e-01
4.830887359128689940e-01
4.467774932895561268e-01
4.165728751628782200e-01
4.450015509443359663e-01
4.395016373514316621e-01
4.017860450068714839e-01
5.175145753100059975e-01
4.346605694244953244e-01
4.186503451284950827e-01
5.298208030003421776e-01
5.462432698460373270e-01
5.908864983658486114e-01
4.270262556127937814e-01
5.387073348077248136e-01
5.174760050288844671e-01
5.522949466715108002e-01
5.087645763658275033e-01
4.800143200129426413e-01
4.611617435441119905e-01
5.250697954044425408e-01
5.122297183789307207e-01
4.996865303739552733e-01
4.469805445606061522e-01
5.175981741542853287e-01
5.181751004956839379e-01
4.526990563530897682e-01
5.690350283569957091e-01
3.655859551677700936e-01
4.285476198530845937e-01
4.958429279757302632e-01
4.816837506587207107e-01
4.238907715240717855e-01
5.587736880467883971e-01
5.437019664942437380e-01
4.852306611021862670e-01
4.555066497512875179e-01
4.485423037417036185e-01
4.836601684712250604e-01
5.109720332608619353e-01
5.132108691835187697e-01
4.546278678969274956e-01
5.075071355797093897e-01
5.157388403761919982e-01
5.370366372305788172e-01
5.159918712621105463e-01
5.278044882128494208e-01
4.923912829128844759e-01
5.286929482838234051e-01
4.615498080864737784e-01
3.979292079395377324e-01
4.555349846695866400e-01
4.942601094049923760e-01
4.675731433999524844e-01
5.094050564824402771e-01
5.555339490623572019e-01
4.876479115418896337e-01
4.397776836920116450e-01
4.811552809860830671e-01
4.576557848535180439e-01
5.175858504252860426e-01
4.146108227951059710e-01
4.526341738699873884e-01
4.284625049149577425e-01
5.218239801995048222e-01
4.315941351746312438e-01
4.351142484118179499e-01
5.429323563878131198e-01
6.156006052481244328e-01
4.363583617575415574e-01
4.669768033407806218e-01
6.161637663344016191e-01
3.645976657936668142e-01
4.203217907862714098e-01
5.267417882785310201e-01
4.889705724148161181e-01
5.583752310759975135e-01
4.256243592926673980e-01
4.317215790062813308e-01
4.278055559366811256e-01
5.185562979181845833e-01
4.707250337744394164e-01
4.804342300117134812e-01
4.400005697112074343e-01
5.035484597169038734e-01
5.013208082715983060e-01
4.421863394445929019e-01
3.872992982425289554e-01
5.232759851518734573e-01
5.037025472774824264e-01
5.258084472950007582e-01
5.017897664777116740e-01
4.084415334669068143e-01
4.896961450072063182e-01
4.310463356711957683e-01
4.571018259147409113e-01
5.577507007419411078e-01
4.110379347530948579e-01
3.844056843361285392e-01
4.592812126539458362e-01
4.762255071401015338e-01
4.553983003850982647e-01
4.962513972823460184e-01
4.330297853964511501e-01
4.064508937318948023e-01
4.538137047753574849e-01
4.739535222818778704e-01
4.514894467311307280e-01
4.010486166486725845e-01
4.542111131945928970e-01
3.914398664661848937e-01
5.492922060800309314e-01
4.225400733010949428e-01
4.115131009652929772e-01
4.301255033336550126e-01
4.408426955390734037e-01
4.209933920918136896e-01
4.471189953674594153e-01
4.004278090836587700e-01
4.020687680179430012e-01
4.177112010802809805e-01
4.064446011246036217e-01
4.046668785513706235e-01
3.314052453566111445e-01
4.347373340023059085e-01
5.359589978313319403e-01
4.225262390448480398e-01
3.585268229104016102e-01
3.254854015251282262e-01
3.182835453393205727e-01
4.453329023891416383e-01
5.229099569771400446e-01
4.307370943724996848e-01
4.593122315174175130e-01
4.627050927988483053e-01
5.654064266085614410e-01
4.207477920758225243e-01
4.039630038962981340e-01
3.682093972097141843e-01
3.994736945133129935e-01
5.077158706946838240e-01
4.352145557553483979e-01
4.534183646995177397e-01
4.958833028717212765e-01
4.669181772238616412e-01
4.675262969073264996e-01
5.171921980464115887e-01
5.217317365788740613e-01
5.298101840377115179e-01
3.490576335241296069e-01
5.309144246435330006e-01
4.249296174421510752e-01
4.746612068899775383e-01
4.824956723761472666e-01
4.542033451971353997e-01
3.732251483828526450e-01
4.749289333468434404e-01
3.862029026534906095e-01
4.457700239753877858e-01
4.468557610740432340e-01
3.616871435230207821e-01
3.940924263154727547e-01
3.862870076005585074e-01
4.129048732129140808e-01
4.111700556160750586e-01
5.031387585147408803e-01
4.169999997268289960e-01
4.701096059692158602e-01
4.301715646655626113e-01
4.028779555209039964e-01
3.861373468890095251e-01
4.519612667288990804e-01
4.055480839015637162e-01
5.340048258570144757e-01
4.529739814663639175e-01
4.026288387876056363e-01
5.410714421961188014e-01
4.040549694215933574e-01
4.470650730237733517e-01
5.225814510999804430e-01
4.968054429309419207e-01
4.958831245697807311e-01
3.627005317196827505e-01
4.780643953883484398e-01
4.377957523153744868e-01
4.329961324391200517e-01
5.465308465161403673e-01
4.368655067355800559e-01
4.530296329453253890e-01
4.566829213745462468e-01
4.281342138419099719e-01
4.127333350637085729e-01
4.623862714994116385e-01
4.895734133055082982e-01
4.041212003217278803e-01
4.642471920419769527e-01
4.038907801277768495e-01
4.236917525549780961e-01
4.753397367080073876e-01
4.103357054521434844e-01
4.891898945470051774e-01
4.340466923496020812e-01
3.481163043834364923e-01
4.931043187635164582e-01
4.308213296988477325e-01
4.473554558072281306e-01
4.477520459960420696e-01
3.899011201867331189e-01
5.503336981111710546e-01
4.252943844948683383e-01
3.703404013756108615e-01
4.289462273879824372e-01
4.090147117429721590e-01
4.889580609182710424e-01
4.531979174609226946e-01
3.839850295896160004e-01
4.289437608010747693e-01
4.035308436676775523e-01
4.488987227082423259e-01
3.768382701103419885e-01
4.562427740270609822e-01
3.657273422757703618e-01
4.786511374277780950e-01
4.242566410744237904e-01
4.593978067559984502e-01
4.359734364798324990e-01
5.299824061082922810e-01
3.823776176859147724e-01
5.377412801152543498e-01
4.011694890634165400e-01
4.431908614100159571e-01
4.171556888971148513e-01
3.654824291756881283e-01
4.994560831129541412e-01
5.098484329321902875e-01
4.100079418891900973e-01
4.495241724707929043e-01
4.333568067687678660e-01
3.839181252218611951e-01
4.060217366016909413e-01
4.963589232144031693e-01
4.019170811295130763e-01
4.053313820702312276e-01
4.342992611360750321e-01
4.213531720449321116e-01
4.774018114701732429e-01
4.136126845592669743e-01
4.006198317568654965e-01
4.208601659838512310e-01
4.134727510862460376e-01
4.197504817476771510e-01
3.772213785736023284e-01
3.714094568959175890e-01
4.799102162613378963e-01
4.563871960692609253e-01
3.615547586020291249e-01
4.917022894325357441e-01
4.342096921788027308e-01
4.132000152718029451e-01
3.870273549761229503e-01
4.069771959088616109e-01
4.279627325154576334e-01
4.009976882916700403e-01
3.982091326036077961e-01
4.357418185666964150e-01
4.103272342134752226e-01
3.530152992063215200e-01
3.818653881697354202e-01
3.509077646553100394e-01
4.037195371730275539e-01
3.947652605762401179e-01
3.502066266831907471e-01
4.804734257011101239e-01
3.767653006403692273e-01
4.094775135255351306e-01
4.244625978946324762e-01
2.992625814770095705e-01
4.122587586935068660e-01
4.397782976832630419e-01
4.100336261026581441e-01
4.122566201727024815e-01
4.116965873707468249e-01
5.106715330413323928e-01
3.532702566097464247e-01
3.630101048886262838e-01
4.239292919423789940e-01
4.145262895441330642e-01
4.426913844274052434e-01
4.084429766048527921e-01
4.099312412656596072e-01
4.214730961090946137e-01
4.692715876454554569e-01
4.103445521874209967e-01
4.298655308046526735e-01
4.222703868786190085e-01
3.928795774931254092e-01
4.163790654276059433e-01
4.571403408775839838e-01
4.017602663014120945e-01
4.422941935175702111e-01
4.460405960692575000e-01
5.359022482673070353e-01
3.794211809241555544e-01
4.277871431057585494e-01
4.290652763353105525e-01
4.583299753393171305e-01
3.883237116318460358e-01
4.173981443777016742e-01
3.479025811943949331e-01
5.080942014559685083e-01
4.353537868797267563e-01
3.519156907663380518e-01
4.099269613990739192e-01
4.167153193203592121e-01
4.236659196297135055e-01
4.368129682995389729e-01
3.465120488883839944e-01
4.390996332046826489e-01
4.385442289828374585e-01
4.337116840794282280e-01
3.328840105292623641e-01
4.916533538258204827e-01
3.786061581861672187e-01
4.478906272458371141e-01
4.144434638200982235e-01
3.197309795348569628e-01
3.537410648558805271e-01
4.660978064744324967e-01
3.779254207156448886e-01
4.037722916716120491e-01
3.674410885291190532e-01
5.594540195653894266e-01
3.723502707312404403e-01
4.022780004085428351e-01
4.423037085013541980e-01
4.041565122303135138e-01
3.905096828565646772e-01
4.872755656304911809e-01
4.540244783423863506e-01
3.965357625099059091e-01
4.090946621688822948e-01
3.259048238273828391e-01
4.190523371377872230e-01
4.125490444945117408e-01
4.198218201228585689e-01
5.270726586858196505e-01
4.323832613515958823e-01
4.170496841496382223e-01
4.255589456728229858e-01
4.665039370924584650e-01
5.474899353085593834e-01
4.334689910743945163e-01
4.181456536566020565e-01
4.130380971896507325e-01
4.061508586161187151e-01
4.196611220168720569e-01
3.688324377193851200e-01
4.004510212636139266e-01
3.820096570935215818e-01
5.038466139298243274e-01
3.787511820742741619e-01
3.272186986848600321e-01
4.816555986872576578e-01
4.038333723074829518e-01
3.968057287907476027e-01
3.482948592111465014e-01
4.087272970898901403e-01
4.921621037254406694e-01
4.421514592182307357e-01
3.959876552010391237e-01
4.655064666495842274e-01
4.118765730380118950e-01
4.354349424164379867e-01
3.704258496317147653e-01
4.661447289144518003e-01
4.115742108593405946e-01
4.861240654842859388e-01
4.872387437696789059e-01
4.170607265949487497e-01
5.010887283917593304e-01
3.971408688521662067e-01
3.906435903593561410e-01
4.368053811865713065e-01
3.520417287414670526e-01
4.408292850130153262e-01
3.313643612282741180e-01
3.575347154285883899e-01
4.269628354842226470e-01
4.742541607769364398e-01
4.749244893580851778e-01
5.080320665066925256e-01
3.345373617631298702e-01
3.946011137226891341e-01
3.715885978247357446e-01
3.993593286285301303e-01
4.091294671113415160e-01
4.009531565838155287e-01
4.266583342865462036e-01
4.075101234228818425e-01
3.283083803818830360e-01
3.762801777546791460e-01
4.013359805875799657e-01
4.212740824813749896e-01
4.310944857595311874e-01
4.292849781101085727e-01
4.125654066459634728e-01
3.532724504213511918e-01
4.970599460592672325e-01
3.485798279803113409e-01
5.385450768878526917e-01
4.107135198520035502e-01
4.196684624132927532e-01
3.730243318756913395e-01
4.185064390127459233e-01
4.297026288432131969e-01
3.278210396684230754e-01
3.621233153870332955e-01
3.405581415870766460e-01
3.998434273730746003e-01
3.635241694004704982e-01
4.768008553301681385e-01
3.740514509352261818e-01
4.498047692408098097e-01
3.874273817692009403e-01
3.424615439839934217e-01
3.939736003048154855e-01
3.678666569771784634e-01
4.474298376751643103e-01
3.207318733220124729e-01
3.888049274355928064e-01
4.646241074242319358e-01
3.627418050242489644e-01
4.079982945021236596e-01
4.625962250554395694e-01
4.456580774490405128e-01
3.575531142198338230e-01
4.282623439826420686e-01
3.910287439869774007e-01
4.518989852967040810e-01
5.142490440601102941e-01
4.659476617981774260e-01
4.234097227188164947e-01
4.186667814377839636e-01
3.987058355996507819e-01
3.891319339403805366e-01
4.309180656412174293e-01
3.770859286448464132e-01
4.175973493330090713e-01
4.190866313386096276e-01
4.791055589580108798e-01
4.334929544740873664e-01
3.888322953602785237e-01
3.754927301191750000e-01
3.643193865553218114e-01
3.614020065080654209e-01
4.469247781631306982e-01
3.636781844865482061e-01
3.280507052629847986e-01
4.555811976245864314e-01
3.723395579833481128e-01
4.517220236060236482e-01
4.656951463341062469e-01
3.701441951675365494e-01
4.501949354244161317e-01
2.823926936384425490e-01
4.206540805574204844e-01
4.318972658334087056e-01
3.594310937072151546e-01
3.454060367605426562e-01
3.947781527618973718e-01
3.772992549687138042e-01
4.292186266387954530e-01
4.346926930918676990e-01
4.114000870102082486e-01
4.122934967622045588e-01
4.752494542384955167e-01
4.465785557181849996e-01
4.026357883938409543e-01
4.458132528077309309e-01
3.874796542521603548e-01
3.998747519528533245e-01
3.600254254191492254e-01
3.703132855974686222e-01
4.101800230957201587e-01
3.859193259606791271e-01
4.145656291754873379e-01
3.919791466675142666e-01
3.870992305642314002e-01
3.737643511399327267e-01
4.114457039650283310e-01
4.500568881126803533e-01
4.100085965525672727e-01
3.488588291292554211e-01
3.802766178384271445e-01
4.013348780708863028e-01
4.136170582694666531e-01
4.047028831503080015e-01
3.854956682991547701e-01
3.748918560643603737e-01
3.651791865878183385e-01
4.283085947679529104e-01
3.682193213803373055e-01
4.175439607428812483e-01
4.400336134739612493e-01
4.937126901611984531e-01
3.264926779634624299e-01
4.113266625869569926e-01
3.634872398934472781e-01
4.209446096044147101e-01
5.107069258107288512e-01
3.339273701691518603e-01
3.776128595126403975e-01
3.058016585685890965e-01
4.150836068067360052e-01
4.506979167402704323e-01
2.903549333641077812e-01
3.425210091870537488e-01
3.257749103237596588e-01
2.997899736611794874e-01
3.912309067158366571e-01
3.391405252697866635e-01
4.734316959464150432e-01
3.732558249565969266e-01
4.544722211879439477e-01
3.398993274305308065e-01
4.403501685252130815e-01
3.863111641204046709e-01
4.219034520671863242e-01
4.266973697014829203e-01
4.117015773662037192e-01
3.839854961579274861e-01
3.611983058908823097e-01
4.735743132235550323e-01
3.577354473395656931e-01
4.482393730472180593e-01
3.383979174775613719e-01
3.721446215491230891e-01
3.275724072641351681e-01
3.836371968038591596e-01
3.351110960889013279e-01
3.164952067090207044e-01
3.917078192799739456e-01
3.830312426754990951e-01
2.897233372010336039e-01
3.953602743312711332e-01
4.608660233716335153e-01
3.644210629767065113e-01
4.024374729989657062e-01
4.252853228453017942e-01
4.082698065249426578e-01
3.900396513844923141e-01
3.711451779397401673e-01
3.517620181022971804e-01
4.110370082961240512e-01
3.327974910173215894e-01
3.271288397632031164e-01
3.842548532917195447e-01
3.641945608247275645e-01
4.349543559505040236e-01
3.748172351794088475e-01
3.686276091188523951e-01
3.935655320101912880e-01
3.433222870799966242e-01
3.926821668180476843e-01
4.048224023574835684e-01
2.965108799687644625e-01
3.276933335334200614e-01
4.535516733564343150e-01
3.875436690421558694e-01
3.495147324846487047e-01
3.891912828731266538e-01
2.812367825652150044e-01
4.203386352002606574e-01
3.616359339569121256e-01
3.696603506271149420e-01
4.234020716554383612e-01
3.532240090513167341e-01
4.132132770114177456e-01
2.915952975941628611e-01
4.672127196705761487e-01
4.890322519798192547e-01
4.647859268757267848e-01
4.053932935787087910e-01
3.742244880871339885e-01
4.245801005506826820e-01
3.783242432389388732e-01
4.051843415976781881e-01
3.773491838835316137e-01
3.858403973610673998e-01
4.227598815220814932e-01
4.241008708913029390e-01
4.872779900929117836e-01
3.423618077161144635e-01
3.487014862814001304e-01
3.695971697389089372e-01
3.946479267806365376e-01
3.390119356732059774e-01
3.416146856997645531e-01
4.344942844787353931e-01
3.337326054288322075e-01
3.360039344555008634e-01
4.972135194665558422e-01
3.679882054019535942e-01
2.957594320472182736e-01
3.839283237752700861e-01
3.361778416615370801e-01
3.623866798913568665e-01
3.767687455053083667e-01
3.395583320246466363e-01
4.334680069085449228e-01
2.734647288858148562e-01
4.079373222934531418e-01
3.502500382695551417e-01
4.626281800359140495e-01
3.881317429284195653e-01
3.725991707412927845e-01
3.179554783598680379e-01
3.363891521640471893e-01
3.616563950097462232e-01
3.932884056075023893e-01
4.125917013589815996e-01
4.550382032436382507e-01
3.440002309923617108e-01
2.841795305247947212e-01
4.550453346684235623e-01
3.675409730951023635e-01
3.701462893992901182e-01
3.856328808446561340e-01
3.781615557233357627e-01
3.901841675465966275e-01
4.507818899790752010e-01
4.140203623023909763e-01
4.179263926151497444e-01
3.673137692748207339e-01
3.843206026608063097e-01
3.624439554046314238e-01
3.033135536207811622e-01
3.686020870021852192e-01
3.676314840907587422e-01
4.166646883902407894e-01
3.749214619100038615e-01
3.806412005366014983e-01
4.128761724534703026e-01
3.764551538417330590e-01
3.191589704802186844e-01
4.125032608812153612e-01
4.577868073513409186e-01
2.744443190835002544e-01
3.220282049928665513e-01
3.667190624927553211e-01
3.874345447261405839e-01
3.901164944019703817e-01
3.853364711255440334e-01
3.626104936030255521e-01
4.286705964126233392e-01
3.789931153549603859e-01
4.051093755500036475e-01
3.928056961970103345e-01
3.713749958119663686e-01
3.393466772807640641e-01
3.667751632235400905e-01
3.371687057491216666e-01
3.797749967686264161e-01
3.755388268786752914e-01
3.979106911188979301e-01
4.164675499838816908e-01
4.338854271248334116e-01
4.085589093728804189e-01
3.420067167996522217e-01
3.429417930495470279e-01
3.179517122678434671e-01
4.399433224690121880e-01
3.711110837986538180e-01
4.296453087687495120e-01
4.079575839997624520e-01
3.798897534536200271e-01
2.921033287727787808e-01
2.963881397688319375e-01
3.024991381511274446e-01
3.598358522415355254e-01
4.164437066364474749e-01
3.282584589095729477e-01
4.417554941826524195e-01
3.650429549423561126e-01
3.805153438999847038e-01
4.066349433010457703e-01
3.019947228665458283e-01
4.249410620937539296e-01
3.611887695477937754e-01
3.840631597572526923e-01
3.482584752471619693e-01
3.536670027716735110e-01
4.086928835615926126e-01
4.221265300690115740e-01
3.941377181391009232e-01
3.875772476987537352e-01
3.161976653996122488e-01
3.944982953267581749e-01
4.104348140162743519e-01
4.144637985836862049e-01
3.199234849405687142e-01
3.198570243371405830e-01
3.954246464099906988e-01
3.927163104931622462e-01
4.335641687156187585e-01
3.488833955155128397e-01
3.690265287820111983e-01
2.903380656699358076e-01
2.985319800559622094e-01
3.117029754170306810e-01
4.651814321421769427e-01
3.597755760540944370e-01
3.403844337465526393e-01
4.326336088292440096e-01
3.928015203531355914e-01
3.253544487440223065e-01
3.412610756851712224e-01
3.261895280131436037e-01
3.323659687430376430e-01
4.696984722808717483e-01
3.252449161637177566e-01
3.240979988029349945e-01
3.659876598809626014e-01
3.754870315332392572e-01
3.561678931407005200e-01
3.034646265731515968e-01
3.665145664747493370e-01
3.691459173614238254e-01
3.724839580716258203e-01
3.866414117584772714e-01
2.787136828347677731e-01
3.994993237119289775e-01
3.195432571994795135e-01
4.141377800129492082e-01
2.929965156400004545e-01
3.733674208770585978e-01
3.080494571306452434e-01
3.536928480321248625e-01
4.407612996912994574e-01
3.680497007913491325e-01
3.175243000117941028e-01
4.104406535260277100e-01
3.283705521848274134e-01
2.804243017968942042e-01
3.725000398755614617e-01
3.627691053503994678e-01
3.709864471711767919e-01
3.531196480936385496e-01
3.007938235508339497e-01
3.823695414278858173e-01
4.130912586812716114e-01
4.190887169562175218e-01
4.012769146525103636e-01
3.752357441217856748e-01
3.368095113451429201e-01
2.841088311806549971e-01
3.874060001112106244e-01
3.649174124102188554e-01
3.566624897590646159e-01
3.295254528597299504e-01
3.600463376170877083e-01
3.147037670708017765e-01
3.184987793597518491e-01
3.157969854616436423e-01
3.011678712346039233e-01
4.901454349720648640e-01
3.407068441348008458e-01
3.125921819396673129e-01
3.415786225998719283e-01
3.635113779165163317e-01
3.901715452905057946e-01
3.627722994061995387e-01
3.889365130511346913e-01
3.912749976683209674e-01
3.407222437161991913e-01
3.852103729655438347e-01
3.723050140192477597e-01
3.217638924364877306e-01
3.580220306613125514e-01
3.448125006584213392e-01
4.153671995809222195e-01
3.492958577640846163e-01
3.817956927667943146e-01
4.504269922196658116e-01
2.926248554444647043e-01
4.073553747832491245e-01
3.217151328674691113e-01
3.029497338954693086e-01
2.781788350244420727e-01
3.659342172309090757e-01
4.660366041219849986e-01
3.133372500773750624e-01
3.274497889261198114e-01
3.623341846603656546e-01
2.873774644076652618e-01
4.177014948198637945e-01
3.772780019803935736e-01
3.656643544968289916e-01
3.875359161909049943e-01
3.414129247352364338e-01
3.616807316954374629e-01
2.838518557003133491e-01
3.615241408959475322e-01
3.723979444331791400e-01
3.976910089386633262e-01
3.429683542376354421e-01
3.383731226289032890e-01
3.779457012931557447e-01
3.007958363480387476e-01
3.018065664862266684e-01
3.787069137494030180e-01
3.619983068162392348e-01
3.778585400818815221e-01
3.105846458824070844e-01
3.754945452794673511e-01
4.240165875644449356e-01
3.587318858049601267e-01
3.858950466543878410e-01
3.039183573388364312e-01
3.913976986557186066e-01
4.286082029209277167e-01
2.715040405956224423e-01
2.708112790432937733e-01
3.350988584775920209e-01
4.106789015015447353e-01
3.366753392743963569e-01
2.654821088018141095e-01
3.205835770633110315e-01
3.624319206287283657e-01
3.045662114804983944e-01
3.565336214866945963e-01
3.461877206680930574e-01
3.804894881777557969e-01
3.286652425494429597e-01
3.183552894386087462e-01
4.272089327279277038e-01
3.475224705461384400e-01
3.132381269080739550e-01
3.889419278357583165e-01
3.101023396576265689e-01
3.786636508242658961e-01
3.560575223382599352e-01
2.937828693044469697e-01
2.970783587476412135e-01
3.835247458674607701e-01
3.203041001648290753e-01
4.104671900274607377e-01
3.356417903632799571e-01
2.894591937965142470e-01
4.169753431762560081e-01
4.072545293075568451e-01
3.675599289999365027e-01
4.533561201565934340e-01
4.202371202976480369e-01
3.403397557846869481e-01
3.564239120632939906e-01
3.536083142138194413e-01
2.876084813128077511e-01
3.761269252050293277e-01
2.736857337087899578e-01
3.242928219271313250e-01
3.332049170395432469e-01
2.831604450880898516e-01
3.051989514041517637e-01
2.712161294991736193e-01
3.789870854314528192e-01
3.535322436561420534e-01
3.048089115033829621e-01
3.796835410284989942e-01
3.559990214370225003e-01
2.968686607264465205e-01
3.845124522658083244e-01
3.708462464344516873e-01
3.176358727016246886e-01
2.823670089955322426e-01
3.272673835667779807e-01
3.581979231863441915e-01
3.626512465826176590e-01
2.930294607696730669e-01
3.540517047443702547e-01
3.913646884907099888e-01
4.243868926544035469e-01
3.477537060793450263e-01
2.693402506112950179e-01
3.764131414777566742e-01
2.852668355161359082e-01
4.818755082776282062e-01
4.454905787964454356e-01
3.614772806783386749e-01
3.447761532790477590e-01
3.432190751617877900e-01
4.138470776665207906e-01
4.056484594302831037e-01
3.089145088088882107e-01
3.500284993774406272e-01
3.237717122090269517e-01
3.207200918286038371e-01
3.497114086653719811e-01
3.653196264702561202e-01
3.591706985754563597e-01
3.522346172953627064e-01
2.972835385763498706e-01
3.491555943293643827e-01
3.436662067987398261e-01
3.747633624925688633e-01
3.266777702304200504e-01
2.854351608682665908e-01
2.773639291684395491e-01
3.571617178643989865e-01
4.107639046316145515e-01
3.750250587060721119e-01
3.304183926042171260e-01
3.887633286484881157e-01
3.229157473117837407e-01
4.094146172382508442e-01
2.930371954108128008e-01
4.843964391469952613e-01
4.486663769453179129e-01
3.372799145267860177e-01
3.247130588502516457e-01
3.639677981768107973e-01
3.707530568505072455e-01
3.723852126540526108e-01
3.124064790423373150e-01
3.489742267916445817e-01
3.972039265067646707e-01
3.539346316920459201e-01
3.219659989869034789e-01
2.611515961329330393e-01
2.516309125159620907e-01
4.051347683234725050e-01
4.285709823037431310e-01
3.311481503467506582e-01
3.032339069879916860e-01
3.582672959949945724e-01
3.911445532997524510e-01
3.468378753004769943e-01
3.209908355514859424e-01
3.549262180803878231e-01
3.203370640100500766e-01
3.361455598674861212e-01
3.224485529604834144e-01
3.305533225538188069e-01
3.939212346030969703e-01
3.365504720253161830e-01
2.684880740800050791e-01
3.277967165470335731e-01
3.455598698059748064e-01
3.608412726563519635e-01
3.547069204249920782e-01
2.767146589148778979e-01
3.917752433087188790e-01
3.117865727720836588e-01
3.374472948224505608e-01
2.958670626965254624e-01
3.452949841113944207e-01
3.063220890766670257e-01
3.598967667747927646e-01
3.536001163111592849e-01
2.717506482972180115e-01
3.499003336289522870e-01
2.470330335216836259e-01
3.076327909954899020e-01
2.614630894121018900e-01
2.716389305177983604e-01
2.987502414069164169e-01
3.088063176772379292e-01
2.743923931181626030e-01
3.223413030221982112e-01
2.951666057489807926e-01
3.547680733707476719e-01
3.707536407562391778e-01
2.996337376585789247e-01
3.431564928378518231e-01
3.423931093405882531e-01
3.480186230889691368e-01
2.976175304059926474e-01
3.620111494554078546e-01
3.269163389312350065e-01
3.202208260732491985e-01
3.449969427102571040e-01
3.766423302326153411e-01
3.660631296255884015e-01
2.798842078240693643e-01
3.254472341542660185e-01
3.331658307400849339e-01
2.752484924421160217e-01
3.409678638608567569e-01
3.933488922669655108e-01
3.626698521743357828e-01
2.863778738483270248e-01
2.575060788551133961e-01
3.789261585864885928e-01
2.529074945379247152e-01
2.696883461112128955e-01
3.328200587090728302e-01
3.395675709687210886e-01
3.385466284275877036e-01
3.121476791480342072e-01
2.768095029145708486e-01
3.461785317757696823e-01
2.976927742832922719e-01
2.733728206170247810e-01
3.686769897588150213e-01
2.853013855285009837e-01
3.459488071800400633e-01
3.107163307346999526e-01
3.513763763698916076e-01
2.923765078781319637e-01
3.850335342796222249e-01
3.329568542867142322e-01
2.883309022723851145e-01
2.944271576854833872e-01
2.960301747029351893e-01
2.726757291734955846e-01
3.302303774360155764e-01
3.205719902539116428e-01
2.528710412445867584e-01
3.090736414796542708e-01
3.356953914090089475e-01
3.427592841408354518e-01
3.269192633999649655e-01
3.219787863392704064e-01
3.397014282586791611e-01
2.994444249510524458e-01
3.111788862550423640e-01
3.650052699148317314e-01
3.435951170211081207e-01
2.819623352115906978e-01
3.352138323836145739e-01
3.071462914414024303e-01
3.725941034265159435e-01
3.098583613559732219e-01
3.053621419939981374e-01
3.252651782257189872e-01
3.097591540963261503e-01
2.548830269605423804e-01
4.039938708971809178e-01
3.300590860624258438e-01
3.385851199679588697e-01
3.034138302880758364e-01
2.998041287586830084e-01
2.627852892340119539e-01
3.377202661172745701e-01
3.263407931720696542e-01
3.699119363181296860e-01
3.789905768580814627e-01
2.767503928682751857e-01
3.327399915894427296e-01
3.493674907695676346e-01
3.340397528129627758e-01
3.238058942470132262e-01
3.015455419498395684e-01
3.378659529867881206e-01
3.353193492344826998e-01
3.087935889536518874e-01
3.046631937860424522e-01
3.613373236524935472e-01
3.643843293717164977e-01
3.105716759099296231e-01
4.212696965576047115e-01
3.197491432380081267e-01
4.025362094836523186e-01
3.873715818100988972e-01
2.779747363175582020e-01
2.916048095705153775e-01
3.472976729349688263e-01
3.895943973461806209e-01
2.937442762196514900e-01
2.691347625536420485e-01
4.098165359158641996e-01
3.542639866311563246e-01
2.646114134247459226e-01
3.263445873385775742e-01
1.976514113090022395e-01
3.136109598827810929e-01
4.026475608976677334e-01
3.672089387536167093e-01
3.302149939763499020e-01
3.373464512057181564e-01
3.996117311149823270e-01
3.087535616304943331e-01
3.346167646538249496e-01
3.637391674353014359e-01
3.109684695920816866e-01
3.263679407559380019e-01
3.306291116887127290e-01
2.730858220359101973e-01
3.058798164272937270e-01
3.196448038716813711e-01
3.508615445307672887e-01
2.888565191503714713e-01
3.412415200696446438e-01
3.626484667262264705e-01
3.120631435970032674e-01
2.922885432892632362e-01
3.228179309615827330e-01
2.545098110253093404e-01
3.173413662748723607e-01
3.160288559844587897e-01
3.227633021245508438e-01
3.704712442445489695e-01
2.946046517377515772e-01
3.725424443264366281e-01
3.431114889903579268e-01
3.890023889972180626e-01
3.278223730575893780e-01
3.334603279196979853e-01
3.207256287019369378e-01
3.417770232204119241e-01
2.877091092556995355e-01
3.533690782298697375e-01
3.227317757078442262e-01
2.804705153890705849e-01
2.807592889769892075e-01
3.043383613099828189e-01
2.676603412266898019e-01
2.764101253890959842e-01
3.264674303375155184e-01
2.699118215705551549e-01
2.963497949965199219e-01
2.809628387871107025e-01
3.660741314644395117e-01
2.508669478621330939e-01
3.098681867271149137e-01
3.003377239090014306e-01
3.253524383333146197e-01
2.782552864309518759e-01
2.381349464254781667e-01
2.978913095156189295e-01
3.094463566657758569e-01
3.520054978019668823e-01
3.875012829857669150e-01
2.932313245155339643e-01
2.937738889462673808e-01
3.479740248211222742e-01
3.119719732401742274e-01
3.491022413871899821e-01
3.369705341714080982e-01
2.366371326015612453e-01
3.068567729078355288e-01
3.099759653926074665e-01
3.741491416278930893e-01
3.310200870248169447e-01
3.273853955128044335e-01
3.053235342024610555e-01
3.780512879963043860e-01
3.438755734066080705e-01
3.363795842550588167e-01
3.731090153017232458e-01
3.317234258178340944e-01
3.053927586023574836e-01
3.006413425497154734e-01
3.468511020066188943e-01
2.000015856432317551e-01
3.578256819141844569e-01
3.279871247542311408e-01
4.033056378437834266e-01
3.175382093197705036e-01
3.108124726466017784e-01
4.322761308737197994e-01
3.214499261943006281e-01
2.954834793587621244e-01
3.572538064028085159e-01
3.926280025371315374e-01
3.042006395066053082e-01
2.950153017646292564e-01
3.570770524421802983e-01
2.778226736286265597e-01
2.755897235867116879e-01
3.009383947486009570e-01
3.372793270283738765e-01
3.538139038801911829e-01
3.291644177968887641e-01
3.273236749383672817e-01
2.868392413498085380e-01
2.262565166401793448e-01
3.767751109099370943e-01
2.759883639121699650e-01
3.480616271610598722e-01
3.762954504798279309e-01
3.225683753807686016e-01
3.761504966378537707e-01
2.571180148329541559e-01
3.181769754006646966e-01
3.482292252816056588e-01
3.260730391314994869e-01
2.947523285121643744e-01
2.734196574150957737e-01
3.374089091025100906e-01
3.694026901719305589e-01
2.977813840471866813e-01
4.269586484030232221e-01
3.385102448051175994e-01
2.830699516598074172e-01
3.174689488448364516e-01
3.407623189903188909e-01
2.590733794601418061e-01
3.638808673064455879e-01
2.721596727017038808e-01
2.990736884758981584e-01
3.235742880704617352e-01
3.050266968693406966e-01
3.470408943397649271e-01
2.737197408310894642e-01
2.373296859167622341e-01
2.964248743159122457e-01
3.375887358847256547e-01
3.367171111359845703e-01
2.904831841695000305e-01
3.397931970265971047e-01
3.278584096477742404e-01
3.001347028212614787e-01
2.616007617165325705e-01
3.169886214137717095e-01
4.257467023135085293e-01
2.949681352081968133e-01
2.826564706071648669e-01
2.523277809669303151e-01
2.774742510031670828e-01
3.342494105114562353e-01
2.986114275400173490e-01
2.672296341881365001e-01
3.026333149176550497e-01
3.255181436188509525e-01
2.509316352517236282e-01
3.462128487654624331e-01
3.246875801797011185e-01
3.045402571258831181e-01
3.095825100801259389e-01
2.996277399149298026e-01
3.081124893100993245e-01
2.745226275538729666e-01
3.235816323347662782e-01
2.648438114550094036e-01
2.660602914391927976e-01
2.741825332305699581e-01
3.200855436726721126e-01
3.129232543892472296e-01
2.482099858492579914e-01
2.773869935614826088e-01
3.356822337717074167e-01
2.703590689679088999e-01
2.622496515219668867e-01
2.494132500311113665e-01
2.883697010424952634e-01
3.046647654490068358e-01
2.442147825251629323e-01
2.527453083786392329e-01
2.680394648013059711e-01
2.647895930994397240e-01
3.610978142760603027e-01
3.095641761226375910e-01
3.070073523273098015e-01
3.108335127218097571e-01
4.088668008065705628e-01
2.951030159052608903e-01
3.504555540435780325e-01
2.998415040240914875e-01
3.300313441476780407e-01
3.651750924948026222e-01
2.826283119823810863e-01
3.981300084762223190e-01
2.725684147195017726e-01
3.218420019294869761e-01
3.257177996892808292e-01
3.349791195009222400e-01
3.066038901796783178e-01
2.364359393856482472e-01
2.799741509619135815e-01
2.163770987185963390e-01
2.717183097814988568e-01
2.978005343537940552e-01
3.209139873667326559e-01
3.201659019996507261e-01
2.870368332401730393e-01
3.333973895312495883e-01
3.427538394104496233e-01
2.980913173306032893e-01
3.426339243487140918e-01
3.007347721075730451e-01
3.484786143528306734e-01
2.615433779120152624e-01
3.208678307819760600e-01
2.274180693821803434e-01
3.071007901229154125e-01
3.140683419225751560e-01
2.580497085522656664e-01
2.713768946336375665e-01
3.278836143723526941e-01
3.015439859538489031e-01
3.244285518447150851e-01
3.325705814618611922e-01
2.641761954139367763e-01
2.925725172409134878e-01
2.217275708734250395e-01
3.034570839427649380e-01
3.248276268946891365e-01
3.279359732840233521e-01
2.966510363341987588e-01
2.427727885966545762e-01
3.396578820666402154e-01
3.471361688733913820e-01
2.775947645265178232e-01
2.691810668978410481e-01
2.955185175508663331e-01
2.575520958880846978e-01
3.087348192956206328e-01
3.408252836828289944e-01
2.814831710128206654e-01
3.560687386169262281e-01
3.355891047461032062e-01
3.223725788555463212e-01
3.150417412704304421e-01
2.716764863718559853e-01
3.379561672697826702e-01
2.765458211602678240e-01
2.887464709159064946e-01
3.217246673838184412e-01
2.933555994654252763e-01
4.310369386803483138e-01
2.540608053800599841e-01
3.223259594960888319e-01
2.606548221075841720e-01
2.293359704924066433e-01
3.258603712411498599e-01
2.535506176181038795e-01
3.332559471256660855e-01
3.181689263804035606e-01
3.974800566759869591e-01
2.358366335447569517e-01
3.365588350190532041e-01
3.072005780590064128e-01
3.491115561824767455e-01
2.768046272312553180e-01
2.301000691939149578e-01
3.427890703884676760e-01
2.247260435935577449e-01
2.655326616346446733e-01
2.824181227097474767e-01
3.276162697376641120e-01
3.208257859199232231e-01
2.271943779318139345e-01
2.898418071431786980e-01
2.749052631848969419e-01
2.757166508438094743e-01
2.646071377721621598e-01
3.145941913259113765e-01
3.455798037635434694e-01
3.200733623213969370e-01
2.905612213415822431e-01
3.033907690022505932e-01
3.095141940783767698e-01
3.068310222899880424e-01
2.741557385145768633e-01
2.971293620717390671e-01
2.686228648128836105e-01
3.127761995560662256e-01
2.909421338305657190e-01
2.412887979352505985e-01
3.524457701004617971e-01
2.900507334017896066e-01
2.584260572603659378e-01
3.520470527062725119e-01
2.667258452895294729e-01
2.626367656285052976e-01
2.644095862096625393e-01
3.073418693151502290e-01
2.822859205594608345e-01
2.401978488270553602e-01
2.710451902603528973e-01
3.125147623980593092e-01
3.087040643206284130e-01
2.860254681130481313e-01
2.387038517092300860e-01
2.943810807790279704e-01
2.715925484557806246e-01
2.423161486241230678e-01
3.341317249323218497e-01
2.191041085215109929e-01
2.350041619269971349e-01
2.361618727324991951e-01
3.196333959324422214e-01
2.997013783137092990e-01
2.327441189147494705e-01
2.703260875745949199e-01
2.891459829093450673e-01
2.596167418937370130e-01
2.773089750012351362e-01
2.971016457522504539e-01
2.653886884717623351e-01
3.128702211976068237e-01
2.805560487367372846e-01
2.931829744296471918e-01
2.030577786464916323e-01
2.319815486062440923e-01
1.840628452068156784e-01
2.900365228859562716e-01
3.357323693281211718e-01
2.838271807915689338e-01
2.744091370528680685e-01
2.565769396868031738e-01
3.253774523353094028e-01
2.269835830030229040e-01
2.792792406606744993e-01
2.560420578494239652e-01
2.510361030881791966e-01
2.609664321365773865e-01
3.149186333126048343e-01
2.091457020442112347e-01
2.642634815271660553e-01
2.403869772123786996e-01
2.704398774539721328e-01
3.183459123465435803e-01
2.295836123859004707e-01
2.120492069584665185e-01
2.623588798067981731e-01
3.139066522933135484e-01
3.020762649007547318e-01
2.107745523804501753e-01
2.989935413563308275e-01
3.120842900192899450e-01
3.678346445370071494e-01
3.129891525537946695e-01
2.702218910045834921e-01
3.126713968856852932e-01
2.477015392319965592e-01
3.237720951500285826e-01
2.915443655418705204e-01
2.945360416843428308e-01
3.116066220999981207e-01
2.673917330996433139e-01
2.460661677630730237e-01
1.890157722012137387e-01
3.467829750490208363e-01
2.600161739205801847e-01
2.296750045283645070e-01
2.204034940241793028e-01
2.587848811763533985e-01
3.193131443653996482e-01
2.144156653040149851e-01
2.366226939685017183e-01
2.647437133148432542e-01
2.450315060473682305e-01
3.342074336664614953e-01
3.706255369473172578e-01
2.488148550888751587e-01
3.207089829054851071e-01
4.052555626787311405e-01
2.822279974650092615e-01
2.149700366272869201e-01
2.884198815445364050e-01
2.298392045040472120e-01
2.527708396628246534e-01
2.349951882774459488e-01
2.975532532273454933e-01
2.668518633426191777e-01
2.612684142819571842e-01
2.977533770295924254e-01
2.989782244188831095e-01
2.478304267682031325e-01
2.848323016746901470e-01
3.560095070219630453e-01
2.348017767404235179e-01
2.410941734641892653e-01
3.204715032143798381e-01
2.546595887299513694e-01
2.787288336532998123e-01
2.772244258058807476e-01
2.511470623392021428e-01
2.937829388511261630e-01
2.879876853608180354e-01
3.200108427163154690e-01
2.715371910981285719e-01
2.123274583953716210e-01
3.191130776369031086e-01
3.629686727243042199e-01
3.179639051382190940e-01
2.493793193109946904e-01
2.795479725924270298e-01
3.446029055323508450e-01
3.294803091031960895e-01
3.324592476139809905e-01
2.758977839363099815e-01
2.846785866779988905e-01
2.621550411575168105e-01
2.153258106025199847e-01
3.147003978767367038e-01
3.048179695999546635e-01
3.233515431459176859e-01
3.464252913631510333e-01
1.567437455609936581e-01
3.315104277392100784e-01
2.791363731246717661e-01
2.870065435722324310e-01
3.242960248780189514e-01
2.926714072681751433e-01
2.491912544807018959e-01
2.943459169991591851e-01
2.548899880500029580e-01
3.709339335843631069e-01
2.984331798742438924e-01
3.089650193614171259e-01
2.443578301243030937e-01
3.172903681129492504e-01
2.969069993545956354e-01
2.346152332038281552e-01
2.842768259363906980e-01
2.361286203287779328e-01
2.069482183981536938e-01
2.656868529570963755e-01
2.984288355017715166e-01
2.125752287167188559e-01
2.801901884393773190e-01
2.421617429889093287e-01
2.580127799432591629e-01
2.839706014083799857e-01
2.771168787164046687e-01
2.203117315199395743e-01
2.696933001346584757e-01
2.945006515796202984e-01
2.419568342436002328e-01
2.446846982513323221e-01
2.472007922510603972e-01
3.271530984355764948e-01
2.631864182189986856e-01
3.528389153010902946e-01
3.323810945517272630e-01
2.943548097135663677e-01
2.663920404439000245e-01
1.679080291774699418e-01
2.475344211909701608e-01
2.592244871527305539e-01
2.454824040137608687e-01
3.059139113738515992e-01
2.737896002438863219e-01
3.020582895809182933e-01
2.725601877407969331e-01
2.823420566980062718e-01
2.100158289852269988e-01
2.964829663489820799e-01
2.663271641444119320e-01
2.815347546380580490e-01
2.103514047143594246e-01
3.587044367795418909e-01
2.018280554594211185e-01
2.640064313049946265e-01
2.432396627643151898e-01
2.875814179580948871e-01
2.927839805338472989e-01
3.420722458873009519e-01
2.323118639157857601e-01
2.579371978158535028e-01
2.870339306958418768e-01
2.699816016193221091e-01
3.088751794630653635e-01
2.600958747884760669e-01
3.164572411486008541e-01
3.059387839580137713e-01
2.466697807276334309e-01
3.071974908242827151e-01
2.737096467209288453e-01
2.567318876303753550e-01
3.282129314852106350e-01
3.167782200593440289e-01
2.665865208955221499e-01
2.173863681200083886e-01
2.379654339829854748e-01
2.373656818070394026e-01
2.876850985587979803e-01
3.050293755753497038e-01
3.400911701871978110e-01
2.889604984525695475e-01
2.327850962238000587e-01
2.593185786803884896e-01
2.267648284781899337e-01
2.752677132979711172e-01
2.123864630021717603e-01
2.418900148419300122e-01
2.915889089611903850e-01
2.759278143619309787e-01
4.222180358709911041e-01
3.002433950473551993e-01
2.456110139631747791e-01
3.003996414854552821e-01
2.390939902339563883e-01
2.958550183770099484e-01
2.919793188353362878e-01
2.365068745369514336e-01
2.665998958695216525e-01
2.777965155450886625e-01
2.449989292972933053e-01
2.474931828259743227e-01
3.234283826134401463e-01
2.298239299723837115e-01
2.569504060436694215e-01
2.542026625386687444e-01
2.690210877259702760e-01
2.784940219584273735e-01
2.633975427479921527e-01
2.484921538017996756e-01
2.588392002915446688e-01
2.714491400094455886e-01
2.293851770724019690e-01
2.571557072020054235e-01
2.692554429622635581e-01
2.655996817691136935e-01
3.169878188586596757e-01
2.374414267311031612e-01
3.157906047954067152e-01
2.834134152823170050e-01
2.182116110034029721e-01
3.146729004870039703e-01
3.082720224729805225e-01
3.218027133664478345e-01
2.835847815142941153e-01
2.127373085823343613e-01
2.876865808486961940e-01
3.028098866527989541e-01
2.433044065041362058e-01
2.693338705961410007e-01
2.120034083891039756e-01
2.915184870954946050e-01
2.578669301034783312e-01
2.970287791504928054e-01
2.839503377050102140e-01
2.846224757542511474e-01
2.707989775612798522e-01
2.572028967863524973e-01
2.020813723255567296e-01
2.965887144873118331e-01
1.654681585403747213e-01
2.063132748723484622e-01
3.251325129882530751e-01
1.720265457696413536e-01
2.258877851963538019e-01
2.469424841673595605e-01
3.215034284621275384e-01
2.418115326573037627e-01
1.939275602383200570e-01
2.254757889126515480e-01
2.045631870144290210e-01
2.032465976461509949e-01
2.492757840646594725e-01
2.733436267889665650e-01
2.595465076397768245e-01
2.021548780651674093e-01
2.053111324891386813e-01
3.057149239845349808e-01
2.908967796088565150e-01
3.235424080367666488e-01
2.866734098772683592e-01
2.399609628459156985e-01
2.646339394598330452e-01
3.011926724252445009e-01
3.135070770310391386e-01
2.526321060941821295e-01
2.693144482450477439e-01
2.627316152838823360e-01
2.074952880891781648e-01
2.530382362231043403e-01
3.014498664430297903e-01
2.847350764427845071e-01
2.557843613499806712e-01
2.410722797188801780e-01
2.889319051490342738e-01
2.287618448519460057e-01
2.390629260747414719e-01
2.280167022020347933e-01
1.850008425575959958e-01
2.721422072378342771e-01
3.166082037316310105e-01
2.996346250848631043e-01
2.616836923866265874e-01
2.579381938807175922e-01
2.096841664987666998e-01
2.209237023676224876e-01
2.203758845675355127e-01
2.506290939346029201e-01
3.078425521425861566e-01
2.291280587065359364e-01
2.191138921419985286e-01
2.158247531605601566e-01
2.127938217680726274e-01
2.790444057727332616e-01
1.929191309836066626e-01
1.778717151777646222e-01
2.536465428937172972e-01
2.446039545990632280e-01
1.882553691538724205e-01
2.847187986758253908e-01
2.752859989045523537e-01
2.727708943921720586e-01
2.295920538523678334e-01
2.741362661920777599e-01
2.958215861788481282e-01
2.782765018560633963e-01
2.964430065780013224e-01
2.632826026974992573e-01
2.467708833440372951e-01
2.778113579224064655e-01
2.603194822840655953e-01
2.718922523939747982e-01
2.267600796968398114e-01
2.762202423002597662e-01
2.598554972740343971e-01
2.586240523887889942e-01
3.020421832453320521e-01
2.370511251384172235e-01
2.996802778853837057e-01
1.671069924213768598e-01
2.775109337151679401e-01
1.626179538418992820e-01
2.928165075738558554e-01
2.043967796810506887e-01
2.340895043338538650e-01
2.446027688008694523e-01
2.018829713563561334e-01
2.215271746349815885e-01
1.738280371881054109e-01
2.753008517258683230e-01
2.337551643098337018e-01
2.129252526412400148e-01
3.303612479686233172e-01
3.207459900548318421e-01
2.271802682760735159e-01
2.548757907855871974e-01
2.287973652952993431e-01
2.446574900903856209e-01
2.377329036180026445e-01
2.823422821049291209e-01
2.593281301194783062e-01
2.536291262634584043e-01
2.395423863710597623e-01
2.619662935434095563e-01
2.368013321684634964e-01
2.207305897865794453e-01
2.809946485720509757e-01
3.318622640022574899e-01
1.791414961064772549e-01
2.484336462300058557e-01
2.671216078812502781e-01
2.778260682356308298e-01
1.731400305996527722e-01
1.839877316865269063e-01
2.010476419426234229e-01
2.143370288254494993e-01
1.976420889439778894e-01
3.003456434848962298e-01
2.229124223355847811e-01
2.374229115283561786e-01
2.405341645582555754e-01
2.234627604385750477e-01
2.423356070126098383e-01
2.339913338953731603e-01
1.779402431873864932e-01
2.079514768404498726e-01
1.983618067547034958e-01
2.080910635693358768e-01
2.434971753488618662e-01
1.985117069445629101e-01
2.523078682051400068e-01
1.573333638569438808e-01
2.021587158480978585e-01
2.874466663020264212e-01
2.477697536438966674e-01
2.512960882460246181e-01
2.596345613784533102e-01
2.215949436283056739e-01
2.650589103055811524e-01
1.865526504369099670e-01
2.403817809727408494e-01
2.710053540357684754e-01
2.700305328341942590e-01
2.569584286226668790e-01
2.174264153655340870e-01
1.975406767885748982e-01
2.512917708722482990e-01
2.280430453228217136e-01
2.308840894277453537e-01
2.120221371060111992e-01
2.397486063836333781e-01
3.107075510870768165e-01
2.389649956714642864e-01
1.984846317303718688e-01
2.562511220440435999e-01
2.742556096443889424e-01
1.798229775725904978e-01
2.246280319996464825e-01
2.649627134647787319e-01
2.258614254317276304e-01
1.617445417931243634e-01
1.839938095906396287e-01
2.258280422184291425e-01
3.031387947503792479e-01
1.866680641087571924e-01
2.217955902793493916e-01
2.079108611214497138e-01
1.950560145210273044e-01
2.360892342428131674e-01
2.501006269667168103e-01
1.534106528469463826e-01
1.578679706193739929e-01
1.911952809306168843e-01
1.984421631668414343e-01
2.038370747014290885e-01
1.826854342200559533e-01
2.447956349280323296e-01
2.362323862599319813e-01
2.322239664757119737e-01
2.472168829953102220e-01
1.908325809313190513e-01
2.056818903399248999e-01
3.168100310019290045e-01
2.292580033569326103e-01
2.025943572363510525e-01
1.998834818647949041e-01
2.169981093458045185e-01
2.049345194589137220e-01
1.968693089889723413e-01
1.842959384371272991e-01
1.892004090801115146e-01
1.888195805598845700e-01
2.179913103519602047e-01
1.982939692358478556e-01
2.400533739372794073e-01
2.219625670616607038e-01
1.863778817749649486e-01
1.941697248538340470e-01
2.070051353864199306e-01
2.280117747978357978e-01
2.284995933667361145e-01
2.780268330558902656e-01
2.308461092094079015e-01
1.930472102510179810e-01
2.715698335213648784e-01
2.107276344383725020e-01
2.448397209565073007e-01
2.624040248257677455e-01
1.947048507902564285e-01
2.743539763002550980e-01
2.495436891357929454e-01
2.881735961506290411e-01
1.584098664089382269e-01
2.425390396568429530e-01
2.458649974030586161e-01
1.652437545810140906e-01
1.792902143354070110e-01
1.727577983162788544e-01
2.366594145404897764e-01
2.196356441827857775e-01
1.991137684119420048e-01
2.265562642987830055e-01
1.803478327490502242e-01
2.528553489685044786e-01
1.817077435437071953e-01
1.893892788470536714e-01
1.957712217106887809e-01
2.164605520311308762e-01
2.822521047815348960e-01
2.501133865834763159e-01
1.723810605071315616e-01
2.130562272249137967e-01
3.000898443013880201e-01
2.430486145891999072e-01
1.581401199693948934e-01
1.628601571909318868e-01
1.812706958336801621e-01
2.244464514354520823e-01
2.549179960029802072e-01
2.642407108943349292e-01
2.206379080356104250e-01
2.215536434841335889e-01
1.924170214519660416e-01
1.843005323545678364e-01
2.316410002723414685e-01
2.111417290402610447e-01
2.579524872002488811e-01
1.486856053587245208e-01
2.058009643663965549e-01
2.268349997046552324e-01
1.938764182337348874e-01
2.611489816155251886e-01
1.788259190517703101e-01
2.327573026358310260e-01
1.880399976329846790e-01
2.381054433940589521e-01
1.747207177789437682e-01
2.002114696157751839e-01
2.341370235660936716e-01
2.600145173111660379e-01
2.455519850413015182e-01
1.788218302286910533e-01
1.924801389135000484e-01
1.976599061832869375e-01
1.808905520095564767e-01
2.237805899914810104e-01
2.605928164571260086e-01
2.301162543460385790e-01
2.506115150662558966e-01
1.960024838602672514e-01
2.282349705831395736e-01
2.195622528446135036e-01
1.325253555714447917e-01
1.650737165804597173e-01
2.376107203084052988e-01
2.240335872457577537e-01
2.087902867187126088e-01
1.739317991471289737e-01
2.770179441846113422e-01
2.797479290656981199e-01
3.007208796582920285e-01
2.459693495839468391e-01
2.656221038188241179e-01
2.003999115515039120e-01
2.535869678443952169e-01
2.223263097282303091e-01
2.270492167903265524e-01
2.166019478164425693e-01
1.897726260429303813e-01
1.934178609565260498e-01
1.417583035916662182e-01
2.424217397007000230e-01
2.004160736542221488e-01
1.961654941329102619e-01
2.138359647990208390e-01
2.552278558428984767e-01
2.141701822086243545e-01
1.818886917262126646e-01
2.191446677472050353e-01
1.908477284683025299e-01
2.188433238345301457e-01
1.756972333649190754e-01
1.709540657496632088e-01
1.729798061610028914e-01
2.014191696053442560e-01
2.140581089475936116e-01
1.736464351831993325e-01
2.020518961740448149e-01
1.744499169832839924e-01
1.563580768630353779e-01
2.176073697367930104e-01
1.955000970915196090e-01
1.574821497020150729e-01
2.201076196347987735e-01
1.579680952023098384e-01
2.283983668481482654e-01
2.410853725228234157e-01
1.890456336911449375e-01
1.247709446640658248e-01
1.971366588165404110e-01
2.266961234234368128e-01
2.300961965981255242e-01
2.716129636954732751e-01
2.345718625899381460e-01
1.436816240375852760e-01
2.231894677204026289e-01
2.125058346912495622e-01
1.890444935533396320e-01
2.250526532141834679e-01
2.603354259943185256e-01
2.876073505308226474e-01
2.134581884156959986e-01
1.953195703423033225e-01
2.211890012234938863e-01
2.063247840765126406e-01
2.752505493633735645e-01
2.302055774715071612e-01
2.437379534886643384e-01
1.326493883916468330e-01
1.719416027004511405e-01
1.865840033265541709e-01
2.363501798032459911e-01
2.505144025476733760e-01
2.150628172930359461e-01
1.139016407941437353e-01
1.741005587585100212e-01
2.098181072349114273e-01
1.714635460410275647e-01
2.523925079484203859e-01
1.831962922469545230e-01
1.558239001671747614e-01
2.340160169774110899e-01
1.945125118387487639e-01
1.709593450129117675e-01
2.060734403921652413e-01
2.888017828048167202e-01
2.008446899588105516e-01
1.985206113413512108e-01
2.582682245358302597e-01
2.523410632794512720e-01
1.750044601352367390e-01
2.409549568292503052e-01
1.789415655982456721e-01
1.940517631921765962e-01
2.079837067618230118e-01
1.680788546148035412e-01
2.283560978875836811e-01
1.822253030551961306e-01
1.687441614778512067e-01
2.096316550760606578e-01
1.805955077071106363e-01
1.741159116057753309e-01
2.219633850488333116e-01
2.197256405645059418e-01
1.980834830231143762e-01
2.582263084985290669e-01
2.144908850050500637e-01
1.737453451326350651e-01
1.966600654446839791e-01
1.924886192439064225e-01
2.174025192559180253e-01
1.805879436015146444e-01
2.046271715166165794e-01
1.780255019597697386e-01
1.974563313546171539e-01
2.771252839676493496e-01
1.845454450323045781e-01
1.946610204632933383e-01
1.871133918328777290e-01
1.957475246844879724e-01
1.573611768805783517e-01
1.806500464972146947e-01
1.889300275579297306e-01
2.220689743173660247e-01
1.747215674019853004e-01
1.511010476965735372e-01
2.134650709571883631e-01
2.106393334277310292e-01
1.955239249001347879e-01
1.654465042121760765e-01
1.479188785095953973e-01
2.559126634870196315e-01
1.592500560107084073e-01
2.076891437931360218e-01
2.378784766061477485e-01
1.800281116311050200e-01
1.910496082434396947e-01
1.635509348619728354e-01
2.114396301711649051e-01
1.847580468548659094e-01
1.768543250060649885e-01
1.926539244270955853e-01
2.125798168546958744e-01
1.712996136970145744e-01
1.672013672453816213e-01
1.917913396224096567e-01
1.717383930171558770e-01
2.024554671902053515e-01
1.007035198650439167e-01
1.953032590457301210e-01
1.728323940635777267e-01
1.578004699281141399e-01
2.003631034216918350e-01
2.700586648167161985e-01
2.743356420254497996e-01
1.553273509140045416e-01
2.666395062580095288e-01
2.640652092931066175e-01
1.617174372440626784e-01
1.700698363698067150e-01
2.182939020255648399e-01
1.890084858466452578e-01
1.785981040133128306e-01
1.978769478498310919e-01
2.253134144823726592e-01
1.568332847748562520e-01
2.074904199594334586e-01
1.715101532945919327e-01
1.987243732094996773e-01
2.166772553621102160e-01
2.184955353136555090e-01
1.294143478900732780e-01
2.017941618750973831e-01
2.036441117165468107e-01
2.166218449664800427e-01
2.952223888322236256e-01
1.717567512612189207e-01
2.125298724548249085e-01
1.797137619098028161e-01
1.971558325887128871e-01
1.857487643542989897e-01
1.923029413340888727e-01
1.480147433852475047e-01
2.126954495979180848e-01
1.863448373730073881e-01
1.766347418802824698e-01
1.456927144002777563e-01
1.457270381470246456e-01
1.134290310950630543e-01
1.657778144600882131e-01
1.141837432861368823e-01
2.645816715343905501e-01
1.777512158765028050e-01
1.644121098673183012e-01
1.565425984885659150e-01
1.768738968657391220e-01
1.154300236870439006e-01
1.918214997905998698e-01
2.041914184307819791e-01
2.103783359366631356e-01
1.862358604473707269e-01
1.015531422956260227e-01
1.850969086759041426e-01
1.049352835205564910e-01
1.504624750769921471e-01
1.935817239560690683e-01
2.189377751000992078e-01
1.459551794820433956e-01
9.458904112811379605e-02
1.698391451225002569e-01
1.574982359314082425e-01
1.589910723212016042e-01
2.215414927972706172e-01
1.162458474793332946e-01
1.384181953741813742e-01
1.850509160627166749e-01
2.029244201471861742e-01
1.788950185359921841e-01
1.552125801157628326e-01
2.026775496846026092e-01
2.084171176276240489e-01
1.974549579939765265e-01
2.024205103003696993e-01
1.649182188219519007e-01
2.044592842518604681e-01
1.549007133896621868e-01
1.783669389413328477e-01
1.627294332838591928e-01
1.587187186240412162e-01
1.599683345883985974e-01
2.044195206012563437e-01
1.238556219466097202e-01
1.960989971726305736e-01
1.553939571408446962e-01
1.834273820520264386e-01
1.560102579149173219e-01
1.355926317006027060e-01
1.427697419497385989e-01
1.710490371931243647e-01
1.909234581108049111e-01
1.767223954001281294e-01
1.632345342260907439e-01
1.139155873734400554e-01
1.299949649383932426e-01
1.660815993591454598e-01
1.778298524582342666e-01
1.904679634608595906e-01
1.575999779288058678e-01
1.765313068100012039e-01
2.182669659962370723e-01
2.122024719539529480e-01
1.475559722121687067e-01
1.575526317024262268e-01
1.970080895737046089e-01
1.812210684108577774e-01
1.939612858859808275e-01
1.521047418147584152e-01
1.583424663186086268e-01
1.974249969759347412e-01
1.344241960930300794e-01
1.815338582330736361e-01
1.747803302236948797e-01
2.716166457794757516e-01
1.546841733234370631e-01
1.370163940049989593e-01
1.875020304066360444e-01
1.877442225116024710e-01
1.502197625478633725e-01
2.083270103309458610e-01
1.612356278464012749e-01
2.251940782235025695e-01
1.139893609285475840e-01
1.374455517785094505e-01
1.216791553892068306e-01
1.639875587082789965e-01
1.984940408739426232e-01
1.511259487646361421e-01
2.100717229678482900e-01
1.689356211795051410e-01
1.073144428047524412e-01
1.456724633929138424e-01
1.249108500484771567e-01
1.849505504635552688e-01
1.492488087174256850e-01
1.614268090603821759e-01
1.575785040233292356e-01
1.126940752190687678e-01
1.014878061942791759e-01
1.768762825916052328e-01
1.689001682742735932e-01
1.734605652336525250e-01
1.714664608121786171e-01
1.816304755509707547e-01
1.579177941964705068e-01
1.903870488956259932e-01
1.622091504115653338e-01
1.890593030909223093e-01
1.938172734587496060e-01
2.045593338133413763e-01
1.865509236562033213e-01
1.677548958434159354e-01
1.270083586212211180e-01
1.416757879568725231e-01
1.455490594857144770e-01
1.634931991954524655e-01
1.285490222750758638e-01
1.543151769549537533e-01
1.469307952967483233e-01
1.943625181382924172e-01
1.712886459775827819e-01
1.360734050972537967e-01
1.819350108724350212e-01
1.498085443013321971e-01
1.729798123170140367e-01
1.859458895919507970e-01
1.408851216923386329e-01
1.678345056685725256e-01
2.156705260518430312e-01
1.451895047366445757e-01
1.736551475384781329e-01
1.610860765764922653e-01
1.900613591987953821e-01
1.939196015973368437e-01
1.170473106519484274e-01
2.699579520761140050e-01
1.946470480638225475e-01
2.109736765866220276e-01
1.786717470422491960e-01
1.530072508992660341e-01
1.632883435028056052e-01
1.161774401354137981e-01
1.841166358275921899e-01
1.788711287774395475e-01
2.304306183371639949e-01
2.277128030542499848e-01
1.920113102228732105e-01
1.925618212295436005e-01
1.565677191321061534e-01
1.398159733521976422e-01
1.535447534850944429e-01
1.402160955105081208e-01
2.038181930135158915e-01
1.835275811261053436e-01
1.615868011342287969e-01
2.079866735032787073e-01
2.142332288601255519e-01
1.553944421602345694e-01
1.075976715308491483e-01
1.377530771346714422e-01
2.364025472882336221e-01
1.203457748016281137e-01
1.768584282963082677e-01
1.433046574550460861e-01
1.273994144776152970e-01
2.112116631667472211e-01
1.717597179461461121e-01
9.363900528483118380e-02
2.215696880182149164e-01
1.728882864219905835e-01
1.935056450570500353e-01
1.494254332641886118e-01
1.592420407911617208e-01
1.678357306321972553e-01
1.300728379681818370e-01
1.461012765737536023e-01
1.563845705269529818e-01
2.025833079398295933e-01
1.780552765508814361e-01
2.128798294820186676e-01
1.623482740883605835e-01
1.361954066271681418e-01
1.550429248609152266e-01
1.086248282503035345e-01
1.924189548148654005e-01
1.958680063630973134e-01
1.450981045915550605e-01
1.784637434017996849e-01
2.371012671033845276e-01
2.522634035866091473e-01
1.944527727132347728e-01
1.812937202254501223e-01
1.747265270001106541e-01
2.324645082274783836e-01
1.623875744146173195e-01
1.199536070982661767e-01
1.334039826259654227e-01
1.812281165132786365e-01
1.444255288726111475e-01
1.585491652529863738e-01
1.767459909870330026e-01
2.046975901604998760e-01
1.326605783362843072e-01
1.486336886049406947e-01
1.519162914856837521e-01
1.768930619891401212e-01
1.672381423074201512e-01
1.877716710571258052e-01
1.655102630570602085e-01
2.218085960126755241e-01
1.252934851149158924e-01
1.463447964387369071e-01
1.876977259479286064e-01
1.698331925137035181e-01
2.038621519203772658e-01
1.543730406712114922e-01
1.689712143414392465e-01
1.916721955631677798e-01
1.562666698195600834e-01
1.418255841902912318e-01
1.642852309421614643e-01
1.820574884432949458e-01
1.376596676838669764e-01
1.685731518778564031e-01
1.266047658375369367e-01
1.757917454422831538e-01
1.158191616093890847e-01
1.730163665792788796e-01
1.767677658759373160e-01
1.531842880709325116e-01
1.494480796037954140e-01
1.582316538298122188e-01
1.503754673996976488e-01
1.299880676020592762e-01
1.812897989592552050e-01
1.479416163397178352e-01
1.409330410498303987e-01
1.170998757553679270e-01
9.605567864517940146e-02
1.822514147368718973e-01
8.539554262029390441e-02
1.317407534180330964e-01
2.151686746598312772e-01
1.565011272195553083e-01
2.072732701061874294e-01
1.345095743496383389e-01
1.473936322253736331e-01
1.002157311401479511e-01
1.022586388268393598e-01
1.471911117761689203e-01
1.172338422731063617e-01
1.513549826151291133e-01
2.422050749621133814e-01
1.374490574100151463e-01
1.234429319732985308e-01
1.925513652334623904e-01
1.124648037723100791e-01
1.785166997820495094e-01
1.751955943999741749e-01
1.040148780306009574e-01
1.064672473886114495e-01
1.199685974795848681e-01
1.023257599438918003e-01
1.458554100417109034e-01
9.280593825501849692e-02
1.592411871490420905e-01
1.610292270066505105e-01
1.311636913672922788e-01
1.828295548467996912e-01
1.270010948947139229e-01
1.239797759518376785e-01
1.410039877141389675e-01
2.011866096181903762e-01
1.494073669493060919e-01
2.340467926330032644e-01
2.246676465071728024e-01
1.736192674747951137e-01
1.616818753303213840e-01
1.104450592012643506e-01
1.672953595713547181e-01
1.119419018249634690e-01
1.689645391930184593e-01
1.812455695723549920e-01
1.413362102957515520e-01
1.633915570585486310e-01
1.568879346836576094e-01
1.555709289468994450e-01
1.314586351265950581e-01
1.853389234047210787e-01
1.586314516720212509e-01
1.667121437926843419e-01
1.866490479755231191e-01
1.553209107005265599e-01
9.725235992962148746e-02
1.907398437387843870e-01
1.599270652734286202e-01
1.137981153144408952e-01
1.672981341340886441e-01
1.530808168299272187e-01
1.797850247846551619e-01
1.795855324050543433e-01
9.043585003286135071e-02
1.595404729116128850e-01
7.400206722635563339e-02
1.651924999393874216e-01
1.247134459542789536e-01
1.657944782942870343e-01
1.166822123466052241e-01
1.565912568999084098e-01
2.053519656871581889e-01
1.347367690572457699e-01
1.075864429113067150e-01
1.812642297196794816e-01
1.421295362941217555e-01
1.294467036925811831e-01
1.225379709951763263e-01
1.351085902517180637e-01
1.491183525486046990e-01
1.118924057702043728e-01
1.079709111991215137e-01
1.876628012276544688e-01
1.273669950881178015e-01
1.347743609031200884e-01
1.409242012168155367e-01
1.557089071709658878e-01
1.376525299543142622e-01
1.300912234583964655e-01
1.408927522465627524e-01
1.002221373787400421e-01
2.499415801168374529e-01
1.706178681082993753e-01
1.641772133177857584e-01
1.621547388189771566e-01
1.772947812733491613e-01
1.423858712545890692e-01
1.361874842797276275e-01
1.492773165300179672e-01
2.448803261768255357e-01
2.081581014581875277e-01
1.151694554578771290e-01
1.554587985683033857e-01
1.508619989671588502e-01
1.651393935664749180e-01
1.735257271052042805e-01
1.850466580192375865e-01
1.395907330779866951e-01
1.494638856702559526e-01
1.598428304027529889e-01
1.467179973834772388e-01
1.516088356713068130e-01
1.037623891374543361e-01
2.342948139931074758e-01
8.126619927760415918e-02
1.137096194624805517e-01
1.231373769375417315e-01
1.508548386328429636e-01
1.485837515473560633e-01
7.627896360897500061e-02
1.478370550614441226e-01
1.421159388420565606e-01
2.021522526340936432e-01
1.598747645067815915e-01
1.251405772520881587e-01
1.643558136381838564e-01
2.011957869001294030e-01
1.631697890548915175e-01
1.648092005446991637e-01
7.940248151894530038e-02
1.589499505789993272e-01
1.899088194611969760e-01
1.439159614172091373e-01
1.220834968437345402e-01
1.896151395448235355e-01
2.137748662600223448e-01
9.050020496258757985e-02
1.432536693445125020e-01
1.815293316449450300e-01
1.910571774381961963e-01
9.443180664412080538e-02
2.099639624693120377e-01
1.914527423538269768e-01
1.624013025481838290e-01
1.805679358805377943e-01
1.318779979589751739e-01
1.592073416218633963e-01
1.865161820614041899e-01
9.934945126265341819e-02
1.556059052579075452e-01
1.693951075015067975e-01
8.886472724771540821e-02
1.460493927273464054e-01
9.257196765134367844e-02
2.218769438439913144e-01
2.109323026905423060e-01
1.335714122445465502e-01
9.518222280964749871e-02
1.900552252422395283e-01
1.193157764687733796e-01
1.107626780607325334e-01
1.087572397261654528e-01
1.036291721415286138e-01
1.576100613828542718e-01
1.080910187768647501e-01
1.071813920627142508e-01
1.594930720403793800e-01
1.275798067539347380e-01
1.339104444816767714e-01
1.727061067723155985e-01
1.034780549335607980e-01
1.481779307360950870e-01
1.040825276240503194e-01
1.131698510238200728e-01
1.340431020845236909e-01
1.353286317897876845e-01
1.350768583982605298e-01
1.588252777416040984e-01
1.870159851879180379e-01
1.728593466547910518e-01
1.791238222666883817e-01
1.120117824163000819e-01
1.479939471306960241e-01
1.698292745212998389e-01
1.319124451372700735e-01
1.764570497404397420e-01
1.526225505950523365e-01
1.049792397896162771e-01
1.324422413572403923e-01
1.317274384323366410e-01
1.404507926577598098e-01
1.374896158003024726e-01
1.794455400789519706e-01
1.727481248754590137e-01
1.331009647626491821e-01
1.531923080393808034e-01
1.323012492300405518e-01
1.594270514884156831e-01
1.989726238248111234e-01
1.501929935039333641e-01
1.234250620265058135e-01
1.839383129212469048e-01
1.401727156161129417e-01
1.774965296273021687e-01
1.394465463047179776e-01
1.568382369497253459e-01
1.096360945708565182e-01
1.743854429527542660e-01
1.457395530910079728e-01
1.453284421991219433e-01
1.734689375571406011e-01
1.749175923467172766e-01
1.515896407087159725e-01
1.244380477453710387e-01
1.421727387348760141e-01
1.371059378231268000e-01
8.960387523560146839e-02
1.517328911578829376e-01
2.181607816824085444e-01
1.775630337679434401e-01
1.042378432555930989e-01
1.615652881878908709e-01
8.006226471498210928e-02
1.288557261085516437e-01
1.660615134577453633e-01
1.530855737185064513e-01
1.577687485689377167e-01
1.524923120550811806e-01
2.315800081293323265e-01
1.177689726636587941e-01
1.417327438749831359e-01
1.250426599379760861e-01
1.881590227156007544e-01
1.403853318722982635e-01
1.908596738841847607e-01
1.621659848883745259e-01
1.561040307978880382e-01
1.151087358868007199e-01
1.100398993656229174e-01
1.284247378223574987e-01
1.190168399907734348e-01
1.679416744564148356e-01
1.734120526410791729e-01
1.612704314200825717e-01
1.315750292920469522e-01
1.423004730070892565e-01
1.318675443263813973e-01
1.958075339765215361e-01
2.051650169591284212e-01
1.301420546066580919e-01
1.706801682539513809e-01
1.368364866314097650e-01
1.207790967388121667e-01
1.517363650990496693e-01
1.527522130884733098e-01
1.511530769024114762e-01
1.657798667217756927e-01
1.468580903746569410e-01
1.260293720516964255e-01
1.426840019288647954e-01
1.718316522572841953e-01
1.206593063939973010e-01
2.228552497037312452e-01
1.483292816249822121e-01
1.581511530914143371e-01
9.094871550977505492e-02
1.418543559552949695e-01
9.853323649810005747e-02
9.055332650638284187e-02
8.975483228030049776e-02
1.433883865161791615e-01
1.235635015421590738e-01
1.160932686079375886e-01
1.637149290265636492e-01
1.794975441373164171e-01
1.280750727030570690e-01
1.651747999532778011e-01
7.980610420035241792e-02
1.484964068118242997e-01
1.473135908743455069e-01
1.085016896678848153e-01
1.304160236731078393e-01
1.213211624326076682e-01
1.785582679931905503e-01
1.517710182900948168e-01
1.322657680394964674e-01
1.500913951443058059e-01
1.795133925480469628e-01
1.273924501339294968e-01
9.600119884881580523e-02
1.612211508307632990e-01
1.043697101754631207e-01
1.486135883068798735e-01
1.235731945579801733e-01
1.615386490746577586e-01
1.256818011401044932e-01
1.170261553140555105e-01
1.311929250205308706e-01
1.304121628025919633e-01
1.913043739200495919e-01
1.427923065520100565e-01
1.710883773455667001e-01
1.313941743442438859e-01
8.712372015827843375e-02
1.930058164223215078e-01
1.032417582299750697e-01
1.608930995966646460e-01
1.131462007847606754e-01
1.126439614099718628e-01
6.178065746699146904e-02
1.190073872760385870e-01
8.307783884034962429e-02
1.825351935683179327e-01
1.308752740691842553e-01
1.197441738780125747e-01
1.783672001325934953e-01
1.597181463554401826e-01
1.232841575915974430e-01
1.223005500954684327e-01
6.564463712321758071e-02
1.278445626122813039e-01
1.435426011546484526e-01
1.888477126955920571e-01
1.182932197870287944e-01
1.465338277572386938e-01
1.658656140051181782e-01
1.242158057380947089e-01
9.439228698500121140e-02
1.604154746879835614e-01
1.952950998668021576e-01
9.180049639739405742e-02
1.136781992608198871e-01
1.017080405391913994e-01
1.210834858032325545e-01
1.191887482820101485e-01
1.093703747515312741e-01
1.093587182318290080e-01
1.146102859418049319e-01
8.770151199363761252e-02
8.732491228847510945e-02
1.248729488867422049e-01
1.557615206538019159e-01
1.327943952426124119e-01
1.065387530834710633e-01
1.891470550077846979e-01
1.031190159145091156e-01
1.555843739792693026e-01
6.871627578356488686e-02
9.710543912338186201e-02
1.479700562899312344e-01
1.466327357493248940e-01
2.041268654741311139e-01
1.407632501275857539e-01
1.264443408893943244e-01
1.625204497232684009e-01
1.138482887920953535e-01
1.433895685440742807e-01
1.262129959481255170e-01
9.216608756879073050e-02
1.414654128429345403e-01
1.286366870455874223e-01
8.167849038824055719e-02
1.948467003775834205e-01
1.226849276398774280e-01
1.589634658725128102e-01
1.539244136894399873e-01
9.275066098983579532e-02
1.745507923731442479e-01
1.484330562382671359e-01
1.178138633820954434e-01
1.119221650360231191e-01
1.505926372499594157e-01
1.252287369266902872e-01
8.997266462922542951e-02
1.443864660358925300e-01
1.102417700403476725e-01
7.964705864868540375e-02
1.287773550694599478e-01
2.110030832347825347e-01
1.219417164876920312e-01
1.645575917360567741e-01
1.103100473606486304e-01
1.516780153537304332e-01
1.258262196993739368e-01
1.120374876901055750e-01
1.844580377124032111e-01
1.355447266455256927e-01
1.540528390205739839e-01
1.049330345519472046e-01
1.529353846938985295e-01
8.731492253364678269e-02
1.096637986483533916e-01
8.849844070824396114e-02
1.156505869599293440e-01
1.212139772498319334e-01
8.612951018751496823e-02
9.923011558912497865e-02
1.132028137822530117e-01
1.083687721019295502e-01
1.004981556956650174e-01
1.215040602402906594e-01
1.536758887456655676e-01
1.976442191954746325e-02
1.218508332630385549e-01
9.730594325002166201e-02
1.015789201044507706e-01
1.442942870182139792e-01
1.948465589120713659e-01
1.666231185535157200e-01
1.089574460970305358e-01
1.813079281448509161e-01
1.757478034788160781e-01
6.840367317627060739e-02
1.763824490067961159e-01
8.809600055061592161e-02
1.544783766442578976e-01
1.149261026289951776e-01
7.355801915196624741e-02
1.301687297336068527e-01
1.062511167475145291e-01
1.160234013728256020e-01
1.727376393726097470e-01
1.272147434645252151e-01
1.164479404387872979e-01
8.226520848981638823e-02
8.868041227387510328e-02
1.108730700631707228e-01
1.170719747912231240e-01
1.155406833326625693e-01
8.796338676924923827e-02
1.933434430255424885e-01
2.110817454850416608e-01
1.307241169508452927e-01
1.619499861582646416e-01
1.114939266829832049e-01
7.614117066430435565e-02
1.344046654725163936e-01
1.626721706750498264e-01
1.395166366004449432e-01
1.076719011485031963e-01
1.107661617218900635e-01
1.156125370364415456e-01
8.915240682622688206e-02
7.712574345615104410e-02
9.650845725635427697e-02
1.382192536531287042e-01
1.216302686970923280e-01
1.145254672537411589e-01
1.034658331551789184e-01
1.073535278364086826e-01
8.981818165067619042e-02
8.070095282904078682e-02
1.344315094024116086e-01
1.533793279454196412e-01
1.406001369372810450e-01
5.947070969967324650e-02
1.031002812361657556e-01
5.394251258893751483e-02
1.246412644973047545e-01
1.177453645612182576e-01
1.437266276193571168e-01
1.168877199087028779e-01
7.257085148304057154e-02
1.048702241251630030e-01
9.943973701345834582e-02
9.721248247489724936e-02
1.143772272699282444e-01
1.318207206048613855e-01
1.191707627280010201e-01
9.405656019950006663e-02
5.236509514651269126e-02
1.488462398203106163e-01
6.610475117306015280e-02
1.038201006163876894e-01
1.403747182791715564e-01
1.154240833883626166e-01
6.153000636323432276e-02
1.418744671203095997e-01
1.221953836957426626e-01
1.641301255336196363e-01
7.029180056939908494e-02
1.330081540836957066e-01
1.541490449635038451e-01
1.353428075712820589e-01
1.431272278612976401e-01
1.267005482591596621e-01
1.284102764788794537e-01
1.356465624932595981e-01
1.389014906601622468e-01
1.109671646164287068e-01
1.494996793274486757e-01
1.476596415354824998e-01
9.243585082816352383e-02
1.169463765666538119e-01
1.399037426114551064e-01
9.783911840751184641e-02
9.649780140164182507e-02
1.693781745999044241e-01
1.054230914750036996e-01
1.322080567514755667e-01
1.210209220672485708e-01
5.049917839091096206e-02
1.478158907281032775e-01
7.764178301739767252e-02
1.386093108694898268e-01
8.935104147381860151e-02
1.199338200057371018e-01
9.099618591669825229e-02
1.137535009212960330e-01
1.204221956128418564e-01
1.215876450332332159e-01
7.112270833181896790e-02
2.964107237802609748e-02
1.139673599100842899e-01
1.210263263068279693e-01
9.717322641110458237e-02
1.142274376001040648e-01
5.267621978988522302e-02
9.912296695360306442e-02
9.930386593103643356e-02
1.373558435073955475e-01
4.267421361462106488e-02
8.425938726458970240e-02
1.784385941754856320e-01
6.353967990746527128e-02
8.774574314672936581e-02
6.917995615830918599e-02
1.272240241490730783e-01
3.872456502001375700e-02
1.169769436588035394e-01
8.202061521594690430e-02
1.920620529535098653e-01
1.424018632373741933e-01
1.081089955941895858e-01
1.225679378549731080e-01
1.461088791112844232e-01
8.977055669278616312e-02
3.548531798176571272e-02
3.418853188824173134e-02
9.863609576662482614e-02
8.320945259725461007e-02
7.631803946854087695e-02
5.461655423098853851e-02
1.557124094375366141e-01
8.426947350235151901e-02
7.931831514643135350e-02
6.842367252729077143e-02
9.334453932547021049e-02
1.343848349039885592e-01
9.209759280909339541e-02
7.185166634739480196e-02
8.658527731638783476e-02
6.071753529927006315e-02
1.275203615467028206e-01
1.050378399022936365e-01
8.635853024186555815e-02
1.391948938786463086e-01
1.233338515881088476e-01
7.040556392617648707e-02
6.470542011714865149e-02
1.104004237507848485e-01
4.774385469453639591e-02
1.372724145876505208e-01
1.358648778654167610e-01
1.357084376567817274e-01
1.080773366131286967e-01
9.401575140940181263e-02
4.321097972431141992e-02
1.010500549183944163e-01
7.762317142149975646e-02
7.706873751237183767e-02
1.385971643303604284e-01
1.177259456893665623e-01
1.297614780831739811e-01
1.006013967412976995e-01
1.052808791209487171e-01
1.446882246853969656e-01
8.670899310831436946e-02
6.718885589136201764e-02
2.989017147029105620e-02
1.224507423473369938e-01
1.134063469156217918e-01
1.002012145541507637e-01
4.580602534352308519e-02
1.130731357225752964e-01
5.800513727099246980e-02
7.212683796706166606e-02
8.195131476296663164e-02
6.856608158396650110e-02
1.200112994302608843e-01
9.698664807213221162e-02
1.109282572768606756e-01
1.125359899800812691e-01
1.072235693816038088e-01
1.491378631346299832e-01
1.119711762296610180e-01
6.934242859938195835e-02
9.429819828510495328e-02
8.032425180845612078e-02
1.503411827931838973e-01
6.101362926461589842e-02
7.492213984520403047e-02
1.700448309183755780e-01
1.049695200629235381e-01
3.380855944508701083e-02
1.189641055259331032e-01
2.013582141085048793e-01
8.630171054803342789e-02
1.218702479910191427e-01
8.974991327942755115e-02
1.059449411594990675e-01
5.953385741462668967e-02
1.044681218528665523e-01
1.060881246882626056e-01
1.424951470892286687e-01
1.109084038040817066e-01
1.191761557183498160e-01
8.625026448506108168e-02
1.132172500920535368e-01
8.294636626510215605e-02
1.401180148844984041e-01
9.618861323284343123e-02
1.684317106386389873e-01
1.250127134750999292e-01
1.000904930722379960e-01
1.159782820547151927e-01
1.076053107550995203e-01
1.358952155849896259e-01
9.140330256393787434e-02
1.274359488876150581e-01
4.659656120067010021e-02
5.728637160311930709e-02
1.006135126176822825e-01
1.019567831240415223e-01
8.120041393518663553e-02
9.575016002422163941e-02
6.385698841158542194e-02
8.984295618273560602e-02
1.111299197445081155e-01
1.027157656619498288e-01
1.443969367623764155e-01
9.748879700630196099e-02
1.174436442592511343e-01
1.410802988653196144e-01
1.078069941440787660e-01
1.068499872562910374e-01
1.311601698571881192e-01
1.134698318030358394e-01
8.900553677283054577e-02
7.281519260076949052e-02
1.035351339604848736e-01
8.590480955604515301e-02
1.013524664812729265e-01
7.214600137171305050e-02
8.038290221883281905e-02
4.069876585796633472e-02
1.158589766265264304e-01
8.557561364977750440e-02
3.759775066606398791e-02
7.795847280877762908e-02
8.514643789476017410e-02
9.143796145683355178e-03
3.990428641238397828e-02
7.773959137036527689e-02
1.300896149738157981e-01
4.709101170358519217e-02
8.355772928934068755e-02
1.092647764617814404e-01
1.203107303805006079e-01
1.489531752670096298e-01
6.194340018568064710e-02
1.274652317079197905e-01
5.649585348436581694e-02
6.519446663023223398e-02
1.097858391703732950e-01
9.797472938550008670e-02
1.345162489934933481e-01
5.717818790685687963e-02
3.737743767699461955e-02
3.663027262389838973e-02
3.172646095602425775e-02
9.109440126963226636e-02
1.173920958304469214e-01
3.691451383955025173e-02
9.286133137621682687e-02
1.205867037886563381e-01
6.206972483401322627e-02
5.198308596557159322e-02
1.046235881854029326e-01
5.806568400467324031e-02
3.762011630418223007e-02
3.587900958199975038e-02
5.389458832493410761e-02
1.044186304997268278e-01
7.116311540180127182e-02
9.263257389057275026e-02
8.469729738031993305e-02
7.054456094721878179e-02
8.844788201016891283e-02
1.039433769288938408e-01
4.264203916767791980e-02
8.508992071228065057e-02
7.692013809138548153e-02
1.469900449465309268e-02
5.805196125106132365e-02
6.975161811868592354e-02
6.367364716351778253e-02
9.449483296118731113e-02
4.220417499545503492e-02
3.183347795752376058e-02
8.835407045377476065e-02
8.572713780553785357e-02
7.517690409951907626e-02
4.014994825865542821e-02
1.368398470138672829e-01
1.227179110781590476e-01
6.145429815804618473e-02
1.300654562524293789e-01
3.373557503335480878e-02
1.241032349277627345e-01
4.230027412307480611e-02
2.659362339620295265e-02
5.117494002641768958e-02
6.593776255035900535e-02
1.513974104730933246e-01
3.425916327321593818e-02
7.566300467886141745e-02
9.869322819746868813e-02
9.171608202274364463e-02
1.137177072814089807e-01
2.944157185475927002e-02
9.916135045665246117e-02
9.116678653644029462e-02
7.928459671565792066e-02
1.310717458557313919e-01
8.003208834596270416e-02
7.206432906915394287e-02
1.374463910082115436e-01
3.361713108762258428e-02
8.877297524793974215e-02
7.137710285447190772e-02
1.292253521332256683e-01
7.858218689407457658e-02
8.411442049318884617e-02
6.353740077886824156e-02
1.477318385092263042e-01
5.545054118064220161e-02
1.104374658572892937e-01
7.153791194252366592e-02
8.951800325661628255e-02
8.272535390620024132e-02
1.024473087479405436e-01
6.601001608818128641e-02
7.386837453094992345e-02
8.265954458763331847e-02
1.190530610118644556e-01
4.251593803361200519e-02
9.440874641384207344e-02
7.288070063265279785e-02
9.508237424844302732e-02
8.666943203286023301e-02
6.244689094897094145e-02
4.225822842204476903e-02
1.152821543623736567e-01
7.009623023344326020e-02
3.509128692880338768e-02
4.796425323542288094e-02
7.660399943725069993e-02
3.099460002335324010e-02
1.146555083920656054e-01
8.117455276238097484e-02
7.078005971552210618e-02
1.149681393546644372e-02
8.293647241519037927e-02
6.430266141819780679e-02
8.703979826606687842e-02
6.990017303893263090e-02
5.572506822093650780e-02
7.965518836168000716e-02
6.780693336802930127e-02
5.489890353990187905e-02
1.769010797593494749e-02
8.697187537328017470e-02
7.777914966796270479e-02
6.899031356271116688e-02
1.061145010714810571e-01
8.802554878936783012e-02
8.511342918796542534e-02
6.460996102038905897e-02
7.883062445961790121e-02
6.056976230687968754e-02
7.056257548984855299e-02
6.665724994212750276e-02
9.346493653441033389e-02
1.111874119702033065e-01
4.822778834166626533e-02
8.931205035646018475e-02
8.148760217125330940e-02
6.428787056556552193e-02
5.787588185885092495e-02
8.533041318914288964e-02
3.942322402288701844e-02
1.472980037049279878e-01
8.835960807071327472e-02
4.401449321964186201e-02
1.121970049717172374e-01
1.221223014601830192e-01
4.734471819226800798e-02
7.972264427143210819e-02
1.013812236277531476e-01
7.574817446471761306e-02
1.505856144231230431e-01
7.124017977975266591e-02
9.584085207027819020e-02
7.222753698292977420e-02
1.061762562189507986e-01
6.412236598758798423e-02
8.511974028580235330e-02
9.778744200313074786e-02
5.935212147116902814e-02
9.901974234405358510e-02
6.288663663941773674e-02
4.174084073070554596e-02
8.528149441999319236e-02
1.129504117925521633e-01
2.731395357709156049e-02
1.283934076638374444e-01
2.877683824379303687e-02
4.675929616755770957e-02
5.779025758525595940e-02
1.061479572719253028e-01
1.448246554623458804e-01
1.782019592936576538e-02
4.448062468341990039e-02
1.065762344297698228e-01
8.452623096284522797e-02
3.482835480058214805e-02
4.042432485831975314e-02
5.797348959340885982e-02
8.399201025099618800e-02
5.076383820577557576e-02
9.655280296764084946e-02
5.942534588575779791e-02
3.482886765473207358e-02
6.548981042644826112e-02
5.942055472396319538e-02
1.669513495430024336e-02
2.222419918677479012e-02
1.138810649941075642e-01
4.158240013920705413e-02
5.820812755959477169e-02
1.129786181107498427e-01
8.355585808024150463e-02
9.682073215692031665e-02
6.664858210665616789e-02
6.011325244666974182e-02
1.939941209769700803e-02
3.119551307051662142e-02
7.994684400281672210e-02
8.393660979048161996e-02
3.541505101904118824e-02
6.319985447483220109e-02
9.779799164662075252e-04
1.084086805466741715e-01
8.451011767287112952e-02
4.343138097156595129e-02
4.138358430219764295e-02
6.571561401780121048e-02
3.630681746562370443e-02
8.539834841272711530e-02
1.227577454097321906e-02
5.455558969277853748e-02
8.952908459406801189e-02
6.829270805202075634e-02
8.015192698520096082e-02
5.225793013954690980e-02
5.314412040917634861e-02
1.021644926368415751e-01
7.493413232733843465e-02
8.047851296692465350e-02
6.848083443160007944e-02
7.003324788298172232e-02
7.781621952246958740e-02
9.583321497330955785e-02
1.126739521576670955e-01
3.869649867459101084e-02
5.851673474162649019e-02
8.155002227996226150e-02
8.258361020969376409e-02
1.244428321257673442e-01
9.094976875422294826e-02
7.831396976985584291e-02
3.123787161265553780e-02
6.131119940346554942e-02
6.681866027283535348e-02
4.430257298168797930e-02
6.157386805318609824e-02
1.741745227463360052e-02
5.098751203326497283e-02
4.883558276034680873e-02
4.613654890862336350e-02
8.282133358108614493e-03
4.212429138127152944e-02
1.957191083307452048e-02
4.754240502729809720e-02
5.832071343989368717e-02
4.064133104767944649e-02
3.216467981661437492e-02
6.822634394200437213e-02
2.325710585412935419e-02
6.431541785524519383e-02
3.382668785279453055e-02
7.051416427756126981e-02
7.884880192011478606e-02
3.966186621779787397e-02
2.824267974441926551e-02
3.398302539952716833e-02
4.053660003822739943e-02
3.993050486201645682e-02
3.782290581274642960e-02
8.629152437696204977e-03
5.622218804073209758e-02
6.585016697724062340e-02
4.398880636366640090e-02
2.677792186125402957e-02
7.253675562102802898e-02
7.133893487025420865e-02
3.936739634474963750e-02
6.797076455098971515e-02
6.842314881482330913e-02
1.092003313383081847e-01
4.227906120931489153e-02
9.172997289923968955e-02
6.520997163144036379e-02
6.578609735570377370e-02
6.393191370476070112e-02
4.226826727711788939e-02
1.281709392534288207e-02
7.224802137986385819e-02
6.713860314253088102e-02
8.202513905528628635e-02
7.757201091907724166e-02
-8.868476558264948295e-03
8.360694999424582441e-02
-7.678021567517087295e-03
1.263950909801464795e-01
4.333881660981447892e-02
3.380143196114086118e-02
6.394979558141834775e-02
6.243387377678750322e-02
1.484907074220281203e-02
2.295381625209707080e-02
3.734879744331665724e-02
-7.231959264803041951e-03
3.653265708065114858e-02
9.714977340327983490e-02
8.865204176413425674e-02
2.619871219224340422e-02
3.978002320144759935e-02
7.429433655899125855e-02
4.844176495261005161e-02
5.771886816697183870e-02
6.432095433482386271e-02
1.115157727124010088e-02
3.821746580568627372e-02
7.241045874240800706e-02
1.444578830815747804e-02
1.224562154715588824e-01
3.918032037590024608e-02
4.739311875466897805e-02
3.169101068674441690e-02
4.672194843420974381e-02
2.115708038844866731e-02
2.937440595805989544e-03
6.115005273539864117e-03
8.273002434946939709e-02
5.024260967318103233e-02
8.491629434300816681e-02
1.857205266556544165e-02
7.130608980699838784e-02
7.689174760817733822e-02
2.225798944702853110e-02
1.181168095996025236e-01
1.520193438517706067e-02
5.886970315674074777e-02
6.896758204519853885e-02
9.574448522025880148e-02
4.450918698395767842e-02
7.083452695555983447e-02
3.522212468293010185e-02
2.850345891874229640e-02
1.630279447237663326e-02
4.952293119193317689e-02
3.182536312096869574e-02
8.189813144656318822e-02
3.834606515163558466e-02
6.442599789115013853e-02
1.079027448304076819e-01
2.490002268969404575e-02
9.486984141539926696e-02
1.155122350555947211e-02
7.993530732067477551e-02
4.412527775869859448e-02
4.301414780923878967e-02
-3.899238927392164981e-03
4.687749004472806930e-02
5.884530570425178242e-02
2.898520247786552997e-02
1.152203400380488046e-02
7.504217933514385763e-02
2.724438521511403366e-02
1.035037887561543052e-01
4.601684803210938368e-02
7.953613255840685792e-02
4.697243807684392536e-02
2.995809877279484185e-03
6.021607829632717040e-02
1.715781882519760645e-02
4.880910037053140527e-02
1.850317704272842409e-02
4.217962970563325642e-02
2.148494256121706927e-02
1.255432436088380586e-02
2.434389610376642976e-02
3.656875675118863994e-02
6.063115788075928991e-02
4.187805355491343307e-02
2.838749209802465118e-02
1.110174507081822803e-01
1.364388395624435875e-02
2.428328285725186650e-02
4.872835104333614331e-02
-5.465431080163172736e-04
3.462233142683796006e-02
8.487409966294634511e-02
3.070778152362109437e-02
3.793578144369702532e-02
7.094010571370035212e-02
4.689839856284074016e-02
8.980776582076520353e-02
2.543722006818249087e-02
3.999278451609840357e-02
6.037966124623257713e-02
4.023377965763577646e-02
1.574434158913185985e-02
5.389325936887130047e-02
7.217419125692307869e-02
3.966473797837488657e-03
6.141691421825631186e-02
3.026418815055655770e-02
4.723176748613680531e-02
7.123171165536176797e-02
7.489501682352694978e-02
4.393495179066388839e-02
5.438252481515512549e-02
1.076608394926643064e-01
3.741549713522506100e-03
6.169810908369408042e-02
4.717378949575331409e-02
2.172839103023026068e-03
4.135701788260767731e-02
1.261578472396026468e-02
4.289144620850498385e-02
6.308692766291648657e-02
1.804294766781576118e-02
2.362098362564881912e-02
3.153674886458767476e-03
1.616913346194319770e-02
3.065129926538726068e-02
4.981219441286715427e-02
6.892505998219315699e-02
9.644649907588165316e-02
3.683367731155862135e-02
5.222266969128240566e-02
5.911991170994999184e-02
5.349029453022442065e-02
5.591283395529575428e-02
4.296356929018169124e-02
8.766822851236377723e-02
3.609656698913815687e-02
1.890433020196429642e-02
3.016524335339260468e-02
4.403535313293158865e-02
1.772872749107794188e-02
5.908364895468441735e-02
3.118651348409168592e-02
1.021423295034330631e-01
1.201781655905792383e-02
4.897996982925127696e-02
6.013963269100097014e-02
8.508454225514874847e-02
2.382080466920097686e-02
-3.880951627775187842e-03
2.805427691095536274e-02
3.266503191035275561e-02
5.084739968352458561e-02
2.044804482784366370e-02
4.673728678562551891e-02
3.526962344904706337e-02
7.141676109329861410e-02
9.107100434279653822e-02
1.580246063207623938e-02
4.015966773898468206e-02
5.204191022712861131e-02
2.296912022898770292e-02
1.162289087215218064e-02
1.408888174426417735e-02
4.423891490523465531e-02
-5.344862008773101740e-03
1.032075490181440514e-01
6.353237493629547428e-02
9.749226399815121707e-03
-3.065712422228143719e-02
2.593445102349310402e-02
5.826990900940387519e-02
5.283514040682985025e-02
9.381795667193862723e-03
4.433202917502533646e-02
-2.187340724245321613e-04
2.047965502784979477e-02
1.348843324528118705e-02
1.114780026026869356e-03
1.499691745787893465e-02
2.266159735955807983e-02
1.823815724844696576e-02
3.415757627362861482e-02
1.063587994408822599e-03
2.005085130637787247e-02
1.201360620261394951e-02
2.491818415175016399e-02
4.972037536569879485e-02
2.844019791312312612e-02
4.289485775452767796e-02
3.644725175587060217e-02
2.820411711088053816e-02
3.527088163016289801e-02
1.434581194364045742e-02
1.010182758929270425e-01
5.059355558896565241e-02
4.159224242298159568e-02
2.660641220201652099e-02
4.231426689485034108e-03
3.680051041805031120e-02
5.726034468015758772e-02
5.602364247823560933e-02
2.948286226458791959e-02
4.916590024220272165e-02
2.712176371349182130e-02
1.949116790524148962e-02
6.928420665516950294e-02
2.572068826729915700e-02
4.476628393436307696e-02
4.019717913346059629e-02
3.846343407444154094e-02
6.551669300663925943e-02
1.924815675163956200e-02
8.658538709586668936e-02
-1.062963682354934637e-02
9.148073691655978640e-03
3.072832800239023304e-02
1.160946158113819807e-02
6.047012166957465434e-02
8.029572645789457511e-04
3.879408589530733420e-02
1.721425950881430578e-02
-1.058572118444440265e-03
8.174885482812187590e-03
1.068823871046861024e-01
3.277867985868082590e-02
4.639045715366020561e-02
1.858911535940895032e-02
2.858553027049339987e-02
7.092644226675977846e-03
8.035248181850733473e-02
5.795425708114057550e-02
3.104057554937056027e-02
2.765685941850224219e-02
2.905045693557702785e-02
9.692915388648476460e-02
4.056673927490835746e-02
4.720990206561243713e-02
-2.860629677024974660e-03
-6.610846218128277677e-03
2.772100973795165249e-02
5.308819223231143851e-03
1.919239458740985838e-02
6.966937272369652656e-02
3.285377970932000513e-02
-1.246301440757129758e-02
4.291054346082422838e-02
6.789664714933056622e-02
8.100159365114937421e-03
1.837828777873715125e-02
9.563665039673548141e-03
1.362411480229558901e-02
7.231868880413170990e-03
3.144507027619938139e-02
3.850602075517339795e-02
-7.163732163373602753e-03
3.305750557984481197e-02
4.212297260728210119e-02
3.656125283887810828e-02
3.065045469028685951e-02
9.067565302692540130e-02
3.844170945583355592e-02
6.132516620214657072e-02
3.926958575429498333e-02
5.318000105570262065e-02
4.317045994208500159e-02
5.629261214945102676e-02
4.312659133478956991e-02
2.850972491972026280e-03
7.977098773657501085e-02
2.419929840506993349e-02
2.618153363769229469e-02
2.792379542728298455e-02
2.810778512694120379e-02
3.365278834769939997e-02
7.412556818103160916e-02
5.775758056529341732e-03
2.433565685190094627e-02
4.049693388945065087e-02
7.835409481427720035e-02
1.486254361422676903e-02
1.679480387738990776e-02
5.545861826002501660e-03
1.531642260410324800e-02
3.847204666453789279e-02
4.986562671552259574e-02
2.764733904008973703e-02
7.490391215242761004e-03
3.891267800061839338e-02
5.234579861640804854e-02
5.248325817937360416e-02
9.864279500355302866e-04
3.159326640504219602e-02
8.437240968266663393e-03
6.619068704371353085e-02
6.595475748271699412e-02
-3.006942760291246922e-03
4.042674016361702538e-02
1.173855224928761418e-02
-5.336101623112584312e-03
1.484648205012829066e-03
5.073215711560283281e-02
2.733614826635359651e-02
3.777926147549388880e-02
2.692195763243976359e-02
5.528834928792063924e-02
2.211044011140119239e-02
8.620898459732403984e-02
-2.899129810401689621e-03
6.233518563527754019e-02
4.043124756357313609e-02
2.355363371409724405e-02
1.513112606597486962e-02
3.051238629139946257e-03
6.650472901193736630e-02
1.185463427990637343e-02
3.359078657453268280e-02
3.366679464298789198e-02
2.633182308411436204e-02
-1.619410788848222801e-02
1.991108708150613783e-03
3.479207549069823768e-02
1.855045338335592139e-02
5.322638998057595272e-02
7.077962150091908489e-02
5.938408773285877009e-04
5.117584224207968185e-02
3.256381595382512595e-02
3.801682448477682053e-02
1.864317764724876536e-02
3.153962930474640651e-03
4.526758890695219487e-03
-7.759696396136164624e-03
2.785558884975874311e-02
3.331636068845757886e-02
-4.764632412212305504e-03
-1.017189072256396466e-02
5.515586698518692294e-02
-1.521131822000313522e-02
2.436318149678826095e-02
5.477517749716510551e-03
-2.614514127241722875e-03
1.671891639263179286e-03
5.959036675962907197e-03
2.431225482458061748e-02
2.651769324162227617e-02
4.770781514708189591e-02
6.178094259691468276e-02
7.486782648845036192e-02
-1.141592777004579208e-02
3.490860832216400970e-03
4.885581715445463935e-02
2.776189072017064968e-02
-3.786018074701758690e-02
2.255621640287702040e-02
6.327886928271686529e-02
2.239014379023925635e-03
2.408482142933781114e-02
3.942661200166790170e-02
3.956092368561654748e-03
7.213994416875431359e-02
3.564481650094721097e-03
5.003957492215001246e-02
1.514341969435347574e-02
-3.246812266745140174e-02
2.218527133569154347e-02
3.074071420572138322e-02
3.118512490549377528e-02
2.189973514262695195e-02
4.680672123904128235e-02
-1.857712488247232827e-02
1.746933938920441215e-02
3.202924218758486808e-03
3.747024282864403182e-03
-2.709303264503782130e-02
2.678159362254097994e-02
2.161965327646916263e-02
1.535308326034753000e-02
7.618755141111742402e-02
1.124326184723123262e-01
-1.587421237615561226e-02
7.953627864653643395e-03
2.904157300090990171e-02
7.815352591402188742e-02
4.978554378006207204e-02
-2.233186943209827802e-02
1.824481138747487130e-02
1.365972742611062420e-02
-3.412167360944995051e-03
3.973772612171364710e-02
2.743934427153380332e-02
3.030769599317987076e-02
-7.237590576933047685e-03
2.403433449747978748e-02
-4.359359068178785684e-02
2.974242889418455757e-02
1.275890867623073570e-02
4.161536035294655794e-02
1.717550505720662549e-02
5.285040465861996078e-02
3.015572050176931057e-02
4.653908116903113928e-02
3.062699253165542326e-02
4.072145209490420775e-02
7.651215488809868723e-03
5.360496110480510862e-02
2.745861919558866687e-02
2.244639765219338598e-02
3.086497591728846589e-03
2.672724360914263339e-02
6.969161176908288992e-03
-2.020830592902747233e-02
-6.648931831849839297e-03
-3.008376652866260291e-03
7.928475962355936713e-02
1.789478620819133850e-02
1.474224494684025404e-03
-1.071332024882678570e-02
-3.357000263258992645e-02
-1.156322264741021892e-02
1.312830183054579554e-02
2.045235422254949864e-02
3.886384718470664579e-02
5.787183769848498055e-02
1.979667064104443860e-02
-1.421459009783426763e-02
3.672862364926369333e-02
-1.913652402288868598e-02
-2.002954756339809031e-02
2.947748387594535321e-02
-2.568372863844020290e-02
3.942964174169526215e-02
-2.043407191213607657e-02
1.341183895156806624e-02
8.705856320688422356e-02
8.229633871124295008e-02
2.059351379741814966e-02
-1.528551754141286613e-02
4.108462363884680946e-02
2.065475800197169587e-02
3.218564350755656611e-02
2.501747888474325707e-02
3.583429292302314773e-02
2.512446572790773616e-02
9.305515868989243725e-03
-5.210171569880985704e-02
7.024123618877502195e-02
1.606759498072625122e-02
1.630431738940653699e-02
-1.963599390990342086e-02
6.864120552472957604e-02
-1.343061614368228247e-02
3.710389552960813297e-02
4.911005724153611612e-03
-2.489627932724114770e-02
5.028730893066452740e-03
2.362772382616774858e-02
3.795877778332122643e-02
-1.385228446261519211e-02
4.437152789550962567e-02
-9.934853395508570773e-03
2.411102302285739879e-02
6.490034748408896048e-02
3.129375415567645091e-02
-3.963336168206337690e-02
2.125167923566729730e-04
-1.219531170049290665e-03
-9.416897928670276557e-03
7.111387204481650626e-02
-6.091993080166319824e-02
-7.552902678063039277e-02
2.657179381691168328e-04
-1.868035514692141866e-02
-3.668930901235831557e-03
2.448909334999501211e-02
2.991872063817752059e-02
-1.819936107450104232e-03
2.207574501944048820e-02
5.198685483710199090e-02
-3.094180238827913196e-02
-2.975684171904105849e-02
7.152632237805521716e-03
2.923435143906865166e-02
3.818413441102782441e-02
2.297360315721523952e-02
5.244174724794160858e-02
1.313244298936288440e-02
5.424938393448297189e-03
3.647591570307440884e-02
-6.856401702780005230e-04
2.967762431408594789e-02
1.024032138103766684e-02
-5.949163883517539012e-03
-1.642781791111262713e-02
1.013807805634249666e-02
2.577380575144132182e-03
1.455106100716448310e-02
5.941452697950835860e-03
-9.563806506248575395e-03
-2.904131304167503584e-03
4.991247601514906679e-02
7.246918333632328992e-03
7.631407051877343861e-02
4.297395988450654521e-03
1.079900370426898661e-02
-2.248884080390919655e-03
-3.700658507273030251e-02
-2.717678328960111689e-02
1.897994447020731612e-02
4.023296157066882928e-02
-1.412322958197631366e-02
-2.335445732404513308e-02
6.986801334221316717e-02
1.917024293294587040e-02
-1.404822212962722645e-02
3.338727041591307322e-03
2.330442516361852859e-02
1.920857674276862243e-02
4.575111769457143596e-02
1.554033935310759418e-03
-1.587964776221215818e-02
-1.834059715297537557e-02
4.531997153317530308e-02
3.249530071617993954e-02
2.260646804123014192e-02
-1.158007918053694831e-02
9.526425367541994926e-03
-1.205345565912715848e-02
2.530570692768650126e-02
-2.079390103086844674e-02
3.866647604816473432e-02
3.343437800633864559e-02
-2.313607605349555715e-02
-2.057214994942045683e-02
1.794571800603093209e-02
-7.081471646618584838e-04
3.331872749176990889e-03
2.212322010370730216e-02
-4.230737902022441849e-02
2.696730850414192499e-02
3.005516208641649534e-02
2.510462307726449641e-02
-2.396733366407679221e-03
1.711526886870518363e-02
-4.279225084569543425e-02
-4.663909095632975954e-02
-3.485698823006785213e-02
-1.193803668326116028e-02
6.071710354468199712e-03
4.974607051831973770e-02
-2.647630166924728329e-02
-1.067789435035162993e-02
3.251245353462737381e-02
-7.907767916178563838e-02
3.847771976278258153e-03
3.357288180677932971e-02
3.989387711799412262e-02
6.215606048432197744e-03
2.454693606233399050e-02
1.223306084986350165e-03
-3.048947246166606659e-02
-3.542653454225357101e-02
6.608008083687760999e-03
8.277527840509229726e-03
1.015462116122705380e-03
-2.657964687810409829e-02
1.181195776809820580e-03
4.289573867491683345e-02
3.690315194887026917e-02
2.358646008992575788e-02
2.358443981496824091e-02
-9.564283108286879276e-03
-1.288309327338687214e-02
-2.880715169057972841e-02
-1.883446804254390594e-02
-1.726760391609279219e-03
2.269882951517469480e-02
5.913299174212764339e-03
-3.571018379873312776e-02
4.466489888280347417e-03
4.371216101605185367e-02
-1.153521829124022624e-02
1.383121034192797555e-02
-1.351185650825047040e-03
1.461995102606423493e-02
-1.069664685204694751e-02
3.378863906153698610e-02
3.044226441976098652e-02
-1.697761444366751443e-02
-2.296604766212325538e-02
-7.947460683498221504e-03
-3.880862265113029300e-03
-3.227227957418450643e-02
9.777424436389063611e-03
-2.525621208655451453e-03
1.732931627350560097e-02
3.154044645395231300e-02
-9.790586891734795807e-03
5.335228703332678575e-03
1.807508368869161983e-02
1.222138281063054645e-02
-2.868507700502875846e-02
4.891492869091106088e-02
-2.343416011728074663e-02
2.774987132698236367e-02
1.384997746065693737e-02
-9.824612635402567296e-03
1.734131702364058794e-02
-3.238404029123395644e-02
1.080090372652952636e-02
-3.447308058257328445e-02
-1.007746875988749409e-02
-4.367380742302620113e-03
3.838420509066239189e-02
2.788661623561593944e-02
3.192450325697347019e-02
-5.130239534840075333e-02
2.593090948964011169e-02
-1.131965283352347022e-02
-3.972312622984822822e-02
-1.721676618181062005e-02
6.070847651420714641e-02
-3.643823757453610451e-02
-1.223193264642221528e-02
3.782763741458152612e-02
1.897911152766836723e-02
-3.039932348630609849e-02
2.745771702073613110e-02
-1.517540132390543181e-02
-1.544623042800852449e-02
-3.560006799069158345e-02
-5.342858588110688256e-02
-1.154606640550054526e-02
1.317268606222954386e-02
-2.680753611974241377e-02
-3.346272374119378668e-02
-2.457186578072425784e-02
-2.075051874608320815e-02
-3.567223018027588372e-02
4.597053111418213101e-02
-2.360637112918566316e-02
3.702830156675402523e-02
1.535856113094552977e-03
5.572893992117471107e-02
3.640874446846194962e-02
5.422093985705648406e-03
-3.009235984513239717e-02
-4.647701424510411461e-02
2.604878299491690530e-02
-3.888501382255804550e-02
2.311064910569668104e-02
-5.285507813482179240e-03
-7.250170004261276453e-03
-4.939912143538463529e-04
-1.929471234686925413e-02
-4.355131326006717214e-03
8.013271838324467766e-03
8.265972629549393422e-03
-3.031619574590149399e-02
1.006360762446011081e-02
7.824550738189729390e-03
-1.629643319604685836e-02
-2.553265219401992109e-03
5.258369423482991273e-02
-2.973079029791132061e-02
1.750738255575241039e-03
-3.089675203629382166e-02
-2.882003161881968589e-02
-2.456154956874976800e-02
3.589779260759958651e-02
-1.364543415401650757e-02
-2.306860033582371419e-02
-3.634164294621174129e-02
-1.676371014936446288e-02
3.987212418023339949e-02
-2.718965764447142663e-02
1.840042173770560724e-03
5.415779714893104863e-02
-1.275058752961373554e-02
3.279376884134758280e-02
-2.165146370948852102e-04
5.611831523538013573e-03
-4.917892848035158859e-02
1.870389200950411945e-02
-1.239007512456862621e-03
4.546975105894296779e-03
-4.553037665891767477e-02
1.923031553469217725e-02
2.667203967179670662e-02
-1.607868120129663306e-02
-2.755924986333891172e-02
3.463296764507600017e-02
-5.168501194092947615e-02
-1.998170407057688752e-02
-4.428954891102734187e-02
3.167414841185550722e-02
-3.966271747268239334e-02
-3.616460772111167871e-02
4.942476979666919623e-02
-1.677573565635830100e-02
1.324385169974417846e-02
-2.899532946101455663e-02
-1.350147546747661707e-02
-5.395331408585974688e-03
-6.848906694442252058e-03
-3.915114085779031888e-02
3.588234930877754608e-02
-1.618670570397122118e-03
-1.136016950633384794e-02
8.750709844259293296e-03
1.290068929910971607e-02
-1.839455911812699820e-03
-2.540822890236416054e-02
7.340355734813630573e-02
-3.217314908839210424e-02
-2.775425099732646561e-02
7.447219451537196236e-03
5.307150333821169380e-02
-1.906297993776823185e-02
1.430994779375432263e-02
4.491285605905094569e-03
6.714894783488707837e-03
-1.093458523561463384e-02
-7.497037381085356646e-03
3.350955568639307769e-02
6.498660290654027782e-02
-2.749712146170145768e-02
-2.019700399801412083e-02
-2.571749371128360245e-02
3.713024718997410406e-02
-5.320822527379743400e-02
-4.721095080754866141e-03
-1.997514713468972677e-02
-1.794618355271469790e-02
2.758772422204767982e-02
-1.494070439449657339e-02
2.859324650262198841e-02
-5.549884155589001472e-02
-1.477218857842408500e-02
-1.502318889351864951e-02
-2.807673835611724025e-03
-4.179165971061911400e-02
-2.548235109378045593e-02
-2.869894957207514211e-02
4.108880624644013768e-02
-2.249939126156222380e-02
6.942858655190507419e-03
-2.036867113328397552e-02
2.290945117231844852e-02
-1.816996015608672577e-02
-3.330594161995414915e-02
5.816741428851040369e-02
7.740396439955588535e-03
-7.456625177616936712e-04
-4.337777859208752362e-02
-3.513931963811605524e-02
-1.221814408327484211e-02
1.785958229342207368e-02
2.704454222882195918e-02
1.241768763081343985e-02
-1.438879462598963155e-02
1.293464333851658543e-02
2.645707789949257663e-02
-6.331864464501245349e-02
2.204169688448399163e-03
-4.235651825643791182e-03
3.797299545250757704e-04
-2.182962638103397995e-02
-1.223368565655137512e-02
4.285739628862235179e-04
4.386737714748092237e-02
1.417429209544639017e-02
-1.404009753003090770e-02
-2.067998692408733533e-02
-3.373562090284774884e-02
-6.312987639076324785e-03
-4.014630951550099414e-02
-2.448179179879803047e-02
-3.643975371026426241e-02
2.656070328909054812e-02
-1.369025898394141648e-02
-1.683185501317074895e-02
-1.933363159554853930e-03
1.693717263256091718e-02
3.097717328068117990e-02
-4.197334108800940267e-02
-2.013774713500491795e-02
-1.997881812491667311e-02
-2.488459168204625038e-02
3.877590049413644213e-02
1.736684229424589887e-02
-6.504562082415867724e-03
-2.368399628399195378e-02
-6.169881022509812046e-02
-1.730463518505268375e-02
7.625778381287342568e-03
-5.716589269981235070e-04
-1.070244860038821466e-02
-2.618748968878104651e-03
1.888542654037293073e-02
6.589811841573537526e-03
-3.872662275683624172e-02
-5.085547029319732563e-03
-3.515549696738935103e-05
3.742462558564667308e-02
-7.362624470566454804e-02
-3.806390141706492841e-02
3.477778913804680655e-02
-4.403601466911484345e-03
-5.439505239589850077e-02
-3.300665370719758906e-02
2.341688306878869294e-02
-3.369590337793320484e-02
-4.684860858136984108e-02
5.278971649710315420e-03
-3.994048654900542866e-02
-3.237595506082661251e-02
-5.468212554949066634e-02
-1.734789360330558569e-02
-3.399279054965432395e-02
-2.137481169342313192e-02
-4.656352122615006750e-02
-5.739621422086047670e-02
6.265092753959994147e-03
-1.789606382333022716e-02
1.344385959029485537e-02
-8.148197555987450602e-02
3.779060559382217081e-03
-5.256810478140751253e-02
-4.824310503879178369e-02
1.008674737541440623e-02
2.892232543664769676e-03
-4.750040815309179709e-02
-8.175784286413413995e-03
-6.049690296416208347e-03
-1.873566200207689089e-02
-3.314808730895860145e-02
-2.031938585855895887e-02
-2.458142750561028225e-02
-1.401887276590847720e-02
-3.423709631255177077e-02
-2.756516043478135156e-02
-2.138234459010520186e-02
-1.757567329980309206e-02
-4.624478203093657092e-02
-5.496347292402982421e-03
-5.990265682495242439e-02
-5.496075708944553329e-02
-9.299105707654669456e-03
-3.441002936058708966e-02
1.195549744678672463e-02
-4.807499731541823337e-04
-6.889795420417077661e-03
5.160047697650124374e-03
-2.948113926855653461e-02
3.258283383614452109e-03
4.448541524034593797e-02
-3.112398255935881417e-02
-4.060183372885865782e-02
-2.580563315041655217e-02
-5.090371658368268021e-02
-3.803214207214926368e-02
-4.039931877487843749e-03
-2.331018060693416591e-02
-6.764946182403223929e-02
-2.115535377990428872e-02
-2.427070526259704486e-02
-1.735328494124004431e-02
-4.049655802875638116e-02
-5.473787535324058096e-02
2.995623268620482491e-02
5.947490177496047963e-03
-2.078114824619058457e-02
-2.783025341640200587e-02
-2.934324809156154193e-02
-5.860948627883883627e-02
-1.962723130652601136e-02
-2.527128769100876748e-02
-3.113481693615480564e-02
-4.085960451694382878e-02
-1.447449164223441661e-03
-4.765793313931626185e-04
-6.777223895224926929e-03
-4.404534177261688194e-02
-5.093638643677234068e-02
-2.908054409467903875e-02
-2.037209135770145021e-02
-6.247403583056623799e-02
-4.054875175939080811e-02
-7.494836222314425755e-02
-1.869654440055275313e-02
-4.468684660478833975e-02
-4.091435686524370202e-02
-2.941896494589531924e-02
-3.260833000532650100e-02
-2.465874491037960831e-02
-2.778844790815038213e-02
-3.356823134675129133e-02
-6.338746486044571915e-03
-1.727902335066277412e-02
-5.075626905821014473e-02
-2.797749229372731641e-02
-1.726449398423973020e-02
-5.673559117135156676e-02
-5.966906201697467008e-03
-4.393916375014077919e-02
-3.587552894714147317e-02
-1.520495938640134201e-02
5.995398882454537268e-03
-1.751142473633656230e-02
-2.315878238082708443e-02
-3.211946936722798185e-02
-1.213850966409873826e-02
-3.646110854840356463e-02
2.026246850067040320e-02
3.762701811876505154e-02
-5.447122119525456968e-02
2.474582844632068623e-03
-2.357039587646184500e-02
-6.820040755839069935e-02
-5.253240438976013865e-02
-5.324805917551898859e-02
-2.609059902246169127e-02
-6.185976674037930306e-02
-1.300030916229367138e-02
-4.787232849868624379e-02
-1.141083925429143761e-02
-3.647495313225763286e-02
1.171504779780551016e-02
2.595531928783345599e-02
-2.107472431024463508e-02
-3.856986454349561194e-02
-5.239213467559767495e-02
-2.129180866851833678e-02
-9.904296307645402142e-03
-2.998016759821385893e-02
-2.529015249104272708e-02
-5.222209779897477727e-02
-1.606121707600761256e-02
-6.035571178664409647e-02
-2.074116841978485004e-02
-3.927299020788403705e-02
-5.048783265754461930e-02
-5.589304772014455636e-02
-5.650966754207826376e-02
-7.561735544402612384e-03
-6.878972705321953485e-02
-6.296796757579335713e-02
-2.900083237752011656e-02
-5.172216572126348694e-02
-6.279675273627775833e-02
-3.164158186868816502e-02
-5.439253415055868290e-02
-2.179513875023998334e-02
-8.097670491938267767e-02
-6.655889007556340872e-03
-8.785336845218889162e-03
-2.256055992821947437e-02
-5.925438874135606493e-02
-1.644846430198056847e-02
-4.989061010500272370e-02
-2.479369937834671744e-02
-3.851958918362666934e-02
-6.061607705764471971e-02
-6.683889835553581682e-02
-6.287563178090632698e-02
-6.240326263452126293e-02
-2.108279972511595268e-02
-2.918667957319773243e-02
-2.034580923015192819e-02
-6.564166067537914595e-02
-5.881239374464949238e-02
-1.640575030322416472e-02
-2.964848794805990950e-02
-5.697755425294548370e-02
-1.523512192705284846e-02
-7.511512421560448405e-02
-1.447514195331476260e-02
-9.752516895599480998e-03
4.480548864867748594e-03
-3.506103026310730675e-02
-5.412033483645490445e-02
-5.590782109641417169e-02
-6.378895352894674298e-02
-2.386628667452200467e-02
2.515914741903935506e-02
-5.747404514961700767e-02
1.150645442599680657e-02
-5.566995620877722428e-02
-7.368250276139683141e-02
-3.280488429162668751e-02
-2.693803832422247968e-02
-4.178189493042454294e-02
-3.907122148858771515e-02
-4.249488734608683482e-02
-2.944665051842049186e-02
-5.600512901027390050e-02
-1.348148111632245863e-02
-7.440961785113497928e-02
-1.139396937116296180e-02
-4.864431185291657328e-02
-3.959835443755038015e-02
-6.032872464956812175e-02
2.551798125270026557e-02
-4.190764070588792051e-02
-7.872302632351546592e-02
-4.524849305671668070e-02
-6.206488617744383013e-02
-4.695395389565761371e-03
-4.470074975144480017e-02
-3.630246258543163435e-02
-6.583550453600110763e-02
-5.674779558721398248e-02
-3.911085801423384162e-02
5.792341947972820364e-03
-3.343913472094543760e-02
-6.331107011941911056e-02
-5.901786192441973306e-02
-2.641769428036851164e-02
-1.221367955413057982e-02
-3.673904107379243056e-02
-8.651194079751779037e-03
-5.219126918628540224e-02
-3.349338971393317488e-02
-1.467215952110656647e-02
-3.916057699802775321e-02
-3.336067107271061677e-02
-2.838552083786062899e-02
-4.559636343171565714e-02
-5.882616925554545045e-02
-4.541215408354049715e-02
-4.216011843141781457e-02
-3.306222531362576489e-02
-4.113571120294857997e-02
-1.290743911004607614e-02
-1.992262515843142706e-02
-4.803330136519778915e-02
-7.874108143527988601e-02
-8.421103270054347556e-02
-7.108176350337244709e-02
-6.031981089459900747e-02
-2.284799024051933219e-02
-6.049576017880252399e-02
-3.843555380692858375e-02
-6.467434208133818196e-02
-1.418275794804467645e-02
-8.234029926057104612e-03
-4.501295766337661680e-02
-4.354468067409218018e-02
-1.615123310195371335e-04
-2.607016673282444227e-02
-8.785227280499802172e-02
-4.526178301464208603e-02
-4.541234058150162706e-02
-3.945867516159855953e-02
-7.949341295678492500e-03
-4.231410221425841583e-02
-4.776940208637446561e-02
-7.851074163718660404e-02
-5.007912385235144953e-02
-2.593256864169416614e-02
-2.307718643553106214e-02
-5.065283350302977189e-02
-4.725079308883853996e-02
-4.347103863445408306e-02
-4.791030642121901079e-02
-6.663196743943881895e-02
-2.128727038482880821e-02
-1.508176230664693557e-02
-2.409055593384328356e-02
-4.331392432567645473e-02
-2.738740170277197475e-02
-5.004782509230235174e-04
-5.818641943298852315e-02
-5.293110385843755733e-02
-5.194623177305222189e-02
-6.395260184789726410e-02
-2.580991585304732300e-02
-1.253872567114764670e-02
-2.930783280122119597e-02
-7.346274707737182608e-02
-3.937786854211047100e-02
-4.242219691091555361e-02
-3.091910597973543048e-02
-4.797084483371977237e-02
-3.229044195864811534e-02
-6.180332891943199347e-02
-2.981508957961237841e-02
-7.289318002281484909e-02
-5.642295112606621893e-02
-4.113003213450008855e-02
-5.195969489723124141e-02
-4.067488217197593597e-02
-4.735573453095903024e-02
-5.005758835811908308e-02
-5.913758345972468244e-02
-3.877230471773084053e-02
-2.983331283426862712e-02
-3.182456568225754817e-02
-2.858817248888877866e-02
-3.283133957953892484e-02
-2.666959886233022381e-02
-4.086952463483193437e-02
-3.119748412819662101e-02
-6.767820384339928719e-02
-2.216110279509284769e-02
-1.947301629993481234e-02
-5.785831580988808759e-02
-3.858829763204545821e-02
-7.204605684082313055e-02
-7.741096999012452018e-02
-3.081826468149525405e-02
-6.498474801527362454e-02
-3.797175391196527805e-02
-2.132753051269136932e-02
-4.393524129338243628e-02
-8.075372852537501811e-02
-1.038482051766927705e-01
-8.266854766882490713e-02
-5.525202881720669285e-02
-1.700840651110085283e-02
-3.627720450365970462e-02
-1.598472436752690698e-02
-4.853951461964606251e-02
-4.953890733301739152e-02
-6.548320367525296837e-02
-4.810284299527175372e-02
-5.458798167705423976e-02
-9.267871820092879465e-02
-3.862368580100532939e-02
-3.588614447175449834e-02
-5.743301618162389294e-02
-6.737911371786602099e-02
-7.802010828491512395e-02
-7.393099046983914180e-02
-3.062482444779019222e-02
-5.859019363343814790e-02
-5.533332395393813358e-02
-4.559569130974909512e-02
-7.814856461873190274e-02
-3.259121996873799026e-02
-5.240891620240827574e-03
-7.856647344422712509e-02
-7.382059110201634466e-02
-3.432871122225834848e-02
-4.825109070327110450e-02
-6.501809299622042515e-02
-3.463089781319369370e-02
-6.340270281988419354e-02
-5.625627404042431168e-02
-8.476479328844109540e-02
-7.354576238759395757e-02
2.820542746049252425e-02
-6.936125099142952111e-02
-4.625598779040820951e-02
-4.114343371458529380e-02
-4.829123010002329269e-02
-4.978529026636090149e-02
-5.414687056228369155e-02
-3.061921661207571768e-02
-5.838870047341241515e-02
-7.370811515627968824e-02
-7.683492206729224117e-02
-5.593117297775922897e-02
-8.419994799162326682e-02
-7.873520025821398316e-02
-7.788718740081541914e-02
-5.093846546069671910e-02
-5.441271210610826650e-03
-6.253687233753492392e-02
-2.192008170618470198e-02
-5.026529927696485323e-02
-3.746965493406127778e-02
-5.469771165914322220e-02
-4.076069702010944040e-02
-8.641630360349436546e-02
-5.013690151841612708e-02
-6.974224149523605698e-02
-3.433490331304255710e-02
-6.555428593137666016e-02
-6.731127191945640575e-02
-6.059856741786222301e-02
-3.521864514882969144e-02
-5.912625894992157294e-02
-4.135392420147043085e-02
-7.703507116069183147e-02
-4.480321869769380433e-02
-2.883628086047352809e-02
-8.674192219645820989e-02
-3.603647551099069257e-02
-5.166278687753570603e-02
-6.151236132700803327e-02
-1.983585402413768142e-02
-8.258970895764845832e-02
-4.461347702616665079e-02
-9.801748550853014996e-02
-1.484057689683885260e-02
-3.370041054256341789e-02
-6.323242441156250171e-03
-5.464483388710652395e-02
-5.837737861243180726e-02
-6.343962127027570619e-02
-6.464948900498676543e-02
-4.265632018347611382e-02
-3.503905256800433216e-02
-4.816809402111044136e-02
-6.222535488624521272e-02
-9.461929265336838091e-02
-2.744656104182370548e-02
-4.429412014322019892e-02
-6.275683779894769554e-02
-4.875046955469117954e-02
-2.812855024400710835e-02
-8.018790052374268063e-02
-1.001820308152381322e-01
-6.357656817592154119e-02
-8.402861845757961246e-02
-8.635997738485252928e-02
-6.240332320825962842e-02
-1.600930681038992623e-02
-8.503797212090397073e-02
-5.338262943129436222e-02
-2.027890601501071074e-02
-6.197362398483921564e-02
-7.677759180215421031e-02
-6.308560844349445085e-02
-6.212656531555660333e-02
-8.289950259270949251e-02
-1.066042900221752798e-01
-5.842461358587640319e-02
-8.586713136568194238e-02
-4.835847407148721050e-02
-4.792836586397728610e-02
-6.524311932921152135e-02
-7.115653407158341326e-02
-5.929098930808385237e-02
-7.099357609040236883e-02
-8.221283193241123166e-02
-4.987115344764005836e-02
-8.058174402753226495e-02
-6.258437917455693389e-02
-6.702661520884667379e-02
-4.477730650046871097e-02
-9.016107990462418620e-02
-4.724066907103137425e-02
-2.659819469134162492e-02
-6.789761411284976622e-02
-6.863897142339007995e-02
-5.516553572025480190e-02
-7.612879495168868582e-02
-4.807981338360257234e-02
-2.308473522713389708e-02
-8.584690340847318801e-02
-3.078849193685450833e-02
-3.838941009334184695e-02
-7.668725304515176810e-02
-6.649782635697679134e-02
-2.198640241767177081e-02
-5.235182429206653582e-02
-6.931315060635313829e-02
-6.544367330973445418e-02
-7.970134448587443132e-02
-4.517979236370969071e-02
-7.601022548334344930e-02
-8.334399826224207775e-02
-9.383591522326788226e-02
-6.488607578021808597e-02
-5.889251151343283253e-02
-5.026559771640202318e-02
-7.689404664052892913e-02
-5.431350977712996048e-02
-8.750323034678428313e-02
-7.027712094463055281e-02
-2.725280910939419099e-02
-6.595678932159422525e-02
-3.011436668960681962e-02
-6.353947894176978362e-02
-7.979666645501719280e-02
-4.254515883701014134e-02
-5.425855470013047493e-02
-7.933940543939456413e-02
-1.057429737217224081e-01
-2.443189756561668646e-02
-6.790805730325680245e-02
-1.081676932130544860e-01
-4.553774934576201860e-02
-4.161031869089239221e-02
-7.851318909309935867e-02
-1.060461731450807188e-01
-8.817764735625434336e-02
-6.441986654281948999e-02
-7.934932290448686032e-02
-5.743429596666709686e-02
-5.515751847142116859e-02
-5.115467674592508174e-02
-6.427027877083214824e-02
-4.605014676077314600e-02
-5.559980687112567321e-02
-2.124436610328981137e-02
-6.825861971993278654e-02
-8.564399159847033149e-02
-1.057252725913594010e-01
-9.454750021826503759e-02
-8.101129242092332261e-02
1.083025999846877301e-02
1.447504090126577186e-02
-6.445317378588040491e-02
-9.940370802232002811e-02
-9.128147771637858121e-02
-7.675031630627626722e-02
-4.217557553145753063e-02
-6.756441142991244375e-02
-9.052247213123465475e-02
-6.980081280120699339e-02
-7.380957502524307379e-02
-6.199189918253394938e-02
-8.741576394855972432e-02
-5.498072622240075119e-02
-4.665287328861295046e-02
-2.804875006286891223e-02
-7.524364692814050626e-02
-8.902945562188473161e-02
-7.538639666373207759e-02
-7.554183778916562231e-02
-9.903885269136813996e-02
-8.577360881921633484e-02
-5.449783762370610102e-02
-6.480974721191622157e-02
-1.061927994212343435e-01
-8.167420965223126661e-02
-3.000915694936794054e-02
-3.135399014487680325e-02
-6.279895928070147737e-02
-8.585392762569285519e-02
-1.018170690970213177e-01
-5.888463335809612093e-02
-8.784317211997030861e-02
-7.027999886290146880e-02
-3.908589275420084469e-02
-6.595153197021914881e-02
-5.141476029269131248e-02
-6.458610878940085342e-02
-7.238934541785836674e-02
-7.118265466209251768e-02
-6.830426710009628033e-02
-9.967165336222402749e-02
-6.127394719336606843e-02
-7.179648431150122134e-02
-7.081392400302047307e-02
-8.973650865540884480e-02
-9.281139526774788429e-02
-3.722749400341971576e-02
-7.818383758763650104e-02
-9.712865677232332406e-02
-4.868118587224804644e-02
-6.709330866527883630e-02
-6.205804963597830182e-02
-8.639652672122888344e-02
-4.758428026585861254e-02
-9.086822022942700472e-02
-4.381451839071875964e-02
-5.314630556227499525e-02
-7.618066065070093484e-02
-3.783087127434423685e-02
-5.389381662950044199e-02
-8.914133638314271357e-02
-3.324957437322306752e-02
-5.252772674857917462e-02
-1.011820286595590396e-01
-7.184125567907545529e-02
-5.738669096941823033e-02
-1.266954633802587216e-01
-3.787155147512288184e-02
-3.791088073983134993e-02
-7.769274370097004057e-02
-6.481760843882423961e-02
-8.726639902631252999e-02
-8.725129608952256199e-02
-9.231519283936161224e-02
-1.095642106619285489e-01
-6.508401991787296503e-02
-5.467148750877619950e-02
-7.173936560069621438e-02
-7.730323485723668286e-02
-6.245001704914741186e-02
-4.705391977652600283e-02
-5.481375566046235021e-02
-6.393292770212753717e-02
-8.726998991673806660e-02
-5.388431223796562308e-02
-7.537793775507729832e-02
-7.949093334303240777e-02
-5.883626118544624944e-02
-6.609346037268001850e-02
-8.045094917961315151e-02
-9.318629045842710679e-02
-9.086480395133443577e-02
-7.916577629412527295e-02
-5.329047173735037418e-02
-6.856939589674683477e-02
-7.934605562308909288e-02
-1.029557048444701278e-01
-8.344438534883377723e-02
-8.580109826093182401e-02
-7.581815513992357092e-02
-6.021205932048663556e-02
-7.206784568314200667e-02
-6.322748301935536552e-02
-6.924772903563500281e-02
-6.278335950562560774e-02
-6.386211520938912811e-02
-9.539169016334970996e-02
-8.946180607835281517e-02
-7.735462665005242433e-02
-6.899204623759773447e-02
-4.782835695180059910e-02
-8.366004693339844367e-02
-9.628706060272303191e-02
-6.387727986490510101e-02
-1.004169484291714265e-01
-8.207157032206094383e-02
-6.716339039497343233e-02
-1.001838383424403928e-01
-7.575172616600978071e-02
-4.065480874345271667e-02
-5.418534455654151760e-02
-1.059851738897645418e-01
-7.913771720794691988e-02
-3.042892881079645520e-02
-7.267853645135632923e-02
-3.824302892717153235e-02
-7.339354527890752655e-02
-3.858295582573804949e-02
-9.024837235056663853e-02
-7.645599325107345356e-02
-9.471695202323755780e-02
-5.729498078149368456e-02
-9.334040949313342217e-02
-8.680182337739958398e-02
-8.800100373470277904e-02
-4.094577872793908613e-02
-8.253399263808321173e-02
-5.013825211134192300e-02
-8.437796329671042039e-02
-6.153296990088908541e-02
-6.844511682749758463e-02
-8.591063947866579842e-02
-8.370209138507030133e-02
-7.033361098817630941e-02
-4.813440624294688247e-02
-7.587394267801922387e-02
-8.125340063334084151e-02
-6.550698327167456259e-02
-9.060675659592126729e-02
-8.216780080532165575e-02
-4.989152722665707307e-02
-6.636199425249066086e-02
-9.273444325060051230e-02
-9.487551624701234809e-02
-1.123673300163673255e-01
-3.769825419106108411e-02
-6.097138852455787073e-02
-1.059465628548315885e-02
-8.490633673164350859e-02
-3.797936807989357733e-02
-5.776081687610870596e-02
-5.016080738045744503e-02
-1.161440609894029558e-01
-1.073995326548784768e-01
-8.532706738182578576e-02
-4.312462520113534425e-02
-1.071101680751951335e-01
-7.270179490325581750e-02
-9.845404837129248521e-02
-1.064399877537404865e-01
-9.470116596387420649e-02
-6.664444557879960207e-02
-9.164366671805269926e-02
-8.413637556019593067e-02
-8.734256958999306319e-02
-7.048579767493720616e-02
-4.514527483539648028e-02
-6.656740398479801812e-02
-9.476824824815220649e-02
-9.076306863782483692e-02
-1.171705194263226169e-01
-5.757176506125617071e-02
-6.987679778364058736e-02
-9.902697436393149977e-02
-8.661695658301594991e-02
-9.888892087444098311e-02
-6.643285833927661810e-02
-5.215335739813097699e-02
-5.927262803284314568e-02
-3.222294257888167618e-02
-8.951165328583599035e-02
-2.814043470908656266e-02
-1.358816939109567905e-02
-7.889559625046956015e-02
-7.469885821643604262e-02
-6.740359666114098536e-02
-6.782167000784523891e-02
-7.039362646321817296e-02
-7.633032344516298140e-02
-8.779436238141280491e-02
-7.717975559208455072e-02
-4.722526877933497930e-02
-6.584792433039582393e-02
-9.544121261235331832e-02
-8.554916400746122307e-02
-9.014744220939795161e-02
-6.885812708926841719e-02
-9.899511091604551449e-02
-8.549256401487463630e-02
-6.322083837721485799e-02
-1.047668556092338776e-01
-1.055022895163904711e-01
-4.843576310613469799e-02
-8.172462350974021850e-02
-7.830395804288139971e-02
-7.109543397777567941e-02
-6.796562852249067588e-02
-6.198099227032436570e-02
-8.336271086937216412e-02
-8.164404849875901704e-02
-5.288501574395427368e-02
-8.779185438946604525e-02
-7.771459931248775321e-02
-6.310531096961601027e-02
-7.780992367832786916e-02
-4.210670796749731160e-02
-7.120283286906466114e-02
-8.260425348541113044e-02
-1.164712809778900154e-01
-1.006541842467670866e-01
-8.092796281861608376e-02
-1.163169998089159662e-01
-7.628948679606174788e-02
-1.030409187812182104e-01
-8.909239430573152874e-02
-5.699207721121267445e-02
-9.388693739196188326e-02
-8.027923521641584792e-02
-7.857218118790028349e-02
-6.643797155620204120e-02
-4.985632582101923865e-02
-7.067639477354470401e-02
-7.472467792915660212e-02
-5.395489054697055059e-02
-4.507512265652504485e-02
-9.856651322124869441e-02
-8.716207104435171049e-02
-7.871329614779229433e-02
-5.467113948367387927e-02
-8.782216231323458633e-02
-6.032823631203414888e-02
-1.015294589523778462e-01
-6.700531798347128531e-02
-5.127942696026065866e-02
-7.131193707326922981e-02
-1.116627913026044944e-01
-5.466407711822368620e-02
-6.964968984080475989e-02
-8.247270322392363795e-02
-1.076541887498999317e-01
-8.383964389960270325e-02
-8.893497832624101818e-02
-6.559626204352894674e-02
-7.404071915758191069e-02
-9.898791651444203976e-02
-9.670555693459198521e-02
-5.174956714389514906e-02
-5.231771773007740794e-02
-3.850383396126098173e-02
-9.452211063936755489e-03
-1.271994149889859038e-01
-6.935452794908643359e-02
-9.536802791758752784e-02
-8.100696060765096018e-02
-9.697562590550874717e-02
-9.877232129206459099e-02
-1.021655823677562747e-01
-9.250593010834673446e-02
-8.994971572814546013e-02
-9.045534029678152510e-02
-7.667335000795275080e-02
-9.475661482124289603e-02
-1.054898555211618572e-01
-7.059303078254815234e-02
-1.150074238713267166e-01
-3.911277267460859519e-02
-6.749322140483221544e-02
-9.445642236512030721e-02
-9.082511562202491562e-02
-1.102221758728882950e-01
-5.976393693791060696e-02
-8.975109135953897310e-02
-1.134381716039351840e-01
-1.084859505278678860e-01
-1.050764090410015172e-01
-1.080988228615756691e-01
-4.733287038388136331e-02
-1.033272090056458203e-01
-5.954915675657941609e-02
-8.786225942814193668e-02
-6.164172170302169296e-02
-5.359381221024289710e-02
-7.558250936868114722e-02
-8.330206005185079865e-02
-5.478070604136048988e-02
-8.946112051538823717e-02
-6.291684002828243361e-02
-8.795785068203451629e-02
-8.448545957946949903e-02
-9.954544961946205917e-02
-1.071881352346601840e-01
-4.695655056503079267e-02
-6.903307652345168355e-02
-4.973574650618546589e-02
-7.382525067954473497e-02
-7.807559793101098711e-02
-1.051998556771517601e-01
-1.187570378848445268e-01
-6.193073781929025329e-02
-1.148058304298440607e-01
-6.862681537877558802e-02
-6.738132206887868791e-02
-9.172497703385658341e-02
-9.529561211940622278e-02
-9.580972036205193110e-02
-1.024284592468854005e-01
-1.133817563550544305e-01
-1.081309464981601853e-01
-9.206103713194010996e-02
-9.762168235973874009e-02
-5.266357084869537769e-02
-1.009592750520180438e-01
-1.083882605896080847e-01
-7.974485953282639539e-02
-5.954943681525835114e-02
-1.114624087957499649e-01
-6.026925070777584131e-02
-1.076419790896864237e-01
-9.588916590379115146e-02
-1.227301072287842049e-01
-9.211162593678701160e-02
-1.028384758635594864e-01
-1.215277788302124434e-01
-1.022704585566883151e-01
-1.070321069426946187e-01
-8.649625494918032620e-02
-9.618192362924830874e-02
-1.033330479266156704e-01
-7.277689917590135504e-02
-9.538698597600750451e-02
-1.019336993004660713e-01
-9.847919987578822310e-02
-6.340739423832578159e-02
-8.106932949704315217e-02
-7.716447636464869586e-02
-1.184477674832686983e-01
-8.761531323448532027e-02
-9.457146876295333127e-02
-8.459381769350940439e-02
-1.102483584912284931e-01
-9.134515062758807868e-02
-7.022911962711819722e-02
-1.229800596654735123e-01
-5.390245506851056023e-02
-1.188158370858643370e-01
-1.310267924124212668e-01
-8.750785790270358688e-02
-1.020921091740010500e-01
-7.811734730427347118e-02
-6.371128456420956099e-02
-9.175545687347268220e-02
-6.350276638762830661e-02
-1.131405839469850350e-01
-1.250949545657987216e-01
-5.309308160585788500e-02
-1.227857311762555054e-01
-9.589705673852641499e-02
-1.081253019575061092e-01
-1.181476274021057704e-01
-1.185164806470319770e-01
-9.004318438187697282e-02
-1.140716855526389822e-01
-1.145830849448840755e-01
-7.611830878685391100e-02
-1.196469784766622108e-01
-1.145101876742749131e-01
-5.693712758119192502e-02
-1.139116432180667937e-01
-7.793234372253433906e-02
-1.063303671338595713e-01
-8.893201031782003996e-02
-9.438406787990676061e-02
-9.316836249568442863e-02
-9.081291814647561578e-02
-1.150692885530891357e-01
-1.048265999425151557e-01
-9.762225510380928561e-02
-8.423217600866610144e-02
-6.636225587183321173e-02
-5.678245016270391798e-02
-1.059868021720972858e-01
-9.423490383500969514e-02
-7.042096121375245044e-02
-1.221316001921897987e-01
-8.666148389101765992e-02
-9.000479010906634048e-02
-4.737932917981804715e-02
-1.159101851040469922e-01
-8.357999642068407453e-02
-1.040530160083950606e-01
-9.533555220785903950e-02
-8.054054951821189301e-02
-8.250056971328038891e-02
-1.154100605346416314e-01
-9.464635249652776638e-02
-5.397088600730842040e-02
-7.785225737964672488e-02
-8.421759575009150900e-02
-8.343062888782359909e-02
-1.325676506854761572e-01
-9.430857790810372177e-02
-8.679891029205846764e-02
-1.257518473958942062e-01
-1.088508996267730788e-01
-7.397319739112391546e-02
-1.154746883463009521e-01
-9.783331185061630575e-02
-1.320174835537645253e-01
-9.937999875610631362e-02
-6.111800039153341552e-02
-8.292013205976590806e-02
-8.310038960595826640e-02
-1.210017345652589643e-01
-7.290771956479852323e-02
-8.687782587686003477e-02
-1.031989653377145821e-01
-1.055398750227310306e-01
-9.737704334079724799e-02
-1.007836647970559718e-01
-1.017424728421144065e-01
-1.033449657487244544e-01
-1.116505091879614470e-01
-9.177492249996657692e-02
-1.168964966628140978e-01
-1.099629386932514385e-01
-9.794779649494166074e-02
-9.746091922664190665e-02
-8.219578116545411817e-02
-8.687810258975996180e-02
-7.210983310558080617e-02
-1.128771750472835067e-01
-1.011445717298769115e-01
-1.000502346500649203e-01
-9.201371055910013974e-02
-6.697487827330565746e-02
-1.073676000377963707e-01
-1.063808244441160067e-01
-1.008823156880929994e-01
-8.964642461325007805e-02
-5.655350822651461495e-02
-1.091513884814069024e-01
-9.865845771022663246e-02
-1.203821706373228440e-01
-1.076374146709844909e-01
-1.007759890453350238e-01
-9.164253125786543663e-02
-1.128858960112282123e-01
-8.782639135876109393e-02
-1.036825661434843115e-01
-9.352866079629974794e-02
-8.915593149643666337e-02
-8.138227848166389167e-02
-1.111063667707656299e-01
-1.026348493356924185e-01
-1.114516262248856499e-01
-8.770736973630130495e-02
-1.074527591053211495e-01
-1.098769122231497558e-01
-1.102308326705669222e-01
-1.147115330707487585e-01
-1.165592659826942823e-01
-1.220701716304439105e-01
-7.252282434883607076e-02
-9.593356283840430432e-02
-6.106667644576438403e-02
-1.103856869427152082e-01
-1.242439144113822030e-01
-1.265323112937582484e-01
-1.255176852465998139e-01
-1.078005833989638812e-01
-1.245585002813583142e-01
-1.026070844349690897e-01
-1.180527216666783785e-01
-9.932060870435974187e-02
-1.469430704383526132e-01
-1.136861930859853070e-01
-9.349700326923415794e-02
-9.408875248560825966e-02
-9.771015898699082769e-02
-8.337713374266914057e-02
-1.202832745854240659e-01
-1.369597908654412444e-01
-1.181749084666103844e-01
-1.202740166774266956e-01
-1.160232986555522761e-01
-5.927561122130926841e-02
-1.059206309790437506e-01
-9.242024687024370799e-02
-7.078446252808857919e-02
-9.530675606329477856e-02
-1.253972911955855696e-01
-1.076601252049154273e-01
-9.574968923847090863e-02
-8.355053955821105383e-02
-4.546571437938479177e-02
-1.240477641218455662e-01
-1.272115334501854045e-01
-1.190249218651906749e-01
-1.259069535808864659e-01
-1.380209613680161707e-01
-1.131604660497200210e-01
-1.142761863995951505e-01
-7.934497593738715215e-02
-7.241025012676459427e-02
-1.054007248929257345e-01
-1.310915979066598347e-01
-1.171753207103480438e-01
-1.064828298752653196e-01
-1.166994522882024155e-01
-1.070583068699691581e-01
-1.129897345799991959e-01
-8.963546473084665900e-02
-8.421987797576324652e-02
-7.182767518705963916e-02
-8.997101209420965695e-02
-6.362115786914646076e-02
-1.072969206636328471e-01
-1.175373650307535850e-01
-1.119515406599815854e-01
-1.095733250905348566e-01
-1.205758832737887504e-01
-1.121375600921662580e-01
-7.812596403526422817e-02
-1.118143262920406611e-01
-8.348107090393154517e-02
-1.094638283287643760e-01
-1.250390269311338065e-01
-1.208963878568776878e-01
-1.072889851860647920e-01
-1.199810656522812130e-01
-1.245090417207422445e-01
-1.146509038822529775e-01
-1.287482761333965664e-01
-1.001992141434496636e-01
-1.387578474801413608e-01
-1.112496904616852855e-01
-1.065823648696324344e-01
-7.345862549881457260e-02
-1.131375241338066634e-01
-1.066452949499425429e-01
-1.363984562945947387e-01
-9.973299826908171850e-02
-1.100423175970877826e-01
-9.633753233925074211e-02
-9.661270340223862552e-02
-1.065415011842486409e-01
-1.104650591537368332e-01
-1.155536713936316517e-01
-9.673860445187695833e-02
-1.228468467340032427e-01
-1.319061488205744703e-01
-1.008441162439444039e-01
-8.724982216743397412e-02
-1.147425904667582763e-01
-1.035411999356635748e-01
-1.192353709021967550e-01
-1.339877328097393294e-01
-1.137089132753157789e-01
-8.286184946194913303e-02
-1.203062871179092636e-01
-1.292774259951428029e-01
-1.052141797680937324e-01
-1.376660036498466300e-01
-1.428439997511367354e-01
-8.397658735351415382e-02
-1.450223662445503658e-01
-1.119901691502243890e-01
-9.521369219782152560e-02
-1.283814548548105616e-01
-1.313704309997034136e-01
-1.349940343007425825e-01
-1.217546732719755331e-01
-1.090733077680927227e-01
-1.171982637022137286e-01
-1.282161774208738780e-01
-1.306112907269154633e-01
-1.161779075079258788e-01
-1.113954163761552291e-01
-1.190768210409941241e-01
-1.212500193984969582e-01
-1.284671863237944744e-01
-7.461024909141240891e-02
-1.334092041200043433e-01
-1.030094078150748382e-01
-1.020188672304182392e-01
-1.001321393094232043e-01
-1.076248816778050815e-01
-8.888431426749782149e-02
-9.440232135217774267e-02
-1.243468064137759899e-01
-1.033299504826705462e-01
-1.185622446499552674e-01
-1.240208547969593178e-01
-1.033531822700582276e-01
-1.190892370036592957e-01
-9.747805941221812653e-02
-1.182961342155221252e-01
-1.050486948154839423e-01
-1.045943436027094581e-01
-1.131091304231522099e-01
-1.169042667499849281e-01
-9.647069871265774588e-02
-1.263488207544304076e-01
-1.442639993961868927e-01
-7.958444353527573123e-02
-1.222772582519334461e-01
-1.320441267742829272e-01
-9.133536651615789537e-02
-1.283571559804563555e-01
-1.131191328624099879e-01
-1.083455475542004914e-01
-1.176243371099407187e-01
-1.317540365671565350e-01
-1.200107341596116650e-01
-1.369642421002220389e-01
-8.809687543830743706e-02
-1.082260031271308348e-01
-1.074471069165998660e-01
-8.458931680787989960e-02
-1.232989256117041910e-01
-1.274177403056687419e-01
-9.587373126027248782e-02
-9.962019884479630938e-02
-1.052893252691043113e-01
-9.045493944617841175e-02
-9.138959165589680134e-02
-1.124638647850402934e-01
-1.387974008808046944e-01
-1.113385106780587219e-01
-1.250425783045854000e-01
-1.147442715766939236e-01
-1.166515503914158092e-01
-1.250783401574002696e-01
-1.172940131080378867e-01
-9.465689279786872190e-02
-1.245010020834703274e-01
-9.843428279627056132e-02
-8.043545701546311877e-02
-1.239230324191860771e-01
-1.146162808318312160e-01
-1.351425230613457207e-01
-1.048141131763554446e-01
-1.015300328234553240e-01
-1.190497671294693943e-01
-1.261626885191712844e-01
-1.068251681580006385e-01
-1.068526373950458297e-01
-1.356063836319390814e-01
-1.381464481620739981e-01
-1.360965705119350500e-01
-1.111046002718212161e-01
-1.509488669169783692e-01
-9.950099514756831354e-02
-1.219303251172474262e-01
-1.129443724582826908e-01
-1.257118242654865770e-01
-1.134048645494212804e-01
-1.336973075520959398e-01
-1.344631876856888508e-01
-1.250669389347854321e-01
-1.145466353806219029e-01
-1.237013145497413424e-01
-1.248597057236287139e-01
-1.435652670345710091e-01
-1.112636941419312131e-01
-1.155239576797980200e-01
-1.360941385917755486e-01
-9.096901118824503307e-02
-1.117140449331563423e-01
-8.840008811962025981e-02
-1.388876939960235479e-01
-1.386825083502060130e-01
-1.058222813101785398e-01
-1.432022641130296925e-01
-1.421595666579961448e-01
-1.217830785767256840e-01
-9.952456279509175330e-02
-1.160671574738155881e-01
-1.232618434162681409e-01
-1.053875605731405124e-01
-1.313950149728177474e-01
-1.270926185180446533e-01
-1.489058331820153347e-01
-1.450330554128864413e-01
-1.226809068374860312e-01
-1.174373621436364257e-01
-8.547014277088942069e-02
-1.381706945820038446e-01
-1.165271147845116789e-01
-1.148852159146037250e-01
-9.201323361089082387e-02
-1.352545616873953027e-01
-1.279246186819045505e-01
-1.042665797846987208e-01
-1.068234036702241513e-01
-1.271991568811687290e-01
-1.248541955412774823e-01
-1.388907153203961797e-01
-1.137535899377934562e-01
-1.182964793607528958e-01
-1.046362538005160964e-01
-9.905889219181789052e-02
-1.253118631119491400e-01
-1.169688112912411065e-01
-1.343284598528273477e-01
-1.389366302040753454e-01
-1.216386355700408706e-01
-1.276605694871086050e-01
-1.147714695949356434e-01
-7.037379568510614136e-02
-1.353524878641592377e-01
-1.315119219734620926e-01
-8.850714530526501700e-02
-1.344218517322613160e-01
-7.033720954126020108e-02
-1.499020275002399261e-01
-9.773369984918114928e-02
-1.362030704656293500e-01
-1.117982140069132130e-01
-1.258108395763955778e-01
-1.164744404549757917e-01
-1.227196479516997757e-01
-1.235446176476359958e-01
-1.527330695615089218e-01
-1.075793631062618161e-01
-1.013402891720379534e-01
-9.174181397081467015e-02
-1.402414467912586893e-01
-1.114208425541488579e-01
-1.192230684596038426e-01
-8.396321675352030889e-02
-1.496787159198144368e-01
-8.482834175334910687e-02
-1.002442639274471609e-01
-1.241993646524194583e-01
-1.009011880573023739e-01
-1.137001572163577751e-01
-1.188167985059200432e-01
-1.104990540969083695e-01
-1.141746107113191799e-01
-8.617778314508947601e-02
-9.527093471836070582e-02
-1.262335523024135930e-01
-9.253092990972877629e-02
-8.375525879121728523e-02
-1.253018589535779270e-01
-1.122765839106280028e-01
-1.045134441732475383e-01
-9.394973200760646515e-02
-1.324818448391403281e-01
-1.015946801186628917e-01
-8.441741548627539060e-02
-1.198005043795413310e-01
-1.239257764620353142e-01
-1.484803582024354640e-01
-9.114912318879107855e-02
-1.463885521752596175e-01
-1.343334706125753342e-01
-1.090055056359439251e-01
-1.049507112339723158e-01
-1.272701949481653272e-01
-1.238481572561516281e-01
-1.389303259800546697e-01
-1.221272449756136275e-01
-9.071977675488149262e-02
-1.020889876603627150e-01
-1.403414100897564798e-01
-1.333895278640274684e-01
-1.167254014024086822e-01
-1.034071916060612106e-01
-1.379291880896746370e-01
-1.215442394631651296e-01
-1.189071436609179522e-01
-1.411005299991058559e-01
-9.729669455563860758e-02
-1.344845829140843829e-01
-1.078040320121416984e-01
-1.049551298439632824e-01
-1.432905390690463743e-01
-1.090393436224470769e-01
-1.232874337116592750e-01
-1.100891577377179076e-01
-1.207858748200973942e-01
-8.259502577088491393e-02
-1.424093123521400495e-01
-1.074337292492154594e-01
-1.339040891729747496e-01
-9.778890750347171701e-02
-1.371824642415503115e-01
-7.992845306874578337e-02
-1.347070840507286205e-01
-1.313352470689085616e-01
-1.264315037686109255e-01
-1.314224045879184288e-01
-1.280882686229601886e-01
-1.227021362010946720e-01
-1.177832187109782436e-01
-1.084397526579920779e-01
-1.191707271261412959e-01
-9.946858315143526641e-02
-1.200279869770217445e-01
-1.197874243640539849e-01
-1.136663587500284234e-01
-1.530190442589132171e-01
-1.204020990400852392e-01
-1.197725998790823559e-01
-1.327462220793497738e-01
-9.761833641560452302e-02
-1.332314408970752539e-01
-1.107974209970253171e-01
-1.464879739847035900e-01
-1.452767057274059470e-01
-1.421210044750841617e-01
-8.195938344408293386e-02
-1.372198030493928800e-01
-1.024300328738357163e-01
-1.417444134413260448e-01
-1.526395219487120536e-01
-1.362018229320491880e-01
-1.221884715367350938e-01
-1.510358783266503302e-01
-1.399590976000674447e-01
-1.323499553400841744e-01
-1.061682689234554194e-01
-1.299753432892555571e-01
-1.188575131797227208e-01
-1.101319979929544640e-01
-1.062282696516526348e-01
-9.527468075149271576e-02
-1.322605365788275811e-01
-1.203084355126931709e-01
-1.257941962941011849e-01
-1.416663939523659654e-01
-1.486328819987380312e-01
-1.323757110628663303e-01
-1.390753314979504274e-01
-1.329718235811351845e-01
-1.516800142981787614e-01
-1.019992125620500095e-01
-1.415583236173071080e-01
-1.553325413962376722e-01
-1.312948124560156526e-01
-1.050264326961858341e-01
-1.265589195649831911e-01
-1.147575129090622204e-01
-1.319711285739497142e-01
-1.494297798992421933e-01
-1.161545880619534454e-01
-1.370558814711373141e-01
-1.465620692653212820e-01
-1.214598594881566573e-01
-1.209124196767440845e-01
-1.220258244728504166e-01
-1.038017129033040470e-01
-1.260098839466160803e-01
-1.352281233866657884e-01
-1.184690436145403036e-01
-1.374850067069302850e-01
-1.518492065047013506e-01
-1.369864861490840691e-01
-1.474737314059162696e-01
-1.514254804171536462e-01
-1.069501884065290759e-01
-1.545351104343561377e-01
-1.278671575415473716e-01
-9.948660698764311139e-02
-1.493365799246417491e-01
-1.439264264241942592e-01
-1.340925367168289972e-01
-7.697819612551694279e-02
-1.405288412552864463e-01
-1.364581594501778072e-01
-1.382258583628835358e-01
-1.268472764073701742e-01
-1.169604330684453630e-01
-1.466169087919305392e-01
-1.429792403031077963e-01
-1.378507417231815690e-01
-1.277284565951381234e-01
-1.162875054789466317e-01
-1.330571596139386026e-01
-9.728044172418286173e-02
-1.240635706384518450e-01
-1.090845400978755902e-01
-1.111676611083846772e-01
-1.189176807298844979e-01
-1.020251576061174809e-01
-1.237219867906696746e-01
-1.471593329732333866e-01
-1.583080280638215764e-01
-1.499712262153074238e-01
-8.535576151389517863e-02
-1.479011876104961709e-01
-1.251794898944975365e-01
-1.423804896478655102e-01
-1.441857145354681347e-01
-1.379502011786233329e-01
-1.449457559758089986e-01
-1.328844262663478049e-01
-1.532791918075860627e-01
-1.246168125551168210e-01
-1.144277835758261141e-01
-1.313723158418947656e-01
-1.392454519271920099e-01
-1.506596924394868198e-01
-1.274624169927663642e-01
-1.245105496291306485e-01
-1.649289350156244172e-01
-1.134170829704061190e-01
-1.436798115361397898e-01
-1.157954101569887845e-01
-1.551720180450361919e-01
-1.467091812291836106e-01
-1.405947656203928031e-01
-1.240085769711351260e-01
-1.573588055781982853e-01
-1.509888018427067713e-01
-1.263415276198041892e-01
-1.344620791069480181e-01
-1.292610614881023190e-01
-1.163771066696669826e-01
-1.306758000767116457e-01
-1.340077517968531751e-01
-1.381657984528444627e-01
-1.280806179856673332e-01
-1.376309535589368971e-01
-1.182865615746285098e-01
-1.293176844123787028e-01
-1.226769127874334508e-01
-1.570729426825622499e-01
-1.413994392879522888e-01
-1.359216156749695203e-01
-1.323585886871334605e-01
-1.122856705918422182e-01
-1.191648917637957716e-01
-1.568038878269505387e-01
-1.446069398926469463e-01
-1.469455543636060124e-01
-1.003691594368568002e-01
-1.412528155942404107e-01
-1.350083077556431255e-01
-1.498446802076425777e-01
-1.640655609120085789e-01
-1.567574927937203377e-01
-1.231500840176982248e-01
-1.296525519932752446e-01
-1.116272903674933870e-01
-1.457283397727143215e-01
-1.376079683271451137e-01
-1.046178277692508402e-01
-1.475218969571711336e-01
-1.343899441976045550e-01
-1.483777925143646981e-01
-9.324437535015896172e-02
-1.579182835338932001e-01
-9.115956936566056712e-02
-1.414167540662420175e-01
-1.368030240331195579e-01
-1.529292566582502733e-01
-1.472912119993623759e-01
-1.248750880327066104e-01
-1.554325119670906252e-01
-1.448492735367692130e-01
-1.442472032989536301e-01
-1.277476475206312245e-01
-1.164827135768724820e-01
-1.176766845492018682e-01
-1.471624912576341149e-01
-1.288989471733844039e-01
-1.196568291909623494e-01
-1.264395896044310796e-01
-1.487276193575004790e-01
-1.353745783220240972e-01
-1.370504611128160188e-01
-1.244894753716552643e-01
-9.308425259390455675e-02
-1.292327795178701555e-01
-1.557139693523231505e-01
-1.388609878889313087e-01
-1.089957292490592172e-01
-1.569332920641127449e-01
-1.461810836957035953e-01
-1.431021603135494424e-01
-1.789052811164959789e-01
-1.331861192194965793e-01
-1.429972691525694672e-01
-1.220176244376197511e-01
-1.205525735545662641e-01
-1.152668590547525906e-01
-1.495231719740374443e-01
-1.479051589655400456e-01
-1.309071888677370010e-01
-1.202111379806424796e-01
-1.235048106441416910e-01
-1.314158784270363090e-01
-1.097515283350246479e-01
-1.341993251197911852e-01
-1.178388502310590003e-01
-1.511059094983712714e-01
-1.100893949476981770e-01
-1.675203880576222049e-01
-1.370868690359657860e-01
-1.456735260985225489e-01
-1.325302319858585043e-01
-1.482161828486399380e-01
-1.577282976571499629e-01
-1.386974194714158670e-01
-1.022941739685733487e-01
-1.683737659262826702e-01
-1.315438331807900207e-01
-1.168864405757293612e-01
-1.387745787191698721e-01
-1.425913746493002454e-01
-1.342182667951718478e-01
-1.310395167104170533e-01
-1.367373706098753972e-01
-1.449001038728765234e-01
-1.535417605769529015e-01
-1.424586561900443860e-01
-1.536022867924949908e-01
-1.111677190679308258e-01
-1.385358131129647563e-01
-1.172489522200922812e-01
-1.399273084622719154e-01
-1.047441060917493338e-01
-1.571680320869270620e-01
-8.979575368422514081e-02
-1.434863963975837042e-01
-1.394972808604701131e-01
-1.206398695811571331e-01
-1.639055376492740967e-01
-1.384263146607763728e-01
-1.397761425692431447e-01
-1.447763398934872603e-01
-6.941441129455727665e-02
-1.287330336780386220e-01
-1.262495974609885718e-01
-1.533162549001334807e-01
-1.726770177598033196e-01
-1.444670892634968562e-01
-1.359655861074366145e-01
-1.307737819698323867e-01
-1.271706260438382752e-01
-1.260278914402730155e-01
-1.333952485062953330e-01
-1.255286437929434007e-01
-1.517495654467223842e-01
-1.531209864470178261e-01
-1.434917471279672507e-01
-1.606501120113772441e-01
-1.592204390983193718e-01
-1.324020138136924596e-01
-1.440594654363042404e-01
-1.439043949714697845e-01
-1.518338708217510380e-01
-1.668534613210337081e-01
-1.331398615240275696e-01
-1.620081325615388423e-01
-1.539887552478615140e-01
-1.550552734321215265e-01
-1.405785031710808930e-01
-1.429727199984965058e-01
-1.324337661491383489e-01
-1.586621397694650548e-01
-1.342168677936701748e-01
-1.586985900165178709e-01
-1.519394534831016164e-01
-1.619370827624834752e-01
-1.513340721299380465e-01
-1.294352023881857883e-01
-1.288949023514416037e-01
-1.265069612976177371e-01
-1.549263634320317551e-01
-1.309674889970818823e-01
-1.172550480085469554e-01
-1.374404942115139694e-01
-1.186355111834647841e-01
-1.322771867252052203e-01
-1.381271310155789966e-01
-1.658514599239590548e-01
-1.628053911271981347e-01
-1.399067321921780849e-01
-1.000129799810033082e-01
-1.543068925963931581e-01
-1.467902073517320105e-01
-1.306064651711542901e-01
-1.359127586312479652e-01
-1.275093715708753572e-01
-1.550725977695472102e-01
-1.460059685999413326e-01
-9.654029576534030321e-02
-1.599308408388307734e-01
-1.349164466443679988e-01
-1.809908855232445213e-01
-1.427161906477418529e-01
-1.046194305666076629e-01
-1.013329788484083477e-01
-1.338903738080915173e-01
-1.344770340879379300e-01
-1.071171872524834395e-01
-1.608089086240613308e-01
-1.400059987106368753e-01
-1.014449164353210531e-01
-1.532856302130507220e-01
-1.467912239239043126e-01
-1.471798840604379432e-01
-1.562833299583881730e-01
-1.329573733244326095e-01
-1.670712211136311798e-01
-1.493513099571307789e-01
-1.518281247959057390e-01
-1.772632035440621090e-01
-1.550132233452465869e-01
-1.336292370859105960e-01
-1.496419783177446172e-01
-1.212866566676331082e-01
-1.434055177645671975e-01
-1.316471416509446823e-01
-1.619878687189310884e-01
-1.835901757796217781e-01
-1.199828930185163067e-01
-1.247189932323164996e-01
-1.257216800830384118e-01
-1.276617092102748652e-01
-1.290700816405337403e-01
-1.606416907664363347e-01
-1.233363282508993936e-01
-1.526611381918184518e-01
-1.250258639854667786e-01
-1.602390325329647036e-01
-1.418500066795659875e-01
-1.456919365267449751e-01
-1.747836494037559862e-01
-1.617452879282606781e-01
-1.509512262077600531e-01
-1.312500292372306421e-01
-1.618331999478399563e-01
-1.029296570126308485e-01
-1.398614706213613390e-01
-1.131147984283198404e-01
-1.537101671418528437e-01
-1.640437222650601157e-01
-1.461649952884717663e-01
-1.321483528884404290e-01
-1.268333456813496019e-01
-1.446969477977630425e-01
-1.448336608074385634e-01
-1.526349812697042618e-01
-1.699594672768464099e-01
-1.591823876262827009e-01
-1.398259550633345338e-01
-1.328677450597360588e-01
-1.198760865251181501e-01
-1.303918611171233088e-01
-1.475375130156923731e-01
-1.513422262830882714e-01
-1.448678224314279284e-01
-1.452561037011579903e-01
-1.707265437849304068e-01
-1.267071119010971525e-01
-1.600736227745948037e-01
-1.488254109724704843e-01
-8.900119720239030308e-02
-1.467954776937251127e-01
-1.683483859984949149e-01
-1.405333893268153056e-01
-1.637458824980862759e-01
-1.449114081453111436e-01
-1.457800915399994901e-01
-1.507668221030348255e-01
-1.581040839800865461e-01
-1.281945101457035163e-01
-1.578718719927148517e-01
-1.555332061118205600e-01
-1.185514106787401573e-01
-1.561352640609606213e-01
-1.482127515907098736e-01
-1.652010114254724715e-01
-1.663178922350235511e-01
-1.198862253556833984e-01
-1.172349107589943790e-01
-1.520440432961690513e-01
-1.651294588202273095e-01
-1.216454005936197236e-01
-1.502686355315999700e-01
-1.446687413112759113e-01
-1.301450522550658129e-01
-1.349020416695580205e-01
-1.383151719714194039e-01
-1.470629876927575241e-01
-1.540411689773008574e-01
-1.309616566730177067e-01
-1.570820946849457722e-01
-1.557500380895096292e-01
-1.710275785511476410e-01
-1.506932388439967407e-01
-1.421624368812498540e-01
-1.243767084278541574e-01
-1.535814855902322418e-01
-1.629942204753160040e-01
-1.529117879799579138e-01
-1.725812619253239699e-01
-1.533819611608321920e-01
-1.341513129733677145e-01
-1.508611006563006507e-01
-1.579869968778009892e-01
-1.759245812517058749e-01
-1.443560715712532694e-01
-1.555579674668089163e-01
-1.486189633040079783e-01
-1.816682701163215008e-01
-1.405090810892862530e-01
-1.606665328751893940e-01
-1.386062419297514892e-01
-1.472197200502917414e-01
-1.684187578169060173e-01
-1.459275863582929766e-01
-1.784592222702145181e-01
-1.212161800135885120e-01
-1.762584097318648790e-01
-1.776771658934137577e-01
-1.433091238736755590e-01
-1.326715205460984870e-01
-1.459261021340254039e-01
-1.351461298870811623e-01
-1.359194085555183451e-01
-1.697634994400109287e-01
-1.871066301423333633e-01
-1.566104290960905199e-01
-1.179548866922314754e-01
-1.643261334020642006e-01
-1.559577763092996339e-01
-1.434334314695374091e-01
-1.530159635274074281e-01
-1.431139028122610513e-01
-1.033682215409176958e-01
-1.376631399480733042e-01
-1.583199332370278933e-01
-1.609890277023688088e-01
-1.604792887422037684e-01
-1.474271565982101240e-01
-1.423140700593253094e-01
-1.478087590172848798e-01
-1.733501995022454500e-01
-1.383235816974136556e-01
-1.586900634573055191e-01
-1.522053802410996970e-01
-1.495204370446693576e-01
-1.560493227125667182e-01
-1.261569902600580273e-01
-1.374926501704000215e-01
-1.509612340809368125e-01
-1.620784125179672575e-01
-1.343220023977799715e-01
-1.529863891795627817e-01
-1.749860141899960975e-01
-1.255961465285844181e-01
-1.264326208104356586e-01
-1.416839391323997110e-01
-1.160250499690421433e-01
-1.259145934206599982e-01
-1.408338922418047867e-01
-1.422237825608393680e-01
-1.648684181154549122e-01
-1.438866086185895399e-01
-1.648013686181452331e-01
-1.372706920065533132e-01
-1.624916685146735318e-01
-1.577037888174335767e-01
-1.420898862519048012e-01
-1.583876962433001800e-01
-1.512606313362211963e-01
-1.667618871740377262e-01
-1.432967341612332024e-01
-1.708715655446665371e-01
-1.730142557408875514e-01
-1.629892709116541605e-01
-1.493362101006514842e-01
-1.653128104471824622e-01
-1.434854740462127853e-01
-1.712843220856779813e-01
-1.571334028374609115e-01
-1.718886450814273714e-01
-1.635590894386322880e-01
-1.590920071261402446e-01
-1.327071960098351600e-01
-1.419015235679300102e-01
-1.519847223288024740e-01
-1.736675583148091229e-01
-1.644711734015376903e-01
-1.480180661782809215e-01
-1.513780510312940364e-01
-1.653074156409403417e-01
-1.511067185942192304e-01
-1.262293945953432139e-01
-1.276189525246720635e-01
-1.354145440193252059e-01
-1.736123184064298774e-01
-1.876339292891224253e-01
-1.541753930265763184e-01
-1.678560571548256275e-01
-1.578681465685674024e-01
-1.717693687571688888e-01
-1.761815366535407490e-01
-1.664889482044902558e-01
-1.477402613258436415e-01
-1.695378354663588938e-01
-1.688418841572060514e-01
-1.648308954348069733e-01
-1.395600640387477664e-01
-1.622005676066990421e-01
-1.341328668820836456e-01
-1.811943971358682959e-01
-1.456689398758030662e-01
-1.573514345671084003e-01
-1.699358620530547481e-01
-1.673611619086842750e-01
-1.332551642611232989e-01
-1.832447926147937889e-01
-1.611777609622547514e-01
-1.673316125387359354e-01
-1.572276957279876985e-01
-1.510673248629880450e-01
-1.350975237682306429e-01
-1.750365190621996359e-01
-1.717006856129676129e-01
-1.698259963288597241e-01
-1.535125325248987982e-01
-1.188162611908498978e-01
-1.343674480476043376e-01
-1.730121129298999583e-01
-1.456301063890865499e-01
-1.397466305506046835e-01
-1.418718321547706440e-01
-1.474568145145596920e-01
-1.659262471646586468e-01
-1.719904447356800092e-01
-1.528279005251085287e-01
-1.408527231864473428e-01
-1.493832212742863264e-01
-1.640287872215393516e-01
-1.427045737945674408e-01
-1.416026552097402191e-01
-1.579192799866580565e-01
-1.655156518371707908e-01
-1.963439789122095325e-01
-1.744597909762715671e-01
-1.337083663140396506e-01
-1.818631845462707064e-01
-1.306978053874310042e-01
-1.518344562736250736e-01
-1.535560309489911734e-01
-1.475843025384644680e-01
-1.274801262336419383e-01
-1.694752306352022286e-01
-1.496842455518770931e-01
-1.639913585632545301e-01
-1.415293274863397566e-01
-1.658989150159361214e-01
-1.324352113107608031e-01
-1.476932246414091598e-01
-1.765132051853177397e-01
-1.728196456334084863e-01
-1.721037800934601125e-01
-1.529308846682104484e-01
-1.544561319716406533e-01
-1.675572100683211385e-01
-1.564987624040156677e-01
-1.662088377351085278e-01
-1.594010631637950426e-01
-1.835035378269440076e-01
-1.424207955345007659e-01
-1.640154574436700208e-01
-1.605433465729164122e-01
-1.730912496639913645e-01
-1.734956794588795315e-01
-1.617675806043351872e-01
-1.749997679445146337e-01
-1.563896835637905158e-01
-1.454673861448533556e-01
-1.566596536682320351e-01
-1.758179690478564594e-01
-1.584475553876965592e-01
-1.626604098736252335e-01
-1.527518677971588801e-01
-1.649105032353846978e-01
-1.644255630723331918e-01
-1.650855037523806246e-01
-1.426128847342383321e-01
-1.745789270226835999e-01
-1.742092919123581218e-01
-1.363822118200091194e-01
-1.611104989711585611e-01
-1.797864294626135839e-01
-1.425899013375199476e-01
-1.474078802705581503e-01
-1.489540829645812359e-01
-1.670944800191858925e-01
-1.600393739276273763e-01
-1.692477939574359713e-01
-1.689501385842629433e-01
-1.832255839658279706e-01
-1.646528370002893760e-01
-1.704556119294171335e-01
-1.591309039255079105e-01
-1.712309394709902455e-01
-1.616248559191623968e-01
-1.685763418855185103e-01
-1.577045218481076261e-01
-1.726713968573596880e-01
-1.668585159260064232e-01
-1.675476985030418531e-01
-1.632066110574826867e-01
-1.534843395415571854e-01
-1.772091922171795952e-01
-1.508673181868581126e-01
-1.883577257185624354e-01
-1.737828482623579307e-01
-1.100215199656457976e-01
-1.594816602961399710e-01
-1.669086542458289302e-01
-1.856110987675580193e-01
-1.495499220114062389e-01
-1.794333570275041534e-01
-1.706951142554009315e-01
-1.648552770819058932e-01
-1.641180592177645114e-01
-1.658807410948725525e-01
-1.497597584499751888e-01
-1.745750252691633808e-01
-1.745484670810097116e-01
-1.621367014824189601e-01
-1.807330260836751412e-01
-1.658527541988326359e-01
-1.631639669598746178e-01
-1.591027693498084095e-01
-1.479727223125046898e-01
-1.532319708110636558e-01
-1.860378769669998045e-01
-1.807262528095165965e-01
-1.562054855170418310e-01
-1.616466045540378149e-01
-1.693675490673405282e-01
-1.784904896553905496e-01
-1.683219542539820257e-01
-1.457111820245463041e-01
-1.544568727928663232e-01
-1.767770753797318073e-01
-1.852845510481091751e-01
-1.701060688478673588e-01
-1.608314620052942734e-01
-1.323346821748682955e-01
-1.826321698295396145e-01
-1.704252153649197243e-01
-1.769807854098054689e-01
-1.735332906907524064e-01
-1.795645039870312210e-01
-1.756790436061950178e-01
-1.637612354241836099e-01
-1.645768953075911201e-01
-1.855497520252288035e-01
-1.767467607166654520e-01
-1.681218749453700922e-01
-1.786387452799732545e-01
-1.538698158101500235e-01
-1.853185123128939793e-01
-1.593153571548558967e-01
-1.642664401681404596e-01
-1.837849375377617056e-01
-1.619793791239442227e-01
-1.634023759375881901e-01
-1.802424689064942298e-01
-1.728102275805062926e-01
-1.773567548747683464e-01
-1.544379112698073264e-01
-1.705017592453527686e-01
-1.672580516817281093e-01
-1.849250395926930746e-01
-1.529077448739961376e-01
-1.794051693322555319e-01
-1.939114877515498159e-01
-1.572108593798700327e-01
-1.681540318887656538e-01
-1.665885364952436609e-01
-1.476535160106335898e-01
-1.642603716972447225e-01
-1.666787073445904765e-01
-1.843214203288033870e-01
-1.698546041944892504e-01
-1.731426795622340586e-01
-1.796319843624147872e-01
-1.637580588742210685e-01
-1.797358654439251413e-01
-1.854719819096419531e-01
-1.767428938904317681e-01
-1.590664879289194755e-01
-1.665164188793427646e-01
-1.933534121585899490e-01
-1.674165923849968984e-01
-1.792124177504753890e-01
-1.703495605422219727e-01
-1.871446493682802636e-01
-1.786740210931830608e-01
-1.857297955339052009e-01
-1.963131782442645579e-01
-1.699122971060346432e-01
-1.763459321662021462e-01
-1.832590856692206116e-01
-1.751722446546281620e-01
-1.795464922843126310e-01
-1.731238523389119766e-01
-1.807217301996990599e-01
-1.753386524831122284e-01
-1.699736901109964171e-01
-1.713926679232267991e-01
-1.415959856903836467e-01
-1.403562034311769402e-01
-1.783507664447193386e-01
-1.625627278140044929e-01
-1.773216207018572521e-01
-1.858545451811915439e-01
-1.753819206564749267e-01
-1.534333929928670404e-01
-1.777758476087286099e-01
-1.669553369090341632e-01
-1.836445344211302955e-01
-1.876956369376672762e-01
-1.864494344493567712e-01
-1.520386282169963743e-01
-1.674690166691363835e-01
-1.802394841914413959e-01
-1.810777386344469830e-01
-1.744095200213545971e-01
-1.572354803385868083e-01
-1.697798446422879581e-01
-1.712783780030212311e-01
-1.735607185556895804e-01
-1.627326809042615452e-01
-1.435412043905479051e-01
-1.581727420018882169e-01
-1.489199469209149529e-01
-1.862562664973005655e-01
-1.663043314410465046e-01
-1.507336973456095131e-01
-1.620391464151236804e-01
-1.794818462445595397e-01
-1.657089712972533435e-01
-1.669285638659868953e-01
-1.760658926130665991e-01
-1.793005693008073997e-01
-1.905948187392635940e-01
-1.650814523960695834e-01
-1.820581278022353477e-01
-1.767570213929090250e-01
-1.603436204684610400e-01
-1.736338857866501495e-01
-1.530444510422964977e-01
-1.603633788494946977e-01
-1.537852319491101183e-01
-1.749971881145297725e-01
-1.673708889021817969e-01
-1.736593454036488571e-01
-1.729746109763173334e-01
-1.819809521482773085e-01
-1.735692062559637816e-01
-1.831005413027690931e-01
-1.812465685088581746e-01
-1.798703250483822125e-01
-1.757138703566526183e-01
-1.713058129233913096e-01
-1.821871768718501261e-01
-1.699818011011437202e-01
-1.684483000773770445e-01
-1.660425493101827521e-01
-1.546660682777954987e-01
-1.930243642344143806e-01
-1.503241312451671363e-01
-1.763377434737745664e-01
-1.430740724074373305e-01
-1.761918219941404629e-01
-1.717523209295328535e-01
-1.588732003258791770e-01
-1.632503864839348340e-01
-1.703983503748196238e-01
-1.628184124671123445e-01
-1.627878106206666065e-01
-1.627385983034156380e-01
-1.524096400051579425e-01
-1.776273202938231655e-01
-1.871429705579350788e-01
-1.732563450946847661e-01
-1.780958904468423754e-01
-1.819928056449109377e-01
-1.861097564911561031e-01
-1.901491111149050117e-01
-1.616021474791877188e-01
-1.850467876449523319e-01
-1.749350239784845940e-01
-1.750047522014539503e-01
-1.749468734897631772e-01
-1.662346059701062528e-01
-1.680322652040402431e-01
-1.857481317857877789e-01
-2.002032413127820820e-01
-1.652393071855542961e-01
-1.648818374730642855e-01
-1.966734721562423960e-01
-1.591112966050271249e-01
-1.921972183198969453e-01
-1.803881255252452187e-01
-1.818097798331055059e-01
-1.670563452065122190e-01
-1.810855432587563096e-01
-1.520340280351955842e-01
-1.665161438190096710e-01
-1.710795728294876028e-01
-1.919507362530353534e-01
-1.809699667885236452e-01
-1.795404673415792463e-01
-1.767353980944616210e-01
-1.731036461171444052e-01
-1.726847645812626397e-01
-1.764350115850993883e-01
-1.795804097957017231e-01
-1.843643541788378970e-01
-1.744111989363608117e-01
-1.419306276690558977e-01
-1.840200060173991792e-01
-1.595039210312374500e-01
-1.868434399558180914e-01
-1.748765692195992927e-01
-1.796315746846970929e-01
-1.693048403288971160e-01
-1.771264430206364870e-01
-1.813969789466865490e-01
-1.663071350473419308e-01
-1.848694985942723468e-01
-1.697647190848572130e-01
-1.884319350403348969e-01
-1.826526335688138936e-01
-1.800519805888764202e-01
-1.789890480859460675e-01
-1.561503808600377685e-01
-1.734220208978734801e-01
-1.868273450874157748e-01
-1.888691895221045192e-01
-1.635841695059287448e-01
-1.753145296531175013e-01
-1.571890334647789711e-01
-1.809523696683300042e-01
-1.861043681971450148e-01
-1.722840535376300997e-01
-1.649316761036443979e-01
-1.459321951571810050e-01
-1.692212599245865035e-01
-1.874550573828764888e-01
-1.463791739122196900e-01
-1.887270876089598981e-01
-1.826477914366874400e-01
-1.630887362308111599e-01
-1.852651965755746089e-01
-1.716258534864848473e-01
-1.545254615514196628e-01
-1.829828433028569401e-01
-1.459743825316799359e-01
-1.786433479783160194e-01
-1.857283577913379224e-01
-1.587517248662789482e-01
-1.748027104481294502e-01
-1.698723749404972005e-01
-1.816989500148119829e-01
-1.818149560864796566e-01
-1.831256622839859405e-01
-1.386731758648296620e-01
-1.874460732174960953e-01
-1.773845459178683415e-01
-1.766443079895347323e-01
-1.579370149195108985e-01
-1.986219697619861779e-01
-1.695695860864817883e-01
-1.610653154343381632e-01
-1.789842976228602500e-01
-1.896903209856162786e-01
-1.889290068447850857e-01
-1.921043456354615542e-01
-1.737310181924568431e-01
-1.552997224233320095e-01
-1.902989558636342393e-01
-1.713576598759990743e-01
-1.786288067166076077e-01
-1.898442425031562630e-01
-1.663098618334614143e-01
-1.832435303441684593e-01
-1.906607163230526758e-01
-1.707602766236382130e-01
-1.737553459291417413e-01
-1.812251273449797528e-01
-1.789710150394804578e-01
-1.852194659688703726e-01
-1.693680831384754837e-01
-1.953917471083614077e-01
-1.734868482604764728e-01
-1.869514107511532075e-01
-1.823058311659948860e-01
-1.832809336360282371e-01
-2.013349939777874520e-01
-1.776453434109757090e-01
-1.689442929094220891e-01
-1.774187286110634754e-01
-1.844256253131645873e-01
-1.816744489049533229e-01
-1.884033958308688472e-01
-1.859793930237472748e-01
-1.823710288813727709e-01
-1.653074243574308155e-01
-1.621598117845087506e-01
-1.790774114577156351e-01
-1.775006054524417565e-01
-1.531685767766459150e-01
-1.833463213915889622e-01
-1.925989050902577604e-01
-1.771734268302067039e-01
-1.610240726165915182e-01
-1.936068619804323931e-01
-1.778542789332057950e-01
-1.795034660785081726e-01
-1.910148586798017800e-01
-1.709462820205116806e-01
-1.802254432027000086e-01
-1.844802287502997906e-01
-1.826216127964237490e-01
-1.733962444422110227e-01
-1.922635476563669121e-01
-1.731721404288574240e-01
-1.844932843576445325e-01
-1.707342830955235480e-01
-1.825657307892681602e-01
-1.611610736513290898e-01
-1.915121485806769164e-01
-1.491048514903324518e-01
-1.905312719130498600e-01
-1.772087010537422846e-01
-1.701936330706029787e-01
-1.734761243403030728e-01
-1.967538252563190426e-01
-1.707931682568336051e-01
-1.800066148335427718e-01
-1.862841858042209864e-01
-1.872744724038522268e-01
-1.824855333743508612e-01
-1.853049886444814442e-01
-1.904495362416589455e-01
-2.001831379447938375e-01
-1.784340900883765180e-01
-1.920924776034406978e-01
-1.877272007065394765e-01
-1.965255604505846687e-01
-2.052699947382441714e-01
-2.057300443783496857e-01
-1.780862896027357034e-01
-1.842839825062984049e-01
-1.787491898253286693e-01
-1.847429986144661640e-01
-1.628451582493776473e-01
-1.698290356853211225e-01
-1.814695526632854328e-01
-1.843873967247924017e-01
-1.209915804258965277e-01
-1.818089698608301441e-01
-1.744764336026572160e-01
-1.711694742163718530e-01
-2.024392153791022275e-01
-1.903869283703547577e-01
-1.647470743503351709e-01
-1.756867118253767901e-01
-1.876453787679183138e-01
-1.696743941286336377e-01
-1.768727729078407584e-01
-1.795857929649155860e-01
-1.490421106636453941e-01
-1.679292776306058332e-01
-1.705477119521726093e-01
-1.783903978821202718e-01
-1.846369838928950402e-01
-1.887434201386349319e-01
-1.843716452489629898e-01
-1.575655134295513848e-01
-1.729052373504560980e-01
-1.721473635489680076e-01
-1.940080108641347445e-01
-1.598232548196575897e-01
-1.752071329181051906e-01
-1.837418018345401693e-01
-1.848288033589884916e-01
-1.779888020384516045e-01
-1.842829789678711028e-01
-1.925626061143312084e-01
-1.795359936107205068e-01
-1.870402125832396345e-01
-1.941360815315038013e-01
-1.710174093046141208e-01
-1.622259469161209111e-01
-1.845237474081670437e-01
-1.886768514024561305e-01
-2.011751650312369466e-01
-1.866349623918144296e-01
-1.681633624398920779e-01
-1.821973871948834034e-01
-1.613181386683747165e-01
-1.627621328023526048e-01
-1.839314128658146308e-01
-1.861918317127126687e-01
-1.894566555420711396e-01
-1.818791590903853506e-01
-1.800444068062628244e-01
-1.630471422946262461e-01
-1.821710609167235539e-01
-1.825668468632709318e-01
-1.775743727494819013e-01
-1.867899089881757124e-01
-1.662871665642202401e-01
-1.800022214093341399e-01
-1.817543335944535043e-01
-1.877250376320144520e-01
-1.789129696473436282e-01
-1.922416144375641844e-01
-1.814743213632573904e-01
-1.988470918098964868e-01
-1.830958366738724141e-01
-1.930087194688584473e-01
-1.750178959613788443e-01
-1.899427342093861493e-01
-1.799798890919681316e-01
-1.970517261819527688e-01
-1.614185467199290291e-01
-1.803546208295472852e-01
-1.936697130870101147e-01
-1.801526872613382624e-01
-1.818595269225621314e-01
-1.960849587123665583e-01
-1.660212878498770195e-01
-1.898429747142812707e-01
-1.692249092587959636e-01
-1.784816542139772144e-01
-1.843940304456457013e-01
-1.722968469487397569e-01
-1.909450206184751531e-01
-1.787375774932862260e-01
-1.618938683197666262e-01
-1.682977517364910303e-01
-1.790048365059935809e-01
-1.608490591225350541e-01
-2.100958779056542602e-01
-1.764047657749426012e-01
-1.696937994704069974e-01
-1.845030458936866569e-01
-1.820250455566284065e-01
-1.996400405725843319e-01
-2.000098565064846179e-01
-1.721122453334571478e-01
-1.905239489668858754e-01
-1.872999645741298957e-01
-1.787264358396681296e-01
-1.987289035417952876e-01
-1.705528745767755927e-01
-1.715082772686407908e-01
-1.827914713699100857e-01
-1.866463155752463299e-01
-1.824011906245474046e-01
-1.838112485778358729e-01
-1.942934648123097741e-01
-1.936033531454788292e-01
-1.694141847433660308e-01
-1.884079472140015032e-01
-1.997721415435021741e-01
-1.990509645812340023e-01
-1.772771501006981110e-01
-1.848700771091928152e-01
-1.811510879412592256e-01
-1.913051434364641812e-01
-2.012981867909924005e-01
-1.818722750234991470e-01
-2.034764895038990440e-01
-1.755438390122077419e-01
-2.080825874143875653e-01
-2.011095268345257092e-01
-1.672887300756802365e-01
-1.588891473542631272e-01
-2.022317253013286575e-01
-1.656632876830812229e-01
-2.089615782758041940e-01
-1.985806557054319854e-01
-1.701192663931497817e-01
-1.843077332745710617e-01
-1.730100664768874918e-01
-1.784677978976184076e-01
-1.666701460197404505e-01
-2.114505662767456051e-01
-1.589275777560772152e-01
-2.027585602100258622e-01
-2.153188320951801571e-01
-1.730594387236299159e-01
-1.775232678981808476e-01
-1.911618912419660865e-01
-1.779722717990040726e-01
-1.732780784286143128e-01
-1.893300535052120370e-01
-2.037786222533123914e-01
-2.061739461050799416e-01
-1.759362489943713803e-01
-1.880239857206842113e-01
-2.023318715139246216e-01
-1.906558072868889953e-01
-1.729263157899089964e-01
-1.912620652286444456e-01
-1.896307014291830073e-01
-1.620987799047463040e-01
-2.009084236590491790e-01
-1.865886959082179442e-01
-1.922796867654289754e-01
-2.002898605758906270e-01
-1.947609895614081654e-01
-2.060557334321218570e-01
-1.866533069922339250e-01
-1.994305426133597958e-01
-1.837731508796880131e-01
-1.819934472209544241e-01
-1.897659919071084111e-01
-1.773345855749090538e-01
-1.902530386279979724e-01
-1.806776608700178810e-01
-2.091971289546087909e-01
-1.876849920531529214e-01
-1.893396917594921403e-01
-2.008346281435836600e-01
-1.850178787103038125e-01
-1.973781682878727184e-01
-1.736076213742380747e-01
-1.895660542609602650e-01
-1.920519368792152348e-01
-1.941002629452135420e-01
-2.028081819095670646e-01
-1.948039169483727628e-01
-1.991649812074947068e-01
-1.898739876968678630e-01
-1.726292543852011030e-01
-1.808584468462319517e-01
-1.934155159020380932e-01
-1.804790226998754521e-01
-1.688860686180482518e-01
-1.898337697785206779e-01
-1.800948181453369545e-01
-1.919780057851563360e-01
-1.800081737903911350e-01
-1.925052703836361845e-01
-2.045764174226812615e-01
-1.807437228311242761e-01
-1.987621935328690026e-01
-1.971183333938968107e-01
-1.893828053186059346e-01
-1.809890390355072542e-01
-1.756677203570667367e-01
-1.799754411314436753e-01
-1.940636619102150962e-01
-1.783926004158991607e-01
-1.911233326009863787e-01
-1.897392733416568833e-01
-1.754470609327704045e-01
-2.020648286952768102e-01
-1.726173154042842384e-01
-1.701079675825082349e-01
-1.957902008936083238e-01
-1.866040229348952528e-01
-1.804921709763097071e-01
-2.000582105637196129e-01
-1.761723544214715276e-01
-2.052012017696098478e-01
-1.957945479691237112e-01
-1.928438269850475395e-01
-1.876317106050955641e-01
-2.002043237989888369e-01
-1.996885304178916687e-01
-1.906952775140612621e-01
-1.926496009819733679e-01
-1.893717942763450124e-01
-1.982884077549528223e-01
-1.937245919819995388e-01
-1.825311730430018153e-01
-1.842721539889640436e-01
-1.992267114730036648e-01
-1.820230209292946211e-01
-2.025134903409557818e-01
-1.944183027761006710e-01
-2.024652731898633762e-01
-1.858554005467712988e-01
-1.885004717474454139e-01
-2.019929908600418267e-01
-1.867053704477515674e-01
-1.936831936703030943e-01
-1.841204051891937865e-01
-1.737910304875862899e-01
-1.783906605697510583e-01
-1.870691877044933782e-01
-1.931790862713403112e-01
-1.766484216810756125e-01
-1.827201269328016242e-01
-1.946005116486075603e-01
-1.827585278824555848e-01
-1.926779083339551224e-01
-1.811068085059445998e-01
-1.815050741450326133e-01
-1.970708049303634413e-01
-1.950506127966974701e-01
-1.899481404891063818e-01
-2.033633853013746551e-01
-1.983929960830780603e-01
-1.914910337899421444e-01
-1.946846188741235550e-01
-2.078978979944738070e-01
-1.947104109216495627e-01
-1.713245324037995232e-01
-1.913742764060730461e-01
-1.935747119131879801e-01
-1.954392722534896987e-01
-2.004962769784573162e-01
-1.971992976846211332e-01
-1.761541653302526600e-01
-1.954702795633224410e-01
-1.783169746263170152e-01
-1.970617835479632207e-01
-1.904342788450787138e-01
-1.958840010650887697e-01
-1.950773151978914821e-01
-1.972752214266501603e-01
-1.950227290921298373e-01
-1.865382104051012124e-01
-1.995073557860664870e-01
-1.854335170331496974e-01
-1.978092633937950928e-01
-2.114631196056519502e-01
-1.910793759939629910e-01
-1.872683589056949316e-01
-1.821473726618223488e-01
-2.026831677459510483e-01
-1.805995804498193025e-01
-1.975390247844638625e-01
-1.766451603696414241e-01
-2.037770178428938983e-01
-2.018461359798777166e-01
-1.883771651172728712e-01
-1.968369890946453094e-01
-1.956543105200983790e-01
-2.026770220949357104e-01
-1.874581556041303165e-01
-2.074574068734623411e-01
-2.006291543991577109e-01
-1.873108121678672966e-01
-2.008010933910234219e-01
-1.853017946254680859e-01
-2.005321212348930293e-01
-1.956254790073476968e-01
-1.931006303365318533e-01
-1.907361882542626674e-01
-2.021063504857922299e-01
-1.856788499840901496e-01
-1.965454719276997775e-01
-1.692594070348548974e-01
-1.755815315969993518e-01
-1.846483102790827946e-01
-1.975341348199841640e-01
-1.950047938351151255e-01
-1.840120729261185972e-01
-1.876980468042319383e-01
-1.972749458901743302e-01
-1.866468665071580602e-01
-1.784099185208193050e-01
-1.869532967992352246e-01
-2.023821282158594359e-01
-1.847527309144947338e-01
-1.837441192472618889e-01
-1.816569159691516500e-01
-1.926127034327468068e-01
-1.978179510628396420e-01
-1.951362815789482175e-01
-1.700112119491029306e-01
-2.007448054778898927e-01
-1.932879856955307674e-01
-2.028697814983332626e-01
-2.035178527985554986e-01
-1.902754313845653467e-01
-1.981397118022071302e-01
-1.979430463164204568e-01
-1.803667419274704586e-01
-1.830733224358139510e-01
-1.976718119542460184e-01
-1.811131193122509642e-01
-1.706382063520460457e-01
-1.909298427554388389e-01
-1.936413102150728593e-01
-1.994446895517108520e-01
-1.771648709155765611e-01
-1.959564560691253177e-01
-1.936783818631482579e-01
-1.887368718746448015e-01
-2.055852642452339341e-01
-2.108529885595530895e-01
-1.692329853620775648e-01
-1.937082643326349385e-01
-1.836363997737003317e-01
-1.930673340944730199e-01
-1.912424460467300469e-01
-1.941995298833582295e-01
-1.920450868430325642e-01
-1.742178639330493606e-01
-1.683601813447704598e-01
-1.913595486093501996e-01
-2.028721508990334876e-01
-1.993998029180597820e-01
-1.991482578431923167e-01
-1.952391424285241095e-01
-1.829916857477069669e-01
-2.063681821394002525e-01
-1.865684659251359845e-01
-2.012157676383501126e-01
-1.902960731913505843e-01
-2.015373839452507254e-01
-1.557260068877613368e-01
-1.931483328468063254e-01
-1.900301057056983101e-01
-1.974151457661305065e-01
-1.887887073119277059e-01
-2.125854761668097004e-01
-1.862925350986724959e-01
-2.077726539778036452e-01
-1.984811336076155730e-01
-1.898894443055032244e-01
-2.047827916515736202e-01
-2.037325103111806424e-01
-1.910166523064125432e-01
-2.023204810454141134e-01
-1.882657899608301266e-01
-1.948356640783140969e-01
-2.023288669604991763e-01
-1.974666172892876048e-01
-1.985632144462489701e-01
-1.791257868493552341e-01
-1.755057697969813202e-01
-2.081644036341057380e-01
-2.000386907041777906e-01
-1.867163122447421664e-01
-2.120540606723105015e-01
-1.816598806231178309e-01
-1.927120707751215078e-01
-2.063126741402770414e-01
-1.848970990028292460e-01
-1.920250298398173128e-01
-1.957311835759441565e-01
-1.896525667986551922e-01
-1.912006990181918664e-01
-2.025288394299512573e-01
-1.908816256414596346e-01
-1.898069629243078760e-01
-2.051546116027416766e-01
-1.845353805467729869e-01
-1.795836971776438307e-01
-1.878432672768244327e-01
-1.774249232966104706e-01
-1.989007324551306799e-01
-1.922133100910243531e-01
-1.874025121242750003e-01
-1.909747990674584006e-01
-1.926262267508207227e-01
-2.039481439007000407e-01
-1.846371823810109003e-01
-1.947303928162699704e-01
-1.974955370413720435e-01
-1.873538511934007555e-01
-1.828421990479625614e-01
-1.772129453497629514e-01
-2.055537797407803735e-01
-1.750797041970180989e-01
-2.030747172375240717e-01
-2.100958390990236013e-01
-1.709379815846252260e-01
-1.790058779031860059e-01
-1.764394815065396527e-01
-1.988780043999608116e-01
-2.046121717768050186e-01
-2.073630954934043147e-01
-1.928641831370130622e-01
-1.954136288860037485e-01
-1.713345370881551588e-01
-1.810279444079434807e-01
-1.935447618523002955e-01
-1.934447989939190593e-01
-2.099967948327667588e-01
-1.883676573162670620e-01
-2.085594976942699852e-01
-1.778367031548495902e-01
-1.910622053204844017e-01
-1.842970022072160097e-01
-2.026217844220537523e-01
-2.062541530151683067e-01
-2.010687328245313876e-01
-2.104357263162644209e-01
-1.906473778131284325e-01
-2.121876144698379429e-01
-1.831086220598088787e-01
-1.924896801556988668e-01
-2.008091970671858906e-01
-1.799354236925830297e-01
-2.001222336463110707e-01
-1.842969473185443741e-01
-1.944337013989533569e-01
-1.901629490701643721e-01
-2.054809086913781946e-01
-1.964719966411687946e-01
-2.068689411142954626e-01
-2.098334176389374250e-01
-1.845803311886220766e-01
-1.944890418727041048e-01
-2.037423261846725286e-01
-2.020944592938852258e-01
-2.032327130912640334e-01
-2.101506008269707904e-01
-1.953818091404519453e-01
-1.997429799992524735e-01
-1.993235330407208405e-01
-2.024480602767173565e-01
-2.056044387211183599e-01
-1.884133825095666293e-01
-1.611161354027129677e-01
-2.114911173812591971e-01
-1.974400660291824594e-01
-2.142537878717009903e-01
-2.092119740829133934e-01
-1.936699702751303598e-01
-2.025424599900564337e-01
-1.975375794327572376e-01
-2.095804324484001613e-01
-2.042436007732878755e-01
-2.129052272499121767e-01
-2.062628579694694708e-01
-2.083358964278317071e-01
-1.997099424550536351e-01
-1.926068897843013494e-01
-2.120778847027898484e-01
-1.939940292540174027e-01
-1.918495146610171009e-01
-2.106466812241018227e-01
-2.012497295358235405e-01
-2.064708824417829658e-01
-2.057810283308209309e-01
-2.024210162877765895e-01
-1.858346563764395887e-01
-1.936074177074100511e-01
-2.029523288311373408e-01
-1.939681424208792859e-01
-2.098747268813684064e-01
-2.021140691206472495e-01
-2.024786986446663328e-01
-1.802386360606212379e-01
-2.082414595952608860e-01
-1.857446922729721894e-01
-1.765478537578984708e-01
-2.120895243950500497e-01
-2.028942694100316357e-01
-2.036962758310873478e-01
-1.963889337129981205e-01
-2.089852482930134037e-01
-2.031452050629796446e-01
-1.989283585993960046e-01
-1.960291988926885498e-01
-2.073164583914831605e-01
-2.168992132755253321e-01
-2.042493396661881067e-01
-2.102256360076334707e-01
-1.953375427999538561e-01
-1.950275372852217082e-01
-2.089644487312019849e-01
-1.715001511294676206e-01
-2.090653341779226959e-01
-2.139276566757413456e-01
-2.033600307492622605e-01
-2.031348696530510811e-01
-2.071865730665664318e-01
-2.004210571206989644e-01
-2.070684832565617972e-01
-1.976509124653163252e-01
-2.087650543525205737e-01
-2.112558188958034988e-01
-2.035978407156452119e-01
-1.945778829354023187e-01
-1.976728705594164581e-01
-2.094155019536265427e-01
-2.080188556742421646e-01
-2.004007612400172944e-01
-2.012958275133152897e-01
-2.030395789983352739e-01
-2.010930524425633970e-01
-2.055383654936207838e-01
-1.936195561266319531e-01
-1.986900366966954379e-01
-2.053529863019036283e-01
-2.112160844170377361e-01
-1.954075367669680652e-01
-2.069770995054777962e-01
-2.224840347054947709e-01
-2.093046390619278940e-01
-1.696539606520319488e-01
-2.084984004072967245e-01
-1.905156342250514667e-01
-1.896346285512428009e-01
-1.983900731597372513e-01
-2.042687088595334655e-01
-2.064770364651150047e-01
-2.100271777739922408e-01
-2.006711009327167283e-01
-1.955070523548251837e-01
-2.047695570731485060e-01
-2.171095198981737862e-01
-1.969805275814796863e-01
-2.068642282730245585e-01
-2.123427735798620875e-01
-2.073606118236504536e-01
-2.080863259100012297e-01
-2.159791109674576437e-01
-2.032467398255241309e-01
-1.829612696529271665e-01
-2.021034744692574991e-01
-2.042250022755279504e-01
-1.990550443421632842e-01
-2.115503692438410188e-01
-2.166703036637774027e-01
-1.950488724514485850e-01
-1.897271880896907459e-01
-2.120736935254024513e-01
-1.927541119254209401e-01
-2.063537136260562288e-01
-1.762015948376064456e-01
-1.904202395731593722e-01
-1.978895289386755074e-01
-2.212877984092986861e-01
-1.974846247073354377e-01
-2.101458502372477444e-01
-2.125300817261167596e-01
-2.033278602017322412e-01
-1.851278799495887084e-01
-1.885580688704228680e-01
-1.987454501226802173e-01
-1.979590470064439833e-01
-2.146618950317340235e-01
-1.922879945895850373e-01
-1.897941107690416240e-01
-1.938168075967331150e-01
-1.931965060987045901e-01
-2.090744184653385018e-01
-1.907266445719573433e-01
-2.065538079169941810e-01
-2.098129905745605983e-01
-2.025164310467340023e-01
-1.943097307857156453e-01
-2.095316381963212016e-01
-2.019575965508867976e-01
-1.922522832316476138e-01
-2.024590309163570856e-01
-1.948679955824129117e-01
-2.009386288303245949e-01
-2.106771115588971788e-01
-1.994932634810356598e-01
-2.000627491889538645e-01
-2.130869108071444251e-01
-2.089876211135560935e-01
-2.011443393003056745e-01
-1.974179378854294120e-01
-2.024513499702925157e-01
-2.004285780728325694e-01
-1.993106778891744757e-01
-1.962797637891820490e-01
-2.001679058732441507e-01
-2.107357361923967165e-01
-2.043216483471767819e-01
-1.970922860685300759e-01
-2.026847613805549397e-01
-1.924676245689397325e-01
-2.030325227952745615e-01
-2.107770103383740656e-01
-2.108841696311876679e-01
-2.163030012671152136e-01
-2.144898742612969533e-01
-2.062997967295708279e-01
-2.067098081230355489e-01
-2.070788686409190948e-01
-2.016383421149666733e-01
-2.117498158586393897e-01
-2.129018119489952121e-01
-1.992610592616102516e-01
-2.048936840413436433e-01
-2.126823316660724217e-01
-2.037176352021217995e-01
-2.073449033271134445e-01
-2.082250020964541704e-01
-2.083196571758513527e-01
-1.992558083083309783e-01
-2.101305776844155093e-01
-1.968341355188696629e-01
-2.092141307187296850e-01
-2.053972906161949663e-01
-2.048623213950136190e-01
-2.012534082391639612e-01
-1.900437378749315342e-01
-2.149172984729307012e-01
-1.980441982436716708e-01
-2.138556933164867946e-01
-1.955191472645539386e-01
-2.129966918748631699e-01
-1.937009595869403356e-01
-2.118612666888143592e-01
-2.050837271427362329e-01
-2.023158330773266456e-01
-2.142503611206046099e-01
-2.177382748738899143e-01
-2.039437907869485478e-01
-1.906880953609245977e-01
-2.096649052218945708e-01
-1.835201846259081337e-01
-2.141325971457724020e-01
-2.099045984773262319e-01
-2.143616041257903615e-01
-2.204842249828846967e-01
-1.870786396776369376e-01
-2.027738578100426181e-01
-1.921266231560650184e-01
-1.924791589592381724e-01
-2.112709293302016955e-01
-1.821278409180752400e-01
-2.091641873716027500e-01
-2.108065725067952145e-01
-1.983358620280899764e-01
-2.028472209426953055e-01
-1.901481175639745669e-01
-2.081341147063603125e-01
-2.085261270651916632e-01
-2.065105960624140924e-01
-2.056388471854705968e-01
-2.122907724239907756e-01
-2.155446009761694259e-01
-2.080299980102906510e-01
-2.154508948625351861e-01
-2.049318831872116164e-01
-2.220640166754274947e-01
-2.023380035189224213e-01
-2.203843076352204611e-01
-1.995595380785266382e-01
-1.924052657310639791e-01
-2.098601988489077474e-01
-2.051279642607786724e-01
-1.926320959361828566e-01
-1.991325481835321820e-01
-2.165647014563229777e-01
-2.113126724899892228e-01
-2.189253670621358339e-01
-2.099848698812533387e-01
-1.921886335756047004e-01
-2.050984318278562257e-01
-2.169714794583504358e-01
-2.121809546676425018e-01
-2.032659184842270095e-01
-2.108546698373010564e-01
-2.134025536079360574e-01
-1.977081860931779178e-01
-2.076907497513741652e-01
-2.028227336977085904e-01
-2.171774334826790387e-01
-2.118502238523862768e-01
-1.932073812890793274e-01
-2.034124343867003415e-01
-1.608841329725214930e-01
-2.114317639332582432e-01
-2.113890038502803381e-01
-2.144789624917767534e-01
-2.050899515568774811e-01
-1.999449326666591087e-01
-1.971082602913903914e-01
-2.192576487810982688e-01
-2.131376110923829947e-01
-2.001150809455114754e-01
-2.124261812216693690e-01
-2.006961253702889691e-01
-2.034853315624861880e-01
-2.078205984448027732e-01
-2.186153781889088599e-01
-2.049226634269909753e-01
-2.173797176874330273e-01
-2.027084994529346484e-01
-2.002883144758038914e-01
-1.952640501105510906e-01
-2.196332519167469854e-01
-2.085314543685419797e-01
-2.019035619017953420e-01
-2.081390834774349829e-01
-2.039317439942366361e-01
-2.037019669142357270e-01
-2.143530425588869581e-01
-2.044356525397011681e-01
-2.146424225336107661e-01
-2.166233522811429058e-01
-2.217579826250940800e-01
-2.118840556880402792e-01
-2.159535779260000898e-01
-2.090781838574858886e-01
-2.232176726449035808e-01
-1.899435868579108511e-01
-2.088987384596019681e-01
-2.057175914730522692e-01
-1.898290206653087675e-01
-2.045584649291672663e-01
-2.094096687496241060e-01
-1.977714016655450768e-01
-2.141234809446111165e-01
-2.066447543639357010e-01
-1.912737558355780965e-01
-2.143855953391013425e-01
-1.754849643322329011e-01
-2.160504334565343798e-01
-2.147318706591462845e-01
-2.075906221731797785e-01
-2.068519702198159393e-01
-2.031604173802014357e-01
-2.053486022749104190e-01
-2.141598221821361669e-01
-2.093711705149154945e-01
-2.158954864241324767e-01
-1.948124927450218535e-01
-1.931490039701928008e-01
-2.106053171503996513e-01
-1.859251591186119879e-01
-2.117712420883632041e-01
-2.141536507673848511e-01
-2.123099668268577378e-01
-1.952983912135544675e-01
-1.931960110816560716e-01
-2.190384984468868590e-01
-2.014686416346862241e-01
-1.781303834085916082e-01
-2.046682283616521325e-01
-1.881140369071291618e-01
-1.980596065658254412e-01
-2.171606173978833654e-01
-2.052283393787252830e-01
-2.191992894657070756e-01
-2.131918051582578078e-01
-2.113521777734317653e-01
-2.026255293002945934e-01
-2.199868127345797619e-01
-2.070072880196475451e-01
-2.059432454533557111e-01
-2.057987762924783637e-01
-2.057405454846944204e-01
-2.188554259576993288e-01
-2.001207125625550642e-01
-2.162883018633213750e-01
-1.947705008394648996e-01
-2.124446559575221549e-01
-1.986109304162259337e-01
-2.170804277754349310e-01
-2.107531188649041931e-01
-2.140964259437140582e-01
-2.166864669274352340e-01
-2.102894991695522242e-01
-2.136131478041528309e-01
-2.078159801494307291e-01
-2.131404805334163877e-01
-2.093287252244829255e-01
-2.147231712651319901e-01
-2.092827810645057351e-01
-2.092883409450467802e-01
-2.159505904004612453e-01
-2.066831240473412656e-01
-1.957667798902633927e-01
-2.141915465886516379e-01
-2.211177216944289203e-01
-2.069893922448800827e-01
-2.186797804245294574e-01
-2.176335399350615984e-01
-2.045446969446929331e-01
-1.952307224567610688e-01
-2.201591155490742469e-01
-2.182921736425829096e-01
-2.017399177698061541e-01
-1.988328288053932413e-01
-2.210648844167713567e-01
-2.117066666739272907e-01
-1.964168748916527985e-01
-2.257235745323048492e-01
-2.141746424504306356e-01
-2.162322528935084476e-01
-2.180153938983462880e-01
-2.058246745127224886e-01
-2.201524299055450107e-01
-1.992676940607499003e-01
-2.112800605952078747e-01
-1.857269081298074109e-01
-2.150900529835578501e-01
-2.137692241467992194e-01
-2.062648373205091812e-01
-2.235721073405964876e-01
-2.133073921792806582e-01
-2.048010794143339253e-01
-2.195431155677034785e-01
-2.147793711721293075e-01
-2.196754433944942131e-01
-1.961294834770874185e-01
-2.001986135570236192e-01
-2.251433605640244529e-01
-2.271125185709846062e-01
-2.183147581644579172e-01
-2.046318738344653498e-01
-2.122686081373079958e-01
-2.202500072813995957e-01
-2.181499634160633805e-01
-2.220660610202724317e-01
-1.989687722695683836e-01
-2.091569959523743583e-01
-2.107294876637762493e-01
-2.121701388082905260e-01
-2.075174036551833689e-01
-2.104911787997689188e-01
-2.070789348464813773e-01
-2.090073703108260017e-01
-2.211390243389787236e-01
-2.221257477794401636e-01
-2.052519582163085665e-01
-2.147643466515511412e-01
-2.105810689604478703e-01
-2.188874200985471974e-01
-1.976521901657614932e-01
-2.113869098767197918e-01
-2.100892569525902032e-01
-2.021258214269260889e-01
-2.114066502811499382e-01
-2.136329967792687801e-01
-2.241468217195877188e-01
-2.083811872847380897e-01
-2.151104820607499801e-01
-2.248455227869367579e-01
-2.223899998137510436e-01
-2.117206097754164018e-01
-2.225162385294096323e-01
-2.190397036442586487e-01
-2.140819682213045694e-01
-2.014592716509608361e-01
-2.039774148631457451e-01
-2.181950207800853470e-01
-2.064464071360407604e-01
-2.231433065972273089e-01
-1.853485282484898522e-01
-1.998820456789215938e-01
-1.984491017975746063e-01
-2.081944583584716957e-01
-2.189596408093362201e-01
-2.078206662439198160e-01
-2.157563288242139443e-01
-2.079864277261648797e-01
-2.077483700321067217e-01
-2.274269971858660089e-01
-2.029192016648564134e-01
-2.232335800904280410e-01
-2.189897011136795468e-01
-2.292549437471725349e-01
-2.156923429660933256e-01
-2.227678375896752772e-01
-1.949333966161826970e-01
-2.098639277178000195e-01
-2.097779004702151617e-01
-2.180013082328944030e-01
-2.204833342710186272e-01
-2.196641366064047696e-01
-2.081208300871054406e-01
-1.995338465941770834e-01
-2.224084850035850658e-01
-2.127385257016797815e-01
-2.124837298878958225e-01
-2.178697602974612457e-01
-2.047385370233247015e-01
-2.120919982773668555e-01
-2.149546490106375995e-01
-2.089707474592075453e-01
-2.174227953000880398e-01
-2.272495955570110748e-01
-2.112974710001641054e-01
-1.962665697560131428e-01
-2.242919953585146009e-01
-1.845191553861878775e-01
-1.968654020533056603e-01
-1.931769274578429840e-01
-1.909887904403155534e-01
-2.279613581290692303e-01
-2.200446452599665037e-01
-2.164750968022246813e-01
-2.152238480799937292e-01
-2.148269539662019390e-01
-2.149787573121173245e-01
-2.176513705285718914e-01
-2.117712507790313337e-01
-2.200140613257303146e-01
-2.139252746007738737e-01
-2.052417522817277518e-01
-2.255703869691865482e-01
-2.111463213456956367e-01
-2.145983571794463640e-01
-2.128297062154024533e-01
-2.109114286819988304e-01
-2.204192275063282802e-01
-2.028738507947751013e-01
-2.167574208971874139e-01
-2.003914137229261538e-01
-2.199780051610893128e-01
-2.175155048350838061e-01
-2.161684111594236180e-01
-2.051621883810240965e-01
-2.130223830170661359e-01
-2.236289827225412252e-01
-2.225882051074998258e-01
-2.157822934390836445e-01
-2.130542291612698425e-01
-1.913516397083603049e-01
-2.268260178081528411e-01
-2.139532582542035821e-01
-2.056725199487574041e-01
-2.184586237688052324e-01
-2.141686488841471059e-01
-1.966470976546516591e-01
-2.086352838361421880e-01
-2.251231460352720315e-01
-2.029734014252459473e-01
-2.160284762609764875e-01
-2.252437236202275705e-01
-1.968048692547905154e-01
-2.064980252032451724e-01
-2.109784088940033775e-01
-2.224821058369194637e-01
-2.110287836210101575e-01
-2.256982399395577321e-01
-2.166518851448654970e-01
-2.086556868953103883e-01
-2.246501766915109388e-01
-2.202368963911666422e-01
-2.254262852112499937e-01
-2.170781674275029105e-01
-2.141150929121573565e-01
-2.296552962234575390e-01
-2.015780072422086455e-01
-1.905826201388514385e-01
-2.240266993657858141e-01
-2.178537704041440259e-01
-2.006284589710924937e-01
-2.246260533109790403e-01
-2.083274087409658637e-01
-2.251985150599210006e-01
-2.204614886219507797e-01
-2.165022880420214568e-01
-2.227060767597286439e-01
-2.212955876893871743e-01
-2.170524704149895401e-01
-2.060626688230364489e-01
-2.131816742861506186e-01
-2.177274545961952745e-01
-2.132526403470451082e-01
-2.140334517823253291e-01
-2.112297174748613837e-01
-2.183068437234288728e-01
-2.248021198308410018e-01
-2.195313513824740936e-01
-2.207985368883995381e-01
-2.106419082115911501e-01
-2.198266453768924766e-01
-2.165656212050506291e-01
-2.193215953878004942e-01
-2.143063295215819064e-01
-2.258340315521097375e-01
-2.137793399089768787e-01
-2.132827465160793412e-01
-2.173288441762354917e-01
-2.261836028521845288e-01
-2.174744196883058589e-01
-2.156114150921105976e-01
-2.134910350505636600e-01
-2.101202086468803021e-01
-2.065079029204889005e-01
-2.078238343682513589e-01
-2.134105131557861856e-01
-2.213451514818294552e-01
-2.246044688834887282e-01
-2.206844909676799193e-01
-1.999595842434203630e-01
-2.228320062231596288e-01
-2.147319147842523535e-01
-2.281890197063086989e-01
-2.022974549505009156e-01
-2.307685887225195409e-01
-2.148860902056083377e-01
-2.048526077134705248e-01
-2.168948027528022626e-01
-2.259194743236179748e-01
-2.187106194384620672e-01
-2.214805565355696948e-01
-2.138038785313493839e-01
-2.291030717665492600e-01
-2.232684406753015771e-01
-2.214361745831537887e-01
-2.202763003495497585e-01
-2.201370363156824606e-01
-2.227400301685572848e-01
-2.190480381429601719e-01
-2.205276471542993444e-01
-2.230788736404863137e-01
-2.184192532299982781e-01
-2.302407255292485688e-01
-2.165702790179017123e-01
-2.128706433247323504e-01
-2.129732691554179769e-01
-2.205711933575692230e-01
-2.118611233523510495e-01
-2.198836441857554835e-01
-2.268599990905001695e-01
-2.082016876024949115e-01
-2.206023788191460167e-01
-2.213860334924774020e-01
-2.113516741149520095e-01
-2.234074744484405850e-01
-2.142345129947229865e-01
-2.130221411557892963e-01
-2.301298960651786407e-01
-2.235175999867472785e-01
-2.205019328142690804e-01
-2.111645331438513351e-01
-2.099154092589399778e-01
-1.973115445843293958e-01
-2.077285221367417556e-01
-2.191325872398501851e-01
-2.097449725767092099e-01
-2.196500774635649633e-01
-2.256186997022729401e-01
-2.123715871525218291e-01
-2.220501970654567003e-01
-2.277253313346779273e-01
-2.162714128613967834e-01
-2.234620608524017782e-01
-2.214539175762236523e-01
-2.206467208949555447e-01
-2.098972781430670231e-01
-2.095127313276643477e-01
-2.121203099429484484e-01
-2.225857415835090780e-01
-2.245036572611733838e-01
-2.161785497925869104e-01
-2.240746541638682643e-01
-2.247121801348117009e-01
-2.207013233552975184e-01
-2.118100944940826402e-01
-2.170803377907022103e-01
-2.193728483885759029e-01
-2.199917502424459104e-01
-2.238906890794730431e-01
-2.269875229358312707e-01
-2.209281989266876356e-01
-2.294841564004813372e-01
-2.117608327898086173e-01
-2.167975052060164276e-01
-2.302723972578693268e-01
-2.241395998012495061e-01
-2.243616981417541068e-01
-2.228675503530112567e-01
-2.164473835025691739e-01
-2.278725682495003346e-01
-2.220269842805454308e-01
-2.219243471571427651e-01
-2.126907329762873500e-01
-2.196208701682879350e-01
-2.269644947656787870e-01
-2.171143781629815139e-01
-2.126270180814262001e-01
-2.255902349372413129e-01
-2.284276681982659318e-01
-2.258561045370149067e-01
-2.281959127540563737e-01
-2.258565883841661681e-01
-2.109058384815589715e-01
-2.239721558571018123e-01
-2.179867269067900792e-01
-2.184903556979769512e-01
-2.282291492091590435e-01
-2.172497235585318653e-01
-2.076081824020373223e-01
-2.274085285061570871e-01
-2.221259433438214359e-01
-2.214354958899266979e-01
-2.185109994515769816e-01
-2.208981554396993729e-01
-2.202080648848655231e-01
-2.117571083121754516e-01
-2.212608812881922127e-01
-2.194485634034133992e-01
-2.288570798969050135e-01
-2.258319206070762697e-01
-2.141662801931466242e-01
-2.299430536913054934e-01
-2.150104726889524587e-01
-2.291709508390342431e-01
-2.262095779145938679e-01
-2.085433033492470056e-01
-2.087781510875111879e-01
-2.087495866728940608e-01
-2.275834961290216230e-01
-2.236158009482796527e-01
-2.196036147939174066e-01
-2.070134050802766579e-01
-2.215250235060255424e-01
-2.254762122545855008e-01
-2.268454495840226681e-01
-2.353857805628503108e-01
-2.133798963647841052e-01
-2.281345751246708353e-01
-2.160325675130036205e-01
-2.223501983723936981e-01
-2.131535246414785201e-01
-2.178744276942801150e-01
-2.234585246603793818e-01
-2.300429634976403348e-01
-2.111441642060443435e-01
-2.328520610118844925e-01
-2.195053900503253219e-01
-2.231952550511667743e-01
-2.076917411126130431e-01
-2.132665677594228759e-01
-2.299903959064975578e-01
-2.195628737752878257e-01
-2.207245746105975515e-01
-2.288366948043120408e-01
-2.230820827174375132e-01
-2.177528405154851021e-01
-2.236478583280226140e-01
-2.123139958592721865e-01
-2.226045963963030339e-01
-2.227739417099296459e-01
-2.257855369235598764e-01
-2.205914047129422240e-01
-2.333082497834203517e-01
-2.237697229995972426e-01
-2.291365930260369499e-01
-2.225562198722120799e-01
-2.289329888676945590e-01
-2.216737174099644436e-01
-2.218775940414038639e-01
-2.118972946787640865e-01
-2.302032457673366950e-01
-2.248830359534393364e-01
-2.139950469249212728e-01
-2.252343359898602848e-01
-2.111384310484755444e-01
-2.221532163352251121e-01
-2.300292945071464867e-01
-2.273660523590927407e-01
-2.223194831182237485e-01
-1.985621531407647800e-01
-2.199999544699408616e-01
-2.064320998736023649e-01
-2.183997782450522451e-01
-2.216416450263882787e-01
-2.289224452813974353e-01
-2.267912915052059109e-01
-2.190844611282084797e-01
-2.154488565591514415e-01
-2.177306099533345141e-01
-2.267586054690567954e-01
-2.291054851888547905e-01
-2.250193961622429240e-01
-2.267812158804021760e-01
-2.185845997866158741e-01
-2.203625401932622074e-01
-2.260969209973398841e-01
-2.240973837354794107e-01
-2.203855927598664111e-01
-2.207030454980116185e-01
-2.322979765324246770e-01
-2.318943993898581746e-01
-2.227772443713006423e-01
-2.225676591760074874e-01
-2.140168725027273289e-01
-2.221959162423515766e-01
-2.260692556929309316e-01
-2.103811009786139830e-01
-2.184735857282907867e-01
-2.258966695765703969e-01
-2.210876869724391069e-01
-2.218336329254033679e-01
-2.162308748793756452e-01
-2.227139797117835551e-01
-2.204724670097479855e-01
-2.249968921219179796e-01
-2.331707685888873560e-01
-2.222969107407826717e-01
-2.272107973755203292e-01
-2.218710113748285362e-01
-2.201400574605209826e-01
-2.170408668827913667e-01
-2.269179078009354311e-01
-2.185119959663499867e-01
-2.337913582319149086e-01
-2.269590936638224143e-01
-2.207080543341090884e-01
-2.176841508575652617e-01
-2.213421156166607007e-01
-2.173711510562591209e-01
-2.275742205223979242e-01
-2.230759484078805310e-01
-2.148857234198051636e-01
-2.237811745144536735e-01
-2.270877544199247922e-01
-2.221449512282672178e-01
-2.208017496094147325e-01
-2.252087510340554377e-01
-2.184293504633454952e-01
-2.264227946894533661e-01
-2.222270383064827437e-01
-2.207674376686157292e-01
-2.288060755955018399e-01
-2.199976842735135441e-01
-2.120484986460853816e-01
-2.187081995720505101e-01
-2.235039730450589512e-01
-2.133112401056288798e-01
-2.124872903003993951e-01
-2.268404988877548989e-01
-2.136259918539599179e-01
-2.236727446504976347e-01
-2.287279332793591136e-01
-2.231755376276898517e-01
-2.357349933452509427e-01
-2.245064463976056413e-01
-2.097241813781982045e-01
-2.157394214854198300e-01
-2.207857269710655768e-01
-2.295753817424197873e-01
-2.174172958249172005e-01
-2.289406324852303609e-01
-1.918289884068082596e-01
-2.177381396116367940e-01
-2.324683695243600912e-01
-2.316644638189787331e-01
-2.229128999488900753e-01
-2.287732399260873350e-01
-2.239656102335204346e-01
-2.303697397496159149e-01
-2.137717144753567833e-01
-2.180758149685641523e-01
-2.091619767688160658e-01
-2.273659186307223912e-01
-2.152048583181142560e-01
-2.345518419852075653e-01
-2.171162103197361581e-01
-2.221175584279815041e-01
-2.199406966552675535e-01
-2.288404280122667556e-01
-2.172236433311708625e-01
-2.287136068886455320e-01
-2.321252541517415113e-01
-2.285586169318586380e-01
-2.271669068239659528e-01
-2.280184643067009187e-01
-2.226230301292902447e-01
-2.274954407502094433e-01
-2.319624475881847669e-01
-2.209336394484968658e-01
-2.292903844214231324e-01
-2.136106607417768699e-01
-2.285246971051068110e-01
-2.267372506626962880e-01
-2.187800617172921125e-01
-2.219503534222039831e-01
-2.216960360000928831e-01
-2.220686623038628793e-01
-1.988678529857281219e-01
-2.130413939594376083e-01
-2.196803110129403325e-01
-2.200541035405857715e-01
-2.138763442458000985e-01
-2.120859504874599011e-01
-2.061256649155941145e-01
-2.333629049872617545e-01
-2.274912868310741132e-01
-2.356760593803585713e-01
-2.280661954827999660e-01
-2.276456176899703532e-01
-2.035620655849038618e-01
-2.184412944593164818e-01
-2.277155261297663935e-01
-2.302637888820592005e-01
-2.030183630548902107e-01
-2.223674397023778226e-01
-2.286670883286419931e-01
-2.341185637452989632e-01
-2.274870142428399855e-01
-2.268686585301015191e-01
-2.241057302233512849e-01
-2.258216474890722414e-01
-2.266369180785407222e-01
-2.240754286869985901e-01
-2.195934921832738418e-01
-2.325129625714178749e-01
-2.285996635688923584e-01
-2.277975653109886311e-01
-2.183422521726861576e-01
-2.275734095927560985e-01
-2.131818263481142783e-01
-2.111413810096981480e-01
-2.233265904973303351e-01
-2.285699112779330799e-01
-2.316715574922503795e-01
-2.237068676808243450e-01
-2.289043017438717464e-01
-2.267972320247593765e-01
-2.292125623490745001e-01
-2.270775305334677696e-01
-2.241321648189602833e-01
-2.173401222594874282e-01
-2.274838254047131803e-01
-2.289178271597050451e-01
-2.253994886558153832e-01
-2.223842572567156783e-01
-2.035541967426551524e-01
-2.291952292903858546e-01
-2.326105604838633045e-01
-2.272679284858560023e-01
-2.210992602197331680e-01
-2.247478415475990809e-01
-2.269210118284194777e-01
-2.282400077267966176e-01
-2.138764288731614671e-01
-2.234978962905100897e-01
-2.151961677988096511e-01
-2.294122470880827491e-01
-2.233214424432130585e-01
-2.270757985720306127e-01
-2.221554411328634238e-01
-2.288337667423400446e-01
-2.247221099115307985e-01
-2.296216939681042235e-01
-2.179676259603864352e-01
-2.262951757037505729e-01
-2.263202252090335820e-01
-2.231596073799197166e-01
-2.168568350180909432e-01
-1.874505026601771818e-01
-2.153694239027554858e-01
-2.179415876657227746e-01
-2.234495523901791347e-01
-2.236695271661290341e-01
-2.125000254292015167e-01
-2.298846258406812004e-01
-2.185763199693711023e-01
-2.283422645316792177e-01
-2.129102767156215714e-01
-2.254443328099872135e-01
-2.268761344884153430e-01
-2.230176330111428851e-01
-2.192503447009787054e-01
-2.290512737783620967e-01
-2.171864739315420012e-01
-2.324463016065890508e-01
-2.314191914214338841e-01
-2.165153612028705155e-01
-2.228842930496228170e-01
-2.239498266204886512e-01
-2.198418807413279052e-01
-2.262493997099165599e-01
-2.254011725865252280e-01
-2.227622609471470172e-01
-2.255321177254472620e-01
-2.318683386377915490e-01
-2.243205697406585319e-01
-2.295488345021121646e-01
-2.107994611239331906e-01
-2.244178603318486287e-01
-2.309614898248638915e-01
-2.341509815775770498e-01
-2.255625774034489550e-01
-2.297512619409482204e-01
-2.225126326661612808e-01
-2.248801473167779119e-01
-2.292015938368002770e-01
-2.174339811863410798e-01
-2.236397831342765985e-01
-2.251239982049011157e-01
-2.281314987525688842e-01
-2.191870025764961760e-01
-2.332860365965992999e-01
-2.311753860872190203e-01
-2.258698375079389309e-01
-2.235281310778456099e-01
-2.200827096373342007e-01
-2.358184857559839642e-01
-2.244365575108862310e-01
-2.238906714961867717e-01
-2.300819835625884102e-01
-2.220897740670864096e-01
-2.330168947397419366e-01
-2.211538122475487367e-01
-2.323340021498813690e-01
-2.306444740360156231e-01
-2.281796444769808307e-01
-2.265028756409999122e-01
-2.251597147451546710e-01
-2.276619797684939495e-01
-2.227325283561871760e-01
-2.173045299415649889e-01
-2.117453433650083316e-01
-2.306641013039781585e-01
-2.253942026596428838e-01
-2.105009253656416335e-01
-2.281950051116015676e-01
-2.202952504062417882e-01
-2.121883911483335994e-01
-2.261063020896900144e-01
-2.193738774495840593e-01
-2.127309068299496897e-01
-2.157216083725957689e-01
-2.326194009945725116e-01
-2.304896119080686312e-01
-2.185477463209913318e-01
-2.298310221164585332e-01
-2.291553582006255474e-01
-2.253113709151031707e-01
-2.325717898094826486e-01
-2.182663385346305662e-01
-2.291749219974388574e-01
-2.182780358985421665e-01
-2.223645284295191205e-01
-2.311685804293829860e-01
-2.206771398127158612e-01
-2.296823821520923570e-01
-2.225864610862332560e-01
-2.251018245381792848e-01
-2.260737978221979416e-01
-2.257284588303750672e-01
-2.337705786690950915e-01
-2.114423130195420275e-01
-2.317020623057991779e-01
-2.247765965467548033e-01
-2.369221931287247840e-01
-2.265163476009710575e-01
-2.184160142294191420e-01
-2.277972119253112993e-01
-2.307244103174883321e-01
-2.333264335801172873e-01
-2.325274707100216387e-01
-2.309288494176645334e-01
-2.246933365968348251e-01
-2.370196092772895446e-01
-2.223767265736979748e-01
-2.298984166610167912e-01
-2.059896951915369256e-01
-2.278221106062967571e-01
-2.163193454609113886e-01
-2.351386099472974334e-01
-2.288960502595265012e-01
-2.046946414044177043e-01
-2.220347365089108682e-01
-2.305713393954619828e-01
-2.371849166522795038e-01
-2.317303579923997714e-01
-2.185593576764459645e-01
-2.312852509812063362e-01
-2.223305898057690300e-01
-2.285664420790856355e-01
-2.351698033937041077e-01
-2.294209068641480664e-01
-2.324343479263470680e-01
-2.271525430211186469e-01
-2.342552004146800371e-01
-2.228723041930460447e-01
-2.332303263956823081e-01
-2.162962570162827725e-01
-2.333483176382952218e-01
-2.283222372047370996e-01
-2.332688633092227515e-01
-2.267404956675201366e-01
-2.190769976914720696e-01
-2.308365208982668115e-01
-2.305967315850322996e-01
-2.276531366396391809e-01
-2.251609346783155496e-01
-2.275549494764412817e-01
-2.278992478805521582e-01
-2.245381897654644410e-01
-2.258761841772877199e-01
-2.176715125711093379e-01
-2.239627206038016516e-01
-2.281811022573839998e-01
-2.342171428236907438e-01
-2.306694231078069424e-01
-2.241365609101749756e-01
-2.325473544999195619e-01
-2.247783972607460823e-01
-2.242364141505246711e-01
-2.359355052625246585e-01
-2.265368655566530054e-01
-2.251107703709143981e-01
-2.223274669954537763e-01
-2.225828893157101307e-01
-2.365127321445816833e-01
-2.348270559248178124e-01
-2.303739196108254839e-01
-2.345402535525558108e-01
-2.275723378586788082e-01
-2.244401956439242840e-01
-2.337142972383551287e-01
-2.283320706489209151e-01
-2.256287976288685326e-01
-2.159616444860092688e-01
-2.305560649855498689e-01
-2.261438253946703170e-01
-2.340040933655468669e-01
-2.345897723451305927e-01
-2.316498497679352619e-01
-2.306480897744411507e-01
-2.275342498119459489e-01
-2.258504018331925767e-01
-2.265849382115618371e-01
-2.301858218881976670e-01
-2.384593896052638051e-01
-2.238533459888299160e-01
-2.351986982905507062e-01
-2.291047952190701786e-01
-2.294090396532852683e-01
-2.309759311579063779e-01
-2.243985070592401654e-01
-2.383148690416612425e-01
-2.281553279757236041e-01
-2.181310945510353538e-01
-2.354488467614918312e-01
-2.296281197619491343e-01
-2.236975754862746135e-01
-2.255886423431352206e-01
-2.274990189949379071e-01
-2.323048971808765184e-01
-2.354339142266215767e-01
-2.252625068059787850e-01
-2.355560565378600757e-01
-2.266288000775569245e-01
-2.303079085811008120e-01
-2.332100966166743006e-01
-2.302027316774183097e-01
-2.326386159346713334e-01
-2.393749081558614322e-01
-2.258595569000241832e-01
-2.251233676399560235e-01
-2.323392962219171243e-01
-2.384667825135345920e-01
-2.358443587078840609e-01
-2.320575287963493882e-01
-2.217305531145167818e-01
-2.289041107504052874e-01
-2.299163102939088543e-01
-2.281204593762220789e-01
-2.303972146794221743e-01
-2.350314740418049664e-01
-2.262047851871661075e-01
-2.235518636545031912e-01
-2.261596927542207092e-01
-2.294178398407195896e-01
-2.275394658080314714e-01
-2.243381547412673649e-01
-2.352311298900021663e-01
-2.379941312574775369e-01
-2.260341672063455043e-01
-2.324998509362472821e-01
-2.238892232917008285e-01
-2.242969743035596319e-01
-2.351560146004455232e-01
-2.371017328093536769e-01
-2.330621123636297809e-01
-2.197010725521351404e-01
-2.325392367489307055e-01
-2.351696152728606770e-01
-2.346918463634455054e-01
-2.272689697778273732e-01
-2.245888524789763363e-01
-2.364471908693357161e-01
-2.252770539087963764e-01
-2.257837649617031317e-01
-2.270192718687622513e-01
-2.323034157368754349e-01
-2.293253693732819343e-01
-2.383026742125756992e-01
-2.363250282977327754e-01
-2.312962682378324752e-01
-2.282367586761761269e-01
-2.339769752391608337e-01
-2.302194419657658808e-01
-2.300544749888062401e-01
-2.199849253082258871e-01
-2.393829595724969450e-01
-2.364986022521361475e-01
-2.199281229420652073e-01
-2.299104288945017782e-01
-2.338801928701907673e-01
-2.241063110358251786e-01
-2.312265686255859376e-01
-2.324343812269089593e-01
-2.423139351876292258e-01
-2.308920426445192076e-01
-2.300065647149453496e-01
-2.329986880909846181e-01
-2.315852992991142556e-01
-2.367171820997109599e-01
-2.266872123557533425e-01
-2.340741527141194656e-01
-2.316278212394884684e-01
-2.310058675367966385e-01
-2.377739029922588676e-01
-2.321935217877758029e-01
-2.359067372112246819e-01
-2.208322311362956591e-01
-2.340966574242038523e-01
-2.338869165971566855e-01
-2.358221884826399994e-01
-2.281818713724677872e-01
-2.344297574038521903e-01
-2.293798051338619137e-01
-2.292336157367447502e-01
-2.282096725788706759e-01
-2.290125696874150407e-01
-2.396836179856134119e-01
-2.297089082951108696e-01
-2.396265612365162112e-01
-2.358702182632198552e-01
-2.328761604459629597e-01
-2.357811098178543285e-01
-2.230956901885632893e-01
-2.259084026926971578e-01
-2.178407069786409411e-01
-2.320813190945995863e-01
-2.299739351354067041e-01
-2.289943631569283100e-01
-2.384383279792748334e-01
-2.344016757996705280e-01
-2.290640772855609686e-01
-2.293656133188715640e-01
-2.270296563386236810e-01
-2.395276651219788722e-01
-2.355939869324274738e-01
-2.371563065509018908e-01
-2.297336705289304559e-01
-2.365506584678814805e-01
-2.322627696760334870e-01
-2.309559720383538572e-01
-2.372135152018725324e-01
-2.262012407558785521e-01
-2.364796802061960301e-01
-2.357016459539723885e-01
-2.317526538117680446e-01
-2.383372099509613040e-01
-2.354826046889729463e-01
-2.265976419984212231e-01
-2.353630666078709577e-01
-2.352938632032721133e-01
-2.258951793039673250e-01
-2.309468738334557736e-01
-2.303360056094968522e-01
-2.289849348220147074e-01
-2.312509145413417511e-01
-2.290250763352220664e-01
-2.330934965175337770e-01
-2.334521714564667949e-01
-2.281240810358905191e-01
-2.376537094673751571e-01
-2.404672944858814998e-01
-2.316731586385684383e-01
-2.267407681602016667e-01
-2.374233838200087154e-01
-2.309940459377546329e-01
-2.364005674235113430e-01
-2.393083100941224284e-01
-2.351768572712228111e-01
-2.349284956857483064e-01
-2.200678855065330009e-01
-2.380025054371824877e-01
-2.258023231247289764e-01
-2.265497707676396855e-01
-2.254353672287180976e-01
-2.347587144204928977e-01
-2.389202712426015951e-01
-2.329668806611897569e-01
-2.251651325839114648e-01
-2.382255888166978364e-01
-2.235657247599294462e-01
-2.397944387187496973e-01
-2.105815258140982249e-01
-2.386490249825650167e-01
-2.317916995135450020e-01
-2.281028843205379353e-01
-2.368496670577306396e-01
-2.358081356587462263e-01
-2.342270359319306439e-01
-2.294858734215145246e-01
-2.360447797179211216e-01
-2.331213301117883441e-01
-2.296950058963850572e-01
-2.352806912992788380e-01
-2.286143976216305218e-01
-2.331534056723681692e-01
-2.334911100300943176e-01
-2.373389248633495652e-01
-2.371846617583734662e-01
-2.361724019716025802e-01
-2.188822712415006144e-01
-2.188989536748425224e-01
-2.287435112975791107e-01
-2.345001842822918570e-01
-2.323120389396360341e-01
-2.237939949099508052e-01
-2.336652909289740621e-01
-2.378497183974940532e-01
-2.416638637008202972e-01
-2.391062466881169191e-01
-2.289297323788155591e-01
-2.388010750835329321e-01
-2.373495797484275194e-01
-2.371779118826116139e-01
-2.296428683784330071e-01
-2.374944851788996503e-01
-2.321612278984621636e-01
-2.339872623453044531e-01
-2.386584999875069890e-01
-2.218648097124394647e-01
-2.360457076872005955e-01
-2.332973876206559660e-01
-2.245584528643597699e-01
-2.341112007396695116e-01
-2.291099931239869714e-01
-2.272717658264330476e-01
-2.283156304182202834e-01
-2.293234340513367331e-01
-2.324922949761419055e-01
-2.220829499469711699e-01
-2.312217599360656128e-01
-2.399724717297232468e-01
-2.368454442031719398e-01
-2.290203238360551119e-01
-2.366014132784332868e-01
-2.323009677939565087e-01
-2.253418026608316194e-01
-2.241933065225875099e-01
-2.239531808325867512e-01
-2.357697940266114123e-01
-2.439108290925194600e-01
-2.404288733787309784e-01
-2.281461043228571739e-01
-2.316293515454335150e-01
-2.406736188742478744e-01
-2.088821136564719405e-01
-2.357465632165267333e-01
-2.398446931149372796e-01
-2.335868634920837961e-01
-2.373076138868692453e-01
-2.347941778372826804e-01
-2.334040398541240569e-01
-2.386018647972253104e-01
-2.315656274307339724e-01
-2.344997387925745191e-01
-2.378162335413025186e-01
-2.347013348640542840e-01
-2.312450662559772385e-01
-2.336819917352573606e-01
-2.278130237907033950e-01
-2.270810753931516435e-01
-2.409523478222639903e-01
-2.344917424922073890e-01
-2.350677148112032822e-01
-2.364956257193467637e-01
-2.315893243749854724e-01
-2.362089767836340337e-01
-2.337319746348062721e-01
-2.318063600809815716e-01
-2.271719217627593823e-01
-2.281266934333319452e-01
-2.283330523594554184e-01
-2.235183360200796165e-01
-2.374928761443081127e-01
-2.258584942811195928e-01
-2.350420361308905026e-01
-2.363962214517948413e-01
-2.278327023776737514e-01
-2.276564666839236695e-01
-2.315415659267608117e-01
-2.335529921063105030e-01
-2.176249420260924494e-01
-2.385309652763126786e-01
-2.325954153841149064e-01
-2.441039014814794239e-01
-2.348464761621998353e-01
-2.364882679282316047e-01
-2.323979737000559653e-01
-2.345085286719236495e-01
-2.303091276769194951e-01
-2.340331659226009831e-01
-2.357514591244616597e-01
-2.421718548481674171e-01
-2.319895160606704754e-01
-2.394781528773577417e-01
-2.174788473807026667e-01
-2.320116742932177289e-01
-2.296967048149091695e-01
-2.353119281118775108e-01
-2.258309085331727251e-01
-2.306500552857153330e-01
-2.379765358414823728e-01
-2.360418811538395889e-01
-2.350793007949436852e-01
-2.363598150020825017e-01
-2.281522085755386120e-01
-2.314719018780011517e-01
-2.432832624455718018e-01
-2.349632101764222714e-01
-2.385353640208208725e-01
-2.302091400578255009e-01
-2.343271754776319882e-01
-2.271610803122810496e-01
-2.414400175521861647e-01
-2.349734989387659567e-01
-2.324739629683675035e-01
-2.230543672872966621e-01
-2.316607846560244655e-01
-2.350623507902618869e-01
-2.285598812059143614e-01
-2.337375369363595967e-01
-2.309814174835308764e-01
-2.318581158079235371e-01
-2.407986277018613896e-01
-2.411565965401283318e-01
-2.378274678147274390e-01
-2.410051271072869983e-01
-2.375593005962058635e-01
-2.380328834773988156e-01
-2.292509338810256592e-01
-2.359621073003699832e-01
-2.375628824462965027e-01
-2.384596278234624167e-01
-2.287173609060895174e-01
-2.153453178319954531e-01
-2.357061404405800531e-01
-2.354422727848121955e-01
-2.285330146648923144e-01
-2.356257536472358971e-01
-2.427306346633605894e-01
-2.309848884624547960e-01
-2.372780781605313416e-01
-2.404698696562293236e-01
-2.362929579348692355e-01
-2.395747007043525223e-01
-2.287171247685555187e-01
-2.391896853856335659e-01
-2.248712653690022878e-01
-2.147184636335592034e-01
-2.408681698336746224e-01
-2.352346181986472162e-01
-2.315123286253454871e-01
-2.312491946868850956e-01
-2.308975026445104495e-01
-2.300614247780761734e-01
-2.379817838845438849e-01
-2.352488314939381320e-01
-2.348128833745734556e-01
-2.294834775096430968e-01
-2.351387364554750337e-01
-2.404811468701771315e-01
-2.353852175533152624e-01
-2.286165738310344531e-01
-2.393104246556132519e-01
-2.367885521825869866e-01
-2.324826197260452254e-01
-2.310053234910731390e-01
-2.437542853214453575e-01
-2.371972642033094714e-01
-2.288317232744426777e-01
-2.429670801160208060e-01
-2.329677276440916822e-01
-2.444698082134384165e-01
-2.383747148146095618e-01
-2.333224529181435747e-01
-2.403023728425054406e-01
-2.354515602036689192e-01
-2.460074155899023840e-01
-2.307945687267617396e-01
-2.420907298802529861e-01
-2.366863026901255551e-01
-2.394391781641056482e-01
-2.436380093338430808e-01
-2.365479646176786299e-01
-2.327645506497543204e-01
-2.431272627483918591e-01
-2.380306751592095038e-01
-2.287706108830318552e-01
-2.407231661204624062e-01
-2.407609184843182148e-01
-2.296939837037139664e-01
-2.351430000851328084e-01
-2.286170027430544649e-01
-2.353462621003784006e-01
-2.411889883185595607e-01
-2.384838171399765450e-01
-2.224511671349410635e-01
-2.291595833150292805e-01
-2.387668323671294779e-01
-2.281176281978986031e-01
-2.404591942244332647e-01
-2.300129058673736071e-01
-2.425859331407893837e-01
-2.287797931025487563e-01
-2.362431099647764599e-01
-2.279611412729934672e-01
-2.419592889703041094e-01
-2.363156427590721587e-01
-2.302722078242706583e-01
-2.362775525130698662e-01
-2.367135101954478960e-01
-2.354642241898187993e-01
-2.274342649932236948e-01
-2.414285669651904109e-01
-2.414077242266788603e-01
-2.428321931611218121e-01
-2.315678943705597737e-01
-2.361427234113058216e-01
-2.349848816086098635e-01
-2.288753322751049812e-01
-2.391529592441825058e-01
-2.402667576753810541e-01
-2.361450870183013639e-01
-2.336287572130668622e-01
-2.399700146840387238e-01
-2.369607172931314509e-01
-2.184580228709683269e-01
-2.355508600075585379e-01
-2.395809813770152508e-01
-2.408756674894722283e-01
-2.350322344233445604e-01
-2.321310496078254348e-01
-2.341188279057683785e-01
-2.195872653852436740e-01
-2.325137849984066918e-01
-2.353460492369897350e-01
-2.327189560045867245e-01
-2.343339832238873488e-01
-2.389915347545982227e-01
-2.401307989930513420e-01
-2.432538107300555308e-01
-2.360434621617615025e-01
-2.371729070006892981e-01
-2.432919375608816881e-01
-2.365960611576116701e-01
-2.437838618012975744e-01
-2.408946858434096172e-01
-2.418582846247537554e-01
-2.420056708602248974e-01
-2.366389339041966300e-01
-2.356757675133041297e-01
-2.417282058657750921e-01
-2.301584595134742728e-01
-2.374645940639291686e-01
-2.335634868106972462e-01
-2.386928735149132508e-01
-2.353449387792043157e-01
-2.423829996060237468e-01
-2.320089001700471887e-01
-2.380299399554819950e-01
-2.335033387824997642e-01
-2.326307351141663760e-01
-2.415095933298351261e-01
-2.239941774284983089e-01
-2.374785174993137293e-01
-2.392217384298470639e-01
-2.390569721177239204e-01
-2.396813212941684146e-01
-2.423795065250850256e-01
-2.410869543717057140e-01
-2.370922154884678446e-01
-2.365244856975792509e-01
-2.298052727961746589e-01
-2.377004193366436535e-01
-2.301854429960380755e-01
-2.261666413608529602e-01
-2.428333630060969806e-01
-2.279957751891555917e-01
-2.407534415778743997e-01
-2.384645972695147997e-01
-2.327534941622461384e-01
-2.418256741180282721e-01
-2.365381648791485825e-01
-2.413616252865863898e-01
-2.385009156543806130e-01
-2.445719099271788655e-01
-2.351568442671388703e-01
-2.425211483449372374e-01
-2.352434381534646846e-01
-2.288726169872201677e-01
-2.349113700555629791e-01
-2.361464639438673185e-01
-2.393863563087706425e-01
-2.447435413245638014e-01
-2.302615279029428808e-01
-2.404732406642969278e-01
-2.363486384368672089e-01
-2.393920135430599450e-01
-2.416496886822704082e-01
-2.382916332924039371e-01
-2.360808682935915392e-01
-2.350148032225864159e-01
-2.356943251509090176e-01
-2.392153938016562675e-01
-2.269402526177734802e-01
-2.410946176978069067e-01
-2.392639854694226520e-01
-2.367125777757883298e-01
-2.404977353464645140e-01
-2.413442064978692236e-01
-2.367775414704419434e-01
-2.353547576832785981e-01
-2.409887412116868133e-01
-2.364556102607121568e-01
-2.377361043790187090e-01
-2.332855556434711986e-01
-2.403697695441281423e-01
-2.291789926476408557e-01
-2.409235249014634039e-01
-2.370124447159529801e-01
-2.287132155408267975e-01
-2.396601869952809105e-01
-2.285720632051927437e-01
-2.293915375453560723e-01
-2.307924457632335724e-01
-2.432752863210174143e-01
-2.403250842674484189e-01
-2.388186096185430651e-01
-2.421079958016919553e-01
-2.353402558484716245e-01
-2.128086783656852610e-01
-2.313498845328759990e-01
-2.403939243019969918e-01
-2.342789630604226458e-01
-2.301493455679157751e-01
-2.410388177708223389e-01
-2.342581828800024413e-01
-2.349586697708086203e-01
-2.331927418586654532e-01
-2.146714535984612093e-01
-2.454130140723577436e-01
-2.392398408095587348e-01
-2.370042594319622664e-01
-2.410672873616192258e-01
-2.376523310297984082e-01
-2.306473101553154770e-01
-2.396095602249332102e-01
-2.350766993531493432e-01
-2.285288315294257133e-01
-2.412876188458506210e-01
-2.400622495559758540e-01
-2.394526840700516301e-01
-2.360739595596290374e-01
-2.414861492311010382e-01
-2.389884702135218475e-01
-2.364135570862381797e-01
-2.369964673447355619e-01
-2.412653746891111617e-01
-2.391243802893837367e-01
-2.406983415319191855e-01
-2.389965682542625203e-01
-2.420684830680315813e-01
-2.142789533963356252e-01
-2.383428560186323375e-01
-2.424771586454618766e-01
-2.440414594230345124e-01
-2.446829167018442774e-01
-2.347619908388846877e-01
-2.344489260739728298e-01
-2.342460154887586188e-01
-2.404348578411387993e-01
-2.427270466282636097e-01
-2.383062267181142446e-01
-2.428599577493824324e-01
-2.404196857198833692e-01
-2.332940017131386601e-01
-2.210923019065153261e-01
-2.382434166088341354e-01
-2.430090871829857779e-01
-2.366153414395506249e-01
-2.417695266783134733e-01
-2.391882797735842281e-01
-2.332250527105443338e-01
-2.360907204290456085e-01
-2.331150329190617987e-01
-2.278206550865092828e-01
-2.427988167357748306e-01
-2.429361989454027482e-01
-2.402663336049271903e-01
-2.356248498280187620e-01
-2.327662391719010071e-01
-2.348721274929586322e-01
-2.414291561982017387e-01
-2.350932188481990037e-01
-2.384564452618161690e-01
-2.419475683590155135e-01
-2.370539083179422912e-01
-2.461302691462009251e-01
-2.336395519655936059e-01
-2.434891115754782565e-01
-2.452941237457986201e-01
-2.416951405406132514e-01
-2.376787647892992239e-01
-2.398741352484033140e-01
-2.424312700289042444e-01
-2.461293411019196964e-01
-2.400787498739271053e-01
-2.323508802705648579e-01
-2.333302592336863601e-01
-2.377733570541420149e-01
-2.401253944570528875e-01
-2.218275737319283791e-01
-2.367559316933735558e-01
-2.296096094608808813e-01
-2.429301790508096304e-01
-2.449979641550698861e-01
-2.419702365612657891e-01
-2.366626647437299891e-01
-2.252990005538779428e-01
-2.303034509532556340e-01
-2.439975337880617434e-01
-2.333424376073590378e-01
-2.378145158535583115e-01
-2.430078261183617472e-01
-2.391840075151750178e-01
-2.506607680990285414e-01
-2.363214055643275135e-01
-2.398499209734684667e-01
-2.415374067199099750e-01
-2.418102735618485322e-01
-2.411755849727052481e-01
-2.406534689407833771e-01
-2.413849290236113887e-01
-2.273967295938289501e-01
-2.357582665618471740e-01
-2.481148884877143745e-01
-2.353744111038000852e-01
-2.371841053441434699e-01
-2.379032987386582032e-01
-2.380237357444851820e-01
-2.292164338428970827e-01
-2.410267921599527907e-01
-2.490942279984653118e-01
-2.340456812718128277e-01
-2.474387658467616102e-01
-2.332764219712720744e-01
-2.341946201257812388e-01
-2.442956249469485641e-01
-2.498770498199066326e-01
-2.418740800197857477e-01
-2.435687778936357073e-01
-2.435593973363096576e-01
-2.466032483881870352e-01
-2.328094168463225588e-01
-2.449654689035338784e-01
-2.342155593628376942e-01
-2.434073509990284379e-01
-2.263358854596970449e-01
-2.436152679538199639e-01
-2.403045810335109889e-01
-2.266530119268053423e-01
-2.273690647961211231e-01
-2.383252835867897823e-01
-2.428732391614910613e-01
-2.408463708410350790e-01
-2.249199102066140044e-01
-2.430285618106405587e-01
-2.461551339719151021e-01
-2.459937339936890122e-01
-2.449148337469579662e-01
-2.384467652017693839e-01
-2.421704226683928651e-01
-2.338414209718550352e-01
-2.383977560105848825e-01
-2.392208994785846032e-01
-2.445733272804478109e-01
-2.422790653070270583e-01
-2.302566714995865904e-01
-2.379004568328810243e-01
-2.448956797423567366e-01
-2.428602947808713164e-01
-2.454928519404263043e-01
-2.416760781148123982e-01
-2.367151018180672639e-01
-2.399297526725477914e-01
-2.448947050582887808e-01
-2.450066604358038802e-01
-2.360942104030929745e-01
-2.430334706548199497e-01
-2.425118769776367367e-01
-2.332676828753048048e-01
-2.336744457945481579e-01
-2.369533870077502602e-01
-2.420371803832403190e-01
-2.298009511429932872e-01
-2.395275372027273753e-01
-2.428549190330862306e-01
-2.407751598063655740e-01
-2.360138374428023544e-01
-2.395823606029774400e-01
-2.387453706617771731e-01
-2.424760271972208336e-01
-2.355002201796523309e-01
-2.368080108928772298e-01
-2.458354355026655946e-01
-2.380413359234130333e-01
-2.434846152551323473e-01
-2.317032554523711929e-01
-2.347927802182451229e-01
-2.400356464367251752e-01
-2.405392220516024415e-01
-2.430407936185085549e-01
-2.365728647184278388e-01
-2.451952565684357155e-01
-2.447322109012424196e-01
-2.455206101196183988e-01
-2.405127172949938774e-01
-2.323180856885941337e-01
-2.313592497738790887e-01
-2.376679281189072179e-01
-2.447754688414124635e-01
-2.459190475508382379e-01
-2.410311081894983831e-01
-2.457753877274412857e-01
-2.380752596157889311e-01
-2.302747123228712223e-01
-2.413419143386827670e-01
-2.390899631918489143e-01
-2.303329258430319715e-01
-2.440999167691653704e-01
-2.458360401607830314e-01
-2.322987270113041902e-01
-2.384621868470868933e-01
-2.398404252218506449e-01
-2.420948059455176327e-01
-2.445135173559059016e-01
-2.418221271445744891e-01
-2.420714772694829708e-01
-2.397732968183566016e-01
-2.431020938003551901e-01
-2.456456289333343035e-01
-2.420722249229228795e-01
-2.452341563397700819e-01
-2.390730620638404358e-01
-2.439051536470462356e-01
-2.437777688250340469e-01
-2.402863099572281613e-01
-2.346896617792239292e-01
-2.451393554235291039e-01
-2.360976955864099447e-01
-2.412686645230809335e-01
-2.417540438272231251e-01
-2.443217273371920129e-01
-2.445860197636049727e-01
-2.404382264492269938e-01
-2.458614278567428646e-01
-2.434968856186216501e-01
-2.479423297044426044e-01
-2.460386381053077942e-01
-2.359902913543209246e-01
-2.368333574698288924e-01
-2.305989314317381800e-01
-2.380245477427822831e-01
-2.397641014484383493e-01
-2.383199431595074413e-01
-2.451680812178406166e-01
-2.456724289407774819e-01
-2.443667533416517268e-01
-2.454899590586707980e-01
-2.271228803263048435e-01
-2.391028090614300550e-01
-2.458103355736167284e-01
-2.475161686133737493e-01
-2.404721113395892618e-01
-2.393980169801946944e-01
-2.378737070985275925e-01
-2.462969232697410915e-01
-2.426645494496807443e-01
-2.389954537003892709e-01
-2.373234790228472557e-01
-2.188276243515815678e-01
-2.422233574054379612e-01
-2.412730064732795388e-01
-2.445154853925923522e-01
-2.434614065632648705e-01
-2.459187878391471127e-01
-2.427026252510509352e-01
-2.389907704832441304e-01
-2.429754103220715944e-01
-2.470802247084143421e-01
-2.407799858396391657e-01
-2.358460162471447130e-01
-2.384591847766989736e-01
-2.414623256110523808e-01
-2.485626257601409317e-01
-2.399031415044944326e-01
-2.373299565221690943e-01
-2.414771202524526872e-01
-2.430986944620600054e-01
-2.432844962710782044e-01
-2.435824250990608064e-01
-2.434453415846417612e-01
-2.425416886490272539e-01
-2.372030305636532166e-01
-2.371168202613280207e-01
-2.469243976666257168e-01
-2.464753693342396634e-01
-2.444284464942710344e-01
-2.420052539382687440e-01
-2.461816161733706432e-01
-2.420570775609921232e-01
-2.414696563830752152e-01
-2.445014738082305628e-01
-2.489056926057254537e-01
-2.438707278336671169e-01
-2.398075772489349500e-01
-2.320141145092733392e-01
-2.447820077455711285e-01
-2.454378672413961016e-01
-2.459825363683960098e-01
-2.462748134427838465e-01
-2.491648152769455893e-01
-2.467354794359058467e-01
-2.439656580362829508e-01
-2.462454246185155349e-01
-2.222297274871223860e-01
-2.441499642759356326e-01
-2.439847076424742356e-01
-2.375008155828799983e-01
-2.458632644104413456e-01
-2.260962716419707697e-01
-2.443850872185197587e-01
-2.356256640265289304e-01
-2.441600189921701025e-01
-2.381029740475881507e-01
-2.463728899206241441e-01
-2.417014686681857594e-01
-2.437020884873365711e-01
-2.372749797316159870e-01
-2.398383451875370498e-01
-2.265189847658577449e-01
-2.378682646944748069e-01
-2.371804767315986717e-01
-2.431124908162672071e-01
-2.402753640173388716e-01
-2.460166295743740905e-01
-2.396495448943314899e-01
-2.340434850723695503e-01
-2.426922729219491981e-01
-2.457562978212168014e-01
-2.483031398029036108e-01
-2.434388169533097945e-01
-2.425404298774253009e-01
-2.413871071433956739e-01
-2.398989956938210044e-01
-2.484682888985389471e-01
-2.421197489066765074e-01
-2.438339681545417248e-01
-2.450845844969616327e-01
-2.414700088948234513e-01
-2.426878546869446485e-01
-2.387182556457313753e-01
-2.361299644535384268e-01
-2.483773241287678402e-01
-2.488984989793563696e-01
-2.456372983832204038e-01
-2.397027489513950393e-01
-2.450085245914371823e-01
-2.465459671049049784e-01
-2.359925545717367346e-01
-2.452438281642822238e-01
-2.404151085873181548e-01
-2.403150253130092728e-01
-2.474150530940165682e-01
-2.444455487706247987e-01
-2.489402381385587004e-01
-2.432945584800641770e-01
-2.474327788789552340e-01
-2.404336969432015469e-01
-2.404049629229451090e-01
-2.422265081816506738e-01
-2.454485423838596858e-01
-2.451419560313039536e-01
-2.374154513004144151e-01
-2.422717960759035727e-01
-2.461703481260145987e-01
-2.459782910058143923e-01
-2.354765865915182665e-01
-2.421510314057513935e-01
-2.405662903052417922e-01
-2.407826953924557811e-01
-2.469972032856143085e-01
-2.508685951604299191e-01
-2.463747070791022231e-01
-2.459935317128158216e-01
-2.471415111480055327e-01
-2.426176485857425014e-01
-2.469839275705378590e-01
-2.462036245308392990e-01
-2.420972949641392313e-01
-2.420672026647757158e-01
-2.354310548169928352e-01
-2.444336571933336810e-01
-2.434348450834582234e-01
-2.365494032019939685e-01
-2.432330550201638741e-01
-2.465079646741719088e-01
-2.386137772973406512e-01
-2.476537279423030868e-01
-2.439086969965613416e-01
-2.432595767260605224e-01
-2.462477307464834564e-01
-2.435631748764289228e-01
-2.404833086938923392e-01
-2.474200018418079849e-01
-2.449395148013321089e-01
-2.413289298103153124e-01
-2.492664294104300626e-01
-2.466327235768703274e-01
-2.448718441765964926e-01
-2.450594956338081054e-01
-2.378927719123251627e-01
-2.444023158690866726e-01
-2.437416957442389842e-01
-2.349709237712250820e-01
-2.358974480948115016e-01
-2.482026799800835515e-01
-2.370264319021517518e-01
-2.461635399161540561e-01
-2.454557038869959185e-01
-2.430244423843987700e-01
-2.486616330667423547e-01
-2.469916201008311996e-01
-2.451575636366928046e-01
-2.460430059072446218e-01
-2.461387529553543951e-01
-2.393359586498073899e-01
-2.461857371493898217e-01
-2.373379656378312719e-01
-2.421265229421890042e-01
-2.422303555213201065e-01
-2.361863572536249123e-01
-2.392787117069630209e-01
-2.467721258701891518e-01
-2.384677398383497904e-01
-2.401270700464299690e-01
-2.408488022501788783e-01
-2.368658319438363136e-01
-2.451340880573304737e-01
-2.394435849057468535e-01
-2.397373237961720194e-01
-2.449823337279865565e-01
-2.464947010660508697e-01
-2.379774596596027636e-01
-2.435830472983141481e-01
-2.448084791612757938e-01
-2.430049811526932002e-01
-2.461731654894837862e-01
-2.458120995297100042e-01
-2.457814170894029315e-01
-2.324054304387210557e-01
-2.489800551473130286e-01
-2.449618742155709183e-01
-2.482390036369336861e-01
-2.443194882235510401e-01
-2.450208667752283020e-01
-2.410274012435136282e-01
-2.304454806286925228e-01
-2.487582962356922611e-01
-2.447033682717677794e-01
-2.461022468945655572e-01
-2.366368159427119366e-01
-2.407301038337970600e-01
-2.451635692916413201e-01
-2.467162504226054764e-01
-2.361427808296131525e-01
-2.436456965243090356e-01
-2.425914291841116677e-01
-2.446641327493346840e-01
-2.472274706748596451e-01
-2.433229572627772508e-01
-2.439264634635995854e-01
-2.506339549823835000e-01
-2.457593593789271780e-01
-2.392715046735282847e-01
-2.412761026672661790e-01
-2.438004018265327033e-01
-2.387221878370612005e-01
-2.449499027951249075e-01
-2.300177214218087074e-01
-2.476163757599300352e-01
-2.387969573014355751e-01
-2.466433648584203109e-01
-2.436323213120669406e-01
-2.458252039401197242e-01
-2.448182076262817863e-01
-2.495981603616632682e-01
-2.420152239021282070e-01
-2.492698340213807540e-01
-2.454327572818455483e-01
-2.498284964271505482e-01
-2.375684241614186010e-01
-2.454564762656504251e-01
-2.424504026754218944e-01
-2.406749392165719870e-01
-2.422759886515004901e-01
-2.354866986696297071e-01
-2.484502407543988378e-01
-2.424363239299806849e-01
-2.254890854234535280e-01
-2.420399870455206826e-01
-2.491990999764652215e-01
-2.519485012158178550e-01
-2.403901523438750354e-01
-2.393689100264630165e-01
-2.357142509263485675e-01
-2.407734756957389255e-01
-2.442261050530394606e-01
-2.466659308744576229e-01
-2.466894129147008674e-01
-2.417343958194800302e-01
-2.417141483591294659e-01
-2.434374726503555630e-01
-2.499104420567689888e-01
-2.421867579296869133e-01
-2.464297554920750755e-01
-2.427791130580246870e-01
-2.502413890945972552e-01
-2.439552955290612279e-01
-2.427756468270466095e-01
-2.473782977197005462e-01
-2.419031669490985803e-01
-2.468140798197810126e-01
-2.471736856486471956e-01
-2.476631026736478836e-01
-2.441817730625058525e-01
-2.456410320560697969e-01
-2.470205779948090874e-01
-2.468702520410764600e-01
-2.468469139800965051e-01
-2.432910477300134211e-01
-2.472670290928545012e-01
-2.495220920482568161e-01
-2.386014874904144045e-01
-2.469577722422068022e-01
-2.513098054029427875e-01
-2.466390285079137212e-01
-2.430160948627509698e-01
-2.441359806711470293e-01
-2.484385335060218525e-01
-2.462832204264572000e-01
-2.407477702601800440e-01
-2.427929122009805374e-01
-2.384040638769097109e-01
-2.456107844134441665e-01
-2.470334915926440111e-01
-2.505662212106833375e-01
-2.452068389534410031e-01
-2.498478522754908060e-01
-2.462955670517824880e-01
-2.456592522235322984e-01
-2.478157909792814140e-01
-2.473200920719055840e-01
-2.473139187193970912e-01
-2.443002562262764910e-01
-2.462772436028905776e-01
-2.460023427781185545e-01
-2.437280776712585639e-01
-2.393111310141504133e-01
-2.432338117507086284e-01
-2.464208985762576243e-01
-2.427701596759155034e-01
-2.454116703425002211e-01
-2.482246917623545102e-01
-2.432787440765095399e-01
-2.494171657081982185e-01
-2.495112941245436755e-01
-2.447017453773759066e-01
-2.473796880983717694e-01
-2.447074275636755836e-01
-2.411741020315106010e-01
-2.450717511331088616e-01
-2.373027177361469175e-01
-2.483074972580648909e-01
-2.435101617537577812e-01
-2.476660286831775526e-01
-2.432745586480914157e-01
-2.403198961477532314e-01
-2.428476805968948493e-01
-2.480267487578427799e-01
-2.447053621693892067e-01
-2.496913299220671623e-01
-2.409533579215272781e-01
-2.453754923186624026e-01
-2.380944705161816277e-01
-2.500115990065365223e-01
-2.488604606042903178e-01
-2.452370377632586418e-01
-2.436504992064224828e-01
-2.448577278073121588e-01
-2.473172111542077112e-01
-2.474042507058727136e-01
-2.484523698820769178e-01
-2.459282110387307207e-01
-2.495812208531325294e-01
-2.430744988219538938e-01
-2.455778098513160812e-01
-2.469661104161341714e-01
-2.376028650943141918e-01
-2.440419605541510883e-01
-2.481608198834805712e-01
-2.473538024016928571e-01
-2.449347541867822053e-01
-2.513046322241978547e-01
-2.442873694038168175e-01
-2.476688849681779880e-01
-2.492658751519757909e-01
-2.468972660307985900e-01
-2.497134294888337935e-01
-2.470492745050240913e-01
-2.481500532885813626e-01
-2.450034312048678942e-01
-2.483741690337894770e-01
-2.502939344383292575e-01
-2.479499791718203228e-01
-2.488964681842321114e-01
-2.475512569033659349e-01
-2.506910855845185804e-01
-2.390614267862648801e-01
-2.471390098494702092e-01
-2.498838204828485454e-01
-2.462297953520075910e-01
-2.476436751549130622e-01
-2.473712947664052086e-01
-2.467214223574063225e-01
-2.435881479548438477e-01
-2.422721593982437860e-01
-2.466590678511918489e-01
-2.489716286003843260e-01
-2.466941885676274537e-01
-2.479815443809452180e-01
-2.444587534868774559e-01
-2.466816510541945950e-01
-2.404706479156284438e-01
-2.464860108055102472e-01
-2.430828487176907859e-01
-2.462901561743149337e-01
-2.464499577968105870e-01
-2.455843493963087987e-01
-2.475932459129232821e-01
-2.515175913261607499e-01
-2.460146218070216051e-01
-2.464506454089359366e-01
-2.534291846061846321e-01
-2.432942566080339153e-01
-2.491402858877583559e-01
-2.490298992911690878e-01
-2.501471047350904420e-01
-2.496412945608507961e-01
-2.470498359239903796e-01
-2.490119909797899600e-01
-2.492744412362093709e-01
-2.492317722838208460e-01
-2.455725496681942788e-01
-2.488876646974413631e-01
-2.449322501977907462e-01
-2.413817296706757543e-01
-2.512978937701046966e-01
-2.493009956821673756e-01
-2.492749943174920602e-01
-2.516462693775169401e-01
-2.463854999422661618e-01
-2.518090347876898449e-01
-2.480537669459577654e-01
-2.473359263281071918e-01
-2.488781405390159684e-01
-2.468630298775943699e-01
-2.453810486658660195e-01
-2.492473346361010478e-01
-2.457254273387597387e-01
-2.477099225762797452e-01
-2.433334119003943974e-01
-2.412309269270402623e-01
-2.477156242467486724e-01
-2.497884092721439075e-01
-2.476174519624717296e-01
-2.442988340844197137e-01
-2.444762308008241736e-01
-2.435249326539131176e-01
-2.468987962739543907e-01
-2.449303861357453593e-01
-2.513547738843885937e-01
-2.451728426374371050e-01
-2.436500514845375831e-01
-2.514166013462685867e-01
-2.458847885867181671e-01
-2.510140314623591218e-01
-2.438068879315000437e-01
-2.469822959781678984e-01
-2.515542530465926241e-01
-2.512364708243367550e-01
-2.486338126447024954e-01
-2.493010540093467953e-01
-2.502723546172956892e-01
-2.504187344581237373e-01
-2.377659314947426217e-01
-2.458115010441849491e-01
-2.495454549102616715e-01
-2.502375289326417285e-01
-2.469483026228256328e-01
-2.463091317539937430e-01
-2.458398646059369586e-01
-2.455741648270056976e-01
-2.452157763695226311e-01
-2.411754703908083608e-01
-2.471390361994781071e-01
-2.503744056394986428e-01
-2.494160856494149203e-01
-2.489404058686114918e-01
-2.496481804975677898e-01
-2.458118197970818319e-01
-2.486115447655108113e-01
-2.543260907068181087e-01
-2.532375847023975446e-01
-2.479714635435526227e-01
-2.446343378926029988e-01
-2.487189688378310115e-01
-2.441593125310739798e-01
-2.454243266912185528e-01
-2.461510607490493829e-01
-2.457464643792586501e-01
-2.507823211497290372e-01
-2.447283168909618889e-01
-2.456268377744783016e-01
-2.464918747915741393e-01
-2.530824282981746776e-01
-2.489058174427662695e-01
-2.496637546242866657e-01
-2.461931419985149416e-01
-2.446080812268976723e-01
-2.513993217020593640e-01
-2.505757087688227913e-01
-2.449058059757885097e-01
-2.497657120711924972e-01
-2.481082656122357011e-01
-2.492578168675849137e-01
-2.477950678774802629e-01
-2.518660298413028520e-01
-2.505376132263805733e-01
-2.519361195082556737e-01
-2.508783855062948764e-01
-2.498255976664902622e-01
-2.469842010664310972e-01
-2.400142254536958841e-01
-2.486413741726038462e-01
-2.463171773309583146e-01
-2.452116513676134979e-01
-2.494030404044289273e-01
-2.526937209609427804e-01
-2.461821650120520066e-01
-2.484148261373161359e-01
-2.509843721632780134e-01
-2.478002578702803438e-01
-2.496574109574363765e-01
-2.509156604471243779e-01
-2.487909412537014919e-01
-2.440165081492821630e-01
-2.479548106066004343e-01
-2.537106557259319328e-01
-2.467179250192637896e-01
-2.490534294777084767e-01
-2.435621535098416723e-01
-2.526815501003578657e-01
-2.492523274498855135e-01
-2.508482283970963622e-01
-2.489185332438000609e-01
-2.506937928109852498e-01
-2.495933430532786546e-01
-2.536586188465183023e-01
-2.516901064505067676e-01
-2.475507046771064090e-01
-2.489196359840690487e-01
-2.492357586635908229e-01
-2.499807219871509334e-01
-2.462748541004935177e-01
-2.498839288991303587e-01
-2.480407414297530755e-01
-2.439585653810946719e-01
-2.509275329890864881e-01
-2.447112904174984782e-01
-2.471729071578007142e-01
-2.506592087457831242e-01
-2.463312957951260818e-01
-2.498513184202600934e-01
-2.499575252856851282e-01
-2.525337096886322574e-01
-2.482050795976174229e-01
-2.507751422829383459e-01
-2.458722915244610507e-01
-2.442491409131586910e-01
-2.534991374633359107e-01
-2.521715390607333074e-01
-2.517230216359067629e-01
-2.490200254339075825e-01
-2.434357081881136919e-01
-2.506431361064908048e-01
-2.481029330572811220e-01
-2.460529334120950262e-01
-2.506624870929047288e-01
-2.483503359033355506e-01
-2.486177034679691589e-01
-2.487506003537637844e-01
-2.424285916147096431e-01
-2.463373224735926070e-01
-2.481188218541424129e-01
-2.514142168276173872e-01
-2.507219365119700560e-01
-2.479109488349207080e-01
-2.422502258995768154e-01
-2.466198800778514888e-01
-2.491130614345900274e-01
-2.437257931996400506e-01
-2.458818628258327421e-01
-2.480479284324707823e-01
-2.447877357378030749e-01
-2.484820169169497384e-01
-2.548263785174450513e-01
-2.511976882708797931e-01
-2.504382588741082549e-01
-2.536937537879843108e-01
-2.494209178874480515e-01
-2.509499549931590856e-01
-2.503306550680844955e-01
-2.529775343393713127e-01
-2.471364464488833290e-01
-2.475403809554249934e-01
-2.495856742220203539e-01
-2.452994776377074582e-01
-2.436892331108465037e-01
-2.486506361968482681e-01
-2.538483952698605273e-01
-2.503020870291379207e-01
-2.463872679225193041e-01
-2.462343180968098733e-01
-2.483121600318619060e-01
-2.530656947116123878e-01
-2.531618130124482779e-01
-2.512561128532717070e-01
-2.484776782086595692e-01
-2.501586621468367411e-01
-2.498520910906611436e-01
-2.496819376163919579e-01
-2.475296615972076009e-01
-2.487427494420981766e-01
-2.520213411206348453e-01
-2.509423417741400431e-01
-2.507451439214526401e-01
-2.513335227356932045e-01
-2.491295280124592726e-01
-2.508051944822694002e-01
-2.467190926141456242e-01
-2.492949965149428571e-01
-2.487555322860337259e-01
-2.453703150074869332e-01
-2.489664156766951131e-01
-2.488348002527902558e-01
-2.520433310923828052e-01
-2.501408436277703928e-01
-2.479074596954254917e-01
-2.487864267856610134e-01
-2.531727332085459969e-01
-2.470575707988262315e-01
-2.498028823531521780e-01
-2.522998600571049743e-01
-2.442872074360289414e-01
-2.462865807700130028e-01
-2.499975404172044280e-01
-2.466604277834148207e-01
-2.475115315899061585e-01
-2.526469660091627545e-01
-2.471861762127305906e-01
-2.537758071810611304e-01
-2.542304206318163895e-01
-2.502156356328841813e-01
-2.467995685215689516e-01
-2.540241754055561629e-01
-2.507524159153100562e-01
-2.514914634855542341e-01
-2.549731041039807189e-01
-2.511345296116682113e-01
-2.478095633993322999e-01
-2.507243597933772050e-01
-2.520640156019890998e-01
-2.538970094684608325e-01
-2.497568996855142331e-01
-2.497134961646584050e-01
-2.443931471417891410e-01
-2.512742420942308263e-01
-2.507680948170343260e-01
-2.495600577070966331e-01
-2.534435977316559230e-01
-2.532366570793899707e-01
-2.509666667069766488e-01
-2.513774216448845800e-01
-2.526408961970216804e-01
-2.520087578498476644e-01
-2.501981679140328207e-01
-2.498619625925417864e-01
-2.490063444072675436e-01
-2.461173990279130752e-01
-2.512777595178299350e-01
-2.475266462913286170e-01
-2.522636754250856539e-01
-2.516333770179414175e-01
-2.451844091269172465e-01
-2.529097756690016352e-01
-2.488418389064813996e-01
-2.516504306967634053e-01
-2.512461002804573518e-01
-2.488322508745645922e-01
-2.492073395708466754e-01
-2.401870008005633772e-01
-2.517046408197280982e-01
-2.488161214867578019e-01
-2.532112506943022257e-01
-2.485087296044876659e-01
-2.549914096896230276e-01
-2.504384293533562511e-01
-2.500156550731753580e-01
-2.509285633136349447e-01
-2.490824214899376998e-01
-2.443906060276933578e-01
-2.538367645696360531e-01
-2.504028413043695167e-01
-2.497701131008063236e-01
-2.513528443066744278e-01
-2.506324634940366169e-01
-2.521862514071944728e-01
-2.491342717300504828e-01
-2.467929012032721303e-01
-2.516362811324052706e-01
-2.531211160404314153e-01
-2.500183114468483292e-01
-2.417469580823501663e-01
-2.527765246573071556e-01
-2.519419990408197085e-01
-2.438578452589917622e-01
-2.523733264925708819e-01
-2.483407286914947609e-01
-2.531287766529717875e-01
-2.474376406144372931e-01
-2.513948855692770823e-01
-2.477508701827255133e-01
-2.553439140613335545e-01
-2.507001987961473000e-01
-2.533547165367712184e-01
-2.400445937438894783e-01
-2.490898490515681130e-01
-2.499680628420508088e-01
-2.486584652567608300e-01
-2.507017050400190961e-01
-2.438297794699020582e-01
-2.510412524592327554e-01
-2.471745521263924716e-01
-2.501134240584475532e-01
-2.451876928494426122e-01
-2.492523069510231282e-01
-2.514948431027351772e-01
-2.461196983464136179e-01
-2.495209080711880689e-01
-2.430560778398731803e-01
-2.506261222139257172e-01
-2.476235931427738513e-01
-2.488864395894354320e-01
-2.491453695896185538e-01
-2.489288804330834215e-01
-2.525994627103184120e-01
-2.539833100810038879e-01
-2.495872522069365329e-01
-2.527814403384481268e-01
-2.486917754889314824e-01
-2.494982125573682041e-01
-2.462218504292199017e-01
-2.530258320966167762e-01
-2.534822512513843495e-01
-2.489062535613207894e-01
-2.500567508587294152e-01
-2.505774518311009724e-01
-2.407447243676180959e-01
-2.496842272541866525e-01
-2.546060061602521407e-01
-2.471242725199132295e-01
-2.541780484632277792e-01
-2.470930081336001893e-01
-2.543656140801877630e-01
-2.482248150214525217e-01
-2.481677226190924235e-01
-2.507365996222696847e-01
-2.449439929946132799e-01
-2.517170447889311991e-01
-2.503615266752237112e-01
-2.505679194846341384e-01
-2.493919320949474772e-01
-2.493196431474235530e-01
-2.498364936013632298e-01
-2.496875699967892048e-01
-2.518880401986695605e-01
-2.549808900903590136e-01
-2.542166347544047023e-01
-2.457197556196555333e-01
-2.457227832470233186e-01
-2.510679390794410826e-01
-2.502298427592810071e-01
-2.514747116553954220e-01
-2.521733934270783961e-01
-2.521911420773252921e-01
-2.510341538210693613e-01
-2.505277408799772565e-01
-2.527951432641054041e-01
-2.567881696285271298e-01
-2.505525740157324432e-01
-2.494746103221465172e-01
-2.419268361144385204e-01
-2.540020768171422083e-01
-2.522241540294843931e-01
-2.519796178012853050e-01
-2.471643114202280167e-01
-2.499582989132725919e-01
-2.531642695107844676e-01
-2.496028910925985056e-01
-2.491292411454599232e-01
-2.549035645969927044e-01
-2.552701243933475639e-01
-2.450412079875298466e-01
-2.522791068278967264e-01
-2.543929219677521503e-01
-2.495255335949110309e-01
-2.515802030468575756e-01
-2.533140381000420494e-01
-2.481764123200881633e-01
-2.534731605455721737e-01
-2.470296750501075334e-01
-2.484281471154164422e-01
-2.490442413123013232e-01
-2.506663804502491932e-01
-2.530481594210449714e-01
-2.509495069064789363e-01
-2.533377327489008124e-01
-2.521861943540358864e-01
-2.485956509288686778e-01
-2.467162924659387635e-01
-2.520680481091713276e-01
-2.515321930958062668e-01
-2.470361488445960985e-01
-2.504385924050342993e-01
-2.544133831484508557e-01
-2.514835515955949341e-01
-2.526924238522103572e-01
-2.512167720936978044e-01
-2.504971319582670608e-01
-2.545467049711040430e-01
-2.532028161870142902e-01
-2.532534184767861740e-01
-2.540931583906013147e-01
-2.521072569368502658e-01
-2.522168556321278121e-01
-2.527953187433515936e-01
-2.524314015567294400e-01
-2.525483504720787420e-01
-2.505116016564521986e-01
-2.524521203715686113e-01
-2.541652620913100735e-01
-2.494003620128759924e-01
-2.541993769869376196e-01
-2.511489011805362881e-01
-2.524071752579857275e-01
-2.502541493245719617e-01
-2.535112671412343421e-01
-2.414180344141873824e-01
-2.524539916960706343e-01
-2.543426929927336544e-01
-2.520889465741550373e-01
-2.508308807391624873e-01
-2.523382368494381245e-01
-2.547731178718936063e-01
-2.516491268276251914e-01
-2.513876481022965792e-01
-2.427450675856543671e-01
-2.537842713122411276e-01
-2.550762819360865574e-01
-2.468474114896093141e-01
-2.496758326654699989e-01
-2.472038801101647809e-01
-2.515636392641099062e-01
-2.503245827860853256e-01
-2.507174067721164024e-01
-2.543162571903597735e-01
-2.498172540681878606e-01
-2.503907139038781815e-01
-2.480727673061617899e-01
-2.549442084172126588e-01
-2.495426241648748267e-01
-2.508387976883361126e-01
-2.483359338255559379e-01
-2.487925820223953755e-01
-2.512363735076632021e-01
-2.530015425966548048e-01
-2.492984714011264591e-01
-2.506322179002891670e-01
-2.521517921810678686e-01
-2.534755116735799008e-01
-2.512326117043057194e-01
-2.507596560749967285e-01
-2.536182392357561599e-01
-2.500033031428536834e-01
-2.538023645067642442e-01
-2.532662808768277318e-01
-2.506029979425128951e-01
-2.521212196006613615e-01
-2.497120222032381542e-01
-2.511776304286869044e-01
-2.558376997373219552e-01
-2.548946404822926004e-01
-2.533018100707381537e-01
-2.504305698871661656e-01
-2.519127186858183265e-01
-2.531357053573959903e-01
-2.523276803618170749e-01
-2.490081218382676487e-01
-2.523305182101248656e-01
-2.533645842051590602e-01
-2.530444705373299796e-01
-2.485360876521746920e-01
-2.469317925491044952e-01
-2.542702317904605991e-01
-2.503021658214484302e-01
-2.519626757571789000e-01
-2.508533421102445704e-01
-2.513014167296507284e-01
-2.489437244606022837e-01
-2.523624186111676493e-01
-2.549219069872912247e-01
-2.479704766726009146e-01
-2.469170604840719707e-01
-2.535019636054322567e-01
-2.502158840484606239e-01
-2.487661413338440319e-01
-2.495013555946725414e-01
-2.513515250169513493e-01
-2.516498797663692666e-01
-2.500169355837781882e-01
-2.534948982448423371e-01
-2.531822444930346694e-01
-2.497886175767119465e-01
-2.494576517740753896e-01
-2.541902216515354307e-01
-2.560448416166318797e-01
-2.545010827199209458e-01
-2.566539835513337309e-01
-2.523458386827180933e-01
-2.489135072641997515e-01
-2.526791612767544382e-01
-2.508676364312764639e-01
-2.459966039502726742e-01
-2.545071470237753597e-01
-2.512213718361080428e-01
-2.497731647702579050e-01
-2.538578663373779465e-01
-2.539457706383341229e-01
-2.521182024030336200e-01
-2.529317732290901621e-01
-2.558450235610076895e-01
-2.534691734129255747e-01
-2.519070780116841601e-01
-2.548870999330121179e-01
-2.534861129527468115e-01
-2.466078209446694591e-01
-2.514309249001724922e-01
-2.445622725101859185e-01
-2.515045071124455411e-01
-2.566390369152367068e-01
-2.520637034403529486e-01
-2.551633377613445330e-01
-2.538221302348201980e-01
-2.436398182398635537e-01
-2.495933664590834489e-01
-2.531498580396009945e-01
-2.499554756357274254e-01
-2.546059838205600445e-01
-2.493858818942424338e-01
-2.499371178706774888e-01
-2.502673572730863549e-01
-2.550257902806848387e-01
-2.557381824920761382e-01
-2.515995355859104721e-01
-2.512103660986552134e-01
-2.527239604300404174e-01
-2.458207429385904086e-01
-2.546200841803510917e-01
-2.535392681575426299e-01
-2.506301166747052500e-01
-2.506143640003659634e-01
-2.545698487529556298e-01
-2.518423701434346906e-01
-2.503573551550936083e-01
-2.548397130574500125e-01
-2.503599355468866805e-01
-2.520773593020764203e-01
-2.462139922408764225e-01
-2.506683238400488900e-01
-2.528040163246216276e-01
-2.520050129158363794e-01
-2.517819049082547500e-01
-2.527887030499246790e-01
-2.556313230456903618e-01
-2.551959990407104972e-01
-2.502836636422269279e-01
-2.539995628619233226e-01
-2.539480082473832279e-01
-2.537240889363770457e-01
-2.535892953708265285e-01
-2.535581132504547974e-01
-2.546187743080388088e-01
-2.530827604309586198e-01
-2.554239815955408055e-01
-2.516879678975310619e-01
-2.483548081392877305e-01
-2.540781470599769998e-01
-2.489513494243401071e-01
-2.487209676422535709e-01
-2.524859687625205518e-01
-2.485062655620709215e-01
-2.545046376122359066e-01
-2.542336691974234064e-01
-2.527137458312500029e-01
-2.516552099745529292e-01
-2.557336523346640522e-01
-2.533592012407658300e-01
-2.456475886150509547e-01
-2.493990109443646463e-01
-2.540247701426545657e-01
-2.458442245778347524e-01
-2.559325910324706799e-01
-2.512845925245176804e-01
-2.441882113332264348e-01
-2.539439715241028628e-01
-2.533808941902014888e-01
-2.541963414233112117e-01
-2.530941744813056671e-01
-2.532171271744666496e-01
-2.517216463322951570e-01
-2.509025125353374630e-01
-2.546454045907036168e-01
-2.557491679631901382e-01
-2.543717412417559331e-01
-2.504900079609933550e-01
-2.544737106576624441e-01
-2.567073947405505430e-01
-2.549448819623071349e-01
-2.492648118764058951e-01
-2.534309378256331402e-01
-2.529755761968285888e-01
-2.525329613101410797e-01
-2.542431280984084885e-01
-2.530236949285712966e-01
-2.529754717386195617e-01
-2.515488043437250076e-01
-2.549655017763481912e-01
-2.479340334374918464e-01
-2.476181649341501756e-01
-2.538285148833191451e-01
-2.530023901365037742e-01
-2.518352131694760465e-01
-2.546102190046536928e-01
-2.488956311594192061e-01
-2.494191122415096440e-01
-2.538671441340515922e-01
-2.539994946879677307e-01
-2.526695394713611709e-01
-2.426727508703207248e-01
-2.477309807112474394e-01
-2.527164387626198994e-01
-2.538315215681744563e-01
-2.533807561934185437e-01
-2.535739306139766502e-01
-2.555409112186377563e-01
-2.531011718100179553e-01
-2.535872384552065317e-01
-2.505602056483776097e-01
-2.508682547643027450e-01
-2.514977869027053003e-01
-2.533842673763363473e-01
-2.547300073275335919e-01
-2.537313658739239752e-01
-2.530533502682131841e-01
-2.541651657324125457e-01
-2.510523649921780898e-01
-2.517349313201907024e-01
-2.544025874113041708e-01
-2.521863494679257856e-01
-2.506741217266629240e-01
-2.522584319011422216e-01
-2.491628966388624578e-01
-2.501552041730304432e-01
-2.483021704293173204e-01
-2.547044487313335770e-01
-2.540083674895664001e-01
-2.538747537549354560e-01
-2.521620924649826123e-01
-2.529176678640812637e-01
-2.545585543784285032e-01
-2.556302505162915129e-01
-2.505450108334821291e-01
-2.547074673472719542e-01
-2.517366749440919649e-01
-2.523687527425026444e-01
-2.522388871909049257e-01
-2.532878188249073070e-01
-2.535249428856707343e-01
-2.538914360862189468e-01
-2.553664813064884243e-01
-2.550481122940759793e-01
-2.524033815041398787e-01
-2.526852803111475088e-01
-2.536734230470807372e-01
-2.541715223806788049e-01
-2.547240990795446858e-01
-2.521114165378193772e-01
-2.509559751942453398e-01
-2.515132550603331185e-01
-2.496366209344548781e-01
-2.556689574376083129e-01
-2.470308947850786141e-01
-2.511343530680265057e-01
-2.507547707601583964e-01
-2.560590193316750196e-01
-2.557480357606431998e-01
-2.531731208757548868e-01
-2.551761336845113637e-01
-2.536263401713118593e-01
-2.560158285122988708e-01
-2.499388652551736700e-01
-2.546678375174010189e-01
-2.508671677250399745e-01
-2.562187194605378693e-01
-2.537802571111514860e-01
-2.549564404520098804e-01
-2.554676114151458455e-01
-2.498433481389734090e-01
-2.511510299106402000e-01
-2.564144197790909074e-01
-2.560136000015256208e-01
-2.450678065137955608e-01
-2.521451165596840238e-01
-2.542696742967266998e-01
-2.531793221187973453e-01
-2.506900549206371176e-01
-2.521073182777217592e-01
-2.570593619634828353e-01
-2.546409433044679593e-01
-2.481715448981137162e-01
-2.529443751222671399e-01
-2.517407336063067214e-01
-2.568299185650066430e-01
-2.532671718702345642e-01
-2.529045909819712112e-01
-2.500377152742192521e-01
-2.534160220848682976e-01
-2.546795009384257291e-01
-2.512446443710419919e-01
-2.573261632471663396e-01
-2.527740726834777352e-01
-2.555811310055169927e-01
-2.530256711024209126e-01
-2.574909271394263399e-01
-2.513887281742397395e-01
-2.546868994685023702e-01
-2.526201116328656848e-01
-2.486271925189966481e-01
-2.543607205486431155e-01
-2.560404401560814058e-01
-2.525999335351843400e-01
-2.512047160073527796e-01
-2.581866501817947634e-01
-2.511214132603052929e-01
-2.550993323632346210e-01
-2.523115851901246987e-01
-2.541960443715071682e-01
-2.548775318549721391e-01
-2.543546378533681485e-01
-2.485524579912905541e-01
-2.530656029443701938e-01
-2.537766373176296719e-01
-2.547366627794847571e-01
-2.556124674352909798e-01
-2.560455245867509499e-01
-2.558767595497786762e-01
-2.509568042692485457e-01
-2.529686694912035572e-01
-2.516814351736589850e-01
-2.504510448294520186e-01
-2.532730783830484667e-01
-2.541737347575436234e-01
-2.560290779215837476e-01
-2.581735747731065955e-01
-2.525880995771522808e-01
-2.524793650394640543e-01
-2.531022822047567788e-01
-2.511626719779559425e-01
-2.522299701447204279e-01
-2.494830149108484829e-01
-2.512454299056421925e-01
-2.523413551221805329e-01
-2.531749724138511737e-01
-2.523140582115853681e-01
-2.549423163226286482e-01
-2.552063198899668928e-01
-2.554770444742369695e-01
-2.557277222753671642e-01
-2.518688192628889544e-01
-2.550651715995936875e-01
-2.516770566745615834e-01
-2.573980964585709796e-01
-2.551778906325873342e-01
-2.545120191372496343e-01
-2.522121103947194132e-01
-2.531663499632883507e-01
-2.540065112852188389e-01
-2.479069897917509369e-01
-2.559968656725539748e-01
-2.561468969215396352e-01
-2.506694541503740603e-01
-2.569316424726175718e-01
-2.549731130899169362e-01
-2.510274812834854541e-01
-2.527799853299273480e-01
-2.563051214258788013e-01
-2.545309378675247869e-01
-2.528001284451495412e-01
-2.568262708976891129e-01
-2.539145035896486768e-01
-2.548161031759199613e-01
-2.566245038428685010e-01
-2.530188108837523320e-01
-2.570895287876366342e-01
-2.549056261850287108e-01
-2.564036123764669162e-01
-2.547738979466996900e-01
-2.562032726168544938e-01
-2.544744493034170607e-01
-2.561004096297312405e-01
-2.496274459952214364e-01
-2.498597921367621544e-01
-2.476407500033264153e-01
-2.545520213916924734e-01
-2.512183356789637889e-01
-2.557326779837422737e-01
-2.482105563576544882e-01
-2.545846254568761013e-01
-2.553224644703590562e-01
-2.521569775445472450e-01
-2.566680848731763831e-01
-2.566767267293369459e-01
-2.538835545234246482e-01
-2.532736522835813409e-01
-2.558167568316888629e-01
-2.539382410989576289e-01
-2.545854389462458567e-01
-2.559471289612028633e-01
-2.546881334313099710e-01
-2.545978573277332679e-01
-2.586926385936054729e-01
-2.552967937261609310e-01
-2.523802704844949063e-01
-2.556876812538880772e-01
-2.443094842351471174e-01
-2.548314241751160614e-01
-2.551932190057517036e-01
-2.556369150304854676e-01
-2.549624776665121995e-01
-2.526849690359746492e-01
-2.549251764777397122e-01
-2.544775381325100061e-01
-2.557772918516734162e-01
-2.525262111793884490e-01
-2.544704640847051391e-01
-2.520975346180226451e-01
-2.555633561499017770e-01
-2.549480323117555014e-01
-2.550207114770119965e-01
-2.537568471654441660e-01
-2.547802845464174903e-01
-2.547287960757085856e-01
-2.527273543419069068e-01
-2.581242931959532583e-01
-2.522648162133158678e-01
-2.539279453744371917e-01
-2.556825309328670248e-01
-2.520768862449896952e-01
-2.540814854645713217e-01
-2.580880242389457235e-01
-2.538651911050111010e-01
-2.553695154201791051e-01
-2.534476803977841475e-01
-2.525007795862404536e-01
-2.560377245811519820e-01
-2.569306848435001234e-01
-2.562667888017212126e-01
-2.543905558791677013e-01
-2.545943365850427687e-01
-2.533056443999264218e-01
-2.543744114461087835e-01
-2.539860003702049673e-01
-2.519251259636514639e-01
-2.569167783488991996e-01
-2.566138813861594814e-01
-2.533557937013908856e-01
-2.568516906965808699e-01
-2.561172366695519398e-01
-2.515019899694901917e-01
-2.538484094312754569e-01
-2.540556451499031421e-01
-2.579440523462171453e-01
-2.542916669006679009e-01
-2.525806167629552346e-01
-2.525977237466746073e-01
-2.557524561858305345e-01
-2.515432908302687176e-01
-2.467169974021125034e-01
-2.498859960846811223e-01
-2.576255387412755837e-01
-2.557459415780672929e-01
-2.511816005711094979e-01
-2.556434061914632516e-01
-2.528653336850579803e-01
-2.535578367696775248e-01
-2.552087146313125610e-01
-2.576209489793000462e-01
-2.550994283209296332e-01
-2.559453687951306899e-01
-2.533560345779078959e-01
-2.474943217439525833e-01
-2.561692924249694414e-01
-2.568231519410647534e-01
-2.528784811037629310e-01
-2.582130789582854913e-01
-2.574687379408902577e-01
-2.494112646502643915e-01
-2.529764152880731309e-01
-2.537936094338484883e-01
-2.538818054903371202e-01
-2.544684994595561855e-01
-2.527600517324157803e-01
-2.524980892908550989e-01
-2.537194022923120462e-01
-2.576727483560259935e-01
-2.517360747122121545e-01
-2.578887442691361054e-01
-2.552439007038771468e-01
-2.573159278969440189e-01
-2.560068005942438552e-01
-2.538023246676870404e-01
-2.538864720152606003e-01
-2.552138166707858535e-01
-2.459146092765787661e-01
-2.564432036471663845e-01
-2.570646172800761242e-01
-2.571964743646165674e-01
-2.569184165102881279e-01
-2.510361409524553555e-01
-2.573766275173420270e-01
-2.566831435705982933e-01
-2.528709410021321435e-01
-2.536949553577100280e-01
-2.563065045934909136e-01
-2.554918673527186712e-01
-2.553503408577271760e-01
-2.509688075582650613e-01
-2.563020063990348318e-01
-2.518572327619259532e-01
-2.570832249802725289e-01
-2.569688363578999102e-01
-2.566072931256668244e-01
-2.558920481580113648e-01
-2.537503167140906513e-01
-2.545533278545882849e-01
-2.545657704618737860e-01
-2.503848168626580661e-01
-2.562220176350173406e-01
-2.564054353714597112e-01
-2.562862566391583830e-01
-2.550243735063869033e-01
-2.470155955338791121e-01
-2.522729223684848643e-01
-2.507152996308242843e-01
-2.556168285704743526e-01
-2.494025251179246838e-01
-2.559247845924610409e-01
-2.577028816535347766e-01
-2.579487692242137808e-01
-2.560621315453939228e-01
-2.549998578284966566e-01
-2.522172534860099846e-01
-2.511219009893347898e-01
-2.485439632248598041e-01
-2.549933499609795540e-01
-2.498517455319834712e-01
-2.580401819474483771e-01
-2.487592441352690087e-01
-2.552852565153643782e-01
-2.537742700180484201e-01
-2.521777214260160216e-01
-2.563264733254274064e-01
-2.546828423985630363e-01
-2.550037827715583294e-01
-2.531276478785621231e-01
-2.539231758735799871e-01
-2.560184148287575345e-01
-2.560994609126330257e-01
-2.579881553702074726e-01
-2.553348335484853515e-01
-2.576920428231929683e-01
-2.571543115967017679e-01
-2.532591201613796916e-01
-2.547267761680993559e-01
-2.538702676310997108e-01
-2.537719634799615598e-01
-2.574806666744600681e-01
-2.579010772574298893e-01
-2.555675674725819135e-01
-2.567821226023004888e-01
-2.561699927892420181e-01
-2.587428706300864412e-01
-2.588358686133834796e-01
-2.519049066481764965e-01
-2.593199555022033254e-01
-2.560932002030526511e-01
-2.553100631156700606e-01
-2.561005746558263629e-01
-2.578204217458936465e-01
-2.538715257265433678e-01
-2.531315231277860844e-01
-2.565557998477180357e-01
-2.540960183209409751e-01
-2.527555666086974684e-01
-2.547289473432403084e-01
-2.594125455875025410e-01
-2.563112791402810675e-01
-2.557892466584528735e-01
-2.542908861790964536e-01
-2.564562543502675318e-01
-2.539834646652157635e-01
-2.563356176171055489e-01
-2.541881762037579429e-01
-2.553472067379430333e-01
-2.543029902120850783e-01
-2.542404245364922044e-01
-2.601856018864505127e-01
-2.569059032255812114e-01
-2.585751243147377809e-01
-2.555797026626419610e-01
-2.484272793862175588e-01
-2.558471361518526166e-01
-2.573794699003353892e-01
-2.564228313071273968e-01
-2.553794371149445963e-01
-2.551128659483479777e-01
-2.522137913237222917e-01
-2.524675020771508516e-01
-2.595042985908079802e-01
-2.555143580720030116e-01
-2.584839174150163621e-01
-2.517545177821290947e-01
-2.553263113248082083e-01
-2.517636005909972829e-01
-2.533253716273986544e-01
-2.534110785770744001e-01
-2.575795729645128374e-01
-2.573148161383356225e-01
-2.566752676968657165e-01
-2.571648487807075001e-01
-2.531703026497920672e-01
-2.542581421561057042e-01
-2.574066407451823801e-01
-2.547500352641125509e-01
-2.491320514706424905e-01
-2.571066805041327119e-01
-2.532673500195679051e-01
-2.553719249107109235e-01
-2.550320850458271948e-01
-2.584078877599517154e-01
-2.550114381416556109e-01
-2.566571496122171947e-01
-2.504900633227833406e-01
-2.526356004778225750e-01
-2.575673449833789097e-01
-2.591614992058816624e-01
-2.550396472627315392e-01
-2.586646279059052755e-01
-2.533044189593072759e-01
-2.562662908712668441e-01
-2.580050997674600000e-01
-2.568453934389484661e-01
-2.487318522142554222e-01
-2.582854264514589104e-01
-2.588698966235817855e-01
-2.554786039099429251e-01
-2.546317419561692774e-01
-2.510873646902225809e-01
-2.505978849543274434e-01
-2.523033316835374129e-01
-2.537124145610772374e-01
-2.545630424799307234e-01
-2.561990417855440905e-01
-2.554920003072224666e-01
-2.562461427860098784e-01
-2.529165189190830110e-01
-2.575586227489201074e-01
-2.560056577798050514e-01
-2.541569792217155399e-01
-2.545717116873895125e-01
-2.552328205010629403e-01
-2.525902239384508752e-01
-2.550029862468484732e-01
-2.581032216376939470e-01
-2.566341955663143937e-01
-2.570609500221138211e-01
-2.536461799559295849e-01
-2.565694752643985499e-01
-2.570025360839872097e-01
-2.555430183084611007e-01
-2.573328482027379405e-01
-2.570674628776575266e-01
-2.588222574350285132e-01
-2.583597549597590470e-01
-2.574621666452246993e-01
-2.537846585428781276e-01
-2.581747409282032502e-01
-2.586368131009094684e-01
-2.545917895540001363e-01
-2.518803833043692375e-01
-2.580952083231281002e-01
-2.525919886064231790e-01
-2.520112758855044266e-01
-2.557119577808533717e-01
-2.568370093845024349e-01
-2.547730826001847748e-01
-2.598848368697279643e-01
-2.575412433384047795e-01
-2.555743407964294334e-01
-2.565813430524377936e-01
-2.538997011688102767e-01
-2.561447220029454130e-01
-2.552596901875919255e-01
-2.544850975851788433e-01
-2.586216543716851057e-01
-2.539108725643213771e-01
-2.561380269467334325e-01
-2.561859167158156425e-01
-2.494113157397062075e-01
-2.553450050853396935e-01
-2.570826561686938017e-01
-2.554492984539472045e-01
-2.561718319954294776e-01
-2.548173838475503716e-01
-2.587423945422447358e-01
-2.542083788217138207e-01
-2.562906317043476268e-01
-2.543065416949009117e-01
-2.602956974037967663e-01
-2.549106217673516306e-01
-2.577475579060661270e-01
-2.530693898554148835e-01
-2.507538952318126291e-01
-2.560525068987302699e-01
-2.563705255047281084e-01
-2.570572026920098785e-01
-2.563615676537923105e-01
-2.552245899557535891e-01
-2.578056679760528103e-01
-2.572286169882231910e-01
-2.560450448277952207e-01
-2.540826310175568481e-01
-2.539841289253103596e-01
-2.573289745679733231e-01
-2.577965873544433295e-01
-2.561908760033970722e-01
-2.573834143512641615e-01
-2.563927381969952624e-01
-2.529429252804745731e-01
-2.522738949262565145e-01
-2.574677360862494546e-01
-2.499000724840290955e-01
-2.558957009494110535e-01
-2.601169605277238173e-01
-2.558343138115913296e-01
-2.571871692738745274e-01
-2.575116631711131254e-01
-2.555476355075543826e-01
-2.544981170823394367e-01
-2.567354577023283624e-01
-2.567348048492808510e-01
-2.574006797815258651e-01
-2.513651081297125778e-01
-2.560704854373886397e-01
-2.536973596477058446e-01
-2.550193095893524275e-01
-2.571262010905595030e-01
-2.531693860485873526e-01
-2.529171810606312132e-01
-2.428164862681558012e-01
-2.582850499269597200e-01
-2.549794674397565242e-01
-2.574491933170408031e-01
-2.565218899366859540e-01
-2.545948808286966347e-01
-2.588857174624523139e-01
-2.562320635974727479e-01
-2.535751791259067134e-01
-2.554406981510371488e-01
-2.598543812043205281e-01
-2.571173615111075339e-01
-2.556407886172302191e-01
-2.568750178452067212e-01
-2.577513353939182572e-01
-2.577903749566363700e-01
-2.551933895637193972e-01
-2.593200854327711857e-01
-2.559257738250954595e-01
-2.551718264518206269e-01
-2.547570215694027196e-01
-2.559651081955610641e-01
-2.558747614600045406e-01
-2.545915752508218222e-01
-2.583379974820515512e-01
-2.560311065256603014e-01
-2.545127671728653063e-01
-2.541264585645109930e-01
-2.576265886170692743e-01
-2.556002623626938974e-01
-2.522004939241938026e-01
-2.541767394331931884e-01
-2.583132340655920900e-01
-2.578866258845018966e-01
-2.592513062838467386e-01
-2.574323839763906774e-01
-2.578727812768768501e-01
-2.563398614059099745e-01
-2.553116187486467736e-01
-2.546233298185616167e-01
-2.547031882551715198e-01
-2.576299252132427942e-01
-2.604765421055229568e-01
-2.534381934527716318e-01
-2.588188543504121308e-01
-2.543879612862065542e-01
-2.533462189735327108e-01
-2.558613732553168818e-01
-2.573033907459193470e-01
-2.576112972890099995e-01
-2.565995262310225011e-01
-2.589889979753436378e-01
-2.562598778387847887e-01
-2.566905943779504429e-01
-2.544364186501604230e-01
-2.579246986767469441e-01
-2.538939715480156845e-01
-2.583704218711216360e-01
-2.573573185600174784e-01
-2.578225345067104990e-01
-2.567877141865550494e-01
-2.559571723146839561e-01
-2.578035325420833246e-01
-2.600251274880382435e-01
-2.549955590521340021e-01
-2.578540508708080936e-01
-2.528740200940176042e-01
-2.576228432193709561e-01
-2.574560067558492316e-01
-2.568398329905015043e-01
-2.557649522725827240e-01
-2.531951083914592560e-01
-2.587851790543828079e-01
-2.551954968132839063e-01
-2.586728004770955103e-01
-2.572919043384913618e-01
-2.569624557885902272e-01
-2.536424661193122931e-01
-2.562683091831822746e-01
-2.562411489001425458e-01
-2.580567667980173119e-01
-2.564863532912738386e-01
-2.491745321946295388e-01
-2.592584843076066181e-01
-2.547974071388286466e-01
-2.585659994393945116e-01
-2.560799641377090596e-01
-2.589440681671175137e-01
-2.570530198923443033e-01
-2.546525852951806446e-01
-2.553642366069671654e-01
-2.583106570024226167e-01
-2.577547196069254754e-01
-2.598863409966038485e-01
-2.554695609747867913e-01
-2.572605573268142987e-01
-2.584286725460645529e-01
-2.561684172675932070e-01
-2.568550958838322629e-01
-2.559238680859275417e-01
-2.564753319687874122e-01
-2.594395567832822880e-01
-2.583429547402252835e-01
-2.547175495969358217e-01
-2.579780687905096626e-01
-2.560672588986805387e-01
-2.563222930294665747e-01
-2.493315747906731661e-01
-2.568707763421275714e-01
-2.593619617335789496e-01
-2.545923729769981048e-01
-2.562518502243404939e-01
-2.545548634332851501e-01
-2.559703699820609080e-01
-2.566629499298838102e-01
-2.563247585429137554e-01
-2.566624145270549606e-01
-2.572601924144794494e-01
-2.521913234098765444e-01
-2.552810652575184802e-01
-2.587839029319028983e-01
-2.581499172927604335e-01
-2.564698496254403381e-01
-2.520795927860166596e-01
-2.580684908861430871e-01
-2.557109173788207901e-01
-2.550690909292712139e-01
-2.579873312939535701e-01
-2.575747412657401481e-01
-2.577140700346126634e-01
-2.582225127811106358e-01
-2.586210972314476608e-01
-2.528726305737405977e-01
-2.548487605632098196e-01
-2.598334286014387651e-01
-2.577773881116893762e-01
-2.581394872884515412e-01
-2.502402672300909625e-01
-2.574149555656718991e-01
-2.545170901205159320e-01
-2.555167427085401899e-01
-2.568896090598484783e-01
-2.582172496462284972e-01
-2.541433416948339352e-01
-2.560394564004340734e-01
-2.530307542230527118e-01
-2.553859916055022938e-01
-2.535204408911033713e-01
-2.545682514198170376e-01
-2.593524037943167326e-01
-2.561544736881400941e-01
-2.554918486670105793e-01
-2.592807656477157940e-01
-2.528854892340242633e-01
-2.569165637942359970e-01
-2.572590081642449622e-01
-2.586734448112841256e-01
-2.574788015867712221e-01
-2.530548819362180568e-01
-2.554611249241925952e-01
-2.578593237845906994e-01
-2.581045648146237936e-01
-2.504927415767181365e-01
-2.568569332968460017e-01
-2.574921264469076654e-01
-2.567745032640972869e-01
-2.558114119940825271e-01
-2.586296070861537344e-01
-2.590734704546091005e-01
-2.563471732447783480e-01
-2.583385472176958908e-01
-2.570136753047208011e-01
-2.577512254042758633e-01
-2.551278300366349172e-01
-2.541679990487866747e-01
-2.538440983656862771e-01
-2.540379274569498635e-01
-2.549371983264337449e-01
-2.558706952672192836e-01
-2.578089740269579599e-01
-2.581986973214835390e-01
-2.562199074149432154e-01
-2.547827087859715345e-01
-2.573384514219965724e-01
-2.602535877534697395e-01
-2.582318148002810676e-01
-2.580841639111711161e-01
-2.504159824773710685e-01
-2.571241539647334817e-01
-2.572204574849148440e-01
-2.590950537730498104e-01
-2.598112522214156561e-01
-2.590406189018131800e-01
-2.566686887993575583e-01
-2.596038159315104399e-01
-2.573622784048604784e-01
-2.586078009672003186e-01
-2.551018576396421045e-01
-2.550321500449099776e-01
-2.546234426982876276e-01
-2.583785047955941550e-01
-2.552430216322144618e-01
-2.563822687056185323e-01
-2.581631938818773064e-01
-2.496978722608846346e-01
-2.566161073452176145e-01
-2.551791624004843273e-01
-2.585920424127881034e-01
-2.570241739362326139e-01
-2.583841053880434058e-01
-2.565994169916888112e-01
-2.577644627131581712e-01
-2.589738045599738192e-01
-2.587637496578640284e-01
-2.544671130249940294e-01
-2.588332607677192310e-01
-2.599367575768280481e-01
-2.565229136718666370e-01
-2.585150126254233127e-01
-2.544503323788125937e-01
-2.583486273143693612e-01
-2.563151840621435973e-01
-2.572115493567689870e-01
-2.584959433593810862e-01
-2.587849961315774605e-01
-2.585059623227448644e-01
-2.590452641605269779e-01
-2.585072409497894963e-01
-2.583777867226105251e-01
-2.513058134269193777e-01
-2.561496709003177052e-01
-2.560896715856340045e-01
-2.563237316515662445e-01
-2.547484540883575010e-01
-2.566645522066895446e-01
-2.587020060753923989e-01
-2.579674220583490496e-01
-2.609035078815654662e-01
-2.608629282698640695e-01
-2.573758154044347712e-01
-2.511731566697226747e-01
-2.591162735518439675e-01
-2.573705055678522924e-01
-2.594143722334782409e-01
-2.597049219147511412e-01
-2.562017822644025444e-01
-2.562889273066294993e-01
-2.513679943960310248e-01
-2.530902936171524620e-01
-2.582428169747603142e-01
-2.593586989361202355e-01
-2.568786391401796099e-01
-2.583294425392632099e-01
-2.549507891446576302e-01
-2.564185941195160079e-01
-2.587872225952041472e-01
-2.558365697919773862e-01
-2.550543150805738013e-01
-2.539480479183652828e-01
-2.574140069107999640e-01
-2.565157003881805564e-01
-2.561246970869280326e-01
-2.548179354237337657e-01
-2.524004682528647181e-01
-2.546107323013376278e-01
-2.564424486278198967e-01
-2.564776944964595184e-01
-2.529001649446814826e-01
-2.600427828158956567e-01
-2.566382639004622934e-01
-2.607135705858582009e-01
-2.572030039319539996e-01
-2.597019209956067387e-01
-2.612042473710608492e-01
-2.551235246162314452e-01
-2.574849163065640045e-01
-2.576308971566175221e-01
-2.592292878488001162e-01
-2.564244220331702295e-01
-2.584180295467177757e-01
-2.609044126062255997e-01
-2.589502100771760018e-01
-2.574037555828307955e-01
-2.575064492598180266e-01
-2.600550024759362699e-01
-2.541435925975364940e-01
-2.548425559144008035e-01
-2.576747289217309334e-01
-2.549822825766446810e-01
-2.590223068849956678e-01
-2.577720345004305136e-01
-2.589358623638591261e-01
-2.596359846583131681e-01
-2.560916993611833670e-01
-2.521211797316171843e-01
-2.576450107593880601e-01
-2.571358624360410849e-01
-2.579890690939371511e-01
-2.594617972456021993e-01
-2.564572567188026508e-01
-2.605529188750557723e-01
-2.609296711623796949e-01
-2.578135822818686251e-01
-2.592159816269646311e-01
-2.574160518343940329e-01
-2.561517281135346491e-01
-2.581108531175622667e-01
-2.578692815943965377e-01
-2.589813661650832710e-01
-2.580467343070612096e-01
-2.568921783559990901e-01
-2.605443047529555356e-01
-2.566711883729377308e-01
-2.541577337969957440e-01
-2.580716139134237030e-01
-2.581702772337776119e-01
-2.577801787618195783e-01
-2.580136001681793134e-01
-2.581897295046605700e-01
-2.598542697078285446e-01
-2.566933466313467416e-01
-2.593268538902309683e-01
-2.548892796129821336e-01
-2.557271612841412467e-01
-2.591735800180623994e-01
-2.604845263106593811e-01
-2.579787493739575388e-01
-2.586890824038246550e-01
-2.580057134153723730e-01
-2.566070259862884839e-01
-2.592882687395929309e-01
-2.536495477478385996e-01
-2.536740231852113170e-01
-2.570292843127223170e-01
-2.587182866605740594e-01
-2.588712237301508123e-01
-2.604630272806817137e-01
-2.591597746775066158e-01
-2.587162997464512726e-01
-2.599338427894026804e-01
-2.589981659848549778e-01
-2.575428417775059708e-01
-2.498035801357318120e-01
-2.558207977380287379e-01
-2.589719989137250211e-01
-2.591225994257027043e-01
-2.560185816004645898e-01
-2.586115905392865066e-01
-2.571065418433626792e-01
-2.582983806880335131e-01
-2.548282845229763449e-01
-2.587102652149934068e-01
-2.589976193691705397e-01
-2.582627734547088827e-01
-2.559079805857043532e-01
-2.600844352578136065e-01
-2.587098223642248507e-01
-2.563870178510129216e-01
-2.584176824747321244e-01
-2.594423040229007493e-01
-2.587094662115451138e-01
-2.587121022285301386e-01
-2.589549782279992329e-01
-2.606517309837391161e-01
-2.567642607368496033e-01
-2.576908637807948099e-01
-2.591329299116653662e-01
-2.552853886648605575e-01
-2.608515995231779905e-01
-2.567261082108541759e-01
-2.599412910186888470e-01
-2.578895538231689710e-01
-2.566049056778781923e-01
-2.574043000642457502e-01
-2.575396890145169038e-01
-2.603267572658858331e-01
-2.488930477799432828e-01
-2.601440997348826722e-01
-2.573349734414768775e-01
-2.592360596224872471e-01
-2.556937723918936700e-01
-2.577536562768480422e-01
-2.578736803921362619e-01
-2.587041973962341257e-01
-2.526606623727173373e-01
-2.587644575517990542e-01
-2.583770930813131250e-01
-2.556205827427661670e-01
-2.586482236939260937e-01
-2.589433258260393500e-01
-2.538843646667309217e-01
-2.586161320009187636e-01
-2.562355499134212899e-01
-2.562005059688760022e-01
-2.583381962641314034e-01
-2.588511889687198919e-01
-2.594423385928341652e-01
-2.576905734590405062e-01
-2.557092289663999707e-01
-2.579677411975301315e-01
-2.608261813814731211e-01
-2.578177759985050832e-01
-2.598448945737135141e-01
-2.572009165212408299e-01
-2.594976038082908998e-01
-2.591371972465855711e-01
-2.595531008444952326e-01
-2.596362231481604277e-01
-2.543375840437281377e-01
-2.580432750552259513e-01
-2.526791344786831761e-01
-2.589320263088544238e-01
-2.559788184945390177e-01
-2.584941672406162461e-01
-2.615656645806778702e-01
-2.606251360354591706e-01
-2.610568683286763059e-01
-2.585899656966593740e-01
-2.593215101329321981e-01
-2.592148385031976532e-01
-2.578425062779483024e-01
-2.574817852969245036e-01
-2.590773898310700374e-01
-2.603665440265243713e-01
-2.601829656112622513e-01
-2.583052702334783790e-01
-2.575778271757424021e-01
-2.605239678247093238e-01
-2.588505253150227836e-01
-2.591407183755825017e-01
-2.581439307337189404e-01
-2.597915038753552674e-01
-2.589194029427044907e-01
-2.592963387179761381e-01
-2.564165633627855656e-01
-2.585150032643893092e-01
-2.590254878850886122e-01
-2.614568569812110166e-01
-2.588864237566324555e-01
-2.599757950750778424e-01
-2.573713963980501784e-01
-2.592558270165292722e-01
-2.604414427618183536e-01
-2.584313066357890598e-01
-2.579067711738170510e-01
-2.591583621143181415e-01
-2.569148836207096331e-01
-2.593436445819091163e-01
-2.578858789171497579e-01
-2.582814290234701771e-01
-2.583907776724513328e-01
-2.593448883115975212e-01
-2.583968866561581756e-01
-2.582755738893608988e-01
-2.570797245628058114e-01
-2.578155432461641250e-01
-2.584626938540895424e-01
-2.600581653640004487e-01
-2.584466192895127912e-01
-2.605385637038254432e-01
-2.554046620461464800e-01
-2.595955043798385264e-01
-2.577321700242937719e-01
-2.574583637368756395e-01
-2.561967396447749068e-01
-2.567050319383350487e-01
-2.602141341630615501e-01
-2.608924125088960544e-01
-2.570462864149288817e-01
-2.566026220520652990e-01
-2.593216889359479249e-01
-2.602533652673728604e-01
-2.581937616086441567e-01
-2.583887794321169662e-01
-2.569095491993497737e-01
-2.585498336703561661e-01
-2.595368670141737777e-01
-2.598292031549491732e-01
-2.586796982443149706e-01
-2.576830112789965099e-01
-2.617987606209029594e-01
-2.613847851127480970e-01
-2.591209649884959054e-01
-2.586113672803390662e-01
-2.595780613114035407e-01
-2.595604576761654791e-01
-2.596416065821786634e-01
-2.574647904726727887e-01
-2.579255565312711385e-01
-2.581175403751573283e-01
-2.597911614515243661e-01
-2.565738536528301417e-01
-2.604373941756319977e-01
-2.594505915143413000e-01
-2.575995770701772769e-01
-2.578396787717572303e-01
-2.588981538289983342e-01
-2.592112359102757835e-01
-2.599303916077980170e-01
-2.591888746256627019e-01
-2.611985354893247568e-01
-2.567573568522475980e-01
-2.564943593818357903e-01
-2.602329961026595972e-01
-2.584400824227995330e-01
-2.599855255306679491e-01
-2.615686062139708223e-01
-2.585707626039324136e-01
-2.588166243617311957e-01
-2.590420563756036798e-01
-2.577163753103255961e-01
-2.580958519723505762e-01
-2.591164059575500889e-01
-2.594254379579279401e-01
-2.597298623041464638e-01
-2.579937082014610583e-01
-2.592138817005226747e-01
-2.602725884540618151e-01
-2.602603709797585152e-01
-2.600746681587907116e-01
-2.596242004164952544e-01
-2.592220261046206398e-01
-2.580656236859127928e-01
-2.579947847500941860e-01
-2.609417308736167174e-01
-2.579359547098841188e-01
-2.574349926903553021e-01
-2.618292001953010373e-01
-2.592646410897021525e-01
-2.590885984419248333e-01
-2.601493641055961925e-01
-2.575995921025634461e-01
-2.579883001198257086e-01
-2.580512818416119680e-01
-2.562167014633172091e-01
-2.565990442432202756e-01
-2.561015473917944152e-01
-2.572224541460046976e-01
-2.593858180138163827e-01
-2.589009867262996867e-01
-2.592696820906708055e-01
-2.607791317972200096e-01
-2.595548192206171834e-01
-2.598241288647102354e-01
-2.563788888695239798e-01
-2.570570710578645168e-01
-2.576050453659075590e-01
-2.595199440921720502e-01
-2.599974275720944861e-01
-2.582536101348755220e-01
-2.579573798801190754e-01
-2.591056364666387557e-01
-2.611157921358712164e-01
-2.598719933176090735e-01
-2.613973090535242627e-01
-2.587285033815211466e-01
-2.569677552432724776e-01
-2.587593805619120557e-01
-2.606125894813751676e-01
-2.582795100508038511e-01
-2.597938605297250847e-01
-2.602393316565660419e-01
-2.597557459609858288e-01
-2.608942281224470028e-01
-2.602412698006424385e-01
-2.603421796664052157e-01
-2.565718501442615929e-01
-2.591600637827209952e-01
-2.590344912654628518e-01
-2.578551180329964332e-01
-2.587821147370247821e-01
-2.580999821910723302e-01
-2.599355979189328369e-01
-2.571248659534974279e-01
-2.576325192013974585e-01
-2.563973385149942441e-01
-2.597293421502218091e-01
-2.589726140881286609e-01
-2.602200144152632677e-01
-2.585956898293830797e-01
-2.591083917811582982e-01
-2.585925668738927596e-01
-2.586340394979936286e-01
-2.594058023140380365e-01
-2.590373326392598208e-01
-2.598983507819273564e-01
-2.592232914687600531e-01
-2.593240165787641938e-01
-2.591765227744993738e-01
-2.603393108505179798e-01
-2.613656120503177194e-01
-2.601534970027503668e-01
-2.591310122408055361e-01
-2.567087515345792270e-01
-2.595870461916873206e-01
-2.569525090127036115e-01
-2.583751809819794798e-01
-2.592645815050013680e-01
-2.618168092770102873e-01
-2.583634262233545087e-01
-2.547542723893385652e-01
-2.595797334621858798e-01
-2.624903050266859106e-01
-2.596669823814078404e-01
-2.599266087729035779e-01
-2.601507339969379440e-01
-2.608564512657113865e-01
-2.603408365945753533e-01
-2.598344917708519941e-01
-2.586501918576283865e-01
-2.598628541243737100e-01
-2.591934164616874203e-01
-2.568206840842660599e-01
-2.593593412776024065e-01
-2.602688973811680406e-01
-2.594854051387336935e-01
-2.568931606240128507e-01
-2.583733298850180438e-01
-2.597481320007927752e-01
-2.574549915303554481e-01
-2.597875363474159705e-01
-2.559176385381795038e-01
-2.590034227930652633e-01
-2.609056433914797024e-01
-2.614775480041727218e-01
-2.580940196811101206e-01
-2.603520012370666992e-01
-2.595598724052338713e-01
-2.606508073141711179e-01
-2.597756903739570911e-01
-2.593324893563983546e-01
-2.587380367413688043e-01
-2.603606821689812834e-01
-2.600415433726820935e-01
-2.579400939045346508e-01
-2.609356530653819117e-01
-2.601798590949310763e-01
-2.568128181979938418e-01
-2.603913903277196851e-01
-2.549545613319547099e-01
-2.606100574500276323e-01
-2.594599109181370267e-01
-2.561013894783719103e-01
-2.602961373129544786e-01
-2.588901306357770937e-01
-2.597047943687125215e-01
-2.595284688119800509e-01
-2.592960637786038691e-01
-2.596681013348732803e-01
-2.604803306453623568e-01
-2.574031497980248107e-01
-2.609452175400106544e-01
-2.530641612619355385e-01
-2.588570926297476538e-01
-2.591877658110861571e-01
-2.605849514793759925e-01
-2.574775704362665119e-01
-2.593866631807426049e-01
-2.583662824100830813e-01
-2.591529641023500030e-01
-2.595581799788564958e-01
-2.607616887423703789e-01
-2.592949642514242314e-01
-2.579540404275352250e-01
-2.599611709968206452e-01
-2.621590580021866956e-01
-2.560672255139085363e-01
-2.600807613067790403e-01
-2.603187263213962432e-01
-2.607340143840571334e-01
-2.607976582587833714e-01
-2.596505187663529779e-01
-2.599713018615858462e-01
-2.609853236763832185e-01
-2.611079256368729617e-01
-2.615802847358593697e-01
-2.596082901731483483e-01
-2.592467676222637851e-01
-2.602613426903588878e-01
-2.603811759705328410e-01
-2.603574995096188949e-01
-2.604517014679438303e-01
-2.619646159578347677e-01
-2.580756535764918702e-01
-2.571340486999380559e-01
-2.601396918955511395e-01
-2.596528356328628440e-01
-2.606663607368976954e-01
-2.603246550235473467e-01
-2.578719581024514484e-01
-2.613346104651007029e-01
-2.612871683587452143e-01
-2.593260806942159769e-01
-2.607305496713510640e-01
-2.595338013213618344e-01
-2.600578912318668445e-01
-2.598565982804755259e-01
-2.603659650197198694e-01
-2.614914872414521585e-01
-2.607389638462648263e-01
-2.609825014796686715e-01
-2.596209394471854504e-01
-2.597526965042761260e-01
-2.612260982988767744e-01
-2.594485765390808774e-01
-2.598313836911091412e-01
-2.586031844700826809e-01
-2.580857650488171395e-01
-2.567711694201321171e-01
-2.609812964814043901e-01
-2.586319171949144069e-01
-2.614311278114960779e-01
-2.572268138258205772e-01
-2.549203443762355081e-01
-2.597857364703242133e-01
-2.608674126189249320e-01
-2.586707353334241066e-01
-2.598379362434300455e-01
-2.596488163294075613e-01
-2.610382389558305594e-01
-2.607876739361403295e-01
-2.600164062045068891e-01
-2.611435222322012195e-01
-2.610040189719585180e-01
-2.609186050746613583e-01
-2.590755323784812991e-01
-2.614108439288624353e-01
-2.617895906618358803e-01
-2.592511089791699752e-01
-2.593662324984699619e-01
-2.553818265925075770e-01
-2.602228758510094497e-01
-2.617162135720011995e-01
-2.613756610784407353e-01
-2.602116408913276446e-01
-2.620365241704512016e-01
-2.617485904695698307e-01
-2.613734474259075680e-01
-2.590286027285257919e-01
-2.556132521118755774e-01
-2.591840339885581046e-01
-2.595848245711582236e-01
-2.589154968141051394e-01
-2.623912560694590113e-01
-2.592371705284353678e-01
-2.597027606827697066e-01
-2.609558366306153898e-01
-2.604979832044783672e-01
-2.566919211508305043e-01
-2.616895319064426739e-01
-2.598030324509308375e-01
-2.610914053862745110e-01
-2.584392766383213913e-01
-2.588010900412224258e-01
-2.610112951420576755e-01
-2.615315148207233431e-01
-2.617534455223718415e-01
-2.598719643279445157e-01
-2.616148501592923115e-01
-2.633297251679447837e-01
-2.625877145349386765e-01
-2.620474301886333568e-01
-2.622078614584392731e-01
-2.593220683852350272e-01
-2.569487392779326584e-01
-2.581942540576629419e-01
-2.611750608464870615e-01
-2.561523450390541523e-01
-2.617395010896216845e-01
-2.613339498804067573e-01
-2.614682536581279249e-01
-2.619582147301748321e-01
-2.612508879294185848e-01
-2.576040086125979678e-01
-2.607622228170065060e-01
-2.582000307445846965e-01
-2.591049692208390876e-01
-2.581215750776408857e-01
-2.597906477896228528e-01
-2.621842271687039316e-01
-2.568909338242031937e-01
-2.625265157510085490e-01
-2.577013097331806724e-01
-2.595318376059720933e-01
-2.602175483535181244e-01
-2.544816356196142326e-01
-2.597894348348144811e-01
-2.566449158487308924e-01
-2.616065076434198611e-01
-2.616301728661276638e-01
-2.612139111303345973e-01
-2.609425403943465560e-01
-2.615034376161634033e-01
-2.597512566495367436e-01
-2.607703119118340851e-01
-2.605352280654768538e-01
-2.585677233073769843e-01
-2.610319689431592205e-01
-2.606866883090120379e-01
-2.586152216838505935e-01
-2.587831406274325730e-01
-2.630849903716845350e-01
-2.598312293440557252e-01
-2.606474811701418037e-01
-2.602513505472243693e-01
-2.601396803900162258e-01
-2.613287265663847836e-01
-2.600137080206330054e-01
-2.624286925524560443e-01
-2.619424800397799347e-01
-2.621454135168974076e-01
-2.603804328613689156e-01
-2.614762689388304140e-01
-2.612461702634377714e-01
-2.606191578400934294e-01
-2.631976708461192804e-01
-2.619320943963255321e-01
-2.599152674337629754e-01
-2.604065914451834662e-01
-2.617171657514544836e-01
-2.604414725090059557e-01
-2.590425304667753337e-01
-2.608360375582431945e-01
-2.592428371316835012e-01
-2.614380720214768972e-01
-2.598378440510989429e-01
-2.618066168425488560e-01
-2.597389170299551076e-01
-2.606246691712806318e-01
-2.601642675888695133e-01
-2.569973766048342378e-01
-2.606701633579689426e-01
-2.625588828087739302e-01
-2.611087606960059704e-01
-2.600740267750505375e-01
-2.612183489652849522e-01
-2.612592161828772297e-01
-2.630303261346729204e-01
-2.614821409197164437e-01
-2.623970220997639546e-01
-2.622514626296728046e-01
-2.617944539829940021e-01
-2.615934166873999378e-01
-2.605001392467288790e-01
-2.602855842747449078e-01
-2.594010639590952350e-01
-2.606975020195265169e-01
-2.618471940142017007e-01
-2.579462986927122947e-01
-2.614116664043099059e-01
-2.587409027804517536e-01
-2.605893004481699138e-01
-2.608751028861195365e-01
-2.625433716935857698e-01
-2.582955607982391211e-01
-2.611913693267744474e-01
-2.599214110755992957e-01
-2.630249915566732488e-01
-2.600833180940992917e-01
-2.600852866144553466e-01
-2.587589045263704035e-01
-2.622025253389699273e-01
-2.611386579586578160e-01
-2.601609822270633532e-01
-2.614275497748040911e-01
-2.595500601624332604e-01
-2.610862518275876565e-01
-2.605814702157926988e-01
-2.628596998420805742e-01
-2.615859644066537149e-01
-2.598431740628066033e-01
-2.611210585733297895e-01
-2.625308127736484809e-01
-2.616801841391503403e-01
-2.613251916032349742e-01
-2.607569944008241158e-01
-2.619964301937806606e-01
-2.622022637404567980e-01
-2.605138739541746906e-01
-2.604933977559531488e-01
-2.599875240057420434e-01
-2.581452065926667094e-01
-2.562332301944353352e-01
-2.597840883418928715e-01
-2.619002456836861392e-01
-2.591391168917999144e-01
-2.605483142010619479e-01
-2.596357978854278437e-01
-2.618858422303136368e-01
-2.595826836835083973e-01
-2.605852101453671743e-01
-2.571113843680820077e-01
-2.587993763787879709e-01
-2.606038341004344727e-01
-2.626184047704063773e-01
-2.614394085709383919e-01
-2.601642277739126263e-01
-2.617534448028951410e-01
-2.572899763947600338e-01
-2.614099715851987416e-01
-2.612217585961670863e-01
-2.625182220267451294e-01
-2.598278958424249385e-01
-2.600489061739948982e-01
-2.608717098328013906e-01
-2.606894346051341071e-01
-2.633827732425335633e-01
-2.607016344791630580e-01
-2.595657017601727401e-01
-2.612056348918028181e-01
-2.621710895191860513e-01
-2.607659570527232074e-01
-2.616985605148065552e-01
-2.606033589745958001e-01
-2.616717966056203992e-01
-2.615219652968775454e-01
-2.605729041751744246e-01
-2.572489030895099837e-01
-2.611793851753229645e-01
-2.602354154480288062e-01
-2.623742248613200601e-01
-2.619217347655203865e-01
-2.621396782467764752e-01
-2.621530138887815942e-01
-2.591913258149017851e-01
-2.601102789523634939e-01
-2.597159363556346690e-01
-2.607178929816961754e-01
-2.609845044380550982e-01
-2.567304195294454194e-01
-2.624543300186734651e-01
-2.623912212868949601e-01
-2.617328220179107046e-01
-2.624946926173862272e-01
-2.562975246590911138e-01
-2.608900324097354062e-01
-2.614211759080910524e-01
-2.602659138415199247e-01
-2.625385760493045284e-01
-2.610834795830975219e-01
-2.608595065493401477e-01
-2.623548127366179261e-01
-2.569852772551793896e-01
-2.609914271396924224e-01
-2.598375625148862111e-01
-2.614090069976859332e-01
-2.579176856419814201e-01
-2.616240929365468149e-01
-2.625184910465963029e-01
-2.614817162941143747e-01
-2.617369689345744321e-01
-2.608399107577426546e-01
-2.605138169501634016e-01
-2.622594370315722845e-01
-2.636482577984031184e-01
-2.607974252018389061e-01
-2.599416471982239352e-01
-2.628399771991570821e-01
-2.618339609043677796e-01
-2.559826511424868056e-01
-2.602688474921079909e-01
-2.597465330268861616e-01
-2.586099411281135296e-01
-2.610235219046375676e-01
-2.615779570275037491e-01
-2.614752577858133198e-01
-2.614866517625291653e-01
-2.627375962613273108e-01
-2.603953226582811364e-01
-2.596929199325931914e-01
-2.605303256723056071e-01
-2.624588100945748903e-01
-2.624796136394552670e-01
-2.592576754359419700e-01
-2.631312103633067778e-01
-2.617535601528384048e-01
-2.592843067083591135e-01
-2.613258892452312576e-01
-2.621187276387026976e-01
-2.597810848027827801e-01
-2.636818056072655625e-01
-2.620205729407268924e-01
-2.604413517003908995e-01
-2.622121089641469283e-01
-2.615530084373833275e-01
-2.611941122305437291e-01
-2.604239777243869680e-01
-2.604425852807666919e-01
-2.596340472319757509e-01
-2.610109630260843971e-01
-2.627659420980462679e-01
-2.608148422328783744e-01
-2.591593710634430558e-01
-2.598902076600733135e-01
-2.609437740975079634e-01
-2.607349442655216287e-01
-2.617524491390105790e-01
-2.606686543585771676e-01
-2.632046856590382622e-01
-2.574997601529674385e-01
-2.611323574527227853e-01
-2.612947645344436687e-01
-2.613632932970119116e-01
-2.585667160192700598e-01
-2.617690609713483885e-01
-2.619557835972929349e-01
-2.585859210177058887e-01
-2.606773318642386927e-01
-2.627959731995245796e-01
-2.617738863400671523e-01
-2.609087893393653990e-01
-2.634752745389924988e-01
-2.630473419168741223e-01
-2.604769842191151374e-01
-2.597571938052918306e-01
-2.616070133233027173e-01
-2.610780766723836410e-01
-2.636470870280520074e-01
-2.602269991918488290e-01
-2.616942953736906552e-01
-2.592213159246067877e-01
-2.617984547086552038e-01
-2.620612913595108950e-01
-2.574080480706630869e-01
-2.613693990476022577e-01
-2.604009708095135767e-01
-2.590202212016584626e-01
-2.615569383597518005e-01
-2.617777142753692776e-01
-2.611304178840742063e-01
-2.634505125716632978e-01
-2.603082700988146314e-01
-2.607688910317162989e-01
-2.597015025177683567e-01
-2.568136202260196121e-01
-2.582440650137722282e-01
-2.608393105996884564e-01
-2.623893390763417099e-01
-2.596497829459787909e-01
-2.617403012609232915e-01
-2.591406652195138993e-01
-2.616708145666591934e-01
-2.621104999971154981e-01
-2.613279638939828287e-01
-2.609560211909120464e-01
-2.620607530100281801e-01
-2.611411148594051101e-01
-2.594093670001297314e-01
-2.596126424097554009e-01
-2.622792012787737992e-01
-2.612144406021321696e-01
-2.617170423231660603e-01
-2.599977355939315227e-01
-2.621357862899529323e-01
-2.614889941656678429e-01
-2.596015865523459976e-01
-2.600792267568585725e-01
-2.632775326927339066e-01
-2.617974110553186184e-01
-2.594370299056976137e-01
-2.618867911088628708e-01
-2.578290955825069952e-01
-2.607824929417258963e-01
-2.613367563106335778e-01
-2.595957380219618416e-01
-2.629743558049815744e-01
-2.607735674501536760e-01
-2.616487202640785936e-01
-2.607625133001985618e-01
-2.614458595910587047e-01
-2.615637872474482206e-01
-2.612545607529260239e-01
-2.619263048677326622e-01
-2.632906813046937966e-01
-2.622596857995999620e-01
-2.591318204650147616e-01
-2.628627971502189853e-01
-2.604520956257791453e-01
-2.635188895717400781e-01
-2.600646174616438322e-01
-2.638487114333243899e-01
-2.610677602722443758e-01
-2.624833224547032384e-01
-2.611979144711145118e-01
-2.619884648939377336e-01
-2.611551997040161832e-01
-2.625408647545643959e-01
-2.629480702539758741e-01
-2.603202156498551356e-01
-2.603743854982828454e-01
-2.633836661443365035e-01
-2.607388666428851476e-01
-2.628791636725797964e-01
-2.597734241094759589e-01
-2.611697502965212303e-01
-2.617107705383577287e-01
-2.622322349970842015e-01
-2.621908005958379917e-01
-2.627239308709067855e-01
-2.607143852224078628e-01
-2.596007347084630656e-01
-2.623659284753715459e-01
-2.614729278259421141e-01
-2.621285871805985046e-01
-2.627321798057586921e-01
-2.630960460661554423e-01
-2.589413851456497384e-01
-2.608435226517425432e-01
-2.609302624551026462e-01
-2.600571322253297790e-01
-2.615278002140998814e-01
-2.603408391218317020e-01
-2.619616586027012639e-01
-2.621671560654139643e-01
-2.614220974203318448e-01
-2.629446322056794849e-01
-2.608140342671761980e-01
-2.621775297734809107e-01
-2.619492236890266224e-01
-2.628801489781639189e-01
-2.620484137439007544e-01
-2.624229928048463778e-01
-2.588727323640498401e-01
-2.606308099212386598e-01
-2.602880930758366684e-01
-2.644184105965743936e-01
-2.623768069568541694e-01
-2.618756086772101588e-01
-2.632841857119174733e-01
-2.600940199525325069e-01
-2.615549931289365970e-01
-2.615481901568922907e-01
-2.616089885695132566e-01
-2.623637217527703958e-01
-2.622341634410039757e-01
-2.628843496639265420e-01
-2.601148934761607912e-01
-2.624095337846143461e-01
-2.613964942728953522e-01
-2.605298824643942912e-01
-2.628011064328366619e-01
-2.610991721077947081e-01
-2.618663918871019236e-01
-2.629651923942640801e-01
-2.621882064834883952e-01
-2.582573885446595718e-01
-2.618672072627423186e-01
-2.632718966595630761e-01
-2.594746200909611722e-01
-2.618920804293444760e-01
-2.601911831654825646e-01
-2.629607873875799973e-01
-2.614269081510470216e-01
-2.612482326736126348e-01
-2.612020991776324297e-01
-2.615647031636256781e-01
-2.596250542347976475e-01
-2.624599202902388462e-01
-2.624152741587604254e-01
-2.619896973981324373e-01
-2.608307629682950490e-01
-2.616510549852284484e-01
-2.631847083990765945e-01
-2.606267515376634036e-01
-2.610567232497977841e-01
-2.620347736792373872e-01
-2.619491904631645607e-01
-2.614889311297644015e-01
-2.616414952735780508e-01
-2.593208893435429707e-01
-2.601670690568533284e-01
-2.618743680150966702e-01
-2.614182812951498236e-01
-2.597251262727816590e-01
-2.623846101220556060e-01
-2.613815054692465445e-01
-2.625817369890778297e-01
-2.623827757932514215e-01
-2.617988045651989393e-01
-2.618612231630083054e-01
-2.621396451204967559e-01
-2.621619842160514136e-01
-2.598750102738853762e-01
-2.627794908650967209e-01
-2.599937728942333659e-01
-2.627340019183928010e-01
-2.623572802133302684e-01
-2.607026609820776719e-01
-2.604497556182792106e-01
-2.599301217393801822e-01
-2.635767016456568301e-01
-2.624816705902607850e-01
-2.617494227540237417e-01
-2.627758686669926513e-01
-2.603845461139507877e-01
-2.615935609765827063e-01
-2.616909360520841554e-01
-2.625350467665707455e-01
-2.619502486529609597e-01
-2.622765231641975836e-01
-2.636104940217616210e-01
-2.619607465885239184e-01
-2.611478640964143838e-01
-2.613031714236459524e-01
-2.627332253447340893e-01
-2.626900089390948878e-01
-2.608234449885591388e-01
-2.639220071584699179e-01
-2.615889295615904664e-01
-2.635306884162998409e-01
-2.610725114339292330e-01
-2.632379250315655117e-01
-2.620618064819323356e-01
-2.626373193798388628e-01
-2.637440008342214481e-01
-2.611241241670180235e-01
-2.610360934644447850e-01
-2.629897359932837353e-01
-2.644980095259395481e-01
-2.636928628264667007e-01
-2.619880403779102362e-01
-2.627731439083416110e-01
-2.632906763081636625e-01
-2.620429650684388823e-01
-2.654197872546290582e-01
-2.620740575803866546e-01
-2.612933623598336919e-01
-2.602431465997933624e-01
-2.624881785632003361e-01
-2.622088726104040979e-01
-2.639129062734538178e-01
-2.629059662903976413e-01
-2.609731683006809022e-01
-2.613091472748340638e-01
-2.612060509412262865e-01
-2.631199033375538066e-01
-2.630328549379661318e-01
-2.631107867738636252e-01
-2.623567708955681366e-01
-2.628939460963328756e-01
-2.591497143596248054e-01
-2.622354664125704504e-01
-2.590403000343970974e-01
-2.611082060019913609e-01
-2.622568850388082295e-01
-2.618559848559630088e-01
-2.625119585736561123e-01
-2.630220412326648161e-01
-2.643311632442265080e-01
-2.622539410244406621e-01
-2.632918431009932392e-01
-2.629437537282707793e-01
-2.616713114049715183e-01
-2.614762344256202353e-01
-2.636234974702612033e-01
-2.617171670315843190e-01
-2.617055461425745744e-01
-2.608397821886012657e-01
-2.633373037152609841e-01
-2.610457408120346878e-01
-2.632954304126006728e-01
-2.631240311366980777e-01
-2.634399896488531789e-01
-2.600009868771492871e-01
-2.603312558527950960e-01
-2.615943768583604001e-01
-2.631626235761597155e-01
-2.627671790950659170e-01
-2.636615084848562551e-01
-2.634329003807908687e-01
-2.621118087246057105e-01
-2.619103444162571570e-01
-2.626321400658019334e-01
-2.639551588125256809e-01
-2.613140816526159371e-01
-2.611311767076031076e-01
-2.627030025742071451e-01
-2.598784065208601946e-01
-2.626045098578040360e-01
-2.631599262324125776e-01
-2.622069887253389853e-01
-2.625876150803372888e-01
-2.593471489951817976e-01
-2.616017244930414209e-01
-2.637914807047562205e-01
-2.632450828149209832e-01
-2.627718286264532077e-01
-2.630223471398335788e-01
-2.629702884018270681e-01
-2.630575132826347695e-01
-2.603796180108528535e-01
-2.609154955949619104e-01
-2.619055003639934598e-01
-2.629170666815995872e-01
-2.623137252457100055e-01
-2.629662024550120103e-01
-2.621763674751603213e-01
-2.609431972822666701e-01
-2.630613894215846349e-01
-2.630500044361030465e-01
-2.625408304964350625e-01
-2.629951351797179537e-01
-2.617600731713200513e-01
-2.626975943391215429e-01
-2.637815267778038653e-01
-2.624924637053385745e-01
-2.627937065544303508e-01
-2.634565427106297930e-01
-2.633927999401313169e-01
-2.618726070528925032e-01
-2.641744177880556155e-01
-2.627569741957205829e-01
-2.621475689021197097e-01
-2.610033284000168319e-01
-2.625215468789148798e-01
-2.628767891824368430e-01
-2.623445365184209344e-01
-2.634510953365519215e-01
-2.625496718341760460e-01
-2.616103082056910889e-01
-2.624214328199652169e-01
-2.619432364263776236e-01
-2.603890190396258020e-01
-2.619475380947105525e-01
-2.644972918731980371e-01
-2.638967836806984102e-01
-2.617637567582555280e-01
-2.605478813433630969e-01
-2.631668889720243931e-01
-2.629325754840045604e-01
-2.620689572924657096e-01
-2.617986638125154863e-01
-2.587351182883869671e-01
-2.619487234685621835e-01
-2.630332312363505287e-01
-2.635066627189636135e-01
-2.625587313868038009e-01
-2.621175728497315283e-01
-2.627759975483662247e-01
-2.634776087021967195e-01
-2.641486272466705421e-01
-2.622573393281262266e-01
-2.619598006608407359e-01
-2.640273212241159850e-01
-2.634335580164469670e-01
-2.618379445389879545e-01
-2.628261654161564431e-01
-2.628308730786633740e-01
-2.626603808121481531e-01
-2.621289770312345002e-01
-2.633975625364481932e-01
-2.622711668291660692e-01
-2.617452758664102208e-01
-2.613763584007410268e-01
-2.651103364054929190e-01
-2.636453225639258657e-01
-2.633352461377523879e-01
-2.622939241749271400e-01
-2.623798716148516563e-01
-2.629046324485859731e-01
-2.628714078577939484e-01
-2.615416441672404058e-01
-2.626423908388584305e-01
-2.626175066401227332e-01
-2.621467505891069694e-01
-2.626322989587567824e-01
-2.619023844799064360e-01
-2.594199562173287732e-01
-2.615672777469542076e-01
-2.620038266684422412e-01
-2.613203058160706305e-01
-2.633167366703405010e-01
-2.621126524995754936e-01
-2.603690051914983039e-01
-2.619769443747319015e-01
-2.632451188825524202e-01
-2.636389867844479706e-01
-2.622250962522478801e-01
-2.636241908751397189e-01
-2.625602927328706815e-01
-2.626862151311766813e-01
-2.628901879850016332e-01
-2.624557353472934396e-01
-2.638962723349179140e-01
-2.644579993302243470e-01
-2.631554343183923894e-01
-2.616510473204902709e-01
-2.626603592058631143e-01
-2.625216695675681722e-01
-2.616069863105731086e-01
-2.625364923456498523e-01
-2.636747893164420598e-01
-2.609149075079965074e-01
-2.628942480681142890e-01
-2.629171058201377753e-01
-2.619874098450482025e-01
-2.621160114566393196e-01
-2.643762024023131318e-01
-2.629280021823221514e-01
-2.640668142990011402e-01
-2.622682522965122942e-01
-2.615934259984777910e-01
-2.626136668202498359e-01
-2.640269212107331787e-01
-2.626994831078133252e-01
-2.616856910626658150e-01
-2.614316414399840416e-01
-2.603656106230751166e-01
-2.615352738776854369e-01
-2.629277285058982394e-01
-2.643726102088579943e-01
-2.627193929959306118e-01
-2.620479518752061310e-01
-2.628930426891074035e-01
-2.637147952225971648e-01
-2.642828250001287849e-01
-2.640336748069940231e-01
-2.623085666613967915e-01
-2.629967464201458105e-01
-2.628856151917264850e-01
-2.636882595220460535e-01
-2.629727843090213235e-01
-2.626600616310731939e-01
-2.606438379921251491e-01
-2.624128312434985122e-01
-2.622403199418931741e-01
-2.626080526744588584e-01
-2.631728651291272980e-01
-2.644227548415822304e-01
-2.619604284062200805e-01
-2.627751136105088703e-01
-2.638934391706594940e-01
-2.627560774582929359e-01
-2.604145904283217128e-01
-2.640010497266614964e-01
-2.626421547148128921e-01
-2.622918268681810883e-01
-2.628180965176973860e-01
-2.641297583594382492e-01
-2.626284333281549976e-01
-2.628673615752500359e-01
-2.638578988894211830e-01
-2.604734205843854400e-01
-2.611535984676952027e-01
-2.646802849499396704e-01
-2.618757889176464015e-01
-2.626311770787282396e-01
-2.617514275465727680e-01
-2.633424483594165588e-01
-2.609147462294094111e-01
-2.602767249050023657e-01
-2.640518940998325959e-01
-2.645249899288164563e-01
-2.624594268278881981e-01
-2.628236937095519421e-01
-2.628451896902611606e-01
-2.630757213099406133e-01
-2.628871806778507736e-01
-2.622289420581690456e-01
-2.622018308847516854e-01
-2.633395958974805717e-01
-2.626121807659003715e-01
-2.644148876015736671e-01
-2.628470801715162009e-01
-2.589392511372827221e-01
-2.632248307180999336e-01
-2.619611922148200045e-01
-2.622501620296855407e-01
-2.628672617398659650e-01
-2.627032581293523572e-01
-2.631073998753506449e-01
-2.640286187790557570e-01
-2.623029291189297729e-01
-2.620946598617316381e-01
-2.625295833773043097e-01
-2.620470524244455923e-01
-2.623081045148927815e-01
-2.636164102097509621e-01
-2.622867737448119074e-01
-2.622891703681138331e-01
-2.631432679048283374e-01
-2.619732238084843123e-01
-2.640660524245799223e-01
-2.625059735556135587e-01
-2.621801017725990390e-01
-2.632938435304855163e-01
-2.621148719598054289e-01
-2.630863073674797881e-01
-2.638213415814976703e-01
-2.626310570122089572e-01
-2.630297088163768282e-01
-2.613962912006342343e-01
-2.628233774061117800e-01
-2.617326845071560326e-01
-2.618912808276697701e-01
-2.628880558899407416e-01
-2.609508576928732393e-01
-2.638250953653615283e-01
-2.630125540480343638e-01
-2.610929519508638497e-01
-2.624793836217184095e-01
-2.645678222293798010e-01
-2.626810950906293129e-01
-2.588119445709589073e-01
-2.632980175522883770e-01
-2.640805912475685524e-01
-2.592605358510391422e-01
-2.640292033790465620e-01
-2.651474824299692168e-01
-2.629917781280876610e-01
-2.635887313688979883e-01
-2.635363537026001457e-01
-2.629216410126857806e-01
-2.636767593068425342e-01
-2.605352516662146622e-01
-2.638380334348359724e-01
-2.638275339944538000e-01
-2.638899441761768383e-01
-2.632375363896822251e-01
-2.621408154117987332e-01
-2.608549759963322279e-01
-2.640084242009901327e-01
-2.625257006028720030e-01
-2.633952727862232668e-01
-2.638906617205777905e-01
-2.642817854110301456e-01
-2.639473328710776889e-01
-2.650655307073150335e-01
-2.623065834910580651e-01
-2.629348816710641024e-01
-2.643123663851418836e-01
-2.626131933574749611e-01
-2.637128708972806823e-01
-2.627098486227256169e-01
-2.638844334726406782e-01
-2.614277906787728645e-01
-2.621261255407553170e-01
-2.635543607185890647e-01
-2.635120102888900973e-01
-2.626849129123507987e-01
-2.624472469052028800e-01
-2.644069624816205444e-01
-2.624863534081841587e-01
-2.639284607957513296e-01
-2.625378059845911993e-01
-2.649388358298581658e-01
-2.637584158591428363e-01
-2.642768664837782389e-01
-2.635205940646898615e-01
-2.628799553073222217e-01
-2.625628469480849603e-01
-2.622770005275289473e-01
-2.644394042554076840e-01
-2.641782574837991393e-01
-2.633518402234618638e-01
-2.630672783966641615e-01
-2.634497904895397591e-01
-2.630576642975347990e-01
-2.621987668103478164e-01
-2.638139306380489768e-01
-2.646744778486200822e-01
-2.622378623006930143e-01
-2.639147051021345503e-01
-2.651742355279051999e-01
-2.627287392518904974e-01
-2.623656433584627967e-01
-2.618704600903629109e-01
-2.622494446372635735e-01
-2.643221752767057064e-01
-2.630887525473897259e-01
-2.635287574736766003e-01
-2.613052720782044203e-01
-2.639150091238257057e-01
-2.628079706657611148e-01
-2.638742946513594201e-01
-2.635358862581219097e-01
-2.634765743660446025e-01
-2.621037938161822622e-01
-2.636399498148747078e-01
-2.621496086397688274e-01
-2.626167191441386994e-01
-2.629772010508121260e-01
-2.645548788960545572e-01
-2.628887014592527493e-01
-2.632977684350536474e-01
-2.633311922848992626e-01
-2.626900244741271484e-01
-2.639578768748855331e-01
-2.641670246183318582e-01
-2.616508936616347980e-01
-2.633115023128750898e-01
-2.630768651946426284e-01
-2.633786565098518717e-01
-2.629126058193259063e-01
-2.621533324614496729e-01
-2.630140758746035146e-01
-2.634682514722976876e-01
-2.645226562633453127e-01
-2.628319346252335764e-01
-2.630732630319632115e-01
-2.639043862404139573e-01
-2.634498273013129443e-01
-2.637220339807624381e-01
-2.619800692572870071e-01
-2.634003333698004545e-01
-2.625617725347911269e-01
-2.626982363998012215e-01
-2.639837608131838653e-01
-2.635616978192407145e-01
-2.633000334029502176e-01
-2.611422647649931372e-01
-2.629162867649090796e-01
-2.647575254732709160e-01
-2.636852838580149294e-01
-2.641817803778051532e-01
-2.647194598918363173e-01
-2.626760408169078187e-01
-2.632552009283647410e-01
-2.632468008514217694e-01
-2.636154848176169851e-01
-2.642124456456287906e-01
-2.630230778497923971e-01
-2.632670452825886520e-01
-2.637509548571272400e-01
-2.640530021860921228e-01
-2.630859420916460967e-01
-2.636302351334112171e-01
-2.631818752026732766e-01
-2.620971390117262101e-01
-2.634260465934143425e-01
-2.642749995088349291e-01
-2.632512040026123712e-01
-2.636323300363891953e-01
-2.643964732609865864e-01
-2.627580460213865265e-01
-2.640932476127917372e-01
-2.623529712783630452e-01
-2.641918880691599414e-01
-2.630559385126575722e-01
-2.647624001114988190e-01
-2.638468005542208838e-01
-2.630929004554926065e-01
-2.628678133096602476e-01
-2.641253843897256592e-01
-2.645218885561413935e-01
-2.645868236039621291e-01
-2.642259383726562327e-01
-2.636173459728740065e-01
-2.636034152151142118e-01
-2.643511794212244359e-01
-2.625823731688405327e-01
-2.622378677299931349e-01
-2.623970335404783305e-01
-2.616468174451566653e-01
-2.626651068633907848e-01
-2.643202128922673699e-01
-2.642596347418158520e-01
-2.637518023474891282e-01
-2.639818277859167228e-01
-2.649900194009067178e-01
-2.650154370753245447e-01
-2.644514371651690565e-01
-2.633491743255015893e-01
-2.629069952883684169e-01
-2.644897853136777832e-01
-2.620738809342160192e-01
-2.645752865223480188e-01
-2.631530736712611729e-01
-2.636479376937020391e-01
-2.649463994065335282e-01
-2.629739040309655440e-01
-2.640121268691729695e-01
-2.628209798758286420e-01
-2.645220737579815351e-01
-2.618830019373394880e-01
-2.640564757511567051e-01
-2.648409896970370103e-01
-2.646929667770461791e-01
-2.636153295374531469e-01
-2.638764671107496906e-01
-2.632298171793049923e-01
-2.636715443920197299e-01
-2.652675774615645965e-01
-2.645156311604919264e-01
-2.640292652717379784e-01
-2.635027667618864422e-01
-2.636016286570148082e-01
-2.645541181796131625e-01
-2.645497245668976261e-01
-2.630330462259369284e-01
-2.631249425895355598e-01
-2.630822763526610153e-01
-2.637926252106213565e-01
-2.623085690847867246e-01
-2.650921026170748873e-01
-2.618192869948276491e-01
-2.636139434096463896e-01
-2.649173148628805041e-01
-2.632493024377512980e-01
-2.632891182383484963e-01
-2.637019772074510326e-01
-2.617118783590017261e-01
-2.659028213928336104e-01
-2.651710508270900268e-01
-2.647669426844571072e-01
-2.620755991167635912e-01
-2.647704432777475692e-01
-2.641921580182549634e-01
-2.645021587306500832e-01
-2.595220462155796159e-01
-2.629408162980322872e-01
-2.605260052179905195e-01
-2.645160426425552935e-01
-2.644062144303861994e-01
-2.640890138142211740e-01
-2.633443414197711996e-01
-2.645758896631401624e-01
-2.630057028822314624e-01
-2.622516225776571064e-01
-2.653961677791062956e-01
-2.631859909535428921e-01
-2.644609381110240576e-01
-2.645996683972762220e-01
-2.626239616643615826e-01
-2.639856087690370945e-01
-2.646372251359419558e-01
-2.646422452683875326e-01
-2.642082926139066590e-01
-2.635287306456211009e-01
-2.630843235348357401e-01
-2.651467094835818217e-01
-2.635493626425775004e-01
-2.629369546159112114e-01
-2.637904973799289898e-01
-2.632402950283537213e-01
-2.644293518824776257e-01
-2.641252364584904533e-01
-2.630624238344139165e-01
-2.652259116571484832e-01
-2.645232382565809170e-01
-2.652656347134181303e-01
-2.643133923506023608e-01
-2.655619270300650370e-01
-2.628414442090135639e-01
-2.638465562602941850e-01
-2.642153646599144645e-01
-2.632347553011162300e-01
-2.633190598169040664e-01
-2.641009720937706473e-01
-2.632699540808089433e-01
-2.633437803879823402e-01
-2.634359046859416909e-01
-2.644949651696189008e-01
-2.637984636033552377e-01
-2.633468376440680214e-01
-2.639783472522631014e-01
-2.629013687139782895e-01
-2.634884138629228212e-01
-2.628610329235707699e-01
-2.639870170423532780e-01
-2.644630883773240182e-01
-2.645979589153110156e-01
-2.649478234823577361e-01
-2.637192924731746602e-01
-2.647904798051691766e-01
-2.643818369343023944e-01
-2.632811176590922342e-01
-2.627382473235893579e-01
-2.629119049758075199e-01
-2.628567571318135565e-01
-2.624357850106022738e-01
-2.624920356558002599e-01
-2.631967522154004535e-01
-2.652325102701322268e-01
-2.634310301956513389e-01
-2.647162614476346043e-01
-2.635904086273930802e-01
-2.650986141403331442e-01
-2.643146931032561153e-01
-2.626919890758677156e-01
-2.622903702561298900e-01
-2.646403539123007298e-01
-2.635812819938803120e-01
-2.624816625197577968e-01
-2.643054899570151939e-01
-2.642395328340403360e-01
-2.624661242729995903e-01
-2.640708422168527858e-01
-2.639440304663503434e-01
-2.644316382984288616e-01
-2.622854856247879840e-01
-2.644249122030756238e-01
-2.640239489877033718e-01
-2.649187488920433653e-01
-2.655924073440174560e-01
-2.636297983305195269e-01
-2.640494358095628047e-01
-2.641989690015594250e-01
-2.654092704029505367e-01
-2.656097077389344419e-01
-2.625855573276968946e-01
-2.637547921811352336e-01
-2.632442590024893780e-01
-2.639348014083844340e-01
-2.592206206501340704e-01
-2.636153276298940362e-01
-2.619897150051409551e-01
-2.630143278167596521e-01
-2.641378325117115788e-01
-2.634551509455776430e-01
-2.637773245229358965e-01
-2.650875413682484694e-01
-2.654652569796185912e-01
-2.648996401663768485e-01
-2.647134402781173290e-01
-2.643589916313655030e-01
-2.629826390872577746e-01
-2.647363652994672578e-01
-2.643691069032897967e-01
-2.634801693383989063e-01
-2.630793085489064320e-01
-2.653686120410129190e-01
-2.635447891947234611e-01
-2.633222369009018959e-01
-2.632405514071288755e-01
-2.646330584822089715e-01
-2.639353310520924367e-01
-2.646802342621762394e-01
-2.639120281954981384e-01
-2.648485300022351274e-01
-2.651029383004889217e-01
-2.638185638765306873e-01
-2.648705393077915304e-01
-2.643712071941048958e-01
-2.641157968797648303e-01
-2.642322067628487536e-01
-2.626647784388217999e-01
-2.639892571515782271e-01
-2.645801379385986363e-01
-2.647895028643207915e-01
-2.639949388525539842e-01
-2.655010915033326202e-01
-2.641180302276306957e-01
-2.647087087761286761e-01
-2.632082715271845674e-01
-2.641689254497809336e-01
-2.642525994079760743e-01
-2.640470628548691190e-01
-2.643706859055017788e-01
-2.653755956109195568e-01
-2.645999860163336104e-01
-2.639553995232079009e-01
-2.632200123008068271e-01
-2.638723017324454689e-01
-2.641613007178373884e-01
-2.649185934855362579e-01
-2.650723854803420654e-01
-2.645534812053690898e-01
-2.646593905861842067e-01
-2.640820063512132054e-01
-2.636781251328625952e-01
-2.637201474885964569e-01
-2.640345281219840246e-01
-2.633969503791657174e-01
-2.653616708380159839e-01
-2.643391162715956755e-01
-2.650553118881581738e-01
-2.647917645531783770e-01
-2.645596303274958538e-01
-2.648269096415081236e-01
-2.656317910981596531e-01
-2.651153898316456758e-01
-2.647410147182941431e-01
-2.639955565641742274e-01
-2.636301255819173961e-01
-2.639955613057401451e-01
-2.646078223935067197e-01
-2.637641419898211215e-01
-2.644730067110945826e-01
-2.636125184582702730e-01
-2.650075245337387697e-01
-2.645294075205333328e-01
-2.653304664927566003e-01
-2.646307900642173028e-01
-2.645566565523609914e-01
-2.640684081025629348e-01
-2.635351119001612119e-01
-2.648966139689601929e-01
-2.649072861580650806e-01
-2.648050722667059653e-01
-2.624107776183401963e-01
-2.654613821990332023e-01
-2.654546156150536795e-01
-2.635090079856726719e-01
-2.624562893216861870e-01
-2.644208503972994562e-01
-2.643980303611270233e-01
-2.637850411504532033e-01
-2.644049003876971504e-01
-2.647647963307813712e-01
-2.643388595657669704e-01
-2.631869993455029366e-01
-2.631898568732287669e-01
-2.640966316315688234e-01
-2.635930186771262562e-01
-2.642871493642259817e-01
-2.640543072891349818e-01
-2.641129465113670749e-01
-2.642367783174549012e-01
-2.646661293688143402e-01
-2.650270835893072108e-01
-2.632260829595899354e-01
-2.653214064086437118e-01
-2.648070819195477155e-01
-2.639564649801528495e-01
-2.653823693726098387e-01
-2.652252993766090472e-01
-2.633214247555537013e-01
-2.658954730564957458e-01
-2.640958513172841915e-01
-2.657845233208822600e-01
-2.636060295974457790e-01
-2.642073213822244693e-01
-2.633417514920688429e-01
-2.633626857248973496e-01
-2.638099220046390969e-01
-2.633744070221619160e-01
-2.643281596799259003e-01
-2.655717006698914973e-01
-2.648947936643122336e-01
-2.644530723271769634e-01
-2.642197750671354539e-01
-2.641823040860815097e-01
-2.654384383304352890e-01
-2.638705648454843788e-01
-2.640664243743247597e-01
-2.644726593740474030e-01
-2.640054327897665143e-01
-2.644425782378165279e-01
-2.639690720740081042e-01
-2.641660845975563610e-01
-2.640597958358621433e-01
-2.631337901567281645e-01
-2.644268136756524612e-01
-2.661509334417204165e-01
-2.641918478417468741e-01
-2.649702836442453524e-01
-2.650129891059375686e-01
-2.642597761427440406e-01
-2.623996715634553389e-01
-2.650003179477058990e-01
-2.629144914584991555e-01
-2.623996821589596462e-01
-2.647011984117270122e-01
-2.656952733272074929e-01
-2.660551672469534390e-01
-2.648074508845060238e-01
-2.644099691156898135e-01
-2.636934333885970205e-01
-2.638434080293478035e-01
-2.645932983554084017e-01
-2.636431354297180119e-01
-2.632844848399774063e-01
-2.659659836940201361e-01
-2.631575545770423741e-01
-2.655353221561599364e-01
-2.637803449247863030e-01
-2.642450465892785538e-01
-2.639792337643692144e-01
-2.635927594753759706e-01
-2.631238373370289874e-01
-2.628824849791358553e-01
-2.631390305620442960e-01
-2.664278263046717665e-01
-2.635097205730313474e-01
-2.642411899558111399e-01
-2.641609427276477851e-01
-2.629485875437504450e-01
-2.647120361385519316e-01
-2.645386430535585642e-01
-2.633829756618522588e-01
-2.654271775712627179e-01
-2.652217413306127147e-01
-2.642911798811618529e-01
-2.646719576501500582e-01
-2.658738993539339623e-01
-2.652082597205445702e-01
-2.639017628416540084e-01
-2.649030689730604848e-01
-2.629027484692750272e-01
-2.643739023627069695e-01
-2.636336275217726066e-01
-2.650251043526886119e-01
-2.641389258007976193e-01
-2.655628881722607026e-01
-2.636250891895567383e-01
-2.637728352616359739e-01
-2.647392362017558232e-01
-2.631057940887658875e-01
-2.645427014315477887e-01
-2.640781073295022097e-01
-2.644765758402029543e-01
-2.649554223698487587e-01
-2.648004199402234637e-01
-2.657295353235865076e-01
-2.654151610840454478e-01
-2.645192957951966184e-01
-2.649793475195657555e-01
-2.638740274884735504e-01
-2.636775290418384432e-01
-2.640552034535295634e-01
-2.652743368123027246e-01
-2.647986270853209256e-01
-2.647925869333976334e-01
-2.643702906729634705e-01
-2.653573990760469958e-01
-2.655555551390751390e-01
-2.636734286709178643e-01
-2.633611341115169036e-01
-2.650206819759596266e-01
-2.647861403112292678e-01
-2.657160778419003777e-01
-2.652774801158587215e-01
-2.649148061752096828e-01
-2.647088740610829549e-01
-2.648002318060783122e-01
-2.650790454198724277e-01
-2.652176154267784636e-01
-2.632551999542958598e-01
-2.659413838988733958e-01
-2.651192599283259677e-01
-2.643599839513162131e-01
-2.654223479179702583e-01
-2.657379267632215547e-01
-2.645618034560826559e-01
-2.659278137619985882e-01
-2.647892201221671016e-01
-2.637159620161895757e-01
-2.641499057621277124e-01
-2.648346660064910263e-01
-2.641007930621616651e-01
-2.644515031167868346e-01
-2.638596170037139088e-01
-2.605979024647592235e-01
-2.637939260045789047e-01
-2.649932966647507437e-01
-2.651992076585472091e-01
-2.647922970575706247e-01
-2.625475716488261391e-01
-2.648210092598540788e-01
-2.650959149701956341e-01
-2.643040300596364300e-01
-2.627254339510272096e-01
-2.629146539260666104e-01
-2.656444718326827492e-01
-2.647098158544691215e-01
-2.650559499476619618e-01
-2.646033703675572668e-01
-2.643240535103390521e-01
-2.647894488492922860e-01
-2.656694439340312464e-01
-2.648383037428793663e-01
-2.653505226087203295e-01
-2.642206540952715121e-01
-2.646585879428807742e-01
-2.655498346744017968e-01
-2.638886869035405591e-01
-2.640240129688789517e-01
-2.650749013971270274e-01
-2.648388019413789873e-01
-2.652407256340644226e-01
-2.647091852936238054e-01
-2.657101463767609362e-01
-2.642668084974298393e-01
-2.638577051090875702e-01
-2.651854522245129520e-01
-2.644639538944313917e-01
-2.646886808343266728e-01
-2.631237896439163060e-01
-2.651229500671268280e-01
-2.645289145508352702e-01
-2.656136222285440662e-01
-2.653447653757473046e-01
-2.648117941869177483e-01
-2.643549606334760771e-01
-2.649446070418253751e-01
-2.661184413773416968e-01
-2.637634222827098807e-01
-2.650979003290732661e-01
-2.630862501732663672e-01
-2.641493880024707308e-01
-2.644644741561748558e-01
-2.638565670105076366e-01
-2.649970817863188111e-01
-2.649554851979400438e-01
-2.645947215716606959e-01
-2.646105566948018795e-01
-2.645831362949308541e-01
-2.640897065201529559e-01
-2.651417567585697133e-01
-2.639968770779823615e-01
-2.651958809330818290e-01
-2.646786993772199392e-01
-2.654523318036799973e-01
-2.648833687282179938e-01
-2.656902016694466795e-01
-2.642218469014994131e-01
-2.650311143635143418e-01
-2.654494254288797261e-01
-2.652946703911677750e-01
-2.637703755556682905e-01
-2.659322290023072299e-01
-2.655221432119719838e-01
-2.639472064700302822e-01
-2.653389184967367420e-01
-2.644698742652701329e-01
-2.659789949395157671e-01
-2.658999963758343354e-01
-2.651536599856969545e-01
-2.644666215060471615e-01
-2.647215883357156296e-01
-2.656896787983098474e-01
-2.649773536626323645e-01
-2.659054014456319615e-01
-2.660694869572679533e-01
-2.641676019697496436e-01
-2.650703813130739772e-01
-2.652663082392811567e-01
-2.640351214240425071e-01
-2.643127726125011900e-01
-2.649941454190679058e-01
-2.656689637566986839e-01
-2.643120426835063874e-01
-2.651811312337168380e-01
-2.642508373960366641e-01
-2.641145213466428165e-01
-2.663073099148974832e-01
-2.645270904086881036e-01
-2.658278958841185369e-01
-2.659043048756495331e-01
-2.647751410421449458e-01
-2.650649477433536516e-01
-2.659351063658811354e-01
-2.650608347284488242e-01
-2.629174023693166551e-01
-2.642011419984328091e-01
-2.650322685693709546e-01
-2.632262813858993189e-01
-2.650284785269043653e-01
-2.662429711893760098e-01
-2.645004428780458605e-01
-2.647174577434438514e-01
-2.666714363673221011e-01
-2.635691008736361085e-01
-2.652903187196677393e-01
-2.651230102915078657e-01
-2.662620115669073195e-01
-2.644476755452349059e-01
-2.654132853056589969e-01
-2.652715756018677040e-01
-2.647282172170827286e-01
-2.648302953727488807e-01
-2.651719474790373843e-01
-2.645022956775114897e-01
-2.653273185955137836e-01
-2.659393284324423345e-01
-2.651674810862563736e-01
-2.652454319158303320e-01
-2.657672044509426512e-01
-2.655741132846952124e-01
-2.659807964059003882e-01
-2.644211638138420639e-01
-2.639234387701865359e-01
-2.655086556694385980e-01
-2.665755710649718724e-01
-2.635165346485792703e-01
-2.659655040779951296e-01
-2.643152085916110616e-01
-2.647877368824155253e-01
-2.642401607730326396e-01
-2.642996181984062498e-01
-2.653335605125159424e-01
-2.654145555920724986e-01
-2.659246963910965600e-01
-2.640721645737764689e-01
-2.654065774494960839e-01
-2.641751689323305619e-01
-2.647420228950784216e-01
-2.661241466779047937e-01
-2.640927653754566173e-01
-2.663064408538219907e-01
-2.654602873235110128e-01
-2.651299513352783355e-01
-2.663726017996326245e-01
-2.648160676023368354e-01
-2.643931972369861216e-01
-2.633741227854328737e-01
-2.645793285963805030e-01
-2.661859617991712557e-01
-2.654384588640404941e-01
-2.649351954656480324e-01
-2.638118008980259721e-01
-2.652702484853564080e-01
-2.659911425011576847e-01
-2.648278603184840985e-01
-2.652448537800287109e-01
-2.647607339333137300e-01
-2.650100822945971601e-01
-2.650012754661059122e-01
-2.644863613581422412e-01
-2.646430755153418302e-01
-2.659857783617867177e-01
-2.641193015601385752e-01
-2.656138609514246407e-01
-2.654047545529333862e-01
-2.650133560859719850e-01
-2.653693788673602283e-01
-2.653609417636442203e-01
-2.650772431926207706e-01
-2.648268801569975683e-01
-2.666693626873051781e-01
-2.646169312959639752e-01
-2.645352477287428172e-01
-2.645395546760628269e-01
-2.649604000271085225e-01
-2.660577880751416879e-01
-2.656744514329005824e-01
-2.652355935894146199e-01
-2.651309872834856085e-01
-2.650537909985085649e-01
-2.657194419671780605e-01
-2.657775597788647470e-01
-2.658948216289884758e-01
-2.646280400117829168e-01
-2.650395933673337923e-01
-2.647819911852440367e-01
-2.655474804361813157e-01
-2.649532265779221407e-01
-2.663169374522413313e-01
-2.649681804711926936e-01
-2.646173579364968220e-01
-2.662398520981565375e-01
-2.650348699345334569e-01
-2.657889268426819052e-01
-2.639226014211702998e-01
-2.656262986602911380e-01
-2.644022868893712852e-01
-2.640577764272062922e-01
-2.640210545600135128e-01
-2.644955019502679416e-01
-2.655471808694347402e-01
-2.648529142889725074e-01
-2.656698303881535606e-01
-2.660433002655803181e-01
-2.639666917319147266e-01
-2.655095443325932170e-01
-2.650000788443497846e-01
-2.666507544230716786e-01
-2.670945049468556043e-01
-2.662804848680520586e-01
-2.651842489481929244e-01
-2.653310572126170164e-01
-2.657421657048574803e-01
-2.654634234226902478e-01
-2.651952171425366322e-01
-2.653989681506969678e-01
-2.639174797213000856e-01
-2.650677114880063967e-01
-2.661344561482421600e-01
-2.655324465965620551e-01
-2.654209157106692807e-01
-2.654742093426303295e-01
-2.656052306508340233e-01
-2.643407913162043044e-01
-2.657754221660421634e-01
-2.662218109410698919e-01
-2.663999798386550433e-01
-2.663530866062620017e-01
-2.655943359559047590e-01
-2.649406318223015977e-01
-2.657299640234866422e-01
-2.649587913507457926e-01
-2.660955437733088513e-01
-2.648339945974282350e-01
-2.650012650345155985e-01
-2.662256559139740131e-01
-2.662014438268291427e-01
-2.666593559871379138e-01
-2.670968807834401271e-01
-2.646360351247147302e-01
-2.653089715922536396e-01
-2.651775215062538438e-01
-2.655142282502862550e-01
-2.654141637259015418e-01
-2.656861600455957539e-01
-2.656212349790263438e-01
-2.653845762573403544e-01
-2.651897504609994072e-01
-2.648433507208217685e-01
-2.655468267953526307e-01
-2.665014457837266426e-01
-2.643314655139841207e-01
-2.646164636737733389e-01
-2.649090911956849537e-01
-2.647807588582300475e-01
-2.649469198579826879e-01
-2.657872505859342205e-01
-2.655916943364028948e-01
-2.658164147584501369e-01
-2.658673775522659155e-01
-2.662961665430453317e-01
-2.657365447927003133e-01
-2.651164777899762126e-01
-2.667358885296924886e-01
-2.649852727873057145e-01
-2.656822159427360552e-01
-2.657244395837697892e-01
-2.659620111787523999e-01
-2.650919827439898735e-01
-2.651079358031214750e-01
-2.650993800123787048e-01
-2.668718725544081405e-01
-2.660127494147035421e-01
-2.662084419554465176e-01
-2.639376131095048650e-01
-2.656885414619728492e-01
-2.658143719657790061e-01
-2.653791593361556900e-01
-2.653216113792825626e-01
-2.647614306721536859e-01
-2.648140542651635787e-01
-2.658683547569480332e-01
-2.642323945791537620e-01
-2.663967083852089579e-01
-2.656003329547122482e-01
-2.663506477028139141e-01
-2.643918351203504713e-01
-2.657039579626824244e-01
-2.657950311291948364e-01
-2.665806163815483965e-01
-2.642918171593535148e-01
-2.651947441350077650e-01
-2.650096416251022657e-01
-2.657427266184784753e-01
-2.646622724317200248e-01
-2.657506499047779802e-01
-2.647453918597229561e-01
-2.659639262232206258e-01
-2.652272652155498456e-01
-2.652053589721043436e-01
-2.656388549523825415e-01
-2.656572846773615493e-01
-2.651421910188052622e-01
-2.651593185529678709e-01
-2.652824418238047821e-01
-2.658834796005564161e-01
-2.652250358014638931e-01
-2.655737713807251876e-01
-2.645600597958207567e-01
-2.652497654970137342e-01
-2.662241898885956970e-01
-2.649921535929198324e-01
-2.661243732346654789e-01
-2.647488211378023482e-01
-2.658951786977242215e-01
-2.649837170478244186e-01
-2.658239081678041571e-01
-2.647463192417623401e-01
-2.655523345942970015e-01
-2.665986838243742385e-01
-2.654220314164622008e-01
-2.655876564601732381e-01
-2.652286489698057470e-01
-2.669215179439274888e-01
-2.662279789738122293e-01
-2.671707550441439483e-01
-2.648471267804205498e-01
-2.664586719156961658e-01
-2.658441972475653614e-01
-2.653354494061533897e-01
-2.668834190921550720e-01
-2.646326279357741895e-01
-2.659517443880786147e-01
-2.654974009951136527e-01
-2.653471011763624543e-01
-2.663496809661226594e-01
-2.652024674803816207e-01
-2.661564740891992908e-01
-2.672869540806644406e-01
-2.648785253933158557e-01
-2.660023286555225353e-01
-2.655428678775556550e-01
-2.651268241715518670e-01
-2.660130105462104599e-01
-2.657451996733126709e-01
-2.669653714685789603e-01
-2.653891135463315454e-01
-2.639469909660411839e-01
-2.671886206592415935e-01
-2.655207388324553608e-01
-2.655541430059034091e-01
-2.649575262896312067e-01
-2.664997332194344870e-01
-2.671717142571389259e-01
-2.656263639519399478e-01
-2.657416779272237517e-01
-2.658482062192290551e-01
-2.637506080370176087e-01
-2.654896517191283611e-01
-2.653150330855538197e-01
-2.652357570305792778e-01
-2.670419837087706916e-01
-2.660740984065208536e-01
-2.665249380504059462e-01
-2.654808124325948593e-01
-2.654296802212419704e-01
-2.658299858781308922e-01
-2.665995589761704365e-01
-2.662222272390882827e-01
-2.662985706115074125e-01
-2.667400886886625577e-01
-2.658861681426871182e-01
-2.664564390225538926e-01
-2.666091516288641161e-01
-2.662042259766558838e-01
-2.652069728390325509e-01
-2.661660272327261989e-01
-2.650478554578366563e-01
-2.662302386951885258e-01
-2.662544195870741315e-01
-2.661071377491529000e-01
-2.675077282910043874e-01
-2.669594929525039295e-01
-2.659927263984745993e-01
-2.654727715570960878e-01
-2.656051112568574846e-01
-2.662233144913569438e-01
-2.662209637807703144e-01
-2.664317345503159906e-01
-2.659170149292777174e-01
-2.666774212512270092e-01
-2.649313296817216723e-01
-2.666710037515854226e-01
-2.657530870008640855e-01
-2.649653054376404082e-01
-2.655279374697681605e-01
-2.661575815874772655e-01
-2.658125605299561101e-01
-2.659766037415186579e-01
-2.657572031842693749e-01
-2.652837346697732301e-01
-2.663339908902066511e-01
-2.653500929541878217e-01
-2.662206813625739854e-01
-2.675703247358215409e-01
-2.655847543762359098e-01
-2.668686413064185192e-01
-2.669608561039807371e-01
-2.657487327173285729e-01
-2.659996223223145551e-01
-2.666900258526253564e-01
-2.654318550493976470e-01
-2.656649756042746557e-01
-2.666647693796986296e-01
-2.676425874667360261e-01
-2.661592136813594744e-01
-2.658452761267932618e-01
-2.673716323315754040e-01
-2.664001634929643036e-01
-2.652670322141544856e-01
-2.664635887908979872e-01
-2.652154572086289908e-01
-2.670648471511328226e-01
-2.661707218981950729e-01
-2.663703141224439408e-01
-2.668493067007041697e-01
-2.657515625901105683e-01
-2.656065780396302811e-01
-2.666331763955593348e-01
-2.654671673051956504e-01
-2.653251306831453382e-01
-2.654296676645179764e-01
-2.674213182708734537e-01
-2.672249146633422501e-01
-2.652896314390355559e-01
-2.662772708396080046e-01
-2.665702797229916321e-01
-2.660049470539923022e-01
-2.655470288193237938e-01
-2.660889327770416535e-01
-2.670341882880411521e-01
-2.650413534019179784e-01
-2.668424268735679061e-01
-2.664352527597124154e-01
-2.666976995962971886e-01
-2.653570680549515171e-01
-2.656353073968987233e-01
-2.662424488791828026e-01
-2.673021253780213935e-01
-2.659584825646851280e-01
-2.652696673891398738e-01
-2.664410713015111787e-01
-2.669893953884909243e-01
-2.670601871115893533e-01
-2.658131583116868923e-01
-2.663457549459325446e-01
-2.666022916430496603e-01
-2.667490769372828918e-01
-2.669351844664752393e-01
-2.660433592131862257e-01
-2.668135248981037266e-01
-2.662297721029219799e-01
-2.652554798090317467e-01
-2.662689271865880114e-01
-2.665359478326944087e-01
-2.675303698572447098e-01
-2.673906544570950894e-01
-2.671955930383319577e-01
-2.670506041095120908e-01
-2.662374230421676313e-01
-2.656049665078993316e-01
-2.657391437584522009e-01
-2.646179472524713971e-01
-2.650782934167828508e-01
-2.665860650527906439e-01
-2.662009504261529380e-01
-2.659665885150209741e-01
-2.660276043922628064e-01
-2.647059343454139513e-01
-2.653724520737027470e-01
-2.657035743232070701e-01
-2.658599356403829606e-01
-2.659958193000115934e-01
-2.663288654026096935e-01
-2.657067267350715078e-01
-2.650255404691602701e-01
-2.661061638087798831e-01
-2.646613207979693905e-01
-2.668490088016292061e-01
-2.668374612847466687e-01
-2.666431143929429703e-01
-2.668103761417779940e-01
-2.662334763782476799e-01
-2.655476937835334339e-01
-2.655630719855056610e-01
-2.655911841874195600e-01
-2.656307790980322880e-01
-2.660156986717554517e-01
-2.672665588675314230e-01
-2.667217252914451664e-01
-2.665779167177801945e-01
-2.651774223292447941e-01
-2.665382479517716674e-01
-2.669637681277735042e-01
-2.652878184698352904e-01
-2.664524002026297800e-01
-2.652740778334806704e-01
-2.667282173688765301e-01
-2.663340373661223781e-01
-2.659994102390322857e-01
-2.666093099273325606e-01
-2.657150607112036544e-01
-2.654152985314394142e-01
-2.664210173428507855e-01
-2.659323020077760669e-01
-2.673292132015240297e-01
-2.668518460952256088e-01
-2.673125811035321209e-01
-2.667027877569690952e-01
-2.658499964498528545e-01
-2.667201068402318964e-01
-2.644198823241075691e-01
-2.662122851464102657e-01
-2.666810807833416286e-01
-2.646993026379300673e-01
-2.664380215834158405e-01
-2.679183918117497010e-01
-2.666790311822611059e-01
-2.664278364333527160e-01
-2.665380235868037295e-01
-2.657253848214966019e-01
-2.661195036935137814e-01
-2.656686635800873386e-01
-2.657921154035990940e-01
-2.666679560450094799e-01
-2.664468560896829930e-01
-2.664356868075832829e-01
-2.659059123130281255e-01
-2.657973904311864422e-01
-2.660208029875432145e-01
-2.668506623142549716e-01
-2.660131385622973021e-01
-2.654908294246036693e-01
-2.657110755626170828e-01
-2.668952916577844725e-01
-2.658608443094065965e-01
-2.659176227539504223e-01
-2.651731016001882546e-01
-2.662038149526364528e-01
-2.671502710450666118e-01
-2.665013562359592192e-01
-2.673470283600603570e-01
-2.661423496588596338e-01
-2.663594994259453896e-01
-2.665970510359892964e-01
-2.663960403983113290e-01
-2.665933245188715772e-01
-2.668995425291655899e-01
-2.659097827357966848e-01
-2.648174092203586794e-01
-2.655164196253165798e-01
-2.673890476546642025e-01
-2.657811374992523623e-01
-2.668679841991565826e-01
-2.656225886742329401e-01
-2.657206406548095479e-01
-2.638745948566555422e-01
-2.664525529970043771e-01
-2.674909342754712704e-01
-2.661575851637704160e-01
-2.667753171847024873e-01
-2.651415260506956306e-01
-2.663092157124961612e-01
-2.668559595787670657e-01
-2.663229398040753981e-01
-2.663656330892967827e-01
-2.665063807560462128e-01
-2.661908540401007328e-01
-2.662019876160017229e-01
-2.658511300114912990e-01
-2.666484297817761639e-01
-2.666015972031092751e-01
-2.660635252807176943e-01
-2.655946801625303499e-01
-2.653248097233809610e-01
-2.665104874233369947e-01
-2.672509120098460200e-01
-2.658338542194311205e-01
-2.661960889515442852e-01
-2.668302193294180835e-01
-2.673431184406775962e-01
-2.660537888962720143e-01
-2.661510097361462490e-01
-2.651932887433746111e-01
-2.652889763073599805e-01
-2.669392473824029333e-01
-2.658879883184543380e-01
-2.670838650752117571e-01
-2.671361117440627098e-01
-2.662607705394758328e-01
-2.671196193986681289e-01
-2.674559196019506979e-01
-2.674087088962610603e-01
-2.673321926119492931e-01
-2.668335403305377995e-01
-2.655867475597870619e-01
-2.661069616623026324e-01
-2.664227870852591273e-01
-2.668102965762475520e-01
-2.661014540301885889e-01
-2.667681892100977059e-01
-2.676123288307925563e-01
-2.672593761237241905e-01
-2.662322172381295649e-01
-2.665839847534380302e-01
-2.651973561817487224e-01
-2.671690317043883267e-01
-2.653450475733024061e-01
-2.667163854488640018e-01
-2.676662378735126246e-01
-2.678022664250838680e-01
-2.659642331595846176e-01
-2.660915717861251917e-01
-2.667356509825013489e-01
-2.656663331263231509e-01
-2.670128767957370419e-01
-2.655980216749914136e-01
-2.659407456359165756e-01
-2.663999727734277512e-01
-2.662590565755332817e-01
-2.677902451210213974e-01
-2.647103042672560025e-01
-2.674862004966667151e-01
-2.661358990793483703e-01
-2.672510343878871097e-01
-2.668870547128171511e-01
-2.666638366135095639e-01
-2.662523551207285899e-01
-2.663473716551705284e-01
-2.665439647882138496e-01
-2.666248262339829811e-01
-2.674772049773254112e-01
-2.662709344018900359e-01
-2.671535261020664409e-01
-2.655174764083266248e-01
-2.665093790923365735e-01
-2.671184426161796188e-01
-2.661603697710184790e-01
-2.663192325523252024e-01
-2.670060558093129699e-01
-2.672212965243480065e-01
-2.669756837217961420e-01
-2.666012544285322750e-01
-2.665399729025219044e-01
-2.666743843144099291e-01
-2.663874586396131061e-01
-2.664547389123569920e-01
-2.661148603138547841e-01
-2.655866776820040576e-01
-2.655417677668628906e-01
-2.665687479656132508e-01
-2.656992994853089041e-01
-2.672654489243203590e-01
-2.672950195909319926e-01
-2.672572481955604595e-01
-2.651698183271365417e-01
-2.669783415250946423e-01
-2.656701564529789228e-01
-2.659884724218727903e-01
-2.663787065806598187e-01
-2.666718523934570872e-01
-2.658823036634026526e-01
-2.665214610847713161e-01
-2.664946473117612014e-01
-2.669285201753101577e-01
-2.665658266042519320e-01
-2.648664449115205599e-01
-2.662572555781765882e-01
-2.658486904961019914e-01
-2.668920956426952817e-01
-2.667210615137750040e-01
-2.663535219893413131e-01
-2.666323209877898281e-01
-2.657938378360176768e-01
-2.677586410827004770e-01
-2.660082943129267741e-01
-2.667367309411080023e-01
-2.655753700756626201e-01
-2.661068607823804943e-01
-2.672814407892537547e-01
-2.669342042036295659e-01
-2.664908871223295450e-01
-2.662220753784503846e-01
-2.666153663574729049e-01
-2.671125142466119762e-01
-2.684279649134234114e-01
-2.671212910298903509e-01
-2.671153946695812298e-01
-2.673154552672740158e-01
-2.671774798232712800e-01
-2.662664215995770300e-01
-2.656908810690841727e-01
-2.659990491553378966e-01
-2.676147288305655292e-01
-2.674391638141286331e-01
-2.666683888477387465e-01
-2.676129826428286229e-01
-2.659066973138989320e-01
-2.669581134953007973e-01
-2.656492051163696355e-01
-2.675081604864818496e-01
-2.668448186697850999e-01
-2.674718840086032223e-01
-2.666702876831174018e-01
-2.674054284315908192e-01
-2.671966789046376078e-01
-2.669108899686228886e-01
-2.662965809083937541e-01
-2.657995476402039703e-01
-2.661053204428734387e-01
-2.664509935130101037e-01
-2.669222513883663384e-01
-2.665215282676392516e-01
-2.666866669053626349e-01
-2.658368208590934367e-01
-2.675344065247795000e-01
-2.665602871320055800e-01
-2.662887000031723961e-01
-2.672050158688752952e-01
-2.667743698301916488e-01
-2.663853966482994107e-01
-2.664826536491834430e-01
-2.672688733778886827e-01
-2.666151291556216330e-01
-2.674352324261923819e-01
-2.659671369177497580e-01
-2.669496542770394831e-01
-2.659223230776578406e-01
-2.667308600355307591e-01
-2.656452920459931311e-01
-2.673282185275497880e-01
-2.664147571082834398e-01
-2.665066705060105123e-01
-2.653279440244092346e-01
-2.663443725580575960e-01
-2.664546719974252853e-01
-2.660574859324466024e-01
-2.668954198455593119e-01
-2.668200205131704417e-01
-2.662007959099804699e-01
-2.672999127478484227e-01
-2.655334515477891233e-01
-2.656987030068893030e-01
-2.666025590977304516e-01
-2.665031477634544066e-01
-2.670214355797860262e-01
-2.653817119771011424e-01
-2.673782115337048348e-01
-2.672672363231325399e-01
-2.667677727404397237e-01
-2.675648947429054014e-01
-2.673894017334458306e-01
-2.675861331274166921e-01
-2.665647249465711854e-01
-2.661487393129617907e-01
-2.658236951517424229e-01
-2.656603828630559883e-01
-2.673640362364778089e-01
-2.675733347220475289e-01
-2.659721200694587506e-01
-2.666551278989868212e-01
-2.661516307881492405e-01
-2.663732767731962769e-01
-2.670422030990564077e-01
-2.679465575485647788e-01
-2.667681797356487583e-01
-2.667797949233171595e-01
-2.679360605256463357e-01
-2.666154417114693365e-01
-2.670952145948003453e-01
-2.662534050832340293e-01
-2.667739337809170164e-01
-2.668455594744801318e-01
-2.674679431145310371e-01
-2.670152601380321733e-01
-2.657723460974049656e-01
-2.668134336728060219e-01
-2.674369062177704426e-01
-2.662470161858550011e-01
-2.675337308655069690e-01
-2.664734200428231503e-01
-2.671288762750012591e-01
-2.670404326428135189e-01
-2.668406587399548280e-01
-2.667655856109648616e-01
-2.682634071603969272e-01
-2.681058131447855430e-01
-2.672214373925975717e-01
-2.671243362275430022e-01
-2.676197667053711871e-01
-2.662987585114948152e-01
-2.672734084338725946e-01
-2.669732636069780396e-01
-2.660028047656172179e-01
-2.666902620189727235e-01
-2.668399699639729672e-01
-2.665504977661816710e-01
-2.668332275056484182e-01
-2.669708848383662292e-01
-2.675804057205830033e-01
-2.671271066577132758e-01
-2.660804151629894143e-01
-2.662880493725001130e-01
-2.657699481128323882e-01
-2.675047308444656324e-01
-2.657420626829449239e-01
-2.657419904797729271e-01
-2.678019270028784149e-01
-2.661857668772762420e-01
-2.664722398608656007e-01
-2.668970417971615050e-01
-2.660677759520876373e-01
-2.668344095284627127e-01
-2.671646956527150563e-01
-2.668963120509744713e-01
-2.669428347311529892e-01
-2.677401219730153881e-01
-2.665149535793346347e-01
-2.674389059133561730e-01
-2.674410017358949121e-01
-2.670824381800526170e-01
-2.666854996642407105e-01
-2.665940962333609443e-01
-2.673961259711523653e-01
-2.669196053187861128e-01
-2.673435038485703630e-01
-2.671133044828927217e-01
-2.669407286745820729e-01
-2.665552632357937046e-01
-2.673317844632559503e-01
-2.652935287585128643e-01
-2.673470640651447461e-01
-2.666412685076408606e-01
-2.667611883117247951e-01
-2.677107665509879664e-01
-2.674005389988301506e-01
-2.672964013774120073e-01
-2.672663572099024387e-01
-2.671608142980678169e-01
-2.679637158005972464e-01
-2.677223978544569505e-01
-2.658705986341652894e-01
-2.659591105233806707e-01
-2.663492415949256786e-01
-2.669695356980866241e-01
-2.676271671837930910e-01
-2.678902950573864850e-01
-2.658646450509671300e-01
-2.672290267699561350e-01
-2.679847251106657890e-01
-2.674958099456052341e-01
-2.671903269066442932e-01
-2.676681074017480677e-01
-2.658081247565587391e-01
-2.668455878720958352e-01
-2.669129917576844035e-01
-2.679188036115741633e-01
-2.673678746189181998e-01
-2.673408429516170304e-01
-2.673408762964202823e-01
-2.677324640843319337e-01
-2.671638477196955352e-01
-2.661290342744755399e-01
-2.671280625356084459e-01
-2.669332701602044056e-01
-2.678819802585301058e-01
-2.663600831978829020e-01
-2.659540406871966911e-01
-2.671913894252861410e-01
-2.679571315708792478e-01
-2.662792690495822678e-01
-2.661296308362124385e-01
-2.650988280458513313e-01
-2.662633014236597262e-01
-2.658413322071893070e-01
-2.667267445096900280e-01
-2.665635488792211238e-01
-2.658196391797475466e-01
-2.673660207262162358e-01
-2.663068493386871460e-01
-2.671514488115601105e-01
-2.672433753939459367e-01
-2.676519528391538838e-01
-2.684020665525149729e-01
-2.663520393949023735e-01
-2.658358407676056356e-01
-2.666356268137872187e-01
-2.669854468910737300e-01
-2.668225645868423368e-01
-2.676075268489168102e-01
-2.658504149941484096e-01
-2.687746543242070518e-01
-2.674989336277017182e-01
-2.668905498670394727e-01
-2.672646407938529256e-01
-2.672569854293042613e-01
-2.671790915142940315e-01
-2.670878853294846866e-01
-2.668498876313360468e-01
-2.680405422242588820e-01
-2.673703355037857499e-01
-2.671867711848088800e-01
-2.656759738022032580e-01
-2.676194223270014771e-01
-2.663416902180960610e-01
-2.664300862089163946e-01
-2.668835100434049368e-01
-2.668692518045034934e-01
-2.671134434152807602e-01
-2.665707421822309797e-01
-2.678567923174282606e-01
-2.670040792946734021e-01
-2.668631592634729266e-01
-2.678247425841800977e-01
-2.665677863498494560e-01
-2.673925086763221382e-01
-2.678183152453808002e-01
-2.677462040183212211e-01
-2.667814922286445012e-01
-2.667067913696901105e-01
-2.677887420590230882e-01
-2.668077033202177484e-01
-2.672280644310229825e-01
-2.671374342232435972e-01
-2.668416836672751757e-01
-2.685669408426584193e-01
-2.685563129036605545e-01
-2.665767877077523385e-01
-2.664058600738312133e-01
-2.662563852613972215e-01
-2.669317913753425642e-01
-2.687919953916044769e-01
-2.665705121355925744e-01
-2.675632966584968186e-01
-2.664625697223845235e-01
-2.668136777199297538e-01
-2.670673561415751185e-01
-2.675049992224655671e-01
-2.678816832481072940e-01
-2.666831197241754658e-01
-2.659387007099910938e-01
-2.684061162001543099e-01
-2.671381428530756330e-01
-2.679263359189982818e-01
-2.684448198679036945e-01
-2.682603631993945026e-01
-2.663181507123223435e-01
-2.669741343917630960e-01
-2.668725408918540265e-01
-2.686226493106557700e-01
-2.675584641151420029e-01
-2.682690539083959491e-01
-2.682101701661241955e-01
-2.669317019250295187e-01
-2.672183055291754705e-01
-2.686060932916971566e-01
-2.677772128065507573e-01
-2.674413054399609746e-01
-2.668279595660779657e-01
-2.674223220191732087e-01
-2.670316531712469410e-01
-2.679322745081292312e-01
-2.672813594782544877e-01
-2.663647403645474365e-01
-2.660806855260987591e-01
-2.682004815657419994e-01
-2.680513236095986573e-01
-2.682656045775996256e-01
-2.674686805264001044e-01
-2.682442889190774782e-01
-2.677346022855506269e-01
-2.669231537419466394e-01
-2.684120184962759947e-01
-2.671003354652081718e-01
-2.668089836907665546e-01
-2.680855171649309532e-01
-2.676672534139757365e-01
-2.675671634366934004e-01
-2.671659331207498767e-01
-2.673810370800157044e-01
-2.669531991338229271e-01
-2.668106972396768750e-01
-2.676517273655135698e-01
-2.688083072020631126e-01
-2.678065433855691402e-01
-2.667611419306968878e-01
-2.670231324288586672e-01
-2.673539346348227652e-01
-2.677713543028106824e-01
-2.680599011733785231e-01
-2.675211930506212754e-01
-2.674584645575304176e-01
-2.680902997965171619e-01
-2.670777451462371110e-01
-2.673035356101175486e-01
-2.675895212701054349e-01
-2.676936143187607642e-01
-2.668803182089693471e-01
-2.683122125381177114e-01
-2.677413445703569206e-01
-2.680968285552237651e-01
-2.666809928779659833e-01
-2.674229444592161054e-01
-2.679111821956236539e-01
-2.674872273959112978e-01
-2.669138329588421343e-01
-2.676696132628785252e-01
-2.667123545238558324e-01
-2.666229913322349931e-01
-2.675130582950769886e-01
-2.674122594994510771e-01
-2.689051059841809921e-01
-2.682642113968269904e-01
-2.676300519969977421e-01
-2.663220772760793720e-01
-2.677524204002698638e-01
-2.679673129797206510e-01
-2.678953531113152375e-01
-2.679022610280483163e-01
-2.677665359720716731e-01
-2.675216507288001866e-01
-2.668006103245411653e-01
-2.677077891978515423e-01
-2.670422839420608097e-01
-2.675973474115038164e-01
-2.681640799884452697e-01
-2.676654745041498473e-01
-2.676004567714297955e-01
-2.674152749794050377e-01
-2.677427055257922128e-01
-2.684028860367589364e-01
-2.674682966965226671e-01
-2.674962321270115684e-01
-2.665803461118209094e-01
-2.672917664184651376e-01
-2.672311465997564417e-01
-2.670109390945138439e-01
-2.665185460820579944e-01
-2.668743263994586279e-01
-2.661166627190113543e-01
-2.675864847246108291e-01
-2.680710854681328525e-01
-2.663272660011594684e-01
-2.677255798850144974e-01
-2.669083363005072540e-01
-2.682765520705563955e-01
-2.667270309956622509e-01
-2.669665687586961766e-01
-2.678054393766590158e-01
-2.678300231570219792e-01
-2.679153845177544846e-01
-2.677175838238469163e-01
-2.679923084127096566e-01
-2.681802218421948658e-01
-2.669881993187468439e-01
-2.689493860641905543e-01
-2.674359005742343864e-01
-2.679455505516514235e-01
-2.670191739568119615e-01
-2.683424096358874023e-01
-2.681760919441108504e-01
-2.670499993655038873e-01
-2.688335046573142040e-01
-2.680418432924308592e-01
-2.678903069883922239e-01
-2.680421036538281343e-01
-2.674675947122245878e-01
-2.680148209226647649e-01
-2.688079817280422112e-01
-2.683625406054675477e-01
-2.659512942663159185e-01
-2.685343365831643347e-01
-2.678410834935125995e-01
-2.687122898171369068e-01
-2.670724782911212958e-01
-2.671190744990388222e-01
-2.664049912965283373e-01
-2.684768964090599730e-01
-2.669136848291165376e-01
-2.673490543156858412e-01
-2.686398650254879783e-01
-2.675333158080349105e-01
-2.679986353023126600e-01
-2.679202464045317145e-01
-2.673092696225963238e-01
-2.682105941484755340e-01
-2.676928185086039358e-01
-2.665887808024116068e-01
-2.676238118447199499e-01
-2.674289425092797323e-01
-2.675262137955458641e-01
-2.680355027207962371e-01
-2.676339325256450463e-01
-2.677214096547051447e-01
-2.686578233165287100e-01
-2.668343193107013400e-01
-2.668756247189396080e-01
-2.680339198688283520e-01
-2.672329420392797195e-01
-2.677992378719985522e-01
-2.668684599955739034e-01
-2.684044719057852024e-01
-2.666331753518967895e-01
-2.682537428548313341e-01
-2.671649964214156125e-01
-2.687075009107228740e-01
-2.684701820595545851e-01
-2.688704167074049134e-01
-2.679332277863151757e-01
-2.688091459874170086e-01
-2.673945879581927088e-01
-2.676384222869442886e-01
-2.689295058589723508e-01
-2.680888652904138691e-01
-2.687353145365864449e-01
-2.681509940848180729e-01
-2.670673026365616431e-01
-2.664999508472326584e-01
-2.678441425487891880e-01
-2.683386385915949579e-01
-2.687504112984476778e-01
-2.667771089920666361e-01
-2.684177580375921024e-01
-2.682832274771798087e-01
-2.677651680779203347e-01
-2.676837167447552179e-01
-2.680915307470000952e-01
-2.689897160546877442e-01
-2.680781697624103344e-01
-2.673527846834600208e-01
-2.659394965217244389e-01
-2.686055123033067038e-01
-2.683659843382544263e-01
-2.681677317640825953e-01
-2.681293732440792610e-01
-2.666149413380217714e-01
-2.660417307653620833e-01
-2.691455302055064669e-01
-2.668709502666638533e-01
-2.680083903763967323e-01
-2.684466461308054885e-01
-2.685275757279500519e-01
-2.693651980670698221e-01
-2.677057899870344815e-01
-2.676470295030035085e-01
-2.683396423921317053e-01
-2.673975758659127289e-01
-2.672572562645388339e-01
-2.665373087622643911e-01
-2.690485482654905169e-01
-2.676908852264057725e-01
-2.672342387613070303e-01
-2.684039396637216135e-01
-2.675781718316378455e-01
-2.687587009727283038e-01
-2.689701052036970186e-01
-2.674147947236487077e-01
-2.688303257231139387e-01
-2.664460903302350303e-01
-2.666560268926750910e-01
-2.684395981611203408e-01
-2.680838049503230791e-01
-2.685832869763208897e-01
-2.677971271401111131e-01
-2.669177883529655348e-01
-2.682152271021382428e-01
-2.681928523965843025e-01
-2.668806931383296832e-01
-2.677977201439638577e-01
-2.668760941796183839e-01
-2.682948072480375590e-01
-2.680627696294861639e-01
-2.659726412826859399e-01
-2.681385044743170298e-01
-2.684061319417002656e-01
-2.682653887550666694e-01
-2.681071867218756122e-01
-2.677293460278486470e-01
-2.676769921275835018e-01
-2.688429997657937331e-01
-2.681314087106160260e-01
-2.683742432698925651e-01
-2.672635441545203605e-01
-2.670318001444849654e-01
-2.677367717913158307e-01
-2.675933919051962651e-01
-2.676866349654380972e-01
-2.681361307162126728e-01
-2.684353389405640389e-01
-2.671170203784353769e-01
-2.675659305456882242e-01
-2.677830188136801626e-01
-2.679711093492532781e-01
-2.678253331190106890e-01
-2.684042642978081705e-01
-2.677905046390209876e-01
-2.672265438284181505e-01
-2.669834474295356697e-01
-2.678874633468966704e-01
-2.678011284743978537e-01
-2.676600246930940785e-01
-2.669678803303526249e-01
-2.671528577036350605e-01
-2.681356754114571639e-01
-2.677648747003978924e-01
-2.682263255908155508e-01
-2.672937838754431694e-01
-2.689752249610373180e-01
-2.679370256059154243e-01
-2.677895070969811275e-01
-2.687521997382897876e-01
-2.671422448483343204e-01
-2.670206011707634830e-01
-2.681700373728790887e-01
-2.682906956644666163e-01
-2.688647658358454540e-01
-2.672084211720084368e-01
-2.687399931343277815e-01
-2.687773220811471298e-01
-2.687346765558946138e-01
-2.679912841746947549e-01
-2.688606442904380445e-01
-2.677491494102437475e-01
-2.684382259251121838e-01
-2.675497002388771417e-01
-2.674418901833883200e-01
-2.681282137922449960e-01
-2.681592174199228240e-01
-2.683961207044063269e-01
-2.673361315854170805e-01
-2.686152186247771079e-01
-2.678046772630822692e-01
-2.682124283591889591e-01
-2.680543808561121621e-01
-2.689433889266792943e-01
-2.686466768625876411e-01
-2.684635694574141196e-01
-2.676269661321180049e-01
-2.681451405456796167e-01
-2.685622663927563769e-01
-2.682308963822981895e-01
-2.685985296214492557e-01
-2.681323595855286679e-01
-2.676182237034827605e-01
-2.673894773298373662e-01
-2.679758247901903312e-01
-2.679287363388107579e-01
-2.676374918530590175e-01
-2.678019515979893073e-01
-2.688047436448479655e-01
-2.681207389240022332e-01
-2.694088154414857050e-01
-2.688186594282176434e-01
-2.680174866288468905e-01
-2.697733062247912872e-01
-2.674195324366393511e-01
-2.683092251414304075e-01
-2.690618382034324907e-01
-2.681531698618482840e-01
-2.693860641917588672e-01
-2.687511344794676349e-01
-2.681104208236823050e-01
-2.690183880633577052e-01
-2.689202394404160978e-01
-2.690727999635272871e-01
-2.693638693004667406e-01
-2.685587130957803881e-01
-2.688207916875136050e-01
-2.682004499499699435e-01
-2.680439460351274894e-01
-2.688817069350127875e-01
-2.690371849069101984e-01
-2.686556157446293724e-01
-2.683567935780737934e-01
-2.683629574777303683e-01
-2.688739353910002960e-01
-2.682470122027014736e-01
-2.679413003769248736e-01
-2.682700941111710313e-01
-2.685254588107903184e-01
-2.675152650677358745e-01
-2.677728281947396871e-01
-2.686494633433537671e-01
-2.690151921311301209e-01
-2.680803720788649258e-01
-2.683422676529853557e-01
-2.686171328398672675e-01
-2.683746320482494063e-01
-2.688789100686081457e-01
-2.686089761727350478e-01
-2.679371617392761751e-01
-2.681769346783563490e-01
-2.680603909233437165e-01
-2.679488997643905690e-01
-2.683088334239366879e-01
-2.688344719671304506e-01
-2.685443442626333499e-01
-2.671472163661390842e-01
-2.697626785619047785e-01
-2.680068178140246338e-01
-2.685560129067917634e-01
-2.689498140318898334e-01
-2.680411653985144693e-01
-2.688269570814326714e-01
-2.681790671187700981e-01
-2.689252706037042473e-01
-2.687200633162177832e-01
-2.693197407702569990e-01
-2.694372093538389135e-01
-2.693228618057820212e-01
-2.677757102479053075e-01
-2.675687704969388903e-01
-2.691283543862197369e-01
-2.690388580226905080e-01
-2.677239805559503139e-01
-2.683475218821603225e-01
-2.692501729656273102e-01
-2.696177540104638948e-01
-2.692971044558417626e-01
-2.692807216034655005e-01
-2.692189796290068160e-01
-2.679272318062711489e-01
-2.683135337618759442e-01
-2.667250802215148653e-01
-2.686012875115063592e-01
-2.685392573970062924e-01
-2.682296887459179047e-01
-2.683409929491922252e-01
-2.689171070378395534e-01
-2.683455777770050732e-01
-2.686545036647669527e-01
-2.660504053844919836e-01
-2.694920085034513968e-01
-2.685049193741235185e-01
-2.694154511893985804e-01
-2.690853516125672473e-01
-2.689754572405029243e-01
-2.674899159578538743e-01
-2.679448934667838511e-01
-2.698655280350132912e-01
-2.689400372129025496e-01
-2.679956179072275901e-01
-2.685259660726562747e-01
-2.699870763574117594e-01
-2.679121082677853871e-01
-2.681301450775046002e-01
-2.688305543647304119e-01
-2.685399369981888995e-01
-2.686644428752142932e-01
-2.691852631220143510e-01
-2.686537228504205510e-01
-2.687751651382433993e-01
-2.686434001198744204e-01
-2.692214643560656429e-01
-2.679046781721283743e-01
-2.681888367255255146e-01
-2.689104660392290236e-01
-2.692016121123662620e-01
-2.693191350645224302e-01
-2.680986176356083273e-01
-2.692507335611019070e-01
-2.683739614158177078e-01
-2.686755082108537307e-01
-2.681306989724825396e-01
-2.693267943070407067e-01
-2.685044988795227683e-01
-2.694879781648198414e-01
-2.685298839464944076e-01
-2.691083824132973201e-01
-2.688361066109992148e-01
-2.679177406840078657e-01
-2.682327635824238166e-01
-2.687201992905543513e-01
-2.687612106124432909e-01
-2.693745251928544304e-01
-2.690777831349305815e-01
-2.673826571692706766e-01
-2.694611161541931033e-01
-2.680142852132142428e-01
-2.696565200270273910e-01
-2.688414059713936100e-01
-2.696250950611691066e-01
-2.696257017093198760e-01
-2.693283556262732747e-01
-2.698992726732914460e-01
-2.686402029743992226e-01
-2.686137934549591710e-01
-2.694412435588272037e-01
-2.703307494060998017e-01
-2.681915944331054180e-01
-2.696952976380319056e-01
-2.689854024741127336e-01
-2.683989703354124901e-01
-2.693436092505647750e-01
-2.693906020016318958e-01
-2.689961382630011166e-01
-2.692934363751156024e-01
-2.690936326788372357e-01
-2.691455059543961248e-01
-2.690802019361521191e-01
-2.692166443334118031e-01
-2.694560124979363258e-01
-2.683467616879500750e-01
-2.692835957922103396e-01
-2.693198348675673315e-01
-2.691712629992491501e-01
-2.685811189772142615e-01
-2.693196981473563456e-01
-2.676878287860962047e-01
-2.690343907843815163e-01
-2.696132382775191516e-01
-2.696876327337983659e-01
-2.683369235010101828e-01
-2.690611281515091768e-01
-2.689334940243703342e-01
-2.681947305369629664e-01
-2.688402714386549652e-01
-2.694814926890469753e-01
-2.686323302556664072e-01
-2.695946999407916045e-01
-2.683264690125830021e-01
-2.683706533701629149e-01
-2.686839206112214828e-01
-2.697541407854835427e-01
-2.694412756918188601e-01
-2.683564014839536771e-01
-2.685601345430866926e-01
-2.695590690799923306e-01
-2.692588522568674092e-01
-2.694003049860159704e-01
-2.694294120750673760e-01
-2.700945938772961186e-01
-2.686710224616074560e-01
-2.686200302812181695e-01
-2.694474340217188346e-01
-2.681185963849784248e-01
-2.691478144459895638e-01
-2.691470797456135267e-01
-2.699793954729400314e-01
-2.685457453059079680e-01
-2.687017733512486739e-01
-2.699057938603887097e-01
-2.694947649158643821e-01
-2.698224320948793276e-01
-2.673727272906205599e-01
-2.676785897660574065e-01
-2.691613394065263121e-01
-2.694736345651836951e-01
-2.690715841407416153e-01
-2.677129819867600791e-01
-2.690972318686475351e-01
-2.690295762573665095e-01
-2.689267519248725868e-01
-2.694361904383454354e-01
-2.698261123243400061e-01
-2.685963887013440576e-01
-2.692272593379937962e-01
-2.701065671332782414e-01
-2.688982950470981681e-01
-2.698336693197089797e-01
-2.700758113833207630e-01
-2.680875548396864927e-01
-2.686070863922767615e-01
-2.694922243503157788e-01
-2.686097556566622857e-01
-2.687855573782564345e-01
-2.692276808830143531e-01
-2.690295006904742103e-01
-2.705073337645842457e-01
-2.694335976904761454e-01
-2.701105464719603111e-01
-2.697590535692421243e-01
-2.693783089306461820e-01
-2.689660435831356944e-01
-2.672877495981392793e-01
-2.687655128519969017e-01
-2.687098673376553393e-01
-2.693106697781573189e-01
-2.692170308602635509e-01
-2.696234821796067438e-01
-2.698296973543993782e-01
-2.696557417525489719e-01
-2.693665556446085962e-01
-2.699084430790322231e-01
-2.684052013568557493e-01
-2.691691181188357040e-01
-2.684384473095582924e-01
-2.703777025385228350e-01
-2.688132203564596034e-01
-2.682968910394730178e-01
-2.698912169808715955e-01
-2.689493924041338468e-01
-2.690433164195709104e-01
-2.685505782880543424e-01
-2.682092706644715885e-01
-2.686988396992824324e-01
-2.686564853282842336e-01
-2.691085438971486110e-01
-2.683814921548563492e-01
-2.690585777303978743e-01
-2.709960717242707595e-01
-2.689906410064266673e-01
-2.693991330004026352e-01
-2.689562113817590694e-01
-2.683948548384599841e-01
-2.695958239217639552e-01
-2.692899075843598333e-01
-2.698334589156141661e-01
-2.689266720811741007e-01
-2.696672266807090823e-01
-2.694997441258982773e-01
-2.690699550549823238e-01
-2.681199420623130436e-01
-2.674419714539902349e-01
-2.686843209001805732e-01
-2.681426278828992205e-01
-2.702653934250051071e-01
-2.699905939742089922e-01
-2.692392864811720687e-01
-2.696543396094082112e-01
-2.695391674490585365e-01
-2.690664003924292946e-01
-2.684743492824589461e-01
-2.692255708724530239e-01
-2.690882443785113098e-01
-2.676275950265206705e-01
-2.691740709923617358e-01
-2.678003965570642242e-01
-2.691776533799928317e-01
-2.684720012774486353e-01
-2.689773957160875306e-01
-2.694954976884394449e-01
-2.694882110852545587e-01
-2.692729568736413892e-01
-2.691934063205319583e-01
-2.690880712851925205e-01
-2.690560145518325341e-01
-2.692811154115711259e-01
-2.694596162951279905e-01
-2.675107026410800670e-01
-2.692550169791170789e-01
-2.683601402343992470e-01
-2.692574764507961183e-01
-2.690714285119953919e-01
-2.701966601040089455e-01
-2.689271412102646197e-01
-2.701518008397164050e-01
-2.678836181841682262e-01
-2.697314147182108823e-01
-2.690714689246747615e-01
-2.698858962449430243e-01
-2.692155438589697858e-01
-2.685922934342559465e-01
-2.691669642892902670e-01
-2.687918712949576849e-01
-2.695638717595166267e-01
-2.688156012521575877e-01
-2.692576941841557936e-01
-2.692259708427951481e-01
-2.692034187395325184e-01
-2.692771649162710168e-01
-2.689091295483039823e-01
-2.688759365258490130e-01
-2.685715150396837947e-01
-2.693924805310693449e-01
-2.687647970554689070e-01
-2.691597470085303478e-01
-2.689136908580203045e-01
-2.671948580498909043e-01
-2.699892778882037048e-01
-2.684071163844305996e-01
-2.697359423049636162e-01
-2.690648076711292247e-01
-2.686143846544639113e-01
-2.688759103081574953e-01
-2.689411260005182824e-01
-2.683581814968199475e-01
-2.698163339730865751e-01
-2.682522758778123628e-01
-2.686035086656383686e-01
-2.699084505155485703e-01
-2.700340111624296990e-01
-2.681097924732287474e-01
-2.696159399830980186e-01
-2.693102376824285105e-01
-2.694863495253940200e-01
-2.680796716340985708e-01
-2.687039645917580488e-01
-2.691633190896944305e-01
-2.700587679410638153e-01
-2.682029330702306869e-01
-2.675890515603258635e-01
-2.687087543190762595e-01
-2.703395930352551213e-01
-2.685513123369700494e-01
-2.687902477658781208e-01
-2.696650436315478627e-01
-2.696885269034608457e-01
-2.695454984545921917e-01
-2.689787943383312174e-01
-2.685052715828634140e-01
-2.703785608765729709e-01
-2.696653633406302930e-01
-2.686866818791594502e-01
-2.705446710294198698e-01
-2.688265775693284843e-01
-2.693051736111767291e-01
-2.696999530195721140e-01
-2.696414795322774616e-01
-2.690571103639242123e-01
-2.690696028146608576e-01
-2.682585250167011104e-01
-2.696987446217538054e-01
-2.704639238186376526e-01
-2.693404040000050292e-01
-2.690424403461273428e-01
-2.699599734299921727e-01
-2.682065931538596404e-01
-2.689953974789208169e-01
-2.684873396248811939e-01
-2.694653813385108898e-01
-2.693903680331363737e-01
-2.685088594911684834e-01
-2.693964701522186256e-01
-2.692404918445155393e-01
-2.693789119898146733e-01
-2.686984651277025127e-01
-2.682159981488163036e-01
-2.695147573303047772e-01
-2.685511146274210392e-01
-2.680944643171414010e-01
-2.682165559655184661e-01
-2.701027479724226188e-01
-2.693068979459598000e-01
-2.689104251529970124e-01
-2.689285199975779972e-01
-2.698505431067750315e-01
-2.675695996623347339e-01
-2.702338802725644529e-01
-2.695170735787994487e-01
-2.695662758021993288e-01
-2.681233391813388489e-01
-2.701222084550251590e-01
-2.693145528226364993e-01
-2.702931157247179250e-01
-2.681939867989376336e-01
-2.693702617135326771e-01
-2.694518249578539137e-01
-2.696800795270302697e-01
-2.695036778372722486e-01
-2.706777752062327069e-01
-2.690837776979940199e-01
-2.697751766937630524e-01
-2.683181344531683776e-01
-2.701586530036055311e-01
-2.691923684501822400e-01
-2.683944536320910235e-01
-2.690718938677655880e-01
-2.694434981220097391e-01
-2.697386151088465578e-01
-2.690636694155530972e-01
-2.689703319197496167e-01
-2.692391431774938670e-01
-2.692387307723687062e-01
-2.706683190594298405e-01
-2.696703355243984523e-01
-2.685781021120255407e-01
-2.696010386346388565e-01
-2.707633475788974731e-01
-2.692074654109744558e-01
-2.695433434135695028e-01
-2.700577334888630832e-01
-2.702126849317244006e-01
-2.708730318579173346e-01
-2.700718260343742405e-01
-2.699687348818728405e-01
-2.692736048496167101e-01
-2.711311517892024958e-01
-2.696468882036709980e-01
-2.688856738414275305e-01
-2.691248888093106806e-01
-2.689536973654608198e-01
-2.694616452349065105e-01
-2.693410349349441013e-01
-2.701323915438487155e-01
-2.692415414672660323e-01
-2.703755785089538288e-01
-2.686582738436913420e-01
-2.707010938964788949e-01
-2.704836701318180103e-01
-2.701468518722734968e-01
-2.698377143894647445e-01
-2.706391050014648747e-01
-2.703533719642874367e-01
-2.698903250575183099e-01
-2.691861326014606259e-01
-2.690431896704294501e-01
-2.698584545348307051e-01
-2.695354070223603959e-01
-2.704707822436664966e-01
-2.698770681885228062e-01
-2.706134868584401665e-01
-2.694299376374391097e-01
-2.691646584007848508e-01
-2.680377950434991163e-01
-2.686265713709389269e-01
-2.694141354010751721e-01
-2.679957479972773782e-01
-2.701307922302039755e-01
-2.690056093669019321e-01
-2.705849980645776975e-01
-2.696693360434400111e-01
-2.703698206527168080e-01
-2.698624187356972737e-01
-2.701573659898176549e-01
-2.698066513726762872e-01
-2.700135033814800578e-01
-2.702350137798319452e-01
-2.698630146829555376e-01
-2.707045159407154289e-01
-2.701649435008678379e-01
-2.705402096493811914e-01
-2.703491246415181681e-01
-2.695655584023207707e-01
-2.697577647385606681e-01
-2.703938759379390100e-01
-2.704356158180263869e-01
-2.708461935079536365e-01
-2.702589247754088597e-01
-2.701414118280597298e-01
-2.703205064891986975e-01
-2.683684421689473965e-01
-2.702188946544909487e-01
-2.700949923872727476e-01
-2.702458331768958777e-01
-2.707792744157229148e-01
-2.698143569536984865e-01
-2.709411362731052875e-01
-2.707812257578198767e-01
-2.700042982796155844e-01
-2.696269346563761604e-01
-2.669553174864295886e-01
-2.687640148611070146e-01
-2.696474744160919368e-01
-2.692831317708195282e-01
-2.709891144951554476e-01
-2.691079475218406958e-01
-2.686969670280028866e-01
-2.700108733366436975e-01
-2.698711841126971156e-01
-2.696672848509014675e-01
-2.697991709976704233e-01
-2.699754978897389024e-01
-2.695330582351220250e-01
-2.710266599117080455e-01
-2.701531287716416596e-01
-2.716555977109601505e-01
-2.709660884307528717e-01
-2.706809653543156280e-01
-2.700205537539511202e-01
-2.702196414568273086e-01
-2.699276204023708936e-01
-2.695156319592360017e-01
-2.715215061985839506e-01
-2.698041962080158784e-01
-2.700077183996352215e-01
-2.691017136501462348e-01
-2.704156854065982718e-01
-2.708381111727906632e-01
-2.701687239973535881e-01
-2.708956275239191025e-01
-2.705805854400972765e-01
-2.702042444691763468e-01
-2.714094503807490955e-01
-2.706070508035008926e-01
-2.696716759744509639e-01
-2.691044553967484876e-01
-2.709162403553574960e-01
-2.700515168197238358e-01
-2.712350983099321988e-01
-2.708307670647717713e-01
-2.689119017682645718e-01
-2.702301978992274201e-01
-2.706145198968457621e-01
-2.700669752616307595e-01
-2.716200082915646852e-01
-2.706319720532236461e-01
-2.694367594324819093e-01
-2.713246506095923771e-01
-2.708428858037985609e-01
-2.710520413022171615e-01
-2.710930758432789078e-01
-2.703571330716503240e-01
-2.693099953356919984e-01
-2.703575375892199317e-01
-2.705063279557776701e-01
-2.710870212621997455e-01
-2.711985750477804435e-01
-2.707380250396916321e-01
-2.704044868549753122e-01
-2.713026995722409018e-01
-2.716798410586896417e-01
-2.700743752265086228e-01
-2.709513187949983415e-01
-2.700636097705199634e-01
-2.711261637938366942e-01
-2.709165217107544765e-01
-2.709078499767646475e-01
-2.715096335288603169e-01
-2.713317591682752883e-01
-2.704825284903094595e-01
-2.703715226738790944e-01
-2.711304597672073435e-01
-2.712166124465428818e-01
-2.714117984103853187e-01
-2.707256319322927651e-01
-2.705584276853771897e-01
-2.693544866600570686e-01
-2.708875872300420262e-01
-2.716969998420778465e-01
-2.715947603034468139e-01
-2.707991555437603282e-01
-2.702015086584118597e-01
-2.702154725426630377e-01
-2.707391285147357496e-01
-2.699679248743722115e-01
-2.708578179405067288e-01
-2.719845593595444089e-01
-2.695931534545022989e-01
-2.689973802102065825e-01
-2.696179761481239945e-01
-2.691132904984310237e-01
-2.704973985369904521e-01
-2.704190615824232369e-01
-2.708353970495048224e-01
-2.700480241166111628e-01
-2.700464009457498316e-01
-2.707687994642712925e-01
-2.691206845582883589e-01
-2.696867727814232230e-01
-2.700719845804869790e-01
-2.706330049932543225e-01
-2.707445966499297807e-01
-2.696576362041969155e-01
-2.677106128426796072e-01
-2.660448373717678172e-01
-2.704838899602184377e-01
-2.716389684041728425e-01
-2.697632153485305384e-01
-2.687411257490872618e-01
-2.702508612296827817e-01
-2.702933982806863811e-01
-2.703121984763197094e-01
-2.703287233047375615e-01
-2.713832449671319536e-01
-2.697264875408168505e-01
-2.706738131067914499e-01
-2.696277138843664045e-01
-2.695548411712542225e-01
-2.709824796394432189e-01
-2.708697659635022625e-01
-2.703442898698190100e-01
-2.715182190852932775e-01
-2.702824762935149283e-01
-2.700692688195145963e-01
-2.687861559493902597e-01
-2.709842583596321908e-01
-2.706184963590452797e-01
-2.714321150722923126e-01
-2.709098018958026044e-01
-2.711954478609864827e-01
-2.713353265628969946e-01
-2.717731850887908918e-01
-2.707645053226884757e-01
-2.712783575146016091e-01
-2.715340521528594731e-01
-2.703219328091344686e-01
-2.697151893501024689e-01
-2.708688948620247561e-01
-2.696513967655564947e-01
-2.714019142751139535e-01
-2.712710271449986221e-01
-2.720553952102624518e-01
-2.719403046289505799e-01
-2.718471635667136233e-01
-2.699535721270646671e-01
-2.713015357513511860e-01
-2.688972269634062329e-01
-2.702005782027585568e-01
-2.706400068399982262e-01
-2.710642029314555002e-01
-2.716162477974974343e-01
-2.714184056430842262e-01
-2.697817120418383174e-01
-2.711241292421678328e-01
-2.712633956722128037e-01
-2.684416579080893261e-01
-2.696136156378756699e-01
-2.703048586192794422e-01
-2.715868947210649531e-01
-2.696956843211510968e-01
-2.713580392889275439e-01
-2.707212624299589199e-01
-2.707330137269437498e-01
-2.714754808673930375e-01
-2.716392427889403605e-01
-2.706320601426362993e-01
-2.709721007397514203e-01
-2.678639958562015755e-01
-2.701146207965554047e-01
-2.719940496539144381e-01
-2.710661281564007985e-01
-2.709936485731632705e-01
-2.723944745630892950e-01
-2.722914990660889045e-01
-2.710949558285120631e-01
-2.716052250155138181e-01
-2.712860718993560516e-01
-2.716222916054857328e-01
-2.722065567033136735e-01
-2.719193651881117724e-01
-2.704222100539155349e-01
-2.708587234591980919e-01
-2.705435196738996684e-01
-2.710149205288700514e-01
-2.716507790902799035e-01
-2.712102986030809904e-01
-2.715467947961382467e-01
-2.711733188456844079e-01
-2.715073618822509416e-01
-2.699987983251000978e-01
-2.700594421539482815e-01
-2.709366734126741894e-01
-2.700902478253930927e-01
-2.706856147503827748e-01
-2.716815508669161994e-01
-2.717950944014801973e-01
-2.710865639645053116e-01
-2.715529084172589869e-01
-2.716562880497970789e-01
-2.709392667825411549e-01
-2.708400626498532748e-01
-2.717202533713896084e-01
-2.722077657515731830e-01
-2.716977572309561273e-01
-2.714190510074612761e-01
-2.722080945300094368e-01
-2.715929978072382789e-01
-2.709166757464802622e-01
-2.720419155671336964e-01
-2.717642323409173999e-01
-2.708492261917846977e-01
-2.713876789794142930e-01
-2.726682698412769557e-01
-2.712340119339443634e-01
-2.701895547679998844e-01
-2.706537512359018516e-01
-2.720530144622005930e-01
-2.707503786703408521e-01
-2.721819022135754662e-01
-2.715008538185682552e-01
-2.716249644333462165e-01
-2.714109405097567818e-01
-2.719669996018557745e-01
-2.721488205356557000e-01
-2.697805408068894018e-01
-2.703080492735154272e-01
-2.711234739045232933e-01
-2.720661671994054620e-01
-2.713498307774188656e-01
-2.711796203990615717e-01
-2.707982760639349173e-01
-2.716936793760820756e-01
-2.705062097233491558e-01
-2.718872014888402133e-01
-2.702741097571547679e-01
-2.689583717555608100e-01
-2.715901388340921652e-01
-2.717161056250275153e-01
-2.717782951842455663e-01
-2.724686693112768898e-01
-2.721511269877083805e-01
-2.709914701800584247e-01
-2.728484455884095938e-01
-2.713880760324964836e-01
-2.721798076452669468e-01
-2.717106628525402523e-01
-2.728072395685706142e-01
-2.707197030519851166e-01
-2.718024723933901710e-01
-2.726189256615716983e-01
-2.716877500676321278e-01
-2.706974493033894591e-01
-2.715727083958413002e-01
-2.709645483917252906e-01
-2.715948182168556047e-01
-2.726117670934686266e-01
-2.694559608604723544e-01
-2.710417175213688523e-01
-2.724773881601948999e-01
-2.718253176873220434e-01
-2.726160477360292100e-01
-2.728476645663300282e-01
-2.720412708124276824e-01
-2.700362783083004037e-01
-2.727081550093693463e-01
-2.711163296951873969e-01
-2.689584281956443612e-01
-2.708645761772223715e-01
-2.707659295028432833e-01
-2.720996016802152417e-01
-2.715681496612651347e-01
-2.725578241745796881e-01
-2.728653053956176522e-01
-2.719190639962605349e-01
-2.715751436035981903e-01
-2.723615150921572248e-01
-2.710464897222893410e-01
-2.711220328725755246e-01
-2.725622720010127953e-01
-2.685997073539577729e-01
-2.719502051144281896e-01
-2.727245191197556484e-01
-2.716200066736976781e-01
-2.722659859973508567e-01
-2.715958892325700536e-01
-2.720392187252978489e-01
-2.723067467385336671e-01
-2.718784741302036068e-01
-2.711427156329452304e-01
-2.718279766742363601e-01
-2.710185802551663969e-01
-2.726993004952672495e-01
-2.718541844702796473e-01
-2.731279648718670794e-01
-2.729558310184324044e-01
-2.712239654877245387e-01
-2.726704742975628037e-01
-2.716674143948894504e-01
-2.728953563219619904e-01
-2.727791844636564544e-01
-2.706217476117546150e-01
-2.722662470933175372e-01
-2.729873355497263177e-01
-2.717478493865094213e-01
-2.726879476684074821e-01
-2.726154315128995753e-01
-2.711384810377312493e-01
-2.720267960049561062e-01
-2.725485513576469954e-01
-2.730317337049580351e-01
-2.721633134074838978e-01
-2.733621055251231891e-01
-2.713305390523137461e-01
-2.724592468890141839e-01
-2.726753052617928441e-01
-2.726309893666209461e-01
-2.716946296337752198e-01
-2.730351515586296185e-01
-2.722879338816951988e-01
-2.729858030089366006e-01
-2.728703142286300620e-01
-2.731695296788623772e-01
-2.732654869400176212e-01
-2.726110815809335008e-01
-2.715840145771208358e-01
-2.728327971902162474e-01
-2.728416369963900800e-01
-2.733382851039780626e-01
-2.729700694897065349e-01
-2.735275447086367717e-01
-2.733056984109271115e-01
-2.734391496325482285e-01
-2.732533461050344337e-01
-2.725122576093434446e-01
-2.722903517725465128e-01
-2.729679936358071490e-01
-2.697370675589640943e-01
-2.722714287390013976e-01
-2.735185119258951580e-01
-2.700172023077235250e-01
-2.736486939942394669e-01
-2.736009790113536067e-01
-2.723590634942387734e-01
-2.730224904205930114e-01
-2.722393320479020717e-01
-2.731374649387177111e-01
-2.734250206822334550e-01
-2.731560618797454487e-01
-2.732879984921758321e-01
-2.736449264993421338e-01
-2.735088124011677557e-01
-2.739227805881829791e-01
-2.720540070094813467e-01
-2.738078775554242394e-01
-2.735059045625231056e-01


==> anc/Fig01_m0_L15.txt <==
-4.331642102028010304e-03
3.271814169262992067e+00
2.789108100797036638e+00
3.175375381077623516e+00
3.498456798973319515e-01
1.132026659520600914e-01
2.750882352491471394e+00
1.660111727894147682e-01
1.540760100995242354e-01
1.349842244925584904e-02
6.091559669880519667e-02
3.054563907862819061e+00
8.755660471026647240e-01
3.949143856822130427e-01
2.473602602305554066e-01
9.330420676619967102e-01
1.011198444521852924e+00
8.168316896940128746e-01
8.266068622271898203e-01
5.042256871490289338e-01
1.020758962414455517e+00
3.017314796025256207e+00
1.341786034541206929e+00
3.383342729749018729e-01
2.181407250202948678e+00
1.184189128637949340e+00
6.997434366783545912e-01
1.166486136936484508e+00
2.452167111053504378e+00
2.604723897012086287e+00
1.494221463884174428e+00
1.667240974327336200e+00
1.669269960510896711e+00
2.514280039996890093e+00
1.545991361236023653e+00
1.720279682053096337e+00
1.326471534779162909e+00
1.400218679510388142e+00
1.867090390432967650e+00
2.103543306380540212e+00
1.952483862285722127e+00
1.700325745557152324e+00
7.005348225506079496e-01
2.731141506337038560e+00
1.745717488489849645e+00
1.633301557612605759e+00
2.400601092968657757e-01
1.544460910105888818e+00
1.489335271282063333e+00
9.032784503694418765e-01
1.633544788289255534e+00
1.947341919862705328e+00
4.247625328935838995e-01
7.858899156623615490e-01
4.740873331076064789e-01
8.145555518883496049e-01
2.037049312882846408e+00
7.398582297405081887e-01
1.569940167743691051e+00
1.604367057494886284e+00
3.020342703912611837e-01
4.084665743774118507e-01
8.166815504338390541e-01
2.969138154644613281e-01
2.737646245489181451e-01
3.026251866621180731e-01
5.562072946223419745e-01
7.317851689781583735e-01
1.028090347124184234e+00
6.740373822078141730e-01
5.149531197228419677e-01
1.155009336778478835e+00
8.186049690877892360e-01
8.881302658064186284e-01
2.579080453270290452e+00
9.364952226825121739e-01
8.701419508266654557e-01
5.079247611267094786e-01
6.443308605304196579e-01
7.306676491353992775e-01
9.509784221513815083e-01
4.637988060461364914e-01
4.942349265667889124e-01
8.659560492482389904e-01
3.994917794663135346e-01
5.027515527471676515e-02
6.668968770332952545e-01
7.577824494921617804e-01
4.854128093511498876e-01
2.046477584695931107e+00
3.458622258947526840e-01
1.111649692163231062e+00
2.901442782977701751e-01
1.585210941219770353e+00
1.369034768290144255e+00
6.472805730325807971e-01
8.038917110103898089e-01
8.205220143123148624e-01
2.042746641624337486e-02
4.020478099776879088e-01
6.088319039946900046e-01
1.767699848405553109e-01
2.192702284124758982e+00
1.539736552059542296e+00
9.488482095037558128e-01
1.633377366629533256e+00
8.435296689013982441e-01
5.599794195383732687e-01
9.215296410414282047e-01
5.282481152442781713e-01
1.073960880222860625e+00
1.085955203595902807e+00
1.047533680782637422e+00
5.033318133277858708e-01
1.120931082262986322e+00
7.980329039094949950e-01
7.771618045171704292e-01
8.701849390768350290e-01
1.281723734658215319e+00
1.097983771426180200e+00
4.689671952789068454e-01
8.913567181463960543e-01
4.578806716477218930e-01
3.168838632447053549e-01
7.497231611581979260e-01
7.113065241772735803e-01
1.004347068402254184e+00
7.968049224928153151e-01
1.198657392456073723e+00
9.982159433784568714e-01
1.241403387885332554e+00
1.666209044345611012e+00
9.525345632821516917e-01
1.319826393835684897e+00
1.068707122871260573e+00
9.449376804251814477e-01
8.565725788610705216e-01
8.678670331552842399e-01
5.837594912460739582e-01
9.589512983754006070e-01
7.492087585143395456e-01
8.159801167022266988e-01
5.411676042871393921e-01
5.847205054891083664e-01
6.229549692251372672e-01
9.098976886280667475e-01
6.645290186573276081e-01
1.148613376578008216e+00
9.069784499317976589e-01
8.202876744543146081e-01
1.052420377307940136e+00
1.025741726209237648e+00
1.101385703865299659e+00
8.735643367197251097e-01
9.845054149276062372e-01
1.020820093886305235e+00
8.240467810901030976e-01
7.754974928422383451e-01
7.606125683873234955e-01
7.629240177865448391e-01
1.083459088478750498e+00
8.872282207697012035e-01
1.313983169533109008e+00
8.140758706866567662e-01
1.055976517188482511e+00
1.044700512682081861e+00
9.992153288122900268e-01
1.362490229727860935e+00
7.286029961199881333e-01
9.819080574629349689e-01
9.626360674085168156e-01
7.171503988417879949e-01
1.938777852904804089e+00
9.187955649235003408e-01
1.358020910718289453e+00
1.151565147918554688e+00
1.056336642436489948e+00
7.718712266607244965e-01
6.673429964652944912e-01
8.311628602154563783e-01
1.069767667348313411e+00
1.114980392833434086e+00
1.001760218034679628e+00
8.372036465089125468e-01
7.306117594513253932e-01
9.897742032156435776e-01
1.113682647618235988e+00
8.327369796378460975e-01
8.966167583078860082e-01
8.940704873195661762e-01
9.440232965196047044e-01
7.620948926745284568e-01
6.750711045261728049e-01
1.088975121399532675e+00
1.186319625806194322e+00
1.023184794633976935e+00
9.867478276173128338e-01
1.004704495843886436e+00
1.296400690804475175e+00
1.054383592976067208e+00
9.504220651483640259e-01
1.457896575060930733e+00
6.049148986192693922e-01
9.300591738326520197e-01
8.472185630575831405e-01
1.307380932102166105e+00
6.014815269282454135e-01
1.040298313239246930e+00
1.221658446936061404e+00
8.950296925372329682e-01
1.036709520419824448e+00
8.877384288008153268e-01
1.299284389793899930e+00
9.459384604475742364e-01
1.194635841168302459e+00
9.849603120874316220e-01
1.070005440388668516e+00
1.262168071959418159e+00
1.141274833324058102e+00
9.533119508403333775e-01
1.498144126908888651e+00
1.312018935277534881e+00
9.708859428744418540e-01
1.754096597238567368e+00
1.161040837992193930e+00
1.134291499875474951e+00
1.248682064567850247e+00
7.005712008450020178e-01
1.176790250248219927e+00
1.030527011297697193e+00
1.396478600577751639e+00
1.029210240572454138e+00
1.024136078460889498e+00
1.581611074259318350e+00
1.005036063381672617e+00
1.583237403377313557e+00
1.184930898748885797e+00
1.132064502088741209e+00
7.563107529454078382e-01
1.598964034684920321e+00
1.319691217188356580e+00
9.819496941220761110e-01
1.323002354994769592e+00
1.246287975427106565e+00
1.388437705209636164e+00
1.173664254068048418e+00
1.301306328954014990e+00
1.193542233230798555e+00
1.068388310752536041e+00
9.610381188937708874e-01
1.080521835737340286e+00
9.813226843661627674e-01
1.120095166937881803e+00
8.788230404918498939e-01
1.124317100432859817e+00
9.519852436223088521e-01
1.107751207315908593e+00
1.383429199916998087e+00
1.187669531564094605e+00
1.201997251973821790e+00
1.213079894335033826e+00
1.200445007506867556e+00
9.121537123302690953e-01
1.552717806761228836e+00
1.266355853229905293e+00
1.707341660458097543e+00
1.284127316368744554e+00
1.201492590912632608e+00
1.262410674774701924e+00
1.128315280177467406e+00
1.180566546403562178e+00
1.232090475238681648e+00
1.175862750716516469e+00
1.364058107346845850e+00
9.488486637997707307e-01
1.024472746946500035e+00
1.297214227346342730e+00
1.140990317847083269e+00
1.318436741152959613e+00
9.443139524096471060e-01
1.148435910318931885e+00
1.218342751347516240e+00
8.780078160560402800e-01
1.385975389202352748e+00
1.072636399753753134e+00
1.258210351576671826e+00
8.291699858076312379e-01
1.032023176255567165e+00
9.190159436392396630e-01
9.694525508981811646e-01
1.195672390027622045e+00
1.264823918963736249e+00
1.032057000103138833e+00
1.544994077968590673e+00
1.002585079918359989e+00
8.616640516330704713e-01
1.087187372539821784e+00
9.711536079084325257e-01
7.535608163346032562e-01
1.103025991355222502e+00
1.133483852402636494e+00
1.386035828178740159e+00
9.703654351052101168e-01
5.446810601458126344e-01
9.901781283654698118e-01
1.108204543426037025e+00
1.011662340679235328e+00
9.467286895218406384e-01
1.026643540764692331e+00
8.601717916346731663e-01
6.553895623244887503e-01
8.853044733299441083e-01
1.210317718501152662e+00
1.110508722147411032e+00
8.390993586771724466e-01
1.147853422543370305e+00
9.936731217474144007e-01
7.905743293342581968e-01
1.149532287553534315e+00
8.257101865270294327e-01
9.690505664491098070e-01
7.733594836954199581e-01
1.254471292814059336e+00
1.061355065688126986e+00
1.000662234652082150e+00
1.246377216989911663e+00
7.843715893878629997e-01
9.214521767570922339e-01
1.253175206713400103e+00
9.691511339466022390e-01
9.406534158713655280e-01
9.440680767376253835e-01
9.077301827224235620e-01
1.063133787896491489e+00
9.031427149576657376e-01
1.016138603945890617e+00
8.766957279377487477e-01
9.013184972401330208e-01
1.013733758281827768e+00
9.342696854656618033e-01
1.181882920305955764e+00
8.074738509590602131e-01
8.152892020492823466e-01
9.567318271057160262e-01
7.877532929585120414e-01
9.484273916981795782e-01
6.932871132250489898e-01
1.181221540628910383e+00
6.467951292795639517e-01
1.171235280563305281e+00
7.904803741000101525e-01
8.706382537589475445e-01
8.278768639640550209e-01
7.872388528792606532e-01
9.906561848745752963e-01
1.157328913268302006e+00
1.011124073790973688e+00
9.544260788648879501e-01
9.245718178510199392e-01
6.919258597452663251e-01
8.630642048079411044e-01
9.130661491940591512e-01
9.128425258853181123e-01
9.324355669253718837e-01
8.606544282273270730e-01
8.393223568254759570e-01
9.572196668659239682e-01
1.098849553298476778e+00
6.308393656091504376e-01
7.115782130967783781e-01
8.674447871290359435e-01
7.859416268432319885e-01
8.058984364727992400e-01
7.488447139917292494e-01
8.283193204078262983e-01
4.722426495135387259e-01
5.665573118446763923e-01
6.311406197949709362e-01
7.157312465945104840e-01
1.054077500616808605e+00
9.153651063526346832e-01
7.308158330051143237e-01
8.173448158450326018e-01
7.066390737898302632e-01
1.192732863504212704e+00
7.313302274362734057e-01
1.035117727841183388e+00
5.735857353491786714e-01
8.105182680794298378e-01
9.734230394349973059e-01
7.553947997654990587e-01
6.406470494846072672e-01
9.276299505486198527e-01
9.960440290168594002e-01
9.780040789580591865e-01
6.443305450644026822e-01
1.053778849850766308e+00
7.320794174373219665e-01
9.530221050554490425e-01
9.494846128357261605e-01
6.869956049433166845e-01
7.597536820770954824e-01
6.371293447427023304e-01
6.746265286853392329e-01
8.666216041359782185e-01
7.707498131020473764e-01
9.471569706911655562e-01
8.952783116827560672e-01
7.870899775826644129e-01
9.158851135006061961e-01
7.235166057573093612e-01
7.382480018446041514e-01
7.012619355132058141e-01
8.302811909300021886e-01
1.169043516985883047e+00
9.010473806272625286e-01
9.274754568749598027e-01
6.362619459765914698e-01
6.374427364927405248e-01
7.816029881206716379e-01
7.971461829564089330e-01
7.673878829284589420e-01
6.785650582171567358e-01
8.107010794582902857e-01
9.665484546257502307e-01
6.989055337794446432e-01
7.495870135515715349e-01
8.525804821191211857e-01
6.582850897412102498e-01
9.043436646808690194e-01
6.732744952680214112e-01
7.627210384539330201e-01
8.010257320451710239e-01
6.972003754727895686e-01
9.668730286753620673e-01
8.478853315995218409e-01
8.057469548708351414e-01
6.667774066221422435e-01
8.144299981466841531e-01
9.005584436651353775e-01
7.564333069886325367e-01
9.635945297317662916e-01
8.925312133359840638e-01
7.464311886904493321e-01
8.221754139836396913e-01
7.971476766786106394e-01
8.787578385287053706e-01
9.998378768759026425e-01
7.979411268982758987e-01
6.250992783504767392e-01
9.029978932913325096e-01
9.150200086542479294e-01
8.360752980632210063e-01
5.350441347970028572e-01
9.358535059018794344e-01
8.258074930348821008e-01
7.735401234180908636e-01
9.440978316212808030e-01
8.163078706461118772e-01
6.375293818062738316e-01
7.787556020326079631e-01
7.845923467225218717e-01
6.578236670079129489e-01
7.861169928332618628e-01
1.231148429145055845e+00
6.754340958281237484e-01
6.923602431756580300e-01
6.438872902606280757e-01
1.026633929477411833e+00
7.453345672702342828e-01
7.910491665833846442e-01
5.897276109884986850e-01
1.023292092971839429e+00
6.279321441733421993e-01
1.054897470560395289e+00
7.806589005937532022e-01
1.142645113996081596e+00
1.247087500971523655e+00
8.467336501264465243e-01
8.929350022592883462e-01
6.465168744579107285e-01
8.118150198154255870e-01
9.798919211325080036e-01
8.373482490095452979e-01
1.012022477972863488e+00
6.920249591560009295e-01
6.129243993699585724e-01
8.422496756118976746e-01
6.593215829223587621e-01
9.894576674894332013e-01
7.184690409358908125e-01
7.830116953414146819e-01
9.830862458011485616e-01
7.893951025966206014e-01
9.019893130489944344e-01
6.130401903532256558e-01
7.373680650554018667e-01
7.457728429842421791e-01
6.764029296157409998e-01
7.198162003355661476e-01
6.797168378102601549e-01
8.062325017429406993e-01
6.712802574081325746e-01
6.024638258258073753e-01
7.814023431181369439e-01
8.428576875145867842e-01
7.690423279114279032e-01
5.193881996697721215e-01
8.010315733099515612e-01
7.359021812898134396e-01
8.318287198441222108e-01
7.784883098447681338e-01
5.952338624196712447e-01
9.297492964186142572e-01
1.055182661902185348e+00
9.199488870403410568e-01
1.086252087920491327e+00
8.127859585391160602e-01
8.222717039269576977e-01
7.983525825223304340e-01
8.118119316437778510e-01
1.016924609051332640e+00
5.809781577774827399e-01
7.739242939432637858e-01
8.281135390511913386e-01
8.908455200528676565e-01
9.936782648053718026e-01
7.109468946610911777e-01
7.673567364995158568e-01
5.895222307168217490e-01
6.457618533566615859e-01
6.828219206238553829e-01
7.972427863028200834e-01
6.305530150639351294e-01
8.496337317622981722e-01
8.196229304469014876e-01
9.332238894099965654e-01
7.033239283289955956e-01
1.056811631379076299e+00
6.105706862588787809e-01
8.577052109673382052e-01
7.636049865349823218e-01
8.508274237729527290e-01
8.528034217730667832e-01
7.975072334985898737e-01
6.799935787099786744e-01
6.846534459585718047e-01
8.316238810489924305e-01
7.173376467786882760e-01
8.857081988503374692e-01
9.096202178234261693e-01
9.525658588434287033e-01
7.740420364916602569e-01
9.107280882265617050e-01
9.195690822038489198e-01
7.432801433165633354e-01
6.924151019069633151e-01
7.992349479755471719e-01
9.687449822668986466e-01
7.729843289289062280e-01
8.689781805404143133e-01
9.711044485111199887e-01
7.968817919121425897e-01
8.681635792379895911e-01
5.351051905876221815e-01
9.982324223712690792e-01
6.379171475895860643e-01
9.665341926971182662e-01
8.562490308545416262e-01
9.007800404568340191e-01
7.483437292719525846e-01
7.216691391575495995e-01
6.879811730279317139e-01
6.504690276740828780e-01
7.296154893115328610e-01
7.326552119754803361e-01
8.049369331998665889e-01
7.157595440232202844e-01
7.750575449812286966e-01
6.636536881358426898e-01
6.167611185749217739e-01
7.956110146326366150e-01
7.085006938902690399e-01
7.974002939819749836e-01
5.884351378676884181e-01
8.297300311515786175e-01
6.304795877812420235e-01
7.782735198685296618e-01
8.041901736096104258e-01
7.228450922457859695e-01
6.475817703314384888e-01
6.244600606181461844e-01
7.180964484023186767e-01
7.576594056605747696e-01
7.097983321964074221e-01
8.820232643356548108e-01
8.299043481731377403e-01
9.215715880281054595e-01
5.829045753634024551e-01
8.438708924442990256e-01
7.236573452664635253e-01
8.727721378784725204e-01
9.981974169009987241e-01
6.746007859909699533e-01
8.247224865771578539e-01
8.077620073443655402e-01
8.582729374511248732e-01
8.153115286232045511e-01
9.097592556974694045e-01
6.382395057226734059e-01
7.773628736947274520e-01
1.022148870746010463e+00
6.910546204796241820e-01
9.134476725678973841e-01
9.133307971905035849e-01
9.671310912548614080e-01
1.139016295286441993e+00
7.518848753781292027e-01
8.049687825805733610e-01
9.613854275319342335e-01
1.001363872960775891e+00
6.739140916329864339e-01
7.785620702977560370e-01
8.205815645096419253e-01
1.116932648134970840e+00
9.088224608341756161e-01
7.324209067472737811e-01
8.038314700539195279e-01
7.319858455456800250e-01
8.976748863767961550e-01
7.711204042345708443e-01
8.808006052373400507e-01
8.558475557136209222e-01
6.069093038413025942e-01
8.642929638784099255e-01
7.399880143949710831e-01
7.585121083918183738e-01
8.760524520774944923e-01
8.531137256835906735e-01
7.899184502404328345e-01
7.857923367570935902e-01
1.039748201353354329e+00
8.620011074768803017e-01
7.912566113317149874e-01
8.031443738942828370e-01
9.604301668184505036e-01
7.565266948753344156e-01
8.287652749416468678e-01
7.561824774684965389e-01
7.775957474215143828e-01
8.310995190856346193e-01
1.024437976379462434e+00
9.003014644377262954e-01
7.899667665071736788e-01
7.288740425719217875e-01
8.275873851999815400e-01
6.194647292928047166e-01
9.349734823406844475e-01
8.200550540595576976e-01
7.261319730040138865e-01
7.541501376045786076e-01
6.621263229580326426e-01
7.368695661548172460e-01
6.746598722131249559e-01
7.834652077546947480e-01
7.125762419936685355e-01
7.573951205725220071e-01
7.747802020086974606e-01
8.474982286986656455e-01
7.843912045903472796e-01
9.282234094719566952e-01
6.688019000694561678e-01
6.391466387449836750e-01
8.672852742165207962e-01
5.603812617296082266e-01
8.688386239696092028e-01
7.004179571720851039e-01
8.244757075212640896e-01
8.658773944687220281e-01
9.125153464506730039e-01
6.735838070572607306e-01
6.542882597609833706e-01
7.408445681169875119e-01
9.253651653480059469e-01
7.708841748518895365e-01
6.291871493674831006e-01
7.048190182556374195e-01
9.295753730242714008e-01
7.335739210390228582e-01
8.479629263376494697e-01
6.184469283862786826e-01
7.872400009699841439e-01
7.594799640140621477e-01
6.674727544718995764e-01
8.509522150412236474e-01
8.622514231902902448e-01
6.979927380223546196e-01
7.802427361153773111e-01
7.126721830410714942e-01
7.766425590212846508e-01
7.472791844702796338e-01
7.270057009418926519e-01
8.266736332310569146e-01
8.450458389213335586e-01
5.692606215126569946e-01
7.653244716798534020e-01
9.637463467341209622e-01
8.215788664011947073e-01
7.034451938469148402e-01
7.164727496220305580e-01
7.642585095554608188e-01
5.820460278757665362e-01
7.650207107949004159e-01
8.322924049916606837e-01
5.889786445724537467e-01
8.706418294802193980e-01
6.726902679495199155e-01
7.175886480798525646e-01
8.135764998158293571e-01
5.512334224335324606e-01
6.391995329127171388e-01
7.044690884908044737e-01
7.173319699141214034e-01
7.685702435430642465e-01
8.310882289545699075e-01
7.616570411340364277e-01
7.705559947119104969e-01
7.588207147562147092e-01
6.936147002866426270e-01
8.086075891055800602e-01
5.132763737715790864e-01
8.613469623066188907e-01
5.944929338496980353e-01
6.329701990795952860e-01
6.097842895812189967e-01
7.799496577586084722e-01
8.489482030878852115e-01
6.954203184557525841e-01
7.302327775967552004e-01
6.035065076573938869e-01
8.205972987666466656e-01
6.777417565949152012e-01
6.845396844165243522e-01
6.929395708564409784e-01
5.910756039356498404e-01
5.530310558690313405e-01
7.118710286018413713e-01
6.426155225375013158e-01
8.537590898967504227e-01
7.228421316555476706e-01
6.072686369923968597e-01
8.126506820848836687e-01
6.599114091600364329e-01
6.246714007441690475e-01
8.734164513349890191e-01
6.427137036739778431e-01
7.838492433614007160e-01
7.333548020972362469e-01
6.719832810339830820e-01
6.000024386731848125e-01
7.288870352398387764e-01
7.360214859905024332e-01
6.621039528829868459e-01
6.999280589703632538e-01
6.615001276358855042e-01
7.699900111542175019e-01
6.241417137113021152e-01
7.756070824829807142e-01
6.904983778372543179e-01
6.358124248707301973e-01
7.507831513804928969e-01
7.113607301657993709e-01
6.776375977180525423e-01
7.203087875320889344e-01
8.990731612303557441e-01
7.307946839359072966e-01
6.578476417494217854e-01
5.837238636251551593e-01
6.510204442570954875e-01
7.740295297978584399e-01
7.615944862127376203e-01
6.936825464236083816e-01
7.022163059137626062e-01
8.320059021451138292e-01
8.355422099230346289e-01
5.754728583110875206e-01
7.404055144968476609e-01
7.767540577397062940e-01
8.024899820523653249e-01
7.548923735402458535e-01
7.747498955674220200e-01
9.087296214280252693e-01
8.817869521132050137e-01
7.515697660002651492e-01
7.754398308549372842e-01
9.070009094760230761e-01
7.789158899335413277e-01
7.356317890157536565e-01
7.454964100441716646e-01
7.045504721155896322e-01
8.181528298676699062e-01
9.048941335443723144e-01
7.180156252421803220e-01
6.994833508852317250e-01
6.357871779239797627e-01
6.601553861602965645e-01
8.075712231339207126e-01
8.199918590456308776e-01
9.598381424592097311e-01
9.061051303751660457e-01
7.352140070124838500e-01
6.425039364406928133e-01
6.597996230332631162e-01
7.774683898636546298e-01
7.292724965833408124e-01
7.676853459191718132e-01
6.416696318217207651e-01
7.803593528366762344e-01
6.955075526288145848e-01
6.619277468948545629e-01
7.037409214912279110e-01
6.653716852551684324e-01
7.948544062913734942e-01
8.417815698556266879e-01
8.685010412912708144e-01
7.863673772154039510e-01
8.170025672456693311e-01
8.477341908133506632e-01
8.618295222807265121e-01
7.140408501853685586e-01
7.765441272975326381e-01
8.297941805572157659e-01
6.339998224609080246e-01
8.436515066860234002e-01
6.637167713620645282e-01
8.386669382676856799e-01
7.081595158909486099e-01
7.715648159543725404e-01
6.462483342766093264e-01
7.609515520757433871e-01
6.191830246908962554e-01
7.289576577993077677e-01
6.553279076926816771e-01
7.383772591233805915e-01
8.979262132075613856e-01
8.418087517362119465e-01
9.202390569169963674e-01
6.887146533968804274e-01
7.252899761930032829e-01
8.407780445776853462e-01
7.739126783920952102e-01
6.722653189154087494e-01
8.927463292220773061e-01
8.228761068690476632e-01
7.098043121519139742e-01
6.417355904526697019e-01
7.789473366295249779e-01
7.860344650018823431e-01
6.571905850227626189e-01
6.848115029969320533e-01
7.835851782329941173e-01
7.391207178640145647e-01
7.054333394328612394e-01
8.469838202137557337e-01
8.743796749269118207e-01
8.594301390523394479e-01
8.960439210044855995e-01
7.961087932583392757e-01
6.424249995838793303e-01
8.330613181783182997e-01
9.338274599530859144e-01
8.622715176883994914e-01
7.723265191147341557e-01
7.820155808252358121e-01
9.656088942010210285e-01
8.265135057602104318e-01
8.038348939046567887e-01
8.940067129492527132e-01
8.434374423530314191e-01
7.556732681178872646e-01
8.347999413569766602e-01
9.034487670053416020e-01
8.182223091924568648e-01
8.656595007289066279e-01
8.830525132554774004e-01
8.514659181863643012e-01
8.426462839767915325e-01
7.987655083353485397e-01
1.001973801904503247e+00
7.283255130167269886e-01
9.030225691295407087e-01
7.763546804176217897e-01
8.090238676244549954e-01
6.533548357109634219e-01
8.485747673563518445e-01
7.695692409974137504e-01
8.625491801244564716e-01
7.581997816530501311e-01
6.876853873035664311e-01
8.267496203300070956e-01
7.802719403490183669e-01
9.357711124210799092e-01
8.240817878051596157e-01
6.958647827266964958e-01
6.532342492821094915e-01
8.899682218380591259e-01
7.125514133151457097e-01
9.520383929585292115e-01
7.986677070975611858e-01
8.063026145504713638e-01
7.040641536369579567e-01
7.317672774391644763e-01
7.214177564989657787e-01
9.047225473246890415e-01
8.007025928803100934e-01
7.861321015116395916e-01
6.992601712400704494e-01
8.916205991495214089e-01
8.375781632203981308e-01
8.354423836268276560e-01
8.133910505959004444e-01
7.138084569541938151e-01
8.423491833552606556e-01
7.800349612807621069e-01
6.762553975464472567e-01
7.040424298665822755e-01
8.370594420131504121e-01
7.246127865664979684e-01
6.670364909215039662e-01
6.820016998812004072e-01
7.424020024236871462e-01
8.221579575300623777e-01
8.716351335131431455e-01
7.760237228278626942e-01
6.651648224467670012e-01
8.216285998901958765e-01
9.596017421669418290e-01
7.989598941197402215e-01
9.601569651089670865e-01
7.714824066776029277e-01
7.890694056976291781e-01
7.565105852120734831e-01
6.576321032780416687e-01
6.557427027159442590e-01
7.033218598312759307e-01
7.796990712279919800e-01
8.724856885604627132e-01
6.837669535739386850e-01
7.090330277503029688e-01
7.563629487237285565e-01
9.589493890560026879e-01
6.680619378956441645e-01
8.874418620105628541e-01
7.873095446633409100e-01
7.846430564111019912e-01
7.583091480526112926e-01
7.911946077610488848e-01
9.347243919318997118e-01
7.625188090015391218e-01
8.150050039724582307e-01
8.200798631316621456e-01
7.559674219680607710e-01
7.777925155453664363e-01
8.102295550727499629e-01
9.019395530282453555e-01
7.237456471994145879e-01
9.355657433161046477e-01
1.021786164066404323e+00
7.578802977745221492e-01
8.176117195616124933e-01
9.325932802018744860e-01
7.566826851174681678e-01
7.447483896938899006e-01
9.353654534457662706e-01
8.823691367701759214e-01
8.990280120861378066e-01
8.743892443392871083e-01
9.025065479594867046e-01
8.181697638806004758e-01
7.264830285081355088e-01
8.593048740042019684e-01
7.284657497098011580e-01
8.234746394043164219e-01
7.630295514050183803e-01
7.733195643431984845e-01
9.259099290226521228e-01
9.121584909741007330e-01
8.787901619544651322e-01
9.420237973777774165e-01
8.481182850486042035e-01
7.131492578484710521e-01
8.225603216015183738e-01
6.762843802853959474e-01
7.394330788168129720e-01
8.264110445398177296e-01
7.572450161126592638e-01
8.356040860311820806e-01
7.080729787955112320e-01
9.812277661220851765e-01
8.770116272934432855e-01
8.565155550401249984e-01
7.850887393446704943e-01
9.044295512545150739e-01
8.997524503773418614e-01
8.311073146275971268e-01
6.886358868294576441e-01
8.615608491746987729e-01
6.483406221426929461e-01
8.408455867567113939e-01
7.637525593361874643e-01
6.250876096945677807e-01
8.191646631419572389e-01
7.793348752440736327e-01
7.715966738274931958e-01
8.477762778682009781e-01
9.577517964593663669e-01
1.018801431411710867e+00
7.723511312722933786e-01
8.322182189443478872e-01
7.927523381392226343e-01
8.346142935527305351e-01
9.576221600405854240e-01
9.373916451341464118e-01
7.202333520302405256e-01
7.914690712532003181e-01
8.807596862492428347e-01
7.960787786244604147e-01
7.937129889176320896e-01
8.937240864934005158e-01
7.831310303804105422e-01
7.119385095773357319e-01
8.068732042906866520e-01
8.281387790679375360e-01
7.641819227545194604e-01
7.184286379484503549e-01
9.263480895360199918e-01
7.849703514662890180e-01
7.754069631410641650e-01
8.131750513389878199e-01
8.140588756491663469e-01
9.271179362835404447e-01
8.980166339567242639e-01
8.108057621152027217e-01
9.733045068608762174e-01
7.018174586637142554e-01
8.881199578462819488e-01
8.453651065837235468e-01
9.648275103469389213e-01
8.249092489178904142e-01
7.979414298891956969e-01
9.700726509604591374e-01
8.046213505759535201e-01
8.607525550739191234e-01
8.298896836806139987e-01
8.817201498875943955e-01
7.361118035675215943e-01
8.232793957776171068e-01
8.249864177640510166e-01
7.949794279646039685e-01
8.853037963124483767e-01
8.342867162634998168e-01
7.373723906154103780e-01
7.427154071917897449e-01
7.155899322802105056e-01
9.092848122340938533e-01
8.108538218236982509e-01
8.429570696580166445e-01
7.436684241358438863e-01
8.511596241909392679e-01
8.581375809127849141e-01
7.852355130913684089e-01
8.295023842263150593e-01
7.727891021803935390e-01
8.385283371231753158e-01
8.409953583522336018e-01
9.320637794880107796e-01
7.139926999153035636e-01
8.550255778376288918e-01
8.615755514883618460e-01
7.236713798240649309e-01
8.393581207801867894e-01
7.736951803389264803e-01
9.373315493170805146e-01
9.484323596409007795e-01
7.918121885490178036e-01
7.634099624670237505e-01
9.785541787629082888e-01
7.651774711603870349e-01
7.099769109278103452e-01
8.400364358513758845e-01
9.155246166929635887e-01
7.777029427157909902e-01
7.578944963466374141e-01
8.530267935772117838e-01
7.724074021223586994e-01
8.861877513326555933e-01
1.083693158900241871e+00
8.589270231116993282e-01
7.939998646617419942e-01
9.654390888446621188e-01
9.247112290315412375e-01
7.801721860936344788e-01
1.025585324902931195e+00
8.235885295893214941e-01
6.500601072249798662e-01
7.072965310974393960e-01
7.576536502681899821e-01
7.720720692411634500e-01
6.558644400182088718e-01
8.670314864702777236e-01
8.262216466568618189e-01
7.025495102187941932e-01
6.485749706253106650e-01
8.499192006298852409e-01
8.058138417521326646e-01
8.794798158683204692e-01
8.893344782321125352e-01
9.272284820542991968e-01
8.059540591703452383e-01
9.348869465136460111e-01
7.788984640583390684e-01
7.756192546734363980e-01
9.227606492396425164e-01
8.414907756400815675e-01
9.197442759805488643e-01
6.741230010607672796e-01
7.828614259155768362e-01
8.344659660164498449e-01
6.652509504606469726e-01
9.557486080950057250e-01
9.084052711821268833e-01
8.387389411819060614e-01
8.189042673932335203e-01
9.145968166272535615e-01
7.408129662416665928e-01
8.109739744065017630e-01
9.231643824753039684e-01
7.719737720350090537e-01
8.189673045851502131e-01
7.752247218742603918e-01
8.373906167048442706e-01
7.755824047037694902e-01
9.134933102051226994e-01
7.421424953523744206e-01
7.861829256658394716e-01
8.616204906345810155e-01
6.173849982928411029e-01
8.159017035427981179e-01
8.271209114972745136e-01
7.348961235520313773e-01
7.168214269001796923e-01
6.070023510226623120e-01
6.507754007517398964e-01
6.239856949538205022e-01
6.953973501801432588e-01
7.938345567867668429e-01
7.576446732722216248e-01
7.991325613472431977e-01
8.478898860269432625e-01
7.522758711451533742e-01
6.300209807811110174e-01
8.618658456569590065e-01
7.772165763530650695e-01
7.212587844332737363e-01
6.986029938761816327e-01
8.007775697864499831e-01
6.902528859538620276e-01
7.545585776491688934e-01
7.600794614986656761e-01
8.087025836425422165e-01
7.350444117235180874e-01
8.152669084731012372e-01
7.734311898578870581e-01
7.564500821300352840e-01
7.434732375816999195e-01
7.115313418172937165e-01
7.203136786332519081e-01
8.208001653472793979e-01
8.517816097385501051e-01
7.397536309701231438e-01
6.952335421290413153e-01
8.214240612480516734e-01
6.590668013380680534e-01
7.893616403749329491e-01
7.546878629571764918e-01
6.634345704763414675e-01
5.720549524826986643e-01
7.621823042788942182e-01
7.823970299811680018e-01
6.144673929171649007e-01
6.938102913006165551e-01
8.120759935369925575e-01
6.742004227685234330e-01
6.743018501842107382e-01
7.756424200706560912e-01
8.008540710442709765e-01
8.014938609895665422e-01
6.190372645199335722e-01
6.659552218760971254e-01
7.020541304935639104e-01
7.360492951371984116e-01
8.817864240134863918e-01
7.089714469930344931e-01
8.111408344338485454e-01
7.209981020999499668e-01
6.401173632387160417e-01
7.017557485952446994e-01
7.691866171627181892e-01
8.246997445523189807e-01
6.843735753133357580e-01
6.795319581952287136e-01
5.521926480883661004e-01
7.997768542694383420e-01
6.088872487401894018e-01
6.947357512344239927e-01
6.408056447389621768e-01
7.155288550326164287e-01
8.091264873036737582e-01
6.987967299047970204e-01
6.831117918539955092e-01
6.907904843579798504e-01
6.674025454625176490e-01
7.091750424423554078e-01
7.432641412612419618e-01
7.514603940098449897e-01
6.818961795143012594e-01
6.896831733131998377e-01
7.868030206510798763e-01
7.339536423896408923e-01
5.836977601864666854e-01
9.886658798331463549e-01
7.794791248608925471e-01
6.643229474760322661e-01
7.626626721977445289e-01
6.507480726728318565e-01
7.349096563658964465e-01
6.035643034397589757e-01
7.753361516233552297e-01
7.626494829337037151e-01
6.611245214000881498e-01
8.215638394512719822e-01
5.850377732965270638e-01
6.897445871891960678e-01
6.714413185502178250e-01
7.484360163218914952e-01
6.738198584143980652e-01
6.665691316148227852e-01
6.225295057633885021e-01
6.549522234577255242e-01
6.547929941161074741e-01
7.681751053483887315e-01
8.284483213596258722e-01
6.448173847031170025e-01
7.825369799107089186e-01
6.412042966409896572e-01
6.787303397652090231e-01
6.453798332018484407e-01
8.262307247686391243e-01
6.607324067963432634e-01
8.549862037075529608e-01
7.047517990781351216e-01
6.376799216432463835e-01
7.860849268447258620e-01
6.986629413890990126e-01
7.459023503480624040e-01
7.652398711874222048e-01
6.823693894074491784e-01
6.169676671691565195e-01
5.567988341016220089e-01
8.330380881454636510e-01
7.419697540680756376e-01
7.423088200294768457e-01
7.087241031925125556e-01
6.402116461036126971e-01
7.570213479973660897e-01
5.775380945606708449e-01
7.223266745741658834e-01
7.555126335588459030e-01
5.802024301831524289e-01
6.682008838753242808e-01
7.453989793517742379e-01
7.356159913600021083e-01
6.421750746073016103e-01
6.983205597107685625e-01
6.941362378365359964e-01
8.129352426433752443e-01
5.692978412732274673e-01
6.546792987571444788e-01
6.527920838763681122e-01
6.645362541760866382e-01
7.124971905934126548e-01
6.814332557304200177e-01
8.041869360113492737e-01
6.975449297010137828e-01
8.020856373137537076e-01
7.167912998753076526e-01
6.930293820189898923e-01
7.625493892521788553e-01
7.691265392254887923e-01
5.793990925904644040e-01
7.503022259201209687e-01
6.118100377751494179e-01
6.434073743948236501e-01
7.509334841450513442e-01
6.517397748929580903e-01
5.989917637916053472e-01
6.567742228274724425e-01
9.319219899632272819e-01
6.644912775311540010e-01
8.457200623800108508e-01
7.020922985916955295e-01
6.833928326250692242e-01
7.306403663558237449e-01
6.987630451805552090e-01
7.082639918903423926e-01
6.903328845547174186e-01
6.941872203263951269e-01
7.031618868383749943e-01
6.639311420432881805e-01
6.862274930619146618e-01
6.629193469959410168e-01
6.886764890239965853e-01
6.991004630931019204e-01
6.293252771466306683e-01
6.088521042381918047e-01
8.154282146309871360e-01
7.401162137449707190e-01
6.607747942150030696e-01
6.125780640447641145e-01
7.323434848974599287e-01
7.319614057988109712e-01
7.736567776337892610e-01
7.370527230631931381e-01
7.727839431220663302e-01
8.124645788933830826e-01
7.376376352739582032e-01
7.269385161601878975e-01
7.629255524144219480e-01
7.041070038393404396e-01
6.107804269417576037e-01
6.775431774049324174e-01
7.871781273618860819e-01
7.147456059232875081e-01
6.862398686523539793e-01
7.552039459168649049e-01
6.200764984434055105e-01
7.224309110906472764e-01
6.714092953144296105e-01
6.601906369480956549e-01
8.302305830226746064e-01
6.680265073044933111e-01
7.189794129142540458e-01
6.938529089939239336e-01
7.885909360424369074e-01
7.682901680888113427e-01
7.007682636765847350e-01
6.813256877985045534e-01
6.584661485676243098e-01
6.934880493848811778e-01
6.345558285289539802e-01
7.717993095820302463e-01
7.003024158026880386e-01
8.115354021299926446e-01
8.527297582845998480e-01
7.099372598426332281e-01
7.979732381660324947e-01
7.446963970347834083e-01
7.100945528352649028e-01
6.781076653896851436e-01
6.907828902251990089e-01
5.862178193468946530e-01
7.866209382072628653e-01
5.532453724940381568e-01
7.867578577474143575e-01
7.474734310552100247e-01
6.584213027043085420e-01
7.442921177516764741e-01
7.701022388394201945e-01
7.153937184407879180e-01
6.836596318319078103e-01
8.031803086774194078e-01
8.195219601543483057e-01
8.637608674725205660e-01
6.367854839332751649e-01
7.868680020838898503e-01
7.658575967996277267e-01
8.256287685914083241e-01
6.605826987232354952e-01
6.332205338039625930e-01
7.870350934124143993e-01
6.585206356230188796e-01
7.088181800306339042e-01
7.443918339284754104e-01
6.448393377607459787e-01
6.690039818690970419e-01
7.242669131638832525e-01
6.300460123294095993e-01
6.926556872150023692e-01
6.405656407677784436e-01
6.836619270607171561e-01
7.407015388814388590e-01
8.327915258195039971e-01
6.248498873992551772e-01
6.505248526910794027e-01
6.398533551517225915e-01
6.817224993664486865e-01
6.497349103091163425e-01
6.668493017312585591e-01
6.646671291731124365e-01
6.509254658213652345e-01
6.345331006550358754e-01
6.298005326054022524e-01
6.732191066258884637e-01
6.033418408764096297e-01
6.085337835571212883e-01
6.691240108538230036e-01
6.195481025067514080e-01
6.434229419258273852e-01
6.595999534415969423e-01
6.485157982185459913e-01
7.212480550429608561e-01
6.162039616346614013e-01
6.696862795170925864e-01
6.846807117909515794e-01
7.806344368568323144e-01
6.752341657903194738e-01
6.857196785317075660e-01
6.235694736743623290e-01
7.289185622210055948e-01
5.703529211126140419e-01
7.008959247453169228e-01
6.490828941989127410e-01
7.149983764147280763e-01
6.940394069359749896e-01
6.657652669326603601e-01
5.403417413225706234e-01
6.924264920026692582e-01
6.354538086130668839e-01
6.373240293898335684e-01
6.453980595311743507e-01
7.319772480959866323e-01
6.516782819486470757e-01
6.359998289633290725e-01
7.293034898332801941e-01
7.439098516771283087e-01
6.200109787401075767e-01
6.262396076292564562e-01
5.631920234685209303e-01
7.153950250311938985e-01
5.867882312503581721e-01
6.345706295098887395e-01
6.264112557143619586e-01
6.266313618446794909e-01
7.203833064023698052e-01
6.586156723396500157e-01
5.638896452543724624e-01
6.166995295136484811e-01
6.757070803726265007e-01
7.703575432651427191e-01
6.539579557099152174e-01
5.732812464453982404e-01
6.743259393046313610e-01
6.019446252037907730e-01
6.593273367864904699e-01
7.611684815671406756e-01
7.077603876110047931e-01
5.950074236207480993e-01
7.085651252029449010e-01
6.315676020461734597e-01
6.382832589499377596e-01
6.757426035741641579e-01
7.029727684061625181e-01
7.610908984187716442e-01
6.882723171215219260e-01
5.896081769822409946e-01
4.764978508417368475e-01
6.887441597918498859e-01
6.508734337050365859e-01
6.150502312891579226e-01
6.917642363573677233e-01
6.964535695941794780e-01
6.433553730812467952e-01
6.714495086247186384e-01
7.347925032374714727e-01
7.253835217681007252e-01
7.695166644682756019e-01
5.886891281725211700e-01
6.125113995366474606e-01
6.576728308946496737e-01
6.177909734400872654e-01
6.034265352174204011e-01
6.338779305671361497e-01
7.008534360935656515e-01
7.070794854751413228e-01
6.640580512607179298e-01
5.885558196408717802e-01
6.909585972848659718e-01
6.362882886484911849e-01
6.232497635075395781e-01
6.307430898645829398e-01
6.853120691077501103e-01
6.028133963512510851e-01
5.514705281004972370e-01
6.583783535998893877e-01
6.387885840706674090e-01
6.771376806962412509e-01
5.709956826791739992e-01
6.413659487010583415e-01
7.197768720938475528e-01
6.405542478325209066e-01
6.362579414422662172e-01
6.354523308370261248e-01
7.121411374046431320e-01
6.069261758193946754e-01
6.328693888088280373e-01
7.317856990933934158e-01
6.474147712915907515e-01
5.799793563047680456e-01
7.251572661047120949e-01
7.140325690180624463e-01
6.447466002375009664e-01
6.009961646084455156e-01
6.321731882692409599e-01
6.167211122290796599e-01
7.501401611628593091e-01
7.018112605115253144e-01
7.098588488220460846e-01
5.983723698794793933e-01
7.169109602453281882e-01
6.962055288223746308e-01
7.584851161171319855e-01
5.798881364668991845e-01
7.219734039201249898e-01
5.933579865749942783e-01
6.476662390310452544e-01
6.135478130427169940e-01
6.582383438984775736e-01
6.605603806246636012e-01
6.315073576950398504e-01
6.457995684417283666e-01
6.151008543146179175e-01
7.033291085975105217e-01
5.959144227429901131e-01
6.448224571841302266e-01
7.322967291691011571e-01
6.629616273853666808e-01
7.290065513034890143e-01
6.008438260732382741e-01
6.577460323888344451e-01
6.757037876363878315e-01
7.071019249898629067e-01
6.339109925074597474e-01
6.448178088015398268e-01
6.594697959495309236e-01
6.268487396124543531e-01
5.855737304069458249e-01
6.193693582213657400e-01
7.209574958050835036e-01
7.454454473271471260e-01
5.204186567299012856e-01
5.444146291464294629e-01
6.308704541880492123e-01
5.794852725628035772e-01
5.840991483792372652e-01
7.009334399497807455e-01
5.976322870289764166e-01
6.432097691884562929e-01
6.547326336470108421e-01
6.686505648757704590e-01
5.968198060584946063e-01
6.036262404209906673e-01
6.063656536389151475e-01
7.856361030429518388e-01
6.284754156516545454e-01
7.555321191600242736e-01
5.406503444695031080e-01
6.051537973098870538e-01
6.310829535675401836e-01
6.122759947519782475e-01
6.185781842920812235e-01
6.100515960235322055e-01
6.342732617391002581e-01
6.800278164313537932e-01
6.948504817218226215e-01
7.407332374799758812e-01
6.156664585714134441e-01
6.252031712695610421e-01
6.141043504498748806e-01
6.770951094895008016e-01
5.828231376723924662e-01
7.095902067728130369e-01
7.427019863892474483e-01
6.238960802197691669e-01
6.731176168998952436e-01
6.115212818335296063e-01
7.196655763866525168e-01
5.783413907779677565e-01
6.295195963041889664e-01
7.603909696990510669e-01
6.406656120505982432e-01
5.585134665999219594e-01
6.391371764249887955e-01
6.608783956418639027e-01
5.910083834493571331e-01
6.919036065785295619e-01
6.075499822916614612e-01
6.469208203143798075e-01
7.395827132973583629e-01
6.234900327803808429e-01
6.755006517136070698e-01
6.926848546639278181e-01
5.822969259319720203e-01
6.288333281408422515e-01
7.867677257982097494e-01
6.474854295887174649e-01
7.645169662706631231e-01
5.924030660224566258e-01
6.976501208691956446e-01
7.905726750180477325e-01
6.472888936635868840e-01
6.139673534230634111e-01
5.675339202957052631e-01
6.207317594412706807e-01
5.310787388320710178e-01
6.431011547557635710e-01
5.771374975680072517e-01
7.906997675930996783e-01
5.611543804309755412e-01
5.488938861822235671e-01
5.632648836341903609e-01
7.493813591176120559e-01
7.423299148431381500e-01
6.832540077571506165e-01
5.269368654908961336e-01
5.821192250956209735e-01
5.607591655003202336e-01
5.594417049381319451e-01
5.604144826240492483e-01
6.717297543683143912e-01
6.567165883562229300e-01
7.022895503938770823e-01
5.096039772075141583e-01
7.754508833681772462e-01
5.744176972876758880e-01
6.573086631269352553e-01
7.111537491077178919e-01
6.579289729260411335e-01
7.240921121632845070e-01
6.466331376101439599e-01
5.861494687062921427e-01
6.696450786435256264e-01
5.870460368505001636e-01
6.254383523776583242e-01
6.124561670004837755e-01
5.854833909694272531e-01
6.686618261402872410e-01
7.061897189253303342e-01
7.705806795980059132e-01
6.447085839492123771e-01
6.484901869567709642e-01
7.190395925921245768e-01
5.769435405822213037e-01
6.018625694720470820e-01
5.434771731817442664e-01
6.753208407164789095e-01
7.062133272883670543e-01
6.711863508129203293e-01
6.584609668296248497e-01
6.214053675971343838e-01
5.952528921417337138e-01
6.876888380202929030e-01
6.502595841437195379e-01
6.112531096801712138e-01
7.192659811837553985e-01
6.614417049877298060e-01
6.267751989132532842e-01
6.635124106420667855e-01
5.932511720659062737e-01
7.491777167061920428e-01
6.896686470585685624e-01
6.727838043380465205e-01
6.458325230240773429e-01
4.755920130321912853e-01
6.788861142734118337e-01
7.455825958360841055e-01
7.430779160569849218e-01
6.714061139173639337e-01
7.109922053570751910e-01
6.601889565165447449e-01
7.884387725444836903e-01
7.093044699919192064e-01
6.345426348680879292e-01
6.413429662200997861e-01
6.337463324054984914e-01
5.530380918470532148e-01
6.519323170053001881e-01
6.891509035417777707e-01
6.569418635793685679e-01
5.914106308253310740e-01
5.812108244542367741e-01
6.681460604109467072e-01
5.914880852005010015e-01
6.395743296866778227e-01
7.065775872562970461e-01
6.767425670836217932e-01
5.990954635934939709e-01
6.546813322349982478e-01
5.380591766493547645e-01
6.883210141128772719e-01
6.725181655326665231e-01
6.357244763322588144e-01
6.640111030013076121e-01
6.205930004319520910e-01
5.836429238632354632e-01
5.617525293920438978e-01
7.118713093788880952e-01
5.545500547958956972e-01
7.539269064896492178e-01
6.421860867887845270e-01
6.124979468097626611e-01
6.580882133201205741e-01
5.587501879595815346e-01
7.201942180960944073e-01
6.856981479264641077e-01
7.017134467803410880e-01
6.774266332106083643e-01
6.884577387720358654e-01
6.808047459287011050e-01
7.391668678573117823e-01
5.214691973389381507e-01
6.505585081275750969e-01
5.277832894086080806e-01
6.108456648716232840e-01
6.399130699489864460e-01
6.751131105743292116e-01
6.790878775619950680e-01
7.295718572722087458e-01
5.834910687790856310e-01
6.305890339251493115e-01
6.635326134557927302e-01
7.173401824790195391e-01
6.218241205240264691e-01
6.941981019692609056e-01
6.260040505336502692e-01
5.196537557581418776e-01
7.121982780405140545e-01
6.539715998855084589e-01
5.340613718043532021e-01
4.543660905039438314e-01
6.533578020812296216e-01
6.032684542280862816e-01
6.519798775820039305e-01
6.917311328587683050e-01
6.083220287828390305e-01
7.097283587368810043e-01
6.249677166467111356e-01
5.509228813228168598e-01
5.235869618779680490e-01
7.614270397238368515e-01
7.170669629999002481e-01
6.358752122750488400e-01
7.372392719844875764e-01
5.757640318016674641e-01
5.397922465278546245e-01
5.170768377498855539e-01
6.312173286865038202e-01
5.868332480275039176e-01
6.485965343058113231e-01
5.993543542738563046e-01
6.764888595269079596e-01
7.243107799022373561e-01
5.764245424831843101e-01
5.843872279084864063e-01
5.941460716585071911e-01
5.833335458909024718e-01
6.325077695137392153e-01
6.617615993873481317e-01
6.001897703802230311e-01
6.228264958974846222e-01
5.574942612577207246e-01
5.857227643414959495e-01
5.544660655047348730e-01
5.726830216024765274e-01
6.746186840967322018e-01
6.541863109011141209e-01
5.243504844677616683e-01
5.245170521991926460e-01
6.316865121867223376e-01
5.649095286673124772e-01
6.597560433084062037e-01
6.022243670015952066e-01
6.054532092285221934e-01
6.473959742887067659e-01
6.616321661731200399e-01
5.778310393412754431e-01
5.242742125036987666e-01
5.987069285946060582e-01
6.545720277841168278e-01
5.777940884533417920e-01
7.031934280624708711e-01
6.704272036798906154e-01
6.100930991101928269e-01
5.848935681998035374e-01
5.792250678377560691e-01
5.364742848434136402e-01
6.092751231167162773e-01
6.138701234355756764e-01
5.739560348960216496e-01
6.484514797901643757e-01
6.305507265231140579e-01
5.788977576003544456e-01
6.612637348055691033e-01
5.099093211680875148e-01
5.890337480780706292e-01
6.675666941193464377e-01
7.028094934300056496e-01
5.946887810956990039e-01
5.804817417419492198e-01
6.986386683174964363e-01
6.521447960627568818e-01
5.543565810484945011e-01
6.232068670756185647e-01
6.703618116135540150e-01
5.766402757298889625e-01
5.688039826356162676e-01
6.380545609959630271e-01
6.965619228373921556e-01
6.792082040409598287e-01
6.299330978221514554e-01
5.692703201642923538e-01
5.118785871749506056e-01
6.547360133534525506e-01
5.353727852924105024e-01
6.290545773314845102e-01
5.421676368284787939e-01
6.216364051417870851e-01
5.757831563157252974e-01
5.860144857637026305e-01
6.347181801521020184e-01
6.599750531940609122e-01
6.206781831848270370e-01
5.751779327160309041e-01
6.408734096310789718e-01
5.616738889941164103e-01
5.750661518907330683e-01
6.517390460644313377e-01
6.041033165934829308e-01
5.497323832860040449e-01
4.959196909325007119e-01
7.468124974114854764e-01
5.326777208705590905e-01
5.726976082530519374e-01
7.675467388782082345e-01
6.201284421215776943e-01
5.533649128220017310e-01
5.777598406028234823e-01
7.101917679598847011e-01
6.369249920497190853e-01
6.417040761123652404e-01
6.569036556178396991e-01
6.114092583183826646e-01
6.193838304229501990e-01
5.396478524604366722e-01
6.009382842927695201e-01
6.709284220614332162e-01
5.472656588289136481e-01
6.388446967531828946e-01
6.412237515117105158e-01
5.367163242530980094e-01
5.674208669599143384e-01
6.608010990027360920e-01
6.470383972020360419e-01
6.455617994516580360e-01
6.679852734391175106e-01
6.146699582401511375e-01
5.592453406103963243e-01
5.469080598777460445e-01
5.710364156192258012e-01
5.382521499089422123e-01
7.064773812276226028e-01
6.593944284671769962e-01
6.715084156789389302e-01
6.225906140803637578e-01
6.412407230068802866e-01
5.883231182317806285e-01
7.130989984752952315e-01
6.555133881483607983e-01
6.512510146348861051e-01
6.713838825281334133e-01
5.967081623140430002e-01
6.219955004748176641e-01
5.901160433226675384e-01
7.096143803403049954e-01
7.067336758399491714e-01
5.707330470371125841e-01
5.747687521112628817e-01
5.041188336682231874e-01
5.175198107852388985e-01
6.056630910130600398e-01
5.548465371154449599e-01
5.411585595786772007e-01
6.938977510341326482e-01
6.370669673724878024e-01
6.210615616675302375e-01
5.908556274796258334e-01
6.015200665376390088e-01
5.479038293952860350e-01
5.247456729252445440e-01
6.494247566856101717e-01
6.381797387866536830e-01
6.246850834747729175e-01
6.044285056111147192e-01
5.557617117956854536e-01
5.427671615147341422e-01
6.816240535062889627e-01
5.828669517511900766e-01
5.769142456761520155e-01
5.858864877580709507e-01
6.058723840537165728e-01
6.047495150039796652e-01
7.542748061241416613e-01
5.717798303138000859e-01
6.374785056280249940e-01
6.348782312678230566e-01
6.580301185808723474e-01
4.957997655257724845e-01
5.711746674665013623e-01
6.470308711378487398e-01
5.047712099136381081e-01
6.254911804846273737e-01
6.454898367176156171e-01
5.910660062285837402e-01
6.568557794195769572e-01
5.855490690543408983e-01
5.517777484188133297e-01
5.720112778813568610e-01
5.524366214435889599e-01
6.518627916442720771e-01
7.208991394836634647e-01
5.496632658378728387e-01
6.293402032115475997e-01
6.275055764329271479e-01
5.644979717567160105e-01
5.708851466640428862e-01
5.141636468345458510e-01
6.094544499382746894e-01
6.249752314719648760e-01
5.472696703090765835e-01
6.579400247114866040e-01
6.089199658383236402e-01
5.746296520086130455e-01
5.625108141018057006e-01
6.768961954397091363e-01
6.133918045379249673e-01
5.910578906589181170e-01
4.551259591691401152e-01
6.013096271976858809e-01
5.822654387270184140e-01
5.672518175979309740e-01
5.553920636327854821e-01
6.157652382457031726e-01
5.527537554807385733e-01
6.243541228616442673e-01
5.638954072344675161e-01
5.832569571201632330e-01
5.811582568055106979e-01
6.783998834591649096e-01
5.360108094660516187e-01
6.231919370071988817e-01
5.538766409720154993e-01
6.184212547248881808e-01
6.271834145015804385e-01
6.273438229558313539e-01
5.170566632934926465e-01
5.349793269368446902e-01
5.591277393822575714e-01
6.454135969879186696e-01
6.584016946703012962e-01
6.203905144757670964e-01
4.830579439714081658e-01
6.295073639927479814e-01
5.898630413069134715e-01
6.036584620844430704e-01
6.631127068763139620e-01
5.921326598093213933e-01
5.820687963147759270e-01
5.810112579188286830e-01
5.890949554431429425e-01
6.219763263181909974e-01
6.630833818979663397e-01
5.420201548759809862e-01
6.164433335713992435e-01
6.221880652096088982e-01
5.376931895648736637e-01
5.772675665143797152e-01
5.950307134059482639e-01
6.810811797026137260e-01
7.007661492912309331e-01
5.612371618732552303e-01
4.800092970270340986e-01
5.257643090063811586e-01
6.272288466172323274e-01
4.938038187337617235e-01
5.478844174094483765e-01
6.483124760196689040e-01
6.572379462086255231e-01
5.526868576647855358e-01
6.063276957030528935e-01
6.892158534133046022e-01
5.905078332586577439e-01
5.988106885941381075e-01
6.268543191597345521e-01
5.557076645014771277e-01
5.917599558002577531e-01
4.720359124594011857e-01
5.056201261508498357e-01
6.971061276260149819e-01
4.890273525160739876e-01
6.127157494402920568e-01
6.787173591711367360e-01
5.702824734398940221e-01
4.884734086658702457e-01
6.460481354515861252e-01
6.485216566244967895e-01
6.476904573485059435e-01
5.836609784006745461e-01
5.582285413422537479e-01
6.114239912135157606e-01
5.007862259090887225e-01
6.205551316328173916e-01
5.706236631158329020e-01
6.178041346888480945e-01
5.989870829873383817e-01
6.003089197476512151e-01
4.869499039050830258e-01
6.437555965593376728e-01
5.819599643010415768e-01
6.269504789326788563e-01
6.215209722680330451e-01
6.223631130979523363e-01
6.121914989700912857e-01
5.495936744875906665e-01
6.219280400469401338e-01
6.328067052168724338e-01
5.833227364471198495e-01
6.740915606727591047e-01
6.014807530940883273e-01
5.636227483673524885e-01
6.575556676818694601e-01
5.225304273888112805e-01
6.219485323943646504e-01
6.846472891996028265e-01
5.789964782745500305e-01
5.512232703978398041e-01
5.995466428059271768e-01
6.461238889404262720e-01
6.813100675850266574e-01
6.032540080125499138e-01
5.927111703665075559e-01
6.235116422666966418e-01
6.437330250311074087e-01
6.241950313658126692e-01
5.490927172831207015e-01
6.144301232488063036e-01
5.986119794466610022e-01
6.222458844465199590e-01
6.417731670379529518e-01
4.983329475254446028e-01
5.996390317209239207e-01
5.125336989334076110e-01
6.326598888225013484e-01
5.702606659910178788e-01
6.385349257240715559e-01
5.946179138245927254e-01
6.650006412107031251e-01
6.033823006219023455e-01
6.525737122762556019e-01
6.570391411035518825e-01
6.733942754784432161e-01
6.545285303470069760e-01
6.327251768658197495e-01
5.194343548684896561e-01
6.516282346759859623e-01
6.962468450426547717e-01
6.340616866087940284e-01
5.346263013348127036e-01
6.393400442787979809e-01
5.866518928740170891e-01
5.605018398784096245e-01
5.524094123166732873e-01
6.217778677698722056e-01
6.460202460268678060e-01
5.391997356803798214e-01
6.286853593490220327e-01
6.069897720217615200e-01
5.812604636741354192e-01
6.505696411328582007e-01
5.895942043187974990e-01
5.631050322679379549e-01
6.856328283329128359e-01
6.317014150817783502e-01
6.046799861350020677e-01
7.146772563868382111e-01
5.010764054017324831e-01
6.320698124263636197e-01
6.112998755514247318e-01
5.945833357377248163e-01
5.761194189248538544e-01
5.709435422702212604e-01
6.337301638900775247e-01
6.074117617939728264e-01
5.748819276860183125e-01
6.026517320431605818e-01
5.808269038049020949e-01
5.757421524555329517e-01
5.596572833176839401e-01
5.428826777781324830e-01
6.074661369217879692e-01
5.370910434474861495e-01
7.440946990040039344e-01
6.344582528769596719e-01
6.322197391556719781e-01
5.302470188036509935e-01
6.134216423874134794e-01
6.368703285775152434e-01
5.329142890666536125e-01
6.421463017271701323e-01
6.071930217146125353e-01
5.251675263794950421e-01
6.265655298873961110e-01
6.275254195291809500e-01
6.636998056960172754e-01
5.991398938557671583e-01
4.954944667841660322e-01
5.655964001197196778e-01
5.724330065212939189e-01
5.979404822411464870e-01
5.911492854368691763e-01
5.966071967131804099e-01
5.855152265281428070e-01
6.262842424764494265e-01
6.769391258502910347e-01
6.529911518870384901e-01
6.288108673783706637e-01
6.349684705206694035e-01
6.156548718778559470e-01
5.659101136522165509e-01
6.242184042808287536e-01
5.774342083183496843e-01
5.736788764422483533e-01
6.115681364292846478e-01
6.113859337889009371e-01
5.749857913797983278e-01
5.871666035446647669e-01
6.032246806733366773e-01
6.148283468426697373e-01
5.276905077151901047e-01
5.591140831531496991e-01
5.796661178870973208e-01
5.361958382105976861e-01
6.584872053751932297e-01
5.296071315306534188e-01
6.259254077559546214e-01
6.003133769102422246e-01
5.342848996190903144e-01
4.842346170335948830e-01
6.024423568502715876e-01
5.498839814057030484e-01
6.039108809405825395e-01
5.794011746003832064e-01
5.604469983773207042e-01
5.973303910599521149e-01
6.332961869090732998e-01
6.270693696493406799e-01
5.975056687546962397e-01
5.276442097109602658e-01
5.474695569293801523e-01
5.669867789784018841e-01
6.035638386129403843e-01
7.134199872662416730e-01
5.931304703835590386e-01
6.181215275523292974e-01
5.307642262737607419e-01
6.191645256716475920e-01
5.661853209437194279e-01
6.180000451802124539e-01
5.760797366305338008e-01
5.897529023159846506e-01
6.291996902351276733e-01
5.283990469800624590e-01
6.191679179584606008e-01
5.696782183852177051e-01
5.748891819270885994e-01
6.606455251845203547e-01
5.305611128873904958e-01
6.036533313952989754e-01
5.875394867059211546e-01
6.000906269662580339e-01
5.941887489085949658e-01
5.866205338265678693e-01
6.717468218198805463e-01
5.970527967822576443e-01
6.169989858362581181e-01
6.423901203099257051e-01
6.056008944051741727e-01
5.555141158618613906e-01
4.601916680996008813e-01
5.125167508492443069e-01
6.528314694179929711e-01
6.301478610247747136e-01
6.333197422912728580e-01
6.416226611138172720e-01
6.219240083414215858e-01
5.192974894545303588e-01
5.724364154637063828e-01
5.837394961342908806e-01
5.567819477991329258e-01
6.301380103175693304e-01
5.957791358066771847e-01
6.383496507365281625e-01
6.549326907301229461e-01
5.555219536549392823e-01
5.989099897621538160e-01
5.847085344295983589e-01
6.197630000563081332e-01
5.812068932750709127e-01
4.691244827142845852e-01
5.899451563580522251e-01
5.977930367660589939e-01
5.842533306962218731e-01
6.348484147520973009e-01
6.107822085404613910e-01
5.506843576806496054e-01
6.663433777404266234e-01
5.651990572191988305e-01
6.950298372008331116e-01
6.004423615377573187e-01
5.259528550958667559e-01
5.656483592759792289e-01
5.244720066078049081e-01
5.459464295721057070e-01
5.862241304798831987e-01
6.254331760542491958e-01
7.331281361304464728e-01
5.765905145679517396e-01
5.584310582579243842e-01
4.882205395922217250e-01
6.218498857658073531e-01
5.856669751166357907e-01
5.736402812286111041e-01
5.471155932206267503e-01
6.188907808240146080e-01
5.652653470206824293e-01
6.866805089668756024e-01
5.456305026983193640e-01
6.030424580393808354e-01
5.549466598392664984e-01
6.732382319933738479e-01
6.043779662712890355e-01
6.246210289969525986e-01
5.779017267270528668e-01
5.830234128733746690e-01
6.481787332477149111e-01
6.636688839241332571e-01
6.031827597965315757e-01
6.171678168423645472e-01
5.474059302999385590e-01
7.171744113842664081e-01
6.151939371365912068e-01
5.381721373786538809e-01
5.378608585926900609e-01
7.054489729324844305e-01
5.982825121737512797e-01
5.822205090951955153e-01
6.443600503519182343e-01
5.125398144488325647e-01
5.705120536195664727e-01
5.671925668878736726e-01
6.351878387348675048e-01
5.461152802602721179e-01
6.726860369020828401e-01
6.005089935512927246e-01
6.567178609349219043e-01
5.227624435347358878e-01
6.223592455153843517e-01
5.944099491150857117e-01
5.690976654211625796e-01
5.419522073314501087e-01
5.323522615097292521e-01
6.692949822305886975e-01
5.040812225618330755e-01
5.361175582487440749e-01
5.830384925069365121e-01
5.626397784105551247e-01
6.453918812577489339e-01
5.514431385089932913e-01
5.610104081941370557e-01
6.383886900591859703e-01
5.345027257673045096e-01
5.646009678191207248e-01
5.940994694207897275e-01
5.710632236849891852e-01
5.802279447508410515e-01
4.819055523272476327e-01
5.522751629281257291e-01
5.462241004827788071e-01
5.890266299554206553e-01
4.813617501668424614e-01
6.143846584711574188e-01
5.867965847773584098e-01
5.583540891804165129e-01
6.166768713732269092e-01
6.112447451869742476e-01
5.771324149878825915e-01
6.155273559327846256e-01
5.244668640587903941e-01
6.146294473239535261e-01
5.389932085680443352e-01
6.233719504507185816e-01
5.832994979361407761e-01
6.609091094308837677e-01
5.092558063654522016e-01
5.520235336698222639e-01
5.152418347952463229e-01
5.320773000365441874e-01
6.890288508034402293e-01
5.730398542922977567e-01
5.161317269713541211e-01
6.274014759127169993e-01
6.631133165508412697e-01
5.665182714077920956e-01
5.994422149918773313e-01
6.253753643635819870e-01
6.569366177968108955e-01
6.761333289588535855e-01
6.451797870284348146e-01
5.054722615281680431e-01
6.425911983113519188e-01
6.028762158104677971e-01
5.743604911001222169e-01
6.394595825497063624e-01
6.429532684531411579e-01
6.115093064190311178e-01
5.395931966589445627e-01
5.881577309383856367e-01
6.127661956798958753e-01
4.629162797299511967e-01
6.009638495751908893e-01
6.357873745334104987e-01
6.166439560150218657e-01
6.391612473489690638e-01
6.119113593975986642e-01
5.592413872315656898e-01
5.279481363370301938e-01
6.467452678961786994e-01
5.350777283874258439e-01
6.171888455161249620e-01
5.399285363773532742e-01
6.014667036225086472e-01
5.861072041159762769e-01
6.919076828812966706e-01
5.517392083698000604e-01
6.273025321912846231e-01
6.231198384127298873e-01
5.791395123632204767e-01
5.798806832155793956e-01
6.055328007519177325e-01
6.556170319586371864e-01
6.460436511011368177e-01
6.608770229919407324e-01
5.931833955471238484e-01
5.645637612007701200e-01
5.650972714856796753e-01
5.875306746905679667e-01
5.655288769877717669e-01
5.416334346903569630e-01
4.977377882864135739e-01
5.886556721866996744e-01
5.774158114350795845e-01
6.989849730750314905e-01
5.931505173807631870e-01
5.613527699021986228e-01
5.995512859462747146e-01
5.583190632652011987e-01
5.501662728373564182e-01
6.653689220562202244e-01
5.847038638855719395e-01
6.478316197912825647e-01
6.202152369555025135e-01
5.082778266065390849e-01
5.494028013935717825e-01
6.437731529617183313e-01
5.636483620133777572e-01
5.761051861853691003e-01
5.251598113380328003e-01
5.518483826835351991e-01
4.809233634436675398e-01
6.020552490092784259e-01
5.192625423382488670e-01
5.904409011181639411e-01
5.178063173050133638e-01
5.699472538589648307e-01
6.884569823061341687e-01
5.486615420534211029e-01
5.434220546845578426e-01
5.211804883657382703e-01
5.281380122920658060e-01
4.998043741464348599e-01
5.981682204884004594e-01
6.482625064853766439e-01
6.100797792043447521e-01
6.222999944371525594e-01
5.886298141219260538e-01
4.731612258311369557e-01
5.466805244165724442e-01
5.936212035143724197e-01
6.688698018668783885e-01
5.387162572069031929e-01
5.659311420932108261e-01
5.361349487018279847e-01
5.934208358658745741e-01
5.305088070245203014e-01
5.552384808498412871e-01
5.113340020849205247e-01
5.539962382425727139e-01
6.534227229713106544e-01
5.981264469864184807e-01
6.913444111366370270e-01
6.507272907824372954e-01
5.675002246555482799e-01
5.277320644858681797e-01
5.798227647486979830e-01
6.134920658115263770e-01
5.952929150778257794e-01
6.625120117744707215e-01
5.169362055917015031e-01
5.988295008956959764e-01
5.372646299261868430e-01
5.915975719860059323e-01
6.224424911900320323e-01
6.398359244343078123e-01
5.617024294815087249e-01
5.414164030745954870e-01
6.281570765667841005e-01
5.656818894992093893e-01
5.632911804956427515e-01
5.708054135790550099e-01
5.963501651877318732e-01
5.163252973898402320e-01
5.425461955319159646e-01
6.206608575170737829e-01
6.042092990018512744e-01
5.594211047386096203e-01
6.304762871423850168e-01
5.826782459060382280e-01
5.601239178889039216e-01
6.007698760725134202e-01
5.102530118636368073e-01
5.453187820898187654e-01
6.031832225969221417e-01
6.219970244052709374e-01
5.762632926978259462e-01
5.886809121333980155e-01
5.551993015453667857e-01
5.547033637884909441e-01
5.120781078942301390e-01
6.106620645951296167e-01
6.997441817744053383e-01
5.974784898514897691e-01
6.052361330436778486e-01
5.850235555868247284e-01
5.305767518255188886e-01
6.144782641546112645e-01
5.608362202258813101e-01
5.758897250136436607e-01
6.475865343152188425e-01
5.739584326447917384e-01
5.718137499240724120e-01
5.509431319814344086e-01
5.597122930221402060e-01
5.729028228958128466e-01
5.668375665831634214e-01
6.159795029213548379e-01
5.962182012031039813e-01
5.144857249817245126e-01
5.598276389548988430e-01
5.323266726063241583e-01
5.094604598256650130e-01
5.989224460025384111e-01
7.082038572554375522e-01
5.373805645610284509e-01
5.929606694435171077e-01
5.531882468184005086e-01
5.338735637206269979e-01
5.128107758381676984e-01
5.719432999379180371e-01
5.729370172575510844e-01
5.011978170066533345e-01
5.701587050729559625e-01
6.109798802855079813e-01
6.110750135786658932e-01
5.767799740941770281e-01
6.727853665977610031e-01
5.374247613779432609e-01
5.887026471653468152e-01
4.707442786494154818e-01
5.267715341784995342e-01
5.794057811315412865e-01
5.323634971477546607e-01
6.697208079040511963e-01
5.826165455733334220e-01
6.208899036418530359e-01
6.190981789853187145e-01
4.809710186859543213e-01
5.956456108770765701e-01
5.664407263874019494e-01
6.109623131216911363e-01
5.969871573863072545e-01
6.012933411880313495e-01
5.845497530658603225e-01
6.461777314224408375e-01
6.442773842219828850e-01
6.276717368230828598e-01
5.837694050877558771e-01
5.666082876474050067e-01
6.248662560687805456e-01
6.022064735256397183e-01
6.606346414474207895e-01
6.205007593130016375e-01
5.398020746757586918e-01
5.944595444576399323e-01
5.569881660055078232e-01
5.832914958321727683e-01
6.074401467521082232e-01
5.628355084402074660e-01
6.057527571512760778e-01
5.983480220783103931e-01
6.045396118394563700e-01
5.468226273159937367e-01
5.707050223960846713e-01
5.542724595646615349e-01
5.566157214372956519e-01
5.730506446009634436e-01
5.788627415056696313e-01
6.289174729935713692e-01
4.885909601579349615e-01
5.750166296478647077e-01
6.440545608639626218e-01
5.380819753851459053e-01
5.412957760706013088e-01
5.678943886712429778e-01
6.013587161643595413e-01
6.582688304460290185e-01
5.728748571644174392e-01
5.952865556338762243e-01
5.362289769891785962e-01
5.869523636344283757e-01
5.963547872615665435e-01
5.904133430400348992e-01
5.972774156774208754e-01
5.531145249926370244e-01
6.151411521303520313e-01
6.559591267125643999e-01
5.881344778386328187e-01
6.614557226209364371e-01
6.189546457224236464e-01
5.338327860434310956e-01
6.730741941178312038e-01
6.077944172990695781e-01
5.531861957689644393e-01
5.657193178252778454e-01
5.964706774440978743e-01
6.010747610049286260e-01
5.775117960733221478e-01
6.587532108127081010e-01
5.827779469803338053e-01
4.957497029470734895e-01
6.419425494707863278e-01
5.768809960988476870e-01
5.705896264468144352e-01
5.572005490353036938e-01
6.045125902793206940e-01
5.273088636350037328e-01
5.961611218743434470e-01
5.977300325816670146e-01
5.790276770601555656e-01
5.998359535370513251e-01
5.591377747094052886e-01
6.606916371812711075e-01
6.761635991384816746e-01
5.966903875286747594e-01
5.844750505602226420e-01
6.137400496638986125e-01
6.257097046344649582e-01
5.258691529328750613e-01
5.361256704656117700e-01
5.623356953369151867e-01
5.588445972264548534e-01
5.405820990258483061e-01
6.443973774455726833e-01
5.829176740972098480e-01
5.993079141420266653e-01
6.026735840297772206e-01
5.664671818287361216e-01
5.980071316591861752e-01
6.089035342080368896e-01
6.348982808921370680e-01
5.954132444163383608e-01
5.830965740265477981e-01
6.504937658083057572e-01
5.994697512170340525e-01
6.231590447721441217e-01
5.856413094036302391e-01
5.967707613513785203e-01
6.128696609725392541e-01
6.557804744002503350e-01
5.486749860496591413e-01
5.899973712845866247e-01
6.305566976640707422e-01
6.075017329537233390e-01
6.146681061008163471e-01
5.879659588839160067e-01
5.265962970563309309e-01
5.624373617061622088e-01
6.225314953414879948e-01
6.542770121729759580e-01
5.976821063267493406e-01
6.313332953690282690e-01
5.684070705710468907e-01
6.096217634809841801e-01
6.148059492660361558e-01
5.983197080983522209e-01
6.296953526759113684e-01
5.783811211886028536e-01
5.888912406814962308e-01
5.640676030144107234e-01
5.518657934145657640e-01
4.999514476615725678e-01
5.983830417283203529e-01
6.145648513910962896e-01
5.753584245758265325e-01
5.812851188823696669e-01
6.590566517835313443e-01
6.063604131042746870e-01
5.365816229606821253e-01
5.505472487583077390e-01
5.485683006629581415e-01
5.151537809040434013e-01
6.281691473594955832e-01
5.867158915232367766e-01
5.816808630250962509e-01
5.720795051333016357e-01
5.146993686850641625e-01
6.087373776056207442e-01
6.605839108566028406e-01
5.187029075004965240e-01
5.658536635939196424e-01
6.350872152700600681e-01
5.806638483286638008e-01
5.610193797335766286e-01
5.700126224475444703e-01
6.666792274530519702e-01
6.048985712810216464e-01
5.976677597682574783e-01
6.453079210073441319e-01
5.978737193249954451e-01
5.358060165598901303e-01
6.682321988088825160e-01
6.211000355423497155e-01
6.084310929042141547e-01
5.821096105930656517e-01
5.836225884834878030e-01
5.538939869854322406e-01
5.620277168897560571e-01
5.522064978913178157e-01
5.439825512979334921e-01
5.161330285624405878e-01
5.633372828128404564e-01
5.548367300874603725e-01
5.490239687706295335e-01
5.915961146596017128e-01
5.448507009022552916e-01
5.034637363379611541e-01
6.208248322569857036e-01
6.190042881132118424e-01
5.617198755215109252e-01
6.384291392644557694e-01
5.779935274317982152e-01
6.696860838166460717e-01
6.401731250786630856e-01
4.947470038059582076e-01
5.798151583013110288e-01
6.196059500857962199e-01
5.294098449287083508e-01
6.376454852721379352e-01
5.918805619337385027e-01
5.526312436509451809e-01
5.736021171164761290e-01
5.640014083874009820e-01
6.333068266801975543e-01
5.638739189089971848e-01
5.531866871475658032e-01
6.083390503830605756e-01
5.739377131268242893e-01
6.407175020009283628e-01
5.263451338199397478e-01
4.639477576113931745e-01
5.793994559616496565e-01
6.396237438302752043e-01
4.933071914505947064e-01
6.518809040039426073e-01
5.403478815980574668e-01
6.013933254122392214e-01
5.748747520779353692e-01
5.088186465607621445e-01
5.841752019365462623e-01
5.649465308341656833e-01
6.067422718031979523e-01
5.682853860875395346e-01
5.647874005836660549e-01
5.071111093156152050e-01
5.181089130432641188e-01
6.492374751717631121e-01
6.334643433898935472e-01
6.348157364499678046e-01
6.145027562326063064e-01
5.572349312922381115e-01
6.801803225432179190e-01
6.124557515768483951e-01
4.841179797090954251e-01
5.814634917321197527e-01
5.755772995685763949e-01
6.401003161933669361e-01
5.708506084189548524e-01
4.885259385603782922e-01
6.272525397920224455e-01
6.287270688015851317e-01
5.672875837704551838e-01
5.371940279176738997e-01
5.467684237870528152e-01
4.960421199945087567e-01
5.452767778922396058e-01
6.323855597258618566e-01
5.170834811752498261e-01
5.353661517684590310e-01
6.050126493317928844e-01
5.132250977031318495e-01
5.089878134562761947e-01
5.035619803760864599e-01
6.122083165117592207e-01
5.028012850952376933e-01
5.132690471981612435e-01
5.505978723050926060e-01
5.280542799742056204e-01
4.507399000241297249e-01
5.463655132941278580e-01
5.671135140590893853e-01
6.580002587138397141e-01
5.559249552633467317e-01
5.802771285085396302e-01
6.167471412014078336e-01
5.387439550440329405e-01
5.544494547761195102e-01
4.919774717454671875e-01
5.626225156575943576e-01
6.054871733080724461e-01
5.336084512248443490e-01
5.937595078249192637e-01
6.322908476401757349e-01
5.640875065788278908e-01
5.959028506464598696e-01
5.792601147546840856e-01
5.722952142372601525e-01
5.047905253556866922e-01
5.947645971979056423e-01
5.087103701269121148e-01
5.908254357940222468e-01
5.283296720387408163e-01
4.740101294763454653e-01
5.857855965888059124e-01
5.700122976109379680e-01
6.136532787896030738e-01
5.620986358658506266e-01
5.837613363531053423e-01
5.306973480038927882e-01
4.983144912675848692e-01
6.262983980796829053e-01
6.098972415267838176e-01
5.116779148579740921e-01
4.945873418298897817e-01
5.954721658361435965e-01
5.694271246228367334e-01
5.792187037846565634e-01
5.870634144522346443e-01
5.513952376542560208e-01
5.356227863337539308e-01
6.199266304003507866e-01
5.778485456666664355e-01
5.416779954591777191e-01
6.038302544098297364e-01
5.298476373329602529e-01
6.029254213314845234e-01
6.126200973532754945e-01
6.124434918559885643e-01
5.561866238375378080e-01
4.690949511810639794e-01
5.891796221434545400e-01
5.673712362589493630e-01
5.253502333629059828e-01
5.086957691466994502e-01
5.773201980464259808e-01
5.371775284695627928e-01
5.846928422570717432e-01
6.604875752375901632e-01
5.765036594497217060e-01
5.540801986481430630e-01
5.140039055791897349e-01
6.156379284972501864e-01
6.012509388406651611e-01
5.212384227978964502e-01
5.396290348236262302e-01
7.151756704207856696e-01
5.266653598107108314e-01
5.552555110507017000e-01
5.088769705389196707e-01
5.896266592256315109e-01
6.290981166689524340e-01
5.436050285178292141e-01
6.161602238425750722e-01
7.210006040139126382e-01
5.178013116671618121e-01
6.307968852226174539e-01
5.942541000427851161e-01
5.101447100033681403e-01
6.365214312170845989e-01
4.898499345562922769e-01
5.310432115665272290e-01
5.780867225987657010e-01
5.850013469656646370e-01
6.134404324257848318e-01
5.700068045083463986e-01
5.542754345216356349e-01
5.124788307062019266e-01
5.745738737056940160e-01
5.171602075667924847e-01
6.147121411887049858e-01
5.729375060841724876e-01
5.359566357016147808e-01
6.365691839020575227e-01
5.470597228698507175e-01
5.762926146704980823e-01
5.734418967817559443e-01
5.068901439672320874e-01
6.080004372887135577e-01
5.855310627928818068e-01
5.950057838322281301e-01
5.114485955958216756e-01
6.629922739287017475e-01
5.403863791440994824e-01
6.221286399985639370e-01
5.217946557081831749e-01
5.887944468368380146e-01
5.429527249437067216e-01
5.072131521097368312e-01
5.349255611317913495e-01
5.735829274283682500e-01
5.461659347860394753e-01
4.976130963701590471e-01
5.893631672525003751e-01
5.275127234826249012e-01
6.332091903511800624e-01
6.247086833817252494e-01
6.165187995159424617e-01
5.701861984242372339e-01
5.909002590401286614e-01
6.144771515055545974e-01
5.691083107850968270e-01
4.959381849652109153e-01
5.524787246202448321e-01
5.329697478729611415e-01
5.920764818836578014e-01
5.454890369328831978e-01
5.583810839731027098e-01
5.111860765094149439e-01
5.538470933355021941e-01
5.304756819479983232e-01
5.959652375340693808e-01
5.598894440903121605e-01
5.185300636626626325e-01
6.290330450828357511e-01
5.612172249058762219e-01
6.252996440404771095e-01
5.578005930424749792e-01
5.445002702527973470e-01
5.135398287426327091e-01
5.413682482362001114e-01
5.807412553084397855e-01
6.102547088353925675e-01
5.865077864378180905e-01
5.176541446049895967e-01
6.061944657918472146e-01
5.019906526966456672e-01
6.042519382518710680e-01
6.270391091103373338e-01
6.031605118121503573e-01
6.117049219257174597e-01
5.530074153850969010e-01
4.709070256752693751e-01
6.285640064803306171e-01
6.079032556535571841e-01
6.449999848210913322e-01
5.778104750823448432e-01
6.482809510626185157e-01
4.785602940443866582e-01
5.640765968999169599e-01
6.688380061499192841e-01
4.699545723245902584e-01
5.333718644393018460e-01
5.653964907723825206e-01
5.191840019364647452e-01
5.065662964857321482e-01
5.963830122356356123e-01
5.290995092257214649e-01
5.678434051210037303e-01
5.694056021766258358e-01
6.445642696061479882e-01
5.109669598916046773e-01
5.247588519380040895e-01
5.668273949927695732e-01
5.606681847164293186e-01
5.709149682180751917e-01
5.977407504072752564e-01
6.446203690479830328e-01
6.121870496455159572e-01
6.054321042808165076e-01
6.496171016218532657e-01
5.419181217591850785e-01
6.843691711074333384e-01
5.302447465782565983e-01
6.685685616692595978e-01
5.546831027624749000e-01
5.071093647742566102e-01
6.599906331338939447e-01
5.431839924534930253e-01
6.157038631201842138e-01
5.559369355142258495e-01
5.635529340212339644e-01
5.945139491710487167e-01
5.620447509396631069e-01
5.468193788464363880e-01
5.573826273883911719e-01
5.115553367172218646e-01
5.306803150457334306e-01
5.193878798693063459e-01
5.748423874121255661e-01
5.391149510631817465e-01
5.128049647183532400e-01
6.194546080310652236e-01
7.132847187247723930e-01
4.888683219287861537e-01
5.690279725793806476e-01
5.461011994429686434e-01
5.629519323878533488e-01
5.849726245253109580e-01
4.778371624934663053e-01
5.765470902024253386e-01
4.692403293402637177e-01
6.110881827787342235e-01
5.841134805253417328e-01
5.275350436980053015e-01
5.504552051595141826e-01
5.944489154614992499e-01
6.701210061647917549e-01
6.022330373227300360e-01
5.672496243389686388e-01
5.727093929587689924e-01
5.449562270935345287e-01
5.311558219377027212e-01
5.727653055943573435e-01
5.552738341977069281e-01
6.208129409619519423e-01
5.537739254509306264e-01
6.413530160571291328e-01
6.077304927191871098e-01
6.351679923571172948e-01
5.503361127097726735e-01
6.158881596971742534e-01
5.462787545358995800e-01
6.646352215091819726e-01
5.367799797491665803e-01
5.795266085723653759e-01
5.677387816231865836e-01
5.903567681732616590e-01
4.908125773131545300e-01
5.422765869083737700e-01
5.268586823139760345e-01
5.024265032272005049e-01
5.309958210194605233e-01
5.707653948401163468e-01
6.057573942929929123e-01
5.843530763741207057e-01
5.357881327577382891e-01
5.179161886254021185e-01
5.234275213404308014e-01
5.192321455409775188e-01
5.408849242039713845e-01
5.026827505973617827e-01
5.459389455325560636e-01
5.221334328094439092e-01
5.904544351141264302e-01
5.508068252959613664e-01
5.284179074617126881e-01
5.753274917311747005e-01
5.318830978469432091e-01
5.471193377597622920e-01
4.139062942036703663e-01
5.728491266880173516e-01
6.050274727045227285e-01
5.924297303429697514e-01
4.974634937975244142e-01
5.563713475798165442e-01
5.591226375281678207e-01
5.817169254128390365e-01
4.600468316949391512e-01
5.344552613758373205e-01
5.098265236588633842e-01
5.608587377814400199e-01
5.407911890771244234e-01
5.658845031451754659e-01
5.899701760348430302e-01
5.291592944114053010e-01
5.567218404012256316e-01
4.258910095881493496e-01
5.810558029483547937e-01
5.305669457479169626e-01
5.174958860958547291e-01
5.630897096418617798e-01
5.405830507694980858e-01
4.596100490709996156e-01
5.426867877841057286e-01
5.026660941460151522e-01
5.935446365041677774e-01
5.909701658640762467e-01
5.623631081135960219e-01
5.232435635513975614e-01
6.016582900184717086e-01
5.191170274339723667e-01
5.235764895266135088e-01
5.751437325703048220e-01
5.368448886392692687e-01
4.903277206234502028e-01
5.970577854825922515e-01
4.694069258819739687e-01
5.413353548963362183e-01
5.647443203828361735e-01
5.395779112480287854e-01
5.704048039479772125e-01
5.945712170112075201e-01
4.403794303863071691e-01
5.600387148154977179e-01
5.906379569815278785e-01
5.765505866737049567e-01
5.403952308592754328e-01
4.890336413831663509e-01
5.460909449778184044e-01
5.214776430157437304e-01
4.942150708947751769e-01
5.604035422499319408e-01
5.269307156447335938e-01
5.221852544806465657e-01
5.773531146556643012e-01
5.577131737647756937e-01
5.785337510836897623e-01
4.864968792557403665e-01
5.195968243161814826e-01
4.864241086024217453e-01
5.597721173007038642e-01
5.207621101710717681e-01
5.497489295467727910e-01
4.695987409269126722e-01
5.408935926122374616e-01
5.315572310922287436e-01
5.638911016467763604e-01
5.258689156134030984e-01
5.669402771688667464e-01
4.770035779149873756e-01
4.791544565705485592e-01
4.362877213873994076e-01
4.750806990656595841e-01
4.796261743655371723e-01
5.729058033614532475e-01
5.329198269431555390e-01
6.254525761801995598e-01
5.099126785672392081e-01
4.892062871258636703e-01
5.111293884974544843e-01
4.784807272116605725e-01
6.019528154129882846e-01
5.654878753000472935e-01
5.975147510552423213e-01
5.223565923050653703e-01
5.936427275097981848e-01
6.233185249018754481e-01
5.909649172198389033e-01
5.649115186239911379e-01
4.792683469394789508e-01
4.900696139065273127e-01
4.937095074037862186e-01
5.152422133739331667e-01
5.352812511277829088e-01
5.703769584626282585e-01
5.029126935610870319e-01
4.951844615708613229e-01
5.142737596377638942e-01
5.074449584875734276e-01
5.310386027389164543e-01
5.267917925624888698e-01
4.344844254533472561e-01
5.283081965228753063e-01
4.889783909608069190e-01
4.802334585170540682e-01
6.323648770531793417e-01
5.736012565224730686e-01
4.985458215277560612e-01
4.907539985527747395e-01
5.579351783959700661e-01
5.652254840252423085e-01
5.230073025528377828e-01
4.782122962033881763e-01
5.336463065993256594e-01
5.300398232654621733e-01
4.540888248443724629e-01
5.644988809999965662e-01
5.138362638114908343e-01
5.563234654347199992e-01
4.860544635867907748e-01
6.146915883788128809e-01
5.356031907554835714e-01
4.936292575717100561e-01
5.310463478461328046e-01
4.993696777888279037e-01
4.535020332053966152e-01
5.033526977339460862e-01
5.524746729704772541e-01
5.616088600537453290e-01
5.119543415911788076e-01
4.774635487652272858e-01
5.146695608056193194e-01
5.156538056927656433e-01
5.003518362941516973e-01
4.557872942783571801e-01
5.690110834000506879e-01
5.454262116350789835e-01
5.806077782856632341e-01
5.890149793743341133e-01
5.146044262363257404e-01
5.203806531996494344e-01
4.217868649118760027e-01
5.087790518405791440e-01
5.140744405353472324e-01
5.370562374060965372e-01
5.488761986222070455e-01
4.519213938031170219e-01
4.497537645559374075e-01
4.872166013050744371e-01
5.822461240813241456e-01
4.547461005258458533e-01
5.299714221409045356e-01
4.656774694031855510e-01
6.102213554662707651e-01
5.479107044789913727e-01
4.946904096491312464e-01
6.067219253324018791e-01
5.279676208440183816e-01
4.841888930785789857e-01
5.496228544214760703e-01
5.305152934804097109e-01
5.423043458787561999e-01
4.831628368907446847e-01
5.355861163943761438e-01
5.264808251996350164e-01
5.342719132572683050e-01
4.592561804007572190e-01
5.791793124269418724e-01
5.667064964146486528e-01
5.644555324789622963e-01
5.110506319550893739e-01
4.932034128045167942e-01
5.078532443930795504e-01
4.949109073943127601e-01
4.938644655437909869e-01
5.331545365969186934e-01
5.771267637560399955e-01
5.638001749866282664e-01
5.068302465114699062e-01
4.940208775459372648e-01
6.148443363420804664e-01
5.250926693536848155e-01
5.705977258609390423e-01
5.041819158584427418e-01
5.272035031314287190e-01
5.799937202073577325e-01
5.736190052209471091e-01
5.355248705227494410e-01
5.032675111760145370e-01
4.947344708911875499e-01
5.336356673367859127e-01
4.354443279492603014e-01
4.360230478401317944e-01
6.243978520534754217e-01
5.304328754676200797e-01
4.963911939336584367e-01
5.084499234686029601e-01
5.265235444028086853e-01
5.182459144325752831e-01
5.441412140220381888e-01
4.604474101404945618e-01
4.632383210106333360e-01
5.824624466010355217e-01
5.124830369511055306e-01
5.635067976506018539e-01
5.176351131479809409e-01
5.582278662114348311e-01
5.249873629141342812e-01
4.894568687986097233e-01
5.065502976251503586e-01
4.800621474523527610e-01
4.941746605355872846e-01
4.815239513756285339e-01
5.025124572687925673e-01
5.121442684571427817e-01
5.129247997190727881e-01
5.556577301139379310e-01
5.189028384836582575e-01
4.432526480849944828e-01
6.014507929541412778e-01
4.989389518505275567e-01
5.015566490073968264e-01
4.969645196103890106e-01
4.807452527217295213e-01
4.861684169106405551e-01
5.278175485578339154e-01
5.140333021224724463e-01
5.329009893345847404e-01
4.980646285252835481e-01
5.078106159037260037e-01
5.201218614574859567e-01
5.510703482035630429e-01
5.048029548838413039e-01
4.891536904996072188e-01
5.451817960707929789e-01
4.345318631276552379e-01
5.919907769402186215e-01
5.198756622924001203e-01
5.130649721212717784e-01
5.067056253318584780e-01
5.452862839285474994e-01
5.364104949556200985e-01
5.666914828839326734e-01
4.863694282704990046e-01
4.937602933864572718e-01
5.079584468535803810e-01
4.679502265673750050e-01
5.805387931599115259e-01
5.113067419848051909e-01
5.090077093209552928e-01
4.813608365389805410e-01
4.759315473779840433e-01
5.181352159730363560e-01
5.164594042814286690e-01
5.081749003878696103e-01
4.813010168442047876e-01
5.149881878999090778e-01
4.554408858543996796e-01
5.432655769650976962e-01
5.124100150900398054e-01
4.879073370541915367e-01
4.941807176543068780e-01
4.593922477288748252e-01
5.443387040963110213e-01
5.048854868695954456e-01
5.631972339302416808e-01
5.346036611175928321e-01
5.963528883251028034e-01
4.682980872731299371e-01
4.825347611832032091e-01
4.628719400069452594e-01
5.464776016176841056e-01
5.582644867393898869e-01
5.564883929549779840e-01
5.573158951346860457e-01
4.777930292934138290e-01
5.091668874654616816e-01
5.236719825377212922e-01
5.327637571002327155e-01
5.278677742035690068e-01
5.368396875480868635e-01
4.958923563913646970e-01
4.809639425220769704e-01
5.931051671264928604e-01
4.962823283788512785e-01
4.877958681115541761e-01
4.571292751261488707e-01
5.145948444723791315e-01
4.795957432967015710e-01
5.355250193642547840e-01
5.324101448801609182e-01
5.700266575958669035e-01
4.704207423508072194e-01
4.873379336301164044e-01
5.136480148159404679e-01
5.846042192527840520e-01
5.112146298873777583e-01
5.044686225490878639e-01
4.295027740373876246e-01
5.611378809025947545e-01
5.922554025725647042e-01
5.136671043857788943e-01
4.356501523872310933e-01
4.469400162122880715e-01
4.869762576588587133e-01
4.946370158228324265e-01
5.488604030882984208e-01
5.146632848138578131e-01
4.837758641432415851e-01
5.570319899925436635e-01
5.289213755971287068e-01
4.817878985064153463e-01
4.660321728445154799e-01
4.815467780472748593e-01
4.417277917761389117e-01
5.373204807612766976e-01
4.413257493798796172e-01
4.480800051318060140e-01
5.094399778574467685e-01
4.763983749700826387e-01
5.295416762764831864e-01
5.971196978358016549e-01
5.033657688410341224e-01
5.310857378250520844e-01
5.220017927739674102e-01
4.809557781928133213e-01
4.801975579289950447e-01
5.602873494060693904e-01
4.548022771985151813e-01
4.504886864808578806e-01
5.228580593681909638e-01
5.586292223195942208e-01
4.719358263674324760e-01
4.804778639131355722e-01
6.006635529673512996e-01
4.926139070045683632e-01
5.618808331655350541e-01
5.008019911876839814e-01
4.771223095551266891e-01
5.110860514134430987e-01
4.164467287272100027e-01
4.982055211231928293e-01
5.076192230082372525e-01
5.202752423590398800e-01
5.192388679892047110e-01
4.620702734085950225e-01
4.752722926131938141e-01
4.861370732647617987e-01
4.413628573100549790e-01
4.804706353834600763e-01
4.286113831383894790e-01
4.675694746045712114e-01
4.977036765511786975e-01
4.866770350201440332e-01
5.998173781595257381e-01
4.761079598849717875e-01
4.776573124097136525e-01
5.423682552049003958e-01
4.941372236820026353e-01
5.069612828872285260e-01
4.516507914311044813e-01
5.074397974793474209e-01
4.725204127931632581e-01
5.001531426540248848e-01
4.398588865852726681e-01
4.597754950904617832e-01
4.975426151440955347e-01
5.217157042577579285e-01
5.663592915066667510e-01
5.428196201907178331e-01
4.840746170185910580e-01
4.945469216011720848e-01
4.971880211181417542e-01
5.192794570981861257e-01
4.656125726214980221e-01
4.359406575803441153e-01
5.416925499958151757e-01
4.902121857898338320e-01
5.689588452130387441e-01
4.661316054963360878e-01
5.129558697987987026e-01
4.735311513872037525e-01
4.565769335668642404e-01
4.671153001906873659e-01
4.512833105929470734e-01
5.318784389826085590e-01
4.453831273423780046e-01
5.119245361763002933e-01
5.490687530963436203e-01
4.892765308278687608e-01
4.837666725636013410e-01
4.709073236197024448e-01
4.735573897536860533e-01
5.298937874523735880e-01
4.986725333864690524e-01
5.081491025375762804e-01
4.557742669473512365e-01
4.170338369988065286e-01
4.553994588009547262e-01
4.637229406561896305e-01
5.019294735229367088e-01
5.230496765478811483e-01
4.690911521087563485e-01
4.627182144313423118e-01
5.142082440581903224e-01
5.213266832052737554e-01
4.997653304198537705e-01
4.964092857753038546e-01
4.645359244653760045e-01
4.799455851854437793e-01
5.137606880186974534e-01
4.675318759707897676e-01
4.904288926789488468e-01
5.450712601193031803e-01
5.011423276630756485e-01
6.333956432418195170e-01
4.606712919848928722e-01
4.725529598395852848e-01
4.203022936708167290e-01
4.680945119510884767e-01
4.807325102802105787e-01
4.745089005270191618e-01
5.541777370102731748e-01
4.746847817104115075e-01
5.645522900409574163e-01
4.950595864094601284e-01
5.425306034199613991e-01
5.557019658592519118e-01
5.378572845471337738e-01
5.256920977897268088e-01
5.014860331000242644e-01
5.347727133858787285e-01
4.842295080450982891e-01
5.052258728274547916e-01
4.277071860083787036e-01
4.416000394632220716e-01
4.554119993615164397e-01
4.471014445224341660e-01
4.849884883406144209e-01
4.227425293695541986e-01
4.202065475974079978e-01
5.163757170756951842e-01
4.159092002377024477e-01
5.280982545940869910e-01
4.462917603166340896e-01
5.069301436187153564e-01
4.879771393768880805e-01
4.905673270442786893e-01
4.361447098145264101e-01
4.969572789839301619e-01
4.383553172949516963e-01
5.385685767267135438e-01
4.466661564629937908e-01
4.829076163354180107e-01
4.759371003071727335e-01
5.505216074336983789e-01
3.693335915567823036e-01
4.920686116429423551e-01
5.431271932413180847e-01
4.702912686604279191e-01
4.720958081601289158e-01
4.898735883744280706e-01
4.800180553592333643e-01
4.510275441033349542e-01
5.069021540119750258e-01
4.759926936636292294e-01
4.403636441502086774e-01
5.076817449849201358e-01
4.761670709960938441e-01
4.355232853839799412e-01
4.170493534092449828e-01
4.816539349969093942e-01
4.580847185415650169e-01
4.427861478455292765e-01
4.445287037917182160e-01
4.908303881698580229e-01
5.611429588752605557e-01
5.002562157806355048e-01
4.436031084207233133e-01
3.690923907166644979e-01
5.630414627508646408e-01
5.480888608203866585e-01
3.937213100234763785e-01
4.885519583869803451e-01
4.422713588126797046e-01
5.231120654266838699e-01
4.667963184769841622e-01
4.855929231230341481e-01
4.838531048953846336e-01
4.481556616359696488e-01
3.861388044703901734e-01
5.455524350678001566e-01
4.084720695190127704e-01
4.691654031269291147e-01
5.282595548167632327e-01
4.905465858948091507e-01
5.205588306772493956e-01
4.514406899354773683e-01
4.385438190316702789e-01
4.756210914224696107e-01
4.297225772846629543e-01
4.376998164057285812e-01
4.412130466693003350e-01
5.067360938300609075e-01
4.405068638151278249e-01
4.841919187156521476e-01
5.205254707656945534e-01
5.225434643610912255e-01
4.870101806101966857e-01
4.141320672497367794e-01
4.826225130589930634e-01
4.701198442932751909e-01
5.013995465872946866e-01
4.345892914769022286e-01
4.890135516478302247e-01
4.802084934532606098e-01
4.936230466844054865e-01
4.321583437958680385e-01
4.027659448551395571e-01
4.637336748345463611e-01
4.889912477634340560e-01
4.358198528661026416e-01
5.445942411878014200e-01
4.998663925219853921e-01
4.857049598408831881e-01
5.878393266398397321e-01
4.721595359463422459e-01
5.291573243838098017e-01
5.152785800285643036e-01
4.173971710995932893e-01
5.077055599699027422e-01
5.534346508462737457e-01
4.212580323241866820e-01
5.066930565742256976e-01
5.104236937809193408e-01
5.531470858325095996e-01
5.451224789007266258e-01
4.651243166683969310e-01
4.946716226295488905e-01
4.822114286384140969e-01
5.129448605270762185e-01
4.335877865728735014e-01
4.624274192314661858e-01
4.634401867875914682e-01
5.321571255770873865e-01
4.457293485100758401e-01
5.346748251132115159e-01
4.385907214380751484e-01
4.734447063852128545e-01
5.514696857129175456e-01
4.555811052052782806e-01
5.239819449962385134e-01
5.357334327821016151e-01
3.667890890926668868e-01
4.949799530446429841e-01
4.309708889672184129e-01
4.240016113748477089e-01
4.690543015508370495e-01
5.094408554763398822e-01
4.143990614531400385e-01
4.631765434561163630e-01
5.081922061421225711e-01
4.664533438052164138e-01
4.801289655543221069e-01
4.132266993712891412e-01
4.079265339940458257e-01
4.593658587352533740e-01
4.928527422374433531e-01
5.491273324033721925e-01
5.222936938959560349e-01
5.052352261469028605e-01
5.031152663272452363e-01
4.928555065910191768e-01
4.743773016169378631e-01
4.586789422553992912e-01
4.539604629156411275e-01
4.346911771814999104e-01
4.380429876566052649e-01
4.796936920923043357e-01
4.670760485078181423e-01
4.647612112552226282e-01
4.831122675873002481e-01
4.833909551650438785e-01
4.732299819508932748e-01
3.930090020703398968e-01
4.328683790916104113e-01
4.508016792191247846e-01
4.218735374384059433e-01
4.253556349986233331e-01
4.853723748005430716e-01
5.321709066587313464e-01
4.867581653146795251e-01
4.682475317835121387e-01
4.220340108093296183e-01
4.520278353235756552e-01
4.162992621603554544e-01
4.738010275822056583e-01
4.365439176245246022e-01
5.077047236259630836e-01
4.466650256339085301e-01
4.403551949122176956e-01
5.081503133698613839e-01
4.934488318341997970e-01
4.759329945443417365e-01
4.443391968108373336e-01
4.813552758581043367e-01
4.211546116228243597e-01
4.894205302643125921e-01
4.634314597912604361e-01
4.178564565117881546e-01
4.471122657302839531e-01
4.988841051794608017e-01
4.413477834634574881e-01
4.436792699673272611e-01
4.384314978324495016e-01
4.579603326511260675e-01
4.272086758180025368e-01
4.958007072064687382e-01
4.709961774214126984e-01
4.334259686707983006e-01
4.416061433738877051e-01
5.214477357386262391e-01
4.344900929854271232e-01
4.719245728222933312e-01
4.594150002933052312e-01
4.286102884077301334e-01
4.592696491492985200e-01
4.097687234578760163e-01
4.502255747312317036e-01
4.339252102362218255e-01
5.060331050255401086e-01
4.585230975603889481e-01
4.214009576712142158e-01
4.588743767055328826e-01
5.163494344348108500e-01
4.341681350419251961e-01
4.261438542248885408e-01
4.199754865376666979e-01
4.680430785271039729e-01
5.024424343520534908e-01
4.607726810317901989e-01
4.255855190936530530e-01
5.050580290851683918e-01
4.633533080977141894e-01
4.347219630827308112e-01
4.768212522859456293e-01
4.204173858901771310e-01
4.036251548457997496e-01
4.631827439432417703e-01
5.158296045758322679e-01
4.496120923883106246e-01
4.359011661500603596e-01
4.779713607454651458e-01
4.981402582388136935e-01
4.201361611214702863e-01
4.886800381936312054e-01
4.370685585461347444e-01
5.170389316203429786e-01
4.891542536861037127e-01
3.955510632753964639e-01
4.681574525245951190e-01
4.716563505390473088e-01
4.645682878416000361e-01
4.000016475276190753e-01
5.203870597845620116e-01
5.151750068953980799e-01
4.753892592100558145e-01
4.762727735669758933e-01
3.854923088945715892e-01
4.098818415519636660e-01
4.492362274610607331e-01
4.636882261507495606e-01
4.476637654629420648e-01
4.525121833918960834e-01
4.144391446873796903e-01
4.601937544613622366e-01
4.941709959327124646e-01
4.788170990562310991e-01
4.368024056094059748e-01
4.625793063974174002e-01
4.714920175781683320e-01
4.269326234179419699e-01
4.679144031312499896e-01
4.381926520369396338e-01
4.556496936421156052e-01
3.948727120671953195e-01
4.593535136720777734e-01
4.929854549822552112e-01
4.556872064053400506e-01
4.221805392970334747e-01
4.647703779223245624e-01
4.756945705977525529e-01
4.277777458437321823e-01
4.621531727356446018e-01
4.666902304392387402e-01
4.471373998637676039e-01
4.197412384694997889e-01
4.095667499815511259e-01
4.471549001397363554e-01
4.918367252143525659e-01
4.880757259620496780e-01
5.302096784648285821e-01
4.700135420477723480e-01
4.083780104922020149e-01
4.899732671341465173e-01
4.468700166398351659e-01
5.007465375315746092e-01
5.365805312265209404e-01
5.037727260697855147e-01
3.931341325976042689e-01
4.004490895972333542e-01
4.677596175659451960e-01
4.094859584269744945e-01
4.240727420235269052e-01
5.027911609694679651e-01
4.846576076001486988e-01
4.510369037179084439e-01
4.596345293457458903e-01
4.430507036136417942e-01
5.091442435751332152e-01
4.279998012914804639e-01
5.101192853783005354e-01
4.621243356596227425e-01
4.757746224282877190e-01
4.489438889855507653e-01
4.840263964437215849e-01
4.197036076738946964e-01
4.322602455226608464e-01
4.039656707834073379e-01
5.041954433337093588e-01
4.382954576071397823e-01
4.534839138738944175e-01
4.268121051914935959e-01
4.700003509446452621e-01
4.386536942184179333e-01
4.681542642147739630e-01
4.538495126697834614e-01
4.732361991394752887e-01
4.394458397012892537e-01
4.090748237410938293e-01
4.428605679116536242e-01
4.330802402710262622e-01
4.780846027281183686e-01
4.189587880991333946e-01
4.992429351688938421e-01
4.946479541111410971e-01
4.726606966795824927e-01
4.748509912268962241e-01
5.007756782455281552e-01
4.855022225874822128e-01
4.668350698062614934e-01
4.128969116123088479e-01
4.922809477590466831e-01
4.479192522851607738e-01
4.901028529313783966e-01
4.431504631330286381e-01
4.351132830327043566e-01
4.322112030183142828e-01
4.888955421036758620e-01
4.942380611579969552e-01
4.417171148190608965e-01
4.197814046298553592e-01
5.115789241028926293e-01
3.799940125139988356e-01
4.477162953617263019e-01
5.184170514598603896e-01
4.542825302393364018e-01
4.404472989488306678e-01
4.751434121123565557e-01
4.624858503992739234e-01
3.890358477581741803e-01
4.926073434191782230e-01
5.157516216363406958e-01
4.314142443114856174e-01
4.765294287124045014e-01
3.944747230244486369e-01
4.756127386974485227e-01
4.957801730854952127e-01
4.756817704872361996e-01
5.374128988924574690e-01
4.579732844723451435e-01
4.429036222383379018e-01
4.202116968493040949e-01
4.570491034896355664e-01
4.739944039377534390e-01
4.911920790656176816e-01
4.870002735398187843e-01
4.189267748137651681e-01
4.399618822303367205e-01
4.114348738912420589e-01
4.611951005096259770e-01
4.827281005440557382e-01
4.536304536665386467e-01
4.527410760379588783e-01
4.351204249385841605e-01
4.962407216985354474e-01
5.689061692638698320e-01
4.729102454730800820e-01
4.417093907286982479e-01
4.326504764856284879e-01
4.599412052779755511e-01
5.423698031520192142e-01
4.760559807149337685e-01
4.576508630818522660e-01
5.702567760112400297e-01
4.418995748838029369e-01
4.222591300381053347e-01
5.027170049719378309e-01
4.469395853309937605e-01
4.558309446018894984e-01
4.238081273640040281e-01
4.103013585055729218e-01
4.772717900628341003e-01
5.527945044945282715e-01
4.342612225030467732e-01
4.453290063247553054e-01
3.921839843278615567e-01
4.486188764771830706e-01
5.168364915035987828e-01
4.281484903089671779e-01
4.992316011030870637e-01
4.747923276477764021e-01
4.475005778720008154e-01
4.851812138704616473e-01
4.682442296497681400e-01
5.033285214429383814e-01
4.999415562290407955e-01
3.833933910511080900e-01
4.163571114060842238e-01
4.838881314120697663e-01
4.789018899228798531e-01
4.741661846773726485e-01
4.446535836425705157e-01
3.901674551686233339e-01
5.113167949989549932e-01
4.237447236426201136e-01
4.443634796022646327e-01
3.850440754075787342e-01
4.949385176343742976e-01
4.703381669291115674e-01
4.718165287092959681e-01
4.173755545003849932e-01
4.257760734760843158e-01
4.591056736836701124e-01
5.342857629621832194e-01
3.982366176478253084e-01
4.115768469856658229e-01
4.066318099327233537e-01
5.095325932380007083e-01
4.137740158779346644e-01
4.856437937515377112e-01
4.812492110242281851e-01
4.328786743025360706e-01
4.410110205225613034e-01
3.761804295215393501e-01
3.996188567028640670e-01
4.676125363612473329e-01
4.495087468681588372e-01
5.018926976682035468e-01
4.356311398825244430e-01
4.492451597450704548e-01
3.941215449412056038e-01
4.423562504786697769e-01
4.410006985361592524e-01
4.387318795879140976e-01
4.941282201454764156e-01
4.448228790163171742e-01
4.003130693761089987e-01
4.482872141202142169e-01
4.678588078579201115e-01
5.050153200961433608e-01
4.635453654035966431e-01
4.590785844031540774e-01
4.685112774470776564e-01
4.247266383133586620e-01
4.628936008108618938e-01
4.906610338790268200e-01
4.483947992686708184e-01
4.319420263133673110e-01
4.818408530501994136e-01
3.981247774193988342e-01
4.983114558616558165e-01
4.005755669628452975e-01
4.151972806716126563e-01
4.835688917038269974e-01
4.506659104144413175e-01
4.177656081693437717e-01
4.412519358836775596e-01
4.274561033212694316e-01
4.917897752804693545e-01
4.365700498029838061e-01
3.997091741207808302e-01
4.618305681742171931e-01
4.770984615136553142e-01
5.188811839973769269e-01
4.453578097962221927e-01
3.751851158221716775e-01
4.858783055492286729e-01
4.654154296537086899e-01
4.393860483743068368e-01
4.254447235865596588e-01
4.358948604191715814e-01
4.347964541909561942e-01
5.083419455564838207e-01
4.451751850158355284e-01
4.770405601277958318e-01
4.238137091154042246e-01
4.438950001607611662e-01
4.753539097526910395e-01
4.453067756205217886e-01
4.360741220291788900e-01
4.626057737975053374e-01
4.559717652897893880e-01
4.405804907933895120e-01
3.965973304470945537e-01
3.965361717793272622e-01
4.187172065228814133e-01
4.632396353848200476e-01
4.678089760563026167e-01
4.716376790531459640e-01
3.643856691308616225e-01
3.996841709372861984e-01
4.200220754488980801e-01
4.586061327822914535e-01
4.271011141613285100e-01
4.095541302664104100e-01
5.033604372321918152e-01
4.760075441959931708e-01
5.242189951239828449e-01
4.440161752339084611e-01
4.536211154782442967e-01
4.837750056030020729e-01
4.061889457703291018e-01
4.209679503295081782e-01
4.335516482425957330e-01
3.740595984629715987e-01
3.853711656694193133e-01
4.256106257202486032e-01
4.333950092524491149e-01
4.083674687765717626e-01
4.833936265439531255e-01
4.854399839382101400e-01
4.653934612351262046e-01
4.696382048962966516e-01
4.515287931830991308e-01
4.624932501851430344e-01
4.709887934043522906e-01
4.091358868460552300e-01
5.067342208792993130e-01
3.675482756258260930e-01
4.195360423133884242e-01
4.413326406896133647e-01
3.657902701342200524e-01
5.058978335472400500e-01
4.863329052568828859e-01
3.835245423896472827e-01
4.784016555702484408e-01
4.204837780894471466e-01
4.473861903910199000e-01
4.492373259118305762e-01
4.380909571957730120e-01
4.106516734262772861e-01
4.514614331696332750e-01
4.737239857902548756e-01
4.855551036179909241e-01
4.673950911008766251e-01
4.666250668465212748e-01
4.466499055562497822e-01
3.488251002195582040e-01
4.402843270709907997e-01
5.154603048667748544e-01
4.620110988978645694e-01
4.802680094420545553e-01
4.524551761988360177e-01
4.091038333141040484e-01
4.381586382870691354e-01
3.819583935140254960e-01
4.383788305635105131e-01
4.017217840222612746e-01
4.727789834644628986e-01
4.715301996810573604e-01
4.965023329868438751e-01
4.663365609440555115e-01
4.336148697848453137e-01
5.355539736701951936e-01
4.061496944941131448e-01
4.641968328970904611e-01
4.038706571755399377e-01
4.460225763665446874e-01
4.761271510858617328e-01
4.694103508456780038e-01
4.595451247476064482e-01
4.823887400370044376e-01
4.283573649130183458e-01
4.536357112705128314e-01
4.042017864854375309e-01
4.312523776001648268e-01
4.277319085485081773e-01
4.206664267525569434e-01
4.486155943721570338e-01
4.311325038234391505e-01
4.199925747311886171e-01
3.728623262561689411e-01
4.101484328419804370e-01
4.698551188948811852e-01
3.595939449752003081e-01
4.416533180998881147e-01
3.849175697662392537e-01
4.540644445984605149e-01
4.656127772191999692e-01
3.488677440191551571e-01
3.941636239775765382e-01
4.552244054085727298e-01
4.823452797882942233e-01
4.660669080992556057e-01
4.293498313199607952e-01
4.607041292600895788e-01
4.436679099068123189e-01
4.055139291528527812e-01
4.037957150742393364e-01
4.021024389341327221e-01
4.076724104924582814e-01
4.189046327662382940e-01
4.274786551205563279e-01
4.054841635595967664e-01
4.745180760548911580e-01
4.342265634984598943e-01
4.636261419367241343e-01
4.268144280611357866e-01
4.545457642934103148e-01
4.212040118360928509e-01
4.802318734417647672e-01
4.310317944687407921e-01
3.976792963152059879e-01
4.070139528097768689e-01
4.707123012233235815e-01
4.436080693920098628e-01
4.003533055088281389e-01
4.780208903265426024e-01
4.035032737549347215e-01
5.005659287017671932e-01
4.230536252841893829e-01
4.542023326447602871e-01
4.219197345937842347e-01
4.680211500977777828e-01
3.857028672801630087e-01
4.243125481729393411e-01
4.260014306093856118e-01
4.663895123289395483e-01
4.590924915096389336e-01
5.550567233711285464e-01
4.062150763749576843e-01
5.015681364924146068e-01
3.944807760714182376e-01
4.993984635635220215e-01
4.133126126742823203e-01
4.608878318940712870e-01
4.147666751689580988e-01
4.033420279855389756e-01
4.260894210645241320e-01
4.343457534652152008e-01
4.265769745125602141e-01
4.159119383166406392e-01
3.912559176211331535e-01
5.273778747349794349e-01
3.532898127173697000e-01
4.970164448776050459e-01
4.268547447279269491e-01
4.761240371309522490e-01
4.416917567799456545e-01
4.136180294147615566e-01
5.027450483025681649e-01
4.916989481837283349e-01
4.431598209464617244e-01
4.056796735946543442e-01
4.805488564487077618e-01
4.451605735024778410e-01
3.715030815758955662e-01
4.608261028512340429e-01
4.706643877802004217e-01
4.230478125550048984e-01
4.237227090625773074e-01
4.598552415988683140e-01
4.282652178223976258e-01
4.626014785159099918e-01
4.504262166754479102e-01
4.620603608763231840e-01
4.440953552795597892e-01
4.107060206548414638e-01
3.818188038759711689e-01
4.242074704690139697e-01
4.008545918120374751e-01
4.666080092609340979e-01
4.010876537866356339e-01
5.232938701421158134e-01
4.778169418492787535e-01
4.369706502566597650e-01
4.290931653826566272e-01
5.041057411505951436e-01
4.937121842568415464e-01
4.575416058399740526e-01
4.585307753457399382e-01
5.135085709725355496e-01
4.406474497639112364e-01
3.975678945412168264e-01
4.207082753910449946e-01
3.965991705219829022e-01
4.598404195246243442e-01
4.586806388542909452e-01
4.685892588497360678e-01
3.772893489341795914e-01
4.341968507109599806e-01
4.583269879742509212e-01
4.521447397470157448e-01
4.221008014064830394e-01
4.515159556125860618e-01
4.889433284299693483e-01
4.298590829656888657e-01
4.445863799663606342e-01
4.612476116315057939e-01
4.469709191186412856e-01
3.998883339813283921e-01
3.962051043896022140e-01
4.317445657898120737e-01
3.887965257980457445e-01
4.495692879142964560e-01
4.175593851322131900e-01
4.138896337631900457e-01
4.607623486009457814e-01
4.265097707460900334e-01
3.556018594663015175e-01
4.380586012123395823e-01
4.049578784129401754e-01
4.161515726557353245e-01
3.884810603820602060e-01
4.515084777165878638e-01
3.923039871917135546e-01
3.929572752247510459e-01
4.303119688230891415e-01
4.300458098675541407e-01
4.618375328305548977e-01
4.213142669580281496e-01
4.485548755316315916e-01
4.542447607994666847e-01
4.751312253925854545e-01
4.646942985466545051e-01
4.528704597910575003e-01
4.095071833445192988e-01
4.225053289843852533e-01
3.828227615350378032e-01
4.302006846113775040e-01
4.292832829201890799e-01
4.246941247811453213e-01
4.686306363783439566e-01
4.390365826008140737e-01
4.722106542409718610e-01
3.975237939768980211e-01
4.708726203506246599e-01
3.963136892796709221e-01
4.287559393111402550e-01
4.224000179071231709e-01
4.270120731239119838e-01
4.236312634915199160e-01
4.393163708866660855e-01
4.321723181579120165e-01
4.056013027374206770e-01
4.647024534955297437e-01
4.960727980194726272e-01
4.113136403665285101e-01
3.981053784784464589e-01
4.315725819525776941e-01
4.312436719072694213e-01
4.176589756241322338e-01
4.685101637031915400e-01
3.970686025379119855e-01
4.469097146965552714e-01
4.821645871016409512e-01
4.978845926024127455e-01
4.096998917128811812e-01
5.165613399391583149e-01
4.814662964394254008e-01
4.367907477487669721e-01
3.907960275376405335e-01
4.855181237431063224e-01
3.914391090277847263e-01
4.142883455495088296e-01
4.765248672865231017e-01
4.015454809104986866e-01
4.517907080376587503e-01
4.026026751992486941e-01
4.359276030379284905e-01
4.156165903160866093e-01
4.629430600428151577e-01
4.205422269985611972e-01
4.578498341068036881e-01
4.288813226350323693e-01
4.416242287160628832e-01
4.874084481262255242e-01
3.747558701154374838e-01
4.605753078999698102e-01
3.792563043892508423e-01
4.254924340458606791e-01
3.944173273989197148e-01
4.167822382266405667e-01
3.809467685448779672e-01
3.818554296811905169e-01
4.316750052647527758e-01
4.266678825753392190e-01
3.945453399884806811e-01
4.337637332632542919e-01
4.514011785658166298e-01
4.492121098194855056e-01
4.134948535274457493e-01
3.896863856676366922e-01
4.866311461821372086e-01
4.164780784992558327e-01
5.133558240052301658e-01
4.249322954176766864e-01
4.645886851484253288e-01
4.097819144650603485e-01
4.107463356446910963e-01
4.313204729984543850e-01
3.754053163585518993e-01
4.147344359577415096e-01
3.764048246628148853e-01
3.917036602036831905e-01
3.922533335257268883e-01
4.493032725375968872e-01
4.111513962156823632e-01
3.863811829631933481e-01
4.220508183813972969e-01
4.417091765364362654e-01
4.372938212701470984e-01
4.669075206186325544e-01
4.527461992502238020e-01
3.569455395622483929e-01
4.243610120633703464e-01
4.672692723393613856e-01
3.898257634565752139e-01
4.821351258174031984e-01
3.835678883217905621e-01
4.097139717308221907e-01
3.768563918010638392e-01
4.013259015461631551e-01
4.250731689904218569e-01
3.618989401363407188e-01
4.471686976651417789e-01
4.112462473639458826e-01
3.872528991483740191e-01
3.999301722460998354e-01
4.063265019989100724e-01
4.673476815198040479e-01
3.686299305310665742e-01
4.425147253516188983e-01
3.899998363402183976e-01
4.436496417367188361e-01
4.068017224544894783e-01
4.455508114071660697e-01
4.150714585436072745e-01
3.861610443248807978e-01
4.622162966462173839e-01
4.635475954511654173e-01
4.507691553111689009e-01
4.830418487637355152e-01
4.189027658806220300e-01
4.615502153739726166e-01
3.939796950052031899e-01
4.185050419684623879e-01
4.260403015287422268e-01
4.284162294344402988e-01
3.944316698050430725e-01
4.459660442715860929e-01
4.041068626937713293e-01
4.543456848868863696e-01
4.402894769698065813e-01
3.802131236626953292e-01
4.359839410953466610e-01
4.276409227987826300e-01
3.797159600688292946e-01
4.272541146893822916e-01
4.296840666820549992e-01
3.732303804215285070e-01
4.749927116882645683e-01
4.679122444614778886e-01
4.374613818277763855e-01
4.059961758570717061e-01
4.383720376331515234e-01
4.716045950115634322e-01
4.141666548489021937e-01
4.178742412324899513e-01
4.564491284694515705e-01
4.049488656287387189e-01
4.331694842909579179e-01
4.456147655553062137e-01
3.804502644081621532e-01
3.795190860814203759e-01
4.543983330436905943e-01
3.949092325290020078e-01
3.917942251102076168e-01
5.081963344973593477e-01
4.240753259998258917e-01
4.759093850862849973e-01
4.909918673147649071e-01
3.609556807638752973e-01
4.403180655165456203e-01
4.193758032849068673e-01
3.852644313197851611e-01
4.702990632940599047e-01
4.769530265465423691e-01
5.074846514130181285e-01
4.197156764631452819e-01
3.959461662779482638e-01
3.792700184464023461e-01
3.982401006337293325e-01
4.379142571829867658e-01
4.315904331518369830e-01
4.513288059323724011e-01
4.106027563448168549e-01
3.748307416349295762e-01
3.912950320323737019e-01
3.919977099315323787e-01
4.093676193036577815e-01
4.096335638363295395e-01
4.379917931527615993e-01
4.154454614410235669e-01
4.044919535850801107e-01
3.719262467100063474e-01
4.165899660998045873e-01
4.332326746261646044e-01
4.558865826334888571e-01
3.631369396974356567e-01
4.561242715631721456e-01
4.352104860978201484e-01
4.066027182787089744e-01
4.563957714978321145e-01
4.278247327641110376e-01
4.586737514667149629e-01
4.047048789823944892e-01
4.048726522234847858e-01
4.065859301398213055e-01
3.809857319918159568e-01
4.233481412491494345e-01
3.752562320614210023e-01
3.854452561994159976e-01
4.268493297968238287e-01
4.507560748094686098e-01
4.846486962677407084e-01
4.466448401852090577e-01
4.456771742174088224e-01
4.214458011269744953e-01
4.688736197609061906e-01
3.922208549411325129e-01
4.425901091258171438e-01
4.138688204093615153e-01
4.335162174089137732e-01
4.362386501098904912e-01
4.423903837124651406e-01
3.618272190148577594e-01
3.832105749731832822e-01
4.505096379757096425e-01
4.121692297843129182e-01
4.108137932143608451e-01
3.797225288755957107e-01
3.901576649113534523e-01
3.613668382204938134e-01
4.407237528070171440e-01
4.460740410322176497e-01
3.665337235365798141e-01
4.672265258624464512e-01
4.139731663048453747e-01
4.518069459878701899e-01
4.304955188418645440e-01
3.932522344015444982e-01
4.135983188915750008e-01
4.423509843715257572e-01
4.518893703354102120e-01
4.267655961033446910e-01
4.294538492431283494e-01
3.739838222515822763e-01
4.493916630691696112e-01
4.897007202024261097e-01
4.551694240453512119e-01
4.108008699842525258e-01
4.676578735338663417e-01
4.301039604909906999e-01
3.783165030311874677e-01
3.793348739460487007e-01
4.035171880443076398e-01
4.234240297248793583e-01
4.018834917439148557e-01
3.565076357794675910e-01
4.144892582962521055e-01
4.433561141959456720e-01
3.919194666651314995e-01
4.021930994049824903e-01
5.087127933781108169e-01
4.746455051951637416e-01
4.194041765977530867e-01
3.743924589152731741e-01
4.356441890062818789e-01
4.600037055860914381e-01
4.246752252710081499e-01
3.848632011874841274e-01
3.995904797052618473e-01
4.589452736492231621e-01
3.831906470842481593e-01
4.350146480525523551e-01
3.714559934479603753e-01
4.812567906511981408e-01
4.115423935105803066e-01
4.034710537464422098e-01
4.491190775992150441e-01
3.967251769338209222e-01
3.897085045424598659e-01
4.442672921590580248e-01
3.888426807552687325e-01
4.368368531504780439e-01
3.597594301678095352e-01
4.063243635457147729e-01
4.005921362770831218e-01
3.920743294332106887e-01
4.509739501971276598e-01
3.937824940684172548e-01
4.560695273879568079e-01
4.153678887237994277e-01
3.850856403479367973e-01
4.291180081464864293e-01
3.876498313980967225e-01
4.699056803877212363e-01
4.442742862229966949e-01
3.926795162723069610e-01
4.476803146544691692e-01
5.114174833771549800e-01
3.967622765300393706e-01
3.672152019952076296e-01
3.545616333422803579e-01
3.569264318579645767e-01
4.211888691617090008e-01
4.376457959242429641e-01
3.905223585044944046e-01
3.757629915867797266e-01
4.181340828622374106e-01
4.675689530035674890e-01
4.855631732794237765e-01
4.103945477764916472e-01
4.183145123416264211e-01
4.910375302832595268e-01
4.215464280734780300e-01
4.377350591880701525e-01
4.310280254612109396e-01
4.328309482839980959e-01
3.854048547680181125e-01
4.858605166769616179e-01
4.340771300206004990e-01
4.786375798573346829e-01
3.730543588284451206e-01
4.810324812234751946e-01
4.720351187922754987e-01
3.974099821711997715e-01
4.567439391369381152e-01
4.550119618143600442e-01
4.154627962814671505e-01
4.272289326957369737e-01
3.877316024669903993e-01
3.987386623778699235e-01
3.557372721703643825e-01
4.463216312352527027e-01
3.951654089336647524e-01
4.191190370886079264e-01
4.143717171416237410e-01
3.233441023620260424e-01
5.209836822770297360e-01
4.183584564977151365e-01
4.215203326609645584e-01
3.764689193868191452e-01
4.682804806091568905e-01
4.168123511538306958e-01
4.105023563144600263e-01
3.899987817239878862e-01
4.531951774799972132e-01
4.703461553429749142e-01
3.668499503633612102e-01
4.324203382398442708e-01
3.620675991295355112e-01
3.815995155736240374e-01
3.811592584507976222e-01
4.641675989509365663e-01
4.284773331589144529e-01
3.669304192351795502e-01
4.031565337399712901e-01
4.610480637451105368e-01
3.867373341843124424e-01
4.799241043300104259e-01
4.237398916801075610e-01
4.054596112163857957e-01
3.369583244444844250e-01
4.103962119804027697e-01
4.239889692852916725e-01
3.813999646689232859e-01
3.799226164337137779e-01
4.269938251779609728e-01
4.959014757955029773e-01
4.119427136946852697e-01
4.160630081443397743e-01
4.448271299466748929e-01
4.774406877050201836e-01
4.097863773553420130e-01
4.413417216417334643e-01
4.281454188755831058e-01
4.663166019835768838e-01
3.808980005920084566e-01
4.021120075518756498e-01
4.317389124460173644e-01
4.100220272286931311e-01
3.488546933630516933e-01
4.184621563549049683e-01
4.911275449284196459e-01
4.713844100214379940e-01
3.746778925114723213e-01
3.892002303916390904e-01
4.037935958001406811e-01
4.429086402416028134e-01
3.980093056508125504e-01
4.517149674292820216e-01
4.502771790842846622e-01
4.544620422033840423e-01
4.096593078936747734e-01
3.622676138917713673e-01
4.485214192870538019e-01
4.523685360038772196e-01
3.638798337386172088e-01
4.309039630145334310e-01
3.762038522669545748e-01
3.996943511608734845e-01
4.139266164801551628e-01
3.414721237312220437e-01
3.728260217662752174e-01
4.371888679283815193e-01
4.289810117395088662e-01
4.190529204864406054e-01
4.034914091950193016e-01
4.229545682147968222e-01
3.448166957001989608e-01
4.130896602226096781e-01
4.069053190839883039e-01
3.603301496237010793e-01
4.061257196727442453e-01
4.249488567238824399e-01
4.186507792119917304e-01
4.888804334700963539e-01
4.110587469392134596e-01
4.046573454374084999e-01
3.998404693637394591e-01
4.335305933852927063e-01
4.224655776688473474e-01
3.782422401693143477e-01
4.492153535580691304e-01
3.775594422008631268e-01
4.066438445462153828e-01
3.791224648752014592e-01
4.573064851110156259e-01
4.319845023370735282e-01
4.974362092386158118e-01
4.053366995898919356e-01
3.288895099290038981e-01
4.232214265061169933e-01
4.630367619551666314e-01
4.259329782944651921e-01
3.149014453433436889e-01
4.085241495938001788e-01
4.061892115741018161e-01
4.238788299289285577e-01
4.213564544180994909e-01
4.274506575751247928e-01
3.840365176876898157e-01
3.555243742734010559e-01
4.291103250957502557e-01
4.624114284780273532e-01
4.222962060619719904e-01
3.942286133807689774e-01
3.997579407668639395e-01
4.496890468792082984e-01
3.950081986637214437e-01
3.991298061246603690e-01
4.639074116298979589e-01
3.734186519046340802e-01
4.259212884730159132e-01
4.326862587207070954e-01
3.770163665709851952e-01
4.226330114520763792e-01
5.093003313403084986e-01
4.332447591065023973e-01
4.000725367784260245e-01
4.021609027183690732e-01
4.700957421234049360e-01
4.328467297798208047e-01
4.117505108203420305e-01
4.140897234168487984e-01
4.049480418728328979e-01
3.862211780121010407e-01
3.797862927360014518e-01
3.985705948141913257e-01
4.374532921278801445e-01
4.491651751445654983e-01
4.621072007234177659e-01
4.136029746588709144e-01
4.495514283083556495e-01
3.651724848669791745e-01
3.902159208352464215e-01
4.086490440967438520e-01
4.004581848176388403e-01
4.142339739068669480e-01
4.012492348138341769e-01
4.137997929051910884e-01
4.468532456733785851e-01
4.527522695928095642e-01
4.505599580616495015e-01
3.957184440388574753e-01
3.747794777697574520e-01
4.798343683518407343e-01
3.536773844212348639e-01
3.924009193916629390e-01
4.424072915017141505e-01
3.997245043223613403e-01
4.000780289879404816e-01
3.515243813352129654e-01
4.796155543318666448e-01
4.134753468512273322e-01
4.080550218404536689e-01
3.689233673847032713e-01
4.437841461398638332e-01
3.199448382764752963e-01
3.531695018484523607e-01
4.250699146822203844e-01
4.085750412019097388e-01
3.871209285669827138e-01
4.411234599079804086e-01
4.392301219174422067e-01
4.200339071715130101e-01
3.935227668729207595e-01
4.337696852344551934e-01
3.870802739610427756e-01
4.515788347714008721e-01
3.737754875898451346e-01
4.275116217056769141e-01
4.563162999062811420e-01
3.740912753131563906e-01
3.896133013790349375e-01
3.812045295117297838e-01
4.152681049485392739e-01
3.985407236999406466e-01
3.641443620244523838e-01
4.001948450779634348e-01
4.402975627401535808e-01
3.824194868272732251e-01
5.297001784525607881e-01
4.245391585136094048e-01
4.766709744470440380e-01
4.448675250223860789e-01
3.990902080229636884e-01
3.794933759886372493e-01
3.829248947789485324e-01
4.514543428235247569e-01
4.300563892722213399e-01
3.576569305916787456e-01
3.468641476360868614e-01
4.073686703357645156e-01
4.269315679303825606e-01
4.276636471567003550e-01
4.188708148933517617e-01
3.672540391998471154e-01
4.144771290474016379e-01
4.554336509369821262e-01
4.463661490041072599e-01
4.349596547376768374e-01
3.675436761874747438e-01
4.204399478936178824e-01
3.761059436362170771e-01
3.582313761510634298e-01
3.632136031745580862e-01
4.633729094014530370e-01
3.814935790102792490e-01
3.712159299964797321e-01
4.542683250621439295e-01
3.331641377875823595e-01
4.037855397255147860e-01
4.476100864237361199e-01
4.669604620265316863e-01
3.845822804912916726e-01
4.152147645686845578e-01
4.970391775285218916e-01
4.422316697184419110e-01
4.456864394356555015e-01
4.320856459539508254e-01
4.344356032454958494e-01
3.768353068380808635e-01
4.384982163467112115e-01
3.388327055933371690e-01
3.989247045822307824e-01
3.681641123993826259e-01
4.468148663937053788e-01
4.852113819191017363e-01
3.961287440234478874e-01
4.009022319871147766e-01
3.775814525156911960e-01
4.379508570717786653e-01
4.147120114736226326e-01
3.497769097143246242e-01
4.218488981251428682e-01
4.183890337063436160e-01
3.905407160126636024e-01
3.293005236434473626e-01
4.243253879901192627e-01
4.552179128377274453e-01
4.832987770920846304e-01
3.634635619709852827e-01
4.615877279783383580e-01
3.990476018832984084e-01
3.739148000968788854e-01
4.557493630096092763e-01
3.801425047135610913e-01
3.642855205003307506e-01
3.822967360118271762e-01
3.419068229736407782e-01
4.434644306466917762e-01
4.420743656024481716e-01
3.770153156461854560e-01
3.876106134410409743e-01
3.787891756063905269e-01
4.214699385067439130e-01
4.025720027399010692e-01
4.717679058221142530e-01
3.392225603090578412e-01
4.266832181957566084e-01
3.871549749526724260e-01
4.429834472397367051e-01
3.605729075972731734e-01
4.146735944093029036e-01
4.147801703311525534e-01
4.150456329790556120e-01
4.287785038210963906e-01
4.503784707936516751e-01
3.749375489668539951e-01
3.683049379400977763e-01
4.240820076502364033e-01
4.120910210165227294e-01
3.940190104997561282e-01
3.953782670877799554e-01
3.937664068234327797e-01
4.188073336891141030e-01
4.495627742529036408e-01
4.300340103344384435e-01
3.833541291036995924e-01
4.438587279214080139e-01
4.780827864809905070e-01
4.017989762760370009e-01
4.173274248366715122e-01
3.858229194298475329e-01
3.633838957862107755e-01
4.198755334673008877e-01
4.079837255498827697e-01
4.096474545872806905e-01
4.234387038301001827e-01
3.844807875839233446e-01
4.719691934188539606e-01
4.263999713408602177e-01
4.465843435076790602e-01
4.151725629331362022e-01
4.629150283289237278e-01
3.805124743299762025e-01
3.851098175889920983e-01
3.648484696525055027e-01
3.827198603233731289e-01
4.242405866811453374e-01
3.821410989774745581e-01
3.528115910378348263e-01
3.491398029389909952e-01
4.001525819873713585e-01
4.607765527377335468e-01
4.106534006283709681e-01
3.642262859996074353e-01
4.061971595127230050e-01
3.053681438952132732e-01
4.556765832322883236e-01
3.536391404100504565e-01
3.735957477389986181e-01
3.923727332313483585e-01
4.533643088137057076e-01
4.224738842438130471e-01
4.016473863425472079e-01
4.026122140476351974e-01
4.684311889749184221e-01
3.580545131968703165e-01
3.556454592888859678e-01
4.236903140339806084e-01
3.652275890166284955e-01
3.705983060371724758e-01
3.989999514686939919e-01
3.759050871890819989e-01
4.140043672064154801e-01
4.140935221659868271e-01
3.515515891502120072e-01
4.097704704956816602e-01
3.570752000087546452e-01
4.115757842289901602e-01
3.447308840977892919e-01
4.103587049556264854e-01
3.917508793792248145e-01
4.127898743116178992e-01
4.287681397268565675e-01
4.286531744602427585e-01
3.926321638162834637e-01
3.065281243450288517e-01
3.933050014236516567e-01
4.147995472577911680e-01
4.318646673335682640e-01
3.930898623475042597e-01
3.994031699282051817e-01
4.130666649249579159e-01
3.775360618415779523e-01
4.392226180209756192e-01
4.209216993883144187e-01
3.473497360724321359e-01
4.115417472231612805e-01
4.543315488203824026e-01
3.620730628504085225e-01
3.974678862713587058e-01
4.212928970451916277e-01
4.264147902092486064e-01
3.898860874439684654e-01
3.951462215357103847e-01
4.017893907874879322e-01
4.402362079314858234e-01
3.791753171867498495e-01
3.514014042146841321e-01
4.907302841034312246e-01
3.985698059761180745e-01
3.576301180054106132e-01
3.922656824506263740e-01
3.895551768527785175e-01
3.825314482059697374e-01
3.605476869986477539e-01
3.744987818373947674e-01
4.030492279569153902e-01
3.839190212974612493e-01
4.136707308841991448e-01
3.911643171004453023e-01
3.990821508245958604e-01
3.908537954157287331e-01
4.343162421058768263e-01
4.239286821362639457e-01
3.880872257006912629e-01
3.823369292774801975e-01
4.043848255806459790e-01
3.736551757651725425e-01
3.974320446522174310e-01
4.095171522456231283e-01
4.173592945167150514e-01
4.008801330947431851e-01
4.137025512505923541e-01
3.868082058651409749e-01
4.061708781907785171e-01
4.161274603898443281e-01
3.838957922827052061e-01
3.713839613810120954e-01
4.238703344380883031e-01
4.037885500994304322e-01
3.980261217342700442e-01
3.906243954711150490e-01
4.147100753724313194e-01
3.478661207281422141e-01
4.375437545703672604e-01
4.309570481718701385e-01
4.295066512296569772e-01
4.211966078113463241e-01
4.224676727382137287e-01
4.364169259736061512e-01
4.000084739343734985e-01
3.409673616758973069e-01
3.666485051507444304e-01
3.631470976516391058e-01
3.526399502266460151e-01
4.210956754054226425e-01
3.476776084849074744e-01
4.320377178461186629e-01
3.715916655259266510e-01
3.613649998839082444e-01
4.139526898951288447e-01
4.507752091521211590e-01
3.934569502582827560e-01
3.892371126028346673e-01
4.071823814932802876e-01
3.436058663336564734e-01
3.784152552022170268e-01
3.521712176809537742e-01
3.937146246437321362e-01
3.654718566172264760e-01
4.142217550795016523e-01
3.653286062880478635e-01
4.275270636754898712e-01
4.076117520897507007e-01
3.259502564214941112e-01
4.365431556416083381e-01
4.091289987519395321e-01
4.070399803798825378e-01
4.327904952925747395e-01
4.701670219643649951e-01
4.179991126925827749e-01
4.502702197399381379e-01
4.486616067861726176e-01
3.706739741657615883e-01
4.025134598545632714e-01
2.947857901088356547e-01
4.323545850375274391e-01
3.798110274895509786e-01
3.050345705487936820e-01
3.832982349881093875e-01
3.693177906186626558e-01
3.862880774913195481e-01
4.179937824249601586e-01
3.726781597768887289e-01
4.218923912939093190e-01
3.694239332539300813e-01
3.854703571469242918e-01
3.270412086523035167e-01
4.255588996359972453e-01
3.936707151648320413e-01
4.335205505589430630e-01
4.212594350035924751e-01
4.018886119935660139e-01
3.781211277691026162e-01
4.463970169338911664e-01
3.814802890462049567e-01
4.132638659078474719e-01
4.540885801108769937e-01
4.259887287872328732e-01
3.947832996480726830e-01
3.790078168303139261e-01
3.106752966957875284e-01
3.592435748510932059e-01
4.089055013031765995e-01
4.276535328955902715e-01
4.127496797458893307e-01
3.635227133806407385e-01
3.698012508581978164e-01
3.832887689754819194e-01
4.623939638088295778e-01
3.507624424953519338e-01
3.847188202524891576e-01
3.817522045045422252e-01
3.609100119990439892e-01
4.035862102556357356e-01
4.016075214882808830e-01
4.045134913044476366e-01
2.975319540806973251e-01
4.172870857562629987e-01
4.080309354240213016e-01
3.943952548905990119e-01
3.482932911394984732e-01
3.671132357498756993e-01
3.602486983850008984e-01
3.572901006504890509e-01
4.263686980150739325e-01
4.289654810359073700e-01
3.357857063516800911e-01
4.080124173006207666e-01
4.457751010977814010e-01
3.818974854529643137e-01
3.285338092666601484e-01
3.508710587064136632e-01
3.703916917327085279e-01
3.735336981250094723e-01
3.851629905119224873e-01
4.075206573494230544e-01
4.208237271605160812e-01
3.953823691621772829e-01
4.605035547862685874e-01
4.023936883372442597e-01
3.617418004974340962e-01
3.875678128863085381e-01
4.008904667500609587e-01
3.658436133454596173e-01
3.889871484206568475e-01
4.493822495930724914e-01
3.312376063260750736e-01
3.766099556078038035e-01
4.343367546897671794e-01
4.335666403284663128e-01
3.978613899006824273e-01
4.050488121565735677e-01
3.645177978394030793e-01
4.330662421532044393e-01
3.241841740680178607e-01
3.512668019282056964e-01
3.917983127895888762e-01
3.761142666826610692e-01
3.518059068912208209e-01
4.287659060142286482e-01
3.794602118639609500e-01
3.804231541933175698e-01
3.546163665377878305e-01
3.747290422624828254e-01
3.687477892102167809e-01
3.711942973898888498e-01
3.723755570944740079e-01
3.594664617826621722e-01
3.170967637941317085e-01
4.119853571188283325e-01
3.692735578790056206e-01
3.707476676489637191e-01
3.683100086307632415e-01
3.826765301730551960e-01
4.037998063034942131e-01
3.164996374498296738e-01
3.699411986137148833e-01
4.172707054740933397e-01
3.797589228731038657e-01
3.514221507682411261e-01
3.743963620928880132e-01
3.706679722428802282e-01
3.757560350204206534e-01
3.546795199730007897e-01
3.559993097428819642e-01
4.207351192417944086e-01
4.131498003820889275e-01
3.337977287661546000e-01
4.008927794016197699e-01
4.245417937267325637e-01
4.144072552894052519e-01
3.451727312785662916e-01
4.264991784426441224e-01
3.261835494655814793e-01
3.842021092025865170e-01
3.463826686698078250e-01
3.505579069789184210e-01
3.725217316361069675e-01
3.153315538857668354e-01
3.522710150760439141e-01
4.869806747016618975e-01
3.269796424548327973e-01
3.889926391994784072e-01
3.405276073322553998e-01
4.137033641641512105e-01
3.570631611173034625e-01
3.814248879079059074e-01
4.164271961207731132e-01
4.040479397546781759e-01
3.658083339686898361e-01
2.895171284051615834e-01
3.802462810926616199e-01
3.676232820075160390e-01
3.668345413465197713e-01
3.799632847047954010e-01
3.299533740597369036e-01
4.325053829163177932e-01
3.530602834131619794e-01
4.101008242605208021e-01
4.323897726690676957e-01
3.788748223050936725e-01
3.882278970483333813e-01
3.240363664590650283e-01
4.541060842166801947e-01
3.184345934046375892e-01
3.482607255900366239e-01
3.758041880750546126e-01
4.098095877727251368e-01
3.848433418106076975e-01
4.344529900299617942e-01
3.761034916473043332e-01
3.886492350710452071e-01
3.820541640154972995e-01
3.715913414364908629e-01
3.769322734770220173e-01
3.860419038664789082e-01
3.636794653761029616e-01
4.529635863409141594e-01
3.599709254692201044e-01
3.329567751824280553e-01
3.697529248221354536e-01
4.304462498343055166e-01
3.294657975254874915e-01
3.461554206279441881e-01
2.664745008479874055e-01
3.708124315751680222e-01
4.138663095436592720e-01
4.076944876322548539e-01
3.443004066173941946e-01
3.975649999541930324e-01
3.844277221119545285e-01
4.311589059050405792e-01
4.248233187641931030e-01
3.909296755485617836e-01
3.252935256324083202e-01
4.291087221013483166e-01
3.789773256478193297e-01
4.209394875118706580e-01
3.453430836875123755e-01
3.706895343947970711e-01
3.728544327781084800e-01
3.769351955899866158e-01
3.996754091063119962e-01
3.489378585757437756e-01
3.476527341963848716e-01
4.295846415338264168e-01
3.611044287520319696e-01
2.936991354305925062e-01
3.659377655662234274e-01
3.694893599466172462e-01
3.559454308770400588e-01
3.596857565539561818e-01
4.260217520136466152e-01
4.144802785784736932e-01
3.299950405581379975e-01
4.010175109979617347e-01
3.978436745077904568e-01
3.742779354688411386e-01
3.682595791727632517e-01
3.380280474228599674e-01
3.734659628392622555e-01
4.071244002287379149e-01
3.632625059691160230e-01
4.041232552289734103e-01
3.629497630194835067e-01
3.571453258904020434e-01
4.329281141529186527e-01
3.917200747214576451e-01
3.742252644290079422e-01
3.542566366805645073e-01
3.807521180074775469e-01
3.708072113263290448e-01
3.836107187070392777e-01
3.649285263331216167e-01
3.572589111610202650e-01
3.541897157469475199e-01
3.748724705925720602e-01
3.907094056012773153e-01
3.701808343643858135e-01
3.532010220633239883e-01
3.437776159691051658e-01
3.564498619309691141e-01
3.983777515471352837e-01
3.456357222549941155e-01
3.943275288140847823e-01
4.049421579745443034e-01
4.073964337058203489e-01
3.985307944458419960e-01
3.896407787927801958e-01
3.747364039247732537e-01
3.637151771565337310e-01
2.943527427839187083e-01
3.660206433678011573e-01
4.193821152390386775e-01
3.513204809865307920e-01
3.386895268024461281e-01
3.533509815187519387e-01
3.786460981010456583e-01
4.227682874991810502e-01
3.520373076734066853e-01
3.869531802495629891e-01
3.507964336858689913e-01
3.164113569363206091e-01
3.809817737061640952e-01
3.918951939887538316e-01
4.158002919414905962e-01
3.482259935122449801e-01
3.713408091662518951e-01
4.672273243400575371e-01
3.893925629998201687e-01
3.919171782406428162e-01
3.706726736311275472e-01
3.423025163098906698e-01
3.875721279903418526e-01
3.781368716946270636e-01
4.261783761824246008e-01
3.677119597654759375e-01
4.027284811452895297e-01
3.466202044531379034e-01
3.593777228008765423e-01
2.999860588468019063e-01
3.514742882536173174e-01
4.419808526072506183e-01
3.970764437027776705e-01
3.270077626172586682e-01
3.650328644973199199e-01
4.297286886952528806e-01
3.625806128248596494e-01
3.766911811702042812e-01
3.446929431631405860e-01
3.571020790566002967e-01
3.269146272146561394e-01
4.404951263901986103e-01
3.613591874962364670e-01
3.137673580402887130e-01
3.686287766159908608e-01
4.221069224670644382e-01
4.018071498179015544e-01
3.732115983126234604e-01
3.675910873296899806e-01
3.715253347956952723e-01
3.959638454963727017e-01
4.131380907848935524e-01
3.848967586981665301e-01
3.320796197165556407e-01
3.575633891074994075e-01
3.914539399015725119e-01
3.662488639085769160e-01
3.677953203726612164e-01
3.469054452815431011e-01
3.690605070180074110e-01
3.194539863398195845e-01
3.554214621921992223e-01
4.021480952912158680e-01
3.976205054065969358e-01
3.820998482646643102e-01
4.295491997809413598e-01
3.337667554780453516e-01
3.820521577077546915e-01
3.443226335386984083e-01
3.762119308524957684e-01
3.656138028307605037e-01
3.627389932294196595e-01
3.590948643623669834e-01
4.123314528235443865e-01
3.619933033659625821e-01
3.697850297711584577e-01
4.297648839218634054e-01
3.917282880761460140e-01
3.626447626827607462e-01
3.070008465429568401e-01
4.055215967827681678e-01
3.408554693050994122e-01
3.717524147998156892e-01
4.042756418190929235e-01
4.045752111277573504e-01
3.652771172561538049e-01
3.992802950638685289e-01
4.051377449457936875e-01
3.405866524013457797e-01
4.167604191360212429e-01
4.558614788317459920e-01
3.412075279941902961e-01
3.827369097480045057e-01
3.275833789786664063e-01
3.925871092243523042e-01
3.995393764277854198e-01
3.598527547237746482e-01
3.449775368731617387e-01
3.925773266770772874e-01
3.248563231899045944e-01
3.480279129734893950e-01
3.342169579441037763e-01
3.206241361292563319e-01
3.706354686239104468e-01
3.759612767512359177e-01
3.349876029921045606e-01
4.624362325745807190e-01
3.289350341046801129e-01
3.844830760544105108e-01
4.088325192482830106e-01
3.788068478238791337e-01
3.511282736842176733e-01
3.848101441633489106e-01
3.569053443150791427e-01
3.714715315949155827e-01
3.598829834988380161e-01
3.893079596965932643e-01
3.483034951789719669e-01
3.749685236418021650e-01
3.594016629164645815e-01
3.537029760058016947e-01
3.246859549833697733e-01
4.399250942265194309e-01
3.386260537201875032e-01
3.416884432579281872e-01
3.808201578737518966e-01
3.322136723038036643e-01
3.887245164620434235e-01
4.128313816134469016e-01
3.702934464557272598e-01
3.900115125889588863e-01
3.574501949447466131e-01
3.750814128216382048e-01
3.397439137042078117e-01
3.480750370382421632e-01
3.829583823904738060e-01
3.678641570966242336e-01
3.670106142702489471e-01
3.763620605723632662e-01
3.950032895994935456e-01
3.523624639543727621e-01
3.981398428882669260e-01
3.817523212060868754e-01
4.237946962699770670e-01
2.989578549235116789e-01
3.348381995363017838e-01
3.382755493344929976e-01
3.885387899672855250e-01
3.517129937078182778e-01
3.217146664763838593e-01
3.952375936188286532e-01
3.375926083228841246e-01
4.053065757792421175e-01
3.396515103210776543e-01
3.574646353064650506e-01
3.954919425058414095e-01
3.828024579735905819e-01
3.440613937094496033e-01
3.762098923433149222e-01
3.934124166857860816e-01
3.373223357040874282e-01
3.696023853469188047e-01
3.135739553675826463e-01
3.695356678436945153e-01
4.192145205678314834e-01
3.246595083211291644e-01
3.311614048229975515e-01
4.224635090404190718e-01
4.833908009158026098e-01
4.400037954344417912e-01
3.518811130745884141e-01
3.650855643502289305e-01
3.764564817427943355e-01
3.750373207988506041e-01
3.659476011537799445e-01
3.235446853591467664e-01
4.033129809259537457e-01
2.811637799665130388e-01
3.665563483632062747e-01
3.216550339336172737e-01
4.111741037406447807e-01
3.221254711873067778e-01
3.619612285169428456e-01
3.691881392426110686e-01
3.416460144040709968e-01
3.721801876432739853e-01
4.155158595813880917e-01
3.685780968421861759e-01
3.440528707144132059e-01
3.539147658003317098e-01
3.503102229177345039e-01
3.321196809090138924e-01
3.943608212368317489e-01
3.190449929793235939e-01
4.082785172599763812e-01
3.664806234260131745e-01
3.936050967428019742e-01
3.516067765265999401e-01
3.543242322777134246e-01
3.434107228364064457e-01
3.718100780365277136e-01
2.748688837369770432e-01
3.551038131059152114e-01
4.193981692858565480e-01
3.677679935926627675e-01
3.741997099202029609e-01
4.101835869571181514e-01
3.327622023496303316e-01
4.137728254271699768e-01
3.409955967269101551e-01
3.082617740928014216e-01
3.325028956444751049e-01
3.275015698213177284e-01
4.066551252877154132e-01
3.749265236769488419e-01
4.350942129879445397e-01
3.322293509944643231e-01
4.293861780506546544e-01
3.629082577046224833e-01
3.008989026755518603e-01
2.964495463589411628e-01
3.308825737757048469e-01
3.763174236095355729e-01
3.638437287291153566e-01
3.728619700914059809e-01
4.114371640593456614e-01
3.942893257576565169e-01
3.634350458869069489e-01
3.579362556919818417e-01
3.055090928407897533e-01
3.584839098596428464e-01
3.531851417785057401e-01
3.201222641317149065e-01
3.963747019074522204e-01
3.109464218647032818e-01
3.408012207742665556e-01
3.579718949922798266e-01
3.048231136908179928e-01
3.116018269590706824e-01
3.964438934010491300e-01
3.596445331219738084e-01
3.365559401498072201e-01
3.679072960182162011e-01
3.921058666477907351e-01
3.547854889858375049e-01
3.831485298605981082e-01
3.567405879250699630e-01
3.656083880939079989e-01
3.534744198321818076e-01
4.308354050809554692e-01
3.574151617007297332e-01
3.613614483926333443e-01
2.676123407061347104e-01
3.661798671613620826e-01
3.333110019054680850e-01
3.745764149606346516e-01
3.131236189033059225e-01
3.613307970542307124e-01
3.757473623717543787e-01
2.938955586508303908e-01
4.352241147868053384e-01
3.302427928621368136e-01
4.227108415630986826e-01
3.038312417018843026e-01
3.626879347632190331e-01
3.558229650373846420e-01
3.443994785668092473e-01
4.085325643387869299e-01
3.357706524826758465e-01
3.869719979228316009e-01
3.195634770948952985e-01
3.360985934153165600e-01
3.858147871502635162e-01
3.545553200907760050e-01
3.655576473456055298e-01
3.046828760872058450e-01
3.664575696999397558e-01
3.661167743474490477e-01
4.015700213697710463e-01
3.110054603840123888e-01
3.763244766795214580e-01
3.445091004327756057e-01
3.533732795921293857e-01
3.495140737587928426e-01
3.615527171681886531e-01
3.477667723454224147e-01
3.606707170511589400e-01
3.278152635738102449e-01
3.863855675954158686e-01
3.447656331921168382e-01
3.341684599552529611e-01
3.359045781598916647e-01
4.016059074960056652e-01
3.380896173786015479e-01
4.064090016247471349e-01
3.660864171905201525e-01
3.512310312456501937e-01
3.196187779681979868e-01
3.141116056236696874e-01
3.948541000486908703e-01
3.000778920921993720e-01
3.308291039427986302e-01
3.186011193413548215e-01
3.544471303981713284e-01
2.991021778073658099e-01
3.357504807190732632e-01
3.447282807477101141e-01
2.963805072867056190e-01
3.555522478348564497e-01
3.610140596698249160e-01
3.552487992557905594e-01
2.690290017244278409e-01
3.505483040347289192e-01
3.188665971401601351e-01
3.461959453051128843e-01
4.063390132780997366e-01
3.230278602585135994e-01
3.915929487215534799e-01
3.531900878675250932e-01
3.530134556620068698e-01
3.260731599003460768e-01
3.298028022681022131e-01
3.190268377675570255e-01
3.245492633422698558e-01
3.966196673525214100e-01
3.640843205713759079e-01
3.735556528238277996e-01
3.212945871362958283e-01
3.662385897269470059e-01
4.098071977963466117e-01
3.150102499146142376e-01
3.884080817460661139e-01
3.330652592150972757e-01
3.879585032060604566e-01
3.635064764180538921e-01
3.421009022983581005e-01
3.524811591118271470e-01
3.768049453966595408e-01
3.305756960341396100e-01
3.342794980025384777e-01
3.568500828496491417e-01
4.051821353187899932e-01
3.616178423015928289e-01
3.930451369891130309e-01
2.964349116521404204e-01
3.546448325719670502e-01
2.951936222858063119e-01
3.563726112660443590e-01
3.597405686203600794e-01
2.769782335843173349e-01
3.334619009548298596e-01
4.081039966599354085e-01
3.705359515743696930e-01
3.258364910023551775e-01
3.423296638443953932e-01
3.382522588625418991e-01
4.110577522659630278e-01
3.787778611689553432e-01
3.541683004504866950e-01
3.555260950750204207e-01
4.378606022827977173e-01
3.828458839269331948e-01
2.814897805705736666e-01
3.878420858451864239e-01
3.541220504900003951e-01
3.916088265424491621e-01
3.453035142061670060e-01
3.227664425362588574e-01
2.876048766468725093e-01
3.511881595213299789e-01
3.086523904198189561e-01
3.434580784882318993e-01
3.162991593203697827e-01
3.477852240890145774e-01
3.213355094625238162e-01
3.888717867141892048e-01
3.482562096513188155e-01
3.457166610431682829e-01
3.606342584352336122e-01
3.406636994191428736e-01
3.174219437223876894e-01
3.542062739933419802e-01
3.340814141776790591e-01
3.457999797648275697e-01
3.092617023208310001e-01
3.740477778858951052e-01
3.128654232217432662e-01
3.502281230838513171e-01
3.200139207293169474e-01
3.131855426631611761e-01
3.230702570722419620e-01
3.313853305975258401e-01
3.635917450083974156e-01
2.830594958097273350e-01
3.338992668443320766e-01
3.875232079899600390e-01
3.597472187475134753e-01
2.654916824406583498e-01
3.537937695182171716e-01
3.188497135799895355e-01
3.417400861782047272e-01
3.385022948873137594e-01
3.108212628130039845e-01
3.293461950050824427e-01
3.274031905820553590e-01
3.174588194376220529e-01
3.235324676412255629e-01
3.728303721547089333e-01
3.801795639763567158e-01
4.116776101902983598e-01
3.306718607747505811e-01
2.860904979533597237e-01
3.175889231831823256e-01
3.301617130611130824e-01
3.169115820180895549e-01
3.433129458749860641e-01
4.105043791570939238e-01
3.476040791986541034e-01
3.436814116028817367e-01
3.339707906765875811e-01
2.893343323342761897e-01
3.257464170832096162e-01
3.172989236870065177e-01
4.005512817447647866e-01
3.564897515500238256e-01
3.425159335660827309e-01
3.839464761155335082e-01
3.713892325106703529e-01
3.165813805741907183e-01
3.225735176537214421e-01
3.414552193856402185e-01
3.636842968510839436e-01
3.651579165504743041e-01
3.820202300406618234e-01
3.257226303146344981e-01
3.034843805285037388e-01
3.058867962399624552e-01
3.731536060507147368e-01
3.606620089592357803e-01
3.484421884255545776e-01
3.579684113388360567e-01
3.527345284655886704e-01
2.884417585121232808e-01
3.560968044716799064e-01
3.444504480135118230e-01
2.999096040182261391e-01
3.302956016247351467e-01
3.511245154047084593e-01
3.058575822970006630e-01
3.069236637904379505e-01
3.674740528420132879e-01
3.583872004260204025e-01
3.243131595262367939e-01
3.576067191113501686e-01
3.755937050084771633e-01
4.128885825932479547e-01
3.729650853020098356e-01
3.403727933813147644e-01
3.666541899361923651e-01
3.363755537751885738e-01
3.551176333172560429e-01
2.831793620614691531e-01
3.007142172924813783e-01
3.816228352137320812e-01
3.451197390533107812e-01
3.747038901411710032e-01
3.403729186318244504e-01
3.427048909044270175e-01
3.645431486198258964e-01
3.030100247337887964e-01
3.275646917832967242e-01
3.818425399424591471e-01
2.487450799362453668e-01
3.662192029599543042e-01
3.123702532438014656e-01
3.441585095729569055e-01
3.303710018697119111e-01
3.048020850365141254e-01
3.525598601360964701e-01
3.569257348519055406e-01
3.038412318691149916e-01
3.264323016990282600e-01
3.365560116253332734e-01
2.863544091596970098e-01
3.040772255241645516e-01
3.482869854242908736e-01
3.601783771651935750e-01
3.207753141410670250e-01
3.375089329431482654e-01
2.946344987272708771e-01
4.022333250074534017e-01
2.862217483814483709e-01
3.395404115138626611e-01
3.148716123161439673e-01
3.489899584436539359e-01
3.858691505634370134e-01
3.187250820128236795e-01
3.162737006456132205e-01
3.279991017830513611e-01
3.044572475641500464e-01
3.750441657765724024e-01
4.092100737227712948e-01
3.651786924621468478e-01
2.998072364701114823e-01
2.876303482388671839e-01
3.207325446011441983e-01
3.418298155791957282e-01
3.624474627130940818e-01
3.511874433845651455e-01
2.945058323186379168e-01
3.335348699415883744e-01
3.610853448779924313e-01
3.607839789163028166e-01
3.183039243574999899e-01
3.151522884447897632e-01
3.114536354779395277e-01
3.024292131165970954e-01
2.607211499694996881e-01
3.807548403500709000e-01
3.008364348392013055e-01
3.086742773647283000e-01
2.970892889170366202e-01
3.411768817534849285e-01
3.615056257405562801e-01
3.363449478959930627e-01
3.120318194315832572e-01
3.455565475181369695e-01
3.394285834486513442e-01
3.498290606442553963e-01
3.563835465520821533e-01
2.848259046147865736e-01
3.368240776122028435e-01
3.668234761740607475e-01
3.197500824095163563e-01
3.432598237503181049e-01
2.916571409127601266e-01
3.187443243008359350e-01
3.906948456849563267e-01
2.926993316831676961e-01
3.166540631366013270e-01
3.510012135256275201e-01
3.030394496074338972e-01
3.484592630403099411e-01
3.323919543036111812e-01
3.356199285757308637e-01
3.510465562355226110e-01
3.336463087432026131e-01
3.080031003488112318e-01
2.993293884460327958e-01
3.249878016138973980e-01
3.223775132566647494e-01
2.989408624671966996e-01
3.303236481106989753e-01
2.771900915740349580e-01
3.269068704409195947e-01
3.005621325115652720e-01
3.394436020373677310e-01
3.325999425890629468e-01
3.430336672908214646e-01
3.517682426310068666e-01
3.332927999429923793e-01
2.664601201533390307e-01
2.892382146208608562e-01
3.365534372239287753e-01
3.465581012750713064e-01
3.276117374446561037e-01
3.593647953563869901e-01
3.281507375387363590e-01
3.205749581076471899e-01
3.773874268483560779e-01
2.595547406847140137e-01
2.973065919357515963e-01
3.214600019218624705e-01
3.382700125653712586e-01
3.393106895216623786e-01
3.130405719488434380e-01
2.918775494836087780e-01
3.294296190773243205e-01
3.542502152667375004e-01
3.301908374356693487e-01
3.042040310470297548e-01
3.281961283164209764e-01
3.503546751316093388e-01
3.541915898000417284e-01
3.032491252151929828e-01
2.803476922413790651e-01
3.823781265603702906e-01
3.181617781032891057e-01
3.344163053486575166e-01
3.296049908615071300e-01
3.364849767889398491e-01
3.431716364422027765e-01
3.045947671840104620e-01
3.554803141945864775e-01
3.134475167834602227e-01
3.180976778769520896e-01
3.015380619119268912e-01
3.663148350268105036e-01
3.091107108205878862e-01
3.088143823533399668e-01
3.011538264866172043e-01
3.315937128133885636e-01
3.172910010394326408e-01
3.047294804991075856e-01
3.311419722570769775e-01
3.671354343227066774e-01
2.686095065993238662e-01
3.609754288034845437e-01
3.888535113478918670e-01
3.385147848763361833e-01
3.539283230693135995e-01
2.980625260758303918e-01
3.134273753034481080e-01
3.028610655879723779e-01
3.159754078114617171e-01
3.432943819270777297e-01
3.478118172946489950e-01
3.368361525921481081e-01
3.451008651029717766e-01
3.205835555272367743e-01
3.500770297252906449e-01
3.084879721054230028e-01
3.046074894394085186e-01
3.319738386397959595e-01
3.261186010407332581e-01
3.490201111787863963e-01
3.565013752598542585e-01
3.042461114638929653e-01
2.993947861121264986e-01
3.620258551682695169e-01
3.373442041991059348e-01
3.031992517174189605e-01
2.448080600008281926e-01
3.142768155859352319e-01
3.198483619408155065e-01
3.409039598253547076e-01
3.542157986606083164e-01
2.859163333143563968e-01
2.526236001616717353e-01
3.368505471346364133e-01
3.528900505846710445e-01
3.489503640390852479e-01
3.093448814875594532e-01
2.984116012511148219e-01
3.345747070440402982e-01
3.194974244252088424e-01
3.146956346433603668e-01
3.838095588707461925e-01
3.333059806496421751e-01
3.265146953348607162e-01
2.940828219528873189e-01
3.237217729737723593e-01
2.938694663832091547e-01
3.436559715608267784e-01
3.527519128614710064e-01
3.371625154748578712e-01
3.548267420306107089e-01
2.833233202274250684e-01
3.341468764572482208e-01
3.079211954955736741e-01
3.240114418019099940e-01
3.257544790306867166e-01
3.477007040550956218e-01
3.584146872937553074e-01
3.423678940111081759e-01
2.901006104884824577e-01
3.004775347353313419e-01
2.893307266454792637e-01
3.590035162681916581e-01
3.265202927169762459e-01
3.279073771336534771e-01
3.199931370481219339e-01
3.561467016311269385e-01
3.657519950139747622e-01
3.914643893903511085e-01
3.055090723558809840e-01
3.931616491789237666e-01
3.204367999917350218e-01
3.039043233712944714e-01
2.693232725831349317e-01
3.332143670806417823e-01
3.237220629258922844e-01
2.997857231161162317e-01
3.011024414778311065e-01
3.416487216131670057e-01
3.475629640090984185e-01
3.082409331626470572e-01
2.645651482185958359e-01
3.358077645123473398e-01
3.459329449870728324e-01
3.063602637783531812e-01
4.136583649020186826e-01
3.428697382769911317e-01
2.972427347432368139e-01
3.372389231628177830e-01
3.049729237576642160e-01
4.044191463658014518e-01
3.093020556840847535e-01
3.568040733835901035e-01
3.575792084485894806e-01
3.404590616053048691e-01
2.986304238790320476e-01
3.265731437573583529e-01
2.706176641892327761e-01
2.764343000865420175e-01
3.224213077093635027e-01
3.230742536978469803e-01
3.620607767163855906e-01
3.652056494520358187e-01
3.074421491907823878e-01
2.824310651282505025e-01
2.962826855206919241e-01
3.069134734837792311e-01
3.595829777449148779e-01
3.012673773109627029e-01
2.995500628911059171e-01
2.826317559646253641e-01
3.330616157187880066e-01
3.233381396123394813e-01
3.379248154882174560e-01
3.247232416404076116e-01
3.030329929682396561e-01
3.554318957749725283e-01
3.237679791440583044e-01
3.075364605702564647e-01
3.796601904259552240e-01
3.858134640370557422e-01
3.229419481736136577e-01
2.609677192575497462e-01
3.068141879489945656e-01
3.850033846616204292e-01
3.408753270292618209e-01
3.729433303306522451e-01
3.687689968993708711e-01
3.146204648616636734e-01
2.826668231940665521e-01
3.244146021812711056e-01
3.216480236392031955e-01
2.722296773071894993e-01
3.362993429639120624e-01
3.375056010863858869e-01
3.005801683401224111e-01
3.201505881682807364e-01
3.238526273568122504e-01
3.264842430939120521e-01
3.541600941894578747e-01
3.748962816059279168e-01
3.387759814211383502e-01
3.072501798680644658e-01
3.229060429114040676e-01
3.112823433169913945e-01
3.325025635321079420e-01
3.006346063217408826e-01
3.157470191989629194e-01
2.982412306118271683e-01
3.052358264984761371e-01
2.626246514585161562e-01
3.367507937134865403e-01
3.637584401205783968e-01
3.207495570697911913e-01
3.301282753914215884e-01
3.234780435095710449e-01
3.207685828847630649e-01
3.335302988267350721e-01
3.050776938887882483e-01
2.912485241333308550e-01
2.941939978959067781e-01
3.577670804500358015e-01
3.295504998635593874e-01
3.231625338242402057e-01
3.418199816607669361e-01
3.661330245951070483e-01
3.075420608449294657e-01
3.349759671272324324e-01
3.403583627219176622e-01
2.851643919037086250e-01
3.136042505239913791e-01
2.842838558533421489e-01
2.999955452877866025e-01
2.855496871429089034e-01
2.778207697822365763e-01
3.215609101123952374e-01
3.028294354754526574e-01
2.974048829359827728e-01
3.256245169599853440e-01
3.277343320211396072e-01
3.275376782380515772e-01
3.092608619525296088e-01
3.044117479232523737e-01
3.134745289712647653e-01
3.051584045035786730e-01
3.402435005097934617e-01
2.934367985251278288e-01
3.288691328135366354e-01
3.604148378357790450e-01
3.305916341419674609e-01
3.143211613753796874e-01
2.961838297444561174e-01
3.530920964494277392e-01
3.059949358402404007e-01
2.897008263975666131e-01
3.531583454648729581e-01
3.330973878997600668e-01
3.174859072502206336e-01
2.809361256690221520e-01
3.581818922309971120e-01
3.004843447307622983e-01
2.939173885337506009e-01
3.954794121003520901e-01
2.911106042205984235e-01
3.530019286881652674e-01
3.829737650697676021e-01
3.289559014125714165e-01
3.834700562285705550e-01
3.271183066657393779e-01
2.998226801493277249e-01
3.202780663691940921e-01
3.058112208509456420e-01
3.418900381732613569e-01
3.195791783831764543e-01
3.427351584648711258e-01
3.225313845423715686e-01
3.299114871603378019e-01
3.258992874697191344e-01
2.949015135707638846e-01
3.466237868734963201e-01
3.163075866326925945e-01
3.007826168122808008e-01
3.476300924007980631e-01
3.282028853881318597e-01
3.219446603818778563e-01
3.138341530596254203e-01
3.432634332756916429e-01
3.075361865795772642e-01
3.433028803760025394e-01
2.599307635590970555e-01
3.918235820144067572e-01
3.020577242251107908e-01
3.391529634436621921e-01
3.892471057564040882e-01
3.501654170406408584e-01
3.903714921629654055e-01
3.421066686696313530e-01
3.576193117643413633e-01
3.147286686313336412e-01
3.345633519058497929e-01
3.094871320575203755e-01
2.847436491228690914e-01
3.781985283231787953e-01
3.126388966296277383e-01
3.024882812750268046e-01
2.784682302084521277e-01
3.270644599860445534e-01
3.537238190406572502e-01
3.213956552203491301e-01
2.875543074373854147e-01
3.130538589207253475e-01
3.525222631804049156e-01
3.521129481069655287e-01
2.965905093417098848e-01
3.103678956324193994e-01
3.512820997773705156e-01
2.518776740058155106e-01
2.867927465807973975e-01
2.849232653184135544e-01
2.937556838843775608e-01
2.739922633856471390e-01
3.256502840641150587e-01
3.209497110744131687e-01
3.051438161197794763e-01
2.851324110246518106e-01
2.952564879978871182e-01
3.466595990879490774e-01
3.364671244081864909e-01
2.848689023920829566e-01
3.492940321996965691e-01
3.141998146240485568e-01
3.322601953884344872e-01
3.474927141131944897e-01
3.030979285057244788e-01
2.889917757073284243e-01
2.672284994313786632e-01
3.191269684069595880e-01
2.874123817978409545e-01
3.182178242855008277e-01
3.953476311522417519e-01
3.859038195620186906e-01
3.005986410251076935e-01
2.844323635218354851e-01
3.097284502925529148e-01
3.062414067245616267e-01
2.827441121033223981e-01
3.087141731804886602e-01
3.405752055366655928e-01
3.166112663094570734e-01
2.451842352939025138e-01
3.263861196328229353e-01
3.271942036314384739e-01
3.069186909821396414e-01
3.094634475379979821e-01
3.616806364200764179e-01
2.740516742256186578e-01
3.068118462586750250e-01
3.174742476855046958e-01
3.217627356154325047e-01
3.193638569371938796e-01
3.189605328570123133e-01
3.074961405722292929e-01
2.979773054533888521e-01
2.862975192877881825e-01
3.367862713547059017e-01
3.474244379737638777e-01
3.510755204392325690e-01
2.570633225229304597e-01
3.020540809471734534e-01
3.617882132242702387e-01
2.635894110767801890e-01
3.142760724188337629e-01
3.395004915268834966e-01
3.113520168256649900e-01
3.134959167914760925e-01
3.675404298590302932e-01
3.190212087119688733e-01
3.344514285709302981e-01
3.506439635426349399e-01
2.457833024821141632e-01
3.157029239425829248e-01
2.658394929748036928e-01
3.451826527213038287e-01
3.359000971491123977e-01
2.922456716396124032e-01
2.946660304784002316e-01
3.129040778844948689e-01
2.687769277237627707e-01
3.459702750036968699e-01
3.262891193451091243e-01
2.722115360219052316e-01
2.999134504861601935e-01
3.789969496398182258e-01
3.156101884120848799e-01
2.888826007763430348e-01
2.930278383390889085e-01
3.428614371121375681e-01
3.336328884277221518e-01
3.097066497848368072e-01
3.148709600599156611e-01
3.113117428633168093e-01
3.143774530872172068e-01
2.710207131269402603e-01
3.144034835186805821e-01
3.183349870296996453e-01
3.232070239989806582e-01
3.044911444595717609e-01
3.235290953313897377e-01
3.586329830356527748e-01
3.210285527651142723e-01
3.292665491874826045e-01
2.643920918457566827e-01
2.673068616012345133e-01
2.821740413781373968e-01
2.864397557154362839e-01
3.071307880655703704e-01
3.179806573309041928e-01
2.852121146161336052e-01
3.246063747408744482e-01
3.071254994422454865e-01
3.361409522032526853e-01
3.257636881043197152e-01
3.007259333380389310e-01
2.983133254282966940e-01
2.946818483979713466e-01
2.603471032053684686e-01
3.195254211321610915e-01
2.359150428689142098e-01
3.291590282042220483e-01
3.402179184023009229e-01
3.303565791496488324e-01
3.018269781549275943e-01
3.648444232881449256e-01
2.972384255717901436e-01
2.283228639564787443e-01
3.037214625476700181e-01
2.868415027993182487e-01
3.381952524153276629e-01
2.805640857329708138e-01
2.940309543375789203e-01
2.930218158644081194e-01
3.261636114739293602e-01
3.041512473778395509e-01
3.213230629978164332e-01
3.276266408425997922e-01
3.236592055728020334e-01
3.373984906160562014e-01
3.094468886348244463e-01
3.203272883383443959e-01
3.142630023386651095e-01
3.348337576407273142e-01
3.304023576867781697e-01
3.308113009422775086e-01
3.289729003953631437e-01
3.309069380600901944e-01
2.952542398061567819e-01
3.228779272359035279e-01
3.120128833743898711e-01
3.048886808785297164e-01
3.502154806553990918e-01
3.248135678662233961e-01
3.371098227767061473e-01
2.624759808409682926e-01
3.455357012577079945e-01
3.447773604332839414e-01
3.050069676897981807e-01
2.950529273603695324e-01
2.899696328694227887e-01
3.081194582772197044e-01
2.765202200136563926e-01
3.125032738734783710e-01
2.654639295791785814e-01
3.128505972734887952e-01
3.120776759618557050e-01
3.157091242316338309e-01
3.331802541136338891e-01
2.642171165263808574e-01
3.236738445189766833e-01
3.185224852223130787e-01
2.920833860300301454e-01
2.554250825735723263e-01
2.762999580925988297e-01
2.756829853807293840e-01
2.825213901618645052e-01
2.986054654423166976e-01
3.125897689087604459e-01
2.894505050858752204e-01
2.912163633941218799e-01
2.818567852103369131e-01
2.561203919971661302e-01
2.389485799357631279e-01
3.341115942842453057e-01
3.432944569716959160e-01
3.063464283398290577e-01
3.148811910011189430e-01
2.566161607407998480e-01
3.105156702695766602e-01
3.060558444607737183e-01
2.940667883592892329e-01
3.019107187892417499e-01
3.200404338925105785e-01
3.051115777622182001e-01
3.022820086212698598e-01
2.832470463366250635e-01
3.656772828518984331e-01
3.603200024119086464e-01
3.193885742023943597e-01
3.270049532521467350e-01
3.035453378189738038e-01
2.989318793551085096e-01
3.083978647815769913e-01
3.250459289480884251e-01
3.897564723490643535e-01
3.638882878924082354e-01
3.322311100616872626e-01
2.878154365575262275e-01
3.274682706487048733e-01
3.141535987609789804e-01
2.837962723711582314e-01
2.801397796726481926e-01
3.774632002499109795e-01
2.863812971968580090e-01
2.793515976482104368e-01
2.725260324542623791e-01
2.953294651665047121e-01
2.785666624301659788e-01
3.430982893986405102e-01
2.784020459852090679e-01
3.276309564131267282e-01
3.091784258230823590e-01
2.245145773637443054e-01
3.277299001467338657e-01
3.245522901491076362e-01
3.093748535765794005e-01
3.144141545062895671e-01
3.053331963202566834e-01
3.665464593529065285e-01
3.033883302352034517e-01
3.543933758804908019e-01
3.289166733309398238e-01
2.883822448242176484e-01
3.687640575410346400e-01
3.150405318981049918e-01
3.072777515781232038e-01
2.445838102381595602e-01
3.507268539770714288e-01
3.125337567360048086e-01
3.501359419534337825e-01
3.089970179449012533e-01
3.188028003442368585e-01
3.086475307582657868e-01
3.119614884704551283e-01
2.984614472209091707e-01
2.694774399815919597e-01
3.833558126451119819e-01
3.112912401116928462e-01
3.129000163167386384e-01
3.203791072722651512e-01
3.567093245341428354e-01
3.172654515959132948e-01
2.651635351912856042e-01
2.822593893853341807e-01
2.925497622715891866e-01
2.691831903041466134e-01
3.602897641043369403e-01
2.901109587007547064e-01
3.088541996876983386e-01
2.995176861461429363e-01
3.198111124908615266e-01
2.678347454096240421e-01
2.990554085186989397e-01
2.959493794216854767e-01
3.046511267451230687e-01
2.883836762934854359e-01
3.118884599284453829e-01
3.415719688343903937e-01
2.950341266563841769e-01
2.810061814469860808e-01
2.823464376207497906e-01
2.643235337677011798e-01
3.236629636794172704e-01
2.956101394477155253e-01
3.022358644763002422e-01
2.898272966631139091e-01
3.202952510856102442e-01
2.790563664300916291e-01
3.362055339136374443e-01
3.005732604377197581e-01
3.125886644365493128e-01
3.047456823494101297e-01
3.569678932697010199e-01
3.228589950168538336e-01
2.983429583465128099e-01
3.036191758665639506e-01
2.983417423160381610e-01
2.782641562729161744e-01
2.809592010111076066e-01
3.333985264399882409e-01
2.926361541800163169e-01
2.447758903339014580e-01
3.038080014390036054e-01
3.056807715499605393e-01
3.323795342423713772e-01
3.292910792077252125e-01
2.949771254464679249e-01
3.115276955729248676e-01
3.083276873763072801e-01
3.203832524971623741e-01
3.316021229869999254e-01
3.116668698808546800e-01
2.655726350631124610e-01
2.831684853142876768e-01
2.961684723569167343e-01
3.455229981828568109e-01
3.186939182300834172e-01
3.126412405007112927e-01
3.102131711901725541e-01
3.052637077056106207e-01
3.337555545666434087e-01
3.078532402319775763e-01
2.823860817779346166e-01
3.127029522392930083e-01
3.240088843033848698e-01
3.102910236275019384e-01
2.836509226772139791e-01
3.229091833634191167e-01
3.490836445114596787e-01
2.493990420265334018e-01
2.538893336732706008e-01
3.085756701425385606e-01
3.073695084270327005e-01
2.711723076722737935e-01
3.222356590587279190e-01
3.454984597333232710e-01
3.083643775099843554e-01
2.963715568945418100e-01
2.839010470308614975e-01
2.889984930688027642e-01
3.040515687157256397e-01
3.129718174759776872e-01
2.871913805789289009e-01
2.712778871236610767e-01
2.776653543667255142e-01
2.439684789596172076e-01
2.606494501528939800e-01
3.070423213596646383e-01
2.899826830128072741e-01
2.404187733389349935e-01
2.489938254331441059e-01
2.954362814132051041e-01
2.941042584216438938e-01
3.003888971281153397e-01
2.726019168260829240e-01
2.969604712624892562e-01
2.581996583772823151e-01
3.294311426722093539e-01
2.673317273599067900e-01
3.175516610837441078e-01
2.694173591169354287e-01
2.582420068447102701e-01
3.014157870845778908e-01
2.591390849432140819e-01
2.769875813332591807e-01
3.061228686017974376e-01
3.517679546254495193e-01
2.870020819499087827e-01
3.039104498575381230e-01
2.948359013416725349e-01
2.944880405662496092e-01
2.603868162719927271e-01
2.572774789981052690e-01
2.985316839222568186e-01
3.072463555471279251e-01
3.304869209980806910e-01
2.785170120728470144e-01
3.031437615346500025e-01
2.971384931893719661e-01
2.780200250107117133e-01
2.905908391434595117e-01
3.643132524429930075e-01
2.782666268936815346e-01
2.827353964461094549e-01
2.817824602565603964e-01
2.647884417695878234e-01
2.782547674857326347e-01
2.849055185536094603e-01
2.530209046339640389e-01
2.861398072868711617e-01
2.606248367965818824e-01
3.389110596440199630e-01
2.936090618975201183e-01
2.712424621124778779e-01
2.695354059726745022e-01
3.080370639456299076e-01
2.908281987504255373e-01
3.427150260487801803e-01
2.767215885532552933e-01
2.133447658815276760e-01
2.737116066532132574e-01
3.075425905271159110e-01
2.712612290548355176e-01
3.178171834921342254e-01
3.056172219787493538e-01
3.150759744153867614e-01
3.380334956973840566e-01
3.148215233574968575e-01
3.166336592289455409e-01
2.961548965001569722e-01
3.778193350556633412e-01
2.904354363818825169e-01
2.718992741004828129e-01
3.420881494435881742e-01
2.402730324646216720e-01
3.038902764502952603e-01
3.517951208022570553e-01
3.274489633436272751e-01
3.236842068162739117e-01
2.566430379777486226e-01
3.005733770752792577e-01
3.238589759497685905e-01
3.179128414146830672e-01
2.779736801894000520e-01
2.865534267672456004e-01
3.214615527141019280e-01
3.313165887273749055e-01
2.699288047667928736e-01
3.676926382126112780e-01
3.305163854146178637e-01
2.710072465204647063e-01
2.711251380416157541e-01
3.053234544679836460e-01
2.725265453663934800e-01
2.674785930214786944e-01
3.076838043984597149e-01
2.674392581594654539e-01
3.179169398199048757e-01
2.833033692474494769e-01
2.423161856850790385e-01
3.551915796461888597e-01
2.901089332377574936e-01
2.704319232284006502e-01
3.273593554283124041e-01
2.990180124135745077e-01
2.731793897410752514e-01
2.502001937429293443e-01
3.192649714584538945e-01
3.168548442007669275e-01
2.541251966528658701e-01
2.528816233783034995e-01
2.610683016712342375e-01
3.172050009565484108e-01
2.980493018806660843e-01
3.273797120418142637e-01
2.702413593720679463e-01
3.343837296377055179e-01
3.013182561781690971e-01
2.742412259917552109e-01
2.576844868681132383e-01
2.931469408682927380e-01
3.263603320411456732e-01
3.095036299012569048e-01
3.179829566455629197e-01
3.155259183859194794e-01
2.684223341215727920e-01
3.383757245726470297e-01
2.693559258946718327e-01
2.910974274005542206e-01
2.965234448481972040e-01
2.573835306409108514e-01
2.950444628140385106e-01
2.809859815493981894e-01
3.134186136976662707e-01
2.927942563261938802e-01
3.104084287143205056e-01
3.240115296599985206e-01
2.794313331345729123e-01
2.631528778648903333e-01
2.965749089958268914e-01
3.263934301080613776e-01
2.756467956605808678e-01
2.459333576677932565e-01
3.039533255277893087e-01
3.033613200718233704e-01
3.081577304677308171e-01
2.310327665808940278e-01
3.090653352353211480e-01
3.351967630574380075e-01
3.018831007960091073e-01
2.679633994590231438e-01
3.255824408737209574e-01
2.685820612602551893e-01
2.811658966376477387e-01
2.951451526006440562e-01
3.106278064492174473e-01
2.444423844272094470e-01
3.018671240609387407e-01
2.701689390632059373e-01
2.421557370730521019e-01
3.008082693504454119e-01
2.291419541110567837e-01
2.760046595222310772e-01
2.755105355843530668e-01
3.159894123546481137e-01
2.996863948687611967e-01
3.393583870543414593e-01
2.950336792482352588e-01
3.090457038429533787e-01
2.795462708574468769e-01
3.023311848986605099e-01
3.056614176254601190e-01
3.014033382740390343e-01
2.680463139263387640e-01
2.904017181495836541e-01
3.166931058828191259e-01
3.098486440488120719e-01
2.582430434554888743e-01
2.533150829684382432e-01
2.689508039910994408e-01
3.298185071857775985e-01
3.040622198764281192e-01
2.781953504569492086e-01
2.850988175097865507e-01
3.456809443297814699e-01
2.610681364583286035e-01
2.530636474604398001e-01
2.696108551532621633e-01
3.037197990703648376e-01
2.922744483432583307e-01
3.276019300353417152e-01
2.550153657002121044e-01
3.387778698257121746e-01
3.405451657518557274e-01
2.940527962932577011e-01
3.296430487720172220e-01
3.234877590278137371e-01
3.225596815269203832e-01
2.583437088639405910e-01
3.047540968571288422e-01
2.569841057813456175e-01
2.448072181458763041e-01
2.477695445877899916e-01
2.791296305641736142e-01
2.588861243770800291e-01
2.524521066732411945e-01
2.501384672975612289e-01
3.008724823796163350e-01
2.567153773060993904e-01
3.369152137609268682e-01
2.416252614713952362e-01
3.144843361054751041e-01
1.989754094220338720e-01
2.882001835843347459e-01
2.981964119408030411e-01
2.745471758470810486e-01
2.527599587284629634e-01
3.163861473704627225e-01
2.498702265562506020e-01
3.099557975276843735e-01
2.895440187585377467e-01
3.323087576795071274e-01
2.926455916282122982e-01
2.603318760986263469e-01
2.807848827727753571e-01
2.890997322461919539e-01
2.184899406506745634e-01
3.031126551278636727e-01
2.999070706451856250e-01
3.057734018233592144e-01
2.696783929649608780e-01
2.917996507995070377e-01
3.326263327090889788e-01
2.900758008559170542e-01
2.902044317436400234e-01
3.052437516157943120e-01
3.284106496548086507e-01
2.473292709140929302e-01
3.414984517374289319e-01
2.485756111645019140e-01
2.508602744504939142e-01
2.980528617088914478e-01
3.045339933384543785e-01
2.582371823660318810e-01
2.990697674320232924e-01
2.820104527493786373e-01
2.994920007372873227e-01
2.539783064900524856e-01
2.681225791197858754e-01
2.815671619437208339e-01
2.525061479336428438e-01
2.875121358793562565e-01
2.437683848860927038e-01
2.692077989058582199e-01
2.342232344848649284e-01
3.150072728255857712e-01
2.403288446576312687e-01
3.507860943423534161e-01
2.905357456141318684e-01
2.779486928531309520e-01
2.602649547021073650e-01
3.114210185793320762e-01
2.845862530125719547e-01
2.851296356088611761e-01
2.725130126286546273e-01
3.068025852560051780e-01
2.521907455371490969e-01
2.557992174590647538e-01
2.835215747641449680e-01
2.911993752842695349e-01
1.982179607813382705e-01
2.601648553484629534e-01
2.609284550064116526e-01
2.878700362262689993e-01
2.579831780768073179e-01
2.761759043213464770e-01
2.729413708146857243e-01
2.978380233341819117e-01
2.826974518434522965e-01
2.874364998071187172e-01
2.440494021176242145e-01
2.661632398195176719e-01
2.889742897784873810e-01
3.141355603498824922e-01
2.354829784375593316e-01
2.626727050218742310e-01
2.501170596780507016e-01
2.577509847691041855e-01
2.503617921316642625e-01
2.695216183878774152e-01
2.864268090089730490e-01
2.956403447526009254e-01
2.660023636481431697e-01
2.489974791704038515e-01
2.912384709382596637e-01
2.455365568005611343e-01
2.464890710347943104e-01
2.660113611674393419e-01
3.085935377351665676e-01
3.059264289255985703e-01
3.049117515329863859e-01
2.608839841620574918e-01
2.425478923903320871e-01
3.049570287034474858e-01
2.546566951058513717e-01
2.571766048506679558e-01
3.270426143462967228e-01
2.422030503677761182e-01
2.959472991060523306e-01
2.653099504969348987e-01
2.323778343191488238e-01
2.954796332517420909e-01
2.500008139381117434e-01
2.593062596516954033e-01
2.692164320368367614e-01
2.178463958274242940e-01
2.705663917491334947e-01
2.684553735149366460e-01
3.055301868821496680e-01
3.073113307101624780e-01
2.585117399742398181e-01
2.675132500965253235e-01
2.388559185715135591e-01
2.337532475981113633e-01
2.773098486376682770e-01
3.167163742004194815e-01
2.632226869167905714e-01
2.487551540280787676e-01
2.718327619798068251e-01
2.914454485449111121e-01
2.440382407667235631e-01
2.753397798727876822e-01
2.988252059114818171e-01
2.394576497911536928e-01
2.942864039333503712e-01
2.287734320198556714e-01
2.379480357508755861e-01
2.335180805205602228e-01
2.914946877920546187e-01
2.486798537587248947e-01
3.110787019477447291e-01
2.493462870380511176e-01
2.345580635205455344e-01
2.365427186168940765e-01
2.510034544031496950e-01
2.384504146168485439e-01
2.797982153141744810e-01
2.488200002494907470e-01
2.369104190413163225e-01
2.701003358600859716e-01
2.824087842446106333e-01
2.859152791365421331e-01
2.802236326513453668e-01
2.588829032462393043e-01
2.618382039822025331e-01
2.252155249907285273e-01
2.856093836842144018e-01
2.673501308135126653e-01
2.070211648642182878e-01
2.739356732455744403e-01
2.827556788094517937e-01
2.758583306870053820e-01
2.756036894538823057e-01
2.488573895782449363e-01
2.863829143523444754e-01
2.593052101284359368e-01
2.916847874385714023e-01
2.308169509019873111e-01
2.859152123076378893e-01
2.754800721977987976e-01
2.452909223628573498e-01
2.294812971899730936e-01
2.754164808657076358e-01
2.603285234944068272e-01
2.670296351760707010e-01
2.631923949476713820e-01
2.744650116649834382e-01
2.390395242174729873e-01
2.985294249534791167e-01
3.285240459230283627e-01
2.424922637473025111e-01
2.552003224340320120e-01
3.394221307439112545e-01
2.642361570635455847e-01
2.709240222511985485e-01
2.899199692424103691e-01
3.122374912748275277e-01
3.387927110941628128e-01
2.382853577674759471e-01
2.891295895390523230e-01
2.586549919150019083e-01
2.655124512770676848e-01
2.820656929408826286e-01
2.471121477707287906e-01
2.722824998759001969e-01
2.601787992835218888e-01
2.930464684193269664e-01
2.536892454855959600e-01
2.236953915489273970e-01
2.359379321167352217e-01
2.746550204453627742e-01
3.047631020060727614e-01
3.271825251626863107e-01
2.892002317926136712e-01
2.501615257880603349e-01
2.496026778745267793e-01
3.130344474286946288e-01
2.385029502741443652e-01
3.080148339305339156e-01
2.781293747814149175e-01
2.774355093085649759e-01
2.535175972238106201e-01
3.460488703351179973e-01
2.755775854478244580e-01
3.053888766349552308e-01
3.416347467176770181e-01
2.901658661989295340e-01
2.667996627734123827e-01
2.962426324559376822e-01
3.411287830291387380e-01
2.996142098396558651e-01
2.463828272329163238e-01
2.734795595776935428e-01
2.710502046561888978e-01
2.293394534835452581e-01
2.430657688289546980e-01
2.457452076513718942e-01
2.790897487259909604e-01
2.787480143724597181e-01
2.202783469214078804e-01
2.554535597633530997e-01
2.433724075502983197e-01
2.438140798825397249e-01
2.912266982676403604e-01
3.038317963992755444e-01
2.774183952828106481e-01
2.428360308933336931e-01
2.827683718827622150e-01
2.528272157189310754e-01
2.360513786259699764e-01
2.574502525407864062e-01
2.637012341122865755e-01
2.454245580737678956e-01
2.908370644776641645e-01
2.894443753967265720e-01
2.710119054282485451e-01
2.295187651603353696e-01
2.556465150678003950e-01
2.611731392094526205e-01
2.369663590334263048e-01
2.505162032193497534e-01
2.176861499248524956e-01
2.305073087537096166e-01
2.764119503043273585e-01
3.336195255891322153e-01
2.625723219960294230e-01
2.360961914696115826e-01
2.714698983261361609e-01
2.724029632522531053e-01
3.111069581862637157e-01
2.644916784353359973e-01
2.836348132453370696e-01
2.357095341910343811e-01
2.562942852380994951e-01
2.697786777748998888e-01
3.089519423774496620e-01
2.530516971005167814e-01
2.102936382489936640e-01
2.763601649882425071e-01
2.460556724322151834e-01
2.261630218008689464e-01
2.398507588186784834e-01
2.820822148556247355e-01
2.466783204615474456e-01
2.733054221020056462e-01
2.957501441794017638e-01
2.644595396232252704e-01
2.644604892926707418e-01
2.209784679551395903e-01
2.590053676325572152e-01
2.867724617670854848e-01
2.548604618661082788e-01
2.437694474533279865e-01
2.656186797001797162e-01
2.016449973772451998e-01
2.593500832617600116e-01
2.766457712181383810e-01
2.979761241743434375e-01
2.642346759052129901e-01
2.486833090363080034e-01
2.500961504725764950e-01
2.772842090673573456e-01
2.906751340257842653e-01
2.620437867738496518e-01
2.463209233170999546e-01
2.748363153107029611e-01
2.636561006272031826e-01
2.897007184554971637e-01
2.911658518858436517e-01
2.791048343818158251e-01
2.506569428593031779e-01
2.422301115939665961e-01
2.376289089716280001e-01
2.805385765633425788e-01
2.792036900905155994e-01
2.972369605117642921e-01
2.769859246596607649e-01
2.408297185631627368e-01
2.403255007759333983e-01
2.701937458491084354e-01
2.611448260049919479e-01
2.637684244812459333e-01
2.339525554841432320e-01
2.490413590421421131e-01
2.547949242142243387e-01
2.666172934377842307e-01
2.800451217417794791e-01
2.590131676403119587e-01
2.356423028816304888e-01
2.653302484384293392e-01
3.367012821757991992e-01
3.145979067293542264e-01
2.046801895546650207e-01
3.025320616407583540e-01
2.526721596594092567e-01
2.273231689922116938e-01
2.692034140038083723e-01
2.315116665167739340e-01
2.500664549896433053e-01
2.733777297184643573e-01
2.707543105255849070e-01
2.770726637665915648e-01
2.961472122710062660e-01
2.515862225062832080e-01
2.226632696765482866e-01
2.895692939086186302e-01
2.602702514189944027e-01
2.359994202030813448e-01
3.111487014668559148e-01
2.899232902182911076e-01
2.186660867551306064e-01
2.619181675750268390e-01
2.531182338958052891e-01
2.267412369404813999e-01
2.204386484396833046e-01
2.844011018365655841e-01
2.526095331041748882e-01
2.597265505300159760e-01
3.104671446474573382e-01
2.787457476816952995e-01
2.773059185165595575e-01
2.594375005901926601e-01
2.911684508005271677e-01
2.576378823081474922e-01
2.297848237309892960e-01
2.584429809851611082e-01
2.964128612742342739e-01
2.638253062248802072e-01
2.853481923155964939e-01
2.195950847991605948e-01
2.459978372304024719e-01
3.100059830332946298e-01
2.927244581437232762e-01
2.602083570858018113e-01
2.795777738083877750e-01
2.784791662130877699e-01
2.836293796832521363e-01
2.668043367356758844e-01
2.672262249856686145e-01
2.088956083126855545e-01
2.291399147533209890e-01
2.431599557990154203e-01
1.819015651826693392e-01
2.283631352186458463e-01
2.531248730890027776e-01
2.410013652673614892e-01
2.718458251987483920e-01
2.387700905348195957e-01
2.310366578210800437e-01
2.304986045449384235e-01
2.245632155381206418e-01
2.626187460148238229e-01
2.511855361076114623e-01
2.898654689937611995e-01
2.749516164792034090e-01
2.250069568225320782e-01
2.950297914613902450e-01
2.492740796071352405e-01
3.175509412083796223e-01
2.794701593583477361e-01
2.320215168994134158e-01
2.492017032206747529e-01
2.564377337655215361e-01
2.848674491874150227e-01
3.046210219332318725e-01
2.729783398956728835e-01
2.469161772762237805e-01
2.972611588987580378e-01
2.426702622496967887e-01
2.365574568118933574e-01
2.660698795668618444e-01
2.305613723029004414e-01
3.038990880672903794e-01
2.380094910782184492e-01
2.814126960088703666e-01
2.685629014588978292e-01
2.337698458384069589e-01
2.155061147345807837e-01
2.643160486426748279e-01
2.571494513554118400e-01
2.686074841297902416e-01
2.617781670207108280e-01
2.006235345749871890e-01
2.577851958944963884e-01
2.287132698449522994e-01
2.305508111673792160e-01
2.329860324505731439e-01
2.677731197744425140e-01
2.055622989011755830e-01
2.893248901001218010e-01
2.718017340060957521e-01
2.041442530088078411e-01
2.554025193328046672e-01
2.612178680418702492e-01
2.881888206556140197e-01
2.687847740391795526e-01
2.332862487980086053e-01
2.261252950165120734e-01
2.386839695233060887e-01
2.502382049545195941e-01
2.782439573006182387e-01
2.744432690044817380e-01
2.622717287837047495e-01
2.603612484998600318e-01
2.528422535355070444e-01
2.473307212321286808e-01
2.293397286314558248e-01
2.352893183442474889e-01
2.305673830863860796e-01
2.722767650661993000e-01
2.299117128124954224e-01
2.707591842848725006e-01
2.537108493407983500e-01
2.635531454532065165e-01
2.557993977910403283e-01
2.670663692378474896e-01
2.203450493318705461e-01
2.587883361396092763e-01
3.035753762021718982e-01
2.850076172144252462e-01
3.046958674203777973e-01
1.969418591810809527e-01
2.673738874188968384e-01
2.500100383726640563e-01
2.391777192988059630e-01
2.515514964471832204e-01
1.989288212123534738e-01
2.721173677009403602e-01
2.774013668265399302e-01
2.324791247130850447e-01
2.597006026550638391e-01
2.570610108226985546e-01
2.321574247797951462e-01
2.386285541016384681e-01
2.506554556299898651e-01
2.536704586926937788e-01
2.603861446935594182e-01
2.473933943569079918e-01
2.237169984493670438e-01
2.338518887113559541e-01
2.466114303283598874e-01
2.458286201259828607e-01
3.038371980077850254e-01
2.523691506513990879e-01
2.508036397461417821e-01
2.612992857314084261e-01
2.467012957733079048e-01
2.922461458336579332e-01
2.256405758684643659e-01
2.041615789262510305e-01
2.442405922297599119e-01
2.476503244157340355e-01
2.089652914256873439e-01
2.714463691140143742e-01
2.436557947852247275e-01
2.178705530439694060e-01
2.612145376102122385e-01
2.388059435949441145e-01
2.480109419308327290e-01
2.807165234380822327e-01
2.384572525056666281e-01
2.778594815124473816e-01
2.375960396315435763e-01
2.389197359383891106e-01
2.118551034828587976e-01
2.305349892103213671e-01
2.376394028093683219e-01
3.291737432525872475e-01
2.937072275524900689e-01
2.385344079800677808e-01
2.328751093150824014e-01
2.766485282822112035e-01
2.615291762598766501e-01
2.158069520688919163e-01
2.883518225369685051e-01
2.388929100203905642e-01
2.629499356264375365e-01
1.934829367692788848e-01
2.247331421078168356e-01
1.943813245833486414e-01
2.248369535109132900e-01
2.859159916395578316e-01
2.323158216049963920e-01
2.061090889799994108e-01
2.485884793458937314e-01
2.555496088894589901e-01
2.257010162114173601e-01
2.844339779670677082e-01
2.136032425622312048e-01
2.480585686153788660e-01
2.232183366109287137e-01
2.258903174544892034e-01
2.380320275744320091e-01
2.129905338696597150e-01
2.183386087639436757e-01
2.275700434920562565e-01
2.726892131569425559e-01
2.193284849264625080e-01
2.533680188533655731e-01
2.528339622847524115e-01
2.524076693532953386e-01
2.172660099107584508e-01
2.379965917899184158e-01
2.861607462524511925e-01
2.365393656679606327e-01
2.850963553129789996e-01
2.463221771091364531e-01
2.303425547294604969e-01
2.368333959346844708e-01
2.493729088175960507e-01
2.342907790530986967e-01
1.703122103262664500e-01
2.586705783947040316e-01
2.388190548337193464e-01
2.145009953718554074e-01
2.361968029478299369e-01
2.762014062740726361e-01
2.288602100561413499e-01
2.646698286716406279e-01
2.146860062413684933e-01
2.327116275368377729e-01
2.466718335937924667e-01
2.269550743537934734e-01
2.393991510044816418e-01
2.851699728129279965e-01
2.134415154882563781e-01
2.496359347425629316e-01
2.335206682072741291e-01
2.579491000734039918e-01
2.811474437463382658e-01
2.418862678439282765e-01
2.980965967174055153e-01
2.290299933027588053e-01
1.997360744485807971e-01
2.445002196000136130e-01
3.128417195125658967e-01
2.153844773315582162e-01
2.705648123492980783e-01
2.091162176044794874e-01
2.456545829384135238e-01
2.196366774600897187e-01
2.632180906902515938e-01
2.653415682603478820e-01
2.146580938494521418e-01
2.142838103165864427e-01
2.272158014417084704e-01
2.174930367844231660e-01
2.404133336433757762e-01
2.416479387422225122e-01
1.993174380202798746e-01
2.612205028414277264e-01
2.481133330143691640e-01
2.800569111686081469e-01
2.886480989402951947e-01
2.527256327803772962e-01
2.619415526929299021e-01
2.582411462881800679e-01
2.499116173081981918e-01
2.189885558650477571e-01
2.447992241337347830e-01
2.516477575060898642e-01
2.233394828073703708e-01
2.492168816259458519e-01
2.631546111257538900e-01
2.368424779020241733e-01
2.402143692738805958e-01
2.317563962397890254e-01
2.695229801066076902e-01
2.539265240909275856e-01
2.250327500577010975e-01
2.052605692493299216e-01
2.034025995166084122e-01
2.489877995169947900e-01
2.793126708869695385e-01
2.212114982152688369e-01
2.470050694284243453e-01
2.386958489806725314e-01
2.398408435115271242e-01
2.228177051898108385e-01
2.077594377074217791e-01
2.209529562167898975e-01
2.483111708240808013e-01
2.567650482510889787e-01
2.186463385320284170e-01
2.248562895666275929e-01
2.184765823912435956e-01
2.132726511396085545e-01
2.636703290410943867e-01
2.217762905794960770e-01
2.466937529848708122e-01
2.609591678046205288e-01
2.774382110282235248e-01
2.240075954944792946e-01
1.747046926384791810e-01
2.384331245795117127e-01
2.159191403842149748e-01
2.487082747959400431e-01
2.498463313311240774e-01
2.349383177831269043e-01
2.754928797821704078e-01
2.327628741330685647e-01
2.490694374227127583e-01
2.335918702989160378e-01
2.001042574731072832e-01
2.249579128111351412e-01
2.766956949954427203e-01
2.242182775768288006e-01
2.394163619601921145e-01
1.921965518073024404e-01
2.376279663375499007e-01
2.117943433890970839e-01
2.367160619348503137e-01
2.586165540895128956e-01
2.908408370562367007e-01
2.050228404986454145e-01
2.532954196246721135e-01
2.463444604690507300e-01
2.812342781928003910e-01
2.104670652045360912e-01
2.068913447532581273e-01
2.521360724793435537e-01
3.062751058441084973e-01
2.474945810833701354e-01
2.139076078497419431e-01
2.180528036809507575e-01
2.137522798905660826e-01
2.802564084905524444e-01
2.560274525852386795e-01
2.466687788300548079e-01
1.812819401613671999e-01
2.324086991864483254e-01
2.529555649569296683e-01
2.267861719227224626e-01
2.261713338909269455e-01
2.444817112118885527e-01
2.222630435648104141e-01
2.138308256550517927e-01
2.191365629594110853e-01
2.708593926406925312e-01
2.570852364993863048e-01
2.590337622389468630e-01
2.244467959838711280e-01
2.855896703841197537e-01
2.459171516858805751e-01
1.995348518920220804e-01
2.182045897667493073e-01
2.341777653066944576e-01
2.296394412754513559e-01
2.545611390467713564e-01
2.450734681086397526e-01
2.749428577807849772e-01
2.246491418493093140e-01
2.205240270276270231e-01
2.572516519647018995e-01
2.240859392211139445e-01
2.263750236768883872e-01
2.338012415383234899e-01
2.793870617053339500e-01
2.245099449293299354e-01
2.384365305308860095e-01
1.888849801276682172e-01
2.848758026729885651e-01
2.074125905872585551e-01
2.590888018357326850e-01
2.526318556826256945e-01
2.291425710701475438e-01
2.395485797293622765e-01
2.334688155130564546e-01
2.771361550739353530e-01
2.181451625927107452e-01
2.585703362643061998e-01
2.313618661376078411e-01
2.148780875950974667e-01
2.294216114574508247e-01
2.603288451703394402e-01
2.684981257586188663e-01
2.292299371244100603e-01
2.259730361255845588e-01
2.101536205513491740e-01
2.598971583882058178e-01
2.649549450753110880e-01
2.615517912132486189e-01
2.159536480816152682e-01
2.118358579753078508e-01
1.995829838578734861e-01
2.002693894700849353e-01
2.095624396766436193e-01
2.555032587459767912e-01
2.113270843130630183e-01
2.107234329134936301e-01
2.516301128862014069e-01
1.649001817750702925e-01
2.307838361056136212e-01
2.086217821390744520e-01
2.455284189401838735e-01
2.132679848822337243e-01
2.637902500404422645e-01
2.085618625977188889e-01
2.713136740269708747e-01
2.242908928264017165e-01
2.108183849343808203e-01
2.191787046082989410e-01
1.878389743549298829e-01
2.866820477896769859e-01
2.590189376101208474e-01
1.969207478814726520e-01
1.834399408375763652e-01
2.156356955960295196e-01
1.927301349678802178e-01
2.045049180944117917e-01
2.670048796382030742e-01
2.529864855191166217e-01
2.035763314635379295e-01
2.445287760525358400e-01
2.403137610731138352e-01
2.362789447373074558e-01
2.127290148387929736e-01
2.301921238804169878e-01
2.459645417415495527e-01
2.613988859078083538e-01
1.990875887560547841e-01
2.211703220380109858e-01
2.008831075424112600e-01
2.072077255571816434e-01
2.669344731162188178e-01
2.323015541061630440e-01
1.984274935116495386e-01
2.382773688290957814e-01
2.477122403246744820e-01
2.181511189339693790e-01
2.966446551932688802e-01
2.744944489457995518e-01
2.382590624913498434e-01
2.194848443685994133e-01
2.683534584295557690e-01
2.709429279174880301e-01
2.481941625943912544e-01
1.933536348577103992e-01
2.760160107098520443e-01
2.493988803179623126e-01
2.295496201957614724e-01
2.282182199311368065e-01
2.054604551519756128e-01
2.012068368425717069e-01
2.562687839340150875e-01
2.042398099232088649e-01
2.341674141021624356e-01
2.148404748761028882e-01
2.496278603307018895e-01
2.770777870322441161e-01
1.782239547185921480e-01
1.854274138672888927e-01
2.166556549211755833e-01
2.356256155965254229e-01
2.172115307953043639e-01
2.272558651813517405e-01
2.260793740836323784e-01
1.789767476539934898e-01
2.404878479607531760e-01
2.127033191887446328e-01
2.391273513030078568e-01
2.216778161214990606e-01
2.980445005955577042e-01
1.846940210375504765e-01
2.489325607263746798e-01
2.311394668822124021e-01
2.147351564741828978e-01
2.089079854045821083e-01
2.429973319836769841e-01
2.247122176674988259e-01
2.109209658595816161e-01
1.960372247317656302e-01
2.493769803340869506e-01
2.118510570758579681e-01
2.511408278582990539e-01
2.233105492697216310e-01
2.217044815323551132e-01
2.157372724495431882e-01
1.894081421566015666e-01
2.109644414517514166e-01
2.223756524490898556e-01
2.571835086912389046e-01
2.040137173850222752e-01
2.492012725596292333e-01
2.478649281363561330e-01
2.176519726833327784e-01
2.403614854939972456e-01
1.821067028772040408e-01
2.576913313760820778e-01
2.618041575484877925e-01
2.324111431689977469e-01
2.896629185633170511e-01
2.258523823542573084e-01
2.779003694082310405e-01
2.585982347713368656e-01
2.452822185681852729e-01
1.851716062387405992e-01
2.243519412301446248e-01
2.000555248071826386e-01
2.698008791890113001e-01
2.716406298776153916e-01
2.793764013860233764e-01
2.116387133508068896e-01
2.700714500839462850e-01
2.179150463491017486e-01
2.416525691508601414e-01
2.519386441886675709e-01
2.051312036275949047e-01
2.028048222663917655e-01
1.992246768476886587e-01
2.287791864799122721e-01
2.410812384798901031e-01
2.238325895783565000e-01
2.270769388153251744e-01
2.492697430816033788e-01
1.872065447328833954e-01
2.263632832573288511e-01
2.115089217258532273e-01
1.904251899973368745e-01
2.471663499062589642e-01
2.036839405797698510e-01
2.128850577779904107e-01
2.029904476317562212e-01
2.392007570898096180e-01
1.983613399269205380e-01
1.825031196801127353e-01
2.244951200547783965e-01
2.285313541640262014e-01
1.927501769372234330e-01
2.664241642033441937e-01
2.326917001882359004e-01
2.450392026312434857e-01
2.094001775990486092e-01
2.617615661248510195e-01
2.434551252174518565e-01
2.547833698226720234e-01
2.268202403696441549e-01
1.864490629281662371e-01
2.738442663759783624e-01
2.035761354489551977e-01
2.500900938094561266e-01
1.730081351061107109e-01
2.471225610512456372e-01
2.459997562704938634e-01
1.807612298002923834e-01
2.471114328964008067e-01
1.749468666302653741e-01
2.545504314301558768e-01
1.999111691888987297e-01
2.307957108338000718e-01
2.341430810238763482e-01
2.177920908810290213e-01
2.359707454263808291e-01
2.839961175568194163e-01
2.430267699610632881e-01
2.225222538983720466e-01
1.915462582558709881e-01
2.052802381937967879e-01
2.135211700054202022e-01
2.707780288497592114e-01
2.033824403024695748e-01
2.007140406365124086e-01
2.275779216767322422e-01
2.653978542180082667e-01
1.884444470487229017e-01
2.109601111914418403e-01
2.763088565585646861e-01
2.603078851227109691e-01
2.151896841127735327e-01
2.896225641207211265e-01
2.669052308735361811e-01
1.696869854398546373e-01
2.394922839889493393e-01
1.903337473990686368e-01
2.592560792173375650e-01
1.967363282150297044e-01
2.071037129878783301e-01
2.430275199435555089e-01
2.294199143954572528e-01
2.724745573412495903e-01
2.403585434897219930e-01
1.874069824124189598e-01
2.536754341172571259e-01
1.978487631275516745e-01
2.260278245242368922e-01
2.152705564421795448e-01
2.602999935780032637e-01
2.404721165206255007e-01
2.157191797620742757e-01
2.418098924708985409e-01
2.192667483481992863e-01
2.307306911827280149e-01
2.064290186929103876e-01
2.342721517369197592e-01
2.301712737037284184e-01
2.127267664930970192e-01
2.013161148934464739e-01
1.792294011198949100e-01
2.296837130749098399e-01
1.889179044094585480e-01
1.760719680468392223e-01
2.154259448627393325e-01
2.156360496713833064e-01
2.555454770788492813e-01
2.081073422144218976e-01
2.395799748297558762e-01
1.940652247897290128e-01
2.305833843942361738e-01
2.489470088481620935e-01
2.795552215492606574e-01
2.595924279255160672e-01
1.832948960350279377e-01
2.307153623526149722e-01
2.405832815526940116e-01
1.959195586547771983e-01
1.850010099909606132e-01
2.129745370549034900e-01
2.236810839118852645e-01
2.144064644531875896e-01
2.295952628988308653e-01
2.256427718114888126e-01
2.283723989098628282e-01
2.128316504584852609e-01
2.154546795163445883e-01
1.819978825916352128e-01
1.957884829442329555e-01
2.358852044745162191e-01
2.592605618576862003e-01
2.129485933906580253e-01
2.373444404745783665e-01
2.361275399520070817e-01
2.351443142732566327e-01
1.985281200728925555e-01
2.692372733913211413e-01
2.177919429007322272e-01
2.039695802172020733e-01
2.633646744097991599e-01
1.703799882739822635e-01
1.774928523247121248e-01
2.772032891248352726e-01
2.223317486561134926e-01
1.901510389183502792e-01
2.326470293760406483e-01
2.329346156395461498e-01
2.107863646594944351e-01
1.892392583076733248e-01
2.773987376368542979e-01
2.205491764801616461e-01
1.965391385791698531e-01
1.986726863374642660e-01
1.903044412413217590e-01
2.776257029690798461e-01
2.306295799927090273e-01
1.833449635608801476e-01
2.971761107635942367e-01
2.301909442396690986e-01
2.358463342534156404e-01
1.920302760462839764e-01
2.152125726198166333e-01
2.159357224348159021e-01
1.712599991080421824e-01
1.873895717741201616e-01
2.653004641481408465e-01
1.964124497638016220e-01
1.698884770899795338e-01
2.026273921012899104e-01
2.367767181343328475e-01
1.879372620495800283e-01
1.696628397633249963e-01
2.089360132957398530e-01
2.610670557147131698e-01
2.251104342839692907e-01
1.959502457642567086e-01
2.527035365262824684e-01
2.216513951531046966e-01
2.223611049862763422e-01
2.559018136220663209e-01
2.049124563275145361e-01
2.428009520327224224e-01
2.426989494398992808e-01
1.769753904739589379e-01
2.360281326946165881e-01
2.258172521305126801e-01
2.204020644311683597e-01
2.342245341333244746e-01
2.268510722200632324e-01
2.139201060479510863e-01
2.057841029416500322e-01
2.441329923261631452e-01
1.978002387725319999e-01
2.378266439350000538e-01
3.037464085914410861e-01
2.438059563545447728e-01
2.179842366562328437e-01
1.821864458396509900e-01
2.188384595298582258e-01
1.843853194040240284e-01
2.109570530444047076e-01
2.550408064725722124e-01
2.196224299465843466e-01
1.777579138892678157e-01
2.049126783059847245e-01
2.095059144001622797e-01
2.123104968084156829e-01
1.837839682936847074e-01
2.209670193693795970e-01
2.079049862445854491e-01
2.194336500662844303e-01
2.553636734460146274e-01
2.245771972241664693e-01
2.195449865690559943e-01
2.005728889166951967e-01
1.845629860326650218e-01
2.721942339606065464e-01
2.113974826955155040e-01
2.259192825818601424e-01
2.136360244714226031e-01
2.329527228726445132e-01
2.265377575228871843e-01
2.206373744653449542e-01
2.166353736267663255e-01
2.079134462701912045e-01
1.668333129022405159e-01
2.542681293446505397e-01
1.963920817184970913e-01
1.987535392605563056e-01
1.837518412264585177e-01
1.778281384271901688e-01
2.045293939968875208e-01
1.694711979703036886e-01
1.603745294487159689e-01
2.157076468146165438e-01
2.519357452281455467e-01
2.345803391645931157e-01
2.346426022744768636e-01
2.154189887663404968e-01
2.259214611667789419e-01
1.945424249995377497e-01
1.944357895461041874e-01
1.783104335336598845e-01
2.722685135362144515e-01
2.320576391537367278e-01
1.821239100607810191e-01
2.117685040271115038e-01
2.617622871611850477e-01
2.117165007652997144e-01
2.094576810586154803e-01
2.851657168975883505e-01
1.984175047182135387e-01
2.693405041485327223e-01
1.946140320073015129e-01
2.533780758850659454e-01
2.302229367995672904e-01
2.378333440289566447e-01
1.743853692364444874e-01
2.012373992053235749e-01
2.106310327141976968e-01
1.747015723372000728e-01
1.818067298112585328e-01
1.930610278478883945e-01
1.841644787212043111e-01
2.134059057716908014e-01
2.100548391877929966e-01
1.734720698557337681e-01
1.602332845844491038e-01
2.226521358491990732e-01
2.159403950523139659e-01
1.713559899039520107e-01
2.136031232012765013e-01
1.807680164968154535e-01
2.034738724150426670e-01
2.014146742022010494e-01
2.327537992953787049e-01
2.018559130738193375e-01
2.194511023152512230e-01
2.873291037354576694e-01
2.166912021788739984e-01
2.418934436868390159e-01
2.124349961075886750e-01
1.952824322025823456e-01
2.084070888085073070e-01
2.279982907424661087e-01
2.495675359145069772e-01
2.480008467031322161e-01
1.921597516059314337e-01
2.261187838847519005e-01
2.475025852518391856e-01
1.990504402485522295e-01
2.329388307963610460e-01
2.225833787960383170e-01
2.385325599027414145e-01
2.904159763746231304e-01
1.907859739762033102e-01
2.449493538868170728e-01
1.998867310045781553e-01
2.840762180761874367e-01
2.494169507644276862e-01
2.257441995955796477e-01
1.634578186702166369e-01
2.342979786813152165e-01
2.269537911088488069e-01
1.928968101535439572e-01
2.595281128605014809e-01
2.426396339282266279e-01
2.338511217178097790e-01
2.027568172880316877e-01
1.936346132674209020e-01
1.973783147302013707e-01
1.972147587493478238e-01
2.339793949189653555e-01
2.281809020785304232e-01
1.792700989761422392e-01
1.978171894119047092e-01
2.355345350379846325e-01
2.386987166197259702e-01
1.975128184297444134e-01
1.968345274294982794e-01
1.872585811311952564e-01
2.182706782767213638e-01
2.030735915210895859e-01
2.200294257163188105e-01
1.846256594417548247e-01
2.036486812550385161e-01
2.248701487415138978e-01
2.237913380462593360e-01
2.037549525399834915e-01
2.154999803889738885e-01
2.044670718649174157e-01
1.893014852902762668e-01
2.088280768528866238e-01
1.993029716180366173e-01
2.305384775061406766e-01
1.993691503236014462e-01
1.966686590377960397e-01
2.001428715796199631e-01
2.219459014133598196e-01
1.821894393118421163e-01
2.580866666974026002e-01
2.239266048833828959e-01
2.023152510805814874e-01
2.333020799407357349e-01
2.269479883517141749e-01
1.494754132906949695e-01
2.042525200281383457e-01
2.162087574578413773e-01
2.434657102354824132e-01
2.179562319232963008e-01
2.103381813664458311e-01
2.224485847357697554e-01
2.045669551843102840e-01
2.352900625371764365e-01
2.312677941761742961e-01
1.965766203355672204e-01
2.332401904745938781e-01
2.127059710224635525e-01
1.945699785519999503e-01
2.435773761485463818e-01
1.965274603666541109e-01
2.058684886374914647e-01
1.619031942332333218e-01
2.343943904443422099e-01
2.091174589040807330e-01
2.142316672944275802e-01
1.953437461171351752e-01
1.731974584279472873e-01
2.044949572162433060e-01
2.224020582219374820e-01
2.224347740541625928e-01
1.943091797520871966e-01
2.086575584132085992e-01
1.910576327880963987e-01
2.369275464621939664e-01
1.866389790639057245e-01
1.962443897903402845e-01
2.153717632627669132e-01
1.931386282301641166e-01
1.861129349415710232e-01
2.279995818990680767e-01
2.047644628499893649e-01
2.170440206408422168e-01
1.655530873993510954e-01
2.241320512859586722e-01
1.747332112280626515e-01
1.866991941621014006e-01
1.671636265719374792e-01
2.188555857829731777e-01
2.166502861932481649e-01
1.914043415102669177e-01
1.667896224124803539e-01
2.663553546621646451e-01
1.921895623409821119e-01
2.019467120998645615e-01
2.380230466432517455e-01
2.183386246949202969e-01
2.298740274760382729e-01
1.941939812602656579e-01
2.467303643578694083e-01
1.992322589338802741e-01
2.109172388423682099e-01
1.749309228234288971e-01
1.982209546411409784e-01
2.132125847820598441e-01
2.513959303134744583e-01
2.096815708248231935e-01
2.199133078593619450e-01
2.026695092079245086e-01
2.048574073247576566e-01
2.031869394065805023e-01
1.763439509832492869e-01
2.309199238615700644e-01
1.636327390130135340e-01
2.582710861502119926e-01
2.246064210400697259e-01
2.414435394275439850e-01
1.746717419946205441e-01
2.247250398953469785e-01
1.860826349374051780e-01
2.366762843572115527e-01
2.226585549359115235e-01
1.754277777225034807e-01
1.978147389655004473e-01
1.997403588068198399e-01
2.063424206835863528e-01
2.031663928128943086e-01
1.980904359716019192e-01
2.358865924033379802e-01
1.928588608127474457e-01
2.039301049521748954e-01
1.532207217467696780e-01
1.959028304106250340e-01
2.207623415443336901e-01
1.749310971938224935e-01
1.871609205720131119e-01
2.146757420146478967e-01
1.753251730206433767e-01
2.106989861222732241e-01
1.981297173497590935e-01
2.034118377256557975e-01
2.553109771207947576e-01
2.115703230105852595e-01
2.180313648109861169e-01
2.674894837440000561e-01
2.022352638691320426e-01
1.779818111264050706e-01
2.261438555247324844e-01
1.627384644514425771e-01
2.036363028924105811e-01
1.667856587309499150e-01
1.985890665477167694e-01
2.124740442005908225e-01
1.962288842089631169e-01
2.079616434354405186e-01
1.817441749925672867e-01
2.344067559009134216e-01
1.720807337223435596e-01
2.482504092822573061e-01
2.581307772795241595e-01
2.093989042599350425e-01
2.315622263458599339e-01
2.131551952359646840e-01
2.187266413494947659e-01
1.607261290871440929e-01
2.187682688911039841e-01
2.044031840234428188e-01
1.995556894710516227e-01
1.883322002854891930e-01
1.760785044423921197e-01
2.427932437234039120e-01
2.110363402909444519e-01
2.315895600997125159e-01
2.154851110913521273e-01
1.884616432400773312e-01
1.998560942576000365e-01
1.607600840852391189e-01
2.414605301477728283e-01
2.091348895333182967e-01
2.533318596595935390e-01
1.746756919817551712e-01
1.867054449150769013e-01
2.049551931470051103e-01
2.278806669930182882e-01
1.834945721254858664e-01
1.605596964692961870e-01
1.836931496907526218e-01
1.993881385366209624e-01
1.949200159875849325e-01
2.219550731008005651e-01
1.928213849081222842e-01
2.074741267695884295e-01
1.715219204533737218e-01
2.675146727718578088e-01
2.217260147123343572e-01
2.829995990304323139e-01
2.038078132158605560e-01
2.386493318165117949e-01
2.006138057634223038e-01
2.205982702884612123e-01
2.674183969169346420e-01
1.849475717422850718e-01
1.633044368783652112e-01
1.914350157934170404e-01
2.261985674226788812e-01
2.785300234034437383e-01
2.025851065892979863e-01
1.643262227960378685e-01
2.572305277450727123e-01
2.164916487900067632e-01
1.930281172647067001e-01
2.273880241250686163e-01
2.258903333632001909e-01
1.695265469269046643e-01
1.824962355858578411e-01
1.789418930347747294e-01
2.166905992078135557e-01
1.982437133794582862e-01
1.988078189302577847e-01
1.915111772301892334e-01
2.060904003768078141e-01
1.790830678067928672e-01
2.070836678710028800e-01
2.198595275047335873e-01
2.532369010135660514e-01
1.848079119208067556e-01
2.142777449626315778e-01
2.197871415096366854e-01
1.913917369366000265e-01
2.011917290209551124e-01
1.563746847344054391e-01
1.826525752445775919e-01
2.105422783174650259e-01
1.692535283021588122e-01
2.216888831169501473e-01
1.946302374366858101e-01
1.752203943993820012e-01
2.047379198989342231e-01
1.933227800064245827e-01
1.690728941748773362e-01
2.148489326265511090e-01
2.010739445482807586e-01
1.964413788633864177e-01
2.107893519036687924e-01
1.797983520727582385e-01
1.949036347349525355e-01
1.888596179078159687e-01
2.135293603931587292e-01
2.545540668312196719e-01
2.073129851512560684e-01
1.887623342954765637e-01
2.213887669732805819e-01
1.850695185225627037e-01
1.885618553446429813e-01
2.204063057360374223e-01
1.634073752513464095e-01
1.622137755768856826e-01
2.234646085577091934e-01
2.112630643798004970e-01
2.340717740229672217e-01
1.849539820246113297e-01
2.424324040143578107e-01
1.840169257717755025e-01
2.136266878528793323e-01
2.123620561878895308e-01
2.204869969191326218e-01
1.536920924024532120e-01
1.879808071556986204e-01
2.436456445679425487e-01
2.212059042072147541e-01
1.734343546863667818e-01
1.797756795779136829e-01
1.749742162226019249e-01
1.912512965810125865e-01
1.850148453380308644e-01
1.913911149044350557e-01
2.186074873478742464e-01
1.854098354943332638e-01
2.127247222588787012e-01
1.765193670178498153e-01
1.661575766542292831e-01
2.173498170810132246e-01
2.057072769998946060e-01
1.966841582756770623e-01
2.478696570600228133e-01
1.705116977520410859e-01
2.434148453204684481e-01
2.784130550603174936e-01
2.069238745322048156e-01
1.532285819249343539e-01
1.862463850929110265e-01
1.722250117372201295e-01
2.005137503189415860e-01
2.203828637686812419e-01
2.017709389973645628e-01
1.656097639283652945e-01
1.923567832742754946e-01
1.791266151278945173e-01
1.912537015801419327e-01
1.683073286602295437e-01
2.037322652483949947e-01
1.836096693752369835e-01
2.319085047864924420e-01
2.014183539636855980e-01
1.813795057288470347e-01
1.717948917505635331e-01
1.919283379407994983e-01
1.930868076875567052e-01
2.040903461010978581e-01
1.542038831753201888e-01
1.877512796676395757e-01
2.085720158255190138e-01
2.469918307334384167e-01
2.220715280358623589e-01
1.892500525472754214e-01
1.887965124460087851e-01
2.567069446790899989e-01
2.192882705784336694e-01
2.321320674181662214e-01
2.045117522864546566e-01
2.121040512589880966e-01
2.214455837596673582e-01
2.049323338423829910e-01
1.634740008612655948e-01
1.816624180861993176e-01
1.862513316039817735e-01
1.902607965582743532e-01
2.522698034962402858e-01
2.566449389088180655e-01
2.221743412114696725e-01
1.717545206219708298e-01
1.857253727757304795e-01
1.913676091954919778e-01
1.509523842653497372e-01
1.763561203564982249e-01
2.736610351195152280e-01
2.000479351345989254e-01
1.588989072586305396e-01
1.931363461159341099e-01
1.792406724667168771e-01
1.906539110376434809e-01
2.194820188254547055e-01
2.346787777200919356e-01
1.467599610993228776e-01
1.939047876383360736e-01
1.958172155630563682e-01
1.782377044259855492e-01
2.337483816525977864e-01
2.083046137155691868e-01
2.029227747298986695e-01
1.764612601455965990e-01
2.417827026038061877e-01
1.849945256276452898e-01
2.057836995538971370e-01
1.472018459964518911e-01
1.996195275789816870e-01
1.822658433551591350e-01
1.899169682737990861e-01
2.338511218594984398e-01
2.056448317375208223e-01
1.357628011865354423e-01
2.151046227381362141e-01
2.227159304047451882e-01
1.722947850216512145e-01
2.074826465834119782e-01
1.601466992607077366e-01
1.959558197421438219e-01
2.009434842306446756e-01
2.060800824893443406e-01
2.006343644528169601e-01
2.244603384420467418e-01
2.359863718714123593e-01
1.672939201443223445e-01
1.986536842445389417e-01
1.083903226032455341e-01
2.033385230669861876e-01
2.172132341250419540e-01
1.966621724717787789e-01
2.492856576034075677e-01
2.304002054920352149e-01
2.138729901229988739e-01
2.159724750315544783e-01
2.554033865547517546e-01
2.077069036893209597e-01
1.613180622412624943e-01
2.104691248476238397e-01
2.115117509138906837e-01
2.234451566398840405e-01
1.794738903896409277e-01
1.864521929168643788e-01
2.130525020110965451e-01
1.903659408041549761e-01
1.778796564995035467e-01
2.214428354510130648e-01
2.157882190277098378e-01
1.423152135233407001e-01
1.687251533823844740e-01
1.782036199678666277e-01
1.892515896835873235e-01
2.075027412586103182e-01
2.089806963023402020e-01
2.126038318423619233e-01
2.465716836608541074e-01
2.093131356169542490e-01
2.107683917611523905e-01
2.268198632818527738e-01
1.863859074881526745e-01
1.802508098754632138e-01
2.460735949350609242e-01
1.969800793380742099e-01
1.692419775447503161e-01
1.989878181704130000e-01
2.076615454973969321e-01
1.955608321201990907e-01
2.062293562979627126e-01
2.176843664051537064e-01
2.073480724677377041e-01
1.783678283482292848e-01
2.234766380422032739e-01
1.994273659386579522e-01
2.106018971901265358e-01
1.795209763921828960e-01
1.780037647372704201e-01
1.851994167839395855e-01
1.460346908456692239e-01
1.620476830571704052e-01
1.922506303687595564e-01
1.668737804469788422e-01
2.203101659118840983e-01
1.953078131553122321e-01
2.244808870514601318e-01
2.151316734021367916e-01
1.627491633228992929e-01
2.125067449744434678e-01
2.297093980366898547e-01
2.698942092860532882e-01
1.885527874181584240e-01
2.035563038946765213e-01
1.860376015974567199e-01
2.273404499707516457e-01
1.885021414509602811e-01
2.453427849300240937e-01
1.809521449974423324e-01
2.214624980216902683e-01
1.844495401741929330e-01
1.655558773937857164e-01
1.739965163095860412e-01
2.178240730040971185e-01
2.235532433504353322e-01
1.603235955080374864e-01
1.872605986036115500e-01
1.694715545867090389e-01
1.883163870402104201e-01
1.686278985860274471e-01
1.934094922080572543e-01
1.654423916084409307e-01
2.362998573591069962e-01
2.179608756331245234e-01
1.819367419776311834e-01
2.026106781820084801e-01
2.527824648349090153e-01
2.045111521796968701e-01
2.041516800881463534e-01
2.090393621955180525e-01
2.143361263510090986e-01
2.296774523817002311e-01
2.167423414830481343e-01
2.004655936899117086e-01
2.087543054406541532e-01
1.693941777204890919e-01
2.106372288750207600e-01
2.033317213475296648e-01
2.318094881522548001e-01
1.539818339441857420e-01
2.289057274976810108e-01
1.960401888727305031e-01
2.041318054088877842e-01
1.934392717391894001e-01
1.878996181859817483e-01
1.809085622485739064e-01
1.728558317333289407e-01
2.359068390745710786e-01
1.927011349444939792e-01
1.367973989492853315e-01
2.137819510809234880e-01
2.041175439112395407e-01
1.752683976201370175e-01
1.566437044591923733e-01
1.927847476492585699e-01
2.063633607563822303e-01
2.050654638512166561e-01
1.499134418688090054e-01
1.663130988528546128e-01
1.685582767307584329e-01
1.869076509838023259e-01
1.584331210204488749e-01
1.958928264239902794e-01
1.752794550617676195e-01
1.876807434016633247e-01
2.027520870374351358e-01
2.055512945415371995e-01
1.998849375644337067e-01
1.649744520234657230e-01
1.823865216846240200e-01
2.606397873279278077e-01
2.139022683699182137e-01
2.042772238042539212e-01
1.910192030863842871e-01
1.437654645747628024e-01
2.480834451814591946e-01
2.467718886147258761e-01
2.396171304213932374e-01
1.766050330498633580e-01
1.916886678356627127e-01
1.998087893792094283e-01
1.731237832236479646e-01
2.107047509092207782e-01
1.628318490850986511e-01
1.915528449499976082e-01
2.092498370938683239e-01
1.858807243322654623e-01
1.932661334691692379e-01
2.028973175799568540e-01
1.613943341962298661e-01
2.291029255530175890e-01
2.052593394174640207e-01
2.231099125718203624e-01
1.763940176088314438e-01
1.936583597961004377e-01
1.910320690428726209e-01
1.574926701210473678e-01
1.559197422736707250e-01
1.758133009496698207e-01
2.025370694312833564e-01
1.710573384970891231e-01
1.732275606210049723e-01
1.758890115895119510e-01
1.872015566201206682e-01
2.126380086279967552e-01
1.823549760089856753e-01
1.487021010097169249e-01
1.754232234085280062e-01
1.927189864421078591e-01
1.570604780332537642e-01
1.801139430428401744e-01
1.930684227317450152e-01
1.953691713742262692e-01
1.899601908605591249e-01
1.538739543580541491e-01
1.801032462118537236e-01
1.779546093275712060e-01
1.583321642683106767e-01
1.569420558592930504e-01
1.796863643202517846e-01
1.731442829978697695e-01
2.128391142383434798e-01
1.842927677298799305e-01
1.658133280573250712e-01
1.250005591743688638e-01
1.546586943076720122e-01
1.985444365300740588e-01
1.498327193995273310e-01
1.707332647819480020e-01
2.139066581529761035e-01
1.652229832167751156e-01
2.029279061612534740e-01
1.739770521229624667e-01
1.456599875158906265e-01
1.740654031349153641e-01
2.457335850743289363e-01
1.840265084821361974e-01
2.218313620174868495e-01
1.986152851520359697e-01
2.257963473464182080e-01
2.032359153761167936e-01
2.280014967857295072e-01
1.695722924107377072e-01
1.771771948589258849e-01
1.320432900098960083e-01
1.986903491960117785e-01
1.785798195709882574e-01
2.046429347760227169e-01
1.642745545917156380e-01
1.998377545531172250e-01
1.755221835981560785e-01
1.788667729481164259e-01
1.676816921496515900e-01
1.729169157994805139e-01
1.549522779094111846e-01
1.573400863731712895e-01
1.637712366594986924e-01
1.458379918024734490e-01
2.137778748546184104e-01
1.410751399251657934e-01
1.698619788970575362e-01
2.050557653360234600e-01
1.778038511582869241e-01
1.338544096941588213e-01
2.042889650745688124e-01
1.583780740446980861e-01
1.871247335184103855e-01
1.497998690522661658e-01
2.241728293730811672e-01
1.711384481282042513e-01
1.713286814717244755e-01
2.124284810186756745e-01
1.744293870095301457e-01
1.545144902740505088e-01
1.926394312593004976e-01
1.652653241972688314e-01
1.837390470986083602e-01
1.848705703316622651e-01
1.682819503669212846e-01
1.462651411013285996e-01
1.757892680248809014e-01
1.966847457044378911e-01
1.769027541284026728e-01
1.717821338173736168e-01
2.114113375240951886e-01
1.630265630806961574e-01
2.139916304573041272e-01
1.792330238974769729e-01
1.732951798974463609e-01
2.053888590643948853e-01
1.971401517737648434e-01
1.370432612487571256e-01
1.707063240217207012e-01
1.657455713510340989e-01
1.887334273844520349e-01
1.693336546912319607e-01
1.901034404575810965e-01
1.823098925489081146e-01
1.922529441270297013e-01
1.781398242531810061e-01
2.010929373286052535e-01
2.076594681439210555e-01
1.706290098169466474e-01
2.061470260747357564e-01
1.965563781263673093e-01
2.305438843142541827e-01
2.022329852271333439e-01
1.663661354861895314e-01
1.977360571585256022e-01
1.908435305796640225e-01
1.856295715059882445e-01
2.447690667652543672e-01
2.018816153700207783e-01
1.597939202256963009e-01
2.009655361116673145e-01
1.950766241508783139e-01
1.583849029198393932e-01
1.566187563215337974e-01
2.180860906676983513e-01
1.878718023782044999e-01
1.771633556877909854e-01
2.081084125980955102e-01
1.534959664116338218e-01
1.921630461943484858e-01
1.875642855686920352e-01
1.552838128067322854e-01
1.264402442627314549e-01
1.627062908989462819e-01
1.847916422928808644e-01
1.729115639391584636e-01
1.850534011558334635e-01
1.793353318676504382e-01
1.550884931031749348e-01
1.602313752182300821e-01
2.310241213917460512e-01
1.752006664474753950e-01
2.269505305657313898e-01
2.121969999296901832e-01
2.011632694647725594e-01
1.732803546994230171e-01
1.694607468463242006e-01
1.931895784748653699e-01
1.638234784930620302e-01
1.736311894613982720e-01
1.641054970083864473e-01
2.080423465196381549e-01
1.110539107542718174e-01
1.872280561406627353e-01
1.644825539898047695e-01
1.300623563910687230e-01
1.630765491930300515e-01
1.937220672843898150e-01
1.653108172034883361e-01
2.200263766990230574e-01
1.919086215740302137e-01
1.850921413958557249e-01
2.018628540342951860e-01
1.824947647505266723e-01
1.635495830570914966e-01
1.903921106291048548e-01
1.635763036002867987e-01
1.626475185596207018e-01
1.086465315117112612e-01
1.660015196556997308e-01
2.127649551747361201e-01
1.529437200270688246e-01
1.794510523927535239e-01
1.747716262319141400e-01
1.626916134303234007e-01
1.465715192458674765e-01
1.576019636913086608e-01
1.961614884374588419e-01
1.359988905011381144e-01
1.832945398484554789e-01
2.021575528325392779e-01
1.580445046156588318e-01
1.676451680362440744e-01
1.250864101819038898e-01
1.488227438250364076e-01
2.097414473230373722e-01
1.312555411490923529e-01
2.071700444924642059e-01
1.730279584126918346e-01
1.989080870234895826e-01
1.552269871080119434e-01
1.493605577690007014e-01
1.795286462675614036e-01
1.918775594471487933e-01
1.679181179329496121e-01
1.749946607420704014e-01
1.644725071517013082e-01
1.788150049938815600e-01
1.942726044818265385e-01
1.635655939240535650e-01
2.339413322902655912e-01
1.772573408744496093e-01
1.555381919268854496e-01
1.637528947946255697e-01
1.883207957650149811e-01
1.864773017379035280e-01
2.250091671075790667e-01
1.764695886009728654e-01
1.655522529547610033e-01
1.682426110782120343e-01
2.050086293968439999e-01
2.087048470670301581e-01
1.682679874257212993e-01
1.766260496647964195e-01
1.627302523645005605e-01
1.939511818095218665e-01
2.061658454907542293e-01
1.921695142617006191e-01
1.616487044754889024e-01
1.864793681724022933e-01
1.709032043752730656e-01
1.493174725058387387e-01
1.909872027596482558e-01
1.613273810403289543e-01
2.201175268243400485e-01
1.795910934453350261e-01
1.983212589460940645e-01
1.578130422451763104e-01
2.084626978949956355e-01
1.649757737428728388e-01
1.656683027989023504e-01
1.821319338627168383e-01
1.925432490603728453e-01
1.823839899575203094e-01
1.372813867254738807e-01
1.580813890507204167e-01
1.521729308346689846e-01
2.078068225937068081e-01
1.869257577426197692e-01
1.450953767265698025e-01
1.451039958340762936e-01
1.977503945179319433e-01
2.099619915660647651e-01
1.786946355082544846e-01
1.404488874462457015e-01
1.905799047231158949e-01
1.850034494689488940e-01
1.750263635574221543e-01
1.580462539070572325e-01
1.514900142727675370e-01
1.455316399753808498e-01
1.733013619693458407e-01
2.173390831298855352e-01
1.569450134173672184e-01
1.795613314046243247e-01
1.741363544089462867e-01
1.599545319841766677e-01
1.787228072872334428e-01
1.887883401473490763e-01
1.593231522820840185e-01
1.492945957316982042e-01
1.860535048684736070e-01
1.815424134230409492e-01
1.708867879321371019e-01
1.909757469658114881e-01
2.123277265253780965e-01
2.060838988536032035e-01
1.911559796532745492e-01
2.039066396139607162e-01
1.618240742824882672e-01
1.710016887190403401e-01
1.655428024211220983e-01
1.193358082631975209e-01
1.890544636693370639e-01
2.217228742688811538e-01
1.493301292121954060e-01
1.964267750919427291e-01
1.635559219860212576e-01
1.532346068114170956e-01
1.729739275039824664e-01
1.955224083512577260e-01
2.249492684947071164e-01
2.021332415067302879e-01
1.949822093540957146e-01
1.698296869040397949e-01
2.123695799196951561e-01
1.621642881135302305e-01
1.488088937808862977e-01
1.731477661207881658e-01
1.518524791483845948e-01
1.662715580373853863e-01
1.788618281235297702e-01
1.583068575767639929e-01
1.754910606457127376e-01
1.692907644424320179e-01
1.739287371178460939e-01
1.425483196405362696e-01
1.868547661625417633e-01
1.557129054331051476e-01
1.711074442120387451e-01
2.074240869063401771e-01
1.421200800127957742e-01
1.761861331655142360e-01
1.645311664676236130e-01
1.497587156937454922e-01
1.917904087066275576e-01
1.663880730072062608e-01
1.829950680539594587e-01
1.739241927568779267e-01
1.739379282030247831e-01
1.818643349785962759e-01
1.949050209452375670e-01
1.989489355480145161e-01
1.963665393215950350e-01
1.219725999112860754e-01
1.759472939585568496e-01
1.693706319206177424e-01
1.227774631507634051e-01
1.058121083373467219e-01
1.534022664595668106e-01
1.561314908818991487e-01
1.706725501088618424e-01
1.763018991457095119e-01
1.347270075062486361e-01
1.347504130526271104e-01
1.599380859225364160e-01
1.772768614540160548e-01
1.529169881345016913e-01
1.547286487683161849e-01
1.707080088215897073e-01
1.205150167452863491e-01
1.589546656687474135e-01
1.749950612507944481e-01
2.062216866333413112e-01
1.755544666026853107e-01
1.251321340898570167e-01
1.668723295381524252e-01
1.518598824523155200e-01
1.148874848083457079e-01
1.380320401525180485e-01
1.477364890498113481e-01
1.862584382903438862e-01
1.885292061916359341e-01
1.957436576336405720e-01
1.684292802821467094e-01
1.491795419708763226e-01
1.574476247723445299e-01
1.659165854754381664e-01
1.677296046455155620e-01
1.454663386389160595e-01
1.918151506933203909e-01
1.180937133135275124e-01
1.911723322763299593e-01
1.980291110144790090e-01
1.692467419079019264e-01
1.542297086421198782e-01
1.408910922433674329e-01
2.168261556918720523e-01
1.988882442429053266e-01
1.735640729375104996e-01
2.161391231821068737e-01
1.980036503472789866e-01
1.374244659068847296e-01
1.709250161752622343e-01
2.036442233062792651e-01
1.784891732284302202e-01
1.885504001470037772e-01
1.447172563982864757e-01
2.186864617135970967e-01
1.944462281119911928e-01
1.606589438315029206e-01
1.451491357403218718e-01
1.603848117859361933e-01
1.466856908358443179e-01
8.407773018144279464e-02
2.034519379971074238e-01
1.735097206014391824e-01
1.453083429318518804e-01
1.607099453637280129e-01
1.619421421262930982e-01
1.464177203884062528e-01
1.873109510685072865e-01
2.046599205004002442e-01
1.874792820192377474e-01
1.673633423005652932e-01
1.787256172603013393e-01
1.594696897907280919e-01
1.592246616892704636e-01
1.510763909443073316e-01
1.616712190596332477e-01
1.273420586872834603e-01
1.828388216582997328e-01
1.433531665800412136e-01
1.885410530474682100e-01
1.584748322800749176e-01
1.726698013176860558e-01
2.102897831883583646e-01
1.801115193431258032e-01
1.650120551559534909e-01
1.630469425594818500e-01
1.497970866903006737e-01
1.910466357624683309e-01
1.990070913598349645e-01
1.846491247212011244e-01
1.311375183630053565e-01
1.663477166798454920e-01
1.748904200565939149e-01
1.877745549012707627e-01
1.531216721695045635e-01
1.757874849597332034e-01
1.438318278991301546e-01
1.680696662675087161e-01
1.811308045330777550e-01
1.998802919735301054e-01
1.389246553652249971e-01
1.348428477172401996e-01
2.022718412893379503e-01
1.979606886327282822e-01
1.702947024554938016e-01
1.644417998448745588e-01
1.277246090308723769e-01
1.815469916423452512e-01
1.593897551509852739e-01
2.067748060501398144e-01
2.015369244852840691e-01
1.525221137076834266e-01
1.680351873908982607e-01
1.684347150575871976e-01
1.841681835367931230e-01
1.568181587071358074e-01
1.440272355978671481e-01
1.813737936439755172e-01
1.758394780825233428e-01
1.909525056573695978e-01
1.526296497483923542e-01
1.546960339992135836e-01
1.976508010260660253e-01
1.409172769198263064e-01
2.038786037603697032e-01
1.780875105495460242e-01
1.432441438252641530e-01
1.865546778315128884e-01
1.837962980261143298e-01
1.794346697154760029e-01
1.625674557982736135e-01
1.586919379319431667e-01
2.082720194259835567e-01
1.875280403355012449e-01
1.635126943347375850e-01
1.791272357237470580e-01
1.743071613008088661e-01
1.037519286100669486e-01
1.683554551272328503e-01
1.598582442864052988e-01
1.471879489942471142e-01
1.124950945334164953e-01
1.602008406556172104e-01
1.546658228569654792e-01
1.715342612068647965e-01
1.370380211475060450e-01
1.225319593599982909e-01
1.851813031066777970e-01
2.121654282759148913e-01
2.110085130350279892e-01
1.867706913232481669e-01
1.508388224848887516e-01
1.793921259910313815e-01
1.249955696007753608e-01
1.407236677835769501e-01
1.073319749720087757e-01
2.030907100444772628e-01
1.934146344917644089e-01
1.913166103204041457e-01
1.736068215268317949e-01
1.949938749273991412e-01
1.843875548416766541e-01
1.308915888495000845e-01
1.287809322332373885e-01
7.146516288911337889e-02
1.484736020106974530e-01
1.353033114312637564e-01
1.903336911714999247e-01
1.812897388432608281e-01
1.517973808190500873e-01
1.253434558935812015e-01
1.698618052440772630e-01
1.788596916272152670e-01
1.742911459846267774e-01
1.481162831870893315e-01
1.499978432719743238e-01
1.505875622310946793e-01
1.815415761625981672e-01
2.110271236568062869e-01
1.573155314527911186e-01
1.844469083590329905e-01
1.795388323145729603e-01
1.915559786111711293e-01
1.691990720856715036e-01
1.391323015345380665e-01
1.733535224336531233e-01
1.678834478025952870e-01
2.119795438620181161e-01
1.570519735001305872e-01
1.710241367156067338e-01
1.518258690308522119e-01
1.472509417810058951e-01
1.393404084641608198e-01
1.637209338438258277e-01
1.387131463459510827e-01
1.441858266605824668e-01
1.371255701398692295e-01
1.543767511118514513e-01
1.826603558167344821e-01
1.587356131001806114e-01
1.445687050826831577e-01
1.907645755940611809e-01
1.493598831634251889e-01
1.187182059845731386e-01
1.560174537859701227e-01
1.525070294988774833e-01
1.489419594931161994e-01
1.294130929248646922e-01
1.513167019011015524e-01
1.990958123602013796e-01
1.885415766726812326e-01
1.604713054238892100e-01
1.557632504292880138e-01
2.080099319989044404e-01
1.855494342207590075e-01
1.592984082421336767e-01
1.398468759451094445e-01
1.452677647254572157e-01
1.633829612457080305e-01
1.593350995908244527e-01
1.381183692798825247e-01
1.526119550107876977e-01
1.289047798609988804e-01
1.319425433513439216e-01
1.753997589720905914e-01
1.578578974890887388e-01
1.353053832641749887e-01
1.595008166296307262e-01
1.525989933455330905e-01
1.602552819020194586e-01
1.400828691834348771e-01
1.866222020441774820e-01
1.578685107529232690e-01
1.936294556969037628e-01
2.107553141216911285e-01
1.618689461898130955e-01
1.189291510821220699e-01
1.522274822954769180e-01
1.857695987762386092e-01
1.728061146783805568e-01
1.342315108384913303e-01
1.775304016637022642e-01
1.326254961149877787e-01
2.223910698075172165e-01
1.010137064096623127e-01
1.039822905434870381e-01
1.210082362930814531e-01
2.067538577667372979e-01
1.776251018605996546e-01
1.362827780173381520e-01
1.588792099604988128e-01
1.059333610489995858e-01
1.301833646742109607e-01
2.011704487891785298e-01
2.171823740241783096e-01
1.272612053202857585e-01
1.853303635774264380e-01
1.199527590618341966e-01
1.087915518156853251e-01
1.995445356196310360e-01
1.810343721147905371e-01
1.823027466427874221e-01
1.889668328503701089e-01
2.013123140152429935e-01
1.331534287218976986e-01
1.861596002591828225e-01
1.858292358346669837e-01
1.586014571762170977e-01
2.070471466465745591e-01
1.657754843262521927e-01
1.714232586905377886e-01
1.720247343659899453e-01
1.551352646989813677e-01
1.728096960248347025e-01
1.617369479789866060e-01
1.667575331480851408e-01
1.828917714302279451e-01
1.526900947887784854e-01
1.219647145076667299e-01
1.388867864193411572e-01
1.504386506042655891e-01
1.360964856431352843e-01
1.486788018467934680e-01
1.380446352385521491e-01
1.493522113011543362e-01
1.487374464815845176e-01
1.799324968047401885e-01
1.200763297315771694e-01
1.333364123517958022e-01
1.872630899204575372e-01
1.645569129896821969e-01
1.617803138033296340e-01
1.834098633607239570e-01
1.852229162723451616e-01
1.451200359216275881e-01
1.770119584592498296e-01
1.508984482989196019e-01
1.265381356103860988e-01
1.655501410978135191e-01
1.828589844881943483e-01
1.149501868414270767e-01
1.828939802866967612e-01
1.394281001756680072e-01
2.133164079446457084e-01
1.517276916140266052e-01
1.423317066767073868e-01
1.711688079367220672e-01
1.796749630335484904e-01
1.588123372879913509e-01
1.697631109385241976e-01
1.578095765302690301e-01
1.656542362067831564e-01
2.057653600274921835e-01
1.885817270968354331e-01
1.822095724453046961e-01
1.689016130837641405e-01
1.668465198318709874e-01
1.585506297274411891e-01
1.560671958180094299e-01
1.301320774021367810e-01
1.671297011668856636e-01
1.657082171070375920e-01
1.319557038090662660e-01
1.155483070506397730e-01
1.776588090178758128e-01
1.690066902724510212e-01
1.277836351057350384e-01
2.159013315072409178e-01
1.760817780565784307e-01
1.362272976130221025e-01
1.724991424705850096e-01
1.138791814251758072e-01
1.880143149830094673e-01
1.074827772914400126e-01
1.496004830024449672e-01
1.691889870238844906e-01
1.390590693149156010e-01
1.819935241301682549e-01
1.587146353897427309e-01
1.639392679887555770e-01
1.684904484175889783e-01
1.668468263306752963e-01
1.600716582740398797e-01
1.355171334947413986e-01
1.299528986490535443e-01
1.352283855981620542e-01
1.042627454610874915e-01
1.676804080523050799e-01
1.593960209716583920e-01
1.524254972968724642e-01
1.605603449255763038e-01
1.394055901835093148e-01
1.515623255529572888e-01
1.859495157686631706e-01
1.635247775601124387e-01
1.992699154862946631e-01
1.897456306486311473e-01
1.653586896644367310e-01
1.647808759476517837e-01
1.762042927340418674e-01
1.777460774556853529e-01
1.962256368022199660e-01
1.579930208644122203e-01
2.050710492425366627e-01
1.666562762829217614e-01
1.647215411175273203e-01
1.492438718386759067e-01
1.491814475009433649e-01
1.640927651173700597e-01
1.380390906873671109e-01
1.375449648257293656e-01
1.822635352211552373e-01
1.360369139028143604e-01
1.229303525726981455e-01
1.815449935791681457e-01
1.858139679227557295e-01
1.498701117852217213e-01
1.473228681918752336e-01
1.397011799712363223e-01
1.316055995604687723e-01
1.674115911361007680e-01
1.427778685237880152e-01
1.269308391167095207e-01
1.761609313797436460e-01
1.709361430683983551e-01
1.389058499957351867e-01
8.772079702920901334e-02
1.696036742023966648e-01
1.438306418538324860e-01
2.277471413207317330e-01
2.158812281495879892e-01
1.657227242027591585e-01
1.326288764721212654e-01
1.531872583202808780e-01
1.260966684296540019e-01
1.669045925559787813e-01
1.405121379786131164e-01
1.823871984586003803e-01
2.002742958905208426e-01
1.422993187251358760e-01
1.550043735024244085e-01
1.465270497173553066e-01
1.182185204516128102e-01
1.312571759048219155e-01
1.685510916278426252e-01
1.246332489809149069e-01
1.993027692810483698e-01
1.722092070906328098e-01
9.044637325096768765e-02
1.465405107791153683e-01
1.443731848906439630e-01
1.600358109376806559e-01
1.324183959698993496e-01
1.240567861252511589e-01
1.457484088719970539e-01
1.544169668635125003e-01
1.074511612361179341e-01
1.504155044743196168e-01
1.311283964858022955e-01
2.026150951464133487e-01
1.576216629299070360e-01
1.665999109009769774e-01
1.317897770564945559e-01
1.364102494733565873e-01
1.587729969004742225e-01
1.786518059531541081e-01
1.521879115432018259e-01
1.790394443801435753e-01
1.702633907855062023e-01
1.537385316938746083e-01
1.550911610144998232e-01
2.040121438027402145e-01
1.798949642123441883e-01
1.473974609193439422e-01
1.116987796516753367e-01
1.656590434795124078e-01
1.323950626481915083e-01
1.530410659731920864e-01
1.224734372635950669e-01
1.586337613240357547e-01
8.355606962532290127e-02
1.353742806780523500e-01
1.357003414007191266e-01
1.599363582634487635e-01
1.148595084665236521e-01
1.637287846126880553e-01
1.470234810953455484e-01
1.588138437282823334e-01
1.446371905174861916e-01
1.550318772736968553e-01
1.194601634575874483e-01
1.551619451348537071e-01
1.653416627168262376e-01
1.270786953503585670e-01
1.530103381904593385e-01
1.188864496658545433e-01
2.096199793020588342e-01
6.997564435321029785e-02
1.469105483965720271e-01
1.847600610597485982e-01
1.780650413634775053e-01
1.342342859738747396e-01
1.230694948020097795e-01
1.100250844162507652e-01
1.600468822225483145e-01
1.621487741639965063e-01
1.644476128054915554e-01
1.520025542732954260e-01
1.121783680223235602e-01
1.378149817660473953e-01
1.366306931057227336e-01
1.195329463972097384e-01
1.115641914849431621e-01
1.013564025154351511e-01
1.041411367276661865e-01
1.193497733946535383e-01
1.821221946753253107e-01
1.323432191089289889e-01
1.878231928998586875e-01
1.551787997314256484e-01
1.297882973186683386e-01
1.275587692185617961e-01
1.684696716645884551e-01
1.598058030057615264e-01
1.879330528027178260e-01
1.389880905888582208e-01
1.436082057613586316e-01
1.498364198355656707e-01
1.473311498272450448e-01
1.956854037153998027e-01
1.840036639114556727e-01
1.169448115127943166e-01
1.084887054833949815e-01
1.536516665356295330e-01
1.573801436574872592e-01
1.982517592386311700e-01
1.161456081843144916e-01
1.125509635494846561e-01
1.150400971533625943e-01
1.182421076088591844e-01
1.246158211986525544e-01
1.255513293822465848e-01
1.760368484296864211e-01
1.067718381517304693e-01
1.034416442133583303e-01
1.625948778077789258e-01
1.228508548023256874e-01
1.172066702528813398e-01
1.361441642968114762e-01
2.039986020645147557e-01
1.531029487158987457e-01
1.448169786925341818e-01
1.569538071019419001e-01
1.522233419597816828e-01
1.083778657775268245e-01
1.193252941393996291e-01
1.319769125886071925e-01
9.782814459257001272e-02
1.318507633137374346e-01
1.386113187996057261e-01
1.305463456842649583e-01
1.668974426361803098e-01
1.622145516119265218e-01
1.367458431024295151e-01
1.882105627223895628e-01
1.401109506880533206e-01
1.314398208118671973e-01
1.142993600905049395e-01
1.077133210256825957e-01
1.735079940499036633e-01
1.262807135040541207e-01
1.533699376800265191e-01
1.892369741670451022e-01
1.638436163689386271e-01
1.362334380740020945e-01
1.228456793932233421e-01
9.813564074215511135e-02
1.157399046569998896e-01
1.382754179990935139e-01
1.459376947337795716e-01
1.555855387863063766e-01
1.194600447028881796e-01
1.106224493436761130e-01
1.156410024135439696e-01
1.216585036454728708e-01
1.638876898334727938e-01
1.312634153604975429e-01
1.605100927446936887e-01
1.281299662062612699e-01
1.836027031998309356e-01
1.463902176010303535e-01
1.079055071922470355e-01
1.425994469026428957e-01
1.160600031636992019e-01
1.199851214114997372e-01
1.707610870931705049e-01
1.342300586697008913e-01
1.379266712459551181e-01
1.604542970447020989e-01
1.229371920717336891e-01
1.401788984483579026e-01
1.095918895013624356e-01
1.416098312176359841e-01
1.311751613625957158e-01
1.280148042893251292e-01
1.440887476150208568e-01
1.390076286722498611e-01
9.559001106955940241e-02
1.083704538166621739e-01
1.267537837619147900e-01
1.398923189226075614e-01
1.149497886012550846e-01
1.377940729008133580e-01
1.549604925750808770e-01
1.836383105544800443e-01
1.308368856112125944e-01
1.423184455132594506e-01
1.424040307783132897e-01
1.135731626774126590e-01
1.374606449532873309e-01
1.514320112537329288e-01
1.305551768608650132e-01
1.659199364405149202e-01
1.223740606375624262e-01
1.524103148933488583e-01
9.867041216688243743e-02
1.529248407091270134e-01
1.499651582666566563e-01
1.696582306252054639e-01
1.128316361464260092e-01
1.300805191072086919e-01
1.539734763156120623e-01
1.609655163228065067e-01
1.047141246487855865e-01
1.267410308691573895e-01
1.466502086021071183e-01
1.314398901983489798e-01
1.508072424416793400e-01
1.060444074317115487e-01
1.363475682488148877e-01
1.125000726545587332e-01
1.540262614450262635e-01
1.568648992031031753e-01
1.491197017469381436e-01
1.375914716640959101e-01
8.961346945011831877e-02
1.436953930382337541e-01
1.292382468158229936e-01
1.673844518037866658e-01
1.159750441338780053e-01
1.700466027538375668e-01
9.630816026595780122e-02
1.326890760380828038e-01
1.276516953052339309e-01
1.526944901676071664e-01
1.213230244295630256e-01
1.362136228580931585e-01
9.209092733404891651e-02
1.028279617697974296e-01
1.283095680195868449e-01
1.199900921951262134e-01
1.486686845943588353e-01
8.796421553919644976e-02
1.472361211720669139e-01
1.587038141687807657e-01
1.636453393583548188e-01
1.230507213991766102e-01
1.278966011344612741e-01
1.522519674093117670e-01
1.741282511220154094e-01
1.565122030578315615e-01
1.460218067460273828e-01
1.315091737117792259e-01
1.536038845501949968e-01
1.308296118934123009e-01
9.136382437098571063e-02
1.516304636757580815e-01
1.052340109536131774e-01
8.899520718807069075e-02
1.943896870630279494e-01
1.339727996129949916e-01
1.035218068633952243e-01
1.438464817441497678e-01
1.536788300386332795e-01
1.400555013850045827e-01
1.624606200962920022e-01
1.026626075106082808e-01
8.652210093697539073e-02
9.392003043599202183e-02
1.446299317943827711e-01
9.928749504502465406e-02
1.322585220534676642e-01
1.444126901757263604e-01
9.274833872920143496e-02
1.058141030073748018e-01
1.529888671966830871e-01
1.252048029341491509e-01
1.448374881632463473e-01
1.096927135729289793e-01
1.126266036740575238e-01
1.292769559981870597e-01
1.223340131923665447e-01
1.197114909053792059e-01
1.896606208905425861e-01
1.245638709245142917e-01
1.185242543918544333e-01
1.296055171333554690e-01
1.052597753736606162e-01
1.960723856677612786e-01
1.487692292884051637e-01
1.312634007889538490e-01
8.163599404403558413e-02
8.678721809235681595e-02
1.183626252085521607e-01
1.103612921045708239e-01
1.016345921678338537e-01
1.637552055728486999e-01
1.763491998656071813e-01
1.329955118691869831e-01
1.108195373492072838e-01
1.250532347267930555e-01
8.582157867457410050e-02
1.165140135359416657e-01
1.158680701214490766e-01
1.180662663323932965e-01
8.356574039714129154e-02
1.222883219150914386e-01
1.383986025966066069e-01
1.099269834703305998e-01
1.671668785085416720e-01
1.554048543149694761e-01
1.181218941956387186e-01
1.064900464563394156e-01
1.103706791272153764e-01
9.619746299732362393e-02
1.145152272952335570e-01
1.678970672195103098e-01
1.166190580343327426e-01
1.778113959294992108e-01
9.542061759704469071e-02
1.613924999240818614e-01
1.287612832176656952e-01
1.280523603582584269e-01
1.392093878133291163e-01
8.213010747529390920e-02
1.375482215447179357e-01
1.320832797559273186e-01
1.435881249945501759e-01
1.333248719336075083e-01
1.633269873580205922e-01
1.238114234281148668e-01
1.455309968338861226e-01
1.322023190751175081e-01
1.273170360756900321e-01
1.371925291627608956e-01
1.375421382903657119e-01
1.154950318086069572e-01
1.426676176699707699e-01
1.634740356308332365e-01
1.154581761471826645e-01
1.635683031189777981e-01
1.792679238420272214e-01
1.661402655845264364e-01
8.313463057123954281e-02
1.440036349529056903e-01
9.046416920572197817e-02
8.975668120619634260e-02
1.074706405131725245e-01
1.085228760812719934e-01
1.288302897868202346e-01
1.375299376077020463e-01
1.453674374246740342e-01
1.370910650535168140e-01
1.443492717213535614e-01
1.501475696221442058e-01
9.241364775992931546e-02
1.350311806552558502e-01
1.087379759264506113e-01
1.043624700430487440e-01
1.088125404899793758e-01
8.661888257189540030e-02
1.459982693448367008e-01
1.041093149789711347e-01
1.380682778089701301e-01
2.067858187503848477e-01
1.656214591665171876e-01
1.829678938208093852e-01
1.105949268112337569e-01
1.176684334772687690e-01
1.103998120288389867e-01
1.208512900122472172e-01
1.308615750917390130e-01
1.145408529332448272e-01
1.059093940502719156e-01
1.264734986209128664e-01
1.139316251142088315e-01
1.132979987823844042e-01
1.510194528654884849e-01
1.275667504671682551e-01
1.223220755652708047e-01
1.265044294173126860e-01
1.186902505657476126e-01
1.392729644642767828e-01
1.410597829979000351e-01
1.060710542137281859e-01
1.335669671898306876e-01
9.644291562750009761e-02
1.144057532385968079e-01
1.129513320053352615e-01
9.215182942915667308e-02
9.607401443240179417e-02
1.627198010439161180e-01
1.220128919353573871e-01
9.683019590100531981e-02
1.368774579681849846e-01
1.543433254556039191e-01
1.129088510234390053e-01
1.344740594891668251e-01
1.225466559737827671e-01
1.526578453048259287e-01
1.161820555520178821e-01
1.216512925834562775e-01
9.890797313057027307e-02
1.076257439357521800e-01
1.090646645431810613e-01
1.340826302581903384e-01
8.154675829478637283e-02
1.050065565115284733e-01
1.352391142264387502e-01
1.756510094604053773e-01
8.460244965645996595e-02
1.358733962183759914e-01
9.054620503296938183e-02
8.697474207554978243e-02
1.335106972468916020e-01
1.480095977442681676e-01
1.098756386400759483e-01
1.174049912316112859e-01
1.390938732192721905e-01
1.727766419186789193e-01
1.494061179190000199e-01
1.178974670263320534e-01
1.256268863717154849e-01
1.334048582538341077e-01
1.740094203875619250e-01
1.280984389631536213e-01
1.635538361760906223e-01
1.047667241360978330e-01
9.888071174088662596e-02
1.393329651449482509e-01
1.047600705691416056e-01
8.619346252054056745e-02
1.182553504769945363e-01
1.079413424985622844e-01
1.009892169225419106e-01
1.027043309480434319e-01
1.454964272893922994e-01
1.076684385121848692e-01
1.021248232082568458e-01
6.133609226537746484e-02
1.550414995841684906e-01
1.133245250068799365e-01
9.613805129087957257e-02
1.034353787556067383e-01
1.581290973501065511e-01
1.345035719984490896e-01
1.132461539312732274e-01
1.370292417701735321e-01
1.105183881756235942e-01
1.170428028666713471e-01
1.290376272396350499e-01
9.690238738451248390e-02
1.159150922547865920e-01
1.243478337108095688e-01
1.142394628276178214e-01
1.451694279069005999e-01
1.562133821509613107e-01
1.286635451248726580e-01
1.497787727680121861e-01
1.363319896661447095e-01
1.324743907448076297e-01
1.382311161661043952e-01
1.384823107844670997e-01
1.306406925964854748e-01
1.429998476004928909e-01
1.155376255077535108e-01
1.386025639514745500e-01
7.627607853179731168e-02
1.315142630359678044e-01
1.311262936537681278e-01
1.079555034888286524e-01
1.601188796834329131e-01
1.002618071619128109e-01
8.393974858767339065e-02
1.386809601051249563e-01
1.520002958564436457e-01
1.331123314745355501e-01
8.729134579467363875e-02
9.038081716444802682e-02
1.912674558427018556e-01
1.078090026338310026e-01
1.157901938577654000e-01
8.153009112984356543e-02
1.151437491930289297e-01
9.387580260888671313e-02
1.189746461216929369e-01
1.677027202027440156e-01
1.383300764692368401e-01
1.108559799921705058e-01
1.048239732748013769e-01
1.623968902488980570e-01
8.794305874265975764e-02
8.150838597602948210e-02
1.521510330663161381e-01
1.222498173497392759e-01
8.985263681654000190e-02
1.072234482166713188e-01
1.151783393972667935e-01
1.136037936298331108e-01
1.437707573747309120e-01
1.388533540793852050e-01
1.093391938227267629e-01
9.256471455744272325e-02
8.448421271718835335e-02
7.382652117358359800e-02
6.514586893993910832e-02
1.166599438294497471e-01
1.160381521212926204e-01
1.538035346728465758e-01
6.154633756551722984e-02
8.730815366501636088e-02
1.649038290710975463e-01
1.455175456511692000e-01
8.442261425737490610e-02
1.110782596841990572e-01
1.271845415702174964e-01
9.202437124276638403e-02
1.022866269225645303e-01
1.168975767156631151e-01
9.454441281127606844e-02
1.141554595611019712e-01
1.209385242884841033e-01
1.246203285357484203e-01
1.226448526762095731e-01
1.462202502592109543e-01
1.079281996151736644e-01
9.551995897462266238e-02
1.023909366740921867e-01
9.013479832356052768e-02
1.245417653653849155e-01
1.147255203911123900e-01
7.387523589834127380e-02
8.187107006054757108e-02
1.878774672580780514e-01
9.335083588851307568e-02
1.256169777562106127e-01
1.077013924806148742e-01
1.409693224015927115e-01
1.031448132344408852e-01
1.338609492393316724e-01
1.133368779291176326e-01
6.509245459981510828e-02
1.171141868892534021e-01
1.068182955147323199e-01
1.028747021457489946e-01
1.683254923679695925e-01
9.528632968759356836e-02
1.150076358939662730e-01
7.264591505809876726e-02
8.021550215800819783e-02
1.214055434866777167e-01
1.094247091317537279e-01
7.726032037258148688e-02
9.123828704131989320e-02
1.213586653172496477e-01
1.043727768803976996e-01
1.126918304334961068e-01
1.079717514945954943e-01
9.900039894830037213e-02
1.177982728317375077e-01
9.090188114742914216e-02
1.069257824642112636e-01
1.142037293987936825e-01
1.015492265197886490e-01
1.323501388968730819e-01
9.127415209362353676e-02
9.422864174336811893e-02
1.297871553869289485e-01
1.117777923983764854e-01
1.315854874514564288e-01
8.720676385237330352e-02
6.040425113294256576e-02
1.362814336044049501e-01
8.950154040873029015e-02
7.299867615185270942e-02
1.267951060818945375e-01
1.110745416877154113e-01
7.283824489310379569e-02
9.537940695556933191e-02
6.177134356616083982e-02
1.044105957089064979e-01
1.026520034761171096e-01
8.336935178989275663e-02
8.810100705306656010e-02
7.142484477898024264e-02
1.135655280786498494e-01
9.665391165057159173e-02
1.306698637525716133e-01
9.778403559404956480e-02
9.816094643547659815e-02
6.740576124738123509e-02
1.065662897400494885e-01
1.008918192501032651e-01
1.047023063606943721e-01
1.436128159304735086e-01
1.117886674419835136e-01
1.606635796317670561e-01
1.230604918107092022e-01
1.445459557118017879e-01
1.066369613507973518e-01
1.463582885384381860e-01
1.029754262544454596e-01
9.595355737332487978e-02
1.365982635644577559e-01
1.006844481479866188e-01
1.073779835113971431e-01
1.568476952203377295e-01
1.376669472510862191e-01
1.266706485553968919e-01
1.267480162089820450e-01
1.451528728062613238e-01
1.355663491476327975e-01
6.013787748587321597e-02
1.169280738283879212e-01
1.213940875718953483e-01
6.289471245671159061e-02
1.076031296592215442e-01
1.262816735699397175e-01
7.586043466362017706e-02
1.271703111709180656e-01
9.928003055172822389e-02
1.329255032012421622e-01
1.119662762168657510e-01
1.297986697397072176e-01
1.188787766712960381e-01
1.538273198093628447e-01
1.371553964349018773e-01
5.677537913459429486e-02
1.309330180043104253e-01
1.100573460804686460e-01
1.101454318686656553e-01
1.064247534167349907e-01
9.055878519724522291e-02
1.312710965153602583e-01
1.133295444070495234e-01
1.078992623361156866e-01
1.394921150332619486e-01
1.139768669791484113e-01
1.243265249355993834e-01
8.421038289309507041e-02
1.023047646577143338e-01
7.339835039305910025e-02
1.175606796848831237e-01
1.483445298425283831e-01
8.499099573275339936e-02
8.924527866537403098e-02
1.590883797850481673e-01
1.277508366012594376e-01
1.130334647822337363e-01
1.106805619874681734e-01
9.781278258000630776e-02
9.444316444811982902e-02
1.200285323370929857e-01
1.376082311007819914e-01
1.276139148439712767e-01
1.039911675560289545e-01
1.239800357783400475e-01
9.817529303822757070e-02
9.381805549796705390e-02
1.202412202560184384e-01
8.632886931209411696e-02
1.115611138776815697e-01
8.225291956273408922e-02
8.058442029273774065e-02
9.660277172977749238e-02
1.348540984980622082e-01
1.087054408730666194e-01
1.023413127052660021e-01
9.389948193555404388e-02
1.202973737871697729e-01
1.473386929312984206e-01
1.106518800177287570e-01
9.879604918646875400e-02
1.145217433941497220e-01
8.645906170520857581e-02
1.491318067989626794e-01
9.418549776936975537e-02
7.508156916212953280e-02
9.666240432234145252e-02
1.067501429521894585e-01
7.346338963289628099e-02
8.821935644052697478e-02
6.293202601549781339e-02
7.558657306989559344e-02
8.111869696862138157e-02
7.518382060976060155e-02
1.209002431783158665e-01
1.201943547734501683e-01
1.435155136775326523e-01
9.647886722209519927e-02
1.263257105265364333e-01
1.441771755884991846e-01
8.317205128371277234e-02
1.371709038917300338e-01
1.176417771030201787e-01
6.318893399685229784e-02
1.203589764666919693e-01
1.086727529869221942e-01
1.116145834010669607e-01
1.026236845118454616e-01
6.309271549652889499e-02
1.235896252564298581e-01
8.385679663065080669e-02
1.133247263532695392e-01
1.291207772407829135e-01
8.662901373465939359e-02
6.486748585993086513e-02
1.413374292860642423e-01
9.036141644153997121e-02
9.836392927772687200e-02
1.185978290441516286e-01
8.970230056665959295e-02
1.140940888708040224e-01
9.812135707086382108e-02
8.433775410690426411e-02
1.042728436849428564e-01
1.456220824981290241e-01
1.397642385402041165e-01
6.509174718709190288e-02
1.189899580289859593e-01
8.902463138783345276e-02
1.122576131629442753e-01
8.701474033706986522e-02
1.257886390256151565e-01
1.310223461207215001e-01
1.063426465262987536e-01
1.221262827315211796e-01
9.254089363772272092e-02
1.210609729080139307e-01
1.491770181955434371e-01
1.118278852971749393e-01
8.131800213586617976e-02
9.296407084938830556e-02
1.329413130151692046e-01
9.254708833957850378e-02
1.513823839929481774e-01
1.245172544368792628e-01
7.438991184156568126e-02
1.208408780068706140e-01
7.534515318152457120e-02
1.400564075309700118e-01
1.240691568946516166e-01
9.402089676529175322e-02
9.039738750764736430e-02
1.164932884461475637e-01
8.151061903874624870e-02
1.285765320817079671e-01
1.060131195489492084e-01
8.449886267162141917e-02
9.921664926185799760e-02
1.284365594569371882e-01
1.100967679434604607e-01
9.132510702613731712e-02
7.732948809553336078e-02
1.212643921388347201e-01
9.810186709186187459e-02
8.672597817889320104e-02
1.128629956922782285e-01
1.392732910923531464e-01
6.116002567290190761e-02
1.264679214790321027e-01
1.149316870685617720e-01
1.004029434384585695e-01
1.445724094864777043e-01
1.310310214169581045e-01
9.206288944081657266e-02
1.120680120889759046e-01
1.389345014556476743e-01
1.381361666257739096e-01
1.010285748117200483e-01
1.046606158892066790e-01
1.295247734291118669e-01
9.573304516684455479e-02
1.048631358830522525e-01
6.009860293992606850e-02
9.355208951521153116e-02
8.012649597393593781e-02
8.471959569009787638e-02
9.295848120237383549e-02
9.281428711423750366e-02
1.001187875616556949e-01
9.083847498318978197e-02
1.188422908361144170e-01
1.100393706540634536e-01
9.264042564871310947e-02
1.075470568468063631e-01
1.215842719478007067e-01
1.085101338442736735e-01
1.060942634485996100e-01
8.446855085849543088e-02
7.845137506452998233e-02
7.699401371069228284e-02
1.098674349723027660e-01
1.101558473573365365e-01
9.444182803112363689e-02
7.905420415265021483e-02
1.332463437939748474e-01
1.377207918257198627e-01
8.687696511866128957e-02
9.101678138339104607e-02
9.440131319932298926e-02
9.499734319458449927e-02
8.680590580957711633e-02
8.220115253020182644e-02
1.474157018160496269e-01
5.910941321944638421e-02
9.948742850741158772e-02
7.125888433174633330e-02
1.155231466948736796e-01
1.177903205684390359e-01
7.579366561644509948e-02
7.512203370583579731e-02
6.789102279978768972e-02
7.227732353095724094e-02
7.898066853344760940e-02
8.950655227413095716e-02
1.002311109999557276e-01
1.094470232072402294e-01
1.072198054675278095e-01
8.210554560669836022e-02
9.414887619827132237e-02
1.001262154336109017e-01
7.614498034257169423e-02
1.290493718164933135e-01
8.080967984643477875e-02
4.025750650621928023e-02
8.282675978847361953e-02
9.518958596643410652e-02
7.167704529030903549e-02
1.022774333825918619e-01
8.177242494518244253e-02
9.787109065588996126e-02
9.399102984735370481e-02
8.183820772080212247e-02
1.001372973578994324e-01
1.445395577578565127e-01
5.504965112707165681e-02
7.970657669119594890e-02
5.447442849314450969e-02
1.017725257727495614e-01
6.008390320674768942e-02
9.590356866868288144e-02
9.381637108652257639e-02
1.198049712000890110e-01
1.388739113844589257e-01
1.054939182212077942e-01
1.323770024611798657e-01
1.090455104690503801e-01
7.066068984015455579e-02
9.337545585594866915e-02
9.740106478581223026e-02
7.276042289799854179e-02
1.287943221917197401e-01
1.167442894764865319e-01
8.592686967025409128e-02
1.096715597076187154e-01
1.121224854452119030e-01
1.302635157619200512e-01
1.045476169239401981e-01
7.640289506025925437e-02
1.112563895041504825e-01
1.149912995686910300e-01
5.723133800556484685e-02
9.983908663825583063e-02
8.797089636971820725e-02
6.454021514992934472e-02
8.042602873775039907e-02
1.033015677182570480e-01
1.045101389692993932e-01
8.396536278920042895e-02
8.985866293394338677e-02
7.154550981419517675e-02
6.311504262377980179e-02
1.243755673729443623e-01
6.884273078771373233e-02
1.249132891220508523e-01
9.318017606225122151e-02
1.149445921090371664e-01
1.182137452005252581e-01
1.396162839408535417e-01
1.255390698325830334e-01
9.361917828128930863e-02
7.278542040560478932e-02
1.062664478041846355e-01
6.462027605596970536e-02
7.577302210322277298e-02
1.288009212274367488e-01
1.093969838122473281e-01
1.246024930296324301e-01
7.658706302368203933e-02
1.068757136942322661e-01
1.061155388993462317e-01
6.302528545533625515e-02
1.108555649364835471e-01
9.920026587075697622e-02
1.053283683321113440e-01
1.262280615788240190e-01
9.299033796193183210e-02
1.555037786544374301e-01
9.661538937794852955e-02
9.899322187022013830e-02
7.414000354203822973e-02
1.012847024421048986e-01
8.271587733557887734e-02
9.584479918141924903e-02
2.944105427099700384e-02
8.703243544565153478e-02
7.149306536773197829e-02
4.736689095703056074e-02
7.156977754534776803e-02
6.081301829065081932e-02
1.105139499978021744e-01
6.509947271585293793e-02
9.952157772811463798e-02
8.940816647812026285e-02
1.089178881006812594e-01
7.439927550160453651e-02
1.221661667968813453e-01
7.671377406521621978e-02
8.662277097738209364e-02
7.453687514271857550e-02
4.485222339542710435e-02
5.233309547268879397e-02
5.024700689138653781e-02
1.044235134423646683e-01
7.798730714731200164e-02
7.654084103009481388e-02
6.293895635036181324e-02
7.260432043116200884e-02
9.979142203288607349e-02
6.889408961370785400e-02
8.851564120521156209e-02
1.371306292910628444e-01
1.014438602999848116e-01
9.665412337853492020e-02
5.871861117583219297e-02
6.225797791186168245e-02
7.750694754869816294e-02
6.136071551355853915e-02
1.037842265938432873e-01
8.306057199272982861e-02
6.569463291884940215e-02
1.285573167035466979e-01
7.345132916474904350e-02
8.983096170304070982e-02
8.727072900923117660e-02
8.912043204250305606e-02
9.647608347585442945e-02
9.249830089192594140e-02
9.971416286340774315e-02
1.184828544404421813e-01
8.251008734762022012e-02
1.351545594338856293e-01
1.025042636579906463e-01
1.152524102450779575e-01
9.985583271808003147e-02
6.545000985762826351e-02
9.959205130098297554e-02
6.934444602626180232e-02
1.025846924171187891e-01
7.921729167817534445e-02
7.977783981198709184e-02
9.996679150111228984e-02
8.175730108343148839e-02
9.774317080606272079e-02
1.055509664618216603e-01
8.948845321452912616e-02
6.857614241702586488e-02
6.729476257413685714e-02
1.135525245899622337e-01
1.036785421826958570e-01
9.644101691874941429e-02
7.242193352625543590e-02
1.109365777248434853e-01
9.254939854364616081e-02
8.347230119195903075e-02
1.066056846388011708e-01
7.459165102701778571e-02
7.450542976969155851e-02
1.005611713750356462e-01
8.466169158134675965e-02
7.489672183562375019e-02
1.261559333046020359e-01
7.619834713506551394e-02
1.174872086627780365e-01
6.438822615648734371e-02
1.088214553784370570e-01
1.140295763332404289e-01
7.827299610935907481e-02
1.577151649883475337e-01
1.040851032490732464e-01
7.661144205178689603e-02
8.251208189302328133e-02
7.820290131036777836e-02
7.589551425861083833e-02
6.605389874455301624e-02
9.340904915841685696e-02
5.636439689996126934e-02
1.044028518937897276e-01
6.684698606386763053e-02
7.106185726422376003e-02
1.285681314228316607e-01
8.935227938240913881e-02
5.932016827454542063e-02
1.029718752109432395e-01
7.926455217843401957e-02
9.241034820556076612e-02
7.671465362930066090e-02
1.107115995920731760e-01
3.695405496335343182e-02
8.297270076860807642e-02
7.429076500581602294e-02
1.263570395220229015e-01
8.523785166747817332e-02
5.600637049799946782e-02
7.172277851921804448e-02
9.199202457732900962e-02
8.241023616207969471e-02
7.992484781973345498e-02
8.459328719907618921e-02
1.206429167593080498e-01
6.151081497503735340e-02
7.851691368943246319e-02
9.187791872416659067e-02
1.053772024829912890e-01
5.014896231789254394e-02
6.144525432699241008e-02
6.981568324448894636e-02
7.559401900290856069e-02
7.638559690301700844e-02
8.219235292045889985e-02
7.816911326563881490e-02
1.088258522876166950e-01
7.719662099668500588e-02
9.718534650995795665e-02
7.861000612781349206e-02
7.686012328725791432e-02
1.055656244580365083e-01
7.551063117752924991e-02
7.953461694771850332e-02
7.903809477434749209e-02
8.583468866762623828e-02
1.078621734959525069e-01
1.253677383645470933e-01
7.667899084256853126e-02
5.376944558236227550e-02
1.049448218554089457e-01
1.021838314388407998e-01
5.545532565721351254e-02
2.945873742093421330e-02
7.342875410642503431e-02
7.005486696652361844e-02
9.160093187065333764e-02
7.415997068974619633e-02
8.036439656082283722e-02
1.073838327911649654e-01
5.400754692941558965e-02
7.096121201958026370e-02
8.823382788096398310e-02
9.302931158689675684e-02
6.064619761323478825e-02
9.534984660101090970e-02
5.295553988995884559e-02
8.395927693426083471e-02
5.990686056670737475e-02
5.110531650021740702e-02
7.941456656757028831e-02
8.137906269816971849e-02
9.089101824749046266e-02
6.281252594404773681e-02
9.578725438217683408e-02
6.810220724158604078e-02
6.968484986078984922e-02
9.699393498239236577e-02
9.153638401463991270e-02
7.577260742207607425e-02
9.407253902503359688e-02
5.016186795084016936e-02
5.293088285386191721e-02
7.721201281159147112e-02
1.089077319739033822e-01
9.064096021613608778e-02
7.965576369046759031e-02
8.728642469573572038e-02
1.118254288622893416e-01
1.507881531512436368e-01
7.925021849889808678e-02
5.751011687546601914e-02
9.552713043329039144e-02
4.758888125637449062e-02
5.810249651111228791e-02
1.085204824618891811e-01
5.290075350487476180e-02
9.760104286008559893e-02
9.846258256599808856e-02
8.123694852743591766e-02
6.931456127412985446e-02
8.934225291917281819e-02
8.231104173995847095e-02
1.072709780208876973e-01
8.987360780792411075e-02
1.167049447757179531e-01
9.731981594930312618e-02
1.079741289181964520e-01
1.073631916985432339e-01
5.420786073278732742e-02
1.092895274711801895e-01
4.719630266163486049e-02
8.197673264141346061e-02
4.136348883731258419e-02
5.731527383560584832e-02
7.101907106003840786e-02
6.791003633044080667e-02
4.562395282467519853e-02
7.420367074398299956e-02
8.596936710830850592e-02
7.562011760070673494e-02
1.292893091112352066e-01
8.860635428050808726e-02
1.019771364217947340e-01
1.141105815901028719e-01
7.813361199463093876e-02
8.918827303264938167e-02
7.709865824403820678e-02
4.961360807061383077e-02
9.098982812127819064e-02
9.299194065407909160e-02
8.423286999165675859e-02
6.667712148941429273e-02
1.365390874367144181e-01
7.650678559748727570e-02
1.443315207858230920e-01
7.915445457352111858e-02
9.506031715227990231e-02
1.043550205427132282e-01
1.336902710039251374e-01
7.413128376559695309e-02
1.445881197784845695e-01
3.937065552706176669e-02
6.889591854063342735e-02
8.085321417942137323e-02
7.267313922573466478e-02
8.957420035162182159e-02
8.862723679798684140e-02
6.723753259168765983e-02
9.162072583034877593e-02
8.656564625081211717e-02
1.002404905471307311e-01
9.208727361703165915e-02
9.004648878893647956e-02
3.917014058733802456e-02
9.032239730832825053e-02
1.262971318737579618e-01
1.043727064019307205e-01
7.586708563548136275e-02
7.604829191657751231e-02
6.024414422062634999e-02
7.777025208697115055e-02
1.165561623030789001e-01
8.671177709293925728e-02
8.631805456149273248e-02
9.716237407984609775e-02
9.793826965703789078e-02
4.605350169777450153e-02
1.089321230351974062e-01
9.018496627175416613e-02
9.135091895873434509e-02
8.877248112803394486e-02
1.025407013695667502e-01
8.524139790569860986e-02
1.077799882047426466e-01
5.133621239912735529e-02
6.854358368062202223e-02
8.837423527339065277e-02
5.772951047671318059e-02
7.414459299645574653e-02
7.448986264469117935e-02
1.217683179275133726e-01
7.483841606153050774e-02
5.935886444761116765e-02
8.215589063637490641e-02
8.359066145505600343e-02
1.145771784528835657e-01
4.500294472377774913e-02
1.063448451532892081e-01
7.007664166136973183e-02
8.566410964291126806e-02
8.387865618071650708e-02
5.753112352264257157e-02
6.965773944400244222e-02
6.683097039405280770e-02
6.812955626146338650e-02
7.472929857494775563e-02
7.632849996772397838e-02
8.104596928818123824e-02
8.254179514559273345e-02
1.095746210292137257e-01
8.384880904508350274e-02
1.016359517370731130e-01
5.004315018898975592e-02
6.875712472274472797e-02
7.996449732283611445e-02
7.148779150307237040e-02
8.279229613412385225e-02
8.981331688153430803e-02
7.564387566962876841e-02
5.619702790109273871e-02
9.730809339528481705e-02
7.156468265057999711e-02
7.699353024915017718e-02
8.866908793621765261e-02
8.496992530793763543e-02
1.159564195150856597e-01
9.585360541116669242e-02
8.654806598529390937e-02
8.542301247949866949e-02
1.218701932032212332e-01
7.956534835061376820e-02
6.435132594998452249e-02
5.294154156090186136e-02
1.044131313982064047e-01
4.383649050954815940e-02
5.790839994320298029e-02
7.632297225398503027e-02
6.625121450191559513e-02
7.798087668791521543e-02
8.272983905260976323e-02
9.684528972013851933e-02
9.614833805390272936e-02
6.511903049290390655e-02
5.857593197110336214e-02
6.862920522319791716e-02
8.355941703570965440e-02
7.148413676528908578e-02
6.286285226965472595e-02
1.057940956715152508e-01
1.079072091813141204e-01
7.786536818134860705e-02
7.633267047633661428e-02
7.818033670777825572e-02
7.955323355873246405e-02
1.089355701469778559e-01
1.322528199013187356e-01
8.186260100630995962e-02
6.734093350479707085e-02
6.568351786069549780e-02
1.068785301179392272e-01
8.058895476839640637e-02
1.056495538372699827e-01
3.470748204099396994e-02
8.058078908060799239e-02
4.494384680352428441e-02
4.882870980970372560e-02
8.558135038139391693e-02
7.496839608198201110e-02
1.363015124227163477e-01
4.802004741819725087e-02
9.124693978939553418e-02
5.252679271948733353e-02
8.690229529469668812e-02
8.425477843629730623e-02
9.939058529633763850e-02
8.292272866651280439e-02
7.234274950217195466e-02
6.575105071581004157e-02
8.393371699593203672e-02
1.022026469154002221e-01
8.285418762079584110e-02
5.991052323700162691e-02
7.251374541424358833e-02
1.338457612164487831e-01
9.137318019827223026e-02
1.273279502750699899e-01
6.117781438993374898e-02
3.999726711182648858e-02
1.265543405973095781e-01
6.484315390977894722e-02
9.646976873735380043e-02
1.161924195716361602e-01
7.790564258693515043e-02
4.378427995917801019e-02
7.551160062044344479e-02
7.964276794583151353e-02
7.426633759632576826e-02
4.901677472140393566e-02
7.117999619597739636e-02
8.234518629226608710e-02
5.961175180439841348e-02
4.668296784105888109e-02
5.062130690361692220e-02
9.282170335000912431e-02
9.474148694140725746e-02
1.269027251567496628e-01
4.669572914117875451e-02
7.585517905855762577e-02
2.210170751722869906e-02
4.167517360327094994e-02
9.187475103747906602e-02
7.629994227554799668e-02
8.889202083777418550e-02
6.326079700036534026e-02
6.304820435188149275e-02
5.999180950623695524e-02
6.067298589865444819e-02
8.908232165028297234e-02
4.720237158260540133e-02
1.008662659824381552e-01
7.882921761923165904e-02
8.071895608644906461e-02
1.010415272631799699e-01
1.115706019117712333e-01
1.002507566430232977e-01
4.128819789587120925e-02
9.625753778583791276e-02
6.598318704237482457e-02
7.720715060450678013e-02
4.337251341918573616e-02
7.618622615426770550e-02
6.871646639020850822e-02
6.156154679476148056e-02
8.472837882637647422e-02
1.123045354738852197e-01
5.017383451745089512e-02
9.235458745133813541e-02
7.443691041780314821e-02
3.469051349822312169e-02
5.817140548331560523e-02
1.176659151258112879e-01
7.827078854929009344e-02
8.867189315870704913e-02
3.863258850065905831e-02
6.241691418684331555e-02
8.995870262197978862e-02
6.674564144377058417e-02
6.718496418425048966e-02
3.276888605920829506e-02
4.919383271986301626e-02
6.113833653627746834e-02
2.203882399341862072e-02
1.005289042475331351e-01
7.967418553134268666e-02
6.424499834100909357e-02
5.179496770195525512e-02
6.368573736976598787e-02
7.469381191311476320e-02
9.621214663643129494e-02
5.401264064776629265e-02
1.173260840387976151e-01
3.019762385909878499e-02
5.370731007049266148e-02
8.307824870918693871e-02
7.879611962057610219e-02
5.195006961852478150e-02
7.026042480905138332e-02
4.122080707679671302e-02
6.156579210090837306e-02
1.554156396620100800e-01
3.332967930086373765e-02
7.395067872212333915e-02
7.365886934575817391e-02
8.200730728515266688e-02
7.094933286210360068e-02
8.236863291820113731e-02
9.033790129445176675e-02
5.587174805775352998e-02
8.717016147542121229e-02
8.716061851050853349e-02
7.617092443787831790e-02
5.480676671157631852e-02
5.861754053308971396e-02
7.630423735683390662e-02
6.683484374968370889e-02
1.286218439002293490e-01
8.185589040426954899e-02
5.650574597434118024e-02
9.990392862150548892e-02
4.956071775502955690e-02
8.564066457369245988e-02
1.052248945141197739e-01
5.825541362294637399e-02
1.002481448815175091e-01
7.211755149561420442e-02
8.990990784738633890e-02
6.443438952358901406e-02
8.637743977004758156e-02
8.300595607780821006e-02
4.653127497880812924e-02
1.119705277327045362e-01
9.035795924025902259e-02
8.103863877964236073e-02
6.124137984802269924e-02
7.121533848696784408e-02
9.690710502981572660e-02
5.475694771855314086e-02
9.046722486937854024e-02
9.819353915062176141e-02
4.788843208965563175e-02
5.186022218352016183e-02
7.468787854770997381e-02
9.203534843601586524e-02
6.483584387293211959e-02
1.160577011311664380e-01
1.328697145199740637e-01
6.434265365911216727e-02
6.307620087792596697e-02
5.874848660322262023e-02
1.146504299902954827e-01
8.269230074568079125e-02
5.694040687866585432e-02
6.999531441053104264e-02
5.151292432683145239e-02
7.070612385146994583e-02
6.712293900733098950e-02
7.245617919578356547e-02
8.712632280620075109e-02
6.102340060059614768e-02
1.012248739341011367e-01
8.503556426679582947e-02
1.016055171549934133e-01
7.005039768533337374e-02
3.628838453713445489e-02
6.231741434420932924e-02
1.190679753754719100e-01
9.824800339470717014e-02
9.315855096676745051e-02
7.550426845392156638e-02
9.352279081752297440e-02
7.133007448097548886e-02
5.001542189090572854e-02
9.214522462758240051e-02
6.841490735446413562e-02
8.993273689061326293e-02
4.356739418010927012e-02
6.719191133734690735e-02
3.816272206863880606e-02
5.196625669407362730e-02
5.198336834319114419e-02
7.910170625533871624e-02
4.675914736844418579e-02
7.467605935828093566e-02
8.599780598670493659e-02
8.919243853691090351e-02
8.371302733211230529e-02
5.000634352347468892e-02
5.798298724169243662e-02
6.400191561838643184e-02
6.695841195478474672e-02
1.149044716096823265e-01
4.732394465319469945e-02
5.796402780172885821e-02
5.813348807469068125e-02
9.707621024590794290e-02
5.641348473804622815e-02
8.021557003748677750e-02
6.541197268384156549e-02
9.394197401225851118e-02
5.728874966792133622e-02
7.470385825373870858e-02
7.027976411268033186e-02
7.094697897783890095e-02
6.299988336045415915e-02
4.683313283768619079e-02
7.334964060698674626e-02
6.371709048817222887e-02
2.716487319340648438e-02
3.454622749280482352e-02
5.113129296110523886e-02
7.215821493166883760e-02
1.088855435575120378e-01
1.852934728509079976e-01
3.333249201828997893e-02
8.254958716401647467e-02
6.364333977296923739e-02
3.608563572280731185e-02
7.351592214346877596e-02
8.316537022842421245e-02
6.717129195845994438e-02
6.396478052028688188e-02
7.024800382983487079e-02
7.217427531265506457e-02
6.812408896694502336e-02
7.774227563552840725e-02
1.127678051445079321e-01
7.650099081060801609e-02
1.041720953019228679e-01
1.295780863384575765e-01
5.947949161722798639e-02
7.048250738212760713e-02
6.301920106319006121e-02
5.596097699260190600e-02
5.783736276745355537e-02
5.036769540404286566e-02
5.474593562284478521e-02
8.636136639124515624e-02
6.170196679449479332e-02
8.336273277921420199e-02
9.419089040807412938e-02
3.437110850584464833e-02
9.855894181628148398e-02
8.520383561904372460e-02
9.650854135615051510e-02
2.329209410842314823e-02
4.244583198088651421e-02
7.907938728618325863e-02
8.838060313270409973e-02
1.130208796713325636e-01
6.497359295007092139e-02
7.084628431316096486e-02
9.546221716331589058e-02
6.238298040864390104e-02
5.040080474002386207e-02
6.894802934584795540e-02
4.734741101713890038e-02
8.584066359140575531e-02
7.157064399950327505e-02
9.859311417238908470e-02
1.292279726408214306e-02
6.991115309417415824e-02
9.909562851468449451e-02
4.031776331932194340e-02
5.385022713200671163e-02
7.069063052562915561e-02
5.754345603283805149e-02
5.834669536296903380e-02
7.856838131971036199e-02
7.926297507947344112e-02
1.023120355487458361e-01
4.957275719333158193e-02
6.064213290113734667e-02
1.307152848377758081e-01
6.744331921251714435e-02
4.022719177840367033e-02
6.153811579441412910e-02
7.964010303070935548e-02
3.248107664496342750e-02
5.820270875454489068e-02
4.695046879656436523e-02
3.429873299576640527e-02
4.759360479306148917e-02
1.357988456950321721e-01
8.478606246333475482e-02
6.558618067070541569e-02
7.711845776619939696e-02
3.934029020521022380e-02
7.175112437602926274e-02
5.449231536662003939e-02
5.490168593997428459e-02
6.117090472911988069e-02
5.181862652495375365e-02
9.562015883532316851e-02
5.114435210562529727e-02
3.671440564250488120e-02
5.899481827724819410e-02
8.126535648748156593e-02
6.291686931074597089e-02
4.834581466439584474e-02
6.760055460653750792e-02
7.401326786783114786e-02
7.408806459558064939e-02
7.356140917697279180e-02
8.559264385725140478e-02
5.585488033358787519e-02
6.196551477396818747e-02
7.765629567599402483e-02
4.535640570920084630e-02
4.191420339641968584e-02
6.561212726163460907e-02
6.656974278874427942e-02
5.355575903833773022e-02
7.947111199495333900e-02
5.978901450796434563e-02
8.516474872489400438e-02
7.040635078384165080e-02
5.726599135089748688e-02
4.288172707968978398e-02
8.377191346086929058e-02
7.671482619205836906e-02
2.937138467133623351e-02
9.690717773963024306e-02
9.172067763362246051e-02
5.142694665862743847e-02
6.653392814682741740e-02
3.851395755059505016e-02
4.900700157898455617e-02
8.838594385029908962e-02
2.523157156957597791e-02
5.987072587042304578e-02
5.076393897164113017e-02
5.749413271752883831e-02
3.313021035120839591e-02
3.396992843738457640e-02
9.156179279373242996e-02
6.800850150611918721e-02
7.573619047511911950e-02
5.722051542587477252e-02
8.139461963397522093e-02
7.311970937074811772e-02
3.684000560123697893e-02
4.540130594631553579e-02
5.290562002699435162e-02
4.593619491979187425e-02
6.458960668477521649e-02
5.421731120151745270e-02
6.970602125642537394e-02
7.060005183638075332e-02
5.722760275891907583e-02
7.842942447568436448e-02
4.672508463614322843e-02
6.049315855685630239e-02
5.539674048182541277e-02
8.427913099056263957e-02
7.966351790575441905e-02
4.132769836322737478e-02
9.154395642078591577e-02
8.266094904644134822e-02
7.752944811180022266e-02
8.401955033477817580e-02
6.095943476054783289e-02
5.554144844203723341e-02
5.566809487850069710e-02
7.712417131646545632e-02
3.028440860555157987e-02
4.678640271481167290e-02
9.527760564326487325e-02
8.506689942901704549e-02
8.334183300012784623e-02
7.545318952451586514e-02
5.077845617599521799e-02
4.259299292972609785e-02
4.393951208846194612e-02
3.962237867404928837e-02
7.349852345230968587e-02
6.629287244269649326e-02
4.996107266199498881e-02
3.063176931769301045e-02
3.886776525228512191e-02
6.153236846313728248e-02
6.903649224353337888e-02
8.551645420220581328e-02
5.501087254315693842e-02
6.144752350918075007e-02
3.484966394636666853e-02
4.939027605175738689e-02
4.060710834136332242e-02
9.651206556326503982e-02
7.380310520526295326e-02
8.104691766186160329e-02
4.582187197998401074e-02
7.958701900341856594e-02
3.504632949378760215e-02
5.028487237431528145e-02
4.236518134624784465e-02
5.405805466277757709e-02
1.746833802999204002e-02
6.230097850681252242e-02
4.694812690476757311e-02
4.533014590785155312e-02
7.284113274615916511e-02
1.058927582238807508e-01
3.063473156794438088e-02
2.385743336306414900e-02
7.383456139753391545e-02
5.530052637213777461e-02
4.019292333189975613e-02
7.616562100207283081e-02
4.030387848698500225e-02
6.777959420806525803e-02
8.386339721350181964e-02
7.929117187995315952e-02
2.015848422881541535e-02
7.036297270878213994e-02
6.731786430886620154e-02
6.105218524861523444e-02
3.633828138581788464e-02
5.981365034258356167e-02
2.696261750268050261e-02
4.215182180933758904e-02
7.207451061566395867e-02
4.292334446955061583e-02
3.086580579206002831e-02
4.915150999354020445e-02
7.658469388650127052e-02
7.652900795127433320e-02
1.775815423933038012e-02
4.637183174366277250e-02
6.943959664467555526e-02
7.034299242625012549e-02
5.739053934317583233e-02
6.747305530897766690e-02
7.401005346283597019e-02
5.721211214480966673e-02
8.434024629496801595e-02
1.021250732820193213e-01
5.502992996538304954e-02
4.060257646833420608e-02
6.707501806582677473e-02
6.050581949328043968e-02
7.831833658054206115e-02
6.961546818387666369e-02
3.495600792829892112e-02
5.360984555044926575e-02
2.880259303400665299e-02
7.733411103221647653e-02
5.557738821804648899e-02
2.313239721619806538e-02
8.159248214906351937e-02
5.865753842491350234e-02
8.837933372362100082e-02
4.897418541318637741e-02
3.834522482858565562e-02
7.652834126970178841e-02
8.055088161318470219e-02
7.566020123194941438e-02
4.337318617791815351e-02
8.264810643642543642e-02
7.586027003144708847e-02
3.859478350318629181e-02
7.547062836884332881e-02
4.750385354595477311e-02
4.152001699107103067e-02
5.818894951311665703e-02
5.249142260946631361e-02
8.945164961949081395e-02
3.484702217672546593e-02
6.425612259252334868e-02
7.216406813714287827e-02
6.050567722278821919e-02
7.190319370925979392e-02
6.307358700652583583e-02
6.972097057230332295e-02
5.236104744184093968e-02
7.837796549704052762e-02
6.544074990410378434e-02
1.956079890170798335e-02
4.747679730345567145e-02
4.261381108153322606e-02
1.026443596334142144e-01
8.810312565391689721e-02
6.679643543288232843e-02
3.704039630223183999e-02
4.063750271018098242e-02
7.043133501593797086e-02
2.560068534157149828e-02
2.119266346958175590e-02
1.485712104895049561e-02
6.536629638709477719e-02
6.519033362220186256e-02
7.720963209493324209e-02
5.493109616934520323e-02
4.334555280287784307e-02
2.240577265042938138e-02
6.305034798839080634e-02
3.813670428987975952e-02
7.280878652779618210e-02
2.752208061790489477e-02
4.836920682936503985e-02
5.163951736047373009e-02
4.442880758970506327e-02
5.025724094031167044e-02
5.109725079524419372e-02
6.102582367438138394e-02
7.671604154248948260e-02
4.697613130726462083e-02
4.769200121415884813e-02
3.312425106638652167e-02
9.183378658541671569e-02
2.558776984797905482e-02
6.908576592377595194e-02
6.283384618947013278e-02
7.861310136598884113e-02
6.047004683042836448e-02
2.161737202460878651e-02
2.787138830690183422e-02
5.324160708406065756e-02
8.130035545577733724e-02
6.577632439463391989e-02
6.155172774416686060e-02
8.384983193889157527e-02
3.056220106843147641e-02
4.779074794664828207e-02
3.945757151498029136e-02
5.580752368711640321e-02
9.970398005613828607e-02
4.117719735203525383e-02
8.440603783945126171e-02
3.482839467602573402e-02
4.726231131333913371e-02
2.341936562305582323e-02
5.594507403010609559e-02
5.939178210788962492e-02
6.867560986353102304e-02
8.546660545006785556e-03
5.428090306252410235e-02
4.646453214775236873e-02
4.978113013945625887e-02
7.171403431134311390e-02
5.298828165530067996e-02
4.774101031233676101e-02
4.576198633995640780e-02
7.158891222136265498e-02
5.916942314365921524e-02
6.566410427466287669e-02
5.309155218087993622e-02
2.430252387479522186e-02
1.980514709952016159e-02
6.693704514045251130e-02
6.814813277639171496e-02
5.887381770229464101e-02
6.122082040854778112e-02
5.779860682149753903e-02
6.557483964144926458e-02
6.394610171717268754e-02
7.561309332975123254e-02
5.590991903209725777e-02
7.117555407787468091e-02
6.691842179106528843e-02
2.678230966087927559e-02
2.872448976755139979e-02
4.676681565708059457e-02
5.773256870827969678e-02
2.191192256367504448e-02
2.325742293663408261e-02
7.152330040385564136e-02
8.129972372864689711e-02
4.685176951091728909e-02
5.814797232174351987e-02
4.496478164802635014e-02
5.057631796980789629e-02
6.056162929814582624e-02
6.013279683607099940e-02
1.201982522338283961e-02
5.295686200569829638e-02
4.392603854343852393e-02
4.964277945528832586e-02
4.857769739188941283e-02
4.825042617225799857e-02
7.482912996518287230e-02
6.737239691062663072e-02
1.235064744313280199e-01
6.151096149505712492e-03
1.949521458773382718e-02
3.969680947237975294e-02
5.764655167668152058e-02
6.548951758612138463e-02
3.072097220982147880e-02
2.418825251317055156e-02
7.529091624408272565e-02
5.910066539392327956e-02
4.865102511241987254e-02
5.384695333263118944e-02
5.555872142849507811e-02
6.505477595329525742e-02
9.717655592668152792e-03
6.931172544764793719e-02
2.919157366807607901e-02
4.349187392308091066e-02
4.638128198088928983e-02
7.431468259236050089e-02
5.096459530650371272e-02
-8.254854323132537058e-04
4.627176672990349071e-02
2.948675729162772777e-02
2.280667545527307813e-02
5.761197651733174219e-02
8.286467002942302096e-02
6.309920366807339476e-02
6.207528420906462813e-02
4.360322583295302493e-03
5.514769297540668413e-02
5.512015472722803233e-02
5.183685968365936425e-02
7.247358753417468269e-02
3.791899901848695686e-02
4.630609372441411853e-02
3.200974640104021357e-02
1.069045127444050169e-01
-1.994624050817139435e-02
3.966262995893377052e-02
8.427970120431511891e-02
3.993995570392609024e-02
8.518892307931617836e-02
5.515298467914657443e-02
3.649467596338076131e-02
8.361733269702570359e-02
6.682018692080708699e-02
4.799403701102674530e-02
6.881941843625016819e-02
5.033787270968360233e-02
9.122618758963201013e-02
4.647324817108577227e-02
2.517411005345369240e-02
2.785495920701992756e-02
5.254211292784191634e-02
6.606040720795763876e-02
5.651595355049043867e-02
7.655744599003164175e-02
7.783987392938279681e-02
6.471584533715138421e-02
8.309678380473063675e-02
6.581491976721942638e-02
7.569058077545098850e-02
3.908362604513195004e-02
2.926011482575676184e-02
7.309538732627336721e-02
5.381942763270684132e-02
7.888538358742733236e-02
6.406938443446139053e-02
9.148491379177797755e-02
7.613805735431081190e-02
7.334065398265030011e-02
4.140119034157180994e-02
4.689232227783823176e-02
5.606678108876343714e-02
4.807632851882488734e-02
4.041276825306130971e-02
4.703713148903561347e-02
6.447687349822225911e-02
7.544188731844490847e-02
3.941523985405961245e-02
3.227112522006214679e-02
5.372653247351886346e-02
6.348276568934145547e-02
7.254262386020095266e-02
4.224188218823472785e-02
2.456915042790523002e-02
2.998213852037210497e-02
2.435022567413713812e-02
5.736574074479455776e-02
3.117922413119611838e-02
3.469498349930942582e-02
7.784352152000029168e-02
6.099840441050836948e-02
4.037682636720908713e-02
5.507788335447428435e-02
4.580033531269991909e-02
4.458309302432400534e-02
3.305911107762162654e-02
7.417920297299379628e-02
5.165224727761751761e-02
5.391554376461971110e-02
6.748400075011118382e-02
4.468710229712671150e-02
2.227923304467462756e-02
8.116132993850876109e-02
1.789629958388158984e-02
6.798380423459773891e-02
7.603096146560692214e-02
6.566575830681578574e-02
6.463350057757198674e-02
6.187644521345739973e-02
6.558755729317150562e-02
6.322640115107079628e-02
9.227422024351956964e-02
7.011116317769720829e-02
1.767428758615995077e-02
6.418404027512025767e-02
3.668146946812179954e-02
2.584626347339133781e-02
4.670796098570931254e-02
8.498055616259894696e-02
3.597544305208066895e-02
6.032551968774249596e-02
7.189337365494852250e-02
3.265535344463189882e-02
2.819514502913834930e-02
5.512879681021798373e-02
5.722228249627626245e-02
5.831671768533588235e-02
4.144885501814320888e-02
7.642025599979078432e-02
6.788144487002691074e-02
4.793259761231979249e-02
3.152563694776292641e-02
4.364103372431554079e-02
5.405604099323130934e-02
5.633922797926482068e-02
3.225555832539099554e-02
3.805059682568372875e-02
5.505076706143193638e-02
7.232595812382974776e-02
4.174554855397495656e-02
6.257374716767655221e-02
6.851706577941404919e-02
8.722668629848077948e-02
6.730343606792912881e-02
3.994575681977920179e-02
6.967283686062511472e-02
6.395117968350043369e-02
4.599929452375306482e-02
2.530092919389650627e-02
5.033010732406643234e-02
4.818273134528373164e-02
4.902831070623773352e-02
5.272489218985822179e-02
4.015312828511161808e-02
2.061962919031190902e-02
7.407092755397297335e-02
8.759240730651950135e-02
3.563941145941318389e-02
5.722156132240119319e-02
-4.603517186192713703e-03
5.630644678442886519e-02
2.744143297140646739e-02
4.166193921026432184e-02
1.791064046644248731e-02
5.772190791283456773e-02
5.396581022172860891e-03
1.867420034228287756e-02
5.843380178351988141e-02
7.655819884059739122e-02
3.439113668976733623e-02
3.110846815169333868e-02
4.896398146411932994e-02
9.383723650515310433e-02
4.395779017406901967e-02
4.629613514541372488e-02
1.999055520149691997e-02
6.408933665930496848e-02
4.320716990510256594e-02
2.112214290308162337e-02
2.810204224943660400e-02
4.749443833093313500e-02
2.813662617377405556e-02
4.068263276575477538e-02
8.883536393302191025e-02
1.651326457062804454e-02
6.843572999336187956e-02
6.712032509832581428e-02
5.883558984810467740e-02
9.347842806919814951e-02
4.633649694495339116e-02
4.610687481682215760e-02
4.662088322816717451e-02
7.936750919951064687e-02
1.936432495632866777e-02
9.137201939868036873e-03
2.953002645050270200e-02
6.812629001854700328e-02
1.073048434535812251e-02
4.075962494750787896e-02
4.240204193212541300e-02
2.344585998644908506e-02
1.762617486587938348e-02
2.638166765765521254e-02
4.628248723840646534e-02
6.679110168479975018e-02
1.059560464549424291e-02
5.138788556751863051e-02
4.003459705692655884e-02
6.846934110303194709e-02
1.030749923962109849e-01
6.010079197679445151e-02
4.575108325257564584e-02
6.379938184511899091e-02
2.534083280085588225e-02
2.262967975500859361e-02
1.658856972721544157e-02
8.302775167332847317e-02
2.526874194620816819e-02
3.943153066226974535e-02
1.119356592051186719e-02
4.760385166352115033e-02
4.291148122790914426e-02
3.827898681294258226e-02
4.259618947344161188e-02
1.537575848865278642e-02
6.335179260453399630e-02
6.730952569409219544e-02
5.080056187608032736e-02
8.333866228793390674e-02
4.402033954764184714e-02
5.242347162221631940e-02
1.270293260817440678e-02
2.947352794684010915e-02
8.539965330596033244e-02
2.557692251795155164e-02
2.169592340797478133e-02
3.841244428430309887e-02
5.196129424243157297e-02
2.838138744381149201e-02
8.403006318348804626e-02
4.140225941207054811e-02
2.328533385841215567e-02
5.567729185518256046e-02
1.188277385208297635e-02
6.853069730357699840e-02
2.934849348259474522e-02
1.002903119526818571e-01
2.283359687794422194e-02
1.307541570548500110e-03
5.289624825635046157e-02
7.286205165972425499e-03
2.007094730479586087e-02
1.630402142635204582e-02
2.514613844958130465e-02
6.884205322201499867e-03
6.535652005231315509e-02
2.144943107460112186e-02
3.291122935074695249e-02
5.639251711215769597e-02
5.319741353897888825e-02
1.597482163357884840e-03
3.329182673056569480e-02
6.006915991417395573e-02
5.565275710963722700e-02
4.022414204243213165e-02
6.088647947737248906e-02
6.861284102038833765e-02
5.845521036052098857e-02
4.180256227644740114e-02
5.423797279977898844e-02
7.181800972411619965e-02
1.007580617124917283e-01
4.355064120370659431e-02
5.548716399935157972e-02
1.711249224296562330e-02
2.335011397230317767e-02
7.711934881778571838e-02
5.917846881301656176e-02
2.982978152710167100e-02
2.297541884002247958e-02
2.326669673907266755e-02
5.841768871614266834e-02
6.801812862940401390e-03
1.700696875284399235e-03
-1.078876901520403955e-02
2.846143116661012731e-02
5.505269505735889066e-03
4.593704636444897321e-02
2.199852797103462806e-02
4.434245499315963429e-02
4.335135418821377262e-02
2.164170988638567522e-02
3.180120850849792180e-02
4.675886910836602080e-03
2.560870415935935854e-02
3.926313535792642223e-02
1.474574254423772351e-02
1.767650417225239898e-02
1.376910771969417149e-02
5.026640716286268767e-02
1.710571565121918325e-02
3.144803131026004811e-02
5.322638084853290735e-02
5.759311028147108547e-02
5.593081151235412135e-02
4.331596823198204799e-02
-7.002483002360783762e-03
2.663954077828836406e-02
4.033175137426182888e-02
1.482072035969018292e-02
5.797376375274707061e-02
3.545434983295881609e-02
3.537718249290960210e-02
3.284766653327712838e-02
2.434484677137743747e-02
4.089001693802121057e-02
3.644226104938005917e-02
5.005473278701389611e-02
5.090867622406928389e-02
-1.930776364256049464e-04
3.622818101501355109e-02
2.037732233391225181e-02
5.371110359821607699e-02
6.378431411804054429e-02
3.000471546030568024e-02
5.130984189339395790e-02
4.361237688114651817e-02
3.031908774279955601e-02
7.218435756113843194e-02
4.651595366586680491e-02
7.946822344180620723e-02
2.032706804738247663e-02
1.740711352835515660e-02
3.541872065005526038e-02
2.942708717899178775e-02
7.883082755398580777e-02
2.889822986006829533e-02
3.506383812592043375e-02
3.600801923058607329e-02
2.827420082790797415e-02
4.137509654410669729e-02
7.165080009971679098e-02
4.492531913803540777e-02
-5.796336759049220202e-03
5.638984764741748756e-02
5.653342578809547603e-02
4.567942678132326517e-02
6.797006529550065658e-03
2.300405402248830583e-02
1.969276130311006442e-02
1.590525824005031147e-02
1.839860985848289568e-02
1.379073685519789302e-02
2.612532950984929395e-02
7.867824792999637135e-03
2.057957704297218651e-02
2.998317726546930601e-02
3.488076147588629796e-03
1.973639102208624499e-02
2.609141380164537935e-02
7.629215862678735693e-02
2.992168012871472202e-02
6.821512019947473249e-02
3.814475724891667335e-02
4.656751311148798339e-02
7.677959321121291536e-02
2.313267642781760558e-02
3.332241831267444138e-02
1.207989320095236539e-02
2.991602466006904396e-02
-3.501843284878612163e-03
1.040469636157993413e-02
7.137561571386378916e-03
-1.051128316062352984e-02
2.799008107070900288e-03
3.152100665452842870e-02
5.329676405607555040e-02
4.070154150317448899e-02
3.689641732300672633e-02
8.033877827198273452e-03
9.537079313463728281e-02
5.785895199307113795e-02
3.476588468284701888e-02
4.644039321607284360e-02
3.329554051900650291e-02
4.459925254943768180e-02
3.979007491104685768e-02
2.222915777699687248e-02
4.786351408605359764e-02
3.761939516302597458e-02
4.727662249421499957e-02
6.502595571085484361e-02
3.294917921279697653e-02
5.578921487832333437e-02
4.077152684153725892e-02
2.906725951517626430e-02
4.484952164191913226e-02
1.045881873621702304e-02
3.144995937113119477e-02
1.889360673713269545e-02
3.417584166919064581e-02
1.629098207088173003e-02
2.051042435349847634e-02
2.107307699243405816e-02
5.515957672993079819e-02
1.946466417028287418e-02
3.733122007779262480e-02
5.505584005011748133e-02
5.742192788608135173e-02
7.283287248239876666e-02
1.653111370970419131e-02
-1.820015570550645098e-02
6.288545426526342443e-03
4.595525535189336208e-02
5.248433336224546386e-02
3.204935768549317405e-03
7.483188215377858943e-02
2.117814121219448176e-02
4.415022089111796111e-02
2.498182504680171098e-02
5.564241854580777823e-03
3.216151612872875099e-02
2.565119884819332119e-02
2.571236448037558450e-02
1.664388557519681441e-02
2.238508464770861198e-02
2.533690517727205799e-02
6.101645086430095705e-02
4.117941207194047992e-02
3.291757204548707849e-02
5.464076587866673745e-02
1.666278966924129856e-02
8.635488679948106691e-03
-9.252406449310204839e-03
1.000320222943076355e-02
1.559265860860060450e-02
4.193542542037370646e-02
4.844759121215679032e-02
4.544394187824866982e-02
1.983132338946009751e-02
3.793828450878025671e-02
4.092648634958097331e-02
5.983202331129679197e-02
6.063831881081106073e-02
2.518040384857590450e-02
4.363903366866949546e-02
3.272709989487835452e-02
2.730010198707633409e-02
4.704819349563554159e-02
1.592690210577921497e-02
2.006644717398240949e-02
9.123946938523562478e-02
1.009236078600240713e-02
2.507283404066859914e-02
2.848311847614961104e-02
6.616682497866137238e-04
8.193314939919845233e-03
3.517406163612846887e-02
2.031691150967080209e-02
3.385785495832344810e-02
3.639011511088533629e-02
2.602751504849620118e-02
2.016791804111746009e-02
2.036851896873075052e-02
-1.746722245240661317e-02
2.979464905016425760e-03
1.810367230976773698e-02
1.052106864526036398e-02
2.770524210393045597e-02
-2.141889022366035705e-02
2.260398889662623007e-02
5.219069929048025108e-02
1.813308102667217717e-02
5.110960999100232216e-02
1.934404630005355855e-02
6.929994729406978304e-02
2.665265521784060745e-02
1.972121437720971218e-02
1.504254637909868166e-02
5.892971526739990140e-02
3.154005334881578027e-02
3.826320745706943832e-02
3.053178665489066079e-02
1.106152324552859591e-02
3.722612454318555142e-02
3.018878043526456931e-02
-7.883567381006326494e-03
-4.291860291911728069e-03
4.031875327294929395e-02
3.104822493194558594e-02
6.219168078734573640e-02
2.728989421589957803e-02
5.564803490368310304e-03
6.775411055650078229e-02
5.082995440735051801e-02
-2.108440367196086698e-02
5.643690210660371603e-02
4.189500492297439094e-02
4.814153981192337284e-02
4.199994183879719040e-03
1.251031049623366025e-02
3.153366152667433364e-02
3.878119216358797555e-02
1.627902830375900153e-02
7.414585228494048781e-03
3.261818144579332196e-02
6.129955375864723499e-02
3.386371776694647312e-02
2.753981567528693275e-02
1.695828329887009642e-02
1.670739165234482642e-03
3.275347173722016614e-02
-1.439970287813876343e-02
2.474669276624616790e-02
2.958767043091734342e-02
2.396339124932536993e-02
2.598479532053699428e-02
1.615418693538340014e-02
3.161829603579682790e-02
4.590981899993123311e-02
1.887449912306684435e-02
4.713440133130396975e-02
-2.227989500182022634e-03
4.193040344573281675e-02
1.746547100425175974e-03
2.712172965894376134e-02
1.240710971239316132e-02
-1.634153991680439540e-03
4.073762783156219952e-02
5.917745808536525182e-02
3.545425733820038727e-02
5.221936040438165949e-02
-6.961758755965849997e-03
2.201436628129606332e-02
2.034062678887460854e-02
3.513856452226577637e-02
5.283425773783408108e-02
4.762265247049900403e-03
1.401953407337282360e-02
5.228697129142922950e-02
5.589548449462297675e-02
2.758478934226950632e-02
5.386391183922006193e-02
1.738234928252752401e-02
-3.143520468677481715e-03
2.144871687120820936e-02
-5.667963366886414299e-03
1.200632026604954265e-02
2.763771602407534903e-02
-3.362575207363265040e-02
2.682051426513414397e-03
-3.166736007580456952e-02
1.687971587555642944e-03
9.640298960439759243e-03
3.466162338520746566e-02
2.464479142990349050e-02
3.364315023461943860e-02
-9.750737359688423783e-03
6.117247418144741017e-02
-2.061445113508757806e-03
2.198227861082082540e-02
7.079254703656315262e-02
5.469377844140051181e-02
-1.757872265789270014e-02
-5.037399481111002296e-03
3.515946949130044352e-02
6.105521323349762802e-03
2.669653422603605886e-02
-5.138913168529714651e-03
6.352674047771521108e-03
2.763659144212318036e-02
9.918877674760621932e-03
-7.057166214883171286e-03
2.751121287254598702e-02
-1.484011091999363867e-02
5.299783933850164830e-02
4.711294159057571873e-02
4.421528418384756270e-02
3.850847917537853632e-02
3.696544102216937910e-02
1.623930121886000416e-02
2.844479521768821309e-02
2.206012464743228874e-02
1.907937632059440378e-02
2.985776394878986509e-02
-2.534367514271399988e-02
1.129916502112417002e-02
2.514444396589184810e-02
1.424271108294194489e-02
6.186358292015668031e-03
4.835461464192169177e-03
3.907492284036936242e-02
1.342729879460794785e-02
2.553687973812215559e-02
1.625373345849819018e-02
4.027886968584350191e-02
-6.097590649026923305e-03
5.492622532546198935e-03
2.420584415358717836e-02
1.700068833107969829e-02
4.453605274017495563e-02
2.471990849358595473e-03
5.232647558374236424e-02
-8.457048065132368245e-03
7.120716106593395593e-03
6.935928533884598048e-03
4.142712019896590409e-02
2.890529432528762994e-03
2.623746877968985078e-02
3.328457102748363927e-02
-1.581582954180313708e-02
4.837407053296492732e-02
3.751400311175209085e-03
9.498565471085318804e-04
2.852272050634321269e-03
3.219232658786435469e-02
1.314662140990178855e-02
3.326966494823500181e-02
1.269836921350241121e-02
2.276520881775894942e-02
3.665154389799420154e-02
3.153503681457018454e-02
4.546618383243004186e-02
2.663508525690300860e-02
1.516595611919960458e-02
2.046728785174002641e-02
2.278715948589449258e-02
2.761840497129924507e-02
4.380590366969036933e-03
2.183785430258228938e-02
2.638938074322771943e-02
2.600092007993830973e-02
-8.837329562125333798e-03
-2.991580058910972215e-03
4.885204681891638923e-02
-2.425752949063424146e-02
1.594773396492321985e-02
1.201977126226110200e-02
4.542478964110156781e-02
4.914307656989508506e-03
1.453534212607475494e-03
2.146025353934996605e-02
3.682227575100626565e-02
1.492116393188840616e-02
-1.346907667333414188e-02
7.693294286430485407e-02
2.075871670290395377e-02
5.721734368242414187e-02
-1.296612079131121212e-02
4.577132622993777822e-02
6.960123880339602782e-03
4.231570102733122479e-02
2.585194247890714586e-02
5.769351203280223550e-02
4.077638059980530361e-02
2.966885171834567070e-02
9.961240806628194472e-03
-2.800736469259542966e-03
-2.587165486675591531e-03
8.374500874644110610e-03
2.470974074830461619e-03
1.841793496077466161e-02
3.056549848546744746e-02
1.697631396527263595e-02
2.174065483023781067e-02
1.047342977623111175e-02
2.909019682127485674e-03
6.385096026525305390e-02
-1.324828554007888640e-02
2.153246797175820473e-02
2.652103945252738681e-02
3.023926392484415498e-02
1.730990874132717211e-02
1.189972630971910909e-02
1.703316296828207357e-02
1.785699210289069111e-02
-2.496349422298686175e-03
-5.409370177088175004e-03
2.220524719627346710e-02
-1.584006975006929316e-02
1.758965924614739815e-02
1.972526698335966278e-02
-3.034187637271759056e-03
1.036145749385315208e-02
-5.572427499954118492e-03
-4.257786367874436158e-03
3.524145720152297573e-02
2.531130003884318747e-02
-3.900535480692044008e-03
-2.135148125687452714e-02
2.440234098354275918e-02
2.293040569445668406e-02
-6.836925574715993319e-03
3.711554321281120006e-02
-6.174725120913544633e-03
-1.581851594808443909e-02
4.459183417145200570e-03
4.533930550504059603e-02
5.230733134984930782e-03
5.511650989026347681e-03
1.158001590198783938e-02
3.911386429285363536e-03
2.242176648054471089e-02
-1.260390258923722645e-03
6.162863947791418461e-03
3.226913486981657087e-02
2.668579968409210378e-03
9.792035474054751332e-03
-5.273418666708789074e-03
2.248064132488841738e-02
3.625962350113334787e-02
4.731712509595278893e-02
1.489663794036693613e-02
-1.205897946328102557e-02
5.896366894233153778e-03
-5.062259138979498425e-03
-3.462189654600517086e-03
2.079351979777170970e-02
1.403920225067105745e-02
1.725051970407756943e-02
3.112776454964460027e-03
1.763918127207415518e-02
3.568532623222270272e-02
3.161185230086879100e-02
5.150268235111269549e-02
2.459324440207422482e-02
1.505182835414866499e-02
4.922382168186185264e-02
-1.067355971763662634e-02
1.037041916938252935e-02
-2.626369995447402819e-03
4.632912642215161053e-02
2.835621082422266903e-02
3.236214945908480467e-02
2.121096965491340788e-02
7.221513338893736575e-03
5.760705501009598904e-03
3.306920046253910422e-02
-3.929408379743011027e-03
3.892227066341612945e-02
-1.102272924419215108e-02
1.741001423006243581e-02
2.595096880015140828e-02
-5.642539350527071146e-03
7.803355760176757796e-04
3.434719205280014481e-02
2.640544798722214287e-02
4.208657493559082169e-02
2.784948611497724182e-03
4.560767788297681764e-03
-1.960342529919744878e-02
6.966409322688617810e-03
4.082067315196592078e-02
5.437599059444220978e-02
6.814362333892504120e-02
-2.341538873196156653e-03
-2.895534292295795509e-02
1.066359448080569407e-02
-7.265289217811240693e-03
2.025625757958849499e-02
-7.600816050014866149e-05
1.210073576756524709e-02
4.261280435057881316e-02
-1.360570254878966726e-02
2.268840633788946418e-02
2.587992678191005508e-02
3.111969061097593497e-02
-7.258916558895617309e-04
9.760856048136402679e-04
1.970124118407366037e-02
1.140612038677885944e-02
2.499550213271126142e-02
1.411818584466018999e-03
1.368657444413964950e-03
1.738212538763846474e-02
-1.296752641799149173e-03
4.752301832581774105e-02
2.901151376981255664e-02
4.030621627597228557e-02
2.763806353204509986e-02
8.730969396518184489e-03
-2.099780897957106117e-03
-7.432790243924643388e-03
4.363858494579294506e-02
9.033505522313727693e-03
2.301355087146706585e-02
1.918265242920964755e-03
4.183157910011433417e-02
1.122036565777660352e-02
1.500070382568840371e-02
-8.523842273662433217e-03
2.810703507695133663e-02
-8.115983582347240100e-03
4.028214465741178363e-02
1.247036277832624246e-02
1.060343777833464007e-02
1.888449294665474690e-02
-8.915191978794303682e-03
5.393629605284717965e-02
1.481146770251326461e-02
-2.517655715508386634e-03
-1.201406102453536628e-02
-9.596511996878456796e-03
7.102606096814642611e-02
2.218293904202058714e-02
-1.176888833656843450e-02
2.043077796857557284e-03
1.007251698376950368e-04
-2.425333274974277031e-02
-2.139254612272560238e-02
-6.746841870289986727e-03
2.003182867389130192e-02
-1.076594114420522524e-02
-3.830743077349735293e-03
3.820441785202825877e-03
1.927796706426427101e-02
1.916885002882457584e-02
-8.023377078267990986e-03
2.238927377051404613e-02
5.235448884964697541e-02
2.184812498498410124e-02
3.139929194046774119e-02
1.264584802145720874e-02
1.763449505934889389e-02
1.762874916157935665e-02
1.456076266177490884e-02
1.391338446713442402e-02
-7.715571845212331378e-06
-2.760865718999466019e-04
3.513131386502778286e-02
-2.357514108838792630e-02
1.578180259606757826e-02
3.718784721124945153e-02
3.409530403569333706e-02
-6.284149687839358546e-03
7.580618943100087513e-03
4.602070033446595959e-02
1.469995333120854841e-02
4.055160530803933461e-02
2.129473639307221874e-02
3.393439391823010326e-02
9.558778819013109482e-03
4.689151063990807528e-02
9.385485558242154594e-03
-2.326837510291827893e-02
-1.154225196468255596e-02
6.768659654961221850e-02
-2.044922329568995591e-03
6.778706171744125659e-03
-4.288749070777493795e-03
8.736266551235761374e-03
-2.308640710987015093e-02
-1.635577824797287971e-02
6.657993932340984522e-02
3.762134688880683364e-02
1.379144415064861330e-02
-1.890984485240188723e-02
2.338465546861841562e-02
3.900849144797197739e-03
1.286020864355209674e-02
2.673259237769892716e-02
2.895110268167537873e-04
-2.388368970373428227e-02
-8.066418420103893192e-03
-1.223492435656069709e-02
1.843456277882723343e-02
1.031810207705595450e-02
4.569223609595680219e-02
1.373366779791918707e-02
9.940679450100806461e-03
-1.574000749552471531e-02
2.262203838303219680e-02
1.568812006752427117e-03
-4.618450995688067225e-03
1.853214457661328052e-03
3.374244947663693206e-02
-1.736434138697351415e-02
-9.200633182798005627e-03
-4.582319761056980953e-03
2.988417123970979819e-02
-1.118664583604960265e-03
1.201335052246478054e-02
1.078319349042519519e-02
1.189056362441632923e-02
2.974919475030765245e-02
4.714328843106160849e-02
2.934011407724317413e-02
6.929738292326227678e-02
2.744683186075695669e-02
1.382632862463817336e-02
-1.021029650154826190e-02
-4.111293252965200241e-03
5.240961394552105974e-03
-5.159649948378112463e-04
1.545553212148447104e-02
2.769283548724437577e-02
-3.963882835710163567e-03
-3.520603834257333108e-03
1.913683930211370482e-02
-4.164547997147434455e-02
1.984892922750267075e-02
7.327760998177325520e-03
1.965242661388504758e-02
2.376754970845858933e-02
-2.521077305031618754e-02
-3.127340977411492608e-03
1.684035833302685928e-02
2.159098537701273357e-02
3.467710894608703326e-02
-7.008066579221815771e-03
8.376776526507374865e-03
8.686439009452779497e-03
2.571036572144909035e-02
-1.186443365260222288e-02
-4.255615620365080405e-03
1.291179713072486759e-02
-2.988528367179720327e-02
4.338720768105059494e-02
2.032382261249357849e-02
-1.734513874420198776e-02
2.465903086106240732e-02
-8.272058444028899254e-03
2.850667101280987548e-02
7.354466994935652570e-03
-1.600430665773211860e-03
-2.488973319009756772e-03
1.979939467397729552e-02
-1.708178918185098913e-02
-1.518931819568088196e-05
6.342358476789629329e-02
1.185878447781810521e-02
1.261812136220193982e-02
-4.147209299260933707e-02
1.074253391551706349e-02
-1.371307341282494187e-02
2.255712157112514313e-02
8.873141059635204081e-03
-1.379037255782006484e-02
1.651001982878478810e-02
-1.681503423390300067e-02
-9.254741614089047113e-04
1.746613038101561778e-03
1.282203869188319745e-02
3.309425769595920191e-02
-1.910303760074879773e-02
-1.437998385172218133e-02
-1.245081900618337165e-03
2.356158722422003679e-02
-7.229642502517202862e-03
3.799366414246534152e-02
6.967557903416012229e-03
-9.409334263133435280e-03
5.715730447587678148e-02
-4.261556126021137647e-02
-1.776027393667289206e-02
3.229318041767881287e-02
2.093489991558059645e-03
2.918110681875640128e-02
3.241330545143655123e-02
-4.143551545423251035e-04
4.026189932608157523e-02
-1.428456251592704826e-02
3.801234787811468962e-03
1.042177987077880751e-02
-7.106917101631408072e-03
1.932307323376573557e-02
4.471434983395179349e-03
-1.997173429067894586e-03
2.165468220585176767e-02
1.000466051710620016e-02
-1.604646381591662502e-03
-7.685743789963744681e-03
-1.041161063716868410e-02
3.855002785473292393e-02
-6.273925075282986950e-03
-2.265505374632256416e-02
3.345132759636283357e-03
3.818654167017680734e-02
4.355425196436978237e-03
2.455565229682727182e-02
-9.698799075469850123e-03
-8.517726298240067828e-03
1.239739125032097988e-02
2.922155675803415203e-02
-7.312668629785514136e-03
3.532254218529801149e-02
1.000704900662762083e-02
1.376174625070253864e-02
-9.769829758624268279e-03
-8.757710914865608764e-03
1.527092845376018353e-02
1.321470612540934751e-02
5.710104464730633884e-03
-1.171661740420877618e-02
2.983660337367246423e-02
3.987260328175000479e-02
2.661227156787777937e-02
4.927091497662852530e-03
5.852496074116290276e-02
1.003771665227200238e-02
-2.346446496587321906e-02
1.670611029978700743e-02
2.327553605283616198e-02
2.119847109885512199e-02
7.966042372915493192e-03
-1.592902611554989842e-02
-2.519038260377550603e-02
-1.416816147664151648e-02
2.267749117851758020e-02
-1.621479995151289821e-02
-1.618397316064049130e-02
2.802775030443106080e-02
2.023000050814811619e-03
-9.689167485067873287e-03
1.625253157287069594e-02
-8.333597448038462113e-03
-3.332195968501587557e-04
2.044435395633234509e-02
1.669852613346235054e-02
7.231478798950062743e-03
1.585871071109394917e-02
-5.062262521310308822e-03
8.050777758753941901e-03
-9.239531091105655618e-04
-1.329263717584529617e-02
2.515481269318115953e-03
2.164986441516503907e-02
2.287264466275367586e-02
-1.574835508290680502e-02
2.200882419726025649e-02
-4.288541886158885735e-03
-1.267474167443660704e-02
-1.142804347759191971e-03
-2.322469170466513050e-02
1.224174288473087874e-02
-2.418705857881064611e-02
-2.124640481499156380e-02
-2.233682021958502406e-02
-3.547970819106089062e-03
-9.871343597622297982e-05
-2.065220050971775835e-03
5.947404777306609588e-03
-9.255816195805415328e-03
1.060396019659576999e-02
7.012139915524381482e-04
5.414213410612011374e-04
-7.239321618497874394e-03
-1.261029181147552830e-02
1.110588961161192677e-02
-9.005265635849909328e-03
-1.210952960367271333e-02
2.493175074479375350e-02
-8.380459257943149304e-03
-1.938195806814187183e-02
-1.617259335234652248e-02
-2.564001629304868413e-02
-7.897953249058835279e-03
2.235614908919993874e-03
-9.856164045835206014e-03
4.042289411447431806e-03
-4.943181460700368096e-03
-8.631412543443654425e-03
-2.921516931013670368e-02
-2.963068356972980294e-02
-3.416811571107479517e-02
3.540680557314619670e-02
-2.174140600338509907e-02
-3.076322502278746457e-02
3.908555632506077217e-03
-1.641011034562077592e-04
1.295701280145184105e-02
2.032780649503022202e-02
1.714803943286028615e-02
1.962398652275014824e-02
-6.443970349221835731e-03
-3.148086949357485620e-02
1.700383173573232973e-02
1.117701744183906146e-04
4.132826627495225086e-03
2.099405377330046743e-02
1.952824932564478037e-03
-1.525708816730066142e-02
6.134487176535390572e-03
4.129905784785363465e-02
-2.346363772373839113e-02
3.528130739250315458e-03
8.891569353331565603e-03
1.247347584369885680e-02
1.236847289146749893e-02
1.962154563818255780e-03
8.740618518697217468e-03
6.044330752548211783e-03
-2.055785221706784519e-03
2.840320316647058571e-02
-3.313756037470264731e-02
-1.736468862408942215e-02
-1.957279369141302211e-02
1.480655138332580625e-02
-6.692005796661443413e-03
-9.461846907576216810e-05
-2.362854297795464673e-02
-1.790160727829724976e-02
-2.171629390323322542e-02
-2.257824105080461635e-02
9.569104046663562055e-03
1.397453414297530894e-02
1.008978557474363158e-02
8.158228155063791676e-03
4.437700715901674573e-04
-1.375474298203818377e-02
-1.247266698057096675e-02
2.298191759257103579e-03
5.602574544752670846e-03
-1.575002112944233479e-02
-1.710231193658914156e-02
-3.511754682298195290e-02
8.091879546366030282e-03
1.508898655382403739e-02
-2.586591614492288541e-02
-3.023890945873627251e-02
-1.009758509382668000e-02
6.568508090669214136e-03
-1.957182960938362581e-02
9.301917478819643481e-03
-1.468057331159334372e-02
-1.005937419813195295e-02
-4.177891052696283691e-02
8.167220065426179440e-03
-4.443813438137515087e-02
-1.631631387316657619e-02
-2.618181447144600233e-03
-1.264372939194367482e-02
-1.001486204037221796e-03
-2.888189139657735237e-03
-1.593400838256613236e-03
-1.893347333302186630e-02
-6.530759059432987091e-04
-1.702250831085486485e-02
-3.774988880674376435e-02
-1.533550063499782533e-02
1.491940975858420913e-02
6.852999623121898073e-03
1.045240073264602602e-02
-3.756383236260475711e-02
4.036049434825791579e-03
-1.287508748689437238e-02
-3.217228475405787148e-03
6.150416162157117290e-03
-9.361355077608038075e-03
-3.625673076456841556e-03
-7.787667354995265676e-03
-1.343536112784199203e-02
-2.053492237846184926e-02
1.769728450451794064e-03
-1.893116456759494403e-03
9.311809278164053308e-03
-1.205763255189642308e-02
2.136046173164042605e-02
-2.576613857763160320e-02
-2.878960708815013828e-02
2.163533648399924153e-02
-1.128989569620105632e-02
1.935382828401243510e-02
-1.415578966125136812e-02
-5.866238851533570400e-03
1.178571893484015899e-02
2.234930634501189339e-02
-1.757755999519221637e-02
-1.114690268646300123e-02
-3.247311149883225917e-02
-1.413508464553246517e-02
2.482238981180463159e-03
-4.166287220177204015e-03
-1.348989791342395175e-02
-1.769635496612630143e-02
-2.339969473101279757e-02
-5.521265260942370820e-04
-3.105788919103352405e-02
7.072358645542702570e-03
-2.794816277885731406e-02
1.789351252999428141e-02
-8.224425096612364428e-03
2.420690084850297269e-02
2.545156611255938034e-02
-2.401851275184310741e-02
2.510852703572989328e-02
-3.234730923341875425e-02
-3.399965002182093327e-02
6.429369376485254313e-03
-1.867886156221468599e-02
-6.580062178979558841e-03
-8.975789430748628899e-05
6.001265916787592442e-03
-2.877534681988352938e-02
-2.382224814608349325e-02
-1.088130465065748238e-02
8.469179563662280336e-03
-3.109123575400576239e-02
8.637642716121749636e-03
-2.736496550477456394e-02
-2.640685849099306745e-02
-2.064787416220535687e-02
-1.441953784533833889e-02
-2.433944338400819904e-02
-1.857341370358439950e-02
2.035947131992809148e-02
2.407964364857985082e-02
-9.174422838637641756e-03
-4.223379066157786910e-03
3.074040287105920394e-02
-1.787005451242056758e-02
-2.518160970330408227e-02
1.036429065949115956e-02
1.017465973648107314e-02
-1.236061644236644171e-02
-3.342977571637661266e-03
-1.491556005506398941e-02
2.255109003118059997e-03
-3.057263310423571911e-02
-4.322053376614402170e-03
-2.081666493274960880e-02
-3.112637735353374069e-02
-1.372209801626954849e-02
-1.414120937764943610e-02
-1.535349035519876018e-02
-1.219973917464639741e-02
-8.283295118169624674e-03
2.323566916708336410e-03
-4.932540291070555694e-02
7.060278575332422021e-03
-1.553502318849189073e-02
-7.307886869266713714e-03
-6.273323570202779011e-03
4.012542753477530560e-02
-1.882405743018045544e-02
2.091749559460473126e-02
-1.326961092154502544e-02
-5.206680502957489881e-02
-2.457614284447780933e-02
9.649225706864082014e-03
2.339253603264998191e-02
-3.534152070735291362e-03
-2.453436358041094500e-02
-2.869045303431829591e-02
-3.929203855069379053e-03
8.769754971957619688e-03
-2.704391925735135510e-02
-1.154514074502159537e-02
7.263261971589658576e-03
-1.612638410579848511e-02
2.605762927806547918e-03
-2.734208813461353610e-02
-2.130588994593551541e-02
-1.223594185720220870e-02
-2.795634748921078938e-02
9.057528767340474601e-03
-8.622871031680662268e-03
-4.995191203048657269e-03
3.499906269670671755e-02
-2.909569385700393890e-02
-4.306770030325610815e-02
-3.302416804807429412e-02
-3.052934779756232356e-02
-1.733130076822317692e-02
-1.425351701150603077e-02
1.359369296241269391e-02
-6.076160410010984086e-03
9.774641187969491246e-03
-6.808474642663183210e-03
-1.758163088933206372e-02
5.493979893092758998e-03
-1.480632818535265564e-02
1.959798590745336772e-02
1.709047643672336955e-02
-9.804174800545866278e-03
-4.555828136526182681e-02
-2.979146709293659448e-02
-2.523147184232314016e-02
-2.874624133716600395e-03
-1.897397103083671432e-02
-2.916455976178227230e-02
7.511190156636890578e-04
-3.074046293995077311e-02
-2.210517738113072783e-02
-2.642673355351987316e-03
4.940597888130678940e-03
-2.606748008531023508e-02
-3.274469016005545491e-02
1.419431694837564083e-03
-3.488573203981149007e-02
-8.692483248326280526e-03
-1.354526635485089892e-02
-3.377373910293880038e-02
-2.201795405311321452e-02
-8.206500832732461365e-03
-1.089260927205666467e-02
-3.253212683576806735e-02
-5.886216626582923411e-02
5.934404584608889144e-02
-7.269089580961343548e-03
-4.128453771913995901e-02
-2.699653011753767526e-02
1.907592343231519650e-03
-1.811534698521242992e-02
-3.260856705056061622e-02
-3.053603793777398545e-02
-1.216163264366111260e-02
-3.248616981658772329e-02
1.570063017902730701e-02
-2.993884090602151951e-02
-1.075865531233959060e-02
1.655346255034863051e-03
-4.564591230878004002e-02
5.210820159167296219e-03
6.633048116602546958e-03
-1.104249440574765762e-02
9.490497004205721357e-03
-2.700610572618438593e-02
2.236047926051574347e-02
-7.119287247069211629e-03
-1.208344671017419665e-02
-1.040107343454221671e-02
-5.521844730687394849e-03
-3.320570029418816460e-02
-2.552600436239597925e-02
3.617848602972865979e-02
-4.683532783394181442e-02
3.038091035607334151e-02
1.415944770128955109e-02
-3.203877297721883372e-02
3.010160513916028228e-03
-1.557975591898497388e-02
-2.160666591946135834e-02
1.994063646833865375e-02
-4.859505853162327318e-03
9.758937196356549590e-03
-1.905566586710186888e-02
1.680727531962352556e-02
-2.244038330648649021e-02
-1.369637866628786380e-02
-1.067079991076322169e-02
1.615939340032898977e-02
-6.496386042264501622e-03
1.407180899379858845e-02
-1.690686582852783323e-02
-2.123814154135505658e-02
1.077838729633689291e-02
-1.871198799372669058e-02
-1.000433336505252534e-02
4.579884816642678172e-03
1.634451247662678866e-03
2.169056821027883983e-02
-9.949852301771523050e-03
-1.362374381152816130e-02
-3.054661028285655944e-02
-4.601769337393490922e-02
1.016754676293737296e-03
-2.157693249111271999e-02
-1.239624664746243922e-02
-4.860015208239661794e-02
-3.475345784064497179e-02
-1.105022959086253333e-03
-1.260611391265071581e-02
-1.723881400887790870e-03
-3.987150155190721107e-02
2.758912253018317232e-02
-1.123664308816226497e-02
-3.652493909690971569e-03
-1.883814360055831999e-02
-1.125906054336389336e-02
-1.950062560261642264e-02
-3.943430512342465527e-02
-1.605406472194544423e-02
-9.793986900491411657e-03
-2.036708886296472593e-02
-1.467990407268549794e-03
-1.919089891385439284e-02
-1.722017498440914923e-02
-1.808822009350649629e-02
-3.519958534457726801e-02
-1.734574045998354269e-02
-1.414543034473965876e-03
-1.904445466160614026e-02
-1.592272719841716921e-02
1.335860485332753152e-02
3.631070559845905985e-04
-3.586712986531331859e-02
-3.142842832382593959e-02
-2.343612729171797374e-02
-7.026063664117188252e-03
-1.796686637857015587e-02
-1.662041557063656874e-02
3.982183848146059191e-02
-2.635023145193783958e-02
-2.212300969741788984e-02
-1.912116284532509522e-02
-2.435744626925607018e-02
-1.559240175131338876e-02
-1.266288575318036229e-03
-3.186336461307604645e-02
-5.708813860734555934e-02
-1.851381647459379373e-02
-4.926557019705912754e-02
-2.705320717924674517e-02
-1.619143965483164221e-02
4.471187662080495194e-03
-3.609765796558113415e-02
-6.325392517034427418e-03
-2.009622082528303780e-02
-1.129299003666994587e-02
-1.357356136559269288e-02
-3.905851875835525400e-02
-1.413473379542675226e-02
1.107365254659976178e-02
-3.806466203073475413e-02
-8.645827690393386583e-03
-1.544202485070747533e-02
-3.717634914426039966e-02
-2.684296207675064896e-02
-2.108830132229592286e-02
-4.165453808732760138e-02
-4.360678930200528880e-02
1.688467772451707552e-02
-2.302973704118009210e-02
-2.818323369593514136e-02
-3.433164281831098397e-02
-6.174495278052890938e-03
1.729251940190798184e-02
-3.063290330190487909e-02
-8.870360907069751652e-03
1.563150737513119629e-02
-2.167295447117914206e-02
-3.227306386124238063e-02
-2.424754298104167885e-02
6.869669334899552657e-03
9.279445937673796562e-04
6.789845686746209460e-03
2.080299064534171793e-02
-1.992368899839390417e-02
-3.546778655252336848e-02
4.711357608748099890e-03
-4.356630757113982844e-02
-1.919175968927908787e-02
-6.682407188727098636e-03
-1.690513887302409410e-02
-2.270598117897986573e-02
-1.762402157863527524e-02
-2.460296862505826038e-04
-2.242141046350506692e-02
-2.573881117181355330e-02
-1.591345058007440777e-02
-3.333236714990637367e-02
-2.817823780390652996e-02
-2.796846390960285728e-02
-2.524824120672759104e-02
-4.126651296145859849e-02
-1.931030189036515854e-02
-1.706465665046208793e-02
-4.204283423743594705e-02
-2.889425244998921043e-03
-2.620259145885821261e-02
-5.515661523619324463e-02
2.767705365020105279e-02
-7.440943018961008321e-04
-1.730463059743492932e-02
-2.237532797562135235e-03
-4.305811218512369670e-02
-4.719033813387830956e-02
-5.023036528390031896e-02
-1.611766911246191245e-02
-7.988898829339107291e-03
-4.988649750009021416e-02
-2.604447034254215448e-02
-1.366947942759929625e-02
-1.228750939493866018e-02
-2.007359555715677868e-02
-2.139879128914004905e-02
-1.556853480725707041e-02
-2.513226962257096575e-02
-8.085430353412236329e-03
-1.410722865116915059e-03
-5.013456473711688094e-02
-4.310386814522428056e-02
-2.796133822649825643e-02
-4.681780756091924456e-02
-2.036360564282730171e-02
-1.515350401746681005e-03
-1.316436584054689850e-02
-3.553267881327226707e-02
-2.086137374163527999e-02
-8.294612707917514358e-03
-3.368534747868085627e-02
-1.612130962818158000e-02
-2.970174851284558808e-03
-2.670686980029880059e-02
-2.468335862447219170e-02
-1.576859183722988979e-03
-2.460296514356337741e-02
7.546900371976329562e-03
-2.739999521295810592e-02
-1.613368200448514478e-02
-9.463965292639497234e-03
-2.381675914123058263e-03
-2.405048796508766837e-02
-1.964659125450011687e-02
-1.318567954526688943e-02
1.717135569952954813e-02
-4.594217629082315152e-02
-2.796101905433300699e-02
-4.190659050646020067e-02
3.227434551472099095e-02
-2.963030703811018324e-02
-9.641761417126918504e-03
-1.156088360084304816e-02
-1.001497053709186381e-02
-3.154407871355294213e-02
-9.237834088694253654e-04
-1.157246370877169483e-03
-3.860046330099454331e-02
-1.158332050287171414e-02
-4.272324806593160579e-02
-1.253864073370332746e-02
-3.206606873842113292e-02
-3.158423241642686896e-02
-4.625149708868061399e-02
-3.853906548920737335e-02
-2.731564868835748353e-02
-4.535692922317256098e-02
-1.948755963540230174e-02
-1.899016941060797242e-02
2.478730191640975827e-03
-4.311275847461880362e-02
-4.052411755168994906e-02
-1.730137988815189445e-02
-2.749697471621000144e-02
-3.773899258516221628e-02
-5.035178270951947560e-02
-1.066626220835374846e-02
4.797068577394116712e-03
-9.194330457494889752e-03
-4.101199665937710348e-02
-4.228826664123799123e-02
1.073858674327021409e-02
-1.564097369467595464e-02
-4.623446410527720651e-02
-3.267776551974785337e-02
-3.632112785080040401e-02
-3.125853574588891275e-03
-3.943889227568864869e-02
-1.151820361729814952e-02
-1.394995919513487490e-02
-5.293202980423706433e-02
-4.954865036062731931e-02
-2.118978029790179185e-02
-3.917840002845787012e-02
-3.876729169124581292e-02
-2.034206453785224883e-02
-5.560658595157414591e-02
-5.410256676888041544e-02
-3.641681112539368881e-02
-1.898052273998839662e-02
-3.837738700849203932e-02
-6.821007777505233571e-02
-4.225769790932530634e-02
-4.388938619093468024e-02
-4.250529701782237990e-02
-1.312044713261740700e-02
-3.897333905861641995e-02
-3.652744937783976992e-02
-3.199503607269021943e-02
-2.749297861105183538e-02
7.172906846527787698e-03
1.947701935938521076e-02
-1.145030179323198657e-02
-7.875753689928851123e-03
-3.259194366308138663e-02
-3.323404974638846654e-02
-2.016216280883878845e-02
-2.272098941290065163e-02
-2.974453121042650722e-02
-2.985550624383205218e-02
-2.338718239565841864e-02
-3.156271451348943019e-02
-3.188038049846116800e-02
-3.450106044527526290e-03
-8.608010221252043737e-03
-4.316804467894180819e-02
-2.553421302126661699e-02
-2.290908547749191670e-02
-1.507436567191396126e-02
-3.239561743966477836e-02
-2.277157283791218789e-02
-4.178881876471512991e-02
-7.537181075614267020e-03
-1.341875935616428789e-02
-2.053098304687216505e-02
-6.183414714450500421e-03
-2.452202972556899105e-02
6.713203482947068673e-03
-5.065151132033630932e-02
-4.199036531507515518e-02
4.968807875335633185e-04
-2.181039265005562180e-02
-1.158257903488915143e-02
5.536608490051784029e-03
-1.092544102555300690e-02
-5.630394933768313043e-02
-3.841548967711843482e-02
-1.583362398845591934e-02
5.343418161965431470e-03
-2.729225835912841777e-02
-5.051667302518698249e-02
-5.765888500082703289e-02
-4.850904844789399178e-02
-3.080057619357736559e-02
-3.196237192209917810e-02
-4.190708337830373071e-04
-3.094725419521698884e-02
-4.434237359065414802e-02
-1.683333608575147966e-02
-4.358090699982844485e-02
4.143364291207651123e-02
-2.112026778574471048e-02
-1.759732784428540489e-02
-2.157586414270791161e-02
-3.536837764553052432e-02
-1.476327849929485320e-02
-9.223473207642517158e-03
2.224686635116491975e-03
-2.790460080192034772e-02
-2.147118659876343788e-02
-2.609306077636476540e-02
-3.071201782590358281e-02
-1.082150124576278932e-02
-4.813117783764190444e-02
-2.432255461321246315e-02
-2.117284006010348649e-02
-1.554874256225436367e-02
-4.935639599898167251e-02
-1.629285935179505471e-02
-4.690659586025448108e-02
-6.360987806214499912e-03
-2.325699423861427376e-02
-4.027510362779284508e-02
-2.212686770618917456e-02
-2.677303809406602134e-02
-4.362198739977379836e-02
-4.822306474595211556e-02
-8.425218380794635351e-03
-4.985962651515203625e-02
-3.203296180759766104e-02
-5.360981846640477944e-02
-1.531029963734375533e-02
-3.321310625874947242e-02
-3.481878564545292515e-02
-3.037434288460756637e-02
6.881951076045467533e-03
-4.673113347938266660e-02
-8.034405090040604852e-03
-1.876113548680134399e-02
-5.923078180865593012e-02
-1.757816445585006285e-02
-2.951685939844288231e-02
-1.769367337187322670e-02
1.289957592402595117e-02
-5.035902536804542917e-02
-2.863994482790123072e-02
-1.359176900821575801e-02
-1.127485840053617759e-02
-2.866118793689917746e-02
-3.146228103976543566e-02
-3.950091360954628011e-02
-4.445932706793157690e-02
-5.379291059542568726e-02
-5.625604883370416420e-02
-2.215842396441406598e-02
-4.185632466968491894e-02
-1.759782772874221232e-02
-2.312960536094862615e-02
-3.640559734167092554e-02
-5.846196906436310070e-02
-1.160403308038562668e-02
-4.747077642881311621e-02
-4.331488519145638288e-02
-3.190184316872331205e-04
-6.130793353504295634e-02
-8.172917204889728476e-03
-2.076846270763469185e-02
-1.881375024480833394e-02
-2.128745266359095487e-02
-1.240650508274660641e-02
-2.918301207860271584e-02
-1.620882646088606452e-02
-2.175139849752660143e-02
-2.407224292916731317e-02
-4.445330377425654733e-02
-4.304218137286627832e-02
1.828063871804945853e-02
-2.827569539338142465e-02
-4.317709220620582350e-02
-2.998569957900069569e-02
-2.567607997948484488e-02
-2.681366407181763611e-02
-5.426000576016870580e-02
-2.073400808987401270e-02
-4.248518414072264410e-02
-4.078505318036911714e-02
-2.242190867843033009e-02
-5.806539788001528063e-02
-4.799354283879843364e-02
-4.748500559207114759e-03
-1.947417178622181874e-02
-2.062351743787314493e-02
-4.469475140589616868e-02
4.645549604936686366e-03
-2.039243721457876038e-02
-1.929010593008906316e-02
-1.906640004638363028e-02
-2.377180846704937331e-02
-5.288389160534063410e-02
-1.751125089309204380e-02
-2.846266396860621870e-02
-1.565123491724090474e-02
-5.551172133998951569e-02
-4.688737458565275795e-02
-4.583046728637740763e-02
-4.631695401006048762e-02
-5.329239698731639413e-02
-1.956849937992967761e-02
-7.054590437130446590e-02
-1.085860646198701616e-02
-1.091575647458456130e-02
1.924844240445238580e-03
-6.516410550418288983e-02
-3.215647219404859508e-02
-2.943344412173997185e-02
1.875547682993531067e-03
-4.486659658374942544e-02
-6.008596159645281792e-02
3.304879797857874103e-03
-2.459571627480428013e-02
-4.062268354076711135e-02
-5.698089720424286131e-02
-2.712983453415738003e-02
-1.516722731489198762e-02
-3.482542415098998072e-03
-4.671327211802780988e-02
1.179900594440865501e-02
-3.053707301655345790e-02
-2.452885317429533835e-02
-4.651853285522305191e-04
-3.232034790614601860e-02
-6.073464070742611715e-02
-3.924926123979698145e-02
-4.985157951523892794e-02
-1.433950066673640895e-02
-4.924478551556122491e-02
-8.116779498629942205e-03
-3.686599104217094802e-02
2.901041528215788853e-02
-3.664722786270655647e-02
-1.703544605115999908e-02
-1.934252914098249718e-02
-2.976383166033866670e-02
-3.164913532696778803e-02
-3.751071990945704926e-02
-1.124111602274997096e-02
-3.881875407709148296e-02
-9.301498866406849100e-03
-3.618813278874872391e-02
-1.936171440027773319e-02
-5.932191361792190504e-02
-4.373323627680022335e-02
-1.653296048207599650e-02
-1.660265539753459987e-02
-3.150037079063946338e-02
-2.648200748431635276e-02
-5.247876823792729795e-02
-4.623277759084980232e-02
-3.302545065402243823e-02
-9.752376537041656038e-03
6.294624249557504402e-03
-2.232292541259619720e-02
-2.762869980907974379e-02
-3.518115885042905067e-02
-1.759813978166246268e-02
-4.879207094544910951e-03
-2.981981911779051000e-03
-4.098902831431063681e-02
-2.494244337255816218e-03
-3.906557526604464287e-02
-2.058371381517712026e-02
3.603313136766921488e-03
-4.159070424244544484e-02
-4.714212884936464648e-02
-9.454310374873939674e-03
-3.476885289657098699e-02
-4.361874266061230992e-02
-4.887885738245677236e-02
-5.529792593429614517e-02
-5.192945249534756946e-02
-2.289167698970601475e-02
-5.398647127216978786e-02
-5.873116756064605121e-02
-4.951382888926603165e-02
-1.771099309481847725e-02
-3.250010619652238947e-02
-4.055152372520035020e-02
-5.917325436577072773e-02
-1.538416272131866262e-02
-3.402714754825738458e-02
-6.539840797674982553e-02
-3.845343531874619025e-02
-2.953730442679795495e-02
-4.115565187854094975e-02
-3.031630684200928988e-02
-5.119735017771524788e-02
-5.005348481590246590e-02
-5.086371758219927763e-02
-3.279303517774503907e-02
-4.083024374858179595e-02
-4.220049238655751433e-02
-4.006954228962961162e-02
-3.665303756815149749e-02
-1.253992573668765917e-02
-2.636207490326547206e-02
-5.922506118783257140e-02
-6.483383563285279039e-02
-2.992654817938115996e-02
-5.518170518094941968e-02
-4.334210451402041586e-02
-1.107775224937677418e-02
-4.779800867535850123e-02
-2.621246698666424013e-02
-2.958281880214876786e-02
-1.595295323353846523e-02
-3.626899758082084702e-02
-6.231234630974897756e-03
-4.684284289024401998e-02
-5.199132448302168363e-02
-3.209150208467187460e-02
-2.750257750717195748e-02
-7.029074132100503192e-02
-6.592388160936454855e-02
-2.251181089535331248e-02
-4.362535480389415077e-02
-5.188702142365116121e-02
-3.585764693548405130e-02
-5.838481928093120638e-02
-3.508813876116503166e-02
-4.720961669293805008e-02
-4.969685253019081456e-02
-2.242554585725290914e-02
-7.812106135868703005e-02
-3.736125204650373594e-02
-2.636295072392949579e-02
-5.297289231405082760e-02
-3.701782558663920496e-03
-1.661881150440224636e-02
-2.442828108586678551e-02
-3.766376646989329224e-02
-5.465785142108769978e-02
-3.236423407304940547e-02
-3.603496836971852024e-02
-1.903167304132005744e-02
-3.676416294147123731e-02
1.210669733816069175e-02
-3.940391686909669455e-02
-4.433852056508295197e-02
-3.080291304246822806e-02
-3.221018938934569475e-02
-4.103927713947473632e-02
-1.713121944695603777e-02
-4.361966302045561933e-02
-4.250818691153639833e-02
3.182196169477985773e-04
-4.084371163927784376e-02
-1.331772318752638858e-02
-4.552611268795945382e-02
-5.921914425023535461e-02
-3.370254185229458466e-02
-5.322629888539739951e-02
-3.483002260766362296e-02
-3.200123739699726327e-02
-5.017025858747960199e-02
-1.727714580381258663e-02
-3.203566872629814294e-02
-2.267150166365521774e-02
-1.611632679608508006e-02
-3.080906527036836665e-02
-3.255240392400330501e-02
-4.553041760106864289e-02
-4.824814345196026810e-02
-2.094189821673711135e-02
-1.673339231614168893e-02
-6.499843693038913350e-02
-4.398214146027901866e-02
-6.694552342199887318e-02
-4.727846550300841139e-02
-2.953898504226131622e-02
-4.528731046939277888e-02
-4.512535284012726688e-02
-3.769285297646616378e-02
-5.491415589927906710e-02
-2.211590264937889419e-02
-7.445150688820745266e-02
-3.239846886301456230e-02
-5.507832427092788918e-02
-3.873912120353490557e-02
-2.403545731185591575e-02
-3.572276985690497897e-02
-2.769458678237757959e-02
-8.984905491516670742e-03
-4.588842211013598876e-02
-2.780598525980516530e-02
-3.023554751808280733e-02
-3.139443018317117362e-02
-3.064201612077542200e-02
-4.477534528449333279e-02
-5.755185687285746532e-02
-1.557564171292697731e-02
-1.561525286561298194e-02
-3.835136484294438680e-02
-5.946720306654106752e-02
-2.546301926033893784e-02
-5.921620745302937083e-02
-5.058696919270865705e-02
-4.186089050397953648e-02
-2.927105944502467541e-02
-3.110775277582259954e-02
-3.225677520742904064e-02
-4.761792883594012649e-02
-5.948082211195518908e-03
-6.973440863653227080e-03
-1.387616985043042817e-02
-6.280664255726710332e-02
-4.105311464501044255e-02
-3.652157968163938923e-02
-3.174805288147450333e-02
-1.856207601880753219e-02
-4.548751902697684840e-02
4.323397220494194608e-03
-2.289390878140907734e-02
-4.795200941976471981e-03
-6.900523905636556099e-02
-8.223047084651305752e-03
-3.389387184045578733e-02
-3.076242056085707124e-02
-4.977654246915691472e-02
-3.450558570822839788e-02
-3.211420203579149618e-02
-3.951617186710917884e-02
-3.213015042422619205e-02
-2.149435359357854819e-02
-5.086838161115382617e-02
-1.408093645125513271e-02
-5.893842508582206041e-02
-5.088486536019232870e-02
-3.277219098219012056e-02
-2.161141224094353247e-02
-2.285014320382134853e-02
-5.087397387581896885e-02
-1.894669735923767626e-02
-3.968387724697729213e-02
-6.007194345562765631e-02
3.117896472633132927e-03
-3.329837996587531324e-02
-3.663765751134615695e-02
-5.740781944296024369e-02
-3.127664873648820787e-02
-4.617193797206415457e-02
-4.267215096546454062e-02
-3.660022967583495546e-02
-2.022606364126477291e-02
-7.780708841646166718e-02
-5.285543309390938055e-02
-4.158516129572750741e-02
-6.164585572384598255e-02
-2.881859944919005004e-02
-3.865722318407078389e-02
-3.933404031064492712e-02
-6.373135615147580701e-02
-6.759416729780791389e-02
-2.781467547519260106e-02
-2.985635780945758780e-02
-4.244345603599038175e-02
-6.410780487229762736e-02
-6.330941128030120879e-02
-2.254482465052986759e-02
-6.661158375404754861e-02
-4.767429765302558242e-02
-5.286090655784221604e-02
-6.090818766251664129e-02
-5.798896506015565472e-02
-5.122379784349766207e-02
-5.262972746368523719e-02
-4.316866460882302220e-02
-6.811464336769669503e-02
-2.973562348758786167e-02
-3.359311540105611171e-02
-5.453076594062502419e-02
-8.817918961715184856e-02
-6.971489883235010288e-02
-1.696862301231535225e-02
-5.425957973335095857e-02
-3.130066422415839211e-02
-4.497655558858071334e-02
-3.845661268207607036e-02
-2.548505998400244638e-02
-6.831871652232583692e-02
-2.848011041848031236e-03
-1.621098958978546903e-02
-1.727546587469662442e-02
-5.081073335761377568e-02
-4.753331316581849153e-02
-2.084658169114434953e-02
-2.029308720510544436e-02
-3.260965453675421927e-02
-5.179473992450505868e-03
-6.330585674435057486e-02
-4.579612890603671632e-02
-4.715675844694538349e-02
-7.622268179692737004e-03
-3.513394716851433314e-02
-6.464062289642190373e-02
-2.468805134126995232e-02
-5.055917025849439306e-02
-3.091852535109086003e-02
-3.428043102114956137e-02
-4.348632819098496166e-02
-1.720210809844499936e-02
2.171378487915223265e-03
1.953169473430089228e-03
-2.618862386132861028e-02
-2.395935652079829795e-02
-5.424823400969431414e-02
-2.122855156012307121e-02
-3.453495121656395550e-02
-3.951827055151267698e-02
-3.671242681945102726e-02
-3.611493089639144366e-02
-3.311293066832172310e-02
-2.274942925393931559e-02
-3.795834528826637355e-02
-4.270384202343440599e-02
-5.313079053353270825e-02
-5.108920512952082327e-02
-4.749067831828777952e-02
-3.692674508882520801e-02
-5.023257073701235115e-02
-1.378099048790699770e-02
-1.032751627248431128e-02
-3.539604483637742716e-02
-1.220182408049790695e-02
-6.432637473032620790e-02
-4.213382624594330661e-02
-5.507111974465801058e-02
-2.650168471193705202e-02
-5.820558728857306435e-02
-3.308774739257060865e-02
-3.937476367300751789e-02
-2.399853879646097338e-02
-4.188490551529708283e-02
-3.470362198183036401e-02
-5.459205177290984805e-03
-4.086737766684395146e-02
-5.871516401588645906e-02
-3.705605167504851666e-02
-5.049812639649532003e-02
-3.848228260182560978e-02
-4.412653497882454423e-02
-3.545589232819235104e-02
-5.362048151397181411e-02
-6.427534988116948012e-02
-2.748780306902220624e-02
-3.156268622117341244e-02
-2.797847339317998533e-02
-3.091745523900897921e-02
-2.256285494855078330e-02
-5.283688919305790273e-03
-4.593956001018432989e-02
-2.525081980324598782e-02
-3.116321082284558355e-02
-3.930896656915602860e-02
-4.385161796122514360e-02
-7.184217258293178199e-02
-3.186694476490492534e-02
-6.435213288193880610e-03
-2.656499371249851707e-02
-4.303651313093669745e-02
-3.385195759584968406e-02
-4.106386434686445930e-02
-4.962041160483279117e-02
-3.055061319590704483e-02
-2.020867995871174563e-02
-2.640492186170291522e-02
-3.073744359530805603e-02
-3.909560945419211092e-02
-6.660588969610260757e-02
-3.002329187407501779e-02
-4.023562265240782088e-02
-1.580383659949673864e-02
-4.871020658940767439e-02
-2.099699184188934947e-02
-2.177331810122963562e-02
-1.349740380341604012e-02
-4.542275997283200251e-02
-2.906882566248983335e-02
-4.399491041880916609e-02
-4.581874467408757201e-02
-4.870918049400160127e-02
-3.333145620524349817e-02
-1.347823551450455862e-02
-4.113303918195212322e-02
-4.077482296716087445e-02
-3.909359688401038702e-02
-3.550885154002076521e-02
-1.099173855566097993e-02
-3.540576333744198390e-02
-4.720341952756134524e-02
-7.896982074148702069e-02
-3.873329965671330755e-02
-4.328730229266120055e-02
-8.237067384044947926e-02
-2.164037166707629550e-02
-4.003860107300168808e-02
-2.514434482371797827e-02
-4.676487184782669032e-02
-2.891337227038602922e-02
-3.431540920988047916e-02
-5.483601590866230002e-02
-4.495448585345655779e-02
-4.006294188139870177e-02
-5.298078734541083329e-02
-3.496123885599900644e-02
-3.673675088631809388e-02
-4.807579611516559631e-02
-5.948671171857008305e-02
-4.479109505875986108e-02
-5.745061779486256015e-02
-7.410628716979916764e-02
-3.719759591538743249e-02
-3.905559246248621608e-02
-1.166241138308904413e-02
-4.117922680053928003e-02
4.222123085026741334e-04
-2.845681418076968783e-02
-4.517337745066388882e-02
-4.523966104895131568e-02
-5.075436781866745489e-02
-4.801380948537834620e-02
-5.598464370457025691e-02
-2.406228863572394336e-02
-3.473497248463004033e-02
-7.417425419981778234e-02
-5.759180809625387421e-02
-6.759598886713903687e-02
-5.364951361682364361e-02
-3.198636278007854772e-02
-5.225180222807972868e-02
-3.026444115290242293e-02
-7.056731718833897382e-02
-4.169787038017425118e-02
-5.256575879735106427e-02
-4.522657473212923079e-02
-5.081138789460604849e-02
-2.683757342676465485e-02
-2.665514633465070060e-02
-4.030251468778230789e-02
-3.553319317298856556e-02
-5.460694792156013666e-02
-4.832752462644548941e-02
-3.197942139183363591e-02
-7.393566755972078020e-02
-5.066765278116590332e-02
-4.425695189988781975e-02
-1.847030088571430598e-02
-3.912583345416533603e-02
-6.998405222403007719e-02
-4.691500411906453921e-02
-5.052135777394706900e-02
-3.015615350251251575e-02
-6.904877158922474722e-02
-4.935958189539436936e-02
-4.903083210836998995e-02
-6.502702429649670490e-02
-7.477374712865783590e-02
-2.376598730795595471e-02
-4.649793499706231237e-02
-3.697284398643162218e-02
-5.316458558971812187e-02
-1.139165048442760363e-02
-7.411145304354428698e-02
-2.627706176883114544e-02
-4.997017355173223596e-02
-6.176974245025834698e-02
-4.811918688885689216e-02
-4.201427410038634930e-02
-5.067239044502444556e-02
-6.288913711031096643e-02
-7.890792583406915084e-02
-3.556700511203277071e-02
-8.484412517777746576e-02
-5.254577549923010460e-02
-6.123307438639204875e-02
-4.556438270483856995e-02
-3.178783317323404661e-02
-5.174804246069042435e-02
-7.155513147345886338e-02
-2.987247568401152006e-02
-3.523402622978723253e-02
-2.988609113823771646e-02
-5.954007612221368789e-02
-5.724612938385594679e-02
-6.388924675077280180e-02
-3.298264875364379650e-02
-6.932851859907201986e-02
-3.416537773433436093e-02
-3.403977453762037364e-02
-3.917545417911769828e-02
-5.784972919707500466e-02
-4.362468590147029063e-02
-4.170762534083140988e-02
-4.340391463956745632e-02
-4.779067976983388671e-02
-6.771219451161358815e-02
-5.250961741081685424e-02
7.448925244169526949e-03
-5.163595818313266445e-02
-2.630432171444678849e-02
-2.616278961581105025e-02
-4.902301464613620374e-02
-4.060335916819388102e-02
-6.332957497109270584e-02
-5.999112802839312586e-02
-5.147500164767931929e-02
-6.112814758507201934e-02
-4.314500412504101989e-02
-2.865443711196921303e-03
-5.937759237303733006e-02
-5.933618756495581681e-02
-4.900047240380583230e-02
-4.393486295915845219e-02
-5.310751092277486707e-02
-4.956921431725629101e-02
-3.697536258959502244e-03
-1.796963426471496345e-02
-4.678651676055321090e-02
-7.099111721847702061e-02
2.409451638533756639e-03
-4.398923258414014908e-02
-4.961524585796787956e-02
-2.652884864035455828e-02
-6.867735882370250289e-02
-7.347432544985528502e-02
-5.539620007846619842e-02
-8.602009731786228186e-02
-6.365786101361800564e-02
-4.422973531209004744e-02
-6.371751878623296839e-02
-4.689038580607088336e-02
-4.148142900901494873e-02
-4.693639925505254523e-02
-4.208419885825869650e-02
-3.611705483222048957e-02
-3.599011109027334954e-02
-5.159767023466921981e-02
-5.720358828634099224e-02
-4.359871808742666471e-02
-4.985384894987962556e-02
-2.610571527864082378e-02
-4.270877831020237353e-02
-5.734537968583100498e-02
-6.402869481062338497e-02
-6.096408255286101668e-02
-4.969127428700637061e-02
-1.801625601459190887e-02
-5.706142748898808403e-02
-5.644179207258718384e-02
-5.263784855596862627e-02
-5.138448567630364561e-02
-3.933182144875868591e-02
-3.023651997233057359e-02
-1.851187749604222069e-02
-5.578899095950343168e-02
-6.749662455864365029e-02
-3.624796268609199040e-02
-1.930137936268555912e-02
-4.499270487680403358e-02
-6.556830965685844781e-02
-4.359875462385309070e-02
-2.922112308051310822e-02
-1.709948992730374318e-02
-4.307466666291923790e-03
-6.222804283624688154e-02
-3.501560283058480216e-02
-3.180425399644207229e-02
-5.498272748097814827e-02
-2.883831661846785258e-02
-5.049521231993647080e-02
-4.702596838392208989e-02
-5.252833523646079777e-02
-6.844151231422376802e-02
-2.772897119882596420e-02
-4.251861236532032684e-02
-4.028191829705672633e-02
-3.984535592301755025e-02
-5.612768847840612918e-02
-5.938730930231997385e-02
-6.729504845360977094e-02
-6.410573504140271162e-02
-6.133553928524505816e-02
-6.171315891034605261e-02
-5.525535048887985495e-02
-8.609702001608306177e-02
-6.698774076340938133e-02
-7.629285621562637010e-02
-3.067240547381686402e-02
-5.072510680927739407e-02
-2.251145475248805122e-02
-3.736069195034553980e-02
-5.532652110604464879e-02
-6.409825460782198059e-02
-4.948132388302072665e-02
-1.442741454782840065e-03
-6.089522515142960918e-02
-3.877244701062796534e-02
-5.011017296037879182e-02
-7.035629623730996207e-02
-3.461882626503534621e-02
-5.630431993711611238e-02
-4.375193101441943871e-02
-3.692628075426031276e-02
-4.432427113892339898e-02
-4.458050423505283827e-02
-4.613544765941551828e-02
-3.474951446688203521e-02
-3.065939460739157407e-02
-8.493671905975450076e-02
-3.229154812437967648e-02
-6.353206877217407178e-02
-5.720699367167546290e-02
-4.517327860609469253e-02
-3.489453824678196564e-02
-4.644411503652184220e-02
-1.986312289979431239e-02
-4.418717072876025137e-02
-7.358936515948319435e-02
-5.753996823171423497e-02
-5.373364864509094785e-02
-6.467258606285274103e-02
-6.880727125543351086e-02
-6.300618262728722996e-02
-6.830863955151732225e-02
-2.808866390156141563e-02
-5.326243286797936738e-02
-1.598313183575605922e-02
-2.652420254441069380e-02
-5.551598812243603576e-02
-5.581951872999844910e-02
-7.345912736028156753e-02
-4.466539675474216764e-02
-4.284173862664315130e-02
-5.960083432128676639e-02
-6.520208174944835955e-02
-2.548633353148070657e-02
-8.565219096824604195e-02
-4.610688656832677423e-02
-5.291171002016670927e-02
-4.282403405497395288e-02
-3.184085691880696178e-02
-5.536025746071854270e-02
-4.867034497480705879e-02
-3.777788220266731917e-02
-2.894726999733829992e-02
-5.197108863647895149e-02
-7.867538121392785022e-02
-6.891830976665848374e-02
-4.380404249687436941e-02
-5.736178265045742408e-02
-1.752282832823340297e-02
-6.176555034902118241e-02
-4.271941349515204905e-02
-1.608687561145972058e-03
-5.017993255989694479e-02
-4.220081496448404440e-02
-6.368330444988128114e-02
-4.651445849997762338e-02
-6.286196983416697526e-02
-3.206448936529002203e-02
-2.841643683885080457e-02
-3.621910901952191814e-02
-6.759203569699287484e-02
-6.912736236770997134e-02
-5.255654850444975434e-02
-5.046306741264858231e-02
-7.769301731772955411e-02
-5.108024696375898510e-02
-4.895309483852267746e-02
-4.970747121950875452e-02
-4.471406621849340068e-02
-3.980783243990199463e-03
-3.349391770483302333e-02
-5.589309685040270981e-02
-7.910574008198908991e-02
-6.034570581441160708e-02
-5.421011497662734518e-02
-6.528036069345770354e-02
-4.219966294085627373e-02
-5.577112152105745402e-02
-7.647401289073245401e-02
-6.628058014263912834e-02
-4.777142322157023474e-02
-5.970674961382235052e-02
-2.630721590128118695e-02
-5.081092710630154274e-02
-6.562094270032126087e-02
-6.260023747444579123e-02
-6.920024309055240741e-02
-4.423568867451056069e-02
-3.226624664489119443e-02
-5.177421634679865714e-02
-2.687243933307932250e-02
-9.306799925187797529e-02
-6.585468194305804657e-02
-3.713957515855158265e-02
-4.730475397197997367e-02
-4.027240706875253456e-02
-7.363154756682575852e-02
-7.628087125618365771e-02
-5.257271610827559533e-02
-6.852227008001450514e-02
-2.964508053129879042e-02
-4.185954201870506486e-02
-5.125828744160227518e-02
-6.313078156427238963e-02
-6.886824962448941101e-02
-5.293633720537579274e-02
-5.397863193034768692e-02
-7.090049113140907411e-02
-5.981306059403901365e-02
-3.402383988534120329e-02
-2.588496131972087971e-02
-4.952783533057852211e-02
-6.015695592548039178e-02
-8.698771448072195600e-02
-3.864569870144850261e-02
-5.499543991943775523e-02
-7.440277651662657865e-02
-5.655020456909139875e-02
-6.420105782123959604e-02
-5.672958331595304854e-02
-5.262994515467540185e-02
-6.277960125351739196e-02
-7.780450829104938737e-02
-8.808304699042475427e-02
-4.631044880002183062e-02
-5.756011636688185273e-02
-7.046301692884698875e-02
-3.136548906829862704e-02
-4.195238567169155830e-02
-6.268787032486176913e-02
-3.085464697869655035e-02
-6.556267874372932736e-02
-6.378523115902387519e-02
-6.564374142043120919e-02
-2.163139749391472175e-02
-4.492715775815703250e-02
-6.908308405296145760e-02
-4.962929566802998932e-02
-6.841984104719364690e-02
-5.637843729292391776e-02
-6.552292281791687045e-02
-5.348517672451920391e-02
-6.216555213476028519e-02
-4.802362760632804956e-02
-9.765355021703779267e-03
-9.182938224567269159e-02
-6.552124120274389896e-02
-5.171917711757381686e-02
-7.818506057371010787e-02
-4.909507227168713461e-02
-7.098393994093712966e-02
-2.204320782475345519e-02
-5.448359681231040169e-02
-4.370617767499230394e-02
-5.155501579738609730e-02
-4.682539032170622562e-02
-5.526369669270407570e-02
-2.921630575144690961e-02
-7.338632388151335173e-02
-5.981225846845010519e-02
-2.892003068361293991e-02
-7.440412375989607918e-02
-5.252103973583603647e-02
-9.328550463476846522e-02
-6.089548493220141995e-02
-5.401508625276851827e-02
-6.105871599984843273e-02
-6.040691933181750045e-02
-6.276264023963082361e-02
-6.961960003467203284e-02
-6.381007682310685381e-02
-7.087975500790015537e-02
-6.427457704729848398e-02
-7.896504226688486061e-02
-4.673160605914059018e-02
-3.951521577146073494e-02
-5.422755588469958810e-02
-3.403083881760417956e-02
-4.761324821032296428e-02
-7.062195123969221278e-02
-6.555515822977435458e-02
-6.750233057627541555e-02
-5.135522972786209228e-02
-5.492383990523144049e-02
-4.729182274995218094e-02
-6.996825312549000142e-02
-5.363601003397700656e-02
-5.442061169856737823e-02
-7.101315961628730522e-02
-6.929438591033186545e-02
-4.494643911182528984e-02
-5.335354505701558891e-02
-9.263625020977560298e-02
-6.030276202010218661e-02
-7.748194579815982641e-02
-4.480994190759300666e-02
-4.904304210519107310e-02
-6.304417495088678047e-02
-5.709259493455626916e-02
-5.429034428837597320e-02
-8.288125930854160772e-02
-2.931437903531660186e-02
-5.614060938544177676e-02
-6.625507921529238953e-02
-4.638253476790411833e-02
-6.619806723631639633e-02
-7.522889494751153205e-02
-5.256859625054528112e-02
-6.613431834279831500e-02
-3.651136539089445271e-02
-4.531948682817427132e-02
-6.379890852827457826e-02
-5.515680277272752563e-02
-6.079232063294330579e-02
-5.177053967516465766e-02
-4.403309583255553966e-02
-3.953788620628707201e-02
-6.906208420623222155e-02
-6.511022534053766131e-02
-7.549674430734387709e-02
-6.526501453629895977e-02
-6.751876245000182353e-02
-8.625507517766495269e-02
-6.583962793605163677e-02
-4.346817033391686680e-02
-5.358526237483390159e-02
-3.393424894854678298e-02
-1.251785425438511901e-02
-6.716095779164220347e-02
-4.324298375251497267e-02
-4.575043166208195289e-02
-7.969780887666184921e-02
-6.366565113289361644e-02
-2.906763855126686530e-02
-7.300179960661488943e-02
-4.232311068412814709e-02
-6.732907046988681476e-02
-3.985741323555073296e-02
-7.250258719526476991e-02
-4.891949224115151040e-02
-8.898936071809482318e-02
-5.133871110043321945e-02
-4.951297511362449943e-02
-5.057023145765694033e-02
-7.108876843740877249e-02
-4.000200327547496354e-02
-6.208102856918969181e-02
-8.150315364287413766e-02
-8.220180457742190527e-02
-7.005884589716361577e-02
-7.331527691143967240e-02
-1.044977376325653129e-01
-8.151650885853264916e-02
-6.142075025908299429e-02
-4.783027045891093121e-02
-6.290905319214940006e-02
-6.365588716777917377e-02
-8.218678281429628307e-02
-5.811079468715617952e-02
-7.762154534068843592e-02
-5.663257597423982520e-02
-7.034939135338055816e-02
-6.895814010408267414e-02
-3.712169460028348633e-02
-5.381832520896562277e-02
-7.890209627199729070e-02
-2.785183393366304563e-02
-6.691987766448727337e-02
-7.695233049308228268e-02
-7.906105828415542491e-02
-3.492262463134270661e-02
-3.754677625973808913e-02
-3.647732095444508604e-02
-3.834306796581524873e-02
-7.117831978184821495e-02
-2.748295122581766864e-02
-9.404396737104983583e-02
-7.117042295579804889e-02
-5.934008714404207657e-02
-5.343176965959016422e-02
-6.204868258159534911e-02
-6.132851338771622834e-02
-6.119314258927631422e-02
-6.398258723896946276e-02
-6.830825667072380758e-02
-5.402952732619750731e-02
-6.282494453451017979e-02
-5.687857724641927348e-02
-6.059032975992934000e-02
-6.392551649500348432e-02
-7.296499863985037027e-02
-7.106892070108061787e-02
-7.589688194879104510e-02
-4.960001573835717825e-02
-4.982676183760395561e-02
-6.934945433464539954e-02
-5.182599413712238312e-02
-3.279394320624503395e-02
-5.609666979080583232e-02
-5.590490132829880471e-02
-7.854662864051431548e-02
-1.512852044002082307e-02
-7.728732352752031021e-02
-6.367721187153983775e-02
-4.383544621485360032e-02
-6.091151638433704718e-02
-4.521990854907643326e-02
-3.036071158239139062e-02
-5.703592506266516593e-02
-8.674869824655133399e-02
-5.368681552835426196e-02
-4.204875033659619815e-02
-6.269543526063219019e-02
-6.432187121856450251e-02
-8.074697153910215253e-02
-6.213404111569932609e-02
-4.959606926334637206e-02
-5.431057528081228991e-02
-3.376128281750648968e-02
-5.351859359685721962e-02
-4.726628410191116569e-02
-5.393133729130818871e-02
-6.520991995357981741e-02
-8.319229635584837745e-02
-5.085494770669677506e-02
-5.596598325340049890e-02
-9.157861423477751950e-02
-6.794312074233992138e-02
-5.883535275049172480e-02
-6.937529870261245624e-02
-7.093792833037955436e-02
-6.189920481933888774e-02
-8.702865957147101761e-02
-7.789925210338542738e-02
-6.507259290195829826e-02
-7.359005307372497307e-02
-8.169557020566398098e-02
-7.011213111046279978e-02
-7.873706230392808758e-02
-5.246714328060271548e-02
-5.997624784769310657e-02
-8.979535562965257345e-02
-4.918684835479596174e-02
-6.820330705775776159e-02
-7.372658447720643882e-02
-7.381167411651316790e-02
-7.747340694663260030e-02
-7.975133108936623139e-02
-5.508339754635771524e-02
-7.671753811202261519e-02
-5.294874295313668072e-02
-5.753854763383924042e-02
-6.343816608253896594e-02
-6.260243258676677358e-02
-9.220248163888014603e-02
-5.346993152575182234e-02
-4.860742227671341342e-02
-7.026956919814579539e-02
-7.101247053149063737e-02
-4.285038983594478823e-02
-2.174583586243839309e-02
-8.990971379371302807e-02
-2.234681287064828673e-02
-6.408036992829455047e-02
-4.062044187502079906e-02
-5.132449664604124551e-02
-6.965316673143746862e-02
-7.120743415610941707e-02
-5.278110506249072964e-02
-7.163812497250547640e-02
-5.658503912354056337e-02
-8.365472032637667754e-02
-5.969361163911781482e-02
-5.621756218402185201e-02
-6.139874265686829508e-02
-5.965318853851198783e-02
-7.829527127482803495e-02
-7.401135652976310875e-02
-7.962435716425859955e-02
-6.400588345890723119e-02
-5.817867841224213382e-02
-6.884845320298337012e-02
-7.287835346741661224e-02
-5.565668220844598862e-02
-5.978287884581123118e-02
-4.632127204244917973e-02
-9.149268814438028807e-02
-6.508408811707590280e-02
-6.386704393171901972e-02
-6.413018719503382759e-02
-6.331488506889475232e-02
-5.103326446292266033e-02
-2.621654680298599396e-02
-6.542106876413750216e-02
-6.374035131440022872e-02
-9.335876723100018648e-02
-6.116581970889890807e-02
-8.507267216771013940e-02
-7.607723998124156506e-02
-6.832421558309059728e-02
-8.816536910301107921e-02
-6.484862702216213914e-02
-7.438754651581837296e-02
-7.707747418747019907e-02
-7.652921911219669193e-02
-8.969054358844398556e-02
-4.053547860066235992e-02
-4.324057564135812270e-02
-6.486725631217039878e-02
-7.087437298024658328e-02
-4.839438121737728998e-02
-7.165714270733711255e-02
-9.807740226458439015e-02
-9.002974426293461341e-02
-6.737449964487626786e-02
-4.295656942827626862e-02
-6.969134632619175540e-02
-8.729275104683290043e-02
-5.259103187697902748e-02
-7.864369815233919481e-02
-7.217606356764447173e-02
-6.489802955660896322e-02
-8.823213675919168442e-02
-6.425596180006015734e-02
-7.446002215056492235e-02
-6.536693423344396014e-02
-5.607674858553068215e-02
-5.560328424112045975e-02
-7.531565762767809813e-02
-6.825960415573394113e-02
-5.057904315680352564e-02
-3.744589533124617620e-02
-4.674855477266266768e-02
-5.251236483565197011e-02
-6.564186900765017763e-02
-7.223998001364601018e-02
-4.102072049486259891e-02
-4.569914141343672798e-02
-8.134613323583544942e-02
-7.090121943997219900e-02
-6.106956666446510668e-02
-8.148691617224251837e-02
-3.656754683123677324e-02
-7.554825012602010836e-02
-4.959933763329860135e-02
-8.432612322086448231e-02
-7.803433301675277711e-02
-5.005268086611133760e-02
-6.352321928451473698e-02
-6.028565148980993132e-02
-4.022200666203931685e-02
-9.003023112335765965e-02
-7.370325687276894910e-02
-4.750435766640605240e-02
-2.508969249021579528e-02
-9.551983143562912948e-02
-8.572823951234424811e-02
-5.668392950246450845e-02
-8.782888095799538941e-02
-6.454891100457590958e-02
-7.917011430873729938e-02
-6.728682928208659653e-02
-7.299602894988051205e-02
-8.434057413082912680e-02
-3.422265687320555361e-02
-3.928740393340605930e-02
-6.036376549318491630e-02
-6.635069446556411676e-02
-3.305858121499416491e-02
-6.323108825736015182e-02
-6.812788832558965002e-02
-5.043180629274755106e-02
-8.359206858304456256e-02
-7.864819917202822697e-02
-5.416939354831194070e-02
-6.435777231454167802e-02
-9.669080286606183960e-02
-8.253408165479247938e-02
-4.730078778675177870e-02
-4.145248226073468961e-02
-6.316785218920188683e-02
-8.613190276944555912e-02
-4.616951246871909414e-02
-7.174366956840888543e-02
-4.691110146818234378e-02
-8.075276805650201395e-02
-6.963587336448827381e-02
-5.020564427903061178e-02
-8.748443718398246638e-02
-7.690276738660888067e-02
-7.739576722509466933e-02
-6.738266290429933969e-02
-6.839904402058410993e-02
-4.835330150420077966e-02
-6.874091082984476464e-02
-7.094800195754107086e-02
-9.576923907606980924e-02
-5.602341718160328693e-02
-5.517426621439829731e-02
-6.670819802434702073e-02
-7.811771260316072163e-02
-7.518534265750546897e-02
-7.991092843490270325e-02
-5.059535957932586453e-02
-5.363297135338972871e-02
-7.814605652116811407e-02
-7.414557490605439005e-02
-6.767333005995450346e-02
-7.181732332004810149e-02
-5.374608598962807293e-02
-4.802467417839088870e-02
-1.002089397036257240e-01
-7.428041039073024487e-02
-6.049065900542767438e-02
-6.864664905377050597e-02
-5.451054839637278077e-02
-5.594519791483994198e-02
-4.376393538772732628e-02
-1.057654771311728886e-01
-5.953289454162611488e-02
-5.709866701790582838e-02
-7.635193515518544360e-02
-4.227045660790988701e-02
-6.730994439760018544e-02
-5.186570995660984285e-02
-7.677940925066965849e-02
-4.746618598506755632e-02
-1.050976770743108635e-01
-6.208521807488141114e-02
-6.388265195673926977e-02
-7.233915784017271033e-02
-7.165856174422030600e-02
-7.855962630844935679e-02
-8.431319486442608035e-02
-6.951800657198760336e-02
-8.863919993908896122e-02
-6.192862573057858477e-02
-7.684338802028349569e-02
-7.408337093892401748e-02
-6.655579644371725778e-02
-6.776853014782727169e-02
-8.869270569824269645e-02
-8.403339836951073671e-02
-7.873041902643064527e-02
-5.322980447505149676e-02
-7.412675368408931653e-02
-6.043664868047156358e-02
-7.870761354199597160e-02
-5.833028764412434564e-02
-4.524037343690378438e-02
-5.235139900192720130e-02
-6.733605998269305559e-02
-7.303257230284113111e-02
-7.752957915998505423e-02
-6.346639558670720549e-02
-8.202144481537058940e-02
-4.573577298663893814e-02
-9.244091507822618792e-02
-5.610103474294379083e-02
-7.747686496461277106e-02
-5.976548721722076823e-02
-5.416795123091031061e-02
-6.325402620573877810e-02
-8.982970287376908225e-02
-6.456168826830700758e-02
-5.142688775159903747e-02
-5.400971154516664985e-02
-6.380773615164929413e-02
-8.688130896145149218e-02
-6.466502699235363028e-02
-7.670007199395222075e-02
-9.285576390567758243e-02
-6.957261948379256378e-02
-7.008654987963482130e-02
-8.571888042431323462e-02
-5.586808287433254333e-02
-8.285858814966638730e-02
-9.206835641603060283e-02
-6.690370800541704799e-02
-7.483364248618720738e-02
-8.477988539399958223e-02
-9.501051059756350503e-02
-8.299141632994372353e-02
-8.152515896988714317e-02
-7.223275644521699734e-02
-9.055823185609124248e-02
-4.940387704032761507e-02
-7.779660938484837807e-02
-6.370496634369415823e-02
-6.422836613062292421e-02
-6.853934809316181154e-02
-7.808127761341396300e-02
-8.286775218513792174e-02
-6.323511607482999730e-02
-6.840944594817323365e-02
-5.860057050221713359e-02
-6.575875693349939044e-02
-8.125548100967866505e-02
-8.571008104762857516e-02
-8.216104067063433047e-02
-7.170838497110748611e-02
-9.722989889724140133e-02
-1.184123301905282283e-01
-8.293279536921809025e-02
-4.956396194426004181e-02
-6.983430629737216733e-02
-6.793006531772712020e-02
-8.838461032424484165e-02
-9.808058734315128202e-02
-7.382428141069879990e-02
-7.935494094393007181e-02
-8.331564844643477019e-02
-7.444505824719155340e-02
-7.915283479834192559e-02
-7.303610685280191583e-02
-8.299607321757941636e-02
-6.542897262062649655e-02
-8.868222983802961923e-02
-7.145336907494181933e-02
-5.545245780179908907e-02
-9.768144028225451969e-02
-7.388698108347840909e-02
-8.506275547324722297e-02
-5.851857336440698110e-02
-8.922779587096597853e-02
-7.974691883291813721e-02
-7.022396201250527548e-02
-1.192712986363517746e-01
-8.008358455629083217e-02
-7.730496378572015992e-02
-5.151562169615242492e-02
-9.568788589631949115e-02
-9.044836701178116112e-02
-7.352174842720204939e-02
-8.607556949032763027e-02
-6.920372956964798705e-02
-1.047884099385447271e-01
-6.184005466446007571e-02
-3.117658945096809381e-02
-9.086700062121208510e-02
-9.696210651587681972e-02
-7.920617864170567679e-02
-7.795876319601220683e-02
-9.708292400902368557e-02
-5.148751302792214241e-02
-6.171081136130905642e-02
-6.406006428119018214e-02
-7.508496514793520926e-02
-6.785875403064767220e-02
-9.058820823085284024e-02
-7.926182889180083402e-02
-8.309585245872255777e-02
-6.520913428365551767e-02
-3.730973921508944774e-02
-8.982847965627778486e-02
-6.642565412066391006e-02
-7.624868056687754414e-02
-8.790938563019662366e-02
-8.429981678036936599e-02
-7.538256640363967531e-02
-9.164696088937152041e-02
-6.999887278345259811e-02
-8.995537802473387023e-02
-9.219603533298052767e-02
-4.370379540292643195e-02
-7.948451288965326100e-02
-6.830647476902319826e-02
-1.069053203090597898e-01
-8.416840462960864522e-02
-5.146390343993426097e-02
-8.745026848195598668e-02
-8.184298416638453866e-02
-9.128262449632686126e-02
-9.907014581018654120e-02
-9.611584296109286496e-02
-7.227903317676656614e-02
-7.984958416425733119e-02
-8.253688889330325351e-02
-5.214938261556923554e-02
-6.995216490657227282e-02
-1.047756546900864283e-01
-7.639118355086324530e-02
-8.482366209376558663e-02
-8.273556162010349546e-02
-7.630842144053481824e-02
-7.441139995814119446e-02
-7.678622865046043355e-02
-7.597622487007515968e-02
-8.665466267684357460e-02
-8.460508678250976133e-02
-8.551820586744753039e-02
-7.189628374297590829e-02
-5.388216091183850587e-02
-8.238275522961348296e-02
-6.860364651009534520e-02
-6.199514695280285148e-02
-7.641341078864537228e-02
-6.818431319210080388e-02
-6.991636788607512309e-02
-6.734733994216930697e-02
-7.824392033212251851e-02
-8.205203362035054515e-02
-1.018067594009471333e-01
-8.280731687294427823e-02
-8.506656879744642352e-02
-8.999299681318116695e-02
-1.110264594858700465e-01
-9.660222393419891362e-02
-7.547288848346077328e-02
-5.897802343665378005e-02
-8.357878337251732626e-02
-9.698272657508041905e-02
-9.698156701875566832e-02
-9.406291386439812052e-02
-7.167062832658616101e-02
-5.001182163901292388e-02
-9.133051324354933553e-02
-9.020294520223946788e-02
-6.915186738759651619e-02
-4.971215432459767658e-02
-8.494023664334644785e-02
-9.055694357254752413e-02
-8.912553460670111227e-02
-9.292798324268330967e-02
-7.883643297681836026e-02
-9.297233610342077459e-02
-9.340728248856033922e-02
-6.803992055877333689e-02
-7.078678176566560731e-02
-8.279204332135003952e-02
-7.885441915374677424e-02
-8.639038853928997230e-02
-5.984903333607705794e-02
-6.456524617755522721e-02
-8.666947594733351301e-02
-9.568087376782052900e-02
-7.399650498309720548e-02
-7.746856524373436914e-02
-9.192236401624145903e-02
-7.602453099590526786e-02
-9.007582853611027784e-02
-8.076584797451696884e-02
-7.508063800621382622e-02
-1.194854597429386295e-01
-7.971864737712294757e-02
-9.079233566389996457e-02
-9.108334710806539891e-02
-1.073329817692712795e-01
-6.437471220916403392e-02
-5.303044258527844779e-02
-8.349631560406250985e-02
-6.115578397182350884e-02
-8.700042532435538212e-02
-8.737935790609699382e-02
-1.047037628156683164e-01
-9.977433410800408409e-02
-8.737235134409677972e-02
-9.708954285993422195e-02
-5.250604476536623738e-02
-6.473380570189250782e-02
-7.438497327454404728e-02
-5.864678900841659159e-02
-7.344937830244360755e-02
-9.237505058578873718e-02
-9.134901204693676724e-02
-7.395530387848300857e-02
-6.490885593789808006e-02
-6.685567483650313447e-02
-6.515104791184705979e-02
-6.649626202607002157e-02
-6.196419186126361778e-02
-8.407378901312173580e-02
-8.324321058754953484e-02
-6.525407573585986776e-02
-5.181448497700064104e-02
-6.009107257106299088e-02
-8.542003533475921173e-02
-8.004627662274584055e-02
-9.126057107659985013e-02
-9.978083929145120656e-02
-9.361786430090607292e-02
-9.116443533278258127e-02
-7.225874212630235827e-02
-6.198383086118246926e-02
-9.524767498415967482e-02
-9.608545193044368271e-02
-8.984365061115336115e-02
-9.644776534100750476e-02
-8.450294822537963990e-02
-8.453886115188698203e-02
-7.044716261637667953e-02
-9.683954164353293648e-02
-9.459642658448323693e-02
-7.938739817902380758e-02
-7.661881594964391196e-02
-8.494686710097006099e-02
-6.707710050301708693e-02
-1.076482011907747421e-01
-1.042924560277707219e-01
-8.071173650310521641e-02
-8.838242583972780175e-02
-9.246929196773907844e-02
-1.027263789911331548e-01
-8.366159350875726486e-02
-7.967442236716207327e-02
-6.539778113248652380e-02
-8.553060356843834866e-02
-9.826393591153353979e-02
-8.845130924418204144e-02
-8.625241968011498894e-02
-8.825255916306776194e-02
-8.643902216101230496e-02
-6.770007979879791304e-02
-8.396736247976047118e-02
-9.309107929614979238e-02
-9.535353478463608201e-02
-8.352380893832651865e-02
-9.774205280544376317e-02
-9.838184982014387681e-02
-8.819682220841126852e-02
-9.699146554698516443e-02
-8.600935104355614258e-02
-9.838888288587341324e-02
-9.830963288192158533e-02
-8.635439251608721667e-02
-8.219908827298913478e-02
-8.912244581269107568e-02
-1.030965350213383508e-01
-8.347675859396311293e-02
-9.530562049629735799e-02
-6.876016579790070193e-02
-1.039066836933574267e-01
-7.263247148722361268e-02
-9.364430071362862817e-02
-8.871830355921450639e-02
-7.735709227085370288e-02
-8.950938062522717509e-02
-8.121186583957251681e-02
-9.093598112190862115e-02
-8.540120567242202865e-02
-1.045703638116595169e-01
-1.003251271243901371e-01
-1.065422828062134453e-01
-9.468061275096578688e-02
-8.113692892913153265e-02
-7.449813379355339771e-02
-6.858562189038290569e-02
-9.058459900477082438e-02
-9.607315690064968661e-02
-6.647565777810754417e-02
-8.423302397460674662e-02
-8.027621946220257765e-02
-1.006357704304548240e-01
-1.143367061010839431e-01
-1.008184828554384849e-01
-5.234518091561758679e-02
-8.905208356291317850e-02
-1.002068794261353063e-01
-1.062203186124641152e-01
-6.979124016605972591e-02
-9.041290003047754154e-02
-9.512022524718412309e-02
-7.131991401923656881e-02
-8.056353972783943107e-02
-1.078281021136650725e-01
-8.289090414313371458e-02
-7.597785791909376918e-02
-7.536240007337124958e-02
-8.583552360596338748e-02
-5.963472265586695908e-02
-8.925201416108326236e-02
-9.490748411892699354e-02
-7.914564696272791133e-02
-1.043786665211792475e-01
-1.050674586112553127e-01
-9.504561016800822104e-02
-6.479545692812810342e-02
-9.025364867562810089e-02
-9.711673436372024459e-02
-1.032667723313187014e-01
-1.013452586315778808e-01
-6.974876232118322472e-02
-6.834787211039414223e-02
-9.214032304577882138e-02
-9.225646370730744561e-02
-6.578477004864762001e-02
-1.135854355227944451e-01
-7.927345106527065866e-02
-8.978122331546005419e-02
-6.533859048053626550e-02
-6.234100668395042844e-02
-7.514799472063389552e-02
-6.467477725487583151e-02
-8.059040942988153489e-02
-9.704039875615928790e-02
-9.677385186717868404e-02
-8.477352527336635968e-02
-9.860470112999084047e-02
-6.089684955216981277e-02
-8.288815338310090430e-02
-1.058200786210306554e-01
-1.001994839410976224e-01
-7.249769544804451904e-02
-1.007400220537717356e-01
-8.685453465731275691e-02
-1.177835615610899056e-01
-9.516326334370758810e-02
-8.744210076518836583e-02
-9.606819132554574037e-02
-6.509792783039515529e-02
-8.009875547853932687e-02
-1.088030737179489504e-01
-1.230787838988823546e-01
-1.021047885076059591e-01
-8.515420649481782178e-02
-8.916762320609326886e-02
-1.235689604249625567e-01
-9.748057165110876610e-02
-1.014117819769645573e-01
-7.559641531770779077e-02
-1.040598233307582221e-01
-5.750801878694122848e-02
-1.126728876690484965e-01
-8.851125245155501420e-02
-8.988667051469749480e-02
-5.144553980858475317e-02
-1.089144708535738915e-01
-7.524610332722740658e-02
-6.516431817783288616e-02
-7.873541764213799754e-02
-9.787843817536603930e-02
-1.123899259362597658e-01
-7.709437116623832353e-02
-9.427587401370857156e-02
-7.698782561642515676e-02
-8.602244292784408386e-02
-1.022096968212401757e-01
-9.681771403306853319e-02
-1.081542114184405601e-01
-7.397506353765891107e-02
-1.079959950748401593e-01
-8.261306720338428000e-02
-1.054930334445190326e-01
-1.036174524106163591e-01
-1.064018073899487687e-01
-9.699425170539695273e-02
-9.797591131781485663e-02
-8.836331054993329381e-02
-8.513744922783901548e-02
-7.501439369401328994e-02
-7.978115709288818858e-02
-9.811716900683008225e-02
-8.615879781356682032e-02
-1.174371206769916492e-01
-7.189994684430731087e-02
-6.481708015659327915e-02
-8.813469159414619170e-02
-6.559262285087077982e-02
-7.198621357452390790e-02
-7.076919786447172234e-02
-8.985595241135219124e-02
-1.125323925257172841e-01
-8.124402237012123829e-02
-8.940831970597544476e-02
-8.612959218649324233e-02
-1.022798262826355997e-01
-1.001001824420474917e-01
-8.769062701441845964e-02
-1.210071714589563280e-01
-1.065049633966939496e-01
-9.701291185641670867e-02
-8.998363440167743421e-02
-9.247292567878347136e-02
-9.098070362961546698e-02
-9.423821602712724455e-02
-8.269372398409090275e-02
-9.183940771500515021e-02
-1.070178066009136036e-01
-1.160444218139443512e-01
-9.052485017863770578e-02
-7.661600583932046127e-02
-9.918861485858293525e-02
-8.400713807977717995e-02
-8.338598725032735082e-02
-6.792256084707883057e-02
-7.915147692839911986e-02
-7.323965664671963638e-02
-6.563208294802300169e-02
-8.856347253185047064e-02
-1.013533083097997861e-01
-9.578347781727598875e-02
-8.670605269709481810e-02
-7.479933498460022978e-02
-1.123657409866471030e-01
-9.348055533983512522e-02
-8.551828929782318012e-02
-8.480287078341584850e-02
-9.222064452175193772e-02
-8.652060941650251136e-02
-9.841273686694887446e-02
-9.825028480200961867e-02
-1.023214405569966151e-01
-1.048112361515767393e-01
-1.064452565475987600e-01
-8.319973554520170012e-02
-9.565069209837447073e-02
-9.756573112186137098e-02
-7.215376660681302456e-02
-7.257907864780901996e-02
-9.304249470265045507e-02
-9.604742645743651053e-02
-8.751382392882853245e-02
-1.005223790980777909e-01
-8.055842521101436171e-02
-8.282429944360669705e-02
-8.047893703458693093e-02
-1.024432518979842138e-01
-8.187702994383774802e-02
-8.806786356404779081e-02
-1.072453566421711080e-01
-9.865095002747846509e-02
-8.418701194560786194e-02
-7.320876032401857358e-02
-7.909539302058726795e-02
-9.088684150958210861e-02
-1.001321611390531136e-01
-1.258399126096219900e-01
-1.059419679382039570e-01
-8.800686469040160109e-02
-1.009498015768047902e-01
-8.904301979508634501e-02
-8.878850890618951441e-02
-1.044582063281797313e-01
-1.135153934606520365e-01
-1.001738281854661489e-01
-8.444992589842240105e-02
-6.442804263305589030e-02
-6.968311099334723036e-02
-9.779075231908357368e-02
-1.051753451808959267e-01
-9.260179347547163597e-02
-1.104753094432992661e-01
-8.524491768314013118e-02
-8.791139086070509645e-02
-6.661501814782506969e-02
-1.225871607166084815e-01
-8.890194043309559979e-02
-1.063168599458595570e-01
-8.874592527706719192e-02
-7.817188673291139422e-02
-9.496721313375522389e-02
-8.686771959703540325e-02
-1.038036315499376305e-01
-8.384860267389407373e-02
-9.185822600035123409e-02
-9.915603815161133650e-02
-8.791388816881898216e-02
-8.902807017265236544e-02
-8.776743968294319076e-02
-7.554786112246396346e-02
-9.899607034820546991e-02
-6.994256633010699498e-02
-9.931919534581847009e-02
-8.910508870195633924e-02
-8.515923718245473062e-02
-7.874125462545347731e-02
-9.220299407240102607e-02
-1.028669619848423394e-01
-1.135597204273832289e-01
-5.840042775141315867e-02
-1.092035297617165307e-01
-9.727726195076358273e-02
-9.995118246976529564e-02
-8.456117480156633004e-02
-1.078086795623760391e-01
-4.409477105732121510e-02
-1.111534227214538567e-01
-7.871420918635232966e-02
-9.676080348524337960e-02
-9.460194317161704780e-02
-1.036399773993618989e-01
-4.197223764031032811e-02
-1.159586008514428834e-01
-8.542546175801929431e-02
-1.051783130468694344e-01
-8.706261683936469820e-02
-9.750784676347862279e-02
-8.658800770508252864e-02
-9.635786690485177719e-02
-8.391096095346171901e-02
-1.087001629932093510e-01
-8.372785025968183803e-02
-1.176285730904837734e-01
-9.952871089108408786e-02
-9.555426740374609040e-02
-7.373604379904509509e-02
-8.406226698871559211e-02
-9.662055746145079005e-02
-8.208754080030797318e-02
-8.980562969428344811e-02
-8.442055607315512855e-02
-1.071063320832720406e-01
-1.142785368754136860e-01
-9.878880513930170248e-02
-1.053680164070524977e-01
-1.026230099805934409e-01
-9.063152197623094986e-02
-9.258977311481773886e-02
-1.035671743959209190e-01
-9.125242111588435789e-02
-8.665097653800279964e-02
-1.037205710110270657e-01
-1.046749125733586333e-01
-9.568254893276095796e-02
-9.055556845180093295e-02
-9.066742991571274946e-02
-8.723732203315337497e-02
-9.337137411933213449e-02
-1.131960912360610028e-01
-1.154704412549937553e-01
-1.224580657883063833e-01
-1.076616259754670235e-01
-1.197807536478296547e-01
-9.997032272311585921e-02
-1.091010714105723062e-01
-1.075610171262029735e-01
-1.098933234081400229e-01
-8.901794422040483490e-02
-1.046461415964814318e-01
-1.008341040183008824e-01
-8.846418369604305831e-02
-8.354497372751543138e-02
-1.014875229307297122e-01
-9.985708067512741315e-02
-1.149351546340190156e-01
-7.847735682210618680e-02
-1.106146880459675658e-01
-8.713105055471753735e-02
-1.114286674976777136e-01
-8.009629177718735615e-02
-6.211801666517168669e-02
-9.068001903530653607e-02
-1.121266344935117065e-01
-8.860784032567799173e-02
-8.689257424412007158e-02
-1.018119583487980678e-01
-8.604640910922921326e-02
-9.739957965936033024e-02
-9.280600595716537171e-02
-8.080032324816807665e-02
-1.088804063554512092e-01
-8.758118518870958158e-02
-1.021551859156726860e-01
-1.076586760629859585e-01
-9.636297073093044729e-02
-7.191583474738218185e-02
-9.895704014661152459e-02
-9.674807368999641111e-02
-9.233089863704908862e-02
-6.809308864492448488e-02
-9.768864147093589412e-02
-1.048114267906205821e-01
-8.521700701129854283e-02
-7.942790025539155085e-02
-9.728483457427399006e-02
-8.254182826644348991e-02
-7.733050927885791459e-02
-1.007746223055289297e-01
-1.045514590428756885e-01
-9.925373021349555291e-02
-1.000719806282776986e-01
-1.062664245464425977e-01
-7.872850941439542283e-02
-1.039704896429404363e-01
-8.617326092527313741e-02
-1.018999906347708151e-01
-1.115912593704155159e-01
-8.319163068658040616e-02
-9.459459388066861207e-02
-7.842978162866405534e-02
-1.066894346022791706e-01
-9.917024947949917846e-02
-1.124132327756824645e-01
-1.102960090318634290e-01
-9.830834707064001199e-02
-9.630645996519719698e-02
-7.996168275162644778e-02
-1.106434410284470593e-01
-1.110104793691219366e-01
-7.872401593342913395e-02
-9.912442176599796373e-02
-1.108546629984447918e-01
-1.098641513962846372e-01
-6.593852001801589480e-02
-8.686234606895114341e-02
-7.912101197248606888e-02
-8.924958160255830331e-02
-9.988116526696384778e-02
-8.777334060099413471e-02
-9.600586676015565590e-02
-9.476096779674372805e-02
-9.228901699179319074e-02
-1.033723744211612755e-01
-1.089814264392272025e-01
-4.806783561444813446e-02
-1.255929722019315242e-01
-1.162986021505012235e-01
-7.398992161245175614e-02
-1.093879528477648272e-01
-9.315428617417398360e-02
-1.176115559095300966e-01
-9.446959518340027062e-02
-9.421377700848775072e-02
-9.311335405965145973e-02
-9.780776601990469332e-02
-9.421869676855834652e-02
-1.008699095910266796e-01
-1.077428655969451116e-01
-1.071240046890285236e-01
-7.232989084045517159e-02
-8.500091572491036418e-02
-1.081144313808809626e-01
-1.019661561075191486e-01
-1.038274162675794920e-01
-4.983768786222994573e-02
-9.700327042026937741e-02
-1.020943764770703421e-01
-9.621757291371929588e-02
-1.005973063400065065e-01
-1.086375510437053854e-01
-9.317371019480703842e-02
-9.349454143087837510e-02
-1.229933618479266272e-01
-9.314253138051138692e-02
-7.990591224318263630e-02
-8.038832353597005764e-02
-1.113206616513349040e-01
-1.099005275943938098e-01
-8.763416163625283029e-02
-1.032839392041587090e-01
-1.255721873386270449e-01
-9.780695450096553445e-02
-1.134267114285994055e-01
-9.075562838010682587e-02
-9.415715484399024560e-02
-1.157456661859609659e-01
-1.004196655432462587e-01
-1.171272618991302666e-01
-9.628280853881726609e-02
-1.138924767963172269e-01
-9.022653804199337602e-02
-1.050715024884978505e-01
-1.142465439705243335e-01
-9.341486229126269580e-02
-8.126332363848795537e-02
-8.447315127535112711e-02
-8.173319871576434359e-02
-1.115092717598144545e-01
-1.060276428812985672e-01
-6.910898315587553353e-02
-1.054133521592648531e-01
-8.818687415831050203e-02
-9.774859642897927581e-02
-9.666038231837989492e-02
-1.275482327582129205e-01
-1.275292344987268012e-01
-1.054433249938463990e-01
-9.896025210630401969e-02
-7.753674227033260924e-02
-1.113555009515007632e-01
-1.159922481624085094e-01
-1.117286837132987209e-01
-8.415492242247397947e-02
-9.673712968247943911e-02
-8.383576752816684907e-02
-8.901742698148944199e-02
-1.001834356695236183e-01
-1.096717039087505979e-01
-9.835131324296816913e-02
-1.345875081503560833e-01
-1.206744096022071694e-01
-1.001270700783345180e-01
-1.101987358719862392e-01
-1.322803987941309212e-01
-9.736148375849665304e-02
-8.686481123095610157e-02
-9.026175007165085362e-02
-9.487608129850501337e-02
-1.249515289845628818e-01
-1.083874675818180394e-01
-1.065858921287594907e-01
-9.873477034232788774e-02
-1.091412151686738247e-01
-1.345888075597336253e-01
-9.634652864399347039e-02
-1.052515110025744882e-01
-1.201890323518758352e-01
-9.841448390818095804e-02
-1.186771322559715403e-01
-1.126587469488461168e-01
-9.448357060996942502e-02
-1.436340651976900640e-01
-1.050296227266461213e-01
-9.026814917580927577e-02
-8.366211664073784637e-02
-1.024017634864512610e-01
-1.164810216605875332e-01
-1.316971578138936283e-01
-1.069082733435152560e-01
-9.849514378149253069e-02
-8.719803534495297603e-02
-1.053343308041821136e-01
-9.074768007358377520e-02
-1.062538410368077668e-01
-1.060774737749416025e-01
-1.151604964744249449e-01
-1.132930068656218398e-01
-1.053247023579129554e-01
-9.485115001635636978e-02
-1.054123664795408588e-01
-8.990001524561769264e-02
-8.869727492051877882e-02
-1.145731022581025216e-01
-9.856245066176069769e-02
-9.555848593439277006e-02
-1.013657479330887234e-01
-1.232352785313224064e-01
-1.129552867006925754e-01
-8.423964648601060812e-02
-1.093646273127751312e-01
-9.699387265183459506e-02
-7.762905622661775418e-02
-9.200985538273252773e-02
-1.042235666893258778e-01
-1.272132317296225390e-01
-1.279086067735159538e-01
-1.017023142952870468e-01
-1.123175102346489207e-01
-1.166530298076592226e-01
-9.881176513227191149e-02
-9.904940939564703395e-02
-1.026396605982204113e-01
-1.122933421246013891e-01
-1.066422557954348344e-01
-9.550610737269753237e-02
-1.233544298980626813e-01
-1.145670659544483633e-01
-1.101460962288473983e-01
-7.464413006914800974e-02
-1.211128357974340791e-01
-1.015924774811189646e-01
-1.075134844239556270e-01
-9.845164969325334581e-02
-1.233686003000536158e-01
-1.127138442283349973e-01
-9.267678780942784078e-02
-1.078385975017310400e-01
-1.076002611683167104e-01
-8.846425794008191956e-02
-8.036185529169249941e-02
-1.090847588683432068e-01
-1.310281973357645124e-01
-1.099958095125772306e-01
-1.138765049163150966e-01
-1.056645364339682258e-01
-1.043610834428837231e-01
-9.437465496540259347e-02
-1.162219328712068150e-01
-6.928658404154107442e-02
-9.156492274284420974e-02
-1.003676702034829171e-01
-1.193032017719709292e-01
-7.959969648335878112e-02
-9.564807905378072683e-02
-1.068659462687576445e-01
-1.005743797090147412e-01
-9.924283584903756394e-02
-1.195166015291171391e-01
-1.063802306880559517e-01
-1.019191856780117533e-01
-1.057721858664945336e-01
-1.180039157013260953e-01
-1.139672799107865897e-01
-1.054805360690155569e-01
-1.170238757712886157e-01
-1.211853462669914561e-01
-8.157396006109571274e-02
-1.140183285721945716e-01
-9.815805727586278395e-02
-1.214275513277094654e-01
-1.070993204727692938e-01
-9.559116015310389902e-02
-8.634545318113430457e-02
-1.050165705411014311e-01
-1.102920750391386540e-01
-8.188830208331562832e-02
-9.857271784570015294e-02
-1.010572446359503385e-01
-1.089554145977459226e-01
-1.177913632251848947e-01
-9.208530581983803698e-02
-9.988246503200398640e-02
-1.127959832919834954e-01
-1.028171783756922641e-01
-1.226227242466824824e-01
-1.081953419727532673e-01
-1.222997682253514490e-01
-8.275412651371039097e-02
-9.584390919603748282e-02
-9.046628408397425214e-02
-1.044647065306698319e-01
-9.981781012407631160e-02
-1.017882467706709704e-01
-1.159949134991517666e-01
-1.105277673784659659e-01
-1.079556493848902177e-01
-9.447150992436083305e-02
-1.143740980430530824e-01
-1.107913979094158063e-01
-1.146897499744470583e-01
-1.146995158311016616e-01
-9.447319120230612821e-02
-1.173462969474659279e-01
-1.174042896955753423e-01
-9.295789363822548612e-02
-1.008178102612349025e-01
-1.228712930664970504e-01
-7.423107780692587976e-02
-1.292386890415065659e-01
-9.778146769419726603e-02
-1.124026918456079022e-01
-1.287340709571680453e-01
-7.738124800486620436e-02
-1.018428850349062526e-01
-9.376769305466219062e-02
-7.205862122450458485e-02
-9.839621687463066813e-02
-1.017287292370590429e-01
-8.014263343112226767e-02
-1.052047748520028719e-01
-1.288722757051200818e-01
-9.570719002490793437e-02
-8.082516715801731089e-02
-1.115445422167237882e-01
-1.089839257993460153e-01
-1.018933862162455795e-01
-1.102012944685253765e-01
-9.743572581675616351e-02
-1.093555901037228800e-01
-1.102391524482861096e-01
-9.906778231672273838e-02
-1.244881433065175708e-01
-1.020515977426723342e-01
-1.150648218233552705e-01
-9.928076027395679737e-02
-9.777286719746412780e-02
-1.083878551313891547e-01
-7.762400403864765097e-02
-8.545038563618817529e-02
-1.119101334602223274e-01
-1.042094919010222026e-01
-1.215311516689389915e-01
-9.713446127715871792e-02
-1.101780726100663882e-01
-1.097443407202637611e-01
-1.146453314385381672e-01
-1.281031645728026858e-01
-9.821273327714205581e-02
-1.188602072318699354e-01
-1.210700445671562958e-01
-1.028737574479619832e-01
-1.070053998926128874e-01
-1.194385997728750065e-01
-1.112601010111523986e-01
-1.109105066491411912e-01
-1.194760445013237776e-01
-1.073808590974111299e-01
-1.087660056365084976e-01
-9.655644991454338799e-02
-1.189323957959037004e-01
-1.186790758947009056e-01
-1.069478195660493874e-01
-1.033792895922316657e-01
-1.033352526438124086e-01
-1.030103534813782973e-01
-1.136288419466191385e-01
-1.101958697034418899e-01
-1.293339254348578049e-01
-1.072487820570562633e-01
-9.917926154059307498e-02
-1.166188129968284137e-01
-1.116984308239864637e-01
-1.114740825513422656e-01
-1.135506788066809741e-01
-1.198848295245443646e-01
-1.135190794612776916e-01
-9.741125825875028565e-02
-1.132807044138888913e-01
-9.228722629706749558e-02
-1.147938028548405459e-01
-1.223375687271435475e-01
-1.193756707267630279e-01
-1.126723823013800196e-01
-1.261318606378751817e-01
-1.133321870173489010e-01
-1.169232352253058854e-01
-1.220081121574920352e-01
-9.318879705759877674e-02
-1.205738148065247373e-01
-1.000980112252245757e-01
-1.042576106558466414e-01
-1.168948551040013689e-01
-1.000621866470767507e-01
-9.498711345442370502e-02
-1.206304160124658936e-01
-1.304288429770683599e-01
-9.613917400345442510e-02
-9.023734164970512173e-02
-1.212988852825949843e-01
-1.044274760925514856e-01
-9.198754370026890337e-02
-9.093621596863007972e-02
-1.149027311232059673e-01
-1.242397878348083518e-01
-1.147060570388168527e-01
-1.084025194301691808e-01
-1.062527824412871080e-01
-9.983022351351011903e-02
-1.074105557451507514e-01
-9.674571661226064045e-02
-1.161905103328949029e-01
-1.021879121049762695e-01
-1.051163572610245150e-01
-1.230563407486015282e-01
-8.179462688276685489e-02
-1.104493070085362932e-01
-1.087704705174944025e-01
-1.136556551921240332e-01
-1.059735416697626526e-01
-9.757205046764569345e-02
-1.211031846974811865e-01
-1.222078535708726182e-01
-1.255295174367080657e-01
-1.240475908631711172e-01
-1.319972760301516002e-01
-1.350523896125419565e-01
-9.300846088529905742e-02
-1.234009930719223852e-01
-1.300095044291401380e-01
-1.235005241227170453e-01
-9.607595806558072438e-02
-1.017520356281680083e-01
-9.934953840204054087e-02
-1.247434951040471002e-01
-1.110320441608190212e-01
-1.091975470335840720e-01
-1.096344535658358155e-01
-1.188328374813457378e-01
-1.123106053714790220e-01
-9.293655291011301833e-02
-1.181070835371280936e-01
-1.229030197828048371e-01
-1.136939878813767318e-01
-1.064824456894831739e-01
-1.114214585345449371e-01
-1.269777973938325533e-01
-9.837659667902876048e-02
-1.114041869588440620e-01
-1.221114128834271256e-01
-9.912958092326895621e-02
-1.209852504029800546e-01
-1.123563710693687434e-01
-8.933939064058908641e-02
-9.969376766929617661e-02
-1.086192719432858972e-01
-1.154751732706062045e-01
-1.079859772436359139e-01
-1.166160990671120667e-01
-1.365549630474632292e-01
-1.162775740404156238e-01
-1.199554886524870356e-01
-1.288034870174992186e-01
-1.110572141630318532e-01
-1.026676871411218717e-01
-1.104380113073850644e-01
-7.654042577267851366e-02
-1.118517613146540468e-01
-1.241100012871689667e-01
-1.182169933113428190e-01
-1.388506645164910569e-01
-1.099856241552717301e-01
-8.950510823962685991e-02
-1.006495827649519226e-01
-1.126571405582557917e-01
-1.120088786733387659e-01
-1.010910121802069822e-01
-1.316734425722818347e-01
-1.119959578340879447e-01
-1.173923780406948697e-01
-1.047292221952047381e-01
-1.330167356116757627e-01
-9.285663853107323229e-02
-1.163910861201968572e-01
-1.104014902251611308e-01
-1.172207115354657048e-01
-1.085400831220136864e-01
-1.163950591074113944e-01
-9.797070181305379821e-02
-1.159297177858161498e-01
-1.034460639427903089e-01
-1.143094092474509216e-01
-1.117320707425842052e-01
-1.078776144718031904e-01
-1.063864848474189023e-01
-1.021989795819307767e-01
-1.127870446420200096e-01
-9.747494553273580720e-02
-1.128861896509887469e-01
-1.211787358375920887e-01
-1.127458000665063076e-01
-1.303152023275397364e-01
-1.264139255754011815e-01
-9.077212553274231766e-02
-1.261182414195066992e-01
-1.317140658735751479e-01
-1.343524646766017516e-01
-1.026930824739383796e-01
-1.361707176960031407e-01
-1.068085346378171430e-01
-1.246397914775342897e-01
-1.011675116983967587e-01
-1.003759493565928862e-01
-1.215573277638769406e-01
-9.189623872440554064e-02
-1.114939893551465389e-01
-1.180176399185359076e-01
-1.238056664908638582e-01
-1.201468182844159654e-01
-9.509586069557413035e-02
-1.210878663969122415e-01
-1.167499980806325915e-01
-1.114177282873495961e-01
-1.009000444689555631e-01
-1.364209898424061651e-01
-1.101880299996062518e-01
-1.295656882018503264e-01
-1.343958788618552225e-01
-1.096749112917898977e-01
-1.220090029653577157e-01
-1.156178426670623760e-01
-1.212387244369055317e-01
-1.007934628385072501e-01
-1.072352026194675761e-01
-1.183177678115215348e-01
-1.163610982985302661e-01
-1.006357823796403400e-01
-9.479894487650931956e-02
-1.225205453471606559e-01
-1.114549084869394108e-01
-1.063945756961198752e-01
-1.390909568119714501e-01
-1.094492030912518482e-01
-1.233629166465716742e-01
-1.244162846816076057e-01
-1.127850159400523439e-01
-1.014073971779262673e-01
-1.199629442370913346e-01
-1.282437980283639423e-01
-1.337122911742339715e-01
-1.177007745834209723e-01
-9.654787308246218225e-02
-1.085116458050423283e-01
-1.195127106441628978e-01
-1.122624092369162996e-01
-1.264868320393516266e-01
-9.619324769428047595e-02
-9.967997921243378079e-02
-1.133180580816339211e-01
-1.229571124398739224e-01
-1.123090981687163287e-01
-1.099937403980926071e-01
-1.300639868731160720e-01
-8.274517378728019068e-02
-1.100895140473737849e-01
-8.480186744230500118e-02
-1.136317011658520837e-01
-6.337279513891030946e-02
-1.266030245570935742e-01
-1.018965525227195218e-01
-1.295019839803204786e-01
-1.000839039851258300e-01
-1.280446749103555104e-01
-1.125743575282210501e-01
-1.043847741813919011e-01
-1.276026896655889087e-01
-1.291120641571505967e-01
-1.068606913476138898e-01
-1.041208905067819851e-01
-9.790791200093780511e-02
-1.335549372745538643e-01
-1.203427944061476185e-01
-1.066985691416144216e-01
-1.065599184715964043e-01
-1.169226395065301599e-01
-1.028935092482262392e-01
-1.030921967643306375e-01
-9.412947522426894087e-02
-1.148445099146709336e-01
-1.037504871230464087e-01
-1.076231756987037769e-01
-1.104714117028863379e-01
-1.225775217592987437e-01
-9.430640851358514098e-02
-1.194498608395858641e-01
-1.195363020444301788e-01
-1.218274614104319642e-01
-1.138355362122522446e-01
-1.319456856021792579e-01
-1.007939967902618805e-01
-1.087746689083722434e-01
-1.010760429061012128e-01
-8.179085856869793003e-02
-1.157615193288715205e-01
-1.256306153343461351e-01
-1.269596411186436902e-01
-1.198862265121542620e-01
-1.142441517594583039e-01
-1.240588193600374589e-01
-1.028868822947915096e-01
-1.135575788336544018e-01
-9.042223309813560150e-02
-6.311200166727437555e-02
-1.019046757895310379e-01
-1.214640037658258481e-01
-1.193875058897100189e-01
-9.310783528456383074e-02
-1.182186391773642209e-01
-1.165149647748926071e-01
-1.183233698859406380e-01
-9.465829904236873482e-02
-1.061964033033889476e-01
-1.115257630474099787e-01
-1.163194484699863890e-01
-1.254217013842668371e-01
-1.162332321854261941e-01
-1.075640885016506815e-01
-1.029650812439113772e-01
-7.220930143321857564e-02
-1.176660662154474513e-01
-1.163195594098834496e-01
-1.157038002890990597e-01
-9.961579310368279261e-02
-1.285551794214025711e-01
-1.174299300328796730e-01
-1.326535751810798136e-01
-1.075830811816342880e-01
-1.322087385982671781e-01
-1.062507683523583740e-01
-1.058336211078679534e-01
-1.118094563149724663e-01
-9.804514631693612980e-02
-1.200387973869164598e-01
-1.043493384122903128e-01
-1.081812948240533090e-01
-1.247371691410444627e-01
-1.132589100070147681e-01
-1.168786811276947557e-01
-1.246446136403095845e-01
-1.217196101763542426e-01
-8.310860292021224338e-02
-1.018994751779102731e-01
-1.162018851597542424e-01
-1.296218202885121851e-01
-9.152411952637887205e-02
-1.011060847968845294e-01
-8.515914258088297384e-02
-1.141369334328790758e-01
-8.108256943915173598e-02
-1.293204358595082260e-01
-9.703563448532522007e-02
-1.100958127376587825e-01
-1.149303162295470387e-01
-1.439181802412847766e-01
-1.129527942067693330e-01
-1.150716800087759617e-01
-1.056879542871045907e-01
-9.682321364439250289e-02
-1.059802735700476339e-01
-1.125633187093058735e-01
-8.879103763256042392e-02
-1.291090920357081950e-01
-1.220105297056807009e-01
-1.298904355014909584e-01
-1.119805262192803685e-01
-1.199374252147127201e-01
-1.167357657174132868e-01
-1.118500093105794790e-01
-1.129957766565516664e-01
-9.038754105817953244e-02
-9.883910007223666028e-02
-1.136180675052543276e-01
-1.248214386509951951e-01
-1.341973654165249108e-01
-1.013932513958656911e-01
-1.154278348575237673e-01
-8.337867460512195239e-02
-9.912461395138252862e-02
-1.192598795548353019e-01
-1.289243164137333642e-01
-1.106182284436683927e-01
-1.202419443132120291e-01
-1.078979371337379506e-01
-1.331953513139616796e-01
-1.289490166074336031e-01
-1.201554501689385407e-01
-1.276009126925193582e-01
-9.046446694355883555e-02
-1.196040168552421484e-01
-1.023378565809279911e-01
-1.022020630699714827e-01
-1.221149587824771482e-01
-1.112508214014968355e-01
-7.700170336678785477e-02
-1.296755107555672970e-01
-1.179095599172755582e-01
-1.058707909988185619e-01
-1.234419977636248139e-01
-1.335879308096020179e-01
-1.019508762484113151e-01
-1.002068269592535227e-01
-1.067455672825819019e-01
-1.113096515315992741e-01
-1.059150396990945209e-01
-1.213668128973396099e-01
-1.038666465892530977e-01
-1.065789511336010936e-01
-1.284170692145044645e-01
-1.365561228596121890e-01
-1.135690000351488038e-01
-1.116945668455948393e-01
-1.308817746748673627e-01
-1.214781140178410462e-01
-1.418171477781441647e-01
-1.147600744559298391e-01
-1.066429805004887738e-01
-1.383583269325773801e-01
-9.236518127680326540e-02
-1.055664639673116190e-01
-1.328234235538049424e-01
-1.182738551460620208e-01
-1.272427455117060846e-01
-1.198567284625549345e-01
-1.200302143556686296e-01
-1.018000541325957270e-01
-1.177416089885512801e-01
-1.374482231627353612e-01
-1.028450288411043578e-01
-1.089746706282366528e-01
-1.290353872302875404e-01
-1.178756028152378316e-01
-1.421616556458189795e-01
-9.133401921790322564e-02
-1.489609464518023840e-01
-1.096494626427306635e-01
-1.114181473990176890e-01
-1.254581111304628460e-01
-1.069736389418349115e-01
-1.306996414458226063e-01
-1.029963342707237439e-01
-1.245354624999218951e-01
-1.233236743347259495e-01
-1.190936714398728724e-01
-1.102353337924976417e-01
-1.231634115143068059e-01
-1.415466208746054277e-01
-1.116957343386418833e-01
-9.978907481396456780e-02
-1.081709626088724896e-01
-1.162811179099492165e-01
-1.284130630604529144e-01
-1.256660732932743663e-01
-1.353599221424394983e-01
-1.284524244779219893e-01
-1.099904565808028922e-01
-1.343462018451636042e-01
-1.096069663968648883e-01
-1.127551468063005130e-01
-1.110878665344894184e-01
-1.194696392437390592e-01
-1.266602066962105866e-01
-9.083505610134624819e-02
-1.307519943353351866e-01
-1.325341644723189716e-01
-1.201082383057784780e-01
-9.774425675561987381e-02
-1.319619921112949457e-01
-1.374960333892409903e-01
-1.173566882976311426e-01
-1.248093423705769200e-01
-1.184466254633443349e-01
-1.193716104234680275e-01
-9.920389627456796533e-02
-1.281535512862052029e-01
-1.180168285534572564e-01
-1.263212207120676944e-01
-1.351943266418440537e-01
-9.875021508527818959e-02
-1.331408452283563415e-01
-1.238919325746802996e-01
-1.081079037139156679e-01
-1.427827810918849416e-01
-5.922556173300493054e-02
-1.258474917126971016e-01
-1.056489645792938886e-01
-1.090593135469598296e-01
-1.025522348982167292e-01
-1.258949212854361122e-01
-1.278512958632998242e-01
-1.282223457964649094e-01
-1.226208592641351569e-01
-1.107461840288669619e-01
-1.371290736854782477e-01
-1.188900879954432749e-01
-1.303577698089878611e-01
-9.946338496666708162e-02
-1.291547514822703191e-01
-1.283249741043729075e-01
-1.211898895871221654e-01
-1.099203124645608265e-01
-1.242942610370963707e-01
-1.425139196500239125e-01
-1.332432333043627737e-01
-1.280347458780807524e-01
-1.176952472548762063e-01
-1.319055540401895266e-01
-1.137363690529909627e-01
-1.199772788469696400e-01
-1.150393733526441364e-01
-1.001905721554766648e-01
-1.105100636363080396e-01
-1.120354946413856384e-01
-1.278376304226579996e-01
-1.133117590340862735e-01
-9.512939402137647604e-02
-1.292359381568054522e-01
-1.212875114050801922e-01
-1.233834663615456795e-01
-1.068754255890881077e-01
-1.256777065260331894e-01
-1.035460287984431710e-01
-1.189976816961733352e-01
-1.080846576061999104e-01
-1.037109401044189194e-01
-1.221031377805016221e-01
-1.282309696853226599e-01
-1.322305925205082278e-01
-1.173037272927194702e-01
-1.256819445012196945e-01
-1.127144936390320346e-01
-1.136447715410660586e-01
-1.208956645850386563e-01
-1.236694332596959683e-01
-1.279834819624987574e-01
-1.195399226659058234e-01
-1.234656288253417056e-01
-1.224554746526182181e-01
-1.287837014339201225e-01
-1.189883104287633303e-01
-1.213296783683058683e-01
-1.266986361991020715e-01
-1.302327259680407801e-01
-1.212056556827888348e-01
-1.191792128279678120e-01
-1.384397461185194467e-01
-1.061317950979642349e-01
-1.238828380972913923e-01
-1.129693149957876619e-01
-9.604333061181190290e-02
-1.366304716972635835e-01
-1.258823092437251490e-01
-1.138751892162322560e-01
-1.297556185194931044e-01
-1.137566871774873256e-01
-1.270837457009817983e-01
-8.228178492738130734e-02
-1.071061343432589824e-01
-1.164360535356463583e-01
-1.220050271463856140e-01
-1.407981268369066785e-01
-9.399107158937043682e-02
-1.123754099838251141e-01
-1.027654762584885723e-01
-1.080696935614259419e-01
-1.112715425554765825e-01
-1.035537206589275810e-01
-1.176890773042208321e-01
-1.161503448929418619e-01
-1.214212679364753272e-01
-1.218981946864929611e-01
-1.331315697591538838e-01
-1.466065809029967471e-01
-1.006027687986393027e-01
-1.474352506351533920e-01
-1.393175935296462609e-01
-1.215142709330294113e-01
-1.155002208875505754e-01
-1.250217296931053490e-01
-1.059639891968076481e-01
-1.145614556615804636e-01
-1.316190797815013080e-01
-1.143053557341437293e-01
-1.301996966792181576e-01
-1.199795715597875984e-01
-1.284570026927887576e-01
-1.335167752267678587e-01
-1.430917201148890205e-01
-1.318126451260437926e-01
-1.102851963955290421e-01
-1.352539074773852212e-01
-1.156722528698065772e-01
-1.262746891141481309e-01
-1.241182450641069024e-01
-1.025270143352028651e-01
-1.225483115291807062e-01
-1.316146414408473631e-01
-1.142364665439822291e-01
-1.130750709871053139e-01
-1.038654139581129676e-01
-1.210913379826031311e-01
-1.105953705075875260e-01
-1.352732774377123637e-01
-1.228175536920294852e-01
-1.012869572089826475e-01
-1.218215889229117554e-01
-1.435174657338970650e-01
-1.129284454794008408e-01
-1.109759920430500868e-01
-1.302308844264860044e-01
-1.148787420614800214e-01
-1.067391227685928062e-01
-1.064168013564816551e-01
-1.360012057632696836e-01
-1.152814555292897142e-01
-1.047665805775445103e-01
-1.283601034859370438e-01
-1.178374074805385030e-01
-1.001334163990778153e-01
-1.151833349049218996e-01
-1.312849179716550074e-01
-1.291395029504588399e-01
-1.331573938069552099e-01
-1.117373895070274542e-01
-1.112854910700616234e-01
-1.184570356219531023e-01
-1.256416120098667044e-01
-9.997661269356108993e-02
-1.065878628681075635e-01
-1.026426635881634436e-01
-1.040549560309749905e-01
-1.221118965770725817e-01
-1.025871029907136356e-01
-1.410016196857698523e-01
-1.332481966846778554e-01
-9.943078461546753233e-02
-1.355952303537328596e-01
-1.441284288963673998e-01
-1.319300223567182184e-01
-1.413662318867639767e-01
-1.285816195995755640e-01
-1.300270386644324094e-01
-1.353812373046408279e-01
-1.217122958879194305e-01
-1.411504875338300824e-01
-1.102796169660742870e-01
-1.285617144651350352e-01
-1.182606331652198417e-01
-1.021371153083505262e-01
-1.105310773942348446e-01
-1.192668314903874427e-01
-1.240404736461515334e-01
-1.116643861877528870e-01
-1.310956230644746423e-01
-1.004816573868599072e-01
-1.118984305222760767e-01
-1.196656614905740046e-01
-1.245965647477513261e-01
-1.217772482732022848e-01
-1.123816074348954475e-01
-1.233081829042862176e-01
-1.267261933923256034e-01
-1.204864836583393606e-01
-1.279623170435742474e-01
-1.175283197612038283e-01
-1.359303326317209404e-01
-1.286186604441619807e-01
-1.349767716950167618e-01
-1.257885826036994892e-01
-1.185063140166390111e-01
-1.000797652093622370e-01
-1.002423169859613938e-01
-1.125534914681510651e-01
-1.212120965147468338e-01
-1.130678571127818888e-01
-1.147396182224992012e-01
-1.335173090185614586e-01
-1.149773202476732925e-01
-1.436859538987306228e-01
-1.336820989894424438e-01
-1.165180117349423200e-01
-1.136438165444604437e-01
-1.151177896619269420e-01
-1.403064008626929149e-01
-1.245912611914025414e-01
-1.311108319475155215e-01
-1.255434276822403328e-01
-1.489271484858303851e-01
-1.319269115924474600e-01
-1.359288084965872834e-01
-1.458434832653277002e-01
-1.253380228089572279e-01
-1.316469735125455343e-01
-1.371331873357047593e-01
-1.258159497307457519e-01
-9.209526862974556916e-02
-1.225531025061004781e-01
-1.337574862988444857e-01
-1.225246798798647757e-01
-1.014800860115233350e-01
-1.423278851380891108e-01
-1.341056248535886786e-01
-1.133051872915842861e-01
-1.112866160096558504e-01
-1.146187249362920907e-01
-1.258563216756956593e-01
-1.262671275826419970e-01
-1.150873928499848570e-01
-1.172253337503168791e-01
-1.483844626351102369e-01
-1.082395587630551048e-01
-1.515131756481960246e-01
-1.269700555740116699e-01
-1.121257492259430388e-01
-1.234179519858605301e-01
-1.229039949977046298e-01
-1.326652274393099462e-01
-1.254987448582568776e-01
-1.165850357363573953e-01
-1.180196590485280417e-01
-1.313626986230411464e-01
-1.154845859661210866e-01
-1.245387970192586985e-01
-1.218459613285705206e-01
-9.213867319448544591e-02
-1.173829400644984117e-01
-1.172799828385897719e-01
-1.087734102585227319e-01
-1.150009085755530347e-01
-1.320089596566161316e-01
-1.267929334609025627e-01
-1.268254941855549989e-01
-1.178756505689893264e-01
-1.071190198369668944e-01
-1.339951523496003272e-01
-1.283399492443476342e-01
-1.277529846105893985e-01
-1.088754508131326987e-01
-1.281704394828195037e-01
-1.156906279491437539e-01
-1.394270888080394177e-01
-1.168382566616157497e-01
-1.235189394354172798e-01
-1.152745996329129913e-01
-1.396513598901029940e-01
-1.377792962984085434e-01
-1.326125496436088846e-01
-1.367482184774768406e-01
-1.337429639521292568e-01
-1.247313842150704899e-01
-1.105571802779387047e-01
-1.258671287547601381e-01
-9.776608426514075967e-02
-1.265621214119196369e-01
-1.160064667096723234e-01
-1.536987306286751731e-01
-1.397759034707635462e-01
-1.349699282835398750e-01
-1.427967772646982492e-01
-1.438206048932763603e-01
-1.491993407230424729e-01
-1.134621535101014572e-01
-1.557342246382374396e-01
-1.233294782919445998e-01
-1.248964305575935851e-01
-1.086772336221267787e-01
-1.333452550585577379e-01
-1.274659291702083252e-01
-1.330764459566865787e-01
-1.477656731844912419e-01
-1.456068067943442623e-01
-1.186446937453345535e-01
-1.267344434830492417e-01
-9.072089180058834357e-02
-1.342840076370897251e-01
-1.524530349049338096e-01
-1.256540091520441660e-01
-1.453231697005316070e-01
-1.466834020895942114e-01
-1.570656594946707729e-01
-1.206247015291759678e-01
-1.327262498068704777e-01
-1.443132269820200930e-01
-1.225000155418014131e-01
-1.322052135411740936e-01
-1.268030982733771017e-01
-1.270497987743986479e-01
-1.222016023791347161e-01
-1.319194369441982484e-01
-1.260056696456085812e-01
-1.238679291365632623e-01
-1.330526366070731992e-01
-1.207893007687407538e-01
-1.209325766512684558e-01
-1.468932677967463851e-01
-1.719562308130613837e-01
-1.426926537442791965e-01
-1.278274709402659193e-01
-9.841529614946351034e-02
-1.274855663347180534e-01
-1.266586304583418587e-01
-1.163910864703232018e-01
-1.289285276731599039e-01
-1.247796063958696577e-01
-1.108671229316836732e-01
-1.279441307337030598e-01
-1.323824192393324717e-01
-1.148647006655670599e-01
-1.363839159631392850e-01
-1.332029682528080849e-01
-1.344474705004657933e-01
-1.367238845484685383e-01
-1.335534990117365484e-01
-1.439587726096330511e-01
-1.328971632168902683e-01
-1.375491298231357462e-01
-1.095314314046021836e-01
-1.157565431148918772e-01
-1.194278910513707076e-01
-1.559867982990391366e-01
-1.514678140429510100e-01
-1.264752359230614243e-01
-1.366576603361092102e-01
-1.428066464267074009e-01
-1.483544048785320757e-01
-1.200454124665889383e-01
-1.255427601016708139e-01
-1.483210888494326529e-01
-1.141360826534569828e-01
-1.240695570381812191e-01
-1.235047977560854437e-01
-1.304485568759947423e-01
-1.381706302576841683e-01
-1.277068982971127920e-01
-1.391609111117705910e-01
-1.233950734560814444e-01
-1.309470696587378691e-01
-1.419505624932928256e-01
-1.467750272321525218e-01
-1.592630341104361302e-01
-1.397758600972417720e-01
-1.201341994109099975e-01
-1.398830054127877531e-01
-1.292237613639052596e-01
-1.324096967370565481e-01
-1.143786484961485383e-01
-1.093863477267330714e-01
-1.365395223903592137e-01
-1.182329548766769961e-01
-1.240054125276989772e-01
-1.179051281450890498e-01
-1.374468681412626958e-01
-1.128164188193498951e-01
-1.365856301034616416e-01
-1.354552773414576250e-01
-1.106944477353907774e-01
-1.093476899523672247e-01
-1.321728770127534591e-01
-1.475246854008524233e-01
-1.065997992504143788e-01
-1.338931177177076770e-01
-1.498524110962353162e-01
-1.254203245594680827e-01
-1.372340899333044373e-01
-1.310547253129164258e-01
-1.306258041803230741e-01
-1.336287141818771618e-01
-1.303837849043376351e-01
-1.410345568780706771e-01
-1.321890305511650154e-01
-1.401530411811043320e-01
-1.386581004581219356e-01
-1.340983460355328893e-01
-9.110685325769705967e-02
-1.409329526049984960e-01
-1.323484913538730823e-01
-1.184218498432497990e-01
-1.448736182523574223e-01
-1.321851655218035937e-01
-1.230250823870676913e-01
-1.238401709410606594e-01
-1.516467125581620612e-01
-9.822764146299446664e-02
-1.402805460766970713e-01
-1.309707745054148331e-01
-1.185065319395636335e-01
-1.356640082684378301e-01
-1.268274373779293418e-01
-1.400927734702017702e-01
-1.382742822005090244e-01
-1.311039145916501891e-01
-1.427981716030713444e-01
-1.265531567005916680e-01
-1.294520498364559180e-01
-1.267327969406029931e-01
-1.357498358879171418e-01
-1.215093882521840057e-01
-1.499375156942012177e-01
-1.375199573479843063e-01
-1.186985891839850704e-01
-1.372888395821636187e-01
-1.510526238903238117e-01
-1.310085199010210810e-01
-1.327266387834277195e-01
-1.292522822656108905e-01
-1.100251693517893536e-01
-1.463419070373798148e-01
-1.223947983791001948e-01
-1.258306179509376954e-01
-1.221858565992615664e-01
-1.457364762612501086e-01
-1.232862870202897643e-01
-1.368594822870986549e-01
-1.101864565961032660e-01
-1.217636924345976701e-01
-1.236312239091044429e-01
-1.346182447853483122e-01
-1.303046078074247549e-01
-1.375718891814990685e-01
-1.276279931106997223e-01
-1.369250375096709715e-01
-1.338647705739635652e-01
-1.500051166263503266e-01
-1.340136052882660300e-01
-1.517893648642194837e-01
-1.310123608233129400e-01
-1.122518011970873447e-01
-1.413857260235231728e-01
-1.255958557309491963e-01
-1.403323592087018790e-01
-1.485192230963971183e-01
-1.511036811587932183e-01
-1.248610458168377124e-01
-1.320791126995377873e-01
-1.301250819611116105e-01
-1.331387353993294387e-01
-1.453236310057094693e-01
-1.252235990541172017e-01
-1.418464974755452579e-01
-1.428708889528942927e-01
-1.186187617964531704e-01
-1.304476028432890733e-01
-1.409765894740502012e-01
-1.398643733614963469e-01
-1.311351811559680891e-01
-1.251036503959149504e-01
-1.302688632446536710e-01
-1.340677800988801793e-01
-1.415815238580004354e-01
-1.087559451147388917e-01
-1.442115880175375009e-01
-1.288641878532978957e-01
-1.380004953618367003e-01
-1.103658588801584572e-01
-1.259097118857441522e-01
-1.389072234203133915e-01
-1.513149658445717416e-01
-1.467264069692738870e-01
-1.229216206074928430e-01
-1.350073056062691956e-01
-1.380022100952077169e-01
-1.168700329212943589e-01
-1.526563607789709065e-01
-1.256255899772334983e-01
-1.466403699621147416e-01
-1.099347137965425020e-01
-1.347810004854875787e-01
-1.317079695074668544e-01
-1.062883431042672688e-01
-1.459853656849620374e-01
-1.178102271274151930e-01
-1.536616307884626498e-01
-1.308399790950403319e-01
-1.205129133763571253e-01
-1.414030171553095350e-01
-1.300944933903972200e-01
-1.480058314674977948e-01
-1.300836644314483370e-01
-1.387505191475418287e-01
-1.429190230669837858e-01
-1.290541128831934337e-01
-1.131602444457611018e-01
-1.201717797559587048e-01
-1.488436809989452936e-01
-1.554249235387381578e-01
-1.341594712688891911e-01
-1.194909072350546636e-01
-1.409418038882329083e-01
-1.380640068640254792e-01
-1.388486479622319802e-01
-1.384075867466451615e-01
-1.347065442401529922e-01
-1.232154850014300779e-01
-1.540252846291552957e-01
-1.390248033574094655e-01
-1.425630263732096115e-01
-1.369322729067521116e-01
-1.497797742369958163e-01
-1.314569232151711342e-01
-1.452506790133531456e-01
-1.556943797373559202e-01
-1.125231911408357821e-01
-1.237802558067699898e-01
-1.182892754011059672e-01
-1.539737335969397769e-01
-1.186121663384218788e-01
-1.522287673530210439e-01
-1.325163518809417684e-01
-1.412443044754320698e-01
-1.343329444939232731e-01
-1.340848756796303165e-01
-1.305625106598076735e-01
-1.469252342460471428e-01
-1.316764901910331409e-01
-1.607705419637183442e-01
-1.245987790669681600e-01
-1.310590617491596832e-01
-1.498752420438995148e-01
-1.314958987444549698e-01
-1.440142502622824283e-01
-1.372434540905863587e-01
-1.484145535813379546e-01
-1.333688639755691296e-01
-1.243013368023770798e-01
-1.469095035940944927e-01
-1.431893855652442149e-01
-1.300232217063590490e-01
-1.382495281803937104e-01
-1.598509906901049715e-01
-1.401717573629468749e-01
-1.423573380743515249e-01
-1.573618768302845472e-01
-1.610945662399310141e-01
-1.406747758927510972e-01
-1.502421943671594928e-01
-1.114362573830271624e-01
-1.557368282037092933e-01
-1.350446824056891759e-01
-1.451032116060541888e-01
-1.109476426568059976e-01
-1.224151328430126140e-01
-1.303035190369994656e-01
-1.266090479508709121e-01
-1.336577073237234792e-01
-1.453171137686609660e-01
-1.560848154742635885e-01
-1.394204247881329628e-01
-1.407672970531291812e-01
-1.508832439831902794e-01
-1.283497289900655813e-01
-1.381091242167585553e-01
-1.370348228295215631e-01
-1.477848183724013165e-01
-1.385470544014259509e-01
-1.279865057013312990e-01
-1.304610021453934954e-01
-1.409626624462441691e-01
-1.344659233372150764e-01
-1.305358968961242705e-01
-1.463891346264868110e-01
-1.342616623617971516e-01
-1.523736275181075683e-01
-1.505622918305141444e-01
-1.254678196999076678e-01
-1.434507853271247690e-01
-1.560667151623615911e-01
-1.442027155724746046e-01
-1.357485372938395940e-01
-1.250431622427816414e-01
-1.411961162189085128e-01
-1.458687986100471179e-01
-1.246114359236418084e-01
-1.428512035841094374e-01
-1.296080581039873447e-01
-1.275042037531882722e-01
-1.481488949544105815e-01
-1.385187883084705585e-01
-1.205932190145290739e-01
-1.467115389493202637e-01
-1.426171633875255862e-01
-1.264286441035510355e-01
-1.640351640085002949e-01
-1.285665724008240585e-01
-1.284862429971191933e-01
-1.441048918610592366e-01
-1.270936254914728503e-01
-1.520268797230498459e-01
-1.527799078461076210e-01
-1.520998621884845636e-01
-1.347439498502013555e-01
-1.379353029293087507e-01
-1.398914202001112772e-01
-1.463354519309514601e-01
-1.494729055415202901e-01
-1.596550095664425184e-01
-1.492646629298729766e-01
-1.463268352048259502e-01
-1.210582029800913312e-01
-1.378007211875148241e-01
-1.337167502240829697e-01
-1.319464448948462765e-01
-1.494981258440568894e-01
-1.487765972971664685e-01
-1.111234918040161918e-01
-1.407095314312748480e-01
-1.264952145136293282e-01
-1.402949203775012421e-01
-1.004887666682268560e-01
-1.301583397691329913e-01
-1.187052150006994294e-01
-1.316425719008765260e-01
-1.512235989198605079e-01
-1.375225384522356931e-01
-1.342089843191702769e-01
-1.357840628218738577e-01
-1.177000698713018129e-01
-1.401614667523439772e-01
-1.258676623084412360e-01
-1.470241151799153156e-01
-1.348792623060093288e-01
-1.313703387708318737e-01
-1.565329633376685847e-01
-1.413958598566473490e-01
-1.453759080479360699e-01
-1.490390878337559954e-01
-1.254477140215825848e-01
-1.326920153426790205e-01
-1.358966799869559539e-01
-1.541393869537142913e-01
-1.378102631365284991e-01
-1.302483349758016551e-01
-1.481782031194847638e-01
-1.432115248871794755e-01
-1.387460823505463903e-01
-1.408836842287726210e-01
-1.260780006788182195e-01
-1.471709098927885262e-01
-1.385385395747264492e-01
-1.413573002401331824e-01
-1.257458906560518508e-01
-1.383933954582960146e-01
-1.376871899166145496e-01
-1.350470213894034155e-01
-1.406225491746065093e-01
-1.158260989145633302e-01
-1.239087946940550661e-01
-1.433554884362348292e-01
-1.252731315508670840e-01
-1.339939946512116453e-01
-1.464706310047179383e-01
-1.359848571345174673e-01
-1.435883131812642766e-01
-1.522944047389360733e-01
-1.605720115171133944e-01
-1.436502860430429185e-01
-1.463039973758812340e-01
-1.439419656397764591e-01
-1.352839168166637962e-01
-1.402958461513108823e-01
-1.438155163680336912e-01
-1.358639979281389687e-01
-1.478036422414636675e-01
-1.255763137182421274e-01
-1.509947865762667485e-01
-1.491079981149602274e-01
-1.343854489042728695e-01
-1.505215467905111626e-01
-1.649220436794270328e-01
-1.548144854538044124e-01
-1.397583458382054000e-01
-1.302859269359691319e-01
-1.379639742843149497e-01
-1.536970623963323790e-01
-1.599652622173271532e-01
-1.545398294401781614e-01
-1.386379226829252409e-01
-1.387356955518714019e-01
-1.108785519835893407e-01
-1.482123526665112823e-01
-1.511246145368886906e-01
-1.221643193064031185e-01
-1.578474000345459483e-01
-1.452125366051433830e-01
-1.212991993947957620e-01
-1.312275311637154662e-01
-1.353587774318561754e-01
-1.070047059030075215e-01
-1.530325614666406819e-01
-1.459567869798006068e-01
-1.357905460794735508e-01
-1.262868768716396695e-01
-1.315601899899390137e-01
-1.580820886854489848e-01
-1.646457774743667613e-01
-1.367620771452988659e-01
-1.436175205561452950e-01
-1.505907983919966275e-01
-1.295230690776570659e-01
-1.446884905191636039e-01
-1.313218149251600964e-01
-1.270243925493947657e-01
-1.455872705916596288e-01
-1.628386172145556698e-01
-1.507017146928886220e-01
-1.180344107402097609e-01
-1.411287387261279391e-01
-1.351883954128650367e-01
-1.528368398463602063e-01
-1.434310581498380310e-01
-1.352139640760021966e-01
-1.459639449068365624e-01
-1.426473963890406704e-01
-1.484909011002084056e-01
-1.393503226504603787e-01
-1.207459052764313923e-01
-1.561986315726608676e-01
-1.299961503639226190e-01
-1.518337793245718437e-01
-1.338083339649216996e-01
-1.373946430958198073e-01
-1.407678603286793284e-01
-1.338472085643478138e-01
-1.569507576956237216e-01
-1.414223546036206258e-01
-1.460701789426301911e-01
-1.344859500767900395e-01
-1.258172210066605401e-01
-1.374030972971386766e-01
-1.457107673220583433e-01
-1.618673677269872602e-01
-1.406815880022978527e-01
-1.437609519125626345e-01
-1.272575788730885560e-01
-1.574064372492178232e-01
-1.261973170776053421e-01
-1.547684969142018030e-01
-1.544422731803439530e-01
-1.331204688438918093e-01
-1.203743350177442772e-01
-1.412003736558036793e-01
-1.528974887005623007e-01
-1.389348027411398401e-01
-1.431192513537826727e-01
-1.330960879335591485e-01
-1.318409699840132898e-01
-1.369683909980581038e-01
-1.672623487908882767e-01
-1.249353586302271307e-01
-1.350179592899112824e-01
-1.337562282413570502e-01
-1.632020318262145386e-01
-1.469520213346932891e-01
-1.473835421388416667e-01
-1.362671477788687524e-01
-1.300171433532213427e-01
-1.513267802305120480e-01
-1.193118127552632440e-01
-1.328736375494018740e-01
-1.385268037981880473e-01
-1.678433689347363922e-01
-1.425844592156030322e-01
-1.479787342772699854e-01
-1.348565210249227098e-01
-1.534500178791816383e-01
-1.485251542412228398e-01
-1.478367818095118191e-01
-1.242518375268569508e-01
-1.480718029004169378e-01
-1.503975826342248412e-01
-1.285419944549580362e-01
-1.569893800986434940e-01
-1.529371727625746247e-01
-1.536636161008081425e-01
-1.519252549648754114e-01
-1.486929941093735330e-01
-1.417840977034798555e-01
-1.485148402508779664e-01
-1.047241829856524892e-01
-1.564323367515400853e-01
-1.434211388509578078e-01
-1.495093313979272420e-01
-1.330663306919368516e-01
-1.714793508281969581e-01
-1.453058123183066930e-01
-1.443180082419318055e-01
-1.328850416743273810e-01
-1.540312143964312486e-01
-1.309441550864734183e-01
-1.583928613469055835e-01
-1.651877132139787929e-01
-1.409914663743054020e-01
-1.414385563085190367e-01
-1.602604787140951836e-01
-1.620873244029892302e-01
-1.551984154671163241e-01
-1.350406668918839315e-01
-1.300046202522864569e-01
-1.552261630397913650e-01
-1.604260764843938314e-01
-1.588959415671196140e-01
-1.533096349729990704e-01
-1.498345045601625070e-01
-1.293407167817277326e-01
-1.491553146513591999e-01
-1.431396392108277571e-01
-1.432740002386511391e-01
-1.518094499623537652e-01
-1.520679796003983064e-01
-1.395668640014499362e-01
-1.522115381807654377e-01
-1.400782649575053607e-01
-1.257024316016294718e-01
-1.537054906612898841e-01
-1.674984064604765899e-01
-1.620353616857826695e-01
-1.531694080732255991e-01
-1.276954666001713645e-01
-1.511843692214688006e-01
-1.249784648387685243e-01
-1.410543093339423626e-01
-1.442724241671184127e-01
-1.439702733966178316e-01
-1.610654167575401030e-01
-1.403846021279580858e-01
-1.553865305552281362e-01
-1.397055389842933315e-01
-1.548172147775870588e-01
-1.512167052295017855e-01
-1.514484007170439350e-01
-1.456347850846289593e-01
-1.438460633766891206e-01
-1.514954734133539815e-01
-1.520738401511048388e-01
-1.554815260582271541e-01
-1.367592026177416042e-01
-1.430311427284432224e-01
-1.436624114186334511e-01
-1.549587360300720418e-01
-1.369571720064248210e-01
-1.413521840710059707e-01
-1.229687185520318138e-01
-1.582323121642681685e-01
-1.475371497221630301e-01
-1.252476249830636323e-01
-1.543480254789988126e-01
-1.522944000312680957e-01
-1.548009964301580443e-01
-1.584183933962043933e-01
-1.657033782833765012e-01
-1.424111600616467244e-01
-1.464547155541432721e-01
-1.429612053878475120e-01
-1.384004110227697038e-01
-1.555728923489114734e-01
-1.094551301503596530e-01
-1.491662275384916247e-01
-1.574687087274476982e-01
-1.411497784905662300e-01
-1.466523022630549788e-01
-1.429406528051789249e-01
-1.503063619742107671e-01
-1.538559242843538788e-01
-1.385096799919473265e-01
-1.668379872774248540e-01
-1.607406596028723433e-01
-1.583680900042308826e-01
-1.549037359743348219e-01
-1.515755847430539094e-01
-1.277164427496398635e-01
-1.472988272602535620e-01
-1.337177182043503276e-01
-1.478423901276689212e-01
-1.440902060987082067e-01
-1.273828353539754044e-01
-1.692661256459313812e-01
-1.527875885919292021e-01
-1.553220441771995253e-01
-1.598653244115320615e-01
-1.476683362331854821e-01
-1.494126227452297062e-01
-1.541699260949501993e-01
-1.571709274504251297e-01
-1.495440521150579738e-01
-1.413180697324683266e-01
-1.558858305074224959e-01
-1.514933875111309503e-01
-1.552916553536792255e-01
-1.269422576463463681e-01
-1.367867707848842707e-01
-1.625838996021879423e-01
-1.421262144201789757e-01
-1.306241578449279517e-01
-1.605375042351212533e-01
-1.503097211876175676e-01
-1.643623531961414530e-01
-1.466732011892126764e-01
-1.732010122341789138e-01
-1.444223457759918339e-01
-1.472395454197349685e-01
-1.534712087015748794e-01
-1.363256383755674650e-01
-1.514611879850029652e-01
-1.518375865360167831e-01
-1.575616045477862825e-01
-1.282742898973530665e-01
-1.231178604376227947e-01
-1.237497409644219282e-01
-1.357640601897071864e-01
-1.639457167005149152e-01
-1.499654370103758183e-01
-1.539986158644590653e-01
-1.530188530849702078e-01
-1.456077328744198041e-01
-1.481948814739159903e-01
-1.664541119205749375e-01
-1.611048991173571199e-01
-1.355729347863173506e-01
-1.408306812154381527e-01
-1.481323927714345845e-01
-1.369718787700222873e-01
-1.510712555422211167e-01
-1.604552070422830545e-01
-1.306766930763603729e-01
-1.499866769230950858e-01
-1.497889166689353735e-01
-1.573042359216934860e-01
-1.272649087446452443e-01
-1.633889635857304901e-01
-1.470260194572321211e-01
-1.693273386783217260e-01
-1.525805598453887912e-01
-1.516333364900341596e-01
-1.439515973950792893e-01
-1.526810766153904042e-01
-1.524916761687137579e-01
-1.573128983569372641e-01
-1.536113465024039892e-01
-1.488793502490900755e-01
-1.355324920605948114e-01
-1.633032903322446383e-01
-1.539110692043928752e-01
-1.189340880585539467e-01
-1.619922764444041152e-01
-1.714075479531768920e-01
-1.418313336675415537e-01
-1.244460113864716277e-01
-1.548327386505579939e-01
-1.497525243622658264e-01
-1.526083683609024688e-01
-1.407218057666467237e-01
-1.645402978395101579e-01
-1.440615129933059124e-01
-1.492735472165679089e-01
-1.502454631551621567e-01
-1.663882749286313689e-01
-1.557280261255236387e-01
-1.535639518079949806e-01
-1.571899057392185939e-01
-1.537442449440544756e-01
-1.518141961794199635e-01
-1.338075246949047004e-01
-1.476930011821512290e-01
-1.322721921870951833e-01
-1.554339494715705761e-01
-1.528959502449599439e-01
-1.382767247167785707e-01
-1.618172787388027223e-01
-1.574325502041706293e-01
-1.662432750317811014e-01
-1.458100956224640532e-01
-1.426554621673451761e-01
-1.399743298621771437e-01
-1.532238682370840321e-01
-1.343161968496427716e-01
-1.537768888690456415e-01
-1.470047287731931773e-01
-1.363165678919468493e-01
-1.649778804720738734e-01
-1.495792431892910002e-01
-1.362567657008534328e-01
-1.334856291724512700e-01
-1.482776699204696180e-01
-1.541281511940731652e-01
-1.436190875191059313e-01
-1.605885041004774805e-01
-1.606183998790707002e-01
-1.459008459499648025e-01
-1.462642989397452964e-01
-1.501743071933649420e-01
-1.574279464434461262e-01
-1.440840548087905237e-01
-1.554658297819727086e-01
-1.718982933899175780e-01
-1.498798427906058717e-01
-1.461770078079034085e-01
-1.356362806149316036e-01
-1.410489484616874734e-01
-1.454697970899567760e-01
-1.333327942812135569e-01
-1.439527482513798529e-01
-1.486922464238868979e-01
-1.621188229651921442e-01
-1.307230573544763408e-01
-1.492286247758499163e-01
-1.451758165340172602e-01
-1.781435253458555634e-01
-1.644445798602277853e-01
-1.437481106333177161e-01
-1.541237745184681207e-01
-1.528141336509562520e-01
-1.518106638020057797e-01
-1.469437666871684089e-01
-1.402928918502814315e-01
-1.610392003199647148e-01
-1.569677183065580628e-01
-1.600908827126214518e-01
-1.608148826351191718e-01
-1.579535253434187492e-01
-1.536733106852149200e-01
-1.570059147333089378e-01
-1.541590895955709806e-01
-1.497235420765898051e-01
-1.519515153496843740e-01
-1.651707743501099057e-01
-1.606263835098085957e-01
-1.475958148066594255e-01
-1.607157029660569447e-01
-1.417175307242395654e-01
-1.528674232278407485e-01
-1.684995547742957345e-01
-1.440898533310287777e-01
-1.665710929934220708e-01
-1.588582935608701396e-01
-1.595278599124496932e-01
-1.507925951871086356e-01
-1.497179483466630767e-01
-1.592599197122615273e-01
-1.591245267978399769e-01
-1.596447780601398247e-01
-1.354066714743538957e-01
-1.666961824044458085e-01
-1.582548159417335731e-01
-1.133040112778811864e-01
-1.571373157901734263e-01
-1.301632603855809589e-01
-1.236883385241960842e-01
-1.480549284431952606e-01
-1.632235462619593125e-01
-1.610353767122743585e-01
-1.713278915214017373e-01
-1.613753567642426390e-01
-1.478280173365455474e-01
-1.459697825357505474e-01
-1.546450695597848535e-01
-1.571194620176434575e-01
-1.225187441387208531e-01
-1.410049879066953282e-01
-1.701500099233693997e-01
-1.569665743634614530e-01
-1.472140751663319480e-01
-1.625357306899284371e-01
-1.509234268871145479e-01
-1.462834586589710772e-01
-1.463805098560165552e-01
-1.578652256995333736e-01
-1.522692189479952496e-01
-1.446236490459486823e-01
-1.363387283953661488e-01
-1.443616768749337309e-01
-1.593253998908427393e-01
-1.421742775071395959e-01
-1.409207818079550589e-01
-1.639647060758734065e-01
-1.636978776683957748e-01
-1.561769935548976140e-01
-1.394267102495377886e-01
-1.563377199395166728e-01
-1.514613749684221022e-01
-1.491250913611625872e-01
-1.462348379419723954e-01
-1.422429690038567451e-01
-1.739287182029446988e-01
-1.578732085975777244e-01
-1.395490807728228255e-01
-1.485256798859042049e-01
-1.497869756945752195e-01
-1.516341398376805372e-01
-1.634970512609571769e-01
-1.528671822049678386e-01
-1.483379817519525079e-01
-1.525697935590118459e-01
-1.733999013169362780e-01
-1.507299319499951773e-01
-1.569481766711751936e-01
-1.728459031254619971e-01
-1.447721980124511976e-01
-1.456607510395390437e-01
-1.671599307582193883e-01
-1.606258435030070153e-01
-1.665208426090121208e-01
-1.559852215960342015e-01
-1.582117063510937727e-01
-1.454380527316536109e-01
-1.577542881697683863e-01
-1.555411561611070304e-01
-1.493081923263694100e-01
-1.424881648920772459e-01
-1.542382077510654204e-01
-1.496101617083987478e-01
-1.661785617553788452e-01
-1.551757983042369449e-01
-1.564987420388468109e-01
-1.336553039753495264e-01
-1.279668756657642015e-01
-1.555992954712535348e-01
-1.660972057507626998e-01
-1.335295497589644720e-01
-1.586548069022975516e-01
-1.467611888833768030e-01
-1.799566175049944761e-01
-1.660493780972142341e-01
-1.490544305935487535e-01
-1.473772695916608921e-01
-1.533658309628453120e-01
-1.590124387180976429e-01
-1.632869449186490629e-01
-1.466291277475050003e-01
-1.506084352190704412e-01
-1.483646928355412120e-01
-1.560732864095006889e-01
-1.671761495501293548e-01
-1.676382396479878245e-01
-1.430333489603946573e-01
-1.491224908380952008e-01
-1.559623042879280941e-01
-1.587164488858557321e-01
-1.504297990078567737e-01
-1.585505011631139216e-01
-1.639319697544671106e-01
-1.476398595704949135e-01
-1.538121497477952238e-01
-1.579635681635402356e-01
-1.662881697193360209e-01
-1.603699152534210082e-01
-1.547665254585801897e-01
-1.593559112122359400e-01
-1.469740783742590207e-01
-1.558993040714959089e-01
-1.574422063983771103e-01
-1.570906295338613534e-01
-1.456777579450120041e-01
-1.578599019362333933e-01
-1.637095161006039412e-01
-1.398684839908976296e-01
-1.516658922788669817e-01
-1.353665597298713552e-01
-1.435257363234363204e-01
-1.638047161975084709e-01
-1.553934429532969064e-01
-1.432501011526034207e-01
-1.426912337334371728e-01
-1.445705978360972976e-01
-1.564075078992893664e-01
-1.462969686506524758e-01
-1.625360922701189204e-01
-1.372159755932397251e-01
-1.399386802313170308e-01
-1.463369999160868129e-01
-1.674264621930904862e-01
-1.571143676997920346e-01
-1.625075485036214795e-01
-1.532421273317976784e-01
-1.369976552197393616e-01
-1.453509294001781305e-01
-1.630675489843348147e-01
-1.616568041813211676e-01
-1.478119153963581012e-01
-1.534480393331791315e-01
-1.586714804115538224e-01
-1.507647769356169620e-01
-1.590118927869728638e-01
-1.632061612184281252e-01
-1.668092164257533594e-01
-1.419389918556927810e-01
-1.707037321347182612e-01
-1.331810550577404162e-01
-1.556648209184926246e-01
-1.628710765420951223e-01
-1.661357237512599561e-01
-1.527946877979720619e-01
-1.578170636953062089e-01
-1.644056539459781696e-01
-1.532241622886134913e-01
-1.610293402855085820e-01
-1.403940327027074220e-01
-1.635144490505504866e-01
-1.377090392779371786e-01
-1.481390550550258089e-01
-1.445013079644795750e-01
-1.526061111425663364e-01
-1.468176264111661078e-01
-1.480275212714377564e-01
-1.501060959842080433e-01
-1.475082239747696478e-01
-1.707797061929995641e-01
-1.562879827951250133e-01
-1.575313679695841962e-01
-1.563909170749826771e-01
-1.366943036416000123e-01
-1.637414240977442259e-01
-1.595612849292614432e-01
-1.374301142686474297e-01
-1.573346246249167080e-01
-1.300296406607364119e-01
-1.470141485906183154e-01
-1.640636870978630646e-01
-1.448243363550097140e-01
-1.545126442337811656e-01
-1.460074459255029933e-01
-1.619785650086217055e-01
-1.588966589354271486e-01
-1.422752498888200379e-01
-1.651192064819753669e-01
-1.330437602833902666e-01
-1.437076796091043551e-01
-1.513052745033358348e-01
-1.499314486262879054e-01
-1.555130249836931544e-01
-1.348381988500925166e-01
-1.191457607628227250e-01
-1.625428476925964427e-01
-1.226896912308156479e-01
-1.209073968482807238e-01
-1.385057064376143121e-01
-1.634414186461111695e-01
-1.645020736071357847e-01
-1.270687370056287901e-01
-1.657186853830929785e-01
-1.545149542054851943e-01
-1.764055549379694443e-01
-1.479094953300618687e-01
-1.538156861289766697e-01
-1.430050328039247087e-01
-1.627378795121085520e-01
-1.561960472125494825e-01
-1.486030003057122462e-01
-1.506715779344527384e-01
-1.353212743652546790e-01
-1.594156517049756805e-01
-1.478447726898068915e-01
-1.687244327635457897e-01
-1.449855090676117619e-01
-1.631491016811812134e-01
-1.519117580195208650e-01
-1.665180135090179869e-01
-1.735735315973775117e-01
-1.682865474501502590e-01
-1.594919738891603378e-01
-1.483970427805839098e-01
-1.695247755834169423e-01
-1.554565429679625188e-01
-1.489559274611176043e-01
-1.569653462254615717e-01
-1.587964575798573863e-01
-1.707769694514912617e-01
-1.425168515366663780e-01
-1.685860221558283523e-01
-1.607955859838497981e-01
-1.737221116031646695e-01
-1.449497520589419497e-01
-1.638835462488725525e-01
-1.592127253232754613e-01
-1.620818896468292081e-01
-1.586043121014420743e-01
-1.579981857960500724e-01
-1.523396887059205729e-01
-1.538362394150868395e-01
-1.530613773991416071e-01
-1.529951207077555886e-01
-1.434801341147705911e-01
-1.614326371891532941e-01
-1.678260849001281252e-01
-1.500549855891322171e-01
-1.715266983648463250e-01
-1.482097622996761954e-01
-1.367396681002874814e-01
-1.397201777701740921e-01
-1.287988896428752528e-01
-1.478703414468792998e-01
-1.268408989050495705e-01
-1.442716994164529865e-01
-1.621494236529285315e-01
-1.580734337334749606e-01
-1.520740576041907099e-01
-1.579148869681001044e-01
-1.347654455386397554e-01
-1.350709413951800830e-01
-1.672951968505303755e-01
-1.503171450163104939e-01
-1.520490669267488548e-01
-1.670357412174454936e-01
-1.570686054382319508e-01
-1.580020351978850268e-01
-1.422920423846478211e-01
-1.576370808724240069e-01
-1.629845768643456150e-01
-1.415618083926271642e-01
-1.445215873217046698e-01
-1.716293915384165536e-01
-1.513158103545248212e-01
-1.588486779435800689e-01
-1.664986891705760030e-01
-1.549763196964950851e-01
-1.591869707655023114e-01
-1.499022898633953216e-01
-1.578679670088699027e-01
-1.530640580258318950e-01
-1.453930834773470016e-01
-1.603310039385865415e-01
-1.245164079776742011e-01
-1.507693743748186876e-01
-1.620293615973681933e-01
-1.798495522998010410e-01
-1.360829942115235336e-01
-1.571908580043440695e-01
-1.503864699429963148e-01
-1.662390191049664678e-01
-1.530511732290739668e-01
-1.663528313592399221e-01
-1.645569878677473341e-01
-1.515977051008150500e-01
-1.538951268251990134e-01
-1.596744339278802771e-01
-1.669420783649334661e-01
-1.585530742103816726e-01
-1.578038849163456159e-01
-1.511475879629581021e-01
-1.648612268200461140e-01
-1.454069860287184324e-01
-1.572380891906215439e-01
-1.577194129586374227e-01
-1.681763597395943555e-01
-1.416890867561761691e-01
-1.397967826055934726e-01
-1.542521060611974915e-01
-1.640600014040557164e-01
-1.601629167776428553e-01
-1.625829614959119485e-01
-1.577121338088446623e-01
-1.656631140254681001e-01
-1.548301092502513687e-01
-1.509203806570020290e-01
-1.453048889881555783e-01
-1.468082616879623770e-01
-1.640172127028908244e-01
-1.599166589622329215e-01
-1.627368439382955723e-01
-1.562363447332766608e-01
-1.438783972184468074e-01
-1.493342788705883939e-01
-1.591506143560239006e-01
-1.759613797145371805e-01
-1.525087803144397902e-01
-1.740976846171140013e-01
-1.390311509611385221e-01
-1.628356598043800008e-01
-1.603043493682844711e-01
-1.364926389544920682e-01
-1.602939792794084717e-01
-1.559417720268509167e-01
-1.563887022839607899e-01
-1.611975235939079321e-01
-1.582924846951494491e-01
-1.633442123632788678e-01
-1.583302858741004182e-01
-1.545721970836096970e-01
-1.546966424023475950e-01
-1.610789924532003980e-01
-1.535014465750559609e-01
-1.595190187157543016e-01
-1.615551621391606574e-01
-1.507423665496173126e-01
-1.537808611117752744e-01
-1.659465920926495308e-01
-1.588802620314208602e-01
-1.692838432106747448e-01
-1.655635313208110582e-01
-1.691859197234814038e-01
-1.620628660550862410e-01
-1.661316507512992369e-01
-1.637884118506581221e-01
-1.627758979103666737e-01
-1.657504557676922063e-01
-1.580292231139471815e-01
-1.497021770640475369e-01
-1.576273210435182592e-01
-1.596913356860323041e-01
-1.419507530282313190e-01
-1.745109176001740925e-01
-1.615544084523434787e-01
-1.576536858542056940e-01
-1.564857363359584419e-01
-1.622370811482609643e-01
-1.692280465759901931e-01
-1.613968049743108868e-01
-1.631887287852012425e-01
-1.548758289935608656e-01
-1.569405528839267483e-01
-1.598614286082563063e-01
-1.555013380347780028e-01
-1.642310744874004858e-01
-1.660348729363224363e-01
-1.629959550824250647e-01
-1.652558106402812199e-01
-1.444408183687698188e-01
-1.707463768875418786e-01
-1.619716358146520430e-01
-1.550924344140422739e-01
-1.676461871743400722e-01
-1.589403907243610303e-01
-1.628982059397297011e-01
-1.552938465442852134e-01
-1.446564032354334672e-01
-1.618364939034702688e-01
-1.561284157604710399e-01
-1.584072514417609878e-01
-1.695871410425016379e-01
-1.482669357803843568e-01
-1.679580535890541626e-01
-1.647836265248162069e-01
-1.741108834435909636e-01
-1.542422704694799973e-01
-1.677437295848854260e-01
-1.666778272883228662e-01
-1.532571576954123993e-01
-1.598519439106980966e-01
-1.672580814150345097e-01
-1.714888277302615283e-01
-1.644156548048394118e-01
-1.688599305843043463e-01
-1.536275852123929198e-01
-1.606206605882337379e-01
-1.620667547888708648e-01
-1.645379430131264920e-01
-1.590369894385270377e-01
-1.643249885415739020e-01
-1.680889414102215429e-01
-1.784077140635670633e-01
-1.799151070881367942e-01
-1.661006776018333908e-01
-1.496235379493995599e-01
-1.655507069013717192e-01
-1.663382074432865065e-01
-1.586783797402107066e-01
-1.685522415356674186e-01
-1.710596388676398627e-01
-1.600553903596380056e-01
-1.615048885497449849e-01
-1.696235074633210826e-01
-1.745092680626611770e-01
-1.501641703103406833e-01
-1.733246633231357026e-01
-1.779728514300711884e-01
-1.597328415547749625e-01
-1.825558794702115406e-01
-1.735405473401896992e-01
-1.562662313703877814e-01
-1.783238426318932979e-01
-1.628700026383234356e-01
-1.550346650514255187e-01
-1.663655048809976056e-01
-1.673259471230712780e-01
-1.510376476322146388e-01
-1.675518320209142820e-01
-1.752290739238225314e-01
-1.549140691490085708e-01
-1.348357600526613187e-01
-1.758722534918052693e-01
-1.734370296915758725e-01
-1.471710806139264471e-01
-1.579436231963171899e-01
-1.493407245543293127e-01
-1.610961426677970099e-01
-1.656645902484786548e-01
-1.760417787540287105e-01
-1.624465400144900762e-01
-1.555021743465486161e-01
-1.559741392087025946e-01
-1.709487420754013942e-01
-1.454628233644816027e-01
-1.570084496952769693e-01
-1.411996319394858979e-01
-1.579132759824259102e-01
-1.685605986223736308e-01
-1.580737625814845615e-01
-1.673785878145979678e-01
-1.496241711177061784e-01
-1.627028733204766708e-01
-1.760542566671032538e-01
-1.573341200985211574e-01
-1.652688007869101694e-01
-1.855656678486710953e-01
-1.680631838576058801e-01
-1.645633894498853833e-01
-1.642160303797409460e-01
-1.665838405524774912e-01
-1.739681956562470766e-01
-1.688990397027285983e-01
-1.449118390486283658e-01
-1.623809168909519096e-01
-1.642962224631665802e-01
-1.607382375752121617e-01
-1.730023516411546003e-01
-1.595814153121166701e-01
-1.626952405648110500e-01
-1.642355257319051132e-01
-1.603535886104096586e-01
-1.638940530618520075e-01
-1.707361852234821342e-01
-1.438817012046761101e-01
-1.686362076221640249e-01
-1.471886192815151095e-01
-1.643563709911830539e-01
-1.643534090467393127e-01
-1.737727736453262284e-01
-1.664605308571229514e-01
-1.683816137567069049e-01
-1.609129511098435494e-01
-1.584657198525565858e-01
-1.733771556952916071e-01
-1.617357929724485832e-01
-1.680327799517390419e-01
-1.605422561111821411e-01
-1.759028518337327207e-01
-1.736225409441178591e-01
-1.758662746716458947e-01
-1.846183633852074846e-01
-1.600493724334259293e-01
-1.576270727398010885e-01
-1.555026938670446279e-01
-1.242159482396519576e-01
-1.712823212439636145e-01
-1.623803350162537629e-01
-1.664992112228182164e-01
-1.492182970444917156e-01
-1.581256088714035057e-01
-1.759933984501010351e-01
-1.578081679008787042e-01
-1.637180726287398580e-01
-1.671214077974368939e-01
-1.582873919552741926e-01
-1.627535376682421875e-01
-1.668660304084287060e-01
-1.538654188497023123e-01
-1.617551843584223437e-01
-1.743197039216846933e-01
-1.722225622163078562e-01
-1.624834518427320795e-01
-1.764158364968356763e-01
-1.624693427012976477e-01
-1.297942854691662706e-01
-1.708365418742973096e-01
-1.622550469752959412e-01
-1.632228559202223150e-01
-1.564809643004165529e-01
-1.596220653895967234e-01
-1.684016197080197841e-01
-1.741305303237930813e-01
-1.776247587374540082e-01
-1.424452141256294102e-01
-1.758332210156852982e-01
-1.584585952303292078e-01
-1.668427797658514899e-01
-1.751856983138693480e-01
-1.736826797973133607e-01
-1.697302604707165707e-01
-1.763057324222901401e-01
-1.444230101460223514e-01
-1.532384825763883351e-01
-1.794678769628252346e-01
-1.722538636425810232e-01
-1.747035950829207984e-01
-1.712842446083758519e-01
-1.581540105955440145e-01
-1.720863295170609597e-01
-1.613591005947913881e-01
-1.812320383468175866e-01
-1.691383856960424759e-01
-1.635451073112161313e-01
-1.599985961047243055e-01
-1.557301362800052880e-01
-1.476421124542773022e-01
-1.555743209486094569e-01
-1.669481384293781678e-01
-1.642299073156223699e-01
-1.733505853459286761e-01
-1.725779316589337309e-01
-1.600486094356942945e-01
-1.683841479017558207e-01
-1.718432517253465908e-01
-1.732249424722143161e-01
-1.575168384226530438e-01
-1.418735157289993665e-01
-1.594175488381001926e-01
-1.504516745396943245e-01
-1.714348351051581398e-01
-1.462733520227917083e-01
-1.692023305980286385e-01
-1.597358447053673358e-01
-1.488085543754111006e-01
-1.574887337325678871e-01
-1.624566749866877269e-01
-1.684201239814291928e-01
-1.648729581908792707e-01
-1.616560871433820601e-01
-1.592852766285625665e-01
-1.510627176382763337e-01
-1.683058280367147053e-01
-1.734279086013334747e-01
-1.639731874125224809e-01
-1.665737599200727281e-01
-1.636057048589809326e-01
-1.796836537765348074e-01
-1.668349702304967597e-01
-1.524163388781780426e-01
-1.696552918901683416e-01
-1.645558304861419463e-01
-1.645011706595289891e-01
-1.712655956832362658e-01
-1.850383535913978361e-01
-1.867119625717955644e-01
-1.432294899662814591e-01
-1.529189842602879656e-01
-1.664152926864931603e-01
-1.689440207708386987e-01
-1.682525187380886911e-01
-1.561066710737244179e-01
-1.553543930201352896e-01
-1.705135140355073520e-01
-1.613179494462988195e-01
-1.578398074919759586e-01
-1.584639755809902906e-01
-1.657147291566056779e-01
-1.615758225731000752e-01
-1.591797066853185005e-01
-1.687309973917415218e-01
-1.670647062628639601e-01
-1.685216454247933371e-01
-1.573852602624672692e-01
-1.616355065324082685e-01
-1.567326137340241399e-01
-1.680875523065559762e-01
-1.646387436912071789e-01
-1.574392989934357001e-01
-1.712358814999364320e-01
-1.536398376299868418e-01
-1.765646274646897607e-01
-1.572488172268709516e-01
-1.738872952140911865e-01
-1.634923115597216314e-01
-1.605484407951591197e-01
-1.715534323448545950e-01
-1.584572492049128867e-01
-1.809282810319383927e-01
-1.686258267227752350e-01
-1.449486712772776464e-01
-1.684986661451846335e-01
-1.720043364971326760e-01
-1.684033739771481908e-01
-1.508215550213397316e-01
-1.727048080488962079e-01
-1.602676059240695228e-01
-1.654872207439005150e-01
-1.706122676095226109e-01
-1.623033241931773063e-01
-1.722937466058925005e-01
-1.597719911475993515e-01
-1.727811278893247593e-01
-1.852874700958221377e-01
-1.621493592913542392e-01
-1.696144004801597438e-01
-1.508887563723719238e-01
-1.720853748568579589e-01
-1.527041963757711507e-01
-1.789268889819142783e-01
-1.606373268220220862e-01
-1.800452134878325894e-01
-1.563530630501157037e-01
-1.662608375131127136e-01
-1.633781525111345501e-01
-1.739995117972233107e-01
-1.629096266145561578e-01
-1.573836260705226420e-01
-1.598851856307334784e-01
-1.789967414468486007e-01
-1.639018204524404221e-01
-1.542788540240792594e-01
-1.708277009965327164e-01
-1.767655311791043460e-01
-1.442398161171166704e-01
-1.654398820048984531e-01
-1.657774099385325439e-01
-1.508340237621214330e-01
-1.593340118400863314e-01
-1.613399761241446073e-01
-1.734229003800864533e-01
-1.620287747181221594e-01
-1.622082121438544466e-01
-1.630133936690217056e-01
-1.671758368606300893e-01
-1.573780204344397415e-01
-1.608972089208304812e-01
-1.627631212305015729e-01
-1.384842686235911446e-01
-1.729744532385570355e-01
-1.616187538810701096e-01
-1.579036628530141040e-01
-1.652389912554536044e-01
-1.635759656827062147e-01
-1.696675268886955190e-01
-1.472184987487473451e-01
-1.725036736354007005e-01
-1.609029909480320653e-01
-1.575383801992767674e-01
-1.619310150008129168e-01
-1.695714153824626202e-01
-1.745373980953916215e-01
-1.618478996270908132e-01
-1.723730375054127184e-01
-1.727520027121240698e-01
-1.746798359399980016e-01
-1.668395915772565574e-01
-1.723009116920899420e-01
-1.730475627493000823e-01
-1.749814276564161664e-01
-1.658523539919731227e-01
-1.770557044783888090e-01
-1.684824443450183840e-01
-1.570547815984758289e-01
-1.742825836319972788e-01
-1.855685309224078816e-01
-1.727405580437883781e-01
-1.752106176100484969e-01
-1.357939527874711949e-01
-1.781655031717360449e-01
-1.789531890853885143e-01
-1.719067007492989241e-01
-1.709276635407021572e-01
-1.618263519771491188e-01
-1.600397935216715251e-01
-1.686473037942136932e-01
-1.650246873338919729e-01
-1.783971863620708309e-01
-1.694022819480191788e-01
-1.689648596247349532e-01
-1.782786354803886641e-01
-1.639595670459280674e-01
-1.756013082790566782e-01
-1.632096193467281187e-01
-1.667766932163038673e-01
-1.691389629131407890e-01
-1.612797733117406762e-01
-1.713389046449367015e-01
-1.705514865408178649e-01
-1.601324298115248679e-01
-1.772902238687367460e-01
-1.628579983311156387e-01
-1.692653717084054432e-01
-1.672883469709453008e-01
-1.658726894399013552e-01
-1.724051172142463118e-01
-1.641296539507697549e-01
-1.708678753637845604e-01
-1.529563990998170364e-01
-1.697574878220607653e-01
-1.695004259257120727e-01
-1.571740486686891702e-01
-1.685804704803265386e-01
-1.687816075276208916e-01
-1.590454895195164420e-01
-1.427518375530313910e-01
-1.753098001017591445e-01
-1.614042876892561595e-01
-1.651152198810302563e-01
-1.532016318201796790e-01
-1.566531807500350926e-01
-1.578343278579093234e-01
-1.741102783991195779e-01
-1.668747560781485562e-01
-1.596908730455704195e-01
-1.713589549123129829e-01
-1.801713308955922577e-01
-1.696224547244553627e-01
-1.769444959316429089e-01
-1.618739338672351979e-01
-1.726146547426728184e-01
-1.655231601764641236e-01
-1.636437400633343753e-01
-1.618960244767002621e-01
-1.605481141155284397e-01
-1.688871316998309668e-01
-1.755804616606235491e-01
-1.687115912100237702e-01
-1.608740753322659978e-01
-1.575163066942300572e-01
-1.417964850638558372e-01
-1.616516077261006545e-01
-1.713420640289298746e-01
-1.711846321259192227e-01
-1.741371911746908141e-01
-1.780468459964410777e-01
-1.729521911974332138e-01
-1.742582189886879573e-01
-1.412880213457142209e-01
-1.737766053515181763e-01
-1.664139420476353770e-01
-1.691019254753882428e-01
-1.763074094534674563e-01
-1.595710113932784502e-01
-1.760867905701331004e-01
-1.707844374099324880e-01
-1.726961513793826286e-01
-1.584888557456147484e-01
-1.668076550071039554e-01
-1.710040936009704915e-01
-1.641700779126955279e-01
-1.775050336396159500e-01
-1.755301317777232528e-01
-1.302852560733214482e-01
-1.838438384527071034e-01
-1.659393703030810907e-01
-1.556903839749384511e-01
-1.705558990637570660e-01
-1.489627121817488908e-01
-1.709298512050518581e-01
-1.632118946903736434e-01
-1.731238907453984122e-01
-1.693981568727803144e-01
-1.894636294403753141e-01
-1.705781340525000800e-01
-1.441804832660244784e-01
-1.732285808702156982e-01
-1.651624500475195323e-01
-1.693628671072418823e-01
-1.491994366145146522e-01
-1.804573990602301170e-01
-1.811149130109987460e-01
-1.747340341351514281e-01
-1.695820276819610117e-01
-1.742257977836831340e-01
-1.569231874883852407e-01
-1.785258902745942011e-01
-1.698338087263248364e-01
-1.571495812708686435e-01
-1.516828807147912739e-01
-1.662424047762076640e-01
-1.753968409278038876e-01
-1.699749137192976545e-01
-1.558429571018826731e-01
-1.669215578077430928e-01
-1.790708030866821621e-01
-1.621923460985256471e-01
-1.846929437088849213e-01
-1.607692178468558275e-01
-1.748597548804031454e-01
-1.675860044773599400e-01
-1.821986438477808112e-01
-1.692825591054177847e-01
-1.664982371725243493e-01
-1.691510115523454649e-01
-1.637030127609773456e-01
-1.668551678261139259e-01
-1.703941071397584994e-01
-1.732445683937507142e-01
-1.852027414571820463e-01
-1.587436249455929094e-01
-1.738367247208566502e-01
-1.689615396840710992e-01
-1.552598416352893029e-01
-1.729757506932186606e-01
-1.507389638203879556e-01
-1.631893390431627677e-01
-1.629378871775398474e-01
-1.623196044995863230e-01
-1.718230407933912240e-01
-1.796342866355052081e-01
-1.716420868364738339e-01
-1.728430175457329743e-01
-1.697418296870887855e-01
-1.774840519688604679e-01
-1.747082718641784493e-01
-1.728812709330350139e-01
-1.517655114561776708e-01
-1.750575718300898531e-01
-1.756458223067406121e-01
-1.668421148906182594e-01
-1.724668517541768087e-01
-1.722422849019788482e-01
-1.857240137206846997e-01
-1.674016767611628820e-01
-1.488973660138912247e-01
-1.711998811160478917e-01
-1.588533199534417351e-01
-1.723776507183159001e-01
-1.790321724075010223e-01
-1.767415959121809710e-01
-1.538113870864382671e-01
-1.737788860379785305e-01
-1.855772727094757435e-01
-1.662630694368469608e-01
-1.757212147228739696e-01
-1.723492446923173549e-01
-1.765271491015378558e-01
-1.652249188644268618e-01
-1.717709446767393955e-01
-1.808338788734605851e-01
-1.817298556289406730e-01
-1.879311801421628125e-01
-1.708343412955816709e-01
-1.522183194517073013e-01
-1.722678194300684695e-01
-1.617292073870612024e-01
-1.659225306251230214e-01
-1.688983354524497271e-01
-1.687261467336542142e-01
-1.683759305080604896e-01
-1.716984247590803703e-01
-1.739117235482489365e-01
-1.600716156629867493e-01
-1.729880151327525262e-01
-1.776606388153535443e-01
-1.720949896826471370e-01
-1.762050994834176987e-01
-1.563336302469554573e-01
-1.813473202420648744e-01
-1.640089632960334831e-01
-1.751895956550082734e-01
-1.668726299361301402e-01
-1.645788367795902873e-01
-1.632255146171153470e-01
-1.716507401482432471e-01
-1.662820579981794944e-01
-1.724008394700255187e-01
-1.537170557377661728e-01
-1.810476939681635034e-01
-1.842389907509521252e-01
-1.801838300948703786e-01
-1.643131435460633005e-01
-1.824785600048027812e-01
-1.790784861256598248e-01
-1.519612965526576376e-01
-1.729953418738708337e-01
-1.760476285042218980e-01
-1.723314514260544106e-01
-1.636797841088898087e-01
-1.564108253132177606e-01
-1.733503748090651497e-01
-1.769664232993093667e-01
-1.669306490779774721e-01
-1.824370397054337900e-01
-1.844194228427324944e-01
-1.733019022258359410e-01
-1.704886498155223362e-01
-1.723759749990143864e-01
-1.792117257490985771e-01
-1.721425264966112145e-01
-1.783789336312456286e-01
-1.689250031593680923e-01
-1.750980178213881466e-01
-1.647122237997422078e-01
-1.799569017014182870e-01
-1.617248144546050426e-01
-1.836904393674486935e-01
-1.665696373563644583e-01
-1.684439919105559791e-01
-1.806533588462845841e-01
-1.838009954037612415e-01
-1.685300460267411815e-01
-1.840959925297600275e-01
-1.680604258661049233e-01
-1.813793113191862205e-01
-1.749039466603313775e-01
-1.710881375217878086e-01
-1.923954712757260932e-01
-1.763507282843942148e-01
-1.831718924789930980e-01
-1.636077768870189686e-01
-1.656718745600417875e-01
-1.677284320200053136e-01
-1.579036469950000354e-01
-1.750162042415529529e-01
-1.723208896706531490e-01
-1.714208519238532846e-01
-1.569835403793385931e-01
-1.799309501402475975e-01
-1.713794931796689958e-01
-1.682694957366304422e-01
-1.588096713788513248e-01
-1.654789931036351747e-01
-1.614404416093580541e-01
-1.599910582299564621e-01
-1.793803986282739016e-01
-1.641596116245294668e-01
-1.777427346736932812e-01
-1.786261859109231909e-01
-1.831233577062985063e-01
-1.616554538774075400e-01
-1.697691440736180390e-01
-1.585317359618138022e-01
-1.705269176949974486e-01
-1.700683109772131718e-01
-1.901303277297695105e-01
-1.553681555989878393e-01
-1.683042273707417713e-01
-1.640444662496099992e-01
-1.531838758750772300e-01
-1.731718339440274645e-01
-1.680821444792666708e-01
-1.808092665092825013e-01
-1.783912937852405456e-01
-1.732628891977528174e-01
-1.756700200405322820e-01
-1.821166475448320887e-01
-1.696664022905166602e-01
-1.822968743822008242e-01
-1.561918103929829105e-01
-1.557599697897043556e-01
-1.682025182061477331e-01
-1.734414201219041940e-01
-1.859739848381360139e-01
-1.732611997386635794e-01
-1.702553036931232500e-01
-1.781240476512148951e-01
-1.740894997683942458e-01
-1.735670342272247202e-01
-1.751923120904116116e-01
-1.746343266334545175e-01
-1.778740862680454615e-01
-1.699067687067614407e-01
-1.668308153091066504e-01
-1.721279139361603927e-01
-1.749185936178683509e-01
-1.601671650293517157e-01
-1.719444781074583040e-01
-1.635591881982860207e-01
-1.714146458182775890e-01
-1.675503093584680692e-01
-1.797462153751422098e-01
-1.844499132080250348e-01
-1.768993582056798963e-01
-1.721919684185905797e-01
-1.833081332603991864e-01
-1.752589232390670826e-01
-1.798349968355945905e-01
-1.841604986842807767e-01
-1.584301706110790853e-01
-1.732357887795672735e-01
-1.721390453383835339e-01
-1.773784777438641158e-01
-1.622622268708464877e-01
-1.842934777594412710e-01
-1.876738627855421282e-01
-1.750829165887941019e-01
-1.660008902691645638e-01
-1.642257363934372938e-01
-1.793048799445880470e-01
-1.777120252013580926e-01
-1.681437026708130500e-01
-1.778907039773144905e-01
-1.739230798178876825e-01
-1.595362041209911763e-01
-1.635803995140416578e-01
-1.870368669383886129e-01
-1.707169373082441099e-01
-1.628130807357221765e-01
-1.669538048087998716e-01
-1.673211424582739804e-01
-1.742845260488514736e-01
-1.854539344800975875e-01
-1.582459383579472856e-01
-1.718890292261150421e-01
-1.664336366016176405e-01
-1.667765895073440308e-01
-1.816153629110570378e-01
-1.764697148204929233e-01
-1.681481672657896831e-01
-1.714704572214164613e-01
-1.530851218187949947e-01
-1.655872888508997942e-01
-1.630467901743210546e-01
-1.698590250683062186e-01
-1.861664159869981794e-01
-1.756699888306655077e-01
-1.828971236422184399e-01
-1.771665484914379807e-01
-1.876925844973446056e-01
-1.769765056907843526e-01
-1.673039763704208815e-01
-1.904411202702715744e-01
-1.696126688006886207e-01
-1.735546988799377133e-01
-1.839670088893435584e-01
-1.665585352728068957e-01
-1.825149758313302784e-01
-1.734363913129232382e-01
-1.848251668942731130e-01
-1.680410238980989956e-01
-1.654381930347926521e-01
-1.793688265764442069e-01
-1.847032263586652068e-01
-1.680222965487817299e-01
-1.777881108994066872e-01
-1.692146649830508776e-01
-1.637934017680401921e-01
-1.738844739253725402e-01
-1.814246021649849050e-01
-1.728022911190872646e-01
-1.758504931040076602e-01
-1.874125358972571487e-01
-1.647094526452368146e-01
-1.704260624893074449e-01
-1.753118933629271847e-01
-1.838131792907657103e-01
-1.885432472343910870e-01
-1.597101690319019107e-01
-1.613748221079708833e-01
-1.666933357331166210e-01
-1.860948517684036241e-01
-1.738386000772140505e-01
-1.658957137921291403e-01
-1.702964776084991139e-01
-1.776994086272428441e-01
-1.863853604652904172e-01
-1.883990338014456534e-01
-1.678186402759865858e-01
-1.788961769746513220e-01
-1.879619907469066986e-01
-1.821430725484007029e-01
-1.864848858308648383e-01
-1.495998607896996957e-01
-1.792571931853370326e-01
-1.874683458410477954e-01
-1.733502408971950570e-01
-1.482769319513528306e-01
-1.892755818115673117e-01
-1.849271671148182139e-01
-1.700913044914505456e-01
-1.615894319061710882e-01
-1.593735666671847184e-01
-1.818433418811694069e-01
-1.831560159388818110e-01
-1.769133652645541177e-01
-1.738245980815878444e-01
-1.730772033090131612e-01
-1.610686610275515185e-01
-1.851544107513523607e-01
-1.749474755209421140e-01
-1.886443702589927218e-01
-1.674971502018712533e-01
-1.863051829876612719e-01
-1.790106174843056619e-01
-1.662348388685553902e-01
-1.884486604498839812e-01
-1.566202983237670321e-01
-1.764358021385452058e-01
-1.808792839764274407e-01
-1.903990380569369756e-01
-1.830193445582903866e-01
-1.639822398792468994e-01
-1.843986297946377251e-01
-1.670659577610521807e-01
-1.940376716275232227e-01
-1.707323708522885397e-01
-1.720978930107262550e-01
-1.817984073498621622e-01
-1.810427469148470081e-01
-1.893821802529072895e-01
-1.795759108562405559e-01
-1.684895079455948630e-01
-1.800338955627764914e-01
-1.663944017151027799e-01
-1.722039036820554314e-01
-1.746062186643342617e-01
-1.754605180727639713e-01
-1.660026748436941035e-01
-1.786774824063621370e-01
-1.900380496665427799e-01
-1.721195063396948610e-01
-1.742249411972466300e-01
-1.792455049141631063e-01
-1.817299246518847278e-01
-1.628056555317585752e-01
-1.650325670708298054e-01
-1.707339701381404562e-01
-1.755400860629493520e-01
-1.855876757519132059e-01
-1.780969642226675753e-01
-1.704038279551234880e-01
-1.694857323800714188e-01
-1.654972537845859071e-01
-1.912644958953642615e-01
-1.615942302159544541e-01
-1.677055851225715821e-01
-1.908683050895257083e-01
-1.618124298511703640e-01
-1.840853319274187161e-01
-1.750525175471339401e-01
-1.753650102491161045e-01
-1.726680611797940246e-01
-1.682569766855072924e-01
-1.682820113969253906e-01
-1.745738393688120171e-01
-1.839197995703735489e-01
-1.853096957554697111e-01
-1.725660826368879130e-01
-1.504781499388779531e-01
-1.862025472568006601e-01
-1.862739844221481811e-01
-1.796528121583171878e-01
-1.783092628687626136e-01
-1.703762830791494265e-01
-1.911101998432213622e-01
-1.682126542173730810e-01
-1.935062005731283397e-01
-1.687304815511619926e-01
-1.894881932969069427e-01
-1.701708105176674146e-01
-1.794750759765197656e-01
-1.685789978109062948e-01
-1.779440523082283787e-01
-1.759214035796716757e-01
-1.786359811871026382e-01
-1.693919744285449502e-01
-1.852144553490261414e-01
-1.850382297892591565e-01
-1.742703352129363614e-01
-1.860858248045040575e-01
-1.710746978572074972e-01
-1.801299815921418579e-01
-1.762391187453468677e-01
-1.851061640281376486e-01
-1.628796229804791995e-01
-1.603141271280290048e-01
-1.809249239705368051e-01
-1.791742194129877230e-01
-1.838234506698590287e-01
-1.808583919776763638e-01
-1.821972990309151108e-01
-1.742907902928385599e-01
-1.881019763263659939e-01
-1.824132653646508284e-01
-1.720005472070185726e-01
-1.808143318581909853e-01
-1.779417627432753612e-01
-1.764252460503392406e-01
-1.695767611721636092e-01
-1.730187397506212643e-01
-1.875025925263281990e-01
-1.729722212196613262e-01
-1.768057439381561791e-01
-1.881070473036897950e-01
-1.899286801063794217e-01
-1.815304985984249331e-01
-1.679785976888366339e-01
-1.789706300752726131e-01
-1.866649257507472515e-01
-1.771405934375465951e-01
-1.738603903988944210e-01
-1.658951531356938625e-01
-1.789243024683484784e-01
-1.711884400477059753e-01
-1.783969087589892533e-01
-1.660193426998907151e-01
-1.815059078851992413e-01
-1.811936499914494070e-01
-1.774065070552501566e-01
-1.839561434478646784e-01
-1.641481260926423991e-01
-1.825865299423837518e-01
-1.723522847645566347e-01
-1.734452345977103294e-01
-1.716764346912523775e-01
-1.730828864063858052e-01
-1.715353528143160333e-01
-1.853640143879574098e-01
-1.786574962589401183e-01
-1.814595709548428304e-01
-1.693870390523711522e-01
-1.740625313432871690e-01
-1.760040039634317155e-01
-1.736669744769923363e-01
-1.975285170333716533e-01
-1.584886831452177181e-01
-1.858140288689335562e-01
-1.815136654407917549e-01
-1.726953539476467903e-01
-1.764410190578262205e-01
-1.822515374897167861e-01
-1.868868157323707868e-01
-1.743927691164853522e-01
-1.572073950319728686e-01
-1.806098112718427517e-01
-1.853072266484314112e-01
-1.926570466133961657e-01
-1.822972371294212801e-01
-1.841875061291705917e-01
-1.914656466525468115e-01
-1.728507322509287847e-01
-1.874990005997289322e-01
-1.729726920706724236e-01
-1.964581803270106508e-01
-1.684372158022549859e-01
-1.787025023396725254e-01
-1.778872279429114245e-01
-1.778957097150786759e-01
-1.900983113878925435e-01
-1.701420099966483857e-01
-1.586031646100038994e-01
-1.720149495419303065e-01
-1.922662268092175664e-01
-1.843169963481021134e-01
-1.893872801110214055e-01
-1.653743825848344173e-01
-1.869341780152348753e-01
-1.842108295254407113e-01
-1.745369812294839951e-01
-1.742349096412872111e-01
-1.758222039932153813e-01
-1.844564405538215990e-01
-1.957729606598190841e-01
-1.776319130814276448e-01
-1.876982953638073603e-01
-1.839600460643920354e-01
-1.745175144862682048e-01
-1.667521601856382096e-01
-1.873741002963517088e-01
-1.758533783750322044e-01
-1.844967671356677885e-01
-1.685806686220042427e-01
-1.670536918122137449e-01
-1.886668316701505532e-01
-1.934647735608701902e-01
-1.641037919058076222e-01
-1.823346325723602113e-01
-1.709555999269483650e-01
-1.798376219358821526e-01
-1.737682919249100566e-01
-1.915543069687010158e-01
-1.860746757478710378e-01
-1.713775298367341271e-01
-1.653008092025776699e-01
-1.808127601094126069e-01
-1.666976060023956929e-01
-1.787971936333999368e-01
-1.535278401242682611e-01
-1.821875368047590760e-01
-1.832805853703843857e-01
-1.856622454142067280e-01
-1.829951592121270287e-01
-1.759126707274975276e-01
-1.806637913606411183e-01
-1.769388675429231783e-01
-1.807411347290037718e-01
-1.742205523012738677e-01
-1.870644681131451437e-01
-1.831846913758139739e-01
-1.740776951087529278e-01
-1.784422519505525495e-01
-1.743984489780059377e-01
-1.869213596378600795e-01
-1.781242571070159320e-01
-1.902936355407673918e-01
-1.707695025822281443e-01
-1.715863810334995465e-01
-1.774481716759759575e-01
-1.715044881548918043e-01
-1.779161084576847407e-01
-1.861485654426631442e-01
-1.760310503816805983e-01
-1.755606818371388544e-01
-1.769081278606956520e-01
-1.748529096015476736e-01
-1.896873032771613510e-01
-1.880385336830558141e-01
-1.891945535019027846e-01
-1.828126198481706544e-01
-1.774351537024487502e-01
-1.680457202697451524e-01
-1.863391059898900637e-01
-1.835458387489928844e-01
-1.774951527902032256e-01
-1.761142743378244779e-01
-1.971619543256074858e-01
-1.710552488616195743e-01
-1.872908100241282292e-01
-1.891589794861951446e-01
-1.877093878206662347e-01
-1.808102809956930734e-01
-1.796755862505000911e-01
-1.896350543953607137e-01
-1.879439671757260344e-01
-1.825237996023791887e-01
-1.735051703716657123e-01
-1.830784283825718783e-01
-1.824914046483419316e-01
-1.879400632804354709e-01
-1.856679433932118539e-01
-1.781690044792502703e-01
-1.764341496752341032e-01
-1.814046531038764065e-01
-1.704856474263994337e-01
-1.932410714511647587e-01
-1.854320579882464959e-01
-1.835799165354795037e-01
-1.972612877014597033e-01
-1.860347584384663688e-01
-1.974768440643594747e-01
-1.813723902345370231e-01
-1.776906985292357188e-01
-1.744315854292983747e-01
-1.903323971479745080e-01
-1.687424592867518280e-01
-1.804466704008733380e-01
-1.758630752686849708e-01
-1.722518626298094047e-01
-1.654883834923239205e-01
-1.802334723354244161e-01
-1.806817284043456262e-01
-1.878476753453546255e-01
-1.764520039929247386e-01
-1.829192365314158686e-01
-1.831033549832863649e-01
-1.788412134757638161e-01
-1.624341197016418714e-01
-1.674491333896098721e-01
-1.904728779322527044e-01
-1.903102528372204727e-01
-1.727682806315236352e-01
-1.881811408654386064e-01
-1.766676620856953428e-01
-1.885843371397984969e-01
-1.850479517995095580e-01
-1.861919419289135014e-01
-1.914979061803435689e-01
-1.825976420116337262e-01
-1.795189043890065284e-01
-1.708261540978449899e-01
-1.867776521709114679e-01
-1.868415220273005883e-01
-2.016603382128467625e-01
-1.721627716359465099e-01
-1.849817886447301662e-01
-1.979561558400858567e-01
-1.975241352130950867e-01
-1.783288800693098308e-01
-1.745746432650112645e-01
-1.888132744330144608e-01
-1.761221845647530648e-01
-1.837710228350035169e-01
-1.688406450677799320e-01
-1.810551662488318891e-01
-1.935535199011728935e-01
-1.758291909951652243e-01
-1.891283441607017335e-01
-1.860869023692296453e-01
-1.822327034534956536e-01
-1.880690103485261055e-01
-1.738671238398213081e-01
-1.981851176641706291e-01
-1.822816123177961045e-01
-1.778732905962038258e-01
-2.015876079061903747e-01
-1.819654968243496762e-01
-1.855186397199159176e-01
-1.763179443304779825e-01
-1.811801868523583436e-01
-1.888602989024601442e-01
-1.813725323479516149e-01
-1.950847494005311100e-01
-1.786661818103313093e-01
-1.838349821031793896e-01
-1.815931225548046146e-01
-1.839982625988939302e-01
-1.660751680318516277e-01
-1.814739706014045495e-01
-1.873701648110997764e-01
-1.892937572748044361e-01
-1.924144870340719626e-01
-1.959080450100199322e-01
-1.995162333703346114e-01
-1.759761956448674669e-01
-1.871410575031944856e-01
-1.839290277700959264e-01
-1.809707802497383389e-01
-1.876822736204917241e-01
-1.805224612144892826e-01
-1.843400721458967606e-01
-1.854167649841969023e-01
-1.987898651715831189e-01
-1.780116774742146746e-01
-1.868762687410821799e-01
-1.798240290738535585e-01
-1.842074309079340666e-01
-1.872158327705059633e-01
-1.833963946371805209e-01
-1.823326719864739598e-01
-1.910243990257121938e-01
-1.882538901508456208e-01
-1.858675737451569443e-01
-1.883746784704416755e-01
-1.954095226916372774e-01
-1.885998190064217817e-01
-1.928213242644585268e-01
-1.834030645937551884e-01
-1.943030437766451457e-01
-1.993375106106171635e-01
-1.935694160018150423e-01
-1.812498933497339870e-01
-1.684781148093108250e-01
-1.911410462618819139e-01
-1.705209719384980782e-01
-1.914833872635992307e-01
-1.827787911625003980e-01
-1.824691746617869426e-01
-1.849334926039948035e-01
-1.829245032630854861e-01
-1.801682534534799207e-01
-1.919494953572555285e-01
-1.792935139811195899e-01
-1.866452407665078195e-01
-1.884401936246415110e-01
-1.633077241259828227e-01
-1.915913306351154088e-01
-1.756903705014138672e-01
-1.815292218160405313e-01
-1.981292569201674181e-01
-1.836080406866265335e-01
-1.657513783587453438e-01
-1.763502604699144216e-01
-1.809024520080524667e-01
-1.862894850393952140e-01
-1.783575462062922945e-01
-1.901152875070359627e-01
-1.902049658226993845e-01
-1.975874225980799592e-01
-1.929818830503259586e-01
-1.825223513319243762e-01
-1.781252882661678028e-01
-1.966975400748209868e-01
-1.907615720197720077e-01
-1.843602239142183852e-01
-1.884528855696309957e-01
-1.751875291720002281e-01
-1.885677597662743787e-01
-1.878881535201981923e-01
-1.838055586363137317e-01
-1.857081028588814797e-01
-1.892755780655399622e-01
-1.847658672503223465e-01
-1.936913800141278341e-01
-1.599627243241263097e-01
-1.694474511876659095e-01
-1.823071771705050970e-01
-1.773131245963200930e-01
-1.748010813653307072e-01
-1.792286811430660320e-01
-1.863796068852948684e-01
-1.954679504815460267e-01
-1.836485710732996546e-01
-1.841968843878352691e-01
-1.897689542102933280e-01
-1.784991093884226998e-01
-1.920438527297442521e-01
-1.869181058080271185e-01
-1.857582409420566461e-01
-1.880603990926886793e-01
-1.866205869502497172e-01
-1.991801586735879592e-01
-1.918428503436468424e-01
-1.842231593504119469e-01
-1.973561346341360656e-01
-1.923297638414638300e-01
-1.862654955850810978e-01
-1.754602895797444939e-01
-1.975193461981564202e-01
-1.824054897817259657e-01
-1.906794181021556345e-01
-1.940935584749540754e-01
-1.852450561426596809e-01
-1.891660849216111051e-01
-1.872167807325568756e-01
-1.991924322711613737e-01
-1.869202501948450945e-01
-1.851450361283498713e-01
-1.897729408785807925e-01
-1.844736397020058372e-01
-1.942849863866170090e-01
-1.843161931199133463e-01
-1.867635732500708967e-01
-1.753702278694098948e-01
-1.696153611523489313e-01
-1.909733691773209951e-01
-1.800446971154814613e-01
-1.853421505311177719e-01
-1.876273416140558925e-01
-1.853435908796750020e-01
-1.769339897484573931e-01
-1.849957374630725737e-01
-1.689347914163286113e-01
-1.915726960659179801e-01
-1.944732030980432791e-01
-1.968227749027552376e-01
-1.797776426611089329e-01
-1.801758120840878108e-01
-1.840765207621947452e-01
-1.832931600136454564e-01
-1.808506041671014419e-01
-1.779568579619823510e-01
-1.950407906546754722e-01
-1.968568416466656146e-01
-1.841453591080626229e-01
-1.850708985385735861e-01
-1.811925616322520027e-01
-1.820911977179072161e-01
-1.946053287139138666e-01
-1.682939209149307835e-01
-1.830514518438767224e-01
-1.832382862902807441e-01
-2.014613201665757247e-01
-1.901552167755796441e-01
-1.792784550584488046e-01
-1.780042798554306305e-01
-1.876919902026300824e-01
-1.882036953182032735e-01
-1.766076321176502928e-01
-1.974348081690155687e-01
-1.798076115128311170e-01
-1.594189148818132562e-01
-1.891182061666468184e-01
-1.930590223745861367e-01
-1.881240561063388939e-01
-1.905639458732243940e-01
-1.816430357434721810e-01
-1.910960592007614478e-01
-1.856998145181105453e-01
-1.814265690298058342e-01
-1.839375362821310811e-01
-1.906998559069175980e-01
-1.894641296861555302e-01
-1.888385498592277667e-01
-1.780820332133282446e-01
-1.834463877787305963e-01
-1.907061813496233882e-01
-1.871625492368596544e-01
-1.832963478308653749e-01
-1.895035747139289795e-01
-1.924005033198772086e-01
-1.910705877136695818e-01
-1.857753435272485876e-01
-1.949404772561452726e-01
-1.873349627983917354e-01
-1.930724586845414537e-01
-1.869491864510371137e-01
-1.762224236635840657e-01
-1.894820051372200498e-01
-1.762106514513748501e-01
-1.862789122384745644e-01
-1.730613178286515286e-01
-1.882271042875354461e-01
-1.862694255406343868e-01
-1.793491606343493305e-01
-1.794875724687729768e-01
-1.866065974839127284e-01
-1.824474035736927402e-01
-1.908185778535686494e-01
-1.983135982423117338e-01
-1.846687827708739793e-01
-1.852540030157710793e-01
-1.876621233237507347e-01
-1.891797638690026484e-01
-1.899745331242713720e-01
-1.867335699317964337e-01
-1.923505911634175169e-01
-1.910447576597702202e-01
-1.964463967919579113e-01
-1.767424475832475306e-01
-1.873344898918207213e-01
-1.915245261262476240e-01
-1.898884890283210614e-01
-1.836833926138640716e-01
-1.750202327328392315e-01
-1.987759079369409154e-01
-1.704421581624681603e-01
-1.822739745340361817e-01
-1.965661880501265169e-01
-1.885587574458223725e-01
-1.930714761141846814e-01
-1.855316377896013835e-01
-1.879683321585164657e-01
-1.882990835600122370e-01
-1.863094644287210389e-01
-1.873247714576620204e-01
-1.926642067002615477e-01
-1.918767934654350138e-01
-1.855559456839846744e-01
-1.749915019923140302e-01
-1.846985529198851561e-01
-2.008554969912178800e-01
-1.819620044585926744e-01
-1.827639753127772437e-01
-1.972421357716595824e-01
-1.837276265236587325e-01
-1.942160714568510749e-01
-1.780198512632138463e-01
-1.810506812140937616e-01
-1.883083353026168694e-01
-1.957234165298223916e-01
-2.011937968858349413e-01
-1.960808157880233049e-01
-1.810719334422540017e-01
-1.846016531581246012e-01
-1.914047707417320110e-01
-1.779564538299940601e-01
-1.787595043494436819e-01
-1.873848190855977869e-01
-2.000286056069666418e-01
-1.901665872120396894e-01
-1.775886027947515544e-01
-1.830371178436787927e-01
-1.857097432273129289e-01
-1.922502926237394938e-01
-1.755267412387342962e-01
-1.947725656746563949e-01
-1.851361998642075402e-01
-1.931157394334117872e-01
-1.957389952981114234e-01
-1.785286620213149267e-01
-1.805580695793728707e-01
-1.838687767191603262e-01
-1.699637717055903219e-01
-1.858851234142812059e-01
-1.942973987165920180e-01
-1.829903725638800382e-01
-1.758851411104064844e-01
-1.769256993116908316e-01
-1.981297121610107181e-01
-1.751131360766904621e-01
-1.966004514394422420e-01
-1.905485754525841069e-01
-1.972202540727608366e-01
-1.894054760609529819e-01
-1.909765347524917389e-01
-1.895906502848806463e-01
-1.928596096264441617e-01
-1.832062492796613096e-01
-1.786844491250614286e-01
-1.992546166991409073e-01
-1.835509933525950599e-01
-1.736873407667436642e-01
-1.880724959437354293e-01
-1.880793410830055856e-01
-1.883273305506065476e-01
-1.862779097776751658e-01
-1.957599504564517534e-01
-1.914803942049107532e-01
-1.777636540515225572e-01
-1.914035983729712176e-01
-1.958762275498381888e-01
-1.831559910643719424e-01
-1.884018639351789093e-01
-1.900479415201874467e-01
-1.954599928568823697e-01
-1.854255700853253142e-01
-1.946704660138775800e-01
-1.815906826913627203e-01
-1.965649820191283093e-01
-1.933747684574819714e-01
-1.913277912301364903e-01
-1.841704981914254746e-01
-1.869054263871331167e-01
-1.936265958822965816e-01
-1.711722683203852069e-01
-1.934083843917385470e-01
-1.955542430252359964e-01
-2.028777711267958084e-01
-1.818817462918032868e-01
-1.890070589028007009e-01
-1.797122947122240244e-01
-1.929606120868949115e-01
-1.702353619192396583e-01
-1.722275630948110203e-01
-1.869909707034371482e-01
-2.005005518173605672e-01
-1.929940941665199139e-01
-1.912981570669174958e-01
-1.856630684722966329e-01
-1.885617263522485487e-01
-1.955260076752023402e-01
-1.841462385374946220e-01
-1.693195523846330597e-01
-1.969936633501154499e-01
-1.946977596068756589e-01
-1.946569075732531851e-01
-1.875251800024679005e-01
-1.829220523605703808e-01
-1.822556291668040174e-01
-1.835755289918953870e-01
-1.815311038951354095e-01
-1.981654685136271798e-01
-1.894273754330469128e-01
-1.971232664049003824e-01
-1.783956541157187548e-01
-2.014843442570393162e-01
-1.974187066663345980e-01
-1.872873629511769278e-01
-1.819945182409884454e-01
-1.940111277847650639e-01
-1.922054996951778894e-01
-1.952261510246052767e-01
-1.861668065137178640e-01
-1.874360310359614035e-01
-1.887198959080992333e-01
-1.904722736033439279e-01
-1.998264017635744405e-01
-1.874305931406211601e-01
-1.954093623473021346e-01
-1.837472089966430133e-01
-1.888352396965455871e-01
-1.985851375599825552e-01
-1.956673782912989878e-01
-1.953224450103531740e-01
-1.963067304552163495e-01
-1.980016135651163633e-01
-1.973324855809364675e-01
-1.902868230276541783e-01
-1.974401910616759293e-01
-1.864555545453350505e-01
-1.928198061311936218e-01
-1.892401950371433994e-01
-1.861797743345411094e-01
-1.851187651151831592e-01
-1.952474276929054564e-01
-1.836149277712378625e-01
-1.864772935975488877e-01
-1.976866804161860058e-01
-1.889569481851508803e-01
-1.913603225176788158e-01
-1.893175404779582349e-01
-1.854368712022965160e-01
-1.858681101435982752e-01
-1.902603568476315399e-01
-1.807392395163471277e-01
-1.906066970810038064e-01
-1.903456699098471372e-01
-1.925714107730144009e-01
-1.928617294708658281e-01
-1.903464094940023332e-01
-1.808787913045431239e-01
-1.838212902995703668e-01
-2.029338474563082695e-01
-1.962102241063582997e-01
-1.954735509794497672e-01
-1.933072930557058755e-01
-1.788267651491950161e-01
-1.802785775899332366e-01
-1.931272502300086791e-01
-1.873316630676467864e-01
-2.019850465830654862e-01
-1.746464107283571821e-01
-1.843353972173880639e-01
-1.875434443856554834e-01
-2.026041889816246611e-01
-1.810940540014180089e-01
-1.855979179438830284e-01
-1.851211122635079143e-01
-1.843944017761942888e-01
-1.948490099008061971e-01
-1.911335861153664328e-01
-2.013888698213862904e-01
-1.981069496872793212e-01
-1.880283389681053907e-01
-1.756528639101049005e-01
-1.877738593584590276e-01
-1.966828134643975601e-01
-1.860516723534874350e-01
-1.944875892819482310e-01
-1.917099688854346784e-01
-1.874794712781504280e-01
-1.927779084868622983e-01
-1.854688166451481934e-01
-1.853864794383344172e-01
-1.921357293562301616e-01
-1.943679910529255705e-01
-1.917551034920333686e-01
-1.869964778731793842e-01
-1.837851078458375420e-01
-1.813420848588363776e-01
-1.898180955601295461e-01
-1.969942992993981012e-01
-1.836836543947390765e-01
-1.751100718566732939e-01
-1.863145076229473507e-01
-1.908066628587262725e-01
-1.934127981688487652e-01
-1.946652758003546424e-01
-1.871189787245884084e-01
-1.812441535269143922e-01
-1.862704381076167315e-01
-1.884515302633155698e-01
-1.792017498043990686e-01
-1.940433773385195071e-01
-1.850517877046846393e-01
-2.029320578769978900e-01
-1.918202479950372741e-01
-1.785921329475085306e-01
-1.953435789083674268e-01
-2.004242288673058203e-01
-2.019042820753379763e-01
-1.854392076059067085e-01
-1.962183501442290867e-01
-1.905241227652558766e-01
-1.753726465443929405e-01
-1.795504230434476489e-01
-1.858196656280420855e-01
-1.810842641596878133e-01
-2.036504744963193447e-01
-1.995845148687428183e-01
-1.906839966164707856e-01
-1.917272779095133828e-01
-1.956842748418512745e-01
-1.969150262095968884e-01
-1.921064502990160461e-01
-1.917621944358289532e-01
-1.916260913364573049e-01
-1.879715053854855156e-01
-1.897138942223276781e-01
-1.955086393872218220e-01
-2.032972300824514300e-01
-1.946412728716826746e-01
-1.938763935814657169e-01
-1.943378133608170411e-01
-1.879840954308196754e-01
-1.844860868324092462e-01
-1.989907781486480176e-01
-1.979311803996468000e-01
-1.893727531604885994e-01
-1.986529256152418654e-01
-1.916291199638629761e-01
-1.985559215067601302e-01
-1.842972961634953277e-01
-1.973599760844260420e-01
-1.860023772312941470e-01
-1.804639196576953986e-01
-1.997216414562023867e-01
-1.888593161156911504e-01
-1.864477714398833641e-01
-2.074472355673828150e-01
-2.013841118762469684e-01
-2.030058450242545054e-01
-1.883458803253842684e-01
-1.950227108604465354e-01
-1.975621239310645372e-01
-1.973797821317950785e-01
-1.837774894756114274e-01
-1.891198619283957771e-01
-1.789218406573113429e-01
-1.951682823637264919e-01
-1.946679914155234614e-01
-1.924844859024061050e-01
-1.961020200008408709e-01
-1.811074538809079870e-01
-1.922179335997643845e-01
-1.867173683508318305e-01
-1.873599448293161995e-01
-1.911367793426506922e-01
-2.011181202878895014e-01
-1.860324298148735289e-01
-1.839656131017112228e-01
-1.828618005003821156e-01
-1.924164994795933281e-01
-1.955862822031176618e-01
-1.987052335562149996e-01
-1.981304589641590674e-01
-1.952793557707399597e-01
-1.900305126057298954e-01
-1.955736730056349126e-01
-1.939407400570901940e-01
-1.823346462501802823e-01
-1.851401084514947559e-01
-1.867234143125066081e-01
-1.966003026297135359e-01
-1.872909699328976496e-01
-1.901794399360013932e-01
-1.737759160747451848e-01
-1.906410225484905241e-01
-1.918466906081490730e-01
-1.991714452413306524e-01
-2.051751272276005345e-01
-1.867170694391223351e-01
-2.028360433716374644e-01
-1.978898629764036798e-01
-1.979131956595706621e-01
-1.938373967499452399e-01
-1.969709823809914218e-01
-1.928168550923198832e-01
-1.910281605989677667e-01
-2.007856001134377399e-01
-1.957435218877078831e-01
-1.940891966910360256e-01
-2.022157222761075124e-01
-1.921170048816774611e-01
-1.964305756199517805e-01
-1.991323965307195687e-01
-1.942493570298907124e-01
-1.928424088426535232e-01
-1.896104092995805346e-01
-2.036699919005613701e-01
-2.056169265555232162e-01
-1.815653373881796762e-01
-2.012420103428045892e-01
-1.927364448215642678e-01
-1.900881702451986954e-01
-2.037705168858255089e-01
-1.963696857235451287e-01
-1.945985454281587701e-01
-2.027125111614463127e-01
-1.787391917275499287e-01
-2.006919145835537599e-01
-1.898033296708451501e-01
-1.888476384279503262e-01
-1.870294485625724756e-01
-1.850517712749230326e-01
-1.894387909013329763e-01
-1.960203225521497117e-01
-2.029130415425122458e-01
-1.985730360523634275e-01
-1.979312734521837813e-01
-1.884991759754504892e-01
-2.035876722212829615e-01
-1.833008713522579214e-01
-2.076743595198442816e-01
-1.860526514780994900e-01
-1.981240334196073261e-01
-1.967439103292519809e-01
-1.962225182364357445e-01
-2.026272979902542515e-01
-2.012827504318055460e-01
-1.798253635694995189e-01
-1.947965994120183786e-01
-1.773038393636993948e-01
-2.031306180732345423e-01
-1.983955363135108951e-01
-1.920411262859405277e-01
-1.973841717801644025e-01
-1.935765025170370635e-01
-1.998982814167848399e-01
-2.015107550058686803e-01
-1.925947572243741357e-01
-1.948193668325814698e-01
-2.038395606664075710e-01
-1.972388536570008621e-01
-1.979350732553923631e-01
-2.078785662304510340e-01
-1.980721736023947355e-01
-1.917121304044635266e-01
-1.982687649450274037e-01
-1.983233145823083965e-01
-1.892725235255414418e-01
-2.024564775906919634e-01
-1.941399709089486059e-01
-1.971448163226801886e-01
-2.033405215995855164e-01
-1.994137317502001627e-01
-1.908594268679885686e-01
-1.922828748578395974e-01
-1.837276466949397669e-01
-2.037572972197543852e-01
-1.875857904367533580e-01
-1.975011883852712813e-01
-2.088433397471497199e-01
-1.930314739680971114e-01
-1.942244904481275070e-01
-1.949154186458381399e-01
-1.924400085371824887e-01
-1.832376057164117888e-01
-1.895012130704208375e-01
-1.986729820693169668e-01
-1.880932491650389171e-01
-1.884453812577676357e-01
-1.709922429773112207e-01
-2.003503142280738669e-01
-1.914098544916303102e-01
-2.038108648272387025e-01
-1.953233513596229765e-01
-1.936144084452081082e-01
-1.952549353191042614e-01
-2.015040236631893966e-01
-1.866631666511158194e-01
-1.994905660629533728e-01
-1.802606344719986098e-01
-1.906791966262299520e-01
-2.036573611523869454e-01
-2.023953581405092406e-01
-1.949112923297544042e-01
-2.037072305232761338e-01
-1.989175583356366517e-01
-1.945720270790852469e-01
-1.794217490969107764e-01
-1.978503464820891844e-01
-1.977666881465549586e-01
-1.923748586094197466e-01
-1.944614433585026281e-01
-2.029058399085595932e-01
-1.946749499801151417e-01
-2.047881894277241432e-01
-2.010579790644453635e-01
-1.941885044940644400e-01
-2.001019915905175861e-01
-1.958747746821457858e-01
-2.099557494083484910e-01
-1.898339599291873070e-01
-2.000915386141463859e-01
-1.995524266920825629e-01
-2.062347030821092275e-01
-1.963547929908112943e-01
-2.056065128025881816e-01
-2.022796318079335409e-01
-1.990684205508063132e-01
-2.076690031851855522e-01
-1.907852563244464839e-01
-1.785146361558885564e-01
-1.976117421059546964e-01
-2.032355568768740572e-01
-1.954229837175653350e-01
-1.934164222834826308e-01
-2.059251606089857467e-01
-1.951408828868529399e-01
-1.969385067701035497e-01
-1.990908307706107105e-01
-1.892509156458282993e-01
-2.045575038041461124e-01
-1.889597412244132524e-01
-1.916829632379315751e-01
-1.982829649245868853e-01
-1.988443334074211089e-01
-1.916973069991765311e-01
-1.999089555165887433e-01
-2.030144234123293367e-01
-1.888357954114533444e-01
-1.856785973222200015e-01
-2.018517783294375700e-01
-2.085432407831933344e-01
-2.019020761412996523e-01
-1.986860118166300093e-01
-1.845030174508084653e-01
-1.958354589923445577e-01
-1.967099557190121473e-01
-1.884736451501745347e-01
-2.031848753560303034e-01
-1.873006348803164522e-01
-1.983968930919705331e-01
-1.887005976404044216e-01
-1.960916079488779218e-01
-2.039709085771538866e-01
-1.986361297322896680e-01
-1.939795332701485520e-01
-1.950834217525238001e-01
-1.885536705686575165e-01
-1.985159222537221380e-01
-1.935824418279202819e-01
-2.036780801869454982e-01
-2.034315124378048567e-01
-1.924948636233670962e-01
-1.937543436507885852e-01
-1.882432922685552679e-01
-1.998044814237736333e-01
-2.049235114716006778e-01
-1.974388278917386941e-01
-1.975028833888277102e-01
-1.976147513664331945e-01
-1.904708074882321411e-01
-1.989306819103335011e-01
-1.974200452758063107e-01
-1.966629077186476393e-01
-1.852709393900366652e-01
-1.943444999876367818e-01
-1.967216461564701147e-01
-1.907375358100039942e-01
-2.064129938958238764e-01
-1.902651825781573325e-01
-1.975335178319056473e-01
-2.009837381382215127e-01
-2.038997029003555839e-01
-1.994705545312759065e-01
-1.988797971803585585e-01
-2.018726033423819677e-01
-1.895276472324533279e-01
-1.994549660427381021e-01
-1.921692330910104440e-01
-2.064903727438823500e-01
-1.978545970017686617e-01
-1.993210010568045309e-01
-1.981220626647245686e-01
-2.033028074070984681e-01
-1.958803323232514992e-01
-1.948664264644854871e-01
-2.030866611006992284e-01
-2.058302461431095742e-01
-2.026608537689156275e-01
-2.032039512579114360e-01
-1.870865998040858458e-01
-2.006609257384775191e-01
-1.906121719696472483e-01
-1.835144948017743416e-01
-1.885420819503608181e-01
-1.821630116004475386e-01
-2.045309294807966527e-01
-1.947087937972852567e-01
-1.970514791532427257e-01
-2.044917391582290744e-01
-2.056797695760669009e-01
-2.014017165414168364e-01
-2.047482716347890641e-01
-1.906559019311415692e-01
-2.008729901768477044e-01
-1.968459423842274236e-01
-2.058136785364366450e-01
-1.943817616370114021e-01
-1.964032181088923579e-01
-1.991994737491281919e-01
-1.974758144514215108e-01
-1.956179966878884846e-01
-1.913773913150755568e-01
-1.917564806918443665e-01
-1.989965238961460547e-01
-2.107387108376843066e-01
-2.043221257529433676e-01
-2.025401828838625240e-01
-1.840241261813087004e-01
-1.977897898409605448e-01
-1.956323480885845678e-01
-1.918944013936216275e-01
-1.899578180794717075e-01
-2.041347442896881692e-01
-1.861908820227622940e-01
-1.906008329720838834e-01
-1.963549769635235254e-01
-1.989756738825413929e-01
-1.910822671675145579e-01
-1.991763628134580189e-01
-1.958455647329121752e-01
-1.996625923083646670e-01
-1.717502010737889662e-01
-1.908378942644836374e-01
-1.869103135642198044e-01
-1.959088382077451562e-01
-1.800061127316939236e-01
-2.036801864459008571e-01
-1.998331011387842748e-01
-1.827421501497960288e-01
-1.992472933609018282e-01
-1.839291384477708402e-01
-2.002705119766105268e-01
-2.015796899839195910e-01
-1.972930255809933198e-01
-1.870637976751515497e-01
-1.923993227646817739e-01
-1.962431364390710142e-01
-2.049748279685431884e-01
-1.796104297113297887e-01
-2.142550954211985548e-01
-2.033671847836873992e-01
-1.891202188386095495e-01
-2.063414181826973559e-01
-2.001456778293075056e-01
-1.927027920977681108e-01
-1.915212064625836930e-01
-1.951952886297143308e-01
-2.051279589011901494e-01
-1.953274941085013927e-01
-1.998372276758210719e-01
-1.929585495741343304e-01
-2.063899591256222188e-01
-1.952712626693615394e-01
-1.882812622703804450e-01
-1.896158353981546585e-01
-1.956488579303789777e-01
-1.952760368233126542e-01
-2.009544276874333235e-01
-2.025267504033333721e-01
-2.001667778771961947e-01
-1.936952074730323714e-01
-1.936929078124026149e-01
-1.953870979019227683e-01
-1.974261747366121700e-01
-1.969185729231126281e-01
-1.969866853438713705e-01
-2.015688909453509925e-01
-2.049500378346616469e-01
-1.955128155325285277e-01
-1.933161052129877822e-01
-2.103898190963132131e-01
-1.957154572821055705e-01
-1.806116918654749326e-01
-1.920304282481245239e-01
-2.021205272974803679e-01
-1.982801844550468040e-01
-1.880871235036280786e-01
-2.075713620365525203e-01
-1.991026394846146519e-01
-1.868875068807268336e-01
-2.030835239164346107e-01
-2.043567978754705639e-01
-1.970771819711588935e-01
-1.991144691983507686e-01
-1.952651917586607777e-01
-2.024179228628133764e-01
-1.980419907589151540e-01
-1.979972362820864307e-01
-1.912609787001516570e-01
-1.891518865059531596e-01
-2.042545388883989788e-01
-2.020590611086297839e-01
-1.935885781052505972e-01
-1.960630619065961144e-01
-1.650406032786845278e-01
-2.043842916758773498e-01
-2.080421443010552207e-01
-2.056579360766987719e-01
-1.963410467155375372e-01
-2.105304847147219660e-01
-2.015227347267485591e-01
-2.030968168425159592e-01
-2.040091064128864429e-01
-1.995905094457331996e-01
-1.961564844488285220e-01
-2.051810739158744235e-01
-1.959582260044010205e-01
-1.982825127665686915e-01
-1.838483896588815891e-01
-1.981520964543179997e-01
-2.086441726973111421e-01
-1.977175664154820489e-01
-2.068230651021958910e-01
-2.108996848534363533e-01
-2.002399507224325581e-01
-2.087262086560485175e-01
-1.985004162603509481e-01
-2.028177071677374210e-01
-1.782823593469640699e-01
-1.997496972339093402e-01
-2.019134369831131204e-01
-2.057939867304249271e-01
-1.973057158618334861e-01
-2.017946139749261236e-01
-2.044858393808015873e-01
-2.020446536328570908e-01
-1.797101757994898907e-01
-2.093433930755272676e-01
-2.015004731933613402e-01
-2.107265912479338865e-01
-2.005803542123087424e-01
-2.076968294463852338e-01
-2.007831063415637385e-01
-2.008624382825884291e-01
-1.937484637905190765e-01
-1.999427721439122063e-01
-1.965817081109233200e-01
-2.030766180336574245e-01
-2.047894301059828559e-01
-2.014279190587401069e-01
-1.981418746661005037e-01
-1.965553295170116566e-01
-1.998880569249191219e-01
-1.982497910494467608e-01
-1.969893309404636139e-01
-2.064319064208319510e-01
-2.052530129049536245e-01
-1.996365017059365532e-01
-1.887302028643512708e-01
-1.973267992451793740e-01
-2.010919836218826584e-01
-2.091110499650823129e-01
-2.033137246164218315e-01
-2.045444458120916353e-01
-1.972173969489477152e-01
-2.062617879809998112e-01
-1.970358649085317826e-01
-1.946688521423416696e-01
-2.050313117390539785e-01
-2.053928734293535840e-01
-1.931219122633853480e-01
-2.018974172767499797e-01
-1.987787406400058077e-01
-2.008923398933724624e-01
-1.851053499087511600e-01
-1.934827588628034722e-01
-2.018416336731760075e-01
-1.959162585469980400e-01
-1.977103905033712195e-01
-1.812149922131421620e-01
-2.065520725855202189e-01
-2.056902550149118380e-01
-1.975016381427594503e-01
-1.968584880214709898e-01
-1.928264276139428635e-01
-2.001590771415180103e-01
-2.019089815879872296e-01
-1.977053992515536152e-01
-2.029570699139189860e-01
-2.098544268298971893e-01
-2.017308238003782395e-01
-2.059595659015520663e-01
-2.061439388661991390e-01
-1.921620075140598460e-01
-2.024157162300372903e-01
-1.937834313632922079e-01
-1.867771519659159329e-01
-1.934702470807853070e-01
-2.020953803428330864e-01
-2.123146306617993417e-01
-1.959710975704570812e-01
-1.968562361822954188e-01
-1.919440907339580171e-01
-1.942639787463593115e-01
-1.966435545015786102e-01
-2.038390445569865650e-01
-2.027146386384023891e-01
-2.050002348939526375e-01
-1.957753241717103410e-01
-2.072754379743646513e-01
-2.041744750984829104e-01
-2.105062302083936243e-01
-2.006822219974106480e-01
-2.044915111502280947e-01
-2.066402469517119034e-01
-2.011651906161812386e-01
-2.002279084953614285e-01
-1.935453462229953514e-01
-2.039675703009868613e-01
-1.877732803031122721e-01
-2.020542445553752120e-01
-1.986237828475173328e-01
-1.997789541466865604e-01
-2.002688825951091656e-01
-2.084453912218351690e-01
-1.946575778554400782e-01
-1.854468703486036596e-01
-2.102304718356433622e-01
-1.976691713324159050e-01
-2.053295287910008038e-01
-2.020474498155005738e-01
-1.902335276630409133e-01
-1.995454516434321812e-01
-1.921910186993490144e-01
-2.069527447243468821e-01
-1.952735285642565877e-01
-2.061415206407936074e-01
-2.002313198494393431e-01
-1.951750361901855302e-01
-1.772576535085697014e-01
-1.931322027508950157e-01
-2.057435412260367746e-01
-2.051153968516234993e-01
-2.028261119698811510e-01
-2.037119627768530505e-01
-1.983859317874095418e-01
-2.063549527602541733e-01
-2.023032478175655902e-01
-1.991783085936541242e-01
-1.922580689068129900e-01
-2.034989988637369296e-01
-2.119958638916580318e-01
-2.061732554131845141e-01
-2.013545244699970760e-01
-2.073342422794981488e-01
-2.108064057629510657e-01
-1.992574460034247930e-01
-2.074171967600678679e-01
-1.987495012859290811e-01
-1.998878158927057946e-01
-1.960658054935767447e-01
-2.136517164589607776e-01
-2.067944774936680830e-01
-2.112133104607836764e-01
-2.038705381014218887e-01
-2.009023722893293618e-01
-2.039947723576806538e-01
-2.030664126925426083e-01
-2.033217030003245940e-01
-2.012901242545998837e-01
-2.059508785995012026e-01
-2.034497575791852086e-01
-1.959317488169452504e-01
-2.003050921115703820e-01
-2.158862539518437429e-01
-1.974987440081157897e-01
-2.039155758555517284e-01
-1.943911361997167908e-01
-2.042385571958275359e-01
-2.067244066989781803e-01
-2.066329100923187390e-01
-1.932300681762872396e-01
-1.976320139508413454e-01
-1.949200317802171900e-01
-1.965148783340827654e-01
-1.907722640316504292e-01
-2.036500276093144990e-01
-2.109590454273008175e-01
-2.153543955330139981e-01
-2.069182254153586198e-01
-2.094982474140356932e-01
-2.089695727084171784e-01
-1.960682431889909927e-01
-2.047752473255290973e-01
-1.975211577932936557e-01
-2.043871473392590010e-01
-2.063302591060616475e-01
-2.071156293071848564e-01
-1.958809543899259209e-01
-1.996246651791455939e-01
-1.934124381372449852e-01
-2.004353299627449903e-01
-2.033928865092702321e-01
-2.052967367316977376e-01
-2.150252227956901963e-01
-1.986123123011648561e-01
-1.980648739723303853e-01
-1.990057172619325021e-01
-2.045802086185829483e-01
-2.068257005880575761e-01
-1.942485587050650220e-01
-2.073878426943421560e-01
-1.942409606344232265e-01
-2.175948378162768648e-01
-2.067399460364575670e-01
-2.058382408126121776e-01
-2.017061554356505693e-01
-2.044939551341992678e-01
-2.039462624139646574e-01
-2.024028046642417089e-01
-2.052979608990049276e-01
-2.058816398124419800e-01
-2.081346990007774400e-01
-2.126775420494176894e-01
-2.036244337300476548e-01
-2.047244942573961668e-01
-1.927769835880916716e-01
-1.994798173900180771e-01
-2.020848522937263025e-01
-2.014260716005523144e-01
-1.931034127797897904e-01
-2.015534848675932245e-01
-2.022341815596833958e-01
-2.009286041402362222e-01
-1.988241684420043176e-01
-2.060777403684213860e-01
-1.991786860978780327e-01
-2.089423672765564344e-01
-2.014842716705839976e-01
-1.856416049753221442e-01
-2.005894397154629194e-01
-1.998706260300986137e-01
-1.977524646369805128e-01
-2.007862387409580507e-01
-2.001850562199616046e-01
-2.037009490996364580e-01
-2.065221333204567133e-01
-1.946654848197290899e-01
-2.018393278506293298e-01
-1.993551672158049570e-01
-1.927376094306220145e-01
-1.980135533276166648e-01
-2.108749016382611696e-01
-2.030279569937974427e-01
-1.974033351266241409e-01
-2.123664124768665229e-01
-1.986543158614779703e-01
-1.999579034605105388e-01
-2.030930512075553029e-01
-2.007671204947294452e-01
-2.063630614823872278e-01
-2.030875251320309605e-01
-2.035342895596538026e-01
-1.966676566763104206e-01
-2.142670154538125205e-01
-2.084248613926301952e-01
-1.960834493700565617e-01
-1.891237739144868979e-01
-2.081482247947238906e-01
-2.117484133430141413e-01
-2.062174012972066151e-01
-2.028257765074502339e-01
-1.955410059866843908e-01
-2.059570296426343206e-01
-1.910303559409824714e-01
-2.051333312449539481e-01
-2.067333215603100738e-01
-2.045652854817430755e-01
-1.978478920136957087e-01
-2.108717799625149658e-01
-2.016601233719242103e-01
-2.072943358458367302e-01
-1.996506181310343797e-01
-2.021380027757304909e-01
-2.043099943490718218e-01
-1.851403733283801811e-01
-2.013582352150324606e-01
-2.130200955924544115e-01
-2.006630495192215646e-01
-2.001891516086751754e-01
-1.954387568398228137e-01
-2.052363722512913768e-01
-1.882233994568672797e-01
-1.911192794880759993e-01
-2.061973765203283515e-01
-2.026978422286807024e-01
-1.949315180497933897e-01
-1.986442139809742602e-01
-1.957076820259660566e-01
-2.061022958473022193e-01
-1.934494652902214451e-01
-2.062519717009629605e-01
-1.970682559712270132e-01
-1.989092485775613428e-01
-2.055960941123325669e-01
-2.055044512036715842e-01
-2.068753499245171990e-01
-2.031950621377535959e-01
-2.042839735623591391e-01
-2.082123016496598700e-01
-2.021549580900908472e-01
-2.098058144950118997e-01
-1.878124781351994677e-01
-1.933552515928104454e-01
-2.017844444785683033e-01
-2.102700919938477186e-01
-2.005770904598497273e-01
-1.929452569714479870e-01
-1.971847607674816483e-01
-1.920587587348767666e-01
-2.056711622052953548e-01
-2.011340782439166586e-01
-2.066373226911214223e-01
-2.094193366951895841e-01
-2.004281999667394953e-01
-2.014093886122816368e-01
-1.940351867945941389e-01
-1.930149180014037180e-01
-2.028667117928318608e-01
-2.081776788287557634e-01
-2.033014936335350020e-01
-1.966156789237191171e-01
-1.986421567710513481e-01
-2.094941555733620397e-01
-2.030922186266752583e-01
-2.030710483872161243e-01
-2.053940482812948998e-01
-1.990507460879201718e-01
-2.047072764906126829e-01
-2.111351862005644564e-01
-2.023254046867395683e-01
-1.791944727137575466e-01
-2.090483157582377072e-01
-2.104235427477462173e-01
-2.010568242555654528e-01
-2.154349622434998668e-01
-2.042161724376123089e-01
-2.062112930116606624e-01
-2.028278398130060889e-01
-2.072961714382688669e-01
-1.980214681372930996e-01
-1.915409999969034383e-01
-1.863810677577222297e-01
-2.025519812976233069e-01
-2.064488929445026932e-01
-1.904667846475442960e-01
-2.110161688590649343e-01
-2.007932361372836427e-01
-2.087992544969275444e-01
-2.086137963738567136e-01
-2.018365385448679661e-01
-2.090293734701523798e-01
-2.096670171750535661e-01
-2.046316138501993731e-01
-1.921008138996382064e-01
-1.986955123318311922e-01
-2.104250661387331578e-01
-2.070354407109901151e-01
-2.010375752040993169e-01
-1.883734204874089324e-01
-2.038590642643216821e-01
-2.040987402497555780e-01
-2.060423684103915853e-01
-2.128535847088054156e-01
-2.010802850638983563e-01
-2.120276909378585595e-01
-2.023484776318890954e-01
-2.066799920463284201e-01
-2.094213120491464908e-01
-1.937693333545420504e-01
-2.025526218130895839e-01
-1.961578892128056917e-01
-1.982583307770611758e-01
-2.084386765804167596e-01
-2.083692932772513717e-01
-2.030357274459528016e-01
-2.058009109554383986e-01
-1.954240847434385309e-01
-2.065918177994319205e-01
-2.030918880084291445e-01
-2.055638089039165672e-01
-2.170596794735979163e-01
-2.022280035881129090e-01
-1.985081274469962520e-01
-2.035060716560880556e-01
-2.033826565667484765e-01
-2.060700544296982795e-01
-1.984780828107224060e-01
-2.093751523509885248e-01
-2.000324836664482964e-01
-2.054411494992765819e-01
-2.153183872897508622e-01
-2.049215344470428912e-01
-2.019929207059552589e-01
-2.037717125142013141e-01
-2.029641768053285777e-01
-2.086705792412593963e-01
-1.980851840445480572e-01
-2.052901093107307451e-01
-2.085973757482549318e-01
-1.915013626024450188e-01
-2.125604054608181415e-01
-2.070490473074407811e-01
-2.061792354781272485e-01
-2.072385604018753269e-01
-1.958832986172054369e-01
-2.037112728202649381e-01
-1.964195201072848618e-01
-2.067275275729608397e-01
-1.970150655194153055e-01
-2.070133884204380104e-01
-2.161378254507978491e-01
-2.038746092861656589e-01
-2.029502810590718132e-01
-2.077218348390307001e-01
-2.015819149631179197e-01
-2.105981318707673411e-01
-2.060684034975449053e-01
-2.024795644945452944e-01
-2.027850487489579190e-01
-2.068755650057804429e-01
-2.080038568693711731e-01
-2.034505181562383247e-01
-2.015193604944230943e-01
-2.101950924912939778e-01
-2.100812188159161542e-01
-2.151048999747139367e-01
-1.979304348607691666e-01
-2.095660211251491323e-01
-1.865318365012924862e-01
-2.058136234009945165e-01
-2.090215130392583109e-01
-1.982641623915895601e-01
-2.103099259049610592e-01
-2.017666584054011170e-01
-2.021689870193942862e-01
-2.003940205566885346e-01
-2.052775028560547554e-01
-2.098788036161556569e-01
-1.900832989646382143e-01
-2.126184479053227494e-01
-2.072738372198449364e-01
-1.980377546651548026e-01
-2.044435240758640804e-01
-2.135781204825177582e-01
-2.112169081569377771e-01
-2.129461758384067482e-01
-2.080400074423763013e-01
-2.046446655018433203e-01
-1.987748540362625771e-01
-2.100242691126034678e-01
-2.009531849585997620e-01
-1.983890640296033514e-01
-2.136668815683791245e-01
-2.046291970537343630e-01
-2.077170053987313636e-01
-2.140038900112230247e-01
-2.040427722817715339e-01
-1.930527793458326480e-01
-2.176761026191419424e-01
-2.001261183003329169e-01
-2.053944521899719877e-01
-2.113133237566820477e-01
-1.971817926984820724e-01
-1.973451974494493111e-01
-2.070515072982766491e-01
-2.104309459779405422e-01
-2.042507591317647420e-01
-1.977246543129232703e-01
-2.078099589349387544e-01
-2.022675344237543082e-01
-1.999526105981927759e-01
-2.016016757484593025e-01
-2.107914747672753886e-01
-2.064396837308089538e-01
-2.009676360121682437e-01
-1.942336819750027088e-01
-1.933754742236316881e-01
-2.024795770785044746e-01
-1.994953327223519257e-01
-2.071233884020724780e-01
-2.014598683083557162e-01
-2.146744065724269512e-01
-2.104640159700328916e-01
-2.143311237848706807e-01
-1.984193802789704364e-01
-2.021531119093929740e-01
-2.056291740517003919e-01
-2.060913935008740761e-01
-1.931819698757683834e-01
-1.955638279483093156e-01
-2.166033220471940413e-01
-2.110174226918483109e-01
-2.007976168333586164e-01
-2.095479199753703392e-01
-2.057177055132808630e-01
-2.105342806631301245e-01
-2.114108209607277467e-01
-2.034150124240199642e-01
-2.091138836960698688e-01
-2.100720905995649979e-01
-2.037106249547070147e-01
-2.162883549969445984e-01
-1.888063389448205731e-01
-2.046138251881006453e-01
-1.936333737925765297e-01
-2.024486433447352518e-01
-2.068972962300129059e-01
-1.987044734410071400e-01
-2.055888769865373278e-01
-2.149297781078198522e-01
-2.082389335816992593e-01
-2.053852249657646400e-01
-2.119598254245324831e-01
-2.187091616756562384e-01
-2.079735399054900569e-01
-2.042432866970771144e-01
-2.030596886456817463e-01
-2.121584079278185098e-01
-2.106451111735487547e-01
-2.117628605501441219e-01
-2.092139888867967923e-01
-2.027064016834099480e-01
-2.018360729550912613e-01
-1.986070293613420579e-01
-2.013720685052927950e-01
-2.098639255765821499e-01
-2.045407567276279204e-01
-2.006512272895250304e-01
-2.015747822753419516e-01
-1.932429089917732656e-01
-2.146547047761014904e-01
-2.068021000690464239e-01
-2.048764285783201133e-01
-1.981960343026365201e-01
-2.119077464191935767e-01
-2.005798652213049704e-01
-2.074590770102628379e-01
-2.117884620749259650e-01
-1.972369876310915704e-01
-2.083560878357083035e-01
-2.052546135282976303e-01
-2.075922659610312249e-01
-2.157721257887503241e-01
-2.083867526945474558e-01
-2.121815826001998140e-01
-2.155086337894402404e-01
-2.063716119799569315e-01
-2.117862619146997638e-01
-2.087968901151553980e-01
-1.852824062558483531e-01
-2.118686021991395829e-01
-1.958982133622386435e-01
-2.056377277145237659e-01
-1.968704913165498782e-01
-2.058113800711891539e-01
-2.097137106502898196e-01
-2.028944713777861286e-01
-2.019546464878123337e-01
-2.074788406944940988e-01
-2.048184025213054538e-01
-2.001218168809986431e-01
-2.057328032836920062e-01
-2.107573532947781270e-01
-2.087742111692553193e-01
-2.156078927754312979e-01
-2.065990437253285572e-01
-2.084447530255523207e-01
-2.032454293639443799e-01
-2.023291859459259434e-01
-2.042166174710353943e-01
-2.094061547262189571e-01
-2.074402132720330749e-01
-2.156868003173557924e-01
-2.122063412929689197e-01
-2.044637694299839270e-01
-2.157882742185352754e-01
-2.142286528812414881e-01
-2.064058341477212066e-01
-2.093567840334693009e-01
-2.092360172863563239e-01
-2.193488026308696437e-01
-2.062733800650256855e-01
-1.996247175384876782e-01
-2.014083756109020795e-01
-2.066458943491447653e-01
-2.117467896754634260e-01
-2.034167616450988647e-01
-2.133523073038764706e-01
-2.025370792519238794e-01
-1.977308060859323258e-01
-2.120491846404537750e-01
-2.079935397091893512e-01
-2.065901099242366534e-01
-2.054498378887934518e-01
-1.974262891474760084e-01
-1.983586303852975519e-01
-2.053612273257796328e-01
-2.139653628079350722e-01
-2.130486508500725462e-01
-2.040240945587726284e-01
-2.077531054628805884e-01
-2.098321263233279832e-01
-2.091588128004721880e-01
-2.072948500717496922e-01
-1.962530192671841645e-01
-2.152289228908665919e-01
-2.081074058752360734e-01
-2.110135790078533913e-01
-2.042833164407831803e-01
-2.101886096893932354e-01
-2.089361129772690784e-01
-2.059576192730421806e-01
-2.140778889743043256e-01
-2.160220947747071019e-01
-2.093477492659812367e-01
-2.082391972979866224e-01
-2.018073389913059013e-01
-2.185840587136471114e-01
-2.079023223401023079e-01
-1.988844683114399658e-01
-2.142899690640645838e-01
-2.067213239000371128e-01
-2.060020214277468731e-01
-2.064105125809606034e-01
-2.009765548187546214e-01
-2.088502216082272489e-01
-2.090351088850084249e-01
-2.139729592428431526e-01
-2.103720117940803547e-01
-2.145592126915716324e-01
-1.940755529356663067e-01
-2.161171256642689942e-01
-2.017265555454213766e-01
-2.088845040040894774e-01
-1.991828275694524364e-01
-2.046296811874525612e-01
-2.145452007210155998e-01
-2.027490185934144040e-01
-2.140667716098946238e-01
-2.088680737066313797e-01
-2.117876011443779460e-01
-2.026000326911883698e-01
-2.035489379591831904e-01
-2.082754156532457823e-01
-1.990640902405021728e-01
-2.072394512163666658e-01
-2.036176031680836385e-01
-2.124862194297789109e-01
-2.037875874343937910e-01
-2.190330663315884219e-01
-2.054084135274296397e-01
-2.155633746810309836e-01
-2.198480078681938343e-01
-2.122313038281235242e-01
-2.092452332510373048e-01
-2.050254346148608353e-01
-2.208314979528357702e-01
-2.062629703104009449e-01
-2.063479666334704088e-01
-2.159199253222976456e-01
-2.004405364559796177e-01
-2.101267987113423497e-01
-2.075736167843053870e-01
-2.080135168305193294e-01
-2.075185495517833101e-01
-2.062726872963041580e-01
-2.126442933170505645e-01
-2.133461626612246087e-01
-2.074727063124534587e-01
-2.104452304345436064e-01
-2.078085928786286840e-01
-2.049487499049828243e-01
-2.076077974899912804e-01
-2.106960832326477684e-01
-2.125570166552576690e-01
-2.078581627399148923e-01
-2.085447651344422004e-01
-2.033016670759527911e-01
-2.124277590395720894e-01
-2.034748799785368323e-01
-2.130833977418341851e-01
-2.101066114478566116e-01
-2.060068131746580489e-01
-1.975570602377880181e-01
-1.852847579010667156e-01
-2.065889903639510639e-01
-2.081211575486525689e-01
-2.190236311206233966e-01
-2.131829165693702177e-01
-1.891489134624802781e-01
-2.132918628308774212e-01
-2.116398926846750628e-01
-2.035221747103735102e-01
-2.065944094663139941e-01
-1.992146765934274533e-01
-2.008308592523951330e-01
-2.025657466465643208e-01
-2.123009557203520969e-01
-2.090079024905218685e-01
-2.021129828920093519e-01
-2.033911089098618674e-01
-2.113250141406525784e-01
-2.034047419933162903e-01
-2.082449637240955109e-01
-1.957981684702892744e-01
-1.924766093315809223e-01
-2.124001842412142627e-01
-2.123851329985982084e-01
-2.139604516345592344e-01
-2.103082349199311418e-01
-2.100728124312510603e-01
-2.006156714969027366e-01
-2.095622593772506759e-01
-2.177356439132411003e-01
-2.119684880123811621e-01
-2.149885312003758098e-01
-2.068792364250916227e-01
-2.136446210359630171e-01
-2.120573800852432189e-01
-2.100184846273125405e-01
-2.097324290666300051e-01
-2.088567872227312661e-01
-2.132893695207195572e-01
-2.082667692317001773e-01
-2.152555926372107797e-01
-2.102626640055587082e-01
-2.034691292298360932e-01
-2.107757917039959072e-01
-2.110768751438690527e-01
-2.056476950160921746e-01
-2.092204330543996904e-01
-2.178674146216702801e-01
-2.082352671045915593e-01
-2.153617975749932412e-01
-2.049075174035818458e-01
-2.101047053976514145e-01
-2.137143004075121311e-01
-2.170985030483036649e-01
-2.027507891365188109e-01
-2.123667617544600095e-01
-2.175850108014920070e-01
-2.131559751376227996e-01
-2.127111143783292080e-01
-1.903040452618312839e-01
-1.998435622386187938e-01
-2.152649695785902317e-01
-2.040872247279868767e-01
-1.985104550139975554e-01
-2.068911573514376212e-01
-2.045167081303958800e-01
-2.059003931511183549e-01
-2.124295625563235035e-01
-1.959294377911146301e-01
-2.084067558683223020e-01
-2.159192741730655007e-01
-2.055924917552389153e-01
-2.127060747055939116e-01
-2.025652517189163448e-01
-2.106674869538553152e-01
-2.054650087495176192e-01
-2.112965380167393381e-01
-2.096299545941385789e-01
-2.024075791867670226e-01
-2.123672143264794532e-01
-2.175400375167000078e-01
-2.171643281082897836e-01
-2.093372993947740235e-01
-2.093326851275021938e-01
-1.949820756910370101e-01
-2.148977524810532225e-01
-2.098590181704898805e-01
-2.106968715816177617e-01
-2.098813779130545842e-01
-2.065318290389150657e-01
-2.169174679330884981e-01
-2.080956592461429833e-01
-2.112082101571019499e-01
-2.113546739765501392e-01
-1.973045074100286400e-01
-2.191155722463770106e-01
-2.132198299082466997e-01
-2.115000101166941704e-01
-2.107166519042410480e-01
-2.160889085976636370e-01
-2.090085827451068079e-01
-2.107402387929308007e-01
-2.148355109500245386e-01
-2.196589333706694402e-01
-2.038152665151816978e-01
-2.053246175185000633e-01
-2.069898545282221336e-01
-2.131523926827387783e-01
-2.091373860670099338e-01
-2.064222564479576971e-01
-2.051744300227195394e-01
-2.066766897155121741e-01
-2.070616800380791211e-01
-2.046153500509365342e-01
-1.989956634534544577e-01
-2.134520804495061153e-01
-2.100294094083931806e-01
-1.935222911090443698e-01
-2.147919204439302787e-01
-2.130695226794123709e-01
-2.145138706612546853e-01
-2.126808630728105332e-01
-2.212887445325095459e-01
-2.101302014469933199e-01
-1.962822564449942520e-01
-2.045283404761551460e-01
-2.039239195264316851e-01
-2.059365929303333398e-01
-2.043053372555108660e-01
-2.101442251116843185e-01
-2.091190974533087554e-01
-2.041020238970735201e-01
-2.128641419808009749e-01
-2.077709765596688907e-01
-2.048530289004954208e-01
-2.095965294845724691e-01
-2.024085106594922245e-01
-2.219587819304451870e-01
-2.066738214176730981e-01
-2.032668952254848005e-01
-2.092523402471507810e-01
-2.183133706962580578e-01
-2.072040784915574474e-01
-2.120756013507834881e-01
-2.027264054485262146e-01
-2.076007577838281382e-01
-2.089488705573163685e-01
-2.115301922204129159e-01
-2.091773459831028914e-01
-2.114735685499039564e-01
-2.160428303689874985e-01
-2.065622557348014976e-01
-2.062814935293895424e-01
-2.130225811526818558e-01
-2.162542228399382538e-01
-2.119257444765378362e-01
-2.186489287012058913e-01
-2.151823997955494838e-01
-2.206391301279424788e-01
-2.137470717754253735e-01
-2.031129189910886590e-01
-2.150247899431873000e-01
-1.941882405859916838e-01
-2.145475594272590325e-01
-2.081421567149195351e-01
-2.059526055881904516e-01
-2.173445180846341751e-01
-1.990513836645347590e-01
-2.047041676832074553e-01
-2.103859296221927688e-01
-2.074508104095991456e-01
-1.967954333688534674e-01
-2.186661082537291745e-01
-2.203105836041416021e-01
-2.068346085461278683e-01
-2.093904929758906297e-01
-2.139201121083599277e-01
-2.115003518775325220e-01
-1.972311615315156530e-01
-2.149881873586468040e-01
-2.119546359487527731e-01
-2.127827308195357203e-01
-2.129368852184899685e-01
-2.154262301215758568e-01
-2.119183594324722530e-01
-2.084145767794726434e-01
-2.139513078831795923e-01
-2.107354915889171065e-01
-2.158287588748213359e-01
-2.098615342351825286e-01
-2.200967899080098766e-01
-2.154804273129849457e-01
-2.090376115731063800e-01
-2.128742354334010600e-01
-2.080612002409658878e-01
-2.105060843578963614e-01
-2.146383282557349781e-01
-2.101082814204657534e-01
-2.118735964653778170e-01
-2.041691749103076992e-01
-2.167682267784127315e-01
-2.112900231262939688e-01
-2.122725218077118059e-01
-2.112227398297259751e-01
-2.109851243683653066e-01
-2.138762787204598059e-01
-2.053784077659479568e-01
-2.081036008349068100e-01
-2.029913857052251802e-01
-2.111042168442664735e-01
-2.122209393554249368e-01
-2.125393197660550848e-01
-2.115342934385633367e-01
-2.158883371903049797e-01
-1.984701656682639204e-01
-2.167994490903614180e-01
-2.166435740441593760e-01
-2.047872117895849220e-01
-2.106003625804304669e-01
-2.153636118243138498e-01
-2.091931866039968835e-01
-2.152870977735177882e-01
-2.102607053264134163e-01
-2.149516412929570741e-01
-2.169291792066039837e-01
-2.080403326935093555e-01
-2.111799222480357785e-01
-2.076838673607675767e-01
-2.063965077143551097e-01
-2.099122796071261066e-01
-2.113185814026440901e-01
-2.125723766076991761e-01
-2.106883795080869148e-01
-2.050703308890351184e-01
-2.152952756927722366e-01
-2.130105172245403689e-01
-2.184176673064906482e-01
-2.174586790831283811e-01
-2.165339260819230671e-01
-2.108637268371934270e-01
-2.130642488163172754e-01
-2.162214958027892375e-01
-2.195152892995519689e-01
-2.142175198410424808e-01
-2.124587512760136854e-01
-2.123949938604036969e-01
-2.019212995115115816e-01
-2.127293051253942024e-01
-2.143075505531665537e-01
-2.198925715535233472e-01
-2.098487929021819465e-01
-1.989347960702232687e-01
-2.153636142967500222e-01
-2.145370092583325228e-01
-2.154850807962840342e-01
-2.103669186385402901e-01
-2.084104803040331133e-01
-2.181791910198857543e-01
-2.176998887524430326e-01
-2.113756437568321267e-01
-2.065620618667685093e-01
-2.073587476758684822e-01
-2.154524410719578509e-01
-2.222652487506496799e-01
-2.164030189055885789e-01
-2.050834681457626152e-01
-2.116878606019062248e-01
-2.123532271455575438e-01
-2.158584949045687373e-01
-2.149946433266253509e-01
-2.111438311787625366e-01
-2.192713065181702559e-01
-2.088320656019496957e-01
-2.181009988618227979e-01
-2.199373536082746550e-01
-2.095237331900313971e-01
-2.081572869735944242e-01
-2.040253308205944582e-01
-2.128759964075243316e-01
-2.128287378907639804e-01
-2.079967633313321018e-01
-1.995154283266761253e-01
-2.205715084690680894e-01
-2.126309145949878687e-01
-2.186309853891774679e-01
-2.128797497176819487e-01
-2.132984490739603389e-01
-2.104311802613580695e-01
-2.143082393956544651e-01
-2.171728032747857473e-01
-2.190658985759925959e-01
-2.175413195482200357e-01
-2.164417566882755883e-01
-2.119045445627598667e-01
-2.161034779325538835e-01
-2.126055942191946158e-01
-2.094378783294536528e-01
-2.187803784718388156e-01
-2.131249185968383808e-01
-2.182297081734488886e-01
-2.213838342811334514e-01
-2.123064687760007896e-01
-2.193977623625148754e-01
-1.909900271953000328e-01
-2.147211260026705426e-01
-2.155687634992362045e-01
-2.128523893091647523e-01
-2.153194097450103484e-01
-2.093489161186311009e-01
-2.112779787783170549e-01
-2.062947533320477755e-01
-2.139272556103911094e-01
-2.066543948138897524e-01
-2.235132708271359292e-01
-2.166902785423488187e-01
-2.191362941720007840e-01
-2.119616893741518571e-01
-2.123770241298410522e-01
-2.130667385449475648e-01
-2.224920443094302869e-01
-2.155022933189641443e-01
-2.108036739311800190e-01
-2.164711808391067138e-01
-2.121473009743400917e-01
-2.170802846300550759e-01
-2.059628293762294782e-01
-2.198306620731776684e-01
-2.148554949145241866e-01
-2.084245729026115157e-01
-2.152321687723830479e-01
-2.095649005454883473e-01
-2.127574149037730900e-01
-2.151269679367696364e-01
-2.136046520094631307e-01
-2.205965232885254979e-01
-2.193829644184983052e-01
-2.091712047220365411e-01
-2.054634493664906358e-01
-2.156981772395060171e-01
-2.216171083107872919e-01
-2.021161118351907926e-01
-2.170633003152097340e-01
-2.110945009847009779e-01
-2.093382433898274553e-01
-2.165018738724149017e-01
-2.169604577416269775e-01
-2.054934694057490852e-01
-1.985189309153192749e-01
-2.169154664484374273e-01
-2.149972024884507227e-01
-2.108109131338636311e-01
-2.047644929713874906e-01
-2.186539956890034830e-01
-2.084476392633367592e-01
-2.128722177433780838e-01
-2.158844728080246689e-01
-2.195779288682718489e-01
-2.082720860249076822e-01
-2.119760850842549171e-01
-2.186675844885722919e-01
-2.118091131775526881e-01
-2.065833621753964122e-01
-2.187958156742880744e-01
-2.136219395062061432e-01
-2.133215367226419523e-01
-2.179210031359595512e-01
-2.182140139770414877e-01
-2.090676100525032666e-01
-2.031683325763725123e-01
-2.128108741531016812e-01
-2.069356959808958951e-01
-2.015437992574805326e-01
-2.112025133806611776e-01
-2.116948164553835443e-01
-2.130846338785929439e-01
-2.151119383464327461e-01
-2.105710354827345643e-01
-2.084455308345773139e-01
-2.107580532294232312e-01
-2.147174310320373869e-01
-2.141458433928349891e-01
-2.150542542560731907e-01
-2.112029790275472274e-01
-2.096608994554684802e-01
-2.140906019794321657e-01
-2.093375462896938377e-01
-2.181327961510145241e-01
-2.198944429295154879e-01
-2.133238957903152433e-01
-2.061658291403690724e-01
-2.102675514448791860e-01
-2.201541821003082933e-01
-2.119912547207951636e-01
-2.042230119048228376e-01
-2.106423135013595349e-01
-2.073465507051781287e-01
-2.149164574805826622e-01
-2.005092330943349654e-01
-2.121591267397678338e-01
-2.110507073338730999e-01
-2.063015250196018335e-01
-2.095690647860368183e-01
-2.195897775354350989e-01
-2.100375311582338977e-01
-2.104027547260790276e-01
-2.116373320435611383e-01
-2.125683116510672654e-01
-2.086633241453312027e-01
-2.148937471125600129e-01
-2.145674660952111845e-01
-2.108391600125462673e-01
-2.145470680568820343e-01
-2.141821854874347286e-01
-2.065727576126915599e-01
-2.117742412389596041e-01
-2.200532760951057487e-01
-2.112708004890029578e-01
-2.221214392654869696e-01
-2.090069173901992206e-01
-1.997726718163391202e-01
-2.129569227798256137e-01
-2.137890079567545398e-01
-2.070832891009040944e-01
-2.225584571992401395e-01
-2.134381582172573955e-01
-2.168299123551857555e-01
-2.118512250579599743e-01
-2.178973396438874666e-01
-2.184006265579158390e-01
-2.162253682059177284e-01
-2.102194657297002667e-01
-2.084738015105843112e-01
-2.135730438190003022e-01
-2.203171801463356949e-01
-2.122211306465305591e-01
-2.192658715575738770e-01
-2.100601449660704223e-01
-2.165822270271688110e-01
-2.119631136447140685e-01
-2.216228765287172053e-01
-2.143793750339733906e-01
-2.095710219491775661e-01
-2.202849627117992315e-01
-2.083661619135073750e-01
-2.138442539587465108e-01
-2.085362895797877592e-01
-2.182365740360411310e-01
-2.126718175048105119e-01
-2.144473232712110489e-01
-2.122686092528407731e-01
-2.005313692927420122e-01
-2.074444596893195158e-01
-2.126710777250108708e-01
-2.171572313410979338e-01
-2.055065395341974521e-01
-2.053348467263824972e-01
-2.208678417137098782e-01
-2.100534645177183357e-01
-2.217887744607756340e-01
-2.143243313764314761e-01
-1.954943083982723928e-01
-2.127536225280032001e-01
-2.099230749668412888e-01
-2.140085572239896483e-01
-2.254225487159506880e-01
-2.223226950032442528e-01
-2.145008673993630266e-01
-2.138302456762675718e-01
-2.146721808761585526e-01
-2.169625008108802544e-01
-2.151240960934082402e-01
-2.168435407957511607e-01
-2.182499813707261260e-01
-1.813760193299910894e-01
-2.019559557883262579e-01
-2.195744945516689417e-01
-2.087457713022099759e-01
-2.033155012720253563e-01
-2.093791428806046628e-01
-2.091709250051417557e-01
-2.139017153601425192e-01
-2.014558930542305615e-01
-2.161074012121553534e-01
-2.143326465519647395e-01
-2.083429919899459359e-01
-2.130029006217069865e-01
-2.048725491122209974e-01
-2.103992460174784196e-01
-2.213462717750754316e-01
-2.213131294892416445e-01
-2.155711358357810248e-01
-2.189247038274069745e-01
-2.082599985106195206e-01
-2.161432591720065799e-01
-2.131094013900222128e-01
-2.163385028675310628e-01
-2.211802387373940915e-01
-2.186603927837627026e-01
-2.203797429228873117e-01
-2.116929336241359372e-01
-2.126616896663549305e-01
-2.128268414802288178e-01
-2.187246660506435292e-01
-2.066762185977182864e-01
-2.163305729957792356e-01
-2.147618170836055052e-01
-1.988248303704272246e-01
-2.244024125902173150e-01
-2.141099034709444959e-01
-2.184628471966579555e-01
-2.118492883868565435e-01
-2.224336236882818174e-01
-2.130396704013013676e-01
-2.080527611885621964e-01
-2.137395633803560180e-01
-2.157398579429828378e-01
-2.177859231555040465e-01
-2.159971143050098963e-01
-2.161118393036872143e-01
-2.165498504246421707e-01
-2.202891133946164315e-01
-2.091251791664937576e-01
-2.166482639570198876e-01
-2.087952992835909183e-01
-2.120842029973504239e-01
-2.146249715609251929e-01
-2.186451315067261258e-01
-2.231789033239155451e-01
-2.179284121148910014e-01
-2.177849229781121387e-01
-2.137691313190556719e-01
-2.163597359368176209e-01
-2.073740361846087843e-01
-2.029199157592554703e-01
-2.186242843467212371e-01
-2.121074152551749026e-01
-2.252911527579138928e-01
-2.149627056081913623e-01
-2.187430788180138030e-01
-2.074103306061244045e-01
-2.120439009672397401e-01
-2.218164194448046245e-01
-2.210973710708049877e-01
-2.181834554114227553e-01
-2.161839015207446535e-01
-2.164772434902834386e-01
-2.193937722513816246e-01
-2.133533734994007003e-01
-2.126126347026335295e-01
-2.107185298959494968e-01
-2.144964553465026347e-01
-2.219749237127297270e-01
-2.165039617013091167e-01
-2.158681102572934940e-01
-2.117633491483660590e-01
-2.078316000039787947e-01
-2.106536035156486575e-01
-2.143310444858280428e-01
-2.147072855160045701e-01
-2.184390836115189249e-01
-2.149919793089646869e-01
-2.137094288127672492e-01
-2.131818122250409286e-01
-2.202744600573858236e-01
-2.113641361108647421e-01
-2.174909830406166755e-01
-2.116928687286748212e-01
-2.235451619742994944e-01
-2.126259698046257252e-01
-2.140821456088341512e-01
-2.219671838281626064e-01
-2.172701142284104436e-01
-2.096429537461304560e-01
-2.146030000456565223e-01
-2.166442255721749144e-01
-2.180051658212282806e-01
-2.202015742769245499e-01
-2.189519609376519849e-01
-2.063906250630984929e-01
-2.156499369783299591e-01
-2.216952567024919329e-01
-2.187076272805873189e-01
-2.127724241141713823e-01
-2.228617250355340307e-01
-2.185180401413387707e-01
-2.027144190443152527e-01
-2.223354300781274773e-01
-2.177194560077525542e-01
-2.190130191886956734e-01
-2.150409968850112152e-01
-2.151346595390390137e-01
-2.107355900960627970e-01
-2.181690755267099990e-01
-2.136379944407213738e-01
-2.062379082722485268e-01
-2.222624798400049395e-01
-2.142597824118729066e-01
-2.140644697200647373e-01
-2.208987117226169916e-01
-2.087273636980946923e-01
-2.194983373612251210e-01
-2.045935791331628395e-01
-2.216766618804190681e-01
-2.124175174358104989e-01
-2.161136598043072454e-01
-2.128061367403741300e-01
-2.199017816767822875e-01
-2.215471989067631653e-01
-2.178953940195457462e-01
-2.104720678152115221e-01
-2.136462345141590669e-01
-2.218121981546089250e-01
-2.140060795516935677e-01
-2.171984020198113596e-01
-2.212934925696393162e-01
-2.200217688334120680e-01
-2.204611950654878916e-01
-2.108310914523650881e-01
-2.094432595161884736e-01
-2.198693107637243183e-01
-2.150432211752156542e-01
-2.149863171439486409e-01
-2.125628428833566397e-01
-2.189373406975290426e-01
-2.104202480731762470e-01
-2.198558597860708341e-01
-2.153474475835608637e-01
-2.231235153129821902e-01
-2.157408019752040107e-01
-2.168182647218945269e-01
-2.173740734229708815e-01
-2.159480980641027281e-01
-2.142957311199806814e-01
-2.173420019053618757e-01
-2.189542210580693593e-01
-2.153232864811505665e-01
-2.082833547741209101e-01
-2.156663878791810207e-01
-2.269036562177411953e-01
-2.045020705268106587e-01
-2.037557807565782420e-01
-2.036398091836022495e-01
-2.173417663805962130e-01
-2.052618076903992006e-01
-2.140123840112837794e-01
-2.170003841053654292e-01
-2.158015956067091956e-01
-2.132855150412115985e-01
-2.178326679887909179e-01
-2.142073923936514968e-01
-2.121588815732863009e-01
-2.201201407333112925e-01
-2.199932496792340042e-01
-2.192824084655590477e-01
-2.137879281190426528e-01
-2.105949054541533527e-01
-2.222956267063631863e-01
-2.140474885825194018e-01
-2.185269692762223104e-01
-2.049392447241956128e-01
-2.217365411923915008e-01
-2.203598691123875852e-01
-2.048048569394506635e-01
-1.979006236644515748e-01
-2.113048665722238595e-01
-2.188029444659104761e-01
-2.124526736713807651e-01
-2.153944840345446421e-01
-2.132793270297027310e-01
-2.145449879400612714e-01
-2.219484575875535215e-01
-2.200208980965860373e-01
-2.053909639675498278e-01
-2.174928077311545915e-01
-2.190361233826940424e-01
-2.218593141016428627e-01
-2.171159907675535294e-01
-2.125657201820051467e-01
-2.236478136433609487e-01
-2.247325992849730503e-01
-2.152398169502381664e-01
-2.116833817083489389e-01
-1.942790358389015204e-01
-2.174571536947233485e-01
-2.104914242198216989e-01
-2.139280341407358843e-01
-2.192198101027486856e-01
-2.155518346477565128e-01
-2.166724536976794291e-01
-2.201915019251399486e-01
-2.187338424238555457e-01
-2.202180888620966226e-01
-2.143765230894544016e-01
-2.085817096235469403e-01
-2.050580371541034785e-01
-2.107404698690659439e-01
-2.131611579687521518e-01
-2.173148267263794453e-01
-2.111681827160047653e-01
-2.132207290484699758e-01
-2.154043154333622478e-01
-2.248871142342940554e-01
-2.019941293780095626e-01
-2.180597523955608019e-01
-2.110676565370295521e-01
-2.206321871906119225e-01
-2.194063097847103183e-01
-2.115045680431013875e-01
-2.242608623414431845e-01
-2.208873817916556515e-01
-2.234671119356037294e-01
-2.234925887836972103e-01
-2.175671256249579466e-01
-2.256220989498812224e-01
-2.092753621711782863e-01
-2.172507231126014904e-01
-2.260621312810765504e-01
-2.209110138980341920e-01
-2.189094407510903395e-01
-2.192215019620691874e-01
-2.230766827139890052e-01
-2.115274320998568602e-01
-2.157405169701784586e-01
-2.218404151832038540e-01
-2.183291407402803697e-01
-2.191766381328607294e-01
-2.101005908334187822e-01
-2.219525757875022431e-01
-2.108111202350140545e-01
-2.099637100294082515e-01
-2.177828261559448808e-01
-2.179912873149057739e-01
-2.118734624814295753e-01
-2.212076179720502411e-01
-2.161631856510544680e-01
-2.111654334399490629e-01
-2.210897193602784916e-01
-2.152225232235765451e-01
-2.177349168042774230e-01
-2.169695461588819763e-01
-2.232617810863237462e-01
-2.146603241803559103e-01
-2.127461111584688647e-01
-2.196732738490017323e-01
-2.204346950945783035e-01
-2.125636073287444916e-01
-2.137359222834303019e-01
-2.157602027903557096e-01
-2.212214528614908082e-01
-2.187467068401261483e-01
-2.172178876544968440e-01
-2.187780987140830469e-01
-2.206221301105012189e-01
-2.207703873610102896e-01
-2.234693169099503107e-01
-2.130636598613296628e-01
-2.145178647070482558e-01
-2.211386596587460451e-01
-2.210413509355519390e-01
-2.110525030741762786e-01
-2.196588300925593207e-01
-2.194470924067318807e-01
-2.145793358288146657e-01
-2.200291123398728232e-01
-2.171755792315512301e-01
-2.216800655481961924e-01
-2.196897856731180876e-01
-2.174989704581720973e-01
-2.191468639878495495e-01
-2.066990540056405923e-01
-2.210716638594579786e-01
-2.198280311189355352e-01
-2.122884269795920209e-01
-2.194838355323833756e-01
-2.128128096926555635e-01
-2.178620551385756221e-01
-2.132134928653526273e-01
-2.166535846374938457e-01
-2.161411106748345745e-01
-2.171303957604702461e-01
-2.138708945955738461e-01
-2.210065832476883763e-01
-2.151136682261254596e-01
-2.230306439393832663e-01
-2.202005942425420415e-01
-2.117516020949953837e-01
-2.150431750037379575e-01
-2.133081912356426246e-01
-2.220381582757340599e-01
-2.199046594924269071e-01
-2.089831725338071877e-01
-2.134754156859484664e-01
-2.229946267691125528e-01
-2.160837709539224771e-01
-2.162868258527615439e-01
-2.158260987421886379e-01
-2.198844139197856096e-01
-2.111722145384071492e-01
-2.106509959995425396e-01
-2.151640986680155854e-01
-2.094521468185453206e-01
-2.096094736791491997e-01
-2.106889888880274231e-01
-2.140239587988708447e-01
-2.113333574587297758e-01
-2.131616343128527324e-01
-2.244074582431759557e-01
-2.229141968437492183e-01
-2.197072624852170197e-01
-2.094294499126192755e-01
-2.227378953597012323e-01
-2.159107815800525021e-01
-2.177368082705324059e-01
-2.192175699124346844e-01
-2.189954675182270716e-01
-2.147368348769499447e-01
-2.162990268255995108e-01
-2.145793947996045836e-01
-2.193965922950003311e-01
-2.016583261807498861e-01
-2.206771026555244264e-01
-2.226268681623294887e-01
-2.167430458820623351e-01
-2.233648008392549178e-01
-2.259827358877780357e-01
-2.197609154137874221e-01
-2.118429822837004650e-01
-2.193141546809887765e-01
-2.287384945951455306e-01
-2.131665863914945225e-01
-2.156429415963963814e-01
-2.206042558023151856e-01
-2.097131791465384754e-01
-2.203256542073458724e-01
-2.210411140290772791e-01
-2.179943113982877601e-01
-2.156794610551672486e-01
-2.149655387640335147e-01
-2.208221447871989707e-01
-2.198368246024192119e-01
-2.170368290332691796e-01
-2.262596201113715177e-01
-2.216348646120303023e-01
-2.212774449765194662e-01
-2.164919411723022491e-01
-2.201573949915590078e-01
-2.220162520751721158e-01
-2.208701177489874878e-01
-2.197444389538452114e-01
-2.056626804040112277e-01
-2.215419239796730944e-01
-2.223343541809993384e-01
-2.247625634391515748e-01
-2.241689769031869062e-01
-2.157613547288916300e-01
-2.129856063288103618e-01
-2.214237421259737937e-01
-2.175310654341832683e-01
-2.158465639587107687e-01
-2.152638032447108662e-01
-2.080022098833528843e-01
-2.226299272671805329e-01
-2.117880232053669654e-01
-2.256605260664550083e-01
-2.206455488320332725e-01
-2.107145251077948145e-01
-2.090906813309259260e-01
-2.172936948201511786e-01
-2.149418802262756389e-01
-2.093688286426834411e-01
-2.150315936909783232e-01
-2.125169602872048202e-01
-2.180554340329520224e-01
-2.004830275679281293e-01
-2.127433090500800150e-01
-2.239505831631166122e-01
-2.120942012685471667e-01
-2.227475308597027526e-01
-2.201483061774625605e-01
-2.187074139037871456e-01
-2.138245564296229750e-01
-2.165250665190658341e-01
-2.254966754700441500e-01
-2.145793658941374249e-01
-2.165716957948957966e-01
-2.145306062732160457e-01
-2.243888925563416459e-01
-2.062418052897122545e-01
-2.251836175832614972e-01
-2.252164748649282400e-01
-2.172476383188335081e-01
-2.160761510567032473e-01
-2.180850676457434245e-01
-2.238623297346469254e-01
-2.203074349684156497e-01
-2.140160260729705166e-01
-2.233480386230144443e-01
-2.259073605988124733e-01
-2.092213402413767576e-01
-2.021377181546616664e-01
-2.195106160545808871e-01
-2.252389666769318288e-01
-2.140734607657203137e-01
-2.158063655636980882e-01
-2.136157130064579024e-01
-2.152832391358367736e-01
-2.223030732801987708e-01
-2.099988448996411017e-01
-2.167160726320637998e-01
-2.135033181807334535e-01
-2.139436003306116885e-01
-2.223530893313834800e-01
-2.237769526996142011e-01
-2.243501873613883146e-01
-2.136546014704594210e-01
-2.222492116409501839e-01
-2.100258007523752302e-01
-2.181819736463538606e-01
-2.035578355192912137e-01
-2.115695840535340433e-01
-2.174803901253003768e-01
-2.113448250075713186e-01
-2.171187924962232341e-01
-2.210601767532378303e-01
-2.173896503411889558e-01
-2.273789077935196301e-01
-2.228251722963991988e-01
-2.162312944279899118e-01
-2.179230337251262528e-01
-2.210872628465930523e-01
-2.169553819501309488e-01
-2.197106401643032503e-01
-2.171704049665411917e-01
-2.135718632329102751e-01
-2.204397750998083327e-01
-2.211932017566226039e-01
-2.165861307981530315e-01
-2.198990692991071305e-01
-2.132909426918397910e-01
-2.236007056785285774e-01
-2.135543736904909340e-01
-2.261878791219879281e-01
-2.151753365810995522e-01
-2.247956494803339533e-01
-2.208804558133707352e-01
-2.146810897525992801e-01
-2.131708855756050403e-01
-2.235986737172658556e-01
-2.251626395731666508e-01
-2.122380546045022631e-01
-2.166831339064078654e-01
-2.117382829622873885e-01
-2.260969805270139077e-01
-2.149597779509250239e-01
-2.178004681613947002e-01
-2.151408547886947409e-01
-2.239183190105059895e-01
-2.183823724032585845e-01
-2.192963312180091773e-01
-2.171932726180160200e-01
-2.210337799660081759e-01
-2.232442098705751388e-01
-2.203782028141990645e-01
-2.153052836303991913e-01
-2.173301211478076422e-01
-2.182808711558482107e-01
-2.142896191083731028e-01
-2.175941484285427996e-01
-2.204580223454112309e-01
-2.199753733077943474e-01
-2.136038971914285267e-01
-2.212971328993892650e-01
-2.207562026826700163e-01
-2.212137253932923986e-01
-2.140184063822433980e-01
-2.188312153904958535e-01
-2.237634421754930159e-01
-2.151083991607844748e-01
-2.172899833814900539e-01
-2.122083179358985605e-01
-2.172636978609447378e-01
-2.241088477244952692e-01
-2.203380227711678463e-01
-2.160170982782828319e-01
-2.141800523732062811e-01
-2.178862242532410287e-01
-2.217277358099855322e-01
-2.189435126939398846e-01
-2.157156109945871092e-01
-2.182606374017531381e-01
-2.156174905234533867e-01
-2.215788121466960303e-01
-2.212979562482496332e-01
-2.231487439395162808e-01
-2.163767699424008484e-01
-2.158682139193100480e-01
-2.203071928484334752e-01
-2.177795567749278571e-01
-2.199420904992968329e-01
-2.216288640693571121e-01
-2.205274992796879552e-01
-2.120899564766304535e-01
-2.208938685096161758e-01
-2.249113812681091673e-01
-2.193992386840982745e-01
-2.213947250217457863e-01
-2.236614089121710114e-01
-2.262315326795871495e-01
-2.174080467555536411e-01
-2.217855587351932889e-01
-2.281876560510786855e-01
-2.210389824530971381e-01
-2.246932899405001127e-01
-2.192555362158119803e-01
-2.246270888649402053e-01
-2.120108950920819302e-01
-2.164862451079732908e-01
-2.246998870096574563e-01
-2.102770442522151062e-01
-2.217107463466176931e-01
-2.267555225265950047e-01
-2.143991600117084451e-01
-2.275934753787497711e-01
-2.253679105716088760e-01
-2.156659520551257314e-01
-2.234845854163862722e-01
-2.156152842151554394e-01
-2.175924016227620827e-01
-2.172297852146100050e-01
-2.172713842552893293e-01
-2.209674837770624067e-01
-2.091054828978928526e-01
-2.242773244852882542e-01
-2.208758994278194332e-01
-2.225357615884034634e-01
-2.181169602695083864e-01
-2.074108765723316483e-01
-2.232865238048201695e-01
-2.204158154251752988e-01
-2.211918956744447495e-01
-2.296847291468189223e-01
-2.197110652804127595e-01
-2.212541879818309132e-01
-2.188709771123832082e-01
-2.220724456275716407e-01
-2.223205844363869421e-01
-2.269333412261816674e-01
-2.223231349254888023e-01
-2.269977157766874531e-01
-2.248905295552372230e-01
-2.155058489361477980e-01
-2.179976142126403282e-01
-2.210198102132250042e-01
-2.231916562010902993e-01
-2.218109788153160289e-01
-2.178850079865664313e-01
-2.205738230604770700e-01
-2.220773107978164795e-01
-2.222858880892671640e-01
-2.123109148129093959e-01
-2.198467608753200686e-01
-2.190991419253318639e-01
-2.199501155948552222e-01
-2.246318181946735659e-01
-2.268030621725601048e-01
-2.214040518157779913e-01
-2.097362701806223806e-01
-2.200868781754355130e-01
-2.249536722145195067e-01
-2.220999798598748132e-01
-2.212894701117791574e-01
-2.164078173130559446e-01
-2.258538830845889245e-01
-2.209319562629479539e-01
-2.192582468123600581e-01
-2.194007350368622211e-01
-2.281781289575176841e-01
-2.229350567178326747e-01
-2.248238841298616231e-01
-2.144912998086307976e-01
-2.142875029337671655e-01
-2.173902862982105555e-01
-2.135709364657204790e-01
-2.189948660505300626e-01
-2.249147980386880241e-01
-2.220843935453342410e-01
-2.193375135100101847e-01
-2.143277614589388369e-01
-2.207251531712892678e-01
-2.240317760300593875e-01
-2.202368698129880675e-01
-2.212766416791547563e-01
-2.244602148248219242e-01
-2.164448312442528999e-01
-2.210625525377721001e-01
-2.250379762586121879e-01
-2.234089170000053137e-01
-2.085000889630795051e-01
-2.182018353392713161e-01
-2.254463422292909414e-01
-2.237241288793578586e-01
-2.183074116541491583e-01
-2.245557225237312660e-01
-2.189628707914548500e-01
-2.174921823633842177e-01
-2.258317436444722826e-01
-2.254784158793042559e-01
-2.264564114340375245e-01
-2.207062580447416711e-01
-2.255188505352101469e-01
-2.220387548937015343e-01
-2.096999864040931805e-01
-2.215494973914585997e-01
-2.248075426136744437e-01
-2.200116049981061528e-01
-2.262296898823442093e-01
-2.175767711361735746e-01
-2.188345216934664550e-01
-2.090464053453781890e-01
-2.216390366196367423e-01
-2.203156903452502813e-01
-2.197367695197350590e-01
-2.109367174838793213e-01
-2.242600425094495031e-01
-2.201955655945720680e-01
-2.276478295772658977e-01
-2.305530209270701958e-01
-2.197617008396231808e-01
-2.179817039014491087e-01
-2.165093917972682747e-01
-2.155434758137940443e-01
-2.132725441758410723e-01
-2.077006608921784514e-01
-2.204103626973661079e-01
-2.223619335504157801e-01
-2.169983715275551894e-01
-2.210703385160491530e-01
-2.275250826024050876e-01
-2.248944208560193780e-01
-2.228792688530078780e-01
-2.191161362083999808e-01
-2.161235550681290529e-01
-2.096368527289250161e-01
-2.230665926605363003e-01
-2.173799142372565829e-01
-2.240345130834207610e-01
-2.180217617534600527e-01
-2.216520232652614553e-01
-2.240987484334528157e-01
-2.148872838336750024e-01
-2.229083321423179220e-01
-2.233785290656069566e-01
-2.211657284331624007e-01
-2.178703083068321278e-01
-2.213482920955466560e-01
-2.191687017163980733e-01
-2.259739181231701088e-01
-2.177296946163866931e-01
-2.190635086018891398e-01
-2.234188491490301243e-01
-2.198552377638448851e-01
-2.266610817429175750e-01
-2.224035830626558963e-01
-2.226823161473032997e-01
-2.214841975032848798e-01
-2.184415940059617756e-01
-2.240804308954528479e-01
-2.217104903669510352e-01
-2.175575883437785296e-01
-2.215756115057658238e-01
-2.250255137282056173e-01
-2.266599642192972108e-01
-2.126152767995423964e-01
-2.211592506246688183e-01
-2.229063361456120884e-01
-2.202060298534499194e-01
-2.180190589888446329e-01
-2.277007740430273541e-01
-2.239060026350415122e-01
-2.305376373423403125e-01
-2.193808031021803606e-01
-2.285032588329417025e-01
-2.218491833524570134e-01
-2.210218267737312781e-01
-2.195081307148793182e-01
-2.242582662988420739e-01
-2.180124253695766845e-01
-2.237358320975983417e-01
-2.176487612264220439e-01
-2.198651390804655659e-01
-2.140087291086266719e-01
-2.260456724152264119e-01
-2.134908701772710304e-01
-2.243177045467530384e-01
-2.265908849192550256e-01
-2.193805110747892861e-01
-2.255505920144168508e-01
-2.237684125612529051e-01
-2.184122163522604354e-01
-2.233897478020700766e-01
-2.123779741385508346e-01
-2.249472079307819061e-01
-2.297660616796038946e-01
-2.230545305342351570e-01
-2.248615832699132622e-01
-2.166061106363111610e-01
-2.265299894268494041e-01
-2.172030633210760286e-01
-2.258118509459612622e-01
-2.222679314260087025e-01
-2.258782335828717069e-01
-2.277073959210675347e-01
-2.148245320072902920e-01
-2.182632582604809857e-01
-2.286073296831696022e-01
-2.230670977294950397e-01
-2.260404268638012693e-01
-2.175113104092030458e-01
-2.183823217812085882e-01
-2.076048444427338602e-01
-2.149022062434088609e-01
-2.305072243817727351e-01
-2.186361628543796731e-01
-2.247107808649106142e-01
-2.265826505727780715e-01
-2.151214289897331322e-01
-2.238934854220308857e-01
-2.182325694204928224e-01
-2.224781723832738589e-01
-2.211094347710967356e-01
-2.168264417576430958e-01
-2.188486518684931992e-01
-2.221609241615453978e-01
-2.216137219496019939e-01
-2.250552629733315324e-01
-2.187743082201789868e-01
-2.236442943818488238e-01
-2.291543042031241595e-01
-2.197056175575438641e-01
-2.257229996236364555e-01
-2.216878784777843170e-01
-2.256927848162599559e-01
-2.269855922800988191e-01
-2.210362033861652531e-01
-2.252158459875729657e-01
-2.161444967291767383e-01
-2.236290002100030094e-01
-2.250095324055672585e-01
-2.221619494853109000e-01
-2.263046473906588085e-01
-2.280820403974134214e-01
-2.295915342369247991e-01
-2.156176517211403354e-01
-2.238648053248226133e-01
-2.081297639012297529e-01
-2.230968655143680535e-01
-2.243178912216474141e-01
-2.253191344728277812e-01
-2.137202873347688603e-01
-2.241412643198510690e-01
-2.312214300252415922e-01
-2.194073623962473907e-01
-2.205140187693327425e-01
-2.220831750318650322e-01
-2.227888997421317574e-01
-2.160187222883255820e-01
-2.291417671437123160e-01
-2.232536699381114653e-01
-2.269021083037479625e-01
-2.183348970470499750e-01
-2.240162304671363680e-01
-2.215162031786128971e-01
-2.195626195827787563e-01
-2.255237841375783980e-01
-2.248220640664795600e-01
-2.232348566718785343e-01
-2.227233605096778368e-01
-2.248335860498668348e-01
-2.201691284843574070e-01
-2.175250004204949128e-01
-2.266960440638688401e-01
-2.248099082666178417e-01
-2.276581343240553779e-01
-2.222543556886718286e-01
-2.265594744467734900e-01
-2.207712343163765190e-01
-2.237380384927226962e-01
-2.186486251907810707e-01
-2.216638719776131972e-01
-2.240562779819029737e-01
-2.226765806687049098e-01
-2.240157097373698947e-01
-2.251403535285581015e-01
-2.271478736100697171e-01
-2.209998331117220549e-01
-2.244640897053710726e-01
-2.221006266476066027e-01
-2.194989844412909563e-01
-2.268004281543118672e-01
-2.156280062811792575e-01
-2.244909486185203973e-01
-2.263397866001183034e-01
-2.219093630763666336e-01
-2.242268499722649966e-01
-2.187009852250589026e-01
-2.217889393981856694e-01
-2.270410689855759390e-01
-2.255486147495218974e-01
-2.273720281782375674e-01
-2.226819728067347126e-01
-2.209158177335920348e-01
-2.239988213683710705e-01
-2.245672712722530384e-01
-2.192930312375049318e-01
-2.243845230219641274e-01
-2.220817899806366846e-01
-2.261171240265141269e-01
-2.307690433463277513e-01
-2.295230980211135918e-01
-2.242062672946746049e-01
-2.165159167395024897e-01
-2.259103323878847158e-01
-2.269939615350496653e-01
-2.230019091853825963e-01
-2.233388047763085194e-01
-2.248979165223675414e-01
-2.211297365733794484e-01
-2.278370149816901502e-01
-2.224782040463184896e-01
-2.245177358280475433e-01
-2.221388834550117597e-01
-2.234098198544687830e-01
-2.224338805931109497e-01
-2.222909624891644120e-01
-2.254982859253219785e-01
-2.170612858639037190e-01
-2.254028257641243482e-01
-2.199994199849567011e-01
-2.220214583123405472e-01
-2.171898556233833044e-01
-2.264203692438725712e-01
-2.210143545223000328e-01
-2.240430070336438817e-01
-2.287888157592056493e-01
-2.262219623604921070e-01
-2.281788429139286201e-01
-2.276779470934672533e-01
-2.206607503121680303e-01
-2.258883947215034882e-01
-2.244154488348034104e-01
-2.281178550074448863e-01
-2.244556087110089193e-01
-2.307496068083941254e-01
-2.256845138700049047e-01
-2.250076743378889577e-01
-2.214266881304702561e-01
-2.245591758931941850e-01
-2.223574251683001768e-01
-2.201596391875420000e-01
-2.243021498425657734e-01
-2.273927882951343737e-01
-2.263398230219118845e-01
-2.194758272502237706e-01
-2.139970704620885178e-01
-2.243651545593793317e-01
-2.286001320561206196e-01
-2.250853725748436229e-01
-2.213960340828657058e-01
-2.223266734586694104e-01
-2.301999649460798603e-01
-2.241866324263314669e-01
-2.181908590975652484e-01
-2.235182410165886813e-01
-2.268797179426720045e-01
-2.278014566351522496e-01
-2.279744713300261016e-01
-2.204358072732841012e-01
-2.235527322674271400e-01
-2.261456571006105754e-01
-2.277518898979402628e-01
-2.269297085590114837e-01
-2.195742832158203983e-01
-2.191283850454959770e-01
-2.254043700494757219e-01
-2.227126276540624117e-01
-2.225465605293657501e-01
-2.245548807214147458e-01
-2.256817553709282442e-01
-2.258761681042798231e-01
-2.182070403880061737e-01
-2.202305103495612593e-01
-2.209868784264042985e-01
-2.235939068823484532e-01
-2.263745011830679832e-01
-2.265980596909986100e-01
-2.234860022042632066e-01
-2.253121907371311017e-01
-2.288835347474647008e-01
-2.234439325071047866e-01
-2.238576757105616155e-01
-2.264603272255993616e-01
-2.249335869739799987e-01
-2.223804853478003052e-01
-2.221555219324010677e-01
-2.264632707961803937e-01
-2.259561958968975548e-01
-2.245213831517738345e-01
-2.234575337898684899e-01
-2.274700158677069595e-01
-2.160405121343732249e-01
-2.271169935778925841e-01
-2.190628472311561270e-01
-2.201539660719933622e-01
-2.267768016739910575e-01
-2.233432239382968365e-01
-2.255319076550234558e-01
-2.252439048779593389e-01
-2.246987067789508186e-01
-2.258034560360998033e-01
-2.227188022885827068e-01
-2.253717916156394441e-01
-2.221737882236138883e-01
-2.200678929288177599e-01
-2.205623632944171963e-01
-2.259100047964112956e-01
-2.286269374990358427e-01
-2.242027620536724553e-01
-2.203444453953808113e-01
-2.236722251248500215e-01
-2.184072435230011711e-01
-2.222068458693322868e-01
-2.225808802881510395e-01
-2.314862936524784975e-01
-2.270010966736325519e-01
-2.312046367132166436e-01
-2.252004833270903339e-01
-2.225938377903441678e-01
-2.225601581129385553e-01
-2.293949876099381224e-01
-2.207598104526477534e-01
-2.245278701187153614e-01
-2.218276143449536830e-01
-2.280053334278696053e-01
-2.249472969643902809e-01
-2.298820627601151911e-01
-2.198292146340878883e-01
-2.246900803202614150e-01
-2.248994296579831520e-01
-2.286907576612566273e-01
-2.160182376408431859e-01
-2.305694756102266152e-01
-2.259765157559231463e-01
-2.208667203820556535e-01
-2.233121849619625621e-01
-2.210936831836005645e-01
-2.291587029651641627e-01
-2.232802983346736103e-01
-2.230407023454254456e-01
-2.261790674021017244e-01
-2.293591428123507858e-01
-2.198274372471644145e-01
-2.265173615108090899e-01
-2.197671721396710076e-01
-2.182370053059896342e-01
-2.225318503436924944e-01
-2.225222458962568539e-01
-2.263862279287215118e-01
-2.249820113340142980e-01
-2.255946787915454055e-01
-2.300120659821965896e-01
-2.216026640655053559e-01
-2.222798938269580082e-01
-2.233625401022639179e-01
-2.252379821534025439e-01
-2.239999613501689468e-01
-2.281492318710335310e-01
-2.269054013189913954e-01
-2.315165075190299404e-01
-2.261924275691149511e-01
-2.284216683787847202e-01
-2.319479012664019402e-01
-2.142322511818403330e-01
-2.279785114124610879e-01
-2.243179867588834531e-01
-2.278035576524984063e-01
-2.194852984950307895e-01
-2.290213555758737751e-01
-2.253395484863698894e-01
-2.302916005389919196e-01
-2.133105439887544308e-01
-2.232182053292111612e-01
-2.217841235598934369e-01
-2.208014756953141922e-01
-2.261788354380398214e-01
-2.251200555024638339e-01
-2.246690832888092737e-01
-2.278979027219051046e-01
-2.286952370682057700e-01
-2.283823189266405984e-01
-2.272111992548153658e-01
-2.284860667832444292e-01
-2.276501488626625491e-01
-2.247007916524220994e-01
-2.246509180316688392e-01
-2.267267634012493649e-01
-2.135211656851579709e-01
-2.297314330270021909e-01
-2.142693319159932330e-01
-2.205163169774626841e-01
-2.194725392373567396e-01
-2.277430483710884412e-01
-2.198276000309817568e-01
-2.174552610693372134e-01
-2.269351963832451358e-01
-2.238420495873242044e-01
-2.192920782026631654e-01
-2.288908496120169167e-01
-2.211855896105635877e-01
-2.281776112614791185e-01
-2.284399754397291038e-01
-2.220617948715071510e-01
-2.222988625559676190e-01
-2.297375990535258372e-01
-2.282210540070784832e-01
-2.157014552017457454e-01
-2.175200994904831764e-01
-2.278292173331344372e-01
-2.271185352335015617e-01
-2.139697094310515080e-01
-2.282984831797509606e-01
-2.206503928613334498e-01
-2.306163966845182489e-01
-2.226738874081876374e-01
-2.223190607920582373e-01
-2.279368737005078305e-01
-2.254336460135754616e-01
-2.287640364898446133e-01
-2.275970704408116219e-01
-2.202975814639072383e-01
-2.220563807360475261e-01
-2.217856753189690611e-01
-2.219617331715318109e-01
-2.199402668781920700e-01
-2.268717087226560236e-01
-2.257179826173059956e-01
-2.287443134373319809e-01
-2.290768375294147674e-01
-2.278381720221020756e-01
-2.271068154638683778e-01
-2.171166320812808470e-01
-2.272271182573727955e-01
-2.246927026347735334e-01
-2.238153149064528169e-01
-2.215703765968158878e-01
-2.298358734778495338e-01
-2.301007905595715275e-01
-2.183835528128774683e-01
-2.253394549134806746e-01
-2.302219687030934714e-01
-2.234167363234944859e-01
-2.248444743023630954e-01
-2.285912532202676040e-01
-2.295797726425289897e-01
-2.242084213831764816e-01
-2.299904597297739439e-01
-2.242615558997405056e-01
-2.226542977036174431e-01
-2.285635613449544246e-01
-2.299408703264165243e-01
-2.222303147978464677e-01
-2.266605971065864533e-01
-2.285987361461587486e-01
-2.260778270963336167e-01
-2.265320220493513559e-01
-2.286510470399684969e-01
-2.257976678478875177e-01
-2.253821864141510589e-01
-2.250587274214215228e-01
-2.223571070649243975e-01
-2.252666032980233379e-01
-2.251283453212140073e-01
-2.229448147005675396e-01
-2.240124114756686657e-01
-2.304434529206504656e-01
-2.247718451602489786e-01
-2.254205377078182249e-01
-2.278062734306182391e-01
-2.240392259756316395e-01
-2.283210200863433625e-01
-2.288575792619304550e-01
-2.252292847093713135e-01
-2.265140731280623765e-01
-2.280759985953539348e-01
-2.228170857904328839e-01
-2.205446540185408699e-01
-2.285920618828219120e-01
-2.302822618539224764e-01
-2.167282942507041954e-01
-2.208141071684538159e-01
-2.282200976186725128e-01
-2.286595196546352404e-01
-2.279194743908961041e-01
-2.227170459806021019e-01
-2.281381224975140287e-01
-2.305683788422361602e-01
-2.228633645553105003e-01
-2.274005764583624800e-01
-2.261846600330344736e-01
-2.291745804565306077e-01
-2.298214730735155809e-01
-2.298722093496231023e-01
-2.255296066625542550e-01
-2.203523795674709462e-01
-2.269933459109119145e-01
-2.274942410939539417e-01
-2.266043044947517182e-01
-2.269093745290416131e-01
-2.198177202599102265e-01
-2.198186924388281227e-01
-2.256161299186148217e-01
-2.261568587649721018e-01
-2.251099657902193296e-01
-2.249270769717107432e-01
-2.237569453996726965e-01
-2.215787710517571618e-01
-2.253038724219943723e-01
-2.138747076558733529e-01
-2.254267475099962503e-01
-2.290487700719056885e-01
-2.282792642848913700e-01
-2.335689012822672606e-01
-2.310974539948327522e-01
-2.169236411982665702e-01
-2.207164276566928873e-01
-2.236137268517044419e-01
-2.213000922041840623e-01
-2.226716966309919554e-01
-2.287436389748165322e-01
-2.280890573180160141e-01
-2.208232966800642016e-01
-2.286360965096377040e-01
-2.220112840943714028e-01
-2.302376515759661790e-01
-2.268672415008984311e-01
-2.295859486240839353e-01
-2.229353983020631869e-01
-2.266982665100497618e-01
-2.279337503510558971e-01
-2.212759983258348884e-01
-2.249508042549891174e-01
-2.246988031233331518e-01
-2.251246626157015207e-01
-2.166924437254222624e-01
-2.281782098413436544e-01
-2.287936787424057483e-01
-2.296686593732203130e-01
-2.322513383119728381e-01
-2.336457447240032070e-01
-2.293113032511421567e-01
-2.281632048680503067e-01
-2.293616098864469377e-01
-2.286204594175076377e-01
-2.286142564748362971e-01
-2.291534994878153819e-01
-2.258871384152657535e-01
-2.193519670816986566e-01
-2.247803276807634476e-01
-2.250166507459174514e-01
-2.258220741952990940e-01
-2.245910248702329415e-01
-2.310959865872376229e-01
-2.336235602035750536e-01
-2.297177945438883262e-01
-2.281137849992954381e-01
-2.247991184212376481e-01
-2.292972430975323828e-01
-2.286653418019146677e-01
-2.275942276737784875e-01
-2.167706679356506960e-01
-2.247246922357159782e-01
-2.281361018064114177e-01
-2.346340345724979570e-01
-2.249124203616224282e-01
-2.206643504858918359e-01
-2.285430016558686050e-01
-2.254063086304683439e-01
-2.196953874095224912e-01
-2.243078001672471622e-01
-2.270618209702551238e-01
-2.254337562043720877e-01
-2.283754660215095988e-01
-2.220889889860848676e-01
-2.250051997263165515e-01
-2.268533154970376331e-01
-2.247542650862569547e-01
-2.227547437127310181e-01
-2.210869579166240273e-01
-2.272087495383972033e-01
-2.237962628074001703e-01
-2.235294023455696166e-01
-2.203620957975538919e-01
-2.276593930146657008e-01
-2.276264425195192453e-01
-2.305351374278840348e-01
-2.190782658325312882e-01
-2.281875737799952675e-01
-2.250390636422802959e-01
-2.248328470062312123e-01
-2.218490412082265995e-01
-2.223873266672751481e-01
-2.253441299263810038e-01
-2.278688938466601199e-01
-2.317114586574918755e-01
-2.204867357343279488e-01
-2.295490299025499392e-01
-2.248836064874718821e-01
-2.236066973759928411e-01
-2.268887447967660453e-01
-2.308577146082668174e-01
-2.178065902319372693e-01
-2.273968909957785889e-01
-2.231713883729806724e-01
-2.273331668085204760e-01
-2.288977152495029477e-01
-2.276883018723935004e-01
-2.250737305556922141e-01
-2.216261652293872730e-01
-2.282097606907308451e-01
-2.267459470061025939e-01
-2.225482620741987549e-01
-2.315060377561075078e-01
-2.271238058094198764e-01
-2.286011019445252090e-01
-2.303452859852596346e-01
-2.263507445894476222e-01
-2.285589315251047027e-01
-2.231870848711609567e-01
-2.271893777568555484e-01
-2.285715012410803326e-01
-2.314038987442944562e-01
-2.221592505381286831e-01
-2.260193875379608586e-01
-2.289190498776854932e-01
-2.281674700304489878e-01
-2.331199866627080564e-01
-2.242563824482978474e-01
-2.348484291029803994e-01
-2.240894528420352694e-01
-2.272267037250092214e-01
-2.217016241525321951e-01
-2.227263593285408183e-01
-2.267721864683752142e-01
-2.229270212602190993e-01
-2.302095292376197533e-01
-2.273748167962998390e-01
-2.300849522294169391e-01
-2.274550786188124507e-01
-2.263340458100186470e-01
-2.300929162443614007e-01
-2.262091979291730170e-01
-2.297121373648356446e-01
-2.312240956494822641e-01
-2.265065602212460727e-01
-2.144957687039515393e-01
-2.259460186110469893e-01
-2.282224170236184513e-01
-2.262853105794613850e-01
-2.219794058789183733e-01
-2.269742567894547924e-01
-2.307658697455168550e-01
-2.282019342594337474e-01
-2.317809014872274642e-01
-2.231138695715431663e-01
-2.248701307234194646e-01
-2.293372596979249833e-01
-2.285740711949652004e-01
-2.221224051877512262e-01
-2.201505876920968607e-01
-2.288679703513313013e-01
-2.286564509221745145e-01
-2.275543870618031705e-01
-2.273535059595933050e-01
-2.271118729893483457e-01
-2.288238216794047653e-01
-2.276846459312439064e-01
-2.284322642700962747e-01
-2.280819573224244778e-01
-2.293391081288580768e-01
-2.248278336913217546e-01
-2.257878037008944072e-01
-2.281118406589987824e-01
-2.282903192513099366e-01
-2.229384196194869050e-01
-2.291902895042906008e-01
-2.248141182255895543e-01
-2.253025755737394775e-01
-2.263182968871975953e-01
-2.261465491281526297e-01
-2.299367882554561315e-01
-2.220521743036563966e-01
-2.287175838684327722e-01
-2.286233338017445715e-01
-2.338518788840761309e-01
-2.276641625797512225e-01
-2.255491246159505581e-01
-2.204187201613518887e-01
-2.288838021426957969e-01
-2.303170897828294705e-01
-2.291640310190120045e-01
-2.258225224012712085e-01
-2.306056369171998466e-01
-2.295153066796681018e-01
-2.325054934751019098e-01
-2.233323518574413247e-01
-2.247232713659639003e-01
-2.281657927605702241e-01
-2.157580057495031567e-01
-2.283429655566583949e-01
-2.232854745945734576e-01
-2.255699075602768389e-01
-2.310917358276241562e-01
-2.231165244390180269e-01
-2.266187451647884155e-01
-2.303192421080376417e-01
-2.231728099769630103e-01
-2.223444661631323038e-01
-2.293799688323780728e-01
-2.235002592257659682e-01
-2.268539893002170238e-01
-2.256223486417618940e-01
-2.315563150082999844e-01
-2.309842194896135903e-01
-2.296877620415770926e-01
-2.196959370773862441e-01
-2.315860874177191331e-01
-2.197741627072288262e-01
-2.296938468781528908e-01
-2.314645729904163951e-01
-2.330961146918023863e-01
-2.285184447512052797e-01
-2.267982827599507034e-01
-2.231877033298275692e-01
-2.249547337012084147e-01
-2.270713696142657445e-01
-2.280599572905800121e-01
-2.273047758174613076e-01
-2.282066783159179824e-01
-2.292918064721412852e-01
-2.304985670958015209e-01
-2.260893572429431841e-01
-2.274112087362869794e-01
-2.295634880633780628e-01
-2.249192261554011085e-01
-2.217154062891397159e-01
-2.313826519535320814e-01
-2.264135074085918409e-01
-2.278571265079495922e-01
-2.202236125144734213e-01
-2.161539224621534527e-01
-2.269446416200246730e-01
-2.267305906997863219e-01
-2.266218396486605335e-01
-2.128712987386266464e-01
-2.287787674605488153e-01
-2.336578093331930783e-01
-2.271126106776998332e-01
-2.313626491988356182e-01
-2.341722163542378221e-01
-2.285164833573571641e-01
-2.305012417942253200e-01
-2.307567050112194207e-01
-2.291436478945225452e-01
-2.283798811561821018e-01
-2.304298353326653948e-01
-2.242869446409467005e-01
-2.290274790140549299e-01
-2.246003229328454864e-01
-2.319388791446018172e-01
-2.310850145734181793e-01
-2.180534521551739935e-01
-2.296704892988724600e-01
-2.161604906114944491e-01
-2.263340394927677579e-01
-2.262895043741542933e-01
-2.308333929172338428e-01
-2.301431959088245383e-01
-2.288138232740562217e-01
-2.306398181022304150e-01
-2.243764043761372062e-01
-2.295422521333037036e-01
-2.193072543517385342e-01
-2.265951198369352548e-01
-2.264291808903829140e-01
-2.130768362695565632e-01
-2.284503565929209556e-01
-2.267542402525590806e-01
-2.303098750584788856e-01
-2.243410218656015920e-01
-2.284522582905403609e-01
-2.223825407037903767e-01
-2.313457075015347142e-01
-2.282415960341215300e-01
-2.200190827367384805e-01
-2.253310802578090688e-01
-2.171188133516115948e-01
-2.350254808789692118e-01
-2.270538443146055962e-01
-2.306313998008251986e-01
-2.281182095917820563e-01
-2.332791540904711747e-01
-2.289331683143832064e-01
-2.253388356378298873e-01
-2.294766190249355742e-01
-2.254132305221621113e-01
-2.225892204727778767e-01
-2.288278312277632065e-01
-2.302770113280249720e-01
-2.352811639071077654e-01
-2.285132741275210377e-01
-2.215956538487843241e-01
-2.282530692925195670e-01
-2.316346970194708421e-01
-2.258801967831639002e-01
-2.281217862488888193e-01
-2.297128441781519370e-01
-2.287232376962036184e-01
-2.286086373581435460e-01
-2.285396590408556305e-01
-2.302444455882343699e-01
-2.278129106101503820e-01
-2.210358584384643221e-01
-2.253488861722982017e-01
-2.327589364668675720e-01
-2.282606664239698324e-01
-2.300571438926226342e-01
-2.292765513751554851e-01
-2.263897256782257117e-01
-2.289666235427518237e-01
-2.340002376753071156e-01
-2.264130026236902404e-01
-2.292421704940965088e-01
-2.301575309020156834e-01
-2.214075542122628526e-01
-2.279266279360022129e-01
-2.280336017016539318e-01
-2.255143589577397467e-01
-2.281059391742809583e-01
-2.237675482632627000e-01
-2.304495591566173007e-01
-2.322387933449128750e-01
-2.221478303839188040e-01
-2.248138316841473971e-01
-2.256029136931692880e-01
-2.301123302275704108e-01
-2.272911687598056785e-01
-2.238871595739475306e-01
-2.276323335336466192e-01
-2.287602474244123940e-01
-2.325599346471981521e-01
-2.272451740677587650e-01
-2.279836493539056930e-01
-2.320133596810877996e-01
-2.259761104953948163e-01
-2.278022484894248467e-01
-2.284640649962744186e-01
-2.278698107552174779e-01
-2.265149733498214579e-01
-2.340776460174723017e-01
-2.270387527289983443e-01
-2.264026628850302758e-01
-2.308756255504369193e-01
-2.239985047573121169e-01
-2.278145208578600533e-01
-2.274895402382996479e-01
-2.284953182797629379e-01
-2.253437615394907056e-01
-2.324744129596049702e-01
-2.294029697173053106e-01
-2.286495846049365621e-01
-2.252967201761293670e-01
-2.285583318168335487e-01
-2.302556119599190598e-01
-2.278598320316725101e-01
-2.276501393723400213e-01
-2.321251271204043398e-01
-2.225482170631856438e-01
-2.316429649676017000e-01
-2.311010007244767295e-01
-2.339401407634968955e-01
-2.274732427725625616e-01
-2.247678834085931054e-01
-2.309998586542574561e-01
-2.285372108955102954e-01
-2.348270146158771277e-01
-2.247101599912874337e-01
-2.282269909989575463e-01
-2.326980459286815128e-01
-2.226829060597656229e-01
-2.332313824477173503e-01
-2.263155000788997784e-01
-2.253127282989069446e-01
-2.325133093847928378e-01
-2.336249210631988482e-01
-2.255952320843775671e-01
-2.244978006956923622e-01
-2.317343983450696476e-01
-2.302111740702414977e-01
-2.274219147059037827e-01
-2.297818959910173930e-01
-2.269917639187507274e-01
-2.273693530441668331e-01
-2.264784255244511602e-01
-2.281313131945945649e-01
-2.208924053093171969e-01
-2.300220969919765934e-01
-2.277262620848554964e-01
-2.314516591629425801e-01
-2.209775430088483372e-01
-2.279153910836067831e-01
-2.263175031342669064e-01
-2.228914927995907513e-01
-2.280858109022888824e-01
-2.225268626128173166e-01
-2.323471590861753977e-01
-2.251195438220582046e-01
-2.306244956316997330e-01
-2.281513749166758365e-01
-2.272362612908836732e-01
-2.231772114399817597e-01
-2.319001428475719051e-01
-2.295930831700337127e-01
-2.330183968255329086e-01
-2.346991968660979144e-01
-2.211301460762768734e-01
-2.258463233902553158e-01
-2.311335503367936417e-01
-2.289581928626447382e-01
-2.256908092222769113e-01
-2.253148249018581961e-01
-2.289925843554626028e-01
-2.334595837964844045e-01
-2.237117335638072468e-01
-2.339617064066526475e-01
-2.292754603388317547e-01
-2.218470191738861064e-01
-2.270350638653589326e-01
-2.276243561508183577e-01
-2.300135908838581711e-01
-2.213280855456273288e-01
-2.307227015835350281e-01
-2.280710892872270523e-01
-2.295704199032251314e-01
-2.323358144649689261e-01
-2.298010226627510422e-01
-2.215490217340105872e-01
-2.325495738890536179e-01
-2.333945567018523570e-01
-2.290278517923912405e-01
-2.299809947381734332e-01
-2.336929206594557107e-01
-2.311278051058267835e-01
-2.205761293644168952e-01
-2.295808148438649721e-01
-2.251886711768494032e-01
-2.356396854490886705e-01
-2.279990152989948560e-01
-2.350963031538055026e-01
-2.301779456797107548e-01
-2.297748177061405550e-01
-2.306355230310142279e-01
-2.348225373267002203e-01
-2.287053267871630713e-01
-2.280879385362623024e-01
-2.297972051043113140e-01
-2.290688068626223484e-01
-2.276659838257096280e-01
-2.327334717476039760e-01
-2.285385289783372631e-01
-2.353029545196468897e-01
-2.316449432755899596e-01
-2.281466685632945746e-01
-2.314263478969500187e-01
-2.326674649235893344e-01
-2.203732318931812262e-01
-2.310948514985406987e-01
-2.321152940301766665e-01
-2.273560409423014683e-01
-2.302023295616825449e-01
-2.313363281140878580e-01
-2.355593688096455363e-01
-2.320829360517441264e-01
-2.291805530041325090e-01
-2.290507451819539797e-01
-2.298543298087908360e-01
-2.341824523877114594e-01
-2.332549213465056615e-01
-2.336564472704633910e-01
-2.254250168343121807e-01
-2.297552380488760704e-01
-2.307688176263225366e-01
-2.257318367466504827e-01
-2.271359271904966337e-01
-2.310704459175086378e-01
-2.228770760581081090e-01
-2.264107737727548975e-01
-2.305017571698607104e-01
-2.266308833780529552e-01
-2.251087704948687984e-01
-2.190292197776902983e-01
-2.305128185272780073e-01
-2.256343927533503713e-01
-2.302680800582988518e-01
-2.349140550061379340e-01
-2.294409275648763291e-01
-2.244361896040990567e-01
-2.348244003521228196e-01
-2.339311435154594054e-01
-2.299922113534213497e-01
-2.303231970480331958e-01
-2.313475926739285982e-01
-2.230902380921309380e-01
-2.322219603537180321e-01
-2.318267633099157232e-01
-2.321006669168354242e-01
-2.286415639449991821e-01
-2.348101880319130585e-01
-2.325112223209358508e-01
-2.319578281103547301e-01
-2.304201292539227175e-01
-2.298994790328067472e-01
-2.304386860314712460e-01
-2.291633659836889159e-01
-2.283713148166654494e-01
-2.288931351431501282e-01
-2.321071816599866167e-01
-2.332690415623205893e-01
-2.339045438994379333e-01
-2.265809440476980463e-01
-2.266345777586541987e-01
-2.301959993663112714e-01
-2.289292113045230947e-01
-2.274641417594688853e-01
-2.295517296401401175e-01
-2.285331151701692209e-01
-2.245641262435126295e-01
-2.280628662690723785e-01
-2.307307373625669122e-01
-2.256463975694916468e-01
-2.311345121246959899e-01
-2.308502527728624465e-01
-2.318911369059573069e-01
-2.330902752685450607e-01
-2.289850694876527371e-01
-2.264684289524324656e-01
-2.306117020916150229e-01
-2.282242811594293042e-01
-2.240639849618867863e-01
-2.330829629984138840e-01
-2.317719438446991798e-01
-2.291803693124119523e-01
-2.280390814514083320e-01
-2.289081983085860805e-01
-2.335458361525512283e-01
-2.328374175208229868e-01
-2.280151343238016604e-01
-2.344987433366400587e-01
-2.341495225627705512e-01
-2.293492836654995592e-01
-2.288903860860421469e-01
-2.321224687778113971e-01
-2.344113606991038989e-01
-2.357545145383805330e-01
-2.332153671220199287e-01
-2.360586096781125687e-01
-2.359393060166465328e-01
-2.223928441327150118e-01
-2.344203976176345572e-01
-2.336107745509288791e-01
-2.316283195481353974e-01
-2.307547225706868821e-01
-2.328418123968252207e-01
-2.339485285435038697e-01
-2.362115594918858807e-01
-2.321663720783672946e-01
-2.313535494317980057e-01
-2.300552540293608339e-01
-2.339669358062199112e-01
-2.305687607196857947e-01
-2.291609327624484771e-01
-2.258106883860420688e-01
-2.320939375865965493e-01
-2.318012182816024946e-01
-2.345334731061674005e-01
-2.307780190281014110e-01
-2.292604643555168353e-01
-2.357543394910393275e-01
-2.286193398635299745e-01
-2.308979639290497377e-01
-2.339920907765341562e-01
-2.343227786244468924e-01
-2.272686549221174246e-01
-2.312035772933020705e-01
-2.289633545556674921e-01
-2.352586674016323709e-01
-2.360656443028527895e-01
-2.295958221765360963e-01
-2.184757437777188338e-01
-2.272835342301461614e-01
-2.348098973008704293e-01
-2.306427967251253319e-01
-2.304783579664198556e-01
-2.329467115421567924e-01
-2.316818356829019043e-01
-2.270537379009857359e-01
-2.333696466089902610e-01
-2.314630495600606130e-01
-2.317822327345086530e-01
-2.288332177767468389e-01
-2.353998736395306046e-01
-2.257862867399787199e-01
-2.322844248461867489e-01
-2.330127591483907856e-01
-2.252799948654459206e-01
-2.328265917999605139e-01
-2.294425290720821797e-01
-2.306879887020387709e-01
-2.248007160608358201e-01
-2.301104408108487764e-01
-2.300318324407275294e-01
-2.305259589846117285e-01
-2.281102841151485816e-01
-2.339341511661256479e-01
-2.315479830589298182e-01
-2.241412608985738908e-01
-2.320455980680809493e-01
-2.337380000510901890e-01
-2.288137232722975978e-01
-2.339706664550232629e-01
-2.320542021377086928e-01
-2.335960824420751647e-01
-2.349821313237328013e-01
-2.326974983217867943e-01
-2.339695272833280659e-01
-2.252767862223267747e-01
-2.336596958247441347e-01
-2.284998898387032851e-01
-2.230917391787631265e-01
-2.355044236996168272e-01
-2.313697738862430797e-01
-2.330335756669953129e-01
-2.285977955121855365e-01
-2.300042150566893595e-01
-2.329191890126593723e-01
-2.309435630460028310e-01
-2.289672759472521080e-01
-2.290669706763376334e-01
-2.319435910797603972e-01
-2.318759583237646749e-01
-2.315973632961295936e-01
-2.322378264549218863e-01
-2.313340413088373071e-01
-2.301091539718812251e-01
-2.324316721035309952e-01
-2.317499024293608600e-01
-2.334003027142788067e-01
-2.359498333934683667e-01
-2.324049859432523180e-01
-2.325601012354742148e-01
-2.333134158226226607e-01
-2.272517093721622139e-01
-2.342737227111429121e-01
-2.307777188851424799e-01
-2.336088238988385246e-01
-2.333085699547458314e-01
-2.286598168891831317e-01
-2.343668766182784857e-01
-2.261660998633867048e-01
-2.261103770792948497e-01
-2.340287511665666287e-01
-2.375888354124256752e-01
-2.280933895870540518e-01
-2.283738037756417316e-01
-2.271665633839639875e-01
-2.341447580813520168e-01
-2.321844130359528580e-01
-2.313480315243260366e-01
-2.303958560571285896e-01
-2.325566435366087092e-01
-2.308707398840835756e-01
-2.275979983413535523e-01
-2.277837657820547534e-01
-2.291241710264652898e-01
-2.333728694925666647e-01
-2.312124873529489977e-01
-2.357309507100697477e-01
-2.311903628903382024e-01
-2.309942099373700763e-01
-2.251402882315326481e-01
-2.306233777879347913e-01
-2.310888104915061469e-01
-2.326430168796082276e-01
-2.280856208541006680e-01
-2.332297931840678074e-01
-2.293306278739065673e-01
-2.339926493116917527e-01
-2.252921500066213389e-01
-2.361087749863335361e-01
-2.307297559706947554e-01
-2.311792636633548115e-01
-2.341100799936078891e-01
-2.348634641888406871e-01
-2.341806012730600628e-01
-2.297656238706347609e-01
-2.344597684854771991e-01
-2.358945155774870295e-01
-2.359645194585064387e-01
-2.307391650497607749e-01
-2.347052716449010423e-01
-2.237586546739266102e-01
-2.342970670513471187e-01
-2.298106017386351008e-01
-2.291172744517561422e-01
-2.334412889977122985e-01
-2.319545187735297387e-01
-2.342767615308625484e-01
-2.324829465520285299e-01
-2.347510202001653334e-01
-2.346628276669742719e-01
-2.339164942737964326e-01
-2.305568417384602775e-01
-2.296880982379389813e-01
-2.378214988045860567e-01
-2.284369857834976925e-01
-2.362953752514442285e-01
-2.359105494894040977e-01
-2.325631968020537843e-01
-2.295273658866824606e-01
-2.346651462039144043e-01
-2.311569466053333965e-01
-2.285156370834555695e-01
-2.382905886995481948e-01
-2.336705810353420787e-01
-2.299301559493054370e-01
-2.310037255673618728e-01
-2.370505227683369631e-01
-2.296526876995050315e-01
-2.365564011408775591e-01
-2.307958218642738035e-01
-2.321391934085013931e-01
-2.345869229922558918e-01
-2.321716058815887218e-01
-2.315168340771216748e-01
-2.352468272974854169e-01
-2.289444345828658134e-01
-2.359350273413335086e-01
-2.371780286622433287e-01
-2.324301098631746665e-01
-2.310235908544436001e-01
-2.323520016492279239e-01
-2.326928872883200494e-01
-2.296260507926363159e-01
-2.340334890249718969e-01
-2.336016995046937272e-01
-2.337391151204931128e-01
-2.366885746407838276e-01
-2.263331868020100335e-01
-2.280998159198892594e-01
-2.306625358944215387e-01
-2.295844833969944709e-01
-2.350443697805557619e-01
-2.275381142818279911e-01
-2.271558068148639142e-01
-2.311909948246102242e-01
-2.345859415857576291e-01
-2.344816571468765209e-01
-2.305013783522721904e-01
-2.317438869925849687e-01
-2.355725626798339523e-01
-2.338972834744790230e-01
-2.332342995971151411e-01
-2.340593296998427497e-01
-2.362312353585549196e-01
-2.342080051389157369e-01
-2.317037385081243406e-01
-2.291364901537534249e-01
-2.300916174013082072e-01
-2.305585552764448098e-01
-2.317352187836205224e-01
-2.366557219913775489e-01
-2.244160747936268241e-01
-2.262230342058955401e-01
-2.294368269093621238e-01
-2.312236106610011388e-01
-2.341467971210776933e-01
-2.320444878460580784e-01
-2.318790247559049389e-01
-2.325257026842198760e-01
-2.316732904999555809e-01
-2.300866360837015012e-01
-2.365285724016722435e-01
-2.307281600697795865e-01
-2.306875114076647471e-01
-2.302937736986493955e-01
-2.302175227182129691e-01
-2.351834699081050140e-01
-2.366753535696459187e-01
-2.313354851846350924e-01
-2.321413180578185687e-01
-2.275711339618732287e-01
-2.305099148281709587e-01
-2.345040935815086436e-01
-2.351800158689367759e-01
-2.330129679866583536e-01
-2.313889508346240464e-01
-2.331791875006627157e-01
-2.341015324648638152e-01
-2.292692371371815308e-01
-2.340213784791242979e-01
-2.288014428886538665e-01
-2.323995619221205788e-01
-2.328739502456567689e-01
-2.326607710746163848e-01
-2.340522004032049297e-01
-2.356714453679997767e-01
-2.332010685065279698e-01
-2.327958537336208278e-01
-2.343442988110082670e-01
-2.332581311818540670e-01
-2.274894398100904269e-01
-2.320719976148932773e-01
-2.304888422746623478e-01
-2.357579779982878210e-01
-2.377623090429679675e-01
-2.345606736399009906e-01
-2.271347594797923919e-01
-2.348482726331951875e-01
-2.353414884826590114e-01
-2.357719336150999601e-01
-2.306864933484377711e-01
-2.265696173356101240e-01
-2.340046462999340049e-01
-2.275688817884863324e-01
-2.358207260444373232e-01
-2.290049210021464221e-01
-2.331985985087748903e-01
-2.328231192916785097e-01
-2.365993839546655098e-01
-2.317597158689068959e-01
-2.342686864156762749e-01
-2.388678091606231402e-01
-2.341756117378258895e-01
-2.353553657891504503e-01
-2.354195675905228768e-01
-2.309771966429076950e-01
-2.370305772533205235e-01
-2.339438287900716396e-01
-2.327214839627986531e-01
-2.303162009894928197e-01
-2.313698981686471423e-01
-2.369703736386712389e-01
-2.362291480219453343e-01
-2.316834597139181828e-01
-2.290254238561837685e-01
-2.312616358664245086e-01
-2.282071392800164578e-01
-2.302013259430695236e-01
-2.336900534499619375e-01
-2.350162236223809764e-01
-2.305187082891658745e-01
-2.320684092700317225e-01
-2.371783039203088916e-01
-2.287523071919783657e-01
-2.347055986146341366e-01
-2.342557393328042470e-01
-2.302356286305617394e-01
-2.341247120985525676e-01
-2.349188384473841484e-01
-2.309935911519268581e-01
-2.317745796378388456e-01
-2.341726487031682014e-01
-2.353977003873795049e-01
-2.298567065130034670e-01
-2.317671678928384105e-01
-2.247039704706466356e-01
-2.327601549243484835e-01
-2.360290703389363587e-01
-2.379243927549607729e-01
-2.315666296832721016e-01
-2.350160752418496701e-01
-2.326008588165602575e-01
-2.304614393207496947e-01
-2.352276705138942881e-01
-2.347977377639358654e-01
-2.339087653520810217e-01
-2.356480250069618310e-01
-2.325836017243103904e-01
-2.295775803174093244e-01
-2.349450104817547846e-01
-2.287894621882916035e-01
-2.320377202608210621e-01
-2.340743542453575243e-01
-2.341670669060109122e-01
-2.314211859290825346e-01
-2.393722212795395821e-01
-2.316998859016716483e-01
-2.335986048662567482e-01
-2.361646462159494864e-01
-2.342943978001520156e-01
-2.331897655363233401e-01
-2.235570860038930130e-01
-2.382045389869307250e-01
-2.358507413496657712e-01
-2.287237743547677060e-01
-2.387119510162190594e-01
-2.298678674883113671e-01
-2.324141637302884200e-01
-2.333846530521184737e-01
-2.319946124288700118e-01
-2.360532683653674968e-01
-2.270611151927372506e-01
-2.344598435370797707e-01
-2.338809297385721353e-01
-2.334412089071113972e-01
-2.329737921488716779e-01
-2.350154226185598161e-01
-2.291092794128936905e-01
-2.339641860083394864e-01
-2.358440443194070868e-01
-2.280491421517878703e-01
-2.354082681304828506e-01
-2.326373914970909784e-01
-2.351998964954719884e-01
-2.343089213261803361e-01
-2.355476624799086316e-01
-2.323833330923963658e-01
-2.270811301276947358e-01
-2.313765450819495750e-01
-2.353656546416666440e-01
-2.274386687617224456e-01
-2.343065427117594912e-01
-2.320680978459073729e-01
-2.369157446416502166e-01
-2.367994904235124487e-01
-2.328567634538693532e-01
-2.326621372348935957e-01
-2.349944418346006647e-01
-2.347437472653897128e-01
-2.328105514761755757e-01
-2.352546774930291407e-01
-2.372350664135430831e-01
-2.369476093914027470e-01
-2.397182950385176869e-01
-2.305071193402030427e-01
-2.347079825733139335e-01
-2.316394774514112520e-01
-2.367736950134676499e-01
-2.347409275394437833e-01
-2.312952614679353591e-01
-2.327416620543381054e-01
-2.322461294603938575e-01
-2.347645089468023694e-01
-2.358943413616166329e-01
-2.339394997874729709e-01
-2.341469613441457820e-01
-2.326738111420747768e-01
-2.330385463107130517e-01
-2.354662461172375432e-01
-2.355508153256247739e-01
-2.348706510356610710e-01
-2.323997130032082747e-01
-2.266870156556335669e-01
-2.354961540837569867e-01
-2.330087755681881367e-01
-2.342458344621818067e-01
-2.336685098022755480e-01
-2.298120471583615931e-01
-2.356747487822713760e-01
-2.375333190516021598e-01
-2.298139563460148416e-01
-2.350152532211863265e-01
-2.339614735685119074e-01
-2.334893186640167873e-01
-2.292626295315509100e-01
-2.335693341167849046e-01
-2.356911741524444770e-01
-2.262819749440246053e-01
-2.322055148660938928e-01
-2.338670213560050393e-01
-2.347181515409328123e-01
-2.330897720067526824e-01
-2.361497565967385637e-01
-2.328982948884929238e-01
-2.341792259913539620e-01
-2.302661344471752525e-01
-2.322875237617115229e-01
-2.317606403435346074e-01
-2.364899091672621745e-01
-2.332620789081874535e-01
-2.224091014001780553e-01
-2.319610955480710390e-01
-2.305074655443309084e-01
-2.350599270963978360e-01
-2.332860567474060454e-01
-2.317232614650052147e-01
-2.311513207911485290e-01
-2.352856962452062328e-01
-2.363152049453927095e-01
-2.318949080265138574e-01
-2.376503069783529876e-01
-2.366426984681732071e-01
-2.350077278065452469e-01
-2.302865196347851640e-01
-2.345550535390326652e-01
-2.382963235469315044e-01
-2.368444355425194658e-01
-2.358712875904514228e-01
-2.289366955070632759e-01
-2.363735002510079231e-01
-2.328944497244053169e-01
-2.306695700481888600e-01
-2.303856903933342304e-01
-2.284231879268696086e-01
-2.358889283976066398e-01
-2.375848049595083999e-01
-2.291657863084175795e-01
-2.359395120879574648e-01
-2.333474075474466780e-01
-2.340005175235045365e-01
-2.346081164079649450e-01
-2.351923548858339263e-01
-2.346791146526638061e-01
-2.353028196478793577e-01
-2.392831271049181141e-01
-2.333579979759811407e-01
-2.341298701178552155e-01
-2.359191676087517564e-01
-2.331505260497685750e-01
-2.298342342492734058e-01
-2.330643912534660356e-01
-2.330563647060380217e-01
-2.267052097481206396e-01
-2.293552924011103555e-01
-2.337624674878093223e-01
-2.319902076309423578e-01
-2.336855782082533362e-01
-2.368938536864502453e-01
-2.371812973357513010e-01
-2.343921685769545238e-01
-2.310960402535772451e-01
-2.354781637830728747e-01
-2.343836776562667201e-01
-2.371279993896244220e-01
-2.327329372999832613e-01
-2.339704276425815244e-01
-2.385284591508142760e-01
-2.343555689727047919e-01
-2.374869651796044923e-01
-2.283464467327926128e-01
-2.248465399840129941e-01
-2.362340024292687579e-01
-2.359885338540461119e-01
-2.407609875273136191e-01
-2.381374395810778588e-01
-2.329580569445275917e-01
-2.334804858426698937e-01
-2.330949689949972370e-01
-2.248161383931705504e-01
-2.366696685225370411e-01
-2.375108950321651036e-01
-2.345973330114442257e-01
-2.349157412169130543e-01
-2.326452467230042398e-01
-2.376515064935887378e-01
-2.330935287961409252e-01
-2.286494475898483703e-01
-2.313970769899149071e-01
-2.365080978534982170e-01
-2.317026216923679383e-01
-2.323902291810323595e-01
-2.375425139736250246e-01
-2.328542072685395037e-01
-2.310777282812307432e-01
-2.290587211463710193e-01
-2.290417857612145891e-01
-2.374477627343331843e-01
-2.314972232304679245e-01
-2.340532458864058585e-01
-2.276892665150846151e-01
-2.362038585988100181e-01
-2.340604311833015816e-01
-2.350674563643097292e-01
-2.309896084295851304e-01
-2.325766978327958867e-01
-2.349453943609649542e-01
-2.363105474019272234e-01
-2.365115114447838285e-01
-2.307904004276279952e-01
-2.241852258933529074e-01
-2.343960016735935625e-01
-2.359753402423536706e-01
-2.381229151735582972e-01
-2.337217334287214066e-01
-2.343105407239788607e-01
-2.326322631593939205e-01
-2.355540689775850460e-01
-2.331762092926341345e-01
-2.364840203205059721e-01
-2.370638384249523223e-01
-2.351925726191252952e-01
-2.332100631402608815e-01
-2.345654014283552191e-01
-2.363140027963447076e-01
-2.361755630563023567e-01
-2.313406942884745632e-01
-2.387517687896862084e-01
-2.377469912960365750e-01
-2.361980224265340100e-01
-2.318520568394338566e-01
-2.333080161695950117e-01
-2.379492133240252161e-01
-2.350883871836154382e-01
-2.344766467663281784e-01
-2.314869988461423223e-01
-2.328835489273632098e-01
-2.337335744599096654e-01
-2.285921200473035042e-01
-2.311153359617938718e-01
-2.350645551518959486e-01
-2.298843776889527568e-01
-2.309620503932766911e-01
-2.356658312528839561e-01
-2.359442810720805139e-01
-2.358118528382381895e-01
-2.302223228451823478e-01
-2.337533410679479562e-01
-2.337211932754947596e-01
-2.241971239417714923e-01
-2.319644774657420305e-01
-2.339355452470983088e-01
-2.336334640468473445e-01
-2.364537921958231870e-01
-2.298949609858857712e-01
-2.382576861659810863e-01
-2.343059205092310193e-01
-2.323688832618925337e-01
-2.346305763315046367e-01
-2.327159761069508559e-01
-2.335509246129089111e-01
-2.327252051530294130e-01
-2.340195152341579543e-01
-2.348255012598665370e-01
-2.381815846308627527e-01
-2.349357567551016435e-01
-2.324837353495274872e-01
-2.344694897387070431e-01
-2.330504147693475692e-01
-2.361454118575382899e-01
-2.319058724863004850e-01
-2.383848648133190251e-01
-2.365188400725609097e-01
-2.372705060231240226e-01
-2.362101995633268392e-01
-2.328401069415602653e-01
-2.340624365770002935e-01
-2.359508464855979981e-01
-2.342972629804500329e-01
-2.367203816238124814e-01
-2.306215697095973516e-01
-2.318159439522030074e-01
-2.335627347817409993e-01
-2.361570059302228186e-01
-2.343783124587755784e-01
-2.376017190294476000e-01
-2.343843951152443650e-01
-2.294470510218870329e-01
-2.343177125947555894e-01
-2.364238013320222598e-01
-2.376976509637287183e-01
-2.348881304699471650e-01
-2.345747083749871453e-01
-2.368241743777688146e-01
-2.320362405692901753e-01
-2.293146177644272976e-01
-2.361607430427067333e-01
-2.316581641730300345e-01
-2.334850519472127517e-01
-2.369690566021291356e-01
-2.313245543270791293e-01
-2.321616275531728224e-01
-2.357739934030351481e-01
-2.374913763385018139e-01
-2.355860247539747765e-01
-2.358266192599090261e-01
-2.361482984896855208e-01
-2.350098529458698737e-01
-2.367102036098874540e-01
-2.364049905355295189e-01
-2.371470782962716017e-01
-2.293804538262064485e-01
-2.389108598452222842e-01
-2.333511107444700416e-01
-2.357555558013219588e-01
-2.320428413107814003e-01
-2.352795292863371357e-01
-2.356611859688498012e-01
-2.330124999587781520e-01
-2.347493069758558037e-01
-2.382982441364780712e-01
-2.397252446383202895e-01
-2.352344867411763074e-01
-2.322195540979445361e-01
-2.365213021002992300e-01
-2.338965003332873771e-01
-2.325406773929017124e-01
-2.319111679278132443e-01
-2.323973404003559506e-01
-2.395442513289079700e-01
-2.365445319973047966e-01
-2.347538137333804731e-01
-2.364796838137105672e-01
-2.334287897734935724e-01
-2.372474616110478163e-01
-2.363376915830931735e-01
-2.299685543214345651e-01
-2.347882558673802800e-01
-2.376532044181669523e-01
-2.345539602620234088e-01
-2.395266502151723043e-01
-2.298076905815956417e-01
-2.344111996622308403e-01
-2.404790695172185078e-01
-2.301907604371556115e-01
-2.351846016046286458e-01
-2.312302999598992437e-01
-2.330777206958003778e-01
-2.392459924497919999e-01
-2.366003694213381636e-01
-2.281465572435570632e-01
-2.394754115805353134e-01
-2.366067229486144841e-01
-2.323086786156121630e-01
-2.371750209703444023e-01
-2.405137676047177098e-01
-2.372002296191267068e-01
-2.361717063258155502e-01
-2.414266728465759015e-01
-2.320237098892063143e-01
-2.361596641060123292e-01
-2.331356941318526166e-01
-2.369589535306241834e-01
-2.316016467379870269e-01
-2.371950678659937861e-01
-2.250853474387708719e-01
-2.395420647655532864e-01
-2.351533164298116596e-01
-2.354169581780926057e-01
-2.383833121009952261e-01
-2.340203563001117537e-01
-2.408457048956431923e-01
-2.393029992327171118e-01
-2.356356375275342196e-01
-2.371534065895968824e-01
-2.337422621383129229e-01
-2.328975232675881690e-01
-2.346333268125415927e-01
-2.379250368020990603e-01
-2.357051270385539521e-01
-2.384194738461687391e-01
-2.344606939940044876e-01
-2.340061793548617319e-01
-2.377541229529880340e-01
-2.388886891528819167e-01
-2.333080744791960759e-01
-2.357915033750687117e-01
-2.360518246614497218e-01
-2.384410682496704847e-01
-2.333535510399080692e-01
-2.367479219224261078e-01
-2.353055837514445858e-01
-2.334266687159327613e-01
-2.354808901020613021e-01
-2.394649610915254301e-01
-2.351589843485529518e-01
-2.363160460665543194e-01
-2.355626212764518612e-01
-2.379821073168691403e-01
-2.388192705374551361e-01
-2.344953330522978607e-01
-2.354062190966272061e-01
-2.347549098657092104e-01
-2.334211254774341826e-01
-2.328326748321636053e-01
-2.350284111457295599e-01
-2.354388647741115781e-01
-2.360613270448689571e-01
-2.373596113561939336e-01
-2.305401860487097665e-01
-2.364857289955067665e-01
-2.355861396651394435e-01
-2.313832261809858626e-01
-2.362434720226506135e-01
-2.345610303041856248e-01
-2.332115805198171354e-01
-2.381608230996994646e-01
-2.396191138782736985e-01
-2.340632734240091217e-01
-2.329055667717482569e-01
-2.347061490570178655e-01
-2.385521309566499548e-01
-2.344902307420061172e-01
-2.314852985895429205e-01
-2.380183257152743148e-01
-2.310424126049590021e-01
-2.341703005126775095e-01
-2.384568170775612228e-01
-2.346219863300374464e-01
-2.351659192833131240e-01
-2.340676541143675293e-01
-2.327561980496871130e-01
-2.311833256944718085e-01
-2.389749340501659269e-01
-2.410561111780246402e-01
-2.374356599087087127e-01
-2.366387717102329258e-01
-2.378007112856861949e-01
-2.396423871522863625e-01
-2.393561582862861747e-01
-2.325776398194327743e-01
-2.361347046967202934e-01
-2.378188366279209986e-01
-2.321490954712155663e-01
-2.334203917682792506e-01
-2.311124348550315233e-01
-2.342776096027232857e-01
-2.322882725148810723e-01
-2.383040062876338461e-01
-2.397393906464587165e-01
-2.398260034965786769e-01
-2.378910525243781160e-01
-2.407994785151476858e-01
-2.375407870371951113e-01
-2.326171785675993642e-01
-2.298444713178216803e-01
-2.337632729123391429e-01
-2.312972344219671739e-01
-2.398148620168950584e-01
-2.371328088381751964e-01
-2.348042986904955443e-01
-2.339923276526493789e-01
-2.328706471160816305e-01
-2.279371577377828917e-01
-2.381013411752719022e-01
-2.373803381851666006e-01
-2.379255779078927047e-01
-2.365268110521209499e-01
-2.320063115223152117e-01
-2.288476784176125267e-01
-2.370325246114906581e-01
-2.373070161184228088e-01
-2.362052583459371413e-01
-2.344848809071932993e-01
-2.381246031857537637e-01
-2.351050590209470825e-01
-2.341473678295174221e-01
-2.392373406195267282e-01
-2.304637318916880340e-01
-2.346808267514987056e-01
-2.413234298298943259e-01
-2.319983576185750962e-01
-2.178854780459326401e-01
-2.396234428830741059e-01
-2.393313161322179472e-01
-2.413486842529914966e-01
-2.271187675383263271e-01
-2.369046424903981096e-01
-2.329871554447990323e-01
-2.304394630653253395e-01
-2.338946569849396917e-01
-2.391987545946109017e-01
-2.366271847833409381e-01
-2.395289953112858528e-01
-2.315443998542689175e-01
-2.369513657691857400e-01
-2.371985426819066267e-01
-2.304722112612064833e-01
-2.323061294375478314e-01
-2.362091303722582691e-01
-2.356235144074411703e-01
-2.393137623581823581e-01
-2.344637430678325474e-01
-2.295040438839471009e-01
-2.333288128203253320e-01
-2.280888700168498540e-01
-2.370254717356384544e-01
-2.334909418469694742e-01
-2.369027796593268786e-01
-2.320630391678121796e-01
-2.342035415215442118e-01
-2.320076971511413066e-01
-2.338056608968915595e-01
-2.373789779894418250e-01
-2.358724502171288817e-01
-2.394454866697670881e-01
-2.382794403685269957e-01
-2.373468268797808423e-01
-2.363014844684709626e-01
-2.349193508976316069e-01
-2.365070473150363284e-01
-2.347790102890776054e-01
-2.362364864719576629e-01
-2.390616231611741305e-01
-2.321326892819782772e-01
-2.412766152956507260e-01
-2.378482370443704974e-01
-2.355108042237974153e-01
-2.334563098587883467e-01
-2.382169941100567845e-01
-2.384725845883929884e-01
-2.347386746070005970e-01
-2.372869682217073894e-01
-2.364600190691066028e-01
-2.377732097440460601e-01
-2.366232140308507648e-01
-2.378898750154102570e-01
-2.377881206046285889e-01
-2.380491868822948165e-01
-2.400783050561887400e-01
-2.370778087253573030e-01
-2.341333686693452265e-01
-2.381529308012625135e-01
-2.415667038738916750e-01
-2.417191302287425292e-01
-2.366538136170412421e-01
-2.371095751662500861e-01
-2.353476548254923861e-01
-2.355200194687352699e-01
-2.363754622481354373e-01
-2.339469509274255121e-01
-2.404590255747670879e-01
-2.344711736397333546e-01
-2.361779139578298048e-01
-2.359865043229042170e-01
-2.360917544722106742e-01
-2.383319053543638821e-01
-2.390503384981835233e-01
-2.392112547183833926e-01
-2.394153705801604914e-01
-2.431968804127844774e-01
-2.321718876310791269e-01
-2.356770854565765350e-01
-2.377445154935366178e-01
-2.381505876730357352e-01
-2.317554429709313968e-01
-2.318484447593500419e-01
-2.293878973300376156e-01
-2.394226275736580090e-01
-2.361388133254057331e-01
-2.392471706721596703e-01
-2.272928650118607452e-01
-2.336907446376428332e-01
-2.399708723406173139e-01
-2.383806476011101350e-01
-2.390089518415451364e-01
-2.391636379122954459e-01
-2.389274576888705814e-01
-2.398032563954379803e-01
-2.364109693985844973e-01
-2.375745798274191412e-01
-2.413463554531918298e-01
-2.307060759972379138e-01
-2.394096282741150494e-01
-2.390041095609534150e-01
-2.378745655467956466e-01
-2.329378471313569565e-01
-2.391551008237987330e-01
-2.385442572584975662e-01
-2.361417229209729352e-01
-2.373599553936190376e-01
-2.384900303784742437e-01
-2.376282872958415116e-01
-2.328721313645055191e-01
-2.401953057169110284e-01
-2.384857960404058175e-01
-2.352125881448799694e-01
-2.349667891626131266e-01
-2.369144381933614152e-01
-2.367272503057759880e-01
-2.372514041422065234e-01
-2.334942147814735580e-01
-2.344875432198917642e-01
-2.324761707509428454e-01
-2.402210699660677073e-01
-2.393168819425979532e-01
-2.352870120409930876e-01
-2.379753443528891677e-01
-2.367348438042717607e-01
-2.356039712645082995e-01
-2.341634311972803362e-01
-2.364349696734672768e-01
-2.362722553077775123e-01
-2.370577720079581341e-01
-2.386484456702736845e-01
-2.331877507582724440e-01
-2.371180475931587983e-01
-2.359609031633946030e-01
-2.375798248877099006e-01
-2.254910549481244086e-01
-2.331718639330940535e-01
-2.361573081823120090e-01
-2.349519731202148465e-01
-2.361692806744249418e-01
-2.339345895611130433e-01
-2.356554616095206944e-01
-2.370383428181109531e-01
-2.332587492153182784e-01
-2.340577283335812664e-01
-2.363469457125755291e-01
-2.397533610896705469e-01
-2.194469373867188045e-01
-2.376972105063634155e-01
-2.385597327218680896e-01
-2.335684910236934253e-01
-2.365857532201593449e-01
-2.378291765652706391e-01
-2.400882480764889859e-01
-2.397445782833304284e-01
-2.333116072699061294e-01
-2.360195856118329771e-01
-2.396196628505231907e-01
-2.379934897570483987e-01
-2.307660829719053452e-01
-2.367805606137561580e-01
-2.370899478126496096e-01
-2.367004539646418715e-01
-2.411287394935834050e-01
-2.394874914801481125e-01
-2.367887547662317904e-01
-2.310746359974416853e-01
-2.338539453272323043e-01
-2.385130360899727076e-01
-2.348987021010375820e-01
-2.388935404794103323e-01
-2.315982087128505007e-01
-2.385086833497841452e-01
-2.401424999337579136e-01
-2.389817730321561751e-01
-2.329154406864890614e-01
-2.408777790343496206e-01
-2.400477002509323610e-01
-2.372926221990666606e-01
-2.378483722960212099e-01
-2.361176566427274359e-01
-2.416634973934304320e-01
-2.353322309479235763e-01
-2.384477353618277840e-01
-2.378736487456163673e-01
-2.364964308056171083e-01
-2.350747520527704248e-01
-2.377253442071251277e-01
-2.411869185290287931e-01
-2.411480049169739959e-01
-2.363119508767396182e-01
-2.332803260915120025e-01
-2.356849373961741601e-01
-2.339789974863238642e-01
-2.325313319310926830e-01
-2.382787679643299794e-01
-2.408028830246668195e-01
-2.369059098549360920e-01
-2.378600098507833716e-01
-2.372273526781347730e-01
-2.388876831926611821e-01
-2.371678821416068617e-01
-2.365848141752727174e-01
-2.397163276272623045e-01
-2.391892453531263008e-01
-2.389640699172594362e-01
-2.336005183023462939e-01
-2.356619457901968917e-01
-2.377857345744188444e-01
-2.354398486793274903e-01
-2.417451421673272871e-01
-2.393458209787091839e-01
-2.393835110002801858e-01
-2.398058728319534816e-01
-2.387826767265938122e-01
-2.373221574791151145e-01
-2.287168326387507000e-01
-2.372525927659461797e-01
-2.403779720708571765e-01
-2.339872346447946783e-01
-2.408474324996728311e-01
-2.397033113758530731e-01
-2.369327140657550290e-01
-2.366534792285595601e-01
-2.345619505111941339e-01
-2.392482623062168745e-01
-2.323894519027441541e-01
-2.384588797508128966e-01
-2.388786307421173205e-01
-2.333987064896022035e-01
-2.381447896261275898e-01
-2.403900472974847269e-01
-2.362917609606013658e-01
-2.398977124422491669e-01
-2.303891243792525745e-01
-2.280499099518791539e-01
-2.363561298875953287e-01
-2.361085594908026164e-01
-2.361725903745615085e-01
-2.352238462857275947e-01
-2.374911470694910098e-01
-2.327412753127195422e-01
-2.367523494145725993e-01
-2.370028410402774954e-01
-2.369009122941838907e-01
-2.367488857151313075e-01
-2.344067205233619222e-01
-2.410210814048561467e-01
-2.377780364954213688e-01
-2.365702699882733240e-01
-2.354301396794356571e-01
-2.338456079180156466e-01
-2.353338098414265722e-01
-2.400314186225856183e-01
-2.357112589375245648e-01
-2.363938903997896690e-01
-2.359083066444474797e-01
-2.397407375536677043e-01
-2.341736589434820770e-01
-2.377074659855630268e-01
-2.344841071305840408e-01
-2.347947361509341579e-01
-2.372565769582152817e-01
-2.377387517372851478e-01
-2.380549897833184603e-01
-2.382162979038531803e-01
-2.382217611956583825e-01
-2.335780129454274046e-01
-2.410078634091261940e-01
-2.344371817553741744e-01
-2.345259808333696183e-01
-2.345273443015694625e-01
-2.376659483135903916e-01
-2.361981961275483322e-01
-2.345729748442604012e-01
-2.366780071090061055e-01
-2.373922301121302314e-01
-2.381750254841300540e-01
-2.349572653151222323e-01
-2.365775355010604486e-01
-2.344764849786542815e-01
-2.389248434484116945e-01
-2.350321310245676032e-01
-2.290955572898686066e-01
-2.385478222129730208e-01
-2.400204589878523198e-01
-2.385139528552006893e-01
-2.300629635086894886e-01
-2.362091779497845490e-01
-2.390005824681955271e-01
-2.355483349660861536e-01
-2.377485491815251317e-01
-2.364422041252417228e-01
-2.406717752620326500e-01
-2.385503806998818255e-01
-2.370922420361703531e-01
-2.315664424509729091e-01
-2.386871654201890014e-01
-2.373868564345070209e-01
-2.311021064252993529e-01
-2.309690606574241467e-01
-2.380031149802089852e-01
-2.400501838435649127e-01
-2.374830052955824167e-01
-2.370671866726192234e-01
-2.389595495843564177e-01
-2.397816057397840761e-01
-2.371214504526218680e-01
-2.394921387255529999e-01
-2.373837398428934597e-01
-2.374285428960190292e-01
-2.353588344941528465e-01
-2.368635145458135027e-01
-2.412102095231380972e-01
-2.394834364676151628e-01
-2.334418536871268601e-01
-2.374170208899193946e-01
-2.337460316946519401e-01
-2.335718387391532425e-01
-2.392470524484860417e-01
-2.341112361273827713e-01
-2.335699370479210335e-01
-2.391125121946504062e-01
-2.322430342831852956e-01
-2.312774908819106301e-01
-2.378355234278753672e-01
-2.229225058041980900e-01
-2.406367152512494945e-01
-2.352637584877770582e-01
-2.366472791361933781e-01
-2.401898876294587537e-01
-2.420185392735669239e-01
-2.298123830366342324e-01
-2.386240248184833546e-01
-2.363543871874492774e-01
-2.412029874802437135e-01
-2.393716809102969523e-01
-2.385985241061189810e-01
-2.285910139337719860e-01
-2.411627022053430547e-01
-2.377863368825741675e-01
-2.386428817207415232e-01
-2.385080437405654452e-01
-2.337992976597565442e-01
-2.325218745728445391e-01
-2.360425580616593022e-01
-2.323456673868951050e-01
-2.391334554028375636e-01
-2.398676849786776644e-01
-2.404351634686910100e-01
-2.426216882452026102e-01
-2.387498988521560839e-01
-2.379402777598052798e-01
-2.400652971503607902e-01
-2.359503162305547908e-01
-2.410186485508312160e-01
-2.355330391724524131e-01
-2.372239778537173216e-01
-2.362275466580547323e-01
-2.402389899254903649e-01
-2.407371136744378137e-01
-2.396865533807347459e-01
-2.390983768874643534e-01
-2.390119009093792657e-01
-2.373528991525291620e-01
-2.399739806372220841e-01
-2.386243335763868489e-01
-2.400689535095901495e-01
-2.391785669860080066e-01
-2.402118758526685660e-01
-2.355454218199310445e-01
-2.337541787886859845e-01
-2.406564744392232225e-01
-2.415442530973906099e-01
-2.376203351418781640e-01
-2.405614511458218918e-01
-2.382672032085289826e-01
-2.360728988175204157e-01
-2.394033636391790787e-01
-2.371306511194084254e-01
-2.357750859765855855e-01
-2.395035678611416030e-01
-2.386369449858947445e-01
-2.396437332717396007e-01
-2.374217467267938086e-01
-2.404836585297579210e-01
-2.394348939204054838e-01
-2.341228726151911299e-01
-2.313057636695669272e-01
-2.414603357966201291e-01
-2.340009610750264646e-01
-2.427338606933027720e-01
-2.354059259594026010e-01
-2.400531259266761586e-01
-2.337857424907618942e-01
-2.373840766481523923e-01
-2.334634722036906251e-01
-2.375342881046485222e-01
-2.360400811538098387e-01
-2.324669755749851907e-01
-2.391085333513459643e-01
-2.405342686174326283e-01
-2.365952372938947001e-01
-2.361089539229322409e-01
-2.360645229614186935e-01
-2.388495883840431044e-01
-2.356712857626250546e-01
-2.302724623946872107e-01
-2.389151514736688464e-01
-2.397544120669449774e-01
-2.392647322841403301e-01
-2.392771787754101043e-01
-2.375865875461317667e-01
-2.392758650493641004e-01
-2.382547393530021484e-01
-2.356282253561389761e-01
-2.391467142983684235e-01
-2.388972733751978383e-01
-2.377535852570517305e-01
-2.397936887434547193e-01
-2.385241083143928298e-01
-2.388550630750700399e-01
-2.396869384460659502e-01
-2.354921600090685574e-01
-2.361900890778612372e-01
-2.404864198519409690e-01
-2.371900617366625996e-01
-2.354639656152474614e-01
-2.409565495895865661e-01
-2.369530726809513099e-01
-2.408776878009031286e-01
-2.386275456924200067e-01
-2.399560243972458373e-01
-2.364970025965977829e-01
-2.360993588466293036e-01
-2.372510237326460880e-01
-2.349321516112458930e-01
-2.373880984654813953e-01
-2.392645645416182354e-01
-2.410587913644676727e-01
-2.318959451614489853e-01
-2.320996206715225663e-01
-2.294975187757798130e-01
-2.401875724135159873e-01
-2.419574579854273932e-01
-2.331411052656212624e-01
-2.401760370760822050e-01
-2.428304764721812836e-01
-2.295433427632926349e-01
-2.362359128244116702e-01
-2.399191168577758937e-01
-2.413715038202140784e-01
-2.403452511693965621e-01
-2.390090954995860995e-01
-2.390123315700526940e-01
-2.351534218630349504e-01
-2.369902510235597226e-01
-2.348707593982443109e-01
-2.392455553888190867e-01
-2.372335893267531748e-01
-2.396558606277397752e-01
-2.376480127918501328e-01
-2.340343830531646241e-01
-2.399465491694147967e-01
-2.388722275700594089e-01
-2.406579478685409446e-01
-2.296116467123660854e-01
-2.314545061633054845e-01
-2.349975927514945662e-01
-2.413827435522611919e-01
-2.385021990331890884e-01
-2.410288272263186315e-01
-2.392254324406095367e-01
-2.424282439202773420e-01
-2.394600045101184238e-01
-2.334092870406168085e-01
-2.365997396741451875e-01
-2.388123900069771821e-01
-2.386198472028646933e-01
-2.325404761063578907e-01
-2.398723375556665038e-01
-2.384644490088694557e-01
-2.385792787781723379e-01
-2.348817722714227896e-01
-2.369554563229582245e-01
-2.348062766647685262e-01
-2.383565936232798221e-01
-2.371169363119830786e-01
-2.410938130746313468e-01
-2.377793003484146572e-01
-2.418258835620659131e-01
-2.390542307095291363e-01
-2.374575373451003890e-01
-2.286930961634709158e-01
-2.385964204137398237e-01
-2.393258094295690197e-01
-2.388027910065862458e-01
-2.404745888846037405e-01
-2.411989651031072879e-01
-2.393075727050182899e-01
-2.377184791731995761e-01
-2.329150401790042180e-01
-2.351440485149504656e-01
-2.366872854634440027e-01
-2.377772978774461421e-01
-2.348402143911282325e-01
-2.373767430182840144e-01
-2.352138412999634220e-01
-2.405794932196418656e-01
-2.388660592688444662e-01
-2.354172952860099644e-01
-2.313452978514166092e-01
-2.359573401405284931e-01
-2.386777482575907217e-01
-2.405357213201823052e-01
-2.407852405181855338e-01
-2.392841523963142869e-01
-2.363787010267063837e-01
-2.372039138475087183e-01
-2.400518192472889667e-01
-2.376514205424791470e-01
-2.372372309602459872e-01
-2.395085133200529903e-01
-2.410280680457246583e-01
-2.334396074062247417e-01
-2.387396051658224050e-01
-2.377048741009899213e-01
-2.398155449958987162e-01
-2.381940867043100818e-01
-2.378158086497798029e-01
-2.424771057724316725e-01
-2.405093561857160611e-01
-2.399788617081708708e-01
-2.347061381496458876e-01
-2.399137345132517918e-01
-2.378620573418998574e-01
-2.409164119389738123e-01
-2.368304380628886985e-01
-2.407847040844340591e-01
-2.366634064987163111e-01
-2.418576276648705392e-01
-2.378854403023005493e-01
-2.416412050302777503e-01
-2.298024853861092287e-01
-2.383204571219370849e-01
-2.322698012722350658e-01
-2.351122685513455379e-01
-2.382453213554211746e-01
-2.427572317890595854e-01
-2.381726571976016116e-01
-2.415505022034123983e-01
-2.410377566046671138e-01
-2.382796304495991835e-01
-2.424068584522669212e-01
-2.371157753544163305e-01
-2.412664086743319947e-01
-2.396208269634863830e-01
-2.396554122851012325e-01
-2.405171132900723041e-01
-2.390437349739356065e-01
-2.403329893976938192e-01
-2.392980096612250529e-01
-2.395322932421894424e-01
-2.375728269888556232e-01
-2.434407439164912590e-01
-2.402880398659793248e-01
-2.391038183314578014e-01
-2.392713968760540877e-01
-2.407214991576131224e-01
-2.430906226525884617e-01
-2.397847129857005877e-01
-2.327160430983908901e-01
-2.380306068889027349e-01
-2.419949576315655881e-01
-2.402315604994011422e-01
-2.401987266911174146e-01
-2.362500233146091477e-01
-2.363385200081014048e-01
-2.406903016452970057e-01
-2.389735531599974372e-01
-2.395639466530135042e-01
-2.348304946152174610e-01
-2.393905653105681264e-01
-2.401436949735297199e-01
-2.405529455038238618e-01
-2.379553661756136085e-01
-2.394085383716006710e-01
-2.407801537814336923e-01
-2.449915002228814920e-01
-2.413097850956497925e-01
-2.371678455078099212e-01
-2.315978840355252255e-01
-2.360014797633561423e-01
-2.424469709132476003e-01
-2.376138343156197208e-01
-2.380573339680709388e-01
-2.374695032828794683e-01
-2.366319064961633079e-01
-2.369461224966715462e-01
-2.402886288185802355e-01
-2.414535303052109672e-01
-2.376305572966933843e-01
-2.405134648397351527e-01
-2.397553029123656865e-01
-2.397558370995850341e-01
-2.394867052296784926e-01
-2.388163966634908875e-01
-2.401372362012601513e-01
-2.441682347589516355e-01
-2.340925015998351344e-01
-2.415967028443234688e-01
-2.389762688318687045e-01
-2.366909450967032702e-01
-2.388591813560162480e-01
-2.392051053315566445e-01
-2.408030089054813416e-01
-2.322373644120601099e-01
-2.382017202899096853e-01
-2.323796952060769860e-01
-2.387441155956036287e-01
-2.399385683184718510e-01
-2.369335971391354490e-01
-2.411892763743208601e-01
-2.411396905671983060e-01
-2.392484437356774407e-01
-2.303095863366881324e-01
-2.366283477354305664e-01
-2.355312383936952747e-01
-2.403091569145162920e-01
-2.413373955735117760e-01
-2.383545115001105830e-01
-2.342598176866466375e-01
-2.353734077716956585e-01
-2.390756666128477648e-01
-2.375544634562209156e-01
-2.413870451712403220e-01
-2.381390224441422843e-01
-2.418551959439577681e-01
-2.402761271397950704e-01
-2.411440628808824982e-01
-2.365242265405317068e-01
-2.384742207763961008e-01
-2.390884951901807443e-01
-2.393546539012817165e-01
-2.396677870919617093e-01
-2.401464250738888362e-01
-2.388660935993406897e-01
-2.366112622283325084e-01
-2.385683104689092227e-01
-2.421636555942252578e-01
-2.334366657646534116e-01
-2.339571297584252529e-01
-2.365475774052113178e-01
-2.396131499404752230e-01
-2.358400909308055182e-01
-2.434033715411609844e-01
-2.395303471934950579e-01
-2.364025117429179035e-01
-2.424280656375559229e-01
-2.388847786581499710e-01
-2.310427707055582036e-01
-2.387460753529681290e-01
-2.370958705786331278e-01
-2.402723373560816944e-01
-2.353558101471980302e-01
-2.391566771591574214e-01
-2.414731667859744690e-01
-2.430836356288257616e-01
-2.419533980044462351e-01
-2.385249210110924889e-01
-2.370231517575250024e-01
-2.384183475333206126e-01
-2.345948442197632045e-01
-2.388946754409597695e-01
-2.417738039391745253e-01
-2.430037919922374001e-01
-2.382519004498921122e-01
-2.430868345555408649e-01
-2.392527411602337895e-01
-2.399084805072280446e-01
-2.399878299341758059e-01
-2.421087550601737637e-01
-2.398385767200434115e-01
-2.404513831886481434e-01
-2.363539290311486574e-01
-2.375035916597920127e-01
-2.334767031704613749e-01
-2.411115480328238081e-01
-2.389168826788279076e-01
-2.372243334328978936e-01
-2.359069431444101861e-01
-2.381767650961596761e-01
-2.395447234884890697e-01
-2.412407460443362073e-01
-2.368685940701235337e-01
-2.412534433351554986e-01
-2.405282640374486469e-01
-2.412504946233152148e-01
-2.412920803706126438e-01
-2.363465730134145515e-01
-2.428880624798498700e-01
-2.443275705468905545e-01
-2.367402330109593389e-01
-2.406784444373682719e-01
-2.370727070260879032e-01
-2.308341587006327855e-01
-2.349587606954495755e-01
-2.377305581736748330e-01
-2.361516923568881543e-01
-2.412575853423963579e-01
-2.407195201773477677e-01
-2.391245852425644136e-01
-2.347707390523951221e-01
-2.427853743328768077e-01
-2.410206632686991146e-01
-2.415594072543441329e-01
-2.430880115116676732e-01
-2.390016523301673190e-01
-2.315661763662284767e-01
-2.385716191137869646e-01
-2.406890958369032330e-01
-2.359142952280975369e-01
-2.379949647524579881e-01
-2.344724881997523880e-01
-2.406612021340495955e-01
-2.412834652646295153e-01
-2.422311763686679775e-01
-2.418682731774040584e-01
-2.417909878227491038e-01
-2.368426179566150980e-01
-2.363821371661544990e-01
-2.389845921390824079e-01
-2.377331948989219457e-01
-2.368268723276602816e-01
-2.389871574490299022e-01
-2.367225302723593716e-01
-2.407728570039056604e-01
-2.382502647952756125e-01
-2.439561777354643246e-01
-2.422948310253760784e-01
-2.422490356255789234e-01
-2.412963421766567140e-01
-2.419378234303238839e-01
-2.423318813099889224e-01
-2.426101760915632122e-01
-2.394885632697077993e-01
-2.399389240477523555e-01
-2.393922855849497378e-01
-2.364598431953150448e-01
-2.413844044546968048e-01
-2.370947517437287932e-01
-2.429587971286729930e-01
-2.385454508327580769e-01
-2.426603689109549378e-01
-2.404260741581148442e-01
-2.330228655474912702e-01
-2.409810080145711741e-01
-2.409462328961864408e-01
-2.400182588245290127e-01
-2.371708105738239702e-01
-2.416842785038333108e-01
-2.387055720871149866e-01
-2.426679240473424148e-01
-2.394436776456947136e-01
-2.435943585287443369e-01
-2.367291313425374799e-01
-2.349311910551121207e-01
-2.430501779833524612e-01
-2.417174594371092611e-01
-2.381804236686006493e-01
-2.376448270400140506e-01
-2.390498981192553662e-01
-2.425200239919419742e-01
-2.362772423860453608e-01
-2.326797266516153484e-01
-2.391321549998254581e-01
-2.281846227356341128e-01
-2.406286706086583072e-01
-2.328436696411396167e-01
-2.418929678623346902e-01
-2.418298587066149974e-01
-2.412040365986287405e-01
-2.327374162499077082e-01
-2.381736764814727236e-01
-2.413034173084630807e-01
-2.358522981681723252e-01
-2.385965942381529925e-01
-2.394275522414049673e-01
-2.302785972991578667e-01
-2.398066180441125739e-01
-2.401159803964199035e-01
-2.417223996634489946e-01
-2.407398822486952750e-01
-2.325827579501985876e-01
-2.427475459488838971e-01
-2.368918178527666674e-01
-2.416917386791913869e-01
-2.414672472505730028e-01
-2.365688377647609253e-01
-2.419006387289519555e-01
-2.419654880335433134e-01
-2.375974316541157039e-01
-2.364307823892879967e-01
-2.410195179375255181e-01
-2.426145824439346343e-01
-2.368910698616656652e-01
-2.230264387862732622e-01
-2.365578755388114685e-01
-2.424449671930634098e-01
-2.417825590238201205e-01
-2.382500054199685469e-01
-2.396007939694673183e-01
-2.314075503407717893e-01
-2.392257669745561921e-01
-2.391374587430862841e-01
-2.403572485195417108e-01
-2.392104139171827848e-01
-2.369799909052910936e-01
-2.369204864062191551e-01
-2.424337768253164160e-01
-2.363893255223517564e-01
-2.441412246130409691e-01
-2.367766237043589794e-01
-2.341081609461148905e-01
-2.394752829485163326e-01
-2.377539692095262114e-01
-2.418915344735631245e-01
-2.368900613579898173e-01
-2.394067229996107160e-01
-2.384074105770692398e-01
-2.395701407482870859e-01
-2.375685656717574090e-01
-2.375538687764575663e-01
-2.409413023516221997e-01
-2.296260286847897347e-01
-2.397499506362902877e-01
-2.420173045158186820e-01
-2.393325959763844268e-01
-2.286319389647294975e-01
-2.412627808409340269e-01
-2.408233156297556465e-01
-2.420501516547056975e-01
-2.384104155923796597e-01
-2.390600359539180320e-01
-2.449049033064201464e-01
-2.366704667037123899e-01
-2.384860210989084572e-01
-2.430805678706235706e-01
-2.388874105486567812e-01
-2.369134134212409204e-01
-2.400739178349524661e-01
-2.407322829972383949e-01
-2.423701568901964198e-01
-2.426252871856539317e-01
-2.431799521062176506e-01
-2.437159829351268070e-01
-2.411882468575966831e-01
-2.436499787694693109e-01
-2.416889391181816227e-01
-2.352178407425876694e-01
-2.404213233393924787e-01
-2.359957939609785282e-01
-2.367665148181141987e-01
-2.418904655780773350e-01
-2.399638624197634185e-01
-2.429836398213407467e-01
-2.439633058781554287e-01
-2.389731052011334345e-01
-2.408320760347757161e-01
-2.408162123676168276e-01
-2.415847667883780636e-01
-2.403668911672593167e-01
-2.376813333143561746e-01
-2.431578611897754205e-01
-2.386740495501006865e-01
-2.420287216982528189e-01
-2.411383044816633459e-01
-2.409118202780786699e-01
-2.425992077264070845e-01
-2.405269919445152116e-01
-2.428125061521202444e-01
-2.411532151570027205e-01
-2.423931747956211691e-01
-2.413844599358431486e-01
-2.419004823608464083e-01
-2.394332226770471417e-01
-2.414888935129492487e-01
-2.389791575693633596e-01
-2.425006981100011616e-01
-2.332234498447328941e-01
-2.413998196002578311e-01
-2.434480934946221808e-01
-2.420492632619414275e-01
-2.431610449430355037e-01
-2.404528225578154987e-01
-2.436238467612266423e-01
-2.409168224684050119e-01
-2.384279262281422951e-01
-2.423696549989325100e-01
-2.407276046160203575e-01
-2.395118232298480421e-01
-2.405214174264426741e-01
-2.410881271800940362e-01
-2.395697318506805618e-01
-2.435194562758101477e-01
-2.393567359337794576e-01
-2.361110094219113498e-01
-2.398136584303083019e-01
-2.419205054280180178e-01
-2.444015532676521441e-01
-2.365394557780282625e-01
-2.383640037153211266e-01
-2.429948515484368632e-01
-2.416521261090144590e-01
-2.414035086998659596e-01
-2.373420645118738681e-01
-2.404772243515771457e-01
-2.397967069679839414e-01
-2.400533244493087970e-01
-2.383552276427103600e-01
-2.375364853137008625e-01
-2.420977028375660978e-01
-2.403905435376655075e-01
-2.432618294440456186e-01
-2.389090831780825153e-01
-2.441243850974457730e-01
-2.459917725634526708e-01
-2.420084128945623747e-01
-2.411426182206901081e-01
-2.414103052504278923e-01
-2.353465552555716600e-01
-2.437498816206781493e-01
-2.415701746522306848e-01
-2.414289257424042934e-01
-2.429414503895902799e-01
-2.442083490633979448e-01
-2.362560118847963908e-01
-2.394002942553090374e-01
-2.373625694526294017e-01
-2.344823633268841023e-01
-2.389739634153982273e-01
-2.434074396558102427e-01
-2.414569265545247478e-01
-2.428259240955409071e-01
-2.431360431545016854e-01
-2.430927822673770167e-01
-2.421587730440007413e-01
-2.402571808189808422e-01
-2.432873364329414534e-01
-2.397416936289822609e-01
-2.390074298555328602e-01
-2.428478859221332997e-01
-2.428421113842702539e-01
-2.356902796454718452e-01
-2.422635568434366726e-01
-2.315959752981948117e-01
-2.438478723804229087e-01
-2.437936853463104903e-01
-2.400224387467974063e-01
-2.389327242804180351e-01
-2.407257903218907313e-01
-2.392039389984374487e-01
-2.391359903986146618e-01
-2.415835806940216934e-01
-2.395859764338939546e-01
-2.400685303433285622e-01
-2.411867080983158274e-01
-2.416329385810898900e-01
-2.415655672319098057e-01
-2.372412563750318226e-01
-2.429641104308964683e-01
-2.338087899380273116e-01
-2.394006517429423941e-01
-2.370679745408040273e-01
-2.410981911605899197e-01
-2.416007560539578936e-01
-2.343485761675638823e-01
-2.352292387352279690e-01
-2.394368431075250825e-01
-2.432892858452991580e-01
-2.392170283964924760e-01
-2.416034082219740420e-01
-2.434427609714598373e-01
-2.350498589909193747e-01
-2.443294117989857905e-01
-2.418136785117604715e-01
-2.348497643688418068e-01
-2.368585562750048223e-01
-2.406740136407126696e-01
-2.366937470186850634e-01
-2.403358327083867096e-01
-2.397915671549549488e-01
-2.382550001293741448e-01
-2.436185287268849420e-01
-2.402894276164951048e-01
-2.386385499110277031e-01
-2.415876442981067518e-01
-2.380350688501566281e-01
-2.427195627104666575e-01
-2.419748594625019122e-01
-2.365070784208841148e-01
-2.394013956014289235e-01
-2.438683973276432049e-01
-2.377706311758208679e-01
-2.422604020438317296e-01
-2.413688465072268141e-01
-2.430361953583223822e-01
-2.404502384199380394e-01
-2.469705088907927504e-01
-2.410747620355579157e-01
-2.398784296891878498e-01
-2.415985657576309176e-01
-2.411838745346508162e-01
-2.444677298549518818e-01
-2.330377331761815107e-01
-2.408863849610739516e-01
-2.427018041830417416e-01
-2.392916545697627850e-01
-2.432049808989899808e-01
-2.412291486720561096e-01
-2.408101135892969091e-01
-2.431464867766792159e-01
-2.413876981296253221e-01
-2.335773648651411905e-01
-2.406251439376778656e-01
-2.425439940963701191e-01
-2.416962154738269697e-01
-2.413771927449832322e-01
-2.390559344728623858e-01
-2.433622388324764019e-01
-2.408615017475599085e-01
-2.409310324442584805e-01
-2.433941548700571389e-01
-2.416285858031494427e-01
-2.437250702375495792e-01
-2.378373526082570855e-01
-2.390230080491970444e-01
-2.422491851076208902e-01
-2.431425256132604407e-01
-2.401603982162009154e-01
-2.437410136082765466e-01
-2.440955229710019270e-01
-2.452027262044061406e-01
-2.372876775889663226e-01
-2.385615991509969780e-01
-2.422930580250609589e-01
-2.397459937251265050e-01
-2.358948768979559629e-01
-2.446728821041616042e-01
-2.406688831961556752e-01
-2.430927308336658654e-01
-2.427269252049673587e-01
-2.395785248589069050e-01
-2.360412633667277049e-01
-2.410697816900827239e-01
-2.359922772766845644e-01
-2.379314897435852727e-01
-2.410989834137982346e-01
-2.441691771249878962e-01
-2.431943801072723177e-01
-2.420062268627806434e-01
-2.402954220247611461e-01
-2.435869880348468242e-01
-2.438557445955127634e-01
-2.415075128886548794e-01
-2.402528028452825815e-01
-2.450920850135979712e-01
-2.422766234736952184e-01
-2.389374990288000711e-01
-2.405955878190355890e-01
-2.359693051720943291e-01
-2.392222586310681909e-01
-2.400095390708948118e-01
-2.383506454101774474e-01
-2.423123614865191622e-01
-2.416767978829853503e-01
-2.406986346310107383e-01
-2.407628442049589146e-01
-2.411152557327012058e-01
-2.438597527305786938e-01
-2.415057608355556384e-01
-2.458218873429649232e-01
-2.394358185811856499e-01
-2.415492669183114671e-01
-2.369577277413344174e-01
-2.365390558534140875e-01
-2.399063759789174799e-01
-2.399570339582711986e-01
-2.455226978448075970e-01
-2.425877651276773239e-01
-2.376380791864475261e-01
-2.431028336076341556e-01
-2.400005563648170970e-01
-2.403763571837541357e-01
-2.411178054046940744e-01
-2.367192962786165700e-01
-2.390122359806390595e-01
-2.394605522346157922e-01
-2.431982991484024914e-01
-2.444002064613989000e-01
-2.425712641421106930e-01
-2.398683386947781382e-01
-2.418147688538541396e-01
-2.444977370505690417e-01
-2.426562627276224460e-01
-2.429993962439281896e-01
-2.411119772542205386e-01
-2.421016288574627529e-01
-2.439844190098774124e-01
-2.429279333543700459e-01
-2.414888637145339856e-01
-2.424058048305717250e-01
-2.445055302526285279e-01
-2.398382509544801089e-01
-2.398934794750969546e-01
-2.392717160085366390e-01
-2.419617545011761572e-01
-2.438269517197717007e-01
-2.403494486364054772e-01
-2.422727543217979840e-01
-2.405246708884795082e-01
-2.439710227994892067e-01
-2.397056449604527684e-01
-2.398217329596365743e-01
-2.388252522541509659e-01
-2.362051642067228285e-01
-2.399666749397073862e-01
-2.418455043356921297e-01
-2.405226580521465929e-01
-2.393748125338416299e-01
-2.434870272088039966e-01
-2.405771182315594725e-01
-2.384189504139669902e-01
-2.434281841694282134e-01
-2.375797459416986168e-01
-2.428504620275485082e-01
-2.419912828369237268e-01
-2.405586727906097733e-01
-2.404579291639011296e-01
-2.426466646752991618e-01
-2.430247341011642914e-01
-2.429534564997468671e-01
-2.405764162097978331e-01
-2.423222436189002016e-01
-2.429534512523504608e-01
-2.450218399110943024e-01
-2.457580013546224185e-01
-2.457378744276355331e-01
-2.430989322060642666e-01
-2.414307721062453616e-01
-2.406213391846653005e-01
-2.421556804081085590e-01
-2.443913427431335661e-01
-2.409782500416432494e-01
-2.421140836674050278e-01
-2.424770175832473007e-01
-2.425125709541054164e-01
-2.385972830976959280e-01
-2.380467738620261342e-01
-2.404445689886531567e-01
-2.428974509906628720e-01
-2.404203153271932403e-01
-2.418138174755539993e-01
-2.392986504971628126e-01
-2.441363550135590421e-01
-2.405780358461678536e-01
-2.418591125265099895e-01
-2.438007364980427916e-01
-2.387219632127124125e-01
-2.452106249916570779e-01
-2.454198661050313868e-01
-2.437180361641317350e-01
-2.451312695876566028e-01
-2.383797312560894943e-01
-2.448834867735937004e-01
-2.413462954427434692e-01
-2.405571443645664331e-01
-2.453684106800193554e-01
-2.435920362241205950e-01
-2.426434476843257193e-01
-2.393530709553559621e-01
-2.408206660931556664e-01
-2.424759262072252730e-01
-2.413175827990158562e-01
-2.427455997948894939e-01
-2.460107798242687493e-01
-2.426612692213737377e-01
-2.430292007877240534e-01
-2.432475052252086878e-01
-2.361824777960222776e-01
-2.437782675998671211e-01
-2.420738600899410009e-01
-2.413507502474028787e-01
-2.421431953069227150e-01
-2.432527812640129239e-01
-2.381901931602554978e-01
-2.408856209822278494e-01
-2.388926010495276420e-01
-2.406311131296566819e-01
-2.437826619499944003e-01
-2.401579372761543929e-01
-2.455850140990165353e-01
-2.424753350819332243e-01
-2.467504658922659855e-01
-2.418226267385498174e-01
-2.434306324796485788e-01
-2.411075090673903687e-01
-2.426282733345459797e-01
-2.416379317441060270e-01
-2.441013539022409695e-01
-2.417032309851373517e-01
-2.411146424846787040e-01
-2.430666873977471165e-01
-2.364201862692428269e-01
-2.434047540471393212e-01
-2.426135345302600221e-01
-2.402936916284513780e-01
-2.430923374730840913e-01
-2.428314883502155630e-01
-2.426679439848194730e-01
-2.375080576113997588e-01
-2.424055440919616611e-01
-2.439962356259076370e-01
-2.427255191024069170e-01
-2.410874509590424930e-01
-2.450164945142910278e-01
-2.436335691966199646e-01
-2.428418362169391387e-01
-2.433913354036337240e-01
-2.442694687532302733e-01
-2.429070406584902808e-01
-2.419933966934316727e-01
-2.420549468205663857e-01
-2.421398190543779527e-01
-2.451464680352878900e-01
-2.448897237881878242e-01
-2.427944384281400247e-01
-2.433312691372310765e-01
-2.434054970288658803e-01
-2.401356990029438476e-01
-2.415758487202566418e-01
-2.406663690643426334e-01
-2.423224643945419976e-01
-2.441468792860964632e-01
-2.453451950511111312e-01
-2.450568613455893774e-01
-2.425802103031144963e-01
-2.437251547755797665e-01
-2.416136573409119193e-01
-2.394323152448346592e-01
-2.380418250512831568e-01
-2.427028047216867046e-01
-2.412951817740556226e-01
-2.440877604848755433e-01
-2.408517040585740898e-01
-2.454611667169643852e-01
-2.463076591949247829e-01
-2.441147635727050347e-01
-2.436991637211526895e-01
-2.395617776894184703e-01
-2.421403580792074739e-01
-2.413269855592940216e-01
-2.434290891334649487e-01
-2.419670852696310936e-01
-2.437716496412661304e-01
-2.432590529180858885e-01
-2.434765827591705567e-01
-2.426077176090776499e-01
-2.423238202497196014e-01
-2.445799482339335584e-01
-2.440894479373975912e-01
-2.449373008136321306e-01
-2.439610163670923593e-01
-2.432439715070782438e-01
-2.423732518006645742e-01
-2.410610531837651394e-01
-2.415346158077350258e-01
-2.458658825476259246e-01
-2.397122727645638607e-01
-2.449423119355088607e-01
-2.423870040455881059e-01
-2.437472218794231038e-01
-2.401070759433572011e-01
-2.432161942192052617e-01
-2.421288270016218602e-01
-2.461829458774808244e-01
-2.418727479711331452e-01
-2.432883010421950376e-01
-2.438175179625721722e-01
-2.438063825584947664e-01
-2.344506044189831606e-01
-2.426193191206569844e-01
-2.401157094364569922e-01
-2.440162826540478724e-01
-2.403881692176615126e-01
-2.422323745286667496e-01
-2.416987713923573755e-01
-2.400818429234750362e-01
-2.416075708336966887e-01
-2.439577500127019238e-01
-2.445369990564643103e-01
-2.427582704079878917e-01
-2.441416753146385399e-01
-2.428946311516238521e-01
-2.418547949246251383e-01
-2.441142891797999925e-01
-2.438066002884059225e-01
-2.439545862694179612e-01
-2.428789893254762744e-01
-2.441881711922131437e-01
-2.441659131886159406e-01
-2.417656623954985984e-01
-2.405864163245371168e-01
-2.411768652089617826e-01
-2.462808507326434138e-01
-2.415224107889794858e-01
-2.391038346084317645e-01
-2.427513983033367517e-01
-2.432360305935781508e-01
-2.431426048657971684e-01
-2.363627615470418331e-01
-2.428367692631251684e-01
-2.424883776921447909e-01
-2.399511951117368203e-01
-2.402671820985129714e-01
-2.448612703169976423e-01
-2.406713459524952026e-01
-2.426535071471237759e-01
-2.437359400302483992e-01
-2.421399358646693090e-01
-2.444005339801811338e-01
-2.428613283014764701e-01
-2.453539994412579361e-01
-2.445556069828971890e-01
-2.412522798489027676e-01
-2.469180881267682703e-01
-2.425298537820387568e-01
-2.438298441685929629e-01
-2.428448525911406641e-01
-2.427817340696376003e-01
-2.424885712844430108e-01
-2.430716772585040653e-01
-2.426176188815344359e-01
-2.401333872649853429e-01
-2.420098293284828617e-01
-2.431473130331796573e-01
-2.431032525178303538e-01
-2.449826553122642914e-01
-2.452687234535110838e-01
-2.444475570323547675e-01
-2.431742918989598656e-01
-2.435620826948807771e-01
-2.426536668851344558e-01
-2.449502657735775635e-01
-2.454377086394595453e-01
-2.439223904417659738e-01
-2.444821334236886023e-01
-2.458735392417246146e-01
-2.458700460464948168e-01
-2.451687116412160639e-01
-2.427303495170176073e-01
-2.413038555519755601e-01
-2.428277100134748345e-01
-2.439106273347740883e-01
-2.409986046831351647e-01
-2.430410926781093051e-01
-2.440429487299945743e-01
-2.435337688644539367e-01
-2.407616744355781380e-01
-2.430775879644267168e-01
-2.443902118344796204e-01
-2.428915247070667638e-01
-2.383830320578767259e-01
-2.415033399181748253e-01
-2.434919266205782251e-01
-2.427389695153393256e-01
-2.402131624924091768e-01
-2.419142099278818736e-01
-2.432714278343690584e-01
-2.430267944545504988e-01
-2.437737680155845632e-01
-2.451600495160447257e-01
-2.446530975751132764e-01
-2.433626811337712414e-01
-2.414430499225852511e-01
-2.403733758982306290e-01
-2.441701034638794343e-01
-2.444496007469498244e-01
-2.427618556797845883e-01
-2.428356576563948654e-01
-2.410311343280041319e-01
-2.390615774615224010e-01
-2.419930236993648176e-01
-2.403638739390012991e-01
-2.455850124670300172e-01
-2.454680438392884689e-01
-2.452932077890301044e-01
-2.436562615629895290e-01
-2.442699067297995075e-01
-2.423773763957940974e-01
-2.407641038081834994e-01
-2.421851430140905537e-01
-2.423864692959664113e-01
-2.414515742201790161e-01
-2.451136887794137798e-01
-2.428154393603910444e-01
-2.442672065450387509e-01
-2.400923756586618163e-01
-2.468692665837161626e-01
-2.451860745416640230e-01
-2.444870642063074750e-01
-2.417050284052074671e-01
-2.447894315763617379e-01
-2.455362584965015138e-01
-2.456602691262763372e-01
-2.429006843122089865e-01
-2.443504055054518953e-01
-2.442410616892624620e-01
-2.419058082124332099e-01
-2.438576618618396863e-01
-2.434569181834086160e-01
-2.395537901010090787e-01
-2.451889721642820652e-01
-2.443391266341226054e-01
-2.439465400577221221e-01
-2.447490310666140811e-01
-2.455434012459086213e-01
-2.408886217265111263e-01
-2.462937273612403055e-01
-2.456135533392161119e-01
-2.429432481299934887e-01
-2.458598168401881501e-01
-2.450253696078283083e-01
-2.449781726266794246e-01
-2.418219321571260794e-01
-2.420477393782727582e-01
-2.443885203343093004e-01
-2.373353182684011242e-01
-2.434746350069612875e-01
-2.437506241412733810e-01
-2.442460826719562994e-01
-2.428548480152283029e-01
-2.443431774517959010e-01
-2.392283363187643064e-01
-2.437037253038355777e-01
-2.387403306401912895e-01
-2.415122851398188997e-01
-2.439001702400740434e-01
-2.447904466976216775e-01
-2.446080238763193859e-01
-2.436776435257642925e-01
-2.414214486753475664e-01
-2.421101326752805871e-01
-2.439318666864564167e-01
-2.469246920601445572e-01
-2.408960028506718365e-01
-2.453048553839594914e-01
-2.449153328163589938e-01
-2.438706877935062078e-01
-2.449100849141758462e-01
-2.396543678521804721e-01
-2.425752600353191235e-01
-2.433608758990267462e-01
-2.450459887755303545e-01
-2.436556179321104632e-01
-2.436127423325083197e-01
-2.447401374539157903e-01
-2.447212426694296006e-01
-2.453295361319748902e-01
-2.460395367688701374e-01
-2.454500401577539848e-01
-2.431173711570343565e-01
-2.443004504518107023e-01
-2.438569186340713568e-01
-2.424999965892050968e-01
-2.439734309914771970e-01
-2.440166550766058040e-01
-2.436224886160400782e-01
-2.422822620590559806e-01
-2.455447743085058254e-01
-2.415059997490982269e-01
-2.446791404183166763e-01
-2.393823882833682193e-01
-2.430644752743795212e-01
-2.425076083955266804e-01
-2.425000711005230458e-01
-2.444271883323626549e-01
-2.379314532939477700e-01
-2.445905939595823531e-01
-2.464415140803834781e-01
-2.450242223530284535e-01
-2.420424883221101719e-01
-2.426091679017911562e-01
-2.429849093034354424e-01
-2.450373049462686303e-01
-2.455861223454823550e-01
-2.440469998055113943e-01
-2.401996729656546425e-01
-2.446096879362427423e-01
-2.435595928624984252e-01
-2.454253793011795803e-01
-2.434480105454996379e-01
-2.388843339183653880e-01
-2.421293957197163949e-01
-2.437656540041480413e-01
-2.457348625936054687e-01
-2.447699002310462224e-01
-2.415211329325445688e-01
-2.452872745556483325e-01
-2.440955924792694021e-01
-2.442078460279604735e-01
-2.448732682008882278e-01
-2.447244778724631531e-01
-2.425406433903539438e-01
-2.403221356082858307e-01
-2.438773899147357871e-01
-2.456416301407578773e-01
-2.435418227570062266e-01
-2.459481273982365990e-01
-2.435891524504508465e-01
-2.448759535977850788e-01
-2.430393261622923462e-01
-2.458178132062451005e-01
-2.402815837246803643e-01
-2.446027749122947903e-01
-2.463106353356925571e-01
-2.410134875547019218e-01
-2.449004836447392641e-01
-2.452241966980605592e-01
-2.481108706646632245e-01
-2.442643836643949296e-01
-2.440950373597315370e-01
-2.467240859919601348e-01
-2.425763605430997505e-01
-2.411215746343249866e-01
-2.439136147849712000e-01
-2.438606280666345827e-01
-2.429552135860645612e-01
-2.405878092086924380e-01
-2.453705749649940648e-01
-2.415160094661649992e-01
-2.439673182213971114e-01
-2.459806942844953159e-01
-2.434920051547939390e-01
-2.461425014314362614e-01
-2.446179925171384772e-01
-2.436444966213225094e-01
-2.461897052587527779e-01
-2.442105065978669443e-01
-2.459995096632343059e-01
-2.429615523779996289e-01
-2.411319292908856715e-01
-2.457273162618958395e-01
-2.465296926967016633e-01
-2.446534666172391070e-01
-2.425718329729435740e-01
-2.458706025608390078e-01
-2.467265493381828878e-01
-2.433030404326614327e-01
-2.440112773269218216e-01
-2.434862679376423311e-01
-2.448537304192506814e-01
-2.414916777065718445e-01
-2.428157004666940399e-01
-2.448694907007361032e-01
-2.431037092102818764e-01
-2.423151896540364225e-01
-2.442084724710576193e-01
-2.424837679903765197e-01
-2.445890635192490281e-01
-2.394740922011837359e-01
-2.453141097705044960e-01
-2.448268630385459221e-01
-2.439481549423297979e-01
-2.457316241569431070e-01
-2.404695902363097049e-01
-2.410150609183407122e-01
-2.455402238418877559e-01
-2.454584637713697337e-01
-2.460843546582815178e-01
-2.429143348923197832e-01
-2.415226119533304405e-01
-2.481606385382749691e-01
-2.381083700465869979e-01
-2.448952716169836841e-01
-2.398720775770606939e-01
-2.452213810587618170e-01
-2.433932391839070952e-01
-2.426124471624674650e-01
-2.442776878714935929e-01
-2.413866314625419118e-01
-2.413772813922716032e-01
-2.456874786010690703e-01
-2.420323314894496924e-01
-2.401479139912470473e-01
-2.424096588775523919e-01
-2.421103026209668052e-01
-2.401404518634406571e-01
-2.460035983333986043e-01
-2.411736049740945964e-01
-2.447549678040042698e-01
-2.437945621434420007e-01
-2.443343878130132263e-01
-2.456804557392978372e-01
-2.420227699458346871e-01
-2.413823341059403438e-01
-2.425066947096049252e-01
-2.422369443535271893e-01
-2.431352613378123528e-01
-2.448955413444013351e-01
-2.466229381264067599e-01
-2.457730166701823926e-01
-2.462211219537210061e-01
-2.418272578923680027e-01
-2.435434443190961085e-01
-2.450068376994530561e-01
-2.434431963689449863e-01
-2.450526691076070629e-01
-2.460287551885630142e-01
-2.451537086236274254e-01
-2.440949133576429120e-01
-2.402280305218407463e-01
-2.452434663471454723e-01
-2.416949511497483993e-01
-2.413788084210301554e-01
-2.431000739987610459e-01
-2.454409741333801465e-01
-2.454095240042494797e-01
-2.445849484599983970e-01
-2.441081982757445368e-01
-2.462326362000043234e-01
-2.410014141323880144e-01
-2.393324360454111011e-01
-2.456460979790035248e-01
-2.462958949376335971e-01
-2.438032716470530659e-01
-2.449907502866919551e-01
-2.412585910188332072e-01
-2.442019907038030513e-01
-2.444096958299855904e-01
-2.441705326319269509e-01
-2.465160936425839777e-01
-2.445785212231208761e-01
-2.433866230335660075e-01
-2.433606215537333362e-01
-2.463699089809678056e-01
-2.409259837530831339e-01
-2.441349131529422511e-01
-2.438272588841747524e-01
-2.454810294950662553e-01
-2.434254973118273879e-01
-2.462467385458842195e-01
-2.459287746807339858e-01
-2.450641201921211487e-01
-2.462966789992770134e-01
-2.460048192338347983e-01
-2.456371705528088700e-01
-2.455969937888573262e-01
-2.444297300508510018e-01
-2.459559226530482756e-01
-2.409205522408246480e-01
-2.429997451244761963e-01
-2.476796356036187197e-01
-2.467068503127301249e-01
-2.449515921335828628e-01
-2.429129633527027932e-01
-2.466977798833560886e-01
-2.431966599234359483e-01
-2.452144594437506986e-01
-2.430021787867786276e-01
-2.436273277704067708e-01
-2.443203551249428229e-01
-2.455755476870580267e-01
-2.441896669231817529e-01
-2.452439293585977620e-01
-2.433379921579955918e-01
-2.389544840561057537e-01
-2.437896103256058378e-01
-2.419206626325380582e-01
-2.407433110353382477e-01
-2.462529307527560885e-01
-2.462157928271726526e-01
-2.439999567809336967e-01
-2.457831405453670959e-01
-2.441743783865484851e-01
-2.447392691961692290e-01
-2.430722286532117082e-01
-2.430166771478320109e-01
-2.464815430899124082e-01
-2.433015530975473906e-01
-2.426326200050575033e-01
-2.440170234108848535e-01
-2.453303449100887046e-01
-2.412721425636723538e-01
-2.421172555988115316e-01
-2.471048111332455333e-01
-2.420483225774466562e-01
-2.444450433636349285e-01
-2.431631826185074730e-01
-2.438825766869179290e-01
-2.418440552389066189e-01
-2.435740133439049937e-01
-2.464764486622945672e-01
-2.454314991733666518e-01
-2.462477668585980328e-01
-2.452877962908708853e-01
-2.446164475387676562e-01
-2.418552256627141961e-01
-2.458171895705904553e-01
-2.446244316060440238e-01
-2.432209773961529764e-01
-2.456778558876005769e-01
-2.463234894658966889e-01
-2.451033636388310899e-01
-2.434506479931273226e-01
-2.434926608762261746e-01
-2.449682677975936751e-01
-2.468818515308930372e-01
-2.441721681846342196e-01
-2.442175252878131531e-01
-2.451657504539843380e-01
-2.449911866458105991e-01
-2.475287537077364153e-01
-2.434401754655457495e-01
-2.437363536814604881e-01
-2.466125198532673202e-01
-2.441651604023492295e-01
-2.434696142704082245e-01
-2.438414021437098345e-01
-2.450859279266458524e-01
-2.412507718572832749e-01
-2.439999683115929852e-01
-2.460978468098419802e-01
-2.466821148327026925e-01
-2.446676913995257940e-01
-2.457754374381933837e-01
-2.447967409198479882e-01
-2.438898730448257890e-01
-2.469769178204125892e-01
-2.463453252199814258e-01
-2.449581339225159193e-01
-2.450006697781925424e-01
-2.445094899288490220e-01
-2.445102521664479500e-01
-2.442352902415163562e-01
-2.446084581246458778e-01
-2.450722217276604942e-01
-2.441118024529168318e-01
-2.445182075654398213e-01
-2.463407281458212250e-01
-2.428520540703751340e-01
-2.450137710384639733e-01
-2.432468167432775552e-01
-2.442756437709720785e-01
-2.437871091284645186e-01
-2.444820320642477618e-01
-2.435079845242221208e-01
-2.439378512112923281e-01
-2.464819433143780603e-01
-2.470320312774814397e-01
-2.449596818534455489e-01
-2.430277212006264065e-01
-2.454091096816371498e-01
-2.476970677956534805e-01
-2.429959364290079915e-01
-2.435399060176224872e-01
-2.418054046348846187e-01
-2.440826954529076720e-01
-2.452934099008812763e-01
-2.449166012161340666e-01
-2.454247517117910116e-01
-2.465200928829997251e-01
-2.424468361833025665e-01
-2.438603973135222147e-01
-2.467721923240673021e-01
-2.465255174115825454e-01
-2.469054503867289529e-01
-2.449187161449740968e-01
-2.449150792401803001e-01
-2.469501706065101165e-01
-2.469262666286554386e-01
-2.449660632498174007e-01
-2.463579446348038160e-01
-2.446527868779899972e-01
-2.413412208224721411e-01
-2.460981895675430353e-01
-2.436315749942836173e-01
-2.456668567488073107e-01
-2.430381733820690671e-01
-2.458418181518354229e-01
-2.423514794773038439e-01
-2.437425157427653422e-01
-2.448816514497782204e-01
-2.464311712450924785e-01
-2.465962955090759134e-01
-2.454858781848472393e-01
-2.451729202380221184e-01
-2.455721677774148626e-01
-2.443657789178956818e-01
-2.418019006141402250e-01
-2.438315403219114552e-01
-2.442231266250952937e-01
-2.452885562115407758e-01
-2.441805011386765645e-01
-2.467939906176031539e-01
-2.448806295079511697e-01
-2.452313931498972810e-01
-2.432552630954193107e-01
-2.429558538911863463e-01
-2.454034033767307499e-01
-2.448547373775654401e-01
-2.462397920401750706e-01
-2.432195576076311982e-01
-2.453141966738486002e-01
-2.451003174433417364e-01
-2.444441014242284271e-01
-2.451753636610675968e-01
-2.461614166392415426e-01
-2.451998702405980002e-01
-2.458904346270078534e-01
-2.455908202170885846e-01
-2.428410839250894349e-01
-2.454895383328427605e-01
-2.443749629862414785e-01
-2.415174061054883858e-01
-2.452824136718511905e-01
-2.463449260028936771e-01
-2.458078691450121256e-01
-2.427499014265246391e-01
-2.466731390142188618e-01
-2.468342094761112049e-01
-2.467763099402355831e-01
-2.452978063346078486e-01
-2.420055384584561819e-01
-2.457322601821292918e-01
-2.455356164042903078e-01
-2.449242582658227863e-01
-2.457723883785749019e-01
-2.453214334833011823e-01
-2.463341686659244745e-01
-2.457368968363974060e-01
-2.456240641745960906e-01
-2.454406807681268621e-01
-2.430132731000717861e-01
-2.433066205532272430e-01
-2.459473221111251606e-01
-2.449025204123509991e-01
-2.440825227256704921e-01
-2.477350444875891233e-01
-2.438240104420612286e-01
-2.469103382048027373e-01
-2.465878534521734888e-01
-2.412022556508612581e-01
-2.437881337473146726e-01
-2.452716409934943276e-01
-2.475687024743793152e-01
-2.474850686299282787e-01
-2.455194628477413710e-01
-2.444448214028007993e-01
-2.452254754615145471e-01
-2.450736164918318749e-01
-2.471705849928541032e-01
-2.465586259365264432e-01
-2.447129687699033940e-01
-2.461604660334061612e-01
-2.468381229688962619e-01
-2.450718471600166204e-01
-2.453344443152553067e-01
-2.454430043357113955e-01
-2.454212172015259041e-01
-2.445707990302577184e-01
-2.460114455719789039e-01
-2.437080362406115752e-01
-2.458130266239509365e-01
-2.397005235424556902e-01
-2.475713378729034742e-01
-2.443406371671971999e-01
-2.468131571256520773e-01
-2.481178018109662653e-01
-2.440063059733173501e-01
-2.448855420190249876e-01
-2.437362022108456872e-01
-2.472712596217946923e-01
-2.451695458203354550e-01
-2.435163201729249327e-01
-2.461465325155720862e-01
-2.432776276509676650e-01
-2.459634300959142872e-01
-2.462567489648486152e-01
-2.446571885357525233e-01
-2.465453951284395928e-01
-2.431807419639864798e-01
-2.462578970106819309e-01
-2.460657089375928031e-01
-2.435830555056003877e-01
-2.466047541720874925e-01
-2.447254426992729603e-01
-2.466734872054295313e-01
-2.445627742329752052e-01
-2.483714916668822714e-01
-2.470828927303353739e-01
-2.447943987870919713e-01
-2.473717528117398701e-01
-2.415411797206272471e-01
-2.436238938781311036e-01
-2.459625758659633177e-01
-2.458066097233667369e-01
-2.466763066635725143e-01
-2.418947751695796622e-01
-2.463772331096931445e-01
-2.454853574114169712e-01
-2.463436589989275449e-01
-2.440636725363814763e-01
-2.469002198836104667e-01
-2.463966080667899239e-01
-2.455672258304847921e-01
-2.420985257393324375e-01
-2.451030116400126080e-01
-2.476930704822654927e-01
-2.462557016469458238e-01
-2.472410216717258469e-01
-2.448543416098205583e-01
-2.471479273491872519e-01
-2.481975850647873683e-01
-2.413417848359458995e-01
-2.455760746767582936e-01
-2.476374770382997192e-01
-2.471190153315371840e-01
-2.441456843241275043e-01
-2.439411408842297457e-01
-2.455281934668707144e-01
-2.457678431632354388e-01
-2.467328575680521052e-01
-2.461673803067995492e-01
-2.458371347942841234e-01
-2.432539358405269025e-01
-2.468347913651703918e-01
-2.423470173421073126e-01
-2.472603121463683995e-01
-2.464400038159458572e-01
-2.462374755419161343e-01
-2.431380377262428727e-01
-2.430811289722764612e-01
-2.436804397333842409e-01
-2.424333186809116414e-01
-2.444517609298970939e-01
-2.446105133165744072e-01
-2.452350905067157139e-01
-2.449087161690657322e-01
-2.464341896172926039e-01
-2.438029686782806071e-01
-2.426103203170356104e-01
-2.471915506735903878e-01
-2.444378674682780306e-01
-2.470180942804462987e-01
-2.469528247614967975e-01
-2.469211036000298343e-01
-2.468281662022875078e-01
-2.466614714872020220e-01
-2.434917463410020688e-01
-2.477224001094049666e-01
-2.453252499187381919e-01
-2.464802263793800519e-01
-2.468307688684086287e-01
-2.433572461691383970e-01
-2.419682688769732304e-01
-2.430092087247404109e-01
-2.450216911968446654e-01
-2.457081790209376948e-01
-2.441856845096878059e-01
-2.460129232894363582e-01
-2.447190666271504556e-01
-2.467531055843628363e-01
-2.472457951985961855e-01
-2.442646072709598881e-01
-2.481880697655056423e-01
-2.431946174109923808e-01
-2.469495105324956419e-01
-2.452210793450326498e-01
-2.445663630381683940e-01
-2.481828824834268477e-01
-2.462300352653650770e-01
-2.429754437736157680e-01
-2.470834069102950115e-01
-2.458698103277297542e-01
-2.444771151684261012e-01
-2.447099461138545762e-01
-2.448776667062848023e-01
-2.439116778481190406e-01
-2.442711099793664631e-01
-2.451407179803435921e-01
-2.476423743651060549e-01
-2.442058668981353098e-01
-2.426603504057118221e-01
-2.462487177437265029e-01
-2.461560508552244064e-01
-2.488031685214869282e-01
-2.418210381248785679e-01
-2.429282489266232081e-01
-2.469254761842095691e-01
-2.398282653637718309e-01
-2.429522538805039267e-01
-2.448691717766738329e-01
-2.450002804850904270e-01
-2.459933648212671853e-01
-2.453503566747846643e-01
-2.473769926318293844e-01
-2.475613062797936692e-01
-2.460312989684351470e-01
-2.463434760891947961e-01
-2.461100527942448324e-01
-2.463205700503892093e-01
-2.427938239828553169e-01
-2.452764027168996275e-01
-2.456996130088488495e-01
-2.451876113354896636e-01
-2.457576438369336591e-01
-2.459039594375201643e-01
-2.443708365534309201e-01
-2.413858436310825639e-01
-2.461627250432234237e-01
-2.428979629404028340e-01
-2.441135003849282670e-01
-2.444350319307567188e-01
-2.453525877110820375e-01
-2.457195990650215267e-01
-2.428446656633433676e-01
-2.427768403778214623e-01
-2.450864783765769606e-01
-2.448893255653757650e-01
-2.429576945657082321e-01
-2.432987080039243355e-01
-2.439086855753708760e-01
-2.469707532290825736e-01
-2.462304245759489030e-01
-2.435577997175816245e-01
-2.476681164486752573e-01
-2.457821422699966174e-01
-2.426251560265135776e-01
-2.446529035147171904e-01
-2.458588096440290360e-01
-2.480756439909069522e-01
-2.417395244211048566e-01
-2.455841744559194018e-01
-2.426039579729604989e-01
-2.455419566202179105e-01
-2.459515214653702764e-01
-2.460920964008107836e-01
-2.446095155262633936e-01
-2.433984578030898294e-01
-2.449409146147079608e-01
-2.458124448594658507e-01
-2.453302190537475502e-01
-2.452011937024261845e-01
-2.437237635159686389e-01
-2.458945122286033125e-01
-2.467141951386916943e-01
-2.423165293213097593e-01
-2.435058850158446087e-01
-2.477988638090786733e-01
-2.433534657911262666e-01
-2.429560491891357144e-01
-2.455150694492366781e-01
-2.459869195230361683e-01
-2.418935778555465488e-01
-2.437855763877630200e-01
-2.460365959124914681e-01
-2.439982737026140658e-01
-2.455369185974472790e-01
-2.466863895074449808e-01
-2.458246173753108055e-01
-2.475873480873287680e-01
-2.456012772886767281e-01
-2.473962646297800938e-01
-2.440583771515706935e-01
-2.454881194052219162e-01
-2.428761257591729728e-01
-2.466526064203912461e-01
-2.480132366846357628e-01
-2.481456905342158681e-01
-2.432178804244801706e-01
-2.443409073202170434e-01
-2.473749523206413559e-01
-2.455982133068730922e-01
-2.437518002474321210e-01
-2.486566088569565625e-01
-2.456747035159699832e-01
-2.463140785720629167e-01
-2.451832828167677114e-01
-2.415533715629098188e-01
-2.452435807921439781e-01
-2.459561368507050538e-01
-2.479818265672863176e-01
-2.461555047122100937e-01
-2.452787273078562980e-01
-2.476811219874062719e-01
-2.459271392914816889e-01
-2.437260732844956368e-01
-2.471079814379721906e-01
-2.483783396695028178e-01
-2.451071404431489353e-01
-2.463904725223013403e-01
-2.457000081464384145e-01
-2.465030038664850209e-01
-2.430390470210577469e-01
-2.449879748060910800e-01
-2.456212161395014970e-01
-2.473085979002417889e-01
-2.481901814664719264e-01
-2.453846054704272583e-01
-2.445946392533165092e-01
-2.456126423762139965e-01
-2.485121564867020794e-01
-2.480802278880867018e-01
-2.443263593868582328e-01
-2.477413263070169513e-01
-2.465520154369807149e-01
-2.456885295125003366e-01
-2.445770840541782454e-01
-2.459051929926992786e-01
-2.475506690638883400e-01
-2.400752690252222210e-01
-2.466466948930548242e-01
-2.439640764236417347e-01
-2.449703298898681936e-01
-2.457457614002046820e-01
-2.459140763807428909e-01
-2.447646968153260327e-01
-2.480376520003689800e-01
-2.453208947922438654e-01
-2.448685815879083350e-01
-2.444834277677379042e-01
-2.468685754646414710e-01
-2.440220508051608450e-01
-2.483931640871694380e-01
-2.456955047674930781e-01
-2.454530324035951172e-01
-2.461826475232200828e-01
-2.472684506089278256e-01
-2.433131806463720570e-01
-2.461969155454142022e-01
-2.466395814842292644e-01
-2.475032115143341038e-01
-2.462190904761030197e-01
-2.426882322627955668e-01
-2.450161383889437328e-01
-2.440142715689760655e-01
-2.479922513012066954e-01
-2.485291450179320516e-01
-2.443529621011690800e-01
-2.435781353660226023e-01
-2.447041551593319708e-01
-2.445509047833709371e-01
-2.445288406218141530e-01
-2.432858593833887029e-01
-2.468478473505192894e-01
-2.452388422402679014e-01
-2.477086796290471349e-01
-2.468800459980847739e-01
-2.463477834635932340e-01
-2.464240583466730528e-01
-2.458940659969722498e-01
-2.476801022567133581e-01
-2.471487886058968408e-01
-2.446771033272517604e-01
-2.457330229316776471e-01
-2.465395704979998215e-01
-2.458309882920485523e-01
-2.456331150574640187e-01
-2.453975954364296663e-01
-2.479678074715021274e-01
-2.451599996620301980e-01
-2.461001201439993458e-01
-2.445592642757369040e-01
-2.456487355385620353e-01
-2.463224371675479529e-01
-2.471522226486998208e-01
-2.444532087078124805e-01
-2.469633256704694968e-01
-2.476943244147628009e-01
-2.449314284310236678e-01
-2.423386814047174265e-01
-2.463033742025194373e-01
-2.465011224237748100e-01
-2.441507583811611259e-01
-2.463488986175609574e-01
-2.469751106552254827e-01
-2.455242959664109825e-01
-2.415983364415953127e-01
-2.441227575125115012e-01
-2.445907332894225461e-01
-2.439894336443862999e-01
-2.462550613636361185e-01
-2.448307858529893410e-01
-2.486713423673256596e-01
-2.481040605390842646e-01
-2.481447360946294478e-01
-2.474758830480125738e-01
-2.449482362718614914e-01
-2.463528181510216131e-01
-2.460399011053158447e-01
-2.468868708033814252e-01
-2.476299789754135006e-01
-2.481908699008171237e-01
-2.452208653201903010e-01
-2.476116485950753399e-01
-2.454580645657186144e-01
-2.460139112147343987e-01
-2.478266189915590834e-01
-2.468870858808306090e-01
-2.469913628028843067e-01
-2.461975317881442971e-01
-2.458497574919400186e-01
-2.470897290776437050e-01
-2.440580192976079255e-01
-2.427842750185915943e-01
-2.433107639445614978e-01
-2.457470758418833778e-01
-2.459466298476497004e-01
-2.468312012522793919e-01
-2.443211763314516727e-01
-2.456837925994195537e-01
-2.467996753466757398e-01
-2.454671693001790611e-01
-2.474176300435201870e-01
-2.449846068355902295e-01
-2.470433969323305723e-01
-2.453237586223120659e-01
-2.443072791246252429e-01
-2.459273193312411510e-01
-2.451710117140054324e-01
-2.484339081300278862e-01
-2.467963129201095340e-01
-2.435406306484379224e-01
-2.459997090090416394e-01
-2.458383747751295700e-01
-2.486472349515458646e-01
-2.480780027774136531e-01
-2.459319606736691810e-01
-2.452316491103582463e-01
-2.456888658450177565e-01
-2.455426029879005656e-01
-2.451009465219685102e-01
-2.472869453682206842e-01
-2.443818897585988692e-01
-2.476932870633217765e-01
-2.417759646570488974e-01
-2.466380319276092470e-01
-2.488344932185594383e-01
-2.457517049845188983e-01
-2.456373841761060606e-01
-2.473823946879719904e-01
-2.449596563134540939e-01
-2.464788167881706571e-01
-2.473828294818216367e-01
-2.454722116396036991e-01
-2.462915161456442348e-01
-2.485121430829033140e-01
-2.457657721386986016e-01
-2.469135330204027812e-01
-2.470037788590603578e-01
-2.457504910840354051e-01
-2.491293741352293700e-01
-2.442303186994816966e-01
-2.480537804663240087e-01
-2.455782134648625825e-01
-2.467931966587529891e-01
-2.431078310169769163e-01
-2.458654437394778847e-01
-2.457010963636483136e-01
-2.471401970164000261e-01
-2.450279874193088681e-01
-2.477752971493186462e-01
-2.460054229497479483e-01
-2.451439768976934053e-01
-2.460872461044058823e-01
-2.463247208201320149e-01
-2.447168890647336836e-01
-2.451447364921699457e-01
-2.469277309953239186e-01
-2.453805709467974661e-01
-2.455555606236131949e-01
-2.425104005966310650e-01
-2.460440232042412079e-01
-2.463985849037234055e-01
-2.493619929926192413e-01
-2.464460891101764584e-01
-2.472200918618089605e-01
-2.468429273493316645e-01
-2.459445621458427877e-01
-2.464435674840097790e-01
-2.441397915175821109e-01
-2.480472523850118516e-01
-2.489820421894810565e-01
-2.462766242448968523e-01
-2.423311028973006709e-01
-2.479567727857011072e-01
-2.485203152915046454e-01
-2.451324970668444236e-01
-2.463746434130497931e-01
-2.443888830374608134e-01
-2.486044696380981800e-01
-2.462741907758395077e-01
-2.428974390014426721e-01
-2.474445120560762601e-01
-2.443914335798955950e-01
-2.478826443425167780e-01
-2.470758155474164219e-01
-2.447557985508275746e-01
-2.438410114886619684e-01
-2.484870713506951712e-01
-2.448639570088282369e-01
-2.479016142307357007e-01
-2.470721662322455936e-01
-2.458564507640079722e-01
-2.487510358593011395e-01
-2.476081102080772145e-01
-2.491581047894992074e-01
-2.470088468917211455e-01
-2.449184011902147406e-01
-2.449648236557731840e-01
-2.475092053372512368e-01
-2.456889507814239981e-01
-2.428500450803032507e-01
-2.479670978966298511e-01
-2.451341674627374456e-01
-2.467137874444483847e-01
-2.490976943186754278e-01
-2.469266516133818423e-01
-2.460042088322497988e-01
-2.473601618638954225e-01
-2.475450597626532301e-01
-2.454634009385134596e-01
-2.475575038032662711e-01
-2.481070565995397714e-01
-2.464266607007364329e-01
-2.439697390949102096e-01
-2.458686779952581614e-01
-2.478521084742825731e-01
-2.478360654093087756e-01
-2.472028951041049527e-01
-2.469414579726746661e-01
-2.471906513984928333e-01
-2.487269913971859314e-01
-2.439066200355529679e-01
-2.477877110388389537e-01
-2.487759949074780097e-01
-2.415102686902619589e-01
-2.434864476808152045e-01
-2.494248812234549084e-01
-2.478262235478376763e-01
-2.473659085320786821e-01
-2.458426902321654839e-01
-2.442100826087019727e-01
-2.465959586713598328e-01
-2.477411267169526143e-01
-2.421249750263088640e-01
-2.464044182043116094e-01
-2.450526642487573792e-01
-2.468368794467996341e-01
-2.465070290332708192e-01
-2.472804160351639025e-01
-2.465627270154898687e-01
-2.489765921976367369e-01
-2.469559230489306867e-01
-2.466608285775387932e-01
-2.473358995577910613e-01
-2.461851799371322924e-01
-2.488566662809480468e-01
-2.442453160570733084e-01
-2.467503219195230912e-01
-2.459854497229492509e-01
-2.454949526337572852e-01
-2.476401164934676213e-01
-2.495534978197666287e-01
-2.464747891956606263e-01
-2.486988271532925288e-01
-2.463657616721359189e-01
-2.475408843409313553e-01
-2.459026131215356070e-01
-2.462523755964831917e-01
-2.491059961415319768e-01
-2.466606688788914314e-01
-2.464747645491214556e-01
-2.470620914935277856e-01
-2.486830993152117364e-01
-2.444210636878974552e-01
-2.461781863612161059e-01
-2.476110227559273069e-01
-2.429720540798460116e-01
-2.479528923427719855e-01
-2.444148736580493975e-01
-2.457586597771464487e-01
-2.457102902889189144e-01
-2.453436201664533911e-01
-2.474705570643570551e-01
-2.472074662836237779e-01
-2.461682330825239462e-01
-2.454352207496941218e-01
-2.477524276877814957e-01
-2.476014902208287238e-01
-2.435608660893200106e-01
-2.450642049443765846e-01
-2.483129951506970190e-01
-2.466885123205911357e-01
-2.448609134699868128e-01
-2.474420460664244203e-01
-2.468613129950996965e-01
-2.478321267252468763e-01
-2.463446851009916394e-01
-2.464228505432612681e-01
-2.437435720714716536e-01
-2.457907043004872172e-01
-2.464020942569863926e-01
-2.447034754626582487e-01
-2.467389110491516324e-01
-2.452455850798732351e-01
-2.473318872593307238e-01
-2.460506717631364693e-01
-2.444380716386085894e-01
-2.456219206301253899e-01
-2.467330914619963456e-01
-2.474558620368028372e-01
-2.444951620580348706e-01
-2.463672475193452172e-01
-2.488206674134681162e-01
-2.480466325092232915e-01
-2.469494576136955499e-01
-2.466049403976451060e-01
-2.461466720754466320e-01
-2.465771170380454402e-01
-2.461631961260198342e-01
-2.455807588061429125e-01
-2.485735059821179704e-01
-2.467118880935182390e-01
-2.488838848936883452e-01
-2.462070142089457514e-01
-2.492326083519375290e-01
-2.460248633268910523e-01
-2.475143865310351632e-01
-2.488759672315537241e-01
-2.469273575060318138e-01
-2.494184736841836836e-01
-2.478243018564402766e-01
-2.482436709769659244e-01
-2.486241928075285657e-01
-2.495703109274221287e-01
-2.461989981491554680e-01
-2.490210912887698969e-01
-2.480755196818628661e-01
-2.477967541723615219e-01
-2.471963390670385563e-01
-2.456820243111726421e-01
-2.477981970394439182e-01
-2.445069540074854275e-01
-2.468955434322910869e-01
-2.467901532884398674e-01
-2.431178851919356121e-01
-2.477423655505221756e-01
-2.460942423516344069e-01
-2.448743386916393261e-01
-2.466898903817403566e-01
-2.489790474773122264e-01
-2.451672883398276770e-01
-2.475007264432080578e-01
-2.472154177710118028e-01
-2.417845689949544297e-01
-2.465805341152992880e-01
-2.440853226674272458e-01
-2.473117494909017611e-01
-2.478893945103183560e-01
-2.482184765022114603e-01
-2.468249563934110102e-01
-2.451679701098207209e-01
-2.499686947758165967e-01
-2.460197155902078825e-01
-2.455186687419386449e-01
-2.468241996705945740e-01
-2.479655876860913655e-01
-2.481671497461994669e-01
-2.470705656371307013e-01
-2.468291135345926368e-01
-2.473342002712602961e-01
-2.458996032667365161e-01
-2.454498600454905477e-01
-2.489062475443424849e-01
-2.467921889392617196e-01
-2.466367511048455363e-01
-2.459099702044317548e-01
-2.462192293817375421e-01
-2.465173285742149889e-01
-2.472879442787607185e-01
-2.463272874354505981e-01
-2.465307321146583130e-01
-2.472906919813106785e-01
-2.450674372934377454e-01
-2.493951271306687478e-01
-2.455982225293654730e-01
-2.436087291897022500e-01
-2.492793289204343898e-01
-2.473086689335812771e-01
-2.467307614009051908e-01
-2.496911111560729812e-01
-2.474664159170824607e-01
-2.442815138239642359e-01
-2.475613837831495412e-01
-2.465976235687868112e-01
-2.480228076594680753e-01
-2.444025545126186361e-01
-2.463606241664354768e-01
-2.454301676326586246e-01
-2.448409002578447458e-01
-2.449247852910193535e-01
-2.476929247638516296e-01
-2.452455460997969017e-01
-2.486735927391299783e-01
-2.487259920995991969e-01
-2.476454446749404015e-01
-2.460497216625446015e-01
-2.461712338517417220e-01
-2.469477016530763624e-01
-2.482167174013059918e-01
-2.468464907824399479e-01
-2.471787914450146451e-01
-2.464462253065944630e-01
-2.488953542011489439e-01
-2.475846313051048297e-01
-2.483766198214233945e-01
-2.483884259079240098e-01
-2.454452885337628232e-01
-2.449064285601051383e-01
-2.487932035362505900e-01
-2.470225806308544991e-01
-2.479452186527668911e-01
-2.488582091410788122e-01
-2.458696635496358252e-01
-2.470397080941112156e-01
-2.485314380836318449e-01
-2.468152145197661240e-01
-2.468252248170988150e-01
-2.481941102025153056e-01
-2.509722163516612814e-01
-2.472456125300198371e-01
-2.471631187423533327e-01
-2.471776118188909188e-01
-2.487783869770886502e-01
-2.447211278312197147e-01
-2.423090695709619324e-01
-2.484249139574868093e-01
-2.477009736685478747e-01
-2.486032278916573690e-01
-2.483885528980602497e-01
-2.479158052319323791e-01
-2.477081973443603091e-01
-2.475913048256901949e-01
-2.447570155409260484e-01
-2.456167225747581673e-01
-2.491258726427190151e-01
-2.464796100778856858e-01
-2.478584340817065468e-01
-2.467934641362099502e-01
-2.475210565609400060e-01
-2.455990941738054600e-01
-2.488476539499821505e-01
-2.452253314231298831e-01
-2.491579598554825303e-01
-2.471749746174096984e-01
-2.466794906344698945e-01
-2.471906706960423361e-01
-2.447819234379720876e-01
-2.462938694328909162e-01
-2.466813503813777564e-01
-2.470989714063587250e-01
-2.481856523850168028e-01
-2.471363167995646593e-01
-2.457627545416341541e-01
-2.402443025587427117e-01
-2.483900251915510116e-01
-2.472784558097277374e-01
-2.477580978061197647e-01
-2.461102225389138476e-01
-2.473602783066022048e-01
-2.457557842749958921e-01
-2.474342211803920166e-01
-2.490214995659698061e-01
-2.451589520599284366e-01
-2.474598569290871186e-01
-2.475758490796384215e-01
-2.460280077797597775e-01
-2.479311617966793446e-01
-2.477405583755888097e-01
-2.496926510558592216e-01
-2.475134508102449227e-01
-2.443992725047698655e-01
-2.486482851824144968e-01
-2.486540182334490146e-01
-2.470498130771324463e-01
-2.490617225338355722e-01
-2.454991546738539976e-01
-2.488473582464112988e-01
-2.470538087142139516e-01
-2.446157268208379032e-01
-2.446019726139019856e-01
-2.464339012368105264e-01
-2.476787451800765427e-01
-2.488146294854503837e-01
-2.483915677244546705e-01
-2.487653295922548913e-01
-2.482838952317447667e-01
-2.472545696480850930e-01
-2.479472553337491725e-01
-2.483743287813336975e-01
-2.473657923274937553e-01
-2.471539747076250404e-01
-2.479284966456121730e-01
-2.494113169265089192e-01
-2.479333721977022009e-01
-2.464542283873482620e-01
-2.485638872835346236e-01
-2.466733248326721251e-01
-2.489435091984510684e-01
-2.484960981812256442e-01
-2.459409543748934113e-01
-2.471439822462400404e-01
-2.477660590578877609e-01
-2.481920060018470153e-01
-2.479732578144643873e-01
-2.489796594825292031e-01
-2.455763505907950783e-01
-2.474937245788895179e-01
-2.487984264873328299e-01
-2.464153241674004458e-01
-2.444222590546000495e-01
-2.459100568895464245e-01
-2.486073673080612112e-01
-2.471354256312336684e-01
-2.487873566276974369e-01
-2.481311124233265553e-01
-2.474774349736517665e-01
-2.473390991927337523e-01
-2.487020512883520162e-01
-2.484032800391920426e-01
-2.467509376453351222e-01
-2.475858365927940397e-01
-2.474852606779592845e-01
-2.471906444382286627e-01
-2.468254298126491275e-01
-2.505211408907829229e-01
-2.503092105298272974e-01
-2.489143149216572204e-01
-2.479755409608231931e-01
-2.486396597136357745e-01
-2.476170385949914843e-01
-2.447291617812034914e-01
-2.493043126939521459e-01
-2.458351445970614335e-01
-2.463678290042605468e-01
-2.470702971133383885e-01
-2.455123091833422699e-01
-2.479515591699598120e-01
-2.487581773106034566e-01
-2.483102763609610075e-01
-2.483376339998449867e-01
-2.467131304389361124e-01
-2.495403237528394658e-01
-2.485050882819280771e-01
-2.484626698315338666e-01
-2.465743036825801260e-01
-2.475376502765570530e-01
-2.473577349243087642e-01
-2.468003251773395190e-01
-2.483007268819782121e-01
-2.473557837547943894e-01
-2.496381535565272147e-01
-2.464103147732082943e-01
-2.497993218636639368e-01
-2.483177682931629882e-01
-2.488260437021566074e-01
-2.481052326861233337e-01
-2.484091550672268556e-01
-2.481692223889724047e-01
-2.469718533615845313e-01
-2.478712503021657798e-01
-2.483639915899922834e-01
-2.494783505769816723e-01
-2.476124025695810582e-01
-2.461327557984072101e-01
-2.464458947390669175e-01
-2.464151436289554464e-01
-2.489439151918335646e-01
-2.519589985334095839e-01
-2.510700632737420945e-01
-2.465340864933060205e-01
-2.474174650472743542e-01
-2.418170958578526597e-01
-2.467451799226607068e-01
-2.472634216184109446e-01
-2.497133598161428159e-01
-2.459355406888860396e-01
-2.488346666457399159e-01
-2.471620555992261048e-01
-2.499493396626279729e-01
-2.470008186507643699e-01
-2.492466498899895133e-01
-2.445529611646174162e-01
-2.460470877481344409e-01
-2.497836159935565847e-01
-2.480166695207086380e-01
-2.477916567501345646e-01
-2.485633748490502226e-01
-2.491794360727246360e-01
-2.486326137727043195e-01
-2.476537548636476571e-01
-2.464421329798160976e-01
-2.470943042837181747e-01
-2.481607112396499448e-01
-2.448897117582846117e-01
-2.458644649171981000e-01
-2.489629944898861524e-01
-2.470713529917517026e-01
-2.496650811716276952e-01
-2.490805066861346839e-01
-2.414533351782919002e-01
-2.457258147865404030e-01
-2.443138111093179632e-01
-2.482237024947224202e-01
-2.477185600899705353e-01
-2.470454116058918570e-01
-2.488474975828449953e-01
-2.460164564295929113e-01
-2.458502612481703875e-01
-2.481788856506419449e-01
-2.512214430198573267e-01
-2.475966998218843973e-01
-2.481681216823239666e-01
-2.515561332192777777e-01
-2.479253399946277359e-01
-2.488307054853693967e-01
-2.474477841821229596e-01
-2.486869348804684743e-01
-2.493922795461074315e-01
-2.462836570142163395e-01
-2.482271381005828614e-01
-2.464536029886039981e-01
-2.490723203398511609e-01
-2.485120251811095138e-01
-2.468682631912096914e-01
-2.467647340100369846e-01
-2.493173298582486153e-01
-2.495036291901047698e-01
-2.498080264036490472e-01
-2.476486012613330345e-01
-2.469273497145063889e-01
-2.474438909536660902e-01
-2.498517808795593931e-01
-2.478438883369771528e-01
-2.474514381862217005e-01
-2.474348065147669584e-01
-2.495645416901530744e-01
-2.487465212253890667e-01
-2.490263321398082652e-01
-2.474388181983112056e-01
-2.472546419541102325e-01
-2.503475674168217369e-01
-2.477657313763578784e-01
-2.481188316509898018e-01
-2.474877395901772803e-01
-2.487757141698021812e-01
-2.481132767978005416e-01
-2.474807686566092013e-01
-2.498279646526235798e-01
-2.485457265803107940e-01
-2.497614805673806504e-01
-2.479579757533881545e-01
-2.485461224579398332e-01
-2.505967210011335600e-01
-2.493129692045417678e-01
-2.489401795271638240e-01
-2.503514064772214831e-01
-2.462117007236064026e-01
-2.486984180032963399e-01
-2.485879518910027175e-01
-2.501413350774767674e-01
-2.461032516691916416e-01
-2.436574365062104397e-01
-2.475901319313286442e-01
-2.471107718155959865e-01
-2.488695004614611683e-01
-2.472900293895106960e-01
-2.487924123155857148e-01
-2.478343153874005000e-01
-2.477319238437791504e-01
-2.502870996114199276e-01
-2.491606396353140962e-01
-2.471247241655649962e-01
-2.484063822372700181e-01
-2.482019183532336304e-01
-2.480663057238103597e-01
-2.475533169668343303e-01
-2.488566629239558903e-01
-2.474053322006514455e-01
-2.479218431971720871e-01
-2.504563736339661117e-01
-2.490638957792024044e-01
-2.488229130521639187e-01
-2.487860514297832448e-01
-2.489360196281390214e-01
-2.488594803610168493e-01
-2.500608157698755996e-01
-2.502792466360899692e-01
-2.496809669102414142e-01
-2.473103740549843221e-01
-2.486824558394252205e-01
-2.471947427759151328e-01
-2.495019197540521427e-01
-2.504260412628069865e-01
-2.465134506915518109e-01
-2.495393612378653536e-01
-2.481031455104924233e-01
-2.498767923486792664e-01
-2.472524149481035716e-01
-2.467955166100186670e-01
-2.487333301107181871e-01
-2.504191174211500837e-01
-2.477292367661789729e-01
-2.479341326156176695e-01
-2.491564455693755509e-01
-2.489929274711544238e-01
-2.477271601113784083e-01
-2.489599493661736607e-01
-2.508139485142691916e-01
-2.490364854615916557e-01
-2.502542004795080821e-01
-2.482424026807308060e-01
-2.472773506990262049e-01
-2.474133576218786046e-01
-2.505755323631290166e-01
-2.485687891548636064e-01
-2.464406550505318094e-01
-2.487075123523403708e-01
-2.477061626813615025e-01
-2.477041153422459008e-01
-2.490352581236612572e-01
-2.469627317054368387e-01
-2.509259224040160108e-01
-2.488882104302555520e-01
-2.496929569893968637e-01
-2.461646981361896580e-01
-2.466428470718749211e-01
-2.474289707840002239e-01
-2.444486219215154799e-01
-2.481421983755147109e-01
-2.483958368805944950e-01
-2.505472770040149122e-01
-2.512634310000906313e-01
-2.462633279182596668e-01
-2.487166828779666661e-01
-2.486733100480700842e-01
-2.489064139751181182e-01
-2.493216231592050858e-01
-2.502055011779335536e-01
-2.458761531135925660e-01
-2.478403249265485608e-01
-2.476986811537465749e-01
-2.492974426184432768e-01
-2.478456172912364419e-01
-2.466160754295322055e-01
-2.492190899092735223e-01
-2.468895479813082439e-01
-2.495838275967827979e-01
-2.466106310566085480e-01
-2.503630924432354576e-01
-2.504037374886837752e-01
-2.490293756682540327e-01
-2.439618729621443327e-01
-2.486281861046992780e-01
-2.486973093065437401e-01
-2.502609411559090780e-01
-2.480538191409162319e-01
-2.493929216574167218e-01
-2.478868811749174728e-01
-2.482504405086096710e-01
-2.473324131999115882e-01
-2.487003007618333317e-01
-2.481453115947650778e-01
-2.476756324443685209e-01
-2.478623250061078032e-01
-2.488676567352196278e-01
-2.474213801596446272e-01
-2.489516283481300885e-01
-2.496895951925833801e-01
-2.482657400868416853e-01
-2.496668533041637716e-01
-2.486832733523245409e-01
-2.490777186541881238e-01
-2.489937005061125253e-01
-2.503977815756376901e-01
-2.489875476728618808e-01
-2.492714781537959945e-01
-2.504954655460025492e-01
-2.483182954676112775e-01
-2.492785757006642788e-01
-2.488519939875393494e-01
-2.479360648469044193e-01
-2.476734156974617074e-01
-2.499594666450828673e-01
-2.496554969967084980e-01
-2.484489321707156473e-01
-2.472577311836982872e-01
-2.503163730980615398e-01
-2.439976156025659426e-01
-2.475104058594422007e-01
-2.420433179945110647e-01
-2.482572462816797776e-01
-2.487511346007028612e-01
-2.508342550510886393e-01
-2.458715519575193631e-01
-2.494498821526044685e-01
-2.488782311070981412e-01
-2.471430697494408080e-01
-2.498065914293027268e-01
-2.482032868444633833e-01
-2.498862234299593643e-01
-2.504359581013499425e-01
-2.481975547900032997e-01
-2.495668654039271128e-01
-2.470677730407578043e-01
-2.484637874558517923e-01
-2.471276065507539976e-01
-2.482792433529870946e-01
-2.495179417339111472e-01
-2.510141103398930151e-01
-2.489223603740615964e-01
-2.480206257463190567e-01
-2.500896008002632120e-01
-2.470501354046080456e-01
-2.480691270022507278e-01
-2.506420356826733475e-01
-2.484562181028445726e-01
-2.483088756240097450e-01
-2.488219647444506188e-01
-2.470666198392520996e-01
-2.497934877635831497e-01
-2.468020647296897685e-01
-2.500901922288069068e-01
-2.491524459104557665e-01
-2.453497650980348277e-01
-2.492763120604434002e-01
-2.450479099458978682e-01
-2.473140436050564328e-01
-2.495583213318951499e-01
-2.473262956046415606e-01
-2.482750330844077646e-01
-2.468732272904586855e-01
-2.407815716047487231e-01
-2.485264455384604831e-01
-2.459023118050380485e-01
-2.508804480849127772e-01
-2.465522808539623856e-01
-2.467098331677532452e-01
-2.459133691945561417e-01
-2.497250839064394379e-01
-2.463557486883772574e-01
-2.483341371717700530e-01
-2.485103764316954067e-01
-2.500268553696687879e-01
-2.496031331652303065e-01
-2.484937665466092904e-01
-2.493246199271864916e-01
-2.486884761029286017e-01
-2.478058189685540258e-01
-2.456808940518544759e-01
-2.486723587021454351e-01
-2.493875461385770542e-01
-2.479492448076655586e-01
-2.452781236152795918e-01
-2.480423665799147692e-01
-2.481414257070758966e-01
-2.484400784382930494e-01
-2.498566084299134737e-01
-2.475363901410103928e-01
-2.485892842866744279e-01
-2.474652371127469275e-01
-2.469551821631041644e-01
-2.507042979529630067e-01
-2.497184170157785155e-01
-2.494635395357467089e-01
-2.476542765167999149e-01
-2.499401509391275256e-01
-2.494539317521068666e-01
-2.484343563334952543e-01
-2.477829239492696511e-01
-2.479987176213688527e-01
-2.465259026250617158e-01
-2.465877941830129927e-01
-2.504972091709990467e-01
-2.464670763872163217e-01
-2.493861964567775369e-01
-2.489159661883824926e-01
-2.480287869324296068e-01
-2.495351337272620484e-01
-2.480445961343389627e-01
-2.492242850674289967e-01
-2.510309864768019428e-01
-2.499801693749115483e-01
-2.471487051652064282e-01
-2.486746917692896353e-01
-2.499251015101513762e-01
-2.450169806620924595e-01
-2.490217931385654282e-01
-2.471910123827507633e-01
-2.493665056818677173e-01
-2.493597419219220346e-01
-2.478601637002398050e-01
-2.484284397611934425e-01
-2.454253580710261395e-01
-2.481392817322491118e-01
-2.487539459564277744e-01
-2.496901919808065251e-01
-2.498532483456204212e-01
-2.476072329539819039e-01
-2.490330668354243937e-01
-2.480726703697924140e-01
-2.519728230365800292e-01
-2.487221658292417259e-01
-2.484655323600937493e-01
-2.495161714444815992e-01
-2.475699421953638235e-01
-2.487669709811141106e-01
-2.500339728627093416e-01
-2.510619043172161446e-01
-2.489092684849484594e-01
-2.474472339805038612e-01
-2.494044382469311483e-01
-2.491586656548870904e-01
-2.474849528229466356e-01
-2.460934587868165990e-01
-2.489804922640152518e-01
-2.492666058824691000e-01
-2.480255001308827034e-01
-2.491558615145415545e-01
-2.465678500380921179e-01
-2.495661506136228058e-01
-2.485008867921282283e-01
-2.507857590657159852e-01
-2.497838319995077105e-01
-2.494820914987097848e-01
-2.465304213833768576e-01
-2.433995608505049035e-01
-2.488669473691032530e-01
-2.468273752573691138e-01
-2.492733868198156733e-01
-2.471057073604703558e-01
-2.496860368001683761e-01
-2.468948083398118110e-01
-2.490047978044702681e-01
-2.473201843714763204e-01
-2.455066833118015601e-01
-2.480697823394698576e-01
-2.500382041908875141e-01
-2.481991575626686930e-01
-2.500048199038515939e-01
-2.508270271165932708e-01
-2.506900066904241831e-01
-2.457237903638395948e-01
-2.479198913871665799e-01
-2.486469551511956422e-01
-2.504080377675071412e-01
-2.503809479582314590e-01
-2.515206148396410546e-01
-2.506860719044960994e-01
-2.492975474773551914e-01
-2.483965768019360254e-01
-2.506715925680373935e-01
-2.472564821412957803e-01
-2.487026863321420422e-01
-2.492586581325539896e-01
-2.492131484167630084e-01
-2.478105303061303999e-01
-2.486746559787448851e-01
-2.486764066422353092e-01
-2.510380727415599256e-01
-2.484637706112785838e-01
-2.485739299929461132e-01
-2.506874874993707536e-01
-2.496295293096357226e-01
-2.494625446692344262e-01
-2.481542451975528585e-01
-2.489289185166581042e-01
-2.482035000362325938e-01
-2.477158213102206852e-01
-2.496379069525588856e-01
-2.471927525823769400e-01
-2.494730758356682454e-01
-2.492451877153491480e-01
-2.487952464013767906e-01
-2.484652703840796450e-01
-2.473881955002807109e-01
-2.458696281395069128e-01
-2.484464111461805458e-01
-2.504449943226031428e-01
-2.488388596409238929e-01
-2.495489460743789689e-01
-2.431386647097170672e-01
-2.493647980228572425e-01
-2.486811336642603676e-01
-2.510562586534247909e-01
-2.505019485267319101e-01
-2.506151652612969571e-01
-2.503923542927790069e-01
-2.508108456921404050e-01
-2.486028454344560434e-01
-2.497008231957920377e-01
-2.476775168659505200e-01
-2.426660116475732598e-01
-2.475411003407459176e-01
-2.488207408670681242e-01
-2.507859919749727551e-01
-2.480039224948194232e-01
-2.488626614981534757e-01
-2.486969771956144548e-01
-2.466697738573596088e-01
-2.493294428646918581e-01
-2.475395482523479740e-01
-2.506570605895554471e-01
-2.492822873259888106e-01
-2.456711754546617443e-01
-2.492438376735287842e-01
-2.501456603257858347e-01
-2.491854483292822442e-01
-2.477716821495130894e-01
-2.503535044712449364e-01
-2.495604065278219652e-01
-2.461818629133452341e-01
-2.496999506095015087e-01
-2.507607889962721326e-01
-2.485192681651386404e-01
-2.469547785556086283e-01
-2.493863479027677299e-01
-2.507115782011347105e-01
-2.475589734770851646e-01
-2.499851539802732947e-01
-2.493649796124031148e-01
-2.488266008000252494e-01
-2.490339741511610749e-01
-2.497267930359534649e-01
-2.513352064237562855e-01
-2.497649158506565492e-01
-2.475450430625425191e-01
-2.489715463611088808e-01
-2.458617904072281646e-01
-2.474447792519557376e-01
-2.499502455011449464e-01
-2.488174874432692585e-01
-2.488310396391534840e-01
-2.507071646290417455e-01
-2.494592666441248774e-01
-2.504170747629795857e-01
-2.493439089546845844e-01
-2.479697626463986670e-01
-2.494216986704398675e-01
-2.493809428083217927e-01
-2.423379546257449224e-01
-2.499585121922320574e-01
-2.491882508446610911e-01
-2.489696125923360204e-01
-2.486834656756104212e-01
-2.487870714186281029e-01
-2.501653200372422337e-01
-2.489676020913366428e-01
-2.500896189480615872e-01
-2.492581125394592312e-01
-2.507597436407453251e-01
-2.494979759606194836e-01
-2.480997784285513263e-01
-2.484739046887011471e-01
-2.510478980941940330e-01
-2.488115981676943256e-01
-2.500204906383309833e-01
-2.483425858121085517e-01
-2.494844217687821608e-01
-2.477650292776758523e-01
-2.485135060245808047e-01
-2.515424988328610612e-01
-2.500677519534172943e-01
-2.504534257497056937e-01
-2.509185630122280908e-01
-2.462394305822483143e-01
-2.468818913604831633e-01
-2.511458420101785327e-01
-2.488999519182275300e-01
-2.498672546927728499e-01
-2.484126131582213848e-01
-2.500738403523745101e-01
-2.500350519094858837e-01
-2.481058284030315808e-01
-2.497184806777046628e-01
-2.475086112511988568e-01
-2.489792065545166078e-01
-2.479620755349071504e-01
-2.511449647317007816e-01
-2.479138833515728280e-01
-2.461222196687130048e-01
-2.495419996118911909e-01
-2.493612872043166340e-01
-2.486385853698200032e-01
-2.482638531743462107e-01
-2.501033836078098149e-01
-2.498915180280260051e-01
-2.500854553893918086e-01
-2.456240247960801704e-01
-2.490094273161751470e-01
-2.487114316476806142e-01
-2.485285982096847035e-01
-2.505679977818641713e-01
-2.499928855632929658e-01
-2.512559159750363813e-01
-2.493982255600093734e-01
-2.498849337898916556e-01
-2.523157083796665479e-01
-2.483435148845141993e-01
-2.497418431477559375e-01
-2.495449244416821921e-01
-2.496736528462152604e-01
-2.480261515931140304e-01
-2.499543295660672515e-01
-2.486293997444259385e-01
-2.490194401408543090e-01
-2.456608379973649059e-01
-2.505381500553049978e-01
-2.504820039515566199e-01
-2.515972592816642650e-01
-2.500140416304016955e-01
-2.507936368720529163e-01
-2.478075321697985889e-01
-2.505239620459449035e-01
-2.482484427075940248e-01
-2.496283781784891243e-01
-2.476325665817676047e-01
-2.509742892020452865e-01
-2.482292777339805412e-01
-2.495199432877037715e-01
-2.495396262711005730e-01
-2.493408080979039598e-01
-2.468645856159040752e-01
-2.487126522689267760e-01
-2.499337578093017709e-01
-2.488676037051137657e-01
-2.479124882442077793e-01
-2.476554090304224909e-01
-2.496701478980443423e-01
-2.446873291575089593e-01
-2.480828378987611771e-01
-2.501124867161352849e-01
-2.507571865738021377e-01
-2.479978546426317987e-01
-2.492200463652513021e-01
-2.495578889708580661e-01
-2.495881943125267677e-01
-2.481343669038594268e-01
-2.474586936245608548e-01
-2.494856272708381173e-01
-2.480459664775060413e-01
-2.494302777291740603e-01
-2.477971839968104439e-01
-2.485743114511129448e-01
-2.465821848515845349e-01
-2.475336061882935090e-01
-2.504851056390893227e-01
-2.514841226264961649e-01
-2.504831256892336988e-01
-2.470784496804278030e-01
-2.496108924623767766e-01
-2.496034092461037468e-01
-2.480298590301255046e-01
-2.508391990730089449e-01
-2.474517585143353182e-01
-2.483113390241651619e-01
-2.504635617056822361e-01
-2.492588868774325006e-01
-2.497060185306873292e-01
-2.496218909162942201e-01
-2.519408647406156665e-01
-2.501430772646367484e-01
-2.499797838738776756e-01
-2.517365465407335745e-01
-2.473182740076447228e-01
-2.493117608689574272e-01
-2.496801866709457696e-01
-2.505432886372778722e-01
-2.507926137788509258e-01
-2.495111448533704479e-01
-2.485832796038292269e-01
-2.494292761787712254e-01
-2.493573286386563115e-01
-2.467095773133842485e-01
-2.491588579952517257e-01
-2.501865292250939343e-01
-2.452825468363117600e-01
-2.506166679118215224e-01
-2.503098504682703673e-01
-2.513644899572870517e-01
-2.505994547164511754e-01
-2.513214486690266147e-01
-2.496778920605263463e-01
-2.513576649056828427e-01
-2.519977133982422846e-01
-2.498805068807721241e-01
-2.496482290168279827e-01
-2.489645419448003605e-01
-2.478667536279215711e-01
-2.516179836599298780e-01
-2.496805650226792961e-01
-2.488893761841436958e-01
-2.501037426118722373e-01
-2.493605407270551577e-01
-2.511347540885608964e-01
-2.500695183263147436e-01
-2.495570651556725528e-01
-2.478253758920070382e-01
-2.496032647376652536e-01
-2.517334596822542458e-01
-2.493747399860056779e-01
-2.472062733409283175e-01
-2.476853064051586506e-01
-2.496709740069653627e-01
-2.506501384288241652e-01
-2.490529271032959902e-01
-2.467275645468475220e-01
-2.480923026653526486e-01
-2.499139607150392961e-01
-2.510781307437667809e-01
-2.493104561341690228e-01
-2.499554354205108242e-01
-2.505600034408361765e-01
-2.501632451620788844e-01
-2.502633808336433008e-01
-2.445847354509254612e-01
-2.503593172432980740e-01
-2.498902600355121240e-01
-2.486236939517917910e-01
-2.510717099934264285e-01
-2.481758929860101714e-01
-2.487955573212617677e-01
-2.496598447313128910e-01
-2.491344903333541361e-01
-2.483963666204191956e-01
-2.490266170801135326e-01
-2.506864169908130102e-01
-2.505505819428098802e-01
-2.493182910767127725e-01
-2.511887666194854707e-01
-2.510865798020364137e-01
-2.516185963812329618e-01
-2.506139926580993604e-01
-2.496670310642052637e-01
-2.485092988214181176e-01
-2.499190967040378353e-01
-2.483316257477831690e-01
-2.486882357475968253e-01
-2.493352047696872631e-01
-2.494697041323537534e-01
-2.497207976840745414e-01
-2.501132687178115876e-01
-2.469843915620548724e-01
-2.495882499437149515e-01
-2.487129411421796499e-01
-2.519951037321389031e-01
-2.505428780573610847e-01
-2.487658429914738900e-01
-2.494729460614962813e-01
-2.485633737552214728e-01
-2.482727551061732207e-01
-2.496388179062342949e-01
-2.486277818426955721e-01
-2.501115577788269317e-01
-2.506949081203332375e-01
-2.497385313937478257e-01
-2.483174689701976579e-01
-2.481897922986774085e-01
-2.490391394923456847e-01
-2.496420953551477528e-01
-2.486864567297725759e-01
-2.475716692486408521e-01
-2.499592822581788443e-01
-2.502907404311514594e-01
-2.465226242008703439e-01
-2.484568443684902206e-01
-2.483594631412774922e-01
-2.496954434913327969e-01
-2.501154175176826255e-01
-2.500922975279570859e-01
-2.501237253358287727e-01
-2.506558797828291607e-01
-2.511096207594801233e-01
-2.496053117101454111e-01
-2.515442929942903194e-01
-2.511006729136271431e-01
-2.493435790067779767e-01
-2.478547661396938995e-01
-2.504052662084296221e-01
-2.492201583410884602e-01
-2.499540758874825852e-01
-2.511644268972944016e-01
-2.506240326772037896e-01
-2.492953008100966539e-01
-2.504529991014370904e-01
-2.498696132899611566e-01
-2.509078257144826130e-01
-2.485861101702020182e-01
-2.478272009299116174e-01
-2.505370487399860013e-01
-2.486834568637836251e-01
-2.511637731373367322e-01
-2.502280642083325457e-01
-2.469680325703388635e-01
-2.494746043939915781e-01
-2.492069776792336377e-01
-2.480155124536229660e-01
-2.485195157247568343e-01
-2.508522242381145961e-01
-2.509783345329327231e-01
-2.515738179310030853e-01
-2.499497717765549742e-01
-2.489726404898319201e-01
-2.475036134587569880e-01
-2.490137723737491926e-01
-2.489747172500084149e-01
-2.504063041989157967e-01
-2.507069616851854144e-01
-2.498236992317457439e-01
-2.481415747046072651e-01
-2.488262014291020563e-01
-2.501843039205834396e-01
-2.501720658409981590e-01
-2.484893635910741527e-01
-2.490392657726946402e-01
-2.488021677820710931e-01
-2.516893144341899591e-01
-2.484146211379526237e-01
-2.494117331398674475e-01
-2.493515578453065207e-01
-2.490825701944171522e-01
-2.514820261681823266e-01
-2.493510598226243713e-01
-2.479560846177993050e-01
-2.497765289710500991e-01
-2.513695701323890308e-01
-2.492120857907092202e-01
-2.521728416881682255e-01
-2.503093547243299688e-01
-2.502150242088420073e-01
-2.498748042579189144e-01
-2.506910944134572716e-01
-2.485290889796017422e-01
-2.508724373300099120e-01
-2.474414504376229729e-01
-2.508067304812143794e-01
-2.483748289150196631e-01
-2.469512269832522811e-01
-2.501122241287684900e-01
-2.492772862873817996e-01
-2.514842435549908273e-01
-2.483388188892623472e-01
-2.504496192926182196e-01
-2.498764370953024117e-01
-2.501374423830707294e-01
-2.515423147854739527e-01
-2.488578614273231349e-01
-2.506162399667592466e-01
-2.492304061177118002e-01
-2.499436709181747096e-01
-2.485964811957016296e-01
-2.507896157912287149e-01
-2.490677171258272871e-01
-2.518460848059653756e-01
-2.508891120840064382e-01
-2.513123721433235813e-01
-2.522034135821413225e-01
-2.511552220760153165e-01
-2.479689839489239434e-01
-2.495738235723987952e-01
-2.493981091897563007e-01
-2.500384285095776371e-01
-2.496175368723890509e-01
-2.508750971029999888e-01
-2.493092575785530729e-01
-2.480409742244239768e-01
-2.500489161078494060e-01
-2.504776471262654680e-01
-2.504388735200941962e-01
-2.509854942239846398e-01
-2.499362277680758637e-01
-2.505006756229419818e-01
-2.492281493973695916e-01
-2.502230484022415213e-01
-2.504227389447776786e-01
-2.493807257176779424e-01
-2.511169843250155576e-01
-2.506140344670012010e-01
-2.508287081736553792e-01
-2.502831398970686849e-01
-2.496707166123415256e-01
-2.507757718350484555e-01
-2.487652662287906102e-01
-2.508536310359291144e-01
-2.504014393137256600e-01
-2.501970386360878318e-01
-2.485874716218247904e-01
-2.478701493483679574e-01
-2.496617722989691313e-01
-2.508765214432226442e-01
-2.504273125833683666e-01
-2.511038588191061849e-01
-2.486524962520035853e-01
-2.504691647302377255e-01
-2.512955283593791278e-01
-2.493607349122537731e-01
-2.494759781537760623e-01
-2.491022558103325735e-01
-2.506491820696875039e-01
-2.475547470401998351e-01
-2.501543902505528050e-01
-2.507066975730162239e-01
-2.496038877271190282e-01
-2.496490740772180639e-01
-2.500150069869345737e-01
-2.494211723211552378e-01
-2.477784471980946923e-01
-2.498206832196316896e-01
-2.506260853332488714e-01
-2.504781756046535190e-01
-2.494118487955614138e-01
-2.518467485411482465e-01
-2.510512078237749911e-01
-2.473573762059826930e-01
-2.504190321137210740e-01
-2.510482206872794997e-01
-2.511149666876579811e-01
-2.499629677165929598e-01
-2.505870777858760778e-01
-2.516701857404434195e-01
-2.502825202365497881e-01
-2.519809881378907157e-01
-2.499966895096712438e-01
-2.487564941164191745e-01
-2.488276522875041419e-01
-2.521635488397611091e-01
-2.477040151343795071e-01
-2.510509897096001586e-01
-2.514532168848155891e-01
-2.495135447012905572e-01
-2.493805130823838201e-01
-2.507354067958996735e-01
-2.508388872738351871e-01
-2.515451687271992864e-01
-2.504439436163063415e-01
-2.502931545929162893e-01
-2.491194930723613365e-01
-2.512902106668710167e-01
-2.498910960701166972e-01
-2.518058993786545519e-01
-2.502142598785603855e-01
-2.479528094502639890e-01
-2.477873198938418953e-01
-2.516866803039375933e-01
-2.489458130314757545e-01
-2.481769280243588671e-01
-2.497590704813732465e-01
-2.490225448831344113e-01
-2.508955826953210844e-01
-2.504092440878090131e-01
-2.498128235957293997e-01
-2.502234408705534263e-01
-2.467638418755772611e-01
-2.511257699701767154e-01
-2.510030935892957338e-01
-2.506680010507795209e-01
-2.491156983387297907e-01
-2.484110000299384613e-01
-2.506232351070357134e-01
-2.503169724417374509e-01
-2.506548554937045314e-01
-2.520918563562907777e-01
-2.507994675194689105e-01
-2.513546368110959328e-01
-2.500494266439663438e-01
-2.474651008647170691e-01
-2.506187617951298741e-01
-2.516225688579311615e-01
-2.503275671925473400e-01
-2.497447394306274160e-01
-2.494231545842038322e-01
-2.505475513950629618e-01
-2.495023021263374219e-01
-2.507993048998123364e-01
-2.496655332629641177e-01
-2.522536229486062598e-01
-2.501599942644278096e-01
-2.487859004970960353e-01
-2.481244513683980857e-01
-2.510705461868360522e-01
-2.522066806813652584e-01
-2.507291354256702687e-01
-2.489481546614236984e-01
-2.508526521386627017e-01
-2.491669715767742543e-01
-2.520218136425612099e-01
-2.516510884029112827e-01
-2.502868486523956992e-01
-2.491148751658439631e-01
-2.513121104571621744e-01
-2.496744479066425049e-01
-2.462487365561832897e-01
-2.503291413728278014e-01
-2.500036520410166552e-01
-2.510659090270465077e-01
-2.503996596262861862e-01
-2.486480038798225545e-01
-2.496678372156165837e-01
-2.509520606923679176e-01
-2.489224767971974783e-01
-2.509219893061549467e-01
-2.504821657004046576e-01
-2.504828935991132433e-01
-2.503824936270463986e-01
-2.510365623205650376e-01
-2.474792254729170082e-01
-2.497008990973317855e-01
-2.508712312477300865e-01
-2.512581397469386135e-01
-2.510872440876547040e-01
-2.520059830542574209e-01
-2.498117311985287858e-01
-2.510193569806389302e-01
-2.516603399268096397e-01
-2.514729584582623412e-01
-2.489567998272740612e-01
-2.490291185640973737e-01
-2.516431131556925993e-01
-2.523042302861586150e-01
-2.516757625397597620e-01
-2.504936207451041730e-01
-2.492002219482905845e-01
-2.501145993524642730e-01
-2.508032173357982453e-01
-2.505257325057101969e-01
-2.508516029646674084e-01
-2.496438021432573762e-01
-2.495115183844124895e-01
-2.505184376020827552e-01
-2.505867096359816193e-01
-2.506695832506008470e-01
-2.515826312975207868e-01
-2.496167961629175147e-01
-2.508432229975382510e-01
-2.512955731450057795e-01
-2.516755620329810816e-01
-2.506878000029778564e-01
-2.471652190404356186e-01
-2.508829286917401702e-01
-2.501683186307432916e-01
-2.494524077101723247e-01
-2.497168364268448348e-01
-2.507949968788104056e-01
-2.491289369723650171e-01
-2.510910974304351728e-01
-2.494068085436077498e-01
-2.493355067610009135e-01
-2.471034622491762311e-01
-2.502196935883225781e-01
-2.515904829528615716e-01
-2.523053324853056223e-01
-2.493170346120290870e-01
-2.520618073302317574e-01
-2.497278385188240746e-01
-2.497136861926934626e-01
-2.504442725919616142e-01
-2.525434561852615833e-01
-2.511688720229244831e-01
-2.486845904171957888e-01
-2.502386450038362464e-01
-2.510887018076047861e-01
-2.520292954760773307e-01
-2.518101925706270894e-01
-2.508987509146358708e-01
-2.506255276738181270e-01
-2.501298274818149481e-01
-2.503749975692102780e-01
-2.511178466653459784e-01
-2.484885543985822787e-01
-2.507712176449117258e-01
-2.510797855768843734e-01
-2.471209330943857363e-01
-2.522780651256720241e-01
-2.499437347623156280e-01
-2.501207419702505264e-01
-2.507046758777148887e-01
-2.484701594471134534e-01
-2.491123071208759532e-01
-2.518918105859810908e-01
-2.502301480911756082e-01
-2.499197010682570330e-01
-2.502130308582357077e-01
-2.495699205359297179e-01
-2.503425012440753661e-01
-2.491400495276015481e-01
-2.493811086854816061e-01
-2.506092671608545208e-01
-2.500810126987800808e-01
-2.500272510974587137e-01
-2.502039198124936803e-01
-2.525396692843957513e-01
-2.526005660635943784e-01
-2.497863934116877904e-01
-2.502885703141633500e-01
-2.505483693189827221e-01
-2.505184540134400284e-01
-2.486634593739514842e-01
-2.510771281041109804e-01
-2.509403902696075717e-01
-2.517696043698308683e-01
-2.483872700541747414e-01
-2.510003906599249102e-01
-2.516951721611678794e-01
-2.503968214322905839e-01
-2.508020058843958844e-01
-2.486629989467216972e-01
-2.510182922743289802e-01
-2.460811940799138842e-01
-2.508550086142748436e-01
-2.515807849119126582e-01
-2.495052867174962774e-01
-2.489619445088811500e-01
-2.497046457265383324e-01
-2.497055009304090245e-01
-2.509930547667975076e-01
-2.496978454026350380e-01
-2.510639617095497544e-01
-2.491525657130164162e-01
-2.496744453174914447e-01
-2.495309633693046092e-01
-2.506240905616978210e-01
-2.491214342224077616e-01
-2.508974224062393010e-01
-2.503226196902484935e-01
-2.499476502392903032e-01
-2.502328645031474119e-01
-2.513210429159390413e-01
-2.500773324113922391e-01
-2.511776398011943967e-01
-2.468824820229448824e-01
-2.483907873139316880e-01
-2.507113632695955330e-01
-2.490175347729284283e-01
-2.515133861377874536e-01
-2.495317649611967226e-01
-2.492566717576912561e-01
-2.500833491507037376e-01
-2.493220182374590033e-01
-2.504731413766963510e-01
-2.518431556460265508e-01
-2.482239481372617851e-01
-2.481253122843698755e-01
-2.506285876453830941e-01
-2.508861435057623823e-01
-2.507961161187658439e-01
-2.490517492629587271e-01
-2.510209560089596836e-01
-2.498045157555610629e-01
-2.493939484115213212e-01
-2.516361456654941930e-01
-2.519934668997754756e-01
-2.511151392495253321e-01
-2.504884229519093175e-01
-2.516703647541419508e-01
-2.495333556402645481e-01
-2.499840939937096052e-01
-2.497362914064040207e-01
-2.467738243987546987e-01
-2.497335848631414279e-01
-2.501878163346420436e-01
-2.503198675444223142e-01
-2.500744713897283811e-01
-2.469017467375517472e-01
-2.476565007577028465e-01
-2.505790866935738714e-01
-2.516583400261682146e-01
-2.506054338044144680e-01
-2.528294162332641593e-01
-2.493836603280682462e-01
-2.496849189550916226e-01
-2.487063381144196395e-01
-2.492808360350175501e-01
-2.492420734639711477e-01
-2.513612825209574075e-01
-2.510453033995321825e-01
-2.519722410412585378e-01
-2.513222823480021351e-01
-2.513391740618848846e-01
-2.519526502467941409e-01
-2.497340857402319536e-01
-2.514110756088554499e-01
-2.506948963309129086e-01
-2.500825466847885759e-01
-2.503299401112348832e-01
-2.525182142624228243e-01
-2.504677571489970500e-01
-2.498337335446841057e-01
-2.507481524689876284e-01
-2.490711334460081472e-01
-2.491719794503600705e-01
-2.454483070253065669e-01
-2.491758119746868838e-01
-2.507557001988367507e-01
-2.510278832039197217e-01
-2.499456254839692859e-01
-2.506487727274920307e-01
-2.513645567129998981e-01
-2.508069344656734811e-01
-2.483460127981557963e-01
-2.509645789667657723e-01
-2.502702032209847549e-01
-2.514956696608370845e-01
-2.491282688670317935e-01
-2.499013929991456273e-01
-2.507194335503144522e-01
-2.486590607993979518e-01
-2.501645798255034969e-01
-2.489949945487858751e-01
-2.500677824181255504e-01
-2.494041252505409534e-01
-2.512708096476833353e-01
-2.507094571466550459e-01
-2.506008448252167731e-01
-2.507380692476339767e-01
-2.494551901064048782e-01
-2.518136386071557764e-01
-2.508718568772629331e-01
-2.478419758805640027e-01
-2.514362017377547720e-01
-2.508977321577409714e-01
-2.510410970967052458e-01
-2.511698579051562796e-01
-2.516913086819272949e-01
-2.516182641425395161e-01
-2.518433159978406000e-01
-2.511060289962244174e-01
-2.512465137761490941e-01
-2.511459753800506789e-01
-2.473107223408419486e-01
-2.511542533236611474e-01
-2.525735792874304053e-01
-2.485780015695125689e-01
-2.505804793221919624e-01
-2.505544863912665954e-01
-2.484337650750396420e-01
-2.502407417044392179e-01
-2.489082919037268193e-01
-2.510277904662691073e-01
-2.514314483098898378e-01
-2.494894979567190418e-01
-2.510383168588545266e-01
-2.509699112202192772e-01
-2.505801261545221315e-01
-2.484339152357193659e-01
-2.491885776496475524e-01
-2.506061329969550000e-01
-2.500970853980480912e-01
-2.510602523838162958e-01
-2.520570472741091028e-01
-2.502710196309325119e-01
-2.506969819555837087e-01
-2.504316714260443333e-01
-2.509788773503838222e-01
-2.510848400997024443e-01
-2.498303072911387257e-01
-2.500948847775610884e-01
-2.500030454735889252e-01
-2.495480991045312125e-01
-2.514073845345229929e-01
-2.476044044641643183e-01
-2.506028141827716937e-01
-2.505202186577669132e-01
-2.499169303250538821e-01
-2.515807159025796325e-01
-2.517388092334844618e-01
-2.521162206479204415e-01
-2.500037970509494945e-01
-2.492248522994282567e-01
-2.517507933032637202e-01
-2.508393694288050813e-01
-2.492504107250063383e-01
-2.504435684783039573e-01
-2.496614143738206948e-01
-2.511766109666808133e-01
-2.526043534233018972e-01
-2.504138902729124427e-01
-2.481020475768558886e-01
-2.513178096866236499e-01
-2.504228347477816530e-01
-2.519535307355751930e-01
-2.500308479788265204e-01
-2.500115076752698617e-01
-2.522920882979505786e-01
-2.515696491015402270e-01
-2.499133427168517274e-01
-2.526454232140680212e-01
-2.503377700549189178e-01
-2.515568781807191456e-01
-2.503901329611432081e-01
-2.504189874265164706e-01
-2.520163930225564619e-01
-2.501566727061113049e-01
-2.491502722099755984e-01
-2.508137347898662384e-01
-2.482721431221270036e-01
-2.498615616548741647e-01
-2.502318832386933867e-01
-2.503380056672453446e-01
-2.502180180542986632e-01
-2.502319194330037133e-01
-2.518833707409297573e-01
-2.469611241304476013e-01
-2.503333081414074179e-01
-2.498035308927719633e-01
-2.495574109667667850e-01
-2.523931871037704555e-01
-2.510705681539052159e-01
-2.507659768300529723e-01
-2.526206265874533785e-01
-2.462483510594374592e-01
-2.518255107496244483e-01
-2.512494379498900199e-01
-2.495750954170075642e-01
-2.516719742589125230e-01
-2.534734109041381078e-01
-2.502560620126564883e-01
-2.508179108217253317e-01
-2.518264518956567222e-01
-2.515949581333318252e-01
-2.497563373229362005e-01
-2.526867071680109489e-01
-2.494098690892542769e-01
-2.495526104015888536e-01
-2.508724051087704021e-01
-2.498468110081777105e-01
-2.497093431557667886e-01
-2.509594738212926890e-01
-2.500546830942091403e-01
-2.485661750115745749e-01
-2.498564880644292274e-01
-2.527019963310396800e-01
-2.516191965878346037e-01
-2.523904122670397321e-01
-2.518359707243611467e-01
-2.505362594981194180e-01
-2.513545786818339178e-01
-2.511469449729544778e-01
-2.499110523378789139e-01
-2.510679347070710055e-01
-2.496641325274881473e-01
-2.509560169181088152e-01
-2.500257125492567623e-01
-2.512980467544013718e-01
-2.489266110153684486e-01
-2.490126482473852265e-01
-2.495308141609042518e-01
-2.510913202038908554e-01
-2.521053603515248098e-01
-2.494241754485575779e-01
-2.521422219357820071e-01
-2.510726944831214169e-01
-2.497774002844465602e-01
-2.521654940345509077e-01
-2.523305795001348217e-01
-2.515213714592567928e-01
-2.527498686642703496e-01
-2.501362931862061156e-01
-2.519494373397387355e-01
-2.503137029483122888e-01
-2.512643366666967859e-01
-2.514016237927255704e-01
-2.528140403220440202e-01
-2.517164189312539047e-01
-2.522657786483878950e-01
-2.511912375849721935e-01
-2.521176720935634497e-01
-2.492122298261924829e-01
-2.495599048671751363e-01
-2.529019996918441260e-01
-2.517302958224941767e-01
-2.487671613133053961e-01
-2.514337049245418676e-01
-2.532794594724925852e-01
-2.528347140814023453e-01
-2.518287363309147930e-01
-2.499585283279020242e-01
-2.501398289518547702e-01
-2.519203994717311157e-01
-2.483092463805386396e-01
-2.484252619993595756e-01
-2.511539558307986364e-01
-2.527723083931810444e-01
-2.513792538063798210e-01
-2.517494516503081536e-01
-2.522281921298439311e-01
-2.446701740261873204e-01
-2.518142718002582270e-01
-2.478738473220134797e-01
-2.485172336424364969e-01
-2.500383813291386925e-01
-2.515015289763772310e-01
-2.493094992912874563e-01
-2.520554729771705693e-01
-2.527539775253275223e-01
-2.506786202341872993e-01
-2.494357917677594294e-01
-2.509307436453410145e-01
-2.520418558249969410e-01
-2.512120714273212707e-01
-2.507975568353840723e-01
-2.513628096243194499e-01
-2.508118697690304710e-01
-2.527094740660859595e-01
-2.520976013869159482e-01
-2.522768911273715053e-01
-2.510328094854792913e-01
-2.511613996755795997e-01
-2.511865783575152888e-01
-2.508618839714966686e-01
-2.510019667361629292e-01
-2.492595592083809430e-01
-2.486001662380386557e-01
-2.522818115746702783e-01
-2.480058734320827185e-01
-2.497399287874332019e-01
-2.511870053223070887e-01
-2.474991300509185588e-01
-2.515615366590818747e-01
-2.510707327150218937e-01
-2.500935716576879742e-01
-2.516536228612147874e-01
-2.523174624043209024e-01
-2.511812997629164768e-01
-2.510483458136171797e-01
-2.510071347777902417e-01
-2.514454912437428247e-01
-2.508186208242794701e-01
-2.505296551766017510e-01
-2.521570063067609668e-01
-2.523859669294474251e-01
-2.533948831699057158e-01
-2.527437957371448940e-01
-2.507732387546640074e-01
-2.514230295955969252e-01
-2.507341775297117770e-01
-2.509816227057526938e-01
-2.515218209889131806e-01
-2.517823561734759963e-01
-2.494064578093744822e-01
-2.498846056564686668e-01
-2.524002764815421740e-01
-2.516475123163594008e-01
-2.525864214127405694e-01
-2.514990913658409211e-01
-2.503663948501578251e-01
-2.525049824647689345e-01
-2.517168879948393223e-01
-2.501289896024994075e-01
-2.505907164432663037e-01
-2.492866604873420211e-01
-2.513743955170472111e-01
-2.519416171987300390e-01
-2.519528801267018614e-01
-2.529819591440287674e-01
-2.520574797689619229e-01
-2.501695337944926933e-01
-2.517161215257805451e-01
-2.537182509224027438e-01
-2.495638386613059090e-01
-2.497971559760356619e-01
-2.489463362723417506e-01
-2.517802531697442836e-01
-2.509160065956630437e-01
-2.496410209390307333e-01
-2.483052568685970851e-01
-2.522137228904085537e-01
-2.516902916571905902e-01
-2.522821650015178441e-01
-2.529781547033937428e-01
-2.511857072688289949e-01
-2.495907697063916297e-01
-2.512962545209060927e-01
-2.516063514578493754e-01
-2.513284581786370819e-01
-2.504008697409454420e-01
-2.529323776399228785e-01
-2.520683271057059249e-01
-2.503214001096921715e-01
-2.520797708582059315e-01
-2.518932590980782482e-01
-2.515867028054765142e-01
-2.517076459238932196e-01
-2.503386619957863601e-01
-2.509101749822982841e-01
-2.509239194286477237e-01
-2.524240133892853843e-01
-2.518535818121834247e-01
-2.513275687146535597e-01
-2.504443963712361110e-01
-2.520654946955327436e-01
-2.501290420869728970e-01
-2.524513051621557480e-01
-2.497689173062325740e-01
-2.519271753702888583e-01
-2.508441393522771734e-01
-2.493101266107116409e-01
-2.490868869182401579e-01
-2.505227626348858205e-01
-2.490472584569365100e-01
-2.521765014757345602e-01
-2.507238760669567856e-01
-2.472655431988114716e-01
-2.509375727200016670e-01
-2.507974591823248223e-01
-2.526595542309558184e-01
-2.499042597316932512e-01
-2.525777877648158753e-01
-2.514264067047891071e-01
-2.520282367774367427e-01
-2.499739866709717040e-01
-2.479556534018816927e-01
-2.472897486887272178e-01
-2.505423017647891992e-01
-2.522749512013143791e-01
-2.513273701886342693e-01
-2.487278391224643503e-01
-2.521167043286071663e-01
-2.514030171055900986e-01
-2.516420506723128225e-01
-2.522382746946224552e-01
-2.514960214791152060e-01
-2.522950481018381708e-01
-2.531260541160657573e-01
-2.513904933145302278e-01
-2.522920342971803342e-01
-2.519220363015320374e-01
-2.505719666301334247e-01
-2.518625337078320148e-01
-2.511939654272447586e-01
-2.496482643087873377e-01
-2.499045724609806896e-01
-2.523922022667566822e-01
-2.511094884526877125e-01
-2.513306321376822527e-01
-2.506254099086678844e-01
-2.516212363352273718e-01
-2.502330055121015362e-01
-2.508661529038359039e-01
-2.507614045146234760e-01
-2.519469978632164486e-01
-2.520172732737893662e-01
-2.511898180853869844e-01
-2.506102107492145792e-01
-2.507157114941676035e-01
-2.514313407153874191e-01
-2.506124396149835842e-01
-2.513959834486256262e-01
-2.528789604119718315e-01
-2.506450294407706614e-01
-2.518378554155180638e-01
-2.505028765333499052e-01
-2.510124609331554901e-01
-2.528514348602243778e-01
-2.501062622252609446e-01
-2.502301100578144255e-01
-2.506600867988416637e-01
-2.514510784892842188e-01
-2.487902987978659886e-01
-2.514362587526722814e-01
-2.530845485231875691e-01
-2.514662772985118977e-01
-2.521266715475078968e-01
-2.523369256931505267e-01
-2.532084888700159020e-01
-2.530991895237283962e-01
-2.511729752505025282e-01
-2.528473743194318279e-01
-2.522048063007018559e-01
-2.508171685735754441e-01
-2.517886324084580019e-01
-2.519306042094190401e-01
-2.521325388987896154e-01
-2.506168332176014757e-01
-2.521187407525058988e-01
-2.533631909004031013e-01
-2.517515662214152017e-01
-2.524102974343266914e-01
-2.523943820602586596e-01
-2.518814417688595708e-01
-2.529810299323508871e-01
-2.519294010360407787e-01
-2.501538499640824087e-01
-2.511030763421459033e-01
-2.508948219042311800e-01
-2.516004775785880554e-01
-2.512420435590856926e-01
-2.518415884508167779e-01
-2.519549929423954282e-01
-2.505846143673847171e-01
-2.526887027864702095e-01
-2.508011381746601542e-01
-2.520631474365529479e-01
-2.528054387831867866e-01
-2.492199392088971788e-01
-2.510496679664906416e-01
-2.507045244690440100e-01
-2.529702100797218689e-01
-2.496892495787147725e-01
-2.517356953140377773e-01
-2.515824530382193558e-01
-2.484686240732584539e-01
-2.514015404535553388e-01
-2.486038992291010330e-01
-2.500397051438303930e-01
-2.521065958404853369e-01
-2.503070878352192108e-01
-2.534900739831524863e-01
-2.527028926523213204e-01
-2.507213382387627476e-01
-2.510494026704331860e-01
-2.518044420117785398e-01
-2.533715539116759285e-01
-2.527102032905589879e-01
-2.525621448984466944e-01
-2.508256060460035686e-01
-2.526280200984553082e-01
-2.520588773656155523e-01
-2.519965632517163212e-01
-2.526116102042103573e-01
-2.493218110666243492e-01
-2.516107477510126644e-01
-2.497203283197533263e-01
-2.525619399768364581e-01
-2.510456369115515729e-01
-2.536404170975449790e-01
-2.521761331446256138e-01
-2.521902050644962978e-01
-2.510822218806596506e-01
-2.521905220954682725e-01
-2.502854144727182373e-01
-2.519495087859886517e-01
-2.522783309600930557e-01
-2.541350912065297174e-01
-2.514319127646482688e-01
-2.511974810501508837e-01
-2.517411859834826626e-01
-2.521319728924376613e-01
-2.535541815975249080e-01
-2.522006955321442478e-01
-2.516523505292232454e-01
-2.522512338354888084e-01
-2.532818380471166253e-01
-2.518842359378019036e-01
-2.505657064744956086e-01
-2.489534707476504516e-01
-2.522169781381173315e-01
-2.503505849881138556e-01
-2.501797755279497881e-01
-2.527100836608978662e-01
-2.525296076843633331e-01
-2.507233308573764141e-01
-2.502041771260251068e-01
-2.521375294725428096e-01
-2.524308695609974174e-01
-2.535121606457615417e-01
-2.530257173400918824e-01
-2.502244368795638607e-01
-2.519487340085815874e-01
-2.518623071517450129e-01
-2.519019690726529426e-01
-2.525714983436047056e-01
-2.522283323101088826e-01
-2.501000287532186284e-01
-2.520769231940997446e-01
-2.530011120663252511e-01
-2.519364683238731750e-01
-2.509004110223478357e-01
-2.506344482234006965e-01
-2.508585351704882282e-01
-2.506473332368228113e-01
-2.525615101194639278e-01
-2.527926016808012544e-01
-2.528057393729382096e-01
-2.531649163067039021e-01
-2.513911800895693438e-01
-2.510550799013174794e-01
-2.522772351544331215e-01
-2.517551388578421756e-01
-2.491440824279255173e-01
-2.517608665996928785e-01
-2.514464049931445233e-01
-2.508716724931353559e-01
-2.520929531628390285e-01
-2.548740371830401918e-01
-2.517521826002123153e-01
-2.514777023818729473e-01
-2.458850369675131542e-01
-2.525495803234026893e-01
-2.525620550011472010e-01
-2.523691249122318458e-01
-2.522472311252977883e-01
-2.523898200817734638e-01
-2.523372178215589345e-01
-2.531579498920604743e-01
-2.516310892319720827e-01
-2.527691837808682673e-01
-2.522814584738135579e-01
-2.519373304411529069e-01
-2.510173101781625893e-01
-2.513367442748593028e-01
-2.521422022842563226e-01
-2.514027652240844457e-01
-2.512829452027374177e-01
-2.523041651604614466e-01
-2.529270354967262935e-01
-2.521567415924577116e-01
-2.520451160334887253e-01
-2.480515145042777869e-01
-2.508896669047139261e-01
-2.525767977608103787e-01
-2.508492050647028737e-01
-2.521179226304516852e-01
-2.519724430830574402e-01
-2.516975917546134256e-01
-2.513262796547759415e-01
-2.529984535162980719e-01
-2.524152799300021233e-01
-2.528655779064675202e-01
-2.526275713745472218e-01
-2.524961217918388900e-01
-2.534863530312160274e-01
-2.523577309349265829e-01
-2.523041571961956997e-01
-2.522079497801811288e-01
-2.514968775990719663e-01
-2.518379416247460423e-01
-2.518366978982545801e-01
-2.510409046854669146e-01
-2.508540460953965767e-01
-2.517939870264055413e-01
-2.503653069242858242e-01
-2.524273560312058073e-01
-2.502552667818520593e-01
-2.504897353057402576e-01
-2.524250596216582321e-01
-2.520032012749284789e-01
-2.523902375222665806e-01
-2.521812325491107898e-01
-2.504361798479844969e-01
-2.524963988815250304e-01
-2.532219819702643537e-01
-2.516483763691715891e-01
-2.521373080807635669e-01
-2.504975819982533936e-01
-2.512049582090895572e-01
-2.527093231803759776e-01
-2.525828365607929449e-01
-2.516210105845491651e-01
-2.523031804255497224e-01
-2.525386894630747281e-01
-2.523990465247554216e-01
-2.533229985652212801e-01
-2.531400550067843258e-01
-2.491585279532726460e-01
-2.517686782353663055e-01
-2.524189784783610890e-01
-2.506693064934671367e-01
-2.530048586450775461e-01
-2.524472462071412071e-01
-2.537435120129265531e-01
-2.523624609741237923e-01
-2.515074750634285206e-01
-2.516508119471034255e-01
-2.480760983642683881e-01
-2.524000622593564058e-01
-2.524584496791630883e-01
-2.507948539750399219e-01
-2.517623652917745369e-01
-2.505201808994354518e-01
-2.515686039916797401e-01
-2.485463117083060169e-01
-2.514934180663681573e-01
-2.525137693923271698e-01
-2.521342004815923521e-01
-2.517006596291225806e-01
-2.523383405989733097e-01
-2.526764808431725684e-01
-2.525750411192461686e-01
-2.493116819124598926e-01
-2.524873528338779649e-01
-2.533115779422922542e-01
-2.504567826834568356e-01
-2.503438430139939830e-01
-2.535832057930165750e-01
-2.497841411438923853e-01
-2.529270435151251828e-01
-2.530676896432689227e-01
-2.523163502549917170e-01
-2.519245434011587736e-01
-2.526701548399269415e-01
-2.520662474684536303e-01
-2.518592307702818833e-01
-2.522172869111398708e-01
-2.506882192848876589e-01
-2.524545939130957151e-01
-2.521172286564392628e-01
-2.502861462230406842e-01
-2.487622431622072416e-01
-2.536841266250203231e-01
-2.527292321341321202e-01
-2.523629701229202493e-01
-2.517638136179936037e-01
-2.515948473244769557e-01
-2.523681241859243585e-01
-2.515848380003657403e-01
-2.518497903914745928e-01
-2.518909463621797351e-01
-2.515069190152754985e-01
-2.535606549805461407e-01
-2.500956676706816983e-01
-2.500336961996094121e-01
-2.519946688980375660e-01
-2.526959405421152494e-01
-2.523237440424977440e-01
-2.498362363586321966e-01
-2.516576737579000467e-01
-2.537346199591890561e-01
-2.496742844848417464e-01
-2.525372910611851096e-01
-2.500895044642746923e-01
-2.532559677395161968e-01
-2.522250764775049170e-01
-2.521936901838560674e-01
-2.517904802533633135e-01
-2.530932018047306609e-01
-2.504190514618702124e-01
-2.519564155344358181e-01
-2.532138205858854851e-01
-2.526700442975510219e-01
-2.506697678124645279e-01
-2.504523246339565024e-01
-2.511579217963144095e-01
-2.525455455921528092e-01
-2.509117461417813555e-01
-2.521329257424491099e-01
-2.504079356843177395e-01
-2.532404728034984287e-01
-2.504855062041349001e-01
-2.525605040454257932e-01
-2.522946028323324041e-01
-2.520845409478856269e-01
-2.496708935270700591e-01
-2.516917114883931994e-01
-2.500418232332570212e-01
-2.497392430059019730e-01
-2.515471116339565993e-01
-2.537680441581521840e-01
-2.523927927220354084e-01
-2.519282725391651101e-01
-2.530072913283241132e-01
-2.519480642724892250e-01
-2.534412942341761066e-01
-2.509125662514527511e-01
-2.509110448158050621e-01
-2.523890532189174696e-01
-2.532384497884444530e-01
-2.524444709788152275e-01
-2.512655286980501335e-01
-2.514246035647816901e-01
-2.524136521593696725e-01
-2.527050366189301234e-01
-2.529728168989616166e-01
-2.524886581865470880e-01
-2.522547747565483389e-01
-2.531777419158166564e-01
-2.514175459877026064e-01
-2.513343114231178510e-01
-2.520688995741427463e-01
-2.530986446974063941e-01
-2.535586727463695067e-01
-2.537082672946406880e-01
-2.513437546792275934e-01
-2.522781400477489555e-01
-2.522337930706872733e-01
-2.525827376862828100e-01
-2.501329401791732576e-01
-2.538176213630003453e-01
-2.518876948477279942e-01
-2.522570760718812477e-01
-2.524429822442911808e-01
-2.525254304603521960e-01
-2.524729610294415560e-01
-2.510933959751673883e-01
-2.532818512741255024e-01
-2.516193851950723759e-01
-2.525033145562821102e-01
-2.517899467718648920e-01
-2.504174729958782986e-01
-2.516723735833810704e-01
-2.517301019538192852e-01
-2.520069984799114815e-01
-2.535962376386320383e-01
-2.523428780301186225e-01
-2.529211067028936388e-01
-2.527507554500403875e-01
-2.511856075225746832e-01
-2.521182857227188268e-01
-2.518491732434783859e-01
-2.519921067501064704e-01
-2.521846213901647871e-01
-2.516599901858923571e-01
-2.510601670357045512e-01
-2.523794672084927471e-01
-2.516212421023992785e-01
-2.506547398649442981e-01
-2.532631026396717222e-01
-2.512376321422900016e-01
-2.541532006320439963e-01
-2.532672319988757970e-01
-2.527038875780190375e-01
-2.521552240553660007e-01
-2.504843899708782962e-01
-2.517665708239069655e-01
-2.524050240723481053e-01
-2.515323530666560004e-01
-2.530783905954648860e-01
-2.518895182263455879e-01
-2.525913725002300603e-01
-2.534266336674918518e-01
-2.516285321964432664e-01
-2.538322133470646280e-01
-2.516171037926640541e-01
-2.509052069521255368e-01
-2.517998234287655568e-01
-2.529563039258221901e-01
-2.514916808934031800e-01
-2.526251744905126384e-01
-2.504940991705834064e-01
-2.517829001096770769e-01
-2.533181355278706914e-01
-2.535182242891079740e-01
-2.522696575361437210e-01
-2.503713325247473032e-01
-2.534474021718099990e-01
-2.524248733881069851e-01
-2.513439909793973026e-01
-2.512587170665426806e-01
-2.530646617351346994e-01
-2.507391272949098804e-01
-2.525655761091221141e-01
-2.535101018809981510e-01
-2.521602188909294884e-01
-2.530233587751967161e-01
-2.527470339468140814e-01
-2.519293754285190090e-01
-2.522424863691630215e-01
-2.517860255955723936e-01
-2.538740148782690498e-01
-2.524329582136042305e-01
-2.527854299521609116e-01
-2.518445207200550318e-01
-2.519506075220079855e-01
-2.523665299748129032e-01
-2.508951934815857321e-01
-2.528577430769608503e-01
-2.515345919878984038e-01
-2.513679183404075035e-01
-2.517831969313079066e-01
-2.536082542047037314e-01
-2.526234672625406463e-01
-2.538892363692865084e-01
-2.525391546849245494e-01
-2.521164370191325554e-01
-2.534577034259960504e-01
-2.534284676608142273e-01
-2.518246978850915974e-01
-2.502601887281952209e-01
-2.529054507238613358e-01
-2.507965008021426079e-01
-2.522022856633347465e-01
-2.517498876606761860e-01
-2.531685102868435622e-01
-2.519686050781334563e-01
-2.508143495916148047e-01
-2.534803218531992419e-01
-2.534566070315656949e-01
-2.490588315433081013e-01
-2.520841055082228555e-01
-2.533796483465857174e-01
-2.526850990543658693e-01
-2.528270701319202951e-01
-2.526013230960748590e-01
-2.513764836092293731e-01
-2.536024973543881122e-01
-2.533364266027746670e-01
-2.522627013734581314e-01
-2.532645234836561343e-01
-2.521554138094131980e-01
-2.525415534126354555e-01
-2.529294266333170782e-01
-2.487069594410017959e-01
-2.516342554896603967e-01
-2.524155611125983856e-01
-2.512928088625547285e-01
-2.530355792808940407e-01
-2.514547802387111508e-01
-2.510699029972484064e-01
-2.527654796500689582e-01
-2.510075942996048415e-01
-2.536597487364972148e-01
-2.522956925657134364e-01
-2.504473098806329623e-01
-2.533307987195563271e-01
-2.531335313131614639e-01
-2.521807739862144682e-01
-2.522444787731286109e-01
-2.536447078587043547e-01
-2.527472363556845791e-01
-2.538533920582725645e-01
-2.510570535832912786e-01
-2.529151650030544429e-01
-2.532194237592468866e-01
-2.518752333505242524e-01
-2.522331300024193146e-01
-2.527471302035364520e-01
-2.514455783881853757e-01
-2.532851693702858897e-01
-2.522805791923866114e-01
-2.537722499628810024e-01
-2.538948837126367986e-01
-2.517985471728375613e-01
-2.505867122253850887e-01
-2.547069717898037822e-01
-2.516738479489726843e-01
-2.527073104025304717e-01
-2.524907080877029086e-01
-2.523284292954532382e-01
-2.526981420635638353e-01
-2.522428151625393244e-01
-2.529088884406303639e-01
-2.534249468757477364e-01
-2.529491781478185874e-01
-2.532022647150231620e-01
-2.532566686357399788e-01
-2.540780992362179913e-01
-2.535267116150922706e-01
-2.505006548322711857e-01
-2.527770009567458787e-01
-2.533866624441971638e-01
-2.535778226174235095e-01
-2.500003446336866997e-01
-2.510201912974139304e-01
-2.529583814580836920e-01
-2.531177814072573806e-01
-2.514855971322588202e-01
-2.514073172831705061e-01
-2.534658948238532328e-01
-2.503548056623186580e-01
-2.517825148405870017e-01
-2.526971707620507823e-01
-2.536429861868869096e-01
-2.533699921625033324e-01
-2.530583859073828323e-01
-2.482758651356979374e-01
-2.528264075836228475e-01
-2.527152665763344741e-01
-2.505083577866400457e-01
-2.530008605238089348e-01
-2.528841620400946177e-01
-2.527537229818208053e-01
-2.533725196687548475e-01
-2.521623953214809366e-01
-2.512979107888734798e-01
-2.519314045027248872e-01
-2.527361507731815671e-01
-2.534264985987328411e-01
-2.499141847347463308e-01
-2.503589643196247883e-01
-2.499151473087801445e-01
-2.526883906810507008e-01
-2.535825545856986718e-01
-2.518890418168605594e-01
-2.507767410611077552e-01
-2.527708954109121886e-01
-2.529022392781414830e-01
-2.530707880231722329e-01
-2.515423762871871194e-01
-2.533403020109841752e-01
-2.523509657862616495e-01
-2.531904399434933839e-01
-2.531277448923536788e-01
-2.524022823711020158e-01
-2.538274887334215357e-01
-2.528848069838815493e-01
-2.531595649772055423e-01
-2.536730672438995415e-01
-2.509075737919916893e-01
-2.512222740241005781e-01
-2.515928940028113181e-01
-2.533585716278523581e-01
-2.544900470402292059e-01
-2.527296176542370154e-01
-2.524978813749966799e-01
-2.529717215045266809e-01
-2.520041244174068273e-01
-2.529856306640766439e-01
-2.525653326874100491e-01
-2.546883703667839893e-01
-2.532001349248420574e-01
-2.538911861453980179e-01
-2.533888750418581970e-01
-2.525571551925453462e-01
-2.532109957644754217e-01
-2.518797680712873133e-01
-2.519904779400369832e-01
-2.532847353210357366e-01
-2.542441748202711738e-01
-2.523376550351563163e-01
-2.530853000893840687e-01
-2.523967361584599223e-01
-2.524267464980491371e-01
-2.528670503924944635e-01
-2.510622472586255260e-01
-2.526696070823413742e-01
-2.506584811935271828e-01
-2.517668267028254081e-01
-2.520486375506390542e-01
-2.508619074068354493e-01
-2.534550101145016665e-01
-2.519804121492723592e-01
-2.522809174316124059e-01
-2.527391498065418296e-01
-2.514295894611223159e-01
-2.527178316492613708e-01
-2.528784238600021994e-01
-2.524560889701402688e-01
-2.519574429487016487e-01
-2.536128738971072383e-01
-2.532925633458893433e-01
-2.528553553600904613e-01
-2.527878935181493980e-01
-2.519661893362927230e-01
-2.519242674083378430e-01
-2.508011173972161667e-01
-2.544332232952413175e-01
-2.519997723641942966e-01
-2.521170819390649021e-01
-2.531979944270406624e-01
-2.528696408628809955e-01
-2.536278713828213349e-01
-2.529302774026980227e-01
-2.539177102374746142e-01
-2.538592087419426213e-01
-2.536604661494164525e-01
-2.531688571320451775e-01
-2.529297731362635249e-01
-2.533994117797059298e-01
-2.537329118276477335e-01
-2.529478336420760698e-01
-2.514933357455995111e-01
-2.532913213583621870e-01
-2.526007698637626753e-01
-2.537059862319993031e-01
-2.518849329436406714e-01
-2.529309799016146165e-01
-2.535820940228666331e-01
-2.535313152280039839e-01
-2.540502408114179711e-01
-2.527456261392466708e-01
-2.537448900526039774e-01
-2.521365969327526990e-01
-2.524287902866529376e-01
-2.530081340240264431e-01
-2.528077896519992929e-01
-2.525037964430373316e-01
-2.540494495437161104e-01
-2.515874350846984964e-01
-2.507098468746772335e-01
-2.519149159705237895e-01
-2.537013454436242155e-01
-2.522989328744473791e-01
-2.527694312391136622e-01
-2.540449351524057264e-01
-2.529466107705027333e-01
-2.538669364805343220e-01
-2.523136784558986379e-01
-2.536476716339888804e-01
-2.536144903980476206e-01
-2.531035203562321811e-01
-2.522433974608233598e-01
-2.525181291974694098e-01
-2.523007414863492892e-01
-2.520822275938383594e-01
-2.528587918756018960e-01
-2.515429042775840784e-01
-2.535081570618324953e-01
-2.527938140120987165e-01
-2.528764500588913666e-01
-2.540661157947671778e-01
-2.537153776264089999e-01
-2.531202560304378069e-01
-2.530220338304256522e-01
-2.521677716856627893e-01
-2.524387218693024959e-01
-2.516711400181251834e-01
-2.533223910156818248e-01
-2.540365224164740088e-01
-2.522817329124785179e-01
-2.528730530714114466e-01
-2.526220538051082709e-01
-2.545473242294884475e-01
-2.521680748133515726e-01
-2.536825546564398515e-01
-2.536215761135158231e-01
-2.548102100204445164e-01
-2.526517773187809124e-01
-2.527272837036782516e-01
-2.521143667512185105e-01
-2.512574150967651909e-01
-2.534317533209265449e-01
-2.532133836856261810e-01
-2.516524477765765822e-01
-2.532614043617217869e-01
-2.537218497766471903e-01
-2.535473343340787222e-01
-2.537771654304507574e-01
-2.514419070690893099e-01
-2.515987214783966253e-01
-2.537726722850842109e-01
-2.531819889349846142e-01
-2.530151048251778612e-01
-2.527963444993731046e-01
-2.542229760517253356e-01
-2.536133289421156345e-01
-2.521864712239964557e-01
-2.523668061684511410e-01
-2.521736897440085001e-01
-2.531920339027005640e-01
-2.530992581254971063e-01
-2.538960589130007661e-01
-2.521982999393569402e-01
-2.528212147686008660e-01
-2.531527846327524811e-01
-2.524878434040730979e-01
-2.529407533358324356e-01
-2.520370974268122954e-01
-2.541589086456256252e-01
-2.533285754995526218e-01
-2.533911638824323798e-01
-2.533053684694828167e-01
-2.527942178002255957e-01
-2.530775607995679466e-01
-2.528484572669398300e-01
-2.521137111513888640e-01
-2.526449246510030222e-01
-2.534987799901483596e-01
-2.543511067826326744e-01
-2.539845160509190958e-01
-2.529100490369039500e-01
-2.536399898031760358e-01
-2.531685035300763609e-01
-2.525579789575754242e-01
-2.547635021469309424e-01
-2.528856979960182327e-01
-2.525928130789125148e-01
-2.514927465234156334e-01
-2.520567140250354332e-01
-2.525755835136043181e-01
-2.527312236966098857e-01
-2.526828573103351294e-01
-2.537723246934726617e-01
-2.527348092702164095e-01
-2.517017221544668448e-01
-2.534336840740479824e-01
-2.536132852966920814e-01
-2.523335563794660841e-01
-2.540064069141503844e-01
-2.541938928329536274e-01
-2.512978625316188985e-01
-2.528656699068004832e-01
-2.527222762653021926e-01
-2.536840184219286143e-01
-2.526948254714462272e-01
-2.534224460010110480e-01
-2.531870565716239363e-01
-2.534561150277152564e-01
-2.523213004747877353e-01
-2.542428018155477032e-01
-2.549226534354361862e-01
-2.521802942424739569e-01
-2.525111054158948320e-01
-2.524418978323372253e-01
-2.529697503691855087e-01
-2.527093728343020040e-01
-2.512094084436260477e-01
-2.527369075874786875e-01
-2.527949076977402121e-01
-2.526776476746636080e-01
-2.533320772384600184e-01
-2.526317223374948129e-01
-2.521320689490980649e-01
-2.541814069400924470e-01
-2.524987583381243517e-01
-2.531732124170468778e-01
-2.526928608735979354e-01
-2.528201756563060454e-01
-2.528486299143734017e-01
-2.531740623840341153e-01
-2.527499309950579920e-01
-2.530773864659542349e-01
-2.538008205611021473e-01
-2.496062208697156226e-01
-2.527655743790603315e-01
-2.534458165076285407e-01
-2.528455755324641729e-01
-2.531941995962577741e-01
-2.541497102581030676e-01
-2.521024243685424104e-01
-2.525936893688967011e-01
-2.538306497625417157e-01
-2.542227007851684539e-01
-2.541716989583633901e-01
-2.522809856468695155e-01
-2.517755393407938858e-01
-2.524732917920021746e-01
-2.516972479165363596e-01
-2.535704629028591173e-01
-2.532784950993022810e-01
-2.513425860159262393e-01
-2.536879598550194626e-01
-2.523860717266042109e-01
-2.526863061893698248e-01
-2.520359652991432942e-01
-2.529063357240098897e-01
-2.540511417072809919e-01
-2.538375813949233506e-01
-2.537207742192253423e-01
-2.512442945971521957e-01
-2.530508667246981758e-01
-2.526024423047039669e-01
-2.512238733788415557e-01
-2.536931129873781776e-01
-2.537477471663383555e-01
-2.534912511796793555e-01
-2.513364180552430938e-01
-2.527489809166161283e-01
-2.536944820689500668e-01
-2.537828444822407548e-01
-2.516275134561469229e-01
-2.540524152916363021e-01
-2.524890416527511006e-01
-2.539862304338828536e-01
-2.523569712691585698e-01
-2.525651574924706044e-01
-2.530447855376984911e-01
-2.539299817557754135e-01
-2.547728019761552054e-01
-2.542699674338184668e-01
-2.528858198363427290e-01
-2.531478908039775932e-01
-2.536509036904420755e-01
-2.529022916437888568e-01
-2.517245101046450273e-01
-2.526022098833435314e-01
-2.528229620503556485e-01
-2.530055460661879696e-01
-2.527711376781938135e-01
-2.528446640090489805e-01
-2.528558200193889993e-01
-2.523040763983408485e-01
-2.520395651537624127e-01
-2.540340528350692462e-01
-2.515356666961876542e-01
-2.533459083340816043e-01
-2.536097361252966365e-01
-2.534541939953702250e-01
-2.524463125862639323e-01
-2.498294597536075412e-01
-2.533860891868677245e-01
-2.521225023458033565e-01
-2.490586368404399953e-01
-2.522399031950200432e-01
-2.527519078322712498e-01
-2.528290002036887030e-01
-2.521656068726454425e-01
-2.547473422625087247e-01
-2.525665944165221832e-01
-2.521999409490155442e-01
-2.535775274579277205e-01
-2.535784665768547330e-01
-2.535541236602731896e-01
-2.539838509992092264e-01
-2.529101418881608554e-01
-2.523693123710173403e-01
-2.529667902245937849e-01
-2.540112452280193778e-01
-2.528196795681762477e-01
-2.530832496169157508e-01
-2.528092264015485147e-01
-2.522407942938305614e-01
-2.507061519747889045e-01
-2.526660695646062438e-01
-2.531898362959961735e-01
-2.522526070145515997e-01
-2.528799443919680923e-01
-2.531836355643374836e-01
-2.550516461284623171e-01
-2.497116326213588977e-01
-2.526639117243197341e-01
-2.538116677195675908e-01
-2.504877173291349401e-01
-2.509117912493398217e-01
-2.528920536270648500e-01
-2.542801811208806884e-01
-2.531780899971775023e-01
-2.518681334092005564e-01
-2.529796593619010325e-01
-2.531806128674344292e-01
-2.533587925655393924e-01
-2.535959224584061755e-01
-2.529671477236595800e-01
-2.510829760619750495e-01
-2.538951870528042276e-01
-2.487082918116093333e-01
-2.542590199578594334e-01
-2.530786860972145669e-01
-2.529549211435193068e-01
-2.476556812335529434e-01
-2.540814449933791463e-01
-2.510499926647269953e-01
-2.516069550980959413e-01
-2.532875439926537964e-01
-2.500737924467646422e-01
-2.531196312291783546e-01
-2.533755785540399708e-01
-2.545840380812303683e-01
-2.534825016976513523e-01
-2.545274020681282945e-01
-2.522904812819120046e-01
-2.538573608579250962e-01
-2.538031356189800469e-01
-2.530430025811238881e-01
-2.529960091570270797e-01
-2.521576762730650123e-01
-2.522929303109719967e-01
-2.533407757290547790e-01
-2.522086139900612811e-01
-2.539654011054298666e-01
-2.497179214297859662e-01
-2.529988789857560150e-01
-2.520053092614911172e-01
-2.545553496349825529e-01
-2.521079532865154738e-01
-2.534450275647229800e-01
-2.531787433887209282e-01
-2.509914450337602521e-01
-2.505223177364790388e-01
-2.525210691531561968e-01
-2.519778709916244974e-01
-2.549686628573504255e-01
-2.540144406991475812e-01
-2.513368491650576075e-01
-2.537777358448247700e-01
-2.528093904157462934e-01
-2.535168084479743067e-01
-2.535497871961186478e-01
-2.530730408111445673e-01
-2.538956525054943958e-01
-2.537851563324712290e-01
-2.544479362438308856e-01
-2.524243572235491118e-01
-2.533082806132158082e-01
-2.540827995500675729e-01
-2.534533719268702856e-01
-2.532829619346319006e-01
-2.529155276103480787e-01
-2.536079999746291280e-01
-2.545541146884138239e-01
-2.537042498369643795e-01
-2.523352126337258250e-01
-2.541633066829065424e-01
-2.541528368414593952e-01
-2.535664710691160062e-01
-2.529740580050773291e-01
-2.549230701527657184e-01
-2.554584900073920695e-01
-2.540418567463149091e-01
-2.538408616352237912e-01
-2.520551987171837371e-01
-2.541502139079188094e-01
-2.547592750192504418e-01
-2.533620388439875581e-01
-2.527190170466392938e-01
-2.519222578393133793e-01
-2.515709497131499717e-01
-2.531764676727643604e-01
-2.539422962752277413e-01
-2.519482632543655898e-01
-2.529528146687909929e-01
-2.538913591944437220e-01
-2.519224936372433943e-01
-2.517713475334533157e-01
-2.520320484923936344e-01
-2.543461054230760632e-01
-2.528411192911781402e-01
-2.533649779467770924e-01
-2.526551326377363127e-01
-2.524726581803432568e-01
-2.536156180309310226e-01
-2.549523378570652810e-01
-2.537301927622468978e-01
-2.523785520137012406e-01
-2.527339087332916567e-01
-2.551622787536690362e-01
-2.550490124069734188e-01
-2.537375847335802126e-01
-2.544046731039290021e-01
-2.528200501360803876e-01
-2.521274082333451183e-01
-2.512389913431158917e-01
-2.536177589993111603e-01
-2.542960470419605712e-01
-2.529921407830222346e-01
-2.533723260730656457e-01
-2.540289306415286497e-01
-2.519436045707889038e-01
-2.529221580877064057e-01
-2.548611005129864937e-01
-2.547664366022680538e-01
-2.545292787135515211e-01
-2.541407368638365361e-01
-2.533531010622142032e-01
-2.533574134493825070e-01
-2.533316168506561383e-01
-2.537698628482012997e-01
-2.514831123769595833e-01
-2.523684126231002800e-01
-2.525451341252249460e-01
-2.520159317707343360e-01
-2.498907546206997898e-01
-2.537025604365105158e-01
-2.537617962001613159e-01
-2.539837740657480691e-01
-2.508056483945233506e-01
-2.524440695456119377e-01
-2.522514048911116968e-01
-2.539915987494208993e-01
-2.530733789343282969e-01
-2.538938302524742507e-01
-2.521918813692264894e-01
-2.520533208628086275e-01
-2.502598734194315111e-01
-2.537690098271246919e-01
-2.535877557517512426e-01
-2.535312687027892475e-01
-2.534579612870044851e-01
-2.555297118158535996e-01
-2.539316703096829997e-01
-2.552913018634599962e-01
-2.524055530482722798e-01
-2.539556983579097094e-01
-2.521374239833595321e-01
-2.535758526995531281e-01
-2.529673602211286454e-01
-2.533938773991509796e-01
-2.519671056589619651e-01
-2.533030354233097303e-01
-2.548338598315892378e-01
-2.536639056809329995e-01
-2.530243548338116377e-01
-2.527647460563989257e-01
-2.532425412199091341e-01
-2.532056867604349781e-01
-2.538525634142832499e-01
-2.525936307126587788e-01
-2.536280472051830603e-01
-2.538816697688705548e-01
-2.544759843626934748e-01
-2.535954226043438120e-01
-2.495599399455702416e-01
-2.528703140023393359e-01
-2.539275975866692736e-01
-2.545821640616277026e-01
-2.526275834851780533e-01
-2.535538918785008033e-01
-2.539649916279505537e-01
-2.527766560286138775e-01
-2.531842119850494788e-01
-2.530661080446082178e-01
-2.539233393421074236e-01
-2.543172683309092852e-01
-2.542447041456844525e-01
-2.530954040890775469e-01
-2.523903532408973138e-01
-2.534805431160438438e-01
-2.540389737999279030e-01
-2.526261356691114068e-01
-2.548645047812144737e-01
-2.540854132373628893e-01
-2.531785554458927390e-01
-2.545008825323755719e-01
-2.541902519678913008e-01
-2.511674829555003985e-01
-2.532757057062537953e-01
-2.533630861910169396e-01
-2.522537688422903379e-01
-2.536863776568007434e-01
-2.535067107857767454e-01
-2.520135418062270372e-01
-2.536000262313140019e-01
-2.534664697933806665e-01
-2.537070987813394018e-01
-2.539214859286378911e-01
-2.540178798243419300e-01
-2.537886006531621663e-01
-2.528501938989459186e-01
-2.520232010203110051e-01
-2.530232856963444132e-01
-2.535327378536113008e-01
-2.537042405070050188e-01
-2.538016215555366495e-01
-2.535096297683229749e-01
-2.541104927882269493e-01
-2.529707147453915672e-01
-2.538427527019154750e-01
-2.540893592898085807e-01
-2.548225791718629063e-01
-2.540380434093289508e-01
-2.534650050516132347e-01
-2.544138245591144876e-01
-2.531825702125760635e-01
-2.535952813198115718e-01
-2.540646574709012895e-01
-2.528593431591713014e-01
-2.534284308889874771e-01
-2.537950519482383149e-01
-2.531533050903234106e-01
-2.541103054898087854e-01
-2.542181302562708800e-01
-2.544426782808625331e-01
-2.533419874366116820e-01
-2.531440978790915897e-01
-2.537109203550469427e-01
-2.524710288936939939e-01
-2.524320550503762473e-01
-2.540582581391896966e-01
-2.534167423276748599e-01
-2.537826409849684994e-01
-2.538722186136848635e-01
-2.523053893888527743e-01
-2.538133067176686075e-01
-2.543944768253794675e-01
-2.543363171418094315e-01
-2.542974135244572831e-01
-2.550507808862239600e-01
-2.528288123875894744e-01
-2.521405984372276365e-01
-2.538196448707632502e-01
-2.511933057002960212e-01
-2.535104933397668847e-01
-2.537672225528753711e-01
-2.515723820695574542e-01
-2.531524991534188640e-01
-2.526293692190698659e-01
-2.542142230034403205e-01
-2.520205605373128099e-01
-2.537951257672234062e-01
-2.531908845451764090e-01
-2.537585581782060284e-01
-2.532199109702176765e-01
-2.533493125607211294e-01
-2.537781398829266899e-01
-2.533990858272061608e-01
-2.539623815879472613e-01
-2.545880141510084016e-01
-2.506829719085273966e-01
-2.534033293798212405e-01
-2.532226734185725747e-01
-2.535128279404716412e-01
-2.527665837418421324e-01
-2.542415952607219309e-01
-2.536264893137425425e-01
-2.525358035423737046e-01
-2.510377221584165208e-01
-2.519135033004520907e-01
-2.525120232618002780e-01
-2.523086109198459104e-01
-2.543408214901184961e-01
-2.541603713735343106e-01
-2.539060326120419764e-01
-2.542178570560597040e-01
-2.537303325725566161e-01
-2.545608622462051662e-01
-2.528936480323861757e-01
-2.534450012179935707e-01
-2.529847349384726218e-01
-2.536482192373620825e-01
-2.531829712761871631e-01
-2.522637073549399145e-01
-2.536911699541100629e-01
-2.522074186328084888e-01
-2.480789542216810806e-01
-2.547731256753918982e-01
-2.507299392914934533e-01
-2.513900357355138282e-01
-2.530948582131600788e-01
-2.530137503169291868e-01
-2.537536860653827886e-01
-2.538262460766246842e-01
-2.530494637875039254e-01
-2.537744604745437726e-01
-2.538297986985448285e-01
-2.539368953300751297e-01
-2.545156864721574985e-01
-2.519643225005260279e-01
-2.533182441393925788e-01
-2.546671053725512168e-01
-2.523728680618119169e-01
-2.539909886053111632e-01
-2.530577411828938139e-01
-2.530457535134386649e-01
-2.536899728447650215e-01
-2.538626334276423147e-01
-2.528151978116674470e-01
-2.536303095883613579e-01
-2.541806697130319370e-01
-2.539462081734918386e-01
-2.535684210560834595e-01
-2.535334258768463522e-01
-2.543724956012128335e-01
-2.535771343686095691e-01
-2.546256373068779832e-01
-2.540939475598935071e-01
-2.534024013213593829e-01
-2.540899110493777258e-01
-2.539107021318664503e-01
-2.517496600077840374e-01
-2.530118830728973478e-01
-2.536526040771472923e-01
-2.551385482674934924e-01
-2.531286321433677822e-01
-2.513116115955229546e-01
-2.523376037326081067e-01
-2.532817023723203387e-01
-2.518920427151311037e-01
-2.533718231047308866e-01
-2.550193593393592639e-01
-2.543671815503366629e-01
-2.542188027439171716e-01
-2.532650257189435483e-01
-2.548557334867326829e-01
-2.535173049293944492e-01
-2.542131082351626881e-01
-2.529996485879666412e-01
-2.532925272894932522e-01
-2.499728274200466172e-01
-2.534025469269302611e-01
-2.536730466306506560e-01
-2.534130026836731164e-01
-2.521872591159308730e-01
-2.536106651474612228e-01
-2.536156732854886742e-01
-2.544839669486478884e-01
-2.550552242697631811e-01
-2.552820904540962221e-01
-2.543845257118001468e-01
-2.541839923737827522e-01
-2.537606689731622955e-01
-2.534170353865354830e-01
-2.527369972304252532e-01
-2.547319351964191236e-01
-2.550521396141314789e-01
-2.545041832538352811e-01
-2.539319817407246216e-01
-2.538344264974650710e-01
-2.532140410751786419e-01
-2.531877865729305066e-01
-2.512369978638726575e-01
-2.540249813992778716e-01
-2.519776291254169354e-01
-2.536268976129526509e-01
-2.549837408896437063e-01
-2.525234684133629282e-01
-2.540401681152367197e-01
-2.535467087187768254e-01
-2.536699565170653647e-01
-2.509914095019433189e-01
-2.536333467288430232e-01
-2.544286053074469867e-01
-2.522811409119257720e-01
-2.550489148870013767e-01
-2.541896634501775720e-01
-2.540960618715238373e-01
-2.528848779446821737e-01
-2.547039208998515547e-01
-2.543669627206638362e-01
-2.541045945854499832e-01
-2.546872341500279191e-01
-2.535017737754762246e-01
-2.547930804489882961e-01
-2.527910159699063852e-01
-2.545531583789832908e-01
-2.540123345267664146e-01
-2.535469659872865433e-01
-2.505613177611416553e-01
-2.531164547052002778e-01
-2.535026612241566002e-01
-2.539091535681347600e-01
-2.516053413121496218e-01
-2.539871949691920872e-01
-2.530594472395557570e-01
-2.529822743894641346e-01
-2.535513947778930133e-01
-2.538090971283197828e-01
-2.543519220038358286e-01
-2.533547175832209231e-01
-2.553241902345207981e-01
-2.538932890995863612e-01
-2.517596400813507107e-01
-2.532176706653171960e-01
-2.530495172080718946e-01
-2.548149283821524724e-01
-2.533992335541504493e-01
-2.539766776335243836e-01
-2.533125503788180577e-01
-2.540134574161654890e-01
-2.541241138502212116e-01
-2.541371312212352129e-01
-2.533106203378041599e-01
-2.546450492952352374e-01
-2.507672725632424937e-01
-2.545368845466934316e-01
-2.535851739406110306e-01
-2.516207057476688158e-01
-2.527582488392428051e-01
-2.530095348947049572e-01
-2.538643059207479902e-01
-2.491555936254112591e-01
-2.541353855454541733e-01
-2.531574911238016479e-01
-2.553158444651302816e-01
-2.546823659476951107e-01
-2.536538559846114316e-01
-2.532869313138245704e-01
-2.532084496875818269e-01
-2.533113038939930894e-01
-2.527000694060750341e-01
-2.517597975056081738e-01
-2.533117877651595018e-01
-2.536636127809369090e-01
-2.498849767404486277e-01
-2.540637194125153764e-01
-2.528378013249371614e-01
-2.523855492481882346e-01
-2.530392382735128232e-01
-2.536765796435435649e-01
-2.543205991593799342e-01
-2.543624478681753009e-01
-2.517978165820908831e-01
-2.538299808617870412e-01
-2.542183198810129552e-01
-2.533679780472187781e-01
-2.523069488926846238e-01
-2.538715301651794376e-01
-2.547757371421389694e-01
-2.547579937337606237e-01
-2.547201765249919037e-01
-2.545219267861011381e-01
-2.521389641585607966e-01
-2.549903702936794359e-01
-2.531192248869402750e-01
-2.518360408310338916e-01
-2.550513945752700962e-01
-2.530207894919963008e-01
-2.542824079848714502e-01
-2.535702934604012193e-01
-2.534216842839880357e-01
-2.546496417982168081e-01
-2.544748197960648994e-01
-2.548188613054170881e-01
-2.550120230951091194e-01
-2.548087400748864084e-01
-2.539300674380682299e-01
-2.544053745445533088e-01
-2.534404392994829003e-01
-2.541049863854391022e-01
-2.537337750980859785e-01
-2.540519149596285331e-01
-2.536209636078994856e-01
-2.529585611537307765e-01
-2.536586909414259017e-01
-2.543750986220736365e-01
-2.528115381868076827e-01
-2.542393840998320442e-01
-2.550066222614087441e-01
-2.527662990490392447e-01
-2.538337692455361339e-01
-2.540397930068964416e-01
-2.536508182811225698e-01
-2.543277200918927505e-01
-2.530761591838379676e-01
-2.540426537612935909e-01
-2.544715194516345980e-01
-2.531092155048383363e-01
-2.530332150734902474e-01
-2.539398928973760072e-01
-2.531006106036474135e-01
-2.539391363049601780e-01
-2.536786189646484946e-01
-2.544337290382157057e-01
-2.545811825463444311e-01
-2.527822990717122908e-01
-2.519205213145392364e-01
-2.550085660426498757e-01
-2.547683630501312857e-01
-2.531123662421910225e-01
-2.541372551432330429e-01
-2.543534009769621296e-01
-2.533655463549411846e-01
-2.536268082920337674e-01
-2.538356109189360277e-01
-2.535693508498678694e-01
-2.540504763799625310e-01
-2.548028670965186704e-01
-2.540824392339960380e-01
-2.515536916206657647e-01
-2.542488532833629966e-01
-2.540265953350091532e-01
-2.547061000508134554e-01
-2.559852857587962549e-01
-2.545049401476502382e-01
-2.557985395369379300e-01
-2.531066231277614431e-01
-2.535882319844256494e-01
-2.535894907235520246e-01
-2.544817565835572615e-01
-2.530164466402310408e-01
-2.522579800623701574e-01
-2.537428220134903545e-01
-2.532801353435813474e-01
-2.540765204918626341e-01
-2.530262387646514122e-01
-2.536253255683218466e-01
-2.526685275645401130e-01
-2.543962579986969730e-01
-2.544525499473896946e-01
-2.529949598388804843e-01
-2.541244109844587040e-01
-2.538196429375844110e-01
-2.535659952513834581e-01
-2.542280988389058471e-01
-2.545546512006313655e-01
-2.543101059946133446e-01
-2.532885845002612601e-01
-2.549614345972758267e-01
-2.550830935843454994e-01
-2.533475546135224854e-01
-2.541549414121631045e-01
-2.533189730350060564e-01
-2.538990357188109503e-01
-2.553207730676301246e-01
-2.548143976526708321e-01
-2.545138916113369176e-01
-2.547288263102303052e-01
-2.530442403713336064e-01
-2.547272696324502927e-01
-2.542092562680281498e-01
-2.533770699892665124e-01
-2.546638233105658622e-01
-2.525985021889680660e-01
-2.529412606220278747e-01
-2.539295813875824259e-01
-2.547716679682038854e-01
-2.530110973820740572e-01
-2.550661969197183798e-01
-2.540118903191203592e-01
-2.547014527211237667e-01
-2.538991516742367671e-01
-2.540734073341961441e-01
-2.537934547600348978e-01
-2.547122144392363063e-01
-2.546971535549626964e-01
-2.535475363427319162e-01
-2.526835749410490384e-01
-2.540524698495945644e-01
-2.536514878383731575e-01
-2.503171029876803955e-01
-2.543023665780129727e-01
-2.526570629787232569e-01
-2.544618885924304075e-01
-2.539448312314349088e-01
-2.537503961938436525e-01
-2.556953989123760818e-01
-2.536805988498049280e-01
-2.536105781126605230e-01
-2.549939104332235584e-01
-2.550328733364709555e-01
-2.522963915040440930e-01
-2.543756218073769948e-01
-2.532964603546298821e-01
-2.548244755898659841e-01
-2.556927250798525786e-01
-2.537075828702797797e-01
-2.531921303018742631e-01
-2.549689524255960849e-01
-2.542719799683674231e-01
-2.531690215393483934e-01
-2.551768826805144719e-01
-2.545490367131311160e-01
-2.540210808390463426e-01
-2.547690703934883394e-01
-2.547734155393878153e-01
-2.552765679012484745e-01
-2.538994365507548645e-01
-2.542270468148162266e-01
-2.550292014227652504e-01
-2.540439888997956253e-01
-2.545871066440096309e-01
-2.547099159437355986e-01
-2.548320111449942083e-01
-2.533734427287957502e-01
-2.538990215872892198e-01
-2.544538819292676002e-01
-2.537470583437036464e-01
-2.537620380219106075e-01
-2.541678898792938401e-01
-2.546432101056180786e-01
-2.540685746558789537e-01
-2.543334340016786266e-01
-2.543117148080847878e-01
-2.545617781488505593e-01
-2.519357619611344301e-01
-2.521166625286059282e-01
-2.549740489381089881e-01
-2.534001171235824024e-01
-2.552004475178224485e-01
-2.546821099424706469e-01
-2.545841166892471308e-01
-2.537113201217935377e-01
-2.543867007511320666e-01
-2.553479759160797724e-01
-2.542796166960912818e-01
-2.534859933195715564e-01
-2.546127546295011701e-01
-2.538139733733461023e-01
-2.538138306993608651e-01
-2.542502559544900786e-01
-2.547384722201473939e-01
-2.542166919455863816e-01
-2.538379598340231302e-01
-2.550539385521389812e-01
-2.546452554698564463e-01
-2.544750037311630519e-01
-2.552915794841172370e-01
-2.536844870833452892e-01
-2.539849110706052238e-01
-2.537098101529484118e-01
-2.545809540283662797e-01
-2.543801517225532938e-01
-2.546539201617478154e-01
-2.545517167042607443e-01
-2.535149703990283721e-01
-2.540529977251586580e-01
-2.537142439555450935e-01
-2.533049602793844834e-01
-2.539177168223331060e-01
-2.551949128714634529e-01
-2.527729206013260010e-01
-2.533432923729695974e-01
-2.531931510928759899e-01
-2.544222962885197559e-01
-2.540802853771481629e-01
-2.542410965292255520e-01
-2.544264065417100040e-01
-2.548077450407578159e-01
-2.544827587658813339e-01
-2.544354027565545184e-01
-2.531647188258260850e-01
-2.547460516378756701e-01
-2.535123308504033113e-01
-2.534608205135210346e-01
-2.545746489850168603e-01
-2.549468657218014744e-01
-2.544323079778312846e-01
-2.543704097247635465e-01
-2.551566688182145826e-01
-2.542176273971673006e-01
-2.548018272570650167e-01
-2.537871165104180204e-01
-2.550186969546126003e-01
-2.540724572933766856e-01
-2.552044903681660037e-01
-2.548142865561239256e-01
-2.542741614722086596e-01
-2.548559976161806628e-01
-2.547046556143893192e-01
-2.545814092592121880e-01
-2.551795638534540278e-01
-2.505308121082751027e-01
-2.550199152129046243e-01
-2.540555213603163942e-01
-2.545141856602761155e-01
-2.522600630174013925e-01
-2.540116399743024278e-01
-2.546081474004148193e-01
-2.545513975013045660e-01
-2.540321412864260386e-01
-2.525696927623136689e-01
-2.545536447061215179e-01
-2.553390510117973800e-01
-2.541896019511189486e-01
-2.547606745545892282e-01
-2.549337266870277952e-01
-2.547635777472742613e-01
-2.542604438972189129e-01
-2.539331011517564907e-01
-2.543785167130757086e-01
-2.546452277751812820e-01
-2.537161979877608498e-01
-2.529663814925208754e-01
-2.544714630934924449e-01
-2.527679685286473021e-01
-2.550966930878308392e-01
-2.549148691204215500e-01
-2.540740695290274465e-01
-2.551378952560630631e-01
-2.551001808404242954e-01
-2.539687193498049167e-01
-2.556351348478212993e-01
-2.543110787634635384e-01
-2.555404830690407580e-01
-2.551418442653078378e-01
-2.544377393825398292e-01
-2.538069457975490328e-01
-2.545115299655970609e-01
-2.550100297614839584e-01
-2.533045754154005236e-01
-2.544347714764585988e-01
-2.545342720924753666e-01
-2.553194545179252040e-01
-2.547118286378584617e-01
-2.552545083935909842e-01
-2.518828983281921619e-01
-2.534013579352647483e-01
-2.555328645138983390e-01
-2.551069398413114420e-01
-2.547355275570052369e-01
-2.541468471078299762e-01
-2.544055097548374444e-01
-2.551919165269088130e-01
-2.552972681315533454e-01
-2.545453826252896401e-01
-2.554760325472763549e-01
-2.545307785690374414e-01
-2.547306963398573987e-01
-2.544252274645871781e-01
-2.541466784229469145e-01
-2.541846954649433776e-01
-2.545553668854784735e-01
-2.550117216437902123e-01
-2.543617080491854532e-01
-2.531957495673295422e-01
-2.532250086260989796e-01
-2.540689953989960781e-01
-2.531751598646935220e-01
-2.528083198605108328e-01
-2.541553744827124151e-01
-2.549055963838022243e-01
-2.545111710951939998e-01
-2.545147286867877612e-01
-2.548398410382231027e-01
-2.541980854615116248e-01
-2.551234199800614388e-01
-2.544847164747165991e-01
-2.539754613119503679e-01
-2.551689380044450117e-01
-2.548562550980944530e-01
-2.539198421303264785e-01
-2.541124951882080540e-01
-2.530768153178453161e-01
-2.540157775825720443e-01
-2.545862595107329374e-01
-2.540222524523928493e-01
-2.553754685773574340e-01
-2.546796626274739905e-01
-2.544423556899937378e-01
-2.563043185037059968e-01
-2.551439484007198555e-01
-2.548555108855137807e-01
-2.550693836043239626e-01
-2.537211690253354801e-01
-2.554333326075249322e-01
-2.548566826108720762e-01
-2.521920604925911857e-01
-2.541078510411049485e-01
-2.544557079678543277e-01
-2.554420286899177217e-01
-2.523881036530309374e-01
-2.554495551444702639e-01
-2.547279632525281667e-01
-2.552898745362413568e-01
-2.556259512297238690e-01
-2.548873561605895510e-01
-2.558771693721523244e-01
-2.546780895747235984e-01
-2.537607530432675618e-01
-2.536605493113376353e-01
-2.550042732420731983e-01
-2.547942542777443808e-01
-2.543855586184561868e-01
-2.549227988247796395e-01
-2.541499336813410892e-01
-2.549478473940765544e-01
-2.550877891000549735e-01
-2.538193234124980768e-01
-2.550896952359545944e-01
-2.548459311730429389e-01
-2.547311088125348011e-01
-2.537346981392625822e-01
-2.539536681305700760e-01
-2.550537374032578186e-01
-2.542712956000386937e-01
-2.549633381947297162e-01
-2.545683328695771963e-01
-2.541496889779908952e-01
-2.511464933610372818e-01
-2.546953770632133796e-01
-2.536360453304192242e-01
-2.551503290627840648e-01
-2.545576806412071513e-01
-2.541716644833508787e-01
-2.540836301394478469e-01
-2.533992345633930277e-01
-2.548221312758866541e-01
-2.551462952997567424e-01
-2.547738301034123132e-01
-2.534959592398376427e-01
-2.538772989294963978e-01
-2.538763419812599675e-01
-2.551240265370667837e-01
-2.551975328645926244e-01
-2.551632481605136116e-01
-2.544666736263336282e-01
-2.548940575099870598e-01
-2.557798310755245996e-01
-2.546158684680674411e-01
-2.552965865841637649e-01
-2.540670777009693682e-01
-2.547201342564496263e-01
-2.549079004383667524e-01
-2.555640221626485631e-01
-2.550405768223633629e-01
-2.546642900659499831e-01
-2.546739439704759911e-01
-2.534382358659269530e-01
-2.547749983298653875e-01
-2.540743061201564124e-01
-2.544718494421468469e-01
-2.541260903400491267e-01
-2.532773082766907047e-01
-2.549993881646189231e-01
-2.521386920779662977e-01
-2.530046585160959927e-01
-2.554028349618021609e-01
-2.552654716645706423e-01
-2.546234315184600083e-01
-2.554265193820187130e-01
-2.547654602214651232e-01
-2.546099185608977633e-01
-2.544298332333075341e-01
-2.551932408430946375e-01
-2.557184042432875115e-01
-2.544730553999172140e-01
-2.531897286802785030e-01
-2.529163643391230121e-01
-2.535286304247364453e-01
-2.522156202435433814e-01
-2.557906458662644322e-01
-2.534573008428796514e-01
-2.552423038302966685e-01
-2.528074597117294098e-01
-2.541153534102409961e-01
-2.538958257230124471e-01
-2.550828815586309584e-01
-2.546909219558743942e-01
-2.534202709089353744e-01
-2.545619404797317964e-01
-2.550119426179422999e-01
-2.554507240048375927e-01
-2.557420100783058814e-01
-2.558585242696077566e-01
-2.549152549170888293e-01
-2.546737320445109920e-01
-2.550851270561345085e-01
-2.551357068695612185e-01
-2.528063806031292104e-01
-2.556116210004892864e-01
-2.549599922652961981e-01
-2.553859170380334831e-01
-2.544157210413858783e-01
-2.563673151069079115e-01
-2.554231483084129506e-01
-2.551240866805069007e-01
-2.543783173133877251e-01
-2.555688394184329471e-01
-2.544799766627803828e-01
-2.545451729409264896e-01
-2.556117659152174482e-01
-2.547929908597167392e-01
-2.556151466781206305e-01
-2.544233789014289093e-01
-2.561213537278914654e-01
-2.546472300392843002e-01
-2.548909998644680597e-01
-2.549530288302903069e-01
-2.544877169090106195e-01
-2.555118930122118326e-01
-2.553920584842802599e-01
-2.546620377910572830e-01
-2.533031127072196687e-01
-2.546546841320039278e-01
-2.543507965514514302e-01
-2.542754967360654761e-01
-2.551062769844912870e-01
-2.535958578178575951e-01
-2.544394139098090091e-01
-2.556543181713774038e-01
-2.540291457616301041e-01
-2.556056582137944400e-01
-2.545556640457671271e-01
-2.553290642406874644e-01
-2.540323110248243754e-01
-2.538925525623611512e-01
-2.561965739402997100e-01
-2.562409036582850019e-01
-2.556380731665819361e-01
-2.509272351187358252e-01
-2.542583905105156306e-01
-2.546277009953238912e-01
-2.540314588702579091e-01
-2.554878775376198674e-01
-2.544326964292948912e-01
-2.540571936384895535e-01
-2.543332133169366460e-01
-2.542128097237790763e-01
-2.550377519848163743e-01
-2.547471599138497189e-01
-2.555425013714021087e-01
-2.533679695588119674e-01
-2.559996476525635556e-01
-2.549941828491059104e-01
-2.545364959961504137e-01
-2.544939740737701683e-01
-2.547727690307747261e-01
-2.546943186752169686e-01
-2.542236754492619433e-01
-2.529117646134758091e-01
-2.557313116363806316e-01
-2.550557517842090283e-01
-2.551657427695214198e-01
-2.548289873065887612e-01
-2.554766756770595060e-01
-2.541682507629125509e-01
-2.547788597672981381e-01
-2.553025863547290220e-01
-2.544048948561639656e-01
-2.553752673573609910e-01
-2.538208594769585935e-01
-2.550038426268020353e-01
-2.551007863995388147e-01
-2.542932212680030224e-01
-2.549288110240670036e-01
-2.555579766494933125e-01
-2.550251066181084547e-01
-2.546482467188820320e-01
-2.560062408051051452e-01
-2.539946291317204952e-01
-2.533811860912608682e-01
-2.555983571035854718e-01
-2.547748032443561406e-01
-2.542774760089578923e-01
-2.544289296156748703e-01
-2.507234972411739315e-01
-2.556182536753612289e-01
-2.546929022807663534e-01
-2.549718523441081297e-01
-2.551871464974462822e-01
-2.544688717681305445e-01
-2.556139726338155227e-01
-2.543387443372707168e-01
-2.541806816466441465e-01
-2.556875510809646923e-01
-2.555015148583208995e-01
-2.556782092995898426e-01
-2.551749428320277957e-01
-2.556531449918973409e-01
-2.551518916181433894e-01
-2.541025323800220614e-01
-2.550500210518177879e-01
-2.557233086116069698e-01
-2.544986934577417870e-01
-2.541380521219765432e-01
-2.535520035856252408e-01
-2.541686406391978625e-01
-2.513867797161413176e-01
-2.551686234706182499e-01
-2.556430326009845877e-01
-2.553893640489621752e-01
-2.558231646801585879e-01
-2.518307715571302396e-01
-2.530746119179682063e-01
-2.543953228991346904e-01
-2.554007455195030918e-01
-2.543753593588262696e-01
-2.557308768235913576e-01
-2.541332329363318876e-01
-2.554188600510312601e-01
-2.530566437007562564e-01
-2.538847680875930268e-01
-2.554525177901161292e-01
-2.536776192827348564e-01
-2.557052809808295080e-01
-2.546723614247952683e-01
-2.534439518024959592e-01
-2.543286962784575000e-01
-2.542208528488915098e-01
-2.544201918185272082e-01
-2.556565084217669037e-01
-2.539629600572311796e-01
-2.544502349058332391e-01
-2.542895321576640333e-01
-2.553346133477286117e-01
-2.545362413857431561e-01
-2.551920951410827088e-01
-2.534718000449682207e-01
-2.502467719360319531e-01
-2.552591630072610362e-01
-2.532058833016140320e-01
-2.544464545321281634e-01
-2.539054035534525355e-01
-2.535755842901324386e-01
-2.547843732484331158e-01
-2.546388876859106420e-01
-2.560310368993714558e-01
-2.531265984016606851e-01
-2.538113339579819994e-01
-2.550098512067546230e-01
-2.556967033817388324e-01
-2.557353995692249748e-01
-2.546837357922141498e-01
-2.546442509175518842e-01
-2.526923813318928680e-01
-2.553298073576584226e-01
-2.534045675738458292e-01
-2.558031978443010002e-01
-2.551125074934510462e-01
-2.560535194523830271e-01
-2.550536724002786526e-01
-2.557749608242673167e-01
-2.544202420838574397e-01
-2.546946675982035835e-01
-2.549292454325898793e-01
-2.551007947163229095e-01
-2.537435734371885077e-01
-2.548338471023025575e-01
-2.547462235846880696e-01
-2.551913421454568009e-01
-2.556086155670245219e-01
-2.553586697417742912e-01
-2.558197299362895971e-01
-2.548033599548152339e-01
-2.548189811174380592e-01
-2.549261709905371043e-01
-2.547214952646995045e-01
-2.546033382595087602e-01
-2.545314519047010560e-01
-2.548875295495748317e-01
-2.562204761154378563e-01
-2.543052758304418237e-01
-2.558070796021678639e-01
-2.545237770376437281e-01
-2.557650994337210548e-01
-2.554655429035018743e-01
-2.546490724939889372e-01
-2.560971959890827043e-01
-2.565271943984528957e-01
-2.545691024893492194e-01
-2.559070356320454764e-01
-2.549377876507299967e-01
-2.553528905650172542e-01
-2.554500746059684135e-01
-2.547482734809990434e-01
-2.554410727296131389e-01
-2.561978889219341804e-01
-2.541544922570109222e-01
-2.558267218819856303e-01
-2.543541294146245968e-01
-2.536072016968141662e-01
-2.559900673378789349e-01
-2.556409577819144796e-01
-2.554980948514570804e-01
-2.547351808451437383e-01
-2.552590185549895585e-01
-2.561592132699123114e-01
-2.548992777328671910e-01
-2.551026487665735143e-01
-2.555344735753993790e-01
-2.560360333621556905e-01
-2.555414295609645392e-01
-2.557749816141023369e-01
-2.545134944213056638e-01
-2.546992613631432478e-01
-2.557711122756959332e-01
-2.559506366075168793e-01
-2.548703432531817525e-01
-2.558054334048068812e-01
-2.551151682763136974e-01
-2.550795077910769648e-01
-2.549300241016854707e-01
-2.554515664235424977e-01
-2.562891818196467164e-01
-2.549220906770790496e-01
-2.565274648011129366e-01
-2.552314390053623816e-01
-2.562655336051704591e-01
-2.548410063063843434e-01
-2.546228348921247830e-01
-2.540003790999153521e-01
-2.550914800154086559e-01
-2.540181754068477349e-01
-2.543048579528719433e-01
-2.555520216764435304e-01
-2.560722831497282970e-01
-2.557666081476305253e-01
-2.555982824627541783e-01
-2.544489772935806804e-01
-2.552164904909632881e-01
-2.553179317816806071e-01
-2.541871429147675721e-01
-2.544544227227888977e-01
-2.553512114889405771e-01
-2.556640225489492102e-01
-2.554172321464569517e-01
-2.540234299475884749e-01
-2.543545290165171169e-01
-2.563720104635196506e-01
-2.552429959255863579e-01
-2.567953427609670491e-01
-2.559575086628290697e-01
-2.562755422521653115e-01
-2.552029532799145461e-01
-2.553122640804323940e-01
-2.556471573873106973e-01
-2.555038576007879758e-01
-2.547427727991155577e-01
-2.561018786331819563e-01
-2.559917852077985834e-01
-2.560338180932176799e-01
-2.557014931634462584e-01
-2.559144204142195789e-01
-2.546987995475025190e-01
-2.558130506950798688e-01
-2.554899856831453486e-01
-2.523160188321834085e-01
-2.560078233101389378e-01
-2.560033449363165459e-01
-2.562889633991026761e-01
-2.554176021662498686e-01
-2.559662184451070299e-01
-2.551283899539322220e-01
-2.559252668997429314e-01
-2.547425207412365444e-01
-2.552561487288963482e-01
-2.549209539992394191e-01
-2.540212244234392180e-01
-2.552345888040116750e-01
-2.541600804019177873e-01
-2.556450654599867756e-01
-2.556179570640067511e-01
-2.555596173451265551e-01
-2.564417799816535171e-01
-2.552282372864158044e-01
-2.557500779308674588e-01
-2.557877032857624466e-01
-2.560291376023409726e-01
-2.553834005784543226e-01
-2.557065852732220423e-01
-2.548849133076432349e-01
-2.554642340886464358e-01
-2.543284647287941680e-01
-2.546442088740508702e-01
-2.557084808209091342e-01
-2.552791780148338519e-01
-2.550429967272903053e-01
-2.553382681745199334e-01
-2.544212134004055215e-01
-2.555091384059930970e-01
-2.549698078668741208e-01
-2.563792402972130402e-01
-2.538727494297506881e-01
-2.552441802539589522e-01
-2.551060217305360367e-01
-2.548093885265887426e-01
-2.553544819235212815e-01
-2.553901527049599052e-01
-2.532125770194979530e-01
-2.560265624714357369e-01
-2.553316495547628961e-01
-2.557449111354766491e-01
-2.564002084653216329e-01
-2.560197890275899835e-01
-2.545042101094360243e-01
-2.542649889535057439e-01
-2.554370790266221602e-01
-2.554622751566650862e-01
-2.557676720624880717e-01
-2.552859728485601942e-01
-2.565391393753950755e-01
-2.563122278601827619e-01
-2.555178634206234367e-01
-2.529739723069665547e-01
-2.537973154817095289e-01
-2.551743892839525851e-01
-2.556589019559385445e-01
-2.556056003284004619e-01
-2.555256729569950758e-01
-2.553987861993931019e-01
-2.559031696509344034e-01
-2.557874888291643556e-01
-2.538028896803287138e-01
-2.547478673146538197e-01
-2.550417732906835044e-01
-2.567024211815175927e-01
-2.557029720389816241e-01
-2.551304857329684261e-01
-2.561304386946172684e-01
-2.553243681464438808e-01
-2.550464998365905012e-01
-2.561060711625519071e-01
-2.563052460479134376e-01
-2.566735189382929327e-01
-2.549989646784964759e-01
-2.552216803734423389e-01
-2.546758402236290464e-01
-2.556757229359546968e-01
-2.558171286758512686e-01
-2.561952450329823550e-01
-2.549975855596093854e-01
-2.548646365692736060e-01
-2.560875463460201007e-01
-2.559078182187134454e-01
-2.562376537818111255e-01
-2.540189681104760289e-01
-2.560632580229680877e-01
-2.563637594179123957e-01
-2.558169595225923132e-01
-2.545327584622889550e-01
-2.559058142934993452e-01
-2.555490708550987589e-01
-2.563942260090900094e-01
-2.552601793080523374e-01
-2.548095717173878838e-01
-2.549410559975180401e-01
-2.556317923027681682e-01
-2.548992689819098434e-01
-2.563295014855818121e-01
-2.555891504447191376e-01
-2.554364491401294179e-01
-2.557146819602154619e-01
-2.556410224283667265e-01
-2.554266367409113725e-01
-2.563155523101341426e-01
-2.550730461667317650e-01
-2.553315648653348147e-01
-2.548087951776286109e-01
-2.565909177443282951e-01
-2.552017033737142837e-01
-2.536563289926793141e-01
-2.558213305119374503e-01
-2.558224690772324950e-01
-2.548673204629436362e-01
-2.555997979146487076e-01
-2.561479195574047907e-01
-2.551366303669572733e-01
-2.561633576643203569e-01
-2.542571617381708116e-01
-2.549422011243111519e-01
-2.558496143084044716e-01
-2.551915071458090711e-01
-2.547003418853471257e-01
-2.540740663082339812e-01
-2.556691594035207515e-01
-2.548861971933950032e-01
-2.550327182902558110e-01
-2.561343568283290795e-01
-2.558692395173696732e-01
-2.559889533123232974e-01
-2.541882712492060103e-01
-2.568705840818328312e-01
-2.559747792268709521e-01
-2.553726335031889505e-01
-2.551864114184780874e-01
-2.551074474911619316e-01
-2.566354087834481490e-01
-2.553555789852982039e-01
-2.564382815165341389e-01
-2.561151088292970557e-01
-2.562314320987199023e-01
-2.558097732653558665e-01
-2.554049511337514455e-01
-2.547141873058748618e-01
-2.557560109551348937e-01
-2.560928954203869345e-01
-2.546012905220507716e-01
-2.553854008718600688e-01
-2.553470976797748704e-01
-2.552820062367689435e-01
-2.559257660200962570e-01
-2.561021557953455097e-01
-2.556947350641483596e-01
-2.549521020973646857e-01
-2.561360175774868297e-01
-2.557714181370390749e-01
-2.557856670414889733e-01
-2.562875855860062280e-01
-2.558362051151701899e-01
-2.556219334360662621e-01
-2.556275749023992350e-01
-2.547853190178659410e-01
-2.559728634702024275e-01
-2.555386257155208840e-01
-2.556891283531818604e-01
-2.562419218348263583e-01
-2.557069767006689420e-01
-2.562295081611880021e-01
-2.549781763945875857e-01
-2.559816382947405766e-01
-2.551583109075337141e-01
-2.545734909524148271e-01
-2.555725104807682890e-01
-2.548253894879285442e-01
-2.552145711705778308e-01
-2.556253374459493410e-01
-2.559946478377288503e-01
-2.558257439464612926e-01
-2.549363580858030609e-01
-2.551223669039709985e-01
-2.558928411344930098e-01
-2.562915613852508323e-01
-2.557737267321857910e-01
-2.556422176592853535e-01
-2.546052218839725545e-01
-2.551608751686573751e-01
-2.549463185302052182e-01
-2.555943126254411335e-01
-2.562335367837467737e-01
-2.558539739755570364e-01
-2.550466804600642345e-01
-2.551599501872401365e-01
-2.554361998830549374e-01
-2.554269444812983791e-01
-2.553086650482845332e-01
-2.566474744351385229e-01
-2.560011801932065012e-01
-2.565603867836482310e-01
-2.569936729371290474e-01
-2.555076843519771823e-01
-2.564949560630727654e-01
-2.564584371478934033e-01
-2.564282403538796218e-01
-2.562989426255264935e-01
-2.562696162531199473e-01
-2.542395248363323867e-01
-2.565522724979767966e-01
-2.551834682555641498e-01
-2.555505992542432825e-01
-2.535815024421278485e-01
-2.557739741909855202e-01
-2.569237442271747884e-01
-2.559490872350355106e-01
-2.559087574720170788e-01
-2.563053378408375882e-01
-2.552494285456675116e-01
-2.552776794003151495e-01
-2.552648371231893143e-01
-2.562797811634388578e-01
-2.561232824786947027e-01
-2.554519753418787453e-01
-2.557129220613525988e-01
-2.555259724244215991e-01
-2.560823802304642571e-01
-2.555931334508565467e-01
-2.561039616468877567e-01
-2.561770545404773447e-01
-2.548455169821226551e-01
-2.560052088504094492e-01
-2.570028072984199552e-01
-2.558437591676903100e-01
-2.566399121304543951e-01
-2.564801343516693866e-01
-2.554229455535591553e-01
-2.559726557982850426e-01
-2.561873345409609870e-01
-2.564981023439368291e-01
-2.565854237265986493e-01
-2.558431793814588961e-01
-2.550741846209597097e-01
-2.560522280560885156e-01
-2.555417554419436299e-01
-2.561356662404548623e-01
-2.549478300574842815e-01
-2.552599159059950051e-01
-2.558583829628576778e-01
-2.564425462980538528e-01
-2.568416201614777128e-01
-2.556789082772348842e-01
-2.559260837550976775e-01
-2.556134922039621782e-01
-2.545160705043484906e-01
-2.555218978635588889e-01
-2.566181501685139699e-01
-2.554400081975513048e-01
-2.559709952751254569e-01
-2.555415371007409564e-01
-2.568913031108832068e-01
-2.564968101208749962e-01
-2.554675436494885932e-01
-2.546089931399042605e-01
-2.558860810185793477e-01
-2.549902008455720570e-01
-2.562736254019202797e-01
-2.546652367397077565e-01
-2.561053403998160283e-01
-2.556728551494522050e-01
-2.564967923267093552e-01
-2.562664955072129214e-01
-2.554180118962646739e-01
-2.561213920946828204e-01
-2.547979104059107103e-01
-2.561837590883727089e-01
-2.548331026494519147e-01
-2.562896854499571719e-01
-2.551215334721737560e-01
-2.554752689424165668e-01
-2.558039602483776487e-01
-2.558112411414145693e-01
-2.541409858587628245e-01
-2.552186556298400855e-01
-2.560815573350102015e-01
-2.558049586001209241e-01
-2.564495502016777007e-01
-2.564605272567911376e-01
-2.557649877439146513e-01
-2.554684118869446352e-01
-2.558952156339723283e-01
-2.553448758991558876e-01
-2.550613047585587045e-01
-2.555133723208089513e-01
-2.559962540305716350e-01
-2.556218889907633796e-01
-2.564369960980432683e-01
-2.556710174082658660e-01
-2.549873259447396623e-01
-2.553593366412604260e-01
-2.560596750147418055e-01
-2.565283495609024800e-01
-2.553148551115517750e-01
-2.569146057170107467e-01
-2.570151360932153017e-01
-2.558850556140351284e-01
-2.549772537048445309e-01
-2.554512235826351119e-01
-2.569740277942125228e-01
-2.558429791297395783e-01
-2.566821841604226551e-01
-2.563787160793150055e-01
-2.545427726756689935e-01
-2.565912548439347463e-01
-2.552956597689124973e-01
-2.564878741329676415e-01
-2.553272085035380723e-01
-2.561312021739318712e-01
-2.554413380256821409e-01
-2.562979596959119033e-01
-2.564947906780884468e-01
-2.556837757706775238e-01
-2.565396876332428633e-01
-2.551458991265836418e-01
-2.560762177509423587e-01
-2.564125574284253917e-01
-2.553848996127678905e-01
-2.564546903514907106e-01
-2.557246480157092661e-01
-2.561877091350500679e-01
-2.571007503788251825e-01
-2.556062079983351110e-01
-2.553623628222591591e-01
-2.548873417994095281e-01
-2.560565484445433970e-01
-2.545039544252977737e-01
-2.565666510880642570e-01
-2.556188342474204900e-01
-2.560326632921285928e-01
-2.567532634821887427e-01
-2.556525928762009570e-01
-2.549053867000138363e-01
-2.556884770873612545e-01
-2.560586772705926162e-01
-2.559912316784652142e-01
-2.555226229057463994e-01
-2.562368848364128815e-01
-2.564234789849162977e-01
-2.549205333510816129e-01
-2.562701666336955619e-01
-2.562163714726893304e-01
-2.560773449360503329e-01
-2.557369943055934902e-01
-2.565637239863122199e-01
-2.551955113861805180e-01
-2.559653278034799140e-01
-2.541018134281632368e-01
-2.554380571193408112e-01
-2.562854441419689655e-01
-2.559545699208302105e-01
-2.552042101056026802e-01
-2.560984768522518995e-01
-2.554764637222994850e-01
-2.563356774000574156e-01
-2.562537661793651833e-01
-2.550545058159444101e-01
-2.565355327334870594e-01
-2.557035932302702541e-01
-2.562629683921601731e-01
-2.573448865170896438e-01
-2.563635301827680291e-01
-2.553441014992829938e-01
-2.558118634504302213e-01
-2.560555507138926878e-01
-2.561046036480529309e-01
-2.566842672711934781e-01
-2.572552520848245261e-01
-2.547060785496111368e-01
-2.569099185925169393e-01
-2.558894166611729304e-01
-2.561555310385806861e-01
-2.562848798330492617e-01
-2.564975914553800918e-01
-2.562005779806608707e-01
-2.553479354595257766e-01
-2.560049055005821916e-01
-2.565534524249263315e-01
-2.547464512959126681e-01
-2.560304163144933032e-01
-2.558015287321541154e-01
-2.558543361160743879e-01
-2.569610824931552462e-01
-2.565916121713143760e-01
-2.560661479706200505e-01
-2.563225162919802735e-01
-2.570035184172613230e-01
-2.565489994570157029e-01
-2.547546288104119983e-01
-2.554250985966811660e-01
-2.558462482281627648e-01
-2.559466111870606908e-01
-2.559559493329313096e-01
-2.550207010629030879e-01
-2.561397643160688853e-01
-2.569910311353710841e-01
-2.561985929933000561e-01
-2.546392543146707155e-01
-2.548488721113881250e-01
-2.560651053074589623e-01
-2.565012652410687544e-01
-2.572353376190601448e-01
-2.565271790469408897e-01
-2.548541913791488311e-01
-2.550473158880269819e-01
-2.566435332242818501e-01
-2.564867618788013170e-01
-2.562354069000505885e-01
-2.555877252883450579e-01
-2.564914729568703589e-01
-2.556784111169756457e-01
-2.553924708334369131e-01
-2.570410795073645449e-01
-2.566083935332996169e-01
-2.553614222753349816e-01
-2.553130435587179226e-01
-2.555635480598553166e-01
-2.560093557644100293e-01
-2.564101712064006389e-01
-2.554139851878619027e-01
-2.546685900096102850e-01
-2.564350092785117052e-01
-2.566103198166885258e-01
-2.552737704145223718e-01
-2.561285297331998279e-01
-2.561682226691852082e-01
-2.553172990522307728e-01
-2.561763097743700590e-01
-2.557350594790373521e-01
-2.561692440611637034e-01
-2.559212372295230908e-01
-2.558469338940808080e-01
-2.567623863652949145e-01
-2.554345457790082596e-01
-2.563531424349011489e-01
-2.570961295434374683e-01
-2.565075606157851684e-01
-2.555091527033177545e-01
-2.558671211771090803e-01
-2.563015032057432974e-01
-2.557604501305505429e-01
-2.555326875612938253e-01
-2.566520922694557338e-01
-2.555354613475146475e-01
-2.574325816731395378e-01
-2.562452094335578301e-01
-2.561101509733317294e-01
-2.565374981258684572e-01
-2.571765880435512575e-01
-2.571707376092663977e-01
-2.558210119018943240e-01
-2.556435977989486297e-01
-2.575953427090494907e-01
-2.564195884616379262e-01
-2.563712276548064661e-01
-2.556170084142111998e-01
-2.562415202364135558e-01
-2.562072828386692258e-01
-2.565713801155840024e-01
-2.552434437689050095e-01
-2.562829216912108077e-01
-2.547187635434649544e-01
-2.563009322006029600e-01
-2.561217167981258980e-01
-2.560165479120727894e-01
-2.566088847514869653e-01
-2.560752665410925277e-01
-2.558228247781518250e-01
-2.554229189384838450e-01
-2.547568568576161763e-01
-2.556066533620708348e-01
-2.548692920058490130e-01
-2.557324553308875648e-01
-2.561472195249121508e-01
-2.558500241378754425e-01
-2.568037669840511072e-01
-2.570891669864497353e-01
-2.562724229697955214e-01
-2.563732872804861396e-01
-2.565165656351023338e-01
-2.569434219889960569e-01
-2.569348138707486240e-01
-2.561987934613080276e-01
-2.565743725401057884e-01
-2.568967630698600346e-01
-2.560048787442761875e-01
-2.569672426142415311e-01
-2.568553134747772471e-01
-2.566055423692553683e-01
-2.561406697972113400e-01
-2.568237991482351656e-01
-2.564282056081475525e-01
-2.563207686115737127e-01
-2.556018771428996139e-01
-2.560957004722042019e-01
-2.558511451026070915e-01
-2.555362051895616604e-01
-2.557336258375185745e-01
-2.558989018998636400e-01
-2.563234427395123527e-01
-2.564670318777217961e-01
-2.556373755657312952e-01
-2.567804574632714942e-01
-2.557424348864609787e-01
-2.565075645063827348e-01
-2.556001627155156108e-01
-2.562170915700576757e-01
-2.566483341507980187e-01
-2.558081415766768063e-01
-2.562263652012539694e-01
-2.570968470250736826e-01
-2.566204600250701073e-01
-2.568285880217406891e-01
-2.556398232152582439e-01
-2.554858873138581843e-01
-2.557723857026731329e-01
-2.563369369233223782e-01
-2.557012365530226816e-01
-2.567310411251086943e-01
-2.559385376677220103e-01
-2.555057352934033132e-01
-2.561267097428069905e-01
-2.554073264116415443e-01
-2.554034303978880427e-01
-2.552664793104900132e-01
-2.563056424425582125e-01
-2.553518644848500330e-01
-2.560492753861246529e-01
-2.562924809342744248e-01
-2.561433478296271105e-01
-2.555989721139087512e-01
-2.562502366716534197e-01
-2.558572208142716464e-01
-2.560649290071553286e-01
-2.565491261577023674e-01
-2.557331740775031226e-01
-2.563894579820289454e-01
-2.566053101519097379e-01
-2.554350254026270806e-01
-2.563898840959573655e-01
-2.569619081812699601e-01
-2.561304389771774104e-01
-2.563482628655194828e-01
-2.558320260073659314e-01
-2.555900269908366051e-01
-2.559408040286790809e-01
-2.558472519324672678e-01
-2.555441637555230794e-01
-2.560929682565519783e-01
-2.560108764138513959e-01
-2.550885433007678005e-01
-2.556826074009083127e-01
-2.563890138745864578e-01
-2.568293179197765341e-01
-2.539142474391278270e-01
-2.568337149495535376e-01
-2.551578749983891559e-01
-2.565683684789498709e-01
-2.564961757158632505e-01
-2.554622953733183266e-01
-2.563309634233253975e-01
-2.556704725850686977e-01
-2.548065069342988487e-01
-2.560231309990835258e-01
-2.558936695841249054e-01
-2.558611996045008774e-01
-2.559633083741308934e-01
-2.555533952187246660e-01
-2.563932145250692463e-01
-2.556512392071104700e-01
-2.567553509301300774e-01
-2.561246208572628413e-01
-2.567187607990454312e-01
-2.559211313915482067e-01
-2.558696287668332237e-01
-2.559360437762502327e-01
-2.563689886106756410e-01
-2.566423041095789448e-01
-2.556761354773755546e-01
-2.559130264081167505e-01
-2.567378773872853737e-01
-2.555881871928981641e-01
-2.557020367632091840e-01
-2.568451378561706910e-01
-2.561413594622791168e-01
-2.565927367579576845e-01
-2.554591133198110819e-01
-2.545108484547839445e-01
-2.551627881797788877e-01
-2.559925928326020061e-01
-2.571008539585091790e-01
-2.558591455601574305e-01
-2.565477905997723407e-01
-2.560699700775747045e-01
-2.552347168937791899e-01
-2.554314975228101914e-01
-2.560830137091745229e-01
-2.559779183408014136e-01
-2.554423926829133551e-01
-2.570356955258523146e-01
-2.564931785240540663e-01
-2.559455210206684761e-01
-2.558010135065355573e-01
-2.566273506830197282e-01
-2.561295286287387230e-01
-2.568973613396083877e-01
-2.565584806104041493e-01
-2.555560072114168024e-01
-2.555267947652881122e-01
-2.557378836187199078e-01
-2.563777947739592222e-01
-2.558608250345046353e-01
-2.562573183199474691e-01
-2.558184400726969954e-01
-2.561530945551507843e-01
-2.548129530574544388e-01
-2.566979676974368574e-01
-2.563413295198064823e-01
-2.555024221503031101e-01
-2.550458406719247617e-01
-2.554506678743186376e-01
-2.560231109521277637e-01
-2.563810221475212314e-01
-2.556743706583701758e-01
-2.552358870945840574e-01
-2.566822016141882545e-01
-2.563267710077574701e-01
-2.563700598628147476e-01
-2.564877057406363958e-01
-2.573372175185828503e-01
-2.569831906645497210e-01
-2.559494381738141033e-01
-2.569499299819362204e-01
-2.569435187864680947e-01
-2.555451489349175320e-01
-2.566556127793825914e-01
-2.562941217099558577e-01
-2.552763679396415353e-01
-2.554343037536971339e-01
-2.560320686514597210e-01
-2.554756330183022284e-01
-2.543601066031521141e-01
-2.552243188144479591e-01
-2.568321910135232256e-01
-2.565399640126292957e-01
-2.567781062982283369e-01
-2.564102085002101239e-01
-2.559502010097887137e-01
-2.559657494883952333e-01
-2.554650403084591792e-01
-2.562026501176140059e-01
-2.565945260380227411e-01
-2.562587241665452709e-01
-2.562841651270734711e-01
-2.551485471656378956e-01
-2.560065105115130191e-01
-2.565819349100718072e-01
-2.549499547690094459e-01
-2.555955856049511032e-01
-2.567117380081254674e-01
-2.564705944521045167e-01
-2.555897225264156525e-01
-2.564843016347025939e-01
-2.556438079831316879e-01
-2.576922519789081600e-01
-2.564340921034504728e-01
-2.557612428741154464e-01
-2.560152989812220503e-01
-2.559932014435039593e-01
-2.563472881109401524e-01
-2.567657915261626345e-01
-2.556941031843005807e-01
-2.561406170207383703e-01
-2.562555018946672813e-01
-2.560293206705191449e-01
-2.568758364424038598e-01
-2.555054766651749243e-01
-2.566758451887490300e-01
-2.553719555925401119e-01
-2.565940733589866518e-01
-2.561102766360754401e-01
-2.559051619296036639e-01
-2.573487391048320250e-01
-2.559365489040184571e-01
-2.561417850165041976e-01
-2.564284213449398164e-01
-2.567804187715599373e-01
-2.567023417904295002e-01
-2.546888963501507397e-01
-2.556657714493132394e-01
-2.568356251725940620e-01
-2.567750350226165046e-01
-2.559773489345828490e-01
-2.553490676333815546e-01
-2.565972252364018269e-01
-2.562647493083917705e-01
-2.559080064841780522e-01
-2.562662740639365389e-01
-2.553585597159719889e-01
-2.566762694443931458e-01
-2.574112472663433460e-01
-2.564999334588594082e-01
-2.555667968283517055e-01
-2.565957848233261229e-01
-2.559238377745726711e-01
-2.549134956974941080e-01
-2.563582390192540861e-01
-2.566128867938659575e-01
-2.556512104771277438e-01
-2.562837016328280426e-01
-2.564288862172623418e-01
-2.562589698979186315e-01
-2.558152882040276022e-01
-2.554509626669828615e-01
-2.563995320295519020e-01
-2.571465380013195912e-01
-2.566115299423017415e-01
-2.570014561026485178e-01
-2.552331643557378960e-01
-2.552827382832684178e-01
-2.558778412329770213e-01
-2.570254597475892244e-01
-2.571289452616289939e-01
-2.562741368545424780e-01
-2.564185546292269136e-01
-2.562934291761774785e-01
-2.558662555750699785e-01
-2.560290139518742181e-01
-2.560083703358508878e-01
-2.567165678606100343e-01
-2.568786339699919985e-01
-2.558104334951878944e-01
-2.556764056158425946e-01
-2.568368834288259350e-01
-2.567238024429138177e-01
-2.562346454988660982e-01
-2.559277552268085509e-01
-2.548511577717493815e-01
-2.551571309620953576e-01
-2.567449753788486055e-01
-2.566798860307514807e-01
-2.559920021472596452e-01
-2.573389250226983949e-01
-2.567897590770272798e-01
-2.568915004351153830e-01
-2.557031154752048563e-01
-2.552112510247195876e-01
-2.548360764349047458e-01
-2.562219384446280390e-01
-2.563712043035739629e-01
-2.566598090600600846e-01
-2.548388504729973691e-01
-2.552683024030666381e-01
-2.573331683747208110e-01
-2.562496739831919834e-01
-2.563065687855728969e-01
-2.563003268481594543e-01
-2.557882318237151287e-01
-2.554317821025037794e-01
-2.559625323950003861e-01
-2.557400322747027110e-01
-2.557557018797334547e-01
-2.566133371269632701e-01
-2.561585541954863321e-01
-2.568589076865924747e-01
-2.573495812003301353e-01
-2.562720579614939376e-01
-2.569919070087456903e-01
-2.573291134809124747e-01
-2.554828842115027254e-01
-2.554620811076859788e-01
-2.552780823749090100e-01
-2.557998716400549100e-01
-2.552378156131609455e-01
-2.559675474515674676e-01
-2.567923108853564229e-01
-2.549203855372277894e-01
-2.572015277946070877e-01
-2.566623562768509670e-01
-2.555908869365358660e-01
-2.544896777790665587e-01
-2.555273743187445046e-01
-2.553719524067428748e-01
-2.568814829617130924e-01
-2.561094197299947361e-01
-2.559059507013880519e-01
-2.560033920453994027e-01
-2.565329820233585578e-01
-2.570711832755579462e-01
-2.553604407704997414e-01
-2.559936679049206187e-01
-2.557655595055268738e-01
-2.570638702015625165e-01
-2.565022368327373736e-01
-2.565973340814060588e-01
-2.573467986093824766e-01
-2.559057534036215942e-01
-2.561438223156870531e-01
-2.551709227448339390e-01
-2.557883296308905430e-01
-2.557935146946356819e-01
-2.571274171436014333e-01
-2.565342044206035399e-01
-2.561125489423536905e-01
-2.567300491273787344e-01
-2.561533314120205684e-01
-2.568798781265456133e-01
-2.568858143163404995e-01
-2.558583386364323697e-01
-2.554017215690781439e-01
-2.549221807303173049e-01
-2.564980870286727166e-01
-2.559220662177719152e-01
-2.569347981016674165e-01
-2.555369388075603432e-01
-2.568174522016409833e-01
-2.565621678945002038e-01
-2.569574498431315690e-01
-2.557878049865056624e-01
-2.555020523238576424e-01
-2.567179917534048172e-01
-2.560779549288285106e-01
-2.563126655870521242e-01
-2.569101143597601333e-01
-2.556459089106121185e-01
-2.558113436572102550e-01
-2.565760160048073946e-01
-2.568982067420865767e-01
-2.557913142755026681e-01
-2.574549355996977318e-01
-2.577930453097331820e-01
-2.553907623108275238e-01
-2.567574542328375231e-01
-2.566486674469702356e-01
-2.562032522020943337e-01
-2.555931361971239268e-01
-2.542597661024758038e-01
-2.544316807547159498e-01
-2.574611531819729349e-01
-2.557055545973706545e-01
-2.565052297234239886e-01
-2.557909769572500047e-01
-2.547639107540000669e-01
-2.565524093874523848e-01
-2.556738448354436422e-01
-2.559477157653163859e-01
-2.555239838664888907e-01
-2.572971289364712200e-01
-2.571973971827209438e-01
-2.567679335690005726e-01
-2.564609418348729464e-01
-2.557377905394907502e-01
-2.561338879873776841e-01
-2.560183595149197466e-01
-2.562567143525694702e-01
-2.571912014038999494e-01
-2.557118346052261737e-01
-2.567840652527208500e-01
-2.567502591046014193e-01
-2.570137893019123210e-01
-2.568211937258548239e-01
-2.550529854143604447e-01
-2.567922076607020987e-01
-2.565061069170569419e-01
-2.576888848746421989e-01
-2.559803602102652120e-01
-2.558022059045166885e-01
-2.573099917291918892e-01
-2.568278897146792361e-01
-2.558428678405795798e-01
-2.568685846176645415e-01
-2.569881295304133895e-01
-2.563613996658590244e-01
-2.575175402937910918e-01
-2.562433955169042266e-01
-2.569076489089079929e-01
-2.562020223959801113e-01
-2.560018996852939099e-01
-2.563069477278439590e-01
-2.560481955034647483e-01
-2.562620684169800711e-01
-2.560506359903223506e-01
-2.553413082035026482e-01
-2.574176405033777870e-01
-2.560331989690767251e-01
-2.576087772272795950e-01
-2.566577604733920048e-01
-2.567835363871553422e-01
-2.572439284056551867e-01
-2.558169223782292834e-01
-2.547984351602375908e-01
-2.565684705549021172e-01
-2.563397930910415456e-01
-2.569890130205789158e-01
-2.556966468586891472e-01
-2.562816470569846961e-01
-2.560034087379698398e-01
-2.568349389818651574e-01
-2.564669676346041927e-01
-2.567329599738153445e-01
-2.562139168195505246e-01
-2.555637807539270501e-01
-2.571084278842516446e-01
-2.550214877492407717e-01
-2.560136367593944251e-01
-2.571145523155794477e-01
-2.575925401404954296e-01
-2.567054514482824401e-01
-2.557247429941612582e-01
-2.560863412947838036e-01
-2.564165057658479574e-01
-2.564764840938197898e-01
-2.558581595535530662e-01
-2.562070097450617756e-01
-2.568547004760396990e-01
-2.557213890131403988e-01
-2.572380498764227363e-01
-2.569728716771027544e-01
-2.533578863924651481e-01
-2.565176563872098581e-01
-2.568514470545810724e-01
-2.556756709428776309e-01
-2.570770844587225712e-01
-2.561049256760389858e-01
-2.565138780240323046e-01
-2.566629523365577814e-01
-2.566110615488064739e-01
-2.561295335728082101e-01
-2.564033544585533897e-01
-2.569955466592370730e-01
-2.568140257741048371e-01
-2.575876118144687088e-01
-2.560603193464484617e-01
-2.563029645564446346e-01
-2.568030404026054869e-01
-2.570064380642346769e-01
-2.542818977635851185e-01
-2.553283658466382056e-01
-2.562143288086505266e-01
-2.562261275823509710e-01
-2.557993002934044746e-01
-2.555868847206150263e-01
-2.567719907326363460e-01
-2.560567433948724991e-01
-2.569162993417808405e-01
-2.561715892397437022e-01
-2.556758304222848666e-01
-2.561348629563392487e-01
-2.561205886250635388e-01
-2.559317709359285042e-01
-2.566876670046057685e-01
-2.569453022059914327e-01
-2.569664715885477957e-01
-2.567606219901540365e-01
-2.558576388063539264e-01
-2.562702286896428872e-01
-2.564646276049650231e-01
-2.567017138836326651e-01
-2.566232297554743025e-01
-2.564059253799144678e-01
-2.568288459997909445e-01
-2.569156718154663177e-01
-2.564353172710374107e-01
-2.560129244254849556e-01
-2.565214687959153639e-01
-2.565775812863902439e-01
-2.562897931338604662e-01
-2.575664295087098377e-01
-2.568937095944601179e-01
-2.556586740575657601e-01
-2.549471315620105427e-01
-2.574503877692406739e-01
-2.561697650216594457e-01
-2.559183592481478753e-01
-2.566130498589309639e-01
-2.556493352147593545e-01
-2.570242176410868495e-01
-2.568555491871900021e-01
-2.565058667789505420e-01
-2.555309674975892453e-01
-2.577359240767611581e-01
-2.553505112486157413e-01
-2.561340155048388856e-01
-2.544518425645632687e-01
-2.566174448681478037e-01
-2.568824404713496157e-01
-2.563985414407277119e-01
-2.566555257617033070e-01
-2.564544506697464810e-01
-2.574636852237915385e-01
-2.563548864848707032e-01
-2.569056502448177071e-01
-2.566106244765726796e-01
-2.570418219096333168e-01
-2.565085713933207834e-01
-2.568804972935710973e-01
-2.571943232417590597e-01
-2.566984013663982656e-01
-2.572009641010116754e-01
-2.572450198289119028e-01
-2.568265676765615346e-01
-2.570067314128126612e-01
-2.560300817775046922e-01
-2.573393552222853486e-01
-2.564580208491771263e-01
-2.560513526700458620e-01
-2.559385055441977808e-01
-2.564526992260510729e-01
-2.567060982499357324e-01
-2.562453044807546099e-01
-2.573919381329938805e-01
-2.569689629549040677e-01
-2.570104038096777122e-01
-2.568321430860733279e-01
-2.553996921094277561e-01
-2.568581658071061868e-01
-2.572870575721826758e-01
-2.549342044047735456e-01
-2.550996109293280911e-01
-2.544315889055580038e-01
-2.562478518459351262e-01
-2.571386021079341000e-01
-2.561655039202749840e-01
-2.575678034887396994e-01
-2.565277209193295715e-01
-2.567198845652597927e-01
-2.574628563986879337e-01
-2.568466082805491713e-01
-2.564856273418568700e-01
-2.546723560185651936e-01
-2.568417068410884241e-01
-2.585376338337075364e-01
-2.563630349827832333e-01
-2.571038934121904207e-01
-2.571025033019703199e-01
-2.562903366438413766e-01
-2.570625911622023141e-01
-2.560032795646050574e-01
-2.568320631223027228e-01
-2.554417901205652264e-01
-2.568608050839120138e-01
-2.570560643818199931e-01
-2.565349340430367331e-01
-2.557241493217739525e-01
-2.571146232643979346e-01
-2.569439237300354950e-01
-2.572640897298762996e-01
-2.565862004315422884e-01
-2.579181324508977857e-01
-2.559915312960426848e-01
-2.567123300786184892e-01
-2.570341728544305870e-01
-2.562675763335912071e-01
-2.565570812662479883e-01
-2.567038931225922305e-01
-2.568556173910959139e-01
-2.565532142213716171e-01
-2.560483103166389385e-01
-2.568366867590814451e-01
-2.556427909139172838e-01
-2.564706754863763094e-01
-2.565528437297812103e-01
-2.567735511134566773e-01
-2.579749772826572807e-01
-2.563796132081576085e-01
-2.560447134110260259e-01
-2.571553191366101609e-01
-2.564419773454977292e-01
-2.563750502391425323e-01
-2.567315651165953394e-01
-2.573219577088740051e-01
-2.566394966863950744e-01
-2.572606338081934729e-01
-2.566044445130561402e-01
-2.571423216266894851e-01
-2.570479372490462877e-01
-2.572583235588987716e-01
-2.566776062847686002e-01
-2.569413623821789061e-01
-2.550390225974105696e-01
-2.564315419619617176e-01
-2.565976011101490095e-01
-2.573090968956170399e-01
-2.574304707509423862e-01
-2.563146022234321642e-01
-2.570679900374878701e-01
-2.576721287022856188e-01
-2.574787534298546010e-01
-2.566248682939183956e-01
-2.570226151355782807e-01
-2.571183289568724772e-01
-2.561244716273459732e-01
-2.555029343099362027e-01
-2.569418666138109653e-01
-2.567249469540632822e-01
-2.566845524895364772e-01
-2.558950806263722844e-01
-2.568900873645186822e-01
-2.570054679521185936e-01
-2.562056327688495005e-01
-2.562389558112900811e-01
-2.566918981241431696e-01
-2.576409978257325761e-01
-2.570736126528002097e-01
-2.574098906924624508e-01
-2.568229185608452703e-01
-2.560204307854526129e-01
-2.575226648171903276e-01
-2.580170266506178200e-01
-2.554327494820153865e-01
-2.567071006596729488e-01
-2.568004815129994456e-01
-2.570912337737947251e-01
-2.565702084444675957e-01
-2.564048104253554006e-01
-2.574495007328898577e-01
-2.575373868686960388e-01
-2.566440610125221844e-01
-2.562937413256557440e-01
-2.562437512857448918e-01
-2.574837337853838060e-01
-2.571583690329830030e-01
-2.572532016978824054e-01
-2.569524874694498195e-01
-2.567204023671177393e-01
-2.559551973898508970e-01
-2.565542082526486856e-01
-2.566638095872788017e-01
-2.556956725561888577e-01
-2.572570277829426821e-01
-2.573214870236664731e-01
-2.577125619581794869e-01
-2.563435467690385883e-01
-2.570485132282013807e-01
-2.555484897200823169e-01
-2.559214111826679794e-01
-2.570087744737997171e-01
-2.571109210597187222e-01
-2.563527919364332885e-01
-2.565067276387789641e-01
-2.566190442022380225e-01
-2.571933122218969525e-01
-2.565174139827582356e-01
-2.563625621820857514e-01
-2.558597034629406242e-01
-2.575243659423989695e-01
-2.569114259062980077e-01
-2.561764653577550122e-01
-2.574414607905785579e-01
-2.565663546742270040e-01
-2.573223430316518012e-01
-2.568645379313264643e-01
-2.568757260517439134e-01
-2.564424105211557392e-01
-2.559965908128956080e-01
-2.563351241326242702e-01
-2.570130755489929419e-01
-2.568337484801239134e-01
-2.559481808787502088e-01
-2.567859493760465961e-01
-2.570039802098161852e-01
-2.569442643087885836e-01
-2.569954326337016148e-01
-2.558606807451535570e-01
-2.570699351343522787e-01
-2.535113418539216013e-01
-2.573107368229435310e-01
-2.570114666639771173e-01
-2.567044803544573095e-01
-2.560788225283564534e-01
-2.568295910871599697e-01
-2.566650146825464884e-01
-2.574883781445949094e-01
-2.579483203838585648e-01
-2.551732247678349386e-01
-2.564503232408484323e-01
-2.567634268679817588e-01
-2.566586092833320620e-01
-2.569353364037773590e-01
-2.566583772231323390e-01
-2.551994015516798053e-01
-2.572624088279915622e-01
-2.559613564198118252e-01
-2.575523649089067058e-01
-2.564354427625750166e-01
-2.570546807775622722e-01
-2.554761925280077950e-01
-2.561159129103003362e-01
-2.580801623985219950e-01
-2.551895800200001396e-01
-2.564408898649183643e-01
-2.565128209524566438e-01
-2.573861922497948096e-01
-2.568402800931879892e-01
-2.570868795806459106e-01
-2.575700100311777430e-01
-2.579489696148387079e-01
-2.571003800352758550e-01
-2.572144133643105568e-01
-2.562312746220571369e-01
-2.560078618727313904e-01
-2.573744678937975872e-01
-2.564703102795680145e-01
-2.576055553022258970e-01
-2.567129070531566915e-01
-2.569086050436797386e-01
-2.566545226575012162e-01
-2.563651247088531426e-01
-2.571673915923237130e-01
-2.565884455145348575e-01
-2.572727335761421652e-01
-2.570016057051356939e-01
-2.569001532855073600e-01
-2.562595108910496466e-01
-2.565345500271596357e-01
-2.553199980938464231e-01
-2.562924151266280370e-01
-2.563146401876285618e-01
-2.579520761905446657e-01
-2.564011651121018698e-01
-2.577322863652694029e-01
-2.567241716341569502e-01
-2.566546544121504625e-01
-2.562750631141478830e-01
-2.578327267052339944e-01
-2.556747879781457455e-01
-2.557545853069101982e-01
-2.565424972046633223e-01
-2.569242902897487801e-01
-2.567728434248207625e-01
-2.577418614188493606e-01
-2.568419407895282669e-01
-2.555207787363687477e-01
-2.570881711260759039e-01
-2.569084811567768911e-01
-2.565528992418918408e-01
-2.567654104700036188e-01
-2.578966655891144488e-01
-2.565519736495286973e-01
-2.567148767434044299e-01
-2.563123804813556283e-01
-2.556439780948134288e-01
-2.570537242875514106e-01
-2.564786283797346189e-01
-2.569828687631625086e-01
-2.579626975894284691e-01
-2.565747987314848655e-01
-2.560968621942586454e-01
-2.571150483054671088e-01
-2.572155979160912764e-01
-2.568995181317190180e-01
-2.571678302510538305e-01
-2.560395982410128557e-01
-2.578753411963619069e-01
-2.565849904307294094e-01
-2.567907929239310327e-01
-2.559325459477180820e-01
-2.566172851152198064e-01
-2.560556962736242337e-01
-2.568249035523369472e-01
-2.564580486141572746e-01
-2.572090501337370716e-01
-2.575805281056712248e-01
-2.573891764841539365e-01
-2.563441893098599711e-01
-2.569541335514865521e-01
-2.574138805130715135e-01
-2.567537378815031301e-01
-2.568254981064130305e-01
-2.575500239305748007e-01
-2.568555125316450138e-01
-2.561891242682576286e-01
-2.563274638106050052e-01
-2.558328745298644180e-01
-2.563903503786251759e-01
-2.572698033142163387e-01
-2.566099373839261233e-01
-2.555641555095201078e-01
-2.564958955062333623e-01
-2.566060061393791170e-01
-2.567717740849924102e-01
-2.572805190599023462e-01
-2.571276473020305264e-01
-2.565281525400325280e-01
-2.566920017343418126e-01
-2.578748112618501898e-01
-2.571157652842739894e-01
-2.567054333596723859e-01
-2.563843334669394514e-01
-2.570055872576574307e-01
-2.572827232658101981e-01
-2.557205683958133635e-01
-2.570879684707941260e-01
-2.573934643195079364e-01
-2.562519043183774659e-01
-2.565620332018955785e-01
-2.574023639820024467e-01
-2.570405616896014322e-01
-2.566264371526249533e-01
-2.569613319413506791e-01
-2.567931626411426582e-01
-2.569526636505956030e-01
-2.573751707046992854e-01
-2.566273989536386746e-01
-2.571204416389385461e-01
-2.574263091590597852e-01
-2.571789843725257874e-01
-2.572303722965316175e-01
-2.566430845762971424e-01
-2.581519407805401567e-01
-2.572731783036403819e-01
-2.562035839272411852e-01
-2.576183717596050582e-01
-2.570353320181006374e-01
-2.575682173747950165e-01
-2.573006639416121621e-01
-2.582461856503699971e-01
-2.574938084948412143e-01
-2.557948496447397524e-01
-2.572455869811091644e-01
-2.553567852490687407e-01
-2.567636633405744884e-01
-2.567038284662281900e-01
-2.576857525970941420e-01
-2.567356678776192558e-01
-2.573214887078129620e-01
-2.562130299398003297e-01
-2.563210172323232006e-01
-2.567384690779666578e-01
-2.564519624946262621e-01
-2.558924258075178648e-01
-2.562639685858722483e-01
-2.572991718789905957e-01
-2.566979960296202345e-01
-2.577109508364032187e-01
-2.575720261220195706e-01
-2.559420948280278219e-01
-2.570561328525263756e-01
-2.565882642645345157e-01
-2.570689081787589925e-01
-2.581411326745247647e-01
-2.566608068976630186e-01
-2.570284312784208436e-01
-2.577276542536965365e-01
-2.570508951158765876e-01
-2.572362619316977961e-01
-2.564813212324219549e-01
-2.567639244723287084e-01
-2.570051669015483986e-01
-2.572002424391726660e-01
-2.575727828098840488e-01
-2.572251571712843021e-01
-2.570983862188230828e-01
-2.569968113596601267e-01
-2.563293628019239212e-01
-2.559335583663751579e-01
-2.572596796492043758e-01
-2.569545450895627803e-01
-2.579074831601057549e-01
-2.572118796410057806e-01
-2.565847942511886859e-01
-2.576387370949436151e-01
-2.568784181054888927e-01
-2.574876309997605195e-01
-2.572404024465521077e-01
-2.570413984701185872e-01
-2.577103350105315327e-01
-2.572736589354037151e-01
-2.571111227794261600e-01
-2.567549680136995138e-01
-2.570470071702025128e-01
-2.570233460255370583e-01
-2.566177056555390967e-01
-2.569602367847424462e-01
-2.567542198361522088e-01
-2.570570766252919248e-01
-2.571256878166418569e-01
-2.575003864300988710e-01
-2.567583758360898472e-01
-2.578794005930016286e-01
-2.577062305741277815e-01
-2.568485924395790265e-01
-2.569048416976408844e-01
-2.562372491542485586e-01
-2.580476350366431859e-01
-2.568930059734474969e-01
-2.568643505664706117e-01
-2.579598852527136832e-01
-2.569275246633196952e-01
-2.571341256070555636e-01
-2.559478101642608250e-01
-2.566164952097910734e-01
-2.568595331993958064e-01
-2.567984673528680428e-01
-2.570330712226159831e-01
-2.570686445565776856e-01
-2.578254004423152224e-01
-2.568984762782174913e-01
-2.562129676877622497e-01
-2.566010558590710033e-01
-2.575167435374050573e-01
-2.576731534082454811e-01
-2.573356056827412197e-01
-2.572882822676149650e-01
-2.571652263030773655e-01
-2.568507372306934045e-01
-2.567277016120688704e-01
-2.563875746447808468e-01
-2.575675623934227665e-01
-2.568611164066395558e-01
-2.568953834053235297e-01
-2.564454223930859866e-01
-2.581453559008776155e-01
-2.573979147094336284e-01
-2.573298061113243329e-01
-2.577184883517843472e-01
-2.563958714044524689e-01
-2.563431942186501500e-01
-2.574551920818493600e-01
-2.581592215480439934e-01
-2.572852729954498985e-01
-2.575342999991607207e-01
-2.569010304620146790e-01
-2.569832265276101313e-01
-2.572795718594763636e-01
-2.578638723297808077e-01
-2.573816908847256224e-01
-2.567666919683656013e-01
-2.570296253052419266e-01
-2.571392201830745572e-01
-2.578376543839322466e-01
-2.574336007217936095e-01
-2.574787653853362612e-01
-2.570559503489723840e-01
-2.578817263930671122e-01
-2.570256767877629467e-01
-2.565594170399628227e-01
-2.575730658185201860e-01
-2.563393001682831018e-01
-2.575789338692292541e-01
-2.576342781054892783e-01
-2.564470159391876170e-01
-2.571095094268843750e-01
-2.580253531231836428e-01
-2.569091571655072737e-01
-2.568836818656951015e-01
-2.572893962595965145e-01
-2.562630571284840175e-01
-2.565555304085384569e-01
-2.573645736392579653e-01
-2.575656122141192217e-01
-2.560722730311733031e-01
-2.568870368211192967e-01
-2.566647058795298864e-01
-2.571469582468710047e-01
-2.577822051645958790e-01
-2.563825213072663534e-01
-2.574034981350210582e-01
-2.571454962608950012e-01
-2.561271300112402671e-01
-2.573387718268820845e-01
-2.585360185647363473e-01
-2.568206222959464324e-01
-2.571699457589181614e-01
-2.571744037548695516e-01
-2.573209648993670107e-01
-2.571410971605694318e-01
-2.575413708169823068e-01
-2.573323770802219412e-01
-2.567604398402944521e-01
-2.572638589116578167e-01
-2.568567704691682163e-01
-2.575629024399451183e-01
-2.559255030014157550e-01
-2.574102095998362927e-01
-2.568647098226183867e-01
-2.573250257609290270e-01
-2.565473606933945661e-01
-2.564391286878526799e-01
-2.563821436949740851e-01
-2.579012269723215955e-01
-2.580977501855549749e-01
-2.564074914736845234e-01
-2.582202160455407958e-01
-2.566017008471558891e-01
-2.574584380038977272e-01
-2.566699357814200000e-01
-2.581018972472771678e-01
-2.568195342259217973e-01
-2.577882469523340991e-01
-2.573501488253225888e-01
-2.575477544869751445e-01
-2.575685392417163544e-01
-2.558970867233321123e-01
-2.559055529608586510e-01
-2.568310369967472528e-01
-2.573602943343070715e-01
-2.570708009764655633e-01
-2.570097762427460131e-01
-2.568856145178127215e-01
-2.577384109042047955e-01
-2.576167801300375260e-01
-2.572432503275559057e-01
-2.572681731425664475e-01
-2.565492621088979464e-01
-2.569108764905381759e-01
-2.566342381605590250e-01
-2.570658877880390158e-01
-2.577328335423523242e-01
-2.570186280604876417e-01
-2.570214813501819351e-01
-2.570015547397898614e-01
-2.566504008080012222e-01
-2.576633603508030057e-01
-2.563762116320011386e-01
-2.573628325311582699e-01
-2.570028885787523087e-01
-2.572672131116955918e-01
-2.579565872247144842e-01
-2.576064216526792738e-01
-2.581509420532034360e-01
-2.572186288706150292e-01
-2.569535335473178694e-01
-2.563940302554115758e-01
-2.586896638202650367e-01
-2.571362883516694620e-01
-2.567580283447387091e-01
-2.578103146894770714e-01
-2.577454014873194477e-01
-2.572227395936381167e-01
-2.567251471855158118e-01
-2.564643532840217288e-01
-2.583464516460566296e-01
-2.566248379032958771e-01
-2.573067989531853117e-01
-2.572165397897938632e-01
-2.568120902661781835e-01
-2.572051057897938309e-01
-2.585244179766064687e-01
-2.577795195411032858e-01
-2.570368953172095239e-01
-2.578025959579510751e-01
-2.573368671244627981e-01
-2.573698235107831911e-01
-2.568221741687385373e-01
-2.572007943302606070e-01
-2.570904375930944674e-01
-2.573228774124708962e-01
-2.578736345253042628e-01
-2.573086084538394602e-01
-2.582898546028981612e-01
-2.576750520413225165e-01
-2.574618523055187125e-01
-2.568839357154705239e-01
-2.575017624462913601e-01
-2.562585825756218405e-01
-2.568736387264777266e-01
-2.569909598958673436e-01
-2.574150273522655685e-01
-2.566582460330557591e-01
-2.573851789562671688e-01
-2.571657491390179073e-01
-2.575942112341801371e-01
-2.576591078253662737e-01
-2.573573917957807655e-01
-2.579473440009356078e-01
-2.570183413502868386e-01
-2.569510732377438544e-01
-2.570836892651940930e-01
-2.569150660628902738e-01
-2.576699634936492345e-01
-2.568821837412267328e-01
-2.578849682875156701e-01
-2.565541956143578273e-01
-2.573752048109965718e-01
-2.582823305572537476e-01
-2.577052956849646970e-01
-2.574592532624015995e-01
-2.574497044234608234e-01
-2.575740230501393224e-01
-2.579412228185279932e-01
-2.573797400477575437e-01
-2.568861540697603418e-01
-2.573984682094584420e-01
-2.578931715422322357e-01
-2.568684048769143136e-01
-2.573704788232090701e-01
-2.577425185921585760e-01
-2.561898589200994336e-01
-2.581695735016573123e-01
-2.581533733558531440e-01
-2.581758280944689288e-01
-2.571329894091263224e-01
-2.574410376181701654e-01
-2.581018016944354732e-01
-2.575333900032508727e-01
-2.577094623729448974e-01
-2.571055685881167840e-01
-2.585315080747821459e-01
-2.569396878178606958e-01
-2.570087756568227855e-01
-2.569477707398012400e-01
-2.582881053640270763e-01
-2.570291960360404637e-01
-2.581231866199810154e-01
-2.574943861778294929e-01
-2.574416177544008311e-01
-2.572957877460118059e-01
-2.573392219875669795e-01
-2.580825330672438800e-01
-2.578089984501089615e-01
-2.577344407043659080e-01
-2.574029396804735081e-01
-2.573726198711093205e-01
-2.560909665527084100e-01
-2.578306991546131521e-01
-2.573792294969726169e-01
-2.573281302074525989e-01
-2.574930201427276799e-01
-2.574795902316304175e-01
-2.577259025837552731e-01
-2.578477805864808903e-01
-2.569975664653630920e-01
-2.576972425627894192e-01
-2.575876597444106131e-01
-2.572491510027066219e-01
-2.573602264859607969e-01
-2.575870776878091406e-01
-2.575562839267114823e-01
-2.576313160390921175e-01
-2.577958417964102966e-01
-2.571151852047774411e-01
-2.582551018774294493e-01
-2.562927882918002997e-01
-2.567949325932309956e-01
-2.571692768624325720e-01
-2.567190711363098732e-01
-2.574307299466323529e-01
-2.573362313828796988e-01
-2.580547100409515959e-01
-2.579699123928426152e-01
-2.579722461828931612e-01
-2.577545380030957234e-01
-2.573991882358354077e-01
-2.577233273703549710e-01
-2.573780192521794574e-01
-2.565905045078943902e-01
-2.565211062760626159e-01
-2.572056724036592690e-01
-2.583421954015050481e-01
-2.574085381847157628e-01
-2.581399596182327727e-01
-2.575326086483665788e-01
-2.560108929930915989e-01
-2.575684065837390846e-01
-2.573434856511808144e-01
-2.568697759553836280e-01
-2.573620794570358750e-01
-2.568161653767739305e-01
-2.576279743394481736e-01
-2.570983478451573934e-01
-2.580546794843380232e-01
-2.569709149722482766e-01
-2.577404960862550443e-01
-2.571565852512188721e-01
-2.577138087270690603e-01
-2.580785058709541557e-01
-2.583476226643386386e-01
-2.573390797043468292e-01
-2.574870638593538263e-01
-2.582155463088774416e-01
-2.577406331510630477e-01
-2.579017032476982885e-01
-2.581165403232587030e-01
-2.578018252611645189e-01
-2.563994366881905407e-01
-2.578526064230667880e-01
-2.573212431796385036e-01
-2.580548353512600590e-01
-2.573843144256227622e-01
-2.566971052879957194e-01
-2.573832127202297371e-01
-2.564514286982436664e-01
-2.579559990382489509e-01
-2.571911342301945180e-01
-2.580516199340613936e-01
-2.581108119092673792e-01
-2.580059427381318771e-01
-2.581383317049870119e-01
-2.579915928272742964e-01
-2.576474689726761524e-01
-2.579318720648534069e-01
-2.571366125567485228e-01
-2.577514107362758877e-01
-2.576569319630015453e-01
-2.579487890038082987e-01
-2.575012768441248268e-01
-2.579037577673048975e-01
-2.575974656816075736e-01
-2.574440017928720792e-01
-2.561948961138619807e-01
-2.569570798549211110e-01
-2.579138239214708306e-01
-2.576989443340401698e-01
-2.571131031304635939e-01
-2.583069952591139362e-01
-2.576832627244406426e-01
-2.580356955329120572e-01
-2.578117919413210890e-01
-2.576041418131152505e-01
-2.579379064266552612e-01
-2.580584634115239417e-01
-2.582903990240644210e-01
-2.576549396232848399e-01
-2.577654083835406174e-01
-2.570395349051740608e-01
-2.583014328970377194e-01
-2.578823699672322944e-01
-2.574142283171068080e-01
-2.571895719254008172e-01
-2.575155276060198117e-01
-2.582513081601419680e-01
-2.571570591903726832e-01
-2.573874918897377517e-01
-2.575336886598461050e-01
-2.577067911032980829e-01
-2.588007506476669439e-01
-2.575471549414440897e-01
-2.578397193384094344e-01
-2.586088620262218529e-01
-2.573240580103955399e-01
-2.578409743914510388e-01
-2.588047810837966201e-01
-2.567719335319664231e-01
-2.571698768577332928e-01
-2.582371113195747747e-01
-2.574118346244544941e-01
-2.569645035466696092e-01
-2.580527439576774662e-01
-2.582454924651239603e-01
-2.577189206446399150e-01
-2.568595093818939468e-01
-2.589654507634105429e-01
-2.573989856305811119e-01
-2.567084010918623815e-01
-2.577051268008291873e-01
-2.578750460523911436e-01
-2.560883391362671069e-01
-2.578405435656046518e-01
-2.572712627466572921e-01
-2.574487873287619188e-01
-2.576048877347578703e-01
-2.569597181051330725e-01
-2.576671257583932340e-01
-2.580157676180667714e-01
-2.575833276366114588e-01
-2.584908932230444711e-01
-2.578922052715632574e-01
-2.570641889212900710e-01
-2.570911510201456252e-01
-2.581639582647756725e-01
-2.569587220575846875e-01
-2.584414800086196617e-01
-2.585960919895748944e-01
-2.569236409703486435e-01
-2.575775159355059851e-01
-2.574285714420652682e-01
-2.569215818997361289e-01
-2.579303226532144722e-01
-2.579291921866790349e-01
-2.577255744904382029e-01
-2.576596552177771726e-01
-2.575371085108562053e-01
-2.587744885763414993e-01
-2.568800849071724013e-01
-2.579448937729282854e-01
-2.580372661847614713e-01
-2.569644295025435010e-01
-2.568310166176610565e-01
-2.559606604943337471e-01
-2.574539074952897910e-01
-2.574755123474242180e-01
-2.579516660826399743e-01
-2.588726158336974170e-01
-2.574040950007299711e-01
-2.572832081515881164e-01
-2.578164882199273089e-01
-2.576753751757764332e-01
-2.585407456889589062e-01
-2.578608635958796191e-01
-2.571852207537319579e-01
-2.578007927395799537e-01
-2.569768533567973745e-01
-2.575191315333319464e-01
-2.576999305255448514e-01
-2.581085627329595122e-01
-2.583856451607805527e-01
-2.582896423962248167e-01
-2.571413527330805859e-01
-2.574869278801116268e-01
-2.573914641715662754e-01
-2.572399903991183234e-01
-2.571750173206396872e-01
-2.575645094409086955e-01
-2.581994663961712511e-01
-2.584898623743538404e-01
-2.570347460687090746e-01
-2.580491719144366036e-01
-2.569768096181926365e-01
-2.573871477497611804e-01
-2.579589276336372583e-01
-2.578359661105302791e-01
-2.570768865464062580e-01
-2.579596948669652390e-01
-2.578920201443787863e-01
-2.576623497224375670e-01
-2.583899335391351970e-01
-2.579768361459489068e-01
-2.576248828875299934e-01
-2.576072666144496037e-01
-2.578774688235535573e-01
-2.577635270678797497e-01
-2.580429943041228635e-01
-2.573598355479733146e-01
-2.566644926077294997e-01
-2.571916555360874712e-01
-2.582477774645006163e-01
-2.576313233247474743e-01
-2.562789899669976612e-01
-2.576732377278522779e-01
-2.583356466488114234e-01
-2.566610900482547142e-01
-2.578308519551735234e-01
-2.571915947179342354e-01
-2.568279167269325036e-01
-2.578415591594253042e-01
-2.582647438285994856e-01
-2.571644398638090467e-01
-2.583591596081429298e-01
-2.579346288669197573e-01
-2.577330809373007958e-01
-2.575972106604916267e-01
-2.575003300266002770e-01
-2.581066226212277992e-01
-2.582563386293196261e-01
-2.579367153294748749e-01
-2.582203424381381840e-01
-2.581273214524955617e-01
-2.574375127718958045e-01
-2.583145268069497180e-01
-2.579499589878571641e-01
-2.577269602829268536e-01
-2.573017403609466069e-01
-2.572428205009929525e-01
-2.576511280786995539e-01
-2.575969892483470081e-01
-2.578051644115865737e-01
-2.569985370074383546e-01
-2.580701416604107568e-01
-2.585976916930048386e-01
-2.575307645479580354e-01
-2.580670969563736428e-01
-2.579997303687641685e-01
-2.573217509222454069e-01
-2.570623619996478815e-01
-2.579793272614946398e-01
-2.570364191670454490e-01
-2.581015311301552706e-01
-2.580156810686132229e-01
-2.578182407260838360e-01
-2.579284164129633794e-01
-2.579782778002060462e-01
-2.579740927764155867e-01
-2.582573608686236644e-01
-2.575128233273190070e-01
-2.582588229726540119e-01
-2.575170468381239863e-01
-2.584705291459779009e-01
-2.562294845399425425e-01
-2.582067151457104193e-01
-2.584134821014420491e-01
-2.573206040252483118e-01
-2.574453243513996070e-01
-2.581714795096690662e-01
-2.580935078378742698e-01
-2.578035420973318059e-01
-2.577296959999496595e-01
-2.578000498499655180e-01
-2.579668498330879856e-01
-2.578713334652755762e-01
-2.569568193023203384e-01
-2.564195764491834506e-01
-2.571870021532535744e-01
-2.578458049738932556e-01
-2.589720344269449415e-01
-2.577775405942352438e-01
-2.571369601959238582e-01
-2.583416131212212252e-01
-2.573065449821878015e-01
-2.581698158228903917e-01
-2.573094924253507276e-01
-2.569674131034593856e-01
-2.587469768378042878e-01
-2.570326208534669532e-01
-2.569001846186045324e-01
-2.574477133592021350e-01
-2.574230007943610343e-01
-2.570997225455284307e-01
-2.572132088574384245e-01
-2.576101319907117548e-01
-2.576393050203387713e-01
-2.579516361829499727e-01
-2.582559625580681528e-01
-2.570733021781033134e-01
-2.579778589685022827e-01
-2.579237337358323834e-01
-2.576570821653808574e-01
-2.582539824100665293e-01
-2.583729788678801320e-01
-2.576579014306470405e-01
-2.582928551597916678e-01
-2.575622785430163875e-01
-2.575523486373598736e-01
-2.577075845822308087e-01
-2.582803493686082197e-01
-2.587211947578553217e-01
-2.586502420291998394e-01
-2.584062562752942882e-01
-2.571242284938936584e-01
-2.572605011935495400e-01
-2.584905712274023215e-01
-2.573841540078060652e-01
-2.579423933343686914e-01
-2.578713754144026371e-01
-2.581932923733477048e-01
-2.583136116661826631e-01
-2.577527141319218007e-01
-2.571486788333448015e-01
-2.572507637092447674e-01
-2.580535711237045282e-01
-2.568292881404176109e-01
-2.575997032619508631e-01
-2.578236613690916834e-01
-2.583553867673029081e-01
-2.577896311246252736e-01
-2.582030784296355796e-01
-2.581046906946762309e-01
-2.566666296334095265e-01
-2.571734504951905254e-01
-2.571390296131787490e-01
-2.573880472691851828e-01
-2.589634808408735611e-01
-2.570459525497327258e-01
-2.577227594027003410e-01
-2.559413596532347235e-01
-2.584881407447164881e-01
-2.586035289914766500e-01
-2.582156831326689050e-01
-2.580970630058400106e-01
-2.565482097112934401e-01
-2.584308334301171350e-01
-2.571358678202216308e-01
-2.588746345696850693e-01
-2.584956871170799864e-01
-2.582624508743820435e-01
-2.583729514980098729e-01
-2.569441764779252790e-01
-2.584561305574100687e-01
-2.576802813599542441e-01
-2.587142079109147064e-01
-2.580900598251403277e-01
-2.582258618133770334e-01
-2.581122909405727528e-01
-2.581156087830953072e-01
-2.569326384901068905e-01
-2.585422568613615080e-01
-2.580386347979681805e-01
-2.577515320189079917e-01
-2.566445400388197018e-01
-2.581254784112367306e-01
-2.582696483683927235e-01
-2.586358676865117556e-01
-2.579578447760599302e-01
-2.569477666008088690e-01
-2.585339482631640595e-01
-2.585701409419510766e-01
-2.578216506123134910e-01
-2.575490475327208428e-01
-2.572498491694268363e-01
-2.582867659956756268e-01
-2.574438627372706567e-01
-2.582618525573801005e-01
-2.578411010037833240e-01
-2.577026317958396873e-01
-2.578937914117622188e-01
-2.573702713608014281e-01
-2.584652185152088166e-01
-2.580642482137432414e-01
-2.576910585285551725e-01
-2.583166907486916242e-01
-2.579416627524767081e-01
-2.581232535254562865e-01
-2.567971153240987681e-01
-2.574519040340822462e-01
-2.578859372796278304e-01
-2.574558937853523299e-01
-2.574916974022751215e-01
-2.582369843942666221e-01
-2.586884460303492950e-01
-2.581992087673664060e-01
-2.575434521214617356e-01
-2.571671791750891889e-01
-2.582205137939085904e-01
-2.575799989030816417e-01
-2.571540920408061370e-01
-2.580444795158701177e-01
-2.578286143396806840e-01
-2.572147809544276797e-01
-2.573060496141133524e-01
-2.582740545551060474e-01
-2.586690153979781526e-01
-2.587316796311606715e-01
-2.585438631226196771e-01
-2.579416948252782338e-01
-2.581300631548745783e-01
-2.583440543885196505e-01
-2.579342539208963059e-01
-2.578354119949910483e-01
-2.585949130665521345e-01
-2.574009843472817582e-01
-2.584287742351518147e-01
-2.574609711298544990e-01
-2.581151637696088574e-01
-2.579814254961872999e-01
-2.578160389848258571e-01
-2.581775442749007499e-01
-2.577211269719082432e-01
-2.578606836574400818e-01
-2.579776678254381284e-01
-2.582885174546152851e-01
-2.581734236454514275e-01
-2.581571895347682388e-01
-2.574670941905046750e-01
-2.582435686370737615e-01
-2.587308850345464428e-01
-2.585516755101869291e-01
-2.581905641608871482e-01
-2.581964039427843693e-01
-2.577604324108480061e-01
-2.577012089366694236e-01
-2.583191726781072228e-01
-2.584120958587852734e-01
-2.578536452059009276e-01
-2.578026599618369330e-01
-2.573913670816534993e-01
-2.579795891290676546e-01
-2.578620305132389712e-01
-2.583785729881064031e-01
-2.578053298128939463e-01
-2.578001418007144774e-01
-2.583610897128948425e-01
-2.567781967741500360e-01
-2.574839782503877128e-01
-2.572923214916939538e-01
-2.587793330336176090e-01
-2.572916782863798879e-01
-2.577935082874385220e-01
-2.579341497475938771e-01
-2.568288735019353952e-01
-2.583781448742289433e-01
-2.581795496278528890e-01
-2.576137321729027319e-01
-2.563709735958880076e-01
-2.583546954899816339e-01
-2.567426756988743786e-01
-2.582152344189383997e-01
-2.576906010110774359e-01
-2.574986562781073629e-01
-2.587504038061953504e-01
-2.582971239037869515e-01
-2.582012915938604047e-01
-2.578361674730340614e-01
-2.584204080720532981e-01
-2.581167971526426852e-01
-2.572514142287035122e-01
-2.587695605585509373e-01
-2.576357811078306415e-01
-2.583049848207218946e-01
-2.581839923686175542e-01
-2.591905618329781169e-01
-2.581681104265919902e-01
-2.573193794965902281e-01
-2.583859221849358900e-01
-2.584923786216308250e-01
-2.582070816263781210e-01
-2.581538085660705639e-01
-2.584846905383081928e-01
-2.582902554697337205e-01
-2.570363181614279124e-01
-2.575605707675557854e-01
-2.581623278509334596e-01
-2.580062006402167318e-01
-2.581348647960942100e-01
-2.583823749949865634e-01
-2.583828535324171893e-01
-2.577393548077741015e-01
-2.582968099473352264e-01
-2.583067915133426262e-01
-2.580141149315475224e-01
-2.588864099353682113e-01
-2.583647837474836173e-01
-2.583817254718830392e-01
-2.581362047270493454e-01
-2.575038440557707586e-01
-2.576491477307057409e-01
-2.579966910989477946e-01
-2.590459937140615621e-01
-2.586607338089075836e-01
-2.581305575097709304e-01
-2.589468961920539658e-01
-2.576009399798890875e-01
-2.587114984392070993e-01
-2.581819894146544225e-01
-2.585076511782974928e-01
-2.580615700768865706e-01
-2.579698395708252545e-01
-2.583110095686491081e-01
-2.579432430797712339e-01
-2.572334455725238667e-01
-2.586093998065562838e-01
-2.576450071022159394e-01
-2.571892927238695892e-01
-2.580968386490647415e-01
-2.573611001554405031e-01
-2.567622657377353068e-01
-2.582139947890323417e-01
-2.585004065139660523e-01
-2.583026600766007430e-01
-2.584682484000100922e-01
-2.594943419295317466e-01
-2.579955811685989975e-01
-2.573590303405546287e-01
-2.586797938890574855e-01
-2.581242926209802446e-01
-2.573831563582458237e-01
-2.583653518747737743e-01
-2.576981048006860009e-01
-2.582894316186306050e-01
-2.576830873269125854e-01
-2.588740919980500044e-01
-2.586566813359344463e-01
-2.578628385668047529e-01
-2.589446577061941812e-01
-2.580092533330829996e-01
-2.582572781828441633e-01
-2.581537323986798360e-01
-2.584185143347138558e-01
-2.587773815862031146e-01
-2.583744573902659880e-01
-2.576780598591507099e-01
-2.592654515463646558e-01
-2.585150668939765750e-01
-2.575400738099085096e-01
-2.582709670449523376e-01
-2.583794995433209007e-01
-2.582401178172865630e-01
-2.586215365346968276e-01
-2.596076840306976719e-01
-2.576635080255734178e-01
-2.581489358109489429e-01
-2.587320296886345128e-01
-2.579158701430441791e-01
-2.584427727545042797e-01
-2.582412048941170046e-01
-2.581123853679685998e-01
-2.582387936678366969e-01
-2.588962593999168948e-01
-2.575369760852687651e-01
-2.574220125716118468e-01
-2.585627516789444358e-01
-2.577216148273395180e-01
-2.584341089616349896e-01
-2.585748941652637467e-01
-2.582715960799268351e-01
-2.584114389517457311e-01
-2.586072769407695149e-01
-2.585273894835830033e-01
-2.585653626096126589e-01
-2.583481264144296130e-01
-2.579317583058725050e-01
-2.571644925950434812e-01
-2.580416002643497464e-01
-2.584259706632261455e-01
-2.589799867997942817e-01
-2.579165409072231019e-01
-2.578858450153621584e-01
-2.590117281568830032e-01
-2.580732797446563254e-01
-2.573424273092478343e-01
-2.580623154818944553e-01
-2.585797095390709455e-01
-2.585174726040253557e-01
-2.582014420749658146e-01
-2.585781407101132023e-01
-2.574126965009012058e-01
-2.578289929814231440e-01
-2.571301363402175855e-01
-2.573692571377109717e-01
-2.590184354897988039e-01
-2.570286758791825998e-01
-2.589532219969570281e-01
-2.584569501502715361e-01
-2.584349069827693857e-01
-2.596952333089951881e-01
-2.577364278636274930e-01
-2.578876797441707058e-01
-2.581657592140440549e-01
-2.586136281354557975e-01
-2.582961399128009261e-01
-2.583919343891801224e-01
-2.580645042076467610e-01
-2.579729874593391648e-01
-2.585379544504940452e-01
-2.577009852762821573e-01
-2.588420043236123180e-01
-2.583702637837650973e-01
-2.571279609416268763e-01
-2.572585748673421602e-01
-2.573804533193354005e-01
-2.584952737282061874e-01
-2.574328856650020536e-01
-2.577090930331643048e-01
-2.571507247415770192e-01
-2.583971979432150845e-01
-2.590764826360869022e-01
-2.582268094518582191e-01
-2.581614021310452700e-01
-2.589805162488074686e-01
-2.584462615741178748e-01
-2.585408009575199673e-01
-2.586229475769629138e-01
-2.584282272389932800e-01
-2.587032149813834891e-01
-2.583432843700513848e-01
-2.581921285376608255e-01
-2.577653715738384421e-01
-2.579260019076161647e-01
-2.586324547534830653e-01
-2.579809507546846903e-01
-2.582115000217290457e-01
-2.583905922558320523e-01
-2.579545718291406664e-01
-2.573450156002512479e-01
-2.579402884087212966e-01
-2.588333877893745361e-01
-2.588682873589251976e-01
-2.583027930632405544e-01
-2.580573837986708252e-01
-2.581288756009181840e-01
-2.583956264680197235e-01
-2.587289935035917421e-01
-2.585631401920110428e-01
-2.582440823159373178e-01
-2.593091536611275560e-01
-2.587879862398357322e-01
-2.588064796853134508e-01
-2.586508378502622163e-01
-2.580134578472330631e-01
-2.580789281380594380e-01
-2.586332652382405395e-01
-2.579721234096548077e-01
-2.576938911826909817e-01
-2.581075369241616069e-01
-2.583124941583341272e-01
-2.582838570820661372e-01
-2.586930928542002794e-01
-2.581933539735178917e-01
-2.587558320672666556e-01
-2.575150283759722880e-01
-2.581156013654553050e-01
-2.586485089548163363e-01
-2.575613600514866097e-01
-2.580322206023138998e-01
-2.578290593069608727e-01
-2.582734332164938751e-01
-2.581603622791896480e-01
-2.584301680577803517e-01
-2.580720747607138099e-01
-2.589150876918690503e-01
-2.588900048372581031e-01
-2.589354114059612133e-01
-2.581210497926346159e-01
-2.575821624694532019e-01
-2.579987905725712460e-01
-2.583922842770390305e-01
-2.580021881890988689e-01
-2.583854591025934178e-01
-2.582725986505666205e-01
-2.585337026641946756e-01
-2.577876513564104632e-01
-2.582854763592914438e-01
-2.583060939617656815e-01
-2.584153665954911361e-01
-2.585087883798085628e-01
-2.582346175190361470e-01
-2.580100641593854882e-01
-2.581857218755422845e-01
-2.569870229621065705e-01
-2.589505758960484183e-01
-2.579973174399671221e-01
-2.581598812620769512e-01
-2.589360938364648757e-01
-2.579938830374077785e-01
-2.582846670930237787e-01
-2.572349471383790220e-01
-2.583710074571156645e-01
-2.582629308025052861e-01
-2.584348066731487759e-01
-2.579998909498278925e-01
-2.577930983755750693e-01
-2.588179444406409346e-01
-2.582487122920944511e-01
-2.585944772361306043e-01
-2.587849219673827306e-01
-2.582911830063051029e-01
-2.583105524768348760e-01
-2.565463569001403266e-01
-2.587625709764874715e-01
-2.594060973162824468e-01
-2.575985873547004257e-01
-2.585148609160805022e-01
-2.580123143488121662e-01
-2.579653140719845861e-01
-2.583199511577614627e-01
-2.586206409107881243e-01
-2.585298553908045305e-01
-2.584604970459289941e-01
-2.589608605569306832e-01
-2.582306289935987764e-01
-2.586444491817802560e-01
-2.580059852980336466e-01
-2.576279816830476799e-01
-2.578262092152570628e-01
-2.570772912027508017e-01
-2.573244278773446081e-01
-2.586451037641657180e-01
-2.588537225038578526e-01
-2.587034802542379497e-01
-2.597432231656631174e-01
-2.587194807515006412e-01
-2.591260082092008421e-01
-2.574665021343450211e-01
-2.591648633041130356e-01
-2.586325898370230303e-01
-2.587430996860473620e-01
-2.578476262920998408e-01
-2.587157245558426855e-01
-2.590841867071572713e-01
-2.583953423588423171e-01
-2.576912241547885674e-01
-2.575516788400340484e-01
-2.582681975086205117e-01
-2.585703618333035636e-01
-2.584799842065182429e-01
-2.582279672128711678e-01
-2.592186288915658277e-01
-2.585099772352489333e-01
-2.583705828218960110e-01
-2.585015195991359205e-01
-2.581049459354708420e-01
-2.579731301003180821e-01
-2.580013361555048568e-01
-2.587787399128728683e-01
-2.589051201177338113e-01
-2.583943697227530367e-01
-2.585907537483123630e-01
-2.591259101506540596e-01
-2.581607082395620534e-01
-2.576295187704915612e-01
-2.583621338706227344e-01
-2.588125795852441735e-01
-2.580997677497296472e-01
-2.584994927492698658e-01
-2.583471205021673489e-01
-2.587814868751693309e-01
-2.591969955098687439e-01
-2.580752270167042117e-01
-2.574292005939755046e-01
-2.590050243664601681e-01
-2.593790507579792903e-01
-2.583776277989996428e-01
-2.589794205148577277e-01
-2.584320327081131019e-01
-2.583159218658816481e-01
-2.591792256890840251e-01
-2.588227205584507917e-01
-2.585280634406226241e-01
-2.587262234123162696e-01
-2.591498785277552841e-01
-2.582668493011250899e-01
-2.590413502436550996e-01
-2.586152383648834818e-01
-2.592369160032221287e-01
-2.584334010063991105e-01
-2.590209768945719859e-01
-2.589371068663240960e-01
-2.591653723535121689e-01
-2.582936789294673074e-01
-2.584014434760064094e-01
-2.587304647030074789e-01
-2.594013520303352638e-01
-2.584143467283528395e-01
-2.588972513462155511e-01
-2.594706597189415098e-01
-2.585838237299172837e-01
-2.585167810926399801e-01
-2.588758264410011001e-01
-2.584907988027734249e-01
-2.586748254906838795e-01
-2.586393224120753787e-01
-2.588919676245551305e-01
-2.585688373685126606e-01
-2.588475093845410968e-01
-2.586999297151320043e-01
-2.593549248861079515e-01
-2.587290599240014699e-01
-2.587532020471550731e-01
-2.576254570535722044e-01
-2.593492445736624852e-01
-2.586134695505697412e-01
-2.585516890741391682e-01
-2.575831391031441209e-01
-2.591536555254090879e-01
-2.580250701388155377e-01
-2.589415813530204225e-01
-2.592917260414915326e-01
-2.587979861746249610e-01
-2.588054000856542802e-01
-2.579382743114064236e-01
-2.586659838367743602e-01
-2.587886697753284948e-01
-2.590389087261160683e-01
-2.588436303027892849e-01
-2.595288408921642698e-01
-2.583698056833622081e-01
-2.581372661620057185e-01
-2.584698311377633950e-01
-2.588025575272448475e-01
-2.580368616120855552e-01
-2.589502112282067170e-01
-2.583249524525642049e-01
-2.593820102575248310e-01
-2.586007219219857434e-01
-2.584786226127806508e-01
-2.586622087500523581e-01
-2.589619236499406951e-01
-2.581195768948897351e-01
-2.594624732664381206e-01
-2.583437986722309510e-01
-2.576266522835923278e-01
-2.595509333070696312e-01
-2.591507842754450230e-01
-2.579646418549857989e-01
-2.590792363750060723e-01
-2.577246475669227044e-01
-2.593797185328211574e-01
-2.578305378501103973e-01
-2.584050599727378272e-01
-2.586715316824995670e-01
-2.580253128804265161e-01
-2.587171580793861114e-01
-2.582127394540363330e-01
-2.589142494652585946e-01
-2.583698741360721529e-01
-2.592579703365804900e-01
-2.584095939370614770e-01
-2.590520988094511257e-01
-2.583461829722683012e-01
-2.577914700654184710e-01
-2.585326247521439469e-01
-2.586015116770112310e-01
-2.587394695267632994e-01
-2.591188210226853528e-01
-2.596770349462817484e-01
-2.588541735584898307e-01
-2.582010723411301001e-01
-2.582147053167678785e-01
-2.590393810373614047e-01
-2.590817614744443942e-01
-2.586658426029648239e-01
-2.592745117624319917e-01
-2.595173661026110024e-01
-2.586066973719885476e-01
-2.590513560043090080e-01
-2.596306420311611518e-01
-2.592320887383195993e-01
-2.587116925792001254e-01
-2.583134272299554834e-01
-2.594038045327435871e-01
-2.586791662513055479e-01
-2.577659945735403801e-01
-2.585180787652237577e-01
-2.590312493093883672e-01
-2.580833531746689613e-01
-2.589720814338071775e-01
-2.594218693610731430e-01
-2.586449622923717162e-01
-2.585259851407558651e-01
-2.589132078350634414e-01
-2.597786702048028862e-01
-2.583366767198779224e-01
-2.593017895200028788e-01
-2.580461284807815669e-01
-2.584429487940140269e-01
-2.592613238154317101e-01
-2.589971112262776654e-01
-2.580687155268682198e-01
-2.590327970451775097e-01
-2.590129471246032655e-01
-2.586906770344656326e-01
-2.582174861786867837e-01
-2.585019444315881376e-01
-2.581491159496407395e-01
-2.576508635167600314e-01
-2.594806703199201148e-01
-2.589783796797256454e-01
-2.588310758181371352e-01
-2.583824996582060884e-01
-2.585013518695116752e-01
-2.589749941154501078e-01
-2.590916425837817005e-01
-2.582299652358001074e-01
-2.590106547965035921e-01
-2.576796562797097900e-01
-2.583575803107749924e-01
-2.580750068915684259e-01
-2.586659309136425389e-01
-2.590608764712167833e-01
-2.579489463487077971e-01
-2.581938915617661423e-01
-2.588199552797713077e-01
-2.583224592626391369e-01
-2.583981418474779468e-01
-2.591599066955750930e-01
-2.587152971816176761e-01
-2.584784659682637931e-01
-2.587356041801771589e-01
-2.584173544922935273e-01
-2.577206244390536916e-01
-2.582905621387482364e-01
-2.586450236879068720e-01
-2.594209040118902188e-01
-2.595841945438233656e-01
-2.587388179758929874e-01
-2.590785816619044502e-01
-2.592820298788942601e-01
-2.593254938820848676e-01
-2.581454510571946082e-01
-2.583953253174787745e-01
-2.584597321255943103e-01
-2.586938581392179137e-01
-2.588996942518601574e-01
-2.585493233204260166e-01
-2.583875754894794929e-01
-2.589060911766215556e-01
-2.585296437892654065e-01
-2.587868579226890176e-01
-2.590769204828612948e-01
-2.591261389319741149e-01
-2.585280545014011500e-01
-2.588273560005812102e-01
-2.586460284551327371e-01
-2.585194379086837024e-01
-2.579824331528486892e-01
-2.592825089066789768e-01
-2.590981099334739857e-01
-2.585842101261257575e-01
-2.591040913365982856e-01
-2.590202605006820535e-01
-2.589665799044137406e-01
-2.580652336574246197e-01
-2.591348887252294952e-01
-2.588832001431574659e-01
-2.589353743855556944e-01
-2.587032796012720959e-01
-2.589725305917087717e-01
-2.583713065885637761e-01
-2.589106886746189162e-01
-2.586144108585272661e-01
-2.587465059198019723e-01
-2.589137872447966893e-01
-2.584510853858441592e-01
-2.580195058882798764e-01
-2.589722823792309225e-01
-2.589285679583172017e-01
-2.594080070345177180e-01
-2.588002061045633351e-01
-2.591820755268235410e-01
-2.580304882454056425e-01
-2.586191046505166291e-01
-2.596082535495158883e-01
-2.581750927383228977e-01
-2.580163079808264759e-01
-2.592854997141479934e-01
-2.587320660710905607e-01
-2.591216889385919986e-01
-2.589830872757489799e-01
-2.588814538581882818e-01
-2.587774213364731901e-01
-2.594745875697311854e-01
-2.587890641479713150e-01
-2.580842416623409519e-01
-2.590471986004205807e-01
-2.586216223102114631e-01
-2.585140279430373500e-01
-2.595854490671737902e-01
-2.589648017381258049e-01
-2.580050790401312577e-01
-2.586640627441180729e-01
-2.592261679721605816e-01
-2.594942917541561145e-01
-2.587188658806563457e-01
-2.586829200218035973e-01
-2.589691994899423477e-01
-2.586021158430379385e-01
-2.595089381917765059e-01
-2.588121138029789714e-01
-2.587595981808946677e-01
-2.595049019192398054e-01
-2.593810969778149733e-01
-2.598597344147906552e-01
-2.583486918189318304e-01
-2.593169214195296113e-01
-2.586462067300287493e-01
-2.592845814103120761e-01
-2.578884645428650146e-01
-2.585695454447229924e-01
-2.591530752597525633e-01
-2.589514096855353165e-01
-2.575835791139898800e-01
-2.587362740399456462e-01
-2.587890780589162110e-01
-2.596360997788893510e-01
-2.589060998513813550e-01
-2.598247216193122489e-01
-2.597439459136010598e-01
-2.582212399863486052e-01
-2.590145018776335850e-01
-2.593669848896011376e-01
-2.592962445116550052e-01
-2.593234437967004702e-01
-2.576528533332245186e-01
-2.592654164765872959e-01
-2.596217174580208731e-01
-2.590799347456376744e-01
-2.588068738068715069e-01
-2.594574490886725759e-01
-2.593513280276106281e-01
-2.587494718485016665e-01
-2.593035583182300430e-01
-2.587472724186517525e-01
-2.594985711540806483e-01
-2.593833258104988881e-01
-2.590069905084853019e-01
-2.589418710993436346e-01
-2.586860101518650423e-01
-2.592479800485351094e-01
-2.593965035907432326e-01
-2.592927495512539204e-01
-2.591188070758945194e-01
-2.591129325332349742e-01
-2.588592659517832684e-01
-2.589647440735310391e-01
-2.583934278331619372e-01
-2.601989105142737957e-01
-2.597602365876889863e-01
-2.591225348197179756e-01
-2.593984101463091552e-01
-2.587761852858023737e-01
-2.591982618898592827e-01
-2.590624545376503662e-01
-2.589342612301929192e-01
-2.585019316230529607e-01
-2.594067159516914578e-01
-2.590321278222587065e-01
-2.582295243182450850e-01
-2.595860203352284845e-01
-2.589448184523804319e-01
-2.581546731145781814e-01
-2.597801013275685134e-01
-2.593821645095236161e-01
-2.595199363540227622e-01
-2.584568044012549581e-01
-2.593487210229164508e-01
-2.595269812086810068e-01
-2.589552855230961570e-01
-2.591511893182371074e-01
-2.593836156360235234e-01
-2.591372103454450126e-01
-2.583790040388818654e-01
-2.593105998771676468e-01
-2.591990774940103326e-01
-2.590949872953499100e-01
-2.585388269833564512e-01
-2.591931072674439340e-01
-2.594094375067182434e-01
-2.590739797499549968e-01
-2.584805899431913967e-01
-2.591328435669014163e-01
-2.594819948893750672e-01
-2.601292865130541143e-01
-2.592048448574874597e-01
-2.591607608827958265e-01
-2.593180143027721818e-01
-2.593240005113416902e-01
-2.594372122639042044e-01
-2.593322832400518640e-01
-2.583201322026045799e-01
-2.592865175632165786e-01
-2.603634857248430245e-01
-2.599402964531056237e-01
-2.593589302550544096e-01
-2.584302503456902267e-01
-2.594358240474779476e-01
-2.592197967326113073e-01
-2.586778710310398965e-01
-2.590999640856592734e-01
-2.593066820113251181e-01
-2.579629757612467156e-01
-2.597763358162176184e-01
-2.592985184985712732e-01
-2.587174072419918813e-01
-2.591722010081073391e-01
-2.584192556893271653e-01
-2.593031229940159776e-01
-2.592105893693726903e-01
-2.594758834907330280e-01
-2.585563463975972809e-01
-2.591367937780941211e-01
-2.593100703029952991e-01
-2.595505929194519834e-01
-2.594660841920140570e-01
-2.587029726402452212e-01
-2.586269189680956426e-01
-2.597423681998199951e-01
-2.583038828947860077e-01
-2.594122540122565934e-01
-2.590811405720325200e-01
-2.586143637739949375e-01
-2.596684871275110607e-01
-2.592547081092475558e-01
-2.583076018886086844e-01
-2.590762598326611377e-01
-2.597076666811166112e-01
-2.594471963668903425e-01
-2.594746683398346243e-01
-2.591423437817551023e-01
-2.590207369234104329e-01
-2.591452234197883508e-01
-2.587350804499954915e-01
-2.594838508142359723e-01
-2.595997299216767362e-01
-2.596467885395321029e-01
-2.594139653487423924e-01
-2.594136294632450879e-01
-2.590218897504459883e-01
-2.596968689295969801e-01
-2.594020624075671355e-01
-2.589919835159729677e-01
-2.590613627865808732e-01
-2.596639469964915903e-01
-2.589776522554217419e-01
-2.589566348947836549e-01
-2.586362040336048773e-01
-2.591956885077724704e-01
-2.595033559291599623e-01
-2.592476264006279285e-01
-2.585580254771002728e-01
-2.593075117783779637e-01
-2.593671736109898762e-01
-2.591205468233144238e-01
-2.586492720986550142e-01
-2.591615678254574617e-01
-2.586500759785311243e-01
-2.591496934047380352e-01
-2.598123880559487509e-01
-2.598831254698628634e-01
-2.596354929882496720e-01
-2.601273161547538182e-01
-2.596673122467595962e-01
-2.589225762681960918e-01
-2.589644349304475734e-01
-2.582280058142715773e-01
-2.588572590341187141e-01
-2.592202110835447049e-01
-2.594695044653846372e-01
-2.591415309706676107e-01
-2.590720345839447880e-01
-2.590366186061273113e-01
-2.591056343902170545e-01
-2.588926000806430761e-01
-2.592924631756762244e-01
-2.586976106269130438e-01
-2.590416438092705276e-01
-2.589488866710740744e-01
-2.580801991171797205e-01
-2.595884284718835699e-01
-2.585743205932800604e-01
-2.601012733235932850e-01
-2.597516389633177658e-01
-2.582840736265398784e-01
-2.574278075881444305e-01
-2.589784180899426524e-01
-2.586511130528507119e-01
-2.588874945352561130e-01
-2.592351582784021558e-01
-2.589241491721446242e-01
-2.592613791237544651e-01
-2.596462593268404340e-01
-2.590807815861695396e-01
-2.590833912154424934e-01
-2.590702482409125151e-01
-2.593213225928617804e-01
-2.586506149512909358e-01
-2.596016966586119912e-01
-2.590739637975799092e-01
-2.586030133515503371e-01
-2.597882010151959520e-01
-2.593249109268711550e-01
-2.591407887803808263e-01
-2.592895600823832969e-01
-2.597065176616007443e-01
-2.601748281352653236e-01
-2.591439959214525413e-01
-2.597338901164067959e-01
-2.593244499093846911e-01
-2.602194631255821400e-01
-2.595735348525781694e-01
-2.594451284979868433e-01
-2.591214400355866809e-01
-2.588148489526810869e-01
-2.591495637744710701e-01
-2.582889295546655917e-01
-2.598634990988145654e-01
-2.596977921912019815e-01
-2.599120344121700343e-01
-2.596027713568173634e-01
-2.586723685478291013e-01
-2.593682666571071049e-01
-2.577988334605543774e-01
-2.590846284330234339e-01
-2.598381483845788598e-01
-2.595176907399480148e-01
-2.580564474134649511e-01
-2.592084073658368903e-01
-2.596523066714594430e-01
-2.600619514394009735e-01
-2.587082886152747840e-01
-2.577935156460138821e-01
-2.599466049329967610e-01
-2.595013917306147055e-01
-2.590043138194710326e-01
-2.592973628973569977e-01
-2.586870417689250967e-01
-2.588496662305779239e-01
-2.595066116691591152e-01
-2.593699467238881895e-01
-2.596375408865285728e-01
-2.597387722824570089e-01
-2.593831481043060161e-01
-2.598586278234927827e-01
-2.593878296864543520e-01
-2.590919279938797004e-01
-2.591987133882180383e-01
-2.600843897736497823e-01
-2.594048503511940384e-01
-2.601317780251345968e-01
-2.587607407918207647e-01
-2.596293901826415840e-01
-2.593509341999505335e-01
-2.587147725420920752e-01
-2.588547139795017160e-01
-2.591291477071333560e-01
-2.593237829496672364e-01
-2.585634726008059214e-01
-2.596885422350956318e-01
-2.597496207466066243e-01
-2.590679914199315315e-01
-2.596136995051873675e-01
-2.592563658168925977e-01
-2.587096212015792540e-01
-2.588839147729689594e-01
-2.588786481639610004e-01
-2.592935198803842933e-01
-2.584272422534123481e-01
-2.583554171307653191e-01
-2.597317759575343832e-01
-2.592903733944589284e-01
-2.597986230340764702e-01
-2.598168627435111788e-01
-2.591309593731386807e-01
-2.593243771103690976e-01
-2.587062637906102913e-01
-2.590584048183044441e-01
-2.595364525112357490e-01
-2.587426600085711015e-01
-2.598234055759598427e-01
-2.589605683732097985e-01
-2.584826009249902024e-01
-2.589169226085581976e-01
-2.598744751780709406e-01
-2.594605262451259997e-01
-2.599732150136517261e-01
-2.594081383675899133e-01
-2.589261648356613321e-01
-2.595024593493728826e-01
-2.596051878079257969e-01
-2.600103727956381006e-01
-2.591699380161890387e-01
-2.597615635655146082e-01
-2.598401582651033714e-01
-2.591977020323311121e-01
-2.601835070206806044e-01
-2.599493342389849748e-01
-2.601159473040771664e-01
-2.592696541450258407e-01
-2.599794723572017574e-01
-2.593457727464096307e-01
-2.592785564413064292e-01
-2.590355217412900202e-01
-2.592089990883813533e-01
-2.601639145946304521e-01
-2.589441963847641803e-01
-2.588178846915163978e-01
-2.603072646523239553e-01
-2.590380099847064965e-01
-2.594344152333173947e-01
-2.590678852458451198e-01
-2.596220692313800926e-01
-2.593824789641154815e-01
-2.593782082881199713e-01
-2.597931779110470574e-01
-2.588696988512855235e-01
-2.595554337024235103e-01
-2.594315370759639472e-01
-2.589347498164829009e-01
-2.596618842422928619e-01
-2.584991102308536459e-01
-2.588504832907168596e-01
-2.592085965411669579e-01
-2.590910187940187459e-01
-2.591313685880863860e-01
-2.593225915031310280e-01
-2.582444791985239463e-01
-2.595137277750084182e-01
-2.585556856889018595e-01
-2.585923885944658163e-01
-2.594526987453074085e-01
-2.590847270264056701e-01
-2.588071958397248351e-01
-2.581886598669091426e-01
-2.593957472383581764e-01
-2.594797070094553848e-01
-2.591259082395482305e-01
-2.594308383805609131e-01
-2.595701539860920115e-01
-2.602846533367915716e-01
-2.594888431576114485e-01
-2.600848659818846276e-01
-2.596748321929072678e-01
-2.595974585288386427e-01
-2.598204971602283142e-01
-2.584580905012161534e-01
-2.590577406168911856e-01
-2.586769106785042349e-01
-2.602735359086498224e-01
-2.599261569641321823e-01
-2.596591887035298307e-01
-2.593565198610400802e-01
-2.596319834402769366e-01
-2.593165625036473187e-01
-2.599012164957672510e-01
-2.591132294527650481e-01
-2.594662055505055909e-01
-2.597736893280366277e-01
-2.594597407409529044e-01
-2.591520385175857810e-01
-2.594482974521813423e-01
-2.590254460106451440e-01
-2.598868728606278933e-01
-2.593850064526198596e-01
-2.595558767200749628e-01
-2.598385780165700099e-01
-2.589927975229796564e-01
-2.595719514325494637e-01
-2.589417666971672860e-01
-2.599506953261546682e-01
-2.586882837140642710e-01
-2.596735494860301641e-01
-2.596213353555518744e-01
-2.593927310399415376e-01
-2.598914693037497892e-01
-2.593419737776243017e-01
-2.591075194988144426e-01
-2.596642876036767689e-01
-2.591892848322788212e-01
-2.591497744243814738e-01
-2.594262215701413354e-01
-2.595575426436196875e-01
-2.599369063269147961e-01
-2.593705730270265963e-01
-2.602056426305693337e-01
-2.590152732460896390e-01
-2.592659405148239338e-01
-2.593057720694236234e-01
-2.593120008716293112e-01
-2.591057203118640739e-01
-2.592985022435341236e-01
-2.596908668840332002e-01
-2.595913271291463431e-01
-2.592937337679218079e-01
-2.594562610654745916e-01
-2.597287024101349595e-01
-2.595310908022580576e-01
-2.588537097616254168e-01
-2.599921311241603639e-01
-2.593843587072495183e-01
-2.596736957094149534e-01
-2.600182336951180617e-01
-2.595561534879073928e-01
-2.593048339921197876e-01
-2.592898725636151869e-01
-2.600875348095162964e-01
-2.593458808874642973e-01
-2.591380637759364558e-01
-2.599602386830076051e-01
-2.585447886070978973e-01
-2.594205649749350417e-01
-2.594010152940272596e-01
-2.600144079177994505e-01
-2.597295863098042501e-01
-2.598476615731930006e-01
-2.595043141728087255e-01
-2.590230842928696875e-01
-2.596873307578768109e-01
-2.583630682487682573e-01
-2.588744823448007049e-01
-2.598492526260353097e-01
-2.594875100786609989e-01
-2.590238426643086123e-01
-2.603704471955398669e-01
-2.599226623387769219e-01
-2.604998931287513253e-01
-2.589604797886844167e-01
-2.600308351556477882e-01
-2.596907896514517033e-01
-2.591920798069379805e-01
-2.595010899986280317e-01
-2.593450848259852837e-01
-2.592303378260729096e-01
-2.595609399570790177e-01
-2.594888108629260781e-01
-2.599680564303321062e-01
-2.592796298507245023e-01
-2.587213127381858824e-01
-2.598722046070596758e-01
-2.589298647644117102e-01
-2.588051665162360293e-01
-2.601748378827035690e-01
-2.597149689337013290e-01
-2.599038224972224920e-01
-2.593992057535530749e-01
-2.587969517190991664e-01
-2.590627388551751120e-01
-2.594738119800130693e-01
-2.592190486204834499e-01
-2.609455217479356159e-01
-2.586788011855665204e-01
-2.594653940574474515e-01
-2.594789501859744996e-01
-2.592894751344434479e-01
-2.589483844627478160e-01
-2.592956958378589416e-01
-2.592590754168501155e-01
-2.594227600607899586e-01
-2.591629075222706691e-01
-2.600807803252552231e-01
-2.598392126138379665e-01
-2.588412877195578332e-01
-2.597386829091855032e-01
-2.595311771318746241e-01
-2.587733122916853756e-01
-2.588280748090116545e-01
-2.587542610362472129e-01
-2.593682725361997066e-01
-2.593446257773348584e-01
-2.596209499350727867e-01
-2.598991143265079184e-01
-2.591721631900174572e-01
-2.596787773670793942e-01
-2.599323837405634885e-01
-2.594713415314474081e-01
-2.591147268695666028e-01
-2.592204744344663303e-01
-2.589486471281007840e-01
-2.595559061954180180e-01
-2.593779749896445441e-01
-2.595828791014780923e-01
-2.593281225185370409e-01
-2.596620641198648660e-01
-2.596245266140979058e-01
-2.598853915241668977e-01
-2.593434019692407722e-01
-2.596242431751280000e-01
-2.591358430836732119e-01
-2.594603189368148710e-01
-2.588401562529444311e-01
-2.589347543542649399e-01
-2.592965430081488054e-01
-2.600496969397048663e-01
-2.592962037922159069e-01
-2.600319187171851176e-01
-2.597299564101301361e-01
-2.592489263202508165e-01
-2.601842213769402501e-01
-2.590606106825810717e-01
-2.587049280387175298e-01
-2.591157002183498426e-01
-2.597227824298299903e-01
-2.596067126714301510e-01
-2.595355952271060640e-01
-2.593713484448150752e-01
-2.590391477574155443e-01
-2.606232082948964357e-01
-2.600736514528673160e-01
-2.586061250170977321e-01
-2.594201001033603626e-01
-2.594843476735427812e-01
-2.590168049810741557e-01
-2.603178063774195250e-01
-2.595717543619235901e-01
-2.593277725078082518e-01
-2.593135028514769735e-01
-2.591276658618911766e-01
-2.592863276737990552e-01
-2.601080942053576317e-01
-2.595231611739106103e-01
-2.593054366054524662e-01
-2.582947457161027804e-01
-2.597794300838291437e-01
-2.600364459453067267e-01
-2.588599938011236223e-01
-2.602220820102926768e-01
-2.604571342657326927e-01
-2.600275178529986020e-01
-2.597272409201797916e-01
-2.594406678276433564e-01
-2.599044290998143159e-01
-2.591426695095436217e-01
-2.595306908602677542e-01
-2.581585298333686773e-01
-2.598095113863791439e-01
-2.592025830626458194e-01
-2.582579267405828993e-01
-2.597664233520132204e-01
-2.593791718187087314e-01
-2.591994355884108536e-01
-2.597303188153510800e-01
-2.598435577427584686e-01
-2.592751344010074677e-01
-2.590366415144164658e-01
-2.592259172565827274e-01
-2.596729029821681078e-01
-2.596555809690520022e-01
-2.590394068323128018e-01
-2.601967534267753401e-01
-2.596593095223826420e-01
-2.595516087698869767e-01
-2.596445886611930542e-01
-2.592935904353250720e-01
-2.582958262326979226e-01
-2.594118776359664591e-01
-2.596178911186717286e-01
-2.594753484249892606e-01
-2.596354444633276470e-01
-2.591847617440971030e-01
-2.596555980987425016e-01
-2.597902355891242854e-01
-2.600166419556331210e-01
-2.585651458784457013e-01
-2.605521109095394472e-01
-2.595760635606155220e-01
-2.584603373127262183e-01
-2.600789628859488389e-01
-2.594291836624243452e-01
-2.590995793571780337e-01
-2.606015275608808968e-01
-2.589899607623870614e-01
-2.599929105480161540e-01
-2.590907081314359761e-01
-2.592550573725315721e-01
-2.599516573986848655e-01
-2.599552126435679122e-01
-2.593363027565110945e-01
-2.601720809103910681e-01
-2.598936128155792669e-01
-2.596381447941952803e-01
-2.597273987376716442e-01
-2.584239979044690161e-01
-2.597060308520667826e-01
-2.588985274140218062e-01
-2.596973431504877583e-01
-2.593206244308293162e-01
-2.599846418934878001e-01
-2.597481107648313969e-01
-2.594080489979344595e-01
-2.596231723643508960e-01
-2.597931492539620746e-01
-2.596193802004934104e-01
-2.600352087484749108e-01
-2.606201963531757371e-01
-2.605130121251651443e-01
-2.601202360232867661e-01
-2.600004487251101337e-01
-2.603307507449545422e-01
-2.590536305811366735e-01
-2.597428194621949626e-01
-2.587803208265737065e-01
-2.599049096514524093e-01
-2.583707030794097359e-01
-2.600487244170056611e-01
-2.594747764800822143e-01
-2.596173025933442569e-01
-2.595647094549308753e-01
-2.592623281706583072e-01
-2.600619302487790496e-01
-2.596989404464296047e-01
-2.598276003870971795e-01
-2.599748214758854647e-01
-2.597558067781031155e-01
-2.589811745865606696e-01
-2.584298406653595670e-01
-2.592790486337700484e-01
-2.600638891578173073e-01
-2.585972358384896475e-01
-2.598312248420554527e-01
-2.596754998735793518e-01
-2.599993912011192010e-01
-2.588326063689282419e-01
-2.600856997497184575e-01
-2.595840150058603690e-01
-2.600340060562822964e-01
-2.588268111086555745e-01
-2.597789972663885338e-01
-2.588700099613024941e-01
-2.596069696316866127e-01
-2.600557551561796799e-01
-2.588758260553651325e-01
-2.596237566150077503e-01
-2.596341316187648074e-01
-2.596358685999822224e-01
-2.597887576037682944e-01
-2.592048941132448769e-01
-2.605552655909134652e-01
-2.595438791213109941e-01
-2.584743922263667559e-01
-2.597434494551793538e-01
-2.599191527995413087e-01
-2.595251536671047132e-01
-2.594556077247692771e-01
-2.597112337467047394e-01
-2.600466610469260309e-01
-2.595477641372416766e-01
-2.595841197167125247e-01
-2.592944239429169628e-01
-2.594112630788987239e-01
-2.601449582344626532e-01
-2.590941369499348834e-01
-2.596755021633036509e-01
-2.587981767285514323e-01
-2.599848647503428256e-01
-2.603668806578562922e-01
-2.591627438497514646e-01
-2.596051224335985674e-01
-2.598032806995859145e-01
-2.598719445783427839e-01
-2.600604398816875884e-01
-2.600384214729469234e-01
-2.597028045631629145e-01
-2.598165761928575290e-01
-2.594141214513245863e-01
-2.599925578886628785e-01
-2.590615982965494002e-01
-2.598213866855608178e-01
-2.591392770342769158e-01
-2.603987482515315866e-01
-2.590736018260971218e-01
-2.599160438523140937e-01
-2.598161561281210896e-01
-2.600138759638371266e-01
-2.587804561607704446e-01
-2.598830045747507755e-01
-2.596980612632655561e-01
-2.604327949994753588e-01
-2.600153578981676539e-01
-2.600721407323062229e-01
-2.601836331184909645e-01
-2.591244457648460564e-01
-2.591362502232684717e-01
-2.599473329573510627e-01
-2.597820084917800143e-01
-2.607617142048870296e-01
-2.594541225024028508e-01
-2.598214200965039966e-01
-2.600933592327218102e-01
-2.596125366162224668e-01
-2.599892073487829469e-01
-2.599944999787499045e-01
-2.592866449095689307e-01
-2.594278426423303197e-01
-2.600226585641767230e-01
-2.602222471415324145e-01
-2.603801004771422178e-01
-2.597557658938007830e-01
-2.597664908109507120e-01
-2.599360590356936673e-01
-2.597585450272226759e-01
-2.595442228937365758e-01
-2.602214465029763502e-01
-2.589939905706880596e-01
-2.607400006092435718e-01
-2.591012991743339988e-01
-2.599792571814029118e-01
-2.597796523345551889e-01
-2.605460712376977406e-01
-2.597570245001195044e-01
-2.610933976625981479e-01
-2.601851259359236890e-01
-2.603908294750401642e-01
-2.591558753640421653e-01
-2.599699484056151033e-01
-2.596131584140644044e-01
-2.596989998270696764e-01
-2.595274280467990136e-01
-2.603227736713950580e-01
-2.589693594695255952e-01
-2.602276422754613017e-01
-2.589828747998668690e-01
-2.593061270199534807e-01
-2.591013166610072749e-01
-2.590108802819564571e-01
-2.608733920592661293e-01
-2.603435298682439947e-01
-2.595322030052644169e-01
-2.598357571641226604e-01
-2.598706128237037727e-01
-2.597681227680158633e-01
-2.606728037298684519e-01
-2.604015529227610148e-01
-2.590902305743936207e-01
-2.601235662285991124e-01
-2.591032499025519020e-01
-2.596159076730611970e-01
-2.604487662077890064e-01
-2.600997335573688729e-01
-2.602281874774333703e-01
-2.599917283345417052e-01
-2.593032999174658126e-01
-2.604020024720639093e-01
-2.595323397985862535e-01
-2.592181374177001674e-01
-2.597943955414680484e-01
-2.594797734132412992e-01
-2.581343931764855659e-01
-2.604495608715242105e-01
-2.608688330800902899e-01
-2.612645718741227752e-01
-2.591427787432912799e-01
-2.596505006151955119e-01
-2.597675679670179982e-01
-2.592304216435296071e-01
-2.596981122415725207e-01
-2.598217056023086613e-01
-2.594902804395699536e-01
-2.599471631052046039e-01
-2.609210415661551430e-01
-2.604377491183308968e-01
-2.596427265623064695e-01
-2.588090790511010653e-01
-2.604416217299753700e-01
-2.598499337119746233e-01
-2.596616569773088079e-01
-2.597124289603978120e-01
-2.599989151219213590e-01
-2.607494063888275981e-01
-2.593158733800028926e-01
-2.599604268123295592e-01
-2.596238490069621152e-01
-2.593104603072617920e-01
-2.604270313499955081e-01
-2.603205027408972416e-01
-2.598205421471811438e-01
-2.597906270549492080e-01
-2.597468019898583336e-01
-2.599839309143043842e-01
-2.600507224293220343e-01
-2.603107832586107340e-01
-2.604582164273007705e-01
-2.596943484414659942e-01
-2.592510513563087704e-01
-2.598758495859750939e-01
-2.592993157035621832e-01
-2.600070383748556702e-01
-2.603178081033549196e-01
-2.606388205612451547e-01
-2.602824837512653922e-01
-2.602829951934414465e-01
-2.596786831465273671e-01
-2.599145795882945587e-01
-2.591376035471059658e-01
-2.598712425949766813e-01
-2.600894350722369741e-01
-2.604964645942939860e-01
-2.597544518541348713e-01
-2.593310083255709331e-01
-2.605362331641692397e-01
-2.601588459642097395e-01
-2.595992842144907997e-01
-2.607811403684463514e-01
-2.607279825087518987e-01
-2.600774212557575016e-01
-2.592550005770360988e-01
-2.606764213239450290e-01
-2.597428748443947333e-01
-2.601751749391950086e-01
-2.602664937619794117e-01
-2.606627333254186163e-01
-2.599184380978865061e-01
-2.597293008115605928e-01
-2.593186860697808682e-01
-2.610710932766064918e-01
-2.592179056798447623e-01
-2.602052490248101257e-01
-2.599373285581788595e-01
-2.604800696431063822e-01
-2.597620246799393628e-01
-2.603306994509448358e-01
-2.605344953616461345e-01
-2.600502050123087994e-01
-2.604380574474635668e-01
-2.606388231732243432e-01
-2.603547752311848873e-01
-2.600395557863264262e-01
-2.598712587828528875e-01
-2.599095589041109933e-01
-2.608871098099110886e-01
-2.596062721809895835e-01
-2.600288327888174988e-01
-2.590760184142445466e-01
-2.596506040236206680e-01
-2.593738734067866925e-01
-2.602183890875292005e-01
-2.602189571523703115e-01
-2.605518632947830260e-01
-2.604900317759474282e-01
-2.599082696250136215e-01
-2.600971489353410271e-01
-2.600062813758810543e-01
-2.595163506301736978e-01
-2.604107074729957727e-01
-2.597354963149552942e-01
-2.606963512466689004e-01
-2.589770771572313945e-01
-2.601981087473915211e-01
-2.606286195333025191e-01
-2.600847793987619561e-01
-2.607550452941566066e-01
-2.596920886379571747e-01
-2.600784170250280969e-01
-2.600557563568212660e-01
-2.605117766634288956e-01
-2.600827679151772598e-01
-2.594049949659723575e-01
-2.600493398744654350e-01
-2.602758395119644241e-01
-2.595775017539035945e-01
-2.605479290347179067e-01
-2.587622617843655104e-01
-2.607598503282970159e-01
-2.587895136710409716e-01
-2.608596655436202227e-01
-2.601552558023015327e-01
-2.606464265846967221e-01
-2.599421168739780574e-01
-2.597592595717843622e-01
-2.599771197063099337e-01
-2.604109903428398209e-01
-2.597385761276211902e-01
-2.607472002477064232e-01
-2.600918221209657655e-01
-2.601811956427493300e-01
-2.596809034566475716e-01
-2.606537117912168244e-01
-2.604288683048291975e-01
-2.606444251466916717e-01
-2.599215816528019363e-01
-2.602570578770772025e-01
-2.601091082658081310e-01
-2.614206757999517627e-01
-2.610977259132519213e-01
-2.597765066758102592e-01
-2.607359338365112245e-01
-2.600240872230347722e-01
-2.604687061090833478e-01
-2.606469979769704959e-01
-2.611618753721035024e-01
-2.600067311278780879e-01
-2.603650496197845166e-01
-2.612586913435103741e-01
-2.605186474311049771e-01
-2.598500023713815055e-01
-2.597830637976802359e-01
-2.605365033150694454e-01
-2.597003053063373090e-01
-2.601907705204999921e-01
-2.608285116855507124e-01
-2.601150474396984880e-01
-2.600671096156187967e-01
-2.598305256423701359e-01
-2.607645959345232800e-01
-2.609279133580262866e-01
-2.605392982342582542e-01
-2.597214296373057674e-01
-2.605947114425899991e-01
-2.606545591537484663e-01
-2.607563908221823268e-01
-2.610545506341980793e-01
-2.599069469848325209e-01
-2.610624184459396369e-01
-2.609485109057573804e-01
-2.612652439461323750e-01
-2.603974197439391514e-01
-2.604990655417422918e-01
-2.604075511477884630e-01
-2.600951685338148689e-01
-2.601690354675849082e-01
-2.601942148975848190e-01
-2.591881938801907093e-01
-2.611648762774320121e-01
-2.602648565527754254e-01
-2.592547388303114708e-01
-2.599042213974502302e-01
-2.602945969521841540e-01
-2.600810672424715420e-01
-2.603261246658126193e-01
-2.613148421687333522e-01
-2.599517887315271891e-01
-2.606313202432138376e-01
-2.606444077800697534e-01
-2.605295890426333472e-01
-2.604118909486782263e-01
-2.600481205099073323e-01
-2.597890224197828002e-01
-2.597435773461919672e-01
-2.601571254180367054e-01
-2.596828385820791341e-01
-2.611431626318616583e-01
-2.604017481464847572e-01
-2.606679105852021672e-01
-2.596064472686543945e-01
-2.610353083581773981e-01
-2.606955406820547494e-01
-2.602021412419464608e-01
-2.604116585798386674e-01
-2.594560999750192831e-01
-2.601220783994396824e-01
-2.606081313778312869e-01
-2.610393324158803985e-01
-2.605445688701450435e-01
-2.599320488628414916e-01
-2.606456748997823536e-01
-2.610335771078908240e-01
-2.602770424567764640e-01
-2.596515492767462185e-01
-2.599750744626591059e-01
-2.604188059560217927e-01
-2.597544188832920931e-01
-2.602942303825052095e-01
-2.597881556495625910e-01
-2.596890681159748637e-01
-2.605387238042249920e-01
-2.610130709953950578e-01
-2.613801725371779905e-01
-2.606791932074823404e-01
-2.608355097641266163e-01
-2.613280678782318733e-01
-2.601217092662608810e-01
-2.610203594502924496e-01
-2.614507103817833578e-01
-2.606855974760134975e-01
-2.599433248540469199e-01
-2.599032122940830858e-01
-2.603724524131085238e-01
-2.608969467197254644e-01
-2.614378590758199561e-01
-2.603607341686846044e-01
-2.606512536537307079e-01
-2.613115023643510226e-01
-2.602703243284751888e-01
-2.608630534204245954e-01
-2.603571674322888718e-01
-2.605089727138222844e-01
-2.608905975735414384e-01
-2.602309381495020446e-01
-2.611301555317311895e-01
-2.606905175880055991e-01
-2.606955136001212758e-01
-2.603061539926937451e-01
-2.596543068703122681e-01
-2.602244241273070080e-01
-2.606205332040393285e-01
-2.604489006355876213e-01
-2.605720125798609010e-01
-2.603790102419758501e-01
-2.605066953045127587e-01
-2.595764133554634423e-01
-2.599861584489797650e-01
-2.611744419587901378e-01
-2.607407068515848469e-01
-2.615125453485054319e-01
-2.603150079839336439e-01
-2.601690780212849163e-01
-2.600898765154612824e-01
-2.609273073563245227e-01
-2.598128788507617637e-01
-2.610668522157306159e-01
-2.602349609159260169e-01
-2.606331672166498636e-01
-2.607967213775853610e-01
-2.608661410174655804e-01
-2.606223369938630574e-01
-2.603473559905321588e-01
-2.606091180288859777e-01
-2.606368400938711138e-01
-2.611285803668283445e-01
-2.610402777252296413e-01
-2.606929807039287672e-01
-2.597438073891136234e-01
-2.608517453538989894e-01
-2.605751376698656752e-01
-2.611041434445213194e-01
-2.606655477267604271e-01
-2.601093104556342350e-01
-2.602196776514953958e-01
-2.607878291120062642e-01
-2.603578994766947985e-01
-2.609915417479526933e-01
-2.612133281286340702e-01
-2.613099797176134387e-01
-2.611224252935098189e-01
-2.606299598009036989e-01
-2.599557361824467172e-01
-2.609440779050858916e-01
-2.612421042605122534e-01
-2.602193854599431644e-01
-2.616724796250416984e-01
-2.602738994879034706e-01
-2.611940957922804230e-01
-2.603198150084211071e-01
-2.603502182510040175e-01
-2.597533237408891083e-01
-2.605116529030127026e-01
-2.597239574872471923e-01
-2.600746717865315971e-01
-2.612225744120278970e-01
-2.609932158378787115e-01
-2.604025753101600338e-01
-2.608480192679188403e-01
-2.608597351440842815e-01
-2.605827035190168006e-01
-2.606896435459671313e-01
-2.600747231397596559e-01
-2.606263991027121252e-01
-2.609679196918610611e-01
-2.610224787321586137e-01
-2.602775528226405899e-01
-2.603965504812202347e-01
-2.611020525453416896e-01
-2.608968286164273787e-01
-2.606534391532429606e-01
-2.608766548533940632e-01
-2.607452080969109298e-01
-2.604592961539946017e-01
-2.609389437379848742e-01
-2.611693451267631527e-01
-2.601068324878315074e-01
-2.609582874424396515e-01
-2.604499500375865306e-01
-2.606796495528611035e-01
-2.608547914443652971e-01
-2.611806401849216530e-01
-2.604706604975722262e-01
-2.610014760898559105e-01
-2.607340202731736056e-01
-2.611514964104618697e-01
-2.614804386718763141e-01
-2.599158383850466159e-01
-2.604851660325985807e-01
-2.611576654859949498e-01
-2.614924998132666656e-01
-2.599940731854764597e-01
-2.603399591885408038e-01
-2.609392801989070532e-01
-2.606208318500621846e-01
-2.608455329528322486e-01
-2.609601804339897191e-01
-2.606489644157865548e-01
-2.611114175397215020e-01
-2.609455592266197166e-01
-2.603737789503293154e-01
-2.605888745102592496e-01
-2.613524682312020619e-01
-2.607659644958546519e-01
-2.603115646150277462e-01
-2.614184730848266858e-01
-2.602959561393206056e-01
-2.601025188658963039e-01
-2.610838858467605106e-01
-2.606077712693374293e-01
-2.615634131790094963e-01
-2.608104867155144335e-01
-2.599332287782797901e-01
-2.611344523238418036e-01
-2.603735130992492208e-01
-2.616335769606241701e-01
-2.609473991226565204e-01
-2.597545041665859644e-01
-2.614504741045205471e-01
-2.618355391825333278e-01
-2.609701317344798599e-01
-2.607714322393689943e-01
-2.606227086921533154e-01
-2.606436451304458002e-01
-2.606632985721349383e-01
-2.611900802125980414e-01
-2.611453075093455589e-01
-2.610337865891314557e-01
-2.602402298400882663e-01
-2.608976836858389881e-01
-2.605031074747673481e-01
-2.605959994606369401e-01
-2.602344432111165506e-01
-2.605963569554313186e-01
-2.606560948748843920e-01
-2.604923276237677277e-01
-2.597649948477426252e-01
-2.616873897264571092e-01
-2.611096553524440145e-01
-2.598648997710018560e-01
-2.612080133733307163e-01
-2.603753020688492903e-01
-2.602187617138463360e-01
-2.601559052691112539e-01
-2.608582375011076482e-01
-2.603069007143133384e-01
-2.603282088478617307e-01
-2.604580922111196517e-01
-2.598023099168258465e-01
-2.609204169831363385e-01
-2.607515877385266911e-01
-2.609612663708287816e-01
-2.605074555723319585e-01
-2.615135045382184775e-01
-2.608288324913065614e-01
-2.609659943147739081e-01
-2.607365737229105918e-01
-2.599976342719548250e-01
-2.609285439856478539e-01
-2.610260171255909811e-01
-2.603508064030471414e-01
-2.609883376061176152e-01
-2.610662590448056264e-01
-2.610700698991535451e-01
-2.614998617072414322e-01
-2.613049432221544177e-01
-2.602028102244435259e-01
-2.608465630778627475e-01
-2.614365681000885844e-01
-2.613341159016092652e-01
-2.613706675180237360e-01
-2.603049086172145032e-01
-2.613330479643662385e-01
-2.605784655683990869e-01
-2.607008165076754036e-01
-2.603703080829934402e-01
-2.604531154797533610e-01
-2.612870253112817287e-01
-2.603054881818463451e-01
-2.600669806799967843e-01
-2.602090688037047572e-01
-2.606494012234213398e-01
-2.598073094461232357e-01
-2.610018033857928743e-01
-2.603895120168822075e-01
-2.607195503861387542e-01
-2.606265507494049949e-01
-2.603936497854919541e-01
-2.595182799981871624e-01
-2.602841293817791390e-01
-2.607197095128001574e-01
-2.607740241964031092e-01
-2.609884411390936410e-01
-2.610005383670263579e-01
-2.603976982053711753e-01
-2.609584289178578098e-01
-2.605220233501837068e-01
-2.597238281121298509e-01
-2.608000908582497890e-01
-2.599293585087005254e-01
-2.605298128033197713e-01
-2.603454359487984426e-01
-2.607838453817281632e-01
-2.597175975103295786e-01
-2.610043411777179245e-01
-2.609768880547587155e-01
-2.606811886842404502e-01
-2.605638109375223999e-01
-2.607889847333369482e-01
-2.596084659268947381e-01
-2.599724421397971996e-01
-2.604229349573938812e-01
-2.610786452764323196e-01
-2.600843899689270766e-01
-2.613340825453285832e-01
-2.593856512802210634e-01
-2.602021583997888299e-01
-2.610359959977077704e-01
-2.600033909857260572e-01
-2.607255530619181916e-01
-2.604577258936680573e-01
-2.607374730150627817e-01
-2.602628505291574856e-01
-2.612064790108917234e-01
-2.618448609690748885e-01
-2.606219289237030612e-01
-2.603809199782599615e-01
-2.618477373409237585e-01
-2.604938920763514298e-01
-2.600314471650379544e-01
-2.601842249798563822e-01
-2.611103119164112085e-01
-2.610541021342884238e-01
-2.613220161856651957e-01
-2.608169904862422395e-01
-2.607931720012756638e-01
-2.615008532955951925e-01
-2.611303666667407763e-01
-2.611442680501083746e-01
-2.612863742452845028e-01
-2.611963854650195538e-01
-2.608751505884562283e-01
-2.611615464965561517e-01
-2.606806576273553722e-01
-2.614961126413614667e-01
-2.609385106819358535e-01
-2.611939728814570150e-01
-2.596632557632061467e-01
-2.614055509957795009e-01
-2.622362937171351938e-01
-2.603126095322885192e-01
-2.616543790958144600e-01
-2.601280448007562418e-01
-2.609812288861363960e-01
-2.617971194525416934e-01
-2.613453571794050467e-01
-2.611942948509330398e-01
-2.604989213107178903e-01
-2.608008890275616554e-01
-2.601086298818228726e-01
-2.612822830037053179e-01
-2.613393442175253600e-01
-2.610272009777590552e-01
-2.611084236686793125e-01
-2.616148185644390778e-01
-2.615613417065315027e-01
-2.610886892467439990e-01
-2.617654568819998695e-01
-2.611620649660237325e-01
-2.614011516688212189e-01
-2.601226227830613635e-01
-2.605641172275544593e-01
-2.610051356438840009e-01
-2.613841907197308467e-01
-2.606139314263477003e-01
-2.609476143513426716e-01
-2.610760102969528207e-01
-2.606908002900871768e-01
-2.614741064335780463e-01
-2.613168341091879343e-01
-2.617764801967679134e-01
-2.605051420704719845e-01
-2.604419481885171250e-01
-2.603008829498736354e-01
-2.617112143238111699e-01
-2.607641213362439925e-01
-2.614648969813211377e-01
-2.615765522859448966e-01
-2.617530485451819988e-01
-2.608452151922318607e-01
-2.603517162973706944e-01
-2.613448914716244853e-01
-2.606893038478418356e-01
-2.614492241447097243e-01
-2.611216466416551585e-01
-2.610060243475331165e-01
-2.613985173360042769e-01
-2.611491426349951128e-01
-2.606419919641581595e-01
-2.611865873808771887e-01
-2.606245871999500752e-01
-2.593821327171687008e-01
-2.612117534992394741e-01
-2.593911775005801057e-01
-2.596274977486083824e-01
-2.598627101733268496e-01
-2.610226709094708997e-01
-2.614096995407388380e-01
-2.616478981564042683e-01
-2.604628131781930866e-01
-2.604468378961211084e-01
-2.612336597045434305e-01
-2.607022485191864969e-01
-2.610803282737055864e-01
-2.608843666823633112e-01
-2.610362452064223238e-01
-2.603494102358853146e-01
-2.601404065679567834e-01
-2.610900149643757828e-01
-2.618699180077312949e-01
-2.617978721841380807e-01
-2.611295762290982148e-01
-2.605408034267989170e-01
-2.608466284312351280e-01
-2.609350445703056409e-01
-2.609793756234785600e-01
-2.613088835668014309e-01
-2.608201943789393296e-01
-2.610169211523625798e-01
-2.608495812535071012e-01
-2.617098268548074813e-01
-2.608707021715798713e-01
-2.610403367036234212e-01
-2.597586799370745214e-01
-2.613593641628907394e-01
-2.614038520979619640e-01
-2.616126369850142463e-01
-2.609525161484695932e-01
-2.613828174192376896e-01
-2.599586265392563877e-01
-2.601958699802008335e-01
-2.613866939855424287e-01
-2.608327460600379233e-01
-2.610022605711296850e-01
-2.614440885276994031e-01
-2.609859772563393188e-01
-2.595433496878818413e-01
-2.608703609723153627e-01
-2.601777191923766996e-01
-2.611079199178413246e-01
-2.609114537023676239e-01
-2.597574716740500556e-01
-2.602434289430776149e-01
-2.610110082839481316e-01
-2.610963055914494735e-01
-2.606104241389701204e-01
-2.612521514136159073e-01
-2.595207232030848910e-01
-2.608063393976088329e-01
-2.594714278300835342e-01
-2.606218528607008866e-01
-2.613499537304856957e-01
-2.616501807426262483e-01
-2.597412757723413512e-01
-2.611567398587505973e-01
-2.612870813881156828e-01
-2.606767438112528867e-01
-2.608137478462011494e-01
-2.605316127827682626e-01
-2.609354010102564181e-01
-2.607583980849667582e-01
-2.612796920379394372e-01
-2.607469071287240592e-01
-2.605941062907192185e-01
-2.606705058794053786e-01
-2.612516827123987362e-01
-2.619035589965199029e-01
-2.613273683437280503e-01
-2.609174434131731335e-01
-2.617209823305861049e-01
-2.611426713513018694e-01
-2.599470959121958913e-01
-2.612582554463329654e-01
-2.605178420103882453e-01
-2.606232874574580527e-01
-2.597905543908017312e-01
-2.607694844422751013e-01
-2.602856242903259232e-01
-2.612681706059936104e-01
-2.608186149993396152e-01
-2.617007971544688116e-01
-2.611245631387623112e-01
-2.617299733839219544e-01
-2.609076745789964957e-01
-2.604383300656126221e-01
-2.614904218771247901e-01
-2.618350980265932715e-01
-2.618458881114212322e-01
-2.607575945783007221e-01
-2.612006794479644900e-01
-2.614343563581990049e-01
-2.614104138793771348e-01
-2.610832099843669596e-01
-2.613711150989549425e-01
-2.609946605989006962e-01
-2.604202970529186922e-01
-2.619549381629355800e-01
-2.613163045321147404e-01
-2.615538253205340613e-01
-2.607776292643552707e-01
-2.616982855327411595e-01
-2.615996404325777180e-01
-2.618895731331542520e-01
-2.608069110266112989e-01
-2.618874947696629429e-01
-2.610666361146828929e-01
-2.609621904779225177e-01
-2.617443747850407010e-01
-2.614944970356230525e-01
-2.595435880050340760e-01
-2.607672449481877042e-01
-2.618185421992772488e-01
-2.613038954652162627e-01
-2.615712858618101655e-01
-2.620794253083179592e-01
-2.607195132712320507e-01
-2.603338929592006190e-01
-2.621668989373167058e-01
-2.608501448697089220e-01
-2.618746276473783441e-01
-2.605259031881320131e-01
-2.618071981245667090e-01
-2.615677136530879521e-01
-2.605301628883202603e-01
-2.615168640827298385e-01
-2.615912598463259742e-01
-2.606785960272546276e-01
-2.618518256138994693e-01
-2.617012752673396059e-01
-2.608311964412344808e-01
-2.612733055619985700e-01
-2.608196980141147536e-01
-2.615902439600205631e-01
-2.607549865606250128e-01
-2.602872735497481771e-01
-2.611604077272178248e-01
-2.607003294509320224e-01
-2.621831897364264585e-01
-2.612117796695024863e-01
-2.614007020521777469e-01
-2.617302238219536004e-01
-2.612081507126157165e-01
-2.605178173465941827e-01
-2.614146261400928095e-01
-2.610646237676583770e-01
-2.612681001759031285e-01
-2.609375542319087304e-01
-2.616838603857699619e-01
-2.610386317221387031e-01
-2.617100372315866452e-01
-2.614128563330198607e-01
-2.616053168004505158e-01
-2.620447770388370512e-01
-2.614404467753159156e-01
-2.621001179399635173e-01
-2.616417116463549686e-01
-2.620678102778236651e-01
-2.619816595165903039e-01
-2.610541078520771663e-01
-2.613577552173836915e-01
-2.610303762379705406e-01
-2.619233880303281081e-01
-2.610000826048843869e-01
-2.608659588975609789e-01
-2.614531619419426245e-01
-2.614444655549931218e-01
-2.622399996171900227e-01
-2.604541774332187476e-01
-2.607599595780977220e-01
-2.613746321256744110e-01
-2.616833638549244112e-01
-2.614249737526094242e-01
-2.618040767704135630e-01
-2.617116925710829545e-01
-2.613255048915142376e-01
-2.613532744603043745e-01
-2.617621560853649609e-01
-2.615262445514796030e-01
-2.620231337373556957e-01
-2.616400864905742418e-01
-2.612898335166102814e-01
-2.616669955019881866e-01
-2.600218623286542075e-01
-2.618636248236739794e-01
-2.619333921788266628e-01
-2.617034024894749900e-01
-2.617761544981083710e-01
-2.624660942556010790e-01
-2.617690549097879127e-01
-2.626526015003781134e-01
-2.609696646109291307e-01
-2.617865219427643053e-01
-2.631741035883961577e-01
-2.618871599461633504e-01
-2.619631164281853719e-01
-2.615635751728749847e-01
-2.622773059678673579e-01
-2.616316022757980142e-01
-2.611109328015692732e-01
-2.622677490820340962e-01
-2.614654277514859571e-01
-2.614492347416377815e-01
-2.616164936811181119e-01
-2.614223451309867219e-01
-2.615233293494415578e-01
-2.619196924155473005e-01
-2.614164775788127004e-01
-2.606926596034043753e-01
-2.620115287943095006e-01
-2.621102623680945376e-01
-2.618216863471155009e-01
-2.622062172825463389e-01
-2.618111571286560468e-01
-2.622104466977821513e-01
-2.619086053008555792e-01
-2.610414028801965047e-01
-2.613642560188656483e-01
-2.624350467404977238e-01
-2.620568190334250369e-01
-2.611950387884123814e-01
-2.611051613475575683e-01
-2.621269863818620482e-01
-2.618460552918729922e-01
-2.610341960770196645e-01
-2.615483429541365368e-01
-2.606338333177264377e-01
-2.624114582770074589e-01
-2.616285012777320174e-01
-2.622876273067872854e-01
-2.609560886612445896e-01
-2.613521356133928775e-01
-2.623945245589179853e-01
-2.619926346710255705e-01
-2.618427894687461732e-01
-2.623967882893171177e-01
-2.615180258864047147e-01
-2.614618470201435230e-01
-2.622708581111524717e-01
-2.618370215839365689e-01
-2.618243883329826605e-01
-2.619925072106479291e-01
-2.607587491988761497e-01
-2.617308923922403441e-01
-2.617023616765602467e-01
-2.613673400917873590e-01
-2.619806738057964268e-01
-2.623537219796890363e-01
-2.619623548765850907e-01
-2.613154777142552287e-01
-2.617230521710790514e-01
-2.605323185840699440e-01
-2.615010442258542400e-01
-2.625111780558982977e-01
-2.622806921810523773e-01
-2.618699963312156598e-01
-2.620509393602706849e-01
-2.607536413939341435e-01
-2.624189598087324771e-01
-2.606899511940512504e-01
-2.612028117918877568e-01
-2.622067702239020970e-01
-2.615929085849869606e-01
-2.615468634670234938e-01
-2.610477479159057368e-01
-2.623104340376717913e-01
-2.615908844991239324e-01
-2.619567774106816294e-01
-2.622126973294295338e-01
-2.608379783981561451e-01
-2.615049025594549104e-01
-2.621723960679372412e-01
-2.618129879208054289e-01
-2.618041594112722747e-01
-2.615620704608302427e-01
-2.597650324576205039e-01
-2.604771004250782673e-01
-2.617076802478277009e-01
-2.620155372540688976e-01
-2.622996114155919933e-01
-2.618505918018951273e-01
-2.623907293405723373e-01
-2.615113842499602881e-01
-2.622214508502958563e-01
-2.623623067952906562e-01
-2.621882579285105264e-01
-2.620541832903683921e-01
-2.608060993106831038e-01
-2.619905773688265271e-01
-2.620706410817101317e-01
-2.618585762199245326e-01
-2.621388175407441956e-01
-2.616686195280856220e-01
-2.615174485385878267e-01
-2.627411068917931414e-01
-2.614440003291878534e-01
-2.617118858622623501e-01
-2.624690016842956553e-01
-2.618208276554636060e-01
-2.614871673325901980e-01
-2.618593358041284014e-01
-2.612999352112255202e-01
-2.625382686620619244e-01
-2.605810271417494661e-01
-2.624864336293967759e-01
-2.627095632466476260e-01
-2.621819349576444691e-01
-2.619251258349830636e-01
-2.626403971166244578e-01
-2.624024745231369748e-01
-2.616333833753511362e-01
-2.617941967087365485e-01
-2.629420980987703382e-01
-2.616151023437153222e-01
-2.613197170870745212e-01
-2.620313413649625889e-01
-2.622249031689434240e-01
-2.625475351726219153e-01
-2.625846163456993509e-01
-2.610149527116483181e-01
-2.611901372941337618e-01
-2.612083516157049368e-01
-2.611360983384131140e-01
-2.613841813327311137e-01
-2.622196704454741178e-01
-2.621871292073464366e-01
-2.623072727900058743e-01
-2.615075326658715671e-01
-2.617074118191284327e-01
-2.613963356249807135e-01
-2.631346849683588451e-01
-2.617261418435168907e-01
-2.606173037516426039e-01
-2.623335941544784333e-01
-2.616859843729963386e-01
-2.622381650549901466e-01
-2.615718167835846542e-01
-2.622652033613585010e-01
-2.615908033693047918e-01
-2.616928460807353418e-01
-2.617138841531578275e-01
-2.606523057531554555e-01
-2.615276810309527522e-01
-2.618765136630489820e-01
-2.614108629220007751e-01
-2.626405847841839503e-01
-2.614902868014886139e-01
-2.620074389635452805e-01
-2.622993354957458556e-01
-2.610094172220987496e-01
-2.622357724663472722e-01
-2.622831582422125996e-01
-2.625348142008694374e-01
-2.621787573138156247e-01
-2.614378834788223527e-01
-2.608021220909430560e-01
-2.621989271238258645e-01
-2.628214541250992187e-01
-2.610581371360801706e-01
-2.617323002330167458e-01
-2.624758703371443680e-01
-2.621790799115251702e-01
-2.618651587464753683e-01
-2.623696249477728837e-01
-2.614082598108181665e-01
-2.621866410228401723e-01
-2.615682240510953660e-01
-2.614761131421461382e-01
-2.624792203131024459e-01
-2.629915798949442052e-01
-2.618358266244417143e-01
-2.612781284946521509e-01
-2.578371153502370117e-01
-2.618244192996123099e-01
-2.608315476231057306e-01
-2.623754717246227774e-01
-2.620908820835319841e-01
-2.615596468003674735e-01
-2.628119748102689668e-01
-2.627898111244166834e-01
-2.603332386951297539e-01
-2.621145547866710612e-01
-2.612197440308621776e-01
-2.612758218231744367e-01
-2.607288559515366644e-01
-2.621682827874433075e-01
-2.618454960477905047e-01
-2.617811836233528977e-01
-2.613386546214435113e-01
-2.618561757495946329e-01
-2.629204674611676507e-01
-2.628625533868790831e-01
-2.623832399910372426e-01
-2.619281462419757456e-01
-2.613966510747569028e-01
-2.630960615472883179e-01
-2.625949928466926875e-01
-2.623687843805616593e-01
-2.619629273457171892e-01
-2.628600317850737222e-01
-2.624191392660946698e-01
-2.620305381127546185e-01
-2.625761355163776511e-01
-2.619692254517294039e-01
-2.616034756785889925e-01
-2.629933095388266584e-01
-2.610471326821075522e-01
-2.627970373069311583e-01
-2.623427251135740934e-01
-2.613207289271146649e-01
-2.621992915972380378e-01
-2.634246709792314456e-01
-2.628877078855583749e-01
-2.612066072198218070e-01
-2.623409823864481516e-01
-2.617521411631830719e-01
-2.627497739628374962e-01
-2.630166666705918699e-01
-2.623283226016809300e-01
-2.610078233601871855e-01
-2.630679813419917190e-01
-2.629205271894719531e-01
-2.629207507659166443e-01
-2.623480785632245627e-01
-2.618247642720017421e-01
-2.622454454846292471e-01
-2.617904562391275558e-01
-2.625350072254105660e-01
-2.628222933877260026e-01
-2.632012924437396872e-01
-2.628609127760483943e-01
-2.624528401157773527e-01
-2.629395700238074118e-01
-2.626547816752184961e-01
-2.623209183861064941e-01
-2.617138069493873398e-01
-2.611370079275063816e-01
-2.631486129237701199e-01
-2.618832656167199846e-01
-2.624174470230088985e-01
-2.631416615191468078e-01
-2.629988982700304789e-01
-2.627418654456198377e-01
-2.616957555927913459e-01
-2.628571758062888120e-01
-2.630914001348502729e-01
-2.618014552910186143e-01
-2.622345932072826513e-01
-2.631548340427829480e-01
-2.628678245581567707e-01
-2.630630759146077025e-01
-2.624286024050420107e-01
-2.613909827552292064e-01
-2.623475792808506735e-01
-2.631140589320959400e-01
-2.631262657170840291e-01
-2.618621709762741778e-01
-2.635481963822978169e-01
-2.620791516871516791e-01
-2.629946851574043176e-01
-2.615284538081045773e-01
-2.629572138873785270e-01
-2.625736999685959194e-01
-2.629936750615856633e-01
-2.625336129990240019e-01
-2.625047949794263036e-01
-2.626831514151687919e-01
-2.630237565053851201e-01
-2.630586848937171984e-01
-2.629198419628557826e-01
-2.630499866620795157e-01
-2.626883560185774291e-01
-2.631838843144938545e-01
-2.624183292549643332e-01
-2.619751834480795183e-01
-2.623911306252884046e-01
-2.626568347462021058e-01
-2.632752798423778073e-01
-2.624596262782127876e-01
-2.631922060296391086e-01
-2.626866938558115039e-01
-2.628624036770915717e-01
-2.625826065416710375e-01
-2.622973351088305205e-01
-2.629088215663884509e-01
-2.638118823934629820e-01
-2.625723927095411359e-01
-2.629092192658859517e-01
-2.625450424112047432e-01
-2.617838945366029457e-01
-2.622211823816536502e-01
-2.634588515266618192e-01
-2.616999514603112198e-01
-2.627733474836643768e-01
-2.626143554557246462e-01
-2.626555423135064071e-01
-2.627727418875340226e-01
-2.628479020770077557e-01
-2.637257017314795782e-01
-2.625331249240223652e-01
-2.616301212874443394e-01
-2.627131673036357529e-01
-2.627321753383112246e-01
-2.632799213491026080e-01
-2.626108574898028958e-01
-2.615112094836111178e-01
-2.626075357360138085e-01
-2.629013686459028554e-01
-2.628846687586717801e-01
-2.630866514418665481e-01
-2.630181172795033606e-01
-2.613354717122239324e-01
-2.621601496249875152e-01
-2.625558870587763605e-01
-2.636060831556801265e-01
-2.628821364403002847e-01
-2.628384689413805764e-01
-2.627557245608427849e-01
-2.622173222115186109e-01
-2.626858675971160961e-01
-2.621693765396236886e-01
-2.618750578965929887e-01
-2.622446067953763671e-01
-2.639361758820303883e-01
-2.631684811851135453e-01
-2.636451806426275968e-01
-2.622018381128135012e-01
-2.632817609625137112e-01
-2.621108284234971442e-01
-2.631209798023263491e-01
-2.634052336036207254e-01
-2.623835573814161659e-01
-2.625541589574831303e-01
-2.627431715722216565e-01
-2.626888770005253448e-01
-2.631506744410165299e-01
-2.619991538365694650e-01
-2.633316643841336901e-01
-2.628222930415793357e-01
-2.621362525037981284e-01
-2.624718723164399248e-01
-2.632072361280933248e-01
-2.618277088704540900e-01
-2.635649470442701370e-01
-2.627489281924938469e-01
-2.626743336798485484e-01
-2.635496854801357980e-01
-2.635087124116164969e-01
-2.630758223524469197e-01
-2.631727409420175912e-01
-2.624555795791759238e-01
-2.631905536817313318e-01
-2.634945078623791015e-01
-2.635462043421961664e-01
-2.639053255588955094e-01
-2.634765617661247172e-01
-2.635065171969039888e-01
-2.636221079349815866e-01
-2.633145029303672335e-01
-2.591928885226284507e-01
-2.620997418628540077e-01
-2.624642757292074413e-01
-2.626518458097341080e-01
-2.632866171323366977e-01
-2.638675897090281275e-01
-2.636926146154497386e-01
-2.610091985648050339e-01
-2.637424489527382954e-01
-2.633868054349438603e-01
-2.626424459673989964e-01
-2.625425203100556493e-01
-2.628195580305379142e-01
-2.629379417813360598e-01
-2.622862458905773075e-01
-2.628527925661622855e-01
-2.626461368772624039e-01
-2.628251112356714270e-01
-2.641415075396427725e-01
-2.641401804333029513e-01
-2.627470597471175950e-01
-2.627071567187522771e-01
-2.633585836346239439e-01
-2.638116630951998220e-01
-2.639768764566114978e-01
-2.629397342066399079e-01
-2.631451113764968208e-01
-2.632281473106078962e-01
-2.638578717390869244e-01
-2.633139799512225210e-01
-2.599225019999756858e-01
-2.635272866376642265e-01
-2.625455654464062261e-01
-2.629954684380767516e-01
-2.626464198849543519e-01
-2.635927406358519187e-01
-2.621769797819809011e-01
-2.638587642751641926e-01
-2.632901898353626757e-01
-2.637162544362950389e-01
-2.632883993864805761e-01
-2.641427955879706579e-01
-2.640901546866860072e-01
-2.633356867349979646e-01
-2.630889052009229290e-01
-2.630352552306914893e-01
-2.637483473638431164e-01
-2.637633229015082237e-01
-2.621828266833630683e-01
-2.626584993537943169e-01
-2.642768456000469945e-01
-2.632219508201872338e-01
-2.636505454969029216e-01
-2.637582514898437203e-01
-2.640993495529054824e-01
-2.628053869597608005e-01
-2.632172883153348075e-01
-2.641627843358465566e-01
-2.632528839171786039e-01
-2.645500836218959151e-01
-2.631303223089068721e-01
-2.639760476630413910e-01
-2.634518384248451528e-01
-2.620160896132335826e-01
-2.617447052880391145e-01
-2.639645041255825331e-01
-2.620249490369581102e-01
-2.640553747167678766e-01
-2.643744732410783782e-01
-2.638823474904094524e-01
-2.634512653615515010e-01
-2.632315319655862962e-01
-2.636624957529891122e-01
-2.640978775964851755e-01
-2.641709825551552537e-01
-2.647237316135079843e-01
-2.636844560842472318e-01
-2.644781306059127979e-01
-2.641560842936617193e-01
-2.645713900925956708e-01
-2.644411845818296358e-01
-2.635508696363008663e-01
-2.634237377623115384e-01
-2.637915498873956710e-01
-2.610018273076448736e-01
-2.646359216638553002e-01
-2.633266878146843792e-01
-2.643979077419226775e-01
-2.632138279739958397e-01
-2.646519324646493532e-01
-2.647120296549349550e-01
-2.649098414556594894e-01
-2.638835906961520261e-01
-2.632177694544554081e-01
-2.650967756033186240e-01
-2.619800476633677433e-01
-2.631794628446899598e-01
-2.638785157164699746e-01
-2.644679887136610064e-01
-2.610146012156523421e-01
-2.647921369766021993e-01
-2.644637272786370397e-01
-2.647789011525724101e-01
-2.642384161420323618e-01
-2.645329966335547844e-01
-2.635888577669844857e-01
-2.644542971128115427e-01
-2.650614528209360721e-01
-2.619733261143886716e-01
-2.639430825653790169e-01


==> anc/Fig02_T1_dispersion_j0.2_L14_xvals.txt <==
-3.994721806508156892e-01
-3.626254743607701947e-01
-3.607730901623817377e-01
-3.554213264965555008e-01
-3.536385415571878243e-01
-3.520444948831276122e-01
-3.506746981573904964e-01
-3.485220983964932850e-01
-3.469537987077447871e-01
-3.456324872098048839e-01
-3.451684236902291536e-01
-3.391974669424542288e-01
-3.382603886308064300e-01
-3.378486804082121431e-01
-3.302312389349938426e-01
-3.292842498143707664e-01
-3.275527811076698881e-01
-3.270453929542921356e-01
-3.263758019988879377e-01
-3.223431608270074245e-01
-3.220902774781228550e-01
-3.209872535108971303e-01
-3.197117104069230331e-01
-3.186559858071948970e-01
-3.184006016143026141e-01
-3.173040732657591012e-01
-3.160185382395783171e-01
-3.157452295206063519e-01
-3.145251861721684028e-01
-3.141808801058601497e-01
-3.134910235079079177e-01
-3.128995821925451559e-01
-3.127110182445570485e-01
-3.124142569889675203e-01
-3.119923187640554207e-01
-3.111216028643691289e-01
-3.109854433924279515e-01
-3.100376603495461625e-01
-3.094940686755649484e-01
-3.091946687054390464e-01
-3.085617306824520734e-01
-3.078249619763636091e-01
-3.076879575781907294e-01
-3.074420592942366248e-01
-3.069515203416450233e-01
-3.066373662167241609e-01
-3.057431537221060869e-01
-3.051531646443599310e-01
-3.048356018452784699e-01
-3.045333863675341313e-01
-3.042184485842069908e-01
-3.040071456220051482e-01
-3.033348404948822963e-01
-3.027891855130024901e-01
-3.026589968412858878e-01
-3.024332612654776486e-01
-3.018708510868326478e-01
-3.018041712057520920e-01
-3.016066949938433495e-01
-3.014238546657470597e-01
-3.010412634561474565e-01
-3.006641614445492716e-01
-3.005115292174502239e-01
-2.999497077488237351e-01
-2.998933454873341509e-01
-2.996769802127892679e-01
-2.994729256641891491e-01
-2.990953374483977245e-01
-2.986321436609133406e-01
-2.982210290378963791e-01
-2.981314699012298508e-01
-2.979102732154879085e-01
-2.974003954230435842e-01
-2.972025537857584943e-01
-2.968160974405748553e-01
-2.967531107789617151e-01
-2.959958238285143595e-01
-2.955576010389155961e-01
-2.954556220463487870e-01
-2.949414764790991850e-01
-2.944425138642191020e-01
-2.940868443482205774e-01
-2.938817804312495729e-01
-2.936465490571381620e-01
-2.932548068828669807e-01
-2.929246924333396285e-01
-2.924135292732242264e-01
-2.921198391740791322e-01
-2.919513621434344786e-01
-2.916341013101673707e-01
-2.914519425120246643e-01
-2.912584531534418986e-01
-2.909207721543626834e-01
-2.903493343495809342e-01
-2.897684431232344648e-01
-2.894128143419111288e-01
-2.891681155995939334e-01
-2.888425094936890591e-01
-2.882960490106450946e-01
-2.880670638973075182e-01
-2.873704708245482520e-01
-2.873006865991039605e-01
-2.867313833387503674e-01
-2.865519226499926853e-01
-2.859154878430528179e-01
-2.856609965676575325e-01
-2.855270382861671008e-01
-2.854241416633913064e-01
-2.849763421754352155e-01
-2.843026501595143918e-01
-2.842138366196474419e-01
-2.840226208861608148e-01
-2.838937685473954531e-01
-2.833098883005292778e-01
-2.832430317248676443e-01
-2.830100348485568018e-01
-2.827599552005739536e-01
-2.821011924539417182e-01
-2.817707420485831560e-01
-2.814230563739781310e-01
-2.812623135600831881e-01
-2.811003331690752893e-01
-2.809870670321332198e-01
-2.804509329132451878e-01
-2.803202769138237738e-01
-2.802088009529411505e-01
-2.797658564161287775e-01
-2.793491474152247078e-01
-2.792791497192149142e-01
-2.788222560820212137e-01
-2.786872671965250903e-01
-2.779360232390575836e-01
-2.778212250647548731e-01
-2.775044173550056947e-01
-2.771600550448956590e-01
-2.769670384401919372e-01
-2.767377301826485225e-01
-2.762904209532848765e-01
-2.761299146694611850e-01
-2.760065665196962392e-01
-2.757525153201221269e-01
-2.755361516109058329e-01
-2.753236636122483594e-01
-2.751762857111342830e-01
-2.750797969486405425e-01
-2.747837766698867923e-01
-2.746199622794532336e-01
-2.744427819586254258e-01
-2.742382319503511301e-01
-2.741349551068653079e-01
-2.739300496799473850e-01
-2.736857032868988959e-01
-2.735167829667471961e-01
-2.733142030033597347e-01
-2.731306834476334711e-01
-2.730286885715214051e-01
-2.726638854232064091e-01
-2.724313006800938575e-01
-2.720420820696471398e-01
-2.718153717195880836e-01
-2.717463512273066151e-01
-2.716149033926077982e-01
-2.713403499494262960e-01
-2.712253353398941247e-01
-2.709060022021191894e-01
-2.708489120302395303e-01
-2.706439971674517997e-01
-2.705141713643508528e-01
-2.704497223480452073e-01
-2.700516958862226313e-01
-2.697843791939136815e-01
-2.697459197947317255e-01
-2.695679369602589359e-01
-2.694928690116776826e-01
-2.692279213099325608e-01
-2.691984790781556391e-01
-2.690048393529105297e-01
-2.688972072434066551e-01
-2.688269657379993016e-01
-2.686433144927534156e-01
-2.684005189780976908e-01
-2.680651659154882349e-01
-2.679553227276673666e-01
-2.678263461476156904e-01
-2.676682005061307157e-01
-2.675043334092842562e-01
-2.673973724066326385e-01
-2.671361670262297205e-01
-2.670854562840832003e-01
-2.666781711256995813e-01
-2.666184539765657502e-01
-2.665658509827656952e-01
-2.664254622662499128e-01
-2.662618259211469995e-01
-2.661976757572756536e-01
-2.660360855388330670e-01
-2.657824666658810675e-01
-2.656624617771174979e-01
-2.654806301826450610e-01
-2.652443392666752886e-01
-2.650544632663283107e-01
-2.650157195688317424e-01
-2.647129665155193989e-01
-2.643447539115548195e-01
-2.642355677200419750e-01
-2.640902671638695742e-01
-2.640146845246960083e-01
-2.638984638514075831e-01
-2.638636534063371064e-01
-2.638114705854471276e-01
-2.637206841533845103e-01
-2.635365670045215492e-01
-2.634173145947970585e-01
-2.632790907063841668e-01
-2.631259967903304409e-01
-2.630542098499452086e-01
-2.628347136636250414e-01
-2.626831896709284631e-01
-2.624986409864870085e-01
-2.622906829502867909e-01
-2.622186268048792845e-01
-2.620451076362322884e-01
-2.617877150605095737e-01
-2.616746498532510623e-01
-2.616005927312999857e-01
-2.614809468367729761e-01
-2.613517541287732615e-01
-2.613140966259654974e-01
-2.611695693954905195e-01
-2.610409643153994708e-01
-2.609853223077815976e-01
-2.608376886120634675e-01
-2.607133029580767092e-01
-2.606153358738655945e-01
-2.604501369116829501e-01
-2.604231949896926301e-01
-2.601438783817744960e-01
-2.600603810816637385e-01
-2.598851869156604266e-01
-2.597728585327951367e-01
-2.596917629677580885e-01
-2.595449277677493449e-01
-2.594932478957452382e-01
-2.592944801063285509e-01
-2.592085239156894372e-01
-2.590656706950038579e-01
-2.589843017151963744e-01
-2.588739910134651434e-01
-2.587764533421260671e-01
-2.586141362952170120e-01
-2.584433328103026284e-01
-2.582402490143094753e-01
-2.581702297734393969e-01
-2.581241581470629654e-01
-2.577826603234652514e-01
-2.577484375861203159e-01
-2.576830957413422940e-01
-2.576174597844525516e-01
-2.575568175545923655e-01
-2.574452016639693919e-01
-2.572763618837520250e-01
-2.570504940056016485e-01
-2.570071293966260662e-01
-2.568730110280830203e-01
-2.568429515980435451e-01
-2.567463352321936454e-01
-2.566128342874153256e-01
-2.564579968039326086e-01
-2.563316048268305947e-01
-2.560873917100996433e-01
-2.559841018245004318e-01
-2.559255459871570548e-01
-2.557049597454627010e-01
-2.556713328318866996e-01
-2.556038226348084641e-01
-2.553654389358534504e-01
-2.553388640453847502e-01
-2.552845119954254560e-01
-2.550916408248684597e-01
-2.550017089523111125e-01
-2.549220362798716999e-01
-2.547789142985356081e-01
-2.547575817767701589e-01
-2.545850806308739833e-01
-2.544810493292248843e-01
-2.542315857584760974e-01
-2.542066854590807612e-01
-2.540560712414439148e-01
-2.540303477556374867e-01
-2.539723840148197520e-01
-2.538793417369696881e-01
-2.536470703213767330e-01
-2.535969040531146912e-01
-2.535621489789384175e-01
-2.534462384430102300e-01
-2.533663314603787353e-01
-2.532656284781977796e-01
-2.531323644938539008e-01
-2.529859451220524136e-01
-2.528618476169646190e-01
-2.527105115624102560e-01
-2.526783900179118136e-01
-2.525733394999363224e-01
-2.524530746781143975e-01
-2.523709567456134950e-01
-2.523035170897162671e-01
-2.521649983485807489e-01
-2.520607023694012572e-01
-2.519888376614574654e-01
-2.519091713278233113e-01
-2.517568877844107988e-01
-2.517541591924425393e-01
-2.515720745236450506e-01
-2.514620520495752243e-01
-2.513953186883124413e-01
-2.512502998383899233e-01
-2.511382315596167314e-01
-2.510724097370617414e-01
-2.509588915281952270e-01
-2.508921282075390891e-01
-2.508222224619235941e-01
-2.507931840270126722e-01
-2.506839079656312808e-01
-2.505961640965116421e-01
-2.504505537521171665e-01
-2.503790922799903895e-01
-2.502091664825809025e-01
-2.500587994163447902e-01
-2.500394829463260526e-01
-2.499937541321003431e-01
-2.498409631814827447e-01
-2.497391917524355853e-01
-2.496812944082467123e-01
-2.496155334118595748e-01
-2.495535157860225006e-01
-2.494496293251818042e-01
-2.493085419478508757e-01
-2.491770826734665267e-01
-2.490860400916629358e-01
-2.490583887214525283e-01
-2.488994063187528194e-01
-2.488443937152651775e-01
-2.486652279458665127e-01
-2.485314633338615298e-01
-2.484539619335508487e-01
-2.484337949883745067e-01
-2.482142953882333081e-01
-2.481550631676051610e-01
-2.480125674949749393e-01
-2.479380194167325746e-01
-2.478155664222141397e-01
-2.476852362110046890e-01
-2.476226517650825243e-01
-2.474687113039956698e-01
-2.474370807358054480e-01
-2.474045576633717713e-01
-2.472703830295608363e-01
-2.471284804004824365e-01
-2.470442582039380497e-01
-2.470046157791554176e-01
-2.468933078828939864e-01
-2.468090486566677233e-01
-2.466971866000596814e-01
-2.466739955496649039e-01
-2.465506304764813472e-01
-2.464651021651489138e-01
-2.463846757638020191e-01
-2.462710994525542652e-01
-2.462084784151538641e-01
-2.460583914144104101e-01
-2.460077103054709169e-01
-2.459529990711059877e-01
-2.458166286178734838e-01
-2.455683759200759098e-01
-2.454646764947458482e-01
-2.453912001380990360e-01
-2.452980335295694980e-01
-2.451615113123961631e-01
-2.450819875400316039e-01
-2.450042100926929090e-01
-2.448280647485551187e-01
-2.447208619274520713e-01
-2.446641813775496943e-01
-2.446051765484835716e-01
-2.444729169107055511e-01
-2.443790362951202277e-01
-2.443093931851349210e-01
-2.441524068784678148e-01
-2.439813789633358543e-01
-2.439152062216725925e-01
-2.438464206331683592e-01
-2.438101805614659168e-01
-2.436951006403427489e-01
-2.436339894888353286e-01
-2.434191075828739947e-01
-2.433522175933260923e-01
-2.432995482595248504e-01
-2.431933901889792582e-01
-2.430680520862901484e-01
-2.430464023536613727e-01
-2.429316998367637426e-01
-2.428568930419904848e-01
-2.427098234618971506e-01
-2.426401285784124950e-01
-2.425592603006959946e-01
-2.424272297007239452e-01
-2.423309363520033954e-01
-2.422868123254129924e-01
-2.422739322619115454e-01
-2.421462036729479794e-01
-2.420981227784606837e-01
-2.420167127374842353e-01
-2.419202283597781389e-01
-2.417642505528362074e-01
-2.417008655459714772e-01
-2.415420289859895042e-01
-2.414357948572567192e-01
-2.413821340848230079e-01
-2.412406032146377499e-01
-2.411285992770470510e-01
-2.410713294399567386e-01
-2.409130714744977808e-01
-2.408218625322092188e-01
-2.407974756698267604e-01
-2.406659938897802442e-01
-2.405834435112743641e-01
-2.405251068898748013e-01
-2.404296966320201845e-01
-2.403616648970649805e-01
-2.403057179605573024e-01
-2.401882379383458166e-01
-2.400518916287526505e-01
-2.399403371845989508e-01
-2.398578083805223138e-01
-2.397876466737859924e-01
-2.397187100617353128e-01
-2.395792300214046600e-01
-2.394567209525266804e-01
-2.393821678646271267e-01
-2.392542859651927423e-01
-2.391551268909256345e-01
-2.391051131492108461e-01
-2.390024955084533997e-01
-2.389020635932213310e-01
-2.387122238372270111e-01
-2.386454749804272357e-01
-2.385479549522320775e-01
-2.385403501595673714e-01
-2.384524814429166417e-01
-2.383270184070016284e-01
-2.381760162258541591e-01
-2.381428360454959647e-01
-2.380368622826606606e-01
-2.379538662376056712e-01
-2.378626035880561929e-01
-2.377645160214537090e-01
-2.376847808152978969e-01
-2.376310086478193861e-01
-2.375060137218428513e-01
-2.373911402882092347e-01
-2.373428068801708146e-01
-2.372217789426822876e-01
-2.371986221676540274e-01
-2.370297098816425974e-01
-2.370182057796489383e-01
-2.368914801560654260e-01
-2.367324116203183004e-01
-2.365581262627600989e-01
-2.365462193066538987e-01
-2.364685728348918103e-01
-2.363267777642678313e-01
-2.362303551621388054e-01
-2.361489697206585747e-01
-2.361080624646201831e-01
-2.359365991145537245e-01
-2.358275634118134900e-01
-2.357292401776063528e-01
-2.356006579581410854e-01
-2.354856841867948580e-01
-2.354584466986265057e-01
-2.353947933698933292e-01
-2.353592901666368420e-01
-2.351386158663916759e-01
-2.351008225699594556e-01
-2.349717686345943468e-01
-2.348544273631253954e-01
-2.347637747500173899e-01
-2.346456133755458195e-01
-2.345734063411419046e-01
-2.344475788101157421e-01
-2.343962094866849644e-01
-2.343214247304964970e-01
-2.342884798713321393e-01
-2.341381299044197339e-01
-2.340787927227166165e-01
-2.340341622031894275e-01
-2.339480598569796121e-01
-2.338398392629460754e-01
-2.337569461992696773e-01
-2.337188832844095676e-01
-2.336171958277793448e-01
-2.334557343721060940e-01
-2.333354220977242599e-01
-2.332539091716098745e-01
-2.332326319106090839e-01
-2.331787987403363405e-01
-2.330470788410966554e-01
-2.329464178502586025e-01
-2.328388153667433902e-01
-2.327055991262453882e-01
-2.325728523638075917e-01
-2.325564250216749784e-01
-2.324671112063280698e-01
-2.324332398156734036e-01
-2.323469862378312323e-01
-2.323048353900205587e-01
-2.321854605332284716e-01
-2.321399273421194953e-01
-2.320753105262585159e-01
-2.319773041236285749e-01
-2.319337368340839700e-01
-2.318960426170362799e-01
-2.317733457208131786e-01
-2.317283035036298844e-01
-2.316992729682684771e-01
-2.316195359078034310e-01
-2.314243594384555458e-01
-2.313258646454989520e-01
-2.312256928995157779e-01
-2.311401492115234824e-01
-2.310927685113517704e-01
-2.310432400938040032e-01
-2.309763519440993229e-01
-2.308650117185796491e-01
-2.307855248539301962e-01
-2.307124730002612367e-01
-2.306168787565166522e-01
-2.305348376866852567e-01
-2.305272885757835566e-01
-2.303632970791176238e-01
-2.302966444208008057e-01
-2.302212938399168241e-01
-2.301580846990040063e-01
-2.301273435177499938e-01
-2.300810649051101830e-01
-2.300572340349519296e-01
-2.299636363878194700e-01
-2.297898566506101081e-01
-2.297481292545812126e-01
-2.296930226493599791e-01
-2.296107621576936597e-01
-2.295125406551880298e-01
-2.294693495136069794e-01
-2.294127139537898707e-01
-2.294048394009889913e-01
-2.292981800725142905e-01
-2.292347293032387379e-01
-2.291996809279167324e-01
-2.290903588898863807e-01
-2.290207254786785773e-01
-2.289629618839753578e-01
-2.289181760980227021e-01
-2.287807572694269820e-01
-2.286846376726348884e-01
-2.286323148670611760e-01
-2.285454633237642974e-01
-2.284961078895729192e-01
-2.283964452911063647e-01
-2.282817102546882415e-01
-2.281730734821949547e-01
-2.281118147345725378e-01
-2.279742102010055560e-01
-2.279620036717122655e-01
-2.278786143791086127e-01
-2.277660976918312874e-01
-2.276802077985294881e-01
-2.275801203090367097e-01
-2.275261071556944348e-01
-2.274100500456586738e-01
-2.272831642607067160e-01
-2.272351662071647738e-01
-2.271522123462003384e-01
-2.270720573931918340e-01
-2.269752583119338252e-01
-2.269661049124237495e-01
-2.269004203914997686e-01
-2.268434172604610888e-01
-2.267456337248846543e-01
-2.266840028453490086e-01
-2.266299161993075573e-01
-2.265527096150279085e-01
-2.265066888687080893e-01
-2.264346612970930539e-01
-2.263384476192614181e-01
-2.262068556853743806e-01
-2.261756007504092947e-01
-2.260931017415835909e-01
-2.260424369849846626e-01
-2.260218795923087109e-01
-2.259725859961177197e-01
-2.258704418950547022e-01
-2.257264783211689885e-01
-2.256691233961294618e-01
-2.255603349807057123e-01
-2.254520257123410198e-01
-2.253847832639188642e-01
-2.253028103066466448e-01
-2.252432191668610473e-01
-2.251606991875753638e-01
-2.251073659734577070e-01
-2.250863185759344465e-01
-2.250417511999975584e-01
-2.249778286771614844e-01
-2.248798343988291093e-01
-2.248500253398097448e-01
-2.247237352464968030e-01
-2.247191433071475952e-01
-2.247025195489622817e-01
-2.245561595857202553e-01
-2.244227388800815737e-01
-2.243805123228857779e-01
-2.242788363383897698e-01
-2.242291612695309078e-01
-2.241685762271495019e-01
-2.241472655896279143e-01
-2.240455083260819991e-01
-2.239405305663320356e-01
-2.238952543304642273e-01
-2.238127495332996042e-01
-2.237182579806632210e-01
-2.236634609273706886e-01
-2.235664255549671131e-01
-2.235445661982600751e-01
-2.234347500098639583e-01
-2.233787678048338998e-01
-2.232525744477760477e-01
-2.232072182623256185e-01
-2.231408842778188351e-01
-2.231210665112836056e-01
-2.230328138699449458e-01
-2.229422950185898089e-01
-2.228516870861692034e-01
-2.228007546386334137e-01
-2.227010059929576957e-01
-2.226624921744605745e-01
-2.225834400109215350e-01
-2.225647599354304840e-01
-2.224913735892254940e-01
-2.223879366683424175e-01
-2.223612107844192831e-01
-2.222709193094464797e-01
-2.222335377422798575e-01
-2.222068939338937288e-01
-2.221544628719060166e-01
-2.220517457363859748e-01
-2.220205059539529235e-01
-2.219313795300303371e-01
-2.218691381596267220e-01
-2.218057816339402966e-01
-2.217483829310768206e-01
-2.216801320288174226e-01
-2.216141936620943942e-01
-2.214759733622632676e-01
-2.214685442939128557e-01
-2.214096268945756896e-01
-2.213428507554670854e-01
-2.212666383628962841e-01
-2.211854921045209310e-01
-2.211655848062841212e-01
-2.210787101385973952e-01
-2.209853746462633328e-01
-2.209631093793907042e-01
-2.208657735746742679e-01
-2.208371776563316791e-01
-2.207322905681864400e-01
-2.207137578449775983e-01
-2.206182317227491085e-01
-2.205907845613277463e-01
-2.205528575654880363e-01
-2.204926851362168649e-01
-2.204599997084360496e-01
-2.203079029593443816e-01
-2.202333818759395212e-01
-2.201329362878833573e-01
-2.201101022593831280e-01
-2.200533617173382750e-01
-2.200468108368643372e-01
-2.199376071821836920e-01
-2.198644628843329230e-01
-2.197610394501276765e-01
-2.196799079529148657e-01
-2.195940685030268735e-01
-2.195462273673249587e-01
-2.194937634343407939e-01
-2.193953756702623215e-01
-2.193493661549771045e-01
-2.192955124750501639e-01
-2.192556608287026532e-01
-2.191931204556763491e-01
-2.191427692265429383e-01
-2.190282908693677311e-01
-2.190257497623590566e-01
-2.189926980873826423e-01
-2.188770383516673301e-01
-2.188622622601667511e-01
-2.187886757229688672e-01
-2.187538475185195619e-01
-2.186933395403006519e-01
-2.186785738519311240e-01
-2.185934774656950186e-01
-2.185383682771014635e-01
-2.184752870905025401e-01
-2.184364352574591217e-01
-2.183620964370190098e-01
-2.182702868865771806e-01
-2.182400166696178145e-01
-2.181883736060782342e-01
-2.181023262424535702e-01
-2.180575307866048362e-01
-2.179627466099623712e-01
-2.179240980681337314e-01
-2.179054425070909573e-01
-2.177559365069166863e-01
-2.177205408763426830e-01
-2.176364189286018047e-01
-2.176146747176290475e-01
-2.175571156002288897e-01
-2.175168989221333837e-01
-2.174793049336045669e-01
-2.173850336983242926e-01
-2.173612754786871659e-01
-2.172612425940643188e-01
-2.172262686932960318e-01
-2.171823231447807256e-01
-2.171112606251111021e-01
-2.170694676487338048e-01
-2.169939188041187239e-01
-2.168951394458060178e-01
-2.168678742637234480e-01
-2.167780789908350936e-01
-2.167276948018148075e-01
-2.167079061927993378e-01
-2.166315664731902069e-01
-2.165444135966182182e-01
-2.165218495081596140e-01
-2.164180593235722205e-01
-2.163942260778762283e-01
-2.163119856711216704e-01
-2.162703101918270476e-01
-2.162346022781619082e-01
-2.161704076543531361e-01
-2.161022607064874701e-01
-2.160326991568018440e-01
-2.160177314075610311e-01
-2.159133086089168874e-01
-2.158311901228438801e-01
-2.157710315356855812e-01
-2.157387854682196460e-01
-2.157247634779971557e-01
-2.156064497648713385e-01
-2.155838977005451740e-01
-2.155261451640291814e-01
-2.154710398512081904e-01
-2.154169097698940549e-01
-2.153586929497472713e-01
-2.152503884478610963e-01
-2.152333652295964073e-01
-2.151986296623264461e-01
-2.151199253560744928e-01
-2.149857276152955798e-01
-2.149495855874879735e-01
-2.149405719713446683e-01
-2.149070764512868714e-01
-2.148428177254886884e-01
-2.147026280649787788e-01
-2.146444355795806835e-01
-2.146143903093730154e-01
-2.145529333181703802e-01
-2.144650829353097476e-01
-2.144631609299742503e-01
-2.143623217169133843e-01
-2.143243344848709819e-01
-2.142765469241774134e-01
-2.141865101799458326e-01
-2.141368324860613015e-01
-2.141257585294021326e-01
-2.140677986155606616e-01
-2.139855666299324277e-01
-2.138891497724738078e-01
-2.138653858107320838e-01
-2.138223011922263939e-01
-2.137073473058360151e-01
-2.136225057280417006e-01
-2.136052129191538806e-01
-2.135773027525739165e-01
-2.135106439492058805e-01
-2.134419677022206807e-01
-2.134330970555416984e-01
-2.133731650355716325e-01
-2.133520522641712269e-01
-2.133018970035611139e-01
-2.131804267148994236e-01
-2.131358455254639961e-01
-2.130616993063291220e-01
-2.130046231460848150e-01
-2.129345337442735131e-01
-2.128278305768667167e-01
-2.127977752463745542e-01
-2.127589495464880520e-01
-2.127348999273243335e-01
-2.126994033683167751e-01
-2.126357933479035844e-01
-2.125616978592615447e-01
-2.125098771190890856e-01
-2.124132099579837951e-01
-2.123914220129972663e-01
-2.123653270627294254e-01
-2.123135045616273420e-01
-2.122199167119286911e-01
-2.121719194287448040e-01
-2.121637000894885938e-01
-2.120505466752368728e-01
-2.120047822790440684e-01
-2.119550724039079848e-01
-2.118881359649184004e-01
-2.118320678136972057e-01
-2.117921162305530514e-01
-2.117648404838904652e-01
-2.116833269662072303e-01
-2.116182025355066720e-01
-2.115541786680296688e-01
-2.115248357293406378e-01
-2.114971519913298181e-01
-2.114147565363808656e-01
-2.113896270883910966e-01
-2.113485225329187756e-01
-2.113309296852683983e-01
-2.112406859151707283e-01
-2.111941418163580109e-01
-2.111610377567781360e-01
-2.111244524718506876e-01
-2.110429789064453554e-01
-2.110358895718414396e-01
-2.109808895429634568e-01
-2.109410179181415157e-01
-2.108373071590055048e-01
-2.107494022645948484e-01
-2.107307124227378314e-01
-2.106721961097815510e-01
-2.106088757825944902e-01
-2.105719445538421497e-01
-2.105046017762354227e-01
-2.104042292147756399e-01
-2.103778083235949836e-01
-2.103478904425170604e-01
-2.102898940523036386e-01
-2.102273331333240625e-01
-2.101869931447568618e-01
-2.100791328355859078e-01
-2.100558356742716903e-01
-2.100044407189701201e-01
-2.099817508220068463e-01
-2.099368391399544231e-01
-2.099020617807411671e-01
-2.098512646121169778e-01
-2.098489377853380855e-01
-2.097274600564524860e-01
-2.096800237653861365e-01
-2.096535410421924983e-01
-2.095298894323628369e-01
-2.094826020037589553e-01
-2.094575492018271312e-01
-2.094213352091150449e-01
-2.093841476306056437e-01
-2.093154988486378154e-01
-2.092758153286083944e-01
-2.092259250905685874e-01
-2.091475715828122750e-01
-2.091041956370243426e-01
-2.090206161948441332e-01
-2.089886253196353572e-01
-2.089529696809142578e-01
-2.089497288722957369e-01
-2.088620595657852685e-01
-2.088073862391338076e-01
-2.087030045760340513e-01
-2.086632360468237413e-01
-2.086311740998108843e-01
-2.085553300779365848e-01
-2.084752656070342214e-01
-2.083948039204293057e-01
-2.083793910350666134e-01
-2.083186517760004519e-01
-2.082821690931991876e-01
-2.082395245483580903e-01
-2.082361606654214992e-01
-2.081860173821501736e-01
-2.081330925562371037e-01
-2.079979642193253431e-01
-2.079558850191869923e-01
-2.079406811090482865e-01
-2.079210093706954643e-01
-2.078555764539996853e-01
-2.077624601849556440e-01
-2.077042615778377510e-01
-2.076815594599786818e-01
-2.076286578875048972e-01
-2.075868201039157701e-01
-2.075551036988718123e-01
-2.075343123959755287e-01
-2.074761021105946401e-01
-2.074075163033078928e-01
-2.073635802892110358e-01
-2.073021708918477701e-01
-2.072772176974773117e-01
-2.072443029323289831e-01
-2.071441265715892599e-01
-2.070779351580643302e-01
-2.070540853442427442e-01
-2.070258750172021545e-01
-2.069744932531751291e-01
-2.069279829931558179e-01
-2.068722852461865602e-01
-2.068606841928734563e-01
-2.068395645614280742e-01
-2.067774611561598030e-01
-2.066397100023474320e-01
-2.066091992238866526e-01
-2.065827264257102669e-01
-2.065297599900934589e-01
-2.065176939906622766e-01
-2.064599247596683451e-01
-2.064340146614120075e-01
-2.063585714517006675e-01
-2.063116867050336090e-01
-2.062829212275168189e-01
-2.062413280404750693e-01
-2.061960143868624695e-01
-2.061446343256457259e-01
-2.061420342868250100e-01
-2.060532916315963581e-01
-2.060054463018451409e-01
-2.059753466914332198e-01
-2.058711951565745379e-01
-2.058686252891069879e-01
-2.057971788587592832e-01
-2.057144867572757718e-01
-2.056532940133632137e-01
-2.056338370012007755e-01
-2.055534923807803283e-01
-2.055250549438799035e-01
-2.054046876420166923e-01
-2.053752600686500895e-01
-2.052896975176977667e-01
-2.052715642645035199e-01
-2.051943536945906310e-01
-2.051479282025509554e-01
-2.050686630909884789e-01
-2.050293097146534960e-01
-2.050244843343957957e-01
-2.049750903899183463e-01
-2.049518843749484343e-01
-2.049099834607005233e-01
-2.048804273922350816e-01
-2.048322970282636102e-01
-2.047811083274243549e-01
-2.046800581202014302e-01
-2.046601223522289681e-01
-2.046022678218972213e-01
-2.045370331080853532e-01
-2.044968016091282259e-01
-2.044796380775300015e-01
-2.044084103199648172e-01
-2.043626988557801505e-01
-2.043245116630395264e-01
-2.042125402707857251e-01
-2.041533377218595069e-01
-2.041152542466216635e-01
-2.040829359834023804e-01
-2.040360983926067240e-01
-2.040146762674439063e-01
-2.039801895579591018e-01
-2.039186871246596311e-01
-2.038821818510952455e-01
-2.038279719143819280e-01
-2.037621286557012024e-01
-2.037090496258271155e-01
-2.036948732942909235e-01
-2.036438032640849050e-01
-2.035899378448223496e-01
-2.035648138423464260e-01
-2.035073557841412528e-01
-2.034587894809511688e-01
-2.033960110694812973e-01
-2.033595948693287248e-01
-2.033242419454757421e-01
-2.032598885464553529e-01
-2.031873372375487263e-01
-2.031045371653482090e-01
-2.030759540626197457e-01
-2.029877628176394722e-01
-2.029418210548028512e-01
-2.029102709289929696e-01
-2.028547544525414748e-01
-2.028034180370076323e-01
-2.027634762472607100e-01
-2.026787466002034355e-01
-2.026638478894663975e-01
-2.026398887358000778e-01
-2.025979150728548228e-01
-2.025890009982778683e-01
-2.025350604054441950e-01
-2.024997299678555907e-01
-2.024611767785693961e-01
-2.024497289019522028e-01
-2.023667303984480470e-01
-2.022897884519596623e-01
-2.022766006753882739e-01
-2.022627642254130609e-01
-2.021433618874346472e-01
-2.021045226750362578e-01
-2.020856100605173122e-01
-2.020329058556211421e-01
-2.019426154678121699e-01
-2.018799717468721944e-01
-2.018451869915992014e-01
-2.017959893676803951e-01
-2.017541318091053970e-01
-2.017084985383530704e-01
-2.016760086373042271e-01
-2.016527515736779574e-01
-2.016133688718524664e-01
-2.015946769287480511e-01
-2.014960097047949761e-01
-2.014414460214450364e-01
-2.014164361693845939e-01
-2.013651803863882317e-01
-2.013272414293346135e-01
-2.012794127224558638e-01
-2.012200298663235909e-01
-2.011777306855175584e-01
-2.011508340165519271e-01
-2.010687621141655779e-01
-2.010202293198999901e-01
-2.009684100322076394e-01
-2.008627010648120215e-01
-2.008347152944437997e-01
-2.007979454828540677e-01
-2.007633919546929213e-01
-2.007488343911582596e-01
-2.007339696374518256e-01
-2.006477966472949015e-01
-2.005585080582731328e-01
-2.005043731839983301e-01
-2.004709909746557606e-01
-2.004122619693663454e-01
-2.003977493720232594e-01
-2.003652668010219018e-01
-2.003162318227900696e-01
-2.002694825045383265e-01
-2.002527938427665077e-01
-2.001985795788591149e-01
-2.001333002839519870e-01
-2.000591104879665960e-01
-2.000207482047030583e-01
-1.999860859591650608e-01
-1.999412580948961848e-01
-1.999205075640734519e-01
-1.998485404206469251e-01
-1.998032687495122361e-01
-1.997905093649641750e-01
-1.997294988884463773e-01
-1.996905204260445987e-01
-1.996348574221111782e-01
-1.995778078635475628e-01
-1.995491986145489505e-01
-1.994440943708504776e-01
-1.994227437025465899e-01
-1.993523234341573191e-01
-1.993291006365290330e-01
-1.993037271022296830e-01
-1.992744645539888393e-01
-1.992581175237825297e-01
-1.992051980369973774e-01
-1.991414868743238697e-01
-1.990896382878692417e-01
-1.990446947060233729e-01
-1.989944620452065438e-01
-1.988825396615934715e-01
-1.988687775270624458e-01
-1.988011163726109420e-01
-1.987841483151197020e-01
-1.987204748488836936e-01
-1.986766457040912148e-01
-1.986626491918339066e-01
-1.986252538779355314e-01
-1.984846461888702951e-01
-1.984495529784325862e-01
-1.984158259736804042e-01
-1.983671866831490660e-01
-1.983343982507333458e-01
-1.983133745071202769e-01
-1.982654206791522600e-01
-1.982211785490072542e-01
-1.981576102915256765e-01
-1.981401437361212936e-01
-1.980981968350415123e-01
-1.980246415307757579e-01
-1.980020339486075476e-01
-1.979716363434154969e-01
-1.979028609744729050e-01
-1.978596059324748135e-01
-1.977619689683321191e-01
-1.977414946707620469e-01
-1.976725056598427344e-01
-1.976307846838152305e-01
-1.975615507809915239e-01
-1.975576039280202700e-01
-1.975114795647350818e-01
-1.974711333827318116e-01
-1.974388646216590493e-01
-1.973727393789375117e-01
-1.972874932185446073e-01
-1.972192113910507527e-01
-1.971963480921531953e-01
-1.971508278778137391e-01
-1.971257713296207248e-01
-1.971058096866847853e-01
-1.970293984417270106e-01
-1.969795424392718208e-01
-1.969388288686308996e-01
-1.969042901711446913e-01
-1.968798524516275072e-01
-1.968278104018350017e-01
-1.968000780942407157e-01
-1.967047655183016552e-01
-1.966825635632157288e-01
-1.966680445547883127e-01
-1.966199703943040944e-01
-1.966105456919499117e-01
-1.965928984696840298e-01
-1.965220575880118892e-01
-1.964217498557198349e-01
-1.963643420106862825e-01
-1.963571745611451536e-01
-1.963334103994506252e-01
-1.962704844482215938e-01
-1.962317112839873923e-01
-1.961897274606821950e-01
-1.961500772073776766e-01
-1.961240683249531047e-01
-1.960820694093383110e-01
-1.960576588881020599e-01
-1.959891249503903921e-01
-1.959269476060906956e-01
-1.958489561297209747e-01
-1.957685505764364953e-01
-1.957462718049294281e-01
-1.957211771405478751e-01
-1.956435974270666345e-01
-1.955976928424801309e-01
-1.955832818876194479e-01
-1.955260804304295996e-01
-1.954915327667348657e-01
-1.954302619298350363e-01
-1.953848362855775955e-01
-1.953404818661299003e-01
-1.952816989039836137e-01
-1.952382107632385233e-01
-1.952162287701345589e-01
-1.951610710150996353e-01
-1.950909520627930882e-01
-1.950626990660573878e-01
-1.950281856845725581e-01
-1.949502044264981304e-01
-1.949336416787463833e-01
-1.948545787085574910e-01
-1.948101868608390908e-01
-1.948052421575286464e-01
-1.947657889092646588e-01
-1.947096727464991961e-01
-1.946447816881308746e-01
-1.945779147018846245e-01
-1.945614955359493692e-01
-1.945047689262617563e-01
-1.944755608337463970e-01
-1.944059784664193824e-01
-1.943565517816214228e-01
-1.943262000338033257e-01
-1.942760188249711972e-01
-1.942411105010589112e-01
-1.942022436390983819e-01
-1.941775279718061520e-01
-1.940644517095381216e-01
-1.940296670728910711e-01
-1.940182995381772302e-01
-1.940046573271374253e-01
-1.939456332697338525e-01
-1.938644254190544092e-01
-1.938499430125368017e-01
-1.938075958843384905e-01
-1.937924639023411166e-01
-1.937322070450770983e-01
-1.936723699816314537e-01
-1.936316113818165874e-01
-1.935843075448733241e-01
-1.935094278206432317e-01
-1.934645337030885814e-01
-1.934395799647014302e-01
-1.934053933443034001e-01
-1.933796314787487869e-01
-1.933042800353809709e-01
-1.932619277657082191e-01
-1.932268650077835770e-01
-1.931727438517092388e-01
-1.931358477145691532e-01
-1.930902548208562053e-01
-1.930360810726659548e-01
-1.929445453832430712e-01
-1.929248402327679579e-01
-1.929008243152349755e-01
-1.928779970166080715e-01
-1.928444160275921138e-01
-1.928256406291441460e-01
-1.927249364489972971e-01
-1.926612949152412546e-01
-1.925955665294002417e-01
-1.925870999424407204e-01
-1.925617170029759184e-01
-1.925461377562379395e-01
-1.924699099201035435e-01
-1.924238522789538386e-01
-1.923937296528134833e-01
-1.923073973624218058e-01
-1.922720637053482173e-01
-1.922183001593374962e-01
-1.921267235338585400e-01
-1.921054108960954243e-01
-1.920734616696454511e-01
-1.920307627634224301e-01
-1.919683555639194739e-01
-1.919445964330105392e-01
-1.919153668088839637e-01
-1.918761777073244024e-01
-1.918190442757758962e-01
-1.917519422876649560e-01
-1.917302333470712883e-01
-1.916766395162908254e-01
-1.916051775311359284e-01
-1.915909459199237608e-01
-1.915387834508644471e-01
-1.914918819780849768e-01
-1.914806162000222689e-01
-1.914083746655635965e-01
-1.913535155220477124e-01
-1.913156123486854376e-01
-1.913015368593614651e-01
-1.912744141304708045e-01
-1.912461414380872970e-01
-1.911791378956384513e-01
-1.911521893971904473e-01
-1.911023548943024120e-01
-1.910369667013622763e-01
-1.910076587319006203e-01
-1.909377546639001999e-01
-1.909020889225461481e-01
-1.908647521540129954e-01
-1.907931912177895928e-01
-1.907799722047835711e-01
-1.907053859860677048e-01
-1.906559340627890231e-01
-1.906462518813470952e-01
-1.905898560941050590e-01
-1.905624690250541375e-01
-1.905059456908767546e-01
-1.904901578557280928e-01
-1.904536667619299850e-01
-1.904092473659503848e-01
-1.903543153691586443e-01
-1.903393386915308849e-01
-1.902393904614798070e-01
-1.902189775574285036e-01
-1.901592960858221049e-01
-1.901328090303820995e-01
-1.900506552175162955e-01
-1.900330823636273703e-01
-1.899466990665565624e-01
-1.898892815514112153e-01
-1.898750896992725812e-01
-1.898433251799558907e-01
-1.897547101881861265e-01
-1.897304480985396169e-01
-1.896897333262604068e-01
-1.896250016189998944e-01
-1.895982675405991080e-01
-1.895431075077650962e-01
-1.895027513601444946e-01
-1.894478571710631054e-01
-1.894127997152020015e-01
-1.893653477879930214e-01
-1.893410432881198757e-01
-1.893004149656942747e-01
-1.892548588842606905e-01
-1.892266109020771525e-01
-1.891766400611852861e-01
-1.891333167793689540e-01
-1.890593833754809772e-01
-1.890147049456498973e-01
-1.889183807811507521e-01
-1.889091304307206065e-01
-1.888892581580680075e-01
-1.888293840093950848e-01
-1.887881654355099692e-01
-1.887725737953701299e-01
-1.886994469825196974e-01
-1.886591783275915202e-01
-1.886368446573000457e-01
-1.885859700330813071e-01
-1.885189947523551734e-01
-1.885090115738291272e-01
-1.884721030804061837e-01
-1.884422929319317097e-01
-1.884233608629417023e-01
-1.883746174754245550e-01
-1.883120378807269790e-01
-1.882742996878216668e-01
-1.882617615344355788e-01
-1.882042308896391680e-01
-1.881034790827741110e-01
-1.880677203728270963e-01
-1.880302945319715646e-01
-1.880033893856868088e-01
-1.879459874503713046e-01
-1.879191732098600132e-01
-1.878935670910624745e-01
-1.878525060207242303e-01
-1.877874944571851501e-01
-1.877543154577391848e-01
-1.877349939936403533e-01
-1.876892673262474942e-01
-1.876450167726543272e-01
-1.875962020901230376e-01
-1.875309283850819797e-01
-1.875265378283640372e-01
-1.875016008304156157e-01
-1.874714747548235083e-01
-1.874418518430363834e-01
-1.873994608876443646e-01
-1.873771542196678297e-01
-1.873495472738125056e-01
-1.872704663255632118e-01
-1.872104894151571663e-01
-1.871760887253101080e-01
-1.871066203289327712e-01
-1.870319529823781801e-01
-1.870066370927607746e-01
-1.869276569966697166e-01
-1.868858987645996006e-01
-1.868707957876966363e-01
-1.868574840789738734e-01
-1.868120408740278626e-01
-1.867991424828512326e-01
-1.867630359425513364e-01
-1.866966718075659670e-01
-1.866720642512848805e-01
-1.866352382394303455e-01
-1.866044281222782042e-01
-1.864952674955098200e-01
-1.864694871662644082e-01
-1.864059010416085904e-01
-1.863878433806336055e-01
-1.863730116111740887e-01
-1.863221226155230559e-01
-1.862683312042354711e-01
-1.862236477244735844e-01
-1.861805965090856108e-01
-1.861376205459140398e-01
-1.861262740896778567e-01
-1.860758724367099215e-01
-1.860149679459041083e-01
-1.859854837639437763e-01
-1.859277632074692876e-01
-1.859125214082271160e-01
-1.858546108668511498e-01
-1.858294691646940056e-01
-1.858228573616791390e-01
-1.857301511205813604e-01
-1.856688347931393923e-01
-1.856492377763581392e-01
-1.855909581990816126e-01
-1.855771474681962296e-01
-1.855145478739210207e-01
-1.854699601956824040e-01
-1.854632990233115175e-01
-1.854000303235251446e-01
-1.853443342159305507e-01
-1.853060384677904793e-01
-1.852696696488145278e-01
-1.852264219844628190e-01
-1.851907943182795058e-01
-1.851722456997481892e-01
-1.851031470526262324e-01
-1.850432417818654307e-01
-1.850324278998622674e-01
-1.849884779087365705e-01
-1.849419751104341980e-01
-1.849233146661583560e-01
-1.848858144924760416e-01
-1.848249995214158448e-01
-1.847767858557174125e-01
-1.846963718865256565e-01
-1.846862893127045324e-01
-1.846205245483079072e-01
-1.846055837967063851e-01
-1.845295611844371964e-01
-1.845074152879393192e-01
-1.844730076725305534e-01
-1.843979858984055586e-01
-1.843786816205896517e-01
-1.843425850247318865e-01
-1.843159021238245099e-01
-1.842495916183700400e-01
-1.842150956926135730e-01
-1.841767012112120461e-01
-1.841308539766634556e-01
-1.841180536275958679e-01
-1.840326773906915681e-01
-1.839928954592099097e-01
-1.839782002701681463e-01
-1.839415635317225850e-01
-1.839214602899293394e-01
-1.838452869818290591e-01
-1.838250311524062819e-01
-1.837474060016368871e-01
-1.837302012302538257e-01
-1.836965299931981599e-01
-1.836868265837999226e-01
-1.836639594252569285e-01
-1.835968212476440931e-01
-1.835689986314756883e-01
-1.835110662284407113e-01
-1.834598426512272507e-01
-1.834392393452950465e-01
-1.833927569201019847e-01
-1.833692979149899593e-01
-1.833199564412367755e-01
-1.832570442416537604e-01
-1.832139307924338101e-01
-1.831399919610179616e-01
-1.831167256691710876e-01
-1.830689005522086465e-01
-1.830545510158015921e-01
-1.829732969992119984e-01
-1.829600030306661740e-01
-1.828557730802380654e-01
-1.828455110472215206e-01
-1.828153605137295412e-01
-1.827661820718573249e-01
-1.827586070087286740e-01
-1.827465046924723058e-01
-1.827041393334451758e-01
-1.826458179963958428e-01
-1.826407483065923265e-01
-1.826201554414021433e-01
-1.825793059582484779e-01
-1.825484639630481354e-01
-1.824494195623614923e-01
-1.824164738922101625e-01
-1.823513956157344906e-01
-1.823361611140261462e-01
-1.823051398559569214e-01
-1.822649076915408561e-01
-1.822355997610861367e-01
-1.821996916052465720e-01
-1.821474794414537912e-01
-1.820834166018904798e-01
-1.820693556426881687e-01
-1.820469661805617645e-01
-1.820007213857628148e-01
-1.819645843502186999e-01
-1.819237977764703862e-01
-1.818532331255458268e-01
-1.818258737229289101e-01
-1.817678215699912725e-01
-1.817392028523373004e-01
-1.817047551930640048e-01
-1.816916299085353237e-01
-1.816324595380964246e-01
-1.815979192513473839e-01
-1.815831162714281466e-01
-1.814922419071987036e-01
-1.814549092165032296e-01
-1.814367219133885267e-01
-1.813990408995872494e-01
-1.813693042116655552e-01
-1.813229832746572900e-01
-1.812997371009573699e-01
-1.812645632820730213e-01
-1.812071735254145444e-01
-1.811575024434723402e-01
-1.811110088248918670e-01
-1.810710381971906147e-01
-1.810425762073749889e-01
-1.809996663000056349e-01
-1.809438681308370711e-01
-1.809094268863334354e-01
-1.808321432453379174e-01
-1.807983489468951155e-01
-1.807766683516517925e-01
-1.807575258873559687e-01
-1.806919990101968077e-01
-1.806451378894844972e-01
-1.806217248306222489e-01
-1.805737682049365356e-01
-1.805424910587192233e-01
-1.805221241498029816e-01
-1.804486186190097929e-01
-1.804331298594793187e-01
-1.803875007573834122e-01
-1.803373067681606490e-01
-1.803295512231686826e-01
-1.802896851547572399e-01
-1.802129347759993672e-01
-1.801882762243929570e-01
-1.800880688565827392e-01
-1.800792200370353036e-01
-1.800103649659822169e-01
-1.799630915879901760e-01
-1.799334138038438669e-01
-1.799262404702047791e-01
-1.798955000497484691e-01
-1.798774996183126196e-01
-1.798419223769936459e-01
-1.797769275680548839e-01
-1.797422152308104093e-01
-1.797128639205911593e-01
-1.796905593296185544e-01
-1.796169462465740663e-01
-1.796101434436462863e-01
-1.795810933821449518e-01
-1.794808538969131506e-01
-1.794662668329877198e-01
-1.794469716324754716e-01
-1.793792168070482140e-01
-1.793571004692813275e-01
-1.793455347637311070e-01
-1.793426230577171709e-01
-1.792757235856578812e-01
-1.792347273889548787e-01
-1.792180351971014718e-01
-1.791716739506723777e-01
-1.790886475862965843e-01
-1.790777502309054137e-01
-1.790329134792386645e-01
-1.789867385166817870e-01
-1.789535491164613856e-01
-1.789273363328527378e-01
-1.788733326481614649e-01
-1.788312992353247310e-01
-1.788024175736936394e-01
-1.787729639115691604e-01
-1.787125179876169478e-01
-1.786742255482780539e-01
-1.786729330910664382e-01
-1.786369936806522785e-01
-1.786037294361258465e-01
-1.785939114151144369e-01
-1.785225521511806801e-01
-1.784792442747444308e-01
-1.784672646505324201e-01
-1.783936159877818339e-01
-1.783471858516631481e-01
-1.782872838841945695e-01
-1.782597007096489161e-01
-1.782481185598042972e-01
-1.782064142571017917e-01
-1.781514324887512046e-01
-1.781347841071290183e-01
-1.780625802607168628e-01
-1.780105555368649284e-01
-1.780050187961047525e-01
-1.779494999647650288e-01
-1.779233684268738680e-01
-1.778946737959709035e-01
-1.778592299529475895e-01
-1.778070635821384360e-01
-1.777894271884091770e-01
-1.777610080283756888e-01
-1.777145668853909455e-01
-1.777024164542546081e-01
-1.776573839635607610e-01
-1.776415178450573562e-01
-1.775759832811419359e-01
-1.775634193805293859e-01
-1.775049002864240721e-01
-1.774685175272922577e-01
-1.774511359032586999e-01
-1.773501220365507891e-01
-1.773362314368370773e-01
-1.773052869055919967e-01
-1.772500846422589427e-01
-1.772218043375532459e-01
-1.771661997580133430e-01
-1.771632977366788264e-01
-1.771243749603096940e-01
-1.770974875544442106e-01
-1.770533845961184127e-01
-1.770192856446775875e-01
-1.769502583734039181e-01
-1.769341806380883564e-01
-1.769021288907038081e-01
-1.768313926816162396e-01
-1.768213208214068910e-01
-1.767935568956892078e-01
-1.767271915472631849e-01
-1.766817883214476248e-01
-1.766532009789272828e-01
-1.765927620021424671e-01
-1.765914748771777454e-01
-1.765773895763156631e-01
-1.765300883503743146e-01
-1.764992094904385134e-01
-1.764462554792579074e-01
-1.763878288596694155e-01
-1.763369334836856206e-01
-1.763005630615664954e-01
-1.762771253646224778e-01
-1.762578573085689104e-01
-1.761979506161347464e-01
-1.761855869740498182e-01
-1.760584019518417476e-01
-1.760427215887707675e-01
-1.760194302477398887e-01
-1.759675277599670462e-01
-1.759434780830365086e-01
-1.759226098440379582e-01
-1.758455891629764067e-01
-1.758372556149121746e-01
-1.757860285871313821e-01
-1.757581272624344493e-01
-1.757363004520870187e-01
-1.756759351304384431e-01
-1.756292679760214637e-01
-1.755961691233397515e-01
-1.755756428814789216e-01
-1.755327258629599818e-01
-1.755080729640321469e-01
-1.754595014669428354e-01
-1.754172814317400131e-01
-1.753799729065885216e-01
-1.753477717954257942e-01
-1.753358570883061240e-01
-1.752857653178377939e-01
-1.752469518364373480e-01
-1.752260938832834458e-01
-1.752025469773897393e-01
-1.751705524059012919e-01
-1.751546059754367501e-01
-1.750683856062574817e-01
-1.750414874382201780e-01
-1.750170577584128084e-01
-1.749793724356417390e-01
-1.749059252609473092e-01
-1.748771615291203896e-01
-1.748511078424760112e-01
-1.747832621511992701e-01
-1.747426214998926697e-01
-1.747197369030655256e-01
-1.746819586435651717e-01
-1.746732263488439962e-01
-1.746106076468383894e-01
-1.745844533288575251e-01
-1.745435379168240320e-01
-1.745238071477428210e-01
-1.744911458170797791e-01
-1.744828872486938465e-01
-1.744116510902530837e-01
-1.743915082862992350e-01
-1.743472950953034450e-01
-1.742690209768197329e-01
-1.742573759687754409e-01
-1.742403971398573947e-01
-1.741934985796488311e-01
-1.741867074803045146e-01
-1.741381199405012958e-01
-1.740824889721374891e-01
-1.740440756993529847e-01
-1.739845073122791574e-01
-1.739625743199610663e-01
-1.739470451081771563e-01
-1.739194301635793583e-01
-1.738628060718735435e-01
-1.737956589014996167e-01
-1.737301989152948978e-01
-1.737154126555983114e-01
-1.736780755153836397e-01
-1.736524828883494465e-01
-1.735926611538680109e-01
-1.735634593739696641e-01
-1.735411715282312306e-01
-1.735071751855036259e-01
-1.734788290284742240e-01
-1.734306501310124982e-01
-1.734049412035367776e-01
-1.733788531100013408e-01
-1.733332559221150704e-01
-1.733229249897946800e-01
-1.732846908485853876e-01
-1.732717255043676186e-01
-1.732416685643215493e-01
-1.731816491229054567e-01
-1.731505358642175807e-01
-1.731011845679567007e-01
-1.730911954481950676e-01
-1.730626477239448346e-01
-1.730422071329726641e-01
-1.729965097677471642e-01
-1.729545347596073146e-01
-1.728861251009346511e-01
-1.728742777952613219e-01
-1.727982370369293974e-01
-1.727796849213695807e-01
-1.727486269826452037e-01
-1.726940669575027232e-01
-1.726573722067429317e-01
-1.726375326204296901e-01
-1.725970464577856467e-01
-1.725943977484836467e-01
-1.725543223777132595e-01
-1.724995729561230318e-01
-1.724620970666476960e-01
-1.724040775161113093e-01
-1.723866760679600985e-01
-1.723604365863581345e-01
-1.723399096954799092e-01
-1.722918800180802679e-01
-1.722574781175877923e-01
-1.722322187869747834e-01
-1.722144184340924089e-01
-1.721516640511016605e-01
-1.720597754961855630e-01
-1.720414900712342321e-01
-1.720182122788472823e-01
-1.719761468142126382e-01
-1.719396048780328368e-01
-1.719205014459074810e-01
-1.718579895074463515e-01
-1.718481548772414769e-01
-1.717749178943728527e-01
-1.717653312171432689e-01
-1.717528162779357603e-01
-1.717144343286971797e-01
-1.716765594630803582e-01
-1.716415013055802297e-01
-1.716173517735684328e-01
-1.715874380999022897e-01
-1.715579742241287176e-01
-1.715201817915499027e-01
-1.715030792796281289e-01
-1.714786468079908255e-01
-1.714526390149373192e-01
-1.714228321794898369e-01
-1.713523262980160278e-01
-1.713399382135209759e-01
-1.712885622191911428e-01
-1.712707221944417824e-01
-1.712376225860206824e-01
-1.711870679422638486e-01
-1.711296054361809427e-01
-1.710476019977812401e-01
-1.710263207416894138e-01
-1.710126904832945938e-01
-1.709899865444584055e-01
-1.709423762070624297e-01
-1.708861106440789368e-01
-1.708196470605370942e-01
-1.708113617142525131e-01
-1.707911127375000837e-01
-1.707874380922798918e-01
-1.707485435310933664e-01
-1.707104272773370957e-01
-1.706402544739859251e-01
-1.706127626573402667e-01
-1.705792983674787322e-01
-1.705357315423895459e-01
-1.705287692732417038e-01
-1.704619572084509482e-01
-1.704395540843517687e-01
-1.704220133809056792e-01
-1.703799467223262587e-01
-1.703151290911635030e-01
-1.702757434230488254e-01
-1.702448966509418349e-01
-1.702014768388333821e-01
-1.701849746704538480e-01
-1.701640563771114889e-01
-1.701000870086661620e-01
-1.700479582107662369e-01
-1.699874771858884137e-01
-1.699707342898468254e-01
-1.699408865216665010e-01
-1.699165612039152951e-01
-1.698910788106430814e-01
-1.698674526597951095e-01
-1.698230961200195566e-01
-1.698156345791481392e-01
-1.697386519851293574e-01
-1.697089742137105617e-01
-1.696294298030526781e-01
-1.696088118570124870e-01
-1.695778805968236602e-01
-1.695674760055342345e-01
-1.695102751082070702e-01
-1.694875290753898311e-01
-1.694685600609320553e-01
-1.694310359182034098e-01
-1.693946358438097599e-01
-1.693585360147749075e-01
-1.693161129843172574e-01
-1.692786794226645020e-01
-1.692189743190960771e-01
-1.692081992973288873e-01
-1.691980852006468028e-01
-1.691379815358659555e-01
-1.690820224006666095e-01
-1.690539563906440501e-01
-1.690412412067154313e-01
-1.689857165297434238e-01
-1.689448189093933073e-01
-1.689310032760524827e-01
-1.689127867663945681e-01
-1.688825227983658805e-01
-1.688289405794141385e-01
-1.687517709240511643e-01
-1.687122920579086915e-01
-1.686861027576643801e-01
-1.686745325007096841e-01
-1.686569522879513006e-01
-1.686401892890970200e-01
-1.685884447861366042e-01
-1.685487302748716609e-01
-1.685223108106123913e-01
-1.684713060018484254e-01
-1.684439250126312793e-01
-1.684219651950431274e-01
-1.683604050670493846e-01
-1.683489450436984614e-01
-1.683116818823037764e-01
-1.682458235637711574e-01
-1.682091529775536221e-01
-1.681760703945769375e-01
-1.681279756050061136e-01
-1.680754006554843194e-01
-1.680597527734932761e-01
-1.680478287383178615e-01
-1.680024539157122798e-01
-1.679873798196908075e-01
-1.679673750244721486e-01
-1.679153700089712209e-01
-1.678821742665590477e-01
-1.678376475412262092e-01
-1.678043321593697124e-01
-1.677826955313524715e-01
-1.677671367567118432e-01
-1.677451768004657173e-01
-1.677359937480707441e-01
-1.676801127976711436e-01
-1.676322804915647557e-01
-1.676106146827663901e-01
-1.675600771486481788e-01
-1.675403657142411351e-01
-1.674612373103172014e-01
-1.674205426682662812e-01
-1.674045320507030754e-01
-1.673961205242329164e-01
-1.673315167910303103e-01
-1.673001754771359928e-01
-1.672848135530224378e-01
-1.672648729234757214e-01
-1.672408613883024642e-01
-1.672060697822015940e-01
-1.671829565752332436e-01
-1.671412827954908975e-01
-1.670944506746984415e-01
-1.670237295544937939e-01
-1.670078843067593632e-01
-1.669596945844474545e-01
-1.669325847884632619e-01
-1.669015646740729109e-01
-1.668325195561771168e-01
-1.668054607898602770e-01
-1.667571573578089661e-01
-1.667006845550458027e-01
-1.666918334580493599e-01
-1.666646918392546417e-01
-1.666312422315915365e-01
-1.666193460490881240e-01
-1.665905720840756277e-01
-1.665442361092840384e-01
-1.665248236070772103e-01
-1.664903666839553376e-01
-1.664155781624935826e-01
-1.663993718490750506e-01
-1.663591152478648694e-01
-1.663281006297976927e-01
-1.662907933972979646e-01
-1.662663094528442631e-01
-1.662422499655188401e-01
-1.662294699943173137e-01
-1.661890725755801324e-01
-1.661210046438098553e-01
-1.660926662479601523e-01
-1.660790771402998467e-01
-1.660229618869516477e-01
-1.659981798531060815e-01
-1.659473259514270826e-01
-1.659338447311879405e-01
-1.658656824341858682e-01
-1.658441754302626414e-01
-1.658025930616509602e-01
-1.657758142381725308e-01
-1.657307805628519537e-01
-1.656956884500616345e-01
-1.656740920275237006e-01
-1.656528257490043343e-01
-1.655864950681147918e-01
-1.655690598288419579e-01
-1.655527299592976231e-01
-1.655091888759785412e-01
-1.654877881547141272e-01
-1.654399862753863082e-01
-1.654052660356914450e-01
-1.653798939413119173e-01
-1.653455884382187824e-01
-1.652963603557243422e-01
-1.652673543775520226e-01
-1.652361585016461909e-01
-1.652024994214729425e-01
-1.651400369086537256e-01
-1.651172454207806006e-01
-1.650601701544108790e-01
-1.650173834965923958e-01
-1.650000891793010349e-01
-1.649538353510996425e-01
-1.649165138567369460e-01
-1.649010290590039451e-01
-1.648925360922384731e-01
-1.648728572398419634e-01
-1.648644592143323484e-01
-1.648178951095450873e-01
-1.647737764065733135e-01
-1.647666189521087288e-01
-1.647290428630497350e-01
-1.646965746558237131e-01
-1.646699977492075695e-01
-1.646491134353726682e-01
-1.646104265642457376e-01
-1.645818277672085050e-01
-1.645226359902177971e-01
-1.645002203268924046e-01
-1.644650632303440441e-01
-1.644380502410339173e-01
-1.644259763368517424e-01
-1.643856745598106517e-01
-1.643299672884358242e-01
-1.643102025473696104e-01
-1.642792839114945447e-01
-1.642259562055161659e-01
-1.642047163974760526e-01
-1.641427437179048265e-01
-1.641377516658586166e-01
-1.641136190263428052e-01
-1.640956723767458547e-01
-1.640234874730265857e-01
-1.640090342677249513e-01
-1.639407950616313947e-01
-1.639339853537697400e-01
-1.638789097109077941e-01
-1.638389432411718749e-01
-1.638233926554675257e-01
-1.637905919410993227e-01
-1.637154210890930384e-01
-1.636578630078301955e-01
-1.636328710632921346e-01
-1.636061539940125709e-01
-1.635929845518803161e-01
-1.635863936051433210e-01
-1.635718015954207016e-01
-1.635223032483882344e-01
-1.634770536843515032e-01
-1.634690999210820506e-01
-1.634393790926365886e-01
-1.634192762072122218e-01
-1.633689713372367125e-01
-1.633296887155938348e-01
-1.633014462018935464e-01
-1.632601954026481339e-01
-1.632400731886854139e-01
-1.632146642303571871e-01
-1.631900687328274868e-01
-1.631485537921619489e-01
-1.631100581952517337e-01
-1.630880125755010124e-01
-1.630727240097107067e-01
-1.630241336421399123e-01
-1.629934051008648799e-01
-1.629505958655090014e-01
-1.629222747652184222e-01
-1.628727342808374834e-01
-1.628665635690049740e-01
-1.628194452168224282e-01
-1.627322480016739903e-01
-1.627283924675806126e-01
-1.626985723600376521e-01
-1.626656498314643373e-01
-1.626029250959442618e-01
-1.625597704600874049e-01
-1.625533210689029673e-01
-1.625285077719515747e-01
-1.625109451080232192e-01
-1.624544606997339602e-01
-1.624407040182714868e-01
-1.623968295901035697e-01
-1.623642780576925182e-01
-1.623353306159676102e-01
-1.623061460316523874e-01
-1.622765764757458096e-01
-1.622135037639776400e-01
-1.621906281204605338e-01
-1.621594432182365542e-01
-1.621351336757175243e-01
-1.621189250690560080e-01
-1.620814221787635345e-01
-1.620351969234251621e-01
-1.620109862655916000e-01
-1.619743733700146349e-01
-1.619303682485801754e-01
-1.619101409180094819e-01
-1.618764785665094685e-01
-1.618595075940308936e-01
-1.618114665595378754e-01
-1.617725328458454737e-01
-1.617125188585445683e-01
-1.616961155140872464e-01
-1.616665924674716703e-01
-1.616400822503181178e-01
-1.616045132429717313e-01
-1.615890451059329158e-01
-1.615328537968064304e-01
-1.615125831954956348e-01
-1.614855707155214981e-01
-1.614395122239515590e-01
-1.614350539171715559e-01
-1.614012401774941319e-01
-1.613442947111439763e-01
-1.613305202618209311e-01
-1.612906757825421922e-01
-1.612635260245640079e-01
-1.612383594055137870e-01
-1.611925592360154424e-01
-1.611762249655257495e-01
-1.611263851076085718e-01
-1.610911094147585154e-01
-1.610598709044660515e-01
-1.610428364568678994e-01
-1.610296075289780471e-01
-1.609593092364278166e-01
-1.609453422301098668e-01
-1.609148022338552086e-01
-1.608926031454648298e-01
-1.608536998189967759e-01
-1.608211017360314521e-01
-1.607790549346793385e-01
-1.607629523852134867e-01
-1.607423020005336323e-01
-1.607161702218129484e-01
-1.606652572742544027e-01
-1.606188811205568889e-01
-1.605898681644225834e-01
-1.605507586669700781e-01
-1.605091891164343032e-01
-1.604757111277246295e-01
-1.604503260500250716e-01
-1.604200611327878390e-01
-1.603890528618377442e-01
-1.603778724358588814e-01
-1.602963054984122560e-01
-1.602847303802914514e-01
-1.602656004523531630e-01
-1.602437443497480019e-01
-1.602138910268103844e-01
-1.601670072171126058e-01
-1.601388802291988933e-01
-1.601123301133355881e-01
-1.600659857247149764e-01
-1.600494248027202748e-01
-1.600313736622033522e-01
-1.599805862530481182e-01
-1.599539844694328750e-01
-1.599020491875592642e-01
-1.598501156871825202e-01
-1.598269280670238102e-01
-1.597878188773435570e-01
-1.597530484930340666e-01
-1.597254577321579050e-01
-1.596867874120075914e-01
-1.596663675319638376e-01
-1.596576469572439927e-01
-1.595980891016508807e-01
-1.595824372843221983e-01
-1.595782936745976377e-01
-1.595382899581120340e-01
-1.594990995707979142e-01
-1.594756471287078758e-01
-1.594582340905030815e-01
-1.594171584523459140e-01
-1.593897466968203780e-01
-1.593614071708878976e-01
-1.593098903672463540e-01
-1.592840846552929512e-01
-1.592415851464589471e-01
-1.592050218040886866e-01
-1.591888105929095409e-01
-1.591540757582003418e-01
-1.591255229528500403e-01
-1.591081041743693802e-01
-1.590825578524277528e-01
-1.590598950468465334e-01
-1.590082882373642925e-01
-1.589656440145755800e-01
-1.589514941367155820e-01
-1.588698517966119772e-01
-1.588659057057053292e-01
-1.588420384179492495e-01
-1.588295830743989279e-01
-1.588027527052404131e-01
-1.587516632655381343e-01
-1.586974922202899485e-01
-1.586823380278721829e-01
-1.586725136911647516e-01
-1.586311703714851085e-01
-1.585632442777286655e-01
-1.585256132775664240e-01
-1.585056248585748340e-01
-1.584530966280069952e-01
-1.584300666845308292e-01
-1.583821824033102565e-01
-1.583575061009249441e-01
-1.583285549609489418e-01
-1.583223301386437187e-01
-1.582818656891532838e-01
-1.582666044727937260e-01
-1.582228648594843912e-01
-1.582077917929983202e-01
-1.581495856224141294e-01
-1.581481955480520396e-01
-1.581296811597407703e-01
-1.580784875972434944e-01
-1.580630569147991882e-01
-1.580000490221989129e-01
-1.579761350987861357e-01
-1.579576444865912199e-01
-1.579315561936150414e-01
-1.578911624594777630e-01
-1.578626963859504628e-01
-1.578277536357207411e-01
-1.578083164393320470e-01
-1.577346905531252230e-01
-1.576948638867474162e-01
-1.576783815509716913e-01
-1.576442006405723018e-01
-1.576426639415653419e-01
-1.576119786180376348e-01
-1.575780762892863285e-01
-1.575185852648241791e-01
-1.574708414003853085e-01
-1.574534710507657920e-01
-1.574086624950757352e-01
-1.573987799197159865e-01
-1.573822396066342222e-01
-1.573499532301398940e-01
-1.573305997234544784e-01
-1.573290984523103009e-01
-1.572609369239658661e-01
-1.572194117113058232e-01
-1.571765909198339362e-01
-1.571702029891031416e-01
-1.571500434276979496e-01
-1.571350152428510893e-01
-1.570960409052636619e-01
-1.570548667500245577e-01
-1.570276495277321271e-01
-1.569996989319343561e-01
-1.569692790136403282e-01
-1.569044764639426492e-01
-1.568882308132877879e-01
-1.568312509638665753e-01
-1.568185528379096028e-01
-1.567860499935859186e-01
-1.567758272990228963e-01
-1.567315783177604671e-01
-1.567171277778146854e-01
-1.566843698303943266e-01
-1.566521044119653372e-01
-1.566064850542986941e-01
-1.565832888381496479e-01
-1.565262041502978041e-01
-1.565082246720992665e-01
-1.564641979191549459e-01
-1.564381585194735413e-01
-1.563906196653888081e-01
-1.563840580678632630e-01
-1.563318553554896573e-01
-1.563090936578117596e-01
-1.563009796894601067e-01
-1.562499001938871812e-01
-1.562380193049651977e-01
-1.562107745791397884e-01
-1.561757069783871743e-01
-1.561625571979303739e-01
-1.560827013424730403e-01
-1.560511386707829073e-01
-1.560462429249476202e-01
-1.559922077559609543e-01
-1.559663531251657687e-01
-1.559190378770601570e-01
-1.558927248052895398e-01
-1.558542228495388704e-01
-1.558004923007016429e-01
-1.557695349368355964e-01
-1.557439813697948372e-01
-1.556931221136820809e-01
-1.556609550998431790e-01
-1.556542933927012040e-01
-1.556143603887638616e-01
-1.555970523561880647e-01
-1.555637342549902047e-01
-1.555429936905219357e-01
-1.554973161563919792e-01
-1.554763558625821551e-01
-1.554674661481821318e-01
-1.554246662804093237e-01
-1.553975626349453076e-01
-1.553670444224135583e-01
-1.553180804165898987e-01
-1.552995288138089292e-01
-1.552803732648550539e-01
-1.552504206440226409e-01
-1.552025986652401934e-01
-1.551727339429241348e-01
-1.551230525619697875e-01
-1.551057602057749063e-01
-1.550542976815025009e-01
-1.550397479087816943e-01
-1.550173930066043870e-01
-1.549771328732802433e-01
-1.549296174923237568e-01
-1.549155900798042385e-01
-1.548839145469524947e-01
-1.548431186718379760e-01
-1.548244842168747248e-01
-1.547916621154585282e-01
-1.547811578517978015e-01
-1.547302857693454436e-01
-1.547217952050468359e-01
-1.547023042892615163e-01
-1.546835314634475433e-01
-1.546202388200160760e-01
-1.546051328001072644e-01
-1.545704802904279695e-01
-1.545153089020815940e-01
-1.544969429226480118e-01
-1.544630309927604861e-01
-1.544450580191943645e-01
-1.544119328195277252e-01
-1.543247798770073786e-01
-1.543199256473948566e-01
-1.542941359186211503e-01
-1.542746056086348183e-01
-1.542416212321627011e-01
-1.542034125005984357e-01
-1.541433268714629268e-01
-1.541170661973945144e-01
-1.540942155560869331e-01
-1.540830358227126551e-01
-1.540613468455532264e-01
-1.540077769660014306e-01
-1.539682298760869927e-01
-1.539330612776702578e-01
-1.539196669388359362e-01
-1.538947356634415842e-01
-1.538618217477940309e-01
-1.538460584445951185e-01
-1.538159407952492119e-01
-1.537920745202899786e-01
-1.537865435060802310e-01
-1.537134202704023567e-01
-1.536707091564831762e-01
-1.536669918123558798e-01
-1.536170213213113867e-01
-1.536016578823877488e-01
-1.535555857957202897e-01
-1.535274443309537495e-01
-1.535059410383279310e-01
-1.534895711220516934e-01
-1.534637003611196426e-01
-1.534509710135730787e-01
-1.534180493820085922e-01
-1.533643482065224772e-01
-1.533303426341217635e-01
-1.533049037722916674e-01
-1.532956556009029969e-01
-1.532703539020592864e-01
-1.532492656140528042e-01
-1.531880549061815366e-01
-1.531444206479226633e-01
-1.531078705034812359e-01
-1.530847894960412625e-01
-1.530460505657904591e-01
-1.530150222391787329e-01
-1.529789656979863022e-01
-1.529492355746729648e-01
-1.529348916534428171e-01
-1.528846323379943195e-01
-1.528432035943906864e-01
-1.528149159215744235e-01
-1.527681924293981530e-01
-1.527448783302335078e-01
-1.527361730220585800e-01
-1.526890267528666079e-01
-1.526669781608048782e-01
-1.526426322648110345e-01
-1.525987439340454888e-01
-1.525741680537608391e-01
-1.525422586128987734e-01
-1.524876065353245602e-01
-1.524608478462312622e-01
-1.524354444968987754e-01
-1.524029521823659916e-01
-1.523686536125411495e-01
-1.523300082553603607e-01
-1.523144776368083597e-01
-1.522678125826303630e-01
-1.522497496539223505e-01
-1.522247462632630999e-01
-1.522012029140837885e-01
-1.521717373470769519e-01
-1.521445294557312866e-01
-1.521134644825925530e-01
-1.520884832573282663e-01
-1.520799570429684500e-01
-1.520499627111595864e-01
-1.520374938914651197e-01
-1.519900598242996947e-01
-1.519176995647141259e-01
-1.518848200711551966e-01
-1.518717497305920872e-01
-1.518645874019004527e-01
-1.518164727626521993e-01
-1.518009935368396512e-01
-1.517186179119736078e-01
-1.517027606877284773e-01
-1.516786593112858239e-01
-1.516373964436962263e-01
-1.516107080314794409e-01
-1.515878887667662378e-01
-1.515539228297152763e-01
-1.515375103777473198e-01
-1.515103190544700162e-01
-1.514806597453693116e-01
-1.514497986044483491e-01
-1.513820881723160205e-01
-1.513699562343372440e-01
-1.513106145691095750e-01
-1.512902078450552579e-01
-1.512486456339673657e-01
-1.512084003398249388e-01
-1.512053148506621869e-01
-1.511614015075790074e-01
-1.511438927255973341e-01
-1.511069636174282027e-01
-1.510964456627064134e-01
-1.510555621474674315e-01
-1.510406948255134663e-01
-1.509992452653464434e-01
-1.509687347224807352e-01
-1.509493395266178206e-01
-1.509272819412675326e-01
-1.508984737662670272e-01
-1.508491885443901115e-01
-1.508237296925112880e-01
-1.508082714192429674e-01
-1.507752124239276070e-01
-1.507540510577128900e-01
-1.506918586687458206e-01
-1.506759343419964980e-01
-1.506334382041875641e-01
-1.506192023279668279e-01
-1.506044909898425210e-01
-1.505779857949076650e-01
-1.505275480728929804e-01
-1.504778612479062694e-01
-1.504568619205572388e-01
-1.504357800963798675e-01
-1.504033328684680759e-01
-1.503725648184217611e-01
-1.503380097893582956e-01
-1.503144331503182829e-01
-1.502817944997073552e-01
-1.502312535590255571e-01
-1.502201404543499486e-01
-1.502024349130387793e-01
-1.501302217899373181e-01
-1.501082743224802507e-01
-1.500876046785387663e-01
-1.500730246830033199e-01
-1.500410621369208108e-01
-1.500178933726423747e-01
-1.500019694419028604e-01
-1.499515891352345975e-01
-1.499087442429930528e-01
-1.498955318386477054e-01
-1.498686060653134922e-01
-1.498386515453352108e-01
-1.497686039897622723e-01
-1.497462045267848041e-01
-1.496903192500918245e-01
-1.496553143823303733e-01
-1.496300502511606068e-01
-1.496100551167486303e-01
-1.495614679845774231e-01
-1.495469712091121173e-01
-1.495156803228937514e-01
-1.495089496329798928e-01
-1.494864602562686051e-01
-1.494719242769210477e-01
-1.494451811532881980e-01
-1.494200055304626962e-01
-1.493503970398037672e-01
-1.493436132660884430e-01
-1.492959866448810291e-01
-1.492702377105399603e-01
-1.492414942593977834e-01
-1.491828368417458250e-01
-1.491736050752450193e-01
-1.491286555048404738e-01
-1.491014528286145890e-01
-1.490727352020641827e-01
-1.490568375954367530e-01
-1.490268970495156609e-01
-1.490087942318085723e-01
-1.489740440431034929e-01
-1.489224455908007838e-01
-1.489052496166778095e-01
-1.488774766969249708e-01
-1.488393679198554143e-01
-1.488141337338887427e-01
-1.487862829591811709e-01
-1.487529386737393433e-01
-1.487161978184338984e-01
-1.487124004219410045e-01
-1.487047645385271566e-01
-1.486756058276031689e-01
-1.486477675582709712e-01
-1.486328045663903308e-01
-1.485692884408883752e-01
-1.485278609015622808e-01
-1.485114827440446872e-01
-1.484924826775182449e-01
-1.484042484076480706e-01
-1.483967547088807515e-01
-1.483685825394443769e-01
-1.483340082305776853e-01
-1.483278539108239813e-01
-1.483125363130593233e-01
-1.482562658479779916e-01
-1.482538451930777990e-01
-1.482329185381361381e-01
-1.481942715256936161e-01
-1.481503882166732566e-01
-1.480999639300752957e-01
-1.480797718186768752e-01
-1.480559087894352255e-01
-1.480263011364196801e-01
-1.479885382843060260e-01
-1.479550460256384981e-01
-1.479205578070703631e-01
-1.478943322391911286e-01
-1.478363601433098640e-01
-1.478282559863104695e-01
-1.478065800695295140e-01
-1.477872427822864987e-01
-1.477699883642960010e-01
-1.477517188191009856e-01
-1.477002405624548986e-01
-1.476697264294783984e-01
-1.476521582839497304e-01
-1.475813948056311220e-01
-1.475724198650478491e-01
-1.475159087902729593e-01
-1.474982739792511377e-01
-1.474591640252946867e-01
-1.474266315007494721e-01
-1.474099592541266157e-01
-1.473653343804001148e-01
-1.473376203602931866e-01
-1.473116978590656434e-01
-1.472784247072277397e-01
-1.472522510694960762e-01
-1.472321108960303049e-01
-1.471977189000687192e-01
-1.471631767769399357e-01
-1.471406056795477313e-01
-1.470767848598896199e-01
-1.470480008517187631e-01
-1.470424653034056173e-01
-1.469839300249525527e-01
-1.469668501451826814e-01
-1.469535289436278980e-01
-1.469112413076942292e-01
-1.468911142672772452e-01
-1.468762093389338053e-01
-1.468137452819187061e-01
-1.467983100511344174e-01
-1.467416805107591149e-01
-1.467150075515842311e-01
-1.466891429932642987e-01
-1.466824212704828378e-01
-1.466295384308918537e-01
-1.466210658417479162e-01
-1.466155904252652298e-01
-1.465522712258496285e-01
-1.465112444020653104e-01
-1.464862342186188382e-01
-1.464659682194102142e-01
-1.464484431456875568e-01
-1.464295755794078058e-01
-1.463987261104628956e-01
-1.463361862906523148e-01
-1.463143459375648159e-01
-1.463040381961088210e-01
-1.462592753076419894e-01
-1.462135635730924255e-01
-1.462064134844270613e-01
-1.461699030028495994e-01
-1.461394095638005874e-01
-1.461085093562431714e-01
-1.460668253952057960e-01
-1.460482755846714276e-01
-1.460179546266013872e-01
-1.459747186249056583e-01
-1.459421490388440601e-01
-1.459201341850361322e-01
-1.459091735472113072e-01
-1.458609710564443551e-01
-1.458453774449931517e-01
-1.457966204802373378e-01
-1.457636835263672881e-01
-1.457071878855802360e-01
-1.456890738604422197e-01
-1.456665902494946041e-01
-1.456106847929832804e-01
-1.456039208770301407e-01
-1.455775215558902103e-01
-1.455310402400564751e-01
-1.455014195792541098e-01
-1.454933541088601623e-01
-1.454534072565828451e-01
-1.454303133313940566e-01
-1.453893463204445347e-01
-1.453628328796205404e-01
-1.453276437736237825e-01
-1.453157869658054380e-01
-1.452745728746678289e-01
-1.452531056049420899e-01
-1.451974392693536342e-01
-1.451693464579791870e-01
-1.451296404702586695e-01
-1.451207407633665625e-01
-1.450866444309579506e-01
-1.450588118975052465e-01
-1.450155901870853192e-01
-1.449981124918885422e-01
-1.449623990715275257e-01
-1.449249192429825639e-01
-1.449009266497454096e-01
-1.448588473255447706e-01
-1.448507380329428218e-01
-1.447979754052139134e-01
-1.447555744909249653e-01
-1.447509367320113649e-01
-1.447213881397441393e-01
-1.447030273036900849e-01
-1.446891828695154314e-01
-1.446544974288951901e-01
-1.446387813860313121e-01
-1.446074708516893736e-01
-1.445937114155910752e-01
-1.445467275227472759e-01
-1.445203580005003374e-01
-1.444905737705086402e-01
-1.444190085390532341e-01
-1.443921242620207213e-01
-1.443818467627046298e-01
-1.443404444386539864e-01
-1.443282776854628857e-01
-1.443024568584752587e-01
-1.442458056144060863e-01
-1.442183919325111252e-01
-1.441803091868338327e-01
-1.441444180385939577e-01
-1.441383504579906993e-01
-1.440957521866781388e-01
-1.440663787644425597e-01
-1.440071075399422529e-01
-1.439844360201464613e-01
-1.439467015257654969e-01
-1.439318179937317255e-01
-1.439016568594652379e-01
-1.438862517662989893e-01
-1.438615189551143980e-01
-1.438387311343092001e-01
-1.437855844593930177e-01
-1.437537987942508200e-01
-1.437430820119791064e-01
-1.437220521925587913e-01
-1.436526838869414402e-01
-1.436202853899628540e-01
-1.436159390632837929e-01
-1.436034310155772653e-01
-1.435643942738030199e-01
-1.435575046492805207e-01
-1.435001014266424069e-01
-1.434693179189142631e-01
-1.434548448359503348e-01
-1.434192836956810491e-01
-1.433998917667243245e-01
-1.433769385641042171e-01
-1.433702292697444092e-01
-1.432840312172152797e-01
-1.432398192808274073e-01
-1.432222305343293089e-01
-1.432081333737443563e-01
-1.431695823917209509e-01
-1.431523496674807494e-01
-1.431156303604894653e-01
-1.430734645670901084e-01
-1.430434918894353813e-01
-1.430082066284610876e-01
-1.429931946820903188e-01
-1.429864186390977787e-01
-1.429352687265454114e-01
-1.429077329373452665e-01
-1.428950616954332564e-01
-1.428408505320953870e-01
-1.428135078008015979e-01
-1.428091308937213810e-01
-1.427805936936966114e-01
-1.427584400921593222e-01
-1.427422445061871659e-01
-1.427098999084149278e-01
-1.426544565723715796e-01
-1.426183126575699123e-01
-1.425983833402809098e-01
-1.425829624060317435e-01
-1.425441490346613937e-01
-1.424920169497592426e-01
-1.424830375089247148e-01
-1.424589350863355586e-01
-1.424321017183416971e-01
-1.423924221661108103e-01
-1.423691644867102479e-01
-1.423398717881669828e-01
-1.423055665890837485e-01
-1.422838700145874213e-01
-1.422357942605589898e-01
-1.422251284033734520e-01
-1.421773544474068951e-01
-1.421452116365979901e-01
-1.421441870838247024e-01
-1.421028268388297988e-01
-1.420614555925212574e-01
-1.420441711248926486e-01
-1.420339806999668664e-01
-1.419940265397237611e-01
-1.419778137685567820e-01
-1.419283795279787375e-01
-1.419154438011622776e-01
-1.418905365016008280e-01
-1.418666257800034747e-01
-1.418233453896948493e-01
-1.418193220700914026e-01
-1.417664796233077396e-01
-1.417439386677944169e-01
-1.417144800892311540e-01
-1.416926846204020762e-01
-1.416727722654340660e-01
-1.416379363413345638e-01
-1.415884264414132288e-01
-1.415592374939204645e-01
-1.415365785843937241e-01
-1.415118482894411334e-01
-1.414911088932925831e-01
-1.414458998541008594e-01
-1.414375820637633896e-01
-1.414221014917306785e-01
-1.413744391123971655e-01
-1.413232235681860516e-01
-1.412881014503413746e-01
-1.412688105725818377e-01
-1.412347925022907069e-01
-1.412207068734986359e-01
-1.411735943772890467e-01
-1.411545336752215996e-01
-1.411418065866115179e-01
-1.411034573457793373e-01
-1.410845674867277078e-01
-1.410530952138801808e-01
-1.410189391886919885e-01
-1.409969826841792062e-01
-1.409525251035572690e-01
-1.409286241577181464e-01
-1.408995665404808029e-01
-1.408690196110559401e-01
-1.408457411337000476e-01
-1.407814077195587710e-01
-1.407543520976460572e-01
-1.407259294090288104e-01
-1.407157361212752478e-01
-1.406734043720364591e-01
-1.406548097192883429e-01
-1.406088092985975369e-01
-1.405909073608561932e-01
-1.405650072935142603e-01
-1.405430257652938719e-01
-1.405102541605437183e-01
-1.404903407876920418e-01
-1.404303923408637689e-01
-1.404001813592771486e-01
-1.403860344076291455e-01
-1.403465056675914369e-01
-1.403257721641776312e-01
-1.402848232137512696e-01
-1.402583060557222316e-01
-1.402530541740695247e-01
-1.402011151927522459e-01
-1.401827745613997145e-01
-1.401486386550030439e-01
-1.401215516715952347e-01
-1.401113575672539302e-01
-1.400679360554976105e-01
-1.400413393692688524e-01
-1.400351660035144552e-01
-1.399882678411430714e-01
-1.399693722156773734e-01
-1.399454419074172007e-01
-1.398782536471245008e-01
-1.398650363103655647e-01
-1.398155653328892190e-01
-1.398087706659021379e-01
-1.397921662350014582e-01
-1.397632189356818322e-01
-1.397038489661365790e-01
-1.396863026552317977e-01
-1.396613288095047700e-01
-1.396467133514853742e-01
-1.396029343459098682e-01
-1.395663594552836728e-01
-1.395389045835968844e-01
-1.395253212964602252e-01
-1.395237071888625890e-01
-1.394667352700628415e-01
-1.394108826288685266e-01
-1.393851249826656424e-01
-1.393645510391473830e-01
-1.392955054772012646e-01
-1.392821919115670715e-01
-1.392694564887360653e-01
-1.392348919275704366e-01
-1.392290701579176060e-01
-1.391787349707605537e-01
-1.391642661340005693e-01
-1.391451186593742617e-01
-1.391116219865404235e-01
-1.390656792523710106e-01
-1.390412991623263261e-01
-1.390152424573880552e-01
-1.389963930281025162e-01
-1.389732674449214445e-01
-1.389311091695568101e-01
-1.388903512686389119e-01
-1.388555940381583642e-01
-1.388271818396719093e-01
-1.387909405587944289e-01
-1.387819711830252656e-01
-1.387155511267577079e-01
-1.386948107889314219e-01
-1.386371659822277502e-01
-1.386117749025850276e-01
-1.385926921057322736e-01
-1.385735350519730347e-01
-1.385549452725450825e-01
-1.384920673103374744e-01
-1.384896154359253617e-01
-1.384760720960821478e-01
-1.384368572811587317e-01
-1.384279513371854675e-01
-1.383625194042772677e-01
-1.383339401091019383e-01
-1.383094470899025319e-01
-1.382890682236704583e-01
-1.382552646018342102e-01
-1.382234224610668083e-01
-1.381955913235194400e-01
-1.381838237872093644e-01
-1.381625917780460178e-01
-1.380892919784016959e-01
-1.380772318126705089e-01
-1.380604511690914915e-01
-1.380094287709874301e-01
-1.379680817909011425e-01
-1.379382881649180159e-01
-1.379198919754016650e-01
-1.378932706542301545e-01
-1.378694286740079766e-01
-1.378573461736895545e-01
-1.378405955756032419e-01
-1.378201225798722229e-01
-1.377586230853073967e-01
-1.377530198139959028e-01
-1.377084094608237719e-01
-1.376894560144675816e-01
-1.376494407779605134e-01
-1.376339136156512488e-01
-1.376109385848820754e-01
-1.375820335340273148e-01
-1.375256063368906490e-01
-1.374965791033406770e-01
-1.374735304618447951e-01
-1.374490076300443897e-01
-1.374146710445405539e-01
-1.373908087385160570e-01
-1.373591231311226124e-01
-1.373158332973671292e-01
-1.372844218773135727e-01
-1.372563028904123517e-01
-1.372075501826665045e-01
-1.371847367496634162e-01
-1.371762237283568053e-01
-1.371329016914463184e-01
-1.370948784492033168e-01
-1.370585844625058503e-01
-1.370283939748644930e-01
-1.370178929950326419e-01
-1.370061088740163191e-01
-1.369614302362121006e-01
-1.369363270879133121e-01
-1.369207759692904480e-01
-1.368872438012070925e-01
-1.368707175683897548e-01
-1.368631657201068441e-01
-1.368046493325038859e-01
-1.367772426354753601e-01
-1.367557178130085205e-01
-1.367228288186474461e-01
-1.366792987674623205e-01
-1.366579127486046707e-01
-1.366462810445858711e-01
-1.366273676746481147e-01
-1.366024327721546139e-01
-1.365856912614067109e-01
-1.365344434190216560e-01
-1.364740873310145430e-01
-1.364503881758789283e-01
-1.364368662469707116e-01
-1.364178952536908573e-01
-1.363939116440869848e-01
-1.363545409446048629e-01
-1.363219956277850753e-01
-1.363079527474233554e-01
-1.362963723257223925e-01
-1.362394604305703361e-01
-1.362103077536228612e-01
-1.361979871153317645e-01
-1.361658723079280375e-01
-1.361391863250048240e-01
-1.360907617720775731e-01
-1.360831578695895772e-01
-1.360542424463315192e-01
-1.360249285541142994e-01
-1.360109808233025408e-01
-1.359638728443234579e-01
-1.359430625950678317e-01
-1.359048895018793446e-01
-1.358677316795741385e-01
-1.358624132996364420e-01
-1.358250180702383070e-01
-1.357919318063464109e-01
-1.357476679368883887e-01
-1.357331032764023948e-01
-1.356945295355868053e-01
-1.356592413071786574e-01
-1.356313080878026600e-01
-1.356104711699722687e-01
-1.355682214333918112e-01
-1.355394295638909230e-01
-1.354997839127993764e-01
-1.354731915143337351e-01
-1.354537044212063002e-01
-1.354273107023650502e-01
-1.354041551287501477e-01
-1.353712878605583259e-01
-1.353335047962831439e-01
-1.352966393307450388e-01
-1.352724240099960340e-01
-1.352455008541732229e-01
-1.352340222394868285e-01
-1.352129472707757074e-01
-1.351744598389224838e-01
-1.351526699422670452e-01
-1.351254691593026525e-01
-1.351088507522549276e-01
-1.350748879968829974e-01
-1.350249528574099522e-01
-1.350035383540511558e-01
-1.349545755820740212e-01
-1.349429219321974793e-01
-1.349105939392334363e-01
-1.348883584831924720e-01
-1.348622578761753399e-01
-1.348430070980606021e-01
-1.347967536476842310e-01
-1.347407899143718557e-01
-1.347331332013302352e-01
-1.347162244243589047e-01
-1.346908240600452056e-01
-1.346500155012563260e-01
-1.346195368643528234e-01
-1.346112296241445683e-01
-1.346062478646483651e-01
-1.345495803478904961e-01
-1.345343737435711340e-01
-1.345102738484169613e-01
-1.344745673191230506e-01
-1.344477837901384421e-01
-1.344218967849944713e-01
-1.344141870390401228e-01
-1.343507618173154505e-01
-1.343255627080173764e-01
-1.342824379962499481e-01
-1.342588845850385404e-01
-1.342456945319326911e-01
-1.341958147981529015e-01
-1.341659514145190357e-01
-1.341571176514369523e-01
-1.341404540396319289e-01
-1.340930199605961937e-01
-1.340780948192288324e-01
-1.340358684771692510e-01
-1.340081606965847216e-01
-1.339961034892974967e-01
-1.339650867824713487e-01
-1.339101186224734841e-01
-1.338860848101735834e-01
-1.338798123049558808e-01
-1.338496380248166417e-01
-1.338245388179589712e-01
-1.338174133996683501e-01
-1.337391968426315247e-01
-1.337134093109725030e-01
-1.336946533489441757e-01
-1.336678974693034094e-01
-1.336323403202616111e-01
-1.335998998214729949e-01
-1.335849982942275971e-01
-1.335522035163261567e-01
-1.335304065063979417e-01
-1.335234680563569531e-01
-1.334695750306583439e-01
-1.334335475492451073e-01
-1.334201207256894284e-01
-1.333671942722649550e-01
-1.333437406670188174e-01
-1.333297603197325376e-01
-1.332891729347287502e-01
-1.332603736838885444e-01
-1.332470455175390478e-01
-1.332074174463237226e-01
-1.331979188102916933e-01
-1.331723470722884217e-01
-1.331497253572703487e-01
-1.331371679880338776e-01
-1.330885138755865671e-01
-1.330711268079483034e-01
-1.330410798124461447e-01
-1.330130249314443180e-01
-1.329846287451728060e-01
-1.329563825454195269e-01
-1.329409820061434599e-01
-1.329052583182942504e-01
-1.328544186150498740e-01
-1.328482451098625117e-01
-1.328228564277826040e-01
-1.327786480283848491e-01
-1.327634499579397886e-01
-1.327486290296744365e-01
-1.327020734653032441e-01
-1.326803971468459298e-01
-1.326569517067124337e-01
-1.326168175392130055e-01
-1.325875713206983164e-01
-1.325391653918167045e-01
-1.325322084403897094e-01
-1.325116485838434555e-01
-1.324649106370354712e-01
-1.324593661088010743e-01
-1.324156488232237638e-01
-1.323913128417053553e-01
-1.323754824469891567e-01
-1.323321003254004924e-01
-1.323194734668871331e-01
-1.322812775499020432e-01
-1.322576085088916775e-01
-1.322171267624337454e-01
-1.321944047314027593e-01
-1.321817191398400315e-01
-1.321383449695279766e-01
-1.321159528018893969e-01
-1.320549406451251295e-01
-1.320373477209399737e-01
-1.319897059182081056e-01
-1.319752258999387362e-01
-1.319620089858822842e-01
-1.319489238358145800e-01
-1.318967658039977842e-01
-1.318713005715023145e-01
-1.318477138052457365e-01
-1.318206491865241414e-01
-1.318183000042260355e-01
-1.317664546078856636e-01
-1.317364810147764742e-01
-1.317089754438119931e-01
-1.316767698702713818e-01
-1.316494488525891127e-01
-1.316311988871763372e-01
-1.316153739659862709e-01
-1.315767497921048190e-01
-1.315515455102788112e-01
-1.315350754694684099e-01
-1.314918491104041798e-01
-1.314535323466975159e-01
-1.314212811636091272e-01
-1.314069532224096670e-01
-1.313693310610912213e-01
-1.313435238091280322e-01
-1.313302742216789221e-01
-1.313044956416521969e-01
-1.312700299341668930e-01
-1.312255469687754750e-01
-1.312177852024050129e-01
-1.311778622776780256e-01
-1.311263551291871055e-01
-1.311122458069916563e-01
-1.311109168540747494e-01
-1.310725617570002721e-01
-1.310407672996945216e-01
-1.310013460577215960e-01
-1.309942539825629804e-01
-1.309533878666453988e-01
-1.309288593113407673e-01
-1.309122303161996126e-01
-1.308639283049748692e-01
-1.308169361196156733e-01
-1.307847226404167951e-01
-1.307603723179345812e-01
-1.307254714220941194e-01
-1.307164547807994626e-01
-1.306718776945933191e-01
-1.306433256447284974e-01
-1.306124609454574759e-01
-1.305906712695648619e-01
-1.305646498822626289e-01
-1.305454776491608015e-01
-1.305280207368239298e-01
-1.304743362123820249e-01
-1.304218869656164070e-01
-1.304029109123126529e-01
-1.303942383737495270e-01
-1.303509009046923683e-01
-1.303244190264573055e-01
-1.302996571823377137e-01
-1.302837003510682878e-01
-1.302640666678081260e-01
-1.302027711037930247e-01
-1.301790628866867361e-01
-1.301560257763381134e-01
-1.301165871500247206e-01
-1.301028890765337231e-01
-1.300745771897262593e-01
-1.300610311647971418e-01
-1.300571036917839429e-01
-1.300343500102138505e-01
-1.299705180307836327e-01
-1.299510202549790383e-01
-1.299261246036204909e-01
-1.299009432020042099e-01
-1.298657438083592186e-01
-1.298438424686398363e-01
-1.298235888103779212e-01
-1.298024525784583771e-01
-1.297724281178467276e-01
-1.297522440634506502e-01
-1.297246375438703692e-01
-1.297066424058428979e-01
-1.296841978614697299e-01
-1.296293174796484537e-01
-1.296191986788741146e-01
-1.295854853527694250e-01
-1.295718138119731355e-01
-1.295260889390361658e-01
-1.294618785826776031e-01
-1.294501523329124604e-01
-1.294297634208433634e-01
-1.293557324183111090e-01
-1.293315422056305064e-01
-1.293191836403423389e-01
-1.293113849900791867e-01
-1.292591001220592117e-01
-1.292391043487469970e-01
-1.292242414436237108e-01
-1.291913624555852125e-01
-1.291577777426713147e-01
-1.291366242292294464e-01
-1.291320424092444186e-01
-1.290921541585304533e-01
-1.290729114412701994e-01
-1.290226231921322575e-01
-1.289817651332739179e-01
-1.289642584562602223e-01
-1.289510822174929627e-01
-1.289344101873565462e-01
-1.289196899168441601e-01
-1.288567336570956012e-01
-1.288420678336842373e-01
-1.288210646077248001e-01
-1.287984912568299056e-01
-1.287805849167010797e-01
-1.287396819997539410e-01
-1.287102346556454613e-01
-1.286982241546094363e-01
-1.286387998707025360e-01
-1.286223520061046122e-01
-1.285665670870138610e-01
-1.285471101519051751e-01
-1.284976798983287205e-01
-1.284925401904170039e-01
-1.284576897832325204e-01
-1.284455805394135453e-01
-1.283926955589390351e-01
-1.283589199178073736e-01
-1.283478887388115330e-01
-1.283440322892788199e-01
-1.283214752465415831e-01
-1.282893753864402520e-01
-1.282439024912617187e-01
-1.282165349985929792e-01
-1.281992371238421802e-01
-1.281970470048462429e-01
-1.281572738911516129e-01
-1.281476406110100552e-01
-1.281225270832155316e-01
-1.280981958663223175e-01
-1.280586697677380537e-01
-1.280377528621933214e-01
-1.280259915097086698e-01
-1.280005062987574771e-01
-1.279710367104500146e-01
-1.279482720132247842e-01
-1.279202631521447753e-01
-1.278997429566981481e-01
-1.278185462721073140e-01
-1.278061500287564489e-01
-1.277931298651877046e-01
-1.277511767560675637e-01
-1.277237330146050454e-01
-1.277048537121805438e-01
-1.276915604091707623e-01
-1.276517082366839806e-01
-1.276032484271294176e-01
-1.275701766906926771e-01
-1.275597093831320472e-01
-1.275305458856770269e-01
-1.275055646547684773e-01
-1.274899823045027580e-01
-1.274355505038802516e-01
-1.274057724268344571e-01
-1.274005017839361376e-01
-1.273561085670080473e-01
-1.273216189941312748e-01
-1.273037384465488253e-01
-1.272804276045365612e-01
-1.272448727558816717e-01
-1.271926675469290946e-01
-1.271689519453949868e-01
-1.271358703408448088e-01
-1.271073463617418409e-01
-1.270864913327145462e-01
-1.270590462249474029e-01
-1.270165518658407100e-01
-1.269682856383010372e-01
-1.269486531728959422e-01
-1.269329170986590316e-01
-1.269148565579274190e-01
-1.268989808900606864e-01
-1.268764782623325038e-01
-1.268580080891119344e-01
-1.268141443536935364e-01
-1.267838875675516563e-01
-1.267750038509731780e-01
-1.267399731432067300e-01
-1.267133636520850481e-01
-1.266849519046056582e-01
-1.266570760944718821e-01
-1.266393215646509085e-01
-1.265816206752843620e-01
-1.265674630287653146e-01
-1.265494563377289605e-01
-1.265086884105249831e-01
-1.264988922345283429e-01
-1.264362506512740347e-01
-1.264177298945826367e-01
-1.264070301224989312e-01
-1.263951698048738914e-01
-1.263606344353701005e-01
-1.263276801769559199e-01
-1.262812349098984821e-01
-1.262752142262253408e-01
-1.262358141053384619e-01
-1.262027861605909407e-01
-1.261865239707798403e-01
-1.261711269126545298e-01
-1.261488051665003440e-01
-1.261113799857820350e-01
-1.260572876091721195e-01
-1.260375172065907878e-01
-1.260189947667555432e-01
-1.259946203991918479e-01
-1.259629376061192629e-01
-1.259359106877394607e-01
-1.258903813791222293e-01
-1.258712566302787050e-01
-1.258532198270394531e-01
-1.258145911951927820e-01
-1.257881666278012622e-01
-1.257526338810391053e-01
-1.257207706567601280e-01
-1.256905068265519732e-01
-1.256714275889848076e-01
-1.256184912445918178e-01
-1.256135246502662062e-01
-1.255886408350136429e-01
-1.255506834295902485e-01
-1.255402846903627134e-01
-1.254950146412930900e-01
-1.254784759765584790e-01
-1.254492100348863493e-01
-1.254152212138818501e-01
-1.254056819979206816e-01
-1.253619673309623594e-01
-1.253514841486697007e-01
-1.253083461122523334e-01
-1.252928091524484477e-01
-1.252753560434628488e-01
-1.252466706953159481e-01
-1.252159050277844576e-01
-1.252017525384860608e-01
-1.251839336358330779e-01
-1.251225499886234882e-01
-1.251031371863374209e-01
-1.250597798183129550e-01
-1.250460784131774972e-01
-1.250079328223954733e-01
-1.249880661270880988e-01
-1.249281477687945174e-01
-1.249182763974109600e-01
-1.248935280275328130e-01
-1.248504406680058798e-01
-1.248220875325325996e-01
-1.247924132190796620e-01
-1.247486139814190653e-01
-1.247398043536816770e-01
-1.247219845102533753e-01
-1.247026030701136323e-01
-1.246875247886505000e-01
-1.246492331944374921e-01
-1.246342024895444045e-01
-1.246152867283736032e-01
-1.245753300566046218e-01
-1.245661120693416779e-01
-1.245110980869908179e-01
-1.244875301058931127e-01
-1.244743861754800118e-01
-1.244366237911755102e-01
-1.244289136632618087e-01
-1.243820666873481084e-01
-1.243694090448322631e-01
-1.243257686074195068e-01
-1.242818648150210981e-01
-1.242744145500963571e-01
-1.242578056743517678e-01
-1.242467723789636713e-01
-1.242077924847783676e-01
-1.241881487017327534e-01
-1.241298931009219564e-01
-1.241111334575100977e-01
-1.241001792957757144e-01
-1.240884114939931893e-01
-1.240456448464578032e-01
-1.240324204644317196e-01
-1.239792912788473811e-01
-1.239375221151235162e-01
-1.239270110278495596e-01
-1.238854011797397847e-01
-1.238710631627756575e-01
-1.238104770791456921e-01
-1.237938835827983308e-01
-1.237722693447850519e-01
-1.237644696328165095e-01
-1.237157462559987375e-01
-1.236846578688047260e-01
-1.236752484713212474e-01
-1.236389042287393270e-01
-1.236192209802808306e-01
-1.235864980985629524e-01
-1.235256002908207418e-01
-1.235082757936967479e-01
-1.234840314384191007e-01
-1.234681006949985560e-01
-1.234574073070628941e-01
-1.234273144276278322e-01
-1.234143297215001267e-01
-1.233640631867235771e-01
-1.233548317587977172e-01
-1.232978715131894387e-01
-1.232860900457798115e-01
-1.232476901486603271e-01
-1.232094334451791229e-01
-1.231975900072815322e-01
-1.231505094162645697e-01
-1.231445647857639658e-01
-1.231232356644506865e-01
-1.230938901044976719e-01
-1.230455989191983901e-01
-1.230015671745268713e-01
-1.229911899130944619e-01
-1.229661928823166939e-01
-1.229514998838136253e-01
-1.229028102191301597e-01
-1.228925461567208499e-01
-1.228554672227614442e-01
-1.228424386127896784e-01
-1.228098898216440360e-01
-1.227770765236191330e-01
-1.227521064746760759e-01
-1.227499377777530876e-01
-1.226922001656672589e-01
-1.226364025395298984e-01
-1.226150604260399790e-01
-1.226041895446125796e-01
-1.225968894525073793e-01
-1.225692502190918742e-01
-1.225426179844250618e-01
-1.225320699981665151e-01
-1.224849364065060398e-01
-1.224737875696192690e-01
-1.224526451831998985e-01
-1.224055558786157072e-01
-1.223935389520009187e-01
-1.223757897350404023e-01
-1.223439540839137696e-01
-1.223237574745005551e-01
-1.222985405055687091e-01
-1.222582050432294010e-01
-1.222534282991576959e-01
-1.222115399932699464e-01
-1.222024122342909302e-01
-1.221521965834402035e-01
-1.221343725985604700e-01
-1.221255937588034135e-01
-1.220664432938805000e-01
-1.220592512087094739e-01
-1.220408893790049798e-01
-1.220165137075340800e-01
-1.219950094935589868e-01
-1.219730630072839161e-01
-1.219565295857629184e-01
-1.219157272337360320e-01
-1.218766093962209973e-01
-1.218458365343493555e-01
-1.218276848162715975e-01
-1.217954069278237572e-01
-1.217661379768928687e-01
-1.217381633741189684e-01
-1.217038681352115292e-01
-1.216908186751312071e-01
-1.216640055695349387e-01
-1.216550429207711448e-01
-1.216222237837062681e-01
-1.215643531607842331e-01
-1.215566541410390555e-01
-1.215263554349771125e-01
-1.215090964009154784e-01
-1.214994433158308740e-01
-1.214354278893050865e-01
-1.214213516461542797e-01
-1.214056406295657975e-01
-1.213668898332351809e-01
-1.213349197435014404e-01
-1.213012536791329143e-01
-1.212981986090251041e-01
-1.212538731682646087e-01
-1.212222626852804130e-01
-1.211912924858259966e-01
-1.211704501034068238e-01
-1.211432223704533018e-01
-1.211104553393420880e-01
-1.210972788891671315e-01
-1.210451080836531801e-01
-1.210073234609601867e-01
-1.209925105110090660e-01
-1.209745381562996047e-01
-1.209529778301367819e-01
-1.209399879321701454e-01
-1.209045471254513449e-01
-1.208693049503396511e-01
-1.208313061331599270e-01
-1.207984895757299726e-01
-1.207714607406315255e-01
-1.207672122766835499e-01
-1.207525691360469278e-01
-1.207396216341518336e-01
-1.206860368420234197e-01
-1.206224322105058089e-01
-1.205845942580736629e-01
-1.205781759860788394e-01
-1.205379843528424366e-01
-1.205183859163318771e-01
-1.204980776862398240e-01
-1.204734465683221234e-01
-1.204638078285394653e-01
-1.203838265871233770e-01
-1.203670121448615349e-01
-1.203297129267359711e-01
-1.203247412996313048e-01
-1.202771535943505110e-01
-1.202390434778280726e-01
-1.202203038050590200e-01
-1.202044769782164568e-01
-1.201678177374073120e-01
-1.201560209547415659e-01
-1.201267502881969429e-01
-1.200887472985837090e-01
-1.200695389355936060e-01
-1.200251101915748853e-01
-1.199913985812907091e-01
-1.199732150751859350e-01
-1.199381616538996442e-01
-1.199310276783440155e-01
-1.199152565707329587e-01
-1.198859403084004405e-01
-1.198396821393173106e-01
-1.198295258138960817e-01
-1.198049739116029133e-01
-1.197667870488758335e-01
-1.197525641908962768e-01
-1.197311156614857541e-01
-1.196923288620486414e-01
-1.196668002581004475e-01
-1.196350024808331969e-01
-1.195988098718268888e-01
-1.195808062772620306e-01
-1.195532989576931771e-01
-1.195431418647737165e-01
-1.194841658477448776e-01
-1.194520611098741358e-01
-1.194461365026163180e-01
-1.193995705203691193e-01
-1.193942260375932540e-01
-1.193661013374631985e-01
-1.193594266885067701e-01
-1.192790357602528384e-01
-1.192651737465177386e-01
-1.192546234905391134e-01
-1.192342766994359538e-01
-1.192104675207512898e-01
-1.191841954336811393e-01
-1.191664419165278377e-01
-1.191131307134948303e-01
-1.191116657586616112e-01
-1.190976323302607442e-01
-1.190267514469710297e-01
-1.190080979756431012e-01
-1.190042874458974442e-01
-1.189831676535792748e-01
-1.189520046125080999e-01
-1.189115815677856125e-01
-1.188869024067939761e-01
-1.188780688029449917e-01
-1.188664711076232450e-01
-1.188202414960552733e-01
-1.187968980058805024e-01
-1.187676439244408355e-01
-1.187207179436292337e-01
-1.186971542654825240e-01
-1.186738908010495641e-01
-1.186303326213615783e-01
-1.186279563555627525e-01
-1.185505764419307606e-01
-1.185305546055648585e-01
-1.185181074101936960e-01
-1.184831374564628281e-01
-1.184622359659511792e-01
-1.184301589181443182e-01
-1.184128817410968482e-01
-1.184023532207396368e-01
-1.183434531006180568e-01
-1.183179652669610060e-01
-1.182618057415295576e-01
-1.182450219585691742e-01
-1.182298994987283081e-01
-1.181925558861715297e-01
-1.181894213532679039e-01
-1.181675537736880388e-01
-1.181416891809511649e-01
-1.181083099174511097e-01
-1.180900453935148364e-01
-1.180827236197212471e-01
-1.180636413723307188e-01
-1.180291953877216360e-01
-1.179975281590040503e-01
-1.179543158482236620e-01
-1.179373603043303853e-01
-1.179229866064645804e-01
-1.178713423237996438e-01
-1.178498980229027437e-01
-1.178241950370974289e-01
-1.177961103343464211e-01
-1.177861336677572257e-01
-1.177468667698391147e-01
-1.177393494884956815e-01
-1.176993206567017725e-01
-1.176721135880813562e-01
-1.176303833901680695e-01
-1.176062412481101993e-01
-1.175892719725109281e-01
-1.175708453798697262e-01
-1.175336679273786822e-01
-1.175179680904908097e-01
-1.175120458226388831e-01
-1.174705755461689927e-01
-1.174440347691310116e-01
-1.174280184249749948e-01
-1.173896573645678842e-01
-1.173646142690190075e-01
-1.173516014934974372e-01
-1.173328533208365665e-01
-1.172782899321179184e-01
-1.172669460109019013e-01
-1.172407680222295190e-01
-1.172139826148979880e-01
-1.171799103850139079e-01
-1.171362845778110007e-01
-1.171012611505835299e-01
-1.170836985337501968e-01
-1.170541698681312470e-01
-1.170437130188543284e-01
-1.169986066232952815e-01
-1.169934568483629589e-01
-1.169661267330839582e-01
-1.169462538679943153e-01
-1.169215626287769261e-01
-1.168780453007841058e-01
-1.168593448735140428e-01
-1.168448533353138308e-01
-1.168147223693800363e-01
-1.167913903981601387e-01
-1.167771869473589186e-01
-1.167398778953795124e-01
-1.167054814461312984e-01
-1.166981068308597380e-01
-1.166507005896798566e-01
-1.166322591682931176e-01
-1.166240170888147298e-01
-1.166129855831451734e-01
-1.165568812107862506e-01
-1.165375879133289383e-01
-1.165103496371106828e-01
-1.164907220526342491e-01
-1.164562910510914262e-01
-1.164381013410760168e-01
-1.163935552752081992e-01
-1.163679397062065413e-01
-1.163445590941457053e-01
-1.163097872671414457e-01
-1.162960254221337697e-01
-1.162841549400631391e-01
-1.162699112676375823e-01
-1.162673962102879488e-01
-1.162300612001888056e-01
-1.161885648137028493e-01
-1.161666579501679786e-01
-1.161174450493915600e-01
-1.161079556334752294e-01
-1.160803285374926719e-01
-1.160515018017857225e-01
-1.160091434346891826e-01
-1.160051527949870209e-01
-1.159749498833434478e-01
-1.159305686355399378e-01
-1.159248401910497328e-01
-1.158959609090763343e-01
-1.158586551853927893e-01
-1.158365110289516220e-01
-1.158077137129238099e-01
-1.157761678972484831e-01
-1.157500774847821656e-01
-1.157118491313252062e-01
-1.156762330941658867e-01
-1.156466717302227221e-01
-1.156103163405380607e-01
-1.156096489582577325e-01
-1.155768895100869886e-01
-1.155707384553041062e-01
-1.155517995140482035e-01
-1.155271781903010886e-01
-1.154949462875539401e-01
-1.154524843196992057e-01
-1.154230981250420618e-01
-1.153918051221498597e-01
-1.153758588278923358e-01
-1.153346753991971729e-01
-1.153161543072857842e-01
-1.153017945105199449e-01
-1.152634019769041007e-01
-1.152493430535903585e-01
-1.152127842789518186e-01
-1.151857745412939726e-01
-1.151592935602621937e-01
-1.151527609399740359e-01
-1.151232127303151442e-01
-1.150672604828650303e-01
-1.150557912604187327e-01
-1.150251739009221785e-01
-1.150206598007448011e-01
-1.149677898744807802e-01
-1.149320731364373016e-01
-1.149201170244540104e-01
-1.149015471162407598e-01
-1.148597707084973718e-01
-1.148281765551457390e-01
-1.148106204548157427e-01
-1.147793389610998194e-01
-1.147527523460958043e-01
-1.147482581240678312e-01
-1.147056182574054950e-01
-1.146963170920093922e-01
-1.146460401031391130e-01
-1.146321881291440803e-01
-1.146058230323830363e-01
-1.145667328703572352e-01
-1.145325305468952448e-01
-1.145246178802908632e-01
-1.144975847616212516e-01
-1.144563567472765275e-01
-1.144366606150177268e-01
-1.144044283367202097e-01
-1.143846376604245318e-01
-1.143525929844679268e-01
-1.143237304932392118e-01
-1.142908714842546525e-01
-1.142657118115413817e-01
-1.142413639346989418e-01
-1.142307631569835780e-01
-1.141829276244874514e-01
-1.141552971604317401e-01
-1.141328966044591053e-01
-1.141251036405477592e-01
-1.140916097010170882e-01
-1.140637756276280668e-01
-1.140486110796484209e-01
-1.140401763335054663e-01
-1.140083889554736329e-01
-1.139857423644313472e-01
-1.139499655343881312e-01
-1.139255087688896551e-01
-1.139099140477430328e-01
-1.138709484579783771e-01
-1.138636926520645021e-01
-1.138357260616682243e-01
-1.138135773563027364e-01
-1.137889967825928828e-01
-1.137530936251138491e-01
-1.137489745027201460e-01
-1.136816699218088367e-01
-1.136414121523294518e-01
-1.136329481920646811e-01
-1.136232508417083786e-01
-1.135757725662155659e-01
-1.135381218704981099e-01
-1.135272979747916078e-01
-1.134838787914466685e-01
-1.134585657957903060e-01
-1.134242935273398201e-01
-1.133978501662519511e-01
-1.133833423948412689e-01
-1.133687766829633847e-01
-1.132929854918112711e-01
-1.132791363955874542e-01
-1.132730624135284136e-01
-1.132398200500161212e-01
-1.132106777590810576e-01
-1.131473034276673506e-01
-1.131414857016862507e-01
-1.131305314277725460e-01
-1.130948386426831320e-01
-1.130797317303951499e-01
-1.130657480179605157e-01
-1.130306656906329421e-01
-1.129994092233278791e-01
-1.129851035987415320e-01
-1.129410752113887140e-01
-1.129246096001687572e-01
-1.128860939922225193e-01
-1.128534033658973312e-01
-1.128366145341744564e-01
-1.128070510220431644e-01
-1.127979546402645972e-01
-1.127699894467517339e-01
-1.127433803890357800e-01
-1.127295000769467648e-01
-1.126983372429537222e-01
-1.126504537054132671e-01
-1.126116374198200265e-01
-1.126016695999305373e-01
-1.125727806747715554e-01
-1.125417288260931736e-01
-1.125316130454619146e-01
-1.124958423980469135e-01
-1.124716809352610258e-01
-1.124471409911924902e-01
-1.124230434796406330e-01
-1.124127255813048565e-01
-1.123507678615865146e-01
-1.123272206326589306e-01
-1.123188127437604045e-01
-1.122848546981763396e-01
-1.122781196301635698e-01
-1.122135919371209378e-01
-1.121950080347344503e-01
-1.121554766737376529e-01
-1.121434756077550055e-01
-1.121315926124521745e-01
-1.120910448028616946e-01
-1.120824130304380051e-01
-1.120387369527605648e-01
-1.120156672635210515e-01
-1.119931044248432817e-01
-1.119863613074188469e-01
-1.119570781672873661e-01
-1.119055633782182757e-01
-1.118788585195194529e-01
-1.118471956799863554e-01
-1.118327051480278167e-01
-1.118046392889422702e-01
-1.117832997462363254e-01
-1.117374450171692568e-01
-1.117264653041227240e-01
-1.117029022061895582e-01
-1.116851700631865396e-01
-1.116579033934952669e-01
-1.116238198395962944e-01
-1.115929042267736482e-01
-1.115567562809708368e-01
-1.115449391538553825e-01
-1.115083361632733527e-01
-1.114572768263042968e-01
-1.114522847936152972e-01
-1.114378507889924597e-01
-1.114014682343824891e-01
-1.113602150156013937e-01
-1.113389835169447395e-01
-1.113090484408683356e-01
-1.112901697221120867e-01
-1.112639082394406842e-01
-1.112440703021971289e-01
-1.112128386707321726e-01
-1.111788763924832502e-01
-1.111366693918676429e-01
-1.111091069846766033e-01
-1.110984066738268106e-01
-1.110813110462223752e-01
-1.110583744156987129e-01
-1.110400550994263547e-01
-1.110294986716962307e-01
-1.110006996149865699e-01
-1.109855460155101670e-01
-1.109293893313887669e-01
-1.109169385326798374e-01
-1.108734019907682000e-01
-1.108661459618388023e-01
-1.108487265611360906e-01
-1.108089072173246425e-01
-1.107804394692117056e-01
-1.107597539685457322e-01
-1.107290567575597851e-01
-1.107029976990966391e-01
-1.106838846859772574e-01
-1.106643361318803975e-01
-1.106421295608598365e-01
-1.106015909761376981e-01
-1.105857720524201226e-01
-1.105834447345151461e-01
-1.105298476259171658e-01
-1.105171361409058028e-01
-1.104889668299629812e-01
-1.104570867781365096e-01
-1.104081928864890372e-01
-1.103898972651423394e-01
-1.103735812620269818e-01
-1.103281441571448418e-01
-1.102977930586636346e-01
-1.102841816736353231e-01
-1.102480256685467730e-01
-1.102124454004985432e-01
-1.102006312411049904e-01
-1.101861127063284707e-01
-1.101580824646417323e-01
-1.101347094441064434e-01
-1.100953657950070885e-01
-1.100817793490329044e-01
-1.100562747648279882e-01
-1.100211647681004212e-01
-1.100139544394977686e-01
-1.099653529658432549e-01
-1.099539203455828507e-01
-1.099368941551522039e-01
-1.099310305817537414e-01
-1.098779985166538076e-01
-1.098648462400368675e-01
-1.098006381709106249e-01
-1.097873507849419783e-01
-1.097634526635777874e-01
-1.097219425129666026e-01
-1.097060057166143465e-01
-1.096933525141533805e-01
-1.096689792405517172e-01
-1.096397986249481871e-01
-1.096196916413514078e-01
-1.095967066931575196e-01
-1.095665189210449919e-01
-1.095234926213174143e-01
-1.094907855189827528e-01
-1.094669426524174927e-01
-1.094503291206833651e-01
-1.094326473094954233e-01
-1.093857975909674762e-01
-1.093736286713089534e-01
-1.093510624947726106e-01
-1.093042212617695852e-01
-1.092984585642795825e-01
-1.092746352975875190e-01
-1.092500219107599146e-01
-1.092370860727330528e-01
-1.092254883593377079e-01
-1.091839379968880530e-01
-1.091664242800683415e-01
-1.091350978633446878e-01
-1.091210114958034993e-01
-1.090949676253578915e-01
-1.090263190454792142e-01
-1.089690996456949834e-01
-1.089421858255402165e-01
-1.089281112177195310e-01
-1.088832058117257529e-01
-1.088533788908835065e-01
-1.088336738981708629e-01
-1.088174579345410342e-01
-1.087974982375626842e-01
-1.087816180860843029e-01
-1.087574579021044763e-01
-1.087077575983632638e-01
-1.086943988719137333e-01
-1.086893316321068392e-01
-1.086453822718460305e-01
-1.086159872322438880e-01
-1.086026681492333334e-01
-1.085756730052019337e-01
-1.085534059083020642e-01
-1.085328966883608304e-01
-1.085004217343124300e-01
-1.084858114521588257e-01
-1.084387806188613079e-01
-1.084084230958672623e-01
-1.083703906904579795e-01
-1.083533758285495918e-01
-1.083455298051716476e-01
-1.083215155845908551e-01
-1.082815459232550626e-01
-1.082581845869165504e-01
-1.082239311697142381e-01
-1.082056815342309353e-01
-1.081950532031780154e-01
-1.081654092843350456e-01
-1.081305848778237044e-01
-1.081231852021598827e-01
-1.081024077079742185e-01
-1.080905034701057088e-01
-1.080409977382913167e-01
-1.080294893619180852e-01
-1.080007789777362170e-01
-1.079801054996183118e-01
-1.079418720419001998e-01
-1.079265457737570710e-01
-1.079110852643487550e-01
-1.078914222259520772e-01
-1.078692612197969802e-01
-1.078501107571323281e-01
-1.077747199518636068e-01
-1.077584757250656111e-01
-1.077480348023997780e-01
-1.077251274041985674e-01
-1.076965023995375692e-01
-1.076604678162575435e-01
-1.076443505655307331e-01
-1.076220008314471843e-01
-1.075999135449970390e-01
-1.075513405096689412e-01
-1.075383454101691005e-01
-1.074752992522918782e-01
-1.074683495707193792e-01
-1.074310488025679577e-01
-1.074007289184223668e-01
-1.073930558597750162e-01
-1.073803919147595931e-01
-1.073468943452530189e-01
-1.073102017977965728e-01
-1.072845704880517059e-01
-1.072628379587481084e-01
-1.072295181219001525e-01
-1.071854002236614922e-01
-1.071657777811595158e-01
-1.071590292222516227e-01
-1.071325423755059292e-01
-1.071093996097367551e-01
-1.070838789055303664e-01
-1.070598626909669837e-01
-1.070402861719025878e-01
-1.070199044332462157e-01
-1.069917318318500399e-01
-1.069626240066197664e-01
-1.069437190727738352e-01
-1.068942872171094738e-01
-1.068744559833072205e-01
-1.068348735333131960e-01
-1.067962272735759888e-01
-1.067718875094345876e-01
-1.067455425936173208e-01
-1.067249525140456234e-01
-1.067022534051542404e-01
-1.066914303586585233e-01
-1.066462646734599173e-01
-1.066351507098190765e-01
-1.065880465908737862e-01
-1.065680129061919446e-01
-1.065314974385404290e-01
-1.065037451041878636e-01
-1.065027443369394589e-01
-1.064695337605368886e-01
-1.064432407278912418e-01
-1.064211294950263564e-01
-1.064032239831124438e-01
-1.063846055959998260e-01
-1.063552683554744582e-01
-1.063464325248291431e-01
-1.063161038554345517e-01
-1.062675245485930342e-01
-1.062330069357645956e-01
-1.061970277595972179e-01
-1.061851899131598942e-01
-1.061538939856129515e-01
-1.061382071012921535e-01
-1.061065128982843775e-01
-1.060908265452675803e-01
-1.060428496303105483e-01
-1.060239326467483090e-01
-1.059883286479796904e-01
-1.059823246432446686e-01
-1.059591277534587817e-01
-1.059226223427088276e-01
-1.059059939582243925e-01
-1.058889423503616978e-01
-1.058638746350021864e-01
-1.058497363866225949e-01
-1.058216003358273816e-01
-1.057716428655184060e-01
-1.057519106485990956e-01
-1.057315201949788341e-01
-1.056790152882131628e-01
-1.056665473118594822e-01
-1.056416522567053262e-01
-1.056340849360509204e-01
-1.056254031962343132e-01
-1.055789301235226796e-01
-1.055532830644294040e-01
-1.055308633141074925e-01
-1.055187485370791267e-01
-1.054793489245660354e-01
-1.054728308544568005e-01
-1.054085722578188278e-01
-1.053781892781621432e-01
-1.053525369800019651e-01
-1.053315755556079869e-01
-1.052899808543620863e-01
-1.052700999682627814e-01
-1.052439141104097864e-01
-1.052345273608608078e-01
-1.052249574319935876e-01
-1.051810248577652318e-01
-1.051511851965094835e-01
-1.051451890851636262e-01
-1.050836778411582684e-01
-1.050439423005644635e-01
-1.050182223659029412e-01
-1.049866680745231429e-01
-1.049807872189618130e-01
-1.049753884823045880e-01
-1.049631496191257285e-01
-1.049369230199348468e-01
-1.049157806335475895e-01
-1.048942628968789481e-01
-1.048787652907174628e-01
-1.048428471603967682e-01
-1.047947274348246527e-01
-1.047580857845760716e-01
-1.047492770217075542e-01
-1.047454193380112086e-01
-1.047048553824101169e-01
-1.046530756935422357e-01
-1.046343614296293689e-01
-1.046194793064851580e-01
-1.046013596905357446e-01
-1.045627096355354890e-01
-1.045442121624020893e-01
-1.045356125390390634e-01
-1.045169708715015244e-01
-1.044625273702478319e-01
-1.044180647873207968e-01
-1.044069696290380322e-01
-1.043704313594762678e-01
-1.043572155049787564e-01
-1.043295827017056421e-01
-1.043024639413554777e-01
-1.042800842110968296e-01
-1.042650682492657632e-01
-1.042314308757236740e-01
-1.041882149975242589e-01
-1.041668681408426944e-01
-1.041284819690940500e-01
-1.041062919430129352e-01
-1.040732538010912811e-01
-1.040561167685719879e-01
-1.040339886330746977e-01
-1.039837748212208701e-01
-1.039670681354847026e-01
-1.039590753044139504e-01
-1.039487182526919185e-01
-1.039266637914521840e-01
-1.039146545146667766e-01
-1.039001614718368105e-01
-1.038688720176630109e-01
-1.038043689555257221e-01
-1.037929162404957195e-01
-1.037427764291118937e-01
-1.037280921075620921e-01
-1.037040035629543944e-01
-1.036794648405081065e-01
-1.036587434076312875e-01
-1.035886234196769229e-01
-1.035751867211233690e-01
-1.035598606603165828e-01
-1.035445679693254573e-01
-1.035123889603233871e-01
-1.035023173836510935e-01
-1.034667321886911517e-01
-1.034430750503061158e-01
-1.034232769746450120e-01
-1.034035194706458272e-01
-1.033887462241801780e-01
-1.033335762842353955e-01
-1.033204100005007675e-01
-1.032854123536798840e-01
-1.032744211232811959e-01
-1.032198396273806551e-01
-1.032084818604574461e-01
-1.031835963083277685e-01
-1.031761366435968996e-01
-1.031638552903354211e-01
-1.031281960345593329e-01
-1.030700139996064968e-01
-1.030644059244409105e-01
-1.030577611079554201e-01
-1.030262728890386781e-01
-1.030031869342282191e-01
-1.029684390472979660e-01
-1.029505789526120318e-01
-1.029053585508696023e-01
-1.028795461686395074e-01
-1.028389878372790445e-01
-1.028128853394711661e-01
-1.027793982481795543e-01
-1.027659331590035918e-01
-1.027340431757451655e-01
-1.027304982542545098e-01
-1.026932498867803023e-01
-1.026661365990160779e-01
-1.026497048111106036e-01
-1.026365466664826143e-01
-1.025682564591117174e-01
-1.025545413234456027e-01
-1.025109947334522098e-01
-1.024811092263921974e-01
-1.024719394384319415e-01
-1.024412173223608613e-01
-1.024136278812076140e-01
-1.023740287545955030e-01
-1.023445119012965365e-01
-1.023267818715898891e-01
-1.022949525585252761e-01
-1.022683377823867534e-01
-1.022652854358409857e-01
-1.022464017402348324e-01
-1.022112751146175558e-01
-1.021944666104283583e-01
-1.021575577358675435e-01
-1.021372472015361355e-01
-1.020870052446567477e-01
-1.020773392210558850e-01
-1.020578092489526356e-01
-1.020370533616299924e-01
-1.020000142147257371e-01
-1.019400030384396416e-01
-1.019310588840636189e-01
-1.019139353520921998e-01
-1.018897350075474717e-01
-1.018834879711686126e-01
-1.018337691001847956e-01
-1.018234393478087141e-01
-1.017921363236161947e-01
-1.017853118483360297e-01
-1.017523561344110539e-01
-1.017168983355019318e-01
-1.016962995220314636e-01
-1.016672775585361899e-01
-1.016157872199733858e-01
-1.016052812721423282e-01
-1.015732107067311429e-01
-1.015668018077847956e-01
-1.015638335718418439e-01
-1.015463789662798544e-01
-1.015120757561301379e-01
-1.014877991592690598e-01
-1.014312483076678650e-01
-1.014175677346529358e-01
-1.014090878423285214e-01
-1.013535759763443400e-01
-1.013471873323010808e-01
-1.013094867020380430e-01
-1.012938107193984416e-01
-1.012678805996154729e-01
-1.012245884623570735e-01
-1.012153762678717484e-01
-1.011846578021881604e-01
-1.011542996295759778e-01
-1.011238394869999890e-01
-1.011057371266412541e-01
-1.010723628271462116e-01
-1.010480000978091486e-01
-1.010309091892198363e-01
-1.010101555661563066e-01
-1.009851536611055256e-01
-1.009635177326781430e-01
-1.009503512012435711e-01
-1.009216216571830471e-01
-1.009037018825079957e-01
-1.008445725181184860e-01
-1.008304477229358120e-01
-1.008116452245148564e-01
-1.007798030630213115e-01
-1.007263368489141608e-01
-1.007176532497713051e-01
-1.007027915193810519e-01
-1.006795812156848768e-01
-1.006604144084646268e-01
-1.006060998177072396e-01
-1.005552937095892940e-01
-1.005258362731427657e-01
-1.005053873675900156e-01
-1.004700202611016613e-01
-1.004472999951363799e-01
-1.004330464346863405e-01
-1.004014490556139616e-01
-1.003827469280794138e-01
-1.003728073759684591e-01
-1.003209686194439509e-01
-1.003118374392042433e-01
-1.002936184108868256e-01
-1.002641704952051960e-01
-1.002204050368745991e-01
-1.001940899733282098e-01
-1.001773278638281861e-01
-1.001287134831307102e-01
-1.001035097357307335e-01
-1.000879811777295458e-01
-1.000740878011550372e-01
-1.000671936099393755e-01
-1.000399509867382075e-01
-1.000142774517815414e-01
-9.999695722316565005e-02
-9.992486346346377002e-02
-9.992079671097078841e-02
-9.989696256457231138e-02
-9.988219037788739763e-02
-9.981571361027921641e-02
-9.981145640813191000e-02
-9.980174826396528975e-02
-9.977088166875583419e-02
-9.976751192218413777e-02
-9.973693539372724404e-02
-9.969643638138134256e-02
-9.968037077471508800e-02
-9.966679987450652312e-02
-9.963525203525641638e-02
-9.961403410300354033e-02
-9.958768567339329469e-02
-9.953209006749788590e-02
-9.950633028172101158e-02
-9.948414945769118445e-02
-9.945885941017001963e-02
-9.944396791577372885e-02
-9.941287547328458984e-02
-9.937851105640291283e-02
-9.936112673079558477e-02
-9.933438145632819682e-02
-9.932491417529967781e-02
-9.928101380006323917e-02
-9.925586600703048545e-02
-9.923773370844349295e-02
-9.920258763356856746e-02
-9.918763800433644251e-02
-9.914744218275989285e-02
-9.909824431201111339e-02
-9.907833160330731248e-02
-9.906821546406407997e-02
-9.904551246623569116e-02
-9.902489849337281491e-02
-9.900984209209046094e-02
-9.898937543023703101e-02
-9.895474400223555622e-02
-9.890304422740839319e-02
-9.889545619563980261e-02
-9.886486635516897326e-02
-9.885283280585016596e-02
-9.880453043792555845e-02
-9.877674248536255641e-02
-9.876425495795526643e-02
-9.873868018623430109e-02
-9.871445031105904877e-02
-9.871137684926103995e-02
-9.865905997124935212e-02
-9.862482544627071412e-02
-9.861571981628053374e-02
-9.858413270887084190e-02
-9.857579072746033844e-02
-9.852407842630944712e-02
-9.847655784236922227e-02
-9.844943063088718027e-02
-9.843216026225265480e-02
-9.842759136302545175e-02
-9.840151135732827514e-02
-9.838447412101872236e-02
-9.836486685300890875e-02
-9.833191758937723237e-02
-9.831205225714292895e-02
-9.828005001765327542e-02
-9.823091514980336614e-02
-9.821866874075649290e-02
-9.819295206446221336e-02
-9.815150294297739220e-02
-9.815054846816786971e-02
-9.812250415159126660e-02
-9.808850050251938235e-02
-9.808488688626107455e-02
-9.805949356472415390e-02
-9.803997749009604745e-02
-9.797258908338091210e-02
-9.794079753789811105e-02
-9.791931903158543338e-02
-9.789256769160314953e-02
-9.788211559711051946e-02
-9.786350838721730172e-02
-9.781966744781228629e-02
-9.780924129700580005e-02
-9.777615203780154474e-02
-9.775201186122586816e-02
-9.773276422896129412e-02
-9.770859032148646039e-02
-9.766589577279707890e-02
-9.763054438731461060e-02
-9.761785290056934628e-02
-9.758987585575046309e-02
-9.756562947064437163e-02
-9.753562578916444292e-02
-9.752192610824278463e-02
-9.748798631994604058e-02
-9.746096617132940509e-02
-9.744194796239244449e-02
-9.742890479035382079e-02
-9.739648502699496668e-02
-9.735228020741784616e-02
-9.732138480092919486e-02
-9.729895359236759300e-02
-9.729161118479331960e-02
-9.726133792268581990e-02
-9.721877724854666170e-02
-9.718018396592070784e-02
-9.714646767642429181e-02
-9.712439172865949821e-02
-9.711722384375209849e-02
-9.709566337731462271e-02
-9.707442259053028488e-02
-9.702996803600108522e-02
-9.699915366503739089e-02
-9.699504162748254221e-02
-9.697603517739672441e-02
-9.696167925075815930e-02
-9.691975565329946640e-02
-9.690548164098308770e-02
-9.687471574268308183e-02
-9.684654702905678980e-02
-9.682589168273539326e-02
-9.680031162226973573e-02
-9.678590700698291860e-02
-9.673816977016541641e-02
-9.671389112752312722e-02
-9.670392830185309263e-02
-9.668018700402342125e-02
-9.665332588437783312e-02
-9.662746372856043098e-02
-9.659388126803641894e-02
-9.656680533388076193e-02
-9.654422027176481902e-02
-9.651713495589217540e-02
-9.650621779501658559e-02
-9.648014038605837173e-02
-9.644764731098373622e-02
-9.639949131363634294e-02
-9.637052711708118946e-02
-9.634945688434151667e-02
-9.631064977694550611e-02
-9.629953079873782018e-02
-9.629355513276574574e-02
-9.625727522066296338e-02
-9.623210162424000735e-02
-9.619975260446791965e-02
-9.616968533181444179e-02
-9.615557449946995905e-02
-9.614335085634517775e-02
-9.610214268807162896e-02
-9.609857932301188455e-02
-9.606876324629459729e-02
-9.605013069010540083e-02
-9.598664579304508337e-02
-9.596264258952300064e-02
-9.595235551512620864e-02
-9.591049068987825277e-02
-9.589629636344329522e-02
-9.587436718408454128e-02
-9.584051266190238283e-02
-9.580019765747346816e-02
-9.578084146608856209e-02
-9.575799396397660646e-02
-9.570944771591188838e-02
-9.569694403913531211e-02
-9.565971138701767629e-02
-9.564341275192120295e-02
-9.560334793827587885e-02
-9.558069944298891452e-02
-9.557002461337529842e-02
-9.554834816011847920e-02
-9.550195558527163620e-02
-9.549036556086148986e-02
-9.547836902025103045e-02
-9.543294172459465541e-02
-9.540964516125027828e-02
-9.539764459540731045e-02
-9.538611411991176903e-02
-9.534851395160642840e-02
-9.531801798795402902e-02
-9.528698370110302851e-02
-9.526034780961964432e-02
-9.525115986316329275e-02
-9.523520345862418468e-02
-9.519126234148481136e-02
-9.516955107385177692e-02
-9.515481984933457649e-02
-9.513803616941185481e-02
-9.512031080787694548e-02
-9.507597673477022338e-02
-9.505793989256453025e-02
-9.503796441004638829e-02
-9.496688450753637545e-02
-9.495097084427001066e-02
-9.493923489381009273e-02
-9.492386135958760796e-02
-9.488828087529316280e-02
-9.485477854528351349e-02
-9.484009222022277141e-02
-9.480391110038310920e-02
-9.479000932133513357e-02
-9.476756936391136921e-02
-9.475837476135859361e-02
-9.471043145769303395e-02
-9.468958711823441399e-02
-9.467580644515563582e-02
-9.461391615664463406e-02
-9.459427527957592341e-02
-9.458467393704789172e-02
-9.455872766744155555e-02
-9.452405989604020786e-02
-9.449906212679373696e-02
-9.447141285528520838e-02
-9.443079602492221447e-02
-9.439252037692599795e-02
-9.436735491805198217e-02
-9.434546702825138964e-02
-9.433056937620096227e-02
-9.431766143227890420e-02
-9.430747579752565835e-02
-9.425738959899337965e-02
-9.421926556092222182e-02
-9.419911258531474263e-02
-9.418132409884544254e-02
-9.415773908577848572e-02
-9.414449201641836296e-02
-9.410024271879421920e-02
-9.409393688030101566e-02
-9.406614449853639703e-02
-9.404537797225195894e-02
-9.400064363897855935e-02
-9.399324468247580167e-02
-9.397470507955740793e-02
-9.395469139703954697e-02
-9.393573322226475564e-02
-9.388074645914498695e-02
-9.387003523390008430e-02
-9.381676610591269116e-02
-9.379925643118150469e-02
-9.376929697726629764e-02
-9.374012985285404276e-02
-9.373273649734220614e-02
-9.370634607392838711e-02
-9.366872578752963308e-02
-9.365228175618103834e-02
-9.362697625541974156e-02
-9.358015778116959837e-02
-9.355645315634730785e-02
-9.355207645183055698e-02
-9.350635031534504371e-02
-9.348395620969612851e-02
-9.346773532674101936e-02
-9.342245512503227767e-02
-9.340138631707514683e-02
-9.337220682933805582e-02
-9.336016819103934439e-02
-9.334949909200304652e-02
-9.331608972759716791e-02
-9.330196500761828160e-02
-9.327794967232283518e-02
-9.323506054165697776e-02
-9.320858362536904584e-02
-9.318126767611656369e-02
-9.317636007677229659e-02
-9.316744642162477774e-02
-9.314612111339032330e-02
-9.307675425151337723e-02
-9.306502494740845344e-02
-9.303357513933105394e-02
-9.301069310240792087e-02
-9.299822124228188103e-02
-9.298207238246342099e-02
-9.294035561382152366e-02
-9.290384969008330662e-02
-9.288300212444058901e-02
-9.285871502866255289e-02
-9.283606534009486433e-02
-9.280313554190250391e-02
-9.278825196685933085e-02
-9.278187094081472019e-02
-9.275490746212161630e-02
-9.272497800093687514e-02
-9.270336166519704824e-02
-9.267768681553703591e-02
-9.267018274063015815e-02
-9.264514832326470328e-02
-9.259814584384867819e-02
-9.258505614969436692e-02
-9.257034363604202398e-02
-9.254349947156875755e-02
-9.251427988151642023e-02
-9.249649120259989532e-02
-9.246198410483211227e-02
-9.243996454465808199e-02
-9.238944830550419041e-02
-9.237792619461235311e-02
-9.235297054193544741e-02
-9.231592520456696760e-02
-9.229402948370049597e-02
-9.227141832550062039e-02
-9.224045434694813639e-02
-9.221168198977530706e-02
-9.219367527494085057e-02
-9.216264521001568677e-02
-9.214057641139625221e-02
-9.210384131721011114e-02
-9.209372744626395657e-02
-9.205617468247190294e-02
-9.197995852742027467e-02
-9.196242093645620730e-02
-9.195039262556689574e-02
-9.192451844413657147e-02
-9.190953171515295339e-02
-9.187759004446993671e-02
-9.184636648418725846e-02
-9.180620002180631123e-02
-9.178544542615643675e-02
-9.175111295625063002e-02
-9.171779681735769962e-02
-9.170523638018363011e-02
-9.168697066927247730e-02
-9.165905509881019930e-02
-9.164462332739506389e-02
-9.163255202280745637e-02
-9.158178778804251796e-02
-9.156468291734237708e-02
-9.154040944407584868e-02
-9.150705749298435054e-02
-9.149653027699231056e-02
-9.147622326430643325e-02
-9.145489471595721898e-02
-9.141934546792376826e-02
-9.139748226124674857e-02
-9.137933896048650029e-02
-9.137271954779527250e-02
-9.134852487570183088e-02
-9.132651283944862031e-02
-9.128539184407927221e-02
-9.126730455237125339e-02
-9.125260079522676260e-02
-9.123561760163662049e-02
-9.119323974726706306e-02
-9.117890401832090541e-02
-9.114889353868366184e-02
-9.112064925258570036e-02
-9.109869212923826787e-02
-9.106265963225942950e-02
-9.102026772240784380e-02
-9.100979867829356307e-02
-9.096964022439762987e-02
-9.095343897431945601e-02
-9.091485898591517012e-02
-9.090472505192459529e-02
-9.088320633499533119e-02
-9.085447705798202489e-02
-9.083167271495043438e-02
-9.081890107653808886e-02
-9.079316420191604897e-02
-9.075914388264641475e-02
-9.074160180561202660e-02
-9.069636687043522438e-02
-9.068277885063305566e-02
-9.065672016630593744e-02
-9.064327060419602455e-02
-9.060659191032541249e-02
-9.056677343880073505e-02
-9.054470633067188134e-02
-9.053036525867613760e-02
-9.049684829402693254e-02
-9.044009657815160752e-02
-9.043184934860862279e-02
-9.038423396386216502e-02
-9.037571688066786679e-02
-9.035403498044525250e-02
-9.033134910366324988e-02
-9.031740968743690035e-02
-9.031236960968028193e-02
-9.028310822128735036e-02
-9.024348807030921349e-02
-9.022330425087582428e-02
-9.019613090950290291e-02
-9.015177094957230186e-02
-9.014113006830851149e-02
-9.010677494993105108e-02
-9.010490040806673484e-02
-9.004968254461903632e-02
-9.002443650987296264e-02
-9.001177335463972362e-02
-8.998930900855531267e-02
-8.996553011612737349e-02
-8.994237630627516245e-02
-8.992632958438781521e-02
-8.989570576393793311e-02
-8.985018939171413033e-02
-8.983685263702370638e-02
-8.981576664698068257e-02
-8.978953491574787060e-02
-8.977735018777946441e-02
-8.973972324565357428e-02
-8.971767825544604835e-02
-8.970254708501351759e-02
-8.967650127043857999e-02
-8.964751550183902573e-02
-8.960667074969633217e-02
-8.957845690735211086e-02
-8.952883308594491996e-02
-8.951492953624098914e-02
-8.947089208264366600e-02
-8.943369469237011371e-02
-8.939743372494396434e-02
-8.939076957884314889e-02
-8.935473934743851099e-02
-8.934793996744119782e-02
-8.927887519928073834e-02
-8.926206001595682338e-02
-8.924661535684955127e-02
-8.920109923743629876e-02
-8.918755869346192688e-02
-8.917624175790100916e-02
-8.912895848166607626e-02
-8.912057791770822135e-02
-8.909120492266417446e-02
-8.905848923150122554e-02
-8.904312772484793137e-02
-8.902616952506453574e-02
-8.900917546822650905e-02
-8.896001976228315455e-02
-8.894380609326318909e-02
-8.892019582961782631e-02
-8.889979115089780004e-02
-8.885714670687908101e-02
-8.883892287337619154e-02
-8.879958922926031728e-02
-8.878388360857228379e-02
-8.874958245185227135e-02
-8.874202284963722542e-02
-8.872090260007717277e-02
-8.869844424619216516e-02
-8.868171612733677378e-02
-8.864162683011378441e-02
-8.862637950362023398e-02
-8.859658981180520976e-02
-8.857506685807373104e-02
-8.855911601809202116e-02
-8.853700428955327273e-02
-8.851599119073183530e-02
-8.847567430571937064e-02
-8.846317474552156668e-02
-8.842283439619191832e-02
-8.841849561839509875e-02
-8.840935327825999446e-02
-8.836478215314852447e-02
-8.833949176192348873e-02
-8.831323339464694500e-02
-8.830759829465595345e-02
-8.823792529407142871e-02
-8.820615143702528749e-02
-8.818474097721759608e-02
-8.817466352535999197e-02
-8.815584242116522584e-02
-8.812732475681062105e-02
-8.808270643049034843e-02
-8.806971110763370247e-02
-8.804697869442917879e-02
-8.801183156956418618e-02
-8.800439654342392948e-02
-8.797397768817979968e-02
-8.795117439871780185e-02
-8.793938797453329514e-02
-8.787658800173522855e-02
-8.786757879138326621e-02
-8.785452072876684393e-02
-8.778967870934142881e-02
-8.776600068739706662e-02
-8.775522164441626471e-02
-8.774184977202306723e-02
-8.766924878427054257e-02
-8.765773943358956544e-02
-8.763809426352495158e-02
-8.763383015466649772e-02
-8.758816220978485334e-02
-8.757758141928503881e-02
-8.753810447663329386e-02
-8.752654678296281632e-02
-8.751072963129519211e-02
-8.746468188019082546e-02
-8.746320537470692047e-02
-8.742033767420864798e-02
-8.740604382202052380e-02
-8.737540010193015072e-02
-8.732507588706667212e-02
-8.729260632572394263e-02
-8.727761617227922097e-02
-8.724785376887619903e-02
-8.722137260609880149e-02
-8.721387091724677743e-02
-8.719423862808128867e-02
-8.718343074201392873e-02
-8.716625242127748474e-02
-8.713012922465446231e-02
-8.711306311752672893e-02
-8.708799945592199387e-02
-8.703230791952387690e-02
-8.701641078132474338e-02
-8.698924646168210151e-02
-8.692045878821927363e-02
-8.690922104571363604e-02
-8.690060528746171298e-02
-8.689009586935805829e-02
-8.687239522779702239e-02
-8.683630054989363578e-02
-8.681470697019033622e-02
-8.679109255059108685e-02
-8.676899251144484793e-02
-8.673136688893912094e-02
-8.670230899289713133e-02
-8.669163295989104623e-02
-8.668126283648455721e-02
-8.664560190619946534e-02
-8.660302704896435944e-02
-8.659087054628744617e-02
-8.654358742969381346e-02
-8.652935257075472508e-02
-8.650516611469821759e-02
-8.649311583360672073e-02
-8.645419513574617576e-02
-8.643676195629484971e-02
-8.641933057365522308e-02
-8.638927509626490031e-02
-8.635838847092131010e-02
-8.633837708407696154e-02
-8.630972027222574838e-02
-8.627626115010089691e-02
-8.625625876033163331e-02
-8.622976686551545034e-02
-8.621778882347630457e-02
-8.618227001405207033e-02
-8.615853154906258360e-02
-8.614626429630292681e-02
-8.607057813083310305e-02
-8.605584731761181660e-02
-8.603284420411522193e-02
-8.601532923155197352e-02
-8.597964944683039734e-02
-8.597344858080571695e-02
-8.593678622110387244e-02
-8.593224305683380693e-02
-8.590742911219342859e-02
-8.589700016372897595e-02
-8.584346729323363845e-02
-8.583593717398854683e-02
-8.581419830541919813e-02
-8.580172144756134656e-02
-8.577185769250467162e-02
-8.574776163867969814e-02
-8.569802678908347571e-02
-8.567095425798459951e-02
-8.565841299291018784e-02
-8.563499160872223293e-02
-8.561262510819395155e-02
-8.558453908209665006e-02
-8.557370700198768665e-02
-8.556904833197040428e-02
-8.549785407800078452e-02
-8.546100188701935552e-02
-8.542628676313149261e-02
-8.540371255961204389e-02
-8.538718238523265724e-02
-8.537290050193521718e-02
-8.533887564645289969e-02
-8.532003363172632748e-02
-8.527497594119440305e-02
-8.525403487824753657e-02
-8.523710709167220401e-02
-8.520820111247001671e-02
-8.518613887155176978e-02
-8.516249322839899993e-02
-8.515551010639896279e-02
-8.513356346340400505e-02
-8.511710411627482209e-02
-8.508600458943219036e-02
-8.506234936521200884e-02
-8.502551435746988351e-02
-8.501728732856100867e-02
-8.497472270788022919e-02
-8.495744752330688931e-02
-8.490350107269334368e-02
-8.489110407851901963e-02
-8.483526617450795615e-02
-8.482150020176848493e-02
-8.480267972654800812e-02
-8.475710226965421645e-02
-8.474797213249479766e-02
-8.473135560997782645e-02
-8.469957753639789644e-02
-8.467939009226624347e-02
-8.467007056647787855e-02
-8.463604754959616616e-02
-8.462628051101037108e-02
-8.459174437699057414e-02
-8.456746669839906860e-02
-8.453613665965858948e-02
-8.451417476861031175e-02
-8.450089614327535581e-02
-8.446269801437655822e-02
-8.444811721118955505e-02
-8.442219909237930198e-02
-8.439774811587621994e-02
-8.438035763717693927e-02
-8.433294994647017040e-02
-8.431981484082823330e-02
-8.429607688089274520e-02
-8.426692451897485614e-02
-8.426540657636333309e-02
-8.422035691473570007e-02
-8.418663374076595929e-02
-8.416693349904472154e-02
-8.413060100482797066e-02
-8.409851589804587246e-02
-8.406211552891104666e-02
-8.404123078737787966e-02
-8.402770475786044968e-02
-8.401904365188839208e-02
-8.396455863787613549e-02
-8.394664524883307943e-02
-8.392411028724425237e-02
-8.390801873093772789e-02
-8.388996637448728477e-02
-8.387759564386501610e-02
-8.380716159974882506e-02
-8.379510797067668548e-02
-8.378770887611078355e-02
-8.377284811917898311e-02
-8.374444691512136774e-02
-8.370405585135778925e-02
-8.366362155639581188e-02
-8.365904714551436472e-02
-8.362725703554030332e-02
-8.359728371162078453e-02
-8.358294375229630147e-02
-8.355578754145903675e-02
-8.353944433682528037e-02
-8.350924919029112381e-02
-8.347986682757516097e-02
-8.346130206104621085e-02
-8.343626750484633980e-02
-8.341807939932793792e-02
-8.339685293796161858e-02
-8.336275006226259721e-02
-8.333533564083236977e-02
-8.329035616067378966e-02
-8.328282187747998444e-02
-8.327248696062500288e-02
-8.324847283160760614e-02
-8.322428599689010720e-02
-8.320918184310951982e-02
-8.316345010427159123e-02
-8.314765257697773193e-02
-8.313602890889271180e-02
-8.311592156113584151e-02
-8.309437547715672889e-02
-8.305804021365270629e-02
-8.303184723855641658e-02
-8.299714891343640266e-02
-8.295142677765413031e-02
-8.292903068890750129e-02
-8.289588741215020429e-02
-8.286412153922828594e-02
-8.285504313756744676e-02
-8.280811354154510306e-02
-8.277114444033961682e-02
-8.275590603624566333e-02
-8.274824037362313311e-02
-8.272595840095417485e-02
-8.270782846837207436e-02
-8.269779849969269292e-02
-8.264373560803836560e-02
-8.262694871740466906e-02
-8.257811645938634149e-02
-8.256090179318281708e-02
-8.254209117327254708e-02
-8.252396043538731685e-02
-8.249555477114187130e-02
-8.248670501229457552e-02
-8.246029452755407330e-02
-8.242879662904464833e-02
-8.238815793538287191e-02
-8.235999636883020725e-02
-8.233553750956273953e-02
-8.232774161017003545e-02
-8.230350869841412953e-02
-8.229384671498946036e-02
-8.226254250761896869e-02
-8.224539994553131672e-02
-8.219673357583309747e-02
-8.218626186276581369e-02
-8.215155218773845247e-02
-8.214241341320918655e-02
-8.210651725153841896e-02
-8.207697602552874172e-02
-8.204003199151413406e-02
-8.202862555522077992e-02
-8.202079739816456327e-02
-8.198567312360593995e-02
-8.196697917818693280e-02
-8.195185890235748283e-02
-8.190358232776889791e-02
-8.189081256651165042e-02
-8.186552813956846086e-02
-8.182185857600193790e-02
-8.180226904418738676e-02
-8.177042792505398450e-02
-8.175145345046885836e-02
-8.174105467999281949e-02
-8.171405266773512643e-02
-8.165761429838072627e-02
-8.161861501216607917e-02
-8.160125795224554279e-02
-8.157117431418872688e-02
-8.152869251703306896e-02
-8.152265361687785483e-02
-8.150704706491038176e-02
-8.149980420875485576e-02
-8.147771002478812474e-02
-8.144945868854885918e-02
-8.140591375679795405e-02
-8.137871902812229830e-02
-8.136103354675325305e-02
-8.135161868055987289e-02
-8.133235532466701057e-02
-8.131740877530485578e-02
-8.130393570661861857e-02
-8.124372147799222010e-02
-8.122592919081714213e-02
-8.121305350052859806e-02
-8.116936810596356300e-02
-8.115168437483344377e-02
-8.112847733649802828e-02
-8.110873648060759611e-02
-8.108218313495574314e-02
-8.105958901153820229e-02
-8.104694398015258039e-02
-8.104515780482107745e-02
-8.099518689723600451e-02
-8.097658631261031581e-02
-8.093139314803771134e-02
-8.090843467843952808e-02
-8.085860402982064654e-02
-8.084608337604598516e-02
-8.078325673340527868e-02
-8.077126788902835863e-02
-8.075152674823679599e-02
-8.071577106757896192e-02
-8.069756434629388187e-02
-8.067634175414892250e-02
-8.064776866763292973e-02
-8.062745320190639609e-02
-8.060212732282251435e-02
-8.059155741464738010e-02
-8.054307136526511757e-02
-8.052737149878180789e-02
-8.052157073420065925e-02
-8.047935002624831413e-02
-8.045118673406981280e-02
-8.041605286279862597e-02
-8.039493371335629246e-02
-8.037038743271268659e-02
-8.034039676489462822e-02
-8.033123984566525877e-02
-8.030979489039788422e-02
-8.028601865262446902e-02
-8.024310356593389315e-02
-8.023022185124537020e-02
-8.020566362740094712e-02
-8.018082370711868134e-02
-8.014742285850470771e-02
-8.009869808558686688e-02
-8.009121183230488716e-02
-8.007213502428908725e-02
-8.005440047959050398e-02
-8.003876021680458863e-02
-7.997397108872264515e-02
-7.997359216118898884e-02
-7.992878402244815716e-02
-7.989729240163215285e-02
-7.986343280484525797e-02
-7.985582757936968146e-02
-7.983773823030743122e-02
-7.981136101684210837e-02
-7.979835592577719239e-02
-7.977500046802712963e-02
-7.974998922664891521e-02
-7.971062077107374244e-02
-7.969924394072269713e-02
-7.967599159452659618e-02
-7.965618928099968410e-02
-7.959352724409529678e-02
-7.957994920008196194e-02
-7.954969959741473029e-02
-7.953363022316053965e-02
-7.950144395722855140e-02
-7.947938726247638641e-02
-7.945900932463834110e-02
-7.941255956630577373e-02
-7.939718689810651431e-02
-7.936779817302050399e-02
-7.935374353484464516e-02
-7.931987371709681156e-02
-7.930160910997349766e-02
-7.928837945563377287e-02
-7.923828333232801890e-02
-7.921608709075736443e-02
-7.920468262716068297e-02
-7.917473413720371722e-02
-7.915945696618464922e-02
-7.912628388845746596e-02
-7.908823388260174947e-02
-7.906153081941430516e-02
-7.905368918925020916e-02
-7.902762142665689660e-02
-7.899326453975241691e-02
-7.896395460895763718e-02
-7.893473139693377161e-02
-7.890718913421884695e-02
-7.888772756759773741e-02
-7.882722428751173793e-02
-7.881761603557310703e-02
-7.881285379419841752e-02
-7.878778692692742225e-02
-7.875906426785245218e-02
-7.872610465419896397e-02
-7.870267132090971729e-02
-7.868010953135015639e-02
-7.864207168863149300e-02
-7.860781215726805882e-02
-7.858733427276895500e-02
-7.857776474352179408e-02
-7.856404665273916677e-02
-7.855296667550196177e-02
-7.851651496642936268e-02
-7.848685009463815532e-02
-7.846410017948479698e-02
-7.845538287053269166e-02
-7.844904646556619121e-02
-7.840432932257487830e-02
-7.836213942984288083e-02
-7.832633249755252547e-02
-7.831561742678963545e-02
-7.828995646574213318e-02
-7.825519151977913812e-02
-7.823115632670657460e-02
-7.821147512398751722e-02
-7.820099474939906647e-02
-7.818241251615007381e-02
-7.815037853865094974e-02
-7.813828901753530620e-02
-7.810608307134736528e-02
-7.805071935859436705e-02
-7.804116512748079937e-02
-7.801732633199801037e-02
-7.799592824724058127e-02
-7.794114891786449451e-02
-7.791979716251584698e-02
-7.791102245523878755e-02
-7.789192383175863599e-02
-7.786085428508981998e-02
-7.783346435460367085e-02
-7.780365605580916166e-02
-7.777466029538240844e-02
-7.776388777578038813e-02
-7.770161984169401959e-02
-7.769480637778586329e-02
-7.767245451247514754e-02
-7.766462051163974811e-02
-7.763096640690259065e-02
-7.759040137421960304e-02
-7.756814243387366581e-02
-7.754035072555570673e-02
-7.751899665128311745e-02
-7.749733926990101662e-02
-7.746263906231151686e-02
-7.746051791932842545e-02
-7.743318933471970977e-02
-7.742902680928689940e-02
-7.736248923068328454e-02
-7.734080401315551745e-02
-7.730824221587037637e-02
-7.727163912410101032e-02
-7.724685699281966245e-02
-7.720717672701690737e-02
-7.719674042226806754e-02
-7.716344412105249906e-02
-7.715269854739648103e-02
-7.712680013013875624e-02
-7.712006756202399727e-02
-7.710078531749592345e-02
-7.708338009877721553e-02
-7.702265974169691942e-02
-7.698310747788375541e-02
-7.694822900230371965e-02
-7.693621529689606553e-02
-7.691139682426326174e-02
-7.688704477520941216e-02
-7.688350450273723213e-02
-7.686814542118322602e-02
-7.682502513668398869e-02
-7.680066391777451429e-02
-7.677076662878526414e-02
-7.674679931051417436e-02
-7.673377033623582366e-02
-7.672368097532472619e-02
-7.670401279857377852e-02
-7.669876059251137801e-02
-7.667260001338724318e-02
-7.665477806019671547e-02
-7.661877320918156209e-02
-7.656274122507458757e-02
-7.654272094797612280e-02
-7.652443110056614262e-02
-7.650045725019932741e-02
-7.647464290540093024e-02
-7.644874178169563939e-02
-7.641955927724985997e-02
-7.638437187427724040e-02
-7.636310636190415946e-02
-7.633415394274689625e-02
-7.630555304541822292e-02
-7.628999544957884571e-02
-7.627365229180069206e-02
-7.624238428326460260e-02
-7.621297159495113438e-02
-7.619758462754572248e-02
-7.619065239239480869e-02
-7.615692699036921698e-02
-7.611508678444070530e-02
-7.606791663580395046e-02
-7.605192303080496319e-02
-7.601171652722851779e-02
-7.600179664462070050e-02
-7.599068229850056144e-02
-7.596667442996468678e-02
-7.595232117701383734e-02
-7.591910570145485315e-02
-7.590226064671651285e-02
-7.589125874025212659e-02
-7.585462525831382363e-02
-7.581201063925277484e-02
-7.580174249816939991e-02
-7.576414932163849647e-02
-7.573853349377415722e-02
-7.570401944428889474e-02
-7.567944534775389309e-02
-7.565385841284494317e-02
-7.562901340362501723e-02
-7.560443836620964198e-02
-7.558863881583879896e-02
-7.556239500116948560e-02
-7.552341297312398227e-02
-7.550606479439303520e-02
-7.548122878162177862e-02
-7.545812915581959213e-02
-7.542693065606667635e-02
-7.541876416316362075e-02
-7.537884904759076243e-02
-7.533608145800602118e-02
-7.532038153318018625e-02
-7.531285500014320289e-02
-7.527869781723720011e-02
-7.523520654955423437e-02
-7.522375997767044575e-02
-7.519550555402290670e-02
-7.517960268697645998e-02
-7.517210157973877593e-02
-7.512097902245620795e-02
-7.509565542754598200e-02
-7.507591293825760514e-02
-7.505541216714012309e-02
-7.503450841634901058e-02
-7.499994030105439080e-02
-7.498659793011980268e-02
-7.495706544782984593e-02
-7.492001650092613985e-02
-7.491331456691677215e-02
-7.486580977259774117e-02
-7.484672320818358537e-02
-7.482747406568665549e-02
-7.482250584868949117e-02
-7.480571150341094877e-02
-7.476125130463914803e-02
-7.475117466678540823e-02
-7.474411690059609703e-02
-7.469905032742135687e-02
-7.467739861606020879e-02
-7.464502815639692535e-02
-7.459977574930340416e-02
-7.456774115422412641e-02
-7.453869410909744198e-02
-7.452148637023878197e-02
-7.451773591988311574e-02
-7.448679341693334455e-02
-7.447135326025061675e-02
-7.443240166117134904e-02
-7.438236331550859837e-02
-7.436222979840070857e-02
-7.432930425549402753e-02
-7.431827436958671207e-02
-7.429696306279934270e-02
-7.426099124572707599e-02
-7.423817726544806872e-02
-7.420990609063352061e-02
-7.418330632757039189e-02
-7.415122691975448155e-02
-7.413371359204382061e-02
-7.411428186346388780e-02
-7.410079547475051376e-02
-7.407679047783211068e-02
-7.405828872789757544e-02
-7.402493147022917719e-02
-7.398980410541525221e-02
-7.396653548625528596e-02
-7.393839076018801637e-02
-7.388777616524438985e-02
-7.387947129189917361e-02
-7.386359915680773547e-02
-7.382828006419148159e-02
-7.381264399088180439e-02
-7.380789668052073482e-02
-7.379225692527921487e-02
-7.372825563484700084e-02
-7.370097811113215935e-02
-7.368134735974732341e-02
-7.366689408953477902e-02
-7.364733335665482605e-02
-7.360974840775644235e-02
-7.360551743867976837e-02
-7.356272503776192795e-02
-7.353036625953399130e-02
-7.351308751481552828e-02
-7.348774117899692371e-02
-7.347098777552538151e-02
-7.344541893809783395e-02
-7.342620754729406451e-02
-7.340951898632494532e-02
-7.336283538652524361e-02
-7.331904317871076882e-02
-7.330963195724105042e-02
-7.329153874971458538e-02
-7.325312083532159457e-02
-7.325264358962385591e-02
-7.322383894581513397e-02
-7.320699716023354453e-02
-7.315614456142180422e-02
-7.312515623558071831e-02
-7.310460288321710132e-02
-7.308329908517355311e-02
-7.306654760237596413e-02
-7.303011533982764480e-02
-7.299516663786040360e-02
-7.297611597284600626e-02
-7.295539499628994617e-02
-7.291388594347622543e-02
-7.288759758099591646e-02
-7.285954962868315676e-02
-7.284824769677508693e-02
-7.283571215553161227e-02
-7.281371583463860930e-02
-7.279404529788990885e-02
-7.276469696262810594e-02
-7.275725406055230660e-02
-7.270777524922528157e-02
-7.267605542039443089e-02
-7.266414494287160020e-02
-7.263941289246531041e-02
-7.259945687132160486e-02
-7.257837686024776191e-02
-7.256772436314168351e-02
-7.252343857272111616e-02
-7.250014453043043816e-02
-7.248915987733117738e-02
-7.245554663690786934e-02
-7.244562075082358610e-02
-7.242671026190961037e-02
-7.241101795940668717e-02
-7.236714600780178031e-02
-7.234075853578647575e-02
-7.232076885444010950e-02
-7.230571805752408765e-02
-7.224865506032809859e-02
-7.222628532083444353e-02
-7.222130604495893835e-02
-7.217633618934393702e-02
-7.214090118286514697e-02
-7.212406884611491376e-02
-7.211346570703866532e-02
-7.209355432541214581e-02
-7.205225111601040733e-02
-7.204493499705350024e-02
-7.202353403310568503e-02
-7.201615735615626845e-02
-7.199408713823887696e-02
-7.192600478141539244e-02
-7.190924732759687577e-02
-7.188060274623842005e-02
-7.186713365448879620e-02
-7.182717916272082781e-02
-7.180803654096837296e-02
-7.178574080396657453e-02
-7.177195724678750444e-02
-7.176491252665390119e-02
-7.173244873706147162e-02
-7.172008300810109316e-02
-7.168595622949908153e-02
-7.165040349249252039e-02
-7.162725572260539297e-02
-7.159493721330942306e-02
-7.157127590144349294e-02
-7.155430569584236844e-02
-7.152200916859424717e-02
-7.148760289750816233e-02
-7.146705988252580188e-02
-7.144655258056306635e-02
-7.142154333375047570e-02
-7.137868472970071432e-02
-7.136497879107181475e-02
-7.133889797321416038e-02
-7.131383021899204144e-02
-7.131016604895187849e-02
-7.126123503885595234e-02
-7.125427603132267196e-02
-7.122551613601699194e-02
-7.120805361878543294e-02
-7.117615105677446707e-02
-7.113534021453377099e-02
-7.111039230665075483e-02
-7.109756415933254914e-02
-7.105882225293833065e-02
-7.103815890679329725e-02
-7.100390422285451919e-02
-7.098108277338929795e-02
-7.094501788342991166e-02
-7.089058644565571221e-02
-7.088319687646521539e-02
-7.086799260418200075e-02
-7.082877416880006827e-02
-7.082329464017575460e-02
-7.078796930286165856e-02
-7.076388083074158786e-02
-7.073604768458929826e-02
-7.068465781825580829e-02
-7.066786151643955627e-02
-7.064015318563673929e-02
-7.060073297672458947e-02
-7.059877002002984403e-02
-7.056425587019138357e-02
-7.055998436601720880e-02
-7.052301103500288604e-02
-7.049957726659147883e-02
-7.047987282937182019e-02
-7.046569385307446809e-02
-7.045137392073108629e-02
-7.039118722613826873e-02
-7.033446480611502127e-02
-7.032588743474557647e-02
-7.027984629354852575e-02
-7.025886195759825648e-02
-7.025133855504686609e-02
-7.021884972043537787e-02
-7.018982519348390681e-02
-7.017719851461604041e-02
-7.013504816526938690e-02
-7.010022651978373154e-02
-7.008863377930227290e-02
-7.006382186917248234e-02
-7.003901347358931773e-02
-7.003178045565064402e-02
-7.000744903173444778e-02
-6.999060615217894687e-02
-6.996641565776623439e-02
-6.995527402523007976e-02
-6.992359841487977290e-02
-6.990480431202578115e-02
-6.988915589648656002e-02
-6.986463403421724894e-02
-6.985448138202218771e-02
-6.981806912012000765e-02
-6.978394702050025322e-02
-6.973878670845939931e-02
-6.972289197463180099e-02
-6.969594632035533421e-02
-6.966602733960666760e-02
-6.964671875463648854e-02
-6.959956707367601081e-02
-6.956746251563550310e-02
-6.956410898894987982e-02
-6.953981284448160216e-02
-6.951464717052444064e-02
-6.949882202046170354e-02
-6.947723753171966554e-02
-6.946706275598923952e-02
-6.943632057863244333e-02
-6.942008637663160675e-02
-6.939207088513418831e-02
-6.936088769117448871e-02
-6.930634746559180548e-02
-6.928477896648094214e-02
-6.925601436726722127e-02
-6.924409234319781059e-02
-6.921607954451738931e-02
-6.916779989920771032e-02
-6.915705759032508837e-02
-6.912362770013383284e-02
-6.911234103113780836e-02
-6.906056939451726828e-02
-6.904384525508830417e-02
-6.902725919251867515e-02
-6.901977310645054930e-02
-6.898675430413531151e-02
-6.897679689187910523e-02
-6.893770269713139776e-02
-6.892645778724101890e-02
-6.890933229831461282e-02
-6.886782933715859811e-02
-6.885006346497674068e-02
-6.880772464867684901e-02
-6.879970818882824579e-02
-6.877840839520307781e-02
-6.875102009596126273e-02
-6.873648233133597407e-02
-6.870517340424073249e-02
-6.868606840955232551e-02
-6.865936018222426607e-02
-6.862282917012180183e-02
-6.861099238465398487e-02
-6.856589663113946131e-02
-6.853256046913699939e-02
-6.853178750322472257e-02
-6.848308653153306613e-02
-6.846320940801023380e-02
-6.845403387957568753e-02
-6.838483900018535455e-02
-6.836465373245145805e-02
-6.834773030234964075e-02
-6.833915359028946979e-02
-6.831674885584987367e-02
-6.828637546872076691e-02
-6.828342570098341890e-02
-6.824428826086140210e-02
-6.823686249451976771e-02
-6.818439195146391851e-02
-6.816244488707809412e-02
-6.815811319297421234e-02
-6.812612169444362542e-02
-6.811184681025642118e-02
-6.806807865445926864e-02
-6.804703930941574663e-02
-6.802709965479120102e-02
-6.799720049277796496e-02
-6.796271657310110070e-02
-6.794147563190983119e-02
-6.791917770813649113e-02
-6.787597950197485352e-02
-6.786514174172281200e-02
-6.784531185723802205e-02
-6.783149611242578203e-02
-6.779253402332705014e-02
-6.777862065610731901e-02
-6.773233708703951805e-02
-6.769578581647225923e-02
-6.767614312062139592e-02
-6.767124528443810294e-02
-6.763966685279312885e-02
-6.758027124204696312e-02
-6.756079330493977575e-02
-6.754743516270492187e-02
-6.750812967521271912e-02
-6.745456375186925646e-02
-6.744239286778938580e-02
-6.742934716271370421e-02
-6.740150149378024147e-02
-6.737512465235812043e-02
-6.732992006207161317e-02
-6.731851776675282228e-02
-6.727990916183743120e-02
-6.726355158284702540e-02
-6.724373286760026991e-02
-6.721325495390098603e-02
-6.719559133240432525e-02
-6.717228774004574410e-02
-6.713541306738951553e-02
-6.709422454317567897e-02
-6.709306662112551889e-02
-6.706104981732408099e-02
-6.704716996099363557e-02
-6.703177457594369781e-02
-6.700164678500378224e-02
-6.699155438437665033e-02
-6.697600250219148954e-02
-6.695503977816746888e-02
-6.693705929560031520e-02
-6.692830021383461281e-02
-6.686876128501625938e-02
-6.682837394280377596e-02
-6.682693410302584236e-02
-6.680547433351050057e-02
-6.676622818630703615e-02
-6.675115554172891819e-02
-6.673778610556110880e-02
-6.667108996865264703e-02
-6.665782849651366582e-02
-6.664103950472033411e-02
-6.659674151352185101e-02
-6.658639994416487573e-02
-6.657079658373474262e-02
-6.652260112251132118e-02
-6.649142904513091756e-02
-6.646058795219550452e-02
-6.644158953773235399e-02
-6.642540269402449904e-02
-6.640976063439132937e-02
-6.636948780390056202e-02
-6.635320333581642971e-02
-6.630912816748166239e-02
-6.630879568157546644e-02
-6.627321205583844299e-02
-6.625516453234442382e-02
-6.622666138128438518e-02
-6.620090034695325087e-02
-6.618748068321547717e-02
-6.616787054950085123e-02
-6.614290443407952469e-02
-6.611473702115552853e-02
-6.607730591138444298e-02
-6.603974525957503894e-02
-6.602159896067388845e-02
-6.599739486301511859e-02
-6.597378560827557581e-02
-6.592776682837650504e-02
-6.591642709465914129e-02
-6.590967678013318065e-02
-6.587126058512052240e-02
-6.584163282683588858e-02
-6.580674988095783218e-02
-6.578231431314990330e-02
-6.576206750710408833e-02
-6.574199785607653945e-02
-6.571362045348974612e-02
-6.568166611594214443e-02
-6.565877376150183742e-02
-6.564221481320733909e-02
-6.559962973527763697e-02
-6.559638055368713361e-02
-6.557632012138392419e-02
-6.554089437909166316e-02
-6.553473362471001762e-02
-6.548454156555338912e-02
-6.543344694829081321e-02
-6.542660898281787984e-02
-6.540290577241938963e-02
-6.538630451698038137e-02
-6.537182643099787027e-02
-6.535220081269293990e-02
-6.532250106816533952e-02
-6.530295014410383847e-02
-6.526289746983512940e-02
-6.524961732814468784e-02
-6.521668185526080519e-02
-6.515794435710894894e-02
-6.515354543513793284e-02
-6.513533138781499310e-02
-6.508494365240236057e-02
-6.505412319623651851e-02
-6.502917455922249679e-02
-6.497739953141337677e-02
-6.495493080927222662e-02
-6.495253119633331851e-02
-6.491997944999297609e-02
-6.489513123652743132e-02
-6.488090205622087936e-02
-6.486730753088484902e-02
-6.482091606769699310e-02
-6.478952811309129922e-02
-6.476302114804341481e-02
-6.473401926101676751e-02
-6.472533852083134365e-02
-6.471511144554789596e-02
-6.469237842866198962e-02
-6.465465243932719264e-02
-6.463865275591929027e-02
-6.463304172694606109e-02
-6.460373271517380611e-02
-6.456664739053089019e-02
-6.455317542360855532e-02
-6.452708176541635532e-02
-6.451338506043005627e-02
-6.448801800000855677e-02
-6.443241244401812229e-02
-6.439589733927575388e-02
-6.437214364715831971e-02
-6.435853906095992394e-02
-6.432961111772050877e-02
-6.429963504546884479e-02
-6.425960000061400890e-02
-6.422859814005446588e-02
-6.420318065960420317e-02
-6.418152716983011041e-02
-6.417406023463842479e-02
-6.415632512342442362e-02
-6.412573185728703828e-02
-6.411484881092682775e-02
-6.407428102794665570e-02
-6.405093132821856883e-02
-6.400757274358248594e-02
-6.399246876929284844e-02
-6.398451166416510572e-02
-6.393714463415281490e-02
-6.393066572912134427e-02
-6.390705005962202256e-02
-6.388844798480369791e-02
-6.386144252047445957e-02
-6.383901217530738026e-02
-6.382664137110732883e-02
-6.376924467789421569e-02
-6.373836833019072556e-02
-6.372846292501094245e-02
-6.371998632379463623e-02
-6.371206936255369158e-02
-6.364391508058728220e-02
-6.361467142721430323e-02
-6.360860700800821665e-02
-6.358922403487898833e-02
-6.355753381806258928e-02
-6.355049754774635962e-02
-6.348998693795576687e-02
-6.346920427035729340e-02
-6.344366953548091770e-02
-6.340607068620224274e-02
-6.338355013739987998e-02
-6.334757197444429444e-02
-6.332472497053406868e-02
-6.330852247827381540e-02
-6.328916491763944552e-02
-6.327867549693416693e-02
-6.327146881195752637e-02
-6.325147886135962239e-02
-6.318472479923223362e-02
-6.317241496884573593e-02
-6.313129811586382090e-02
-6.311590659919355528e-02
-6.310225226191182313e-02
-6.306604118028907857e-02
-6.302618620960123708e-02
-6.301963239248192794e-02
-6.298495965372949423e-02
-6.297971891563472480e-02
-6.294082886145702105e-02
-6.293033504346559615e-02
-6.289574194957739395e-02
-6.287002329126681333e-02
-6.285702775351492688e-02
-6.282793074075138096e-02
-6.278670025729984894e-02
-6.276533458741678784e-02
-6.275996185428725505e-02
-6.274290725522871370e-02
-6.273109343457214382e-02
-6.267390701926842111e-02
-6.263281930275238496e-02
-6.261813714508862594e-02
-6.260677273129341969e-02
-6.258002652948824185e-02
-6.256143250624282559e-02
-6.252597347199093103e-02
-6.248980679202167932e-02
-6.246184240784705133e-02
-6.242496759456095390e-02
-6.240495967283474221e-02
-6.238245913222592587e-02
-6.236274338287459140e-02
-6.236044025772796706e-02
-6.229779518824507534e-02
-6.225545716159322507e-02
-6.223470498004787799e-02
-6.222839725971598956e-02
-6.220281420122963922e-02
-6.217278798659719996e-02
-6.212536728762518834e-02
-6.211170943202035111e-02
-6.210015743062777260e-02
-6.207656934680280680e-02
-6.206067459987127388e-02
-6.203336551147911604e-02
-6.201172135446175737e-02
-6.198679760826636409e-02
-6.197658240973294430e-02
-6.196498515381823613e-02
-6.193547033794377654e-02
-6.190898039576736567e-02
-6.189635310707106153e-02
-6.183025910248060586e-02
-6.181890166914993934e-02
-6.179181777745920701e-02
-6.177130268760341880e-02
-6.175478905795031559e-02
-6.173028616982723094e-02
-6.168834107033643877e-02
-6.166898726865269187e-02
-6.165641847432110079e-02
-6.163600265791813193e-02
-6.159260637230956625e-02
-6.157766935392181007e-02
-6.155418787294167360e-02
-6.153346476351681527e-02
-6.149582292893693292e-02
-6.149435399604524788e-02
-6.142676274197714226e-02
-6.141276420717631246e-02
-6.137381597787211485e-02
-6.134363274342033434e-02
-6.129415059745316197e-02
-6.128569757162222187e-02
-6.126665786507373701e-02
-6.125192060321102416e-02
-6.121513630212646606e-02
-6.118529837220529344e-02
-6.115450214138151708e-02
-6.113696372833862802e-02
-6.110489327942603133e-02
-6.107558361461279395e-02
-6.106147959960334104e-02
-6.103169141794226316e-02
-6.102306516352967725e-02
-6.097301524258977312e-02
-6.096175379490986757e-02
-6.095401902144942374e-02
-6.090486133815886660e-02
-6.089693290114059354e-02
-6.087146714394511826e-02
-6.081686118859680468e-02
-6.079424291146007242e-02
-6.077583320797602662e-02
-6.073919491599147347e-02
-6.073330363769507967e-02
-6.071299154941131593e-02
-6.068335849972752993e-02
-6.063938585894407263e-02
-6.063067465213278773e-02
-6.062033797736093854e-02
-6.055777752862095964e-02
-6.055248450860567511e-02
-6.052172273859293683e-02
-6.049866779020623975e-02
-6.048094071110596270e-02
-6.045407290233545394e-02
-6.044929914996471920e-02
-6.041630334061023899e-02
-6.037036458649083781e-02
-6.033671471963386601e-02
-6.033013170314546758e-02
-6.032462989054132585e-02
-6.028274611811187955e-02
-6.026699930832071783e-02
-6.021598340813533179e-02
-6.020644287598830857e-02
-6.015008384670669783e-02
-6.013184539141278040e-02
-6.012489733187240115e-02
-6.009952800817730534e-02
-6.006479978025489053e-02
-6.003614314619015735e-02
-6.001385207461135129e-02
-5.999859068245491645e-02
-5.998256959426992441e-02
-5.994641628531161004e-02
-5.992583153714955979e-02
-5.990397979777092874e-02
-5.988749062689310843e-02
-5.986029616170099321e-02
-5.983729459660272476e-02
-5.980963357900123678e-02
-5.978597698850340869e-02
-5.975438937132010464e-02
-5.972624615330032749e-02
-5.970933536621919613e-02
-5.967189160831951056e-02
-5.965829048609436192e-02
-5.959599359349915249e-02
-5.958555057505524055e-02
-5.954858213483213425e-02
-5.952685273681773692e-02
-5.950489993070681716e-02
-5.948448945931023024e-02
-5.944718672497981138e-02
-5.943021943748219571e-02
-5.940158886319443776e-02
-5.938833946894853111e-02
-5.935820052148588211e-02
-5.935265358815436376e-02
-5.931259552997464324e-02
-5.927255755610660870e-02
-5.926200879572934843e-02
-5.924412884534652202e-02
-5.919532849291458954e-02
-5.916282628019606249e-02
-5.913186760989777579e-02
-5.908970836373222957e-02
-5.906798601696930384e-02
-5.906138955306691751e-02
-5.903156670657633276e-02
-5.901441491637596237e-02
-5.900525498227571219e-02
-5.898272476039206902e-02
-5.893954352367616889e-02
-5.890346773099938704e-02
-5.888055140171330470e-02
-5.886320731899810643e-02
-5.885177213548550834e-02
-5.882449200987704963e-02
-5.878064733136506570e-02
-5.875559612889377781e-02
-5.874539040417053881e-02
-5.872505887710194328e-02
-5.871178685752140303e-02
-5.869396733182349890e-02
-5.865242136191492484e-02
-5.862742289820688235e-02
-5.861043412264593799e-02
-5.855958868872129797e-02
-5.855419615652257548e-02
-5.853239852744440697e-02
-5.851498167866736599e-02
-5.849862472982159112e-02
-5.846801977295260078e-02
-5.846697122488020426e-02
-5.842693594958198178e-02
-5.841038119755562197e-02
-5.837120069574486259e-02
-5.835679748851621551e-02
-5.834205889170215875e-02
-5.833309492149760245e-02
-5.828993902266252358e-02
-5.825295991726275879e-02
-5.821637975981236446e-02
-5.816851965667652058e-02
-5.814882489138420429e-02
-5.813318985743215483e-02
-5.810785199151236036e-02
-5.810036641749108388e-02
-5.808868067706016158e-02
-5.805612758609887680e-02
-5.804102009524478301e-02
-5.800895693126811858e-02
-5.796074940636322670e-02
-5.793387352424037018e-02
-5.791160743576359571e-02
-5.787686671321828902e-02
-5.783626547851561384e-02
-5.782465083742202583e-02
-5.778389452214785504e-02
-5.776177952079017408e-02
-5.773979579758656278e-02
-5.771428925145233313e-02
-5.769783926565485999e-02
-5.768253584273955181e-02
-5.767549157345647215e-02
-5.762624908076022234e-02
-5.757407893850000069e-02
-5.756085218782028279e-02
-5.753909794491224305e-02
-5.752663308712291368e-02
-5.750581964415921177e-02
-5.748471491432879943e-02
-5.745148022938789678e-02
-5.742942085375754568e-02
-5.741972273465820176e-02
-5.737807251847765189e-02
-5.737022355321061418e-02
-5.734422483715512220e-02
-5.730065403132456048e-02
-5.728471754231440061e-02
-5.724501309220236811e-02
-5.723027468474534141e-02
-5.718427235245601703e-02
-5.716852101120711849e-02
-5.715578414155700337e-02
-5.712275392021287646e-02
-5.710087603602040374e-02
-5.706939112522799173e-02
-5.706509959908365182e-02
-5.704084157387537268e-02
-5.696653184354838473e-02
-5.695150759461209411e-02
-5.692851505037516135e-02
-5.688332801889933732e-02
-5.687133220366846764e-02
-5.685220357684328540e-02
-5.683706918809156017e-02
-5.680081433599440399e-02
-5.677316510844074293e-02
-5.676268810344753390e-02
-5.673872226158907517e-02
-5.670393720747246569e-02
-5.667407406257127245e-02
-5.663920226759069920e-02
-5.662445865610865603e-02
-5.661232775213370649e-02
-5.654059456516097315e-02
-5.653897667647070358e-02
-5.649343658136987689e-02
-5.646820075281816509e-02
-5.644983477231238500e-02
-5.643525386139630617e-02
-5.640310047906860191e-02
-5.638979603916202676e-02
-5.635196239481218838e-02
-5.634911084601820774e-02
-5.631777269136498121e-02
-5.630693545215820217e-02
-5.625311797144044723e-02
-5.624160095902613898e-02
-5.619583035216324518e-02
-5.619022976009849235e-02
-5.617573656154409290e-02
-5.613038517054480536e-02
-5.612049976228722370e-02
-5.610570171110776383e-02
-5.607742065628817940e-02
-5.604547394963968476e-02
-5.602121837916859692e-02
-5.600438492957524050e-02
-5.597841272574877181e-02
-5.597042040021230069e-02
-5.595449684729197903e-02
-5.593967271724240020e-02
-5.590446282989894322e-02
-5.586725099445327691e-02
-5.583496296159348726e-02
-5.582643768254499927e-02
-5.581244117142722394e-02
-5.575061138645881487e-02
-5.572157257254151119e-02
-5.570562795919267729e-02
-5.569129436423492230e-02
-5.565680083306959181e-02
-5.563709794362670102e-02
-5.562607784575077097e-02
-5.562336675126142160e-02
-5.558523122442465825e-02
-5.556832280696069604e-02
-5.553761846366250809e-02
-5.553453179676373641e-02
-5.549117954505344841e-02
-5.547123437369658183e-02
-5.544273137003274954e-02
-5.541674501333812564e-02
-5.537673399277506792e-02
-5.536584752672074616e-02
-5.534549206205194305e-02
-5.533354079668456604e-02
-5.529908410935732710e-02
-5.529106599479477469e-02
-5.521399650080080490e-02
-5.518821915427077340e-02
-5.516943950659944362e-02
-5.514823708840838057e-02
-5.512169876881631292e-02
-5.510094820024874496e-02
-5.508822485885053744e-02
-5.504562064547482980e-02
-5.502270577425635856e-02
-5.499549535001305167e-02
-5.497808608070739456e-02
-5.494060264005648508e-02
-5.491248586274455334e-02
-5.490489278402463369e-02
-5.485788872761626633e-02
-5.483835130447162198e-02
-5.482052976026449698e-02
-5.479459991591981161e-02
-5.474770451295613016e-02
-5.472907337922780502e-02
-5.472149184716620929e-02
-5.470075310513250466e-02
-5.467476669377033249e-02
-5.463388173637137579e-02
-5.462555739452040759e-02
-5.458159180496738316e-02
-5.455808983643123389e-02
-5.455079425619394073e-02
-5.451820101310542177e-02
-5.451456377963070921e-02
-5.447196403881307547e-02
-5.442311187812381990e-02
-5.440810804967990966e-02
-5.438163243723106999e-02
-5.436313359969455195e-02
-5.435802444431639402e-02
-5.433336135801120070e-02
-5.431774252544327442e-02
-5.430527942845775335e-02
-5.427765804607595501e-02
-5.423672291917189248e-02
-5.421580004796996977e-02
-5.416682483386939251e-02
-5.414486592759654160e-02
-5.412074173189959647e-02
-5.410578182338213193e-02
-5.405636510557193519e-02
-5.404068616211585296e-02
-5.399920295930818459e-02
-5.395045333798359488e-02
-5.393533894828420050e-02
-5.390607435859012808e-02
-5.389067892578694452e-02
-5.388745565906721824e-02
-5.385973075346114913e-02
-5.382722006651916025e-02
-5.379907319967305868e-02
-5.375963191912580541e-02
-5.373174232672406347e-02
-5.369200509675528532e-02
-5.365012158979273749e-02
-5.362718290636417362e-02
-5.361949490040665567e-02
-5.359832135340444892e-02
-5.359334958527467441e-02
-5.355595926242856519e-02
-5.353066930921238087e-02
-5.348588311788143868e-02
-5.347574308036504021e-02
-5.346413997811710894e-02
-5.343057033580086990e-02
-5.339730267836975686e-02
-5.338069373340995072e-02
-5.336693090472022227e-02
-5.334711961321852991e-02
-5.332018954472836358e-02
-5.329245913280677982e-02
-5.327204171473548522e-02
-5.321954888201455014e-02
-5.320514055534950049e-02
-5.317832679269779428e-02
-5.316197893518645468e-02
-5.311252025936225030e-02
-5.307125070541804379e-02
-5.306421310601658337e-02
-5.303366329462599893e-02
-5.302072289905787605e-02
-5.300919411235893719e-02
-5.298001083827638680e-02
-5.296051901225329317e-02
-5.293073515523952222e-02
-5.288507823761082194e-02
-5.286530735265215775e-02
-5.282736389877826233e-02
-5.281995932080366107e-02
-5.281222529162868384e-02
-5.277078884969807482e-02
-5.275489597258972707e-02
-5.274572541631328271e-02
-5.270147436746563940e-02
-5.268043516681159000e-02
-5.264756093007552651e-02
-5.264116647000136040e-02
-5.261820098666841750e-02
-5.257898803357125006e-02
-5.255421716820724010e-02
-5.254517877007128246e-02
-5.251953307928189374e-02
-5.248272616916604960e-02
-5.245884606442666187e-02
-5.243838389629726371e-02
-5.239393202539061045e-02
-5.237541307051279960e-02
-5.234706395947288926e-02
-5.232569231162817469e-02
-5.230767631655117156e-02
-5.230367149814188488e-02
-5.225757982542819646e-02
-5.221464666799574550e-02
-5.217013553741073340e-02
-5.215121285961618613e-02
-5.214105622433898302e-02
-5.212810592820618649e-02
-5.210069656730770271e-02
-5.206987527213471911e-02
-5.205973635530200538e-02
-5.202056472123015030e-02
-5.197398350791626598e-02
-5.196256582769062660e-02
-5.192515706077843740e-02
-5.190518219002934752e-02
-5.187236843526252250e-02
-5.185881917793819240e-02
-5.184874387586796418e-02
-5.183502742479056957e-02
-5.182295626200628114e-02
-5.176739932786691978e-02
-5.173542120427004898e-02
-5.172490925051095867e-02
-5.169431322827602870e-02
-5.168170298993021716e-02
-5.164497371066320563e-02
-5.163049766977476085e-02
-5.158680720581526602e-02
-5.156276663063880106e-02
-5.151331969520422938e-02
-5.150798977924139765e-02
-5.149540157690832287e-02
-5.145999193110353809e-02
-5.141417299001929675e-02
-5.140521512525131342e-02
-5.138189823278183077e-02
-5.134627819668971527e-02
-5.132588737935214751e-02
-5.130644632413686179e-02
-5.128932422592788476e-02
-5.124688445078545707e-02
-5.122439556729035948e-02
-5.121575505600484135e-02
-5.117917191142401512e-02
-5.114765011366739778e-02
-5.112052072025793925e-02
-5.110133878234443539e-02
-5.109095115436759760e-02
-5.105610550242836720e-02
-5.103001491567077386e-02
-5.100178603636235097e-02
-5.098511427901483706e-02
-5.095350967910169948e-02
-5.093848051656862941e-02
-5.089858778518110971e-02
-5.085865153183397047e-02
-5.082325550461311292e-02
-5.081452967920313535e-02
-5.079220544721577135e-02
-5.078552117516302311e-02
-5.071197811276981215e-02
-5.071137422203178535e-02
-5.068908181404838120e-02
-5.066969371894450291e-02
-5.065674063830530316e-02
-5.062672395766962263e-02
-5.056986628574219877e-02
-5.054789008170973430e-02
-5.052534610298750617e-02
-5.052424002892333399e-02
-5.046518113884815304e-02
-5.043552591896854898e-02
-5.042309373816705742e-02
-5.041631149775913090e-02
-5.037334445816310513e-02
-5.033150701264252347e-02
-5.031488101543296620e-02
-5.029032160684468455e-02
-5.028242633504859116e-02
-5.025153306264909525e-02
-5.024012929937460292e-02
-5.019098414488845639e-02
-5.015320634838552061e-02
-5.013705843193494438e-02
-5.011388247955417263e-02
-5.009781145487787746e-02
-5.008107984240420252e-02
-5.005411096484940758e-02
-5.003686163823392596e-02
-4.999508125527032942e-02
-4.998458101338387749e-02
-4.997098532419333439e-02
-4.993863699888748120e-02
-4.989391580189808661e-02
-4.989184920907310805e-02
-4.986735688987548043e-02
-4.985214397949414011e-02
-4.980308190123369783e-02
-4.978439856190058910e-02
-4.974335733479445798e-02
-4.973860164917892623e-02
-4.969491627249561505e-02
-4.969034367987004708e-02
-4.968218262425830312e-02
-4.964095144329092046e-02
-4.963000942067027910e-02
-4.960653788379576490e-02
-4.957486260873972261e-02
-4.953592150282198903e-02
-4.949790674614143460e-02
-4.946920702469331799e-02
-4.946225405719009705e-02
-4.944518635082356672e-02
-4.943464208228504075e-02
-4.939565589814906565e-02
-4.936401066379972336e-02
-4.933875320043765167e-02
-4.930989967451696043e-02
-4.927507839751457674e-02
-4.926553854622076067e-02
-4.920826590613008866e-02
-4.920503527773958941e-02
-4.917013285442123349e-02
-4.913972019482268361e-02
-4.909616609453928970e-02
-4.909054427407386068e-02
-4.907652476226390115e-02
-4.906647930316981876e-02
-4.900875310710059440e-02
-4.899913223705035237e-02
-4.895105029678617492e-02
-4.892548064024990206e-02
-4.890959245686357648e-02
-4.889986810821372876e-02
-4.886582342520345845e-02
-4.885944062448069336e-02
-4.882148206213351993e-02
-4.881070729965955590e-02
-4.876961445384497829e-02
-4.874881253464422026e-02
-4.869210358247164083e-02
-4.866924142064080194e-02
-4.866338129194419659e-02
-4.863722678290410828e-02
-4.861529276416892698e-02
-4.856257223044235793e-02
-4.855090800409309071e-02
-4.854412702888025177e-02
-4.853152560203097265e-02
-4.851438806860824959e-02
-4.850070079293491987e-02
-4.847240320328063956e-02
-4.846094867662611994e-02
-4.839349403885226386e-02
-4.838689982118804522e-02
-4.835759048326640497e-02
-4.832256094272072144e-02
-4.830565817809248652e-02
-4.829189930053456870e-02
-4.827254018822418891e-02
-4.825303337485048472e-02
-4.821272693224293304e-02
-4.818366201301510499e-02
-4.814976696878511819e-02
-4.813791499107131222e-02
-4.811126945934576793e-02
-4.805361881887473818e-02
-4.803104178760883580e-02
-4.800963885513589990e-02
-4.796652768687345580e-02
-4.796254130412222483e-02
-4.793439111609212877e-02
-4.791404225488246627e-02
-4.790621990589372103e-02
-4.786603369412295583e-02
-4.785220988192850911e-02
-4.783601616995578065e-02
-4.781229085897287234e-02
-4.779306534098579085e-02
-4.773259792675541013e-02
-4.769908624939422914e-02
-4.768585200166186588e-02
-4.766070164521638008e-02
-4.764915673171765675e-02
-4.762135335887468512e-02
-4.760135098552356614e-02
-4.756879451546350279e-02
-4.755559805982431665e-02
-4.753816097547947095e-02
-4.749062542416826460e-02
-4.748274292147144915e-02
-4.743731498943087876e-02
-4.742942543402975386e-02
-4.740895263410854765e-02
-4.737391214347422275e-02
-4.735021035287503843e-02
-4.732253544167150383e-02
-4.728504312837600310e-02
-4.726797020488171519e-02
-4.724999041833161106e-02
-4.723041184799464665e-02
-4.719696448249563470e-02
-4.715012613401356467e-02
-4.713828000433531451e-02
-4.712125112260084903e-02
-4.710269758247695449e-02
-4.706725541869818952e-02
-4.704812801469279715e-02
-4.704324911025681288e-02
-4.698337115247805396e-02
-4.696840606961316666e-02
-4.694351079635944446e-02
-4.692144149131771691e-02
-4.690705676807466196e-02
-4.689454590839289838e-02
-4.686771266838318795e-02
-4.682668623243160799e-02
-4.680131810818824456e-02
-4.675895084099060406e-02
-4.671527712397965937e-02
-4.671305204828435365e-02
-4.670320150067364118e-02
-4.666655330831653847e-02
-4.665579484297111001e-02
-4.660361579613644945e-02
-4.659377992089544507e-02
-4.658273877599175550e-02
-4.655310738895909739e-02
-4.651860118426182078e-02
-4.649470568055041886e-02
-4.648277495712191398e-02
-4.645059425495623451e-02
-4.639936904666405737e-02
-4.638464916550444350e-02
-4.635914285398928802e-02
-4.634172094491312288e-02
-4.632515683396065675e-02
-4.626799223878233502e-02
-4.626074921580175525e-02
-4.622591497666492244e-02
-4.620326636433305656e-02
-4.617811907332655674e-02
-4.614862786673379347e-02
-4.611139642567646524e-02
-4.610340027402393126e-02
-4.608058183503574434e-02
-4.604466740535850811e-02
-4.602094382709717713e-02
-4.599806621884247604e-02
-4.595487431604383666e-02
-4.594151551891642593e-02
-4.591934083409340839e-02
-4.589387245184134434e-02
-4.588366004078844873e-02
-4.585952573167279001e-02
-4.585119047622546185e-02
-4.581179715465782953e-02
-4.578643907177162853e-02
-4.577418154927023752e-02
-4.574539335959387776e-02
-4.570692365096129528e-02
-4.569751541286298790e-02
-4.565925405359541611e-02
-4.560554159048657574e-02
-4.559764089398482545e-02
-4.557524124345696537e-02
-4.554642480308540575e-02
-4.554078538673250742e-02
-4.550845627008692773e-02
-4.549237100400113643e-02
-4.547463242838323261e-02
-4.543442625697879933e-02
-4.541061841327764803e-02
-4.539320114596034905e-02
-4.536697076343440549e-02
-4.534829306650042802e-02
-4.530907546854720525e-02
-4.527140355858269571e-02
-4.524502883392664265e-02
-4.522539877241893436e-02
-4.522211264153058741e-02
-4.518567263342213036e-02
-4.517256710131231645e-02
-4.515068068440958315e-02
-4.513540519570777287e-02
-4.510881133047980884e-02
-4.510530610623503245e-02
-4.504369181348286122e-02
-4.502582721948117372e-02
-4.498456083592802801e-02
-4.497417192973776623e-02
-4.492543540298468696e-02
-4.490326568537389429e-02
-4.486321237952670127e-02
-4.485751821212005663e-02
-4.483874240923596544e-02
-4.480374850547547139e-02
-4.479502958533496115e-02
-4.475182727406773475e-02
-4.472375236105469165e-02
-4.469959911647783390e-02
-4.467747267498492492e-02
-4.464989680632341917e-02
-4.460757226670528097e-02
-4.458179830563649415e-02
-4.457904872570353505e-02
-4.454489776714473659e-02
-4.451831467871042447e-02
-4.448369358537448970e-02
-4.446069491474524682e-02
-4.444394269390913865e-02
-4.441220574364659890e-02
-4.440073592480592302e-02
-4.436190196860639867e-02
-4.433610410207475261e-02
-4.430529926692874931e-02
-4.427447262184913690e-02
-4.426440073543216891e-02
-4.425617535613635134e-02
-4.421756081201808075e-02
-4.420243353075298254e-02
-4.419348321564389726e-02
-4.416383900060233403e-02
-4.414729115696208739e-02
-4.412642817884310231e-02
-4.409618574805368452e-02
-4.408425237971716482e-02
-4.404512433076265832e-02
-4.400045795087409450e-02
-4.398063931178025632e-02
-4.396547583847221219e-02
-4.395490875982741019e-02
-4.392078189701348334e-02
-4.389346775393873634e-02
-4.387856734726344743e-02
-4.383484389805245018e-02
-4.380062884860524974e-02
-4.378182669138164229e-02
-4.375919238146028234e-02
-4.372875650660174029e-02
-4.370784290954721207e-02
-4.365559112837874567e-02
-4.362168791667017653e-02
-4.361040267050819708e-02
-4.357101757328504799e-02
-4.355141279424828982e-02
-4.354367787685492486e-02
-4.350862225792012650e-02
-4.350349526547375723e-02
-4.346597104130980882e-02
-4.345803931764588568e-02
-4.341734184410372954e-02
-4.339924365070299550e-02
-4.334164181304492325e-02
-4.333345157903739642e-02
-4.330137832736666303e-02
-4.329008979346693486e-02
-4.326398077244825169e-02
-4.323735920626406437e-02
-4.322269218948029956e-02
-4.320416894894912874e-02
-4.318986047629813640e-02
-4.314571541089967655e-02
-4.311462945527794188e-02
-4.308659509166040680e-02
-4.306114161927113160e-02
-4.304819378559751608e-02
-4.303251025873508495e-02
-4.302580054099972018e-02
-4.298512055813968891e-02
-4.295641314325004956e-02
-4.291365791703055654e-02
-4.286928918298235636e-02
-4.283293445865929416e-02
-4.282397855507805162e-02
-4.278859243466293094e-02
-4.275397630772589941e-02
-4.274174984749493089e-02
-4.272886112724272323e-02
-4.267975373826643493e-02
-4.265480074855515502e-02
-4.262589601079214141e-02
-4.259937486628315173e-02
-4.258816284566874222e-02
-4.257024775025342045e-02
-4.254549042725888630e-02
-4.251669346206471412e-02
-4.249467381628133089e-02
-4.248688831255140186e-02
-4.245661775372885915e-02
-4.242651883879014485e-02
-4.240959594164392388e-02
-4.238497893557793827e-02
-4.233977548444473049e-02
-4.232363836259955825e-02
-4.231472761589236131e-02
-4.228675512381466217e-02
-4.226239755596958303e-02
-4.223946844713491466e-02
-4.222735870355290300e-02
-4.219817701779512986e-02
-4.215595554500367603e-02
-4.213735010910993339e-02
-4.210814827895403845e-02
-4.209266984889747931e-02
-4.205680123540639359e-02
-4.201698000666503896e-02
-4.200692614357540156e-02
-4.198542452776915512e-02
-4.194491574474706885e-02
-4.192665487094382470e-02
-4.191562823925171211e-02
-4.188516795635716106e-02
-4.182537144984252442e-02
-4.180980667461761668e-02
-4.180042997118146864e-02
-4.178252541189028668e-02
-4.174763361760439051e-02
-4.171778489220986930e-02
-4.168534894248129841e-02
-4.163909262311851767e-02
-4.162906787129946884e-02
-4.160390822785389742e-02
-4.159258642817512119e-02
-4.158766231929841850e-02
-4.156541043730793694e-02
-4.150885494304398793e-02
-4.149539439295482635e-02
-4.145996888129005464e-02
-4.145316449142191773e-02
-4.144085398960486999e-02
-4.137848857759535148e-02
-4.137479348366074339e-02
-4.135498971085896369e-02
-4.134301742773488497e-02
-4.130831252741978821e-02
-4.127883479607641348e-02
-4.123029377177891974e-02
-4.122194552335650686e-02
-4.120440439486081075e-02
-4.116876695212007276e-02
-4.115228060561174073e-02
-4.111794426421139237e-02
-4.110691497742521849e-02
-4.105728629852950506e-02
-4.103992208721399249e-02
-4.100229353854431547e-02
-4.098190230772655318e-02
-4.096408226313866252e-02
-4.092961607496750642e-02
-4.091852893585051776e-02
-4.090400366314414504e-02
-4.088404832121023125e-02
-4.085963317401211659e-02
-4.085191588226191883e-02
-4.079784919999912551e-02
-4.076899859677710070e-02
-4.073595714297126302e-02
-4.072770923812787935e-02
-4.069746733256868199e-02
-4.068635028522984975e-02
-4.064549333497180506e-02
-4.061727891705194105e-02
-4.055591081104487072e-02
-4.054043005394941668e-02
-4.051061450517709495e-02
-4.049495230456373607e-02
-4.048063421586059474e-02
-4.044421952495905193e-02
-4.042456415315867635e-02
-4.040396116118047387e-02
-4.040222220846415024e-02
-4.036990629722600477e-02
-4.032898241917795557e-02
-4.032461628375433316e-02
-4.026669879007577224e-02
-4.024589159934374716e-02
-4.022922094682326866e-02
-4.020431018141240598e-02
-4.017681225939107037e-02
-4.016454657266127493e-02
-4.014063571996909219e-02
-4.013064518961709237e-02
-4.008296579440670526e-02
-4.007511358347229380e-02
-4.003911412303171047e-02
-4.000069238245423930e-02
-3.999639174813332532e-02
-3.995186793010155335e-02
-3.993779272350225784e-02
-3.990968581694986916e-02
-3.988242135721412063e-02
-3.985905814033324779e-02
-3.982966140106550257e-02
-3.982780941031940913e-02
-3.979999724849800358e-02
-3.975225326230050205e-02
-3.972764058227645778e-02
-3.971396984758240878e-02
-3.969744187583845729e-02
-3.967155173286632253e-02
-3.963881874554303630e-02
-3.962379245813979489e-02
-3.960725084082103442e-02
-3.959883440787134723e-02
-3.956875388844235952e-02
-3.951996589081563371e-02
-3.951563946169769914e-02
-3.947467699650913930e-02
-3.946990584438012095e-02
-3.942614555897216988e-02
-3.940184551304212746e-02
-3.938999493543512975e-02
-3.938017281218963994e-02
-3.934357109872241298e-02
-3.930926128264805586e-02
-3.928038059172003771e-02
-3.926552646291425752e-02
-3.924568875822850855e-02
-3.919600651613625031e-02
-3.917741949371142396e-02
-3.913063422454723939e-02
-3.911493294842105506e-02
-3.910024654882010564e-02
-3.906978388881618414e-02
-3.903882125536053960e-02
-3.901576878510235047e-02
-3.899377309006737957e-02
-3.897252451540314522e-02
-3.895319107072284237e-02
-3.891546816183594215e-02
-3.889092725216350410e-02
-3.887685960037842725e-02
-3.883724505483493461e-02
-3.883109457009176202e-02
-3.879758069484395833e-02
-3.876083197064797425e-02
-3.873970808927101883e-02
-3.871643472988864354e-02
-3.870065798758987041e-02
-3.867928309358772965e-02
-3.865437539189700566e-02
-3.863151150722229921e-02
-3.861294558252428843e-02
-3.857867358319971851e-02
-3.857241631042199193e-02
-3.854043999177081403e-02
-3.849098165575046138e-02
-3.848143066387729738e-02
-3.847443269083580808e-02
-3.844505189050190230e-02
-3.842937776131399863e-02
-3.837933100666815478e-02
-3.834145763722252021e-02
-3.830920410431734591e-02
-3.829122524064024202e-02
-3.827298228375422551e-02
-3.826511966014931043e-02
-3.824662970346559554e-02
-3.823432864863846037e-02
-3.820392989729645694e-02
-3.817195430676587065e-02
-3.812137081643343639e-02
-3.809304908720054228e-02
-3.807391825749154024e-02
-3.803034880252392780e-02
-3.801782411355950075e-02
-3.799488822386037912e-02
-3.794870098308306128e-02
-3.793500669190610908e-02
-3.791645905438573161e-02
-3.789511971240394628e-02
-3.786471223677922993e-02
-3.783623103795361042e-02
-3.778733903077990952e-02
-3.776712738100193589e-02
-3.774461969248812943e-02
-3.771255417112029384e-02
-3.769389156501332105e-02
-3.764957221764533846e-02
-3.763730129444650685e-02
-3.762028659245017503e-02
-3.759668147018935258e-02
-3.758072149657351591e-02
-3.754044581992996288e-02
-3.753778116557815459e-02
-3.748497470281986210e-02
-3.746002639095849518e-02
-3.745197814695935823e-02
-3.743454639654661409e-02
-3.742722342699672522e-02
-3.738358602129901453e-02
-3.736967059264359459e-02
-3.734290974962006793e-02
-3.729106152211322800e-02
-3.728064305298103842e-02
-3.724471108862298374e-02
-3.721856045340501962e-02
-3.719514953997665740e-02
-3.718006746651394967e-02
-3.716287801035114691e-02
-3.715456594301991267e-02
-3.710761129961048788e-02
-3.710031901503343943e-02
-3.705585518998083527e-02
-3.704007006287482473e-02
-3.702252894617916179e-02
-3.697558597993094720e-02
-3.696782443424165288e-02
-3.695024660047935283e-02
-3.691192217792729768e-02
-3.686597703070521037e-02
-3.684453799892084547e-02
-3.682800119339635359e-02
-3.678588525354312133e-02
-3.676129434497674153e-02
-3.674438253937628573e-02
-3.673124543506159356e-02
-3.670867425375826110e-02
-3.668048177859375980e-02
-3.666454947754163585e-02
-3.664279080895843643e-02
-3.661267967510276056e-02
-3.659917050763089597e-02
-3.657741896470131926e-02
-3.654757748008558016e-02
-3.653780200003947654e-02
-3.650159591566315420e-02
-3.648974887652176036e-02
-3.648774775439875273e-02
-3.641428715429323448e-02
-3.639213374866048789e-02
-3.638137147740996835e-02
-3.636692880416855789e-02
-3.633443362147439903e-02
-3.629598608936562831e-02
-3.627998845585639343e-02
-3.626806505311014339e-02
-3.625192484142925053e-02
-3.622006125996404813e-02
-3.616261056871250545e-02
-3.614057975446952065e-02
-3.612453885869743031e-02
-3.607840160849465350e-02
-3.605994137546614242e-02
-3.604783744150447111e-02
-3.602425345623094799e-02
-3.600963405798413008e-02
-3.597741843022705943e-02
-3.595921597720827534e-02
-3.591019995648586649e-02
-3.588112527629297444e-02
-3.585641355364838079e-02
-3.583456720064764900e-02
-3.581560037824443876e-02
-3.579597989810828773e-02
-3.577165898675530031e-02
-3.574210633778826529e-02
-3.571039502509334995e-02
-3.569957955277813788e-02
-3.567303066624183394e-02
-3.561394661843550469e-02
-3.559992830408140185e-02
-3.557164444378033141e-02
-3.554925336101738553e-02
-3.552434493872505539e-02
-3.550434724313461521e-02
-3.547497918520864379e-02
-3.543115938194060788e-02
-3.540403451109150335e-02
-3.538703525232209102e-02
-3.537064148926113982e-02
-3.532710427548924059e-02
-3.531656390989218464e-02
-3.530657851110113876e-02
-3.526949284241334692e-02
-3.525177312352409387e-02
-3.522529237702581861e-02
-3.520201062339628484e-02
-3.515789714308814595e-02
-3.514062855217295334e-02
-3.511578083520042193e-02
-3.510440956312832483e-02
-3.507695242811892378e-02
-3.505710166739484102e-02
-3.503326745805732112e-02
-3.501737614591379777e-02
-3.497906941244172119e-02
-3.496866565408573990e-02
-3.493473962200877025e-02
-3.491525207851822743e-02
-3.485627786622055857e-02
-3.482999039920550710e-02
-3.481848960023975481e-02
-3.477434529247586115e-02
-3.473684396266324415e-02
-3.472184880061304768e-02
-3.471234565144779016e-02
-3.468189001106486424e-02
-3.465129454858853486e-02
-3.460170690401728755e-02
-3.458775228878602226e-02
-3.455606176624145820e-02
-3.453426848091528667e-02
-3.452810478172874120e-02
-3.450003477586652267e-02
-3.448185678501466955e-02
-3.446989839651729004e-02
-3.445771630608446268e-02
-3.442342561397979117e-02
-3.438366955153024374e-02
-3.435774857711915153e-02
-3.434684401370471929e-02
-3.429272444828182498e-02
-3.428468042024487850e-02
-3.426871694707261939e-02
-3.420273721203123674e-02
-3.419312297354551444e-02
-3.417764240185153235e-02
-3.416378371921174883e-02
-3.414397814784675411e-02
-3.411752039978485640e-02
-3.410220319893880747e-02
-3.409284407685997387e-02
-3.405822259384017059e-02
-3.402017264627293924e-02
-3.399577950713567054e-02
-3.398973403676561200e-02
-3.395281673787359233e-02
-3.393194519495554284e-02
-3.392112299757707450e-02
-3.385962810896492314e-02
-3.385508802364567416e-02
-3.381025478526741845e-02
-3.379638670382387189e-02
-3.377807923949505131e-02
-3.375596855093579429e-02
-3.371241437464081447e-02
-3.368889558102566850e-02
-3.365245598234942181e-02
-3.363806985056691512e-02
-3.361262614366331003e-02
-3.359293147264241775e-02
-3.355523287617365180e-02
-3.354372822608220339e-02
-3.349840991640637422e-02
-3.348113802631025315e-02
-3.347433971956323417e-02
-3.344619796723721783e-02
-3.343145053350385365e-02
-3.340716451069983273e-02
-3.337183261608817064e-02
-3.332713111430621322e-02
-3.332451791337234792e-02
-3.330291651065861447e-02
-3.328229271312974080e-02
-3.325396003520728061e-02
-3.323478066377374973e-02
-3.321166985282095196e-02
-3.319538739988400766e-02
-3.314975720641633039e-02
-3.309809394013926709e-02
-3.308965671029753808e-02
-3.304872274173836777e-02
-3.303747972567491753e-02
-3.299388213197390618e-02
-3.299227502542831370e-02
-3.294711514952672338e-02
-3.293981605515416966e-02
-3.293694878775180190e-02
-3.288596343661723265e-02
-3.285935082100741034e-02
-3.284097202960406525e-02
-3.282008370405034570e-02
-3.278866127165133704e-02
-3.274379061961021908e-02
-3.271466519618612678e-02
-3.269050263018313807e-02
-3.267137818871584942e-02
-3.265277989529372094e-02
-3.260000260899298397e-02
-3.256947561771714184e-02
-3.254815283402642812e-02
-3.254118390784282999e-02
-3.252268189840282209e-02
-3.250750893435147559e-02
-3.248336384765346252e-02
-3.247319628790587553e-02
-3.245138425971336171e-02
-3.243437589133671417e-02
-3.238514646345019843e-02
-3.237439131492331201e-02
-3.234290393718156076e-02
-3.231800643099250192e-02
-3.227547046977688461e-02
-3.226216767048689649e-02
-3.224175490928149479e-02
-3.219693648377017214e-02
-3.217286978633868144e-02
-3.214772064796139750e-02
-3.213091392874747876e-02
-3.209685590291938562e-02
-3.207400852983693929e-02
-3.205082081608193190e-02
-3.203185973368169459e-02
-3.200302927799025809e-02
-3.197738263610488962e-02
-3.193756496199443018e-02
-3.193185159147279850e-02
-3.190241604234245187e-02
-3.188368806455560422e-02
-3.186140859895861266e-02
-3.183600848061113320e-02
-3.181211729035940405e-02
-3.180387710067753004e-02
-3.177189918280745595e-02
-3.174446466420577373e-02
-3.169916411069181872e-02
-3.168978760184254506e-02
-3.164908611772107583e-02
-3.163894586961779609e-02
-3.160109057764409757e-02
-3.157673250407899701e-02
-3.155535468663878129e-02
-3.155103014691215679e-02
-3.150433206443686851e-02
-3.147825258664302406e-02
-3.143686546038848562e-02
-3.140332871107739954e-02
-3.137999761032247981e-02
-3.134397378696918146e-02
-3.134291888048632013e-02
-3.130847242167550393e-02
-3.127242491073528585e-02
-3.122692406508367768e-02
-3.120774048458557770e-02
-3.120431415105204276e-02
-3.118794767900312515e-02
-3.115650053390836560e-02
-3.114988080149502792e-02
-3.111661086766256967e-02
-3.108228611719768275e-02
-3.107449194258468661e-02
-3.104138545915965941e-02
-3.101130075750505033e-02
-3.097131744232026196e-02
-3.096595149174552475e-02
-3.093652312917491431e-02
-3.091683523426130842e-02
-3.088002107371376481e-02
-3.086568068141457011e-02
-3.084253599130046264e-02
-3.080563775880998389e-02
-3.077304239275704956e-02
-3.074418160486014351e-02
-3.072018715869148653e-02
-3.070105309096962665e-02
-3.069023606339671417e-02
-3.068910667173516127e-02
-3.062368122433101192e-02
-3.059735255916515295e-02
-3.058199526401902957e-02
-3.056823939333405682e-02
-3.053879553360713817e-02
-3.051018634407404173e-02
-3.046042137496468571e-02
-3.044139264504872044e-02
-3.042077002650084294e-02
-3.041489932790325534e-02
-3.036052503300337713e-02
-3.033245812451026979e-02
-3.030243134750726375e-02
-3.028634862224702240e-02
-3.026241431968121343e-02
-3.024896537595705981e-02
-3.021891975747778569e-02
-3.017940094592494460e-02
-3.016403637794820569e-02
-3.015418962656615798e-02
-3.011531067514414128e-02
-3.008089756620163646e-02
-3.006682579837252622e-02
-3.006153968731856141e-02
-3.002139247966434388e-02
-2.998566571502786493e-02
-2.998481734608859917e-02
-2.994936018175159420e-02
-2.992422805373615158e-02
-2.988345161430297492e-02
-2.987273866683398671e-02
-2.985661711613801783e-02
-2.981258280741477806e-02
-2.980030358258575762e-02
-2.978764143864692793e-02
-2.976273927291250843e-02
-2.973155989041700864e-02
-2.971211508360277476e-02
-2.966818093324655181e-02
-2.964573511758800128e-02
-2.960552966748203341e-02
-2.957271398604904844e-02
-2.955391705151305670e-02
-2.952658981594447063e-02
-2.951203207148833663e-02
-2.950602819770931085e-02
-2.946939312262736310e-02
-2.945883939744736724e-02
-2.940260370332184459e-02
-2.938903573952142412e-02
-2.936408131996698367e-02
-2.933097733364684045e-02
-2.930809059325928390e-02
-2.927026684216685326e-02
-2.925280830040977165e-02
-2.922231939363192921e-02
-2.921009765187634888e-02
-2.919559140423053090e-02
-2.916406542520558198e-02
-2.915531658237396906e-02
-2.914532608528522251e-02
-2.909893600860885554e-02
-2.908161109920653908e-02
-2.905337805614988111e-02
-2.901568124474915300e-02
-2.898626259617076428e-02
-2.895650821894663052e-02
-2.894027589721820393e-02
-2.892010638641978604e-02
-2.890544904114394908e-02
-2.886460268550197772e-02
-2.881262863474592928e-02
-2.879876553817517504e-02
-2.878099619222765360e-02
-2.875949158248691795e-02
-2.872706198262145461e-02
-2.870509567032966669e-02
-2.868632187095548902e-02
-2.867423014002451476e-02
-2.863305984700947882e-02
-2.862574497442321730e-02
-2.858795356467483395e-02
-2.857439333905861800e-02
-2.856068883280576953e-02
-2.853104371265005601e-02
-2.849785122820902572e-02
-2.848333584671580709e-02
-2.844605219211085445e-02
-2.843315707665716729e-02
-2.839123109738725392e-02
-2.837790176327298353e-02
-2.835002104656753064e-02
-2.832265440830833425e-02
-2.828899037643789471e-02
-2.825841509250079375e-02
-2.821548402963064417e-02
-2.818927251049754834e-02
-2.818352483055761026e-02
-2.815141199229218016e-02
-2.812355640138999857e-02
-2.811747886772097971e-02
-2.805623537899321063e-02
-2.804835914332898250e-02
-2.799499466988644714e-02
-2.798118595010026799e-02
-2.794969341705980104e-02
-2.790066352671607963e-02
-2.788947564735572149e-02
-2.788056661503338085e-02
-2.786490304430816467e-02
-2.784280632458618898e-02
-2.783193403444533809e-02
-2.782867628799340354e-02
-2.779536188253389772e-02
-2.777581811846646653e-02
-2.773144062076765559e-02
-2.772169683713224253e-02
-2.771052735653220522e-02
-2.767944851496148551e-02
-2.763805812161759801e-02
-2.762497500889815605e-02
-2.760126934593770676e-02
-2.757595782220145786e-02
-2.754643792112557166e-02
-2.752563416410278019e-02
-2.749576286950242143e-02
-2.747487994217839846e-02
-2.745494439884907378e-02
-2.741483058336949274e-02
-2.739855889451298099e-02
-2.737357784863389543e-02
-2.735749459261085925e-02
-2.734258298217651095e-02
-2.732152577321023124e-02
-2.725359381288178229e-02
-2.723595799966069264e-02
-2.721725514434031323e-02
-2.719711846381972498e-02
-2.717307256174109065e-02
-2.712569022442848365e-02
-2.708712333117491156e-02
-2.707209345271768819e-02
-2.706212474258923306e-02
-2.702104622178316817e-02
-2.701024174690067059e-02
-2.699910631574437003e-02
-2.698873196364207083e-02
-2.692067170848991275e-02
-2.691117132533854539e-02
-2.688858113388617466e-02
-2.687342606439041548e-02
-2.683671008670188152e-02
-2.682167894936862695e-02
-2.679624847479086802e-02
-2.675881075247041330e-02
-2.673514456950226714e-02
-2.671417018335395244e-02
-2.668647852665229081e-02
-2.666039973688025255e-02
-2.663461467410055405e-02
-2.661106093171430875e-02
-2.659504569715925859e-02
-2.655650108276880195e-02
-2.652705359600895929e-02
-2.651256712831354112e-02
-2.649280654032248883e-02
-2.646218426623228592e-02
-2.643725965473137096e-02
-2.641546805099115325e-02
-2.638948914979244442e-02
-2.636254452342479127e-02
-2.634867671421453617e-02
-2.632056349321909572e-02
-2.629999283787526343e-02
-2.626529032440996780e-02
-2.624512202495407620e-02
-2.621185944815115909e-02
-2.619033723712885231e-02
-2.617120566968783590e-02
-2.614588388511870920e-02
-2.612676946510225640e-02
-2.608167291551480305e-02
-2.605532950695366168e-02
-2.603912751499884437e-02
-2.599847814172659421e-02
-2.595932349090809832e-02
-2.593801394060396559e-02
-2.589113581036531220e-02
-2.588876350670288318e-02
-2.586025225520008353e-02
-2.582762555965459339e-02
-2.580223256461727788e-02
-2.579645239331446183e-02
-2.575132745640626442e-02
-2.574209513198316701e-02
-2.570414889351926857e-02
-2.570316602447789145e-02
-2.566858326396506684e-02
-2.562389015972227346e-02
-2.558923874655899544e-02
-2.557255743481987031e-02
-2.554648705665865660e-02
-2.551344348680675833e-02
-2.550833301689520161e-02
-2.549550487753662886e-02
-2.545519397838766351e-02
-2.543493846439190409e-02
-2.540862638501023563e-02
-2.535034526373269870e-02
-2.532705216364811163e-02
-2.531999120556044369e-02
-2.530190791441572218e-02
-2.529039740758881605e-02
-2.525124832857131296e-02
-2.524353922126487682e-02
-2.520334731782888915e-02
-2.516286078399079806e-02
-2.513775654527594661e-02
-2.511472251628835139e-02
-2.509735514875940932e-02
-2.506862613254615124e-02
-2.504838388410049466e-02
-2.503047836822450134e-02
-2.502363858496631233e-02
-2.497699037551368018e-02
-2.496876875309142485e-02
-2.494475357105305213e-02
-2.491020425584239417e-02
-2.489089921555009965e-02
-2.487647962338765395e-02
-2.486573129915031766e-02
-2.485142503277099069e-02
-2.479448395331809718e-02
-2.477060711644596402e-02
-2.475483471999542773e-02
-2.473514855975317284e-02
-2.470622739548294922e-02
-2.468952546556688055e-02
-2.464511977913558249e-02
-2.462261302154702958e-02
-2.457812628820529866e-02
-2.455113200650058114e-02
-2.452071914825962318e-02
-2.450583908455652993e-02
-2.448440491362327553e-02
-2.446595866294723476e-02
-2.444931764381097494e-02
-2.441801370231505564e-02
-2.437803466188639967e-02
-2.432563190629832839e-02
-2.430736634047261924e-02
-2.429622188184829557e-02
-2.425090507434818354e-02
-2.420397714948546719e-02
-2.419654797745687813e-02
-2.418525581903088750e-02
-2.414933959889839499e-02
-2.413266267798083731e-02
-2.408451153194426930e-02
-2.407881160154987099e-02
-2.406464882310835329e-02
-2.404347513298898953e-02
-2.403164560663770266e-02
-2.400995706635503102e-02
-2.396903299243416385e-02
-2.395280994245860273e-02
-2.392402083630823517e-02
-2.387474879649151283e-02
-2.384294793132549217e-02
-2.383146720634338189e-02
-2.378960667041737920e-02
-2.377247677310845297e-02
-2.375494081002552105e-02
-2.374829328821714824e-02
-2.369432402977703078e-02
-2.368420165631546226e-02
-2.367456052870756111e-02
-2.363806066547427531e-02
-2.362672962379619435e-02
-2.359269398663471629e-02
-2.358872786310350911e-02
-2.355916219286563473e-02
-2.348636601835099591e-02
-2.347071236836056896e-02
-2.345529650131186750e-02
-2.342570642843935791e-02
-2.338512009492541011e-02
-2.336104493006957439e-02
-2.334428624436682420e-02
-2.331283193700522949e-02
-2.329355711136935070e-02
-2.328772633780143431e-02
-2.326093709917476104e-02
-2.324927559931785903e-02
-2.321087317163714192e-02
-2.317099682355605594e-02
-2.316808605175002533e-02
-2.311445431568084907e-02
-2.306735152502703556e-02
-2.305810376855257915e-02
-2.305394442295205515e-02
-2.302282655824763880e-02
-2.300740426900352298e-02
-2.297284813833666561e-02
-2.292512341211888627e-02
-2.288085697896333204e-02
-2.287849003180966734e-02
-2.286258072779751016e-02
-2.284755302180857539e-02
-2.281258526275412035e-02
-2.279157657327487985e-02
-2.274035858544573574e-02
-2.272561402912284811e-02
-2.270143466670546117e-02
-2.269272235213598554e-02
-2.266952839198216330e-02
-2.264795124652421721e-02
-2.263275682780505060e-02
-2.259692713805089292e-02
-2.256797562713772076e-02
-2.253520996659838516e-02
-2.250851967634473483e-02
-2.246516975056869758e-02
-2.245836298850073520e-02
-2.244018440939790637e-02
-2.242065400314507961e-02
-2.236841447353135615e-02
-2.235412114358242830e-02
-2.234169968738655698e-02
-2.231153109183520167e-02
-2.225772653895580211e-02
-2.224797529831062937e-02
-2.222307831316203131e-02
-2.221274659869373891e-02
-2.216865086720867795e-02
-2.212231688524096684e-02
-2.211743005294194986e-02
-2.210188473224344863e-02
-2.207036188828997991e-02
-2.205437880365318515e-02
-2.203923059398940620e-02
-2.202147991589462062e-02
-2.198759473408334886e-02
-2.196594917109692680e-02
-2.193557488098482611e-02
-2.189801936615401456e-02
-2.185566549690662330e-02
-2.183492228752240139e-02
-2.182528220567259147e-02
-2.179865757649240843e-02
-2.178386248606489772e-02
-2.174494459958462023e-02
-2.173452916072085572e-02
-2.171396491144439445e-02
-2.167046414780995911e-02
-2.163405761044648323e-02
-2.159802879771022255e-02
-2.158209140867728415e-02
-2.155935086088064945e-02
-2.154901558860763955e-02
-2.153489173315789595e-02
-2.150756061717035150e-02
-2.147088149290507508e-02
-2.145646552443311594e-02
-2.143708676876854291e-02
-2.142068133198829494e-02
-2.138579658302627862e-02
-2.134427460352172901e-02
-2.132206016703477869e-02
-2.128361114273494281e-02
-2.128205233910571148e-02
-2.124754898352482213e-02
-2.120637136114120191e-02
-2.119036013482197833e-02
-2.116284668610132758e-02
-2.113699350717687664e-02
-2.110893266691296621e-02
-2.107110669063932962e-02
-2.105588005334751989e-02
-2.103839337418572653e-02
-2.103293730565725106e-02
-2.100938650626518744e-02
-2.098200510553285825e-02
-2.094157162953849682e-02
-2.089539443664237273e-02
-2.086097606400297289e-02
-2.084124089026201387e-02
-2.081245322201000225e-02
-2.078364882499381117e-02
-2.074386617871412652e-02
-2.073773707696510704e-02
-2.071763126218176265e-02
-2.070674364610594620e-02
-2.068229504151442022e-02
-2.065853650062673963e-02
-2.064467472982470242e-02
-2.061504022392129931e-02
-2.059199552093374241e-02
-2.056279452680179198e-02
-2.053828562721560225e-02
-2.051036719751334059e-02
-2.050098982496320610e-02
-2.045628048926048659e-02
-2.041458676303836706e-02
-2.041053527188457783e-02
-2.036680442344809827e-02
-2.035501962171509804e-02
-2.034717836085828124e-02
-2.029248663918745144e-02
-2.027368897739442732e-02
-2.027082635397414734e-02
-2.025186157669714437e-02
-2.021049640179370388e-02
-2.018378488392150172e-02
-2.014655047998056836e-02
-2.013988823198559208e-02
-2.011414959803051183e-02
-2.008015572788957037e-02
-2.005972405521888602e-02
-2.003932271945663146e-02
-2.000190759584685729e-02
-1.999360438015715391e-02
-1.997725124001387131e-02
-1.994572171793659865e-02
-1.992281565072384630e-02
-1.988574496922232426e-02
-1.985872890727455320e-02
-1.981421388055618071e-02
-1.979379726232699532e-02
-1.977745143767989378e-02
-1.974934573007985916e-02
-1.972435427891738868e-02
-1.971724777658298566e-02
-1.967737233639593741e-02
-1.966381894187543833e-02
-1.963261622171547094e-02
-1.962477738172943575e-02
-1.958084879090588037e-02
-1.956593769424253004e-02
-1.953734492651262866e-02
-1.951093916120574812e-02
-1.947201847738580516e-02
-1.944816745553484827e-02
-1.940938014040788362e-02
-1.938239603014854651e-02
-1.936639157549069346e-02
-1.936204229897603435e-02
-1.932678112838459583e-02
-1.929071079211111539e-02
-1.927047432167564023e-02
-1.926173947058726355e-02
-1.921200045734353101e-02
-1.920553995397125679e-02
-1.918780770412317760e-02
-1.916986025503616964e-02
-1.912851053251674038e-02
-1.911593837672054264e-02
-1.909374757059825733e-02
-1.906496028660040198e-02
-1.903603015234273110e-02
-1.901856010074573500e-02
-1.897537865858711648e-02
-1.892806433608523742e-02
-1.892349082517535974e-02
-1.890179954920115368e-02
-1.887517504279023761e-02
-1.885839542352632514e-02
-1.882491213912576566e-02
-1.881589847382200698e-02
-1.876281944083002529e-02
-1.875884688827272884e-02
-1.873480447808226201e-02
-1.869961199394523654e-02
-1.867786613084812530e-02
-1.865251894111702446e-02
-1.861568840657157331e-02
-1.860068501779160721e-02
-1.858173713135707894e-02
-1.853018979076148653e-02
-1.851615974777640061e-02
-1.848612055056661485e-02
-1.846039328782730915e-02
-1.844752411944811099e-02
-1.840031244036874347e-02
-1.836596711415103278e-02
-1.835393086365505466e-02
-1.834547928046409426e-02
-1.831885514243106194e-02
-1.827332836623379864e-02
-1.824033773709121675e-02
-1.821838799099478878e-02
-1.818200433197511567e-02
-1.817052117758274909e-02
-1.815470505588726025e-02
-1.812821253781535247e-02
-1.807884680760363239e-02
-1.806690041914818523e-02
-1.804749109000716722e-02
-1.801642465814934368e-02
-1.800447926269815868e-02
-1.796696864251298709e-02
-1.795107568687251409e-02
-1.790113772765802858e-02
-1.787425180129145752e-02
-1.784740777227347697e-02
-1.780465876714462659e-02
-1.777745557667537168e-02
-1.774945256324261811e-02
-1.770864094469962180e-02
-1.768066395224218712e-02
-1.766518045599060893e-02
-1.764836294464136590e-02
-1.764233217320612668e-02
-1.762436259909111458e-02
-1.758827747385621754e-02
-1.756073595489890393e-02
-1.755273362609219290e-02
-1.753193521514243014e-02
-1.747283391572823641e-02
-1.745241530917840400e-02
-1.744507251539892390e-02
-1.741032184126048432e-02
-1.739347245351435811e-02
-1.735572843627691819e-02
-1.734382812994281209e-02
-1.730597799788038960e-02
-1.729155490262179740e-02
-1.725347567433557772e-02
-1.723167767421740493e-02
-1.720987163638612594e-02
-1.720093938936059774e-02
-1.717359272712062901e-02
-1.715971692749732047e-02
-1.708630806016306347e-02
-1.707227171573169611e-02
-1.706555638936496644e-02
-1.704732007017689677e-02
-1.702325512892441384e-02
-1.700482812334511151e-02
-1.697711812509108964e-02
-1.693229670062607051e-02
-1.690102601126691750e-02
-1.687995664366065407e-02
-1.686241565060889180e-02
-1.683540250292106522e-02
-1.681634407299603673e-02
-1.678467667111122053e-02
-1.676698643860172200e-02
-1.674017830395355122e-02
-1.672943457338815776e-02
-1.671035637718523703e-02
-1.668795547652984768e-02
-1.667001429878464669e-02
-1.663943302666467949e-02
-1.661567955939782792e-02
-1.658991748749608086e-02
-1.652684187046118969e-02
-1.649403001028845739e-02
-1.648536158324862000e-02
-1.646680745492085096e-02
-1.645925610930040750e-02
-1.641697547506143495e-02
-1.640923154046516896e-02
-1.635393985596694799e-02
-1.634473760912666385e-02
-1.632068017075125055e-02
-1.629693932387094035e-02
-1.624306495906463477e-02
-1.623882295726283842e-02
-1.622383301357960272e-02
-1.622025721952019550e-02
-1.618215500016523256e-02
-1.616461744748459717e-02
-1.612795593153526497e-02
-1.609743115759978971e-02
-1.607420915227147917e-02
-1.605338662616601075e-02
-1.600428709652393366e-02
-1.598713022726649946e-02
-1.596104411030996317e-02
-1.592871936706305447e-02
-1.590751770470286153e-02
-1.588363289603875184e-02
-1.586198837087354763e-02
-1.583853332680451587e-02
-1.581015212377864798e-02
-1.577712679139683938e-02
-1.574152233177600335e-02
-1.571428891645157422e-02
-1.568334359855344529e-02
-1.567762658216312333e-02
-1.563296825310023230e-02
-1.562466528305472835e-02
-1.558563437322574297e-02
-1.555091021512242100e-02
-1.553289073677338594e-02
-1.550898086031468615e-02
-1.549246314033142502e-02
-1.547455581857248852e-02
-1.545170993296748896e-02
-1.542863433472038692e-02
-1.538956444234740317e-02
-1.536622889311109463e-02
-1.535151359899497581e-02
-1.533143861265506835e-02
-1.531701755815090271e-02
-1.530301430260114226e-02
-1.525391787096075369e-02
-1.522142534545758985e-02
-1.519051794868861438e-02
-1.517446300790978309e-02
-1.514857611479977773e-02
-1.513392914615555029e-02
-1.508951404198047297e-02
-1.505933893753197417e-02
-1.503382348506168698e-02
-1.500819804460437612e-02
-1.497901129548770416e-02
-1.495648940945065730e-02
-1.493369855937437540e-02
-1.491354133416791794e-02
-1.490440071520657273e-02
-1.485743831478386623e-02
-1.482138921174275259e-02
-1.479775190987017708e-02
-1.477172349653893546e-02
-1.473880837919158693e-02
-1.472516379634342121e-02
-1.469653137941812071e-02
-1.468174585204201632e-02
-1.466352621664124278e-02
-1.459811666555510534e-02
-1.457765893836629467e-02
-1.456210017103920507e-02
-1.454638624930845725e-02
-1.453790153507172889e-02
-1.451247082913534325e-02
-1.448666558805769555e-02
-1.445546637167424708e-02
-1.443804481359678427e-02
-1.441480897407718120e-02
-1.436842653935146985e-02
-1.434136334502045251e-02
-1.432334443665558843e-02
-1.431957922419693774e-02
-1.428962628358437792e-02
-1.426666648609234422e-02
-1.422696596686870429e-02
-1.420664248139427710e-02
-1.418185905844243644e-02
-1.416698069227270707e-02
-1.415198731560349255e-02
-1.412774231757635279e-02
-1.411375919884444441e-02
-1.405428689604254489e-02
-1.402748554000274317e-02
-1.401625778387605159e-02
-1.399152882455637070e-02
-1.396137886657664029e-02
-1.394081508069566766e-02
-1.392568804416574602e-02
-1.390138926329528846e-02
-1.387416878807906651e-02
-1.386784035476079646e-02
-1.383597754406865055e-02
-1.378169955785499279e-02
-1.377334463827870059e-02
-1.373639055500244788e-02
-1.371895017176921749e-02
-1.367678374410527531e-02
-1.365777904066117765e-02
-1.364691640363188685e-02
-1.361832086499964456e-02
-1.358853040455496042e-02
-1.356958483924483594e-02
-1.353691642268281536e-02
-1.350776770104003544e-02
-1.347562952511602297e-02
-1.343499172501663730e-02
-1.341525924365929989e-02
-1.337514995529678896e-02
-1.336291141525755566e-02
-1.333291567012981349e-02
-1.330685325967800869e-02
-1.328812009712837527e-02
-1.326506848491598722e-02
-1.325762268328006810e-02
-1.319158553926902400e-02
-1.318061722589142226e-02
-1.315297427916131690e-02
-1.312183563887089899e-02
-1.309565311062149684e-02
-1.308934428472682820e-02
-1.302280857562135297e-02
-1.301112155617970001e-02
-1.298954351212552871e-02
-1.296623110095462827e-02
-1.294704405115920665e-02
-1.292588266470026670e-02
-1.289245018401524723e-02
-1.285185158703616715e-02
-1.283447207351820496e-02
-1.280229626544504562e-02
-1.279231678776798775e-02
-1.275114569624785643e-02
-1.272688105312197449e-02
-1.270881195028086830e-02
-1.268847021700267308e-02
-1.266790559134461924e-02
-1.261708473842684808e-02
-1.260383094530317938e-02
-1.259733298485324338e-02
-1.257454775945096581e-02
-1.254894992281083144e-02
-1.250262135017976561e-02
-1.249191731786905568e-02
-1.246818530774568279e-02
-1.245585857525571827e-02
-1.240977683028784972e-02
-1.240314011846624376e-02
-1.237420813506953654e-02
-1.232740772483725822e-02
-1.230961519782741709e-02
-1.229416736374994157e-02
-1.226500039111069751e-02
-1.224993137812188659e-02
-1.221151774519177446e-02
-1.220341247408138208e-02
-1.216051222301611778e-02
-1.215415531615443578e-02
-1.211971684671397931e-02
-1.208375312897166931e-02
-1.207225327692720840e-02
-1.203063065166956602e-02
-1.202916994257335892e-02
-1.201713787298475111e-02
-1.197166177493835804e-02
-1.195414867854155405e-02
-1.193811538959357876e-02
-1.191633742733172463e-02
-1.188916247337584720e-02
-1.184373679729258666e-02
-1.184120792569645642e-02
-1.179420254073462737e-02
-1.177351013467434204e-02
-1.174945572957550310e-02
-1.170692380543209010e-02
-1.167121751291991250e-02
-1.164897076906856732e-02
-1.162687583929680746e-02
-1.159857200797426158e-02
-1.159399819295914291e-02
-1.154472255569144457e-02
-1.153056177449943154e-02
-1.151205849181913266e-02
-1.149398840206924954e-02
-1.145618599529682480e-02
-1.144487372432997918e-02
-1.139921980249627986e-02
-1.138696300199487643e-02
-1.137106640103960342e-02
-1.133793276387118354e-02
-1.130004832814821003e-02
-1.126621171718980574e-02
-1.124105530604541103e-02
-1.120834425134306644e-02
-1.119196885030332433e-02
-1.118263132412808392e-02
-1.113686998118157412e-02
-1.111604430780230302e-02
-1.110249273670499415e-02
-1.108002194787366390e-02
-1.103174481959245945e-02
-1.102235331503931270e-02
-1.097830775778207979e-02
-1.095505029403365249e-02
-1.094567510570440549e-02
-1.090597302331977603e-02
-1.086161825649889501e-02
-1.085020571869840800e-02
-1.081266477247402880e-02
-1.079871012965166743e-02
-1.077427190498378429e-02
-1.073516417480524510e-02
-1.072408817280878779e-02
-1.070401594931286171e-02
-1.066945764613833059e-02
-1.065922021490425808e-02
-1.062093777708003617e-02
-1.059086587518748290e-02
-1.056510642074731665e-02
-1.055206087004464943e-02
-1.053732881837085578e-02
-1.050814844090997013e-02
-1.047943654582741968e-02
-1.043907377518046853e-02
-1.043604779105286595e-02
-1.039071581678402412e-02
-1.038246641220857969e-02
-1.033136232784601094e-02
-1.031340305822342485e-02
-1.029233632569995227e-02
-1.026934318961741921e-02
-1.025722439406759334e-02
-1.023744778802099242e-02
-1.018912257548493239e-02
-1.014915253013581875e-02
-1.012877411831802910e-02
-1.011773596806048170e-02
-1.008951660364806879e-02
-1.006307814931367561e-02
-1.003397983212048206e-02
-1.001067548081421843e-02
-9.993665130273304831e-03
-9.953731520902231455e-03
-9.931579467571005626e-03
-9.923636412210751212e-03
-9.911127472167741148e-03
-9.891369548409550960e-03
-9.862326034969448596e-03
-9.791902165516480627e-03
-9.788287777437287840e-03
-9.772727071764686357e-03
-9.759753413269900424e-03
-9.711140676230689550e-03
-9.693837164197388612e-03
-9.668945977181736540e-03
-9.657012250762958550e-03
-9.632573200012151116e-03
-9.609530268570004585e-03
-9.595440298189872319e-03
-9.584852239499203064e-03
-9.550681564319679628e-03
-9.534196604715494683e-03
-9.503516102016718037e-03
-9.456946886855971401e-03
-9.438768837201100270e-03
-9.423053601941316915e-03
-9.409803583098924618e-03
-9.356104729255854124e-03
-9.325325189327771103e-03
-9.313430203751110747e-03
-9.277475043673405475e-03
-9.234285841204087353e-03
-9.210903269784020964e-03
-9.195330959020253658e-03
-9.179269220777497296e-03
-9.151734211242906758e-03
-9.144916937860347872e-03
-9.131507514507475332e-03
-9.077848215152561906e-03
-9.058555519937616651e-03
-9.039513943522425876e-03
-9.023186115951403741e-03
-8.985454842018208987e-03
-8.962836450919192677e-03
-8.934214502864828988e-03
-8.930939181507946412e-03
-8.885857318288226114e-03
-8.844919966920467003e-03
-8.833616685278572467e-03
-8.807052293301087520e-03
-8.790686176925383011e-03
-8.751651278908034737e-03
-8.700067909563652391e-03
-8.690633714996065518e-03
-8.654067706607398991e-03
-8.650709541139167680e-03
-8.633682830373606842e-03
-8.589433042630795212e-03
-8.580885537931765006e-03
-8.549406708539653010e-03
-8.516795919683933791e-03
-8.502522917645832790e-03
-8.483456852493714839e-03
-8.461424144508261636e-03
-8.402183473217139653e-03
-8.387953915649254411e-03
-8.356758818755943841e-03
-8.339707032700566236e-03
-8.307807245833992438e-03
-8.274975935065292942e-03
-8.260503472933139468e-03
-8.251797053810988603e-03
-8.228532107471375756e-03
-8.188600588812461334e-03
-8.152304914140678926e-03
-8.112064516560185679e-03
-8.092147144676514747e-03
-8.066036252180691646e-03
-8.025183033305821612e-03
-8.018320557431957152e-03
-7.990261806410853263e-03
-7.975929093049644036e-03
-7.907222938411451185e-03
-7.886388582005521286e-03
-7.881047140680802476e-03
-7.864848518867290084e-03
-7.826939979482860910e-03
-7.806849666830900647e-03
-7.806490601111021332e-03
-7.786813160466726780e-03
-7.766826778698832090e-03
-7.744321017226801773e-03
-7.704138447071684492e-03
-7.680021460390734633e-03
-7.642540277634807255e-03
-7.591527058671110328e-03
-7.589605683197303554e-03
-7.562615733677890972e-03
-7.551056406539330412e-03
-7.505097013991657295e-03
-7.497002027793797652e-03
-7.453378781415775922e-03
-7.449337839282005325e-03
-7.421871340627411717e-03
-7.402917448776191733e-03
-7.381431352597001005e-03
-7.353815892117449016e-03
-7.327855151638251741e-03
-7.303523880193008022e-03
-7.267745931300612083e-03
-7.232251163566488783e-03
-7.219113796469417421e-03
-7.188854589341125978e-03
-7.182851119424293884e-03
-7.151932404951544253e-03
-7.125497721227003201e-03
-7.105047414855236720e-03
-7.091227957037732343e-03
-7.043710382941742454e-03
-7.028149634425717718e-03
-7.023898743651474375e-03
-7.011461351842829259e-03
-6.969724949063921260e-03
-6.957673100032618629e-03
-6.914094325430636401e-03
-6.898300772166771067e-03
-6.861217555096416065e-03
-6.859144252046672774e-03
-6.818956365934852881e-03
-6.814816423108854826e-03
-6.774899266148437516e-03
-6.725149792789514303e-03
-6.714815242397836892e-03
-6.704539350645355444e-03
-6.683501149667148145e-03
-6.645407153016952284e-03
-6.644232322480320141e-03
-6.609377677867650513e-03
-6.563170037554272307e-03
-6.556183306533652777e-03
-6.492481874039029988e-03
-6.480080720576292252e-03
-6.462782436584130208e-03
-6.446341023709611928e-03
-6.408798116576658321e-03
-6.359929631849503551e-03
-6.347692692749429266e-03
-6.330652983349505103e-03
-6.306502438644140396e-03
-6.278057494835259655e-03
-6.250239669624013672e-03
-6.203780010336668038e-03
-6.199297844203560670e-03
-6.142367333745679669e-03
-6.135850673331139093e-03
-6.097660632128437674e-03
-6.071169411820537265e-03
-6.067393501530737865e-03
-6.041286379556753960e-03
-6.003595275248990726e-03
-5.964192380287253181e-03
-5.942528308849753804e-03
-5.931797260659427140e-03
-5.915991633196143740e-03
-5.901470907093059326e-03
-5.878176072851543088e-03
-5.857736281330128136e-03
-5.836010973705840765e-03
-5.820700791370037042e-03
-5.782304104787833188e-03
-5.773815220119216107e-03
-5.735581698405767259e-03
-5.711859979967898182e-03
-5.685075775085007832e-03
-5.658559676640056990e-03
-5.639970863271254187e-03
-5.624158542427759588e-03
-5.595910123346287124e-03
-5.572382522912089353e-03
-5.561291447564536972e-03
-5.519373643916025696e-03
-5.508795715608805210e-03
-5.472424549672366689e-03
-5.451741549837352263e-03
-5.414785935532462346e-03
-5.366702859121164071e-03
-5.357513559233445521e-03
-5.330298529838378707e-03
-5.318972391685522494e-03
-5.308008787194617994e-03
-5.261806658847734131e-03
-5.225332060981108251e-03
-5.183314403235023127e-03
-5.160082010736005698e-03
-5.143832316068464028e-03
-5.120640760697015015e-03
-5.079495438178788236e-03
-5.072303023165941616e-03
-5.051214669638870447e-03
-5.033269409894930435e-03
-5.021956605979233101e-03
-4.994979283809125592e-03
-4.979262407947604441e-03
-4.967867784907875617e-03
-4.916051925535042111e-03
-4.899083756130295786e-03
-4.875616447843927892e-03
-4.829797168794225382e-03
-4.798589809214826030e-03
-4.790054283263345258e-03
-4.771043132634239514e-03
-4.715870421579060334e-03
-4.695348787608216723e-03
-4.679404459113023496e-03
-4.648602675733026768e-03
-4.627112285684659154e-03
-4.610293160896034026e-03
-4.590961544819222029e-03
-4.579006058276602342e-03
-4.538571124666879175e-03
-4.503307767004610662e-03
-4.491057590012725864e-03
-4.483672892345663685e-03
-4.416307833799537619e-03
-4.399068485764212610e-03
-4.394138782955664402e-03
-4.325104871820500962e-03
-4.308546827536507973e-03
-4.272900287222325399e-03
-4.251202855028168859e-03
-4.238730821425840123e-03
-4.192916486634196138e-03
-4.190571888192690109e-03
-4.171269492349721775e-03
-4.149587988015651652e-03
-4.106796088962083591e-03
-4.084291001425405243e-03
-4.066512258494275889e-03
-4.055245637854004714e-03
-4.027782109821215206e-03
-3.986965522055102573e-03
-3.984529845803275183e-03
-3.973579818090933191e-03
-3.950098777395882887e-03
-3.930210968554476159e-03
-3.884730572569911056e-03
-3.869904380574995528e-03
-3.849181344379670744e-03
-3.822011427650817694e-03
-3.795265239663364598e-03
-3.762026072812313382e-03
-3.734864455323977372e-03
-3.717114122821690847e-03
-3.710152237165031952e-03
-3.668260264558187433e-03
-3.626100805892401580e-03
-3.613487343731958124e-03
-3.577116697341037321e-03
-3.563947344972728803e-03
-3.540874441039898457e-03
-3.519429159454967593e-03
-3.489023636671750861e-03
-3.433186143154826064e-03
-3.416256729644739920e-03
-3.405630106292190096e-03
-3.388851362308542559e-03
-3.351560188923380368e-03
-3.337639178117302041e-03
-3.301460185639065736e-03
-3.288554794427300809e-03
-3.236110422034615963e-03
-3.202990125788313103e-03
-3.192106896653418291e-03
-3.183189283623599763e-03
-3.152012238518464571e-03
-3.127282171810297218e-03
-3.095687770267974148e-03
-3.086485613236156222e-03
-3.063862205946205064e-03
-3.041144940430312582e-03
-3.014086339025695560e-03
-2.985191454430019542e-03
-2.966331041630354548e-03
-2.947195836631083532e-03
-2.908837611551723379e-03
-2.884911366145853640e-03
-2.858809555522506818e-03
-2.852250286888124986e-03
-2.809278656522529172e-03
-2.800962986461291715e-03
-2.761731860093402657e-03
-2.741222591244429907e-03
-2.701898939216990092e-03
-2.689894264758241338e-03
-2.673695874652437521e-03
-2.640115290436673146e-03
-2.626669586178131954e-03
-2.611714179934970792e-03
-2.577021685612773672e-03
-2.554993448170145287e-03
-2.539685738404212634e-03
-2.494973034463887629e-03
-2.470201698661883549e-03
-2.465716124405215037e-03
-2.433205432061019691e-03
-2.420969879908613231e-03
-2.377677026035668328e-03
-2.358010987380032564e-03
-2.319110232088028578e-03
-2.289457528017513344e-03
-2.264724352251501482e-03
-2.241010625868955497e-03
-2.192736271209250187e-03
-2.168815183856309670e-03
-2.146330719608152693e-03
-2.119718110446283665e-03
-2.078897347833091880e-03
-2.054680604146763567e-03
-2.020277660067515413e-03
-2.004404901519180049e-03
-1.981501877674096690e-03
-1.974173296162923252e-03
-1.961522345551108826e-03
-1.932467019153200072e-03
-1.892801261481086295e-03
-1.885900708151255767e-03
-1.847052027701939769e-03
-1.813413059418511608e-03
-1.801875863924801147e-03
-1.785952682287428317e-03
-1.778214879894102207e-03
-1.744649629714406514e-03
-1.684585095220764162e-03
-1.664647942274194437e-03
-1.647351490010467989e-03
-1.628150624495339205e-03
-1.582779095635755695e-03
-1.556197154566146823e-03
-1.533339789144105847e-03
-1.513443577582068711e-03
-1.488903309013578369e-03
-1.471768969348474787e-03
-1.418667035460535741e-03
-1.395759714585054212e-03
-1.378174707666851573e-03
-1.361897250819144034e-03
-1.336330086856546417e-03
-1.299258193191793476e-03
-1.268818694798251601e-03
-1.267694771278554677e-03
-1.225178816540023474e-03
-1.192304740601946023e-03
-1.171114098636572010e-03
-1.158970481329457680e-03
-1.144793747699296427e-03
-1.121394409506287770e-03
-1.079306802583918090e-03
-1.043187607323387001e-03
-1.028236395989173824e-03
-1.018348822232922890e-03
-9.690816359226583909e-04
-9.326382029060387158e-04
-9.212019463790965812e-04
-9.059184519308871586e-04
-8.829482986991987747e-04
-8.738336667063750784e-04
-8.326189367920677764e-04
-8.001988132023130085e-04
-7.789470366856288130e-04
-7.603939572512763423e-04
-7.559830926933686079e-04
-7.445962830806840405e-04
-6.988641897559821903e-04
-6.650236666640441108e-04
-6.500210513644688604e-04
-6.178619080468295000e-04
-5.587672893605233337e-04
-5.447268644106217916e-04
-5.365304469263365572e-04
-4.933007584716209148e-04
-4.661700553152126059e-04
-4.647960285009411496e-04
-4.178137526000824664e-04
-4.159668845656050440e-04
-3.663583526958558156e-04
-3.483275142772690458e-04
-3.422254069607721938e-04
-3.017692696689056042e-04
-2.772987869870124911e-04
-2.602666948954279746e-04
-2.220057069472480826e-04
-2.072660221911493128e-04
-1.796286190540730132e-04
-1.336648818396901639e-04
-1.024215694018504319e-04
-9.372920217060043413e-05
-7.397956699331520447e-05
-6.745383029529983254e-05
-3.313663444301506722e-05
1.372439876229369915e-05
3.196518445930385255e-05
4.562174499606053146e-05
6.999805839108530492e-05
9.252699567674493863e-05
1.159937508363739767e-04
1.299782722389286604e-04
1.627531473216703439e-04
2.056061120682128873e-04
2.245439062097953631e-04
2.576755324695256810e-04
2.903813951006251060e-04
3.083184020103990619e-04
3.409001607042605464e-04
3.577976704460250623e-04
3.669462334656703462e-04
4.072196626369595229e-04
4.446638175323314179e-04
4.526465018788727868e-04
4.689897595701042476e-04
5.362107567741802860e-04
5.808093597262642405e-04
5.898334493338874829e-04
6.024260906782874514e-04
6.374850387025898790e-04
6.468633215935271075e-04
7.092235983030548141e-04
7.189708810014239226e-04
7.541384623380165131e-04
7.636848153907416226e-04
7.761385675467136203e-04
8.178369217420877746e-04
8.250920273854545073e-04
8.344197326781155333e-04
8.666954351851940963e-04
8.821869326313125370e-04
9.129881384420945878e-04
9.381524500156612767e-04
9.633182170721843463e-04
1.002310489336910582e-03
1.009129005589082251e-03
1.029528221790310116e-03
1.051131271829042202e-03
1.081083409372407544e-03
1.091283855047975315e-03
1.132007366415332950e-03
1.146481398273946350e-03
1.177221495337055224e-03
1.204654078723499389e-03
1.217142152927619403e-03
1.244114447232769205e-03
1.266232780229858967e-03
1.307995193034650061e-03
1.338192623755840582e-03
1.350822060043055384e-03
1.371294875121331636e-03
1.412979890187959775e-03
1.438826682418514746e-03
1.445193806267563996e-03
1.492261017716767224e-03
1.498816948269865446e-03
1.540053937707175358e-03
1.554813957368006427e-03
1.598156779984705178e-03
1.626199518255877496e-03
1.632512129319640959e-03
1.664510806196783932e-03
1.678570397343759346e-03
1.700403022341701043e-03
1.742967575964426974e-03
1.762897877164937288e-03
1.786946398097455369e-03
1.816980253504685283e-03
1.846521149983515464e-03
1.862395319830401075e-03
1.868423820322040463e-03
1.903192382811114136e-03
1.948630470419598915e-03
1.959590733110916361e-03
1.995556451401758746e-03
2.012276708831917116e-03
2.038475785197113588e-03
2.077716935916462671e-03
2.098363347109610810e-03
2.122026859342596161e-03
2.136083035258529161e-03
2.170129444926061080e-03
2.186226857862128004e-03
2.214738494217494136e-03
2.224815163165083653e-03
2.273188262796377312e-03
2.291066064795566071e-03
2.300021021626019735e-03
2.326453418042551125e-03
2.344132324885006557e-03
2.401873907422025223e-03
2.411167405479364145e-03
2.425267301003286580e-03
2.428842081170057288e-03
2.485154345147122523e-03
2.511369167554400317e-03
2.548686339805539269e-03
2.577291054407349069e-03
2.590847974117349573e-03
2.605671052374969321e-03
2.642756509261656728e-03
2.673882931204574209e-03
2.681649868095770106e-03
2.699519039104758544e-03
2.740876736729902508e-03
2.749784688587719739e-03
2.775792840504609504e-03
2.798931549798211460e-03
2.819825466352787746e-03
2.849381117568272614e-03
2.885559890304534303e-03
2.904077801964222161e-03
2.924798448598442402e-03
2.948159405697536872e-03
2.992717091345409308e-03
3.012810734223436704e-03
3.053096980961234053e-03
3.082127599112971517e-03
3.091573113308765386e-03
3.110489846490871457e-03
3.123003680237823598e-03
3.148200294789071929e-03
3.194645554559394363e-03
3.239608582291608752e-03
3.260690280001199426e-03
3.292486955051798780e-03
3.305829937802318153e-03
3.318669528075968156e-03
3.360320786781501035e-03
3.399419858486352197e-03
3.418903302903120167e-03
3.431959419504360120e-03
3.478895566087214508e-03
3.515241124414203444e-03
3.523209433923257805e-03
3.540518653428137430e-03
3.582875790940520666e-03
3.597568478810653225e-03
3.624491402799967510e-03
3.629106155042027826e-03
3.675483924695022164e-03
3.697312529207019693e-03
3.714624689688472703e-03
3.761606116789550924e-03
3.777654217023362904e-03
3.805662236260221043e-03
3.847059292434895639e-03
3.859466187879356802e-03
3.879407276478119559e-03
3.891325094696473919e-03
3.938429489657946370e-03
3.960601987375467203e-03
3.967365774244502319e-03
4.007155760385294752e-03
4.013570494401930144e-03
4.039398495905399677e-03
4.051966456231625990e-03
4.096200405941441414e-03
4.115589516226092481e-03
4.144512275308431803e-03
4.155442753209170892e-03
4.205972949698988383e-03
4.221717306784611434e-03
4.233843091372813117e-03
4.277287111593308655e-03
4.311062583816138716e-03
4.327812509021533582e-03
4.362575156130699128e-03
4.376525658572383293e-03
4.409921909125036343e-03
4.445513435039183392e-03
4.469255716929576572e-03
4.493168451410012310e-03
4.499514410082672278e-03
4.516286164863603236e-03
4.548870850350994477e-03
4.567234843829481861e-03
4.596327178900461163e-03
4.600777180892579032e-03
4.648503428844485974e-03
4.676999621726907197e-03
4.688792380936668280e-03
4.716092662787219059e-03
4.733931594540830012e-03
4.754157744311593436e-03
4.784765961796111355e-03
4.794985969699350203e-03
4.834444438678309197e-03
4.853565774233570274e-03
4.882958252310665159e-03
4.894601586685032313e-03
4.945108061212455386e-03
4.983393372890942974e-03
5.008299381297764974e-03
5.026264270057534400e-03
5.061846897512378707e-03
5.079737364968917035e-03
5.101009568726388999e-03
5.102389245655369887e-03
5.164359300724619128e-03
5.189137799453125144e-03
5.198387758242717371e-03
5.232632290506689099e-03
5.261544323493738684e-03
5.294999938035782616e-03
5.305794151451381779e-03
5.334600784685117336e-03
5.370155968558554260e-03
5.398816640524661814e-03
5.416209113683123633e-03
5.423672311108684863e-03
5.438288379718436705e-03
5.482151156052494922e-03
5.503282555025801326e-03
5.553068416543072150e-03
5.556419123587674758e-03
5.573395736314046278e-03
5.597560465525730500e-03
5.614796369845576063e-03
5.671712366301262520e-03
5.698376549020223170e-03
5.720171563996123698e-03
5.745725165525128464e-03
5.770442806242059852e-03
5.808773094951591442e-03
5.842740033479287831e-03
5.853154823504458371e-03
5.873087664558740428e-03
5.897159895724812806e-03
5.916707780608210232e-03
5.930481669937759381e-03
5.952707305912297020e-03
5.977847265584756986e-03
6.043102725394600139e-03
6.063236769846880314e-03
6.087826690569841936e-03
6.108998660198872166e-03
6.117032931789279093e-03
6.145459660595875562e-03
6.184255973585905952e-03
6.205869454009860231e-03
6.232598725075699786e-03
6.257069550248905987e-03
6.284747246459165826e-03
6.289387398278722952e-03
6.318660278808563291e-03
6.338342382479988935e-03
6.377618079428715170e-03
6.389858854464247617e-03
6.425176267709165057e-03
6.456434077953432382e-03
6.497310113413923283e-03
6.520434639440630953e-03
6.546535549594667547e-03
6.557962136378603368e-03
6.572280640272043506e-03
6.604926630665086673e-03
6.654924275873386197e-03
6.668710820349532664e-03
6.692245840690114189e-03
6.702122690549094930e-03
6.737139501848177225e-03
6.777701821080894806e-03
6.783826279671612003e-03
6.843975523065537470e-03
6.863214734803002592e-03
6.872714575869298681e-03
6.890078276615529962e-03
6.913333501563090344e-03
6.956836740246052919e-03
6.965104227121432512e-03
7.003578985502856291e-03
7.033685362368313765e-03
7.046441042580897651e-03
7.070226770981569153e-03
7.096975568263885759e-03
7.141824529581231040e-03
7.153534802247840663e-03
7.163357907302991823e-03
7.215034939968612004e-03
7.247069092611913010e-03
7.265477858080571227e-03
7.277570896347118623e-03
7.291848960453428674e-03
7.315340294317296266e-03
7.338825182303998496e-03
7.345373904553642586e-03
7.393708049504066349e-03
7.443900136449965732e-03
7.475442582410340986e-03
7.501327602608354184e-03
7.514805504218069476e-03
7.534679259820209474e-03
7.550799685492992630e-03
7.581768657953513735e-03
7.628316003561452785e-03
7.659390061836746089e-03
7.676755424340042655e-03
7.698126121494175411e-03
7.715952461092467907e-03
7.723870879743910400e-03
7.775863215226108682e-03
7.791411719144991643e-03
7.804375850158196126e-03
7.816065602555988256e-03
7.871587236143895439e-03
7.899449882486198060e-03
7.939983042080545061e-03
7.969503396770105663e-03
7.982571912547808957e-03
8.026787597612605740e-03
8.034971994271777884e-03
8.054002963693907002e-03
8.089740422038416146e-03
8.103532720159456471e-03
8.104941593048253790e-03
8.143936715462207765e-03
8.168520059912531828e-03
8.180166287214019061e-03
8.229854851556528406e-03
8.235418881798961532e-03
8.283084223469960872e-03
8.288677988284642861e-03
8.332337981368065360e-03
8.374997470591893922e-03
8.421306284162877187e-03
8.433077547045808586e-03
8.459153493968141202e-03
8.480566385488108594e-03
8.505861425439298351e-03
8.527634645536186220e-03
8.542255862501624275e-03
8.555324433297317732e-03
8.594979239930577997e-03
8.608221268549487437e-03
8.645911008051121449e-03
8.666546999845092802e-03
8.692988402451640173e-03
8.706442055564367344e-03
8.724746667354232876e-03
8.763521286498876517e-03
8.771932330432830049e-03
8.782803049734833056e-03
8.817074803947833050e-03
8.854302056516438757e-03
8.886506518083314710e-03
8.927215630338936059e-03
8.939482258912612167e-03
8.981719360038220579e-03
9.005127420784908576e-03
9.047654061887733246e-03
9.061914129985915167e-03
9.123301901477642861e-03
9.133172748101991978e-03
9.145776508235836655e-03
9.185229777395442774e-03
9.210631503643873508e-03
9.236949807830463488e-03
9.280858544223280493e-03
9.301055634844623832e-03
9.307233071169429550e-03
9.319337140422878640e-03
9.333927255871843354e-03
9.382024857906012816e-03
9.405837492027224744e-03
9.432311540201632205e-03
9.441226229561894279e-03
9.473602417260973407e-03
9.486978268754053811e-03
9.511269507130937217e-03
9.545185776715814363e-03
9.572925085128136669e-03
9.593954528459680553e-03
9.631167680081209603e-03
9.650650050222420173e-03
9.663752436532502266e-03
9.680066666257813868e-03
9.720433815115669951e-03
9.742973087961792622e-03
9.759135066726487562e-03
9.806239198228705600e-03
9.830443077694650533e-03
9.854547226324450460e-03
9.876148407961415909e-03
9.888405039302494703e-03
9.898074828988467910e-03
9.954424219661806017e-03
9.964802087290003385e-03
9.974055365379375093e-03
1.000520249538860984e-02
1.006322036235346440e-02
1.008224512278688145e-02
1.010559084501033711e-02
1.013331469654388250e-02
1.015801471781835330e-02
1.017325240389471697e-02
1.019805355379260758e-02
1.021811428874747074e-02
1.024444824608222726e-02
1.026234521903807151e-02
1.028185921628138599e-02
1.029400860448409505e-02
1.032436793019081422e-02
1.036491894143143355e-02
1.038287447034436095e-02
1.040832070201014314e-02
1.041768348347560380e-02
1.045920482796830475e-02
1.048198376421449751e-02
1.049334607575985734e-02
1.054459812848979050e-02
1.055342311077861472e-02
1.058266226166504342e-02
1.063683313518526408e-02
1.066006114344614231e-02
1.066312658599893881e-02
1.070556038159631296e-02
1.073985710362385104e-02
1.076409132110162092e-02
1.077656438372504022e-02
1.079426538069533370e-02
1.079606487722811758e-02
1.084885191815276873e-02
1.085946248732866382e-02
1.088099365885469849e-02
1.091246215964719601e-02
1.093195948475722545e-02
1.095951376728698801e-02
1.098332424742115565e-02
1.098836793599511363e-02
1.102611421675669945e-02
1.107075204936935897e-02
1.107813409443370034e-02
1.109685112062369639e-02
1.115082657200611171e-02
1.115921736292740940e-02
1.119451996041048725e-02
1.122032617547535915e-02
1.123229771322253878e-02
1.125248506899306777e-02
1.127021781153764168e-02
1.130710926393907467e-02
1.135432592722618317e-02
1.137903613426322069e-02
1.140618657717823448e-02
1.143008287315167015e-02
1.144009957501113117e-02
1.145457126504473289e-02
1.149009690504781966e-02
1.151402849410348983e-02
1.152861157797197000e-02
1.157264443443045687e-02
1.157759353215237486e-02
1.160236595703789675e-02
1.164439286840601717e-02
1.165142607858304924e-02
1.171469992079088307e-02
1.173852035458222698e-02
1.175375274677220583e-02
1.178042119720973391e-02
1.179929077725300202e-02
1.180846373559729656e-02
1.185278768082120848e-02
1.186439770887343093e-02
1.187741102275763350e-02
1.191972088140980102e-02
1.195985897644058493e-02
1.197816284639885431e-02
1.199039515221789198e-02
1.201076211342172462e-02
1.207829131383314492e-02
1.210112903103816029e-02
1.210648249566809165e-02
1.211613819338880349e-02
1.214970384801628001e-02
1.219078577637511263e-02
1.219981679160891952e-02
1.221008584915744821e-02
1.224722836431790807e-02
1.226371335138926044e-02
1.229847408197454195e-02
1.231290444594262956e-02
1.232680559448179336e-02
1.236887887664506191e-02
1.238390587804394372e-02
1.240846343891327530e-02
1.246975450136972308e-02
1.247699727948653470e-02
1.248984364063027153e-02
1.252868083717306735e-02
1.254722088945187108e-02
1.256928242389598882e-02
1.260953858495567070e-02
1.261689863090242891e-02
1.265091314267985378e-02
1.265745473735840898e-02
1.269884996071535266e-02
1.271117764734130962e-02
1.273775080894001821e-02
1.275320883097713631e-02
1.279566248644986581e-02
1.281102662370431355e-02
1.283950806738148875e-02
1.289202018633267555e-02
1.289787592708002695e-02
1.292662834667057670e-02
1.296062716065177201e-02
1.296851206159249648e-02
1.298337666974663795e-02
1.302192156937465040e-02
1.305445075543976152e-02
1.308354136891726194e-02
1.310238559892729082e-02
1.313940089559306745e-02
1.315207390434258716e-02
1.318084934612334669e-02
1.319927932836734152e-02
1.322532049671137910e-02
1.325579605696808327e-02
1.328697411117890637e-02
1.330508049046963404e-02
1.335010309978518217e-02
1.337410395913235517e-02
1.338117994346288420e-02
1.340095891589743182e-02
1.343876308291097610e-02
1.345312615355648278e-02
1.347248097473352502e-02
1.349342425525862366e-02
1.353920843337208524e-02
1.356277865037996966e-02
1.357341364034125863e-02
1.360649505446215324e-02
1.363067674424184306e-02
1.364338658452041164e-02
1.365576559479497742e-02
1.369566595059423797e-02
1.370398875243811210e-02
1.374302381719622046e-02
1.375971280940729846e-02
1.377596639987788141e-02
1.381995400722335621e-02
1.382591643649000446e-02
1.389709714325165768e-02
1.391760223364268967e-02
1.393340290575056928e-02
1.395948860567186589e-02
1.397805270794150179e-02
1.398951257426955808e-02
1.401111646906488817e-02
1.403944934678541534e-02
1.406609920975110395e-02
1.408410947610339026e-02
1.412521674693495433e-02
1.414641085985218760e-02
1.419997140012074777e-02
1.420567956413937294e-02
1.422882773378009169e-02
1.425376413685053301e-02
1.427134918531464125e-02
1.429211621731385495e-02
1.434201388754230422e-02
1.435219948798871492e-02
1.438667718750596958e-02
1.440539222258363505e-02
1.441989441663216187e-02
1.445438553923833469e-02
1.447786318097699088e-02
1.449735040993077595e-02
1.453530924883356112e-02
1.456540332919709080e-02
1.457258996653837402e-02
1.460862827153514010e-02
1.464389787240821805e-02
1.467122501321210803e-02
1.469569751356647469e-02
1.474094878222032001e-02
1.476368483315437796e-02
1.477045385307590442e-02
1.481131110448358212e-02
1.484327871643742469e-02
1.486882597844607634e-02
1.488137690997737295e-02
1.489559799817014030e-02
1.490151801554850941e-02
1.493867388120312389e-02
1.497570939677772550e-02
1.498424196457553981e-02
1.502351346770230966e-02
1.504564782194356409e-02
1.505474777476439874e-02
1.507831991748059819e-02
1.511320521505321590e-02
1.513408989895526080e-02
1.516117280354978281e-02
1.518610464948927374e-02
1.521438329256408206e-02
1.522251753863862467e-02
1.523931381620940995e-02
1.530075198336511288e-02
1.532739091772444828e-02
1.535202944031466288e-02
1.536393556223242252e-02
1.539745565766481583e-02
1.540806230262053989e-02
1.544917049818095300e-02
1.550420669731350509e-02
1.551743149103035346e-02
1.553589560692225646e-02
1.556117014730046266e-02
1.558868100568544524e-02
1.559649543331692589e-02
1.561660200495584849e-02
1.562941712561649599e-02
1.564684606531263622e-02
1.565458105978639880e-02
1.570071683708079702e-02
1.571465696167434478e-02
1.575488733606950076e-02
1.578763820926554207e-02
1.580367569738189149e-02
1.581284396835946904e-02
1.583432254517513904e-02
1.587870644452082924e-02
1.590767685374933071e-02
1.593770193452404005e-02
1.595708453999516996e-02
1.598204762826471725e-02
1.603538989293917805e-02
1.605204517680203224e-02
1.608227617522112185e-02
1.608540645582406947e-02
1.615382810556303950e-02
1.615719781338764705e-02
1.618676575937266771e-02
1.621455123304710311e-02
1.622310413293848175e-02
1.627006133596531345e-02
1.628912283995931354e-02
1.630246196977097606e-02
1.633346500808446899e-02
1.636413337603520590e-02
1.640079515743125826e-02
1.642649563183279371e-02
1.643614195719456106e-02
1.646715039488583221e-02
1.649027100169225823e-02
1.654047887509146886e-02
1.655235986969405548e-02
1.658269295012643196e-02
1.660197803907909053e-02
1.660932583708213395e-02
1.665201586950709745e-02
1.666548127602773821e-02
1.669276710038819500e-02
1.671365215631431811e-02
1.674411970115896597e-02
1.676088886858284610e-02
1.681882528932798770e-02
1.682381697098689344e-02
1.683275163916414519e-02
1.684688130011452456e-02
1.688257642451951313e-02
1.689778939021679971e-02
1.690560942526653232e-02
1.694057730976505916e-02
1.697927161320722522e-02
1.700289279751737714e-02
1.703462773468478186e-02
1.705685854617861041e-02
1.707926552846378287e-02
1.708737866413928552e-02
1.709663452514165183e-02
1.715746535806633721e-02
1.716127906350556342e-02
1.716901164062750729e-02
1.718675973207417496e-02
1.723064664619800013e-02
1.726391180682151916e-02
1.729152127337885148e-02
1.731981993146619603e-02
1.733595035938467754e-02
1.734828968485979672e-02
1.738341485042838030e-02
1.742393538266917563e-02
1.742799941958877996e-02
1.745898362752879018e-02
1.751265766512383193e-02
1.754247058271646287e-02
1.756828045041286535e-02
1.759450019161262757e-02
1.759986804270180505e-02
1.760588757841269336e-02
1.765859656838753011e-02
1.768388026145917280e-02
1.769021763069084097e-02
1.773913325678716513e-02
1.776083173664738668e-02
1.779395760994306741e-02
1.780356031932139871e-02
1.783880825975109330e-02
1.785577165763996277e-02
1.788530924553632939e-02
1.789334269831960311e-02
1.791795250162170339e-02
1.792309791911372852e-02
1.799168828137215348e-02
1.799866235146785343e-02
1.805181873448014063e-02
1.805653800334561243e-02
1.807140973830101416e-02
1.807428160408919293e-02
1.812629306647084437e-02
1.813716554743510789e-02
1.815508872295901188e-02
1.817050117947605070e-02
1.820777421327990364e-02
1.823916847071260783e-02
1.826066474226123448e-02
1.827313905765531876e-02
1.830905751072692267e-02
1.835684187957170588e-02
1.836465411047527585e-02
1.837668646423157304e-02
1.840555941092314463e-02
1.843714418084907436e-02
1.847755754902818959e-02
1.850181768130332305e-02
1.853792882792210106e-02
1.855136011089020265e-02
1.855894782028133516e-02
1.858469179019645035e-02
1.859098806962999895e-02
1.861474842381211081e-02
1.862844841629418546e-02
1.866414149642819931e-02
1.868439440045877031e-02
1.872513354566812671e-02
1.877801434314968487e-02
1.880415441034954949e-02
1.881970366864832434e-02
1.883763886931716369e-02
1.888414554645040377e-02
1.890549408263181297e-02
1.894270581357354599e-02
1.896942225077563604e-02
1.899588037560273612e-02
1.899754098211020592e-02
1.902564800217171337e-02
1.904712274075037737e-02
1.909089466471775021e-02
1.910858279135851934e-02
1.913152678007473684e-02
1.914678575325562404e-02
1.915805876835646737e-02
1.918137265874220176e-02
1.921039921136730166e-02
1.925144163592051871e-02
1.927172721920494824e-02
1.932054604002969578e-02
1.934561512856491916e-02
1.937026403331054691e-02
1.938205076835780583e-02
1.941122484681917504e-02
1.943026810444331565e-02
1.946665098254191095e-02
1.947802685185384686e-02
1.950106928072553591e-02
1.952165952846068864e-02
1.953097365010558750e-02
1.955879752076866707e-02
1.960524112432471266e-02
1.962229258415415512e-02
1.963329459983381708e-02
1.965240000755341665e-02
1.970743819800996333e-02
1.972826748261052865e-02
1.973346956491267568e-02
1.976025282432547492e-02
1.976426615046028568e-02
1.981727291800111646e-02
1.984800025641425547e-02
1.985830098303087432e-02
1.986465091738154332e-02
1.990301848696612863e-02
1.992838769823040979e-02
1.996113817984479510e-02
1.997471724903604473e-02
1.998968238851106527e-02
2.004630642103855109e-02
2.005122985679952397e-02
2.007250632445528593e-02
2.012920884408986311e-02
2.014578490518903475e-02
2.015071089695530393e-02
2.017748437769528724e-02
2.021705053354605486e-02
2.024917419872201974e-02
2.027623914752474388e-02
2.029324222441741821e-02
2.032246707194207413e-02
2.034412091735793293e-02
2.034930354662906060e-02
2.037348196290600377e-02
2.040554873365396649e-02
2.046241086358718819e-02
2.046625960099751618e-02
2.049974939609644498e-02
2.050789036596567527e-02
2.054362347107013820e-02
2.056837727255600434e-02
2.058106578812807230e-02
2.064195611653768525e-02
2.066457647963793054e-02
2.067233543418595110e-02
2.068619178168601414e-02
2.071068784367613436e-02
2.073547342835696528e-02
2.078050558146454785e-02
2.079608645587066595e-02
2.083521964322687658e-02
2.086965470882362617e-02
2.088862672319119484e-02
2.089657075295076050e-02
2.091983793618801268e-02
2.095070254906572504e-02
2.097593616428955476e-02
2.099890274523436018e-02
2.103572999235903129e-02
2.106843895083448936e-02
2.110697652736720498e-02
2.111702190860359485e-02
2.114383519875662198e-02
2.114727823872802892e-02
2.118295502223876969e-02
2.123236572616366002e-02
2.123608248754610406e-02
2.126753301547118502e-02
2.130977718877818949e-02
2.131786405309432642e-02
2.133803238378034761e-02
2.138756203575303827e-02
2.142329482594967915e-02
2.144341477506345184e-02
2.145738392474494383e-02
2.147544045978289073e-02
2.149460931659979979e-02
2.152480180127869236e-02
2.153569312418218695e-02
2.159194347885667886e-02
2.161157347127157236e-02
2.161977872406850576e-02
2.163777454030679781e-02
2.165238126431223709e-02
2.167623014125424907e-02
2.169238844742171768e-02
2.174997480056733989e-02
2.178355822665106745e-02
2.180235955492604294e-02
2.182914480893111131e-02
2.184167984887963598e-02
2.187627260592284184e-02
2.189542487662005099e-02
2.192925906436665739e-02
2.193850835016403211e-02
2.198775546423176186e-02
2.199672615165393363e-02
2.200258996046089432e-02
2.204017018021403596e-02
2.206882178921149018e-02
2.208630605243250278e-02
2.213487720107237822e-02
2.215591883032280718e-02
2.216638097819983999e-02
2.219115391086140532e-02
2.220990005393586042e-02
2.222630111236151285e-02
2.227712081749938511e-02
2.229197983260428062e-02
2.232162439844725954e-02
2.234251356922273279e-02
2.235012316698137269e-02
2.238446483874806381e-02
2.240460095989238454e-02
2.243887927070681299e-02
2.246743583138094413e-02
2.249559194553352182e-02
2.251237881619122527e-02
2.252397610217771184e-02
2.256695850218426447e-02
2.259741435895906703e-02
2.262199795889580090e-02
2.263466825102439239e-02
2.266650534919822935e-02
2.268120256987754546e-02
2.269606437871574123e-02
2.271920048022335603e-02
2.273121463641136764e-02
2.278841740868697840e-02
2.280489380084238515e-02
2.285582869436281195e-02
2.288151968639989819e-02
2.288862053101853311e-02
2.290319072617863494e-02
2.291319692493087867e-02
2.292958939626632553e-02
2.297037919301625486e-02
2.299181906945862996e-02
2.302308875160746782e-02
2.305323884457738393e-02
2.309948997479654986e-02
2.310774136597792960e-02
2.311538843179061775e-02
2.318500968658909756e-02
2.319599931780957913e-02
2.322805049352200113e-02
2.323726846979073946e-02
2.324505436708318440e-02
2.325564713749433965e-02
2.330215003827407205e-02
2.331030020423263682e-02
2.336560832843015412e-02
2.339173329876359508e-02
2.341222119487018638e-02
2.342261062304734631e-02
2.343742288798700280e-02
2.349024344173278323e-02
2.349769501215070999e-02
2.351964825951136095e-02
2.353884774836445537e-02
2.355095582674776589e-02
2.357319030576693342e-02
2.361670208775085156e-02
2.363355856099202956e-02
2.366489555611234197e-02
2.369808912435716897e-02
2.371951841374225767e-02
2.375881438671101353e-02
2.379478133325957367e-02
2.381788537965595642e-02
2.385091702926239732e-02
2.386666856604602316e-02
2.388672420875187496e-02
2.389160436172071966e-02
2.393261048064554419e-02
2.393661722890694232e-02
2.395040627237660091e-02
2.398300428144939378e-02
2.399472184550127674e-02
2.402654685802479984e-02
2.403899389740798975e-02
2.409130677116289032e-02
2.411682513233687208e-02
2.414514631062447680e-02
2.418242009852916707e-02
2.418531662823208972e-02
2.421252514476396334e-02
2.424011785664093033e-02
2.426059147786646664e-02
2.432319271421140572e-02
2.432844043414145174e-02
2.434159615172853952e-02
2.434440542989085854e-02
2.441629872117007105e-02
2.442727181623588484e-02
2.445219447019819636e-02
2.450424232716086337e-02
2.451700545095797379e-02
2.453544104626781408e-02
2.456675595403429169e-02
2.458049017879221365e-02
2.462039276302585566e-02
2.464775625917497992e-02
2.465741905255630639e-02
2.467586071368815803e-02
2.470983162430828717e-02
2.472764313029901517e-02
2.473323323541809504e-02
2.475214932862318529e-02
2.479157628597022933e-02
2.482973258925025295e-02
2.483833566649124025e-02
2.485323409501977165e-02
2.487820225865372548e-02
2.489691915394454114e-02
2.493900083414019031e-02
2.497544249500932567e-02
2.497719729781361364e-02
2.503657341020842919e-02
2.504277778748159600e-02
2.506145271000731478e-02
2.508565259388262358e-02
2.511986418899625484e-02
2.515751663452814313e-02
2.517414464191797263e-02
2.522152085968165647e-02
2.523168408227455251e-02
2.525534827422909467e-02
2.530930062951886050e-02
2.531456072430088300e-02
2.533239721914531950e-02
2.535070775442443969e-02
2.536896846936692596e-02
2.541181296522060373e-02
2.543683506703475761e-02
2.546728964183675448e-02
2.546997381249549441e-02
2.551230525663650273e-02
2.552603966613203879e-02
2.554807837989847563e-02
2.557962412683656428e-02
2.561051323784913070e-02
2.562459059326666067e-02
2.565331382842356289e-02
2.566031051933820306e-02
2.572165768287248966e-02
2.574032506124596109e-02
2.575492939415530147e-02
2.579141970462733857e-02
2.580872167791697924e-02
2.583193126676547324e-02
2.588560759947877710e-02
2.590822151921073901e-02
2.592239787035305332e-02
2.595364458169663324e-02
2.597239466309153588e-02
2.601513225577062327e-02
2.603166991253214047e-02
2.604190431923414373e-02
2.607837190618045309e-02
2.608827155452969615e-02
2.612321567554548585e-02
2.616561597239025483e-02
2.617894919636476470e-02
2.619782997436248539e-02
2.621338908353626485e-02
2.624170488906868437e-02
2.625569084291540234e-02
2.626585475212650511e-02
2.627915139057679372e-02
2.630174706437499177e-02
2.633097543755641423e-02
2.635751202837133267e-02
2.638402098735564971e-02
2.641248865335843465e-02
2.643111833041117409e-02
2.648682245779565569e-02
2.652679713988809196e-02
2.654491763958871653e-02
2.658180486811712040e-02
2.659744844839295741e-02
2.661444008390484450e-02
2.662743834935160647e-02
2.666234121043514760e-02
2.667769426101079810e-02
2.670978321407435629e-02
2.673805254074745896e-02
2.676473984282196072e-02
2.679691672531347990e-02
2.684453889800569870e-02
2.686449837546761588e-02
2.688314950520626079e-02
2.692175712689859335e-02
2.693964221966255179e-02
2.697860266824220199e-02
2.699070935627106982e-02
2.699587159624428079e-02
2.701107384296774772e-02
2.703429216845487648e-02
2.704564817571813995e-02
2.707326412456850795e-02
2.708193696443078613e-02
2.713018881241774372e-02
2.713156636150820811e-02
2.715370084918750093e-02
2.719258259856527360e-02
2.722248054598991329e-02
2.723867894223880315e-02
2.727148643923088533e-02
2.730809758011343291e-02
2.733653988471990148e-02
2.734027630825008881e-02
2.736592633050627388e-02
2.737850987199891284e-02
2.739467976851062136e-02
2.741701341739916087e-02
2.745857592916084444e-02
2.750760041991373583e-02
2.751305225033223723e-02
2.752996152542269703e-02
2.757157760926559620e-02
2.758490152988096744e-02
2.762965282567131364e-02
2.766043766675091442e-02
2.767119423655484134e-02
2.770009688435515205e-02
2.772217921808944885e-02
2.774403343775955211e-02
2.777477608597728187e-02
2.778063731307062190e-02
2.780737694757512424e-02
2.784803492508530764e-02
2.787986741260428669e-02
2.791927636971747173e-02
2.794603308644033612e-02
2.795249126765320113e-02
2.797236873385583467e-02
2.798568953054192399e-02
2.802628352535735390e-02
2.806003398366946344e-02
2.807606718071647967e-02
2.808430738284456440e-02
2.811195913036068639e-02
2.814724679648439309e-02
2.816548757994080665e-02
2.821923817966515147e-02
2.827157968413734901e-02
2.827843992741480017e-02
2.828570811700004128e-02
2.831086673093780037e-02
2.833860663836718086e-02
2.834882825955981067e-02
2.838212389335637020e-02
2.841813228978024020e-02
2.842801364457281377e-02
2.845539826332010858e-02
2.846675619906396948e-02
2.850575189707621471e-02
2.852048077331514886e-02
2.854325126480866670e-02
2.857855638846806823e-02
2.859946490828052523e-02
2.862448112484955454e-02
2.867143108507230753e-02
2.868943454210398647e-02
2.871083788728473474e-02
2.875253610222039402e-02
2.877267027968161139e-02
2.879256695845222591e-02
2.881500501519912438e-02
2.883418980094598627e-02
2.888261802895397690e-02
2.890992226566568846e-02
2.891532991682138620e-02
2.895267422915354105e-02
2.896423477552939607e-02
2.900705538305564657e-02
2.901701547085028254e-02
2.903702457502976841e-02
2.906511221819335633e-02
2.908721665465979767e-02
2.911262117272217509e-02
2.915484546399194077e-02
2.917292793558579067e-02
2.919813924886305312e-02
2.923125483800492752e-02
2.925946151212072133e-02
2.927566048904528540e-02
2.929378728835002610e-02
2.931798381125627628e-02
2.934606599354550038e-02
2.935137621008848674e-02
2.939314411717075526e-02
2.942531138242893141e-02
2.943001435860803650e-02
2.946628198710221636e-02
2.947851115654026577e-02
2.950723955537204457e-02
2.952735176823606533e-02
2.955730940387024663e-02
2.959319664203785560e-02
2.961708890720421428e-02
2.967121419034601804e-02
2.967756248256325780e-02
2.969740512557678125e-02
2.971479628051232336e-02
2.975302354332459709e-02
2.976494502851728674e-02
2.979274212308163916e-02
2.982606584944447192e-02
2.983286203030161010e-02
2.987903027935173705e-02
2.991555012235841415e-02
2.993314321434448200e-02
2.998788261043400238e-02
3.001116975701012546e-02
3.001889858207812400e-02
3.003135044374688478e-02
3.004967139231301543e-02
3.006778066301912800e-02
3.008465359103523751e-02
3.009965472578080004e-02
3.013100470182189516e-02
3.016626290057439208e-02
3.017617140743650284e-02
3.021473881783109938e-02
3.024571870647169147e-02
3.026712544039095176e-02
3.028303791747233298e-02
3.030666201979381746e-02
3.032958581440886592e-02
3.035742673629260313e-02
3.037824179907805400e-02
3.040192506656952398e-02
3.042777651656919380e-02
3.046104054730586208e-02
3.048726415298291803e-02
3.049457755491341571e-02
3.053398518769517844e-02
3.056557342273130695e-02
3.060972940066891690e-02
3.061657859153649186e-02
3.062652790539183156e-02
3.065686321633104283e-02
3.069111908502092367e-02
3.074050537166744812e-02
3.075823504810487607e-02
3.079985715853922335e-02
3.080464297110291350e-02
3.083132039140734637e-02
3.085825093063915281e-02
3.088918761123438106e-02
3.089728226627191932e-02
3.093780547115831947e-02
3.095764470653772360e-02
3.097899424397454471e-02
3.099694562541666087e-02
3.100891953629086872e-02
3.105810310711443201e-02
3.107061090564106065e-02
3.111806196590849449e-02
3.113650307025866981e-02
3.114397653041101055e-02
3.116049270419640749e-02
3.116877982649068901e-02
3.119713863471745841e-02
3.122797888692946389e-02
3.124416199054108612e-02
3.126438282619059539e-02
3.131087990933989484e-02
3.132765857034003343e-02
3.136524466555146162e-02
3.138819514191310001e-02
3.140175760031765906e-02
3.141837966179472641e-02
3.145675543663267737e-02
3.147720725386643492e-02
3.149042361800663548e-02
3.153865122907634211e-02
3.155899552272528608e-02
3.157302911551923552e-02
3.160841531128766313e-02
3.161288486841340450e-02
3.164915889213798517e-02
3.170013983957659098e-02
3.171297383728433061e-02
3.172668117841737079e-02
3.176259294867456173e-02
3.179355844688475097e-02
3.181051698406711647e-02
3.184257614732977082e-02
3.185091270489531778e-02
3.188830032704037531e-02
3.193864869371365600e-02
3.195021786854501666e-02
3.195357020571187867e-02
3.198897566847103136e-02
3.202563027515553662e-02
3.204706923320110867e-02
3.206918105577472033e-02
3.208278918024276560e-02
3.211677220554048917e-02
3.213695055181725602e-02
3.219176393154532523e-02
3.219628719190853472e-02
3.222332906774277861e-02
3.223416567820086565e-02
3.225956396009282967e-02
3.227063585450445915e-02
3.232240492952342947e-02
3.234151839660254213e-02
3.234687980822781306e-02
3.237290764043737612e-02
3.238586224142775416e-02
3.241232580777098082e-02
3.243334318107721215e-02
3.246734695815767235e-02
3.249997255721226441e-02
3.255896325094709276e-02
3.257018663663424629e-02
3.260072119312423800e-02
3.260812640428428777e-02
3.262646244596228984e-02
3.266104477752884705e-02
3.268958212169997823e-02
3.271732521969400453e-02
3.273864898302653037e-02
3.278525495778217280e-02
3.279989701284413695e-02
3.282123478788351312e-02
3.285123868177153295e-02
3.285921630760979539e-02
3.287308310270498080e-02
3.292715773307763882e-02
3.293311287255951125e-02
3.297696529414889666e-02
3.300025842814535704e-02
3.302409978952186576e-02
3.302499404414610540e-02
3.306545303990959805e-02
3.308194595109953395e-02
3.309319457088788496e-02
3.313993547282528818e-02
3.316674487864507137e-02
3.318532578103156050e-02
3.322143977592334485e-02
3.324698566378925246e-02
3.327025261552579716e-02
3.329693664691385502e-02
3.331464443516407581e-02
3.332466814703444191e-02
3.335926056879756629e-02
3.338160486294788898e-02
3.339055212569758124e-02
3.343202825526392363e-02
3.345637690596370284e-02
3.346588207068273979e-02
3.350574291997393539e-02
3.352202465134063170e-02
3.357071095316493947e-02
3.358589118614968561e-02
3.358909930083103790e-02
3.360914049947794080e-02
3.365789689176490462e-02
3.368078440453764477e-02
3.369230398740730159e-02
3.372963610108914434e-02
3.374041437473362937e-02
3.376291414775822730e-02
3.379006688504165856e-02
3.383507816517139499e-02
3.386558870887218520e-02
3.389235545049668064e-02
3.390233088139871231e-02
3.391042095018043101e-02
3.395629091135210498e-02
3.398483390770118406e-02
3.401477696082083613e-02
3.402456691425620461e-02
3.404542674839111660e-02
3.407435364016386803e-02
3.410162682769674047e-02
3.412049147836526686e-02
3.415429783719353685e-02
3.418988963425728667e-02
3.421282958916554984e-02
3.425526832537439947e-02
3.425843096734154658e-02
3.429807757097141918e-02
3.433955278456746196e-02
3.435322303185700532e-02
3.436093066459172674e-02
3.437804334732275091e-02
3.440435084137549726e-02
3.445432511239221451e-02
3.448370288512953019e-02
3.450548276735682096e-02
3.452704279450863334e-02
3.455673551268906296e-02
3.456610105745944184e-02
3.457433595266051762e-02
3.459869637371643103e-02
3.462113498349883578e-02
3.465120325787501843e-02
3.467359064979114169e-02
3.470035197488480216e-02
3.474860992785860914e-02
3.476124371413857883e-02
3.479539703564699105e-02
3.481999626777548817e-02
3.483421289269855725e-02
3.486259378658834729e-02
3.488738419440340355e-02
3.494517724144780013e-02
3.495712814292628590e-02
3.497944864073804228e-02
3.500907916925211083e-02
3.502891159253840314e-02
3.503815459883558026e-02
3.507020123171222803e-02
3.507890298545440766e-02
3.510144287593969237e-02
3.514048673139719137e-02
3.515057167943885785e-02
3.518560084778621366e-02
3.523435873863284273e-02
3.524683857222415950e-02
3.526650759869642826e-02
3.528493628393308823e-02
3.529811341176214423e-02
3.531659134601211614e-02
3.531955076675180605e-02
3.539914438673069652e-02
3.540370736015224784e-02
3.542684082631636366e-02
3.543817318264480543e-02
3.547008382924105030e-02
3.549589540459269221e-02
3.552883696126085677e-02
3.553827151893629299e-02
3.556152996386890974e-02
3.557904031003067402e-02
3.561778817715671730e-02
3.565286610426138258e-02
3.566004493274421705e-02
3.569713296098703248e-02
3.570646869052990224e-02
3.574951653347696601e-02
3.578851749295047791e-02
3.580456496435935332e-02
3.581818583459478456e-02
3.586431681624280277e-02
3.587969870527585314e-02
3.591726598135963622e-02
3.592455555137996637e-02
3.593088033675956305e-02
3.595984317613565295e-02
3.598317259457856077e-02
3.602000110511716091e-02
3.604763870935440151e-02
3.607299381250061998e-02
3.609792285503088394e-02
3.611398667367382576e-02
3.614935046077072389e-02
3.616846507335030880e-02
3.618068104846600130e-02
3.622493215861216642e-02
3.626191920281179870e-02
3.630784845349366297e-02
3.633572165008358557e-02
3.634424746081882374e-02
3.634714925728160795e-02
3.635570118947839546e-02
3.637459284398369963e-02
3.642683320623996135e-02
3.643373484744788504e-02
3.647196621110759818e-02
3.647961529761756250e-02
3.652654133159793926e-02
3.655361989037564374e-02
3.658422983662984462e-02
3.661306056398283548e-02
3.662873301237595802e-02
3.664321848767659873e-02
3.667017550860335318e-02
3.668577696137015343e-02
3.672879295685199663e-02
3.673100131879125652e-02
3.676912975634699654e-02
3.677954308883368828e-02
3.682650041759810700e-02
3.685614604896875202e-02
3.686496813413964180e-02
3.689501147295715100e-02
3.690948754102135743e-02
3.693380954697389473e-02
3.695437314544147700e-02
3.696288960113169875e-02
3.700801002940840023e-02
3.705057206829265315e-02
3.708198330216916361e-02
3.711469550474039147e-02
3.714886466016759092e-02
3.715097853803628336e-02
3.720215371181445629e-02
3.720859137881415979e-02
3.724056160825461870e-02
3.724885223996471373e-02
3.726426039997171591e-02
3.729750460948272339e-02
3.734493064997873590e-02
3.734713299610142867e-02
3.737995862943710446e-02
3.739228868442240339e-02
3.741146653780907938e-02
3.745961783867796102e-02
3.746998205437795937e-02
3.749116276184488727e-02
3.752624054545455889e-02
3.754694727964341672e-02
3.757356048562099371e-02
3.759717614325969182e-02
3.763906385944043587e-02
3.765741633246028064e-02
3.765875615484981509e-02
3.770323927196012059e-02
3.771610535903924255e-02
3.774677006516341526e-02
3.779644057126746448e-02
3.780259988410233918e-02
3.781039180347284256e-02
3.784209481954686760e-02
3.787772519453630471e-02
3.792287747708383838e-02
3.792372624261525216e-02
3.795041425328465889e-02
3.796507289557393694e-02
3.798754182768032672e-02
3.802197594973361072e-02
3.804983008494705610e-02
3.809059810543841129e-02
3.810757471028675125e-02
3.813501841102739931e-02
3.814498127813886752e-02
3.817698330364366344e-02
3.818680435567445297e-02
3.820939549329133156e-02
3.822597723269105519e-02
3.825942777201046807e-02
3.827527918514761485e-02
3.829907919994346432e-02
3.834279083421848755e-02
3.835508300536982773e-02
3.836864185255339788e-02
3.840723204871382412e-02
3.841456179590274633e-02
3.845288833827448238e-02
3.846728527095027994e-02
3.851857378186068770e-02
3.853469467311826380e-02
3.856294581916674957e-02
3.857926858302118678e-02
3.861455863998902727e-02
3.863635750213523234e-02
3.865002306347575800e-02
3.868586054729955537e-02
3.873064670399639642e-02
3.874497274450544593e-02
3.876347441386751580e-02
3.879865372120816502e-02
3.883464030936611966e-02
3.886811620997798755e-02
3.888411269342123555e-02
3.890207572430698368e-02
3.893238659279524283e-02
3.894448265752348259e-02
3.898650010791587794e-02
3.901057871526869558e-02
3.902133013052871968e-02
3.903852445515293423e-02
3.905743937456085391e-02
3.907084756580075924e-02
3.908606427585054055e-02
3.912818918224486575e-02
3.918105002633837097e-02
3.920130793829584848e-02
3.921123191630426774e-02
3.924340373441037588e-02
3.929890388459694739e-02
3.931585918452812356e-02
3.932993873326623424e-02
3.933980014681603965e-02
3.937321987444103444e-02
3.940165535100226268e-02
3.943923487518541382e-02
3.946553403559965867e-02
3.947827931196684625e-02
3.951006251028454930e-02
3.952673710519516437e-02
3.955138572112831818e-02
3.956209459078163793e-02
3.956939511606977211e-02
3.959134091881783002e-02
3.963569189355603539e-02
3.965353933622994820e-02
3.967771489601623625e-02
3.970525844992761622e-02
3.973540364191524565e-02
3.975482560768645035e-02
3.977032582176753817e-02
3.979665362115303306e-02
3.982121425722867647e-02
3.987126484949915506e-02
3.988510221973257108e-02
3.989806573106197130e-02
3.994447084797386749e-02
3.996792097372470209e-02
3.999657473738482683e-02
4.000928583338447808e-02
4.004634367495418790e-02
4.007029941612089141e-02
4.007343841406962870e-02
4.012105691610656777e-02
4.016529320005562953e-02
4.017604883934516868e-02
4.021169259161172516e-02
4.022102891660317425e-02
4.024673974502673834e-02
4.028318015547399655e-02
4.029197749580654131e-02
4.031444066268841109e-02
4.033983367673449338e-02
4.036707841232212157e-02
4.037211270797946838e-02
4.040208021549923645e-02
4.043737335604458139e-02
4.046390453277443067e-02
4.047921113803676363e-02
4.051024009743908749e-02
4.052856123718973080e-02
4.054461100504042070e-02
4.057910099053546604e-02
4.061515206953469903e-02
4.064610686549080532e-02
4.068182594917829631e-02
4.069676146578687925e-02
4.073597033215065055e-02
4.075424236798635969e-02
4.078258160149311751e-02
4.079607522191691649e-02
4.082685965944160555e-02
4.084835642061196426e-02
4.086267589896247499e-02
4.087841679074433188e-02
4.091008087018016548e-02
4.092172853152614698e-02
4.095966392923877653e-02
4.099211288746656967e-02
4.102070103365340614e-02
4.103694117340678238e-02
4.104354206118082660e-02
4.108370119296850254e-02
4.111368366048223644e-02
4.112331582776845851e-02
4.114444176861548064e-02
4.117832049381481285e-02
4.120516365301885031e-02
4.123238360281550330e-02
4.124449988398470879e-02
4.127813996092116744e-02
4.131845008213758108e-02
4.133908357097160202e-02
4.136503317301037930e-02
4.138375226062740442e-02
4.139631212393007909e-02
4.142836664765126020e-02
4.144049852259118483e-02
4.146917455463239310e-02
4.148893961174920930e-02
4.152609426836412210e-02
4.153202715169962422e-02
4.158974221524169845e-02
4.160994623022035155e-02
4.162099539403357751e-02
4.164868916978053948e-02
4.167577332547178770e-02
4.168180985379194015e-02
4.170685534819190687e-02
4.175335969360077781e-02
4.176579839381755477e-02
4.177776418764028721e-02
4.182579193066265910e-02
4.184489361166371379e-02
4.186768583247418851e-02
4.187956718050239724e-02
4.189612253460056612e-02
4.191578430616349493e-02
4.196379931854538059e-02
4.198432197685303402e-02
4.200512775369685814e-02
4.204626310592157745e-02
4.207438535481100583e-02
4.209673607293817899e-02
4.211837808386303950e-02
4.216329541839652917e-02
4.217393441646583030e-02
4.220849274821975028e-02
4.221679516345938632e-02
4.226249858070968424e-02
4.228613336556025226e-02
4.231512317084551444e-02
4.232791543667674405e-02
4.235767216603852914e-02
4.236178189737127564e-02
4.237815264257660530e-02
4.239852094511536995e-02
4.243278851293480480e-02
4.245319290329313544e-02
4.248234339129941528e-02
4.248990663287566250e-02
4.253031555954628340e-02
4.256043743251941569e-02
4.258289599756315269e-02
4.259854168638327332e-02
4.264349707590031624e-02
4.268999032362669199e-02
4.269107157513035711e-02
4.270806977557967121e-02
4.274416166361699743e-02
4.275708780177411850e-02
4.279924036982168944e-02
4.281415673764116248e-02
4.285507020577211668e-02
4.287773165206104631e-02
4.290276519568558822e-02
4.292791133434709083e-02
4.294064619801668536e-02
4.295562800045277241e-02
4.297618270269010221e-02
4.299571132683832619e-02
4.302323797000429106e-02
4.304310835623065268e-02
4.309127923655514669e-02
4.312562568053385226e-02
4.315572123745814448e-02
4.317100962034059464e-02
4.323034676828613199e-02
4.324849664763202872e-02
4.326688290629687739e-02
4.328031568670198670e-02
4.328907414792321218e-02
4.329946504028814314e-02
4.331385678083127244e-02
4.335753935479369492e-02
4.338595137279555036e-02
4.341152124746650021e-02
4.342600687662467873e-02
4.347266258443027720e-02
4.350880095817083459e-02
4.351835622213590105e-02
4.354157473272890488e-02
4.356152054654310879e-02
4.359704318401602663e-02
4.361783394572393835e-02
4.363468989224206229e-02
4.364756519763257625e-02
4.368429595355527439e-02
4.369875998850414334e-02
4.373237315402456193e-02
4.375953659762527037e-02
4.380436873818055465e-02
4.382150488016078871e-02
4.385052593680688338e-02
4.386399594011963776e-02
4.390554744594588055e-02
4.391986781469475742e-02
4.395221899569295987e-02
4.397156571003218994e-02
4.398313271674064717e-02
4.400039423522839055e-02
4.403785365608031688e-02
4.404119839234266198e-02
4.407719483310817976e-02
4.411342025816195056e-02
4.412599139078471344e-02
4.418501583043854541e-02
4.420161512282644312e-02
4.420939487927327827e-02
4.425447708765223309e-02
4.426965951603140104e-02
4.428606669165496834e-02
4.430934486139842532e-02
4.432073267000891104e-02
4.436455627611685104e-02
4.439790828119694055e-02
4.441605538036746958e-02
4.443204856292937155e-02
4.446144960011044756e-02
4.451526554375745404e-02
4.453958088367188095e-02
4.455181858215134794e-02
4.457633647989250880e-02
4.460347042447920796e-02
4.461591884933568952e-02
4.464709761114310504e-02
4.469219938104840306e-02
4.472874677008470412e-02
4.473607996527811936e-02
4.475952103665242765e-02
4.478721156307241547e-02
4.482312717971609350e-02
4.484235635459382641e-02
4.486888439858949251e-02
4.489334601275463132e-02
4.493555338248872433e-02
4.494805809153185061e-02
4.496752703739553825e-02
4.497950079668849854e-02
4.500651546218259469e-02
4.504201470734736645e-02
4.506772859500701722e-02
4.506841263863431424e-02
4.509240662937857858e-02
4.511706390530617616e-02
4.517461326538985134e-02
4.519250502659655222e-02
4.520411544150271244e-02
4.524647830117117797e-02
4.526320439356357195e-02
4.529054649886832262e-02
4.531291234032358561e-02
4.534706040923408565e-02
4.536887430369546115e-02
4.538290638501807361e-02
4.538634294676674452e-02
4.546402713901459558e-02
4.548405660923943161e-02
4.551494883222206855e-02
4.553645443541809446e-02
4.556062631485230385e-02
4.556700517506290238e-02
4.560997968071667241e-02
4.562371552919936013e-02
4.562658842832201245e-02
4.567611026924234263e-02
4.568909164159096203e-02
4.572018244558073707e-02
4.573689092703731029e-02
4.577133296900620651e-02
4.579652529725619647e-02
4.582232831025645492e-02
4.584654434031365522e-02
4.589403426443477985e-02
4.590274558556500795e-02
4.590922195715746446e-02
4.595041450615039436e-02
4.597969673121304890e-02
4.601283123595062419e-02
4.603528472069079447e-02
4.604312625031897754e-02
4.608282779879624425e-02
4.611149972039479961e-02
4.613358013334950547e-02
4.615572743817814017e-02
4.616570887654775079e-02
4.617944703410242768e-02
4.623160144695315221e-02
4.623771986299096692e-02
4.628899048505802361e-02
4.630609491242676512e-02
4.631590084712200461e-02
4.635780851841936334e-02
4.638092633280299637e-02
4.641271782026851200e-02
4.644940512340739458e-02
4.647289916951086175e-02
4.648005784422842845e-02
4.651913838491383846e-02
4.654167261219926965e-02
4.655073556270133972e-02
4.656975562644660727e-02
4.659556073977660917e-02
4.661637957708231195e-02
4.664470320874569698e-02
4.666455583711615063e-02
4.667362926965629155e-02
4.669827708463253346e-02
4.676240974509310311e-02
4.676581601942986222e-02
4.677779662229758495e-02
4.682073835149719310e-02
4.684141537743108374e-02
4.687162490706614504e-02
4.690142906374283882e-02
4.691895957116815064e-02
4.692382625193253221e-02
4.694137702431028236e-02
4.697060930672403156e-02
4.698089482615813717e-02
4.700761323609226050e-02
4.703137055568923364e-02
4.706499774673822412e-02
4.708369900472614278e-02
4.712263580905567961e-02
4.713147313397259008e-02
4.715707362185411755e-02
4.718546414368995912e-02
4.721407601220362071e-02
4.722851921093124128e-02
4.725047906762297467e-02
4.728357116550307992e-02
4.730209204290469760e-02
4.734770010946504071e-02
4.737360981274058025e-02
4.741497147559042835e-02
4.743358386180229758e-02
4.746137422279461671e-02
4.748266646116017231e-02
4.750793686545357053e-02
4.753255791057353630e-02
4.754687577171490265e-02
4.757458957923355047e-02
4.760547004945003824e-02
4.761489051138700912e-02
4.763809293012277735e-02
4.765084986496653796e-02
4.770287955015034553e-02
4.772822526609560301e-02
4.774580408747969296e-02
4.776833318942913520e-02
4.778419447165271894e-02
4.780219129277585299e-02
4.782611576000450615e-02
4.784692403500001578e-02
4.786821165070836992e-02
4.793074661833562899e-02
4.794005305027360109e-02
4.796440189114647978e-02
4.801374535975028168e-02
4.802831091067583102e-02
4.803950163540704477e-02
4.806246754187071257e-02
4.809481481565702765e-02
4.810160036328536837e-02
4.813743280591470386e-02
4.815761087873920987e-02
4.819689839441226864e-02
4.820611597626267564e-02
4.822770089162126128e-02
4.824988554595871504e-02
4.832568190983815848e-02
4.833627421909014732e-02
4.835592353019241285e-02
4.839366978007708653e-02
4.839702329750078524e-02
4.840481126732315564e-02
4.842216698480206194e-02
4.845752620624077522e-02
4.847896902124648744e-02
4.850790325953840965e-02
4.851709028959072523e-02
4.853596804487902983e-02
4.854723678961631039e-02
4.857667650207092569e-02
4.862417735650531592e-02
4.862942225901850657e-02
4.865493926897651589e-02
4.869167282215974835e-02
4.870315647257339453e-02
4.873840483176078431e-02
4.875127822350211471e-02
4.877356010512196027e-02
4.882273366733491660e-02
4.884241588602339368e-02
4.885428251787210518e-02
4.888940641364608597e-02
4.891876612149864689e-02
4.893956192469922639e-02
4.895740154284583534e-02
4.897738801629980543e-02
4.900598283228757568e-02
4.901217893041825979e-02
4.906275082466399207e-02
4.907743613006282368e-02
4.908949808267942805e-02
4.910714868356419460e-02
4.915406853798698350e-02
4.917828432753129642e-02
4.919091705938255510e-02
4.922552412045944070e-02
4.926861567979756718e-02
4.928814684000520918e-02
4.930835154047724656e-02
4.932027183527676328e-02
4.933923862236638813e-02
4.935626580185242807e-02
4.938048170998460273e-02
4.938931868955670490e-02
4.941754201558457016e-02
4.943004687077012793e-02
4.944745546713319451e-02
4.949805250424599290e-02
4.952675757406715951e-02
4.954293679125643113e-02
4.956915571808867549e-02
4.960373473573775893e-02
4.961456136606084977e-02
4.966765039878257015e-02
4.967540498695888207e-02
4.972024005349989784e-02
4.973912293567295251e-02
4.975594780636621861e-02
4.975762823865909068e-02
4.982463779247081614e-02
4.984095731869048196e-02
4.988376726849980125e-02
4.990039159247994238e-02
4.990715730321598764e-02
4.992354270156029727e-02
4.994733574626358807e-02
4.996335808153423708e-02
4.998464345676639775e-02
5.002286456655297142e-02
5.003422704265753085e-02
5.005055995079549236e-02
5.009116681761088818e-02
5.011448692613512668e-02
5.013400329487305296e-02
5.014503530914515839e-02
5.018011664330040977e-02
5.018282423209752263e-02
5.023185523861523061e-02
5.025761007432610894e-02
5.028270035465903787e-02
5.031330314703863493e-02
5.033854490486094901e-02
5.036010007773400465e-02
5.039831020206314571e-02
5.042643504254351594e-02
5.045245510449775095e-02
5.046281260591384266e-02
5.049997956453439185e-02
5.053166228221045442e-02
5.054047695811636487e-02
5.057018653753614368e-02
5.059677111230265201e-02
5.061907304167351240e-02
5.066034315965545209e-02
5.067132711487337682e-02
5.069211502764731092e-02
5.072777530134164881e-02
5.075488247236031869e-02
5.076778091065675680e-02
5.079640338694452195e-02
5.081078363657792751e-02
5.084421158474045077e-02
5.086085819783420225e-02
5.088731630244530679e-02
5.090212223374679379e-02
5.092008942044340403e-02
5.097764989255032519e-02
5.101086696831969025e-02
5.104060960912348843e-02
5.105191587528390418e-02
5.107879599068149146e-02
5.110103477514155168e-02
5.111994822211179956e-02
5.112326014409307451e-02
5.115297305909932701e-02
5.118668044418112073e-02
5.123637163385136306e-02
5.123799395672840040e-02
5.126377294638945203e-02
5.127580093992872845e-02
5.128187776511961005e-02
5.131309337805800563e-02
5.134757398538269957e-02
5.138873895736034703e-02
5.141963006130950697e-02
5.144965552704611200e-02
5.148166776393331423e-02
5.151026738834885155e-02
5.154004451327665048e-02
5.154635163038351342e-02
5.157104296145148536e-02
5.159444027674026101e-02
5.161213791273028262e-02
5.164726299745231453e-02
5.166942005327462839e-02
5.168719754116229970e-02
5.173318781123442678e-02
5.175303858672913870e-02
5.177233279231840957e-02
5.180499011477107674e-02
5.182081722202502849e-02
5.184845861214898433e-02
5.185909806804173128e-02
5.189767359334140906e-02
5.190864033820707935e-02
5.192885599737034896e-02
5.195955493375931100e-02
5.199125046075397938e-02
5.201376519928413433e-02
5.202240175029870795e-02
5.203415801481536818e-02
5.208652936461916072e-02
5.212955602622892926e-02
5.214583245299925229e-02
5.215045308875770891e-02
5.217010588309667352e-02
5.220040129989544919e-02
5.224488968610752071e-02
5.224797757148452737e-02
5.225921811889894242e-02
5.230418627285049471e-02
5.233528644975049549e-02
5.235597707486716601e-02
5.240320226070227516e-02
5.241905474185287739e-02
5.244310232449400644e-02
5.246144887697906656e-02
5.247879786129855395e-02
5.251437110672024788e-02
5.254021382014828490e-02
5.255699893470183737e-02
5.259154162925205878e-02
5.261503387906357743e-02
5.264905485124155016e-02
5.266144171274650398e-02
5.268507728091564868e-02
5.271772274039632222e-02
5.272318570588424569e-02
5.276208459365783199e-02
5.277589262986942531e-02
5.281376867449427692e-02
5.282047707597020691e-02
5.284735628591424872e-02
5.286924928321301564e-02
5.289285198506366026e-02
5.291623773569487099e-02
5.292769894745535941e-02
5.295982120881193023e-02
5.297243959102199140e-02
5.297876178719607143e-02
5.303636245859388865e-02
5.305741422955501108e-02
5.306766948881980195e-02
5.312692795504397880e-02
5.313320145212718781e-02
5.316165915545056908e-02
5.320021244694544960e-02
5.321974674964569108e-02
5.322473314582149007e-02
5.326474821886933997e-02
5.327769270102850063e-02
5.330306972301768198e-02
5.335343935265485227e-02
5.336992806368268116e-02
5.338973940275038021e-02
5.340395954074128593e-02
5.342620775622436424e-02
5.346671794218976759e-02
5.347784753912943057e-02
5.348680642678760311e-02
5.351234958228834326e-02
5.355706563610451720e-02
5.357636174179164490e-02
5.360001299227556970e-02
5.363877943476841326e-02
5.366963400818869356e-02
5.369356575709260948e-02
5.371638093739511399e-02
5.374521085191702463e-02
5.374994467096716466e-02
5.378519334522680051e-02
5.379601352967489092e-02
5.387150044996824594e-02
5.388338404569725792e-02
5.389306884290523403e-02
5.392669655353671265e-02
5.393975019675367744e-02
5.395587547367225456e-02
5.397159250507171935e-02
5.401243817976697503e-02
5.404235239971427740e-02
5.406271933731776613e-02
5.408373616684086782e-02
5.411665583845354233e-02
5.414810443465112311e-02
5.417346145196927365e-02
5.419373413267131179e-02
5.421082322085651883e-02
5.421858846817345645e-02
5.424442811774798923e-02
5.427920830237492611e-02
5.430922741403632070e-02
5.434471385902517326e-02
5.434676336340382719e-02
5.439610597426186578e-02
5.442286612666968892e-02
5.444436592358542493e-02
5.446689596846698844e-02
5.450515074066281107e-02
5.451592258305765215e-02
5.454132904420455619e-02
5.457193184617381565e-02
5.458652741376229800e-02
5.461749368290086393e-02
5.464422523427608924e-02
5.468326414339147457e-02
5.469737379399036703e-02
5.470921171370413116e-02
5.472159320187541809e-02
5.475190704358778859e-02
5.478548466333582612e-02
5.481552865927991069e-02
5.484970719813370144e-02
5.487291982158032377e-02
5.489518340233062732e-02
5.493371937040408826e-02
5.496881212817117390e-02
5.498337822081750259e-02
5.502359809734397311e-02
5.503449303129670511e-02
5.505405215828668153e-02
5.506923235634442193e-02
5.507696063627509631e-02
5.511843581925340851e-02
5.513455217063017999e-02
5.515299113548177701e-02
5.518038130133390284e-02
5.522013265399083881e-02
5.525031181720868600e-02
5.527356979841152596e-02
5.527776629169733891e-02
5.530623004210183380e-02
5.532842344415656033e-02
5.537162187335348262e-02
5.539138302382867751e-02
5.542237602898303361e-02
5.544407258447253684e-02
5.546533670769326907e-02
5.549075505812955944e-02
5.552673847327910250e-02
5.554181753683551381e-02
5.556914373775079241e-02
5.558364200271531663e-02
5.560997489052449394e-02
5.561576706218657185e-02
5.566521351363423742e-02
5.570337784338363907e-02
5.571266173100325458e-02
5.573727733484845626e-02
5.575556498939843175e-02
5.576974701890108355e-02
5.577500858609968359e-02
5.581071379232688257e-02
5.584243912004599464e-02
5.587176821930250892e-02
5.590909541377625525e-02
5.592994167686893281e-02
5.595138008687988718e-02
5.598530507240440102e-02
5.603466382971689086e-02
5.604380199430686327e-02
5.605292867649286359e-02
5.608957945336523476e-02
5.611750052022551616e-02
5.616380555444194789e-02
5.616754798966389073e-02
5.619397023732258800e-02
5.621353358794872745e-02
5.622559631262941116e-02
5.624864854215039234e-02
5.628324662121370059e-02
5.629419781137190437e-02
5.635178548894953510e-02
5.636894526925889659e-02
5.638519666013397380e-02
5.640811162448483573e-02
5.644498367156364216e-02
5.645995826059840850e-02
5.650124318243293642e-02
5.651299595526121378e-02
5.654283618448996407e-02
5.658331515923997745e-02
5.658787880644966517e-02
5.660529738338931915e-02
5.662611563561942285e-02
5.664018989501640178e-02
5.666290086412811844e-02
5.670638195654359448e-02
5.673074724409393754e-02
5.674889392671772503e-02
5.679272491616638163e-02
5.680197537980508082e-02
5.683227052928419010e-02
5.684695156005864503e-02
5.688243614903859546e-02
5.690664822053986827e-02
5.691784879309130796e-02
5.694978727387162154e-02
5.697342494210932973e-02
5.701252368673748183e-02
5.704236851831140376e-02
5.706443595133492419e-02
5.708788157204980340e-02
5.713175007713239273e-02
5.715269865010313977e-02
5.717808041764521620e-02
5.720709401359885815e-02
5.722411566907420477e-02
5.723827180689011751e-02
5.727098804047381364e-02
5.731349476345731775e-02
5.732912665391098894e-02
5.734249569232374721e-02
5.734971933612925676e-02
5.737673772330476041e-02
5.741014585338927168e-02
5.744205414647562957e-02
5.746073560093106769e-02
5.749574178366373411e-02
5.752370668964718048e-02
5.755989197446675920e-02
5.759318212503311551e-02
5.759630461469245066e-02
5.762485745931650305e-02
5.763611060544077125e-02
5.765364158438190945e-02
5.769569098378429794e-02
5.769914325492342400e-02
5.775229525426012200e-02
5.777115433695101387e-02
5.780960295815329442e-02
5.782028168618230657e-02
5.784818954049991691e-02
5.786128500196718871e-02
5.788873671083022421e-02
5.790199358739550606e-02
5.794610930523486081e-02
5.795012918407482783e-02
5.796845842771553015e-02
5.798555427458518263e-02
5.799884427517321139e-02
5.802732316496234111e-02
5.806256947960186654e-02
5.808192294748060203e-02
5.813535719088813725e-02
5.814053415264114344e-02
5.816655844832085975e-02
5.820910420157388021e-02
5.822010163446045272e-02
5.826734904566849282e-02
5.829153511548701427e-02
5.833173407276748268e-02
5.834483024109465843e-02
5.836787948572180751e-02
5.839557071444528846e-02
5.842488560252856455e-02
5.844102343283791301e-02
5.846685802598405868e-02
5.850344865649004245e-02
5.850764740199371206e-02
5.854203046289141454e-02
5.854923748677215434e-02
5.857629347131332320e-02
5.858881931461917825e-02
5.864783758059960439e-02
5.867414525955622073e-02
5.870316703867695107e-02
5.870343011700546176e-02
5.876149735198044066e-02
5.876949085867438916e-02
5.879078077065402752e-02
5.881824510290273311e-02
5.883581853950076157e-02
5.884172545220062167e-02
5.888917382223152197e-02
5.890873873643137637e-02
5.892222707545891058e-02
5.893982084129556487e-02
5.898903319477405427e-02
5.902760128988526755e-02
5.903899688873764928e-02
5.908563510330477886e-02
5.909392445698363749e-02
5.914920989810351637e-02
5.916637976893662776e-02
5.919308458533439898e-02
5.920867916365857297e-02
5.921960035546497414e-02
5.923696887080331930e-02
5.926378602764115211e-02
5.930531921381121396e-02
5.933034529773617560e-02
5.935672100055816580e-02
5.937969181735641699e-02
5.942548353184279319e-02
5.943763597046541891e-02
5.948180074944708906e-02
5.949129376270617664e-02
5.950298693861294508e-02
5.952422033124438183e-02
5.955099576303590769e-02
5.958489548076856268e-02
5.960343801158307642e-02
5.963379020695730448e-02
5.967773158481598506e-02
5.968570909252096657e-02
5.969574641189001607e-02
5.974475297174014488e-02
5.975819929751408077e-02
5.979001646428372396e-02
5.980174434353885404e-02
5.981528620117487760e-02
5.984219852241962068e-02
5.987552300848481002e-02
5.990707694822816620e-02
5.992495531217262306e-02
5.994685403858318606e-02
5.997905159626909510e-02
5.999716162573415223e-02
6.001103307107752416e-02
6.006299927617819723e-02
6.007845776416437245e-02
6.009573571001997072e-02
6.010365397857808656e-02
6.013324084023990990e-02
6.015092982959741041e-02
6.019129767609338044e-02
6.020825411890218248e-02
6.021948850333769254e-02
6.023549441547249028e-02
6.026439317566173459e-02
6.027131725777862270e-02
6.032172508192007454e-02
6.034438095295685534e-02
6.037133788543186386e-02
6.039022925679143894e-02
6.041907595849360657e-02
6.044373674903569249e-02
6.048009061662701358e-02
6.049500501898241733e-02
6.052879609477218592e-02
6.057056031549296060e-02
6.057788688234089225e-02
6.058971591664935596e-02
6.064677484003427876e-02
6.065534520789223061e-02
6.069024277987578042e-02
6.072182832364658722e-02
6.073619581250161437e-02
6.078497916585462457e-02
6.080214724111981939e-02
6.082993362431993178e-02
6.084939022372432005e-02
6.085993336959238942e-02
6.089245953218164198e-02
6.090956533919023030e-02
6.093186724823301814e-02
6.096101432598260983e-02
6.099680750528152506e-02
6.102040347776893636e-02
6.104288647031103077e-02
6.106474294305758166e-02
6.109706243128859571e-02
6.110588955400836353e-02
6.114005769278552105e-02
6.115360909049566418e-02
6.116770941099869408e-02
6.118612741559104062e-02
6.121416142921182191e-02
6.123217877643760687e-02
6.128422323956350670e-02
6.129100570394979686e-02
6.133016211901753945e-02
6.135819492606581216e-02
6.139349136689320474e-02
6.140519176231834519e-02
6.142001355553727837e-02
6.145786386614421337e-02
6.147852801644121401e-02
6.150452731514466365e-02
6.153729472293562042e-02
6.156733481217330217e-02
6.157922962988704452e-02
6.161060102704968289e-02
6.162189847080540295e-02
6.164014387788946392e-02
6.168556926372226190e-02
6.170667037581994974e-02
6.171990148857259273e-02
6.177800045846509880e-02
6.178260437598342980e-02
6.180562354341179176e-02
6.182573010507846911e-02
6.185198685910109351e-02
6.190548746279173065e-02
6.193131137596735725e-02
6.195439058647489450e-02
6.196333899651812471e-02
6.199220593520754496e-02
6.202429988976670971e-02
6.204037447985449871e-02
6.204903144914819535e-02
6.207672883537629360e-02
6.209898934447710683e-02
6.212459289939692431e-02
6.214226407494949367e-02
6.215839792040939171e-02
6.217308482502570399e-02
6.220889920489536262e-02
6.221975299960252892e-02
6.225624189281508958e-02
6.228354711387124043e-02
6.230657764425739931e-02
6.232290097670639684e-02
6.235322849742697127e-02
6.237607301218167644e-02
6.240302561708155338e-02
6.240985263406423345e-02
6.243305049998915113e-02
6.246231583108768914e-02
6.250991833524460750e-02
6.253027609822681132e-02
6.254517389478048139e-02
6.256723171487460489e-02
6.261212861251175266e-02
6.265189120840475301e-02
6.269101940092980385e-02
6.269450915186286499e-02
6.271167864052029639e-02
6.272987485584952116e-02
6.277084361991203121e-02
6.279894874675895355e-02
6.281675382755896875e-02
6.283826619701654570e-02
6.285845822888641576e-02
6.287918830559430239e-02
6.290977242994050256e-02
6.293840338221307062e-02
6.296084186874029154e-02
6.298683745887728724e-02
6.301355564992228153e-02
6.303961068797442335e-02
6.306299645109297858e-02
6.311906849376225370e-02
6.312674910561538733e-02
6.315082325558568632e-02
6.317608506242111677e-02
6.319536380638840489e-02
6.321332236704485519e-02
6.323525174230298918e-02
6.326771352018545347e-02
6.328095902775471293e-02
6.331503400278870597e-02
6.332644179142060681e-02
6.335474333184298867e-02
6.338625333908032289e-02
6.341702079409000659e-02
6.343109721456913208e-02
6.345145475092645038e-02
6.346550187592719938e-02
6.348934938723616028e-02
6.352722872784727359e-02
6.356795365121320485e-02
6.360491970466825018e-02
6.362208471793034947e-02
6.362758251166916734e-02
6.365526382195746402e-02
6.366928516708425523e-02
6.369439554058181630e-02
6.374539128294970380e-02
6.377577309757670454e-02
6.378505643389903446e-02
6.378985618215488040e-02
6.381633762063210202e-02
6.386654361131360869e-02
6.388775655064854453e-02
6.389700836861822442e-02
6.393076717899420780e-02
6.394676638898388887e-02
6.396529626329955365e-02
6.400220496672137660e-02
6.402279719834969018e-02
6.403588536038273826e-02
6.405648009608677640e-02
6.407419570853167823e-02
6.409071327879029001e-02
6.413675510721222883e-02
6.416068358324950038e-02
6.416579939875266536e-02
6.417748944476209250e-02
6.418865576039589627e-02
6.426619753684936764e-02
6.427785775103828092e-02
6.432207876178541728e-02
6.434904913818673133e-02
6.438294463293503522e-02
6.441433975005261825e-02
6.442455103278588169e-02
6.446518327999106734e-02
6.447683714307073100e-02
6.449895972697022861e-02
6.452076979932341860e-02
6.453578771087692401e-02
6.459177756375261703e-02
6.462522978856161116e-02
6.463910435636932572e-02
6.465730327416502332e-02
6.468629474827664039e-02
6.470443570019090984e-02
6.471793836254091659e-02
6.472923288313564560e-02
6.476546559639645428e-02
6.478678259182701904e-02
6.480856966675779818e-02
6.485712805975996087e-02
6.486421290499322367e-02
6.491125806215114480e-02
6.493779325052678741e-02
6.497012506805133203e-02
6.500667565324219632e-02
6.501255816997048020e-02
6.502679489871920904e-02
6.505302826241932124e-02
6.508825340714335939e-02
6.508944340994604616e-02
6.512502769569905592e-02
6.516341376178874656e-02
6.517719527655885248e-02
6.521322158824760518e-02
6.523235686393463739e-02
6.525077349681079886e-02
6.527673190444621687e-02
6.530716931142083181e-02
6.532008922464821454e-02
6.536498805526103073e-02
6.537780679932342354e-02
6.539633933055399861e-02
6.540887889176050241e-02
6.544760138132177385e-02
6.547876047695116997e-02
6.548741147715286814e-02
6.552998594034109558e-02
6.556469734592573761e-02
6.559108731647178558e-02
6.562998241481737827e-02
6.565238284271346370e-02
6.567392522183995718e-02
6.570134247475162281e-02
6.572485492182650324e-02
6.575020700928208006e-02
6.577250667123768491e-02
6.579162551967099315e-02
6.580988854608532668e-02
6.584755569105521511e-02
6.585678617028395410e-02
6.589693744548730248e-02
6.590326353795755709e-02
6.592840383942016880e-02
6.593587329719846624e-02
6.598078742495927518e-02
6.601633450366567457e-02
6.603324390514975217e-02
6.606864682687307866e-02
6.611135691311498253e-02
6.612590106303756210e-02
6.614601588948254562e-02
6.616583681692306262e-02
6.617922263047998355e-02
6.618919227857905652e-02
6.622706908355052713e-02
6.626536452412601363e-02
6.627835867839115824e-02
6.630262923453539292e-02
6.634384328692644051e-02
6.637331903995785654e-02
6.638533099062560172e-02
6.638980271645827935e-02
6.640960256858319255e-02
6.643488661423341268e-02
6.647324789692349301e-02
6.650677619887879199e-02
6.651810915031358684e-02
6.657462030129385200e-02
6.658249916419584080e-02
6.658504481887411730e-02
6.661995453225183494e-02
6.665377004232075908e-02
6.667580248931809228e-02
6.669350692494263599e-02
6.672131279905357815e-02
6.674409336945980042e-02
6.674703166129225540e-02
6.679048412629129405e-02
6.681801859297370472e-02
6.683633349727624573e-02
6.685021276546615487e-02
6.687825517038747947e-02
6.694269901091021158e-02
6.694969988739279954e-02
6.697414984860733389e-02
6.700519759013701115e-02
6.701952133046967797e-02
6.704884076656075775e-02
6.707951321661198563e-02
6.710258920917494541e-02
6.712400714347149799e-02
6.719501839094571549e-02
6.721531316163981140e-02
6.721625687951432448e-02
6.723217581442358926e-02
6.725279787941246257e-02
6.727274503034985642e-02
6.729613397693778865e-02
6.733880329135510934e-02
6.734773090743989554e-02
6.735479021777474040e-02
6.739362742882637480e-02
6.742818324926508344e-02
6.744438431724775196e-02
6.746575860392539647e-02
6.751104364116583545e-02
6.751403086428053868e-02
6.753374427923847234e-02
6.757329133604755844e-02
6.758927415975418684e-02
6.763810686990900933e-02
6.765238904410064702e-02
6.769559233877103788e-02
6.771700349549564235e-02
6.772671073821767695e-02
6.774475575998151200e-02
6.778501670263376022e-02
6.780184318187781889e-02
6.780808646230568337e-02
6.785278559581187086e-02
6.786671188057502579e-02
6.789465638960789917e-02
6.791927523247581755e-02
6.793121579308147862e-02
6.795067510290520030e-02
6.802161009092383415e-02
6.802703848798824504e-02
6.806354983868434516e-02
6.807284026355775453e-02
6.810122511890054353e-02
6.812321379586105952e-02
6.816991162560226414e-02
6.819850985367686969e-02
6.821838650900030609e-02
6.825646922923239712e-02
6.828058850746476782e-02
6.829012441830639712e-02
6.830644060769114345e-02
6.832757563245195342e-02
6.833668207152110430e-02
6.838907929977838807e-02
6.840597763353362115e-02
6.841664204360736745e-02
6.842864035876228268e-02
6.846296461844053605e-02
6.847098045409366618e-02
6.848864947985255913e-02
6.851758837131455282e-02
6.855711222207289124e-02
6.858012245148054076e-02
6.861310030952733063e-02
6.862610247461276014e-02
6.865624812336657001e-02
6.870750915679257886e-02
6.872534902518756539e-02
6.874852302468914544e-02
6.876040222211987629e-02
6.878573577108670900e-02
6.881216260467465373e-02
6.883085793680426834e-02
6.886772730691143041e-02
6.888791340100558491e-02
6.892255066729829904e-02
6.895680978102763925e-02
6.898973519139950383e-02
6.901004542486416371e-02
6.903534921113657630e-02
6.905227515664102977e-02
6.908544436803459865e-02
6.909352563308462924e-02
6.911421866574524175e-02
6.912523653631552634e-02
6.916083147165019707e-02
6.918369904788529423e-02
6.922151133632414854e-02
6.924103940637854615e-02
6.925346561221729091e-02
6.927707505852376269e-02
6.931250534227967330e-02
6.932663672381866871e-02
6.936443427222221958e-02
6.937023591780910881e-02
6.939737539517631948e-02
6.943968036674574851e-02
6.946706457891499431e-02
6.949671275495861167e-02
6.950824690624035629e-02
6.952891260655774675e-02
6.954656950281989936e-02
6.958750097818755531e-02
6.960390452278114592e-02
6.962845544179857571e-02
6.964516727381298011e-02
6.967617486321164844e-02
6.970792745364728926e-02
6.973625816278700151e-02
6.976671375501325434e-02
6.979031300432747553e-02
6.979852477767067853e-02
6.984465203378847908e-02
6.986457383162697488e-02
6.987997191039030387e-02
6.990302956593502648e-02
6.995629365471472960e-02
6.998085206351017939e-02
6.999544334778146082e-02
7.002668729869870878e-02
7.004717980713648373e-02
7.005825466006232460e-02
7.009134244580339512e-02
7.011583660472142654e-02
7.013196872813709515e-02
7.014719431891069945e-02
7.017020568188581109e-02
7.019925103552815404e-02
7.022987740252617517e-02
7.024301695224333120e-02
7.027071242039417687e-02
7.028779211538227489e-02
7.030990189109659338e-02
7.033756653883926901e-02
7.034882790265595265e-02
7.037431572882463238e-02
7.040100143445510161e-02
7.044083708719861558e-02
7.044173949072624064e-02
7.046841750708304764e-02
7.049202421478223402e-02
7.052402532737128693e-02
7.055439283134706807e-02
7.056858791127817998e-02
7.058189585724244930e-02
7.063010584635071032e-02
7.064990308588242618e-02
7.066494188871230708e-02
7.070532000202162104e-02
7.073371830773927948e-02
7.076014809710701181e-02
7.078579936522116922e-02
7.080068535482386682e-02
7.083074497164593142e-02
7.087355846717685592e-02
7.089022020184099215e-02
7.091431231742895136e-02
7.096191114885697093e-02
7.099238134440133408e-02
7.101014707491276612e-02
7.103778729848925222e-02
7.106945046626483853e-02
7.108635788223105489e-02
7.109113979630821145e-02
7.113376472491561575e-02
7.115865282770900135e-02
7.116750854071363097e-02
7.119718265520930123e-02
7.121490758147147604e-02
7.125775464263994774e-02
7.128972856687004755e-02
7.130226324722416242e-02
7.134074828082187514e-02
7.135764104859193546e-02
7.140680204475685633e-02
7.143117551332917037e-02
7.144117456564941238e-02
7.145249898108341213e-02
7.147246504426701952e-02
7.149869630450844671e-02
7.153998831289554161e-02
7.155287628098505603e-02
7.158101696268909242e-02
7.161096955726858893e-02
7.164157710513413546e-02
7.165138867808584777e-02
7.167315575693766760e-02
7.169666530584450914e-02
7.171686198479992891e-02
7.172433345330497811e-02
7.177239170568727733e-02
7.179426889503304210e-02
7.183592132612243164e-02
7.186072537588999998e-02
7.191054518142303564e-02
7.192108410500203108e-02
7.196079056009269115e-02
7.197014127204853784e-02
7.198458967542625819e-02
7.200798684125475635e-02
7.202138385908929408e-02
7.203143112884441424e-02
7.209628593052103129e-02
7.212250645957135609e-02
7.215900964597093958e-02
7.217435888379591935e-02
7.218450534618353620e-02
7.221321047272466487e-02
7.222344282092540979e-02
7.222482915551881044e-02
7.226336854355369654e-02
7.229316343573355397e-02
7.231026665908446560e-02
7.235743686463325108e-02
7.237576549473212495e-02
7.240696619912900811e-02
7.241295511378059713e-02
7.242614132672059446e-02
7.245253280276536811e-02
7.246768503963468833e-02
7.249218021586151250e-02
7.251255466062722643e-02
7.255747658066796779e-02
7.256744089858463420e-02
7.258188359967299164e-02
7.259656638955647168e-02
7.265103960691804419e-02
7.265902241561850161e-02
7.267477807145233948e-02
7.269385015538443184e-02
7.271207172472793356e-02
7.275086053961177246e-02
7.278498013079992557e-02
7.280859764630892572e-02
7.281500160061682436e-02
7.285383431910197327e-02
7.292394215681424763e-02
7.293530957558214123e-02
7.296072978865048020e-02
7.297281735909078026e-02
7.300068207948440246e-02
7.304872544931123590e-02
7.305926002211104997e-02
7.308468747709567781e-02
7.309153480620983467e-02
7.313199726634822539e-02
7.315627348749531578e-02
7.318032692836606845e-02
7.320266841389438950e-02
7.324278205062945135e-02
7.325053599367981061e-02
7.329310193296550979e-02
7.331022716963353503e-02
7.333518918125420116e-02
7.336464161033390274e-02
7.339412687277674374e-02
7.342764466714241101e-02
7.345512944502180508e-02
7.346187335537851526e-02
7.348310926405848820e-02
7.350975082263078164e-02
7.353769359822276419e-02
7.355456010190380978e-02
7.357070699925077895e-02
7.361123447653084018e-02
7.361661984604606079e-02
7.364369119376312778e-02
7.366021787627952122e-02
7.369076347239522651e-02
7.370600962945605961e-02
7.372082308137467566e-02
7.376422071514532330e-02
7.378571898943869778e-02
7.381983315292384162e-02
7.384457970385943648e-02
7.386360368114208708e-02
7.389197618087178787e-02
7.390054647096361284e-02
7.393949675465838478e-02
7.398578771609393145e-02
7.399709757485534167e-02
7.401887544253282769e-02
7.404431043769277299e-02
7.407748379072359723e-02
7.409258505717231102e-02
7.410197086381870024e-02
7.413525419860339527e-02
7.416905719430733068e-02
7.419855012224674251e-02
7.422156130991813816e-02
7.423720304874581455e-02
7.424070716521746771e-02
7.426297128282693949e-02
7.430374053064242590e-02
7.431485462512010809e-02
7.434727236605132017e-02
7.436923351994423337e-02
7.441427943317119320e-02
7.442207886620449964e-02
7.443274213401013251e-02
7.446793100769033558e-02
7.449073154896052040e-02
7.453461159478946829e-02
7.455250224279602600e-02
7.458582483483489067e-02
7.459800403468497265e-02
7.462578414666654059e-02
7.465666744820392831e-02
7.466341946972160359e-02
7.469536275148902504e-02
7.470202314947049782e-02
7.474330921173016895e-02
7.475641942546135121e-02
7.476367462830674215e-02
7.480090578208542507e-02
7.484434828029573605e-02
7.486073673209736601e-02
7.489196406262560446e-02
7.490819580291968593e-02
7.493069153466697108e-02
7.494457273863641689e-02
7.499264488598161860e-02
7.499894817075641873e-02
7.501077993571270142e-02
7.504616711925898853e-02
7.506610272199631950e-02
7.509614623509541786e-02
7.513006781040276749e-02
7.515323059583850496e-02
7.519730151996484313e-02
7.521810849376686647e-02
7.523600524055623628e-02
7.526581986251251744e-02
7.528775903539614012e-02
7.531724230653136232e-02
7.533769740810963844e-02
7.534591195852574641e-02
7.536289466613987909e-02
7.538088767944367552e-02
7.543941143160803886e-02
7.544570640367492809e-02
7.546978914819285622e-02
7.549477414436672751e-02
7.552933199557887445e-02
7.554895941174016860e-02
7.556724980234613698e-02
7.557654886440501318e-02
7.559261370058573126e-02
7.563070299439006439e-02
7.565127276580019267e-02
7.567765254009689579e-02
7.570390143642274916e-02
7.572416872427739643e-02
7.576376743209528586e-02
7.577237928963148628e-02
7.579844870261936984e-02
7.583897379803677952e-02
7.585778678141741338e-02
7.587284175534619868e-02
7.590458864744953349e-02
7.591621262216358135e-02
7.592846932757629785e-02
7.595687210691032254e-02
7.599697217424827844e-02
7.601748502115007744e-02
7.603039023392998974e-02
7.607056918583504634e-02
7.607912891532586652e-02
7.610327782946202380e-02
7.612738866375712288e-02
7.616411409505996488e-02
7.619856270044694790e-02
7.622977094093136285e-02
7.625115959247724673e-02
7.626480573683197539e-02
7.630501474353540425e-02
7.631145492799940033e-02
7.634136178541039985e-02
7.634764470374927336e-02
7.639627979689361803e-02
7.640776093529544344e-02
7.644961543658584935e-02
7.646344655171832816e-02
7.649287904750579070e-02
7.653227469569717778e-02
7.654231644910602927e-02
7.656690503345864318e-02
7.657760128985874326e-02
7.662187506414575022e-02
7.664101742261980599e-02
7.666804641400137843e-02
7.668925158222478222e-02
7.670925181690491090e-02
7.674085588203966024e-02
7.676018489721064819e-02
7.679007919699848417e-02
7.680805646517124829e-02
7.682486692647144677e-02
7.684420529887636686e-02
7.688147079941104467e-02
7.688953305590562337e-02
7.691637447903282299e-02
7.693673669213152433e-02
7.699292238392169141e-02
7.700699226619117654e-02
7.701811244226874908e-02
7.704705448502247034e-02
7.711357855484951562e-02
7.712935060837894374e-02
7.714022510781309849e-02
7.715688303742834764e-02
7.717779036384270208e-02
7.720786697903131435e-02
7.722398496650312305e-02
7.725238654950861150e-02
7.727067375426110996e-02
7.732139250049518964e-02
7.735530117397143579e-02
7.738626177856655630e-02
7.739804630645291672e-02
7.742400701146218145e-02
7.745506787827743933e-02
7.746811484835813832e-02
7.749037521815393958e-02
7.752068632624220523e-02
7.753506045636804345e-02
7.755749582690862898e-02
7.759003401822489598e-02
7.761666208503031905e-02
7.762955108695884787e-02
7.766856473112876413e-02
7.768054853173839147e-02
7.771523371951760684e-02
7.773788477847615175e-02
7.777400132255057885e-02
7.778971074063167901e-02
7.781383289163162909e-02
7.783445657421222963e-02
7.785701031987191101e-02
7.788898104787506105e-02
7.791275631003319324e-02
7.793609621830360767e-02
7.797372960329784775e-02
7.799934512464379299e-02
7.801860075745520318e-02
7.804750246698644034e-02
7.810334451772132924e-02
7.810536394711126151e-02
7.814287920611440175e-02
7.814885147789574216e-02
7.815466672730747577e-02
7.820159782814645189e-02
7.823020563842825181e-02
7.824137197066666216e-02
7.826271738214363172e-02
7.829292037983187624e-02
7.830228116658560777e-02
7.832282366976706101e-02
7.833792281371149135e-02
7.835359334252423036e-02
7.842080948792951034e-02
7.843133293699111608e-02
7.844756564283755784e-02
7.848601587082904008e-02
7.851002799150769151e-02
7.852713870768718296e-02
7.854307963040091378e-02
7.856975442590119485e-02
7.860097969853890865e-02
7.863888533661811397e-02
7.866375441417611247e-02
7.866586453119589484e-02
7.873180207070179515e-02
7.876363752272114160e-02
7.878375920534363974e-02
7.879273271509829035e-02
7.883629682921483584e-02
7.883770133830142468e-02
7.885425964100795104e-02
7.886251839052410562e-02
7.890723694731810456e-02
7.892352460944579429e-02
7.893239500191412406e-02
7.898604625393906842e-02
7.900506385441780077e-02
7.903582624846638982e-02
7.906471493781158655e-02
7.909335789754795565e-02
7.912060957258432170e-02
7.914013190246743656e-02
7.915723530524376716e-02
7.916909962518220434e-02
7.920280679924251999e-02
7.921804878363047919e-02
7.923458927561749521e-02
7.926100739992308908e-02
7.929967455821096411e-02
7.930898612903841682e-02
7.931909741116754953e-02
7.935565938406757835e-02
7.939944106587770722e-02
7.941118289102588879e-02
7.942281809917600688e-02
7.944139115480758351e-02
7.946695333431741393e-02
7.951690908761616106e-02
7.952596980596016163e-02
7.958055549773124238e-02
7.960501567150046753e-02
7.962438516582792669e-02
7.964890417914921583e-02
7.967218678250259645e-02
7.971366214405756212e-02
7.973890109672204796e-02
7.975378842997649098e-02
7.979326466675668028e-02
7.980849466501754863e-02
7.985379300876338515e-02
7.986853871238930314e-02
7.989258037867857931e-02
7.990632279345133426e-02
7.993535806731744131e-02
7.994676857371824097e-02
7.996322183594867239e-02
8.000804436086894622e-02
8.003253270266647013e-02
8.005735686455406341e-02
8.007293574520968349e-02
8.010242511529702680e-02
8.012911786493820410e-02
8.013950182098888986e-02
8.015167431027819811e-02
8.016942612624855524e-02
8.018714112794794735e-02
8.022042897688341778e-02
8.027674915614835260e-02
8.028763676456501797e-02
8.032705645167531605e-02
8.035663545476223746e-02
8.037127357567735997e-02
8.038286704152591833e-02
8.042393837303946080e-02
8.047837880165603641e-02
8.048814955465838361e-02
8.052553360232367341e-02
8.053226182440254011e-02
8.055255126811972088e-02
8.058012046851859012e-02
8.060426066741838147e-02
8.066131886919919447e-02
8.068775228143981737e-02
8.070905649372628332e-02
8.073477046090421494e-02
8.075211267442855556e-02
8.076997237684574449e-02
8.080768275464794703e-02
8.082041934327416355e-02
8.084024477475687531e-02
8.086061230368263297e-02
8.086676606807646772e-02
8.089587248159857413e-02
8.093446875357473980e-02
8.095057936730570836e-02
8.099267199149223773e-02
8.102054417646453732e-02
8.105540583933723564e-02
8.106361273581613736e-02
8.109220721748011673e-02
8.111050362009758485e-02
8.114976435641646502e-02
8.116848057327613608e-02
8.117471619806571059e-02
8.122540491679075547e-02
8.124827431715558879e-02
8.125872975534736975e-02
8.127303965355647808e-02
8.129134261304898912e-02
8.133800145316349983e-02
8.134367937617703603e-02
8.138535594927281958e-02
8.139454587437133792e-02
8.142417781939820243e-02
8.146313745256961170e-02
8.148584536375047538e-02
8.149671201563790657e-02
8.152103594890675042e-02
8.153759314855546503e-02
8.160514582955935570e-02
8.161296200556372726e-02
8.164808638279857922e-02
8.166001069293576942e-02
8.170852715113852138e-02
8.172817956086364521e-02
8.174360115551920769e-02
8.178239224537914298e-02
8.182375620293852458e-02
8.183957147423448486e-02
8.185171112139044691e-02
8.187879890659788273e-02
8.190142671518124695e-02
8.192601733490550986e-02
8.195718132860285721e-02
8.199127203325401458e-02
8.200803055044364465e-02
8.201946572622631493e-02
8.203169310745744847e-02
8.206534444882235269e-02
8.208446237661071176e-02
8.211100488034722700e-02
8.215098728782938009e-02
8.217362078165318939e-02
8.218371595377255145e-02
8.219559881175059202e-02
8.221930027454638079e-02
8.226470982696781897e-02
8.230715196569921011e-02
8.231102038936094489e-02
8.236464099370216507e-02
8.238015470535764440e-02
8.239245837764569425e-02
8.240264445586970021e-02
8.243398172880533892e-02
8.247807984313604290e-02
8.249130211801153356e-02
8.251454132488877935e-02
8.254902036648986696e-02
8.258292677574913254e-02
8.259523932867018914e-02
8.262222668870417008e-02
8.263464336258241616e-02
8.264891405495655707e-02
8.267897718638433924e-02
8.270055831498773768e-02
8.273897678607600170e-02
8.274049910903785721e-02
8.277386894483285129e-02
8.280338387038449488e-02
8.282304468621903837e-02
8.283785393155795873e-02
8.286321216382452892e-02
8.288310167802687145e-02
8.291055704329053366e-02
8.291520011516789745e-02
8.293865449531251377e-02
8.298567188346389623e-02
8.299721605877641295e-02
8.302243158634453613e-02
8.304885337144934931e-02
8.309295064264016206e-02
8.310224188531029066e-02
8.313908611301445983e-02
8.315287247238406509e-02
8.318532906412595684e-02
8.320789821322233104e-02
8.323750678050390039e-02
8.328189080959236268e-02
8.328594084202683989e-02
8.330354230429964923e-02
8.334460773406143774e-02
8.336130361748311790e-02
8.338786978378381898e-02
8.340983979107913227e-02
8.342736666736833007e-02
8.343977543877606484e-02
8.347027891079206174e-02
8.349556923282580589e-02
8.352295399197540160e-02
8.353759285238687715e-02
8.357272137903609677e-02
8.358158591307562890e-02
8.361524290517918789e-02
8.363356244020975216e-02
8.368559707156603134e-02
8.369209908818192600e-02
8.370606716000333902e-02
8.374784133621293591e-02
8.377212145878087934e-02
8.379127320567253401e-02
8.382410638429155236e-02
8.384628916729736092e-02
8.387522636480626570e-02
8.390030441006202100e-02
8.392394175249345833e-02
8.397071352726820370e-02
8.398597764019105627e-02
8.402791022305661217e-02
8.405506786622274351e-02
8.409234284651539992e-02
8.410163901179845691e-02
8.413843052677411061e-02
8.416895930647999569e-02
8.417542167856001400e-02
8.421731804327281523e-02
8.422280438673546143e-02
8.424063623438787785e-02
8.424362879048091779e-02
8.426987819706510674e-02
8.429499118743644104e-02
8.434084654343865228e-02
8.435775811580009664e-02
8.437637737554049000e-02
8.439684864707874823e-02
8.441158208455989964e-02
8.444839752686800205e-02
8.447051417676398888e-02
8.449564036681395107e-02
8.450994592992139287e-02
8.455347204329743960e-02
8.458280446150984178e-02
8.460059093111244044e-02
8.460620695342535580e-02
8.465824775688929327e-02
8.467044262829859225e-02
8.470106071368282974e-02
8.473018550979111163e-02
8.476046073595050467e-02
8.477703293911315052e-02
8.480427082753966284e-02
8.483267745670314275e-02
8.483715252023582565e-02
8.486669889450365600e-02
8.489492918947211253e-02
8.491581416161203544e-02
8.494859927950054734e-02
8.495974931287142429e-02
8.502215618504527228e-02
8.502910837336291605e-02
8.507117602850383653e-02
8.507212714750483906e-02
8.508623604204818003e-02
8.513777549947210144e-02
8.517436543335671351e-02
8.518865781667600556e-02
8.520121350929360515e-02
8.522125932711899221e-02
8.523148207700004253e-02
8.526744716429179860e-02
8.529704761716699890e-02
8.530966860169880706e-02
8.533187130349034755e-02
8.534939896534993187e-02
8.537823429641783202e-02
8.542389292835261827e-02
8.543287290772438869e-02
8.545697519580314205e-02
8.547715680812340011e-02
8.549099147257671616e-02
8.550794839632069877e-02
8.557194496148806673e-02
8.559180025058549246e-02
8.560557296388965343e-02
8.563958721213787983e-02
8.569751798249775065e-02
8.570879670324721422e-02
8.572677138786810591e-02
8.574510296599513470e-02
8.574648982467053537e-02
8.578045767995973181e-02
8.578117430905318752e-02
8.582092110404404561e-02
8.589124261289970974e-02
8.589841062548914108e-02
8.592776041856342584e-02
8.595028488661932142e-02
8.597442728922616295e-02
8.599321713323132554e-02
8.604995793843434049e-02
8.605464666900625170e-02
8.608879580456874070e-02
8.611355697358991090e-02
8.612726059127584488e-02
8.616642472851937518e-02
8.618702749299156363e-02
8.619521551739744991e-02
8.624523052911386989e-02
8.625097563874550843e-02
8.625877111980356782e-02
8.629278661217215651e-02
8.629944564861979917e-02
8.634127604103269960e-02
8.635783859525175687e-02
8.637092211752056548e-02
8.638263462439460527e-02
8.642190512373959521e-02
8.647708875366549863e-02
8.648284797117034017e-02
8.650826053369836677e-02
8.654135924097489108e-02
8.655551433326197364e-02
8.659179411885770117e-02
8.660491174461498742e-02
8.663318461722202546e-02
8.667533602999621944e-02
8.670376887653474807e-02
8.672322580238328582e-02
8.674852057951382145e-02
8.678279615496670152e-02
8.679153681205381554e-02
8.680245416526316538e-02
8.682685217965258051e-02
8.685626611252283968e-02
8.687916333461892515e-02
8.689415267076255889e-02
8.691179762362627459e-02
8.692178668800165653e-02
8.695675632933347332e-02
8.696962129308977163e-02
8.699247227346373901e-02
8.704345525666828953e-02
8.707277823853870613e-02
8.711153250022746208e-02
8.713392221445598329e-02
8.715139326923065921e-02
8.716398626418137008e-02
8.718533396403987945e-02
8.723320800528011620e-02
8.725686698952833664e-02
8.727162735473420474e-02
8.729031365828437972e-02
8.732690960739786235e-02
8.733935676613296950e-02
8.735738427880707091e-02
8.738674539839513811e-02
8.739754413640515862e-02
8.743290243820922569e-02
8.744956123606950626e-02
8.747421489342011025e-02
8.748543070212100314e-02
8.754709224268103496e-02
8.755722472106908238e-02
8.758511016539766159e-02
8.760752911837260681e-02
8.765824777270997403e-02
8.769131009917519037e-02
8.769705671983940576e-02
8.773759673876602161e-02
8.775876781343844302e-02
8.777129288474239122e-02
8.777872436358935548e-02
8.779605176401450439e-02
8.781664377840037172e-02
8.784969704659439937e-02
8.789404462144345676e-02
8.791917353073952501e-02
8.793516276638080331e-02
8.796007856311194306e-02
8.801923718871568214e-02
8.803614175617419102e-02
8.806757921034291670e-02
8.808217196962425666e-02
8.810127267352108049e-02
8.811698248119681498e-02
8.813865018748712199e-02
8.817673059391212265e-02
8.817961240305033366e-02
8.821092546429654124e-02
8.823248484572238093e-02
8.824779956826261929e-02
8.828025663435995485e-02
8.829549878016040854e-02
8.830667356165516901e-02
8.833105452605422014e-02
8.835503798071214776e-02
8.838907510904425724e-02
8.840743335936690483e-02
8.842319601828185771e-02
8.846203290659737650e-02
8.851179816076648610e-02
8.853794744828796803e-02
8.854224786465253461e-02
8.856389776916034906e-02
8.858852878232126304e-02
8.861397240485979765e-02
8.864141601643282797e-02
8.868380250384733099e-02
8.870762424361755549e-02
8.873524385556752492e-02
8.875317644785235549e-02
8.879809564864510341e-02
8.882788031033406195e-02
8.885074197388415085e-02
8.887592015867618045e-02
8.888862378573586520e-02
8.892485281522694018e-02
8.894559754123498863e-02
8.896542072441837590e-02
8.899693415674336805e-02
8.902380796134190533e-02
8.905102475598825063e-02
8.906465998660878514e-02
8.910092751822135115e-02
8.912206864302757436e-02
8.914813964974660498e-02
8.917829008916361433e-02
8.919941646154982973e-02
8.921944554908328717e-02
8.925056606678544169e-02
8.926169999009819778e-02
8.928727482851978037e-02
8.933387377462764789e-02
8.935180386050739498e-02
8.936250979333915101e-02
8.938980963303183591e-02
8.939437021019175367e-02
8.943821911625260412e-02
8.946703666625610563e-02
8.951000279135828963e-02
8.951667267874691136e-02
8.954516456299732585e-02
8.955574198287091781e-02
8.959682252744710640e-02
8.964246593082542125e-02
8.966112926358343893e-02
8.967018778439561633e-02
8.969104616434930843e-02
8.971025605264321134e-02
8.974607835311759763e-02
8.975945697295056869e-02
8.977115931902057699e-02
8.979059938406380725e-02
8.983215598257915380e-02
8.984424259822026970e-02
8.989742885056617450e-02
8.992918424946944045e-02
8.994827439929747870e-02
8.997029550402563247e-02
8.999363079578126534e-02
8.999792326386257812e-02
9.005472471183767480e-02
9.008293558608426732e-02
9.009446286513356217e-02
9.011635897957670505e-02
9.014892650554356957e-02
9.017090609960304315e-02
9.018217096301489599e-02
9.023304717269098330e-02
9.024807865609768553e-02
9.026678918812469643e-02
9.029719794053103765e-02
9.031885681065976446e-02
9.033142831920837335e-02
9.037011650838661092e-02
9.038854100816012815e-02
9.041193564309429886e-02
9.044222848761890310e-02
9.046553992916989140e-02
9.049360413776019740e-02
9.052909884474258373e-02
9.057781817736448859e-02
9.060147756889164183e-02
9.060794442571501461e-02
9.061642551742998819e-02
9.064837292705002492e-02
9.068230870043886283e-02
9.069286308853119483e-02
9.072162807329081646e-02
9.073627838585213157e-02
9.077251369125916014e-02
9.081298767601603261e-02
9.082675648719135131e-02
9.086131253583540346e-02
9.088136949053465807e-02
9.090573409128077653e-02
9.093340361429974594e-02
9.096879694745779732e-02
9.098774973833789748e-02
9.099604677970335453e-02
9.101114877455779295e-02
9.103813033312241343e-02
9.106668828064534704e-02
9.109445692838397113e-02
9.111759656121343198e-02
9.114433773979480069e-02
9.115481746975262478e-02
9.118638540986800933e-02
9.122637227924068615e-02
9.125357154615765243e-02
9.125467289121669268e-02
9.128144326707471334e-02
9.135015465803025814e-02
9.137438377403056533e-02
9.138288508542713462e-02
9.142027243155764760e-02
9.144116767752263897e-02
9.146574333620149932e-02
9.147458557845339344e-02
9.150727347759657349e-02
9.152014201368097179e-02
9.154195310851481748e-02
9.157097478473419372e-02
9.158319068626313841e-02
9.160848375051783288e-02
9.163197170271136782e-02
9.165901081818039753e-02
9.169042836383906048e-02
9.175377288367725370e-02
9.177650043432034055e-02
9.178126506838130139e-02
9.180499708932282621e-02
9.185535188990268107e-02
9.187231201824530569e-02
9.188681442154711387e-02
9.191605024094384735e-02
9.194093505820699619e-02
9.194885910845901345e-02
9.199709734284261531e-02
9.202460443522963995e-02
9.203700416827892417e-02
9.206177259357029019e-02
9.208886708532054710e-02
9.211721166947783868e-02
9.212409153987138888e-02
9.214447797625663350e-02
9.217613074173647281e-02
9.222173118864313013e-02
9.222827423283136428e-02
9.225377328009953803e-02
9.230363872154695448e-02
9.231502537601565805e-02
9.233022510502625346e-02
9.234765813488288178e-02
9.239368710528716999e-02
9.240524765448043798e-02
9.244116142125591296e-02
9.246110830627546351e-02
9.249935706087386578e-02
9.252656268413345098e-02
9.255133509870211439e-02
9.257720502486715963e-02
9.259192084878342666e-02
9.260506155079845092e-02
9.263421706929986232e-02
9.268307783708928937e-02
9.269641992651422857e-02
9.271116190763206699e-02
9.273772476442415647e-02
9.275524293835435419e-02
9.278508172135169207e-02
9.282805932492016465e-02
9.284323211410255849e-02
9.287270563945032587e-02
9.290195425533237517e-02
9.294439546131455510e-02
9.295364852963705626e-02
9.300143042948377792e-02
9.303045893874933858e-02
9.306518286531567652e-02
9.307759649489832920e-02
9.308433359808127028e-02
9.311734940762356194e-02
9.313300339581337406e-02
9.316532130391408373e-02
9.318476417367327347e-02
9.320851458161366621e-02
9.321048325720066030e-02
9.323942854958733317e-02
9.325579443816234271e-02
9.329969710459368182e-02
9.332041593134726698e-02
9.336071036089760300e-02
9.337680328427439003e-02
9.339294774907874741e-02
9.343582818466694695e-02
9.345764642844850423e-02
9.348276632893304239e-02
9.349648552483308395e-02
9.351271181923087594e-02
9.353367903766635072e-02
9.354861782193779618e-02
9.359359696773689175e-02
9.363739746296817490e-02
9.366803624582237253e-02
9.367352409908968891e-02
9.370172447187435916e-02
9.372041917355816709e-02
9.372335323135116969e-02
9.374742302113553416e-02
9.376300184855396180e-02
9.380288199143105299e-02
9.384044348025633031e-02
9.384881170729614253e-02
9.389981731915153507e-02
9.393617048979463480e-02
9.394174147058820257e-02
9.396668513203021433e-02
9.399160436879977487e-02
9.400357234396955475e-02
9.403269312195566831e-02
9.404130162470558663e-02
9.409231776491061572e-02
9.411678796912664735e-02
9.415637563484430261e-02
9.418964300235160847e-02
9.419980968217583905e-02
9.421832916304434535e-02
9.423247990258193374e-02
9.424777793391159175e-02
9.428840455182324609e-02
9.431727891206104220e-02
9.433133983149771806e-02
9.434649902114633502e-02
9.435461269977174492e-02
9.438707877952401404e-02
9.440893650104831281e-02
9.444369420919801472e-02
9.447418875893792700e-02
9.449148159632675403e-02
9.450385562771679293e-02
9.452789215349505225e-02
9.457632754995309865e-02
9.458103266637063467e-02
9.462443619998950339e-02
9.464083599613026809e-02
9.467658152306007713e-02
9.470851380728889657e-02
9.473310093224318607e-02
9.473380319331564658e-02
9.475773357164551935e-02
9.477287148969643082e-02
9.479382713857181786e-02
9.484067866541695535e-02
9.484393729102985615e-02
9.488846590225585853e-02
9.491452791051935289e-02
9.493397512791734716e-02
9.498055801848004354e-02
9.499593957823959656e-02
9.502226204692376665e-02
9.504615287691464687e-02
9.507202475473780501e-02
9.512923872667133907e-02
9.513884590888660453e-02
9.519343484101699948e-02
9.521495961414572218e-02
9.523359502336586901e-02
9.525625109909724442e-02
9.527292614902121981e-02
9.529046944771002448e-02
9.530587958822051009e-02
9.533530646622689897e-02
9.538845678926027860e-02
9.541605552644899513e-02
9.543902478848337312e-02
9.545766275758993391e-02
9.549235301098163431e-02
9.550633692041277101e-02
9.553883981195682162e-02
9.556380940415593050e-02
9.557769406801081002e-02
9.560805851551501533e-02
9.563333105146770707e-02
9.564080778940292626e-02
9.566318094035741737e-02
9.568201823151711860e-02
9.568625706006345100e-02
9.573161908616212301e-02
9.578064948854037031e-02
9.579101170231085760e-02
9.581979646655763849e-02
9.584827418249552977e-02
9.588515184005108605e-02
9.589608334569132975e-02
9.592032913158304863e-02
9.594903233201096393e-02
9.598170545432138656e-02
9.601314316687808992e-02
9.603096014006473613e-02
9.606070198572302932e-02
9.606444899533345128e-02
9.611028351086609023e-02
9.612261576685821041e-02
9.615532821860617307e-02
9.617508072911429284e-02
9.618776248680560581e-02
9.620601769778425183e-02
9.622669310159093214e-02
9.627601798901636032e-02
9.629446469062807878e-02
9.631163504023604327e-02
9.632113111523021853e-02
9.636361916838132036e-02
9.638682330188269587e-02
9.643019512141043359e-02
9.645276437654831669e-02
9.647230969168951731e-02
9.649556416084220656e-02
9.653450924868867133e-02
9.654647391668286227e-02
9.658174638574157367e-02
9.660721837440255921e-02
9.662448579246191160e-02
9.663592543921811773e-02
9.666720135052153662e-02
9.668267536484143054e-02
9.670159168967107366e-02
9.673422589866792487e-02
9.675186676913483108e-02
9.680700602807706945e-02
9.686354605064817491e-02
9.687395140383786574e-02
9.687948687400033121e-02
9.692743211124482672e-02
9.693938816647518220e-02
9.698469967532463709e-02
9.699974364723296105e-02
9.703539150858453421e-02
9.705110839450448168e-02
9.708509498505923929e-02
9.711253125459601288e-02
9.712599546932937367e-02
9.715503915822193415e-02
9.719321723979207350e-02
9.723099099148208024e-02
9.724277991012458822e-02
9.725750901054242004e-02
9.730477866174985779e-02
9.732052693342552185e-02
9.734057913684196484e-02
9.734890070037971466e-02
9.736961513987640870e-02
9.740909194817209960e-02
9.744403451760763613e-02
9.745159173428236121e-02
9.748232367280212918e-02
9.748520338584854006e-02
9.752208793324690372e-02
9.752968692464830669e-02
9.757774900675092455e-02
9.762543225734893193e-02
9.763537517250681086e-02
9.768277850031842346e-02
9.769617688708193137e-02
9.771174788396969069e-02
9.773315819854200281e-02
9.775847800529724463e-02
9.779758524493831207e-02
9.783233835995286398e-02
9.785271612178531031e-02
9.787100125021463981e-02
9.791237638292676904e-02
9.792711881150201192e-02
9.796010446705089025e-02
9.797811454626231820e-02
9.799558920851492161e-02
9.800922613790868931e-02
9.804874765587873187e-02
9.805797183355824398e-02
9.807291176828947243e-02
9.810948360498439325e-02
9.812665026773303989e-02
9.815990502731947176e-02
9.816939460335677436e-02
9.820452518201355785e-02
9.822325159885691992e-02
9.824556555773539257e-02
9.829044858017033093e-02
9.830132843353911465e-02
9.834617584626786924e-02
9.839088604172069319e-02
9.842537598264061716e-02
9.846209682387335738e-02
9.846796796717355305e-02
9.847003527698688918e-02
9.848156495719645465e-02
9.852630773897769201e-02
9.854332985110525467e-02
9.855013377292248800e-02
9.858218829128462257e-02
9.859182415998490878e-02
9.860547615015752276e-02
9.866819800437170995e-02
9.868017863374545229e-02
9.869949294540619755e-02
9.871214218237966964e-02
9.877165054526193533e-02
9.878681635597141852e-02
9.882523276721583150e-02
9.884526745893079669e-02
9.888731553906121574e-02
9.890337807820603899e-02
9.893907469925827813e-02
9.895642505230956010e-02
9.896620334409617081e-02
9.902233526239501149e-02
9.906039833086804913e-02
9.907637076976544277e-02
9.911262035723727992e-02
9.911795331511930041e-02
9.915937800869117913e-02
9.916598564641937452e-02
9.919375320576712118e-02
9.921849878742722284e-02
9.925279006115417246e-02
9.926156242897571369e-02
9.927437463835525611e-02
9.934358577669682999e-02
9.934746785916359624e-02
9.937757551934067735e-02
9.939567600518711687e-02
9.942828373444873025e-02
9.945661335525107782e-02
9.946802725090625463e-02
9.950273636997281068e-02
9.953222383925541816e-02
9.955172498336656295e-02
9.958239276018610031e-02
9.959410884145508680e-02
9.961173415546115129e-02
9.962650291669777891e-02
9.964565420753351832e-02
9.969693277124153097e-02
9.971670573391844261e-02
9.974673345495677079e-02
9.976680475831894990e-02
9.979641650618453763e-02
9.982239621939503760e-02
9.984314146805006729e-02
9.986736469912582681e-02
9.988244679830909911e-02
9.989932578526755647e-02
9.993690791920167849e-02
9.998050877691000426e-02
1.000075939975554329e-01
1.000165808790089428e-01
1.000411296051250121e-01
1.000763148085250798e-01
1.001135725651948749e-01
1.001246625101502863e-01
1.001341327730935205e-01
1.001525984239302614e-01
1.001798437270390862e-01
1.001919376799458861e-01
1.002220284820970475e-01
1.002496003534779079e-01
1.002752744485109204e-01
1.002991843449214104e-01
1.003146664914525421e-01
1.003525230539260016e-01
1.003794965838737951e-01
1.004129259175181033e-01
1.004350695415197059e-01
1.004627547408407651e-01
1.004717476041808721e-01
1.005006203897987338e-01
1.005162313760129544e-01
1.005987557998309079e-01
1.006016932769012162e-01
1.006373846719168519e-01
1.006656791870169654e-01
1.006885358927229190e-01
1.006938001741794486e-01
1.007317825027196911e-01
1.007982127098158154e-01
1.008106916805158737e-01
1.008305435400969619e-01
1.008561060536532494e-01
1.008658374542333314e-01
1.008999831695150395e-01
1.009031429664152824e-01
1.009257311407648072e-01
1.009653340612842176e-01
1.009755296422848447e-01
1.009917042124731101e-01
1.010261150072434555e-01
1.010638151206816326e-01
1.011070662353045768e-01
1.011201753899367284e-01
1.011442368406900161e-01
1.011901766191369290e-01
1.011981377159877904e-01
1.012164235661563993e-01
1.012206662504031018e-01
1.012501173518013386e-01
1.012747232957102450e-01
1.012961526823339953e-01
1.013359842532908783e-01
1.013621851877131719e-01
1.013967077193946298e-01
1.014147395472921320e-01
1.014351064658151613e-01
1.014606709257949713e-01
1.014822025838226227e-01
1.014969836642962697e-01
1.015163105188371384e-01
1.015567121118064464e-01
1.015730322664091245e-01
1.015874720755871041e-01
1.016242547214056269e-01
1.016660512199344946e-01
1.016875871177810864e-01
1.017360356988317172e-01
1.017890850545405956e-01
1.017966447023785359e-01
1.018076279782408888e-01
1.018227169802766729e-01
1.018505533574315947e-01
1.018788507856282499e-01
1.018927948901510727e-01
1.019048272219637563e-01
1.019303221177124130e-01
1.019701105267376562e-01
1.020107528458055191e-01
1.020341361610026532e-01
1.020717124559755717e-01
1.020877022041884463e-01
1.020962443033537892e-01
1.021221751968897640e-01
1.021575833989771254e-01
1.022198964967290791e-01
1.022368991172473707e-01
1.022604425679177198e-01
1.022799227374154296e-01
1.022878313848556986e-01
1.023039160753071442e-01
1.023437773194276756e-01
1.023826478296315790e-01
1.023968340105906871e-01
1.024445751514657110e-01
1.024812404478992467e-01
1.025093512902395809e-01
1.025207928261794854e-01
1.025580217008444373e-01
1.025750455725344956e-01
1.025994423428296942e-01
1.026397571959590804e-01
1.026831081857642602e-01
1.026954610529615119e-01
1.027089887760345710e-01
1.027463856234852591e-01
1.027711281555658274e-01
1.027773306744871329e-01
1.027992584792455366e-01
1.028179309940416841e-01
1.028545832086907863e-01
1.028653790858164996e-01
1.028865437928286330e-01
1.029070501525383152e-01
1.029225862251222923e-01
1.029732941623405229e-01
1.030032530799254720e-01
1.030252726141336339e-01
1.030738899864511171e-01
1.030769988535470416e-01
1.031039806308186035e-01
1.031293956965347869e-01
1.031374234839167459e-01
1.031836536508479729e-01
1.032004081157102404e-01
1.032386362606236285e-01
1.032540207013269429e-01
1.032901906651369495e-01
1.033184066144566260e-01
1.033356938244444634e-01
1.033586557670606587e-01
1.033810218053307084e-01
1.034174605258017521e-01
1.034322690732930594e-01
1.034383412440634809e-01
1.034730603347647215e-01
1.035078143316624510e-01
1.035145757627297658e-01
1.035443261850080288e-01
1.035549335599161291e-01
1.035617490536647201e-01
1.036086357502631894e-01
1.036445632663661742e-01
1.036501676500592439e-01
1.036900350526863690e-01
1.037115971195690656e-01
1.037438964273003639e-01
1.037690327504192100e-01
1.037866954755554683e-01
1.038209486353409150e-01
1.038458849853703403e-01
1.038581142403255941e-01
1.039151913797863314e-01
1.039297803490276118e-01
1.039441936616588014e-01
1.039672188922455831e-01
1.040109243467474687e-01
1.040404478858810156e-01
1.040686350221655121e-01
1.040853996243035762e-01
1.041019244268239774e-01
1.041328935412694778e-01
1.041636610329622625e-01
1.041735652756491937e-01
1.042039649217079145e-01
1.042295069272247132e-01
1.042554062948657934e-01
1.043320850885348094e-01
1.043352789387229085e-01
1.043492421266670189e-01
1.043920817995017125e-01
1.044005136300379388e-01
1.044091317696550503e-01
1.044475198719016507e-01
1.044809662153091123e-01
1.044903522780097904e-01
1.045117767151794164e-01
1.045488541433859386e-01
1.045853976010961972e-01
1.045967341316469401e-01
1.046202290763332265e-01
1.046675731111852969e-01
1.046846692174052129e-01
1.046861186602852656e-01
1.047317715366370972e-01
1.047593491298648982e-01
1.047760842964607919e-01
1.048229696990649051e-01
1.048769001935075940e-01
1.049148919256948642e-01
1.049531414676272978e-01
1.049658388672863873e-01
1.049809731698609361e-01
1.050404500073677250e-01
1.050653770414982091e-01
1.050834336336624597e-01
1.050996924240412134e-01
1.051305171438065567e-01
1.051567790040113803e-01
1.051676234521536912e-01
1.052018966459312699e-01
1.052142761147534245e-01
1.052386448006907282e-01
1.052659578414542052e-01
1.052774358581713976e-01
1.053061567693531764e-01
1.053418274878622496e-01
1.053577602848839168e-01
1.053827183923826682e-01
1.054295278042691186e-01
1.054608067237396973e-01
1.054809723217125517e-01
1.055172565489392866e-01
1.055477866659483288e-01
1.055748337998140274e-01
1.056116101474554037e-01
1.056271458427501253e-01
1.056421755820262098e-01
1.056462083968932042e-01
1.056863998466348598e-01
1.057072933672356663e-01
1.057190997024538559e-01
1.057542506988919939e-01
1.057749054314592319e-01
1.058049839539391690e-01
1.058344086237474890e-01
1.058588319792325150e-01
1.058700028491378897e-01
1.059036352871023934e-01
1.059181976500571110e-01
1.059634870220637626e-01
1.059876961816899610e-01
1.059973388190801891e-01
1.060276766769233103e-01
1.060540382363995282e-01
1.060880734644958912e-01
1.061225097074274815e-01
1.061386202428183378e-01
1.061870363769634729e-01
1.061967918073995487e-01
1.062463680698252921e-01
1.062624208168070905e-01
1.062792841804400257e-01
1.062949192554050737e-01
1.063235911417267920e-01
1.063371725341649143e-01
1.063665726604664519e-01
1.063837977738693596e-01
1.064107322423758495e-01
1.064614472691052804e-01
1.064685148592307007e-01
1.065191130251612606e-01
1.065252454379459479e-01
1.065847660474713021e-01
1.066141885482640994e-01
1.066439553072537905e-01
1.066529469171487721e-01
1.066741064382036863e-01
1.066967090882888769e-01
1.067614363733713767e-01
1.067767233773414537e-01
1.068208425525014604e-01
1.068456544369008610e-01
1.068877620876353407e-01
1.069136460316767456e-01
1.069330880293986596e-01
1.069550675939180961e-01
1.069791295045034452e-01
1.070107388713818497e-01
1.070355596490252248e-01
1.070605868562923280e-01
1.070677246850900155e-01
1.070820529459566295e-01
1.071066845524456523e-01
1.071153806312677426e-01
1.071492527273749107e-01
1.071746814732329467e-01
1.072156057623018244e-01
1.072566347721410351e-01
1.072655251904917617e-01
1.073033472867675475e-01
1.073409097449680161e-01
1.073433059223242170e-01
1.073928778964807207e-01
1.074097881499183615e-01
1.074405561351480243e-01
1.074491458967367641e-01
1.074890863942178365e-01
1.075135596207533184e-01
1.075726128677850779e-01
1.075776871921286237e-01
1.076022934195265957e-01
1.076084293240388567e-01
1.076505093892238252e-01
1.076562799126979386e-01
1.076941920850442713e-01
1.077043972356349633e-01
1.077273811321188268e-01
1.077682961387637084e-01
1.077997734837826682e-01
1.078144016186595167e-01
1.078485671166117266e-01
1.078769304165801968e-01
1.079090852484743679e-01
1.079209372137136524e-01
1.079331424510817650e-01
1.079940779993869282e-01
1.080027784044448880e-01
1.080326040937216736e-01
1.080589421482170964e-01
1.080966697144918887e-01
1.081138620707946529e-01
1.081336630499402651e-01
1.081903770846878721e-01
1.082169275603470093e-01
1.082411399414178743e-01
1.082501706742400871e-01
1.082736930252299890e-01
1.083015991641028686e-01
1.083239931616687968e-01
1.083364703169416576e-01
1.083488721163198831e-01
1.083836487571854801e-01
1.084069319550880484e-01
1.084289310838320586e-01
1.084691166671379881e-01
1.084847593243418173e-01
1.085219777288655152e-01
1.085314234872372663e-01
1.085473077327048785e-01
1.085818166310059119e-01
1.086450061203323436e-01
1.086563035684127709e-01
1.086853390341968040e-01
1.087027726829542518e-01
1.087355109407212583e-01
1.087434148590715743e-01
1.087614984424791209e-01
1.088322376625385224e-01
1.088525620146002515e-01
1.088585950521154255e-01
1.088867009305403699e-01
1.089042371633894279e-01
1.089349257605906063e-01
1.089531761533256149e-01
1.090002921486666887e-01
1.090352775041240063e-01
1.090506990291978950e-01
1.090699590823594467e-01
1.091151056304652256e-01
1.091447914038815026e-01
1.091625167504572391e-01
1.091715378781631940e-01
1.092330304425807030e-01
1.092531201328920676e-01
1.092650338669454713e-01
1.093148429563953195e-01
1.093524542438893410e-01
1.093672210375316589e-01
1.094047249021692925e-01
1.094126705181412973e-01
1.094397486352240434e-01
1.094429259852840453e-01
1.094579926053347863e-01
1.094726817184298318e-01
1.095150194690472367e-01
1.095291763789263406e-01
1.095706343313603837e-01
1.095827061229362465e-01
1.096372057914764553e-01
1.096816942514169391e-01
1.096957296308174179e-01
1.097125034337072536e-01
1.097519288072411614e-01
1.097780838205275056e-01
1.097959976567106644e-01
1.098136265816396784e-01
1.098390904738779095e-01
1.098752187360144128e-01
1.099047939977415567e-01
1.099116460824663966e-01
1.099408307705162513e-01
1.099615347985075098e-01
1.099760577593615340e-01
1.099870817785226218e-01
1.100488246792722391e-01
1.100605013387548348e-01
1.101051893522800307e-01
1.101208824694944188e-01
1.101396291223721291e-01
1.101739286018918462e-01
1.102104299101052676e-01
1.102346317184855207e-01
1.102635530546210441e-01
1.102801216401649298e-01
1.103382776252563313e-01
1.103498976252302310e-01
1.103646663094544067e-01
1.103815178747852288e-01
1.104221420124884001e-01
1.104279701649222289e-01
1.104640402375797748e-01
1.104715731936406486e-01
1.105048684841974382e-01
1.105272146374203790e-01
1.105620274987563767e-01
1.105917348675105605e-01
1.106176712011263108e-01
1.106334302037012551e-01
1.106908174372795428e-01
1.107168914803394189e-01
1.107246554500903035e-01
1.107957628896677482e-01
1.108058866340435600e-01
1.108251223260758311e-01
1.108360653096072679e-01
1.108449382507288306e-01
1.109020926498068271e-01
1.109266770187798956e-01
1.109324823682067418e-01
1.109587992010195867e-01
1.109942413756432877e-01
1.110181244844514192e-01
1.110427474706189854e-01
1.110693049131500354e-01
1.111181753202033495e-01
1.111263985007470700e-01
1.111637276294014098e-01
1.111711585940207137e-01
1.111932991814833516e-01
1.112077233031949497e-01
1.112374689914710224e-01
1.112761629796893414e-01
1.113135851409319810e-01
1.113502474242271112e-01
1.113666962320549736e-01
1.113696458564929492e-01
1.114233846875227196e-01
1.114398186807088464e-01
1.114605558619438663e-01
1.115082780222722003e-01
1.115439997053975785e-01
1.115604531302141766e-01
1.115708987754862602e-01
1.115790567403607270e-01
1.116246695530992428e-01
1.116527413874933150e-01
1.116887595163162383e-01
1.116923430805369377e-01
1.117107687903519664e-01
1.117608948535638302e-01
1.118016608779028309e-01
1.118137495668317660e-01
1.118333124444074733e-01
1.118582088879960246e-01
1.118738955304520721e-01
1.119134051122167572e-01
1.119638317010257511e-01
1.119782048763888205e-01
1.119935462580757823e-01
1.120106081880049564e-01
1.120553894250109761e-01
1.120751042611101700e-01
1.121109399169802345e-01
1.121264398793935801e-01
1.121559781065680772e-01
1.121718902971284848e-01
1.121924977284027292e-01
1.122176369805961138e-01
1.122294034397219309e-01
1.122815171016540714e-01
1.123080003884955880e-01
1.123379746774263443e-01
1.123800459311370958e-01
1.124278315827811903e-01
1.124429140061563581e-01
1.124744308985405894e-01
1.124909265235268796e-01
1.125308551069074126e-01
1.125445820576477796e-01
1.125596816536796330e-01
1.125938030318756611e-01
1.126282877115137304e-01
1.126564297724638175e-01
1.126678824116048583e-01
1.126876192125934595e-01
1.127153994275240101e-01
1.127236429872673362e-01
1.127494680574976926e-01
1.127814876347494888e-01
1.128053230324815859e-01
1.128233874938051051e-01
1.128843628853814507e-01
1.128844459456344040e-01
1.129243967607295174e-01
1.129443216551991314e-01
1.129845195570389760e-01
1.129960727277828370e-01
1.130195756019786724e-01
1.130519354325001946e-01
1.130669518409392893e-01
1.130844633576998381e-01
1.131216746968551901e-01
1.131430043829228516e-01
1.131450120713010099e-01
1.131799844203863481e-01
1.131997676373779904e-01
1.132662119697774306e-01
1.133052899499625843e-01
1.133334300937835493e-01
1.133459774012728905e-01
1.133728823468475033e-01
1.133813020807754035e-01
1.134048218378330697e-01
1.134385720494059391e-01
1.134854603314450761e-01
1.135023365312429755e-01
1.135145974833994265e-01
1.135299747699693440e-01
1.135718833959956098e-01
1.135949626455294292e-01
1.136316266619497584e-01
1.136689223165914808e-01
1.136948527176246393e-01
1.137077504881789936e-01
1.137295135532562784e-01
1.137468846982753745e-01
1.137832997641864408e-01
1.138078057897028983e-01
1.138305843458018995e-01
1.138527064313817894e-01
1.138548067781613438e-01
1.138645107384999022e-01
1.139407297394103291e-01
1.139512296988062223e-01
1.139820553983795226e-01
1.140136190659445936e-01
1.140270156647374966e-01
1.140516400529554830e-01
1.140757376982018401e-01
1.141022747381540414e-01
1.141262899849486145e-01
1.141655105657992109e-01
1.141783104838097196e-01
1.141966035059336915e-01
1.142069879011787248e-01
1.142500873439556419e-01
1.142620527433014788e-01
1.142935064733537898e-01
1.143557505429185217e-01
1.143879376902554590e-01
1.144174054756734726e-01
1.144315942521996754e-01
1.144552842868091225e-01
1.144705874140458657e-01
1.145125799589134519e-01
1.145296981577498263e-01
1.145631574306134048e-01
1.146045646030951493e-01
1.146128749846199724e-01
1.146437761605723082e-01
1.146892055135929067e-01
1.146937536091093834e-01
1.147333336923078151e-01
1.147611817428454417e-01
1.147747834532234501e-01
1.148081669986675268e-01
1.148355521607484775e-01
1.148544841287804652e-01
1.148839116717536579e-01
1.149035732756246708e-01
1.149365175179120624e-01
1.149698677096832045e-01
1.149786681579509362e-01
1.150244865161118013e-01
1.150393595828552717e-01
1.150709596841472115e-01
1.150883221900019238e-01
1.151011105204992613e-01
1.151490072849531976e-01
1.151937634280165157e-01
1.152132618890031046e-01
1.152470343868346458e-01
1.152717628204317224e-01
1.153030261913500221e-01
1.153412472248374065e-01
1.153627689111956234e-01
1.153798176424513655e-01
1.154172576146952900e-01
1.154434608982367050e-01
1.154638969646760716e-01
1.154738268823655711e-01
1.154994406250784977e-01
1.155435396395791403e-01
1.155617354149547915e-01
1.155710036808685337e-01
1.156178351429223983e-01
1.156402488733321299e-01
1.156545986721154717e-01
1.156657632945489178e-01
1.156990585729556487e-01
1.157333716897180342e-01
1.157649912042835183e-01
1.157703267016583770e-01
1.158033217200896137e-01
1.158720504970895959e-01
1.158736640292802877e-01
1.158905507870998663e-01
1.159303273193035833e-01
1.159431076734698807e-01
1.159706365062946887e-01
1.160228189145161015e-01
1.160359379606637487e-01
1.160599109946620078e-01
1.160747535222811933e-01
1.161120127238802202e-01
1.161398716082674976e-01
1.161581180222636123e-01
1.162036516862513524e-01
1.162316914031649717e-01
1.162538781385400455e-01
1.163011433263007599e-01
1.163213316371851103e-01
1.163314854025320755e-01
1.163547187222409574e-01
1.163714369780025626e-01
1.164185388089267192e-01
1.164616739831954573e-01
1.164724438566439590e-01
1.165007190121672420e-01
1.165310905853615964e-01
1.165393544993859609e-01
1.165756961448346507e-01
1.165971034473478052e-01
1.166423122202225882e-01
1.166835755974418576e-01
1.167188168403821558e-01
1.167256143147077929e-01
1.167490607156622673e-01
1.167832239119208082e-01
1.168082673303837971e-01
1.168307939712756038e-01
1.168682885628912205e-01
1.168806438204458287e-01
1.168973026940340332e-01
1.169371757823802760e-01
1.169630792525911400e-01
1.169843425042303986e-01
1.169937597633775028e-01
1.170524666242925282e-01
1.170683491747732119e-01
1.170820344595909779e-01
1.171199183287684464e-01
1.171689820740859922e-01
1.171798586393866803e-01
1.171993179220431891e-01
1.172318302844995719e-01
1.172449087248040867e-01
1.172735417194522012e-01
1.172976093026638078e-01
1.173308285942948337e-01
1.173492852442900580e-01
1.173800855837095480e-01
1.174116493496314417e-01
1.174214654082617604e-01
1.174374019308634942e-01
1.174622715768536829e-01
1.174987779915615538e-01
1.175155209683692581e-01
1.175300793272922029e-01
1.176013892471122202e-01
1.176372496104627907e-01
1.176565206709359601e-01
1.176960048663950320e-01
1.177073847375660343e-01
1.177271533561536354e-01
1.177455006151615358e-01
1.177856175544734763e-01
1.177965340843435404e-01
1.178056536942508337e-01
1.178380041139061030e-01
1.178756079304754123e-01
1.178957626437984740e-01
1.179493806342742923e-01
1.179707282716527805e-01
1.179965785094507780e-01
1.180440759760220670e-01
1.180534262270361290e-01
1.180828026924257146e-01
1.181012509675186117e-01
1.181299647788147666e-01
1.181664431273088955e-01
1.181886370818890364e-01
1.182203211515826524e-01
1.182352457502321430e-01
1.182462823301003163e-01
1.182716153768632039e-01
1.183001596950511991e-01
1.183361671561142248e-01
1.183602041900034263e-01
1.184048059277822418e-01
1.184155032695043963e-01
1.184588614034846610e-01
1.184772180405355146e-01
1.185101345457553745e-01
1.185291904555806353e-01
1.185788239530073951e-01
1.186196457331128995e-01
1.186322938319767095e-01
1.186527760729763625e-01
1.186803081557567530e-01
1.186917462868543049e-01
1.187393322125232520e-01
1.187489775411143533e-01
1.187721951734505010e-01
1.187745106724600874e-01
1.188017174068001225e-01
1.188114131564891873e-01
1.188787426465109931e-01
1.188936324025346436e-01
1.189209218936673751e-01
1.189490382290014914e-01
1.189560945051534313e-01
1.189947298661126474e-01
1.190015360344914286e-01
1.190202879591475971e-01
1.190515963383804166e-01
1.190743774046429393e-01
1.191233889201173679e-01
1.191474343438146399e-01
1.191555855084937554e-01
1.191771870914516973e-01
1.192122013194922836e-01
1.192401762065929960e-01
1.192974827640858604e-01
1.193244395229348109e-01
1.193323734428952676e-01
1.193686848140659285e-01
1.193882731022518073e-01
1.194063608473122096e-01
1.194281176880792605e-01
1.194702589012391347e-01
1.194853031165939439e-01
1.195522512590768693e-01
1.195716052444150135e-01
1.195754781796528055e-01
1.196239745687387446e-01
1.196292558499904013e-01
1.196366101106592361e-01
1.196619147860128463e-01
1.197028293006194288e-01
1.197209892366147277e-01
1.197640387255493599e-01
1.198041912239809492e-01
1.198193089965416402e-01
1.198578042844351543e-01
1.198633511210008828e-01
1.198998031719027968e-01
1.199098018598484527e-01
1.199530473983047019e-01
1.199642609171189811e-01
1.199868587829104327e-01
1.200342001780440038e-01
1.200417516973833476e-01
1.200662174043518049e-01
1.200960613381804598e-01
1.201305862895049037e-01
1.201399528584220500e-01
1.201863256938020541e-01
1.202095381925860629e-01
1.202385472070733874e-01
1.202504456112964415e-01
1.203169545727171275e-01
1.203502667695123818e-01
1.203748612870615964e-01
1.203919777540060632e-01
1.204142649018187794e-01
1.204352976276619747e-01
1.204743070680209249e-01
1.204862646424015304e-01
1.205085891211361004e-01
1.205446074776636012e-01
1.205673075016627238e-01
1.205919923747786338e-01
1.206373710554626832e-01
1.206734976025233275e-01
1.206934314542516540e-01
1.207091227252002907e-01
1.207137649695410597e-01
1.207672074569998144e-01
1.207840633371463079e-01
1.207873598552701710e-01
1.208164398045048493e-01
1.208676879010650573e-01
1.208954492446081552e-01
1.209080946096575682e-01
1.209258836705217055e-01
1.209643894773302364e-01
1.209756452741103661e-01
1.210068433258792431e-01
1.210219187468837831e-01
1.210439617552679370e-01
1.210862020294744545e-01
1.210963432777777959e-01
1.211537029051936720e-01
1.211679062051976841e-01
1.211916045095543515e-01
1.212196100788260344e-01
1.212501949349383268e-01
1.212604723155878972e-01
1.212760921460534491e-01
1.213004904585132104e-01
1.213250218575182005e-01
1.213481435800742303e-01
1.213751855956024528e-01
1.213932245307797753e-01
1.214560028447690399e-01
1.214641857489846544e-01
1.214728712525801058e-01
1.215273130871276641e-01
1.215446883324697303e-01
1.215806650241175180e-01
1.215999486427309928e-01
1.216289145295050278e-01
1.216658539430063302e-01
1.217034269399869251e-01
1.217131990080029813e-01
1.217269179740353979e-01
1.217658165038880136e-01
1.217992968912647855e-01
1.218239273334051354e-01
1.218617832893543751e-01
1.218934227471444309e-01
1.219327594495107081e-01
1.219508686214884063e-01
1.219965397801652807e-01
1.219998888687047200e-01
1.220142672376754445e-01
1.220877740535221689e-01
1.221042442924220595e-01
1.221234519013666420e-01
1.221267624847554023e-01
1.221751621356506612e-01
1.221977464159723081e-01
1.222304380308305016e-01
1.222605727489004535e-01
1.222783604371504018e-01
1.223021499793263689e-01
1.223229129255983261e-01
1.223425718055717870e-01
1.223678169878737454e-01
1.223873646123240788e-01
1.224140465434113700e-01
1.224246115660675982e-01
1.224465635750749959e-01
1.224707934023933076e-01
1.224962555174911594e-01
1.225594337859390870e-01
1.225903335010022910e-01
1.225920549347533917e-01
1.226440756170119606e-01
1.226870246124449615e-01
1.227122842046301510e-01
1.227293095234732734e-01
1.227516732541320543e-01
1.227848870890326238e-01
1.228179011759433226e-01
1.228412487206956838e-01
1.228682987573765373e-01
1.228821625362370717e-01
1.228983720488508458e-01
1.229500683085053558e-01
1.229623749181524284e-01
1.229956368153947710e-01
1.230176099635145737e-01
1.230498508391823509e-01
1.230709107024942628e-01
1.231009676473307501e-01
1.231122481850558947e-01
1.231267254842717818e-01
1.231753827836014614e-01
1.232087428319608713e-01
1.232478283159681998e-01
1.232593583434103968e-01
1.232931797116521011e-01
1.232997672234470987e-01
1.233387861368528404e-01
1.233727311768148538e-01
1.234319437194483782e-01
1.234535042992396803e-01
1.234664357412821878e-01
1.234918943816938897e-01
1.235009880266453308e-01
1.235375373734783344e-01
1.235732804772219362e-01
1.235982877661974677e-01
1.236220646867042805e-01
1.236472774280955034e-01
1.236823031357451863e-01
1.236947017475311106e-01
1.237195161802020493e-01
1.237700552056238967e-01
1.237943868385221191e-01
1.238279974486674040e-01
1.238644500465536091e-01
1.238770084675360761e-01
1.239007347240301260e-01
1.239271938214603908e-01
1.239522041688105314e-01
1.239973648335006007e-01
1.240097277217744320e-01
1.240176965290533673e-01
1.240434390204793180e-01
1.240572121208489142e-01
1.240858845234201202e-01
1.241129013669609038e-01
1.241631734889701022e-01
1.241834181763306622e-01
1.242024403823718814e-01
1.242485421130637979e-01
1.242881449153890316e-01
1.243172473513323717e-01
1.243435078774411950e-01
1.243698264832437950e-01
1.243787249564371478e-01
1.244100714435349420e-01
1.244531816906692678e-01
1.244667097823851099e-01
1.244841959063540116e-01
1.245223595917072656e-01
1.245584595158105712e-01
1.245632576332045827e-01
1.245963621484116324e-01
1.246117576230597601e-01
1.246359761043933090e-01
1.246569544279992892e-01
1.246892291606496173e-01
1.246932889554631108e-01
1.247261290287175473e-01
1.247633241043449304e-01
1.247836336704127858e-01
1.248068745602274876e-01
1.248663213920080395e-01
1.248757765366846351e-01
1.249349665851767766e-01
1.249593935873147821e-01
1.249717995357633171e-01
1.249846801166719645e-01
1.250264404550403552e-01
1.250605556162952547e-01
1.250991806957194585e-01
1.251164027540735413e-01
1.251591432194120723e-01
1.251857560584193618e-01
1.252035026708054333e-01
1.252277685514532335e-01
1.252481495792962529e-01
1.252536911160131994e-01
1.252684983003174990e-01
1.252889966229355778e-01
1.253394705694362843e-01
1.253665504278483334e-01
1.254125952599246530e-01
1.254314404020818174e-01
1.254449173529966766e-01
1.254790120190463765e-01
1.255435522847720420e-01
1.255521260769190128e-01
1.255899019590097643e-01
1.255942252117808744e-01
1.256311784955143063e-01
1.256619729340943681e-01
1.257147140467634316e-01
1.257323568463167285e-01
1.257603287035436446e-01
1.257831402707224600e-01
1.258084621396290403e-01
1.258618919952392834e-01
1.258855778480373333e-01
1.259090708279897441e-01
1.259389618463602756e-01
1.259592704861852153e-01
1.259831489861110154e-01
1.260101945697781334e-01
1.260650247310008965e-01
1.260843529977501709e-01
1.260952917989382471e-01
1.261249265622959581e-01
1.261690528691736257e-01
1.261824331417795153e-01
1.262244176903770665e-01
1.262444296170054936e-01
1.262518424304858722e-01
1.262668604891011293e-01
1.262930166478736793e-01
1.263070888990954210e-01
1.263371977277592539e-01
1.263864583317990120e-01
1.264439803559257447e-01
1.264521967686699222e-01
1.264833349006244112e-01
1.265228093191489989e-01
1.265329736942004679e-01
1.265467771811148445e-01
1.265828025979093274e-01
1.266150767435489377e-01
1.266231936562302041e-01
1.266547808544863374e-01
1.266821144027999724e-01
1.267064202520728489e-01
1.267268678923593184e-01
1.267425940837400566e-01
1.267705270996627442e-01
1.267844957484646207e-01
1.268003939818398429e-01
1.268095119791978753e-01
1.268630333015901557e-01
1.268988908751911837e-01
1.269154675633331619e-01
1.269637922022452403e-01
1.269773447257522281e-01
1.270441108857190970e-01
1.270632420795368978e-01
1.270869643616032163e-01
1.271089237323458354e-01
1.271349428354601740e-01
1.271580797356575698e-01
1.271916688515414284e-01
1.272175406559238331e-01
1.272191035477528431e-01
1.272658425474492705e-01
1.273011428998284122e-01
1.273122178943930094e-01
1.273293690326192662e-01
1.273538651009234468e-01
1.273817877309048607e-01
1.274242033816757602e-01
1.274489317103872366e-01
1.274624073260525736e-01
1.274916255198427217e-01
1.275197758884739629e-01
1.275417530279464584e-01
1.275891274369070905e-01
1.276159746008801443e-01
1.276212082478102028e-01
1.276701431674138187e-01
1.277006284239536327e-01
1.277655504636839856e-01
1.278058301649019901e-01
1.278252697509467128e-01
1.278526158913663169e-01
1.278888177346076960e-01
1.279008274602720374e-01
1.279169728143242368e-01
1.279498739248054462e-01
1.279536923171704088e-01
1.279815745502478341e-01
1.280127966468022072e-01
1.280576383421201392e-01
1.280654382055055329e-01
1.280869417261806253e-01
1.281143776796975220e-01
1.281331602813846060e-01
1.281783632650665972e-01
1.281971192069822352e-01
1.282206066454144033e-01
1.282413595599488088e-01
1.282933571617253521e-01
1.283020882881441005e-01
1.283556985695196717e-01
1.283764731516645052e-01
1.283935335297611835e-01
1.284610605945774031e-01
1.284701416950097541e-01
1.284762405583448341e-01
1.285193421149254944e-01
1.285248810362110139e-01
1.286028216591743045e-01
1.286119000840340587e-01
1.286542110498308245e-01
1.287033872439202198e-01
1.287216408120322453e-01
1.287581093743362382e-01
1.287609177296007990e-01
1.287791072367633904e-01
1.288311704365824872e-01
1.288511360235106706e-01
1.288752015613303104e-01
1.289027113706007199e-01
1.289201719122434753e-01
1.289584761876875207e-01
1.289710942203859956e-01
1.290231624629569751e-01
1.290449137060446505e-01
1.290744828377881626e-01
1.291098116830839415e-01
1.291194271031548269e-01
1.291468704872950068e-01
1.291937203982144733e-01
1.292101547338769807e-01
1.292206595076620945e-01
1.292468144972286348e-01
1.292809226964570235e-01
1.293068202872981742e-01
1.293583015112999002e-01
1.293592658279750229e-01
1.293946896065242269e-01
1.293961922113716634e-01
1.294189262563224530e-01
1.294307884198002689e-01
1.295186142133683549e-01
1.295266557378746408e-01
1.295508362203270925e-01
1.295682100876177079e-01
1.296089996654000154e-01
1.296367293398549836e-01
1.296592764234997253e-01
1.296738280727565140e-01
1.297052040197573253e-01
1.297382934493941375e-01
1.297436017906054562e-01
1.297779153845964872e-01
1.297863585407496578e-01
1.298083265782999374e-01
1.298283746476665002e-01
1.298743186447909315e-01
1.299195344948183006e-01
1.299287923849006821e-01
1.299679521637847612e-01
1.299992641357953227e-01
1.300086866703570321e-01
1.300471024135710918e-01
1.300524052494324012e-01
1.301124463726130442e-01
1.301283134486764803e-01
1.301711288708883862e-01
1.302196520865501195e-01
1.302263794061218616e-01
1.302484527275915016e-01
1.302673171689673892e-01
1.302994748454988638e-01
1.303113648333508179e-01
1.303396669960262821e-01
1.303493898076908963e-01
1.303686727386877964e-01
1.304026190680785402e-01
1.304235586067067909e-01
1.304395177876755407e-01
1.304571979148200778e-01
1.305194346361178148e-01
1.305320088614919660e-01
1.305500226165583477e-01
1.305954368548671307e-01
1.306343544027077086e-01
1.306527263739551969e-01
1.306646229548995009e-01
1.306690715568688543e-01
1.307103960498787742e-01
1.307191356877121513e-01
1.307495502913625374e-01
1.307757021153261312e-01
1.308199583070833727e-01
1.308504336673988466e-01
1.308978153625548480e-01
1.309392296404662259e-01
1.309460779998297686e-01
1.309676702021568828e-01
1.309927101143278927e-01
1.310258329232231733e-01
1.310381594330810584e-01
1.310568102944055791e-01
1.311084971936696819e-01
1.311400302072294188e-01
1.311645750550164968e-01
1.312002611081585224e-01
1.312156234849525815e-01
1.312688735145686181e-01
1.312937908368101980e-01
1.313219039016292888e-01
1.313513036977079218e-01
1.313745135959132893e-01
1.314340310278150903e-01
1.314507035550625536e-01
1.314633273022008386e-01
1.314974535043770265e-01
1.315121860671197296e-01
1.315292519120353498e-01
1.315726100291590983e-01
1.316004160589786531e-01
1.316141646132099052e-01
1.316699320047228783e-01
1.316966328029106625e-01
1.317222782717307750e-01
1.317380878285385193e-01
1.317495722786049539e-01
1.317672652295358016e-01
1.318021623744957682e-01
1.318524741209544104e-01
1.319063789413611465e-01
1.319135091321793074e-01
1.319370219790720333e-01
1.319470676715505109e-01
1.319865783894858535e-01
1.320212198648124668e-01
1.320327544915941287e-01
1.320621130238999741e-01
1.320913350325310098e-01
1.321276020251748173e-01
1.321446746384324911e-01
1.321858253359295965e-01
1.322197046240621288e-01
1.322470724203709258e-01
1.322599365750440348e-01
1.323124423911825054e-01
1.323187254042100802e-01
1.323559476911969623e-01
1.323700461696012409e-01
1.324037104984938096e-01
1.324139465147740613e-01
1.324443456746371983e-01
1.324830168291256105e-01
1.325102451340698373e-01
1.325356009948899794e-01
1.325430734763826668e-01
1.325746386079555417e-01
1.325831240359152674e-01
1.326426361711189883e-01
1.326480893272110051e-01
1.326757685854142998e-01
1.327185704751061013e-01
1.327264820022729386e-01
1.327660868876742173e-01
1.327873003007850050e-01
1.328006657159348514e-01
1.328596932202726344e-01
1.329023388655216076e-01
1.329195604483220383e-01
1.329511159606198700e-01
1.329875813037922905e-01
1.330185343302406897e-01
1.330542873248766189e-01
1.330929835487290602e-01
1.331044085327968696e-01
1.331169177561982164e-01
1.331412833775059701e-01
1.331852110902905229e-01
1.332106836044885667e-01
1.332409765324595874e-01
1.332859005717681455e-01
1.332885566255951337e-01
1.333449908434663489e-01
1.333556966067600547e-01
1.333767626995822075e-01
1.334162766616670548e-01
1.334478220945097271e-01
1.334599579225558830e-01
1.334772341399840800e-01
1.334930227416464832e-01
1.335386998876446074e-01
1.335647058207450333e-01
1.335830538712837745e-01
1.335865525479991711e-01
1.336482792001695286e-01
1.336749735564439212e-01
1.336899477832197980e-01
1.337285134532018582e-01
1.337522605012080867e-01
1.337783161726851522e-01
1.338066390733874123e-01
1.338332701838338967e-01
1.338404481823903258e-01
1.338834082481433763e-01
1.339160516141799095e-01
1.339382515047277677e-01
1.339789353093672197e-01
1.339911550800080287e-01
1.340320383240399815e-01
1.340580862219586389e-01
1.341079186211661112e-01
1.341139681958420371e-01
1.341510872801656151e-01
1.341752756827869209e-01
1.341974804095661944e-01
1.342465550269794639e-01
1.342835754155125016e-01
1.343176584620922598e-01
1.343327450588024941e-01
1.343782695710616371e-01
1.343934105461802031e-01
1.344107414156202052e-01
1.344738234713893088e-01
1.345060515879526464e-01
1.345237170518839287e-01
1.345457364990706450e-01
1.345840114178912250e-01
1.346079765600652900e-01
1.346274335534756728e-01
1.346459158049036486e-01
1.346666603941174545e-01
1.347078878629632825e-01
1.347205132638708003e-01
1.347277251236835838e-01
1.347508241616739433e-01
1.348134170237247353e-01
1.348522253202038002e-01
1.348948831087926625e-01
1.349116251749283846e-01
1.349192940564564736e-01
1.349454328745894327e-01
1.349743664320366965e-01
1.350106262908744026e-01
1.350334666887979540e-01
1.350486726737040732e-01
1.350874163087069646e-01
1.350985367315559182e-01
1.351414104015305484e-01
1.351489651676811010e-01
1.351861986934269622e-01
1.352149368529843576e-01
1.352540588724978066e-01
1.352655822056156865e-01
1.352874532609041336e-01
1.353395065244552553e-01
1.353714076901239016e-01
1.353826132280455674e-01
1.353914223873561862e-01
1.354312316903141800e-01
1.354502842899457105e-01
1.355053578563629735e-01
1.355233156275446604e-01
1.355775093508314599e-01
1.355812613518087018e-01
1.356096762924052790e-01
1.356564818282224860e-01
1.356926410962878138e-01
1.357227242116106902e-01
1.357452697247230611e-01
1.357900080312200441e-01
1.358051656400403595e-01
1.358114445384089319e-01
1.358499700039061397e-01
1.358700717689057536e-01
1.359072822707644290e-01
1.359400882590256487e-01
1.359598354733617120e-01
1.359972358806058601e-01
1.360065485674005203e-01
1.360381205766901802e-01
1.360833791011635263e-01
1.361156585398179408e-01
1.361381025288834756e-01
1.361760345960107976e-01
1.361894963206718989e-01
1.362131566945139483e-01
1.362394951935181342e-01
1.362719879016446867e-01
1.362948032159004841e-01
1.363040434071301488e-01
1.363382603074128618e-01
1.363740498635607756e-01
1.363950047037574831e-01
1.364004074553216150e-01
1.364688454528782402e-01
1.364899221003694763e-01
1.365057481781572490e-01
1.365539549409655606e-01
1.365976529965172159e-01
1.366041754953705722e-01
1.366212003797486751e-01
1.366541927556860769e-01
1.367122190376708346e-01
1.367306082646804199e-01
1.367542540454426692e-01
1.367690534748719489e-01
1.367950133295885995e-01
1.368538691782286709e-01
1.368890635608862039e-01
1.369077346019140218e-01
1.369337549399720078e-01
1.369487157203422290e-01
1.369932813581467568e-01
1.370138738601680006e-01
1.370464113245332682e-01
1.370620483914116727e-01
1.370810037659415670e-01
1.371212743362918429e-01
1.371532942763815655e-01
1.371733732564160979e-01
1.371907618060901890e-01
1.372153009297260584e-01
1.372472462453490638e-01
1.372815797120474079e-01
1.372918969105522136e-01
1.373109091374185020e-01
1.373715629666964477e-01
1.373939208841408188e-01
1.374342771786015160e-01
1.374573395038848345e-01
1.374907478719530896e-01
1.375456844091156872e-01
1.375673893842072060e-01
1.375906630457002788e-01
1.376106778058296953e-01
1.376266396814916915e-01
1.376674271541760142e-01
1.377181039812830909e-01
1.377355235799834765e-01
1.377611692514868480e-01
1.378178829102875702e-01
1.378458083145169821e-01
1.378616922677520229e-01
1.378680466272962368e-01
1.378935932328823055e-01
1.379252529625652479e-01
1.379761281032747533e-01
1.379855089749884023e-01
1.379984346855981925e-01
1.380258121570257512e-01
1.380482353435742437e-01
1.380772014328453534e-01
1.380913033375201215e-01
1.381361902669556718e-01
1.381830645497409416e-01
1.382184191614550528e-01
1.382296284889514282e-01
1.382683707605300016e-01
1.383016491180799057e-01
1.383286481961493730e-01
1.383580923419091557e-01
1.384073350508359113e-01
1.384238156940050812e-01
1.384529369646528840e-01
1.385135792619129336e-01
1.385252842959038277e-01
1.385745432921736131e-01
1.385864015066084476e-01
1.386151501316091883e-01
1.386328078557270138e-01
1.386500799911196680e-01
1.386785973162515395e-01
1.386882529601188851e-01
1.387395584676606730e-01
1.387601441192057306e-01
1.387780208967278606e-01
1.388017776443430940e-01
1.388147045492486575e-01
1.388260182580705049e-01
1.388597806964514403e-01
1.388849230579295435e-01
1.389639582964185549e-01
1.389690139950263692e-01
1.390191647778727946e-01
1.390323660083351287e-01
1.390829423189463010e-01
1.390914816466254367e-01
1.391032621788222956e-01
1.391372307319190260e-01
1.391562593367383083e-01
1.392209379801406799e-01
1.392471460539845274e-01
1.392847072794908825e-01
1.393289009720516947e-01
1.393837178135287624e-01
1.394061302000396685e-01
1.394217066353323764e-01
1.394567280385187180e-01
1.394752119915490529e-01
1.394880140224886711e-01
1.395090971305761873e-01
1.395570566136412061e-01
1.395661252931522656e-01
1.396103378923445604e-01
1.396241587912622206e-01
1.396435579041676589e-01
1.396973312522032384e-01
1.397360521994636118e-01
1.397763500692258964e-01
1.398095816143113401e-01
1.398315001744753205e-01
1.398725929800272438e-01
1.398930920411207701e-01
1.399104280464456562e-01
1.399398165102477276e-01
1.399877269973498484e-01
1.400119532372324782e-01
1.400392378159236451e-01
1.400556668390485204e-01
1.400971572012517652e-01
1.400984629236673995e-01
1.401149728686512108e-01
1.401548858968281186e-01
1.402242722037905787e-01
1.402572367403189246e-01
1.402723469348962637e-01
1.402868531476190728e-01
1.403230160398064030e-01
1.403568704094446673e-01
1.403659966965672412e-01
1.404325001583442978e-01
1.404608083420336162e-01
1.404778683780680271e-01
1.405031237235387365e-01
1.405353945677295657e-01
1.405449221435110529e-01
1.405682056110881817e-01
1.406336433393752250e-01
1.406565266095616273e-01
1.407087784261963348e-01
1.407186758537918303e-01
1.407418015164169645e-01
1.407634967406941051e-01
1.407736983339114012e-01
1.408147992251503333e-01
1.408453189347635970e-01
1.408776730418049850e-01
1.409014230363143105e-01
1.409265891657747738e-01
1.409356508327944124e-01
1.409930585235698031e-01
1.410067773957403015e-01
1.410368661653973454e-01
1.410745806089894194e-01
1.410835602888011464e-01
1.411177223339578624e-01
1.411430304790033952e-01
1.411654389061363646e-01
1.412164980171099482e-01
1.412257181971618425e-01
1.412509176182421000e-01
1.412849775024947463e-01
1.413198951843342988e-01
1.413451125796791330e-01
1.413628108171419151e-01
1.414191472680532691e-01
1.414393656343889139e-01
1.414527243182982508e-01
1.414779353049473998e-01
1.415030218235170945e-01
1.415268496048080471e-01
1.415482175459299441e-01
1.415682619004033915e-01
1.416265609254288571e-01
1.416540231507236181e-01
1.417075038173424284e-01
1.417365432490588772e-01
1.417638374501464793e-01
1.418016629356692593e-01
1.418225667488157149e-01
1.418546162834791735e-01
1.419151043774449228e-01
1.419160453112288667e-01
1.419199997862974905e-01
1.419411780225807163e-01
1.420142298597283914e-01
1.420315885916845211e-01
1.420495265838429000e-01
1.420896647585544459e-01
1.421107608073210460e-01
1.421558705371607778e-01
1.421902271161568088e-01
1.422028848713354776e-01
1.422370967483365112e-01
1.422934861093062553e-01
1.423081926695882182e-01
1.423277755794251087e-01
1.423508988382255480e-01
1.423538659607140322e-01
1.423978791675352684e-01
1.424274415789432147e-01
1.424543878751943216e-01
1.424962481692573779e-01
1.425059479524272699e-01
1.425579565987071251e-01
1.425650746907555222e-01
1.425788658819143739e-01
1.426399028812831982e-01
1.426885482657954118e-01
1.427092028335253948e-01
1.427285823431714840e-01
1.427725578307975085e-01
1.428044590469720321e-01
1.428154218105882056e-01
1.428294532305987019e-01
1.428748195206490101e-01
1.429375995158271850e-01
1.429515420364485534e-01
1.429775220711770323e-01
1.429943962892536446e-01
1.430431275761678278e-01
1.430572789327012595e-01
1.430916332994475737e-01
1.431127724694431502e-01
1.431469072183165769e-01
1.431511969014283570e-01
1.432121888887187278e-01
1.432429993881817465e-01
1.432689663413374559e-01
1.432944170364636727e-01
1.433162796967278885e-01
1.433672527612426806e-01
1.433844446147513052e-01
1.434113283497739921e-01
1.434620865040645010e-01
1.434774755709216087e-01
1.435034144551536328e-01
1.435603460698014477e-01
1.435677832596287118e-01
1.435993762857238343e-01
1.436186690645171460e-01
1.436726794772943960e-01
1.437131844784777512e-01
1.437247011362701166e-01
1.437424587118559249e-01
1.437718004331828836e-01
1.437973117740735107e-01
1.438214310793078377e-01
1.438763353746154716e-01
1.438886397585015797e-01
1.439430782083083171e-01
1.439497583255359148e-01
1.440103231255653315e-01
1.440172837628885816e-01
1.440401723024180569e-01
1.440641620094929576e-01
1.440891336410077828e-01
1.441074258744343695e-01
1.441626100773589769e-01
1.442009931019675451e-01
1.442384145961120301e-01
1.442631410091057553e-01
1.443018163239104257e-01
1.443136088150457352e-01
1.443591975718465648e-01
1.443653440505839880e-01
1.444101878346977785e-01
1.444519338236242567e-01
1.444719260033515695e-01
1.445124002761431492e-01
1.445296371353935183e-01
1.445436653408884164e-01
1.446001377652180175e-01
1.446062537836171891e-01
1.446408289305122219e-01
1.446646277347184983e-01
1.446835600858176751e-01
1.447032942979097347e-01
1.447757245564600947e-01
1.448025666164491909e-01
1.448306374145829634e-01
1.448490103276917074e-01
1.448922828152914843e-01
1.449227854695495643e-01
1.449860002733549535e-01
1.449950826061985332e-01
1.450212641979282679e-01
1.450417937106082689e-01
1.450968099686815727e-01
1.451311572041188991e-01
1.451501282362753220e-01
1.451974679157967962e-01
1.452203968321233440e-01
1.452381067120837033e-01
1.452825296804767796e-01
1.453412144580226717e-01
1.453500523222560625e-01
1.453620655383143223e-01
1.453767346256334969e-01
1.454136474147071922e-01
1.454533269623358716e-01
1.454761917471943389e-01
1.455056024752708344e-01
1.455371938420851330e-01
1.455610671100570630e-01
1.455733020827177926e-01
1.456303529260160601e-01
1.456595871890529748e-01
1.456930568667507697e-01
1.457126824377515950e-01
1.457680951300698302e-01
1.457882001464904653e-01
1.457942611093798746e-01
1.458296070571068470e-01
1.458446639437798731e-01
1.458719882175084637e-01
1.459131602471835931e-01
1.459404906039348804e-01
1.459625704509314170e-01
1.460195400517890763e-01
1.460680705208887153e-01
1.460822815346864978e-01
1.461052108696189733e-01
1.461573092371374893e-01
1.461678603860110948e-01
1.461853287708400062e-01
1.462497735853273140e-01
1.462739698942446265e-01
1.462908088452435917e-01
1.463114936247085218e-01
1.463526673376290277e-01
1.463841505812787935e-01
1.464252770409779081e-01
1.464377273296771365e-01
1.464678880130082517e-01
1.464797388267248257e-01
1.465134342289958758e-01
1.465292096847320424e-01
1.465721084826561715e-01
1.466017996453426453e-01
1.466487031736010693e-01
1.466778153791413741e-01
1.466995964355432558e-01
1.467483741018183463e-01
1.467666486626161837e-01
1.467827094008243849e-01
1.467954754396865735e-01
1.468433896067669608e-01
1.468775364132253181e-01
1.469085816671392153e-01
1.469592519191658675e-01
1.469737322413715019e-01
1.469900392360056207e-01
1.470321037307149026e-01
1.470749817297627993e-01
1.471226522367414247e-01
1.471446680978585886e-01
1.471824640870273426e-01
1.472041975500965605e-01
1.472336006897879135e-01
1.472762816977820632e-01
1.473291288528226217e-01
1.473461701068323193e-01
1.473679660640431766e-01
1.474043652232638335e-01
1.474417617710477857e-01
1.474540778122651608e-01
1.474862654196809619e-01
1.475120652865964943e-01
1.475634310013140826e-01
1.475879696855835199e-01
1.476228203959616958e-01
1.476532472217320646e-01
1.476709947093911568e-01
1.477161042180317740e-01
1.477686618248069128e-01
1.477938277252549559e-01
1.478049653433081700e-01
1.478395492263818722e-01
1.478720271680479814e-01
1.479231326977660799e-01
1.479497010047562955e-01
1.479625758099633037e-01
1.479896105891455593e-01
1.480242059377368524e-01
1.480513447218659850e-01
1.480820821494700512e-01
1.481218360682071133e-01
1.481248445794464685e-01
1.481564398007048089e-01
1.481816209212654667e-01
1.482271944470563985e-01
1.482366799397404900e-01
1.482682971644503911e-01
1.482759746587585803e-01
1.483137224560055478e-01
1.483356240030663797e-01
1.483671560119363408e-01
1.483974864921585590e-01
1.484260652251027657e-01
1.484809678857223481e-01
1.485034137998709758e-01
1.485467166659933946e-01
1.485588282446154151e-01
1.485984856340846205e-01
1.486414048696177437e-01
1.486441383601562194e-01
1.486915548542769860e-01
1.487108712478241723e-01
1.487428157932841333e-01
1.487716791313500875e-01
1.487874635094595943e-01
1.488324510729381323e-01
1.488772444208301127e-01
1.489155994970495223e-01
1.489205229773394867e-01
1.489820355691576226e-01
1.490172590668363273e-01
1.490373517473561615e-01
1.490653469245753482e-01
1.490902897884370248e-01
1.491269667822561762e-01
1.491403100366771040e-01
1.491517179945732186e-01
1.492080957492883386e-01
1.492317817055947016e-01
1.492667659186876494e-01
1.492898569796548558e-01
1.493151625927860993e-01
1.493424490437176844e-01
1.493741698991951639e-01
1.494097210584861002e-01
1.494616657865251996e-01
1.495041693569695851e-01
1.495106779136152753e-01
1.495649027784126117e-01
1.495923690656210114e-01
1.496364214313343766e-01
1.496490650706401304e-01
1.496878426097247305e-01
1.497096253170712155e-01
1.497452581314200337e-01
1.497828085451141100e-01
1.498154324198194276e-01
1.498386132062817788e-01
1.498624579839151205e-01
1.498970902418205742e-01
1.499229396619875532e-01
1.499438018162813635e-01
1.499657401177802996e-01
1.500152773476610135e-01
1.500467908477937096e-01
1.500987741841334766e-01
1.501215091235780785e-01
1.501497207468993622e-01
1.501667323007675470e-01
1.501786711853690393e-01
1.501929710801189755e-01
1.502255119702112229e-01
1.502398147827501695e-01
1.502850184085806617e-01
1.503088626693414587e-01
1.503766042473622666e-01
1.504062746633870185e-01
1.504479998998405343e-01
1.504843912211696333e-01
1.504901868269656329e-01
1.505355007455705385e-01
1.505628379911003178e-01
1.506142897962430838e-01
1.506201553805802118e-01
1.506652654812871694e-01
1.506939147299667381e-01
1.507026106733301285e-01
1.507281745901281611e-01
1.507651797016312800e-01
1.507890908269306496e-01
1.508257628229315861e-01
1.508477777895246841e-01
1.508784848021784697e-01
1.509422658551121121e-01
1.509686377628717824e-01
1.509881184331480219e-01
1.510428800157223028e-01
1.510659481696922102e-01
1.510910719903127974e-01
1.511037941741766866e-01
1.511202089716143782e-01
1.511491975957955369e-01
1.511727465888991206e-01
1.512245097567951890e-01
1.512656958982021016e-01
1.512791298406468976e-01
1.513060884190172151e-01
1.513503790568666574e-01
1.513886189549354944e-01
1.514098491560619264e-01
1.514453238128797286e-01
1.514818026987992394e-01
1.515321798102572948e-01
1.515438480871087457e-01
1.515660076331006856e-01
1.516275517656086591e-01
1.516536579751736058e-01
1.516929860957689224e-01
1.517368464524367910e-01
1.517597860976211410e-01
1.517963261719065260e-01
1.518842020572523377e-01
1.518990231448227313e-01
1.519175284509759472e-01
1.519439053454488264e-01
1.519611051060349438e-01
1.519731419463167255e-01
1.519995517877030244e-01
1.520643787444328487e-01
1.520844154613580912e-01
1.521087619883621511e-01
1.521517560303468075e-01
1.521634914326711607e-01
1.521963095702310587e-01
1.522240830241908260e-01
1.522818619837340570e-01
1.523081273731435870e-01
1.523294668663547902e-01
1.523665401353864191e-01
1.523820169081325782e-01
1.523934025637272982e-01
1.524642494077326771e-01
1.525073185562325628e-01
1.525367732018437783e-01
1.525819102463334964e-01
1.525975762893245213e-01
1.526177000363331815e-01
1.526571978404306917e-01
1.526824099742142837e-01
1.527180543439317084e-01
1.527388586669625736e-01
1.527864876634449365e-01
1.528196794974573947e-01
1.528218084749518035e-01
1.528606881877235812e-01
1.528817430569880398e-01
1.529143442538561382e-01
1.529696373840531698e-01
1.530046561987269960e-01
1.530067122999679841e-01
1.530157910359761786e-01
1.530719558631433164e-01
1.531091062897115829e-01
1.531715967262198275e-01
1.531924020183667023e-01
1.532132742298646377e-01
1.532475588459791260e-01
1.532741540947868408e-01
1.533200834950855795e-01
1.533322373626780921e-01
1.533919089398892988e-01
1.534352025029468991e-01
1.534750928129319791e-01
1.534894324498832785e-01
1.535787945440932334e-01
1.535989264672019128e-01
1.536021949617412674e-01
1.536511754194833657e-01
1.536632275144195203e-01
1.536828645470997290e-01
1.537241536735159952e-01
1.537331876898557215e-01
1.537521133885065838e-01
1.537993565953814645e-01
1.538069380353933036e-01
1.538709001737216808e-01
1.538835780980335466e-01
1.539047281538320489e-01
1.539369520907546973e-01
1.539507129605691138e-01
1.540434373946931723e-01
1.540769208169553428e-01
1.541091796501470879e-01
1.541379232424632817e-01
1.541452695929556027e-01
1.541769079114329588e-01
1.542130466748587447e-01
1.542537501725874116e-01
1.542768514192959239e-01
1.543152447979825870e-01
1.543244178359191032e-01
1.543614372970464332e-01
1.544081548788504010e-01
1.544412320283077844e-01
1.544617925249155976e-01
1.544810151363604223e-01
1.545339254398769846e-01
1.545671928829447372e-01
1.545892064632388707e-01
1.546071091993493352e-01
1.546353076010201777e-01
1.546514154411299802e-01
1.546831594607634974e-01
1.547084933941071383e-01
1.547500396907788844e-01
1.547678895251568543e-01
1.548216053764823741e-01
1.548471367949861843e-01
1.548960246165491661e-01
1.549211510899291544e-01
1.549675809112009972e-01
1.549846573302269825e-01
1.550387208593304034e-01
1.550595046991136705e-01
1.550751925938737008e-01
1.551056600242374239e-01
1.551190304531518960e-01
1.551860860058089098e-01
1.552107888716514061e-01
1.552323342984932020e-01
1.552946261136046169e-01
1.553376084423155890e-01
1.553683063361407379e-01
1.554016907579606754e-01
1.554291886625159824e-01
1.554730294781726530e-01
1.554952293794097939e-01
1.555298548312923912e-01
1.555502543803966020e-01
1.555594197019581904e-01
1.555861343780396422e-01
1.556100874246203469e-01
1.556291122150933459e-01
1.556799962457846020e-01
1.557172155418055648e-01
1.557621525605844548e-01
1.557887190195562099e-01
1.558148702079731329e-01
1.558412621891182015e-01
1.558695580159272231e-01
1.558797710024268923e-01
1.559166583515121940e-01
1.559400146297445500e-01
1.560157570475900757e-01
1.560828985578660011e-01
1.561506633067664684e-01
1.561821056861766310e-01
1.561947117308716826e-01
1.562255712359179038e-01
1.562429217705831319e-01
1.562851365536436776e-01
1.563348448705851879e-01
1.563583289722120795e-01
1.563916533683699650e-01
1.564194921203006516e-01
1.564330174078891744e-01
1.564619214314006967e-01
1.565012680111458887e-01
1.565585312133691009e-01
1.566067063600243281e-01
1.566290613335779014e-01
1.566407755675009450e-01
1.566613878174871188e-01
1.566958732210359528e-01
1.567458222538717361e-01
1.567670782171165511e-01
1.567794417686637631e-01
1.568292018263399146e-01
1.568427317728228187e-01
1.568801907350140246e-01
1.569251315366104182e-01
1.569541567087546219e-01
1.569975637614330344e-01
1.570207839715295206e-01
1.570563891838889226e-01
1.571132850534011083e-01
1.571339660673820027e-01
1.571607990016137824e-01
1.571886037612954534e-01
1.572069468550266746e-01
1.572483941646906080e-01
1.572808249700234917e-01
1.573096273434468340e-01
1.573355964968374821e-01
1.573901749822050888e-01
1.574161145252975236e-01
1.574430931910066889e-01
1.574714932727994676e-01
1.575148308683547715e-01
1.575217774716275443e-01
1.575499317538903155e-01
1.576146887090790760e-01
1.576356593013149010e-01
1.576694134186866769e-01
1.576857343882430706e-01
1.577326023382358278e-01
1.577780627723466833e-01
1.578203295661104733e-01
1.578326213129001010e-01
1.578573107101783335e-01
1.578704454804759627e-01
1.578868128429998796e-01
1.579161034668504215e-01
1.579831117139152696e-01
1.580124804094266144e-01
1.580334754529858499e-01
1.580623081539247465e-01
1.581035242306088051e-01
1.581267729551259493e-01
1.581886879959110703e-01
1.582443651941158325e-01
1.582530007906161051e-01
1.582788139472900979e-01
1.583130927293945334e-01
1.583375934120930251e-01
1.583798801766499453e-01
1.583999746338901060e-01
1.584139014090336639e-01
1.584466986092979424e-01
1.584737401580113003e-01
1.585181442754335923e-01
1.585491301567060196e-01
1.585824282059179469e-01
1.586120003709124426e-01
1.586290539710087932e-01
1.586486511793515630e-01
1.586877696099535662e-01
1.587265040940993299e-01
1.587615833339081628e-01
1.587773490134201104e-01
1.588219398741815280e-01
1.588765797994065587e-01
1.589350509957759283e-01
1.589515482334657448e-01
1.589867468516962812e-01
1.590073763277682906e-01
1.590287992609328849e-01
1.590677696652772477e-01
1.591064802679625911e-01
1.591327853361521050e-01
1.591454188535340042e-01
1.591921836396260614e-01
1.591979808642531302e-01
1.592586862106230572e-01
1.593084863072661839e-01
1.593334707403397110e-01
1.593955106856658199e-01
1.594172029931458234e-01
1.594305815726436149e-01
1.594492190362102879e-01
1.594632713296872395e-01
1.594760522406306058e-01
1.595136642844364738e-01
1.595814622903271029e-01
1.596389712327656030e-01
1.596500155004820232e-01
1.596740960225572770e-01
1.596949757284341631e-01
1.597989548646783220e-01
1.598064189206104824e-01
1.598554586442686443e-01
1.598618822770528913e-01
1.599000726695649632e-01
1.599125583016512975e-01
1.599564074158870142e-01
1.599786221510224316e-01
1.600225177316682013e-01
1.600909247836858618e-01
1.601263784083055142e-01
1.601374998653904425e-01
1.601514796310351540e-01
1.601768253181591883e-01
1.602235389019040501e-01
1.602784080902694974e-01
1.602889329920274553e-01
1.603400566755902590e-01
1.603569370248268955e-01
1.603999546309206603e-01
1.604500541548041781e-01
1.604832759593379232e-01
1.605161908183144193e-01
1.605355254325425696e-01
1.605484421450477095e-01
1.605942852332958859e-01
1.606148748088124800e-01
1.606595732941166754e-01
1.606960943833896649e-01
1.607492173836249649e-01
1.607509058181856298e-01
1.608135871797101712e-01
1.608645158689620547e-01
1.608933098496135305e-01
1.609233853150465188e-01
1.609433618034700197e-01
1.609855101092211305e-01
1.610162000030181395e-01
1.610372270363477076e-01
1.610726799381838603e-01
1.611423244103704633e-01
1.611625861605125443e-01
1.611716959820702622e-01
1.612163484740582464e-01
1.612781174047514532e-01
1.613250918239457765e-01
1.613411404137284344e-01
1.613613413094306948e-01
1.613935436599800433e-01
1.614295340400270784e-01
1.614744867992737865e-01
1.615253955797180674e-01
1.615603772284451844e-01
1.615660684898748145e-01
1.616212553077391312e-01
1.616359152488355266e-01
1.616992170799084194e-01
1.617167595274279224e-01
1.617376817733129912e-01
1.617619711582358732e-01
1.617960725423888135e-01
1.618601909515802184e-01
1.618951431671945551e-01
1.619226628621521225e-01
1.619404916253462390e-01
1.619615451103910142e-01
1.619883699059518345e-01
1.620343473541662194e-01
1.620640969614461357e-01
1.621057237291259057e-01
1.621634136081425703e-01
1.622119242908706682e-01
1.622213059442405014e-01
1.622475810541163521e-01
1.622960999672174442e-01
1.623018742498748557e-01
1.623524535278230152e-01
1.623642319243133181e-01
1.624086630841986567e-01
1.624233584606563641e-01
1.624467954204746323e-01
1.624855142001720432e-01
1.624945357743444174e-01
1.625352068538047923e-01
1.625605241816840407e-01
1.625846001425459986e-01
1.625898338820837563e-01
1.626033002353640122e-01
1.626809395182635121e-01
1.627056617979829034e-01
1.627475920444951263e-01
1.627544234836338366e-01
1.628232582081934332e-01
1.628576859749029104e-01
1.629012838572423960e-01
1.629500054785767427e-01
1.630067741836049855e-01
1.630201626938108661e-01
1.630312388098754672e-01
1.630578842793718453e-01
1.630598608960332485e-01
1.631154265420221572e-01
1.631660527704423269e-01
1.632150229123303098e-01
1.632497777797365934e-01
1.632894229897837168e-01
1.633053849874262498e-01
1.633453510404407338e-01
1.634039455296105170e-01
1.634244861964063156e-01
1.634451084429796586e-01
1.634704487107506710e-01
1.635162512042303562e-01
1.635492650405391268e-01
1.636211717733308535e-01
1.636450664367776198e-01
1.636703412673559677e-01
1.636866828779556804e-01
1.637514298621870479e-01
1.637661755361959903e-01
1.637872621757198721e-01
1.638335447421038760e-01
1.638467075365472314e-01
1.638893581436202673e-01
1.639143300841850448e-01
1.639388496957584485e-01
1.639861081705671353e-01
1.640138762835940400e-01
1.640803389818553115e-01
1.641088252268338432e-01
1.641572677104368161e-01
1.641728539371425377e-01
1.642191083216813507e-01
1.642566745337833978e-01
1.642761758872119393e-01
1.643065697208600517e-01
1.643463437430775498e-01
1.643827507832050228e-01
1.644183271773195787e-01
1.644326930368671946e-01
1.644834745339256443e-01
1.645436371883406967e-01
1.645780961552293364e-01
1.646111713013529987e-01
1.646399861997928649e-01
1.646568670143992996e-01
1.647034212780235651e-01
1.647195273778318536e-01
1.647657959348735601e-01
1.647865494719997770e-01
1.648125503950119142e-01
1.648593204316115002e-01
1.648817623315878000e-01
1.649299826019255955e-01
1.649724757926815388e-01
1.649907817468362348e-01
1.650346231362749827e-01
1.650905520041828778e-01
1.651180385956843577e-01
1.651605947709870459e-01
1.651892198914425847e-01
1.652295626103161275e-01
1.652551958186653791e-01
1.652872932167673836e-01
1.653013782010132049e-01
1.653580399003990453e-01
1.653994368181770369e-01
1.654547517774709320e-01
1.654804194053361432e-01
1.655202001699355163e-01
1.655383436707930644e-01
1.655736499979522658e-01
1.655977018717291749e-01
1.656233953368168033e-01
1.656490118360691710e-01
1.656857971261397333e-01
1.657215647313760587e-01
1.657604758829666070e-01
1.657992745048898486e-01
1.658189204279348350e-01
1.658394314503987554e-01
1.658673328692798488e-01
1.659066790313407647e-01
1.659647662796238654e-01
1.659908741489601325e-01
1.660221877929269341e-01
1.660488575787065768e-01
1.660794548426505757e-01
1.660894145800980715e-01
1.661493140195626772e-01
1.661650803926082998e-01
1.662164772145051650e-01
1.662347564039182157e-01
1.663386671509883286e-01
1.663479835070313384e-01
1.663627430636265836e-01
1.664056911485231049e-01
1.664623281331767402e-01
1.665122844663439738e-01
1.665458574512080347e-01
1.665681341809843730e-01
1.665980017906131816e-01
1.666254414719808841e-01
1.666634020273473626e-01
1.666683085034785239e-01
1.667410721782465188e-01
1.667637368555582311e-01
1.667798058510659986e-01
1.668286293951812271e-01
1.668729601877470547e-01
1.669097498868071794e-01
1.669562501740564087e-01
1.669780237269868906e-01
1.670072555438188999e-01
1.670394004046698577e-01
1.670548685314848791e-01
1.670800881320776421e-01
1.671394053010573089e-01
1.672013527246422049e-01
1.672043545426548650e-01
1.672585634946744948e-01
1.672952538852240378e-01
1.673218692451731160e-01
1.673527202464396568e-01
1.673930542580736591e-01
1.674188810848920572e-01
1.674564655551461501e-01
1.674837965928855366e-01
1.675353624236075589e-01
1.675892739786282726e-01
1.676232201653401477e-01
1.676534626544375350e-01
1.676793626413305427e-01
1.677029156708227942e-01
1.677389918019135950e-01
1.677642507573658404e-01
1.677877809656216357e-01
1.677970932017527894e-01
1.678176719493441049e-01
1.678967809531171640e-01
1.679416500793632916e-01
1.679913112508615858e-01
1.680236106585482614e-01
1.680277139173136924e-01
1.680841153530671650e-01
1.681379047555570105e-01
1.681678716342011604e-01
1.681827761490310991e-01
1.682309064653488284e-01
1.682787026282909215e-01
1.682867511772490610e-01
1.683218845814944409e-01
1.683543621129778844e-01
1.683853472135172225e-01
1.684274457822937388e-01
1.684524526515925325e-01
1.685031296799144873e-01
1.685207239582897087e-01
1.686022225992407364e-01
1.686232768036896590e-01
1.686658859984856429e-01
1.687142393352089043e-01
1.687534733679302845e-01
1.687776946340222572e-01
1.688265362322441954e-01
1.688935725192345361e-01
1.689001585623116086e-01
1.689387152624659549e-01
1.689506059968363116e-01
1.690131470303445904e-01
1.690457333449781885e-01
1.690566557413469284e-01
1.690882007350238969e-01
1.691434927082051121e-01
1.691620609710898782e-01
1.691909758967070077e-01
1.692531092073813470e-01
1.692620128795074286e-01
1.693234803279033973e-01
1.693688625219063604e-01
1.694053002188699586e-01
1.694257658592341342e-01
1.694406798690041294e-01
1.694734481789085812e-01
1.695088756772912264e-01
1.695378930408405482e-01
1.696071685400599161e-01
1.696444222814665337e-01
1.696701991174044966e-01
1.696919851072078989e-01
1.697377854721713875e-01
1.697425115109797988e-01
1.698198036578792980e-01
1.698489963316979212e-01
1.698751011614270112e-01
1.698874371880662593e-01
1.699063607275967946e-01
1.699234893046429051e-01
1.699804630634793035e-01
1.700344154449459078e-01
1.700683379211206936e-01
1.701118705524451991e-01
1.701302019200770510e-01
1.701420510657614682e-01
1.701856092853955560e-01
1.702263996389124512e-01
1.702661806424203284e-01
1.703176084736268692e-01
1.703381329781702425e-01
1.703507354078492853e-01
1.704262229814991758e-01
1.704695169424607082e-01
1.705162002460524073e-01
1.705199300727176515e-01
1.705764218590388737e-01
1.706034593399369803e-01
1.706679237169081986e-01
1.706960446184697111e-01
1.707249916039606519e-01
1.707780843180665697e-01
1.707916949207111124e-01
1.708138976920838270e-01
1.708265514079145286e-01
1.708770958343923674e-01
1.709089743005396400e-01
1.709356963022350961e-01
1.709818264930117460e-01
1.710313285440684394e-01
1.710489735463927019e-01
1.710623311619727249e-01
1.711294229373496734e-01
1.711591990274498043e-01
1.712116230550709828e-01
1.712627084126391863e-01
1.712881834954814719e-01
1.713012930750742457e-01
1.713420500552276238e-01
1.713813836836927673e-01
1.714186983745483173e-01
1.714482480715904811e-01
1.714981929691712925e-01
1.715410170642368004e-01
1.715571460367074641e-01
1.715623233990170582e-01
1.716026307151145569e-01
1.716453118212740159e-01
1.716912892692987747e-01
1.717197553526168541e-01
1.717319909173437575e-01
1.717452698540368194e-01
1.718016824063623438e-01
1.718323377494237469e-01
1.718915239548587381e-01
1.719176377454049165e-01
1.719300244369443287e-01
1.719748413403049958e-01
1.719901367640136458e-01
1.720369464021342387e-01
1.721257972984552298e-01
1.721378778651690422e-01
1.721723537032436857e-01
1.721987460066370379e-01
1.722158177855086514e-01
1.722488313221053891e-01
1.723066889350915454e-01
1.723371774090284303e-01
1.723723453032608433e-01
1.724077251879206352e-01
1.724672745775796545e-01
1.724867005522000563e-01
1.725107623363442699e-01
1.725767908880976864e-01
1.726100753612721528e-01
1.726667019866393038e-01
1.727080196371582610e-01
1.727452860899812426e-01
1.727711566025935674e-01
1.727874339262777115e-01
1.728110575514071878e-01
1.728499013800024464e-01
1.728638001465088725e-01
1.729450328598308717e-01
1.729656339697214773e-01
1.729831604983275706e-01
1.730495750766789520e-01
1.730937909380002027e-01
1.731250755581122402e-01
1.731453363437504001e-01
1.731775671690560792e-01
1.732310281358259707e-01
1.732644708201527828e-01
1.733099146840101912e-01
1.733197977019028668e-01
1.733407354585353999e-01
1.734372656786674072e-01
1.734456437981348187e-01
1.735273650623120889e-01
1.735319565720385149e-01
1.736003813720337630e-01
1.736240694179697619e-01
1.736320321608220696e-01
1.736853345292226902e-01
1.736959068031357911e-01
1.737627095302655689e-01
1.737881866172871215e-01
1.738376630940388634e-01
1.738778270607866938e-01
1.739002629183015736e-01
1.739667453387588880e-01
1.739877093057910495e-01
1.740210301311008734e-01
1.740700571211513115e-01
1.740980487132300913e-01
1.741545474187662923e-01
1.741768115127063088e-01
1.742087778613914395e-01
1.742477229501005476e-01
1.742610764328449413e-01
1.743237420907278734e-01
1.743418316023777614e-01
1.743985282048177154e-01
1.744234629428828010e-01
1.744587060811516599e-01
1.744741625861555012e-01
1.745061581359657610e-01
1.745523528303531968e-01
1.745715441849760574e-01
1.746065490617252358e-01
1.746160961106312248e-01
1.746948601239116106e-01
1.747065446265932409e-01
1.747628495883644106e-01
1.747749258525712057e-01
1.748457040314666533e-01
1.748549638519169003e-01
1.748972651213832052e-01
1.749402405825556395e-01
1.749905933722934459e-01
1.750206566644836870e-01
1.750367318462645039e-01
1.750649205193916536e-01
1.750794399249238076e-01
1.750994106983089771e-01
1.751440078323978633e-01
1.752316007953794719e-01
1.752930478622429233e-01
1.753113005966172033e-01
1.753197309533608972e-01
1.753689880396963607e-01
1.754512939752760348e-01
1.754856542237423489e-01
1.755115388187714620e-01
1.755304845857461049e-01
1.755541410204493613e-01
1.755842497992187723e-01
1.756640152869972105e-01
1.756781981431089767e-01
1.757560939938079825e-01
1.757741883815371886e-01
1.757920457209549703e-01
1.758182537300220227e-01
1.758778275357327225e-01
1.759042380119523186e-01
1.759958586643432521e-01
1.760275031781058930e-01
1.760319900003289861e-01
1.760638376798291937e-01
1.761129659385787249e-01
1.761669490271326466e-01
1.761951065836578345e-01
1.762332209989646570e-01
1.762542660665400995e-01
1.762712029409830850e-01
1.763024142209478340e-01
1.763495149163866182e-01
1.764416815641145497e-01
1.765078224514314842e-01
1.765397159577986597e-01
1.765682997074649596e-01
1.766169805581404573e-01
1.766662259204437313e-01
1.766988243959757843e-01
1.767353331648649495e-01
1.767560302546566375e-01
1.767961571033213608e-01
1.768626278890348402e-01
1.768790504623222182e-01
1.769097266535724633e-01
1.769327221196848043e-01
1.769669663073962229e-01
1.769749295774885600e-01
1.770129972930733486e-01
1.770742138374185592e-01
1.771000547785564483e-01
1.771177283154677928e-01
1.771552507031702861e-01
1.771824365650334632e-01
1.772129279551631909e-01
1.772499048867892668e-01
1.772826765332695120e-01
1.773207873260815859e-01
1.773529018385532341e-01
1.773876768788257841e-01
1.774251430230039950e-01
1.774471458597006168e-01
1.775066665650736342e-01
1.775450862676263286e-01
1.775863954626907826e-01
1.776006647729422849e-01
1.776494861329693253e-01
1.776986830728755073e-01
1.777428106940948105e-01
1.777795016621293578e-01
1.778003917811901147e-01
1.778722472282190936e-01
1.778965999422363331e-01
1.779415609474316318e-01
1.779958298938684180e-01
1.780315005930160344e-01
1.780404034622407039e-01
1.781277179164283408e-01
1.781890733508577074e-01
1.782207310799778233e-01
1.782234487177369320e-01
1.782492829051321448e-01
1.782857281167244956e-01
1.783607000337755766e-01
1.784142777257920476e-01
1.784396076539182530e-01
1.784538132234771979e-01
1.785040569812464950e-01
1.785375012244131976e-01
1.785576393912929882e-01
1.786085938071981238e-01
1.786293850988860399e-01
1.786739986510231248e-01
1.787553377440856406e-01
1.787929467507872183e-01
1.788347608412434453e-01
1.788935289207396750e-01
1.788951747503682577e-01
1.789277753185040676e-01
1.789465035946383176e-01
1.790208852484986290e-01
1.790354497845427773e-01
1.790666466903528264e-01
1.791054302719344848e-01
1.791319351038330732e-01
1.791630823841289244e-01
1.792272225453091505e-01
1.792429149902772245e-01
1.793100209068714257e-01
1.793203038094759449e-01
1.793709633594017250e-01
1.793970323709880299e-01
1.794718595496661018e-01
1.794921272910056098e-01
1.795214265133947551e-01
1.795644164475740934e-01
1.796051024855803702e-01
1.796296393058036678e-01
1.796630081469961504e-01
1.797244608832402335e-01
1.797486568271782770e-01
1.797815479335787558e-01
1.798002631670021501e-01
1.798946795856900538e-01
1.799085158440877352e-01
1.799507803953842022e-01
1.799886565365373392e-01
1.800180406750889195e-01
1.800347515808859433e-01
1.800736777423986301e-01
1.801318072226137934e-01
1.801528173699075697e-01
1.801561082553065907e-01
1.802074826420175802e-01
1.802852940071648646e-01
1.803047361316010289e-01
1.803368782688665184e-01
1.803766355635634255e-01
1.803950298781285544e-01
1.804345944811449054e-01
1.804666040425498830e-01
1.805323292567660998e-01
1.805665045278210812e-01
1.806204666959855265e-01
1.806707995156734969e-01
1.807072244626717894e-01
1.807293311674755820e-01
1.807635892648366549e-01
1.808041936531033511e-01
1.808818287014889448e-01
1.809133038079814293e-01
1.809591600442068127e-01
1.809814761445925901e-01
1.810110420184548041e-01
1.810690037792216378e-01
1.810839228453781646e-01
1.811281661170074386e-01
1.811795454642913805e-01
1.812456071863481344e-01
1.812693632838863755e-01
1.813158644133798236e-01
1.813259911902468935e-01
1.813904637287355182e-01
1.814222201214031882e-01
1.815002244149251376e-01
1.815362858444404259e-01
1.815859320740170757e-01
1.815983923967375846e-01
1.816431375264236925e-01
1.816643199174464707e-01
1.816708181110079923e-01
1.816813954526034225e-01
1.817560935105206332e-01
1.817978655003871791e-01
1.818359610751619782e-01
1.818819753247780113e-01
1.819379939922657341e-01
1.819899455446962189e-01
1.820204844442128711e-01
1.820248343902318156e-01
1.820776491181031465e-01
1.821261958338070142e-01
1.821757240379985321e-01
1.821923954350259112e-01
1.822687229723842783e-01
1.822890300443271161e-01
1.823037374535215749e-01
1.823404140865259038e-01
1.823971362102007054e-01
1.824775050339037530e-01
1.824875670864295474e-01
1.825010848732410151e-01
1.825210597787822464e-01
1.825404670613780533e-01
1.826220742179712753e-01
1.826961206823434769e-01
1.827334334659062587e-01
1.827595329412186054e-01
1.827751310722458000e-01
1.828198172776915320e-01
1.828336023485744311e-01
1.829424213261456322e-01
1.829653065102779252e-01
1.829968575234993122e-01
1.830529573890722905e-01
1.830581822646796808e-01
1.831079843096816151e-01
1.831237831734225385e-01
1.831746918604064134e-01
1.832548561487022942e-01
1.833023615751834812e-01
1.833301090689533619e-01
1.833794026649738784e-01
1.834057512259565370e-01
1.834729868079981729e-01
1.835082873773682954e-01
1.835653159872051021e-01
1.836220631952128479e-01
1.836517668024671979e-01
1.837108967817432936e-01
1.837232349872740533e-01
1.837544513109792832e-01
1.837828689294158657e-01
1.838431429372806569e-01
1.838862722674504124e-01
1.839423433588124324e-01
1.839571941486671802e-01
1.839860301200685333e-01
1.840526702589207475e-01
1.840715144176131024e-01
1.840958078530002262e-01
1.841375271366764155e-01
1.841582587659549297e-01
1.842122618409257617e-01
1.842249007148357154e-01
1.842830754621368472e-01
1.843161854638838970e-01
1.843365153651668753e-01
1.843491750750700930e-01
1.843826663880759886e-01
1.844737556953801039e-01
1.845388037072063225e-01
1.845450635754031232e-01
1.846006836252632177e-01
1.846260111042070662e-01
1.846975385656408619e-01
1.847224896737416633e-01
1.847677523968137003e-01
1.847864076764636487e-01
1.848148014436242770e-01
1.848508905356327503e-01
1.848762545854829575e-01
1.849451385614358512e-01
1.849587104628101497e-01
1.850073637432378404e-01
1.850369165445212571e-01
1.851154974296957412e-01
1.851517290555065864e-01
1.851951469243826032e-01
1.852465648237300866e-01
1.853106491134492440e-01
1.853368910614310860e-01
1.853483250130810722e-01
1.854339350111064988e-01
1.854867920276684345e-01
1.854918051198883866e-01
1.855732129940223518e-01
1.855885029534330988e-01
1.856735310736076228e-01
1.857186360529447522e-01
1.857472067216362488e-01
1.857760688694273243e-01
1.858208074769927554e-01
1.858618802046074769e-01
1.859046105349775324e-01
1.859169229683509394e-01
1.859588235890742292e-01
1.860033015766304199e-01
1.860726805263766548e-01
1.860859107658163203e-01
1.861542335003739113e-01
1.861950055598483589e-01
1.862439875936955369e-01
1.862617374951378024e-01
1.862830693071901300e-01
1.863078147721536348e-01
1.863783156348522430e-01
1.864040220657696145e-01
1.864638335802494828e-01
1.864838765052713732e-01
1.864902136974497249e-01
1.865691089121051527e-01
1.865947561240729469e-01
1.866365965978440400e-01
1.866697356271629915e-01
1.867097710865753268e-01
1.867454159546131365e-01
1.867913601059701389e-01
1.868344114469827622e-01
1.868828801930702554e-01
1.869138104791327470e-01
1.869437869577847411e-01
1.869804818623648224e-01
1.870105109354902040e-01
1.870451247092530522e-01
1.870654993705948010e-01
1.871034341024345182e-01
1.871494179538897851e-01
1.872199907688577580e-01
1.872399281378355207e-01
1.872704835626440856e-01
1.873508612812014307e-01
1.874248076913428984e-01
1.874556504031342774e-01
1.875209182018034992e-01
1.875325568147940269e-01
1.875801529374758192e-01
1.875942470822121177e-01
1.876838996055810171e-01
1.877267152860312427e-01
1.877531015686567661e-01
1.878179044781395635e-01
1.878462961195120351e-01
1.878629342718963202e-01
1.879179359913836778e-01
1.879618799445660349e-01
1.879962273038079945e-01
1.880197124893157601e-01
1.880772482105717569e-01
1.881426664538080051e-01
1.881733255289618212e-01
1.882089557311087957e-01
1.882522157411590791e-01
1.883046171802928437e-01
1.883299650880540521e-01
1.883462001332837921e-01
1.883642482830746867e-01
1.884442365540482389e-01
1.884947120895537620e-01
1.885255307142675307e-01
1.885485904574846772e-01
1.885638887440893585e-01
1.886682308966441957e-01
1.887487992991969121e-01
1.887697500940811457e-01
1.888138415868267361e-01
1.888229726587927759e-01
1.888925712719746741e-01
1.889442138758988254e-01
1.889858316342484246e-01
1.890212847173637356e-01
1.890876751772246900e-01
1.891251454815801591e-01
1.891740906701732672e-01
1.892425992314903382e-01
1.892498221931150360e-01
1.892648247094731451e-01
1.892972475535645849e-01
1.893492122467670957e-01
1.893528025513061541e-01
1.894163731946930107e-01
1.894967272464553321e-01
1.895505204306072722e-01
1.896125132216722742e-01
1.896560470919519958e-01
1.896845664150150212e-01
1.897219120144281179e-01
1.897541534470107982e-01
1.897721551787925898e-01
1.898301116990421811e-01
1.899058319017544183e-01
1.899562491696437649e-01
1.899732911773680533e-01
1.899965026633878007e-01
1.900638900081717542e-01
1.901048067042591661e-01
1.901367388101913858e-01
1.901912752512356919e-01
1.902622121873401850e-01
1.902747643231946784e-01
1.903053121282157756e-01
1.903211179122524799e-01
1.903617588664608395e-01
1.903754267426743252e-01
1.904898072572932533e-01
1.905291928470077001e-01
1.905708285685814296e-01
1.905996088179229275e-01
1.906836164807628742e-01
1.907177060755911313e-01
1.907521761564751617e-01
1.908259397439527882e-01
1.908316764796945120e-01
1.908782929044107179e-01
1.909065019688127585e-01
1.909691756958689646e-01
1.910102364160254917e-01
1.910249231389926083e-01
1.910404423656527073e-01
1.911636713775002883e-01
1.912185527116858630e-01
1.912602119854759364e-01
1.913014556543045086e-01
1.913269623419514009e-01
1.913510225168243428e-01
1.914163021027991407e-01
1.914731542902899375e-01
1.914965060322601498e-01
1.915502533894621329e-01
1.916109712910541996e-01
1.916326085796367096e-01
1.916471750457097722e-01
1.917135447904276258e-01
1.917335658345261651e-01
1.918362123791901852e-01
1.918367888109822617e-01
1.918855396362828536e-01
1.919298705702768837e-01
1.919677116281430229e-01
1.920463422896155903e-01
1.920561691297111295e-01
1.921305404439658249e-01
1.921676510404525251e-01
1.922002083246016624e-01
1.922462946610913881e-01
1.923046662093674253e-01
1.923345931879668624e-01
1.923423545891392861e-01
1.924023946466993928e-01
1.924630828131909110e-01
1.924878713812493425e-01
1.925225117784186701e-01
1.925604847635587480e-01
1.925748011443644825e-01
1.926318768180067531e-01
1.926815032570821651e-01
1.927406764369549719e-01
1.928189509223435238e-01
1.928415925497048988e-01
1.929212047074708170e-01
1.929749985827691749e-01
1.930173728130018529e-01
1.930407795469001320e-01
1.930766881315653660e-01
1.931211831397289802e-01
1.931402884834218514e-01
1.931949546599932011e-01
1.932705978935169711e-01
1.933219897775596552e-01
1.933715645866686539e-01
1.934219828015346643e-01
1.935004610765877486e-01
1.935693018270905896e-01
1.935800241494837759e-01
1.935959673508632628e-01
1.936477886837731366e-01
1.937011599098066861e-01
1.937372193896690353e-01
1.937825932751392477e-01
1.938352511851055282e-01
1.939012426460456351e-01
1.939423915552537792e-01
1.940030850273563034e-01
1.940331804032721097e-01
1.940784418348583396e-01
1.941168795630359711e-01
1.941838978297474871e-01
1.942051033791297732e-01
1.942924185843245555e-01
1.943122212125195647e-01
1.943602292647242380e-01
1.943800382048366804e-01
1.944000623861968369e-01
1.944635887084585901e-01
1.945451189194541408e-01
1.945717932854648669e-01
1.946037351484182776e-01
1.947037834934807754e-01
1.947439875681956090e-01
1.947552593716511127e-01
1.948398087073817675e-01
1.948717344175397992e-01
1.948997010765842752e-01
1.949502666701323217e-01
1.950020389186197245e-01
1.950475066712477057e-01
1.950717822223239639e-01
1.951267520401708255e-01
1.951587341848526891e-01
1.951835453693036015e-01
1.952339399636108253e-01
1.952620961091716678e-01
1.953148374585454428e-01
1.953557656968007983e-01
1.954106811944103517e-01
1.954349098686555819e-01
1.955045815453356206e-01
1.955226621165925827e-01
1.955491435928761179e-01
1.956021066642519846e-01
1.956207521110261971e-01
1.956794610490131814e-01
1.957005964273094145e-01
1.957364538196084136e-01
1.957592104022479740e-01
1.958375195124253954e-01
1.958597677227875700e-01
1.958882500832486717e-01
1.959673173035639260e-01
1.960147468423984463e-01
1.960703647104897196e-01
1.961319083336685032e-01
1.961575065083512870e-01
1.962212653938079643e-01
1.962910027528548818e-01
1.963227108183728808e-01
1.963468187544676335e-01
1.963760777288838244e-01
1.964523947367157186e-01
1.965054111576298168e-01
1.965345499945351793e-01
1.965790246017742327e-01
1.966089110729081768e-01
1.966400870907964449e-01
1.967297177689575349e-01
1.967720527375724227e-01
1.968050321894037613e-01
1.968715844818030303e-01
1.969685449539598787e-01
1.969824750807748215e-01
1.970163875559325928e-01
1.970607262097211487e-01
1.971289745140279992e-01
1.971940550242538559e-01
1.972105572763340753e-01
1.972689706322274250e-01
1.973212727166979152e-01
1.973699849210790447e-01
1.974587612909187717e-01
1.974953442878112364e-01
1.975131828953818891e-01
1.975400708411632622e-01
1.976175684156501466e-01
1.977290526687304206e-01
1.977590751159066795e-01
1.977762886740284110e-01
1.978081649870403469e-01
1.978192236956885508e-01
1.979316108747437575e-01
1.979387979008916942e-01
1.980182406277726237e-01
1.980404880103147081e-01
1.981006944650038348e-01
1.981256593009158018e-01
1.982193945433859406e-01
1.982378182459429428e-01
1.983156991018116266e-01
1.983624313769730141e-01
1.984352654655837100e-01
1.984500483318209496e-01
1.985292591087288727e-01
1.985839206725301120e-01
1.986526496685513954e-01
1.986823761458644810e-01
1.987758225940940982e-01
1.988095122224904920e-01
1.988763648828956176e-01
1.989316573570641400e-01
1.989777853334566138e-01
1.989928068419698493e-01
1.990767720285944731e-01
1.991237708779272642e-01
1.991848366622487321e-01
1.991983267150697068e-01
1.992217218441493798e-01
1.992938069824677916e-01
1.993319916644246126e-01
1.994237402660943848e-01
1.994905508640667513e-01
1.995054026479700648e-01
1.995866653195082496e-01
1.996251036246889932e-01
1.996427050243259060e-01
1.996903333089515842e-01
1.997255567059141312e-01
1.997686361652155074e-01
1.998460948461359132e-01
1.999171364063186962e-01
1.999421636433304506e-01
1.999697063359058835e-01
2.001058210514888303e-01
2.001434910566191605e-01
2.001932481935495001e-01
2.002642505854353994e-01
2.003050882637585905e-01
2.003561396404099360e-01
2.003703045342081213e-01
2.004043324225937561e-01
2.004844685433933571e-01
2.005416053705485480e-01
2.005654041220900075e-01
2.006357713204085513e-01
2.006793764704278837e-01
2.007181290133064899e-01
2.007686122789558714e-01
2.008067549311720046e-01
2.008498826205239451e-01
2.009346698539034581e-01
2.009726104368048105e-01
2.010745062567856345e-01
2.010990619617706865e-01
2.011168164558760352e-01
2.011657941243089609e-01
2.012414122711884135e-01
2.012706784772086976e-01
2.013275420555490913e-01
2.013721279086283511e-01
2.014302471609512035e-01
2.014810545637858441e-01
2.015330462983593307e-01
2.015908550283281864e-01
2.016126438956096223e-01
2.017078180963766676e-01
2.017201974506481754e-01
2.018048511855569660e-01
2.018392945402259220e-01
2.019158559802419761e-01
2.019580275017206494e-01
2.019974154869606520e-01
2.020525851274365126e-01
2.021099827687276584e-01
2.021521183931266896e-01
2.022185615785247470e-01
2.023107047951016035e-01
2.023351379868058575e-01
2.023697966795281467e-01
2.023947066131290273e-01
2.024592606955603613e-01
2.025027835935871434e-01
2.025599898953870937e-01
2.025830772277813496e-01
2.026443149860671089e-01
2.026728995539168743e-01
2.027306642896985478e-01
2.027683124353515387e-01
2.028008109643088530e-01
2.028693199975217243e-01
2.029050944920333666e-01
2.029293929247208417e-01
2.029922516725183868e-01
2.031054110644919253e-01
2.031538280405332797e-01
2.031705815697664730e-01
2.032293556647841726e-01
2.032999293665023743e-01
2.033332828219105437e-01
2.033777704464804215e-01
2.034769536572240134e-01
2.034916839422768464e-01
2.035523037223419540e-01
2.035980243114036692e-01
2.036705309863844904e-01
2.037067151750121541e-01
2.037426546982536446e-01
2.037972660923502155e-01
2.038717278774910269e-01
2.039367271929693470e-01
2.040402106265150617e-01
2.040835926144956014e-01
2.040918003010725457e-01
2.041390481696027104e-01
2.041801613915576463e-01
2.042333752405501301e-01
2.042549543896122199e-01
2.043907382894097347e-01
2.044457250893584321e-01
2.044734002314574361e-01
2.045211307624733577e-01
2.045496537240165114e-01
2.046121852975049116e-01
2.046439463460632546e-01
2.046753772665548254e-01
2.047425494549576230e-01
2.047909870416954603e-01
2.048399892967280311e-01
2.049417773131950726e-01
2.049760932020901483e-01
2.050354923755591807e-01
2.050930247740664902e-01
2.051381905525057614e-01
2.051640993558149773e-01
2.052494962703543813e-01
2.052815068742150362e-01
2.053911298047439993e-01
2.054410518783477135e-01
2.054720159330552520e-01
2.055188967110861964e-01
2.055569604236865966e-01
2.055912042465095069e-01
2.056350362053888103e-01
2.056635900347984491e-01
2.056868227058374354e-01
2.058404616470914661e-01
2.058835376972779074e-01
2.059047591257061605e-01
2.059724517673359179e-01
2.060057411936969118e-01
2.060622965992908173e-01
2.061485574076268867e-01
2.061743660865954508e-01
2.062341517423286752e-01
2.062699825928038799e-01
2.063451228894118139e-01
2.064032413823646550e-01
2.064141947551944578e-01
2.064746626152141329e-01
2.065533574267007233e-01
2.066025284982386800e-01
2.066683211761181083e-01
2.067165134959694228e-01
2.067503462271223502e-01
2.067655122121718203e-01
2.068195530725634446e-01
2.069028460073337183e-01
2.069335627034199487e-01
2.070371110351785782e-01
2.070903111333597946e-01
2.071128942819521201e-01
2.071247302010349456e-01
2.072212164786500499e-01
2.072635943415132020e-01
2.073363699583031239e-01
2.073761615544623682e-01
2.074042861511067315e-01
2.074617045860726594e-01
2.074918951940155631e-01
2.075847047233097542e-01
2.076225347107945596e-01
2.076845869312863857e-01
2.077027685641050225e-01
2.077364095653083664e-01
2.077536986249713946e-01
2.079012021219009410e-01
2.079368006594343177e-01
2.079911501717360278e-01
2.080788068926769929e-01
2.081183869812993081e-01
2.081734138448752547e-01
2.082541995875423768e-01
2.082839817682646810e-01
2.083475989220960334e-01
2.083767087900676995e-01
2.084705542034746562e-01
2.085188787387234344e-01
2.085925595645171104e-01
2.086350527319532633e-01
2.086842517435343880e-01
2.087129931751546819e-01
2.087858982184363499e-01
2.088329444188181117e-01
2.089275831196470423e-01
2.089465540468098403e-01
2.090286135939690149e-01
2.091005206710570552e-01
2.091172749040951517e-01
2.091483286672788933e-01
2.092428801667444160e-01
2.092828287757376726e-01
2.093763306779027333e-01
2.094180893214440675e-01
2.095122948233764659e-01
2.095282109863055298e-01
2.095737541029899509e-01
2.096193130441174057e-01
2.096473416317835570e-01
2.097606410664815679e-01
2.098585986533802461e-01
2.098851005367851075e-01
2.098950972775115997e-01
2.099671655647742385e-01
2.100104919617639676e-01
2.101157250499979257e-01
2.101557509553002023e-01
2.101833035941348959e-01
2.102410384111202402e-01
2.103012253605552329e-01
2.103734889484761283e-01
2.104067795964774112e-01
2.105265687472040459e-01
2.105498642564458955e-01
2.106341350603764262e-01
2.107015531624231164e-01
2.107643526009443380e-01
2.108509614767347107e-01
2.108813393856326934e-01
2.109123760923941604e-01
2.109597073741665829e-01
2.110476775107016922e-01
2.110601234074168109e-01
2.111402175155864813e-01
2.112205842887542873e-01
2.113054944062144891e-01
2.113188110217621429e-01
2.113781762330544933e-01
2.114144659742764332e-01
2.115394065302308446e-01
2.116067937832427082e-01
2.116370676847528776e-01
2.116950650820924595e-01
2.117281435679614354e-01
2.117856851321543443e-01
2.118587654214662552e-01
2.119058209253647518e-01
2.119572506981802218e-01
2.120034394940933375e-01
2.120156738345623793e-01
2.120751746202436117e-01
2.121740476145231868e-01
2.122735755102566624e-01
2.123574041825739833e-01
2.124408656806822671e-01
2.124810397995622879e-01
2.125469733527085014e-01
2.126339681072528243e-01
2.126816514007063286e-01
2.126880252622869172e-01
2.127914430067542328e-01
2.128413034084751798e-01
2.128785987516723099e-01
2.129155025962953252e-01
2.129857901820598753e-01
2.129956480144151176e-01
2.130224788632149591e-01
2.131780165247610381e-01
2.132334421284642900e-01
2.132821077722711345e-01
2.133172695437766109e-01
2.133725359691647783e-01
2.134613082881104407e-01
2.134901412087260586e-01
2.135226019169080836e-01
2.136324387855667584e-01
2.136535826546160366e-01
2.136869760417648423e-01
2.137328588256975914e-01
2.137881912445512289e-01
2.138355241086968839e-01
2.138709534351628250e-01
2.139705675158807829e-01
2.140082376449067847e-01
2.140499982506697818e-01
2.141181672140513581e-01
2.141937892257647080e-01
2.142473657628305994e-01
2.142677205589360034e-01
2.142970411472465697e-01
2.144484547175496969e-01
2.145031463185571030e-01
2.145465760616110940e-01
2.146336405812153125e-01
2.146430533567512677e-01
2.147138468303452785e-01
2.147420718861701161e-01
2.148779296666211147e-01
2.149433443739672822e-01
2.149514112062620996e-01
2.150055885595639760e-01
2.150333847788730712e-01
2.150769947650280067e-01
2.151600427226773582e-01
2.152551282070354621e-01
2.152744917023652893e-01
2.153470143420005423e-01
2.153833654480728499e-01
2.154141384040383911e-01
2.154880309715521136e-01
2.155626858940773993e-01
2.156841156423509043e-01
2.156927193638035201e-01
2.158019614922545015e-01
2.158429045347584063e-01
2.158752085085308692e-01
2.159283925971636764e-01
2.159635448938730384e-01
2.160338181794991264e-01
2.161675441558749688e-01
2.161910117036257017e-01
2.162608358988362123e-01
2.163084725586809087e-01
2.163926634284957240e-01
2.164428801820214021e-01
2.164685232903439949e-01
2.165421448895254453e-01
2.165885228130432494e-01
2.167009001466948526e-01
2.167443144317117709e-01
2.168164948778991685e-01
2.168989595367606937e-01
2.169147565970731550e-01
2.169893177217934732e-01
2.170355628800254566e-01
2.171177937502210553e-01
2.171659226273288668e-01
2.172201134607497086e-01
2.172648691667980470e-01
2.173221897376925171e-01
2.174054982964533367e-01
2.174343802321317964e-01
2.175204980553696044e-01
2.176037267002769449e-01
2.176557623170286559e-01
2.177213457081955683e-01
2.177438735143422677e-01
2.178520145820875831e-01
2.179171677641678628e-01
2.179459067045385612e-01
2.179920208609042453e-01
2.180536903963115614e-01
2.180760936383756565e-01
2.181325461593479065e-01
2.182450023498737623e-01
2.182625607327696726e-01
2.183104788199444202e-01
2.183694345205698939e-01
2.184549570115179584e-01
2.184708831912782756e-01
2.185103458793157261e-01
2.185864899582519727e-01
2.186403906901461247e-01
2.187070948367683121e-01
2.187795990753897968e-01
2.188150459808886894e-01
2.189214582667530773e-01
2.189601862005786659e-01
2.189993809037445449e-01
2.190936335049382122e-01
2.191508702884177873e-01
2.192173410133568257e-01
2.192514344359434708e-01
2.193297469724854176e-01
2.194246445987459992e-01
2.194890118230058973e-01
2.195672731701580616e-01
2.196125990347019830e-01
2.196511781301042632e-01
2.197163763828902106e-01
2.197591515064653001e-01
2.198038427590163768e-01
2.198510527632831502e-01
2.199341767137060755e-01
2.200418947435594519e-01
2.200534576481033566e-01
2.200777970881585555e-01
2.201567431778686523e-01
2.202779237278598146e-01
2.203397323454717727e-01
2.203972745102136810e-01
2.204561603785601953e-01
2.205717596381885359e-01
2.206753277078536413e-01
2.207194242839056741e-01
2.207502252756806671e-01
2.208052865845852586e-01
2.208354510523833913e-01
2.209715591331045670e-01
2.210007712004929403e-01
2.210999064464488906e-01
2.211125942571499636e-01
2.212006733235149514e-01
2.212187961597492647e-01
2.213048510633108812e-01
2.213955138440282799e-01
2.215011402758013115e-01
2.215315420652904654e-01
2.216058038371645500e-01
2.216668107121383402e-01
2.217308321353456679e-01
2.217844031256380743e-01
2.219093633281245537e-01
2.219428735591056356e-01
2.220200153600840887e-01
2.220418675245549034e-01
2.220947159876839327e-01
2.221937143704434958e-01
2.222389183799236001e-01
2.222855988339874078e-01
2.223402317412333518e-01
2.224331630749692978e-01
2.224929525921083284e-01
2.225987429188688860e-01
2.226787999472273905e-01
2.227184865790316493e-01
2.227429628956548169e-01
2.228346974787712709e-01
2.228784599368830999e-01
2.229200619965090446e-01
2.229839607810516489e-01
2.230195760300699992e-01
2.231196381842886489e-01
2.231810720269851722e-01
2.233046674036295309e-01
2.233599481421830180e-01
2.235278644767281220e-01
2.235716001287924581e-01
2.236757079385637836e-01
2.237513770400676449e-01
2.237875901533378786e-01
2.238448297382136798e-01
2.238782747276005236e-01
2.239213394911577226e-01
2.239791170860428449e-01
2.240303215790040992e-01
2.241401705556699819e-01
2.242222581856926911e-01
2.242831628982215331e-01
2.243488171224089500e-01
2.244017118107807240e-01
2.244855254756988328e-01
2.246223863197641113e-01
2.246747892658205181e-01
2.246998172795194870e-01
2.248319552493352469e-01
2.248706146461693645e-01
2.249332191718759200e-01
2.249956515865653706e-01
2.250174392886013508e-01
2.250975112267432077e-01
2.251498074545373318e-01
2.252232562212727052e-01
2.253179174360687709e-01
2.254141291197218622e-01
2.254873001607896610e-01
2.255251369997551270e-01
2.255945048654842133e-01
2.256293600722619752e-01
2.257499833146651702e-01
2.258314956940687401e-01
2.259067270043031983e-01
2.259468368209683886e-01
2.260083568039996105e-01
2.260786222401870438e-01
2.261020050198099263e-01
2.261787762431045068e-01
2.262115977416005452e-01
2.263214167430491197e-01
2.263890632187541274e-01
2.264830172527265151e-01
2.264878561730784279e-01
2.266204892051971731e-01
2.267026080648723019e-01
2.267243052029172534e-01
2.268822413668410420e-01
2.268965949877418398e-01
2.269372342126766418e-01
2.270024273889783006e-01
2.270591228473292644e-01
2.271783689270567841e-01
2.272097313843196020e-01
2.272703700373206459e-01
2.274055546346298584e-01
2.275053481692878576e-01
2.275454323979291260e-01
2.276158703424510654e-01
2.277661187605177218e-01
2.277974350759494060e-01
2.278512020120314063e-01
2.278961674891306077e-01
2.280379139858529358e-01
2.281494920137445148e-01
2.281851085082101660e-01
2.283155038551886729e-01
2.283475987358784542e-01
2.283805381173637516e-01
2.284395478026400306e-01
2.285434089756229192e-01
2.285663104940414692e-01
2.286626898715869438e-01
2.287968208946332127e-01
2.288278669423560174e-01
2.288874197652199238e-01
2.289846060998682042e-01
2.290412861003955913e-01
2.290912787239746673e-01
2.291898182932007866e-01
2.292802216292199047e-01
2.294266060755998926e-01
2.294775737881288857e-01
2.295546776602396810e-01
2.296960295533695406e-01
2.297624391785180187e-01
2.298280975401786330e-01
2.298470370797219275e-01
2.299898337215335320e-01
2.300545463113113365e-01
2.300883939852678139e-01
2.302323964996885741e-01
2.302784130387845463e-01
2.304179187072031287e-01
2.304641756856796730e-01
2.305688459796170209e-01
2.306062553759861689e-01
2.307235792966716992e-01
2.307599594598235271e-01
2.308727801487701070e-01
2.309346157556794732e-01
2.309757670031525323e-01
2.310501023165223988e-01
2.311480109927974702e-01
2.312452981202349211e-01
2.313644789341951502e-01
2.314276165768650029e-01
2.314869993691105465e-01
2.315402684723474325e-01
2.316737472506328332e-01
2.317321914341320954e-01
2.318493466856046403e-01
2.319013256853253990e-01
2.319820574943189384e-01
2.320503793350016108e-01
2.321547860647657502e-01
2.321998281883966841e-01
2.323076460925191933e-01
2.323663294241750110e-01
2.324507389456083040e-01
2.325720314556193324e-01
2.326599108107497149e-01
2.326702215357399628e-01
2.327289784701243036e-01
2.328641758052368282e-01
2.329133754378349130e-01
2.330082733721061117e-01
2.330538839725785905e-01
2.331452598005189225e-01
2.332629915827432732e-01
2.333590366901794333e-01
2.333759838215217486e-01
2.334934727755705874e-01
2.335392117662432598e-01
2.336425643465397384e-01
2.337000138211658973e-01
2.337774829371306873e-01
2.339101053019030929e-01
2.339427162605258181e-01
2.340824080699800414e-01
2.341298388948201414e-01
2.342746218793859692e-01
2.344218244411190311e-01
2.344772148575581805e-01
2.345786413160982353e-01
2.346278259331337490e-01
2.346750495291418659e-01
2.346856526576645563e-01
2.348053924089776312e-01
2.349107320802616417e-01
2.350301123015035576e-01
2.350708417589425503e-01
2.351855246407951738e-01
2.352470088667064085e-01
2.354388928090218047e-01
2.354795197410815555e-01
2.355709948755262961e-01
2.356616698620251915e-01
2.357055127506796355e-01
2.357575209714838360e-01
2.358281555229672088e-01
2.358430160768914541e-01
2.360572607214199148e-01
2.361014643325170526e-01
2.361666273213125500e-01
2.362079780360560877e-01
2.362991840643940966e-01
2.364138266561855439e-01
2.364802850256580991e-01
2.365466608882039190e-01
2.367134010403710853e-01
2.367263386518349000e-01
2.368074647726109982e-01
2.368738001717981545e-01
2.369363156764901501e-01
2.370712425618374808e-01
2.371064390683756962e-01
2.371390115521183617e-01
2.373038782187600337e-01
2.373254700222037217e-01
2.374343628551308649e-01
2.374641540783435367e-01
2.375669158883556009e-01
2.376485002701588245e-01
2.377029154978194669e-01
2.377542072814616270e-01
2.378099081099553369e-01
2.379122242230614082e-01
2.379957171030178675e-01
2.380267836912019486e-01
2.381662619985679408e-01
2.382383176555558646e-01
2.382924654707995193e-01
2.385613042058166156e-01
2.385921990500284862e-01
2.386171921918393002e-01
2.388164832580860208e-01
2.388686889526583923e-01
2.389394621712055966e-01
2.390645980023911044e-01
2.391573879503177680e-01
2.392553387189951808e-01
2.393260448669867202e-01
2.395089471878810161e-01
2.396583474969471994e-01
2.396898302875092313e-01
2.397532602877474051e-01
2.398189670511731153e-01
2.399476790165908091e-01
2.400556249012297805e-01
2.401684792147164016e-01
2.402262631544732630e-01
2.402660593238389319e-01
2.403748464924389538e-01
2.404910280639755427e-01
2.405412436331949011e-01
2.407029729907035898e-01
2.407289110239458352e-01
2.408040955468652156e-01
2.408605147270641567e-01
2.409569550243624847e-01
2.410945854138609734e-01
2.411096126075810142e-01
2.412346188556583337e-01
2.413005733028091293e-01
2.413927373047282665e-01
2.414642676351842487e-01
2.415692005534158526e-01
2.417793387623495827e-01
2.418484739429817565e-01
2.420462861187438475e-01
2.420992704667623840e-01
2.421948465411093432e-01
2.422949471923400711e-01
2.423847486345508950e-01
2.424924024193178540e-01
2.426081713695424358e-01
2.426665051693758790e-01
2.427600002403371704e-01
2.427817332284433194e-01
2.428873748760130291e-01
2.429058983345263045e-01
2.429879428742803271e-01
2.430866757695375191e-01
2.432378359300310100e-01
2.433362012569299515e-01
2.435014207444343159e-01
2.435960488047763106e-01
2.436940489514722308e-01
2.437661671351039616e-01
2.438325973885608344e-01
2.439566355842649470e-01
2.440216038240224372e-01
2.441192253641998322e-01
2.442351500542989662e-01
2.442894248209880881e-01
2.444620093042858544e-01
2.444921341340376975e-01
2.446609664834867304e-01
2.447358614408250976e-01
2.448086499893599166e-01
2.449185053400078083e-01
2.451554995712093010e-01
2.451675404681329939e-01
2.453799319141696800e-01
2.454705462836270224e-01
2.455784425433665819e-01
2.456120210198129428e-01
2.456853077963671583e-01
2.458499822211667185e-01
2.459398103092976240e-01
2.460293904474314952e-01
2.460496935807489072e-01
2.462416948668651462e-01
2.463004222650435060e-01
2.464779212530426866e-01
2.464942772498258661e-01
2.466465980121705925e-01
2.468120600808919596e-01
2.468790658979908570e-01
2.469480597238311037e-01
2.470457058866172839e-01
2.472330311437876404e-01
2.473470438760162482e-01
2.475338010469138594e-01
2.476222427310085794e-01
2.477053557270166295e-01
2.477632514585748069e-01
2.478004654944088725e-01
2.479754517232053979e-01
2.480852465355177228e-01
2.481302377945860949e-01
2.482280214107626670e-01
2.482955983606549566e-01
2.484728941518648537e-01
2.486480469460498055e-01
2.487241787026213125e-01
2.488102791243562151e-01
2.488220551154613491e-01
2.489476792436707830e-01
2.491017348888325267e-01
2.491376498328494171e-01
2.492859017100753083e-01
2.494108216723681104e-01
2.495017484568228805e-01
2.496174047312785249e-01
2.496444231461217855e-01
2.498613607791597135e-01
2.500114188531104009e-01
2.500385368688803345e-01
2.501402391371280176e-01
2.501467857052918076e-01
2.502670845466542504e-01
2.503810853290414640e-01
2.504838411902245987e-01
2.505495053004378470e-01
2.506966791010828421e-01
2.508458494715216647e-01
2.509957885747603479e-01
2.510819216088842065e-01
2.511249679754904429e-01
2.512836768859730840e-01
2.513899903434985150e-01
2.514954615946211058e-01
2.515558970670006556e-01
2.517750622444477893e-01
2.519125300532525369e-01
2.520132509573832502e-01
2.521519488176553470e-01
2.523001910095051814e-01
2.524110749982173552e-01
2.524646344829317712e-01
2.526303347387115483e-01
2.528263420727361321e-01
2.529657566449743378e-01
2.530331584517779842e-01
2.531496229612757443e-01
2.532920332557099252e-01
2.533815857529290172e-01
2.534319365013076863e-01
2.535884869105677897e-01
2.536772855178516251e-01
2.538953707586253383e-01
2.539848714865072798e-01
2.540267896543598747e-01
2.542727814719748514e-01
2.543589136785423532e-01
2.544360790396450467e-01
2.545148514618078561e-01
2.545925780863548260e-01
2.548579217764844751e-01
2.549856309218027084e-01
2.551108808138285999e-01
2.552837158050704769e-01
2.553027639046268060e-01
2.554500534695609559e-01
2.557480748599229026e-01
2.558070553320891394e-01
2.558233903561750733e-01
2.559215795457092657e-01
2.561064291625211320e-01
2.563052046958843588e-01
2.563365388083663765e-01
2.564904466015510698e-01
2.565940799404180517e-01
2.567733758947613465e-01
2.569033160985486619e-01
2.570851799724571674e-01
2.571633242274385944e-01
2.571843066251234822e-01
2.574283998617027391e-01
2.575586566459361348e-01
2.576789409662250119e-01
2.578101705552529044e-01
2.579323820835154324e-01
2.581256148609529788e-01
2.581862928245495237e-01
2.582824755688503116e-01
2.585052036740169701e-01
2.586386621858677293e-01
2.586922097578925328e-01
2.588899032284088797e-01
2.590253202234888974e-01
2.591899620658637549e-01
2.592732758948569360e-01
2.594004368428219909e-01
2.595275500059508467e-01
2.597038316223778676e-01
2.598714211200777724e-01
2.600060592194478604e-01
2.600882402065244348e-01
2.602627639153903827e-01
2.603746387067203960e-01
2.605837920146641951e-01
2.607812103765611011e-01
2.610406122068424928e-01
2.611675017284151856e-01
2.612831971992625180e-01
2.614909188643654847e-01
2.616514749322045308e-01
2.617206226824316806e-01
2.619558341738452700e-01
2.622039086339748026e-01
2.623819944953124095e-01
2.624658604796926697e-01
2.625989929966950909e-01
2.627360357383313749e-01
2.628674739888073875e-01
2.630221695167443974e-01
2.631676700047305140e-01
2.633565647323475867e-01
2.635903342405774286e-01
2.636906331895344513e-01
2.638294345392131479e-01
2.639096410810860549e-01
2.639761512567271318e-01
2.642548953391382627e-01
2.643051584695184086e-01
2.644333330017524242e-01
2.646616153283357642e-01
2.647357241616532519e-01
2.649746127929095696e-01
2.650407111442347752e-01
2.652262691137791117e-01
2.654932655148748433e-01
2.655467744152673060e-01
2.655537780562907679e-01
2.661055966154973751e-01
2.662192104732651332e-01
2.663104472825411628e-01
2.665530119175618662e-01
2.665821339069772700e-01
2.668417593764265128e-01
2.670051363059171567e-01
2.671858247831843114e-01
2.672965306834604871e-01
2.675579296727154111e-01
2.678342042170948067e-01
2.679026557586947632e-01
2.680867823063932676e-01
2.682328003322718146e-01
2.683909218411776321e-01
2.686304451983063668e-01
2.687570222162634082e-01
2.688619432784845609e-01
2.691399757596040221e-01
2.692793100660858530e-01
2.693166504188998500e-01
2.696258850857212730e-01
2.697421559105974698e-01
2.698778214419174093e-01
2.700389087033271407e-01
2.702367868746156088e-01
2.703441641740362833e-01
2.704935137736287354e-01
2.706974906883993226e-01
2.708524973202851571e-01
2.710163981253242982e-01
2.711665161085766718e-01
2.712803776274117507e-01
2.714135176170633379e-01
2.715293678417897150e-01
2.716358090742314602e-01
2.720338499473314853e-01
2.721855431859100394e-01
2.723537106053968149e-01
2.725728115817300790e-01
2.730521466697688471e-01
2.731022089819646892e-01
2.734020384555335692e-01
2.735411954942617019e-01
2.737069730346983754e-01
2.740362633668330661e-01
2.741023802580736524e-01
2.742684935586993111e-01
2.745082358184803839e-01
2.745729455303721478e-01
2.748972673904528374e-01
2.750108069484289430e-01
2.751723080026475809e-01
2.753681685759800102e-01
2.756866925753810316e-01
2.757640363694827679e-01
2.758706234718373285e-01
2.760611819994488458e-01
2.763685005706063569e-01
2.764470986310935130e-01
2.767328737102578984e-01
2.768831938526067349e-01
2.771515765209231485e-01
2.773732097675528641e-01
2.775694213486981088e-01
2.776985673004954691e-01
2.779926409876068982e-01
2.782371227019828641e-01
2.784406769176158702e-01
2.787084523565199756e-01
2.789577725429037702e-01
2.791310155914831226e-01
2.792298137258900637e-01
2.794418702161695078e-01
2.794541505072529741e-01
2.799624290573456964e-01
2.802669880627980392e-01
2.802949420003332248e-01
2.803753809711736489e-01
2.807869809244609716e-01
2.808980981462952942e-01
2.813439987031837175e-01
2.816887432201518049e-01
2.817762237785983448e-01
2.823077090815361290e-01
2.824135105350440433e-01
2.826200118717940857e-01
2.827252434450731045e-01
2.830738243418949862e-01
2.832993888155581619e-01
2.834848299589847187e-01
2.837091370676956270e-01
2.843448581685261711e-01
2.844412020790676454e-01
2.845856272075206750e-01
2.848794460349629576e-01
2.850526093385675752e-01
2.854745357035980424e-01
2.856652813365946342e-01
2.860061896418404359e-01
2.865156193961571063e-01
2.866942482744916365e-01
2.869021153817505887e-01
2.870282299562439965e-01
2.875293407676993152e-01
2.878600693920261300e-01
2.879473103729747185e-01
2.882125718618481214e-01
2.886759767279508671e-01
2.887546041647461870e-01
2.889521800819893071e-01
2.893330560576020671e-01
2.895865796749388377e-01
2.896080046824235366e-01
2.899962091779694218e-01
2.905571851872613687e-01
2.907197098809312097e-01
2.910207004798215369e-01
2.913371554737909097e-01
2.917645081785843475e-01
2.919877149522875914e-01
2.923758868140908795e-01
2.927793742735651517e-01
2.929751659150635623e-01
2.932745684683335519e-01
2.933940917806400206e-01
2.937192673101706175e-01
2.944009148249868701e-01
2.948923853355391866e-01
2.951716280787229918e-01
2.952513340826276034e-01
2.961718040196852364e-01
2.965503083480187652e-01
2.970483962012557821e-01
2.975877834058047178e-01
2.977416420750553794e-01
2.981327603145998983e-01
2.985172312121420202e-01
2.990269108950299737e-01
2.994419918182351648e-01
2.999888675498089130e-01
3.005068405657852493e-01
3.009202601299583169e-01
3.011326343524248772e-01
3.016368202335267812e-01
3.020899830929584251e-01
3.022782752400866579e-01
3.026769655017096383e-01
3.029022877353307885e-01
3.033476074101735254e-01
3.037224088066230454e-01
3.041529206874916680e-01
3.047242462753170233e-01
3.052612599918477221e-01
3.056204598542556772e-01
3.060286274450804145e-01
3.064164727596960791e-01
3.067634645671976079e-01
3.072432879009244777e-01
3.082921296341505357e-01
3.087009685049560970e-01
3.090014647372230083e-01
3.094945209342275794e-01
3.096629732422787606e-01
3.102477094185436268e-01
3.103494930538821528e-01
3.113793683242823684e-01
3.124475822190190266e-01
3.129999389512514441e-01
3.133323075824069326e-01
3.135198937484895421e-01
3.140133569057996787e-01
3.146324261859059224e-01
3.151929620635269824e-01
3.157194832050524980e-01
3.158076238001126246e-01
3.162902293601546067e-01
3.174945924974711398e-01
3.178671703548683336e-01
3.189019156330049620e-01
3.202013830014097673e-01
3.203574525129769812e-01
3.214334378595217201e-01
3.222467286667120012e-01
3.232055719425612761e-01
3.241318455454430536e-01
3.249054933069069895e-01
3.263293875194956950e-01
3.274660863982772341e-01
3.279016010828248451e-01
3.298753678324477523e-01
3.316367947017198059e-01
3.322000947506219548e-01
3.335544375587778942e-01
3.351594307029738262e-01
3.356256074121681809e-01
3.361459613161775772e-01
3.363074631462310560e-01
3.380385657759104046e-01
3.396074802155044647e-01
3.407765956446692224e-01
3.425267690626273565e-01
3.431372568606250173e-01
3.454486753102743446e-01
3.485477610367594403e-01
3.501820218799157614e-01
3.550684185586421293e-01
3.605395153238963868e-01
3.663136905915226338e-01


==> anc/Fig02_T1_dispersion_j0.2_L14_yvals.txt <==
1.115926267036753683e-01
-1.248425474786295064e+00
7.188141760365418520e-01
-8.502390289495128650e-01
-1.320739823437302007e+00
5.351159762952871768e-01
-1.190958647988261010e+00
6.244546068696545937e-01
-1.043999741311450569e+00
-9.457391829005761252e-01
-2.395183264132760004e-01
-4.466002428329999829e-01
-4.274853608770006197e-01
5.118384172406453131e-02
1.810784358307736819e-01
9.614534277979977506e-02
7.645039251312832906e-01
-1.082089027170642925e+00
-1.237409304157375711e+00
2.742493379347196170e-01
-8.050820248034171733e-01
-7.197052666074974514e-01
-7.469285369594499402e-01
5.616713842050166106e-01
-6.849313143419685224e-01
-7.477960409601456249e-01
-9.120670817122678020e-01
-7.175757122582809844e-01
-6.720423173613987444e-01
-5.743876243170048523e-01
-5.665733719318545303e-01
5.418074801401085994e-01
-4.763420869630929921e-01
-3.921910905369045408e-01
-4.190839899037802629e-01
-5.227140847264865053e-01
-5.061155256809606318e-01
-6.426104118940673127e-01
-4.740618786339244606e-01
-2.233515742873692922e+00
-2.956261611173381376e-01
6.862889998381946910e-01
-1.206804054583649616e-01
-6.008457276783804035e-01
-7.328132924431697282e-01
-5.449510492344397106e-01
-4.937118843714926042e-01
-4.028666117608479258e-01
2.635817282732302869e-01
-4.843731687107031836e-01
-3.533221789347475439e-01
-4.821870687947794054e-01
-4.459402340643400797e-01
-9.846000156732557240e-01
2.724187577599068155e-01
-8.343212095278627061e-01
-6.853257297444156348e-01
-3.807091416958269803e-01
-1.395337488514342313e-02
-2.066025052729875355e+00
-2.779400722056155071e-01
-6.825504368283001888e-01
1.221390014166951893e-01
-3.862128869983251778e-01
-1.488458798686517759e-01
-5.760035005785968387e-01
-2.031255116519388726e-01
-3.815508264231768920e-01
-1.562592500157737319e-01
-3.194240250708821893e-01
7.135092789102595034e-01
-1.992599471633314800e-01
-4.893457574403413668e-01
-7.885492711492837481e-01
-6.705707450308646678e-01
-4.638331823905709750e-01
-2.769529380101487526e-01
-2.290778330646217331e-01
-6.398540513104301608e-01
-3.300161902130775426e-01
-1.222439002598165292e+00
-1.522049764508106140e+00
-9.108416165037189760e-01
-7.890812182254246521e-01
-3.502799187523621960e-01
-3.136580248879702881e-01
-4.218516893825386416e-01
-1.220094322105569118e+00
-1.206837687914187107e+00
-8.473082881219333728e-01
7.387498952208766678e-02
-3.157275692547407697e-01
-6.100009620812705258e-01
-9.149002669172816293e-02
1.577319737708023084e-01
-1.068141520272123834e+00
9.013373307044002247e-02
-9.903073724291524549e-01
-2.217465533754961748e-01
-7.435550508955337534e-01
-5.377864742316367241e-01
6.055365185019857127e-02
-1.319135223000037771e-01
-7.124559708735083152e-01
-8.689487564938103148e-01
-8.286089829218125091e-01
-8.166665170120561701e-01
-1.280181175780142067e-01
-8.265658643052359311e-01
-1.858008857702794780e-01
-1.050612805328229538e+00
-4.700002668325541366e-01
-5.724710018827422475e-01
-8.977413470382971106e-01
-4.676522960349787095e-01
2.805753860615522455e-01
-5.654331496555878855e-01
-8.729653042297966792e-01
-3.880965410451786002e-01
-5.948532849860387328e-01
-4.666199066694634578e-01
-4.174539379820982332e-01
-6.795823411317710727e-01
-1.997711097645364087e-01
4.176702743184448896e-01
-4.237890967761563932e-01
-6.568293532620227415e-01
8.998008548538020124e-01
-6.806058169084081566e-01
-2.996591175974398502e-01
-6.658011426881792483e-01
-3.156540487370704806e-01
-8.463795192508876131e-01
-4.265543609534449554e-01
-7.177103627047627388e-01
-6.160284861016737112e-01
-3.836197303411659765e-01
-4.071017953892110408e-01
-1.025999020293159036e-01
-5.723810634525847707e-01
-4.796521945436956758e-01
-4.254534794568547995e-01
-6.264961968897655442e-01
-1.715670509108561115e-01
-4.119070390402026494e-01
-4.819040592111341614e-01
-2.391766810841419733e-01
-3.642811894587783539e-01
-8.081509184604982465e-01
-5.563876719629550216e-01
-9.566645356240413567e-02
-7.465718666528847747e-01
-1.212394042965297514e+00
-5.288988557927924994e-01
-4.230813484074235076e-01
-4.838407465968831422e-01
-3.257903976291156023e-01
-4.220243929282762041e-01
-1.151535990458216197e-01
-1.448701206749348769e-01
-2.538514681668532780e-01
-1.570610263265427298e-01
-1.976336890534352575e-01
-1.531604466701591560e-01
-4.320518263647649126e-01
-5.523439407702722681e-01
-1.843207764733008625e-01
3.049340751257466689e-02
-4.688360981039497721e-01
-5.635502883482267356e-01
-7.633912268344551499e-01
-3.268230591347888736e-01
-4.739168174222284646e-01
-3.358243222135977590e-01
-5.179462667942059673e-01
-5.737721928575296726e-01
-2.700107685942675362e-01
-4.280529937082100944e-01
-3.736136229783243445e-01
-4.731269285152457371e-01
-5.678523778464815708e-01
-3.619903924374079374e-01
-9.855268564283178323e-01
-3.039241828054002337e-01
-3.032499905923324302e-01
4.599455630233466041e-01
-5.615105236211954676e-01
-3.079549688111460348e-01
-5.516258314956797859e-01
-5.163155793862422849e-01
-5.899555999042601639e-01
-4.640569174792697482e-01
-6.770781465768969942e-02
-1.047866810151528993e-01
-2.486876524977447711e-01
-3.216422876233770989e-01
-3.594681959198108845e-01
-4.368408436735340961e-01
-1.980701033002817135e-01
-1.120893619286140175e-01
-2.687151828838538203e-01
-1.076331334099738940e-01
-7.823927495969162926e-01
-1.877850667546238916e-01
-3.813124167627410799e-01
-3.387467124405972863e-01
-5.689523063720871576e-01
-5.410605160655856949e-01
-4.783014300288619403e-01
-4.292966932831374649e-01
-4.497766103544854621e-01
-1.264333525098277344e-01
-2.563382000769569014e-01
-1.209963958637417653e-01
-4.163592103089026053e-01
-1.120926800104977451e-02
-3.257571141866116293e-01
-1.151641641052151971e-01
-7.800001423337087347e-01
-6.719296100184278531e-02
-5.287747573805400697e-02
1.686464566844543544e-02
-2.553476896355414971e-01
-5.117273897616363421e-01
-7.015719726514962895e-01
-8.193141421812371039e-01
-6.509815250063826220e-01
-4.956809465305183626e-01
-2.858232409348753778e-01
-4.046053956960421472e-01
-8.989278143699033774e-02
-1.745334319986685812e-01
-4.560982277271400376e-01
-3.752504510589400044e-01
-6.310646352373310286e-01
-5.763560415663415704e-02
1.284079789984219622e-01
-2.631713851304732232e-01
-8.488451997838516450e-01
-5.119652854185925417e-01
-2.673026003808423035e-01
-2.383704437636569862e-01
-3.533240750307154454e-01
-9.914630630063037131e-02
-5.333615305015495522e-01
-1.394463840978824587e-01
-6.892195959668473426e-02
-3.972730630926687434e-01
-3.635094814862426804e-01
-4.413254856487786038e-01
-7.853234853086994427e-01
-3.436549297706774087e-01
-3.382969120544433994e-01
-4.142532129087513892e-01
-4.964824878382858020e-01
-6.831715214325535523e-01
-2.889028628437783630e-01
1.349319433332816023e-02
-4.789263563973935600e-01
-6.701811717326888740e-01
-9.268260035615485393e-01
-2.677939536628201056e-01
-3.400686280946185747e-01
-1.816943172178459021e-01
-3.372003266276455413e-01
-4.458264359189701986e-01
-4.840240588662746424e-01
-2.430633832735472344e-01
-1.109065706242895605e-01
-2.111932865553741157e-01
-6.122829962144965554e-01
-2.054369950988956806e-01
-6.194994249595024982e-01
-4.636694503918033505e-01
-7.640704327799711926e-02
-1.398730205762111212e-01
-9.443781141776956822e-01
-6.591225939031062353e-01
-1.407069248619866875e-01
-5.666477514874022070e-01
-7.829659477988787364e-01
-5.605775720958043884e-01
6.353496080827493453e-02
-1.032910846983754183e-01
-1.292002621393260331e-01
-1.689233587354879162e-01
-4.333677659527232495e-01
-5.656069878164379228e-01
-1.959049228154475381e-02
-2.999075197961324490e-01
-5.790732072055041479e-01
-2.253384402708968060e-01
-1.660470969824189291e-01
-5.272686507406777467e-01
-5.312899987224617426e-01
-5.376169709276493736e-01
-1.579269056216934253e-01
-1.463700111094988141e-02
-1.264326279270518438e-01
-1.329912990640080006e-01
-3.748954153325774197e-01
-5.333642393681409244e-01
-1.287214308988676170e-01
-5.120111876241693061e-01
-3.090102623193065057e-01
-3.507755959436153481e-01
-6.881408011540209868e-01
-2.144066678740636223e-01
-5.242453264191836160e-02
-5.763806414676717615e-01
-7.208463148686540256e-01
-4.859912729640022966e-01
-9.672220281257608299e-02
-3.166361192127801760e-01
-2.385224711048734847e-01
-3.294244529685053657e-01
-6.053106675915217449e-01
-2.423777835903875022e-01
-4.252466217650773261e-01
-3.802629475595417086e-01
4.269046469691621833e-03
-1.930165031757192021e-02
-3.672867238563720105e-01
-4.653076543370722740e-01
-8.307470336725770732e-01
-3.955629047220330374e-01
-4.981805916498608933e-01
-3.963391665334454195e-01
-3.383587088125900727e-02
-3.012440082911438943e-01
-3.348509996614054685e-01
-4.872931785273363348e-01
-3.858570329848121094e-02
-8.007823133631216672e-01
-2.469413898824456277e-01
-6.651111965929218384e-01
-5.259271963130931482e-01
-1.000315455795887987e+00
-1.724058640418074384e-01
-5.106038147092487600e-01
-7.713932260209366287e-01
-4.419828828824856615e-01
-5.889318275591048923e-01
-4.288605090535378417e-01
-3.954477997852769433e-01
-2.398278344042456545e-01
1.459659978850449402e-01
-5.421103577548526120e-01
-1.744720407265370754e-01
-5.291812325969045272e-01
-6.343239864131186012e-01
-6.007114032014927441e-01
-3.285242308720392468e-01
-8.173679635883226435e-01
-1.004357200161807295e+00
-4.076505885691671938e-01
-3.745808500994112222e-01
-4.827089466379323457e-01
-5.622336949241134585e-01
-6.137721932658647406e-01
-6.939588156230620530e-01
-1.011644136818327322e+00
-5.430649320877442010e-01
-2.224424364035252344e-01
-2.899270505360977412e-01
-2.613760383476234073e-01
-4.417604237040893000e-01
-7.320860283839888405e-01
-2.030143528890911986e-01
-5.371782571801727579e-01
-7.699094314731643740e-01
-1.486000531154516358e+00
-6.459946231173131492e-01
-6.949568663031524540e-02
-4.146457831640744107e-01
-3.538354718753044525e-01
-3.682891973471059677e-01
-3.751805452297559684e-01
-5.393184996279187793e-01
1.180530208516779311e-02
-5.534805607470821842e-01
-4.347059668775389296e-01
-4.682504311755416038e-01
-5.407329187878496812e-01
-4.867601057153460586e-01
-5.915484820594925086e-01
-2.835786804990159671e-01
-3.421180953304386319e-01
-2.312320278381690963e-01
-5.674013102082989812e-01
-2.833398354400709640e-01
-2.592895636639519497e-01
-5.652525790303912778e-01
-2.190033234317700084e-01
-4.296995740309651479e-01
-4.914797705592836019e-01
-5.520348326006317974e-01
-6.529421044326879642e-01
-1.306251718514330196e-01
-1.941955577983496828e-01
-4.196353153190824914e-01
-3.397705943863854605e-01
-1.983812187040698560e-01
-2.938197338547676174e-01
-3.636845583708673835e-01
-4.339745831714458268e-01
-3.298705320996659363e-01
-6.584125715623898589e-01
-4.551475980539314570e-01
-2.729078323145939788e-01
-5.407680528339611215e-01
-3.493290003115823716e-01
-3.273437538093931232e-01
-5.075337070481091839e-01
-3.550007375746098148e-01
-2.664824689716360773e-01
-6.639051579366733735e-01
-5.857211635535191085e-01
-1.920335665767645694e-01
-4.779584350063140197e-01
-4.718598737967937828e-01
-2.635250231238198126e-01
-3.464266211986705701e-01
-2.900915235249470481e-01
-6.288427322414166243e-01
-7.399088353953584551e-01
-4.029927821987266401e-01
-5.744453758623149220e-01
-6.093829345093214611e-01
-4.810928184505371408e-01
-3.065118671638899506e-01
-1.410265477052520922e+00
-4.491563529725844384e-01
-4.479200420190839749e-01
-5.914199498814493028e-01
-1.153025845602842214e-01
-3.488844213973904540e-01
-4.745551799986028052e-01
-2.903646690538082553e-01
-3.370245422412089242e-01
-4.472330088174750196e-01
-4.410249920322701356e-01
-2.655437060141447869e-01
-6.597947972063790134e-01
-3.910028279320323374e-01
-3.285483510941299423e-01
-4.280356783374154594e-01
-3.255372069825216985e-01
-3.530316708853939445e-01
-1.640564181578490766e-01
-3.811740092249303324e-01
-1.759065676040995896e-01
-2.190433652938911235e-01
5.752131336953957529e-03
-3.836416283687951734e-01
-3.515710598290553435e-01
-1.619705508460747290e-01
-4.487791566710953028e-01
-5.721382053642246612e-01
-9.640261827347938739e-02
-5.229328714557419655e-01
-6.294074878106402648e-01
-8.570575210532772603e-01
-5.613851332866131028e-01
-5.495468419673049665e-01
-4.080718946899498101e-01
-6.222746327319783610e-01
-5.470570072863183420e-01
-2.615810197031820938e-01
-3.199386009407263476e-01
-3.332761219586630186e-01
-4.440224653307482949e-01
-4.181885827000270672e-01
-3.417673946734473001e-01
-7.444614530925761642e-01
-2.391834121162139670e-01
-1.397175128362288243e-01
-4.663716563631458145e-01
-4.531542330754367298e-01
-8.002167306887145726e-01
-4.553442565016402876e-01
-3.610109116861242584e-01
-3.825964645390706464e-01
-4.241573817199857932e-01
-2.488347739639580614e-01
-2.323616973766305660e-01
-2.662738595743371350e-01
-4.838516780650508609e-01
-3.688590369041561123e-01
-4.327070041658566679e-01
-3.471035213673373532e-01
-3.417405771843999296e-01
-2.391201767062170747e-01
-2.714726778965479426e-01
-4.302137048168662714e-01
-4.076672339339465490e-01
-2.498761533491770589e-02
-2.889686324492536929e-01
-2.230134375021696758e-01
-4.019172986259080815e-01
-2.738241987512225473e-01
-4.541022944276130735e-01
-2.156132933534647966e-01
-2.858740855176617468e-01
-3.413222301484431509e-01
-3.600227918375843994e-01
-1.370597216182583844e-01
-2.308146382542095032e-02
-1.248890118833647367e-01
-1.877178417043297298e-01
-3.399615399389508408e-01
-3.342694855152880118e-01
-3.928492847968329538e-01
-4.783596588414881223e-01
-1.995505048264183401e-01
-4.457465844013235312e-01
3.602777209459764179e-02
-1.166854929348507403e-01
-5.197494327632262712e-01
-7.902045329112508676e-02
-2.594334370301106807e-01
-2.196992920509198421e-01
-5.080880996791858895e-01
-3.155891233674264496e-01
-8.415769719607988364e-01
-5.014982190577542687e-01
-4.910531918340699797e-01
-4.286998474510098633e-01
-4.307635850973391967e-01
-1.770330642409138622e-01
-3.676630092305797626e-01
-1.861492038602194088e-01
-2.896473598177754516e-01
-3.974187054621179938e-01
-3.003211493868517268e-01
-2.181176034720676005e-01
-4.626260694662231443e-01
-2.498468203142822086e-01
-1.728625985838834478e-01
-1.423792342811805167e-01
-6.486243503126905008e-01
-1.068739979518586319e-01
-3.521091468273787606e-01
-4.550121801401592059e-01
-2.794338612495752550e-01
-5.301572639359287686e-01
-4.589927200290967457e-01
-3.670938113042407358e-01
-4.752478444011386527e-01
-4.080646540604006001e-01
-5.213019252143429316e-01
-2.594492166625222418e-01
-6.530926725914596442e-01
-2.705856326960852654e-01
-4.211404056017084563e-01
-4.832816614860765969e-01
-3.026147919749346826e-01
-3.290009959149937657e-01
-2.781626639620686792e-01
-3.489859909949801220e-01
-6.228845269519437400e-01
-3.067422686183003955e-01
-3.677271027007850135e-01
-5.595949125285059056e-01
-3.335314579850705008e-01
-2.550449479808207243e-01
-2.823788692458861771e-01
-4.205180579996781742e-01
-2.787282792738255965e-01
-3.030033346266802208e-01
-2.672228296357934130e-01
-2.963003274439324763e-01
-4.024860752350373772e-01
-6.112339309105877527e-01
-1.519663461452296638e-01
-1.298397103151555931e-01
-2.812150467279860844e-01
-3.553839102158084517e-01
-2.386872367535985973e-01
-1.914811510249431747e-01
-3.051091000108845375e-01
-3.820777174086634753e-01
-3.906801110885708694e-01
-5.182959538529642307e-01
-4.675212908209089302e-01
-4.349059714697146029e-01
-5.378631460036406020e-01
-4.317012617711276645e-01
-2.609916583142298241e-01
-2.149316283916870851e-01
-2.969274464267109837e-01
-5.592819068419581097e-01
-5.164932939082248486e-01
-3.770741762327309288e-01
-1.190567746042467817e-01
-2.483490163102222981e-01
-3.677827435947166324e-01
-1.235374014194038500e-01
-1.457914321184834439e-01
-2.978047539160365020e-01
-6.688315009000282974e-01
-3.186906825368772123e-01
-2.862774569743334885e-01
-9.667785279312635094e-02
-3.015850381122598400e-01
-7.890752826328546743e-02
-2.406701374326011000e-01
-3.361656940762463575e-01
-1.851674384351749969e-01
-4.668467332859643770e-01
-2.341526606817563305e-01
-1.553322658454406313e-01
-1.887457083732856922e-01
-3.539779144499115571e-01
-2.571762267925513656e-01
-1.446895228031631897e-01
-3.150334873788820378e-01
-3.205734225889700362e-01
-5.369073618035385964e-01
-3.856161140967642731e-01
-2.602225270210479224e-01
-2.499650395087432697e-01
-3.289720301468397334e-01
-1.078577820216062022e-01
-4.702150445358583841e-01
-4.110647722050277120e-02
-2.005873849223566707e-01
-1.570952973996330715e-01
-2.895597084256341658e-01
-8.866618572719132951e-02
-6.248464943447537001e-01
-5.907155183929355680e-01
-4.283071384558589378e-01
-2.608894009138786885e-01
-2.670499937264872448e-01
-1.064547836638197603e-01
-6.586167086461941489e-01
-1.855863540407992895e-01
-3.284460859617435724e-01
-2.924529611013229058e-01
-2.013344717990139254e-01
-4.186438078406877206e-01
-3.474252948316004508e-01
8.995387974367080597e-03
-2.529467624299865380e-01
-1.598812329838398827e-01
-2.249311310642702622e-01
-2.936942710263216183e-01
-5.655759808564932989e-01
-3.194080021594744023e-01
-2.221435422805444482e-01
6.112170909412791703e-03
-1.877768822695118356e-01
-2.667146996774363288e-01
-1.996281115479937029e-01
-3.227349329579735082e-01
-1.480832629159511971e-01
-1.774994690808690823e-01
6.153464599579921285e-02
-5.326583829462717690e-01
-2.141313776429410176e-01
-2.061881069247361586e-01
-1.877811344906634428e-01
-2.783639612958286880e-01
-1.575820307347656490e-01
-4.971617967275530903e-02
-2.156596704411773424e-01
-3.426455188021641507e-01
-3.471823776560024055e-01
-3.007608788162376978e-01
-2.868180875302355215e-01
-1.313389232602236445e-01
-3.675491258207426726e-01
-2.050231966209461465e-01
-5.933286203547557397e-02
-3.246058849343786967e-01
-2.397493288599280015e-01
-4.616507826634988487e-02
-2.774258407891127542e-01
-4.598351867558926886e-01
-3.554345001199500920e-01
-2.826552023555113924e-01
-4.467145317564208407e-01
-1.530404467010067493e-01
-2.562609237905079662e-01
-3.987178980995094157e-01
-2.583382104258400425e-01
-4.354524664929615985e-01
-2.926562945848906194e-01
-3.180657122062612984e-03
-3.691393031577074324e-01
-2.598456200359124946e-01
-3.134475015115920637e-01
-4.074370461541531596e-01
-1.347111860741538880e-01
-5.561343637049968036e-01
-2.424123725793925765e-01
-2.164000949375093630e-01
-1.176238573085504197e-01
-3.111463358157862125e-01
-2.182924339033249228e-01
-2.210774565446805839e-01
-3.422040258583452510e-01
-2.180027304342382066e-01
-2.889129551443804789e-01
-4.235339767104277509e-01
-2.921564847835058654e-01
-3.899562132989937702e-01
-3.224454049997785288e-01
-1.119039671684057408e-01
-3.270930657864549729e-01
-2.440024064417329053e-01
-4.683643855775964648e-01
-2.362410619688823099e-01
-6.043869521762511576e-01
-1.539525759662658255e-01
-2.301943008780835687e-01
-4.884013918829439027e-01
-3.199669137866421043e-01
-3.524161903070285318e-01
-3.384584917577900254e-01
-2.773752510927152137e-01
-2.509900543066370671e-01
-1.379084300461205226e-01
-3.790779846183550128e-01
-2.567909093566353440e-01
-2.745927966891755223e-01
1.000728877736057482e-01
-2.146164510140780302e-01
-4.117312395957486992e-01
-1.454320086736561601e-01
-9.768637797631340991e-02
-2.069232331162396965e-01
-4.209333176534658105e-01
-3.143208771583518302e-01
-1.886433645745456966e-01
7.252079876299100114e-02
-3.674138179043493491e-01
-3.035072555353310331e-01
-5.278644090942825606e-01
-4.491713249968217192e-01
-6.303245825883911913e-01
-6.522936134718352319e-01
2.066618329791980284e-03
-2.729771231656800690e-01
-3.026504853897868941e-01
-2.989592559564729912e-01
-3.292713732575465180e-01
-6.096365045912727210e-02
-4.319143079934622542e-01
2.962180690496987734e-02
-2.347459675105374455e-01
-1.952809470009143622e-01
-2.551264605278775188e-01
-4.913152836193549478e-01
-3.206943942810142056e-01
-3.863501183917433801e-01
-2.997365660166421142e-01
-1.287120239714429348e-01
-1.048368699530557585e-01
-4.531430207825391521e-01
-3.384712920011351267e-01
-2.659790451220163110e-01
-1.583554018818201237e-01
-3.811215412692268711e-01
-5.423737013460147027e-01
-2.346150413131470602e-01
-2.111431779267515796e-01
-3.565754687264991452e-01
1.583001406341056185e-03
-3.885054434041677607e-01
-4.124188869727475337e-01
-4.129141917285712449e-01
-4.307160700288861221e-01
-1.234690218950474511e-02
-2.168403716400008618e-01
-2.391918085953041728e-01
-5.846741554319346834e-01
-5.866272492200687028e-01
-2.834401085178901991e-01
-2.731083578232448295e-01
-3.131868006975049301e-01
-1.552978510350985220e-01
-2.446730192763035550e-01
-4.707437023858306868e-01
-3.703686624804470306e-01
-8.991079967433932008e-02
-1.804769824574852244e-01
-4.051328665878854984e-01
-2.235733870679742774e-01
-1.343550583727893821e-01
-2.489367739800311397e-01
-2.354302257086480221e-01
-1.880840417101053708e-01
-3.200716219166421239e-01
-3.406198197076558132e-01
-1.503547347248706256e-01
-2.436306422684696715e-01
-1.846711535088650380e-01
-3.460614092868813940e-01
-2.432436148554676103e-01
-3.778213418912246824e-01
-5.440973532949124891e-01
-6.454697151274523259e-01
-2.385661679850433758e-01
-2.029333003406054714e-01
-5.408905318199666024e-01
-2.410228979149783568e-01
-1.361863111121172920e-01
-1.063197658130833750e-01
-6.787097963456002470e-01
-3.920724850360163272e-01
-4.229354375139516842e-01
-4.616425325899022880e-01
-4.435270225226076168e-01
-1.023881559049188705e-01
-4.104924771134765282e-01
1.160040561448277413e-01
-5.516617045218820126e-01
-4.290170051439912702e-01
-3.585988023586577089e-01
-2.032557040240817736e-01
-8.086768788143698650e-02
-3.414705407052617270e-01
-3.506595517227131253e-01
-2.874907381000028073e-01
-2.270515907020189406e-01
-4.860841296081002127e-01
-2.586853100444111986e-01
-2.325072021806437461e-01
-1.680213641865549168e-01
-4.990488081915279706e-01
-4.807117415541063421e-01
-2.276266133023928107e-01
-4.792024200532419287e-01
-3.981996403435379972e-01
-2.842725794114640547e-01
-3.155849273275498357e-01
-1.670263563765238268e-01
-4.272707190894503571e-01
-1.813121181393945180e-01
-4.084668441819639395e-01
-3.474128429977016430e-01
-2.987124679490017407e-02
-1.882139867841753078e-01
-6.195442900654767049e-02
-2.452289958022373373e-01
-3.008578497698115584e-01
-2.067512796401261843e-01
-1.107346934843398967e-01
-3.634030329263551740e-01
-3.557932398859903755e-01
-2.452371726691064679e-01
-2.398117695289599116e-01
-3.183041222161025474e-01
-3.960271090449124509e-01
-1.225457501520383491e-01
-2.912173400839594972e-01
-2.372890296709900815e-01
-4.058420437624803423e-01
-3.711360887283583487e-01
-3.741713095049794546e-01
-2.340374042705238022e-01
-3.757467028426215161e-01
-4.014639447273937733e-01
-3.583059255843331070e-01
-3.546747186814024344e-01
-2.703666179993530760e-01
-1.607493930587537145e-01
-8.854754093098142487e-02
-3.870768716827040490e-01
-1.964964057530308728e-01
-5.628479737821923123e-02
-3.100119334784012803e-01
-3.344597523286516050e-01
-4.790759502902672828e-01
-1.475166682519694905e-01
-3.438645914457643671e-01
-8.074962632196293344e-02
-1.918624208290692079e-01
-5.230323973826217498e-02
-7.600786335522512205e-02
-3.798653427488398182e-01
-5.658606909358250281e-01
-3.775524157995038266e-01
-4.105563421489142328e-01
-3.701302259453361776e-01
-4.559855061785267338e-01
-2.282983131584676584e-01
-2.077135756454443760e-01
-3.510079027562694742e-01
-2.571781425780392261e-01
-3.653844282840034707e-01
-2.698367476151974365e-01
-1.788337605548839249e-01
-1.080245595094751210e-01
-2.844184676474368900e-01
-1.661963325383918610e-01
-4.356338687535912801e-01
-1.888487547299891878e-01
-3.620594677138727624e-01
-4.154815424320120743e-01
-3.523638923954723334e-01
-3.079152763484148680e-01
-2.226626555179715000e-02
-1.757567979371801592e-01
-7.878601900651906187e-02
-3.431805971661839871e-01
-3.197813208270105512e-01
-2.636353838717963582e-01
-5.582676454107285968e-01
-3.191877445003467595e-01
-4.473077331576391091e-01
-2.561133234706090001e-01
-3.452139026822943491e-01
-2.982932337593232064e-01
-2.541691753704787282e-01
-2.855769750256264561e-01
-4.821189437387505272e-01
-3.171206103739767634e-01
-3.186516637227473359e-01
-2.536830217519442376e-01
-3.011669644860981432e-01
-2.004377866310735057e-01
-4.768382664619963407e-01
-3.132933795436974034e-01
-1.768802576446012187e-01
-3.105534469839301703e-01
-3.343511229120290085e-01
-3.779063420296094322e-01
-4.444846258405629746e-01
-3.922655788296666723e-01
-2.256562889528254956e-01
-2.781064053012029524e-01
-4.021744131567020486e-01
-6.661568505858201927e-01
-3.310995598980344123e-01
-3.516958754746927762e-01
-2.897132645702184539e-01
-3.136607049738140418e-01
-2.171819615823977478e-01
-2.319144666773601815e-01
-3.930659932651530131e-01
-1.518255162103316624e-01
-5.856891948710241103e-01
-5.617239060895968805e-01
-2.804057747241672782e-01
-1.817636039627784084e-01
-3.252359248009488168e-01
-3.858635998686061885e-01
-3.999075424781294852e-01
-3.226996106608604475e-01
-4.071374223508256729e-01
-8.138706363681290357e-02
-2.079272328156822891e-01
-3.275498760729863568e-01
-3.328299425721502613e-01
-2.547695373239751149e-01
-1.439531636317004648e-01
-2.993625408795513310e-01
-4.727117711188953408e-01
-7.060975015065606986e-02
-1.842044141188146356e-01
-2.230239277018217503e-01
4.972518122939208196e-02
-2.987501306568642878e-01
-3.643473548674699969e-01
-4.709020353670179682e-01
-2.509025235841583212e-01
-1.963139213835440600e-01
-1.714477415072269695e-01
-3.401095784126776378e-01
-3.178418883894358338e-01
-3.502569951503882173e-01
-2.939340743623770624e-01
-2.876172193235211338e-01
-3.761489928784924053e-01
-3.825662046619707213e-01
-2.696231167741799384e-01
-2.727045274645318318e-01
-2.981535777989343175e-02
-2.714572359091563247e-01
-1.438924540572149025e-01
-1.202174963633787091e-01
-4.879668675149976820e-01
-2.871391068935300606e-01
-3.001288283873220775e-01
-3.212395530685129286e-01
-2.339225907273674299e-01
-1.860675292465348019e-01
-1.457148909096138145e-01
-2.851455109271136545e-01
-3.866486006730334712e-01
-1.839103500291823234e-01
-4.365608669219691040e-01
-3.735784563651917689e-01
-2.341897681744285475e-01
-3.534519445454193387e-01
-5.816556032172895963e-01
-2.698910814163444916e-01
-4.489178079169271474e-01
-2.894168497327233996e-02
1.153667988473198458e-01
-8.826525355337574985e-02
-4.671410034972849901e-01
-3.428258941423187323e-01
-1.845241054656469870e-01
-3.714540502233170116e-01
-3.523535504977955424e-01
-3.158353401798777438e-01
-3.603589931036702554e-01
-3.067611810095511315e-01
-3.555301204899109502e-01
-3.289669258022325793e-01
-1.594223722494463591e-01
-2.865470490749685850e-01
-2.037617001404756212e-01
-7.234308994446006502e-02
-2.729790475576775455e-01
-3.318485440194498537e-01
-1.572393824597007606e-01
-1.939532843410488594e-01
-3.461160153898122371e-01
-2.446764432648113330e-01
-2.091054131524377468e-01
-2.261628790158620728e-01
-3.221283162795130495e-01
-2.372721140569378773e-01
-2.601637629828438825e-01
-3.216007947296957159e-01
-2.904752583910921171e-01
-7.377755887959693004e-02
-2.733122619766861078e-02
-3.463968639705248820e-01
-3.826108213861099117e-01
-2.591371553130438210e-01
-2.382681566380492888e-01
-2.740232155343944598e-01
-2.382132423947001809e-01
-2.254125314598350027e-01
-2.527276946466378571e-01
-1.993773594396935911e-01
-1.738568712356643453e-01
-1.496984978682418775e-03
-3.410722624841255324e-01
-3.407936908989896985e-01
-2.594745608942204407e-01
-2.142563901818916317e-01
-5.848431128647744170e-01
-2.010946291905408578e-01
-3.149229150155555823e-01
-2.895903546929272099e-01
-5.129132601725158169e-01
-2.851265756655394501e-01
-1.552081916464085887e-01
-1.954938618652595217e-01
-1.561102862868587182e-01
-2.160519699618964617e-01
-3.371098026566087813e-01
-4.566069319125707904e-01
-2.576145176166118045e-01
-3.900127130273740583e-01
-3.827609335673562985e-01
-3.664987355521091561e-01
-3.307386321366163617e-01
-1.491801450678184315e-01
-2.666896717083038215e-01
-2.543984670158029870e-01
-3.332950055019618385e-01
-2.239978204786526317e-01
-3.153255549159771909e-01
-4.084284158288456479e-01
-2.735235471292694620e-01
-4.026532713793878893e-01
-3.597373283608316652e-01
-4.060999786199870343e-01
-3.319683813759710667e-01
-3.542834649187260876e-01
-2.082186153404834705e-01
-2.797437985530665805e-01
-2.910678239626152131e-01
-2.078068004581231087e-01
-2.227029293115922459e-01
-3.841445131248688027e-01
-4.499964247551723195e-01
-3.758618484789544856e-01
-2.429928992578243574e-01
-3.000877855433088381e-01
-2.803339182656159334e-01
-2.333497940342763588e-01
-4.256820648692538067e-01
-3.025397136037988877e-01
-2.766657601334269745e-01
-1.875268879126287536e-01
-3.341013134452833766e-01
-2.592819886357758952e-01
-2.341140691660157092e-01
-4.042658330494477981e-01
-3.296405584122791832e-01
-8.650671101385448702e-02
-8.988396080640789765e-02
-3.336665296166054784e-01
-4.934099494071049752e-01
-2.773335221339730539e-01
-2.414280236231741150e-01
-2.917779147350458846e-01
-3.850030205910978665e-01
-2.827834928460317143e-01
-1.071734316454574787e-01
-3.872766772826726767e-01
-8.822418648890199833e-02
-3.075599197382364314e-01
-3.835857219184518052e-01
-1.204207091766161530e-01
-1.272748835493202058e-01
-2.382334269982411823e-01
-1.658013296049907215e-01
-1.925082375127996070e-01
-3.039040821431227557e-01
-2.031504841669209693e-01
-2.919441868488727443e-01
-2.579758853744913982e-01
-3.728567970080017835e-01
-2.256837512910173371e-01
-8.223730939276079066e-02
-1.759306304278953070e-01
-2.123057041442224235e-01
-3.409007954405059992e-01
-4.711194548457738329e-01
-3.381593334145701624e-01
-6.824674426108431891e-02
-9.516342232113755850e-02
-4.256870169962707375e-03
-5.659682859640547958e-01
-3.592409914519428260e-01
-2.451172381694800284e-01
-3.149884499337862187e-01
-4.553029892164265346e-01
-3.972427757022909955e-01
-3.029940097008609334e-01
-2.130300139793204484e-01
-3.083571141064483934e-01
-3.475418858212466766e-01
-2.701514635474017711e-01
-2.444681078592845502e-01
-3.568685925011468862e-01
-4.723521298168634197e-01
7.281303295186898616e-02
-5.379528339515486923e-01
-3.926758039256900701e-01
-5.945497676931801867e-02
-2.504850162340697683e-01
-5.115840085121394765e-01
-1.772607963675084108e-01
-3.036502443963002285e-01
-2.621321875172961113e-01
-4.030591908632609188e-01
-2.829183440796603777e-01
-2.964630281278198831e-01
-2.948422034979513162e-01
-3.281409469610147567e-01
-3.031610361666648434e-01
-3.214196281773470248e-02
-2.661022815364796901e-01
-2.539550440980815060e-01
-2.599576064570666700e-01
-1.970300824256652483e-01
-3.507878482871960024e-01
-3.093963769938140040e-01
-2.796177726536798192e-01
-1.802376154071426428e-01
-4.777165427435538514e-01
-3.899291002560169028e-01
-3.465621664212069075e-01
-2.786826569338393123e-01
-4.015143876139163348e-01
-1.640838027938174848e-01
-2.851563942829529741e-01
-5.278772145565293616e-01
-9.379070122934267395e-02
-1.748440550039660479e-01
-2.437820380439714163e-01
-2.493005302607112506e-01
-2.499861326657953076e-01
-2.370119281125961375e-01
-1.986056981990795556e-01
-3.408088872382603052e-01
-2.360128792775247342e-01
-4.462793528742076132e-01
-3.691569611942970841e-01
-1.963775728222619532e-01
-1.941991590570498749e-01
-3.927028354439516811e-01
-7.484175415377272711e-02
-3.257716993648196446e-01
-3.316859047229873680e-01
-5.228630287060764825e-01
-1.566416690755080277e-01
-3.735408254858629817e-01
-4.331865741516632839e-01
-2.397746298707426338e-01
-2.963989291725919184e-01
-2.864562818725682747e-01
-2.209172188477371845e-01
-3.883353157196884342e-01
-3.070916652699215432e-01
-2.075264326721083519e-01
-1.818479814823638629e-01
-1.544386046350680608e-01
-2.982881138506224827e-01
-1.209475056732510351e-01
-2.717683475838668095e-01
-2.791656881846196203e-01
-2.473249742545993168e-01
-2.416421621363891714e-01
-1.293254044603686370e-01
-2.859098957091190107e-01
-5.165690360096547584e-01
-2.265005208666208691e-01
-1.372558969614701141e-01
-4.009981297547064449e-01
-9.847844788502113644e-02
-3.305269635220929869e-01
-2.169828407273834137e-01
-2.187530827269660860e-01
-2.933400106019242171e-01
-2.549719791803071178e-01
-4.440924427718905276e-01
-2.147860634918001832e-01
-3.605545170968088020e-01
-2.929989155855685090e-01
-1.845610801039152815e-01
-2.848418060156917564e-01
-4.868481394106543014e-01
-2.838392921941878533e-01
-1.578546747434553810e-01
-4.865436021627692620e-01
-1.678715310738271294e-01
-3.156240903976901269e-01
-3.948975605138779765e-01
-5.901947297307549856e-02
-4.026650321441681557e-01
-1.326724938378671392e-01
-3.490986903709843991e-01
-2.656874065198139845e-01
-4.808376867833958485e-02
-3.072072594982813709e-01
-2.846911068633865005e-01
-1.407071980262133426e-01
-2.962156349498708541e-01
-5.723153399305932476e-01
-4.235693098681124757e-01
-4.829898356435547435e-01
-2.440678176361699703e-01
-2.708495426355011504e-01
-2.870247539056311470e-01
-2.841431901360851331e-01
-3.160247251309838412e-01
-2.501084716658267815e-01
-2.596126080250016344e-01
-1.295218507806401853e-01
-2.285430476820003443e-01
-2.291051413759175870e-01
-2.882306795161176383e-01
-3.824988647606940573e-01
-3.720126308113308466e-01
-2.188812680824322177e-01
-2.630067044084355432e-01
-3.680536137361643534e-01
-4.213814293639173703e-01
-3.901470082866914657e-01
-2.621620893967248067e-01
-4.123186668882479200e-01
-2.471765709712897829e-01
-3.135068328235494639e-01
-3.123942810505748735e-01
-3.580536997108176300e-01
-2.320674696931498693e-01
-9.659170164705026262e-02
-2.872830755885771858e-01
-2.464267223355532388e-01
-1.548257411421091190e-01
-3.571054223991846910e-01
-1.626283059102364981e-01
-2.634574145804806089e-01
-2.520623804186208905e-01
-2.131610266588643832e-01
-2.597928786026530434e-01
-1.929895422413513417e-01
-4.518422220126461220e-02
-2.167089870057814782e-01
-8.998027621914442276e-02
-2.444500676403414952e-01
-4.353228829984298054e-01
-2.906566141184386831e-01
-4.069937319519785213e-01
-2.034266158050379303e-01
-2.486742377115903901e-01
-1.909301346277627043e-01
-1.620313262616847327e-01
-2.830901519944704070e-01
-2.011349753277513197e-01
-3.394284659730235632e-01
-9.288535166116680675e-02
-2.127476481209459314e-01
-1.970984399625219929e-01
-3.744100080478605097e-01
-4.203759180938784201e-01
-3.833901938440897328e-01
-3.403070049438203237e-01
-4.953753715235663657e-01
-1.979809874793790891e-01
-2.814860293324758511e-01
-3.481772811020668046e-01
-1.692123531495490496e-01
-3.016036024477612987e-01
-2.839711038019162026e-01
-2.545179416364776182e-01
-1.720324591023683625e-01
-2.693547280723922466e-01
-7.861208917595192969e-02
-3.256823183339161432e-01
-2.037658714814660765e-01
-1.391465720027807718e-01
-2.584770551537234895e-01
-5.217691567339808323e-01
-1.543863867772829190e-01
-2.055927391350675926e-01
-1.075197372051926725e-01
-9.798066814345567088e-02
-4.381283158445585246e-01
-2.621263373795538199e-01
-2.605469914553981692e-01
-2.681335869308917319e-01
-3.343050232799771315e-01
-2.699894607758009935e-01
-1.349834038929997315e-01
-3.264738288524240972e-01
-1.486084326091163255e-01
-2.908388593361742047e-01
-7.963154779394157612e-02
-1.411107971687804719e-01
-2.581462772624126822e-01
-7.550297685550610982e-02
-1.556487431779599029e-01
-3.857303367783315728e-02
-2.521422121982345166e-01
-8.696329892427326347e-02
-3.859408908028013618e-01
-2.323019443625708724e-01
-1.680296485291778441e-01
-3.360742750940119983e-01
-5.415048183743181864e-01
-2.600207271707569712e-01
-9.473136231459788892e-02
-3.437830734357884555e-01
-4.227501270215936469e-01
-1.934537524980915191e-01
1.044802863991485357e-02
-2.740250067537454703e-01
-2.965970861703476347e-01
-4.523860427023145281e-01
-5.808221929658525795e-01
-2.928750713643496484e-01
-1.727803252240160681e-01
4.024492349496636145e-02
-2.245437212739872790e-01
-2.118320523904659580e-01
-3.234630979800511841e-01
-3.406497295187282948e-01
-3.166998454229902338e-01
-3.246993523058364084e-01
-2.282429650397761189e-01
-3.792741896574373106e-01
-2.446077315642666145e-02
-1.499638792963719769e-01
-2.077822333014339995e-01
-8.482345637157501228e-02
-4.110990715640109316e-01
-2.640849573527472849e-01
-2.836173804756753625e-01
-1.942381647606997164e-01
-2.595151072469051856e-01
-1.968760793126399788e-01
-4.005234550964601459e-01
-2.068428235434404405e-01
-2.293003036447947840e-01
-4.138219318829353677e-01
-1.632942117876952093e-01
-2.430276193755925573e-01
-2.241659771816401914e-01
-5.920966813195443351e-02
-2.856968737862758401e-01
-1.015777625326681755e-01
-4.223620320694601582e-01
-1.997854703498540552e-01
-1.412340718506615578e-01
-2.862958011716519868e-01
-1.271179580269174714e-01
-1.913717723226643075e-01
-2.887018642017989967e-01
-3.114314283232190173e-01
-2.445493727390829208e-01
-1.534466392835276416e-01
-3.656277356625627917e-01
-3.118862155131827407e-01
-2.803054542183580633e-01
-1.137935345070415216e-01
-4.890064674958720103e-01
-2.772508358311422949e-01
-1.649750709202724985e-01
-3.965240644387294511e-01
-2.226471912819925902e-01
-1.198482514948105565e-01
-2.079613225583527014e-01
-1.984928979180520803e-01
-4.199385940409783857e-01
-1.690777109554861823e-01
-1.984074033041948459e-01
-3.739384612253958684e-01
-1.047327370036793964e-01
-3.329587698045223809e-01
-2.185302126074348955e-02
-1.743024220106570710e-01
-2.567611404247087670e-01
-1.885279507230735452e-01
-2.253795438421157538e-01
-1.569343080034384108e-01
-3.287841128309749172e-01
-1.111719905305599138e-01
-1.317552977251475743e-01
-2.749443697763269689e-01
-1.762239780582058601e-01
-2.877993775174598201e-01
-2.940778858130836393e-01
-6.812886111143753864e-02
-9.189989897823878928e-02
-3.910795221370896857e-01
-3.518696134890275662e-01
-2.375008162674620005e-01
-8.957827891239451834e-02
-3.265460432952363989e-01
-1.153590898175018281e-01
-2.498455869414213382e-01
-3.652949718386185318e-01
-4.838954742434184442e-02
-5.603419617894583177e-02
-1.094729058162036417e-01
8.604286231895705295e-02
-2.828450178202672749e-01
-2.955071558669050136e-01
-2.330835794681981876e-01
-6.195558735370126219e-02
-3.247568974863200286e-01
-2.550401912894837975e-01
-2.455960455014986055e-01
-2.384916888348024844e-01
-1.094493105892289653e-01
-7.155726704018924855e-02
-2.733250843216143422e-01
-1.765643995403443078e-01
-2.817646582351930884e-01
-5.285992730178994126e-02
-2.254595880527021923e-01
-1.031103071114054456e-02
-3.782054223895861544e-01
-8.337911000235569137e-02
-3.165798887259389516e-01
-1.603339764986134452e-01
-3.241828690252158141e-01
-2.387286593774365084e-01
-2.139685678841115324e-01
-2.410227145677582838e-01
-3.378985984218476624e-01
-1.491239944189903521e-01
-4.088804583783521296e-01
-3.973871774420630887e-01
-3.730959439099041930e-01
-1.032908351209396031e-01
-1.887017383311001828e-01
-1.201677780783817345e-01
-2.828700903749625239e-01
-3.063532207594258372e-01
-1.554317616134199276e-01
-3.253871367141947246e-01
-3.020576704547162650e-01
-7.982025171758405646e-02
-2.030238654783513841e-01
-1.807606047924720238e-01
-2.493756919961796492e-01
-1.085181573130305221e-01
-1.595494453510757082e-01
-3.297989616379045641e-01
-8.161085692593386676e-02
-2.338845134493746925e-01
-2.685744738985214597e-01
-2.265714072250481215e-01
-2.845653420366975328e-01
1.343613843429864417e-02
-3.559444027082583895e-01
-1.928185787072557722e-01
-5.444512546633719502e-02
-7.374222933074973951e-02
-5.324953915432437124e-02
-1.285296146744077835e-02
-1.579439420808036731e-01
-2.362435747698032606e-01
-2.419526213459394504e-01
-1.932794717517667682e-01
-6.837667563466032217e-02
-2.892968935972304867e-01
-2.560007966402679316e-02
-1.262005145436795317e-01
-2.468588680118879441e-01
-3.124619658806140898e-01
-1.577112091794506676e-01
-2.002979825895200017e-01
-2.929876715126458198e-01
-2.194066885753855334e-01
-2.377454391851731297e-01
-9.958542516902371688e-02
-2.738713460128637811e-01
-6.047650159140493392e-02
-8.272432185890035705e-02
-6.122265480235661306e-02
-2.361279594590277309e-01
-1.401071792094639168e-01
-3.766853663229981219e-02
-2.436676895813467691e-01
-2.003070393975162899e-01
-2.294203769079039279e-01
-9.666668611427987889e-02
-2.378960437583894638e-01
-1.818244842415096540e-01
-3.028709413174808796e-01
-2.897748634829014347e-01
-2.339464642457410593e-01
-1.167945568440666160e-02
-2.394663837490898783e-01
-9.008827704487444576e-02
-5.891287506106371308e-02
-1.240677752141149948e-01
-2.021573534308165887e-01
9.661527527802279969e-02
-1.687561050738848323e-01
-2.024295687667110044e-01
-4.614734231192416103e-02
1.580014559471755453e-01
-1.921129617325071093e-01
-1.575802020543801973e-01
-1.403116329238464077e-01
-2.691593635041859556e-01
-1.450947830786053494e-01
-2.329855378838330549e-01
-1.408068950443559508e-01
-2.846570384305498469e-01
-1.299159064833293187e-01
-2.680867712332085651e-01
-1.494671305948938322e-01
-3.090423440229749241e-01
-8.543503384335390805e-02
-2.574547029056130643e-01
-1.384158561847757263e-01
-1.129650371028168843e-01
-3.057568574982496568e-01
-1.923133653584787606e-01
-3.749436890373019082e-01
-1.497725408807595304e-01
-5.499456623532434675e-04
-1.911101419960369863e-01
-2.615743327942642305e-01
-1.244888948249804894e-01
-1.875738956997511087e-01
-5.440041548890833800e-02
-5.856142951597598234e-02
-3.915202011794443604e-01
-1.340060622936237178e-01
-9.786239941310495571e-02
-1.297641511083782451e-01
5.836187599474990106e-02
-1.861553602281655340e-01
-1.933829964334236318e-01
-3.030559528622495113e-01
-3.350342018493706053e-01
-3.371844954763850710e-01
-6.351931124048507127e-02
-1.639171336067843099e-01
-1.415190306619179272e-01
-2.226897929429667577e-01
-9.796227464562796972e-02
-2.727710770516988403e-01
-3.180818170588817773e-01
-1.341881618052273573e-01
-3.034476529866934613e-01
-1.446348259444353024e-01
-1.743396079193721970e-01
-1.261057092755583364e-01
-1.465118704941816008e-01
-7.487476938846521213e-02
-1.800568030638324823e-01
-1.025060139710597951e-01
-1.812604615724031365e-01
-1.422111701115248983e-01
-1.237987410331371496e-01
-3.344218383461592392e-01
-6.898239842298413416e-02
-2.156900024809642602e-01
-1.993129347424382469e-01
-1.495344239649036011e-01
-3.017116236207940949e-02
-3.239949656727323379e-01
-2.714518358496464945e-01
-3.083430533073727164e-01
-2.402873051929159121e-01
-2.252481430783974947e-01
-2.314929877197290375e-01
-2.507006968533145308e-01
-2.332086833911095336e-01
-3.616637257595146232e-02
-2.254213324045439282e-01
-2.457063796146337631e-01
-1.546510452878307740e-01
-2.804701474944779616e-01
-4.676239838852452868e-02
-1.958074081768703123e-01
-1.858327967971514505e-01
-5.632811395359525741e-02
-1.520595660047975861e-01
-1.079512702091903475e-01
-2.380544759127637966e-01
-1.104313020601124240e-01
-3.147955852281758560e-01
-2.596485543823156550e-01
-3.645448536856998878e-01
-4.590054996582381697e-01
-3.609472233422298948e-01
-3.421037624658850307e-01
-2.415728196092838398e-01
-2.689536933822990195e-01
-1.475746917842704342e-01
-3.763269291178656384e-01
-8.137173195288080127e-03
-3.451172166544628772e-01
-4.075959146532131400e-02
1.648205273018568673e-02
-5.610799376523725734e-02
-2.388244566627130139e-01
-5.189194180108518129e-02
-3.337291952589975241e-01
-3.403433275846594053e-01
-9.229519145800872681e-02
-1.862611397148841441e-01
-3.945454265673233873e-01
-2.005808036011587359e-01
-1.681331236871461410e-01
-1.182901214098645293e-01
-1.828960841701845197e-01
-5.467683635428149946e-02
-2.315510133146684857e-01
-1.304583265666489356e-01
-2.767533861282702734e-01
-2.180457753342882055e-01
-6.610923760497697255e-02
-2.673539767237936848e-01
-1.250180844694729065e-01
-1.929012902005636521e-01
-2.354321945337466970e-01
-1.837317917293131431e-01
-1.893089395732079627e-01
-1.493834146466059831e-01
-2.056026307290790833e-01
-2.684771808310431607e-01
-3.039674220279688921e-01
-2.022565390577651667e-01
-1.886266533882819396e-01
-1.795257028376748831e-01
-1.789595129785975236e-01
-1.642149515097344747e-01
-3.490554900579487807e-01
-7.231913919740212693e-02
-2.072689296437282558e-01
-1.375920695393357263e-01
-2.285287684016091558e-01
-1.416852871132538438e-01
-3.812661940071168098e-01
-1.593458158605394193e-01
-8.358738638368360882e-03
-2.670615420514552696e-01
-8.597883281032658864e-02
-3.015239486747027797e-01
-6.504078727573490981e-02
-1.680122908581668240e-01
-1.769102313058458220e-01
-2.200725112972308495e-01
-1.564197258512056987e-01
-2.931489397185624846e-01
-3.047150270235662872e-01
-5.198698611914455148e-01
-1.802559472567279164e-01
-3.052768556862871518e-01
-2.769591650502609137e-01
-8.723031874752754100e-02
-1.870596464701358985e-01
-1.521041953630567489e-01
-2.997005410141634907e-01
-6.773549351210926550e-02
-3.439911828266146721e-01
-3.025454164286603409e-01
-1.392423077675523369e-01
-2.946060170266835976e-01
-3.132406784247580567e-01
-1.587971541404987474e-01
-1.867855743146245584e-01
-2.335798223386639227e-01
-1.238596830102748486e-01
-1.549663890177021275e-01
-2.446396898199370562e-01
-2.697236410267306872e-01
-1.628857531180714913e-01
-1.564531159301341678e-01
-7.548285037994419133e-02
-2.221683047829500768e-01
-2.684305323212352046e-01
-1.422217598898433133e-01
-3.160113882161679766e-01
-3.447841784584251834e-01
-1.157043145716794008e-01
-1.161130139337080841e-01
-1.425864265838066025e-01
-2.672783111071757034e-01
-2.594105331072623088e-01
-2.282174712668390004e-01
-3.309992681520900204e-01
-1.854435901283255916e-01
-2.158333708783649052e-01
-2.518288366361280950e-01
-8.562342441191661546e-02
-3.057236197924509957e-01
-3.151373207529173937e-01
-2.152650501002950356e-01
-1.160586014868025539e-01
-2.044844070125197977e-01
-3.153177705855391144e-01
-1.555002974729519927e-01
-1.559173482574633673e-01
-1.640272613410086733e-01
-1.817604876353993981e-01
-2.366135527796077720e-01
-8.322354960406060098e-02
-2.880763916083026732e-01
-2.291041582376667773e-01
-3.004565818137752142e-01
-2.037793022191996539e-01
-3.434602811451989424e-01
-5.571531825463982290e-02
1.823289364101441865e-02
-2.638639270517164070e-01
-3.253266347434528027e-01
-1.447805179630720640e-01
-5.619771135294340109e-02
-6.708839326830354222e-02
-2.612740387206361481e-01
-2.639836468058432417e-01
-3.058526139376056552e-01
-1.187847195066769890e-01
-9.615084056723119388e-02
-4.162632539495236816e-01
-2.025525129872285945e-01
-1.084037200530100220e-01
-2.849867591459840366e-01
-1.967494569904865986e-01
-9.818223135292256099e-02
-2.991280750372657948e-01
-7.321604538825925157e-02
-2.140279577912139186e-01
-2.046295599794568654e-01
-1.141695904960771391e-01
-2.664967259933288535e-01
-3.007237420471117750e-01
-1.572924632666588829e-01
-7.786195735926561279e-02
-3.120413800656836600e-01
-3.212036176465769000e-01
-3.584230533115196349e-01
-1.698517869546164738e-01
-7.754904107953186632e-02
-8.306199574792351437e-02
-3.001796674840952472e-01
-1.028310659812752548e-01
-1.012357013714087067e-01
-1.647074208981350596e-01
-2.860778303764584529e-01
-2.431794332358869493e-01
-2.155204632418361577e-01
-1.044609585161119514e-01
-2.856960607354628867e-01
-1.907612957726325942e-01
-7.864584890704451325e-02
-1.985880395825743161e-01
-1.992883155275892437e-01
-2.468805152053428487e-01
-2.339632035644467478e-01
-2.702747791182750214e-01
-1.540499842810279796e-01
-1.888258306097604375e-03
-2.306481330474595692e-01
-1.919645865974792809e-01
-1.828115663199109120e-01
-1.875617022244858989e-01
-1.531685074856624085e-01
-3.278737742045699788e-01
-1.942073895179238230e-01
-2.201913734748427998e-01
-9.807178495078112956e-02
-1.686273284836959929e-01
-3.594388783376041840e-01
-1.891915765821572670e-01
-1.076223891596370941e-01
-2.012481290353468899e-01
-8.618246068658749759e-02
-2.248530562084097018e-01
-3.287206983553260797e-01
-1.215991981389155652e-01
-2.531098803073552062e-01
-1.943750113961049686e-01
-1.936014104403354641e-01
-1.670754853874470147e-01
-1.523348404049688909e-01
-1.832492252842403413e-01
-1.249050711975686900e-01
-5.701343800072032619e-02
-3.108341549123430636e-01
-2.870866241666489294e-01
-2.559903552752592071e-01
-1.890188051608979458e-01
-2.248463641209023367e-01
-1.227890409732913940e-01
-9.462431288660025364e-02
-1.773208168557438569e-01
-4.695912385546982537e-02
-2.268086733005887645e-01
-5.493085780671490281e-02
-1.729325359139664842e-01
-1.312071444585768409e-01
-1.918685271393626990e-01
-1.375106285888719193e-01
-1.244087148096491291e-01
-1.369117144504428674e-01
-2.082954227930043367e-01
-4.483002365166578740e-02
-2.856226505740192545e-01
-2.966768230837829590e-01
-2.633288354172934609e-01
-2.153343452117073009e-01
-1.943343858413187075e-01
-1.691532981494114629e-01
-1.357962567898140516e-01
-7.564134947152093003e-02
-1.936648491769572267e-01
-1.906829674391541662e-01
-4.984747785364890271e-02
-1.436594140737547931e-01
-1.183023721019517693e-01
-1.003025947374027727e-01
-1.775805735993352952e-01
-2.140309731086911249e-01
-2.154806505137171757e-01
-3.093694180466184385e-01
-1.738305253448141907e-01
-3.376982768557849068e-01
-2.254724880693215194e-01
-1.907084709806410039e-01
-2.427580901011759384e-01
-2.190475695245736598e-01
-2.191425391467744788e-01
-1.521294142736453470e-01
-1.187516478909830669e-01
-2.382659947695908720e-01
-2.525014127836834321e-01
-2.586019761898328828e-01
-1.359712857283833787e-01
-1.839766662313081780e-01
-2.662340421460290818e-01
-1.703791680823345811e-01
-6.604264247141106159e-02
-1.085155831285223582e-01
-1.496624841068887601e-01
-3.420215822965104457e-02
-2.613417218455789115e-01
-3.291720485456939849e-01
-2.136853636601500628e-01
-5.814303844728505727e-02
-1.474951600336633639e-01
-2.574290161745751426e-01
-1.879921996818623986e-01
-1.858090496196795061e-01
-2.155924530001345207e-01
-2.445188629343318099e-01
-2.966224120627738436e-01
-8.998506691952878542e-03
-1.376878899676092505e-01
-2.800455258502962952e-01
-1.925294938472261463e-01
-2.007840611131062880e-01
-1.720760275955847129e-01
-3.182346211386149482e-01
-1.023479881789297885e-01
-1.197185679508134121e-01
-9.397256909108812895e-02
-2.933116328654608029e-01
-2.017356270122209749e-01
-2.583966099443651410e-01
-1.048236295454759298e-01
-2.720450512908977880e-01
-1.194766241844662236e-01
-1.916749725246494895e-01
-4.188818424733420365e-02
-5.572456746597938965e-02
-1.216252378692380814e-01
9.731429106626636460e-02
-1.072327248614944190e-01
-1.749698893217575824e-01
-1.730341669974020669e-01
-2.349563269477606686e-01
-1.233227655309726278e-01
-1.754714592151525310e-01
-1.069512964027523050e-01
-1.446486684710409643e-01
-1.912890756092817390e-01
-2.507469805210518765e-01
-1.184425915335091534e-01
-2.314133299680401767e-01
-1.337600836159189011e-01
-2.172533539035000072e-01
-2.404858674873900370e-01
-1.394545098868230915e-01
-3.386212803774131808e-01
-2.311362861640275657e-01
-2.064977888728744826e-01
-6.136240826418670052e-02
-2.840341182033916390e-01
-3.157111632084632635e-01
-5.337494406820847415e-02
-1.112073927314069649e-01
-2.042257006029931377e-01
-1.287656590702896675e-01
-1.014706113187486755e-02
-1.529275948899887771e-01
-1.941820727338672559e-01
-2.116693358017506799e-01
-6.532769839194563569e-03
-1.915129693631228702e-01
-2.556081870811371948e-01
-2.963986097555340593e-01
-3.516115512763694217e-02
-8.756139440056766310e-02
-2.715628480556930846e-01
-7.841214191778414500e-02
-1.456166217497869841e-01
-1.956538726277916307e-01
-2.061101861955401959e-01
-1.193347851872750831e-01
-1.698271787266641408e-01
-2.160818159063320476e-01
-1.547361022174952305e-01
-4.916096482967514947e-02
-2.079587648946415179e-01
-2.365718289584056722e-01
-2.795545990107126122e-01
-1.166203908439188142e-01
-2.444167103513407435e-01
-2.437099247106658539e-01
-1.728849281416969252e-01
-2.817711613794177117e-01
-1.879755764870374990e-01
-2.949035928059210998e-01
-1.481288248725982915e-01
-2.414936304305741466e-01
-2.337217250060136531e-01
-9.343251643060060396e-02
-2.517407640743707931e-01
-2.629536579670142121e-02
-1.289126262876840179e-01
-6.817496175042229989e-02
-2.963790418169393037e-02
-1.131101601007896557e-01
-1.242537489077418372e-01
-2.171893693687060312e-01
-1.607014889363983234e-01
-7.168092670379189180e-02
-1.531829479902971636e-01
-2.217507705546679087e-01
-1.726784524550499522e-01
-4.842594534242470466e-02
-3.159567003130580587e-01
-7.375293834922512504e-02
1.130321778538740524e-01
-8.144694668864600751e-02
-2.028111561749028069e-01
-7.359836832248432825e-02
-1.760031107210945078e-01
-2.031660092045891874e-01
-1.391056662811648026e-01
-2.631700385469977754e-01
-6.741444407901123204e-02
-2.652511343414879486e-01
-1.735204971206386892e-01
-2.741619651908721589e-01
-1.586993935242754228e-01
-1.806395618122760838e-01
-2.829777315163548024e-01
-2.243584642618215164e-01
-2.351407551931248285e-01
-5.546455894586924118e-02
-1.855429712179494373e-01
-2.459164626734253734e-01
-2.116547082388253037e-02
-2.863819323196251654e-01
-1.722015209395905411e-01
-2.217668584370575402e-01
-3.135979797734105845e-01
-2.050142314040531155e-01
-1.793542372763718140e-01
-8.143127612410620830e-02
-1.957981323431019771e-01
-2.045309351754108773e-01
-2.090108609595497657e-01
-1.033151117485198028e-01
-1.206855329726307796e-01
-1.928262341975216787e-01
-1.862575087712143862e-01
-1.876433150820267792e-01
-1.883393617107284590e-01
-5.381335288188899418e-02
-1.423483356247737808e-01
-1.752659907872234912e-01
-2.527220274731155625e-01
-1.668708235123240735e-01
-5.735515900683661739e-02
-2.276571828832544553e-01
-2.651725416007736369e-01
-1.321550346635643192e-01
4.326852649390662553e-02
-2.521055153489374367e-01
-1.577702601361340995e-01
2.004403185743691349e-02
-1.607890955293202473e-01
-8.659126706518915917e-02
-2.572286748292610392e-01
-2.762867518241009512e-01
-1.690896390245096581e-01
-1.231728739258960842e-01
-8.804131946300129685e-02
-8.436045153659461893e-02
-1.693716316727758020e-01
-7.263039966339229769e-02
-6.318567933865631980e-02
-1.825622269982696277e-01
-9.673065040310156737e-02
-4.336133332145524627e-02
-2.593558281075722741e-02
-3.876387478277696502e-02
-1.554500651934013489e-01
-2.550373922849654695e-01
-1.527101737756365596e-01
-5.465807367717597648e-02
-2.015963435647162016e-01
-2.799367099748963916e-01
-1.523677200552582822e-01
-1.007246050329596021e-01
-2.984607606943798785e-01
-2.890891953723426222e-01
4.970213594032665827e-02
-1.667687552883637958e-01
-2.809947144851415168e-01
-1.231732170022804135e-01
-4.334826606085610129e-02
-2.082540928985601725e-01
5.932935366565860597e-02
-2.313479791628662574e-01
-3.614340794897801835e-03
6.551196995468366868e-02
-1.544198616519369682e-01
-1.073081377756090332e-01
-2.406221848981915656e-01
-5.001099365976151984e-02
-1.700425312751422946e-01
-9.101366460119626745e-02
-1.056770339344413473e-01
-2.543995659432294332e-01
-1.697552683296789933e-01
-2.060542146697825483e-01
-9.067352189883594316e-02
-2.034021877237235931e-01
-2.367031041474494668e-02
-1.080787969390278463e-01
-6.532795261313574520e-02
-1.497694996617305874e-01
-2.719596166432198744e-02
-2.394775647491892423e-01
-1.306096391324471917e-01
-1.058543365732014241e-01
-5.345268395740210808e-03
4.823322576296779768e-02
-5.456673386849547613e-02
-1.746942898746199069e-01
1.345380843911626531e-02
-2.033157183203044283e-01
-1.712591217015798084e-01
-1.563391120716041069e-02
-4.143068902562784817e-01
-1.060915497381858807e-01
-2.253014811667942985e-01
-2.426168922246436654e-01
-1.253452195388544410e-01
-1.062015183184341627e-01
-1.999801264285980540e-01
-1.505705946682722174e-01
-1.792977349351516925e-01
-2.323455653562339907e-01
-2.352996552062866509e-02
-1.397291572915516922e-01
-5.486650122678322916e-02
-2.873258820833306526e-01
1.225038229457477701e-01
-3.326227677459187015e-02
1.560574248571349951e-02
-1.439432601451796634e-01
-1.239131345578281113e-01
-1.364856975764378588e-01
3.183759631309758791e-03
-3.051249027028612448e-01
-1.691670817327858567e-01
-1.504327531813416385e-01
-1.085401017373435056e-01
-2.247406858360791182e-01
-1.869797006299809827e-01
-1.179559455589814371e-01
-1.757498275014181544e-01
-5.941334563633825921e-02
-9.132477112789100238e-02
-9.603948060879352600e-02
-1.296579980146846944e-01
-1.228842059120538316e-01
-2.427056706340610104e-01
-8.978456896367437157e-02
2.257687456198281470e-02
-1.688736277283015008e-01
-1.487743509358087635e-01
-1.338353873487107548e-01
-2.726012376951604255e-01
-9.840100325562260719e-02
-2.607061046863743403e-01
-1.125570117350243315e-01
-2.316553692180387536e-01
-4.907056429264067265e-02
-2.319672095960021441e-01
-1.753321319022477509e-01
-7.522145806146425528e-02
-6.273987885280318810e-02
-2.947511643047388552e-01
-1.281097232589056556e-01
-2.034768053600426174e-01
-1.017215033089390597e-01
-2.517768529396803290e-01
-1.155867205710879864e-01
-1.081608167088433659e-01
-1.063256072588159434e-01
-1.446888969944108150e-01
-1.908860316677656876e-01
-1.435682700666761347e-01
-1.484908689402749116e-01
-9.326959428584269407e-02
-2.840731810549619318e-01
-4.430287133098039648e-02
-3.073936582335188850e-01
-8.935478424499967987e-02
-6.922745711165760596e-02
-2.375588105397346550e-01
-6.798068059677701835e-02
-5.906669142067152295e-02
-2.031490146077609416e-02
-2.266880395997177833e-01
-2.934618315842575376e-01
-1.754304017696308449e-01
-6.123738320189662382e-02
-1.696128433418659931e-01
-8.924956744257915575e-02
-2.960919966227242295e-01
-1.269692349993786773e-01
-8.998355381212815030e-02
-1.849169893119704255e-01
-1.678580326061458738e-01
-7.392678179670154892e-02
-1.918969935915212921e-01
-1.837860401087838269e-01
-2.516494624371142241e-01
-1.762335584172181335e-01
-2.493853582154570980e-01
-1.669537434813156140e-01
-2.386485468319513581e-01
8.229389705186981874e-03
2.723729015258193747e-02
-1.529955445959869653e-01
-8.606004092877810041e-02
-1.259501753438161675e-01
-1.618378145793665790e-01
-2.929988268353649894e-01
-1.050288515084844831e-01
-1.760405649810595774e-01
-8.422889249039959558e-02
-4.861902826792554450e-02
-2.270307188869618298e-01
-1.155107087094519730e-01
-4.671074571717975105e-02
-1.225866039840426969e-01
-5.681732685765312346e-02
-2.179390128302591267e-01
-6.044734677087393315e-02
1.282504607840889189e-02
-1.870550376665581493e-01
-7.134150699362644399e-02
7.720377408953390521e-04
-3.316216849867423822e-01
-4.253213820865480582e-02
-1.137055773057794178e-01
-1.578590272720531984e-01
-9.716417590344868238e-02
-2.281218449750724853e-01
-1.092236407026164619e-01
-5.606885878840197485e-02
-1.569047229210081551e-01
-2.137332637065094687e-01
-8.290036915786144767e-02
-2.665996069149635939e-01
-1.327103903285989928e-01
-3.552380394474141667e-02
-1.018744703615545866e-01
-1.941155957522589237e-01
-1.415256425156738163e-01
-8.850779826987092980e-02
-2.155746339511887266e-01
-1.816980540154465862e-01
-1.856371481043252170e-01
-4.587354136289276824e-02
-2.229723307730339110e-01
-2.097480800806466039e-01
-1.986512484687945057e-01
-1.201104811497840930e-01
-2.067727341368454652e-01
-1.128215155884251253e-01
-5.167826629218868345e-02
-1.675805084363777009e-01
-6.498137859790997783e-02
-2.256443144195581785e-01
-1.469461729729842348e-01
-4.442674718451741778e-02
-2.832860406771448569e-01
-1.492255728601374620e-01
-1.193607013928878746e-01
-8.853631287109085812e-02
-4.668301477820450268e-02
-1.653996898457153197e-01
-1.049743982580476631e-01
-9.778888853801796788e-02
-1.471852313352523256e-01
-1.508953924730764562e-01
-5.451515010286291096e-02
-1.237231855237293787e-01
-1.641867014749384679e-01
-2.500454021804149884e-01
-3.229763344760735455e-01
-1.822266301445117642e-01
-3.813432792294663837e-02
-2.712355927226024477e-01
-1.754625681659328640e-01
-9.498446694525364276e-02
-1.499470483152105793e-01
-9.354755278341760072e-02
-1.692556238619843945e-01
-1.927950385194707184e-01
-2.993598466666063107e-01
-2.457757584748795077e-01
1.533311937630955912e-02
-1.012017519893265577e-01
-9.978133518608012231e-02
-2.771318568986479436e-01
-5.181237201647383855e-02
-5.540366601588761139e-03
-1.730067641095671405e-01
-1.908623303000963611e-01
-1.737830834437571192e-01
-1.088466624817408801e-01
-2.107250372231700142e-01
-2.542664956606475180e-01
-5.821542730144740538e-03
-2.599807962460763955e-01
-1.025833264007891682e-01
2.093640021547498939e-02
-1.636206608822905473e-01
-2.132391183361392328e-01
-1.152735258778718880e-01
-1.308098411466807331e-01
-2.677084279864072047e-01
-2.312992335540645372e-01
-1.626619380352073985e-01
1.819032910722678809e-02
-1.107525933595514267e-01
-2.322876389612431314e-01
-6.518645982619943047e-02
-1.669512192390609495e-01
-2.029239616548412228e-01
-3.623200312507712240e-01
-1.075702233136865554e-01
-1.205368206767816336e-01
-1.016852861960487742e-01
-1.602250977051509484e-01
-7.252624781685965139e-02
-1.979189313234784864e-01
-1.537420734739581296e-01
4.132764808612495594e-02
-8.667081295548359487e-02
-1.727281644489672419e-01
-2.019678599523630769e-01
-7.209016502964482598e-02
-8.183552409273894823e-02
-1.792806482497456000e-01
-1.660073913634901310e-01
-3.141174253154643270e-01
-2.411835073167763466e-01
-3.119072379102231229e-01
-3.202004808051400198e-01
-2.080635068985849656e-01
-1.709635646037921397e-01
-1.553116000853020096e-01
-1.987116808508678778e-01
-1.660992071822071092e-01
-8.501502976805884459e-02
-3.292361333619590602e-01
-9.135526265739117580e-02
-1.366997904986977375e-01
-1.186490306136886302e-01
-7.871214932675085763e-02
-8.520133211079239377e-02
-1.583876397729874486e-01
-1.326629055304239524e-01
-1.819110347858878540e-01
-2.221965923603243520e-01
-2.251288871365780819e-01
-1.424719199835428607e-01
-1.283397374801257818e-01
-2.549097578695667110e-01
-2.329530283502303234e-01
-1.699537535842280678e-01
-2.867000577292164731e-01
-2.376954478561954520e-01
-2.309641967359804537e-01
-2.925339029571227822e-01
-1.552668081810084366e-01
-1.956111142644495482e-01
-1.919622849548797416e-01
-9.502879735511639281e-02
-2.863403342981411526e-01
-8.117937637441707821e-02
-1.849798074855654173e-01
-1.996359107546457345e-01
-1.896275687055811454e-01
-9.186020110239079273e-02
-1.285701965649204415e-01
-7.644685571217255116e-02
-5.423862261557790138e-02
-1.057079257764468733e-01
-7.600515885578749964e-02
-1.498794529415036214e-01
-1.474415970907354267e-01
-2.335288457275250529e-01
-1.440387638392877923e-01
-1.839358927640590349e-02
-2.891555814471926666e-01
-1.486035499528692294e-01
-2.364349054999120847e-01
-1.591260926064119174e-01
-7.873100650530868994e-02
-8.832193543612372466e-02
-1.697096419412089663e-01
-1.100729464658829482e-01
-2.158172712298241369e-01
-3.923574450159861282e-01
-2.579875166565137601e-01
-1.686935955502430196e-01
-2.928809147121758105e-01
-1.688184933306578761e-01
-2.320284135285337057e-01
-5.865326565705409473e-02
-9.398087868562768343e-02
-1.270525975328088419e-01
-1.472868205822464860e-01
1.644336123680068679e-02
-6.537458299899244485e-02
-1.971517316457774005e-01
-6.914741660039526450e-02
-1.937905573635053114e-01
-1.848373941104855533e-01
-1.521086511650949213e-01
-3.329973147173438397e-01
-1.732976581221562229e-01
-1.252437372663814663e-01
-7.225084198241844835e-02
-1.574483346516716287e-01
-5.403801552953473031e-02
-7.838603876439594054e-02
-1.443315234976224881e-01
-1.043022353722320578e-01
-1.486800722817250842e-01
-2.157166885186915378e-03
-2.293707951208113216e-01
-8.835873728923807069e-02
-1.900755986651639640e-01
-1.641381496798570427e-01
-1.849621565709573257e-01
-1.993292300528884675e-01
-1.263038709726002351e-01
-2.983323277971130713e-02
-6.920646911089925468e-02
-5.793745535331604884e-02
-3.506629978076751253e-01
-6.292858691370177560e-02
-2.218067377858070899e-01
-1.895705466267004480e-01
-2.106327788417196312e-02
1.803870006228626074e-02
-9.372670756390023838e-02
4.622201837054381451e-02
-2.077948086552241225e-01
-2.221699251608104664e-01
-1.987075435807971191e-01
-1.253580610267442663e-01
-2.513322755585834511e-01
-7.435658878858578125e-02
-1.754700030782132547e-01
-1.375983907776608117e-01
7.814621933180521465e-03
-2.605846105493579354e-02
-7.688752900510763266e-02
-1.269465392035020179e-01
-4.357255561808884292e-02
-2.133526566374673583e-01
-5.082805131174981950e-02
-1.693516944256986678e-01
-7.635371210839346501e-02
-1.029684564086783827e-01
-2.047415118394196598e-01
-2.426649020229050824e-01
-9.805737545987808224e-02
1.918490443987580984e-03
-9.257899168387233313e-02
-1.024686085803136748e-01
-1.623466862536560584e-01
-1.328029953432723620e-01
-1.656007205517582292e-01
-6.967486282019710875e-02
-1.900259786682424179e-01
-2.357970488850205659e-02
-1.055484544970507338e-01
-8.123057485891733986e-02
-1.800968730953969588e-01
-1.179041427901088013e-01
-1.991876643084704579e-01
-3.294114739752000004e-02
-2.179989182346134535e-01
-7.540655079183014586e-02
3.666473450618762397e-02
-1.862309430117794484e-01
-1.450978567723220924e-01
-1.632552891014677210e-01
-1.237158892383009301e-01
-1.459468554456063716e-01
-1.302279470449471122e-01
-1.226665063709893311e-01
-1.596985212400904020e-01
-1.294309644738191045e-01
-1.807782039037887367e-01
-3.898679446273895649e-02
-1.350268651185012880e-01
-1.361337352687217173e-01
-2.615527509108704907e-01
-1.992237275897120741e-01
-2.659249157734543956e-01
-1.054991008716898021e-01
-1.089628734347201366e-01
-1.660805157747297924e-04
-5.551028469294477796e-02
-1.520051958533927827e-01
-7.280072428968520359e-02
-1.738226686358940176e-01
3.073200972476439891e-02
-5.021865582975246559e-03
-2.306182371836103806e-01
-1.356726317420504924e-01
-7.181975881272216478e-02
-2.165684986543159607e-01
-1.178708984430656276e-01
-1.983985051001530830e-01
-2.731276654093315326e-01
-1.370023284901464022e-01
-1.633273137590785518e-01
-1.038260467666525938e-01
-7.026250718310032839e-02
-2.336148784329470096e-01
-6.433650288699317710e-02
-1.726119127721158775e-01
-7.731929073177419565e-02
-1.841343282487132582e-01
-1.212369853939785774e-01
-6.566099741211672836e-02
-8.198057381405393640e-02
-1.198851493836072535e-01
-2.882666646069201311e-01
-9.077046622568560319e-02
3.346253645771533457e-03
-1.597838001535678842e-01
-6.031074416805361216e-02
-2.280756561801624283e-01
-1.971258211197593480e-01
-1.099676140075704356e-01
-2.149878595598768705e-01
2.399322148132898916e-02
-1.952226873628631898e-01
-5.274940380198430562e-02
-1.474681687812392228e-01
1.005176837731366346e-01
-5.108124229320883808e-02
-1.355633497691053901e-01
-2.836401471274517250e-01
-1.855555503812720761e-02
-2.320873223021668874e-01
-1.387557128786990890e-01
-1.209018128645495405e-01
-2.670994425314847098e-01
-1.396214187332080747e-01
9.913588699158487269e-03
-1.332048960343835409e-01
-1.682313397278655531e-01
-1.507347055565542993e-01
-2.034999440336895671e-01
-9.838254762279725896e-02
-2.082161229316802364e-01
-1.248140973495627665e-01
-2.262735999178922264e-01
-5.795953219339833318e-02
-1.503998379859409207e-01
-2.635007774110347811e-01
-2.066636899606604655e-02
-7.242985654041375621e-02
-1.508941720604369263e-01
-1.765497730789006986e-02
-2.011637772014031600e-01
-2.203568102718731214e-01
-1.314123562837121451e-01
-1.947261795821928210e-01
-3.360164899697745677e-02
-2.257733612613923302e-01
-1.613367962901164354e-01
-9.380405509523780105e-02
-1.645753362162298006e-01
-1.481284761164356478e-01
-1.218227281761962710e-01
-2.398211841621525342e-01
-1.333710270744521420e-01
-1.126986599614069190e-01
-8.431041169558083082e-02
-1.483362253237027195e-01
-1.713213986581994530e-01
-9.940862407220386887e-02
-9.001975844919329894e-02
-1.502212696955552707e-01
-2.313230074904976952e-01
-1.515514446567045037e-01
-6.138720592631575351e-02
-9.147105900527839617e-02
-2.797719840475504927e-01
-1.418977435508328444e-01
-1.925847273240700597e-01
6.060029031678126205e-02
-1.872429736545360712e-01
-2.576515556311378963e-01
-4.846373558180554902e-02
-2.313492549019421085e-01
-2.510852705554866837e-01
-1.780491399851287793e-01
-8.507410331173875795e-02
-4.885524935825349968e-02
-5.127961424668960738e-02
-1.499672732073057124e-01
-8.759423454126491482e-02
-1.521613380533489712e-01
-1.444543213178146046e-01
-2.350343675515370045e-01
-1.053576811155180620e-01
-1.707463724979175201e-01
-1.376852262488048595e-01
-4.407788224946977002e-02
-1.480999866729038883e-01
-1.621727133957755196e-01
-2.217804336205076998e-01
-2.344756226397645138e-01
-1.794119366735269505e-01
-6.101328278932177662e-02
-2.175047991958680982e-01
-2.066815845069480406e-01
-1.327986553802592840e-01
-2.051309001375584418e-01
-1.671149258614076094e-01
-1.410462696653976000e-01
-1.263363695956415123e-01
-2.957829717805149361e-01
-1.581391141168828340e-01
-1.357996142199049960e-01
-2.575894162059773618e-01
-8.290904995169984248e-02
-6.187809988002706402e-02
-1.866695144844491561e-01
-1.799605072512029946e-01
-1.406237155039308795e-01
-2.347377795364850583e-01
-1.830669471027309148e-01
-9.777535087308367179e-02
-7.461368029233680921e-02
-7.060696444798611471e-02
-9.600185024503489484e-02
-1.128201941791084212e-01
-3.055027368246565067e-01
-1.416156143563849501e-01
-1.192541784220982476e-01
1.228483897081174801e-02
-1.862114828894043672e-01
3.529846202155757784e-02
-1.272123377947768919e-02
-1.657818324926314257e-01
-7.246762585295157821e-02
-1.714637350355902035e-01
-6.036292450513651431e-02
-9.194931603519498897e-02
-4.151798324824882425e-01
-8.172481183381125058e-02
-1.371543233483306090e-01
-2.490959301580651999e-02
-1.507487765346026375e-02
-1.645502652965905865e-01
-1.358091207412234491e-01
-7.139988138464993528e-02
-2.215845215227426057e-01
-5.735840302042165967e-02
-2.687842682910377978e-01
-1.695179505819694732e-01
-1.414470975136684350e-01
-2.133081765268102503e-01
-2.571358238804948848e-01
-1.211310509523569889e-01
-2.113533411966178610e-02
-1.561463005778502763e-02
-1.182065521056482188e-01
-7.004802260965337091e-02
1.691078036321217240e-02
-1.725006728722499050e-01
-1.723139178313040643e-01
-2.098835958248705946e-01
-8.849230635112527443e-02
-2.951043380346613995e-02
-1.558080695075723665e-01
-1.688309882408870755e-01
-6.247371774640853026e-02
-3.551740640735191312e-03
-2.229004010586720097e-02
-1.248253759894060039e-01
-1.389136399096609353e-01
-8.059885655842685421e-04
-1.766016303578602231e-01
-6.050214756224259888e-02
-9.293956361166312574e-02
-9.740263665220569300e-02
-1.149722046535058967e-01
-1.364225618641127791e-01
-2.111665684883037297e-01
-2.129219983047334896e-01
-2.166440374584489015e-01
-9.547764609479460207e-02
-1.595017691513313796e-01
-1.768490655757184726e-01
5.582841370320128574e-03
-2.241761867777618822e-01
-1.712453788002793742e-01
-3.487009835758677623e-01
-1.940406269754903212e-01
-7.066856805360753613e-02
-1.658792911833677497e-01
-1.132116710343495647e-01
-2.167552305664847967e-01
-1.984457470224566811e-01
-5.746478962969469965e-03
-3.064986579491065233e-01
-8.809350643746513554e-02
-6.145105467592052589e-02
-5.070464873463899347e-02
-3.718648024059145046e-02
-1.911340522489799743e-01
-8.857524853835364864e-02
-2.038151949765333593e-01
-1.520706270098020063e-01
-1.993002489481175699e-02
-1.888204657915449614e-01
-9.274303816207660200e-02
-8.683403290868740854e-02
-2.551959899750862459e-01
-9.468972771174029301e-02
-8.789068963618151820e-02
-1.940595171010323430e-02
-3.109224103972643705e-01
-1.201688483626566634e-01
-1.613616020070124668e-01
-2.054916725570466174e-01
-1.404414647529060589e-01
-2.003350211790336788e-01
-1.321319339795969661e-01
-1.061540935062879609e-01
-1.846618263806281413e-01
-9.693466004314088558e-02
-2.421968419874255540e-01
-1.576729899189800166e-01
-1.334223505095343543e-01
3.185532263877392106e-02
-2.137267256088123679e-01
-7.772680036244712654e-02
-7.402573688328781265e-02
-1.287538173144545106e-01
-2.049779455939979012e-02
-1.627107484485688649e-01
-2.585833720227635468e-01
-1.895400657057647320e-01
-1.225429717267774721e-01
-1.649326477735716390e-01
-1.597180310537446857e-01
-1.774966490690821630e-01
-1.576817254540320568e-01
-2.216482157135447606e-01
-3.330345478498659140e-01
-1.032732056481831251e-01
-1.208158621724736426e-01
-1.371472343523315596e-01
-1.772376259650793318e-01
-1.062782639657443434e-01
-2.048214309852403880e-01
-5.250088467606168346e-02
-1.022287117342437351e-01
-1.837390105814614219e-02
-8.519565987461884260e-02
-9.538272861789323653e-02
-1.270575083130395244e-01
-1.398776623532893559e-01
-2.358297432537264648e-01
-2.137552195290040868e-01
-1.265560942489812046e-01
-1.210103421721339390e-01
-1.790004419349436673e-03
1.182666517117090740e-02
-1.847884296970147278e-01
-1.104285535070915619e-01
-9.536096053129466954e-02
-1.605749981425937389e-01
-1.023025940708286174e-01
-3.258440920725370199e-02
-1.540676351964731516e-01
-2.875453414789778117e-01
-2.139954346567314314e-01
-1.152272036667485178e-01
-1.418077095083712935e-01
-2.432136975781134802e-01
-1.964098047898045485e-01
-1.350042894822449380e-01
6.965233054739514498e-03
-2.029680524281819443e-01
-2.154699262769147194e-01
-9.907978126121685936e-02
-4.840719576937752705e-02
-2.049087215636720971e-01
-7.091194080611000483e-02
-1.384324632320197701e-01
-1.375552712619369511e-01
-2.418308426230356967e-01
-1.595437850147308489e-01
-3.994597706468249604e-02
-4.891909046975876502e-02
-1.560944835567982247e-01
-6.645159402756424527e-02
-1.387181194132738604e-01
-1.799350692676686403e-01
-7.514397508861914154e-02
-2.100810091922167000e-01
-3.125435667566269643e-02
-1.809015494558233184e-01
-1.581487453366204055e-01
-4.195337249541664093e-02
-1.855508955893444833e-01
-8.724404079360223441e-02
-3.323940869429952566e-03
-4.300283621696805725e-02
-2.855989515370055756e-02
-2.195100476568400127e-01
8.678422560259084441e-04
-2.001671792875765465e-01
-4.636193416246993382e-02
-5.101735813982992418e-02
-1.036543232744507603e-01
-2.547538964796786098e-01
-1.651834310239093107e-01
5.380662588166375444e-03
4.671937720981276382e-02
-1.219829151627380287e-01
-1.961322872297513453e-01
-1.013068359488570602e-01
-1.445142955282584518e-01
-5.852452585341966912e-02
-9.733500739732270368e-02
-1.451643684410195145e-01
-1.176125697670703518e-01
-1.758555561191172956e-01
-8.811180388204541136e-02
-1.137881479497668963e-01
-9.750678183035751956e-02
-2.470236959959379031e-01
-1.841402383393949682e-01
-2.837973139017199720e-01
-3.107468199559902319e-02
-1.199075258129680688e-01
-7.392956444785675311e-03
-9.094582755182849254e-02
-1.432954520260782127e-01
-3.381336602403964275e-02
-3.214427264801466566e-01
-1.460185914993460399e-01
-1.119327460986224154e-01
-3.475146510343445592e-03
1.207636104994489791e-02
-1.109287698737120437e-01
-1.257021978101351134e-01
-1.100919552374848287e-01
-1.936681712780744802e-01
-1.313298480364997745e-01
-2.271004271081464021e-01
-8.426059514540844286e-02
-1.707541635529278568e-01
-1.440872214467370516e-01
-1.302011103612464304e-01
-8.664763137535543003e-02
-1.592500231884457218e-01
-2.920885163176645261e-01
-1.897897126184613925e-01
3.389896861981041981e-02
-8.119492471612144158e-02
-1.889247704125243676e-01
-1.322470017653127328e-01
-9.701119572404158509e-02
-1.807545812489165168e-02
-8.008362443254378460e-02
-1.820988086423184216e-01
-1.093404192131890579e-01
-8.401196291473769784e-02
-2.197369050879453556e-01
-1.186821859487751790e-01
-1.599811114949971080e-01
-8.049988893805457013e-02
-1.060723790039399678e-01
-8.687278175133648916e-02
-8.951586850664737527e-02
-2.823485095961781460e-02
-1.186922570899230645e-01
-1.544697787263543953e-01
-1.427566507736564849e-01
-1.653685615141882448e-02
-2.826038690931736430e-01
-2.563122706286392050e-01
-1.370413403518075668e-01
-4.808648040981101240e-02
-1.760870590966755744e-01
-2.188733817764885459e-01
-1.107437236202141462e-01
-7.411161057624099380e-02
-1.877989814479181507e-01
-1.289033679024829404e-01
2.845052670906163261e-02
-1.440265586240375428e-01
-2.505110772184803158e-01
-4.577706772487726700e-02
-4.224554479600546586e-02
9.947587758882246722e-02
-1.511120798109002183e-01
3.046724071597548336e-02
-2.402762895032636292e-01
-2.507611550813232393e-02
-7.596360559064557760e-02
-1.220794258175899732e-01
-1.464555715380275180e-01
-1.417751166957637865e-01
-1.537133661952666541e-01
2.695423387546035457e-02
-5.699172091556894276e-02
1.560850328415691905e-03
-8.226943324076936570e-02
3.534894275787340417e-02
-7.804325321942479077e-02
-7.303927523407159617e-02
-3.813653603788592222e-02
-8.586262836695865430e-02
-2.035917634174582436e-01
-3.356147754429963243e-02
-2.460837505908752831e-04
-1.737855610780386362e-01
-1.328961856480941062e-01
-5.240421254196143963e-02
-1.084153628917246259e-01
-1.745296881422055135e-01
7.291295799254254861e-02
-8.835074946998476564e-02
-1.781690072280562032e-01
-8.903353506418067165e-02
-1.983713611345498951e-01
-6.494228076102477598e-02
-9.048382245421340841e-02
-1.506246077623268897e-01
-1.740010726865194313e-01
-7.069947890624096731e-02
-1.754878940980204305e-01
-2.073420886490900117e-01
-9.567490311507537148e-02
-2.446929442746848538e-01
4.905151772703966045e-02
-2.831893044920519853e-01
-9.716905314911512825e-02
-2.459640095021514445e-03
-1.602401430688789874e-01
-1.036861292494565268e-01
-7.704071475099433242e-02
-2.292948616847005714e-03
-1.992031248073135585e-01
-2.318437241917879477e-01
-6.847472639597325383e-02
-8.963283120344509025e-02
7.499961468480552396e-03
-1.596287719805059291e-01
-2.389228001339878116e-01
-1.070393087142245542e-01
-1.747890511354225074e-01
-1.955198136146736321e-01
2.604636456166710412e-02
-7.628204132471080867e-02
-9.246688306347065900e-02
-2.806104525341187594e-01
-2.548187375094500551e-01
-1.679768850880921094e-01
-1.280179359071076661e-01
-4.301554792229336788e-02
-1.453566924081138023e-01
-1.922621841363597872e-01
-1.287528811051215638e-01
-1.789609437344173715e-01
-1.629868803137771438e-01
-1.121308637614648052e-01
-1.667006119961159105e-01
-1.267381509249736193e-01
-1.794964773367219990e-01
-1.657228122960158478e-01
-2.045751532862885858e-01
-3.966042791467921241e-02
-3.941398208392890568e-02
-3.064626779638621734e-01
4.811242670328017002e-02
3.875456801196031781e-02
-1.965954184232056312e-01
-8.314542429396866441e-02
-1.873913086482607571e-01
-3.735342139129176758e-02
-2.215974059708975263e-01
-1.862651966699098993e-01
-3.071632185066043852e-01
-1.540476828390685282e-01
-1.346111570666342072e-01
-2.043350961158007795e-01
1.732613355058156002e-02
-2.200469539001333533e-02
-8.331869835826279103e-02
-1.445421052479612112e-01
-2.050326812084232175e-01
3.360665149829345638e-02
-1.471237074796558075e-01
-2.807307196463298266e-02
-1.115088662736220676e-01
-2.067725427839723074e-01
-1.815789873111688935e-01
-1.768825281354800272e-01
-1.929313788766954252e-01
-1.974990226684378569e-01
-7.155569465392198902e-02
-1.643200322736821095e-01
-4.067933749467899512e-02
-1.354980935909456952e-01
-8.133089858270745043e-02
-1.016646933012828463e-01
-5.374692049367182922e-02
-1.595918122719057197e-01
-2.035850354810226082e-01
-7.218515498387034768e-02
-1.818236944948004030e-01
-8.375110788016519939e-03
-1.128396972225854805e-01
-1.239929347378704999e-01
-6.130872777950009678e-02
-1.633168622979742357e-01
-2.233686376260596018e-01
-1.227880660805159008e-01
-1.695491261818187767e-01
-9.097027303199690940e-02
-4.537371615373973766e-02
-1.300390326578698408e-01
-5.907923513151541739e-02
-7.912077956200181533e-03
-1.487240841589373974e-01
-6.400448580585477165e-02
-5.662697233525205293e-02
-6.131181158043796237e-02
-2.156086151310325494e-01
-6.272052668958420785e-02
7.080816914132187501e-02
-2.273278781086907063e-01
-3.536959326437082336e-03
-1.410014361759506230e-01
-1.832986202525975217e-01
9.865691668441740891e-02
-1.156297157309043311e-01
-5.942781377341522370e-02
-2.601258794415792774e-01
-6.316815484026509775e-02
-1.471368128243386031e-01
-1.775112746211869319e-01
-9.212261460651588463e-02
-1.322661097141335229e-01
-1.690245187117962733e-01
7.076656597930769399e-02
-2.216073122201062465e-02
6.475828419634567512e-02
-6.976490735986107250e-02
2.344759455664964520e-01
-1.309390258910136107e-01
-8.666423872721533417e-02
1.014935073933457069e-02
-1.175171861156896758e-01
-1.027649943550879991e-01
-1.247519544847514872e-01
-3.930250287470015563e-02
-1.342424080753744642e-01
7.188109416567381969e-03
-9.318853359623392729e-02
-1.471364664939441846e-01
2.793105982955840574e-02
-1.487090266290041207e-01
-6.613040191446928340e-02
-1.078861651351864098e-01
-1.726045426233135116e-01
-1.370355119166722160e-02
-1.142595715148916891e-01
-6.831997682304885577e-02
4.438738390769981362e-02
-7.679889048617304093e-02
3.787444317998824722e-02
-2.300539484947456553e-02
-4.893842972691757331e-02
-1.967441955366047712e-02
-2.423887184525331043e-02
-1.065626050563907856e-01
-6.709942787841979839e-02
-2.449812623044350102e-01
-8.546325515279497298e-02
3.201143729001168069e-03
-6.837573632333705798e-02
1.012128665551111995e-03
-8.199877290298417110e-02
-4.216949360448411788e-02
4.157496773606152163e-02
-1.853605017228859148e-02
-8.955359264326262503e-02
-1.460683148962938771e-01
-8.123781193313837912e-02
-1.659854038917625285e-01
-2.185712155485859676e-01
-6.636975909428914633e-02
-1.496953749542841994e-01
-1.254667875917792608e-01
-9.485164526281038289e-02
-1.202158043518364167e-01
-1.163341878384996503e-01
-2.074989793665520665e-01
-1.331720892371921205e-01
-1.826036869281223718e-01
-7.101354926828896963e-02
-1.532980642847250885e-01
-9.208942533923342166e-02
-6.763543829241520922e-02
1.864699254788047128e-02
-1.703296511797791901e-01
-1.898715962894745035e-01
-3.513197446944756053e-02
-8.385712162938180336e-02
6.455889869429651262e-02
-1.421312847695528347e-01
-8.627380893917946381e-02
-1.559641034405553628e-01
-4.756458210088581468e-02
-5.478163267262591701e-02
-1.125505831985548627e-01
-7.849023149626675744e-02
-5.591842860383564040e-02
-1.437692878833095600e-01
-1.236995014052527792e-01
-1.170591552150202080e-01
-1.817690766587864298e-02
-1.972580459501582784e-01
-5.092584044879885918e-02
-6.578843861475250354e-02
2.726831044816787480e-02
-1.437171496029995832e-01
-1.897366005106853049e-01
-1.255815505145530253e-01
-1.012884320656452369e-01
-1.196239046160651742e-01
-1.610492280938253529e-01
-9.692784235274601312e-02
-1.057636724806201162e-01
-1.064870946550515148e-03
-8.652062378408302556e-02
-1.378457971336466414e-01
-4.987224564430365464e-02
-7.500828876810648749e-02
-4.432442040112590659e-02
-7.934748161531990363e-02
-9.592136928844836874e-02
-2.021673732963049086e-01
-1.117320988705693408e-01
-1.422046457099774841e-01
-6.779675636371845782e-02
-2.476359089455913154e-01
-3.708032715061619633e-02
-1.186542041321629326e-01
-1.396132474987745731e-01
-8.290436832363665132e-02
4.517264290263376704e-03
-1.808149657771845331e-01
-3.325935270937901977e-01
-1.082271136821815471e-01
-1.112258257412009760e-01
-2.192988515948428307e-01
-1.665468309411059777e-01
-8.136317252688886337e-02
-3.087767985971029763e-02
-1.272383798732884541e-01
-8.056448482246049425e-02
-1.023370185571687851e-01
-2.673024126044662094e-02
-1.498862200582692927e-01
-1.748305582307560224e-01
-1.606865365999282994e-02
-3.986455385915503580e-02
-5.543513253403557078e-02
-2.361433354130429429e-01
-8.559368113580327619e-02
-2.048275986457726294e-01
-1.033070695133615907e-01
-8.477463470668440693e-02
-9.686626286155590460e-02
-8.069659189597420956e-02
1.185602151828891136e-02
-1.396633855438944860e-01
-1.393022529689367378e-02
-9.708106730213018898e-02
-6.260295486457902181e-02
2.120311396823817973e-02
-7.206822184056076164e-02
-7.506348548572272517e-02
6.923777184400383734e-03
-9.015811474136919967e-02
-7.161881475917288020e-02
-1.115967562456229439e-01
-8.519337913023812547e-02
-6.770417831191286040e-02
-7.769976104458679173e-03
-1.891475336314998867e-01
-8.265473397828342061e-03
-1.044519864438824552e-01
-1.492713079977446289e-01
-2.552405822319864931e-02
-1.364545854277399439e-01
-9.716401517349232408e-02
-1.674145232675740835e-01
-8.610740187688005476e-02
-1.786326985221880215e-01
-1.498546232728368843e-01
-8.232223796127904891e-02
-2.078579700714668077e-01
8.167292106007494057e-02
-2.529885984182465505e-02
-2.370046041179453555e-01
-1.514979941277124764e-01
-1.210956620222980729e-01
-1.219780020689946176e-01
1.999432248775172283e-02
-8.606143489531085933e-02
-2.331829886003804544e-02
-2.992612461985133879e-02
1.174979944930850256e-01
-1.064634147080106147e-01
-3.141642820877600661e-02
-1.453068856379756135e-01
-4.494839182703386921e-02
-2.030131178778765699e-01
-5.340751515178831371e-02
-2.662433387247682970e-01
-4.612945144771021799e-02
-1.998334048371800536e-02
-1.322159610019160991e-01
-1.538485114320759239e-01
-5.358249830203098280e-02
3.846118668428431808e-02
-1.734458546020550551e-01
-1.715650559134143938e-01
-1.038475614193738322e-01
-1.822306035089178988e-01
-3.360844641357525059e-02
-1.925366225014710497e-01
3.785601837812448828e-02
-2.844951105609216935e-02
-5.058476492101922350e-02
-6.261201854615377690e-03
-2.820086816343017611e-01
-5.093173483764862342e-02
-1.645828871135710525e-01
4.699640775314545965e-02
-4.959500936009129252e-02
-1.370364222351586891e-01
-2.149333440164490072e-01
-1.944546016205649652e-01
-2.507123191336184109e-01
-8.100298826871198121e-02
-2.222675720219101370e-02
-6.710841074997223044e-02
-2.244079219645878087e-01
-2.049196033788625304e-01
3.351387353742886054e-03
-2.275077660959407555e-01
5.823807575811650733e-02
-3.427429808747835954e-02
-8.556413469494686397e-02
-9.229199834592452523e-02
-8.335470818093758394e-02
-1.934768585199101443e-01
-5.422832256651169414e-02
2.020091093330852322e-02
-8.668825801893915994e-02
-5.518710604836103706e-02
-1.099745105560561986e-01
-1.145845634555131033e-02
-1.028329336210753175e-01
9.802369075839729995e-02
-8.017558636542886086e-02
1.688442138204171092e-02
-1.386194254082699084e-01
-7.208213505276267474e-02
-2.456492025150977532e-02
-2.236482302046094717e-01
-2.558803034946346977e-01
-8.151464747929729193e-02
-8.358684792084901047e-03
-9.631870661846113346e-02
-1.077717463191038560e-01
-3.446453185947253445e-02
-5.846077769770815363e-02
-1.604624760373395687e-01
-9.965327690246969516e-02
-8.613322854230129333e-02
-2.517032819157670291e-03
-7.034136645128676035e-02
-1.130685221509704214e-01
-1.349881111810152245e-01
-8.545334649343845623e-02
-8.913559342072015224e-02
-5.962745649119590569e-02
6.051669731848063200e-02
-8.194001021969463117e-02
-1.646819508178237190e-01
2.477429456993136825e-02
3.945376128986457370e-02
-4.308412317045932916e-02
-9.342303494752372817e-02
-5.050452152617557200e-02
-9.666117791780950985e-02
-4.014531326825129809e-02
-2.023016423271430386e-01
-7.347747667851603492e-02
-1.279215527116791817e-01
-5.144003450303655245e-02
3.519218466426116132e-02
-4.323453308909749188e-02
-8.590625065181090037e-02
-1.403327004070905881e-01
-1.278904794812119050e-01
5.205912733103999421e-03
2.627047785319797796e-02
-1.884063982943992750e-03
-2.324284622132663861e-02
-1.099792537386223290e-01
-1.367390977126028695e-01
3.996784452423947018e-03
-1.423033081596994376e-01
-1.257580289839722310e-01
-1.480428882309418603e-01
-1.629511164372338394e-01
-2.805879906219044956e-02
-6.871369948062579225e-02
-1.046606605766374209e-01
-5.657394897724296601e-02
-2.208244385399493748e-01
-1.215106516456629787e-01
-9.384396339084669081e-02
1.864112937583193783e-02
-4.699930255207225571e-02
-4.101354885899396313e-02
1.992807749294444458e-02
-1.540424409640028247e-01
1.621599553870602855e-03
-6.603013221100401120e-02
-5.704647076850812709e-02
-5.295736461891733388e-02
-1.989433545736073172e-01
-1.128222961020891035e-01
-1.401767122161020132e-02
-4.963822209808267660e-03
3.071383049753940997e-02
-1.498796794953873579e-01
-7.914111001409009083e-02
-8.700407593349590574e-02
-1.345434579025011901e-01
-1.544268775019617124e-01
-2.160574796268639464e-01
-7.135364785889446171e-02
-5.586015074048749501e-02
2.595435289628315878e-02
3.185997238324204256e-02
5.860412710637227796e-02
-4.332167569505717547e-02
-6.625950918371012466e-02
-3.976721093305889132e-02
3.518808456431060661e-02
-7.801290721428887076e-02
-7.610475519221507334e-02
-1.315148167548330638e-01
1.891660689646420396e-02
-1.601339221408384084e-01
-1.638831222550953537e-01
-1.872512825134511338e-01
-1.982764390449859651e-02
-4.037108045515028915e-02
-4.272736043938153011e-02
-9.298272686021677447e-02
7.047755311143233392e-02
-6.053356049745714507e-02
-7.921700891454273863e-02
-7.413573957145121185e-02
-1.267908101551383782e-01
-1.415744370339886704e-01
-9.111035382874221877e-02
-9.827495309340732177e-03
-3.551646745751993461e-02
-2.168045135309785432e-01
3.851869524917057863e-02
7.377955798486830318e-04
-1.139554400271965695e-01
-1.124596959584368144e-01
-2.141431108616366763e-01
4.136798447691977798e-03
-1.316659757250229212e-01
-1.081354278683066550e-01
-1.197234828424872666e-01
-5.451074952861834771e-02
1.146568142801093204e-01
-1.424922760014388501e-01
2.619871049121569664e-02
4.838110041491346450e-03
-6.091936529160357078e-02
1.537055001502434133e-02
-1.010994439457125887e-01
-2.876987790187424468e-02
-1.892641490793779968e-01
-1.379637171640452076e-01
-1.020786836017443383e-01
-1.503341340144508931e-01
-7.837546938248464434e-02
1.649871327659483689e-01
-2.296911404120385858e-01
-1.383671462828097755e-02
-1.197965748681495551e-01
-1.246977299276824380e-01
8.695075406991690375e-03
-1.099039118222914085e-01
-2.952591657249713925e-02
-3.943402102422146477e-02
1.297339557679728049e-02
-1.084908074411344153e-01
-6.084505133254946435e-02
-7.931872242360633873e-02
1.894688454467478855e-02
-7.525819253681034771e-02
-5.215212580513299556e-02
-1.234094173334091861e-02
-8.990762723543915813e-02
1.649192269361890797e-02
6.289830442421796841e-02
1.331680266325741338e-02
4.202288137649552030e-02
-1.270504274301476888e-01
-1.534988780707181588e-01
2.192106128277910293e-01
9.010058734636992861e-02
-5.981693034010512888e-02
-8.783268045070818930e-02
-1.145643967394341101e-01
1.002302616948925196e-01
-1.713524945921581499e-01
-2.502700497116518152e-04
-4.015188896570651839e-02
4.126193821409509209e-03
-3.093364212993320733e-02
-1.860981067899556973e-01
-3.381070076954545423e-02
-3.967573895806679463e-02
-6.347277477548489422e-02
-6.020223059330045284e-02
-2.789712056751207214e-03
8.709897796328704145e-02
-1.443750527207784962e-01
-1.254503368317063383e-01
-2.206753894710391378e-02
-1.349455582405603149e-01
-1.612274102031599488e-01
-3.813429951207378266e-02
-5.333632129625872492e-02
2.603077933520013196e-02
-1.860247783259738738e-03
-2.462137865054438990e-01
-5.811106251878483476e-04
-1.139129494005853421e-01
-1.098930712144117888e-01
-7.572322552166985132e-02
-1.435213704456064256e-02
-2.697320649706983278e-02
-1.268072419474186585e-02
1.141479794117390353e-02
2.576363173239838364e-02
-8.189380072518982756e-02
-2.824054192761961055e-02
-2.173558736007639436e-01
-1.313479301007248190e-01
3.331184743929944264e-02
-9.018332668881381964e-02
-9.810596920294341328e-02
6.568264912210866613e-02
3.043911206206091277e-02
1.391904452916069845e-01
-1.829851239673678243e-01
-1.096337649740343478e-01
-5.670455533151674311e-03
-7.173994801781431729e-02
-6.589469274954332101e-02
-1.920681040912748383e-01
-6.098041571154333429e-02
5.246516462262285074e-02
-2.567904499250125636e-02
-8.864354393296704215e-02
-1.472483362167649190e-01
-1.406574778615443111e-01
-1.763356141753956441e-01
2.206261363984747537e-02
-6.722870571198931444e-02
-2.219670342931392634e-02
5.802647040220120823e-03
-1.203527738838322536e-01
1.334249908828124588e-02
-2.695554637389960262e-02
-3.859238761337483586e-02
-1.276663553864887113e-01
-3.473575418803430404e-02
-1.471349635527362809e-01
-2.213043031901916827e-02
-8.205929332503932028e-02
-7.375511816603196047e-02
1.043091295235439447e-01
-2.054015132379670705e-01
-9.437553832996534164e-02
-1.218965483235920633e-01
-5.309005066988282430e-04
9.971827540758400679e-03
-7.922008575624991944e-02
-4.799932862322263405e-02
7.378821454388173606e-02
-4.825522518340023131e-02
-1.267243427912403964e-01
-7.319688966763758520e-02
-2.205467640890591274e-01
-7.340065058398639875e-02
-1.408010965012288507e-01
-1.552561660926111142e-01
-7.820926684350235081e-02
-2.260721579114235991e-02
-1.389527392208522449e-01
-6.264812397857771886e-02
3.429647144286235988e-02
-1.179503547951188912e-02
-8.230389827940644276e-02
-1.278286052541163786e-01
-6.069629144820934408e-02
-1.266559772923078475e-01
5.764388366127377178e-03
-3.269857354056034809e-02
-2.974054254400289657e-02
-1.015186083904929537e-01
-4.476864159330540271e-02
3.901112967799887782e-02
3.613039401847957521e-02
-5.100413861333761949e-03
4.981238563998790191e-03
-1.249554062040073021e-01
-1.640055960148796843e-01
1.347461681030880445e-02
-2.803582455582841193e-02
-2.041354947898399996e-01
-2.351304186456001921e-02
-8.748491321546364441e-02
-9.147008841119179390e-02
-1.040470166785549544e-01
9.989282427108743534e-02
3.447804074752472414e-02
-7.684230408393906420e-02
-1.722946829680601644e-01
4.850627898453361772e-03
2.137412213173802387e-03
-9.216955861218480150e-02
-2.368983241159509229e-02
-1.024382719032904676e-01
4.009105391166131044e-02
-1.158562535396980703e-01
2.696005059758386016e-02
-1.073810020498596612e-01
-1.676515789843858323e-02
-1.717070731667371883e-02
-2.412643479135020627e-02
-5.810400754667821577e-02
-1.192761053835777463e-01
9.627092202728358694e-02
-1.582309308448708596e-01
-5.644545179804744128e-02
-4.607681043854719438e-02
-2.322797574462307224e-01
-1.135652774878516576e-02
-4.572225080659409607e-02
-7.125141424176896499e-02
-3.556769357435903001e-02
-9.374540346811271324e-03
-1.121253458718468321e-01
-1.385184729562242423e-01
-7.123016978784048325e-02
-1.235938247697710157e-01
2.758006232478715444e-03
-8.470121144282279080e-02
-3.372373215567903149e-02
-8.144262259336405851e-02
-2.757650354652186123e-02
-1.896626670655465197e-01
3.678662457283903703e-02
-2.554577426486511621e-03
1.263533721221825612e-01
-1.747350966451043652e-01
4.663434317444723615e-02
-1.640207495495544787e-01
-9.097633663699580819e-02
-7.344280573156916625e-02
-6.655780414777004439e-02
-2.888373811029600752e-02
-8.112645047142851007e-02
-4.670392915282843213e-03
-1.246987600291157017e-01
-9.852619059198683416e-02
-9.159284616735480569e-03
-7.703036074920903420e-02
-4.037438718582533198e-02
3.938514289636257937e-02
-2.882892083660843624e-02
8.172506771200696574e-03
-4.493889035566305153e-03
-5.713546484254219092e-04
-2.276586773376577666e-01
-7.134768798886152730e-02
2.905743954493952147e-02
5.524440701761556410e-02
6.828768263110476799e-02
-3.997649637891629443e-02
1.192542365734753362e-01
-4.483894846132104733e-02
-8.191482597315578873e-02
-1.013134518033808190e-01
1.715323248779862184e-02
-2.705564527783164627e-02
-5.603201499582263073e-02
1.086035953480527505e-01
-6.042442799479964127e-02
-4.278198322538761394e-02
-6.689570556563027848e-02
8.688218210460200985e-02
-6.754847543110126251e-02
-5.059753438395492992e-02
-9.260803367646017539e-03
-1.410452569868119767e-02
1.950767536567126273e-02
-1.180942843530120578e-01
-1.342084305523672319e-02
-6.834420831908051552e-02
1.448807315160666360e-02
5.471358459327632651e-02
7.282019666717928774e-02
-8.272341467710753182e-02
9.001014029015182161e-02
-1.468122873759673819e-01
-1.534121454567244636e-01
1.075626434089238005e-02
-1.735946415227430095e-01
-4.942827852303480901e-02
-1.732626338048597406e-02
-1.588418819879052965e-02
-1.530335266069415834e-01
-5.400607101181655739e-02
-1.661104520541163143e-01
-1.895761127100780985e-01
-1.067692898336115442e-01
-3.731513442089535310e-02
4.677825989199834583e-02
-9.809771262358774058e-02
-5.520513060584492093e-02
1.163278712992448297e-02
5.378952189183883875e-02
-1.008325462433413700e-01
-1.185297315272429847e-01
-1.428573150166755346e-01
3.360093240485532984e-02
9.856820841579075169e-04
-5.095826059960137377e-02
-1.251628074600857621e-01
-3.089911233060384579e-02
-3.259739617243627430e-02
-1.462834522842473006e-01
-1.219800910325189308e-01
-1.497454653464073138e-01
-8.729055169954910709e-02
-1.208971889306114933e-01
-9.787570928082890698e-02
-1.234008205393967612e-02
4.587000769739377898e-02
-5.028663823599514165e-02
-1.461237469759232854e-01
-6.872882019393652953e-02
-1.570627882745796178e-01
4.413815263712336096e-02
7.839120655952306130e-03
-5.968093624494915511e-02
-9.877395471111835579e-02
-1.232207412088071607e-01
6.216342333216141186e-02
-1.747097956320788417e-02
-2.815549211011971267e-02
-6.311689106418985618e-02
-1.295166372670460420e-01
1.324146306607309337e-02
-7.915534515264542603e-02
-1.795281741166251943e-02
-1.295602929474881093e-01
-8.599309390332707248e-02
-5.780150124689214380e-02
-1.060344843113943114e-01
-4.569987503108412230e-02
-7.718583200441543613e-02
-1.239874489081396469e-01
-9.588113610622765737e-02
-4.066771242527015412e-02
8.989110004296069212e-02
-1.092181303819790422e-01
5.613880387136054896e-03
-2.602342702438988423e-02
1.557937270841357538e-02
-7.648145230102107450e-02
-8.992307799001782176e-02
2.131944137802229550e-02
2.951188961824114526e-02
-1.137910433948772781e-01
-6.230356059960007187e-02
4.741669592464162197e-02
-6.261267472417095248e-02
-3.561506585908454786e-02
-4.068716166692674246e-02
-2.987603968048792649e-02
-3.241999118124477136e-02
-1.250708950476155379e-01
-9.165830691139559283e-02
-7.915328260803464189e-02
-1.418510468734965613e-01
-1.874164243327468976e-02
-5.384266069349441519e-02
-6.019779638528714727e-02
1.402546507516115593e-02
-4.809274178820925616e-02
-1.009216248752254491e-01
1.754153933325217941e-03
-8.212862473754967141e-02
4.849846579511889882e-02
-6.354582243614562143e-02
-4.801901314379102698e-02
-2.015614621311443214e-02
1.396958792015657821e-04
-4.490713870987467909e-02
-3.356720909206751396e-02
2.821199553334806029e-02
-4.722897359825055374e-02
3.936461467989771368e-02
-2.328412119158356983e-02
4.227166771065894724e-02
-9.178862945688902319e-02
-3.068285417695512662e-02
-5.790046194575663996e-02
-4.709341925317503397e-02
-3.914280340415440124e-02
-2.866607838786703472e-02
1.650753663355217574e-02
2.325592881536488795e-03
5.614282845422831347e-02
2.463025456141911332e-02
-5.193451596515360341e-02
-1.593116818071476856e-02
-7.807679532876242445e-02
-4.646797797409620012e-02
-1.012136481025504436e-01
8.808615724465642532e-03
-9.301588827502051127e-02
1.306873589227036149e-02
2.839345774116966425e-02
-1.262258713444011360e-01
5.064927131055409681e-04
-8.065612523522075472e-02
-5.667214355049986912e-02
-5.865717982447166134e-02
-2.559045911827043107e-02
-1.141866492533459010e-01
-1.089514370469324006e-01
-2.645258739526916078e-02
-9.448897762157756897e-02
-1.239981389234045273e-01
-1.317344378480428957e-01
-9.371957619382309534e-02
1.286826224263580912e-02
-4.533966277966305219e-02
-1.286213527561298475e-01
-1.222063158309271980e-01
6.013819924517373877e-02
-6.051495480905559783e-03
-1.040284176493375123e-01
-4.086352696326148864e-02
-3.598656892163894228e-02
-2.137908072629443601e-02
-3.335268041151835672e-02
-9.653981069876864385e-02
-4.529295160915718793e-02
-2.388577383274417473e-02
-4.789742183695171185e-02
4.766628046385634233e-03
1.345113017121103011e-02
-1.026100817841374760e-03
-5.914478753582989162e-02
-5.246514914195817003e-02
-4.148201297054088243e-02
-7.364687552292895067e-02
-3.911489893092842500e-04
-1.087534739607537021e-01
-2.057445071319231877e-02
1.171766113017044982e-02
-1.126020120589398127e-01
-3.724850602317816145e-02
-7.122974958102601395e-02
-8.848917666326194809e-02
-8.399256786334551028e-02
6.490389811370425588e-02
1.768663898374169333e-02
-5.651162290124998877e-02
-7.713999935896030669e-02
-5.744816163289970246e-02
-1.781949098569892420e-01
-2.012043235944377950e-01
-1.721119525995914723e-01
-2.206834639689562449e-01
-1.197961583300962861e-03
-5.823829767993227852e-02
-1.190731105087251968e-01
-5.381596315236809175e-02
-1.371799128157406567e-01
4.585340739232857121e-02
-5.584074937937365951e-02
-7.074774438972789362e-03
-4.122930019995595802e-03
-6.588512482579493568e-02
-8.199914601747262943e-02
-1.220473681991583736e-01
-1.170694940429295311e-01
-9.294056024259975124e-02
-8.869912306822158587e-02
4.086304299121758937e-02
5.275688442613675477e-02
7.372085506086467621e-02
-3.188060600975211809e-03
-1.114714739435215402e-01
-8.296357630003549366e-02
6.095470556083055352e-02
-1.080633285527743126e-01
-2.780165320636326931e-02
-7.551136245975365036e-02
-7.472939494937605454e-02
-1.970949965415056959e-01
-1.143326309544944602e-02
-8.224724198174100664e-02
-9.845519509025953131e-02
-1.623442754502378849e-01
-5.242371092445709257e-02
-1.264276786657705931e-02
-4.661354005210081863e-02
-1.556967610467959728e-01
7.166184807887293617e-02
-1.052783929282104652e-01
-2.093473072653342579e-02
-1.855067006999127077e-01
-9.778991211320707533e-02
-1.320748332753080290e-01
8.052159166911303928e-03
-2.800864804341499092e-01
-1.537276115507840435e-01
-5.438639599259623841e-02
-2.611427595198675955e-02
8.804829154387893222e-03
-3.326455087668424293e-02
-3.096265907642061985e-02
-7.347914263777405308e-02
1.175501748927361119e-03
-1.930628822337397132e-01
-3.817670235102406384e-02
-3.973426888490338982e-02
1.065308011006106323e-02
2.773877261250345255e-02
-1.099563878464684397e-01
1.458411717846956959e-02
-3.325486147216587945e-02
3.043348978992006446e-02
-1.340171486802991738e-02
-9.217384887300719698e-02
-9.665757926878147666e-02
-9.573561829736693118e-02
-7.815056874879879045e-02
-4.530737696252144092e-02
-1.029180463716452995e-04
3.680721684363916224e-02
-5.838375304853597042e-02
4.897809465240075127e-02
-5.391207980604372646e-02
-4.785671004773867782e-02
2.590326211344574567e-02
-9.226247184957209191e-02
-6.000212734137037873e-02
-8.239296544128951738e-02
-1.907670921217418658e-01
4.151338055711311509e-02
-1.388707734571789365e-01
7.096470573039017835e-03
-5.212510906084497769e-02
-1.782593484547956575e-01
-1.369497228390039734e-01
-9.000428151941843036e-02
-9.064632370671640849e-02
-1.129308403831824209e-01
-7.104802443837798798e-02
1.828506317331088371e-02
-9.911942784111163474e-02
9.598643090711766676e-03
-1.869678302634503533e-02
5.046314666513546099e-02
-2.989858388300053668e-02
-1.459001225501640742e-01
7.240812865873022530e-02
3.526238581568933578e-02
-2.939403619708657808e-02
-8.676757538430743266e-02
-3.709772950241114337e-02
-1.100631404419241816e-01
-1.575739133440648143e-01
-1.632739218678018467e-01
-1.458834243628810180e-02
-1.286376830495197243e-01
-5.532441060417349864e-03
-4.774869545713327640e-02
-1.428371697558294094e-02
-5.461172608064018830e-02
-1.478347590575285718e-02
-4.717267921793725366e-02
3.655293550904815947e-02
2.906951477839354739e-04
-5.882021177438890441e-02
-9.806590097504921250e-03
-3.092945874887522914e-02
-1.387284629142325476e-01
-7.839820802926515675e-02
9.591924321551028795e-03
-1.555514922721135951e-01
-9.451844618488328131e-02
1.707947052995581418e-04
1.718363067667392705e-02
-6.379531909873777107e-02
-1.633278144388877196e-01
-1.769113663725834229e-01
-6.565535912458138335e-02
-7.144486025227624049e-02
9.175218948936454330e-03
-1.047150906732138287e-01
-1.020282529838866664e-02
-8.326351610376984957e-02
-1.520098836558326505e-01
-1.037145336146831076e-01
-9.366896501859843602e-04
3.760332268334663428e-03
-1.909462300139630198e-01
1.853852144688781373e-02
3.076467809412497534e-02
-1.177504492914114437e-01
-1.070160328758340898e-02
-6.199247142415901385e-02
-1.450950448469626869e-02
1.055788258877137370e-01
-1.234264280133093999e-01
-5.787908402412365177e-02
-7.290422694537992965e-02
8.085501418458572453e-02
-4.004619290169165319e-02
-5.348978609270439721e-02
-1.021911414146379898e-01
-5.308668626555160946e-02
5.530742871944870770e-02
-4.819158465567768834e-02
-5.806170145322452764e-02
-1.456754331216132958e-01
1.838635494425326644e-02
7.039739072793797792e-02
-5.920791439738303831e-03
-2.373951671201783922e-02
-6.372671645994297529e-02
-9.259080944326250270e-03
-2.289573374590119642e-02
4.854462562927115699e-02
-8.608318049160758323e-02
-1.022526032727414935e-01
-2.184525779957488811e-01
-1.392233952458266644e-01
-5.217082695416529192e-02
-2.668824436126383121e-02
-9.925551437869310767e-02
-6.168918334869142456e-02
3.383592177014962954e-02
-2.128068598752383411e-02
-1.509363622632972357e-01
-9.479199741165707238e-02
-5.421543329259970873e-02
-6.096500562853730126e-02
-2.834820164382300875e-02
2.607076083113153003e-02
-8.149409474399210707e-02
-1.685202493376779798e-01
-9.869865667592311875e-02
-5.805047748551804554e-02
-4.475242023907238798e-02
6.889306718466381430e-02
-5.221806164873842721e-02
-2.627781701881648849e-02
-6.671381739634997532e-02
-7.253893314228959666e-02
-3.732111963433738105e-02
-1.731229003462819993e-01
-1.457786958690705272e-02
-2.164922889655064575e-01
-7.410053058200950782e-02
-4.967436119531507682e-02
1.421955173561368149e-02
-1.675729851948999372e-01
4.760607214402723039e-03
3.238685614090716647e-02
1.508489902471690444e-02
-1.479403713098479678e-01
-7.565748689897421053e-02
-4.499679684517193801e-02
-8.845774880997361866e-02
-2.213385658995540087e-02
-8.136959090140763462e-02
-2.751416747490586373e-02
-1.225111074443002851e-01
-7.679348083119054424e-02
-9.281343597479033147e-02
-1.171265738297911502e-01
-1.934284347949891125e-01
-1.738344250061036877e-01
-2.475412145642022846e-02
-6.953247949353258406e-03
-1.904355640037453529e-02
-1.560398284034016925e-01
-4.262003718640538889e-03
-1.322748990743785429e-02
-1.804373314667789482e-02
-1.095646149064992275e-01
-6.381447295427347677e-02
-8.869698944303840149e-02
7.246837211045613347e-02
-1.655493092796991028e-01
-1.674231691272901612e-01
1.271195814415451708e-01
-5.422983931937068458e-02
-1.571581503284699144e-01
-4.429917810281909507e-03
-1.407862017632023066e-01
-8.027229796385393357e-02
1.376638987189798269e-01
2.687532776985905245e-02
-7.603549717815144549e-02
-5.988168947483994004e-02
-1.225567001478912871e-01
-3.090819318603787308e-02
5.203025453208375006e-02
-5.613625236266765045e-02
1.198554447279052797e-02
-1.622134001387437810e-02
-1.076486022763949585e-01
2.020800620029325131e-02
-3.452621146958755882e-01
6.532560050734827206e-02
-4.546073195589103721e-02
-5.239672708608868190e-02
-1.411037433681568420e-01
1.825769365972926966e-02
-1.405932105704812626e-02
-9.759547011850805420e-02
-6.937467952973484786e-02
-1.449092094376080164e-01
1.705189502533301094e-01
-5.976107619642115343e-02
-1.839199569035764037e-02
-2.818649955830608567e-02
-2.198483782300247602e-01
-5.390410644539647342e-03
1.952210975213427777e-02
-6.809559812418641833e-02
-9.488599990630770808e-02
-7.649968647576270431e-02
-3.245609248499709693e-02
-6.074396036989014591e-02
-1.875628752534306276e-01
-1.277511163329711485e-01
1.631248641408913555e-02
-1.872773753686475251e-01
-1.084194731175128351e-01
-5.585152276436096408e-02
-4.470096594300447534e-02
-3.004105721804577883e-02
-6.326562115781393658e-02
-2.020385991066783737e-02
1.280292625719626175e-02
-1.181938844932776678e-01
-9.629941913187578528e-02
-7.172110818598134707e-02
-7.379962252996062622e-02
-1.469823711477060424e-01
-1.215864746665031304e-01
-1.705589813662556631e-01
-4.230238348523975012e-02
-1.192363811505894183e-01
-7.324509441053585201e-02
7.254010497197385665e-02
1.615961670116235899e-02
-1.621405735060496289e-01
-6.523748251973696122e-02
-1.573936496805944663e-01
-8.917307433033493103e-02
-1.289226836591556569e-01
-1.660145948598224508e-01
-1.409586166269086172e-01
-2.133529224251675196e-02
1.543964000265315821e-02
-1.643090331181267785e-03
-1.157648794962689853e-01
7.820359842260385386e-02
-5.172883656163489510e-03
3.449595370505302572e-02
-1.615578434177764866e-01
-6.460662264538183375e-02
-1.133359712102008088e-01
-7.404897390422598979e-02
6.331957965665339916e-02
-2.957362398362417110e-03
-7.143618879032698210e-02
-9.027482179536976126e-02
8.318853114348408531e-03
7.717199490788627381e-02
-8.639628881063456112e-02
1.197571477546849859e-02
1.403749470363369056e-01
9.849726643266762394e-03
1.238609022478942834e-01
-6.107422615424498019e-02
-1.266657346857585353e-01
-9.857734865780073963e-02
-6.355653038424396994e-02
3.901390593222894138e-02
-2.415168166506082847e-01
-1.385487018706136053e-01
-2.053518909909829090e-02
-2.132868687430333754e-01
-7.485611383585286105e-02
1.415102051654177576e-03
-1.323576133653228126e-01
1.043945868955242218e-01
-3.246748003749788496e-03
-9.383898616722795294e-02
-2.922170779636389104e-02
-8.379255952445359423e-02
8.764655681157715317e-02
-8.118622874146043389e-02
-8.648882408761074392e-02
-6.467518512376506379e-02
-6.262777743769902539e-02
-4.462124232074251434e-02
-9.743810778699023289e-02
-1.890262402565622002e-02
-1.113483859157761435e-01
-5.119382833781251779e-02
-4.474832418307252146e-02
-1.060406088142962777e-01
-1.824199863541438316e-01
-9.839395821537266773e-02
-8.239286629135228468e-02
-5.582004838488253962e-02
4.598364597577831586e-02
-2.609402236793973984e-01
-1.770541697261635294e-01
1.254831803618336183e-01
-2.038157550129889029e-01
-1.376541034235381766e-01
-4.186387193460837375e-02
6.786006478663771102e-02
-1.159618688555489330e-01
-1.390942225159280676e-01
-1.536824830697188504e-01
-1.280776583047465722e-01
-1.058139084691105819e-01
-2.401287736804044379e-02
-1.604553153571892377e-01
-8.986561368332801614e-02
-1.033265696929578092e-01
4.000480787462395993e-02
-2.712995985635096446e-02
-6.972912937450869049e-03
-2.324304241241276908e-02
-5.064301429457904354e-03
3.714405638354176947e-02
-7.348529475042765713e-02
-3.171181653285910784e-02
-9.627193336146259994e-02
-6.454639066988458740e-02
-1.191135101503782226e-02
3.726444410274036556e-02
-1.556249462329291622e-01
-9.634847082275767305e-02
-7.299064570880246794e-02
-1.170474921915632821e-01
-1.504069473148234859e-01
1.552147837645832069e-03
-3.869769955103940368e-02
-4.891065000171870153e-02
-5.331519346140470988e-02
1.861204268348940274e-02
-6.169766315051420508e-02
1.324926126426213130e-02
-4.187691500840473591e-02
2.297485747240953988e-02
3.338409973120892715e-02
-1.468853806983277943e-01
1.860548364928855600e-02
-1.342844188334184896e-01
-1.220615074811041423e-01
-2.711288570785398352e-02
-8.904096008692727326e-02
2.451849821775574020e-02
-1.441766644884633630e-01
-1.896159308479393457e-02
2.387920492437535513e-02
-1.022269159063338567e-01
-7.340803297896161816e-02
-7.412494662108130850e-02
-4.310924780305753351e-02
-5.044374813935582902e-02
-1.023763569884717645e-02
-1.620216087614579081e-01
2.070451442319693955e-03
-3.634260724227930672e-02
-7.306906389870547469e-02
-9.642975254046001754e-02
-1.172118919900261153e-01
6.634075825063710796e-02
1.323432493499113356e-02
-1.183654748310515176e-01
-9.441169294023723027e-03
-1.258751958263667758e-01
3.009998601167310651e-03
-6.333478628983468806e-02
-7.548302152110847318e-02
-1.015305053066066637e-01
-1.382170596783286465e-01
-5.223930909978708598e-02
-6.717541513162031408e-02
-5.045950772299193782e-02
-9.605095865650170595e-02
4.554355269475100082e-02
-2.848954410081075764e-02
-1.302459336222216435e-01
-4.413138828886453702e-02
-3.589619760937814985e-02
4.498973113222514558e-02
-6.655625325383181246e-02
7.679171989678969246e-02
-7.245140431146433746e-02
-9.107578061973542471e-02
-3.946956228391222676e-02
-9.182683361905712507e-03
-3.767122731365269567e-02
-6.156698088506868533e-02
9.019607547915294010e-02
-2.874592537673816353e-02
4.147953940524128080e-02
-1.071815025983682418e-01
-5.103825133681129389e-02
-1.055106450970120374e-02
1.424465682354495236e-02
-1.551675248127328266e-01
-7.722369551578067703e-02
1.371719993950952228e-04
4.715523089830664372e-02
-5.975918092795989151e-02
-5.110860783984895461e-02
-6.203281770579197746e-02
-6.066438631208396354e-02
-5.704886874816079978e-02
-6.843693538538592192e-02
-1.086256479553722593e-01
4.222209154284046334e-02
-1.352593501109627394e-01
9.629885703757960769e-02
-4.895188885406212553e-02
-1.737372930369088589e-02
-5.848375363806742472e-02
-1.648183253807573509e-02
-4.007104676070726013e-02
-1.139390987385555526e-01
-4.959957637230784366e-02
1.524537682445810116e-01
-2.749968067515250972e-03
6.567215995429389469e-03
3.531248196779944448e-02
7.439145245497025272e-02
-6.849288902753093711e-02
-1.270595611878578834e-01
6.268207446237730740e-02
-6.570305358308795203e-04
-6.919090244890654766e-03
-5.883895370950593257e-02
4.021881008793194018e-02
1.586190283703588580e-04
9.007963887993804264e-02
-1.571227440036742085e-01
-2.115546126808688296e-02
-1.624384780473018264e-01
-5.249339051046086196e-02
1.134296849338278226e-03
-1.328745970825885581e-01
-5.136952319393078142e-02
-1.864705200939414595e-02
-8.239819710542704845e-02
-5.162478379400544520e-02
9.001969792713658547e-02
-6.843787449658191024e-02
3.119808390764627209e-02
-7.945613946463103705e-02
9.745066951831039825e-02
1.415471173510018423e-02
-8.694220798247562221e-02
-2.849736076632593956e-02
-2.778572548674025644e-02
-3.573840734212855447e-02
3.727190824793101542e-02
-5.543175584516083637e-02
-3.728434193072302505e-02
-7.003525929448116416e-02
-1.312548759752626137e-01
-1.604502136773569565e-02
-7.586288163043344857e-02
4.700660816540504217e-02
-1.182825872342367982e-02
-8.074122425863022867e-02
-1.145722004768887949e-02
8.374060362881836569e-03
-1.708134403911154911e-02
-7.543500349803618221e-02
-5.795167146836539135e-02
1.139167244893762865e-02
3.217601375777791317e-02
-8.381858021098143041e-02
-8.237079459179830199e-02
-2.969893052740932640e-02
-7.245996287347405973e-02
-6.840581959627310867e-03
-3.688831931034369793e-02
-2.248877677869085771e-03
-6.775097950341267550e-02
-7.167202661894207794e-02
-5.145162447902270481e-02
-1.446457876083004634e-01
-1.521639626988188125e-03
-4.620425279248923517e-02
-8.651502270906118175e-02
1.811168510883913105e-02
5.452549880198867549e-02
8.489475313209322860e-02
-8.092294086253122576e-02
-7.286439767371972846e-03
7.774664831064047321e-02
1.553206129102936012e-02
-5.707035931268770491e-03
-9.162502947898247541e-02
-1.081350567671082730e-01
-6.154494761097747263e-02
-9.327878751112705924e-02
2.432053597791754632e-02
1.813388723722037660e-02
-1.669180498172300187e-01
-8.981228496539039874e-02
-3.311843531898744919e-02
-4.766750041431568052e-02
-2.774751937920709108e-02
4.016967494039720005e-02
7.352739986829259777e-02
7.784297933519342128e-02
2.292602409701924651e-02
-7.430109837612842646e-03
1.016050357484395844e-01
-4.212923071188969665e-02
-9.199554981515532803e-02
-1.428050363258465127e-01
-1.280977030470896172e-01
4.997504275612101726e-02
3.806217149950923834e-03
6.656711422260121191e-02
-9.871561836840087728e-03
3.393553353210059659e-02
-5.576345900507360259e-02
5.582099902602419284e-02
-7.310067674981337270e-03
-5.788437763656075624e-02
-9.042395894134799827e-02
-5.384269720414534832e-02
-1.166484188864179844e-01
-1.369579510876005497e-02
-5.155516966084836006e-02
-1.578233414853403294e-01
-6.518273578312588912e-02
-1.094428908137737855e-01
-1.100286800796414638e-01
-2.208949014511283476e-02
-5.369355720577632246e-02
3.519086912696598596e-02
-2.931168933184942135e-02
6.465671188752804277e-02
4.930684421531553174e-02
-2.040990402821414584e-02
-3.245635767146657150e-03
-9.165041343118053574e-02
2.082627789334857427e-01
-1.231216333159456666e-01
-6.741274604351661648e-02
1.476708314897233303e-02
-1.157019747767508953e-02
-3.263605193253663050e-02
-7.814503801029562546e-02
8.311902476695653963e-02
-2.640408326406199283e-02
-6.721491300923321255e-02
-8.121968538542478216e-03
-3.907040917338595182e-02
-1.359301991092923267e-01
-1.369468525711607099e-01
2.828782522762896684e-02
6.857136438852289018e-02
7.122623138262353104e-02
4.555967611080039698e-02
-2.517264519907989884e-02
2.718207481538610637e-02
2.689625561031550385e-02
2.236420405265789405e-02
-7.311492895502303118e-05
-7.206048884340325589e-02
-3.338812133250104557e-03
5.734721152997745292e-02
-1.113152641422215511e-01
-4.728767893255986926e-02
9.700512276289176283e-02
5.117929294864028561e-02
7.776123241599273983e-02
-7.706806268875780741e-02
2.241635306635024125e-02
-5.809967016691810343e-02
5.009740351056304192e-03
-3.245787906178101978e-02
6.888134285102809340e-02
-4.176390778689323402e-02
5.745543245060431847e-02
5.925225650863449878e-02
3.253285644268646276e-02
4.885802309773771418e-02
-1.458471052131660450e-01
-8.259392294149985048e-02
-9.804052947754648972e-02
-1.074220783614392299e-01
3.977757411215163651e-03
-6.917642279605520916e-02
-9.446662998633695296e-02
-6.041404466391100958e-02
-8.168153023850432959e-02
-6.136493516474409576e-02
-7.185925345944725595e-02
-5.008224909161593935e-02
-4.266810150141402136e-02
-9.316383666417889231e-02
-1.046276389985435762e-01
-8.911081232404440000e-02
-2.616330113177471953e-02
5.757991617444261495e-02
-4.480815726322735087e-02
-3.863348519424143063e-02
-1.630653176440368946e-01
9.325307157468789437e-03
7.452396933863539297e-02
-6.713927275514897097e-02
4.356130311760419288e-02
6.959548998531420172e-02
-1.016788521356305763e-01
-6.101286675201716275e-02
1.557593822540620232e-01
-7.466319967430033733e-02
3.928997898598585170e-02
8.511173883993035372e-02
-6.378941483703762239e-02
7.171691305931311711e-02
-6.789210892638554602e-03
8.869062177866541413e-03
1.192136510807122879e-01
-8.210215402663788298e-02
-1.674829005869893708e-02
-7.372461599857305092e-02
-2.660129494953956952e-02
1.273597583152016356e-02
2.141817540199317249e-02
2.918468546924841284e-02
8.332764465362850481e-02
-8.813022329603341365e-03
6.989378038389092163e-02
1.272834989296847338e-02
-2.779720918868707619e-02
1.981342018024646878e-02
9.132055108408428101e-03
-6.966951296989781772e-02
1.220635518401086278e-01
4.488405210725548294e-02
6.090744570373377714e-02
-1.425724784210465057e-02
1.336809371098142060e-02
-6.443227123138056678e-02
8.225990799872925918e-02
-5.763213325329145237e-02
1.940239718210463524e-02
7.737139934782254506e-04
-1.007921244011645949e-02
6.672300013957383792e-03
-7.025643632810474326e-02
7.015059276700524871e-02
-4.883670169535403623e-03
2.217103599137427300e-02
-2.704125704234845370e-02
1.526081376808524094e-04
-2.500021991170379640e-02
4.589451314414144667e-02
-2.743643443802721172e-03
-2.737808614946383653e-02
-1.830202861797363897e-02
2.214935291030346518e-02
-6.905202924089046124e-02
-1.324830515544859755e-01
8.825560972662958859e-02
-1.371563441660665281e-02
5.455154431816604255e-02
-7.464365365134643937e-02
5.940418118905275296e-02
3.293236951996082740e-02
-1.574920815829553289e-01
-3.682117229336234754e-02
1.117117731536676484e-01
1.313845242276094893e-01
-2.286877368551844814e-01
-1.733672652560314716e-03
-1.295207523067471757e-02
1.426012146393744462e-01
2.422582419403099610e-02
-1.295682553497166656e-01
7.523191540157342372e-02
-6.203182913054896414e-02
1.232502400520621988e-01
-1.179364695415626406e-02
1.189671388763609838e-01
-9.528899546072354398e-02
-1.789721096407135073e-02
1.575749851676319646e-02
3.649054878349382997e-02
-4.064906136159672501e-02
-8.812890501811658506e-02
2.614424749867636996e-02
6.417101023435997642e-02
1.041781564711896368e-01
-2.101342128346072452e-02
-1.546330757776620546e-01
-6.740606696184418822e-02
-4.683503455866508923e-03
9.134122399872782183e-03
1.357213475155579496e-01
-6.794345655278858330e-04
-1.275563543972692837e-01
-6.803713957208538943e-02
-3.185631490894335130e-04
-1.145985422798772961e-03
-1.127706423174927863e-01
-7.043826200022748618e-02
-2.463413980522837637e-02
-1.149904740893761268e-01
2.023110094144067381e-02
-1.369916754006530839e-02
2.712613569420503634e-02
-1.317147718024549163e-01
-6.366121234867841948e-03
2.618263900155131177e-02
5.263486834825106819e-02
9.542745009473035944e-02
-5.196008517399881843e-02
8.414482830985395290e-02
-6.186176158745319148e-02
-1.056875944842577686e-01
2.440082933228098633e-02
-5.358909700629808752e-03
-4.739167780425410093e-02
-1.011219880866073562e-01
-9.716173071906329672e-02
-1.858769520371383530e-02
2.072117950798064295e-02
2.615223216090773947e-02
-1.077053696178488645e-01
-6.944393159183727404e-02
-3.754718959468621858e-02
-6.308959500985775182e-02
6.440690901605324037e-02
3.120270121291394971e-03
6.231331978337079774e-02
-9.244936190093604178e-02
2.931886687072288254e-03
-1.786510578804013372e-01
-3.666449023226332066e-02
-3.080596779828769644e-02
-6.226393826858384745e-02
7.818954390610258903e-03
1.823139647840448657e-02
4.345119652274064687e-02
-4.237990937715825635e-02
-4.309389829915187542e-02
-1.333263414933163749e-01
-9.482426932512230677e-02
2.318909330331192162e-02
-3.020576297183836384e-02
2.823185785173932399e-02
5.669468679925832207e-03
-1.512419508780001032e-02
-1.005681754172238138e-03
-1.678247402509211172e-01
-4.183984950782268508e-02
3.333326105553242099e-03
-7.552344702327172532e-02
-2.122508495003897974e-02
2.649908948164480388e-02
2.697983575973517730e-03
-7.813952865011439264e-02
-4.774504110889384728e-02
-6.610768386694165777e-02
8.987784028058178054e-02
-1.675926781541053553e-02
3.216475973973036140e-02
-3.707288550113548714e-02
-5.012010629270037543e-02
1.184238751673109546e-01
-4.482863950989448773e-03
-5.134371788799980962e-02
1.088422029576960152e-03
-2.603995860928907599e-02
1.258224434355497898e-02
-2.028541546461548606e-02
-4.011141142635429174e-02
2.524152317056035585e-02
4.887920709044712986e-02
-8.423617684781323223e-02
2.440602062538011971e-02
-1.330788372623794291e-01
-1.128843598847495133e-01
-1.029279504895444924e-01
-1.442984393378448976e-03
5.476763425971290650e-02
1.813373067646980447e-02
4.221300555623799106e-02
5.479454086015354136e-02
8.493184239697559867e-02
2.167846515244097397e-02
6.684000195391197330e-02
-6.614047748709747654e-02
3.763608203672300090e-02
9.611719887854438746e-03
3.146003237017747783e-02
-8.325394868814446625e-02
-4.427840485788948725e-03
-4.772551466878134641e-02
-2.690360668787388984e-02
-9.757436641218130216e-03
-1.067970329108328120e-01
-1.792177647277917174e-01
9.487248941693789128e-03
3.910771041185917909e-03
-6.178391014607269999e-02
4.848697121597025927e-02
-7.565158751235896706e-02
1.886120003755687238e-02
5.425044494914386256e-02
-1.871291999513538876e-02
-2.770369508822863314e-02
-1.134897780499389830e-01
2.878096839816806935e-03
-1.412248457768411521e-02
1.095514496033965848e-02
9.227444388157551858e-02
-1.097385803281791805e-01
5.505045293296101892e-03
-1.750354141241839412e-01
4.013703006042938781e-02
5.644067998716970763e-02
-2.207737607716424993e-02
1.346076039371799371e-01
-4.066712875227272705e-02
1.186807427223112166e-01
-9.093865065320724805e-02
-7.029826354852009018e-02
9.353193369171244886e-03
4.794434878357505675e-02
-2.435663236592263900e-02
5.102078303325111031e-02
-4.192352959611125862e-02
-6.584545249684665980e-02
7.305486550890047913e-03
-7.045464417991674499e-02
-7.104417192896416745e-03
-1.403958165055170793e-01
4.323955419409081929e-02
5.086004673065978865e-02
3.983324720570331073e-02
-5.978456996046756927e-02
-6.929042295015203079e-02
3.346404341656619708e-02
-3.314036578286762985e-02
-8.225083810927130354e-03
2.454999533350500640e-02
-1.201857095741124398e-01
-7.352454611263476054e-03
-6.821179416815423280e-02
1.964606926091338329e-02
2.209778018472930219e-02
6.809374359824916373e-03
-6.310148173627580515e-02
1.893274002997633303e-03
9.522683183577946783e-03
-1.618706650346045106e-01
8.134698361328253358e-02
-2.008905574718492307e-02
1.357532691885878808e-02
-9.610245292446190080e-02
-1.135321921582420693e-02
-2.853724198219670036e-02
1.281196446244634718e-02
-3.653646823691460849e-02
2.951153255760294997e-02
-9.396783519324622413e-02
-1.972841426372660186e-03
3.363234641432373551e-02
-6.751764966849510552e-02
-1.931574687886770253e-02
-1.425749256416684319e-01
1.975398033023261640e-02
1.511382580267092365e-02
-1.069861581430131825e-01
5.166011993938990875e-03
-8.061491061417597193e-02
-4.947505071429486589e-02
6.392377462534058752e-02
9.231735412167534072e-03
5.318544191215340139e-03
-5.886937500908884929e-02
3.970634376005544725e-02
1.535963115167963133e-01
3.341533640492230089e-02
-9.301961295271418684e-02
9.109609044304358208e-03
1.095592807504228022e-01
6.913577507386987897e-02
-1.265882748469090713e-01
-9.319543858892637145e-03
-8.949660698656583535e-02
-1.400586112530258220e-02
-2.561262855814131975e-02
1.333112895330184310e-02
-6.201820242749064155e-02
-1.578350439213860659e-02
-7.786596819836962002e-04
6.364345757949814442e-02
-6.383658152055643464e-02
-9.851340392718704875e-02
-6.325413281790386033e-02
-9.652204181065109079e-02
8.997815399384688495e-02
-1.003270946387488094e-01
1.428021169897764585e-02
-8.940132743142617522e-02
-9.083257263907588237e-04
-2.783395533643228878e-02
1.905348179432339931e-02
-4.749677904116260396e-02
1.178601708974895412e-02
-1.240292752292114914e-01
-1.031427800321475276e-02
3.427837868264582005e-02
-5.500196316346810110e-02
-1.288331131447961464e-01
7.115365732422639089e-02
-7.622791371611520317e-02
-2.312117524625118686e-02
-1.415131371061368604e-01
-2.835730574155122252e-02
2.197529851745763652e-02
-1.876756765859330378e-01
-3.778139434255060186e-02
4.392696911327884784e-02
1.098991056861216981e-01
-4.766291008778088256e-02
-6.779487678047606269e-02
-7.737653364050478544e-02
6.945417674925383200e-02
9.532343715181319788e-02
5.791004710224678664e-02
1.752779458447461039e-02
-3.593512005361399614e-02
8.112894928813495568e-03
-4.261872847418236854e-02
1.985964814054561045e-02
-4.471567288138311030e-02
2.230461058706799393e-02
-1.428864175835879158e-01
-3.302896306037728796e-02
2.031630587535777216e-02
7.819826075875942195e-02
-1.025115005541600566e-01
1.019974606028700159e-01
1.310060940125882534e-01
1.304342225143902655e-02
-5.707664070499631620e-02
7.478370085127104827e-02
-4.292844787687474101e-02
8.125362201727814870e-02
-1.525758202875420258e-02
-7.446913338528778070e-02
-1.183072586942288951e-01
-2.352218438065825645e-02
5.855560092594178784e-02
-2.334512741316576920e-02
-3.249345564219174864e-02
5.902294936463664543e-02
3.301832933784092788e-02
-6.033501862423117090e-02
1.157528903208742939e-03
-9.177419284810345301e-02
-1.317221973392729562e-01
6.230486950255834100e-02
1.371933171820416929e-03
-1.562544948069022679e-02
-1.236960177171302910e-01
1.754954217195765775e-02
2.987077055596960504e-02
-1.301308180780808288e-01
1.336896336992745779e-02
1.720144875797815359e-02
5.801791549756568980e-03
1.882017116790432598e-02
-9.292674462577932282e-02
-8.817411681301556836e-02
2.452411707434085097e-02
-7.402446398762498048e-02
2.210457569164008679e-02
-5.229773674104863657e-02
1.967921687278406662e-01
1.285752629264142605e-02
-8.557238888493973183e-02
9.469498543350626449e-03
1.004812281798399126e-01
-3.540153247357084865e-02
-7.611150750287667965e-02
-8.791216921917642535e-02
4.341227202165230670e-02
3.593199566787719929e-02
-6.736291329612270617e-02
-8.407157871356564505e-02
-2.898222122095529818e-02
-4.273982751795999541e-02
-4.464439315966080291e-02
-5.503707592686639394e-02
-7.576884466471438262e-02
-2.490167073079115750e-02
1.924661501939525440e-02
-1.219374876716328680e-02
-5.720163079539179740e-02
-3.215205505298157629e-02
-7.139672927515658407e-02
2.112835429619361327e-02
1.177192781727474102e-01
3.045206128780125407e-02
1.114259050647160854e-01
-2.650228554596774713e-02
-1.193943183352610543e-01
3.146318659518656385e-02
-9.291841448140586435e-02
-1.512813343209294392e-01
-5.463993964802601327e-02
-1.150143109352549931e-01
-9.183782898435800812e-02
-4.399182074010236920e-03
-8.563662514848645324e-02
-1.901339966643792595e-02
1.929631377473861320e-01
1.652655615569587413e-02
-3.641817328893229982e-02
-6.877112927727151159e-02
-1.210210328416164161e-01
2.128290615573078665e-02
-2.735655464862180378e-02
-5.447313154274055491e-02
9.272090113121489452e-02
4.487643629928655953e-02
3.453816035507865229e-02
-6.484291106752315681e-02
-3.025902662955273423e-02
-6.012112644091478775e-02
-3.433341625465333516e-03
1.203001608184403465e-01
1.037764738129001579e-01
-1.622657392914231278e-01
-8.707197943644069682e-02
2.836489216668956759e-02
-2.733280060788625607e-02
-4.819794335375240935e-02
-5.230511759450765658e-02
-6.472275423510107095e-02
1.521301379621022853e-01
1.270627206896977612e-01
1.563393546629993081e-02
3.236803494381219198e-02
1.013942101454489847e-01
-3.572961197849371801e-02
-5.299021140674382846e-02
6.554718141127197084e-02
3.471685955302080545e-02
3.338973278332992012e-02
-4.438728797601303178e-02
-3.573088039488683809e-02
-3.096807673610931649e-02
4.769967385047152453e-02
-1.396892542887322730e-01
1.610820223148452801e-02
-7.284059797662739699e-02
-5.862408475148354198e-02
-4.683598729091452417e-02
3.828367004146922964e-02
3.488867190966445792e-02
9.738620734277880775e-02
-7.001644525301081723e-03
1.238777580567948233e-01
7.735743118588294135e-04
-5.873598583018784652e-02
3.279457403299860380e-02
-2.557521736946920254e-02
-3.185293530204542228e-02
-2.920295122170733434e-02
5.396044200798784385e-02
-6.145289169748390651e-03
-7.217300911853567758e-02
4.386490633309722553e-02
6.479724841709996741e-02
-4.842222758812650407e-02
-8.794521850980442645e-02
-6.727257122859658933e-02
2.654243108390523173e-02
-2.545105177364836990e-02
1.747823161031547903e-02
1.407911671102812512e-01
5.900743315020812868e-02
-5.563971327620556573e-02
3.597534187882828194e-02
-6.197737051374203193e-02
-5.160424502343519820e-02
-1.133717109744144386e-02
-4.681457747083565823e-02
-9.004471753895442604e-03
5.321681110838333978e-02
-2.323172812149125813e-03
-3.121168927038427826e-02
3.294828843537891960e-02
1.993942553683157246e-02
8.695026777146436237e-02
-5.385424100846585710e-02
1.324902371275831804e-02
-8.320903144777898330e-02
5.624347688936116169e-02
5.270818353127069977e-02
1.438362686813233343e-02
9.346439469246448084e-02
-3.409322788136718435e-02
2.814645671459652457e-02
-4.096393490732295334e-03
1.859141602964007114e-02
2.362780982199928423e-02
2.399231694295594908e-02
3.736232182651102324e-02
-1.250099572838772044e-01
1.008184256023282044e-01
9.306731507344493618e-04
7.411326994968299442e-02
1.406567808311394267e-02
2.019958271193083577e-01
-3.510675787360373074e-03
1.514818729164361770e-02
6.477597972673031224e-02
-2.624588404960831803e-02
5.708402495472057053e-02
4.612270758437992529e-02
6.765598536337416591e-03
-7.222902476726478227e-02
7.102264670641997291e-02
-2.214997993828722242e-03
-1.560316866840593952e-01
-6.188820924003426288e-02
-9.779263314004489616e-02
4.581535554000629867e-02
-9.810061612004988829e-02
-1.377828907477962085e-02
4.455361919688461542e-02
-3.176743619276885255e-02
-5.675578010424879409e-03
-1.102278901683231664e-02
2.486535610681822953e-02
-5.364555577381974888e-02
8.866064997881210885e-02
1.313607909699772702e-01
-8.758578038079854744e-02
-9.939797959468103794e-02
-4.850154453905780876e-04
1.585789518455652247e-01
9.854591641445001327e-02
4.377519423996614062e-02
-6.846152918591465186e-02
4.065992554895554723e-02
-8.434091764473908293e-02
7.513808317446792062e-02
4.511268490518895863e-02
-6.264663119413246828e-02
-7.790904630938746966e-02
5.691640051996446625e-02
-8.743119191839109419e-03
3.620652023127723940e-02
8.527512941386735171e-03
1.803554846510967494e-02
-5.643602187955552851e-02
-8.145003926048673126e-03
-3.169627150797054566e-02
9.932855297909096159e-02
-2.653758299845803553e-02
-6.123825725714067414e-02
8.666544252774197044e-02
9.784964585624157662e-02
3.796862111144883728e-02
-9.676621567394289372e-03
-5.737331230008664573e-02
-3.063282748765920604e-02
-4.728442738898063630e-02
-1.032292423320562841e-01
-2.090158239600149459e-01
-1.213639334815661136e-01
-1.492096888731905477e-02
-8.887325015562519415e-02
-8.629372122105009868e-02
-2.376992785485891879e-01
-7.125567473113140864e-03
3.014321825281822062e-02
-2.623583785188314532e-02
-5.145541210553754297e-02
4.046772450280241434e-02
5.107653866869174553e-02
-8.985865881837057367e-02
9.139346834966989575e-02
1.160821012129761853e-02
2.528473439626218733e-01
5.138087373750810198e-03
-7.859229022729263825e-02
-2.410932091416398762e-02
-8.358649898575661041e-02
4.099688259347791103e-02
2.666133762355686609e-03
-5.507229233046128519e-02
-4.938685445329023954e-02
1.246961385204719552e-01
6.303801785692435267e-02
-2.496450345689771311e-02
1.123661894621415525e-01
6.038641936912703817e-02
-9.212255711639831535e-02
7.769069204068997092e-02
-3.949388257764602922e-03
3.671252999160996150e-02
1.715015637368247914e-01
-4.016819995805211325e-03
1.025723666006206651e-03
1.349650281116548389e-01
-3.966833728692656900e-03
-5.141259754649735517e-03
4.613424837801202022e-02
1.064844103738163128e-01
6.652789231565585382e-02
3.314919538202064364e-02
-1.096378825074460078e-02
-2.844609812684953040e-02
-7.869048925617135037e-02
1.423544290461223674e-02
2.998661882954645891e-02
-6.029713473677824481e-02
1.086423345093412152e-01
-3.308115320300325513e-02
4.933550723250916537e-02
-5.526967310674728989e-02
3.694426109271794351e-02
-2.462166364523081172e-02
-1.825104726523163468e-01
-1.519847279507721173e-02
-4.272481365856311414e-02
-5.359590730309972406e-02
7.895590206861578808e-02
1.283434367873658409e-02
-1.508378206292550726e-02
6.348054050073111132e-02
1.091610942495240960e-01
1.195142797519948563e-01
1.468580660985623620e-01
2.956576719981494558e-02
1.080878447522150010e-01
-1.023276463806721409e-01
9.428825978405083741e-02
-2.801308336791802703e-02
-4.228661477273686076e-02
9.247408702883727627e-02
-6.894797001532738945e-02
4.380746194161893453e-02
3.171813264362569051e-02
8.171438574446136804e-02
-2.303017724871121025e-02
-1.035000411033315873e-02
-1.823717569574284311e-02
3.200763960856932455e-04
4.563710391640599107e-02
6.884498703873030701e-02
1.058397076799296038e-01
3.907069503854283810e-02
2.147520595817881475e-02
-3.130546851829756755e-02
3.847245285994458502e-02
-2.205798372212462862e-04
-1.305174885677729164e-02
1.411334254236787031e-02
6.592734076018635925e-02
3.754452692118009915e-02
-7.547698632455942039e-03
-8.073041929182646348e-02
5.162202953413469464e-02
8.476012272055580971e-03
-2.036867155403127710e-02
6.567380296173679077e-02
3.472306890498142590e-02
4.145792649461560453e-02
-3.613663842035341051e-02
-1.007409972570471983e-02
-7.842909280532352201e-02
3.680783646882402477e-02
2.388284431248486467e-02
1.167482645190078133e-01
-6.183703481683273592e-03
1.426430157999614978e-01
-8.829673399866884431e-02
2.641872485025329766e-03
7.036539057844903855e-02
-3.576131593806020081e-02
7.234325598620601483e-02
2.535538984094801856e-02
-1.471371172461557464e-01
1.315928457753658132e-02
-7.201622477608606021e-02
-1.002661017968246304e-01
6.487291849554804868e-02
2.788960501837619427e-02
-3.367833956762234654e-02
-3.807410583026978046e-02
2.228549883617775978e-02
-1.318424957905747208e-01
8.098198648995716398e-02
-5.608879366505637593e-02
4.671970108533168853e-02
-1.105567574011052656e-01
-1.014632960693288427e-01
5.950505241667126272e-02
-9.426460260732401342e-02
2.237106764849653567e-02
4.750322046090523637e-02
-1.131562381258577887e-01
-2.828455942306154144e-02
1.659983785725296229e-02
6.106959062427228663e-02
-7.704201372746231902e-02
9.740822993699477239e-02
-2.277088223002760037e-02
5.161634509070753274e-02
-5.057627047215990101e-02
1.016546739340592198e-01
1.674099163170663651e-01
-1.661851710098117552e-01
7.494372357775597182e-02
-6.897787319097470338e-02
5.677572123537681648e-02
5.648865566958786999e-02
9.523031499360366803e-02
-4.049710954348369196e-03
-5.212464499631066367e-02
6.018723214734625349e-02
4.148400319322782803e-02
-5.916748633717470313e-03
5.020186075316734886e-02
3.872918170158010792e-02
-5.681956180693557845e-02
8.847360104647340739e-02
1.266092264680609633e-02
-2.170220382688075808e-02
7.957715115060254307e-02
1.134122383977484855e-01
3.440064377590956041e-02
1.192348931928130101e-01
-1.387885188652401153e-02
-1.703541329106527183e-02
-4.798513509195048710e-02
6.050526708378520246e-02
1.595486993046093538e-01
7.147233348781255324e-02
-5.079665241886528737e-02
-8.055624591598653517e-02
-1.129831046016215035e-01
-7.738095684517507303e-03
-4.720752146400112453e-02
4.088862574272150024e-02
-4.246687888359838153e-02
7.189900743746044376e-02
-1.451316785270012665e-03
-1.639768360749443640e-02
-7.638111230376594396e-02
6.201651705516395691e-02
9.660096679748257642e-02
3.009151372146997433e-02
2.356363825386594349e-02
8.063547113613227235e-02
-3.525727268112968660e-02
2.729029200711347025e-02
-4.190833556939091431e-02
4.769313419910038709e-02
-6.976404691762076726e-03
-4.785792304431029515e-02
1.004608673503974842e-01
-1.771160918931640946e-02
9.518437767228276822e-03
-2.466916829997947008e-02
2.215345312163759760e-03
3.439683291940453386e-02
8.046425643317775545e-02
1.320350258983363778e-01
-5.798157637251985519e-02
1.068939228489320797e-01
-3.072393407704478163e-02
3.536679183475822247e-02
-1.370413589282535802e-02
5.006226952795972407e-02
1.409339167053870294e-02
-3.393236503929016046e-02
-3.880557540224380264e-02
-2.601300789972394584e-02
6.701008264380556301e-02
1.212003702701042046e-01
-6.470739467197909878e-02
1.621891208088180325e-02
-2.563815154509359664e-02
-9.743994595736257813e-03
1.933551673159775901e-03
-5.625951344249759817e-02
2.868317924843128211e-02
-4.585096655695043710e-03
7.351468895913726778e-03
4.731602356191394465e-02
3.077820338611943901e-02
-1.428270908355896984e-01
-1.038422254508228684e-02
-6.758338416076484223e-02
-1.269557541914923815e-01
-2.895840461279395803e-02
-7.626867292535730036e-02
4.523173336607821254e-02
-1.659757692466745996e-02
-1.393089847472858966e-01
3.052943207849961871e-02
4.082096858364953756e-02
-3.384003161970950552e-02
2.732946937787554195e-02
2.775524729095052434e-02
-1.916559933519723646e-02
2.165775958016941810e-02
1.031885117376548366e-01
-6.003648875981577177e-02
4.517712278815606136e-02
-9.762686295234658529e-02
2.250943016703856395e-02
1.247306297868641667e-02
5.740014215676725491e-03
-3.163138740558911303e-03
-1.080898682834930818e-01
-9.226600698744072404e-02
5.752247275112666591e-02
3.210943761598855552e-03
4.882900326011446052e-02
1.363214369516106139e-01
4.380628427427643579e-02
1.188563719914414139e-02
-6.012448212586744140e-02
2.478470737700378193e-02
-7.642943930704201860e-02
1.680178892075188599e-02
2.642808778865347527e-02
-1.183215089733515024e-02
-7.385706652557626206e-02
-3.217676168577608686e-02
-9.343029383696992152e-02
-6.257485439128944449e-02
-1.070820979515870602e-01
2.452536170423687614e-02
-2.395983301535862739e-02
-1.267566095587233446e-02
8.320841375400271633e-02
9.913912567588943278e-03
-2.577808456316941013e-02
1.382424094083763329e-02
-1.716711266932051047e-02
-5.240594052696854327e-02
4.844535981664524482e-02
1.340290874567091617e-01
-3.709593380319448769e-02
1.183252179902107848e-01
3.636299392476195769e-02
8.437531091261944033e-03
-9.925605293515637681e-03
-8.600841349002257344e-03
-1.089797411342318008e-02
-7.880009142767784025e-02
-2.824534735115593123e-02
8.354759577158470119e-02
4.425241142379030684e-02
1.641202942514341512e-02
1.022203547871327611e-01
1.471523757869974691e-01
7.460536078620579048e-02
-8.831344938412621914e-02
-3.916982061908112073e-02
-1.162691189787185171e-02
-2.274480771469286275e-02
1.177835517115582431e-01
-1.352827906660968114e-03
-3.182316425264159615e-02
4.897609953711575675e-02
1.067220089692535734e-01
7.349158279014551647e-03
-1.781767090102311379e-01
2.829411287175898418e-02
-1.740749400181221263e-02
1.056887889336242531e-01
-5.423570946268308456e-03
-2.188864353003562233e-02
3.794937075117284231e-02
-1.337558458886395699e-02
4.088864177632377944e-02
-9.404980781303821924e-02
2.082782595865243294e-02
-1.558885984462823719e-02
3.201682188253963945e-02
1.646848226731053438e-02
6.949259126180112878e-02
-5.514054590880074214e-02
-2.813008542865771608e-02
7.931135181210982599e-02
-1.703466593163272024e-03
3.201383167749380365e-02
1.823137369137209363e-02
-2.646607775046455613e-02
-4.037809306872705561e-02
-4.936027259313471166e-02
-5.727839798057082765e-02
-6.453695087460595281e-02
7.597379061686437840e-02
1.119400893402615338e-01
-1.162967367489081139e-01
-4.649761735815993724e-02
1.196311522275964323e-01
1.292092369994460865e-01
-8.830643197905842234e-02
-3.984575228710596217e-02
4.187216253027458042e-03
-6.338317001192123046e-02
5.524071114394805276e-02
-4.580697880335391631e-02
1.630029605907597767e-01
-2.183523498925465760e-03
4.709155477495800823e-02
4.788643609093915648e-02
1.048867383802247477e-01
1.005529169078983320e-01
5.046649498976540221e-02
-3.927782786676043206e-03
-1.054217056829721000e-01
3.285246671158151277e-02
6.575097523117968967e-02
7.067744563390207513e-02
-1.005979759866994575e-02
1.072738579914385773e-02
-5.611027334357820279e-03
2.781910179640603720e-02
1.262661234673936872e-02
-7.150697411678679123e-03
5.566701683859111294e-02
-1.668682158655526021e-02
-5.311534450795955126e-02
3.479506194892630078e-02
7.007919921626541704e-02
8.909083576001999849e-02
1.005327439131045442e-01
-9.523936221743254174e-03
7.524479376675520526e-02
6.990932057200646699e-02
6.194470644385912522e-02
-1.231552002206964640e-02
-2.864517446459682176e-02
1.485138388684103805e-01
1.143846171931636041e-01
1.612922989599735110e-02
-6.054510350023399948e-03
-9.023536569565239474e-02
1.708806470650793552e-02
-1.806927605581378979e-02
1.804023483161590335e-02
-1.117919398449127716e-01
1.381806663361636323e-01
6.420502575222067354e-02
7.757885903107229753e-02
1.009608504175667776e-01
8.171394293368411388e-02
-6.365045566277412192e-02
-1.073181425581694326e-01
6.505394335792885618e-02
-2.687661679181776314e-02
-7.192834247365173864e-03
-9.582146018661912013e-02
4.500534630871499270e-02
2.654499308732980595e-02
2.252826245822435458e-02
2.762090284721095690e-02
2.614838546671393021e-03
1.283025183661103130e-01
-4.361931956984901188e-02
5.874954978567589053e-02
7.216384954232675508e-02
4.431860993104485419e-02
-3.797030584519180303e-03
-4.859983228998219357e-02
1.137753082647479375e-01
1.756066624636265228e-01
1.297272486989449469e-02
-6.972958005882147481e-02
-2.362917009451527897e-02
4.659058662867224948e-02
1.192368986198555220e-01
1.192871697112985255e-02
6.260418453245322756e-02
-2.238249437124666813e-02
2.903889946016314019e-02
4.157506338283376013e-02
2.990384269344232432e-02
1.692388928035225976e-02
-4.759068318097399442e-02
-1.502233512146270711e-01
7.509347711051198027e-02
1.778013242000233696e-01
-1.426100911642038185e-02
7.427523991492142319e-02
5.579400012393428282e-02
3.778585503876545626e-02
-6.637316290469953521e-03
2.638449428781246796e-03
8.395231210931082544e-02
8.795573609576103069e-02
8.698003609055581301e-03
-1.877376448437278024e-03
-3.757421541840874624e-02
7.026499307948602668e-02
1.471683687017519108e-02
7.712338783658336146e-03
-1.533411035508034509e-02
-1.107915804366845502e-01
-4.002575331031669494e-03
-2.389866621729289445e-02
-2.612196853514959019e-02
8.153306650577404890e-02
8.781856319514304288e-02
-1.075004935438778203e-01
1.092359779311616735e-01
-4.756955637999342457e-02
5.510939860615338831e-02
-2.576400901553571252e-02
-1.143040386369128907e-02
7.263396648275939615e-02
4.885096200817860140e-02
7.173057364004491177e-02
-4.103387166545920117e-02
2.454962986283764151e-02
2.843806177310906694e-02
-1.061853277369383813e-01
-1.982629747316364335e-02
-1.799217802631883009e-02
-3.321874344872199208e-02
6.584078205471710632e-02
3.762447390634600375e-02
8.626998399105624549e-02
1.591230833629364294e-01
-4.398427397302586556e-02
1.671753665657177423e-02
9.097934645662282549e-02
5.682042550410017039e-03
5.529126637754850498e-02
1.351861684800693443e-02
-2.632922914950761722e-02
-3.752978122535387956e-02
-1.277368001674711491e-02
4.778713217859462820e-02
-6.257458506138062482e-02
8.868996658792446461e-03
-3.788425385598551132e-02
-2.914675256173639498e-02
8.929860011337145687e-02
1.695230708458938043e-02
4.379937119414036711e-02
3.411104819634615259e-02
1.681143005901492293e-01
-2.390104267412845179e-02
3.115374844278735733e-02
1.332061061668289026e-01
7.990104104139324204e-02
3.637885523742680205e-02
-6.585594867889879578e-02
-1.102089231845752582e-01
-8.513735932308222343e-02
-5.120055975791503594e-02
-1.348667510520733526e-01
-3.114781735082512715e-02
-5.471126435708666830e-02
-2.638974713714349433e-03
-3.202890390908709473e-02
4.082575017853753291e-02
1.159732113255963759e-01
-7.976062240923575963e-02
4.204960909684358344e-02
1.353419555576605149e-01
-3.344923607886506056e-02
1.617719772229709863e-01
5.314237007495158788e-02
2.165332255680913615e-02
-4.257239016501675362e-03
1.312075336143345844e-02
3.208912988104897085e-02
4.432255053037193609e-02
-5.113224272160269562e-02
-2.732453915485779337e-03
1.979909092750762462e-02
-1.182403012832311442e-03
-9.764137381683685515e-03
-1.533171732384602456e-02
-3.671341874948533604e-03
-8.283606599714520013e-02
2.040873570481514451e-02
-1.398609099294727438e-02
9.019307006349003286e-02
-1.210350975687040920e-01
5.620129419014205374e-02
2.510884064248386852e-02
8.042292885834484428e-02
2.149631466289081069e-02
-1.841635862838690574e-03
4.669658434986094508e-02
3.732359672455844851e-02
3.108299819348244938e-02
-5.232821384736151965e-02
1.889266359759060251e-02
-9.092971792563392386e-02
-3.573511895947700107e-02
-7.663738246689702320e-03
4.758227204449859242e-03
7.062817724756494109e-02
-7.193356771220049337e-03
-1.233227166106310307e-01
-1.136877429338317702e-02
1.013500758702189225e-01
-9.981626590791933124e-03
1.139088047461891962e-01
3.633716158151467646e-02
-2.175642672853081439e-02
4.872451020997360834e-03
5.275490768307182499e-02
1.794292806979872965e-02
5.382989386316927582e-02
1.194599907876742369e-02
-1.859712723235170534e-02
5.100066531570764117e-02
3.429384407642010330e-02
2.711613157818033859e-02
-5.597343287807615697e-02
-3.014529503996290355e-02
-4.491627515130244136e-02
1.278864539260027855e-01
-1.544279867973605974e-02
2.034671467214723903e-02
-4.624564201851619205e-02
4.245997912515152295e-02
3.322039812365862668e-03
9.789290440394227133e-02
-7.228485353345268094e-02
4.463340134894325933e-02
-1.650840467753343990e-02
5.144137241033367586e-02
1.146703946256749651e-02
-2.976353194465964844e-02
-4.729581870211057790e-03
-1.392592484293521740e-02
7.023017906974769742e-02
3.589671299745205574e-02
-2.203735359516099685e-03
4.884935652610898627e-02
3.236644239142840579e-02
-1.117847338106925797e-01
8.478705023819343989e-02
3.979579024013926714e-02
1.001279864326319255e-02
-7.627529917856964124e-03
8.590788750742295310e-02
5.178559565994177855e-02
-7.299434707148231942e-03
1.198504116980503020e-01
-3.761090010538541140e-02
1.596962022433991157e-01
5.669433859393823577e-02
-6.110473379938763383e-02
1.049644141381888829e-01
-5.965252665990034009e-02
-7.530411722945434816e-02
-2.946743238315107163e-02
4.341662918216609296e-02
1.357528640748708292e-02
-9.868489353683060350e-02
2.080355705965840785e-03
-8.204586620997668389e-02
7.923692814263552653e-02
1.026235907843215250e-01
5.062529229015003823e-02
-1.960784338892573430e-03
9.402465579798549578e-02
2.309397801581130824e-02
-2.130869204870981803e-02
8.248186031332452317e-02
6.215487050547865988e-02
9.240543820087173885e-03
6.670105388625173493e-02
-4.050316125646651749e-02
-5.255622227544057279e-02
1.272456446318867215e-02
-5.915504967669665132e-02
1.469715884067069323e-01
-2.414801737596525971e-02
5.294358454649631188e-03
-9.606539780036206511e-02
-1.497464194936327583e-02
5.459185819226784753e-02
-5.532251131331265143e-02
5.579764233146431579e-02
6.136017057532217739e-02
2.665127195500968313e-02
1.202704672402969133e-01
-2.694410267122747740e-02
-6.404414165759123034e-02
7.604369557674754698e-02
7.909291111311739231e-02
4.432543540931810355e-02
-4.155243299779184246e-02
-4.433253798915952337e-02
1.563001923081708570e-03
-5.783738860276484844e-02
9.629670002906649817e-02
1.114116654671315904e-01
-2.008791545052873717e-03
-5.493647856140155411e-02
1.348565056505876547e-01
7.047321097579019311e-02
-5.619809940007991500e-03
8.683835459748514424e-03
7.500872654634790915e-02
-2.602385699197560381e-02
3.999884859003522558e-02
-7.052427254320448036e-02
6.241256309666025348e-02
1.375770411613915292e-02
7.157874593778763839e-02
-1.057052387892388201e-01
-1.210667163124909580e-02
2.822957856386212883e-02
8.672906023431217748e-02
2.725499430895909209e-02
1.353520923318798745e-02
-4.998539859618486569e-02
6.793653100986871834e-03
-4.678062812354224359e-02
8.043910490510368383e-02
8.124710448225881676e-02
-5.884653876190569510e-02
1.140731046748658106e-01
6.924598293518044456e-02
1.565945721972389626e-01
7.577728095555383292e-02
9.518324624243282295e-02
1.512584200810671020e-01
-5.925026135035492414e-02
-9.825475826331199480e-02
-6.933712549299353260e-03
7.898336648676528016e-02
8.729714827439660763e-02
7.987973303469607378e-02
5.064207264032859201e-02
1.085102134809571434e-01
4.525966680341816928e-02
-4.775199860568930810e-02
-1.118219295314810610e-02
1.093592783919836997e-01
1.781647753777251125e-02
5.153754310850794385e-02
9.879508141285503475e-02
9.103102549494986040e-02
-2.041617314646850673e-02
-1.322051311602633339e-01
7.128233649777276915e-02
1.625718145768749456e-01
7.216513883790429129e-02
4.774446549136723145e-02
-1.227414905215415408e-01
2.318491274103746946e-02
-3.320804370508216585e-02
1.523215382154397557e-01
-2.337422849075642718e-03
-4.943525813976549360e-02
9.735997948893104423e-03
-5.708856907633190828e-03
-1.387415534579939345e-02
-7.623529251093866255e-02
-1.812721099959153231e-02
3.824168145559480887e-04
-4.332229968306735082e-03
7.513316778310732968e-02
-9.937015360551484933e-02
6.590585483223325436e-02
1.099384521156251543e-01
2.149090068448867782e-02
1.053280618415752962e-01
-7.468249571617092963e-02
-1.620750846479779295e-01
6.875935039740013743e-02
9.342027592145063508e-02
6.191409677102938103e-03
6.184001741093649029e-02
-3.543471621393729301e-03
2.042124645983908054e-02
-1.244431871721277810e-02
-3.722671458962262259e-02
-4.390652180311531427e-02
8.287009327133405823e-02
-1.511020648303630816e-02
1.420343948114959343e-01
3.863365894729132305e-02
3.314039813020764474e-02
7.939029165327944615e-02
6.773564335764212241e-02
-3.291228613402188974e-02
-1.091498979094773433e-02
7.698563192036930736e-02
5.857728125094551624e-02
-1.884069425946556173e-02
1.748382972123017562e-02
1.052742569250244425e-02
-4.108256805654898758e-02
1.171361706204556707e-01
1.061432712691527530e-01
-1.833691797788785660e-01
-1.114231605790680715e-02
-5.754836121971173418e-02
-2.774633139159693625e-03
-3.557877379955482616e-02
-1.025583047460717698e-02
5.929390046963183003e-02
3.148455396724971628e-02
2.850144497920240397e-02
-1.598610988739942729e-01
-4.167897506973359395e-03
4.694578857014182482e-02
7.717084236813809587e-04
-6.328529393342939569e-02
-1.064123855027172827e-01
2.771452191992861136e-02
4.798761602421382222e-02
7.892403054549017305e-02
8.131905779501092182e-03
-2.931447812267790401e-02
1.528157896493158177e-03
8.609696704326302852e-02
4.305782183087809162e-02
8.784238809161147576e-03
6.272453583534393085e-02
3.990279883256072496e-02
9.726033149491254692e-02
1.262633752777780061e-01
-1.405248845735633523e-01
3.561148260734658955e-02
2.990401630162011978e-02
-2.946692481414589851e-02
-3.532073794258978189e-02
5.689853789479466795e-02
-2.270531321481977782e-02
6.739867656505499349e-02
-9.570009508033957765e-03
2.962739601643972097e-04
1.445304742496627453e-03
4.836339286764804180e-02
-2.468773101356376218e-02
3.614464405859605517e-02
2.109974250341403734e-02
-7.495998595338219939e-03
1.322669426803866830e-02
6.251223946371438356e-02
2.589847656163853790e-02
1.421925832145777037e-02
-7.873704364966826325e-03
9.288732208956095027e-02
3.251458058579496241e-02
-1.029606163445894070e-02
1.987518970370766025e-01
-8.401662209704686968e-02
2.276119356927653811e-02
-6.312971178460434485e-02
6.445175834607921872e-02
6.958893862923985589e-03
-7.963529419631272879e-03
-3.415424568283564888e-02
-1.942345068795230112e-02
-2.736594741500903913e-02
3.863508450930203120e-02
-2.160955675444463028e-02
7.637113106950686736e-02
-3.012208537869270203e-02
1.650259593890171794e-01
1.244066883944938695e-02
7.011149579027746437e-02
-8.407473027221437634e-02
1.149423772575041830e-01
2.485269468990342783e-04
-5.883929432267058501e-02
8.780951831584489801e-04
-5.419750990107888300e-02
-4.454604982653488643e-02
7.210984722113215721e-03
1.322255215443078058e-01
5.054118576475825908e-02
4.891884621023258328e-02
-7.057281588110569936e-02
-1.054552985036581458e-01
7.771466216964258156e-02
1.039479891590839589e-01
6.381314581275428222e-02
3.874932301060417250e-02
2.061020024513198975e-02
2.076160996053798627e-02
3.575895053057022432e-02
2.336677936043782960e-02
8.079775065000188369e-03
-1.142621643404179328e-02
-3.910455400381158964e-02
-3.389137659599157637e-02
2.059960537235737757e-02
2.494117201174286466e-02
5.098084608607509477e-02
-5.149226378052919328e-02
4.824307426390038456e-02
9.508257708177590695e-02
-2.935227600704535915e-03
-2.390507298912441028e-02
7.373191426198652532e-02
-2.379085882949511649e-02
2.681595319093271063e-02
1.441054194633532848e-01
-5.256441115611503595e-02
4.805474232363805137e-02
-3.603793243161040188e-02
1.650502706591983407e-02
1.024330079687618689e-01
1.058990150979725042e-01
5.512532454784584666e-03
-8.358731372416031147e-02
3.022545306348417907e-02
-4.505666577249448079e-02
8.970564975138935193e-03
1.603182282441219936e-02
4.039005154680969101e-02
5.868137083992837344e-02
1.551097755803079181e-01
1.234723657953841203e-01
-3.214613106149426941e-02
2.722556112919533380e-02
7.091025551036966856e-02
-1.126074653165862541e-02
2.693261604340520254e-02
2.850876918304571378e-02
-2.280721954627322814e-02
-8.488761201889746810e-02
3.339913955072188606e-02
-9.398751942463710873e-02
-3.851183482376566158e-02
-9.968270496811050541e-02
-3.366642885246216160e-02
1.674408108927685507e-04
7.088097368072091009e-02
3.561447186317159841e-02
2.452901379165629489e-02
5.957896790771209650e-03
2.363425311768828710e-02
1.869959176949838667e-02
1.010755397325426158e-01
1.916558158142025797e-03
5.804308623226341057e-02
2.269423880585889550e-02
5.856917666473671069e-02
1.275397364144818628e-02
3.958629054794889079e-02
-2.460736524953412510e-02
-5.888101337578131866e-02
-1.145744766180907710e-02
-3.225090246117831572e-02
-1.402402856521842503e-02
4.533132339235987004e-03
-2.777300266369954473e-02
4.176780851973135172e-02
-6.035869564190584485e-02
-1.109474807966533971e-01
3.897048664021755121e-02
4.875367896119048999e-02
6.266701553388613621e-02
1.263427406141557630e-01
-2.632354450136915533e-02
-6.048163815544162214e-02
8.400863205336210615e-02
2.685710069649032208e-02
-7.478423836760940413e-02
1.065280513750435816e-02
-9.301151323201262144e-02
6.084104874018163994e-02
-4.246504333900660844e-02
1.640660476472045881e-01
1.260285556839074381e-02
6.353541366623526032e-02
4.148836175536658316e-02
1.937686648732424646e-02
3.869131598129048333e-02
2.602004671111695505e-03
9.053027341001972095e-02
7.295758810326800903e-02
7.609587165388728702e-02
1.593176435257471768e-01
1.034728366353224460e-01
-8.810034458794128998e-02
-3.562506467746803795e-02
-5.958743799004719011e-03
-1.092658736700231059e-01
2.857630734676308917e-02
6.198127504107246721e-02
8.019330135316311836e-02
6.609597132233319128e-02
5.610494087870575991e-02
9.344270977086779895e-02
8.770804340776356886e-03
-3.128268081687998747e-02
-6.559374527508451957e-02
-2.042080996116007671e-02
8.439038213610969286e-02
-1.542207761873779226e-01
-3.227862881350813951e-02
-9.807037981408809474e-03
8.943088678938962421e-02
-2.852248341090261874e-02
-5.088151981460684731e-02
8.975757240800633086e-02
1.485225988865629225e-02
5.516263581801365834e-02
-1.615347689878456061e-02
-4.246621563593908424e-03
-1.054335021765203245e-01
3.625417845169429110e-02
4.251817718266391599e-02
1.251410281943587596e-02
-5.149081822375533440e-02
3.282450328360307645e-02
8.901074725215146755e-02
4.564197827186028400e-02
2.851738513158064148e-03
5.754968879954263511e-02
1.139476340673364341e-01
7.235072295678882104e-02
7.407088171808071109e-02
-3.355854480565395592e-02
3.458631308834080043e-02
4.899926706080676153e-02
-2.864333364112892077e-02
2.510288582489090745e-02
1.756853246860860251e-01
5.026265647450855328e-02
-9.118538077361701411e-02
9.090104452457963002e-02
2.048687217294845736e-02
-1.232891570123578924e-02
2.380103957556402305e-02
9.004802557423569054e-02
6.680824381505937049e-02
8.267045010521656412e-02
1.177797085056567390e-02
-1.056092860642765252e-01
2.292252411160494024e-02
-6.116911626048448375e-02
-7.584241402644949226e-02
2.047390451226902830e-01
-2.300210184242839316e-03
1.013096303521823609e-02
-1.326344956173302128e-02
7.057439434102844023e-02
6.933181510011575399e-02
-3.501497111799600770e-02
-1.497465960747141993e-02
1.066733551010261988e-01
-4.444793263353129936e-02
2.378948976701657919e-02
1.243532191315786239e-01
4.151149900389090874e-02
-4.653664729172994619e-02
-4.434465792139236084e-02
3.908357264991402930e-02
7.246665053358379571e-02
3.224054241066359738e-02
1.046548850077814868e-01
5.780157080621379367e-02
8.130077759783171931e-02
9.717705047811722729e-02
-4.632588424509880357e-03
-8.712421588004945483e-02
9.029292902663306475e-02
9.543302522942452570e-02
-3.550036152725496996e-02
-2.616394821844440430e-02
2.506617299882786185e-03
6.296192601324637587e-03
6.847349636189993538e-02
5.466427674850087536e-03
2.888115377544977699e-02
6.122799669579408882e-02
3.985661570458350761e-02
-1.834288163284823400e-02
6.980632004173148442e-02
-1.152227048074506120e-02
-2.852909017677856748e-02
4.661821473961635931e-02
1.002510067340799680e-03
6.569707742264511985e-02
4.918376846882223374e-02
-2.312585204232176991e-03
1.815925005793855018e-01
-2.262340435391089685e-02
-3.954075557329462393e-02
2.989931941670438166e-03
1.700307437799447943e-02
1.420992161349897420e-02
1.335337048637058877e-01
-3.806169192567272069e-02
9.780616191013090377e-02
-1.886890898097378921e-01
5.321927557326201069e-02
7.490794024297035836e-02
3.218366037560946996e-02
1.501117863404842359e-03
1.468743941686113073e-02
1.934415150275542450e-02
9.871710496090452258e-02
1.010162602020523576e-01
3.743951489511918723e-02
1.057332890889812888e-01
9.851465080557679499e-02
7.496606832367304352e-02
7.336959610423535172e-02
5.280216784667866176e-02
8.265831191301019343e-02
-3.603080810563569214e-02
-9.387584864673696392e-03
2.717876910233985033e-02
8.490166921477439177e-02
-3.599947361454319122e-02
9.266351815159090677e-02
-1.235106429939921285e-01
-4.737960526307399833e-02
1.679714416594652732e-02
-7.145034227879575039e-02
3.479883534764127099e-03
1.602425917443641989e-01
2.728469292766351820e-02
3.300187452863800712e-03
6.653487919107334107e-03
5.770423426757471941e-02
-5.313405886883734719e-02
-1.213177217777231393e-01
9.942409759773669642e-02
5.952791903321650452e-02
2.201094808054948268e-03
5.062733865232336983e-02
-1.887176331177044253e-02
6.363231587682433542e-03
4.442873454267543681e-02
2.813145944374605481e-02
-2.041857628809551004e-02
7.154994297925119061e-03
1.269140953043747938e-02
1.541344899407723068e-01
-2.975061161436928434e-02
9.607956156932576097e-02
-7.705524149478831797e-02
3.782999294951586849e-02
1.758817067719715965e-02
4.188519892231228753e-02
1.904376980051815382e-01
2.449775696340388345e-02
1.149580853333114355e-01
2.849482646733100463e-02
6.595194653207477054e-02
1.400217482023601301e-01
3.840351683310602206e-03
3.739424782959979016e-02
-2.943262071160645393e-02
5.022762554852044925e-02
4.691038753825095553e-02
1.965971424170875198e-02
-4.863725078220785397e-02
1.707843022719423426e-02
-6.862505515571597214e-02
-1.490166654548479540e-02
7.206175241288817479e-02
7.597410718318750589e-02
7.955374967362791039e-02
-4.343220638162297031e-02
-1.862298655441248880e-03
1.829462234807729959e-01
4.266801351080162785e-02
9.612363497133886645e-03
-4.825520287430148242e-02
7.284561679197418260e-02
1.226021087113889629e-01
8.851992841422361147e-02
-1.175000644402897781e-01
-1.346536726656989702e-01
-2.360093523379725930e-02
-1.134903423840125623e-02
-6.104997531946003420e-02
4.296718591812465071e-03
-3.608595379601755443e-02
1.929132885578687881e-02
-6.175809294599229199e-02
-2.574992851663266899e-02
-9.468188769782471051e-03
2.820592961807889820e-02
2.136412795232253969e-01
1.134758997580555817e-01
1.420713382373954906e-02
6.941595290033776566e-03
-7.206837555437417553e-02
-1.071428836792647811e-02
9.698086954653418459e-04
6.265883091370554048e-02
-4.235066337359950223e-02
-6.186086946545617249e-02
5.471545253394650282e-02
4.863494283245661798e-02
7.662086397985755359e-02
7.621775731186938851e-02
-5.452032347437647808e-02
7.290735062186687321e-02
3.004332253915305284e-02
1.139942815447231583e-01
2.571727755646489172e-02
1.373451095151677903e-01
-1.491422861852979322e-02
4.951239241992108631e-02
7.018429797089860422e-02
6.743611754819940629e-02
2.518464440685212486e-03
1.327369594566654432e-01
-4.650425709272030389e-02
3.177154869593031006e-02
1.206373260637998547e-03
2.033662236604405482e-02
1.958212982666197085e-03
-2.411271968320908426e-02
6.746050374994248811e-02
-3.133562242968795236e-02
-9.909311250406316199e-05
3.131269887617917427e-03
-2.112332955533586035e-02
-3.273390634142895467e-02
-1.788603100914522639e-02
1.567548598998625420e-01
3.454371764389561200e-02
-2.952591717253585241e-02
-4.392515773089835903e-04
1.253663715114921307e-01
1.176597864560913059e-01
-2.591124573906960354e-02
2.075960777469635504e-02
-6.452520503146540187e-02
2.947640789354949789e-02
-5.808873432456935354e-02
3.242872936241353310e-02
8.609923224686180654e-02
-3.961420910153804625e-02
1.067303470499693097e-01
4.959860448388225124e-02
6.951413056664219881e-02
6.391241936459109152e-02
4.031402030586909990e-02
-9.566460552905815817e-02
-8.846395951026719828e-02
8.153991037053812119e-02
-1.472359334635587637e-02
-2.055709915737560789e-02
-9.229960638666917516e-02
1.023931766976124286e-01
5.479340756413739882e-02
4.574488467785355408e-03
2.376940098904477966e-02
-7.181118276505701892e-02
-1.126943287997871947e-02
5.009736858478294058e-02
3.612941663246940771e-02
8.877855105114787482e-02
2.410178219636944369e-02
3.536091505688268577e-02
1.743096968384627229e-02
-5.386130991464206349e-04
8.123002636982575020e-02
-5.199257927705266957e-02
-7.631767359744323111e-03
6.689882822784911677e-03
4.904152004721656216e-02
9.769724232488104232e-02
4.079996258515799362e-02
-6.635656532194963639e-03
1.216025438295740418e-02
6.360049786867370304e-03
5.668752738962374443e-02
7.370164269159153181e-02
5.656248775993283351e-02
-2.131527182893611788e-02
-5.347686140160697044e-02
-7.155494318762016526e-02
1.655178307517819192e-01
4.915044808353393607e-02
-4.923562229026965525e-02
-1.382700816197944375e-02
1.286666405053170717e-02
2.746375433324636794e-02
-1.623779100651764895e-02
2.919141543795863904e-03
-3.698585191397711636e-02
-4.810085177451509791e-02
9.813088537703712477e-02
8.882318008580554480e-02
1.486922531445689644e-01
-1.724097309423491473e-02
4.815870968619685721e-02
2.328835671879594948e-02
8.453536278191363385e-02
1.127682234801902633e-01
-8.578110940520326799e-02
4.243320026365084152e-02
-1.401561074496359693e-01
-8.116938984402832444e-03
2.719809317135318816e-02
6.574469626703772530e-03
-4.002149186789180635e-02
6.373081858059874427e-02
-6.329980039342394602e-03
-4.877027437672801918e-02
-9.457582592811181188e-02
3.294139087959140760e-02
-9.221958927457082206e-03
4.545853166049863142e-02
2.245393198607959634e-02
-9.418094975106978961e-02
1.048498690678275058e-01
6.393740531806740846e-02
1.289415857425277590e-01
-3.266558769306303345e-02
-7.803801725613919438e-02
1.281700942950180777e-01
6.953030119740058468e-02
9.366495434924008989e-02
6.874670999720240705e-02
9.403381872395814856e-02
2.094187504968347477e-02
-7.244817462394776732e-03
7.491585828573692554e-03
-5.916767640660962335e-02
4.661925111690724821e-02
7.482395616568385255e-02
4.560066285653152640e-02
5.037356625110177982e-02
6.419005063861003835e-02
3.964092611436369207e-02
-2.176549034718198994e-02
-4.665417187367629920e-02
9.790894426483497115e-02
1.475373160953884211e-01
-5.910511653756909956e-02
-2.711897342801637689e-02
7.645609042817436141e-02
6.820508604763214633e-02
-2.590770940530398928e-02
1.181839399193406331e-01
-6.585779176982681227e-02
-2.140556322769400499e-02
7.347956354652085409e-02
3.277199045170638841e-02
2.284186675459506238e-02
2.855622270637391772e-03
6.737263320585473725e-02
1.135012725929345351e-01
5.300352644687061909e-02
-2.944507904536574489e-02
7.267195657477049098e-02
1.348515822990173189e-02
5.664433731158165231e-02
1.062126445609479636e-01
-8.874825723413170761e-03
8.284403354824923515e-02
1.087815730579592792e-02
-8.674284078736897718e-02
-4.132882948636319720e-02
7.211440404131892745e-02
6.330597905023982452e-02
1.211202544253383723e-01
-5.622807559631717335e-03
-4.307105090727578189e-02
-3.460634507314429807e-03
1.122021237480833461e-01
2.327616703869204301e-02
6.613204020741585143e-02
1.177272377498297419e-02
-3.193460532821446041e-02
-8.686603684343361482e-04
1.438677357275595231e-02
-3.975075177656726272e-02
6.305288537100636748e-02
-3.979192349007116408e-02
3.753919811452122168e-02
1.728330712736249677e-02
5.012551483603196883e-02
6.916776620017145438e-02
1.076278885156290235e-02
7.056841820897469253e-02
4.882882382512174907e-02
-8.589301780801487929e-02
3.688061978098427368e-02
5.984426960805749873e-02
4.093184645809098965e-02
-8.840386606232372713e-02
7.310345651612484667e-03
9.519851208980960322e-02
-7.313357809736199810e-02
5.564717724209226196e-02
6.458815289452614350e-02
1.334774117681343866e-02
5.821065822089360048e-02
3.877325482874781869e-03
4.344108316220937627e-02
1.718912576690721783e-01
1.761366561727231161e-01
-9.629543269322127230e-02
1.103613248020101356e-01
1.181654819583652788e-01
5.070315745941247898e-02
-5.713229579513744855e-02
5.025738395812030801e-02
1.765905386477689687e-02
2.761152502071268638e-02
6.259042927491496877e-02
-1.484953789302909978e-02
-2.020494507320054131e-02
-6.822118399825030655e-02
8.542292541601337330e-02
6.066232569776740247e-02
6.213951477655671463e-02
-4.468639916321388850e-02
9.154863872507875908e-03
3.543222335933117473e-02
-3.408371525578974409e-02
9.686848426719378569e-02
-7.131620481063516252e-03
-3.374486206973024982e-02
2.174956579132067067e-02
6.851415129696024342e-02
3.184443136466573454e-02
-2.949599792040708685e-02
-3.444288007065772483e-02
-8.956151823518312960e-02
1.804020217818426419e-02
6.636460883908069930e-02
2.165013772800686992e-02
-3.029067294021295029e-02
-1.372609316296944867e-02
-6.500127882135796342e-02
-3.730791897050892564e-02
5.485165130029693442e-02
1.276981296960887254e-02
-2.620947225631476904e-02
7.532259684290763813e-02
-4.397410055926617017e-02
-2.492464476926072037e-02
-8.119549525775239529e-02
2.808419202696673875e-02
-1.067684711975561418e-01
7.067178139167273887e-02
1.668155102923716410e-02
3.890487558988818539e-02
1.173751023047043679e-01
-2.681116560223784778e-02
1.356205051596120342e-02
-3.941409661187875169e-02
5.345566525077982689e-02
2.198430876881759394e-02
-5.559290843866553783e-02
2.224872864564372485e-03
3.340276114933279916e-02
7.133270364877587755e-02
-8.870927065772597764e-02
-4.644599501616417103e-02
1.371123100768634473e-01
-6.136553268902802255e-02
-4.175895019903588107e-02
-7.551027892505296490e-02
4.056266016714624861e-02
-3.983243254084218449e-02
-7.744345531888192913e-02
7.653022793537290341e-03
5.083524993616100711e-03
7.545117114256137680e-02
-1.177493785881649768e-01
8.163373322904454721e-02
-3.249682892431528941e-02
7.237361643235940001e-02
1.651050910906059349e-02
3.111212460253686210e-02
-1.577337201235249828e-02
-5.785415279852693105e-02
2.427603431145854834e-02
1.532375614833689399e-02
-6.153150024381103672e-02
3.113846457524683739e-02
5.367556466917591113e-02
-7.134121046066282078e-03
1.252629858334302140e-02
5.037161060490282991e-03
1.310647327056709867e-02
1.095281747781808902e-02
3.099696794198668337e-02
-2.964489904283902633e-02
1.676669025161459450e-02
-2.092693890318362421e-02
-5.122965173431563712e-02
4.751060285217507256e-02
-5.911560598932784349e-02
9.490190131660648787e-02
-1.182189703102281240e-02
-3.290317430388638859e-03
-1.018107538620057623e-02
4.732151553102275504e-02
6.780634666109239261e-02
6.949204257291956288e-02
4.140689554967478397e-02
1.042768607954687038e-01
5.913465941060677689e-02
-7.995322285639383519e-02
1.038605474375967584e-02
7.057381827651311446e-02
1.360303321459269479e-02
4.645229538284801479e-02
1.073203357547180686e-01
5.365454393124877153e-02
-6.408223546884798949e-02
5.229119832714135274e-02
1.696295264470531750e-01
2.685832280176442613e-02
-1.044153309035561333e-01
-6.895265925318895539e-02
4.840326241613292918e-02
-1.077211150914531186e-02
5.002916990136578243e-03
-7.538746447524710681e-02
7.747569938123066366e-03
1.054300896530524084e-01
4.945001474694635246e-03
1.200998020119421056e-02
2.458383939986175798e-02
9.628778456370083727e-02
1.198328599852917231e-01
-1.160016545837773555e-01
3.545562372295806008e-02
2.977836954856484877e-02
7.242264462070133191e-02
-2.130743392952347270e-02
-9.111942646287764236e-03
-5.359480248151030773e-02
-2.131030964398005628e-02
2.739127853598219767e-02
4.005901812428332848e-02
5.797024842141578621e-02
-1.436300301261082824e-02
-7.429704435556421308e-03
6.455372311330816182e-03
1.462234798493968965e-02
-2.147251646234671352e-02
-4.983177182614509371e-02
3.995131694748366852e-02
-5.909946382904694706e-02
3.065492491423664825e-02
4.348031766971217037e-03
-5.091092525574372751e-02
6.544086124275783067e-02
5.610955755384178234e-02
-1.115208872682008773e-01
-2.483403488117760793e-02
2.596267265972133573e-02
-4.348612638806263059e-03
-6.732647983027321981e-02
4.600626353671638004e-03
9.555254596422690927e-02
-8.504628543827963405e-02
6.380865335368916813e-02
-1.889229978398063864e-02
9.885810388036654975e-03
-3.496715167803969571e-02
1.173455847926796469e-02
-5.960354810267017023e-02
8.408761172258324978e-02
1.157503116006233929e-01
-1.579492430108523846e-02
-2.361629307032196007e-02
3.045808702019140238e-02
-7.648526910597978901e-02
4.587545627801766467e-03
7.957186307604673103e-02
-4.706443399388071484e-03
1.605247118564861325e-02
-1.604570752985321966e-02
-4.873983434167277785e-03
2.427458022770065740e-02
3.136777137896076817e-02
-5.475727114364350306e-02
-9.137091554785614633e-02
5.927148646697558143e-02
9.847490536826043750e-02
1.243868925999239705e-01
-1.485631823399063446e-02
1.349389322960907189e-01
2.333819928735319377e-02
-9.610190894190347166e-02
-2.995652514093589611e-02
4.445099463997248534e-02
5.079479151670252685e-02
2.881389655318864276e-02
5.799120921064736256e-02
-6.070565687309086023e-02
7.672675034749595890e-02
-1.269545448970004278e-02
1.153078605032331061e-01
-2.122038027968188925e-02
1.307781394916384399e-01
6.272682293085093952e-02
5.867780574751481348e-02
6.343078017441942246e-03
-6.733776632764289227e-02
2.213495949719826716e-01
8.218194547573176578e-02
3.588143337947776595e-02
8.429997861004055737e-02
-9.491815100458586563e-02
-8.431338523072810787e-02
6.105500620578710631e-03
-8.472689630246612105e-03
-1.745279915261477039e-03
-4.065245241858898156e-02
-4.685019931389929927e-03
1.646960344941122284e-02
-3.350531778269979361e-02
2.707261015585791207e-03
1.236762747662962930e-01
3.459064125662857786e-02
8.249310600542118788e-02
2.352205947871238538e-03
-1.720611203263653147e-02
9.078604556618256882e-02
-5.803801967117177413e-02
3.918831157773327439e-02
2.577905228170020852e-02
-1.055252049615946520e-02
-5.281522730256991288e-02
4.827713058742573449e-02
1.460953957782746837e-01
7.297261826842388333e-02
1.090242244150472495e-01
1.988650084541197446e-02
-9.979277930109928252e-02
-3.731975081892816709e-02
-6.350477025157232058e-02
2.442077937766467741e-02
3.123692153724429502e-02
-5.932232192086691475e-02
3.600615767732939787e-02
1.027569114668874378e-01
1.300698521799223406e-01
8.612541365367943832e-03
5.404961285723545311e-02
-6.573893060433834423e-02
1.977608347542544540e-02
-3.094063142320313889e-02
3.981417485661683381e-02
3.605084900321346014e-02
1.606692650313924775e-02
5.466379281844344074e-02
1.148940797386112378e-01
1.450735035982419867e-02
8.825361828709625545e-02
-9.537723332039772101e-03
3.831070336397103537e-02
2.190190801431423848e-02
5.597034303714300274e-02
2.312595563648392472e-02
3.754313162620134814e-02
-3.383077991901253800e-02
4.441886800943865149e-02
-3.062481834384843740e-02
4.174967863762684556e-02
-8.890625263583782495e-03
-2.627989289848860471e-03
1.397680716791694158e-02
-4.309518324892310653e-02
1.003984998860985162e-01
2.944017341766350104e-02
2.895626215513862501e-03
5.675356053455282018e-02
1.943892247411343685e-02
1.450114405182091337e-01
-2.980506412646487940e-02
6.954488998889489515e-02
4.886710079900646181e-02
9.895036304914481273e-02
-9.266725599213793130e-03
8.546860247561308133e-02
3.910418457240977252e-02
4.489441923545556962e-02
2.584301379733491832e-02
1.054460742640325188e-01
1.364816803640246656e-01
-5.941848314323820712e-02
1.976909256356588346e-02
3.224786083798459463e-02
5.607965401825299595e-02
1.165170603959362200e-01
-4.283618132623688568e-02
9.821208393300175088e-02
-3.119172759092573091e-02
1.100695864388156753e-01
-6.294049493090626834e-02
-2.920220124183293270e-02
1.258622680822640057e-03
4.395794846918636006e-02
7.382620577946261142e-02
-4.347602898684949091e-02
3.515954631252897478e-02
-1.432501615531121819e-01
4.096587888476754119e-02
7.093469309423906799e-02
1.160006352606977459e-01
-7.257883696137111540e-02
1.223834438669357816e-02
-1.042807181643764514e-01
-1.337664526217842154e-01
5.411597830426005500e-03
-7.879644660892284880e-02
-1.317813408057039726e-01
-1.349276573618185260e-01
-5.109097147210095446e-02
1.618284883873378696e-02
-1.768077289513801664e-02
2.481232504418242821e-02
3.014196509194348728e-02
-9.142847440082724209e-02
3.909868031059672566e-02
-1.828329280484610603e-02
3.965106369361643540e-02
7.928932881458586324e-02
-6.551392444505205193e-02
6.810406037150200376e-02
-6.487025362605151890e-02
-5.116048983508908465e-02
8.686500185455781065e-02
-8.987513721664867547e-03
1.170231805690214871e-01
5.442622422982092319e-03
1.216085817893996883e-02
3.804448557204846704e-02
2.960362285938954174e-03
2.884502589088103544e-02
6.731042826118253247e-03
6.081968312922372832e-02
2.877163591415360985e-03
4.784427903618874989e-02
1.384395042146985277e-01
4.272064579504512849e-02
-7.378187888817980267e-02
-3.054963329116750989e-02
-2.838110458028909183e-02
-4.005916353517285228e-02
-1.875005317081669676e-02
2.309831460971897496e-02
6.509963818481988296e-02
1.582163962628891155e-02
4.340074183041057326e-03
8.754330133779310297e-02
-2.791749797602820216e-02
5.498901709110765729e-02
8.849472281769017734e-02
7.708716251651369367e-02
1.192335925098311419e-02
6.766607820206746449e-02
-4.950523959806804597e-02
-6.576444324946154052e-02
1.153808290609648624e-01
2.074328625479760282e-02
-4.543540795657293081e-03
-1.128832613340542967e-01
1.300886063958154037e-01
1.867123534064751844e-02
4.554768245368091828e-02
-6.170225291891386077e-02
3.598693993208238601e-02
8.216864141453568415e-02
3.803155295603335290e-02
1.014630339554542168e-02
1.185155685409104709e-02
-3.453252159332446947e-02
8.620231057990765389e-02
1.557065474369398288e-02
-2.397728278016504969e-02
-2.228146010878447741e-02
5.143879717856582323e-02
-8.340829249355548314e-02
1.011773925450407396e-01
3.224218444862009259e-02
-7.881697979645179222e-03
6.209230959036357578e-02
5.296290469531209771e-02
-7.681714574056008882e-02
-3.491612115795743321e-02
7.854657453919769439e-02
-1.056019686013251885e-01
4.232531541689254530e-03
6.349440854069053793e-03
1.956337173368920615e-02
-3.810370863508875244e-02
-1.520140813682299176e-03
5.379182478406227541e-02
1.881250853462815981e-02
-2.384882211619180140e-02
1.472877373308114149e-02
6.449328485951791312e-02
6.801609864186793086e-02
1.463886582861962660e-01
7.261017039292057274e-03
9.782851469260287272e-03
-6.452630200922722381e-02
1.294528856820225116e-01
1.712129320159386792e-01
1.484967848842622118e-01
3.279251252751978589e-03
2.528860928519664070e-02
2.755236103697590935e-02
8.137618508366246950e-02
-5.598680217019132155e-02
-8.930376858645313123e-03
5.851429881822010903e-02
-5.363616282585249861e-02
-5.406783936481434488e-02
5.950642532095674203e-02
6.197897157122832928e-02
1.453676357498873695e-01
-5.350816926813766611e-02
2.702509448628603872e-02
-4.015529992168263146e-02
1.048561389956422507e-01
6.198924443727605454e-02
1.145929322404498213e-01
-1.926245963354342085e-03
2.801400839490733596e-02
-5.866276887928791040e-02
6.389659198001654272e-02
1.949113715392249493e-02
-3.386585478604280802e-02
9.188133557992470002e-02
5.697443236868557359e-02
5.494931565987146160e-02
6.507843565105358996e-02
-9.730508990072847184e-03
1.415581343626223787e-01
1.925245993660943539e-02
-1.221205709078932410e-02
1.373520902521065401e-01
7.078058633102515818e-02
3.344019857211801006e-02
4.106459400464819443e-02
2.075464355057855467e-02
2.119013101393878162e-02
5.404764782955956415e-03
1.794292787485951904e-02
7.960099663942019066e-02
4.177596858329054967e-03
1.206557953233389491e-01
2.599979872430952313e-02
1.505215713835927061e-01
6.507738762552313372e-02
1.290165923240783885e-01
6.948380933644761337e-02
8.875803424296530020e-02
2.219901669976758135e-04
-1.880319570024029802e-02
-1.527009164430268365e-02
-3.114661473031359387e-02
8.370790084961166055e-02
7.001328882643073626e-02
-5.317876696487090077e-02
1.545074131075270252e-01
2.549151896091449501e-02
-1.439043380542121692e-02
2.399294516727197915e-02
6.818672015625071303e-02
8.125980721906103654e-02
-3.142897406221933226e-02
-3.305284115342924361e-03
1.224440128242763326e-01
2.444435103266124829e-02
8.635010695890224519e-02
1.367606338078763972e-01
-4.382565071301692573e-03
6.125002795244044451e-02
-3.524561941319575425e-02
-3.611559974648985427e-02
-4.469197223251757112e-02
1.099251512441727086e-01
5.337137546606771088e-02
-3.006223472896335167e-02
4.561502611557845255e-02
2.358125909287012156e-02
6.127180487727610508e-02
6.101990005176722437e-02
4.391201500448497358e-02
2.419602319990513464e-02
4.310540878271013759e-02
-3.100783373592209003e-03
6.991482084648620310e-02
1.310850033709546059e-01
-6.962692664456701652e-02
3.668954537492136181e-02
-3.101463993462297286e-02
-5.132814869700603935e-04
6.392801712293995353e-02
-7.208150797952238287e-02
-1.215176881820967392e-02
-4.304601626580537022e-02
1.415015008697335930e-01
-4.127764225856230679e-02
-5.497847086039455225e-03
6.587602714989372610e-02
1.299115454425518734e-01
4.001018198140064708e-02
4.926744638347099053e-02
1.875610378177080054e-02
1.568049048685590530e-01
1.386557761703379474e-03
5.282782056765340101e-02
1.588984102406029025e-02
-1.398056658336602372e-02
-2.790217728584303003e-02
-7.144637566292806607e-02
1.205440104131394741e-01
6.408298581394909765e-02
1.319576360137740823e-01
1.569318893918307881e-02
5.452629221044200808e-03
-2.186471616951389876e-02
4.411721489544017522e-02
4.295966166110140420e-03
2.922477548290171312e-02
1.788486138448006080e-02
1.142081795295531443e-01
-5.625434480119179820e-02
2.761845177377460561e-02
5.696018689856027772e-02
-1.637386016701710412e-01
5.525107045097345931e-02
-1.484184545361008634e-02
-3.881886423162983143e-03
1.924643007672228318e-02
1.116980381548595136e-01
4.453250731929890571e-02
7.828450783295598514e-02
1.118555976020900039e-01
7.104485570176509446e-02
4.156945840633231165e-02
2.029766698349337040e-01
-2.997457149482229619e-02
6.412631602477110448e-02
7.575909126474407451e-02
7.148258756976566541e-02
1.317726712632525388e-01
6.416084638145846952e-02
-1.455835090217145744e-01
-1.252441378486249040e-03
-2.643169406218493639e-02
-8.289910416516832470e-04
-3.081678771839970257e-02
1.128934851908320047e-01
-2.713052797474270125e-02
7.509441938232416791e-02
-6.777765786774071072e-03
4.425608087661295209e-02
1.121518044133901493e-01
1.645255232679827262e-01
4.909440613728812547e-02
7.222477263648029167e-02
-4.439080322531272632e-02
6.388718063851073214e-02
-3.736282898979566280e-02
-4.107587013999827730e-02
9.830079156993354328e-02
-2.247710437013793194e-02
5.371099517712610294e-02
8.743068337536916146e-02
8.641244092270707056e-02
-4.594041576729224197e-02
-4.605365100178693272e-02
5.064142543193411727e-02
1.254608499079201411e-01
3.924251523785377005e-02
3.666448322897093021e-02
3.537821007633418224e-02
4.009154222056192894e-03
4.078832134001508097e-02
-2.779236334551265369e-02
1.054927058853975808e-01
4.502211408490271183e-02
7.085741384783672374e-03
-8.981955837249623598e-02
-2.598733320689950495e-03
-8.805397251046966078e-02
-4.047269261300592835e-02
1.188316671776619253e-02
1.187723865549735781e-02
4.445791206132745921e-02
9.315850631428351791e-02
3.276601108788522454e-02
7.428236624217003647e-02
8.139567330975448767e-02
5.246394900183455612e-02
1.047751529111993346e-01
4.424312564616606630e-02
-1.640891449675774705e-03
3.091272138112210327e-02
-1.305009411528673668e-02
7.095313112708052927e-02
5.641063154903340482e-02
8.746276016905477069e-02
1.038331052207797089e-01
-1.379159808259261544e-02
4.500517709527977056e-02
2.328832570741117686e-02
3.592344667525636942e-02
6.311807581358654107e-02
4.433820284944098994e-02
-1.355040535501885260e-02
1.058905243444796390e-01
2.961677678052578727e-02
2.436221135221124361e-03
6.148582806644532772e-02
4.371121408873241548e-02
-3.052232702888016402e-02
-7.488285035133447273e-03
7.299136867604165066e-03
6.184831722537947885e-02
4.539105895750942393e-02
3.284240387150561685e-02
7.042131958596831165e-02
-7.119557161364369058e-02
-7.712711695670340477e-03
-1.831259327313618582e-02
-6.360653776556848826e-02
1.194205820010282003e-04
3.739546882771968561e-02
-1.851040086716491603e-02
3.472376723943929044e-02
-3.798043298421956843e-02
-3.676928472648934715e-02
5.427186020791431587e-02
-4.972050323152089890e-02
7.205064392023752262e-02
8.778390523066571804e-02
1.584053515326308004e-01
6.884286472849218685e-02
-8.883661764485545342e-03
1.150379242764752036e-02
4.848407682024803017e-02
5.468573122937200187e-02
2.083042587924268524e-02
-1.508152237577597421e-01
6.947198471827184529e-02
2.885283908358187918e-02
6.596437248250565377e-02
-5.444281833076543980e-03
1.234114804428241945e-02
8.213826376339217195e-02
-1.975114675244223419e-02
1.184508395760306143e-01
7.264378641988308849e-02
2.135515486119681991e-02
1.336029094552244152e-03
-3.959320494893596443e-02
-5.668310854727599130e-02
7.160154236883023438e-02
-4.187406941603762783e-02
4.424581618487937427e-03
5.072417378784514763e-02
6.493033806658127065e-03
3.995637371835433771e-02
-7.566436494153301606e-02
-2.906304768371361074e-03
3.984118608180872712e-02
-7.728922949516695007e-02
6.396318988912044756e-02
6.488418149494643017e-02
7.114264114880219925e-02
2.168431890097538214e-02
1.307660425828459719e-02
1.474859043184429119e-01
4.625190235257829741e-02
4.670793381761824403e-02
2.611174449932782398e-03
-1.091419487528634807e-03
-4.647172756433971125e-02
-6.527934293257968467e-04
1.177843691876702403e-01
8.224123491665295133e-03
3.115863309053676367e-02
8.893963165839978424e-03
-7.145165594889579634e-03
9.659350979825993486e-03
1.327335796333554419e-01
2.877569800231361170e-03
5.752794804821387276e-02
4.387160730344186882e-02
2.275389284134734375e-02
2.027843588278851333e-02
3.769969189209861765e-02
2.252670909281524053e-02
9.439838361489526555e-03
8.272559269457077646e-02
-1.063787282137920731e-01
-3.726723257595083300e-02
-1.090234993938654223e-01
2.032085744388430204e-02
-3.792344182456437035e-02
2.842762990936591530e-02
1.322952230616461500e-01
5.094990062701812428e-02
-4.009407816051277322e-03
9.342660663573164326e-02
1.024872419337243164e-02
7.200441230030245332e-02
3.594457469021292845e-03
7.950933583532801552e-02
6.153765654800426831e-03
5.764014484104621611e-02
8.512828678259158621e-02
-5.747383759721152313e-03
6.331374072160474153e-02
1.460643379903718286e-01
5.093412702680876619e-02
9.131418140248832860e-02
1.903171841472823811e-01
-5.090600431289305297e-03
-1.336819862071086940e-02
9.181875814239248701e-02
4.537261630524304368e-02
-2.659785827543917347e-02
7.023258658474849925e-02
-7.142995764305551431e-04
3.354193933755900831e-02
7.586518034219338902e-02
1.170704449936412622e-01
-5.795082278194934461e-02
4.062860097750220847e-03
7.045136052725521625e-02
-1.120352139219675802e-01
2.950407978729623765e-02
1.423901744231312848e-03
-1.189662966091183244e-01
-2.951449069002858028e-02
4.184966227141461576e-02
9.205786716894143185e-02
1.276958346152852752e-01
-8.504274110608125992e-03
-3.573076067923108140e-02
-6.554660295866070185e-02
-1.288954952493881999e-02
3.696636487168808438e-02
1.057284166342903481e-01
6.804044302985709503e-02
3.059492357359343100e-03
4.269537540599075559e-02
7.244599521031243328e-02
8.441913243045176540e-02
4.908017556202139663e-03
6.855253140627300124e-02
-7.815076688395146409e-02
9.204947105097828486e-02
-9.261778036794550070e-03
-2.051747964272843117e-02
1.020308972478175570e-02
8.671514264119955032e-03
1.145256914462708803e-01
1.799948506754993627e-01
1.257229527804667839e-02
4.513416283190612582e-02
7.266099596481715404e-03
-1.112625141636673781e-01
1.237584267041386410e-01
3.175483308313541836e-02
5.404382334099218366e-02
9.726848707099899904e-02
1.215926017690483613e-01
3.003108855804600963e-02
-4.694610656797315747e-04
4.818392928668898539e-02
1.223687176729107472e-03
5.486082398239780500e-02
1.047103313775314681e-02
6.468947329155075310e-02
1.227643508248939114e-01
-2.874949475378320643e-02
-6.465499839813648730e-02
8.847143173615328038e-02
-7.119429707419282216e-02
-3.513694353072394777e-02
-1.143799020225768834e-02
-6.935870420154636139e-03
-1.132553359056136418e-02
8.428275699275455946e-02
-5.506960826510719220e-02
-3.113890421700461417e-02
-7.649382157576943564e-02
-4.846762370981514551e-02
4.794142203584285389e-02
9.202287001171834124e-02
-8.638982466545853944e-03
-8.096359630747736180e-02
6.979688431606513588e-02
1.019907612163739735e-01
8.313825879155735399e-02
9.864759847803820925e-02
-2.814666319791848340e-03
1.009125521004067827e-01
-2.391528803874658909e-02
9.020052084575667928e-02
-7.523149630761848117e-02
1.488021564909470899e-02
7.822572872734986915e-02
3.044322551041039188e-02
3.668846106535509494e-02
2.123094679962219886e-02
2.586106864271801517e-02
3.903128070787279750e-03
-5.641920498379708604e-02
7.530705716445949827e-02
9.611172497796788283e-02
6.575245025528769771e-02
-1.377951235625169031e-02
5.491323630343307449e-02
7.839299358569860876e-02
2.245542253219078715e-02
1.622610705307819257e-01
5.970467339841292048e-02
-1.179674915085598130e-01
1.061688041751215721e-02
-2.427425176953874539e-02
-9.579619402494647662e-02
1.384811652343796717e-02
1.040614227829371810e-02
2.133891200613621461e-02
2.670057726411408788e-02
1.184151339263287972e-01
-2.538444477220522938e-02
6.184708760653786185e-03
7.097762559739781429e-02
-1.116486789271028124e-01
1.197082805166896358e-01
8.646427007110246699e-02
-9.887742409321026438e-02
5.661196085303764336e-03
4.984040204547503933e-02
-4.336250491293244802e-02
1.067760832468802462e-01
-7.628231880621047512e-02
7.060119775489263417e-04
-5.394488365838782246e-04
4.658313884640988799e-03
1.891902639537993425e-01
8.612705010474050460e-02
-1.309151142949832938e-02
8.155160511947134871e-02
-5.319302558933858283e-02
-1.155618707207345386e-01
9.627152922755091019e-03
1.462819908772164945e-01
-1.198963127284952482e-02
8.514275134768015119e-02
-1.180902080525191022e-01
1.462665977087045446e-02
1.144371256961867062e-01
9.284583429837084401e-02
1.047262876311302578e-03
-2.110117124574264688e-02
1.898854199557779843e-02
1.413511096628459508e-02
7.844829161564008391e-02
-1.429749425882899209e-02
8.378703341689593131e-02
1.243326137041126239e-01
-2.727348676142650821e-02
-5.937654496206886540e-02
4.736844970218205553e-02
1.826378353137864119e-02
8.022723953901050864e-02
-1.327982014655968226e-02
7.693005774873599989e-02
1.446693379086938791e-01
5.832634108930301320e-02
5.727904985943527844e-02
-9.536322088207073444e-02
7.183914576361236093e-03
1.917700194284316026e-02
4.103723971434553724e-02
8.293986295885009963e-02
5.308906957300250917e-02
1.248194733054673253e-02
8.395365354442071992e-02
-6.519289281385430568e-02
6.594366016900342353e-02
-6.425051979462723106e-02
5.186672547425215211e-03
3.798277975212766000e-02
1.131218808943876691e-01
1.436367297754130579e-01
3.840453542335577758e-02
1.122708347459382000e-01
3.539396219101417079e-02
-1.548895130494533888e-02
-6.976618822273104176e-03
-2.942111397360588215e-02
-2.044726882407512866e-02
-2.634124895288967802e-02
9.551134988669542081e-02
-3.211748757340095878e-02
1.605039647316052961e-02
3.224991478259073979e-02
6.453682838831162338e-02
4.597931866122767670e-03
-3.477098721350305177e-02
3.990469036692145116e-02
1.514267829107644389e-02
1.517802979955541753e-02
6.849187653560455391e-02
7.669885547209902288e-02
7.489353411738940147e-02
8.978964921310216007e-02
8.175272786844954565e-02
2.001684620108947626e-02
6.449124627509975061e-02
-6.001764788142285867e-02
4.373029278380002882e-02
3.747226856131059824e-02
-1.021932359360194636e-01
4.983770894400273155e-02
8.826202709480979181e-02
3.825582188808795275e-02
-2.375951091908406337e-02
1.001732587996597562e-01
7.330211872706150766e-02
1.187639331573285828e-01
-2.112778389362504269e-02
1.475081487827731574e-01
5.792590557035242477e-02
9.269124070491691070e-02
-3.758634608574141361e-02
-3.775037121748699154e-02
3.570670525052749289e-02
8.013635720690734376e-02
1.733545466003291458e-01
5.298185940282196943e-02
4.890439167549428395e-02
4.514615426281758104e-02
1.548583609296116936e-01
6.033428076847945944e-03
2.397101963228771382e-04
-2.739171819406072822e-03
1.519671085230386506e-02
5.030739427012476811e-02
2.527304956650814477e-02
-5.566339463140152627e-02
-8.928959766419084648e-03
1.512757852162625698e-02
5.752962041557328071e-02
1.491503487991696804e-02
1.513417695703998811e-01
1.358432034575068198e-02
-9.206935036531853356e-03
-1.031270066322400973e-02
-5.948078148431900497e-02
-3.523767410966942141e-04
1.443377912303746846e-01
1.125709831245461645e-01
-1.272409357345604709e-02
3.258427130816746176e-02
9.415615772889288082e-02
3.022331047823413955e-02
1.177332078150455513e-01
9.901646360778196265e-02
-7.169817181126683300e-03
6.262121461799619211e-03
5.647592992639813986e-02
-3.099687614855982810e-03
1.036064721748999190e-01
-4.213675139856615931e-02
-1.594991404626884112e-03
1.968222086515981559e-02
1.822006363314250255e-01
3.628508740233197388e-02
-8.586542747327048641e-02
1.004655388580480146e-01
-2.172261348941331108e-03
7.011079202273605426e-02
4.624033016680424886e-03
-5.964295264603046431e-02
-1.402399178878618348e-02
2.554172385818853641e-01
1.416632562745352431e-01
2.006663075876178454e-02
-1.097632876716449039e-02
-6.637549846349678241e-03
5.124060103500489849e-02
5.665367869123986988e-02
3.347501489918268403e-02
3.392476551656769396e-02
-1.324242401279556933e-02
9.080562978404461971e-02
2.776048754729242007e-02
3.842399756342116529e-02
4.224496742190763515e-02
9.542190913567781194e-03
-1.115351926779939093e-02
-5.013752151490750292e-02
3.652403423420814976e-02
6.975517511944781535e-02
-1.962419749668763494e-02
4.387044576478588143e-02
9.282352477431941862e-02
4.861326109810541057e-02
1.591620654733768014e-01
9.145379969278001620e-02
6.111561806389778466e-03
2.818149719920353194e-02
-5.888433200204402918e-02
1.363906627718954323e-01
-9.670514138529451645e-03
3.927930358837874308e-02
-2.873649294048614619e-02
3.874334262851841792e-02
2.212923750260070016e-02
-1.454422979769320933e-03
-1.781995678655614798e-02
9.970947679925791507e-02
5.043884287084506035e-02
1.555357769842452423e-03
-2.112190171125659724e-02
-3.232207469031442293e-02
3.432088764292329230e-02
2.565541449116486017e-02
-3.769523675473361590e-02
-1.987013673387576923e-02
5.517792301345918887e-02
4.808330544394642803e-02
-3.110987771832828333e-02
-1.753623313973041303e-03
-7.457590368163568260e-03
-4.200117314268864838e-02
3.917434271470088963e-02
9.969116708997364379e-03
-1.408304132535411479e-01
3.777867100375166369e-03
1.904728583826166902e-02
5.248031840303062773e-02
2.340937958006171493e-02
6.584723584163096333e-02
6.560165549923097084e-02
5.086315841435634644e-02
-4.563073384839404223e-02
-1.274825665109712534e-02
1.154953307737646151e-01
1.378585495117220783e-01
2.960812888145368874e-02
1.050701274588043167e-02
1.618797213664402088e-02
9.189271224577445774e-03
7.941646693412707236e-02
-4.067568926303578858e-02
6.816426131441105651e-02
-4.264633958722525986e-02
2.161869158897573168e-02
6.648836119171591848e-03
-8.365660338867494938e-02
4.861571152504062798e-02
-6.586906026318900542e-02
-1.540828565756054667e-02
-4.273124736065000290e-02
3.186599567550914280e-02
-7.849741425763936964e-02
6.053773354829430214e-02
-2.610583773004921532e-02
5.397855021130078951e-02
1.957714217944707055e-02
1.149774009071369979e-01
1.015776482551334348e-01
2.732717941482828983e-02
2.318202855672661655e-02
4.445709882091605780e-02
7.053299220850926810e-02
-1.755933915232884765e-02
-1.719225674607216814e-01
-2.649156570922688372e-02
-8.875558688671346397e-02
-6.061474649350830773e-02
9.595969525356601304e-02
-5.743059782856799883e-02
-1.350495759768038095e-01
-4.801675080968779291e-02
4.065140915056775911e-02
9.439181415549828535e-02
3.251397057267257917e-02
4.394909731270933012e-02
8.036194879553566761e-02
3.919057989113852725e-02
-7.152255175726419945e-02
4.466741283994992567e-02
5.243702765237344410e-02
6.375427944682970915e-02
5.564528592089412751e-02
4.700807636456638683e-02
-6.761341836968297325e-02
-5.120309347923682891e-02
1.234146597467832840e-01
-8.041696943782650209e-02
3.843939928628805486e-02
-5.439424855403968140e-02
5.995671888595105470e-02
8.782418544356591916e-02
1.173732235569844434e-02
1.466715624409768715e-01
7.847063596385305331e-03
2.898594552921545178e-02
-4.416452841248943301e-03
-3.392687295047005364e-02
1.053951378362430469e-02
-4.429821556482389788e-02
4.591650147561231882e-02
-9.472711268043790267e-03
-1.102429308132774066e-01
1.641941087191199633e-02
-8.109077074225402859e-02
3.206343017412689039e-02
5.945519626442423433e-02
-5.849179047175420178e-03
1.058559473909029547e-01
5.817407048792579138e-02
-1.176295458278182049e-01
7.523778740254298547e-02
9.165144722238503794e-02
1.275396104376345929e-01
1.225905108085784956e-01
-6.367723885920205384e-02
4.897285765001860997e-02
-1.048652698990345210e-02
1.004993898173490580e-01
-4.088177410232306241e-02
1.006568032591091677e-01
-2.871532449976273854e-02
3.042947228401203172e-02
3.006315575303171450e-02
7.485925412130680322e-03
6.717122153001166274e-03
3.353675996658145309e-02
-5.123197531064065460e-03
-1.011858956616512248e-02
1.119695732066620930e-01
-5.129699509788406692e-02
5.233415630850997424e-02
-3.356287807921428008e-03
-5.536970726350382704e-02
5.094093448155215947e-02
-7.260518716629189850e-02
5.226196356711730606e-02
1.764128904488783053e-02
9.513441544046301324e-02
2.469880045513456190e-02
1.246754091303041434e-01
6.182401539411593733e-02
1.780384713332638230e-02
1.948951884682503799e-02
7.357669403273182918e-02
-7.726332683599916075e-03
-3.528349593565170694e-02
-6.349469122460637931e-03
4.472321508474281365e-02
-1.751535887897784013e-02
4.402009254492936924e-02
-3.472105379008130072e-03
-1.637320814709863209e-02
5.070442620740369527e-02
4.076480035485705034e-02
-8.373314527280553698e-02
4.431368303177800338e-02
9.988850527048703798e-03
2.838852750259062557e-02
-4.339079543284189711e-02
3.331191491413853373e-02
5.768380431205999415e-02
-1.477809677016262702e-01
2.924746238524933775e-02
4.408314457456891100e-02
8.284482279314415998e-02
6.853449166497132226e-03
1.998785685955623351e-02
-1.098803578243261608e-01
-5.008204245319664710e-02
7.150013677142114110e-02
-1.265761096778289171e-02
-5.683434975474064600e-03
-8.116000531841939536e-02
-4.908279013562304866e-02
-1.012474957803013165e-01
-5.915886408124503004e-02
1.116569307058606492e-01
-3.243770395440467857e-02
1.380685212807270489e-02
1.572157527397069487e-02
1.026942401780001485e-01
9.939215936204115476e-02
-3.129991115186822603e-02
1.992979177533061100e-02
6.280267435695616185e-02
6.423534072789479146e-03
9.905612074815460522e-02
4.997745422285895106e-02
-7.864250907150367731e-02
5.649426219933605803e-02
2.848855441424613666e-02
-4.053417751614978026e-02
-5.745336703603586004e-02
-2.072979774350976190e-02
-9.831894007604466412e-02
2.063977729482772416e-01
1.804503676400748269e-02
9.983621352878711830e-02
1.597343444074924082e-02
2.062821940933028814e-02
-3.833238179412460506e-02
3.194331246421994262e-03
-1.887677439548523031e-02
9.958890660870638178e-02
-9.900908495783454499e-02
1.419384768853822372e-02
4.748227918955325033e-02
-5.413971785889803816e-03
4.940109442963302316e-02
-2.209097967730797030e-02
1.833516635534140626e-01
-7.188062698543203066e-02
-1.303404985971014229e-01
-8.137430441597033604e-02
-5.753149754105026104e-02
-3.933275685137139262e-05
1.435510522510350107e-01
-4.497484583718997647e-02
1.602692865427904068e-01
-1.287223416939711207e-01
5.278845601321469072e-02
2.810735485321677260e-02
-6.526346612617496545e-02
3.242652811052920518e-03
-1.493444824663638093e-02
1.370742136918504453e-02
4.120727720264268784e-02
-1.008121378147606474e-02
8.563276383563454830e-02
3.306701555516547431e-02
-8.935206701329101442e-02
-3.017005300688889446e-02
-1.340638265965909126e-01
1.069958096364514001e-03
-5.832366603629318691e-02
6.213993770447683029e-02
4.424406037017006993e-02
-1.035107546898344534e-02
3.785551587247938665e-02
1.774767248422017343e-02
3.087686969589426011e-02
2.633068818551403262e-02
-8.537381891845849391e-02
-6.994708244329211899e-02
1.836361183241720998e-02
-3.466452104292318259e-02
-2.029638030018309988e-02
-1.681730112849092037e-03
2.184898416617921460e-02
-2.614781574646328488e-02
-7.202895535098675917e-02
-9.549314630078047095e-02
1.508034342075014779e-02
-4.300196831603345267e-03
4.689901932137469781e-02
-3.860569655736269257e-02
-8.703661930294198656e-02
-5.853243053766141180e-02
-1.619181504998164732e-03
9.185826459618346221e-03
3.529938514499661451e-02
-2.410154606760876728e-02
1.181288948782573123e-01
-1.642087679056866700e-02
-1.298617689950504195e-02
-5.289105564595665034e-03
-6.994384408198199565e-02
5.979612014157926342e-02
-4.901218848171414594e-02
-2.795323510739434851e-03
5.246055003282125428e-02
5.939656766669609844e-02
3.765830145864357964e-02
5.622711733724047173e-02
6.851285430567573276e-02
-8.745944005479468208e-02
-2.174037064360294369e-02
-9.423612875270954981e-02
-2.222548627476014782e-02
-7.632816363008439187e-02
5.392924676709587306e-02
1.216758994472889460e-01
6.043525438558456503e-02
-3.052294354315528840e-02
5.076636344986702742e-02
7.277375042341265683e-04
1.168138758631939306e-01
6.284863462332709871e-02
2.731731378232805929e-02
6.234909281586732688e-02
-1.030474702355214109e-03
4.820902385181072974e-02
7.307170993129998016e-02
-3.356175278475644064e-02
3.696004900739258137e-02
3.345000088287371914e-02
7.326312064265851076e-02
1.328333757873547960e-01
-4.446755978834953521e-02
-1.788275193568215904e-03
-6.112785519685469404e-02
5.031302907733541802e-02
1.736658159562696341e-02
1.167287355798968529e-01
-1.200606198345520043e-01
5.635844020589255224e-03
6.616217912298916204e-02
1.274153281299006402e-01
9.519459545080503904e-02
-9.947333006906531813e-03
3.495448286075328315e-02
-1.326607133579334463e-01
4.178708429629751642e-02
6.327995538134821574e-02
2.808579976257526926e-03
-8.592002775059043307e-02
-7.552826745226512428e-02
-7.323645972842425522e-02
1.290891302075740550e-02
1.188379016535802283e-03
4.397249825928125494e-02
7.600518373862716337e-02
-5.761274984954383588e-02
-6.035228551912954695e-03
6.152601120522786793e-02
-6.740158361142413283e-03
-2.670219562337107153e-02
9.219916091872985831e-02
-3.192512254030385049e-02
-1.011289179055416786e-02
-1.407897202125118347e-02
2.063149076255975725e-02
-3.168852386457398501e-02
7.310213841058174622e-02
-1.046579197399091429e-02
1.798414880524527859e-02
1.040797730018484628e-02
6.508535234215905019e-02
-5.438274931903508413e-02
-6.912611969517300226e-02
-4.073307738568258951e-02
1.785130155086216835e-02
7.456321918039325244e-03
-7.458187431870325068e-02
-7.280263083099743071e-02
8.409862924407190965e-02
-1.277513723728044767e-02
-6.242499544103057713e-02
-1.078210792772144912e-02
-5.315710303101123246e-02
-1.720333181399504377e-02
-4.061030590529728784e-02
-8.023768365329735780e-03
5.847064588590014655e-02
5.672451644073389643e-02
-5.112916907431029091e-03
-6.557444543001647586e-02
-3.597772548897158057e-02
1.296898638469890785e-01
5.092536277885096468e-02
2.543345364074249201e-02
1.544592352231640396e-02
5.548558065490050845e-02
6.500739510969061330e-02
-4.576796514917504111e-02
2.894793405897957278e-02
-1.056325396091016555e-02
2.733873938270692250e-02
-3.417550547546807259e-04
-7.643329785011572508e-02
8.548766874350797670e-03
1.570663826889276138e-01
2.501284407299361051e-02
1.402213427097155907e-01
-2.159493481519681249e-02
-1.338058639537434147e-01
-1.051796455180680281e-02
-5.688825187771720526e-02
-1.332875346841491497e-02
-2.029329115160076122e-02
3.253253346365307663e-02
2.921677332105794209e-02
6.200451234566470293e-02
3.775464762221428239e-02
1.171792025562751333e-01
6.966509978205720488e-02
-9.361795172888440209e-02
2.266903510684478013e-02
3.345662627465536415e-02
-1.034700492470969901e-01
1.687298971733999231e-01
1.804431414847577630e-01
-3.064781958754943941e-02
-9.589810300124446130e-02
2.388817623775943769e-02
-2.649160601082995239e-02
5.951751697099481875e-02
8.209662820528093596e-02
1.169123486153318264e-01
-2.109681356389716059e-02
5.103081075883014739e-02
2.027533941765068126e-02
-2.594405335450868794e-02
-1.927283577311588933e-02
4.659162305057851922e-02
2.418334505075353524e-02
8.194646216765505420e-02
8.063054552380387319e-02
1.443351207466026520e-01
-5.152405141743934824e-02
1.592295016946503397e-02
-5.638140863949775428e-02
-5.377171606989228879e-03
2.495398133849919056e-02
6.216556692010101470e-02
-1.061999579950559207e-02
7.902925420506856646e-02
4.078046674416808959e-02
2.115189439701704519e-02
-3.138526308174578727e-02
1.444968026737884215e-01
-4.187823902857063657e-03
3.266200842998241011e-02
-8.598456482084915198e-02
-2.855413026065850915e-02
6.371304503118721541e-02
9.301629114938698983e-02
2.016659172940256373e-02
2.911680519422350094e-02
1.609083481619719702e-01
-1.475766316628084052e-02
-3.813305946274297975e-02
9.043468614621430479e-02
5.303507499868725245e-02
3.789148290351084664e-02
-3.397272852474195193e-02
4.289168766077165046e-02
-4.782053611893639575e-03
-1.065596525562262364e-01
3.602383592101789100e-02
4.512494831787049188e-02
-5.227127646023065066e-02
9.920587789340848395e-02
7.506050756192610141e-02
-2.671306163540473899e-02
3.937750884322147732e-02
1.474460264227828998e-01
2.478462499763762344e-02
2.449574562143070136e-02
2.001417970905285809e-02
3.461656384278866128e-02
5.610069425068819893e-02
3.280493251172012653e-02
1.498493968373063034e-02
6.716325438949988236e-02
3.757290708515089589e-02
-7.449124439530123432e-02
1.148431715945707060e-01
6.460404294513833780e-03
7.206658299312552508e-03
2.053390157295563456e-01
1.198459602622650721e-01
1.000568166825621802e-01
9.927144433707620064e-02
3.099747483898274841e-02
1.025419954277736606e-01
-2.018791013400291628e-02
5.583948515884520208e-02
4.139873972647083178e-02
8.996824912095175916e-03
1.474440935704319777e-01
1.579353546435370292e-01
8.828675237018865710e-03
8.660038206764504587e-02
-3.986045068735338121e-02
-3.082105816523410952e-02
-7.723713460291777022e-02
1.540111277855845395e-01
3.592511011892884909e-02
-8.318204336418064462e-03
-5.525810954087063964e-02
8.817450652021119328e-02
-6.137640837593071746e-02
-2.105316143436968337e-02
1.251271520231160735e-02
-2.413548720623623009e-02
-2.543386747153242398e-03
-4.450030021433775546e-02
1.021247896643815989e-01
-8.939098767002795487e-02
9.599658896714149958e-02
-3.946214601374346126e-02
-5.837292287645057731e-04
-1.427922701151509710e-01
-3.408921790241770111e-02
6.599649825413783644e-02
4.509423014906841637e-02
9.615443453424075623e-03
1.062046394178398773e-02
7.612623785748907912e-02
1.056873323784322388e-01
5.052840435050642842e-02
1.380860319714093294e-02
3.950686831063382476e-02
8.039381773262690989e-02
-1.360823384314172870e-03
3.955608105844016925e-03
5.451153996954526126e-02
-2.397098237484593386e-02
-6.744339186158700150e-02
7.660195885948841918e-03
-2.384695484946806887e-02
-7.005891625518061161e-02
-5.268025147895644134e-02
1.629026051233255223e-02
3.418441948896856417e-03
6.208036272911283265e-02
4.423789409808305539e-02
-1.633427858104740948e-01
2.312130114149685625e-02
2.772848685106150610e-02
1.131507002516527471e-01
1.586985110327216730e-01
-3.849770098862578122e-02
3.621517562043092414e-02
6.884974848207602027e-02
-1.558494555011131176e-02
1.171987326245795338e-03
7.362315770839535090e-02
-3.032315992415744732e-02
-3.269608981760233068e-02
5.074271593459349361e-02
7.799389984349350616e-03
1.088704281264088053e-01
6.663620420898463959e-02
2.377107821594263981e-02
5.018828326629781083e-04
-5.342976792782701961e-02
-8.732119461705981078e-02
6.174639108969975226e-02
1.483101912225199548e-01
6.951931660360852194e-02
-5.425627672490659220e-03
8.942357404419258582e-02
1.306658329705170651e-01
-4.758840435134371188e-02
1.162431901666376340e-02
2.101257671935730792e-02
-4.627609787384300011e-02
1.020396933679501156e-01
1.374861308164895823e-02
-5.470152205700892778e-03
9.066133127891992660e-03
3.203266222782837069e-02
-3.265153621515590188e-02
5.491565124762695649e-02
-4.874812017498852956e-02
-3.345770435252179431e-02
8.074082350922390239e-02
-1.150187366667220455e-02
3.115770359370035464e-02
6.797258747822211566e-02
-1.976102220385111269e-02
9.751448960597489113e-02
4.131519993661800921e-02
-9.017971334582976228e-02
8.451787670063982266e-03
-4.391041184070979680e-02
-2.101733433132756124e-02
-1.160096729604779275e-01
1.239791684122806964e-01
5.004326313165098628e-02
4.263299175014947928e-02
-4.965054637633244811e-02
-4.256845055965365748e-02
-1.980528835292919704e-02
6.086226963475119267e-03
8.944697155541100897e-02
-6.104766196284705689e-03
-1.012951837446903758e-01
-2.016980837159443665e-02
-4.802610075623522934e-02
-5.265496613309422931e-03
-7.455075104851592582e-02
2.642247190619039302e-02
-1.301238864029462088e-02
2.298119691642724199e-02
1.043766675194958138e-01
8.451432107196077740e-05
-4.091254329479846602e-02
2.428384706125625084e-02
3.177003210096730756e-02
-2.514635158649332347e-02
-2.298546027197160592e-03
-4.349295803628407120e-02
2.029877186218585483e-01
2.954652227183249269e-02
3.611571238813580248e-02
-6.407496482499080992e-03
-1.206433517623392050e-02
5.662170390785845747e-02
1.757011550874230596e-02
2.042792624822343528e-01
1.853386654159229832e-02
-4.142803487464222917e-02
2.848838343010651544e-02
5.490962834750334753e-02
8.980241040324318802e-02
4.282037613492165051e-02
-5.907487713573777999e-02
7.490668755599193263e-02
3.641065321248723036e-02
1.098143926341220433e-01
2.922456511955211569e-02
6.030778385372274897e-02
6.931226907922001523e-02
1.623012319405026452e-02
1.215621423165193782e-01
4.015352699846910095e-02
6.550759168663783383e-02
-5.869608533920880888e-02
-1.444869867608264847e-03
-7.433319776089131192e-02
1.126270833033717056e-01
4.371491814757298006e-02
8.132207326492843502e-02
4.434642391225387253e-02
9.055253525997890296e-03
3.325937091577903237e-02
1.418013033831563019e-01
9.497155745598026208e-03
1.538254184085987020e-01
-8.558233913589698150e-02
2.600740217257030765e-02
-8.264459909065589860e-02
2.258335099032400192e-02
5.379516557130556084e-03
-3.883923045215613434e-02
5.638891327806979520e-02
5.657072126249921423e-02
2.980137730657383965e-02
1.694806180123299699e-02
1.126656407502320129e-01
1.105357223690098672e-01
-1.453712853610976928e-02
-2.014562933210603188e-02
3.142878104070757211e-02
7.186064985044703611e-03
1.030849334586164956e-01
-6.666956490768738419e-02
3.657895695077865300e-02
5.477939584220740260e-02
9.336270019088688255e-02
3.205895966217948284e-02
-1.122888368420267655e-03
4.823892387913757129e-02
7.530010040775474145e-02
7.659925387501313743e-02
1.566718495825380336e-02
-6.117685786711407614e-02
4.252205085687000424e-02
1.243858193561215436e-01
1.265264359787431903e-01
-2.367888365023744154e-02
8.432716520558811157e-02
1.991900661266959860e-02
-1.756130271136626536e-02
5.736956138146124401e-02
5.835252243872392740e-03
2.847643396490286832e-02
-4.240936229528947249e-02
5.134413814557058087e-02
8.032220855950690519e-02
4.194113744367850005e-02
-1.337735611730915758e-03
1.310780951443658859e-01
3.631804448370617305e-02
-2.524806358882336968e-02
3.672671259827742229e-02
-5.223792895551097881e-02
-8.496803898814358699e-03
3.601091433523282564e-02
-5.456774662266165171e-02
6.061496424377269682e-02
5.052372189577834100e-02
4.141682408192270265e-02
-5.456021674570082219e-02
1.070682205212985100e-01
7.343440274350682140e-02
7.508255856365622649e-02
4.382981926937898343e-02
7.294991293021137191e-02
1.858060853396771295e-01
-2.489766500701109248e-02
4.227076835805301802e-02
3.500179132272191601e-02
-7.087446194251292853e-03
2.872456032994772507e-02
2.844081591397101469e-02
4.252250338171131849e-02
-7.131237773343307440e-02
-1.031207766238102438e-02
6.642458801416827041e-02
-7.004925130325437288e-02
-8.002985185369282384e-02
5.369314176213481338e-02
9.344729404437042419e-03
-1.000622017520022000e-01
-6.796487152397240328e-02
4.217572697054336461e-02
3.974219096090740588e-02
-4.871927148731233781e-02
-5.209602179365290658e-02
-9.762238871927012701e-03
3.130048922736815287e-02
2.866253238882957282e-03
-6.877705488085340824e-02
3.408946087173515826e-02
2.656612772901297687e-02
-1.299748964566506231e-02
8.672248647023061974e-02
-9.642260005745785512e-02
4.442016966895444979e-02
1.149024198468449609e-01
1.058691825587581431e-01
7.355890850613855392e-02
-2.324841765628100215e-02
-2.385977502049393267e-02
4.220688303546128034e-02
1.372874275870492218e-02
3.332528103893150212e-02
4.234150937644139828e-02
4.400191959818792325e-02
8.215103395145773035e-02
8.081403581496968136e-02
6.005104304221097616e-02
5.571257136375063618e-03
-1.083556704002860693e-01
-1.063774679174768895e-01
9.795978028631507906e-02
2.409238949630702203e-02
1.184819229078358377e-01
2.537835462927367364e-02
-3.322968496387748976e-03
-1.746590512138297691e-02
5.304155908921794060e-02
2.771436480539610225e-03
-3.998326133720261216e-02
1.067255249943732665e-01
4.812888107804507570e-02
1.639765433815560530e-02
-8.395600285812874694e-03
-6.630293377101187380e-02
7.686648863340805882e-02
2.085508547261656284e-02
1.770675954428012622e-01
9.368764790683001623e-03
-3.499481985660268107e-02
6.303016397068614274e-02
1.003997413325019850e-01
7.870054043576091285e-02
5.519139524370785671e-02
9.603237946356724120e-02
-3.339209428400375518e-02
4.848091393240862301e-02
2.673928890872676392e-02
7.561446233211710499e-02
-2.672907364744944378e-02
-1.999329852795259099e-03
1.628950388464342133e-02
2.991935986789740626e-02
4.346704803847025594e-02
1.725349333882246830e-02
8.280280066679238105e-02
2.869278354264329089e-02
2.551645490205023056e-02
2.996868811983852132e-02
1.177943566444340784e-01
2.754985212681956494e-02
-1.718206347269818487e-03
7.058495584978627391e-02
1.914503187388166827e-02
9.205264511346443468e-02
7.462570327521490798e-02
1.515538185145575978e-01
-2.117335749983031978e-02
-1.074184853941083720e-02
6.182957661651506537e-02
1.560136639865014330e-01
9.554813926709306016e-02
-4.993448899849280836e-02
1.251078980087082515e-01
-1.125318211185474260e-01
5.902184101282013928e-02
-4.057082975733171393e-02
1.112220468510644045e-01
2.835167980127693138e-02
-6.408037590802126426e-02
5.196423365702841635e-02
1.093516785107910283e-01
6.613868512653753307e-02
-4.696016921191232402e-02
4.519599667732578790e-02
-6.205081798236972493e-03
-8.014772313566678741e-02
1.065264731399582880e-02
1.089456734094998297e-01
-2.566715230579733054e-03
4.038577785546226817e-03
-2.112118557794571971e-02
-2.134965248376512886e-02
1.289860715432994964e-01
6.613671705705093107e-02
8.298646253502475756e-02
-4.435439599621286699e-02
6.786399419456312643e-02
9.474738000639496005e-02
1.279236191085646006e-02
8.302251104558555639e-02
1.700773924542796009e-02
2.847172218963779297e-02
-7.625882445330060821e-02
-8.768995384942411195e-03
1.086031995032577108e-01
2.014721124382237369e-02
7.481165190608131399e-02
4.525130213785043959e-02
2.989761610186722485e-02
1.420231649448244413e-02
2.034121155551258872e-02
-7.020464029247429349e-02
-6.528341848792443280e-02
9.437185406322882997e-02
-6.957743197514789854e-03
-1.070844774676764366e-02
8.457078261415532094e-02
3.458851158395587905e-02
1.236247796521462994e-01
4.471904252992890683e-02
1.687518869947992328e-01
5.728511881648368220e-02
3.756944364706012868e-02
1.153098449046531804e-01
-7.632323123618542371e-02
6.253597366753560483e-02
-3.634790366248556032e-02
-3.914170257423994770e-02
-5.681018078703233692e-02
-3.035988780076392252e-02
-1.796634478996486997e-02
-4.294337540667635122e-02
1.037778422825369889e-01
8.619097462190240810e-02
-3.785903433422274644e-02
3.473351840404001467e-02
3.220427008646733341e-02
1.802564237732119309e-02
-1.038931479472362737e-02
5.857075154663582417e-02
1.285458860622813171e-01
-8.628334435181249373e-02
2.893838055146738183e-02
7.443340516016973274e-02
1.355057286149731650e-02
8.602594798933030362e-02
-1.479185070602338607e-02
-6.618452808196374770e-02
6.693078717870494521e-02
3.918396228622586346e-03
-1.080743584151748135e-03
-3.366972928277483373e-02
4.117444851938639044e-02
1.054208428878258552e-01
-6.689343480127493691e-03
-3.132272904979163664e-02
1.171248720641141494e-01
-1.474618209917321135e-02
1.943832009086079592e-04
-1.906137769303131030e-02
-2.024081490802600442e-02
4.737871549657076548e-02
-2.532689143564713363e-02
-3.066568078651822279e-02
6.937954324205626577e-02
4.010247552098073626e-02
6.154095610128665090e-04
-6.654265822875650785e-03
-5.429489491887462549e-02
2.745407509991744724e-02
5.212024725844196377e-02
6.757186375877775875e-02
4.322343630073748749e-02
2.309033556973857579e-02
1.037077466664455966e-01
-3.305603614640572480e-02
-5.006179427904442619e-02
1.787794140950547603e-02
9.421368230873251870e-02
1.966005206625327795e-02
1.055391462972125709e-02
6.157996143873175482e-02
2.290838570991841905e-02
8.747793298257889108e-03
-3.292421942831529058e-02
8.169190414608669404e-02
8.219154762181059282e-02
-4.042992107014206637e-02
4.606721694387577032e-02
4.460784731336440295e-02
7.320185384292744735e-02
9.984220914151516191e-02
2.047666829914851841e-02
1.058067784465374223e-01
-2.653959874439345071e-02
-2.701225694060192459e-02
7.742405148530334680e-02
8.472533493777292465e-03
9.823163750348647139e-02
-2.472634474403612170e-02
2.642919342409466230e-02
1.591763362963983380e-02
5.085330547526835387e-02
-9.183849704080832010e-02
1.095956001488523207e-01
-7.727136232790360326e-02
7.141268312622098442e-03
1.370654606882961424e-01
7.529509716192538116e-02
8.633296524634417879e-02
5.035662168714121617e-02
5.437331057758800629e-02
-6.393066910491507215e-02
1.505535387284572535e-01
4.582252110349540469e-02
-4.769408083701878048e-02
4.640707418472925228e-02
1.267849377549108009e-02
1.944754558039009373e-02
5.564064993077039861e-02
7.493326067472749763e-02
3.370753192057127784e-03
-1.900419311860649524e-02
1.188267447658640508e-01
-4.625428849677338389e-02
4.739060583608931815e-02
6.177764873245986804e-02
-2.348858759191417740e-03
1.143126103166336970e-03
7.243389338186811965e-02
3.611837538268826420e-02
7.404662927627539415e-02
5.770268596699507091e-02
1.595829341995775447e-02
-2.862103953366028700e-02
2.590910232641169611e-02
7.556269762452524907e-02
9.349631450759526841e-02
4.691352098724831110e-02
1.135296636775427401e-02
-8.364997883084782093e-02
-1.803445988422536922e-02
-1.580177603938954511e-01
-8.913724220308978999e-03
-1.750934998929025432e-03
3.861043435927404011e-02
-1.727429056798242962e-02
3.368029465817578422e-02
-9.738593137936357724e-02
-3.303819228053888474e-02
4.342993424404122810e-02
7.677218323315390669e-02
5.310967342143402270e-02
-2.888396335178070387e-02
-1.325015312734335350e-02
2.440049061786606424e-02
1.154397576181632606e-01
9.269157985858986204e-02
1.245750160569446680e-01
1.629698675571256486e-02
6.804181849964062445e-02
-1.324356925307264461e-02
2.374661797713240041e-02
3.419364275960691535e-02
7.729834316517117387e-02
4.688920439879565999e-02
6.382751647140705309e-02
6.317262159671049870e-02
-3.082933022817216026e-02
3.227872378238893017e-03
9.674425001134058510e-02
-5.157336313334118932e-02
1.145932439634239075e-01
-9.977659793225590601e-02
-4.599662349436332148e-02
9.078889567894003754e-02
6.188465022935268900e-02
-2.678028828518013230e-02
4.176173894699298367e-02
-7.564423390519678381e-02
7.521562396782559799e-03
2.828149856896738576e-02
1.568176013845170580e-01
1.231027937706819925e-01
-3.147265912730302234e-02
1.452114227680089131e-01
2.302513836565586725e-02
-9.193486290085093812e-03
1.289781948112506960e-01
8.586654475324249913e-02
3.164946998018443314e-02
-9.630925977199751575e-02
1.192331802093940865e-02
1.033433551136457712e-01
8.176462980653337320e-02
6.063092452277565186e-02
-4.014548524149972458e-02
3.174984955840304962e-02
9.758555583882380646e-02
7.946385542988413167e-03
4.116346020403228306e-02
1.266239143218344208e-02
6.462970693758557372e-02
9.081637768712898240e-02
-1.216808155567008880e-02
-4.420095607127392384e-02
5.786135484878458801e-02
3.487372021413463058e-02
1.261119437603700107e-02
-3.264924460593474076e-02
5.895408566757559532e-02
-4.910530507994947252e-02
-2.167888280920260771e-02
1.766265992273576696e-02
8.739072788120295920e-02
2.968778565520814941e-02
9.757642749518954939e-02
-8.862695223421094420e-03
8.709527064413093156e-02
-4.178941004566853745e-02
-2.515142966342817556e-03
-1.816318854710550351e-02
4.872283744891849067e-02
1.102388122443060184e-02
-6.098413308550423156e-02
-4.192503057668854616e-02
9.742758241341052672e-02
2.466798570968527227e-02
3.170907363580975635e-02
9.494248501025343012e-02
2.874181505372460851e-02
5.132719106638605755e-02
5.321516811899955346e-02
1.921844882427191370e-02
9.064574875775457952e-02
-5.720752898038340695e-02
3.430007961133297451e-02
2.539698916488461466e-01
-3.187119552464372924e-02
8.611115495929846930e-02
6.224626584764567094e-02
-9.852843082866936941e-02
5.660130331031674317e-02
1.232482607821061144e-01
5.012998222665200621e-02
9.018888492963629197e-03
3.026790025442404122e-02
1.090818163257773199e-01
5.423605308212895576e-02
9.584460635529985784e-02
-9.116499223159980902e-02
6.895587801215734280e-02
-5.004273664240426606e-02
1.162293959609780047e-01
6.152670888024970586e-02
-8.898153200762029535e-02
-8.093851207886460647e-03
-2.278196191892612604e-02
-8.818631626274556212e-02
6.879839275365000340e-02
2.466877265205087710e-02
5.987702778176071106e-02
3.871613617351998132e-02
6.415519256066812281e-02
1.507406078065992028e-01
7.127861701243853876e-02
-3.771221097301397790e-02
-6.602115964192968589e-02
8.490967938109902913e-02
-3.820946106549762133e-02
8.821879018787452675e-02
1.511624063567467390e-02
-5.287202691554827166e-02
7.100540469776807362e-02
-4.726318603422350467e-03
1.565182915414201764e-02
6.079145682558822171e-03
9.493691830826547773e-02
8.544161168342777335e-02
7.852274564507837062e-02
-8.357398390780607783e-03
-9.420408489790574325e-03
3.359718723722677353e-02
-7.973552936192326857e-02
7.380131660489692991e-02
-2.675967951523714611e-02
5.491380128373432590e-02
4.241178138755872379e-02
-3.746465337293562042e-02
2.635384424201837883e-02
7.016017313864941762e-02
3.865192295733206607e-02
-1.076936878122709135e-01
-2.086826646607579244e-02
1.866106819038214626e-01
2.788826057474273409e-02
1.139850454095883009e-01
-6.903990908086215204e-03
-5.351943951266599497e-02
1.278775495139733258e-03
-6.289469692782063276e-04
-2.570923058011159376e-03
4.251590293502461454e-02
6.030697804468824336e-02
-4.339126469196933483e-02
7.299409387016533857e-02
3.627753425333711534e-02
-3.979744516207198851e-02
9.483277075379815957e-02
-3.326313388976373693e-03
4.569828098200487410e-02
-3.438572355383746892e-02
-5.916855615281576067e-03
-2.573403056451330564e-02
-3.988360635712226432e-02
-5.536307391074711537e-03
6.562522060835729310e-02
3.026210655973580674e-02
6.148229633783188104e-03
3.515122708104118782e-02
1.010332707263851965e-01
5.611500237142234143e-02
4.788227163494527400e-02
7.390859474879915569e-02
2.227396097380169790e-02
-2.493920982484794033e-02
4.771186779853937160e-02
2.182436029054296914e-02
-2.209856776936154274e-02
7.323592057233035968e-02
-5.227076819468656071e-02
-1.266203629222532835e-03
9.794887516792735727e-02
5.051078485900934584e-03
-7.480758172942769679e-02
4.476365006356771564e-02
-3.565268545694431912e-02
8.489937681060624741e-02
-6.150574452616464072e-02
-4.522538973556251840e-02
9.165411733188025961e-03
4.065292364826943172e-02
-5.190505102954384720e-02
-4.743820232992265740e-02
7.504373461783823973e-02
1.488491701691799229e-01
9.163597627544123325e-02
-8.197075594478710203e-02
5.464687780478223733e-02
1.295947972003935467e-01
-5.900514328269509945e-02
3.876005388193228679e-02
-7.798314710103830755e-04
5.031057027512380458e-02
3.916488661454312764e-02
-2.333384183266892786e-02
1.022734301866266571e-01
1.322527751530756523e-01
7.653490273788232656e-02
3.861111299047960410e-03
-1.025273613302768033e-01
9.878810817590677473e-03
6.558100025625798746e-02
-2.259595651915162831e-02
5.917987564726521349e-02
-4.188853714622103007e-03
3.411851201413915874e-02
-5.870454084194710181e-02
4.810605609576874137e-02
7.923719749874816309e-02
-2.134531467220006709e-02
1.844878154453607685e-02
8.850810668550430915e-02
7.606607652750926873e-02
1.119861155755934659e-02
1.345975713379783840e-02
-3.309509736954044379e-02
-9.234266276143142382e-02
1.480171590984769303e-01
-8.587625973406903465e-03
3.827530973771922466e-03
5.479382495231809036e-02
8.545824514612154754e-02
5.058633221334974533e-02
-2.814639885085390772e-02
5.136384243794667875e-02
7.195621075248652410e-02
3.848535391356176089e-02
5.681930071647566666e-02
2.317459707051293394e-02
6.206139741874638210e-02
-8.083476768466827528e-03
8.517660713869282252e-02
-2.630649558752017406e-03
-3.058345052670811276e-02
1.565952175579294059e-01
-5.273474158167122672e-02
9.280644368892492294e-03
-8.672956572530655939e-02
-7.986294848601976915e-02
-3.499680920694740738e-02
9.473532169700310535e-02
-1.412473991915271648e-02
-1.890526041338465996e-02
2.443232604023250903e-02
1.401535397749285039e-01
2.246738746066315878e-02
-1.009763379355566211e-02
2.069181433558676605e-03
-1.195954151088093886e-02
-4.891933584350181136e-02
1.582280328217738549e-02
1.334484954418140856e-01
1.452822874027826783e-01
7.953189793138785990e-02
1.131358213068104496e-02
7.455070541469617507e-02
1.451134069159372778e-02
6.120870983641459040e-02
4.813108440076601519e-02
9.146204140005638472e-02
3.192726767319305214e-02
-6.864184259084210593e-02
-5.999516799229184100e-02
-3.783294608981869339e-02
-8.174208778864068548e-02
5.061293008864633375e-02
-1.579699875225851549e-02
-3.750267511360168282e-02
6.277629096567194367e-02
-7.545242767250898153e-02
-5.763456601061035106e-02
7.640259052747936167e-03
5.231964930680725601e-02
-4.712978096988684057e-03
1.086863359021152664e-01
2.716333969309699375e-03
-1.221591003365271461e-01
5.520622511758985912e-02
4.950283691694925409e-02
1.814719692017690775e-02
4.681964466551224308e-02
-3.370105699647292334e-03
-1.632759592011685801e-02
-9.837686756369261321e-02
-5.473034070682902125e-02
5.883443005340269379e-03
4.471799738420385167e-02
1.256655247504659401e-02
-1.481304128361656501e-02
8.033144530025888852e-02
9.121398023719114526e-03
-1.344986757499437580e-01
-7.895416868879616412e-03
-6.250164696828794386e-02
-1.721835541577160233e-02
-1.876541022809212478e-02
-5.149472590113825243e-02
5.873502603130712971e-03
-1.628028803707961408e-03
3.296037833389448696e-02
5.980203132577411457e-02
2.595809755275222189e-02
-1.134050081153867642e-02
5.399596534971279338e-02
4.598048595386442644e-02
6.771194698804333667e-02
2.813358526697595785e-02
7.969046812526875412e-02
2.770506439437091586e-02
2.125266813861530490e-01
-8.612068182000836777e-03
1.287892478944760166e-01
4.072069134475932162e-02
-3.451827904625348609e-02
1.512851733668421073e-01
1.154466566053147514e-01
5.005830801269406383e-02
1.838086858906595733e-02
-4.048404027695677587e-02
-7.373807914564406429e-02
3.674305126339239523e-03
-9.147894290106632631e-02
3.041674658793699221e-02
-2.220532919477263140e-02
-2.715379688216419674e-02
-4.348793225079487096e-02
7.976989526951874798e-02
4.510788902475706269e-02
-1.832347739810929761e-03
7.891986709900936092e-02
9.536619797616692484e-02
1.111859165574867053e-01
-4.983071466420649354e-02
-6.864864564602386580e-03
1.940729313961063116e-02
-1.150195711609226512e-01
-5.285549185938320793e-02
5.810976639093190510e-02
5.421863760384051240e-02
-8.753214332388283003e-02
-3.680739404280294284e-03
1.132923174241656089e-01
4.197011768238495012e-03
3.041404298659507524e-02
-2.254353368961245496e-02
8.073112017039259236e-02
-1.299843709852195606e-02
-7.793045573484559674e-02
1.646370289138096230e-02
-1.803434570023226824e-02
3.176784288957411329e-02
3.944209974723303369e-02
4.397484867242860106e-03
-1.185967408844186138e-01
-3.133424273838596175e-02
1.132201912922022741e-01
5.001626654978048869e-02
9.283109270376953270e-02
-4.248617136900775110e-02
-8.793225619322524167e-02
4.423455756723804894e-02
-1.143475743655738251e-02
1.128435380525720337e-02
1.104982395503774084e-01
-4.193027459242693739e-02
3.655492347029721395e-02
-1.130474977374702067e-01
3.517788282508928915e-02
1.382970724125294829e-02
-6.015240363873919534e-03
-8.251465718031990304e-02
4.931083096455932124e-02
5.432523377571379236e-02
-8.943051371163926455e-03
5.844312109424262131e-02
6.913816824544551098e-02
8.070869481522505162e-02
3.004500836052782092e-02
-3.976876927895527623e-03
7.672949823800143121e-02
9.625643041807317724e-02
-3.813530945962017443e-02
5.380010875122112624e-02
-1.259965538129420026e-01
-6.573859052999665026e-03
-8.316609243043115995e-03
3.332624407361277352e-02
9.044624674675388887e-02
4.170629295000128495e-02
7.710422388074636424e-02
4.026594915259106705e-02
-3.318747826327816258e-02
7.756590844814689745e-02
4.955383986631363424e-02
5.397532297862719930e-02
6.539208816623137688e-02
5.867229786909809730e-02
1.658906572186814865e-02
-4.421016392688238011e-02
3.859580004853714608e-02
6.559520046026476314e-02
7.756251982978612514e-02
2.304372548402321835e-02
-8.798197240950836329e-02
-1.112083252246863496e-02
-3.445337485267174066e-02
-4.883996586607054075e-02
5.146346058791635009e-02
-4.715978122438572312e-02
-8.110730468689448386e-03
-8.795200533377232552e-03
-9.341403700978387348e-02
-8.022659255301550774e-02
-7.333237496134503708e-02
-3.174717128448469733e-02
8.638707032715486900e-02
7.129914787300334345e-02
4.672319511014073889e-02
-1.305528426462404246e-01
-1.171563137286908834e-01
-5.816518943011236148e-02
4.243277382160975941e-02
8.946740600072959626e-02
1.126321825666846133e-01
8.920064013564102390e-02
-3.182828867025905978e-02
-8.192968984243279018e-02
-7.416557611191221255e-02
-4.643042777465787585e-02
7.698873401401658267e-02
1.294198308145096468e-02
3.323070083428684290e-02
7.433217723655943798e-02
1.164538097562874130e-01
-3.029763550701604358e-02
3.937224996194155224e-02
-5.758418192936093361e-02
7.743156242806085304e-03
-1.564787954547784124e-03
2.016005496368808436e-03
7.918526414271463004e-03
4.266743040342671489e-02
2.495638213127754704e-02
3.000349170678752800e-02
-2.047234233216627813e-02
2.845122366910282381e-03
1.781400816822337474e-01
-3.059728429831338331e-02
3.807011282363795962e-02
-5.316107243875727029e-02
-4.233282193520310210e-02
-4.766454102056374986e-02
7.065537324537951580e-02
-4.277205318297300912e-02
4.683535041604445365e-02
-2.241226030962300414e-02
6.920972210781708121e-03
3.825536649410410384e-02
9.948875547706194367e-02
2.412483446943017307e-02
-6.327740534179700227e-02
-1.333494947847137235e-01
-2.077040786697329292e-02
-9.944542935511349602e-02
-1.602309821879823737e-01
-4.532113770914751247e-03
-3.543810861101374943e-02
4.082182200317666793e-02
2.447683734420093987e-02
-1.226023682881388112e-02
3.630853446160400844e-02
7.192853891967839787e-03
5.064265673337142032e-02
8.646640752693107723e-02
-1.564736929295794943e-01
2.809861241516930369e-02
-6.259558814136387261e-02
-5.574178636342552728e-02
-8.113093202681812000e-02
1.037641029510254220e-02
-2.836973331595763967e-02
3.250313422941864677e-02
-9.147365640120051766e-02
1.418822473636306356e-02
-1.187707065184036570e-01
-3.958340618202493832e-02
4.283896580214872907e-02
-1.699966004200325134e-02
-1.392188725964958219e-02
-7.376327217136463554e-02
-8.717800821162914604e-02
3.871110874319447920e-02
-5.521733590096755337e-03
-4.025065375179891908e-03
1.394111784002722600e-02
6.251840385013779366e-02
-6.854255924861885063e-02
-7.262286986712622808e-03
-9.793637486730856490e-02
-4.587739513806714242e-02
5.091222870670088912e-02
-4.977949543724830006e-02
7.458914553314988094e-02
-5.628775639724230978e-02
1.238429992756808276e-03
6.113954023763832485e-02
-9.817099510608517932e-02
5.827492040102962012e-02
1.391946035035779858e-04
-9.792827213412803877e-02
9.053309937354980796e-02
3.827547924328451173e-02
9.240203888519267494e-03
8.178842814386295956e-02
-1.398239749823806388e-01
-9.478518497302827750e-02
4.335977543314772920e-02
-1.661331415071478357e-01
1.016881400815943665e-01
-2.474753207572449876e-02
-9.363500218578107992e-02
-9.283656020587131852e-02
1.233101377930176205e-02
-3.277776443866353695e-02
-7.368621584900825368e-03
-2.726671462897062304e-02
-3.104534334612483668e-02
5.398214792379143340e-02
3.653915674823469961e-02
-8.023556841561318986e-02
-7.396067824491209253e-02
7.891181321515229607e-02
5.284192441218856645e-02
-3.972130601628616475e-02
-5.599846660920792391e-02
-4.729703789044409357e-02
-3.052157222653472529e-02
-6.840373670166942366e-02
-6.489702057789092926e-02
-8.046424491493812600e-03
1.486617730193691422e-01
1.694228639943836170e-02
1.376903377706926168e-01
9.954361965825010705e-02
3.275355709982438746e-02
-1.071466390443844875e-02
-3.470837567399681634e-02
-8.668329378161737653e-02
-4.899371997169017778e-02
2.847286098983333336e-03
3.174672619490216674e-02
3.610399753269891848e-02
6.127211065993466710e-02
7.090919629652517840e-03
5.566280561518890946e-02
1.678563531003204601e-01
-8.663372164697105693e-02
3.248143705722731506e-02
-2.518082723241499635e-02
3.379489269919462580e-02
-1.637179615428213386e-01
1.118592778367989010e-02
5.728188042665943031e-02
1.289731876108096420e-01
-5.321301498088032433e-02
-1.419117946708583350e-02
4.733599859467114285e-02
-3.227533059588336833e-02
5.710464233385677268e-03
-4.698130854133859141e-02
-1.498752997592448129e-02
-4.078734328947817428e-02
1.663169093371629978e-02
-1.079836648561140200e-01
-9.079498017036523316e-02
-2.953969740402774893e-02
-8.923146190594542781e-02
-4.417403960952522024e-02
-2.295451795519250215e-02
5.786199438266945855e-02
5.557721106223168644e-02
1.238187924232384517e-02
9.526569208292018365e-02
-2.961386292415255778e-02
-9.308371560227037683e-03
4.250475487102226002e-02
8.980592539921586348e-02
8.822206015887113645e-03
-4.839821187216045151e-02
-7.219206393113275153e-03
-2.871053872362469908e-02
1.232514568052223668e-02
-3.671305855114285338e-02
4.376790818324940990e-02
-2.586323223229855181e-02
-3.510076340885402019e-02
-2.372863750420298873e-02
9.929201662461637976e-03
-5.505044929961247502e-02
2.110110865611293518e-02
8.794991578724822845e-02
-4.714041895784841507e-02
1.017332943754654592e-02
-3.404586735149384147e-02
3.680133742720665280e-03
-2.071654778167106303e-02
-1.634313633253722114e-02
-8.567193418119908865e-02
-9.353479876728057821e-03
9.773351061777819926e-02
1.510146733025153065e-01
-2.453234726043529868e-03
1.521006854608659281e-02
-9.022843084345656336e-03
5.200279265445194310e-02
7.300892514096846142e-02
2.821681304101061882e-02
-4.124407153385173386e-02
-5.707979915992348469e-02
-1.439454108974881630e-01
-1.946370518314324144e-02
1.016784821863045418e-02
-1.540943107780184396e-01
-2.253555576844467820e-02
-8.241488403629028403e-02
1.242517557258424887e-01
-1.396537006015168558e-01
4.565746394232605282e-02
-1.696579174163616310e-02
-3.483865573704313795e-02
4.530129934261939439e-03
1.470817345027847223e-02
8.228143278470077121e-03
2.243883343518673218e-02
-5.033795316286011207e-02
2.719605122967716157e-02
5.597813325178575827e-02
3.527810948226933752e-02
-2.802508130507871866e-03
3.264480447986138623e-02
2.079821017652392842e-02
1.261746580261160489e-01
6.636667366180007410e-02
1.161424191403139933e-01
-6.305656101846125738e-02
-8.461529218727061041e-02
-5.001746628915702125e-03
1.328367043873433240e-01
4.155152741238747963e-03
-1.580421235032243299e-01
6.736612568561300800e-03
1.102032646237722895e-02
-5.410068146593128777e-03
1.863453195543424709e-03
7.106384149473617129e-02
4.876634838766433222e-02
8.253571264556172626e-02
1.124015885341194954e-01
-5.852946857209723880e-02
-9.954662938040899356e-02
-7.692782380561939692e-02
7.388552291533552474e-02
4.649065208586679321e-02
8.471143977810174919e-02
2.250965805832351105e-02
4.173951743062447907e-03
-1.682712330172610182e-02
3.717933779689501506e-02
-1.170775882608397211e-01
-3.027498362266254489e-02
5.471002729918025831e-02
8.528650231038822915e-02
-8.911470293676326815e-02
-6.937278141003190741e-03
3.411103030903978039e-02
2.037592379828617392e-02
1.579677246018829917e-01
7.111016997419795926e-02
-9.311375243745122210e-02
-7.633974757729215799e-02
1.201716701199666455e-02
-5.003498325111484929e-02
2.395880138136756432e-02
6.174726631588578485e-02
-3.698954374422637470e-02
3.256962358133184271e-02
7.373229346569255827e-02
-1.261858744512618993e-02
-4.985771303743244398e-02
-5.459822830702133756e-02
-3.204600337085498213e-02
5.534075519945389106e-03
7.311341169612244062e-02
-1.178953857343829209e-01
1.366209188221348125e-01
-3.788002781103797650e-02
5.632114154493624188e-03
-6.119795274284949710e-02
7.090656603649590772e-02
-2.383433913855555197e-02
9.017081491575751340e-02
3.923355880789003436e-02
-1.743600828893396293e-02
-5.489252143976471043e-02
7.644559661596307676e-02
-1.494858937108531002e-02
-1.212410558727579010e-02
6.642719548407167822e-03
7.432265632335603722e-02
-5.506026389352320499e-02
-1.393041756019008058e-02
8.926333284859422346e-02
-5.055613520376723430e-02
4.470972573347273271e-02
1.166096639971157950e-01
-4.285306128376668161e-02
-6.594307459742675993e-03
5.664090649733196509e-02
1.468049232760754164e-02
1.073139969969938261e-02
1.729223429765481721e-04
-5.812993348805106566e-04
-4.055964901796985100e-02
2.799773644021321534e-02
-4.055274948618878099e-03
-3.448202313978789013e-02
3.699834124014579617e-02
8.074318609775242572e-02
-6.155142992258320206e-02
8.669580403488788903e-03
8.136282570877245712e-02
-7.353378286363278227e-02
5.695500237848062468e-03
-4.522029802893397232e-02
-5.513683651800519586e-02
-7.334108666485675276e-02
1.924109779861656738e-02
7.141915780522099799e-02
-1.499606425494684654e-02
-4.592082357963785284e-03
5.817135481901337599e-03
3.980031885654937429e-02
-2.094178881004058260e-03
-9.568308263803954050e-02
3.853854617524860027e-02
1.455169108783913312e-01
6.361326060087897812e-03
-5.164484320843654858e-02
8.849701128980530518e-02
-5.035229104340829126e-02
-5.082127033135348804e-02
3.781814701871723944e-02
-5.216971981643900302e-02
-4.248548129540028612e-02
6.310681006459441245e-02
6.097912342206379677e-02
-3.598018358669000799e-02
2.206190504455761078e-02
5.154128481936351078e-03
-2.063386225115693834e-03
2.066591327013150500e-03
-1.538131853221475220e-01
-4.944060376245477256e-02
2.320316762116440487e-02
-1.041363179410238239e-02
4.932751653484204746e-02
9.530432964904130694e-03
1.863144420151972500e-02
-1.920586382146414681e-02
1.631584493670720781e-02
-4.147718520886898436e-02
-3.191794541031774818e-02
3.346711816936016187e-02
6.224150529668417281e-02
4.876050169958841274e-02
5.721692980683855401e-02
9.898670593172907706e-02
-3.510512656991555958e-02
1.350688425388311409e-01
-5.534321596236160129e-02
-2.640869371863856230e-02
-2.369678400932904994e-02
8.669773892693859174e-02
5.627510182096829433e-02
2.643552039651202515e-02
-4.679655590328803648e-03
-1.789337774830970437e-02
1.222420255571708345e-02
-5.931115849596834549e-03
7.855172847104331668e-02
-5.893757497331232956e-03
1.989112537389879903e-03
-2.243395979391636305e-02
1.171399703041664103e-01
4.909470405043387525e-02
-9.652696527623520761e-02
1.238166926142774266e-01
-8.644836824921131591e-02
-9.295952434624905891e-02
4.390649137767073384e-02
5.169227533514977185e-02
2.939831717030167227e-02
1.013580817258663141e-01
-6.638459935312625293e-02
1.720675065236189696e-02
-3.252021952250153114e-02
5.847692366132533834e-03
1.339415505541939611e-02
2.254652121494979226e-03
-3.739494473648308226e-02
-2.921739016688558455e-02
5.178528823615627386e-02
7.417048558530382751e-02
-1.815104477672665681e-02
-5.601348871095077758e-02
-1.419535045965363181e-02
-1.132341775954501528e-01
5.223437390274723174e-02
-1.082623024148961638e-01
-1.657267981657914793e-02
9.815601112873643952e-02
-7.016673058059935686e-02
-1.645965140686655656e-02
-2.615838054081425640e-02
1.257701484531353608e-01
1.045429562955999397e-01
-1.000396462189544373e-02
-3.010583802002792311e-02
-2.240420676697586766e-02
9.385941417385818691e-03
-4.023211357027284274e-02
9.429043129928404987e-02
1.148934766442860494e-01
1.100108052191033914e-01
2.795263047248026586e-02
-5.513483184771700296e-02
8.004670162084641036e-03
-1.588746047212054660e-02
-6.570709400232126185e-02
7.243861736105328131e-02
1.258940919299566391e-02
-1.406372360220904116e-01
-7.696686019800390299e-02
6.330321167940561496e-03
4.046925467553071781e-02
-9.898463437300343559e-02
-7.646359143236629297e-02
1.929275070251415189e-02
-2.183417521757016408e-02
2.163232167449002236e-02
6.040834817858391215e-02
1.233387333574653966e-01
-6.277003228283934907e-03
-2.751251803389470531e-03
3.786686682671772802e-02
5.503956367926652465e-02
1.883416097995580310e-02
2.780201399041774130e-02
-6.891842169730563739e-02
-1.113556222396634710e-02
1.584812305049976833e-01
3.891592264413070573e-02
-2.404309820877168977e-02
6.099202384935569626e-02
-6.032474117170543576e-02
1.683226300656072210e-03
-6.510954061003805526e-02
-3.097010030380584894e-02
5.149506088313042518e-02
-1.219824834961180660e-01
7.977882536768578225e-02
-1.131584351314859488e-01
-7.867806538137523883e-03
-1.171586623824970447e-01
1.107025532387882205e-01
-3.108288424805576849e-02
7.016050293664499726e-02
1.981959998900199513e-02
-1.109681644696356023e-01
6.898695591299507102e-02
6.728311104646288177e-02
5.625025794548402930e-02
9.325389677588941106e-02
1.722459241980174929e-02
-6.618456863974322979e-02
-1.115684583707284017e-01
1.665229301907777265e-02
1.187998753114644923e-01
1.332224552954294934e-02
1.053219857489619687e-01
3.084027586883370670e-02
4.516018608029590681e-02
-1.579009513825472416e-02
1.441517069535045922e-03
4.063967468692065120e-03
7.321202576461380285e-02
5.235828903116250543e-02
-1.066725598284893120e-02
-4.385492920629641828e-02
4.429472182662787250e-02
1.244016514431836237e-02
-9.868652320429931180e-02
-6.192208095664632076e-04
-9.130136895691558230e-02
1.600976956261162057e-02
-3.807478018720499707e-02
7.200857578374262290e-03
5.503724786344760950e-02
-6.364384612679284403e-02
5.017227715453824455e-02
4.018646590641338640e-02
-4.429593000688864662e-02
2.221205656391618544e-02
7.650025054413488179e-02
4.208566488504517089e-02
2.854260649321802706e-02
4.202620810867190027e-02
-4.832333372427461554e-02
-4.271798535557785187e-02
2.944012449005252788e-02
-2.889150526743902714e-02
8.911507983659273935e-02
2.540718865773822221e-02
-9.530118083227472059e-02
9.197446734153616466e-02
6.065761206220077195e-02
4.942761073281057814e-03
1.092139022312419022e-01
4.480618902645056717e-02
-1.659980310425766391e-03
6.008976229718212408e-02
-5.781364664131270759e-02
5.664056800379916462e-02
1.460242723932909659e-01
-6.818135396872359970e-03
8.348622397466257117e-02
2.874186849288091171e-03
-2.223935709508648856e-02
3.304986024043545662e-02
-8.375125086680854092e-02
-3.148480856141400164e-02
-1.372138402819179752e-02
3.147702058421555232e-02
-3.561989036489759258e-02
-1.440558578635049436e-01
1.276004976801924096e-01
-1.221089840448239539e-01
2.946363953156931614e-02
-8.406430232684640458e-02
-5.643572324335453805e-02
-7.802728103142164695e-02
-6.777920935473001618e-02
1.143320700313201453e-02
-1.395721081105397686e-02
-4.069573044167907466e-02
1.109554469758809031e-01
2.766629478277296290e-03
4.292260093494741635e-02
-8.502338218392190006e-02
7.859942004825715145e-02
-3.733621493686418297e-02
6.214858437718004391e-03
2.934435009398985231e-02
3.152361370425800502e-02
-4.125763887845337180e-02
3.309456167088348916e-02
-4.142744921633366439e-02
-4.516527511573917297e-02
1.439461099764885628e-02
-1.066640751334435415e-02
6.789044261140340930e-02
3.537254107668282022e-02
-1.347607663248566803e-02
1.055181736635787543e-01
-2.663315557615347426e-03
-9.604790054683842726e-02
1.190759296879713297e-01
-1.693299412946912552e-01
-6.437765168628555024e-02
4.762176011386235613e-02
1.239629548427214657e-02
-5.412592278918016558e-02
-1.324371853611416572e-01
1.601023558705220312e-02
-2.426320788323991021e-02
-4.055421135774953112e-02
2.993753949894464167e-02
1.848916420641979197e-01
-4.845726537329799605e-02
-1.111280505896089232e-01
-3.503269743365487743e-02
-1.262230237205536898e-01
1.022923524219397362e-01
-3.263444511157584382e-02
-5.598925159143301224e-03
3.907350713458865310e-02
3.269033385411384413e-02
-1.337293068805012371e-02
1.596497599070715668e-03
6.129983058602691583e-03
2.990365112933143776e-02
-3.327529889931701845e-02
-2.664220694296202258e-02
-6.517447132890494266e-02
-1.360170614943894893e-02
3.407357743875109868e-02
3.954611155860156962e-02
1.403915178327726498e-01
9.097882747953156546e-02
1.064562541087930164e-02
-5.236881944168297887e-02
1.540366235051133376e-02
-1.213959998604428742e-01
-1.237995874131261054e-01
2.079197311479138652e-02
-7.768409741952693459e-02
8.668151399529873402e-02
-9.361350876380332420e-02
-1.665869493118046774e-02
9.931817070817146320e-02
-3.482361150826576712e-02
4.401335185285785295e-02
-4.360321341953450613e-02
7.180694412634287815e-02
-6.649203315121633706e-02
6.174323892364345923e-02
8.717768554533864012e-02
-3.515617522106934817e-02
-5.107599273407420482e-02
-2.912912668384956896e-02
-5.568878349889515994e-02
1.048365629100296292e-01
-5.221371900624708490e-02
1.009677974158358638e-01
-8.734845074989771099e-03
-4.494058978205297400e-02
-4.406219047980629994e-02
6.126053240912669728e-02
2.251467107928785752e-02
2.954095008785899770e-02
5.058097906707785529e-02
5.296180779224334088e-04
1.071281284426959246e-01
-3.852722911096909814e-02
4.786821439395402833e-02
-5.268431951515820805e-02
3.848225251787142174e-03
1.310500967637858935e-02
-2.618918535240203488e-02
4.030406584608310638e-02
1.172995202414422143e-02
-3.548735780047219263e-02
-1.216429627236412375e-01
7.230274406152768785e-02
1.098629743188284241e-01
-5.229486200661508100e-02
-1.014664934304603527e-01
7.475237007128555933e-02
1.409782513838563761e-02
3.569329104218693562e-03
-7.093029994300968644e-02
-3.116848939621547077e-02
3.102854927422525610e-02
5.421702306310006297e-02
1.001098301448498894e-02
7.229483220464084925e-02
-2.748351083624804569e-02
2.964808735792336808e-02
-2.167177300722606878e-02
1.740876488348528511e-02
-1.149650803484692299e-02
1.402822866179956329e-02
8.111276277855170025e-02
-3.566804765119642451e-02
5.794439284982057931e-02
-1.616615743953582138e-02
-4.583597012392209152e-02
-1.236078140485045128e-02
9.291262838889198517e-02
1.708013388795308340e-02
-1.407070050183010027e-02
-5.615155016521570369e-02
6.616158336248855604e-03
-5.653739988465946754e-03
-3.858259049374296312e-02
6.004687674250613894e-02
-3.920277647182011937e-02
-4.472771069491264517e-02
-6.208776182423909190e-02
1.397497551733507537e-01
1.136934784496947300e-02
5.885696309612711147e-02
-4.365793414441573872e-02
8.346173374538902456e-02
-7.032506703452812147e-02
-2.458170951453644143e-02
7.997481396116609687e-02
-1.038218878847245313e-01
9.852246268522110717e-02
-7.692204222101153843e-02
1.057406736344803505e-01
1.003972665735391734e-01
-4.306887817571468380e-02
9.044489252264190093e-02
-2.110196824262459969e-02
-5.301626104279501955e-02
4.468416480315918343e-02
-1.039900159236826632e-01
-1.914527763050701686e-02
1.478863993904860723e-03
-3.609111374574802689e-02
-1.153515118522081828e-02
8.956240091992113961e-02
-9.935982577140248673e-04
-2.678575182439603061e-02
1.933768056977605218e-02
2.165516410194407576e-02
-1.244315809267765131e-02
2.477519285557043191e-02
7.346970472200055335e-02
-1.368810262442040834e-02
1.189109040910106552e-01
-1.974484619851403153e-02
-4.248518695317432536e-02
-1.498197033628113038e-02
-2.153309399369771754e-02
1.063181065129957942e-01
-1.235958652048899271e-02
-8.257603753986242009e-03
9.233590877848629752e-02
-5.319662070596697934e-02
7.906547989471808535e-02
7.093097929230765541e-02
-3.627701202430384797e-02
-1.375983053924305886e-02
-9.518408101333784843e-02
1.912499777113886579e-02
5.470771138506838951e-03
1.804613893491163745e-02
-3.392785864002294954e-02
6.655229687496795610e-02
-1.204751310305591100e-01
3.836759342198583361e-02
1.220838833760141615e-02
3.148841695955526682e-02
2.546098657155274059e-02
3.575973814583882204e-03
-2.849612015025802456e-02
3.784157248755960073e-03
-5.372565375865424875e-02
5.589830661019686009e-02
3.773536561377171389e-02
-1.012670585202214424e-01
-1.316524776469773714e-02
2.653473099290328333e-02
7.530755798641527998e-02
-5.939086646515027990e-02
6.504549466025313920e-02
-6.586857814128047051e-02
-4.373103867643119390e-03
3.007213879320532954e-02
5.064100469433142904e-02
-5.117565423261642710e-02
4.274229052857388654e-03
-1.468894702041498822e-02
2.274134251270554935e-02
-8.080603116858337681e-03
-4.307284955885910122e-02
9.597098805002625410e-02
1.974532788412977982e-02
-9.207521231641029036e-03
2.147225730434378782e-02
1.000631330968312638e-01
2.504727199899885702e-03
9.499348672123411608e-02
-2.171084292312327330e-02
7.980865817921409602e-03
-5.998914339545818181e-02
-1.241684687000504245e-02
4.828263430311372645e-02
2.417818390589332456e-02
-2.262801789623478110e-02
8.857536206555499669e-02
-5.887068512322351371e-02
1.134429753862778584e-01
-1.881567296341715712e-02
-3.913772482410657338e-02
8.724807225758417217e-02
5.143789964149315941e-02
5.612184842194035267e-02
-9.376436594970836633e-03
8.801200910390970245e-02
3.402518686678310950e-02
-8.573725320885618173e-02
8.475447906757941838e-03
-4.068539430040920765e-03
1.009379758271717747e-01
-3.066626262224349253e-02
-6.111094359525288261e-02
1.351799905535326640e-02
-1.396004446065167957e-02
-1.537697013261213157e-02
-3.917976983958601500e-02
-8.049445205037876472e-02
8.459291032491110529e-02
7.431749229240132426e-02
-3.906838733684009357e-02
3.784962256773010542e-02
-1.092563110110467833e-01
4.026023967772839052e-02
1.343193433219314059e-01
-1.068306852786409661e-01
-6.746178411163555877e-02
-1.241393392976071312e-02
-1.019642965857408927e-02
4.468378393236908941e-02
-2.224766304610962739e-02
6.561915307990225099e-02
8.064421178315703265e-02
5.718277421255454906e-02
1.407722454518222852e-02
-4.331878137563234532e-02
-1.511796463883448016e-01
-2.247942421306888330e-02
-2.594643195757377965e-03
-4.448249326455539616e-04
9.588536870939548540e-02
8.345167392908412959e-03
-7.421055105811309727e-02
7.263627034348317524e-02
-2.166191973323293093e-03
4.387758307204149013e-04
-6.635637624295753767e-02
-5.498024017931438245e-03
-8.261521840269774042e-02
-4.576413056336912921e-02
-1.665267191847366601e-02
6.810546843598330735e-02
1.161923385358408223e-01
-5.809345723403560452e-02
-7.703769198223713033e-02
-4.478093505112200334e-02
1.028504345678920157e-01
8.722584631264809762e-02
-2.243256980115008667e-02
-1.481721989147761522e-02
5.054696313269139291e-02
-4.857930908951914317e-02
4.861915486196143055e-02
-1.479586346872219758e-02
5.564566356249904533e-02
4.381608699755069197e-02
1.088237282024133307e-01
2.636293894288868275e-02
1.856738181707463103e-02
3.989424649637456077e-02
5.799235883350480070e-02
-1.582563405427096781e-01
-9.391302458186950863e-02
4.030562674220252578e-02
5.900988182644125585e-02
9.398976489345249596e-02
-7.401214913315204424e-02
-3.944474948983899693e-02
1.502760008154621907e-01
-3.496012448959294472e-02
2.891165685743752808e-02
8.355811001738634725e-02
-7.942512545992125306e-02
5.887603851311520170e-02
-5.191079348513221586e-02
-3.034809850736788772e-02
5.857107252229853261e-02
9.380548819690529005e-02
8.384499218226397488e-02
-3.390533185148351253e-02
-4.708760160514821602e-02
3.315948286781104232e-02
1.847917889054050827e-02
-7.950797664456915603e-02
1.240368847848732393e-02
-2.936819977466018777e-02
4.487269669297186403e-02
-2.081964885124698572e-02
-1.064499416068047655e-01
-1.138694465775473841e-01
-1.004192496259997437e-02
2.750001768582023293e-03
-6.141744058412382939e-02
-1.192121465068384789e-01
-8.116584085354854039e-02
-6.636818021833143511e-02
8.420270700049969914e-02
4.107374781190697988e-02
-1.246453324880625671e-02
-6.889506851609852184e-03
1.324679681027595389e-02
-1.609016961637635195e-03
3.693182947156296251e-03
-8.067763195692520539e-02
6.258000629851331875e-02
-3.404624331137971749e-02
1.018404051234711311e-01
-6.068942911946255403e-02
-1.499270655982905265e-02
-4.863841685413747284e-02
-1.063534837614107421e-02
3.240623646832970634e-02
9.794064559249977819e-02
-8.227539172234497877e-02
-8.214590411954120208e-02
6.619046687216016689e-02
-5.129053850794173391e-02
-2.242267922236527988e-02
8.661609355675245481e-02
4.190030932682603515e-02
4.809443898548337176e-02
6.362539091634619726e-02
-5.553824408102521482e-02
5.759013155489427216e-02
1.123020891327637938e-01
-9.010175939759730579e-02
2.370881182258602685e-02
-7.200704777979177740e-02
2.073440418695071674e-02
4.097517848563463766e-02
-5.442654377468172933e-02
-7.196686525044765359e-02
-1.066773558407826776e-02
-1.959046095875198457e-02
8.609122388491340094e-02
7.063930298651457940e-02
3.777661141813717233e-02
-8.765537272247628242e-02
3.050626940404498402e-02
6.046519616329161517e-03
3.753341888336191728e-02
1.249192265144780239e-01
-4.508555942810519440e-02
-5.807931557295592517e-02
8.508797868807754794e-02
-1.373235485415716661e-01
-6.299143153822144015e-02
-4.693930760300748378e-02
1.692457107586479159e-01
-4.772556490403211810e-02
1.047582083484415866e-01
-2.298201565341023017e-02
1.016148705854810624e-01
-1.751098797584007757e-02
6.543324767557419375e-02
3.058422262191931671e-03
1.458162123182789663e-02
5.174186553011627526e-02
3.468145761247435049e-03
-6.267660365256247541e-03
4.789316950702734998e-02
5.889168457819681001e-04
8.575659535501885256e-02
2.740882393565546513e-02
8.964180357969014912e-02
1.446957190570078988e-01
1.092538578451380943e-01
9.652944057982769388e-02
6.142008448744981641e-02
-4.958385811446616026e-02
9.135755088681869751e-02
-3.028434043955714750e-02
3.336883878998888470e-02
-2.093553469687418900e-02
1.344949948470053891e-01
1.816560087040646962e-02
1.046308154724175654e-01
7.771074259786259339e-04
2.884585263303152992e-03
-7.279084275920607444e-03
6.264887523862004703e-02
4.118748621365367346e-02
1.564171639848017936e-02
-1.367476168871376019e-01
2.418438942218339299e-02
-1.358280767527586010e-02
2.479993617075212931e-02
4.544247404286299447e-02
5.504924179265002770e-02
6.770144984504143648e-02
2.151355989061705387e-02
1.299374491092584495e-02
5.084851164761456516e-02
3.148562693383140376e-02
3.526756066189873362e-02
1.171493303944886634e-02
9.797137273552933290e-02
-4.456027185698627213e-02
1.077242627479866877e-01
4.574546116764893061e-02
4.674801124929894164e-02
7.468309156559208017e-02
8.069313647696560454e-02
2.445804502862813229e-02
1.172973125960176666e-01
9.874311955150295861e-02
6.326255482999053326e-02
7.676563136023970002e-02
-8.032662258124380339e-02
4.778680490266108694e-02
-6.097763913076750808e-02
-4.974698289281750951e-02
-4.100097251602889160e-03
-4.986064863633206390e-02
9.952603618265670748e-02
4.156287486066848058e-02
-1.313496625308792354e-01
-7.095939556860465791e-02
-1.766152120842678745e-03
1.721865723836659909e-02
-2.162100881649162837e-02
8.293928719996836174e-02
-6.260367555533665265e-03
9.311546111166696393e-02
-1.432209086118998824e-02
-8.906686759876046577e-02
-4.985200911408230184e-02
3.102878581673447142e-02
2.393008976619674655e-02
-1.542606120843123020e-02
7.443754306782986163e-02
-1.347630421723865490e-01
5.535051363587844414e-02
-6.428455492943666028e-02
-2.533360946244202563e-02
9.543930059310810898e-02
6.099018521709243836e-03
3.623597148938449697e-02
-1.335786099846059671e-01
5.240930776148362835e-02
6.455429890197598997e-02
1.608443200064304801e-01
-1.023122720247208670e-02
-4.267910355078673862e-02
1.287123706302780758e-02
-2.912209524170862249e-02
2.057620550436971285e-02
1.263628423698900070e-02
-5.499497998122693243e-02
-3.652798221008650426e-02
-4.908961924390976839e-02
-2.176766147893079498e-02
4.328925773526113435e-02
5.705860600631215696e-02
9.387677847237967110e-02
3.131104969642113656e-02
7.377883103032181755e-03
-4.222340694833298658e-02
1.826544277783022086e-01
9.950000314204524021e-02
1.296302231064700838e-04
1.407719705264906529e-02
3.732258606605790702e-02
-3.372801564434022709e-02
7.026576251707447596e-02
1.095693010781213089e-02
9.813841186767362224e-02
9.134872758026976736e-02
1.187602129099367965e-01
5.352646954169623661e-02
5.295873424448040850e-02
3.167097873752999782e-02
1.350384965682027150e-01
1.070294739717822380e-01
-3.077012733736915126e-02
-9.670337921017409244e-03
-9.163201539132066406e-03
-2.450545793862430113e-02
1.228608868293422918e-01
2.198903464388940812e-02
1.327325516360442978e-02
-1.432964109206507144e-02
1.182106999605477549e-01
1.260710794441027502e-02
7.250580675832165797e-03
-2.947092127957277527e-02
-6.837470890490839059e-02
1.024952219117171021e-01
-2.767805835640584772e-02
1.373459175413921096e-01
3.955117281245106725e-02
8.610446189880986700e-02
6.148377307444276296e-02
6.793735815362017538e-02
1.211904296328200972e-02
-2.996885723966033737e-03
-1.039779667658836948e-01
7.495200917813557573e-02
6.441643598474661170e-02
-2.096569624228745293e-02
5.357117210603985769e-02
7.690624165455603456e-02
1.478612094251527953e-01
-8.376577989270430832e-03
1.029601026842260625e-01
7.519304895914012341e-03
-3.671259191367490238e-02
8.479909888734291079e-02
-2.531641584642776652e-02
-7.400479074905009017e-03
1.231258683182688898e-02
-1.285402283758820818e-01
-6.422979831285953456e-02
2.974287962580598327e-02
-4.154338185456924273e-04
5.857551665288938253e-02
5.718558958837366424e-02
3.122758630479021552e-02
8.976209579909391612e-02
-1.283188749505811965e-01
2.831205982219397663e-02
1.307198744848190319e-01
-3.274199908172462092e-02
7.845020925835868852e-02
-1.218707025832218155e-01
-1.901671384721796143e-01
-8.462616336190090238e-02
2.328891284720138732e-02
9.642314933342645278e-02
5.647360913605391913e-02
9.350880576613138095e-02
-2.561528100946660474e-02
8.434595060085832430e-02
8.793779378512081579e-02
3.918952027038753727e-02
-3.385010784649678667e-02
-1.466026430333001052e-03
9.517896670918259139e-02
-4.258982535296058913e-02
-4.959515937074595454e-02
8.128372068451021615e-02
1.765440206071046750e-02
-2.758850319313111907e-02
5.955562005931296782e-02
3.313720004446032985e-02
5.071343160455651228e-03
1.757645799744198684e-02
5.476414356968730551e-02
5.777862536370782787e-03
3.275414198898234097e-02
-7.549630830954255807e-03
-3.878745552988891593e-02
-1.072587009100605809e-01
-8.023448409700674835e-05
1.222370070237067119e-01
6.224978633173479381e-02
2.786922755514865610e-02
-7.039623438848663373e-02
-6.388460316641771108e-02
5.773948508049864259e-02
-4.226684329085169528e-02
5.679934945158221504e-02
4.247152367293321323e-02
3.474379207729997449e-02
7.819650190313290339e-02
-9.346484656416399750e-02
4.838171963134076797e-02
-7.309112870455386490e-02
-1.308456674771371897e-01
-8.087619543778960807e-02
-4.400033455733630416e-02
1.443565766465723828e-02
1.699237365821777423e-01
4.198332485329091951e-03
-4.952351753941523077e-02
5.905378698129010173e-02
-7.894518196265928878e-02
1.280282035423861361e-02
-2.510456078267475286e-03
-1.002322069408607824e-01
1.662823510268670452e-02
-5.782316346060250439e-02
-1.456374190496128873e-01
-3.144071089826199622e-02
-8.247134441606174260e-02
5.630599693468586742e-02
9.068389397082200765e-02
-2.831740877838091839e-03
6.422107682603292456e-02
-3.361503097282924485e-02
-3.301061875717889449e-02
-2.435376211462203511e-02
3.971510366621888721e-02
-2.997196830871218937e-02
-8.885844821730856267e-04
-5.105790091010851267e-02
-2.888603625996285368e-02
3.466624675455195342e-02
-4.296342377580956301e-02
-4.330532080514314618e-03
-1.074401595989467328e-02
-1.637565036031695120e-01
2.444974564461977959e-02
1.009564125819853962e-02
8.581747858262513129e-02
3.953638435573890962e-03
-5.894277226786381191e-02
-5.172064738656981936e-02
-3.080088831239641972e-02
-9.901090363673471784e-02
2.313266394662426284e-02
4.137020153017521851e-02
-3.572335672054859947e-03
6.182241108020625209e-02
4.066865967861547221e-02
-1.557448710546343040e-01
3.015613422603556290e-02
-1.096666529357492696e-02
-7.642763934152423284e-03
2.482520161276223145e-02
8.132251563127611271e-02
-6.496075657756730792e-02
-3.938713850704016195e-02
5.256661229888199421e-02
-6.147442029541023631e-03
8.648281104720774437e-02
9.494229296644689231e-02
-3.743376955002845896e-02
3.284527095071512748e-02
-1.675029071657751709e-02
-1.509597934784020698e-02
-6.886874304114498635e-02
6.434921600326493074e-02
-6.000481635777000491e-04
-9.014981928747085871e-02
5.416259207576926832e-02
-4.095535118617788656e-02
5.324347671348120259e-02
1.385137778137282734e-02
5.667525632429346039e-02
-2.853007289427332213e-02
2.937323602230684436e-02
4.705844914591053585e-02
2.571971981019026757e-02
-9.227477796051528069e-02
8.068403036956838664e-03
-1.040456856812516928e-01
9.288762893773210017e-02
-1.605162327772411204e-02
-3.168831096852277058e-04
3.365426159441006759e-02
1.878810131053774632e-02
1.569714547507895103e-02
1.141705934828176616e-01
-5.061388614783681600e-02
1.229104888962948422e-01
-5.121780134847177951e-02
1.386802615160581242e-03
5.039408998545799427e-03
1.582408357090190343e-01
-7.290074443165932283e-02
2.601079152239510819e-02
-2.351235408955569886e-02
-3.670520860948291858e-03
2.978921839724049322e-02
1.348672696969863485e-02
7.025807218511388730e-02
-2.260113834149701361e-03
3.130679284584182015e-02
3.896216907467887902e-02
-4.030751948951133770e-03
8.996376653517634478e-03
4.423496578047328431e-02
-6.872926211934639318e-02
-9.158564723049682221e-02
1.311822410933822236e-01
4.594004256643405282e-02
7.524762117682563811e-02
3.655677079776552957e-02
-1.291665138611770014e-01
9.535047631709053784e-02
8.444288167117942889e-02
1.293447716010169210e-03
6.645344213714560189e-02
2.145381053604726238e-02
4.849713000106042199e-02
3.592402226862483755e-02
-4.614027282174235078e-02
2.987321388653213505e-02
-1.642417224912724391e-02
-3.640571593123274885e-02
1.166632306512667416e-02
-2.707407300456624033e-02
1.432256609833323056e-02
-2.751339802090012679e-02
7.592200807734598988e-02
1.747840082798007011e-01
4.993909663068410443e-02
-3.114203999535739009e-02
-4.563132783881125587e-02
5.481466868015415217e-02
-4.994808474541055643e-02
8.190974515514762300e-02
5.954432087407429686e-02
4.975841036435345310e-02
1.249298637635500552e-02
1.625506232168283730e-02
1.558940854011897290e-02
5.251811719411463714e-02
-2.215288094947577557e-02
-8.783080614446095447e-02
5.742475017957353323e-02
6.111604018606810185e-02
-4.758855209595430624e-02
6.800414875257108915e-02
-3.183117368126255758e-02
-6.491817104018188234e-02
-1.954556569503164073e-02
7.125127838759610574e-03
-4.028429578034321140e-02
6.176133711067811893e-02
3.876503531205661383e-03
1.007259059220444869e-01
1.636981449076172976e-02
-1.920853354826380574e-02
3.822519706316214461e-02
1.270205468606063204e-01
6.265282351466532063e-02
4.551269374864693601e-02
1.150216630981783054e-02
-2.374809655080642457e-02
-4.904624364297800743e-02
1.395385784194699830e-02
-7.961538869947695773e-02
-1.078524166782296040e-01
4.842920528083190929e-02
1.055702471346594284e-01
6.478952803682325179e-02
1.203841248700625484e-02
-1.414997521549856731e-02
-4.023643515784584845e-02
8.584462004436990701e-02
-1.045471417408822684e-01
4.155477154729914080e-02
4.766403362167193763e-02
-1.568151045105435279e-02
3.721488394621841334e-02
1.159397152764144595e-02
-3.120496468308402507e-02
8.895042792329614645e-02
-3.405200760431938145e-02
8.229534689232670397e-02
-5.053864802718011084e-02
7.883126534717109501e-02
-2.202320018403497708e-03
-8.574996641655940888e-02
-2.400148406499756550e-03
1.239505389524453993e-01
-1.211813148752372005e-02
-3.943227517461046078e-02
4.636014464339202612e-02
-7.450797182536707253e-02
1.261193036585476004e-02
-5.488009626018841569e-02
3.614759257879951448e-02
-2.211797839949415992e-02
-4.601403830471283325e-03
-8.854557886043296078e-02
8.294331355238264425e-02
-6.880598262684541055e-02
5.913223030276730519e-02
-1.904834062173882750e-02
-5.257045882892442956e-02
-1.105366411235259028e-01
-1.304337740744591044e-02
4.932132403253864511e-02
6.525886470704880295e-03
-8.511995837492124239e-02
9.532789361817463336e-02
-7.369659949722394410e-02
7.183977381828178521e-02
4.678289516409717130e-02
4.335666467776651961e-02
-5.815722966796441767e-02
7.013257773584677390e-02
1.387922185726893354e-01
-1.860846666736587496e-02
-6.653213139764821427e-02
6.660149526309032397e-02
-1.023423140941822768e-01
4.372294652364604878e-02
-2.648678337596540450e-02
-6.760700911641991107e-02
6.464886066286465449e-02
-8.142892160667254686e-02
7.646890526617464157e-02
1.185331255125413822e-03
5.079677996766333165e-02
-6.953418900898932116e-03
-3.429196212672081662e-02
2.170004730709011384e-02
-4.670391888231082561e-02
-3.554406035200757819e-02
5.801984323938444432e-02
-5.472010311913478448e-02
4.669770886430686663e-02
-4.504291515777736343e-02
1.225344925055159573e-01
6.524179119425678464e-02
4.854538507132474118e-02
1.380965804474162673e-01
2.320726892468829433e-02
5.039637425444590951e-02
-3.095255043223977404e-02
-6.289306791295558308e-02
-7.164568437550739022e-02
-1.680564875769068045e-01
3.192785003118865650e-02
-2.793258643501294811e-02
3.289760201228761338e-02
6.702537879970733858e-02
6.297588945350317269e-02
-3.942501476505737290e-02
1.369019889819893254e-02
7.251823058345553685e-02
9.185110811764797545e-02
1.228649957505454637e-01
-4.629181092817134802e-02
2.347629180660695813e-02
3.696765902391712516e-02
5.858533607250079878e-02
1.252002705279130490e-01
-7.545870111589386697e-02
-4.698735004134516752e-02
-3.848792109390141575e-02
1.751228633749651042e-01
-4.231287321152412545e-02
-7.639707183349075947e-02
-6.244219999580803704e-02
-4.958710629060785607e-02
-1.966824157242179003e-02
3.945198228313449157e-02
-2.260029129401313827e-02
7.780440246392505976e-02
2.394673575165677873e-02
4.824183339828919809e-02
1.528155183744714374e-02
5.067705048280597008e-04
-4.150517732365639062e-02
-1.137911085750600848e-01
5.535998415631624911e-03
4.758352696668014664e-02
-8.006503591748720394e-02
4.993927811787609444e-02
3.546897415139119234e-05
-5.063702528287201271e-02
3.400291291715359498e-03
1.802120484145273704e-01
-9.526270160297162226e-02
-1.041718273808170808e-01
-1.115646885646944253e-01
3.667185470759104504e-02
2.615439829672017505e-03
-1.151770383377892504e-01
1.669854806837954564e-01
-1.390852482423377556e-01
1.105701479524128297e-02
1.635198835899772524e-02
-7.043527080401731921e-02
1.372342063243405241e-01
8.236336851016667210e-03
-4.371891675245194453e-02
1.475070446978308247e-01
2.916108668427429620e-02
-7.125659248593817219e-02
8.812847815755406322e-02
2.646812141030903225e-03
-5.846533409920241786e-02
4.943719759298381700e-02
7.019337389457812326e-02
5.385969842449788575e-02
1.228274688885633015e-01
-9.714726449170886513e-02
6.443102582495793818e-02
-9.944326973561783134e-02
-1.245529824958966497e-02
1.037485896093159332e-01
5.586265683485851924e-02
1.939880593600921271e-02
8.948548282572608981e-02
-1.026113129097483145e-01
-1.240230945139744745e-02
2.883049814064601174e-02
-5.697900467393168106e-02
7.028366115856619911e-02
5.776995540312565569e-02
3.253722877639781547e-02
5.534797726070760093e-02
-5.382777340661312054e-02
-3.208675728217502687e-02
-1.480927250887323441e-03
1.294246256167272124e-01
2.225604303179311641e-02
1.317415159205794287e-02
6.778037384292275036e-02
5.864748050874674795e-02
1.838304469568332461e-02
-6.953573086223342921e-03
-6.883978715414369731e-02
1.457726937637424287e-02
4.085356475404636201e-02
-3.915741995721995494e-02
1.187538758547833917e-01
-3.637327738154928769e-02
-2.439428724079367033e-02
1.346793188580255596e-01
-4.161869672923188684e-02
7.540614087047886605e-02
-1.811853915984987587e-02
-1.200410555695735071e-01
6.938980152375863464e-02
4.094051406054489278e-02
8.774347447790566135e-02
1.327479987044144494e-01
1.474328658758861099e-02
3.279834567575427157e-02
4.566929514965194226e-02
-4.322466686353070714e-02
-3.032522886386287888e-03
1.723117150090402918e-03
4.314445812753966297e-02
1.132257739239849875e-01
1.130334478455845022e-03
-2.541210876704859747e-02
1.448692195503147907e-02
7.739021778675014666e-04
5.141807925054219658e-02
-4.367699212630973132e-02
-1.054389353655970085e-01
4.065716807464829843e-03
-9.496844664103176736e-02
2.993072226327599117e-02
-4.505613343892422851e-02
1.869735528066938587e-02
3.077605906115396181e-02
-3.654856699861031011e-02
6.834511302340838534e-02
-5.225772231370315324e-02
-8.571041177081101248e-02
3.091686114135209704e-02
-1.118732945127153509e-02
7.497481188770672988e-02
3.271599189247557937e-02
-3.893601632878956886e-02
-8.988089661859939572e-02
9.727421910135806982e-03
1.176390695031175396e-02
-2.458056247048581722e-02
-3.299533263040494574e-02
8.598669737999103946e-02
2.517707836798591461e-03
-7.615150583115500027e-02
5.741447292365457061e-02
8.901584894876687915e-02
6.626627343139283866e-02
1.280615258916837501e-02
-3.366552162750079819e-02
1.077541598692519260e-02
-1.464961122126713297e-02
-2.957309530875248602e-02
-1.356674230814102194e-03
-1.153456873170988564e-02
5.953519266827504014e-02
6.620411701046806374e-02
9.343795609424652981e-02
-3.933386969017241969e-03
-8.039034885752516235e-02
-1.667537769360782213e-02
7.308465813113386444e-02
9.575708802411068629e-03
-4.623187942067391587e-02
-9.557506505230345395e-02
4.941471675979305922e-02
-2.646692785887939242e-02
-1.018447881293372270e-01
8.125062469860647174e-02
5.104333292462290457e-04
8.572525803282921020e-02
-2.299537377735848265e-02
5.502763026232455890e-02
1.368975274261836211e-02
-8.611265537557231953e-02
-6.678995475914024926e-02
1.850581219907532562e-02
-1.293226843452666697e-01
-4.520205293669505436e-02
-6.889933171477133356e-02
7.065361239112309677e-02
-4.208004878815866517e-02
-5.505547022850526551e-03
6.900984953507084685e-02
1.099915193427202925e-01
-3.838374187435596749e-04
2.520813125861349688e-02
1.850308298459873713e-01
-2.587598020245052491e-02
5.025646132588490467e-02
-9.608162784658855204e-02
-1.891782927305982881e-02
2.604987490899107402e-02
-1.709639962688112164e-02
6.871451337627744460e-02
1.279924771117956113e-02
2.201839533852262450e-03
-6.065375143548157322e-02
9.336772090264597312e-02
-2.300938661432111454e-02
-4.851506249180967748e-03
-6.645911698508474852e-02
-1.146738248566622244e-02
6.403351170972380879e-02
1.220092341455604641e-02
-6.308020233488496886e-02
4.204618800155340147e-02
1.162737018725421428e-01
-7.784969527775813247e-02
-3.327233252891581561e-02
-5.346866961373376165e-02
-1.354551088080395982e-01
-1.333179556645350539e-01
-1.305519169055756878e-01
6.074628823928451132e-02
-9.195208660759372418e-03
-7.696703522513061169e-02
3.124418513533934808e-02
-5.767905409321297944e-02
-6.103606841483445733e-02
1.329159856529405805e-02
1.873416891458454595e-02
-2.718670687731231106e-02
3.703068989528642690e-02
1.719316842501062981e-01
-3.397296441243993770e-02
9.325635600839649042e-02
1.238282804883595739e-01
-3.659965501628938134e-02
1.054963733780197449e-02
-8.960753732900932078e-02
8.232132668081129645e-02
-3.795146494498465028e-02
-1.983067977681801305e-02
-3.073640542524075370e-02
-2.728119901996212474e-02
-1.451764718058385917e-01
-5.885176896742463915e-02
-1.182609356371455527e-02
-5.983589639697024093e-02
1.289540425159652406e-02
-9.723413925318256934e-02
-5.962903006996801009e-02
-4.662311755633086890e-02
-6.037348330591717910e-02
3.278280720389143560e-02
2.625746235460867800e-02
7.939007039485292128e-02
-6.263250472887113562e-02
1.131391579856670798e-01
-2.847117824198305142e-02
-9.311493978801362037e-02
1.019035774307739950e-01
-5.960365226748970402e-02
5.940573095694254985e-02
1.415504195701106256e-02
4.664697751573574497e-02
-2.908274660500644038e-02
6.758570841828687170e-02
2.936407978344042144e-02
7.406053775894134994e-02
-4.218808270794590504e-02
-3.334905265599490826e-02
3.303392961791851157e-02
1.657772594584782100e-01
-2.418996173800330371e-02
1.460925293806594749e-02
-5.560547665361734865e-02
1.039096167191192743e-01
-1.108638940943500600e-01
-2.942487287515446054e-02
5.552146275773141293e-02
2.814186673623108453e-02
1.175644902734988562e-01
5.956889685077991492e-02
5.028862556494251290e-02
-1.045170671905424342e-01
-7.277706324962908424e-02
-3.050606070012797794e-02
2.670361698052321070e-02
-5.034633226965601338e-02
5.729986818778576990e-02
-1.836362431316323693e-02
3.721567408247182518e-02
-2.258316345158678171e-02
5.039499630227237820e-02
-3.912643821825818186e-02
-7.545706969181370516e-02
-1.465533027394841023e-02
-9.617187512777229663e-02
8.891947969666781637e-02
-7.727568906299266301e-03
-5.899144447445830303e-02
-8.411043208624615838e-03
4.911176318829622162e-02
-1.277963684448485127e-01
-1.159888835005842833e-02
1.113344406924087968e-02
-3.952576364677788667e-02
-9.584303441649202893e-02
-6.504337147776649564e-02
-4.120705936462142061e-02
2.095654939078483298e-02
-1.046710326064498181e-01
1.970661794515385368e-02
3.812902265558262838e-02
-1.574899082250109114e-03
-1.674935284479249845e-02
-5.185227821108960578e-02
-4.913337770207282240e-02
1.615369683499266046e-02
2.346232692891048882e-02
2.060470064519609110e-02
-1.205079017899975541e-01
2.526116406902768896e-02
2.999314581930601076e-02
-1.394907140409427926e-01
7.173586023777810128e-02
-5.521446956325768568e-02
3.758263112045703153e-02
5.333431332807275771e-02
-9.256460153085879772e-02
1.637005021657057108e-02
7.456358166172363799e-02
8.573374907133424205e-02
1.192227628668737945e-02
3.057330004835417253e-02
8.988383983695948098e-02
-1.112885690670871314e-01
2.934851216423211770e-02
-3.487329971238826987e-02
-1.616302901835808478e-02
1.943316637500924760e-02
4.109974961986426201e-02
-8.078981899992952742e-02
-1.476417213208556511e-01
1.246393497311807930e-01
-7.491274650250011324e-02
-4.317691097742513279e-02
4.450252739109469835e-02
4.813642802027391643e-02
-3.432929792949119402e-02
1.188822851587403862e-01
-7.489929489997947110e-02
-4.239356149341330648e-02
-4.375131401300305645e-02
3.566763676378302550e-02
-7.128515571827029329e-02
-1.016923305651131759e-01
2.926841615934071966e-02
3.032511684620346412e-03
-7.735031944901422929e-02
-7.977784076452911627e-03
3.623407742862707476e-02
5.908206208780465707e-02
-7.936703944668345445e-02
4.643875204523594674e-02
-1.597746993796101689e-01
-8.857616871321562224e-02
8.899748593974531052e-02
-1.125170155055834655e-02
-1.421781365668841890e-01
-2.122927451347163784e-03
1.040703042653620854e-02
9.256423622027502157e-03
4.440505605899116442e-02
-2.357742766465433307e-02
3.902968313123787031e-02
-9.040761509162583212e-03
4.621259772084453099e-02
-9.597690495985911063e-02
-1.761635677853660431e-01
4.476768398958344553e-02
-3.634712173115113576e-02
-4.968242762432678074e-03
1.005970096179970019e-01
-8.604490130631448075e-02
3.098985210498357221e-02
-4.945362792881849434e-02
-8.201711738040722011e-02
-8.899743585224891007e-02
-2.150953228116107840e-02
-3.726026847684068416e-02
-1.976473671646903837e-02
1.662114427372071712e-02
-1.058587363545594878e-01
5.496775538557955448e-02
1.720650815798981798e-02
3.531527890715547430e-02
-6.692963989512853984e-02
-6.751862874051105766e-03
6.395076359056865722e-02
-4.309113479543293795e-03
1.642984177376942065e-02
1.112302741494024805e-01
5.384020497342510009e-02
1.121532255344040996e-01
-1.053702013122923345e-02
-7.024077261234933089e-02
-9.375839831937908542e-02
-1.116181328897290631e-01
2.666330572981148381e-02
4.930120645695050888e-03
-1.060656376520384275e-01
-1.583077583036362340e-02
8.308319781259629333e-02
-1.989074291198709293e-02
-1.793346353323964359e-02
-4.091043836127412903e-03
1.041218551375075740e-01
1.106629563062726035e-03
1.882805666040004164e-03
-6.656121500694106574e-02
7.046856961559139210e-02
1.030159483275034232e-01
9.229518993601494581e-02
-3.860760168109613616e-02
-9.154421722854015619e-03
-3.564906389743823650e-02
-1.159809524924940438e-01
7.233361139318306154e-02
-1.114591440118234758e-02
7.953292909329466587e-02
1.054140070801084725e-02
-2.744363427086340956e-02
5.073634678125838599e-02
2.159189797616214643e-02
8.692883525236304310e-03
4.403629043371288382e-02
-1.744352364309358734e-03
2.990460686745701271e-02
2.912890416255055348e-02
2.150799044244087327e-02
-3.045280961159596567e-02
6.885668416173396089e-02
1.146668181696020028e-02
7.885958428937990539e-02
5.402766239152571696e-03
-3.241128256094074483e-02
-5.376299400399026790e-02
-6.222401866038750930e-03
2.561110694069083232e-02
3.602282551403838268e-02
2.103525602102224862e-02
-2.688445963588897633e-02
8.880811015772412109e-02
-1.102517631910267526e-01
-7.161516659079683600e-02
-1.297752822114923987e-01
-7.680830825269652218e-02
-1.729195813265797521e-01
-3.585819340350710795e-03
5.749616885014765394e-02
9.489404723841428357e-02
2.730739604524369188e-02
1.986527289958983991e-02
1.470690156096425005e-01
9.784675735913855518e-03
-7.284528075508971134e-02
-3.074333826029174502e-02
-4.436959502574225334e-02
-3.437680239161600149e-02
1.003044593451732774e-01
4.903653281627439603e-02
2.571929017600723191e-02
-9.659286010729099814e-02
3.813179675957424630e-02
-6.510952208901593652e-02
4.945138490994391983e-02
-1.839580901136554300e-02
-1.032593898849118869e-01
7.107270064973617019e-02
-1.347361456016868408e-02
9.401133078357075401e-02
-2.180424229393761876e-02
1.477699645809289579e-03
-3.249956722537021558e-04
-7.286278731076145654e-02
-4.664727819841551354e-02
-1.072616139093416077e-01
-1.836532336096638462e-02
1.361917494540080265e-01
9.578956407167735221e-02
5.794849455344334294e-02
-5.475479531001843647e-02
4.736137458890808671e-02
-3.347389412478061349e-02
-3.453999372672946627e-02
-1.619415214980097356e-02
-3.579232703259148385e-02
2.444905395352526059e-02
-5.776756635565823833e-02
-8.020361725390404584e-04
1.831169303528965529e-03
9.840860648358831786e-02
7.053144498271429232e-03
5.161341811252432264e-03
-4.046212575863084721e-02
3.770355227593240321e-02
-4.489411646009148354e-02
1.805764691646054678e-04
-2.383285052963449169e-02
-4.353663592654951481e-02
9.928850414529039048e-02
3.739578694409082665e-02
-4.279777671730694566e-02
-1.189905290109965867e-02
1.085063569569937394e-02
9.771382443584161054e-03
-6.733191144644647130e-02
3.240160621793355955e-02
-1.577793771213234220e-01
8.473905605295424526e-02
-3.272870538297557169e-02
2.821516352936340871e-02
1.532466622647470078e-01
-1.089585078387823452e-01
-6.657169797982513682e-02
-9.639159048950306230e-02
1.004026186412245586e-01
-8.112141908808197244e-02
-4.509535384212707936e-03
6.626190258194651628e-02
6.738112043903255258e-03
-1.222221431988309778e-02
4.518040575025233929e-02
-8.383473943497951608e-02
1.009157389794328036e-01
-7.615167548863999495e-05
-2.032915460150695394e-02
-5.513095620518217860e-02
4.098946813269224720e-02
-1.065171141367125644e-03
-2.385133237558352201e-02
1.368593319941082409e-01
-1.246572990461785185e-01
3.333852520827806226e-02
3.469892814832933881e-02
1.423393881021812468e-01
4.124953087493258425e-02
-7.862296823880864094e-02
-5.539633410471212632e-02
4.969480357658059844e-02
-3.159437639717046359e-02
-7.942357521001222609e-02
-2.399056172975517695e-02
-2.171458420862470984e-02
5.887021631617742057e-02
4.497188089993199578e-02
5.754841625091802748e-02
4.351932073258832356e-02
9.593814536972510021e-02
-1.335127781867095353e-01
-1.117507514197765561e-01
-2.596178549594087889e-03
-8.754821514191642173e-02
-7.711298753279031970e-02
-1.164441970996123177e-01
-9.500412309892804219e-02
-1.789896064221662905e-02
-1.079811209006535794e-01
-2.130084459846551259e-02
-1.490368084204929736e-02
6.837805801545536466e-02
2.769898901520450457e-02
2.443336812331180913e-02
-6.886501542656342512e-02
4.829295184246822081e-02
-5.601304076880669197e-02
1.432805806831954042e-02
1.097321708535082402e-02
1.253420566576688572e-02
-2.256544290924619982e-03
-1.674363193929455373e-02
5.788675606882077995e-02
3.436921707262830233e-03
-2.297215682599028710e-02
-3.905187967244126701e-02
-5.947900812628157535e-02
-1.660508609064037869e-02
1.254994868500056149e-02
-4.641896141802293041e-02
1.185117471356049584e-01
-1.397927874039615881e-01
-2.870178402113225669e-02
2.924904099456397330e-02
4.273212391924485071e-02
4.610156999113475262e-02
-8.282312883838811868e-02
1.542623205613813941e-01
-3.982443593566171308e-02
9.232195994993352972e-02
-4.832061909081667578e-02
-7.809796995130300137e-03
-8.804283092782612397e-02
3.097744131539030901e-02
-1.003210059575880414e-01
7.349597925859734093e-02
2.024069207956325986e-02
6.781774864501291522e-02
-1.030510428886627777e-01
5.876924032958676103e-02
2.595899232356134803e-02
-4.075027960550754724e-02
6.312530509446763645e-03
-1.228336232258929461e-01
4.418596332466651067e-02
-6.771155426642849751e-02
-7.120416451412255043e-02
-1.943930848030205744e-02
1.306072261438795228e-02
-9.657726116943697592e-02
-1.267692538263490154e-01
1.541490695577836002e-02
-2.098841153504024670e-02
-3.353239816702788950e-02
9.574117592823458422e-02
2.354859145410864718e-02
-3.030143826190073719e-03
2.775252339258824780e-02
-9.620272250278025239e-02
-9.743088397667167000e-02
-1.796418829520260788e-02
-5.958761672928159642e-02
-5.130634688021578488e-02
-3.848728477428203093e-02
-1.065896324932159855e-01
-9.078183154387324538e-02
7.465077503844569362e-02
-3.344052326989912366e-02
-5.863595111700561913e-02
8.916434833069691868e-02
-3.651729225298725595e-02
5.948841127674528440e-02
2.005248361853527103e-02
-8.204211061806294947e-02
9.561621219411939321e-02
-1.238226800967181900e-02
7.455843796928712797e-02
9.250245638665888226e-02
-1.160048643074999553e-01
3.744853305717478487e-02
-4.269084949343041752e-02
-9.830260705998140891e-02
-2.844113764154553026e-02
-3.198785544008302117e-02
-2.206103037164954678e-02
-5.770961081584290338e-03
7.677977081988680841e-02
-2.853273934771687406e-02
-2.852187211568801145e-02
-6.833103241075821899e-02
5.654357720041243429e-02
-5.114223780268550845e-02
5.336842627500036629e-02
-1.316719067399957366e-01
-2.458862969099684381e-02
-1.669221593929627948e-02
-1.397560771136229785e-01
-1.131053714689532336e-01
2.433917378650003738e-02
3.549377129296456268e-02
6.074200559943470495e-02
1.356216278944606668e-02
6.457276948450102472e-02
-6.894940967386260777e-02
4.913879752939076528e-02
7.313150960084457974e-02
-2.208168365120786406e-03
-3.459430190380003572e-02
3.327173526142273435e-02
6.067407664924979321e-02
3.964166975594579818e-03
-6.793775586823772028e-02
-3.395823488292561143e-02
-8.611783822022048285e-02
7.391303931520452897e-02
-6.715935907633636785e-03
-5.825553226560127021e-04
3.512911198896040421e-02
4.925286277173918092e-02
1.340193149030518283e-01
2.529560489808933138e-03
-2.399621545838884207e-02
-1.473190179916786247e-02
-4.245854763902974505e-02
7.721742421307073445e-02
5.974499472488167123e-02
5.643567547010806124e-02
-7.243449092978317648e-03
-6.291322366421882306e-02
-7.400908924231222596e-02
-2.022590343772312158e-02
-2.266556721572179217e-02
1.828673313209002449e-01
4.844829551414150254e-02
-8.789747662272542894e-02
-2.837038838642058202e-03
1.229768945640415112e-02
4.698615593365475240e-02
-7.448645485739462807e-03
-1.289880806674214599e-02
1.340693755884530269e-01
1.024371790215951178e-01
-1.955629587222889113e-02
3.638114647769919319e-03
3.898076448082136991e-02
-1.019823845072703461e-01
-7.221156782679032105e-02
-5.487634569634160936e-02
1.969601943635887129e-02
-3.149230151857419779e-02
-4.976057712662765309e-02
-5.786471410399145199e-02
-4.770808284943848371e-02
5.244576652255215909e-02
-8.795795463379277312e-02
-7.716809805664831545e-02
3.478629053718147995e-03
-3.461847851040758539e-02
-2.421448042193112549e-02
-3.497116266212953878e-02
8.378457894873500567e-03
-5.573875065490845743e-02
5.043512637575821994e-02
-1.113108958476934363e-01
1.887598921939857496e-02
1.394514162962534436e-02
2.549790221026530541e-03
-2.084942771286786845e-01
9.304489813810927490e-02
7.400751401614909242e-02
1.002754436425030461e-02
-9.808620573680815191e-02
1.116693832364055831e-02
-4.704599576518754545e-02
4.170734161584647298e-02
-3.779945860317262402e-02
-6.621426685987935601e-02
-1.032813955664511375e-02
1.237806994187324629e-02
-1.263775356676722673e-02
-8.976971648281180383e-02
-1.440845170318635904e-01
-6.308461970736439772e-02
-9.423372733537069279e-02
-4.066522760925709440e-02
-1.174949082762579838e-01
-6.240324837433257506e-03
3.294064219527238768e-02
-5.923842649688572382e-02
8.904343573558844149e-02
-4.359943478455251958e-02
-6.907695018135976599e-04
-4.733574401019356032e-02
-2.582846486874298270e-02
-5.189632097841556657e-02
-1.893642060519250825e-01
3.298806494534746447e-02
-4.531968549327330953e-03
1.708305839343231963e-02
-6.118731838858770117e-02
7.249722395549026976e-02
-7.656907837021147134e-02
-4.703404340594186800e-02
-1.690954748947084280e-02
-6.285170054991519317e-02
-8.099374996234112029e-03
-3.259103267593331521e-02
-8.624668240746827252e-02
8.600252948744377401e-03
-2.288900366455193791e-01
-1.371792081018938514e-01
2.832344959031260836e-02
-4.199992560512447182e-02
-1.238219985095684143e-02
2.762237959267670878e-02
-5.577797420866691114e-02
6.731290392701450020e-02
-7.706140811073167174e-02
-2.210225188919858266e-02
-6.758287230694429160e-02
4.616349923469068722e-02
6.753246853164472652e-02
3.852847677459545449e-03
1.842213096216206323e-03
7.644083668839084245e-02
5.638499950451845294e-02
7.490366388778998963e-02
-1.510862581220756562e-01
-1.226001800271156877e-01
-6.496196984574190147e-02
7.308131576517622185e-02
-3.596099250512856116e-02
9.436244208364892583e-02
-9.241959430757029637e-02
-6.349585695240456129e-02
3.581505259548858205e-02
-1.261464137432073349e-02
1.209429156514094522e-01
-1.032619283057831933e-01
-5.121411370746476593e-02
-4.818960624326609071e-02
1.215956458176238875e-01
-2.970019810095103283e-02
7.333073479153200125e-02
-2.556140910811794190e-02
-7.998939073376119466e-03
3.306705495473840489e-02
-4.342611631081044060e-02
-5.091415068559903417e-02
1.620457031580860990e-02
-5.467424594065110888e-02
-5.884172795360231162e-02
-9.605333459892263781e-02
3.930997813229928500e-02
7.165956298827266986e-03
-1.048180930288120961e-02
1.037307067653149284e-01
1.078452968668256080e-02
-1.065605853543563769e-01
5.169956564153629919e-02
-9.150885281528847726e-02
3.148919058777433638e-02
-2.299840670666912154e-02
-2.253375042077357046e-02
-7.910425826368751301e-02
-6.514504287307140706e-02
7.047288565430046003e-02
8.529367878388947888e-03
8.751994398842538603e-02
-5.761140619717385059e-02
-4.616366416321631555e-02
-5.358001041655870156e-02
-2.568684711315006360e-03
4.141972264733366493e-02
-4.262294161461079034e-02
-5.129001237458107737e-02
7.595164694879184830e-02
2.649396858556728358e-03
1.402526289941260496e-01
3.548793862665935300e-02
-1.737780072391785224e-01
3.712603036184169286e-02
3.753117226639356152e-02
8.079284491108484900e-02
3.224069877620143465e-02
-3.424886193130633610e-02
-6.340104259373782747e-02
5.902112876750302550e-02
-1.506451435385772891e-02
3.333129537772310837e-03
-1.795644565270771570e-02
2.273258157447014330e-02
-8.058715942774043184e-02
2.023257872042754507e-02
2.777021091675122011e-02
-3.953544151076150703e-02
-8.507599377523700213e-02
-8.617084999797186562e-02
5.110772441050731064e-03
3.758236585275492869e-03
9.139667302112994274e-02
1.786580786672766624e-02
9.438817794314251219e-02
8.890967500940835308e-03
2.364242155378458790e-02
-2.340675646614143526e-02
-2.653575442204129942e-02
-1.390003363670943778e-02
5.422054348569367577e-02
-1.016107645031436579e-01
-5.067199115893356032e-02
-1.044034634544062715e-02
7.854814289909461955e-02
-8.739812816546221885e-02
5.890519002278443023e-02
4.715093294300769927e-02
3.084593103720333421e-02
1.198207546826461460e-02
2.693516102497192644e-02
1.097171138853102607e-01
8.273741091767386480e-03
-3.106936741978809022e-02
1.850915697037637878e-02
-9.551159939225012038e-03
4.923116284064343179e-02
3.447913340961478168e-02
-5.517434426725375402e-02
8.290693824449629767e-02
8.570991722876387942e-02
3.823258643060820777e-02
-1.319677693230611182e-01
-1.044452356432081508e-01
7.055623943042052537e-02
-6.095277814965439390e-03
4.782532921629815276e-02
-2.206688153924714346e-02
1.213978078826603683e-02
2.140094842606604306e-02
3.852807498922548174e-02
-6.868900876803085698e-02
-6.721998790925924443e-03
1.945587837545757412e-02
-5.215583366082961886e-02
-3.804905136784891839e-02
3.501999039756440585e-02
-2.069540231542844194e-02
3.965867211326511155e-02
-9.560242089785968289e-02
-2.829523763554150223e-02
-4.660982839096994290e-02
4.133603335115654948e-02
-2.615470041699368905e-02
1.331820209549573492e-03
-8.518564334077519118e-02
-5.794162623111908522e-02
2.196226622912685403e-02
2.545884561123819279e-02
-2.861581570229813562e-02
7.395359066395736092e-02
-1.752922827430521135e-02
-1.091508120242773959e-02
9.573327288177982397e-02
-1.385968835540987432e-01
-6.611017911759999033e-02
8.869888590082602997e-02
5.103261914007978933e-02
-1.120161302883080842e-02
-5.143746970684780206e-02
8.056251158874089269e-02
1.152224166631988234e-01
3.596355889529955635e-02
-4.609781530607141853e-02
-1.410869099107387725e-01
1.329662483865075295e-01
-7.314875028882299179e-02
-1.064135821629698907e-02
-1.139445123962187639e-01
3.012524453115077855e-02
9.454334180179600755e-02
8.127057403283681480e-02
-1.385367274759424956e-02
-5.036917149653241665e-02
9.460316673164129164e-02
-1.330137061170867940e-01
9.951954707406290845e-02
-4.020864786784542066e-02
-1.119233173999785308e-01
-1.377699930165129233e-02
-4.903636942133583060e-02
5.512158780061071801e-03
1.246041149972144067e-02
-4.150977507900274754e-02
-1.891780340173289301e-03
7.004335115927880565e-03
-3.730123025214464316e-03
9.918323017520075391e-03
1.362368530405040287e-03
-1.055346799162129763e-02
2.578720050693721066e-02
3.853338239241330403e-04
3.246652830573092119e-02
-3.313674126306074413e-02
5.794059080559811972e-05
-7.374389171665983456e-02
-7.844728567307307499e-02
9.743633315179561077e-03
-4.021389709837874457e-03
-4.782103511245554273e-02
1.152208190727544712e-01
-5.413905702089884947e-02
5.594458900248164973e-02
-1.001692152015223186e-01
-1.367186781401862061e-01
2.268887714571778125e-02
1.390596377007690676e-01
-2.403128550433290822e-02
-6.250215332932829160e-02
-8.082287430571979958e-02
-6.799066102319356597e-02
-7.050770372974871081e-02
1.009735757209855554e-02
-7.009522838853689264e-02
4.073545394744376019e-02
5.879722119022134930e-02
1.981944209206044569e-02
-5.841057122585626565e-02
-1.054834873383587611e-03
-1.309468035526667462e-01
-1.556788846058517611e-02
-1.460704574465629922e-02
-1.002752417970482479e-01
5.672259546012233672e-02
-1.907841969442168328e-01
1.237564858315193684e-03
-3.934483575850652309e-02
-1.580719979945830744e-01
-4.233286925361191833e-02
-6.358588704324658059e-02
7.294253205784270375e-03
-8.012641118772827198e-02
1.040036307580808131e-02
1.162896051719183727e-01
-6.018134429749772557e-02
-7.092263907564441694e-02
-6.902117919855178807e-02
5.232045969617716424e-02
-3.793695901374286028e-02
-4.634845849844303894e-02
-4.142203714628088507e-02
2.569908877853525550e-02
5.609253534657364371e-02
-4.661338641539555100e-02
-1.435169827861165238e-02
7.803640352812007963e-02
-1.283673768426121520e-01
-1.596522675620080933e-01
3.679549831760169087e-02
-5.438766682008196879e-02
-1.727713814787233335e-02
-8.262869897728059021e-02
-1.160378686876778476e-02
-6.001424348469280162e-02
2.886054117011984527e-02
-1.029291017598206875e-01
-5.968389419166134774e-02
-1.021695200073479033e-02
-6.698789769965082797e-02
2.154473431545275708e-02
-1.093889120128756220e-01
-4.609389868572534577e-02
-4.034194470265750621e-02
-3.013722969059673060e-02
2.565740568056549403e-02
-1.769203738529928627e-01
-1.532195402963689168e-01
-2.561931125339195550e-02
-2.300536380950535947e-02
-1.188602408116700045e-02
1.198153200952165459e-01
6.202670659572199346e-03
5.731535618437996749e-02
-1.246064353026214849e-01
4.010218348419428841e-02
-9.171158801920932524e-02
4.282749308297285201e-02
-5.939505850029093426e-02
-4.384232751177703780e-02
-2.117580858816457690e-02
-2.648848648631380379e-02
-2.875319104137382883e-02
5.730912213853283504e-03
7.196316597349118604e-02
-8.296859246174442815e-02
-8.279665457180342136e-02
3.059525040299199139e-02
1.499386957366822051e-02
-9.714602802267281387e-03
5.504171937269727866e-02
-1.122652636273084037e-01
3.551493170289957840e-02
-2.585083008894981799e-02
-9.627825020612269802e-02
-1.234535895568414365e-01
1.167602754296270806e-01
-2.247662751829118330e-02
-4.526355213663110083e-02
3.347441933650536355e-02
3.402775026306295580e-02
3.078419949678666903e-02
-9.264324183916237965e-02
7.521542276299843233e-02
2.577943526648707531e-02
3.635020962834936697e-02
1.558518029240338158e-02
-1.115215525398537688e-01
1.755353565453409218e-02
7.291634924819988262e-02
1.139134707095068449e-01
-1.593857451960171145e-01
-3.517569245370600478e-03
4.501433558242810828e-02
3.740671974240679376e-02
5.172979657564873157e-02
6.668737688043117895e-02
-1.886826413295498647e-02
-2.381194767417606911e-02
-6.306290850334414846e-03
-1.957418237810020778e-01
-1.823675881763107964e-01
-1.107643119563701539e-01
-1.069804360941748883e-01
1.850830255757077158e-02
-3.349563438736167381e-02
-9.223469666181463578e-02
4.122287735103390832e-02
-4.948334626086332844e-02
1.192250679525540119e-01
-5.339955325613780779e-02
1.056992306240953639e-01
-1.707293369724968424e-01
1.212776420169590355e-03
1.251603560740254251e-01
-9.428457040944626666e-02
-7.124960591719620151e-02
-7.616387187003004211e-02
-1.558400010650503459e-02
-4.813476739450658209e-02
-4.651817490790911142e-02
5.233406238059162136e-02
-6.071955616103223013e-02
5.625165703278565271e-02
2.085477878651277595e-02
1.558949591516386179e-01
-3.261198849935915273e-02
1.863425098125722629e-02
1.431548984424246308e-02
1.957288510860400160e-03
1.293591663498095956e-01
4.225235033240372362e-02
-2.911767625587127241e-03
-6.032859833170133718e-02
5.843129048694896524e-05
-8.050793358934065294e-03
-1.451866180243154003e-01
-2.405702388847068274e-02
3.596519260463839490e-02
1.245811482293236461e-01
1.069815219042073579e-01
-1.325912050139180232e-02
3.787015387430098939e-02
-1.998274851508605177e-02
-3.933633357965006516e-02
-9.884485510828794341e-02
1.143790674669656060e-01
-4.281527091601412816e-02
1.167323791069722755e-01
8.130749349111392188e-02
-4.026237736045978899e-02
1.188496560456434904e-02
-6.549688367523291699e-02
8.939763010385895492e-02
-5.926917169255092877e-02
8.314021543888824861e-02
-3.894218060213028992e-02
6.122963109469063692e-02
4.362256061793702566e-02
3.508565293817215991e-02
4.729187495920540718e-02
2.383488653887267522e-02
6.955014098438050407e-02
7.763436470411523571e-02
-3.202227608146795274e-02
2.077905180754050299e-02
2.918091472984089135e-02
2.200631957760587967e-02
3.533356663161120459e-02
-2.504484852675615061e-02
1.056591099916548843e-01
3.804279834645898657e-03
1.294845490415895244e-02
1.541730378659628836e-02
-1.293435776239806878e-01
2.099175893753307473e-02
6.312556583302358915e-02
-1.377181902675938541e-01
1.114914131747987702e-02
-4.382863085792109564e-02
-8.872344923711250608e-02
-4.592018090797755220e-02
-8.049898139612046699e-02
-9.050876863626504745e-03
7.721628803945912445e-02
1.022556812683660526e-01
1.055552576389905267e-01
4.962685760850892719e-02
-2.837518462071069933e-02
1.097224027329672807e-01
9.470650683710973849e-02
-7.700334942671055449e-02
1.276822109032821895e-01
-1.327732455488603996e-02
2.836703144781440103e-02
-1.219578661848658568e-01
-4.103903710009517564e-02
8.150040823813787041e-03
1.037821577325898081e-01
-1.534897961962441992e-01
3.316864253491903086e-02
4.340013665928803277e-02
1.554620352434632523e-03
1.022477942875104967e-03
1.905743645469857098e-02
1.033409700567452238e-01
-1.194759636308280297e-02
4.102651217278854151e-02
4.885952989634779337e-02
-6.672491328006172062e-02
1.926854877380993619e-02
-8.093924224651716237e-03
3.802562571962047472e-02
9.046104010822329788e-02
-5.729308772774572428e-02
5.173382729973096533e-02
2.325225955131658695e-02
-5.788471876151845413e-03
5.523418137176911574e-02
7.020274446261132173e-02
-1.007283536049824318e-01
3.082380200246130977e-02
2.670150391199462708e-02
8.222400432916740151e-03
1.562578979693956538e-01
5.972675229744476427e-02
7.330622210822246299e-02
2.296363474431564744e-02
2.556862315793235682e-02
1.117361007675393703e-01
-7.205782708120308903e-03
-3.597787516060080987e-02
4.220116882873898440e-02
7.495918815753979669e-02
3.300779845554303177e-02
-2.926909393481436084e-02
-5.710848112265190513e-02
7.880037736332152695e-03
-4.305354483314161734e-02
8.146585788976448694e-02
7.053509880298580725e-02
3.435401934632184573e-02
5.288063920992795708e-02
-4.954149458920748678e-02
2.514432637520636754e-02
8.273437486686040232e-02
-2.503094316283833998e-02
1.213490787363390860e-02
1.384433593067969093e-01
1.308336968930900734e-01
1.680947793482889113e-02
8.967890472244297029e-02
-6.480553325088267425e-02
-5.722919318644217185e-02
5.027170341427079393e-03
-5.118609969076431954e-02
2.416712752722573881e-02
-1.441468195783650319e-01
-5.845547314737978978e-02
-4.547149978275499826e-02
3.459273298090990295e-02
-4.720372426590683373e-02
4.770182105867137867e-02
9.877265934426926464e-02
-7.591110466829845138e-02
-3.561557716906874754e-02
8.149275274204580144e-02
-2.240509806128250514e-02
4.332348016691246056e-02
3.257345572180141147e-02
-1.126529859709355791e-01
-3.564626571040262204e-02
5.743424812854396738e-02
-1.696023793724931727e-01
9.972462633122791686e-02
3.383839227992096327e-02
1.406051340378369763e-01
6.297469960609790307e-02
-4.859163446089382471e-02
6.013304062525710869e-02
9.356474694345444376e-02
-1.390057109990752438e-01
-4.269057351954123197e-02
8.802464336880363310e-03
6.900300317180105281e-02
3.161178317521597721e-03
1.160916617913584914e-01
1.020705420088450915e-01
-5.346787812013961000e-02
6.457695252351128290e-02
-5.651237855926607295e-02
1.149533549826156770e-01
8.559965631640850670e-02
-8.651717105976518274e-02
-1.758783250819121206e-03
-5.005895744655513430e-02
-4.693236475105291156e-02
6.167184055240666068e-02
4.920527718120016464e-02
-4.784905889351474123e-02
5.151930396753615082e-02
-3.193585746259293423e-02
8.010748655313376654e-02
2.993002086346925605e-02
-1.694223510068228744e-01
-2.297699325315476909e-02
-3.275536735561473956e-02
3.362566406791005907e-02
-8.756975569051500541e-02
-6.956052636579024284e-02
-3.779615366878952276e-02
5.211963845508206516e-02
-5.453853799477187403e-02
-5.192136486231131026e-02
-5.741161982646434542e-02
1.250999851964231802e-01
3.749590439059933417e-02
-2.067892540767528407e-03
4.244537148298945656e-02
2.589614246534935674e-02
6.914026649958333881e-03
3.348082579123371622e-02
9.966135314306787119e-02
-1.034133924606474297e-01
1.771335052766138674e-01
4.477582744532161707e-02
4.382203054578108492e-02
-3.880149471628639712e-02
3.733789469541610312e-02
-3.725634092158188436e-03
-7.161327404289875853e-02
1.378565665134808514e-02
3.657466825428282858e-02
-9.332634459979099323e-03
-1.086556791922782955e-01
5.704562243493636192e-02
1.196054912438755530e-01
-6.986600332539442959e-02
1.785393333785716130e-02
1.242289308374072837e-01
3.733894350005393780e-03
-1.385836686338850487e-01
-1.739430701387080502e-02
4.978026324776606976e-02
-2.219146986764920434e-02
-4.549965251605641442e-02
5.236031866530323209e-02
4.524658054155315801e-02
8.047453677848866171e-02
7.764708464367676977e-02
9.413809357658800558e-02
-1.279966368126174703e-01
-2.869518179095981170e-02
-6.147884081862708266e-02
-4.193798967535392747e-02
9.066075518414945522e-02
-1.650058922552348484e-02
7.429033869043617788e-02
-9.474521084312091668e-02
-8.979975198835329908e-02
3.492381526568887062e-02
1.219775177930443877e-01
-4.269333327710383291e-02
1.065787103892722326e-01
-9.634001229138055428e-03
-2.263975356650864065e-02
-1.229593684699191031e-01
9.159662902713279486e-02
5.011222356667706379e-02
-7.206347838650620230e-02
7.928437199849666661e-02
6.574535051464752700e-02
-6.693338649068392154e-02
-3.273842231970718747e-02
-1.854613459851274168e-02
1.712109432849670543e-02
-3.235878955467620666e-02
-8.004874221962325620e-02
9.702072000118697540e-03
4.398184269835605543e-03
-1.350400357339618523e-02
9.261002176468072222e-02
9.551384178115532309e-02
8.947409869004495364e-02
3.039803525696951891e-02
4.987186828589280918e-02
4.354872204207529962e-02
-9.130376189724086211e-03
1.689581213464999218e-02
6.429579911504888778e-02
6.605718382773199948e-02
1.073249505952219990e-01
6.254386901646423469e-02
4.940770024568968272e-02
1.325694881018563143e-02
2.494605787827878368e-02
7.929081639769233747e-02
2.882867503897882863e-02
-7.810426589957851495e-02
-8.176236701601960477e-02
6.176132052815648532e-02
4.102525930222182537e-02
5.430032349319750123e-02
-3.611317597550858793e-02
5.976847083292158996e-02
-1.047644883353308354e-01
-2.452942755774793412e-02
-1.970986624020100095e-02
5.556231613249264234e-02
-2.953488835135940210e-03
6.423197214825264196e-04
4.643352253397214219e-02
-6.636804275784014169e-03
-1.380698221983966689e-01
-3.610815140168778525e-02
6.738997037222771436e-02
-3.868249678476769898e-02
-5.751290172498826903e-03
-1.156935208006308613e-01
8.873074229945179109e-03
5.962943773738100389e-02
-3.314078601606432195e-02
7.293761428665850033e-02
4.516969700704168145e-02
-3.689904234342665859e-03
-2.348407157287255367e-02
6.985812729287767253e-02
2.861020255657207439e-02
3.410875280827695144e-02
-2.262023522452518559e-02
-1.715723679175200356e-02
3.317282909665246471e-02
-5.198176459397057386e-02
4.870111244058430988e-02
-2.196185312953496949e-02
-1.072693721031841990e-01
8.256456386054860513e-03
2.395816399007376721e-04
-1.569760124353868080e-02
-8.354043217759305612e-03
4.702041099079701941e-02
5.015149717096550885e-02
8.977506478174307469e-02
6.272228884242368914e-03
-6.118859180077093618e-02
1.919356715027226504e-02
3.534141248393685847e-02
-7.942482989270005164e-03
-6.456207792055390637e-02
6.580455860099754251e-02
-9.205111666222500107e-04
-1.118879451752606904e-02
4.667749866894800592e-02
1.111728631221389069e-02
3.628158997867255570e-02
-2.193267020331264930e-02
1.170814033849481572e-01
1.320901752626736300e-02
5.860490309725623938e-03
-6.922364890085955236e-02
2.303921404567253403e-02
9.458948045184374653e-02
1.116998366563641265e-01
-2.095609917806511360e-02
-5.181254384791225513e-03
2.152546984859524462e-02
7.658289958094569028e-02
-6.930647074924671525e-02
-4.090933693145932387e-02
-8.401326948340059886e-02
-1.352709379774869325e-01
8.048804125018028943e-02
5.177753046392226388e-02
-8.406240392539084116e-02
-4.294078241426323161e-02
2.410663207398347843e-02
-1.670565357112620882e-03
1.746207574830475201e-02
-2.228182188808361039e-02
4.500328796484432542e-02
-1.572502620379080934e-03
7.960803957387782570e-02
-1.278008771343395744e-01
3.489312386626193530e-02
5.263687563771941857e-02
-5.246854067202261218e-02
3.698260596927077648e-02
7.568836614819381137e-02
-4.817509604684308555e-02
-7.022689690618930114e-02
-1.572881992423678932e-02
-1.378523170672914522e-01
1.761782922694545700e-02
-5.289753786209983044e-02
4.153284653414305444e-02
-8.262194917333255673e-02
-7.019585771369754590e-02
-1.237838179596493643e-01
2.865616741371536727e-02
4.443842549720376095e-02
-1.533013467202366531e-01
-4.499817324554015313e-02
5.771885413141614879e-02
-7.276124442066288223e-02
-1.461631762808681366e-02
7.848948154126754451e-02
1.539524528568195910e-02
8.028390790958811474e-02
7.762885748050357693e-02
-1.053893439062955073e-01
2.044551687143038657e-02
-3.203323086485250493e-02
7.793383887303355871e-03
-1.584599812286715224e-03
-3.130700792197363413e-02
7.784312448189233125e-02
-1.228709506954707570e-01
-2.098374840750251435e-02
-3.067700405681288156e-02
1.167110899475588132e-02
9.546870331177285951e-02
-1.736929427676742882e-02
1.772643054952134384e-03
4.789428109938171502e-02
-6.215612509770530175e-03
-2.936729223769809702e-02
1.465264144926590670e-02
-2.470992886386277204e-02
-1.122625308661990839e-01
3.950149408353529484e-02
-1.278173002423716731e-01
-8.399063941381115783e-02
-1.785521014959423267e-02
4.317083190132517401e-02
-3.952008691223276443e-02
1.126346212183827571e-02
1.259906614297256200e-01
5.932001103959055888e-02
4.308383882029930695e-02
-8.354305412269670550e-02
3.275474111940863270e-02
-2.146329549544471332e-02
-1.386287115614071030e-01
1.309850638262878009e-01
-6.870408908822882126e-03
-2.056938771352077519e-02
1.897982330726469963e-02
1.238899922063821379e-02
-1.023209295402277216e-02
1.078395903997078908e-01
-7.986602425971985747e-03
5.841605257441771608e-03
-1.298539594697293020e-01
-2.810439723805490536e-02
1.975575797416590645e-02
1.292046962865596102e-02
4.988102437991984855e-02
-5.485348080524373587e-02
-4.151253869255146223e-02
1.708225055738296985e-02
-1.446328159353933197e-02
-1.114137797729230876e-02
9.276195718531815571e-02
-6.577343804455591803e-02
-1.658978906053842212e-02
-1.520528237426575779e-01
-2.635088222749416842e-02
-1.857970762510048265e-02
3.275828016458696978e-02
8.949467685829441688e-02
-3.491810516492853400e-02
-5.575193371750898630e-02
-9.244000270941502007e-02
9.866322680608929918e-02
-4.940596213117147417e-02
1.540115114700380539e-01
2.892458217453180991e-02
9.421789993940649088e-02
-6.305546598771043232e-02
1.115862388320628951e-01
7.464075578641703179e-02
4.474306411436134584e-02
-2.794026725156242841e-02
-2.416300409059712016e-03
4.555570753878480234e-02
5.565123619681221906e-02
2.636203455149733338e-02
9.516994433656292274e-02
3.475307831717456414e-02
-6.990362777188486275e-03
3.162522589431959047e-02
1.089691927688941075e-01
-8.568634291958814042e-02
7.394044770517242682e-03
1.727474205473855315e-02
-1.299963233367222304e-01
-1.254884871867841256e-01
2.860087767140457107e-02
3.457398372047271184e-02
2.704125867340125694e-02
1.049366459553233710e-01
5.508984121888864383e-02
-9.250038004684989733e-04
-2.981200422719802387e-02
-2.440154384347013178e-02
-9.353058157493929214e-02
1.406448553909031840e-01
-4.035011719826521980e-03
1.798841269155644976e-02
-3.100837216483233114e-02
5.992530659936078086e-02
-1.139772620645808886e-02
-4.339950727089712107e-02
7.499418484917635443e-03
-6.526473301113178312e-03
-7.753392200146239088e-02
3.236065256525022527e-02
-3.778183321149308164e-03
-4.385786113508940987e-03
9.771843390377454863e-02
1.595923615286307107e-01
1.044318034137831225e-01
2.755052635560704954e-02
-2.057030110353151586e-02
4.357111952882249811e-02
4.274987666140078052e-02
7.164625647132569740e-03
-4.211367827796341778e-02
1.249940264947443577e-02
-4.222851824356663175e-02
5.239409404782473939e-02
2.849425881165838586e-04
3.534857967762604358e-02
5.947807568275608478e-04
3.030692319097578330e-02
-1.369790954709154164e-02
1.489510014266582361e-01
9.434066331979747144e-02
4.892189902319713651e-02
4.731468624516926846e-02
1.761906533205022732e-02
-6.610514912213430461e-02
-1.323666053305427685e-02
2.017980681809920969e-03
-6.991815880711305109e-02
9.686852491908698806e-03
6.285644703426845892e-02
7.908875708369834945e-02
5.894634873734024526e-03
5.084298241835587262e-02
-4.104730126484930353e-02
8.731820092264431718e-03
3.151516040362265653e-02
9.143303846377237587e-02
8.266530083425537023e-02
5.690742635883367512e-02
1.202068033385961798e-01
5.407062437516798464e-02
-1.541386553435429921e-02
-6.158087113240184873e-02
7.217043292974982538e-02
-2.885246557288802943e-02
-1.394994497980454606e-01
-5.700423153799441534e-02
9.667576155550982459e-03
-9.183630882067264634e-02
3.793437325396882553e-02
-3.182937829156604059e-02
-5.316808181076242840e-02
-1.286333866899256467e-02
5.316049761601545492e-02
8.151631004882980980e-02
-6.753391279035564354e-02
-4.037374475075164448e-02
7.355008441746085923e-02
-1.384308645882976474e-01
-1.053970416727698090e-01
-4.425711992417771801e-02
-5.563214699024906888e-03
-1.631406790361632567e-02
-2.398368481810853742e-02
3.825353379756631783e-02
1.608372930041541624e-02
1.390980835578866925e-01
-8.074463154483856042e-02
-4.731717609361852511e-02
1.765837391363861072e-02
1.524667394999921349e-02
-5.655553448382320825e-02
1.241735685742732936e-01
4.329896327783502169e-02
-3.741190417216104513e-02
5.034989063954304483e-02
2.683780905672507669e-02
-1.568351305061657305e-02
7.113252803640526811e-02
-6.836939721137354209e-02
9.370306025557298413e-02
1.040744608111303926e-01
8.205658080475772276e-02
5.249455612130788512e-02
4.462622419566932008e-02
1.974252982062896233e-02
1.442951944054670851e-02
8.917807793731678812e-02
-5.010420414317325044e-02
5.318781348672973162e-03
5.661812843196604300e-02
1.196214193457382780e-01
3.716655092712779079e-02
4.770333488148537776e-02
-8.194041196099988156e-02
4.465648522076144655e-02
1.714349552238135510e-02
1.588002755126576571e-01
4.906785843531376312e-02
-5.699363377580391604e-02
3.803099402643084909e-02
-1.191422333693879509e-01
-3.675566790345122931e-02
1.821046610653956344e-02
9.804558901100136892e-02
-4.041363702545571271e-03
6.568541631554745963e-02
6.296877883971742362e-02
-5.888098804489597105e-02
4.032277309545420629e-02
-1.989283367929027199e-02
-4.153275729404230093e-02
1.020479451018695138e-01
-1.299876567993906162e-01
-4.532283829263266534e-02
4.159432778782885115e-02
6.615806069574396708e-03
-9.630927835608617954e-03
-2.565525938366857925e-02
-4.385279255112389286e-03
-7.663385653756611335e-03
-5.395225758135848565e-02
-5.760039496653449054e-02
1.077510888990944847e-02
1.985247607973101291e-01
5.567241243086428620e-02
-1.437305400107637687e-01
2.137508855361348187e-02
5.775189888190346288e-02
1.383363577283266144e-01
-7.965309607127366021e-03
2.462123375518063262e-02
1.104033281635932728e-01
7.037711606337070103e-02
5.055047574775202272e-03
9.029042124192512841e-02
2.168491026635970334e-02
5.010083712626135430e-03
4.273823625925323583e-02
-7.858759503172316196e-02
-2.333735538048245170e-02
4.126315192341877859e-03
8.452117719740027957e-02
1.918099111176909885e-02
-4.259503276513188635e-02
-2.431883995615325127e-03
6.927744932714104131e-02
-1.047007478953672528e-02
4.211186016048695802e-02
5.336756081840847259e-03
-1.391713399833217069e-01
-4.564642838540290681e-02
-6.309041753228056271e-02
-3.688984973810297691e-02
6.999179041889050379e-02
2.886619136160407592e-02
2.063862209317720783e-02
1.775595074927576178e-01
-2.826825132759622217e-02
-6.733268475367604200e-02
1.312026753883425816e-02
1.795211030961160401e-02
-1.096144531482394907e-01
1.140133853734527219e-01
-3.907995643686592441e-02
-1.416649719368712722e-02
-1.331374583693024742e-02
3.040211486985220507e-02
1.532655923379984686e-01
1.079683297897878480e-01
1.207874529783237727e-01
1.793809783196451402e-01
-5.793225031927756036e-02
1.354333946305888610e-02
-4.615760376060153072e-04
-4.802172941733150874e-02
2.767635838894238337e-02
7.334819688251197067e-02
-9.982467670675214400e-02
-2.205920590897838054e-02
1.265815296996360417e-01
2.785560996399896391e-02
-6.970308749533687433e-03
1.695664463563538102e-02
-1.235465764875953443e-01
2.216719202790701782e-01
-1.582358152206756463e-01
5.765949581636090754e-02
6.420314533782146837e-02
2.273323991189711308e-03
4.965310301033069862e-02
-2.914184670705930943e-02
1.175791655979083715e-02
-1.016685135520317695e-01
5.718334335404003099e-02
4.119577885825251307e-02
-1.347272504771829804e-01
7.626451692825993167e-02
3.265891150844656837e-02
6.274448273163688028e-02
5.226993395950516041e-02
4.260385452524843852e-02
7.299018696493120295e-02
7.288136163596138639e-02
-6.119217144735818875e-02
3.900114177385595026e-03
7.202337263042808690e-02
-1.218653915796971132e-01
-1.748719788218995250e-02
-2.475681136032964122e-02
2.394792406368394244e-02
-3.071142851624092396e-02
-3.897033349299554826e-03
-2.713927433229514768e-02
5.166081567190521431e-03
1.685134663879932909e-02
2.832677318943589359e-02
4.051194886729741346e-02
-2.748514633736517596e-02
5.519931520190128615e-02
4.387430850715982877e-02
3.784428840506619263e-02
-3.360667205594380230e-02
6.270637822869294664e-02
1.070363966207926176e-01
-3.300575133331057343e-02
1.113198663859827214e-01
-7.102112959805606529e-02
3.932687684866929823e-02
1.493010620327860360e-01
8.320469021239481570e-04
3.971524302541801915e-02
4.929444257557787090e-02
5.618873181295685332e-02
8.838712473173675199e-02
3.218483581037419848e-03
3.225340084476756297e-02
6.918128055213926264e-02
-7.533684564211461099e-02
3.579861431191428550e-02
-6.308442734473061753e-02
1.122917581958591954e-01
1.082201184720602144e-01
-6.655958966336714133e-02
5.488871761216749384e-02
4.479837485080095938e-02
1.419966877871761401e-01
5.620119214155166326e-02
9.420360152204783344e-02
6.651953977363903037e-02
5.696418409688534801e-02
-2.847622581275785492e-02
-2.554505004492976187e-03
2.311326493332421187e-03
4.776693616319464125e-02
3.359198968552966347e-02
4.215055747565706057e-02
-7.046834009316051139e-02
-2.246298709367658408e-02
-4.989899843515606392e-02
-2.758155056576756456e-02
-1.439432404376482233e-01
1.808530348241079999e-01
4.767181473622336685e-02
5.974505367996124638e-02
-6.944843814546118599e-02
4.276465061488249342e-02
1.870472638110670660e-02
1.057091811286814259e-01
3.096439360560771306e-02
1.011620471917715376e-02
1.254334228230830029e-03
-1.010343692924648151e-01
6.579718283437477333e-02
-5.694781657871948038e-02
1.129752156172241090e-01
3.114680857662742441e-02
-1.354735295895975180e-03
2.259441567521483507e-02
-2.735443968879866863e-02
1.515184995583691574e-01
-1.052055032136340745e-01
1.652581283414311306e-02
1.429124304272687551e-01
-1.069761686144457824e-01
-6.668919170016484980e-03
-5.105732089695438208e-02
-4.169403922051098145e-03
-4.757174035148579311e-02
2.840485122178813132e-02
-1.536511249883739738e-03
7.362914079484930707e-02
6.882866220009428715e-02
1.450967172952920270e-01
1.202714802590733462e-01
-2.533324171539104528e-03
-4.834077232263938456e-02
-6.625671216357226223e-02
5.581668949491359194e-02
5.502415699717393832e-02
6.219903688876769754e-02
-7.400487771553469762e-02
7.623931314262689940e-02
6.840529691277029423e-02
1.031977798073483582e-01
-3.179538771434587546e-02
1.625422877952205011e-02
1.824805074825632326e-02
5.587514134740509679e-05
1.116050942044909261e-01
-5.723528681827983605e-02
2.067000316967017130e-03
7.580179082190040274e-02
-1.339715154410138498e-02
5.638294756539591335e-02
9.928570587105368939e-03
-5.101977525306723021e-02
4.570994533776778779e-02
-1.232971455710528269e-01
8.562553933483038615e-02
-6.629924832888553499e-02
-3.791064215130651033e-02
6.875088184224116550e-02
1.018421520340812292e-01
5.305537965564866010e-02
6.443397762010612262e-02
6.637739356006712443e-02
5.621520050126010276e-02
1.439310826662129339e-01
6.609392880150921634e-02
3.392562126962361813e-02
-3.655612877466979382e-02
1.007350126477306179e-01
5.147648665010949587e-02
1.848455513307549133e-02
8.179864790161247429e-03
-1.041965067468896833e-01
5.435973245578518652e-03
7.687497130135674539e-02
1.394670591599876490e-02
3.101673407971071786e-02
-3.403103294180889749e-02
7.124457882552300003e-02
-1.509659089475042827e-02
-8.293312347136800808e-03
-7.698585791218928720e-02
-2.053117957058761545e-02
1.306598256272211572e-02
4.518526943055846401e-02
-5.219631224995383706e-02
5.172881571285664615e-02
1.725291444920500905e-01
2.397478615446718350e-02
-5.105978874042853451e-03
-3.605782718703341022e-02
-1.045803142911989753e-01
6.938317030195469137e-02
-1.067362431614087837e-01
4.979931645551137487e-02
5.896350918480079001e-02
8.746773212568845213e-02
-2.541217053415815302e-03
-3.719149207602778090e-02
-8.736331800511186463e-02
2.717723430627656811e-02
7.318529980245468136e-02
-1.811518561387675044e-02
-9.070069471429259567e-02
1.949396703038802289e-02
-3.780638493075825363e-02
1.016963089460992502e-02
8.341989239103594911e-02
-6.860664790173785776e-02
-1.162410471550888169e-01
7.425934365034315976e-02
-2.846509584949120889e-05
2.106886859201232906e-02
-9.669009494338327848e-02
-8.392282646936065349e-02
-5.559831214942707878e-02
-4.703266386639465974e-02
9.908971700763344326e-02
2.007174952476598398e-02
1.667039028895645272e-02
9.362182791996284670e-03
7.734023597641677406e-02
-2.114676443767396774e-01
2.651585476708489403e-02
5.309698925742957834e-03
2.869855532098703962e-02
-7.523002810618122094e-02
-9.197282257455687005e-02
7.358571771955706338e-03
-1.160245490722612294e-01
-1.417678049802159439e-02
8.743604217655040131e-03
-1.361039124446153901e-02
1.753988192025686399e-02
6.139184602121307288e-02
6.682085736321972946e-02
-1.304200796102986670e-01
1.494853353089656452e-02
-9.517440275688120177e-03
1.765250145309266439e-01
-7.838134550419038893e-02
-4.569817241044606473e-03
-1.145623890681218976e-01
-6.083678558983197752e-03
8.624440485831720571e-02
-2.220322448934300766e-02
-9.511995999685924838e-03
5.605142009979522527e-02
6.923704833717361784e-02
4.281367167797666545e-02
-3.877616946794529285e-02
5.812796777544793764e-02
1.326566836621567540e-02
7.355249367155607121e-02
-7.089222479633794372e-02
3.668649397391070960e-02
-3.027047918849415029e-02
-2.918506096505455588e-02
-4.542302994882014416e-02
1.736109072796320407e-03
-8.677330402537654364e-02
7.524756989049111167e-02
7.631889464976703008e-02
2.019435744282851650e-02
5.134171390304743260e-02
5.428762682036478854e-02
-1.128674744286028986e-01
8.860382156206622617e-02
4.106562272724856993e-02
-7.913520001972335072e-02
-2.015017135519058325e-02
-2.126962980988039709e-02
-1.103713307757739175e-02
-6.688173864138781399e-02
-3.973225642512213246e-02
6.045454377357439846e-02
3.368628220025057796e-02
1.399244998551203885e-02
8.315675267643363178e-02
-6.288436810999452342e-02
9.493981190617508184e-03
5.872388823763628751e-02
-3.840806865482897237e-02
-1.270167177399105229e-01
-8.201944695384218165e-03
2.802616192842317944e-02
-1.199935104311545125e-01
4.569203940070762360e-02
-1.678294479365621261e-01
-9.403955032168734296e-02
-7.596069245069989907e-03
1.019338846222856282e-01
2.109127397739406218e-02
-2.258966737037186936e-02
-8.911813143269274595e-02
-1.301943105745623740e-02
3.758055793265558525e-02
-5.080752912436947710e-02
3.830946891709820917e-02
-4.190009281406778530e-02
4.348286766485411764e-02
1.038989729091480303e-02
-1.599283410012117962e-02
-7.177835553314276806e-03
5.166485251012910979e-02
1.383491839087788167e-01
-3.960120528292171427e-02
-4.943005619731200007e-02
-5.370490862514032404e-02
9.519927161725655340e-02
-1.049982102519089605e-01
-4.402849817985417594e-03
7.230017630285870411e-02
-8.550943387114655347e-02
-4.956925727681921884e-02
-4.945043302929118950e-02
-1.080252316215410922e-03
2.923432812174753606e-02
6.414555706834268456e-02
2.394739558820882866e-02
-1.843123485126934788e-02
4.254536417371300450e-02
-3.765916618865733194e-03
1.793421205367029536e-02
2.737361121633729091e-02
2.118013425861196147e-02
-2.525345695949836322e-02
1.526035611480805465e-01
8.168393036710380750e-02
-1.185709796636949011e-02
3.517071739550641646e-02
6.411330379041811633e-02
3.758177021385159661e-02
1.946696759510992969e-01
8.122458452550426755e-02
1.227419219513512239e-01
7.154149654526142932e-02
1.475305725711687291e-02
9.543852552185556892e-02
3.564562602300097582e-02
2.752832936329155031e-02
1.513231397374730988e-02
-1.529265822556382659e-01
-7.674539538486270518e-02
-8.268154912599916251e-02
6.022612663419230072e-02
6.956557918405087415e-02
-4.631142543837506870e-02
6.354328708034565065e-02
6.720317127535876955e-02
5.292341171314823844e-02
2.937936719469492336e-02
1.249896832993538376e-01
3.234501118768406264e-02
-4.394917319148894386e-02
1.189635548669402687e-01
6.326126275533067167e-02
5.314049592425918594e-02
-2.785354502185227732e-02
-4.912700152867352510e-02
-3.957082142609243125e-02
3.632135526206060894e-02
2.687499495882641684e-02
-1.557529919488122349e-03
2.885149323169672667e-02
-8.384009048038458187e-03
3.611260574602055684e-02
7.287211670547912024e-02
-3.550665553655892037e-02
7.035347683309507716e-02
-4.261591701854079012e-02
2.043608928854769372e-02
-8.192439982799955278e-03
9.111318492581690909e-02
-1.903323898464212918e-02
-4.864576740594443727e-02
-2.203923571510009796e-02
1.120899499205605387e-01
3.566763317785972415e-02
1.723929224294091719e-02
-8.600007587330135705e-02
-5.781839269919709923e-02
-1.175945730029329291e-02
9.130436759319186107e-04
1.049943022599772874e-01
5.065032687995944805e-02
5.594572559450923521e-02
5.890513407265302037e-02
4.629620500523244642e-02
-6.433999320601585525e-02
1.114782969960630143e-01
-3.487806363602789783e-02
-4.640730658445276630e-02
1.007634330123677868e-01
2.392124986665251571e-02
1.381472578829682184e-02
2.333968427576259275e-02
1.191967763306985006e-01
-2.298545232621704293e-02
3.450431725644047265e-02
5.482426093083020424e-02
-3.346268943963355558e-02
-4.557154228923276928e-02
-5.975080014632304370e-02
-2.631423670863761513e-02
-1.896767703411356837e-02
2.207387266989850605e-02
6.339883490510189734e-02
-9.276281742327016633e-02
6.542877285880911720e-02
8.935214427649572355e-02
5.679405874881528205e-02
6.256108920213078461e-02
2.196125841030480662e-03
9.215666389794584246e-02
1.460241045536258588e-02
7.773671397745517304e-03
8.904036820091065785e-02
-8.926251266932810902e-02
7.320143548255322874e-02
5.938704903192829759e-02
9.815966997549495365e-02
1.840291089317989681e-01
-1.613995354415247510e-02
3.359938534729489234e-03
-1.916197303140407433e-03
1.447669921314816144e-01
1.837696103470655984e-01
2.387690579865474616e-01
7.736452645391654614e-02
2.136519456550395671e-02
2.877803541696305478e-02
1.745319993094638159e-02
-6.403491149787362939e-04
1.025187092300942626e-01
5.742175327312959432e-02
1.808325047636195892e-02
-9.503762986515968542e-03
1.097185585445246830e-01
1.147887344118043301e-03
-4.402108099676678432e-02
9.560426984269161654e-02
-2.218761039483817255e-02
4.990181650474392883e-02
-5.148457413091663687e-02
2.239125036936557775e-02
7.063127342933812891e-02
4.632239846207970163e-02
-5.337145075061112270e-02
-8.922972393860852114e-02
-1.036768237111717339e-01
7.823295740722314984e-02
8.364068666023072307e-02
-5.237188176185827299e-02
1.949962877205803705e-02
1.437641371077902352e-02
7.889007857951399472e-02
-1.773250633811297716e-02
-2.055793655361109334e-02
5.145444387455543056e-02
-1.374645740660363109e-02
1.110856290336164655e-02
6.903587102825119171e-02
3.520186879239331490e-02
-5.962093984885024484e-02
2.269708583652847375e-02
5.720260814208320832e-02
5.410794703816625140e-02
7.556033904871316265e-02
1.728345078033184934e-01
-1.198328565234270809e-01
-4.294437598484694696e-02
-8.688585554254751875e-03
4.076035491456260484e-02
6.960658307835987380e-02
4.165932154434020922e-03
-7.745336387145126955e-02
-4.117188321139748225e-02
-5.641005733112633425e-02
1.199216786114570416e-01
-2.994795136157990187e-02
1.839834531929316133e-02
3.309933533226516039e-02
2.822518644641069246e-04
7.924314549873942570e-02
1.894076793851700580e-01
-6.812973898853870447e-02
-2.380976262389828194e-02
5.116578087920792273e-02
7.744880075213403381e-02
5.448451144163785932e-03
-4.545313535160550034e-02
-1.005666467376665901e-01
-5.631636469029323820e-03
1.188502394577499732e-01
9.603001293589918941e-02
8.380246593818568845e-02
9.005417529328547943e-03
-5.737689912160977637e-03
7.741771901450714144e-02
1.406048894910117038e-02
5.179261922258797390e-02
3.701703747272722111e-02
1.821869236045927168e-02
-7.626482599684800134e-02
6.838530288807802976e-03
1.576827443716133648e-01
-1.790834308322495835e-02
1.669029561402032014e-01
8.888546483018457123e-02
-4.399610891214214559e-02
-2.404167834296055614e-02
9.462606627390905689e-02
-8.683972564001965488e-02
1.040004422668228817e-01
-6.261969028424532735e-02
-6.792112978235091345e-03
-2.580718289653377421e-04
6.859213873388626814e-02
8.617589015813871545e-02
2.765896056724085131e-02
-7.712660971375537300e-02
-4.876767951285445463e-02
4.350123742594232124e-02
7.761218485076448910e-03
2.006337740975125752e-02
2.681820624103834622e-02
8.066077030527075975e-02
-2.157047975704302553e-02
-5.840815917437341964e-02
1.860808297279704796e-03
6.218959895122558312e-02
1.571627664777405231e-01
1.877278399786460467e-03
2.292782087361763116e-02
6.426210689697525735e-02
9.090379259145758839e-02
2.426525941314598700e-02
1.200255963426349604e-01
-3.323503348771390808e-02
1.259172731772576631e-02
1.433273222506941183e-02
7.159689436356989067e-02
7.207342882543363305e-02
-9.126162520987467219e-02
9.753390358591269849e-02
1.055700927262048783e-01
1.033231404215589344e-01
1.585426108452424876e-01
-5.252132123319986495e-02
-6.631573246225833107e-04
1.266339534349453511e-01
-3.378688584828013625e-02
8.703506619111418818e-02
2.905979674415412259e-02
5.071512470811226359e-02
3.144395999950339721e-02
1.002491780765794316e-01
-1.300762806086284140e-01
2.993686474754276433e-02
4.807172097942020994e-02
9.641699179431260924e-02
3.535837427316630699e-02
1.616953926493373481e-02
1.222207512615375302e-01
-2.059929603503637963e-02
-1.174971980460395860e-02
1.062151018504035871e-01
-4.765384694546920957e-02
1.530492919942661595e-02
2.318113997997192297e-02
9.365494249103215735e-03
2.215000619015617539e-02
5.728178551992180872e-02
5.239968765406603779e-02
7.084534615615076247e-02
3.051520727478530468e-02
-8.263503585183654132e-02
5.400690953089658936e-02
-2.561047712565578741e-02
1.910004877785589084e-01
3.919357346071724452e-02
2.459364162549981109e-02
-1.137188206151504288e-02
3.729647810450844453e-02
3.869047634705905046e-03
3.060862516601731836e-02
1.132509248386001643e-01
2.101497339124174663e-02
1.424439064612085803e-01
2.151442084922595976e-02
-6.987540815791021959e-03
-7.327812859415454294e-02
2.158459068208221435e-02
-1.263330946201302561e-02
-7.702781536182193821e-03
8.567409123839864193e-02
-2.103307588509367981e-03
2.855153417971290422e-02
7.331623131031242413e-02
4.961625781496210863e-02
8.730057229839788963e-03
5.005595261531853996e-02
8.098780217398766912e-02
3.329493793217362663e-02
1.408870617950394866e-01
-5.619278780520296085e-03
7.478215356627748722e-02
2.627152038085783792e-02
-5.665241122501610271e-02
1.438445126133123565e-02
4.456233584552626859e-02
-1.099873222208760104e-01
9.321860400082977727e-02
1.343998173594488088e-01
1.013536982810310516e-01
1.886790818871106612e-01
2.663215230202892691e-04
-5.552765715371815736e-02
1.005347942976577841e-01
1.401026056129627551e-01
5.720018579567560935e-02
-7.696729949279956969e-03
1.386730360311338450e-01
1.046396152296221738e-01
8.816209615301950908e-02
-4.926864875983046760e-02
-1.683022416149707046e-02
1.150685416812520234e-01
-2.269868802955092579e-02
-3.285587569519415191e-02
1.925580556322088526e-03
-2.850719151850041391e-02
-4.893680864181305587e-03
-1.654652735173900088e-02
1.110604567867668757e-01
6.821516398699098427e-02
1.046146972129945590e-01
5.346037301624781413e-02
1.772310612217531042e-02
2.769778768278688755e-02
7.143969286583737310e-02
1.451911323176247881e-01
2.850359278014447800e-02
7.127050361278729207e-02
6.629060077343292001e-02
1.096554893158343952e-01
5.162714544156524893e-02
-2.592527442393946155e-02
-4.504908191824272268e-02
1.063818684670720660e-01
8.522292422743930895e-02
-5.229569793519949633e-02
1.611650956823021397e-02
-3.640934818162554903e-02
6.832828104449593064e-03
3.878480656281497324e-02
-3.645170298534260167e-02
4.696934821142861177e-02
4.605659365028368091e-02
-4.507878768739178102e-03
3.777067025446208953e-02
1.139424274980767038e-01
-1.176022033439415165e-01
4.485938070270306666e-02
-4.608153718165829138e-02
5.767633482634670905e-02
-1.183912363149212388e-01
-7.188259725064917449e-02
5.920102646244473736e-03
2.275794176785011363e-02
6.792430593790549365e-02
2.447374889103331660e-02
9.708856863034823204e-02
2.413459197291035474e-01
-3.834700664902900707e-02
3.406796950993360579e-02
2.998943129614815156e-02
3.101067704335866773e-02
-3.509624337836549784e-02
7.461445792666762666e-02
5.619561646508991481e-02
-3.926574132688828017e-02
1.134557326683734678e-02
-6.228412546382199912e-03
1.221878117678977700e-02
9.024371192052393909e-02
4.014901716038904445e-02
-2.147615805652162632e-02
1.321628984244913319e-01
-1.007571254504348313e-02
9.351981190562363988e-02
-1.584688023236609233e-01
1.137900626831348794e-01
-8.588202593151337584e-04
3.954004778258791292e-02
3.187921553689776477e-02
4.915494956898585482e-02
4.093433335077351076e-02
1.011404783799565998e-01
7.445960174782206842e-02
3.635898311002906669e-02
1.282523273914289996e-01
3.260006507695594608e-02
-5.342934617736665864e-02
6.806629149957205138e-02
1.200446470129577781e-01
4.792032012306029348e-02
6.795716273581170475e-02
2.628134019063021465e-01
1.757168184391057486e-01
1.489902336839589447e-01
4.587742140593766005e-02
6.661132105055747599e-02
4.212852299640406500e-02
-3.086122009412865450e-02
8.443228430328700296e-02
-7.694091262329001701e-02
1.285788339554384298e-02
1.886996501096281295e-02
4.926375951419652982e-02
1.028384992805279029e-02
1.038899764051920242e-02
1.957227116160906513e-02
8.976303958480370826e-02
1.565118011686976174e-01
-1.298786362035672937e-01
7.817943817971305387e-02
8.505261444557946082e-02
8.149112385305902484e-02
8.628354393570443481e-02
1.355216033494089367e-01
-2.269671700208532555e-04
8.645559441042778570e-02
2.045526773275238575e-01
-4.044930796162234804e-02
-7.071286874076093167e-03
1.154158099582496821e-01
-9.915170152943031390e-02
9.258304020782935628e-02
-2.336514480868915472e-02
4.969114601299507578e-02
1.375806337176572469e-01
6.371353910467557335e-02
1.216916931151681286e-02
1.570059255347942551e-01
6.811661896718140818e-02
-7.556285782108579374e-02
-1.102206917103209019e-02
1.896721920329206071e-02
2.546212499500942819e-02
-8.831745369202011198e-03
3.037923924788839963e-02
-9.792875881346982739e-03
8.185280392941417238e-02
1.415155467700202063e-01
1.511627331326154122e-01
1.186437759202408210e-01
3.987725866143373293e-02
1.167623543699860128e-01
-3.436190420075185825e-02
1.500697519369244004e-01
-1.748099326365281508e-02
5.782984404691242364e-02
8.417116915862823956e-02
5.712523550109116499e-02
7.023801829765308202e-02
6.401087825753414007e-02
-4.523216830253337650e-02
-1.533476877746894028e-03
3.323075106426816305e-02
2.342983596484784006e-02
-1.345227162458202674e-02
1.960113494496746808e-02
2.222202919230439194e-02
1.211017114695780855e-01
-4.234240830034737132e-04
-1.552226905434881954e-01
1.182020981085201566e-01
-2.050123282718411752e-02
1.246095717071647319e-01
4.116446077512829482e-02
3.656806429512228507e-02
-4.535766463139947503e-03
9.765588477242256871e-02
7.137059640491175139e-02
9.647037956810165793e-02
-5.954192521834786311e-02
4.302744339930859169e-02
5.418893103640421566e-02
2.449219225181208104e-02
1.015848266860629179e-01
3.309924877908137684e-04
-1.087492001601494812e-01
5.078521050553550659e-02
6.276027891119685675e-02
-3.074851477876947015e-02
-5.034791989983789656e-02
8.574844112581252176e-02
3.338020336152440481e-02
4.325245069849284474e-03
4.494937152953478593e-02
-3.677162879870902318e-02
-2.172538142813457834e-02
-1.979599356508043428e-03
6.791784313060060529e-02
1.198563857323785026e-03
-4.057953108054304647e-02
6.687427815617022486e-02
3.080528136199839340e-02
1.414977531260778465e-01
7.031114082663719733e-02
8.363583615369070412e-02
-6.359791123041257099e-02
-3.098370327868194343e-02
2.311062015543395229e-02
-1.054329813977388126e-02
8.007719041410818472e-02
1.626936473953962403e-01
5.457763426967333215e-02
1.251127026565082290e-01
1.199422846835635492e-01
1.382451775801179228e-01
-1.049844949920820426e-02
1.469846758668122977e-01
3.337327667860414543e-02
-5.397163025604140990e-02
1.581579181114253219e-01
-9.647961072780527302e-04
9.250308547217664379e-02
-1.165702960374276204e-01
1.083332099667836390e-01
2.236456298874895179e-02
7.881452674139731440e-02
8.036332492414013928e-02
1.058629448790511102e-01
8.407266481292749449e-02
1.000566427230635685e-01
-7.288294632723914344e-04
1.708243378508580435e-01
8.637428266778138242e-02
5.765385669204460550e-02
-6.243727250939396650e-02
-1.926655805499504631e-02
5.611458735527497660e-02
6.099577185119393202e-02
2.091850324983782761e-01
1.002581162133703019e-01
1.078935499062323999e-01
7.208406954215654250e-02
1.177626693784296907e-01
-1.130570284391575336e-01
2.818232933378423885e-02
-3.321936766799239715e-02
8.278624529251089881e-02
8.248297675140088547e-02
1.453586584399259585e-01
6.486469168450213763e-02
4.026659577910299964e-02
-8.727417756287747172e-03
1.384642455948784379e-01
1.083889213753689573e-01
8.358759377619999834e-03
-6.146707360441706902e-02
-3.171506989874767896e-02
1.327408674596836369e-01
1.133278546442381268e-01
-1.607620714100648288e-02
-2.106920804570242001e-02
4.703868993077178068e-02
-3.880538561736131264e-02
5.200182853213470430e-02
1.195829616436778209e-01
1.424288420423118207e-01
6.380688941653887836e-02
5.704015857579015220e-02
7.618045753738865444e-02
-1.054479886129354796e-02
-1.267735890470060925e-02
7.507316067771098445e-02
8.045238302617158457e-03
2.933232407500074509e-02
7.198530062720329137e-02
1.673274444585033660e-01
1.178963696639914044e-02
-4.764429945273472577e-02
1.278197736274072904e-01
1.566121822057382207e-01
2.775651961549756991e-02
6.370836770893481549e-02
1.349170972565239823e-01
2.327523078462559805e-02
1.139412582420673004e-01
1.733831598536220708e-01
3.627622863044820123e-02
3.175209296024592009e-02
-1.960735783555951281e-02
2.678021148734575224e-02
1.541279950790360176e-01
8.157539318408162099e-02
2.034518418101439741e-01
1.144571186314657235e-01
2.953289891472941561e-02
-3.283803797404081376e-02
6.052088933334144605e-02
1.446750079374100120e-02
1.184996108379612889e-01
8.067146389667821660e-02
-1.136357501154740685e-01
1.028049939188320841e-02
6.428805998711464853e-02
9.769017713495402322e-02
1.897529560034220963e-01
1.845870788386256567e-01
6.562944989532773499e-02
8.955962588969306956e-03
-3.251706887695103576e-02
3.019653068943710383e-02
5.966940750770712704e-02
-4.243764999132167148e-02
6.716321146191073233e-02
1.275679869837023118e-02
-2.669309106086563757e-02
1.693768427776110030e-02
8.646908912008885451e-02
7.752646824335063247e-02
-1.098167636525299723e-01
2.597508698117758589e-03
-6.009917542180721883e-02
-2.806672913332352963e-03
2.173608806242114874e-02
6.844897377914185843e-02
1.231032823397552600e-01
-4.563275462136860000e-02
2.013554248595874133e-02
1.864469010086495515e-01
1.479459206784345116e-01
-5.061992314261991310e-02
1.640329122190578928e-02
3.489304892662274671e-02
1.401204582850283376e-01
2.655490397832578897e-01
-2.454394161208272446e-02
1.232746507457345153e-01
9.481909517899020368e-02
2.104160205403783068e-01
5.573871404296280863e-02
1.083316965368826684e-01
5.556744270389015611e-02
9.698534994063819081e-02
7.834516582540311525e-02
5.132364894453855103e-02
5.382345712971790819e-02
-6.231325146096890893e-02
1.086156675882212208e-01
3.364076551898325523e-02
3.830118845028292196e-02
-5.618485063798667883e-02
1.370824426744153002e-01
8.299789982473483596e-02
1.026896753288611824e-01
-1.742111155593261129e-01
6.953054472111085127e-02
2.174702532041274949e-01
-5.053393056638783715e-02
1.314505801774480120e-01
8.006271551584562274e-02
8.628376931059717272e-03
4.735551348220144730e-02
1.282168151106062755e-02
6.010201428733592116e-02
-3.920025346033730040e-02
1.687513349450054378e-01
1.585004114691050126e-01
6.764536448721572559e-02
1.442883220130617705e-01
1.145674548341221594e-01
1.016044813571403554e-01
6.612146588273385903e-03
1.124789266924862557e-01
2.845557499261112955e-02
1.129718980674829093e-01
9.991323634525488273e-02
1.513035908493694237e-01
-2.721102733114393046e-02
5.152670683146867714e-02
1.946317654005735864e-02
3.121435376073230031e-02
9.146138121486524497e-02
-3.075645485072075677e-02
1.411821967974513301e-02
7.996836955342985498e-02
4.584254005971428320e-02
4.168998392979303760e-03
-3.570110288673625232e-02
3.480387713798054755e-02
1.065353941402585741e-01
-5.331850685229531928e-02
3.754544948342614097e-02
1.813910107889772361e-01
5.474388893719080856e-02
8.304892222388997325e-02
9.154674907855867017e-02
4.739823210793225883e-02
4.317949541461706814e-02
2.211740210315841226e-01
6.825157791564244805e-03
1.512366955054904316e-01
6.686551033807315580e-02
3.765099246913400366e-02
-3.061754177647585048e-02
1.516725483918685835e-01
9.878610287238138998e-02
2.681338997699059257e-02
9.544585969139349202e-02
3.204600610453463283e-02
1.170302554843407998e-02
-1.285679737727844774e-01
1.086373193286964550e-01
2.201038459476015521e-02
1.063651568874177805e-01
1.603634046766051202e-01
-6.897994428522022381e-02
1.536415047379628140e-01
4.062045840925480045e-01
8.892954390577589852e-02
2.961890914939199759e-01
5.181075269069333050e-02
6.513013187199800588e-03
2.537237930343713005e-03
6.979388497106601974e-03
4.880584341342406735e-02
1.227942232879840057e-01
1.000888990875369033e-01
1.223908728168137949e-01
-3.236558495653581169e-02
1.054660930770292965e-01
6.320660658099294671e-02
-7.496600440776809982e-03
-1.302594280397699131e-02
1.349189094337560901e-01
1.643300016780718242e-01
7.478500973304329225e-02
2.061528029081898528e-01
-2.159887860791375597e-02
1.658380713381451231e-03
3.423994513328545292e-02
5.884491327721957932e-02
6.820904490008201926e-02
-1.749082651864578009e-02
-5.019463688885432429e-02
-2.725836959298222686e-02
2.793195924620487172e-02
-6.406853961737128851e-03
-1.241205265367111010e-01
1.183509442458468564e-01
1.480610054923614805e-01
6.131951064687635178e-02
3.098243856686677677e-02
1.485768607416089633e-02
2.477818751363009692e-02
-2.136094241691387924e-02
1.032123806437557495e-01
4.482733756046063806e-02
8.397256163335951873e-02
1.054022987891688364e-02
6.135159186949344645e-02
-2.950045151161735657e-02
2.645730009359226545e-02
1.608856623250133275e-02
2.006426250042578630e-01
1.258575432977175890e-01
2.135858054442153764e-01
1.539818263648804197e-01
7.430451406989407870e-02
2.182036540892004495e-01
1.745153731577696876e-01
-8.281023671573390851e-03
1.278775805431167645e-01
5.720146589164630535e-02
1.540973718086846578e-01
1.517367300978137053e-02
-1.638889755579627655e-02
1.382167342448556713e-01
5.922516271833438289e-02
1.086160970796795910e-01
4.834514655092612793e-03
3.424471263249510844e-02
7.690959993095276837e-02
-2.741078825547715522e-02
1.150388828752234305e-01
1.017977184682817698e-01
5.536926588510253378e-02
-1.847623690231801619e-01
4.049633255018258299e-02
1.608151453687848079e-02
1.080790184496406431e-01
6.716343399459298591e-02
1.626981329544653909e-01
1.765338459358838097e-02
1.167268719118305237e-01
6.621902819907267423e-02
2.659608210199187334e-02
1.483463532052316791e-01
1.090418808735914430e-01
9.775756126536382096e-02
7.138495244343354140e-02
6.515382318938951756e-03
5.860746700879131826e-02
1.343455589343956202e-01
5.234951519983969265e-02
1.480204497817684262e-01
-5.553634685542809674e-02
4.514045081281933824e-02
1.989661567607222195e-02
8.961854849863001848e-02
-1.082248395645833139e-01
5.688226047963111653e-02
1.872076729812754137e-01
-2.034756956414503996e-03
-1.244928734231991879e-02
6.943679051189376172e-02
2.173613189474720916e-02
-9.482307684788796043e-02
7.426837782009396149e-02
-7.140305672614427612e-02
-5.521022719565600589e-02
3.090341768183824112e-02
6.670163666621373166e-02
8.555162621609584128e-02
2.384291905543727691e-02
-8.092095130975274220e-02
1.388442815019160503e-01
9.259336694741254065e-03
1.575478705356034639e-02
1.875332976205860702e-01
-9.892117224254293184e-02
-1.335631914991483593e-02
4.556754118615947285e-02
1.244067621619282249e-01
1.060218045817353516e-01
3.028713178130110206e-02
8.237334517689950952e-02
-1.269732951895329032e-01
-2.588638931151098985e-02
-1.250481128959569643e-01
8.585852839646415657e-02
2.439128378811868808e-02
4.376707405272423665e-04
1.079456258892935727e-01
7.141966551382000761e-02
2.940510480373451085e-02
8.400372243882486822e-03
2.037759230661375931e-01
2.140922491745048117e-02
8.765336148393257365e-02
3.477656245073602187e-02
1.932520176856141192e-01
-1.148497364521303549e-01
-3.496878585304231263e-02
8.656080384530785710e-02
7.249698230154473511e-02
1.111599092996014004e-01
1.128238831784377505e-01
2.776759539346741745e-02
5.153726794570024500e-02
-3.820932992499732894e-02
1.383741219700535541e-01
-4.888837840704247928e-02
5.986004555809013028e-02
6.532713803703395217e-02
1.018820141896963904e-01
-2.213544679153600300e-02
6.153316688622442743e-03
2.097934225961858509e-02
1.593031776783382092e-01
1.543298590369479029e-01
1.293264501792617538e-01
1.540342512919191421e-02
1.443310707531621773e-01
8.911258033704699821e-02
5.646436167773471321e-02
-2.089405907416975669e-02
2.101065436883110260e-01
-1.371766300379144710e-01
2.352629680454552952e-01
6.960044780806734499e-02
-2.830093425809560026e-02
-2.955737782112757839e-02
4.955486254403131813e-02
-2.778245785396551981e-02
-1.650358538966877064e-02
3.603897649466255432e-02
4.869195487500450892e-02
1.320084356349912891e-01
6.495151519576168597e-02
4.351225677003897618e-02
1.741313552835018208e-01
2.755284520295215797e-02
4.268046744786248986e-02
3.766010637011519419e-02
7.240048165212255304e-02
9.937049583979253725e-03
3.508644543398802690e-02
1.432911463348499753e-02
1.101651126331031488e-01
-4.967595013795635117e-02
4.324631125895306294e-02
1.057033443244478482e-01
7.132138533447181239e-02
-7.891338247652605886e-02
-3.245450352762647636e-03
2.414555235820018894e-02
-3.033141115076756766e-02
5.027223280440815123e-02
1.748903163570208197e-01
7.508155452053407591e-03
1.611941264631455151e-01
4.835887378486284499e-02
-6.163895856137593943e-02
9.584742931110641975e-03
1.333081704644629162e-01
-3.776724385598713429e-02
-4.309683559189264601e-02
9.913596033467188262e-02
-1.877841687327076042e-02
8.712572971740754901e-02
-7.953010283062456054e-02
2.111596737526852050e-02
9.948554362037236032e-02
1.000376684090054646e-01
1.089434393656709965e-01
-4.939217081678774768e-02
-7.372168387583998006e-02
7.574375963191984362e-02
-7.424291960732747053e-02
1.270877433168504378e-01
1.856571207771299525e-01
-2.374711963583958987e-02
5.994748028038376225e-02
2.082612240234253296e-04
1.069852442188435476e-01
1.537498630303518188e-01
9.691711802243156010e-03
1.040526275626244279e-01
1.095900308014660374e-01
-1.050155252399034844e-01
3.960545316330447291e-02
-3.482648293662794770e-02
4.349159610372043544e-02
-5.162385208491070132e-02
2.370432212226169719e-02
8.482203039546326595e-02
-7.259038944889559253e-02
-8.906814263203212401e-02
1.536578854770432323e-01
-1.926187415358890723e-02
6.834067155607967403e-02
-4.281185379849240802e-02
1.388076378784424136e-01
-5.067551597119598558e-03
8.502047601473693150e-02
2.305415864840525131e-01
3.256277262332716443e-02
1.511500247665716890e-01
-3.066294442862878278e-02
-6.225712964645474523e-02
1.160405353433915515e-01
-6.284956636663456726e-03
4.723363316041657295e-02
6.827161483875360259e-02
-7.394457295941325725e-02
5.303381753262820242e-02
2.974719573843102871e-02
1.063775366776043008e-01
-1.381110139692254546e-01
2.733785976868224540e-02
4.402170388265543022e-02
3.309345120174969623e-02
1.796556741019053882e-01
7.128422797930103472e-02
1.279059676349996177e-01
3.965347603653451847e-02
-6.935333639908169978e-02
8.799710654751786293e-03
1.438508856496774069e-01
6.968605320516765844e-02
-1.310641466982765957e-01
-4.043370067896315950e-02
2.366901477111515995e-02
-1.167661420229825914e-01
1.699855154587955053e-01
3.799941942104403253e-02
-2.138393097754633099e-02
1.296736398473005702e-01
1.719993005929370058e-02
8.977203094197139244e-02
-1.300442371389056995e-01
7.003730228184290585e-02
8.484639396255708177e-02
-6.592606511414751680e-02
5.192508787541266768e-02
2.236480453077455480e-02
-1.141872152217931514e-02
1.569465195594161588e-01
1.621723780646982249e-01
1.113165980876856948e-01
-4.943511715306178611e-02
1.509263479444986900e-01
7.754044215703977116e-02
9.148366286539824643e-02
6.557532987118040724e-02
-1.124146730531113379e-02
1.412558910598064876e-01
1.457053394452823003e-01
1.232152489530375095e-01
-5.850394349488131918e-02
5.956411563874202536e-03
-3.219366896507897674e-02
5.448296445602172217e-02
2.021680986532542190e-01
5.036065047177420984e-02
-7.298504172907185894e-02
1.434800182712250571e-01
-5.310170441417365328e-02
9.961529712585340257e-02
1.041703493735961217e-01
8.744663117239642736e-02
1.397488456778565036e-01
1.389202675014794552e-01
6.405283943611407571e-02
-1.571732852530906277e-02
6.169958014640643251e-02
6.397433862486351375e-02
-1.872193899870828321e-02
5.919530666395383944e-02
9.858670921621320860e-03
1.551258926673350184e-02
1.335334101914559812e-01
-6.777215574664999242e-02
5.180664168102556977e-02
7.954243013074314972e-02
5.095883841817046289e-02
8.036763253286743902e-02
1.432806362889630925e-01
1.612433480267397856e-01
-7.070551006307127136e-03
4.094121877043960939e-02
-4.466378200633031037e-02
1.016474268145333912e-02
1.781784999980547957e-01
6.768202427084220318e-02
1.272369391375147152e-02
-3.324501564555987221e-02
-1.555799431500246854e-01
-6.592021835158180451e-03
6.860594381726418944e-02
4.960376022161967768e-02
1.233375144122106221e-01
2.177213261547730483e-01
6.420816493388451819e-03
1.614943196928256622e-02
1.524835408249424103e-02
3.863138090888216386e-02
1.570401629162721802e-01
2.600593189571864250e-01
1.506655965451239032e-01
5.536859495522342134e-02
4.919393119108211865e-02
2.608538294401362492e-02
7.092953028933322857e-02
-8.430871705209230793e-02
1.857285225075430146e-01
1.418170709286133147e-01
7.567669633521695305e-02
1.161291538113724126e-01
1.218735617725075736e-02
-1.214953561055632236e-01
4.177279281958724833e-02
1.334425785516067664e-01
3.268424694423212318e-02
-9.159285203024311595e-02
7.909532059549403971e-02
-4.077501095552969745e-02
-7.088311067161465195e-02
1.048680029418447152e-01
-1.391389361712458243e-02
-8.061094207317325011e-02
9.051882384135631621e-02
1.901172885653564307e-02
-6.445414470904149706e-02
1.468680264350389897e-01
1.473334736652203159e-01
3.995612129948207525e-02
1.644885760281574599e-02
-1.087990743213867149e-02
5.622744591388172813e-02
9.628761036714725274e-02
1.138270168461369691e-01
5.816399417907301694e-02
1.189006980780353689e-01
1.086464295840377237e-01
4.223049663969741241e-02
-4.209177507497386533e-02
3.256493245982563373e-02
2.019569435695397763e-01
1.014233416535185589e-01
7.220995958312027840e-02
1.907649891821016751e-03
1.758848512838778189e-01
1.420356523273366700e-01
1.368309777413293238e-01
5.077049923628545319e-02
1.247012039701907334e-02
1.118507979695478466e-01
6.027043607874653375e-02
8.418786897314647910e-02
-4.335177383870754408e-02
-7.384476856981852296e-04
9.992699814733292663e-02
3.344369871762722934e-02
-4.917928469511988893e-02
1.859906440957156126e-01
1.187270741059485296e-01
1.013208963343109198e-01
-4.550216246116396690e-02
2.482537446384451563e-02
2.014606259010049139e-01
9.772648844656554867e-02
1.458762504571661511e-01
6.752506146393889852e-02
6.075094700002008768e-02
7.654471727811237858e-02
-3.595851283099948947e-02
2.106947551423762888e-02
-9.907801216755750262e-02
2.815530797987917527e-02
8.955911047645631617e-02
-6.026692170130013015e-02
1.637905943925064556e-01
-2.494073656153317567e-02
-9.501158488986179151e-02
2.667317815437052486e-01
4.454571470124903815e-02
3.672152363565231881e-03
6.424539846119141362e-02
2.410360203930731089e-03
-3.701312363311677622e-02
1.528531523025407346e-01
4.512132094517485453e-02
-2.903543429515203361e-02
1.017592795126685268e-01
2.167928568207728654e-02
1.021111211530894708e-01
1.951400937232077026e-01
5.458413834148607459e-03
7.682957563567088810e-02
2.711680749229510023e-02
1.389555587398192682e-01
1.027238571167293918e-01
1.846145631642336638e-01
-3.274232137877135240e-03
-4.496957136536812449e-02
9.186616301160031861e-02
4.483573937893041428e-02
1.284453127378253623e-01
-6.935996996065887932e-02
-1.206995064829512188e-02
1.312834815311668124e-01
1.152655935074617805e-01
-6.632396537684036308e-02
-9.393888446179618490e-02
2.952474316558045472e-02
5.207875741487823229e-02
-1.235156439400947881e-01
3.946283882971554635e-02
9.449831234255980095e-02
-9.134104897889268326e-02
1.427594069721705716e-01
2.257771318249557780e-03
1.208099814877084122e-01
5.994737049094182868e-02
7.451929269568914604e-02
2.861942786046582990e-02
1.304066646943186358e-01
-9.584926222201570201e-02
1.050761760123761768e-01
7.824991670146747014e-03
3.713479838655106557e-02
4.492283793815803061e-02
8.167038809027877405e-03
1.405715242335908444e-01
2.238973292007145899e-01
1.878463208970740372e-01
7.993410951888064997e-02
1.793971055670138814e-01
9.886361154896319836e-02
7.776443666934529375e-02
1.147945362075659670e-01
1.835900548346359185e-01
5.420892063132620037e-02
2.101324144490362700e-01
2.251274434490164664e-02
2.181167408915968831e-01
2.759234700104145829e-02
6.555720056516117777e-02
-9.817121291367547631e-02
2.584037515089348744e-02
-5.655158183050818833e-03
1.529042616110356523e-01
1.283419727414102929e-01
-3.176753223297290422e-03
3.301562552756359681e-02
-2.266728424582490839e-02
1.474544134391619354e-01
-1.472441843951666218e-02
1.222031823799044764e-01
-2.911932885841771179e-02
1.625958905363769358e-01
5.830530450778823037e-02
9.302463082350302670e-02
8.638575490538402679e-02
1.581286324581221425e-01
-8.533223944954139439e-02
9.927726038609868686e-02
-8.432871822503096651e-03
5.740131029932316054e-02
9.647562235778053830e-02
1.903039079252746499e-02
1.786208212091563441e-01
-3.049818304787662096e-02
1.816773011556924167e-02
4.413793207392309459e-02
-3.514223037252783149e-02
3.794603805063199997e-02
6.703168530618601462e-02
1.352775062360740965e-01
3.319795735169180084e-02
1.705040804698054746e-01
4.880013193958841755e-02
1.755838005908864075e-01
5.121233613213466845e-02
2.347971017835110141e-01
1.284650068982637339e-01
6.111020269734811911e-02
7.591193768334122960e-02
2.429479722637443717e-01
1.735258216626346384e-01
1.564262568385945407e-01
4.835900598763002295e-02
9.255821988042785275e-02
1.254990788928285472e-01
1.015880060162129700e-01
5.449686324888516897e-02
9.386924726389818396e-02
7.960621704693017497e-02
2.438061056909771873e-01
2.054382058637020947e-01
9.692031937261523511e-02
1.713189601779892546e-01
-2.309099615280186830e-03
-9.045584624641733046e-03
1.921650750754930470e-01
6.545670841955793240e-02
5.734492292135404123e-02
6.028297904673762808e-02
1.857986403645900397e-01
3.847952094982731025e-02
6.212918273120187490e-02
5.894734926332154124e-02
2.041267159559019828e-01
1.514274120381455847e-02
6.157252474474200071e-02
-1.097898608973918305e-01
6.494797001190293073e-02
1.429692582618809216e-01
1.970387366505817195e-01
1.398111504074247557e-01
4.751586543285292452e-02
1.528198095489848862e-01
6.585368481940234719e-02
8.597806883319851490e-02
1.360533681488137470e-01
9.052852429930856315e-02
1.245981594307975643e-01
4.877948752206767019e-02
2.180506803425573403e-02
1.194143745388152461e-01
1.367356160740111903e-01
5.061070039629370770e-02
3.613339551434714692e-02
7.569738611387735738e-02
1.943381187972528512e-01
1.398237029226505335e-01
1.515643733955559236e-01
4.395256881379175362e-02
-9.776988664049631600e-03
1.399363167679417708e-01
5.376593935247590134e-02
6.581817561536695838e-02
1.624935201224360082e-01
4.171967738085970157e-02
9.520949883266081881e-02
1.048243997995185750e-01
8.215005566392660774e-02
6.560328283125646531e-02
1.817501516809282847e-01
-5.152822696512582290e-02
2.523161622552179129e-01
4.140673770054634217e-02
2.939348701494551991e-02
-1.198069852097902871e-01
1.265350348397879798e-01
8.157348538008959982e-02
1.937742492633998392e-01
8.424812222891614466e-02
1.341246487725467895e-01
1.056836309439227045e-01
1.333831758798854350e-01
2.552413200518361888e-02
2.478530748217595142e-02
8.143324505890414677e-02
7.832967033389615086e-02
2.589671712993797670e-02
4.191317824379999640e-02
2.446725994084808162e-02
8.641436345578999700e-02
2.305478689327782396e-02
1.632819215572448371e-02
1.522081027274464482e-01
1.425251418283145499e-01
6.594638625977594648e-02
2.329898875302452432e-02
6.151352813544522929e-02
7.771246414630893218e-02
8.981405036389043806e-02
-2.068235590641613886e-01
1.379205976398582834e-01
-5.254596700716647299e-03
1.079110130139920021e-01
8.151425660762069703e-02
-5.911925585490494101e-02
1.049353490800720018e-01
5.421493160841794196e-02
2.424606837114942279e-02
6.298281955601868487e-02
1.258105789958010312e-01
1.207053547021935541e-01
2.382577899794068033e-01
-1.005229420155875214e-01
1.214381618080353081e-01
2.345234743706574865e-01
2.334781857021468385e-02
6.808276761727534432e-02
9.812696775124848947e-02
6.237889999210562836e-02
6.705460082558875601e-02
9.796693777873478892e-02
-6.908100880106231301e-02
5.493822133875338187e-02
9.373049068331090750e-02
4.051644096879910423e-02
1.402432062900618726e-01
5.084526201871208267e-02
1.789873536930688402e-01
1.658774946809956907e-01
2.023789969247340448e-01
1.403092012778223152e-01
-1.482334866489334047e-01
1.245971425220302464e-01
1.006667968037927158e-01
3.672999228943962802e-02
-5.156052341251177173e-02
8.968622808415721570e-02
2.802871824386767713e-02
1.066902153371570572e-01
3.576302551765918325e-02
1.089286171242357104e-01
2.022898582610928864e-01
1.127503244679349398e-01
1.298939869712883444e-01
-2.316046322950484834e-02
1.517615100171323395e-01
2.064105778781473999e-01
1.829507424956260397e-01
-2.251463300345564814e-02
2.680507692255442581e-02
9.475981823360610234e-02
6.827932655306689913e-02
-4.609263386078363972e-02
7.849724483167962175e-02
1.186479525472332736e-01
9.276748729425722539e-02
9.381302708585806394e-02
5.777605032310787619e-02
9.361648758688610739e-02
2.460098087826627644e-01
9.765443138335475060e-02
3.529904394899046477e-02
1.627186738796326526e-01
2.233567838450066512e-01
1.921990784370938288e-01
7.090567812082085308e-02
1.007130543514942189e-01
1.011998119409379809e-01
1.234642575789079016e-01
3.037648240086599505e-01
9.681680721212398977e-02
5.176926542141149085e-02
1.605249595952486508e-01
7.503309174177749674e-02
2.654521776655956958e-03
5.570621662099702054e-02
1.476464071791796784e-01
6.159864371603666205e-02
-2.175190095982770799e-02
9.513662372782701049e-02
3.226927563422108541e-02
-2.451992229915678223e-02
7.120170587264265660e-02
1.046453499656185004e-01
6.986955382301346384e-02
1.104039696478105043e-01
2.657670891954068138e-01
-8.609991795313193773e-04
3.094903688781439413e-02
3.865400725165406282e-02
1.449834532719228575e-01
-1.251440664837458888e-02
1.103503031318692346e-01
7.580223061500411530e-02
-5.419427231807149442e-02
2.348722849752495345e-01
8.925476478302128702e-02
5.565971778654582591e-02
-1.508836137343533626e-02
8.520167901471538408e-02
9.297642320473617494e-02
1.094627011238151482e-01
5.895054460870256113e-02
-6.917487886099948913e-02
3.611622276621963279e-02
6.224102266494088015e-02
-3.960062725359062702e-02
4.601544629144952575e-02
8.061253090953271472e-02
-4.849636349772201704e-02
6.468405689287877458e-02
1.068852204948335799e-01
1.362863134330847548e-01
1.639505100871536947e-01
1.073399381881381398e-01
4.867696608061693880e-02
9.854434501193522211e-02
8.733721112079280424e-02
1.328411512527465088e-01
4.688922676618265811e-02
8.881201173925556969e-02
1.576305492534502417e-01
8.369570938035204855e-02
4.992631543575375141e-02
-2.128084412874317252e-02
1.154254087950494501e-01
-2.161033332705876095e-02
7.845030162340888014e-02
1.239137542312852835e-01
1.406963818332381544e-01
7.547564504917912698e-02
9.854589525069988587e-02
6.719762761169595019e-03
1.118736471785397313e-01
5.877695357054840697e-02
6.736074272891284798e-02
1.348813435225144630e-01
6.540024014734324709e-02
4.341773555713944466e-02
1.274023463855174509e-01
2.034926702164280288e-01
-3.385824906793024475e-02
8.302402578005273204e-02
1.985714088776877884e-01
3.128719744300850758e-02
3.009503502093922520e-02
8.387209611873334969e-02
1.093688661935815487e-01
6.457606712162307361e-02
4.221788527285142562e-02
1.410729814030264873e-01
1.748806242253047871e-01
1.172225261410976133e-01
9.995001966320504749e-02
1.052408406958587894e-01
1.292301085580156023e-02
-1.747580305593765537e-02
2.728205506078355547e-01
9.951587338714207309e-02
2.013973055512267019e-01
1.509560107688649733e-01
1.445652637570292165e-01
-2.342303506464595703e-02
1.079248511309182090e-01
1.450306694935449003e-01
3.022542841992889584e-01
1.707836687833776124e-01
1.356371058840757093e-01
-5.092705699142037988e-03
8.097427331770061520e-02
1.137800706231988507e-01
1.160114772302338476e-01
3.373110654019008392e-02
4.863962123286100225e-02
2.212929477048153071e-01
1.209801244688331195e-01
7.694939413160961639e-02
6.366611635067419284e-02
7.065159898875568445e-02
1.225348193098722421e-01
7.716204727803743779e-02
1.480466747453032805e-01
4.899902985344604250e-02
1.344426017087148595e-01
2.093978321381161911e-01
7.577575273736632255e-02
6.755912547816103619e-02
-1.597727055839173738e-03
4.779597107798811556e-02
6.372990666032866958e-02
1.027657409579267600e-01
5.787322939606599770e-02
2.164819430959575852e-01
7.844742444285696115e-02
3.257357729407830971e-02
7.097581922782084107e-02
7.447247054644086373e-02
9.189347534795259953e-02
9.728783721723699429e-02
7.843285446622125234e-02
1.295997679884248847e-02
7.818374797221792905e-02
5.226985425896151644e-02
1.068850923235853817e-01
2.134850684958824740e-01
2.359740675718808439e-02
2.712136020071046275e-02
1.224751909666675076e-01
1.130248228323355308e-01
1.373420851693500644e-01
1.758949116877778496e-01
1.853176064827757596e-01
7.547742521333400574e-03
2.004058678393540738e-01
4.805299300245265137e-02
1.011369874841668293e-01
1.969435675933315366e-01
-2.403824201397746982e-02
1.382752464585997598e-01
8.761094226240248584e-02
1.023458743801196613e-01
1.134927318368447180e-01
1.421319912289764897e-01
1.299447241356156135e-01
1.322792276744166606e-01
1.972053040012449257e-02
1.585168065557451475e-02
3.892779465818216322e-02
1.427715319921553927e-01
1.171225058668961261e-01
7.488459664709311292e-02
6.439830501846788291e-02
-4.607086953207467639e-02
8.656965326425739016e-02
4.889433103601038659e-03
1.410265503510784446e-01
1.106426204282789927e-01
2.598904103415758046e-02
1.241229724468416408e-03
1.501277889942417010e-01
6.070665919682302625e-02
9.020306972200417550e-02
8.184108293585666549e-02
1.252947208069685459e-01
3.622938821344286187e-02
1.636921211616413629e-01
2.014388030445010136e-01
1.359137602621872387e-01
6.936045114893507613e-02
6.684286257196249414e-02
1.411414253627485682e-01
1.420637531984026702e-01
1.951669605075962988e-01
1.239134261259654118e-01
1.145248595219838517e-01
6.406269825021362885e-02
1.682182564772214672e-01
4.199494004653993307e-02
2.304878670925510353e-01
-3.950797879846260074e-02
1.983723526004320670e-01
1.936693786116888971e-01
1.539886846121083785e-01
-9.558897357855051374e-03
2.259792703768984112e-01
3.392457267524280617e-02
1.598344406648049276e-01
-2.526580583861679635e-02
-1.171292307491741437e-02
1.874829955039949703e-01
6.191220711612607092e-02
1.881395337283480740e-01
1.685106201649633484e-01
1.780744446642062162e-01
3.752323203740041274e-02
1.673216906255692027e-01
1.034527072455827118e-01
1.166170314847219530e-01
2.658346889648127709e-01
2.064840733329225408e-01
1.479782744230067892e-01
1.238817071713196605e-01
2.167628991781478560e-03
1.131424136723395285e-01
7.633845651276864597e-02
1.005277639622207675e-01
1.047894158325502201e-01
1.961112469568655758e-01
1.740747825350511535e-01
1.754565223954714093e-01
9.099608395535169203e-02
-1.050170214272112823e-02
9.596189679678923667e-02
8.135963644293246755e-02
9.841090255549976573e-02
8.082649716752468572e-02
1.013538158132420708e-01
1.661763847579000863e-01
1.663289376122517871e-01
5.124020082254795300e-02
-8.069732647359773026e-02
1.112574711974445435e-01
1.734622595938314638e-01
-1.481060299286152994e-02
6.925218481494901934e-02
2.869866553550220675e-02
8.746749987707506946e-02
1.205071303006685079e-01
-1.094193572532792952e-02
4.493011103069086826e-02
6.804130379512680904e-02
2.049377336809680705e-01
7.357546084702251687e-02
-1.643106020762771097e-02
4.151496078074800450e-02
1.488947755998744071e-01
4.883181178372147935e-02
6.466420675388795392e-02
1.163781403511816859e-01
1.352961675905088035e-01
3.043246714497817584e-01
1.606005235357185756e-01
8.049912408827127053e-02
6.490406006566092068e-02
7.550997254085724253e-02
1.348047432801183221e-01
-9.557157616853613480e-03
1.163376294880026918e-01
8.689351664035158129e-02
1.999798991256098724e-01
1.618995613407589740e-01
2.115730450686109654e-01
5.503838089865678573e-02
1.838611019393197044e-01
3.718574787734886533e-02
1.338952241549096756e-01
6.530242724924205378e-02
3.113938614821517431e-02
3.024070939619044954e-02
1.303059811226706666e-01
-1.136188339144389436e-02
1.136726525776984992e-01
-2.319299406110355427e-02
4.226750820151960880e-02
1.590083407905065402e-02
1.156351923355006250e-01
1.679353032430132286e-01
4.581661669427277567e-02
1.031911235156200146e-01
-4.329668472160845202e-03
2.171407837909694050e-01
1.641802577768081972e-01
-6.273692950950601754e-02
2.640179368138606542e-02
8.166121838230427921e-02
8.358705579366706995e-02
8.952276748437040105e-03
2.332618529868975554e-01
5.146819608263680269e-03
9.373670129042052657e-02
1.400783069114014956e-01
1.776292092147927493e-01
-4.826860662165165239e-02
2.345142380977325580e-01
3.207735931535922458e-02
1.499021324007780431e-01
4.948164943637411300e-02
6.006345771386319143e-02
1.700268834136745566e-01
-1.105686757783417781e-02
5.398675750702579962e-02
1.795417298665240580e-01
1.328618555018404312e-01
4.321360953677497868e-02
7.436358036129789295e-02
1.773169052549156965e-01
1.797925760049732813e-01
1.562968369170728141e-03
1.270179792542056041e-01
1.628935652663799152e-02
2.068790689824731577e-01
-3.292197070379403179e-02
4.342239578722714016e-02
-7.722866911974217430e-02
1.199254672712810887e-01
1.152571168800518714e-01
2.111283854073877156e-02
3.195693570515248383e-01
1.707547125406036481e-01
1.609155320221028473e-01
1.448384759936802990e-01
4.183097366598167999e-02
3.923428960485780825e-02
2.766830612322507266e-01
1.938883693898449390e-01
2.370058144736800210e-02
-3.468891815881692403e-02
2.756958013962643519e-02
1.184935476066740906e-01
1.097290148773695240e-01
1.966043406712818520e-01
1.013624498379614852e-01
1.892557986810748313e-02
1.703646847646493323e-01
-6.768685647870660571e-02
2.584651899750432524e-01
2.236207373561713840e-01
1.151933420510577594e-01
6.259301393399548108e-02
2.238991460909081285e-02
5.442656275574290353e-02
7.793002214894854951e-02
1.507623570436673888e-01
-9.212699763052470403e-02
1.040856572785137935e-01
9.774117528832340640e-02
1.280679433468453754e-01
1.951997319169042622e-01
1.786887934396199085e-01
8.618249686600967796e-02
1.773770667433717529e-01
1.936790973846669317e-01
2.398234998607278179e-01
4.920219588829249924e-02
1.383818862070532452e-01
7.869451026227021473e-02
1.403960157268554498e-01
8.561200568653708209e-02
1.076585009963388143e-02
2.217554186352801993e-01
-3.972774305959980712e-02
7.450164824560889798e-02
1.326215983015290867e-01
7.255626048661775740e-02
7.749326238846164505e-02
1.704549014571563048e-01
1.647957661477187641e-01
4.381380865293023341e-02
2.892899155117083579e-02
1.066326537509500322e-01
-5.273492810348220233e-02
1.341876343912027647e-01
-6.968412494083471576e-02
1.603209498988773796e-01
2.207058743826508795e-01
7.690695214201766564e-03
4.184504163337543492e-02
1.662794333801901128e-02
1.329772694800985533e-01
6.323533251121279952e-02
1.816919199461059786e-01
6.520882338789817101e-02
1.110426216121713772e-01
3.590073796881425305e-02
1.705551102428873311e-01
2.314090184362670166e-01
1.013430592648501827e-01
1.327778962127632301e-01
2.176603987884050684e-01
5.579516168807847898e-02
2.210569237945747556e-01
1.665111944284302092e-01
7.082730167085642126e-02
-1.145344798905588712e-01
1.650008375009449357e-01
1.796755965105921171e-01
1.327459946341524588e-01
1.665789923277543327e-01
1.872807453268545141e-01
9.477476540498938617e-02
1.467009279664680255e-01
6.583927416769484731e-02
1.174118568616288744e-01
6.835995438239689248e-02
9.731137864655750591e-02
2.067598094281223459e-02
2.515531313477330499e-01
1.108899752536284394e-01
1.989223299990277027e-01
1.131143626290753712e-01
7.447272813593212859e-02
7.518771460435506870e-02
2.246384750227703453e-01
-1.168236498409356283e-01
1.203031564347866317e-01
1.979115018806306137e-01
9.007490725865754944e-02
1.826356781275357555e-01
8.327659088966167522e-02
1.547068907649769565e-01
1.326834736405457515e-01
-2.704938523599266856e-02
1.063204322705359195e-01
1.538169245699577969e-01
2.062293881515113447e-01
1.906653528513193585e-01
2.296965288653776971e-01
6.377829561668715841e-02
2.260409371215416630e-01
9.036995027630917443e-02
5.190378108064871293e-02
7.145535868244225208e-02
1.773451925022490605e-01
1.100063736512276458e-01
2.970116457351069661e-01
2.200564330913945266e-01
1.019192572358390697e-01
1.804218936884300351e-01
1.004062021012673694e-01
2.553608862145710923e-01
5.931263127648123828e-02
7.533027035175318686e-02
7.239189236411186501e-02
1.573520900222846741e-01
2.069087465367598078e-01
1.074556772141008060e-01
1.552867457003913598e-01
1.058712539781789946e-01
1.572981226131317245e-01
1.611677848843422467e-01
1.674947738298352418e-01
1.090499505325526058e-01
2.544767989732109603e-01
9.874856148248646603e-02
6.133659695018250924e-03
2.050022608618843889e-01
3.911405684742088468e-02
1.718597992778095607e-01
3.544626095473499272e-02
1.190357011847239382e-01
1.882200927954218728e-01
-1.401634176525802349e-02
-9.412115014170626889e-03
1.403682456307721593e-01
1.208406010536095948e-01
1.421000770731215279e-01
1.404662774276295989e-01
5.086723290841586864e-02
2.464662150869675883e-01
5.325773827002090732e-02
1.038992849484271647e-01
-4.277920876903739539e-02
1.510183843354196420e-01
8.281339039523499812e-02
1.214359792296111906e-01
8.651105528981671566e-02
3.098406944036121713e-01
6.921076381900717611e-02
1.138781916006998268e-01
1.323734258674777176e-01
1.581888260284311509e-01
1.787616029718895605e-01
1.228626187176720536e-01
3.097964732029420132e-01
1.829647121660972486e-01
8.135186590652697392e-02
2.349032823058688491e-01
2.329361583937411551e-01
1.920920351510793933e-01
2.037648034135575437e-01
9.549619865627216597e-02
9.379003380957671998e-02
7.980039418794086792e-02
5.504339996715994221e-02
1.034406370448032603e-01
1.149511572122643155e-01
1.344065344853369037e-01
8.941905805140079599e-02
2.179507007027130794e-01
1.537024762155465574e-01
1.709998078110954167e-01
2.764382954320420138e-01
9.850700786032512424e-02
7.316410406058888871e-02
4.302533250729480285e-02
9.916406413386268104e-02
7.030422153143318920e-02
7.795127193626852358e-02
9.051443795059548048e-02
1.418812505334916818e-01
1.800098675735125886e-01
1.172471602394696832e-01
2.795488341622084372e-01
1.547953406308578139e-01
1.760810164224936303e-01
1.657937063079904100e-02
8.134643693694902644e-02
1.089734267165001630e-01
2.245019191177255180e-01
-1.030202600275380298e-01
2.581505001015398371e-01
9.216495985626420653e-03
1.448094513765859626e-01
2.197439387585059245e-01
3.771208556166173731e-02
9.841991303519109779e-02
1.418611497325337201e-01
1.743506909618208200e-01
1.343542643862879471e-01
1.124881068408769558e-01
9.386007761270390160e-02
1.101684060421395661e-01
1.719053147476557186e-01
8.585437339633733567e-02
1.629549177714858244e-01
1.445507003592716166e-01
1.799317990899905184e-01
2.380841337435601612e-01
1.209091642999850919e-01
5.533046175842741554e-02
6.214716969561333987e-02
3.465764475817296325e-02
1.330563146734669300e-01
9.061002134760445803e-02
1.414372773479376511e-01
1.243321497943444542e-01
1.392282453150561483e-01
3.274666520017984611e-02
4.406321971790282122e-02
1.135457112449823891e-01
1.971137869234420859e-01
1.531089413344833838e-01
-4.819570012708997847e-02
1.606171195026815657e-01
1.497944947145833823e-02
1.896934424483499582e-01
1.523930925718607332e-01
1.863805482202319230e-01
1.635052183991841102e-01
1.089325791243818120e-01
1.720281489204721348e-01
8.114554429824320791e-02
5.333838323120431574e-02
8.893767296912624687e-02
1.081991749419061594e-01
1.271238549787486183e-01
1.470185223585096790e-01
1.630602116126466661e-01
7.210650859067398166e-02
1.945480418002622780e-01
2.012918316278405340e-01
6.989502263981277330e-02
2.311049635649547740e-01
1.979531372218777119e-01
2.755712699664250032e-01
1.331174958098966521e-01
1.889323191602795549e-01
1.247590114723312188e-01
4.917688774847388256e-02
2.691278333982258797e-01
1.627056536500250672e-01
1.865016708684201774e-01
9.081367952569308066e-02
1.331789387299511240e-01
1.309304150564296887e-01
2.270301519402392609e-01
1.827517317586981327e-01
1.037707281663139136e-01
1.004400263819200112e-01
2.082706715140242582e-01
1.159533461389162384e-01
3.050893670953378489e-01
2.135602117640355083e-02
2.073994432060867477e-01
9.042850685029032998e-02
2.665184746050799913e-01
2.267934748425205205e-01
1.495082143216145409e-01
1.023342398230022016e-01
1.985005422787431140e-01
8.480691338917437094e-02
2.861217733223347937e-01
1.591902802125289285e-01
1.942848564329083816e-01
-1.683259296813487682e-01
2.049643979358360124e-01
1.975043328830880796e-01
3.732823546313932539e-01
1.252760410034925442e-01
1.463887010883220194e-02
2.699058244957295849e-01
1.228962343509789057e-01
2.878171295840884630e-02
2.151449937955063063e-01
2.832215952962496286e-01
2.056713917294554772e-01
1.056057685288930422e-03
1.872961547919720360e-01
7.033445481821415379e-02
1.947400669548621788e-01
1.924149772199308661e-01
4.164577036606415678e-02
1.479319527867269390e-01
1.858907650042750659e-01
9.066881705673439373e-02
9.154583844517891200e-02
1.496888653087829757e-01
1.682628668495000646e-01
1.337524715048600266e-01
1.639554893360495036e-01
2.518498780758753886e-01
1.184351043821851857e-01
1.819934186603429649e-01
-9.005529922569784074e-02
2.498065540395181736e-02
2.712368163196962178e-03
-9.920976514026383364e-02
-8.090944158489951632e-02
4.547171826093913266e-02
1.663086611727385145e-01
-3.085806719046075425e-02
9.948058121889669092e-02
6.616150995769849719e-02
1.040950193554075198e-01
1.008002400392904452e-01
-1.121834785057794215e-01
1.220450416961887802e-01
2.643262848948503829e-01
9.085954667733237011e-02
1.051223728605578944e-01
1.449277689986343265e-01
1.352235216445696608e-01
3.120031500254097367e-01
1.679872977230654207e-01
1.302903449763773980e-01
2.716221785694096780e-01
1.616102267161154404e-01
9.376412469772010816e-02
5.435857114107662397e-02
-1.171011768387194077e-02
5.417369607142573373e-02
1.824653097559911508e-01
1.767792279060441396e-01
5.448863806787317826e-02
1.223030948848200378e-01
-2.272939886970656159e-02
-1.100626987645005224e-02
1.931009265638001793e-01
4.868881680825935115e-02
1.575421513455581013e-01
2.965369527964526464e-01
1.128877369079039350e-01
5.227866524564146050e-02
-2.867842669718419918e-02
1.104744859867838186e-01
5.954075397762766120e-02
1.456056171676159416e-01
1.230920594827411840e-01
9.958652526810533867e-02
-3.660124612374333897e-02
1.283136063211447186e-01
7.699911240375130472e-02
2.050232425423356986e-01
6.236973998468802599e-02
2.552898279681091731e-01
1.912078945579932243e-01
4.994073511173431623e-02
1.910618794180575786e-01
8.806083691731422802e-02
1.447314193196073406e-01
3.499579607502355250e-02
1.352211820110109652e-01
1.228199700791250543e-01
4.388909259417494296e-02
-8.406960336869465089e-02
2.033108361289233113e-01
1.709994458534129513e-01
1.196694909772876569e-01
8.900913165986558406e-02
1.750378464115599497e-01
2.215834512692849145e-01
2.138526815724117180e-01
1.202876216275850091e-01
2.697548336724352458e-01
2.306221371753600091e-01
7.589303215508236278e-02
2.984548194199975746e-01
3.941238364379082842e-02
5.984007001358073591e-02
-6.482889553140665229e-02
1.355841962225409758e-01
3.326756104223136529e-02
2.334929246456962926e-01
1.923430473831557463e-01
9.584594972267013180e-02
-6.666196440666390631e-03
6.057170122532935103e-02
2.156281344895199792e-01
3.178135006352913461e-01
7.014232436221777556e-02
1.559726259759459666e-01
1.520393883015736802e-01
1.083742198642771992e-01
2.360795078627034860e-01
1.017412375125674173e-01
6.286823040861044820e-02
1.602531094278308310e-01
8.793767573504639168e-02
2.240446563685392911e-01
1.405911409320385608e-01
5.147456351172231825e-02
-1.651582140024533685e-02
-6.123472115312641323e-02
1.178326800978114486e-01
1.440085127390591524e-01
2.000252469527092902e-01
1.899906852235364318e-01
1.209782299203047695e-01
-1.565299262704674538e-02
2.654316585466074407e-01
1.158331543436568883e-01
1.517308977458702024e-01
5.172662355194575234e-02
1.358347169469526217e-01
-2.581207086787341148e-02
1.852272111558350975e-01
7.867795326494601837e-02
1.254107895159216612e-01
8.909271614329900002e-02
8.723019559091506336e-02
1.487669517636067140e-01
2.750448963865318591e-02
1.535515675158083682e-01
5.516571484573729728e-03
1.505269659205284993e-01
8.477995104217360411e-02
1.498019128606327410e-01
3.177233111668893439e-01
1.859819743077843757e-01
2.250267745422317722e-01
1.855141333994626274e-01
3.409129915540410338e-01
6.034707145645117066e-02
7.509901555063061562e-02
6.451453741470986047e-02
2.700682291882498462e-02
1.829585201139061479e-01
2.281793477731847153e-01
-6.630612890953339889e-02
1.296692089900361444e-01
1.455522602513903974e-01
1.984155854411712716e-01
8.192643737477911525e-02
1.845698157293595154e-01
1.381252341837371223e-01
5.865993707657807255e-02
1.202746129326259517e-01
9.288320621242444897e-02
1.742767271107966698e-01
1.961605054409829296e-01
1.635834956385747718e-01
1.833752590495751900e-01
2.632359840458775579e-01
1.436474676832462660e-01
1.598600962701868244e-01
2.310830140215444917e-01
3.064079112031459218e-02
1.827356684896342398e-01
1.720419078391740020e-01
1.153748922272157251e-01
1.382078516997258533e-01
1.144105710314951702e-01
1.302677925191487174e-01
2.283954682044893325e-01
2.154566430382817976e-01
2.971096413492289590e-01
1.117050279581608824e-01
2.367520059295320500e-01
1.707686648999102996e-01
2.169721083525778804e-01
2.575882386828943216e-01
4.557504065354991973e-02
1.616744047445487498e-01
1.215964129961966123e-01
1.993590819424420901e-01
1.798253979946884129e-01
1.211551350243894251e-02
1.657191679699051567e-01
2.266737673510735296e-01
1.658077350073646206e-01
1.765265041059889684e-01
2.582669238938261058e-01
4.744566445519637216e-03
2.896647991490453600e-01
1.552397606613204750e-01
6.520783885758389686e-02
2.932354657582574853e-01
8.126970334437161325e-02
1.488358948280654181e-01
1.837246978638577555e-01
8.800240000746588354e-02
1.594087749915987229e-01
2.349768670509927715e-01
1.214683821294052640e-01
1.879051653529146063e-02
1.759495371989451551e-01
6.116633464881893884e-02
2.139544501601076398e-01
3.048556487324793896e-01
2.921159293902909626e-01
1.450806525699508687e-01
2.262271062552132783e-01
1.690492903056449170e-01
1.654951160304715119e-01
9.248989088591476337e-02
1.265398198286675491e-01
2.874098616306689502e-01
2.576866224453776624e-02
1.042078921825092680e-01
1.458411841350438533e-02
1.231678360424580260e-01
1.317680242000993929e-01
9.604388568479332866e-02
2.423095299190604346e-01
1.281714680949976592e-01
1.771235618240615539e-01
1.243160831489273505e-01
1.236274221934047374e-01
1.791206490226756876e-01
2.248969247773263402e-01
1.324107440735949881e-01
1.592596296130767142e-01
2.267662677645841951e-01
1.816150044959743415e-01
1.805667027449343598e-01
3.458905339163423909e-01
8.239106580453746387e-02
2.115998124546896730e-01
1.417553222677918612e-01
2.901148729268777093e-01
2.215495359264015029e-01
7.743875944989432603e-02
6.343090598066822641e-03
1.584813287496358858e-01
1.545567499889540508e-01
2.586409826350224983e-01
3.331479676278956484e-03
1.000165995844806560e-01
2.649300495481957674e-01
3.590693949193648343e-02
9.445855790038162891e-02
2.365343807407883081e-01
1.271487144782390000e-01
5.484957259515702704e-02
2.600287241528621840e-02
2.391277137524631946e-01
2.622225662024331161e-01
-1.424505423949931106e-02
3.131556276172309805e-01
2.616795302987002247e-01
1.463583484875222995e-01
1.079185850249141099e-01
1.491793400636182709e-01
8.354714354758681349e-02
2.275087984048183021e-01
1.296476341704052015e-01
2.846909163597075576e-01
1.710804072160897471e-01
2.629110284183252544e-01
2.473773297606330357e-01
1.466171811631855060e-01
3.375363377222059813e-01
2.958214660814015851e-01
1.975765074858708836e-01
1.049250222135862110e-01
1.610045023366898365e-01
3.000106084963402031e-01
2.740320749533819433e-01
2.746586767728939615e-01
2.400015750193225106e-01
1.101248838149775366e-01
3.148179266193213977e-01
-8.109950825787072548e-02
5.239580907067987320e-02
8.544821353270824760e-02
-3.241502186691282844e-02
1.665968303427772801e-01
1.637978367278093150e-01
1.695952544864484657e-01
1.903304603614167922e-01
1.676167717068651197e-01
2.654853590109202410e-01
2.892284025238756051e-01
2.339731935583937994e-01
2.263050464262397199e-01
1.318773519369264846e-01
8.573159879241956660e-02
2.434666443219820342e-01
1.459207701224846943e-01
1.887199130440215533e-01
7.562825089817008795e-02
2.274433744262899237e-01
2.520076916373372167e-01
1.351287935675822283e-01
3.472631568449539019e-01
8.935381270581256585e-02
1.821739795258774941e-01
7.238271144008717739e-02
1.625523521756170875e-01
3.092028995200177266e-02
4.755148103300626400e-02
9.534047456303795798e-02
1.618889081245108164e-01
1.242609096995005297e-01
1.214697328907757418e-01
2.433502322962352027e-01
1.379015529634145254e-01
2.934557671554193781e-01
1.042978084157641511e-01
2.079658157495565263e-01
1.545836125725675581e-01
2.232249894090972964e-01
1.215481162078700245e-01
2.523521746542860544e-01
1.803952965245665951e-01
1.689351624197309443e-01
1.349352906843251376e-01
2.372372365380086279e-01
1.549373314649440947e-01
3.112078304319862987e-01
3.462809363737120449e-01
3.400026611583351621e-01
1.774626945608373807e-01
2.175935324460569475e-01
2.959306412232366387e-02
9.974474991831425164e-02
1.218986171282252506e-01
1.365088497733285278e-01
1.984963563503827633e-01
1.938667083537882752e-01
6.349066525049486265e-02
1.296552094649368048e-01
-7.471848931025458496e-02
2.782784147431352495e-01
1.767251722054938023e-01
1.621203218471093666e-01
2.153594565218946641e-02
1.052959303541910890e-01
1.094534491199092713e-01
1.092174491042006840e-01
8.676963967684610257e-02
3.258881664328768801e-01
1.864889426791206950e-01
2.266541726322514883e-01
1.892303197679731652e-01
-4.145689254811844165e-02
1.384867502922683402e-01
1.724301486044892973e-01
3.457703551310170043e-01
2.446496456212867709e-01
-6.473387115886559962e-02
1.849721191701464429e-01
1.051293284165733255e-01
1.353993292634179113e-01
1.125648798635626585e-01
1.160492607735730403e-01
9.721417436298471215e-02
3.151169519030031507e-01
8.636557583704369823e-02
1.875028172529207837e-01
2.789540261003437549e-01
1.077675492390937489e-01
1.729974195361843048e-01
1.452986614729265824e-01
1.570038401671375594e-01
1.642045357428586205e-01
1.119102478309700610e-01
2.049155074753277461e-01
8.162799441543380774e-02
2.117422220121112364e-01
3.566223899419782573e-01
1.775648637417624465e-01
9.282194852393373108e-02
1.532275879600863422e-01
2.075156705544557723e-01
1.353215262060020740e-01
1.908721421563713549e-01
2.467341637997135656e-02
3.123150715796951249e-01
2.272169388096374198e-01
1.003264305469634271e-01
2.107998592056146148e-01
7.073238991290281552e-02
1.591693145164379264e-01
2.421089147487562321e-01
3.216042865104502546e-01
2.464759326108800774e-01
8.784149007510802520e-02
-7.680507010096379594e-02
1.995878505804982717e-01
1.840838801920351708e-01
7.179260226863826144e-02
2.954849485634603590e-01
6.239663752066224728e-02
1.291399076438911886e-01
6.083054017542801478e-02
1.309801755382128396e-01
2.110716838997111211e-01
2.610309696367491550e-01
1.744191684913031504e-01
-5.277398126015921814e-02
1.720902830411031592e-01
3.206024880900822938e-01
1.505014737670899161e-01
1.474952784114726412e-01
2.228519548940340045e-01
1.647313939514109538e-01
8.370221091411009229e-02
-3.107029486535908130e-02
1.693915909890885696e-01
3.704853626475323458e-01
1.563420532332439050e-01
1.434337272207290848e-01
9.126140124284359834e-02
9.817984199437108928e-02
2.623124568697546843e-01
2.416130863164361597e-01
1.802996094873621502e-01
1.170237309782481833e-01
1.459542368305950522e-01
1.198609428470427812e-01
2.579970825358130493e-01
1.594587920138574311e-01
1.265128047105563425e-01
2.530217049806938734e-01
1.986744519252035546e-01
2.575709491265000817e-01
2.809400402026503984e-01
1.488427477447470670e-01
1.318313914587632141e-01
2.140521711080426714e-01
2.761913812738016061e-01
3.204456461720600613e-01
1.473407812319550980e-01
7.959755151922734417e-02
2.722706326987326397e-01
9.342212391437852703e-02
1.826681348666381877e-01
7.885816345372131941e-02
1.133013216973080134e-01
1.769931164001184443e-01
1.213559419744412171e-01
9.892613736855357387e-02
2.023616747342740774e-01
2.630119799836374006e-01
2.600012810686648246e-01
2.447412151157717930e-01
1.503491274180782378e-01
2.930255798428522962e-02
2.494416202549432360e-01
1.920834736937919729e-01
1.688246196743463379e-01
2.801161567539554031e-01
2.450951391696436499e-01
3.064213448626569858e-01
3.232838131494432388e-02
1.829073428107031926e-02
2.191545414134810355e-01
1.293937507954739385e-01
2.110696367833707621e-01
2.970327972437140640e-01
7.044840085133470542e-02
-6.765075065494962486e-03
2.563375340157123539e-01
2.233957121974904370e-01
1.820998263679930729e-01
2.951492950742254373e-01
1.964805120191934762e-01
1.075494112207260183e-01
9.715314845109682129e-02
2.386709231483113980e-01
3.868527703126879019e-02
3.981101075288614316e-02
1.697108522280426635e-01
2.307660642731806377e-01
2.313192722670024126e-01
3.083784257717852584e-01
3.142555513407280787e-01
2.121057004125222190e-01
2.793714773956543218e-01
1.846043395660322550e-01
2.352806876387716073e-01
1.357040232624541209e-01
1.113736672592904459e-01
1.123912239211837943e-01
1.755925182170366694e-01
2.334301889466340041e-01
2.147876399545045611e-01
3.377988317179200783e-01
2.162792353252165067e-01
1.318173207207067044e-01
3.628357324380335203e-01
-1.796133436343752207e-02
2.430595430434549509e-01
1.134877766514476027e-01
2.571583055820471642e-01
2.389713985431743404e-01
2.783896044220528498e-01
2.652638248965563661e-01
1.292142877538702828e-01
1.562665706842325808e-01
2.347242511912768781e-01
3.964032059550000320e-02
1.131813123328352239e-01
2.964749634194189798e-01
1.228302473654516030e-01
2.372340446451426110e-01
1.379193909829526665e-01
1.908249213793894727e-01
2.472559928058036538e-01
1.277178333087691242e-01
3.026082363412705423e-01
9.951154852199066425e-02
2.008208107239539963e-01
3.613811167736049046e-01
1.129351319338294940e-01
2.195986768581831283e-01
2.346475287492038597e-01
2.774287183189522721e-01
2.022781061419076654e-02
1.038421533482885434e-01
2.654197505657622802e-01
1.447362404095847432e-01
2.483584274002037240e-01
1.067179448998713392e-01
1.125673223281035557e-01
7.775506605909367208e-02
2.394322105163848025e-01
2.221071673007206093e-01
1.628347786425728971e-01
1.618460049254743516e-01
1.158515993215696177e-01
2.739467719799001388e-01
1.083802388548484180e-01
7.056397583548471020e-02
1.740386088251119345e-01
1.720748535542237223e-01
3.288934736294978345e-01
1.280165412033078785e-02
2.694413090382725695e-01
8.360224511863653674e-02
5.834075196946516412e-02
3.597262971992840619e-01
1.515549364100856056e-01
2.746065337714649890e-01
3.056575212304314393e-01
1.479682159152804211e-01
6.501741345337788691e-02
1.194305312977659850e-01
2.648518087316819591e-01
8.532102624838544536e-02
1.146118733844247728e-01
2.936975638839041114e-01
2.230666306222293394e-01
-1.019512769379213660e-02
2.179410623219253107e-01
4.009570634462467781e-02
2.029675075990454436e-01
2.868009943259475225e-01
1.550877577781968053e-01
1.441530674454201411e-01
1.408760162379955605e-01
4.351333664661659328e-02
1.621963346044838217e-01
2.017198520359504699e-01
1.142703534461039505e-01
1.678688136618752547e-01
2.019694094878280444e-01
1.087446354347159500e-01
1.158724981342548199e-01
2.890854900344232981e-01
-5.644608663609873567e-02
-2.121016005501549437e-02
1.209931436114191766e-01
1.938031620482910111e-01
-3.263400013379882253e-02
8.777200592359017672e-02
1.092831591582288653e-01
1.415978563837690940e-01
1.620948488565238654e-01
-7.330886235294260811e-02
7.214908563437519295e-02
1.862068498874492051e-01
2.220912333836229935e-01
1.135510825991980083e-01
1.406929230709790257e-01
3.500418895045349643e-01
2.095166120406825871e-01
2.530240494315740274e-01
2.653422603997490081e-01
1.594461364618397214e-01
1.543709310753892117e-01
3.348169784199434701e-02
1.444853068331082013e-01
7.702076581878995742e-02
1.409361063932559888e-01
1.830762054914004400e-01
1.350983824707532865e-01
3.220605010723257555e-01
3.598466151687517156e-01
2.819920446896210797e-01
2.100180884722613606e-01
3.313908216875929846e-01
1.374746227228757778e-01
1.591523839554639386e-01
8.297387916367041094e-02
2.466654398021158878e-01
2.064014151373467498e-01
2.454902957591086343e-01
2.915112791883396962e-02
3.579335939816222778e-01
2.957112889889352281e-01
4.003074519043439694e-02
3.993745538352105884e-01
2.270061408246756562e-01
1.169663538249700319e-01
1.654413409121629486e-01
1.122444374987072169e-01
2.638760867989849990e-01
3.079345318853642932e-01
3.500815912365606852e-01
2.357779121498324582e-01
2.426830279091327092e-01
1.820086316822344119e-01
1.836240872049685335e-01
2.661624427713276120e-01
1.104238366062916532e-01
1.410370992814662106e-01
2.734095138610898590e-01
1.705938384787911988e-01
2.357337594486332566e-01
2.333794849248317094e-01
2.864670395577394446e-01
8.989544846703678704e-02
2.590060304760216647e-01
7.517533503005548179e-02
1.621293638104716883e-01
3.547288834862613593e-01
4.600522644400688310e-02
2.144299705308252146e-01
1.734257091586202115e-01
1.773399898338567093e-01
5.731121893295992864e-02
2.284126873570902216e-01
1.166813069442047684e-01
2.727213922784103572e-01
3.250171740759899008e-01
1.409884581711650930e-01
1.202844418066652959e-01
1.187133622822144907e-01
1.202578438229554708e-02
1.237313361387477190e-01
3.487971280901178694e-01
4.393031950219716819e-02
2.900662447779753794e-01
1.094657606431698044e-01
2.826681239107418919e-03
7.756499634488961403e-02
1.947945648922933815e-01
2.978788634021151127e-01
3.249679634320161714e-01
2.179008154184135793e-01
2.241965566996052539e-01
1.537137620430854001e-01
8.443761644595227170e-03
1.260469472316228801e-01
2.625451011130884305e-01
2.085683799013035022e-01
1.665274084081385664e-01
1.793007492368697553e-01
8.819733298035724312e-02
-9.158820509633155971e-02
1.344016307685203249e-01
1.929887105410713899e-01
2.285039201054634705e-01
2.775462772510970400e-01
1.089944582229213643e-01
2.528522148292147720e-01
2.872821530007463320e-01
3.216810861880423644e-01
1.054415532014796320e-01
2.200954023921226632e-01
2.113821629550516334e-01
3.119825365507540860e-01
2.740048426359558142e-01
2.215151648531791251e-01
3.024967478828071155e-01
2.399575879924800148e-01
2.977113356527829116e-02
3.363363199225221090e-01
2.731306258874844350e-01
1.476576669278863441e-01
1.680821295070601684e-01
2.432721536057884382e-01
1.535582092616097349e-01
2.397918102006653118e-01
2.337880363841049747e-01
2.928683893618640455e-01
9.162162539223693558e-02
3.282759538320811354e-01
3.131997796461376549e-01
1.650220663372313490e-01
1.751259392699479334e-01
3.433430664210952998e-01
1.602795360167587058e-01
2.329419052294868508e-01
1.287359897846013235e-01
4.787640115333174212e-02
4.987972355898851601e-02
3.507122187851127171e-01
2.578458813616436029e-01
2.777813644502277191e-01
1.036769064319555123e-01
3.245890502912434084e-01
1.845478584387686416e-01
2.441427659275955675e-01
2.989053168963339835e-01
4.742340442614083329e-02
1.796836960936281091e-01
8.621880000667368760e-02
4.011746092493709281e-01
7.288895973156642172e-02
2.666729104012112717e-01
1.551649633893850688e-01
8.563497230719187281e-02
2.030883676880282929e-01
2.343505333880583075e-01
2.385271149976268268e-01
1.672713117836751029e-01
2.192699253693568551e-01
1.568319740554720287e-01
3.187772315607933504e-01
1.632136337312150021e-01
1.662319175092103196e-01
1.900925703969100766e-01
1.967277996381685268e-01
2.473980261222222810e-01
3.176979306452331064e-01
2.131883322552586280e-01
3.844854182856444202e-01
2.394430684027178124e-01
4.066977102165267310e-01
1.297312562022911175e-01
2.844500194315957575e-01
1.886685590481058383e-01
2.762124879598905625e-01
2.595407058183247795e-01
2.962437639851713267e-01
3.902858830193254858e-01
2.949077854462692216e-01
2.919149804868919618e-01
2.805820200831022904e-01
1.480656300476459741e-01
2.419923392152493469e-01
1.863115240362042124e-01
2.894573916731461027e-01
2.760729014103341927e-01
3.625300661983548167e-01
1.274542198358423750e-01
3.411785334245049373e-01
1.951863217029694286e-01
2.269994207687399124e-01
3.539943782389173843e-01
2.806944046940426651e-01
1.269705862563379195e-01
2.819853580994186038e-01
1.422597764954144917e-01
2.042282635731346441e-01
1.513166478698581008e-01
2.823143941766306231e-01
2.592028497347592109e-01
3.011737486638658701e-01
3.183285669187235212e-01
3.370409875133844463e-02
3.232053139104719697e-01
2.089555138138075863e-01
2.849899683584986021e-01
2.337209547070489279e-01
1.467967024323628966e-01
3.252446425698251598e-01
2.058615297868308935e-01
1.141409670262000797e-01
2.099993979860019788e-01
6.105050638713086647e-02
4.739575604959558319e-01
3.723866378472166089e-02
2.969585399608890564e-01
3.177845280166688435e-01
3.433088939217076030e-01
2.360387855702541504e-01
1.782164063372254914e-01
1.289313650804967126e-01
1.600963487754026582e-01
3.832914397376268600e-01
1.295595016363828567e-01
3.615209605456324859e-01
2.494473891345279914e-01
3.532549009571565035e-01
3.381469316372460177e-01
7.569720702872252682e-02
1.864541709840071004e-01
3.184192416633769840e-01
1.848966782302356171e-01
2.256688062372328996e-01
1.777228674456191870e-01
2.034728935153057305e-01
-7.429024892972221905e-02
5.537345963678073045e-04
2.924684897653216931e-01
1.533439808699333939e-01
2.812547563600041878e-01
2.062532482777910681e-01
1.397254188319795032e-01
2.788433190743814238e-01
2.022291858163369760e-01
3.030966678081651322e-01
1.272944189506022561e-01
3.960634706233165381e-01
2.615935109684121018e-01
2.774921835340064535e-01
2.571994881329436322e-01
2.090412995662880580e-01
1.606912712878313387e-01
-7.249718508731742284e-02
4.185659884421707444e-01
4.122398411225633441e-02
3.045695005340113282e-01
2.937927884715678742e-02
6.679562555762276477e-02
1.648655894990196935e-01
3.696875433037191683e-02
9.059734675459724107e-02
3.297995551441673112e-01
2.610855613890140647e-01
2.663517439293106026e-01
3.513851398076531241e-01
2.051204846433588302e-01
1.497322789670603449e-01
2.533635152734380336e-01
2.827443654105018522e-01
1.742110362381640298e-01
1.858448798078173314e-01
2.017127229716832171e-01
1.827484530812193697e-01
2.125166446988742963e-01
3.465965245745042389e-01
3.122728038964077135e-01
2.606933041801312578e-01
2.328914353829812101e-01
3.030029830385346235e-01
1.701923252840248924e-01
8.561910444766428208e-02
3.952464234403482712e-01
2.668901346315563083e-01
3.367323229247102256e-01
2.313810228491370857e-01
1.523215188771171735e-01
3.521411927669452213e-01
3.747903455802619743e-01
3.169717925556739258e-01
2.169994653504243309e-01
2.448974617496884054e-01
2.312777861589866146e-01
2.038951009390758684e-01
1.999835372543202205e-01
2.742282277919890765e-01
2.510470725176035534e-01
3.751043919142580396e-01
2.420830587603744477e-01
1.582120725652822468e-01
2.862572798641135896e-01
3.348734725552325320e-01
1.889831741264868248e-01
2.672922839415392549e-01
5.039239768756496179e-02
2.184705970447080592e-01
2.610733452275895705e-01
3.249207341124673576e-01
3.514597973098552153e-01
3.043530420206939646e-01
3.472586394649714858e-01
2.914922827019349461e-01
2.703864095721223437e-01
2.633821561011850249e-02
4.595687864257331778e-01
2.262033769270989647e-01
1.374278150394485642e-01
2.372614462867943808e-01
5.613008082347875106e-03
2.335721105066240200e-01
1.129440178410464346e-01
2.690456699206627000e-01
1.489307259646802384e-01
1.693902364450644293e-01
1.938389125401978330e-01
2.598092719496391534e-01
3.409620231987493533e-01
2.684749939657092854e-01
1.911009394458695609e-01
1.160720284607746483e-01
1.556393724525367284e-01
1.789382708672982158e-01
2.019015473408472261e-01
1.692756446340505927e-01
2.079956362110472745e-01
2.729220215217460499e-01
4.023621394359110370e-01
8.690204728451425553e-02
2.388936390373112839e-01
1.680735159088045660e-01
3.305490612887899693e-01
4.011406487254254860e-01
2.445856351539203721e-01
2.387696608545968879e-01
1.083901155113854292e-01
3.487987855411185945e-01
2.989366608240368595e-01
2.039058632577493702e-01
3.434896968586554356e-01
1.889237544390903745e-01
2.429213864637748965e-01
2.464059949727951393e-01
9.136005726382755154e-02
2.692803004619583329e-01
3.129913055948650991e-01
2.919255749857990745e-01
1.530799163451598000e-01
8.649094494238594721e-02
1.668834126992756739e-01
2.411234031346071449e-01
2.391730507694947161e-01
3.607911505650213679e-01
1.395322867071731865e-01
3.243302564323319315e-02
2.182465152630772565e-01
3.293151652190742240e-01
1.567726925090301981e-01
3.682432464727514176e-01
1.624189556444688987e-01
-1.782599264755921620e-01
1.888490933751585943e-01
4.710360273661163416e-02
3.258819692285099268e-01
2.891836301629032713e-01
1.859590304210608225e-01
3.268515292891733814e-01
1.204922635189532576e-01
4.135526622090707205e-01
3.649166787763434838e-01
1.178574092394223255e-01
2.888257180210057062e-01
3.837131667565756299e-01
1.172248477808521538e-01
7.106664592721609330e-02
3.596274300405321034e-01
3.046671258282309114e-01
1.943854035122911106e-01
2.516836418068559844e-01
5.912337004171311361e-02
2.323214032311573807e-01
1.904213020533680745e-01
2.806671381334362447e-01
3.285180996221386263e-01
2.779184432397104887e-01
3.153975640018105708e-01
2.721566491661004394e-01
2.937375411773693323e-01
1.690313991444085395e-01
2.411356691760690174e-01
3.994388331723685015e-01
3.479724556476414543e-01
2.784958906943515999e-01
1.774407689906013219e-01
3.495718182682289732e-01
2.469290099852473330e-01
3.076590710906366710e-01
3.019874333557105994e-01
2.306706851229832766e-01
2.581203103737900184e-01
2.559164467438254653e-01
2.389061876130365580e-01
2.107242605677367708e-01
3.134239503417481920e-01
1.540636895407548335e-01
1.481421249128172524e-01
8.346565705391940926e-02
7.739823212658275553e-02
1.973059880674421784e-01
3.041778906067182375e-01
3.187077525632093233e-01
2.634454525494290267e-01
2.596143029030725802e-01
2.812354401659347136e-01
1.150422400684781993e-01
1.670288497424189944e-01
2.139064189597987553e-01
2.154335004484568272e-01
2.804708655773369697e-01
2.128414400080268776e-01
7.402779687194077640e-02
4.059934631320727405e-01
3.863780953577339305e-01
1.884048459741929360e-01
4.258489107020125286e-01
2.869545475390471445e-01
1.797879984983622170e-01
1.984987970274259828e-01
2.830436786731027055e-01
3.262230603109742000e-01
3.918561635734996718e-01
1.947685517503353059e-01
4.004678739496269069e-01
9.920731594085767380e-02
2.369469709388955792e-01
2.453043662169444028e-01
3.295711309758859731e-01
2.551556124395920055e-01
4.906530208230941992e-01
1.373568846235014573e-01
2.027337652612360153e-01
5.072877771461448138e-01
2.742493045132549656e-01
3.614934455474959618e-01
4.207833974355744133e-01
2.907976825791798170e-01
4.277494460701507517e-01
1.460829894260336215e-01
2.582684750644125837e-01
2.523527905298934004e-01
2.098263928815156110e-01
1.805223246573097184e-01
2.408250364688330203e-01
5.140304634132089046e-01
1.789702500234266469e-01
1.747683307297293875e-01
2.203909048456278996e-01
1.605982704423516150e-01
1.552081287638054086e-01
4.127708688698657480e-01
2.451153655098795292e-01
1.249033017646424687e-01
2.724964755434758357e-01
1.836342342389765403e-01
3.322829751118485109e-01
1.390076727650575716e-01
2.191696006467608038e-01
3.050043226117017392e-01
2.465740400311891845e-01
2.453408403332131560e-01
1.196177044165834674e-01
1.693554336444055564e-01
2.017056114823831958e-01
2.691434521947080882e-01
1.900239921708194724e-01
2.442606470305706823e-01
2.979763936361574661e-01
5.012895636809863720e-02
2.242724688326040439e-01
1.821418896871454529e-01
-2.473877871959964669e-01
1.433841454200080467e-01
2.228258470176047723e-01
1.148834258308372158e-01
1.582149620197007278e-01
2.914701881762656321e-01
1.754494604202141983e-01
1.935195923216455061e-01
3.838901743073135364e-01
1.299401160971751235e-01
3.287915941202184111e-01
3.141086649130228059e-01
2.146082318105618503e-01
1.479980277774736452e-01
2.965452860130645130e-01
1.723972636969521022e-01
3.791384215781853917e-02
2.612508398033666634e-01
1.143561042851564125e-01
1.529778172933499991e-01
-3.195538664288024439e-02
1.833538524822655724e-01
3.981356527179181759e-01
1.643072700330566738e-01
2.676911638264564686e-01
3.928038031480028391e-01
1.360400125255958048e-01
2.678830032731172595e-01
2.663462169388242651e-01
2.186918312817300591e-01
2.685106702360455788e-01
3.499941701241123249e-01
1.868439547102784815e-01
1.911937750778290035e-01
2.193301971960570917e-01
2.062112058575287510e-01
1.660910654738945447e-01
2.393044311270931812e-01
2.193684161113538533e-01
1.133948447662661840e-01
1.562517571431546459e-01
3.078004700727198228e-01
3.212001601180999866e-01
2.752668503704455150e-01
2.554894125438231245e-01
3.768563132137300320e-01
2.897937969556411142e-01
2.644298526984705244e-01
4.090802664476870798e-01
4.621953053114221666e-01
4.589975848623534804e-01
1.498214591327476364e-01
2.920072382090372343e-01
3.522471821884389231e-01
3.762068041622333436e-01
1.471962651955828483e-01
1.690338880972594993e-01
2.635656154568614684e-01
3.554808692064786446e-01
2.926933392680581836e-01
1.463645438859614289e-01
2.285890922666231617e-01
3.348700255955693317e-01
2.366833708883554210e-01
1.737734397308459411e-01
4.434453309832955270e-01
2.566006799156124729e-01
2.370247903550557200e-01
1.644192160756903498e-01
3.576909768224129649e-01
3.255291944317779129e-01
3.779003864149335645e-01
3.311116142681360119e-01
3.831215165153776248e-01
2.517434652678708362e-01
2.811328013845291185e-01
4.160347724346365461e-01
-6.087993806187602663e-03
1.940633519143860897e-01
2.872779764676811065e-01
2.023078603458121627e-01
9.746963680781244033e-02
2.851693082650196831e-01
3.397311018860643128e-01
1.393337092779152742e-01
3.791650625077137016e-01
2.234514642252774796e-01
1.956436744478490253e-01
2.175500791236094633e-01
-2.512792469616910093e-02
-1.353075000386895210e-01
3.545695561351351333e-01
4.163969832135651084e-01
3.843650671284044029e-01
4.040526244082262575e-01
2.935304340388422695e-01
3.565835333955489905e-01
2.581542554325053085e-01
1.081516705956981211e-01
3.938031187751029338e-01
2.823017452974480035e-01
2.019504680458666102e-01
2.317863673648651868e-01
1.806929034302248160e-01
2.134011677934290752e-01
2.049110701747122454e-01
1.843694072340250900e-01
4.301355743412437205e-01
6.853004959071029578e-02
1.228809621554184245e-01
3.479219193549627498e-01
1.156610061566432368e-01
2.557930270393199423e-01
4.245744198028931771e-01
2.546801490830672976e-01
2.082479190342972353e-01
1.314656287437984405e-01
2.049155584324184876e-01
3.686926332125747829e-01
2.887327496299710861e-01
1.942948499434706822e-01
4.216320293788441975e-01
2.193854067175267375e-01
1.999149888977832246e-01
2.492515709061226270e-01
2.295588902895433214e-01
8.253183197377338132e-02
3.747112945725621369e-01
2.157850342393043408e-01
3.938563190754040266e-01
2.278692053893960068e-01
4.882832400202862660e-02
1.956865326031493046e-01
2.153947139405515687e-01
1.949227163394201545e-01
3.360757281593216850e-01
2.178333958742563747e-01
1.534377541658020205e-01
1.008895237759753483e-01
-6.750103237905581699e-02
3.556689937635061916e-01
2.886103570337240076e-01
2.927052859961465914e-01
1.440385902759299536e-02
4.068070244199483154e-01
4.525612900724004239e-01
2.941409647918414860e-01
2.789874875933852638e-01
3.905016144627003749e-01
1.010595865280500133e-01
3.743167963656294228e-01
2.170889318437087545e-01
3.859076483562469684e-01
1.481084972449908388e-01
3.625969283708944668e-01
2.550544702912461714e-01
6.543007668046788572e-01
4.512265558236877583e-01
3.892841615881366124e-01
1.492855972927812080e-01
2.879558210149640862e-01
2.610033901430914294e-01
4.994540067380623949e-01
3.529276997704421936e-01
4.555608971430131354e-02
2.757004077446110202e-01
4.047277784695573200e-01
3.805877855991389169e-01
1.184802054227320905e-01
2.797113852905574460e-01
2.472122602450003981e-01
2.553773418699259445e-01
3.558506814267555218e-01
2.425443680228798748e-01
3.190995928263128945e-01
1.921261733703509555e-01
3.678729678271309284e-02
4.295422693153454485e-01
1.062308874440706929e-01
3.778124051766121871e-01
2.111756718464468385e-01
2.145529351593543077e-01
3.926565615336876647e-01
3.607380026901340631e-01
3.402658402630204804e-01
4.588351426631898100e-01
4.308411631481410403e-02
2.976129727867742880e-01
3.537714295825473698e-01
2.845625402193559528e-01
3.626842116556905360e-01
3.788470029344676582e-01
2.932661127638491738e-01
4.878921793120173378e-01
3.950316232053661114e-01
6.844204466581899071e-02
2.793267792130936233e-01
2.820589700597355698e-01
2.038046257303950115e-01
2.604968518190438620e-01
1.788372959562878062e-01
2.818106027459243434e-01
3.880969209971070200e-01
2.653631049351427018e-01
2.430448636926966777e-01
5.015614508775055880e-01
4.799493435467903635e-01
4.398611553254516693e-01
2.984221797499312934e-01
2.218222284244086295e-01
2.728831620930124990e-01
3.590681072989522216e-01
2.729757319103749968e-01
3.027608611088833390e-01
3.055346411139044371e-01
3.893276850274142720e-01
2.262730541969423803e-01
2.645872176986291957e-01
3.898862754903295591e-01
5.485068484618454976e-01
2.844210605097496902e-01
3.325094222939620203e-01
2.291020333127796182e-01
2.490754013418022550e-01
3.298564051524958685e-01
3.349278515799798406e-01
3.037813045333409012e-01
1.576476660777646477e-01
3.536587052074630089e-01
1.277420503056175272e-01
4.213978145024513955e-01
3.006973019718980900e-01
1.651223342325483789e-01
2.438637930620054517e-01
5.754586280689420741e-02
3.593674753526890919e-01
1.499996151736889549e-01
3.509484109623839942e-01
3.699893426234031613e-01
2.723003527703282134e-01
1.856231982484367882e-01
4.992401254967332447e-02
3.036378524852066385e-01
2.118557964139842209e-01
1.005138700951660885e-01
4.955500069900677373e-01
2.292549589730200066e-01
4.587390154039843737e-01
5.110853461064441827e-01
1.905903784715584914e-01
7.812841767792490233e-02
2.214129757918504859e-01
3.005262965756031468e-01
1.715488382521976329e-01
-2.021742657021968065e-02
2.216471777238779861e-01
1.092256576388977440e-01
2.831728130098666307e-01
2.457064669375265964e-01
4.346003944549509668e-01
2.835744896259732029e-01
2.800266469496973665e-01
2.731987862410816814e-01
4.479160611451548091e-01
1.332211617858681252e-01
5.166197230636873083e-01
1.926965770998792793e-01
3.035669761797839539e-01
2.389775569653605491e-01
3.437053732055413979e-01
2.967053205027476159e-01
5.439729980620654493e-01
3.686385688656213522e-01
3.563032880503935185e-01
3.990273538775515050e-01
2.346181498290376699e-01
2.663025818568646730e-01
4.964297707542660865e-01
5.626290469560770724e-01
2.241638457966234066e-01
2.089451211917999762e-01
4.448391613205404105e-01
4.528630301780613432e-01
2.616601205121851237e-01
2.350117739531223104e-01
4.307671867245213559e-01
1.917712876074837147e-01
2.806733443811779694e-01
3.139280152179244054e-01
1.296979098290738930e-01
2.354597541166084107e-01
3.662426549734903447e-01
2.239694589696851756e-01
5.107836380648523855e-01
2.004674032081180113e-01
2.161595790591215316e-01
2.439411523167796803e-01
3.643044282461144201e-01
3.658130162232553495e-01
3.041223853123584675e-01
4.442069937695886095e-01
4.536224560665330641e-01
1.796095097528299100e-01
1.070950299322508958e-01
3.005472189303813879e-01
4.476094504000138752e-01
2.522242567161143631e-02
2.248398795570525077e-01
3.630207686898440089e-01
1.884779876570444879e-01
3.425097113196378107e-01
2.422945593156099198e-01
1.642350559083025630e-01
2.557292350954931126e-01
9.527792955563279750e-03
2.139032360211731432e-01
2.145480056659808399e-01
1.997637088022679308e-01
5.667024247474708454e-02
3.107045341710384379e-01
1.214006904129065062e-01
4.307729078098744280e-01
3.036959814800365698e-01
1.580991428722167969e-01
5.010580786776011042e-01
3.113374313691729123e-01
3.153087012168298564e-01
3.060483135598033866e-01
3.596132981211075386e-02
2.690492977184086310e-01
1.367976843453736213e-01
1.502869181804817877e-01
5.321808906301304098e-01
5.245692353962938537e-01
3.268080298100827785e-01
1.245646119042686656e-01
2.925791655684367165e-01
2.465868504531923133e-01
2.642883817837190508e-01
2.949313611392693213e-01
3.793761973705869206e-01
2.169103556655745113e-01
3.061902977367824685e-01
3.133385251277907013e-01
3.234223450583565418e-01
3.992900949276336764e-01
4.461667233773349839e-01
3.004640940313269559e-01
4.281819399826701233e-01
4.680555037072883784e-01
3.979697127407519908e-01
1.187800358041977422e-01
3.478449493199705089e-01
3.345887347579521442e-01
3.268273332741874482e-01
3.458073397586892139e-01
2.357430314126400805e-01
4.385020890589558240e-01
2.570700244690454772e-01
3.992850654850635950e-01
1.565096168813731869e-01
2.310442449092346973e-01
2.970146376623049034e-01
1.832828202310233245e-01
3.233397713407427099e-01
4.640649112090896589e-01
3.219339473488824210e-01
1.055382158354597061e-01
4.526716475171518317e-01
2.636182820866596055e-01
2.774469866420308239e-01
2.386684930292304330e-01
1.508943613898327818e-01
4.174516597185474187e-01
3.879219436864765336e-01
4.841923864953706080e-01
1.928156315450625380e-01
2.904655915895716367e-01
3.394838834010926454e-01
4.506727628765140881e-01
2.925168196942097842e-01
3.151254932976711998e-01
1.764193888411445810e-01
4.865355092203193510e-01
4.007680296187893232e-01
4.004140688991859043e-01
3.563624202416400544e-01
1.092520883635994949e-01
2.791512321635191141e-01
4.178609225701797603e-01
2.396716774999232968e-01
4.911896222689378089e-01
3.744741492301886243e-01
6.625704784757303623e-01
4.503919799117923617e-01
4.135496616495671907e-01
3.265776657856373499e-01
3.417499920079515308e-01
5.380488624614574444e-01
2.489200373311337144e-01
2.173802786747044413e-01
4.598932744728150279e-01
6.022313831961594310e-01
2.912030311801371285e-01
4.137763747436629114e-01
4.492008046425827739e-01
5.603161600767060380e-01
5.271213682860141914e-01
2.523844464200165616e-01
4.324827610356238305e-01
2.091986048895000394e-01
3.115558104510084414e-01
3.762952279774006703e-01
1.137160219196639149e-01
4.847678486177657287e-01
3.412021891429359299e-01
3.937227601602617533e-01
4.663994053432087283e-01
6.553217801002720888e-01
5.153134914885711959e-01
4.186527925295424057e-01
3.401026796599692092e-01
3.175668835142209101e-01
3.112526534771004050e-01
1.415197282751432251e-01
1.319482102329311013e-01
4.099274420030263877e-01
5.067470178933297653e-01
2.134617002764965521e-01
5.422184692051306154e-01
5.389512439996066995e-01
2.918592649597409050e-01
3.585884664305265535e-01
2.830840515645635311e-02
1.555544577881204094e-01
4.619819478566702387e-01
2.542387300308824316e-01
1.236780893003441711e-01
4.821423675681926757e-01
3.346768086345608961e-01
1.696890460998780326e-01
1.801959420599626993e-01
4.258242731684306337e-01
3.023257313581582673e-01
1.791984550486443450e-01
4.359812849790865030e-01
2.013333319799445187e-01
4.600097073062902053e-01
1.650547974408700935e-01
4.385216821831817713e-01
2.418414974158323294e-01
2.573085210610909224e-01
3.885469273365647624e-01
2.761960702031075465e-01
9.409391313341113061e-02
4.187415854033385565e-01
3.335506168011213024e-01
3.689895119514486344e-01
9.688139421755079250e-02
3.795290520659496125e-01
4.684355297863753709e-01
3.372938202390855511e-01
1.958688313952448024e-01
4.947644797386159254e-01
1.477899157467942592e-01
3.257372655635503156e-01
3.238286944610778706e-01
3.128771725135340298e-01
2.773752342866567799e-01
2.671956343779332554e-01
5.020689708373580196e-01
6.190302559035925078e-01
3.157860621415431446e-01
6.016250805546780045e-01
3.243103637376233972e-01
3.657957606164753961e-01
3.136037179156417332e-01
4.744828988546908044e-01
4.826426940309996860e-01
6.493988712673443020e-01
1.158376203784166336e-01
3.615551225360882359e-01
5.554131181263523009e-01
4.080549117287289862e-01
1.891147912247097829e-01
4.167698643551178139e-01
3.095483397955115512e-01
3.148520610128311414e-01
2.583151052074485476e-01
1.760034986630805431e-01
3.966704123489662726e-01
2.382449238125059487e-01
4.233978713514554570e-01
1.215319663722249088e-01
3.705895101995534957e-01
3.487081317329972507e-01
6.391592557079160963e-01
3.245393075199981547e-01
3.508677121396813758e-01
4.399653580849804957e-01
2.524839238553310272e-01
5.299148167077619709e-01
3.205686584372407499e-01
2.226268671434770696e-01
-8.416401772352646860e-02
3.540868367263451666e-01
2.224818880685494327e-01
2.399538507327990677e-01
4.910101167480473983e-01
1.663778174486962580e-01
4.304077383168013471e-01
3.589897089115933193e-01
1.491933383039625305e-01
3.045053130424381083e-01
4.059703162786968966e-01
4.538919585217587316e-01
4.905180995337941607e-01
4.367391532511881169e-01
7.397563328112570780e-01
7.172847445563964586e-01
5.021822264282215231e-01
-7.155629777860449126e-02
4.478474090315278655e-01
4.860593695729564234e-01
3.375428400442104238e-01
2.032528958327542434e-01
6.135837954367390212e-01
5.911930320346195922e-01
3.673118974184294561e-01
4.291395499125273960e-01
1.903341762560606942e-01
2.250939962435832553e-01
3.247202624410367444e-01
2.252746540533192288e-01
3.602717738037673478e-01
6.098334023235985057e-01
6.107325571053446867e-01
3.887152363564087554e-01
3.217794951019530836e-01
6.712117181015405665e-01
2.448439892102051152e-01
4.460593004837088427e-01
2.567270056665002520e-01
2.607233373440840385e-01
2.074010611081377187e-01
-2.543915961273373605e-01
4.204048153608247462e-01
-1.974392676959330073e-01
4.189021566141560848e-01
2.329539523848139226e-01
4.466861396653056815e-01
5.273915151377891325e-02
5.482244631436017368e-01
6.060627001508863687e-01
3.385851080852360639e-01
4.399832336436108049e-01
2.640173854869304337e-01
3.352837286680324658e-01
1.111135444802902467e-01
3.512969575484408136e-01
8.812233303964922548e-02
3.425974041642734780e-01
4.281613154425863432e-01
4.756155615993881147e-01
1.089970498833108675e-01
2.489105943860800141e-01
2.408587467750395728e-01
2.898790480727346797e-01
3.816797514926684176e-02
1.482072791414970614e-01
1.879011277822277559e-01
4.585943883225532258e-01
-5.442735280700580769e-02
4.373834286900479817e-01
-1.175088182569726004e-02
3.829222085419168864e-01
1.881879111250047976e-01
2.518399619442321380e-01
5.797782504767611256e-01
2.464081363646589695e-01
1.944322596713551621e-01
2.459861294906403040e-01
3.458152738515112290e-01
4.575928017218682808e-01
2.234173222743706944e-01
5.014018180422088466e-01
1.622235851255791894e-01
4.478927220224542816e-01
1.829884151492728872e-01
4.823779351447016750e-01
4.461940332533711473e-01
4.688966330335258559e-01
1.828357507294139095e-01
3.140794953872755313e-01
2.863444442744345619e-01
5.358475383497227629e-01
2.610513199865057143e-01
3.823098988093346362e-01
3.694635341214956292e-01
8.958212953606453643e-02
2.585389090280801883e-01
1.928804963296542330e-01
3.825722932073906679e-01
2.656805340955540329e-01
5.797687533055383424e-01
3.485579085333573301e-02
3.489550497850968935e-01
4.463430800619830885e-01
1.898662856320867398e-01
-3.520531101850855882e-02
4.637859772277196091e-02
3.482608637449695066e-01
5.737392908100716338e-02
3.136273932438456424e-01
2.696240092550843959e-01
1.068860577779337379e-01
3.276675808928046219e-01
3.979837256253689337e-01
3.287496440757799454e-01
5.732382516263643257e-01
3.548740673515773381e-01
2.945773469895250352e-01
4.727241118962495769e-01
4.855662183450510927e-01
3.921550043055224144e-01
3.339402026816699620e-01
1.654074722418053534e-01
3.701163140175686705e-01
5.961871201974526802e-01
4.778772285683490217e-01
5.452722897682242831e-01
4.885430473269601337e-01
4.327890083407901489e-01
5.204588874980515811e-01
5.348319879879354088e-01
3.767415873421498529e-01
3.228311612845933265e-01
1.908061091046632518e-01
5.886694305236288560e-01
4.281901596837469071e-01
5.795432854958809665e-01
3.490351839575039361e-01
2.568957876607143032e-01
3.120987021408379580e-01
4.373969632902215965e-01
3.016774249444734157e-01
3.290996057011953968e-01
4.836897195490518775e-01
1.714678537264667235e-01
6.787482068516434985e-01
4.820708428834531989e-01
2.874307974942566513e-01
5.594796540286947062e-01
3.770711246478506973e-01
2.746273959324923575e-01
1.762296974766038860e-01
4.098394884358939616e-01
4.157775132707753896e-01
3.443929490268325955e-01
5.691148505902701160e-01
5.815404787702339595e-01
1.929609423039314320e-01
4.832283094378017618e-01
4.884322302380844083e-01
3.293977384154140875e-01
5.681242031715417751e-01
4.645229447950036672e-01
4.919888274271407291e-01
3.696397809170877680e-01
3.039854935436674954e-01
2.729659379680315356e-01
3.249109520941403373e-01
2.722097061373403570e-01
5.073842448783839609e-01
6.575959427688203851e-01
1.659989379114656383e-01
3.318536835693618459e-01
5.205374271365758032e-01
1.364036378536348793e-01
3.277785234097126410e-01
1.411412290592677921e-01
2.960437985483933554e-01
3.930460454266123671e-01
-1.159547854652449306e-01
4.298815946234359475e-01
4.391815221866042229e-01
3.050696520384730270e-01
2.997335848855532392e-01
5.795292579359013763e-01
2.399229124237294009e-01
3.670512780401997133e-01
6.013667282258945423e-01
-6.232389445318448767e-02
1.688150708182737936e-01
5.805543517854566682e-01
3.175494326021470193e-01
5.873370868543398293e-01
4.100016443981284175e-01
4.672489128386123070e-01
4.073427447324497463e-01
2.947452279862977642e-01
1.445631246186445118e-01
4.031307355335748133e-01
4.950924605139412904e-01
3.131785420410303500e-01
2.799135703088664329e-01
4.169498141451096207e-01
3.391503350705765141e-01
1.516025236084039274e-01
7.758421434083918600e-01
6.662505160321068320e-01
4.509526837635212670e-01
6.409428028952706136e-01
2.549407781746327872e-01
6.533456594077386992e-01
2.007770682982031596e-01
5.355766034872316839e-01
5.738113006869216548e-01
7.802231179621215151e-01
5.794153131765463760e-01
3.394026959668163812e-01
6.036652688531014554e-01
6.018889611340931811e-01
4.717801876353771573e-01
7.457070125497262669e-01
2.703885310444756884e-01
8.609235377510069398e-01
2.761247433164312204e-01
5.473425212055877953e-01
5.090893132326994586e-01
5.136537123941478100e-01
4.883760082267494251e-01
4.343110560526286523e-01
5.440343316060617385e-01
3.919242872654158938e-01
7.691079497172630119e-02
-4.197312115617612277e-02
3.132545233120735406e-01
5.680354625044363726e-01
3.603747590368795439e-01
4.860001376850722754e-01
1.366583567585642200e-01
4.967127447322451372e-01
5.043450816078437482e-01
1.542045479440921629e-01
3.233701133133436434e-01
6.505406677931730997e-01
2.587095655057739529e-01
8.140116281405733734e-01
6.311542524367946827e-01
3.929156256579620088e-01
8.435554932756699209e-01
1.875679267851307619e-01
4.807015415391181490e-01
1.910579887713523273e-01
1.039753640990012995e+00
1.586649197447780046e-01
2.914270779482502349e-01
6.863041896944597209e-01
3.634945408979681769e-01
3.208561333355131606e-01
2.467107852960234993e-01
2.497158774578817353e-01
2.250161698274607824e-01
2.186124814991684540e-01
3.586931856613694847e-01
6.449900871875474673e-01
3.568473607096400158e-01
7.225306436842356961e-01
7.513659192688438848e-01
6.961161817528829232e-01
5.836769907732086704e-01
5.534607408270618700e-01
3.570383151048669990e-01
2.695493147946689816e-01
5.382411980084941261e-01
4.569575477597099811e-01
1.624201611363099707e-01
5.069395788232261557e-01
4.484244654592186019e-01
9.444272952884377181e-01
9.205025697371695959e-01
5.083934045294942194e-01
2.305189778244490229e-01
-7.110221970549079895e-02
7.932103948271029825e-01
8.052550077414126761e-01
5.640974102517172517e-02
2.295312967630122047e-01
7.742161382708064865e-01
3.307264178751408434e-01
5.471062363434973097e-01
5.646275881333960855e-01
4.397399763418127216e-01
2.249997933498316949e-01
4.613634317346836378e-01
2.879991780828807246e-01
3.487666426254829033e-01
5.842950056130034042e-01
4.278532676872655593e-01
5.121006024287931835e-01
7.398158086857293814e-01
9.894143149898164402e-02
5.209941121545966780e-01
2.189517919983907657e-01
1.233873570848693230e-01
3.854286930076013529e-01
9.401443280325791907e-01
4.208373825328124984e-01
3.188590324473893900e-01
8.032959780828965446e-01
7.214016576825637017e-01
2.958628204873312573e-01
3.955922881250872880e-01
8.705832261225084912e-01
5.379917853142073270e-01
3.057553448551837971e-01
7.631209475343282422e-01
3.318187150504982030e-01
3.666659088381626908e-01
1.843496881306038726e-01
1.885588264125097890e-01
2.761788570773906493e-01
3.406886740983778861e-01
5.227409838672509856e-01
5.717582319882333897e-01
3.279820414050856892e-01
2.380396794787445758e-01
4.669143985786450846e-01
7.980684681486605037e-01
2.025392251322489512e-01
5.279351843934013688e-01
5.535703647046223974e-01
6.017723102940086832e-01
4.436453471003112825e-01
3.371099741169806818e-01
5.244882475971474056e-01
1.567663580973582271e-01
3.118013995481007661e-01
4.020015467622136685e-01
2.412775641402916671e-01
5.582677410066444468e-01
8.124706698494662538e-01
7.282194716343061147e-01
7.382947474706585966e-01
-3.112141766607758042e-02
2.352252783854626716e-01
-6.752654691057322633e-01
4.752797656904369505e-01
4.363490974278202983e-01
8.163099787771541660e-01
5.999488140265065717e-01
1.038463066777815413e+00
5.941862479839153943e-01
5.624650226193552705e-01
6.402683934387676246e-01
4.870400753795351978e-01
6.854289904755471730e-01
5.026657644343620612e-01
7.616395543593289519e-01
6.223435637357116468e-01
5.184285933928369783e-01
4.733555980283222220e-01
7.663046076251041061e-01
3.178478896190013447e-01
4.537082756290223284e-01
5.940183341843364717e-01
7.689003066012025656e-01
4.932259578980679460e-01
5.851106749619613412e-01
8.510119433820922952e-01
6.028501681494609077e-01
5.789726473402732054e-01
4.664942582633075929e-01
3.654567137653745856e-01
6.872936886267588807e-01
7.317996151969420326e-01
1.223149983628691595e-01
-3.904572835618917992e-01
5.605092298601809242e-01
3.650347709645581640e-01
7.402958933669756547e-01
6.709821116266446728e-01
4.759602414253078506e-01
2.471097955213378272e-01
5.031595580342469454e-01
7.653180722502864741e-01
7.348528221936693194e-01
7.549722934475123770e-01
4.673440578931880585e-01
5.553716725231923057e-01
8.910040029160156694e-01
7.451377974777724233e-01
8.519204376484724728e-01
7.173454632839448841e-01
5.462055782905241852e-01
9.241158141205824128e-01
7.132151027460792436e-01
8.081153513428654955e-01
8.900593329332671944e-02
-7.888449911202571885e-02
7.787943297924120323e-01
5.663862694682905152e-01
5.458098675160231172e-01
6.131465926876851213e-01
6.938401502952310507e-01
6.226514980952585487e-01
1.023041733063844827e+00
-3.532883967893641480e-02
6.743731106299706290e-01
7.903487538392613976e-01
5.050744773921990172e-01
6.613057709422883734e-01
6.812246910229703412e-01
7.014125200667240545e-01
4.323158687955173662e-01
6.009304475268094636e-01
6.849513429080619220e-01
3.107605034185287884e-01
8.446610718308572574e-01
5.809166094366481348e-01
5.468420772165804022e-01
9.347557553782925854e-01
6.386337793456902112e-01
8.420679465004334840e-01
5.567314314933219377e-01
3.957503861500105691e-01
2.007502669470608014e-01
2.443494740604309490e-01
7.824099714445117426e-01
1.013568626306356801e+00
8.634953654482391272e-01
2.859292339921404302e-01
2.688655121237631951e-01
8.587891065045785144e-01
1.301150598917926615e+00
3.710582767875854060e-01
7.340075024419056016e-01
1.301555171288849566e+00
5.094362261501306222e-01
8.399689449652151252e-01
7.576941405487231940e-01
6.315781455270785827e-01
7.231721489639383327e-01
1.001610542793697212e+00
5.678764950305068560e-01
1.187814178294654549e-01
1.588198683546533929e-01
7.397013871127205986e-01
5.045287666587854325e-01
8.819047000053141794e-01
1.324380134816262711e+00
3.237883093626508502e-01
5.089670929570720981e-01
7.613993446921905051e-01
4.271621443936290952e-01
6.210750106023350536e-01
2.886480696521385170e-01
3.523170223312971361e-01
5.403663517524669446e-01
6.814398266456990205e-01
3.072787754739748634e-01
3.234248528526231237e-01
4.667401846260100795e-01
5.062401135169608546e-01
3.536534929018992357e-01
7.388597326726558112e-01
9.857368370599508545e-01
5.563490446794939343e-02
9.762820527905565759e-01
6.752486727909970954e-01
6.446323698491778220e-01
1.416863498463129256e-01
9.126741492262951949e-01
6.469507506194810409e-01
4.639128282151948057e-01
6.299844532617496773e-01
7.291875203699248464e-01
7.028705426285709601e-01
7.034424869860506080e-01
7.948558363922486603e-01
5.646815012921462262e-01
3.277471766404075892e-01
5.578441207904474286e-01
7.705542835537627644e-01
2.728161624732506896e-01
6.533923108320303097e-01
8.514023985107858072e-01
8.510953076884445467e-01
5.964013039317382914e-01
8.283521430594963375e-01
7.812044096752691624e-01
6.539636683034842912e-01
7.434425325305349386e-01
7.774989521264177306e-01
6.924871038636837284e-01
5.198731920447853261e-01
7.638417198462417179e-01
7.147992310545148165e-01
5.625823349791355676e-01
7.000594081147663017e-01
9.586016834195265623e-01
7.808421876175759557e-01
6.147071940034956050e-01
5.901839933013075523e-01
7.212490924447026996e-01
9.043442637103074611e-02
4.931541149985190220e-01
5.509377223085603070e-01
8.326111609881270414e-01
8.998544478620792431e-01
8.505634311691597782e-01
2.969517967966917582e-01
3.497646385954918946e-01
1.461177180669376019e-01
9.752324666156830801e-01
3.373760824168473005e-01
3.141821942821357294e-01
1.106665930070921955e-01
2.873561049583407412e-01
4.287522723026283011e-01
5.733161484808158015e-01
1.967650733974590505e-01
-2.898175354121752118e-02
1.042288615761581549e-01
5.920372338639693678e-03
3.643599405943356850e-01
3.346499287993697225e-01
2.873760077671829172e-01
5.888511605330407628e-01
4.858913056128810748e-01
2.987746948379395029e-01
-3.432068428902995127e-01
-2.010374203405042304e-01
-4.579471402185134599e-01


==> anc/Fig02_T1_dispersion_j0.2_L15_xvals.txt <==
-3.907984829356441203e-01
-3.570883182747472961e-01
-3.534495302838160935e-01
-3.530475078678944612e-01
-3.464198947052768984e-01
-3.461049243799355635e-01
-3.455026257615127494e-01
-3.443206367693864012e-01
-3.431219342382244020e-01
-3.398202405468884746e-01
-3.386620149835051774e-01
-3.364379240460067533e-01
-3.326939022481096853e-01
-3.314013441608009147e-01
-3.311583299146551584e-01
-3.257413048703952096e-01
-3.245051682925052527e-01
-3.236369048478424659e-01
-3.229750441904375435e-01
-3.229508306594922606e-01
-3.205173106872593602e-01
-3.197988652271361310e-01
-3.186835571843226189e-01
-3.175513127278978831e-01
-3.169020907553078414e-01
-3.150996037861802934e-01
-3.142934264291907809e-01
-3.139098325630702568e-01
-3.137679921694463969e-01
-3.122247010058940564e-01
-3.120277576010426213e-01
-3.114009224286945487e-01
-3.104126022302122201e-01
-3.102883579402977432e-01
-3.097544730861684359e-01
-3.094757536840053724e-01
-3.088354855190182380e-01
-3.084796353133477109e-01
-3.081820850372601339e-01
-3.079508902586350905e-01
-3.078549379302577549e-01
-3.073929392999377175e-01
-3.073123187905922871e-01
-3.067282358210381421e-01
-3.066502066379744318e-01
-3.062993410495368218e-01
-3.060041014735057630e-01
-3.057670651236161219e-01
-3.051437883513850036e-01
-3.049591599673370790e-01
-3.045086027026405739e-01
-3.040631731757953427e-01
-3.037854443737688648e-01
-3.035526806759840102e-01
-3.027010472644637296e-01
-3.021985829548936020e-01
-3.018145404971128154e-01
-3.016082471901149198e-01
-3.015135640149977370e-01
-3.012891373824115870e-01
-3.008957806352852704e-01
-3.006605233793255283e-01
-3.003178688317846845e-01
-3.002618287678479603e-01
-2.999696537513147909e-01
-2.998392908719733074e-01
-2.996301645321677865e-01
-2.993944713588139739e-01
-2.992504715077921595e-01
-2.988461859382848251e-01
-2.987519443518950046e-01
-2.985973698597029768e-01
-2.982084956130341413e-01
-2.980435507541576712e-01
-2.977541160559378230e-01
-2.977475587847071559e-01
-2.977041244340314918e-01
-2.973612717479099388e-01
-2.970591107402303366e-01
-2.967416424554144561e-01
-2.966881586740002241e-01
-2.963149334368015975e-01
-2.959094874343870529e-01
-2.956761017724650054e-01
-2.955261384941859082e-01
-2.950368765037108543e-01
-2.947273918226333556e-01
-2.945047061685236445e-01
-2.944203924957377039e-01
-2.939732565965713640e-01
-2.938451418882566113e-01
-2.935879216134694714e-01
-2.934467177422991346e-01
-2.931863066620598035e-01
-2.929288727049225716e-01
-2.926224246627789904e-01
-2.924593986318299033e-01
-2.923311761290484090e-01
-2.920082512787330886e-01
-2.918035050126896457e-01
-2.916351167161570501e-01
-2.912680600321062019e-01
-2.906706344525564201e-01
-2.903763533581631973e-01
-2.902841211336267824e-01
-2.900097292274938510e-01
-2.896550313219081740e-01
-2.893470478115268696e-01
-2.891566865770290873e-01
-2.885878708638365264e-01
-2.883281055631281564e-01
-2.880595155004734842e-01
-2.875887644244346508e-01
-2.873716956550831370e-01
-2.872321481406350241e-01
-2.868500204866428760e-01
-2.867665624255700263e-01
-2.866967200875817356e-01
-2.861981157626415362e-01
-2.861379499039866658e-01
-2.860200855306460621e-01
-2.856182922794607837e-01
-2.855250244215928879e-01
-2.854625845721059929e-01
-2.851335846227691095e-01
-2.849612825098437607e-01
-2.848796293334466823e-01
-2.843152035150235402e-01
-2.840366480431056329e-01
-2.837387714593559984e-01
-2.836169468224218893e-01
-2.834257069649630534e-01
-2.829767931545850157e-01
-2.828357421670664729e-01
-2.824338790889059925e-01
-2.823277841885674100e-01
-2.818890789694886156e-01
-2.817364982623199454e-01
-2.816487202702182557e-01
-2.813147268729614958e-01
-2.812168889940726557e-01
-2.811447643214762260e-01
-2.808146813214579263e-01
-2.807604120197591535e-01
-2.805714690226652763e-01
-2.803551216359054243e-01
-2.801075672960868235e-01
-2.796597738459337679e-01
-2.795730066061438701e-01
-2.794335303678414650e-01
-2.793893269975604721e-01
-2.790510960422716291e-01
-2.788291008986277242e-01
-2.785712291427789866e-01
-2.783767041563559030e-01
-2.782366253311951976e-01
-2.779184935912063503e-01
-2.777706618370115454e-01
-2.775002197307319118e-01
-2.772133384549622104e-01
-2.771010497259792094e-01
-2.768864122040832765e-01
-2.768579163102377616e-01
-2.767400971134482690e-01
-2.764855161859291477e-01
-2.763784140490121444e-01
-2.763455820020281895e-01
-2.762082932290230164e-01
-2.760651042077043593e-01
-2.758593596742008880e-01
-2.755826590695580336e-01
-2.754045969157077889e-01
-2.752805101943878729e-01
-2.752145629862515208e-01
-2.750780516286139288e-01
-2.748464371533820838e-01
-2.746118018511847780e-01
-2.744747453541561688e-01
-2.742619822755883452e-01
-2.741639206462109235e-01
-2.739279696757675464e-01
-2.737201754139074739e-01
-2.736384792362770990e-01
-2.735227688440787230e-01
-2.734565631933978391e-01
-2.732190537260799634e-01
-2.729465780590712431e-01
-2.728628890405966900e-01
-2.727468108086166798e-01
-2.726819011223570732e-01
-2.726053161530520574e-01
-2.723738456502784455e-01
-2.722396529207962712e-01
-2.721614415807601661e-01
-2.721182549530365424e-01
-2.718332981159595763e-01
-2.716739155986390708e-01
-2.715582958793679724e-01
-2.714336097611882437e-01
-2.714116769329861234e-01
-2.712041163429469992e-01
-2.709917501012485408e-01
-2.708548437199069792e-01
-2.705975009700166689e-01
-2.705912200247168609e-01
-2.703874176245249505e-01
-2.702465779399280121e-01
-2.700873639357108114e-01
-2.699633716429913344e-01
-2.698272859281682368e-01
-2.697031885052182942e-01
-2.696998203846627806e-01
-2.694564399066923244e-01
-2.693351718686680107e-01
-2.692358256388312499e-01
-2.690215218476848524e-01
-2.688670309446530293e-01
-2.688236884359792023e-01
-2.686402899013426993e-01
-2.686134458965624416e-01
-2.683658717733407029e-01
-2.683220716624811764e-01
-2.681941531399579803e-01
-2.680488957042417297e-01
-2.680007175468860914e-01
-2.679264611640063687e-01
-2.677291314176586390e-01
-2.675893263950641088e-01
-2.674043731501525856e-01
-2.672440975734621804e-01
-2.671587395824935318e-01
-2.671228875161190675e-01
-2.670759207909123023e-01
-2.670124737767894940e-01
-2.668374714984982354e-01
-2.667621459404770912e-01
-2.666969852421125498e-01
-2.664457831544176925e-01
-2.663445857449665000e-01
-2.662243369362148337e-01
-2.661544229019324193e-01
-2.660565270795546833e-01
-2.659815268715689518e-01
-2.659296236583856832e-01
-2.658306789757727273e-01
-2.656201757397457786e-01
-2.655752407108946112e-01
-2.653286941255481035e-01
-2.652181563706275114e-01
-2.650801634763252368e-01
-2.649655483980766779e-01
-2.648990808172128619e-01
-2.648522419012174778e-01
-2.647931585886874051e-01
-2.646174307494294498e-01
-2.645052432527107977e-01
-2.644038199540144074e-01
-2.643017058488538740e-01
-2.642677411595116821e-01
-2.641376371901157372e-01
-2.641250385813387891e-01
-2.638872628692624511e-01
-2.638524374990361965e-01
-2.637579668549142609e-01
-2.636877493789611115e-01
-2.635458092021727428e-01
-2.634591575165011190e-01
-2.633371455749382584e-01
-2.633119754312376881e-01
-2.631583145330615991e-01
-2.631324935887251470e-01
-2.629869043521851357e-01
-2.629331592897215519e-01
-2.627832210445373295e-01
-2.626144984114645586e-01
-2.625823143221526768e-01
-2.625534079076402572e-01
-2.623704885601816361e-01
-2.622699529393961448e-01
-2.621949718877751301e-01
-2.620322172598633093e-01
-2.619248766373439286e-01
-2.618660798013592306e-01
-2.617710680025467362e-01
-2.616565394765257291e-01
-2.616365056628746633e-01
-2.616101247689087694e-01
-2.615002389175395958e-01
-2.613544376516666601e-01
-2.612429885163453092e-01
-2.611696617934489151e-01
-2.611506225238160450e-01
-2.610591611753895758e-01
-2.609703076388518728e-01
-2.608921422994819883e-01
-2.608046572492310755e-01
-2.606764563556337455e-01
-2.606563820958979760e-01
-2.605221912053721778e-01
-2.604616358940279319e-01
-2.603458578371935506e-01
-2.602885622130406973e-01
-2.602151271523546194e-01
-2.600356292035455597e-01
-2.599846250717361418e-01
-2.599362767507618632e-01
-2.597560390220745585e-01
-2.596867149914821038e-01
-2.596520227351816201e-01
-2.596143643227628028e-01
-2.594419394181527450e-01
-2.592686351589851279e-01
-2.591487207323338038e-01
-2.590348122474648296e-01
-2.589876049561821714e-01
-2.589274980094390388e-01
-2.588035150056606226e-01
-2.587886862511512009e-01
-2.586737380026056243e-01
-2.585872703792418403e-01
-2.584413741800611342e-01
-2.583622377632883160e-01
-2.582594073239284360e-01
-2.582250679493836576e-01
-2.581415814356456950e-01
-2.580814167537930359e-01
-2.580593681495281233e-01
-2.580178257600763692e-01
-2.578746342169100925e-01
-2.577942925019738318e-01
-2.577849774052358711e-01
-2.576491240714801623e-01
-2.575478629384393980e-01
-2.575066299235371226e-01
-2.574063890321571790e-01
-2.573278287404984210e-01
-2.572659507556122604e-01
-2.572035172077485332e-01
-2.571002133818459101e-01
-2.570671815310600072e-01
-2.570370446112465457e-01
-2.569566964845750312e-01
-2.569108934199426097e-01
-2.567556854847750092e-01
-2.567345719926314995e-01
-2.566125686994673583e-01
-2.565844510529965428e-01
-2.565113359062714538e-01
-2.564773295907018524e-01
-2.563831484107389480e-01
-2.563142211057873321e-01
-2.562233425426436728e-01
-2.561575854036019506e-01
-2.560741189617249947e-01
-2.560326788892240413e-01
-2.559835872460325401e-01
-2.558833844817935965e-01
-2.558273237117110188e-01
-2.557492791177514158e-01
-2.556431807626380892e-01
-2.555090882957224974e-01
-2.554989810348510249e-01
-2.554144153764192904e-01
-2.553773844991814590e-01
-2.553174878542980863e-01
-2.552891108560372269e-01
-2.550878381603042255e-01
-2.550398763803710667e-01
-2.549720384980664889e-01
-2.549537538758134825e-01
-2.548068488096409956e-01
-2.547503559134086659e-01
-2.547141511413962278e-01
-2.546842173217568339e-01
-2.545476829407474773e-01
-2.544002864685442344e-01
-2.542760791456206149e-01
-2.542701179274934331e-01
-2.541655589185093378e-01
-2.541017738519023017e-01
-2.540787326040137573e-01
-2.539881461423199038e-01
-2.538195622299143639e-01
-2.537933961920809667e-01
-2.536428879984888862e-01
-2.535548411514803036e-01
-2.535024637466502528e-01
-2.534170334989697126e-01
-2.534098347128119211e-01
-2.533513510009012260e-01
-2.532888235328520365e-01
-2.532182341820447546e-01
-2.531839759564381565e-01
-2.530377416437253890e-01
-2.529573592875756782e-01
-2.529067431169488289e-01
-2.528563987759086529e-01
-2.527673893933792826e-01
-2.527377087743913342e-01
-2.526932879761328854e-01
-2.526205470461586056e-01
-2.525293200097263879e-01
-2.524684365453847001e-01
-2.524159667167930055e-01
-2.523655793319840579e-01
-2.522645795775327882e-01
-2.522135058786805217e-01
-2.521931568646174071e-01
-2.521116734944374160e-01
-2.520433605614604833e-01
-2.520334310337482564e-01
-2.519320967274920609e-01
-2.518848267121001627e-01
-2.517627374996433409e-01
-2.517156219288952390e-01
-2.516542204022665374e-01
-2.515782500994501736e-01
-2.514492742901967004e-01
-2.513693955135438141e-01
-2.512976714975751480e-01
-2.512852743124049382e-01
-2.512097895576512752e-01
-2.511678117770867469e-01
-2.511516626041299105e-01
-2.510034037382528060e-01
-2.509799795010260182e-01
-2.509013764928095802e-01
-2.508335672516034953e-01
-2.507597462603880500e-01
-2.507020494200595251e-01
-2.505681578823755751e-01
-2.504729659368815087e-01
-2.504494570356998184e-01
-2.503816392514482958e-01
-2.503113726632194003e-01
-2.502657674244260222e-01
-2.502244661702622275e-01
-2.501798381464396814e-01
-2.500430588862003756e-01
-2.499745376750556747e-01
-2.499193720818465581e-01
-2.498625305377171479e-01
-2.498263291457161472e-01
-2.497211280525031829e-01
-2.496574958145615641e-01
-2.496040282812295452e-01
-2.495323825059007627e-01
-2.494677986664647629e-01
-2.493375635003938773e-01
-2.492633024989195090e-01
-2.492245127411730488e-01
-2.491523593307345963e-01
-2.491254591531486817e-01
-2.490259181092675522e-01
-2.489274364593205002e-01
-2.488944565186468894e-01
-2.488473241610122122e-01
-2.487549471825500069e-01
-2.487286496879183295e-01
-2.486523460019803289e-01
-2.485109972444408954e-01
-2.484673292910400400e-01
-2.483319046177500100e-01
-2.482693883736032392e-01
-2.482246886490482862e-01
-2.481475197686806577e-01
-2.480693354507798876e-01
-2.480642160648442174e-01
-2.479567455579665958e-01
-2.479300677159373689e-01
-2.479180393552562756e-01
-2.478492220854484618e-01
-2.477474228820131241e-01
-2.477043180414651435e-01
-2.476257739637475475e-01
-2.475681639191808781e-01
-2.474684095920901550e-01
-2.474388871947252877e-01
-2.473864454587043349e-01
-2.473156669167986543e-01
-2.472532983449625688e-01
-2.471100240976123741e-01
-2.470838312787139168e-01
-2.469593893469264889e-01
-2.469047063257471530e-01
-2.468352368825203758e-01
-2.467941489272893474e-01
-2.467023285752606709e-01
-2.466790547429007219e-01
-2.465325418394657131e-01
-2.465132269794161057e-01
-2.464476798552514281e-01
-2.464232450828136856e-01
-2.463182090762136012e-01
-2.462814837616909280e-01
-2.462188436274584391e-01
-2.461941825461319566e-01
-2.460204148745480934e-01
-2.459637538521239064e-01
-2.458869873635088632e-01
-2.458342843903545405e-01
-2.457514296700902268e-01
-2.456996753182237869e-01
-2.456042494583316471e-01
-2.455531618262650762e-01
-2.454895313469328266e-01
-2.454538041418863892e-01
-2.453647128554603818e-01
-2.452706966488269746e-01
-2.452465344868422492e-01
-2.450900301815179261e-01
-2.450460758310807896e-01
-2.449708116432177674e-01
-2.448927717896346723e-01
-2.448401480445689671e-01
-2.447679097041179641e-01
-2.447338516566389122e-01
-2.446713383231207961e-01
-2.445840550414048464e-01
-2.445570661953142544e-01
-2.445152072057707737e-01
-2.444691461647148512e-01
-2.443812572986158449e-01
-2.443403007845679487e-01
-2.442612554174636852e-01
-2.441996012622833778e-01
-2.441606916508769209e-01
-2.440592724654680745e-01
-2.440131690361329320e-01
-2.439133332683192656e-01
-2.438854480115339174e-01
-2.438053386953557555e-01
-2.437141212529629897e-01
-2.436820772942132340e-01
-2.436428972500280787e-01
-2.434966684470119547e-01
-2.434117324796064574e-01
-2.433990169878749166e-01
-2.432474802363428223e-01
-2.431710238970223037e-01
-2.431175859437590958e-01
-2.430546108552961437e-01
-2.430353905503891410e-01
-2.429482628323302029e-01
-2.429175328494392883e-01
-2.428560552940112471e-01
-2.427780100707106758e-01
-2.426614293201151129e-01
-2.426477080042545864e-01
-2.426122668327906629e-01
-2.425077708107648000e-01
-2.424998393127656415e-01
-2.424090134007615138e-01
-2.423478747700407721e-01
-2.422949245469166735e-01
-2.422322191664393887e-01
-2.421536021016524320e-01
-2.421247214569214046e-01
-2.420484884908662704e-01
-2.420267109915001380e-01
-2.419662176360649619e-01
-2.418913203368793507e-01
-2.418125485859743962e-01
-2.417785115335086554e-01
-2.416919738056929057e-01
-2.416643755754974421e-01
-2.416357732675348258e-01
-2.415037992293146973e-01
-2.414018425182807570e-01
-2.413181033005198928e-01
-2.412621009811933559e-01
-2.412426713719419691e-01
-2.411831925317078074e-01
-2.411483961111449692e-01
-2.410811930819863613e-01
-2.409545315741298266e-01
-2.408803493566648857e-01
-2.408186719029278555e-01
-2.407459940276388544e-01
-2.406644644376819686e-01
-2.406064855820484183e-01
-2.405773049612167369e-01
-2.405576369753245625e-01
-2.405396386678247678e-01
-2.404364040467751595e-01
-2.403926807685082823e-01
-2.402836541565170625e-01
-2.402191728745635968e-01
-2.401561539292899616e-01
-2.401423144239419882e-01
-2.400606960214600738e-01
-2.400415995000836911e-01
-2.399695720166105384e-01
-2.399335929065445627e-01
-2.398387752401916762e-01
-2.397750173209890479e-01
-2.396910427907728847e-01
-2.396650000974406558e-01
-2.396001854785261564e-01
-2.394868725970348833e-01
-2.394612711640311808e-01
-2.394069726037033052e-01
-2.393367818272070513e-01
-2.392702725948669118e-01
-2.392035146867979578e-01
-2.391814753006594463e-01
-2.390858319991842063e-01
-2.390279521140213637e-01
-2.389717717453086199e-01
-2.388932201073730444e-01
-2.388677509407461930e-01
-2.387096863019105286e-01
-2.386894088070572462e-01
-2.386589055791366043e-01
-2.386354230456316783e-01
-2.385637799277263160e-01
-2.385279497789886405e-01
-2.384816642177714774e-01
-2.383789720451387484e-01
-2.383607131618026009e-01
-2.382906487066339674e-01
-2.382539329429810004e-01
-2.382100216439882179e-01
-2.381647734155438456e-01
-2.381213436901292724e-01
-2.379827400802300430e-01
-2.379203131368583246e-01
-2.378455273133164294e-01
-2.377883823603044733e-01
-2.377501336161413903e-01
-2.377006496460128127e-01
-2.376755520161581425e-01
-2.375500685768702491e-01
-2.375310111622531695e-01
-2.374434910527563891e-01
-2.373811160381810725e-01
-2.373251461949454910e-01
-2.372831427802961635e-01
-2.372192761825173413e-01
-2.371810582434708825e-01
-2.370828811254146462e-01
-2.370431562330990449e-01
-2.370321288832930584e-01
-2.369818931346288071e-01
-2.369349687914571179e-01
-2.368850154348443593e-01
-2.368053292555000189e-01
-2.366878459742772778e-01
-2.366717987501833764e-01
-2.366108158761232871e-01
-2.365810485303116717e-01
-2.365534969577809399e-01
-2.364900652422690652e-01
-2.364309701845714595e-01
-2.363131409644725067e-01
-2.362804439953067326e-01
-2.362285035128993127e-01
-2.361775403505072535e-01
-2.361329497166275160e-01
-2.360846655737753874e-01
-2.360602452379082505e-01
-2.360188725761800110e-01
-2.359258771867424609e-01
-2.358558346174093878e-01
-2.358147095591739129e-01
-2.357772339787029270e-01
-2.356910204395725184e-01
-2.356176737929816523e-01
-2.355801913531349601e-01
-2.355346991590648031e-01
-2.355029978222432374e-01
-2.354204210698516431e-01
-2.353506874612380784e-01
-2.353334194064211071e-01
-2.353227280626864482e-01
-2.353010712800654158e-01
-2.352496104298679169e-01
-2.351521888767205692e-01
-2.350788248654342716e-01
-2.350157761579446669e-01
-2.349499078395303198e-01
-2.349352823370215448e-01
-2.348710463346018462e-01
-2.348230736882659653e-01
-2.347649010143502135e-01
-2.346991628210562120e-01
-2.346073014320771699e-01
-2.345275409825461066e-01
-2.344947604239660255e-01
-2.344429143309721408e-01
-2.344111187298558718e-01
-2.343500476281364098e-01
-2.342757825723713883e-01
-2.342431311939396354e-01
-2.341300699534138718e-01
-2.340799219016102828e-01
-2.340662327380400587e-01
-2.340167191682455960e-01
-2.339990002380825662e-01
-2.339750152904513103e-01
-2.338792892324532413e-01
-2.337801928883487812e-01
-2.337577346109953602e-01
-2.336771387478291384e-01
-2.336604859936333711e-01
-2.335997267458617965e-01
-2.335624237720036467e-01
-2.334715768352951804e-01
-2.334459390948492030e-01
-2.333474587059202743e-01
-2.332862505110726570e-01
-2.332520071108328541e-01
-2.332262128598145412e-01
-2.331699369163234836e-01
-2.330988748861540782e-01
-2.330631420129631870e-01
-2.330081442129271208e-01
-2.329956146001788686e-01
-2.329055242999223119e-01
-2.328929869722732859e-01
-2.327687200576798454e-01
-2.327337337767230729e-01
-2.326903655914409064e-01
-2.326571372292587925e-01
-2.325725576673959571e-01
-2.325278524881926323e-01
-2.324954594484591464e-01
-2.324645925962338655e-01
-2.324310237975725779e-01
-2.323541643331197559e-01
-2.323230444012442109e-01
-2.322949751473442070e-01
-2.322418355149932501e-01
-2.322224067721671004e-01
-2.321312426604280610e-01
-2.320932730142614420e-01
-2.320180382015892273e-01
-2.319965111942585978e-01
-2.318924449154451950e-01
-2.318732907239406671e-01
-2.317910757111075748e-01
-2.317697917904653626e-01
-2.317387458733204952e-01
-2.316940890361646188e-01
-2.315851652202985389e-01
-2.315469878424450401e-01
-2.315319614733139797e-01
-2.314609128665161830e-01
-2.314183645671325229e-01
-2.313827804905225494e-01
-2.313551505077489912e-01
-2.313067458251741593e-01
-2.312601086941906969e-01
-2.312132681360477560e-01
-2.311240455564484708e-01
-2.310597704614828496e-01
-2.310108797479973053e-01
-2.309835041447048654e-01
-2.309458278921997787e-01
-2.309329100807799851e-01
-2.308869820144240637e-01
-2.308311953038884035e-01
-2.308045326189844537e-01
-2.307883841425038551e-01
-2.307142925352251017e-01
-2.306802124198243376e-01
-2.306259896072644644e-01
-2.305874716487208431e-01
-2.305425832484412907e-01
-2.304830730654021664e-01
-2.304364174917565289e-01
-2.303535749150069090e-01
-2.303341407860820533e-01
-2.303030320210264770e-01
-2.302012006983043813e-01
-2.301747377518290338e-01
-2.301495735157764733e-01
-2.300753134515073628e-01
-2.300287817648681565e-01
-2.299905804695942246e-01
-2.299441575742764421e-01
-2.298674879517919045e-01
-2.298419207426080080e-01
-2.297946774644463175e-01
-2.296971204019641888e-01
-2.296794920262433815e-01
-2.296185411236319196e-01
-2.295904673046689770e-01
-2.295482211573663112e-01
-2.294982316489517504e-01
-2.294531653884973044e-01
-2.294302741459184891e-01
-2.293791291806552002e-01
-2.292804227322219335e-01
-2.292640735163526400e-01
-2.292229425100998919e-01
-2.291512724503361187e-01
-2.291303668509232228e-01
-2.290932135321140373e-01
-2.290423539790913676e-01
-2.290185738387708336e-01
-2.289759404850255919e-01
-2.288956252491385901e-01
-2.288799059891689913e-01
-2.288254998624244807e-01
-2.287831830371183928e-01
-2.287349802302293678e-01
-2.287075557263638925e-01
-2.286310352658156297e-01
-2.286014702453829095e-01
-2.285620653070482289e-01
-2.284997031535204726e-01
-2.284569921483687316e-01
-2.283890012209970621e-01
-2.283726004440940205e-01
-2.283165604516883551e-01
-2.282163187297438223e-01
-2.282066603887175082e-01
-2.281660738355313356e-01
-2.280739870623212096e-01
-2.280470167757058519e-01
-2.280162387450387629e-01
-2.279498335670316900e-01
-2.279154992654955081e-01
-2.278832321873427991e-01
-2.277903890322041103e-01
-2.277489750061959251e-01
-2.277178793239855448e-01
-2.276923580982361806e-01
-2.276740886673168096e-01
-2.275891041963453154e-01
-2.275443693746214413e-01
-2.275189081253552181e-01
-2.274793433436226309e-01
-2.274502961436869197e-01
-2.274307689393470777e-01
-2.273359055252151262e-01
-2.273165733923917520e-01
-2.272704633619924419e-01
-2.272159031805121576e-01
-2.271667789223825173e-01
-2.271355760920926448e-01
-2.270796951228971905e-01
-2.270545045268856921e-01
-2.269929722392903804e-01
-2.269745439274146737e-01
-2.269557125866491776e-01
-2.269373996413305561e-01
-2.268519951076903296e-01
-2.267902126371487692e-01
-2.267680695372738808e-01
-2.267567472327364497e-01
-2.266423430967843822e-01
-2.266306301722447458e-01
-2.265748617318975588e-01
-2.265048966327562474e-01
-2.264816247482337175e-01
-2.263769484722444603e-01
-2.263319710998016321e-01
-2.262877440063571777e-01
-2.262540158202443197e-01
-2.262268794547734052e-01
-2.261581603976991206e-01
-2.261395357612752954e-01
-2.260401588167021691e-01
-2.260314050990530899e-01
-2.260227383129806700e-01
-2.259318122912137572e-01
-2.259043626493455748e-01
-2.258692318315717040e-01
-2.258345506497971278e-01
-2.257897343104502685e-01
-2.257673325187079527e-01
-2.256885459745984202e-01
-2.256565361126344205e-01
-2.255863514700582051e-01
-2.255498017524069920e-01
-2.255175382130870654e-01
-2.254758003261556065e-01
-2.254438508296751631e-01
-2.254294593291815141e-01
-2.253816431726578251e-01
-2.253132326205485036e-01
-2.252687021767695030e-01
-2.252662624953939152e-01
-2.252047600344903311e-01
-2.251362499578654086e-01
-2.251057169253942447e-01
-2.250707200392730589e-01
-2.250602192494655096e-01
-2.250081532229597781e-01
-2.249557454828239877e-01
-2.248867457409289006e-01
-2.248653573263068028e-01
-2.248448811299931516e-01
-2.248090672680122526e-01
-2.247478165018741980e-01
-2.247014668605846199e-01
-2.246777521796489430e-01
-2.246498950568536490e-01
-2.246052808034385007e-01
-2.245823250444201058e-01
-2.245733589246420858e-01
-2.245111318434704351e-01
-2.244645687980311999e-01
-2.244221397816587027e-01
-2.243563665925205619e-01
-2.243120454662913821e-01
-2.242759612452379092e-01
-2.242347403394995831e-01
-2.241598093866547514e-01
-2.241316971764875654e-01
-2.240764519763340790e-01
-2.240283878707665099e-01
-2.240223553459371741e-01
-2.239482809650122364e-01
-2.239372509934820232e-01
-2.238939727774962862e-01
-2.238191106446304479e-01
-2.237875213998781199e-01
-2.237645926538225361e-01
-2.237004216165145443e-01
-2.236505460684157787e-01
-2.236113800132002172e-01
-2.235757975926472019e-01
-2.235172929492035276e-01
-2.234895270533497069e-01
-2.234165151930013471e-01
-2.233830169102127838e-01
-2.233583234728129807e-01
-2.233109861752115288e-01
-2.232801049045937403e-01
-2.232574448478941154e-01
-2.231994547590762656e-01
-2.231401369612519281e-01
-2.231137368995779191e-01
-2.230865338959126254e-01
-2.230074411991311012e-01
-2.229960250193623872e-01
-2.229503481206366877e-01
-2.228935423918353420e-01
-2.228652215055009211e-01
-2.228503670451335017e-01
-2.227944552405824730e-01
-2.227558026666606461e-01
-2.227358636193053631e-01
-2.227043820336362667e-01
-2.226560544978074263e-01
-2.226249143308900447e-01
-2.225312201224033948e-01
-2.225052853441507605e-01
-2.224762772660321408e-01
-2.224270953690957731e-01
-2.224037797861899146e-01
-2.223542415579436438e-01
-2.223257402876315514e-01
-2.222588483324898778e-01
-2.222220430100459998e-01
-2.221888141072215772e-01
-2.221378106846565170e-01
-2.220958035515911977e-01
-2.220517842660425512e-01
-2.220026798248814215e-01
-2.219793467956842348e-01
-2.219599859522448926e-01
-2.218882871676120805e-01
-2.218799772059996955e-01
-2.218391009284382820e-01
-2.218250471209090857e-01
-2.217952573308735742e-01
-2.217732749197228459e-01
-2.217139835502593970e-01
-2.216920227218585893e-01
-2.216873280912493305e-01
-2.216304088218550850e-01
-2.215910653803548902e-01
-2.215003482439654170e-01
-2.214787687629012070e-01
-2.214699053785530447e-01
-2.214544276022944458e-01
-2.214385808060709837e-01
-2.213099006709505767e-01
-2.212989140280633149e-01
-2.212523266326046345e-01
-2.212348209736374471e-01
-2.212085020261593260e-01
-2.211406721748044035e-01
-2.210816515537107896e-01
-2.210661521197616053e-01
-2.210054588267352238e-01
-2.209948973330433108e-01
-2.209626740469350648e-01
-2.208920858796148412e-01
-2.208400212384052375e-01
-2.207897270002877610e-01
-2.207823380091536447e-01
-2.207378425251624032e-01
-2.206951020849981515e-01
-2.206112016973853507e-01
-2.205976789941956617e-01
-2.205719389074017323e-01
-2.205421956423717356e-01
-2.204922205155278314e-01
-2.204090032664660082e-01
-2.204008022484697515e-01
-2.203603625585859871e-01
-2.203293408553639865e-01
-2.203165181415808194e-01
-2.202838786833778983e-01
-2.202418604931972723e-01
-2.202261982061386736e-01
-2.201899205491201772e-01
-2.200901256772743453e-01
-2.200330029032792900e-01
-2.200025460395999000e-01
-2.199847065022625392e-01
-2.199631791484128462e-01
-2.199086070186454800e-01
-2.198667372494096939e-01
-2.198150175430116648e-01
-2.197758411667050105e-01
-2.197329134260444794e-01
-2.197094185065205929e-01
-2.196687109074612343e-01
-2.196313274692562323e-01
-2.195910533682209342e-01
-2.195788394639543728e-01
-2.195532028325833940e-01
-2.195118958384470187e-01
-2.194579211847680067e-01
-2.194189877680233491e-01
-2.193842185369967723e-01
-2.193761197481950698e-01
-2.193371679895635973e-01
-2.192919770597482054e-01
-2.192162498818784055e-01
-2.192034155737607182e-01
-2.191702413940151417e-01
-2.191304060190270020e-01
-2.191226330818134005e-01
-2.190340380115571584e-01
-2.190154088575259339e-01
-2.189859699103116064e-01
-2.189709940415143496e-01
-2.189368473395847947e-01
-2.189280983781391743e-01
-2.189025132734961909e-01
-2.188539202006597462e-01
-2.188061022483330509e-01
-2.187940573942729339e-01
-2.187567924766271599e-01
-2.186909734482277434e-01
-2.186570095045146100e-01
-2.186186656991757904e-01
-2.185694271065067307e-01
-2.185330749582108378e-01
-2.185181540593875704e-01
-2.184962760593931741e-01
-2.184474902656525774e-01
-2.183920509653480002e-01
-2.183793706136742119e-01
-2.183313043230781236e-01
-2.183061980149794135e-01
-2.182715085298964630e-01
-2.182375860295968917e-01
-2.182078496610867224e-01
-2.181551585202526067e-01
-2.181196504339680542e-01
-2.180871816540924102e-01
-2.180324470083024602e-01
-2.180042175251386549e-01
-2.179380911913304797e-01
-2.179311148233586404e-01
-2.179211618997130839e-01
-2.178972891998914307e-01
-2.178457267325390190e-01
-2.178022313865661252e-01
-2.177707715020134882e-01
-2.177471804076609729e-01
-2.176744802502108000e-01
-2.176408210194331339e-01
-2.176199454581377313e-01
-2.175561362698359980e-01
-2.175491904958839762e-01
-2.175005652602204909e-01
-2.174603539289086396e-01
-2.174310906913811126e-01
-2.174229392349831258e-01
-2.173562097755048217e-01
-2.173186859456277265e-01
-2.172633188737045362e-01
-2.172442955454217950e-01
-2.172019415732064640e-01
-2.171736303762454301e-01
-2.171362644288185317e-01
-2.170836166924715316e-01
-2.170770874407737805e-01
-2.170553144095226095e-01
-2.170197132997351841e-01
-2.169511935320125318e-01
-2.169376949969487323e-01
-2.168728917349955487e-01
-2.168518485158709985e-01
-2.167858643623343240e-01
-2.167751467713913416e-01
-2.167555946434223113e-01
-2.167051466218502254e-01
-2.166762249852230426e-01
-2.166464075833851310e-01
-2.166049385880113864e-01
-2.165794618197042221e-01
-2.165772545079927835e-01
-2.165390938684282618e-01
-2.165132286864324684e-01
-2.164895162373698112e-01
-2.164299634040738329e-01
-2.163984980882775744e-01
-2.163535369801741215e-01
-2.163046225016805324e-01
-2.162777310983004520e-01
-2.162057685861786815e-01
-2.161659728996530583e-01
-2.161344164260682321e-01
-2.161030377984661799e-01
-2.160823128178036567e-01
-2.160372886115865254e-01
-2.160243391985048889e-01
-2.160071024519180094e-01
-2.159623823770889794e-01
-2.159549809563166833e-01
-2.159044509800654432e-01
-2.158649578010922443e-01
-2.158532851332998770e-01
-2.158026446735291648e-01
-2.157709122568423066e-01
-2.157346447832823033e-01
-2.156969295867270930e-01
-2.156667669774815499e-01
-2.156057850716918134e-01
-2.155909306674117509e-01
-2.155543214353363990e-01
-2.154899250538455102e-01
-2.154581131957845619e-01
-2.154241947733603335e-01
-2.154103146602792396e-01
-2.153679733123403106e-01
-2.153365401129432311e-01
-2.153198549735787504e-01
-2.152942396340135900e-01
-2.152578674851246543e-01
-2.152065419553912673e-01
-2.151382096755765638e-01
-2.151178226659822279e-01
-2.151133187370693478e-01
-2.150560276967289908e-01
-2.150327118573758800e-01
-2.150204246397245389e-01
-2.149708543620232337e-01
-2.149432519770260730e-01
-2.148869788112331425e-01
-2.148830457590570064e-01
-2.148733093153495644e-01
-2.148435085694806179e-01
-2.148152440279568753e-01
-2.147764005214724548e-01
-2.147652135517802430e-01
-2.147470433629178332e-01
-2.147033558745471138e-01
-2.146379425278100994e-01
-2.146225996773118982e-01
-2.145630109533075425e-01
-2.145217955900289297e-01
-2.145164518034870516e-01
-2.144996579407985882e-01
-2.144805165542196523e-01
-2.144306176144186449e-01
-2.144245515482218201e-01
-2.143499164466152185e-01
-2.143311073372952402e-01
-2.142958517115610695e-01
-2.142780450493270428e-01
-2.142436666852978178e-01
-2.142176037718693249e-01
-2.141973411727261800e-01
-2.141620782292690539e-01
-2.141174841867309331e-01
-2.140679627909921612e-01
-2.140355096286367387e-01
-2.140173818609936440e-01
-2.139883844193988249e-01
-2.139404212299123864e-01
-2.139207000952885185e-01
-2.138785835231931109e-01
-2.138287573750249082e-01
-2.137681274239401630e-01
-2.137577120700799582e-01
-2.137335623166526921e-01
-2.137177595832898958e-01
-2.136578486677954136e-01
-2.136241858719513664e-01
-2.135936844726696593e-01
-2.135760168915927792e-01
-2.135393702727402532e-01
-2.135210828839129715e-01
-2.134558386212386250e-01
-2.134112640321617904e-01
-2.133968750569119055e-01
-2.133772397106929175e-01
-2.133347415095360744e-01
-2.132895031042943701e-01
-2.132598375806148971e-01
-2.132276312158733755e-01
-2.132180611256060954e-01
-2.131729896598438811e-01
-2.131517042100078418e-01
-2.131492020627054063e-01
-2.131235119481911522e-01
-2.130419841359542099e-01
-2.130152959472487451e-01
-2.129855012046697194e-01
-2.129700569549980160e-01
-2.129413014864027509e-01
-2.129024136594921124e-01
-2.128554506953677927e-01
-2.128363156466429318e-01
-2.128175414045766212e-01
-2.127970601725086564e-01
-2.127818203910640249e-01
-2.127377600570496963e-01
-2.127095731137395584e-01
-2.126929202966232890e-01
-2.126495563195903715e-01
-2.126123859585864195e-01
-2.125693636733818614e-01
-2.125653319818254783e-01
-2.125131752103671390e-01
-2.124910813112555197e-01
-2.124447052170296835e-01
-2.124083266439559803e-01
-2.123656759666371352e-01
-2.123408219777453976e-01
-2.123092441752699455e-01
-2.122848891536707472e-01
-2.122558022468921946e-01
-2.121760720420560464e-01
-2.121338763817404161e-01
-2.120983517303473009e-01
-2.120887725862859174e-01
-2.120592845314299424e-01
-2.120182041713545018e-01
-2.120046392645083544e-01
-2.119523648922365111e-01
-2.119456668430872992e-01
-2.119125056572775667e-01
-2.118624713882752975e-01
-2.118193580656765607e-01
-2.117900103872276674e-01
-2.117737360124186952e-01
-2.117338018370837904e-01
-2.116895495204839384e-01
-2.116733547708044560e-01
-2.116406609427476937e-01
-2.116210767916272828e-01
-2.115982086931186279e-01
-2.115423319878654562e-01
-2.115305104185972729e-01
-2.114993349626581032e-01
-2.114749558497162341e-01
-2.114172359865111039e-01
-2.114060027419224497e-01
-2.113688910760899986e-01
-2.113089952797718440e-01
-2.112945880449718372e-01
-2.112843391177118280e-01
-2.112282046889608633e-01
-2.112002794010596207e-01
-2.111894415482885590e-01
-2.111631225255319877e-01
-2.111308853175914990e-01
-2.111184591094143470e-01
-2.110961790587012610e-01
-2.110630129445853764e-01
-2.110100430188945331e-01
-2.109850794561838883e-01
-2.109400214108474447e-01
-2.109282150278707635e-01
-2.108918149703400136e-01
-2.108858159117748265e-01
-2.108375681317854744e-01
-2.107961246413422307e-01
-2.107732256557965089e-01
-2.106948233263186421e-01
-2.106843922122235147e-01
-2.106718180978571775e-01
-2.106459143738971251e-01
-2.105896657807601047e-01
-2.105777616342987546e-01
-2.105478892682436376e-01
-2.105015512462929395e-01
-2.104887467094617715e-01
-2.104612786136591529e-01
-2.104450383113454226e-01
-2.103883114178305425e-01
-2.103789990291467515e-01
-2.103536121087762334e-01
-2.103431100940039156e-01
-2.103363347777078840e-01
-2.102762140514409239e-01
-2.102456310223327351e-01
-2.102263641224842161e-01
-2.101772910643358028e-01
-2.101476151002709680e-01
-2.101275759685794497e-01
-2.100962942063847594e-01
-2.100367635459835791e-01
-2.099941088412582424e-01
-2.099518947060771690e-01
-2.099318131125986475e-01
-2.099306132505208977e-01
-2.098672631535444810e-01
-2.098406534252573175e-01
-2.098199419256643883e-01
-2.098098597928771958e-01
-2.098005092682423411e-01
-2.097660365927407344e-01
-2.097423775540655511e-01
-2.097363720204046822e-01
-2.096783699785094157e-01
-2.096126987407081477e-01
-2.096043696320317173e-01
-2.095736041266739458e-01
-2.095476811282614982e-01
-2.095379188409882965e-01
-2.094956528439978205e-01
-2.094920570056801878e-01
-2.094470261738068106e-01
-2.094221022596877146e-01
-2.093861392811924294e-01
-2.093428578766417802e-01
-2.093390497091053848e-01
-2.093115287455897533e-01
-2.092997224458809091e-01
-2.092722164527444362e-01
-2.092372307444457791e-01
-2.092104808215212997e-01
-2.091727386236002517e-01
-2.091161315206890026e-01
-2.090961704135282373e-01
-2.090577810620783961e-01
-2.090320715826527731e-01
-2.089795630261545023e-01
-2.089339355535345111e-01
-2.089174149117647983e-01
-2.088948755021365900e-01
-2.088799384338723975e-01
-2.088546739945731923e-01
-2.088225549064001152e-01
-2.088105324058910639e-01
-2.087821739225178830e-01
-2.087581762372645588e-01
-2.087448818083154634e-01
-2.087023023920272502e-01
-2.086801384046219898e-01
-2.086249022390410379e-01
-2.085844890391811701e-01
-2.085441460877785202e-01
-2.085334932297233101e-01
-2.085122493232165197e-01
-2.084649802467029300e-01
-2.084483116320403340e-01
-2.084385611634742008e-01
-2.084314299227745804e-01
-2.083985996905884375e-01
-2.083472675306690947e-01
-2.082964477781014678e-01
-2.082613849364086944e-01
-2.082394329090413165e-01
-2.082165860115885170e-01
-2.082045862035568351e-01
-2.081736530757023751e-01
-2.081314630183571657e-01
-2.081163067714131287e-01
-2.080579413545210476e-01
-2.080297456657127231e-01
-2.080040294283640456e-01
-2.079872703598771022e-01
-2.079751947275784163e-01
-2.079223974641457029e-01
-2.079104392203254825e-01
-2.078873851803895723e-01
-2.078718089050943796e-01
-2.078074501144537289e-01
-2.077989737434571271e-01
-2.077457498564928284e-01
-2.077207690361547454e-01
-2.076968215550855090e-01
-2.076730847210404296e-01
-2.076376504473491091e-01
-2.076161589060860901e-01
-2.075886972812895637e-01
-2.075733478995571146e-01
-2.075460178854825199e-01
-2.075018548050722722e-01
-2.074849606503586796e-01
-2.074647011671832131e-01
-2.074266133293754533e-01
-2.073953337037199862e-01
-2.073406493468900602e-01
-2.073263749503048425e-01
-2.072944263693783651e-01
-2.072630325914078531e-01
-2.072410543601043431e-01
-2.072180787990568207e-01
-2.071782820792180957e-01
-2.071520614124480186e-01
-2.071321710767089486e-01
-2.071286256712467078e-01
-2.070665068496641004e-01
-2.070498338473853728e-01
-2.070374534330505500e-01
-2.070002719445111494e-01
-2.069693591720994097e-01
-2.069386300400945511e-01
-2.069150028914920614e-01
-2.068916430378359705e-01
-2.068639395777409629e-01
-2.068271978758048635e-01
-2.068155994891309468e-01
-2.067815656348000464e-01
-2.067186017915793594e-01
-2.066888673852813607e-01
-2.066809025641458408e-01
-2.066284515420288292e-01
-2.065959732929258663e-01
-2.065903807315181140e-01
-2.065544620430682932e-01
-2.064727710942374506e-01
-2.064596399140658511e-01
-2.064407276162612548e-01
-2.064171017286066112e-01
-2.063869969232230428e-01
-2.063608294645461749e-01
-2.063494823819440327e-01
-2.063277982814609723e-01
-2.062835573040862069e-01
-2.062695230453280015e-01
-2.062683477171779745e-01
-2.062414909465606627e-01
-2.061988515949462197e-01
-2.061755291428217229e-01
-2.061517080287023351e-01
-2.061359875692415911e-01
-2.061051007201066543e-01
-2.060413131329683067e-01
-2.060280251593564205e-01
-2.059969880997145619e-01
-2.059607944045656891e-01
-2.059325564315796497e-01
-2.058979510140629410e-01
-2.058637685022624009e-01
-2.058426808462389956e-01
-2.057983680416304861e-01
-2.057610052511842369e-01
-2.057398613851742220e-01
-2.057183448968683270e-01
-2.056997528431293576e-01
-2.056719074219253429e-01
-2.056363091560802492e-01
-2.056024915537561226e-01
-2.055702191490494934e-01
-2.055516607312533328e-01
-2.055464619231635592e-01
-2.055007468765463752e-01
-2.054579717254012561e-01
-2.054161683293173335e-01
-2.053785623807467542e-01
-2.053704134626842814e-01
-2.053415190815095492e-01
-2.053233605401181550e-01
-2.053055213198661522e-01
-2.052512487050802692e-01
-2.052396239002006462e-01
-2.051942402431685408e-01
-2.051699414896647200e-01
-2.051496875041590728e-01
-2.051397158098413886e-01
-2.051211780155544895e-01
-2.051109843795572985e-01
-2.050832879707603640e-01
-2.050483181418010226e-01
-2.050154589318832488e-01
-2.049977826118681845e-01
-2.049534765266607106e-01
-2.049403956264976567e-01
-2.049107664586686806e-01
-2.049001405460968150e-01
-2.048905265343667903e-01
-2.048424040637317756e-01
-2.048087481946919419e-01
-2.047932181929505435e-01
-2.047466959802797248e-01
-2.046961749702940481e-01
-2.046705719651917554e-01
-2.046436575100932798e-01
-2.046196334506835690e-01
-2.045875541126082608e-01
-2.045624055079379444e-01
-2.045461174890131351e-01
-2.045090033772765659e-01
-2.044867033925371613e-01
-2.044549489767639727e-01
-2.044500165100184286e-01
-2.044003623928493385e-01
-2.043765564169197912e-01
-2.043567006343741665e-01
-2.043347788341108306e-01
-2.042544825145312382e-01
-2.042515245500808041e-01
-2.042239884155430119e-01
-2.041790104020209939e-01
-2.041533958731251153e-01
-2.041428780463978576e-01
-2.041158692549386311e-01
-2.040727484177674578e-01
-2.040489858186265160e-01
-2.040445344432847696e-01
-2.040201223776299533e-01
-2.040126588012337316e-01
-2.039592529918032859e-01
-2.039496119573518951e-01
-2.039056563108079256e-01
-2.038351115543788616e-01
-2.038271860494151322e-01
-2.038048009190219223e-01
-2.037857869012005274e-01
-2.037681124045210845e-01
-2.037218066431305263e-01
-2.037195198854439560e-01
-2.036799332626027526e-01
-2.036532666590275265e-01
-2.036309687144748359e-01
-2.035615104677197529e-01
-2.035518602530470567e-01
-2.035304539313154970e-01
-2.034872456877653835e-01
-2.034577045437089282e-01
-2.034382528813108160e-01
-2.033807321617604469e-01
-2.033689552747553475e-01
-2.033336754050697470e-01
-2.033098899782761482e-01
-2.032624574445767995e-01
-2.032493519202537013e-01
-2.032039858317062908e-01
-2.032019097833745458e-01
-2.031693590044179598e-01
-2.031234561552712758e-01
-2.030961847438856605e-01
-2.030817649848297712e-01
-2.030516374006021141e-01
-2.030255167726977006e-01
-2.029755762212570314e-01
-2.029693716030381290e-01
-2.029364881181937030e-01
-2.028980508656109683e-01
-2.028856005159783427e-01
-2.028618227816999242e-01
-2.028129299799676932e-01
-2.027887519315533238e-01
-2.027814873634427306e-01
-2.027649543708463786e-01
-2.027056161628737752e-01
-2.026921539335785616e-01
-2.026719463771065599e-01
-2.026313302631618796e-01
-2.025934643721140627e-01
-2.025726909796170261e-01
-2.025313948028594768e-01
-2.025207810775601636e-01
-2.024834084498636777e-01
-2.024435980306655836e-01
-2.024005215041148609e-01
-2.023793137888170723e-01
-2.023658004309995539e-01
-2.023362562907848050e-01
-2.022950914348152773e-01
-2.022589026876299712e-01
-2.022334819009178331e-01
-2.022116097148729807e-01
-2.021949068897364865e-01
-2.021743182821152673e-01
-2.021378501455023680e-01
-2.021245435760820053e-01
-2.020814161561398370e-01
-2.020590875401457875e-01
-2.020150667047977411e-01
-2.019826317480822586e-01
-2.019622301802237174e-01
-2.019288333797613078e-01
-2.018929243690430475e-01
-2.018690593932649380e-01
-2.018403782170792859e-01
-2.018254610839738949e-01
-2.017845563131823727e-01
-2.017482686977849216e-01
-2.017230384538513666e-01
-2.017093894786640695e-01
-2.016571011163591221e-01
-2.016260961111751293e-01
-2.016022945598068272e-01
-2.015643317328083550e-01
-2.015384219515147235e-01
-2.015362644203788911e-01
-2.015205216774717811e-01
-2.014973336029828588e-01
-2.014566877196608541e-01
-2.014364173425698956e-01
-2.013932785587779772e-01
-2.013903123499120873e-01
-2.013366525227552883e-01
-2.013001191899121689e-01
-2.012630456810832746e-01
-2.012569447955817048e-01
-2.012234536019197606e-01
-2.012016278296082095e-01
-2.011655191337099191e-01
-2.011334332826074101e-01
-2.011273855090624785e-01
-2.011001282353121478e-01
-2.010537127022380133e-01
-2.010356168921234588e-01
-2.010085739797207727e-01
-2.009926049076343479e-01
-2.009575457949392407e-01
-2.009204302588879498e-01
-2.009115652302542743e-01
-2.008802015014018727e-01
-2.008316202974961273e-01
-2.008260685850364324e-01
-2.008022922584908887e-01
-2.007843986192110186e-01
-2.007625510643011313e-01
-2.007201932221174545e-01
-2.006933781491093693e-01
-2.006563861210935995e-01
-2.006375716545740207e-01
-2.006220147726463787e-01
-2.005908827297486763e-01
-2.005535993722677712e-01
-2.005383752163782674e-01
-2.005051895944491847e-01
-2.004972677924188040e-01
-2.004432467862276579e-01
-2.004245135580567105e-01
-2.003949602517432482e-01
-2.003691226870421283e-01
-2.003353571692243484e-01
-2.003113765541884028e-01
-2.002825172158601841e-01
-2.002701055219733295e-01
-2.002581244382952708e-01
-2.002071594201056404e-01
-2.001715783819774941e-01
-2.001561123791868180e-01
-2.001214288267149088e-01
-2.000981807550892000e-01
-2.000594600471047035e-01
-2.000295520777144453e-01
-2.000259070725717570e-01
-2.000048815239176270e-01
-1.999762811898038173e-01
-1.999485545894797989e-01
-1.999435009196769975e-01
-1.998996821037646587e-01
-1.998849266450892781e-01
-1.998429597657880585e-01
-1.998169361349788620e-01
-1.997791351130311088e-01
-1.997700478503759425e-01
-1.997283457173783805e-01
-1.997186346095405352e-01
-1.996935627187279017e-01
-1.996729488246243578e-01
-1.996576544713295487e-01
-1.996196128645243151e-01
-1.995915259474546621e-01
-1.995780455998988345e-01
-1.995527697341372142e-01
-1.995324600459820186e-01
-1.994935092762172846e-01
-1.994506498407199457e-01
-1.993905215775741702e-01
-1.993895685963203435e-01
-1.993498412927116603e-01
-1.993310319178866474e-01
-1.993136279713889625e-01
-1.992973136045151084e-01
-1.992864321342392997e-01
-1.992569674631805288e-01
-1.991970905823088889e-01
-1.991785976784108125e-01
-1.991504133597577497e-01
-1.991403355439168299e-01
-1.991146961906475055e-01
-1.990638735357156963e-01
-1.990501877181257151e-01
-1.990328222985928708e-01
-1.990151138239467654e-01
-1.989997291554639613e-01
-1.989616048076682797e-01
-1.989264764435326183e-01
-1.989019037773780418e-01
-1.988641276813254977e-01
-1.988465413615702060e-01
-1.988334511242183245e-01
-1.987797493235788360e-01
-1.987790103733707847e-01
-1.987402806097028629e-01
-1.987196053205611268e-01
-1.986843452816646483e-01
-1.986696058668575848e-01
-1.986590090635857175e-01
-1.986396339180610815e-01
-1.985953407437211493e-01
-1.985696631153474057e-01
-1.985386615032644353e-01
-1.985286224411735578e-01
-1.984954258449111442e-01
-1.984658241744707285e-01
-1.984295704863923426e-01
-1.984089005487255919e-01
-1.983871056403201105e-01
-1.983554981766624259e-01
-1.983411981309941563e-01
-1.983268753704539034e-01
-1.982997612742042615e-01
-1.982881846844963269e-01
-1.982687195590795703e-01
-1.982384782756651531e-01
-1.982091117569586003e-01
-1.981360952030232769e-01
-1.981114155133888999e-01
-1.980889774598209307e-01
-1.980735017995335079e-01
-1.980280312451153935e-01
-1.980252496390444705e-01
-1.979875476906966247e-01
-1.979610629959731583e-01
-1.979405534813540035e-01
-1.979044029860134168e-01
-1.978883433337729758e-01
-1.978639446391215473e-01
-1.978534057599890261e-01
-1.978119246950702514e-01
-1.977826139062456023e-01
-1.977610180862752476e-01
-1.977370522946534093e-01
-1.977141332809228269e-01
-1.977035485553910177e-01
-1.976717783483716850e-01
-1.976604884150940100e-01
-1.976045666052816119e-01
-1.975951698063713735e-01
-1.975707036956698692e-01
-1.975385202301800092e-01
-1.975085254390986922e-01
-1.974878341527724068e-01
-1.974264278950280116e-01
-1.974039032027978258e-01
-1.973884886506696024e-01
-1.973719119885860573e-01
-1.973257277701134516e-01
-1.973110026629976144e-01
-1.972782819432672974e-01
-1.972596652619182933e-01
-1.972365850972781776e-01
-1.972050377085671491e-01
-1.971906813056950036e-01
-1.971636358628588159e-01
-1.971407025279510450e-01
-1.971360478079030587e-01
-1.970904922388555802e-01
-1.970377675494816294e-01
-1.970214361669827552e-01
-1.970047237237846360e-01
-1.969608113560045448e-01
-1.969506158445801236e-01
-1.969237962553654631e-01
-1.968458262483417098e-01
-1.968325548759928545e-01
-1.968224893166344858e-01
-1.967979530621203899e-01
-1.967461032398914178e-01
-1.967188031443406482e-01
-1.966947412515435423e-01
-1.966781284277642206e-01
-1.966603577068290754e-01
-1.966241400360889680e-01
-1.966027042161941629e-01
-1.965732792179556432e-01
-1.965326904506870254e-01
-1.965232643330296070e-01
-1.964852878453518525e-01
-1.964733921184465548e-01
-1.964279275447012030e-01
-1.964201457888962721e-01
-1.963923957838668299e-01
-1.963844198864639623e-01
-1.963766283101244237e-01
-1.963526445605580095e-01
-1.963168030340161074e-01
-1.962959289748205105e-01
-1.962853687551331106e-01
-1.962691844404917951e-01
-1.962230242658172252e-01
-1.961835827462398152e-01
-1.961708816291322377e-01
-1.961466795256569251e-01
-1.961302031231862419e-01
-1.960921953844151078e-01
-1.960730325854875000e-01
-1.960189408133887756e-01
-1.960065192190610650e-01
-1.959958989061136858e-01
-1.959590966582108185e-01
-1.959434846675963404e-01
-1.959288613313177607e-01
-1.958824432429481233e-01
-1.958577854078774882e-01
-1.958365891488447752e-01
-1.957995454248854517e-01
-1.957698550992320041e-01
-1.957314983480834825e-01
-1.957225078951858044e-01
-1.957098053328070186e-01
-1.956616360767026164e-01
-1.956528394117470204e-01
-1.956051815263079030e-01
-1.955951874767846710e-01
-1.955788428138252044e-01
-1.955447008093793293e-01
-1.955085814695289581e-01
-1.954555682754706980e-01
-1.954222998422688040e-01
-1.954074727390182065e-01
-1.953719726439686055e-01
-1.953613019045398191e-01
-1.953360830232399314e-01
-1.953174626429410032e-01
-1.952839153148103746e-01
-1.952804170384052629e-01
-1.952474539275477483e-01
-1.952088370719529120e-01
-1.951919076421687882e-01
-1.951532601577916359e-01
-1.951276059188850054e-01
-1.951159516631594260e-01
-1.950822265617907503e-01
-1.950604883671406831e-01
-1.950445734837311096e-01
-1.950193039470921597e-01
-1.949918019399800584e-01
-1.949822049699748705e-01
-1.949615475338635495e-01
-1.949268946737541530e-01
-1.949138028915542442e-01
-1.948880909802782613e-01
-1.948694607423323566e-01
-1.948490465343900857e-01
-1.948147416545615851e-01
-1.948065131375972259e-01
-1.947669459315095053e-01
-1.947427711977712528e-01
-1.947071459164831930e-01
-1.946823041827234479e-01
-1.946390212985559809e-01
-1.946139233000133140e-01
-1.946025033397943416e-01
-1.945815706180131777e-01
-1.945435692942895367e-01
-1.945111619005581716e-01
-1.944734823685108083e-01
-1.944510177129706030e-01
-1.944395498992990967e-01
-1.944205619120508710e-01
-1.943782882454969663e-01
-1.943452964250295956e-01
-1.943120396011490392e-01
-1.942946985146422889e-01
-1.942863089616750638e-01
-1.942723845536146188e-01
-1.942422486984988206e-01
-1.942118098462332076e-01
-1.941210802793650880e-01
-1.941132960116818684e-01
-1.940899472053015939e-01
-1.940754440238492695e-01
-1.940492257693892109e-01
-1.940206608986188852e-01
-1.939877504488452531e-01
-1.939740294034712764e-01
-1.939388714368375788e-01
-1.939193550303025260e-01
-1.938911094113791311e-01
-1.938741968861336651e-01
-1.938395164489196965e-01
-1.937968862461250941e-01
-1.937795652675651237e-01
-1.937337975222216957e-01
-1.937290593104298297e-01
-1.936860406716423566e-01
-1.936791473884090786e-01
-1.936545145066549400e-01
-1.936232871196416350e-01
-1.935951013559709111e-01
-1.935712772829936423e-01
-1.935526496545032504e-01
-1.935260381527362517e-01
-1.935061837177899646e-01
-1.934749048695387497e-01
-1.934481902677865905e-01
-1.934198615315178560e-01
-1.934078578547016869e-01
-1.933763929710469176e-01
-1.933566592043324261e-01
-1.933435237631598302e-01
-1.933018935367865621e-01
-1.932776077713844742e-01
-1.932553969378162373e-01
-1.932164868358813015e-01
-1.932050979843798200e-01
-1.931764031252673486e-01
-1.931611937899762876e-01
-1.931401807914511493e-01
-1.931154611845255498e-01
-1.931002684016532855e-01
-1.930360440452202342e-01
-1.930247216095817842e-01
-1.930086552226112639e-01
-1.929716518258516311e-01
-1.929605121096201747e-01
-1.929337687647634247e-01
-1.929197921508600810e-01
-1.929012911436202571e-01
-1.928793499012579349e-01
-1.928714130108469260e-01
-1.928428880054018357e-01
-1.927978577667654458e-01
-1.927639940946718200e-01
-1.927600142441627251e-01
-1.927364585775314387e-01
-1.927261936885621418e-01
-1.926693533101464795e-01
-1.926559110265436692e-01
-1.926349329825360612e-01
-1.926189674668466467e-01
-1.926088487785381220e-01
-1.925511891482129256e-01
-1.925344969195202927e-01
-1.925094991796186816e-01
-1.924719873261968583e-01
-1.924462903331783659e-01
-1.924245169523991494e-01
-1.923878210018604706e-01
-1.923566755957265284e-01
-1.923422820632078034e-01
-1.923338784937676516e-01
-1.923195795820028808e-01
-1.922761337707623863e-01
-1.922504652971950279e-01
-1.922036265409727551e-01
-1.921963619342092477e-01
-1.921604983173821335e-01
-1.921240241391357906e-01
-1.921057596488481567e-01
-1.920873356602069704e-01
-1.920504044372836061e-01
-1.920479817320557558e-01
-1.920324857058186563e-01
-1.919848303172709825e-01
-1.919601785528229909e-01
-1.919399598293462239e-01
-1.919286758413253358e-01
-1.918931187064489008e-01
-1.918740299755193335e-01
-1.918607760455779410e-01
-1.918066340277145565e-01
-1.917886658872850758e-01
-1.917528422830129808e-01
-1.917338060201193295e-01
-1.917229707990575904e-01
-1.916961212664494429e-01
-1.916836038694883226e-01
-1.916448492914874790e-01
-1.916259044712244064e-01
-1.915832897078330044e-01
-1.915658838922164597e-01
-1.915420414006869521e-01
-1.915312530357519138e-01
-1.914906600717014573e-01
-1.914685136967717305e-01
-1.914566781274402163e-01
-1.914383441265865293e-01
-1.914171989707178501e-01
-1.914079815850193156e-01
-1.913495143171555224e-01
-1.913408862964797730e-01
-1.912879406132430571e-01
-1.912839895923180711e-01
-1.912724944768480484e-01
-1.912330621066260505e-01
-1.912185278897740592e-01
-1.911989443085250484e-01
-1.911595333392052676e-01
-1.911539801941550265e-01
-1.911281105660170287e-01
-1.911198758077073401e-01
-1.911070963349404406e-01
-1.910341733941201270e-01
-1.910215351548499862e-01
-1.909827373258515537e-01
-1.909771661897431416e-01
-1.909258644307368635e-01
-1.909153775833960509e-01
-1.909033261248180846e-01
-1.908611135518341051e-01
-1.908474273990216075e-01
-1.908353127986701647e-01
-1.907834953920310994e-01
-1.907805433389791472e-01
-1.907520839676970503e-01
-1.907413481659051002e-01
-1.907006777036837075e-01
-1.906666977975595700e-01
-1.906549042474899036e-01
-1.906361695192094197e-01
-1.906138332210756681e-01
-1.905805220786778442e-01
-1.905388945886499485e-01
-1.905215260156980506e-01
-1.904957815962385892e-01
-1.904815455102725208e-01
-1.904610639670254457e-01
-1.904349834590894908e-01
-1.903997466184802478e-01
-1.903874490386808227e-01
-1.903652905861078215e-01
-1.903469052541604256e-01
-1.903316544636128316e-01
-1.903076915081272080e-01
-1.903007059520219479e-01
-1.902591614138157972e-01
-1.902442300916245277e-01
-1.902210519186336157e-01
-1.901995195325315302e-01
-1.901623124962539824e-01
-1.901530926026765711e-01
-1.901295098967064334e-01
-1.901055469647857654e-01
-1.900933553846098356e-01
-1.900649287430637713e-01
-1.900562587858606878e-01
-1.900391017059562815e-01
-1.900026289224475695e-01
-1.899581015573415521e-01
-1.899331039817958589e-01
-1.899092736647629842e-01
-1.899065876082947912e-01
-1.898821649094066255e-01
-1.898600612498908546e-01
-1.898338881859254201e-01
-1.897916981768095757e-01
-1.897745871583916000e-01
-1.897513512317734186e-01
-1.897349034781929400e-01
-1.897298035974700481e-01
-1.896813969770505814e-01
-1.896683709762448100e-01
-1.896444618786927161e-01
-1.896324148578326652e-01
-1.896039589570292228e-01
-1.895938804615518447e-01
-1.895496832287137667e-01
-1.895428610836082939e-01
-1.895043178488453606e-01
-1.894751643920532524e-01
-1.894627061925234501e-01
-1.894102559405355657e-01
-1.894037366728058558e-01
-1.893960327999512083e-01
-1.893645182869993226e-01
-1.893224651121977464e-01
-1.892863421317783346e-01
-1.892836766621641686e-01
-1.892663691508512658e-01
-1.892257472800480400e-01
-1.892177129136909386e-01
-1.891954803729538059e-01
-1.891673316103916758e-01
-1.891451436744490677e-01
-1.891168100382582540e-01
-1.890874285846950442e-01
-1.890774796154327253e-01
-1.890374528373195695e-01
-1.890122944783564629e-01
-1.890057916941958460e-01
-1.889926389148177677e-01
-1.889805607925468534e-01
-1.889345783407194723e-01
-1.889227255344212708e-01
-1.889218946246317976e-01
-1.889022518449381405e-01
-1.888691218487533741e-01
-1.888529396146788053e-01
-1.888148167629678797e-01
-1.887976923400114249e-01
-1.887513791440260658e-01
-1.887467023968816271e-01
-1.887368313381868890e-01
-1.887138716153742846e-01
-1.886861117237517982e-01
-1.886270888405724155e-01
-1.886154240013543371e-01
-1.885983853762608908e-01
-1.885819424423195168e-01
-1.885499828151467883e-01
-1.885223246605111924e-01
-1.884978306894785627e-01
-1.884912124620267415e-01
-1.884655573602599943e-01
-1.884501836915029593e-01
-1.884323229497781027e-01
-1.884063320491854432e-01
-1.883917944890138307e-01
-1.883414063620239554e-01
-1.883172067237508795e-01
-1.882857678291768033e-01
-1.882786544996712108e-01
-1.882329246819979263e-01
-1.882128771739892403e-01
-1.882029294775814376e-01
-1.881951528488133851e-01
-1.881803069637044135e-01
-1.881448952168425504e-01
-1.881150524945654767e-01
-1.880806720961244738e-01
-1.880684789559807224e-01
-1.880610307875640319e-01
-1.880242172059207184e-01
-1.879765561394251550e-01
-1.879727770137078757e-01
-1.879536551915594322e-01
-1.879174069195689578e-01
-1.879078138493863737e-01
-1.878899859756339996e-01
-1.878550984239791000e-01
-1.878379231802219385e-01
-1.878031465090285179e-01
-1.877708101124929141e-01
-1.877443919126048633e-01
-1.877320590365479658e-01
-1.877045965014741968e-01
-1.876936799697563885e-01
-1.876616593128931365e-01
-1.876311654866318346e-01
-1.876184244622418618e-01
-1.876064264087892175e-01
-1.875569863516773073e-01
-1.875193054759189404e-01
-1.875041431295847161e-01
-1.874989480293314803e-01
-1.874700660069274494e-01
-1.874533241302698550e-01
-1.874151573928182213e-01
-1.874024070798434027e-01
-1.873804954929949862e-01
-1.873376425866136175e-01
-1.873077521518170530e-01
-1.873019406281744570e-01
-1.872744037554363583e-01
-1.872726285253441536e-01
-1.872534620570591168e-01
-1.872324508859559700e-01
-1.872132158226773035e-01
-1.871984802712821638e-01
-1.871708263269744599e-01
-1.871557792935596987e-01
-1.871322542257643218e-01
-1.870974867022338617e-01
-1.870789452961527377e-01
-1.870617575034005386e-01
-1.870236351561054833e-01
-1.869918811647902634e-01
-1.869754222692191492e-01
-1.869707665767908755e-01
-1.869232668174048151e-01
-1.868974827651070925e-01
-1.868935884687275839e-01
-1.868833836629376910e-01
-1.868495315239550036e-01
-1.868181332938811112e-01
-1.868047873912819234e-01
-1.867728001499278090e-01
-1.867429339499333540e-01
-1.867319303685555099e-01
-1.867039819571355563e-01
-1.866887585384589543e-01
-1.866670242696693016e-01
-1.866537185659268017e-01
-1.866416119360025661e-01
-1.866047781058413624e-01
-1.865888945698112034e-01
-1.865588234318279470e-01
-1.865472732468664852e-01
-1.865050665486062409e-01
-1.864921313588960294e-01
-1.864797641230371006e-01
-1.864427972511372711e-01
-1.864256561885250796e-01
-1.864218832009121862e-01
-1.864054870774745076e-01
-1.863818798551203915e-01
-1.863537618849774868e-01
-1.863252181114458672e-01
-1.862951896894357862e-01
-1.862674099789692894e-01
-1.862587980126577114e-01
-1.862462363848946256e-01
-1.862201570401348649e-01
-1.861973352941466708e-01
-1.861724928066757490e-01
-1.861386014688017343e-01
-1.861031991493033722e-01
-1.860870775259379495e-01
-1.860787478737268852e-01
-1.860462682808614043e-01
-1.860351168375008746e-01
-1.860039410743143939e-01
-1.859779760713516361e-01
-1.859302397574614796e-01
-1.859091567708254233e-01
-1.859007372518788337e-01
-1.858543855105798670e-01
-1.858379763058403411e-01
-1.858152500711780231e-01
-1.857903070323786987e-01
-1.857777999675075953e-01
-1.857686028970526593e-01
-1.857455892845736034e-01
-1.857277631313934141e-01
-1.856886353803549328e-01
-1.856555186832584137e-01
-1.856158560654543321e-01
-1.856058849810466316e-01
-1.855898676361767696e-01
-1.855725194869266015e-01
-1.855517468877656562e-01
-1.855306918893078749e-01
-1.855143584844350102e-01
-1.854839029799992822e-01
-1.854676849193857557e-01
-1.854436609977355710e-01
-1.854244788938166355e-01
-1.854072559148712274e-01
-1.853989414254203771e-01
-1.853457221930980003e-01
-1.853170851597208124e-01
-1.853101113062405048e-01
-1.852782625686528184e-01
-1.852482331263127224e-01
-1.852372085772088506e-01
-1.852205236082672957e-01
-1.852004913452850454e-01
-1.851710225383799147e-01
-1.851245387065658665e-01
-1.851042347727290815e-01
-1.850815513856753081e-01
-1.850702028474834893e-01
-1.850424550452763883e-01
-1.850020730765995491e-01
-1.849838187165941394e-01
-1.849644274103623975e-01
-1.849387575809707251e-01
-1.849349245698693744e-01
-1.849022125450660303e-01
-1.848760855535060699e-01
-1.848659232495691584e-01
-1.848547510197758870e-01
-1.848265408857484027e-01
-1.848236046725253157e-01
-1.847915706864168839e-01
-1.847771489992938720e-01
-1.847532373504423842e-01
-1.847093783737540906e-01
-1.846944507053396856e-01
-1.846671200664559420e-01
-1.846540959100736456e-01
-1.846177391415189106e-01
-1.845857156132911792e-01
-1.845757673213774819e-01
-1.845629804872110091e-01
-1.845245868699268987e-01
-1.844932615278858934e-01
-1.844767473797406243e-01
-1.844660256642880192e-01
-1.844399945852043532e-01
-1.844330701715203302e-01
-1.843929651035436379e-01
-1.843654775690373726e-01
-1.843485049353563721e-01
-1.843321846088434024e-01
-1.843021494804070182e-01
-1.842936025609122619e-01
-1.842737133585325426e-01
-1.842534943228876232e-01
-1.842114585606422494e-01
-1.841939460634892944e-01
-1.841677774637284770e-01
-1.841673572313106966e-01
-1.841528043674614257e-01
-1.841069533443474016e-01
-1.840972188943200694e-01
-1.840823375319922683e-01
-1.840496152620102466e-01
-1.840352518233888401e-01
-1.840157536951300687e-01
-1.839998431498003073e-01
-1.839870089964115163e-01
-1.839672213202073470e-01
-1.839296936370417024e-01
-1.839229498875115110e-01
-1.839060247161961592e-01
-1.839037170319398062e-01
-1.838848415368034561e-01
-1.838502579681832172e-01
-1.838096235166494785e-01
-1.837897581004124536e-01
-1.837701846702463893e-01
-1.837539118161494178e-01
-1.837396921799416272e-01
-1.837177490593017992e-01
-1.836972904332055401e-01
-1.836696497960304819e-01
-1.836371691955953622e-01
-1.836218398023339304e-01
-1.836056284271464500e-01
-1.835732861154139584e-01
-1.835345528715604801e-01
-1.834955212630294541e-01
-1.834729158583184305e-01
-1.834501051281180461e-01
-1.834384944664179395e-01
-1.834190440123286969e-01
-1.833961026343994827e-01
-1.833891358818902639e-01
-1.833815128528327176e-01
-1.833335257298547571e-01
-1.833204467129138371e-01
-1.833069835273137826e-01
-1.832774147009090804e-01
-1.832680904576967640e-01
-1.832517048191860676e-01
-1.832274907719985690e-01
-1.831981981932421233e-01
-1.831897178689571026e-01
-1.831550535018598991e-01
-1.831007231668052015e-01
-1.830841732609998496e-01
-1.830750284213171208e-01
-1.830708419597767700e-01
-1.830302235358197138e-01
-1.830273121905803824e-01
-1.830104145508543168e-01
-1.829861358077704003e-01
-1.829468520982121260e-01
-1.829224618203932895e-01
-1.829200144333828215e-01
-1.828815188733755037e-01
-1.828737351526400490e-01
-1.828675917650715577e-01
-1.828359252548280023e-01
-1.828199805744879503e-01
-1.827862714339106853e-01
-1.827669215649965206e-01
-1.827286463181097553e-01
-1.827183161260065303e-01
-1.826606999461047875e-01
-1.826471958926655925e-01
-1.826342062928157095e-01
-1.826205567317542022e-01
-1.825886361326833629e-01
-1.825750551527968724e-01
-1.825432167423402530e-01
-1.825309069260491190e-01
-1.825262526194070811e-01
-1.825109925987670745e-01
-1.824884895104013083e-01
-1.824544165252308670e-01
-1.824392298627424136e-01
-1.824247951179927829e-01
-1.824141609008208820e-01
-1.823719258294072831e-01
-1.823605890081672343e-01
-1.823343440596543741e-01
-1.823221549639025829e-01
-1.823081886292426401e-01
-1.822599001478151515e-01
-1.822490557095476638e-01
-1.821849305433547728e-01
-1.821809425431932805e-01
-1.821570463139263185e-01
-1.821510244249119892e-01
-1.821245147368477646e-01
-1.820923308557467202e-01
-1.820722209098860067e-01
-1.820701649153160795e-01
-1.820437774660464136e-01
-1.820228663487490905e-01
-1.820076039298997306e-01
-1.819739405904337581e-01
-1.819656301921180330e-01
-1.819392293803702709e-01
-1.819286688236869953e-01
-1.818975437405767892e-01
-1.818800585090805666e-01
-1.818708552647387289e-01
-1.818641683718063007e-01
-1.818178208675871321e-01
-1.817971229422440382e-01
-1.817795491501150440e-01
-1.817712995888801641e-01
-1.817592258370660518e-01
-1.817390490931282132e-01
-1.817130300311214364e-01
-1.816758884611422986e-01
-1.816425850940915354e-01
-1.816359425460893906e-01
-1.816019190172178943e-01
-1.815796196995818068e-01
-1.815582152722923781e-01
-1.815503789144626845e-01
-1.815373347806171767e-01
-1.814943943158317530e-01
-1.814835696644809815e-01
-1.814669096207472965e-01
-1.814289693965649430e-01
-1.814148058692907628e-01
-1.813997248660826345e-01
-1.813557246790677702e-01
-1.813504126528943938e-01
-1.813195628391710557e-01
-1.813033041670772949e-01
-1.812641306687693410e-01
-1.812392709009033043e-01
-1.812241688286987951e-01
-1.812115333539467965e-01
-1.811965669327872119e-01
-1.811715013210523917e-01
-1.811647373975333597e-01
-1.811169506921735395e-01
-1.810992030252437102e-01
-1.810889214617623089e-01
-1.810591537825810282e-01
-1.810563607182582579e-01
-1.810314115637018939e-01
-1.809889500491493608e-01
-1.809790906459329274e-01
-1.809682962228120751e-01
-1.809453222012434304e-01
-1.809189422976368311e-01
-1.809059358827179442e-01
-1.808895522221109220e-01
-1.808684791720349683e-01
-1.808401692458422860e-01
-1.808315934518899826e-01
-1.808104948223108743e-01
-1.807847327331659482e-01
-1.807717160655099020e-01
-1.807362895829574823e-01
-1.807065999705673165e-01
-1.807046765524647769e-01
-1.806918384260787769e-01
-1.806477233810714900e-01
-1.806326841336565181e-01
-1.806180055071190393e-01
-1.806066509803548881e-01
-1.805686368520738327e-01
-1.805595823893312579e-01
-1.805284422572450698e-01
-1.805207510046384634e-01
-1.804933027457586991e-01
-1.804782512141181461e-01
-1.804612352707254674e-01
-1.804432333717694292e-01
-1.804166298084429743e-01
-1.803814767207011782e-01
-1.803740111457717288e-01
-1.803589033131960395e-01
-1.803332964873231026e-01
-1.803157041558098306e-01
-1.803024189912021125e-01
-1.802765011947580487e-01
-1.802598385568028316e-01
-1.802330843449346798e-01
-1.802121414639870078e-01
-1.801851964643382820e-01
-1.801718382805162222e-01
-1.801328717410985991e-01
-1.801251676742319230e-01
-1.801063571614121006e-01
-1.800845206026084888e-01
-1.800739749614467811e-01
-1.800360949240826236e-01
-1.799999611722205295e-01
-1.799790044647478493e-01
-1.799618203081878587e-01
-1.799524383601509014e-01
-1.799314094454483315e-01
-1.798953326428946731e-01
-1.798779322550331794e-01
-1.798444565283230656e-01
-1.798378701285026915e-01
-1.798165255912196614e-01
-1.797935805920303776e-01
-1.797674685028670116e-01
-1.797619858960549655e-01
-1.797312009349443240e-01
-1.797172195622727953e-01
-1.797045808814978218e-01
-1.796806409369581803e-01
-1.796546748611077271e-01
-1.796428973483335800e-01
-1.796271646064109828e-01
-1.796040219818840766e-01
-1.795820780281085494e-01
-1.795627163208826649e-01
-1.795235839799733946e-01
-1.794836998619502022e-01
-1.794730186075058076e-01
-1.794561723103144935e-01
-1.794382658392452978e-01
-1.794291535715121788e-01
-1.793917200578434845e-01
-1.793747812166799904e-01
-1.793630858730814737e-01
-1.793482715455899656e-01
-1.793013321278842387e-01
-1.792896169337634404e-01
-1.792721656536656050e-01
-1.792630174850109448e-01
-1.792568654850605903e-01
-1.792301738091942875e-01
-1.792222432801344190e-01
-1.792013219946865521e-01
-1.791995620776863640e-01
-1.791658785924969965e-01
-1.791479016632097632e-01
-1.791189684121071157e-01
-1.791007133239470306e-01
-1.790949671402237708e-01
-1.790851059620624519e-01
-1.790269277517252955e-01
-1.790109890994364683e-01
-1.789815335972349264e-01
-1.789582253471168616e-01
-1.789349160158184016e-01
-1.789187774830144906e-01
-1.788943301767697835e-01
-1.788860400683456309e-01
-1.788797834594139657e-01
-1.788317493448656481e-01
-1.788105741857211606e-01
-1.788040426442720210e-01
-1.787988837676802445e-01
-1.787851448272722299e-01
-1.787516204004455933e-01
-1.787426877080851295e-01
-1.787145804676303906e-01
-1.787008323683894062e-01
-1.786852437931195081e-01
-1.786643752717894662e-01
-1.786391576906440348e-01
-1.786304981747972032e-01
-1.786190198061179124e-01
-1.785715427433563485e-01
-1.785372084613497390e-01
-1.785279080281358399e-01
-1.785168239934435408e-01
-1.784794622135708331e-01
-1.784586316888937541e-01
-1.784361626220269392e-01
-1.784275335066854984e-01
-1.783999714186588759e-01
-1.783756845352371667e-01
-1.783659521121568892e-01
-1.783311525715624013e-01
-1.783168316415465471e-01
-1.782907764546939888e-01
-1.782705391420900676e-01
-1.782630037165823245e-01
-1.782357640477514327e-01
-1.782247844608568221e-01
-1.782028149952786800e-01
-1.781789472453381429e-01
-1.781583941853354669e-01
-1.781306814597968802e-01
-1.781214713490079926e-01
-1.780956481375919609e-01
-1.780881105165872391e-01
-1.780467369699595681e-01
-1.780354245423423354e-01
-1.779923622632353375e-01
-1.779809182109550469e-01
-1.779598374464285704e-01
-1.779514980112060774e-01
-1.779341878726203863e-01
-1.779033490295413578e-01
-1.778935503848731448e-01
-1.778811845917662726e-01
-1.778504582833066727e-01
-1.778381039516172268e-01
-1.778094758981726697e-01
-1.777991095981021341e-01
-1.777623500392709333e-01
-1.777533475139214669e-01
-1.777398615973148077e-01
-1.777037017629508053e-01
-1.777010129048538778e-01
-1.776613729902686845e-01
-1.776500489890930345e-01
-1.776282951873930926e-01
-1.775935654654837714e-01
-1.775830245669949847e-01
-1.775696762215190350e-01
-1.775512032217541059e-01
-1.775383592729163629e-01
-1.775222881638785499e-01
-1.775022277703187379e-01
-1.774834773208120720e-01
-1.774689225767200340e-01
-1.774477920770096695e-01
-1.774131051177723628e-01
-1.773952343473578774e-01
-1.773731434406493057e-01
-1.773571726414042427e-01
-1.773206330371850936e-01
-1.773162924801543472e-01
-1.772955294827663619e-01
-1.772893046144046192e-01
-1.772549863083449639e-01
-1.772426137295535775e-01
-1.772104719251555438e-01
-1.771996559496487045e-01
-1.771819627585849433e-01
-1.771800119595017264e-01
-1.771258106637870200e-01
-1.771127716097499472e-01
-1.770962355882093608e-01
-1.770733835911645349e-01
-1.770712261740940985e-01
-1.770389998312190127e-01
-1.770120203582812302e-01
-1.770078665090578929e-01
-1.769926407429064930e-01
-1.769697322579544541e-01
-1.769582634774240493e-01
-1.769363890228304870e-01
-1.769145554536705744e-01
-1.768883122937946473e-01
-1.768700700839474782e-01
-1.768609848493047365e-01
-1.768501646323119014e-01
-1.768256627190936126e-01
-1.768070506887744475e-01
-1.767738975563498405e-01
-1.767668449839585043e-01
-1.767330485043596133e-01
-1.767081346979815226e-01
-1.766917900841737388e-01
-1.766834783536145870e-01
-1.766491614038727676e-01
-1.766429261614157475e-01
-1.766080513559936116e-01
-1.765756444565610428e-01
-1.765683545835496915e-01
-1.765617116131714126e-01
-1.765297447561588462e-01
-1.765019581238548851e-01
-1.764990127771168538e-01
-1.764830079005711982e-01
-1.764613092700629549e-01
-1.764482705912871485e-01
-1.764243281100596472e-01
-1.763962142844006098e-01
-1.763849408426255150e-01
-1.763551574104525455e-01
-1.763478040897146493e-01
-1.763341260227566376e-01
-1.762968190811327052e-01
-1.762827372917708524e-01
-1.762527251239829618e-01
-1.762398851280397860e-01
-1.762078552457820302e-01
-1.762043083883396699e-01
-1.761919000678087988e-01
-1.761455243251395242e-01
-1.761231572802758050e-01
-1.761138416530041440e-01
-1.761032869201666073e-01
-1.760732945229228352e-01
-1.760442559380362426e-01
-1.760137999334400738e-01
-1.760127136279314164e-01
-1.760003440837252242e-01
-1.759727034327286666e-01
-1.759493243567029075e-01
-1.759162037756887287e-01
-1.759144086230598758e-01
-1.758866675020568926e-01
-1.758721104567931293e-01
-1.758651935688651524e-01
-1.758445313485257899e-01
-1.758222188356888260e-01
-1.757830777223658991e-01
-1.757790606566297376e-01
-1.757467597679157334e-01
-1.757164000899577028e-01
-1.756951554336190491e-01
-1.756936515944261257e-01
-1.756585484220081206e-01
-1.756389847316585651e-01
-1.756349232904048652e-01
-1.756210569815509215e-01
-1.756133178595287725e-01
-1.755855360516751507e-01
-1.755518921644693697e-01
-1.755381560824973708e-01
-1.754913523399579400e-01
-1.754771033736994834e-01
-1.754644882407490614e-01
-1.754473081157643666e-01
-1.754343818714832470e-01
-1.754199475987185397e-01
-1.754142054891377200e-01
-1.753946961302038088e-01
-1.753858751956859918e-01
-1.753595844594428854e-01
-1.753358364384304258e-01
-1.753297393916634361e-01
-1.753116946240170781e-01
-1.752810366160006961e-01
-1.752668319032042177e-01
-1.752411944158909496e-01
-1.752218131257007316e-01
-1.752096344174419174e-01
-1.751889843853109419e-01
-1.751670595431797373e-01
-1.751520272813197887e-01
-1.751397460179273113e-01
-1.751240872157139028e-01
-1.751056845255507532e-01
-1.750775330496702753e-01
-1.750660597962025999e-01
-1.750406680567394291e-01
-1.750009321442528298e-01
-1.749862471459949220e-01
-1.749826456215826387e-01
-1.749425985274235262e-01
-1.749335135837984390e-01
-1.749308923367189905e-01
-1.748898552487032354e-01
-1.748757317617282703e-01
-1.748501383979414459e-01
-1.748401525066721474e-01
-1.748114619429357308e-01
-1.747915153471623628e-01
-1.747631278180951098e-01
-1.747536192112724707e-01
-1.747338159322858187e-01
-1.747189118552916476e-01
-1.747113969818303580e-01
-1.746961535093680129e-01
-1.746811582182954958e-01
-1.746421567965442401e-01
-1.746194189512459971e-01
-1.746169728683366618e-01
-1.745740569677126097e-01
-1.745512270833626256e-01
-1.745372483293011201e-01
-1.745317886991356593e-01
-1.745196336138160331e-01
-1.745106562082886226e-01
-1.744759644390306286e-01
-1.744515123917527166e-01
-1.744376321283132580e-01
-1.743912738257534789e-01
-1.743807121083147949e-01
-1.743645813755183294e-01
-1.743418344834871125e-01
-1.743071397098541198e-01
-1.743007797741263076e-01
-1.742799173694477011e-01
-1.742672409292547464e-01
-1.742439380277049921e-01
-1.742382161275015662e-01
-1.741942623711748572e-01
-1.741868514504144871e-01
-1.741552432816985685e-01
-1.741481768238335448e-01
-1.741140917854418768e-01
-1.740847851359252352e-01
-1.740741666965827383e-01
-1.740658300830025262e-01
-1.740425151621331767e-01
-1.740377086532333695e-01
-1.740128886580626366e-01
-1.739921909006055256e-01
-1.739699984775406050e-01
-1.739689166364388750e-01
-1.739338735063494512e-01
-1.739082938199395523e-01
-1.739023783646666543e-01
-1.738649870005724574e-01
-1.738490075702781579e-01
-1.738354917206976213e-01
-1.738130643393548669e-01
-1.738012742179673720e-01
-1.737775372349532610e-01
-1.737500223239947794e-01
-1.737308443716127082e-01
-1.737102346841205569e-01
-1.736983550843434199e-01
-1.736777333831683867e-01
-1.736711201803211591e-01
-1.736355726169925284e-01
-1.736336378750921727e-01
-1.736065051847291429e-01
-1.735847522219041705e-01
-1.735712471806111767e-01
-1.735652656306065911e-01
-1.735508487277661605e-01
-1.735361477595973034e-01
-1.735075864340319685e-01
-1.734839129310124517e-01
-1.734587784247433317e-01
-1.734464460003609654e-01
-1.734344654255298435e-01
-1.733984732208495583e-01
-1.733903940876558303e-01
-1.733500262899698718e-01
-1.733391921146177350e-01
-1.733231542237467226e-01
-1.733006156579801060e-01
-1.732857261330298382e-01
-1.732644377895547205e-01
-1.732425168411304006e-01
-1.732319124411525746e-01
-1.732155646179055486e-01
-1.732004915819424784e-01
-1.731782722451208345e-01
-1.731574118649785721e-01
-1.731363011339626945e-01
-1.731127493222605618e-01
-1.730976609578541714e-01
-1.730823588626420051e-01
-1.730448246270314128e-01
-1.730286720474355222e-01
-1.730157246059612075e-01
-1.730024956615626996e-01
-1.729780949247441413e-01
-1.729707365698386623e-01
-1.729593908848826023e-01
-1.729433038800204658e-01
-1.729210874185527214e-01
-1.729027526048636521e-01
-1.728886415336792770e-01
-1.728648644358428688e-01
-1.728417757151460010e-01
-1.728310160757716984e-01
-1.728056294402651183e-01
-1.727852645107470220e-01
-1.727724411853792108e-01
-1.727633912460441734e-01
-1.727332313163456867e-01
-1.727154846406099842e-01
-1.726859911392101821e-01
-1.726695310444231191e-01
-1.726519129570133482e-01
-1.726464552475338032e-01
-1.726283912140850196e-01
-1.726073125241058548e-01
-1.726011076607376349e-01
-1.725883786465952086e-01
-1.725489079653232394e-01
-1.725410816703078498e-01
-1.725132826899128946e-01
-1.725058112415682188e-01
-1.724867788840283023e-01
-1.724555485710013158e-01
-1.724473917624390062e-01
-1.724249563760220094e-01
-1.723892023207789226e-01
-1.723882514752001494e-01
-1.723413950823895480e-01
-1.723331393451411064e-01
-1.723143511661883731e-01
-1.722979973260952979e-01
-1.722709836715436427e-01
-1.722513501252078139e-01
-1.722231251719684164e-01
-1.722128690745233504e-01
-1.722049298847859178e-01
-1.721866368211892040e-01
-1.721724066139482812e-01
-1.721470482990585527e-01
-1.721339497826271381e-01
-1.721231173796426983e-01
-1.720920330311152546e-01
-1.720723112546658218e-01
-1.720494482245966961e-01
-1.720254003608476245e-01
-1.719938342861360991e-01
-1.719778750090031894e-01
-1.719629322784225756e-01
-1.719592663654181952e-01
-1.719459399572152436e-01
-1.719346062006344988e-01
-1.719274491401298066e-01
-1.719008552086587482e-01
-1.718850142455236873e-01
-1.718579783054309806e-01
-1.718243585754864466e-01
-1.718131659767675179e-01
-1.718013201405072243e-01
-1.717898089752455948e-01
-1.717721278984184474e-01
-1.717456196065869634e-01
-1.717200603759458377e-01
-1.717094588464409266e-01
-1.716953964328764570e-01
-1.716785580721358340e-01
-1.716638962501657040e-01
-1.716322088421143033e-01
-1.715961075301088989e-01
-1.715679777058938260e-01
-1.715581568395621037e-01
-1.715436350278632394e-01
-1.715274259937487611e-01
-1.715202506933264925e-01
-1.715110967072962234e-01
-1.714652982733044784e-01
-1.714396832438434548e-01
-1.714310945891877602e-01
-1.714094582757150764e-01
-1.713914244137107190e-01
-1.713895414548277096e-01
-1.713736811536203664e-01
-1.713483728482827484e-01
-1.713266651044182964e-01
-1.713191794218661135e-01
-1.713075985546267943e-01
-1.712690255000930972e-01
-1.712541966211182376e-01
-1.712337777994314414e-01
-1.712138085927545628e-01
-1.711936533074367439e-01
-1.711740625241419678e-01
-1.711634709595918902e-01
-1.711486342245903125e-01
-1.711165532579266846e-01
-1.711022813869922665e-01
-1.710789931929214691e-01
-1.710744866212349780e-01
-1.710553227482689009e-01
-1.710415150190026934e-01
-1.710072598713744951e-01
-1.709973176173020248e-01
-1.709744270714185221e-01
-1.709530669449410012e-01
-1.709485679455461649e-01
-1.709259135461450030e-01
-1.709039813860352974e-01
-1.708865328675792661e-01
-1.708731436453134189e-01
-1.708596336747064959e-01
-1.708433645807963530e-01
-1.708253576634470861e-01
-1.708007672622579021e-01
-1.707824914195788801e-01
-1.707628548614976705e-01
-1.707543455151593337e-01
-1.707347284569589174e-01
-1.707083251065123486e-01
-1.706931324295611896e-01
-1.706645104299659987e-01
-1.706579246827811258e-01
-1.706298215926387862e-01
-1.706006049093053423e-01
-1.705890292491925309e-01
-1.705549094158889112e-01
-1.705401079436469902e-01
-1.705130888163513547e-01
-1.704927225398298885e-01
-1.704817004296515504e-01
-1.704681551498566094e-01
-1.704495528561795481e-01
-1.704440298629373574e-01
-1.704319113206643477e-01
-1.704236825349260132e-01
-1.703921637277369117e-01
-1.703857961289174661e-01
-1.703531072341244457e-01
-1.703245699950302616e-01
-1.703239403343172476e-01
-1.703133557523904829e-01
-1.702907277881503811e-01
-1.702737866033939007e-01
-1.702700853165874662e-01
-1.702372362174460474e-01
-1.702116946089493044e-01
-1.701915569544703577e-01
-1.701758279972301890e-01
-1.701544636541442446e-01
-1.701428625142213658e-01
-1.701264010864663723e-01
-1.701025216099494863e-01
-1.700735278993613653e-01
-1.700567368899191245e-01
-1.700503215745819974e-01
-1.700323951164198211e-01
-1.700083575649791734e-01
-1.699891557957843580e-01
-1.699779998905725786e-01
-1.699694025241325068e-01
-1.699450105781694365e-01
-1.699117482096208220e-01
-1.698989133245828176e-01
-1.698877402848443796e-01
-1.698818072048868255e-01
-1.698364172829957275e-01
-1.698182669251235843e-01
-1.698137680965182417e-01
-1.698054963881030499e-01
-1.697636316456009875e-01
-1.697582633763384530e-01
-1.697404378133353930e-01
-1.697353615325670750e-01
-1.697225145288084325e-01
-1.697110431990833668e-01
-1.696917005942520928e-01
-1.696665697044033583e-01
-1.696562823216953286e-01
-1.696368892068867984e-01
-1.696231287884371053e-01
-1.696127594122452398e-01
-1.695709571117826608e-01
-1.695450825317200150e-01
-1.695323418372453594e-01
-1.695112702477138689e-01
-1.694929076456411776e-01
-1.694840742791555166e-01
-1.694564646390186446e-01
-1.694362531876454359e-01
-1.694273674901421167e-01
-1.694094750763436297e-01
-1.694048357779210368e-01
-1.693671406851383066e-01
-1.693609043440337802e-01
-1.693515885613131877e-01
-1.693351378754903158e-01
-1.693057108329563132e-01
-1.692943981104584328e-01
-1.692725789394247671e-01
-1.692488916034762259e-01
-1.692326774140232026e-01
-1.692143613085546616e-01
-1.692006535994928507e-01
-1.691826016233969887e-01
-1.691624058360596261e-01
-1.691448288908404263e-01
-1.691366697539869457e-01
-1.691024209345201035e-01
-1.690897388900490794e-01
-1.690788021961213139e-01
-1.690693426581043601e-01
-1.690417136289152078e-01
-1.690272773662870875e-01
-1.689929187206979377e-01
-1.689752070484967783e-01
-1.689669302452030952e-01
-1.689305363750437383e-01
-1.689201658130252415e-01
-1.688991977429707414e-01
-1.688697783677537423e-01
-1.688650036222426598e-01
-1.688398283939832323e-01
-1.688253916352644712e-01
-1.687994237849813062e-01
-1.687977479131035352e-01
-1.687879874713840711e-01
-1.687704612626678979e-01
-1.687427674063914362e-01
-1.687267377064361196e-01
-1.686971805943577873e-01
-1.686761589376383486e-01
-1.686558404976173653e-01
-1.686488266309792150e-01
-1.686315366126514281e-01
-1.686018625284377570e-01
-1.685938312386465743e-01
-1.685792540424687069e-01
-1.685581465589174599e-01
-1.685335951230590990e-01
-1.685174040201744272e-01
-1.685077728309438971e-01
-1.684863692238911526e-01
-1.684476756125558583e-01
-1.684396039109713750e-01
-1.684144543326450694e-01
-1.684098392994291260e-01
-1.683757058971249720e-01
-1.683540472903525542e-01
-1.683401341958619679e-01
-1.683325174268191227e-01
-1.683051742595306766e-01
-1.682856716121599594e-01
-1.682827050144226066e-01
-1.682595719721776129e-01
-1.682365035046185509e-01
-1.682271777655975353e-01
-1.681868727538994857e-01
-1.681714895512282648e-01
-1.681611871224040766e-01
-1.681455987232001736e-01
-1.681248512557977359e-01
-1.681064075227366172e-01
-1.680997313724904019e-01
-1.680850018575418825e-01
-1.680718447418531603e-01
-1.680476953005078933e-01
-1.680201107144024542e-01
-1.680186837172040482e-01
-1.680123826245010776e-01
-1.679947899642169062e-01
-1.679677227529085548e-01
-1.679510650519305259e-01
-1.679271870796568145e-01
-1.679179722636858774e-01
-1.678823742370584848e-01
-1.678685776557370390e-01
-1.678454835093184938e-01
-1.678370495105958038e-01
-1.678300002056680174e-01
-1.678199937591967061e-01
-1.678009981584280552e-01
-1.677589589455800723e-01
-1.677466561158377223e-01
-1.677382909418815848e-01
-1.677065627190132413e-01
-1.676919124340271738e-01
-1.676723240320545649e-01
-1.676649492786426721e-01
-1.676456175798090587e-01
-1.676204892609551300e-01
-1.676025187365110525e-01
-1.675758971173458289e-01
-1.675699238666653046e-01
-1.675627728731266530e-01
-1.675497716322245922e-01
-1.675473395454225300e-01
-1.675185138204416113e-01
-1.674788776391991085e-01
-1.674622570601242422e-01
-1.674549571457603636e-01
-1.674281974864834655e-01
-1.674167937531825245e-01
-1.673844245764448679e-01
-1.673724325190436013e-01
-1.673654523436327590e-01
-1.673466678555781684e-01
-1.673229151122887781e-01
-1.673043681705825847e-01
-1.672876186989629421e-01
-1.672695975560963000e-01
-1.672486077258940329e-01
-1.672360028989853253e-01
-1.672057739354772810e-01
-1.671976690079103600e-01
-1.671825141616088972e-01
-1.671632598301536210e-01
-1.671293738229484571e-01
-1.671169769424521445e-01
-1.670968739708755257e-01
-1.670779279902317449e-01
-1.670717252151443788e-01
-1.670634653875192610e-01
-1.670381562257431118e-01
-1.670319851439133196e-01
-1.670209723249950762e-01
-1.669973183342552681e-01
-1.669856414129765043e-01
-1.669577324317104150e-01
-1.669485558335901121e-01
-1.669383781217677887e-01
-1.669288158558872581e-01
-1.669040676973096438e-01
-1.668915902400208429e-01
-1.668478049705832134e-01
-1.668259349571362127e-01
-1.668082539074371706e-01
-1.667949595141096086e-01
-1.667822900406784048e-01
-1.667600781747180516e-01
-1.667539334721556410e-01
-1.667439513034233711e-01
-1.667160959865246206e-01
-1.666980805776825392e-01
-1.666805773753183006e-01
-1.666777442230005790e-01
-1.666606906805448429e-01
-1.666305696766143263e-01
-1.666289219913254516e-01
-1.666132799282243893e-01
-1.665984804768181338e-01
-1.665864624994591314e-01
-1.665739297869783808e-01
-1.665424802457165510e-01
-1.665257488855120815e-01
-1.664821761804620714e-01
-1.664727125032305355e-01
-1.664497326287746604e-01
-1.664442710917866664e-01
-1.664171386585424628e-01
-1.663872031360088544e-01
-1.663702501409398682e-01
-1.663575605946123193e-01
-1.663388549189976640e-01
-1.663224692318635567e-01
-1.662974593265206524e-01
-1.662877358046372656e-01
-1.662730009674012466e-01
-1.662559742150961917e-01
-1.662516393218975153e-01
-1.662253144442056296e-01
-1.662055979517162441e-01
-1.661973972374571895e-01
-1.661513688537324396e-01
-1.661490479637995343e-01
-1.661212958196249534e-01
-1.661030132167481133e-01
-1.660910997907553144e-01
-1.660832454282155091e-01
-1.660466692892186291e-01
-1.660149050013301208e-01
-1.660061840633213770e-01
-1.659952981847449549e-01
-1.659807190276788302e-01
-1.659690978813131157e-01
-1.659624786774133998e-01
-1.659438333275568001e-01
-1.659273579164275703e-01
-1.658944536801024716e-01
-1.658885886950530464e-01
-1.658785976493072634e-01
-1.658527243587188671e-01
-1.658476602745475592e-01
-1.658240547242128549e-01
-1.658125313380373056e-01
-1.658010583827347617e-01
-1.657772546385730683e-01
-1.657511113797960345e-01
-1.657317028055957930e-01
-1.657215912211082443e-01
-1.657103313324786165e-01
-1.656811172732449156e-01
-1.656681601315102836e-01
-1.656545832837210130e-01
-1.656280771737541624e-01
-1.656268167426131477e-01
-1.655911055178141411e-01
-1.655860449304311643e-01
-1.655701757308166155e-01
-1.655390398503989169e-01
-1.655208187132788111e-01
-1.655035420849745864e-01
-1.654979459504875572e-01
-1.654814326947763869e-01
-1.654451845618101213e-01
-1.654411420281113876e-01
-1.654289473344129902e-01
-1.654006144112747934e-01
-1.653874494014112018e-01
-1.653646993300727230e-01
-1.653477521922387394e-01
-1.653351242191894999e-01
-1.653184896670134019e-01
-1.653018449529631839e-01
-1.652779989858152443e-01
-1.652762548838655476e-01
-1.652431897795049176e-01
-1.652347438781547884e-01
-1.652278253753551307e-01
-1.651969263800313892e-01
-1.651750246318217652e-01
-1.651427729740338468e-01
-1.651340764521982973e-01
-1.651128262107209310e-01
-1.651046014129597395e-01
-1.650832451429001535e-01
-1.650723349504024107e-01
-1.650651915597776687e-01
-1.650380404580084615e-01
-1.650216260441940974e-01
-1.650085839833015933e-01
-1.649945346552617043e-01
-1.649794511334302105e-01
-1.649435688925026400e-01
-1.649351613379197168e-01
-1.649051814544096328e-01
-1.648999510185808204e-01
-1.648849392895946897e-01
-1.648659127990166062e-01
-1.648417317563206641e-01
-1.648279574824411120e-01
-1.648192099577594494e-01
-1.648037753444515363e-01
-1.647816021876809534e-01
-1.647597412020003205e-01
-1.647362085070921967e-01
-1.647292660967184519e-01
-1.647155286583938394e-01
-1.647107052609655953e-01
-1.646960339555935127e-01
-1.646781873743040081e-01
-1.646502834007492200e-01
-1.646340707944657922e-01
-1.646087659592675445e-01
-1.645860363674228055e-01
-1.645629490407667928e-01
-1.645585680223816405e-01
-1.645421887405669470e-01
-1.645272798507115830e-01
-1.645234734410942479e-01
-1.644989956344907744e-01
-1.644903234689776839e-01
-1.644813338081120846e-01
-1.644608712619328728e-01
-1.644487730584284213e-01
-1.644306888128319599e-01
-1.644088377410997670e-01
-1.643908436921323601e-01
-1.643896399072772851e-01
-1.643558942102591458e-01
-1.643319196672592131e-01
-1.643118996200275128e-01
-1.643041471127421604e-01
-1.642866963663895119e-01
-1.642663627560815298e-01
-1.642548054415841619e-01
-1.642321371269782615e-01
-1.642099491101247644e-01
-1.641980487698475044e-01
-1.641670509365522057e-01
-1.641485596152054693e-01
-1.641221858324091176e-01
-1.641170550313216792e-01
-1.641052562068139875e-01
-1.640766260240748564e-01
-1.640558871637510518e-01
-1.640550652238730867e-01
-1.640368558222531914e-01
-1.640141962048470570e-01
-1.639921419912238054e-01
-1.639826623086684254e-01
-1.639801598486719525e-01
-1.639576774100366952e-01
-1.639344615244641146e-01
-1.639192411268091121e-01
-1.639055738315163824e-01
-1.638862360294703890e-01
-1.638691283821473721e-01
-1.638512533776899094e-01
-1.638135153470258731e-01
-1.638046676412157621e-01
-1.637887902659959094e-01
-1.637823304783713740e-01
-1.637685294292504645e-01
-1.637398855769800488e-01
-1.637224386490085393e-01
-1.637040911997174053e-01
-1.636977052726900916e-01
-1.636749411249835973e-01
-1.636559419426734385e-01
-1.636394403201180681e-01
-1.636099193850372724e-01
-1.636004388068629800e-01
-1.635868094039550913e-01
-1.635730464686925290e-01
-1.635509299086206902e-01
-1.635166522187240512e-01
-1.634965364634065055e-01
-1.634870218793364471e-01
-1.634742624730049498e-01
-1.634676110570961183e-01
-1.634549665913921090e-01
-1.634183022223174853e-01
-1.633950254328126739e-01
-1.633900514158541095e-01
-1.633860460787570634e-01
-1.633766199011694176e-01
-1.633286418847167409e-01
-1.633182947968302989e-01
-1.633084154325408766e-01
-1.633027128426668972e-01
-1.632749728638589470e-01
-1.632551842349667659e-01
-1.632468503533369975e-01
-1.632410121095622113e-01
-1.632064620500954244e-01
-1.631956632574257104e-01
-1.631806779264613483e-01
-1.631497614384663231e-01
-1.631441584070917605e-01
-1.631236875328780922e-01
-1.631073844599302824e-01
-1.630958962682374780e-01
-1.630507294548311781e-01
-1.630491968200605823e-01
-1.630423276628955032e-01
-1.630233536830648089e-01
-1.630068929079177553e-01
-1.629911844174828928e-01
-1.629486748710218813e-01
-1.629469082283746262e-01
-1.629190518160369139e-01
-1.629097831134468377e-01
-1.628929948550295603e-01
-1.628515332308547170e-01
-1.628478933141080109e-01
-1.628332805366926594e-01
-1.628128315496751022e-01
-1.628022719351600034e-01
-1.627948191273425604e-01
-1.627708854559036800e-01
-1.627555249406290039e-01
-1.627433868196953015e-01
-1.627185847634086413e-01
-1.627050239745732596e-01
-1.627023756408803035e-01
-1.626789285363216542e-01
-1.626539924304852280e-01
-1.626414649649567390e-01
-1.626218268037305514e-01
-1.626054176361058645e-01
-1.625885661394341763e-01
-1.625671314610484253e-01
-1.625477284722689209e-01
-1.625435673176682250e-01
-1.625116345898721670e-01
-1.625033907004383993e-01
-1.624824463237291294e-01
-1.624676502934043199e-01
-1.624578383939969950e-01
-1.624271970633623940e-01
-1.624115655471406183e-01
-1.624017798529094614e-01
-1.623833165603028317e-01
-1.623633224101688477e-01
-1.623519250030170391e-01
-1.623354091527881016e-01
-1.623010716742354087e-01
-1.623006906531868632e-01
-1.622874644174708281e-01
-1.622756607601245626e-01
-1.622634688981047513e-01
-1.622524983614752336e-01
-1.622159288943028355e-01
-1.621977557697587002e-01
-1.621841932534795749e-01
-1.621611217721192766e-01
-1.621465416639840951e-01
-1.621275666261886017e-01
-1.621179035874804053e-01
-1.621048006853109125e-01
-1.620878055049597144e-01
-1.620670788795727235e-01
-1.620615276133171578e-01
-1.620481537467332867e-01
-1.620345830173184065e-01
-1.619901911884270296e-01
-1.619700854704220205e-01
-1.619599891510025702e-01
-1.619472007646158285e-01
-1.619313948333386821e-01
-1.619271734720391098e-01
-1.619046518147932989e-01
-1.618935792268649532e-01
-1.618748907372602186e-01
-1.618550644716677533e-01
-1.618284850073837267e-01
-1.618146138346216734e-01
-1.618008875063547125e-01
-1.617720323595706056e-01
-1.617649330955604481e-01
-1.617533050955336782e-01
-1.617429743759777883e-01
-1.617255047599492346e-01
-1.617102060954189735e-01
-1.616978701026303700e-01
-1.616731144094420425e-01
-1.616558946336226488e-01
-1.616457177854495608e-01
-1.616289955112091281e-01
-1.616171272165538575e-01
-1.616063802747527700e-01
-1.615676383003546157e-01
-1.615571562569322051e-01
-1.615482241474435199e-01
-1.615176588354126086e-01
-1.615119368735841165e-01
-1.614927016100101698e-01
-1.614849094228060777e-01
-1.614699035386170933e-01
-1.614558332220899783e-01
-1.614469713412427510e-01
-1.614254714581869754e-01
-1.613964206643344612e-01
-1.613864987738752310e-01
-1.613392805681556075e-01
-1.613359499200537339e-01
-1.613260949126604782e-01
-1.613145775792074466e-01
-1.612838207113354572e-01
-1.612646503471556469e-01
-1.612451025386192616e-01
-1.612322013483912797e-01
-1.612258741243483562e-01
-1.612135553927962484e-01
-1.611947634868803880e-01
-1.611689893947129693e-01
-1.611579642786119815e-01
-1.611551187008191943e-01
-1.611309617917571213e-01
-1.611090304288566866e-01
-1.610965111454678578e-01
-1.610733332686798414e-01
-1.610508120532792298e-01
-1.610401087517318586e-01
-1.610359865574619298e-01
-1.610318570999565435e-01
-1.610087148426837533e-01
-1.609786384989238539e-01
-1.609545357468398219e-01
-1.609429219841625458e-01
-1.609245816413939489e-01
-1.609033768346517790e-01
-1.608965145991375079e-01
-1.608666397542299065e-01
-1.608472740802016077e-01
-1.608373588328926851e-01
-1.608194118471615308e-01
-1.608068027464347738e-01
-1.608016216271270782e-01
-1.607655210217996955e-01
-1.607580050267392591e-01
-1.607382534425821907e-01
-1.607245459575607216e-01
-1.606925885481302330e-01
-1.606740645908398268e-01
-1.606440402411896118e-01
-1.606308631065894998e-01
-1.606131160756269494e-01
-1.606025493110088131e-01
-1.605859141799050038e-01
-1.605706008400101248e-01
-1.605472431122771937e-01
-1.605453292680598110e-01
-1.605229410451209926e-01
-1.605026884936392451e-01
-1.604976852973948043e-01
-1.604834771086710854e-01
-1.604780961304021480e-01
-1.604673655103118490e-01
-1.604360882640376573e-01
-1.604210659968086650e-01
-1.604044043301892097e-01
-1.604020272902075273e-01
-1.603818893262914380e-01
-1.603672652305589419e-01
-1.603338736152599142e-01
-1.603091388367377246e-01
-1.602977569144224401e-01
-1.602804990356228032e-01
-1.602628815431192399e-01
-1.602446548487767297e-01
-1.602230638512699146e-01
-1.602099023910397713e-01
-1.601962237814780476e-01
-1.601832120944869098e-01
-1.601681432714674447e-01
-1.601383965140408261e-01
-1.601230948877844784e-01
-1.601053786075441465e-01
-1.600864403656421242e-01
-1.600810452756801783e-01
-1.600725905533891824e-01
-1.600453739233902439e-01
-1.600313452651372648e-01
-1.600144821882141799e-01
-1.600073720916847519e-01
-1.599725110883288282e-01
-1.599632955603638718e-01
-1.599593099371434679e-01
-1.599459728956272864e-01
-1.599347890170421116e-01
-1.598862277725383862e-01
-1.598817655299505369e-01
-1.598601012077476291e-01
-1.598339154656591155e-01
-1.598100818411927748e-01
-1.597963203897337925e-01
-1.597931672155112337e-01
-1.597823497216958044e-01
-1.597690375584481237e-01
-1.597552250441487409e-01
-1.597317856764333688e-01
-1.597076046305391794e-01
-1.596815839556424699e-01
-1.596703984790293629e-01
-1.596626806647823693e-01
-1.596469797537395097e-01
-1.596301262799027509e-01
-1.596107712940219026e-01
-1.595915812183343330e-01
-1.595869324775666120e-01
-1.595753678993458435e-01
-1.595590471780747310e-01
-1.595369881627979047e-01
-1.595275893145019497e-01
-1.594993293039939641e-01
-1.594791105579967949e-01
-1.594646934795611037e-01
-1.594523421979051614e-01
-1.594416018582390238e-01
-1.594358333708447706e-01
-1.594123677324558175e-01
-1.594030604258644956e-01
-1.593863746393528735e-01
-1.593539729556677220e-01
-1.593323825359935220e-01
-1.593073619965816867e-01
-1.592999379896452294e-01
-1.592812107053581117e-01
-1.592742666455088385e-01
-1.592628613981452723e-01
-1.592169952230714502e-01
-1.592085649026615535e-01
-1.591943977785827968e-01
-1.591760174985561715e-01
-1.591641677887383755e-01
-1.591314469578725965e-01
-1.591248829049345670e-01
-1.591175025103755414e-01
-1.590915174052611736e-01
-1.590869570577527203e-01
-1.590720714530546032e-01
-1.590597666548613232e-01
-1.590465238892631583e-01
-1.590275136446413495e-01
-1.589986801828873753e-01
-1.589787623094512381e-01
-1.589774121811417529e-01
-1.589529257083630298e-01
-1.589463738704082196e-01
-1.589263374147898422e-01
-1.589153354926496342e-01
-1.588868879998804606e-01
-1.588759488946777654e-01
-1.588602497581667050e-01
-1.588413423470075858e-01
-1.588387165407686430e-01
-1.588260167671708412e-01
-1.587873204908776814e-01
-1.587771317529095561e-01
-1.587701511652053199e-01
-1.587239494753015234e-01
-1.587135683377346451e-01
-1.586974453620599024e-01
-1.586718077659501902e-01
-1.586564470027032603e-01
-1.586484620322010652e-01
-1.586230244204169804e-01
-1.586099292431576435e-01
-1.586031366243459972e-01
-1.585643296715966155e-01
-1.585571162929603761e-01
-1.585404400846071871e-01
-1.585222979519951281e-01
-1.585093382840112586e-01
-1.584927245466058454e-01
-1.584781317910233800e-01
-1.584749117778734562e-01
-1.584330612714316688e-01
-1.584279816265713181e-01
-1.584060917673640323e-01
-1.583701836944335917e-01
-1.583544683204660686e-01
-1.583506085513361750e-01
-1.583371578930537205e-01
-1.583270055831519640e-01
-1.582981476824597278e-01
-1.582795099406185679e-01
-1.582714489730633334e-01
-1.582528281083032673e-01
-1.582442917699715124e-01
-1.582186608828544672e-01
-1.581882200040494180e-01
-1.581738425985974583e-01
-1.581672281006790415e-01
-1.581603863047632008e-01
-1.581330269077826922e-01
-1.581174306672151197e-01
-1.581054612486474942e-01
-1.580928653945305462e-01
-1.580805519357563749e-01
-1.580708209608752135e-01
-1.580397275251766986e-01
-1.580260307553071342e-01
-1.580053606127811427e-01
-1.579825399276426623e-01
-1.579749361173845013e-01
-1.579553769307369682e-01
-1.579419851034261080e-01
-1.579341004942031723e-01
-1.579279823259035209e-01
-1.578980743365984707e-01
-1.578564721623441636e-01
-1.578373256333183983e-01
-1.578294281646077657e-01
-1.578175068562836514e-01
-1.577925270611483799e-01
-1.577833950053275647e-01
-1.577752475266051557e-01
-1.577584819015862005e-01
-1.577313056000831382e-01
-1.577181763086902277e-01
-1.577031781320203940e-01
-1.576844275241627846e-01
-1.576732555713160067e-01
-1.576607934707050518e-01
-1.576350131333165150e-01
-1.576295279418727380e-01
-1.576107806590838489e-01
-1.575863945085636542e-01
-1.575670597277152307e-01
-1.575597717451255042e-01
-1.575389153253284324e-01
-1.575371902264519064e-01
-1.575143508007848525e-01
-1.575111716661435624e-01
-1.574944300980574974e-01
-1.574641638963542034e-01
-1.574467622476225237e-01
-1.574245437425232930e-01
-1.574055389015658890e-01
-1.574023670999452063e-01
-1.573856458289017990e-01
-1.573609695396699926e-01
-1.573403253156552550e-01
-1.573303851563218614e-01
-1.573202351830877976e-01
-1.573009710753582868e-01
-1.572822453343362681e-01
-1.572639421095955448e-01
-1.572368764651322914e-01
-1.572167607923269927e-01
-1.572088181235066773e-01
-1.571974261031638953e-01
-1.571783121957307516e-01
-1.571593025092573592e-01
-1.571468523008913154e-01
-1.571193748261007217e-01
-1.571051633775258360e-01
-1.570873867763657450e-01
-1.570822433148361674e-01
-1.570664572470719667e-01
-1.570457124251229408e-01
-1.570431476893987821e-01
-1.570322298051438081e-01
-1.569998273428875046e-01
-1.569714521778401428e-01
-1.569637495485653456e-01
-1.569485695426428573e-01
-1.569321200497981184e-01
-1.569076680689722170e-01
-1.568977960587250586e-01
-1.568920812790017549e-01
-1.568652060797844916e-01
-1.568598461706978420e-01
-1.568428687391564824e-01
-1.568066708717769653e-01
-1.567840796979677598e-01
-1.567754702101541164e-01
-1.567519503070652354e-01
-1.567442658052322080e-01
-1.567286820419111493e-01
-1.567199270250497212e-01
-1.567128632991872939e-01
-1.566987811684402987e-01
-1.566791595208741616e-01
-1.566615429255386882e-01
-1.566420345801429193e-01
-1.566288839773879171e-01
-1.566036500207708682e-01
-1.565965995901445196e-01
-1.565696166422632374e-01
-1.565636901712719464e-01
-1.565436703779293226e-01
-1.565363194152624149e-01
-1.565169622530582783e-01
-1.564732843386276162e-01
-1.564694357915353828e-01
-1.564587078204380810e-01
-1.564449584906976165e-01
-1.564317844845696803e-01
-1.563987545007569646e-01
-1.563932452083430513e-01
-1.563768719901819093e-01
-1.563629732198968392e-01
-1.563337311393512008e-01
-1.563110101506336447e-01
-1.562969789150970290e-01
-1.562926016458227596e-01
-1.562887199315665943e-01
-1.562574739964906478e-01
-1.562540455641039383e-01
-1.562386650463519211e-01
-1.562199066297916827e-01
-1.561970320316426741e-01
-1.561851784130695309e-01
-1.561673912776149475e-01
-1.561531755729579363e-01
-1.561390656067281613e-01
-1.561199549125027453e-01
-1.561069402374178072e-01
-1.560969127773718101e-01
-1.560838007239321312e-01
-1.560812573534899328e-01
-1.560707152519948959e-01
-1.560410716215374916e-01
-1.560220101936756754e-01
-1.560145261205957146e-01
-1.559980783253468450e-01
-1.559924447211590015e-01
-1.559620832043663585e-01
-1.559331151219303657e-01
-1.559068134724523325e-01
-1.558949286006421353e-01
-1.558859938029094894e-01
-1.558747623960793083e-01
-1.558604721932648207e-01
-1.558387265103343688e-01
-1.558283176571204354e-01
-1.558027788261945601e-01
-1.557763680070325951e-01
-1.557460581356094886e-01
-1.557413750611882086e-01
-1.557224386550087047e-01
-1.557206058494722267e-01
-1.556971955688749576e-01
-1.556907343639978292e-01
-1.556709897222925687e-01
-1.556587200853731257e-01
-1.556447395101927533e-01
-1.556148006786481630e-01
-1.556003921063283113e-01
-1.555842722030022496e-01
-1.555668663886284331e-01
-1.555437436000720874e-01
-1.555252327266634649e-01
-1.555025185247624342e-01
-1.554975892993768205e-01
-1.554788981238937329e-01
-1.554738992882711834e-01
-1.554479012368275015e-01
-1.554363494808649881e-01
-1.554302983238231850e-01
-1.554046347504327574e-01
-1.553883497194605001e-01
-1.553730010057218225e-01
-1.553394577758463457e-01
-1.553305586710827524e-01
-1.553227606927895799e-01
-1.553020691731494263e-01
-1.552955366552298266e-01
-1.552870479360769496e-01
-1.552712449159326935e-01
-1.552478395862535721e-01
-1.552405710694864938e-01
-1.552082650903660599e-01
-1.551889611587150830e-01
-1.551737995828574856e-01
-1.551533665235404480e-01
-1.551392255729656666e-01
-1.551211441751749187e-01
-1.551118791664960750e-01
-1.551002488024037507e-01
-1.550859923913102401e-01
-1.550659074194215559e-01
-1.550494889597348325e-01
-1.550294504510510984e-01
-1.550050092367769028e-01
-1.549976929598822495e-01
-1.549694773493145439e-01
-1.549610193907327294e-01
-1.549483820201440487e-01
-1.549351699452195530e-01
-1.549267800938170514e-01
-1.549013366886362875e-01
-1.548868349550394097e-01
-1.548682163453939109e-01
-1.548545530962168182e-01
-1.548409691357924278e-01
-1.548358175138230541e-01
-1.548206869476757008e-01
-1.547871737182719976e-01
-1.547792019943801667e-01
-1.547717958396677140e-01
-1.547614390964340836e-01
-1.547445433636875367e-01
-1.547361104723132819e-01
-1.547003624694414381e-01
-1.546864452973352733e-01
-1.546692372110317071e-01
-1.546432334883020843e-01
-1.546330542955660636e-01
-1.546109558522852367e-01
-1.546009539073677219e-01
-1.545894100661893700e-01
-1.545788442280377206e-01
-1.545561848124820670e-01
-1.545381236775634215e-01
-1.545319799903991931e-01
-1.545102719232624155e-01
-1.545007840764668350e-01
-1.544912290507032826e-01
-1.544757126749336518e-01
-1.544553231722979314e-01
-1.544415962525889918e-01
-1.544300036127744802e-01
-1.544141698609201030e-01
-1.544043443698048801e-01
-1.543887686221265265e-01
-1.543579313388223351e-01
-1.543264158630931471e-01
-1.543155678797230590e-01
-1.543050022944766342e-01
-1.542915272257241455e-01
-1.542884335581375388e-01
-1.542635425924217540e-01
-1.542403041125831598e-01
-1.542175795397217053e-01
-1.542093072544900856e-01
-1.541857218336747104e-01
-1.541775719975641001e-01
-1.541660389363594397e-01
-1.541456858294623367e-01
-1.541223162501499655e-01
-1.541080984675249066e-01
-1.541004147542912317e-01
-1.540678137086560762e-01
-1.540543362795878113e-01
-1.540451721488331760e-01
-1.540306414423338877e-01
-1.540199960658073519e-01
-1.540041495645363412e-01
-1.539850210943178865e-01
-1.539703699579795249e-01
-1.539511310634656960e-01
-1.539432148901335173e-01
-1.539224368842975754e-01
-1.539000831383059986e-01
-1.538832475143991352e-01
-1.538641736396034465e-01
-1.538477967077042097e-01
-1.538315530642023199e-01
-1.538302888739601637e-01
-1.538009230929268389e-01
-1.537838696063732746e-01
-1.537662542866256588e-01
-1.537439862007969338e-01
-1.537356942174344931e-01
-1.537211347492697389e-01
-1.536992126358723010e-01
-1.536924469018485229e-01
-1.536836648790778637e-01
-1.536486812848901762e-01
-1.536470289091801666e-01
-1.536344866618645777e-01
-1.536133728327458980e-01
-1.536051732074605325e-01
-1.535767076475429982e-01
-1.535652118294776880e-01
-1.535569979032311294e-01
-1.535434606864110874e-01
-1.535393228403017507e-01
-1.535123109367464989e-01
-1.534968182052074970e-01
-1.534775278517808150e-01
-1.534660403192299738e-01
-1.534534498691938476e-01
-1.534328033557277038e-01
-1.534284480307498144e-01
-1.533876030346957853e-01
-1.533715498054117887e-01
-1.533482314671098523e-01
-1.533430607227581344e-01
-1.533375982504673329e-01
-1.533248233433889551e-01
-1.533149972713909737e-01
-1.532842479167067784e-01
-1.532755785592733455e-01
-1.532640317884085279e-01
-1.532390801394863944e-01
-1.532261076830861435e-01
-1.532077420731931539e-01
-1.532026909895237710e-01
-1.531786462353379452e-01
-1.531657507481264113e-01
-1.531396275474498359e-01
-1.531125088566813730e-01
-1.530991319412316753e-01
-1.530870209390524095e-01
-1.530772326865283972e-01
-1.530513499435965652e-01
-1.530416062311384384e-01
-1.530291624308618981e-01
-1.529989256627183325e-01
-1.529822269031433923e-01
-1.529717337969758173e-01
-1.529469637032677964e-01
-1.529404720672745133e-01
-1.529201582316336017e-01
-1.528969263484924457e-01
-1.528805816615825819e-01
-1.528753551264646071e-01
-1.528513654781904763e-01
-1.528461134684796774e-01
-1.528357735385286187e-01
-1.528253022213941770e-01
-1.528223771764732342e-01
-1.528037891721820973e-01
-1.527831441764029852e-01
-1.527539195417671469e-01
-1.527351791068322640e-01
-1.527165372476425587e-01
-1.527053418789068306e-01
-1.526781661882548324e-01
-1.526578697258485495e-01
-1.526425425847348083e-01
-1.526233718208959700e-01
-1.526172931715827630e-01
-1.526151961403601764e-01
-1.525920425812117842e-01
-1.525824868104476151e-01
-1.525723119491851909e-01
-1.525602801186528024e-01
-1.525438647411189175e-01
-1.525168227510691754e-01
-1.525029496332253598e-01
-1.524802688448110566e-01
-1.524581876565654914e-01
-1.524500963673393605e-01
-1.524388479025196030e-01
-1.524316453801881632e-01
-1.524205051916773523e-01
-1.523833778339209188e-01
-1.523762396678531306e-01
-1.523439807610509344e-01
-1.523223306913332742e-01
-1.523101300643373568e-01
-1.523043286656889927e-01
-1.522921328747832981e-01
-1.522883643117858565e-01
-1.522729431073809869e-01
-1.522540604571045453e-01
-1.522451437638949190e-01
-1.522154010105851163e-01
-1.522057474279126521e-01
-1.521859904796156737e-01
-1.521760790337729485e-01
-1.521568027641521104e-01
-1.521193187792740376e-01
-1.521138067106163061e-01
-1.521103859205342745e-01
-1.520932149118175702e-01
-1.520759447821159460e-01
-1.520600890698765861e-01
-1.520485350057199647e-01
-1.520284486683684544e-01
-1.520113834186862523e-01
-1.520008576336167316e-01
-1.519871169790637799e-01
-1.519627607792162216e-01
-1.519455574770967876e-01
-1.519394334456768969e-01
-1.519177069834816707e-01
-1.519055609725591949e-01
-1.518933396799109770e-01
-1.518802879906254732e-01
-1.518708532444603965e-01
-1.518563516812130587e-01
-1.518246194971136220e-01
-1.518088772679483944e-01
-1.517948411335419967e-01
-1.517852758303234184e-01
-1.517620982157053544e-01
-1.517506105040241637e-01
-1.517411027476873175e-01
-1.517089230606658568e-01
-1.516827581273500480e-01
-1.516737336452736451e-01
-1.516687969894934818e-01
-1.516579255937624826e-01
-1.516322254109278012e-01
-1.516135258956244902e-01
-1.515982705656888641e-01
-1.515826138978662030e-01
-1.515717547146774313e-01
-1.515500981081102094e-01
-1.515271715138014896e-01
-1.515018348744341381e-01
-1.514914176330028894e-01
-1.514803823722200016e-01
-1.514718938841760343e-01
-1.514569874957258366e-01
-1.514414425365349093e-01
-1.514177917958195729e-01
-1.513767099590122289e-01
-1.513704724752481245e-01
-1.513575549144500765e-01
-1.513374888258904871e-01
-1.513216064191508503e-01
-1.512983702458101654e-01
-1.512978759124994355e-01
-1.512838648423352472e-01
-1.512599375678009006e-01
-1.512371805376379608e-01
-1.512191145269559667e-01
-1.512116077103863865e-01
-1.512042789241690444e-01
-1.511838204773501837e-01
-1.511770115449945218e-01
-1.511689572404720239e-01
-1.511437759762787603e-01
-1.511275259731298393e-01
-1.511059354331755755e-01
-1.510937584534999822e-01
-1.510612276461637815e-01
-1.510453941869047134e-01
-1.510330485279336998e-01
-1.509994416430039121e-01
-1.509934086368773243e-01
-1.509864566734361868e-01
-1.509737271462155417e-01
-1.509571981996032930e-01
-1.509523544247302340e-01
-1.509274070638275123e-01
-1.509203297055307091e-01
-1.509154401466910600e-01
-1.508948351632076190e-01
-1.508808196377895983e-01
-1.508561625661173355e-01
-1.508394001171693422e-01
-1.508156279312596881e-01
-1.507943528897322527e-01
-1.507937846468570542e-01
-1.507769220354185924e-01
-1.507679068460133220e-01
-1.507454633310274517e-01
-1.507431462650634102e-01
-1.507199468974325107e-01
-1.507012751571263631e-01
-1.506963914977887953e-01
-1.506797932790147621e-01
-1.506670168946550592e-01
-1.506532737890986517e-01
-1.506453044652251438e-01
-1.506307402010518548e-01
-1.506115018754227985e-01
-1.505917630834963938e-01
-1.505853858162018999e-01
-1.505635647276795663e-01
-1.505442169085280668e-01
-1.505330903939982590e-01
-1.505131976968021035e-01
-1.504863013831048424e-01
-1.504692074861445072e-01
-1.504578954284094827e-01
-1.504382682268020077e-01
-1.504305502857601340e-01
-1.504092512821027794e-01
-1.503786944456176333e-01
-1.503734028321389027e-01
-1.503613212907355390e-01
-1.503399861998208076e-01
-1.503191725442805660e-01
-1.503006306182235741e-01
-1.502930456749666799e-01
-1.502774639272575485e-01
-1.502634869574079046e-01
-1.502429001645275430e-01
-1.502285714959178398e-01
-1.502262601311381007e-01
-1.502056754502799352e-01
-1.501937697227545276e-01
-1.501891923392083272e-01
-1.501769852516926240e-01
-1.501613665441798029e-01
-1.501456164379154079e-01
-1.501289674237693827e-01
-1.501215278216220805e-01
-1.500984516080358100e-01
-1.500842144595563865e-01
-1.500640058149183831e-01
-1.500461113463518736e-01
-1.500412578744024228e-01
-1.500213157525377150e-01
-1.499952695190541752e-01
-1.499773081995842416e-01
-1.499715142394091316e-01
-1.499563724285689903e-01
-1.499325665845630262e-01
-1.499208759978279959e-01
-1.498994559719589448e-01
-1.498798616087537172e-01
-1.498711331107657752e-01
-1.498415682291414086e-01
-1.498249472786281622e-01
-1.498134931044800000e-01
-1.497958688467691535e-01
-1.497850863576254965e-01
-1.497645384938251778e-01
-1.497536578388945772e-01
-1.497393835020605635e-01
-1.497193436321899718e-01
-1.497127958879651000e-01
-1.496838618635499274e-01
-1.496761027668305488e-01
-1.496634951604264852e-01
-1.496530265732341769e-01
-1.496377421123953333e-01
-1.496040570246719992e-01
-1.495946339110063861e-01
-1.495699044097197339e-01
-1.495630134771565034e-01
-1.495529011155349863e-01
-1.495349971735467909e-01
-1.495133003424087836e-01
-1.495128732153665763e-01
-1.494880976812469897e-01
-1.494704611106954517e-01
-1.494599662432709586e-01
-1.494268661733663128e-01
-1.494246339439757598e-01
-1.494178485485886665e-01
-1.494035607668835197e-01
-1.493927676791063364e-01
-1.493846520124340604e-01
-1.493550822389139443e-01
-1.493392171317917683e-01
-1.493223377365375526e-01
-1.493078985830044725e-01
-1.492802254366097370e-01
-1.492630076083749646e-01
-1.492469665331535023e-01
-1.492286991106561989e-01
-1.492131850219480804e-01
-1.491877752498482201e-01
-1.491813626564071904e-01
-1.491591833022148372e-01
-1.491523541731755720e-01
-1.491336376146377152e-01
-1.491159587777100004e-01
-1.491060749063868318e-01
-1.490918921905685646e-01
-1.490912103358550955e-01
-1.490539891905892089e-01
-1.490446549209211713e-01
-1.490342328943194961e-01
-1.490208646438919149e-01
-1.489911811283767817e-01
-1.489811560822858760e-01
-1.489641469653276706e-01
-1.489596945804361194e-01
-1.489223716707239187e-01
-1.489127185295274214e-01
-1.489038527127815870e-01
-1.488856871768870493e-01
-1.488721875896255042e-01
-1.488567794189434301e-01
-1.488414736820483086e-01
-1.488355646145727851e-01
-1.488206768336308161e-01
-1.487979303124938313e-01
-1.487880376400085580e-01
-1.487748429135762884e-01
-1.487314477187534345e-01
-1.487237226058409356e-01
-1.487079583765136270e-01
-1.486868755201425363e-01
-1.486799995184012180e-01
-1.486686296250156469e-01
-1.486489556920378430e-01
-1.486329792721452492e-01
-1.486258630245318457e-01
-1.486086170658545424e-01
-1.486025458036630553e-01
-1.485824429907351696e-01
-1.485588015709225218e-01
-1.485553766059693748e-01
-1.485517163292192078e-01
-1.485203050200398778e-01
-1.485068371262126541e-01
-1.484887617814009686e-01
-1.484755698225799503e-01
-1.484692548581009464e-01
-1.484481433511762316e-01
-1.484307136194820409e-01
-1.484065596389599340e-01
-1.483993061688060056e-01
-1.483744247256938986e-01
-1.483594237038010633e-01
-1.483563439840156206e-01
-1.483392161985986890e-01
-1.483244863980456296e-01
-1.483139510559568497e-01
-1.482757043190563173e-01
-1.482725051840861896e-01
-1.482550278361952356e-01
-1.482363713854555343e-01
-1.482223161159031966e-01
-1.482163923634607916e-01
-1.482048240191226884e-01
-1.481746612405557550e-01
-1.481629146333464653e-01
-1.481369573623247116e-01
-1.481265181426031363e-01
-1.481210684156434865e-01
-1.481161692596315027e-01
-1.480951458880963856e-01
-1.480827266089718708e-01
-1.480670679996353711e-01
-1.480377205774324745e-01
-1.480200536347403562e-01
-1.480052468668796029e-01
-1.479790057663932790e-01
-1.479664120261611759e-01
-1.479539483589477067e-01
-1.479448483382887480e-01
-1.479309479862516152e-01
-1.479206238467062340e-01
-1.479020550186773697e-01
-1.478835633297966301e-01
-1.478793918009607411e-01
-1.478608073858677652e-01
-1.478268032527811360e-01
-1.478165582722220650e-01
-1.478088015943584410e-01
-1.477979521049910261e-01
-1.477786040788980348e-01
-1.477703058352224930e-01
-1.477580119677998072e-01
-1.477209061662838607e-01
-1.477144430302890499e-01
-1.477109817652856594e-01
-1.477013855694100930e-01
-1.476901979081255978e-01
-1.476680300368720111e-01
-1.476561990123804735e-01
-1.476338169651056631e-01
-1.476193144368956323e-01
-1.476101167992197316e-01
-1.475937595925311263e-01
-1.475736787611108269e-01
-1.475584659647950769e-01
-1.475320890058920975e-01
-1.475125733530345817e-01
-1.475049210769993346e-01
-1.474936532740983575e-01
-1.474632721401501478e-01
-1.474482613594115255e-01
-1.474436622599797908e-01
-1.474222302557102737e-01
-1.474057730104347541e-01
-1.473839435550135524e-01
-1.473723861106659427e-01
-1.473698713615469169e-01
-1.473560749720163043e-01
-1.473477802660591029e-01
-1.473194572063501462e-01
-1.473077359014012822e-01
-1.472981480112616204e-01
-1.472842842320114531e-01
-1.472689250975650621e-01
-1.472475763246876013e-01
-1.472319212612374639e-01
-1.472133955081282308e-01
-1.472037956376615331e-01
-1.471937387297788669e-01
-1.471711925396590737e-01
-1.471490805083523756e-01
-1.471440390284784738e-01
-1.471401497758936250e-01
-1.471341241524695420e-01
-1.471017033919884143e-01
-1.470822650440135881e-01
-1.470637202504981866e-01
-1.470400507217912711e-01
-1.470285442788769881e-01
-1.470160622395774441e-01
-1.469945240820193233e-01
-1.469781105812147382e-01
-1.469562959983367612e-01
-1.469467315940164165e-01
-1.469365024397834008e-01
-1.469275925181381948e-01
-1.469053147302716300e-01
-1.468821864232763286e-01
-1.468574034128906081e-01
-1.468494618561508869e-01
-1.468369502934262771e-01
-1.468308943018099000e-01
-1.468108240340581239e-01
-1.468085851250195972e-01
-1.467892935162828372e-01
-1.467827893897263869e-01
-1.467646495417903596e-01
-1.467548592300618182e-01
-1.467295497267251114e-01
-1.467226296293999421e-01
-1.467010776406914574e-01
-1.466851893335268942e-01
-1.466785248345999770e-01
-1.466666716775490154e-01
-1.466408033012511769e-01
-1.466095330078538983e-01
-1.465959428735580938e-01
-1.465898860760614375e-01
-1.465760996749138068e-01
-1.465625879565690404e-01
-1.465549183145580248e-01
-1.465278482971861251e-01
-1.465226238470580533e-01
-1.464921526608904956e-01
-1.464803371813490629e-01
-1.464680964128298735e-01
-1.464562896289204053e-01
-1.464526530732736531e-01
-1.464352263273700772e-01
-1.464194591034986281e-01
-1.463934289066107508e-01
-1.463821264586218085e-01
-1.463536430843072056e-01
-1.463373097029699033e-01
-1.463284927726014040e-01
-1.463149095793590537e-01
-1.462932734434985449e-01
-1.462739224581693087e-01
-1.462726347313704212e-01
-1.462435003905817599e-01
-1.462382873099336289e-01
-1.462237603266881014e-01
-1.462110865052688169e-01
-1.461951314480942621e-01
-1.461796835466407929e-01
-1.461721294489569667e-01
-1.461572606589081613e-01
-1.461407975832961781e-01
-1.461208847389488530e-01
-1.461138389807446203e-01
-1.460880842505418720e-01
-1.460759050133000614e-01
-1.460661979834624313e-01
-1.460585473609141705e-01
-1.460425413579082288e-01
-1.460037023948224100e-01
-1.459902413526670273e-01
-1.459763166062152950e-01
-1.459506722272001511e-01
-1.459377422292572335e-01
-1.459175087511019875e-01
-1.459021741115766047e-01
-1.458945072588317404e-01
-1.458907300850591782e-01
-1.458721325587157558e-01
-1.458513692466528178e-01
-1.458263391999187752e-01
-1.458237514916704280e-01
-1.458145068495290131e-01
-1.457995398007212728e-01
-1.457933143589376090e-01
-1.457776582719428893e-01
-1.457666171182243342e-01
-1.457523125795480712e-01
-1.457164647387324818e-01
-1.457113629261129750e-01
-1.456843502938658386e-01
-1.456618655831119491e-01
-1.456451144654984098e-01
-1.456414436769042087e-01
-1.456295145899730026e-01
-1.456173842377614935e-01
-1.456050005408937031e-01
-1.455983506221976698e-01
-1.455778688898459738e-01
-1.455595190961579966e-01
-1.455400223863595743e-01
-1.455242682654047659e-01
-1.455022393134024761e-01
-1.454937996185886040e-01
-1.454812397883421538e-01
-1.454673327847033626e-01
-1.454540700627755812e-01
-1.454329831475521806e-01
-1.454153605021611950e-01
-1.454034977015695729e-01
-1.453827303953144912e-01
-1.453711402733607883e-01
-1.453692765489595362e-01
-1.453422545041334057e-01
-1.453328879721912381e-01
-1.453143107743810614e-01
-1.453076198807182751e-01
-1.453008846430695056e-01
-1.452749156895956073e-01
-1.452588112600268211e-01
-1.452354015525909592e-01
-1.452196861904285763e-01
-1.452143851816178333e-01
-1.452014833474352118e-01
-1.451826739340407735e-01
-1.451721545458541929e-01
-1.451533027988287650e-01
-1.451400057487328699e-01
-1.451321425543530275e-01
-1.451119789992206532e-01
-1.450940168700633470e-01
-1.450724160106604543e-01
-1.450532610009716006e-01
-1.450462582379426490e-01
-1.450344789821900460e-01
-1.450224514898555139e-01
-1.450104283036752206e-01
-1.450016869492196103e-01
-1.449924612482795805e-01
-1.449668015112963171e-01
-1.449651593578062392e-01
-1.449235624807405642e-01
-1.449192701572626363e-01
-1.449065542270583928e-01
-1.448676471264293553e-01
-1.448653999966473260e-01
-1.448511798361590830e-01
-1.448354375617118550e-01
-1.448302039923840545e-01
-1.448190944873646302e-01
-1.447936792326232069e-01
-1.447858091312658746e-01
-1.447669792442628500e-01
-1.447566470779609871e-01
-1.447393068368096891e-01
-1.447147428547700954e-01
-1.446904717526816264e-01
-1.446797264960587026e-01
-1.446650625189631612e-01
-1.446495160433745319e-01
-1.446392115259592104e-01
-1.446281219231228543e-01
-1.446205860104147201e-01
-1.445982189240232474e-01
-1.445868526313077718e-01
-1.445569545754468166e-01
-1.445536452669619054e-01
-1.445428076198872480e-01
-1.445258631621123280e-01
-1.445033280698461153e-01
-1.444774142177227549e-01
-1.444735015628321184e-01
-1.444707736228731387e-01
-1.444484888557699409e-01
-1.444191169287468435e-01
-1.444073744618598609e-01
-1.443912281732728231e-01
-1.443776379724741044e-01
-1.443551792196801631e-01
-1.443437172362249943e-01
-1.443425138067788160e-01
-1.443321416331741491e-01
-1.443159253021096267e-01
-1.443027181977983298e-01
-1.442923332701642747e-01
-1.442657567632014692e-01
-1.442504249416927675e-01
-1.442399783434968052e-01
-1.442339467035808065e-01
-1.442177737678456417e-01
-1.441950332811453850e-01
-1.441853726379917211e-01
-1.441591353090540539e-01
-1.441510433483548237e-01
-1.441325038483823873e-01
-1.441187511264327981e-01
-1.441026572848362330e-01
-1.440857702835544596e-01
-1.440522384156099622e-01
-1.440426124879653491e-01
-1.440274490503722915e-01
-1.440173972234730648e-01
-1.440040873599363336e-01
-1.439822303261550640e-01
-1.439789757802843462e-01
-1.439501482000490051e-01
-1.439343345236350491e-01
-1.439156340621505770e-01
-1.439047637048794237e-01
-1.438826037361937704e-01
-1.438757642887362742e-01
-1.438730126097582662e-01
-1.438588296259429022e-01
-1.438394246565204426e-01
-1.438191241579924173e-01
-1.437999907123848897e-01
-1.437772174350248622e-01
-1.437685480827171070e-01
-1.437571036049903328e-01
-1.437432874690737772e-01
-1.437290286852305754e-01
-1.437235152522320925e-01
-1.437062348939346090e-01
-1.436963090705253576e-01
-1.436732421651024938e-01
-1.436606206760932813e-01
-1.436420413790235051e-01
-1.436231219770153222e-01
-1.436131075777148935e-01
-1.436080005989432418e-01
-1.435800694108638476e-01
-1.435522582732927099e-01
-1.435373734422686898e-01
-1.435217140766028576e-01
-1.435036608977477424e-01
-1.434887086631542741e-01
-1.434826337069277091e-01
-1.434691492414801872e-01
-1.434574092467486572e-01
-1.434438751315059712e-01
-1.434285592743718696e-01
-1.434158985896240579e-01
-1.434014619394133883e-01
-1.433946243087295680e-01
-1.433853987494835280e-01
-1.433489309860422889e-01
-1.433408458425547982e-01
-1.433383664271662972e-01
-1.433273904839949542e-01
-1.433167405932449512e-01
-1.433029571537328128e-01
-1.432966367960702980e-01
-1.432683473375563343e-01
-1.432541402543937858e-01
-1.432422968144084208e-01
-1.432168778714082435e-01
-1.432135722457266724e-01
-1.432057666515498262e-01
-1.431830035918280064e-01
-1.431637271884526053e-01
-1.431444814760306494e-01
-1.431322707407975126e-01
-1.431238785744906594e-01
-1.431093959076810695e-01
-1.430881893492550461e-01
-1.430799834365251155e-01
-1.430626277507013877e-01
-1.430418414318782028e-01
-1.430332093746907451e-01
-1.430175342067198097e-01
-1.430044153229174109e-01
-1.429775723942298682e-01
-1.429721388727462905e-01
-1.429536738250865580e-01
-1.429483668734224111e-01
-1.429362273692885710e-01
-1.429311441280994854e-01
-1.429053473953650066e-01
-1.428981188219737297e-01
-1.428825088622888151e-01
-1.428650502478478190e-01
-1.428549360541103153e-01
-1.428328908204582470e-01
-1.428249397159463419e-01
-1.427908858119904534e-01
-1.427734368908994411e-01
-1.427511650707053437e-01
-1.427450035392959782e-01
-1.427310353232184581e-01
-1.427225850338919855e-01
-1.426909740020387007e-01
-1.426762770789959667e-01
-1.426736629277653434e-01
-1.426577792973051095e-01
-1.426423432649661371e-01
-1.426279656117986905e-01
-1.426144096968025021e-01
-1.426014584537424745e-01
-1.425873899196052896e-01
-1.425625554016421992e-01
-1.425572294471893486e-01
-1.425406367050699452e-01
-1.425310927172966369e-01
-1.425219443945854314e-01
-1.425004798395128336e-01
-1.424785662777580397e-01
-1.424610187588661314e-01
-1.424515733459239542e-01
-1.424426673442970581e-01
-1.424247392356895736e-01
-1.423958638904524454e-01
-1.423940340524178227e-01
-1.423839749646388375e-01
-1.423655789495584800e-01
-1.423401472704922122e-01
-1.423190551449405872e-01
-1.423119911804446858e-01
-1.422983757287260564e-01
-1.422811580988063707e-01
-1.422609308078139345e-01
-1.422485617757762166e-01
-1.422345133428009611e-01
-1.422217549240577528e-01
-1.422141188629291175e-01
-1.422065789422758963e-01
-1.421914991084919921e-01
-1.421595821533338799e-01
-1.421426297450754661e-01
-1.421308989114168364e-01
-1.421241615391215518e-01
-1.421062942532282936e-01
-1.420971095800605266e-01
-1.420816311559920941e-01
-1.420579260880777683e-01
-1.420505314982166145e-01
-1.420305209092925236e-01
-1.420187972241750418e-01
-1.420050018282226767e-01
-1.419883244013508683e-01
-1.419792215406976976e-01
-1.419627975375356010e-01
-1.419398496057223125e-01
-1.419219024738737622e-01
-1.419155500394382874e-01
-1.418967012532962590e-01
-1.418819310188177418e-01
-1.418547789917851687e-01
-1.418402486870778134e-01
-1.418333531017252347e-01
-1.418214962453896999e-01
-1.418123132524528318e-01
-1.417878904619552793e-01
-1.417774050181566659e-01
-1.417576605495034503e-01
-1.417466816995746060e-01
-1.417434453204469702e-01
-1.417161576308714199e-01
-1.416953335219346688e-01
-1.416828412735395282e-01
-1.416746369094709634e-01
-1.416656321094462156e-01
-1.416506371527769814e-01
-1.416390716474910660e-01
-1.416354966681303007e-01
-1.416095840973923270e-01
-1.416005578414412380e-01
-1.415823491220737917e-01
-1.415680241903835290e-01
-1.415647005187322394e-01
-1.415397736411013185e-01
-1.415288536359465277e-01
-1.415127892967086298e-01
-1.414955779742779751e-01
-1.414695895130615999e-01
-1.414556991587461177e-01
-1.414519047639711258e-01
-1.414348155838310028e-01
-1.414177349385969396e-01
-1.414098183815925558e-01
-1.413844726225411408e-01
-1.413741517667650993e-01
-1.413670999928274830e-01
-1.413302244548188535e-01
-1.413228858693806878e-01
-1.413125490678194818e-01
-1.413073477548042745e-01
-1.412811094701711123e-01
-1.412708058000585187e-01
-1.412559815166685162e-01
-1.412384879362552914e-01
-1.412224767861937624e-01
-1.411960241379914827e-01
-1.411905412063212406e-01
-1.411805379287571494e-01
-1.411569871077251737e-01
-1.411253630706110207e-01
-1.411114889585878829e-01
-1.411049716536474097e-01
-1.410963351527657617e-01
-1.410864338348965519e-01
-1.410696243115365234e-01
-1.410580991523682493e-01
-1.410465726029196121e-01
-1.410335031114393622e-01
-1.410053627648156782e-01
-1.409974295816931456e-01
-1.409778511337994034e-01
-1.409708810796473921e-01
-1.409446544385906108e-01
-1.409300075673414199e-01
-1.409201784022245385e-01
-1.409086629595613926e-01
-1.408919620500247716e-01
-1.408849186898358530e-01
-1.408679749047576091e-01
-1.408543475300366443e-01
-1.408427003547448042e-01
-1.408159101624686105e-01
-1.408030208866825617e-01
-1.407829958599012277e-01
-1.407758979167352820e-01
-1.407701092585653124e-01
-1.407437706271092437e-01
-1.407354063460630744e-01
-1.407243045263129322e-01
-1.407083277833814094e-01
-1.406958210946252508e-01
-1.406746842749655724e-01
-1.406561998047551332e-01
-1.406475169498542510e-01
-1.406186326347853011e-01
-1.406118561488148566e-01
-1.405994043515819691e-01
-1.405786645320166728e-01
-1.405697045610960205e-01
-1.405597849104023300e-01
-1.405369735168580658e-01
-1.405351232327813893e-01
-1.405181325817352334e-01
-1.405103231505298311e-01
-1.404825601976691929e-01
-1.404644255617332194e-01
-1.404603182455273769e-01
-1.404414481724325647e-01
-1.404351508264131132e-01
-1.404246492647364675e-01
-1.404105028349352247e-01
-1.403838970869429326e-01
-1.403799253740385111e-01
-1.403450728284914573e-01
-1.403338325178682677e-01
-1.403312685673295257e-01
-1.403115983882801121e-01
-1.402989768012734562e-01
-1.402704126589702505e-01
-1.402521661132606901e-01
-1.402484670450483417e-01
-1.402310461453310508e-01
-1.402114437629149446e-01
-1.402049257569836782e-01
-1.401946352843343457e-01
-1.401821069288510524e-01
-1.401600875475045860e-01
-1.401375586865230560e-01
-1.401295821980343692e-01
-1.401035691512096393e-01
-1.400979955363138574e-01
-1.400834467420337126e-01
-1.400713780694862742e-01
-1.400627034508491464e-01
-1.400599993485616979e-01
-1.400478947887714432e-01
-1.400143401286088607e-01
-1.400053262487686023e-01
-1.399959886673038945e-01
-1.399889168414168994e-01
-1.399798069782980936e-01
-1.399510582994284158e-01
-1.399410330409435743e-01
-1.399294944681240827e-01
-1.399156521220664695e-01
-1.399070686444624789e-01
-1.398921640493208107e-01
-1.398809414496624548e-01
-1.398507029671056667e-01
-1.398361203059523272e-01
-1.398237048368088931e-01
-1.398073885400329952e-01
-1.397917900889390497e-01
-1.397635217606119085e-01
-1.397551809759429720e-01
-1.397421249756845563e-01
-1.397314256465894966e-01
-1.397171547891464249e-01
-1.397070387714400286e-01
-1.396911142706908637e-01
-1.396757275140211307e-01
-1.396712158702682061e-01
-1.396556718062489655e-01
-1.396334419848474506e-01
-1.396293802187473787e-01
-1.396073354564294489e-01
-1.395847914288091685e-01
-1.395769300182235773e-01
-1.395642573583605051e-01
-1.395507026637731185e-01
-1.395234130264041972e-01
-1.395089097475532003e-01
-1.394961078928244613e-01
-1.394846037235394909e-01
-1.394714635667265445e-01
-1.394504058295286675e-01
-1.394396845941259788e-01
-1.394340534767084527e-01
-1.394216223281201095e-01
-1.394081252421920936e-01
-1.393834206322622782e-01
-1.393739804780347868e-01
-1.393661421608245188e-01
-1.393471429689028818e-01
-1.393368167557674231e-01
-1.393157521844307078e-01
-1.393096793169582015e-01
-1.392840774697463868e-01
-1.392652980315025046e-01
-1.392358815852264842e-01
-1.392286157536842539e-01
-1.392251516831331248e-01
-1.392139211731708848e-01
-1.392027434270425024e-01
-1.391856304754756635e-01
-1.391605035316579031e-01
-1.391496490684598353e-01
-1.391352982203162836e-01
-1.391230886304145320e-01
-1.391205341297138687e-01
-1.390729673302572300e-01
-1.390658955840570199e-01
-1.390592378188848788e-01
-1.390459963162588575e-01
-1.390267609671836935e-01
-1.390157203860171720e-01
-1.390097687226682921e-01
-1.389964239373722155e-01
-1.389770307333772492e-01
-1.389584380783053796e-01
-1.389440499986615563e-01
-1.389273014183836086e-01
-1.389194109040998160e-01
-1.389063598231971008e-01
-1.389003185560547249e-01
-1.388805393878352890e-01
-1.388566366410028952e-01
-1.388541688323690626e-01
-1.388265956402512658e-01
-1.388126539409845206e-01
-1.388094849664931463e-01
-1.387900349811407863e-01
-1.387845500553608891e-01
-1.387694461533669765e-01
-1.387591126004995290e-01
-1.387217090786616591e-01
-1.387137277215511610e-01
-1.386958425521447325e-01
-1.386870642669809639e-01
-1.386799466681372661e-01
-1.386619096175283061e-01
-1.386490476730575794e-01
-1.386384466009937810e-01
-1.386345464397277238e-01
-1.386009213114233751e-01
-1.385902960588957789e-01
-1.385837833135049602e-01
-1.385707350792848014e-01
-1.385445758833448171e-01
-1.385329426446695322e-01
-1.385124148484683793e-01
-1.384872458989680755e-01
-1.384850708659246532e-01
-1.384638156390119446e-01
-1.384607794371599254e-01
-1.384483132002891081e-01
-1.384379099541510894e-01
-1.384083488731742140e-01
-1.383889352532862715e-01
-1.383787403674442973e-01
-1.383542876111864273e-01
-1.383449505431347537e-01
-1.383376032379689535e-01
-1.383226106618125062e-01
-1.383173017116399173e-01
-1.383021211121398253e-01
-1.382895662862706210e-01
-1.382706088252585452e-01
-1.382649187843787986e-01
-1.382531705063156646e-01
-1.382196508838911819e-01
-1.382085777564421858e-01
-1.381937155692595232e-01
-1.381830220062132963e-01
-1.381677072852757759e-01
-1.381549516035894265e-01
-1.381458429068907479e-01
-1.381299838523042667e-01
-1.381188125459757998e-01
-1.381107398844839129e-01
-1.380768870275904947e-01
-1.380686800281487880e-01
-1.380453735189798581e-01
-1.380347398757472144e-01
-1.380225106260612178e-01
-1.380155498353259347e-01
-1.380017389398512651e-01
-1.379849817344478979e-01
-1.379739517061597254e-01
-1.379586677675884721e-01
-1.379487882500342599e-01
-1.379450972657618735e-01
-1.379094628127608968e-01
-1.378965565594434395e-01
-1.378841997480617088e-01
-1.378770911314484982e-01
-1.378596633743982003e-01
-1.378494403349082298e-01
-1.378348849221037176e-01
-1.378233858552082025e-01
-1.378108880826010851e-01
-1.378081314458665385e-01
-1.377839440350775990e-01
-1.377708080327273432e-01
-1.377574284817094652e-01
-1.377411152247434711e-01
-1.377268073174674479e-01
-1.377216938791193113e-01
-1.377060668211574634e-01
-1.376814565587669015e-01
-1.376682312234509542e-01
-1.376491105276859694e-01
-1.376388436205776555e-01
-1.376156308200845446e-01
-1.376089687413045159e-01
-1.376025086256910668e-01
-1.375897051543711891e-01
-1.375605823732321542e-01
-1.375578387799224200e-01
-1.375309357982761327e-01
-1.375166517334102667e-01
-1.374942161619201741e-01
-1.374791547838490335e-01
-1.374694786608129382e-01
-1.374630594986240850e-01
-1.374482060267408212e-01
-1.374384451907184057e-01
-1.374127295210270105e-01
-1.374082692569580932e-01
-1.373976509470752339e-01
-1.373764264804491764e-01
-1.373591834195227457e-01
-1.373528337026766466e-01
-1.373214171996756661e-01
-1.373119796843686458e-01
-1.373061747198009441e-01
-1.372948092876054016e-01
-1.372823824029229811e-01
-1.372710230492266426e-01
-1.372473962998779773e-01
-1.372387343044214614e-01
-1.372175866866412464e-01
-1.371969669441117368e-01
-1.371801446917094158e-01
-1.371694424102037346e-01
-1.371505749339340940e-01
-1.371397936157369157e-01
-1.371251392938882263e-01
-1.371042215192423419e-01
-1.370979395633567244e-01
-1.370939981561050125e-01
-1.370763883044121556e-01
-1.370642315315008797e-01
-1.370480212374376450e-01
-1.370385360936352548e-01
-1.370259154639414390e-01
-1.370129621702326772e-01
-1.370081182646996354e-01
-1.369831211240225555e-01
-1.369654142417884024e-01
-1.369508272720185715e-01
-1.369331802996178182e-01
-1.369155178855687160e-01
-1.369102605852131616e-01
-1.368934255482587292e-01
-1.368706550029513136e-01
-1.368617618764820243e-01
-1.368544407880966929e-01
-1.368281313659629461e-01
-1.368253949001375647e-01
-1.368109579213021010e-01
-1.367913658929124088e-01
-1.367802764142015959e-01
-1.367623467927819303e-01
-1.367594587096960246e-01
-1.367463018720428136e-01
-1.367126195291490931e-01
-1.366961536391234078e-01
-1.366813043361997104e-01
-1.366661077369685506e-01
-1.366409418099474027e-01
-1.366397981813385343e-01
-1.366250721526127698e-01
-1.366209680143342653e-01
-1.366150203302800570e-01
-1.365908334143915992e-01
-1.365667453600651615e-01
-1.365629609711555836e-01
-1.365279876780447210e-01
-1.365204298388041360e-01
-1.365145889577944471e-01
-1.365037745112924195e-01
-1.364848022510605774e-01
-1.364819104640444813e-01
-1.364624555592816868e-01
-1.364561360509148336e-01
-1.364262344520333903e-01
-1.364068915754542144e-01
-1.363964178535614358e-01
-1.363781791075449334e-01
-1.363702505052818981e-01
-1.363570075341308252e-01
-1.363416572111063041e-01
-1.363233977241877226e-01
-1.363199489482390392e-01
-1.363038422125791849e-01
-1.362824623246912115e-01
-1.362694091100379312e-01
-1.362648668456701295e-01
-1.362325487245197864e-01
-1.362292119859422890e-01
-1.362114371700792748e-01
-1.361912279956405680e-01
-1.361823633639064335e-01
-1.361735862491288418e-01
-1.361624246281203932e-01
-1.361522005638850508e-01
-1.361463583406048450e-01
-1.361200353915071326e-01
-1.361009236299643432e-01
-1.360799289127818945e-01
-1.360705235504091060e-01
-1.360502038249082613e-01
-1.360377586590967025e-01
-1.360348992622901210e-01
-1.360147285103164294e-01
-1.360017213623019861e-01
-1.359950776376629977e-01
-1.359723233061860270e-01
-1.359559820770046557e-01
-1.359407641649126308e-01
-1.359262496746836413e-01
-1.359160273139998765e-01
-1.358990335672713434e-01
-1.358857354971790832e-01
-1.358801889473048585e-01
-1.358490293558108908e-01
-1.358317160263173284e-01
-1.358248451898620979e-01
-1.358204267653150832e-01
-1.357890188062601255e-01
-1.357810744065898745e-01
-1.357777140416231432e-01
-1.357672238636385142e-01
-1.357551829044951197e-01
-1.357428345225522026e-01
-1.357295299335951055e-01
-1.357110000200335564e-01
-1.356922650212261661e-01
-1.356887047952767822e-01
-1.356755051744378826e-01
-1.356683037946407322e-01
-1.356590087169433634e-01
-1.356375975678816292e-01
-1.356299241392708299e-01
-1.356169511725120458e-01
-1.355917753887080912e-01
-1.355697083933312119e-01
-1.355562490034101786e-01
-1.355462310341106758e-01
-1.355264729901260456e-01
-1.355066274148222782e-01
-1.354930671036355672e-01
-1.354829883747075414e-01
-1.354717859261619362e-01
-1.354502492138631164e-01
-1.354247597364712508e-01
-1.354207075038025843e-01
-1.354076873467405795e-01
-1.353876601200389163e-01
-1.353806778162034707e-01
-1.353676110493655105e-01
-1.353557032452245290e-01
-1.353438607233581337e-01
-1.353140965348362812e-01
-1.353046309536121705e-01
-1.352927749082203923e-01
-1.352805279979187869e-01
-1.352747205740119640e-01
-1.352570322629432498e-01
-1.352424036180417399e-01
-1.352170014138323051e-01
-1.352103660477476932e-01
-1.351970682045489092e-01
-1.351960727342714219e-01
-1.351872089736387839e-01
-1.351541258098597487e-01
-1.351443497942837746e-01
-1.351174081707965935e-01
-1.351120297085005306e-01
-1.351017844959705450e-01
-1.350894566130673713e-01
-1.350636919211715692e-01
-1.350601849990708814e-01
-1.350351104680899139e-01
-1.350146410699040733e-01
-1.350042626777256949e-01
-1.349973227126962105e-01
-1.349891342402831929e-01
-1.349791022539056917e-01
-1.349687181929106750e-01
-1.349631885223203098e-01
-1.349223217330244307e-01
-1.349069626251185317e-01
-1.349011233882210226e-01
-1.348849275885270760e-01
-1.348793331533655881e-01
-1.348609617430820695e-01
-1.348518751423180562e-01
-1.348458730597214272e-01
-1.348335160392331311e-01
-1.348048334336573728e-01
-1.347954370550173420e-01
-1.347822057576410493e-01
-1.347644029786481401e-01
-1.347515184204288730e-01
-1.347445041041238911e-01
-1.347367651049373172e-01
-1.347115468307214237e-01
-1.346983811485747418e-01
-1.346888421364613730e-01
-1.346700290090208640e-01
-1.346601426634531085e-01
-1.346373142077148810e-01
-1.346309946423051573e-01
-1.346247219826501029e-01
-1.346059228812548358e-01
-1.345892191836202678e-01
-1.345745747010045623e-01
-1.345634803169925009e-01
-1.345376620211493346e-01
-1.345231470813463281e-01
-1.345088965291499628e-01
-1.345029270657155662e-01
-1.344934485017587056e-01
-1.344759186404438922e-01
-1.344590877870110168e-01
-1.344473645159369180e-01
-1.344362569816914821e-01
-1.344201989964674548e-01
-1.344069655521444862e-01
-1.343956586706647194e-01
-1.343749987287222447e-01
-1.343661258503804357e-01
-1.343487672791020549e-01
-1.343397566098659401e-01
-1.343290708005110135e-01
-1.343113624211006996e-01
-1.342970262022632477e-01
-1.342836712422167955e-01
-1.342630407131737147e-01
-1.342562356076808794e-01
-1.342410611192690895e-01
-1.342295420733550237e-01
-1.342112411269402727e-01
-1.342029393057991848e-01
-1.341921761976838656e-01
-1.341678343915761740e-01
-1.341528470774517867e-01
-1.341357705346552520e-01
-1.341176273680829423e-01
-1.341067710851892858e-01
-1.341018721305053951e-01
-1.340779873334413397e-01
-1.340747051135775247e-01
-1.340516808584808484e-01
-1.340427179899414678e-01
-1.340241914316167571e-01
-1.340041046324125240e-01
-1.339947274754810791e-01
-1.339834192506019761e-01
-1.339575801572856217e-01
-1.339488991916829297e-01
-1.339291621291497925e-01
-1.339196467346150388e-01
-1.339108336997198445e-01
-1.338981612381660580e-01
-1.338857522928187938e-01
-1.338605973408849015e-01
-1.338329731896176766e-01
-1.338297919193458529e-01
-1.338049129321248198e-01
-1.337894603451191822e-01
-1.337756216750459193e-01
-1.337675580584381241e-01
-1.337497752383784988e-01
-1.337398023526197299e-01
-1.337294834378650599e-01
-1.337168118367157710e-01
-1.337056592090839491e-01
-1.336977542102712468e-01
-1.336922361801181069e-01
-1.336749055977027867e-01
-1.336658698384392552e-01
-1.336519672837772621e-01
-1.336375207110270247e-01
-1.336211166095633007e-01
-1.336103675366496213e-01
-1.335862157272557638e-01
-1.335759716714120526e-01
-1.335617539911537754e-01
-1.335497293243564643e-01
-1.335362778269685302e-01
-1.335129786569256571e-01
-1.334994121710581794e-01
-1.334836247441944790e-01
-1.334742201267364869e-01
-1.334555703705565810e-01
-1.334362139941606129e-01
-1.334095985411347662e-01
-1.334009148454451954e-01
-1.333965037227382577e-01
-1.333755636727395610e-01
-1.333576874096156772e-01
-1.333435718210734255e-01
-1.333397500784385126e-01
-1.333275122882212060e-01
-1.333127790457757367e-01
-1.333051661084073136e-01
-1.332837084295152852e-01
-1.332713224389918683e-01
-1.332561272494957316e-01
-1.332395342948536343e-01
-1.332261975712816238e-01
-1.332177184119623103e-01
-1.332056348550381131e-01
-1.331902652621086980e-01
-1.331831662648301773e-01
-1.331547750891659554e-01
-1.331483565260254964e-01
-1.331312856686326929e-01
-1.331229915748250725e-01
-1.331191335638841622e-01
-1.330814275698362081e-01
-1.330721103535746352e-01
-1.330694568673530809e-01
-1.330583240043235471e-01
-1.330410406763875009e-01
-1.330294210914867992e-01
-1.330086433826617731e-01
-1.329975664072762798e-01
-1.329895761740878257e-01
-1.329610513080061729e-01
-1.329586965864701376e-01
-1.329415761956456166e-01
-1.329255181170468092e-01
-1.329038740979203437e-01
-1.328846653598103889e-01
-1.328713439104425020e-01
-1.328674223062865645e-01
-1.328472737569854067e-01
-1.328334949820557664e-01
-1.328247935381059452e-01
-1.328100454212984838e-01
-1.327783059568384827e-01
-1.327705731564756686e-01
-1.327620906038521342e-01
-1.327491065019611449e-01
-1.327272527384766865e-01
-1.327150495562725574e-01
-1.327094922500370588e-01
-1.326943669786339597e-01
-1.326904683753560299e-01
-1.326861563827266277e-01
-1.326576640714166033e-01
-1.326425562643101519e-01
-1.326245948776804684e-01
-1.326043054305642843e-01
-1.326000544683438309e-01
-1.325746100128366300e-01
-1.325626081691600178e-01
-1.325431831695455531e-01
-1.325309360722699281e-01
-1.325309077781711697e-01
-1.325234654759380459e-01
-1.325177540283532795e-01
-1.324934928097421249e-01
-1.324805852982743060e-01
-1.324590332513677082e-01
-1.324521613447631474e-01
-1.324215954534085915e-01
-1.324153941018606229e-01
-1.323906065210449789e-01
-1.323727672828151347e-01
-1.323669598930544977e-01
-1.323580110676429444e-01
-1.323522460371885090e-01
-1.323135829893842819e-01
-1.323077761424411025e-01
-1.323019229245354089e-01
-1.322901360909327917e-01
-1.322713657536745413e-01
-1.322392488868468496e-01
-1.322332360337490909e-01
-1.322285857973411471e-01
-1.322149157238922124e-01
-1.322079500381025952e-01
-1.321956730833968030e-01
-1.321760406152928669e-01
-1.321730672530073425e-01
-1.321617432427922845e-01
-1.321386508838234553e-01
-1.321328480611527745e-01
-1.321109230140504465e-01
-1.321055265730055606e-01
-1.320984528592482055e-01
-1.320536540388589641e-01
-1.320452196581137216e-01
-1.320381404346903653e-01
-1.320253394113914958e-01
-1.320016025554955619e-01
-1.319955174842390444e-01
-1.319788920825841205e-01
-1.319661894898374876e-01
-1.319616194154260569e-01
-1.319472393517115982e-01
-1.319376773302661232e-01
-1.319197793554731657e-01
-1.318963802160622034e-01
-1.318854478976188571e-01
-1.318774091717564434e-01
-1.318649875820767647e-01
-1.318444020385204640e-01
-1.318421488178710410e-01
-1.318389705162108239e-01
-1.318083166846909515e-01
-1.317916257341986142e-01
-1.317831763755804020e-01
-1.317718879168623680e-01
-1.317521005255453959e-01
-1.317478513531122886e-01
-1.317356604673551590e-01
-1.317273102817409502e-01
-1.317135548672833112e-01
-1.316840462795132449e-01
-1.316724552376503099e-01
-1.316620288259335303e-01
-1.316432106822255921e-01
-1.316293259469401011e-01
-1.316200354733490785e-01
-1.316040213073699783e-01
-1.315920312029680017e-01
-1.315766045065673295e-01
-1.315669576459311263e-01
-1.315526698845290721e-01
-1.315362652915176844e-01
-1.315131241474878088e-01
-1.315021720062677923e-01
-1.314970260353898190e-01
-1.314800985370537800e-01
-1.314642030059976485e-01
-1.314572730159817016e-01
-1.314413474235328616e-01
-1.314346913881516143e-01
-1.314110337112520677e-01
-1.313883796318076336e-01
-1.313816680596310849e-01
-1.313701632889668069e-01
-1.313668756197749754e-01
-1.313589558427488146e-01
-1.313417013949713663e-01
-1.313340941481323798e-01
-1.313090074752800984e-01
-1.312910041036186026e-01
-1.312769840472360339e-01
-1.312707197691486694e-01
-1.312593962893411903e-01
-1.312496990934653163e-01
-1.312307757829299648e-01
-1.312174424422430097e-01
-1.311965680346470209e-01
-1.311810301945032786e-01
-1.311702304869184488e-01
-1.311590143970248756e-01
-1.311463899086250939e-01
-1.311344206846774552e-01
-1.311164403833042780e-01
-1.311070270008862226e-01
-1.310965910248232946e-01
-1.310757066869039089e-01
-1.310552116364669950e-01
-1.310463691291159360e-01
-1.310377234083260345e-01
-1.310280963985161473e-01
-1.310218360801382043e-01
-1.310024338734811500e-01
-1.309782790012770926e-01
-1.309711671273144362e-01
-1.309497228638649702e-01
-1.309427610898797334e-01
-1.309329942910609501e-01
-1.309139989840124030e-01
-1.309066006801787863e-01
-1.308990344771918946e-01
-1.308831144073673847e-01
-1.308631544768137089e-01
-1.308437873095720516e-01
-1.308388080204200832e-01
-1.308272032213942115e-01
-1.308036651577619836e-01
-1.307915480884828674e-01
-1.307745850816067756e-01
-1.307534741852755533e-01
-1.307422844000628026e-01
-1.307358674523237674e-01
-1.307271629839525939e-01
-1.307086021069587822e-01
-1.306859594779410105e-01
-1.306816173568651762e-01
-1.306575725391639908e-01
-1.306481098571330990e-01
-1.306438209007228513e-01
-1.306155512834630550e-01
-1.306100828123953894e-01
-1.306063495950366415e-01
-1.305803767069610155e-01
-1.305694508385938923e-01
-1.305634027084488225e-01
-1.305445527440716180e-01
-1.305322457901622601e-01
-1.305241141301513030e-01
-1.305114089723482529e-01
-1.304898224307610155e-01
-1.304710870174469739e-01
-1.304621804269407437e-01
-1.304321836801557444e-01
-1.304140355413868080e-01
-1.304083906324659259e-01
-1.304032758890712462e-01
-1.303890306536585053e-01
-1.303718184768304922e-01
-1.303545611521230163e-01
-1.303305882049634046e-01
-1.303218315355136325e-01
-1.303041718512535918e-01
-1.302884597983794135e-01
-1.302809027212175619e-01
-1.302690408079016371e-01
-1.302468114915930064e-01
-1.302317051418129257e-01
-1.302223024925442396e-01
-1.302151341481496971e-01
-1.302060167350962694e-01
-1.301936901443966066e-01
-1.301746986859765309e-01
-1.301564649540763174e-01
-1.301473145642337292e-01
-1.301388806402685172e-01
-1.301237969357957325e-01
-1.301053840639111170e-01
-1.300953459531169476e-01
-1.300876297840755647e-01
-1.300712017584500502e-01
-1.300595407427809491e-01
-1.300486984766116572e-01
-1.300355192484089206e-01
-1.300323710367816132e-01
-1.300057004254022430e-01
-1.300010440408721490e-01
-1.299758470979673064e-01
-1.299616991393221510e-01
-1.299543064688710725e-01
-1.299369790256215407e-01
-1.299272746746674145e-01
-1.299193157704119639e-01
-1.298932866611291481e-01
-1.298834853895969588e-01
-1.298658984873743427e-01
-1.298614689058945060e-01
-1.298504921659294209e-01
-1.298296726595501993e-01
-1.298146195679124593e-01
-1.298002147563013242e-01
-1.297925157089712400e-01
-1.297909876386413308e-01
-1.297618649152667558e-01
-1.297315488099192171e-01
-1.297244752104607379e-01
-1.297217577335514349e-01
-1.297181755289727734e-01
-1.297011915731953180e-01
-1.296930486547379635e-01
-1.296675168481566942e-01
-1.296588259747966654e-01
-1.296549836191897564e-01
-1.296336663599805261e-01
-1.296271042011332142e-01
-1.296154470363838351e-01
-1.295888276592209176e-01
-1.295856289137465867e-01
-1.295738849050258878e-01
-1.295583099713847053e-01
-1.295350721441771991e-01
-1.295139602534087220e-01
-1.295041537724846703e-01
-1.294935870823773483e-01
-1.294805249716634021e-01
-1.294754540603543225e-01
-1.294510339650117303e-01
-1.294383083765267839e-01
-1.294187326980437702e-01
-1.294148354266007606e-01
-1.294003892721504734e-01
-1.293802967668367665e-01
-1.293677135943913648e-01
-1.293587591676029769e-01
-1.293556449547940690e-01
-1.293383341600058689e-01
-1.293259931515982064e-01
-1.293072302261140116e-01
-1.292875426952964646e-01
-1.292581414713515342e-01
-1.292563976562748351e-01
-1.292416915275080291e-01
-1.292173591504978680e-01
-1.292083656033229666e-01
-1.292050303228449715e-01
-1.291884295286987727e-01
-1.291753100191640469e-01
-1.291609048718467823e-01
-1.291456377070916428e-01
-1.291286087927991932e-01
-1.291225986907626466e-01
-1.291169767378078093e-01
-1.291102831773750237e-01
-1.290866815619960972e-01
-1.290730328066173049e-01
-1.290554679298527851e-01
-1.290520187727847989e-01
-1.290379294700949031e-01
-1.290289806514190452e-01
-1.290106531824918856e-01
-1.289923485074929155e-01
-1.289719365728404510e-01
-1.289651465705663469e-01
-1.289568700774067489e-01
-1.289392953095427896e-01
-1.289227140094084401e-01
-1.289200842821066895e-01
-1.288957714737635762e-01
-1.288932974578511081e-01
-1.288763658928766542e-01
-1.288593753830084010e-01
-1.288275978245858600e-01
-1.288088162115550994e-01
-1.287941311665094513e-01
-1.287761384882392668e-01
-1.287646780414192227e-01
-1.287505743763948107e-01
-1.287451942575906227e-01
-1.287247386858628995e-01
-1.287207421481620373e-01
-1.287102281322127784e-01
-1.286998004652692429e-01
-1.286914756172351793e-01
-1.286659465880520548e-01
-1.286632546262825860e-01
-1.286580817207479688e-01
-1.286458801777479732e-01
-1.286292290810008843e-01
-1.286261792756115407e-01
-1.286028596392796985e-01
-1.285922616198329482e-01
-1.285669162755658512e-01
-1.285613860527649588e-01
-1.285586744508473989e-01
-1.285472437074982599e-01
-1.285185155650982458e-01
-1.284942889872318084e-01
-1.284895642709873442e-01
-1.284745042656654235e-01
-1.284578822276989940e-01
-1.284416319930187789e-01
-1.284267610577820851e-01
-1.284068715912454473e-01
-1.283970850981745182e-01
-1.283839419990930875e-01
-1.283728861128666243e-01
-1.283628986208640854e-01
-1.283391266739505876e-01
-1.283236824946019650e-01
-1.283197910185475688e-01
-1.283075944970934745e-01
-1.283015590214376389e-01
-1.282821793131991572e-01
-1.282773904130634912e-01
-1.282557642579910118e-01
-1.282437372764861361e-01
-1.282303253803238896e-01
-1.282234933269222887e-01
-1.282005964452213043e-01
-1.281915921196583041e-01
-1.281821280268177765e-01
-1.281642554141966261e-01
-1.281534272227166649e-01
-1.281470180294594363e-01
-1.281307139672647200e-01
-1.281258713909169955e-01
-1.281033549123010429e-01
-1.280884734106534362e-01
-1.280817796539651943e-01
-1.280680524805822285e-01
-1.280515528174326900e-01
-1.280324118832782965e-01
-1.280218589738903456e-01
-1.279993020005796289e-01
-1.279917237028336818e-01
-1.279839877409553739e-01
-1.279575093531659102e-01
-1.279530137310405935e-01
-1.279469054992656007e-01
-1.279176655982051380e-01
-1.279165504797899477e-01
-1.278869710103304747e-01
-1.278762280993643585e-01
-1.278648927260654378e-01
-1.278474518480759436e-01
-1.278421242727905971e-01
-1.278341844943887140e-01
-1.278142851126571333e-01
-1.278041510177977957e-01
-1.277778262029944378e-01
-1.277771153036196261e-01
-1.277546070662153033e-01
-1.277457751577286138e-01
-1.277323488163208676e-01
-1.277032148079442486e-01
-1.276995219609491916e-01
-1.276688703068238062e-01
-1.276627809398929170e-01
-1.276498407141715419e-01
-1.276377025988669478e-01
-1.276349208921725431e-01
-1.276191744482526591e-01
-1.276056967950350285e-01
-1.275903100326632456e-01
-1.275765558814151435e-01
-1.275685431803927905e-01
-1.275574087512749977e-01
-1.275444617657895408e-01
-1.275186191147297254e-01
-1.275067247540698501e-01
-1.274867879482661781e-01
-1.274740914331250474e-01
-1.274657565305195583e-01
-1.274524245317426585e-01
-1.274407803041590070e-01
-1.274338383465751789e-01
-1.274220507310665773e-01
-1.274019736899567601e-01
-1.273744224205186626e-01
-1.273599574639452392e-01
-1.273526267062959350e-01
-1.273498091464940751e-01
-1.273222991978112673e-01
-1.273091805294106482e-01
-1.272965626532469585e-01
-1.272797210229303089e-01
-1.272738296658955659e-01
-1.272627868787286343e-01
-1.272504011367070476e-01
-1.272460038944255856e-01
-1.272375629516575846e-01
-1.272191149534827870e-01
-1.272126185735376891e-01
-1.271988712038903402e-01
-1.271888322119167636e-01
-1.271578994083488734e-01
-1.271515854253882361e-01
-1.271400695280722748e-01
-1.271177387511225887e-01
-1.270955197770408385e-01
-1.270947179176661057e-01
-1.270736904827088343e-01
-1.270642213515833230e-01
-1.270538988244194756e-01
-1.270476189387726995e-01
-1.270320959511992975e-01
-1.270189200292217713e-01
-1.270037401089236795e-01
-1.269913500862714928e-01
-1.269869907412607690e-01
-1.269647338294917771e-01
-1.269511381000000272e-01
-1.269390934035196650e-01
-1.269258386588362764e-01
-1.269219326597497144e-01
-1.269060580594120191e-01
-1.268865251443216380e-01
-1.268671268282938192e-01
-1.268472565362314119e-01
-1.268414759554840066e-01
-1.268273654921739380e-01
-1.268143147691441763e-01
-1.268016903926793004e-01
-1.267778471880465219e-01
-1.267745268717454799e-01
-1.267640091863782570e-01
-1.267438327861859504e-01
-1.267346184946095411e-01
-1.267273046283600990e-01
-1.267106999922054111e-01
-1.266959339878594437e-01
-1.266941598875363506e-01
-1.266636049305825962e-01
-1.266518987007526076e-01
-1.266511011550224552e-01
-1.266321497575307320e-01
-1.266254241036610106e-01
-1.266139295693763656e-01
-1.265912455438880646e-01
-1.265666745172189245e-01
-1.265575780929316108e-01
-1.265394676701228904e-01
-1.265278337378397122e-01
-1.265130930568179601e-01
-1.265073698134100977e-01
-1.265024944546010166e-01
-1.264744578652469698e-01
-1.264685478863475931e-01
-1.264567955125382448e-01
-1.264405157498130206e-01
-1.264282784291238249e-01
-1.264184766471177779e-01
-1.264086408542151041e-01
-1.263910335698648357e-01
-1.263845066207154866e-01
-1.263614664806961829e-01
-1.263348349935560222e-01
-1.263325862720594550e-01
-1.263147072983087926e-01
-1.262999168951857709e-01
-1.262866528896073870e-01
-1.262765896051152859e-01
-1.262673470888184823e-01
-1.262514257187482003e-01
-1.262447066914997862e-01
-1.262204884524244508e-01
-1.262043504106335479e-01
-1.261936214634611919e-01
-1.261864387028900358e-01
-1.261633741035800838e-01
-1.261566537677235034e-01
-1.261417626266597147e-01
-1.261313759550237723e-01
-1.261169830214435295e-01
-1.261069199922458250e-01
-1.260928286244873409e-01
-1.260716094055096548e-01
-1.260627870371769377e-01
-1.260467444322629360e-01
-1.260298111141942012e-01
-1.260143132575455849e-01
-1.260003128421806062e-01
-1.259989351741717667e-01
-1.259873073499346852e-01
-1.259694412353857818e-01
-1.259656831054743464e-01
-1.259423193848826783e-01
-1.259415070640881318e-01
-1.259271478055665749e-01
-1.259125896253879828e-01
-1.258977606742588129e-01
-1.258863616206795655e-01
-1.258779196856555926e-01
-1.258522522664205501e-01
-1.258367190757807008e-01
-1.258219618644098314e-01
-1.258078703730367842e-01
-1.258015712499150618e-01
-1.257869415654616352e-01
-1.257810936131594226e-01
-1.257702230605061700e-01
-1.257625488698928540e-01
-1.257546773079566416e-01
-1.257513842428352735e-01
-1.257185401081226117e-01
-1.257026164336533802e-01
-1.256942900038312549e-01
-1.256733682388887496e-01
-1.256623070942342879e-01
-1.256396513146363358e-01
-1.256362362962341606e-01
-1.256180847552984536e-01
-1.256085247911021274e-01
-1.256027098351336635e-01
-1.255667183963670996e-01
-1.255640142915995239e-01
-1.255462500226016409e-01
-1.255309705138006604e-01
-1.255218793403509170e-01
-1.255199649337938039e-01
-1.254846127359501295e-01
-1.254722703745616563e-01
-1.254648179162365929e-01
-1.254483566600682054e-01
-1.254468265393518800e-01
-1.254308233514089266e-01
-1.254200494612615346e-01
-1.254041353134124070e-01
-1.253961578453090531e-01
-1.253797316555897157e-01
-1.253701220391235938e-01
-1.253513137734885152e-01
-1.253435818761049481e-01
-1.253303254278727574e-01
-1.253097846249121849e-01
-1.252994886772911265e-01
-1.252961222194617086e-01
-1.252788519072737805e-01
-1.252683792935078977e-01
-1.252540116122017877e-01
-1.252429907446350188e-01
-1.252276722219231864e-01
-1.252070263265276928e-01
-1.251956923750545680e-01
-1.251866940141299067e-01
-1.251790939842555295e-01
-1.251650579083284642e-01
-1.251519133048721311e-01
-1.251398530644164120e-01
-1.251161322404826248e-01
-1.251019759859779978e-01
-1.250806829991549241e-01
-1.250639261032510385e-01
-1.250528270785925544e-01
-1.250340034099894637e-01
-1.250330615801708845e-01
-1.250207309932085953e-01
-1.250140747332181834e-01
-1.250004659756414616e-01
-1.249850923795229329e-01
-1.249695845732289035e-01
-1.249452206545481614e-01
-1.249319920858926458e-01
-1.249238658341455532e-01
-1.249159493240070973e-01
-1.248985852824093523e-01
-1.248745590321526377e-01
-1.248682421304110057e-01
-1.248556866320778558e-01
-1.248371897154695875e-01
-1.248296590585198651e-01
-1.248157559634632541e-01
-1.248095577316796490e-01
-1.248017224632665678e-01
-1.247853828101397056e-01
-1.247792468760033358e-01
-1.247729415457272950e-01
-1.247573465385915792e-01
-1.247332227272516525e-01
-1.247197856330344024e-01
-1.247136411898110142e-01
-1.246913758631197910e-01
-1.246844642330303399e-01
-1.246761568016919453e-01
-1.246670714642412192e-01
-1.246535862017676966e-01
-1.246427992232050364e-01
-1.246211456149099450e-01
-1.246138604260368099e-01
-1.245983708572555027e-01
-1.245760222033599207e-01
-1.245681675718402215e-01
-1.245396059197925731e-01
-1.245332129245736719e-01
-1.245252330897848592e-01
-1.245054190825282681e-01
-1.245039642065207119e-01
-1.244765770737505661e-01
-1.244677385327174757e-01
-1.244588613240311392e-01
-1.244417953530846666e-01
-1.244350485212036284e-01
-1.244159392331644354e-01
-1.244005460492847992e-01
-1.243864791192389740e-01
-1.243737328700232347e-01
-1.243706536970915211e-01
-1.243454786173033844e-01
-1.243376301628272285e-01
-1.243261713517231082e-01
-1.243164382419457148e-01
-1.243134130705174922e-01
-1.243071254905419587e-01
-1.242968879758059864e-01
-1.242674880993285824e-01
-1.242470819597779608e-01
-1.242373475240342029e-01
-1.242218790816617124e-01
-1.242039916141880473e-01
-1.241831923663537507e-01
-1.241800996777559785e-01
-1.241640902142213954e-01
-1.241602377047476835e-01
-1.241468026230825028e-01
-1.241363436390403030e-01
-1.241122900704846044e-01
-1.241029882197134115e-01
-1.240963058310218248e-01
-1.240851324538127520e-01
-1.240651451058172317e-01
-1.240535310152811321e-01
-1.240399032214881403e-01
-1.240180633341272098e-01
-1.240085635737614156e-01
-1.239934632412204862e-01
-1.239693999763150645e-01
-1.239668514619799156e-01
-1.239547528266757292e-01
-1.239466394677794792e-01
-1.239218362326748868e-01
-1.239077635151035472e-01
-1.238919045572100253e-01
-1.238740290714741288e-01
-1.238613479534049766e-01
-1.238478598938318187e-01
-1.238408018857872495e-01
-1.238353345551297946e-01
-1.238148356292698149e-01
-1.237948787326171862e-01
-1.237776333574224508e-01
-1.237692458099857451e-01
-1.237515579259022280e-01
-1.237472264958338064e-01
-1.237233107327875559e-01
-1.237204724531363875e-01
-1.237056664170425868e-01
-1.236911124264231943e-01
-1.236831411358610688e-01
-1.236682332354838154e-01
-1.236581140083704011e-01
-1.236530161594188715e-01
-1.236208307639244108e-01
-1.236053793169066828e-01
-1.236007484464257955e-01
-1.235835721494434047e-01
-1.235690213176303121e-01
-1.235601978760223485e-01
-1.235451851170981663e-01
-1.235314564402524851e-01
-1.235278065526983216e-01
-1.235166142525268296e-01
-1.234975104168283822e-01
-1.234859696783641991e-01
-1.234658859194489589e-01
-1.234580230562425385e-01
-1.234347868270245230e-01
-1.234291158010831224e-01
-1.234076240639268573e-01
-1.234025236810018245e-01
-1.233768834700909867e-01
-1.233686252402928230e-01
-1.233594598060175629e-01
-1.233425529200335435e-01
-1.233285119975344457e-01
-1.233194008093416172e-01
-1.233091803136968645e-01
-1.232953093292990521e-01
-1.232824037973590525e-01
-1.232698531169663658e-01
-1.232598782448551256e-01
-1.232430991890004768e-01
-1.232315082231087433e-01
-1.232203042681017935e-01
-1.232032924341854296e-01
-1.231908015466868234e-01
-1.231708742617073082e-01
-1.231564572479199315e-01
-1.231473876284325530e-01
-1.231346912473888500e-01
-1.231322805323979697e-01
-1.231086864285768634e-01
-1.231078291544539516e-01
-1.230917369504438141e-01
-1.230783463245802567e-01
-1.230639171554354927e-01
-1.230509792136794400e-01
-1.230377741521441193e-01
-1.230311068663844654e-01
-1.229998542873658451e-01
-1.229903023435955089e-01
-1.229796927284989017e-01
-1.229699758742778815e-01
-1.229605330715209111e-01
-1.229513083506057203e-01
-1.229360446740775104e-01
-1.229267092943212292e-01
-1.229049114238663643e-01
-1.228982339020592562e-01
-1.228794522889131435e-01
-1.228644131782767601e-01
-1.228478054873155256e-01
-1.228343239778443841e-01
-1.228126255528577959e-01
-1.227906955777946785e-01
-1.227782055814068962e-01
-1.227740909951534343e-01
-1.227598358164923853e-01
-1.227539251002759679e-01
-1.227424190412064187e-01
-1.227303179474036887e-01
-1.227116952828668228e-01
-1.226937483531771178e-01
-1.226817301914932823e-01
-1.226694028969225747e-01
-1.226510675561591213e-01
-1.226429889401972617e-01
-1.226366124857199980e-01
-1.226185753718496418e-01
-1.226095348619488934e-01
-1.226010899817238931e-01
-1.225870677980810119e-01
-1.225788142870794240e-01
-1.225561342411012333e-01
-1.225484308037369241e-01
-1.225410599878869189e-01
-1.225259696577374324e-01
-1.225148072284382994e-01
-1.224979454054883066e-01
-1.224773369006128820e-01
-1.224695415427889678e-01
-1.224579145101283018e-01
-1.224411970196551680e-01
-1.224287970966079775e-01
-1.224220867055749451e-01
-1.224044586310877591e-01
-1.223852374156977341e-01
-1.223728805305216438e-01
-1.223559457958090790e-01
-1.223427973809617653e-01
-1.223300869524932555e-01
-1.223221297693485310e-01
-1.223077687144505654e-01
-1.222832362337304690e-01
-1.222684206936372198e-01
-1.222486892233661804e-01
-1.222420192632662495e-01
-1.222310545493087153e-01
-1.222295446567745747e-01
-1.222087413222237573e-01
-1.221963146090105090e-01
-1.221948845515282434e-01
-1.221669710818373555e-01
-1.221641879206099846e-01
-1.221576977260317720e-01
-1.221413297328254599e-01
-1.221291204591838653e-01
-1.221164138954477785e-01
-1.221005344456983499e-01
-1.220912172286170716e-01
-1.220826308698061136e-01
-1.220786685407454220e-01
-1.220588579904544335e-01
-1.220432064854329868e-01
-1.220178897082172809e-01
-1.220092159077517113e-01
-1.219954259391177742e-01
-1.219706555672843140e-01
-1.219538689088042471e-01
-1.219473894883559562e-01
-1.219391403657787143e-01
-1.219184385629173695e-01
-1.218992208495308094e-01
-1.218950441086753544e-01
-1.218823260746318138e-01
-1.218736567196099241e-01
-1.218554108626469790e-01
-1.218511654999851757e-01
-1.218312646187230674e-01
-1.218094919984509528e-01
-1.218017445625656781e-01
-1.217895518198067462e-01
-1.217857589135353524e-01
-1.217771347241324298e-01
-1.217576683380595937e-01
-1.217511021996693088e-01
-1.217267273799121918e-01
-1.216986973905440084e-01
-1.216875897472383672e-01
-1.216768867301785406e-01
-1.216657802934605626e-01
-1.216582926342128224e-01
-1.216564816441180474e-01
-1.216457326740290890e-01
-1.216274252515118781e-01
-1.216077194104782100e-01
-1.215958018213489367e-01
-1.215861379676384801e-01
-1.215664186276708691e-01
-1.215627716785442070e-01
-1.215464900006702764e-01
-1.215285780619539124e-01
-1.215276955819350468e-01
-1.215084835510405470e-01
-1.214949462601918329e-01
-1.214755159131833406e-01
-1.214597636011550963e-01
-1.214431451531390871e-01
-1.214373268132422357e-01
-1.214203407457654371e-01
-1.214122594319148041e-01
-1.214030848760418169e-01
-1.213885757894831441e-01
-1.213796119602641166e-01
-1.213580508385583012e-01
-1.213467637867072513e-01
-1.213393019863705236e-01
-1.213308497915050188e-01
-1.213103255268242475e-01
-1.212915017665299744e-01
-1.212732447927288848e-01
-1.212465340400772917e-01
-1.212366814794273995e-01
-1.212229395934326381e-01
-1.212171209570758468e-01
-1.211976197632904373e-01
-1.211743692297290453e-01
-1.211692831609088861e-01
-1.211649527365075141e-01
-1.211420023223155062e-01
-1.211341623823121438e-01
-1.211161724544810581e-01
-1.211049675276177073e-01
-1.210901749992404908e-01
-1.210807339223802792e-01
-1.210730976466027620e-01
-1.210651049786707900e-01
-1.210476165542134219e-01
-1.210433759497555883e-01
-1.210296792946977951e-01
-1.210029132491334536e-01
-1.209922087834859605e-01
-1.209877237836732566e-01
-1.209763844659481891e-01
-1.209506310231365234e-01
-1.209391507782013320e-01
-1.209330901256585322e-01
-1.209243494716285006e-01
-1.209048789127449008e-01
-1.208817711606860745e-01
-1.208795559078714166e-01
-1.208701041206698412e-01
-1.208575005557713800e-01
-1.208389403650382554e-01
-1.208334208011490607e-01
-1.208216177466138186e-01
-1.208014423002644055e-01
-1.207897421522322046e-01
-1.207573462415992838e-01
-1.207486527342579996e-01
-1.207305701365389006e-01
-1.207228947475407765e-01
-1.207166494467897255e-01
-1.207018426066037153e-01
-1.206903508692103999e-01
-1.206604001577851193e-01
-1.206562110675587218e-01
-1.206456137162209286e-01
-1.206342070530352362e-01
-1.206220784772574217e-01
-1.206102925191966102e-01
-1.205944646403750153e-01
-1.205782410736571664e-01
-1.205592764505025449e-01
-1.205536198105468804e-01
-1.205442512986202863e-01
-1.205254583459975937e-01
-1.205195151597825143e-01
-1.205101117339342498e-01
-1.204897231397065172e-01
-1.204856443328451987e-01
-1.204757773381580355e-01
-1.204531365632556528e-01
-1.204408304268607954e-01
-1.204348705824676291e-01
-1.204104729671778562e-01
-1.203915111865430931e-01
-1.203885981783583692e-01
-1.203732447024176144e-01
-1.203652632848544735e-01
-1.203406570561473543e-01
-1.203363429793136430e-01
-1.203061081198605053e-01
-1.202980667298737538e-01
-1.202925435716011016e-01
-1.202907063593772752e-01
-1.202694570201331137e-01
-1.202600814554561914e-01
-1.202490559715784224e-01
-1.202444307926358036e-01
-1.202289855854193623e-01
-1.202155235250352006e-01
-1.201953831500111591e-01
-1.201683627133645349e-01
-1.201606572489697655e-01
-1.201396060662663912e-01
-1.201356554000636012e-01
-1.201142158476825039e-01
-1.201070274311575037e-01
-1.200846741636127646e-01
-1.200661969030088760e-01
-1.200580852301630086e-01
-1.200445923623995048e-01
-1.200442818314318150e-01
-1.200212450557417987e-01
-1.200122114487399416e-01
-1.200002308906979731e-01
-1.199783559579500891e-01
-1.199725422282075793e-01
-1.199590361558741936e-01
-1.199524093538791025e-01
-1.199268010043599564e-01
-1.199226511483668378e-01
-1.198999733345993968e-01
-1.198845167271624101e-01
-1.198741337559064424e-01
-1.198642839704934238e-01
-1.198562052026902469e-01
-1.198484184115826412e-01
-1.198397739031680509e-01
-1.198279085764047402e-01
-1.198141379247509297e-01
-1.197960597519349413e-01
-1.197851552020107457e-01
-1.197751659946186542e-01
-1.197584696616480759e-01
-1.197307824609142590e-01
-1.197182690737286503e-01
-1.197022550202705982e-01
-1.196944265642932714e-01
-1.196910601743594316e-01
-1.196769699352514815e-01
-1.196615779654458533e-01
-1.196516387966956307e-01
-1.196389041061975689e-01
-1.196286998793849032e-01
-1.196130046404540181e-01
-1.196119807787248135e-01
-1.195922381877308760e-01
-1.195791135967577412e-01
-1.195662220700101919e-01
-1.195463269178385912e-01
-1.195380199433339619e-01
-1.195188736134840390e-01
-1.195011991773788085e-01
-1.194904258938633279e-01
-1.194788874503819043e-01
-1.194689236553623801e-01
-1.194287886183675040e-01
-1.194266032479763817e-01
-1.194078941357808732e-01
-1.194019876410759573e-01
-1.193807221366127436e-01
-1.193708494745190640e-01
-1.193656972597020860e-01
-1.193582246506799949e-01
-1.193352997249944869e-01
-1.193269498963330510e-01
-1.193200140687375177e-01
-1.193066176210759444e-01
-1.192987098412442992e-01
-1.192813681086482558e-01
-1.192730813556841796e-01
-1.192634179423908147e-01
-1.192597574590567033e-01
-1.192372961200541259e-01
-1.192185204682001121e-01
-1.192106298488412042e-01
-1.191929497736547716e-01
-1.191855481203616673e-01
-1.191833079967070386e-01
-1.191764595611078115e-01
-1.191577642066286580e-01
-1.191455105967303973e-01
-1.191249064749682895e-01
-1.191099545490547085e-01
-1.191072692537386013e-01
-1.190795018455255427e-01
-1.190676909448445397e-01
-1.190544673249823160e-01
-1.190318013174238299e-01
-1.190248093672075791e-01
-1.190210261778010536e-01
-1.190007456380626771e-01
-1.189962782742021441e-01
-1.189792029611576873e-01
-1.189684401116923029e-01
-1.189317175530312798e-01
-1.189289785082865980e-01
-1.189158730995829027e-01
-1.189087834693774159e-01
-1.188953380908616131e-01
-1.188697378870125776e-01
-1.188589597648616325e-01
-1.188580703662383831e-01
-1.188463938472165415e-01
-1.188287703455561672e-01
-1.188152863740773169e-01
-1.187999948864535971e-01
-1.187939748009232965e-01
-1.187805830464870038e-01
-1.187738045087312344e-01
-1.187679913157220490e-01
-1.187312485066483458e-01
-1.187185091573497997e-01
-1.187102963735268690e-01
-1.187030728406631708e-01
-1.186804907574809664e-01
-1.186750933707258482e-01
-1.186628430860983685e-01
-1.186452475720937427e-01
-1.186304353885902774e-01
-1.186237720957948882e-01
-1.186020738610470970e-01
-1.185907124972025162e-01
-1.185829070968692778e-01
-1.185682812189436108e-01
-1.185399241399893722e-01
-1.185271132745869260e-01
-1.185141100370878386e-01
-1.185038130631056175e-01
-1.184968565213760927e-01
-1.184849154887022138e-01
-1.184603858160163947e-01
-1.184584315592869530e-01
-1.184550082031678164e-01
-1.184311469295209751e-01
-1.184130163852406825e-01
-1.184086673994451389e-01
-1.183975320128559661e-01
-1.183782925541277120e-01
-1.183687984399696136e-01
-1.183511954011013390e-01
-1.183388926657901463e-01
-1.183176832744061713e-01
-1.183091043493308681e-01
-1.183052782420776494e-01
-1.182937851148765929e-01
-1.182851210278456633e-01
-1.182663517112688134e-01
-1.182604822080035589e-01
-1.182531434782337632e-01
-1.182244146113940741e-01
-1.182117122250236074e-01
-1.181979715365717998e-01
-1.181925636360267318e-01
-1.181671370429691059e-01
-1.181598158528544551e-01
-1.181401304034051802e-01
-1.181312864434083953e-01
-1.181238507699509666e-01
-1.181181432823294741e-01
-1.181042408726594162e-01
-1.180799454683262306e-01
-1.180538554445900445e-01
-1.180453643070566438e-01
-1.180380879482351431e-01
-1.180138302885851698e-01
-1.180069480428431461e-01
-1.179953393846068510e-01
-1.179821394116622735e-01
-1.179727055926127199e-01
-1.179601891076589026e-01
-1.179395243205937083e-01
-1.179376534258994025e-01
-1.179141447605807635e-01
-1.178976884518862234e-01
-1.178937552494528085e-01
-1.178877193390512612e-01
-1.178659995392004889e-01
-1.178529561413056148e-01
-1.178453360525439364e-01
-1.178342872037144717e-01
-1.178105710764093816e-01
-1.178066039923703900e-01
-1.177962975813340030e-01
-1.177803192614055305e-01
-1.177728405104876419e-01
-1.177550325966005007e-01
-1.177524505464828952e-01
-1.177382890955425421e-01
-1.177194053788721551e-01
-1.177127145948702880e-01
-1.177070115410797091e-01
-1.176942978448916599e-01
-1.176706363668783006e-01
-1.176596715637544810e-01
-1.176553095235035873e-01
-1.176385755544775702e-01
-1.176203599751196871e-01
-1.176038488466729370e-01
-1.175924204678955587e-01
-1.175740959216607651e-01
-1.175702111677604800e-01
-1.175451070726619140e-01
-1.175391326660056301e-01
-1.175248867120655405e-01
-1.175120314423613033e-01
-1.175037318829111888e-01
-1.174927941175771262e-01
-1.174758560337380020e-01
-1.174639813109588926e-01
-1.174472266814117483e-01
-1.174358054072336954e-01
-1.174120344428879748e-01
-1.174037136099763678e-01
-1.173899778207801725e-01
-1.173820004814578877e-01
-1.173575885122187801e-01
-1.173442929086603581e-01
-1.173267334302882658e-01
-1.173215612224781379e-01
-1.173176253890318710e-01
-1.172945223630187106e-01
-1.172899236167519454e-01
-1.172774093130656003e-01
-1.172541261728961282e-01
-1.172469248765015126e-01
-1.172321464027203386e-01
-1.172302574918673568e-01
-1.172204781545634344e-01
-1.171961138517454981e-01
-1.171747035298197903e-01
-1.171611168702478833e-01
-1.171513320858016960e-01
-1.171403062730154987e-01
-1.171223830491444073e-01
-1.171060196603070092e-01
-1.171019895910031250e-01
-1.170911042100837018e-01
-1.170840640551726874e-01
-1.170622107629670228e-01
-1.170522320486365730e-01
-1.170450735453085755e-01
-1.170384092369639306e-01
-1.170272202230614733e-01
-1.170087324223169356e-01
-1.169968233347436215e-01
-1.169760323883404507e-01
-1.169683467652496700e-01
-1.169491637839078779e-01
-1.169460570064407290e-01
-1.169222411591086808e-01
-1.169055147938435069e-01
-1.168849311008389458e-01
-1.168652491482287670e-01
-1.168620654708135143e-01
-1.168447109869786560e-01
-1.168355343831518345e-01
-1.168274113119796564e-01
-1.168018090451715951e-01
-1.167977295508782209e-01
-1.167890561601951649e-01
-1.167860700001804031e-01
-1.167664752203601830e-01
-1.167488111545023355e-01
-1.167439643285329287e-01
-1.167319362943549654e-01
-1.167196016088305199e-01
-1.167027177856173881e-01
-1.166894577734043648e-01
-1.166826705534660391e-01
-1.166785384868772868e-01
-1.166728775053184619e-01
-1.166594807170271697e-01
-1.166401132892520842e-01
-1.166229018126890837e-01
-1.166087724317070584e-01
-1.165970094834193893e-01
-1.165921452171147510e-01
-1.165786125926859262e-01
-1.165584611020699379e-01
-1.165391363846132455e-01
-1.165254595279019145e-01
-1.165200460957011297e-01
-1.165095522523971472e-01
-1.164859031686836799e-01
-1.164690493931548054e-01
-1.164596697166770944e-01
-1.164567559419255049e-01
-1.164298278809917375e-01
-1.164175392351072535e-01
-1.164005147234516147e-01
-1.163864410623078327e-01
-1.163720614431887068e-01
-1.163664347629931872e-01
-1.163533100441430657e-01
-1.163449469907298917e-01
-1.163307832164598987e-01
-1.163223632611193326e-01
-1.162911120509207974e-01
-1.162863350528655915e-01
-1.162789590174806154e-01
-1.162675938266335973e-01
-1.162580516333158454e-01
-1.162509996168818449e-01
-1.162294827938145370e-01
-1.162119192253137923e-01
-1.162029658268889654e-01
-1.161944793993854863e-01
-1.161731943573464931e-01
-1.161626303242614955e-01
-1.161383339259680902e-01
-1.161304676569974437e-01
-1.161200186989504168e-01
-1.161090566433295446e-01
-1.160902326990885525e-01
-1.160769259635712203e-01
-1.160592350237716341e-01
-1.160547132377027224e-01
-1.160470933629530188e-01
-1.160147293130946722e-01
-1.160094971975711708e-01
-1.159950020023344519e-01
-1.159896049645657568e-01
-1.159843266559993091e-01
-1.159695125524217441e-01
-1.159566659418823087e-01
-1.159370546936759061e-01
-1.159255871727724596e-01
-1.159190084615642768e-01
-1.159043992048143512e-01
-1.158795999336049987e-01
-1.158648302086887627e-01
-1.158499515925860424e-01
-1.158415568042763522e-01
-1.158349339895894115e-01
-1.158299783490456814e-01
-1.158235951692230814e-01
-1.158119398540337353e-01
-1.157963490886074753e-01
-1.157861099978721442e-01
-1.157694097007204159e-01
-1.157519722956252828e-01
-1.157319160463170793e-01
-1.157244045661530996e-01
-1.157220626461618607e-01
-1.156959209203930750e-01
-1.156860861967497489e-01
-1.156583233703217528e-01
-1.156376468486044473e-01
-1.156333494484122482e-01
-1.156249683071024770e-01
-1.156191654732955376e-01
-1.156134725244888639e-01
-1.156039314761626025e-01
-1.155889876029639884e-01
-1.155688195521072659e-01
-1.155538000807274923e-01
-1.155422278497741650e-01
-1.155339942061327507e-01
-1.155198114637365769e-01
-1.155173642827728164e-01
-1.154958677229874775e-01
-1.154825220168907707e-01
-1.154738589166847407e-01
-1.154616316692278766e-01
-1.154471661584409725e-01
-1.154307855093358037e-01
-1.154189955777195076e-01
-1.153973955359195169e-01
-1.153814793791022586e-01
-1.153798042712761984e-01
-1.153626381793083633e-01
-1.153421912349091583e-01
-1.153294986672741274e-01
-1.153206746527151438e-01
-1.153154917936188573e-01
-1.153095854442504897e-01
-1.152880032618314177e-01
-1.152793820281883264e-01
-1.152562353553770180e-01
-1.152495168603535347e-01
-1.152413589891551904e-01
-1.152257721316408134e-01
-1.152182477059740251e-01
-1.152065652481245872e-01
-1.151906886699476107e-01
-1.151704700030618533e-01
-1.151636008090007879e-01
-1.151464040208706463e-01
-1.151380120039400823e-01
-1.151197003408858943e-01
-1.151129627383719600e-01
-1.150881850057711708e-01
-1.150795824852015037e-01
-1.150653833859172082e-01
-1.150505427842337114e-01
-1.150453093626759016e-01
-1.150339974481112415e-01
-1.150071589016510021e-01
-1.149853055204177188e-01
-1.149750382875393273e-01
-1.149706029294531306e-01
-1.149682863857061366e-01
-1.149537855601804881e-01
-1.149411101404633206e-01
-1.149240477929616977e-01
-1.149182256209909381e-01
-1.148987735136543231e-01
-1.148915898598966978e-01
-1.148859416960546498e-01
-1.148789388561528846e-01
-1.148709329069884377e-01
-1.148509709333860040e-01
-1.148353377677485687e-01
-1.148154964804001532e-01
-1.148045124308614828e-01
-1.147861690343517371e-01
-1.147831790600514767e-01
-1.147712089325078066e-01
-1.147452263725026733e-01
-1.147381557496543469e-01
-1.147263645944873456e-01
-1.147156508664007590e-01
-1.147057895589418952e-01
-1.146844023926008316e-01
-1.146780771288231082e-01
-1.146605162617838902e-01
-1.146464998670583268e-01
-1.146440863149926215e-01
-1.146062711961684522e-01
-1.146013851295889507e-01
-1.145921960135641293e-01
-1.145740616935947698e-01
-1.145709061245451243e-01
-1.145556245748421964e-01
-1.145476216853232310e-01
-1.145318450934040555e-01
-1.145233282940881225e-01
-1.145005954718426311e-01
-1.144932458826559418e-01
-1.144799279964027194e-01
-1.144708269666677436e-01
-1.144522197079926307e-01
-1.144275760062413716e-01
-1.144233190993591276e-01
-1.144132947038771775e-01
-1.144005745585582046e-01
-1.143909973787978762e-01
-1.143725218183042902e-01
-1.143723006361408445e-01
-1.143568054754294794e-01
-1.143431897473385916e-01
-1.143384240042704669e-01
-1.143214136237617196e-01
-1.143016967838953735e-01
-1.142845607126920238e-01
-1.142804154905337766e-01
-1.142606981885434247e-01
-1.142564903746208782e-01
-1.142516595709401062e-01
-1.142162510200854242e-01
-1.142119707539550888e-01
-1.141956457964862504e-01
-1.141925314680060088e-01
-1.141657596431447375e-01
-1.141619147534725931e-01
-1.141513801991804189e-01
-1.141347917266876677e-01
-1.141271388934401165e-01
-1.141169513664199442e-01
-1.141074077452354230e-01
-1.140885740196768972e-01
-1.140766740603244012e-01
-1.140700011942074599e-01
-1.140608174915121453e-01
-1.140403885490075264e-01
-1.140200925149567890e-01
-1.140137961386110399e-01
-1.139994454598350082e-01
-1.139860644596430439e-01
-1.139738504162295663e-01
-1.139632345625297416e-01
-1.139438381693122782e-01
-1.139329834214925508e-01
-1.139288299473532606e-01
-1.139085828522456434e-01
-1.139007266335805013e-01
-1.138770745324449718e-01
-1.138675582123421515e-01
-1.138634422355753462e-01
-1.138500754358694467e-01
-1.138319282394701648e-01
-1.138212862296886230e-01
-1.138147000922699603e-01
-1.138032792623539236e-01
-1.137848538998613157e-01
-1.137825496347654730e-01
-1.137576531530915258e-01
-1.137489058432985811e-01
-1.137256499608670091e-01
-1.137141476914610705e-01
-1.136954786503684145e-01
-1.136882513667004657e-01
-1.136725224040118498e-01
-1.136583906123841137e-01
-1.136478278342217541e-01
-1.136402028719536716e-01
-1.136185746388074791e-01
-1.136074813486750157e-01
-1.135966837017901021e-01
-1.135944585566379117e-01
-1.135745102929804906e-01
-1.135606359611278926e-01
-1.135453660759171701e-01
-1.135396981657669779e-01
-1.135244152306773557e-01
-1.135090771037026158e-01
-1.135012682274395557e-01
-1.134759144844419698e-01
-1.134655147087904881e-01
-1.134652965574476646e-01
-1.134478920869462226e-01
-1.134247942722505509e-01
-1.134224426256007778e-01
-1.134181111494957928e-01
-1.133928155932864834e-01
-1.133875485072310396e-01
-1.133820833234453762e-01
-1.133624123047713428e-01
-1.133487589991628020e-01
-1.133338102696932193e-01
-1.133151005187221227e-01
-1.133095930661689732e-01
-1.132981770860373438e-01
-1.132879708236661509e-01
-1.132616162723720510e-01
-1.132488671521474644e-01
-1.132288361816781441e-01
-1.132166075933563054e-01
-1.132119646785004208e-01
-1.131940555004296300e-01
-1.131790983373912596e-01
-1.131729184138801358e-01
-1.131603158170579881e-01
-1.131488377773532117e-01
-1.131287174063593526e-01
-1.131072400301161018e-01
-1.130987799972901497e-01
-1.130834360729499333e-01
-1.130754390615287264e-01
-1.130693414531292462e-01
-1.130435855983081272e-01
-1.130394795322694212e-01
-1.130243195113984356e-01
-1.130169544473341448e-01
-1.130077544380062582e-01
-1.129952933278926819e-01
-1.129734010486461160e-01
-1.129650446277697118e-01
-1.129521944592192240e-01
-1.129426792762981413e-01
-1.129251665993950549e-01
-1.129227164768109859e-01
-1.129163736448324518e-01
-1.128982238684479167e-01
-1.128917326525890330e-01
-1.128694862683109756e-01
-1.128487997934286835e-01
-1.128299386610608357e-01
-1.128272174519494297e-01
-1.128180909580483171e-01
-1.127930801916338932e-01
-1.127883936889555183e-01
-1.127827184269701022e-01
-1.127638831039468326e-01
-1.127512811301200901e-01
-1.127349343160330419e-01
-1.127206845034564864e-01
-1.127102190720979946e-01
-1.127091329316226853e-01
-1.126969172511521899e-01
-1.126857736501398477e-01
-1.126555216377681246e-01
-1.126482211178859993e-01
-1.126396473439460755e-01
-1.126199425717852864e-01
-1.126078678046708581e-01
-1.126011759119252831e-01
-1.125781432109055902e-01
-1.125737547356223667e-01
-1.125619945673575761e-01
-1.125435685881207570e-01
-1.125355963579996177e-01
-1.125225119245590322e-01
-1.125185914317868852e-01
-1.124955637519919338e-01
-1.124874130599690658e-01
-1.124624500724465404e-01
-1.124511042301160058e-01
-1.124472473618441659e-01
-1.124355980847933645e-01
-1.124226628320493526e-01
-1.124121839362517694e-01
-1.123803892996203813e-01
-1.123720361489724817e-01
-1.123635037338875653e-01
-1.123491877616141499e-01
-1.123468387969048243e-01
-1.123374959974118847e-01
-1.123223467113793894e-01
-1.123154564327088767e-01
-1.123023432513093056e-01
-1.122931661714789142e-01
-1.122810214856392041e-01
-1.122557755957244163e-01
-1.122470955643889157e-01
-1.122366116142078096e-01
-1.122234659770428578e-01
-1.122169119741795451e-01
-1.122002273699494179e-01
-1.121903488089684708e-01
-1.121881147607508844e-01
-1.121739274510893114e-01
-1.121591704951808988e-01
-1.121550849834893893e-01
-1.121295655134221803e-01
-1.121100894800606262e-01
-1.121008091176946553e-01
-1.120863532568270038e-01
-1.120750973524133332e-01
-1.120700490310586883e-01
-1.120636385256575662e-01
-1.120525685960071516e-01
-1.120371255997034410e-01
-1.120287300234199257e-01
-1.120128367115701962e-01
-1.119954393689784333e-01
-1.119848165037099497e-01
-1.119757792175622158e-01
-1.119697589473142296e-01
-1.119456970471094659e-01
-1.119374583647778088e-01
-1.119175887279575676e-01
-1.119014846596419477e-01
-1.118906387038020311e-01
-1.118860237679718816e-01
-1.118649851484170010e-01
-1.118456851132561825e-01
-1.118248948275381571e-01
-1.118195506372981762e-01
-1.118124246189287352e-01
-1.118001607110089557e-01
-1.117880615770163455e-01
-1.117774217688633220e-01
-1.117447920531182415e-01
-1.117427605012641656e-01
-1.117369900805916527e-01
-1.117282733700289687e-01
-1.117053721585206660e-01
-1.116940720681345867e-01
-1.116797684976796323e-01
-1.116696627073068548e-01
-1.116606975155323422e-01
-1.116518827986946738e-01
-1.116383138435940170e-01
-1.116303683280328862e-01
-1.116122358086971134e-01
-1.116073441978583658e-01
-1.115933031784483165e-01
-1.115805324880691507e-01
-1.115612036335608404e-01
-1.115522804559580805e-01
-1.115225230425758995e-01
-1.115207302671695488e-01
-1.115082948790947492e-01
-1.115024119677237302e-01
-1.114961963975483472e-01
-1.114759754993704943e-01
-1.114654396150401849e-01
-1.114589053278708386e-01
-1.114369006618128877e-01
-1.114321399085918263e-01
-1.114258769992765852e-01
-1.113967924703761769e-01
-1.113876761091051049e-01
-1.113609306448973268e-01
-1.113514125636813346e-01
-1.113408089593798389e-01
-1.113300322111944463e-01
-1.113180690849408794e-01
-1.113041575680676631e-01
-1.112902829704538188e-01
-1.112867270426423638e-01
-1.112641584662711902e-01
-1.112601900295544233e-01
-1.112424379522795603e-01
-1.112305653219460011e-01
-1.112224650590427355e-01
-1.112020600359528155e-01
-1.111948526350669264e-01
-1.111809341649729332e-01
-1.111745682410211211e-01
-1.111623874755072738e-01
-1.111470838372708714e-01
-1.111397232028523974e-01
-1.111227555545382939e-01
-1.111095230611911511e-01
-1.110979468360864530e-01
-1.110962367271300100e-01
-1.110578056370278288e-01
-1.110438868287788039e-01
-1.110343185618036244e-01
-1.110297444785693088e-01
-1.110229303799083744e-01
-1.110113936709372362e-01
-1.109987570312160610e-01
-1.109690070411958884e-01
-1.109586196836924721e-01
-1.109548004939588384e-01
-1.109439898533601254e-01
-1.109275031002598944e-01
-1.109184302963931446e-01
-1.109080817026244226e-01
-1.108988730544281931e-01
-1.108805947189022423e-01
-1.108546518713028062e-01
-1.108488669364811052e-01
-1.108339538374467081e-01
-1.108209245262203879e-01
-1.108053406594918522e-01
-1.107876783832103251e-01
-1.107834650652405328e-01
-1.107766186587708368e-01
-1.107594413099308450e-01
-1.107430850259403243e-01
-1.107393099202894082e-01
-1.107180990652094077e-01
-1.107121471885505470e-01
-1.107045632199072094e-01
-1.106867199960331338e-01
-1.106668906506262096e-01
-1.106553532583517130e-01
-1.106506902834676898e-01
-1.106482081463492917e-01
-1.106320253827583755e-01
-1.106192398953819434e-01
-1.106150296338673233e-01
-1.106050176529767282e-01
-1.105901037836170553e-01
-1.105647919427432402e-01
-1.105499413668913078e-01
-1.105359473754156385e-01
-1.105207011888457158e-01
-1.105004203961068854e-01
-1.104912909184361525e-01
-1.104787508060785239e-01
-1.104675587426803829e-01
-1.104613619297227234e-01
-1.104548983452889876e-01
-1.104307440009777985e-01
-1.104223010477902445e-01
-1.104036949325080952e-01
-1.103953869069083382e-01
-1.103779350580929575e-01
-1.103688880452114440e-01
-1.103509245205721578e-01
-1.103464368341781354e-01
-1.103316099647414505e-01
-1.103173007836353581e-01
-1.103040578291524243e-01
-1.102960021362202891e-01
-1.102818269238097781e-01
-1.102727077762547525e-01
-1.102595251542655697e-01
-1.102395854264379693e-01
-1.102320938972774222e-01
-1.102195409708102425e-01
-1.102038239562896371e-01
-1.101893364902924999e-01
-1.101812086427262083e-01
-1.101705006223871186e-01
-1.101453706121003073e-01
-1.101309963691453897e-01
-1.101242480867918594e-01
-1.101060838074265080e-01
-1.101035730639930710e-01
-1.100854199407725609e-01
-1.100794919190994092e-01
-1.100645083907456079e-01
-1.100326846442720996e-01
-1.100300373918068897e-01
-1.100232069651516653e-01
-1.100116062775236825e-01
-1.100038671488404174e-01
-1.099861824123089249e-01
-1.099678293963082532e-01
-1.099636544758612888e-01
-1.099602060870997489e-01
-1.099503942474558404e-01
-1.099444511267430591e-01
-1.099036471888335531e-01
-1.099005116249608671e-01
-1.098934850862645085e-01
-1.098740557736203050e-01
-1.098635962188063420e-01
-1.098523932219855337e-01
-1.098472391134034387e-01
-1.098176726674801873e-01
-1.097966783831572368e-01
-1.097960173276636142e-01
-1.097876376507710139e-01
-1.097660004787185672e-01
-1.097624124898317344e-01
-1.097563698529981091e-01
-1.097499279404601791e-01
-1.097304056511546333e-01
-1.097170641334738184e-01
-1.097020468137137605e-01
-1.096912377459218491e-01
-1.096820429072176695e-01
-1.096661637547952928e-01
-1.096539608122038545e-01
-1.096441611248342995e-01
-1.096237710441870516e-01
-1.096135658407094426e-01
-1.096100550417027919e-01
-1.095974177085701773e-01
-1.095780312509108123e-01
-1.095753723356477916e-01
-1.095524677287276205e-01
-1.095439299829647772e-01
-1.095295316295573085e-01
-1.095045577810439263e-01
-1.094929585500422631e-01
-1.094837503420228453e-01
-1.094803427272165175e-01
-1.094634864330129576e-01
-1.094463728851159945e-01
-1.094415764537304547e-01
-1.094355866688598022e-01
-1.094187817206281055e-01
-1.093937227821989433e-01
-1.093875651834971263e-01
-1.093841994826666442e-01
-1.093645939407034140e-01
-1.093477446846274626e-01
-1.093427913417456820e-01
-1.093304168858817982e-01
-1.093178257243408724e-01
-1.093037934454092752e-01
-1.092958133712169655e-01
-1.092883333089983144e-01
-1.092732655288050081e-01
-1.092572830803822947e-01
-1.092377135308435498e-01
-1.092242671849456281e-01
-1.092146400014430419e-01
-1.091887087694778380e-01
-1.091722595101466131e-01
-1.091665480878392658e-01
-1.091571864618931520e-01
-1.091398724780421048e-01
-1.091378015444369742e-01
-1.091100818718855614e-01
-1.090987064610018931e-01
-1.090928811329232029e-01
-1.090884596080355928e-01
-1.090616479182665299e-01
-1.090457377934772876e-01
-1.090393010725257406e-01
-1.090329083058674264e-01
-1.090185750370786522e-01
-1.089984370463992769e-01
-1.089869247884470427e-01
-1.089865159873232014e-01
-1.089731524116303585e-01
-1.089513208182768256e-01
-1.089438263016600517e-01
-1.089316827999614323e-01
-1.089069200692606987e-01
-1.088981172056927571e-01
-1.088884827766280483e-01
-1.088761602184055155e-01
-1.088677369093823954e-01
-1.088615772641733370e-01
-1.088354870152044851e-01
-1.088301634284152553e-01
-1.088271753706387124e-01
-1.088012899222480512e-01
-1.087878533527124603e-01
-1.087723565501930445e-01
-1.087536331092452679e-01
-1.087466318767783824e-01
-1.087343162910837935e-01
-1.087209594625040410e-01
-1.087065018595305688e-01
-1.087014245308158544e-01
-1.086913276477813328e-01
-1.086846806848174307e-01
-1.086747306830817550e-01
-1.086472821145187118e-01
-1.086398140456582562e-01
-1.086274687881790268e-01
-1.086074752003505506e-01
-1.085876673890160127e-01
-1.085676990118062402e-01
-1.085662097065561160e-01
-1.085573379920032056e-01
-1.085408535507358940e-01
-1.085356524891836483e-01
-1.085311306946538379e-01
-1.085153853012384984e-01
-1.085016889690964825e-01
-1.084929492983730259e-01
-1.084696143233501719e-01
-1.084572085510892292e-01
-1.084441461153620445e-01
-1.084385599768060982e-01
-1.084168300989679368e-01
-1.084148913583530549e-01
-1.084063671793851491e-01
-1.083789274603182973e-01
-1.083703205467670683e-01
-1.083541731096284433e-01
-1.083374990012788974e-01
-1.083252368012621036e-01
-1.083232204969247214e-01
-1.083122551393120025e-01
-1.082904813849369929e-01
-1.082858266187537444e-01
-1.082641827254528510e-01
-1.082574168669661885e-01
-1.082519888862933100e-01
-1.082386221497855239e-01
-1.082180565141281081e-01
-1.081948191198392750e-01
-1.081841985470000933e-01
-1.081711138252512694e-01
-1.081643777948152474e-01
-1.081554476893038241e-01
-1.081358563915449933e-01
-1.081298695559653189e-01
-1.081248700005453256e-01
-1.081129372206988959e-01
-1.080998220775519492e-01
-1.080856243569488784e-01
-1.080785761593623939e-01
-1.080625205552596668e-01
-1.080493361385119755e-01
-1.080319124196824632e-01
-1.080182394653997346e-01
-1.080138102906129660e-01
-1.080019235325960780e-01
-1.079928914489018121e-01
-1.079861158291600121e-01
-1.079718768639137128e-01
-1.079577602214756016e-01
-1.079446422096763947e-01
-1.079325525716205714e-01
-1.079166621940584048e-01
-1.079028525144930251e-01
-1.079019992224571067e-01
-1.078833169639022982e-01
-1.078697974929660741e-01
-1.078610187818711819e-01
-1.078347258061943259e-01
-1.078213185319194245e-01
-1.078097147850969051e-01
-1.077989391586488821e-01
-1.077807405335876323e-01
-1.077745526965979417e-01
-1.077578257687996088e-01
-1.077519312604015567e-01
-1.077400011028628868e-01
-1.077290530454702022e-01
-1.077150145675662973e-01
-1.077114296822336004e-01
-1.076961781276357388e-01
-1.076640819415914385e-01
-1.076561725568586647e-01
-1.076401465857635131e-01
-1.076288851463438889e-01
-1.076167528920178584e-01
-1.076134758918438072e-01
-1.076069709062631441e-01
-1.075923970364177362e-01
-1.075773249956629984e-01
-1.075727517535782773e-01
-1.075588197709784199e-01
-1.075530143467057498e-01
-1.075442892843671283e-01
-1.075200320584004388e-01
-1.075159428633809811e-01
-1.074871172126214136e-01
-1.074714469541243889e-01
-1.074503093983519009e-01
-1.074472130425583316e-01
-1.074356283873055540e-01
-1.074245859995116015e-01
-1.074113997130038134e-01
-1.074027679629430410e-01
-1.073949586051808347e-01
-1.073777260978720782e-01
-1.073770877161274451e-01
-1.073563910829916368e-01
-1.073316939567977024e-01
-1.073167876054763603e-01
-1.073160241510078272e-01
-1.073076533596464821e-01
-1.072937603768575332e-01
-1.072787161118536059e-01
-1.072672490692642977e-01
-1.072569451036402000e-01
-1.072469539983081643e-01
-1.072241225806651321e-01
-1.072117728251430202e-01
-1.072103330835971480e-01
-1.071971744912071089e-01
-1.071833513193478638e-01
-1.071786837390661662e-01
-1.071716814237582971e-01
-1.071529939802300657e-01
-1.071465778739554564e-01
-1.071299328600516521e-01
-1.071127353753676403e-01
-1.070957890815036617e-01
-1.070858444906378493e-01
-1.070610565400864078e-01
-1.070554337398077205e-01
-1.070481694129402084e-01
-1.070432250092124005e-01
-1.070180517383912122e-01
-1.069914900267319446e-01
-1.069871070489213372e-01
-1.069818954702781155e-01
-1.069723895849669093e-01
-1.069501871646105495e-01
-1.069361754752439775e-01
-1.069278457542486294e-01
-1.069031542296545179e-01
-1.068988028235953736e-01
-1.068827612449242681e-01
-1.068779315836438093e-01
-1.068632721105025607e-01
-1.068582852444275311e-01
-1.068459854619439042e-01
-1.068417568272509166e-01
-1.068231618422869622e-01
-1.068086751784279032e-01
-1.067933541127029651e-01
-1.067783105875159122e-01
-1.067694136242637037e-01
-1.067562208299849547e-01
-1.067454178125410713e-01
-1.067376148309219230e-01
-1.067210693228101692e-01
-1.067084792627221446e-01
-1.066957267267866216e-01
-1.066820418607355436e-01
-1.066742031283237913e-01
-1.066546859940800951e-01
-1.066431680656943770e-01
-1.066286444883857709e-01
-1.066179827729776541e-01
-1.066093453941455715e-01
-1.065924504740141388e-01
-1.065886046942257914e-01
-1.065784521619997927e-01
-1.065614543044522133e-01
-1.065529113440703279e-01
-1.065450952846060395e-01
-1.065228036211447460e-01
-1.065066092680421461e-01
-1.064867637134455924e-01
-1.064715252211937691e-01
-1.064697844324610509e-01
-1.064595169518168238e-01
-1.064483678462804506e-01
-1.064306168597369262e-01
-1.064252178219802225e-01
-1.064140960814782821e-01
-1.064040713182312359e-01
-1.063893380775528530e-01
-1.063854816890669741e-01
-1.063743339139053279e-01
-1.063437264109101110e-01
-1.063401231909293920e-01
-1.063235324811048210e-01
-1.063024604763890824e-01
-1.062977323832858534e-01
-1.062887630501033465e-01
-1.062647507894478593e-01
-1.062556692175831430e-01
-1.062323312945775144e-01
-1.062291071670778131e-01
-1.062117395535905340e-01
-1.061970199444980945e-01
-1.061905263368730090e-01
-1.061741179280414615e-01
-1.061659927196957620e-01
-1.061548024328779205e-01
-1.061435370050855531e-01
-1.061322057501163096e-01
-1.061138513203383482e-01
-1.060964850693714712e-01
-1.060891755692918992e-01
-1.060693480777575859e-01
-1.060513361400138577e-01
-1.060414664208448321e-01
-1.060372273118975750e-01
-1.060201061345890650e-01
-1.060035090136711433e-01
-1.059984688273582776e-01
-1.059894632906069611e-01
-1.059804871843313123e-01
-1.059636411434797809e-01
-1.059572238334216820e-01
-1.059415139090716940e-01
-1.059333102467573673e-01
-1.059251574668041707e-01
-1.059209772687409179e-01
-1.059076692985400636e-01
-1.058885610898939178e-01
-1.058717097984455124e-01
-1.058600809035203094e-01
-1.058516021922556172e-01
-1.058327347560889253e-01
-1.058308159504430523e-01
-1.058277296524225419e-01
-1.058096206986152699e-01
-1.057885368740162091e-01
-1.057754912341331288e-01
-1.057581028128274370e-01
-1.057487743594134610e-01
-1.057306500547940398e-01
-1.057247605956776193e-01
-1.057137020037625386e-01
-1.057030054853867196e-01
-1.056744706189730321e-01
-1.056701684750844250e-01
-1.056583276941749916e-01
-1.056513341818373364e-01
-1.056296919230878539e-01
-1.056055842774231146e-01
-1.056021696832261658e-01
-1.055945334274580316e-01
-1.055836327268842301e-01
-1.055718266576069209e-01
-1.055646481035356909e-01
-1.055453611114340329e-01
-1.055291351638048547e-01
-1.055219574370411251e-01
-1.055073707893804114e-01
-1.054914626900688990e-01
-1.054821776544178635e-01
-1.054565096819306269e-01
-1.054423621944776679e-01
-1.054267895332035854e-01
-1.054166688217534897e-01
-1.053951319806781250e-01
-1.053905031672701109e-01
-1.053792011701929210e-01
-1.053498188498549482e-01
-1.053385673178661719e-01
-1.053299995041378778e-01
-1.053208939526047438e-01
-1.053138583353163127e-01
-1.052997320836467354e-01
-1.052931159628182345e-01
-1.052757449319912386e-01
-1.052739394363744196e-01
-1.052483044913999355e-01
-1.052451904742631728e-01
-1.052349875257406198e-01
-1.052100148507046640e-01
-1.052015901732607783e-01
-1.051981330067723319e-01
-1.051876836577481100e-01
-1.051788664611911506e-01
-1.051584969237180089e-01
-1.051416991359147013e-01
-1.051199222129254318e-01
-1.051066295529809180e-01
-1.050921611816363066e-01
-1.050805634616690798e-01
-1.050766723781563217e-01
-1.050625679924689915e-01
-1.050527103982717980e-01
-1.050425044070296132e-01
-1.050316583056589148e-01
-1.050191208405016619e-01
-1.050119123301154755e-01
-1.049964804170465671e-01
-1.049759207460717880e-01
-1.049671917053893455e-01
-1.049635825190600724e-01
-1.049461828402138142e-01
-1.049394506034705132e-01
-1.049215290884559226e-01
-1.049087996781672971e-01
-1.048916656179897100e-01
-1.048750795816328352e-01
-1.048692408917602237e-01
-1.048540644718127524e-01
-1.048461703748326257e-01
-1.048228305329123589e-01
-1.048045131600110480e-01
-1.048033645447555839e-01
-1.047885603908508267e-01
-1.047795740350056515e-01
-1.047655007063167110e-01
-1.047519556115672212e-01
-1.047365901959613210e-01
-1.047232655538536117e-01
-1.047164603822150208e-01
-1.047074818858453049e-01
-1.047014653040691523e-01
-1.046938966549891270e-01
-1.046890600451723385e-01
-1.046593053635963833e-01
-1.046540024987052675e-01
-1.046474890344124831e-01
-1.046407948034371038e-01
-1.046071934624118738e-01
-1.045989096012321928e-01
-1.045891386939059309e-01
-1.045833054937682638e-01
-1.045577387546632042e-01
-1.045493924274579767e-01
-1.045404512943362563e-01
-1.045318615343066027e-01
-1.045149876577032011e-01
-1.044899490822029375e-01
-1.044749520592174463e-01
-1.044720716591427956e-01
-1.044572420797255652e-01
-1.044546950821772235e-01
-1.044486535997958820e-01
-1.044232435930995961e-01
-1.044176644090945849e-01
-1.044074862641967971e-01
-1.043990741103978936e-01
-1.043929973366482522e-01
-1.043769559207061437e-01
-1.043577396481714659e-01
-1.043486116989923718e-01
-1.043459543970601255e-01
-1.043149570452814034e-01
-1.043032036768277437e-01
-1.043010326467506133e-01
-1.042728875367474883e-01
-1.042566598959810409e-01
-1.042509868556759645e-01
-1.042216606564748682e-01
-1.042138269722603927e-01
-1.042020851216908239e-01
-1.041946095531357530e-01
-1.041855700131445739e-01
-1.041717025901069682e-01
-1.041643885104034939e-01
-1.041561265001280101e-01
-1.041321725608558013e-01
-1.041208641900741583e-01
-1.040928032648959223e-01
-1.040914879395040959e-01
-1.040859299481180500e-01
-1.040705407809301153e-01
-1.040471080367156298e-01
-1.040282745081267946e-01
-1.040185881933811396e-01
-1.040118660412086560e-01
-1.040015447403764559e-01
-1.039917128933441071e-01
-1.039831107038365621e-01
-1.039645664808464265e-01
-1.039547593285941041e-01
-1.039429426360780617e-01
-1.039378893556279770e-01
-1.039217410125409524e-01
-1.039189810569998151e-01
-1.038964930997965941e-01
-1.038838776775325434e-01
-1.038679538041963057e-01
-1.038597022695035288e-01
-1.038543256809168203e-01
-1.038410810617828861e-01
-1.038218485995768547e-01
-1.038097327478264553e-01
-1.037893266512466828e-01
-1.037838564835652233e-01
-1.037656955949785575e-01
-1.037499547680233725e-01
-1.037381608537467637e-01
-1.037328300446528351e-01
-1.037173343560709171e-01
-1.037140300984555619e-01
-1.036922908488207840e-01
-1.036755876494727113e-01
-1.036622831625268748e-01
-1.036391829010164800e-01
-1.036335611546752855e-01
-1.036179566098351656e-01
-1.036156732674922420e-01
-1.036014568173534434e-01
-1.036003401505930233e-01
-1.035978473376150677e-01
-1.035689716647024139e-01
-1.035561384728415357e-01
-1.035466156682512684e-01
-1.035425958630798171e-01
-1.035268280421814402e-01
-1.035136135909994204e-01
-1.034911290707885567e-01
-1.034840869419923204e-01
-1.034715966025007983e-01
-1.034532715783432477e-01
-1.034517991553821625e-01
-1.034476952790850945e-01
-1.034198108298456098e-01
-1.034134361528332713e-01
-1.033902700955545706e-01
-1.033842768185166128e-01
-1.033834804113833994e-01
-1.033549896924556011e-01
-1.033419774979053574e-01
-1.033193263854791655e-01
-1.033186279717055733e-01
-1.033018471449213549e-01
-1.032869816104842742e-01
-1.032746140927215395e-01
-1.032535459107419840e-01
-1.032506352698932262e-01
-1.032474192940896207e-01
-1.032338891188024077e-01
-1.032280613180980855e-01
-1.032137615835623801e-01
-1.031984604032296637e-01
-1.031702128992438294e-01
-1.031524769399777275e-01
-1.031495184610622950e-01
-1.031370323149186363e-01
-1.031292199557919120e-01
-1.031195753681200533e-01
-1.031182848089265414e-01
-1.031041014121143184e-01
-1.030831677967301574e-01
-1.030578674065882605e-01
-1.030464151477327173e-01
-1.030324429070361425e-01
-1.030210505315670988e-01
-1.030176745703652585e-01
-1.030074239223491284e-01
-1.030018781879439294e-01
-1.029731798904188478e-01
-1.029688046776446597e-01
-1.029581944346606437e-01
-1.029368158956762980e-01
-1.029206483015934481e-01
-1.029125579212355757e-01
-1.028952264542070116e-01
-1.028842804596980243e-01
-1.028771587063844195e-01
-1.028658101508192202e-01
-1.028615215415817352e-01
-1.028506415610963842e-01
-1.028399226404473066e-01
-1.028183682894252271e-01
-1.027987063619201780e-01
-1.027933872780159574e-01
-1.027759200232806203e-01
-1.027668345187164323e-01
-1.027510542377819691e-01
-1.027379821180348096e-01
-1.027333530252902416e-01
-1.027149954177685731e-01
-1.027067674413378040e-01
-1.026984330624776676e-01
-1.026880374222286230e-01
-1.026705545831712862e-01
-1.026651476985017963e-01
-1.026415257405357273e-01
-1.026312970003239455e-01
-1.026117570118744438e-01
-1.026016694683040964e-01
-1.025918545022158901e-01
-1.025700243253907240e-01
-1.025573708875236467e-01
-1.025461395796925523e-01
-1.025371662530364936e-01
-1.025310195009911662e-01
-1.025259571682154702e-01
-1.025029386985442381e-01
-1.024969651701177764e-01
-1.024898495196648607e-01
-1.024766068672918751e-01
-1.024694401680772415e-01
-1.024474862488012339e-01
-1.024437515389835518e-01
-1.024341912841484625e-01
-1.024168827093651923e-01
-1.024130318157058517e-01
-1.023892362402099576e-01
-1.023704103733681647e-01
-1.023644279693844694e-01
-1.023466653465072984e-01
-1.023335937604988310e-01
-1.023120697088889530e-01
-1.023077133801632566e-01
-1.023008021888728580e-01
-1.022767172113334400e-01
-1.022660383637393200e-01
-1.022523133755122160e-01
-1.022346493241986787e-01
-1.022279962377602991e-01
-1.022244386445974318e-01
-1.021973730331171004e-01
-1.021888114568237915e-01
-1.021707386308289278e-01
-1.021593050359035360e-01
-1.021489619438989693e-01
-1.021417712826976909e-01
-1.021246746567054942e-01
-1.021187702363793304e-01
-1.020989029032870199e-01
-1.020879843669574016e-01
-1.020819013875658987e-01
-1.020672654591212869e-01
-1.020386990920369719e-01
-1.020357979482785782e-01
-1.020295636791012928e-01
-1.020172880543222249e-01
-1.020060042556838187e-01
-1.019933326825614162e-01
-1.019887542345410403e-01
-1.019610608176385047e-01
-1.019584519632505126e-01
-1.019498095621265144e-01
-1.019359159588054675e-01
-1.019201110105547037e-01
-1.019058093263472131e-01
-1.019033906298126291e-01
-1.018787883931566718e-01
-1.018690684999511709e-01
-1.018654064960716477e-01
-1.018536547374445933e-01
-1.018477717082436340e-01
-1.018142834313617295e-01
-1.018083258842700511e-01
-1.017862889699710227e-01
-1.017763326870729512e-01
-1.017667680326347635e-01
-1.017633335741832679e-01
-1.017458480571496460e-01
-1.017282802948950848e-01
-1.017169756629816291e-01
-1.017097047425574996e-01
-1.016995734253097194e-01
-1.016767866997697889e-01
-1.016713237298278449e-01
-1.016462167624065382e-01
-1.016371594596512107e-01
-1.016237687785269683e-01
-1.016095521103645427e-01
-1.016006762865125368e-01
-1.015847386753284953e-01
-1.015735312185289951e-01
-1.015667543626412594e-01
-1.015473093740754951e-01
-1.015442424376106767e-01
-1.015325371928138543e-01
-1.015150147841769324e-01
-1.014990347531118386e-01
-1.014759967114976791e-01
-1.014682465478151108e-01
-1.014533311534737137e-01
-1.014402123129703737e-01
-1.014358856243761375e-01
-1.014199671170584460e-01
-1.014118781146180759e-01
-1.014034905264374897e-01
-1.013943734793510687e-01
-1.013830960370364354e-01
-1.013675106460900643e-01
-1.013436466722726081e-01
-1.013370059720799243e-01
-1.013149776585872408e-01
-1.013073543183372893e-01
-1.012940003165956615e-01
-1.012852573827165703e-01
-1.012706063293994097e-01
-1.012592360171621353e-01
-1.012474092537542780e-01
-1.012335709100433967e-01
-1.012219973880418844e-01
-1.012090057311519076e-01
-1.011950832942825895e-01
-1.011750294787872317e-01
-1.011669399254453983e-01
-1.011623892485014053e-01
-1.011544140674063008e-01
-1.011408022826730813e-01
-1.011310379534837156e-01
-1.011308329487314306e-01
-1.011049108515519324e-01
-1.010808177033186983e-01
-1.010657775840329564e-01
-1.010617801802569937e-01
-1.010550051524933268e-01
-1.010356751078120285e-01
-1.010195582733060538e-01
-1.010158326167727161e-01
-1.010044509311736338e-01
-1.009944186525358889e-01
-1.009796905080203588e-01
-1.009569275736598992e-01
-1.009500777898361124e-01
-1.009331164553120830e-01
-1.009244464744604719e-01
-1.009119287360983608e-01
-1.008997440502616139e-01
-1.008855127337676960e-01
-1.008751122282102730e-01
-1.008661531892522389e-01
-1.008530881850317473e-01
-1.008470770949457807e-01
-1.008322595568941771e-01
-1.008200722850721709e-01
-1.007979844383971868e-01
-1.007921725973569549e-01
-1.007867383375194437e-01
-1.007639924576368418e-01
-1.007586772153846177e-01
-1.007522130972778596e-01
-1.007295319034491876e-01
-1.007148891089491016e-01
-1.007021077563521883e-01
-1.006947852249201192e-01
-1.006812594171022923e-01
-1.006780846380351535e-01
-1.006608094377036966e-01
-1.006483173368283301e-01
-1.006426308719046148e-01
-1.006241553287900159e-01
-1.006063299852998638e-01
-1.005798630634376079e-01
-1.005699272115169463e-01
-1.005636846458320410e-01
-1.005523954424447086e-01
-1.005381624512567962e-01
-1.005284542607274012e-01
-1.005121663568637191e-01
-1.005059353536418565e-01
-1.004976077219064678e-01
-1.004718491003586955e-01
-1.004661021257090281e-01
-1.004619280448252050e-01
-1.004486049230195188e-01
-1.004370092132719772e-01
-1.004254188633060818e-01
-1.004166674888758992e-01
-1.004002019931678202e-01
-1.003942817879833749e-01
-1.003777581966691368e-01
-1.003604138947146174e-01
-1.003586667838603508e-01
-1.003533477506650118e-01
-1.003313560856984310e-01
-1.003205344204767258e-01
-1.003123467892846343e-01
-1.002996647820183218e-01
-1.002902322254726752e-01
-1.002697426877790232e-01
-1.002630282905118964e-01
-1.002497096272985111e-01
-1.002484466382009554e-01
-1.002158242674545119e-01
-1.002035105477421806e-01
-1.001925386436013643e-01
-1.001764212961342160e-01
-1.001733315120604262e-01
-1.001552869226628728e-01
-1.001511361974173342e-01
-1.001348483586904647e-01
-1.001206093462349012e-01
-1.001126546549825080e-01
-1.001010732045998497e-01
-1.000851204644077896e-01
-1.000681951370533951e-01
-1.000595353159154099e-01
-1.000515622919566916e-01
-1.000408777835032625e-01
-1.000333851327484813e-01
-1.000156204429221707e-01
-1.000084817280187943e-01
-1.000009896680826849e-01
-9.999220719502585619e-02
-9.997805841237336621e-02
-9.996087408823026155e-02
-9.993547255197249291e-02
-9.992417465968403412e-02
-9.991648737805045033e-02
-9.990233869658740606e-02
-9.988049065662540915e-02
-9.987441401412591735e-02
-9.986330719160876890e-02
-9.986081782293337872e-02
-9.983691580561976364e-02
-9.982625065673658704e-02
-9.981472353879369819e-02
-9.978919411405426376e-02
-9.977790369461450593e-02
-9.976544546072796393e-02
-9.976095735182924362e-02
-9.974850512623945065e-02
-9.971650930814759950e-02
-9.970323262039323953e-02
-9.969742203822809512e-02
-9.968899097211939009e-02
-9.967756720789378022e-02
-9.966134028747264395e-02
-9.965784290661117151e-02
-9.964404043024416291e-02
-9.963624577448096375e-02
-9.962172134329774775e-02
-9.960617747857736237e-02
-9.959195874452722586e-02
-9.956872493861662621e-02
-9.956450979536199397e-02
-9.955180579320571654e-02
-9.954822210463723509e-02
-9.953087442906982663e-02
-9.952681503965185583e-02
-9.951131751266278913e-02
-9.949500829183755002e-02
-9.948448377583057889e-02
-9.947133705683430804e-02
-9.946202792168790108e-02
-9.945268999786574526e-02
-9.944959409977663367e-02
-9.943756542826329148e-02
-9.942856557290560837e-02
-9.941751655284694622e-02
-9.939643925674229719e-02
-9.939159979089176589e-02
-9.937633992022329443e-02
-9.936028481406203317e-02
-9.934891405691237409e-02
-9.934280959789990040e-02
-9.933595172580308996e-02
-9.931462764390572295e-02
-9.930680567338948106e-02
-9.928908945710601675e-02
-9.928425880785402002e-02
-9.927184438434524805e-02
-9.925456508142257994e-02
-9.923408321611318361e-02
-9.923082357599966041e-02
-9.922153850658582686e-02
-9.919722289491647582e-02
-9.918769355634984852e-02
-9.917657995833242812e-02
-9.915748645713642895e-02
-9.914854718406262979e-02
-9.913269423739751174e-02
-9.912633163046491447e-02
-9.911049135053656700e-02
-9.910870987246578334e-02
-9.908685057420049680e-02
-9.907238936248941030e-02
-9.906575503648332170e-02
-9.905646310834309576e-02
-9.904802780839330745e-02
-9.903193106147778479e-02
-9.900290678693135504e-02
-9.900248306585032743e-02
-9.898406247275420844e-02
-9.898350074114284358e-02
-9.897101436305361100e-02
-9.895594629988593849e-02
-9.893638591476017208e-02
-9.893358584615807860e-02
-9.892749875472400811e-02
-9.891534292942827378e-02
-9.890610380304074023e-02
-9.888000897348278584e-02
-9.886560370573616030e-02
-9.886211431001207250e-02
-9.885559188466769287e-02
-9.884069323599542489e-02
-9.882892396735915019e-02
-9.881722557542477192e-02
-9.880908062192791941e-02
-9.879586822815938918e-02
-9.877722972136288027e-02
-9.876088240821875863e-02
-9.875315076967844385e-02
-9.874018192732400556e-02
-9.871630771384323766e-02
-9.870345534765159745e-02
-9.869292199082124739e-02
-9.868828428212567117e-02
-9.867044475162478623e-02
-9.866252262299529674e-02
-9.865211841520815650e-02
-9.863669735643701419e-02
-9.862808172257300776e-02
-9.861783518444702801e-02
-9.860230054248914078e-02
-9.857108475147544069e-02
-9.856863538684487724e-02
-9.855284306717357334e-02
-9.854079227698173127e-02
-9.853447394666139947e-02
-9.852674033939681775e-02
-9.851746464309837914e-02
-9.849987712193158940e-02
-9.849513264843653970e-02
-9.847261199030829526e-02
-9.845679732617643176e-02
-9.844134906227422488e-02
-9.843497978875934140e-02
-9.842496734781830403e-02
-9.841121377346945254e-02
-9.839595850676297051e-02
-9.839415237018286908e-02
-9.837658896124501506e-02
-9.836574860393570985e-02
-9.835821026627630803e-02
-9.834678689543757679e-02
-9.832878547565018779e-02
-9.831626745950197699e-02
-9.831066128340157362e-02
-9.829981913711818842e-02
-9.828838282157872919e-02
-9.827181132471018987e-02
-9.825046548828367254e-02
-9.824335301209702331e-02
-9.823282572169311777e-02
-9.821557496175295499e-02
-9.820930554555251657e-02
-9.818116818816982616e-02
-9.817217355218776920e-02
-9.816871389483242116e-02
-9.815420371709832059e-02
-9.813919193778275485e-02
-9.813613554085487412e-02
-9.811906396884811921e-02
-9.811324577777141842e-02
-9.808907332958952119e-02
-9.808201625761286957e-02
-9.806672952042502778e-02
-9.805994292401115642e-02
-9.803581428667251796e-02
-9.803091149408904581e-02
-9.802639970521070945e-02
-9.801610402630209218e-02
-9.800331738312903496e-02
-9.798168831697087744e-02
-9.796528592342104713e-02
-9.796279260421203450e-02
-9.795067070994506464e-02
-9.792815558468301318e-02
-9.792387673983091179e-02
-9.791213776973772820e-02
-9.789338637739014581e-02
-9.788251244934678685e-02
-9.786333732936389196e-02
-9.784633724629290819e-02
-9.784130008728936234e-02
-9.782862670536968119e-02
-9.781717220559560388e-02
-9.779820130243749299e-02
-9.779346428769938870e-02
-9.778442839995449276e-02
-9.776478780552805281e-02
-9.775971290339266484e-02
-9.774674232275651353e-02
-9.772513992923864690e-02
-9.771194226852228382e-02
-9.770238291001559494e-02
-9.768889724174031897e-02
-9.767247284762980986e-02
-9.766880202250441401e-02
-9.765676160108044401e-02
-9.765126412866989569e-02
-9.763122125597717416e-02
-9.762299167776661291e-02
-9.760821391770430067e-02
-9.759696813315757447e-02
-9.759119451294873127e-02
-9.756913383442231136e-02
-9.756372306296065555e-02
-9.754933858715506001e-02
-9.753342394167724416e-02
-9.752774458376484157e-02
-9.750252446957052843e-02
-9.749095737912003012e-02
-9.747608750880851214e-02
-9.746531241512984556e-02
-9.746020961806103888e-02
-9.744451271477952425e-02
-9.742853620500044332e-02
-9.742667123183085254e-02
-9.741351016792140771e-02
-9.740204624604284489e-02
-9.739112388670154163e-02
-9.737474697263445722e-02
-9.736159365339053240e-02
-9.735084763241877437e-02
-9.734238212262449896e-02
-9.732439952880966860e-02
-9.731128643848602211e-02
-9.729779365232113508e-02
-9.728760485482437770e-02
-9.727586725553416525e-02
-9.727092452310334703e-02
-9.724446990442123240e-02
-9.723550951767434558e-02
-9.723363536974760635e-02
-9.720861168786198991e-02
-9.719914128575857237e-02
-9.719479480693660189e-02
-9.716865216223674606e-02
-9.716055432615997023e-02
-9.714615269413157117e-02
-9.714143091100493899e-02
-9.712506639730308922e-02
-9.712159209319806696e-02
-9.711514031494078436e-02
-9.708903247942332615e-02
-9.707860557003772373e-02
-9.706423665382363231e-02
-9.705676506010668669e-02
-9.703235246814140291e-02
-9.703149297262717021e-02
-9.700763924225164203e-02
-9.699338860517403571e-02
-9.698610231516296976e-02
-9.697824900237303480e-02
-9.697587257161460750e-02
-9.696255025030300900e-02
-9.694687118430928008e-02
-9.693750147541063678e-02
-9.691846533299972033e-02
-9.690641731384774804e-02
-9.690526949387240352e-02
-9.689882194046794961e-02
-9.689329584981623555e-02
-9.687804110967407345e-02
-9.685684919391623904e-02
-9.685115408858807617e-02
-9.684000995567168535e-02
-9.682583943352449096e-02
-9.680681168873572773e-02
-9.679073826494821731e-02
-9.677872710618501406e-02
-9.677352513551504276e-02
-9.676219681016903773e-02
-9.674844520756095689e-02
-9.674019850789628006e-02
-9.672831214148361334e-02
-9.672059565871046760e-02
-9.669090905371333089e-02
-9.667969531171169417e-02
-9.666867170132481535e-02
-9.664290351996338013e-02
-9.664199417142269044e-02
-9.662581460247249288e-02
-9.661545399790597011e-02
-9.658905521181762599e-02
-9.657944180155672576e-02
-9.656383121267306247e-02
-9.655725702654296971e-02
-9.655197036972673619e-02
-9.654408978277576048e-02
-9.652578994019936354e-02
-9.652024830939665012e-02
-9.650711442660980799e-02
-9.649662546170709176e-02
-9.647263673099143455e-02
-9.646812062063245263e-02
-9.644777750198904598e-02
-9.643529369404907348e-02
-9.642360794693910497e-02
-9.642006697271912619e-02
-9.640375161260408832e-02
-9.639439207949490607e-02
-9.637939413372717534e-02
-9.637570940589185176e-02
-9.635300232545476740e-02
-9.634503264164659408e-02
-9.634226611082891134e-02
-9.633160863814455022e-02
-9.632769344750638507e-02
-9.631355017889042802e-02
-9.630139285472835708e-02
-9.628565226447008407e-02
-9.627486547313476861e-02
-9.626423469772152353e-02
-9.625293873623380625e-02
-9.623600213433622375e-02
-9.622175717414849228e-02
-9.621352019022025304e-02
-9.620372812924754546e-02
-9.619458504445491109e-02
-9.617186581777489862e-02
-9.616258693017046277e-02
-9.614347317303278961e-02
-9.613063788768413942e-02
-9.611629744650360130e-02
-9.610519129180411513e-02
-9.609145529790300011e-02
-9.608017805424762248e-02
-9.606042322028476854e-02
-9.604506729720879710e-02
-9.602559505126029293e-02
-9.602229517775889844e-02
-9.601060924065099589e-02
-9.599420027972530023e-02
-9.598410525120096293e-02
-9.597557559992758724e-02
-9.595420612179525466e-02
-9.594563151816218327e-02
-9.594068203326466815e-02
-9.592585349842489006e-02
-9.591548376131206477e-02
-9.589096118671905367e-02
-9.588951066822745672e-02
-9.587677397994059936e-02
-9.585934200638940306e-02
-9.584389840040954955e-02
-9.584039155049881020e-02
-9.581917761104505327e-02
-9.579877246280912861e-02
-9.579465195565556312e-02
-9.577817461169216284e-02
-9.576319947513742270e-02
-9.575653730562203036e-02
-9.575214727075706533e-02
-9.573701084467614586e-02
-9.572953756159072181e-02
-9.571712607425250652e-02
-9.570625813513181090e-02
-9.569136016250415211e-02
-9.568167226279014614e-02
-9.567476799625113104e-02
-9.565716709438454313e-02
-9.564823420995885450e-02
-9.563108481622822898e-02
-9.560979984724288228e-02
-9.560348900045706477e-02
-9.559850055965132820e-02
-9.558953870909625561e-02
-9.557336885308048702e-02
-9.556784876061832912e-02
-9.555618956349690163e-02
-9.553723822044532521e-02
-9.552726270573932976e-02
-9.551607771193268426e-02
-9.550318017617626110e-02
-9.549668021428384113e-02
-9.546339879890178293e-02
-9.545572344953051624e-02
-9.544835477970331494e-02
-9.543289029951626534e-02
-9.541937500346722723e-02
-9.540522260941164401e-02
-9.538851968602654607e-02
-9.537482354341614288e-02
-9.536411082203308243e-02
-9.534914575660341507e-02
-9.534322377647544422e-02
-9.532881760832037643e-02
-9.531452524021510886e-02
-9.530620424837277227e-02
-9.528840001822805328e-02
-9.528267090310216236e-02
-9.527090751997352447e-02
-9.526290689629399178e-02
-9.525161351999927861e-02
-9.524138671610252183e-02
-9.521966391450192857e-02
-9.520346490920345017e-02
-9.519074406236960328e-02
-9.518455640209583235e-02
-9.517239627704610072e-02
-9.516292288621130968e-02
-9.514415625416541844e-02
-9.513245202634007525e-02
-9.512767343779740536e-02
-9.511069445638850595e-02
-9.509425813725960741e-02
-9.509117930990768075e-02
-9.506963222143999248e-02
-9.506586302468439387e-02
-9.506048885268900128e-02
-9.505343004167013388e-02
-9.503706949577980789e-02
-9.501108041793229764e-02
-9.500533484825837705e-02
-9.500031218166971048e-02
-9.499152133755472960e-02
-9.498583280939656981e-02
-9.497092800093628884e-02
-9.495271818051512214e-02
-9.494791522932097272e-02
-9.494337664721819170e-02
-9.492130088260683496e-02
-9.491368434374219953e-02
-9.489594506140081043e-02
-9.489054231427879182e-02
-9.486448017655690901e-02
-9.486045292500908110e-02
-9.483390740753522286e-02
-9.482865944470858510e-02
-9.481298469024418418e-02
-9.480064326839424127e-02
-9.478950019967552487e-02
-9.477708593437750295e-02
-9.477421606829389278e-02
-9.474871375442103782e-02
-9.474385930945100620e-02
-9.473434193649665769e-02
-9.473087229312598945e-02
-9.470302609658831638e-02
-9.469450224174555397e-02
-9.467328170841518564e-02
-9.466081680126384179e-02
-9.465190988716648546e-02
-9.463880098623167481e-02
-9.462987532400105040e-02
-9.461660181594311325e-02
-9.461341893193150887e-02
-9.459889926141581973e-02
-9.457315263070237288e-02
-9.456351723522465891e-02
-9.455894359826549911e-02
-9.455614883923638136e-02
-9.454170103528372615e-02
-9.451326248998181967e-02
-9.450822122159349692e-02
-9.449779856867526751e-02
-9.448289374079654745e-02
-9.447869215513959862e-02
-9.444578729880709345e-02
-9.444306398668492197e-02
-9.443193961980728135e-02
-9.442094676272277942e-02
-9.439973956164685043e-02
-9.439455119894277213e-02
-9.438764569891183731e-02
-9.437226397523573729e-02
-9.435197218163174360e-02
-9.434368972269224773e-02
-9.433411453817400205e-02
-9.432059729875386100e-02
-9.431876729634802725e-02
-9.429912986123223373e-02
-9.429313752613285859e-02
-9.428871117364046039e-02
-9.426450882792114516e-02
-9.425514881821300817e-02
-9.424055303694783836e-02
-9.423819766856147973e-02
-9.422601009080147638e-02
-9.421752351892956345e-02
-9.420122447682055533e-02
-9.419312075785782334e-02
-9.418079704877593827e-02
-9.415966069927422799e-02
-9.414175772104024786e-02
-9.413112797784958796e-02
-9.411790743535158876e-02
-9.409098895200360135e-02
-9.408025539564884854e-02
-9.407232991791392163e-02
-9.405611322068227476e-02
-9.403655856088966036e-02
-9.403069257150103999e-02
-9.402366140911888603e-02
-9.401178670607712728e-02
-9.400112177489455823e-02
-9.398812012431295715e-02
-9.397038511558117313e-02
-9.395705115418395703e-02
-9.395228533380300950e-02
-9.394062515160686577e-02
-9.393218166818068093e-02
-9.390753006754301579e-02
-9.389651280560540325e-02
-9.388162406904676516e-02
-9.387316682735655227e-02
-9.387069276219714431e-02
-9.385538981288901739e-02
-9.384681125353325215e-02
-9.383728726917539564e-02
-9.382994588222029475e-02
-9.382389555846401552e-02
-9.380430046984553072e-02
-9.379113579752842988e-02
-9.378424325569786890e-02
-9.377324983091167576e-02
-9.374780431711829398e-02
-9.374147712535976784e-02
-9.373254014985382687e-02
-9.370946624074757980e-02
-9.369652044105247768e-02
-9.368878797600030395e-02
-9.368170067382097788e-02
-9.367001773458893954e-02
-9.366379127611057509e-02
-9.364869748471663091e-02
-9.364231647914078582e-02
-9.361708760745618418e-02
-9.360684544128208828e-02
-9.359301283248810943e-02
-9.357312907069745278e-02
-9.356517328035937608e-02
-9.355530293784752871e-02
-9.353479290480531949e-02
-9.353029712068960944e-02
-9.351453557781699844e-02
-9.350716072779866050e-02
-9.348904553344047907e-02
-9.347190201896010686e-02
-9.346299366138444142e-02
-9.346016704468104730e-02
-9.343653698235984684e-02
-9.343280912396484394e-02
-9.342273661486386049e-02
-9.341046560107418850e-02
-9.339066663835121629e-02
-9.338559876790117342e-02
-9.335273319683273785e-02
-9.334482767267837655e-02
-9.333815101862447117e-02
-9.333124690617203290e-02
-9.331409530153383924e-02
-9.330485968554885767e-02
-9.330058345822053734e-02
-9.329143264688344317e-02
-9.328498259703177364e-02
-9.326094855983849130e-02
-9.325641171903178983e-02
-9.322516132116609455e-02
-9.321883176344858413e-02
-9.321340802671165826e-02
-9.320098159206879895e-02
-9.318899652445894466e-02
-9.317214361603062822e-02
-9.316189693301585306e-02
-9.315644882025281293e-02
-9.313682703909967331e-02
-9.312192883410164157e-02
-9.310346822980916648e-02
-9.309968897574627533e-02
-9.308995910139356011e-02
-9.307394854834233344e-02
-9.307130801164692491e-02
-9.304623044575396906e-02
-9.304179846968455014e-02
-9.302887279294097533e-02
-9.300943913508125105e-02
-9.299280460366970980e-02
-9.298890850911264994e-02
-9.297308069177742662e-02
-9.295869182095709005e-02
-9.294602461964088236e-02
-9.292749160863750246e-02
-9.292313784423730794e-02
-9.291156760576119167e-02
-9.290541404341670639e-02
-9.288011858769515405e-02
-9.287413374529193688e-02
-9.285872686352431016e-02
-9.285509854995593892e-02
-9.284414683245759137e-02
-9.283327944434768830e-02
-9.282292806005962293e-02
-9.280601440878463726e-02
-9.280148498718523986e-02
-9.278712250816065210e-02
-9.277071098326342136e-02
-9.275153993296217370e-02
-9.274261676020267853e-02
-9.271854728935691181e-02
-9.270174087310126265e-02
-9.269311301113544732e-02
-9.267921549387994617e-02
-9.267025333456785363e-02
-9.264933718798229467e-02
-9.264361264967088672e-02
-9.263103851703122227e-02
-9.262762899030424490e-02
-9.261124323557770599e-02
-9.259243756347276810e-02
-9.258535035659523627e-02
-9.258412767012746958e-02
-9.257344909891448981e-02
-9.255543045195441243e-02
-9.254729782277901218e-02
-9.254325577493674460e-02
-9.252088175271552806e-02
-9.251071170906929875e-02
-9.250017676912378195e-02
-9.247168741140751602e-02
-9.246665744036328127e-02
-9.245354107215619788e-02
-9.244261350398180754e-02
-9.243493523890919383e-02
-9.242022427747975666e-02
-9.241213937864761752e-02
-9.239739380413025671e-02
-9.238953016058962242e-02
-9.236401512382308443e-02
-9.235676155208516480e-02
-9.235097140346384958e-02
-9.232543290766714872e-02
-9.232358701058279715e-02
-9.229685040246415895e-02
-9.228738280512738257e-02
-9.228158043576148439e-02
-9.227749275889429725e-02
-9.226443055359301315e-02
-9.222237878237321551e-02
-9.221067189823906052e-02
-9.220704368157778275e-02
-9.218864288704745058e-02
-9.217357330771530632e-02
-9.216905343408268725e-02
-9.216081890084051875e-02
-9.214891491750965002e-02
-9.213142446832056631e-02
-9.212339170224134732e-02
-9.211610612036461032e-02
-9.209922029420339329e-02
-9.209669528141897765e-02
-9.209139706671559678e-02
-9.207481510038298400e-02
-9.206339933243648521e-02
-9.204886664472083924e-02
-9.202980412448169556e-02
-9.202244651566610090e-02
-9.201385794922808947e-02
-9.199185510335980420e-02
-9.198169094598060425e-02
-9.197540181486626998e-02
-9.196137187279720959e-02
-9.194980973919666956e-02
-9.194300306010066981e-02
-9.192553655693522230e-02
-9.191155043256726831e-02
-9.189663591597294068e-02
-9.188655033139161987e-02
-9.187016028499644937e-02
-9.186197009445198902e-02
-9.184878092804257821e-02
-9.184149079907902302e-02
-9.181780718800658381e-02
-9.180947485715440504e-02
-9.179915426856707916e-02
-9.179585445163507273e-02
-9.178588385781080716e-02
-9.177572983226287007e-02
-9.176675503006570533e-02
-9.175200130473998295e-02
-9.173733972418707250e-02
-9.172755389115966329e-02
-9.171218827959531916e-02
-9.170045999042303331e-02
-9.168700571313298520e-02
-9.167410235793141404e-02
-9.165865376327433922e-02
-9.165398917889813757e-02
-9.163979899151905584e-02
-9.161321702479108264e-02
-9.160721508872760044e-02
-9.160142278754879186e-02
-9.158637686764017904e-02
-9.158298388428814940e-02
-9.156701708513328986e-02
-9.156263657780253085e-02
-9.153905909881082659e-02
-9.153758531095415596e-02
-9.152827974820992862e-02
-9.152622805477345080e-02
-9.150063413826989289e-02
-9.148390060778860411e-02
-9.147986611479697050e-02
-9.146854632372095062e-02
-9.144687266044806973e-02
-9.143196808633710648e-02
-9.142646077750526956e-02
-9.142256195093997895e-02
-9.139225826081723292e-02
-9.137330191647724531e-02
-9.136945237814098064e-02
-9.136256132821243825e-02
-9.136173794567595263e-02
-9.135079226208453473e-02
-9.133567642913226203e-02
-9.131369005958872576e-02
-9.129496384504359741e-02
-9.129009304194024566e-02
-9.127655405476062245e-02
-9.125674507793188339e-02
-9.125466172940374654e-02
-9.123994217088812753e-02
-9.122569229124868895e-02
-9.121448378802571311e-02
-9.119803707093937506e-02
-9.118113205907663055e-02
-9.117093140679727314e-02
-9.115995999727047328e-02
-9.115687725057786128e-02
-9.115037323877067665e-02
-9.113546276782125144e-02
-9.111411972397884251e-02
-9.110010068100579672e-02
-9.108574447512562955e-02
-9.107621026257595176e-02
-9.106666767763396675e-02
-9.105569685616060616e-02
-9.104722146476376676e-02
-9.103534999725365617e-02
-9.102624404162967808e-02
-9.102001603224724180e-02
-9.100447402481318115e-02
-9.098474119701133178e-02
-9.097947510479156841e-02
-9.096573217284559254e-02
-9.094799404671477516e-02
-9.094084005778688140e-02
-9.092473953802221454e-02
-9.090771949365891724e-02
-9.090370652995341527e-02
-9.088168444350647190e-02
-9.087181837454078037e-02
-9.084688527625855992e-02
-9.083729096998605090e-02
-9.082997282243779336e-02
-9.082637744246543909e-02
-9.081351528065814693e-02
-9.078649519064840856e-02
-9.078327543755063123e-02
-9.077287662264341139e-02
-9.076455891831514133e-02
-9.074969461119672398e-02
-9.074330529895818787e-02
-9.074005422405004295e-02
-9.072461746678286976e-02
-9.070408113197742095e-02
-9.069569109611844149e-02
-9.067618792011064577e-02
-9.065445166092139795e-02
-9.064683750597987699e-02
-9.063362997929605425e-02
-9.062306081648877076e-02
-9.061576921264841156e-02
-9.060582950132931024e-02
-9.058388768921288303e-02
-9.057369237833529096e-02
-9.055998442255633329e-02
-9.054914369981981181e-02
-9.053728403072378028e-02
-9.053471148784961176e-02
-9.051549245641674069e-02
-9.050447290523219723e-02
-9.049366167221159496e-02
-9.047465396295689688e-02
-9.046282561227789176e-02
-9.046131538669158201e-02
-9.044908149363123373e-02
-9.043724979824557808e-02
-9.041529229920244881e-02
-9.040557757761344404e-02
-9.037786728091121158e-02
-9.036717467504876145e-02
-9.035025791187703548e-02
-9.034402693410442664e-02
-9.033486026875367503e-02
-9.032839763451552817e-02
-9.031601258644830765e-02
-9.029641651674286118e-02
-9.029123240601880096e-02
-9.028077291050534692e-02
-9.026467200638271793e-02
-9.026012254702203697e-02
-9.025520039829493246e-02
-9.024662377718914441e-02
-9.023737077529833672e-02
-9.022654269880706068e-02
-9.021359180885391016e-02
-9.020083229099340461e-02
-9.019228366555015475e-02
-9.018581911402126505e-02
-9.016029414040702128e-02
-9.014603881716529155e-02
-9.013583985964843115e-02
-9.013349689822511279e-02
-9.011281361190948136e-02
-9.009964513423973642e-02
-9.009025329890507638e-02
-9.008642105657541088e-02
-9.007292072706107877e-02
-9.005082435722158718e-02
-9.004648294530459562e-02
-9.003671727987211382e-02
-9.002128729709996113e-02
-8.998684403645859642e-02
-8.997826048693496892e-02
-8.996549800089373439e-02
-8.995258369306785573e-02
-8.994170602733739250e-02
-8.993624935940383591e-02
-8.991748719529005229e-02
-8.990194930004247187e-02
-8.988400689453149295e-02
-8.987675272822862049e-02
-8.987100912794188101e-02
-8.986014066204914275e-02
-8.984381713112557510e-02
-8.983149042161236997e-02
-8.981532370994357861e-02
-8.981409276942386999e-02
-8.980139295024688884e-02
-8.978748357214599851e-02
-8.978184121019808228e-02
-8.976149090124044272e-02
-8.974865093614844969e-02
-8.974428305822548801e-02
-8.973472850743485774e-02
-8.972268801836233432e-02
-8.971142130306580809e-02
-8.969934070744586818e-02
-8.968930948895448285e-02
-8.966238058891459750e-02
-8.964081773441628931e-02
-8.963196715338764275e-02
-8.962482550467024134e-02
-8.961425188845015266e-02
-8.961140574464387942e-02
-8.960689952797620816e-02
-8.959694078566407538e-02
-8.958303426660466084e-02
-8.957441356245529618e-02
-8.956441984933902201e-02
-8.954228122369820020e-02
-8.953254543160829582e-02
-8.951742876225962653e-02
-8.950776956230546699e-02
-8.948558328983680088e-02
-8.947085455645714669e-02
-8.946232961127878469e-02
-8.944454143120608713e-02
-8.943229744638506173e-02
-8.942572320044561707e-02
-8.941058006876961839e-02
-8.940174862956432045e-02
-8.939845323353906581e-02
-8.938226285939021576e-02
-8.937015594508118665e-02
-8.936179746179773176e-02
-8.935458186326902807e-02
-8.933965690735917731e-02
-8.932657471186272735e-02
-8.931039203707089036e-02
-8.929540515865505568e-02
-8.928553535868102853e-02
-8.927762613524919955e-02
-8.926288301613308218e-02
-8.925733956966813709e-02
-8.924648334096513258e-02
-8.923640366503310384e-02
-8.921864641198837265e-02
-8.920445774852592269e-02
-8.918760374358028487e-02
-8.917478054062824566e-02
-8.916466035212386454e-02
-8.915253731695399475e-02
-8.914383124443242545e-02
-8.913538122521658114e-02
-8.912375642374817386e-02
-8.910688468874727874e-02
-8.909871853150622134e-02
-8.908300372954672253e-02
-8.907257049481565048e-02
-8.905633909341459375e-02
-8.904746406479430165e-02
-8.903813651998204737e-02
-8.903519172112508984e-02
-8.901525557525225008e-02
-8.900458063821620192e-02
-8.899846709542025280e-02
-8.897830333079745357e-02
-8.896637977001867204e-02
-8.895495796850283465e-02
-8.893419867434124160e-02
-8.891476646441584530e-02
-8.890986320277297073e-02
-8.890329590955647898e-02
-8.888731131794319618e-02
-8.887650790489740049e-02
-8.885743345165483809e-02
-8.884770107983264165e-02
-8.882962340058037087e-02
-8.881702602177721229e-02
-8.880965057465484147e-02
-8.880694461861524114e-02
-8.879753561186695676e-02
-8.878639177637007163e-02
-8.877782781821746960e-02
-8.875301391801146411e-02
-8.874361646819511895e-02
-8.872685429368204479e-02
-8.872424150795879538e-02
-8.871661008577688690e-02
-8.870970185599816316e-02
-8.869024365763567008e-02
-8.867461954130317903e-02
-8.866335803867167464e-02
-8.865386002904127039e-02
-8.863838509124688514e-02
-8.862899191563405887e-02
-8.860358874222554193e-02
-8.859667878312604827e-02
-8.858634138085932919e-02
-8.857306257871880306e-02
-8.855696431245491107e-02
-8.854552374131269277e-02
-8.853017747724470365e-02
-8.851925811037381076e-02
-8.851293812594362986e-02
-8.850447100981093107e-02
-8.848995379997245947e-02
-8.848495309260998032e-02
-8.846976353255989189e-02
-8.845574440156103724e-02
-8.844629918024690673e-02
-8.843982437605379943e-02
-8.842554460080270795e-02
-8.841786603152876345e-02
-8.840338191805330315e-02
-8.839123142926924581e-02
-8.836301615207042826e-02
-8.835935899206320832e-02
-8.835157990395928196e-02
-8.833522246861141847e-02
-8.833034235076217544e-02
-8.832449205664924530e-02
-8.831729511693087176e-02
-8.830165658188124378e-02
-8.828999356348229965e-02
-8.827269961668141041e-02
-8.825646410341703163e-02
-8.824524870602229454e-02
-8.824025312904754115e-02
-8.822320993976268122e-02
-8.821216570229750698e-02
-8.819703734778325255e-02
-8.817983172634427658e-02
-8.816187068237732460e-02
-8.815559377507964367e-02
-8.813154190295605095e-02
-8.812714838807547690e-02
-8.812116636998226782e-02
-8.811366949998206133e-02
-8.810295344099891568e-02
-8.808714692578281658e-02
-8.807885756119071541e-02
-8.805425990635079581e-02
-8.805004505534316794e-02
-8.803612181217276844e-02
-8.802397390225866203e-02
-8.801758644541585186e-02
-8.799731663460183539e-02
-8.798685791344518226e-02
-8.797286490567182704e-02
-8.796628019565669310e-02
-8.795281285148470740e-02
-8.792991945760386674e-02
-8.792609146325883196e-02
-8.790742474737894829e-02
-8.789439086783548682e-02
-8.788689645236968939e-02
-8.787960634921990200e-02
-8.786904457286956460e-02
-8.786678596998617752e-02
-8.785285747500695686e-02
-8.784672757502803853e-02
-8.783579796402432582e-02
-8.781406104860361994e-02
-8.780703742494386232e-02
-8.778895428901931086e-02
-8.778197434213899641e-02
-8.776727628528949166e-02
-8.775734518527947281e-02
-8.775324004116225041e-02
-8.772525532025962636e-02
-8.771172335282662047e-02
-8.770766360257764571e-02
-8.768212610062117718e-02
-8.767685928959034758e-02
-8.766043557661190588e-02
-8.764639971235135829e-02
-8.762536445310420419e-02
-8.761533160332721226e-02
-8.761305922616405284e-02
-8.760076122682927680e-02
-8.758728460136597227e-02
-8.758062902835864194e-02
-8.757287292573892601e-02
-8.755964222858383939e-02
-8.752977126467620383e-02
-8.752422338171111926e-02
-8.751653278656287838e-02
-8.751228215421688605e-02
-8.749798025383812017e-02
-8.748103404867366151e-02
-8.747335202226713680e-02
-8.746229851714382164e-02
-8.743807897450270317e-02
-8.743163450886196064e-02
-8.742018774710880180e-02
-8.741308201059266869e-02
-8.739116174377400958e-02
-8.738117433068481876e-02
-8.737643001183723057e-02
-8.736898198966353002e-02
-8.734692425167106533e-02
-8.733667715911838658e-02
-8.733197637940171010e-02
-8.732040422555695236e-02
-8.731621460761271325e-02
-8.730924577623594418e-02
-8.728675684179360017e-02
-8.727956082771490265e-02
-8.725973655652990990e-02
-8.724358751150707025e-02
-8.723582176816757627e-02
-8.723060337813978715e-02
-8.721754088496966317e-02
-8.719630951778339911e-02
-8.718208876074010072e-02
-8.716915036587855048e-02
-8.716387330844171943e-02
-8.715073889729785250e-02
-8.714387344958088311e-02
-8.713265298396608016e-02
-8.711051366895822268e-02
-8.709757317570623880e-02
-8.709219344045066036e-02
-8.708964177078276636e-02
-8.705498370223438420e-02
-8.704033008246261915e-02
-8.703180264806539834e-02
-8.700363970880770070e-02
-8.699239993723681397e-02
-8.698180512547590282e-02
-8.695743791282536939e-02
-8.695526164064024122e-02
-8.695398534389403578e-02
-8.693539192174629116e-02
-8.693123062213309327e-02
-8.692677225404349395e-02
-8.690255467418253610e-02
-8.689505513894912880e-02
-8.688834467751940793e-02
-8.686545335826542646e-02
-8.684170528359674845e-02
-8.683242345149194685e-02
-8.682935125474802729e-02
-8.681333406124627783e-02
-8.680364807028240204e-02
-8.679030400524292976e-02
-8.678608999879702801e-02
-8.676824448913131316e-02
-8.676290829556693174e-02
-8.674849957726077365e-02
-8.673794993131458964e-02
-8.672571881327756360e-02
-8.671127769356079540e-02
-8.670787143136615693e-02
-8.669416317379197157e-02
-8.668376402932972957e-02
-8.667500403991640345e-02
-8.666126938067147956e-02
-8.664727553166839957e-02
-8.664155060509523554e-02
-8.663247594767173321e-02
-8.661801015173212215e-02
-8.660226473855103801e-02
-8.658911169768851446e-02
-8.657795389442748957e-02
-8.656558838385680632e-02
-8.654997825215499097e-02
-8.654332792964899990e-02
-8.652882875841533261e-02
-8.651024436331763989e-02
-8.650500147109463356e-02
-8.647933482943978567e-02
-8.647155054691060827e-02
-8.646231081349373127e-02
-8.644857889466436851e-02
-8.643499474912244573e-02
-8.642538685288139733e-02
-8.642078663391855597e-02
-8.641095769022658080e-02
-8.640637801566330989e-02
-8.639492476044646763e-02
-8.638508621438481527e-02
-8.636475969870904823e-02
-8.635193836288404534e-02
-8.633673068746416934e-02
-8.632122092543231817e-02
-8.631013379975335797e-02
-8.630019409364741989e-02
-8.629608312690464911e-02
-8.628453575730657410e-02
-8.627211273646018252e-02
-8.626069976783337645e-02
-8.623996518945067913e-02
-8.622710734275676470e-02
-8.620950727775025801e-02
-8.619523772275536344e-02
-8.618438733198233170e-02
-8.617308727032865767e-02
-8.616764634059465022e-02
-8.615165613527639432e-02
-8.614346811705092533e-02
-8.612657861302258633e-02
-8.612281091144519118e-02
-8.610632760137745811e-02
-8.608414446444029311e-02
-8.607774461400477528e-02
-8.606503835321482887e-02
-8.605615275199943182e-02
-8.603744413588881867e-02
-8.603012050423591850e-02
-8.601560947549588554e-02
-8.600576357539632677e-02
-8.599896257826872281e-02
-8.598111685929679671e-02
-8.597648729679682744e-02
-8.595850451432401895e-02
-8.595339967014750671e-02
-8.593492942644692656e-02
-8.592108721264241078e-02
-8.591250720474316593e-02
-8.589952697132019477e-02
-8.589476673871626611e-02
-8.586776032415127657e-02
-8.586281302640977331e-02
-8.585210313690358475e-02
-8.584495518321191843e-02
-8.583739161643258453e-02
-8.581097579599719638e-02
-8.580231901688434304e-02
-8.578532396583329889e-02
-8.578359118691258889e-02
-8.576615325516706578e-02
-8.574702870554473666e-02
-8.573203870379758618e-02
-8.572392416456811604e-02
-8.571487526259108369e-02
-8.570550322772638174e-02
-8.568504427354550756e-02
-8.567996616233833351e-02
-8.567470559283535403e-02
-8.566123547781756553e-02
-8.565400206090265089e-02
-8.563309779556246837e-02
-8.562351498364373370e-02
-8.560787860287388806e-02
-8.559579637601297253e-02
-8.558445145825543943e-02
-8.557248410440554398e-02
-8.556425687727214902e-02
-8.554793521701750669e-02
-8.554217753878562425e-02
-8.552685731438824934e-02
-8.552483940437527465e-02
-8.551020615507110012e-02
-8.549424771741298557e-02
-8.549145809647062944e-02
-8.547038569374615369e-02
-8.546680261152780900e-02
-8.545375609826919017e-02
-8.544614773509712213e-02
-8.543516871067219354e-02
-8.542847085997176682e-02
-8.541630189188903488e-02
-8.539032048628192317e-02
-8.538543326131761702e-02
-8.537288597346651131e-02
-8.536644167361551183e-02
-8.535389235689219700e-02
-8.534340686927585629e-02
-8.532287647846539813e-02
-8.530617044978472396e-02
-8.528162390401783366e-02
-8.527736698219723355e-02
-8.526175530776589073e-02
-8.525215904148142343e-02
-8.523917477710687973e-02
-8.523186442639796301e-02
-8.521102268591054796e-02
-8.520981564450830215e-02
-8.520283813291967823e-02
-8.518253869182859650e-02
-8.515454224049218146e-02
-8.514911217766232832e-02
-8.513607204251449900e-02
-8.512207229202758962e-02
-8.511217980877294753e-02
-8.509323591799577979e-02
-8.509022791794196294e-02
-8.507933320346944273e-02
-8.507798716229725278e-02
-8.505465025602484963e-02
-8.504661327610066324e-02
-8.502118593807733715e-02
-8.501660563517218772e-02
-8.501277971274540102e-02
-8.500105740884195127e-02
-8.498012655950076821e-02
-8.497592238747994631e-02
-8.495123791597708474e-02
-8.494345112783224794e-02
-8.493776213172538059e-02
-8.493420681822119733e-02
-8.491068878595597891e-02
-8.490261946410926353e-02
-8.488248993676592025e-02
-8.487398425225214926e-02
-8.487199849917145822e-02
-8.486012520543864679e-02
-8.485308641682889896e-02
-8.483722486652087169e-02
-8.482722325588296086e-02
-8.481465750992991937e-02
-8.479607252446683119e-02
-8.478164677135130445e-02
-8.476675451351139978e-02
-8.475096203435270037e-02
-8.474275952487284047e-02
-8.471592369643496379e-02
-8.471043024034924374e-02
-8.470128421526584850e-02
-8.469799724007254227e-02
-8.467219671369924372e-02
-8.465805587077232519e-02
-8.465350074490915477e-02
-8.464452666591382179e-02
-8.463832739918497605e-02
-8.462403892166528441e-02
-8.460548071806908710e-02
-8.459793156879547027e-02
-8.458506719647296279e-02
-8.458084292325890319e-02
-8.457361523510301127e-02
-8.454495309328355357e-02
-8.452046587568781688e-02
-8.451624191595019653e-02
-8.450466297779143932e-02
-8.448800074398157833e-02
-8.448708151963010837e-02
-8.447954946996044656e-02
-8.447232617868222215e-02
-8.445217288637305031e-02
-8.443897459954427531e-02
-8.443192827618445362e-02
-8.442095368685278989e-02
-8.439747514131651362e-02
-8.437892602998817160e-02
-8.437349082964751279e-02
-8.436829026021286371e-02
-8.434996513370832116e-02
-8.433270887327368182e-02
-8.432690286832122961e-02
-8.431500448920645208e-02
-8.431051055522181814e-02
-8.429482462332582582e-02
-8.427996638092968840e-02
-8.426437474664688621e-02
-8.426081226166737270e-02
-8.424599789062711674e-02
-8.422635349583404429e-02
-8.422174199292711827e-02
-8.420389065587519095e-02
-8.419244169794393162e-02
-8.417910150566748628e-02
-8.416659255204445023e-02
-8.416236884779404459e-02
-8.413646027873286637e-02
-8.412573057956201916e-02
-8.411382797854236038e-02
-8.410524837674518417e-02
-8.409526892730539993e-02
-8.407865162570049566e-02
-8.406467424408325950e-02
-8.404559056856344967e-02
-8.403873185199978169e-02
-8.402980653926658827e-02
-8.402356256150972369e-02
-8.401223944881036632e-02
-8.399561938514510384e-02
-8.398144258769504877e-02
-8.397984633688360123e-02
-8.396135862126324900e-02
-8.394786543934687484e-02
-8.394352475014915660e-02
-8.393153791875510028e-02
-8.390681586538067949e-02
-8.390408833543955280e-02
-8.389434049434404961e-02
-8.387897260525409293e-02
-8.387274817693485263e-02
-8.385828481084106611e-02
-8.384740799165463221e-02
-8.383947991540866007e-02
-8.383256301090291629e-02
-8.381263294832777544e-02
-8.379984347231633768e-02
-8.377933354792738152e-02
-8.376484051048124768e-02
-8.376130950201163272e-02
-8.375249457440628320e-02
-8.374056833223300633e-02
-8.373599473093085166e-02
-8.371628987599583072e-02
-8.369431975091812248e-02
-8.368004804664769258e-02
-8.367262123507296367e-02
-8.366731888603182177e-02
-8.365925685599767681e-02
-8.364268061999149961e-02
-8.363041115247474289e-02
-8.362710759238514702e-02
-8.361080311381532959e-02
-8.359942474827114500e-02
-8.358833430423356914e-02
-8.358050786844120617e-02
-8.357513180653539098e-02
-8.356247887419526732e-02
-8.353771477337584850e-02
-8.352619427157076393e-02
-8.351903259304860327e-02
-8.350564529879134223e-02
-8.349510004752627723e-02
-8.348584564154329368e-02
-8.347719878817227990e-02
-8.345914771374499108e-02
-8.345271175108409656e-02
-8.344036756637909780e-02
-8.342341993152893598e-02
-8.341435980677228135e-02
-8.339956328387113094e-02
-8.338471093167898474e-02
-8.338163615776747473e-02
-8.336473003454772379e-02
-8.335978975606833652e-02
-8.335131621254662782e-02
-8.332940474073158299e-02
-8.332185205063197264e-02
-8.331057076740783218e-02
-8.329642195956002415e-02
-8.329120384603308502e-02
-8.327960349705895715e-02
-8.325635234106493199e-02
-8.324783023154605499e-02
-8.323640059819925607e-02
-8.322830543835582628e-02
-8.322326731338877681e-02
-8.320762018702748675e-02
-8.319069660839362168e-02
-8.316936340433386810e-02
-8.316234236469363661e-02
-8.316102826335985965e-02
-8.313289034095844299e-02
-8.312321369903136192e-02
-8.310807854294116614e-02
-8.310229791863621429e-02
-8.308977356258792635e-02
-8.307510284855082472e-02
-8.307183638561427275e-02
-8.306112452985622840e-02
-8.304395079211673858e-02
-8.303088948083239829e-02
-8.302764270371090771e-02
-8.300786207092905600e-02
-8.299714520692016984e-02
-8.298482929482267623e-02
-8.297889776829767139e-02
-8.297118233257402831e-02
-8.295452897522040403e-02
-8.293995467410658629e-02
-8.292245286684524208e-02
-8.291809782593112521e-02
-8.290431035465489762e-02
-8.287595885988624511e-02
-8.287020708087908250e-02
-8.285503093577889500e-02
-8.284339837539597684e-02
-8.282887506871264294e-02
-8.282139819303274697e-02
-8.280556640349817643e-02
-8.278583299023453690e-02
-8.277544519907459319e-02
-8.275433356178341082e-02
-8.274042883942386850e-02
-8.273735359260153688e-02
-8.272973693840532383e-02
-8.272225071554922815e-02
-8.271245960469655878e-02
-8.270545945442439595e-02
-8.268763142501847629e-02
-8.267206714782410204e-02
-8.265269235212013843e-02
-8.265165864110499139e-02
-8.264197759847097258e-02
-8.263444463586436251e-02
-8.262574468417563378e-02
-8.261205507868041309e-02
-8.260205887771623900e-02
-8.258781729026201668e-02
-8.257145852543867903e-02
-8.254580382392792681e-02
-8.253848389555548670e-02
-8.251910269631299033e-02
-8.250893500026837413e-02
-8.250542360288698474e-02
-8.249525144885089256e-02
-8.248578941994366698e-02
-8.247755560540101505e-02
-8.245671087888442607e-02
-8.244465202825163042e-02
-8.243999847025895722e-02
-8.243652686952876452e-02
-8.242585986472109050e-02
-8.241524078858386559e-02
-8.239573604118602401e-02
-8.239302514722815496e-02
-8.237766320031195133e-02
-8.235538507544984399e-02
-8.234147826315199592e-02
-8.233365262953193375e-02
-8.232634237426697532e-02
-8.231623992737474582e-02
-8.229223751733796832e-02
-8.228270978842258665e-02
-8.227475786946863989e-02
-8.225168511524141857e-02
-8.224774081473773535e-02
-8.223909419220346018e-02
-8.222516806270013801e-02
-8.220811859827653612e-02
-8.220020808032260651e-02
-8.219018867053534683e-02
-8.217625542908679748e-02
-8.215566969384874296e-02
-8.215031607979952910e-02
-8.213901937353998428e-02
-8.212644995586432239e-02
-8.211850134931383827e-02
-8.210667078075981062e-02
-8.208670197395065427e-02
-8.207104144433144399e-02
-8.206230557855362373e-02
-8.205461172523567659e-02
-8.204183284573593471e-02
-8.203428128975490119e-02
-8.202537963569989099e-02
-8.201309318842756046e-02
-8.199910677756233612e-02
-8.199248458329069789e-02
-8.197896813942440186e-02
-8.197364353304970042e-02
-8.194575846751958603e-02
-8.193694821138966522e-02
-8.192071163299405323e-02
-8.191841652202838664e-02
-8.190545766034171282e-02
-8.188360944265779540e-02
-8.186848103696947598e-02
-8.186664415740876888e-02
-8.185168111225035736e-02
-8.184379224513285700e-02
-8.182909839112814665e-02
-8.182026961796060038e-02
-8.181357564519403658e-02
-8.179461033656257318e-02
-8.178094918163730798e-02
-8.177473461179621261e-02
-8.176823483622194799e-02
-8.176109316334223553e-02
-8.174913515956833132e-02
-8.173239668454648776e-02
-8.172411940677415387e-02
-8.170748689290127653e-02
-8.169783321045040458e-02
-8.168278586848440326e-02
-8.166408648554812633e-02
-8.164731165223157450e-02
-8.164300942996419175e-02
-8.163157220544814408e-02
-8.161185040555343773e-02
-8.160492849486564171e-02
-8.159316033170663229e-02
-8.158034621135534792e-02
-8.157126907649739356e-02
-8.155935471033426420e-02
-8.154545282006556151e-02
-8.152998100311589780e-02
-8.151547235293213345e-02
-8.149156668292481531e-02
-8.148525423157301772e-02
-8.147777538355008287e-02
-8.147313650021506537e-02
-8.145880436428573623e-02
-8.145252228605684430e-02
-8.143868426806596950e-02
-8.142169064859985927e-02
-8.141037152701949275e-02
-8.139170448963048421e-02
-8.138477077663541781e-02
-8.137224434492779102e-02
-8.136355069735384804e-02
-8.135692702160107759e-02
-8.134163642758177049e-02
-8.133806006044833059e-02
-8.132275838786368061e-02
-8.130437990960226458e-02
-8.129835560491047164e-02
-8.129256911287541243e-02
-8.129077682554874951e-02
-8.128624507239645691e-02
-8.126451893989272701e-02
-8.124429117797482558e-02
-8.123385574189997960e-02
-8.121374599305150599e-02
-8.120426944608225006e-02
-8.119815472856239946e-02
-8.118309204017354341e-02
-8.117499985830925469e-02
-8.116615602596388701e-02
-8.115392305596555445e-02
-8.113034005279490257e-02
-8.111306199959186780e-02
-8.110783781202404730e-02
-8.108598504394121109e-02
-8.108269191897646277e-02
-8.106960396973550420e-02
-8.105102212378054172e-02
-8.104200776797862438e-02
-8.103190087306563760e-02
-8.102496225408833963e-02
-8.101633070877986564e-02
-8.100107025291958252e-02
-8.099929190814941782e-02
-8.098289160434554712e-02
-8.096178714870497228e-02
-8.094562782135653056e-02
-8.094300453324959621e-02
-8.092322396299989062e-02
-8.091791286761068625e-02
-8.091220617092267919e-02
-8.089846793663230118e-02
-8.089150700758790391e-02
-8.087510938205916267e-02
-8.086123322064195373e-02
-8.085266842746258176e-02
-8.084136015189063995e-02
-8.083225862950821350e-02
-8.081852970036715322e-02
-8.080528244648091385e-02
-8.078665077206884093e-02
-8.078341250173184940e-02
-8.077336180859936987e-02
-8.075668438444905117e-02
-8.074349656169763079e-02
-8.073654820457637493e-02
-8.072776764795752680e-02
-8.072323194719210893e-02
-8.070187417917665251e-02
-8.069259409762097324e-02
-8.069086398459993092e-02
-8.067616949663089509e-02
-8.066235410228986269e-02
-8.064572150551407859e-02
-8.062932590153476520e-02
-8.061841897087804187e-02
-8.060256725082962093e-02
-8.058816327910880983e-02
-8.058052640187388094e-02
-8.055924834605893148e-02
-8.055317067594272573e-02
-8.054755023754706089e-02
-8.052232026904829199e-02
-8.051278724794649899e-02
-8.049876394381602629e-02
-8.049299440627061264e-02
-8.047317685244514962e-02
-8.046865708966538522e-02
-8.044790033661361472e-02
-8.043728808756331339e-02
-8.042563707068470236e-02
-8.041625368203453306e-02
-8.039944526375059075e-02
-8.039221805006183108e-02
-8.038606793625927005e-02
-8.037332338184136060e-02
-8.036275584013982676e-02
-8.035588306028967898e-02
-8.034826024510388631e-02
-8.033074272797782744e-02
-8.032150103423121856e-02
-8.030379398040024541e-02
-8.028530558876831313e-02
-8.027785688454441848e-02
-8.025619878156589615e-02
-8.024930753356240842e-02
-8.024712851775345213e-02
-8.023447384986995279e-02
-8.021136347678836653e-02
-8.020204519230317297e-02
-8.019778626009349543e-02
-8.018395200681227575e-02
-8.017031787661293984e-02
-8.015410065587977306e-02
-8.014719110097009991e-02
-8.013034836622429102e-02
-8.012554199237745256e-02
-8.011409704558244971e-02
-8.009769646416622924e-02
-8.008778800834912004e-02
-8.007822136136913405e-02
-8.007378353425090300e-02
-8.004995875397546978e-02
-8.002885426958208925e-02
-8.002726806052296027e-02
-8.001044631093534587e-02
-8.000356755004853215e-02
-7.999131384370580800e-02
-7.998106455417636207e-02
-7.996195495060959280e-02
-7.995257182839321519e-02
-7.994255925980636723e-02
-7.993508750866779033e-02
-7.992716176452660526e-02
-7.991639156333862903e-02
-7.990777322567582663e-02
-7.989201553696750890e-02
-7.987795142868817089e-02
-7.987339531810047633e-02
-7.986359915337928883e-02
-7.985943613644705397e-02
-7.985404968271520021e-02
-7.982882604647026370e-02
-7.981043521295125287e-02
-7.980283767941823148e-02
-7.979317997603860291e-02
-7.978102581743937161e-02
-7.976906663887201043e-02
-7.975224131047711773e-02
-7.973018201817935746e-02
-7.971954035581033104e-02
-7.971414349832259272e-02
-7.969528914036530520e-02
-7.968336261501954287e-02
-7.967781022816580738e-02
-7.965834077085098830e-02
-7.964538227336431797e-02
-7.963765173442188816e-02
-7.963430058020462554e-02
-7.961417541959461830e-02
-7.961154883610269128e-02
-7.959802852613676039e-02
-7.958579204597360235e-02
-7.957073112799017967e-02
-7.955892410787818170e-02
-7.954929255446133163e-02
-7.954707168289942842e-02
-7.953144300738049233e-02
-7.950590964793410875e-02
-7.949795336660517298e-02
-7.947664349928754146e-02
-7.946921756845154450e-02
-7.945779899453919715e-02
-7.945524093180991732e-02
-7.944759631796055599e-02
-7.942349229168399471e-02
-7.941857869730642450e-02
-7.940522077786260624e-02
-7.938890468577197712e-02
-7.938089528309177911e-02
-7.936632564149340152e-02
-7.936235185859183416e-02
-7.934422057508011550e-02
-7.933660444263346267e-02
-7.932485799789693037e-02
-7.931342882630346147e-02
-7.931190110405786364e-02
-7.930084733303502387e-02
-7.928305960960191356e-02
-7.926349658631717809e-02
-7.926158928460128039e-02
-7.925248829789680038e-02
-7.923256702868614054e-02
-7.922672152954915448e-02
-7.920691110558694681e-02
-7.919012950438686360e-02
-7.917263806969782047e-02
-7.915299554192239961e-02
-7.914972478323392679e-02
-7.914033506184087186e-02
-7.912593393040970313e-02
-7.910914831282137016e-02
-7.909514732957950711e-02
-7.908877174730849502e-02
-7.907844328295474123e-02
-7.907543028035843302e-02
-7.905437156262792864e-02
-7.903413651854246380e-02
-7.902676533862687536e-02
-7.901415624519581016e-02
-7.899909742556560088e-02
-7.897738633029732780e-02
-7.896404987533575670e-02
-7.895963594802304919e-02
-7.895381619005456542e-02
-7.893725044473404173e-02
-7.891848921081476287e-02
-7.891543410068574405e-02
-7.890404033439876730e-02
-7.889313954313365018e-02
-7.888937850013338915e-02
-7.888330832768508660e-02
-7.886078826794809538e-02
-7.884557497124863867e-02
-7.883087362906646134e-02
-7.881042078714817212e-02
-7.879978087216912841e-02
-7.878970104970325905e-02
-7.878294311308711717e-02
-7.877423382287498943e-02
-7.876375973225077654e-02
-7.876156132082831607e-02
-7.874927724269262241e-02
-7.872737523790465652e-02
-7.871998587373785217e-02
-7.870153943746377445e-02
-7.869423798709462847e-02
-7.867247570892843544e-02
-7.867015416570993791e-02
-7.866193937052953777e-02
-7.865395466012017889e-02
-7.864087352587861846e-02
-7.862308646766030806e-02
-7.861128446666459935e-02
-7.860632647179421895e-02
-7.859011442695476579e-02
-7.858659928716005272e-02
-7.857750077609051975e-02
-7.855201131392183789e-02
-7.854419035400178606e-02
-7.853081978290085696e-02
-7.850782444702048002e-02
-7.850297330951674923e-02
-7.849393946958047041e-02
-7.848110952951914410e-02
-7.847565695270344865e-02
-7.844897103769274405e-02
-7.843875945059172738e-02
-7.842657560725496690e-02
-7.840732898470084700e-02
-7.840278931628111292e-02
-7.839755851935079067e-02
-7.839144090766031470e-02
-7.838199450950841807e-02
-7.835720756271077891e-02
-7.834635068597767260e-02
-7.834166737129114044e-02
-7.832759114769599629e-02
-7.830632122781835958e-02
-7.830435487711875919e-02
-7.828828391227077299e-02
-7.827479291144787132e-02
-7.826188180279103346e-02
-7.824672487727038495e-02
-7.823129672163345316e-02
-7.822727015193947642e-02
-7.821624623172890312e-02
-7.818857022848105243e-02
-7.818624444477070834e-02
-7.817203685349838338e-02
-7.816268868611536691e-02
-7.815622739483618631e-02
-7.813582833903304214e-02
-7.813145027369117201e-02
-7.812132596643367455e-02
-7.811161109673156466e-02
-7.810025057919645075e-02
-7.809266431635944472e-02
-7.808419265731603165e-02
-7.807728772629257685e-02
-7.804808476029481690e-02
-7.803951208045670218e-02
-7.803025226702520190e-02
-7.801557390993041352e-02
-7.800816269783503176e-02
-7.797618386594620810e-02
-7.796570894660995177e-02
-7.795665318802594279e-02
-7.794907108498602688e-02
-7.793841920831626191e-02
-7.792020251358341976e-02
-7.791646392864820525e-02
-7.790485766025134762e-02
-7.788967185261058690e-02
-7.788278078933785764e-02
-7.787415542816247815e-02
-7.785887058714674458e-02
-7.784752274955883400e-02
-7.783129936569382901e-02
-7.782910455414143724e-02
-7.782368556229193879e-02
-7.780912388107080746e-02
-7.779612433117316650e-02
-7.779208908370793818e-02
-7.777878697254311802e-02
-7.777365503425795468e-02
-7.776875820114487192e-02
-7.773352439650155210e-02
-7.771831229982834044e-02
-7.770312142837962344e-02
-7.769024961841736188e-02
-7.768036970243813455e-02
-7.766059689941873234e-02
-7.765021113620332316e-02
-7.763798141436453748e-02
-7.763654992441398894e-02
-7.763124838675850015e-02
-7.762097356518857239e-02
-7.760048828618915095e-02
-7.758759248341104420e-02
-7.757625650453697785e-02
-7.755904879685462938e-02
-7.754787031119839136e-02
-7.753305553265557593e-02
-7.752451194078968655e-02
-7.751090226481008316e-02
-7.749871990061121818e-02
-7.749081799887072575e-02
-7.748228947394444899e-02
-7.746958820470992158e-02
-7.744689542163082918e-02
-7.744465711675074804e-02
-7.742472181852075308e-02
-7.741140375858143741e-02
-7.739799534335844999e-02
-7.738938742334691701e-02
-7.737927909177899632e-02
-7.736602849357759881e-02
-7.735517279778808541e-02
-7.734818600136766920e-02
-7.732813683894496082e-02
-7.732590959984653178e-02
-7.730198666745663472e-02
-7.729726555070262628e-02
-7.728400375093927299e-02
-7.726866248561709005e-02
-7.725521974848142959e-02
-7.724126432233330286e-02
-7.723680872756322202e-02
-7.723188419600288124e-02
-7.721741385581351591e-02
-7.720653390887105560e-02
-7.719776336591577248e-02
-7.718491097253779576e-02
-7.717541740013120211e-02
-7.716534114691839252e-02
-7.714758018255668537e-02
-7.714612621107796997e-02
-7.712972645038135289e-02
-7.711481431291253297e-02
-7.710816812638476847e-02
-7.709447999063714918e-02
-7.708635397627727759e-02
-7.706557947223141580e-02
-7.706259930850406503e-02
-7.704748426451210608e-02
-7.704087485353244835e-02
-7.700612484848246009e-02
-7.699263951871052059e-02
-7.698034124574457127e-02
-7.696004050264912411e-02
-7.695323039067752946e-02
-7.694117105881667640e-02
-7.693312747625044579e-02
-7.692728903809570307e-02
-7.691621173756829632e-02
-7.690983347441029960e-02
-7.689276834155625573e-02
-7.688250982634922681e-02
-7.687781086996689495e-02
-7.685269371329089827e-02
-7.684507595918060874e-02
-7.683801746581178649e-02
-7.682190992496290560e-02
-7.681231691203557754e-02
-7.680370796779492637e-02
-7.679301852669132011e-02
-7.678273273030630786e-02
-7.676790869036020926e-02
-7.675694220292886283e-02
-7.673754288293455073e-02
-7.672416595387485105e-02
-7.672211854726576630e-02
-7.671519639112264755e-02
-7.669003919720424056e-02
-7.668756519697264573e-02
-7.667765997547051904e-02
-7.666007637842345290e-02
-7.663793395392509700e-02
-7.663355757277415248e-02
-7.661934729598790517e-02
-7.660447474646353561e-02
-7.660040370438994661e-02
-7.658991687274860349e-02
-7.658154174756018340e-02
-7.654937612065004782e-02
-7.654181724217126725e-02
-7.653326615602026872e-02
-7.652015775735473979e-02
-7.650682254101973112e-02
-7.649675571565509036e-02
-7.648995067481884069e-02
-7.648246116579054954e-02
-7.647524793446572322e-02
-7.647154876512640698e-02
-7.646232794277804667e-02
-7.643269069081226608e-02
-7.642663129559570945e-02
-7.639533354984542890e-02
-7.638851255374970450e-02
-7.638050654985564791e-02
-7.637332101215843494e-02
-7.635309742786736131e-02
-7.633612801301323247e-02
-7.632549256123327686e-02
-7.631371379879556271e-02
-7.630615496916867690e-02
-7.629027239219560164e-02
-7.628179246961061533e-02
-7.626435763177347171e-02
-7.625936006758859964e-02
-7.624122512115621975e-02
-7.623684527568999614e-02
-7.621948174439124868e-02
-7.621641807425097448e-02
-7.619215931603448566e-02
-7.618091419241546092e-02
-7.616811314979676784e-02
-7.615872910591989231e-02
-7.615378405140932339e-02
-7.614482447251472164e-02
-7.613206964357946416e-02
-7.611910398853849458e-02
-7.611039098257829649e-02
-7.609680355391382212e-02
-7.607164668462348955e-02
-7.605747386439143387e-02
-7.604936779454518625e-02
-7.603751004950604075e-02
-7.603398870937563836e-02
-7.602130436314424866e-02
-7.599791272754080618e-02
-7.598310154530277249e-02
-7.597233061828898015e-02
-7.596291902668816931e-02
-7.595498979889375724e-02
-7.594266680578262707e-02
-7.592708707668990864e-02
-7.591664153772520462e-02
-7.591265732854965420e-02
-7.589254268031656037e-02
-7.588730145368935420e-02
-7.588162936741474351e-02
-7.585722015764678750e-02
-7.585358294719807271e-02
-7.583909562556109818e-02
-7.583053198289607666e-02
-7.579807245084477230e-02
-7.578672722559451347e-02
-7.578126089492345785e-02
-7.576872655995930961e-02
-7.576305830678628506e-02
-7.575020425288106485e-02
-7.573807212505576092e-02
-7.573012359345601685e-02
-7.572367743783156580e-02
-7.571478648271942613e-02
-7.569998811249420423e-02
-7.568162194418698308e-02
-7.566183500134487927e-02
-7.565478235007683239e-02
-7.563867208126553998e-02
-7.562596531499518604e-02
-7.562207868566284130e-02
-7.560819429707307804e-02
-7.559809427965202833e-02
-7.559107147887747513e-02
-7.558414380231506802e-02
-7.556991370009991105e-02
-7.556004919408826348e-02
-7.553324859956087045e-02
-7.551993439657467277e-02
-7.551425953161902682e-02
-7.550374633022513549e-02
-7.550142752083041642e-02
-7.548355696610817289e-02
-7.547875246976717967e-02
-7.545211296218432007e-02
-7.543963234150605213e-02
-7.543323961090714347e-02
-7.542931170690347908e-02
-7.539935980015133321e-02
-7.539291903135622586e-02
-7.537958505841740875e-02
-7.536996329091627533e-02
-7.536828737137046819e-02
-7.534864406934252412e-02
-7.534042833496559788e-02
-7.532846107448051831e-02
-7.532400904589142687e-02
-7.530892348945419923e-02
-7.529143282214298405e-02
-7.528311464152812049e-02
-7.526597233457249514e-02
-7.524759831641689156e-02
-7.523950425786710139e-02
-7.523458471058913632e-02
-7.522016860081504053e-02
-7.520117811401716423e-02
-7.519019020514064455e-02
-7.517729816249704711e-02
-7.517361290772633931e-02
-7.516090901033878335e-02
-7.514571448630311123e-02
-7.513825801085019518e-02
-7.513631839360920828e-02
-7.511535910194863663e-02
-7.510132536432428951e-02
-7.508123959635959466e-02
-7.507864993489501981e-02
-7.505078004990919927e-02
-7.503519610587236488e-02
-7.502690657315955192e-02
-7.501458216141143609e-02
-7.500836590432738427e-02
-7.499872378055078004e-02
-7.498623745312565925e-02
-7.497819580008288631e-02
-7.496023489446382304e-02
-7.495554039935675705e-02
-7.494550277419032014e-02
-7.493990067484293527e-02
-7.492415764445709003e-02
-7.491567168957488643e-02
-7.490617094316590063e-02
-7.489602658481830932e-02
-7.488928446340509248e-02
-7.486557252290682030e-02
-7.485773076318186225e-02
-7.484253991691922070e-02
-7.482764470647840227e-02
-7.482251590542435271e-02
-7.480677763431745064e-02
-7.479258282018955151e-02
-7.478456559322263497e-02
-7.477587556912015931e-02
-7.476627370303220999e-02
-7.474386805140353918e-02
-7.473432951228581311e-02
-7.472936147521527794e-02
-7.472353574602175197e-02
-7.471423119352771369e-02
-7.468677331319964474e-02
-7.467151740543948035e-02
-7.466081123960910393e-02
-7.464072637039198543e-02
-7.462983475972106984e-02
-7.461657296544890738e-02
-7.460251404886869553e-02
-7.459419774693518135e-02
-7.458443172083786821e-02
-7.456632773312737994e-02
-7.455828852247448069e-02
-7.454589672321329519e-02
-7.453741297836127822e-02
-7.452632602729761246e-02
-7.451132433917392883e-02
-7.449664831899999173e-02
-7.448646191968114061e-02
-7.447767284343639882e-02
-7.445662869249219940e-02
-7.444886566070516021e-02
-7.444024068003099459e-02
-7.441240890691527832e-02
-7.440835415208321701e-02
-7.439856540748115976e-02
-7.438173875348727537e-02
-7.437188723752524711e-02
-7.436619512048289748e-02
-7.435700895363600571e-02
-7.434631766220953231e-02
-7.433937153475550508e-02
-7.433101899799113288e-02
-7.432205123797050450e-02
-7.429747371210121409e-02
-7.428128457879198954e-02
-7.425861514136666841e-02
-7.424901511451664771e-02
-7.424764314530019060e-02
-7.423305006912231385e-02
-7.422659673187542717e-02
-7.421797965100110361e-02
-7.420981107892751782e-02
-7.419741402865237534e-02
-7.417273869782112228e-02
-7.416634056611012826e-02
-7.415430195311570327e-02
-7.414401727366479178e-02
-7.412658907508976047e-02
-7.411630189485871045e-02
-7.411269877158810360e-02
-7.409817318264302899e-02
-7.409174820811056938e-02
-7.408625931346085602e-02
-7.407953264147099093e-02
-7.405778588227898696e-02
-7.404523889033798323e-02
-7.403989537694588563e-02
-7.403229552314261053e-02
-7.402485981034095941e-02
-7.399502229910293050e-02
-7.398310213412362391e-02
-7.397905276313018752e-02
-7.397011179363838229e-02
-7.396208626098818573e-02
-7.394218804021035485e-02
-7.393069430499971117e-02
-7.392306042066595917e-02
-7.390470134519813716e-02
-7.390378428586819037e-02
-7.389817390654912499e-02
-7.387975922722603284e-02
-7.386411844964149709e-02
-7.385260222201611713e-02
-7.383665283875495700e-02
-7.383459247179224860e-02
-7.382778168170614497e-02
-7.381550191073285583e-02
-7.378655756478835759e-02
-7.377951901399104617e-02
-7.377443214732545829e-02
-7.375702861182814596e-02
-7.374048244882411285e-02
-7.372531918998287415e-02
-7.372274721084445814e-02
-7.369335535748630650e-02
-7.368511787046447270e-02
-7.367718827846761465e-02
-7.366968303476076341e-02
-7.365780442964914299e-02
-7.364674597101486531e-02
-7.363783538011631213e-02
-7.361674369596510337e-02
-7.361503258752011281e-02
-7.359571935576783575e-02
-7.358607363981897742e-02
-7.357364887605916115e-02
-7.355239575725078249e-02
-7.354356233334777282e-02
-7.353305690106559656e-02
-7.352610340473583750e-02
-7.349992912719596760e-02
-7.348791599454004841e-02
-7.348065558968741584e-02
-7.346943435133884703e-02
-7.344511053331018169e-02
-7.344092885625072564e-02
-7.343604220212313072e-02
-7.341331836155631785e-02
-7.340521536323332819e-02
-7.339897272466949785e-02
-7.338386623705681067e-02
-7.336292199806265790e-02
-7.335619153737113485e-02
-7.334574927902051678e-02
-7.332928454386092310e-02
-7.332342363297691956e-02
-7.332034562848169235e-02
-7.330099217011160073e-02
-7.328493629410509635e-02
-7.327573814191756796e-02
-7.325500330906478674e-02
-7.324994075634969071e-02
-7.323990076167344321e-02
-7.323131333708107760e-02
-7.321884787075563783e-02
-7.321207169638174750e-02
-7.319552476234952865e-02
-7.317740224646343550e-02
-7.317026333075399291e-02
-7.316051898929615271e-02
-7.313105707080047591e-02
-7.311756039565647791e-02
-7.311453403938769635e-02
-7.311013060584356515e-02
-7.309428081772567642e-02
-7.308982021361862258e-02
-7.307502358779568996e-02
-7.306129442938630314e-02
-7.305325581431434956e-02
-7.303649609062701220e-02
-7.303478371052882223e-02
-7.301849721367192902e-02
-7.301472266942402034e-02
-7.300820984386954815e-02
-7.298625598353275512e-02
-7.297901315645832776e-02
-7.296090279124392564e-02
-7.295441241416467104e-02
-7.294230520831701536e-02
-7.292244594429231341e-02
-7.291549614025857884e-02
-7.290083006178854630e-02
-7.289213990329479476e-02
-7.287835104264159258e-02
-7.287726364693419834e-02
-7.286707723487173549e-02
-7.284975703952201176e-02
-7.282823563762252927e-02
-7.280773071097465521e-02
-7.280253972674277652e-02
-7.279844523843911896e-02
-7.278312537813735883e-02
-7.276148884706562514e-02
-7.275690648785751447e-02
-7.275287897033116957e-02
-7.273805622435633444e-02
-7.272491219860902079e-02
-7.270284099744156459e-02
-7.269116895188515448e-02
-7.268253002717137146e-02
-7.267533557991662230e-02
-7.265713130239717654e-02
-7.264989445286099135e-02
-7.264549950340390416e-02
-7.262467486596987931e-02
-7.261976817586687782e-02
-7.260153582498643510e-02
-7.260036424262164556e-02
-7.258970066456585379e-02
-7.257761776890434002e-02
-7.256630273870809389e-02
-7.255442251636801121e-02
-7.253884442231947616e-02
-7.252843619742191383e-02
-7.251974447255130074e-02
-7.250340829187590375e-02
-7.248197730377686776e-02
-7.247088096708770300e-02
-7.246576859420403305e-02
-7.244890417772634206e-02
-7.244279915682499960e-02
-7.243986081839673408e-02
-7.242826990986570013e-02
-7.241548317078966290e-02
-7.241148464582261579e-02
-7.237543356307235554e-02
-7.236607494816718611e-02
-7.235993301993165483e-02
-7.235244844788310536e-02
-7.234643884365787869e-02
-7.233078555679484101e-02
-7.230918344591993896e-02
-7.230288983206026310e-02
-7.228139620046469815e-02
-7.227895086181890250e-02
-7.227107765613052792e-02
-7.225153582561683052e-02
-7.224372596191080964e-02
-7.223425925879842224e-02
-7.222109526364975385e-02
-7.222030669044474105e-02
-7.220451624732604490e-02
-7.219350233074020573e-02
-7.217558177846628009e-02
-7.216987732041582615e-02
-7.216267411583118796e-02
-7.214455578175549277e-02
-7.213228422421041897e-02
-7.212603561239561145e-02
-7.211189048224689313e-02
-7.210114473434797722e-02
-7.208254054718915560e-02
-7.205225524493280576e-02
-7.204288864761818068e-02
-7.203142341771426316e-02
-7.202363974587816520e-02
-7.202157236240741556e-02
-7.200411839502832145e-02
-7.199966194974785627e-02
-7.198409905228228545e-02
-7.197203743947716559e-02
-7.195347986201724999e-02
-7.195193333052535278e-02
-7.194282390042330833e-02
-7.193429427499700712e-02
-7.192717798250225503e-02
-7.191161541267440671e-02
-7.190882435958367846e-02
-7.189649677614207146e-02
-7.188156292291242311e-02
-7.187029351747084571e-02
-7.186270135283348570e-02
-7.183837112184873752e-02
-7.181368923315334385e-02
-7.180425627960362878e-02
-7.179772765109804222e-02
-7.178313716704717851e-02
-7.175716580506083520e-02
-7.175036729508604827e-02
-7.174207725692285931e-02
-7.172663631602776979e-02
-7.170544825059660399e-02
-7.170506355025671463e-02
-7.169351233249859900e-02
-7.167708863579105860e-02
-7.167190497659803317e-02
-7.166152813671503030e-02
-7.165612189388081976e-02
-7.164406982953613889e-02
-7.162574721128830979e-02
-7.161602437667921595e-02
-7.159361335664629622e-02
-7.158612076060497098e-02
-7.156077253966403040e-02
-7.155275593625110009e-02
-7.154046233032840263e-02
-7.153224793876933330e-02
-7.151959259196347118e-02
-7.149764357872476217e-02
-7.149129904020504189e-02
-7.147920508212440849e-02
-7.147269001087377949e-02
-7.146260304714077694e-02
-7.145434780769563399e-02
-7.145294927475223656e-02
-7.143812646390240717e-02
-7.142370082028173806e-02
-7.139873207746230688e-02
-7.139175377975745529e-02
-7.138521288390800579e-02
-7.136282011167199846e-02
-7.136239353413464936e-02
-7.134425163332572262e-02
-7.132943703549854408e-02
-7.131766200987957327e-02
-7.130846772560017754e-02
-7.129285442845420540e-02
-7.127796047875667451e-02
-7.127143773874486388e-02
-7.125275773287656489e-02
-7.124415726828442486e-02
-7.124102368882337388e-02
-7.123424205228834349e-02
-7.120879958977227586e-02
-7.119437599361008728e-02
-7.119120173179005473e-02
-7.117829379895074249e-02
-7.117097731809479688e-02
-7.115212393630335197e-02
-7.114481957790183553e-02
-7.112546876079570146e-02
-7.111673802819953871e-02
-7.110370363909548908e-02
-7.109112846585813328e-02
-7.107629379857324792e-02
-7.106626521107481387e-02
-7.106103451823850281e-02
-7.104193791092769383e-02
-7.103339023022564591e-02
-7.102244559043777161e-02
-7.101437943586638712e-02
-7.100501460979238844e-02
-7.098343559027150973e-02
-7.097326797484410088e-02
-7.096397031080919904e-02
-7.095354105113343968e-02
-7.093815267803621483e-02
-7.092737238678523126e-02
-7.091519897767348257e-02
-7.089971344706799683e-02
-7.089313407757807939e-02
-7.088691499271335128e-02
-7.087670070140361656e-02
-7.084973687825385502e-02
-7.084046428691095909e-02
-7.082634926026859512e-02
-7.082266359188621463e-02
-7.080993708191482550e-02
-7.078555608276201894e-02
-7.077258094700897284e-02
-7.076581876245882641e-02
-7.075343437170988903e-02
-7.073983896493862833e-02
-7.072951566230270548e-02
-7.072023465003801634e-02
-7.071486708395136045e-02
-7.070191324991509374e-02
-7.069320144157870134e-02
-7.067949088540859126e-02
-7.067096720963117473e-02
-7.065856053507346690e-02
-7.064630220354767287e-02
-7.063015830764882153e-02
-7.061066424671805231e-02
-7.059536751569378543e-02
-7.059088618884848398e-02
-7.056885654623520909e-02
-7.055746315860181306e-02
-7.055201943923899988e-02
-7.053701636625894777e-02
-7.052638265091099035e-02
-7.052305017931875808e-02
-7.050611555471894554e-02
-7.050262463173670446e-02
-7.049164785856817939e-02
-7.047111633329378177e-02
-7.046517768289176087e-02
-7.045371777413625414e-02
-7.042993998520344356e-02
-7.042136618285865790e-02
-7.041695738854361619e-02
-7.041262196635308945e-02
-7.040892562613937367e-02
-7.038547814017126480e-02
-7.036437006457402221e-02
-7.035486124595988211e-02
-7.033411316891333143e-02
-7.032345092860262104e-02
-7.031035909990590582e-02
-7.030293190077327448e-02
-7.029095760619769040e-02
-7.027894298840661746e-02
-7.026395328093557047e-02
-7.025426332122869377e-02
-7.024256621098143305e-02
-7.023567331713706507e-02
-7.021370818862093799e-02
-7.020938927494305148e-02
-7.020345750493797721e-02
-7.018383473321457289e-02
-7.017527731606681973e-02
-7.015678412594264501e-02
-7.015115382358125262e-02
-7.011908632417743203e-02
-7.011414298404131107e-02
-7.010524576935184271e-02
-7.009464147993160754e-02
-7.008195297257938106e-02
-7.006824908143874375e-02
-7.005991775331868454e-02
-7.004495044019290462e-02
-7.003352379541080697e-02
-7.002197702961179826e-02
-7.000898365711150095e-02
-7.000552358656450536e-02
-6.999440640837831240e-02
-6.997908081297798955e-02
-6.996223146194716080e-02
-6.994871933561838673e-02
-6.994605906903403336e-02
-6.993448724421560958e-02
-6.992951896196200612e-02
-6.990383632009181114e-02
-6.989097127077251170e-02
-6.988530984545029967e-02
-6.988150199660270179e-02
-6.985998339872911966e-02
-6.983837344324100860e-02
-6.982836583885984605e-02
-6.982447545549810841e-02
-6.982367957984161877e-02
-6.980131515496140748e-02
-6.978006718105822515e-02
-6.977653209044065719e-02
-6.975796355125377102e-02
-6.973895209287542252e-02
-6.972254149827766811e-02
-6.971620164721278878e-02
-6.971197210501958730e-02
-6.969290914078477006e-02
-6.968194101232791371e-02
-6.967926869993174011e-02
-6.965084351427588971e-02
-6.962399240426792035e-02
-6.962290270125631730e-02
-6.961938751320548291e-02
-6.959750374426265651e-02
-6.959362026294269032e-02
-6.957044956753513643e-02
-6.956597669894240554e-02
-6.955388353568667248e-02
-6.954902264190462868e-02
-6.953529802136371174e-02
-6.952063759795470976e-02
-6.949992588753686751e-02
-6.949106500039117784e-02
-6.948781198547504534e-02
-6.948151238419303377e-02
-6.946932521106793934e-02
-6.945574802436471629e-02
-6.944967665848886251e-02
-6.943403602946654485e-02
-6.941268997184138478e-02
-6.941225040200479923e-02
-6.939030529971407235e-02
-6.937628977552978693e-02
-6.936460836312496880e-02
-6.935725585277696670e-02
-6.934615690568785018e-02
-6.933129174034735609e-02
-6.931444554614110687e-02
-6.930161672335857781e-02
-6.929429231204772832e-02
-6.928157391542913435e-02
-6.927214528121164450e-02
-6.925562467434578928e-02
-6.923355263708697027e-02
-6.922934793903579020e-02
-6.921858189231561154e-02
-6.920361975910702124e-02
-6.919743020260213373e-02
-6.918412462164813537e-02
-6.917022925683821710e-02
-6.916547522193075559e-02
-6.914644958561172450e-02
-6.913395304110497852e-02
-6.912885543186486625e-02
-6.912230472388328217e-02
-6.909940985977028327e-02
-6.909357493664555760e-02
-6.907732712780625950e-02
-6.907162680953352063e-02
-6.904790876753802431e-02
-6.903546497184759323e-02
-6.902844412168362975e-02
-6.901983842585149298e-02
-6.900745314356243609e-02
-6.900617474119155603e-02
-6.898568997768800282e-02
-6.897480848769449446e-02
-6.896222853635045058e-02
-6.895966490559590767e-02
-6.894247143785969811e-02
-6.893278832699406555e-02
-6.892853670673101951e-02
-6.890627489108899772e-02
-6.889868846295535421e-02
-6.887993444066928261e-02
-6.886972634337812371e-02
-6.886401894957858150e-02
-6.884231329566040114e-02
-6.883913767219543289e-02
-6.883279235530223583e-02
-6.882086494047517933e-02
-6.879788450744431239e-02
-6.878905181554834103e-02
-6.877405178470413771e-02
-6.876368236129193345e-02
-6.874897707395138946e-02
-6.874220816232279319e-02
-6.872585356372062915e-02
-6.871444262432824246e-02
-6.869888708450971881e-02
-6.869041891399169097e-02
-6.868256080117648987e-02
-6.866513042612093498e-02
-6.866270647329761334e-02
-6.865303356863458606e-02
-6.864438704428382776e-02
-6.862887092959094049e-02
-6.862509045853756873e-02
-6.860713827099193529e-02
-6.859005670906831442e-02
-6.857445765422151562e-02
-6.856863877546912067e-02
-6.854943294153809097e-02
-6.853208996170578882e-02
-6.851883945862635716e-02
-6.851044386291407773e-02
-6.849539407577040495e-02
-6.848246723971990191e-02
-6.847915245160451914e-02
-6.847022456156964809e-02
-6.845158241378621056e-02
-6.844324838241871989e-02
-6.843558572837749043e-02
-6.842163215174543178e-02
-6.841377850899243995e-02
-6.840992618897184796e-02
-6.840084331820669994e-02
-6.839043194719340857e-02
-6.837999840090228099e-02
-6.836307230964827619e-02
-6.835768832321031940e-02
-6.833714852735717216e-02
-6.832258495967902245e-02
-6.830147120725554855e-02
-6.829116577538180133e-02
-6.828444611749975857e-02
-6.826779069285685009e-02
-6.825122814659284609e-02
-6.824010123658078020e-02
-6.823168692746917063e-02
-6.821501577139268968e-02
-6.820809907510616554e-02
-6.819771864355414492e-02
-6.818353061785531466e-02
-6.816995520566784816e-02
-6.815354682303723100e-02
-6.813991039964781282e-02
-6.813412479690406087e-02
-6.812879538487107145e-02
-6.811658587348068394e-02
-6.810521131103278170e-02
-6.808762859823813685e-02
-6.808285031082442207e-02
-6.806364580464668856e-02
-6.805770286161380578e-02
-6.804138392836425742e-02
-6.803477845048119810e-02
-6.802885817125678414e-02
-6.802503732698930716e-02
-6.801207658599114914e-02
-6.799788111538374036e-02
-6.797727274438472578e-02
-6.797021681159709505e-02
-6.795688906916896865e-02
-6.793166757977520120e-02
-6.793069114154970389e-02
-6.791898236458834837e-02
-6.790715754954279593e-02
-6.789244077741191097e-02
-6.788280155005196881e-02
-6.786957774310037328e-02
-6.784961931302244120e-02
-6.783949812174486227e-02
-6.783199373531820231e-02
-6.781702242790840773e-02
-6.780392624721337524e-02
-6.779023490043262212e-02
-6.778132466013078727e-02
-6.777424716118166104e-02
-6.775462319997407890e-02
-6.775001375817676919e-02
-6.772736049508393252e-02
-6.772150803624465976e-02
-6.770718207973913660e-02
-6.768747385222637081e-02
-6.767678324025924730e-02
-6.766896270683309123e-02
-6.765785912023827842e-02
-6.764365387613952008e-02
-6.763527535310143168e-02
-6.762774067013149759e-02
-6.760501250882564039e-02
-6.759080359307087504e-02
-6.757802541095780935e-02
-6.755804645934165853e-02
-6.754567296471680748e-02
-6.753847611325655698e-02
-6.753597966261407071e-02
-6.752658626920665652e-02
-6.749896554778536673e-02
-6.749643155962736785e-02
-6.748181164625385864e-02
-6.747384130941222469e-02
-6.745853058670722713e-02
-6.745649314208337910e-02
-6.743822590113079940e-02
-6.742220126615458553e-02
-6.741286746891289594e-02
-6.740977471181955338e-02
-6.739738907239539722e-02
-6.738382283259400363e-02
-6.737288382495137951e-02
-6.735380080083069876e-02
-6.734070873055547635e-02
-6.731696271649448282e-02
-6.730992609548530625e-02
-6.730492684812056092e-02
-6.729554852957056466e-02
-6.727407422250789026e-02
-6.727164967035095811e-02
-6.724975191770787841e-02
-6.724415197504080011e-02
-6.723578034141952653e-02
-6.722700660362065928e-02
-6.721209140115788627e-02
-6.720373136700083516e-02
-6.719266553044028756e-02
-6.718181002921669309e-02
-6.717541420784717277e-02
-6.716866822496916911e-02
-6.715928103697554885e-02
-6.714455492858897867e-02
-6.712720429127591593e-02
-6.711798699649942912e-02
-6.711606808525091838e-02
-6.709455878331385681e-02
-6.707688108516274283e-02
-6.706217109775114427e-02
-6.704909147420251569e-02
-6.704149492389790965e-02
-6.702358700098287603e-02
-6.701926356537474261e-02
-6.700473419169222788e-02
-6.699656793477884453e-02
-6.697942365957615385e-02
-6.697477297142884201e-02
-6.696411643310187789e-02
-6.694202374189500704e-02
-6.693000357656769816e-02
-6.692756893502257998e-02
-6.691123491110959054e-02
-6.690145299109626076e-02
-6.689648465368772112e-02
-6.687343272304530073e-02
-6.686018027173826206e-02
-6.685488626792146505e-02
-6.683479605443573557e-02
-6.682830033615638765e-02
-6.682063200228585687e-02
-6.680075108379943116e-02
-6.678932428080527894e-02
-6.676415842700259007e-02
-6.675924487764753334e-02
-6.675145972638082958e-02
-6.674826331791436362e-02
-6.674218883244356637e-02
-6.671073067666277723e-02
-6.669812832775390277e-02
-6.668946992782573413e-02
-6.667850296839075708e-02
-6.666762135272016887e-02
-6.664206006935205484e-02
-6.662947322844603448e-02
-6.662316307951432481e-02
-6.661444850378425708e-02
-6.660738191263859687e-02
-6.660289531732974111e-02
-6.658538760623200492e-02
-6.657794811170703042e-02
-6.655938628040056204e-02
-6.655546711140913896e-02
-6.653032338668593559e-02
-6.651881060781730803e-02
-6.651696275047169760e-02
-6.650942061979622788e-02
-6.648698662401528181e-02
-6.647451420618344375e-02
-6.646133354771652235e-02
-6.644960383564299522e-02
-6.644428959158835135e-02
-6.641340803393419590e-02
-6.640469303567161918e-02
-6.639962619561037838e-02
-6.639648599828756881e-02
-6.636894030218556950e-02
-6.636135601774956205e-02
-6.635150845774087647e-02
-6.634575633024955565e-02
-6.633287022604569816e-02
-6.632798535445680321e-02
-6.630632088525670320e-02
-6.629597903110903689e-02
-6.628762476311594876e-02
-6.627871569119045403e-02
-6.627103862314723259e-02
-6.624661320695135469e-02
-6.623970246088342617e-02
-6.622270831100343647e-02
-6.621284204676625151e-02
-6.618998315610388761e-02
-6.618463308378291776e-02
-6.616914419645700263e-02
-6.616454279872738264e-02
-6.614814076297770296e-02
-6.614249108886091633e-02
-6.613357082293036537e-02
-6.612448820545469008e-02
-6.610867876214551742e-02
-6.610554573950716550e-02
-6.609395088328401391e-02
-6.608430274839091623e-02
-6.607057712380068337e-02
-6.605567031100792463e-02
-6.604836749353623637e-02
-6.603492239162281341e-02
-6.602031894590534855e-02
-6.601674635556617488e-02
-6.600125410873267096e-02
-6.599125006690240158e-02
-6.597993122743250893e-02
-6.597618961298745699e-02
-6.595699412396613392e-02
-6.594167807390835523e-02
-6.593453338277963094e-02
-6.591364920478884337e-02
-6.588935887323307816e-02
-6.588751343169585439e-02
-6.587693577783207410e-02
-6.585528814081606508e-02
-6.584012473191799830e-02
-6.583588461553813165e-02
-6.582796655529524199e-02
-6.582078071233421479e-02
-6.581053525159810680e-02
-6.579596982695776197e-02
-6.578909496936224954e-02
-6.576365292463121071e-02
-6.575373156733896329e-02
-6.574168684504616555e-02
-6.573702991583363353e-02
-6.571882846250601262e-02
-6.570175052124532789e-02
-6.568532938863549941e-02
-6.567005277991375123e-02
-6.565922488718384242e-02
-6.565566755475091276e-02
-6.564542530380076957e-02
-6.562587058775234961e-02
-6.561610484738764071e-02
-6.560033298665457480e-02
-6.559309022442619264e-02
-6.558558370142353322e-02
-6.558169727831889007e-02
-6.556934801408362268e-02
-6.555923920198475363e-02
-6.554654118036346011e-02
-6.553400490110278254e-02
-6.552368159502558465e-02
-6.550576265061053283e-02
-6.549896815852734866e-02
-6.547899501203965911e-02
-6.547136837332834247e-02
-6.546117933490405716e-02
-6.544238873729599226e-02
-6.542743777619813850e-02
-6.542618036248992741e-02
-6.540558626611686632e-02
-6.539561893941178705e-02
-6.539135484667396581e-02
-6.538185671290175360e-02
-6.537176729168742151e-02
-6.536313149904163233e-02
-6.535627398860172077e-02
-6.534369896934330568e-02
-6.532192809897063857e-02
-6.531698494530027710e-02
-6.530184238710343148e-02
-6.529137417884012251e-02
-6.527962313326871047e-02
-6.525669239075379546e-02
-6.525467044395835692e-02
-6.524938225956886106e-02
-6.522465543741567950e-02
-6.522148570310762339e-02
-6.520719621793941156e-02
-6.520164562337898984e-02
-6.517700128736333975e-02
-6.517222239810344098e-02
-6.515810992381265709e-02
-6.514877840099211892e-02
-6.512050916634304354e-02
-6.511522242353989798e-02
-6.510170248226121448e-02
-6.508572746953242283e-02
-6.507709254298724155e-02
-6.506550081805548280e-02
-6.504822837540052971e-02
-6.503937356213304599e-02
-6.502670074483132834e-02
-6.500883244166455466e-02
-6.500738079963896965e-02
-6.499657588827020827e-02
-6.497789172858764450e-02
-6.496939818728761362e-02
-6.496700820848952396e-02
-6.495255914198264091e-02
-6.494289464366073683e-02
-6.491791107386951643e-02
-6.491494016905491327e-02
-6.489922546001214432e-02
-6.488947172082962234e-02
-6.488180428191223093e-02
-6.487586851853288650e-02
-6.486306588583282129e-02
-6.485122885283933769e-02
-6.483847262164205150e-02
-6.483721393096086860e-02
-6.481819856588239004e-02
-6.479244751777793465e-02
-6.477691723028131121e-02
-6.476929620454166536e-02
-6.476250503555000537e-02
-6.474295992854456339e-02
-6.474047200709331928e-02
-6.472829238985960965e-02
-6.472445684672034627e-02
-6.472034922390021427e-02
-6.470529397637006519e-02
-6.468597111714927128e-02
-6.467276614800926415e-02
-6.465111681025381696e-02
-6.463837228531604806e-02
-6.463367080187076841e-02
-6.463092694312330688e-02
-6.460728770543744393e-02
-6.459636739227400670e-02
-6.458014699965206051e-02
-6.457310374560584765e-02
-6.456775849111004439e-02
-6.455472807911061262e-02
-6.454143569340795028e-02
-6.453589745906468389e-02
-6.453259577416445292e-02
-6.450593503835169717e-02
-6.449965711721242223e-02
-6.448731654602432584e-02
-6.447098847794310861e-02
-6.446164570949106110e-02
-6.445598065870480897e-02
-6.444964181302967332e-02
-6.443208244261605655e-02
-6.441998918897040571e-02
-6.440361835489138986e-02
-6.438850938291090786e-02
-6.437658168473070486e-02
-6.436807779570846710e-02
-6.435431578398573271e-02
-6.434483856443809491e-02
-6.432663366198784760e-02
-6.431323009981410044e-02
-6.430257661381511003e-02
-6.429441612598812972e-02
-6.428907691351162801e-02
-6.427108313912072157e-02
-6.424265297169368116e-02
-6.423302671215358473e-02
-6.421648644838445774e-02
-6.421250774667761063e-02
-6.419066070581597172e-02
-6.418326350640324307e-02
-6.416923515685862833e-02
-6.416630066190689985e-02
-6.414798403866728282e-02
-6.413749536395274564e-02
-6.412799825584167279e-02
-6.412624037746092465e-02
-6.410387363315417364e-02
-6.409759957322172519e-02
-6.408380529977802942e-02
-6.407745251536939302e-02
-6.406350464092400165e-02
-6.404489301355165143e-02
-6.402867351363597526e-02
-6.402112554786076881e-02
-6.401837426261536290e-02
-6.399736073047304630e-02
-6.399372442314707476e-02
-6.398456273996164234e-02
-6.397368787089907638e-02
-6.396297425170233142e-02
-6.395359790444510306e-02
-6.395064977884751256e-02
-6.394477557444605553e-02
-6.392107531703031253e-02
-6.391432890159842728e-02
-6.390004117217096269e-02
-6.388707308570926169e-02
-6.388073263593802009e-02
-6.387056418142714187e-02
-6.386466492823444918e-02
-6.384225781056424021e-02
-6.383657636370049238e-02
-6.382537797148210568e-02
-6.380016911152291970e-02
-6.379697541843556974e-02
-6.378688893303011143e-02
-6.377075460887729474e-02
-6.376568001592602952e-02
-6.374061511204293096e-02
-6.373049519925100270e-02
-6.372160444049104755e-02
-6.370953899124623399e-02
-6.370110579116794458e-02
-6.369385072080160914e-02
-6.367997424304816523e-02
-6.366264198642682115e-02
-6.364256535380855007e-02
-6.363363738821672944e-02
-6.361226493115876290e-02
-6.360098106967362885e-02
-6.359461020956064248e-02
-6.358097819120248073e-02
-6.356761688137424482e-02
-6.356089591063626698e-02
-6.353603091320786378e-02
-6.353146052182750969e-02
-6.351827769591653072e-02
-6.351085529320324441e-02
-6.350272228631106963e-02
-6.349525100331990246e-02
-6.347669984213277772e-02
-6.346527857378772564e-02
-6.344583989959134973e-02
-6.343818423225591752e-02
-6.341709036393938792e-02
-6.340537564405648863e-02
-6.340349091412514348e-02
-6.339446423135550179e-02
-6.338020652694084656e-02
-6.337396555114216401e-02
-6.335736315598283763e-02
-6.334353269491554972e-02
-6.334191806369407485e-02
-6.330804597559336333e-02
-6.330254539088162047e-02
-6.329308805420358341e-02
-6.328084021281779603e-02
-6.326907279561908015e-02
-6.326531370044846669e-02
-6.325640342946067807e-02
-6.324496748419042302e-02
-6.323827049113689425e-02
-6.322043232281734926e-02
-6.321331857706419255e-02
-6.320563867129369573e-02
-6.318825710254544203e-02
-6.316789875021491807e-02
-6.314933396156005574e-02
-6.313765451308070431e-02
-6.313147626734103013e-02
-6.312198184953510260e-02
-6.310620855426771203e-02
-6.309394636904838705e-02
-6.308882507841928611e-02
-6.308155399752235493e-02
-6.306967150848602488e-02
-6.306842217334418521e-02
-6.304977366879629952e-02
-6.303823189631804769e-02
-6.302873524715130182e-02
-6.301854981601559547e-02
-6.301265326669397426e-02
-6.299997376684790540e-02
-6.299171182942023273e-02
-6.297030258732652652e-02
-6.295288752638392160e-02
-6.292894906272505917e-02
-6.292076533080667722e-02
-6.291784248613510599e-02
-6.289527427584212793e-02
-6.289076776924615308e-02
-6.287918283168239530e-02
-6.286097207934221442e-02
-6.284433898090352466e-02
-6.284331929742328904e-02
-6.282276753407675662e-02
-6.281236473779830409e-02
-6.281020207283852241e-02
-6.280342361800261841e-02
-6.278090489355545034e-02
-6.277508643835499891e-02
-6.275416821153800839e-02
-6.274515688497844801e-02
-6.273501452824578606e-02
-6.273081503159064209e-02
-6.271718866200248765e-02
-6.270372965941126142e-02
-6.269198968615696810e-02
-6.267497857693324348e-02
-6.265944502597686760e-02
-6.265276388709589694e-02
-6.263849690523415337e-02
-6.263440256621427560e-02
-6.263008831747382543e-02
-6.261316738491359835e-02
-6.258777991508113203e-02
-6.257567214317860671e-02
-6.256693237340549274e-02
-6.255809133231615693e-02
-6.254965884447910573e-02
-6.252943701438706814e-02
-6.251414569073668326e-02
-6.251047664397019199e-02
-6.250575403202343616e-02
-6.247896477990486086e-02
-6.247235683169075071e-02
-6.246464797831696725e-02
-6.244738651239556404e-02
-6.243964876864632751e-02
-6.241643223489951042e-02
-6.241169381644437464e-02
-6.241056075910120238e-02
-6.239516813381770777e-02
-6.237430320279116480e-02
-6.237189476949905886e-02
-6.236952844941426322e-02
-6.234426690253688785e-02
-6.234006744476089379e-02
-6.232729726499011691e-02
-6.231493675100813201e-02
-6.230211189503193081e-02
-6.229672501409183605e-02
-6.229244441132783527e-02
-6.226420618995961997e-02
-6.225731120808733476e-02
-6.224731154166607272e-02
-6.224065761784308703e-02
-6.222447164237362993e-02
-6.220376631569304871e-02
-6.219069040220653877e-02
-6.217821641370724350e-02
-6.215285402433140538e-02
-6.215228898503888377e-02
-6.213431617792311568e-02
-6.212480997150471307e-02
-6.211478194804470609e-02
-6.210724622069718759e-02
-6.209024314921987586e-02
-6.207486279215165825e-02
-6.206986038316050780e-02
-6.206474319691809849e-02
-6.203976039092717887e-02
-6.202300936046092894e-02
-6.201472918889303076e-02
-6.200861538800042649e-02
-6.198952601367663240e-02
-6.198360999222410350e-02
-6.196517821437971807e-02
-6.196124558287871564e-02
-6.195647637927423346e-02
-6.195143269047395651e-02
-6.193356946728051371e-02
-6.191811803193070229e-02
-6.190907820104848969e-02
-6.190505588098027534e-02
-6.188811359813914392e-02
-6.187787669396307977e-02
-6.185753931698220742e-02
-6.185057309643202106e-02
-6.183858549064724652e-02
-6.182953131825411064e-02
-6.182019159601420677e-02
-6.180060320970989785e-02
-6.177863114508630460e-02
-6.176762279459330207e-02
-6.175833574384928526e-02
-6.175566442340443829e-02
-6.174353586274114458e-02
-6.173801760281932838e-02
-6.172365682237029860e-02
-6.170542463920000720e-02
-6.169138755845135491e-02
-6.167520607180188019e-02
-6.165725691065934710e-02
-6.164449655424011909e-02
-6.164334837409218837e-02
-6.163240594877991696e-02
-6.162046503290558030e-02
-6.160230740815161865e-02
-6.159938307098447585e-02
-6.159110205060219778e-02
-6.158555082575958850e-02
-6.156138225794313690e-02
-6.155829936379983436e-02
-6.154251720856054875e-02
-6.154039063937616350e-02
-6.151791603234879613e-02
-6.150618735428070583e-02
-6.149736104119918334e-02
-6.148124326827447694e-02
-6.147699831670264126e-02
-6.146997836475509569e-02
-6.145843524192567964e-02
-6.144918365667281779e-02
-6.143800626526818576e-02
-6.141580690278578003e-02
-6.141262551690429561e-02
-6.139634390440190659e-02
-6.138787908311219010e-02
-6.137328197611846559e-02
-6.135534196199507462e-02
-6.134107356401558020e-02
-6.133878058564484759e-02
-6.131823049190604502e-02
-6.131511327423092017e-02
-6.129452931418052919e-02
-6.127238489961045476e-02
-6.125317076437589159e-02
-6.124321817856517858e-02
-6.123766043011491522e-02
-6.123076833838905775e-02
-6.122169965908488831e-02
-6.121239803997546858e-02
-6.120728255999585699e-02
-6.119334770792134170e-02
-6.118627186575534282e-02
-6.116878071022924246e-02
-6.116260308054213835e-02
-6.114597706350402562e-02
-6.113696060871257054e-02
-6.112472741570446066e-02
-6.111615705643791419e-02
-6.109808484129924944e-02
-6.108331751126711007e-02
-6.107972682024201405e-02
-6.107170548610987848e-02
-6.105753376650971398e-02
-6.104963924012821175e-02
-6.104191746256235063e-02
-6.103063845410100496e-02
-6.101792047474666192e-02
-6.100512383826442453e-02
-6.099063245487632012e-02
-6.097235944548151654e-02
-6.095043420908990983e-02
-6.094645419612473858e-02
-6.094326158549023820e-02
-6.093141180130315360e-02
-6.091861421108021868e-02
-6.090133874714453999e-02
-6.088622515188321649e-02
-6.086840494761325271e-02
-6.086119494540945252e-02
-6.084945687898282718e-02
-6.083995166148539746e-02
-6.083549763747639338e-02
-6.081370971448799012e-02
-6.080799436164455174e-02
-6.079377438788000076e-02
-6.077607116089955852e-02
-6.076451271453528480e-02
-6.075749808573430166e-02
-6.074007159533958977e-02
-6.073329024498638762e-02
-6.070819867942547909e-02
-6.070331372052956143e-02
-6.068766106705261731e-02
-6.067504292406189492e-02
-6.066684830170909759e-02
-6.064944868661753530e-02
-6.064780953402751362e-02
-6.062621799199810479e-02
-6.061981420654818931e-02
-6.061542592973084842e-02
-6.060369579805816032e-02
-6.058846606575687965e-02
-6.058613254400566084e-02
-6.057036612324423475e-02
-6.055701630072710118e-02
-6.053040295975600782e-02
-6.052597284339850114e-02
-6.051266825369436275e-02
-6.051182996167481232e-02
-6.050214389225264111e-02
-6.048269378390561113e-02
-6.046750298001349333e-02
-6.045789675080168180e-02
-6.044791973425786558e-02
-6.044313409512863666e-02
-6.044103586804361328e-02
-6.043272355933534956e-02
-6.041431099874461363e-02
-6.039232444336678496e-02
-6.038863499296578952e-02
-6.036889024998959297e-02
-6.035286465299011249e-02
-6.034804521793102339e-02
-6.033537536342373220e-02
-6.031541026846656828e-02
-6.029846199537303164e-02
-6.029336279624775141e-02
-6.028412072689498524e-02
-6.026570530626432221e-02
-6.026297044940998049e-02
-6.025499733325742624e-02
-6.024634961348104834e-02
-6.023184298569098094e-02
-6.022379249886042341e-02
-6.020316292803684632e-02
-6.019835351164137816e-02
-6.016897453329908552e-02
-6.016205171805583118e-02
-6.015545618154977126e-02
-6.014404553866417591e-02
-6.012528266527969456e-02
-6.012250353009193637e-02
-6.009875616149373823e-02
-6.009515876466847706e-02
-6.008287761517056014e-02
-6.007901388070907567e-02
-6.006524407110619412e-02
-6.004665048102530989e-02
-6.003400523874416472e-02
-6.002995765576418785e-02
-6.000986003390476609e-02
-5.998852558812600710e-02
-5.997651429084380204e-02
-5.997403911228746387e-02
-5.996009742379340701e-02
-5.994269265355234300e-02
-5.993626320149955666e-02
-5.991544028908057928e-02
-5.990560876946585123e-02
-5.990118668972468918e-02
-5.987932847451521434e-02
-5.987179704579240203e-02
-5.985195850612018420e-02
-5.984391045730932945e-02
-5.983463983114015172e-02
-5.982954042519242344e-02
-5.982397952269671859e-02
-5.981034741891078088e-02
-5.979092199554786324e-02
-5.978031925138038716e-02
-5.976204727085496216e-02
-5.975856014991645648e-02
-5.973961871608601815e-02
-5.971597500932049329e-02
-5.970579929942540498e-02
-5.970092337473134614e-02
-5.968458504547902166e-02
-5.967803794999068656e-02
-5.967021106609166070e-02
-5.966108855958171531e-02
-5.964543584613676841e-02
-5.963013294587463098e-02
-5.962583626868045439e-02
-5.961814654666222624e-02
-5.961349621777481400e-02
-5.960283435634439186e-02
-5.957634625942273554e-02
-5.956993696540277550e-02
-5.955120741136091245e-02
-5.953788143284721723e-02
-5.952683817833528956e-02
-5.951203493955381507e-02
-5.950066875724951965e-02
-5.949217582509164215e-02
-5.948407336289893155e-02
-5.947153359427587160e-02
-5.946355549708359778e-02
-5.943869918669600350e-02
-5.943401576035481360e-02
-5.942332653747908755e-02
-5.940753084170491416e-02
-5.939072968856484724e-02
-5.938573064980076643e-02
-5.937948817888891173e-02
-5.936729696005413337e-02
-5.935699767103988500e-02
-5.934904020274209269e-02
-5.932088686020162149e-02
-5.931205246161119771e-02
-5.930575347986724588e-02
-5.929726698849654976e-02
-5.928188082864249697e-02
-5.926829728640486961e-02
-5.926292943677358149e-02
-5.925373197393610236e-02
-5.924170062787709190e-02
-5.923610987033797737e-02
-5.921090435656015116e-02
-5.919746181222235171e-02
-5.919348672462462768e-02
-5.917879172969056634e-02
-5.915594743036148295e-02
-5.913522726234876625e-02
-5.913270994097036271e-02
-5.912720405617868935e-02
-5.912009584823116337e-02
-5.910535797653673762e-02
-5.909229217253739175e-02
-5.908133868187720461e-02
-5.906844427881752235e-02
-5.906321853946408518e-02
-5.905251068281550109e-02
-5.903622816619435998e-02
-5.903502097709678598e-02
-5.902171489028953943e-02
-5.900211042310046783e-02
-5.899442053467321423e-02
-5.898175923867488013e-02
-5.897026621643680633e-02
-5.894886067900195759e-02
-5.894476113105406867e-02
-5.893602679522749743e-02
-5.892831499211675927e-02
-5.892448713556239226e-02
-5.889716535739228376e-02
-5.888689320227002977e-02
-5.887447744333235145e-02
-5.885946104638634102e-02
-5.885395198029289010e-02
-5.882817044353874647e-02
-5.881945146797720736e-02
-5.881773832752748565e-02
-5.880417089512904316e-02
-5.878849760773879884e-02
-5.877696280305461096e-02
-5.877416655585912530e-02
-5.877227099967621826e-02
-5.875227556352721758e-02
-5.874398993112270317e-02
-5.873326306546639008e-02
-5.872004369352706865e-02
-5.870708968550572560e-02
-5.868310794370543149e-02
-5.868243994470193070e-02
-5.867687963264206497e-02
-5.866060718702342802e-02
-5.865132705080960962e-02
-5.862752247314353959e-02
-5.861619826078057205e-02
-5.860211226984521349e-02
-5.859179712822887298e-02
-5.858284283392595215e-02
-5.856533139733213766e-02
-5.856021364041480437e-02
-5.854346007810556918e-02
-5.853257423172963936e-02
-5.852850002725235035e-02
-5.852364912134777608e-02
-5.851533890792745551e-02
-5.848864728468949892e-02
-5.848216636411193714e-02
-5.846559232411802087e-02
-5.844735880686410812e-02
-5.843843877262774877e-02
-5.843329409172073885e-02
-5.841550936387701620e-02
-5.840648088942396177e-02
-5.839008107234214262e-02
-5.837229312506758694e-02
-5.835842719514142130e-02
-5.835671756075541672e-02
-5.835110020219411164e-02
-5.833199349896689423e-02
-5.831043351385140072e-02
-5.828656810639559760e-02
-5.828337663470892216e-02
-5.827602171577292434e-02
-5.826852911668883861e-02
-5.825605033059957916e-02
-5.825008848489893198e-02
-5.823067021796049514e-02
-5.822642487615470319e-02
-5.821215099642029767e-02
-5.819906843399672014e-02
-5.818660706715608755e-02
-5.818487195644442278e-02
-5.817187337746088094e-02
-5.815453568978873333e-02
-5.815297484873854783e-02
-5.813192908397493697e-02
-5.812216706392889232e-02
-5.810113872104810673e-02
-5.809628098194721812e-02
-5.807183753354033806e-02
-5.806205424566165951e-02
-5.805511065171922724e-02
-5.804705773521393053e-02
-5.803200729747967634e-02
-5.801570298588415442e-02
-5.800601347002398711e-02
-5.799579901977658380e-02
-5.799000231665493721e-02
-5.798274004335635112e-02
-5.797131911042635588e-02
-5.796277078965303420e-02
-5.794775428643333948e-02
-5.794216309693370204e-02
-5.791920811929823776e-02
-5.789482442145771346e-02
-5.789071048001720454e-02
-5.788753303722379839e-02
-5.786662408663259538e-02
-5.786075678138860590e-02
-5.784909241497565580e-02
-5.783403032877826311e-02
-5.782471134807051771e-02
-5.782228990975510352e-02
-5.780143559018344201e-02
-5.779381404719108328e-02
-5.778689699906414123e-02
-5.776999207637129041e-02
-5.775005518792963866e-02
-5.774695600305465581e-02
-5.772411812155012201e-02
-5.771236575250507372e-02
-5.769354468758977617e-02
-5.768171937930149928e-02
-5.766473523100262843e-02
-5.766127225567582726e-02
-5.765211124267038967e-02
-5.764140358909600192e-02
-5.763341387160483831e-02
-5.761187899967870618e-02
-5.760768519646855546e-02
-5.759696057715021911e-02
-5.758530024412775172e-02
-5.757259355587374117e-02
-5.757059627729008144e-02
-5.755529721209134975e-02
-5.753469946167838467e-02
-5.752833055233746995e-02
-5.751620214288502564e-02
-5.750363875636244071e-02
-5.749409919622033849e-02
-5.747157891098800264e-02
-5.745740724918096953e-02
-5.745477337227397618e-02
-5.744680615973790649e-02
-5.743998579486767064e-02
-5.742720511388926807e-02
-5.741435557114382693e-02
-5.740769583593624548e-02
-5.737169883403395176e-02
-5.736549078052297079e-02
-5.735782919963786086e-02
-5.734044180052419448e-02
-5.733348805712934482e-02
-5.732516987728514257e-02
-5.731750796029894124e-02
-5.730218201857362192e-02
-5.728768952001442316e-02
-5.727965591700506787e-02
-5.726408071429583968e-02
-5.725082612723086939e-02
-5.723784252684502305e-02
-5.723236782527638122e-02
-5.722097560701022712e-02
-5.720012893151238398e-02
-5.719231983052741608e-02
-5.718979763822387707e-02
-5.716640940995115772e-02
-5.716274960894224266e-02
-5.713929580947568754e-02
-5.713351198110838691e-02
-5.711910409713485959e-02
-5.711082807835510256e-02
-5.710534895563260105e-02
-5.708089230590115970e-02
-5.707458792165306938e-02
-5.706062604360490065e-02
-5.704678627947409875e-02
-5.704418926912771526e-02
-5.703136669732514208e-02
-5.702933053345379810e-02
-5.700789359557359437e-02
-5.699702851774754442e-02
-5.696645156187557513e-02
-5.694871489996436442e-02
-5.694190799634457623e-02
-5.694017717193322614e-02
-5.693068676821105845e-02
-5.692022850708072790e-02
-5.691494922904952181e-02
-5.690069730643110280e-02
-5.688601987818076022e-02
-5.688523990304966693e-02
-5.686686371819416053e-02
-5.684560309068956152e-02
-5.684312450211670420e-02
-5.682265717525711302e-02
-5.681094716068763040e-02
-5.679253904772257888e-02
-5.678708523973133304e-02
-5.677374052949982208e-02
-5.677047981709140712e-02
-5.675012413554508806e-02
-5.674020856931100143e-02
-5.673316849935280959e-02
-5.672160896489375492e-02
-5.671128208125147951e-02
-5.669563575112535059e-02
-5.667581760109124955e-02
-5.666678194248492284e-02
-5.664836397201808427e-02
-5.664331763531946229e-02
-5.663203592511395490e-02
-5.662534539987337801e-02
-5.659828229013391665e-02
-5.659441128183526071e-02
-5.658734894182179676e-02
-5.657156913999344949e-02
-5.656192582314198414e-02
-5.655520453698739680e-02
-5.654151325504588876e-02
-5.651906437448753207e-02
-5.650273795584537240e-02
-5.650159254135420084e-02
-5.648545874617910689e-02
-5.648243038692959961e-02
-5.646992792061508726e-02
-5.645756212896096971e-02
-5.644263714082273231e-02
-5.643027731309177564e-02
-5.642352507701881015e-02
-5.641163942351060112e-02
-5.639614710610346693e-02
-5.638782320290711136e-02
-5.638484660503015333e-02
-5.637798265390198127e-02
-5.637056046323843383e-02
-5.634918195787685935e-02
-5.633543979512364852e-02
-5.632022294061297951e-02
-5.631818475310421124e-02
-5.630557026074928251e-02
-5.628917092143978507e-02
-5.628078849401324524e-02
-5.626156077502558750e-02
-5.625201639998175795e-02
-5.623738363469724111e-02
-5.622678646936388192e-02
-5.621714411987194238e-02
-5.621008945489947006e-02
-5.620352067225872772e-02
-5.617684865917549342e-02
-5.616746241120723626e-02
-5.616188142924610771e-02
-5.613698828878291303e-02
-5.612573893700997796e-02
-5.611681793157938247e-02
-5.609654710022995983e-02
-5.608887879814031252e-02
-5.607189637041309904e-02
-5.606012687848152543e-02
-5.605333354636085619e-02
-5.603913419192038670e-02
-5.603176167474882563e-02
-5.601991205760961656e-02
-5.600916836687627742e-02
-5.599501263178927046e-02
-5.597967563671854552e-02
-5.596977594410373902e-02
-5.596012970038943823e-02
-5.595102496402304393e-02
-5.593796195961511786e-02
-5.593216980321488729e-02
-5.591377725764337669e-02
-5.590567546054278636e-02
-5.589293802349834528e-02
-5.587949996870264502e-02
-5.587381207681380024e-02
-5.584097179311492409e-02
-5.582473380029759347e-02
-5.580938984302363792e-02
-5.580390333766388489e-02
-5.579452891653413626e-02
-5.578744340898297849e-02
-5.578368170336403531e-02
-5.576816821596655704e-02
-5.575765432650875431e-02
-5.574978482306477967e-02
-5.573625554357566902e-02
-5.572282683625326416e-02
-5.571359359546826373e-02
-5.570549693947632330e-02
-5.568989942490309986e-02
-5.567444334279811335e-02
-5.566959868614712592e-02
-5.565609823475275997e-02
-5.563982336354147962e-02
-5.563642583580391543e-02
-5.562099590555533157e-02
-5.561718102411206122e-02
-5.560767420501863678e-02
-5.558379370764596206e-02
-5.557671753233336953e-02
-5.556093582974283573e-02
-5.555227633055465075e-02
-5.554357433936593647e-02
-5.553431881620640720e-02
-5.552372094143917525e-02
-5.550454057977510791e-02
-5.548904219128106274e-02
-5.546711210886978716e-02
-5.546000680140591999e-02
-5.545399127337546918e-02
-5.544346098637956133e-02
-5.543162906325702077e-02
-5.542841002820089735e-02
-5.541926179016984366e-02
-5.540359230618208120e-02
-5.539496929478271436e-02
-5.537861420188056050e-02
-5.536285149251632398e-02
-5.534288901141731776e-02
-5.534121715162410027e-02
-5.532461860651524677e-02
-5.531786358330684217e-02
-5.529797700670749383e-02
-5.528913354945957925e-02
-5.527606780512819840e-02
-5.525883453784791177e-02
-5.524673795954931910e-02
-5.524118914304612660e-02
-5.523315295643535516e-02
-5.522288199110647611e-02
-5.521590544598406480e-02
-5.520809815144539501e-02
-5.519075166264494903e-02
-5.517298890549590662e-02
-5.516931631798044355e-02
-5.515461847175009980e-02
-5.514740981301102796e-02
-5.513627215359623301e-02
-5.511961072530982553e-02
-5.510505982618302268e-02
-5.508672719279031349e-02
-5.508042273245453146e-02
-5.507240945196398285e-02
-5.506873797313419083e-02
-5.505348332573900549e-02
-5.504383639002333184e-02
-5.502466947776488149e-02
-5.501238238355937726e-02
-5.499646476589201138e-02
-5.499309438791780136e-02
-5.497262117284820726e-02
-5.496597258838267774e-02
-5.495401647519596033e-02
-5.494713718316862616e-02
-5.493737865248099483e-02
-5.492687188975101109e-02
-5.490948190701544496e-02
-5.489938554191614584e-02
-5.488854002219506478e-02
-5.488478144019037774e-02
-5.487758712408072337e-02
-5.485867235460012425e-02
-5.485557954393624480e-02
-5.484075486225398199e-02
-5.483440500583164345e-02
-5.482234215889145168e-02
-5.481379645231643227e-02
-5.479601868505507012e-02
-5.478332276743369533e-02
-5.476707606258696126e-02
-5.476453586428436937e-02
-5.475325812904460743e-02
-5.472560640845722246e-02
-5.471819115051840265e-02
-5.469755343563381667e-02
-5.469330201109165457e-02
-5.467732869631747317e-02
-5.467283024586491735e-02
-5.466507142731213964e-02
-5.464584791512250295e-02
-5.463572194818872019e-02
-5.462374338972500465e-02
-5.460917653111688197e-02
-5.459506583169959626e-02
-5.457963654921813013e-02
-5.456787730481713061e-02
-5.455726410589001318e-02
-5.454437532876038608e-02
-5.452874632312237901e-02
-5.452256086931453472e-02
-5.451682234626370471e-02
-5.449970819781915776e-02
-5.448596226481752791e-02
-5.446114005631208510e-02
-5.445648406579220446e-02
-5.445355518450689658e-02
-5.443498147770317597e-02
-5.442019244890128338e-02
-5.441133940315270867e-02
-5.439356106155740500e-02
-5.438621724328637774e-02
-5.438315903036258780e-02
-5.436901951613412609e-02
-5.436373762919555208e-02
-5.435585846350274308e-02
-5.434986417046930307e-02
-5.432126223005620536e-02
-5.431865729277005062e-02
-5.429908565105198703e-02
-5.428943517868037305e-02
-5.428001559678807819e-02
-5.426576013364189932e-02
-5.426131019314470172e-02
-5.423638055899740462e-02
-5.423064983760325641e-02
-5.421982672528150027e-02
-5.420672945360846540e-02
-5.419214747283315758e-02
-5.418973134593257912e-02
-5.416681328777112059e-02
-5.415931012465660666e-02
-5.414391078211761021e-02
-5.414022303076021503e-02
-5.412562849181709601e-02
-5.412059887131459579e-02
-5.411048571443563548e-02
-5.409187204380519476e-02
-5.408500438599650462e-02
-5.406798804441562134e-02
-5.404149776025082841e-02
-5.403410134622571581e-02
-5.403253365238688821e-02
-5.402546794558171772e-02
-5.401038601750032808e-02
-5.399988971141173044e-02
-5.398573591760244539e-02
-5.397910210076606319e-02
-5.395822603602057344e-02
-5.395521679242817892e-02
-5.394537132293633630e-02
-5.392511247224282545e-02
-5.390528171273950564e-02
-5.389491087931069790e-02
-5.387548135924161152e-02
-5.386303045771428932e-02
-5.384982512871280824e-02
-5.383716014142106432e-02
-5.382791323476182610e-02
-5.381218708928775518e-02
-5.380094397452686583e-02
-5.379091954375697648e-02
-5.378358591495899232e-02
-5.377827002063256812e-02
-5.376983100635340795e-02
-5.374343578822668444e-02
-5.374126982579510714e-02
-5.372701576827929038e-02
-5.372183821275205995e-02
-5.371349605150810280e-02
-5.370166393510786285e-02
-5.368416603703515810e-02
-5.367868597655511831e-02
-5.366287759048005146e-02
-5.365515306606549739e-02
-5.362132152272805485e-02
-5.360123574979799854e-02
-5.359955877314490080e-02
-5.359291027879775626e-02
-5.358280786078084557e-02
-5.357432234506992463e-02
-5.355983052261911737e-02
-5.354509340195406919e-02
-5.353425238062209379e-02
-5.352153770378675901e-02
-5.350665817488825526e-02
-5.350051352314919018e-02
-5.348471918921104962e-02
-5.347567152452536998e-02
-5.346742296955134255e-02
-5.345622408059733099e-02
-5.344480846161214771e-02
-5.343241095184442235e-02
-5.341901525523212735e-02
-5.340975743587991764e-02
-5.338745861652666180e-02
-5.337876287190010394e-02
-5.337096928367388027e-02
-5.335621472618282124e-02
-5.334622514565029450e-02
-5.333719327146230205e-02
-5.333207427308567228e-02
-5.332216602068987066e-02
-5.329640871668672730e-02
-5.329198113659236458e-02
-5.328522213012126807e-02
-5.327843451570724032e-02
-5.327019728292234357e-02
-5.325726242470280036e-02
-5.324174272549159204e-02
-5.323133299523805095e-02
-5.322563976966307453e-02
-5.320622790710866079e-02
-5.319986413829463912e-02
-5.319444547161739090e-02
-5.318598001453211932e-02
-5.317653863099328082e-02
-5.315292090175649520e-02
-5.314204314324572076e-02
-5.312685212711590332e-02
-5.311802185955341593e-02
-5.311168017266348906e-02
-5.308798513137119590e-02
-5.308277488732338067e-02
-5.306359076913069739e-02
-5.304934351603526888e-02
-5.304008681308536310e-02
-5.303795208819828133e-02
-5.301870293484930996e-02
-5.300508367667255971e-02
-5.299737430500336965e-02
-5.298473377871681933e-02
-5.297667620374260644e-02
-5.296684825163414101e-02
-5.296184824211089270e-02
-5.293543300653028028e-02
-5.292614724328087439e-02
-5.290791371396430520e-02
-5.290386233032220997e-02
-5.289302975497636727e-02
-5.287801592698146425e-02
-5.287042942185046779e-02
-5.285497629224630844e-02
-5.285223120202861558e-02
-5.283951424016528065e-02
-5.281790741621827934e-02
-5.280586981411353187e-02
-5.278156592980651207e-02
-5.277953774478832960e-02
-5.276424935728676879e-02
-5.274696402807307893e-02
-5.273795630100910903e-02
-5.273635658096201273e-02
-5.272607511880209041e-02
-5.270888922463595749e-02
-5.270293439419357351e-02
-5.269295904210352655e-02
-5.267064461078421744e-02
-5.266034925855525572e-02
-5.264623081039185304e-02
-5.264529795342082208e-02
-5.263654783255536374e-02
-5.262130079230287194e-02
-5.260935148245263204e-02
-5.260754677852441663e-02
-5.258676689866234599e-02
-5.257401857090809871e-02
-5.256572731392117337e-02
-5.253972162107448107e-02
-5.252981323823130433e-02
-5.252428526733862735e-02
-5.250851076308082899e-02
-5.249712046566820667e-02
-5.248005370259756219e-02
-5.247846900929087344e-02
-5.245944827454979142e-02
-5.245304447621884636e-02
-5.243016248554807635e-02
-5.242204914452963660e-02
-5.241258836477361016e-02
-5.240092043186039827e-02
-5.239253829027784581e-02
-5.237622388745169499e-02
-5.237524158681211572e-02
-5.235510092302514407e-02
-5.234292815794297504e-02
-5.233739614732266232e-02
-5.230095602424073009e-02
-5.228537149492756830e-02
-5.227969438698626403e-02
-5.227874165426588116e-02
-5.227090605472600737e-02
-5.225767280881613019e-02
-5.224275210101178568e-02
-5.222675971980228482e-02
-5.221271650340417181e-02
-5.219908499330219720e-02
-5.219445293753560700e-02
-5.218661908819960393e-02
-5.218103136427867939e-02
-5.215592857177739350e-02
-5.214814270627640691e-02
-5.213973891111164938e-02
-5.212775378251330305e-02
-5.212202261378937052e-02
-5.211709491198410205e-02
-5.209460977223290268e-02
-5.208455414890561519e-02
-5.207309199693824220e-02
-5.205673243783745519e-02
-5.204171627350134832e-02
-5.203727303403013482e-02
-5.201804153122002727e-02
-5.200336124288362782e-02
-5.199703644809491876e-02
-5.198373405890530097e-02
-5.196522656944804752e-02
-5.195990606813147283e-02
-5.195329583375241089e-02
-5.192875253740775188e-02
-5.192597120561809332e-02
-5.192314748584844764e-02
-5.190911507083384446e-02
-5.189155052665092582e-02
-5.188033182059542670e-02
-5.186318682792595558e-02
-5.185871303045472280e-02
-5.184701328037752410e-02
-5.183838551132208261e-02
-5.183024494258450798e-02
-5.181662459645650087e-02
-5.179352420737268203e-02
-5.177712900545192176e-02
-5.177399731375414982e-02
-5.176877775319491115e-02
-5.175695957790141244e-02
-5.174368427402184500e-02
-5.171437810177983985e-02
-5.170364346495773256e-02
-5.169495949467062257e-02
-5.168587209400857252e-02
-5.168194984286511584e-02
-5.167692780609248193e-02
-5.166277955006645661e-02
-5.164037908292648527e-02
-5.162855120487774840e-02
-5.161456352598384201e-02
-5.161047238801763637e-02
-5.159240256639710531e-02
-5.157207248686704326e-02
-5.156726795167582145e-02
-5.155202076313131210e-02
-5.153253640780069977e-02
-5.152163259597200562e-02
-5.151176241459964888e-02
-5.149969265293397047e-02
-5.149071892063525335e-02
-5.148849363426705183e-02
-5.148027913122568688e-02
-5.146470631739213930e-02
-5.146176522973225365e-02
-5.145055384350438743e-02
-5.144064066595210871e-02
-5.143287396264761835e-02
-5.141886300435757895e-02
-5.140738699472235940e-02
-5.138954613435511853e-02
-5.138219658277679014e-02
-5.137053031878507925e-02
-5.136637212385733453e-02
-5.135194957899108514e-02
-5.133649408720344920e-02
-5.131552467118016825e-02
-5.130350946685785507e-02
-5.129299592675978792e-02
-5.128105071217520239e-02
-5.125746667248412547e-02
-5.124243884017629092e-02
-5.123191305882532354e-02
-5.122275844546164691e-02
-5.121672079018912971e-02
-5.120606433550695114e-02
-5.119677769492045338e-02
-5.118364609997005932e-02
-5.116681884074067432e-02
-5.116385391223712831e-02
-5.115008783490718192e-02
-5.113969761215272913e-02
-5.112851307173463256e-02
-5.111431581527622892e-02
-5.110621619063035470e-02
-5.109724435534404585e-02
-5.107906486906901855e-02
-5.107052632738320885e-02
-5.106011830868562029e-02
-5.104389135016218493e-02
-5.103633622156392158e-02
-5.101976500361304900e-02
-5.101374860395091471e-02
-5.099891696008054809e-02
-5.098220715597368002e-02
-5.097785081396039031e-02
-5.095659483461162376e-02
-5.094533147178903487e-02
-5.093323956865883351e-02
-5.092356854002566546e-02
-5.091800380635086443e-02
-5.090142149089862955e-02
-5.089199695431464998e-02
-5.088312457221624840e-02
-5.087252931708985404e-02
-5.086310887700276617e-02
-5.085521417243399345e-02
-5.084085810872712718e-02
-5.081680937498614381e-02
-5.080498304708611079e-02
-5.079838691247853810e-02
-5.077283482601108178e-02
-5.076902720864009955e-02
-5.075474726772619127e-02
-5.074964279164925762e-02
-5.074338590038687813e-02
-5.072440534479316643e-02
-5.070958094824770668e-02
-5.069900008505362488e-02
-5.068937626507413752e-02
-5.067336341693931545e-02
-5.066350788190235321e-02
-5.065335121753883341e-02
-5.063901873376749907e-02
-5.062544334026763959e-02
-5.061539280981053324e-02
-5.060685200255107818e-02
-5.059600492652444048e-02
-5.058799228229940437e-02
-5.057610946370350025e-02
-5.055534120787913421e-02
-5.054109253955857417e-02
-5.053778348013213129e-02
-5.052565354123128571e-02
-5.051356783222152314e-02
-5.050333636716525243e-02
-5.048904812665341857e-02
-5.048450581103108847e-02
-5.047025081559944337e-02
-5.046816846216156671e-02
-5.044415893461676181e-02
-5.042799415767990068e-02
-5.041479599941037226e-02
-5.040944285844375927e-02
-5.039041483664061238e-02
-5.038061877258034893e-02
-5.037364678191974532e-02
-5.036808278301102559e-02
-5.035580895174746052e-02
-5.032897585356971293e-02
-5.031585635225852005e-02
-5.031196500502349567e-02
-5.030745604913794411e-02
-5.028471686296553944e-02
-5.027983214316394944e-02
-5.026865725691900821e-02
-5.025050524546662012e-02
-5.024108215391726029e-02
-5.022149187350299915e-02
-5.020846277022794624e-02
-5.020352290082902291e-02
-5.019276469583544564e-02
-5.017922443541675270e-02
-5.016696427346428733e-02
-5.015896960741164645e-02
-5.014449292415829040e-02
-5.013657015964456676e-02
-5.013547923932190620e-02
-5.012327366560717645e-02
-5.011107364137010189e-02
-5.010005163458655653e-02
-5.008299348349509739e-02
-5.007707385818080392e-02
-5.006085500596654803e-02
-5.004298698727902006e-02
-5.002548694457334411e-02
-5.002089110715202125e-02
-5.001227817832870626e-02
-5.000000687881328565e-02
-4.998697694905002153e-02
-4.998274510110595203e-02
-4.997210001443430638e-02
-4.994897728627867295e-02
-4.994283226277049237e-02
-4.992458816353534390e-02
-4.991982181261159224e-02
-4.990217754975490028e-02
-4.988523129553990021e-02
-4.987402266539431306e-02
-4.986800990445058868e-02
-4.985015958644545275e-02
-4.984303790946806312e-02
-4.982084676982706517e-02
-4.981384569666877371e-02
-4.980626587638362079e-02
-4.979950905447658172e-02
-4.978614316816723506e-02
-4.976988461769460415e-02
-4.976383670421766214e-02
-4.974279500841455315e-02
-4.972951828312358047e-02
-4.972048324895367299e-02
-4.971078254069813407e-02
-4.968506068800904174e-02
-4.968227941858593955e-02
-4.967190265042389918e-02
-4.966557776802824065e-02
-4.965513353446990297e-02
-4.963371329078156147e-02
-4.962496404379218573e-02
-4.960882643186420582e-02
-4.959264092134205160e-02
-4.958914328739152944e-02
-4.957205953100257689e-02
-4.956834153620040540e-02
-4.955632753085426057e-02
-4.954470111353587169e-02
-4.954152046322618519e-02
-4.953138591933764490e-02
-4.951788002070997563e-02
-4.951011491269632914e-02
-4.949422473803941069e-02
-4.947961004295287069e-02
-4.946860867950780838e-02
-4.946124089820386205e-02
-4.944730641732039689e-02
-4.943896743801631799e-02
-4.942505324728191374e-02
-4.942189191791504510e-02
-4.940173540022463339e-02
-4.936958877521471778e-02
-4.935869680874202525e-02
-4.935401196911948229e-02
-4.934202974206333692e-02
-4.933446309261466101e-02
-4.932894034686699514e-02
-4.931906533456528741e-02
-4.931032875093155354e-02
-4.929450948543021016e-02
-4.929086657712955510e-02
-4.926907920117298834e-02
-4.926658698044381057e-02
-4.925052082452180402e-02
-4.923352319948193223e-02
-4.922373945548927376e-02
-4.921200416499116326e-02
-4.919942251979000924e-02
-4.919480646284191128e-02
-4.919085817534493699e-02
-4.917497248101446172e-02
-4.915296755726270006e-02
-4.914285020301087381e-02
-4.913212743448594488e-02
-4.911564936016121763e-02
-4.910558070728868185e-02
-4.909338739581678435e-02
-4.908388578667019497e-02
-4.907205264637726216e-02
-4.906823023751513690e-02
-4.904958336735673607e-02
-4.904390747456724431e-02
-4.902929522126212025e-02
-4.902349968290567461e-02
-4.899893524728254901e-02
-4.899495639075399089e-02
-4.897527722434372177e-02
-4.896961012780909339e-02
-4.894968723911846675e-02
-4.893623466430377378e-02
-4.892331877331165813e-02
-4.890890900885577763e-02
-4.889796871729457095e-02
-4.888385062873404352e-02
-4.887193009194915061e-02
-4.886149733723640920e-02
-4.885167875475468491e-02
-4.883145991859916268e-02
-4.882779474084447680e-02
-4.882428565149643518e-02
-4.880714076917963551e-02
-4.880563541786037129e-02
-4.879491216945605614e-02
-4.878051773965372262e-02
-4.876998072612012680e-02
-4.874928160182975811e-02
-4.873277908557832605e-02
-4.871735836323465296e-02
-4.870698992416208628e-02
-4.870189209068159775e-02
-4.869159837010267333e-02
-4.866731319347097906e-02
-4.866292180869005723e-02
-4.865065156058034912e-02
-4.864192062018277141e-02
-4.862611866441030051e-02
-4.862278709482745209e-02
-4.860911015192698192e-02
-4.860140931446094159e-02
-4.859179533377952498e-02
-4.856825293818783917e-02
-4.856479527886395364e-02
-4.855410934580980942e-02
-4.852628397705693875e-02
-4.852286549851461683e-02
-4.851599744594814467e-02
-4.849614207147062706e-02
-4.849188777629886982e-02
-4.848034834150211081e-02
-4.845439382357172309e-02
-4.844157963053383198e-02
-4.843869110114074061e-02
-4.842632109915720462e-02
-4.840131541372688639e-02
-4.839327801664794482e-02
-4.838456338886132357e-02
-4.837477942652076979e-02
-4.836409689218365560e-02
-4.835896592668120775e-02
-4.835287578067640202e-02
-4.833784844038596651e-02
-4.832965822606061224e-02
-4.831243690475192643e-02
-4.830631558262757363e-02
-4.828440560371408119e-02
-4.827150548646264028e-02
-4.826357017566965113e-02
-4.825218597611943827e-02
-4.824726428209477613e-02
-4.822942272972310929e-02
-4.821545349933695213e-02
-4.820293977915385275e-02
-4.819521291695877396e-02
-4.818043664604984566e-02
-4.816759779282614451e-02
-4.815381531147444605e-02
-4.814776532831155365e-02
-4.813355162405233423e-02
-4.812835278436927711e-02
-4.811315460855289383e-02
-4.810128617378298110e-02
-4.809518890635991473e-02
-4.808038985415252764e-02
-4.805443523147168161e-02
-4.804929955473222214e-02
-4.804267363593195395e-02
-4.802919241800035488e-02
-4.800461666076200062e-02
-4.800197410962966926e-02
-4.798904796240047177e-02
-4.798241229348143566e-02
-4.796370086331785965e-02
-4.795513228337103251e-02
-4.795250544987622598e-02
-4.793369224410556906e-02
-4.792706048182432399e-02
-4.792284884763067798e-02
-4.790594387127378173e-02
-4.789996007802252431e-02
-4.787709221525135450e-02
-4.786583771102467799e-02
-4.785332522589666460e-02
-4.784049438691598266e-02
-4.782815560447434278e-02
-4.782361796232115214e-02
-4.781398213193990832e-02
-4.778464300362458839e-02
-4.777909768886393072e-02
-4.777269628986541283e-02
-4.775789234433028274e-02
-4.774943919395424619e-02
-4.774246268733720044e-02
-4.772651255955925875e-02
-4.771073689683871799e-02
-4.769955102650863532e-02
-4.769073217143895982e-02
-4.768441723637878438e-02
-4.767162973614746946e-02
-4.765850009944341825e-02
-4.763701130103945025e-02
-4.762655438222321291e-02
-4.762127966770129950e-02
-4.760414174564725487e-02
-4.759633415422237501e-02
-4.758353637846871043e-02
-4.757751867541598623e-02
-4.755886441220857908e-02
-4.755712131491188210e-02
-4.755003410527722241e-02
-4.752698810803726581e-02
-4.751503015390906581e-02
-4.749663701166398355e-02
-4.748884550372831082e-02
-4.748223019282235557e-02
-4.746772313146024880e-02
-4.745400425793708243e-02
-4.744283801865409322e-02
-4.742927550281897386e-02
-4.740685059617621988e-02
-4.740107880908053795e-02
-4.738053662346511374e-02
-4.737510952372117612e-02
-4.736630406592984288e-02
-4.735353963735824956e-02
-4.733572346932454766e-02
-4.732977436989788123e-02
-4.732364415292683590e-02
-4.730402746424872129e-02
-4.728836860401886000e-02
-4.727228727637339256e-02
-4.725882209118556498e-02
-4.724902211161305376e-02
-4.723443251778505769e-02
-4.723008289508381918e-02
-4.722463362887971416e-02
-4.720020858581883139e-02
-4.718767625589909143e-02
-4.718082664699038697e-02
-4.716128508170580602e-02
-4.715082041575938132e-02
-4.714232464195289296e-02
-4.713901164234390873e-02
-4.712576147834793283e-02
-4.712013273962695203e-02
-4.710603700742932443e-02
-4.709333925711345348e-02
-4.707685615781856403e-02
-4.706043385896743758e-02
-4.705561036684224874e-02
-4.704699737990061803e-02
-4.703340406212408453e-02
-4.702252835957529409e-02
-4.701507076616362468e-02
-4.700262847899774887e-02
-4.698415531072447360e-02
-4.696717379072301579e-02
-4.695497179797189502e-02
-4.695102329145342535e-02
-4.694245200786970051e-02
-4.691340387418063695e-02
-4.691134517389181080e-02
-4.690791305230218589e-02
-4.690103851903115739e-02
-4.688352128503653349e-02
-4.686148235278339569e-02
-4.685234060420387370e-02
-4.684682028597875192e-02
-4.683096553372870230e-02
-4.681671427928241203e-02
-4.680551815397523963e-02
-4.680024860134779363e-02
-4.679364533548907579e-02
-4.678138732609404826e-02
-4.677162056821171365e-02
-4.674973817410657539e-02
-4.673346975783429502e-02
-4.672353583924818143e-02
-4.670819174024107290e-02
-4.669432907714610170e-02
-4.668214909567955373e-02
-4.666589348624908262e-02
-4.666101855593562941e-02
-4.665091151813813286e-02
-4.664717529714554334e-02
-4.663054269722677336e-02
-4.661753261785073210e-02
-4.661367163137863923e-02
-4.659868866811670007e-02
-4.658727618110664048e-02
-4.657490990285045873e-02
-4.655838469096262866e-02
-4.654780486190901456e-02
-4.653858051225459591e-02
-4.653225227686047516e-02
-4.651165232984824649e-02
-4.650340230570793043e-02
-4.649052554409333071e-02
-4.647695257756470633e-02
-4.646620796121425645e-02
-4.645207524823322109e-02
-4.644021136485260159e-02
-4.643615273199033777e-02
-4.642844135122206617e-02
-4.641803702021465861e-02
-4.639636585511014433e-02
-4.637702005811877859e-02
-4.637088206466374873e-02
-4.636231744416643985e-02
-4.635446568875420392e-02
-4.634322039716490260e-02
-4.633976018393565210e-02
-4.631484367142579828e-02
-4.630658805654686017e-02
-4.629151235315370760e-02
-4.628072624169618510e-02
-4.627005871916942126e-02
-4.625891769364426365e-02
-4.625272046397715942e-02
-4.624528890520276936e-02
-4.622610421970752004e-02
-4.620140980936823794e-02
-4.619515104661417459e-02
-4.618524316246272465e-02
-4.617403256514926446e-02
-4.615623350883396592e-02
-4.615059270832835847e-02
-4.613183288277911132e-02
-4.612979877171052845e-02
-4.611980100938278815e-02
-4.610776899370036541e-02
-4.610080521247258978e-02
-4.608438466685604862e-02
-4.606351518033321990e-02
-4.605589407657506573e-02
-4.604394729950686549e-02
-4.604208795006062283e-02
-4.602009930757874900e-02
-4.600487006192893746e-02
-4.600000957684000080e-02
-4.598512448291183774e-02
-4.597905482090391960e-02
-4.594583321572290324e-02
-4.593719683828570433e-02
-4.593436850286428119e-02
-4.593040647106352847e-02
-4.591168998457054173e-02
-4.589509224765303541e-02
-4.588266878971236640e-02
-4.587147163459484589e-02
-4.585937776366191820e-02
-4.585118568017271246e-02
-4.582628011011927183e-02
-4.581652739827823950e-02
-4.581357567169971889e-02
-4.580341427597897641e-02
-4.579863946658754847e-02
-4.578985277340194560e-02
-4.576219435064782237e-02
-4.574881602735095254e-02
-4.574666795810253261e-02
-4.573040009021492325e-02
-4.571503581120880955e-02
-4.571419725440598048e-02
-4.570044306268175593e-02
-4.568215784576409866e-02
-4.567452052907289284e-02
-4.566598254563516979e-02
-4.563977878460162563e-02
-4.563135543522908733e-02
-4.562618933389545051e-02
-4.562006280316335816e-02
-4.560254299450111626e-02
-4.559852136364372921e-02
-4.558601387615751621e-02
-4.556916118835302454e-02
-4.556633550869626514e-02
-4.555910691019784964e-02
-4.553531881472813736e-02
-4.552999830850590346e-02
-4.551925230378353615e-02
-4.550593320894488758e-02
-4.549429511312713670e-02
-4.548170466474119045e-02
-4.547435820211426227e-02
-4.545849658517445158e-02
-4.544212156531041158e-02
-4.542893335747683059e-02
-4.542200248541367058e-02
-4.541654993312693733e-02
-4.541115791650102151e-02
-4.539099964411075216e-02
-4.538151621433411664e-02
-4.536313166700514654e-02
-4.534855433266302138e-02
-4.533340425396478746e-02
-4.532842495120831261e-02
-4.531562151419710194e-02
-4.530717157656796723e-02
-4.528137491430520023e-02
-4.527900986726493548e-02
-4.526143449814420960e-02
-4.524345224973222446e-02
-4.522404385898629031e-02
-4.519917359476691154e-02
-4.519584433058884687e-02
-4.519197651218292977e-02
-4.517990938916000010e-02
-4.516403664786089456e-02
-4.515078372716455068e-02
-4.513931045738964198e-02
-4.513742637610571040e-02
-4.511439134113856553e-02
-4.511037683963603495e-02
-4.510000125308796792e-02
-4.509860662731920988e-02
-4.507598617897751181e-02
-4.506361376706338739e-02
-4.504389181467580161e-02
-4.503386391637248520e-02
-4.503230222707541031e-02
-4.502246082602970323e-02
-4.500048053198343889e-02
-4.499189966626640502e-02
-4.498775953551956142e-02
-4.497379498830020306e-02
-4.496613844026281503e-02
-4.495525947049949789e-02
-4.493299379174925390e-02
-4.492820518840376365e-02
-4.492331483626152422e-02
-4.489830464146721267e-02
-4.489521797450815588e-02
-4.487367993970842184e-02
-4.486807885151627984e-02
-4.485706626947261189e-02
-4.484680190846279668e-02
-4.482583535389036977e-02
-4.481987195399575463e-02
-4.480280044782061766e-02
-4.477615883293592502e-02
-4.477351820535224736e-02
-4.476152541607111846e-02
-4.474884076772644992e-02
-4.473608877588200472e-02
-4.472908784245616109e-02
-4.471855448624179052e-02
-4.470117214968130637e-02
-4.468239389240080683e-02
-4.467464275594934531e-02
-4.466980578906779020e-02
-4.466034782863231856e-02
-4.464483504323144003e-02
-4.463151567936698982e-02
-4.462831919289725335e-02
-4.461883795860935309e-02
-4.460606890072871256e-02
-4.459548711826713530e-02
-4.458876761558633328e-02
-4.457852715745616590e-02
-4.454579061806371310e-02
-4.453656250346446632e-02
-4.453472701779284670e-02
-4.451680353441284099e-02
-4.449427052906315683e-02
-4.448243877218044373e-02
-4.447463633744624945e-02
-4.446219780066038019e-02
-4.445593852790957756e-02
-4.444158887868634999e-02
-4.443344436086402172e-02
-4.442273956906064858e-02
-4.440301621802128507e-02
-4.439496068142526064e-02
-4.438376564266446889e-02
-4.436904442378686309e-02
-4.436406832691122681e-02
-4.435263960869717526e-02
-4.434965041699595600e-02
-4.433167144646776858e-02
-4.432909392481040878e-02
-4.431893359869734650e-02
-4.430004725262717824e-02
-4.428613391140126532e-02
-4.426594262236344113e-02
-4.426299253357815489e-02
-4.424796845734932371e-02
-4.423599906717806673e-02
-4.423222978236726610e-02
-4.421876028804630487e-02
-4.421189664369701289e-02
-4.420101213987878697e-02
-4.419579963343567286e-02
-4.418316590352353024e-02
-4.417788711596651319e-02
-4.415146454816201715e-02
-4.414094606292795486e-02
-4.412481464221557070e-02
-4.411524109292538909e-02
-4.410216868841046467e-02
-4.408454532181799168e-02
-4.407060132014631315e-02
-4.406243087313779783e-02
-4.405177117368752615e-02
-4.404928050364523284e-02
-4.404462256140340148e-02
-4.403419558192164796e-02
-4.401242753695219778e-02
-4.399684717583654536e-02
-4.398937417542692074e-02
-4.397367032181184743e-02
-4.396695971636213618e-02
-4.395147909728294722e-02
-4.392904966124158705e-02
-4.392091740864259575e-02
-4.390910057756255980e-02
-4.389635431723434844e-02
-4.388712309255010657e-02
-4.386793918021109073e-02
-4.386046931520326542e-02
-4.385558817231086093e-02
-4.383375151984983398e-02
-4.382638524412996173e-02
-4.381975522891806696e-02
-4.380561205589486584e-02
-4.378258189023148672e-02
-4.376441848083809094e-02
-4.375525311149403018e-02
-4.374354579654110564e-02
-4.373042541120278348e-02
-4.371992525015039321e-02
-4.371653627037225265e-02
-4.370105349003344797e-02
-4.369064156853808001e-02
-4.367903783438098486e-02
-4.366406405431882964e-02
-4.365452989425572250e-02
-4.363583955493413602e-02
-4.361956597666130642e-02
-4.360842082111454632e-02
-4.359763232342045436e-02
-4.358181519009637905e-02
-4.357219920487007125e-02
-4.356678075874359513e-02
-4.356089702783982887e-02
-4.353902766553435777e-02
-4.352537651383034389e-02
-4.351351593136434937e-02
-4.350623148219831537e-02
-4.349195786471959924e-02
-4.348067295378743591e-02
-4.347260383956416674e-02
-4.345554590671288353e-02
-4.343721029911093434e-02
-4.342377872190772425e-02
-4.341621557735564352e-02
-4.341016898930963319e-02
-4.340415149118145854e-02
-4.338988957594333562e-02
-4.335851415248667684e-02
-4.335412393641221995e-02
-4.334826554642537411e-02
-4.333422553450205772e-02
-4.331837490261220003e-02
-4.331220086026460470e-02
-4.330999218834735709e-02
-4.328861996324601114e-02
-4.328231470570048645e-02
-4.326121955224832005e-02
-4.324407385702502826e-02
-4.323508559386896044e-02
-4.322784509569324585e-02
-4.320886935337162060e-02
-4.320183893707671419e-02
-4.318155638038259636e-02
-4.317452081539280284e-02
-4.316155385720094051e-02
-4.315573729416424809e-02
-4.314677844703945775e-02
-4.313903156876511269e-02
-4.311372740434429862e-02
-4.309935834473058169e-02
-4.309636544438377737e-02
-4.308217978255404756e-02
-4.306084432100312775e-02
-4.305252106052717687e-02
-4.305003697817821884e-02
-4.304654153206491363e-02
-4.303557134473567913e-02
-4.301401142638922037e-02
-4.301302401106812945e-02
-4.299849526714033532e-02
-4.297895988135769230e-02
-4.297384538392892694e-02
-4.296486174299932181e-02
-4.295574802977092377e-02
-4.294549684487072860e-02
-4.294182969927626270e-02
-4.291029437201648866e-02
-4.289745738100267380e-02
-4.289403625664736652e-02
-4.287306417251376955e-02
-4.286699323006540330e-02
-4.286018821714526750e-02
-4.284494881571362934e-02
-4.283382780857628025e-02
-4.282662471870962717e-02
-4.280981601435202011e-02
-4.279838640526231752e-02
-4.278062468615645431e-02
-4.277541731633499600e-02
-4.275825417056219879e-02
-4.275559549026430872e-02
-4.273694665757304945e-02
-4.273107329475653304e-02
-4.272552557069947410e-02
-4.270888988609652936e-02
-4.270143539277576616e-02
-4.268735526316078110e-02
-4.266999170390700646e-02
-4.266266345952104966e-02
-4.264828995132524669e-02
-4.264671763999225429e-02
-4.263423696485144077e-02
-4.262138006740739948e-02
-4.261142515251284402e-02
-4.258917320317726074e-02
-4.257983177875943048e-02
-4.256607576916981994e-02
-4.255090124041541189e-02
-4.254220256016064128e-02
-4.253258162329068282e-02
-4.252470817667616809e-02
-4.251023183029839503e-02
-4.249361267513790397e-02
-4.248596115538025297e-02
-4.248288379171696882e-02
-4.246144795787218373e-02
-4.244497990313775282e-02
-4.243831399891498379e-02
-4.243101108400620936e-02
-4.242404173241301479e-02
-4.240436559867472033e-02
-4.238738775696379579e-02
-4.235762617701022137e-02
-4.235275096505344838e-02
-4.233871671037342521e-02
-4.233449214258824811e-02
-4.232468517409335163e-02
-4.231920789353443846e-02
-4.230196253088355784e-02
-4.229234449037388988e-02
-4.228368655072228810e-02
-4.226444263684578373e-02
-4.225535385179021719e-02
-4.224694659914804418e-02
-4.223400677344130161e-02
-4.221676255140899281e-02
-4.220501342535562528e-02
-4.220238084081806562e-02
-4.218914841788951042e-02
-4.217755352501414978e-02
-4.217048637278222878e-02
-4.216427630016153505e-02
-4.214660277428300406e-02
-4.213123264433910053e-02
-4.210371824799249985e-02
-4.209850085805610931e-02
-4.209207208298218483e-02
-4.208062891835978592e-02
-4.206601300691703571e-02
-4.205953140470264362e-02
-4.204880363252527786e-02
-4.203770027831085776e-02
-4.202001568492741423e-02
-4.200418668674951728e-02
-4.199130765503922280e-02
-4.198142692922260388e-02
-4.195836651674952900e-02
-4.194505247061164344e-02
-4.194296827926546900e-02
-4.191819253859427330e-02
-4.191484619708477077e-02
-4.190072105721343032e-02
-4.188908923860110156e-02
-4.188452349612586945e-02
-4.187049395378111827e-02
-4.185243975654817650e-02
-4.184046107540251302e-02
-4.183521395675737775e-02
-4.182492983144692200e-02
-4.180953888625363324e-02
-4.180080409149716791e-02
-4.179702957865105706e-02
-4.177317082372303259e-02
-4.176568660760929252e-02
-4.175279096434977855e-02
-4.174392667109788624e-02
-4.172589015000996437e-02
-4.172186228100585592e-02
-4.170815470220201604e-02
-4.170222639581797064e-02
-4.168078509762329631e-02
-4.166159248269851734e-02
-4.165971069028462370e-02
-4.164931699274848631e-02
-4.164490160807551855e-02
-4.162570640535093180e-02
-4.161199026135467549e-02
-4.160812986724596318e-02
-4.158741856074396614e-02
-4.157573675121051249e-02
-4.155195599804584194e-02
-4.154764976189476156e-02
-4.152864821620080860e-02
-4.152739922209189305e-02
-4.151276276648255270e-02
-4.150326003797397134e-02
-4.149085971498814307e-02
-4.148317873106277531e-02
-4.147966837577402033e-02
-4.147064439654737922e-02
-4.145969448203734586e-02
-4.145311179352864639e-02
-4.143044880294377563e-02
-4.141725126808248891e-02
-4.140728177978483804e-02
-4.139285366407730038e-02
-4.137547124115667496e-02
-4.136412067567027395e-02
-4.135629450850505928e-02
-4.134584824389461732e-02
-4.133533707870265528e-02
-4.131938389711617421e-02
-4.130465596832746944e-02
-4.129203312100121481e-02
-4.128669311707039435e-02
-4.127912673675243616e-02
-4.126444799034498234e-02
-4.125086683626982831e-02
-4.124514273088156213e-02
-4.123979317233142372e-02
-4.123183222622087141e-02
-4.120292633102889956e-02
-4.119331951862442720e-02
-4.117754329111808498e-02
-4.116896935489539056e-02
-4.114441985477873542e-02
-4.113934619214951183e-02
-4.111660230487099166e-02
-4.111164299585778892e-02
-4.109742598164675687e-02
-4.108836930119114106e-02
-4.107779304193162617e-02
-4.106811555864395280e-02
-4.105207230119550799e-02
-4.104428232213519490e-02
-4.103798412552542296e-02
-4.103255403978994797e-02
-4.102367981453819423e-02
-4.099319640810733523e-02
-4.098592462519365376e-02
-4.098079308173702140e-02
-4.096808894612605223e-02
-4.095507879020729436e-02
-4.094802370055206087e-02
-4.093616480487885512e-02
-4.091055996382822468e-02
-4.090068075866884478e-02
-4.088521859659011159e-02
-4.088115335903327874e-02
-4.088077034129930509e-02
-4.086158997442179697e-02
-4.084968197918245614e-02
-4.083789719459815504e-02
-4.082400090715723739e-02
-4.081531611057626074e-02
-4.080365492469920086e-02
-4.079175398522430496e-02
-4.077864832938118966e-02
-4.077159009924968824e-02
-4.074752887277188762e-02
-4.073122373835430521e-02
-4.072889584489008952e-02
-4.072039389169707091e-02
-4.070848438120813761e-02
-4.068355468097636929e-02
-4.067569749398589063e-02
-4.065894413464335444e-02
-4.065323004038129406e-02
-4.064417626663022198e-02
-4.064372121040121799e-02
-4.063062216818205674e-02
-4.061027130677311026e-02
-4.060983596474532220e-02
-4.060403469723022907e-02
-4.058190997476335271e-02
-4.056621322928002926e-02
-4.056236887473976815e-02
-4.053948374897278772e-02
-4.053200364828535296e-02
-4.052228418236492047e-02
-4.051052205223937275e-02
-4.050417639743297826e-02
-4.049357920550203382e-02
-4.048321941626201181e-02
-4.046598972059281540e-02
-4.046030232067693300e-02
-4.043779842875430686e-02
-4.042360843640221968e-02
-4.041872336904461793e-02
-4.040708089821326565e-02
-4.038837563976083178e-02
-4.037920115484758266e-02
-4.036004057949976742e-02
-4.034742277463229665e-02
-4.033993443471922680e-02
-4.033912458083055430e-02
-4.031912694539288577e-02
-4.031349405668191443e-02
-4.028482413300144005e-02
-4.026937301926711288e-02
-4.026643414131070298e-02
-4.025108604878774310e-02
-4.024385437709004920e-02
-4.023194653012085453e-02
-4.022418588749782087e-02
-4.020852257843712807e-02
-4.020191313973706104e-02
-4.019077280715832590e-02
-4.017805690348097425e-02
-4.015919224789057940e-02
-4.014527727280936542e-02
-4.013623602945373681e-02
-4.012168490578765789e-02
-4.011405621543578937e-02
-4.009786684881197494e-02
-4.008491897948548988e-02
-4.006846549315917771e-02
-4.005134077315297692e-02
-4.005034223024267481e-02
-4.003509881304498363e-02
-4.001952820126897237e-02
-4.001070228032987952e-02
-3.999518695337508922e-02
-3.998805977587469029e-02
-3.997944085797180969e-02
-3.996372912251444642e-02
-3.995280917356766603e-02
-3.993562200404124352e-02
-3.993352008148473575e-02
-3.992308349907805476e-02
-3.990769737837590592e-02
-3.989695745958393713e-02
-3.987582038638479154e-02
-3.986701939416556484e-02
-3.985975308133735129e-02
-3.984214739436237052e-02
-3.983660437536024057e-02
-3.982720967019803826e-02
-3.981357782444203131e-02
-3.980196336355756870e-02
-3.979924649277960524e-02
-3.978113635463012554e-02
-3.976734522116931458e-02
-3.975090672222772459e-02
-3.974381397249740488e-02
-3.973080786910490603e-02
-3.972047054745442285e-02
-3.970071673071479124e-02
-3.968808091599332344e-02
-3.967752480716085772e-02
-3.966309657356081875e-02
-3.964641348503677998e-02
-3.963738784682277472e-02
-3.962365235962916898e-02
-3.961422945684345276e-02
-3.960709820753458010e-02
-3.960494482236923131e-02
-3.958373025492945008e-02
-3.956401008712354117e-02
-3.955833094069741152e-02
-3.954510392407822872e-02
-3.953401516287188833e-02
-3.952683643640084177e-02
-3.951590178729677549e-02
-3.949202811086185982e-02
-3.947838055679764313e-02
-3.947048685098189513e-02
-3.946592878664884063e-02
-3.944855151483037115e-02
-3.944629423998161077e-02
-3.941528511478692431e-02
-3.941169775293509869e-02
-3.939697441464182215e-02
-3.938558368548522592e-02
-3.936916882806812401e-02
-3.936117019041837639e-02
-3.935549582733305352e-02
-3.934148459317382551e-02
-3.933677333560040013e-02
-3.933350822737960439e-02
-3.932887798663348145e-02
-3.930828933232050071e-02
-3.929406384486186510e-02
-3.928136152261427205e-02
-3.927506492607291122e-02
-3.925368339865642486e-02
-3.924738042917413905e-02
-3.924220277709450366e-02
-3.922509350574612808e-02
-3.921288579344006653e-02
-3.920270485398155702e-02
-3.919501819025461575e-02
-3.915771300839665514e-02
-3.915327073386085099e-02
-3.914626716249519633e-02
-3.913566778473570595e-02
-3.913202184505157333e-02
-3.912410899178631052e-02
-3.911080351682685863e-02
-3.909334153986449012e-02
-3.908238050229978500e-02
-3.907747113339274381e-02
-3.906051705628083015e-02
-3.903836648626826666e-02
-3.903168268455237122e-02
-3.902117528470239183e-02
-3.900562930674328355e-02
-3.899739210030428449e-02
-3.898384624676962118e-02
-3.897007068441352140e-02
-3.896472878812956564e-02
-3.894603008305547176e-02
-3.893145259385322188e-02
-3.892455617490417352e-02
-3.890540619495511110e-02
-3.889480986477389379e-02
-3.888799680866028563e-02
-3.887850551386809461e-02
-3.886246987753949611e-02
-3.885695854780116254e-02
-3.884232677964014058e-02
-3.883113345718519627e-02
-3.881686919398205649e-02
-3.879982355327732391e-02
-3.878991622937125183e-02
-3.877839942605651458e-02
-3.876563107624389493e-02
-3.875526785824795484e-02
-3.874464870206875688e-02
-3.872750204276939612e-02
-3.871619000894502283e-02
-3.870229993213086805e-02
-3.867578106137734006e-02
-3.866728052713411246e-02
-3.865849115983924222e-02
-3.864276256970702872e-02
-3.864067157095946170e-02
-3.862378565762530913e-02
-3.861282471673771477e-02
-3.860819127644396498e-02
-3.859425683694819864e-02
-3.859122767611936067e-02
-3.857390740131952378e-02
-3.856012841427772231e-02
-3.854576095249287460e-02
-3.854171109650003646e-02
-3.853409533986557056e-02
-3.851796731171100441e-02
-3.851201802265924456e-02
-3.850379943917520142e-02
-3.848745864958463825e-02
-3.846553535800559254e-02
-3.845752299294985521e-02
-3.843906247943917887e-02
-3.843235027631569656e-02
-3.841537284480212033e-02
-3.841390076192691128e-02
-3.839412646791526273e-02
-3.838574952813841867e-02
-3.836827998013789265e-02
-3.835823604389251851e-02
-3.835179717548309331e-02
-3.832734090031114649e-02
-3.831490194471182109e-02
-3.830899596977874189e-02
-3.829627254940196068e-02
-3.828592394331814530e-02
-3.827641274096038604e-02
-3.827103928568933999e-02
-3.825999791293729912e-02
-3.823442218855258035e-02
-3.822524256677831134e-02
-3.821654382259662142e-02
-3.820352098592802448e-02
-3.819944005893252670e-02
-3.818533165536971974e-02
-3.816990818042872990e-02
-3.816090611231945373e-02
-3.814866578163200739e-02
-3.813556235367118741e-02
-3.812890898684745400e-02
-3.811775999509264823e-02
-3.809725948216430291e-02
-3.808605509798174138e-02
-3.808500727950059339e-02
-3.806722678067089860e-02
-3.806411955640762179e-02
-3.805327096109151208e-02
-3.804126432992518958e-02
-3.801876588274477609e-02
-3.801554086198116744e-02
-3.801132685957184232e-02
-3.799306587088815967e-02
-3.797315546216822879e-02
-3.796302156116204696e-02
-3.796003623391958071e-02
-3.794946999822595979e-02
-3.793249905176401815e-02
-3.792550276105011164e-02
-3.790244615779833626e-02
-3.788268452135815090e-02
-3.787344582571255946e-02
-3.786990942437754026e-02
-3.786366693567019825e-02
-3.784241132016982756e-02
-3.783799979783208922e-02
-3.782875036359362175e-02
-3.781055160031251972e-02
-3.778763851895039494e-02
-3.778453006775522871e-02
-3.777970215498624440e-02
-3.776195126498313459e-02
-3.775556099689555967e-02
-3.773752422814541374e-02
-3.772187480221741995e-02
-3.770978082396644893e-02
-3.769364588257437254e-02
-3.768219323174193391e-02
-3.766027279770567393e-02
-3.765022666700529319e-02
-3.764200244931342754e-02
-3.762452561485971070e-02
-3.761573093152764669e-02
-3.761082687768185773e-02
-3.759914153173379847e-02
-3.759064420650740090e-02
-3.758154037396313485e-02
-3.755781176522435261e-02
-3.754470619492716876e-02
-3.754355599517220088e-02
-3.753464792425320606e-02
-3.751136190707657359e-02
-3.751026388400904854e-02
-3.750088400308321246e-02
-3.749414892808350386e-02
-3.746677249143451349e-02
-3.745596073159926376e-02
-3.743871816097715799e-02
-3.743168241677502506e-02
-3.741738830678023597e-02
-3.741503253430264464e-02
-3.739684632767345529e-02
-3.738202372503723891e-02
-3.737857526571203293e-02
-3.736966293867197142e-02
-3.736538369296288353e-02
-3.735766047166455550e-02
-3.734952269052210783e-02
-3.732874409591385723e-02
-3.731960443005047368e-02
-3.730936786494773449e-02
-3.729705688599072033e-02
-3.728812461554570357e-02
-3.726235299463998007e-02
-3.725236933710085463e-02
-3.725103245294458798e-02
-3.724318165730580721e-02
-3.722411897221475363e-02
-3.721650027286177442e-02
-3.720589676749844199e-02
-3.718918130982346026e-02
-3.717768885554914582e-02
-3.715724737237152686e-02
-3.714836812960972678e-02
-3.713911629963273509e-02
-3.711350996806797586e-02
-3.710391881575605955e-02
-3.709453413273228195e-02
-3.708155111271455029e-02
-3.706800437943061355e-02
-3.704926929774382538e-02
-3.704528014473737474e-02
-3.701752163300323084e-02
-3.700763615809463114e-02
-3.700545611118874478e-02
-3.699963464396119339e-02
-3.697519760794235055e-02
-3.697286371986382991e-02
-3.695298803748589545e-02
-3.694632450776061394e-02
-3.693018080137716597e-02
-3.691091546147987068e-02
-3.689933946594001202e-02
-3.689410313932176000e-02
-3.688460212902580637e-02
-3.688325321970625792e-02
-3.686509394687581542e-02
-3.685375944510047019e-02
-3.684184907957480104e-02
-3.683888477000180073e-02
-3.682497313821420093e-02
-3.681245586490830557e-02
-3.680606865653007764e-02
-3.679233173658683076e-02
-3.677258118065956927e-02
-3.677076158554787311e-02
-3.676847798055091210e-02
-3.675119031302248596e-02
-3.673890001487756241e-02
-3.672410008900803269e-02
-3.670716360160011793e-02
-3.669146579521417872e-02
-3.667836903202276178e-02
-3.667675074403281554e-02
-3.665932489178760911e-02
-3.664749575801820591e-02
-3.663011797739329500e-02
-3.662820009731143633e-02
-3.661665314884032796e-02
-3.660235100156689070e-02
-3.657999999894920307e-02
-3.657675347805758315e-02
-3.656271190592202958e-02
-3.654495430490031782e-02
-3.653850532731922618e-02
-3.652189308441869398e-02
-3.651375566356171443e-02
-3.650069286975521354e-02
-3.649038044621230603e-02
-3.645830114803963462e-02
-3.645367555790540726e-02
-3.644380356388762787e-02
-3.643917600577925575e-02
-3.642337291201133698e-02
-3.641404072606890807e-02
-3.640708614669557752e-02
-3.640399118922804655e-02
-3.637719055446142491e-02
-3.637191652164697975e-02
-3.636253058548782890e-02
-3.634500077395724782e-02
-3.633927906898828941e-02
-3.631527895542677187e-02
-3.630211948817921308e-02
-3.628781457089588769e-02
-3.627689783030815796e-02
-3.625992974732311636e-02
-3.625720202464915998e-02
-3.624249456700995298e-02
-3.623393290927748311e-02
-3.621809167905681859e-02
-3.620321453050434624e-02
-3.619622106195016786e-02
-3.618961772002840527e-02
-3.617886544474055444e-02
-3.617026953841068204e-02
-3.615873146224990453e-02
-3.614436308393292885e-02
-3.612990539399282830e-02
-3.612261848525621932e-02
-3.610812392449277985e-02
-3.609563213165192797e-02
-3.608461201581408817e-02
-3.607462466075489482e-02
-3.606550326169602472e-02
-3.605903114554287470e-02
-3.603744044917273071e-02
-3.602793964704600893e-02
-3.601394741977045899e-02
-3.601039053777163601e-02
-3.600331395881159469e-02
-3.598422662433406471e-02
-3.597289289973867876e-02
-3.596528505071208692e-02
-3.595663299856016737e-02
-3.594110640758432784e-02
-3.593812232160686904e-02
-3.592906868450740365e-02
-3.589686030204694567e-02
-3.589228004971511954e-02
-3.588342280292808328e-02
-3.586280685340270669e-02
-3.584765200208836489e-02
-3.583367791669936353e-02
-3.582939352424868718e-02
-3.582086562282532638e-02
-3.581273431424808473e-02
-3.580483545588525329e-02
-3.578822233583978107e-02
-3.578039030690133293e-02
-3.577058082480602530e-02
-3.575376902115881550e-02
-3.573379992717662379e-02
-3.572193679743390637e-02
-3.571671038193172110e-02
-3.570979268634516535e-02
-3.569959519833623696e-02
-3.567560377320919129e-02
-3.566373510169854044e-02
-3.564837318706259861e-02
-3.563780151954462627e-02
-3.562146498404777928e-02
-3.561302426509535546e-02
-3.560610394722399374e-02
-3.558855243743910823e-02
-3.557929486337224612e-02
-3.557766702983153340e-02
-3.555371246595609436e-02
-3.554956919483515110e-02
-3.553395656579680373e-02
-3.552283230407768388e-02
-3.551359118600136422e-02
-3.550827718713137071e-02
-3.548958191177173371e-02
-3.548399375447450210e-02
-3.545985388852893050e-02
-3.544485401245425771e-02
-3.544066770165191227e-02
-3.542271278797251566e-02
-3.540711965560458530e-02
-3.540312845578608147e-02
-3.539961176664632725e-02
-3.538805752752430256e-02
-3.538107873659424030e-02
-3.535915393183178268e-02
-3.534803400922592598e-02
-3.534151506597579817e-02
-3.532799122994489949e-02
-3.531529161154320362e-02
-3.529265616566751307e-02
-3.528268610083620804e-02
-3.527143532233203982e-02
-3.525616992906971392e-02
-3.524170443088259219e-02
-3.522874736840536647e-02
-3.521998432519435340e-02
-3.520542043899993478e-02
-3.519510689542135196e-02
-3.519288352916907781e-02
-3.518570063815229521e-02
-3.517704159767601202e-02
-3.516074834367302615e-02
-3.514788341107497049e-02
-3.513046737397740316e-02
-3.512785714743399401e-02
-3.512045370447605674e-02
-3.511105695601768328e-02
-3.509615287004860806e-02
-3.507699338528907917e-02
-3.506703712208855683e-02
-3.505383179912327507e-02
-3.504019811276032348e-02
-3.503025532927747654e-02
-3.502367815686724395e-02
-3.500540567923368651e-02
-3.500237313553392071e-02
-3.497992630145102533e-02
-3.497407155663859180e-02
-3.495487508405029087e-02
-3.494061850386215307e-02
-3.492247236294343526e-02
-3.491740475227905760e-02
-3.490458113297245646e-02
-3.488603873553358659e-02
-3.488004822221391077e-02
-3.487334563530722353e-02
-3.485712643482280493e-02
-3.485473754868179119e-02
-3.483291939631569245e-02
-3.481428656750124029e-02
-3.479570909226986641e-02
-3.479132380895186283e-02
-3.478167446803817620e-02
-3.476672568738919944e-02
-3.475682620125433719e-02
-3.474281981148485965e-02
-3.474087254406788006e-02
-3.472722573351474940e-02
-3.472336026313302404e-02
-3.470767741199939915e-02
-3.470012069972447377e-02
-3.467429873693059217e-02
-3.467258676720569310e-02
-3.465476602303441123e-02
-3.464769406560461174e-02
-3.462701437631945933e-02
-3.461576978125630033e-02
-3.460382309486126351e-02
-3.459043663129426904e-02
-3.457812745731406179e-02
-3.456123005775632584e-02
-3.455590421662219081e-02
-3.453611714639565067e-02
-3.453281255382528725e-02
-3.452980519521642311e-02
-3.451460937457953571e-02
-3.449985006736319693e-02
-3.448131715264887709e-02
-3.447387646242547343e-02
-3.446952236091288535e-02
-3.444232675310149316e-02
-3.443816533961580051e-02
-3.441616615360623688e-02
-3.440699479187869780e-02
-3.439099540440093694e-02
-3.438132164146043279e-02
-3.436530591139763668e-02
-3.435796572518096115e-02
-3.434698708078456897e-02
-3.432060378560117253e-02
-3.430963939386497130e-02
-3.430648619877349481e-02
-3.429836821294107718e-02
-3.429329166982050814e-02
-3.428125932537418041e-02
-3.427967911785065325e-02
-3.426011557958205667e-02
-3.423670940084053149e-02
-3.423466965849270016e-02
-3.420817586697336155e-02
-3.420315684297722814e-02
-3.419521964365099254e-02
-3.417923491475191589e-02
-3.416311371640348704e-02
-3.415633832430922667e-02
-3.414549590291723891e-02
-3.413933246615308281e-02
-3.412149248764387299e-02
-3.411067367047412868e-02
-3.409812749662666231e-02
-3.407777748270698903e-02
-3.407528969677534048e-02
-3.407079778663174574e-02
-3.404843873950633149e-02
-3.403725229617907133e-02
-3.401338969482198271e-02
-3.400298663894324447e-02
-3.399740585353061562e-02
-3.398891946911999917e-02
-3.397886635976379854e-02
-3.397621643814069392e-02
-3.396786567471601903e-02
-3.395434359645990718e-02
-3.394097977478302552e-02
-3.392906362749364968e-02
-3.392712306028192182e-02
-3.391775024422724605e-02
-3.389452718103413975e-02
-3.388674635072660979e-02
-3.386489442743431666e-02
-3.385589832344731986e-02
-3.385051579206907468e-02
-3.382450182776383651e-02
-3.382086310720683331e-02
-3.381678337421586966e-02
-3.379831755746406929e-02
-3.378943635967165959e-02
-3.378159037707048618e-02
-3.375909043288538580e-02
-3.375668208532087156e-02
-3.374916701337662972e-02
-3.373673652474165618e-02
-3.372323480628799941e-02
-3.371647682020695314e-02
-3.370344103263231417e-02
-3.368900233990193560e-02
-3.367390164757008697e-02
-3.366445336600840110e-02
-3.365912388508793263e-02
-3.365396842082327145e-02
-3.364470076699388468e-02
-3.364067008407020665e-02
-3.361845175860328494e-02
-3.360425351510581971e-02
-3.359327655563310033e-02
-3.358382904951834336e-02
-3.357021220486455793e-02
-3.355818943505053942e-02
-3.353879958275757245e-02
-3.351774964034118232e-02
-3.351178122441644813e-02
-3.350092199937784732e-02
-3.348584898355427830e-02
-3.348541326780402061e-02
-3.347129411332580573e-02
-3.346246423000709402e-02
-3.344837581789258940e-02
-3.344285980924907586e-02
-3.343047276043917271e-02
-3.341199842099423778e-02
-3.340302222047561442e-02
-3.338819018957853157e-02
-3.337915973403232650e-02
-3.337298711162009490e-02
-3.334287474230862580e-02
-3.333668172382842076e-02
-3.332144178951823577e-02
-3.330500903880798114e-02
-3.330148032438581818e-02
-3.329106480629795417e-02
-3.327562613829457283e-02
-3.326695876405028063e-02
-3.326306767207867776e-02
-3.323877982148959465e-02
-3.323561627870763591e-02
-3.322702481678582731e-02
-3.320791582654306073e-02
-3.319901390102586447e-02
-3.318835097826788871e-02
-3.318392831717992264e-02
-3.316902470308166762e-02
-3.315680482849306387e-02
-3.314197022639572832e-02
-3.314048809384206873e-02
-3.312562882475766912e-02
-3.310677048942159417e-02
-3.309364237095763217e-02
-3.308677025614853440e-02
-3.307661094228991905e-02
-3.306108887356176695e-02
-3.304777788752913392e-02
-3.304354903674461275e-02
-3.303379970697084556e-02
-3.301172879279692940e-02
-3.300297226107623549e-02
-3.299479467098248575e-02
-3.298098133625926298e-02
-3.297302476690197603e-02
-3.295255235933305937e-02
-3.294817688131121414e-02
-3.293344022437516561e-02
-3.292676120160850650e-02
-3.291950413693867095e-02
-3.290539071792955572e-02
-3.289096735850494113e-02
-3.288095322792286557e-02
-3.286190488548093591e-02
-3.285342336933080865e-02
-3.284298595545231958e-02
-3.283220584977958323e-02
-3.280904955501609543e-02
-3.279565496471203989e-02
-3.278688108448063465e-02
-3.277733958820996940e-02
-3.277028546943389076e-02
-3.276028316716164679e-02
-3.274355516687299517e-02
-3.273352840193241575e-02
-3.272716015933327394e-02
-3.270940431331859077e-02
-3.270522497990555055e-02
-3.268800225735768450e-02
-3.267675992708579669e-02
-3.267068855791049886e-02
-3.263510464961769109e-02
-3.262537313355734492e-02
-3.262008476264197099e-02
-3.261508030056142760e-02
-3.259757910205221543e-02
-3.258217940017474334e-02
-3.257362565187657544e-02
-3.257016182869812426e-02
-3.255923045488795520e-02
-3.253633193829796877e-02
-3.252985161265428693e-02
-3.251632125201067702e-02
-3.250564763843913352e-02
-3.248405695598052811e-02
-3.247845940365817752e-02
-3.247449961305101662e-02
-3.245438251128252016e-02
-3.244891732538285334e-02
-3.243480639523321774e-02
-3.242633739116518310e-02
-3.242101383222983912e-02
-3.239863961523101188e-02
-3.238252606628908015e-02
-3.237438448422869097e-02
-3.236533859974025096e-02
-3.235789301139199714e-02
-3.234509372430446894e-02
-3.232226871409787927e-02
-3.231232596097496912e-02
-3.230594046935131303e-02
-3.228972182001901836e-02
-3.228311296942376618e-02
-3.227456833313374629e-02
-3.225542548875162674e-02
-3.224748896391052555e-02
-3.223416767987460907e-02
-3.221970681478494858e-02
-3.220712387279875411e-02
-3.218205279349389825e-02
-3.217793037545962909e-02
-3.216524412024499013e-02
-3.215961026104893761e-02
-3.214447837377404360e-02
-3.212702694016955629e-02
-3.211259069667019017e-02
-3.210473512499661952e-02
-3.209568247589039691e-02
-3.208781853040681975e-02
-3.207916408464822622e-02
-3.206790279468560434e-02
-3.204718132562039967e-02
-3.204340797490262682e-02
-3.203699901925893823e-02
-3.202046928278703963e-02
-3.199933618803876834e-02
-3.199720682477041889e-02
-3.198722200371681423e-02
-3.197440399139317435e-02
-3.195838320668228927e-02
-3.195614509025562766e-02
-3.192903335705901680e-02
-3.191185228916221250e-02
-3.189969360378680507e-02
-3.189766345148034588e-02
-3.189640101173810138e-02
-3.187717851769084065e-02
-3.185365568898043676e-02
-3.185079742605576025e-02
-3.183681720371980828e-02
-3.182328293522074247e-02
-3.182060207827835940e-02
-3.181080728070881380e-02
-3.180082976138762230e-02
-3.178960861763616141e-02
-3.177716339846201055e-02
-3.176566361939534011e-02
-3.175709783852703749e-02
-3.173598126431390054e-02
-3.172071505899073940e-02
-3.170989707373808586e-02
-3.170059060945185081e-02
-3.168190340699914009e-02
-3.166933387874523720e-02
-3.166535684056415167e-02
-3.165074563795630680e-02
-3.164112371898022968e-02
-3.163128126836614595e-02
-3.162491255347296693e-02
-3.159764853506211169e-02
-3.158542100766875693e-02
-3.156861731029581009e-02
-3.156536244418142734e-02
-3.155390509488201212e-02
-3.154238055590374845e-02
-3.153079584863638374e-02
-3.151598427614185627e-02
-3.149081035196515943e-02
-3.148787505034764123e-02
-3.147360384540526246e-02
-3.146333221160180216e-02
-3.145282675727303912e-02
-3.145041202200363206e-02
-3.144407745413049793e-02
-3.143440328849705923e-02
-3.141666008066287819e-02
-3.141243794518827626e-02
-3.139550422758646819e-02
-3.137887704154179724e-02
-3.136175841739780035e-02
-3.135057482338921009e-02
-3.133866996826420448e-02
-3.133076586422134380e-02
-3.131816171186979636e-02
-3.130532942431443755e-02
-3.129970519443039945e-02
-3.128936040914812033e-02
-3.128583132520532106e-02
-3.128093523136996068e-02
-3.126739725058097497e-02
-3.123597714105830203e-02
-3.123379526929875860e-02
-3.121527066476956214e-02
-3.120258462106761943e-02
-3.118549789127264549e-02
-3.117677472116212045e-02
-3.117007797767751276e-02
-3.116199101046748798e-02
-3.114897011394537896e-02
-3.113853826148987869e-02
-3.112660707145056826e-02
-3.112459782776147432e-02
-3.111335582359084362e-02
-3.108666452398997637e-02
-3.107208384415280356e-02
-3.106250952746253402e-02
-3.105632652848991371e-02
-3.105115877821190695e-02
-3.102952147449294928e-02
-3.102368151140005859e-02
-3.101587246672590781e-02
-3.100036796239366566e-02
-3.098711517441063434e-02
-3.097965230833349404e-02
-3.097712916888875623e-02
-3.096473975154209746e-02
-3.094112910240726100e-02
-3.093828819315322387e-02
-3.092990959842636944e-02
-3.089919788340902973e-02
-3.088904847503004536e-02
-3.087895424728634430e-02
-3.086798212787839057e-02
-3.085317374539411905e-02
-3.084813769859320876e-02
-3.083950027221299406e-02
-3.081520655652916774e-02
-3.080715698354855037e-02
-3.079677973346878206e-02
-3.078912479582263106e-02
-3.078399280726709653e-02
-3.076810039559940702e-02
-3.075387751269179071e-02
-3.074707852064959002e-02
-3.072748287407744971e-02
-3.071018673690339984e-02
-3.069859445037501078e-02
-3.068325543276337330e-02
-3.067981546820250371e-02
-3.066676161287196223e-02
-3.065361352836692976e-02
-3.063610374544173398e-02
-3.062962760873594315e-02
-3.061999781281171673e-02
-3.059402798641983057e-02
-3.058692743478066967e-02
-3.057406098039389120e-02
-3.056728648967274586e-02
-3.056124855124858763e-02
-3.055936550242288607e-02
-3.054432365784651160e-02
-3.053745484760389539e-02
-3.051635252657261543e-02
-3.051428523232405099e-02
-3.050014451212590405e-02
-3.048403078587880177e-02
-3.047523555800318862e-02
-3.046690741875671127e-02
-3.044676159360554246e-02
-3.044188855893595336e-02
-3.042385003838149471e-02
-3.041893218127122989e-02
-3.039814449511524241e-02
-3.038887489147626408e-02
-3.037811227269643366e-02
-3.037632703559436931e-02
-3.034741756593267725e-02
-3.033646057396208184e-02
-3.033043430382434402e-02
-3.031520464903184053e-02
-3.030022361552922594e-02
-3.029381418225590705e-02
-3.028539452250855746e-02
-3.027463029956786733e-02
-3.026215311157634535e-02
-3.023996867533396138e-02
-3.022902637559563011e-02
-3.022035618086932329e-02
-3.021543574423352085e-02
-3.019770559362802698e-02
-3.019535250143007277e-02
-3.018199177787625476e-02
-3.016685586799822127e-02
-3.014744780017467041e-02
-3.014331284280419299e-02
-3.012834635231909086e-02
-3.011584407244236039e-02
-3.010734919079169347e-02
-3.009338810203446291e-02
-3.007652796364007619e-02
-3.006999962174378149e-02
-3.005933032386207127e-02
-3.004506050246300020e-02
-3.002558586597162127e-02
-3.002120296672883271e-02
-3.001200843657600426e-02
-3.000359644039968243e-02
-2.998571605851660382e-02
-2.997488015464763733e-02
-2.995704542082508470e-02
-2.994823553923747772e-02
-2.994098987150653479e-02
-2.993229447950745969e-02
-2.991267866258659480e-02
-2.990052666881609644e-02
-2.988323462631942151e-02
-2.986858484761753529e-02
-2.985938399932516751e-02
-2.984105184353527673e-02
-2.982794987140671705e-02
-2.982705784634315238e-02
-2.982038691774685502e-02
-2.981384827263383608e-02
-2.979851231397542821e-02
-2.977180017070740758e-02
-2.976952010691408246e-02
-2.976195740565143466e-02
-2.974693843780018554e-02
-2.973387876568009403e-02
-2.972310034777617127e-02
-2.970426567157238851e-02
-2.968862067334498978e-02
-2.967672729569229007e-02
-2.967330931176137554e-02
-2.965780705311554799e-02
-2.965476326819302400e-02
-2.963506480154931566e-02
-2.961688038546503310e-02
-2.961341720820701018e-02
-2.960166872605024535e-02
-2.959609695086265480e-02
-2.958231724709795007e-02
-2.957526370336430177e-02
-2.955457590384924504e-02
-2.954838100838774739e-02
-2.953131888688315110e-02
-2.952878786608387207e-02
-2.951467064444060484e-02
-2.949455307336740217e-02
-2.948283073353891170e-02
-2.945863082741448369e-02
-2.945575795747185088e-02
-2.944194869232821810e-02
-2.943772353570114908e-02
-2.942596042246695132e-02
-2.941325579293455061e-02
-2.939047484464393789e-02
-2.937497522271886874e-02
-2.937143729350294441e-02
-2.935988065315742190e-02
-2.934599536688356491e-02
-2.933823920310366096e-02
-2.932669907919907559e-02
-2.931062423448205223e-02
-2.930901285118373001e-02
-2.929718499144212673e-02
-2.928278376654494530e-02
-2.927907177213254220e-02
-2.927681473929977241e-02
-2.926630266288193782e-02
-2.924287180360235494e-02
-2.924094123484938246e-02
-2.922524866978370994e-02
-2.920433919084944319e-02
-2.919982049781946754e-02
-2.918299657284165183e-02
-2.917244745131389316e-02
-2.916321134483554345e-02
-2.915154230985528283e-02
-2.914203374616064490e-02
-2.912407998441046697e-02
-2.911646233302164766e-02
-2.910893925255203518e-02
-2.908311734405938376e-02
-2.907697600839601049e-02
-2.906980328347127940e-02
-2.904191092856925338e-02
-2.903417691717743998e-02
-2.902165278450119512e-02
-2.901679810081475575e-02
-2.900140991405694701e-02
-2.899494195999183233e-02
-2.897879153842616851e-02
-2.896814040858516903e-02
-2.895193562099401818e-02
-2.893127231023054358e-02
-2.892817291984292605e-02
-2.890929803410685617e-02
-2.890145766127086291e-02
-2.889372022759170711e-02
-2.888641768533534160e-02
-2.887534537697800108e-02
-2.886468253221127767e-02
-2.885537738275845143e-02
-2.884296597412056018e-02
-2.882348879575002965e-02
-2.881555259880164144e-02
-2.879019791258866090e-02
-2.878424116331837479e-02
-2.877262797678498130e-02
-2.875448994551069171e-02
-2.875191308881847041e-02
-2.873671763701368675e-02
-2.872352651166135140e-02
-2.870648218939972351e-02
-2.870058893065793870e-02
-2.868727655090644313e-02
-2.867477863097972479e-02
-2.866308786980856227e-02
-2.865392923940993097e-02
-2.863685389794909386e-02
-2.861964598547464544e-02
-2.861140197093192672e-02
-2.859912640738931922e-02
-2.859189693536728916e-02
-2.858536689730195590e-02
-2.857312080199461701e-02
-2.855431676033370891e-02
-2.854233739922990010e-02
-2.853827703000647031e-02
-2.852787142187207525e-02
-2.851302819861864513e-02
-2.850301444883049373e-02
-2.848603250567846579e-02
-2.848144237518221433e-02
-2.846562691689491498e-02
-2.845538921654405806e-02
-2.845160612837563385e-02
-2.842399611348564448e-02
-2.840671674243092082e-02
-2.839298847404636561e-02
-2.839197533510340321e-02
-2.838138594728961683e-02
-2.837458979737547682e-02
-2.836731996410549184e-02
-2.833342566214916425e-02
-2.832906000446208661e-02
-2.832417385194080373e-02
-2.832009709179594825e-02
-2.830461218543733892e-02
-2.829403757986240220e-02
-2.828552205239517892e-02
-2.828085191199872228e-02
-2.827123545582924113e-02
-2.824926752278617004e-02
-2.823812333828817911e-02
-2.822352373243580681e-02
-2.820884111110241732e-02
-2.820020130337946851e-02
-2.818506372289789064e-02
-2.817013183418812239e-02
-2.816419522055810254e-02
-2.814518872239096803e-02
-2.813623603457754418e-02
-2.813026278194385998e-02
-2.811424757933603247e-02
-2.810954146144581389e-02
-2.809932188080072057e-02
-2.809290659677488033e-02
-2.807446549988887319e-02
-2.805777687251617691e-02
-2.804309752011027723e-02
-2.803306723862000749e-02
-2.802039687810203850e-02
-2.800658309634984633e-02
-2.799315782035646794e-02
-2.798711261625763669e-02
-2.797093338775072380e-02
-2.795826622818384233e-02
-2.794869244827774546e-02
-2.794050690886268340e-02
-2.792886496135119079e-02
-2.791579479284214682e-02
-2.790437916220189773e-02
-2.789266158272327156e-02
-2.789121170640376790e-02
-2.787775648959409103e-02
-2.786196610804206331e-02
-2.784905928381961604e-02
-2.783506570927632429e-02
-2.782072828421686128e-02
-2.780321864037788027e-02
-2.780147752179101817e-02
-2.779653558111636058e-02
-2.778174228437582660e-02
-2.776951205419786461e-02
-2.774270681082505186e-02
-2.773107028244350958e-02
-2.772519505877360513e-02
-2.770722169922759659e-02
-2.769430609128570309e-02
-2.768336637473994832e-02
-2.767417969367455544e-02
-2.766780314215627756e-02
-2.765428005351325269e-02
-2.764780776621275638e-02
-2.763860283581259791e-02
-2.761770552076708851e-02
-2.761108365212988636e-02
-2.760555727047508956e-02
-2.758645537997034269e-02
-2.757684241842564554e-02
-2.756906923242449792e-02
-2.755665864332224047e-02
-2.753435635232459600e-02
-2.753025359645672188e-02
-2.751829972288089010e-02
-2.750981916054087706e-02
-2.749609786039641790e-02
-2.748392900789972670e-02
-2.747739934257181771e-02
-2.745226119798480080e-02
-2.745027451862222523e-02
-2.744322204002858090e-02
-2.742763026497449519e-02
-2.742326159623528770e-02
-2.741337095209142594e-02
-2.739725237150697490e-02
-2.738893583686058397e-02
-2.738050572691660967e-02
-2.736667830744199392e-02
-2.735121007726484810e-02
-2.733869502618985203e-02
-2.733766754799313303e-02
-2.732266134969726923e-02
-2.730889806245315188e-02
-2.729818315935764184e-02
-2.728693158311853995e-02
-2.727826059491889055e-02
-2.726952901767726312e-02
-2.724410329757423477e-02
-2.722921724469207216e-02
-2.722280959176784365e-02
-2.720162031358283605e-02
-2.719970385616513053e-02
-2.718676011809328941e-02
-2.718121503900697289e-02
-2.716378615717454648e-02
-2.715178859616917961e-02
-2.713923075979812749e-02
-2.711593884381949260e-02
-2.711001369619597812e-02
-2.709723790916618302e-02
-2.708578685210852321e-02
-2.706687971335269838e-02
-2.705321935865420691e-02
-2.704926857532230500e-02
-2.704253724618738142e-02
-2.703704009210955439e-02
-2.702775263374707082e-02
-2.700895312152259975e-02
-2.699897354794067450e-02
-2.698112085073836597e-02
-2.697156473449030534e-02
-2.696883184587334226e-02
-2.695714843212768108e-02
-2.693884850528951991e-02
-2.692991358245996891e-02
-2.691696313846639321e-02
-2.690286221120258281e-02
-2.688288891061149655e-02
-2.687949836901604161e-02
-2.687202593316026511e-02
-2.685850433351175126e-02
-2.684766005769137487e-02
-2.683372635751740676e-02
-2.682774927348860472e-02
-2.681245939299234382e-02
-2.680665243415189525e-02
-2.678540149022959338e-02
-2.677498180892651236e-02
-2.676296893012550249e-02
-2.675981441191777055e-02
-2.673861262596621824e-02
-2.672531025644542257e-02
-2.670931565357614890e-02
-2.670476322921713774e-02
-2.669905857999474441e-02
-2.669004659760748632e-02
-2.667779797329600244e-02
-2.667059501921728581e-02
-2.664428617541553246e-02
-2.663191027232222896e-02
-2.662031637049241950e-02
-2.661654214061909274e-02
-2.660426185795947140e-02
-2.658417630558063127e-02
-2.658012762943454121e-02
-2.656537380391568726e-02
-2.654970212986634825e-02
-2.654302257538396215e-02
-2.653309311365398271e-02
-2.651735780359337769e-02
-2.651417339691403141e-02
-2.650083729844979197e-02
-2.648868606913429291e-02
-2.646913256193800246e-02
-2.646458150559805045e-02
-2.645514356095982067e-02
-2.643027405437731181e-02
-2.642415680983731252e-02
-2.640688268037472142e-02
-2.640144179192355223e-02
-2.637864998671721195e-02
-2.637202620207584891e-02
-2.636227445865882424e-02
-2.634576490875634169e-02
-2.633609408714304712e-02
-2.632197549345346999e-02
-2.631091351444808657e-02
-2.630597650791027808e-02
-2.628878615090132764e-02
-2.628202991932199195e-02
-2.627730973545286397e-02
-2.626102285214174104e-02
-2.623070833000118451e-02
-2.622957369142098205e-02
-2.621262143773198106e-02
-2.620422699864233262e-02
-2.620063332838970527e-02
-2.618710974687846194e-02
-2.617205416409651431e-02
-2.616083363659127414e-02
-2.615236979297008713e-02
-2.612638471097691872e-02
-2.610976451440757962e-02
-2.609176251710113026e-02
-2.608095773542634666e-02
-2.607892023280772298e-02
-2.607436130570878197e-02
-2.606123214136316091e-02
-2.603812499840460482e-02
-2.603783859316519123e-02
-2.601242490944638552e-02
-2.600180051141837145e-02
-2.599671568287134638e-02
-2.599314748422495991e-02
-2.598217298234850592e-02
-2.595877352473141553e-02
-2.595523692743476052e-02
-2.594016189907089043e-02
-2.592413086180728188e-02
-2.592120164581473984e-02
-2.591315210708403094e-02
-2.590421772344203566e-02
-2.588247783131059077e-02
-2.587293165397988592e-02
-2.586386082240454964e-02
-2.585835077760145762e-02
-2.585245409205222389e-02
-2.583726124410440361e-02
-2.583388754413132316e-02
-2.581308165852655434e-02
-2.579426187256964043e-02
-2.577571812293752429e-02
-2.576648778501414161e-02
-2.576048732324540125e-02
-2.573772048979075522e-02
-2.572705127597246788e-02
-2.572131806837288370e-02
-2.570036460357991159e-02
-2.569749899239986979e-02
-2.567899462818104550e-02
-2.567709190481398673e-02
-2.566776847018623076e-02
-2.565109500525833419e-02
-2.563721586445874556e-02
-2.562797465960162113e-02
-2.561895206255920820e-02
-2.560402058410618520e-02
-2.559987129009091977e-02
-2.558033987914445917e-02
-2.557470971194469866e-02
-2.555347025559293050e-02
-2.555110762313211881e-02
-2.553630250019359171e-02
-2.552423043871596131e-02
-2.551880501225459175e-02
-2.550878723579705354e-02
-2.549387317848014756e-02
-2.548364532433150531e-02
-2.546004853383818101e-02
-2.545265605507618378e-02
-2.543252296940526347e-02
-2.542386075470962070e-02
-2.541127490724945370e-02
-2.540708553778897594e-02
-2.538856337047779022e-02
-2.538695120220732515e-02
-2.537830360014634024e-02
-2.535276437373695790e-02
-2.534129853508257368e-02
-2.532533592127439448e-02
-2.532100982679158507e-02
-2.531363995887964125e-02
-2.530482602934089331e-02
-2.529973335924048938e-02
-2.527505765984675024e-02
-2.526707117875368058e-02
-2.525738868821225669e-02
-2.524363519593036953e-02
-2.523068171576137164e-02
-2.522340269252942857e-02
-2.520946478688626535e-02
-2.519392625917152295e-02
-2.517984654259169952e-02
-2.517179342529224373e-02
-2.516691125863543266e-02
-2.514996951265852099e-02
-2.514201567410076499e-02
-2.513567787786699648e-02
-2.512005982460349673e-02
-2.509488599561068845e-02
-2.509268787695498326e-02
-2.508574718002937187e-02
-2.507200997574970947e-02
-2.506851377900806699e-02
-2.505199867631155430e-02
-2.503824947241095611e-02
-2.503573623266885928e-02
-2.502672919727955136e-02
-2.500659237072425101e-02
-2.498859917118914642e-02
-2.497812283172731740e-02
-2.496834053644253482e-02
-2.495603336321067234e-02
-2.494756260851893614e-02
-2.494210422730311350e-02
-2.492123736120260835e-02
-2.490740818943903978e-02
-2.490095436851288979e-02
-2.489228888492406311e-02
-2.489015966115906697e-02
-2.486305229077295786e-02
-2.485715868841956167e-02
-2.484670464443367033e-02
-2.483946493303504366e-02
-2.483150225219360463e-02
-2.482163761997743801e-02
-2.480404444971381905e-02
-2.479419311881633781e-02
-2.478108697387146342e-02
-2.477151649714931514e-02
-2.474765819584084925e-02
-2.473929470733199354e-02
-2.473734486229697827e-02
-2.472152381214889894e-02
-2.471596155148167440e-02
-2.469583129911515074e-02
-2.468999992432799329e-02
-2.468554881047496652e-02
-2.465603393440468638e-02
-2.464595326416713084e-02
-2.463955886186483535e-02
-2.462785820374593926e-02
-2.461101654319083898e-02
-2.460385223228708784e-02
-2.459959128838493103e-02
-2.457704295139409578e-02
-2.457092528974511025e-02
-2.455652580747613722e-02
-2.453241128312166897e-02
-2.452704568935509810e-02
-2.451645782135061791e-02
-2.450568807228892254e-02
-2.449139611406883632e-02
-2.448864966822494882e-02
-2.447309128092864383e-02
-2.446796171935036734e-02
-2.444531420499548857e-02
-2.443802319757287789e-02
-2.441462857739234993e-02
-2.440624782603345588e-02
-2.439938151030102143e-02
-2.439244547733857016e-02
-2.438860516367089004e-02
-2.437715811606186445e-02
-2.435996297619566486e-02
-2.434939259684265611e-02
-2.433722280226799373e-02
-2.432598777759814590e-02
-2.430307045170229663e-02
-2.429133124825655354e-02
-2.428046760256580283e-02
-2.426942588163277792e-02
-2.425818363530427013e-02
-2.424596600840792093e-02
-2.423913990192477774e-02
-2.422590323718692984e-02
-2.421554219307783806e-02
-2.420180422412016030e-02
-2.418221348350099720e-02
-2.417992440969282675e-02
-2.416339866780697898e-02
-2.415845960135729054e-02
-2.415495922594154687e-02
-2.414224077277463132e-02
-2.412666208743502461e-02
-2.411721173674974406e-02
-2.410770074406889951e-02
-2.409400623632673710e-02
-2.406465096482038324e-02
-2.406063616822423645e-02
-2.404512891312940437e-02
-2.403697461853993023e-02
-2.402773433913804602e-02
-2.400984445886847340e-02
-2.400117160446862963e-02
-2.399664628897196783e-02
-2.398645802749604927e-02
-2.397668138597688903e-02
-2.396528582006016150e-02
-2.395368428928193461e-02
-2.394021620307701381e-02
-2.393718280345796812e-02
-2.391386444826981705e-02
-2.389567944713510972e-02
-2.388540918220433129e-02
-2.388169604515708033e-02
-2.386287749015017501e-02
-2.385712322768726579e-02
-2.384934013191672419e-02
-2.383812784730848788e-02
-2.382214788827705099e-02
-2.381795031923811257e-02
-2.380283476361741424e-02
-2.379025333069767489e-02
-2.376802045951798004e-02
-2.376060852741229690e-02
-2.373641164486650634e-02
-2.372608306221243857e-02
-2.371622073002646602e-02
-2.370632402096364832e-02
-2.370210044308501685e-02
-2.369683433681807339e-02
-2.367137625250828603e-02
-2.366208192637894725e-02
-2.364892992192457744e-02
-2.363398953393716639e-02
-2.362790467286510210e-02
-2.362440104120791529e-02
-2.362306314395840046e-02
-2.360947242637218002e-02
-2.359840045452063495e-02
-2.357782688349313593e-02
-2.356663425300750681e-02
-2.355094779056696175e-02
-2.352947039363917359e-02
-2.351844516091575188e-02
-2.351231239224740865e-02
-2.349341151712999731e-02
-2.348359852615322652e-02
-2.346950567393155107e-02
-2.346518934451383154e-02
-2.345803105300944824e-02
-2.344634788729721420e-02
-2.342601936153940190e-02
-2.342276040331062181e-02
-2.341501776495913401e-02
-2.339878661032229745e-02
-2.338205202529802795e-02
-2.337833219055596157e-02
-2.336803834220121945e-02
-2.335327161198727519e-02
-2.333342424400533521e-02
-2.331816334717917716e-02
-2.330729312842522161e-02
-2.330287834742061914e-02
-2.329405730624453663e-02
-2.326981621802465261e-02
-2.326407225413529289e-02
-2.326320478790638857e-02
-2.324530340902339343e-02
-2.323078213348758747e-02
-2.322359769309220723e-02
-2.320213628105877168e-02
-2.319014612153549870e-02
-2.318602897808677565e-02
-2.317834598791074230e-02
-2.315883555590339538e-02
-2.315207268534610896e-02
-2.314181267447673607e-02
-2.312143089741455770e-02
-2.310738779817914090e-02
-2.309571667365331593e-02
-2.307727012339541584e-02
-2.306786906630658995e-02
-2.304752932981285474e-02
-2.304049318855672102e-02
-2.302520056242535196e-02
-2.301539363961352391e-02
-2.300918051725339697e-02
-2.300232544710570370e-02
-2.299500552146813148e-02
-2.299051296826659652e-02
-2.296716529628686776e-02
-2.295117821953965298e-02
-2.294229260192370834e-02
-2.293378365780268657e-02
-2.291819494488175901e-02
-2.290032049050785834e-02
-2.289543513358643922e-02
-2.287665690463341894e-02
-2.286991994143586227e-02
-2.285467822504189117e-02
-2.284818819030193238e-02
-2.283995457336066015e-02
-2.283061569379593592e-02
-2.281897142794728217e-02
-2.280673877957958839e-02
-2.278766112264474231e-02
-2.278672090201389056e-02
-2.276164876314754060e-02
-2.274744933793643176e-02
-2.273303668990758752e-02
-2.272983642649181735e-02
-2.271067590471992359e-02
-2.269348283602717897e-02
-2.268730947407446297e-02
-2.267997612188832335e-02
-2.266972354328547490e-02
-2.266201156072106260e-02
-2.265375292156324161e-02
-2.263911624367204167e-02
-2.262392327929271807e-02
-2.260859186592281689e-02
-2.260505680669014361e-02
-2.258611387114256575e-02
-2.256681979702798713e-02
-2.256239904448006928e-02
-2.255078062130266847e-02
-2.253796940400792925e-02
-2.251682253209466578e-02
-2.250819281271249084e-02
-2.249389138721621939e-02
-2.247444621646996210e-02
-2.246812789669136445e-02
-2.245751279660027078e-02
-2.245242631174496073e-02
-2.243594091142417368e-02
-2.241808259172176077e-02
-2.241640396936314672e-02
-2.241054249612212113e-02
-2.240719906798663286e-02
-2.238818939660444651e-02
-2.237385691164131551e-02
-2.236841249933535503e-02
-2.236158130138740652e-02
-2.233351874218303390e-02
-2.232797765293961789e-02
-2.231445315611949032e-02
-2.230832940980159718e-02
-2.230536225917356674e-02
-2.229895317019353618e-02
-2.228989523140420537e-02
-2.226686879085057469e-02
-2.225444545204194324e-02
-2.224099045846075762e-02
-2.221442940537071697e-02
-2.221056764088036317e-02
-2.219548138298702011e-02
-2.218603235677205077e-02
-2.217521001128403002e-02
-2.216517648367216653e-02
-2.215411672154143918e-02
-2.214218877323453905e-02
-2.212894456083266959e-02
-2.211928258966161520e-02
-2.211682518064456149e-02
-2.209000049327231041e-02
-2.208226973780327840e-02
-2.207613325466412091e-02
-2.206315606694339571e-02
-2.205362319202283650e-02
-2.203897780518251914e-02
-2.203441078925832963e-02
-2.201765210101866432e-02
-2.199786539909226457e-02
-2.199286402851985400e-02
-2.197611671195023875e-02
-2.197117171069440378e-02
-2.196184628001413008e-02
-2.194024836269417578e-02
-2.192413836642875813e-02
-2.191882317740706521e-02
-2.190592928604312428e-02
-2.189512733667317579e-02
-2.189299861141760783e-02
-2.187823709368072467e-02
-2.185370927392005225e-02
-2.183978606932790445e-02
-2.182728098507483172e-02
-2.181507245458028099e-02
-2.181006482359607035e-02
-2.180472090750437686e-02
-2.179364836498812186e-02
-2.178463034775604545e-02
-2.177843633149645353e-02
-2.176056014649457859e-02
-2.174827346001856343e-02
-2.172693317440560490e-02
-2.172080552026572908e-02
-2.171055658459311588e-02
-2.169716486931955179e-02
-2.167815954492963160e-02
-2.166595914592678307e-02
-2.166026097152704000e-02
-2.164443434176821501e-02
-2.162639656003301214e-02
-2.162095550254289344e-02
-2.160876204984954474e-02
-2.160088514189992259e-02
-2.158716471714916540e-02
-2.157831749542910016e-02
-2.156438104273622480e-02
-2.155073523798745061e-02
-2.153898901840498037e-02
-2.152955270449213865e-02
-2.152221043415242230e-02
-2.150199358941365380e-02
-2.149708324553076255e-02
-2.148589932503217059e-02
-2.147819663036204529e-02
-2.146494256551123581e-02
-2.144908357265809529e-02
-2.143979783808308559e-02
-2.142874104449815631e-02
-2.142445994301944712e-02
-2.141430504818570002e-02
-2.141324699345428795e-02
-2.140090329233892974e-02
-2.137165960313650026e-02
-2.136830910844636500e-02
-2.134388683480040183e-02
-2.133326013523084708e-02
-2.132564261167038677e-02
-2.132095964439509328e-02
-2.130443153544331336e-02
-2.129624890815348670e-02
-2.128059147107727589e-02
-2.126087597820242037e-02
-2.125533266717119507e-02
-2.123660204789218353e-02
-2.123115478204637419e-02
-2.121353204056727892e-02
-2.120299887351545509e-02
-2.119781524746008894e-02
-2.118627364739694707e-02
-2.117801754220574595e-02
-2.117054286728942136e-02
-2.115098893932396140e-02
-2.114626404593786257e-02
-2.113336839271912071e-02
-2.111618839337559006e-02
-2.110707835960382028e-02
-2.109921737793890584e-02
-2.107565486968990265e-02
-2.107280435816652475e-02
-2.105319443504843901e-02
-2.104005270856246224e-02
-2.103380480774419414e-02
-2.102666764658728260e-02
-2.101668617979729481e-02
-2.100311780442024046e-02
-2.098522720960199761e-02
-2.097994644457207292e-02
-2.096485674055795223e-02
-2.095251900104846965e-02
-2.093945085242529536e-02
-2.092631368202368947e-02
-2.090684466770062477e-02
-2.089797706869284122e-02
-2.088606517551636066e-02
-2.088449660700222865e-02
-2.088061641830302184e-02
-2.087005262997784771e-02
-2.085128954825102299e-02
-2.082631121601921653e-02
-2.082267085384426064e-02
-2.081662033102918419e-02
-2.079910908373036604e-02
-2.079640865399029481e-02
-2.078607712816668562e-02
-2.076004994115751567e-02
-2.075509257543606267e-02
-2.074820360642026795e-02
-2.074428154319199469e-02
-2.072259303540374686e-02
-2.071729752952097825e-02
-2.069877088131322207e-02
-2.069359656547348214e-02
-2.066990608329338786e-02
-2.066646211003905775e-02
-2.065334766339077532e-02
-2.063140664093721099e-02
-2.061903468686218655e-02
-2.061155029589489818e-02
-2.060793043458231111e-02
-2.058832108360475477e-02
-2.057933789661683943e-02
-2.056591214220293562e-02
-2.053556533441522336e-02
-2.052184459837361197e-02
-2.051292981062180498e-02
-2.050639774546061944e-02
-2.049671492502991299e-02
-2.048438514277381439e-02
-2.046985681840915450e-02
-2.046352263201678401e-02
-2.044583005730987724e-02
-2.044234838008110455e-02
-2.043190736558680998e-02
-2.042388502125561112e-02
-2.039972296748995828e-02
-2.039583635196684508e-02
-2.038750712055639736e-02
-2.038333157943125751e-02
-2.036635809735276581e-02
-2.034022524658055109e-02
-2.033269393332443054e-02
-2.032153679295661819e-02
-2.030147959848002670e-02
-2.029029964232398342e-02
-2.028357009200990047e-02
-2.027311010611418385e-02
-2.025661843773371440e-02
-2.025007425376570969e-02
-2.024717493954203418e-02
-2.022232420713074297e-02
-2.021776269652997282e-02
-2.019427031353082658e-02
-2.018267796813552617e-02
-2.017463963219612300e-02
-2.016381075760184660e-02
-2.015861496107890227e-02
-2.014372268681549616e-02
-2.013917799925077357e-02
-2.012466001585358488e-02
-2.010951309761152550e-02
-2.010592213344664092e-02
-2.008635382358833765e-02
-2.007677418706732553e-02
-2.006642635303990119e-02
-2.005513490945853849e-02
-2.004573620310254323e-02
-2.003555671037263175e-02
-2.001755415216729950e-02
-2.001157509312531668e-02
-2.000645256263386407e-02
-1.999327247437696076e-02
-1.998458175266262793e-02
-1.997172077901815390e-02
-1.996052573100864924e-02
-1.994414630495761065e-02
-1.992505157685545147e-02
-1.992068114459621953e-02
-1.990949252046078644e-02
-1.990522865873670111e-02
-1.989263176185968041e-02
-1.987823965758866995e-02
-1.986443093057366216e-02
-1.984402715058314337e-02
-1.983723687204624886e-02
-1.982938050167573629e-02
-1.979881741705907805e-02
-1.979012019304660086e-02
-1.978600411066272491e-02
-1.977234856957382769e-02
-1.976072061392367130e-02
-1.975041743052122212e-02
-1.973951878881413657e-02
-1.972003220517665190e-02
-1.970812377483724398e-02
-1.969936877024675015e-02
-1.968462271475543424e-02
-1.966976853317917162e-02
-1.966006699338401775e-02
-1.965195341125253181e-02
-1.963412627867761051e-02
-1.962476551996522600e-02
-1.962019474197593261e-02
-1.961167730872545589e-02
-1.960087432944457309e-02
-1.957821327040018544e-02
-1.957366158638518261e-02
-1.955795472802748791e-02
-1.954604259183165271e-02
-1.954030528126887711e-02
-1.952137871939491065e-02
-1.951252081437743202e-02
-1.949711429238681903e-02
-1.949288653653918901e-02
-1.947358925766715099e-02
-1.946991814570089852e-02
-1.945058138655325619e-02
-1.944289906491494802e-02
-1.942930776724177688e-02
-1.941897723592381220e-02
-1.939770416338135184e-02
-1.939307693761344042e-02
-1.938498126714235936e-02
-1.937513816264851974e-02
-1.935876478667938883e-02
-1.935631689630418206e-02
-1.934879631593497407e-02
-1.934514737963677344e-02
-1.932737404494758171e-02
-1.929899122667053102e-02
-1.928552379919704074e-02
-1.927636831437354314e-02
-1.926591083449269437e-02
-1.926245396425083078e-02
-1.923830880088464590e-02
-1.923715474100429201e-02
-1.921640789920175951e-02
-1.920515831113658867e-02
-1.919407794106961496e-02
-1.918849476607142890e-02
-1.916878466564658767e-02
-1.915981203581260117e-02
-1.914936518279367061e-02
-1.913537302416282171e-02
-1.912249231817417239e-02
-1.911338965884720742e-02
-1.909675497698465341e-02
-1.907820630175904864e-02
-1.907051425785652454e-02
-1.905719865316748973e-02
-1.904978134626009179e-02
-1.903435462800287525e-02
-1.902704171980248993e-02
-1.900521242458008686e-02
-1.899925268324320626e-02
-1.898758896317906397e-02
-1.896702413061537862e-02
-1.896055664578188971e-02
-1.895503392992700653e-02
-1.894449770888123608e-02
-1.894028748804346685e-02
-1.891752205900060213e-02
-1.889727165838461787e-02
-1.888081899024338095e-02
-1.887336209939496912e-02
-1.886726411871833542e-02
-1.884335246767562810e-02
-1.883194100260887627e-02
-1.882512125851448781e-02
-1.881379096501317738e-02
-1.880536231152751814e-02
-1.879996191939248273e-02
-1.878251371917688539e-02
-1.877420635743001776e-02
-1.876021031776453629e-02
-1.874568072579194111e-02
-1.873614277701635134e-02
-1.872040569370189700e-02
-1.870472423943289608e-02
-1.868917641880185609e-02
-1.868156222655328880e-02
-1.867368217511755635e-02
-1.866113448122314056e-02
-1.864863907172689683e-02
-1.864146284975942702e-02
-1.862531282076787531e-02
-1.861870875863960717e-02
-1.860826610622118293e-02
-1.859534852823407913e-02
-1.857988498119042542e-02
-1.856651700435210661e-02
-1.855202379257434031e-02
-1.854166192955553072e-02
-1.854097722032552187e-02
-1.852326495094802628e-02
-1.851256389563213367e-02
-1.850183859099310824e-02
-1.848503932541201156e-02
-1.846953878325541254e-02
-1.846900751983995836e-02
-1.846145928960482574e-02
-1.845443781388256266e-02
-1.844215608683247298e-02
-1.841828751211888049e-02
-1.840818125217424939e-02
-1.840327441632153005e-02
-1.839373327848964346e-02
-1.838071078128999947e-02
-1.836192238845132940e-02
-1.834926523775953777e-02
-1.833014026775853234e-02
-1.832129239855526115e-02
-1.831525435572464722e-02
-1.830550119717935798e-02
-1.829248654257359386e-02
-1.828522392574680189e-02
-1.827189266726664263e-02
-1.826924243036684437e-02
-1.826181344100027970e-02
-1.825138715253421529e-02
-1.822862872768249431e-02
-1.821096076524778007e-02
-1.820489876864223033e-02
-1.818196090641552298e-02
-1.817893908498008360e-02
-1.817632406957281344e-02
-1.814683423019983199e-02
-1.813769989766333968e-02
-1.813282672702690168e-02
-1.813145175019906241e-02
-1.811373928158002689e-02
-1.809028334846982111e-02
-1.808496581995547303e-02
-1.807393483584698868e-02
-1.805794749196779070e-02
-1.804603364777213059e-02
-1.802586192886490579e-02
-1.801632875367478737e-02
-1.800975567912224684e-02
-1.799786075795595242e-02
-1.798895314323170624e-02
-1.797945848237533784e-02
-1.796426569581965893e-02
-1.796103955261182938e-02
-1.794930838478953072e-02
-1.792871614266938751e-02
-1.791424742164682282e-02
-1.790901441163655905e-02
-1.790172895222824634e-02
-1.788480160873459623e-02
-1.787603811733831649e-02
-1.787002912562388190e-02
-1.785073718276883326e-02
-1.784761441170529261e-02
-1.783146608133387434e-02
-1.780933543059512458e-02
-1.780409965875262568e-02
-1.780152327012643476e-02
-1.779362062696193680e-02
-1.776455763946371835e-02
-1.775215532296675613e-02
-1.774259713981077291e-02
-1.772338971136303010e-02
-1.771658988717056404e-02
-1.769859042845842168e-02
-1.769581708782375085e-02
-1.767783434594169534e-02
-1.767202194497391465e-02
-1.765204828603936238e-02
-1.764516756218972859e-02
-1.763246325572959128e-02
-1.762595778015482728e-02
-1.761933543976834660e-02
-1.760608153860040992e-02
-1.759292933633174738e-02
-1.757890996131800110e-02
-1.756857677434631171e-02
-1.756344448973673478e-02
-1.753928853631778195e-02
-1.753285721326844349e-02
-1.752565619425736076e-02
-1.750792841365719776e-02
-1.749845443687586544e-02
-1.748773109782139623e-02
-1.747061861490617485e-02
-1.745928521959835833e-02
-1.743203900931433736e-02
-1.742293517204956954e-02
-1.741354147136980890e-02
-1.740244276208263718e-02
-1.739459988368186050e-02
-1.738092807913130255e-02
-1.737549927172471476e-02
-1.736516138276414378e-02
-1.734041573989111851e-02
-1.732737261777797522e-02
-1.732331199963824120e-02
-1.730853996684539320e-02
-1.730544938166944657e-02
-1.729963384459928810e-02
-1.728489002545369191e-02
-1.726941660249065036e-02
-1.725051299696628293e-02
-1.724087853626463107e-02
-1.723331572247502330e-02
-1.722686979813822794e-02
-1.721626023275513173e-02
-1.721058869702460359e-02
-1.719015400617404654e-02
-1.717884146753681507e-02
-1.716595361649503326e-02
-1.715802817399300628e-02
-1.714670643097904179e-02
-1.713154519005552490e-02
-1.711624353953150601e-02
-1.710300921011567721e-02
-1.710052642831250136e-02
-1.708055509800651683e-02
-1.706993761223465911e-02
-1.705744842701467645e-02
-1.705527469370943239e-02
-1.703574882456054818e-02
-1.702069600902847424e-02
-1.701082619365199000e-02
-1.699272365236470517e-02
-1.698366263812242649e-02
-1.697761019497207036e-02
-1.695695749851208745e-02
-1.695113888234620059e-02
-1.693226472190695331e-02
-1.692078566789362304e-02
-1.690585542523698193e-02
-1.689146513973835417e-02
-1.688960621790108751e-02
-1.687921967470501494e-02
-1.685329385580311423e-02
-1.684399648141571282e-02
-1.682870016995346996e-02
-1.682657098393972039e-02
-1.681611256776141539e-02
-1.679132629577897995e-02
-1.678938455551853837e-02
-1.677488226060361298e-02
-1.675906037914620672e-02
-1.675426278353248088e-02
-1.672919084745599916e-02
-1.671983241200034054e-02
-1.671365634530769251e-02
-1.669838722304331502e-02
-1.668609077504756844e-02
-1.668414425741898688e-02
-1.666262513071173346e-02
-1.665429511055618872e-02
-1.664811681765690499e-02
-1.662871061898477110e-02
-1.662147572870939505e-02
-1.659338607160470991e-02
-1.658776957243029981e-02
-1.657978360488382430e-02
-1.655971003032388755e-02
-1.655580064036504817e-02
-1.653758462309851129e-02
-1.652887645207423706e-02
-1.652068193653105643e-02
-1.651595300586106152e-02
-1.651055055687494777e-02
-1.650634368772641025e-02
-1.647482597203914212e-02
-1.646543319883508882e-02
-1.646483492902833801e-02
-1.644849342359566702e-02
-1.644112863596194907e-02
-1.641973084940809291e-02
-1.641559732336803079e-02
-1.639756056946364837e-02
-1.639405934018664523e-02
-1.637883525212652236e-02
-1.637647572820813413e-02
-1.635289537661266390e-02
-1.634915893620284000e-02
-1.633799258585388881e-02
-1.632417868639471359e-02
-1.631822666208485040e-02
-1.630437676131091251e-02
-1.628794507538916525e-02
-1.628312640058701688e-02
-1.627476327337035178e-02
-1.626226142101319661e-02
-1.624330161168555109e-02
-1.621957415670211011e-02
-1.621238907750080505e-02
-1.620304635799213466e-02
-1.619442844155397077e-02
-1.617948242181393992e-02
-1.616193367582391405e-02
-1.614087316994103349e-02
-1.613322456364787993e-02
-1.612439553929681524e-02
-1.611444415051044299e-02
-1.610673651291541497e-02
-1.608931551141543070e-02
-1.607842171147449983e-02
-1.607233756606282760e-02
-1.606424073271853215e-02
-1.605744750893492445e-02
-1.602388690200171051e-02
-1.600952666698232663e-02
-1.600454799623424185e-02
-1.600079051900393790e-02
-1.599447668151413038e-02
-1.598648985516998300e-02
-1.597636480165062767e-02
-1.595922768581389817e-02
-1.595535280326440541e-02
-1.593726664850264596e-02
-1.593396807288574579e-02
-1.591391121803856223e-02
-1.590024230965061958e-02
-1.588515103271712081e-02
-1.587246601133315838e-02
-1.586086490494104106e-02
-1.585006727537377480e-02
-1.583405050439809503e-02
-1.582069402357511034e-02
-1.580897278608911494e-02
-1.580039496206087080e-02
-1.578558225223636313e-02
-1.576926926489438663e-02
-1.575503806655934036e-02
-1.574363881854196068e-02
-1.573329073893622865e-02
-1.572800612748875837e-02
-1.570981960597989113e-02
-1.570379306826638621e-02
-1.569815564561610755e-02
-1.568569844435424576e-02
-1.567958012507270071e-02
-1.566435403564320206e-02
-1.565503461627743009e-02
-1.564970600279638746e-02
-1.563151574865853655e-02
-1.562115270820951807e-02
-1.559929065592546849e-02
-1.559529839621909275e-02
-1.557511329197050487e-02
-1.556883686242241382e-02
-1.554808416483222100e-02
-1.553253637971208079e-02
-1.552901492083258450e-02
-1.551583060506914191e-02
-1.550432240149682284e-02
-1.549105373897369242e-02
-1.547892012576654319e-02
-1.546944516858797525e-02
-1.545246743918227139e-02
-1.544324663225041250e-02
-1.543918098128707617e-02
-1.542939286421357581e-02
-1.542318883114895955e-02
-1.541450708259223257e-02
-1.539890838686380770e-02
-1.538544763062274501e-02
-1.537580191239876215e-02
-1.536391677559209579e-02
-1.535517676369296813e-02
-1.533671509544956568e-02
-1.532418111392500060e-02
-1.531177885242981929e-02
-1.528881191152695052e-02
-1.527838600115982715e-02
-1.527244329427956959e-02
-1.525810246039835394e-02
-1.524795903438758149e-02
-1.524714322505194009e-02
-1.522270615643991909e-02
-1.520997925299780174e-02
-1.519230333212845396e-02
-1.517083088248288858e-02
-1.516109712142291177e-02
-1.514761069813153060e-02
-1.513357046697352826e-02
-1.512700546401679613e-02
-1.511399382993128260e-02
-1.509438223598752460e-02
-1.508876816359497330e-02
-1.507845697710985533e-02
-1.506102129495046071e-02
-1.505357566628826027e-02
-1.504855758022366485e-02
-1.504032910857813765e-02
-1.503746104779826731e-02
-1.501680709102748423e-02
-1.500472872593242024e-02
-1.500048028528044863e-02
-1.498831405873676803e-02
-1.498140207045189909e-02
-1.496701710358888660e-02
-1.494795296462644862e-02
-1.493489367886027819e-02
-1.491996266051090481e-02
-1.491103179735861484e-02
-1.489195025909503811e-02
-1.488291779216283084e-02
-1.487247864117460794e-02
-1.487146500736633015e-02
-1.485238965638155384e-02
-1.483969925662467770e-02
-1.483656123050508535e-02
-1.481570386324759792e-02
-1.480146271701041072e-02
-1.479559646299585807e-02
-1.478662297667796000e-02
-1.476577546615157055e-02
-1.476025947364542623e-02
-1.474864822888150018e-02
-1.473187631545233578e-02
-1.472830475061831512e-02
-1.471464854309195713e-02
-1.470302684064159204e-02
-1.469006566388517121e-02
-1.468031168346534132e-02
-1.467484545903013915e-02
-1.464681781335228083e-02
-1.463851790990761126e-02
-1.461508067798225619e-02
-1.460805933935505063e-02
-1.459601918307412705e-02
-1.458593389283482922e-02
-1.457617546352230065e-02
-1.456869132844068604e-02
-1.455454337525505237e-02
-1.454547828692431821e-02
-1.453110431460907792e-02
-1.452359138346756562e-02
-1.451027610169636217e-02
-1.449634858473677901e-02
-1.448189530318949592e-02
-1.447535465936139465e-02
-1.446708311208277919e-02
-1.444637614198993059e-02
-1.444535689924211774e-02
-1.442408951180201848e-02
-1.440612962150705778e-02
-1.440039267438641968e-02
-1.438453327697822304e-02
-1.437429490266531329e-02
-1.437252562008087264e-02
-1.435335953572033918e-02
-1.433755254880658692e-02
-1.432860417939268993e-02
-1.431977801102532477e-02
-1.431426078512063049e-02
-1.431051926938087249e-02
-1.428810610427125316e-02
-1.426785049222240032e-02
-1.425903035250447592e-02
-1.424668769874257168e-02
-1.423018784359700306e-02
-1.422335357026743852e-02
-1.420538487254116577e-02
-1.419359160240038498e-02
-1.418753416390294841e-02
-1.417699630434718361e-02
-1.415613631293780039e-02
-1.414633544231022610e-02
-1.413191843199562703e-02
-1.412287927059105441e-02
-1.411824907847006316e-02
-1.408986807833628729e-02
-1.408515744841098982e-02
-1.407583996840372498e-02
-1.406409533549582425e-02
-1.404146169621325879e-02
-1.403695948487712619e-02
-1.402263330047215373e-02
-1.400804529783356012e-02
-1.399283099608167324e-02
-1.398049416358668195e-02
-1.397690357024011787e-02
-1.396250240583885027e-02
-1.394693390082732409e-02
-1.394290345242182871e-02
-1.393266682963861802e-02
-1.392516817141395413e-02
-1.390948606380712493e-02
-1.390691265645074837e-02
-1.388827702424177968e-02
-1.388047003423600878e-02
-1.387385706139204755e-02
-1.387188995536650649e-02
-1.383491720822907500e-02
-1.382902394838472770e-02
-1.382613722621703345e-02
-1.382137590121715331e-02
-1.379754139994962547e-02
-1.379049519901304199e-02
-1.376568443409770248e-02
-1.375622814876162336e-02
-1.375134938892280667e-02
-1.374556651535502327e-02
-1.373056936820035712e-02
-1.372879039484867225e-02
-1.370951433654646334e-02
-1.369870023040689611e-02
-1.369269300068415296e-02
-1.366357906469709005e-02
-1.365299137764369730e-02
-1.363761088777590280e-02
-1.363228593477044948e-02
-1.361988515172318781e-02
-1.361043622421664878e-02
-1.360316507238579220e-02
-1.358602779049020159e-02
-1.357946603686574494e-02
-1.355337152905397580e-02
-1.354796137189032135e-02
-1.353898011321008621e-02
-1.353116387806380105e-02
-1.352849305831699267e-02
-1.350405170274507349e-02
-1.348312941635745887e-02
-1.347990822403699607e-02
-1.346879527304026269e-02
-1.345326277742459053e-02
-1.344215547201788041e-02
-1.343485241599451374e-02
-1.341063821943161427e-02
-1.340528973485116682e-02
-1.339506218661112857e-02
-1.337974075027889564e-02
-1.337199897478433264e-02
-1.335881407656885900e-02
-1.335099473746295673e-02
-1.332841561402922648e-02
-1.331191532674133593e-02
-1.330689333958134934e-02
-1.330237021642086126e-02
-1.329675483921494150e-02
-1.327739272998354481e-02
-1.326517440029365003e-02
-1.326248404535887437e-02
-1.324001169586327964e-02
-1.322198354356840522e-02
-1.321543228072108445e-02
-1.319975297420664107e-02
-1.318851215643593311e-02
-1.318126098479141528e-02
-1.316163789013694019e-02
-1.315557771466044357e-02
-1.315220601996375249e-02
-1.312347428805202276e-02
-1.311614414576742216e-02
-1.310488095534959041e-02
-1.309636081174547773e-02
-1.309180806836157673e-02
-1.307597096446147522e-02
-1.306301722249664232e-02
-1.305520119023395598e-02
-1.304929378328958944e-02
-1.302675921039592177e-02
-1.301679311989359378e-02
-1.301327502921531543e-02
-1.300252945243846048e-02
-1.298415688243831356e-02
-1.297580994425071022e-02
-1.296676914158054195e-02
-1.295444192342334877e-02
-1.293874580733384017e-02
-1.293607264682064550e-02
-1.291096251694401342e-02
-1.290144135225976263e-02
-1.288634841745286974e-02
-1.286622625141448095e-02
-1.286118700967556205e-02
-1.285383744727866540e-02
-1.284246965261442996e-02
-1.282916050889945647e-02
-1.282047619521403670e-02
-1.281434694154981457e-02
-1.278912801289108780e-02
-1.278578378822423089e-02
-1.277030264602233012e-02
-1.276276860369768285e-02
-1.275044298711330848e-02
-1.274579738586892330e-02
-1.272263608150608905e-02
-1.270414194494032256e-02
-1.269079404878697970e-02
-1.268305528797714077e-02
-1.265514047363577865e-02
-1.265350276494089932e-02
-1.264522315154292809e-02
-1.263987110465211727e-02
-1.262545988752977744e-02
-1.261644713538911944e-02
-1.258763347869268356e-02
-1.258435468824531389e-02
-1.257742727094987578e-02
-1.256716954983114198e-02
-1.255682797539656170e-02
-1.253691947925714145e-02
-1.253143783333393602e-02
-1.252640814965963467e-02
-1.251417833909279631e-02
-1.250421428490491871e-02
-1.248825129093075748e-02
-1.248446625250179687e-02
-1.246762478565646703e-02
-1.244704287191555903e-02
-1.244000853759297254e-02
-1.243631243265877484e-02
-1.241831863660863844e-02
-1.240115287280446621e-02
-1.239664736776155407e-02
-1.237967568026868137e-02
-1.237739531685144723e-02
-1.235814721028205554e-02
-1.235219573362822398e-02
-1.234548810143112907e-02
-1.233023471173075314e-02
-1.232185726912532475e-02
-1.231019608217867600e-02
-1.229809577959292688e-02
-1.228964644922728167e-02
-1.228263443867580462e-02
-1.226797274481264410e-02
-1.225572029085333914e-02
-1.224038205508629074e-02
-1.222850290382460070e-02
-1.221635920780933526e-02
-1.220039614532092420e-02
-1.219279662731767577e-02
-1.217252824927600452e-02
-1.216412957200269096e-02
-1.215550536709919527e-02
-1.214738791498387593e-02
-1.212016730629769667e-02
-1.211278060533507728e-02
-1.209941984498494327e-02
-1.208619483567105468e-02
-1.207928541811675860e-02
-1.207585678803380080e-02
-1.205705265147910543e-02
-1.205577029318616322e-02
-1.203692476327455907e-02
-1.200753030760107198e-02
-1.199410402945771947e-02
-1.198444169779686042e-02
-1.197353053553559810e-02
-1.196930791840433717e-02
-1.194824624862941831e-02
-1.193603561184597428e-02
-1.192829529790392917e-02
-1.191766085897869032e-02
-1.190990921433551786e-02
-1.190181639567350347e-02
-1.189541701069840585e-02
-1.188388622892067037e-02
-1.188294895743954860e-02
-1.185903172788752014e-02
-1.185069510136210758e-02
-1.183266959125220397e-02
-1.182764822397591731e-02
-1.180642621801419878e-02
-1.180156520101041662e-02
-1.179282029916134400e-02
-1.178354758795580048e-02
-1.176868834981165124e-02
-1.175096657579091652e-02
-1.174807245418943435e-02
-1.173506507743585225e-02
-1.172654387881880145e-02
-1.171969428850022643e-02
-1.169360200053562449e-02
-1.168764162257443506e-02
-1.168403195996309263e-02
-1.167147821548703002e-02
-1.165670280057037878e-02
-1.164797305241532799e-02
-1.162404153379298366e-02
-1.161986683689830713e-02
-1.161938357730243898e-02
-1.159957905492248198e-02
-1.158543797031622025e-02
-1.157488129750602890e-02
-1.156515247839626226e-02
-1.154051295403174526e-02
-1.153480856250616027e-02
-1.152412992078513665e-02
-1.151837803999500309e-02
-1.148585681084657306e-02
-1.148110911172259274e-02
-1.147446227835713373e-02
-1.146142321382420670e-02
-1.145136135779767361e-02
-1.144408074343977733e-02
-1.142813299672434946e-02
-1.141486847964126583e-02
-1.140500869415889129e-02
-1.138838908755884782e-02
-1.137899812566667279e-02
-1.136490723520225399e-02
-1.135200773127029161e-02
-1.134256235788730360e-02
-1.132656956329200493e-02
-1.130540107517744031e-02
-1.128959319658232041e-02
-1.128557113568967596e-02
-1.127687506039778964e-02
-1.127296349894749139e-02
-1.126455740211679268e-02
-1.124676141682193209e-02
-1.124440355374198286e-02
-1.122807657560606631e-02
-1.122329614224096273e-02
-1.121853078255991010e-02
-1.120517310437779690e-02
-1.119800769066089940e-02
-1.117723395983777346e-02
-1.116657912705079636e-02
-1.114895961663600610e-02
-1.114224565838334291e-02
-1.113053645900727306e-02
-1.111350906124686233e-02
-1.111207266434552365e-02
-1.109628943981738614e-02
-1.108391867431521294e-02
-1.107354914235145205e-02
-1.106479918486999448e-02
-1.104487536859904973e-02
-1.103101379036611207e-02
-1.102535970173057489e-02
-1.100408861594875942e-02
-1.099846447911539959e-02
-1.098823282957542280e-02
-1.097818284410054246e-02
-1.095818533599843270e-02
-1.095111649949767618e-02
-1.094255341331742959e-02
-1.093313000915274724e-02
-1.091511038081222074e-02
-1.090051369183561714e-02
-1.088685782176909700e-02
-1.087535052416602199e-02
-1.086209583820937907e-02
-1.084965216184050063e-02
-1.083686135827791053e-02
-1.082696710949113128e-02
-1.081732506350968626e-02
-1.079611488767043270e-02
-1.078828143066523637e-02
-1.078175525445670968e-02
-1.076392673056905669e-02
-1.075744453030755277e-02
-1.074192944655866233e-02
-1.073520998931418169e-02
-1.072779711687693593e-02
-1.071232008136746572e-02
-1.069110218083385577e-02
-1.067929354586510948e-02
-1.066842054204691914e-02
-1.066120779429860499e-02
-1.064869497676376731e-02
-1.063638075179931808e-02
-1.061719404874802986e-02
-1.061152078463917237e-02
-1.058656605543278895e-02
-1.057510485227544650e-02
-1.056716226925857871e-02
-1.055542240010989841e-02
-1.053954787503250112e-02
-1.052708375757654968e-02
-1.051338459627981781e-02
-1.051007141302698344e-02
-1.049878730495487633e-02
-1.048502575853940688e-02
-1.047582403329655465e-02
-1.046520466010322781e-02
-1.045914018248525479e-02
-1.044528477287748336e-02
-1.044259827038598876e-02
-1.041661705735785759e-02
-1.040270341719276570e-02
-1.039795208683164107e-02
-1.037838321141137943e-02
-1.036724786305223689e-02
-1.035893054086578502e-02
-1.034954799125525904e-02
-1.034230264548635647e-02
-1.032534750490501918e-02
-1.031195471157470012e-02
-1.029106593677445169e-02
-1.027856983241967614e-02
-1.027791566584837502e-02
-1.026598909413481420e-02
-1.024608636488102964e-02
-1.024504950021648542e-02
-1.022654312539800214e-02
-1.022317548092296913e-02
-1.020127311778915025e-02
-1.019253664007291338e-02
-1.018501466946336587e-02
-1.017547565477150417e-02
-1.016505445141299702e-02
-1.015169656081926775e-02
-1.014544232837047422e-02
-1.013167191182742788e-02
-1.012495232432691905e-02
-1.010955151726877776e-02
-1.009601122349523816e-02
-1.008045517599634455e-02
-1.007082115014956702e-02
-1.006426352091605025e-02
-1.004776127972462074e-02
-1.003915345408432080e-02
-1.002519195245252237e-02
-1.001428909770826770e-02
-1.000761753423082268e-02
-9.993374566384577440e-03
-9.981912342199167343e-03
-9.977248657840803725e-03
-9.964082105484162177e-03
-9.958349540380412313e-03
-9.945627483314040118e-03
-9.925176954380360295e-03
-9.922198155845635137e-03
-9.913043359577183855e-03
-9.901292359921404218e-03
-9.883372031979670291e-03
-9.867697918900603105e-03
-9.843966685228439095e-03
-9.838107078782964976e-03
-9.826462141465736044e-03
-9.814161548998306950e-03
-9.804391159044967274e-03
-9.792730075813521617e-03
-9.777559903088678395e-03
-9.768854572057478203e-03
-9.757554673728491279e-03
-9.743893383673984943e-03
-9.736226685658960767e-03
-9.721259906095597314e-03
-9.705840891720940444e-03
-9.698285657047112096e-03
-9.694592099435017651e-03
-9.675948509580839518e-03
-9.667530910973665126e-03
-9.649672430186828631e-03
-9.643504986854317673e-03
-9.638592091648107152e-03
-9.620791894327823668e-03
-9.614888592600040473e-03
-9.607633912720653369e-03
-9.589798823771117364e-03
-9.576462990526835029e-03
-9.564454522436177664e-03
-9.538615577658587918e-03
-9.531973800290249876e-03
-9.521692023261307813e-03
-9.507418199960787630e-03
-9.501410952483219097e-03
-9.483961702655557824e-03
-9.471641970860200654e-03
-9.469332594909923850e-03
-9.457513358772290379e-03
-9.448385671635972649e-03
-9.429533983994375923e-03
-9.413610985640474826e-03
-9.397669806393421643e-03
-9.378751762981724083e-03
-9.367081751538108847e-03
-9.357624057097890802e-03
-9.344404217968477200e-03
-9.336554651125733573e-03
-9.328300692333646449e-03
-9.318418061484645687e-03
-9.310214362272972721e-03
-9.294093913322448719e-03
-9.279154765875957667e-03
-9.276539331367794627e-03
-9.266401958696574015e-03
-9.250837550240337270e-03
-9.240198670337124165e-03
-9.216349084114811019e-03
-9.207101203050377380e-03
-9.192296126712212745e-03
-9.188558691759496355e-03
-9.182467118527271044e-03
-9.160332109878349671e-03
-9.150219958615840588e-03
-9.147957520188626512e-03
-9.140575906794734529e-03
-9.127970352317521519e-03
-9.120695868043565691e-03
-9.105992390626121979e-03
-9.089226606199818370e-03
-9.075336402238509681e-03
-9.060020418650810425e-03
-9.044835623720354212e-03
-9.039299499864400511e-03
-9.027934907083479121e-03
-9.015793489029866326e-03
-8.999636503111169139e-03
-8.983423293814463140e-03
-8.978534071859306520e-03
-8.958317032507712163e-03
-8.950405148235446307e-03
-8.943397452301077299e-03
-8.937823317123866351e-03
-8.926142435159573063e-03
-8.913025791399992181e-03
-8.903912695644472519e-03
-8.895269702391350730e-03
-8.887059572243533045e-03
-8.867263287398452487e-03
-8.850145710111917419e-03
-8.846922956068925536e-03
-8.836284519475545718e-03
-8.821975679104476775e-03
-8.812796424381957872e-03
-8.796291124701538511e-03
-8.784012879500369131e-03
-8.776902029087096935e-03
-8.767720755537139476e-03
-8.747666362522138472e-03
-8.735559065787906752e-03
-8.727082908138894535e-03
-8.719781539243770530e-03
-8.697874461263688239e-03
-8.687473622788460803e-03
-8.676777063330531892e-03
-8.672442463355356512e-03
-8.661087363993680288e-03
-8.641614415993231768e-03
-8.631212002516569504e-03
-8.627578561009235925e-03
-8.606811602779623760e-03
-8.590433988979379043e-03
-8.582153095585937086e-03
-8.571258559427530344e-03
-8.557583022148679275e-03
-8.544632226634679695e-03
-8.540567769896534323e-03
-8.535303208914879480e-03
-8.522956207173720822e-03
-8.510063410194335098e-03
-8.487770512926401389e-03
-8.473305837185474143e-03
-8.469801423479028646e-03
-8.461591660204270671e-03
-8.445981847994915581e-03
-8.438987729979807728e-03
-8.430812395233105994e-03
-8.406655616954250565e-03
-8.398443670796118532e-03
-8.368112208931299811e-03
-8.363231604848198053e-03
-8.356169956074493976e-03
-8.336254452228963885e-03
-8.321687664075927415e-03
-8.311417468856607815e-03
-8.306381945513335863e-03
-8.299859186658320453e-03
-8.290596006698736087e-03
-8.278260592756686576e-03
-8.271289224155681241e-03
-8.263983632081139952e-03
-8.252232992484953567e-03
-8.245963089021507431e-03
-8.232937207120538670e-03
-8.222404844919123379e-03
-8.203288456770291281e-03
-8.195251213160309467e-03
-8.184650844648810875e-03
-8.171026818939330916e-03
-8.163833828971900353e-03
-8.143612718817389018e-03
-8.138453769438613872e-03
-8.127931470725408003e-03
-8.109991609931282985e-03
-8.087152947712755724e-03
-8.081082598370203929e-03
-8.079618767968060888e-03
-8.057308545982438952e-03
-8.044666684595885853e-03
-8.036503341959877478e-03
-8.035146449626967557e-03
-8.024488422192749271e-03
-8.015433948111216900e-03
-7.995758843539951810e-03
-7.966484767198162009e-03
-7.956086278556234737e-03
-7.950512025410499950e-03
-7.939896839614352109e-03
-7.923268779535558304e-03
-7.919584199083090637e-03
-7.909394136066949521e-03
-7.888799459575823736e-03
-7.875224713928263842e-03
-7.870745905878717696e-03
-7.850237246776886613e-03
-7.845384259339227562e-03
-7.837149432533829785e-03
-7.821534991860917829e-03
-7.807839717568015869e-03
-7.798641534597222646e-03
-7.793939720417114581e-03
-7.776907852767911411e-03
-7.769335514604680526e-03
-7.765439586338768185e-03
-7.739133536002029690e-03
-7.726281549556457406e-03
-7.721853460516431289e-03
-7.698872512030219273e-03
-7.686697390835384169e-03
-7.679599139270687491e-03
-7.672702516902690784e-03
-7.662387775934587086e-03
-7.649965729898899891e-03
-7.644232233255471298e-03
-7.609641847956927219e-03
-7.606947579032852236e-03
-7.595765092542727803e-03
-7.581217235588272318e-03
-7.574674227417116379e-03
-7.559336758450024840e-03
-7.551838099091656709e-03
-7.536043131647962579e-03
-7.525156996647658358e-03
-7.516301277896125788e-03
-7.495337179018651819e-03
-7.490335627992034118e-03
-7.480349618657150534e-03
-7.475919033310213235e-03
-7.465608941197993120e-03
-7.460103517124644368e-03
-7.442027267055950635e-03
-7.429365601975962408e-03
-7.419344188418081076e-03
-7.412059772579415728e-03
-7.407263054778262523e-03
-7.392258599849349521e-03
-7.372617845002898962e-03
-7.354956414132807208e-03
-7.352776274480277152e-03
-7.342582506559724997e-03
-7.327129564667328454e-03
-7.318533304483426649e-03
-7.306724308795753409e-03
-7.294426714489127273e-03
-7.266811348024176942e-03
-7.256817228218331861e-03
-7.253368590555447915e-03
-7.242483045604708458e-03
-7.229972099477149916e-03
-7.222878126902476659e-03
-7.204971510337693230e-03
-7.196553011766054775e-03
-7.180154393211179986e-03
-7.172807171249490077e-03
-7.158240937269827464e-03
-7.145568973448618300e-03
-7.121559203463412313e-03
-7.114698592496526697e-03
-7.105330713525703779e-03
-7.086273779936591577e-03
-7.083216154153471056e-03
-7.070819496371727464e-03
-7.048754210425056677e-03
-7.043816481512615857e-03
-7.035411899790566803e-03
-7.025997530092226162e-03
-6.991992248241735153e-03
-6.987395650214084375e-03
-6.979979665111657461e-03
-6.965363113733413769e-03
-6.960259440071420167e-03
-6.937221459209691465e-03
-6.923024132364841154e-03
-6.913018762980754905e-03
-6.894701547199816316e-03
-6.885790315404732853e-03
-6.879211170823934518e-03
-6.867111461732605671e-03
-6.861374567009748127e-03
-6.852516832784844025e-03
-6.847188625035999232e-03
-6.829554094451434354e-03
-6.813031038334416145e-03
-6.794053888246748274e-03
-6.788808058127066003e-03
-6.775552087318920114e-03
-6.766148851444414580e-03
-6.756245851425396465e-03
-6.735462442655021365e-03
-6.725897734351754531e-03
-6.713557035820827412e-03
-6.698259557486901938e-03
-6.695056607518012903e-03
-6.683495628101332464e-03
-6.672941459413994636e-03
-6.662415934434257059e-03
-6.650977673371333276e-03
-6.641937015730903227e-03
-6.633850378832878425e-03
-6.619619261002324118e-03
-6.609335111396497098e-03
-6.592826881422375607e-03
-6.583039941747803603e-03
-6.563872844218832103e-03
-6.553650320956894149e-03
-6.541337680513237274e-03
-6.529240699601701614e-03
-6.516896066145777544e-03
-6.511134869163354155e-03
-6.503288029512221957e-03
-6.488842277603518172e-03
-6.480155448337410196e-03
-6.470986487074364968e-03
-6.457398994516194701e-03
-6.453906741283682580e-03
-6.426320977210520091e-03
-6.410993756307326041e-03
-6.400800533532868819e-03
-6.390816022161183163e-03
-6.378504844414129016e-03
-6.364615053301742043e-03
-6.358553002982575419e-03
-6.343584699090715207e-03
-6.333136123688326569e-03
-6.323757170478838674e-03
-6.317578193448525337e-03
-6.306102808545460681e-03
-6.289284810881839993e-03
-6.284997411504511522e-03
-6.265692477508022495e-03
-6.249736534893468587e-03
-6.237291745267548038e-03
-6.237129487960346719e-03
-6.230330160183761290e-03
-6.220584046433469405e-03
-6.211965478452707856e-03
-6.197545464000753235e-03
-6.168666391408644811e-03
-6.152124775679029822e-03
-6.139713001665630943e-03
-6.136214887362212433e-03
-6.123922559149147515e-03
-6.097830597164677346e-03
-6.088690347103381528e-03
-6.083332978437938632e-03
-6.072165876125801276e-03
-6.057289483254485463e-03
-6.045976699189076209e-03
-6.040650711191919431e-03
-6.032154916952525703e-03
-6.021487153060028907e-03
-6.006315260467132155e-03
-6.000490205947561773e-03
-5.980559173375726845e-03
-5.976967382904568860e-03
-5.963397337788112207e-03
-5.962320475461274638e-03
-5.951465928357463353e-03
-5.931304173181994877e-03
-5.921725314754461289e-03
-5.910275318524504939e-03
-5.892068067462619130e-03
-5.880063038035898693e-03
-5.872973252505686581e-03
-5.850056807663678304e-03
-5.845508406906674281e-03
-5.826125374045726391e-03
-5.817850069837537941e-03
-5.801806152397559480e-03
-5.794981426975986949e-03
-5.782780147939398097e-03
-5.777930479684806331e-03
-5.762628178605483376e-03
-5.755365343571156034e-03
-5.730887575495419162e-03
-5.718447456108416427e-03
-5.707493339321689785e-03
-5.699824169607597968e-03
-5.692252626292887419e-03
-5.672492213667557071e-03
-5.662243403387196006e-03
-5.640359834932634486e-03
-5.632522872828837901e-03
-5.623551679535876424e-03
-5.604885544718357648e-03
-5.595483171866727501e-03
-5.588643332224835225e-03
-5.584839474533337400e-03
-5.568391298351432761e-03
-5.562476288787004952e-03
-5.553869345226253307e-03
-5.526281992391107734e-03
-5.520111573762059853e-03
-5.505269844088750419e-03
-5.499329702197991443e-03
-5.491302202209502603e-03
-5.470495593738272655e-03
-5.461278727696944335e-03
-5.461165222385877538e-03
-5.437701231414043823e-03
-5.415209524978176203e-03
-5.411613908396423200e-03
-5.403639470193455363e-03
-5.394952811130587778e-03
-5.379094941865142365e-03
-5.366795395682827374e-03
-5.352251544388397786e-03
-5.351033134377208844e-03
-5.342769558409815600e-03
-5.336386099829920626e-03
-5.330654094096387574e-03
-5.308769713470135043e-03
-5.296510683037047862e-03
-5.275683676685877233e-03
-5.266364883714624856e-03
-5.256420585018128921e-03
-5.242569101629540596e-03
-5.230368019626230325e-03
-5.220910974049947084e-03
-5.211912598816093034e-03
-5.206669525726986825e-03
-5.182452810726295711e-03
-5.177244257332236366e-03
-5.162014431262629266e-03
-5.155659863650768893e-03
-5.145644511165781143e-03
-5.133027910356663392e-03
-5.126231356499644232e-03
-5.112377826404640446e-03
-5.098615026862401978e-03
-5.086923882394039920e-03
-5.074006523906826605e-03
-5.058454213413499101e-03
-5.056258112360351165e-03
-5.054008986516700386e-03
-5.023697686418415742e-03
-5.015164842778918608e-03
-4.998166562821731995e-03
-4.986120768637025691e-03
-4.979108568011286762e-03
-4.961385781800359274e-03
-4.945350408317117363e-03
-4.935294067463347201e-03
-4.921758534289277787e-03
-4.911955219883135104e-03
-4.898468158257257565e-03
-4.893091002793364952e-03
-4.881665699984216733e-03
-4.875513108792139949e-03
-4.861032420077182614e-03
-4.856946793277583385e-03
-4.844232682587434891e-03
-4.815606229143426509e-03
-4.814771673991274925e-03
-4.800986721211403241e-03
-4.783360296623295760e-03
-4.777887218043397333e-03
-4.755267665941698141e-03
-4.749401729986779674e-03
-4.724723506463024414e-03
-4.719480602361270094e-03
-4.700897624462518909e-03
-4.694769972693524362e-03
-4.686231486880798602e-03
-4.678169444048613235e-03
-4.663627832124789263e-03
-4.653024320347892706e-03
-4.640954328718221999e-03
-4.634394652885703847e-03
-4.625929275818924102e-03
-4.588062458513703090e-03
-4.583754318831512187e-03
-4.573647236591787957e-03
-4.563987756449533473e-03
-4.554272102949757928e-03
-4.533774767190579258e-03
-4.528828396412887258e-03
-4.518333463519652593e-03
-4.516587122227716522e-03
-4.489639015522767229e-03
-4.483779494983852754e-03
-4.476106727994283441e-03
-4.462964645607248038e-03
-4.459982977142590288e-03
-4.445258689093456450e-03
-4.433341843677884864e-03
-4.431441025773585896e-03
-4.408443457081967498e-03
-4.380608635290467179e-03
-4.374667228025347354e-03
-4.368606406765257466e-03
-4.356880955937530997e-03
-4.339577198473137942e-03
-4.329374207292957522e-03
-4.303673159618881527e-03
-4.293811550530324261e-03
-4.281779194141049905e-03
-4.280643355185381749e-03
-4.266164564578484031e-03
-4.257763510929657436e-03
-4.238185710626229952e-03
-4.218791701284002604e-03
-4.211854161223438364e-03
-4.207437114633560959e-03
-4.202092447612187920e-03
-4.190283017681567523e-03
-4.183755724145921118e-03
-4.179813262364551196e-03
-4.160892910763214214e-03
-4.139545796866317406e-03
-4.128610004408811429e-03
-4.118783818584853540e-03
-4.105474879376652675e-03
-4.100002466625507491e-03
-4.082308247209120999e-03
-4.058303655695011392e-03
-4.051520104875083739e-03
-4.027762380223676164e-03
-4.022587612651146172e-03
-4.010280563078116867e-03
-4.010024846469950610e-03
-3.995738726005504393e-03
-3.979524334827122534e-03
-3.963714511836885501e-03
-3.957551359324906759e-03
-3.953897193101518770e-03
-3.935925198773504441e-03
-3.921640227633527154e-03
-3.910035492375618649e-03
-3.893858190391508156e-03
-3.880857012949434637e-03
-3.872035608773916060e-03
-3.864865300272274373e-03
-3.861242640296996820e-03
-3.844092524954906276e-03
-3.835137111184105940e-03
-3.829760125207887222e-03
-3.814545490411158646e-03
-3.801300941643298570e-03
-3.789854087570598828e-03
-3.770371929777083242e-03
-3.765542725968684667e-03
-3.760628795760445620e-03
-3.745087652939571576e-03
-3.739048276679063365e-03
-3.732822983282757523e-03
-3.714661476367980830e-03
-3.701741796550639396e-03
-3.691332914769418494e-03
-3.689816270397522358e-03
-3.665137621386038713e-03
-3.653092716221301162e-03
-3.632341966525232113e-03
-3.622597085985085341e-03
-3.620323294501320843e-03
-3.604094529312568129e-03
-3.601031524699094266e-03
-3.589677518608308526e-03
-3.573630700246799297e-03
-3.556543093553660162e-03
-3.552773214675591928e-03
-3.544986394908494765e-03
-3.529116403760801379e-03
-3.511888855525086006e-03
-3.500773967863551883e-03
-3.483739795880153034e-03
-3.475539551061918031e-03
-3.473216574474108365e-03
-3.466914192926578986e-03
-3.448161806076627256e-03
-3.433533177830905281e-03
-3.421114349403064914e-03
-3.407142949254371445e-03
-3.385843222492496141e-03
-3.382707095084813709e-03
-3.365817875884052901e-03
-3.348516947838026114e-03
-3.340873157250207059e-03
-3.331292571356697652e-03
-3.317273926394886940e-03
-3.301906569916190914e-03
-3.284338460740277021e-03
-3.283215355296659199e-03
-3.269444507623175955e-03
-3.251293289715878609e-03
-3.249382133976436160e-03
-3.224157708993452554e-03
-3.217541661736766923e-03
-3.211886331439650633e-03
-3.205232769531080050e-03
-3.188886079439179344e-03
-3.178055035405608075e-03
-3.166497181854688314e-03
-3.152695565528440547e-03
-3.140080682025619963e-03
-3.135471053835131583e-03
-3.122558151433807438e-03
-3.108483874760231691e-03
-3.107468663683499166e-03
-3.100667948697677367e-03
-3.092128492852369570e-03
-3.077747254427165569e-03
-3.067972205130831131e-03
-3.047180901554508159e-03
-3.043229844165079578e-03
-3.031847658458236561e-03
-3.008696841220098728e-03
-2.998203194152865292e-03
-2.987612272785461487e-03
-2.977650565278211481e-03
-2.972598577179436097e-03
-2.965556817322634320e-03
-2.950895841159623112e-03
-2.941386813143764822e-03
-2.920957093514364722e-03
-2.915187272463981571e-03
-2.900153385993420319e-03
-2.886851213032337604e-03
-2.876964849200580598e-03
-2.867098756891978129e-03
-2.849894578416556357e-03
-2.838333959942623830e-03
-2.829043752972992820e-03
-2.821473702810467499e-03
-2.812510673756790647e-03
-2.797640848042376449e-03
-2.792673043206350680e-03
-2.780107686516042342e-03
-2.769935805654155647e-03
-2.766038988768898532e-03
-2.734997399854333100e-03
-2.725333525952527980e-03
-2.715564107652140846e-03
-2.702751424089822052e-03
-2.694365986390639955e-03
-2.682483555555476018e-03
-2.678218955846189964e-03
-2.660352000139837303e-03
-2.657826218305819888e-03
-2.641283196966548452e-03
-2.635934292560482284e-03
-2.610260024165145243e-03
-2.602775981918908910e-03
-2.588073580474803403e-03
-2.571827353685024464e-03
-2.557628812715234679e-03
-2.540290041538495469e-03
-2.526945346062986486e-03
-2.508756798270561639e-03
-2.504248635575051507e-03
-2.499173987818154030e-03
-2.480145034599673393e-03
-2.468171991337642091e-03
-2.454662012118052905e-03
-2.444504307120981546e-03
-2.438916353943998416e-03
-2.420749237986324909e-03
-2.411580083842124189e-03
-2.400756327118447331e-03
-2.395665115940054379e-03
-2.385523933377403649e-03
-2.377994995370863451e-03
-2.363080209682594246e-03
-2.344474497602971885e-03
-2.334791921840273510e-03
-2.327332700981898927e-03
-2.310973108750918881e-03
-2.297991660614673304e-03
-2.284321025822350082e-03
-2.279243728715713013e-03
-2.255214063333510488e-03
-2.251770488224391631e-03
-2.236762834206901251e-03
-2.234599830321287728e-03
-2.230921705109578657e-03
-2.214025530431845690e-03
-2.194366438369760308e-03
-2.181026966933674593e-03
-2.174490566337949904e-03
-2.154511587579482912e-03
-2.145347420463294963e-03
-2.142020288909557424e-03
-2.125015293131221616e-03
-2.105172160415086369e-03
-2.089250963026145769e-03
-2.084328289913894849e-03
-2.069583104608974100e-03
-2.053564980642547111e-03
-2.044749661786582351e-03
-2.033630461176688664e-03
-2.026448087676657739e-03
-2.017305331291796566e-03
-2.005437337697202338e-03
-2.004403971992252398e-03
-1.976725984480454112e-03
-1.970477968224637610e-03
-1.969652364864182825e-03
-1.951279542652867294e-03
-1.945404195804106839e-03
-1.926013210056864988e-03
-1.916399665778306671e-03
-1.905243260410027784e-03
-1.901109557625069169e-03
-1.879106439432481901e-03
-1.868824961322818057e-03
-1.851188017465421609e-03
-1.835319540329366506e-03
-1.830215989446132285e-03
-1.817555297653539181e-03
-1.805254756428203988e-03
-1.795127906376259297e-03
-1.791759804332160311e-03
-1.781275963462058964e-03
-1.763590837406014966e-03
-1.750332416706468219e-03
-1.738633312162146671e-03
-1.713740342095315672e-03
-1.705113733519780794e-03
-1.689271408657266882e-03
-1.685754793816635067e-03
-1.680760899563177313e-03
-1.670459457231765477e-03
-1.657441830835215679e-03
-1.649176674681368526e-03
-1.634324526867153571e-03
-1.628089971560470195e-03
-1.615091301129772949e-03
-1.605140025773887924e-03
-1.589790261293938523e-03
-1.576710364999983627e-03
-1.567116566271925526e-03
-1.546587244747321677e-03
-1.544497362736041435e-03
-1.535152335693706904e-03
-1.526758383946252851e-03
-1.514689064241431238e-03
-1.490938693966020745e-03
-1.481683442682929508e-03
-1.480018911943409288e-03
-1.460738319018078935e-03
-1.445491231403528420e-03
-1.439208565029714837e-03
-1.423945349998817500e-03
-1.409340705926603876e-03
-1.396615706573262061e-03
-1.394098106092089839e-03
-1.387047711925937232e-03
-1.363530123733358579e-03
-1.348827130892488180e-03
-1.348096596171549644e-03
-1.334885715116168603e-03
-1.321448423625387614e-03
-1.308325255628156603e-03
-1.294564855419899629e-03
-1.282299948974136017e-03
-1.278198081752085491e-03
-1.267022665830480621e-03
-1.259681322605121778e-03
-1.247821376775815061e-03
-1.228496794433930894e-03
-1.218102294946704633e-03
-1.197739190893359895e-03
-1.179850632369805474e-03
-1.169313851195563636e-03
-1.161307154620455639e-03
-1.143983151167898837e-03
-1.131772473354247799e-03
-1.123379275401542587e-03
-1.110399732778988291e-03
-1.099780342831674362e-03
-1.084575646945251659e-03
-1.077368791116029012e-03
-1.067083720345946007e-03
-1.056723830392042318e-03
-1.052742917966337233e-03
-1.029216861808068817e-03
-1.026414159824629024e-03
-1.020250716797010959e-03
-1.005112377361089271e-03
-1.001145794496227648e-03
-9.851237873479967710e-04
-9.700212962372167791e-04
-9.551974542089947118e-04
-9.352015939074753703e-04
-9.299860313881358476e-04
-9.167499260052947019e-04
-8.938361932539495847e-04
-8.914901490967575004e-04
-8.836845874755638874e-04
-8.618702573710834702e-04
-8.551955063417771008e-04
-8.334735232884693534e-04
-8.269654706449525161e-04
-8.175780901651386046e-04
-8.120985918290968275e-04
-7.968603280223418572e-04
-7.833959221557051933e-04
-7.736188593251702716e-04
-7.656225599799726389e-04
-7.521574880224313198e-04
-7.453752548570447001e-04
-7.288705735198908187e-04
-7.245280709403112418e-04
-7.061243344998469063e-04
-6.965651006486939245e-04
-6.902467849526083832e-04
-6.798492147434553878e-04
-6.640344822188004592e-04
-6.527620907128550698e-04
-6.492223400219321316e-04
-6.321663585567294241e-04
-6.265292261548316421e-04
-6.041939242861504855e-04
-5.867480507667499623e-04
-5.774938258743811392e-04
-5.744036812061203978e-04
-5.535938048331634498e-04
-5.480485270060730940e-04
-5.376417206738592913e-04
-5.138617173406356819e-04
-5.090481984145467376e-04
-4.944991424603306651e-04
-4.801573971402461893e-04
-4.666917876452736369e-04
-4.558886847817467114e-04
-4.495638426455228487e-04
-4.379182845161422311e-04
-4.220097706968684026e-04
-4.142465042088205873e-04
-4.086220022962161469e-04
-3.996280710097388500e-04
-3.868647787334256183e-04
-3.736945784310607976e-04
-3.656354816121698548e-04
-3.572080646826458761e-04
-3.359265518536047601e-04
-3.277466592028488446e-04
-3.232079990869440866e-04
-3.088111222683542767e-04
-2.980602595361314666e-04
-2.764626953050408620e-04
-2.588351892256757214e-04
-2.464481070538482310e-04
-2.400459728394144232e-04
-2.146390558510624658e-04
-2.019600586142256127e-04
-1.925769959451872904e-04
-1.900888517275822753e-04
-1.693293426802411350e-04
-1.647012012079007715e-04
-1.554715160677899721e-04
-1.513799428369544398e-04
-1.322472430516086206e-04
-1.087152021700954485e-04
-1.036975633236791872e-04
-9.350834117632933484e-05
-8.679206250838955583e-05
-8.072188617730402527e-05
-5.365030003279258608e-05
-3.565200098756826641e-05
-2.466282947952147531e-05
-1.609678236128009310e-05
-1.091127597255270310e-05
-5.117628913919869404e-06
-1.063365813902539259e-06
1.406573622608764396e-05
2.672458186947501702e-05
3.246716507815383679e-05
4.420982373715132141e-05
6.345747448921468248e-05
7.878821593748641661e-05
9.093206877108794828e-05
9.861360782625894217e-05
1.041442789705415706e-04
1.202080704745811524e-04
1.310032318512233118e-04
1.482222439956881743e-04
1.636045677363417994e-04
1.715904920146504864e-04
1.817168222517095977e-04
1.926038812399832878e-04
2.062682241077418155e-04
2.158213917372031609e-04
2.253936785174270874e-04
2.373692654840109384e-04
2.494079235289548002e-04
2.537585256847663118e-04
2.642731948764298622e-04
2.674679675303548443e-04
2.907281364035174676e-04
3.138799793831470453e-04
3.213055745653337070e-04
3.301748333905396571e-04
3.378385706949149636e-04
3.432892648768670618e-04
3.725090923747398364e-04
3.756780194640318982e-04
3.923518697729888594e-04
3.981960322148037079e-04
4.089143216979285178e-04
4.149642455729685153e-04
4.440561431555689609e-04
4.574875285905388722e-04
4.711241405640498314e-04
4.828028880638490783e-04
4.952395290401812034e-04
4.977118573125660639e-04
5.132343254502513830e-04
5.219893280158371951e-04
5.346738208863444086e-04
5.534307413903039041e-04
5.566241522816373077e-04
5.724469624210359875e-04
5.774123651015039549e-04
5.947486235032828361e-04
6.073500058441094751e-04
6.193022888326127351e-04
6.226098589501849467e-04
6.357151948842565403e-04
6.406517857621141232e-04
6.581412644680595392e-04
6.654437206167762575e-04
6.770537895569583853e-04
6.958926123008524200e-04
7.227217050523870867e-04
7.321002777075924506e-04
7.386042318050511923e-04
7.582409222992025910e-04
7.689517045852967136e-04
7.733522404358983415e-04
7.843287685150301947e-04
7.903602685123689575e-04
8.117148320949119089e-04
8.237576148383829455e-04
8.426109337823506351e-04
8.493666950391554060e-04
8.527646745492556413e-04
8.596907297936384751e-04
8.657866685275461549e-04
8.816424450606152874e-04
8.901893415712014423e-04
9.028809651545621762e-04
9.213435552465343292e-04
9.302926933938970855e-04
9.510804730521460471e-04
9.659812461059735789e-04
9.735555161023978776e-04
9.832897271641050096e-04
9.928008301947621739e-04
9.987445346124612655e-04
1.011815811857330605e-03
1.018825369976494866e-03
1.037183608362191034e-03
1.058730203576052631e-03
1.065278435636973775e-03
1.080681583999043571e-03
1.089104451168665388e-03
1.102502789128656513e-03
1.121338653626735571e-03
1.128757161796611896e-03
1.144415117956154582e-03
1.147179217556304476e-03
1.154011292532730604e-03
1.167238158191474806e-03
1.176118435642470317e-03
1.185893241558877431e-03
1.202221210556075892e-03
1.214433703096817752e-03
1.222520991134234958e-03
1.227539188940196535e-03
1.245922648597408422e-03
1.251948521140799908e-03
1.255680993817953617e-03
1.282303328870582071e-03
1.287967949916479782e-03
1.302374383411630809e-03
1.307487171950394433e-03
1.319899021698711650e-03
1.339771205949469302e-03
1.353613728847902209e-03
1.358163516797739057e-03
1.375855963791194903e-03
1.388055647835451101e-03
1.395767917600987396e-03
1.412190132960344791e-03
1.427016571734052164e-03
1.438735051504047568e-03
1.451576739662230331e-03
1.453267259203694373e-03
1.455940419413326303e-03
1.469668556049130714e-03
1.489630006413777963e-03
1.496091617255890238e-03
1.508863657455783436e-03
1.518467735276363140e-03
1.525194085578107650e-03
1.531830604746209357e-03
1.545439415389482374e-03
1.562151084658180977e-03
1.569611771916668008e-03
1.579807199080573987e-03
1.587923586771289308e-03
1.597483870749649704e-03
1.605723508643963626e-03
1.626893376921401124e-03
1.650536399476432159e-03
1.659877316055158314e-03
1.670391753145150648e-03
1.683947325782975124e-03
1.701070836240270445e-03
1.709342011758652191e-03
1.727897051132742945e-03
1.732954649627249655e-03
1.748334213374336255e-03
1.753764972492743990e-03
1.762829499438733905e-03
1.768188049689867203e-03
1.784509794969635355e-03
1.799855425974772327e-03
1.810335135950802421e-03
1.824141555808733717e-03
1.833511523929187703e-03
1.860587746248421048e-03
1.864328175641305485e-03
1.870701263806784365e-03
1.881581729026471361e-03
1.888264434331987651e-03
1.903877713276436179e-03
1.907230543495841424e-03
1.939982033470788458e-03
1.944002742271966344e-03
1.958327880440424718e-03
1.964452453708853685e-03
1.975253469757576319e-03
1.985426467603523815e-03
1.995345512404544941e-03
2.004050922398969981e-03
2.032977553314496699e-03
2.034201129505253114e-03
2.045079372341607193e-03
2.059284222199142533e-03
2.082243437302622180e-03
2.092272062564626278e-03
2.100040449041051804e-03
2.106163914324554742e-03
2.125326814305716905e-03
2.137569508764480819e-03
2.144032610185031551e-03
2.164196223323755497e-03
2.173015718741011515e-03
2.174509923481282581e-03
2.201903355899370585e-03
2.222921399771704554e-03
2.228435405228490485e-03
2.242176648087346180e-03
2.245698325475886659e-03
2.272663174711586631e-03
2.276709709951807437e-03
2.285184678910590073e-03
2.299481894073973631e-03
2.312171684540231809e-03
2.317634524708622745e-03
2.328456631612518812e-03
2.349981369892284455e-03
2.352960963232564318e-03
2.359811788153254319e-03
2.365317350094542359e-03
2.392370287210565660e-03
2.398295719333254361e-03
2.411736894975480272e-03
2.421312417207055478e-03
2.443922367403428275e-03
2.453530374250501023e-03
2.465032914150566690e-03
2.468151258256723324e-03
2.485127595353964214e-03
2.492090944427260979e-03
2.506435393681505364e-03
2.518685255851027538e-03
2.524237041686472338e-03
2.539986933305149464e-03
2.564263953025003318e-03
2.572435645912862778e-03
2.583890255719145657e-03
2.588883869313440833e-03
2.607404800977597414e-03
2.616394149504208677e-03
2.621671667035530007e-03
2.633692102386953060e-03
2.644993283501262393e-03
2.655887397343570377e-03
2.662565501783065169e-03
2.677387284159282732e-03
2.682020272459229027e-03
2.697813335438670190e-03
2.706061537498249958e-03
2.711489343650064221e-03
2.735010421762551491e-03
2.740334819699319358e-03
2.769655049297492511e-03
2.778302329977333507e-03
2.785164549271967882e-03
2.789512872093558027e-03
2.815143561813615580e-03
2.828660029885521343e-03
2.838154929009795158e-03
2.845692359049523112e-03
2.864711071479619786e-03
2.870704256681788635e-03
2.878002407706026222e-03
2.886887810923888242e-03
2.895668524671879407e-03
2.914943687283233498e-03
2.922845690497777316e-03
2.934169302942934987e-03
2.949364109393948219e-03
2.958662610495099710e-03
2.969729765761375262e-03
2.986028168472820710e-03
2.989320172947118603e-03
2.992856736860949329e-03
3.003938415257201289e-03
3.033313471434373465e-03
3.037520966177542636e-03
3.049272652902945691e-03
3.072964979260184304e-03
3.077839782453961615e-03
3.090796166886233820e-03
3.105301748063338252e-03
3.113677615553589462e-03
3.126130236801361040e-03
3.139051969943240650e-03
3.143685442533850072e-03
3.159265368922248296e-03
3.170401185890292517e-03
3.180736145369900125e-03
3.187253116269272990e-03
3.195972775807853772e-03
3.213293064586841830e-03
3.225125970380993135e-03
3.230907702391427883e-03
3.247683369519027696e-03
3.266881011024735937e-03
3.277274701382615341e-03
3.289686145355463776e-03
3.299796659873344140e-03
3.307158926229847307e-03
3.315634718925930535e-03
3.326626515378239279e-03
3.342375110353679180e-03
3.349189328863355630e-03
3.350944925509635741e-03
3.371971737886281240e-03
3.385303728214217323e-03
3.398533572979978157e-03
3.411419084597522300e-03
3.417479088697439327e-03
3.435991574971208884e-03
3.441551490657057677e-03
3.472665946454234209e-03
3.476545872161174167e-03
3.499954721023657012e-03
3.500343607114098088e-03
3.513969242253667247e-03
3.527613936527396188e-03
3.531168398482775750e-03
3.536101261758684000e-03
3.543219529879293450e-03
3.549897146956360050e-03
3.569134469463497439e-03
3.577468869585931355e-03
3.597064949646011645e-03
3.619605244825130352e-03
3.634128628146937601e-03
3.639466183646633546e-03
3.651695597294168927e-03
3.659055680286071865e-03
3.683978284770073053e-03
3.694975761765417754e-03
3.705932538644374219e-03
3.707120418089571157e-03
3.716466770469939451e-03
3.724192659878999834e-03
3.730250693571579568e-03
3.745465357346877688e-03
3.762089980973992720e-03
3.774397765207271327e-03
3.785640746993612638e-03
3.804883643324374898e-03
3.812280866162143234e-03
3.825182731570009320e-03
3.826953394651000373e-03
3.842900470093835175e-03
3.864661433629901222e-03
3.869514863513834335e-03
3.878843133657550180e-03
3.891619569437509973e-03
3.909332630558925992e-03
3.920093919605183164e-03
3.940762507248229962e-03
3.947507652627857411e-03
3.953839944603909640e-03
3.966892384888731637e-03
3.985443179139847025e-03
4.001645224680661084e-03
4.014250272341590708e-03
4.020057743391480809e-03
4.029349737398046916e-03
4.040039020407171222e-03
4.066125448929036601e-03
4.068382966997852179e-03
4.079436339882724916e-03
4.093105970912058744e-03
4.101271365240022337e-03
4.104209632440791733e-03
4.129620384513754683e-03
4.136926084963354899e-03
4.154808452376868022e-03
4.166754033445796424e-03
4.180133897992932557e-03
4.189982008246606604e-03
4.200274395563974306e-03
4.201813844899204842e-03
4.213282027923481721e-03
4.235637545413450944e-03
4.251044626483735378e-03
4.261262842399859974e-03
4.272522990308003088e-03
4.281748872971946618e-03
4.300390142191634624e-03
4.312799261456889965e-03
4.322654499944400541e-03
4.333549303558781318e-03
4.342231639972549129e-03
4.351233074026905623e-03
4.371153977611064168e-03
4.371674662490887542e-03
4.382239458932624121e-03
4.390670383686567924e-03
4.415232136449676048e-03
4.425763006868310701e-03
4.434628569305376633e-03
4.443170045328181939e-03
4.461907796724173814e-03
4.464789307588923339e-03
4.490140459868452449e-03
4.492894611708764252e-03
4.504371634561077364e-03
4.529011827054119088e-03
4.532965347495587771e-03
4.547562460892107250e-03
4.549964449028165436e-03
4.560953816411583706e-03
4.571966380882530601e-03
4.583150406850589054e-03
4.591063775517822965e-03
4.607683667046502674e-03
4.623304920033322052e-03
4.630702026160393725e-03
4.638988092857176948e-03
4.643792691842674181e-03
4.675003158859325492e-03
4.692120903174112900e-03
4.699577695561452106e-03
4.711328248780954908e-03
4.717429923478844156e-03
4.728547164338181563e-03
4.733754390243094523e-03
4.747433969324310610e-03
4.760176823206396790e-03
4.764537524748313491e-03
4.780850333267916419e-03
4.789906103838836859e-03
4.807100689680543493e-03
4.813867741436383962e-03
4.829824564778595342e-03
4.843712817517553670e-03
4.858924754693683123e-03
4.867758732105487152e-03
4.877814779638001141e-03
4.885764387164259759e-03
4.900175784386062716e-03
4.917311946625091412e-03
4.922778200233401957e-03
4.933170576852552447e-03
4.944804874729258337e-03
4.960662078225874794e-03
4.985720556577255547e-03
5.000933442086519243e-03
5.002565785646728713e-03
5.010437038623083428e-03
5.030776835750538911e-03
5.041850719369078693e-03
5.046838034663159167e-03
5.058511406000054667e-03
5.077980596986220174e-03
5.084299851249973745e-03
5.105444060517272398e-03
5.111825964790983612e-03
5.117218428225656091e-03
5.127474270294252179e-03
5.133781195077513626e-03
5.146586105644279652e-03
5.156668866502511772e-03
5.171363084060021098e-03
5.181716677168934915e-03
5.195239304045140560e-03
5.206053373055852251e-03
5.208870867243031721e-03
5.225764427968682124e-03
5.244175188228172857e-03
5.260144941645394923e-03
5.268730211594963020e-03
5.280065623704310873e-03
5.286477192931904323e-03
5.291575651098556765e-03
5.314709956752539100e-03
5.327180196170122617e-03
5.331732241517950222e-03
5.346360198368871330e-03
5.352186017454685363e-03
5.367990266256894571e-03
5.385034071664906996e-03
5.400972610321352896e-03
5.410350783495110338e-03
5.420995468489064883e-03
5.434336661954863867e-03
5.448310129983757744e-03
5.454918373390127417e-03
5.467518139517291154e-03
5.475885688420001340e-03
5.487620887798638769e-03
5.502340667927207996e-03
5.506814988173736047e-03
5.530652259290891326e-03
5.541661302874367756e-03
5.553081936176873512e-03
5.573377182036043376e-03
5.588398400448335579e-03
5.594147432944729381e-03
5.605337001509114181e-03
5.617942348042970213e-03
5.631333565281948506e-03
5.638199226539297726e-03
5.648225365724679481e-03
5.655833220027828290e-03
5.668106047625021127e-03
5.688665607779530564e-03
5.696457236208762875e-03
5.713741226383850513e-03
5.718935902696675733e-03
5.744676756472777424e-03
5.760819250940074632e-03
5.764978151503064030e-03
5.779751230598983991e-03
5.789409786031485261e-03
5.798398836173279669e-03
5.818158704058717934e-03
5.824108177229114780e-03
5.844368343874861704e-03
5.864523925659836934e-03
5.872712624743869902e-03
5.887744688161167250e-03
5.890209241193655743e-03
5.904759758377786660e-03
5.914992954741349340e-03
5.925422909993760534e-03
5.936413556577091466e-03
5.944387456181532414e-03
5.953232139708886095e-03
5.966490122864986922e-03
5.982427124820333120e-03
5.991910321011928442e-03
5.998179526619573654e-03
6.005137912121594201e-03
6.017663053681010510e-03
6.031886625291249526e-03
6.044712809658292496e-03
6.051730824219392346e-03
6.062084302331349761e-03
6.072318845253221742e-03
6.080408312333862586e-03
6.091469230841028981e-03
6.104053265617970236e-03
6.117975959757548932e-03
6.126413105155992245e-03
6.144341336523084784e-03
6.156302436060301364e-03
6.163457293042018392e-03
6.178994242315938301e-03
6.199748296092599809e-03
6.200260213816977117e-03
6.217149072797856224e-03
6.225325724660890625e-03
6.238412206513721525e-03
6.253859971765640680e-03
6.263984506282016529e-03
6.275491360171525645e-03
6.277698855296887093e-03
6.286329440217619524e-03
6.300431940288675481e-03
6.320521538391410399e-03
6.328192921325637155e-03
6.347555026050055726e-03
6.349902452576050571e-03
6.375673984600038757e-03
6.393854164514600757e-03
6.406645294508683808e-03
6.415147695314649123e-03
6.424278310035780315e-03
6.432387271122108618e-03
6.440448881244009716e-03
6.443732203607166475e-03
6.461374047064760706e-03
6.466893347786051294e-03
6.480762975420994998e-03
6.493785796014062139e-03
6.500248637775818406e-03
6.512171724730841937e-03
6.516982980559082872e-03
6.543446976841615914e-03
6.553096442140582401e-03
6.561279052409052515e-03
6.571612528861958680e-03
6.575710065950368666e-03
6.592203072094238170e-03
6.609509979514427425e-03
6.629912578065888518e-03
6.632494279244671720e-03
6.643195438431281907e-03
6.664804143493574529e-03
6.672016290536320060e-03
6.682156340157618946e-03
6.695793085815027190e-03
6.713029748335652691e-03
6.722836332627102340e-03
6.732973335598579911e-03
6.740420469884489396e-03
6.755098173090612335e-03
6.764903397624311143e-03
6.771532381883660356e-03
6.792043561224869741e-03
6.796412086658709661e-03
6.815559025783124447e-03
6.828813269515288109e-03
6.839488037557628353e-03
6.863333785045500068e-03
6.872886186845783563e-03
6.876721865912371889e-03
6.891777440165114399e-03
6.899632304380121095e-03
6.907310870353455812e-03
6.918917898686260948e-03
6.929930013399032696e-03
6.948252473607474666e-03
6.951549783790922366e-03
6.966489369495398876e-03
6.977439430456089386e-03
6.990932851724196428e-03
7.005943997252739308e-03
7.007461537683556951e-03
7.014436989644989850e-03
7.026631241866254651e-03
7.044961710561903345e-03
7.052045025098152564e-03
7.070415420698805686e-03
7.081897970348915994e-03
7.090971295400705365e-03
7.101098223498414352e-03
7.107473258436580732e-03
7.127623357154999617e-03
7.141709974550713991e-03
7.146436482553086833e-03
7.157499309018655609e-03
7.171425072139525625e-03
7.179756516740964933e-03
7.189416047458985215e-03
7.199973949364113501e-03
7.203651341462946611e-03
7.214092248270631558e-03
7.226691118298878003e-03
7.254683457011523728e-03
7.255615375483415175e-03
7.273446910581238267e-03
7.278985554154016047e-03
7.305326839333547984e-03
7.315788333655592890e-03
7.328197593474750082e-03
7.338263670687128482e-03
7.349131547476184245e-03
7.367411108608501458e-03
7.374715562752209852e-03
7.392137797677500455e-03
7.397361092033594154e-03
7.408726276116495146e-03
7.419935410322153757e-03
7.429698324058597869e-03
7.433450910236227838e-03
7.448702267093598728e-03
7.459985838090987809e-03
7.482271549139662969e-03
7.490076757364350080e-03
7.494963746791982739e-03
7.498808891207686678e-03
7.509860276074198371e-03
7.520240648845488707e-03
7.544151360090955993e-03
7.550436338608190745e-03
7.558721766528220254e-03
7.576780696123330827e-03
7.592238131283790548e-03
7.607848012315565622e-03
7.617113590717594640e-03
7.634754622476647157e-03
7.649859864027330758e-03
7.652135760115585938e-03
7.669001723970059192e-03
7.674721068266832091e-03
7.682900030895833954e-03
7.694324499362081848e-03
7.707945905897906069e-03
7.718337551040788114e-03
7.725022563439543077e-03
7.731386359413450204e-03
7.752500578978527290e-03
7.761274261690209730e-03
7.767858295064045127e-03
7.789744478265026029e-03
7.809820880283813160e-03
7.815004541032843921e-03
7.823863735432923239e-03
7.831831269441869026e-03
7.838865243718351472e-03
7.865090199690005779e-03
7.870552503134564670e-03
7.875553412439062484e-03
7.889569819407804552e-03
7.904026916172424144e-03
7.926293157834274350e-03
7.932746241631039030e-03
7.936574723603484482e-03
7.958614346374293103e-03
7.967128791173339053e-03
7.972617681564597714e-03
7.989928496263065671e-03
7.998600274734202209e-03
8.008734219139279631e-03
8.020148914865243839e-03
8.039524189479785310e-03
8.047539855606411496e-03
8.054883335801676925e-03
8.064177395029570317e-03
8.077449893174326601e-03
8.107143107652481362e-03
8.110907914353704395e-03
8.115618653591449849e-03
8.128725245267698352e-03
8.158175836310843643e-03
8.162626377571369218e-03
8.173061553705951443e-03
8.194782023966284967e-03
8.201345419548311533e-03
8.207670997488258902e-03
8.228475241819965813e-03
8.233470134510645355e-03
8.235653166436096573e-03
8.242129119891306033e-03
8.259385633461679976e-03
8.270750135592253027e-03
8.282039053977174881e-03
8.297521702016030787e-03
8.311331273729849478e-03
8.331926899915353957e-03
8.344457041980890555e-03
8.357054943430475280e-03
8.374058365117564851e-03
8.377245355735807308e-03
8.390144199785953827e-03
8.399821745328328593e-03
8.400798082786153920e-03
8.415897117858894827e-03
8.421900751922950512e-03
8.439758808034436566e-03
8.451082181041569275e-03
8.462269628661422960e-03
8.474666041795808624e-03
8.487217565505966732e-03
8.504159914641928886e-03
8.513448148865510046e-03
8.529828721960508453e-03
8.538269538027165595e-03
8.546721589313577283e-03
8.557283763476253302e-03
8.570726390039695719e-03
8.573209334819975602e-03
8.586048334004725557e-03
8.606018969068818247e-03
8.613539411991666395e-03
8.632033766109215023e-03
8.635876151061760986e-03
8.643832307877297172e-03
8.653432140792560734e-03
8.678024342590129336e-03
8.695196876571942290e-03
8.699928118606592431e-03
8.715564492504879190e-03
8.732860922048724106e-03
8.743729872119854196e-03
8.748624652782865940e-03
8.764023713953017491e-03
8.774531386532946620e-03
8.787362351942662464e-03
8.803866458899856084e-03
8.813907052531932962e-03
8.827341164640623017e-03
8.833283528469459966e-03
8.845770867906055379e-03
8.849246557679879555e-03
8.860219554880199855e-03
8.881856457132242255e-03
8.885969338943700002e-03
8.901468231418407928e-03
8.917112492666634527e-03
8.931580563530105987e-03
8.936831159041647155e-03
8.959956620405162830e-03
8.962658974081327834e-03
8.969323778159621341e-03
8.978249603850241289e-03
8.987685575422010853e-03
9.011692180670605179e-03
9.018803628794924698e-03
9.024675544164084684e-03
9.032290327228964522e-03
9.057517804361925329e-03
9.065839562991007128e-03
9.076270528360630419e-03
9.083001946116664449e-03
9.099378754918285850e-03
9.102999349542284513e-03
9.129431259493392403e-03
9.134864864100089576e-03
9.155146641285250020e-03
9.164104250507676408e-03
9.183239644921070699e-03
9.205536963855509569e-03
9.211042597408070076e-03
9.219198710765874605e-03
9.223760871372999048e-03
9.247033621890499155e-03
9.255109181752818603e-03
9.269424153798111465e-03
9.277264382035577128e-03
9.280401167700236265e-03
9.296797479640017681e-03
9.310999211891490823e-03
9.313291976112969550e-03
9.331172594646885976e-03
9.335913876555079760e-03
9.353154222413284646e-03
9.363130275390096902e-03
9.375794919704860675e-03
9.406784060438100337e-03
9.415445203712347055e-03
9.415985832782858278e-03
9.422208777404794677e-03
9.431795912957285921e-03
9.441297158390815625e-03
9.456862339836891174e-03
9.473755941055872487e-03
9.482607126956310584e-03
9.502688165188732938e-03
9.506519778596178583e-03
9.510976908249590966e-03
9.517487387194600856e-03
9.550653060208691425e-03
9.555559756327824950e-03
9.573704197176069464e-03
9.584937808057636399e-03
9.591382383337510031e-03
9.599591345763602845e-03
9.620072683856450979e-03
9.629545718825183176e-03
9.643459022566358563e-03
9.667419713883851351e-03
9.669280471296448631e-03
9.679243504460088854e-03
9.686391558853812978e-03
9.706918039452505642e-03
9.714319121468695251e-03
9.722170714264233293e-03
9.736685262696997967e-03
9.741667094247397074e-03
9.755435192301598057e-03
9.774985706640648697e-03
9.784989428309909254e-03
9.792149252428605788e-03
9.802522369817878722e-03
9.820928570724751783e-03
9.824553026975602066e-03
9.840609872484806786e-03
9.848760252126997905e-03
9.857564517943506743e-03
9.866794338659778951e-03
9.882509485324653120e-03
9.887047939331261581e-03
9.904463654793194127e-03
9.908123056138196105e-03
9.916229127607978366e-03
9.939629154227136443e-03
9.953397195512803108e-03
9.962844633933043426e-03
9.970334129376978716e-03
9.983710789872368707e-03
9.994894829977785111e-03
1.001281024043287893e-02
1.003280037520637435e-02
1.003787236192160703e-02
1.005418965218030092e-02
1.005961992627268931e-02
1.006632060498918735e-02
1.007823198114871088e-02
1.009800686226047794e-02
1.011133839348676844e-02
1.011588327689921796e-02
1.012872203593950804e-02
1.015011354986289360e-02
1.016883888733050023e-02
1.017493976151828683e-02
1.019242332928027572e-02
1.019820670607846091e-02
1.020206999298001183e-02
1.021633988062764509e-02
1.022862529167128942e-02
1.025166006067501634e-02
1.026041040268271809e-02
1.026545522145017042e-02
1.028322673405174248e-02
1.029734687082772826e-02
1.031783921266504755e-02
1.032325451449700449e-02
1.033808546700726305e-02
1.034814953928003822e-02
1.035585113632203624e-02
1.036585939495576758e-02
1.039042595370909261e-02
1.039566960177196187e-02
1.040513471029902437e-02
1.041732835393077705e-02
1.042922442818905449e-02
1.043343508807453857e-02
1.044526848633947624e-02
1.046061114985341600e-02
1.046795479253886940e-02
1.047958768963558329e-02
1.049595041360323888e-02
1.050304251621786422e-02
1.051817006565902712e-02
1.053263214484462251e-02
1.054965322529904936e-02
1.055892931282470526e-02
1.056751661255950214e-02
1.057556470888421085e-02
1.057993199450252275e-02
1.060084166879932122e-02
1.060580054259674387e-02
1.061086393582627574e-02
1.061791077431151198e-02
1.065203598138597663e-02
1.065501738477159233e-02
1.066468013919247282e-02
1.067783891765194948e-02
1.068614368339709797e-02
1.070746524652277376e-02
1.071228830985521130e-02
1.073471946854315240e-02
1.075270395449756666e-02
1.076086193960301696e-02
1.076873082497126211e-02
1.077777585139205740e-02
1.078505959957648530e-02
1.079456992234584245e-02
1.080513399166871391e-02
1.081469298297949022e-02
1.082722579750333702e-02
1.084166001277514502e-02
1.086211579693047158e-02
1.086547775235457980e-02
1.087920656474644643e-02
1.088631000205342314e-02
1.089297878082073900e-02
1.090436937211081148e-02
1.092169879804721910e-02
1.092797409066620373e-02
1.093865800232601826e-02
1.094664761659103203e-02
1.096803341936697374e-02
1.097646862069384666e-02
1.099837723115870691e-02
1.101112969228390526e-02
1.102126548324627864e-02
1.102999514546237902e-02
1.104650254045980162e-02
1.106053941810869468e-02
1.106120132380017385e-02
1.108140733405871270e-02
1.108996031330805598e-02
1.110712291954552011e-02
1.111904125169926871e-02
1.113927070391124152e-02
1.114286020904509122e-02
1.115577471147577437e-02
1.116218114005518292e-02
1.117153635937639944e-02
1.117787816630244624e-02
1.118342040131764525e-02
1.120352934120061317e-02
1.121533181420070191e-02
1.121670635211241551e-02
1.125278824957487434e-02
1.126047931990048490e-02
1.127858050351371322e-02
1.128037875342602359e-02
1.128753142157307154e-02
1.129635353166430489e-02
1.131008935203303700e-02
1.133343109300727347e-02
1.133603304276592505e-02
1.135198709950274720e-02
1.136924328321575750e-02
1.137695794582688213e-02
1.138853404027145855e-02
1.140933407344646433e-02
1.141255941249130768e-02
1.141460968314367275e-02
1.143152638282241007e-02
1.143504913711790305e-02
1.144776794905416617e-02
1.147244862864582604e-02
1.147766110771381021e-02
1.148958222370188853e-02
1.150013138375655108e-02
1.150401350337015849e-02
1.151232260253165496e-02
1.153546287004580950e-02
1.154548542793276678e-02
1.155217518324691550e-02
1.156453198327628273e-02
1.157043179322236881e-02
1.158191810744624295e-02
1.159207777594561950e-02
1.159853991444542709e-02
1.161978593362206214e-02
1.162750400297574149e-02
1.164037636401327180e-02
1.165090663077006372e-02
1.166452870818246446e-02
1.166884172552412613e-02
1.168442070336372929e-02
1.169295230787509299e-02
1.170247456546369413e-02
1.171750803740567726e-02
1.173610673411473737e-02
1.174986829158736201e-02
1.176309436076689030e-02
1.177619489193187929e-02
1.178490520868119562e-02
1.180066620555819679e-02
1.181628502026371708e-02
1.183125892822561864e-02
1.183629503629746171e-02
1.184658919672876287e-02
1.185454902708360514e-02
1.186840931349764094e-02
1.188328852629666477e-02
1.189364320441321787e-02
1.191099641939091791e-02
1.191841290814121823e-02
1.193698303803825134e-02
1.194373271519599822e-02
1.194858249189584276e-02
1.196521418285162452e-02
1.198972656587171670e-02
1.200344092393818007e-02
1.201456844658338463e-02
1.202040155437489322e-02
1.203113816509687739e-02
1.204037325601381436e-02
1.204949405043104216e-02
1.207105588266665919e-02
1.208203938841506675e-02
1.208911250587063613e-02
1.210704397234979579e-02
1.211038102098399571e-02
1.211805921931746743e-02
1.212786052101744172e-02
1.213874263640879470e-02
1.214430005423500214e-02
1.216909803308946492e-02
1.217028358559546497e-02
1.218598909805296282e-02
1.219697440364730934e-02
1.220565217242985945e-02
1.221568454323379571e-02
1.222443036335219002e-02
1.223919036980275488e-02
1.224532621669610633e-02
1.227741250399061457e-02
1.228744480834736974e-02
1.229125564937921800e-02
1.230344331212374076e-02
1.230601221070248830e-02
1.232106917373210209e-02
1.234210525098827782e-02
1.235325477655918602e-02
1.236995770804089068e-02
1.238312006458713865e-02
1.239738374346838201e-02
1.240652902743988317e-02
1.241811071790410725e-02
1.242773209545966484e-02
1.243894992020122547e-02
1.245655008061841151e-02
1.246001328437806865e-02
1.247138096500166604e-02
1.248463842721708739e-02
1.249833889377116591e-02
1.250769727305894863e-02
1.252736460188230705e-02
1.253242809161714266e-02
1.253883713839787362e-02
1.256301377016000309e-02
1.256854037489346654e-02
1.257862146433608164e-02
1.259260279577417707e-02
1.260414730890513368e-02
1.261373033334028948e-02
1.261883766886723324e-02
1.264384240132043757e-02
1.265915335747314074e-02
1.266611823387731040e-02
1.267228660388775019e-02
1.268478975585879409e-02
1.268991060304353047e-02
1.270014690389359435e-02
1.271594100995110388e-02
1.273570710070920375e-02
1.273645232922454573e-02
1.275448595473044344e-02
1.276685416378375848e-02
1.277668330382292217e-02
1.278887128854172550e-02
1.279242020284787618e-02
1.281827102457999690e-02
1.282388717897947616e-02
1.283330719041642087e-02
1.283860534110164986e-02
1.285909700029025382e-02
1.287496782377334226e-02
1.288302222360837579e-02
1.288765574821149063e-02
1.289685651091815322e-02
1.291378853810876137e-02
1.293225870630959617e-02
1.294917558366837085e-02
1.296344108936442474e-02
1.296639185863301957e-02
1.297194133360957125e-02
1.298284849525049856e-02
1.299347272050893620e-02
1.300385497419614955e-02
1.302060678536848259e-02
1.303922347678804217e-02
1.305473000143170248e-02
1.306000456450068237e-02
1.306273869007662514e-02
1.307820986153057641e-02
1.308515085422240487e-02
1.309725660075555798e-02
1.311778245327543946e-02
1.312068625751960926e-02
1.314518812764464695e-02
1.315121074884934016e-02
1.315633506858876478e-02
1.317072358391691012e-02
1.317566243549361804e-02
1.319843258975667011e-02
1.321332392864021932e-02
1.322302306926576021e-02
1.323789043515399833e-02
1.324574411311474353e-02
1.326612482175049124e-02
1.328754502962709028e-02
1.329046356212226776e-02
1.330810653668029753e-02
1.331031248257780186e-02
1.332677291756662052e-02
1.333412108962733766e-02
1.333828555944038818e-02
1.334867873069278676e-02
1.336558522037367691e-02
1.337379829075524551e-02
1.338583138465337941e-02
1.340345518798652380e-02
1.341270638894509482e-02
1.342416946994273719e-02
1.343258414201320416e-02
1.343807206657315900e-02
1.345504672301106597e-02
1.346941307785398667e-02
1.347658684583002975e-02
1.348953265590713269e-02
1.350812064010237235e-02
1.351043871831841825e-02
1.352790507324941327e-02
1.353941337524511290e-02
1.354791312080833032e-02
1.355353578092854949e-02
1.356930173204612400e-02
1.359023406535009304e-02
1.359828397133366895e-02
1.361058579804352853e-02
1.362902075862931772e-02
1.364548217953381881e-02
1.365137111114650414e-02
1.365708247404889830e-02
1.366622294841646212e-02
1.368004510397530238e-02
1.369145374816560512e-02
1.370390013008726537e-02
1.372127851675658539e-02
1.372723231591366222e-02
1.373688758864255455e-02
1.375044350088744372e-02
1.375548900423645415e-02
1.377425515135582978e-02
1.377973709282070969e-02
1.380471987194725747e-02
1.382048839928345929e-02
1.382354683832387465e-02
1.383659547888538288e-02
1.383819745037717652e-02
1.385130066390688475e-02
1.386045111630040960e-02
1.387744197088847109e-02
1.389472353475917910e-02
1.390786587581327449e-02
1.391972755003528794e-02
1.392804393434110555e-02
1.394711862132730351e-02
1.395384093640872347e-02
1.397306370506906648e-02
1.397358474895732394e-02
1.398628698024378947e-02
1.400363655145175912e-02
1.401340808882683975e-02
1.402741676785140834e-02
1.404474444945280620e-02
1.404851592188682829e-02
1.406099164910518118e-02
1.407592637285082215e-02
1.408858289779352235e-02
1.409039417873042543e-02
1.410839557902049402e-02
1.412098023897101484e-02
1.413149896869919653e-02
1.414299586003892051e-02
1.414500706083593462e-02
1.415534490480302443e-02
1.417341597720267465e-02
1.418342568210972932e-02
1.419185664684069481e-02
1.419699388574857668e-02
1.421216138120295902e-02
1.423063584494382861e-02
1.423386184960862000e-02
1.424036770824704812e-02
1.425621712812258357e-02
1.427930533149773806e-02
1.428273819363307107e-02
1.430192306616001607e-02
1.431378488160794937e-02
1.432942747475685064e-02
1.433970334486589504e-02
1.434424911496673394e-02
1.435759182132101408e-02
1.437891458173240489e-02
1.438833486311641430e-02
1.440487488074065903e-02
1.440915847457147070e-02
1.442201535758325104e-02
1.443694781320881138e-02
1.444151944497806817e-02
1.445801507703481370e-02
1.446869569949532641e-02
1.447488232805255182e-02
1.449649998464269673e-02
1.450752521177062215e-02
1.451941260128963851e-02
1.453572658791496552e-02
1.454084468972544064e-02
1.454952377771562277e-02
1.456010636456606111e-02
1.456300170010627060e-02
1.459107591417990735e-02
1.459987999863276986e-02
1.461782947677109368e-02
1.462784640192954511e-02
1.463391678917169703e-02
1.464740723060620198e-02
1.465377780501125882e-02
1.466292872035518391e-02
1.467942533902821811e-02
1.469435291359977303e-02
1.470449778965643439e-02
1.471241825885921672e-02
1.472432183222566193e-02
1.474045172408439131e-02
1.474550759679033041e-02
1.474752853766797545e-02
1.476451754671509464e-02
1.476929785011771301e-02
1.478391175755860987e-02
1.479516282558840379e-02
1.480706921195035219e-02
1.482146724354577172e-02
1.484453080054609631e-02
1.485022616511166849e-02
1.485262965245204292e-02
1.487041114567994038e-02
1.488744696335864148e-02
1.490080809938937323e-02
1.490931639250120400e-02
1.492547286338180568e-02
1.492917405998994695e-02
1.494545897692745040e-02
1.496855207916419905e-02
1.497589115638298107e-02
1.497786874231110676e-02
1.498297894101685568e-02
1.500031762524456358e-02
1.501469095144786214e-02
1.502221656005564565e-02
1.503110073713997963e-02
1.504858104573919553e-02
1.505553165311268593e-02
1.506822510718136554e-02
1.508798575677794407e-02
1.510322068607677926e-02
1.510567882366647963e-02
1.511017206405135260e-02
1.513235051542788367e-02
1.516243542716932957e-02
1.517173785598291413e-02
1.517216328375670109e-02
1.518320709386361544e-02
1.518899236795323571e-02
1.520217806926915660e-02
1.521520151772048912e-02
1.523411068574176408e-02
1.524109451847788232e-02
1.524523795334781218e-02
1.526851242080839999e-02
1.528395078571231913e-02
1.528824466957268147e-02
1.529962520090416556e-02
1.531427666756557393e-02
1.532845897235657340e-02
1.533727058780848251e-02
1.534125675459729887e-02
1.535642870683484595e-02
1.538235948226812644e-02
1.539059435378420382e-02
1.540419160151695888e-02
1.541601866372127594e-02
1.542570220369443579e-02
1.544394008301852583e-02
1.544876620406221424e-02
1.546003046381644319e-02
1.547670671444156820e-02
1.548687676373899924e-02
1.549967828036497020e-02
1.551323505053620044e-02
1.552708037779348960e-02
1.552950278976500398e-02
1.553592600379477551e-02
1.555924011987891431e-02
1.558212526613789173e-02
1.558428882900547707e-02
1.558874589507192043e-02
1.559513243833504648e-02
1.560647168428030973e-02
1.561971455532501496e-02
1.563399759036065984e-02
1.564626534619556475e-02
1.566251422854636477e-02
1.566900463075998617e-02
1.568467912732035563e-02
1.569024454080736319e-02
1.569527471894915926e-02
1.570725033394315684e-02
1.571369684501500164e-02
1.572636457111692421e-02
1.573701143938938118e-02
1.575302854660670659e-02
1.575890357545711717e-02
1.577017419084830729e-02
1.580045723768430666e-02
1.580245886707254410e-02
1.582124397672474148e-02
1.583924543242382077e-02
1.584956759271854976e-02
1.585787477670036472e-02
1.586859736763668316e-02
1.588406350400578537e-02
1.588965532832714578e-02
1.590738746952097271e-02
1.590845408063845667e-02
1.591593754920367365e-02
1.593367003806767102e-02
1.593835108991592531e-02
1.595315591250678899e-02
1.597053608216014720e-02
1.597976956668140103e-02
1.599253067206074519e-02
1.601731317238885843e-02
1.601926189737340467e-02
1.603279923960043707e-02
1.604364704010080578e-02
1.604788486806485448e-02
1.605932646979801870e-02
1.607099912782877782e-02
1.609795648743844731e-02
1.610714787902023382e-02
1.612866525924083749e-02
1.613709900556953292e-02
1.615081468460982661e-02
1.615468740661746283e-02
1.615810842112347379e-02
1.617833498362447608e-02
1.619136113048852410e-02
1.619433044321028081e-02
1.621213464422921469e-02
1.622765755514371522e-02
1.624863083741068248e-02
1.626193641811679580e-02
1.627246555727035471e-02
1.627963408545252122e-02
1.630156838247737161e-02
1.630389235279566806e-02
1.631523280299534973e-02
1.633197286764059841e-02
1.634274140974606437e-02
1.634738925624124040e-02
1.636389443509483899e-02
1.637502147511860073e-02
1.638562019554334892e-02
1.639262741902552944e-02
1.639675452830358093e-02
1.641176986977771479e-02
1.643346491062769310e-02
1.644241990138534115e-02
1.644999046922146491e-02
1.645931885999379896e-02
1.646481751345590938e-02
1.647629130097805206e-02
1.649989151936537279e-02
1.651934461968274093e-02
1.652376801383614868e-02
1.654031567069608188e-02
1.655779170434279468e-02
1.656385490318279530e-02
1.658007627908048010e-02
1.658828635558817766e-02
1.660502233080068946e-02
1.661205162323597939e-02
1.661778628210730524e-02
1.662626395538097102e-02
1.664488081442899725e-02
1.665774403972025697e-02
1.667326305437283329e-02
1.667972017246649452e-02
1.669708829833954633e-02
1.670592354197109053e-02
1.671159995613080707e-02
1.672344394293145964e-02
1.673766886457056513e-02
1.676713553522168887e-02
1.677681321349067112e-02
1.679225222302899168e-02
1.679796993707649566e-02
1.681747458801347017e-02
1.682741924376202070e-02
1.683856403632955079e-02
1.684531441313075195e-02
1.685622219250249021e-02
1.686465361498629134e-02
1.687175986162764429e-02
1.687817189130341733e-02
1.688928406771189605e-02
1.690141581826243300e-02
1.692660694931519272e-02
1.692845964972905515e-02
1.693886755502777008e-02
1.695164385954500696e-02
1.697071026192426002e-02
1.698721730811741937e-02
1.699002162339818822e-02
1.699719321269160810e-02
1.700943430557089187e-02
1.702270862322319278e-02
1.703814857660856941e-02
1.705424534288280114e-02
1.706864024396637092e-02
1.708010860254310925e-02
1.708204075673108724e-02
1.709274346219052942e-02
1.710588658189621247e-02
1.711023736117606164e-02
1.712195302237912165e-02
1.713982122194818158e-02
1.714884724119103421e-02
1.717568885961034963e-02
1.719014965126347549e-02
1.719882832552521723e-02
1.720444099105761238e-02
1.722102397153169040e-02
1.723087623286034820e-02
1.723170700150916668e-02
1.725594019016518654e-02
1.726744438225114031e-02
1.728270313143587256e-02
1.728922928779763613e-02
1.729959458759372515e-02
1.731456614292853358e-02
1.731600931138294053e-02
1.732016601045166526e-02
1.734820472305731442e-02
1.736160104850387187e-02
1.736946936763100746e-02
1.737470862836415497e-02
1.740361393213074592e-02
1.740809611058341533e-02
1.741955294628072526e-02
1.742402609330256924e-02
1.743266134609783302e-02
1.745899570971415349e-02
1.747068579604549310e-02
1.747950291409211543e-02
1.748452493990410028e-02
1.750816449490855131e-02
1.751209187678032242e-02
1.751969172571271605e-02
1.752479453826610856e-02
1.753462600647470726e-02
1.754388100287906926e-02
1.756750247506766449e-02
1.757962282228114903e-02
1.758942783687750255e-02
1.760230175081967108e-02
1.761589000289004447e-02
1.762216260175025750e-02
1.763622752124927029e-02
1.764173055162132631e-02
1.765020633772235170e-02
1.767269229910400918e-02
1.768703439699426117e-02
1.769364804986078843e-02
1.771749909314601634e-02
1.772513411105780534e-02
1.773709699548398078e-02
1.773968919534579802e-02
1.775251397753441207e-02
1.776242036184172424e-02
1.778566783751645008e-02
1.780518786220308680e-02
1.780830541073813444e-02
1.782519164740936635e-02
1.783754221243066818e-02
1.784307647640281935e-02
1.785467661315270904e-02
1.786364408292034911e-02
1.786825591150176251e-02
1.789250536269071379e-02
1.789321991635689502e-02
1.791559842913609257e-02
1.792060525937422266e-02
1.792622097971580120e-02
1.793373401849396309e-02
1.794412076193285799e-02
1.796293011999450240e-02
1.797448979756899323e-02
1.797934693379338311e-02
1.798889265234687729e-02
1.801413933193801720e-02
1.802848689770769619e-02
1.803216215372394071e-02
1.804549822373291423e-02
1.806495105434946513e-02
1.807344780998432210e-02
1.808630324001864187e-02
1.809723086761078070e-02
1.811318316188809119e-02
1.811643034238574757e-02
1.813771260082630565e-02
1.814511896584825035e-02
1.815389989658200420e-02
1.816793149137946317e-02
1.817845221958924729e-02
1.818855746538566853e-02
1.819530990487089328e-02
1.821362230589085307e-02
1.823938907102790052e-02
1.824295427700273198e-02
1.825702377134075238e-02
1.826253856064075087e-02
1.827528845779924360e-02
1.828360659466016225e-02
1.828694577796152743e-02
1.829805758036784358e-02
1.831730365827527462e-02
1.832913816367737203e-02
1.833023835268327018e-02
1.834346153136529045e-02
1.834736376939649638e-02
1.837877771686674544e-02
1.838551691759737761e-02
1.838816502153156618e-02
1.840966363524559890e-02
1.841686104820877690e-02
1.843205118708457491e-02
1.844203593771792660e-02
1.846021925640517480e-02
1.846994367378346213e-02
1.848096880231830941e-02
1.849403206193728222e-02
1.851181675864926879e-02
1.851708334669333045e-02
1.852821460225284600e-02
1.854324609765017895e-02
1.855033975618830544e-02
1.856142168188701369e-02
1.856902873949839439e-02
1.858434979109346852e-02
1.859317004234761761e-02
1.860549661108518160e-02
1.861183034708308037e-02
1.862983343552093718e-02
1.863891045001225821e-02
1.864624335835191049e-02
1.866281683490039756e-02
1.867933413763206429e-02
1.868312886884820889e-02
1.869486714035040187e-02
1.871142855697743856e-02
1.871975721649821178e-02
1.872473098486288068e-02
1.875212058562975015e-02
1.876903230971976866e-02
1.877649482763821265e-02
1.878414194591326858e-02
1.879182967389586567e-02
1.879499909444454220e-02
1.880307134159298066e-02
1.882237618843468629e-02
1.883185998290509700e-02
1.884837547062451213e-02
1.885937626040468107e-02
1.887032892499829195e-02
1.887878662350889192e-02
1.890996597300698134e-02
1.891519634739008415e-02
1.892688630879857392e-02
1.893213713731667358e-02
1.895056577038572998e-02
1.895608913600238532e-02
1.896806664627781469e-02
1.899148387663657234e-02
1.899499737045640124e-02
1.900872251882196329e-02
1.901314891734734447e-02
1.902671558042706712e-02
1.903457521395623964e-02
1.904256912055768414e-02
1.905139324989585381e-02
1.906368044539075157e-02
1.907675250395735045e-02
1.908800783778791255e-02
1.910522976333478562e-02
1.912634480563074613e-02
1.914685686164652179e-02
1.915174902628619114e-02
1.916153457298447327e-02
1.917233967482750989e-02
1.917660817762273373e-02
1.918784816207380617e-02
1.919950318978180803e-02
1.921431570810661071e-02
1.924220801033171835e-02
1.924808187433141304e-02
1.925751236220818452e-02
1.926355396191375968e-02
1.927248378772122850e-02
1.930566244273951293e-02
1.931300027474786019e-02
1.932398820324632283e-02
1.933485136523821479e-02
1.934760389206596765e-02
1.936391818000426923e-02
1.936766614043217150e-02
1.937949367050167959e-02
1.938359382511278817e-02
1.939773082203755106e-02
1.941245566091986952e-02
1.943106551121825953e-02
1.943728103831365850e-02
1.945956664142151071e-02
1.947033566457539999e-02
1.947668007515257482e-02
1.948993923176284282e-02
1.949890967337192249e-02
1.950686245806149133e-02
1.951765704849756089e-02
1.952996707870141568e-02
1.954299073642579154e-02
1.956260837640971806e-02
1.957316876394066263e-02
1.958798935185451784e-02
1.959636188664976020e-02
1.960312492374094440e-02
1.961223228051373058e-02
1.962869014297535797e-02
1.963954436437181927e-02
1.964577810952100601e-02
1.965747265394213183e-02
1.966626017416772676e-02
1.968684369693196601e-02
1.969720886399478621e-02
1.971425761501688356e-02
1.971905452711486539e-02
1.973260089207790058e-02
1.974140299309001811e-02
1.975883607885742244e-02
1.976602191410897769e-02
1.977826116837461123e-02
1.977895151707159682e-02
1.979080999720511658e-02
1.980263495931566808e-02
1.980901794308931319e-02
1.982521887847282782e-02
1.984908173548777244e-02
1.985269237101616735e-02
1.986564789340439230e-02
1.988157755869701671e-02
1.989674548987785396e-02
1.990622642477635207e-02
1.991708744159398359e-02
1.991927695268369547e-02
1.992859691385279186e-02
1.994248355014177632e-02
1.994810269708507944e-02
1.996780083482468937e-02
1.997365043043175525e-02
1.999328346093293129e-02
2.001418919993219747e-02
2.002310481762703542e-02
2.002899522982015679e-02
2.004113924454892226e-02
2.005042508741777807e-02
2.005666515786364013e-02
2.007219535667087440e-02
2.009402405239518741e-02
2.010377848708899684e-02
2.011456314663145895e-02
2.012109784364685128e-02
2.014830229710479204e-02
2.015741652938085604e-02
2.016436301209012516e-02
2.017563626346979833e-02
2.018567177169283688e-02
2.019954946180935185e-02
2.020539472865784392e-02
2.021778857656741923e-02
2.023270764158918711e-02
2.023924304636265381e-02
2.025633629990630791e-02
2.027049848931816722e-02
2.027599318824602204e-02
2.028711873679200917e-02
2.030508905605121761e-02
2.031418528167155957e-02
2.032835405970562226e-02
2.034886472304453520e-02
2.035217756327389882e-02
2.036674661608428583e-02
2.037343024120813473e-02
2.039052053875450854e-02
2.040437760842045423e-02
2.040990547105803188e-02
2.042103245195497907e-02
2.044114312027256464e-02
2.044498731261490398e-02
2.045236683530821109e-02
2.045871997068099413e-02
2.047411220895389850e-02
2.048891818159592759e-02
2.049959603879109027e-02
2.051570947752690000e-02
2.052849226992436993e-02
2.053827024871412998e-02
2.054921785057162165e-02
2.056131911811226454e-02
2.057015478008683562e-02
2.058286469987213874e-02
2.059483875769158034e-02
2.060840672706948373e-02
2.061347235931609845e-02
2.063722161078479500e-02
2.064716785265058308e-02
2.066014972743229761e-02
2.067566702819501057e-02
2.067993215759422743e-02
2.069586498218062287e-02
2.069822932854514796e-02
2.070911694217614230e-02
2.072700412434241857e-02
2.074389858764053018e-02
2.074929307535600120e-02
2.075691716282629384e-02
2.076745274922131568e-02
2.078120318072979034e-02
2.079957275565241792e-02
2.080753830309528540e-02
2.082824817011480478e-02
2.083154960888072837e-02
2.085358232377138021e-02
2.086117465587356001e-02
2.087297393681158963e-02
2.087917486933316136e-02
2.088977731426366891e-02
2.091261463654553454e-02
2.091699154944087757e-02
2.091943006154362017e-02
2.094308007790551818e-02
2.095732402182409748e-02
2.096578818627281571e-02
2.097411156944523070e-02
2.098268208993514516e-02
2.098740213821215228e-02
2.100414275728118563e-02
2.101200316302415105e-02
2.101776831016111124e-02
2.105010253357519900e-02
2.105600143983343830e-02
2.106421679134495850e-02
2.107783485766140386e-02
2.109265124691250826e-02
2.110291229984806449e-02
2.110716816019825304e-02
2.112876184486528475e-02
2.113663094644224749e-02
2.114757851966231339e-02
2.116086608030021132e-02
2.116567838938865354e-02
2.117405918588094460e-02
2.119347147411854149e-02
2.119993739993131232e-02
2.120895669027550445e-02
2.121452744564306103e-02
2.124149047192924744e-02
2.124318413332593192e-02
2.125274875706434363e-02
2.127378392625040027e-02
2.128283812557490995e-02
2.129637512169774149e-02
2.129988786128839129e-02
2.131077024769584272e-02
2.131686132628185515e-02
2.134946664112702397e-02
2.136026241188915265e-02
2.136547016097800622e-02
2.138106012040508208e-02
2.138384120520375742e-02
2.139709280820073500e-02
2.140561999616547029e-02
2.142383054072322102e-02
2.143674156605590575e-02
2.143728731068167415e-02
2.145130308511727923e-02
2.146148168928030397e-02
2.146979750264621511e-02
2.147464125781772815e-02
2.148584130707853479e-02
2.152451699681456887e-02
2.153216217626108264e-02
2.154091706779565074e-02
2.156063544827646616e-02
2.156861955781214091e-02
2.157274644252116236e-02
2.159093938766198928e-02
2.160424110065872760e-02
2.161446167830699538e-02
2.162877625117087810e-02
2.163432105752888246e-02
2.165246440796958494e-02
2.166369619242547451e-02
2.167449148731875885e-02
2.169141356629972206e-02
2.169885008493505074e-02
2.170535960670583187e-02
2.172163240994168243e-02
2.172536912820682842e-02
2.173841146285387937e-02
2.176688227409978582e-02
2.176933581494810976e-02
2.177538539252754646e-02
2.178496311991212631e-02
2.179902594606342170e-02
2.180542350122727235e-02
2.181059503848753467e-02
2.183912781667812775e-02
2.184968438750040098e-02
2.186802088990963400e-02
2.188150065416066825e-02
2.189251610468689879e-02
2.190450400142390786e-02
2.191730562334204269e-02
2.192765440855820591e-02
2.193656755248746260e-02
2.195314413535065512e-02
2.196509825817921646e-02
2.197968890644280693e-02
2.199475191718741618e-02
2.199806673945664537e-02
2.201615475732193739e-02
2.201622628774241308e-02
2.203224360608396770e-02
2.204090194818941750e-02
2.204831483488978172e-02
2.206890793749222146e-02
2.207627324096728128e-02
2.208667839983419201e-02
2.210338818587553877e-02
2.210635818374384609e-02
2.212289090790597879e-02
2.213390734606318633e-02
2.215029395006717916e-02
2.215879123867936507e-02
2.216114717572192916e-02
2.218197080857914338e-02
2.219753271988328391e-02
2.220663835585356960e-02
2.221083537896711979e-02
2.222702830510414618e-02
2.224223101275274450e-02
2.225263607262922827e-02
2.226692222407217203e-02
2.227526425907833119e-02
2.228319302899922638e-02
2.228817339099226080e-02
2.230459661634387469e-02
2.231347510256126432e-02
2.232311348280874297e-02
2.232974955815997253e-02
2.234208446998647846e-02
2.235551084799280996e-02
2.236964956131354265e-02
2.238615204168464823e-02
2.239265083294139647e-02
2.241069511141269288e-02
2.241367144883776863e-02
2.242703444095200949e-02
2.243368683373608841e-02
2.244203635580038769e-02
2.246231384770264183e-02
2.247071141247125592e-02
2.248337970735098112e-02
2.249352223209399870e-02
2.250142050894238244e-02
2.251806147273111014e-02
2.253795493239141301e-02
2.254853270121465192e-02
2.255760529421940719e-02
2.256866063961537883e-02
2.256948535607466999e-02
2.259030643306025876e-02
2.260647342553417927e-02
2.261357178138440061e-02
2.263401950788307415e-02
2.264565380385324955e-02
2.265449391380219835e-02
2.266194921655312333e-02
2.267580255122320088e-02
2.267924078183974901e-02
2.270545725967493267e-02
2.271429553052056738e-02
2.272643519306610793e-02
2.274841919528203249e-02
2.276326981769999369e-02
2.276688491131423353e-02
2.277431894642290011e-02
2.278146986646023553e-02
2.279438741098505083e-02
2.280278845839156521e-02
2.281181031461781972e-02
2.282044834806135070e-02
2.283831498857136211e-02
2.284826638964138068e-02
2.285876334120523490e-02
2.288010528095846263e-02
2.288657588626236139e-02
2.289682641116502770e-02
2.292327077301881122e-02
2.293061906217747081e-02
2.293778468430368589e-02
2.294086466923350720e-02
2.295963716094140405e-02
2.296869626286374144e-02
2.297675532267262621e-02
2.299235404468996657e-02
2.300480407041471942e-02
2.301696912752054791e-02
2.301925519617881166e-02
2.305010050995320858e-02
2.305299121953535701e-02
2.305884959670573275e-02
2.307570440548539770e-02
2.309018465742346260e-02
2.309379799934230260e-02
2.310591237956249877e-02
2.312244973295446426e-02
2.312930549502634214e-02
2.313917379461477575e-02
2.314459704991894684e-02
2.315660188238605199e-02
2.317277939954781596e-02
2.318200589671365330e-02
2.319063322157483009e-02
2.320225990181729037e-02
2.322021387378769841e-02
2.323691029337798808e-02
2.324326209937832566e-02
2.325672013182217279e-02
2.326553177541562656e-02
2.327670389319280719e-02
2.328183600471817050e-02
2.330469767553805527e-02
2.332324079754855006e-02
2.333090450632141488e-02
2.333588125737084962e-02
2.334420975441536816e-02
2.336429953134100401e-02
2.338862648064998773e-02
2.339405990090043241e-02
2.339892246027219791e-02
2.341044116883300719e-02
2.342096390992065569e-02
2.343535202749325030e-02
2.345054338235158520e-02
2.345871253569864479e-02
2.346796846632087652e-02
2.348785334243397305e-02
2.349813863151245519e-02
2.350480788780034969e-02
2.351334828686468814e-02
2.352859207053281665e-02
2.354154665725866069e-02
2.355407680156373917e-02
2.356880669659472405e-02
2.357830261032040076e-02
2.358536388484810953e-02
2.359634040681418687e-02
2.360392996509358410e-02
2.361210877312497347e-02
2.362579489501748231e-02
2.363563476652424944e-02
2.364992861148540459e-02
2.366315028288629163e-02
2.366900039385938515e-02
2.368748057657743544e-02
2.370214378446211523e-02
2.371396771184819396e-02
2.372098241286124676e-02
2.372337666838891801e-02
2.374069894189012597e-02
2.375031569085933603e-02
2.376543995285940181e-02
2.378605514080861516e-02
2.379495621901023261e-02
2.380617638461512975e-02
2.380995499186305819e-02
2.382879843234203543e-02
2.384975144618262100e-02
2.385774564933529351e-02
2.387402340594707573e-02
2.388377316287126906e-02
2.390564093885444441e-02
2.390973225407716507e-02
2.392268190888824364e-02
2.392333612595443082e-02
2.394003829237767444e-02
2.394625718688941918e-02
2.395121383127069015e-02
2.396217849489445939e-02
2.397154308606685991e-02
2.399196778849066458e-02
2.399377832015558987e-02
2.401253773469519404e-02
2.403084009731970561e-02
2.404432890172564230e-02
2.405797305673046393e-02
2.406277895918512710e-02
2.407117055424923269e-02
2.408258402668139730e-02
2.410179312478816227e-02
2.410809845722672318e-02
2.412789741419368861e-02
2.413130547302094753e-02
2.414321848878642207e-02
2.414889961867855428e-02
2.415300770302636346e-02
2.417400527497609586e-02
2.418656962916493347e-02
2.420150975884693967e-02
2.420946082588643078e-02
2.421917102286674783e-02
2.423149748532826830e-02
2.424425006144786954e-02
2.425604968585753918e-02
2.426440606283430945e-02
2.427068760592804297e-02
2.429673060990034106e-02
2.431740481946026433e-02
2.432128425300850161e-02
2.433333223942685253e-02
2.433973146885010097e-02
2.435404273703556388e-02
2.436157238243530365e-02
2.437038826340726105e-02
2.438137373120596862e-02
2.439928405691454971e-02
2.440664203881748318e-02
2.442396701378179991e-02
2.442847851613461074e-02
2.444680007798888388e-02
2.446237886689189844e-02
2.446597602365618851e-02
2.447814343366000456e-02
2.449036151997502353e-02
2.450558120573514964e-02
2.451589180000901536e-02
2.451974095033898626e-02
2.452478026577226133e-02
2.453820839212156324e-02
2.454743984576451821e-02
2.456933814342204814e-02
2.457463567697693030e-02
2.459705326019939742e-02
2.460095350710073125e-02
2.461442507821065551e-02
2.462544741624517197e-02
2.463651891461687837e-02
2.465151893285599805e-02
2.465617737071557070e-02
2.467197626330736027e-02
2.468930433567256832e-02
2.469514989360455104e-02
2.470457345012061490e-02
2.470898184351444371e-02
2.472420218265358738e-02
2.473282263239762191e-02
2.474520447794920086e-02
2.476417214544196499e-02
2.477215726151749120e-02
2.478123356982619985e-02
2.479955259111488175e-02
2.481412365470753167e-02
2.482752908156304894e-02
2.483349342830931672e-02
2.485290085894803491e-02
2.486747895266300246e-02
2.487442240082404776e-02
2.488282081498571774e-02
2.488853969918108922e-02
2.490882852593873098e-02
2.492185811567149134e-02
2.492812580147846235e-02
2.493686513728710086e-02
2.494993137438378250e-02
2.495206213882167345e-02
2.496185904849401727e-02
2.497677101244805131e-02
2.499747092689408312e-02
2.500157479457632004e-02
2.501696466763531079e-02
2.502827639073956778e-02
2.504455639892827490e-02
2.505599265635166661e-02
2.507619914462921873e-02
2.507839023972296966e-02
2.508309017623883141e-02
2.509352380440049712e-02
2.509964243437351472e-02
2.511137220342907206e-02
2.511932465906502321e-02
2.513520190716067582e-02
2.514148056573423107e-02
2.516225482441925010e-02
2.518463921195401856e-02
2.519215617992648371e-02
2.520326988224025344e-02
2.520732605642012070e-02
2.521878853179543301e-02
2.523132589363769052e-02
2.523894246899577309e-02
2.524103311243824921e-02
2.526984594368786308e-02
2.527748300967941342e-02
2.528466251472594184e-02
2.529279171744602817e-02
2.531128596385612273e-02
2.531532915232287406e-02
2.532088498094009488e-02
2.534428354348400303e-02
2.534572765233222835e-02
2.536288947531034621e-02
2.537585849317408604e-02
2.539810469545211724e-02
2.541084382539549047e-02
2.542347424714147541e-02
2.543320422822603621e-02
2.543999121916384887e-02
2.545187677863025577e-02
2.545643802158320534e-02
2.546959167531626100e-02
2.547951910676704568e-02
2.549570715556320755e-02
2.550624363339287770e-02
2.551611817886068057e-02
2.552457996916207561e-02
2.553979243439136182e-02
2.555930626682173523e-02
2.556446147732566176e-02
2.556802362261756389e-02
2.559302893726150829e-02
2.560098895217172155e-02
2.561627388596199317e-02
2.563853638509533406e-02
2.564361282399690856e-02
2.565081686633863267e-02
2.566754280445060488e-02
2.567492509208507689e-02
2.567774340640155417e-02
2.568582753882991954e-02
2.569027087900033202e-02
2.571865335281792175e-02
2.572721297144336949e-02
2.573426131376527204e-02
2.574570337246762097e-02
2.576604648774533102e-02
2.578038024779749637e-02
2.578465806976132368e-02
2.580929875349363689e-02
2.581923821566667332e-02
2.583008147090953832e-02
2.584076806251806024e-02
2.584576693138351811e-02
2.585477743570563369e-02
2.587430631042003659e-02
2.588679867693760572e-02
2.589433042222838433e-02
2.590817293647662556e-02
2.591423730410391535e-02
2.593676463148641975e-02
2.594889309460385318e-02
2.595267208055562769e-02
2.597086763162709255e-02
2.597971330151749303e-02
2.598452189332001172e-02
2.599276534420674745e-02
2.601018980193070540e-02
2.602578413082479170e-02
2.603972392396880498e-02
2.605049641602452670e-02
2.607828758071445430e-02
2.608891659998169299e-02
2.609726971002573892e-02
2.610690054151970640e-02
2.612133335457461625e-02
2.612645363743543170e-02
2.613600106876634577e-02
2.615403774192431863e-02
2.615980891112529294e-02
2.616406883471011913e-02
2.618044858097867689e-02
2.619449820681019059e-02
2.619927903548391335e-02
2.621930240583780769e-02
2.623438905378000507e-02
2.624132999788192366e-02
2.625849171044808417e-02
2.626160417535028380e-02
2.627508582428700334e-02
2.628755353510747739e-02
2.629892184516918752e-02
2.630998950888313592e-02
2.632038333600378310e-02
2.634487574354626993e-02
2.634775865585947674e-02
2.636287240984941382e-02
2.637552255860664552e-02
2.639142474325423260e-02
2.640622718134960634e-02
2.640879837672371888e-02
2.643001660564486821e-02
2.643384254033198655e-02
2.644897320929195939e-02
2.646463927985698295e-02
2.648581095321772549e-02
2.649564116296637684e-02
2.649755007204190882e-02
2.651467772504928488e-02
2.651860891325874547e-02
2.652667577147765909e-02
2.653385952282044657e-02
2.655202644518755983e-02
2.655817011705874364e-02
2.657068570096365878e-02
2.657492409319917037e-02
2.659451728560036088e-02
2.660947747445446820e-02
2.661520260976374397e-02
2.663930661322033711e-02
2.664560554997463804e-02
2.664599366700881600e-02
2.665959587883065529e-02
2.667437375343817418e-02
2.669150419726540324e-02
2.670371899930495951e-02
2.671702053338798066e-02
2.673026240369347217e-02
2.673172526895523093e-02
2.673551837523358010e-02
2.675017981580724014e-02
2.675677136142645685e-02
2.677759164763721111e-02
2.680381443121870877e-02
2.681119066730097700e-02
2.681441950387469797e-02
2.682332346115579025e-02
2.682931245494557526e-02
2.684461790319087049e-02
2.685571958118865288e-02
2.686983418914379307e-02
2.688856709974901671e-02
2.690063935618541846e-02
2.691757059109145533e-02
2.692001027851059769e-02
2.692714117684386066e-02
2.693769630874598420e-02
2.695194282899587845e-02
2.696348470876402947e-02
2.698265605095934161e-02
2.699062122989903667e-02
2.700067615145990141e-02
2.700392908894222455e-02
2.701309404411794679e-02
2.703002166825513308e-02
2.703908828738155190e-02
2.705702690198386051e-02
2.706535501445672676e-02
2.707639174228670953e-02
2.709134106246219309e-02
2.710562403812194487e-02
2.711827524651128085e-02
2.712150653003086997e-02
2.714696650739623074e-02
2.715677874931199387e-02
2.716711837165125543e-02
2.716935086666361077e-02
2.718703605715827587e-02
2.719342231368238050e-02
2.719776805258383723e-02
2.721879766111628962e-02
2.723650132253929712e-02
2.724764293353287847e-02
2.725924353972447589e-02
2.727053740856238973e-02
2.727482322102597889e-02
2.728185111142333863e-02
2.730292444708964927e-02
2.731260852392713989e-02
2.732592848037390665e-02
2.733364887234601692e-02
2.734074770072275617e-02
2.735005931539519208e-02
2.736592939500043231e-02
2.738575516435620694e-02
2.741322110048044491e-02
2.741800062637989033e-02
2.742245231839707253e-02
2.743305482334473799e-02
2.744433045711197616e-02
2.746037029945119778e-02
2.746715394043636183e-02
2.747362961858912378e-02
2.748328188910847958e-02
2.750497746687785572e-02
2.751928654652574524e-02
2.752635181425056032e-02
2.753648252589979695e-02
2.754289076277022241e-02
2.756381416197462020e-02
2.757390140572307802e-02
2.758795871234470676e-02
2.759841116661226890e-02
2.760570857852828741e-02
2.762308649780148562e-02
2.764261527034900245e-02
2.764795712087958490e-02
2.766353086531275762e-02
2.767582673191487652e-02
2.768334377814579694e-02
2.769315856421772359e-02
2.770101034350364033e-02
2.770653221576768743e-02
2.772191621296360431e-02
2.773624137117219890e-02
2.775341421405619347e-02
2.775920495364592178e-02
2.777786103000118301e-02
2.778758313874463148e-02
2.779332665197292718e-02
2.780251367677954999e-02
2.782139132516353586e-02
2.783856445457350004e-02
2.784600984849439076e-02
2.786365940071372505e-02
2.787611011911728109e-02
2.788476820579710580e-02
2.789244995379747127e-02
2.789518251071870791e-02
2.790182415856745646e-02
2.791006039761678714e-02
2.791830790525851036e-02
2.793303994122448008e-02
2.794506168238813926e-02
2.794731252505550101e-02
2.796961966248712184e-02
2.798382122154280394e-02
2.800027389142045742e-02
2.800488193136330128e-02
2.801875000007814087e-02
2.802751937855396669e-02
2.803195356179971620e-02
2.805591902278936622e-02
2.806025884101043255e-02
2.807030912781499632e-02
2.808070699675269122e-02
2.809278731083775238e-02
2.810034425323115759e-02
2.811840924568753675e-02
2.813628279045321534e-02
2.814626880706505574e-02
2.815032688169893937e-02
2.815336638213311593e-02
2.817679141771767259e-02
2.818722163476233833e-02
2.819759849540759422e-02
2.820535653305117352e-02
2.822390291649046201e-02
2.822928729222667910e-02
2.823464484583271261e-02
2.825261033807374700e-02
2.825618789308564915e-02
2.826532482132854129e-02
2.829537590167946481e-02
2.829718791830015956e-02
2.831359982044706625e-02
2.832061744466390918e-02
2.833805743177619796e-02
2.834731060063128139e-02
2.835653903432205913e-02
2.836836096411948782e-02
2.837667995270015675e-02
2.839709054536465604e-02
2.840556325153487105e-02
2.840942629817799769e-02
2.841972170730411307e-02
2.843690803408144285e-02
2.844997041878910560e-02
2.845836283901986841e-02
2.847034981169288548e-02
2.847684249672044476e-02
2.848941833076412689e-02
2.849403713569581553e-02
2.850361817272301090e-02
2.852393998851521228e-02
2.852876969442580402e-02
2.854569824662794852e-02
2.854866348298429335e-02
2.856155894866424516e-02
2.857761915604517533e-02
2.859515107848170645e-02
2.860959682937774806e-02
2.861444714713379245e-02
2.862948171196594283e-02
2.863502923444344317e-02
2.865463364796760892e-02
2.866480055102726965e-02
2.867320153362301616e-02
2.868483160738116711e-02
2.869264156974904445e-02
2.871770773977405655e-02
2.872569617558251576e-02
2.873272325789755222e-02
2.873764165477488142e-02
2.875761621769262755e-02
2.878043181380063320e-02
2.878869090108227002e-02
2.880554972893889509e-02
2.881043011379291752e-02
2.881252148062252161e-02
2.882119143460554200e-02
2.883534316996122504e-02
2.884645232729288189e-02
2.886474737141803137e-02
2.886927119064641722e-02
2.888346660514656827e-02
2.890568141285498882e-02
2.891291570327542138e-02
2.892574325089436460e-02
2.892880236777162217e-02
2.893387031900812589e-02
2.895442733739722607e-02
2.895880501746384006e-02
2.896917930479753212e-02
2.897982576657909259e-02
2.899863509987399279e-02
2.901195235738518452e-02
2.902634179135366033e-02
2.903821919009547114e-02
2.905825074168505440e-02
2.906933238024517197e-02
2.907597063768185830e-02
2.909944159313809786e-02
2.910512947083521151e-02
2.911868561550268186e-02
2.912603983552308762e-02
2.913319665229002764e-02
2.914636980472556926e-02
2.915671860481661160e-02
2.916685358482223878e-02
2.918346884330647040e-02
2.918795006416291526e-02
2.921925258279955973e-02
2.922934617800626578e-02
2.924365507273890552e-02
2.924661217445406747e-02
2.926619526872109578e-02
2.927238950566540820e-02
2.929349182216706149e-02
2.929918225258898445e-02
2.931316451845683568e-02
2.932876600158823566e-02
2.934523900219837556e-02
2.935932472435703877e-02
2.936860284381920261e-02
2.937118257416126976e-02
2.938555440005019559e-02
2.938809244510870444e-02
2.940834864500463386e-02
2.941772354007982093e-02
2.942386698544291468e-02
2.943340113975861927e-02
2.944519492877717415e-02
2.946668356209014572e-02
2.947275666436077746e-02
2.948484627087016863e-02
2.949919641894810374e-02
2.950139522529232616e-02
2.951697215304466271e-02
2.954107316722698329e-02
2.955284749922781895e-02
2.956583292969988674e-02
2.957980968007994926e-02
2.958485987356224145e-02
2.959448622817795194e-02
2.960022529281441939e-02
2.961242366318639352e-02
2.962519643405858716e-02
2.963171251999008327e-02
2.964838811639186611e-02
2.965468161101553202e-02
2.966421281668357723e-02
2.967501636025221545e-02
2.969198074308765367e-02
2.969841108192922130e-02
2.972125038177458878e-02
2.973398411382227602e-02
2.974021365200257838e-02
2.975403965413792040e-02
2.976169524736849148e-02
2.977771248213917366e-02
2.978860492123264203e-02
2.979252168418999869e-02
2.981063309083420432e-02
2.982870987195268553e-02
2.983612411312669410e-02
2.984668306284266048e-02
2.985212442511797626e-02
2.986278603219122418e-02
2.987320763264050827e-02
2.987621624683239885e-02
2.988978522201318766e-02
2.990567238754970880e-02
2.991598131068823330e-02
2.992218849961875149e-02
2.993994107874231592e-02
2.994552066134154034e-02
2.994984754827256790e-02
2.997383252629004513e-02
2.997675514094372273e-02
2.999256091887647635e-02
3.002020207230476911e-02
3.003420295518538508e-02
3.003558455521448955e-02
3.003798935496543310e-02
3.005931211301493544e-02
3.007627765887543880e-02
3.008000650753167582e-02
3.009781096959440738e-02
3.010314562169058572e-02
3.010991038520233198e-02
3.011839913968578086e-02
3.012798291486135094e-02
3.014266549331667822e-02
3.015833048332139388e-02
3.016371593524758143e-02
3.017819723513365249e-02
3.020213678920136147e-02
3.020990530154077369e-02
3.022100871697241953e-02
3.023795582195137888e-02
3.024478783512807301e-02
3.025617362112348330e-02
3.026084026291786522e-02
3.028018837812573860e-02
3.029335549278849848e-02
3.030964817248832377e-02
3.031817849623946737e-02
3.032296835548464742e-02
3.033852062879405231e-02
3.034745503489211238e-02
3.035330466458074916e-02
3.036087970033091166e-02
3.037923731209180023e-02
3.038736000599490117e-02
3.040322328745487246e-02
3.041336176142855896e-02
3.041641555254498419e-02
3.042693081818187428e-02
3.043732118115782814e-02
3.046304130760779660e-02
3.047299878019160690e-02
3.048031448744364935e-02
3.049777878110820906e-02
3.050386939672805608e-02
3.051226249806243684e-02
3.052674762793433638e-02
3.053647687723076709e-02
3.055144622048694414e-02
3.055771535728779575e-02
3.056583332031020950e-02
3.059383752462413453e-02
3.060846288732427256e-02
3.061027097874807756e-02
3.063329333239023233e-02
3.064467396671965993e-02
3.065590626777059402e-02
3.066569952197345517e-02
3.067796053534438405e-02
3.068845498968469920e-02
3.070348176759540859e-02
3.070571515223669001e-02
3.071649351775629366e-02
3.074011118865915826e-02
3.076017720665763511e-02
3.076259161396388553e-02
3.077814654576072062e-02
3.078713002893346262e-02
3.079707590044750143e-02
3.080185639891308558e-02
3.082303741925784824e-02
3.083058994572618339e-02
3.084459806014511196e-02
3.085068003968532979e-02
3.086459000528696262e-02
3.088865011036467934e-02
3.088969735805657812e-02
3.089292049625264047e-02
3.090528887146742898e-02
3.091084533302684845e-02
3.091777682504737168e-02
3.093852035243116472e-02
3.095260419651962858e-02
3.095839946696893330e-02
3.097306536388333420e-02
3.098529455512016861e-02
3.099747017086573742e-02
3.100736212206695042e-02
3.101154616925116958e-02
3.102095519858838468e-02
3.104588813370018352e-02
3.104972847505738098e-02
3.105534557680911245e-02
3.108194212172782356e-02
3.108446266809811176e-02
3.110517183019756438e-02
3.111841423661498851e-02
3.112442412759935939e-02
3.112862626432211233e-02
3.114296901373064808e-02
3.115436277931038500e-02
3.117533855333931569e-02
3.118196547708429467e-02
3.119364050212708461e-02
3.119731736791125920e-02
3.121437227828577354e-02
3.122584791013305328e-02
3.123336276481331053e-02
3.124360949923382647e-02
3.125851747647412360e-02
3.126486118022875349e-02
3.128540623216663485e-02
3.128907332201641411e-02
3.130113091209446585e-02
3.131211749299839253e-02
3.132831529660362602e-02
3.133623944389890559e-02
3.134325744482352460e-02
3.135170658685609846e-02
3.136359851629938467e-02
3.138605458431997786e-02
3.138972514598264985e-02
3.139850395389409687e-02
3.140240711257896722e-02
3.141659871045565655e-02
3.144839073444694044e-02
3.145165082811057777e-02
3.145511689017427281e-02
3.147791350694689738e-02
3.149705239348205010e-02
3.151031989293084923e-02
3.151955987947474558e-02
3.152947431938685208e-02
3.153340990862729676e-02
3.153840920909589673e-02
3.156246783187616201e-02
3.157334229386637992e-02
3.158330589379310105e-02
3.159330449803349206e-02
3.160664526248163630e-02
3.161915096207340570e-02
3.163544419393876650e-02
3.164682841833887927e-02
3.165999411037190292e-02
3.166909159605807433e-02
3.167519565045923136e-02
3.169252623625057330e-02
3.170251292776538055e-02
3.171066350866130756e-02
3.172092949035693055e-02
3.173265617312476250e-02
3.174184719925765563e-02
3.175360721048764434e-02
3.176737616056274360e-02
3.177872511793944366e-02
3.178637601384998179e-02
3.180116601936627818e-02
3.181234958403816870e-02
3.182536940073965592e-02
3.183143935768362187e-02
3.184715917885899694e-02
3.185282395768068708e-02
3.186875092664209763e-02
3.188579921288070551e-02
3.189780358010196881e-02
3.190587822588103473e-02
3.192251968995102329e-02
3.192513417433379130e-02
3.194790623988086331e-02
3.195376888182466235e-02
3.196735096812369781e-02
3.198096515060161460e-02
3.198662434232535379e-02
3.199100686110128988e-02
3.199501028309831296e-02
3.201329734695773643e-02
3.204339242274995003e-02
3.204803237122483273e-02
3.205919372887616747e-02
3.208212468827259523e-02
3.208809166740705932e-02
3.209972296153951188e-02
3.211627120997884166e-02
3.212020508999530177e-02
3.213732486075648875e-02
3.214915711455734737e-02
3.216144709912394095e-02
3.217310382092353205e-02
3.218055320063584190e-02
3.219631299232639243e-02
3.220262517371869082e-02
3.221601621187214493e-02
3.223165029183788777e-02
3.223720876310010031e-02
3.224412721545449889e-02
3.226300703045675844e-02
3.228198960735606526e-02
3.229031247585961717e-02
3.229589900173929218e-02
3.230193112572410374e-02
3.231359633444852442e-02
3.232359854161326318e-02
3.233417676643940419e-02
3.234763092623343939e-02
3.235689537787084236e-02
3.237836261947180105e-02
3.238074447224037478e-02
3.240170900767125328e-02
3.240626225238424363e-02
3.242356826761011446e-02
3.243140309216874240e-02
3.244710376759679660e-02
3.245822331842818098e-02
3.246838096365822768e-02
3.249012154675207098e-02
3.250902341583467026e-02
3.251499863285955971e-02
3.252049990572009053e-02
3.252901445741146480e-02
3.253641373664900582e-02
3.255011681256186895e-02
3.256458899584480093e-02
3.257867422736937524e-02
3.258511843580225165e-02
3.259094604886875191e-02
3.260802066061546656e-02
3.262552365936816079e-02
3.263766855730498850e-02
3.264574973122225110e-02
3.265925303826422432e-02
3.267885661092795324e-02
3.269155574541443565e-02
3.271160403641998338e-02
3.271618723864649914e-02
3.272385630759661046e-02
3.273753589203487468e-02
3.274616369818511563e-02
3.276670840810147478e-02
3.277562396301836323e-02
3.278096122736251505e-02
3.280147192127697009e-02
3.281373541933074733e-02
3.281963777969154616e-02
3.283066796169592516e-02
3.283622108907091608e-02
3.285327130320053746e-02
3.286589632777198178e-02
3.287869475587368306e-02
3.288175648398655726e-02
3.288811994382695447e-02
3.290092852256704115e-02
3.291988660637301667e-02
3.292408380632372289e-02
3.293301712591945041e-02
3.294124321913177722e-02
3.294856493416581378e-02
3.296552020106274794e-02
3.299049823297528494e-02
3.300309137387397174e-02
3.301339462303715111e-02
3.303043995985882608e-02
3.304213593763660750e-02
3.305567816084281629e-02
3.305824445700067393e-02
3.307154432025671831e-02
3.308320699665773246e-02
3.310102703265804802e-02
3.311120421266283698e-02
3.312013657284668122e-02
3.313522657882905786e-02
3.314414367867540845e-02
3.315710266036042686e-02
3.317074017448157219e-02
3.318087295289545713e-02
3.318989555909690470e-02
3.320275463228949953e-02
3.323329289490956073e-02
3.324031127314902578e-02
3.324754434617477328e-02
3.326126950538493832e-02
3.326739308581477816e-02
3.328099934795153425e-02
3.328762579201338667e-02
3.330343352786591105e-02
3.331295697591596383e-02
3.332834554662239546e-02
3.334371260432927864e-02
3.334568880470317742e-02
3.336304860818128937e-02
3.337067607440363792e-02
3.338113565006306516e-02
3.339995101648651765e-02
3.341395382863493468e-02
3.342408122322837460e-02
3.343534502778666706e-02
3.344250025175260488e-02
3.345287516335304634e-02
3.346881232508347459e-02
3.347722694195492954e-02
3.349036265753962960e-02
3.350579892440103125e-02
3.351536906320456977e-02
3.353427981895135135e-02
3.354926084180953616e-02
3.355030361970590125e-02
3.357007101155429218e-02
3.358523435835236715e-02
3.359170697486318913e-02
3.360006094915130026e-02
3.361080249896580829e-02
3.362391112670254367e-02
3.363001407708249291e-02
3.364629016173470433e-02
3.365116321112288089e-02
3.366532317287551646e-02
3.367215714248339431e-02
3.368494359960622075e-02
3.370320279356764370e-02
3.371613949872998006e-02
3.372398384488822787e-02
3.373405250344208017e-02
3.373682996593635464e-02
3.375424864845627537e-02
3.376872365418664979e-02
3.377278329232830112e-02
3.380154750508801431e-02
3.380364383696832231e-02
3.381101266696817653e-02
3.381571822827572626e-02
3.382462964988225407e-02
3.383073538551534254e-02
3.384309962067627575e-02
3.385584694148580098e-02
3.386271094095794076e-02
3.388772894940728087e-02
3.389951836516685857e-02
3.391355115950489552e-02
3.392951674598254641e-02
3.393667805415134797e-02
3.394834779622085685e-02
3.395140085270548225e-02
3.397296580681014033e-02
3.398254652269849796e-02
3.398927992737138526e-02
3.399884937428038212e-02
3.401615972569249635e-02
3.402850530739826018e-02
3.404143107971435711e-02
3.405055160322378871e-02
3.405590916698070236e-02
3.407106343601118414e-02
3.408576463702600590e-02
3.409849920580038107e-02
3.411313848850050512e-02
3.411617845150954897e-02
3.412923910243009784e-02
3.413298353949062447e-02
3.415658542258509511e-02
3.417008179944885926e-02
3.418709803264508018e-02
3.420213781874964498e-02
3.420682067713365360e-02
3.421860768836093580e-02
3.422779366919592725e-02
3.423495734957687775e-02
3.424739010483918156e-02
3.425601117408499929e-02
3.426498784863640790e-02
3.429000612955540594e-02
3.430520270019055129e-02
3.431250221912179876e-02
3.431609929472390075e-02
3.433170466375989882e-02
3.434953010747060498e-02
3.436049979040761704e-02
3.436953555971661300e-02
3.437801538155266234e-02
3.438371383095650824e-02
3.439344633221746994e-02
3.441626135763414807e-02
3.442208658126916232e-02
3.444291461185283731e-02
3.445032978941736657e-02
3.445913582944032383e-02
3.447101872745927942e-02
3.448554090426486640e-02
3.450952770484255749e-02
3.451455269609643439e-02
3.452671394933964910e-02
3.453871837648875287e-02
3.455276179743083098e-02
3.456277702599641621e-02
3.457485901970497322e-02
3.458660831962551141e-02
3.459323910290856841e-02
3.460677661477229439e-02
3.461201447778439189e-02
3.462961861060109836e-02
3.464796681724185978e-02
3.466449785108399739e-02
3.467086112072043091e-02
3.468418186936300662e-02
3.469352552289911573e-02
3.471158769423687840e-02
3.471851032455081087e-02
3.472764013224793889e-02
3.473369514699758964e-02
3.475092753745395724e-02
3.475185156471921610e-02
3.477586395867116043e-02
3.478702029950625496e-02
3.479853261111831575e-02
3.480899644465806908e-02
3.482178537970281873e-02
3.482276021635150043e-02
3.484836740623925566e-02
3.485237530015028451e-02
3.486475796869681343e-02
3.488815641314507721e-02
3.489152437359244185e-02
3.490227574210252870e-02
3.491615694876659681e-02
3.492179132050488022e-02
3.493826572095637406e-02
3.495515960852796367e-02
3.497185317683321193e-02
3.498434089835683602e-02
3.498986837339096434e-02
3.499512654659325817e-02
3.499913675393784285e-02
3.502515326423860653e-02
3.503757461780243609e-02
3.505452726935903707e-02
3.505950384548051080e-02
3.507128678062237936e-02
3.507602205538346007e-02
3.508387285625402807e-02
3.510394473829675510e-02
3.511406448512804923e-02
3.513542404414543574e-02
3.513631283509560665e-02
3.515328511248666521e-02
3.515776380549778812e-02
3.517050491011247670e-02
3.518555566194536688e-02
3.519354742360536470e-02
3.520110065946552291e-02
3.522117203026137178e-02
3.523636507407179597e-02
3.523930595078339501e-02
3.524535251364829813e-02
3.526057945634591961e-02
3.528235186752376462e-02
3.529148348653976530e-02
3.529494381863923502e-02
3.529990638388069701e-02
3.531952909942093211e-02
3.533659286300089297e-02
3.534462362555701453e-02
3.534514674038241600e-02
3.536777003480878756e-02
3.538285455942635771e-02
3.538858147391377162e-02
3.540361056145441276e-02
3.540784784422645881e-02
3.542005133455583543e-02
3.542378619951580543e-02
3.543847345873868404e-02
3.545307039907374946e-02
3.546256648580403681e-02
3.547203494671880009e-02
3.548193486608358649e-02
3.549065413864899154e-02
3.549490845531949601e-02
3.551730795549423725e-02
3.552244843245333517e-02
3.554024630158025833e-02
3.555562759749048007e-02
3.557867128054320593e-02
3.558606263013552873e-02
3.559722000750692450e-02
3.562134837464508985e-02
3.562942943879643387e-02
3.563939405393118376e-02
3.565201883337337785e-02
3.566612575714506184e-02
3.569308503428636481e-02
3.569627281638348970e-02
3.570956396756191920e-02
3.571151597517413512e-02
3.572356940487836363e-02
3.573768780659786204e-02
3.574849235147264936e-02
3.576906235731341921e-02
3.577239955256150683e-02
3.578244098488719827e-02
3.579844089632250315e-02
3.580585312537704068e-02
3.581780863459277375e-02
3.582698101270803681e-02
3.583360312268357717e-02
3.584947586867154312e-02
3.587204524697418240e-02
3.587262963698234497e-02
3.589733475312567590e-02
3.590301223191005864e-02
3.591975247298184737e-02
3.592347059239292539e-02
3.592944214793392099e-02
3.593902338253257556e-02
3.595277621924997113e-02
3.595487516749246160e-02
3.596477659195562726e-02
3.597850263411089822e-02
3.599396466487098101e-02
3.601372514515965850e-02
3.602419795676986558e-02
3.604581114783322882e-02
3.605735672870580277e-02
3.606540187797707686e-02
3.608000230826924337e-02
3.608815778366702975e-02
3.608985105652562364e-02
3.610482500799183647e-02
3.611962107924127086e-02
3.612993937917285958e-02
3.613428640729082764e-02
3.614740398888122153e-02
3.615587128992608923e-02
3.617166641043639830e-02
3.617349821188381442e-02
3.618742538881675186e-02
3.620602062382399788e-02
3.621287710744824917e-02
3.622009997959602101e-02
3.623664497916834204e-02
3.625395944550235949e-02
3.626500909451080279e-02
3.626627702372814399e-02
3.628371137502461874e-02
3.628568878227728112e-02
3.630108390164182852e-02
3.630904855030314682e-02
3.633285565894767144e-02
3.633988941676441486e-02
3.636489381869850712e-02
3.637250566469735213e-02
3.639069245079457060e-02
3.640778780556647165e-02
3.641305494939595100e-02
3.641827922814427909e-02
3.642109950907435056e-02
3.642792729568294918e-02
3.645008730182808243e-02
3.646083036870834126e-02
3.646463042438513602e-02
3.649121617193212819e-02
3.649419021426886234e-02
3.650899820502506721e-02
3.652838712057271398e-02
3.653388976036336944e-02
3.654383769944935523e-02
3.655870481865264310e-02
3.656799194887278004e-02
3.657572504990830309e-02
3.659019404424940225e-02
3.660153328072174306e-02
3.661215743283491308e-02
3.661658703711090368e-02
3.663235884033139156e-02
3.664527015723084702e-02
3.665173104163671480e-02
3.667065708656547240e-02
3.668934956154945581e-02
3.670478701727475368e-02
3.671276878118567844e-02
3.671743842143609937e-02
3.673370328642655558e-02
3.674682785556449005e-02
3.676164717534163850e-02
3.677457182968735250e-02
3.678199269252507841e-02
3.678826724021527772e-02
3.680232431525065628e-02
3.681064172824854985e-02
3.681961467998040582e-02
3.683314298504669626e-02
3.684915915002423548e-02
3.686055241462310450e-02
3.687302953980448050e-02
3.687517035155057910e-02
3.690171923354290673e-02
3.690929143240762045e-02
3.692560464127236930e-02
3.694168744651615821e-02
3.694394204974121854e-02
3.696112465608070163e-02
3.696720097864431009e-02
3.697673164038162152e-02
3.699569895908311201e-02
3.700880568242642665e-02
3.701416456187928139e-02
3.702987999637874506e-02
3.703787108425221630e-02
3.704540260566169252e-02
3.704948512344313771e-02
3.706257785987893127e-02
3.706651710040559378e-02
3.707704086360585904e-02
3.711427406962186648e-02
3.711783860231798737e-02
3.713436916869811144e-02
3.714634069711075792e-02
3.715339287446134398e-02
3.715880516760178276e-02
3.716974557068303264e-02
3.719142292030774843e-02
3.719236200091818878e-02
3.720771757565249915e-02
3.720818220770294449e-02
3.722401910138262160e-02
3.723014181485251317e-02
3.725125062406148269e-02
3.725906900548459078e-02
3.727459976605607128e-02
3.729001744059640133e-02
3.731150178228642700e-02
3.731575414270088542e-02
3.732111828249068397e-02
3.733383411797358553e-02
3.734372460943202743e-02
3.735621015187656768e-02
3.737301625878092226e-02
3.738113300110906811e-02
3.739535788619341439e-02
3.740832132670657284e-02
3.741799760924924279e-02
3.742823649597654123e-02
3.743946785562130009e-02
3.745009655706249552e-02
3.746695281445228121e-02
3.747694258016004420e-02
3.748564963661815685e-02
3.750121561627078881e-02
3.751691802655693353e-02
3.752341565019851055e-02
3.753409754577657909e-02
3.754579233606730737e-02
3.755048100851915427e-02
3.756778670930799313e-02
3.758424608159738334e-02
3.759597326986846566e-02
3.760852905795636358e-02
3.761855994832463690e-02
3.762433726087255348e-02
3.763234262910342132e-02
3.765199867429797065e-02
3.766410343452786247e-02
3.767275366253181046e-02
3.769674369138081849e-02
3.770852399058738369e-02
3.771392488741009963e-02
3.772648432243902450e-02
3.773869732388546172e-02
3.774483229154590447e-02
3.776599562234456142e-02
3.777295938488012261e-02
3.778564186586913509e-02
3.779006599286138801e-02
3.779955028243980886e-02
3.780910594219355492e-02
3.783048061966254316e-02
3.784966132787093152e-02
3.786185685062787298e-02
3.786904889280934272e-02
3.788295736708369166e-02
3.789532626704239515e-02
3.791283893951713502e-02
3.792050755600756551e-02
3.793154314267316307e-02
3.794745504793772817e-02
3.795442540274468479e-02
3.796105266219351737e-02
3.797528000913769075e-02
3.798704871857455645e-02
3.800522133917122458e-02
3.801448195295470400e-02
3.802995380065010700e-02
3.805196809887367859e-02
3.805703590733938713e-02
3.806127861360614206e-02
3.807073774608543681e-02
3.809437429852408075e-02
3.810410864138907838e-02
3.810738975271971141e-02
3.811287460840856456e-02
3.812696940591236983e-02
3.814603681399397761e-02
3.815695137409857995e-02
3.816465721897360774e-02
3.817243794033081672e-02
3.819232236107344969e-02
3.820133264616643043e-02
3.822095269251912786e-02
3.823209236218050311e-02
3.823993905972589147e-02
3.824940789671926744e-02
3.825537438384396527e-02
3.825853141262408608e-02
3.827457841216908019e-02
3.829096540885584821e-02
3.829176127110428540e-02
3.831063360158365461e-02
3.832635034176318234e-02
3.833445036568527975e-02
3.834318065884528837e-02
3.836235251488606668e-02
3.837550968573033572e-02
3.838585862702909024e-02
3.839218811061939629e-02
3.840038965259851000e-02
3.842321615541222091e-02
3.842494058702677906e-02
3.844303478019100995e-02
3.845522654955157993e-02
3.847059242682110414e-02
3.848122367356698881e-02
3.848306518920180386e-02
3.849011952929015656e-02
3.850921570644649794e-02
3.852357745789819488e-02
3.853374040600171524e-02
3.854234379454635206e-02
3.856047922425781538e-02
3.857554465639678742e-02
3.857776058269896113e-02
3.860261775762857672e-02
3.861449152819246278e-02
3.862025966523380260e-02
3.862745555914087747e-02
3.863770041621439333e-02
3.865982696084829806e-02
3.866417825963380794e-02
3.867175055965343944e-02
3.868158576860447617e-02
3.870338416613866572e-02
3.870594089819900940e-02
3.871513854870883842e-02
3.872624523775469729e-02
3.874140689765315226e-02
3.874831359882230375e-02
3.876838189454645534e-02
3.877577268107312847e-02
3.878365934069089027e-02
3.880235546962040871e-02
3.881028993213797573e-02
3.882125526649821134e-02
3.883374462279359784e-02
3.885008760739711020e-02
3.885700478381043377e-02
3.887056105011432727e-02
3.887365787233171277e-02
3.889249521386539676e-02
3.890141226375348760e-02
3.892029192462437281e-02
3.892891453152291792e-02
3.894879943552981283e-02
3.895817274254592677e-02
3.896372203789610911e-02
3.897928051361038149e-02
3.898468388869880119e-02
3.899605183355775440e-02
3.901781579185226168e-02
3.902114786227967036e-02
3.902394358614430514e-02
3.904103906454492456e-02
3.905710478837448596e-02
3.906635486657961120e-02
3.908480773096284500e-02
3.909226864581483163e-02
3.909606378967300788e-02
3.911362606284912724e-02
3.912916800272958628e-02
3.914184562113065535e-02
3.914897367008524087e-02
3.916010042908524280e-02
3.917084059646064320e-02
3.918920867539504860e-02
3.920230276159464289e-02
3.921869979242631477e-02
3.922165761053680866e-02
3.923867869299546562e-02
3.924371929246373014e-02
3.925962882445682700e-02
3.927925293724476852e-02
3.928917413913057821e-02
3.930447160826489039e-02
3.930916893240354870e-02
3.932313876758963822e-02
3.933685989964413876e-02
3.935184359568755230e-02
3.935648920870049583e-02
3.937789048994599916e-02
3.938088307482962014e-02
3.939160728454588201e-02
3.939850326395022417e-02
3.942103535224872335e-02
3.942967393212082339e-02
3.943816306567826668e-02
3.944784999649902923e-02
3.947023723991410771e-02
3.947856137756627914e-02
3.948477475257733404e-02
3.950251541184546245e-02
3.951842348517303760e-02
3.952643314736004054e-02
3.954409541019676677e-02
3.955494653540320149e-02
3.956133268964301397e-02
3.957772760556105274e-02
3.959221780787258727e-02
3.960512711717101286e-02
3.960969006023612460e-02
3.961676263410202070e-02
3.962619232071828979e-02
3.964602615868867419e-02
3.965563223433415940e-02
3.966781848757933160e-02
3.967513496588825905e-02
3.969033177888436903e-02
3.970185654107261097e-02
3.972098330909418218e-02
3.972602102090200260e-02
3.974191486584749411e-02
3.975121082584986976e-02
3.976423209471069420e-02
3.977230148322868919e-02
3.977602747122210847e-02
3.978834874109227204e-02
3.980377417368519133e-02
3.981483653305234460e-02
3.981858553385803079e-02
3.983809881242789119e-02
3.983989506727392271e-02
3.986165019440013335e-02
3.987101478662480325e-02
3.988520911976911609e-02
3.989389983232943804e-02
3.990761872146875167e-02
3.991444317856068791e-02
3.993085573303112312e-02
3.994828948742956687e-02
3.996007496700099137e-02
3.996504691766600281e-02
3.997733027673266992e-02
3.999311035994079777e-02
4.000376840029390424e-02
4.001284835500329429e-02
4.001912795943313172e-02
4.003191775402120678e-02
4.004655610081753192e-02
4.005484540926412818e-02
4.006027634930692249e-02
4.007908138747673377e-02
4.008323072678432464e-02
4.009937471860441915e-02
4.010365286446548883e-02
4.012716078583594692e-02
4.013108198626069711e-02
4.014426986259256314e-02
4.014876572291831147e-02
4.016941495767006876e-02
4.018162290205001819e-02
4.018651324279393089e-02
4.021533262045395851e-02
4.022101733516925126e-02
4.023520895925020158e-02
4.025011271792461320e-02
4.027172027109210406e-02
4.027202684083308615e-02
4.028297905514321986e-02
4.029430292761060350e-02
4.030894524279360347e-02
4.031182230818902701e-02
4.031624449289794576e-02
4.032829078659533328e-02
4.033918122275909068e-02
4.034865563513612141e-02
4.036144482085507468e-02
4.037764930511950068e-02
4.040185239654836558e-02
4.041472017331676492e-02
4.041977684634917578e-02
4.042612783528526377e-02
4.044048741991274065e-02
4.045243695101941039e-02
4.046394097529476541e-02
4.047772015639578003e-02
4.048285059490763782e-02
4.048495748507163761e-02
4.050741103378185937e-02
4.051166846592274551e-02
4.054291171110813163e-02
4.054738245193001411e-02
4.055560524801055111e-02
4.056300349715669107e-02
4.056838777025095766e-02
4.057979358694596694e-02
4.059471644238954458e-02
4.060646739468570798e-02
4.062165281835511399e-02
4.063216581452022691e-02
4.064276007031619731e-02
4.064800069397583870e-02
4.066522798860588983e-02
4.066968802072862266e-02
4.069518640179470292e-02
4.070205278402583282e-02
4.070626773118585229e-02
4.072074803014341660e-02
4.073713645559706720e-02
4.074153682473646843e-02
4.076676608100249233e-02
4.077560967353832666e-02
4.078055371921124328e-02
4.079542914037748158e-02
4.080703537725871577e-02
4.081451679351100204e-02
4.083482682736966352e-02
4.084171670789038533e-02
4.086084824060753906e-02
4.087933227537837721e-02
4.088240605965826058e-02
4.089788105021313624e-02
4.089911232060333690e-02
4.091788531030160492e-02
4.092299380579472734e-02
4.093778358057048594e-02
4.094027971153313405e-02
4.096511516625050975e-02
4.098117139447093882e-02
4.099339013446706703e-02
4.099867208808166685e-02
4.101100501134169463e-02
4.102574696958399825e-02
4.103290713299834191e-02
4.104568720411883032e-02
4.105168999165620392e-02
4.105879670949053040e-02
4.107431857694998634e-02
4.109590805813112535e-02
4.110041860148011539e-02
4.110726042248075141e-02
4.111634855898110841e-02
4.112195721563832729e-02
4.112982712118895545e-02
4.114663822008152172e-02
4.116742571601744727e-02
4.118731421071708532e-02
4.120520378300329689e-02
4.121548737189717482e-02
4.122944895400515453e-02
4.123441987000375786e-02
4.123940528749681089e-02
4.124737652205706651e-02
4.126516917374328797e-02
4.127144813825023295e-02
4.129337127820970066e-02
4.131020427289261443e-02
4.132647685346046984e-02
4.132857166612385891e-02
4.133943524988631379e-02
4.135105755361395685e-02
4.136459016574439707e-02
4.137655101518872280e-02
4.138794162843167923e-02
4.139827019234249006e-02
4.140788860629374124e-02
4.141155559131431962e-02
4.141818785400974701e-02
4.144541207491270196e-02
4.145611820374167644e-02
4.146469185697027049e-02
4.147018557925258309e-02
4.147699041309971246e-02
4.149691751876932733e-02
4.151196676397256313e-02
4.152235993230013467e-02
4.153550015392581951e-02
4.154798209964277733e-02
4.155450109131020309e-02
4.156064347204657672e-02
4.158495707623266480e-02
4.159994311440018411e-02
4.160464024505267089e-02
4.161936124395498870e-02
4.162302539947460023e-02
4.163533171724531634e-02
4.164233932480160272e-02
4.165815676347384144e-02
4.168003986295859553e-02
4.169430022304043693e-02
4.169900469871595794e-02
4.171201989365863616e-02
4.172969010134269796e-02
4.173487389833457906e-02
4.174264276723183009e-02
4.175454320370153294e-02
4.176374107440178340e-02
4.177509967303344451e-02
4.179115206354316880e-02
4.179993018641303681e-02
4.180721504659185017e-02
4.181886655721883672e-02
4.182511992288467928e-02
4.183499197206125286e-02
4.184329553658894252e-02
4.186334314564155168e-02
4.186624462990029549e-02
4.188138223658738335e-02
4.190000963427259473e-02
4.190604391933405726e-02
4.192593055524868051e-02
4.193536064401132135e-02
4.194121737643208281e-02
4.195791172730622964e-02
4.196861529606094043e-02
4.197106857879456809e-02
4.198037212777733229e-02
4.200441520854619748e-02
4.200943672313806054e-02
4.201761571415557617e-02
4.203236414565197920e-02
4.204206442746316608e-02
4.206154689496688359e-02
4.206366813082496048e-02
4.208508295704865843e-02
4.210120041991477491e-02
4.211535286878032025e-02
4.211742986090705188e-02
4.212775835269427782e-02
4.214849666401765393e-02
4.215507472362600705e-02
4.216522368702252388e-02
4.218205817259146340e-02
4.219368806976880881e-02
4.219902317447482565e-02
4.221279152533946588e-02
4.223825968325373159e-02
4.224531215156901442e-02
4.225401576289533612e-02
4.226443133364138349e-02
4.226612566337539789e-02
4.227513007461702887e-02
4.228347842890550767e-02
4.228921440568939039e-02
4.231237849663926909e-02
4.232317659600132176e-02
4.232600035200573263e-02
4.233105813906207215e-02
4.234993036277884260e-02
4.236109526467463082e-02
4.237201744062668585e-02
4.238620017026506481e-02
4.239967278400758044e-02
4.240587276576618381e-02
4.241875668310546299e-02
4.243070947407978633e-02
4.244852557313621988e-02
4.246257981911993884e-02
4.247038233141381403e-02
4.248902203430987568e-02
4.249433572869798503e-02
4.250491463285832605e-02
4.252158611576828395e-02
4.253188087838599696e-02
4.255389835305989354e-02
4.256271171514619533e-02
4.257292829087461206e-02
4.258026817777255113e-02
4.258458684506594150e-02
4.260994085783781360e-02
4.261936523648285347e-02
4.263681802560037593e-02
4.263839042223549480e-02
4.265809564910261198e-02
4.265884634983924117e-02
4.267159859292046775e-02
4.268172242465906319e-02
4.269785547484983290e-02
4.270316517211542040e-02
4.270824487039975859e-02
4.272748886374888588e-02
4.274965168870409338e-02
4.276082045412088473e-02
4.277392022114961945e-02
4.278322888307306560e-02
4.279218714271765256e-02
4.280684690038999429e-02
4.282051948401816022e-02
4.283092446344671789e-02
4.283371304654737255e-02
4.284300373111477045e-02
4.286672340434527495e-02
4.288762740457335854e-02
4.289281364420027831e-02
4.290632519170883841e-02
4.291309995608355576e-02
4.292442065673313101e-02
4.293399531977432071e-02
4.295710464672947149e-02
4.295792531769376810e-02
4.296829930903361960e-02
4.298467514905801590e-02
4.299265246842332022e-02
4.300158286602517865e-02
4.301268262642310436e-02
4.302870200730130046e-02
4.303911294016593558e-02
4.305396257448923514e-02
4.306833075670452038e-02
4.307519284158506379e-02
4.308965207024451072e-02
4.310593692258313236e-02
4.311263167828033316e-02
4.312704572195336095e-02
4.314922289864936422e-02
4.314997549485044548e-02
4.316532902638398062e-02
4.317231575103552821e-02
4.318107868160930840e-02
4.320001947993146185e-02
4.320749381124877608e-02
4.320877795454797221e-02
4.323350104903761482e-02
4.324526616427382120e-02
4.324828977378253336e-02
4.326586476477561893e-02
4.327481102961328041e-02
4.329215638964856172e-02
4.329902170016919349e-02
4.330566187436252212e-02
4.332011109536570981e-02
4.332884660426933321e-02
4.333813135030556429e-02
4.333937733631315625e-02
4.335275436654090209e-02
4.336360602109062823e-02
4.337794382561704909e-02
4.339403445498990486e-02
4.339868070428060109e-02
4.341358014175505931e-02
4.342882226667177381e-02
4.344515823049394099e-02
4.346204079080501215e-02
4.347862248215572656e-02
4.348585407396521330e-02
4.350461685379747312e-02
4.351875070055832850e-02
4.352263402647965629e-02
4.353442290792058911e-02
4.354771192958523107e-02
4.356267367441135629e-02
4.356700146132042040e-02
4.357792176781366544e-02
4.358798821231690823e-02
4.359440140136766617e-02
4.361512646145548899e-02
4.361699932484847109e-02
4.362870320129291768e-02
4.364655670347789007e-02
4.365460471481596993e-02
4.367086957597343666e-02
4.367472762336033210e-02
4.368982812617255851e-02
4.369362579766100652e-02
4.370237667417259386e-02
4.371988952243932580e-02
4.374303398955520228e-02
4.375392253948184873e-02
4.376138078737079606e-02
4.376542364652608041e-02
4.378272690473372641e-02
4.378997509064203042e-02
4.379660077375374660e-02
4.381201891412261906e-02
4.381853021551340710e-02
4.382640148225031007e-02
4.384873366755948076e-02
4.385713527011975144e-02
4.386428859870183938e-02
4.388045767209741710e-02
4.388708684679104577e-02
4.389996663075468319e-02
4.391150174544533602e-02
4.392189979503757780e-02
4.393022492014253544e-02
4.395010219844130983e-02
4.396400890755519653e-02
4.397569779697402259e-02
4.398865556982328728e-02
4.400717891935257420e-02
4.401064237689106262e-02
4.401166742904139006e-02
4.403008920748635591e-02
4.403908133322764762e-02
4.405091710291564322e-02
4.406332432479836969e-02
4.407354027000420782e-02
4.408887233681824114e-02
4.409733672326976439e-02
4.410978535508131015e-02
4.413676313017766972e-02
4.414443437397086445e-02
4.416666286027287613e-02
4.417524136477285479e-02
4.417596769314396932e-02
4.419186002007158276e-02
4.419652205866958505e-02
4.421271168912155325e-02
4.423127278606742152e-02
4.423986674804836206e-02
4.425849776532148061e-02
4.426406228167467649e-02
4.427968465688775224e-02
4.428635027706878668e-02
4.430215318677060976e-02
4.430409832929294023e-02
4.432492170983759472e-02
4.433180573850042938e-02
4.433498091478094150e-02
4.436361796607452002e-02
4.436589713375210797e-02
4.437371730681682891e-02
4.438457143981250352e-02
4.439040754434259162e-02
4.440034782724844309e-02
4.442007419040300276e-02
4.442688247551079828e-02
4.444591557495153333e-02
4.446018174214066976e-02
4.447521876759175097e-02
4.447945641689821095e-02
4.449781733288954433e-02
4.450886372230106192e-02
4.451962502729089888e-02
4.452918136011391192e-02
4.453682180181556260e-02
4.454647938380112970e-02
4.455920849096894898e-02
4.456359119269009961e-02
4.457254628785661810e-02
4.459232423397097023e-02
4.460284769517219861e-02
4.461334204280714699e-02
4.462128056905745321e-02
4.463359791636156704e-02
4.464461627056531823e-02
4.465460147764233056e-02
4.467824783993712412e-02
4.468570054331338914e-02
4.470004159517254605e-02
4.470850957757355193e-02
4.471580766908089810e-02
4.472174094096631469e-02
4.473450374541715346e-02
4.475086712360709651e-02
4.477736884943611662e-02
4.478410476574540278e-02
4.479141229457017648e-02
4.480660800733632376e-02
4.481318699566877450e-02
4.482334310748181672e-02
4.483860897767899534e-02
4.485585146709608617e-02
4.487722753865669434e-02
4.488477016809805376e-02
4.489210037136109888e-02
4.490979654208471228e-02
4.491951920920456143e-02
4.493160169667148596e-02
4.493496477897124253e-02
4.495351664270147429e-02
4.495622217240291540e-02
4.498660564590206690e-02
4.498952871071537629e-02
4.499556360550854839e-02
4.500151391480006202e-02
4.501202662784625774e-02
4.502789505329046760e-02
4.503037458658626369e-02
4.504381262752371606e-02
4.505124601786653082e-02
4.507299568988787364e-02
4.507920595424086407e-02
4.508340180834818911e-02
4.510372223992842322e-02
4.511600323900755161e-02
4.513405838805117920e-02
4.514512701845546649e-02
4.516033410677872117e-02
4.517657265026209235e-02
4.517930930327401784e-02
4.518802414454436978e-02
4.520435767104680203e-02
4.521210895175120648e-02
4.523250732073624825e-02
4.523939886587358128e-02
4.524880341600928668e-02
4.526145131828673840e-02
4.527631100440537848e-02
4.528519053762902757e-02
4.529565985140043827e-02
4.530600518514898978e-02
4.532644891067433290e-02
4.533339767209854099e-02
4.534497385546482073e-02
4.535585295044436416e-02
4.536926721349204827e-02
4.538440036910107445e-02
4.538513945281813511e-02
4.540299091674143694e-02
4.541702927583851634e-02
4.544718592884916530e-02
4.545058258581902155e-02
4.546072244240378923e-02
4.546525079787694379e-02
4.546943489525023807e-02
4.548083432197835840e-02
4.548608729963277142e-02
4.549536777661683518e-02
4.550707862629393974e-02
4.553006086062161284e-02
4.553836731473903665e-02
4.556028405227857681e-02
4.556518271829440581e-02
4.557509974151247034e-02
4.558569526465749977e-02
4.559648804863730698e-02
4.560667808052887295e-02
4.561440561921320525e-02
4.562430095606490044e-02
4.564144206186881991e-02
4.565564794902937651e-02
4.567143131140161127e-02
4.567666697601119319e-02
4.568557866662081857e-02
4.569773622080053332e-02
4.570104547140535489e-02
4.570986791123893278e-02
4.572693445433978487e-02
4.573994915896673064e-02
4.576078177491188503e-02
4.577971778849038165e-02
4.578826426217147416e-02
4.579386216231817741e-02
4.581261228139993369e-02
4.581468366380786472e-02
4.582650792084769220e-02
4.582983130651957504e-02
4.585362930261333014e-02
4.586247141322130627e-02
4.587324173043560993e-02
4.588958041112090047e-02
4.590282659567862522e-02
4.591576385776968694e-02
4.591970743433471114e-02
4.593419648222901719e-02
4.594635379118255925e-02
4.596040512764049124e-02
4.597028083072790539e-02
4.598006536072157813e-02
4.599108757035341721e-02
4.600264997516007037e-02
4.601497960045991542e-02
4.601595471544750460e-02
4.603664222291709018e-02
4.605290559224645142e-02
4.605813509829387309e-02
4.605909707970368139e-02
4.609234513512611153e-02
4.610082945491400519e-02
4.612081387519523235e-02
4.613047459443808673e-02
4.613509352646583128e-02
4.614391313665533456e-02
4.614782009422729869e-02
4.616371454129775120e-02
4.617302497054065480e-02
4.618117208128708073e-02
4.619227530580771734e-02
4.620097090284686070e-02
4.620717934465479182e-02
4.623770662742915372e-02
4.625931777056219163e-02
4.626914160138489995e-02
4.627906851774865604e-02
4.629123430234022285e-02
4.630331995499870068e-02
4.631052550067132900e-02
4.632209949853033359e-02
4.633367038522318015e-02
4.634231627438994972e-02
4.637575732148568886e-02
4.638654021619509349e-02
4.640081860186440199e-02
4.640934447560768339e-02
4.641827664970149536e-02
4.642383537844280150e-02
4.642911134907162785e-02
4.644412372783052190e-02
4.646073701148822899e-02
4.646558661918759325e-02
4.648079055923426406e-02
4.648781561561488029e-02
4.649566854889702894e-02
4.651396887961711801e-02
4.652637573366275037e-02
4.653173573181479394e-02
4.654454446576250515e-02
4.656138944033805238e-02
4.656620031214342426e-02
4.658511526626546440e-02
4.659377734816444461e-02
4.660176714213698501e-02
4.661683563744301040e-02
4.662326893136725658e-02
4.664389817135605742e-02
4.664990377295530344e-02
4.665344216069933214e-02
4.668218790326311707e-02
4.668956141551611205e-02
4.669772159661200739e-02
4.670979820147247441e-02
4.672482489029239350e-02
4.672823576090845421e-02
4.673305023018703430e-02
4.675562565409813187e-02
4.676102961413369785e-02
4.677156787745462285e-02
4.677828295806940595e-02
4.678406089029879533e-02
4.681117147481983487e-02
4.682335311853985660e-02
4.683438723647637136e-02
4.684417581358707450e-02
4.686048209322524194e-02
4.686371015947121688e-02
4.686736391033474725e-02
4.687661745400373281e-02
4.688955034172953562e-02
4.690973763850203593e-02
4.691586757715643374e-02
4.692895508303468466e-02
4.694326412175059415e-02
4.695165750594926246e-02
4.695958552909951234e-02
4.697691823902194752e-02
4.698513836153145329e-02
4.700427424738429227e-02
4.702200903944614430e-02
4.702807846909978773e-02
4.703475769973641807e-02
4.704649507347891113e-02
4.706180480346022765e-02
4.708415392851744707e-02
4.708788187298168504e-02
4.709608884712573884e-02
4.710485558490051794e-02
4.711263264849313570e-02
4.713211096016978185e-02
4.714465480177898460e-02
4.715791330947577409e-02
4.716251620821565460e-02
4.718655082947259549e-02
4.719256783398695365e-02
4.719585544988197379e-02
4.722057086487468913e-02
4.723110470620806023e-02
4.723905490058283307e-02
4.725562972269536921e-02
4.725935908695866328e-02
4.727673451484265543e-02
4.728394189444345974e-02
4.728725624343571576e-02
4.729063968022767517e-02
4.730676126284738547e-02
4.731330375351361361e-02
4.732261893174383172e-02
4.734778579789195030e-02
4.735718083668072342e-02
4.737291318768388493e-02
4.738594770801934919e-02
4.740363297724120573e-02
4.741331661429259992e-02
4.741355984122402889e-02
4.742203858089960589e-02
4.744061343824351740e-02
4.745199615905260071e-02
4.745964755008003078e-02
4.748142722045234354e-02
4.749108431394993834e-02
4.750074063810849623e-02
4.750750370853623616e-02
4.751944557730908292e-02
4.752395204200876577e-02
4.754666261634610258e-02
4.755791662645497686e-02
4.756912979384514406e-02
4.758019653984180142e-02
4.758798788466134244e-02
4.760329472908481074e-02
4.762668847703838138e-02
4.763315462466594097e-02
4.766324801221444307e-02
4.766685977255485929e-02
4.767410829954216167e-02
4.767609895600061209e-02
4.768663643697640397e-02
4.771097637905896693e-02
4.771891653000781552e-02
4.773698249072938493e-02
4.774155876426966483e-02
4.775433386445376849e-02
4.776130504193326631e-02
4.777502245886922072e-02
4.777995944867119427e-02
4.779780220325335893e-02
4.780771376133252648e-02
4.782240533306159058e-02
4.783692815641987783e-02
4.783896199565290663e-02
4.784852886128010407e-02
4.785411407258316485e-02
4.786793311467635315e-02
4.788052224171657212e-02
4.788455774397726294e-02
4.790678932226138942e-02
4.791185289625038424e-02
4.793765464295302037e-02
4.794905078943406673e-02
4.795811256478227369e-02
4.796433690031282060e-02
4.797633630783709746e-02
4.798275087132225503e-02
4.799164914533221582e-02
4.801989926760708016e-02
4.802817350619703607e-02
4.803367922731871520e-02
4.803687400074146963e-02
4.804756077825350635e-02
4.805582345776954201e-02
4.807512488112697380e-02
4.808557643717420449e-02
4.810076837313881359e-02
4.812223123889886045e-02
4.812878238467166447e-02
4.814691183561864429e-02
4.815041262155261848e-02
4.816437993549921304e-02
4.817649620054564874e-02
4.818328185316456125e-02
4.819907073335905068e-02
4.821145595898379543e-02
4.822231920480901657e-02
4.823110039109707037e-02
4.823870022057297202e-02
4.826158844226091649e-02
4.826752267509543115e-02
4.827434082122078474e-02
4.828460799572314999e-02
4.829299796364117103e-02
4.829604980614971010e-02
4.832715174755874976e-02
4.834090200960999839e-02
4.835171239739372018e-02
4.835394135514936576e-02
4.836018409580317146e-02
4.839002228488553659e-02
4.840723427009413493e-02
4.840877978842722529e-02
4.841740544910172472e-02
4.842274915245242672e-02
4.843044899342546783e-02
4.844754511343835057e-02
4.846616439109557861e-02
4.847447799545717695e-02
4.849348907685580023e-02
4.850450586617005566e-02
4.851537871883065955e-02
4.852393552808220711e-02
4.853746194718000506e-02
4.854898966349385780e-02
4.856177576246584193e-02
4.857471822667774886e-02
4.860782026036214454e-02
4.861136018432699046e-02
4.861790894633272186e-02
4.862254397057935718e-02
4.864815508145525769e-02
4.865706893934895749e-02
4.866175720185245135e-02
4.867349033782369938e-02
4.868464181968040760e-02
4.869629583637336001e-02
4.870582785412502780e-02
4.872435254343870925e-02
4.873974019698040783e-02
4.875068428279155652e-02
4.876065303306142962e-02
4.876456196116468744e-02
4.877195774431258846e-02
4.878196012323837705e-02
4.879530745829291360e-02
4.880848961864969748e-02
4.881627090576862171e-02
4.882301352145623774e-02
4.884137068275029581e-02
4.885779470889450860e-02
4.887004788250953746e-02
4.887317080545011683e-02
4.888553022734293263e-02
4.890002125962428225e-02
4.890430652808330780e-02
4.891413169688052509e-02
4.893745649527936337e-02
4.894930377178158265e-02
4.896919163074209269e-02
4.897066880660949639e-02
4.897532789400566022e-02
4.899386279393969090e-02
4.900704217637058546e-02
4.901851412779828499e-02
4.902461072127928254e-02
4.903679885360212598e-02
4.905613412536230511e-02
4.906000081612721386e-02
4.906934260605860798e-02
4.908839303195572379e-02
4.909858247375331608e-02
4.910644278986231459e-02
4.912423066388188486e-02
4.913035582339092544e-02
4.913695878784885007e-02
4.915569322381313500e-02
4.916226831061398794e-02
4.919435042123426749e-02
4.919905303635785376e-02
4.921797345351131003e-02
4.922770243427276871e-02
4.923829298150200762e-02
4.924819707388283785e-02
4.926956230849427465e-02
4.927801117022173605e-02
4.929174570090116836e-02
4.929620758670016922e-02
4.930425712450914322e-02
4.931114190483659732e-02
4.932879820266616866e-02
4.933725205780364886e-02
4.935795346715543541e-02
4.936813687766528069e-02
4.937282459021286041e-02
4.938672518985354198e-02
4.940071213706970221e-02
4.941786276679072110e-02
4.942799976377826310e-02
4.944099719056471720e-02
4.944417688146340861e-02
4.945245383328977784e-02
4.946812464552979849e-02
4.948364874516136824e-02
4.949061037851115730e-02
4.950919414400439811e-02
4.951555087878012351e-02
4.952968729950818494e-02
4.953453639733218505e-02
4.954480846487185897e-02
4.956133221840136605e-02
4.957812530183269839e-02
4.958769652971367625e-02
4.959487430367182093e-02
4.961223528284997020e-02
4.962975891768761638e-02
4.963442581841220891e-02
4.963715437102805828e-02
4.965764145066864366e-02
4.966334323318627453e-02
4.966887493413724153e-02
4.968719493540357801e-02
4.969393235847119339e-02
4.970314801077468925e-02
4.971683952595512546e-02
4.972021744649485209e-02
4.973825874692688886e-02
4.974649912000644880e-02
4.976290643378583622e-02
4.977019624627337935e-02
4.979309669191783749e-02
4.979973878555876698e-02
4.981132365830875930e-02
4.983487594086383199e-02
4.984546584493343424e-02
4.985220738518419958e-02
4.987074437430211171e-02
4.988381905544675421e-02
4.989082848094927858e-02
4.990620497103565034e-02
4.991460332545721856e-02
4.992742871799010773e-02
4.993206464027960534e-02
4.993573491178027179e-02
4.995167511054721121e-02
4.996656908010332909e-02
4.997178223072062941e-02
4.999357437903662049e-02
5.000723218930674951e-02
5.001933484286441578e-02
5.003657460561733439e-02
5.003960862093848050e-02
5.005511694044656457e-02
5.006424067777959230e-02
5.006640268465589738e-02
5.008101651486995820e-02
5.009253946527808532e-02
5.010586830391960955e-02
5.012021925626497509e-02
5.012848626826421627e-02
5.013292854222795025e-02
5.014245015276286299e-02
5.015453533899427718e-02
5.018220844035298223e-02
5.018832628452218891e-02
5.020842105745459971e-02
5.021431480822252658e-02
5.022780110496810613e-02
5.023864319544824042e-02
5.025808916554974637e-02
5.026557392811292768e-02
5.026942440164955395e-02
5.028393069907960422e-02
5.029885474100648235e-02
5.031026933262450207e-02
5.032062689253369303e-02
5.032205628101432682e-02
5.032855189841961563e-02
5.033496862943298567e-02
5.035197788048850764e-02
5.036950180843474678e-02
5.037766637012097704e-02
5.038528251512730538e-02
5.039827144721975571e-02
5.040098439009155218e-02
5.041566213271841956e-02
5.042070980193413821e-02
5.044170864868813275e-02
5.044578591367160358e-02
5.046398757875775187e-02
5.048422599355278928e-02
5.049313697274798729e-02
5.051300371328265593e-02
5.052001752479590158e-02
5.053926451695528455e-02
5.055239718178655695e-02
5.055899247401568486e-02
5.056757073801032565e-02
5.058374102510848624e-02
5.058748151359732104e-02
5.060579726722097549e-02
5.061798777237441760e-02
5.062412737677207675e-02
5.063991876590734353e-02
5.065063686828980005e-02
5.065684347859633618e-02
5.066521936513185276e-02
5.067423672385118483e-02
5.068670462702379309e-02
5.069109193224019538e-02
5.071378995665004608e-02
5.072159413916332849e-02
5.073552583764606716e-02
5.074239035077254822e-02
5.075845881419038808e-02
5.076535608836557634e-02
5.077375289568603067e-02
5.078499194564106700e-02
5.079000163160818371e-02
5.079347954181662184e-02
5.081010418948767038e-02
5.082337992527935500e-02
5.083619275564410511e-02
5.085478594234332794e-02
5.087638368818792056e-02
5.088775944863488387e-02
5.089011832006812286e-02
5.090703856912054404e-02
5.090946445908761664e-02
5.093377866675774523e-02
5.095007682566810026e-02
5.096523784209122665e-02
5.097113718766810297e-02
5.098542273510309197e-02
5.099641819791933539e-02
5.100985487195036638e-02
5.101294472301015626e-02
5.101426456724422742e-02
5.103444426387038213e-02
5.104713055581749925e-02
5.106246204973596825e-02
5.106926783511533952e-02
5.108082373676570143e-02
5.108748315549621610e-02
5.109623970214216548e-02
5.109964414947260058e-02
5.112114711235626885e-02
5.115681985843478774e-02
5.116990677991345438e-02
5.117717858290310451e-02
5.118020706690040722e-02
5.119734823811661339e-02
5.119904699144078863e-02
5.122129644930539794e-02
5.123114945330126124e-02
5.123780829680629756e-02
5.124859386578611842e-02
5.127247552932578945e-02
5.127561229788835107e-02
5.128422656637793287e-02
5.129109368409506819e-02
5.129451730443868041e-02
5.130512578906931687e-02
5.131843243982026070e-02
5.132468250612670646e-02
5.134886813687938867e-02
5.136414154385560149e-02
5.136886991988365292e-02
5.138788399803029261e-02
5.140466473267407688e-02
5.141441786247552548e-02
5.142536114533918790e-02
5.143015889816238140e-02
5.145232307649655334e-02
5.146964176688145765e-02
5.147686714501281680e-02
5.148057731907473844e-02
5.149339431962285385e-02
5.150967035850312348e-02
5.151543111216783100e-02
5.153721957833096168e-02
5.153848177209030545e-02
5.155386123135191623e-02
5.157046068744219891e-02
5.157351699782292132e-02
5.158569095852755249e-02
5.159295152202697521e-02
5.159844195191587435e-02
5.161803599096093098e-02
5.162519611655613794e-02
5.162782825188438895e-02
5.166113259265220359e-02
5.166928486776350971e-02
5.167378794722576885e-02
5.169261199883290470e-02
5.171041866259923347e-02
5.171948545199156477e-02
5.172812690853112461e-02
5.173997328979601518e-02
5.174706055972855268e-02
5.175698548814711142e-02
5.176722648555392992e-02
5.177760768285116777e-02
5.180145870596192248e-02
5.181118903696446676e-02
5.181562172365800079e-02
5.182183050261718327e-02
5.184212127053383634e-02
5.185335895865073041e-02
5.186207831323369488e-02
5.187777840789853379e-02
5.188774862274503352e-02
5.190507717261666487e-02
5.191027521919033827e-02
5.192548561681709085e-02
5.193645631636573112e-02
5.195140135699305439e-02
5.196255841217339855e-02
5.197382242680098630e-02
5.198286056365858387e-02
5.198925170781337757e-02
5.200578133541505776e-02
5.201817804088831876e-02
5.202591971369258106e-02
5.203201382487804283e-02
5.204733943104405958e-02
5.206066647898566213e-02
5.207033663379434518e-02
5.208660311838886336e-02
5.209279109038073008e-02
5.211004788566264700e-02
5.211936339946293684e-02
5.212343979140698913e-02
5.215281914993930013e-02
5.215842470925363683e-02
5.216264112470986314e-02
5.217773866930730531e-02
5.218135771440496340e-02
5.219562882051087538e-02
5.220764676473071964e-02
5.222382710856615651e-02
5.223049079201241840e-02
5.224899146146838591e-02
5.225739182050748166e-02
5.226575694982266151e-02
5.227841966816210162e-02
5.229238215194365047e-02
5.230722689429451178e-02
5.231307005410118505e-02
5.231837589258259147e-02
5.232443109293050121e-02
5.234855740687244241e-02
5.236369720390665616e-02
5.237284387679735920e-02
5.238618320231164249e-02
5.239998343905150069e-02
5.240590846738019115e-02
5.241601402704426649e-02
5.243578666975590163e-02
5.244285726965863814e-02
5.246319943099669869e-02
5.246987439034572764e-02
5.248073193116764568e-02
5.248938431801247750e-02
5.250396582443683791e-02
5.251055681388289154e-02
5.251970242587411519e-02
5.253143074051364048e-02
5.254464030797412200e-02
5.255628263703793213e-02
5.256848363048305384e-02
5.257800503943760306e-02
5.259124152905919614e-02
5.260362822040165476e-02
5.261158130729698401e-02
5.262163967523891817e-02
5.263550263820426789e-02
5.264102916634921803e-02
5.265292147717914872e-02
5.267237909599259416e-02
5.269196452344276915e-02
5.269770864350020734e-02
5.269940246172505338e-02
5.272060940565165277e-02
5.274034812018352225e-02
5.274586060460700887e-02
5.274643063316203362e-02
5.276125590220792638e-02
5.278087700012057404e-02
5.279106085992463226e-02
5.280243042406274068e-02
5.281003237434439557e-02
5.282365882429862491e-02
5.283427458436723567e-02
5.284742982369627917e-02
5.284911113644302771e-02
5.287134853219155328e-02
5.288756830432278511e-02
5.289678211999337964e-02
5.290357321169730787e-02
5.291576163107858388e-02
5.292645901394915642e-02
5.294049150752055954e-02
5.295280207520230986e-02
5.296910327566534127e-02
5.298033278282776593e-02
5.299006899611602428e-02
5.299458113407717885e-02
5.300123422535052420e-02
5.300970178333103133e-02
5.303197645995016973e-02
5.303966442177437957e-02
5.305355021173474572e-02
5.306845377992913670e-02
5.307650733150653943e-02
5.308939750258862000e-02
5.310443556489380379e-02
5.311222028327955424e-02
5.312339500433593820e-02
5.313158986494137537e-02
5.313651561795423861e-02
5.315068155703212005e-02
5.316284085535527559e-02
5.317388718981419515e-02
5.317816082731269267e-02
5.319360756399177381e-02
5.321443314481627551e-02
5.322461064993516677e-02
5.323629982603594879e-02
5.324245106548930462e-02
5.325641808440678693e-02
5.328060947397766922e-02
5.329662090085801607e-02
5.329990086044950059e-02
5.330600933040657852e-02
5.332075062481894667e-02
5.332410146740307333e-02
5.334150576430052304e-02
5.335611477211865683e-02
5.336935589435215510e-02
5.337606890740276278e-02
5.338707608425502515e-02
5.340089398411734800e-02
5.340988869380408621e-02
5.342257119396387477e-02
5.344310842206018153e-02
5.344982515055640704e-02
5.346782247414288980e-02
5.347507643267296329e-02
5.348179643491973723e-02
5.348763620658586460e-02
5.349242439228407697e-02
5.349990268483290068e-02
5.351026824195065368e-02
5.353451984703894162e-02
5.354759696071198505e-02
5.355746231906249877e-02
5.357028198092805837e-02
5.358051604199187690e-02
5.359745780104691049e-02
5.361427095883952720e-02
5.361757514066201047e-02
5.362734646698413821e-02
5.363847015434841659e-02
5.364461978290463451e-02
5.366179456539954540e-02
5.367477502454826022e-02
5.368470242240236390e-02
5.369632889324649216e-02
5.370379017456783366e-02
5.372248772058330069e-02
5.372651216299395571e-02
5.374231427162717845e-02
5.375160141093843214e-02
5.378193162067751443e-02
5.379594022347566895e-02
5.380047634158913183e-02
5.381475128506613137e-02
5.383024968151245426e-02
5.383761068801895533e-02
5.384644604169985804e-02
5.385684893798642348e-02
5.386878401769373825e-02
5.388848660377221211e-02
5.389610569039754440e-02
5.390694781002142166e-02
5.391933572374318917e-02
5.392783065348644156e-02
5.393499065114426561e-02
5.395181546061639244e-02
5.397094359094756211e-02
5.397700726133491944e-02
5.398851335169779775e-02
5.400880974578126104e-02
5.401624208536759397e-02
5.401966805603991562e-02
5.403523958820338757e-02
5.404785619164181876e-02
5.405708822762989030e-02
5.407655614388978682e-02
5.408065549131396699e-02
5.410023990358137080e-02
5.411156678299844369e-02
5.411712646435623553e-02
5.412893849829109039e-02
5.413363487988603895e-02
5.414128342447582787e-02
5.416392230641420280e-02
5.417377644539772552e-02
5.417872016800340251e-02
5.418777395908702665e-02
5.419591977739474098e-02
5.421400304154161409e-02
5.422875061312243394e-02
5.424210707992987990e-02
5.424851237169403539e-02
5.426471729273008027e-02
5.427899006571645923e-02
5.428768357086843910e-02
5.429247247671487031e-02
5.431387634992301816e-02
5.432227237765835381e-02
5.433481456883842986e-02
5.433651618788210014e-02
5.436590097227722573e-02
5.437613643133104580e-02
5.438662686229861487e-02
5.439252458899701548e-02
5.440085828694402048e-02
5.440807387823826113e-02
5.442006241138158673e-02
5.443364717312915158e-02
5.444561921244311931e-02
5.446478118442288352e-02
5.446827223668682105e-02
5.448958873552289806e-02
5.449570127933628383e-02
5.450829251507832707e-02
5.453978362184525031e-02
5.454446131735990466e-02
5.455030665604060358e-02
5.455383629995297357e-02
5.456223325773734700e-02
5.458062175515954184e-02
5.458622760442133348e-02
5.460538487286825671e-02
5.461102149165086850e-02
5.462048539325486951e-02
5.462562975762264017e-02
5.463540426698482166e-02
5.467084585323644941e-02
5.467629057468487153e-02
5.468978955436692990e-02
5.469518849762133872e-02
5.470624176763727586e-02
5.471882928540722224e-02
5.473456510289381738e-02
5.474762158317880711e-02
5.475948377118811106e-02
5.476875206088271941e-02
5.477333601458067580e-02
5.478893138114299122e-02
5.479471645007888414e-02
5.480888372812731113e-02
5.481376732431386678e-02
5.483589550767642429e-02
5.483679030295457446e-02
5.484631826169117375e-02
5.485072423167969280e-02
5.486518775764304134e-02
5.487446935440731810e-02
5.488269775997151045e-02
5.491231244749478213e-02
5.491684185984641031e-02
5.492537604321101607e-02
5.494204407789898825e-02
5.495041071661443954e-02
5.496816242539170894e-02
5.497482138802461948e-02
5.499220419767153478e-02
5.500673162589392318e-02
5.501118204865551586e-02
5.502647855729364545e-02
5.503349783849359467e-02
5.504221228822242518e-02
5.506269448082146134e-02
5.507324689042270016e-02
5.507780593796135493e-02
5.509713722094650157e-02
5.511928415219735644e-02
5.512348145747975048e-02
5.513041737099250161e-02
5.514420587605056712e-02
5.516402194542596726e-02
5.516437898377646309e-02
5.519302965065808753e-02
5.519442169795713005e-02
5.520250665572051796e-02
5.522200701536711387e-02
5.523057611021159330e-02
5.524335993339579698e-02
5.525002420299235384e-02
5.526155173648700236e-02
5.527122161290232150e-02
5.529167203619816950e-02
5.529387870479041123e-02
5.530548740870860902e-02
5.532001639952033312e-02
5.532786625424385152e-02
5.533201016494987412e-02
5.534819623735331984e-02
5.536362007724032752e-02
5.537550744713137796e-02
5.538214240248934273e-02
5.539944756727549491e-02
5.540777053176004774e-02
5.542380261256008023e-02
5.543775954837448783e-02
5.544441786547138484e-02
5.545635422988159924e-02
5.546764621803557116e-02
5.547600595975521465e-02
5.548610018648975073e-02
5.549298368221844413e-02
5.549745606719719282e-02
5.550964873486824436e-02
5.551838855887653024e-02
5.554612629960004044e-02
5.555597518079452568e-02
5.556358066770278326e-02
5.559283474129356195e-02
5.560427534761019919e-02
5.561388614231538297e-02
5.563644298762082663e-02
5.564582151331670667e-02
5.565245102971749791e-02
5.566772446558521104e-02
5.567793694988659725e-02
5.570015460830529674e-02
5.570487310506222478e-02
5.571332404564266483e-02
5.572835477952037264e-02
5.573479931223596084e-02
5.574240691023413241e-02
5.576058297808611508e-02
5.577716681348537930e-02
5.577956100776942927e-02
5.579931079014849304e-02
5.580228340057619141e-02
5.580559570104348666e-02
5.582935228670432570e-02
5.584705399236095102e-02
5.585911410544053268e-02
5.586659930578974365e-02
5.587269791174059863e-02
5.588712814718022059e-02
5.589644382661007604e-02
5.591238906029105671e-02
5.591756109673973185e-02
5.594085541779419968e-02
5.595451466503015281e-02
5.595933245626477648e-02
5.596340482132849958e-02
5.597943946572103702e-02
5.599193346788855496e-02
5.599961888012394695e-02
5.600497569833040590e-02
5.602486578816956442e-02
5.603828277561212490e-02
5.604882019582674291e-02
5.606660522258255508e-02
5.606984067117859460e-02
5.607902577150597478e-02
5.608353464412813016e-02
5.610533195885797353e-02
5.611671884397978483e-02
5.612658887520488582e-02
5.613622989336197744e-02
5.615540384478273639e-02
5.616681959095554122e-02
5.617929778615449177e-02
5.618247148445715267e-02
5.618786589666807663e-02
5.619129611358775200e-02
5.620288808077533727e-02
5.622556588877325456e-02
5.623261179671773524e-02
5.626117846539874234e-02
5.626650761327484096e-02
5.628323425805192848e-02
5.628779691897745074e-02
5.629547516052485490e-02
5.631775725216675577e-02
5.632827168438736543e-02
5.634009473826301351e-02
5.634576066268048855e-02
5.636512708054514098e-02
5.637358780745410636e-02
5.637941478670910334e-02
5.639206005519775688e-02
5.640324407985564115e-02
5.641617635473095138e-02
5.641971807823126239e-02
5.643554783783322204e-02
5.644123517809068735e-02
5.645363199040354107e-02
5.647089814138378516e-02
5.648413654592554511e-02
5.649250774333403058e-02
5.650041904855096497e-02
5.651663811903689938e-02
5.653138714829469835e-02
5.654140309978156198e-02
5.655469169426247111e-02
5.656747716673521387e-02
5.657590354266800459e-02
5.657793816346362581e-02
5.658191791506417267e-02
5.659911912959980640e-02
5.661122877634489070e-02
5.662760913075953750e-02
5.663990484239894707e-02
5.664581619431030557e-02
5.666720351972476255e-02
5.667900537725123478e-02
5.668994479605360404e-02
5.670120433852049446e-02
5.671214931782853075e-02
5.671686747713206023e-02
5.671726810663130225e-02
5.673768214337621130e-02
5.674949207302659726e-02
5.676366810341243463e-02
5.677114713680064817e-02
5.678254952834488334e-02
5.679628433172828617e-02
5.681189981115203347e-02
5.682036703410331402e-02
5.682520267545526638e-02
5.683559216920386348e-02
5.684590856832838490e-02
5.685622668140616343e-02
5.687075094116861296e-02
5.687671367989893811e-02
5.690362488290129361e-02
5.691231059385243318e-02
5.692038182013259284e-02
5.692525942941634165e-02
5.693340788024359167e-02
5.695164005712388677e-02
5.695839667139035445e-02
5.697422084349590410e-02
5.699878016810022707e-02
5.700164758895298611e-02
5.701156794940570594e-02
5.702176556618437919e-02
5.702607903011769341e-02
5.704450783799008828e-02
5.704643371378143035e-02
5.706509099569812005e-02
5.707936996071860669e-02
5.710181428349703214e-02
5.710968162142898708e-02
5.712392338901861599e-02
5.712810588167732684e-02
5.714158483637565844e-02
5.715211708303807869e-02
5.716318268945652648e-02
5.718198846509331412e-02
5.718799045241212964e-02
5.719471226280958831e-02
5.721433268397835281e-02
5.722229407785967004e-02
5.723701228215666292e-02
5.725172610460566025e-02
5.725470150321532170e-02
5.726823500350169960e-02
5.728054969772372607e-02
5.729541886245764770e-02
5.730885157435933186e-02
5.731672103036938859e-02
5.732241048094943725e-02
5.734113916173716463e-02
5.734942679690629985e-02
5.736026023692430975e-02
5.736991681508568641e-02
5.737768404918308640e-02
5.739915283537794233e-02
5.741030111768302691e-02
5.741994042377213114e-02
5.743253376672818877e-02
5.743987693894242463e-02
5.744892301153109448e-02
5.748076358380077577e-02
5.748595314645132959e-02
5.749290357542030661e-02
5.750223459234515833e-02
5.751059658487195358e-02
5.752367893764775975e-02
5.753766379131874942e-02
5.754360867013003089e-02
5.755138197592957194e-02
5.756675528317334312e-02
5.758337587891165787e-02
5.758958366857580558e-02
5.760327939323567348e-02
5.761289362125038283e-02
5.762482616887282250e-02
5.762792440617797718e-02
5.764155230042333766e-02
5.765877446217565483e-02
5.766630761283292328e-02
5.769168209901937017e-02
5.770038972256752441e-02
5.770932515061605317e-02
5.772657965610950015e-02
5.773200487351226595e-02
5.774429144169129779e-02
5.775840321805231214e-02
5.777909590159879816e-02
5.778711278939141494e-02
5.779882319673057545e-02
5.781789134693965382e-02
5.782527359479044948e-02
5.783578169393283064e-02
5.786072971860989345e-02
5.786379419202841712e-02
5.787678498432735630e-02
5.788239944245621160e-02
5.788478030547378195e-02
5.790048417823145943e-02
5.790859615581356312e-02
5.792024456435018731e-02
5.793051900954448996e-02
5.793706301054246666e-02
5.795214812592947018e-02
5.796624542873840547e-02
5.796805562271239998e-02
5.798537947969784057e-02
5.799597862222938272e-02
5.801097278021655201e-02
5.802302543378873301e-02
5.803011841149263716e-02
5.803380645035333130e-02
5.805096170733531347e-02
5.806629046667438621e-02
5.808106847984184640e-02
5.810062685091110790e-02
5.810371232728950286e-02
5.813007514698553813e-02
5.813573497312946037e-02
5.814507803785329276e-02
5.816599356102675200e-02
5.817813535935117963e-02
5.818273501367188238e-02
5.819149433365689017e-02
5.820048572223485150e-02
5.821615168957361419e-02
5.822788220906366385e-02
5.824843334298790420e-02
5.824990767998622365e-02
5.825655656912370750e-02
5.828390068525635126e-02
5.830080146001326291e-02
5.831026919528936592e-02
5.831685587921292546e-02
5.833052161646606892e-02
5.834043305424790882e-02
5.834886713591896923e-02
5.836013806140116777e-02
5.837773551927638582e-02
5.838318300493711144e-02
5.839875980995140603e-02
5.841331609530353575e-02
5.842542117929649947e-02
5.844053234742052627e-02
5.844416453967138381e-02
5.845249012472275574e-02
5.846965601970066650e-02
5.848437506377851536e-02
5.848831103701018774e-02
5.850253652981568520e-02
5.851948036142179399e-02
5.852323732613917695e-02
5.854204779436483763e-02
5.855169808625509953e-02
5.856325258570455050e-02
5.857685197218837070e-02
5.857932560208317652e-02
5.859334492163770225e-02
5.861153701381077719e-02
5.861867308592166870e-02
5.863042083260538995e-02
5.863362966776569651e-02
5.864206539422872622e-02
5.864634250227401813e-02
5.866764507344812696e-02
5.867295609425443592e-02
5.868135295762955117e-02
5.871275889630284128e-02
5.871534763821417702e-02
5.873042569074166108e-02
5.874499671558747194e-02
5.875206134168714511e-02
5.876025038260157540e-02
5.877788988087717659e-02
5.879049370271605124e-02
5.880315600549917976e-02
5.881043087822579452e-02
5.882080699672875834e-02
5.883385380118461017e-02
5.884683478743046869e-02
5.885090338571452584e-02
5.887223701719268565e-02
5.887930292630988438e-02
5.889763027352340474e-02
5.890220189154576902e-02
5.892404571047582529e-02
5.893813492832167267e-02
5.894202332106596165e-02
5.895423258853488280e-02
5.895822699055491833e-02
5.897385868164878309e-02
5.898137356675753340e-02
5.899862985522463799e-02
5.900520663181652026e-02
5.902144781458013023e-02
5.902773746678113831e-02
5.903445876675023074e-02
5.906088132572195892e-02
5.906419447598720840e-02
5.909282048782221741e-02
5.910099697623061310e-02
5.910356778672698486e-02
5.912204018961342289e-02
5.913058696496908961e-02
5.914533704376340184e-02
5.915417552272106416e-02
5.916298933446195729e-02
5.916798241055087892e-02
5.917900588861502165e-02
5.919128667659484533e-02
5.919444210563473696e-02
5.920148823618792688e-02
5.922083319642024168e-02
5.922729425375233836e-02
5.923317030913283210e-02
5.924828867509851493e-02
5.926672858887560569e-02
5.927773883112397169e-02
5.928768429330671941e-02
5.929189997565126324e-02
5.932453583021135568e-02
5.933696831058316024e-02
5.934237312022838662e-02
5.935182175440684160e-02
5.937384170355969326e-02
5.938696299344325968e-02
5.939656775946577927e-02
5.940891659737468355e-02
5.941365008262000647e-02
5.942134496570311564e-02
5.943351491737874914e-02
5.943571404385988854e-02
5.944869455561219151e-02
5.946107576581061149e-02
5.947830022606925837e-02
5.948352384047378427e-02
5.950406454430151593e-02
5.951113101895239010e-02
5.951731297942680632e-02
5.952349451287825000e-02
5.954845267924935293e-02
5.955476277302851340e-02
5.956424354365130736e-02
5.958179345006869854e-02
5.959048466678329437e-02
5.959561601864565850e-02
5.961217336181401372e-02
5.961865202299337918e-02
5.964457116333637954e-02
5.964959181880102879e-02
5.966618123677236429e-02
5.967422231391245058e-02
5.968473116743083784e-02
5.969057845497921511e-02
5.970658433293218881e-02
5.971686061880010499e-02
5.973232716245735485e-02
5.973843791629890321e-02
5.975557663352087934e-02
5.976485625028665760e-02
5.977492290810693110e-02
5.978772752319477801e-02
5.979821066299295662e-02
5.980582880547280489e-02
5.982100307554866214e-02
5.982931983582606694e-02
5.983425933863167900e-02
5.984869736937187268e-02
5.985628940400211651e-02
5.988582699507088991e-02
5.990153861381680711e-02
5.990642600133322393e-02
5.991550185325061895e-02
5.993318357707294597e-02
5.995575622302984353e-02
5.996236505601326705e-02
5.997810588884583405e-02
5.999302434794551164e-02
5.999946831381541834e-02
6.000141366117922592e-02
6.001662720603345713e-02
6.002979758265231114e-02
6.003983801801787701e-02
6.004579874727344890e-02
6.006410007379109350e-02
6.007187064758878758e-02
6.008205441119168766e-02
6.010316772531643092e-02
6.010979047257181129e-02
6.012267767530771190e-02
6.012501797283947846e-02
6.013369883940955507e-02
6.014392011126473703e-02
6.016631511745956784e-02
6.018375107418394432e-02
6.019119309182763278e-02
6.020109167441684006e-02
6.021341285610354310e-02
6.022421730714422328e-02
6.023698923382903025e-02
6.025018579812541075e-02
6.025556470325310610e-02
6.026300952976504366e-02
6.027775217038799926e-02
6.028471455900930032e-02
6.029550531886074261e-02
6.031601918943851892e-02
6.032364761584213531e-02
6.034167772423698617e-02
6.034502629967913867e-02
6.035224997375371325e-02
6.036298686083407805e-02
6.038602379116125851e-02
6.039143407019165188e-02
6.040433952356594194e-02
6.041155592421526555e-02
6.041727462459789422e-02
6.042833150509996365e-02
6.044759702136620616e-02
6.046325067117680474e-02
6.047052147334242012e-02
6.049705699950103099e-02
6.050195963422505541e-02
6.051157313115745895e-02
6.051857178046587959e-02
6.054207742129552594e-02
6.055690237270888732e-02
6.056766535476182378e-02
6.057529833906138972e-02
6.058188040001827313e-02
6.059962829686754704e-02
6.060302729904787356e-02
6.061230311190618503e-02
6.063291446982838062e-02
6.064047047168946714e-02
6.065012171988254375e-02
6.066146634298064111e-02
6.067727755775592646e-02
6.068679107894120461e-02
6.069129888200203160e-02
6.070719391796564057e-02
6.071280353658370377e-02
6.071746011637330076e-02
6.073164770016836744e-02
6.074083280891540149e-02
6.076087273303526493e-02
6.076966388936216878e-02
6.078177481593627363e-02
6.078736125054384765e-02
6.080469518739595181e-02
6.081667587173977818e-02
6.083390625898771331e-02
6.085069497939959993e-02
6.086607290308398976e-02
6.087129138467634037e-02
6.088422597772519262e-02
6.089253430368546383e-02
6.091927215438219800e-02
6.094169225738882423e-02
6.094464596074877782e-02
6.095724385360234976e-02
6.096988517990076240e-02
6.097959097731620037e-02
6.098737446103963400e-02
6.099955364087306098e-02
6.100591125548054938e-02
6.102503023915634150e-02
6.104408895451562955e-02
6.105455239346396779e-02
6.106712809955411325e-02
6.107546995274787394e-02
6.107723912098922403e-02
6.108286910099164357e-02
6.109776758942192521e-02
6.110376776519826914e-02
6.112820549743297471e-02
6.114736480154819853e-02
6.115811488747519009e-02
6.116383394583768673e-02
6.117404617672345113e-02
6.118022689309526863e-02
6.120065526629780983e-02
6.120766885455858342e-02
6.122664453925591443e-02
6.124136092994020286e-02
6.124746534704400558e-02
6.125929496309784339e-02
6.126091593323923501e-02
6.128175225952708916e-02
6.128948283327867452e-02
6.129614188122495255e-02
6.130198484310095397e-02
6.130859010612643711e-02
6.132459663027661767e-02
6.133362469392922289e-02
6.133660444846777970e-02
6.136965819699458091e-02
6.137419139698491177e-02
6.139254049320147510e-02
6.140241299895038418e-02
6.140874748921149040e-02
6.142292929824971770e-02
6.143302208643042217e-02
6.144901254891199649e-02
6.146272309077033258e-02
6.147398856743857554e-02
6.148415366765036527e-02
6.149558082553946425e-02
6.150470094540944066e-02
6.151700840512158708e-02
6.153995919295035533e-02
6.154768883276862113e-02
6.155609779165477358e-02
6.156438378998907446e-02
6.158188651060603203e-02
6.158712035024616060e-02
6.159294808032400592e-02
6.161661167881843371e-02
6.163533081925709478e-02
6.164048292574603183e-02
6.164951302014631818e-02
6.167459196282326639e-02
6.168170966449498804e-02
6.169590557955467736e-02
6.170073319681262936e-02
6.170604627643655471e-02
6.171698836901917673e-02
6.172707855088682694e-02
6.173695284711844256e-02
6.173918569748387819e-02
6.175351011577256966e-02
6.176300380884014452e-02
6.177349298078088635e-02
6.178416971509420597e-02
6.180409044081680570e-02
6.181726245162105782e-02
6.182864891670114549e-02
6.183960051369546962e-02
6.185655027616682178e-02
6.186946406960386335e-02
6.188027084218006291e-02
6.188971338695881119e-02
6.190326834227594111e-02
6.190523344186227295e-02
6.193365487034024897e-02
6.194126998256666017e-02
6.194797568449766922e-02
6.195445290196893717e-02
6.196190549184593666e-02
6.198771175635087172e-02
6.199180740482862495e-02
6.200428582082173623e-02
6.202220635165134333e-02
6.202578851778700608e-02
6.204018835301933210e-02
6.204712833652376025e-02
6.206180415257755989e-02
6.208291950247235569e-02
6.209229410156780204e-02
6.210813903103634681e-02
6.211504092287023493e-02
6.212066070469968171e-02
6.213934647371288644e-02
6.214587233960844337e-02
6.216488190438745898e-02
6.217747178513027828e-02
6.218935645012629854e-02
6.219081607327830996e-02
6.221055787201695830e-02
6.222176063326345652e-02
6.222813381447062087e-02
6.224604852513243580e-02
6.225052641831257949e-02
6.226436645000782422e-02
6.227742025546201265e-02
6.228973412207788884e-02
6.229255361185354056e-02
6.232027251936739232e-02
6.233417284600528685e-02
6.234150327070225872e-02
6.235614750703466491e-02
6.235914598503816686e-02
6.237146947380672879e-02
6.238434156221334126e-02
6.240178816893526825e-02
6.241193432614061676e-02
6.243095568500317549e-02
6.243455514558421404e-02
6.244510249561019410e-02
6.245562474327387426e-02
6.246935113948365315e-02
6.248675644795620432e-02
6.249892723517830317e-02
6.250753672399517180e-02
6.251914725493423752e-02
6.252749506916094324e-02
6.253572562919529343e-02
6.254595093271914097e-02
6.255172049568435977e-02
6.255880434392785405e-02
6.258364057355964016e-02
6.259669059369593613e-02
6.259928143351733976e-02
6.261071722515104687e-02
6.262869496554740456e-02
6.263362631266505831e-02
6.266412913480989832e-02
6.266663605992089936e-02
6.267610470491291608e-02
6.269185683466105274e-02
6.269491942280502883e-02
6.270812795467672895e-02
6.272486065618526618e-02
6.273191189184873506e-02
6.274413223501673631e-02
6.275575038886704871e-02
6.277072240916675705e-02
6.278070896549020619e-02
6.280670627602874534e-02
6.280822470164110216e-02
6.281801376031942441e-02
6.282807377344917787e-02
6.283974912101336630e-02
6.284392328652671500e-02
6.286749230112959053e-02
6.287123073577999266e-02
6.289384860393432142e-02
6.290411987664767945e-02
6.290448380942703643e-02
6.292274836134509330e-02
6.293901423305720000e-02
6.294392983269647690e-02
6.295016177368989441e-02
6.295882077859032977e-02
6.296761357968444495e-02
6.297511785471088253e-02
6.299370164953305151e-02
6.300802679107769810e-02
6.302117099464510375e-02
6.302828253130915437e-02
6.304510181121047996e-02
6.305641309390297433e-02
6.306512961426002928e-02
6.307249093240396842e-02
6.307756486984072986e-02
6.309782320220741481e-02
6.311526812014783827e-02
6.312351187316705969e-02
6.312913691733335053e-02
6.314072770947365409e-02
6.314731773328235986e-02
6.315190390142216836e-02
6.317606449965029736e-02
6.318355922199103691e-02
6.318726750525816005e-02
6.320935814015371523e-02
6.321491777019166980e-02
6.323084877986834273e-02
6.323858076298005670e-02
6.325147903387756676e-02
6.326178707220730946e-02
6.326681669706307742e-02
6.328698136482840964e-02
6.329277184393677924e-02
6.330750447118371760e-02
6.333094420071383457e-02
6.334723421772342489e-02
6.336339081401115569e-02
6.337082859730880369e-02
6.337286994273066965e-02
6.339550299163343450e-02
6.340579852509625747e-02
6.341668198869576667e-02
6.342597076727829464e-02
6.343197541343192913e-02
6.343694375801500751e-02
6.345378254715505761e-02
6.346481816798821285e-02
6.348010057883701762e-02
6.348890357409892049e-02
6.350078779384993322e-02
6.351350669648175851e-02
6.352406030690527228e-02
6.353078529406347430e-02
6.354605656503475863e-02
6.355253057994658672e-02
6.356664577507908920e-02
6.358062499226702080e-02
6.358993774761467765e-02
6.359829621017748513e-02
6.361469906430283761e-02
6.362562220004563951e-02
6.363144909792445292e-02
6.364362998051825704e-02
6.366422410117777986e-02
6.367140302440316146e-02
6.367851080865688518e-02
6.370091629307028658e-02
6.370496708658079932e-02
6.372457103388767807e-02
6.374694755025861470e-02
6.375571058023238313e-02
6.376934997558653118e-02
6.378341656994612752e-02
6.379180122700867095e-02
6.379921399508181601e-02
6.381756488783163483e-02
6.382946408415829387e-02
6.383352383158324983e-02
6.384792159645852339e-02
6.386120671791256642e-02
6.387108066403474060e-02
6.388123458642430696e-02
6.388740475554083309e-02
6.390212526827837580e-02
6.391375711741359433e-02
6.392561191273327115e-02
6.393442078227007386e-02
6.394687154168132714e-02
6.396070381651991488e-02
6.396217741152560032e-02
6.398365596322036497e-02
6.399565187153721801e-02
6.400734178912698136e-02
6.402188523462731817e-02
6.403088655877009483e-02
6.405488142876686330e-02
6.406740224122209337e-02
6.407333235434264918e-02
6.407830806590736339e-02
6.409006623476048992e-02
6.411030271295298233e-02
6.412393360576262857e-02
6.412701886564764475e-02
6.413951196829209556e-02
6.414984880099638964e-02
6.416495055712706508e-02
6.416823646363684075e-02
6.417392063250282330e-02
6.419129354148928046e-02
6.420878920022488057e-02
6.421444484123134400e-02
6.422641284035834897e-02
6.423140708064656312e-02
6.424736255973334531e-02
6.425085126911878053e-02
6.426472091124196817e-02
6.427925438539922043e-02
6.428787069629249284e-02
6.429432922114269866e-02
6.430746085001187717e-02
6.431293804764220967e-02
6.433465821142353436e-02
6.435799077165121895e-02
6.436381178203176567e-02
6.436941942083751478e-02
6.437938084739808220e-02
6.438186093061037951e-02
6.440000523042033187e-02
6.441385026193269248e-02
6.442544274799644199e-02
6.443629405868261939e-02
6.444711156360638515e-02
6.446151004547229224e-02
6.447506516028878032e-02
6.448553130729783867e-02
6.450256299755280365e-02
6.451087413845701946e-02
6.452614125750000262e-02
6.454057228943682611e-02
6.455601807094085709e-02
6.455721600701985752e-02
6.457028494643424210e-02
6.458076412943875022e-02
6.459479615703828115e-02
6.459883112580810938e-02
6.461294695249059084e-02
6.461528134142574542e-02
6.463573644907211202e-02
6.465422955819088990e-02
6.467032125384525321e-02
6.467989128673395927e-02
6.468353761621364884e-02
6.469345986295232942e-02
6.470180960896781963e-02
6.470566591554699487e-02
6.472629849280764347e-02
6.474933911769903405e-02
6.475686036089112196e-02
6.476392945762970976e-02
6.477733388157086436e-02
6.478775642922934841e-02
6.480568740613568135e-02
6.481478078933783360e-02
6.482151293441112960e-02
6.483504710848614350e-02
6.484693591962575887e-02
6.486380344196795988e-02
6.486992868396629364e-02
6.487715872262411754e-02
6.490243813897028646e-02
6.491483363854316790e-02
6.491662802031256119e-02
6.493590850043806650e-02
6.494108232781325984e-02
6.494800973571474012e-02
6.495452396593398570e-02
6.496639264996034724e-02
6.498315981864938307e-02
6.499759199343818628e-02
6.501029033492933262e-02
6.502780721336626213e-02
6.503540894839449082e-02
6.503945855916876129e-02
6.506201961793273147e-02
6.507118499631109332e-02
6.507517088673447914e-02
6.508374691255330857e-02
6.509706550633659328e-02
6.510940015895277933e-02
6.511132144252457232e-02
6.512991096838993688e-02
6.513659620762246583e-02
6.515409234197305777e-02
6.517289178568569374e-02
6.518638352533184799e-02
6.519715571722478620e-02
6.521444928549513520e-02
6.521947661992189005e-02
6.522742269044373709e-02
6.523636388074999237e-02
6.525774593436484139e-02
6.527014458536672947e-02
6.528307787880194279e-02
6.529224106886027945e-02
6.530181750904540117e-02
6.531585983287746533e-02
6.531983289598819464e-02
6.532747816726569567e-02
6.533192610118354615e-02
6.534885991147493245e-02
6.536926644047191814e-02
6.538028358086273029e-02
6.539319433474599652e-02
6.540876279613788702e-02
6.542019833420048558e-02
6.542830233918606186e-02
6.543872857569854595e-02
6.545260761858723297e-02
6.546579710891875514e-02
6.547481509236963149e-02
6.547798976639318536e-02
6.549610517713877478e-02
6.551479710483137930e-02
6.553288537822349324e-02
6.553596627239122174e-02
6.555508519195230033e-02
6.556441607362495372e-02
6.557639213762783692e-02
6.558333062085247578e-02
6.558887814125241578e-02
6.561442071172229884e-02
6.562317129988476383e-02
6.562557028810211968e-02
6.563627785176101570e-02
6.563702985696806547e-02
6.565446095737803578e-02
6.566033128258225160e-02
6.567975061171504869e-02
6.569416834829222562e-02
6.571119005616771203e-02
6.573002593581206421e-02
6.573149663972421841e-02
6.573838392462866276e-02
6.574493022834809741e-02
6.577040205050660449e-02
6.578617649439699733e-02
6.579657959245033272e-02
6.580028130281717624e-02
6.581531726612849242e-02
6.582518257868813505e-02
6.584014513826830228e-02
6.584418288445070822e-02
6.585809218064692105e-02
6.586517314430617720e-02
6.588608924710975812e-02
6.589037855419022094e-02
6.590435559016005751e-02
6.591786267120181009e-02
6.592947170488411279e-02
6.594819356124553833e-02
6.595220602282331201e-02
6.596200157947917919e-02
6.596773540003625369e-02
6.600349336557315150e-02
6.600662473909407746e-02
6.601664596522133222e-02
6.602894456366037446e-02
6.604835678501197460e-02
6.606432626480557291e-02
6.607727228721071988e-02
6.608142049422149888e-02
6.609426029470349961e-02
6.610766121195932321e-02
6.612057717341968122e-02
6.613282997613317837e-02
6.614503328769177903e-02
6.615600419567974066e-02
6.616146069721118295e-02
6.617948206299256730e-02
6.618963115048681622e-02
6.619887926300865866e-02
6.621313015886692854e-02
6.621533992274114544e-02
6.623217650959223324e-02
6.624614334105383140e-02
6.625272634833062613e-02
6.625676919197337478e-02
6.627233060271475740e-02
6.629117161418029980e-02
6.630147894356791527e-02
6.631002806310032360e-02
6.633002949389138481e-02
6.633379933111416271e-02
6.633895801416644922e-02
6.635033860989630883e-02
6.636380621271098512e-02
6.637360628079336244e-02
6.638075260884040985e-02
6.639744943688963286e-02
6.640307146786011971e-02
6.641368887294418766e-02
6.643874666999732836e-02
6.645394714305441486e-02
6.645800848825728080e-02
6.648055057185886518e-02
6.649079144574898681e-02
6.649274570974389453e-02
6.651094052165718029e-02
6.652466308731852518e-02
6.653267808905760639e-02
6.653951090313287020e-02
6.655092737549661575e-02
6.655946844368959558e-02
6.656678558372064458e-02
6.658079144182676989e-02
6.658546172854118428e-02
6.659776770394770784e-02
6.660617855148065480e-02
6.661350868559401395e-02
6.662704143767156362e-02
6.663796332966270830e-02
6.665721661476997628e-02
6.666840328515866165e-02
6.667813965590296821e-02
6.670364508033460593e-02
6.671235537159536655e-02
6.671942706117117705e-02
6.673757884316866562e-02
6.675674717562080085e-02
6.676950659078895178e-02
6.677389053570725874e-02
6.679230556087939474e-02
6.679622012407515630e-02
6.680629041775892896e-02
6.681432625874428322e-02
6.682986952697062000e-02
6.683426647490170458e-02
6.684424749942419197e-02
6.685608508699303343e-02
6.687887558284594247e-02
6.689219164576737375e-02
6.690697024894881606e-02
6.691845560688508554e-02
6.692446880206937010e-02
6.693301273152130193e-02
6.694596695702692557e-02
6.696201454854416868e-02
6.697371186011752409e-02
6.699527460196230688e-02
6.700243090457141948e-02
6.700772941257077120e-02
6.702160161833653484e-02
6.704090224267972298e-02
6.704856083315618998e-02
6.706398683352676748e-02
6.706966476704423474e-02
6.708377329410525336e-02
6.709303755678336367e-02
6.710642110113324010e-02
6.711025223076449997e-02
6.712190094431957910e-02
6.713659533239468846e-02
6.714744604823702501e-02
6.715812151968308941e-02
6.716476794745845913e-02
6.718448729307058276e-02
6.720034802684649033e-02
6.720714340423294964e-02
6.722645083651784814e-02
6.722958265302064751e-02
6.723660363414857288e-02
6.724447773614905532e-02
6.726039162482333467e-02
6.726558444252739299e-02
6.728585049543522878e-02
6.729548625339126788e-02
6.730293366259598731e-02
6.731506703079392917e-02
6.732981178645414122e-02
6.733784939097908762e-02
6.734356186966528046e-02
6.735628836057599989e-02
6.736784781083410278e-02
6.738139762489070428e-02
6.739582515411929320e-02
6.739930267252380869e-02
6.741419440946189168e-02
6.743016986609495778e-02
6.744550182940112215e-02
6.745036197838799596e-02
6.745533550829713176e-02
6.747927337546610893e-02
6.749511443712008507e-02
6.750166665693824175e-02
6.751992278776125511e-02
6.752946751361194044e-02
6.753446819297320713e-02
6.754445749681270428e-02
6.757170871312390137e-02
6.758452834266420739e-02
6.759643101162643442e-02
6.760335724442606553e-02
6.761217717107431691e-02
6.762303759497323430e-02
6.764048221574459063e-02
6.764970038673906449e-02
6.766558713475673281e-02
6.766987726260131897e-02
6.768747664066787628e-02
6.769421489851634721e-02
6.769674158877692083e-02
6.771402914311447363e-02
6.771691902783399941e-02
6.773958641475574805e-02
6.775435309340127610e-02
6.776175860980548915e-02
6.777578968976050167e-02
6.779163825666445486e-02
6.779512852806945933e-02
6.782537795160148431e-02
6.783623939844790618e-02
6.784733559703520767e-02
6.785274801382268350e-02
6.787390504242435396e-02
6.787564643630994432e-02
6.789126686026025759e-02
6.789452900492759513e-02
6.790486344904533844e-02
6.791804642625826061e-02
6.792994167399707406e-02
6.793242170255653356e-02
6.795683946700997735e-02
6.796700657104559617e-02
6.797073978400369754e-02
6.798136600021387199e-02
6.799063756000534031e-02
6.800539857482296169e-02
6.801779825206488717e-02
6.802478176241105734e-02
6.803595828467839945e-02
6.805417182259793085e-02
6.806982019239560255e-02
6.808513447692288167e-02
6.809605893423470446e-02
6.810083966594504545e-02
6.810847314200269009e-02
6.812369164002601840e-02
6.814060759136530976e-02
6.815011905636991774e-02
6.815982276256182804e-02
6.817762987597048019e-02
6.818312111156149546e-02
6.818771600260742360e-02
6.819108950961522142e-02
6.820485535215242701e-02
6.822577076835067977e-02
6.823561258024568588e-02
6.825208496139295589e-02
6.826015430813237028e-02
6.828405166982398633e-02
6.830419566020257127e-02
6.831277830844850740e-02
6.832112646442450865e-02
6.832747561568391914e-02
6.835242008551351001e-02
6.836406085140472877e-02
6.837217098456915831e-02
6.838067121864482845e-02
6.839627437984829861e-02
6.840405591525094975e-02
6.842605267105683620e-02
6.844105025698499212e-02
6.844829966237142571e-02
6.844988653823047553e-02
6.845889740921046185e-02
6.847835789357964442e-02
6.848596678400958870e-02
6.848836166471394815e-02
6.851969247945999264e-02
6.852813351139203091e-02
6.853417121571425685e-02
6.853875792095293074e-02
6.855059031654747725e-02
6.855383425430211508e-02
6.857291207078725082e-02
6.858951043895922250e-02
6.859471369293573817e-02
6.861315560655761869e-02
6.861867981739416811e-02
6.862582125545052536e-02
6.864797803085992411e-02
6.865600075043359896e-02
6.867071910214839203e-02
6.868003564882341205e-02
6.868879004046973824e-02
6.870929893204263950e-02
6.872342408676634928e-02
6.872617707026795753e-02
6.874248602591437329e-02
6.875116407204084901e-02
6.877574444339729087e-02
6.878814077806971738e-02
6.879082387525609077e-02
6.880359003497082959e-02
6.880660316992176506e-02
6.882132311450789297e-02
6.883861651670902804e-02
6.884634416662194223e-02
6.885326236668354305e-02
6.886859212356827298e-02
6.887681952271534902e-02
6.888907566483687406e-02
6.889547163628861881e-02
6.891451035013018700e-02
6.892257405098045631e-02
6.893744864692891161e-02
6.895199172769722606e-02
6.897105288863170092e-02
6.897371761088777475e-02
6.899662986971655254e-02
6.900601738779638117e-02
6.901389081906317280e-02
6.902676477747776707e-02
6.903763354658021267e-02
6.904551800925168292e-02
6.905971604720573254e-02
6.906566613469516946e-02
6.908809557964296078e-02
6.910741541645604169e-02
6.912206297567208280e-02
6.912828147160110515e-02
6.913598271384008287e-02
6.914214458756906545e-02
6.915668211129555321e-02
6.916411550061579705e-02
6.917398196777069241e-02
6.919248062379423914e-02
6.919720847601162905e-02
6.920544143836582229e-02
6.921602762100825812e-02
6.922891808162501270e-02
6.923638996260533807e-02
6.925843138305676217e-02
6.926727898265178096e-02
6.928220841461707469e-02
6.929712572349405741e-02
6.930423516475753276e-02
6.931712599988271162e-02
6.931888214678066928e-02
6.933377053597822304e-02
6.933798812537811385e-02
6.934991731770501211e-02
6.936043201057784380e-02
6.936836883777097729e-02
6.937363094594661828e-02
6.938463596707100667e-02
6.940262122213314289e-02
6.940593567151448484e-02
6.942510329230611177e-02
6.943507997012993149e-02
6.945434537886735482e-02
6.946341515372628228e-02
6.947752408918755895e-02
6.948134899069191572e-02
6.949540796632563966e-02
6.949989405076717475e-02
6.951521730319148995e-02
6.952438457035992059e-02
6.953551079884562336e-02
6.954548530917153970e-02
6.955807369999472689e-02
6.957979954369458708e-02
6.959329113068857264e-02
6.959637377472532860e-02
6.961767766126158996e-02
6.962749413191265946e-02
6.963292962934636288e-02
6.963712105533487184e-02
6.964123534803218218e-02
6.967229435879429555e-02
6.969051448087321132e-02
6.969508503243088127e-02
6.970422469304565771e-02
6.972382898272222462e-02
6.973352226436679846e-02
6.974276833309844825e-02
6.976906413641692506e-02
6.978319503254187817e-02
6.979142513785152602e-02
6.980310355522173493e-02
6.980779470055237246e-02
6.981789029684754011e-02
6.983329471826904555e-02
6.985272741598458346e-02
6.986190356700833215e-02
6.987028402984835074e-02
6.987664820802996779e-02
6.987839076997937049e-02
6.989464475970413870e-02
6.989974412382210511e-02
6.991165704179314044e-02
6.992424925515783318e-02
6.994659649473977669e-02
6.995878534930954906e-02
6.996628083065725701e-02
6.997551219152814417e-02
6.999067417074755770e-02
7.000137050050520005e-02
7.001267231796065582e-02
7.002106395585266929e-02
7.002542286733176580e-02
7.003614756291942633e-02
7.004444016965377662e-02
7.005670575433864400e-02
7.006803900985281164e-02
7.007535074366905148e-02
7.008857554096881159e-02
7.010361754918698063e-02
7.012160834926983721e-02
7.013841174231866260e-02
7.014721525790518220e-02
7.015747400501304298e-02
7.018176078608917567e-02
7.019055370021004547e-02
7.019935267900517806e-02
7.020577958592993939e-02
7.021646750159232786e-02
7.023591805847340108e-02
7.025607470506439745e-02
7.026189175165536982e-02
7.027563608834558329e-02
7.028736633656579302e-02
7.028994499574209298e-02
7.029955843432672546e-02
7.030401600599339718e-02
7.032658346943509997e-02
7.033138389710308358e-02
7.035561035481008307e-02
7.037002049669455195e-02
7.038041518758819670e-02
7.038167851927545904e-02
7.039137136986173271e-02
7.041371482976299667e-02
7.042483325042925291e-02
7.042715402170701688e-02
7.044154019617643314e-02
7.044876275243194819e-02
7.046571920817457091e-02
7.047835708888244843e-02
7.049045286920835318e-02
7.049335219378316530e-02
7.051126106356059298e-02
7.051727057689738398e-02
7.052794938597739538e-02
7.054164735298418254e-02
7.055894772478510379e-02
7.056784674122518197e-02
7.058090021858715035e-02
7.059983946943859667e-02
7.061375188556195948e-02
7.062734198811337905e-02
7.063391879906738557e-02
7.063901515179416002e-02
7.065548466231325042e-02
7.066959128735544882e-02
7.068067110190523472e-02
7.068277347858464843e-02
7.068843330499235966e-02
7.070548663439490955e-02
7.071455907793094964e-02
7.073247705507046401e-02
7.074031321253532179e-02
7.075715337951005157e-02
7.075981967842742693e-02
7.077710937256426194e-02
7.079052411630637476e-02
7.080054324208628902e-02
7.080676538917513030e-02
7.082833432959467768e-02
7.083661448308775643e-02
7.084395321996861394e-02
7.085691394523313535e-02
7.087153098928955508e-02
7.087635407849718350e-02
7.088321820860560285e-02
7.088724054818623665e-02
7.090525778848022487e-02
7.092194189576905838e-02
7.093872474240342507e-02
7.095178040434213518e-02
7.095561952916606963e-02
7.097403918120759325e-02
7.098234616034726496e-02
7.099066106476825677e-02
7.100622524142380376e-02
7.101594341462807991e-02
7.103229594623106102e-02
7.104244059903219721e-02
7.105763276075688362e-02
7.107578483450927020e-02
7.108171768121401835e-02
7.109552130032348316e-02
7.110534170861426695e-02
7.112129508290404578e-02
7.113282386115149514e-02
7.115047745198460616e-02
7.115155672298800749e-02
7.116720586942398841e-02
7.117300313607494155e-02
7.118108189432165167e-02
7.119835508148347758e-02
7.120968710434638638e-02
7.121984950875231979e-02
7.122446921905745132e-02
7.124544565281160091e-02
7.125096118109319754e-02
7.126818680564728226e-02
7.127421986016457822e-02
7.129295624418641175e-02
7.130429973032231805e-02
7.131564353382197075e-02
7.133453859629906857e-02
7.134041862217876950e-02
7.134612062213563366e-02
7.136616312154109298e-02
7.138849015282722199e-02
7.139075703323194411e-02
7.140023719527005541e-02
7.140783090550428813e-02
7.142261039039510262e-02
7.142704546739847560e-02
7.143919726520803204e-02
7.145885463336953958e-02
7.146450241009583149e-02
7.146721740990974459e-02
7.148039991815413607e-02
7.149284471766803595e-02
7.151086199590045434e-02
7.152373538263145925e-02
7.153406613149965176e-02
7.155079409662140622e-02
7.155321214768672888e-02
7.157615798271771412e-02
7.158477595385442926e-02
7.160079379063427618e-02
7.160672510228566212e-02
7.161054691322021881e-02
7.162336088970161496e-02
7.162735347820120557e-02
7.164019765153228914e-02
7.165735414413132442e-02
7.165878730376962213e-02
7.167566547121595466e-02
7.168364522759529400e-02
7.170154126894678903e-02
7.170525571724850611e-02
7.170953873245711208e-02
7.172628682724674354e-02
7.172951385963982629e-02
7.175661354366585920e-02
7.177784428169925457e-02
7.178724743062819824e-02
7.180334371182311992e-02
7.182244138917776022e-02
7.182688650179913648e-02
7.183873256049788658e-02
7.184288587422138495e-02
7.185870392340593105e-02
7.186523494554963865e-02
7.186853139869014973e-02
7.189351991998133018e-02
7.190604424839158737e-02
7.191812290322252554e-02
7.192388279167133414e-02
7.193998993984640489e-02
7.194777690971476680e-02
7.195795752135425438e-02
7.198828771558091200e-02
7.199012635223778211e-02
7.200420859873107871e-02
7.201075504222481660e-02
7.201224695332009151e-02
7.203313155886187369e-02
7.204899792770597111e-02
7.205702915640832540e-02
7.206991831916415014e-02
7.208810802866699730e-02
7.210007217543190627e-02
7.210657174759199650e-02
7.211547559148379083e-02
7.212788145992560240e-02
7.214791627446021094e-02
7.216174660245483485e-02
7.216691958936777285e-02
7.217624247969722795e-02
7.218947620350346650e-02
7.219631239082435759e-02
7.220897326285435902e-02
7.221398348251634181e-02
7.224328917524402982e-02
7.226445788633573120e-02
7.227167474327972352e-02
7.227503756779557476e-02
7.229532894175366708e-02
7.229975164880692029e-02
7.230462638595247515e-02
7.232143710037597373e-02
7.234438112879554295e-02
7.234938820178443697e-02
7.236075688017939989e-02
7.236601228272693254e-02
7.238992508416164373e-02
7.239495153174846376e-02
7.240754172505209363e-02
7.241662919581492996e-02
7.243752384299956271e-02
7.244221185800797658e-02
7.245615128178933828e-02
7.246744510910385628e-02
7.248007298130931808e-02
7.248682682320273241e-02
7.250218511368150542e-02
7.251192339419093580e-02
7.252186275352584532e-02
7.253165873710193390e-02
7.254321854884288046e-02
7.255250480600033969e-02
7.256147191438633293e-02
7.258273183063168599e-02
7.259123795404220925e-02
7.260803890485367784e-02
7.262017491059225005e-02
7.263716540786613329e-02
7.264108009536085486e-02
7.265683112569959468e-02
7.267183759347972671e-02
7.268059659514042314e-02
7.268806451856302253e-02
7.269933567954289799e-02
7.270334806111894421e-02
7.271481060533502294e-02
7.272932697705614125e-02
7.273871000336773474e-02
7.275026346965879354e-02
7.275601172182377674e-02
7.276082843965248070e-02
7.277693361879072897e-02
7.279429756135058494e-02
7.279773404065131848e-02
7.280372825719655383e-02
7.281822737683835145e-02
7.282710853405949258e-02
7.283332976328982244e-02
7.284700767242213715e-02
7.285964085909085730e-02
7.287177665211752586e-02
7.287900104112698951e-02
7.289698639662306467e-02
7.290615242923792483e-02
7.290717535263413485e-02
7.291859167035352751e-02
7.295652149013526211e-02
7.295846310873621565e-02
7.296444028833620754e-02
7.297448571487546998e-02
7.298491820649233297e-02
7.300060075854436503e-02
7.301014396753024993e-02
7.301366023399957772e-02
7.303188767951090954e-02
7.303652881149802489e-02
7.305987299101729393e-02
7.306824203670631013e-02
7.308562488263359302e-02
7.310147460749294446e-02
7.311757386078776566e-02
7.313276614066460679e-02
7.314729065657082918e-02
7.316347210426799030e-02
7.317628036259632429e-02
7.318013283582697204e-02
7.318745287885225492e-02
7.320533689867197991e-02
7.321221658592247383e-02
7.321746869191819718e-02
7.323176218098048640e-02
7.324114707465212426e-02
7.325951403051589317e-02
7.326700341274783312e-02
7.328398321937590332e-02
7.330067598502126858e-02
7.331822334702398081e-02
7.333046853131558462e-02
7.334468276654287910e-02
7.335184694106217096e-02
7.336063945244164497e-02
7.336625315410905124e-02
7.338049202174501406e-02
7.339709946972067245e-02
7.340129177585846820e-02
7.341786760379320764e-02
7.342710907835486855e-02
7.343554566561594221e-02
7.345716898331450251e-02
7.345824559082142491e-02
7.347076337954788761e-02
7.348565345185592568e-02
7.349933009622106050e-02
7.350470058138391938e-02
7.352180911464195612e-02
7.353641083912698662e-02
7.354553292672044718e-02
7.355133288850651541e-02
7.356217296126221772e-02
7.356960825331820830e-02
7.357623665364881882e-02
7.358785869223510856e-02
7.359148639885232379e-02
7.360798780795735352e-02
7.362415133245031607e-02
7.363511748292633774e-02
7.365372821793064739e-02
7.366451840968241127e-02
7.368971284898440111e-02
7.369755290087681709e-02
7.370464233097179241e-02
7.371376018506331507e-02
7.373567646255629882e-02
7.374639069056632135e-02
7.376784043061695995e-02
7.377346797055134298e-02
7.378662055976542566e-02
7.379557716573198478e-02
7.379991989182221879e-02
7.380965422328777947e-02
7.383133310054046383e-02
7.383573558385653213e-02
7.385050340127014001e-02
7.385910677610374453e-02
7.386477359808790721e-02
7.388316772069375427e-02
7.389171430505986349e-02
7.390038432253148715e-02
7.391639583433318172e-02
7.392879283870362750e-02
7.393302717101396526e-02
7.394916661229156141e-02
7.395643108772848029e-02
7.397291100205477532e-02
7.398928560209244720e-02
7.399037159912758010e-02
7.400555436603123427e-02
7.401763115609616417e-02
7.402625477012197974e-02
7.404727138088079696e-02
7.405004505346080013e-02
7.407477146189750394e-02
7.407958962906407985e-02
7.408750876388697781e-02
7.409599456334509116e-02
7.410263979856962502e-02
7.411994739671950994e-02
7.413606685064844104e-02
7.415435644053985920e-02
7.416974386868324665e-02
7.417190202583451297e-02
7.417540196895405780e-02
7.418556013174076869e-02
7.419112286793239086e-02
7.421687193339643329e-02
7.422338009247336776e-02
7.423593662923799741e-02
7.425408618029288865e-02
7.426103722365939852e-02
7.427717980983306045e-02
7.429199776010936285e-02
7.429875494147342163e-02
7.432064063463345027e-02
7.433200403943618362e-02
7.433987957911575295e-02
7.435578744959148167e-02
7.436720013576586519e-02
7.436869988082295269e-02
7.437637767623911378e-02
7.438200611159001552e-02
7.439268195668774508e-02
7.439767168470995395e-02
7.441578159471956555e-02
7.442538531475845209e-02
7.443617499203114551e-02
7.444551076431077385e-02
7.446854295972737958e-02
7.447578232548951460e-02
7.449279133785779994e-02
7.449641623075786701e-02
7.451975169819913258e-02
7.452621896817041014e-02
7.453985624542386335e-02
7.455653144651114284e-02
7.456828251187591627e-02
7.457617191486182184e-02
7.457999978356344428e-02
7.460263352214513422e-02
7.461018586556866783e-02
7.462592164148101892e-02
7.463320678115248352e-02
7.464188288393419635e-02
7.466049638539551392e-02
7.466524811829056141e-02
7.467326103310478747e-02
7.467993596685462698e-02
7.469657526996437147e-02
7.470717226333511984e-02
7.472017113395440502e-02
7.473967580066820382e-02
7.475048707501852352e-02
7.475861223872803940e-02
7.476958652413839834e-02
7.479125451301893435e-02
7.479728913053373951e-02
7.480789697968387442e-02
7.481385487890401809e-02
7.481813013206145557e-02
7.484274609614283147e-02
7.485416155082885714e-02
7.486944577169202253e-02
7.488139050298342481e-02
7.489166611234898685e-02
7.489669921364278116e-02
7.490862950272542120e-02
7.492356073075684408e-02
7.493558114474468956e-02
7.493658095821964515e-02
7.495625914606868223e-02
7.497334181202636172e-02
7.498630470544748183e-02
7.500037596176994947e-02
7.500504893388632022e-02
7.501196958031530748e-02
7.503105006679494648e-02
7.504283585600907136e-02
7.504652390073585089e-02
7.505392506390545782e-02
7.507384042420095493e-02
7.508070500753893928e-02
7.509196205874391072e-02
7.510025530937097793e-02
7.511241311588856551e-02
7.512899124111493965e-02
7.513872466890647583e-02
7.514619444139492010e-02
7.515298866692898816e-02
7.515875878659306064e-02
7.518240703053713503e-02
7.519414221268294618e-02
7.521424330339898656e-02
7.522581763035046665e-02
7.523328719299376965e-02
7.524016116484077976e-02
7.525872812940687107e-02
7.527242210291279489e-02
7.528124303514754923e-02
7.529624913648264029e-02
7.530837456248934414e-02
7.531089027858517415e-02
7.533491479138931801e-02
7.534562457601196028e-02
7.536491978177484174e-02
7.537161610681414325e-02
7.538300834975064646e-02
7.540425999486966013e-02
7.540663064925001713e-02
7.541949885158139022e-02
7.543967097946158162e-02
7.544393298349294508e-02
7.546213686799935205e-02
7.546626264104949744e-02
7.548074736687693242e-02
7.548748621682610516e-02
7.550060581907441781e-02
7.551671981292429336e-02
7.552379921481366942e-02
7.553287569014605074e-02
7.554610305618386645e-02
7.556454411586727149e-02
7.556920309895848176e-02
7.558015633561826485e-02
7.559285400849979908e-02
7.559668089786686362e-02
7.562115096422944438e-02
7.564010337006432660e-02
7.564204270818819520e-02
7.564813308443490980e-02
7.566784325823772139e-02
7.568189167108541060e-02
7.569270108896808402e-02
7.570212388647185042e-02
7.572154325700442001e-02
7.572434514046222365e-02
7.573122834502166167e-02
7.574041394248887116e-02
7.575701114611776976e-02
7.577388800258955115e-02
7.577845015950690488e-02
7.578514603671876460e-02
7.579933177550640666e-02
7.581023481561166566e-02
7.581948486987799551e-02
7.583543277673093774e-02
7.585681642447600348e-02
7.586161227727800105e-02
7.588020647298421295e-02
7.588915161852832769e-02
7.589293780671907408e-02
7.591224403388902031e-02
7.592713458779898339e-02
7.592936420202378578e-02
7.593788275331192494e-02
7.595680338662658126e-02
7.596368057287838926e-02
7.597801788181818283e-02
7.599040196726947194e-02
7.600249070944015140e-02
7.600488906894903307e-02
7.602434162292354136e-02
7.603401543280724484e-02
7.604204574062845001e-02
7.605119406520804981e-02
7.606387758410143585e-02
7.607959228974781052e-02
7.608918534282504975e-02
7.609986112180783246e-02
7.610976098418004154e-02
7.612403036096559994e-02
7.613250088959211404e-02
7.614164112788202043e-02
7.615442930078469841e-02
7.616797138575320814e-02
7.617864883097458240e-02
7.618968227663014403e-02
7.619742669531498480e-02
7.620929684239807766e-02
7.621654915205655634e-02
7.622945905712608106e-02
7.624110181500931560e-02
7.625678279599806819e-02
7.627517444761372500e-02
7.628171581033144077e-02
7.628989364816207708e-02
7.631562601782121424e-02
7.631684158633095238e-02
7.633232980320009409e-02
7.633734893478699712e-02
7.635053309394201904e-02
7.635993927067663556e-02
7.637259511321758954e-02
7.638525177829630364e-02
7.639335426706511667e-02
7.641074487325510978e-02
7.642063814117339149e-02
7.644222469139660969e-02
7.644669868561565496e-02
7.645477280255658092e-02
7.646302289403222874e-02
7.647194055181522065e-02
7.649556950510777442e-02
7.650084624834835312e-02
7.651532102513491918e-02
7.653398954089579709e-02
7.654075961283657303e-02
7.654982862598219695e-02
7.656328172710491486e-02
7.657345652189639917e-02
7.659258712425631721e-02
7.659892182031585728e-02
7.660874530866995658e-02
7.662197660737996019e-02
7.663017022526291688e-02
7.664850776462989179e-02
7.665398553777652557e-02
7.665771399856580182e-02
7.666942311815233557e-02
7.669266586340134362e-02
7.669738352347693633e-02
7.670482170465903193e-02
7.672105879574075971e-02
7.674089914922599398e-02
7.674707533535624071e-02
7.675709024322735496e-02
7.675822722518910179e-02
7.677362215668276368e-02
7.678974117146702971e-02
7.681358287042205912e-02
7.681898151251953522e-02
7.682086529249038120e-02
7.684039081204419031e-02
7.685616426225821973e-02
7.685765158058627255e-02
7.689115966848059092e-02
7.690279022566764988e-02
7.690946722945363190e-02
7.691831716481328796e-02
7.692778716276943429e-02
7.693782655458375475e-02
7.694902439271883443e-02
7.695372081401868902e-02
7.695759349923608772e-02
7.697859866998635336e-02
7.698665207804011867e-02
7.699489306799994770e-02
7.700674655324279971e-02
7.702177833954915176e-02
7.703880034701232615e-02
7.705132611971193812e-02
7.705997430983452245e-02
7.706776475151400074e-02
7.707517611048220196e-02
7.708260665557525870e-02
7.710772893901940428e-02
7.710932653124147329e-02
7.712982403851342816e-02
7.713728570027383880e-02
7.715297083798156041e-02
7.716239079749409591e-02
7.716701552130561526e-02
7.718033880346364395e-02
7.719258102325793347e-02
7.721246210465626536e-02
7.721649390492868470e-02
7.723240646931200937e-02
7.724720974517157446e-02
7.725493987445519739e-02
7.726776910297500356e-02
7.726962699207740037e-02
7.727908018362855680e-02
7.729152797620070237e-02
7.730310039193910576e-02
7.731528695820000241e-02
7.732849932617485988e-02
7.733766365914535035e-02
7.734540519411597925e-02
7.736371314871004490e-02
7.737756639542914261e-02
7.738967362971788111e-02
7.741064063252411920e-02
7.741881367747288634e-02
7.743155165789900041e-02
7.743499010265492144e-02
7.745726160100407931e-02
7.747343738488249310e-02
7.747958397334087088e-02
7.749818761354104746e-02
7.750555820069388036e-02
7.751702760269157944e-02
7.752624880961322962e-02
7.754265611538813108e-02
7.754402729656018067e-02
7.756391719016353381e-02
7.757692966880325169e-02
7.759150241369722201e-02
7.759615012465304051e-02
7.760930583675940131e-02
7.762057988246190421e-02
7.763466041880090485e-02
7.763879379252636159e-02
7.765939975093250069e-02
7.766798078686559803e-02
7.767095069213936220e-02
7.768359607608715800e-02
7.770152263594953812e-02
7.771198039939825053e-02
7.772260995264551608e-02
7.773699439668751987e-02
7.773985686781248461e-02
7.775943937420654040e-02
7.776379626404089640e-02
7.776791487556827809e-02
7.777837203347742756e-02
7.780170627419552565e-02
7.780965525017929929e-02
7.783029339544966785e-02
7.784681650725094881e-02
7.785288851317040404e-02
7.786939962564770612e-02
7.787784655264845535e-02
7.789984660690135732e-02
7.790813682822250730e-02
7.791623198726393973e-02
7.793303943125734490e-02
7.793520225010769353e-02
7.795151320081578072e-02
7.796071194489545553e-02
7.796897071775837906e-02
7.798538665930399016e-02
7.800068745738591991e-02
7.801703310875091057e-02
7.802747401602527777e-02
7.804025666783248605e-02
7.804755077610719960e-02
7.805783854130265986e-02
7.806911253783155313e-02
7.808811233914297878e-02
7.809597808330015489e-02
7.810594492470629424e-02
7.812108927238675671e-02
7.813545573053187754e-02
7.814000881903243600e-02
7.815663296984443065e-02
7.817323778782153676e-02
7.818156350496957563e-02
7.819246344729779974e-02
7.820180243944985232e-02
7.820620108297549056e-02
7.821956608823671386e-02
7.823200443015909666e-02
7.824749784184026336e-02
7.825138941562193029e-02
7.827360209217010256e-02
7.828429072291426261e-02
7.828570603123047311e-02
7.831182753178522749e-02
7.832604595739905973e-02
7.832886227761193254e-02
7.834956529641140532e-02
7.835135558821199053e-02
7.836621255047110379e-02
7.837048481620118023e-02
7.838336617161517639e-02
7.839337720745387372e-02
7.839441994000090341e-02
7.840975199431032827e-02
7.842643551690126058e-02
7.843575452595996644e-02
7.845097293280206552e-02
7.845328107239130100e-02
7.846544110520009552e-02
7.847241783151104322e-02
7.848558907096842008e-02
7.851063926795032177e-02
7.851954197295279991e-02
7.853603550837823244e-02
7.853929602651510411e-02
7.856899502759051579e-02
7.857550566190346641e-02
7.858456450576128960e-02
7.859282470474915350e-02
7.860659923221768874e-02
7.861168541213164884e-02
7.862221072094405239e-02
7.863749211956588825e-02
7.865187030583864480e-02
7.866593043931924267e-02
7.867987310112101174e-02
7.868693903705964443e-02
7.870007824869412749e-02
7.870723377607152793e-02
7.872078316679037568e-02
7.873364437575697261e-02
7.874882083119078002e-02
7.876243516731540328e-02
7.876685802866728592e-02
7.878275605914475399e-02
7.879697943644964342e-02
7.879934514880404528e-02
7.881006246780414282e-02
7.882115884453089194e-02
7.883161564834473278e-02
7.884346868014291410e-02
7.887252276063888567e-02
7.888200451114901757e-02
7.888664211594187403e-02
7.889469502298512849e-02
7.891668040245836124e-02
7.892932409754244150e-02
7.893768535027784194e-02
7.894569191371242356e-02
7.895708788946559364e-02
7.896920584688088551e-02
7.898537470098804247e-02
7.898859974032129694e-02
7.901339252218192444e-02
7.902722851323967790e-02
7.903458548811276296e-02
7.904249430847881674e-02
7.905232213567092714e-02
7.906950996219025418e-02
7.907288942382256769e-02
7.908555014311802189e-02
7.910132236785433202e-02
7.910703894608472897e-02
7.913143833231706115e-02
7.914277113774742523e-02
7.915111311280748074e-02
7.916846162706503431e-02
7.917908900436665398e-02
7.918363110988535514e-02
7.919424030872451725e-02
7.920398842751180668e-02
7.922839530014497145e-02
7.923200467691920990e-02
7.924156640054763612e-02
7.924360394809537578e-02
7.927658030689777036e-02
7.928713136500059599e-02
7.929589440928869193e-02
7.930222728591335146e-02
7.931708448214480622e-02
7.932289342046167091e-02
7.933576883741205732e-02
7.935914524974280182e-02
7.936363883175628908e-02
7.937065473709647989e-02
7.937944934392870966e-02
7.939973698681052072e-02
7.941201301853723082e-02
7.943776881872188778e-02
7.943997170128508367e-02
7.944887180573340091e-02
7.946216472617317894e-02
7.948058320915724062e-02
7.948915576173232189e-02
7.950212218437718859e-02
7.951027564777590761e-02
7.951943421008811352e-02
7.953088241914368917e-02
7.953969560849405429e-02
7.955279467723896936e-02
7.955581317332616198e-02
7.956936498309147288e-02
7.957754681744827474e-02
7.958164634557224337e-02
7.959880038595373852e-02
7.960598349849357103e-02
7.961716945681740487e-02
7.962596249699266382e-02
7.964860728535633205e-02
7.966849975967776887e-02
7.967918858720135500e-02
7.968553616693707653e-02
7.969738815877069893e-02
7.971947489198660808e-02
7.973505836854505313e-02
7.974129621262182610e-02
7.975105903762269577e-02
7.976528667736498823e-02
7.977014455150455152e-02
7.978451945551406910e-02
7.979362655269550686e-02
7.980583011406333638e-02
7.981918552759570407e-02
7.982692392100620982e-02
7.983222811680051878e-02
7.983792626157565353e-02
7.986264149941285639e-02
7.986739257799918557e-02
7.988487607236138821e-02
7.989329245266046930e-02
7.990323177368929830e-02
7.991298871662572134e-02
7.992053746794514080e-02
7.994170793594956859e-02
7.994554755449279071e-02
7.995666563054454334e-02
7.997260187712301738e-02
7.997940582788543029e-02
7.999954266312075957e-02
8.002084079159232921e-02
8.002411203424808495e-02
8.003419392666266674e-02
8.004314253228106413e-02
8.005333411607373773e-02
8.006747799610636207e-02
8.007777148154976432e-02
8.009018607017637237e-02
8.010669661872477088e-02
8.011959740394541951e-02
8.013085031052907814e-02
8.013726332111176243e-02
8.015128848163843855e-02
8.015411655967691340e-02
8.016669770760814773e-02
8.018612027802402009e-02
8.019376259116955952e-02
8.020387423051650311e-02
8.022275097125169951e-02
8.022519850686438136e-02
8.023862886216143187e-02
8.025395458829331918e-02
8.026128318951941676e-02
8.027023200798566460e-02
8.027606786280228057e-02
8.028581817547569832e-02
8.029723412362016477e-02
8.030590603882192813e-02
8.032756636988752641e-02
8.034467566296465968e-02
8.035534426572471522e-02
8.035978106484720218e-02
8.037086830158540751e-02
8.038637087728545128e-02
8.039796019737438515e-02
8.041571892834398216e-02
8.042637822236003986e-02
8.042743264721008423e-02
8.045754872482330233e-02
8.046958167063272827e-02
8.048144789931677145e-02
8.049767205317676089e-02
8.049960502675423957e-02
8.052147961730765635e-02
8.053839664579148794e-02
8.055170692579421976e-02
8.056165894518063642e-02
8.057437172853160190e-02
8.058646974070010627e-02
8.058947596181592621e-02
8.060596928249774695e-02
8.061493864896757122e-02
8.063187527292847712e-02
8.063989459704079543e-02
8.065001884083938810e-02
8.065476813494965036e-02
8.065839737151481170e-02
8.067990231489791109e-02
8.069472139883360207e-02
8.070324273899925904e-02
8.071509405694915484e-02
8.072567970648691915e-02
8.073545252950253825e-02
8.075016232668313920e-02
8.075467173751726957e-02
8.076582440003693408e-02
8.078500012400308128e-02
8.079525540636900427e-02
8.081273798654853291e-02
8.081531575282768776e-02
8.082384653689167475e-02
8.085381119832241170e-02
8.085564287167973374e-02
8.086798356929958409e-02
8.087428817538866443e-02
8.089404838940816855e-02
8.089891474920113401e-02
8.090776092868673386e-02
8.092345909402082205e-02
8.094347018041209152e-02
8.094932812387428678e-02
8.096803381124739740e-02
8.097139159893840255e-02
8.098561810495275015e-02
8.099471602180102758e-02
8.099894807759450144e-02
8.101633133504115847e-02
8.102898201224856267e-02
8.103865042148433728e-02
8.105340067224547917e-02
8.106457945075551397e-02
8.107226585969845578e-02
8.109120264098590436e-02
8.109870404682056888e-02
8.111229374805201120e-02
8.112322926656401201e-02
8.114030621177426017e-02
8.115381024436663093e-02
8.117033881936330797e-02
8.118662873230381161e-02
8.120743479551822963e-02
8.122170607484180405e-02
8.122481808051945640e-02
8.124893216805167961e-02
8.125359483120159210e-02
8.125991945788552107e-02
8.127187788101214450e-02
8.128519502004383224e-02
8.129386134112409623e-02
8.130135862749449105e-02
8.131618887453651023e-02
8.132211992802684808e-02
8.133429426262150930e-02
8.134454550698244635e-02
8.136159416245763998e-02
8.137694111737486802e-02
8.137944864841023529e-02
8.140007374465463297e-02
8.140262284122706804e-02
8.141299348974651018e-02
8.142565384693334352e-02
8.143943547054049992e-02
8.144178331987694808e-02
8.146549978456146812e-02
8.148125826445584696e-02
8.149641527545975483e-02
8.150248290108430549e-02
8.151154249914249750e-02
8.152073014993799216e-02
8.154093688942160023e-02
8.154934503265082180e-02
8.156239930783421022e-02
8.157790609899912004e-02
8.158241762441342804e-02
8.158974746554109592e-02
8.161154515471741311e-02
8.162338565166121773e-02
8.163671378936582235e-02
8.164578660242932662e-02
8.164638087990888637e-02
8.167234965881786657e-02
8.168071185030978398e-02
8.169433527769170977e-02
8.170762592296987314e-02
8.171348093418279168e-02
8.173243695306414702e-02
8.173523530915255408e-02
8.174267273242619147e-02
8.176208920947958259e-02
8.176948683679280405e-02
8.177322438634537782e-02
8.179861766791030053e-02
8.181454259687293007e-02
8.182250810256724849e-02
8.182647301057083267e-02
8.183862506770761547e-02
8.185001887657317177e-02
8.186639313898524950e-02
8.188962377152353422e-02
8.189881318501540663e-02
8.190159714281913805e-02
8.191813602116926329e-02
8.193143435566113686e-02
8.193445788665731921e-02
8.194334777997647201e-02
8.195981568786475657e-02
8.197290960129571813e-02
8.198309136274950504e-02
8.199586139279990693e-02
8.199904289911696953e-02
8.201881186056814155e-02
8.202962221815074395e-02
8.204021701460889604e-02
8.205703494035554435e-02
8.207436207342655443e-02
8.208869261258494587e-02
8.209027061339208009e-02
8.209737321924187592e-02
8.211782343628365455e-02
8.212083786810248087e-02
8.213277837525440050e-02
8.215545490695908004e-02
8.217192930754707580e-02
8.218673819199279196e-02
8.219314258453075395e-02
8.220436021359034395e-02
8.221640377512529074e-02
8.222354021860472928e-02
8.222771962830710546e-02
8.224950808136105573e-02
8.226231463273936395e-02
8.226902454790396835e-02
8.228445687979835110e-02
8.230085443105056298e-02
8.230351678264063997e-02
8.232429713828098850e-02
8.232724066557856046e-02
8.235297133916558154e-02
8.236008041929049339e-02
8.237862234980253273e-02
8.238393441605390555e-02
8.238745113353668215e-02
8.239655437267490168e-02
8.240663643443096875e-02
8.242276818804489258e-02
8.243269071935604986e-02
8.244300218764677446e-02
8.245644811884622616e-02
8.247028167954650879e-02
8.247648531308598985e-02
8.250693841061207401e-02
8.251021609425529535e-02
8.252405898835019071e-02
8.253918582848279728e-02
8.254447551049054477e-02
8.255485604836321212e-02
8.257505502357520566e-02
8.258474429289958119e-02
8.259674104059600008e-02
8.260593824223116943e-02
8.261008497311639331e-02
8.263950438429673584e-02
8.265009244929760746e-02
8.265637328126368422e-02
8.267431361914867605e-02
8.267807270401433817e-02
8.269316562043937946e-02
8.270888223941147421e-02
8.271650687935422352e-02
8.274283995013870241e-02
8.274976822894714035e-02
8.276030904276737710e-02
8.276550145703487349e-02
8.277797084638904845e-02
8.278790461247192978e-02
8.279426607899353918e-02
8.280763247615191558e-02
8.281344982358868068e-02
8.281987818604175100e-02
8.283060603436825931e-02
8.284241778087880759e-02
8.284799486290128634e-02
8.286742498125160283e-02
8.288120894578387965e-02
8.289073920161021958e-02
8.290921474086043741e-02
8.292276711703194803e-02
8.294932437301644201e-02
8.295436089384244926e-02
8.296134283031514345e-02
8.296693882693884081e-02
8.298448484330633868e-02
8.300230447985473825e-02
8.302242600892478785e-02
8.303189908411334752e-02
8.303590426398288482e-02
8.305016270558146507e-02
8.306464618478559547e-02
8.308502573504072952e-02
8.309395009373898855e-02
8.310033591891741178e-02
8.312154513502945097e-02
8.312824356167564099e-02
8.313402575673711770e-02
8.315197153031578248e-02
8.316585931511583096e-02
8.317873170532941174e-02
8.318440662669329688e-02
8.319185080312113678e-02
8.321144372969829783e-02
8.321859029054284873e-02
8.322916530622520570e-02
8.323959332946107015e-02
8.324169570905698423e-02
8.326107828852308268e-02
8.326725809507001808e-02
8.328935074805171590e-02
8.329349716582418184e-02
8.329680741269473998e-02
8.331072434519282144e-02
8.332954984312601621e-02
8.333665810885787506e-02
8.334480753816081444e-02
8.336404038192973820e-02
8.336866846751928017e-02
8.337618690053000270e-02
8.338942055220305294e-02
8.339792735273388047e-02
8.340625886738745054e-02
8.342677651332236488e-02
8.345080099453211497e-02
8.346304838349338784e-02
8.347024235796529634e-02
8.347365137961215709e-02
8.348758420945157077e-02
8.349802691662461251e-02
8.351989794030356684e-02
8.352666191138197194e-02
8.353955904302068358e-02
8.355840129485281320e-02
8.356479601083677267e-02
8.357260584355186150e-02
8.359533259773116454e-02
8.361037665794585072e-02
8.361888395676569941e-02
8.362721764007746694e-02
8.364174122258999367e-02
8.364470518968253332e-02
8.366368615288233279e-02
8.368760767586941318e-02
8.369668470290381190e-02
8.371244466615340718e-02
8.371403197580629119e-02
8.372084385953887375e-02
8.373670527681997822e-02
8.374803344628867219e-02
8.376961495529705592e-02
8.377714481250969625e-02
8.379466294557852413e-02
8.379794274946206212e-02
8.382163966673211730e-02
8.382415488976974194e-02
8.382983393745496725e-02
8.384019118120639158e-02
8.385685650297708404e-02
8.387623615346739836e-02
8.389906147559861305e-02
8.390548462766689308e-02
8.391553479299262985e-02
8.392428461035500442e-02
8.394762953570023001e-02
8.394952907175540213e-02
8.396781974781281077e-02
8.398176835876047797e-02
8.398478497050754221e-02
8.400249676671761589e-02
8.401585452850163227e-02
8.402129003809399865e-02
8.402784403178198414e-02
8.403359264475673829e-02
8.405684829449111550e-02
8.406611579403006074e-02
8.407777198240290462e-02
8.408944085004815827e-02
8.410272801215584737e-02
8.412153091781743308e-02
8.412518442142236097e-02
8.413400975466911458e-02
8.414792679260163499e-02
8.415351861445691251e-02
8.416975538608373331e-02
8.417571956578606684e-02
8.418096496050314625e-02
8.418953174128762651e-02
8.420785626870919138e-02
8.421672606423497021e-02
8.423452225983046882e-02
8.424084513777924110e-02
8.426247776426376568e-02
8.426979279210383700e-02
8.428167150941473507e-02
8.429591333211433613e-02
8.429998711237485232e-02
8.431184581345718687e-02
8.433281235260314812e-02
8.433838784178016024e-02
8.435359104283990384e-02
8.435704348911848838e-02
8.437100573671113546e-02
8.437568577841303430e-02
8.439320578329095879e-02
8.439989601585656809e-02
8.441238258881900158e-02
8.441510545299302226e-02
8.443587104944377808e-02
8.443741575584756687e-02
8.444333023901917645e-02
8.446205162035025360e-02
8.448619433899223763e-02
8.449192021399037911e-02
8.451897540243713536e-02
8.453561243833107586e-02
8.454487866922327788e-02
8.455487024863383994e-02
8.456106250710643257e-02
8.457860205067774251e-02
8.459301402876490128e-02
8.460040106306204732e-02
8.461920769894210048e-02
8.463003697001114656e-02
8.464207220316499747e-02
8.464633122854448022e-02
8.467298024201302953e-02
8.467326031272465192e-02
8.468447076959245701e-02
8.469394313134703811e-02
8.470940408856592052e-02
8.471982476693284969e-02
8.473787491778023151e-02
8.474627431395265198e-02
8.475460166551840313e-02
8.476470452720263893e-02
8.477193479597366910e-02
8.478388854825247289e-02
8.481270121897421799e-02
8.481431569996650266e-02
8.482300964790906450e-02
8.483165127036312869e-02
8.484662838102108307e-02
8.485258719811117345e-02
8.485694230577833785e-02
8.487797079654313404e-02
8.488357675063723518e-02
8.488900365653917479e-02
8.489922449985448649e-02
8.491272214039319310e-02
8.492614964212924500e-02
8.493896948014817427e-02
8.496642722500963307e-02
8.497495394920245859e-02
8.498162824120153447e-02
8.499395843473817047e-02
8.500431514166245650e-02
8.501805500395853699e-02
8.502296940959580551e-02
8.505302423640065390e-02
8.506431357451654796e-02
8.507088326295136893e-02
8.508557179466169629e-02
8.509108414023897060e-02
8.509870188533302793e-02
8.510936934642093776e-02
8.512328614068104260e-02
8.513801239350160532e-02
8.515432497970171211e-02
8.515966004410796542e-02
8.517550390383971104e-02
8.518938995372293821e-02
8.519679262603413461e-02
8.520939281168798951e-02
8.522606787971004350e-02
8.522871243256352480e-02
8.525044375616630532e-02
8.525476694773775899e-02
8.526221480371443118e-02
8.526767919855954281e-02
8.528590619550258101e-02
8.530044369148154226e-02
8.531660433024035317e-02
8.534160946331431630e-02
8.534648650272075310e-02
8.535484164395173989e-02
8.537294493663055706e-02
8.538372441511438149e-02
8.538551074851613576e-02
8.541157350695322004e-02
8.541947940394128969e-02
8.542870296437138355e-02
8.543870123109625903e-02
8.545744132958349448e-02
8.545961660734874288e-02
8.547158775373298045e-02
8.548670654236922850e-02
8.549135092761250831e-02
8.550410609654957028e-02
8.550712852431108235e-02
8.551455867895246810e-02
8.553771869930459903e-02
8.554634376064135237e-02
8.554858287616062817e-02
8.556789823547816809e-02
8.558809728568372854e-02
8.559800811781576035e-02
8.560607808263814844e-02
8.561699438929493144e-02
8.563675188464969779e-02
8.564128960121114575e-02
8.565124607625373976e-02
8.566194819282274553e-02
8.568356041653452104e-02
8.570073768267971737e-02
8.570658390812535554e-02
8.573243424319293426e-02
8.574124440071123621e-02
8.574414027369081648e-02
8.576173992918278977e-02
8.576550835753354862e-02
8.578358708883748740e-02
8.578974252588628113e-02
8.581378650328097546e-02
8.582217047777329633e-02
8.583983009227408312e-02
8.585378031544083077e-02
8.585661770955060890e-02
8.586234250532803758e-02
8.587074084630991200e-02
8.588261373085026573e-02
8.588792824179869445e-02
8.589907845749905624e-02
8.592641810682943859e-02
8.593289619450106276e-02
8.594139750333246175e-02
8.595255350069935796e-02
8.596206839887815532e-02
8.596887803632324854e-02
8.599385742361131957e-02
8.599466204114630807e-02
8.600809304331419325e-02
8.602166727390875289e-02
8.602773902212673685e-02
8.604960930620053627e-02
8.606725922904506776e-02
8.607355560541757322e-02
8.609448187260027030e-02
8.609901506495531986e-02
8.610670604898817970e-02
8.611646172475739824e-02
8.613748671176085780e-02
8.614489781735162888e-02
8.615995549828137090e-02
8.616155647459144973e-02
8.618056419960101744e-02
8.618932470071766216e-02
8.621098240099589471e-02
8.621386926410734564e-02
8.622537256323686838e-02
8.623511504124897753e-02
8.625843549073747285e-02
8.626445031968904553e-02
8.627456124135496340e-02
8.628380772882521255e-02
8.629072745965887803e-02
8.630985973675264766e-02
8.632118781126008056e-02
8.633252498117449658e-02
8.634277651420951827e-02
8.635309161960480484e-02
8.636188342074641033e-02
8.638214387908299541e-02
8.639559315334294221e-02
8.641179592464159898e-02
8.642103691247832176e-02
8.642503976482096562e-02
8.644089464493626140e-02
8.644917794365875041e-02
8.645637723528654117e-02
8.646529551939780012e-02
8.648459794189194971e-02
8.650633184752637428e-02
8.651268181969512527e-02
8.652939380912200162e-02
8.653975083214876518e-02
8.656033051373890341e-02
8.656755762647999619e-02
8.657827911262278020e-02
8.658509669487995941e-02
8.660049795179991516e-02
8.660418004329628605e-02
8.660733313347429574e-02
8.663432607931592644e-02
8.665154970879390683e-02
8.666320794879911471e-02
8.667689232922520803e-02
8.669126101660734607e-02
8.669843837827456712e-02
8.670855447384034909e-02
8.671811238246218689e-02
8.673890672114364930e-02
8.674728558386740618e-02
8.676029844491833787e-02
8.676855974377112313e-02
8.677857518012555005e-02
8.678144017214756145e-02
8.679997285573065602e-02
8.680465672377724040e-02
8.683598275149145840e-02
8.685281465050587180e-02
8.686310561526444651e-02
8.687671456667700465e-02
8.688101698382022509e-02
8.688526638173049710e-02
8.690601866406244547e-02
8.691174211415936268e-02
8.692083204927542051e-02
8.692706898138097271e-02
8.693756758318554878e-02
8.695933794609472800e-02
8.696718401180569824e-02
8.697879371958888717e-02
8.699126138812657283e-02
8.699602987403703969e-02
8.701075207186931282e-02
8.703795101974842741e-02
8.703949251518688923e-02
8.705117754699387422e-02
8.707665084159560420e-02
8.708544843669036029e-02
8.708888820034460521e-02
8.710290444505724983e-02
8.710842300585391884e-02
8.712013575998800441e-02
8.712995025842296126e-02
8.714489011372350546e-02
8.716074856891997680e-02
8.716763517291248320e-02
8.717794943131423890e-02
8.718647725391232006e-02
8.720933576306549861e-02
8.721681553014426491e-02
8.722864934372315249e-02
8.724030654028125387e-02
8.726133866273516615e-02
8.727259221079081142e-02
8.729248976302905749e-02
8.730302111830856582e-02
8.731436724045410491e-02
8.731826223710786872e-02
8.732436000416005095e-02
8.732748786413130349e-02
8.733560979917304179e-02
8.735746823854334542e-02
8.737297256497067455e-02
8.741558762778928182e-02
8.741838987358507840e-02
8.742678570679329741e-02
8.744690429109086560e-02
8.745374477986600503e-02
8.746174131272022034e-02
8.747331289079696148e-02
8.747446447825429905e-02
8.750085524728073993e-02
8.750473677684972307e-02
8.751880210230716939e-02
8.752122022569536197e-02
8.753399231117853230e-02
8.755482231740219223e-02
8.756586510948577429e-02
8.756867395230066853e-02
8.758033395825343126e-02
8.759179876844497281e-02
8.760353505579460132e-02
8.763004509102906292e-02
8.763569899684880982e-02
8.766168193922274643e-02
8.766513117084240303e-02
8.767757063290088082e-02
8.768601561913447195e-02
8.769155574387788032e-02
8.770169570083619082e-02
8.771156275037789163e-02
8.773227442141229293e-02
8.774151439432792410e-02
8.774884985464626030e-02
8.776798329479412741e-02
8.777525964539312220e-02
8.778232347694703286e-02
8.779589702584922328e-02
8.780689001112901293e-02
8.782429797036017671e-02
8.784131911254566827e-02
8.784306888306275818e-02
8.785372024593723905e-02
8.786220073697659227e-02
8.787544805575470130e-02
8.789313067076715003e-02
8.790078334535339488e-02
8.791157363180768236e-02
8.791485764753337318e-02
8.793243171245457290e-02
8.794915431396110872e-02
8.795656616284186491e-02
8.796809496033763942e-02
8.798752103637069721e-02
8.799193932018012365e-02
8.800489605717914943e-02
8.800578204114634095e-02
8.803080941087082500e-02
8.804214051388842277e-02
8.805169351150760049e-02
8.807100201742756873e-02
8.807772764864918447e-02
8.808662831295865914e-02
8.809812262629923563e-02
8.811618287305245101e-02
8.812572694999415424e-02
8.814232465301591324e-02
8.815139154958817613e-02
8.815939430399516441e-02
8.816761026448427518e-02
8.817612380074607570e-02
8.818599672046995019e-02
8.819779643500136324e-02
8.820480800932001264e-02
8.821334745725745163e-02
8.822378809209119321e-02
8.824390309681934275e-02
8.825674239346670280e-02
8.827662419637472002e-02
8.830080605737655741e-02
8.831196604165897357e-02
8.833101201622323151e-02
8.834149107989441863e-02
8.834868190184191894e-02
8.836148059852599879e-02
8.837130825657041333e-02
8.838289851451092138e-02
8.838730770432401407e-02
8.840109343397578590e-02
8.840597225722801600e-02
8.842522463654245435e-02
8.843101315924417616e-02
8.843661742195457753e-02
8.845626470073625347e-02
8.846504952839917557e-02
8.848733409424552887e-02
8.849158297211545676e-02
8.850108215223501107e-02
8.850500405467387477e-02
8.852586454684691075e-02
8.852916046533571004e-02
8.854736407404278919e-02
8.855655654746713568e-02
8.856650465806564787e-02
8.856883504064438917e-02
8.858296605557242076e-02
8.858632001952976287e-02
8.860993880115891619e-02
8.861788224076860843e-02
8.862939739848330056e-02
8.865114180236105534e-02
8.866079892173633903e-02
8.868816730054612796e-02
8.869153296124121511e-02
8.870380661174076531e-02
8.871277699108143233e-02
8.872568032577560215e-02
8.873535855259517824e-02
8.875976956412590102e-02
8.876173829691302863e-02
8.877795620351530692e-02
8.878508108373311947e-02
8.879871839783032295e-02
8.880931003660680334e-02
8.882286020848906283e-02
8.883164437769863753e-02
8.883919350405894422e-02
8.886279006663155844e-02
8.887524605803337474e-02
8.888114673232172525e-02
8.889645211684910064e-02
8.890611596398428906e-02
8.892721364751993152e-02
8.892960925792076088e-02
8.894193911985354140e-02
8.894423902385806269e-02
8.896447464351125989e-02
8.898163828287930510e-02
8.899719524269156246e-02
8.900536074458159641e-02
8.901629032190316870e-02
8.903148677020045199e-02
8.903600875251371782e-02
8.904878581973668661e-02
8.906248700406454999e-02
8.907221416013355597e-02
8.907667393614387974e-02
8.908481287052349984e-02
8.910635335129446499e-02
8.912379725596347724e-02
8.914833379395153967e-02
8.915485407732309797e-02
8.916493742214082197e-02
8.918161378646360937e-02
8.918448087103325594e-02
8.919265469768578036e-02
8.921194275932653461e-02
8.921793739379135779e-02
8.922034208658152776e-02
8.923649089374285914e-02
8.925391578250291280e-02
8.926311941842074438e-02
8.927968730866597813e-02
8.930298670034386710e-02
8.931338124948473567e-02
8.932515915327632339e-02
8.933388106895445713e-02
8.934306739509462192e-02
8.935254654054142209e-02
8.936345401321926785e-02
8.937122192959778832e-02
8.938010058813611325e-02
8.939449670095650502e-02
8.941742098711219500e-02
8.943064961757068998e-02
8.944202484344965232e-02
8.944830555792254723e-02
8.946268197102363873e-02
8.947244945224180901e-02
8.948375282666254371e-02
8.949707380100790921e-02
8.950769925563417662e-02
8.952286248772867161e-02
8.952728025244344190e-02
8.954281829743238053e-02
8.956621574204193248e-02
8.957485066926357264e-02
8.958696367592222654e-02
8.959441634436460244e-02
8.959864460301419919e-02
8.961832126910146412e-02
8.962154068216088287e-02
8.964867712717516923e-02
8.964987509918626030e-02
8.967519570562298981e-02
8.968165579358539086e-02
8.970434620169298601e-02
8.971419116021212004e-02
8.972000491467313488e-02
8.972887824334702112e-02
8.973293613171207106e-02
8.975646942735931999e-02
8.975987257904838312e-02
8.976262577280696986e-02
8.977937738709124149e-02
8.978085328959817257e-02
8.980940297498946068e-02
8.981884570733611461e-02
8.983902742147853449e-02
8.985718355223915044e-02
8.985992339890114255e-02
8.986312656557787770e-02
8.987109061938608479e-02
8.988552326330151443e-02
8.989582545480495623e-02
8.992346341576318292e-02
8.994102477100146542e-02
8.994539499109982517e-02
8.994918038810661987e-02
8.996300347852442814e-02
8.996895547862432396e-02
8.999182265073540909e-02
9.000546778645440726e-02
9.001178324417952181e-02
9.002145219185297975e-02
9.003848847829537538e-02
9.004450995643942246e-02
9.006149765170917698e-02
9.007049691247021039e-02
9.008231656624443584e-02
9.009681694872556657e-02
9.010170703978520601e-02
9.011276700701820186e-02
9.011465555428943563e-02
9.012360425792953489e-02
9.014095649638265151e-02
9.015535492598247824e-02
9.015855241300219092e-02
9.016282284396598401e-02
9.017394426183333866e-02
9.020688989490838194e-02
9.021595814933380808e-02
9.022382417413365996e-02
9.023788747378180819e-02
9.024865495197265108e-02
9.025155142948687592e-02
9.027564609542382268e-02
9.028365228451684654e-02
9.030404197756652929e-02
9.031798078515096417e-02
9.033285777504068692e-02
9.034740946550751106e-02
9.035586802313910759e-02
9.036490247639872297e-02
9.038081218855409382e-02
9.039312257139836548e-02
9.041156377211928552e-02
9.042072044251603380e-02
9.043120140766919279e-02
9.044115047117246009e-02
9.045222943902425650e-02
9.047129544059068218e-02
9.047684199141931005e-02
9.049974921579334586e-02
9.050445840629406380e-02
9.051882894372992316e-02
9.054542202916177063e-02
9.055206643890656437e-02
9.056213880527663740e-02
9.057294678975036373e-02
9.058160171019868923e-02
9.060091205251247226e-02
9.060402990806565304e-02
9.060749129855566464e-02
9.062470387471555089e-02
9.065213609421779450e-02
9.066099266975025106e-02
9.067162019205204926e-02
9.067224610188939771e-02
9.068788263204996536e-02
9.070402256177839684e-02
9.070659463628544250e-02
9.072195154530049432e-02
9.072937864556457344e-02
9.073927382019231214e-02
9.075123321801703558e-02
9.075472436873416315e-02
9.077173806711386073e-02
9.079134656537274362e-02
9.079346886010830620e-02
9.082023734148697569e-02
9.082297704492331425e-02
9.085004064769319765e-02
9.086472058003269847e-02
9.086890829240040768e-02
9.088472480597314940e-02
9.088613250436217150e-02
9.090797998361710430e-02
9.091651329969835382e-02
9.092255375449703747e-02
9.093180932471944811e-02
9.093575044109708516e-02
9.095961186538442655e-02
9.096620697265339617e-02
9.098504392232514837e-02
9.099181441498255252e-02
9.101826993824463363e-02
9.102965703677451392e-02
9.104985365724521662e-02
9.105534242205498563e-02
9.106305067022579802e-02
9.108189479455580662e-02
9.108623230118129133e-02
9.110527269088924962e-02
9.111023465285084111e-02
9.112450964847690349e-02
9.113410757671935869e-02
9.113805138082009538e-02
9.115401633226721811e-02
9.116650869206377461e-02
9.117698434598842105e-02
9.119292556240787828e-02
9.120112711598166166e-02
9.122504903754502514e-02
9.123390657251329028e-02
9.124846163699190660e-02
9.125678780468238216e-02
9.127077287580404041e-02
9.127431143031977667e-02
9.129702468414002681e-02
9.129976314960103201e-02
9.130975572393223993e-02
9.133555654014963165e-02
9.134525545112914813e-02
9.136736415319907101e-02
9.137047070377396496e-02
9.137512059860353197e-02
9.138570619928526595e-02
9.140244989187007452e-02
9.141831289050755815e-02
9.142830275251334626e-02
9.144137971466576031e-02
9.144612083260317270e-02
9.146858905068622203e-02
9.148320572556822849e-02
9.150043790277168076e-02
9.150310151973445327e-02
9.151319876005958864e-02
9.153103534053219636e-02
9.153848284949750447e-02
9.154719399311855854e-02
9.156725723079145451e-02
9.158422028730056619e-02
9.158729526180769964e-02
9.160083659573636794e-02
9.160756755106957971e-02
9.162396801748773356e-02
9.162622379505569459e-02
9.163864476581445873e-02
9.165419872114644040e-02
9.166836178812048930e-02
9.168455473462505667e-02
9.168903335911149366e-02
9.169664250801906613e-02
9.171890759127604431e-02
9.172938519891205011e-02
9.174974937523122653e-02
9.176030693349201961e-02
9.176409069644519967e-02
9.178435371093091044e-02
9.179166367762925383e-02
9.180639169053517179e-02
9.181856242070784990e-02
9.182939713975507567e-02
9.183648805902244749e-02
9.185067267701768623e-02
9.185895752692108118e-02
9.187574876039189542e-02
9.188845380660715101e-02
9.189776397059706836e-02
9.190064998966740450e-02
9.192470328381840972e-02
9.192585039028894345e-02
9.193778825418852385e-02
9.195704474624744051e-02
9.197941940177140063e-02
9.198578685658753695e-02
9.199966308517670832e-02
9.200543132622185372e-02
9.202611097335589019e-02
9.203626417657934100e-02
9.204924568049965838e-02
9.205524374733781157e-02
9.206826647028354405e-02
9.207280742597562240e-02
9.209615745280247401e-02
9.211330755897007005e-02
9.211555254973952112e-02
9.213827456573203678e-02
9.214550293791889946e-02
9.215662758707393598e-02
9.217420456539660023e-02
9.218227175637316861e-02
9.219111331695573064e-02
9.221045909545561026e-02
9.221954420407496578e-02
9.222831250549751170e-02
9.224810487338702680e-02
9.226447924939418233e-02
9.226461345661174374e-02
9.226971026264985110e-02
9.228516720002771789e-02
9.230136324530641145e-02
9.232403593330690272e-02
9.233034085380109612e-02
9.233822771043193045e-02
9.235030933141524789e-02
9.236458648022505269e-02
9.236992007494876367e-02
9.238027654331076866e-02
9.239570327272161876e-02
9.241062548691109102e-02
9.242729772339791650e-02
9.244102551066846196e-02
9.244767558865590873e-02
9.247825751202687350e-02
9.248428327981605968e-02
9.249580145325325686e-02
9.250556207993976265e-02
9.251755754023516243e-02
9.252821258437199381e-02
9.254133370059736130e-02
9.254860862219227435e-02
9.257391127042408074e-02
9.258156571468217910e-02
9.260003427798141340e-02
9.260937562043886073e-02
9.261254233629834243e-02
9.262762716150174658e-02
9.263115448497366566e-02
9.265092762784588043e-02
9.266012084256020076e-02
9.267485487148996448e-02
9.269234253338637375e-02
9.269440430724468216e-02
9.270295418158497336e-02
9.271876459499306389e-02
9.273650751471840259e-02
9.274946939862260820e-02
9.275383152601007763e-02
9.277113197743680484e-02
9.278309489976971358e-02
9.278419150475331056e-02
9.280425862489383171e-02
9.281175349259612739e-02
9.282468717716224615e-02
9.284640911226255122e-02
9.285524488843649449e-02
9.286119369262046952e-02
9.287047068686715701e-02
9.287398641462646376e-02
9.289780116132750898e-02
9.291340282437765552e-02
9.292958152138691696e-02
9.293832060745049750e-02
9.295470940140110327e-02
9.295929559097509953e-02
9.296423698718214723e-02
9.298437778430101996e-02
9.299870163342977003e-02
9.300345589243330657e-02
9.301579381831392990e-02
9.302789747343759297e-02
9.303586381442691122e-02
9.306797392669868829e-02
9.307478902110238872e-02
9.307584021389087026e-02
9.309618927924551146e-02
9.310482171177320021e-02
9.312399224969353240e-02
9.313523936778866918e-02
9.314544547553699205e-02
9.316968026650379597e-02
9.317363575967863021e-02
9.318227621923302895e-02
9.319015777741185280e-02
9.321112356698663115e-02
9.321895604571517335e-02
9.323805183974359645e-02
9.323905322054210076e-02
9.325027459669776864e-02
9.327635160329544872e-02
9.327870516089931119e-02
9.330235559166505377e-02
9.331113662767526185e-02
9.331877734552701531e-02
9.332385400489801031e-02
9.333395428823892948e-02
9.335351605848252188e-02
9.335527359915868351e-02
9.336982513214941992e-02
9.337609610543201599e-02
9.339662179434010669e-02
9.341538312808117528e-02
9.341798967192016523e-02
9.343671616775656164e-02
9.344583781382154175e-02
9.344912461886484278e-02
9.345995529586442752e-02
9.347693926053346480e-02
9.348463861856287638e-02
9.348986860715180480e-02
9.351012211996245771e-02
9.352362385231460795e-02
9.353750897716112123e-02
9.355298736124617598e-02
9.356829860993748360e-02
9.357087388341128742e-02
9.357475465581954754e-02
9.359514073463637285e-02
9.360407889903660239e-02
9.361937250770357988e-02
9.362356628621781862e-02
9.363389625769624747e-02
9.364960709696734664e-02
9.366076603032652548e-02
9.367394573291748516e-02
9.368211962573952389e-02
9.368988610272666051e-02
9.370293569918791698e-02
9.372999331023679215e-02
9.373288576128896432e-02
9.375459907906580348e-02
9.376789601246848793e-02
9.378365616094541668e-02
9.378956238582808469e-02
9.380794591859359377e-02
9.381694587633421234e-02
9.382743002369919871e-02
9.383325427525124329e-02
9.384271134322397234e-02
9.386056099468675917e-02
9.387361226052720609e-02
9.388920696390989917e-02
9.390424160052024405e-02
9.391257002238156959e-02
9.392184066568043388e-02
9.393924595728442295e-02
9.394287649388538552e-02
9.396480404485163529e-02
9.397868933559566651e-02
9.398884453521083593e-02
9.400193136199053168e-02
9.401408222034202122e-02
9.402633876302435301e-02
9.403623250522896715e-02
9.403851480516312034e-02
9.405230024223054652e-02
9.406024231305087913e-02
9.406860901835933930e-02
9.409327412294993254e-02
9.409391819877138685e-02
9.410545038481893387e-02
9.412606929460420879e-02
9.414335783047017570e-02
9.415076604625166601e-02
9.416193054147520280e-02
9.417386263411892111e-02
9.419210352396872876e-02
9.419649682823993952e-02
9.421135312921907756e-02
9.421941349686996370e-02
9.422743179132925251e-02
9.423786433451586397e-02
9.426187848274580894e-02
9.426813864269262266e-02
9.427146467116453987e-02
9.429786327120026623e-02
9.430059669360429941e-02
9.431877732614674104e-02
9.432214486897783079e-02
9.433237766157459570e-02
9.435956763915526180e-02
9.436484873908401738e-02
9.436886168584196488e-02
9.438986078705108307e-02
9.439886605952135801e-02
9.440776308633636038e-02
9.443312149219346141e-02
9.444444354243664019e-02
9.445586145624079721e-02
9.447694230048736541e-02
9.448872264226548801e-02
9.450116103933642320e-02
9.451288405375329882e-02
9.451431291632889087e-02
9.452185294461767917e-02
9.453769870456479874e-02
9.455077459967975440e-02
9.456307170169153675e-02
9.457736937430916146e-02
9.459215468984705222e-02
9.460894069643260851e-02
9.462264959160032740e-02
9.462785199507356415e-02
9.464563827984801003e-02
9.466222085755265914e-02
9.466558258649310220e-02
9.468492272673040278e-02
9.469164695597565018e-02
9.471838118436909371e-02
9.472373953613216768e-02
9.472539814155839233e-02
9.473538511024676145e-02
9.473967062167887310e-02
9.475310816853887985e-02
9.476425648819475356e-02
9.479548147885552556e-02
9.480109487684917902e-02
9.482167119507173281e-02
9.483643973224736845e-02
9.484695837324924605e-02
9.485187999777405787e-02
9.486216061703706126e-02
9.488527003774632762e-02
9.489916243656459915e-02
9.490707688442318046e-02
9.491262660340094026e-02
9.492670835466915369e-02
9.494147207361136598e-02
9.495234040329486591e-02
9.496800251660075798e-02
9.497537471949779597e-02
9.499167941830477524e-02
9.499482366268396927e-02
9.500646550792607448e-02
9.501425379447386854e-02
9.501852501237012527e-02
9.502951485579486102e-02
9.503378121815492241e-02
9.505301301773039224e-02
9.507990376951602762e-02
9.509033825876167523e-02
9.509924733952679343e-02
9.511106095570431851e-02
9.512677731304869377e-02
9.514395665288244430e-02
9.515907641306259324e-02
9.517855185607465573e-02
9.518103413415979208e-02
9.518866550243815228e-02
9.520103553015951681e-02
9.522258119994242431e-02
9.522629414070776788e-02
9.524189586556031095e-02
9.525574044219436987e-02
9.527215265609212391e-02
9.528147866486658124e-02
9.529562789381229582e-02
9.530337800142396620e-02
9.531447173077062240e-02
9.533264228650717431e-02
9.533699926555533333e-02
9.534676782899365044e-02
9.535316549505784556e-02
9.537284416786051544e-02
9.539388969223416836e-02
9.539733170304659504e-02
9.540888134852082425e-02
9.542160994140208574e-02
9.543270870150738494e-02
9.543614209963241501e-02
9.545622266739073325e-02
9.546450401427525323e-02
9.547689837652434397e-02
9.549133995775782591e-02
9.549730687521040817e-02
9.551966524158345129e-02
9.553595506252465785e-02
9.554811955755931896e-02
9.555836850806370686e-02
9.556783311873956466e-02
9.557361673400327495e-02
9.559121216999771908e-02
9.560672472503362052e-02
9.561849379920800418e-02
9.562889969441906723e-02
9.563568802063016072e-02
9.564455858509191000e-02
9.565117887175211830e-02
9.567004841790061054e-02
9.569188349196611210e-02
9.570658999856562765e-02
9.571558036548288850e-02
9.573063534615255943e-02
9.574587394543243590e-02
9.575368659619404310e-02
9.576512920135832330e-02
9.577440177244284092e-02
9.578317509188688517e-02
9.579608977066078612e-02
9.580506235772839885e-02
9.583016237126462666e-02
9.583314806119164198e-02
9.583810039161655414e-02
9.586551018472100338e-02
9.588080652901026513e-02
9.589566960845924415e-02
9.590577598760308131e-02
9.591308838318551855e-02
9.592019508417021223e-02
9.593967233217226553e-02
9.595480661543737133e-02
9.596580594542891696e-02
9.597586817395881154e-02
9.598804834890850568e-02
9.599536187909002427e-02
9.600681051817894218e-02
9.601989024333318357e-02
9.603268040031204267e-02
9.604878809322325850e-02
9.606840971485736125e-02
9.607465070168519361e-02
9.609484496393622122e-02
9.609824036668235259e-02
9.611316355660182165e-02
9.612270979661841075e-02
9.612737767119894361e-02
9.613232986768127653e-02
9.614223752814499147e-02
9.615528392801814261e-02
9.616078217079976342e-02
9.617337980454843116e-02
9.618237796137091289e-02
9.621383956063739307e-02
9.621543812847194177e-02
9.624312189198058753e-02
9.624856378555607384e-02
9.626196175976747815e-02
9.627112983768815191e-02
9.628318565494192738e-02
9.629359591367042670e-02
9.629696394572401230e-02
9.631365271032538145e-02
9.633043133600127650e-02
9.633314863022018892e-02
9.634417639193110228e-02
9.637273422420794544e-02
9.637912975810558613e-02
9.639448662346172814e-02
9.640221319777714237e-02
9.642663985030552887e-02
9.644166910927265413e-02
9.645800969818868476e-02
9.646119756950660706e-02
9.647202403990046138e-02
9.647562567536710487e-02
9.648905067971214056e-02
9.650498218900332992e-02
9.652729851748365064e-02
9.652868002672659875e-02
9.655060863175984887e-02
9.656322228015706832e-02
9.657006567847375988e-02
9.658210817968132522e-02
9.660022660075040513e-02
9.660462799965630065e-02
9.661995100381393087e-02
9.662527019725258848e-02
9.663806566717647595e-02
9.665216974116208615e-02
9.665455354826840706e-02
9.667559145949788935e-02
9.668972526224450803e-02
9.670417184251561826e-02
9.671673910936590124e-02
9.672300984246956501e-02
9.673358578980567613e-02
9.674391764022061135e-02
9.675531795694886084e-02
9.676999057695340190e-02
9.678139150976761140e-02
9.681487718187831160e-02
9.682093703244837313e-02
9.682512739291143644e-02
9.684153458705019313e-02
9.685128396571340836e-02
9.686154939489921567e-02
9.687786021369332312e-02
9.688399468442149276e-02
9.689918439896466618e-02
9.690994038829570112e-02
9.692280990896801063e-02
9.693338389647931930e-02
9.694053495244070451e-02
9.695046553597441719e-02
9.697480814643522073e-02
9.699655889188102398e-02
9.699735417342608690e-02
9.700726274118626202e-02
9.701448066374468437e-02
9.702268530083091314e-02
9.704009422138049068e-02
9.705251233710304737e-02
9.705669103877201387e-02
9.708069356097681624e-02
9.708389955423135653e-02
9.708989880728974287e-02
9.710291361003925426e-02
9.711787758913509316e-02
9.713101567921744728e-02
9.714230094472642296e-02
9.715468401780819052e-02
9.717762096889825951e-02
9.718706813930816368e-02
9.720730974747343600e-02
9.722458708484077450e-02
9.723585138791646099e-02
9.724159638711526998e-02
9.725362561203459988e-02
9.726372094599111673e-02
9.727569661289592329e-02
9.729470598563350059e-02
9.730292991518579848e-02
9.731078085378597198e-02
9.732166791860313859e-02
9.733650356238104928e-02
9.735168004920613516e-02
9.735764566936472297e-02
9.736809166159104967e-02
9.737690548563954218e-02
9.740535046287440712e-02
9.741759135139443915e-02
9.742136259164285716e-02
9.743261759733973237e-02
9.744573804799422367e-02
9.744916141777093532e-02
9.746293610764122928e-02
9.747279498093724959e-02
9.748068034528534209e-02
9.750357357686212367e-02
9.751641703228391966e-02
9.753908862620846998e-02
9.754760135587348113e-02
9.756212683851533951e-02
9.757101554590863479e-02
9.758257216260790567e-02
9.759659722583263752e-02
9.761326253905588946e-02
9.761683729096110040e-02
9.762965031704379237e-02
9.763717088711360015e-02
9.764686183229126515e-02
9.766501102043939619e-02
9.768399551337708653e-02
9.769078839864370201e-02
9.770210765456366353e-02
9.771726810660658069e-02
9.773065378918394108e-02
9.774934126091283648e-02
9.775467678158922258e-02
9.777096584894867659e-02
9.778098329415996215e-02
9.778672160741763708e-02
9.779855051930108623e-02
9.780843900974012239e-02
9.782367264218139180e-02
9.782730645310855344e-02
9.784308080953640907e-02
9.786536218777019958e-02
9.788091067211063256e-02
9.788162636857733467e-02
9.789202341538533192e-02
9.790963209298708669e-02
9.792628719824902905e-02
9.793171213179141521e-02
9.795459111293414178e-02
9.796578218442791863e-02
9.796746810106193859e-02
9.798676481986567932e-02
9.799108278488594115e-02
9.800415611823759532e-02
9.800799299890133875e-02
9.803233015698786801e-02
9.803888660617499085e-02
9.805606746217526704e-02
9.806149215292009336e-02
9.807432113069869395e-02
9.808495834102687327e-02
9.809407588211044304e-02
9.809997374301976381e-02
9.813329138349696779e-02
9.814015426336353265e-02
9.815105966882925470e-02
9.816027679192024236e-02
9.818186474312845524e-02
9.819076180538238718e-02
9.820362148695571669e-02
9.820918851139648353e-02
9.821605381341019791e-02
9.822271876474214514e-02
9.824831300344583074e-02
9.826140564488955453e-02
9.828310589726363400e-02
9.829101586791205714e-02
9.830659983343659203e-02
9.831293720277323178e-02
9.832091954440425052e-02
9.834463873730664440e-02
9.835695552474288395e-02
9.836940713019254323e-02
9.837890165185864122e-02
9.840124561553270643e-02
9.840867598120833781e-02
9.842506286773888835e-02
9.843300651445213711e-02
9.844151671521905733e-02
9.845195861030159312e-02
9.846460732386508319e-02
9.848239660719199096e-02
9.849004451492127110e-02
9.849935382597629907e-02
9.850684630084316495e-02
9.852054260352688386e-02
9.853916615328839335e-02
9.855289123041194310e-02
9.855881348212641724e-02
9.856151681357155914e-02
9.857243566390494482e-02
9.859036086613787164e-02
9.860496139944052718e-02
9.861876831579513558e-02
9.862053209857241098e-02
9.862669977679205946e-02
9.864136746332013983e-02
9.865808694308447757e-02
9.867474613048315968e-02
9.867698747825376371e-02
9.868743781165795204e-02
9.870465826753666017e-02
9.870980740782575591e-02
9.872246658868705227e-02
9.873573465537421878e-02
9.875221820217561230e-02
9.875943476931936527e-02
9.877500097242430943e-02
9.878030081039484989e-02
9.879106106978852164e-02
9.881063642220688781e-02
9.882106210297453286e-02
9.884000355805216964e-02
9.884841784632197870e-02
9.886339517403863741e-02
9.888070985787711376e-02
9.889836637232135574e-02
9.890890501148885683e-02
9.891562771103323826e-02
9.892590575135024045e-02
9.894443466051960900e-02
9.895430524696102736e-02
9.896333398699308503e-02
9.898517451988053661e-02
9.899625875463574642e-02
9.900517579181472572e-02
9.901550589063146113e-02
9.902694011256396589e-02
9.903787799060065344e-02
9.904970751583686006e-02
9.905436924500554685e-02
9.906628367381004052e-02
9.907957255026478283e-02
9.909498016374274076e-02
9.910310832002372505e-02
9.911334181117592568e-02
9.912123837266934023e-02
9.913452906486713845e-02
9.914318615337353036e-02
9.915054625543745503e-02
9.917523864552818536e-02
9.919653158141145122e-02
9.920262026799608890e-02
9.922571539466235047e-02
9.923231828122208720e-02
9.924726823254609309e-02
9.925979811403207176e-02
9.927222706758359605e-02
9.927976051994807927e-02
9.929430067484301681e-02
9.930559765549840101e-02
9.931538511792037394e-02
9.932779109889033897e-02
9.933507033840177636e-02
9.935399903270503152e-02
9.936109081540006605e-02
9.937160822140278515e-02
9.938595966820223948e-02
9.939012878308167709e-02
9.939940333799712757e-02
9.943215656849585526e-02
9.943810493761606750e-02
9.945642516751362905e-02
9.946386990869804379e-02
9.947727570325576307e-02
9.949385147441519583e-02
9.950056326133721596e-02
9.951048608581875010e-02
9.951930318262786068e-02
9.954764285221023856e-02
9.955517300536881331e-02
9.956817018445068834e-02
9.958035592194208752e-02
9.959332992000696771e-02
9.961412855398138477e-02
9.962067748362668507e-02
9.963179236883645817e-02
9.964025572043044843e-02
9.964887178480391627e-02
9.965516737432683625e-02
9.966948599802410991e-02
9.967312550152851447e-02
9.968220184292142516e-02
9.969198647103294508e-02
9.971673751403442587e-02
9.971828021877127135e-02
9.973178227645068672e-02
9.974049487294933680e-02
9.976284677843449966e-02
9.976421213877506577e-02
9.977683339084625347e-02
9.978915752154787766e-02
9.981288146270311801e-02
9.981672076701808560e-02
9.982956767472056514e-02
9.984144153719304304e-02
9.985976121599798860e-02
9.986429407097541233e-02
9.987481018072041916e-02
9.991191697575102504e-02
9.991834940706473267e-02
9.993017410553017843e-02
9.993733099124035846e-02
9.995581971823119805e-02
9.996349086896755276e-02
9.997347582230159402e-02
9.998259541608162104e-02
9.999749087654768998e-02
1.000010064461622217e-01
1.000079299248725073e-01
1.000173634404273870e-01
1.000390322462351156e-01
1.000541104528324676e-01
1.000635426420893870e-01
1.000736690847503496e-01
1.000961070611998127e-01
1.001018538827329052e-01
1.001087175606032442e-01
1.001289311477059907e-01
1.001445477113455107e-01
1.001506449454266923e-01
1.001627390404770113e-01
1.001736935678562701e-01
1.001893404932813758e-01
1.002060663367997928e-01
1.002196525064419363e-01
1.002326309865933518e-01
1.002458061646060994e-01
1.002571521023751799e-01
1.002671984339227884e-01
1.002770605109098989e-01
1.002968331531788881e-01
1.003122644953801657e-01
1.003194956187073994e-01
1.003425370950356554e-01
1.003597450780696620e-01
1.003637992108180610e-01
1.003729826215795651e-01
1.003744309081179287e-01
1.004039081180955195e-01
1.004107647247216573e-01
1.004198620820275223e-01
1.004349060144205108e-01
1.004509495581184519e-01
1.004595465535210730e-01
1.004623572510275342e-01
1.004727395640906407e-01
1.005017194692033877e-01
1.005051767673139640e-01
1.005111416650990019e-01
1.005278660829170834e-01
1.005323131444390006e-01
1.005479265656684662e-01
1.005624671208591447e-01
1.005726054949482307e-01
1.005888602309529811e-01
1.005947244819175301e-01
1.006144705731132905e-01
1.006228083840054466e-01
1.006357258889544193e-01
1.006435838289775897e-01
1.006679008402221465e-01
1.006813246597358935e-01
1.006855616762713512e-01
1.006981904158646413e-01
1.007196989714881918e-01
1.007273849636020069e-01
1.007488981339398348e-01
1.007626668219714916e-01
1.007804576733845048e-01
1.007904369955999746e-01
1.007965402103960795e-01
1.008117934557714590e-01
1.008207227140884288e-01
1.008253297407596949e-01
1.008329632877911775e-01
1.008462586538760863e-01
1.008579745490390533e-01
1.008643464882523211e-01
1.008862821532786058e-01
1.008999491824990047e-01
1.009182734001230486e-01
1.009328217275771156e-01
1.009434509899266863e-01
1.009506477618238307e-01
1.009839851846084380e-01
1.009891755731777696e-01
1.009919901654022234e-01
1.010021286151606690e-01
1.010133826907423926e-01
1.010298401794086365e-01
1.010371246317885996e-01
1.010429580479387246e-01
1.010690956946693198e-01
1.010817892433796827e-01
1.010980567129873275e-01
1.011060062498828072e-01
1.011320578611833998e-01
1.011425634730676038e-01
1.011520291241904124e-01
1.011598181935976504e-01
1.011673600741543333e-01
1.011782544883166879e-01
1.011901541432277396e-01
1.011984254116733983e-01
1.012085130161762270e-01
1.012399680578963679e-01
1.012420101118008953e-01
1.012572923428759486e-01
1.012659828946728124e-01
1.012715118211437448e-01
1.012872316192982014e-01
1.013015440329670391e-01
1.013124871812762229e-01
1.013149414727301800e-01
1.013313463047866847e-01
1.013390730067544876e-01
1.013529454434740074e-01
1.013742629743957235e-01
1.013818845819782211e-01
1.013896635984304906e-01
1.013997081391756483e-01
1.014048879839235529e-01
1.014194169510073684e-01
1.014242970375697217e-01
1.014356849972538055e-01
1.014464829387053402e-01
1.014626796754535265e-01
1.014718552412458008e-01
1.014794712496801532e-01
1.014963907002224275e-01
1.015116048593744380e-01
1.015263276622866417e-01
1.015324821893121010e-01
1.015413342227298177e-01
1.015649462209343157e-01
1.015742688320537268e-01
1.015824251014752488e-01
1.015964900336372989e-01
1.016079283471423844e-01
1.016116512841265807e-01
1.016209806054956255e-01
1.016242090705208323e-01
1.016360552653619020e-01
1.016704455307091970e-01
1.016803039884576765e-01
1.016890551071962245e-01
1.016938617556782942e-01
1.017042121416025791e-01
1.017141268270848609e-01
1.017186168191009377e-01
1.017395725361514014e-01
1.017576219251044023e-01
1.017628969670171246e-01
1.017783518735186354e-01
1.018080342554086304e-01
1.018109665346837445e-01
1.018127190042071861e-01
1.018386468416288548e-01
1.018541141913698600e-01
1.018636230072130777e-01
1.018863929930871048e-01
1.018945691305318535e-01
1.019099220611117129e-01
1.019222563442962470e-01
1.019333630384579581e-01
1.019436069471522099e-01
1.019583932084903721e-01
1.019726231091898083e-01
1.019781347316764397e-01
1.019866842731229628e-01
1.019976681925073292e-01
1.020135595576515675e-01
1.020325940177321811e-01
1.020498414903094342e-01
1.020532994259305548e-01
1.020660803991707000e-01
1.020783574647070036e-01
1.020897939496910878e-01
1.021093615451919012e-01
1.021179431386746161e-01
1.021399272174458583e-01
1.021520554500091049e-01
1.021547591383466513e-01
1.021650277261229589e-01
1.021774383666453900e-01
1.021885972201365123e-01
1.022046671737077972e-01
1.022224100613554065e-01
1.022240208553025220e-01
1.022455476125012086e-01
1.022506635331243419e-01
1.022686885081026120e-01
1.022719097911445330e-01
1.022746711875349157e-01
1.022846789850185845e-01
1.023022596134570139e-01
1.023098069092087115e-01
1.023351057382248519e-01
1.023447524843875689e-01
1.023572271234740594e-01
1.023677133931290006e-01
1.023754727579188062e-01
1.023825438214450156e-01
1.024006082731121481e-01
1.024328420278119434e-01
1.024413225453726373e-01
1.024561154074716263e-01
1.024636161808606949e-01
1.024721210964305573e-01
1.024913335547489868e-01
1.024983131463847452e-01
1.025006265378545223e-01
1.025268585278756861e-01
1.025357534535341064e-01
1.025411764266964121e-01
1.025614860817795626e-01
1.025662617150953082e-01
1.025829503326917691e-01
1.025878716061877638e-01
1.025942727086112671e-01
1.026287405247704454e-01
1.026484549700177329e-01
1.026595463668853458e-01
1.026658501855271521e-01
1.026868077131272150e-01
1.026935991479688282e-01
1.027022002854295346e-01
1.027156984507792692e-01
1.027324060467594280e-01
1.027459134214921965e-01
1.027565620763405962e-01
1.027640635513170086e-01
1.027762429127667132e-01
1.027955487425684100e-01
1.028024362169245864e-01
1.028096201331997750e-01
1.028297492559920312e-01
1.028330719528440240e-01
1.028396433721203151e-01
1.028482387804227072e-01
1.028693663044930040e-01
1.028843609535769477e-01
1.028993318157468417e-01
1.029041809904777671e-01
1.029125814294425401e-01
1.029283603303791095e-01
1.029325569183621725e-01
1.029380863436793470e-01
1.029610562715521649e-01
1.029711437651537609e-01
1.029924411403514428e-01
1.030055758510899921e-01
1.030128268150774518e-01
1.030202725134908293e-01
1.030314006516458991e-01
1.030358727353463677e-01
1.030567737892570390e-01
1.030687058713208870e-01
1.030744075891530387e-01
1.030828407830470250e-01
1.030987571737223552e-01
1.031148235245359923e-01
1.031181532128073730e-01
1.031253166363870211e-01
1.031421869881695152e-01
1.031562713983035229e-01
1.031627033567425467e-01
1.031811808364320182e-01
1.031893652334961442e-01
1.031992589420804296e-01
1.032128326573351629e-01
1.032459974419729365e-01
1.032556061747408327e-01
1.032634917331680668e-01
1.032731193423269689e-01
1.032891496672431741e-01
1.033044686063426254e-01
1.033160295323193867e-01
1.033377755518378183e-01
1.033413810461098481e-01
1.033557440076007805e-01
1.033709022543430889e-01
1.033745036362651026e-01
1.033854014946373190e-01
1.033958219683396296e-01
1.034119399074808210e-01
1.034350945785282305e-01
1.034442478983625402e-01
1.034474201883275324e-01
1.034591101240565081e-01
1.034691600421763780e-01
1.034773680857483114e-01
1.034973596765230153e-01
1.035275919065050676e-01
1.035436032723952571e-01
1.035463424972081770e-01
1.035745924720976041e-01
1.035759447980202919e-01
1.035906036891507398e-01
1.035963446524071352e-01
1.036103393272532758e-01
1.036241828961350087e-01
1.036295595570304040e-01
1.036346216012494215e-01
1.036469772333362127e-01
1.036616102403788431e-01
1.036661339393957770e-01
1.036831894902291995e-01
1.036926235570218013e-01
1.037005319467412812e-01
1.037142795685355723e-01
1.037282873430296348e-01
1.037436981127564661e-01
1.037587657510301020e-01
1.037643626992884593e-01
1.037815071234554631e-01
1.037876815776579420e-01
1.037993688215289589e-01
1.038128491562477218e-01
1.038403319014094550e-01
1.038458682735524663e-01
1.038546826101969800e-01
1.038570935187207445e-01
1.038638622827166014e-01
1.038839693163863265e-01
1.038930794151317061e-01
1.039128821510365008e-01
1.039186866343989601e-01
1.039242360441224311e-01
1.039453544915314720e-01
1.039480900057723201e-01
1.039798230367041110e-01
1.039846730049717172e-01
1.039980674683619877e-01
1.040126465031608882e-01
1.040245522211726281e-01
1.040383619018871442e-01
1.040660298415468921e-01
1.040783355238722452e-01
1.040872120453844585e-01
1.040926234378416471e-01
1.041135639849278260e-01
1.041223831948896450e-01
1.041305278224637365e-01
1.041492375411763316e-01
1.041644857583171602e-01
1.041736157436508048e-01
1.041801640869659540e-01
1.041948435807070750e-01
1.042111059321125799e-01
1.042153253021579351e-01
1.042320202669707041e-01
1.042461553931960383e-01
1.042604780671885778e-01
1.042651768480274965e-01
1.042725445542608265e-01
1.042781742905948827e-01
1.042890443141969992e-01
1.043054728522498920e-01
1.043143657823843995e-01
1.043303512192912952e-01
1.043374553125868132e-01
1.043604687866346858e-01
1.043653355509787661e-01
1.043864138070798031e-01
1.043931733583385868e-01
1.044113965419090073e-01
1.044221290133698909e-01
1.044292541932209106e-01
1.044422541487126099e-01
1.044563342639927006e-01
1.044656583613334799e-01
1.044848485920673586e-01
1.045036903223385272e-01
1.045244327222759617e-01
1.045305304207238550e-01
1.045387533930645652e-01
1.045543984517811054e-01
1.045639186221286043e-01
1.045819364716116806e-01
1.045840470506723685e-01
1.045985987433006303e-01
1.046074741596422220e-01
1.046170827248217305e-01
1.046407850471567369e-01
1.046526732665287729e-01
1.046675975891123711e-01
1.046917494929001102e-01
1.046985736386652488e-01
1.047108522013813769e-01
1.047161858272219193e-01
1.047289304621902839e-01
1.047364018244031914e-01
1.047405817654485372e-01
1.047569370810371714e-01
1.047779182936784959e-01
1.047811598760547414e-01
1.047939355598634936e-01
1.048068808168277077e-01
1.048379715848758997e-01
1.048504640312579173e-01
1.048650274372893709e-01
1.048691412049903571e-01
1.048786559401921892e-01
1.048844443014870786e-01
1.049143894082500972e-01
1.049252591816435265e-01
1.049373731415469413e-01
1.049457022526809613e-01
1.049602426369961594e-01
1.049791907319893580e-01
1.049895257152161365e-01
1.049980232289709492e-01
1.050133130760979028e-01
1.050145259822840016e-01
1.050418060630687878e-01
1.050443733646255207e-01
1.050470143927168531e-01
1.050652134365584467e-01
1.050751177679174475e-01
1.050914444812199311e-01
1.051020249431035003e-01
1.051075381461200053e-01
1.051245609692362804e-01
1.051290028277832023e-01
1.051540633830407856e-01
1.051595405114909565e-01
1.051697882483682012e-01
1.051818109758619335e-01
1.052042348982424880e-01
1.052084160339685215e-01
1.052110569205086943e-01
1.052394157612824843e-01
1.052434599464143750e-01
1.052629840995291111e-01
1.052809014370868490e-01
1.052880510963414840e-01
1.053014379772163611e-01
1.053117224673264518e-01
1.053176329838275138e-01
1.053387438918934604e-01
1.053512722409084001e-01
1.053661900940175977e-01
1.053859508562954295e-01
1.053969074944671180e-01
1.054049965758326879e-01
1.054192291455995356e-01
1.054274560947675576e-01
1.054344781813220666e-01
1.054499986104729392e-01
1.054576272175191676e-01
1.054686238435668111e-01
1.054833733948726815e-01
1.054914555375333074e-01
1.054983019545714940e-01
1.055024366735823893e-01
1.055298256771605159e-01
1.055438411832790302e-01
1.055511665298542456e-01
1.055735823379884697e-01
1.055853565237035996e-01
1.055919899665008765e-01
1.055955378750654261e-01
1.056218942698154417e-01
1.056387132862678380e-01
1.056514059563511965e-01
1.056614818034509740e-01
1.056646190385582829e-01
1.056883060531250140e-01
1.057026602673887816e-01
1.057145245392916988e-01
1.057317976346706656e-01
1.057408523756619423e-01
1.057478511621697814e-01
1.057660875265515332e-01
1.057773452871996200e-01
1.057831253349011957e-01
1.057890338373957961e-01
1.057973563707725884e-01
1.058195655480700381e-01
1.058292169090702672e-01
1.058361986812735300e-01
1.058559259415370879e-01
1.058720774674287157e-01
1.058935312027491915e-01
1.059018157984277786e-01
1.059078991440990380e-01
1.059286671627253096e-01
1.059309681966527084e-01
1.059351377956113116e-01
1.059528430577937330e-01
1.059698084754971958e-01
1.059727705452649382e-01
1.059877223461659912e-01
1.060108371822431339e-01
1.060264510153384743e-01
1.060360174618618645e-01
1.060422310087943409e-01
1.060672762364783250e-01
1.060789799147393575e-01
1.060852089616220462e-01
1.060969694189757839e-01
1.061032772271411351e-01
1.061165195040605358e-01
1.061276170326638235e-01
1.061335992240943771e-01
1.061445511357715921e-01
1.061519538107909555e-01
1.061605172095983485e-01
1.061705922871787333e-01
1.061963055379518406e-01
1.062060606248610428e-01
1.062110227879365376e-01
1.062251033643122344e-01
1.062290887625124691e-01
1.062366934210184910e-01
1.062562580335165152e-01
1.062647120764450559e-01
1.062794077943395310e-01
1.063026123489871355e-01
1.063209845256862796e-01
1.063278481512477947e-01
1.063401497951037000e-01
1.063605127756954705e-01
1.063738511053467506e-01
1.063885529320072743e-01
1.064029314299664297e-01
1.064068895655047031e-01
1.064185754308887288e-01
1.064333435757212620e-01
1.064446110918511601e-01
1.064542460520409017e-01
1.064704770204836781e-01
1.064789324788692482e-01
1.064933995510937148e-01
1.065077724186762609e-01
1.065096601834100709e-01
1.065146610375245495e-01
1.065415009433227089e-01
1.065502429757179681e-01
1.065660900065344974e-01
1.065784200156272288e-01
1.065971773797991795e-01
1.065983568694198191e-01
1.066169622186841637e-01
1.066373843573164004e-01
1.066456529114619411e-01
1.066485626071783654e-01
1.066593556541299836e-01
1.066743160933344980e-01
1.066877724488080048e-01
1.066939894846184456e-01
1.066987336151949406e-01
1.067315308144859420e-01
1.067336370537382284e-01
1.067484801908057945e-01
1.067580002875473388e-01
1.067791086640188514e-01
1.067881359586240753e-01
1.068056949014538626e-01
1.068137181754012510e-01
1.068205955272090169e-01
1.068327830436673342e-01
1.068515079466213491e-01
1.068628233815556161e-01
1.068714241196064285e-01
1.069116246467757270e-01
1.069176737910619290e-01
1.069249144272146901e-01
1.069331682666935790e-01
1.069424200216615994e-01
1.069510556902967813e-01
1.069674113762850709e-01
1.069757115486861254e-01
1.069906938274663988e-01
1.070074785104954684e-01
1.070089146733276819e-01
1.070240237108416315e-01
1.070314900462024932e-01
1.070380201259025776e-01
1.070466168460017520e-01
1.070614665720520109e-01
1.070772139664931122e-01
1.070893895553348685e-01
1.070995761028981641e-01
1.071116268124222559e-01
1.071244429940875764e-01
1.071312692973703795e-01
1.071537241483462299e-01
1.071610513872580106e-01
1.071710256289352681e-01
1.071889671254371290e-01
1.072010522639995078e-01
1.072154730660038746e-01
1.072365000201583873e-01
1.072381388701652560e-01
1.072594348045013413e-01
1.072756642756543810e-01
1.072855258381854582e-01
1.072940435573403462e-01
1.073038639517441273e-01
1.073142583684871254e-01
1.073380371036358194e-01
1.073391185191965302e-01
1.073607140644385893e-01
1.073747653970119065e-01
1.073770752548142138e-01
1.073912474671102624e-01
1.074035247970135387e-01
1.074071590440472956e-01
1.074192433535253177e-01
1.074374460327251479e-01
1.074499518038652401e-01
1.074677509181066748e-01
1.074772636305084128e-01
1.074895532739779114e-01
1.074972491293336718e-01
1.075128938417765911e-01
1.075260456158372846e-01
1.075348890590241968e-01
1.075522787744549458e-01
1.075614707811134441e-01
1.075741804009771041e-01
1.075883705099774934e-01
1.076095459495763906e-01
1.076187755546580416e-01
1.076261028491941607e-01
1.076509183713684203e-01
1.076589645864315381e-01
1.076691232081963268e-01
1.076820150449154245e-01
1.076897520465783797e-01
1.077178400241209366e-01
1.077295456368738136e-01
1.077301288467861218e-01
1.077438335407367442e-01
1.077521053994752176e-01
1.077624256548189718e-01
1.077687243864497435e-01
1.077974719274367721e-01
1.078043794506804431e-01
1.078108508453626269e-01
1.078327821942247078e-01
1.078405691681555978e-01
1.078474489380976120e-01
1.078599331867734490e-01
1.078750452102947288e-01
1.078917629442950332e-01
1.078991348840986353e-01
1.079219995137944976e-01
1.079301091212620523e-01
1.079357217955154713e-01
1.079544143281605528e-01
1.079577374659115296e-01
1.079669961727207639e-01
1.079869270860239205e-01
1.079902449915361995e-01
1.079998552424810132e-01
1.080061814515037577e-01
1.080202330673663558e-01
1.080413757767830774e-01
1.080693547969924784e-01
1.080794795159892852e-01
1.080858945893158896e-01
1.080977267105874273e-01
1.081057832661486695e-01
1.081281163847353510e-01
1.081376339186436719e-01
1.081409401993454478e-01
1.081551519801609573e-01
1.081709165574087916e-01
1.081852984546732843e-01
1.081975785479473706e-01
1.082050197332695141e-01
1.082221242507208081e-01
1.082319188398821463e-01
1.082440379089196214e-01
1.082493078627350669e-01
1.082645454303106103e-01
1.082772261800559743e-01
1.083005663696469667e-01
1.083065572262318366e-01
1.083200915524044072e-01
1.083417974936331518e-01
1.083649492013606386e-01
1.083686400827058027e-01
1.083746170335344039e-01
1.083909570192486682e-01
1.084062875391612057e-01
1.084217716843124402e-01
1.084267282789802000e-01
1.084427867136575352e-01
1.084553349112114540e-01
1.084642801264213974e-01
1.084687275591947886e-01
1.084777629837391233e-01
1.084999959146978887e-01
1.085087881230205054e-01
1.085117829398865585e-01
1.085340300653992451e-01
1.085407832009436802e-01
1.085585711098308037e-01
1.085694644810834553e-01
1.085744212405937992e-01
1.085873849114530887e-01
1.086076182592211059e-01
1.086173520415104066e-01
1.086263597193548591e-01
1.086351972978675251e-01
1.086580391272392587e-01
1.086631719873499269e-01
1.086769004600315891e-01
1.086922120426135341e-01
1.086992493079353972e-01
1.087026125809102406e-01
1.087319497239110366e-01
1.087399304729736449e-01
1.087505450381401340e-01
1.087637497502645934e-01
1.087777043917029229e-01
1.087893628088204556e-01
1.087928829516984219e-01
1.088150105124293665e-01
1.088220134496266644e-01
1.088318820157762046e-01
1.088373703786714719e-01
1.088455932308686758e-01
1.088708462788364750e-01
1.088850633240910915e-01
1.088967204348039175e-01
1.089022688813534590e-01
1.089121153944268006e-01
1.089301968391615527e-01
1.089397099441996031e-01
1.089619750352904259e-01
1.089710622376070526e-01
1.089843813361435765e-01
1.089856680219056240e-01
1.090010240866337576e-01
1.090073099223148878e-01
1.090176439479187409e-01
1.090407741328607849e-01
1.090601701365128684e-01
1.090651870150949887e-01
1.090711534647950676e-01
1.090785577324843159e-01
1.090957090892837877e-01
1.091004771465751699e-01
1.091185299909430695e-01
1.091273695054345017e-01
1.091367820047475790e-01
1.091484281175154059e-01
1.091618025081527166e-01
1.091915518256796336e-01
1.091957649400182584e-01
1.092139659151791786e-01
1.092292227707253316e-01
1.092370667180893040e-01
1.092459243445681460e-01
1.092619389734240665e-01
1.092707180467569206e-01
1.092819527317794859e-01
1.092873520616501337e-01
1.093018412350713620e-01
1.093153713044994757e-01
1.093359166899965929e-01
1.093454013230367172e-01
1.093704107313417939e-01
1.093748411947796928e-01
1.093883075882080558e-01
1.094010447334642366e-01
1.094045127495453795e-01
1.094164309293826909e-01
1.094271182833647105e-01
1.094533523473974479e-01
1.094607732709032555e-01
1.094669773764892495e-01
1.094766826215191613e-01
1.094824401530948288e-01
1.095150879322112081e-01
1.095245874321619239e-01
1.095349414043597092e-01
1.095446614332791779e-01
1.095535786827029345e-01
1.095758697973961970e-01
1.095822362068123446e-01
1.095961426360355095e-01
1.096146863561557327e-01
1.096289553987385146e-01
1.096394108951007640e-01
1.096439008890250921e-01
1.096681830039556993e-01
1.096701139002714820e-01
1.096839736197132154e-01
1.096993550602409773e-01
1.097031002637402497e-01
1.097216098315206834e-01
1.097454996723161158e-01
1.097527973196671947e-01
1.097563644673594241e-01
1.097652540305532054e-01
1.097706308567908406e-01
1.098037573942926004e-01
1.098203249224071754e-01
1.098357105174666004e-01
1.098394611658864428e-01
1.098499090840497350e-01
1.098718634320138832e-01
1.098873041697079334e-01
1.098921706472644755e-01
1.099048811073571885e-01
1.099214900514118298e-01
1.099291711026688656e-01
1.099430160682800528e-01
1.099480725995957142e-01
1.099622933182373141e-01
1.099693026149545783e-01
1.099812319368035918e-01
1.100007477885207030e-01
1.100025829227077034e-01
1.100233833370528602e-01
1.100286129943041091e-01
1.100350378973277699e-01
1.100505098859317354e-01
1.100652086047733680e-01
1.100865654261707904e-01
1.100979989902771683e-01
1.101076339657305891e-01
1.101091000063335601e-01
1.101212869638576453e-01
1.101380304577351810e-01
1.101503631019563056e-01
1.101739735389977159e-01
1.101851354070764732e-01
1.101943139285533890e-01
1.102033908162290965e-01
1.102111163448219466e-01
1.102170783540735166e-01
1.102274928644182972e-01
1.102478764063167249e-01
1.102724057594822726e-01
1.102826180835199676e-01
1.102945143619654123e-01
1.103072322985125253e-01
1.103247580215981349e-01
1.103404904702619538e-01
1.103514659285950161e-01
1.103642485716068156e-01
1.103734728744357185e-01
1.103801024993101842e-01
1.104000846598146568e-01
1.104050844177498769e-01
1.104272783943284209e-01
1.104396131065104592e-01
1.104443492833194207e-01
1.104710445593006796e-01
1.104936022317036248e-01
1.105014637797985810e-01
1.105063102485140947e-01
1.105181955117777171e-01
1.105266339445042378e-01
1.105420423357996729e-01
1.105610563922050371e-01
1.105710733760492670e-01
1.105781622403657627e-01
1.105925103069838045e-01
1.105989559427288382e-01
1.106177204109887180e-01
1.106250529820625994e-01
1.106446223413544705e-01
1.106514582074428765e-01
1.106680383958695280e-01
1.106760232197617211e-01
1.106964815193002272e-01
1.107071160992085246e-01
1.107103359642850893e-01
1.107355115667459922e-01
1.107432722279954040e-01
1.107545899238336351e-01
1.107564890754526576e-01
1.107777047056232034e-01
1.107832314949739883e-01
1.108128347415615056e-01
1.108203917086287293e-01
1.108328510222972851e-01
1.108423172245701083e-01
1.108625885004138056e-01
1.108700253007227077e-01
1.108861880058505944e-01
1.108958490163777788e-01
1.109051171072554243e-01
1.109210107250815924e-01
1.109349936729616126e-01
1.109387155252441470e-01
1.109557000400200333e-01
1.109675093112116318e-01
1.109855790932241515e-01
1.109890441552309204e-01
1.109958387113016420e-01
1.110121892969699320e-01
1.110271863379533319e-01
1.110400602044657181e-01
1.110618844614080225e-01
1.110741386352532833e-01
1.110788771446394874e-01
1.110854604048789329e-01
1.110969749957010921e-01
1.111107488800983645e-01
1.111164656134679407e-01
1.111302457230706753e-01
1.111325975923457277e-01
1.111433460075674784e-01
1.111598413657144957e-01
1.111701065721881210e-01
1.111872882072156288e-01
1.112055969640068365e-01
1.112131164276385364e-01
1.112220264040144624e-01
1.112435847946220968e-01
1.112507204239505665e-01
1.112751248114934866e-01
1.112826332782809180e-01
1.112945696753685487e-01
1.112984337565369741e-01
1.113100555766272093e-01
1.113236491480201762e-01
1.113377358225385305e-01
1.113512338866351481e-01
1.113598717129347104e-01
1.113819390064479942e-01
1.114020677767063594e-01
1.114146179732358743e-01
1.114321132684186755e-01
1.114476862802389889e-01
1.114623992660283003e-01
1.114708491533967782e-01
1.114768571279639575e-01
1.114967230051162050e-01
1.115017814417936237e-01
1.115129975384688832e-01
1.115239889290673969e-01
1.115387971574647308e-01
1.115471563087688245e-01
1.115651573286522980e-01
1.115690638870482365e-01
1.115875550275751693e-01
1.116043653238809052e-01
1.116120893491189814e-01
1.116240357365681501e-01
1.116290484334335753e-01
1.116429715507202824e-01
1.116594974608817181e-01
1.116662014137747572e-01
1.116854574989303850e-01
1.116993907901336347e-01
1.117188718193074526e-01
1.117219544060822356e-01
1.117363344237680134e-01
1.117533780120992248e-01
1.117719536189956120e-01
1.117751506393792060e-01
1.117968892995270802e-01
1.118075768286107552e-01
1.118137270965223751e-01
1.118258228786294106e-01
1.118434700553719297e-01
1.118657253247684058e-01
1.118702508831413978e-01
1.118939898178037406e-01
1.119037717329293136e-01
1.119092149175796580e-01
1.119246489024628421e-01
1.119390413175887500e-01
1.119529356114900009e-01
1.119605674473680978e-01
1.119726481154647568e-01
1.119802667270500818e-01
1.120015409851243260e-01
1.120084498543319484e-01
1.120174756836561647e-01
1.120193383310950641e-01
1.120475201078706129e-01
1.120614901505548877e-01
1.120689395978139991e-01
1.120799652501004440e-01
1.120922205700288776e-01
1.121166575864580017e-01
1.121249620616012743e-01
1.121382352815060712e-01
1.121467922708899723e-01
1.121563145292165387e-01
1.121640851528027949e-01
1.121915789889586512e-01
1.121949888464115475e-01
1.121994149032816135e-01
1.122202678701956780e-01
1.122469261888434655e-01
1.122495583166296385e-01
1.122595863206389821e-01
1.122710912973773900e-01
1.122868036473877451e-01
1.122935050133189727e-01
1.123016044640120503e-01
1.123171064745432934e-01
1.123386977561833810e-01
1.123448764817456813e-01
1.123566670150101809e-01
1.123632997538521194e-01
1.123791978131295499e-01
1.123972096147758948e-01
1.123991783068024608e-01
1.124171321380728616e-01
1.124292219664977943e-01
1.124383841970450493e-01
1.124489588682258678e-01
1.124731396283991103e-01
1.124884586437523981e-01
1.124920340212637870e-01
1.124950744292319005e-01
1.125201642264807567e-01
1.125299767410579688e-01
1.125358230692158346e-01
1.125412978245586837e-01
1.125680592365254640e-01
1.125751443813311492e-01
1.125857298404558948e-01
1.125941161014096803e-01
1.125961711948548216e-01
1.126365872124794332e-01
1.126517668258383842e-01
1.126548136206706463e-01
1.126702036380778926e-01
1.126870105692193702e-01
1.127060616319192077e-01
1.127081146543856827e-01
1.127232974179151470e-01
1.127328756944361854e-01
1.127379353523654815e-01
1.127494243172539878e-01
1.127730858425429195e-01
1.127787092474589747e-01
1.127888591973571497e-01
1.127980363280303711e-01
1.128139249956838785e-01
1.128333958238739720e-01
1.128459572120573129e-01
1.128517353073933971e-01
1.128735408108144656e-01
1.128792915992068990e-01
1.128858039664358270e-01
1.129077583840121246e-01
1.129198587538775000e-01
1.129295766714690230e-01
1.129412635687403466e-01
1.129476498418830466e-01
1.129489089406498503e-01
1.129588963017621461e-01
1.130005828845330740e-01
1.130029077091423417e-01
1.130118755492631744e-01
1.130225298733999462e-01
1.130291772402891026e-01
1.130545537162901959e-01
1.130733136262090932e-01
1.130883991256289023e-01
1.130971347785620917e-01
1.131006730380134662e-01
1.131116791212380956e-01
1.131239657019673661e-01
1.131406822363859033e-01
1.131417097689367268e-01
1.131498122445528387e-01
1.131704225004186992e-01
1.131817902193386072e-01
1.131953389143304234e-01
1.132056150242256587e-01
1.132314178596332543e-01
1.132393286418223455e-01
1.132530157782972169e-01
1.132709203151486821e-01
1.132832626526193431e-01
1.132920485587077808e-01
1.133065362235241014e-01
1.133244075906816861e-01
1.133350547344531001e-01
1.133386701011802056e-01
1.133581560583608039e-01
1.133723195393916416e-01
1.133772394147600227e-01
1.133950205911821718e-01
1.134063364691603737e-01
1.134100525559452177e-01
1.134377345919829194e-01
1.134443544467211296e-01
1.134636638940157982e-01
1.134764389340017776e-01
1.134928888799152102e-01
1.135063612324941906e-01
1.135126679503794533e-01
1.135187813661676093e-01
1.135230691354206511e-01
1.135449495234410189e-01
1.135620847893618612e-01
1.135753839915698560e-01
1.135892546928887747e-01
1.136047035483578327e-01
1.136129982643268033e-01
1.136271783372012623e-01
1.136386417179043873e-01
1.136467554817363057e-01
1.136594204977529610e-01
1.136642756200803017e-01
1.136870641660386871e-01
1.137087529577767153e-01
1.137131137925440072e-01
1.137218963859043530e-01
1.137327204603863495e-01
1.137506990666306006e-01
1.137606570762702551e-01
1.137634789341959163e-01
1.137836615885203795e-01
1.137880421956448118e-01
1.138007935845183338e-01
1.138171377993216216e-01
1.138230312788757748e-01
1.138357530920524052e-01
1.138580864869747633e-01
1.138661360307630654e-01
1.138754619485909392e-01
1.138977041633528753e-01
1.139099931331708504e-01
1.139253284355920548e-01
1.139284488635998183e-01
1.139495682873234994e-01
1.139610343446945673e-01
1.139768167389378362e-01
1.139913728367936141e-01
1.140079076363864630e-01
1.140190109375705529e-01
1.140351755640696685e-01
1.140485258907581456e-01
1.140659452703297605e-01
1.140688561626733155e-01
1.140755945482169187e-01
1.140841824455832154e-01
1.141057710451275908e-01
1.141122573544951502e-01
1.141245109399851021e-01
1.141384362988319690e-01
1.141468708561847456e-01
1.141567423723188202e-01
1.141688264606087189e-01
1.141839780260116566e-01
1.141985099165601647e-01
1.142079484831282077e-01
1.142208665135055479e-01
1.142301204192374131e-01
1.142433002042285151e-01
1.142524459254328217e-01
1.142647313077221338e-01
1.142918908904772546e-01
1.143112596224111210e-01
1.143286706603163783e-01
1.143351405546761401e-01
1.143412075273887996e-01
1.143670282862990772e-01
1.143746680982815622e-01
1.143904499058965296e-01
1.143925251399350862e-01
1.144130618550008860e-01
1.144236485548889015e-01
1.144307954770117375e-01
1.144348186359975816e-01
1.144558725214321893e-01
1.144745530563289759e-01
1.144835778835187612e-01
1.144933021034422738e-01
1.145064385158777176e-01
1.145243428557502496e-01
1.145247443378901719e-01
1.145685462077167815e-01
1.145742945273229840e-01
1.145761596522481551e-01
1.145863806997438616e-01
1.146033916448452317e-01
1.146115570367080005e-01
1.146330801896380813e-01
1.146376873005232055e-01
1.146487288711314778e-01
1.146651463396802795e-01
1.146731559281353729e-01
1.146811028346933492e-01
1.147012609478579304e-01
1.147098137092700809e-01
1.147367773330325580e-01
1.147446688328764286e-01
1.147497109407635274e-01
1.147690126177821623e-01
1.147821018663023884e-01
1.147905478686439551e-01
1.148081486074487012e-01
1.148320860854102343e-01
1.148449783087217013e-01
1.148538116827431677e-01
1.148615490291270413e-01
1.148800298909775086e-01
1.148934246748850585e-01
1.148957172833338647e-01
1.149150296325557874e-01
1.149245416867193947e-01
1.149348307040955475e-01
1.149463500283169348e-01
1.149643778929682059e-01
1.149811155356101344e-01
1.149883452689341445e-01
1.150025194024343889e-01
1.150148391831410932e-01
1.150222701241314094e-01
1.150398768746275224e-01
1.150473946806848669e-01
1.150580436688300456e-01
1.150741925717831959e-01
1.150829094306194400e-01
1.151001785717994386e-01
1.151046932418590130e-01
1.151148973015956312e-01
1.151285390072874781e-01
1.151506753450219356e-01
1.151610708646643166e-01
1.151647238780800775e-01
1.151747582531455483e-01
1.151893638634479133e-01
1.151998893474449615e-01
1.152191242598489818e-01
1.152358103307711823e-01
1.152480556178170912e-01
1.152562523321434274e-01
1.152663875987813280e-01
1.152770744152715188e-01
1.152872622629102506e-01
1.153099691897336299e-01
1.153336925797959767e-01
1.153411522809132950e-01
1.153563201061780230e-01
1.153652523295785048e-01
1.153764657254515713e-01
1.153865433790864370e-01
1.153953380306757537e-01
1.154136181537081529e-01
1.154257157441005432e-01
1.154372109607615382e-01
1.154436370747345397e-01
1.154516789124600540e-01
1.154596515225167486e-01
1.154724635608630479e-01
1.154920568949559523e-01
1.155065851800751719e-01
1.155250251693873964e-01
1.155392238905468272e-01
1.155502696454056566e-01
1.155611816857430862e-01
1.155864124848458574e-01
1.156003259380402048e-01
1.156128783035023644e-01
1.156168910107261971e-01
1.156287031638674745e-01
1.156348055585282308e-01
1.156540004305930958e-01
1.156616794816084925e-01
1.156713409759072553e-01
1.157029576146595962e-01
1.157170271418314633e-01
1.157275024807856711e-01
1.157368170459001089e-01
1.157463658927864736e-01
1.157550174533846787e-01
1.157787273530000438e-01
1.157853599774449349e-01
1.157927072168811189e-01
1.158010729466578681e-01
1.158139511755476025e-01
1.158235683706404506e-01
1.158325961489757305e-01
1.158473872674307681e-01
1.158736373697288879e-01
1.158852758405510830e-01
1.158959551933199106e-01
1.159005865001607183e-01
1.159120937999395529e-01
1.159255033848019534e-01
1.159459148999558153e-01
1.159657910435604733e-01
1.159877718524286450e-01
1.160030117585426623e-01
1.160064345757131354e-01
1.160238713608775507e-01
1.160325538363212172e-01
1.160383590031093815e-01
1.160544460696231739e-01
1.160710764602178036e-01
1.160888746919031544e-01
1.161015649964098895e-01
1.161093818798495936e-01
1.161155839797552436e-01
1.161346939857156313e-01
1.161453910627406327e-01
1.161553709235884080e-01
1.161624585220092376e-01
1.161837430398575122e-01
1.161971332960465286e-01
1.162145831395511864e-01
1.162240785625822115e-01
1.162281503032735475e-01
1.162324644981572730e-01
1.162369482060320869e-01
1.162481883064332977e-01
1.162743198573135683e-01
1.162786711813930673e-01
1.162857511121948573e-01
1.163033578758013165e-01
1.163078193328781484e-01
1.163376320938120378e-01
1.163475547440485647e-01
1.163694601444297261e-01
1.163937789231272446e-01
1.164030473245775688e-01
1.164151692778342406e-01
1.164225640262184780e-01
1.164385087445852229e-01
1.164508592239500429e-01
1.164644069256023373e-01
1.164724993783808893e-01
1.164896104400193200e-01
1.164939036503349623e-01
1.164998694814266544e-01
1.165098927237545046e-01
1.165192434989446024e-01
1.165426361700784841e-01
1.165486869232417177e-01
1.165551526659144299e-01
1.165754937078972708e-01
1.165856495771333545e-01
1.165939806585259420e-01
1.166170304402066038e-01
1.166265959760118265e-01
1.166343676659891693e-01
1.166556231998707172e-01
1.166796029975258886e-01
1.166924902499807959e-01
1.167075755581504781e-01
1.167277086141002007e-01
1.167445936281100161e-01
1.167503977228528944e-01
1.167714758635834404e-01
1.167733412509598390e-01
1.167796066684799738e-01
1.167908621184866602e-01
1.167990048923220892e-01
1.168288448244311217e-01
1.168421867329899055e-01
1.168500185215102793e-01
1.168595279570697754e-01
1.168681982769433914e-01
1.168815518626624694e-01
1.168864132295427960e-01
1.169015425488647564e-01
1.169079389337361330e-01
1.169319015235032455e-01
1.169406248877781218e-01
1.169461173696049183e-01
1.169616974630146022e-01
1.169803973945556796e-01
1.169844070486301124e-01
1.170015072000788470e-01
1.170094689443830771e-01
1.170212237670316124e-01
1.170280869262412815e-01
1.170453892704673149e-01
1.170583997236471774e-01
1.170743783150946515e-01
1.170778630435032053e-01
1.171055899594183880e-01
1.171199524045825058e-01
1.171229689782248840e-01
1.171504483839593269e-01
1.171622645726311807e-01
1.171838588719941732e-01
1.172074285345452993e-01
1.172196814399882880e-01
1.172329328352924027e-01
1.172470018035339234e-01
1.172569756878275582e-01
1.172654033514887728e-01
1.172798605318975396e-01
1.172923286011203770e-01
1.173049542867526940e-01
1.173105727516633445e-01
1.173312172788388841e-01
1.173368977587075923e-01
1.173515828531071503e-01
1.173649595310963245e-01
1.173744333448766275e-01
1.173819192131860811e-01
1.173943094229312201e-01
1.174064698953618535e-01
1.174265825344923964e-01
1.174394580119663689e-01
1.174413376812032395e-01
1.174662248898655781e-01
1.174834260634385896e-01
1.175059784449173916e-01
1.175117563592328884e-01
1.175209367620377865e-01
1.175256893216177212e-01
1.175464134363245483e-01
1.175516016069622638e-01
1.175620595165885462e-01
1.175912961167563386e-01
1.176069654443935852e-01
1.176135042805011022e-01
1.176214851150121921e-01
1.176451778550671734e-01
1.176582648348919458e-01
1.176648775080830212e-01
1.176778064001174351e-01
1.176851366174318514e-01
1.177028969827523253e-01
1.177163549876915072e-01
1.177255127961674974e-01
1.177400871683180750e-01
1.177502743745769132e-01
1.177556159021536097e-01
1.177650944627865459e-01
1.177829090852982596e-01
1.178037454131518058e-01
1.178206026592590883e-01
1.178257748193185517e-01
1.178410761990870137e-01
1.178522251122709474e-01
1.178682498544962320e-01
1.178719675324977345e-01
1.178869579422284208e-01
1.178941190460521815e-01
1.179063378130566497e-01
1.179261737097628271e-01
1.179320558366855898e-01
1.179539757181881088e-01
1.179707382517406478e-01
1.179791807123031777e-01
1.179874507989307486e-01
1.180082860324386806e-01
1.180190168326093469e-01
1.180248894294055328e-01
1.180362094666134731e-01
1.180517810012457480e-01
1.180599789704108726e-01
1.180928734792079382e-01
1.181069052148374654e-01
1.181088202050705194e-01
1.181128174728896529e-01
1.181194545427333153e-01
1.181444701936048558e-01
1.181523164310522844e-01
1.181704196811846908e-01
1.181872016181211293e-01
1.181994683060368367e-01
1.182150159195654582e-01
1.182281617761826720e-01
1.182334941345063450e-01
1.182470076571430773e-01
1.182539369564959975e-01
1.182615318291898032e-01
1.182710473182531641e-01
1.182875757320868138e-01
1.182986250132637696e-01
1.183169531942960262e-01
1.183281763666320652e-01
1.183424003578973926e-01
1.183518532155427017e-01
1.183661733792489845e-01
1.183715752054774750e-01
1.183788838233118534e-01
1.184019387777663912e-01
1.184156362612559521e-01
1.184337832571303317e-01
1.184594525928488462e-01
1.184649573149768043e-01
1.184761783832646853e-01
1.184921266523908945e-01
1.185143570682148373e-01
1.185216430982772851e-01
1.185282696668786273e-01
1.185347037170085271e-01
1.185450070343529450e-01
1.185807988468929874e-01
1.185828636116577073e-01
1.186013249442033346e-01
1.186095997295034676e-01
1.186168275609685852e-01
1.186242021572562200e-01
1.186360135013339590e-01
1.186477669299427218e-01
1.186783014692543436e-01
1.186865989679852240e-01
1.186924699653392756e-01
1.187042164312760995e-01
1.187172465624177775e-01
1.187307078910257441e-01
1.187429478409105510e-01
1.187466846836698342e-01
1.187739889420854067e-01
1.187779699562897529e-01
1.187861004952159849e-01
1.188030026240332604e-01
1.188140529375691368e-01
1.188258316316202490e-01
1.188373950144750446e-01
1.188604568369359682e-01
1.188856120388648296e-01
1.188937234819207878e-01
1.189060213066027716e-01
1.189231863442631321e-01
1.189399947113020106e-01
1.189461179587347761e-01
1.189656034452452604e-01
1.189783034934741024e-01
1.189920306537978201e-01
1.189968533467414269e-01
1.190130708464073872e-01
1.190207052581294112e-01
1.190291937735685202e-01
1.190411180434094995e-01
1.190557391629472050e-01
1.190695015435137560e-01
1.190780523523290446e-01
1.190979446734015124e-01
1.191028238665378103e-01
1.191182614814137453e-01
1.191290994108127888e-01
1.191427003148298747e-01
1.191553294448892686e-01
1.191593703748000665e-01
1.191875095814813879e-01
1.191985548662998218e-01
1.192071097460292717e-01
1.192335769831336378e-01
1.192524207685375370e-01
1.192566335733341032e-01
1.192697091834432066e-01
1.192817256705517304e-01
1.192864245309793181e-01
1.192966546041399067e-01
1.193213719682251761e-01
1.193405912463670338e-01
1.193460995003636782e-01
1.193604019257502036e-01
1.193741666261795564e-01
1.193918932502551766e-01
1.194143371017050148e-01
1.194214476862599517e-01
1.194299844819844414e-01
1.194352985214155449e-01
1.194509402840617796e-01
1.194752349753144816e-01
1.194865167893695013e-01
1.195036387338842543e-01
1.195129766748831979e-01
1.195246296338355885e-01
1.195406204160143204e-01
1.195520424768836132e-01
1.195544237150147904e-01
1.195749041701685278e-01
1.195872324835207112e-01
1.196079515671248927e-01
1.196107077763766124e-01
1.196199782295230829e-01
1.196338961215949181e-01
1.196481367710185428e-01
1.196685943918314177e-01
1.196787887195248645e-01
1.196978918562224825e-01
1.197112068872180357e-01
1.197258710403306670e-01
1.197415317523055078e-01
1.197497819191145618e-01
1.197571441172828322e-01
1.197714032846324828e-01
1.197769957106243344e-01
1.197942223820013807e-01
1.198221463068348536e-01
1.198265861900565943e-01
1.198479032321876914e-01
1.198608844537881746e-01
1.198627759202692267e-01
1.198676656189475165e-01
1.198865113189194198e-01
1.198961226631822807e-01
1.198982878920388240e-01
1.199406522432884259e-01
1.199566677586171859e-01
1.199656334299759042e-01
1.199695123473693004e-01
1.199734964372385360e-01
1.199856683098793342e-01
1.200021565215382835e-01
1.200202308917577287e-01
1.200239860919113388e-01
1.200414267973249349e-01
1.200621169706589386e-01
1.200775609471020910e-01
1.200805621278165924e-01
1.200997545739030392e-01
1.201057022726009227e-01
1.201283537625760789e-01
1.201468290564872143e-01
1.201576281365327459e-01
1.201694868962437379e-01
1.201736206644012372e-01
1.201829175871438338e-01
1.202085029415932427e-01
1.202203525439807796e-01
1.202290059405395350e-01
1.202354438983882501e-01
1.202520035137586984e-01
1.202589186307568836e-01
1.202804732750247241e-01
1.202924710301717104e-01
1.203132849123015879e-01
1.203150381431586369e-01
1.203419384291340433e-01
1.203485093476705514e-01
1.203617513719385523e-01
1.203804054933668155e-01
1.203905748211075988e-01
1.203960805337006001e-01
1.204153106673489515e-01
1.204230975882568111e-01
1.204346229760783205e-01
1.204405460132240147e-01
1.204651685927381477e-01
1.204750109960032733e-01
1.204870583755683899e-01
1.204944857301653571e-01
1.205036665223001013e-01
1.205372398752306284e-01
1.205405248098748716e-01
1.205502258411870753e-01
1.205568145740948949e-01
1.205652157513316669e-01
1.205719375857153830e-01
1.206016387713216287e-01
1.206151083733583707e-01
1.206289665846628778e-01
1.206325431484595034e-01
1.206508531862741096e-01
1.206656189366496212e-01
1.206827295456520122e-01
1.207035787710450392e-01
1.207075103842349395e-01
1.207148433925730457e-01
1.207371112947166480e-01
1.207555223210205475e-01
1.207713603472077568e-01
1.207768450273351557e-01
1.208019990145697831e-01
1.208105408057824071e-01
1.208216795818186085e-01
1.208303218473354423e-01
1.208384972815360059e-01
1.208521769101659205e-01
1.208714791324635995e-01
1.208828276062889340e-01
1.208973743110452470e-01
1.209011799813704546e-01
1.209238425662031990e-01
1.209333366181847835e-01
1.209429567151842355e-01
1.209455492664668341e-01
1.209796526665321559e-01
1.209817433802290454e-01
1.209931384946850152e-01
1.210044551791514267e-01
1.210089984609183933e-01
1.210180704147047481e-01
1.210335466628212342e-01
1.210486052791761025e-01
1.210678476760562727e-01
1.210809099790183807e-01
1.210933464886435607e-01
1.211087042549683912e-01
1.211223578922320798e-01
1.211392892080676575e-01
1.211487958792460962e-01
1.211523207553738546e-01
1.211631934554650569e-01
1.211895191927655491e-01
1.211979076421391133e-01
1.212153029680631544e-01
1.212293141454167666e-01
1.212438665179547126e-01
1.212496682194120212e-01
1.212635979070165737e-01
1.212788932083829208e-01
1.213048437876238506e-01
1.213185475511926459e-01
1.213254924374017607e-01
1.213326141230756106e-01
1.213342646935250957e-01
1.213521544258676088e-01
1.213643348750887418e-01
1.214019109581802036e-01
1.214103656556732025e-01
1.214135201094452277e-01
1.214422953630037716e-01
1.214484879566846698e-01
1.214599486620877022e-01
1.214677133746331905e-01
1.214705477053514282e-01
1.214910615658997273e-01
1.215178113350113831e-01
1.215286062035820791e-01
1.215317435282980418e-01
1.215436400988451626e-01
1.215558391443608555e-01
1.215686335385396388e-01
1.215781459486741101e-01
1.215918532636264260e-01
1.216121449157235856e-01
1.216189979683519606e-01
1.216286504436460136e-01
1.216400893318919096e-01
1.216617714007752205e-01
1.216696028644997929e-01
1.216781007226793720e-01
1.216982888153205766e-01
1.217217729008063798e-01
1.217284785317083728e-01
1.217560005790602196e-01
1.217566039535339373e-01
1.217665867207102792e-01
1.217928649277839614e-01
1.218044628657909412e-01
1.218215145423164336e-01
1.218362054852422105e-01
1.218498564483889157e-01
1.218686650573755359e-01
1.218725876084558180e-01
1.218760344073545054e-01
1.218883647474151011e-01
1.219021308753194810e-01
1.219207457048195331e-01
1.219279963041676740e-01
1.219490734999595927e-01
1.219566076000461741e-01
1.219660608276823544e-01
1.219873444867434764e-01
1.219923648841446662e-01
1.220067541233455510e-01
1.220164043055811942e-01
1.220183179283684805e-01
1.220495713306821717e-01
1.220630511080534886e-01
1.220737030733992645e-01
1.220853211286077600e-01
1.221015197683422704e-01
1.221126321479920618e-01
1.221268401278993165e-01
1.221441149991521202e-01
1.221727260599997367e-01
1.221767987395268595e-01
1.221850534669762234e-01
1.221960107142949781e-01
1.222314195161792183e-01
1.222346838299204208e-01
1.222361585390301375e-01
1.222482603880026830e-01
1.222754056401773037e-01
1.222798241458634694e-01
1.222870479071570537e-01
1.223036410124126450e-01
1.223137835275390217e-01
1.223207059207018221e-01
1.223306592398213377e-01
1.223625251079421550e-01
1.223731707781015032e-01
1.223810323304499459e-01
1.224000197203295448e-01
1.224064093815364074e-01
1.224214979701791495e-01
1.224365121903019382e-01
1.224725277859289863e-01
1.224754625126075469e-01
1.224830311305996622e-01
1.225004901945436209e-01
1.225071957746738383e-01
1.225153908533954117e-01
1.225173702423310584e-01
1.225459088872680735e-01
1.225563596005826983e-01
1.225719575526899585e-01
1.225828936499576693e-01
1.225891889120458988e-01
1.226174378157161571e-01
1.226280414534571261e-01
1.226378253887672187e-01
1.226564571844013796e-01
1.226591810746115452e-01
1.226705715356656290e-01
1.226904943873146081e-01
1.226997240744285844e-01
1.227187890709320883e-01
1.227325065216248734e-01
1.227471642905627047e-01
1.227542694556693070e-01
1.227662595555936154e-01
1.227776625325334714e-01
1.228069305059347749e-01
1.228167980743116172e-01
1.228237218884435933e-01
1.228410597344827826e-01
1.228470292814047848e-01
1.228614644653980292e-01
1.228717016259542327e-01
1.228842282974466626e-01
1.228938953895152841e-01
1.229116949048740248e-01
1.229286275738661893e-01
1.229300175829663999e-01
1.229521329811230634e-01
1.229711331696159982e-01
1.229850945482732771e-01
1.229988856880667170e-01
1.230129456232946228e-01
1.230162220832705655e-01
1.230324244466338146e-01
1.230458108275488960e-01
1.230571426510412292e-01
1.230817672244091110e-01
1.230924669455054632e-01
1.231103721371196724e-01
1.231127887608635119e-01
1.231322492338787766e-01
1.231426138953687910e-01
1.231611785610912668e-01
1.231776069378850980e-01
1.231857151835457631e-01
1.232046983736367896e-01
1.232100873109543415e-01
1.232135157643423629e-01
1.232184314574789052e-01
1.232341024927839923e-01
1.232583058704999623e-01
1.232620468860819440e-01
1.232674003406512009e-01
1.232955220331535262e-01
1.233101499618093344e-01
1.233249549837649450e-01
1.233361167899243438e-01
1.233488095586285360e-01
1.233676035417550776e-01
1.233725090791290557e-01
1.233770518814324424e-01
1.233866693266473247e-01
1.234000440370958129e-01
1.234159667860532106e-01
1.234359422127873085e-01
1.234563093604947315e-01
1.234607796446868244e-01
1.234990354553036074e-01
1.235046545998210732e-01
1.235135484650485282e-01
1.235256807385022859e-01
1.235277790524949015e-01
1.235367707138385618e-01
1.235572735057519078e-01
1.235642688054928162e-01
1.235906112177523886e-01
1.235932622010939008e-01
1.236057435962905626e-01
1.236302251887130832e-01
1.236314234838669646e-01
1.236398583115268512e-01
1.236577984688834730e-01
1.236710039122929095e-01
1.236954081565585506e-01
1.237067789691605468e-01
1.237120935384699583e-01
1.237200805700074957e-01
1.237332955648025590e-01
1.237370427583769361e-01
1.237676349517478069e-01
1.237703102024933499e-01
1.237832768459954380e-01
1.237898032414933014e-01
1.238102400809747983e-01
1.238362378495596050e-01
1.238426566994973999e-01
1.238614604840787559e-01
1.238718388291875083e-01
1.238858083243409292e-01
1.238936900919059836e-01
1.239134917919232914e-01
1.239348773933624526e-01
1.239415416924030677e-01
1.239607609709200142e-01
1.239642700132024822e-01
1.239727834571536791e-01
1.239864162593751207e-01
1.239984665144113762e-01
1.240011576652675362e-01
1.240286571357251955e-01
1.240441497095433609e-01
1.240594580852001916e-01
1.240700478853139499e-01
1.240861770143626419e-01
1.240875011145444740e-01
1.241070709332164901e-01
1.241325526352880515e-01
1.241427575420149254e-01
1.241626862499497497e-01
1.241658806287517791e-01
1.241845724450974520e-01
1.241975309775669722e-01
1.242151223055861231e-01
1.242228804471572912e-01
1.242439444657190140e-01
1.242519579529513529e-01
1.242574337439544818e-01
1.242811005320630380e-01
1.243013222666636275e-01
1.243039415402318326e-01
1.243121155728420524e-01
1.243202741987259330e-01
1.243341819600725651e-01
1.243514797769529889e-01
1.243740022035401127e-01
1.243800056405444110e-01
1.243947685553076221e-01
1.244096392560022357e-01
1.244278119534391047e-01
1.244392796468673512e-01
1.244546830263462689e-01
1.244728395664976284e-01
1.244797160146905446e-01
1.245034448862598064e-01
1.245080872261781768e-01
1.245283163356899481e-01
1.245427633636404519e-01
1.245514692784770450e-01
1.245632559230236414e-01
1.245967537572492678e-01
1.246000585345734546e-01
1.246073846748486647e-01
1.246167436062168843e-01
1.246354043599154915e-01
1.246402426226549953e-01
1.246494386375787133e-01
1.246584067772724125e-01
1.246749431385649753e-01
1.246932321442793534e-01
1.247100490795610694e-01
1.247201440123054672e-01
1.247293443525513967e-01
1.247515333829442574e-01
1.247570780507565869e-01
1.247624709056445180e-01
1.247825205206113397e-01
1.248014507149642349e-01
1.248240273001018363e-01
1.248362305304213105e-01
1.248516018239978487e-01
1.248754302291532059e-01
1.248832461327384902e-01
1.248934923013400589e-01
1.249088277078636566e-01
1.249174424677220729e-01
1.249277130237823608e-01
1.249368293227998694e-01
1.249425338784382333e-01
1.249543709919374579e-01
1.249883451260658807e-01
1.250028219571671650e-01
1.250168235143359063e-01
1.250226412872709747e-01
1.250372510059082898e-01
1.250533500216977623e-01
1.250578095254191169e-01
1.250671640737177071e-01
1.250739181648560239e-01
1.250884638949689154e-01
1.251035890454048061e-01
1.251100500189145093e-01
1.251427611803911932e-01
1.251612423874780555e-01
1.251652270938169997e-01
1.251834332168600961e-01
1.251874547650196345e-01
1.251999951485588403e-01
1.252244460153788541e-01
1.252371591957003871e-01
1.252424460200171064e-01
1.252634530199944196e-01
1.252794673883476650e-01
1.252911980050164242e-01
1.253005606462582744e-01
1.253069162570698003e-01
1.253217548797860292e-01
1.253368053048070085e-01
1.253513185995496215e-01
1.253561213848869982e-01
1.253696454066446919e-01
1.253773647393860435e-01
1.253958117717091647e-01
1.254051701445261235e-01
1.254195895330341148e-01
1.254243164573638492e-01
1.254498195243596848e-01
1.254714943604730015e-01
1.254778247544762748e-01
1.254839736983581200e-01
1.254925294802661240e-01
1.255065453009925336e-01
1.255325033183921080e-01
1.255508202804878071e-01
1.255635497441218162e-01
1.255743948174004032e-01
1.255978174399914882e-01
1.256038648307501449e-01
1.256285717160066651e-01
1.256349316408718608e-01
1.256530752846492516e-01
1.256687093836654778e-01
1.256749310057143076e-01
1.257066716512462157e-01
1.257217492031497130e-01
1.257261907524060418e-01
1.257332728787051157e-01
1.257480366770950542e-01
1.257648251066157408e-01
1.257764691531345069e-01
1.257909826875718284e-01
1.258191630571913744e-01
1.258228185602909832e-01
1.258401747613781541e-01
1.258529528825294563e-01
1.258577933112376979e-01
1.258778454439612449e-01
1.258859893662310769e-01
1.259072728299236443e-01
1.259220537305140164e-01
1.259326555209597243e-01
1.259463788485410407e-01
1.259563680565604638e-01
1.259616885890402216e-01
1.259692656601671401e-01
1.259787440884073684e-01
1.259973305212476191e-01
1.260105016613167206e-01
1.260228048836014025e-01
1.260275996526206144e-01
1.260497353025855083e-01
1.260627121132241735e-01
1.260712802700642010e-01
1.260915361527356615e-01
1.261087438622525148e-01
1.261163917302169923e-01
1.261346912414404997e-01
1.261571596857294919e-01
1.261651593443059993e-01
1.261733228601201739e-01
1.261806286973080615e-01
1.261932253002251425e-01
1.262104314169422703e-01
1.262365626387686457e-01
1.262422832523501515e-01
1.262544490431256050e-01
1.262584119309003716e-01
1.262828564938796583e-01
1.263026833645938818e-01
1.263089054845046855e-01
1.263174273943942771e-01
1.263507703723348308e-01
1.263595499092139973e-01
1.263974449120347510e-01
1.264082389550006957e-01
1.264272921854306397e-01
1.264345487414189617e-01
1.264402676024558025e-01
1.264604915695192178e-01
1.264760966568809764e-01
1.264845149746509079e-01
1.264932997866324293e-01
1.264969771897039852e-01
1.265109925885729569e-01
1.265459652098563925e-01
1.265548334949802567e-01
1.265670011228511305e-01
1.265846096758080908e-01
1.265918888863033498e-01
1.266042560734723654e-01
1.266365133450687575e-01
1.266414374969996315e-01
1.266548965262208060e-01
1.266809066713622811e-01
1.266821292928892451e-01
1.266920575945385541e-01
1.267099636800085305e-01
1.267201374473637121e-01
1.267319915430483168e-01
1.267398247602365413e-01
1.267596186396309776e-01
1.267676761368946026e-01
1.267811598326064604e-01
1.267948220856369712e-01
1.268165229529638061e-01
1.268335974745526951e-01
1.268484826021741840e-01
1.268613107980813282e-01
1.268737926069623545e-01
1.268953253319556329e-01
1.269053145459985155e-01
1.269105863554356728e-01
1.269281268012179553e-01
1.269505348504677555e-01
1.269601229934051445e-01
1.269669521797428535e-01
1.269799309663982578e-01
1.269888001723046833e-01
1.270048828922221706e-01
1.270194335114968043e-01
1.270287796630348298e-01
1.270369100018306496e-01
1.270391367439541175e-01
1.270538156685040998e-01
1.270863542574326988e-01
1.270922974926768645e-01
1.271117359641360522e-01
1.271250923359606988e-01
1.271332104614723013e-01
1.271490526541027566e-01
1.271547419088581710e-01
1.271768229357385094e-01
1.271809680835246370e-01
1.271844601016077214e-01
1.272107704868161715e-01
1.272339821343183575e-01
1.272395876452635521e-01
1.272631593093057067e-01
1.272772840667996119e-01
1.272913090274794823e-01
1.273111979139802119e-01
1.273204907311510370e-01
1.273234609472089773e-01
1.273340623391447934e-01
1.273387416930182869e-01
1.273562698472358590e-01
1.273672432064173465e-01
1.273778369236980845e-01
1.273935071440751576e-01
1.274037505634076362e-01
1.274229776689892457e-01
1.274479620468206842e-01
1.274697286449835709e-01
1.274846571911766868e-01
1.274933372327630154e-01
1.275116561963138273e-01
1.275188592015931155e-01
1.275480193747850488e-01
1.275558968518863412e-01
1.275649548114670129e-01
1.275747618597941058e-01
1.275851348316019984e-01
1.275944500416508753e-01
1.276070274013382244e-01
1.276301411024624022e-01
1.276438370103817332e-01
1.276564690496139742e-01
1.276683336960102721e-01
1.276889634041490917e-01
1.277015022091003704e-01
1.277208688792567104e-01
1.277320364350389981e-01
1.277361125633967309e-01
1.277593497418473278e-01
1.277728914431284224e-01
1.277954284921395400e-01
1.278047993588622422e-01
1.278101016101573228e-01
1.278314888180016595e-01
1.278521484991447799e-01
1.278566416927475191e-01
1.278628140364345134e-01
1.278741707770746916e-01
1.279017865286160571e-01
1.279039274355099898e-01
1.279193727978859552e-01
1.279308748302297460e-01
1.279520985675452471e-01
1.279665257254433142e-01
1.279894376698331726e-01
1.279989690755257703e-01
1.280034392608134231e-01
1.280171441972878243e-01
1.280253344834432760e-01
1.280453574540351691e-01
1.280555381419112848e-01
1.280750892812357322e-01
1.280938503400085304e-01
1.281117625919462322e-01
1.281127781074512528e-01
1.281283220380392551e-01
1.281360267410419640e-01
1.281438453334354244e-01
1.281600308029594570e-01
1.281789903889182236e-01
1.282039365359694538e-01
1.282084577624213462e-01
1.282313416238786141e-01
1.282382613293776008e-01
1.282498564011759767e-01
1.282524575386735921e-01
1.282641927552360395e-01
1.282796057300948922e-01
1.283041430078378231e-01
1.283105692103874151e-01
1.283300556634396350e-01
1.283421694746979536e-01
1.283541192669362951e-01
1.283708754135908792e-01
1.283872061847373680e-01
1.284008922464560665e-01
1.284141107796469283e-01
1.284189525309838986e-01
1.284427516741576958e-01
1.284519286258135606e-01
1.284609988198541219e-01
1.284898161664854710e-01
1.285059138220805974e-01
1.285143286049362232e-01
1.285234005462801421e-01
1.285395544284745895e-01
1.285503116986795313e-01
1.285653511346353528e-01
1.285905804201675773e-01
1.285989150736128739e-01
1.286089637738584424e-01
1.286278605003203790e-01
1.286511880125590923e-01
1.286605138810790749e-01
1.286659121900514680e-01
1.286795758033347226e-01
1.287011760664685811e-01
1.287104630411498030e-01
1.287231337151227284e-01
1.287321395123937617e-01
1.287535907798240120e-01
1.287683507563809893e-01
1.287717895628263109e-01
1.287782381664058784e-01
1.288101475997367462e-01
1.288237151136826797e-01
1.288365296778364311e-01
1.288436952753710396e-01
1.288650441787703715e-01
1.288836580037822643e-01
1.288857748847058726e-01
1.289107613646909289e-01
1.289183431319892992e-01
1.289387335688237379e-01
1.289476082645484856e-01
1.289597927854778114e-01
1.289738519932979721e-01
1.289929267552441527e-01
1.290140955617768426e-01
1.290278528262795432e-01
1.290352955038087668e-01
1.290451580747120630e-01
1.290615145602989622e-01
1.290691247260367103e-01
1.290835810566026143e-01
1.290946429973987009e-01
1.291075489020676037e-01
1.291193698447321014e-01
1.291324375381334710e-01
1.291544191352172466e-01
1.291765267163794695e-01
1.291898489800011873e-01
1.291994315360587842e-01
1.292088653263324671e-01
1.292249883187582826e-01
1.292301785187071617e-01
1.292382023839666050e-01
1.292473536225197672e-01
1.292687870199670241e-01
1.292916369484438111e-01
1.293184159687969514e-01
1.293345021194755029e-01
1.293441546786248120e-01
1.293640151487785439e-01
1.293828122884471687e-01
1.293871288336984060e-01
1.294021564516766865e-01
1.294056274595253853e-01
1.294208138620230875e-01
1.294342472405282107e-01
1.294503041553030642e-01
1.294651981463986745e-01
1.294827288936465370e-01
1.294918099590021687e-01
1.295091241066116949e-01
1.295257332561242647e-01
1.295300853612537662e-01
1.295432085951214729e-01
1.295598689878769139e-01
1.295673162240244536e-01
1.295969348804020815e-01
1.296146269608913770e-01
1.296147967860736827e-01
1.296333595812699802e-01
1.296376932960518480e-01
1.296618613298107792e-01
1.296728845380002992e-01
1.296945797408144418e-01
1.297044614194989842e-01
1.297164752194193138e-01
1.297505468715028365e-01
1.297612367868178906e-01
1.297666105389107538e-01
1.297697518057280286e-01
1.297841581953088075e-01
1.298018330593367908e-01
1.298178067088549548e-01
1.298208525425387783e-01
1.298291716585718847e-01
1.298536477840779857e-01
1.298686416150375278e-01
1.298727814436622663e-01
1.298881443254443213e-01
1.299061933955251713e-01
1.299287552535082213e-01
1.299313460248138208e-01
1.299433172962514704e-01
1.299488118300440864e-01
1.299796282725890206e-01
1.299853920235853888e-01
1.299927782263361475e-01
1.300082823013835043e-01
1.300170362937314028e-01
1.300464451828341472e-01
1.300515126129921928e-01
1.300639723855733787e-01
1.300829773839398129e-01
1.300964280514891880e-01
1.301083074050846666e-01
1.301204938360157048e-01
1.301347299551259273e-01
1.301415570492206464e-01
1.301698451871941553e-01
1.301954811660110400e-01
1.301982897678827800e-01
1.302226171213772821e-01
1.302315429151884030e-01
1.302476588479474784e-01
1.302614078988467150e-01
1.302716328862237316e-01
1.302771507261427653e-01
1.303002739047108283e-01
1.303069150799583409e-01
1.303174571969659135e-01
1.303379811623890938e-01
1.303512847251662721e-01
1.303586949625751279e-01
1.303722241960597050e-01
1.303764499825688650e-01
1.303898796613307542e-01
1.304031334597599012e-01
1.304144066233592358e-01
1.304299674558994648e-01
1.304515955415851969e-01
1.304639543503684496e-01
1.304737064953895853e-01
1.304751770723800441e-01
1.305017451060198064e-01
1.305227364624800823e-01
1.305334962075891947e-01
1.305453945541447669e-01
1.305778247181411111e-01
1.305829124015354115e-01
1.305928070484320691e-01
1.306150062546446167e-01
1.306190656944466455e-01
1.306468852361676869e-01
1.306672506184570204e-01
1.306762739340288637e-01
1.306924934383713599e-01
1.306975969578321184e-01
1.307120230010105910e-01
1.307256487553701274e-01
1.307333824457883598e-01
1.307607899269067619e-01
1.307702716260735754e-01
1.307779849048968379e-01
1.307928246553497487e-01
1.308138004555933764e-01
1.308191630982679654e-01
1.308364060166736231e-01
1.308391372599358449e-01
1.308484004598278738e-01
1.308722477331730749e-01
1.308897494613809331e-01
1.309042540049560888e-01
1.309201608937570760e-01
1.309263696860600845e-01
1.309345938461466963e-01
1.309503824223102741e-01
1.309724945218104231e-01
1.309747038632912974e-01
1.309970762368483088e-01
1.310107765809714886e-01
1.310294154849283577e-01
1.310358404426770207e-01
1.310532337517847368e-01
1.310610602033006611e-01
1.310714937528688617e-01
1.310821330418453501e-01
1.311065388099565965e-01
1.311075242366496196e-01
1.311105052231179013e-01
1.311238630642355685e-01
1.311423318400657956e-01
1.311508352415620138e-01
1.311778010373763070e-01
1.312065709233634081e-01
1.312126401564814859e-01
1.312190346896755511e-01
1.312330728946701774e-01
1.312600381300743080e-01
1.312683718042584879e-01
1.312726632859989029e-01
1.312974427432284652e-01
1.313142872044001375e-01
1.313321087737443493e-01
1.313448080815510788e-01
1.313472442571521070e-01
1.313824082025735751e-01
1.313942037180750311e-01
1.314091601520819830e-01
1.314293029088045572e-01
1.314378399005595166e-01
1.314553964770184269e-01
1.314654519912791808e-01
1.314757279559130021e-01
1.314889403521142253e-01
1.314973497353925103e-01
1.315054436211466338e-01
1.315201470111059812e-01
1.315357789252887821e-01
1.315531957435680521e-01
1.315613948237339126e-01
1.315840263093567275e-01
1.315967425400249580e-01
1.316036275280190737e-01
1.316336436476767124e-01
1.316458185532968783e-01
1.316576352217965207e-01
1.316617424192839114e-01
1.316913469170482576e-01
1.316983449636362491e-01
1.317181159386025535e-01
1.317249199127953352e-01
1.317454430837088353e-01
1.317650911943610281e-01
1.317735795780425323e-01
1.318001492399966113e-01
1.318113449423995442e-01
1.318183336767147495e-01
1.318340329061331584e-01
1.318584258101788143e-01
1.318722136078692708e-01
1.318785678916931658e-01
1.318833306931521121e-01
1.318942841562032453e-01
1.319108199676976567e-01
1.319122790597717088e-01
1.319299093606092210e-01
1.319506951445070797e-01
1.319691033463742946e-01
1.319808775203422657e-01
1.319998413916604330e-01
1.320159609978487913e-01
1.320435370651376061e-01
1.320566124457612789e-01
1.320663224103693079e-01
1.320734377884632549e-01
1.320966675119312206e-01
1.321136453960694568e-01
1.321272209124632058e-01
1.321430143717660100e-01
1.321567811031129080e-01
1.321621071010863901e-01
1.321719599001757173e-01
1.321817536452659092e-01
1.321895326934399151e-01
1.322090749699265100e-01
1.322133445731290546e-01
1.322343496945883601e-01
1.322493081964697392e-01
1.322689443350530403e-01
1.322811387050872312e-01
1.322932473683521293e-01
1.323032638802318361e-01
1.323217065452346741e-01
1.323339054807435855e-01
1.323547893822695776e-01
1.323651094138218465e-01
1.323781352352956242e-01
1.323871966882554374e-01
1.323938057971737470e-01
1.324268126448490679e-01
1.324342201597046853e-01
1.324476077609407221e-01
1.324544674095649577e-01
1.324754421089968659e-01
1.324940295365359400e-01
1.324986511587066262e-01
1.325124295288351850e-01
1.325143508017238569e-01
1.325409795292399884e-01
1.325504525768312902e-01
1.325667646957950363e-01
1.325819696575710749e-01
1.325926536854440951e-01
1.326172012252961330e-01
1.326214074540677523e-01
1.326417439999391656e-01
1.326517359412887620e-01
1.326848459218300524e-01
1.326983117593880102e-01
1.327153752716793700e-01
1.327412496261393682e-01
1.327551738599616060e-01
1.327590417213090901e-01
1.327764970095577923e-01
1.327849198564240996e-01
1.327930585533988461e-01
1.328009088624877432e-01
1.328233749304644773e-01
1.328332313215923599e-01
1.328489010787458069e-01
1.328520837224399509e-01
1.328687820074729853e-01
1.328871054010218322e-01
1.328921235128704970e-01
1.329151449415226227e-01
1.329170861208022747e-01
1.329297491992494362e-01
1.329456299922303630e-01
1.329598868474711204e-01
1.329669068201326243e-01
1.329870730655445810e-01
1.329977540799089364e-01
1.330104067262267153e-01
1.330212560819967749e-01
1.330406162370104672e-01
1.330468771681747597e-01
1.330621194511243388e-01
1.330750920719875885e-01
1.330869595800713290e-01
1.331061006726440010e-01
1.331187343232565490e-01
1.331364693644210839e-01
1.331452930431695214e-01
1.331532870994866502e-01
1.331578457355991896e-01
1.331708336121398828e-01
1.331886116789583463e-01
1.332016655907669600e-01
1.332192378968805047e-01
1.332388029726994660e-01
1.332538299879238997e-01
1.332761295567549964e-01
1.332898299388784458e-01
1.333180128410145771e-01
1.333379363218316072e-01
1.333538894165771094e-01
1.333642419643306098e-01
1.333750519843550086e-01
1.333879982827081423e-01
1.334007360115106455e-01
1.334157000532837367e-01
1.334402177965152148e-01
1.334508578204171014e-01
1.334620516388398404e-01
1.334854394397418376e-01
1.334872113237890456e-01
1.335037823843681637e-01
1.335157071667149031e-01
1.335312792121896019e-01
1.335483029346221651e-01
1.335537978037117934e-01
1.335736320241635577e-01
1.335887924093223655e-01
1.335965862414459360e-01
1.336160633334647074e-01
1.336241368971752830e-01
1.336432095297938605e-01
1.336608723885001626e-01
1.336627653562280083e-01
1.336687383672658380e-01
1.336713425448479153e-01
1.337060951684838628e-01
1.337179488347300382e-01
1.337316676494856305e-01
1.337458050278588217e-01
1.337528278621911704e-01
1.337666687706647317e-01
1.337678728926739447e-01
1.337777371240273516e-01
1.338082449664328433e-01
1.338242880290110293e-01
1.338438432029800951e-01
1.338457118351208397e-01
1.338753124161559116e-01
1.338836917432667528e-01
1.338976239799279933e-01
1.339123934639422919e-01
1.339200023456701416e-01
1.339287979007523499e-01
1.339602306982149438e-01
1.339791374608687580e-01
1.339923178756542987e-01
1.340115347614305730e-01
1.340204234155261687e-01
1.340429650486173463e-01
1.340498469954699567e-01
1.340668879288690052e-01
1.340824173448079693e-01
1.340867603440271671e-01
1.341076957794699043e-01
1.341086945035968592e-01
1.341201417919231087e-01
1.341363078315072621e-01
1.341529814274461385e-01
1.341665237394334409e-01
1.341774866309409786e-01
1.341943779649226731e-01
1.342057235584560582e-01
1.342139732604033520e-01
1.342259053285621562e-01
1.342369506856065375e-01
1.342463874195635176e-01
1.342840559834471703e-01
1.343062600923916605e-01
1.343111614894451633e-01
1.343222080789462369e-01
1.343485813547378172e-01
1.343653955896382812e-01
1.343778433649101545e-01
1.343928318832544599e-01
1.344070984598763063e-01
1.344145564625303657e-01
1.344307035551284835e-01
1.344408197194457699e-01
1.344643925339134571e-01
1.344753916338854993e-01
1.344845132481840566e-01
1.344918961445479844e-01
1.344984742242323339e-01
1.345331843907922598e-01
1.345385955244868814e-01
1.345533963259337162e-01
1.345657871807797168e-01
1.345823690767381509e-01
1.345980469404467472e-01
1.346032503125174085e-01
1.346259303849153266e-01
1.346313447074090064e-01
1.346388420359430071e-01
1.346680677057178754e-01
1.346806761418480325e-01
1.346859932762740630e-01
1.346957002813491400e-01
1.347131776976966955e-01
1.347242709149327755e-01
1.347352434513544583e-01
1.347471991743416919e-01
1.347705304564890683e-01
1.347916083343642102e-01
1.348027960786311041e-01
1.348142168732270330e-01
1.348241695533677897e-01
1.348420035166982278e-01
1.348616015127878653e-01
1.348683551805109904e-01
1.348752111026630951e-01
1.349093657267740887e-01
1.349198611265497449e-01
1.349248078875697199e-01
1.349502353162427282e-01
1.349556064315755033e-01
1.349628840737370217e-01
1.349881457030842058e-01
1.349979595540128918e-01
1.350114423041551825e-01
1.350231879623388087e-01
1.350403348735823017e-01
1.350535092078471444e-01
1.350799138468876115e-01
1.350875339717620971e-01
1.350977059720825935e-01
1.351110810378312599e-01
1.351133427718992919e-01
1.351289871335494275e-01
1.351482070285486836e-01
1.351614231073380856e-01
1.351801421078956400e-01
1.351860168821678032e-01
1.351952946824839796e-01
1.352048185124806179e-01
1.352176724419658083e-01
1.352296534990493626e-01
1.352616205275949945e-01
1.352831402507327363e-01
1.352941435089398126e-01
1.352978058619396240e-01
1.353206060206599282e-01
1.353288332596295218e-01
1.353431568037385402e-01
1.353580416205510395e-01
1.353684982675379400e-01
1.353911254734527225e-01
1.353975528014653706e-01
1.354081016286335926e-01
1.354259504161256511e-01
1.354500083343766481e-01
1.354697939895705416e-01
1.354857144933807045e-01
1.354945220846768827e-01
1.355059091214755318e-01
1.355145605154370880e-01
1.355280600613379960e-01
1.355453655653920397e-01
1.355588781775454166e-01
1.355827466900789147e-01
1.355976272658546145e-01
1.356054044531008751e-01
1.356248829367519004e-01
1.356318059604724735e-01
1.356521777928632599e-01
1.356638084494435903e-01
1.356693590158283280e-01
1.356797952826724329e-01
1.357125288518886697e-01
1.357248172899058192e-01
1.357308174824048974e-01
1.357444574271682303e-01
1.357538608481809184e-01
1.357747233118272723e-01
1.357921084448722171e-01
1.357997814253272817e-01
1.358079779029680023e-01
1.358244227595449272e-01
1.358375642741351808e-01
1.358460142065355813e-01
1.358697303116423449e-01
1.358925494695367719e-01
1.359022860749704020e-01
1.359080899274253129e-01
1.359280374712723005e-01
1.359339200743114873e-01
1.359457242213085171e-01
1.359593709845831611e-01
1.359747881895126409e-01
1.359969028894891241e-01
1.360115059133790161e-01
1.360257107033703283e-01
1.360414195991666575e-01
1.360574011960764551e-01
1.360637749399924434e-01
1.360720849398690535e-01
1.360914518557617692e-01
1.361114032026581877e-01
1.361248092346170058e-01
1.361428335269074807e-01
1.361497355160781186e-01
1.361754658444883082e-01
1.361909525602831295e-01
1.361954783017132464e-01
1.362082289109629585e-01
1.362241726635772254e-01
1.362447444672055252e-01
1.362649778899586717e-01
1.362792566577752940e-01
1.362914794001489072e-01
1.362988802768141383e-01
1.363149918690136908e-01
1.363313013842460397e-01
1.363574877991968748e-01
1.363637645388406372e-01
1.363806844619569469e-01
1.363928565950962013e-01
1.364042098767665467e-01
1.364247207516640636e-01
1.364362447744105200e-01
1.364428390442601335e-01
1.364540749422194499e-01
1.364578395504236208e-01
1.364783301114270708e-01
1.364941521225936372e-01
1.365043699711920300e-01
1.365199733369085178e-01
1.365387383450900605e-01
1.365561615406271079e-01
1.365656579678097837e-01
1.365756166362176449e-01
1.365965721188741044e-01
1.366103730299592645e-01
1.366216750621804255e-01
1.366386245660928256e-01
1.366599482926556530e-01
1.366827657364425019e-01
1.366897868000968019e-01
1.367114086867397549e-01
1.367160640597710475e-01
1.367299400039040935e-01
1.367581529506496363e-01
1.367656164318195033e-01
1.367842737393876740e-01
1.367896169811226303e-01
1.368150921814221821e-01
1.368274369697763948e-01
1.368354952432194738e-01
1.368504769031498314e-01
1.368631434586002893e-01
1.368840740924671118e-01
1.368949020869927868e-01
1.368987505506453206e-01
1.369116173210486176e-01
1.369211205442965595e-01
1.369485514273445781e-01
1.369501085964485165e-01
1.369662951273037943e-01
1.369800993184541182e-01
1.369965287633987949e-01
1.370186753501838051e-01
1.370307252624188288e-01
1.370397780340526506e-01
1.370555896624086056e-01
1.370602602664884873e-01
1.370740859403986045e-01
1.371042456524204090e-01
1.371233614056631689e-01
1.371282761211572443e-01
1.371421703798930691e-01
1.371456450549731199e-01
1.371637829410617404e-01
1.371913009153499230e-01
1.371936164809212655e-01
1.372199515831576955e-01
1.372258857065573046e-01
1.372548397857188407e-01
1.372757980323274785e-01
1.372822362239409788e-01
1.372941475226294172e-01
1.373162348124121745e-01
1.373225057146286732e-01
1.373365928408857295e-01
1.373495329790550001e-01
1.373733661118278770e-01
1.373804946812445249e-01
1.373957831099837379e-01
1.373988889420362791e-01
1.374250189664288357e-01
1.374330446360660374e-01
1.374360259216294011e-01
1.374580396857441045e-01
1.374832909128381742e-01
1.375249280692970588e-01
1.375280201058392548e-01
1.375377924116388817e-01
1.375639429199528863e-01
1.375787435966954186e-01
1.375859284852845033e-01
1.375892673624645179e-01
1.376137780754488338e-01
1.376214584854147938e-01
1.376247234540304842e-01
1.376533109672430921e-01
1.376614390150690537e-01
1.376673714104003632e-01
1.376813360742540904e-01
1.376969566963214819e-01
1.377114791414297268e-01
1.377183546220335231e-01
1.377402121763058318e-01
1.377601814687616777e-01
1.377807045318764634e-01
1.377883624430681908e-01
1.377989567067012255e-01
1.378152753423243504e-01
1.378193062463648477e-01
1.378273249594506589e-01
1.378551835977633866e-01
1.378645402693706168e-01
1.378845689990970680e-01
1.378927089121617100e-01
1.379131648458068460e-01
1.379248973464110573e-01
1.379442789543340320e-01
1.379505875602167753e-01
1.379692822840578037e-01
1.380007605632696532e-01
1.380059945537610577e-01
1.380094725362301933e-01
1.380127660816684587e-01
1.380383043713672708e-01
1.380476950909064748e-01
1.380651964022767131e-01
1.380770255051351203e-01
1.380905459271885571e-01
1.380979283371999156e-01
1.381291214528133082e-01
1.381453641016833211e-01
1.381508127125610774e-01
1.381763004150823870e-01
1.381844534169873184e-01
1.381919578069418231e-01
1.382145143542116705e-01
1.382227676768166824e-01
1.382306039615988080e-01
1.382542734630828329e-01
1.382674334287712359e-01
1.382791592043524642e-01
1.382923877596938800e-01
1.382998411375841452e-01
1.383162061878566162e-01
1.383395806841284381e-01
1.383644221184291978e-01
1.383842406016870252e-01
1.383967915868120624e-01
1.384095658603632373e-01
1.384155919439288840e-01
1.384298273251559630e-01
1.384364057031400863e-01
1.384559894581437467e-01
1.384685782822539513e-01
1.384849874882373988e-01
1.384948013825866853e-01
1.385170895644487477e-01
1.385337471638285467e-01
1.385534146519996068e-01
1.385581978785850876e-01
1.385727349345271531e-01
1.385926643524205137e-01
1.386060800192058795e-01
1.386285986258280478e-01
1.386355519040527451e-01
1.386549479526288930e-01
1.386641962508922132e-01
1.386702362679979594e-01
1.386728604244352736e-01
1.386851200273628848e-01
1.387117436362279022e-01
1.387294417325484752e-01
1.387374734713415214e-01
1.387622475936159949e-01
1.387727911343226705e-01
1.387862697422506120e-01
1.387938037812309067e-01
1.388060395711734896e-01
1.388272324195438667e-01
1.388421664084615870e-01
1.388479298005240170e-01
1.388557217326110149e-01
1.388746576669068755e-01
1.388873884294244965e-01
1.389131555502345905e-01
1.389217323667333859e-01
1.389283698861199512e-01
1.389639729134089507e-01
1.389765958550939762e-01
1.389801303305162050e-01
1.390039212574558092e-01
1.390071399725581469e-01
1.390403484002238343e-01
1.390455614179622601e-01
1.390680894567183912e-01
1.390850665968567101e-01
1.390863357261528099e-01
1.391063288490168026e-01
1.391115722446581993e-01
1.391336514281252823e-01
1.391424201430621066e-01
1.391528886606398507e-01
1.391649440749095912e-01
1.391783313189990379e-01
1.391950312539408929e-01
1.392058004991245102e-01
1.392213169526976269e-01
1.392318891455111562e-01
1.392456852336138584e-01
1.392625614805160783e-01
1.392699368248822012e-01
1.392885769640421767e-01
1.393137092545993494e-01
1.393328250031862781e-01
1.393460745483491303e-01
1.393565125606952004e-01
1.393692739463460173e-01
1.393954911025022114e-01
1.393988375687398862e-01
1.394126326943715966e-01
1.394372840396277957e-01
1.394494899406441002e-01
1.394577203805784094e-01
1.394754889740463799e-01
1.394860445933198134e-01
1.394993311308892481e-01
1.395104722964872201e-01
1.395228363359751755e-01
1.395275674313023462e-01
1.395477666505876568e-01
1.395547689396872126e-01
1.395812946115591591e-01
1.396142884971197651e-01
1.396265360932921196e-01
1.396524919860235858e-01
1.396654039796622615e-01
1.396826953573358510e-01
1.397055105960400279e-01
1.397077698476942298e-01
1.397138502521355075e-01
1.397321528629467124e-01
1.397382483839660905e-01
1.397625514143319148e-01
1.397753155507077683e-01
1.397897279544176308e-01
1.398108168415814756e-01
1.398224132403919628e-01
1.398318416207172676e-01
1.398614465639654303e-01
1.398615796875776196e-01
1.398829300203983661e-01
1.398978317757363921e-01
1.399035957201808511e-01
1.399173061587421496e-01
1.399292863097449380e-01
1.399447748534596858e-01
1.399815498090984933e-01
1.399904151486964232e-01
1.400089244015175760e-01
1.400268321549361095e-01
1.400380369589913077e-01
1.400410770278838757e-01
1.400476368481481382e-01
1.400802629020871937e-01
1.400824583600428497e-01
1.400950101564340522e-01
1.401059166459139860e-01
1.401135598991710141e-01
1.401643314555041653e-01
1.401737935522882617e-01
1.401759864273514622e-01
1.401811160984907656e-01
1.402063425922248641e-01
1.402341592921419466e-01
1.402416433555566111e-01
1.402514611416206813e-01
1.402734510671554968e-01
1.402903092978536326e-01
1.403034189411418997e-01
1.403123337160609441e-01
1.403427347114600821e-01
1.403564957410344816e-01
1.403676155596038644e-01
1.403719830021043502e-01
1.403872261212405492e-01
1.404095006282518043e-01
1.404172562570790705e-01
1.404310480450486343e-01
1.404489643421998335e-01
1.404679827657227542e-01
1.404836782258113703e-01
1.404867157222747243e-01
1.404960819956022622e-01
1.405150136795320082e-01
1.405513323890945632e-01
1.405627463008938260e-01
1.405750616630156435e-01
1.405885922624398043e-01
1.405971688841531897e-01
1.406129893343663895e-01
1.406239197956092313e-01
1.406319446396076533e-01
1.406420788502243946e-01
1.406526044960766941e-01
1.406651474909929034e-01
1.406902031212859394e-01
1.406988786765213106e-01
1.407170783593717500e-01
1.407263501051823629e-01
1.407424046752940305e-01
1.407558917926164388e-01
1.407758700225421600e-01
1.407993096237498132e-01
1.408087489009661741e-01
1.408370530334407400e-01
1.408418632706646134e-01
1.408541597221131259e-01
1.408640523296243452e-01
1.408869700041626705e-01
1.408964587411093428e-01
1.409064362464119147e-01
1.409269045552588584e-01
1.409382018107749324e-01
1.409437168613884017e-01
1.409655895217081789e-01
1.409808243170196373e-01
1.409947588613397196e-01
1.410177674610978427e-01
1.410336540808129757e-01
1.410524371205651994e-01
1.410528360818864013e-01
1.410826991847117240e-01
1.410932544932016475e-01
1.411104239556518203e-01
1.411175743020717799e-01
1.411271977781137221e-01
1.411397238872128534e-01
1.411535584572364832e-01
1.411672856044703939e-01
1.411826495715014507e-01
1.412055792935515419e-01
1.412205676780324826e-01
1.412308659870449845e-01
1.412457314052765756e-01
1.412563124196201669e-01
1.412800270916005352e-01
1.412908436120383637e-01
1.413069855366229644e-01
1.413152230564432843e-01
1.413260972102343138e-01
1.413351644346729219e-01
1.413723303429050282e-01
1.413803834164123474e-01
1.413934943015030532e-01
1.414015095049522275e-01
1.414145601920241968e-01
1.414332005789323832e-01
1.414597256375701440e-01
1.414659499952746202e-01
1.414759646676747584e-01
1.414883671970262324e-01
1.415097104494325020e-01
1.415327826047015347e-01
1.415405198763912131e-01
1.415497855103501901e-01
1.415704151402873423e-01
1.415899672356777939e-01
1.415945221937206511e-01
1.416046612053504239e-01
1.416152641751053376e-01
1.416265631982581152e-01
1.416324935627530923e-01
1.416450923471089807e-01
1.416746130593268815e-01
1.416863555341140168e-01
1.416922193268690955e-01
1.417306968972959491e-01
1.417444463987021508e-01
1.417555158377931668e-01
1.417651471929625706e-01
1.417816204753137854e-01
1.418088219891376345e-01
1.418138943967208743e-01
1.418416002348552585e-01
1.418456646819817868e-01
1.418574846056729344e-01
1.418763452829892580e-01
1.418828422282862878e-01
1.419066309611775045e-01
1.419181351337651109e-01
1.419240792607652235e-01
1.419348733105835203e-01
1.419452957640329749e-01
1.419638771945847533e-01
1.419725915893024770e-01
1.419853744414477648e-01
1.420105679035592039e-01
1.420219087433656213e-01
1.420319391020786193e-01
1.420527241664567009e-01
1.420615457719113794e-01
1.420752139234645606e-01
1.420946082734454441e-01
1.421063654543501253e-01
1.421114240092438696e-01
1.421290634811483433e-01
1.421527517165595556e-01
1.421635778330566091e-01
1.421902509363914269e-01
1.421987622857763256e-01
1.422163534923068240e-01
1.422333280080604334e-01
1.422616546100812784e-01
1.422671433163698596e-01
1.422766800358802319e-01
1.422914316672220236e-01
1.423165601460666951e-01
1.423280211717666277e-01
1.423371634306487832e-01
1.423469821336246777e-01
1.423821257885802272e-01
1.423932602317231622e-01
1.423987524838213337e-01
1.424032051668934762e-01
1.424174822093465242e-01
1.424220909115547218e-01
1.424540749045059562e-01
1.424772323590264844e-01
1.424945604730088466e-01
1.425057791752160075e-01
1.425218861534573445e-01
1.425289433652593418e-01
1.425494950957154061e-01
1.425672811161879383e-01
1.425799307047757591e-01
1.425831033728094943e-01
1.425929358848577744e-01
1.426114098258744467e-01
1.426307065445154287e-01
1.426433079382235514e-01
1.426650311110600478e-01
1.426747762497758698e-01
1.426915800410040736e-01
1.427037510502618400e-01
1.427180911021197485e-01
1.427345140165371951e-01
1.427448881832197314e-01
1.427488600519640216e-01
1.427788707570293303e-01
1.427959245858605453e-01
1.428239986528110905e-01
1.428439336689761863e-01
1.428529735668246925e-01
1.428662306982916297e-01
1.428813899506295448e-01
1.429014249179461626e-01
1.429089680230821169e-01
1.429256937907025238e-01
1.429408528043310533e-01
1.429488630778745217e-01
1.429574664012807639e-01
1.429705351377544842e-01
1.429963799678454772e-01
1.430035940519325810e-01
1.430195794168905299e-01
1.430304214789988593e-01
1.430636174323413612e-01
1.430676693209108619e-01
1.430735976454843295e-01
1.430915074368478423e-01
1.431189637771771439e-01
1.431269725101408929e-01
1.431353350622320830e-01
1.431530093390983582e-01
1.431717314903852012e-01
1.431866715221338793e-01
1.431998142267039698e-01
1.432117318085083246e-01
1.432171051133768747e-01
1.432476585508028477e-01
1.432635479779530985e-01
1.432734206136956900e-01
1.432827619938059627e-01
1.432970605091155036e-01
1.433108467571325151e-01
1.433357717193000647e-01
1.433425404816920934e-01
1.433635936254838983e-01
1.433738642529586715e-01
1.433853316332630023e-01
1.434139532902392045e-01
1.434146282764779401e-01
1.434252089516116491e-01
1.434536761248320080e-01
1.434725975274280807e-01
1.434789956132078714e-01
1.435094597734921651e-01
1.435139530066212310e-01
1.435361955293542602e-01
1.435419222789484639e-01
1.435513094302666159e-01
1.435537424507783988e-01
1.435663986255528712e-01
1.435865768788133767e-01
1.436094985872757857e-01
1.436153525943755227e-01
1.436308792546082680e-01
1.436459499651595584e-01
1.436619918936287155e-01
1.436765603087397092e-01
1.436847723962461076e-01
1.437008826222658797e-01
1.437301514334479724e-01
1.437345486656080307e-01
1.437525167446238039e-01
1.437596007546558807e-01
1.437856153963455452e-01
1.438042267609700997e-01
1.438111769796747708e-01
1.438322697560232011e-01
1.438366381987971621e-01
1.438538115105555404e-01
1.438887047842059563e-01
1.438923458060886729e-01
1.439088891992658659e-01
1.439315424818975453e-01
1.439353152075296682e-01
1.439420539921135722e-01
1.439439936038465206e-01
1.439815409866939122e-01
1.439874484889523409e-01
1.440022370162968857e-01
1.440055863512341161e-01
1.440314510759327926e-01
1.440627526976320238e-01
1.440749711806651456e-01
1.440870228895266836e-01
1.440950670863188066e-01
1.441045195129499468e-01
1.441075639833847566e-01
1.441272196397498373e-01
1.441508127485298663e-01
1.441689303709267622e-01
1.441731780295102960e-01
1.441871068221653451e-01
1.442145911755392529e-01
1.442311728835351525e-01
1.442460889167030413e-01
1.442572927809859795e-01
1.442695207501093480e-01
1.442770504190259984e-01
1.443012693212498698e-01
1.443196394055880072e-01
1.443438896371024294e-01
1.443563696648381134e-01
1.443737096241184403e-01
1.443878538506963571e-01
1.443944646757009953e-01
1.444144049560234788e-01
1.444289652703109605e-01
1.444353957352620399e-01
1.444524450542400418e-01
1.444672259650972568e-01
1.444802530334645119e-01
1.445077676937992495e-01
1.445134246788687404e-01
1.445220001505438945e-01
1.445417109993845650e-01
1.445667525451486690e-01
1.445754660157731464e-01
1.445839659282886491e-01
1.445978710864851413e-01
1.446140944916212701e-01
1.446398993781928821e-01
1.446461229975403717e-01
1.446644122995401904e-01
1.446753658992339098e-01
1.446871707749924352e-01
1.447091602136396093e-01
1.447221898557157771e-01
1.447362016653205297e-01
1.447482422771367294e-01
1.447804080580016861e-01
1.447841758799005007e-01
1.447908524710341260e-01
1.448074615979942914e-01
1.448219232094497544e-01
1.448330311702920592e-01
1.448529292131504054e-01
1.448722510208381165e-01
1.448775181831437608e-01
1.448934433344016837e-01
1.449034951896266410e-01
1.449261054887458489e-01
1.449446050665874619e-01
1.449622513501835352e-01
1.449807179107127086e-01
1.449906727523078143e-01
1.450025649479231848e-01
1.450231403076738257e-01
1.450492537930332393e-01
1.450802121406029599e-01
1.450878738571273474e-01
1.450978158382435490e-01
1.451053195112733118e-01
1.451121193851044322e-01
1.451199759126799993e-01
1.451535563734616119e-01
1.451761203493881491e-01
1.451823604544430490e-01
1.452095601706552830e-01
1.452197671753824859e-01
1.452281483949806051e-01
1.452423731420101061e-01
1.452508427747504216e-01
1.452809178131799217e-01
1.452845379452936125e-01
1.453024671126576517e-01
1.453235666226746492e-01
1.453301792905014045e-01
1.453416181049171363e-01
1.453738326020220795e-01
1.453959860077584931e-01
1.453973052530769805e-01
1.454154824891951692e-01
1.454182882440450686e-01
1.454388492187445037e-01
1.454437792873079505e-01
1.454666432613357374e-01
1.454724249712218698e-01
1.454997836355482743e-01
1.455125559720130135e-01
1.455314812039629757e-01
1.455407699003776201e-01
1.455516466049380231e-01
1.455804180798038749e-01
1.455832729392438352e-01
1.455993986783378769e-01
1.456164000949379811e-01
1.456218441736075175e-01
1.456529636959045804e-01
1.456658949640808887e-01
1.456823870103636787e-01
1.457015731469671893e-01
1.457121002327912973e-01
1.457164718285285931e-01
1.457197126146091426e-01
1.457298965694042159e-01
1.457575657906127753e-01
1.457785853572523549e-01
1.457944023111382714e-01
1.458029709351737480e-01
1.458122384964702922e-01
1.458304980299713338e-01
1.458506337175888845e-01
1.458609895225448927e-01
1.458842690462308633e-01
1.459036099724262403e-01
1.459097205116527407e-01
1.459265513582798657e-01
1.459454864369376659e-01
1.459595912315801436e-01
1.459685842685011226e-01
1.459862697529249465e-01
1.459944933037314874e-01
1.460104931370793113e-01
1.460314423844956133e-01
1.460347734866695446e-01
1.460537791743404812e-01
1.460635955671300557e-01
1.460863044981788317e-01
1.460979263564061159e-01
1.461241475864598627e-01
1.461391585654550629e-01
1.461530620742829689e-01
1.461652554225965073e-01
1.461993921070738334e-01
1.462057098232814600e-01
1.462159559779322993e-01
1.462214278435053361e-01
1.462425080598671046e-01
1.462541090848092362e-01
1.462677988094495674e-01
1.462825753368823256e-01
1.463019084497655942e-01
1.463132820061747164e-01
1.463292410824445500e-01
1.463376758150623513e-01
1.463599837472526755e-01
1.463807598071926175e-01
1.463892025263968666e-01
1.463964246441775141e-01
1.464091164555664237e-01
1.464300767769569078e-01
1.464453257489812255e-01
1.464745401293737204e-01
1.464899320666834814e-01
1.464935670133408196e-01
1.465039626593875877e-01
1.465207946984982690e-01
1.465229588192234478e-01
1.465469511384863144e-01
1.465690570637588341e-01
1.465846746832530911e-01
1.466004594313429776e-01
1.466120290239760204e-01
1.466189623997808389e-01
1.466304987842803054e-01
1.466508395035200918e-01
1.466686955664405212e-01
1.466811109801600121e-01
1.467084090052008238e-01
1.467186770142624441e-01
1.467464591113375461e-01
1.467575313359980038e-01
1.467606285444159053e-01
1.467847588376327561e-01
1.468010666884635440e-01
1.468149300586400474e-01
1.468238599545051981e-01
1.468463603932408379e-01
1.468667046955346445e-01
1.468833054222236090e-01
1.468959566868447419e-01
1.468990258562289375e-01
1.469240613098740100e-01
1.469250397137237263e-01
1.469538844749759265e-01
1.469632360492756362e-01
1.469712625754772128e-01
1.469793850242935851e-01
1.470035406367894426e-01
1.470191527744695859e-01
1.470336158270114102e-01
1.470483901403617510e-01
1.470558516403537297e-01
1.470791918962890965e-01
1.470859055352914946e-01
1.471156866663593799e-01
1.471313480465355483e-01
1.471549291314896979e-01
1.471616163008110933e-01
1.471698669010865212e-01
1.471968339334366882e-01
1.472173438294377967e-01
1.472218883604148876e-01
1.472385118936054837e-01
1.472415771942039431e-01
1.472569774917426022e-01
1.472684206353160885e-01
1.472862941560337813e-01
1.472885739221925783e-01
1.473055077649128575e-01
1.473241855351350438e-01
1.473325021298752535e-01
1.473392621710390427e-01
1.473483425714400274e-01
1.473652752329397964e-01
1.473936339073533275e-01
1.474210625084008686e-01
1.474233956702060699e-01
1.474307389281524494e-01
1.474606487501590735e-01
1.474768800028216642e-01
1.474780033689521153e-01
1.474895319011582662e-01
1.475222506690119229e-01
1.475308003954396985e-01
1.475554775935046803e-01
1.475587430660255106e-01
1.475729896384180284e-01
1.475949481983811484e-01
1.476038913005711106e-01
1.476150151628117246e-01
1.476336141609277397e-01
1.476435785555482716e-01
1.476539677946914209e-01
1.476683819114821272e-01
1.476831205770542943e-01
1.477060925412231329e-01
1.477276639664076852e-01
1.477454510917143859e-01
1.477581468289594913e-01
1.477644765067389065e-01
1.477772635329601125e-01
1.477992223127568838e-01
1.478126434281535895e-01
1.478334485954880817e-01
1.478467331629823578e-01
1.478644396435109809e-01
1.478861757070451532e-01
1.479050234270520847e-01
1.479162344186641942e-01
1.479240531254197299e-01
1.479380798790314588e-01
1.479482100378213816e-01
1.479601745979107763e-01
1.479751514799219070e-01
1.479935627718724223e-01
1.480053800793186825e-01
1.480119973112538623e-01
1.480275837345184642e-01
1.480328483702210707e-01
1.480692805075554119e-01
1.480847592127507162e-01
1.481107207572068818e-01
1.481327434481393146e-01
1.481426136624372503e-01
1.481595312848560941e-01
1.481776066768775713e-01
1.481901605784533005e-01
1.482102086630840976e-01
1.482188882411851205e-01
1.482332518482642469e-01
1.482573627151868578e-01
1.482662625458889272e-01
1.482898038631682569e-01
1.483130387595869015e-01
1.483149505018079295e-01
1.483306634718031258e-01
1.483432519443030340e-01
1.483506887085433434e-01
1.483772721120363847e-01
1.483883261172780355e-01
1.484076910314854336e-01
1.484101943551476288e-01
1.484408700992771446e-01
1.484618453762625578e-01
1.484682246564472674e-01
1.484833027985864029e-01
1.484954668643519438e-01
1.485134536659181714e-01
1.485183304234959367e-01
1.485385808040459166e-01
1.485425525002362912e-01
1.485659733560282247e-01
1.485760527140064235e-01
1.485941575090767852e-01
1.486106462627712621e-01
1.486338447039249888e-01
1.486529854831852848e-01
1.486663549119328631e-01
1.486856326275062257e-01
1.486959371834331578e-01
1.487092964978671827e-01
1.487240873477280179e-01
1.487423184592423508e-01
1.487727716820003154e-01
1.487889262924727563e-01
1.488060508414969507e-01
1.488103432119123326e-01
1.488411787636315098e-01
1.488528194301310115e-01
1.488556644625864123e-01
1.488727807199777264e-01
1.488869416361290332e-01
1.489043615284094124e-01
1.489186125845056163e-01
1.489408887330111453e-01
1.489543925479959730e-01
1.489697666202249304e-01
1.489742302350592906e-01
1.489865333419791438e-01
1.490048755277327275e-01
1.490277982940170221e-01
1.490386528428190305e-01
1.490445949099578615e-01
1.490685073369947267e-01
1.490968804942340298e-01
1.491050122057676619e-01
1.491294800514676999e-01
1.491363364314898798e-01
1.491453529740656148e-01
1.491775268344578409e-01
1.491947931852949938e-01
1.492053281675021492e-01
1.492228588392977562e-01
1.492249643187808505e-01
1.492478463813838863e-01
1.492637667032617466e-01
1.492706897879150230e-01
1.492788996819329195e-01
1.492994645280751320e-01
1.493177558558008711e-01
1.493300838019207544e-01
1.493421271838265008e-01
1.493574023743183821e-01
1.493783248277559816e-01
1.493983096614034944e-01
1.494111302453181578e-01
1.494415664447976133e-01
1.494519757524626624e-01
1.494720543761142717e-01
1.494859665003098192e-01
1.494924151255310751e-01
1.495081546968369812e-01
1.495288978010639869e-01
1.495442162276415798e-01
1.495527079375987278e-01
1.495580380976938573e-01
1.495706177719353103e-01
1.495928303248680313e-01
1.496076885897822950e-01
1.496230923826746828e-01
1.496318567832705115e-01
1.496389811042104223e-01
1.496625638356217092e-01
1.496712373364523785e-01
1.497074817633322064e-01
1.497171126230179561e-01
1.497452141111048629e-01
1.497523534444757942e-01
1.497644177325518910e-01
1.497816658983560090e-01
1.497910782345680536e-01
1.498119912946957455e-01
1.498143202257111173e-01
1.498345728321320292e-01
1.498455814673846920e-01
1.498469408900559019e-01
1.498743031691892047e-01
1.498932062887288197e-01
1.499182327908838985e-01
1.499217906867105210e-01
1.499365107635626804e-01
1.499462277462321746e-01
1.499682718814553395e-01
1.499901012237661591e-01
1.500151761535750139e-01
1.500280483105337903e-01
1.500350719837610369e-01
1.500427910175411994e-01
1.500742888425717347e-01
1.500865653872457961e-01
1.500921034905894347e-01
1.501242088527728336e-01
1.501296469170032011e-01
1.501466525408222674e-01
1.501669458588674733e-01
1.501816882745898307e-01
1.502035281844739112e-01
1.502189979124392005e-01
1.502247649193413914e-01
1.502394559124600737e-01
1.502565822478761914e-01
1.502716748929688317e-01
1.503035446138314413e-01
1.503123849437189019e-01
1.503228864209225635e-01
1.503278911127915451e-01
1.503631145863051355e-01
1.503672301560523006e-01
1.503831257210305750e-01
1.504068547399539657e-01
1.504138008037772534e-01
1.504334974084152177e-01
1.504439340514600598e-01
1.504668610258451666e-01
1.504798954983225245e-01
1.504922346942329514e-01
1.505031344774083180e-01
1.505183058646723526e-01
1.505375331195265010e-01
1.505577140965491667e-01
1.505786196276088229e-01
1.505897199194775604e-01
1.506074197779097568e-01
1.506265069920093569e-01
1.506318322525891928e-01
1.506397926801047449e-01
1.506647781499648175e-01
1.506783263502208259e-01
1.506956706269121371e-01
1.507080330971993232e-01
1.507140121196627325e-01
1.507268943879646050e-01
1.507449390879970208e-01
1.507527265849504805e-01
1.507577808384440443e-01
1.507863756423183932e-01
1.507944524298246991e-01
1.508052629519044952e-01
1.508263432591471220e-01
1.508441785792789536e-01
1.508597239123169453e-01
1.508758346337272238e-01
1.508981710988839819e-01
1.509162776822118857e-01
1.509474027270413243e-01
1.509554265586178223e-01
1.509621059661023779e-01
1.509870903544947018e-01
1.510021893390534609e-01
1.510129006845190025e-01
1.510253780732343509e-01
1.510529884947936496e-01
1.510626982271092711e-01
1.510715648116742194e-01
1.510874371532863192e-01
1.511080118504369296e-01
1.511205380634962347e-01
1.511362440029416776e-01
1.511457137590771493e-01
1.511773430628051695e-01
1.511897103317442759e-01
1.511958858233139469e-01
1.512150997948513154e-01
1.512359098690250203e-01
1.512468411858198802e-01
1.512574196436249352e-01
1.512724048392805609e-01
1.512815844614156524e-01
1.512895206644487289e-01
1.513119411393327174e-01
1.513350262780630007e-01
1.513538024698203310e-01
1.513655801484557473e-01
1.514061632913103472e-01
1.514107142753434165e-01
1.514304268580987656e-01
1.514383582806833606e-01
1.514418937544815824e-01
1.514767392444811289e-01
1.514982028692102300e-01
1.515010081295630195e-01
1.515255900195195404e-01
1.515371267167461844e-01
1.515520237319194496e-01
1.515574819250201100e-01
1.515761260810871147e-01
1.515956898457563873e-01
1.516038374013098933e-01
1.516131233324128913e-01
1.516321677027090420e-01
1.516504543119198689e-01
1.516595888156128669e-01
1.516761880065242707e-01
1.516877772921663148e-01
1.517012414581875301e-01
1.517272273029226515e-01
1.517342239892957578e-01
1.517426224023880610e-01
1.517546594801275073e-01
1.517762314479416119e-01
1.518029299408937272e-01
1.518214986737898564e-01
1.518270297043851635e-01
1.518316915155386027e-01
1.518594637671590308e-01
1.518642899433545468e-01
1.518917277179890890e-01
1.519068537667244145e-01
1.519323940304947995e-01
1.519370108081546378e-01
1.519405829431625388e-01
1.519600632916509597e-01
1.519883267602820665e-01
1.519927661392684870e-01
1.520122210490914005e-01
1.520274832426661837e-01
1.520584995591376387e-01
1.520823637208000290e-01
1.521052944584239119e-01
1.521123200140943044e-01
1.521267541989416716e-01
1.521413779862625382e-01
1.521471915803292441e-01
1.521662598707566039e-01
1.521901372339920511e-01
1.521958940079887745e-01
1.522315582010310142e-01
1.522412704172008691e-01
1.522630027394533681e-01
1.522658171162935559e-01
1.522928827679310149e-01
1.523117246491130228e-01
1.523164551274248657e-01
1.523340023540183386e-01
1.523496609395148527e-01
1.523720218381228175e-01
1.523979210285823505e-01
1.524150850570999416e-01
1.524208176902512313e-01
1.524369644381931010e-01
1.524552918706943427e-01
1.524873843141198448e-01
1.524913104632558136e-01
1.524970288262537665e-01
1.525101130594798127e-01
1.525234213029511010e-01
1.525401251874758946e-01
1.525684456849887849e-01
1.525821103210041607e-01
1.525903807190380213e-01
1.526088261125299050e-01
1.526290520515447002e-01
1.526329919340406738e-01
1.526581249418408337e-01
1.526718707694145749e-01
1.526895532417379964e-01
1.527041138191240766e-01
1.527370692579869127e-01
1.527406022566735744e-01
1.527495385754484847e-01
1.527566664104572092e-01
1.527791986722490947e-01
1.527967284727208552e-01
1.528229349406552973e-01
1.528280395197444408e-01
1.528515595144505079e-01
1.528839377497482888e-01
1.528862467737642783e-01
1.528978609923997700e-01
1.529241965371374579e-01
1.529325060078068899e-01
1.529495275653030006e-01
1.529625857913974873e-01
1.529788162097404647e-01
1.529992745863062997e-01
1.530017003527815445e-01
1.530355895114915432e-01
1.530488035376715295e-01
1.530768420284006059e-01
1.530770545260218274e-01
1.530904947954691009e-01
1.531047936204907867e-01
1.531168112041890739e-01
1.531396728721794442e-01
1.531537996690099379e-01
1.531646591012243430e-01
1.531830574892963370e-01
1.532033822337974249e-01
1.532135508210095698e-01
1.532446193500490716e-01
1.532467051538789482e-01
1.532582287369634866e-01
1.532859761015929467e-01
1.532914429810869339e-01
1.533070841118541749e-01
1.533219039496180880e-01
1.533402842493352680e-01
1.533534659081630114e-01
1.533632151938546517e-01
1.533791091616700797e-01
1.533956643374764228e-01
1.534129121089927161e-01
1.534375811331850081e-01
1.534437648017076827e-01
1.534619576828301635e-01
1.534741619447282934e-01
1.534900131049998229e-01
1.534993377389302638e-01
1.535265737672327768e-01
1.535452215265932230e-01
1.535566907789632785e-01
1.535678688450500262e-01
1.535876424177157196e-01
1.536113287422417040e-01
1.536196191129752808e-01
1.536402843051016820e-01
1.536589320265749348e-01
1.536597688706212161e-01
1.536695348061744570e-01
1.536876914042327180e-01
1.537055822283661111e-01
1.537289320585256691e-01
1.537579502277122701e-01
1.537617974697987333e-01
1.537862853104255412e-01
1.538105412705466635e-01
1.538185109593294131e-01
1.538504726032964842e-01
1.538545419676049519e-01
1.538604930665308235e-01
1.538800257122686088e-01
1.539071980921539740e-01
1.539140337172425488e-01
1.539378221820184578e-01
1.539534848997917149e-01
1.539695611203783510e-01
1.539864981095067642e-01
1.539952581011325705e-01
1.540154467700567409e-01
1.540286041304471665e-01
1.540400121736261729e-01
1.540551040276186279e-01
1.540816302978316732e-01
1.540965518101391485e-01
1.541096846427414957e-01
1.541262291984313304e-01
1.541528506257908715e-01
1.541726949290492255e-01
1.541747413522828181e-01
1.541822511928447881e-01
1.542224035640776814e-01
1.542341239294093280e-01
1.542528869218281473e-01
1.542653821586154606e-01
1.542956361653259889e-01
1.543132189336257620e-01
1.543247173243917358e-01
1.543352267446289616e-01
1.543521411949689282e-01
1.543687503535646210e-01
1.543839124539467256e-01
1.543996120486937351e-01
1.544054351417367688e-01
1.544263212750180414e-01
1.544365656564303246e-01
1.544507473210705029e-01
1.544677609655599748e-01
1.544753021775334134e-01
1.545015634853275088e-01
1.545178099856548415e-01
1.545476957925921435e-01
1.545564614109623536e-01
1.545701248238738890e-01
1.545751951325395890e-01
1.545890504195420179e-01
1.546155883202428583e-01
1.546212602882782172e-01
1.546502145670178296e-01
1.546601021908958762e-01
1.546736586637543209e-01
1.546853566828667037e-01
1.547049212699521670e-01
1.547103779610677354e-01
1.547309008464548552e-01
1.547428678027281679e-01
1.547688128489613790e-01
1.547753760350559227e-01
1.547951533040354266e-01
1.548012008725288546e-01
1.548330126960048014e-01
1.548511632829497331e-01
1.548743921550849167e-01
1.548888867100970956e-01
1.548944679473489017e-01
1.549126520021720244e-01
1.549263026690145817e-01
1.549377209600485972e-01
1.549644491895599274e-01
1.549897448679056211e-01
1.549957779903997634e-01
1.550169953326059891e-01
1.550250088380077940e-01
1.550372238552132353e-01
1.550497381253224671e-01
1.550746680097293551e-01
1.550785697544740382e-01
1.550939778822470472e-01
1.551179167208510123e-01
1.551267022049290789e-01
1.551392191680757704e-01
1.551559159138390931e-01
1.551684665951072462e-01
1.552031607803643909e-01
1.552157743794130296e-01
1.552369913368601417e-01
1.552542366693264730e-01
1.552701661654337650e-01
1.552758312719539902e-01
1.552926691921864832e-01
1.553019885981214432e-01
1.553176850242217744e-01
1.553282063392680823e-01
1.553585112165293269e-01
1.553716883955867933e-01
1.553902777438408433e-01
1.554061123016240442e-01
1.554194905170482310e-01
1.554513337102267911e-01
1.554640612103475594e-01
1.554714307314341570e-01
1.554960570734857939e-01
1.555028747417596668e-01
1.555193381569315858e-01
1.555391949946064445e-01
1.555576797461948879e-01
1.555700869275709608e-01
1.555748284754187027e-01
1.555958190331884761e-01
1.556146953117264475e-01
1.556376469785288319e-01
1.556601414866627398e-01
1.556716951851555564e-01
1.556796132913898512e-01
1.556986006520487686e-01
1.557127021140841672e-01
1.557387207124550366e-01
1.557638089942651183e-01
1.557685208781416364e-01
1.557813231706982604e-01
1.557962616422300939e-01
1.558076630330978429e-01
1.558248958656941463e-01
1.558371082922063167e-01
1.558597246934476099e-01
1.558660603161178271e-01
1.558936341480678944e-01
1.559012419019323858e-01
1.559340312555438368e-01
1.559412330679991743e-01
1.559594038575291552e-01
1.559778296158320088e-01
1.559876127007451818e-01
1.560054032610360131e-01
1.560146107206976107e-01
1.560284643570829521e-01
1.560585926015576330e-01
1.560750579313099906e-01
1.560772450833328717e-01
1.560955985205312313e-01
1.561234547540026885e-01
1.561619823002988183e-01
1.561679122094516425e-01
1.561812812451677246e-01
1.561945084706972131e-01
1.562184404393962556e-01
1.562272874106901965e-01
1.562550801657921484e-01
1.562634493895710963e-01
1.562736175268942818e-01
1.562852617167740932e-01
1.563239529690026997e-01
1.563353475235219614e-01
1.563468624636852322e-01
1.563642224110999290e-01
1.563941294593683695e-01
1.564108611598627463e-01
1.564167389139715092e-01
1.564365532426916228e-01
1.564489821634064137e-01
1.564577595231204654e-01
1.564671862119849655e-01
1.564875357741385975e-01
1.565020026867920411e-01
1.565170489536109599e-01
1.565262048730794997e-01
1.565506050772922930e-01
1.565572081052709619e-01
1.565758312742785985e-01
1.565964552799852805e-01
1.566254820664051417e-01
1.566344653183084912e-01
1.566520852152140098e-01
1.566638881480937329e-01
1.566756219640030312e-01
1.566976579914512446e-01
1.567125693230745909e-01
1.567191632843339955e-01
1.567346929974764991e-01
1.567819398874640280e-01
1.567952539702953119e-01
1.568005342347728037e-01
1.568146829272721310e-01
1.568259932807483659e-01
1.568520651184254766e-01
1.568751340678924411e-01
1.568985944234628227e-01
1.569053518678362180e-01
1.569106861461475599e-01
1.569268606582374104e-01
1.569455839416977194e-01
1.569611569856312894e-01
1.569799412373287240e-01
1.570175998829080877e-01
1.570191954091175179e-01
1.570403111967426102e-01
1.570576375158612703e-01
1.570596878360542847e-01
1.570811105350410353e-01
1.570984621139680515e-01
1.571087731282443389e-01
1.571232336378818872e-01
1.571314263698253555e-01
1.571445762282490666e-01
1.571675465317559639e-01
1.571804098217579049e-01
1.571950264538760078e-01
1.572146754764068288e-01
1.572183685324293756e-01
1.572532458027574020e-01
1.572781394973252200e-01
1.572926693601753301e-01
1.573156559637480245e-01
1.573281206149989009e-01
1.573370098036894760e-01
1.573548561428191883e-01
1.573804324303077484e-01
1.573975766110393137e-01
1.574083830986265364e-01
1.574214455756799413e-01
1.574343653024365408e-01
1.574451044541723688e-01
1.574520298372559801e-01
1.574741012623467329e-01
1.574922477929107667e-01
1.575034943380251851e-01
1.575257619632619011e-01
1.575560150932544534e-01
1.575641786106947162e-01
1.575768082399153225e-01
1.576089144979344048e-01
1.576120352292152971e-01
1.576390583156585534e-01
1.576510956661130169e-01
1.576622938216074021e-01
1.576637219585144134e-01
1.576798827650108814e-01
1.577165317132008249e-01
1.577374112450706800e-01
1.577468031040825114e-01
1.577551446895407161e-01
1.577921221164879650e-01
1.578020308756128420e-01
1.578251742463213647e-01
1.578366079733586336e-01
1.578520354749999854e-01
1.578622911390040184e-01
1.578845173699975346e-01
1.578975664050827898e-01
1.579174996846700596e-01
1.579181705609158937e-01
1.579348947526330593e-01
1.579478464751886135e-01
1.579715852754680072e-01
1.579979194309195645e-01
1.580246448351026456e-01
1.580360039404792860e-01
1.580449226076504066e-01
1.580665598468794508e-01
1.580754006020306246e-01
1.580804196258550065e-01
1.580865119705870958e-01
1.581175640959167628e-01
1.581384887801196015e-01
1.581592794074498376e-01
1.581650489388592984e-01
1.581971404611740573e-01
1.582258899280348796e-01
1.582387951412431160e-01
1.582714119152164867e-01
1.582831396812413027e-01
1.582915913944412667e-01
1.583068740217315473e-01
1.583231019318645516e-01
1.583448398366927301e-01
1.583588242269955426e-01
1.583729837682699704e-01
1.583779694273150795e-01
1.583897394258571567e-01
1.584166347948570697e-01
1.584360573967547037e-01
1.584441973387958891e-01
1.584674232339961519e-01
1.584726810078563308e-01
1.585054341462414085e-01
1.585140202939248621e-01
1.585299397644222008e-01
1.585570361756980517e-01
1.585707295244127013e-01
1.585851615052460972e-01
1.586022735568850539e-01
1.586065089644103088e-01
1.586344781867683462e-01
1.586448128947350322e-01
1.586575289267144195e-01
1.586796547264754387e-01
1.586970052193281688e-01
1.587132416857287565e-01
1.587212899594219739e-01
1.587274522837210933e-01
1.587486154690592177e-01
1.587594465787530718e-01
1.587800350992814580e-01
1.588097945450859805e-01
1.588306566104821793e-01
1.588514269472586782e-01
1.588617431779441591e-01
1.588805610457619810e-01
1.588946761356723192e-01
1.589064153029091098e-01
1.589484523204408029e-01
1.589499104693825049e-01
1.589808871353232123e-01
1.590032932945970590e-01
1.590165663929456463e-01
1.590316578990088048e-01
1.590435645417182520e-01
1.590612615065078450e-01
1.590875901022428263e-01
1.591122780392158487e-01
1.591157823627163959e-01
1.591288277457525990e-01
1.591470853000191421e-01
1.591603013252008703e-01
1.591726431041108336e-01
1.592006040510228204e-01
1.592104841222782841e-01
1.592361544696163644e-01
1.592590403814103661e-01
1.592755980094114898e-01
1.592854123314175196e-01
1.593031872561240236e-01
1.593061559177954001e-01
1.593215972398291935e-01
1.593438602181452279e-01
1.593549166396563965e-01
1.593806776228717248e-01
1.593973273934093937e-01
1.594130918399839225e-01
1.594506811194775220e-01
1.594651413569118104e-01
1.594728532197935977e-01
1.594871070483346309e-01
1.594930494058505177e-01
1.595101731411618928e-01
1.595505182417064627e-01
1.595598363425288491e-01
1.595675365159937020e-01
1.595790269858164412e-01
1.596097622678833705e-01
1.596190864854824532e-01
1.596389525398647091e-01
1.596624031931000443e-01
1.596725973851517710e-01
1.596995665629003525e-01
1.597123209683309342e-01
1.597166131120705268e-01
1.597387356478811027e-01
1.597656927691467055e-01
1.597763002594544401e-01
1.597834454766399181e-01
1.598083760061479452e-01
1.598118144883726166e-01
1.598302166765629417e-01
1.598517737138046568e-01
1.598605045478151410e-01
1.598794782675418968e-01
1.599053738035856043e-01
1.599306661572876820e-01
1.599359964609793905e-01
1.599438423045702606e-01
1.599535664791152945e-01
1.599968639438540952e-01
1.600216010207785033e-01
1.600304563028110971e-01
1.600385785150069684e-01
1.600643202963791811e-01
1.600773003825760599e-01
1.600873406656643794e-01
1.600968476948200214e-01
1.601133933388942387e-01
1.601373845794344941e-01
1.601511433190622169e-01
1.601688846982468051e-01
1.601990593862865908e-01
1.601997613567856527e-01
1.602189528605587610e-01
1.602409351786048819e-01
1.602471823493301639e-01
1.602764453051654936e-01
1.602784300723495425e-01
1.603123161773730709e-01
1.603262837784719674e-01
1.603632974734877092e-01
1.603794890721897959e-01
1.603947850928773566e-01
1.604140958288430840e-01
1.604313923460707891e-01
1.604355350537473579e-01
1.604488933818110641e-01
1.604571344094748442e-01
1.604705883873169259e-01
1.604946291271898695e-01
1.605147330191611932e-01
1.605377610175995895e-01
1.605617927638855469e-01
1.605668229659894530e-01
1.605970494008482907e-01
1.606193337018556044e-01
1.606257510573311231e-01
1.606513388699168932e-01
1.606695044147777862e-01
1.606924908547279762e-01
1.607012607547368410e-01
1.607031653618499201e-01
1.607226756349076635e-01
1.607559431011987838e-01
1.607691787843357756e-01
1.607811953165863561e-01
1.607851557990233049e-01
1.608215640545117009e-01
1.608398167275738588e-01
1.608496300138547719e-01
1.608657698097065714e-01
1.608769402589489417e-01
1.608884075878196374e-01
1.609144914656709391e-01
1.609252366451570659e-01
1.609285162374226030e-01
1.609597388086860259e-01
1.609741429424739745e-01
1.610084333559196890e-01
1.610157554425517001e-01
1.610313818005761899e-01
1.610433408952452461e-01
1.610683708727383978e-01
1.610709180104397120e-01
1.610843881547143752e-01
1.611009545973863810e-01
1.611194051656061887e-01
1.611254837781067040e-01
1.611469397531457570e-01
1.611857114865483109e-01
1.611982553928956174e-01
1.612021073932299875e-01
1.612099161078477949e-01
1.612221771472522325e-01
1.612283737829242058e-01
1.612740102606916026e-01
1.612914929779819539e-01
1.613012173246900494e-01
1.613163789110462210e-01
1.613310800635890385e-01
1.613613780797324981e-01
1.613841525326045190e-01
1.613963758584650021e-01
1.614268699223337378e-01
1.614279695815178939e-01
1.614478436817046170e-01
1.614632440369921929e-01
1.614886343407662128e-01
1.614991375366854331e-01
1.615124681057087952e-01
1.615168321764819948e-01
1.615356772824569354e-01
1.615601271572264519e-01
1.615766467137110252e-01
1.616059397871870140e-01
1.616147784427397482e-01
1.616199677473252883e-01
1.616382278875677092e-01
1.616669735922067752e-01
1.616889516345524358e-01
1.617236548539096597e-01
1.617335889473557886e-01
1.617479957888014463e-01
1.617532707141043913e-01
1.617783502256971429e-01
1.617979699859494191e-01
1.618039108215981181e-01
1.618146382208424106e-01
1.618338443454763742e-01
1.618585661359656647e-01
1.618744600772406006e-01
1.618865410306350450e-01
1.619066773276069404e-01
1.619105782941988037e-01
1.619552430527836928e-01
1.619596025505974923e-01
1.619876762521343938e-01
1.620055451652416267e-01
1.620253350077278109e-01
1.620277321358168932e-01
1.620621078769539647e-01
1.620814360251012221e-01
1.620953157519076648e-01
1.621295875463147906e-01
1.621382827667413595e-01
1.621540058875548529e-01
1.621754164594318426e-01
1.621822790032078077e-01
1.622132922558749413e-01
1.622185820037767012e-01
1.622263202521304071e-01
1.622445343491225045e-01
1.622561917052937064e-01
1.622803988668356512e-01
1.623121318979293681e-01
1.623202026348239957e-01
1.623295262012162676e-01
1.623628530777498358e-01
1.623681391248485428e-01
1.623979806759284772e-01
1.624077776243196269e-01
1.624134178258655470e-01
1.624306719513025077e-01
1.624456831782591926e-01
1.624543658089798726e-01
1.624811709181884778e-01
1.624932476286254923e-01
1.625276815452815771e-01
1.625290619235774114e-01
1.625429705945386494e-01
1.625802188222946199e-01
1.625857376988663061e-01
1.625975057485140596e-01
1.626196006789234483e-01
1.626220921717972390e-01
1.626336981847867902e-01
1.626554642137948981e-01
1.626680357602472982e-01
1.626713132753073721e-01
1.626997857814795889e-01
1.627333875284364684e-01
1.627430107174465679e-01
1.627669385270656410e-01
1.628006036912728050e-01
1.628226217525510777e-01
1.628545247295024589e-01
1.628595693280828205e-01
1.628670963362308099e-01
1.628965349729564194e-01
1.629120633691173992e-01
1.629258433298029773e-01
1.629380346177444761e-01
1.629516717218745248e-01
1.629651480904806271e-01
1.629986767417971882e-01
1.630207929805063127e-01
1.630316125395434579e-01
1.630429875373757276e-01
1.630813858796454352e-01
1.630855067267267255e-01
1.631050721711444496e-01
1.631128400220322461e-01
1.631289477647502317e-01
1.631435835623830100e-01
1.631503117762075350e-01
1.631968586944372301e-01
1.632040810378080353e-01
1.632317376103709083e-01
1.632515499318187291e-01
1.632613109063603685e-01
1.632662314492828726e-01
1.632951337249221591e-01
1.633299264462610423e-01
1.633355197874402642e-01
1.633540116513164664e-01
1.633687847838903306e-01
1.633746348346942767e-01
1.633978613196532259e-01
1.634224469231709276e-01
1.634387951867335986e-01
1.634503437302713968e-01
1.634645911709636246e-01
1.634937582021355751e-01
1.635292266437533004e-01
1.635423857536132397e-01
1.635473003261009306e-01
1.635623409876559853e-01
1.635728189530408216e-01
1.636174160950727985e-01
1.636332333402593098e-01
1.636533010664529830e-01
1.636691717753234743e-01
1.636794239459942735e-01
1.636970273290358491e-01
1.637072911578372758e-01
1.637267033350334744e-01
1.637349994386249619e-01
1.637482080510222482e-01
1.637579739883085472e-01
1.637913581627963855e-01
1.638239213664494653e-01
1.638410800550235136e-01
1.638630067742098406e-01
1.638748642982547077e-01
1.638895925996230463e-01
1.638960751222807155e-01
1.639231634160799866e-01
1.639593696944757761e-01
1.639683495309837147e-01
1.640090223531880942e-01
1.640104523410180759e-01
1.640178087119457118e-01
1.640265587300976380e-01
1.640527247520177090e-01
1.640722556643609553e-01
1.640782788919267765e-01
1.641070257818892930e-01
1.641168659759656423e-01
1.641212198277791079e-01
1.641420798993963870e-01
1.641580519036113239e-01
1.641692975548362243e-01
1.641915045963669995e-01
1.641959762367422027e-01
1.642146366244320310e-01
1.642363830319105156e-01
1.642424465822575064e-01
1.642783859814133107e-01
1.642801681056526575e-01
1.643015193270187524e-01
1.643386121385016496e-01
1.643584647026837264e-01
1.643635421673906305e-01
1.643733544105993594e-01
1.643941553476676032e-01
1.644015536975091951e-01
1.644413018696438966e-01
1.644526189063533761e-01
1.644640723799764004e-01
1.644751313024809813e-01
1.645096447225652958e-01
1.645250441247387285e-01
1.645341041102202362e-01
1.645523244281253405e-01
1.645631004655789820e-01
1.645822165835956197e-01
1.646005040388765495e-01
1.646282120540241700e-01
1.646288009694986121e-01
1.646685764801340546e-01
1.646805496161349303e-01
1.647229319649617940e-01
1.647240736984879050e-01
1.647412936311958842e-01
1.647620828221805223e-01
1.647760758290378047e-01
1.647821847767738657e-01
1.648046239788306666e-01
1.648223053540916472e-01
1.648327967672644223e-01
1.648573983220889549e-01
1.648598933229032393e-01
1.648768822201697182e-01
1.648975896208464964e-01
1.649154084239193852e-01
1.649394897293394169e-01
1.649479722954361183e-01
1.649709250839342389e-01
1.650069706793675928e-01
1.650277634339793464e-01
1.650389729267239258e-01
1.650493936057664257e-01
1.650689977855430701e-01
1.650877461588004524e-01
1.651085096334918290e-01
1.651364315841108432e-01
1.651500350561385111e-01
1.651667892775911528e-01
1.651965442879371748e-01
1.652086350921465052e-01
1.652144888009167700e-01
1.652339576704756063e-01
1.652415975884728438e-01
1.652611278967975328e-01
1.652971992692975900e-01
1.653156493801745119e-01
1.653195282374352315e-01
1.653452275198558641e-01
1.653727819407350697e-01
1.654049799459509917e-01
1.654076923664015153e-01
1.654304091987405245e-01
1.654573471826797371e-01
1.654730581567691039e-01
1.654935251612575930e-01
1.655050374563187265e-01
1.655167046882735082e-01
1.655337500998086964e-01
1.655560145983593912e-01
1.655759625683221326e-01
1.655850839325390123e-01
1.656135130543649470e-01
1.656308872623527551e-01
1.656362119487856388e-01
1.656448435035446365e-01
1.656504746122951510e-01
1.656706287165426450e-01
1.656869710705839993e-01
1.657024033062423629e-01
1.657152335848833258e-01
1.657491133464853994e-01
1.657742870165570537e-01
1.657927504988365164e-01
1.658154033749353329e-01
1.658304562300320639e-01
1.658459813548442408e-01
1.658564358170192543e-01
1.658797113830586811e-01
1.658908507308127223e-01
1.659241798573843352e-01
1.659293864802801055e-01
1.659501682133726064e-01
1.659587458994576381e-01
1.659767993366131345e-01
1.660125369078886970e-01
1.660299112291699908e-01
1.660431366440770495e-01
1.660526105649398620e-01
1.660814374851214970e-01
1.661004222392979957e-01
1.661065632620692956e-01
1.661291691191850717e-01
1.661440985164685524e-01
1.661647371514212712e-01
1.661801429268436880e-01
1.662063657776389758e-01
1.662261094951734686e-01
1.662390266934378191e-01
1.662559795869878454e-01
1.662798235183075568e-01
1.663041531507601922e-01
1.663144036556118976e-01
1.663272467923133102e-01
1.663352206915897913e-01
1.663519563924020228e-01
1.663777438817589105e-01
1.664020424358810812e-01
1.664245689416530283e-01
1.664397481503697707e-01
1.664594080100881279e-01
1.664673288280645314e-01
1.664896680868291345e-01
1.665063520045135248e-01
1.665201956582245679e-01
1.665329669168604809e-01
1.665529647538116498e-01
1.665708874896872360e-01
1.665872676512961670e-01
1.666116664503132228e-01
1.666211041816369476e-01
1.666502667320841069e-01
1.666732703641214952e-01
1.666929641580099375e-01
1.667448743525686838e-01
1.667501840133875368e-01
1.667564199251908574e-01
1.667705183021955251e-01
1.667800614755771682e-01
1.667915357966382461e-01
1.668148959235710715e-01
1.668381115140669668e-01
1.668508488362123177e-01
1.668704573393359203e-01
1.668751239260017893e-01
1.669074187841235735e-01
1.669183237242143902e-01
1.669260573672029513e-01
1.669542480619514158e-01
1.669830010564807288e-01
1.670019381874567332e-01
1.670300277307083525e-01
1.670352320847601768e-01
1.670531726290558905e-01
1.670719751227167094e-01
1.670775791878591487e-01
1.670933687651554589e-01
1.671281258673980585e-01
1.671401997688636287e-01
1.671617275438535555e-01
1.671943360732686679e-01
1.672088515970937550e-01
1.672341081802448115e-01
1.672490387727837424e-01
1.672629734938315682e-01
1.672704602042611177e-01
1.672875191609584089e-01
1.673079730196898041e-01
1.673211616827022241e-01
1.673555076337586156e-01
1.673670749465927532e-01
1.673790311714771217e-01
1.673978144303848170e-01
1.674294278302999595e-01
1.674527101225172787e-01
1.674762236818538308e-01
1.674900893111716527e-01
1.674933873553807739e-01
1.675326379935692667e-01
1.675484407579153068e-01
1.675672649872647080e-01
1.675787975879785563e-01
1.676022275028430375e-01
1.676169751162320254e-01
1.676255172782555314e-01
1.676332687634441432e-01
1.676647549000608306e-01
1.676748871810820884e-01
1.676997476416127730e-01
1.677037273448286903e-01
1.677203582289993888e-01
1.677491207484093638e-01
1.677824842055987142e-01
1.677929117163826089e-01
1.678048622248918265e-01
1.678323408634417313e-01
1.678497857014689676e-01
1.678592035710235186e-01
1.678826716419375420e-01
1.679021701421387069e-01
1.679131868422497620e-01
1.679454261883658872e-01
1.679782712384899623e-01
1.679918124449821248e-01
1.680091873914104639e-01
1.680172032797632720e-01
1.680413830390633523e-01
1.680615100447165333e-01
1.680738195683509351e-01
1.680811230408759127e-01
1.680889225709253365e-01
1.681049292644358206e-01
1.681301021025639608e-01
1.681389019664352724e-01
1.681553121433395082e-01
1.681785524687698374e-01
1.682170923569564769e-01
1.682576088551059335e-01
1.682655733649709995e-01
1.682828238961068812e-01
1.682962055081795305e-01
1.683049529911009312e-01
1.683096374626699143e-01
1.683422203297931796e-01
1.683693503531005220e-01
1.683818446044833550e-01
1.683883248634022167e-01
1.684165415290061474e-01
1.684426334662497693e-01
1.684484988922540505e-01
1.684894378559695927e-01
1.684959735476121434e-01
1.685205380205008763e-01
1.685399285418744397e-01
1.685602038039034078e-01
1.685743259464386190e-01
1.685848128182404482e-01
1.686085038132623670e-01
1.686389127534618781e-01
1.686405238881164004e-01
1.686665925614679873e-01
1.686999279625132631e-01
1.687089848606527775e-01
1.687305878205110354e-01
1.687371777518694715e-01
1.687672013528652704e-01
1.687778241057014683e-01
1.687794899073047916e-01
1.688089617167929379e-01
1.688512658955599877e-01
1.688663374419687724e-01
1.688951411392855539e-01
1.689079415192109579e-01
1.689282873300831933e-01
1.689325441957659768e-01
1.689511094227076904e-01
1.689749981636302634e-01
1.689980201346167332e-01
1.690001929517942481e-01
1.690191370985220098e-01
1.690492986751749305e-01
1.690634920578345524e-01
1.690805448205727202e-01
1.691277565605737720e-01
1.691413893483895148e-01
1.691534649478356189e-01
1.691833077334496949e-01
1.691988781807420295e-01
1.692096501507059370e-01
1.692272116527849812e-01
1.692360205278982122e-01
1.692542118056864497e-01
1.692750738567582736e-01
1.692919210342065939e-01
1.693061697976913638e-01
1.693308212823351200e-01
1.693510802826306283e-01
1.693791049654883585e-01
1.694098155323083832e-01
1.694207362761252500e-01
1.694273876007065249e-01
1.694442462447607323e-01
1.694598699807159936e-01
1.694856052828851434e-01
1.695001872422073341e-01
1.695201069305491415e-01
1.695368102876084748e-01
1.695468056921625721e-01
1.695802336359580331e-01
1.695861870089558909e-01
1.696025671788105038e-01
1.696298379962460912e-01
1.696542135291944087e-01
1.696707360719053037e-01
1.696842711209318177e-01
1.696997339069718502e-01
1.697217335208415778e-01
1.697495269420253305e-01
1.697560220287669952e-01
1.697649916235074996e-01
1.698033189713444302e-01
1.698219856431792962e-01
1.698485292189189644e-01
1.698660984591045531e-01
1.698670810381293084e-01
1.698876127300947281e-01
1.699024990210757369e-01
1.699203500767215158e-01
1.699512424394174492e-01
1.699596691885956190e-01
1.699631074839497713e-01
1.699917762471198635e-01
1.700050042129903627e-01
1.700197465924000451e-01
1.700712725922350899e-01
1.700762828795980841e-01
1.700856584741317623e-01
1.701094267068993249e-01
1.701269397940296524e-01
1.701532724347345482e-01
1.701590421230156358e-01
1.701707915043614294e-01
1.701983361745986745e-01
1.702260506349588254e-01
1.702389000299125432e-01
1.702606090157970931e-01
1.702747511651090950e-01
1.702919408739957396e-01
1.703077035781297988e-01
1.703283928474322861e-01
1.703358522796790120e-01
1.703466719544275421e-01
1.703807476096482199e-01
1.704007158941445721e-01
1.704086692375925138e-01
1.704472185058990008e-01
1.704770219363448969e-01
1.705039370443656721e-01
1.705261296705335994e-01
1.705450638946380826e-01
1.705506930637212260e-01
1.705557399506881233e-01
1.705806050870777302e-01
1.705974798069352927e-01
1.706324821315475249e-01
1.706584377248611117e-01
1.706760636432425593e-01
1.706921570576715452e-01
1.707033818808474379e-01
1.707183196102505796e-01
1.707383860869146619e-01
1.707572013777405862e-01
1.707783768753081688e-01
1.707821842741064078e-01
1.708051788259360992e-01
1.708333306523475148e-01
1.708460190562856029e-01
1.708661796749472717e-01
1.708754763033546453e-01
1.708969804251168068e-01
1.709149824494605729e-01
1.709248604079001699e-01
1.709562739518470376e-01
1.709738582490343273e-01
1.709930960330121597e-01
1.710133112497898566e-01
1.710465770836909760e-01
1.710668135939849011e-01
1.710767765522760997e-01
1.710996146598400824e-01
1.711189260272977242e-01
1.711462018023424680e-01
1.711704158855227309e-01
1.711866470082848424e-01
1.711937789598891313e-01
1.712111512934930135e-01
1.712314024475896646e-01
1.712355944342885405e-01
1.712621995534769903e-01
1.712680930532642920e-01
1.712961245586592240e-01
1.713081521926911321e-01
1.713527792411054795e-01
1.713623169868846996e-01
1.714018438621931484e-01
1.714121830433423255e-01
1.714335732284765768e-01
1.714436563478253239e-01
1.714504809774829996e-01
1.714868272002921801e-01
1.714896589630407475e-01
1.715240036778770683e-01
1.715395756745912714e-01
1.715573194559037451e-01
1.716007167632895847e-01
1.716030078616039845e-01
1.716095727786621228e-01
1.716276355563198242e-01
1.716578338383550895e-01
1.716738485132409120e-01
1.716875454081170371e-01
1.717042254166240567e-01
1.717151232139314532e-01
1.717403347791191526e-01
1.717618070322200485e-01
1.717713567274104514e-01
1.717922796050641021e-01
1.718093865888474236e-01
1.718474790046337630e-01
1.718522971128477739e-01
1.718683695325612937e-01
1.718934296232626502e-01
1.719100518955001267e-01
1.719381784156938653e-01
1.719501978132559894e-01
1.719633336606427587e-01
1.719757214580819871e-01
1.719939966214152349e-01
1.720053908010995558e-01
1.720422812826107317e-01
1.720582206951260518e-01
1.720814220336536748e-01
1.721088753422795881e-01
1.721291274358792700e-01
1.721521050327471380e-01
1.721669697447644753e-01
1.721839524299426105e-01
1.721931142143365845e-01
1.722064774353451733e-01
1.722328494138742894e-01
1.722577738888267929e-01
1.722639098648403033e-01
1.723038258995249206e-01
1.723078153523269207e-01
1.723202158156853514e-01
1.723378691439260701e-01
1.723842789037694501e-01
1.723878129397131143e-01
1.724062170550641482e-01
1.724221359316964741e-01
1.724365811639850254e-01
1.724696467179371862e-01
1.724879081275048631e-01
1.725156196150068877e-01
1.725276437932690698e-01
1.725355014573136114e-01
1.725506890690370332e-01
1.725683194346833704e-01
1.725926981983412767e-01
1.726047748595971876e-01
1.726216345959470932e-01
1.726440742917563775e-01
1.726571742235789575e-01
1.726603875762711127e-01
1.726747999188515403e-01
1.727142330911242696e-01
1.727456106416362380e-01
1.727690422969952455e-01
1.727839569073485460e-01
1.727964124036054372e-01
1.728468269187682926e-01
1.728589949830002803e-01
1.728701171113317669e-01
1.728727654710294770e-01
1.728924627619746746e-01
1.729386035758756490e-01
1.729530575329242814e-01
1.729683958344744865e-01
1.729868542172811052e-01
1.730066850995317096e-01
1.730237115295161221e-01
1.730363697922527311e-01
1.730680273443161443e-01
1.730973478445791414e-01
1.731336122176786452e-01
1.731390284323220952e-01
1.731494796526268920e-01
1.731749635116382469e-01
1.731863776755584450e-01
1.732045026589240089e-01
1.732144393551189321e-01
1.732256278917752579e-01
1.732516066667081356e-01
1.732557818840366748e-01
1.733028369752715458e-01
1.733273959279199583e-01
1.733366649212282340e-01
1.733566967252207491e-01
1.733980065513661684e-01
1.734110698714042553e-01
1.734174069042067612e-01
1.734525564851883694e-01
1.734608360189364151e-01
1.734697786901239769e-01
1.734895504687746781e-01
1.734910368240642486e-01
1.735221395022936708e-01
1.735426068026700297e-01
1.735695453155336465e-01
1.735896707741618195e-01
1.735992668626508140e-01
1.736289446493533006e-01
1.736431273979078260e-01
1.736559334731558879e-01
1.736735090588356623e-01
1.736967381904408469e-01
1.737106520462193826e-01
1.737339436575943696e-01
1.737600669559216104e-01
1.737665002395652469e-01
1.737873120403261584e-01
1.738079982527361289e-01
1.738144988032193639e-01
1.738410481326027601e-01
1.738670476939322973e-01
1.738965269822833060e-01
1.739264988957671676e-01
1.739511070218534572e-01
1.739697201074578703e-01
1.739888950374198218e-01
1.739932377310303147e-01
1.740090009112932323e-01
1.740404035187603227e-01
1.740519154648378919e-01
1.740846512055261863e-01
1.740960399221160859e-01
1.741141878110785135e-01
1.741572065664528934e-01
1.741731438567070134e-01
1.741965413171862043e-01
1.742199086651489148e-01
1.742378064011704808e-01
1.742954667786701384e-01
1.743005108344495846e-01
1.743166788090265151e-01
1.743350516704949005e-01
1.743428933888745980e-01
1.743587215742874452e-01
1.743698115617065003e-01
1.743931897043118351e-01
1.744079835029145875e-01
1.744329434786340283e-01
1.744534828566955964e-01
1.744818935259868087e-01
1.744936944925158384e-01
1.745095929296555659e-01
1.745483072369289346e-01
1.745561778448752599e-01
1.745677699534426419e-01
1.745835859170677962e-01
1.746208156352908047e-01
1.746730281064752810e-01
1.746785496036474261e-01
1.746943696921985367e-01
1.747165570518539601e-01
1.747304653126861562e-01
1.747488638368672742e-01
1.747675519162836810e-01
1.747808945051009255e-01
1.748037925730854258e-01
1.748215430941119641e-01
1.748252605660003955e-01
1.748520057814090811e-01
1.748646011263605415e-01
1.748888132601146839e-01
1.749017637695365890e-01
1.749302480733881393e-01
1.749474913486021022e-01
1.749569076139021462e-01
1.749647008112568680e-01
1.750149075460288306e-01
1.750401058047994507e-01
1.750509182802248986e-01
1.750614550838626160e-01
1.750728989041111516e-01
1.751093943658909580e-01
1.751212420606014786e-01
1.751407071334168397e-01
1.751541798285753959e-01
1.751749986122750347e-01
1.751811531628249541e-01
1.751927990605196550e-01
1.752048994917540514e-01
1.752237769513888543e-01
1.752497329197871823e-01
1.752665925550139225e-01
1.753050033442538624e-01
1.753237208913027700e-01
1.753563241267583339e-01
1.753760219808688237e-01
1.753902135496519521e-01
1.754011441306992936e-01
1.754326980270278780e-01
1.754553004497775848e-01
1.754590346493307695e-01
1.754821316794682451e-01
1.754967197309583171e-01
1.755171287955866744e-01
1.755442427891494295e-01
1.755610394452454259e-01
1.756017756123317008e-01
1.756112704045868500e-01
1.756246711418262829e-01
1.756661064773382130e-01
1.756807148058197598e-01
1.757075616297060772e-01
1.757182915594483474e-01
1.757446366396564486e-01
1.757543561580217073e-01
1.757957837837677006e-01
1.758063597090863128e-01
1.758219168138995259e-01
1.758405870987482245e-01
1.758576681277414511e-01
1.758904910160471458e-01
1.759023628900157066e-01
1.759266188388463603e-01
1.759443757818150988e-01
1.759677186172169394e-01
1.759777450587871050e-01
1.760059066075729262e-01
1.760141211529555605e-01
1.760451598665898065e-01
1.760517599571795322e-01
1.760769257022331558e-01
1.760907938310886101e-01
1.761051470271333130e-01
1.761271942057798801e-01
1.761314860992027054e-01
1.761777975252230011e-01
1.761862162080551353e-01
1.761981347533148612e-01
1.762178237182219775e-01
1.762385753210570227e-01
1.762830766804409088e-01
1.763023585314310582e-01
1.763095806197570448e-01
1.763227670495693955e-01
1.763459959633694174e-01
1.763624036412524410e-01
1.764043589526672617e-01
1.764202894711104919e-01
1.764317622191953761e-01
1.764552993745684417e-01
1.764690737638423546e-01
1.765030816928402357e-01
1.765151506911473711e-01
1.765444313110643426e-01
1.765614535775268390e-01
1.766001310803986812e-01
1.766175379531216838e-01
1.766448956557710726e-01
1.766577947088363576e-01
1.766814925763003363e-01
1.766966657270940266e-01
1.767110734940495198e-01
1.767205978485836271e-01
1.767356167605899087e-01
1.767515078047005028e-01
1.767632564423126662e-01
1.767766467523924634e-01
1.768086945783430286e-01
1.768125051625036304e-01
1.768392003440942828e-01
1.768660762818070054e-01
1.769018329737612194e-01
1.769073968504011884e-01
1.769415644142062760e-01
1.769644374408721466e-01
1.769750006436217049e-01
1.769938518084973045e-01
1.770096843230737349e-01
1.770407363227572972e-01
1.771047205178368222e-01
1.771078803813304625e-01
1.771317439534337290e-01
1.771646919937625575e-01
1.771663005436394656e-01
1.771863928882622674e-01
1.772096619618784286e-01
1.772347781910373343e-01
1.772417419930973903e-01
1.772680908052449156e-01
1.772840715079332941e-01
1.773100971449443342e-01
1.773331286293303166e-01
1.773423129872058746e-01
1.773645662899282494e-01
1.773790050390905981e-01
1.774032088297207155e-01
1.774269269807071114e-01
1.774672609519238331e-01
1.774798851009141143e-01
1.774842249194968358e-01
1.775056441035729460e-01
1.775228499209818844e-01
1.775598853737314631e-01
1.775791985554308616e-01
1.775847434889495369e-01
1.775881973635305422e-01
1.776285749365236200e-01
1.776614039562375291e-01
1.776714115038665054e-01
1.776946723459315591e-01
1.777046542913243155e-01
1.777294294518936280e-01
1.777468719705800337e-01
1.777727766601487347e-01
1.777881527192562983e-01
1.778132775720895342e-01
1.778530496529651117e-01
1.778601730043128382e-01
1.778849774537467066e-01
1.778988821214936289e-01
1.779261324658540366e-01
1.779503483354443749e-01
1.779679605558028288e-01
1.779936234333279743e-01
1.780036118118591970e-01
1.780283956604155060e-01
1.780331182779553156e-01
1.780525403431258979e-01
1.780782749789616703e-01
1.780907926668526264e-01
1.781007104287083975e-01
1.781421582828424111e-01
1.781514761873468911e-01
1.781538725248614230e-01
1.782233555590809759e-01
1.782335719270163876e-01
1.782520458729433543e-01
1.782909497044125047e-01
1.782981756173989130e-01
1.783326954403161579e-01
1.783452539010275673e-01
1.783495982885945907e-01
1.783737144551105214e-01
1.783800597120745457e-01
1.784390798617876417e-01
1.784852098801885112e-01
1.785028963539320723e-01
1.785158453810866686e-01
1.785356053878706106e-01
1.785430299358805595e-01
1.785862796062432367e-01
1.785971672864163917e-01
1.786091354193049541e-01
1.786237438943097389e-01
1.786301306405912448e-01
1.786490202475012334e-01
1.786795546687802716e-01
1.786839699852649233e-01
1.786998064200436276e-01
1.787350415026386363e-01
1.787602509482885127e-01
1.787784824254313731e-01
1.787959426485154490e-01
1.788207536189591051e-01
1.788491184073065510e-01
1.788645242999311602e-01
1.788762341802490052e-01
1.788982451390056516e-01
1.789175690452611267e-01
1.789317083990923929e-01
1.789381305320800197e-01
1.789866067750169876e-01
1.789894719800869671e-01
1.790223480710818049e-01
1.790317842393139292e-01
1.790635470084974701e-01
1.790786739381561854e-01
1.790902061059568839e-01
1.791306812471111787e-01
1.791639476825094279e-01
1.791710061629462891e-01
1.791827973414731878e-01
1.792144550449776830e-01
1.792215392687026010e-01
1.792304776764777063e-01
1.792838793376672624e-01
1.792976243530002844e-01
1.793015811074001320e-01
1.793193393190143925e-01
1.793374179678471902e-01
1.793798454437536827e-01
1.794001953779937319e-01
1.794038466645820340e-01
1.794229941993246702e-01
1.794653709017289822e-01
1.794885680251160909e-01
1.795026965170836153e-01
1.795367340644154486e-01
1.795660274851362259e-01
1.795835325043687591e-01
1.795906463680652099e-01
1.796065978280949604e-01
1.796369406160481796e-01
1.796577322248252839e-01
1.796763265305200141e-01
1.797058148320450077e-01
1.797293821289634441e-01
1.797536663546999147e-01
1.797675434059407551e-01
1.797867642374766373e-01
1.798175086104650822e-01
1.798537009685589605e-01
1.798614565221258732e-01
1.798930356408939280e-01
1.799148920063292079e-01
1.799222737120201865e-01
1.799473110797263353e-01
1.799723682228655530e-01
1.799764354748908946e-01
1.800102223762830578e-01
1.800326260336221895e-01
1.800394686997723870e-01
1.800456653818586772e-01
1.800736916857006986e-01
1.800924169976527156e-01
1.801070276996367681e-01
1.801245447593359250e-01
1.801491591666566916e-01
1.801727452809019914e-01
1.802183392315113708e-01
1.802277460035592305e-01
1.802361142835761099e-01
1.802657395570305132e-01
1.803042838261503245e-01
1.803124115444860731e-01
1.803297681110525574e-01
1.803470105874146467e-01
1.803597397723000761e-01
1.803910798552933459e-01
1.803981444648855015e-01
1.804176585320170778e-01
1.804304739026296178e-01
1.804840629647291306e-01
1.804903915777222312e-01
1.805055685206109484e-01
1.805430087507888803e-01
1.805584195768399902e-01
1.805660354163843850e-01
1.805907964336595506e-01
1.806014727534653863e-01
1.806199815759795269e-01
1.806700640994629015e-01
1.806831278101675986e-01
1.807028272873070773e-01
1.807287952066609638e-01
1.807411623098992282e-01
1.807706995061682531e-01
1.807870467081179600e-01
1.808176554871431807e-01
1.808312270082246820e-01
1.808481035524722724e-01
1.808686497174871732e-01
1.808917231092183053e-01
1.809272186088273782e-01
1.809366482341701055e-01
1.809543705264282099e-01
1.810114506719941452e-01
1.810134254693162581e-01
1.810370708647072169e-01
1.810617185700042486e-01
1.810713541694877193e-01
1.810946790584793686e-01
1.811064559823897246e-01
1.811267229535748480e-01
1.811427182631329402e-01
1.811628148208739852e-01
1.811898642266266957e-01
1.812128537361418212e-01
1.812304893331590505e-01
1.812328296639197922e-01
1.812544405044674289e-01
1.812870458314119748e-01
1.813023535202387126e-01
1.813294763944046095e-01
1.813512129779611404e-01
1.813772356463809188e-01
1.813896059186063114e-01
1.814190298215527242e-01
1.814251681856575704e-01
1.814443207262072533e-01
1.814702345730498934e-01
1.814902552958594928e-01
1.815149576729267467e-01
1.815208713634307025e-01
1.815493659659887515e-01
1.815809270610933002e-01
1.816183361037101429e-01
1.816428574529612150e-01
1.816457890440200118e-01
1.816628204995620610e-01
1.816702072608148977e-01
1.816865711670123118e-01
1.817275689608098821e-01
1.817560459764860359e-01
1.817623159617824391e-01
1.817721165009452688e-01
1.818124001228525466e-01
1.818477633091033496e-01
1.818579335742592784e-01
1.818639745204461144e-01
1.818969603282666880e-01
1.819275620590256048e-01
1.819363726594840913e-01
1.819533760572608072e-01
1.819657360860217343e-01
1.819787820525269884e-01
1.820297831190043070e-01
1.820373383376291399e-01
1.820707745070507255e-01
1.820804791722594462e-01
1.821032785617741068e-01
1.821287896430624498e-01
1.821364769927148464e-01
1.821715933009632193e-01
1.821910360858799982e-01
1.822024609109668125e-01
1.822333722916178456e-01
1.822510137954282405e-01
1.822764775228906120e-01
1.823080114582553146e-01
1.823313997512320817e-01
1.823358849638885837e-01
1.823640306402424249e-01
1.823756889263669634e-01
1.824198714617650818e-01
1.824481433921666951e-01
1.824554676694416511e-01
1.824827350975942175e-01
1.824946095124164169e-01
1.825229220519554163e-01
1.825414069794235039e-01
1.825438810780491417e-01
1.825901737647471768e-01
1.825985303286735140e-01
1.826288531143768212e-01
1.826496190306594047e-01
1.826691895849497649e-01
1.827100951708927612e-01
1.827305797979396629e-01
1.827497155900210113e-01
1.827737320105641827e-01
1.827856415387555944e-01
1.828121616421548024e-01
1.828225149250942705e-01
1.828736121530251668e-01
1.828910393811067348e-01
1.829095919145108939e-01
1.829165948101492689e-01
1.829353389479011494e-01
1.829602335252430434e-01
1.829811774414867864e-01
1.830126055814051411e-01
1.830412849733274450e-01
1.830669808860717063e-01
1.830722446311775498e-01
1.831005999465700751e-01
1.831179643213856623e-01
1.831200855524104942e-01
1.831598200091783535e-01
1.831950213158685115e-01
1.832154702531999524e-01
1.832242610827774509e-01
1.832667313814302923e-01
1.832777761735379651e-01
1.833097811870476046e-01
1.833242809103963755e-01
1.833340855564175587e-01
1.833606287906846544e-01
1.833729498829698157e-01
1.834125066912378754e-01
1.834449495377262207e-01
1.834586337231408626e-01
1.834686304336166640e-01
1.835097466330558036e-01
1.835255764764079922e-01
1.835390346684444007e-01
1.835524428103321726e-01
1.835797811346625008e-01
1.835895143826384857e-01
1.836115588007061206e-01
1.836460503919550846e-01
1.836658983621812236e-01
1.836794969678532952e-01
1.837363357709172473e-01
1.837401850007528981e-01
1.837575022241217382e-01
1.837791122123119680e-01
1.838072490131600345e-01
1.838161221028267178e-01
1.838302581563352467e-01
1.838610178118799121e-01
1.838746915330440879e-01
1.838888335729238488e-01
1.839171340494118456e-01
1.839472259664870490e-01
1.839671618419485011e-01
1.839907401117995556e-01
1.840104697756740904e-01
1.840135268644351729e-01
1.840502088669963565e-01
1.840718307378789165e-01
1.840908471755460241e-01
1.841217500630044079e-01
1.841445076165835748e-01
1.841473729287331773e-01
1.841721940217126430e-01
1.842122347552089257e-01
1.842358794392163768e-01
1.842534417574550054e-01
1.842711078626763643e-01
1.842899680882986724e-01
1.843140862782887690e-01
1.843765055232623462e-01
1.843816687016113232e-01
1.843956098007412114e-01
1.844138787254041012e-01
1.844254122168521026e-01
1.844526353290142917e-01
1.844728050736352265e-01
1.844896547019569955e-01
1.845312423989446393e-01
1.845610052070881246e-01
1.845621934733809311e-01
1.845875581475129312e-01
1.846128059723959325e-01
1.846260074751017721e-01
1.846518840376012438e-01
1.846630103454179328e-01
1.847270621435528892e-01
1.847366686265266567e-01
1.847709152801791377e-01
1.847737781041982053e-01
1.848070277494215929e-01
1.848258043335855305e-01
1.848418192703003560e-01
1.848765430725353154e-01
1.848950125359078434e-01
1.849291164510581953e-01
1.849474513994511793e-01
1.849674398285615085e-01
1.849927656126890141e-01
1.850081280272105611e-01
1.850186329365422488e-01
1.850367941143281070e-01
1.850556518143309792e-01
1.850803992974827117e-01
1.851132361198166709e-01
1.851477125745262242e-01
1.851701592819471331e-01
1.851795792903613846e-01
1.851865361778525787e-01
1.851934182138205709e-01
1.852075720445608975e-01
1.852257175801808597e-01
1.852444250525543401e-01
1.852564875300882208e-01
1.852863999193327116e-01
1.853209139572103425e-01
1.853329195260560724e-01
1.853514568111545580e-01
1.853692715407803671e-01
1.854103949789674410e-01
1.854456467899665006e-01
1.854827690618078284e-01
1.854874895148936886e-01
1.854998005691038121e-01
1.855216360951383314e-01
1.855709020350330696e-01
1.855804554971038356e-01
1.855960945462974410e-01
1.856347395531511291e-01
1.856604159834917556e-01
1.856781078317822908e-01
1.856870223509871631e-01
1.857135163274575840e-01
1.857280093674958943e-01
1.857744671897554878e-01
1.858063016462824235e-01
1.858231089087342691e-01
1.858433715538805320e-01
1.858727570639057136e-01
1.858771225204522981e-01
1.858951452054415920e-01
1.859007977052606342e-01
1.859313653721034743e-01
1.859418660202691309e-01
1.859535831936575678e-01
1.859962264209427119e-01
1.860135274852729448e-01
1.860275392921821314e-01
1.860509986520365588e-01
1.860880087591489929e-01
1.861050508476763676e-01
1.861266549132629677e-01
1.861372424811369441e-01
1.861744578055098964e-01
1.861853940492055326e-01
1.862032881440018883e-01
1.862470268503398918e-01
1.862665765635940773e-01
1.862826304691548307e-01
1.862996635113361998e-01
1.863330445216097586e-01
1.863474137933581742e-01
1.863574039568629548e-01
1.863873935197418730e-01
1.863985617331527789e-01
1.864219483831056068e-01
1.864702215309668176e-01
1.864808537434970992e-01
1.864909276859360032e-01
1.865169252352278373e-01
1.865494055573818089e-01
1.865653794943478716e-01
1.865862257722696316e-01
1.866160232118137530e-01
1.866272729455766832e-01
1.866699757592034103e-01
1.866849430967150725e-01
1.867225077041981263e-01
1.867373821365979625e-01
1.867800515006035056e-01
1.867921552326529122e-01
1.868115034085449100e-01
1.868167319728595288e-01
1.868380597138363797e-01
1.868549324178407911e-01
1.868777917712068914e-01
1.869037242691046763e-01
1.869347237954972485e-01
1.869602990851513269e-01
1.869822222716367444e-01
1.869994383367843960e-01
1.870354767195633316e-01
1.870543927107854998e-01
1.870652289262201839e-01
1.870893832782287713e-01
1.871172936146617838e-01
1.871288696752042013e-01
1.871590942884157061e-01
1.871705047144531231e-01
1.871924856199649323e-01
1.872095240918434933e-01
1.872617351374926686e-01
1.872952768514970501e-01
1.873052801772520093e-01
1.873531140811192652e-01
1.873606907792206289e-01
1.873747625581193565e-01
1.874087648754306223e-01
1.874250422903818714e-01
1.874361478917976886e-01
1.874794289817754422e-01
1.874865649739870799e-01
1.874959773099411087e-01
1.875381740862510638e-01
1.875551857344374129e-01
1.875690713593641812e-01
1.875957884907099582e-01
1.876179352662558086e-01
1.876340169855740259e-01
1.876528461882678855e-01
1.876840488815419428e-01
1.877356396166726116e-01
1.877389922364032793e-01
1.877770018387854845e-01
1.878012320959647763e-01
1.878150404454675404e-01
1.878298697987700883e-01
1.878547410609019419e-01
1.878779809830302128e-01
1.878873870792366341e-01
1.879577675926041302e-01
1.879705030688604839e-01
1.879731693216732391e-01
1.879809994357815595e-01
1.880313818688928995e-01
1.880470502256703091e-01
1.880717255758134199e-01
1.880860857475621373e-01
1.880992621178539381e-01
1.881237834112993723e-01
1.881422311555276394e-01
1.881597950654582130e-01
1.881974191539307339e-01
1.882300344819249349e-01
1.882373024594677924e-01
1.882649920327673088e-01
1.882752002335788544e-01
1.883244281802466946e-01
1.883602468867641710e-01
1.883754966696186139e-01
1.883812560223788179e-01
1.884036494457071442e-01
1.884666655590235274e-01
1.884826744154167177e-01
1.884928634974529782e-01
1.885142762707044395e-01
1.885245848185628792e-01
1.885539653331315679e-01
1.885690643752063189e-01
1.885893444664721863e-01
1.886079801399502265e-01
1.886312486113038145e-01
1.886551577994024509e-01
1.886778446290843791e-01
1.887133530091055778e-01
1.887347153285515167e-01
1.887582535077013124e-01
1.887664721625388342e-01
1.887881290889037444e-01
1.888307422846200456e-01
1.888479622390636936e-01
1.888593611094749880e-01
1.888774776531979005e-01
1.888989447414148315e-01
1.889276529092844270e-01
1.889775733009546599e-01
1.889887027558424526e-01
1.890174146885547635e-01
1.890328838354620733e-01
1.890898926541017544e-01
1.891072844834940647e-01
1.891270229772759603e-01
1.891472707993211433e-01
1.891679241114455068e-01
1.891879319948948646e-01
1.891964224458842492e-01
1.892098445192103573e-01
1.892377341305434557e-01
1.892471936145881939e-01
1.892928589251824389e-01
1.893145992133432598e-01
1.893540445609599443e-01
1.893614784178653254e-01
1.894063480282635603e-01
1.894359115644104197e-01
1.894580159811511400e-01
1.894677864537873679e-01
1.894753191680491056e-01
1.895113596278504287e-01
1.895276136612559226e-01
1.895422227512637003e-01
1.895839517029153098e-01
1.896230045859431113e-01
1.896282653906474214e-01
1.896513571014761257e-01
1.896569926717809884e-01
1.896731590546754109e-01
1.896823740861892094e-01
1.896949054239295274e-01
1.897223455788746294e-01
1.897510988868951198e-01
1.897746507786992609e-01
1.897850700516950373e-01
1.898147580231098752e-01
1.898304702268521216e-01
1.898798868144565000e-01
1.899140309241916791e-01
1.899151929903290514e-01
1.899438813830375827e-01
1.899813894158635108e-01
1.899918672967070843e-01
1.900365004555902293e-01
1.900521873914436943e-01
1.900777651658320244e-01
1.900912024039231318e-01
1.901533738759857428e-01
1.901762337569795069e-01
1.901885332611841783e-01
1.902141347249456382e-01
1.902235593970846850e-01
1.902434316381476642e-01
1.902616905292914273e-01
1.902958461852591876e-01
1.903109601195522305e-01
1.903337652125255963e-01
1.903463086960486828e-01
1.903942325056350859e-01
1.904108099303896129e-01
1.904317061574051229e-01
1.904400828938548340e-01
1.904496928413701440e-01
1.904719138935682121e-01
1.905099977077005513e-01
1.905224617841840828e-01
1.905294657896979271e-01
1.905542016547189799e-01
1.906081131763854297e-01
1.906245001243756509e-01
1.906556787435060851e-01
1.906815743378322825e-01
1.906913075368089072e-01
1.907444996448076635e-01
1.907543508167092172e-01
1.907657075390573609e-01
1.907796472286003020e-01
1.908098337459646077e-01
1.908300980011227166e-01
1.908617904181913461e-01
1.908901161938822977e-01
1.909074792508736462e-01
1.909252016396857377e-01
1.909603181159968410e-01
1.909905554796055838e-01
1.910041836613778909e-01
1.910402169042891840e-01
1.910422293975572172e-01
1.910599946975127805e-01
1.910984399696339375e-01
1.911462487704741475e-01
1.911625452933438107e-01
1.911977343918150885e-01
1.912028411398402072e-01
1.912303048730262245e-01
1.912454187474280087e-01
1.912738904286896413e-01
1.912843503446245430e-01
1.913084478344663775e-01
1.913263345579389041e-01
1.913362716006903885e-01
1.913719923451467908e-01
1.914299376874637471e-01
1.914574070505044023e-01
1.914748827516080110e-01
1.914843122638788531e-01
1.915017421528438790e-01
1.915231890828025252e-01
1.915618508981165591e-01
1.915872848379941984e-01
1.915927590574427741e-01
1.915986305403157286e-01
1.916277952319204170e-01
1.916483185368020870e-01
1.916903619411194915e-01
1.917289414368633094e-01
1.917573242963937497e-01
1.917806565668844221e-01
1.917996368589950928e-01
1.918072951609530730e-01
1.918214528398531349e-01
1.918577187266163886e-01
1.918813197262078107e-01
1.918862191387968319e-01
1.919041159933563279e-01
1.919399268087454424e-01
1.919834150614599944e-01
1.920091260795512289e-01
1.920169493669713900e-01
1.920569784321328743e-01
1.920813235346107151e-01
1.921037258721699503e-01
1.921305755583103125e-01
1.921616925113804331e-01
1.921715751910635928e-01
1.922011998050711101e-01
1.922254515484168036e-01
1.922428319949150421e-01
1.922579407719817168e-01
1.922886040989715828e-01
1.923169175371362005e-01
1.923574049943756470e-01
1.923749175203480766e-01
1.923877351147458281e-01
1.924171876679937054e-01
1.924476684795825565e-01
1.924674888189628064e-01
1.924991750741270602e-01
1.925550951665145893e-01
1.925838561700182749e-01
1.925881747503253028e-01
1.926171455569124502e-01
1.926352922223170117e-01
1.926503877616905780e-01
1.926705340174219017e-01
1.927137249364591076e-01
1.927476200244018778e-01
1.927589959498631211e-01
1.927722915786293512e-01
1.928232084484667319e-01
1.928541323585691303e-01
1.928750086557773358e-01
1.928974761998915044e-01
1.929165610811511278e-01
1.929486218052544610e-01
1.929743058108775999e-01
1.929857325190116324e-01
1.930265671405914096e-01
1.930415215030360510e-01
1.931003293549753419e-01
1.931044494026831204e-01
1.931140748649168293e-01
1.931415984454423751e-01
1.931689916797099671e-01
1.932008140004085606e-01
1.932243145094579284e-01
1.932442458415006836e-01
1.932604658107041073e-01
1.932848337411062212e-01
1.933009234869665360e-01
1.933457655860585933e-01
1.933899596448254155e-01
1.934066109636194408e-01
1.934354644888134911e-01
1.934671997113527886e-01
1.934859479167480578e-01
1.935020285314005273e-01
1.935145162627402438e-01
1.935384128643480861e-01
1.935601937943980944e-01
1.935849341910965138e-01
1.936060487064873437e-01
1.936437836970525961e-01
1.936632210847279989e-01
1.936708903142249638e-01
1.936759497417330222e-01
1.937210748811516448e-01
1.937394229229919551e-01
1.937530757930776004e-01
1.937601004565502327e-01
1.937735628680973266e-01
1.938125432143832372e-01
1.938246283769112233e-01
1.938623517720482470e-01
1.938735823626864252e-01
1.939267093664137076e-01
1.939477639478922044e-01
1.939755123687468830e-01
1.940048272786193961e-01
1.940181305460851324e-01
1.940550687442439415e-01
1.940834411471408227e-01
1.940935274311398340e-01
1.941499928490540983e-01
1.941786571635735759e-01
1.941897712511692631e-01
1.942042680373578523e-01
1.942370162415788526e-01
1.942698500753776703e-01
1.942861754545157082e-01
1.943126446958084452e-01
1.943563964262423616e-01
1.943623637610533139e-01
1.943866620913318188e-01
1.944072334908611421e-01
1.944470022736574655e-01
1.944624174292233776e-01
1.944799254324144355e-01
1.944931997996023343e-01
1.945302042494906347e-01
1.945612994783588734e-01
1.945721614018730006e-01
1.946121166177950390e-01
1.946223522475331036e-01
1.946627342021543527e-01
1.946714501454878676e-01
1.946830554080862252e-01
1.947395168407010657e-01
1.947429202026139117e-01
1.947609598740184245e-01
1.947849727248826546e-01
1.948157027068357916e-01
1.948420514488114486e-01
1.948723303580241484e-01
1.948897037553545264e-01
1.949376530644117422e-01
1.949543538984342406e-01
1.949948914015371959e-01
1.950137181295675814e-01
1.950394352116938124e-01
1.950584623970968989e-01
1.950898908971528400e-01
1.950992707997769582e-01
1.951354531328146069e-01
1.951565977871162483e-01
1.951654671752451331e-01
1.951869997686896951e-01
1.952268882564440200e-01
1.952574436474512343e-01
1.952962283035530877e-01
1.953125893616710074e-01
1.953455977438187108e-01
1.953616213434424820e-01
1.954170594972797215e-01
1.954366781321186797e-01
1.954652503702666855e-01
1.954894336725348514e-01
1.955103125200512992e-01
1.955450943454393187e-01
1.955623744461050806e-01
1.956018169016673358e-01
1.956047664492331362e-01
1.956298825061846824e-01
1.956631800009474564e-01
1.956945173234274082e-01
1.957285446214311331e-01
1.957420354893477099e-01
1.957717076312740501e-01
1.957818121924475019e-01
1.958130120594614998e-01
1.958256824743110913e-01
1.958606300639610387e-01
1.958758490505597694e-01
1.958939761887704689e-01
1.959411777632972251e-01
1.959518507920096075e-01
1.959869809041343003e-01
1.960020837681323846e-01
1.960116642166587764e-01
1.960365759784734041e-01
1.960596337928915966e-01
1.961121538763412886e-01
1.961377132569593895e-01
1.961535141594217269e-01
1.961690042114327404e-01
1.961888532833205856e-01
1.962113959841663702e-01
1.962553776664525684e-01
1.962649337062450927e-01
1.963028605160860307e-01
1.963430520225134535e-01
1.963531848314790662e-01
1.963793562618599275e-01
1.964165552946053883e-01
1.964233967644156142e-01
1.964558898030194789e-01
1.964617303637359313e-01
1.964783303484141097e-01
1.965259277297514706e-01
1.965473352722228451e-01
1.965634512060570604e-01
1.965875341163679235e-01
1.966236652340674906e-01
1.966408710067587551e-01
1.966433119424513265e-01
1.966800817563057469e-01
1.967563068697147366e-01
1.967767464297213165e-01
1.967786162327758714e-01
1.968016193520376600e-01
1.968259409719418374e-01
1.968465450311333020e-01
1.968768032571417970e-01
1.968829236309854736e-01
1.968900815729221487e-01
1.969510619891268743e-01
1.969663118915312428e-01
1.969803469846820865e-01
1.970525138425905376e-01
1.971023151113395211e-01
1.971091517521933456e-01
1.971306113250264058e-01
1.971604538013868035e-01
1.971719394016363536e-01
1.972172590259299585e-01
1.972277438059351629e-01
1.972460844553250436e-01
1.972549079345382594e-01
1.972897761719459853e-01
1.973277714586629816e-01
1.973641813206824525e-01
1.973667413186681596e-01
1.973851367105464161e-01
1.974190650261138935e-01
1.974244127374460422e-01
1.974485741143575113e-01
1.975012893215824517e-01
1.975140561423338048e-01
1.975271694954236490e-01
1.975670183792421764e-01
1.976208202780952439e-01
1.976236554434890880e-01
1.976585199376061919e-01
1.976801095118633778e-01
1.977168057821347968e-01
1.977554229729463486e-01
1.977722109981471799e-01
1.977869295295328067e-01
1.978157151096283095e-01
1.978406028272320372e-01
1.978729778239219916e-01
1.978943075341979552e-01
1.979301825308757423e-01
1.979500451147382933e-01
1.979736233964317083e-01
1.979924473385150652e-01
1.980310248243791760e-01
1.980753662997198905e-01
1.980924881345575428e-01
1.981384489350270783e-01
1.981557060131164949e-01
1.981705340188029685e-01
1.981945243900593012e-01
1.982182129580073449e-01
1.982400594006786254e-01
1.982567366788299812e-01
1.982950910385357091e-01
1.983045106409624947e-01
1.983280440828395497e-01
1.983428572925939881e-01
1.983758086585797331e-01
1.983977870676261746e-01
1.984155756187365172e-01
1.984378238275001372e-01
1.984716914608660177e-01
1.984984840789699168e-01
1.985317614021936405e-01
1.985672401575576673e-01
1.985996415365541834e-01
1.986418783914020714e-01
1.986680307353597130e-01
1.987061010104599901e-01
1.987401092688052540e-01
1.987710936568881093e-01
1.987762312031961520e-01
1.988056356730678598e-01
1.988149069308564609e-01
1.988614892083582220e-01
1.988716853673700991e-01
1.989231418133867169e-01
1.989620578495139847e-01
1.989829365442525311e-01
1.990095622834582301e-01
1.990369660561274179e-01
1.990634684620758432e-01
1.990810482133985593e-01
1.991044020197660358e-01
1.991188584085496482e-01
1.991504605889277690e-01
1.991658267409502914e-01
1.991910948458132102e-01
1.992211007306083914e-01
1.992312453638992453e-01
1.992767142776764033e-01
1.993221468789122541e-01
1.993356477494582779e-01
1.993479334479613674e-01
1.993884030778816929e-01
1.994215393847290074e-01
1.994590023394804401e-01
1.994966838038178536e-01
1.995006219690821925e-01
1.995334068615371992e-01
1.995779235743293523e-01
1.996101017793048826e-01
1.996369028875825125e-01
1.996468133784071730e-01
1.996589624858271517e-01
1.996957625601595288e-01
1.997641373320231950e-01
1.997734817841699262e-01
1.997814602888448587e-01
1.997880286844298525e-01
1.998273710545114268e-01
1.998417776138852187e-01
1.998962548637777115e-01
1.999117797464703417e-01
1.999391622607775143e-01
1.999680465909819960e-01
1.999720692025152013e-01
2.000220913848919091e-01
2.000921588829269737e-01
2.000988382441891145e-01
2.001180212904628553e-01
2.001561495120831591e-01
2.001689468384444393e-01
2.001966442451286188e-01
2.002357502940926293e-01
2.002630637970972960e-01
2.002939774694414421e-01
2.003250811878622417e-01
2.003592522048247004e-01
2.004095366315079008e-01
2.004245424810219833e-01
2.004281331333838678e-01
2.004555244140326375e-01
2.004700704702696012e-01
2.005058161256409455e-01
2.005329224115512954e-01
2.005504884569567214e-01
2.005696158324214440e-01
2.006187129807749381e-01
2.006452586885992262e-01
2.006761605925406200e-01
2.006995487930473554e-01
2.007099106876811256e-01
2.007304394843211770e-01
2.007612246910616127e-01
2.008070912108664285e-01
2.008445589672842035e-01
2.008801905256597520e-01
2.009008851619660807e-01
2.009217077727021294e-01
2.009456177434122415e-01
2.010017731805183172e-01
2.010282754886665302e-01
2.010344870709998566e-01
2.010867695321468807e-01
2.010987272139667659e-01
2.011256059916002314e-01
2.011509691680815615e-01
2.011922784949631282e-01
2.012026741213306380e-01
2.012271124386799670e-01
2.012640539767373560e-01
2.012922291432738264e-01
2.013387383872480285e-01
2.013478931722854082e-01
2.013716853882545621e-01
2.013864281105858245e-01
2.014311526047756762e-01
2.014528162729919414e-01
2.015020004218335270e-01
2.015358876856364057e-01
2.015502697790827469e-01
2.015765903447158669e-01
2.015917347789100700e-01
2.016170942982776215e-01
2.016566628807509032e-01
2.016717530376918588e-01
2.016846603716153652e-01
2.017252974032085477e-01
2.017413195176578355e-01
2.017784741169449392e-01
2.018099213065352449e-01
2.018420470268839084e-01
2.018840899578328574e-01
2.019317822300741860e-01
2.019548737005417149e-01
2.019774938991961699e-01
2.019953408922802729e-01
2.020191098258400375e-01
2.020441959624669770e-01
2.020586369792497505e-01
2.021224779938843863e-01
2.021399977307865581e-01
2.021746770544183280e-01
2.021853126692148006e-01
2.022527300262751404e-01
2.022603248265027465e-01
2.022835789735743517e-01
2.023198384450288767e-01
2.023327912232018022e-01
2.023624203887822715e-01
2.023901646797522380e-01
2.024159646907709997e-01
2.024514059498140894e-01
2.024643929548622934e-01
2.025051582016876850e-01
2.025324511413159057e-01
2.025521428298758808e-01
2.025708278907405457e-01
2.026137824366531226e-01
2.026189726095241062e-01
2.026715976566783040e-01
2.026934238548991352e-01
2.027220283324985273e-01
2.028028578766729595e-01
2.028216478786836197e-01
2.028270976107078849e-01
2.028720375136943144e-01
2.028966348878915582e-01
2.029257980728338961e-01
2.029625297695784591e-01
2.029911920624132837e-01
2.030240914081863357e-01
2.030416914437755405e-01
2.030630688689181729e-01
2.030839147774851638e-01
2.031218864788550404e-01
2.031554221711769359e-01
2.032030100510043291e-01
2.032146199127897734e-01
2.032567211301890553e-01
2.032802957980702763e-01
2.032955616425575207e-01
2.033236781721840525e-01
2.033265910303201363e-01
2.033449197037490719e-01
2.033821040513604239e-01
2.034081747987107613e-01
2.034524432803826999e-01
2.034756954383999950e-01
2.035193266491285846e-01
2.035582025322367761e-01
2.035755875394257286e-01
2.035952985627497158e-01
2.036312186396592727e-01
2.036440591160660896e-01
2.036816019878064377e-01
2.036992357857416724e-01
2.037776796976624727e-01
2.037820093010128675e-01
2.038123229147962845e-01
2.038325709551354614e-01
2.038790281808571803e-01
2.038932714433936977e-01
2.039215002465049609e-01
2.039297239210380308e-01
2.039896714076080420e-01
2.040006130540243379e-01
2.040443767198493186e-01
2.040709448578250096e-01
2.040890600585112957e-01
2.041442262378361794e-01
2.041939809150082885e-01
2.041953472987492191e-01
2.042250922453361928e-01
2.042578678401174574e-01
2.042856556989252614e-01
2.043333857652503416e-01
2.043492866879492720e-01
2.043623071311039263e-01
2.044053446071456559e-01
2.044101048305979051e-01
2.044540685579904205e-01
2.044668945955226969e-01
2.044939870042174479e-01
2.045036576681665830e-01
2.045429276325767542e-01
2.045806384439395886e-01
2.046121654742786844e-01
2.046294872370929552e-01
2.046664297328564808e-01
2.047177603613018482e-01
2.047457226845192380e-01
2.047789785536128226e-01
2.047869162885757044e-01
2.048015121805714656e-01
2.048594719151526911e-01
2.048969825678671475e-01
2.049302995820542761e-01
2.049484314862178302e-01
2.049717478538911064e-01
2.050023052242438970e-01
2.050193079472174551e-01
2.050694790534263734e-01
2.051166796806068171e-01
2.051457330333293916e-01
2.051718939054720803e-01
2.052003809921625899e-01
2.052247285382043929e-01
2.052500329283380998e-01
2.052557109233879018e-01
2.053201171231270328e-01
2.053433178058980957e-01
2.053601917564369939e-01
2.053752741826213590e-01
2.054038149343745956e-01
2.054145721355081777e-01
2.054728502492297326e-01
2.055033063016849515e-01
2.055073237389130059e-01
2.055291754860580911e-01
2.055833095814450506e-01
2.056255149019716177e-01
2.056408964092248937e-01
2.056591025099682168e-01
2.056652777009621014e-01
2.057008435585527262e-01
2.057582918582761544e-01
2.057768285534178898e-01
2.058030688224956051e-01
2.058099214809597788e-01
2.058622568066434400e-01
2.058901092942406752e-01
2.059331431762335685e-01
2.059556949783500901e-01
2.059893917203204361e-01
2.060109797593240866e-01
2.060368135304129211e-01
2.060818768034440862e-01
2.061410351386969153e-01
2.061580470598664561e-01
2.061850667594606334e-01
2.062044391498493168e-01
2.062219474861439195e-01
2.062564494350592748e-01
2.062704464684639860e-01
2.062890867537775508e-01
2.063413541829886566e-01
2.063551002645840904e-01
2.064220732772523159e-01
2.064504662344078811e-01
2.064770818380994855e-01
2.064904733963674466e-01
2.065138558460264395e-01
2.065937495994631390e-01
2.066090606627051796e-01
2.066585808791333023e-01
2.066817800667247185e-01
2.067061605232303756e-01
2.067227607128399591e-01
2.067349647205375396e-01
2.067834750205292949e-01
2.068174640927343266e-01
2.068446011255957173e-01
2.068984175493607247e-01
2.069158754314815996e-01
2.069729103271106263e-01
2.070046754035464454e-01
2.070313424533288815e-01
2.070389897011544189e-01
2.070643993788704451e-01
2.071059845891889961e-01
2.071608769516694593e-01
2.071774443360351325e-01
2.071951023210377163e-01
2.072237074234271059e-01
2.072901577684014840e-01
2.073209669788918519e-01
2.073458959551592873e-01
2.073701842311389543e-01
2.073970223549566061e-01
2.074411107244382158e-01
2.074565808589347582e-01
2.075001075794979388e-01
2.075176137731510329e-01
2.075400036685110527e-01
2.075988019954279062e-01
2.076094224606401806e-01
2.076483409804822378e-01
2.076943462003296159e-01
2.077097740465220777e-01
2.077306209553023142e-01
2.077425558101433367e-01
2.077858863858406679e-01
2.078103892318268753e-01
2.078345407525509780e-01
2.078592413573883135e-01
2.079036120295333356e-01
2.079561548674836446e-01
2.079812129828118583e-01
2.079991010403535179e-01
2.080281251641861173e-01
2.080363366688655069e-01
2.080737141705374382e-01
2.081164803792285301e-01
2.081463808147836492e-01
2.082093361845537838e-01
2.082337961829753836e-01
2.082779808071562044e-01
2.082846825130322821e-01
2.083003833836061247e-01
2.083350391101599919e-01
2.083989063773065697e-01
2.084202359218503831e-01
2.084610509763409891e-01
2.084874931434851364e-01
2.085152943656886637e-01
2.085537850593494613e-01
2.085900488979103851e-01
2.086515641036409963e-01
2.086728789160567366e-01
2.087255507943537314e-01
2.087359064120298813e-01
2.087815527138505156e-01
2.088014104651617076e-01
2.088078708561333929e-01
2.088653805701128352e-01
2.089086118423880700e-01
2.089556677145528729e-01
2.089660490882923605e-01
2.090045328824579607e-01
2.090171598750307225e-01
2.090666781957984388e-01
2.090878104887304301e-01
2.091157439819782971e-01
2.091603543454256808e-01
2.091640519174911006e-01
2.091965160318504657e-01
2.092392075669313178e-01
2.092791691275771582e-01
2.092984667863462267e-01
2.093654017332793882e-01
2.093920988577741560e-01
2.094791525075541672e-01
2.094921642598227551e-01
2.095060387994942541e-01
2.095388352878075344e-01
2.095517600939064695e-01
2.095880177902175734e-01
2.096604624390716043e-01
2.096830546284605412e-01
2.096956311789179850e-01
2.097246206458948103e-01
2.097714745058501529e-01
2.097935673620355268e-01
2.098091809732213764e-01
2.098472346132416178e-01
2.098647139379062332e-01
2.098724847932482707e-01
2.099417903104463523e-01
2.099785510479996176e-01
2.100096562428450109e-01
2.100443991584199921e-01
2.100665372442744316e-01
2.100827451522516709e-01
2.101263391164156502e-01
2.101424220731595849e-01
2.101753886065212407e-01
2.102243315768251297e-01
2.102447439686571107e-01
2.102897426103757517e-01
2.103203026797642039e-01
2.103559979634919697e-01
2.103814966404095599e-01
2.103959116568087651e-01
2.104390720990147456e-01
2.104783151217854420e-01
2.105315410476677473e-01
2.105613824311874382e-01
2.105970540391853274e-01
2.106436664680778059e-01
2.106708583340924368e-01
2.106903655873296199e-01
2.107301865782230665e-01
2.108043220407341822e-01
2.108320346050556182e-01
2.108692337405864148e-01
2.108775632491053931e-01
2.109199393999405259e-01
2.109439017882707712e-01
2.109524630644274423e-01
2.109897369077912144e-01
2.110272333451816973e-01
2.110621257892305591e-01
2.110743032631746119e-01
2.110851027615622821e-01
2.111171056173757332e-01
2.111500058150597714e-01
2.111824511682467431e-01
2.112035985464085774e-01
2.112357269069214949e-01
2.112484526129160822e-01
2.113201095669510199e-01
2.113559533229190657e-01
2.113989863375029810e-01
2.114291794289389625e-01
2.114581332137321357e-01
2.114882921971135143e-01
2.114972617354864415e-01
2.115405873444318741e-01
2.115606791676493681e-01
2.115673941984880235e-01
2.115846818368445903e-01
2.116476223574840221e-01
2.116642666656828875e-01
2.117166878822881459e-01
2.117576455981493022e-01
2.117679698946895450e-01
2.118335273588874412e-01
2.118699533073613583e-01
2.118958688905797638e-01
2.119243872550135022e-01
2.119408679593206557e-01
2.119635071468177756e-01
2.119744973151723166e-01
2.119973124474017756e-01
2.120700320095490476e-01
2.121068415476156099e-01
2.121229484197492687e-01
2.121833795481978813e-01
2.122189433406689862e-01
2.122593402004758767e-01
2.122669445424536505e-01
2.123020071291940591e-01
2.123449077205365465e-01
2.123645992137286886e-01
2.123972533075631497e-01
2.124247579434053734e-01
2.125053398065727683e-01
2.125519784178715454e-01
2.125667487038152004e-01
2.125877260037701832e-01
2.126179139270868990e-01
2.126510223595572957e-01
2.126667819130851345e-01
2.127001778164647749e-01
2.127461244646808303e-01
2.127780417387610812e-01
2.128091602971067808e-01
2.128336289223454192e-01
2.128732250635738676e-01
2.129086161971792124e-01
2.129438259063843319e-01
2.129518394675686266e-01
2.129839791458828513e-01
2.130311616983924794e-01
2.130467893283002900e-01
2.130593476307626188e-01
2.131660626771049172e-01
2.131850137489149088e-01
2.132102264605952868e-01
2.132375622332673415e-01
2.132648365177066685e-01
2.133168410647851565e-01
2.133597955281297254e-01
2.133816867897587177e-01
2.134230119507556367e-01
2.134551124975225256e-01
2.134931604165095087e-01
2.135155930682295367e-01
2.135555932394493373e-01
2.135717092442971365e-01
2.136118292185825163e-01
2.136393109397192736e-01
2.136956764698128564e-01
2.137315230817847800e-01
2.137602842185324925e-01
2.137814620993066517e-01
2.138193647957203902e-01
2.138454233145846151e-01
2.139017858653568527e-01
2.139352656118896912e-01
2.139767977355112039e-01
2.140099821934752788e-01
2.140749013522101341e-01
2.141055339430803506e-01
2.141168771054467457e-01
2.141358485028208580e-01
2.141797472374775135e-01
2.141996019882769775e-01
2.142324338318160049e-01
2.142692680520827953e-01
2.143031281012344746e-01
2.143303799038013269e-01
2.143540755166309375e-01
2.143647970084086585e-01
2.144032320041389661e-01
2.144497827988494643e-01
2.144525751948256898e-01
2.145039699198362793e-01
2.145522343630895112e-01
2.145816929216043945e-01
2.146283976569175467e-01
2.146557082293981122e-01
2.147011894149531419e-01
2.147400135148242462e-01
2.147782588002959403e-01
2.147993393346801505e-01
2.148527624515757517e-01
2.148689774898263627e-01
2.148877763277618480e-01
2.149162364479227372e-01
2.149841274928369073e-01
2.149992504897074164e-01
2.150628271735331443e-01
2.150815685825605006e-01
2.151279945126233772e-01
2.151501527430800809e-01
2.151799874169472160e-01
2.151956555910137237e-01
2.152700902307270736e-01
2.153046007211451007e-01
2.153509765188337255e-01
2.153907683191716993e-01
2.154035437065209280e-01
2.154433907502673606e-01
2.155018544057450969e-01
2.155230880349451317e-01
2.155411703291232883e-01
2.155747527865963797e-01
2.156741865701002903e-01
2.156777250261334156e-01
2.156924337908005529e-01
2.157099435227021744e-01
2.157552416542946050e-01
2.158030110431668480e-01
2.158395121302539854e-01
2.158686267047795204e-01
2.159401185721290251e-01
2.159480987763400250e-01
2.159912387430351632e-01
2.160012399582252329e-01
2.160508527581622706e-01
2.160728195177589739e-01
2.161196690041263802e-01
2.161591291566622997e-01
2.161929199828014347e-01
2.162014189376877948e-01
2.162663370499294802e-01
2.163096108730400147e-01
2.163185100185848198e-01
2.163552746649271552e-01
2.164328731650707049e-01
2.164442112308071486e-01
2.164890906896203560e-01
2.165412494755093453e-01
2.165686169331507149e-01
2.165878387352417334e-01
2.166215973280699592e-01
2.166429379727345950e-01
2.166621938282558557e-01
2.167208723670623893e-01
2.167479804228947260e-01
2.167825843460465252e-01
2.168417137394389460e-01
2.168756571632097785e-01
2.169181668989133560e-01
2.169453065811978720e-01
2.169637124893817881e-01
2.169984777291145139e-01
2.170452591732932035e-01
2.170760236400725018e-01
2.170864568089140856e-01
2.171397882724349082e-01
2.172299150932816003e-01
2.172415828706209528e-01
2.172674873316395860e-01
2.173073163222615789e-01
2.173541397176413925e-01
2.173954204126503087e-01
2.174352122207346416e-01
2.174830501185942011e-01
2.175087046366341870e-01
2.175412147410041852e-01
2.175701235730598260e-01
2.176243759892366736e-01
2.176360943124022729e-01
2.176857876797783087e-01
2.177276538562454289e-01
2.177563468736573582e-01
2.178066345630488843e-01
2.178374258450824774e-01
2.178847638871996284e-01
2.179209067862254989e-01
2.179665139193452950e-01
2.179960835616622239e-01
2.180242141898018349e-01
2.180315954626662056e-01
2.180498823300309197e-01
2.181084168253014655e-01
2.181279179742280916e-01
2.181397545256353321e-01
2.181852646758006831e-01
2.182380700395729622e-01
2.182874492622391416e-01
2.182934594292639252e-01
2.183439091089357520e-01
2.184028817313635185e-01
2.184424918914885660e-01
2.184905780170069978e-01
2.185332884888372962e-01
2.185657145421077141e-01
2.185935691939751568e-01
2.186261038024925885e-01
2.186488735915261827e-01
2.187112322016750432e-01
2.187836524053924370e-01
2.188029936829632982e-01
2.188228699079388107e-01
2.188776319415896565e-01
2.188854509775853274e-01
2.189227356029107563e-01
2.189568341337577162e-01
2.190254968655320766e-01
2.190401460514926346e-01
2.191000051821688777e-01
2.191390684396302690e-01
2.191905170949522419e-01
2.192706629341397706e-01
2.192894248691162340e-01
2.193136661990445768e-01
2.193642961447132556e-01
2.193800728032757053e-01
2.194278561169123454e-01
2.195032219942552598e-01
2.195359122058560541e-01
2.195471859461163855e-01
2.195942892692490100e-01
2.196457652167805308e-01
2.196724703360215525e-01
2.197018886273076066e-01
2.197251087099134637e-01
2.197912027801962598e-01
2.198054367596233294e-01
2.198445587837672410e-01
2.198504282086433670e-01
2.198803832745378495e-01
2.199811639784294837e-01
2.199897510112202026e-01
2.200261087109352531e-01
2.200380686333467395e-01
2.201122420035642180e-01
2.201657994379053185e-01
2.201910382657927823e-01
2.202056826080034946e-01
2.202350090096125701e-01
2.202812924258327199e-01
2.203316648940895628e-01
2.204025409503817534e-01
2.204495485422792722e-01
2.204999749042012014e-01
2.205083357522689691e-01
2.205342288979171839e-01
2.205594279959533499e-01
2.206089110562058919e-01
2.206205345210711655e-01
2.206760135028261183e-01
2.207340151608674916e-01
2.207864933514195882e-01
2.208226068219119598e-01
2.208285199524234188e-01
2.208802524896744668e-01
2.209089991967833067e-01
2.209455435932952128e-01
2.209732720514827609e-01
2.210374739469830874e-01
2.210704135467824183e-01
2.211000358291424495e-01
2.211412016995440988e-01
2.211776014279508429e-01
2.212302753357605622e-01
2.212526523049561655e-01
2.212884685730008294e-01
2.213367841520669788e-01
2.214075222904662854e-01
2.214325349085913830e-01
2.214973851939722183e-01
2.215064460008173697e-01
2.215272622752723630e-01
2.215800418777277847e-01
2.216081940878553147e-01
2.216330907553638041e-01
2.216666578348199801e-01
2.217071049937328620e-01
2.217729981965254615e-01
2.218006986586485985e-01
2.218530537917185463e-01
2.218753172953796260e-01
2.219594024513071306e-01
2.219890180409976876e-01
2.220390848087670510e-01
2.220709994441293911e-01
2.220996890062995055e-01
2.221403802479279266e-01
2.221555274970373195e-01
2.222109606907943236e-01
2.222432357681997095e-01
2.223247127878568707e-01
2.223620943107046388e-01
2.223801060407936681e-01
2.223973518701072849e-01
2.224226020473879517e-01
2.224876665292604971e-01
2.225334479213295635e-01
2.225535178926577595e-01
2.225869409520503384e-01
2.226650480790144382e-01
2.227176229039666833e-01
2.227313041614868427e-01
2.227639392943979169e-01
2.227896827662992352e-01
2.228389933014645607e-01
2.228615139865691708e-01
2.228925572591400894e-01
2.229468082539892704e-01
2.229591191838178332e-01
2.230148208975105684e-01
2.230610294397710192e-01
2.231095062155326603e-01
2.231597939596561275e-01
2.232336329381111595e-01
2.232359780038629671e-01
2.232823342667283884e-01
2.233174598184251569e-01
2.233483872326354480e-01
2.234046983630900707e-01
2.234421206732059573e-01
2.234700772833763116e-01
2.235079648758865334e-01
2.235479024525978131e-01
2.235827078293428638e-01
2.236261139830745259e-01
2.236510862509130670e-01
2.237012948279057389e-01
2.237736772649083772e-01
2.237870970186923159e-01
2.238336636973535243e-01
2.238524971222753401e-01
2.238852065288268189e-01
2.239289133242893803e-01
2.239754187269951680e-01
2.240121057916579783e-01
2.240229511386091499e-01
2.240494432752406784e-01
2.240760984406236500e-01
2.241304489305442904e-01
2.241527802883213627e-01
2.242159833051175499e-01
2.242368979223944292e-01
2.242660693548134132e-01
2.243633738270052191e-01
2.243765676519194896e-01
2.244614504403324440e-01
2.245014584274144798e-01
2.245318186809870387e-01
2.245469942325661328e-01
2.246273041573613738e-01
2.246527213203103890e-01
2.246865367272311009e-01
2.247552248666022101e-01
2.248092161765155028e-01
2.248365908659239465e-01
2.248797074435099352e-01
2.248939628567880322e-01
2.249861058215671950e-01
2.250299424578242058e-01
2.250503244167835759e-01
2.250660486038944530e-01
2.251524528036333295e-01
2.251938800550981612e-01
2.252083855410834112e-01
2.252111303149147981e-01
2.252326624653431253e-01
2.252512197207601208e-01
2.253231951270985300e-01
2.253674738502962072e-01
2.254068233543681798e-01
2.254680978561938165e-01
2.255147877960729241e-01
2.255676228036385678e-01
2.255941332970896052e-01
2.256512428341571619e-01
2.256746427020160928e-01
2.257083356978051847e-01
2.258006185155601031e-01
2.258288511042386149e-01
2.259200129792486300e-01
2.259535348206979100e-01
2.259893114043041717e-01
2.260551787336658736e-01
2.260962564809699260e-01
2.261148779585661073e-01
2.261778684356278712e-01
2.262063889710920206e-01
2.262529839646402752e-01
2.262889433372015091e-01
2.263293032674435490e-01
2.263429737107275908e-01
2.263765481951765524e-01
2.264147577383966992e-01
2.264377969016299619e-01
2.265346113921554161e-01
2.265855242330075958e-01
2.266014379193223016e-01
2.266412247039753525e-01
2.266626948454511514e-01
2.266858800827858955e-01
2.267192862694161759e-01
2.267722560711242230e-01
2.267861655671004617e-01
2.268559528095269173e-01
2.269016777971180621e-01
2.269569582060067536e-01
2.270023421852133128e-01
2.270361436167907532e-01
2.270829541792242501e-01
2.271292443496328306e-01
2.272011579722137409e-01
2.272406670878063251e-01
2.272565434123018924e-01
2.272888045036513538e-01
2.273289740005512982e-01
2.273852193452764459e-01
2.274132293656715431e-01
2.274772196528816459e-01
2.275189711243477686e-01
2.275552319687164649e-01
2.275845548524262352e-01
2.276280924713790510e-01
2.277202210081532008e-01
2.277286646901302558e-01
2.277892384116913527e-01
2.278585949869276206e-01
2.279433600225690415e-01
2.280121522972805570e-01
2.280199805276461045e-01
2.281072668458620778e-01
2.281170383994911566e-01
2.281528418683420045e-01
2.281698758252447834e-01
2.282181255394375441e-01
2.282251714053847857e-01
2.282800483587020812e-01
2.283270028476930835e-01
2.283671887934180522e-01
2.283832009974430810e-01
2.284157056260004426e-01
2.285411843023427703e-01
2.285504608301850427e-01
2.286041815196832583e-01
2.286526127912453799e-01
2.287211770104880526e-01
2.287558510693710745e-01
2.288105610726747230e-01
2.288502569989357971e-01
2.289051243072375286e-01
2.289254030451144950e-01
2.289924508355554722e-01
2.290499470039378815e-01
2.291543821045513574e-01
2.291953308487484908e-01
2.292175449813683152e-01
2.292972901424216725e-01
2.293353380789669993e-01
2.294005633205303818e-01
2.294095433290414543e-01
2.294717315966587901e-01
2.295237646500795647e-01
2.295445315195807634e-01
2.295754789458743228e-01
2.295977178249696826e-01
2.297146711362196836e-01
2.297707860818218872e-01
2.298386957077746540e-01
2.298517777785785143e-01
2.299013405158661372e-01
2.299424322979357060e-01
2.300052387302879975e-01
2.300415406858729583e-01
2.300936961319324237e-01
2.301447990159765089e-01
2.301592400710812947e-01
2.302180656096606270e-01
2.302445406564631036e-01
2.303211609221179623e-01
2.303595582662125718e-01
2.303837906885020104e-01
2.304126041400327285e-01
2.304815693606547811e-01
2.305124799885135967e-01
2.305501205800077336e-01
2.306007757943139280e-01
2.306684713204902315e-01
2.307179579715886719e-01
2.307694386946231857e-01
2.308458348036283581e-01
2.308705682271556814e-01
2.309046041497619384e-01
2.309351350345557607e-01
2.310024519447909652e-01
2.310230018683647191e-01
2.310836319956646734e-01
2.311411600779694209e-01
2.311625733310179731e-01
2.312104578440363212e-01
2.312478287219533746e-01
2.312849987397787577e-01
2.313380380460579033e-01
2.313816524418325082e-01
2.314404887825435853e-01
2.314893911408452687e-01
2.314953506816206930e-01
2.315812759222167783e-01
2.315918022154941358e-01
2.316312353716862282e-01
2.316912819964223047e-01
2.317177153556443381e-01
2.317805771923117653e-01
2.318619405267620115e-01
2.318793756097193293e-01
2.319858476791366586e-01
2.320355598927394403e-01
2.320788228221575267e-01
2.320910784828643658e-01
2.322048136488789050e-01
2.322357025567644007e-01
2.322586891873457682e-01
2.322937394524651200e-01
2.323757068820023197e-01
2.324215212155258947e-01
2.324550027671354324e-01
2.324711235784491792e-01
2.325671370416774741e-01
2.326290234247651578e-01
2.327215466911576325e-01
2.327802798514771454e-01
2.328103881308385414e-01
2.328659348431013076e-01
2.329308781421950969e-01
2.329396172826753708e-01
2.329949517639667844e-01
2.330483419988190197e-01
2.330798349523604540e-01
2.331561478496633200e-01
2.331694802054962157e-01
2.331944572521501557e-01
2.332840157921782231e-01
2.333104594439115997e-01
2.333670904212819530e-01
2.334003023464379378e-01
2.334506427330695910e-01
2.335285326488220070e-01
2.335558322226269357e-01
2.336014927027995625e-01
2.336562105142902523e-01
2.337484137044565369e-01
2.337566885932716443e-01
2.338134616702302604e-01
2.338482106264818117e-01
2.339471391296958913e-01
2.339644532875341798e-01
2.339841868682466797e-01
2.340453141824585526e-01
2.341626425632208353e-01
2.341856799336037298e-01
2.342639755779061250e-01
2.342836912106465164e-01
2.343546357170364636e-01
2.344301934090296524e-01
2.344463002278391883e-01
2.345129465939403413e-01
2.345379363675979545e-01
2.346017455033407306e-01
2.346670508475246497e-01
2.347278192075530900e-01
2.347501922600171986e-01
2.347866033894939752e-01
2.348424086356212248e-01
2.348874800238476279e-01
2.349859349084011395e-01
2.350505907966511376e-01
2.351071030661189831e-01
2.351508016832583592e-01
2.351965178661520883e-01
2.352187879197237819e-01
2.352673576532065547e-01
2.353236231086459074e-01
2.353666359147050802e-01
2.354203292600210440e-01
2.354502230760788239e-01
2.354939152371740563e-01
2.355147908799236078e-01
2.355400508049722563e-01
2.355889707498780572e-01
2.356907405631015751e-01
2.357420463205664452e-01
2.357898811130971217e-01
2.358418812962533861e-01
2.359054578485120790e-01
2.359869408655994594e-01
2.359967729715591878e-01
2.360936477770214093e-01
2.361492075009578584e-01
2.362109576024171154e-01
2.362133122494071147e-01
2.363315193213048615e-01
2.363695793117843169e-01
2.363971835238452557e-01
2.364730836899783251e-01
2.365488735933922726e-01
2.365696143841647392e-01
2.366414902803349873e-01
2.367518850522892793e-01
2.367824159812337848e-01
2.368281199034235063e-01
2.368475046176421461e-01
2.368991172517637689e-01
2.369149262425602198e-01
2.370030044206001829e-01
2.370174719849389988e-01
2.370755602613270341e-01
2.371422519193969181e-01
2.372141706674893991e-01
2.373035960080865370e-01
2.373345421755514439e-01
2.373542537765457316e-01
2.374340698538071615e-01
2.375012716412737701e-01
2.375092448394128808e-01
2.375882497439605889e-01
2.376588575361529010e-01
2.377022471547929894e-01
2.377766391880248298e-01
2.378588952436698767e-01
2.379246548426935948e-01
2.379614643632432802e-01
2.379788560685233700e-01
2.380130239826188099e-01
2.380324171091395269e-01
2.381300439658374235e-01
2.381979767749054511e-01
2.382446414661033018e-01
2.382877019119206130e-01
2.383911130003661949e-01
2.384444996945073170e-01
2.384925618929273350e-01
2.385062780064671206e-01
2.385884139638022039e-01
2.386290027207689790e-01
2.386725761087251096e-01
2.387678192379961706e-01
2.388124883542218635e-01
2.388786942115981859e-01
2.389166275602900291e-01
2.389473378077969223e-01
2.390214834458134208e-01
2.390931098832572155e-01
2.391148228780828888e-01
2.391883505128135634e-01
2.392511221866363003e-01
2.393074474824173348e-01
2.393322989118951138e-01
2.394387924989281324e-01
2.395550823620414826e-01
2.395975612954164835e-01
2.396355660034151791e-01
2.396676238378004364e-01
2.396876877026195007e-01
2.397744556436721131e-01
2.398149388428381101e-01
2.398528514409327128e-01
2.399870902340707213e-01
2.400753245000813996e-01
2.401010975109434953e-01
2.401832449755167409e-01
2.402191589445991093e-01
2.402279108008226194e-01
2.402683597283363781e-01
2.402964393486116679e-01
2.403579773309782452e-01
2.404396920941279658e-01
2.405114088127003336e-01
2.405268288089273954e-01
2.405929576424961081e-01
2.406374461487504890e-01
2.406753812116218527e-01
2.407441369922557195e-01
2.408317163475731659e-01
2.408503700009730353e-01
2.409173838811724533e-01
2.409893801829552373e-01
2.410145430288770374e-01
2.411017966292037795e-01
2.411296507956341428e-01
2.412016071249015736e-01
2.412590622246771344e-01
2.412969604362774079e-01
2.413823809557142375e-01
2.414616558361914467e-01
2.414928307377751104e-01
2.415624492018046410e-01
2.415823948045367486e-01
2.417086903838530643e-01
2.417376489331067857e-01
2.418334568194678846e-01
2.418825822421137861e-01
2.419330408155592749e-01
2.419847344302139547e-01
2.420424221445388047e-01
2.420826812544509821e-01
2.421147761714557145e-01
2.421699356351940668e-01
2.422213838221609072e-01
2.422814721496051593e-01
2.423645973643757112e-01
2.424107912821620858e-01
2.424162162523578190e-01
2.424929927022929643e-01
2.425745884305154920e-01
2.425820646663597313e-01
2.426731441237220399e-01
2.428408798981124272e-01
2.429198603388691979e-01
2.429711794250917212e-01
2.430051026844141093e-01
2.430715684889337980e-01
2.431460136064784172e-01
2.431954146931863403e-01
2.432304918804636951e-01
2.433192149306077634e-01
2.433896052836314050e-01
2.434484582285082466e-01
2.434639989009628747e-01
2.435406264030881007e-01
2.436597241935194447e-01
2.437114281872140853e-01
2.438182094864476124e-01
2.438659599949608014e-01
2.439773937180941266e-01
2.440219396367910298e-01
2.440312019550549549e-01
2.441361166016534079e-01
2.441848084336096236e-01
2.442319272072766556e-01
2.443171481724986105e-01
2.444078213405997402e-01
2.444387970310645808e-01
2.445336337702350704e-01
2.445659770551316115e-01
2.446054734091402949e-01
2.447135676739282117e-01
2.447939878423222027e-01
2.448252361680328670e-01
2.448875663877488340e-01
2.449990021158605646e-01
2.450336820968402329e-01
2.451349381263380200e-01
2.451507263931967384e-01
2.452208938916690117e-01
2.452994273936889846e-01
2.454385088048000596e-01
2.454976505421010424e-01
2.455193706194445658e-01
2.455905032086954098e-01
2.456509809842135073e-01
2.457313284415473253e-01
2.458048580060634980e-01
2.458626685439662674e-01
2.458904321342912924e-01
2.459566915337776938e-01
2.460693830942550786e-01
2.460960069355103141e-01
2.461749931214027853e-01
2.462282940055713909e-01
2.463117577771772870e-01
2.463887362659711311e-01
2.464522206380323488e-01
2.465087275090823704e-01
2.465862401190355713e-01
2.466058221692997154e-01
2.467127237430511988e-01
2.467638639984320870e-01
2.469061063926130117e-01
2.469629167859186958e-01
2.469792956425665986e-01
2.470191802754058696e-01
2.470983972960796859e-01
2.471740348885850258e-01
2.472913000472171663e-01
2.473810882019281676e-01
2.474300791386804810e-01
2.474876186253585630e-01
2.475435837779952908e-01
2.476226849780465700e-01
2.476285616763276853e-01
2.476854051798367262e-01
2.477627382675843259e-01
2.478835582026144291e-01
2.479316859584216881e-01
2.479793617814720630e-01
2.480782832229386226e-01
2.480941925570324114e-01
2.481440597482027499e-01
2.482139694780615691e-01
2.483162470079581796e-01
2.483804133597349306e-01
2.485356846938907016e-01
2.485933191304859347e-01
2.486635882440887402e-01
2.487118753178376163e-01
2.487438151832928046e-01
2.488338622746464890e-01
2.488542752729225871e-01
2.489382519529036997e-01
2.489536567600140748e-01
2.490235291148824026e-01
2.490498638761208805e-01
2.491001376266140932e-01
2.491721080749741413e-01
2.492703423967252974e-01
2.493357182062648780e-01
2.494382112114276739e-01
2.494535031304609962e-01
2.495417946207661442e-01
2.496470429823943182e-01
2.496791550383957170e-01
2.497373714851084947e-01
2.498031716878421071e-01
2.499525254987282064e-01
2.500198937794420040e-01
2.501150166072136916e-01
2.501421305382066640e-01
2.502114625663093284e-01
2.503316258281893525e-01
2.503659912298112911e-01
2.504725756794811131e-01
2.505143513720432535e-01
2.505340635551006612e-01
2.507323517740188690e-01
2.508254078223053352e-01
2.509146516650803127e-01
2.509801792593685521e-01
2.510155758994588870e-01
2.510877953405042939e-01
2.511336592305847271e-01
2.511898077720381428e-01
2.513211637401159271e-01
2.513666076168435959e-01
2.514748270875732938e-01
2.515019221577889930e-01
2.515938032888995757e-01
2.517203003485944945e-01
2.517374505567512299e-01
2.518191059244428986e-01
2.518522559415747875e-01
2.519529982954484826e-01
2.520555373570085855e-01
2.521168236559326870e-01
2.521844096583281125e-01
2.522984600352723428e-01
2.524012161156898859e-01
2.524820512108119086e-01
2.525592521728859952e-01
2.525911225658288295e-01
2.526772938425018156e-01
2.528477053813509290e-01
2.528577343177780268e-01
2.529187704478244036e-01
2.529531680203246369e-01
2.530553146115326335e-01
2.530878509917792174e-01
2.531816347415122292e-01
2.532069834032334432e-01
2.533677494554147369e-01
2.534209676686562940e-01
2.534657843613934425e-01
2.535826742690640012e-01
2.536689190475146516e-01
2.537457636269840888e-01
2.538152606715610160e-01
2.540444962056334077e-01
2.540603179375220400e-01
2.541351672555823837e-01
2.542024867385189735e-01
2.543066822139280481e-01
2.543577033542718802e-01
2.545076272711059850e-01
2.545356583901473568e-01
2.545520829173187893e-01
2.546626886862987105e-01
2.547300034474492270e-01
2.548657136881755658e-01
2.548926927981616242e-01
2.550482684924394450e-01
2.551158576893418628e-01
2.551469345814522116e-01
2.552950673521973135e-01
2.553205048997203575e-01
2.553762448923649897e-01
2.554896043838017494e-01
2.555720226098554537e-01
2.556865557344940587e-01
2.557885191732972574e-01
2.558182708529278537e-01
2.559714362440386193e-01
2.560656498498177225e-01
2.561642649185454923e-01
2.561813278838731556e-01
2.562691030962096495e-01
2.564421391171226583e-01
2.564840913673555045e-01
2.565535950314232760e-01
2.566966850113424625e-01
2.567629724680864367e-01
2.568042128787086931e-01
2.569466280771869338e-01
2.570026455360763240e-01
2.570808760556470007e-01
2.571662080466667888e-01
2.572313145615674479e-01
2.574708633891128473e-01
2.575487814224651784e-01
2.575620970949220601e-01
2.576501791268041019e-01
2.577320760975707614e-01
2.578641375057983964e-01
2.579316964385417466e-01
2.580081419745151594e-01
2.580189423455454545e-01
2.581029216494524769e-01
2.581864019860687920e-01
2.582722364709619800e-01
2.584396701207964941e-01
2.585745444468330323e-01
2.587409403111593509e-01
2.588524882784921655e-01
2.589075526305255615e-01
2.589519204820808218e-01
2.590731321404055043e-01
2.591956320775412603e-01
2.592274225482509298e-01
2.593538340599442771e-01
2.594102487856112527e-01
2.594737631027896896e-01
2.596935889716565082e-01
2.597858166558206783e-01
2.598544931532900115e-01
2.599771464539382126e-01
2.600329132680134769e-01
2.601413118187981821e-01
2.602290039205353844e-01
2.603129098215278825e-01
2.604249208983592245e-01
2.604987491303294433e-01
2.605688396254062233e-01
2.606818418699169415e-01
2.608069511547781438e-01
2.609082779272113850e-01
2.609508558020628977e-01
2.610777409093043566e-01
2.611674801143427649e-01
2.613289760076228374e-01
2.614692410048388149e-01
2.614852243579544044e-01
2.616123739167043327e-01
2.616916582211397113e-01
2.618126361862015417e-01
2.619555329363351115e-01
2.620216138470440326e-01
2.621048599476314411e-01
2.622505815978548593e-01
2.622829495131485666e-01
2.624976314138671718e-01
2.625205352642765444e-01
2.627159653391930583e-01
2.628098301853080132e-01
2.628704375038374286e-01
2.631220568827896678e-01
2.631767548144924307e-01
2.632939851058916370e-01
2.633845183854919281e-01
2.634568338202549764e-01
2.635785691837255751e-01
2.637123868192239318e-01
2.637980084061212205e-01
2.638928775418611927e-01
2.639952007104925391e-01
2.640538566841328372e-01
2.642095582294334832e-01
2.642845426591903246e-01
2.643719443610262898e-01
2.644078054297652747e-01
2.644891250059975274e-01
2.645952088051314322e-01
2.647387912361414131e-01
2.649188649738755119e-01
2.650024618880936211e-01
2.650993103390346661e-01
2.651998156750685620e-01
2.653467435160530297e-01
2.654418157545729295e-01
2.655954688521698914e-01
2.657283001467243277e-01
2.658674248046876132e-01
2.659275865604296962e-01
2.660850790439100999e-01
2.662011599708461462e-01
2.663524927713952772e-01
2.663890191841089550e-01
2.664343887861602145e-01
2.665809662971471150e-01
2.666746936522146338e-01
2.668145601234697128e-01
2.669631259975304705e-01
2.670858369508830599e-01
2.672517129742789654e-01
2.672632311580150910e-01
2.673856584970376593e-01
2.674676367534726262e-01
2.675945911304665747e-01
2.676486554232414550e-01
2.677990673503948260e-01
2.678908498868449728e-01
2.679008818379490231e-01
2.680166679741925462e-01
2.680962770900324754e-01
2.684205530273157114e-01
2.685013601280277218e-01
2.685841359719276511e-01
2.686616298842748884e-01
2.687050957894258074e-01
2.688670561752650734e-01
2.689690110865944339e-01
2.692189115194234539e-01
2.692703091739231391e-01
2.695364501519242895e-01
2.696697921945292453e-01
2.698283927334489407e-01
2.698856963884050941e-01
2.699878539326984184e-01
2.701583327766891029e-01
2.702171063323512978e-01
2.702975198569146364e-01
2.704428009146208067e-01
2.707125713629554564e-01
2.707501449493374679e-01
2.709071683437093148e-01
2.709796328377179764e-01
2.711093166889091410e-01
2.712130360038802479e-01
2.714122667928696719e-01
2.714543063277153889e-01
2.717827378312585029e-01
2.718608296410229830e-01
2.719398207821676072e-01
2.721817168807613152e-01
2.722451597830732872e-01
2.722766008196803034e-01
2.725322363752894494e-01
2.725741874023420719e-01
2.727066149519712379e-01
2.728190908085144084e-01
2.728617306029569312e-01
2.730422714088550640e-01
2.733518278359580167e-01
2.733962109832853704e-01
2.735614920229817448e-01
2.737288019910055770e-01
2.738703554017555275e-01
2.739682993353516061e-01
2.740226096763218600e-01
2.742319073825659759e-01
2.744846295815798198e-01
2.744956565304164098e-01
2.746396037606398943e-01
2.747622607225559399e-01
2.748821139309735040e-01
2.750679683441712431e-01
2.753050327501379568e-01
2.753241945396738277e-01
2.754990360819011830e-01
2.757666691309176299e-01
2.758794052448535483e-01
2.760067836058281987e-01
2.761087983862707818e-01
2.763719481236424080e-01
2.764733283407669884e-01
2.766199514705889317e-01
2.768029748023803638e-01
2.769408024109555333e-01
2.770153286076976196e-01
2.773150075259593894e-01
2.774319302279097954e-01
2.776755180264479650e-01
2.777910584030137686e-01
2.779540633611292666e-01
2.780722766467907947e-01
2.782424326925942992e-01
2.784951341791194190e-01
2.786302735999167668e-01
2.788340382753775604e-01
2.789967134694641970e-01
2.791120963844421210e-01
2.793614631672779458e-01
2.794089756724288387e-01
2.794960180874589417e-01
2.797548660877969828e-01
2.797828263368439261e-01
2.800729424903510845e-01
2.801679448895523228e-01
2.802401994597339963e-01
2.804686315642569427e-01
2.806372648071188136e-01
2.808380791971673007e-01
2.810809486958470993e-01
2.812555301053479839e-01
2.813537007183034566e-01
2.814386884717193782e-01
2.816817838163008236e-01
2.819866763164935453e-01
2.820880341239191402e-01
2.822035326909432262e-01
2.823379333274151914e-01
2.825612430268862330e-01
2.826535383002040103e-01
2.828969180766413016e-01
2.832434479810134187e-01
2.833860853390108847e-01
2.834161264670846947e-01
2.838015810920144766e-01
2.839575325060874622e-01
2.841702763916988950e-01
2.842540651834226662e-01
2.843287343047735671e-01
2.844600104637822202e-01
2.847021178991382406e-01
2.849395370672406225e-01
2.851149142461522068e-01
2.853818100108844735e-01
2.855332460728207122e-01
2.857834739805127366e-01
2.859250809077490407e-01
2.862830152759879843e-01
2.863349527599249322e-01
2.865348742701002704e-01
2.865935727785902110e-01
2.867931784133134210e-01
2.869066381185551018e-01
2.870203274987771502e-01
2.873961445833923545e-01
2.876488033079511730e-01
2.876859535961514558e-01
2.878402254163442420e-01
2.879502727441245469e-01
2.881317616059761999e-01
2.883495997894524043e-01
2.886350341303599576e-01
2.887763511835298447e-01
2.893853195241933296e-01
2.896300702579261976e-01
2.897352164479011227e-01
2.899369824165473064e-01
2.902426546186016587e-01
2.906304004891954174e-01
2.907838710518337866e-01
2.913440323127381992e-01
2.914162540986424688e-01
2.919108147270957909e-01
2.919781335919302556e-01
2.920900389698324329e-01
2.921811848856029625e-01
2.925423527324210182e-01
2.928394485746853571e-01
2.931181087087512127e-01
2.934671233226394671e-01
2.936017903465764078e-01
2.941607186392019013e-01
2.945226089244794565e-01
2.947255590768929068e-01
2.950951727466638586e-01
2.952020254940437294e-01
2.955702037323860720e-01
2.959077715066364966e-01
2.964104818400710162e-01
2.966600451805746497e-01
2.968772998994582135e-01
2.970207585773295689e-01
2.973391894980003114e-01
2.978127077729605388e-01
2.981870564647911559e-01
2.983715752146605116e-01
2.985303071574102463e-01
2.989537543569545930e-01
2.993660541455385182e-01
2.999996522767116591e-01
3.001827955054415797e-01
3.003413387261006928e-01
3.009827971221087362e-01
3.010693622945049830e-01
3.014222453289450154e-01
3.016907770216019635e-01
3.017158858991212389e-01
3.024850851958399423e-01
3.026703621854303083e-01
3.031046581466964041e-01
3.032534281915720831e-01
3.037143309543073322e-01
3.043916416490625165e-01
3.046989364200103356e-01
3.049015766349215673e-01
3.051397396440701515e-01
3.055357072651695427e-01
3.058613666700225053e-01
3.064349566309395589e-01
3.071574284255055298e-01
3.072482047404647698e-01
3.077538673890682919e-01
3.079512743985228784e-01
3.087189022806291483e-01
3.089892999955469177e-01
3.090394586736724403e-01
3.094370278300681010e-01
3.097841764565689715e-01
3.106980986801424205e-01
3.111837749042252188e-01
3.114306821633761047e-01
3.116377792949190928e-01
3.121134550471982294e-01
3.125262882050166002e-01
3.126436369953641270e-01
3.129827825854823997e-01
3.136481935322801284e-01
3.139037805701937467e-01
3.147090535250952614e-01
3.150871471139858881e-01
3.151386771990111191e-01
3.162472961764747348e-01
3.166966975744055501e-01
3.172537295208649466e-01
3.178728424151674448e-01
3.182471108649823632e-01
3.192302468565780815e-01
3.209358519116695119e-01
3.215024250523862426e-01
3.225075888424291382e-01
3.233636618272949237e-01
3.243426238990109178e-01
3.245832295415053137e-01
3.267938661174316639e-01
3.268753903673181638e-01
3.276395450128308795e-01
3.291761490187568029e-01
3.303343526855609946e-01
3.313711210910034177e-01
3.314495409242503854e-01
3.320247202698307643e-01
3.329566593211228387e-01
3.341560411275157350e-01
3.342655302043373577e-01
3.356329454962475589e-01
3.371960305748462616e-01
3.386023335106361776e-01
3.400864187748411371e-01
3.425893063944002170e-01
3.432116824281454814e-01
3.482109168335004723e-01
3.550466518217615386e-01
3.579222407929120164e-01


==> anc/Fig02_T1_dispersion_j0.2_L15_yvals.txt <==
1.037152091280257593e-01
-1.318888574109952749e+00
6.367203187698723399e-01
-1.008174861277781442e+00
-2.787641155357008516e-01
-4.569078531793386300e-01
-5.430859334126453275e-01
-1.097753326898286863e+00
6.687049146391195187e-01
-8.823002125158391218e-01
-8.024490197030444971e-01
-8.792328390820348949e-02
9.309843029830998373e-02
-2.342934683106021043e-01
-2.578756087637895655e-01
-1.143111954080510140e+00
7.110982696492000876e-01
2.971004420742854313e-01
-8.260401383958337895e-01
2.205001154654228912e-01
-8.807738164615130927e-01
-1.093425252004799342e+00
-8.134047940362486573e-01
3.584793907434988269e-01
-8.805837054760244920e-01
-6.060805459320450783e-01
-7.266881457505298680e-01
6.860991687343966916e-01
-6.630773963459268838e-01
-7.007714146344699024e-01
-8.245862434588047130e-01
-8.161239454165082341e-01
-7.605107347309779664e-01
-6.269597626399198154e-01
-7.501497893379230897e-01
-4.334646367847610482e-01
1.676228320500773583e-01
-1.150892521958530451e-01
7.416146643724980114e-02
-4.892227985777469201e-01
-5.308638645495685759e-01
-3.569082247489185344e-01
-7.543490024265097071e-01
-1.776033289094124168e+00
-6.847426924490009892e-01
-9.030931735526694926e-01
-7.622720037182010300e-01
-5.090355892895864764e-01
-1.127907211084951122e-01
3.761957239026401667e-01
-1.289668296682752735e-01
-3.142615276509241329e-01
-7.451884459437487784e-01
-3.479947994210811912e-01
-6.007111711656986097e-01
-5.123049002651173245e-01
-2.454787102013385736e-01
8.012188821889720813e-01
-1.173492154081491101e+00
-1.233605989414891857e+00
-6.394429727251114137e-01
-6.463461597684406756e-01
-2.530605534313471461e-01
-4.620764066039373397e-01
-6.906976775408797398e-01
1.493381481339154382e-01
-1.398946811712383553e+00
-1.195213300070817386e+00
-8.581511973945513683e-01
-4.339379924647041031e-01
-4.376648449969265942e-01
-2.666084724085021063e-01
-3.395638405922224434e-01
-5.622283325555611500e-01
-1.491864309112413300e+00
2.019003731845506744e-01
5.527527686737986334e-01
-2.988919963881884745e-01
-3.762504333773717957e-01
-1.815960027505423013e-01
1.377636237525066976e-01
-1.079297875258878464e-01
4.266217658617079134e-01
-1.198117857713338896e-01
-4.828848137193849088e-01
-2.043241908939204876e+00
-5.009079067968994492e-01
-9.683106883455407932e-01
-4.988969935341820983e-01
-9.915535862896232011e-01
-6.537226970967464634e-01
-7.254622907246610630e-01
-2.438430106963033472e-01
-3.333579650574037823e-01
-9.610908762895808977e-02
-5.689179060670210841e-01
-5.860655849759053293e-01
-1.124742296897430771e+00
-1.873443252594946262e+00
-1.120174170707617600e+00
-8.803363452066188810e-02
-2.345876965864801544e-01
-1.095416293757537352e+00
5.546442547877093038e-03
-1.360101747776814918e+00
-8.328162269329147938e-01
-1.985988557631795503e-03
5.367782556434103763e-02
-1.052699701628029061e+00
-4.763675170231863598e-01
3.141032122309224128e-01
3.933622831898941352e-01
-4.097777782318614559e-01
-1.230504225450138378e+00
-3.988340875244152095e-02
-1.126197153978764298e+00
3.078375559596142619e-01
-1.231494680345197379e+00
-3.423386901396034965e-01
-1.003024779121076460e+00
-9.964322731766505070e-01
-1.119749083922200628e+00
-1.224915686920704239e-01
-1.098522317811095439e+00
-4.926453438855506461e-01
-4.895029643707380917e-01
-4.750538170394444371e-02
-5.601289838947597355e-01
-6.382706169593458378e-01
5.284639769322048153e-01
-9.172230822363994784e-01
-1.090551354485221225e+00
-2.127939151184753686e-01
-6.111573584736448295e-01
-9.113685375310268677e-01
-7.280886839337238348e-01
5.108494205997684556e-01
-5.829771883779015784e-01
1.198277734295104431e-02
-8.546259501534104741e-01
-8.053460046577667342e-01
-3.613216651589513662e-01
-2.599774169639825216e-01
-6.541109473408597275e-01
-2.143082025314571037e-01
-6.584466215945729006e-01
1.309647480214231052e-01
-3.927789953676103507e-01
-2.014220837118521346e-01
-6.188988318877934880e-01
-2.691174420161482894e-01
-4.450455957135892038e-01
-3.888624375471256278e-01
-6.087597722136044442e-01
-6.873802376529041247e-01
-8.402506196963215324e-01
-6.147596871599878554e-01
-5.243323281095660926e-01
-4.614272385489210371e-01
-3.143321806286861197e-01
2.401544676947464999e-02
-3.837462513486481486e-01
8.037792768201298399e-01
-6.390712583158320026e-01
-5.386333516592400894e-01
-4.453620103172097888e-01
-6.604687783956774139e-01
-2.334977946683454986e-01
-4.835061127438736728e-01
-5.226305091968243000e-01
-5.399984173547692778e-01
-6.110168339417155758e-01
-5.546116749216707387e-01
-2.644087238958514607e-01
-4.096062329979016092e-01
-6.023679688738416971e-01
-3.732931971058509601e-01
-3.235535303964333087e-01
-2.343284423718708376e-01
-1.009208153573169842e+00
-7.957305138642553066e-01
-6.940412240066136107e-01
-4.743949278578870610e-01
-3.067326379771760370e-01
-8.315912802356580924e-01
-6.084065182832705254e-01
-1.145577919138701661e+00
-4.836743081609610195e-01
-2.197351361398048875e-01
-2.700186603643451311e-01
-3.131658560831374061e-01
-2.023394033601584319e-01
-2.465299827148500766e-01
-4.375913155387567977e-01
-4.415060628109871987e-01
-3.169136072692789186e-01
-3.069066779547230950e-01
-6.812770279480706570e-01
-3.413124762966666670e-01
-4.460435702714145023e-01
-3.074679573606688421e-01
-5.651326216589779294e-01
-2.277579882234815056e-01
-3.336501761176047243e-01
-3.735398026388844772e-01
-4.751878427093702006e-01
1.125957624368794791e-01
-4.609787396898191725e-01
-3.679566479899817333e-01
-3.262401919628410973e-01
-7.869755154686617349e-01
-7.517928525052276489e-01
-2.737358478486671687e-01
-3.814106285390778117e-01
-6.010366841350531786e-01
-1.521318475711596896e-01
-5.898141265560429281e-01
-8.260898042377493034e-02
-7.153135162785622114e-01
-4.523869515293890142e-01
-3.329397739300752890e-01
2.320060613498967778e-02
-4.237003585882869738e-01
-1.378912789127516136e+00
-4.763812686751729419e-01
-4.023034251370298242e-01
-2.225358897005573489e-01
-6.597615759588013606e-01
-4.093132567423369284e-01
-3.422618015363444455e-01
-7.390116063041766159e-01
6.068246993150410579e-02
-3.097780862535902124e-01
-5.917070565799608106e-01
-4.775289298201856325e-01
-8.173894152023035709e-01
-3.179802298571216546e-01
-1.140258630286074271e-01
-6.552140834357919053e-01
-7.573666945556463137e-01
-7.108713299687653420e-01
-4.740457117038986423e-01
-6.626292019865204219e-02
-6.024050464839970642e-01
2.132294230051976457e-03
-2.485787401848143230e-01
8.193633678584077984e-02
-1.436675693075623213e-02
-6.281093189700182045e-01
-7.001446749764933530e-01
-2.794934524307491897e-01
-8.959515278968848140e-01
-8.608439612448935963e-01
-4.017246917724759392e-01
-3.307446929656701617e-01
-3.116269806716046031e-01
-2.823921745088360247e-01
-2.956421523695234588e-01
-1.325782268194264923e-01
-5.785872601723599518e-01
-1.639211849837139134e-01
-5.256623049130737524e-01
-4.965967765607176010e-01
-1.020779465476574055e+00
1.160999532262531470e-01
-9.813232943002435649e-01
-6.378864476846693998e-01
7.196922369820207832e-02
-9.025501803316023086e-02
-5.902397863867540062e-01
-2.006300103106983257e-01
-7.717127299801083140e-01
-2.149119042732439491e-02
1.978786932588670958e-02
-4.051595356909105661e-01
-6.566974073557801939e-02
-1.022142262976255961e-01
-3.703982802769587579e-01
-4.810362205044415584e-01
2.604237904930122288e-03
-1.547900418651092236e-01
-3.600172442247336901e-01
-6.112499059514803212e-01
-4.162038031186475751e-01
-2.897025826155166239e-01
-5.873543550178165207e-01
-4.175866534775796723e-01
-5.762691201248022477e-01
-2.724043173002376750e-01
-8.805088902926623273e-01
7.918573865440479975e-02
-5.662488087261684511e-01
-2.015992165507315623e-02
-3.631365901684618924e-01
-4.063996602771478561e-01
-4.552325199690437363e-01
-2.463802437746440421e-01
-1.116277586388216170e+00
-2.461422991692216733e-01
-6.054725634315875071e-01
-1.087905307569115715e-01
-7.617194763328717366e-01
-8.055674689688003820e-01
-2.114590153062566869e-01
-3.538351081230632911e-01
-2.107667327871047269e-01
-3.805043696480979731e-01
-2.551963339730285371e-02
-6.520139415516180703e-01
-3.396486385612309533e-01
-3.030709196251877846e-01
-6.355169082686591420e-01
-6.877993234380160859e-01
2.059615340839700964e-02
-5.012303748944053616e-01
-5.373764865833907667e-01
-1.029548331737433625e-01
-3.581851489444132230e-01
-4.486229560448150022e-01
-3.770064571035587342e-01
-8.505370759738613284e-02
-5.538038039115296129e-01
-5.991248733453046205e-01
-8.990651336078727685e-01
-7.790734934172693915e-02
-4.778045129205257258e-01
-4.923709605057575711e-01
-7.247835155939016394e-01
-5.171417677340313102e-01
-3.438154402114839137e-01
-4.955741974807023054e-01
-8.076178960800585171e-01
-4.098178871336769502e-01
-2.265663350167632650e-01
-4.352811978384008573e-01
-1.750230565163623797e-01
-5.913369769898170203e-01
-4.582169456246663053e-01
-9.326462951740819296e-01
-4.667788646997144131e-01
-7.418357792194344436e-01
-2.518402501613817290e-01
-5.038089798728468960e-01
-2.580661412238354768e-01
-9.456608254831759541e-02
-1.992635774833483031e-01
-2.536600859752620729e-01
-2.794098849398632400e-01
1.714248023925840358e-01
-6.460042518415417545e-01
-1.596196078720106548e-01
-3.362538215359552884e-01
-2.914162660050288456e-01
-4.017111524203665351e-01
-4.775573391261062617e-01
-7.243091552696117041e-01
-2.587939414551760908e-01
7.101537720991832336e-02
-6.214770583776285662e-01
-2.166234187047841875e-01
-4.612746624679237573e-01
-3.210207352763935762e-01
-5.486452868185360821e-01
-4.401568227558697588e-01
-1.784227323443409591e-02
-6.910061307196193603e-01
-4.535204197740114185e-01
-3.977982360220240210e-01
-4.267532136000536380e-01
-2.440655624329378659e-01
-3.185991972785998660e-01
-6.932118947738389325e-01
-4.667095869951272125e-01
-2.980702070017889338e-01
-3.623198373661123406e-01
-2.144019406525845550e-01
-4.096288449505109397e-01
-7.234464449814054232e-02
-3.536043105350512583e-01
-5.441174814973674945e-01
-6.015762683085941198e-01
-6.172031269974900258e-01
-4.268303480871386002e-01
-4.210262747763673374e-01
-7.501591668150183745e-01
-1.044091537913802992e-01
-6.217253131864936000e-01
1.173861704159624847e-01
-2.714138134612099629e-01
-5.498640394944385168e-01
-3.675794849430898958e-01
-5.778641699556700262e-01
-3.601421063459654959e-01
-5.395129600842979434e-01
-2.276921439922174328e-01
-4.081563420864440794e-01
-4.821555534411374744e-01
-7.287021552734713747e-01
-4.594938226405758663e-01
-6.386853994836925175e-01
-5.628965465431506887e-01
-3.536087784542050749e-01
-3.154488761041396860e-01
-1.735296938138919109e-01
-4.169658076591277740e-01
-5.163040396066176374e-01
-5.105520101238307795e-01
-3.078519630463417145e-01
-5.188349743988465157e-01
-5.287526303268119676e-01
-5.001478453482401942e-01
-4.488581699332154229e-01
-4.794819145229167190e-01
-2.767648935676309541e-01
-6.547047905362588516e-01
-2.912744005661139779e-01
-1.726559478064125519e-01
-4.936891849395467768e-01
-6.550708488112482186e-01
-2.482495037128521209e-01
-4.755301704728373546e-01
-1.188762232256045520e-01
8.656630597283940243e-02
-4.893124068451365494e-01
-2.684574508821126471e-01
-3.567975789170125256e-01
-1.933573814192296736e-01
-2.792477075890979488e-01
-3.171548344274104925e-01
-3.185855317830163513e-01
-5.577324927507548713e-01
-2.327587839469139608e-01
-4.956514056985371064e-01
-5.831780679392434275e-02
-5.574728069103788153e-01
-5.784303666626855467e-01
-2.233422192140560314e-01
-7.744468430895152800e-01
-3.265323759560913031e-01
-3.862515830464195443e-01
-6.004661406937498169e-01
-4.262113527868622298e-01
-7.971861751650547445e-01
-3.889110197667250413e-01
-5.524883245200381543e-01
-3.475153574580092664e-01
-4.550512057191510862e-01
-7.457283017760730770e-01
-1.829832219383833170e-01
-5.094766900532752274e-01
-5.836240308500314500e-01
-3.425767671906451706e-01
-4.980033462787045173e-01
-6.571969824624339651e-01
-3.964093855910127417e-01
-5.761605526018021006e-01
-4.716529957237829418e-01
-1.393811899219246642e-01
-3.684382254297096093e-01
-3.438862973889583730e-01
-3.315292601502089487e-01
-1.679082100480207285e-01
-5.520757750851169599e-01
-9.529477398148018530e-01
-6.734057976369882681e-01
-6.396441438692901382e-01
-6.974264274998623891e-01
-4.173638448149827318e-01
-8.465924250319699640e-01
-4.250468696372167177e-01
-8.089574148119931252e-01
-3.229689838204335417e-01
-8.910643900807696527e-01
-2.358810951231526398e-01
-5.866088255804963181e-01
-5.452955855293687426e-01
-6.586073271079135871e-01
-7.011175070681168187e-01
-5.166371262414568566e-01
-5.904501053339252792e-01
-6.062370813165389727e-01
-3.309915310120418730e-01
-1.324368421751278280e-01
-5.067728094379311266e-01
-5.217747759834204802e-01
-2.810309711537718469e-01
-5.023236710973376651e-01
-5.070627485762611020e-01
-4.306308159768619803e-01
-7.281509513267756528e-01
-4.927532087131959448e-01
-5.929757925618567294e-01
-4.356132972652063673e-01
-3.054061524797836991e-01
-3.951189846174480436e-01
-4.804798097188296424e-01
-2.047293196496341172e-01
-4.562086533653584852e-01
-5.873456550079124705e-01
-2.658919302162967013e-01
-8.994351846799756300e-01
-4.346044173396467758e-01
-1.576869391995610603e-01
-4.503120844361901964e-01
-4.377699614750545365e-01
-3.662046959199392049e-01
-1.981319285976332889e-01
-2.955435164974640205e-01
-4.288310107684282224e-01
-4.415362817709823640e-01
-6.289889133294579437e-01
1.890033467511775811e-01
-5.277783459939654476e-01
-8.005222362748921627e-01
-9.343681462235071677e-01
-6.751145250176140422e-01
-6.885061749369910666e-01
-7.339085208563619345e-01
-5.684658507953800344e-01
-6.344082871544490798e-01
-7.238834606621984413e-01
-5.342145308548498228e-01
-4.035325660049460250e-01
-6.932278044827224761e-01
-6.101375400708379804e-01
-4.850553949777474672e-01
-4.173159927490763255e-01
-5.180067805142034576e-01
-3.625501909938882994e-01
-5.009470163924695241e-01
-2.836235886078218305e-01
-5.404388159710469264e-01
-6.617992457993285838e-01
-3.946985020042249048e-01
-4.477147768369748038e-01
-2.574403938504694067e-01
-3.170770418714622396e-01
-1.182890055173469318e-01
-3.386500498642330825e-01
-5.041395276755011867e-01
-4.556813648580840814e-01
-4.783819103850361354e-01
-3.988970890778323897e-01
-1.011715148846299844e-01
-2.924591837655711180e-01
-5.642010258494392083e-01
-4.410044303415820988e-01
-6.397418276666028136e-01
-4.433829377221378820e-01
-6.203491322111687190e-01
-3.222929460691427161e-01
-6.148532206805835676e-01
-4.463943288578317015e-01
-5.944988853951599372e-01
-2.812197774023173502e-01
-7.118332281885129120e-01
-6.902517886660847202e-01
-5.194149221987699461e-01
-6.381098000312794838e-01
-4.749529038730394559e-01
-6.436296487794868071e-01
-5.684161957970494949e-01
-4.155350706428838081e-01
-5.090540429886107887e-01
-6.065583095399784685e-01
-7.809624959125340826e-01
-5.036251499228870943e-01
-2.694150229270164676e-01
-4.787679870117521053e-01
-5.242209106159556598e-01
-1.667762281071701047e-01
-7.917813054759775815e-02
-1.694312685292749532e-02
-7.969639759225009001e-01
-4.099847269639209646e-01
-5.413341982766280980e-01
-5.947899033090354726e-01
4.621108298986913165e-02
-3.432391281028377428e-01
-5.005672516172591235e-01
-4.691653242811135716e-01
-1.664194343485882743e-01
-5.234679147409404543e-01
-3.588862347965301458e-01
-4.886901215118567565e-01
-2.083500969864580665e-01
-3.715295942474001745e-01
-3.989048590161397567e-01
-5.807103266420526877e-01
-2.669642146881225919e-01
-6.931780624696138871e-01
-6.498269215922379827e-01
-3.782909143361886106e-01
-2.805490563180839669e-01
-5.876992302804217028e-01
-1.372991598092064558e-01
-2.264051654527582946e-01
-1.853793637616208134e-01
-8.799334139242898090e-01
-2.084176338189037414e-01
-6.554410643008190540e-01
-6.475123817295374007e-01
-4.378246722950522307e-01
-3.556884600435533672e-01
-5.459753408806843344e-01
-4.948955061257820920e-01
-2.468760470837583210e-01
-4.287729213699564279e-01
-7.315318750921386837e-01
-2.074965149455381408e-01
-5.157228331169918523e-01
-6.559726286039051502e-01
-6.553479307604196391e-01
-5.029974125789687944e-01
-2.146149051086421455e-01
-2.012609352601726631e-01
-5.859026177567625560e-01
-3.299127924033002923e-01
-4.492093576776992614e-01
-2.409256145322000719e-01
-6.676782845419110268e-01
-4.617291460678204507e-01
-6.525953567960397494e-01
-4.059623124260733906e-01
-2.788557368400715331e-01
-3.137790246588089138e-01
-4.364607199294515683e-01
-4.452698296136397560e-01
-4.807208951913918282e-01
-4.162539729584614490e-01
-1.084297375260649537e-01
-4.011020871980994218e-01
-2.194442618159798963e-01
-2.180363170159374531e-01
-4.595052975762676239e-01
-3.267178107344740345e-01
-3.136599910403711222e-01
-3.639782072172156324e-01
-4.060854769723389324e-01
-4.196759598588923890e-01
-3.563224883119192055e-01
-6.235420412371501797e-01
-4.358330918183441760e-01
-4.140399286973331372e-01
-5.498717868343830917e-01
-5.781917714374751327e-01
-5.628895994098090938e-01
-3.114240561257461959e-01
-3.848456219654912691e-01
-5.727647392528898429e-01
-4.184219084883255557e-01
-4.540820626613297772e-01
-1.786845277300451174e-01
-3.134979993162614886e-01
-3.797592303036356753e-01
-4.773670324865965098e-01
-2.216659154592927894e-01
-3.432257796572612540e-01
-2.746206646107002269e-01
-2.950909146888583412e-01
-3.567963256503851044e-01
5.386301010578497736e-03
-4.101463596336701878e-01
8.618613627794627363e-02
-3.834195007947218126e-01
-5.333385134688680695e-01
-2.441729568578617782e-01
-4.782843415431414225e-01
-9.254562770733525123e-02
-5.181491241552217408e-01
-4.385529422037081626e-01
-4.957193775246140355e-01
-1.474473747824354697e-01
-5.939932235438823982e-01
-2.729649196713068715e-01
-4.517418122343734854e-01
-2.628502371372867796e-01
-4.297629595016989046e-01
-5.042820333605330108e-01
-3.000348604417462650e-01
-4.063379172836318332e-01
-2.354561424280877391e-01
-2.112363087381501914e-01
-2.412141338500134180e-01
-4.471135085451731772e-01
-4.400645711898260592e-01
-6.359029943354774783e-01
-2.859645747181896458e-01
-4.694377207687036035e-01
-3.641321645818018649e-01
-6.380295461167458937e-01
-8.590429151253022866e-01
-2.845575873946983858e-01
-2.842155726961682061e-01
-5.448048533647963376e-01
-5.269310747947490992e-01
-4.923316748941555798e-01
-2.890824548681053541e-01
-1.762256062980714633e-01
-9.047540604253076491e-02
-2.938032670860129536e-01
-4.934504764506657537e-01
-3.019344663344366575e-01
-3.532860078200485976e-01
-8.190894744233891966e-01
-4.825418048210567412e-01
-2.536525906308066403e-01
-6.833881869687716826e-01
-3.715191997415139280e-01
-3.086318715304289806e-01
-5.498876315022608319e-01
-4.803759858080727252e-01
-3.859828173957763342e-01
-5.312435311992075304e-01
-3.986916533852430944e-01
-4.110422277860620865e-01
-3.315718124579971615e-01
-4.836361670571537319e-01
-3.565692411388189931e-01
-5.595585513453160686e-01
-2.156045938362571024e-01
-2.332390407789178000e-01
-3.650768376408201066e-01
-1.764249285234742448e-01
-5.001431006515510980e-01
-3.522273964845787919e-01
-2.734316327551419290e-01
-3.811564545298894435e-01
-3.676591261396409682e-01
-5.127601046460027456e-01
-2.943559657876171354e-01
-5.920859744627301469e-01
-2.017413271877324388e-01
-6.321429036923833511e-01
-3.784734188339487493e-01
-4.388907642996234260e-01
-3.260898301039101277e-01
-3.507446145569180773e-01
-1.266689824295363642e-01
-3.385613403641580810e-01
-3.035199115367478440e-01
-5.699231725973815665e-01
-5.290688481966369094e-01
-2.378231655170175707e-01
5.008514380394049528e-04
-6.018017858628558203e-01
-3.277542904479697206e-01
-2.945535736154843431e-01
-3.817630243571120130e-01
-6.280559599086602551e-01
-7.127729625248296896e-01
-3.464042330061426478e-01
-6.117442159423874815e-01
-2.140709153544743948e-01
-1.807929895400086640e-01
-4.257771870051488827e-01
-1.682174861245790687e-01
-2.889358504139221684e-01
-3.227195994845752369e-01
-1.678281504608176711e-01
-1.691708533443990747e-01
-1.586275438793031123e-01
-3.055669961444040239e-01
-6.469640132510482422e-01
-2.979615240172994728e-01
-4.662257688785745868e-01
-3.385720998112918823e-01
-1.781367338136164713e-01
-3.984611182625955594e-01
-3.472995194452538348e-01
-7.114624406435384740e-01
-1.266016128004133212e-01
-2.373791407496224359e-01
-4.215021884924564644e-01
-4.652255476749247998e-01
-3.811020428135318827e-01
-2.751740614282747188e-01
-1.919692458690578640e-01
-3.461597375026246315e-01
-2.881409194246209449e-01
-3.441134806803305413e-01
-1.189622571790870664e-01
-3.503560109723951599e-01
-3.730014388297249184e-01
-5.552799205542207073e-01
-1.187528127810941886e-01
-4.009798353029764839e-01
-5.639028547125678470e-01
-3.811655498789530694e-01
-6.402903369809277434e-01
-4.867372857836630984e-01
-2.311909114111560526e-01
-2.890328822900514738e-01
-8.632228455259713384e-02
-3.395660163607980842e-01
-1.762044366919818250e-01
-5.019570003225310995e-01
-6.889424696317133501e-01
-5.616689334438440540e-01
-5.188976660525109752e-01
-4.786063295134006523e-01
-5.437812594419306755e-01
-4.895718141105562804e-01
-3.279221137372624328e-01
-5.314687181734367716e-01
-1.838707324942129850e-01
-3.576606224862862726e-01
-4.536886637172496406e-01
-1.802694714071633730e-01
-8.587966798904031474e-02
-4.524950101098390576e-02
-5.416159181214768026e-01
-2.005010446530264556e-01
-4.861959016738156003e-01
-4.659538262338890346e-01
-3.068759597876412060e-01
-1.428534649530279477e-01
-2.676869450192443933e-01
-2.823103715670605696e-01
-1.822979797834690108e-01
-3.602197354535523199e-02
-4.245352912498231990e-01
-1.621438098204907030e-01
-2.378350326997120123e-01
-2.311552448877702559e-01
-3.880019103277478898e-01
-4.636370678518179078e-01
-2.601015117511172869e-01
-4.650480426577021653e-01
-5.253111182383600752e-01
-4.097146515249074361e-01
-6.481241122634417984e-01
-2.460616447400101048e-01
-2.208957584454539214e-01
-4.769918392609860391e-01
-1.593685939471516655e-01
-5.357632185530956104e-01
-3.231622942775511098e-01
-4.621081022161130369e-01
-3.866229229236659015e-01
-5.806507803432209291e-01
-3.618109177332917148e-01
-3.390823663733164572e-01
-4.442406261623657038e-01
-3.326027500140688042e-01
-2.153753936390050694e-01
-3.406259303002711070e-01
-4.406652532598821503e-01
-2.682103477078701670e-01
-3.847431304916164585e-01
-1.386160179903870027e-01
-4.169355219124026291e-01
-5.867201552180053570e-01
-2.746965894723764623e-01
-1.575138801368675956e-01
-2.239498562293496808e-01
-3.227710955402516846e-01
-2.694600839589540997e-01
-4.055023309198168557e-01
-3.886892083158396960e-01
-3.307634893093456263e-01
-3.355813744445331759e-01
-3.855740102097617861e-01
-5.200843382666248127e-01
-6.198696376053079993e-01
-4.629113836966596285e-01
-3.819603890411485958e-01
-1.931067940002502425e-01
-5.623989177660735361e-01
-5.152727557892863297e-01
-5.642345390416253492e-01
-3.535287470604990823e-01
-2.276219730483780568e-01
-3.447353530894041729e-01
-4.728934164930929107e-01
-2.939820679499648981e-01
-1.677521352204110472e-01
-3.351472986346761274e-01
-3.250220619635950103e-01
-2.830545082998839335e-01
-2.521506729089563192e-01
-3.872567427222551872e-01
-9.381055656791953412e-02
-4.340282028429511274e-01
-4.448362040451822041e-01
-4.737867819170663575e-01
-4.098640062777207382e-01
-3.873658728711292798e-01
-3.076708142347787667e-01
-3.251157134196317466e-01
-4.166374312359203969e-01
-4.936015001995163742e-01
-4.290159833924999111e-01
-4.287501300542503890e-01
-2.958773100180061011e-01
-3.715553047660275499e-01
-5.135886039761410338e-01
-5.134284848278656277e-01
-2.658186540719574831e-01
-2.666154476193109968e-01
-3.718693976941233603e-01
-3.102703539427882906e-01
-3.992054064712868139e-02
-2.460794885105048735e-01
-1.155063323126474667e-01
-2.427813646972654393e-01
-6.440629691541431834e-01
-3.891141340252077252e-01
-2.537883664840326348e-01
-1.418941057293175712e-01
-3.792682462646667085e-01
-4.205637930827511167e-02
-4.547626257859123111e-01
-1.233755351312141590e-01
-2.616597662575131378e-01
-3.226719006692881364e-01
-3.481825235176329025e-01
-4.406682436710907536e-01
-2.392409107724483841e-01
-3.799331406458088534e-01
-8.867308459368668239e-02
-3.438477381315729886e-02
-1.016122761750245795e-01
-3.733635498981962009e-01
-8.381476471000027795e-01
-4.514524209724868897e-01
-3.283263368474877431e-01
-3.771904811176169381e-01
-2.458643985463388748e-01
-5.029304982818644243e-01
-2.049798797145732376e-01
-3.121103306887716977e-01
-5.645375736715091408e-01
-3.460298421506642907e-01
-4.409821552827245528e-01
-2.159288019091426258e-01
-6.743033854003473992e-01
-6.303862371439363788e-01
-3.593751508255801363e-01
-3.635336431489015752e-01
-4.177749415127305910e-01
-6.007429808456914433e-01
-3.744530334228122759e-01
-5.386839604045747798e-01
-5.171824594309981649e-01
-2.492567816960933602e-01
-4.809057196470195028e-01
-4.823733930119951663e-01
-1.192412114533229484e-01
-2.544075218892757340e-01
-4.657752721559762499e-01
-2.437328274737210754e-01
-2.395464397251295674e-01
-4.565411116276885672e-01
-2.779963068702228646e-01
-3.084166212224534465e-01
-3.976996497802564590e-01
-3.519310538733350091e-01
-4.573859590982207735e-01
-3.025531633909888107e-01
-3.158210220073006669e-01
-2.975261999183834716e-01
-3.395949138669150935e-01
-1.690461432557863741e-01
-3.075142057275325747e-01
-2.085686094209720509e-01
-2.344220604761258486e-01
-2.802066937790743673e-01
-1.877018688173761329e-01
-3.370126863400539352e-01
-2.824424543151730638e-01
-6.087079276007628659e-01
-3.496194495305808281e-01
-1.351446464906496669e-01
-1.468185627846693431e-01
-4.855359199885052046e-01
-3.502611031347389048e-01
-6.018405780826420193e-01
-2.663861319982395170e-01
-1.700878971294473574e-01
-2.626010758249647248e-01
-2.327701034656262380e-01
2.363896907047496193e-02
-2.241782359931323576e-01
-1.846507796804113533e-01
-4.201462527064445673e-01
-6.863808489663962842e-01
-1.079256611749358913e-01
-2.226163393059133189e-01
-4.403373427520730909e-01
-4.358997542048593243e-01
-2.375233471765731963e-01
-1.261656129868276299e-01
-1.094554714837879805e-01
-3.105124816437446755e-01
-2.702913418213236940e-01
-4.448324858203228649e-01
-1.653403626817998295e-01
-4.567088937197563703e-01
-2.101652889561324566e-01
-3.248207475824653745e-01
-4.893402870365669011e-01
-2.719420093309114494e-01
-2.814618890821647401e-01
-2.560749155935145294e-01
-5.750034488650492825e-01
-4.790627999143064475e-01
-7.511434028184282852e-01
-3.833744124246516449e-01
-3.709154170763798719e-01
-3.998019387112254353e-01
-4.676870887795592235e-01
-5.032888314397635510e-01
-2.049917058162086525e-01
-4.723609305143953163e-01
-3.323609861626781181e-01
-3.743678974081761646e-01
-3.029341887114203047e-01
-2.928859897866117890e-01
-3.839176243444013537e-01
-3.147994093084685030e-01
-2.639769135875391082e-01
-2.146236844646867425e-01
-3.951145717049107664e-01
-2.769516947794706252e-01
-3.489503584383788493e-01
-2.224501125387670364e-01
-3.158084259475262279e-01
-1.470080804023382870e-01
-1.988250551498541852e-01
-1.036320192148138669e-01
-3.804243171552207925e-01
-2.725083185279120745e-01
-2.880402861559497874e-01
-3.741307267213058729e-01
-2.566201809788911659e-01
-3.949592983041326777e-01
-4.322603901016232042e-01
-4.771999857860951821e-01
-2.774893498002342640e-01
-3.948560650562363827e-01
-1.135792564512327074e-01
-5.055653094858644225e-01
-2.961047172539916228e-01
-3.129408309920367892e-01
-2.487541641990054231e-01
-3.420893891852758162e-01
-2.838748543967161142e-01
-3.411642750153588977e-01
-2.669363422314025569e-01
-4.115908148626704066e-01
-2.196317161342075663e-01
-3.283844443856376305e-01
-5.130802272896886063e-01
-3.190853413293451846e-01
-8.086503043017108372e-02
-3.935789130235517116e-03
-3.703933180632725253e-01
-4.390735337063507715e-01
-3.826528091141208621e-01
-3.706116911878328257e-01
-2.848573542846884465e-01
-3.250644305418645685e-01
-4.389931672585353217e-01
-3.998376723170082858e-01
-2.131320942989878564e-01
-1.043144253163111185e-01
-3.679540805296115380e-01
-1.349483105654609161e-01
-2.049832861811036189e-01
-2.120769105397999899e-01
-3.307213568647050517e-01
-2.591799648167524284e-01
-4.034091611484619255e-01
-3.012080512608728000e-01
-2.388446182929363504e-01
-2.543483968020956443e-01
-4.988321340403761850e-01
-1.800909431131547944e-01
-5.616609103621647003e-01
-4.788347488651368278e-01
-3.985248936432940758e-01
-3.171755344053509007e-01
-1.000460788747208896e-01
-5.444123259016396821e-01
-3.300224698884271501e-01
-5.182950791208068564e-01
-2.771942515762770842e-01
-2.848236925447646395e-01
-3.629994828375127658e-01
-3.641412298643222911e-01
-3.878797580495481623e-01
-6.017858224407550694e-01
-2.897910389313079760e-01
-3.015946981861921117e-01
-4.244176925722612514e-01
-4.602662940113853574e-01
-4.008412530325998757e-01
-5.970995516151684779e-01
-2.541714802987128929e-01
-1.857039212294735731e-01
-5.639282666086771201e-01
-9.363531271571029491e-02
-5.621755612667160840e-01
-2.575667259791213914e-01
-1.680584828656960239e-01
-4.289475277260446084e-01
-2.394981202373487605e-01
-1.849827890458582147e-01
-2.007534921807930528e-01
-4.297914012034448339e-01
-2.436920877995939760e-01
-3.834316213949874319e-01
-2.337626106295643269e-01
-1.080811761004801808e-01
-4.819893232026603025e-01
-3.163979289337688905e-01
-2.406111626133456416e-01
-4.225888615369742252e-01
-5.070845453497552224e-01
-3.290501710312876416e-01
-4.734028532945681600e-01
-3.611710419025872532e-01
-2.309445849305199472e-01
-2.477034052983602685e-01
-3.543405590755783208e-01
-1.925938178375436183e-01
-4.639988695160929266e-01
-1.813115548084513473e-01
-2.474644779021598906e-01
-2.604225222784245508e-01
-8.796351143346965717e-02
-4.071372294843057515e-01
-1.816220238008921795e-01
-2.406988971740976480e-01
-3.316851618119998624e-01
-5.052331058413087606e-01
-2.612768350737582623e-01
-5.082457908578862371e-01
-4.316132148041633143e-01
-6.665611283760397576e-02
-2.727656372886422265e-01
-2.998488915603055305e-01
-4.775109600342815619e-01
-4.179694570454383640e-01
-4.110755439815413914e-01
-5.569996278426785352e-01
-1.327996498724817176e-01
-1.730173476600473381e-01
-2.183907116610116217e-01
-5.599525799936077020e-01
-1.182134448378233255e-01
-3.078006701170897252e-01
-4.382792060682251800e-01
-1.242903128677381869e-01
-2.773038339254540463e-01
-5.271790193616180398e-01
-3.814509249228119625e-01
-2.954075372698303226e-01
-3.114218596982640253e-01
-1.955671525894213114e-01
-2.278747866660104648e-01
-4.782880858633210552e-01
-4.581973834445836613e-01
-4.011879542573205115e-01
-3.400974058394868327e-01
-2.232184470707719581e-01
-2.360954903013678385e-01
-2.133690509828773951e-01
-3.829740910405958765e-01
-2.533617840302313517e-01
-3.167852193744889466e-01
-1.530971212104936807e-01
-7.743827651267662371e-02
-3.454430040144966796e-01
-4.126996796371908416e-01
-3.814394403559279167e-01
-9.499206974633023215e-02
-3.115802431453714161e-01
-2.550059657611047359e-01
-2.722254062013697573e-01
-4.009423329709696504e-01
-1.948088193287492442e-01
-5.352910943960881296e-01
-2.123402845365298663e-01
-2.615799708035633775e-01
-3.512217957114719957e-01
-3.012126022240589340e-01
-4.756204082409247746e-01
-2.960463432195936107e-01
-7.565902126538472106e-02
-5.508353608094652687e-01
6.241856131694906162e-02
-3.214636121805333757e-01
-2.141991409214871189e-01
-2.280327615577157629e-01
-3.125937348430752327e-01
-2.616758240259386414e-01
-3.492892185751562129e-01
-3.065339226649168025e-01
-3.237712688689248219e-01
-2.432685949872631925e-01
-7.730020958829525446e-02
-3.026437889687772498e-01
-2.527965751983098919e-01
-1.299058195818898198e-01
-2.245619318988278379e-01
-1.911937614263668483e-01
-4.087293511862930551e-01
-8.955067897189923631e-02
-2.174838218028422587e-01
-4.194872210910355892e-01
-4.558145772567269716e-01
-4.117174462178653238e-01
-4.403286000818765755e-01
-3.318267799542382046e-01
-3.218367888819791411e-01
-3.526118089055160776e-01
-3.459536403965953744e-01
-4.650649311300535937e-01
-3.212159167839875873e-01
-1.270073912495556789e-01
-3.520299651160412324e-01
-1.200202493592675140e-01
-3.837946817651261555e-01
-3.948608193420576895e-01
-1.880466115978860486e-01
-3.011569949956739434e-01
-3.433528052533547648e-01
-6.155994594328275671e-01
-4.888376285591893300e-01
-3.233903513914666572e-01
-5.438996447750726881e-01
-2.598655794160298349e-01
-2.897832401489975340e-01
-4.378163831387016924e-01
-3.033873455381980166e-01
-2.884189399975140566e-01
-3.975970826518725465e-01
-3.593704789924084264e-01
-3.060924446931790888e-01
-3.936029769097536546e-01
-1.919991334796747884e-01
-1.318916488235588325e-01
-3.258091489617541692e-01
-4.341961097317983964e-01
-4.652770848967037742e-01
-2.985456111844291827e-01
-5.247786931760133333e-01
-1.876578181779445520e-01
-3.463649966653041257e-01
-2.051390635486097236e-01
-3.688217414435520647e-01
-4.571113260998808103e-01
-2.702292081627207243e-01
-3.414379562875664575e-01
-1.734796661497026715e-01
-4.915239961127479962e-01
-3.985472569428230027e-01
-2.502458371600703169e-01
-3.825305930830452117e-01
-3.138761643232791387e-01
-4.890629390453176129e-01
-3.883222644716335936e-01
-3.417341529032388858e-01
-3.359152814616286342e-01
-1.736410847210993202e-01
-3.992318232663241151e-01
-2.425269164538984279e-01
-3.295000492104006029e-01
-9.461140394291579769e-02
-3.246696497560497274e-01
-3.480477181128847075e-01
-2.281171059725859707e-01
-4.798642191502698884e-01
-2.751591816158461268e-01
-3.961947893912635132e-01
-4.276956071275844762e-01
-3.687061380211945072e-01
-4.737880964568621511e-01
-3.268013310159370022e-01
-2.536070441456778068e-01
-2.879868610549925489e-01
-3.285290441900198810e-01
-3.880322778304066134e-01
-3.354221245966367837e-01
-2.338195133777645762e-01
-4.928105724784307418e-01
-2.190870841058744911e-01
-1.466343945953625938e-01
-2.468974607578143798e-01
-3.672694765429428410e-01
-6.006298685117359426e-01
-4.998979309514603453e-01
-5.275365646646014151e-01
-2.590650399756370126e-01
-2.843985373183333665e-01
-2.529041710381123020e-01
-4.226555387909514128e-01
-5.463395159648254396e-01
-4.004338222563206262e-01
-3.323841762590390436e-01
-5.212843814146124188e-01
-3.132810590050321697e-01
-2.014907223307764172e-01
-4.501336147656004316e-01
-4.231726022675456611e-01
-3.349556986491341037e-01
-4.176731524323533118e-01
-5.135442216144832095e-01
-2.990921598774574641e-01
-2.748134437758278370e-01
-2.949019410950291520e-01
-3.852768162124926010e-01
-1.333331234832995649e-01
-3.879697027451696756e-01
-1.676370798113323846e-01
-3.140004004126145110e-01
-4.379175218647319845e-01
-7.600210816861360796e-02
-3.038528692302961409e-01
-2.785512894680066132e-01
-5.236046135486616127e-01
-4.389391442326228132e-01
-3.555956740951520256e-01
-2.840888597523882897e-01
-3.166579888012687194e-01
-2.815811737660509073e-01
-3.690863959390932592e-01
-4.288176509567525052e-01
-5.660871492507233427e-01
-3.352712826244925726e-01
-2.913865058749474657e-01
-2.541448476764888165e-01
-4.175079239850645885e-01
-3.727748698185099352e-01
-3.880963798593994873e-01
-3.198842539667324236e-01
-3.489581774466143926e-01
-2.063619341677735697e-01
-3.993918037909833796e-01
-3.508862138003975284e-01
-4.060864387297154487e-01
-4.970910803480906304e-01
-1.440511413057367629e-01
-2.815634650950054607e-01
-4.008784030685201560e-02
-4.342558411205102997e-01
-2.864328639293416967e-01
-6.002500502195878829e-01
-1.977582359992272054e-01
-3.591212833240322450e-02
-3.490489517285462195e-01
-3.587398455555018129e-01
-3.388666366292644727e-01
-2.744586140773336291e-01
-1.057761097615622925e-01
-2.710085053001403121e-01
-3.389217681018996675e-01
-3.310307259186234807e-01
-3.274388011375974905e-01
-4.533858213304842177e-01
-5.337591439792377379e-01
-3.823192779491703663e-01
-3.166583138900291861e-01
-2.469821452830131547e-01
-1.095051778485833516e-01
-2.442790793894178969e-01
-2.475586945781370063e-01
-4.114085858598782730e-01
-3.727985532592029694e-01
-3.264353041388130539e-01
-6.195507781890635668e-02
-3.764978805014755903e-01
-3.388132327403300947e-01
-1.814589936547266746e-01
-2.379406914332130307e-01
-3.391212711459384299e-01
-4.262312873085709608e-01
-5.495791977025175079e-01
-5.521019108145520660e-01
-3.062716860126218910e-01
-5.410650030306992653e-01
-2.053726063855949857e-01
-3.008093359152766433e-01
-6.199182516119399189e-01
-4.633530571813268550e-01
-1.599746401877983892e-01
-3.912079637073838656e-01
-2.726446069450907395e-01
-1.997086885629085484e-01
-1.707624412286756765e-01
-2.123804510477108887e-01
-3.504297488239366265e-01
-2.982345412874024548e-01
-4.857813512242503129e-01
-1.606801247845434100e-01
-3.864266106007958612e-01
-3.159471319028159253e-01
-2.305039115231416746e-01
-2.650313320399240724e-01
-5.757344324980446792e-01
-2.653882598038505014e-01
-2.813236551057600177e-01
-3.247732246246273768e-01
-3.414360084414639340e-01
-2.440095328618628878e-01
-3.199624506562190329e-01
-2.797302937859506566e-01
-1.799459446555744524e-01
-1.481126265549090604e-01
-4.567065643080377435e-01
-2.245256878749410379e-01
-2.816371031667144753e-01
-4.040808223369680707e-01
-3.211025801340484098e-01
-1.845349764385104674e-01
-2.780648320937733065e-01
-3.063724764389701427e-01
-3.573627334007659084e-01
-3.869768557371960349e-01
-1.243659242376494167e-01
-4.416755280463708355e-01
-2.612477359507912600e-01
-4.993511394682977333e-01
-5.099941903226274942e-01
-3.386085559283714130e-01
-2.743766170352771039e-01
-2.925761255776127556e-01
-1.377779230344816364e-01
-3.483785607842381782e-01
-3.800448333249136779e-01
-2.020923734664489546e-01
-2.760822751211385317e-01
-3.782180082290670931e-01
-2.481820664284702938e-01
-3.156905187155966686e-01
-2.700482216891377796e-01
-2.434578078911369958e-01
-3.987108346294198080e-01
-3.825969839009130680e-01
-3.555882022855755831e-01
-3.519817298170822006e-01
-3.067677195749748953e-01
-2.619955677706531927e-01
-2.635332985481738666e-01
-2.598459951696404091e-01
-3.285046451320166039e-01
-3.654758695538127267e-01
-3.006902275404356728e-01
-3.471129655873645969e-01
-3.620561858393623322e-01
-2.839650912565649388e-01
-3.492205301656768901e-01
-1.682701589375739382e-01
-3.658828931263216067e-01
-2.917688263326858600e-01
-2.540305139187239991e-01
-3.696034479019670860e-01
-4.664519950646199287e-01
-4.796687817983362190e-01
-3.303579807258431034e-01
-3.126592166374393411e-01
-1.384251961371589790e-01
-2.834085429134693412e-01
-2.239437543322362889e-01
-3.107557247294027714e-01
-2.957114889228619203e-01
-2.987254446411586883e-01
-2.765165585748227683e-01
-2.030801932796996445e-01
-1.273799498714333345e-01
-3.691841302979423367e-01
-4.227137862942004221e-01
-1.631848689692126653e-01
-2.393857157008101311e-01
-2.390238901958283702e-01
-2.452513618148228769e-01
-3.206152254300004278e-01
-1.836772523811217375e-02
-3.471987969216401848e-01
-2.535879098982828372e-01
-2.667395617762792215e-01
-3.990424464131760440e-01
-4.186981166812788757e-01
-3.320895531560043579e-01
-1.619199691712564504e-01
-1.470523598371774043e-01
-3.807024967562327444e-01
6.001733479298303068e-04
-4.343432409438229280e-01
-2.423209290099349045e-01
-4.042551808719299644e-01
-2.592377454237709267e-01
-3.610679430756550401e-01
-2.817729538489618935e-01
-2.077280509750673854e-01
-1.705326390953308680e-01
-3.977813598036535336e-01
-3.298693452161094997e-01
-2.352769886291513901e-01
-5.825725936082665202e-01
-3.994902097926290585e-01
-2.526972690402213284e-01
-3.375149497788008657e-01
-2.613432551775768387e-01
-4.100120371166751099e-01
-3.392499748257105652e-01
-3.459392525760758841e-01
-3.435475755869014103e-01
-4.117326580267088310e-01
-1.987501430289160820e-01
-3.064687823579607118e-01
-3.108034965698220908e-01
-2.576183833453429273e-01
-3.851418794514436805e-01
-1.625119062592299268e-01
-2.970464885955206857e-01
-2.551972069223514827e-01
-4.481944080813984321e-01
-4.056734720401927730e-01
-4.264668033316640350e-01
-3.181862622909593097e-01
-1.911760323480540813e-01
-2.690209506693184704e-01
-4.074379265199762346e-01
-3.261514650374078839e-01
-3.597195448707285470e-01
-3.540938429841160029e-01
-3.590511318468793123e-01
-3.547832088397463446e-01
-3.466299672702868873e-01
-5.926240576707232366e-01
-4.747227462670370879e-01
-9.874207979903325272e-02
-1.987321757736387473e-01
-3.841234879888588694e-01
-3.689615499574202540e-01
-3.247160552387861610e-01
-3.776423940393795475e-01
-3.936764438591863757e-01
-3.135085587859475775e-01
-2.896642673416223723e-01
-2.653460464811904784e-01
-1.781609555246894405e-01
-3.557987154362712290e-01
-1.678747267905514318e-01
-3.510495931959172200e-01
-2.375796055608635493e-01
-1.802437105427082686e-01
-4.101263612129865677e-01
-3.583620419925659939e-01
-2.232641992312540680e-01
-4.571483223717194844e-01
-4.056526971913460011e-01
-3.850088317098336876e-01
-2.667397015038274755e-01
-2.947047685669028638e-01
-2.983719282395909111e-01
-4.007792924323593797e-01
-3.556537361256130736e-01
-2.357280694975174284e-01
-3.186238960395936237e-01
-2.846115132384992585e-01
-3.312869066868954215e-01
-4.714906459455086019e-01
-3.711320520079505192e-01
-2.902506909885693154e-01
-3.273580497772656805e-01
-1.552408558534296990e-01
-3.199613370476409036e-01
-2.517715899767605792e-01
-3.372723762887062104e-01
-3.317895580428239510e-01
-3.804541435523851045e-01
-4.687583832142107609e-01
-2.735477946585011533e-01
-3.052565533301511147e-01
-4.062441303274308413e-01
-3.911841043675686747e-01
-3.261544406016835818e-01
-3.465645927007190430e-01
-3.330389710952545435e-01
-1.662570678598279672e-01
-3.310235420776715398e-01
-4.375073367514678013e-01
-3.199411358908907932e-01
-3.735921919373733080e-01
-2.845205195707025680e-01
-2.526956575311834485e-01
-1.796658947891202340e-01
-3.702712229504965258e-01
-3.272026312010661298e-01
-3.777170447455715507e-01
-4.762591746003299042e-01
-4.303450544343070949e-01
-4.626574218458147647e-01
-4.624708085541821001e-01
-4.191668760388996273e-01
-1.233374332173061277e-01
-3.724563930674162360e-01
-3.844555679896690115e-01
-3.773951308196830667e-01
-4.584028249920479858e-01
-3.238687000446687225e-01
-2.216118194315553624e-01
-5.209993883687533689e-01
-4.990448751636207825e-01
-2.978869254943802281e-01
-3.094690677599355455e-01
-3.395141665268402997e-01
-2.348643913355357715e-01
-5.142674725234205324e-01
-2.899376484000541487e-01
-2.509834689420524234e-01
-3.754435777263727125e-01
-3.038211024958591411e-01
-1.912768903617709793e-01
-3.009715312092345885e-01
-4.147642801649864541e-01
-2.545583794862265048e-01
-4.542935573907532776e-01
-3.217567837441266398e-01
-2.871711287388913902e-01
-4.010483573559251447e-01
-4.887770820120412862e-01
-2.187890959400111968e-01
-2.961563187993006552e-01
-3.383616941873713868e-01
-2.687062032588117266e-01
-3.739659166890425546e-01
-3.860720945084571976e-01
-3.007089454057589317e-01
-4.335805732267235535e-01
-3.833701644032268541e-01
-2.447884173719862277e-01
-3.136890007384378620e-01
-3.554758820076138748e-01
-3.752630065839617779e-01
-3.272501901576001515e-01
-2.752439251039457413e-01
-2.549416471614857627e-01
-4.866119357873946449e-01
-3.155985189642275812e-01
-3.361583755622878922e-01
-1.365231703961587717e-01
-3.558760105644153682e-01
-5.108950567092912509e-01
-4.559071212311868182e-01
-5.293836036484484975e-01
-2.185788013544145147e-01
-4.271329696401340859e-01
-3.191470681787332841e-01
-3.256845923431056500e-01
-2.643119283403403963e-01
-4.224936601122091240e-01
-3.564875891832389732e-01
-1.014170543820829273e-01
-3.764520165723416745e-01
-3.212434020640287935e-01
-3.716917086962771566e-01
-3.133678319842908566e-01
-3.840219390944892841e-01
-2.176651417707878844e-01
-1.889624951721874668e-01
-4.224144336282802392e-01
-4.920852631139209787e-01
-1.612997436537422502e-01
-2.499769490106381886e-01
-2.441284097251787411e-01
-2.041130975147039395e-01
-3.586573382083028672e-01
-3.605861841822740055e-01
-2.351986429039067683e-01
-3.022804740384707478e-01
-3.220068328784104761e-01
-4.344536933835160819e-01
-2.264278895653320522e-01
-2.186195121040451772e-01
-1.908191398034914665e-01
-3.742957893035812056e-01
-3.667927140131697072e-01
-4.464994654382208328e-01
-3.274478799521271521e-01
-3.110106977481945645e-01
-3.651200216937578458e-01
-2.414770005493810379e-01
-1.669217863442724881e-01
-3.631902097953192965e-01
-4.077218733801004635e-01
-1.574510702113040006e-01
-3.772925889059786098e-01
-3.093603846860988882e-01
-2.823178647460752311e-01
-4.805634725260098383e-01
-3.481430858510753956e-01
-2.445988931191688254e-01
-2.528596026735375202e-01
-3.609806471758851831e-01
-2.280816677749397392e-01
-2.223592939874018126e-01
-3.040039444617269049e-01
-3.124522403073316523e-01
-5.733718200157001954e-01
-4.037781137982907054e-01
-4.416840960977010955e-01
-2.668034896556973901e-01
-3.421551133957290713e-01
-2.187227709363147865e-01
-3.504674518017528717e-01
-2.818334051681989916e-01
-4.038825884006170264e-01
-3.454513111992283947e-01
-2.922640794187265079e-01
-3.807002156509419200e-01
-4.749988920492690392e-01
-3.972667547227193841e-01
-4.638215256216197679e-01
-2.488880223322305074e-01
-3.667355711998207535e-01
-2.515580640600115214e-01
-4.300677859431210059e-01
-4.853084000498190109e-01
-2.636318679841346824e-01
-4.127101850047962817e-01
-2.851218475090779303e-01
-1.173024828820845994e-01
-2.384512998299334330e-01
-3.075408959589095437e-01
-2.854804399601464371e-01
-5.423867189715813053e-01
-4.500047252037651657e-01
-1.866187116243896715e-01
-3.385058924748427511e-01
-2.898254875644156181e-01
-2.979299133226473439e-01
-3.945694084910714161e-01
-4.480713280523080377e-01
-2.202887782202390954e-01
-9.846872804788102396e-02
-3.642294879845737188e-01
-2.086621578396984644e-01
-1.816066982215441272e-01
-1.748154399227463962e-01
-2.057180730142535441e-01
-2.222394516728058989e-01
-1.610826336675587889e-01
-2.995786724179032579e-01
-3.003189135832702306e-01
-3.224118872902387301e-01
-3.509472664971056699e-01
-2.725956738969922966e-01
-3.804722322890735087e-01
-3.442140262131853090e-01
-2.740744957089597533e-01
-1.416796771661046617e-01
-4.410751349080210826e-01
-2.009863668833172801e-01
-2.910935320499081769e-01
-1.371238008667821917e-01
-3.768577918229846224e-01
-3.782677079115718821e-01
-3.428697298977434471e-01
-3.275433420695797460e-01
-2.260815449085468998e-01
-3.617860333102934645e-01
-2.733523593493072945e-01
-3.624643898676795928e-01
-1.719279949710591227e-01
-1.915837405884143751e-01
-2.757795260619260724e-01
-3.473205768503881408e-01
-3.121120536828315695e-01
-2.397277086550609615e-01
-3.481418234943886025e-01
-2.150999818183685075e-01
-2.509574742166045258e-01
-3.246017541061504974e-01
-3.103230523852253953e-01
-4.258415284047724070e-01
-3.578811193691942560e-01
-3.450269561374821881e-01
-4.767301594358295258e-01
-5.442572107711559637e-01
-3.735402621282015723e-01
-3.105999907587409514e-01
-2.476793204282994043e-01
-4.272028112205794037e-01
-3.960554243797544949e-01
-3.871454153715909730e-01
-3.946468346438256614e-01
-3.426476124731374084e-01
-2.447927404376398219e-01
-2.741773843164534430e-01
-3.938918217716214643e-01
-3.789264367170103731e-01
-1.928806953353877640e-01
-4.396547793582694097e-01
-3.300408700036913667e-01
-4.392537163028368830e-01
-3.436654051417942779e-01
-4.869239752064123961e-01
-4.805602369844161337e-01
-3.506401711289164336e-01
-1.626983088729605786e-01
-2.447123332890504821e-01
-1.767541598031169003e-01
-2.288736871109931514e-01
-2.245701280290983703e-01
-2.283570719400142557e-01
-3.807457247828788804e-01
-3.784558987822333465e-01
-3.075387431762276469e-01
-2.271299724907529516e-01
-3.379770608024603162e-01
-4.076742121918507378e-01
-4.136744525584372667e-01
-1.913777759168538428e-01
-3.467103368718794654e-01
-2.312880598977658519e-01
-4.028096766042090215e-01
-4.306439430950368408e-01
-3.239688747960869364e-01
-2.396387139231801189e-01
-4.869939401087037822e-01
-2.990454022191953998e-01
-3.158621655734707989e-01
-2.505933635445667940e-01
-2.493533848789032670e-01
-2.921887141305258284e-01
-2.649722175568924309e-01
-4.383275081405939022e-01
-2.500415293872272349e-01
-2.212769245526688966e-01
-3.694303064344055532e-01
-2.957209618563035880e-01
-2.778262796322661932e-01
-3.248582739796909702e-01
-2.980395535731455992e-01
-1.165850336220868311e-01
-2.970030410767516837e-01
-2.087063994522889432e-01
-1.984190794664823509e-01
-2.661367695508548570e-01
-2.997745617022575804e-01
-7.327927678707024661e-02
-1.803107313722261407e-01
-4.692933397074728341e-01
-3.858621908764013342e-01
-4.115307598478613049e-01
-3.358256718098428517e-01
-4.383887596021713295e-01
-3.578149633255140460e-01
-4.141517322146010538e-01
-4.245024791044110235e-01
-3.546345490234465991e-01
-4.258146718587768609e-01
-4.633410908204219636e-01
-3.012379574032226226e-01
-2.224258650985225239e-01
-4.186729487253830762e-01
-2.005070038056819826e-01
-2.490826613308757820e-01
-3.549450637246863161e-01
-3.613528877970700881e-01
-3.852904928819421704e-01
-1.717367948081678641e-01
-3.567726371165875765e-01
-2.377479829633029895e-01
-3.125021543067639795e-01
-2.948448468217095275e-01
-2.858591373078329667e-01
-2.248862779515618249e-01
-3.076146882927273674e-01
-1.655277995973966909e-01
-3.758908993782283381e-01
-2.952513916422689899e-01
-2.007458595831684567e-01
-3.547038064206171071e-01
-4.459359063270036394e-01
-3.062426366912983089e-01
-3.259808770687041002e-01
-2.964782958066017327e-01
-3.549288354202307927e-01
-3.794258205256048622e-01
-3.967804097922550399e-01
-1.678211825813856473e-01
-2.087181462159706791e-01
-7.276844255802505934e-02
-2.676760652228140080e-01
-1.107452534405662659e-01
-3.246914284532280148e-01
-3.597726588605774101e-01
-1.429314900355016515e-01
-3.209575997932446745e-01
-4.564837660549265763e-01
-3.140649105935234831e-01
-3.180301979762850118e-01
-4.181050442283447688e-01
-3.177591139746852589e-01
-2.793307457296592133e-01
-3.882994707348097485e-01
-2.620818445794265150e-01
-4.301113977773980412e-01
-2.090546799196330574e-01
-3.148669244386769761e-01
-2.688744524773974964e-01
-1.962219435536685375e-01
-2.647733637316171951e-01
-2.523544152281199104e-01
-2.392255825694023508e-01
-2.668375424154396103e-01
-3.214609906485242918e-01
-2.806245939946069301e-01
-3.937615840938160638e-01
-4.209697263790500577e-01
-2.355723473488051944e-01
-4.470166486153781538e-01
-3.103166108648237054e-01
-3.731951292355485950e-01
-2.919182040148418644e-01
-2.965720615817842298e-01
-2.361941275573841148e-01
-4.679166189736938541e-01
-2.433528435379503363e-01
-2.545475614732663483e-01
-3.091073688959292687e-01
-3.008624871897243591e-01
-4.104089135253868315e-01
-2.035208965102059953e-01
-2.015996682342684476e-01
-2.648016709425494164e-01
-2.612294945869563234e-01
-3.660491395083698696e-01
-3.938770506739159294e-01
-2.502741638475755592e-01
-3.993237056846939415e-01
-2.086542244123354706e-01
-2.688573209349597315e-01
-3.028253658786888014e-01
-4.057990483627803013e-01
-3.513954758618032526e-01
-2.462773705619641929e-01
-3.570792209227556802e-01
-3.588985846559668569e-01
-2.794801941040825355e-01
-3.309862167040381609e-01
-4.076674487607058195e-01
-2.627767389778286056e-01
-5.057645472908355311e-01
-3.480863507788083955e-01
-3.927573104605076026e-01
-1.806017681014299991e-01
-1.907028078224076439e-01
-2.569348424615766624e-01
-4.597029460524709732e-01
-3.946016534779907547e-01
-2.590336030597111261e-01
-2.900434452573301680e-01
-3.515500032433057642e-01
-4.611566895943087219e-01
-2.007093809897218806e-01
-2.852106551504959842e-01
-2.958683722160881935e-01
-3.008901736532061388e-01
-3.606528565562141520e-01
-2.514898459527094565e-01
-4.405838100637446408e-01
-1.704897356621038473e-01
-4.040634208614008460e-01
-4.065337625554649170e-01
-3.902379168101446361e-01
-3.305956674652011928e-01
-2.547161885520752844e-01
-2.461585703904783928e-01
-3.596197346707520337e-01
-3.097674146257541339e-01
-2.964815360882461226e-01
-2.579081491264357817e-01
-4.152278310007320727e-01
-2.371115687864288613e-01
-5.451132645449934255e-01
-3.845266859972240048e-01
-2.453292365082563598e-01
-3.695043412794011273e-01
-2.757796533016563245e-01
-4.132913162607103064e-01
-2.970822482451120905e-01
-1.758978711039446141e-01
-2.135529374227960464e-01
-3.330103201011312963e-01
-2.600880993726824575e-01
-2.050374180735378693e-01
-2.789909696379057613e-01
-2.125130631830986494e-01
-2.181754360693086703e-01
-1.143678048610784620e-01
-2.029920181333824680e-01
-2.242360153989243765e-01
-3.054994152533929141e-01
-3.489635514075100087e-01
-2.328041668036890943e-01
-1.794348109667400493e-01
-2.763977031478848656e-01
-2.987351863871731128e-01
-2.730465679304833540e-02
-1.665097945119714262e-01
-2.281333672643274246e-01
-1.207724897277755449e-01
-1.807130459752210594e-01
-3.449911476800006094e-01
-3.002891102881006247e-01
-3.933790545054591803e-01
-3.611376398445460545e-01
-3.378937206781094660e-01
-1.943165403717038719e-01
-2.816593289723746674e-01
-3.967784289099580697e-01
-3.086654514726328569e-01
-3.657520346001357225e-01
-2.593714961694190135e-01
-2.824240945972503192e-01
-2.191927921595977768e-01
-1.435094341705846210e-01
-1.649028133864604839e-01
-1.754568149980890446e-01
-1.933798090418125115e-01
-2.792293671594250348e-01
-3.074376562635967591e-01
-2.982373469976826730e-01
-1.928602260409441327e-01
-2.175434160444227327e-01
-7.372080685712467663e-02
-2.168982185603156032e-01
-3.718123568979584403e-01
-2.702349267446852998e-01
-3.118553573587357630e-01
-1.900614513213777224e-01
-2.218956540539539501e-01
-2.255669390128247076e-01
-2.700861917905019727e-01
-3.124540030972549065e-01
-2.521699946644919699e-01
-4.196698760026645325e-01
-2.748523164999387425e-01
-3.373923335333913753e-01
-2.086577947181151860e-01
-3.430074408451843082e-01
-2.694930105776326412e-01
-3.208640404352562370e-01
-3.077421028841525463e-01
-2.584421801508177130e-01
-1.425728451350854464e-01
-1.859657863930306854e-01
-2.459566563953706209e-01
-3.378502110739358133e-01
-2.318490530615357204e-01
-1.239860330368313668e-01
-2.262893398610694717e-01
-2.479027844146580450e-01
-3.371964868904482882e-01
-2.314671900384898118e-01
-4.072313833694488072e-01
-1.822108647911070689e-01
-2.515707746003915113e-01
-1.365450017736352661e-01
-3.877023316147162890e-01
-1.313740254762666149e-01
-9.268434653026025316e-02
-1.801218938924341595e-01
-2.485233994526969414e-01
-1.373031475321232209e-01
-4.023868957901120536e-01
-2.909859450280199433e-01
-4.770676454959861257e-01
-2.649736642492765970e-01
-1.429323865446382180e-01
-3.032834549180791206e-01
-2.394328696340660423e-01
-1.026053688034766070e-01
-1.181107186431263195e-01
-3.545238801312070587e-01
-1.906100147033940317e-01
-4.003219650524492690e-01
-2.184708009805617357e-01
-1.804422861051996618e-01
-1.555413503675843467e-01
-2.484059918947458534e-01
-3.695528474957132659e-01
-2.710313251618568509e-01
-2.331556817535991033e-01
-1.897703313970737216e-01
-4.171210359293132663e-01
-2.420377620161678345e-01
-2.964714138960212186e-01
-2.244140107416798535e-01
-1.709497943991938884e-01
-2.791318672512934640e-01
-1.979057898668463156e-01
-1.350521887281430078e-01
-2.998317693003267337e-01
-7.611577092866364525e-02
-3.048356119077884063e-01
-3.294730353745139451e-01
-2.960595177679856138e-01
-4.000947701938071810e-01
-3.675153986553106322e-01
-2.764049856121233995e-01
-2.386019155408927728e-01
-3.360396550029505769e-01
-1.126000996211672794e-01
-2.437503440342773942e-01
-3.549895107926533400e-01
-4.435469459215776733e-01
-1.127556599257509007e-01
-1.391883037874780404e-01
-2.545142520664717134e-01
-4.163074463724685259e-01
-1.799193453183918212e-01
-3.012278928009973766e-01
-1.281164359741355230e-01
-3.606637234861128638e-01
-3.499522510589156421e-01
-6.778625871745108666e-02
-3.155956376698642041e-01
-2.475952688108680466e-01
-9.215774907370120894e-02
-1.930952675990280920e-01
-3.334843967786722124e-02
-2.119626895819586021e-01
-3.002626087348365669e-01
-4.416061205488080454e-01
-1.985889840140484253e-01
-2.723529044500589413e-01
-2.706422632288537078e-01
-3.431342881904946296e-01
-3.483947006515628053e-01
-2.894696382391029332e-01
-3.313701931993107141e-02
-3.392822595092957472e-01
-3.515743947221668386e-01
-7.682232125489017738e-02
-4.279375884031238475e-01
-1.704905664441665192e-01
-1.319551991421302195e-01
-1.797616382812583513e-01
-3.001415447916622736e-01
-1.866893578645083540e-01
-1.395750084777917788e-01
-3.215060061106810863e-01
-3.918758706134313208e-01
-2.808969327581024022e-01
-2.572331960006316032e-01
-2.610898671153253359e-01
-2.494473504930184438e-01
-3.471247238574053373e-01
-3.386363283384846157e-01
-1.405616479769807858e-01
-2.326359341017990578e-01
-2.951438928198357181e-01
-3.074464771507453564e-01
-1.702401943911807936e-01
-2.377593337400813467e-01
-4.433600604427942460e-02
-3.038162120609322336e-01
-2.902893696419374669e-01
-3.262130867113753885e-01
-1.382711645952128809e-01
-3.186749662771285463e-01
-1.410060478454734090e-01
-2.051211819815115522e-01
-1.910069256791332992e-01
-1.895472039818523191e-01
-2.249488952855304980e-01
-3.021577982088070602e-01
-2.176199988561046683e-01
-4.044820383829610400e-01
-3.664485355920762966e-01
-1.451696214701975463e-01
-3.075087559271921234e-01
-1.812117652411315838e-01
-4.011024270320246443e-01
-1.399162605196549725e-01
-3.289864621695911540e-01
-2.669240364245931141e-01
-2.284652935328692347e-01
-2.452144787339385068e-01
-5.924773918303138931e-01
-2.089987501137629822e-01
-1.602992235346551442e-01
-3.827992031486617819e-01
-1.423601498231841511e-01
-3.553340628419168756e-01
-7.435522559160302747e-02
-3.597623908280936367e-01
-1.787060188947878492e-01
-2.995047093011625194e-01
-2.511231891045683229e-01
-3.148264038740246074e-01
-1.863514627913274713e-01
-3.137080779381018480e-01
-2.600937280499608373e-01
-5.217549221648328794e-01
-2.071234290000091849e-01
-2.895958073502853392e-01
-3.439016122871829673e-01
-2.247551330020158833e-01
-2.634541450312696820e-01
-2.367209641655665386e-01
-1.108711932078690898e-01
-1.027063376676894818e-01
-3.041588522053338406e-01
-3.470586818193758250e-01
-2.430235506941696433e-01
-4.365863280549295289e-01
-1.546608745851333067e-01
-1.421752822957405293e-01
-3.426713609086020629e-01
-2.417992255158273596e-01
-2.454755560944347215e-01
-2.241173527041925573e-01
-3.314600853091853594e-01
-3.557467121897352480e-01
-3.156577722204866321e-01
-1.262401736960194476e-01
-1.038288444577532832e-01
-4.189481514023515873e-01
-1.874383870276054853e-01
-3.026376212020022716e-01
-1.710994565125746325e-01
-1.521115976527834257e-01
-2.899264052310601691e-01
-2.602399820442298783e-01
-3.244955399865168122e-01
-1.681243075246399710e-01
-2.326603764868998558e-01
-2.624633274769603841e-01
-2.249432051055535453e-01
-3.624831867687683395e-01
-2.229103527586042133e-01
-1.739235501759445190e-01
-3.035061113132576649e-01
-1.829819262957345649e-01
-3.481541681892786899e-01
-3.096045828150925661e-01
-1.533086966580306243e-01
-1.848839925079329150e-01
-1.906113701349901046e-01
-1.991827900325237599e-01
-2.428395450245473541e-01
-3.808045739662472284e-01
-2.612769026409150763e-01
-1.843483356874191514e-01
-3.025555085373079489e-01
-3.472956149008478710e-01
-4.573029076657234709e-02
-3.354856959997170596e-01
-3.190808207632837568e-01
-2.785279444675132221e-01
-2.050835753948524187e-01
-3.451108993459701124e-01
-3.201392345474132761e-01
-3.470384724001970844e-01
-4.053414197697849386e-02
-2.627346105609684179e-01
-5.123925041844552553e-01
-2.406949968604656931e-01
-2.221835687871953069e-01
-3.666198774301805408e-01
-3.530242985254354871e-01
-2.380305622278935107e-01
-2.852592821822807490e-01
-3.106518608892370192e-01
-8.670637415291226890e-02
-2.745150599974540695e-01
-2.354435351330970427e-01
-2.700717319498942559e-01
-2.636391534524544777e-01
-3.694572692427676164e-01
-3.445635714803250704e-01
-1.426951119491771669e-01
-2.044960527952023321e-01
-1.400219042472969910e-01
-1.742069057732227311e-01
-2.846749938249487633e-01
-2.739238779634353138e-01
-1.590540088887813508e-01
-1.764010807805341530e-01
-4.671186960101738062e-01
-2.104237555677843097e-01
-2.900853125639856200e-01
-1.962469842931645059e-01
-3.735174279572980316e-01
-2.866306458681456282e-01
-2.683305185606690846e-01
-2.594377846336873294e-01
-3.294578923292342809e-01
-2.492450983141565324e-01
-2.549234956726331713e-01
-2.109659848985542541e-01
-2.067023107603711551e-01
-2.979266454196370928e-01
-1.520742041906762432e-01
-3.948962034256705556e-01
-3.600373390815535535e-01
-1.735340409430351782e-01
-3.778597800763056624e-01
-3.240765643126404805e-01
-1.947024591565387208e-01
-2.771186847682804433e-01
-2.391193827678052553e-01
-2.180298807090756963e-01
-1.950311679607008575e-01
-1.931611842102697041e-01
-3.557444764913975099e-01
-3.518686267790777089e-01
-2.137805654657092824e-01
-1.048432233723445017e-01
-3.340447011619879780e-01
-3.170701887199871005e-01
-2.947147394117658470e-01
-1.211971735838213299e-01
-2.355600088430271910e-01
-3.140661585545118650e-01
-1.369948947638818804e-01
-3.140673297178086520e-01
-2.837609369196519848e-01
-3.479414713770589418e-01
-2.621296790723900427e-01
-3.573134545408404583e-01
-2.729673084885578804e-01
-1.613445924425976341e-01
-1.740152524999329930e-01
-2.284321152838822699e-01
-3.136074459234027278e-01
-1.143639055671061694e-01
-1.942831553420255875e-01
-3.235362099874047326e-01
-2.905604591967340111e-01
-1.579262179930173704e-01
-1.196180362913801254e-01
-2.829223695543419681e-01
-1.046045933043219245e-01
-7.968982730787477209e-02
-3.172691317252021581e-01
-1.288015625452093305e-01
-5.459833659581977972e-02
-2.133747749656199899e-01
-2.237580087797138018e-01
-1.794397803315809503e-01
-1.881674786214722339e-01
-3.444925270562463893e-01
-3.203679326289752827e-01
-4.102197206219646008e-01
-1.538799001076871231e-01
-2.057077430656165662e-01
-3.028392445076715234e-01
-3.073748573300599252e-01
-2.318467334108009203e-01
-1.905860629893038338e-01
-1.809807878034528639e-01
-3.741391005824321603e-01
-1.554194700909452553e-01
-2.050684900601863203e-01
-2.693114315186919683e-01
-1.703496344176229638e-01
-3.649045684115439503e-01
-4.065226485793382860e-01
-1.839217859679437850e-01
-1.267442323871956489e-01
-3.105169920055079191e-01
-2.068005165002798629e-01
-2.329514172059935218e-01
-1.558734937467512183e-01
-2.948044535582173276e-01
-2.377531369502741132e-01
-2.351844113288421301e-01
-2.629310966404437844e-01
-2.518806076543864125e-01
-1.318227692918648719e-01
-2.432580489978524441e-01
-1.784861226922695443e-01
-3.521554798165523192e-01
-2.075781567097284841e-01
-2.757299001006681127e-01
-1.668915385995295431e-01
-2.484016145291876310e-01
-2.121330292156611563e-01
-3.198980975637154556e-01
-5.010250768810672328e-01
-2.701124847911843263e-01
-2.897056388475332533e-01
-2.414844321594729337e-01
-2.050396629409108606e-01
-3.333902562437743300e-01
-3.538675757709876524e-01
-2.318175614441604082e-01
-1.520711647474884409e-01
-2.078417378734921106e-01
-1.792247805786059967e-01
-1.281719901800036643e-01
-2.415740483464421384e-01
-1.201434769743797981e-01
-1.688335263188996127e-01
-8.897223863504841179e-02
-2.956343460420445823e-01
-3.955249451102635372e-01
-3.170656701868794780e-01
-3.146209463079222557e-01
-2.337351280823579402e-01
-3.388218714375499374e-01
-3.732437907113906883e-01
-2.759593326643723921e-01
-2.386497609887587856e-01
-2.701735869049424754e-01
-2.545755265625630481e-01
-1.967290578659854350e-01
-1.586612613897004365e-01
-2.103988232284766113e-01
-2.082900025054801874e-01
-3.007971052771735154e-01
-2.567186681419661998e-01
-4.251139005604105958e-01
-3.971554665615582569e-01
-1.863547031303477708e-01
-1.895901644832534982e-01
-1.296218530893533949e-01
-2.910822418951303225e-01
1.924864045945373983e-02
-3.428591161574705004e-01
-2.310212801689451034e-01
-2.680528748883192480e-01
-2.935285167958676111e-01
-2.974481831212820171e-01
-1.722165483946781483e-01
-1.192317625659108510e-01
-1.956808490552587876e-01
-2.537487941414305892e-01
-2.238662628292001355e-01
-3.750012512642266760e-01
-3.237225632945037734e-01
-9.095524516763368872e-02
-1.291139434739938530e-01
-1.773746390300143250e-01
-2.646585476426682737e-01
-1.878652832181700594e-01
-2.512534301258568803e-01
-1.776823241857005131e-01
-1.530812630057462598e-01
-3.273501402038871966e-01
-1.243596037329076642e-01
-1.900011207953930803e-01
-1.917727796603263257e-01
-1.834941511690423299e-01
-1.713309247418045300e-01
-2.685252968343726510e-01
-2.330788017947605928e-01
-2.566815697598986978e-01
-3.576272779166252969e-01
-8.164220467811268700e-02
-1.718517448716789797e-01
-1.613591480646903720e-01
-5.334503765098638772e-02
-1.887192049386947901e-01
-1.408205101732077635e-01
-3.005240997912667633e-01
-1.341945962579988438e-01
-1.524554064556591648e-01
-3.081093925790289734e-01
-2.187124003357985014e-01
-1.639525483885629076e-01
-3.065758920120783548e-01
-1.922740421924100662e-01
-3.193465497987036383e-01
-2.905476136794624131e-01
-3.649922658379249896e-01
-3.653412589045064163e-01
-2.745954816605271631e-01
-2.189812487454294854e-01
-1.250343976960602566e-01
-1.386879334949265852e-01
-1.499949693539357198e-01
-2.044214477999995172e-01
-2.948576438362736640e-01
-2.652256061574532198e-01
-2.880340431697745451e-01
-3.525755157194018219e-01
-1.747171392247716948e-01
-2.461579678480080857e-01
-2.221481495758081404e-01
-4.274229683910403255e-01
-2.050540163762943902e-01
-4.364741380695218997e-01
-3.766240045365776279e-01
-4.262272468515566626e-01
-2.269071581107420243e-01
-2.882548161444662416e-01
-2.476742407177087157e-01
-3.048755528047945029e-01
-2.425792115603251919e-01
-2.162950093744183122e-01
-1.291917036326968304e-01
-3.362709755838978465e-01
-2.927749786396662834e-01
-2.332641636060136525e-01
-1.641149206925910931e-01
-3.222409412892346947e-01
-2.173592311190158388e-01
-1.284121122044665220e-01
-2.144478232803952444e-01
-3.115665596307518603e-01
-2.374033389301342944e-01
-2.206169356970351658e-01
-3.886558136315337864e-01
-2.746820811691200181e-01
-2.694394348305179099e-01
-1.982677953019932049e-01
-4.331234564627289146e-02
-2.001624578584172143e-01
-1.850046814555527663e-01
-3.385287688316883092e-01
-1.108607881449096000e-01
-3.338500334039998796e-01
-2.008922539245331096e-01
-3.506635309701262027e-01
-2.481751888884964341e-01
-2.129964127140041297e-01
-2.230045256640369455e-01
-2.867862683348365027e-01
-1.340650383135617296e-01
-3.263243380753395040e-01
-2.836048212513835876e-01
-4.789507772643171180e-01
-3.799509082522892212e-01
-2.181390917897759740e-01
-2.385710571981422001e-01
-2.233883425430717717e-01
-1.885295061956593354e-01
-1.711177770791612596e-01
-3.110167455835853856e-01
-2.270486946003862361e-01
-2.882204428352142522e-01
-1.942737340824249592e-01
-2.605601846692210399e-01
-2.558979791623255395e-01
-1.310481817641885871e-01
-2.729613434249740234e-01
-1.055056985603515796e-01
-3.427582898914156018e-01
-1.792880620662056224e-01
-2.344786655275368781e-01
-1.639997938399921085e-01
-3.997622917702595702e-01
-1.633163509928178547e-01
-1.610045051226595969e-01
-3.248380848791371234e-01
-3.038017518409336648e-01
-2.479008931853683706e-01
-2.802539263491048982e-01
-1.993637491129035544e-01
-2.440883054070399349e-01
-2.186108403100683328e-01
-2.446104868763529228e-01
-2.054044658592167893e-01
-2.992097235724124338e-01
-1.467566176437341829e-01
-2.577683061202692971e-01
-3.077175660099599197e-01
-2.314291512906897497e-01
-3.908636305804796263e-01
-2.632589134756634919e-01
-4.653687589387127677e-01
-1.751135746701486251e-01
-2.671512043220005683e-01
-6.038487234034512624e-02
-1.930426312772887676e-01
-1.636251667537985399e-01
-2.372226565849243074e-01
-2.543071406855061944e-01
-2.529736164690989386e-01
-2.607142671483491103e-01
-1.542137599876081955e-01
-2.216244202141639807e-01
-8.797002630379090193e-02
-8.216377020495750638e-02
-3.223262227243918754e-01
-3.637853780622644084e-01
-2.612032137519941788e-01
-1.684597379923584437e-01
-3.365463458084284598e-01
-3.464209088609122023e-01
-2.093102762920237003e-01
-1.997477049525092085e-01
-2.721270909202300747e-01
-1.593880952776883519e-01
-3.511366566163372505e-01
-2.424276645023863141e-01
-6.976388095793899236e-02
-2.564566404204837724e-01
-2.881452327285831672e-01
-3.479567517828699996e-01
-1.794612237582230985e-01
-1.386737586933361188e-01
-1.823017047444176475e-01
-3.206335615177074438e-01
-1.617355059896275760e-01
-2.247115602219151576e-01
-2.092971027039693399e-01
-1.412707256225466113e-01
-3.782200176947252968e-01
-1.674139522448579165e-01
-2.813643858314886503e-01
-1.656659703923527294e-01
-1.819594379848176735e-01
-3.588422033629721231e-01
-1.094982000126775989e-01
-3.228840643051126835e-01
-4.106402924010550404e-01
-2.445120132672005120e-01
-2.702180732207409841e-01
-2.292964358989215412e-01
-2.568154893102106984e-01
-1.077794144400720383e-01
-2.361584725547187513e-01
-2.580674866946631174e-01
-1.780142159808395241e-01
-3.175971642822583152e-01
-3.167556330635507011e-01
-2.934174975362847104e-01
-1.950523930320503252e-01
-7.830890291658261504e-02
-1.568774965791956133e-01
-3.704022995523467698e-01
-4.242789583969508449e-01
-1.794314428774629600e-01
-1.918764550756485721e-01
-1.841144676696988280e-01
-3.656680743065464645e-01
-2.178376365916416535e-01
-2.286184782358372802e-01
-3.227404471950016673e-01
-1.125810154164701565e-01
-3.551576925867915291e-01
-2.264635018204833317e-01
-3.728765791672819518e-01
-1.013963452420817979e-01
-2.353267560195605179e-01
-3.434316410210715986e-01
-2.799641196904151252e-01
-2.505644437387881118e-01
-2.444948908463164816e-01
-3.502429422057695141e-01
-2.838694458646469077e-01
-2.912126467074596659e-01
-2.959480259938027658e-01
-2.655965024140607977e-01
-6.852613354398592871e-02
-2.279713889582223041e-01
-1.959911571825455057e-01
-8.699521220875715277e-02
-1.615097215962172927e-01
-3.921182104072254426e-01
-3.425785364631033780e-01
-2.894695924941430576e-01
-2.213893494860885713e-01
-1.373217367787269994e-01
-2.348385301276467163e-01
-2.889621369536175544e-01
-2.034400167839532925e-01
-2.917690694913555038e-01
-1.636128395910212419e-01
-2.314228498206203632e-01
-2.006262743060827913e-01
-3.399951508861836502e-01
-3.245263658827430286e-01
-1.293338759000552673e-01
-3.472174757540392731e-01
-3.426379742645782600e-01
-3.419297995848221139e-01
-1.796825882306619104e-01
-2.671790806736972779e-01
-1.796100755995477249e-01
-2.746815435462237609e-01
-3.336842313693150763e-01
-2.710811838682955499e-01
-3.263134551979544606e-01
-3.071600313159216777e-01
-2.224369072075224052e-01
-3.213256082827250504e-01
-3.107230983821741566e-01
-1.501752363316174177e-01
-1.944179301887574707e-01
-2.690395281930465510e-01
-1.568523535042427863e-01
-1.631760867633510192e-01
-2.673341163768305218e-01
-3.173259294741114789e-01
-2.391958377031044580e-01
-2.807898003803170339e-01
-2.693676548843568774e-01
-3.206641941827454989e-01
-3.291206381783535195e-01
-2.971798229996587826e-01
-2.140420075439290193e-01
-3.744467065636130076e-01
-2.435290328760615908e-01
-2.669208921048046301e-01
-1.517628951753060562e-01
-2.539408087772413447e-01
-3.081989439919876062e-01
-2.844508662213192096e-01
-2.134904372034062692e-01
-1.334262352078794123e-01
-1.253089272633957085e-01
-2.408489673584042201e-01
-2.637910944619974440e-01
-2.929461892451099558e-01
-1.727951475388989910e-01
-1.859212736485400808e-01
-1.492199681397032851e-01
-2.829297103581239758e-01
-1.863042563697228093e-01
-3.924401421510590460e-01
-1.855520161304597959e-01
-1.336287273856311408e-01
-3.761451022919971576e-01
-1.778481750486438084e-01
-3.538543119638330459e-01
-2.906414685652274343e-01
-2.937895514606909675e-01
-1.817290062352079905e-01
-3.044783549424504021e-01
-2.568848414224235710e-01
-1.813882977553231135e-01
-1.741770113661841313e-01
-2.560073389691412959e-01
-1.620112063561024440e-01
-2.659320035827925088e-01
-2.554972152014072240e-01
-2.744118980631918281e-01
-2.960138414723272327e-01
-8.002435728369480805e-02
-2.269396072097797923e-01
-2.548966864286436040e-01
-3.910261577704444713e-01
-3.468591504737939535e-01
-3.344778606424558820e-01
-2.068758949341245046e-01
-2.511884686134601141e-01
-2.052321490596155928e-01
-2.046416061806086706e-01
-1.146017983575673693e-01
-3.364832169615764590e-01
-1.149545569744426787e-01
-3.217852913683975635e-01
-2.868291247401607569e-01
-2.486775371291285452e-01
-1.961774653778845245e-01
-1.028648098760604201e-01
-3.025059201497005135e-01
-2.497079819389928790e-01
-3.757994297584937304e-01
-1.231771312800940682e-01
-2.049052040652012407e-01
-2.587905488568160717e-01
-2.610544677104197353e-01
-2.308865575897089961e-01
-2.438810661297197424e-01
-3.118921769881897177e-01
-1.508567060159270723e-01
-1.613011413071067102e-01
-1.930693408553675605e-01
-3.226528085509602906e-01
-2.884907543415881626e-01
-2.189060006631770583e-01
-1.547526153318215802e-01
-3.111030780964450515e-01
-1.996381647989048103e-01
-1.840337426835206291e-01
-2.382579252539208381e-01
-3.256938206599708785e-01
-6.722663298652181707e-02
-2.663572903145497994e-01
-2.985899233749035875e-01
-2.593806235979511099e-01
-2.738019061141959698e-01
-2.903936291758194010e-01
-1.047795135126066562e-01
-2.278770175646710749e-01
-2.475588545561329401e-01
-1.507909434007271843e-01
-2.292286274274134839e-01
-2.781788578811096868e-01
-2.917110048282104962e-01
-2.701227538225644542e-01
-4.267052917569679436e-03
-2.070022126928364459e-01
-3.795149123945092962e-01
-2.894525000587189756e-01
-1.860670027850048203e-01
-3.657826984821300753e-01
-2.273208272091702120e-01
-3.971448599120163681e-01
-1.121694678025858816e-01
-2.170637679586317204e-01
-1.273070077168544367e-01
-3.533156098261490685e-01
-1.475110528793154852e-01
-2.853158069213887482e-01
-2.742447630446927520e-01
-3.129474787601603802e-01
-1.673033372509682704e-01
-3.121575643395657629e-01
-2.504939849972255828e-01
-1.014206655035534421e-01
-3.550598167124821569e-01
-1.869618188709221696e-01
-1.479999667805788621e-01
-1.785484977920481775e-01
-2.765298288578874053e-01
-3.708045907850116008e-01
-1.541341894213831831e-01
-2.202873111851013088e-01
-1.702958324960171521e-01
-2.387117725750794173e-01
-4.195539838288872003e-01
-1.583273990786364938e-01
-3.106155172121405905e-01
-4.321855577187533326e-01
-3.331427570784352699e-01
-2.529853336045119749e-01
-1.678871320013190505e-01
-2.092345517662322352e-01
-9.479827625253693657e-02
-2.309177540604976930e-01
-2.331198809993081933e-01
-2.989303774712386841e-01
-2.162929032482346081e-01
-2.124250636994491070e-01
-3.067777676326355341e-01
-3.638055219038875965e-01
-2.736533502220972469e-01
-9.480453311521767901e-02
-1.015374294678078881e-01
-2.551761371697459091e-01
-1.573608066207255740e-01
-1.893285882237497608e-01
-2.548052886561359420e-01
-1.368906839542472220e-01
-2.874107888986234260e-01
-6.736545286130991850e-02
-1.307794204153216351e-02
-2.029382188313855750e-01
-2.950086705395128517e-01
-2.159436530721277336e-01
-1.601618845930837809e-01
-2.875735656993529954e-01
-2.341980120071639748e-01
-2.388837135370980025e-01
-1.028187792364340797e-01
-8.551968162857942479e-02
-1.839490782731037499e-01
-2.248291505866536755e-01
-1.165814092492242771e-01
-2.061556286321818421e-01
-2.217681792253571871e-01
-2.729760789116088548e-01
-2.428809741694369917e-01
-3.879951829298209365e-01
-1.084288373732799349e-01
-2.374599696427209250e-01
-1.553214151586447267e-01
-6.177977123409490734e-02
-2.450182335457595784e-01
-2.398932402595974067e-01
-9.838476665977478886e-02
-2.353496383257808466e-01
-2.453650672754644768e-01
-2.349036440262263492e-01
-1.986821412810150789e-01
-2.144734888707318932e-01
-1.384436854909602277e-01
-1.531386637892744040e-01
-2.536532205918962113e-01
-2.152052054218290267e-01
-2.114866525613869896e-01
-1.189799145431138377e-01
-2.585673632498617369e-01
-2.641180890572413786e-01
-1.407389098938019723e-01
-1.673688680936510353e-01
-2.417561339540438281e-01
-3.505014235833140424e-01
-1.760279659547187014e-01
-3.103486627353715943e-01
-3.570934359455834595e-01
-3.114837300973797296e-01
-2.841946697720089676e-01
-2.115394818403315835e-01
-2.956525127075985693e-01
-1.723603837314941212e-01
-2.479109485550417546e-01
-2.741731772705893744e-01
-2.040132734057955588e-01
-2.094727852019138692e-01
-1.413383410986706334e-01
-2.294750348834473375e-01
-1.911411256686285365e-01
-1.007199357661477807e-01
-2.169915304859005301e-01
-3.281401300288458445e-01
-1.545291404897038978e-01
-2.031912216753060108e-01
-3.980379215872587584e-01
-1.990704742475739863e-01
-1.915159563476276361e-01
-2.750104977161188513e-01
-2.105652021534396290e-01
-3.546502938648175562e-01
-2.566228476437953376e-01
-1.561283104849607584e-01
-1.371152868837981764e-01
-3.168243255773854350e-01
-1.206876782376507667e-01
-2.011802078485118161e-01
-2.024251062492531117e-01
-2.700411025381896923e-01
-1.255374592064584238e-01
-2.833033398792637048e-01
-2.396387440436720806e-01
-2.462298137544046417e-01
-1.252030245927560625e-01
-2.735668713023925447e-01
-1.734634076222557053e-01
-7.170171618003075287e-02
-9.276337236113588181e-02
-1.217874554142688998e-01
-2.064073968484149146e-01
-2.626555180225371711e-01
-1.569594603459807669e-01
-2.178826500437665847e-01
-1.688792222148976785e-01
-1.387432639910506083e-01
-1.973208472982575512e-01
-3.135166450966630491e-01
-2.386134530170480605e-01
-2.605214815415876073e-01
-1.680432400955292338e-01
-2.545333249031643819e-01
-1.685938213439677480e-01
-3.163640974012063567e-01
-2.205798839591830984e-01
-1.666710438095126978e-01
-2.509988949664720970e-01
-8.219673085160156267e-02
-1.621816988171083107e-01
-1.607446832566468697e-01
-2.067400120293327870e-01
-1.741238030243509316e-01
-1.533798616026217365e-01
-2.456544530412775595e-01
-9.336519305693148640e-02
-1.428178956157830637e-01
-1.651481226524795787e-01
-1.906276448897545051e-01
-3.063146817095855901e-01
-1.548422748251614411e-01
-1.587546150145906498e-01
-2.728476290672167126e-01
-4.688466967479527070e-01
-2.936140010323009530e-01
-1.111221412379887752e-01
-2.271444120137726119e-01
-2.676724662239959307e-01
-2.166686154978738343e-01
-2.996939490836677544e-01
-2.216560619673969279e-01
-3.257635455135308722e-01
-1.445892293493722114e-01
-2.644894918348411061e-01
-1.734477444316432360e-01
-1.902256278118003296e-01
-9.180435243200693596e-02
-1.586384577851163435e-01
-2.672392138663794436e-01
-2.468850655452626275e-01
-2.909584670505753756e-01
-2.144787613478873756e-01
-2.484294968660504810e-01
-2.686230164014807298e-01
-2.741149044783665056e-01
-1.837739471381887035e-01
-2.146526779341628999e-01
-1.958461516360548160e-01
-1.351818822256091179e-01
-2.034219340480665217e-01
-2.647637875332221613e-01
-1.875184126901789372e-01
-1.838549966942205349e-01
-1.406456868718348463e-01
-2.546093466043878872e-01
-2.890539844846866102e-01
-2.228443714845973478e-01
-2.107257415854645877e-01
-3.230467353962260257e-01
-9.285925510961338947e-02
-2.666906501289029729e-01
-2.638493057060165015e-01
-2.676780189305831281e-01
-2.387564067184895777e-01
-1.720129388300188078e-01
-2.486141109501698032e-01
-1.639797716928979854e-01
-1.729143472317336006e-01
-1.706260053205944094e-01
-3.272555698952285819e-01
-2.037794303909715998e-01
-1.859515854831504944e-01
-1.369703032933112241e-01
-2.540163966505648019e-01
-2.631641410650817359e-01
-2.107294649095091676e-01
-2.259233179366473832e-01
-1.677908224553498473e-01
-2.671845653036775126e-01
-2.444031654357595451e-01
-2.125817267141363598e-01
-2.760389336176061748e-01
-2.590376708572229014e-01
-3.927053854152011136e-01
-1.370617135342272752e-01
-2.342312839067972885e-01
-1.861555563504131705e-01
-2.199496709634018166e-01
-3.448862150990854580e-01
-2.261811119199424180e-01
-1.069668347513824669e-01
-3.068325101397825772e-01
-2.293028105837340291e-01
-2.294957362575235360e-01
-1.346442088383904834e-01
-2.167192896174528205e-01
-1.689647830063703282e-01
-3.784019728237826841e-01
-3.302023180977167183e-01
-2.797237187895653121e-01
-2.623157923642218115e-01
-1.602520502535277891e-01
-2.306900626107208641e-01
-1.596641407993317496e-01
-2.194788383117940445e-01
-1.049350169279077843e-01
-2.028948357019080828e-01
-1.217927243165105450e-01
-1.763107108131499734e-01
-2.915782192770733916e-01
-2.943169302922924446e-01
-2.222816133531819172e-01
-1.609090727448328761e-01
-1.097170553600707449e-01
-1.518660516872679667e-01
-1.663892485766464979e-01
-1.792113041088935210e-01
-2.147297248870066455e-01
-2.066296920603260812e-01
-2.461959226584115312e-01
-2.632662660130465349e-01
-2.702075939667390458e-01
-1.527008675652932468e-01
-1.597544447678089230e-01
-1.863618679164108782e-01
-1.202589343649147491e-01
-1.991219763082027472e-01
-1.542978627817132575e-01
-1.219034713871550990e-01
-2.981207767736125391e-01
-2.162128787772113203e-01
-9.173073468699161070e-02
-1.626869277949002934e-01
-2.373063322514941120e-01
-1.801038771757553225e-01
-2.889157982173532480e-01
-3.090716143980865582e-01
-2.761960699230214811e-01
-3.677065975510904750e-01
-2.814241773416327197e-01
-2.920659447505433159e-01
-3.318106997458988294e-01
-2.524816477901523637e-01
-2.791304489749639184e-01
-8.338651956008219512e-02
-2.985529019954157870e-01
-2.825917604080067091e-01
-3.037694902187444979e-01
-3.305673195596982583e-01
-1.093014660157439061e-01
-1.034523590409100469e-01
-1.325668681437338903e-01
-1.479897704029634331e-01
-1.954919065991709559e-01
-2.990669731395912412e-01
-2.197189842412552718e-01
-4.073175386641489371e-02
-1.869554953562456434e-01
-2.511100766233316239e-01
-3.262223125456396033e-01
-2.181545621264027457e-01
-2.127134062554425498e-01
-2.017747412355671843e-01
-2.375538346497844400e-01
-3.575861394125443710e-02
-1.926775286249146624e-01
-2.142181495059887197e-01
-1.371095197819993672e-01
-1.776108010603589527e-01
-2.631351978723203699e-01
-2.208625789373561410e-01
-1.231412312459741198e-01
-2.526648383854068203e-01
-2.471195383679609670e-01
-2.445876161932184767e-01
-1.689815001645318671e-01
-2.910163174345675730e-01
-1.236961818342958569e-01
-8.171802439153556807e-02
-1.599869604767740205e-01
-2.404584234263942577e-01
-2.407631498409263937e-01
-2.763276683964266955e-01
-2.788817525896918892e-01
-1.722973271985383525e-01
-2.025028880034182854e-01
-1.648756143165268917e-01
-3.356490779403333846e-01
-2.084975999636083654e-01
-2.391406179405314858e-01
-1.141484689281297288e-01
-2.581806996916008456e-01
-2.046275712730946383e-01
-3.913304834316749248e-01
-6.974132452465288401e-02
-2.104146560307318670e-01
-3.107059047202881952e-01
-1.572206572884894127e-01
-2.870318126469987852e-01
-2.842880021343127117e-01
-2.172557290368890837e-01
-2.262228891996094227e-01
-2.749224036801766191e-01
-2.058270208508286847e-01
-2.334246188611508455e-01
-1.573772850156802405e-01
-1.521577276164039760e-01
-1.821130018466280698e-01
-1.311798480250743748e-01
-2.138616882634122862e-01
-1.670223555215746003e-01
-1.464958643092736101e-01
-2.118844498313117164e-01
-2.679043098442301929e-01
-1.125516894717742827e-01
-2.186098426982291398e-01
-2.671613801488495477e-01
-2.477029685392992675e-01
-2.354378683433285269e-01
-2.435785657168744178e-01
-1.433507567656323312e-01
-1.905058852033894579e-01
-2.829625608396644787e-01
-1.380169842236630695e-01
-2.136783275767255019e-01
-2.040143859322223197e-01
-1.058234352245782522e-01
-2.496828401327803038e-01
-1.425055045605414239e-01
-2.376978509252835603e-01
-2.704478640288875968e-01
-1.733369316568316720e-01
-1.740200442900879940e-01
-2.500453704218891238e-01
-2.295382578199746115e-01
-2.083957421158257328e-01
-2.403596592189760905e-01
-2.049615395968371889e-01
-2.984288921436001329e-01
-1.901311320503403235e-01
-1.604447663905038124e-01
-1.467464285803522228e-01
-1.467919791520208572e-01
-1.556012248242903961e-01
-1.540959396159507777e-01
-2.895302668007669888e-01
-1.862327128969640533e-01
-2.306632137582013131e-01
-1.132950948755598458e-01
-2.545821760703078085e-01
-2.271649847910706677e-01
-2.831289368758144742e-01
-2.356026603576084344e-01
-1.157978144389055913e-01
-9.599381871407586253e-02
-2.218285697662343570e-01
-2.654591327069992790e-01
-1.268296293474122927e-01
-1.945079928017369730e-01
-2.489788591734637124e-01
-2.731846310826696045e-01
-6.248662376135046687e-02
-1.713673694457743257e-01
-2.576490375412002209e-01
-1.509460276577107574e-01
-2.160620732763361140e-01
-1.146554938677978031e-01
-5.648336513130480796e-02
-1.945514470840429277e-01
-4.147020666166340574e-01
-2.430462523781314610e-01
-2.448172701882614655e-01
-3.424053330926278838e-01
-9.664585007727589938e-02
-2.760037886371374816e-01
-1.546665306010353014e-01
-2.073946259799491765e-01
-2.199274392604048112e-01
-2.460851606255490265e-01
-2.436870502881871015e-01
-2.341808176611182291e-01
-1.901107302696854184e-01
-2.962131977682618822e-01
-3.388159274684075517e-01
-2.995939936687644911e-01
-1.057310453827724622e-01
-2.581878511931514075e-01
-1.863453249969785064e-01
-1.214057612186017071e-01
-3.767805028031109837e-01
-1.602443832427796200e-01
-9.143784784124277254e-02
-2.730537998062283478e-01
-2.407641034007514946e-01
-2.023557558608393425e-01
-1.160839471656096439e-01
-7.411180964632009538e-02
-3.479937528009732772e-01
-2.194813334580663633e-01
-2.492405500420363518e-01
-1.984734919190992708e-01
-2.450912218426246625e-01
-1.740197020607133493e-01
-1.926910749421736069e-01
-1.990937413780219656e-01
-2.343308661707424190e-01
-1.883438785838976726e-01
-8.798781174662079207e-02
-1.176064369341080079e-01
-1.231873814337631767e-01
-1.295473511863037552e-01
-2.018556950184900722e-01
-1.876566825917954928e-01
-1.452830621662552779e-01
-1.156044535899298648e-01
-1.767638641798827959e-01
-9.740558343190933166e-02
-2.355432807551166852e-01
-2.362428432595991834e-01
-1.927606631198702791e-01
-2.488410627013862286e-01
-1.756844482812074115e-01
-2.044404998467406476e-01
-1.576732308444136199e-01
-1.261040828109280809e-01
-2.050844201415811252e-01
-2.062141105695122489e-01
-8.039351276656332701e-02
-2.506234001782635112e-01
-1.346428942947676920e-02
-1.995519634090522632e-01
-1.579338809899199780e-01
-9.613269581651535944e-02
-1.271640487899507177e-01
-1.678386312698087468e-01
-2.170158167497941992e-01
-9.934471364524646853e-02
-1.986444063253113568e-01
-2.328921280497609769e-01
-1.051000316107324056e-01
-3.350585901996121496e-01
-1.837158244102279625e-01
-1.571793060894389471e-01
-1.441352711598151426e-01
-3.281944762743017052e-01
-3.602985605542596281e-01
-1.593420433567885042e-01
-1.125523318638861764e-01
-2.564531038311141375e-01
-2.714678024718202298e-01
-1.674562413834206065e-01
-1.621844203141610263e-01
-2.699177685828859086e-01
-2.503834966666500517e-01
-1.401734021590527179e-01
-9.482624132658590277e-02
-1.433984561863405616e-01
-1.752351782103438171e-01
-2.849123079718181573e-01
-2.467376536106087870e-01
-2.068461722986660589e-01
-2.126697606579642796e-01
-1.270546755999717725e-01
-2.244332705852006005e-01
-1.668287460668156641e-01
-8.519744431225408088e-02
-1.909218011281068050e-01
-7.890811603468525504e-02
-2.794702770313550744e-01
-7.356596110627955376e-02
-2.235595159306257296e-01
-2.505198936366611062e-01
-2.739964015608989945e-01
-2.666532177691635086e-01
-2.195125786430706105e-01
-4.526518000755878207e-02
-1.511969178396303515e-01
-9.972407277699671391e-02
-9.009901657304138223e-02
-2.980832392141080645e-01
-1.600140404214262235e-01
-2.215540544171509807e-01
-1.634161498524618894e-01
-1.395696340802088098e-01
-2.703498570680641366e-01
-2.352560471533976794e-01
-2.322568826925588692e-01
-2.267845255577979890e-01
-9.499281534180742392e-02
-2.091099041582309137e-01
-2.475616461954073810e-01
-1.892377545287682594e-01
-1.132897350643176648e-01
-2.184667175146726148e-01
-2.083965474337678980e-01
-2.580516281702607828e-01
-1.862350775433454508e-01
-2.120129738746409920e-01
-4.798270335017870009e-02
-2.459026809958177184e-01
-2.471350393023206693e-01
-2.091423247205210778e-01
-3.499500475251878795e-01
-1.962501945938922299e-01
-1.585980149244822501e-01
-1.360791364116952784e-01
-2.097190689594438315e-02
-2.045996309653665135e-01
-2.356446141097031099e-01
-1.956167355923595086e-01
-2.127415634828130619e-01
-1.776889337435852978e-01
-4.500983497457797938e-02
-2.305661489490089811e-01
-1.901159202004979454e-01
-2.648068460007417246e-01
-1.722924299206542720e-01
-1.894153658582592992e-01
-1.668125695628341620e-01
-2.831571355170670601e-01
-1.515309100819040855e-01
-2.388604415600941722e-01
-2.521419009497433694e-01
-2.871024033732038072e-01
-1.466195491254478622e-01
-2.562844240653740502e-01
-1.831231478087388953e-01
-2.669647695531575660e-01
-8.451746000120149982e-02
-2.023097459703504242e-01
-2.088254508381837404e-01
-1.790410173463230781e-01
-2.846736375825317800e-01
-2.734411823433897659e-01
-1.971210009161903365e-01
-2.531691922922043037e-01
-3.193845035120122522e-01
-3.021092773978065540e-02
-2.348587076906825666e-01
-2.640214147568596403e-01
-1.524985118271543760e-01
-1.404928066321330382e-01
-7.972808069852070634e-02
-2.758029737932163883e-01
-2.894058424380931416e-01
-1.446530321282075426e-01
-1.339066180312405152e-01
-1.733382518396224259e-01
-2.216635704221971426e-01
-2.380868554983335272e-01
-1.414882418957557342e-01
-4.214917314999651055e-01
-2.228579598741246837e-01
-2.241607909747188876e-01
-2.961461960250426628e-01
-2.395021328162625640e-01
-2.108668941167571864e-01
-2.230253285824864151e-01
-2.722966877127268037e-01
-8.815050431739790415e-02
-2.552156669123880062e-01
-1.536220656310822996e-01
-2.205516648515648548e-01
-9.373074340920231617e-02
-1.480004227475787415e-01
-1.098513366812213232e-01
-2.983691228967779163e-01
-3.246974302067063278e-01
-2.705656302717643347e-01
-1.890725860418793203e-01
-3.261750467352403371e-01
-1.466476194121890952e-01
-2.533669705155232044e-01
-2.973666228015721669e-01
-1.100711287328103305e-01
-1.849291005245085884e-01
-4.812269192121820804e-02
-2.508500376948338828e-01
-1.427590268668225970e-01
-2.518568843348515940e-01
-2.137314167033773360e-01
-3.195648548348070661e-01
-1.932124570375609585e-01
-1.872696946227899450e-01
-3.070980114756149404e-01
-1.952475057586420260e-01
-2.795352527369622808e-01
-1.977061229859183311e-01
-2.506230374203525235e-01
-1.637253819433652779e-01
-9.983722966407254651e-02
-2.577333756882260185e-01
-1.159588158475834963e-01
-1.339533584904514796e-01
-1.526674587465297606e-01
-8.004672170335795645e-02
-1.771792820663782575e-01
-7.723162265583823072e-02
-1.587226698692884297e-01
-1.824136565776067753e-01
-1.770955175416361049e-01
-2.482294885929323125e-01
-8.342947891511846847e-02
-2.450585191026497245e-01
-2.008752553182371614e-01
-2.177893477090909746e-01
-2.136294136809839539e-01
-2.121329942859048467e-01
-2.706607434017632707e-01
-1.697976768174944973e-01
-2.455321289419672148e-01
-1.783116573360852275e-01
-4.067648995292497682e-01
-1.120306298938639616e-01
-9.241778289585628192e-02
-2.252745507630648791e-01
-2.749057772581878778e-01
-2.759578532101930604e-01
-2.687369079154487972e-01
-2.637867487328606764e-01
-7.986947695433127548e-02
-1.860672897728994288e-02
-2.142277563347729785e-01
-1.669813140092245018e-01
-2.523040044123227021e-01
-8.356647993346648373e-02
-1.905654879681865921e-01
-1.248078070314329879e-01
-1.506608508864120399e-01
-3.438802392288117793e-01
-9.116501928966772028e-02
-1.150934168633618859e-01
-1.036387018423527012e-01
-1.322251704624410884e-01
-2.558747149634201246e-01
-1.375955598172851069e-01
-1.643940279356465584e-01
-1.983642500272869980e-01
-1.929074849695809613e-01
-2.740795945187163296e-01
-1.673744965609607893e-01
-8.971756182162475557e-02
-2.004019466120780801e-01
-1.863480005682220386e-01
-2.369925131270608498e-01
-1.973837328156457793e-01
-2.349588568827838952e-01
-1.632009370121575154e-01
-1.251547443763558476e-01
-2.988026171192077474e-01
-3.819552274647299850e-01
-1.454919840640657991e-01
-2.805166191614833493e-01
-1.394012299962164025e-01
-2.069334002247576187e-01
-1.683280520796308632e-01
-3.030113143416082178e-01
-2.308353526795923760e-01
-1.719652157758891076e-01
-3.232854072233043996e-01
-1.357955987288446409e-01
-2.561354728793057700e-01
-3.224973911735060095e-01
-2.151536078392307927e-01
-1.697589077986806361e-01
1.717059846831509376e-02
-1.088001531938192351e-01
-2.654450964838021010e-01
-1.727137029038910976e-01
-1.613391754544787338e-01
-2.433833117720296813e-01
-2.276974322067103762e-01
-3.023461768950234663e-01
-2.282543086672837729e-01
-2.376534743041203990e-01
-2.870711615627126803e-02
-1.709028893958210449e-01
-1.881477319370428170e-01
-1.388397323830910524e-01
-1.728476274328793749e-01
-1.124250980254986182e-01
-1.793723971394164118e-01
-1.869572461245224415e-01
-1.976508027038184623e-01
-2.310450022187653385e-01
-1.435583963984225497e-01
-2.141796888668041632e-01
-1.565702446277084381e-01
-3.119743906718638882e-01
-2.157500406035266216e-01
-2.283004532008918452e-01
-2.326422093905987643e-01
-1.088096315929491520e-01
-1.939917554131327937e-01
-1.552811426906467451e-01
-1.101984837980751336e-01
-1.744481517493321199e-01
-2.002418082531598753e-01
-2.013531127200607895e-01
-1.732448722522528795e-01
-2.132599131425146899e-01
-1.523938411959460115e-01
-1.749520651847780994e-01
-6.628231148214645818e-02
-9.903487241668802732e-02
-2.512788659855322848e-01
-3.339597713497170495e-01
-1.703079969597423582e-01
-1.821411316750255749e-01
-1.584095574894457958e-01
-2.403236173469577575e-01
-9.368277580428749363e-02
-2.089091368678495653e-01
-3.005356759748333273e-01
-1.501190928372257427e-01
-3.299789364003779535e-01
-1.514741439319035599e-01
-1.780037402355301723e-01
-1.833961957475956361e-01
-1.089311043714098343e-01
-2.620169767611298384e-01
-7.237637059098647740e-02
-1.169800563979294383e-01
-2.425566465335433353e-01
-2.461541414760032853e-01
-1.539897460950945818e-01
-2.633487452216742852e-01
-2.200533105865147554e-01
-1.214764745302347043e-01
-2.645948521432393563e-01
-2.054372484100444873e-01
-1.613740143597850174e-01
-2.217302432316680671e-01
-2.468080626556200530e-01
-2.092113912134121456e-01
-2.113310147868276145e-01
-2.177037762728794013e-01
-2.197149114349586929e-01
-1.315389140818338520e-01
-1.552124344921577415e-01
-2.053305886277200509e-01
-1.703793006717739256e-01
-2.400629301025244411e-01
-1.437116030013328716e-01
-1.594464986816231944e-01
-2.110811665824966765e-01
-2.102131873590431244e-01
-2.454804440208995520e-01
-1.969305224910851970e-01
-2.067596875772764187e-01
-2.116500360288715021e-01
-2.316177360816451536e-01
-1.437545076633555685e-01
-3.854185281113837735e-01
-1.568750055014178635e-01
-2.517610574556939929e-01
-3.427613842043355508e-01
-1.401698179332269700e-01
-2.011545537930155003e-01
-1.542528834151034589e-01
-4.388398649560372455e-02
-2.264566856209952184e-01
-1.052772895867948866e-01
-2.338540507937337531e-01
-1.578128656385437700e-01
-1.428830227016475163e-01
-2.143009883012788053e-01
-1.964035461003017236e-01
-1.035224877383276593e-01
-1.567978091031318744e-01
-2.671362424302082261e-01
-2.062974441938982828e-01
-1.543523174777154949e-01
-1.785745030028239866e-01
-2.006739203634796687e-01
-2.021484411815022142e-01
-2.294733844411501467e-01
-2.193807455458041400e-01
-1.331272878657911163e-01
-1.858424054116297741e-01
-1.265419087842651613e-01
-1.113133790704196185e-01
-1.533559905330735829e-01
-2.200231837766435661e-01
-1.275283813755218043e-01
-2.741383948682500904e-01
-1.813673170921079325e-01
-6.749130033134274897e-02
-1.973458505507214300e-01
-1.891776139146184310e-01
-1.898465954865651006e-01
-1.715196681396126965e-01
-1.466211952789804041e-01
-1.389070972485308697e-01
-2.319367440158680294e-01
-1.135908344523452046e-01
-1.235071718388618955e-01
-2.407866084710699739e-01
-2.731619250993122527e-01
-1.966123822026971946e-01
-2.474667467584091007e-01
-1.788273216932255993e-01
-2.493477810563806130e-01
-1.788396665824061316e-01
-1.296620633235942566e-01
-2.844408487145728692e-01
-2.559322827932300481e-01
-1.365986428304362121e-01
-2.311058499917058584e-01
-4.692002634787213050e-02
-5.786791584773089830e-02
-1.515601327405652066e-01
-1.942041465392608801e-01
-3.200068388256455121e-01
-3.602349513244935686e-01
-1.766846927539094669e-01
-2.267068805910016638e-01
-6.642752446861446836e-02
-2.984179618995865257e-01
-1.285550238625453590e-01
-2.644068717866785989e-01
-1.398831010253541174e-01
-1.689616443031789761e-01
-2.816508630662918899e-01
-1.704353780819074238e-01
-1.594627222536715294e-01
-1.352718359086205191e-01
-2.298983078861446538e-01
-9.515505618453035108e-02
-2.362357948220332460e-01
-1.496438849493466339e-01
-2.863830630021754753e-01
-8.248019016259038050e-02
-2.967574144582584283e-01
-3.603184930315191103e-02
-1.392756224562277656e-01
-8.098341329316641191e-02
-2.038917144524413916e-01
-1.921255773442126502e-01
-3.025364603261300189e-01
-9.870263552814668995e-02
-2.258745939607238740e-01
1.423763317461982335e-02
-2.588289088113263081e-01
-3.197946523465207691e-01
-1.864833187423867999e-01
-4.347338302568621443e-02
-1.938415601269554978e-01
-2.685009244249728644e-01
-1.289019965467980422e-01
-1.722380788474383861e-01
-2.450845045339741790e-01
-1.396001066336678142e-01
-2.772639183242199268e-01
-2.451720425295926820e-01
-2.260832579834718414e-01
-3.136002734424385152e-01
-3.165187969817354618e-01
-1.980991307540812818e-01
-2.097245675619644478e-01
-2.193812789487939729e-01
-2.475415411634196705e-01
-2.124435463078558906e-01
-2.936171495265054165e-01
-2.277285419112382858e-01
-1.297219492314209965e-01
-1.610849312624692831e-01
-1.167883946915784787e-01
-1.559786871337507930e-01
-2.068595451141692354e-01
-2.769682072162885089e-01
-2.433741819683639396e-01
-2.620172494549309894e-01
-2.182828290996860487e-01
-2.301965050777878830e-01
5.675945461020369398e-03
-2.404717900735502123e-01
-2.577880561195906584e-01
-1.728113836644562806e-01
-7.563297705651379765e-02
-1.798559403016074809e-01
-2.083296471964291297e-01
-2.400808830678142491e-01
-1.377520239345799147e-01
-4.159073745297169056e-02
-2.574398351650961647e-01
-1.687240727529406292e-01
-1.290916932906308046e-01
-2.573429782160091550e-01
-2.707240552025406144e-01
-2.499496511564071877e-01
-2.594602102347174921e-01
-8.260732791908255435e-02
-1.791188230368364054e-01
-1.422516610638135948e-01
-1.062095971437198444e-01
-1.957353667694747001e-01
-1.440412372269186114e-01
-2.183803674219684521e-01
-2.284454299878615480e-01
-1.933718738460629694e-01
-8.341521788025924034e-02
-2.410342694811541397e-01
-3.348095480063018048e-01
-2.730229710195855586e-01
-2.132832464464059774e-01
-3.476285591209646308e-01
-3.092916981516117825e-01
-2.168101978506823402e-01
-1.280860592001265563e-01
-1.356068713505542700e-01
-2.832904628239032996e-01
-1.042542345881897620e-01
-1.805375072361843913e-01
-2.934265444973278014e-01
-1.972524636757506111e-01
-1.877096249500921354e-01
-1.608015734052650469e-01
-6.437045917262661232e-02
-8.502302143878232021e-02
-2.869204687521865749e-01
-1.381444916594871120e-01
-1.858448169550076523e-01
-3.048056528799329978e-01
-2.122788367379180308e-01
-2.524734712970762573e-01
-2.953245147125160841e-01
-1.146834843625675338e-01
-1.900459560100964118e-01
-2.878153027063813929e-01
-1.594245255525751637e-01
-2.115756114100339480e-01
-2.705014408134699400e-01
-2.396508845287327882e-01
-1.637577129111443541e-01
-1.913336630233730962e-01
-1.448501834217463813e-01
-1.539916422185415301e-01
-7.618935681897939793e-02
-2.429198691636987040e-01
-1.794079210435203797e-01
-1.121426643190273492e-01
-1.370313442401901172e-01
-1.973103630442104295e-01
-1.212075530907362614e-01
-1.058513020893859097e-01
-1.444953159392793618e-01
-2.031659712243284177e-01
-1.434695591143228255e-01
-1.228574445527140652e-01
-1.144891955464489991e-01
-1.547849803023026161e-01
-1.548019853811312962e-01
-7.790428123568680918e-02
-2.540658558370132991e-01
-1.768862700624793394e-01
-2.765828339830532223e-01
-2.473395170028599432e-01
-1.372774934447205386e-01
-2.928344403741672819e-01
-1.444894921410787014e-01
-3.091891268958824046e-01
-1.525296176253627956e-01
-2.956341909085725139e-01
-1.203943232932552510e-01
-2.366555907236329859e-01
-2.452606189313404628e-01
-1.653705604814002250e-01
-6.604435375351720705e-02
-2.081015652037767061e-01
-1.357351036846670134e-01
-1.557856212665468254e-01
-1.773301473216163382e-01
-1.797725614683245432e-01
-2.404080219481710690e-01
-2.153394469228485930e-01
-9.555464705540614445e-02
-2.214362563299997755e-01
-1.777248283797626949e-01
-1.736521127100487671e-01
-2.380352168432178783e-01
-1.112234278221287953e-01
-7.744529472695539651e-02
-1.785671981362984551e-01
-2.364524914984496573e-01
-2.441876824492808795e-01
-1.564569978097229419e-01
-1.475059994596427115e-01
-2.218141178101706024e-01
-1.980583567726296457e-01
-1.189297961135360598e-01
-2.337407018404102366e-01
-3.073599808948794254e-01
-2.593120962761623627e-01
-1.723204479536513956e-01
-1.958523036678078422e-01
-1.982154615323264701e-01
-1.028556091001245759e-01
-1.614960087682968948e-01
-2.275020640381361647e-01
-2.691385810187485461e-01
-1.763680234210050490e-01
-1.551038417315250550e-01
-1.530651724525054769e-01
-3.096050619512354940e-01
-2.576522366303227174e-01
-1.851815175722731632e-01
-2.023211942951313735e-01
-1.778544419751527383e-01
-1.955184769534666911e-01
-1.890599025768539554e-01
-1.063878199722206874e-01
-3.331849281058778534e-01
-2.487844747760987185e-01
-1.569371531597483771e-01
-1.328512235130592800e-01
-1.100551490407363220e-01
-3.704967383908253642e-01
-1.521142929966482760e-01
-2.380729417798830294e-01
-1.530446451017989373e-01
-1.045697321473449265e-01
-1.391245616469442281e-01
-2.683598046735323206e-01
-1.817450705306404568e-01
-2.913288173464322894e-01
-1.767289365220398867e-01
-9.604758654565105636e-02
-2.396866061805023596e-01
-2.770771951364131569e-01
-1.977345040694037104e-01
-9.006940074681234198e-02
-1.963549325863845896e-01
-5.906310888810373250e-02
-2.332526885942968753e-01
-2.268344386406006552e-01
-3.000804663442064313e-01
-1.911420865907929589e-01
-1.404124476996262416e-01
-1.717031745802052867e-01
-3.469873120696756463e-01
-1.723097926938848834e-01
-1.368494650060527729e-01
-1.557031462966630420e-01
-1.464096954933720440e-01
-1.712526789625651580e-01
-1.120377055573849451e-01
-4.572272518352444443e-02
-1.486848297345627901e-01
-1.940211508546064167e-01
-1.909788086304845534e-01
-1.619568751381055272e-01
-2.799467108476874633e-01
-1.962990390044434819e-01
-2.630664093178975427e-01
-1.429583768174860769e-01
-7.696572088372034826e-02
-1.119987694231248665e-01
-2.265948124876898395e-01
-1.821498489008575861e-01
-1.834321542431361918e-01
-2.394033044420908751e-01
-2.114814998861137552e-01
-2.570578430495729649e-01
-2.570733068949108691e-01
-3.079252600705061904e-01
-2.236571686618882560e-01
-2.068694040736620554e-01
-9.385804866096575383e-02
-1.642777767107788944e-01
-1.769699528751197126e-01
-1.632149692141911801e-01
-1.283255459069329862e-01
-1.318748570517631891e-01
-9.767427624530611308e-02
-2.968083100370371707e-01
-1.913391452908548007e-01
-3.145379273196682868e-01
-1.607290380871074231e-01
-2.154794940884506294e-01
-1.896988030767854383e-01
-3.008384919858560491e-01
-2.469323862269061712e-02
-1.372973030653080739e-01
-1.649564087398401047e-01
-4.278798405864979726e-01
-1.690444512808069732e-01
-1.728915682452218938e-01
-1.159400069951264933e-01
-1.506880147145419346e-01
-2.867608620164888711e-01
-1.273940355391784407e-01
-2.741158229075790764e-01
-1.487741996023977942e-01
-3.918941578686590405e-02
-1.430347649809222133e-01
-1.645652552223988430e-01
-1.522016270611704913e-01
-2.008470945294833221e-01
-2.580388837243388633e-01
-3.595004863260083394e-01
-1.172638347630639150e-01
-2.596062183701853265e-01
-1.147060021510040995e-01
-1.283081642760408314e-01
-1.919976151493205108e-01
-4.770343120754593630e-02
-1.065326717206420970e-01
-2.512792507854665347e-01
-2.173168280373855010e-01
-1.536062363524401397e-01
-2.390307360200463471e-01
-1.050382172581810075e-01
-2.148744503889947477e-01
-1.403371276961520586e-01
-1.698967083730763272e-01
-1.822788888831460841e-01
-2.473625414186693405e-01
-1.340060143756996447e-01
-1.092889158435313701e-01
-2.386667066861168640e-01
-2.082735715150052791e-01
-1.431791057835088976e-01
-2.293957241946593395e-01
1.374748248099770184e-02
-3.064453008932649936e-01
-2.478384149486713983e-01
-2.292821888411950282e-01
-1.041297721528527537e-01
-1.736586776564580936e-01
-2.270946140044935724e-01
-3.116430779116013960e-01
-2.155714980742588494e-01
-7.265046860488370839e-02
-2.601893149823804596e-01
-2.177812245661571444e-01
-2.465164590739098438e-01
-2.813358293396784338e-01
-2.850232333710547850e-01
-2.204424281962046595e-01
-2.021771631468324282e-01
-1.464115143480645975e-01
-1.014444097038638831e-01
-1.771487705260873791e-01
-8.369575972263978980e-02
-2.189478765121558868e-01
-1.526433598181644591e-01
-1.544789074230674408e-01
-1.920861514231344547e-01
-2.383299662166767918e-01
-2.168017032743913552e-01
-1.170749761058821475e-01
-2.264192095032819541e-01
-3.660271096871612340e-01
-3.186011424854401364e-01
-1.599785192931262867e-01
-1.546478238279120343e-01
-2.546465240987050849e-01
-2.653484432204088195e-02
-2.003255086049348099e-01
-2.398485506355783892e-01
-6.586415624696809190e-02
-1.567100310152359788e-01
-3.243714649146399176e-01
-8.895796501231172104e-02
-1.653866299012652641e-01
-1.668362263849431371e-01
-9.834396825468266767e-02
-1.307992574408992636e-01
-1.256326155952802726e-01
-4.912494949930372445e-02
-1.680155573980035288e-01
-2.646407978913798975e-01
-1.465126059108484979e-01
-1.667494656492408134e-01
-1.034751343904550119e-01
-3.814802947016524559e-01
-1.010686193273450384e-01
-1.045785203261030277e-01
-1.121848889939120464e-01
-1.590802363846704481e-01
-2.205713664186631784e-01
-1.299618010235686349e-01
-1.169629850424662859e-01
-1.424276291376986026e-01
-1.294849605182957046e-02
-3.049124591949462504e-01
-3.225790719594713307e-01
-1.085898395645969045e-01
-1.487469898129747115e-01
-1.188210390814613826e-01
-2.166778676939615234e-01
-1.868392156365518142e-01
-1.997657246775852991e-01
-2.227773838778082383e-01
-2.325414751592894680e-01
-1.578141606861341584e-01
-2.012539649490193150e-01
-2.644492826320142820e-01
-1.615052741148154114e-01
-1.691588671183649750e-01
-1.956507804669967709e-01
-1.396256012223613119e-01
-1.543775688334602103e-01
-2.413625633873145993e-01
-1.951044812378499305e-01
-1.329409734367324458e-01
-6.218551745939639164e-02
-2.272595164611429519e-01
-2.600391275297213034e-01
-2.123105493753533468e-01
-2.229989123086161540e-01
-1.734551335437830577e-01
-1.294664454073631010e-01
-1.955968206040090973e-01
-2.067569906561279036e-01
-2.057130131143375673e-01
-1.767451568512283799e-01
-2.493084908414687773e-01
-2.228380232297139385e-01
-1.010492711603377114e-01
-1.981667947316493872e-01
-2.061992753421205415e-01
-2.267516219789739718e-01
-1.254113734141961423e-01
-1.455985819565389361e-01
-2.739949690232881818e-02
-2.499731256944763003e-01
-9.521590508664858066e-02
-5.972207460486760044e-03
-1.836876234361455307e-01
-1.283246990450095659e-01
-2.084634974164478738e-01
-1.217641388873619279e-01
-9.697609724577911650e-02
-2.581865533214273145e-01
-1.772546512804143437e-01
-1.971356079261680772e-01
-1.729347201291076552e-01
-1.511202270321147789e-01
-1.183248263067866318e-01
-2.552656201835611371e-01
-1.535516359500596340e-01
-1.606537730845989942e-01
-1.837673656789087784e-01
-1.940488202887688252e-01
-9.603364292767012367e-02
-1.749136119536428280e-01
-4.493601803781271248e-02
-2.252949554083903128e-01
-1.728066578934288611e-01
-2.044275988137330136e-01
-1.397140326749294892e-01
-2.090251244623363980e-01
-2.303707587529623124e-01
-1.305669062413347958e-01
-1.918910340369176237e-01
-9.260772505345418737e-02
-1.118652444213254354e-01
-1.940820824439072056e-01
-2.139411701829987689e-01
-2.942927531682151265e-01
-9.235499344884581796e-02
-2.641132320762455410e-01
-1.843127774254193496e-01
-2.594354791017866035e-01
-2.352785063280366795e-01
-1.970474096738035197e-01
-1.409973214876845959e-01
-1.823962900977472434e-01
-1.120429390908288525e-01
-2.439924915290672680e-01
-1.696703686190084992e-01
-2.218508420381870849e-01
-1.748420478153835111e-01
-1.753924525705699844e-01
-1.928626743231854068e-01
-3.378626097931187733e-01
-5.592178241191292365e-02
-1.707066595322486446e-01
-2.242223390035915365e-01
-2.343090390455827843e-01
-8.076296749736992797e-02
-2.103293209063247238e-01
-2.069879837348659879e-01
-2.044579233160080389e-01
-1.999167616784730817e-01
-2.046287077922549213e-01
-1.343821303609215867e-01
-1.153680137070641348e-01
-2.144263565685210204e-01
-2.528792174948784055e-01
-2.025924319649101968e-01
-8.366315047317632314e-02
-1.768616529631637235e-01
-1.502834759354942096e-01
-2.567698169170257727e-01
-1.986186271215576171e-01
-1.451227922449707941e-01
-2.213404478560302979e-01
-1.976987090906060507e-01
-1.626294162767874529e-01
-4.842002554314756013e-02
-9.667008055782995435e-02
-1.801541941418516313e-01
-2.803056421711355717e-01
-3.728938041930418557e-01
-1.633292282937726381e-01
-1.389220951544381244e-01
-2.058742936043535254e-01
-1.668886482064778076e-01
-1.931269888574591587e-01
-1.867533585898951409e-01
-3.486063366408429509e-01
-1.805498719335054125e-01
-1.246739890490368707e-01
-5.870178354081383165e-02
-2.075529798862550401e-01
-1.369482025736954156e-01
-1.813492382910969203e-01
-2.649612361664912541e-01
-1.522261544601034577e-01
-7.325071846403226339e-02
-1.507573150784248806e-01
-1.507978411561752552e-01
-1.968414243681919917e-01
-1.980999453054182735e-01
-1.679059548513368583e-01
-1.661584154701122584e-01
-1.938039658406584542e-01
-2.379384413455236102e-01
-1.865904678138784190e-02
-2.374740229020774751e-01
-1.883140680917194110e-01
-7.976265422612979772e-02
-5.760273603743737425e-02
-2.434620228763029193e-01
-1.303802133110893990e-01
-2.755410908112483348e-01
-1.720072377182119971e-01
-2.680986470074212535e-01
-1.734959039668392822e-01
-1.478794536980314045e-01
-9.317062217219354570e-02
-1.672504084869471108e-01
-1.263268453634840416e-01
-1.733840269821192714e-01
-2.233621776933170655e-01
-1.635703412665821255e-01
-1.261198488197759204e-01
-1.383693831145730579e-01
-2.691115227692537082e-01
-2.238855907375734700e-01
-7.194357763670068684e-02
-6.689258266862499469e-02
-2.009194236485085938e-01
2.755672962681159771e-02
-2.271991490568474326e-01
-1.547174206648186945e-01
-2.085965192776916555e-01
-7.898359184641658148e-02
-1.578823230913153353e-01
-6.105122076192726760e-02
-1.668158429909394058e-01
-2.223738345707263614e-02
-2.231331341069901220e-01
-2.008865079234937734e-01
-2.117231609019289973e-01
-3.015473115019551842e-01
-1.594752298765739484e-01
-1.150548137500060353e-01
-6.304539395511755961e-02
-2.196827607155501516e-01
-1.329501817331217584e-01
-2.926194986257651953e-01
-2.529847822326005691e-01
-2.279834367985525967e-01
-5.308998989079004999e-02
-1.840191545882804147e-01
-1.734772573885649816e-02
-1.600997217333761380e-01
-1.444923106794868684e-01
-2.008358519425608724e-01
-1.866882588801728748e-01
-8.976499545027254168e-02
-2.241908964570369922e-01
-1.728724254066810739e-01
-7.077077674560476594e-02
-1.419948834742147115e-01
-2.521372105790568030e-01
-1.624554160726868202e-01
-1.986092356094644740e-01
-2.096798276507437497e-01
-1.783757246675641839e-01
-1.959601430836956371e-01
-8.688418950879754632e-02
-1.754527100765375103e-01
-1.540229024716652795e-01
-1.776901482865949344e-01
-9.818775601944927656e-02
-2.621482521806004495e-01
-2.716421850312052411e-01
-1.473691969976699545e-01
-1.267062316952356493e-01
-9.717506635077353960e-02
-1.408111617827934869e-01
-7.406918786695546042e-02
-1.784012948929197540e-01
-2.030010953077208968e-01
-1.130691110367759294e-01
-1.288721724595719431e-01
-5.132208912972503756e-02
-9.772466716065293657e-02
-2.186536941704307069e-01
-1.060846155730171547e-01
-2.151118222881759356e-01
-1.886580348067919688e-01
-1.341860206616005968e-01
-1.325738445453005787e-01
-1.238618401417793946e-01
-2.372506861104101417e-01
-9.421895732337022544e-02
-1.354538704188071319e-01
-7.900505587714673483e-02
-1.099377707478442490e-01
-1.642148600126287772e-01
-6.359301590389403180e-02
-1.485356585270698471e-01
-2.552559506310573267e-01
-1.146990286033025969e-01
-1.240582353078758110e-01
-3.450319711696492875e-01
-2.152763281805487872e-01
-3.164830312205488827e-01
-1.394620230612868828e-01
-1.686192315662837782e-01
-1.068888477204535531e-01
-1.122772793883400760e-01
-7.925409788375981091e-02
-1.630491754483217037e-01
-3.406182975058828499e-01
-1.165245126208144799e-01
-1.867145082090496677e-01
-2.550006073977609256e-01
-1.491793932416645985e-01
-2.021412971093277111e-01
-1.265917226161321352e-01
-1.087828396449504603e-01
-7.494916883754711157e-02
-1.045705860427661449e-01
-1.917461583492363342e-01
-1.861186503356596356e-01
-1.903488769455546625e-01
-1.853068344284983793e-01
-2.418583256962177352e-01
-2.126471398737444507e-01
-1.582763544118528098e-01
-7.525241733516110920e-02
-1.383192554571006372e-01
-2.571045413338270413e-01
-1.886652478840985525e-01
-1.917975549128677626e-01
-2.063029351714630033e-01
-2.594892264452089772e-02
-2.187355015783755685e-01
-2.187253278920563981e-01
-1.809259332592600411e-01
-1.441348712605008964e-01
-2.837361033203207872e-01
-1.487775831531581716e-01
-7.426911908911647264e-02
-4.902435922983239269e-02
-1.382438901648602725e-01
-1.283837767553878406e-01
-1.172593347932428948e-01
-5.236891510119361798e-02
-9.418534257381558361e-02
-5.977259045230696316e-02
-1.909867339555596233e-01
-7.201573517025346149e-02
-1.073544654689374545e-01
-1.973873172758437988e-01
-2.797684017336700690e-01
-6.377042571791274872e-02
-8.286413808711574902e-02
-7.547885186053966688e-02
-1.259481097068635980e-01
-1.116191733460098791e-02
-2.273943225780699073e-01
-1.843191656543099466e-01
-1.326390318287493930e-01
-9.086583429500247333e-02
-1.212188500926626444e-01
-1.170645222063152746e-01
-1.879196338063589822e-01
-1.025612295087594411e-01
-2.295169567560308432e-01
-1.125585661672214438e-01
-1.218537253611483712e-01
-1.032584429747447352e-01
-1.995039151238598429e-01
1.264136315479834627e-01
-2.438636546761920876e-01
-2.156967398077535014e-01
-2.198477687561178617e-01
-1.618588584927253271e-01
-1.977700969530484243e-01
-2.613572395824855232e-01
-1.429211471689627311e-01
-2.566444999011747163e-01
-2.376885766497544850e-01
-2.051625184934549595e-01
-1.623756632978758108e-01
-1.846213299355008441e-01
-2.587654033799102749e-01
-1.654885895780899563e-01
-2.888996996380133742e-01
-1.998654237675050460e-01
-2.169268462711849976e-01
-1.700030907901492472e-01
-9.731922585821713156e-02
-1.408811549818246855e-01
-2.993759279359518022e-01
-1.522327718927188045e-01
-1.290146414379656770e-01
-2.892224061035060245e-01
-8.015920320323402515e-02
-1.194599981735283700e-01
-1.483848535608071062e-01
-2.769321561197917170e-01
-1.521876921825812690e-01
-2.836495400092883257e-01
-1.589940043826404414e-01
-1.512465244021291289e-01
-2.943425468331367645e-01
-1.773184995783074203e-01
-1.749715841348601364e-01
-2.746977858523925176e-01
-1.859698226851805303e-01
-1.672146726705543984e-01
-2.382325567142542233e-01
-1.563182823573990854e-01
-1.890629172930903268e-01
-1.929298510320733295e-01
-2.503783462460176801e-01
-2.304229359353672790e-01
-2.706739551669447574e-01
-1.983377563277388400e-01
-2.382983047953433076e-01
-2.150752773917493921e-01
-2.745706976815334710e-01
-2.061381465373441357e-01
-2.056789445588128040e-01
-2.149424906746666974e-01
-2.817718867863198140e-01
-1.769339682135631087e-01
-9.824157914928820234e-02
-2.022960786396534871e-01
-1.613185814621972414e-01
-8.150550678102636004e-02
-2.114470040231816450e-01
-1.822889826986800743e-01
-2.466640612168772562e-01
-2.019721913003920677e-01
-1.398818396875504411e-01
-4.727319807503399529e-02
-2.669124849165325220e-01
-2.292425919368895892e-01
-1.772582262957678179e-01
-2.283143175434300121e-01
-1.548082176500361617e-01
-1.495830488488157639e-01
-1.799159935181296743e-01
-1.406895389657758788e-01
-1.410864174293851581e-01
-2.659516661963465256e-01
-3.870595096028517715e-03
-1.958322239854669855e-01
-9.031661133465775093e-02
-1.545543897267817324e-01
-2.954003706138602636e-01
-1.920902832563925744e-01
-1.255730430421810317e-01
-1.324585164390769676e-01
-1.761547463654012102e-01
-1.979084858712148176e-01
-1.123919037234807072e-01
-2.162130484570663758e-01
-1.760228847885887127e-01
-8.767662017599367474e-02
-2.623299250616994982e-01
-3.222253786986984392e-01
-1.029902330180170883e-01
-1.711706668792900010e-01
-1.408024126999808667e-01
-8.024784145451710482e-02
-9.456090371616959755e-02
-1.792135801081277957e-01
-1.244542057857818962e-01
-8.802569761732247089e-02
-2.020438065684666551e-01
-7.889131406282812176e-02
-1.227946028526970823e-01
-2.855463996340003585e-01
-2.099318276467944389e-01
-3.058262089214900392e-01
-1.954524344299971017e-01
-1.557490322613986067e-01
-1.174495524369954386e-01
-1.383292555742646479e-01
-1.956336667842035193e-01
-9.534093898786721866e-02
-1.237972513861277657e-01
-2.255117456328885051e-01
-2.048071579828588951e-01
-1.673679591237139386e-01
-1.610067085918615859e-01
-2.093297160237114207e-01
-8.922318741719247048e-02
-1.582981415813918269e-01
-9.863963714714521491e-02
-6.554134796033425636e-02
-2.234727112392445314e-01
-1.593836328026668747e-01
-2.542101818998901974e-01
-2.340233201087318360e-01
-1.645232453883428425e-01
-2.258315520952318411e-01
-1.542261605876370512e-01
-2.644244775058206959e-02
-1.529919771345318591e-02
-3.659248184116939417e-02
-1.837775289501800968e-01
-2.697729778797544054e-01
-1.302874685656190135e-01
-7.573197417875877913e-02
-2.521681542970881096e-01
-1.482205954222641509e-01
-1.702177004978228658e-01
-1.531117110681799731e-01
-2.046217517823559484e-01
-1.724562674123497619e-01
-1.809736896405177431e-01
-1.295200353345507815e-01
-1.792462344177625788e-01
-1.379148789789357843e-01
-2.932472648715837016e-01
-1.393059505702060885e-01
-1.901061150235554553e-01
-1.643916585415914067e-01
-7.220257091470791422e-02
-1.463938664248038146e-01
-1.694547698789123091e-01
-1.532224121394327176e-01
-2.733978848750647228e-01
-1.315335266136986869e-01
-2.456349669006487602e-01
-1.426303170625817796e-01
-7.989085622445492307e-02
-7.211407174204417792e-02
-5.137529410411711961e-02
-1.922960064847105410e-01
-5.288423599619557908e-02
-7.208927915388188556e-02
-1.952255055666848871e-01
-6.736895102874483621e-02
-2.335121558361234750e-01
-5.437231357952469063e-02
-9.104522421681635058e-02
-6.540931031307133103e-02
-1.445930028302516157e-01
-2.186293838236026688e-01
-8.968560337625215706e-02
-1.077674546117310256e-01
-1.596310605748035294e-01
-1.528144927040337407e-02
-1.183400006998371612e-01
-2.153059306162494191e-01
-2.025417440174310524e-01
-1.975180029350762090e-01
-5.249354348981657287e-02
-1.034868773927509061e-01
-6.286492196479424865e-02
-2.113781916001732375e-01
-2.330504653570706908e-01
-1.366135177679762280e-01
-1.356190744523427805e-01
-1.282594219888182618e-01
-1.425009226805630802e-01
-1.407317230293957666e-01
-9.553194937423371835e-02
-5.334738623443694566e-02
-9.894934325867357772e-02
-1.815094690841678460e-01
-1.173229908868233112e-01
-8.654339230400293070e-02
-1.405121257533556156e-01
-1.893340198707735289e-01
-1.114163239877254546e-01
-1.559310509073777717e-01
-1.117855833393599785e-01
-1.064576632993171346e-01
-2.016996927642417115e-01
-2.623071717560625515e-01
-6.833767025616112323e-02
-2.385052096159848145e-01
-1.859213268575639622e-01
-6.141143637057166343e-02
-2.322409961386071309e-01
-2.478150295834564421e-01
-4.790646047866583407e-02
-1.654878686623101891e-01
-1.453641424528199222e-01
-1.374154545356650603e-01
-1.642295714582755750e-01
-2.468760838501367350e-01
-2.858328844391681556e-01
-1.073861491578116806e-01
-2.331885301522665099e-01
-2.124355485688591838e-01
-1.234767377264086169e-01
-8.434209959801541867e-02
-1.413121251610776064e-01
-9.354954134739779104e-02
-1.023746365805590919e-01
-1.787654607001989415e-01
-1.926263700984258698e-01
-3.141860316603051206e-02
-2.028296697678003413e-01
-1.049380009513416201e-01
-3.946864258926735536e-02
-2.231948368946261654e-02
1.315304999030256772e-01
-2.021209424705794899e-01
-1.441611023929922075e-01
-1.445947199388694093e-01
-8.044757029852586672e-02
-1.567171651185123582e-01
-3.614746905090378964e-02
-1.656612432374879040e-01
-4.975722218310178052e-02
-1.432032236682185267e-01
-7.688601447384153798e-02
-6.151840657458500922e-02
-2.010633693487927920e-01
-3.205571585718464123e-01
-1.696614353439932776e-01
-1.605098866007571290e-01
-1.681474715402962172e-01
-1.561302831497891341e-01
-2.360925188280313947e-01
-1.818976302575316673e-01
-1.502615809420301540e-01
-6.422192229143372511e-02
-8.185393008396621428e-02
-7.244959505031239866e-02
-2.411245337222717722e-01
-1.287139382432144485e-01
-1.945425990080794088e-01
-6.830232488951031022e-02
-9.987489949810759993e-02
-1.928184798330101479e-01
-1.295521431662827461e-01
-2.109044346027232619e-01
-2.086147519209113899e-01
-2.029418758161544156e-01
-1.000623611369668570e-01
-1.635634831532213271e-02
-1.275454381689086758e-01
-1.051801101452867621e-01
2.265601801198409426e-02
-1.989330542913124167e-01
-1.757612884174039880e-01
-5.220480370939333675e-02
-5.657661497621942204e-02
-1.631413192535297874e-01
-1.417663549586821725e-01
-1.653915049013779670e-01
-2.075063113859138830e-01
-1.274585066096215191e-01
-1.282628361956300311e-01
-9.053120934263145236e-02
-9.078682093686854526e-02
-1.998796664455038397e-01
-1.257949874881634789e-01
-8.083668147034457629e-02
-1.487454271934845473e-01
-1.331235570810952451e-01
-2.496183283077652582e-01
-9.207682492184245115e-02
-5.323881329320683670e-02
-1.142792581524131462e-01
-1.415776960619046787e-01
-1.754367308039279094e-01
-1.637748541216832998e-01
-4.440440529450302709e-02
-1.617414409240436335e-01
-1.268630616054864935e-01
-9.152809520291296796e-02
-2.076652653827435746e-01
-1.329547507495699166e-01
-2.554556530158630379e-01
-1.952958051887415392e-01
-1.424129246486587064e-01
-2.285219066185709691e-01
-1.663013756271403409e-01
-1.597402610205131690e-01
-1.604655787306089321e-01
-9.058657617512369531e-02
-8.995737447776983031e-02
-1.518149115887032774e-01
-2.392684698981554225e-01
-1.091476337895234822e-01
-1.631264446761743203e-01
-1.072727260564260710e-01
-1.250230739863023577e-01
-1.843036986504890951e-01
-1.122139155272375011e-01
-1.903754768212131132e-01
-2.128779897931335485e-01
-1.345118821606750836e-01
-1.902255453876553204e-01
-2.482591222523087837e-01
-5.713309535102719522e-02
-1.002359549314963127e-01
-1.803833297989519691e-01
-1.031841672636652218e-01
-1.454155116539664616e-01
-1.060190748678219580e-01
-2.196720457324139453e-01
-9.725229914107515194e-02
-1.025971747765432457e-01
-1.560562652058604671e-01
-1.534835398458470335e-01
-1.246785175509995125e-01
3.938277606522778279e-02
-1.483717179816064491e-01
-8.650367409074700975e-02
-1.602819532623704080e-01
-2.938747391226882444e-01
-7.335157029746033897e-02
-1.234947367913254990e-01
-9.781509380580530322e-02
-1.204715286770518673e-01
-2.780546747765693522e-02
-1.311385887307305598e-01
-4.756589460335508557e-02
-1.420581950819355677e-01
-1.309890572948781973e-01
-1.740775084881772405e-01
-1.368554059868070383e-01
-2.100065545973979764e-01
-2.487061679038593265e-01
-1.942422211591151027e-01
-1.650521904729261302e-01
-1.666842553178050357e-01
-1.737102932593254934e-01
-1.521442164933722030e-01
-1.627224677468344649e-01
-3.802121495847588656e-02
-1.391042089515209246e-01
-1.934387393653300147e-02
-2.250260593801333420e-01
-1.529614978163952588e-01
2.334244898245040924e-03
-1.745317939191023959e-01
1.191362110356212756e-01
-1.412197197667855453e-01
-1.783902582718802088e-01
-1.238717192256442445e-01
-1.375050875762639235e-01
-1.623321025881559465e-01
-1.792451191719706127e-01
-1.274825121063006272e-01
-6.930678060592374012e-02
-8.757120848510890898e-02
-1.053336356132083818e-01
-1.965630033172217905e-01
-1.604462583768251904e-01
-1.259053895589558603e-01
-1.507292687888827087e-01
-1.842550580398124305e-01
-8.105296386039527456e-02
-1.731843401454620512e-01
-2.705075616527151117e-01
-1.876127964320566943e-01
-1.205012296355902346e-01
-1.526589575543692567e-01
-6.403162142456751693e-02
-2.807595941050096133e-01
-2.109330030242805298e-01
-1.437054532647151772e-01
-1.689516225946272598e-01
-2.354872674471418237e-01
-1.187365773977025335e-01
-1.123671687927186302e-01
-2.101191395622502844e-01
-1.339316297161438074e-01
-2.068150313929065509e-01
-2.241015884286869375e-01
-1.063621722581040568e-01
-8.966444267422349346e-02
-2.305293986545289830e-01
-1.661715418137610922e-01
-1.381984408213800253e-01
-7.870370476224566869e-02
-1.659162419441637670e-01
-1.809598976244682356e-01
-2.736084455777789137e-01
-1.531995911809976574e-01
-1.756005155973099918e-01
-2.201658957179914444e-01
-2.009165253958531683e-01
-2.219439332381668850e-01
-1.466581491709020024e-01
-7.170253881474622504e-02
-8.284123868201809238e-02
-1.680189435967920641e-01
-4.587064049370046664e-02
-1.988714810044573955e-01
-2.936056947916343765e-02
-1.266584205980351430e-01
-6.617139690449440337e-02
-1.208055324782307954e-01
-2.810702798943354175e-01
-2.119364883298729962e-01
-1.173288833400265713e-01
-1.301821385491729599e-01
-1.265896692284416980e-01
-1.599905114398673944e-01
-7.074815593268506120e-02
-6.800371837054447477e-02
-1.701524615281947983e-01
-1.061296735502826050e-01
-1.551267428138235482e-01
-2.618529549731657413e-01
-1.035212810942248290e-01
-7.101167016860279041e-03
-1.691359165992658842e-01
-1.839587901159159267e-01
-2.842186355395949840e-02
-1.421851294785227149e-01
-5.773705330667006086e-02
-1.988527138490708834e-01
-2.019160238554958964e-01
-1.376967043894115339e-01
-2.189170554542460290e-01
-1.549296035506146085e-01
-5.362781903300042896e-02
-7.677811903455303288e-02
-1.096135474909223917e-01
-9.952775794148818744e-02
-1.319169928520921575e-01
-2.292036837199528110e-01
-9.042192019284098214e-02
-1.258702817489525672e-01
-2.051529745683382533e-01
-2.001485291983590709e-01
-7.080546301934981246e-02
-5.093687683280004319e-02
-1.128635965812063019e-01
-4.940539074194348623e-02
-1.954484269876965719e-01
-1.857926935648742672e-01
-1.367974796796746217e-01
-2.029217720530467062e-01
-1.501801461237113888e-01
-2.328059782648826959e-01
-1.355247162738218436e-01
-1.632533281262251723e-01
-2.675075795050609884e-01
-1.510528399846366443e-01
-2.190920764316542368e-01
-1.080346051069033669e-01
-1.301206752512401310e-01
-1.162523321627459139e-01
-1.840405050668373066e-01
-1.469444737619538810e-01
-1.880728391624628126e-01
-2.499253239107038227e-02
-2.828056794183663181e-01
-2.116354868305466153e-01
-1.966863119445120822e-01
-1.463423325862042434e-01
-9.427201679317560867e-02
-2.278455874940507886e-01
-1.547113295912876108e-01
-1.569773470230741708e-01
-6.239111732765261625e-02
-1.310900538614253319e-01
-1.289016542895882744e-01
-6.171755835815339458e-02
-1.265113150553937305e-01
-5.175151581062108208e-02
-1.835276721073441641e-01
-1.354134982101271034e-01
-2.055934053802306871e-01
-1.162093033151620769e-01
-9.631486294403263093e-02
-9.723316350749498793e-02
-1.525105831845199045e-01
-1.772552073290122043e-01
-1.285129191935618087e-01
-1.142953882790884168e-01
-1.972886578518175671e-01
-2.569212746942746151e-01
-1.667569315104065475e-01
-1.970785447559440240e-01
-1.786128895895748303e-01
-9.854362602199057131e-02
-2.739874272881477335e-01
-1.604981798668373427e-01
-1.415898633971886533e-01
-1.447470621359236709e-01
-1.395344206406413101e-01
-1.360626982397994955e-01
-1.524726341683680375e-01
-1.769531701117852407e-01
-5.985693421695879174e-02
-3.284552697704525015e-02
-1.397292796407634263e-01
-1.183375594300587474e-01
-2.186726413480699349e-01
-1.736172423316185431e-01
-1.730697216132827676e-01
-1.455974214457675386e-01
-1.077685098073755399e-01
-1.301380254818096938e-01
-9.350062096111555476e-02
-2.553737761475535217e-01
-1.155178752732187175e-01
-1.849594108039175067e-01
-6.077979652428745078e-02
-1.096478990988429270e-01
-1.852981493545418079e-01
-2.083072658510055353e-01
-1.854777174366218362e-01
-8.094425007061749333e-02
-1.512593903036970333e-01
-8.908526648344228249e-02
-1.025900803161006181e-01
-1.688031058737821943e-01
-2.711709024324305273e-01
-1.851593762444414537e-01
-2.220102777708962138e-01
-2.172592818884420129e-01
-6.038204858618205495e-02
-4.160501620285626811e-02
-1.577134609160467382e-01
-2.132024098895922704e-01
-2.103898838228210610e-01
-2.156826229986991139e-01
-1.377252355900221437e-01
-1.325340959307136079e-01
-1.604484387577853333e-01
-1.822808737068525031e-02
-1.113683900374219382e-01
-1.696385257181258488e-01
-4.506886361465210072e-02
-1.513799100047090451e-01
-5.063198164620034969e-02
-2.388192254157299466e-01
-7.135858350940418871e-02
-1.594158842809729471e-01
-2.043019039911938006e-01
-1.210442897718451288e-01
-1.639238265250997084e-01
-1.882244835228405466e-01
-1.528425488139407706e-01
-8.623630922717473446e-02
-1.399255640209305651e-01
-1.666198832955765319e-01
-4.905223463647113286e-02
-1.572030471825476561e-01
-1.102787481100079986e-01
-1.971196376950105633e-01
-2.257434797906115453e-01
-1.311094896275376009e-01
-1.714253275663593090e-01
-1.466097914561677318e-01
-2.054509142415782419e-01
-2.127291779052754295e-01
-6.918662472078897230e-02
-7.454965333825565310e-02
-1.352366871099012768e-01
-1.458297617836624427e-01
-1.187525299134900153e-01
-1.700515298463274594e-01
-1.709612566912380449e-01
-1.205160307734912811e-01
-2.187492350851292233e-01
-1.748607803497358448e-01
-1.815896828245970318e-01
-2.095879289755784858e-01
-2.277878225826673320e-01
-7.856274920958468411e-02
-1.973037642889060583e-01
-1.889534731374983012e-01
-1.809344315351052446e-01
-2.078661979643663393e-01
-1.734530053229075275e-01
-1.292247593986506626e-01
-1.971591862579635535e-01
-2.180255741896026389e-01
-6.414290498125370388e-02
-7.192370109060254590e-02
-2.070367757565609867e-01
-5.449452972915289073e-02
-2.602965367347323533e-01
-2.291948096512979871e-01
-3.772998428594510206e-02
-9.946092605209394533e-02
-6.127010060800810315e-02
-5.649776998784310916e-02
-1.320652801626048256e-01
-7.172980130203888971e-02
-1.842488535951121165e-01
-1.554029215863689528e-01
-1.969005806841006012e-01
-1.021066642753127446e-01
-9.543694214253767294e-02
-2.119275579972975387e-01
-1.868280596210369071e-01
-1.191758283271319441e-01
-1.227720158763160735e-01
-1.544937910845542439e-01
-1.293107443378852806e-01
-6.718235055986433724e-02
-1.335840479265915925e-01
-1.999919331890559204e-01
-1.483376857775124402e-01
-9.959935420511475956e-02
-4.008134835135603036e-02
-1.487006845962812462e-01
-1.301386562175626815e-01
-2.022961222141528848e-01
-3.880065952388180722e-02
-1.248249408383114017e-01
-9.914490931663712259e-02
-1.431479102954031912e-01
-1.668219791193620849e-01
-1.657475493247769494e-01
-1.518563944977825431e-01
-1.437490376083929711e-01
-9.999450638380087686e-02
-2.847402642197844891e-01
-1.152866595140898814e-01
-6.288906081423605021e-02
-1.724473975489996813e-01
-2.464283633919740202e-01
-1.038689860771740414e-01
-5.230153612096531679e-02
-1.309113160612213889e-01
-1.720632579732283285e-01
-1.866827030330869275e-01
-1.761264408229508693e-01
-1.592143046625508762e-01
-1.509240359142679511e-01
-1.339864354674046021e-01
-1.652684618819766360e-01
-1.144897686207857340e-01
-1.372075068991226443e-01
-1.500761400132935852e-01
-2.605582991820888927e-01
-1.489037112092555237e-01
-1.457693644939816735e-01
-1.685921691615087370e-01
-1.708456421995287744e-01
-1.414455454862692529e-01
-1.597488701506068198e-01
-1.747694062516803870e-01
-1.988176750360921008e-01
-1.988533862821906528e-01
-1.286881633178461881e-01
-1.384298563725509523e-01
-9.944718810127707587e-02
-2.800396508792098449e-01
-2.087889181891212087e-01
-2.074141936689894994e-01
-1.578445286870759634e-01
-1.594751857435713349e-01
-1.396528129916121685e-01
-1.036051946103977162e-01
-1.419852466988438255e-01
-1.685432521578700826e-01
-1.004462796440885181e-01
-1.015294831851886181e-01
-1.059296470840109250e-01
-1.645012288936261724e-01
-1.952875067093756134e-01
-2.349682344518611576e-01
-1.377965337532410239e-01
-1.655458224438111914e-01
-1.884561203507824079e-01
-1.682988551031738833e-01
-1.306138447303887284e-01
-1.421265313963590016e-01
-1.200401510800746668e-01
-1.268529002062981914e-01
-1.870686933577248579e-01
-3.425543406676260366e-02
-1.147163213876775667e-01
-2.364705541795718291e-01
-7.803604667005552276e-02
-2.315171101872665060e-01
-1.571135634049817820e-01
-8.608285881317688515e-02
-1.592419281423756161e-01
-1.061726857743966607e-01
-1.078611293999528764e-01
-2.207189999528067770e-01
-1.383899285457769746e-01
-1.669910816521617825e-01
-1.423101460267221230e-01
-2.189535926588222770e-01
-5.443850595535257991e-02
-8.981564807197270350e-02
-1.596165851300523353e-01
-2.043247127357899484e-01
-1.073461891739942026e-01
-1.930637923611377427e-01
-2.135436069061434627e-01
-1.619739334323895275e-01
-1.490746557305309694e-01
-1.472510877273872643e-01
-2.267111996914423222e-01
-7.661359632286914023e-02
-2.188925591721009312e-01
-1.837938038149789788e-01
-1.347736442560180381e-01
-9.118834419927855650e-02
-6.128111305695228134e-02
-1.463543413024836204e-01
-1.890909336547696162e-01
-1.576183118668466332e-01
-2.098542991780412426e-01
-1.483388843345717911e-01
-1.210650101926486893e-01
-4.592157823128618227e-02
-1.068262494099855020e-01
-1.569289696139709034e-01
-1.568779227974447521e-01
-2.175445324492207011e-01
-2.375001810682630665e-01
-1.421395090820524454e-01
-1.681271094233491581e-01
-1.012900468925583969e-01
-6.684995502144541746e-02
-1.715738832781151524e-01
-1.052495405737518819e-01
-1.510526796584020504e-01
-1.725088365127262213e-01
-1.204887013048569627e-01
-1.247671163908684877e-01
-1.118704700320436729e-01
-7.218427035611220399e-02
-1.694017891032513490e-01
-1.699080715248098283e-01
-1.256318701455943210e-01
-7.505513692050699848e-02
-6.223531784809356593e-02
-6.717383959520262238e-02
-9.244940303795368131e-02
-4.127792888797331139e-02
-1.067473085807284505e-01
-1.042465112290953261e-01
-2.712192292342172073e-01
-1.443586090021302393e-01
-2.529004687515659655e-01
-1.558420726844822468e-01
-2.044352909019667430e-01
-2.138203158000739346e-01
-9.644325205285037006e-02
-2.722306722232599799e-02
-7.120030466598727126e-02
-8.318284040545360913e-02
-3.888895341552518065e-02
-1.722458884023822800e-01
-1.332335643275010806e-01
-1.537855625716913754e-01
-5.788301555730047260e-02
-8.412826151858526780e-02
-1.475659093478519646e-01
-1.271081040216963109e-01
-1.517145545818335550e-01
-9.096940303473681488e-02
-1.898648540876687885e-01
-1.439357479570846365e-01
-1.096455027031687651e-01
-1.810257574727548169e-01
-1.894906939601953555e-01
-1.074537690029844506e-01
-1.356449737185124460e-01
-1.374063700808874078e-01
-1.388555524096328209e-01
-2.283669368851279913e-01
-1.330857189662711659e-01
-2.447834270271585233e-01
-1.603120884578741467e-01
-1.109687257586383299e-02
-6.312036264712937716e-02
-1.330184696060107419e-01
-1.798208855697181197e-01
-1.820789034857097366e-01
-1.625454980822695350e-01
-3.833582644626600672e-02
-1.254963472870981867e-01
-8.246310728548703062e-02
-1.553448286291086722e-01
-1.318566847913702766e-01
-1.594448301669860180e-01
-1.267200815844209127e-01
-1.140092576041390610e-01
-6.676086480483515995e-02
-2.087132170904821005e-01
-1.046921316217342690e-01
-1.381246855573575738e-01
-1.971481077911259594e-01
-2.033280150864789915e-01
-1.442501061494501358e-01
-1.313170233909216611e-01
-1.174461999149185865e-01
-1.305567101217537662e-01
-2.087735594419276031e-01
-1.463178005060288278e-01
-9.966255813016770826e-02
-1.732570420355415142e-01
-2.481876696240233604e-01
-1.146490057102898807e-01
-1.455398539903667576e-01
-1.845075119667499708e-01
-1.747265632143723546e-01
-1.568398734470696776e-01
-8.447571922303041825e-02
-1.247069525818892272e-01
-2.191226573579921344e-01
-1.423752388199856500e-01
-1.564479687488095627e-01
-7.362770823653840002e-02
-9.908160198789027831e-03
-7.060916576609858886e-02
-1.233042101342568531e-01
-6.323497892984625279e-02
-1.472436224635615687e-01
-1.811948074033740697e-01
-1.864331915289055008e-01
-1.694936331549708186e-01
-1.009400569404697995e-01
-1.499677710705494271e-01
-1.234876975748136624e-01
-2.131551220748756637e-01
-1.490790937085665624e-01
-1.907549642623703468e-01
-1.889889353463157853e-02
-1.126103574961841158e-01
-1.596072719618834845e-01
-1.643923460150393256e-01
-1.292731379161285998e-01
-1.050694939134077938e-01
-1.810723346497434827e-01
-1.019315295894003548e-01
-8.530206964153999594e-02
1.424852165481032933e-02
-1.253198653134458829e-01
-5.467541625413548101e-02
-9.374313485467454521e-02
-1.580301301421981330e-01
-2.118634931170792768e-01
-2.371756292411370537e-01
-2.992660164114136490e-01
-1.713434835242375054e-01
-4.935768866128278226e-02
-1.456750787988711771e-01
-1.624258294132615438e-02
-1.725409534407429113e-01
-1.268348298525139861e-01
-2.070049924902925831e-01
-8.979048634170115617e-02
-1.514567630201643922e-01
-1.302952258932243146e-01
-2.010818394527999209e-01
-1.260533404526862633e-01
-2.470570468356060312e-01
-7.560197818842269435e-02
-1.406935590715920337e-01
-1.359804209342616588e-01
-6.942203561105761422e-02
-1.303926263046674416e-01
-1.418578669613919929e-01
-1.490352861571559440e-01
-4.351040050199958542e-02
-9.492464556508543871e-02
-1.466661958749695682e-01
-6.412186641670364340e-02
-7.917055093388750131e-02
-6.709861803698963234e-02
-1.478459015077398520e-01
-1.218121346240307740e-01
-1.445297312648453902e-01
-6.841774721161401895e-02
-1.620526712282718551e-01
-5.635759722046446152e-02
-1.797502556262925710e-01
2.217661123875152782e-02
-1.917000983872658160e-01
-5.030550348343974798e-02
-4.783450487001408152e-02
-1.148906122252914275e-01
-5.344265691652265449e-02
2.663528200864886258e-02
-4.725901846592113487e-02
-1.163631349343230842e-01
-9.042799630295703106e-02
-2.342800393274033222e-01
-1.130692769149465871e-01
-1.494395119714844178e-01
-1.936609103808446253e-01
-2.164522153585988762e-01
-9.738359509807401060e-02
-1.608732462787497153e-01
-1.135399262699159501e-01
-1.018604200707064755e-01
-1.616127388851240632e-01
-1.163550078200996790e-01
-1.197639832251286007e-01
-2.757438476371274622e-02
-1.754350745199935169e-01
-1.872387925877944115e-01
-4.409098998189370233e-02
-1.429234681681670616e-01
-1.589312832910788065e-01
-1.506028751182638126e-01
-1.326189555753070903e-01
-1.558252794974921383e-02
-5.951435040437400015e-02
-7.541475439035913442e-02
-1.318216302977852639e-01
-1.956698951562134137e-01
-1.695443397900273375e-01
-6.681674095446382688e-02
-1.731904913494633769e-01
-2.651175836042204623e-02
-5.249570941514531547e-02
-3.733095117213955372e-02
-1.693961739065339145e-01
1.300134180167915494e-02
-9.228558467095576701e-02
-1.348347454423095004e-01
-1.880764359831451071e-01
-1.690337966548833559e-01
-1.504926858318558075e-02
-1.210706052195296006e-01
-1.172321179102638750e-01
-1.689225241519738130e-01
-2.503650217247008203e-01
-7.502456271813974509e-02
-2.458717938565702782e-02
-1.957187341242309642e-01
-1.244822139766469105e-01
-3.717822054278054761e-02
-1.643383496559836787e-01
-9.365586464086610163e-02
-1.221792414694846257e-01
-2.492937418360895441e-01
-1.411074709563558682e-01
-1.133538633563965087e-01
-1.272213059983984540e-01
-1.147154808869508963e-01
-5.768617946306127398e-02
-1.195546570056753438e-01
-1.619107689776342063e-01
-1.827574630331599004e-01
-1.490907085702723456e-01
-5.127038570170493192e-02
-1.034159636422688905e-01
-1.598120284503537214e-01
-2.260354020804925673e-02
-9.607205105431078362e-02
-1.404606983633362449e-01
-1.584993566669406495e-01
-4.900300434683075440e-02
-1.673511622380106922e-01
-8.935215052515142753e-02
-1.768727931089282557e-01
-1.407931921939726549e-01
-1.915550575852771609e-01
-6.766163917844539299e-02
-2.359846263943082834e-01
-4.881580469591879912e-02
-1.653541509359263695e-01
-1.509520583553656259e-01
-1.083790920813610947e-01
-1.323087311160289492e-01
-1.763066914291978593e-01
-1.487738678729376152e-01
-9.964715946425051207e-02
-4.945626446488447792e-02
-1.140776494611443759e-01
-1.362326121401163381e-01
-7.606814561241077854e-02
-1.711358767862372621e-01
-2.306511122227320465e-01
-1.564548294517195681e-01
-7.405932054983523083e-02
-1.417649384538153534e-01
-3.309459532946442545e-02
-8.969949811869233625e-02
-1.727325406033819732e-01
-1.296800018896572260e-01
-8.509890793422630884e-02
-7.485075108406963329e-02
-2.388986479195450430e-01
-2.672693375407628191e-02
-1.342706941107695562e-01
-1.286580067729106436e-01
-5.986125181854225902e-02
-7.729329751048737152e-02
-1.091408181679138917e-01
-6.301384576381109659e-02
-1.612251354476363085e-01
-1.246544162342611561e-01
-1.188335457291166269e-01
-1.759308420929430461e-01
-9.731449600255205612e-02
-2.412163930508477994e-01
-1.212330272815180521e-01
-1.362348118532519803e-01
-1.310814402173856273e-02
-3.551763130194298540e-02
-3.854940519274041577e-02
-9.720444549795594080e-02
-1.786479584506289464e-01
-1.031863738468565550e-01
-9.157824087870873597e-02
-9.830640703799777003e-02
-9.657568016750103790e-02
-2.532788039989562756e-02
-1.219253072791812720e-01
-9.814330841330079491e-02
-2.659175765029624383e-01
-9.727589743048797866e-02
-1.536291140940786726e-01
-1.658599495508576716e-01
-1.518206635739504651e-01
-6.408612429164166346e-02
-2.024480338772991217e-01
-1.480508427567019947e-01
-6.093179934815701193e-02
-2.903638963408510659e-02
-9.125512216135224508e-02
-1.482349748522585331e-01
-1.394736040774304797e-01
-9.350718523294855589e-02
-1.041903334986335611e-01
-1.254912491593347112e-01
-8.678476314447264306e-02
-2.001631257433527655e-01
-5.102676050219880077e-02
-2.520313621915635238e-01
-1.216460605263193218e-01
-6.166194024633510351e-02
-1.968760575930226242e-01
-6.461267299173348300e-02
-1.021965686210627722e-01
-7.966409109392383336e-02
-1.372283038996646443e-01
-7.549362648092872163e-02
-5.456212112682582577e-02
-1.912408737277147275e-01
-1.093545781608908779e-01
2.781017630138191143e-02
-1.959042807894817440e-01
-2.029862476749524636e-01
-1.954692241007267572e-01
-1.817149507303694733e-01
-1.493906305508059806e-01
-1.339047413874738801e-01
-9.314787738625550373e-02
-2.316920723459860165e-01
-2.381219972112498875e-02
-2.283981181803807214e-01
-1.488998601618476414e-01
-1.129854697117826795e-01
-7.124306009903459691e-02
-1.199922436492511374e-01
-2.320945112846666547e-01
-8.496738434154257891e-02
-1.017302321726373665e-01
-1.415248313084345733e-01
-1.205489660469525326e-01
-1.569865293319328281e-01
-1.124272836072989501e-01
-1.746644830466123899e-01
-1.355364827040235476e-01
-9.278625563719888891e-02
-1.135033961739813080e-01
-1.514679810584636521e-01
-8.237972965519900492e-02
-7.488382376809031571e-02
1.037027751269792991e-02
3.083880906197981886e-02
-4.934860443822293267e-03
-5.469925073722193415e-02
-5.076475997153087616e-02
-8.470035281782412051e-02
-1.205086790054393370e-01
-8.881342066776627686e-02
-1.569785329998654999e-01
-1.240484823196752601e-01
-9.188677003006821831e-02
-1.300651980336978986e-01
-4.871574015978109851e-02
-1.804364913506526225e-01
-8.655881822162342365e-02
-9.911564420674842668e-02
-6.199270725776904328e-02
-2.116931853635345973e-01
-1.198213190844561599e-01
-1.243723416797025416e-01
-1.275226163735133922e-01
-1.081011694370243026e-01
-4.234759475308702559e-02
-7.949757684710162531e-02
-9.316919498965817170e-02
-1.977637551213571043e-01
-1.024167755683789705e-01
-1.916775261902172456e-01
-1.522244342319456489e-01
-2.624953838828234520e-01
-6.247609678961196789e-02
-1.269663962064628837e-01
-1.189707978081550321e-01
-1.180458482132594883e-01
-9.831164151329140066e-03
-1.495320072302083192e-01
-1.338961550263007561e-01
-8.964146870371411668e-02
-1.352701053955625565e-01
-1.035963747385648115e-01
-7.227547858928028146e-02
-1.661405185860002631e-01
-1.249181757362980427e-01
-1.088956839787278280e-01
-8.803443623377478489e-02
-1.567600433632176382e-01
-6.038706987925786945e-02
1.275264937462343255e-02
-1.837897755946519551e-01
-1.782076086067667375e-01
-1.396379331040972782e-01
-6.714718558592153164e-02
-1.337352283291598498e-01
-6.561870431621198881e-03
-1.370431306846205677e-01
-2.255148598685452754e-01
-1.248494705587415016e-01
-1.086768879864923876e-01
-2.907324843027896469e-02
-1.914353902913703553e-01
-8.631504479748583480e-02
-1.030597594338776013e-01
-5.032045817634917678e-02
-1.143630618022620782e-01
-2.108914894417771024e-01
-1.388563109598238976e-01
-1.850569264835279504e-01
-1.139128182683205315e-01
-2.866176070876588766e-02
-1.666122367694438666e-01
-1.138505456649002434e-01
-9.404756777837874893e-02
-3.966262908345593446e-02
-1.763345932804841476e-01
-1.233656443120801222e-01
-1.952878963684693270e-01
-7.206673968371053729e-02
-1.968186883563209089e-01
-1.282026377195357447e-01
-4.887813780743757719e-02
-8.977517800148403226e-02
-1.036209653827982191e-01
-9.977159202656400716e-02
-1.227327185824052952e-01
-6.841786273955069442e-02
-5.714233577668730024e-02
-1.168108327763138637e-01
-1.628822738375784451e-01
-1.230356884413523061e-01
-8.793940404967627578e-02
-1.721387278855855407e-01
-1.348395929880767119e-01
-1.470219784597989465e-01
-3.185435435616598698e-02
-1.792103690448086373e-01
-8.749356848121539465e-02
-1.349927110800288321e-01
-1.530942075978820316e-01
-1.691608180621766711e-01
-9.232804436240750479e-02
-1.252803939380879861e-01
-6.669202227353586421e-02
-8.089759582099377566e-02
-2.779007188552201635e-02
-1.351067103079090226e-01
1.542066534471821411e-02
-1.588115846597033809e-01
-8.867013289949642052e-02
-7.046864065696922808e-02
-2.430281059438396674e-02
-8.491045781310346818e-02
-1.754775953102257202e-01
-2.949901001565548991e-02
-7.431012327720067090e-02
-5.338284857449636898e-03
-3.036555420775504527e-02
6.963293346845195533e-03
-1.219986452581265091e-01
-9.563814268072841351e-02
-1.377024025631535809e-01
-1.528754619138964210e-01
-4.068580468318054588e-02
-7.143711440407120306e-02
-1.751876809481181518e-01
-6.288631079516052158e-02
-1.085159643996565504e-01
-1.312900891236668532e-01
-1.143195967927608664e-01
-1.232074026351899637e-01
-1.248667442263701188e-01
-6.260614831019251092e-02
-1.171216308414884666e-01
-7.138246317719738887e-02
-6.336487605321798611e-02
-1.139725653732232835e-01
-1.004292378436256045e-01
-8.787803965638368853e-02
-1.007444216012534921e-01
-2.751468272130419557e-02
-1.278378092060067361e-01
-2.030901548614492125e-01
-1.435624061662040263e-01
-1.117368099103528273e-01
-1.668114526395869310e-02
-2.718554332497284676e-02
-5.669892687490551975e-02
-5.501116698534724847e-02
-1.454582761408678981e-01
-1.018405966670675594e-01
-1.199195251074758051e-01
-8.406400223956334017e-02
-1.769285331454732157e-01
-1.441311243010585941e-01
-5.452026550892495604e-02
-5.806096960232602633e-02
-1.140814752304190327e-01
-1.504073977079221636e-01
-1.504726172122329564e-01
-1.797009694256115064e-01
-1.907480380227566663e-01
-6.711857693418055160e-02
-7.428841837910742096e-02
-1.540166747680960513e-01
-1.221617661218013795e-01
-2.968856345571545957e-02
-2.100675861722445803e-01
-1.020111382776545950e-01
-4.650272380052371257e-02
-1.102320792320721082e-01
-1.285624329911445873e-01
-1.208747523398481516e-01
-3.757554366281858071e-02
-1.129465418818689226e-01
-9.701041310555086339e-02
-1.699821480517720584e-01
-1.559906207012120849e-01
-8.871331432695854502e-02
-1.242479644550858048e-01
-8.939448586356174564e-02
-1.896356070315155795e-01
-1.849324316519334113e-02
-7.236837033906523553e-02
-1.555875397139357963e-01
-1.438537392670627968e-01
-2.730912097031173991e-02
-7.098995993731725684e-02
-5.435297596835390876e-02
-1.898168965993663193e-01
-5.242471220532598369e-02
-1.287349592252762520e-01
-2.096562581005059211e-01
-8.580943826285673814e-02
-1.926388297698386140e-02
-1.627284857322628397e-01
-1.232917872909999463e-01
-8.153508170481854611e-02
-1.179412378748789236e-01
-1.765945355340120260e-01
-7.594017243049566712e-02
-1.257633197160575598e-03
-1.321866241920164609e-01
-1.761041095371266851e-01
-8.071322440762275507e-02
-1.537766167151204399e-01
-1.970602725818784984e-01
-5.947205367086587369e-02
-6.230730297483730307e-02
-8.482322053199806144e-02
-1.655791927749276360e-01
-1.428076631231964544e-01
-9.154036025959091938e-02
-1.096630165682183772e-01
-8.201675885097799157e-02
-7.173523723424352072e-02
8.327749874907893271e-03
-2.502688590787720269e-02
-1.362093672262193744e-01
-1.311223672833789489e-01
-1.157167742727571030e-01
-1.240917193048333561e-01
-1.123786537358329451e-01
-1.276462118978523297e-01
-5.402584863420616806e-02
-1.237101409700243487e-01
-1.150395911532210019e-01
-1.117322789596708887e-01
-3.804515136030788697e-02
-5.871604255705690362e-02
-9.078141639047274114e-02
-5.771205620853160634e-02
-5.816308275247048659e-02
-7.819018066694691238e-02
-1.665678486071531517e-01
-9.065790400053037879e-02
-1.733952837099412003e-01
-1.504388155954233253e-01
-1.239772662733612529e-01
-1.608315586004429310e-01
-5.237842771410076287e-02
-1.839099733279873916e-01
-1.701162695901267674e-01
-8.737194773694689776e-02
-9.806906348601586443e-02
-3.270094159106207848e-02
-1.489817449246323700e-01
-2.165428746771680124e-01
-1.098926933625839486e-01
5.403443263420645154e-02
-6.378463299781592100e-02
-3.182632786806918745e-02
-9.008589470036813818e-02
-2.037470644181749724e-01
-7.952298191706690111e-02
9.419161522986156665e-03
1.918882070171979565e-02
-8.692592806054443011e-02
-7.667449915681433248e-02
-1.110956125840598108e-01
-2.433066512415142379e-01
-4.470716921523729126e-02
-1.409947891513413654e-01
-1.115447008535284251e-01
-6.917628080673730862e-02
-6.990445185683506410e-03
-1.246989884460138615e-01
-7.163399356415378616e-02
-8.556555226207045173e-02
-1.168284042866889749e-01
-8.643606231246014904e-02
-1.385767638228897758e-01
-1.410265850863484105e-01
-1.394397291250323023e-01
-1.483266617433862955e-01
-1.241943416750850154e-01
-9.890746454072632532e-02
-1.070243723301214367e-01
-1.155490119108963792e-01
-1.793343799117442239e-01
-4.736558713306536494e-02
-1.419351082001645004e-01
-8.848230015471485188e-02
-1.230242681987021858e-01
-1.472602852528005768e-01
-1.429788576588409965e-01
-7.382498739171618196e-02
-2.019403403528524654e-02
-1.900477718354132281e-03
-2.976357227919811110e-02
-1.213439001291021224e-01
-1.505583470850263283e-01
-8.966927316605267928e-02
-1.776021022748507650e-01
-1.268452806816682266e-01
-1.584702203308464563e-01
-6.356783024332815502e-02
-2.129396729835328905e-01
-7.201833587955135119e-02
-1.133031280234625543e-01
-5.429115273368290140e-02
-1.644139406032474604e-01
-4.013271348366780067e-02
-1.925578941838683444e-01
-1.093082451329995125e-01
-1.599103673957315008e-01
-2.807917374825374957e-01
-1.631101404051628900e-01
-1.744570815697426558e-01
-7.273713252781235927e-02
-4.352845494851888264e-02
-9.298076842361845118e-02
-1.805858974132313055e-01
-7.644563897191683499e-02
-2.226008995877860538e-02
-1.300934817279872542e-02
-1.835717464822502754e-01
-1.229585317950343398e-01
-5.525368468906109720e-02
2.693218311989810008e-04
-4.730735834622276648e-02
-8.778716202420501491e-02
-9.625399589563489455e-02
-9.747208885628246000e-02
-5.937349542766456878e-02
-1.357452337169638701e-01
-2.224225429044194569e-01
5.249608728485475294e-03
-1.089504465497199565e-01
-6.658343452678142094e-02
-6.296777017927766840e-02
-7.885590287162898282e-02
-4.852979446283395282e-02
-7.930315559419358340e-02
-1.376030039789122861e-01
-1.158833558242613471e-01
-1.277160915345865178e-01
-8.253430334478718822e-02
2.085397251249083636e-02
-1.054469121130392206e-01
-4.292279333453533074e-02
-5.047190640686722435e-02
-1.837927723804203550e-01
-1.560574293950682812e-01
-7.220529786800251870e-02
-1.440370808555263005e-01
-1.542617833039788000e-01
-8.853587207462634834e-02
-2.353206471679467667e-03
-1.283164411147590112e-02
-1.598720355381948177e-01
-6.612839705573572702e-02
-8.784021429455782237e-02
-6.390964125322314004e-02
-1.281218259891442335e-01
-1.085731601561541193e-01
-7.585858153487949618e-02
-1.071747725336330836e-01
-1.164663591910866103e-01
-1.425860540712118874e-01
-1.216050748752090932e-01
-5.633259882832637733e-02
-1.400319478453906641e-01
-1.410449971098880484e-01
-5.059849256959075836e-02
-9.090980337020992952e-02
-6.274910731337425551e-02
-4.485843698572089533e-02
-3.492627569479844069e-02
-1.119669205261666911e-01
-6.931867831930588197e-02
-3.051327580928266114e-02
-2.289724551061802782e-01
1.152133313272942459e-02
-8.514543810917780953e-02
-1.307604429610238206e-01
-1.232578297430316494e-01
-3.441695269383979183e-02
2.375723397833174114e-02
-2.015616443732044516e-01
-8.449127703685586910e-02
-6.467591051735292751e-02
-1.201173928863947249e-01
-1.919409294302647506e-01
-1.333472286884843094e-01
-1.230495606693302324e-01
-1.784098308493403673e-01
-1.121241109865342006e-01
-5.536158609243019280e-02
-1.651247927007104266e-01
-5.367313673645952854e-02
-1.219571106012801859e-01
-3.703707070421458081e-02
-7.632073492923623081e-02
-6.002177882208791643e-02
-1.029871835609244418e-01
-6.458149756946557352e-02
-8.484351464190446890e-02
-1.086955814373982282e-01
-1.334942165736181241e-01
-7.206734233830872083e-02
-8.412583080728690266e-02
-1.319434762265525307e-01
-5.871761236391182665e-02
-8.431108777168422330e-02
-1.305668702251175928e-01
-1.035071804352192121e-01
-1.483290199619214343e-02
-1.639455126484721387e-02
-1.808653748892489754e-01
-2.039601033151177897e-02
-5.718193335290567419e-02
-1.223279521324820845e-01
9.423171974723618810e-03
-4.799510120722001727e-02
-5.525337095502676904e-02
-2.255597598441195228e-01
-6.973473484349819451e-02
-5.215030049860292644e-02
-1.778931323753149552e-01
-1.077976659774801914e-02
2.743031759390953880e-02
-1.113491073003548687e-01
-3.250111510191828340e-02
-9.318102662273997777e-03
-1.552521646759385809e-01
-1.455887324578057918e-01
-9.974248384869663364e-02
-9.537943596260758938e-02
-9.505242640196477633e-02
-1.143714986247467563e-01
-2.295676543585717100e-01
-5.211947597342742045e-02
-6.696355138339427082e-02
-7.929657121929761798e-02
-2.434367641988476397e-02
-4.566718914928381834e-02
-3.800524251588906222e-02
-2.414625169917017367e-01
-5.114470619892317466e-02
-3.174067221256589993e-02
-1.280228770996295340e-01
-1.098480210297905074e-01
-7.803889404024320908e-02
-1.527539977980520436e-01
-7.082742499266510283e-02
-1.102200989294072897e-01
-4.855285634507475884e-02
-5.786038599604401145e-02
-1.325824545935888610e-01
-1.538462606486319662e-01
-4.345131059453228445e-02
-1.420781283242318893e-01
3.238443788225827194e-03
-6.353408198372319238e-02
-3.664552569607391203e-02
6.733286214442099279e-03
-9.064981378902253750e-02
-1.730177827312906758e-01
-9.187947925815516392e-02
-1.483358588478700113e-01
-1.309373704418853313e-01
-1.025856599226895316e-01
-1.109778264390675340e-01
-1.805422093333429456e-01
-1.669315089438580257e-01
1.581155826231785133e-02
-1.169385329690873082e-01
-8.588009392592696467e-02
5.630637496626273580e-02
-1.861966474943884675e-01
-1.107060806121693518e-02
-1.120225323657336597e-01
-5.786837523262265692e-02
-1.478824914391773104e-01
-6.154851527891790769e-02
-3.211406204701677813e-02
-1.100476509380732687e-01
-2.087770250170479513e-01
-8.540926571436875669e-02
-1.099869566326119041e-01
-1.457236590097863715e-01
-1.400599506288137952e-01
-5.791601976930125378e-02
-8.964536674950053519e-02
1.092666152470202559e-02
-5.673569729743801332e-02
-8.802959796556616978e-02
-3.252657533006470675e-02
-1.534579583241025835e-01
-9.250972139872049027e-02
-7.731992257945968783e-02
-1.475106072221432640e-02
-6.320903427351437509e-02
-8.393027210835099505e-02
-1.063918206692111151e-01
-7.575677926216933811e-02
-1.544496258106043407e-01
-9.493911780717288751e-02
-3.402809124097187082e-02
-1.076120539390935660e-01
-6.257710011385030080e-02
-1.283756577826234979e-01
-7.582785154042684383e-02
-9.624659719130171376e-02
-1.546491912458911877e-01
-1.245549109753435607e-01
-6.411133193439866318e-02
-1.690968939496607093e-01
-1.180240250912812927e-01
3.190576470160104514e-03
-5.184374118043838520e-02
-6.264600672634988709e-02
-1.273760763340545665e-01
-1.697245801052801040e-01
-3.573958277565080638e-02
-1.135216499324671335e-01
-1.203109974747664235e-01
-1.293213385835956519e-01
-1.305894858355484689e-01
-8.979650057879921821e-02
-1.316030374860481522e-01
7.065132945092261404e-03
-2.208935507702467771e-01
-9.028565141884674350e-02
-1.017148196569345880e-01
-1.306555349247761066e-01
-1.917699959272527177e-01
-1.759587208356196697e-01
-1.547123822789085168e-01
-8.693708859381926723e-02
1.545040715681366382e-02
-1.029816991197241155e-01
-1.655628409963722236e-01
6.487322989425650145e-03
-7.275765806071751718e-02
-2.650467398670912703e-02
-2.609599753909647157e-02
-1.107622155584574719e-01
-1.633368150920410100e-01
-2.730524615074722897e-02
-5.454173483601450906e-02
-5.850517966707578094e-02
-1.199087872004252764e-01
-4.751698492038509275e-02
-3.102330081558067956e-02
-9.788965732478092929e-02
-6.462905639510305167e-02
-1.766776140138499830e-03
-1.865713507970195306e-01
-6.216177374581136755e-02
-2.152531944705668998e-01
-1.434558069502961386e-01
-1.780144464088522296e-02
-1.476610519318030113e-01
-8.848803350715626903e-02
-7.828878788699425439e-02
-3.950167760653393312e-02
1.361069166062622978e-03
-1.568228655055863285e-01
-1.023929111350488225e-01
-1.382765012553020811e-01
-7.953622194947788937e-02
-7.090063722167193327e-02
-7.609510528746203650e-02
-5.923393525242710844e-02
-3.941787989530196046e-02
-1.166553748624830356e-01
-1.010325999998871183e-01
-1.563920473504232800e-01
-8.102397171666527245e-03
-8.716359063670549301e-02
-6.016463698668942511e-02
-6.699540389380359562e-02
-8.841020823718570565e-02
-1.310712882580825078e-01
-5.460185379130270966e-02
-7.741166914322053505e-02
-1.394880090285305352e-01
-1.167763255234044451e-01
-7.202722031145085413e-02
-9.435315561209126067e-02
-9.402750446435066689e-02
-2.840403414283015557e-02
-5.199843495500389851e-02
-5.720580915178075793e-02
-1.483021631714669386e-01
-5.489933770317401152e-02
-4.812119850531821480e-02
-8.771032723373860251e-02
-1.603791261512545196e-01
-4.199841538339697117e-02
-1.448504893910745606e-01
-1.469628241479430109e-02
-9.387746158376321370e-02
9.978175597983963280e-03
-5.661825193632952918e-02
-6.650020712484450147e-02
-7.030158286281266988e-02
-1.387627008624826852e-01
6.501709522680891237e-03
-4.938293290333793314e-03
-7.607583541121709647e-02
1.167886621774302629e-02
-1.194932794676940857e-01
-1.274527451905226871e-01
-9.606258406803671809e-03
-3.345592044362075829e-02
-1.307129634284293629e-01
-6.514004171505514973e-02
-1.607192485711052832e-01
-8.700605729740697181e-02
2.306628910355662185e-02
-9.738030853032489387e-02
-3.636757125066544111e-02
-1.045898200560090169e-01
-9.370477645207113404e-02
-4.716727694044832442e-02
-1.556953961188932423e-01
-1.162453855878046033e-01
-8.235803216087145273e-02
-9.787953301935729822e-02
-1.746256641627796369e-01
-1.212568816480590755e-01
-1.018979263831890358e-01
-8.801141612925426905e-02
2.131307562405321612e-02
-8.842384378866860462e-02
-4.087647189517670809e-02
-9.454875881059959797e-02
-9.465139716613890641e-02
-1.080266189194009491e-01
-1.335885052495150715e-01
-1.453919055266127414e-01
-2.130668913129941944e-01
-1.631557138134640261e-01
-8.139867917315546375e-02
-1.635053471646851497e-01
-1.367947719092395542e-01
-1.136099966931968935e-01
-2.728677497211672368e-02
-1.054102617023577604e-01
-3.579838038200659767e-02
-9.485228474167406443e-02
-6.945983833210528369e-02
-2.560227117334915384e-02
-2.445406981811745761e-02
-1.407194558358988989e-01
-4.280306506804541083e-02
-1.484103604097394835e-01
-1.343799947318118602e-02
-1.154978723427337872e-01
-1.016822715408870481e-01
-1.570548564704952188e-01
-3.720258494677581435e-02
-1.946716879718745075e-01
-9.875619935772762814e-02
-9.255790612539484263e-02
-4.202870548817642937e-02
-8.364665659329974245e-02
-6.169343912281019526e-02
-3.749881578646514779e-02
-1.036728040748549767e-01
-9.708130306762297046e-02
-9.794322215824502464e-02
-3.262542844044135498e-02
-1.469228020685783287e-01
-7.398140734774261498e-03
-9.499258786726620662e-02
-7.845807903125552596e-02
-1.170294859614823269e-01
-8.814789820180687907e-02
-1.332896985755424590e-02
-1.070617142321152460e-01
-1.105337288563152803e-01
-9.016967463917027747e-02
-7.554057918788809056e-02
-1.414642360959098843e-01
-1.970471199043463129e-01
-1.148513363839253204e-01
-4.203208455752915212e-02
-4.184661604597766926e-02
-1.095211136336544794e-01
-1.182875306528860387e-01
-8.746914254055547511e-02
-8.028708158256936400e-02
-9.903061875862327612e-02
-5.073376571707767513e-02
-1.568339930021616924e-01
-7.265703999167140437e-02
-7.596093990471541879e-02
-1.230286107671118151e-01
-4.854105300797864619e-02
-3.933741810094867897e-02
-5.207855471730309799e-02
-1.255374687597541894e-01
-5.673629125717246507e-02
-1.304435863938160911e-01
-9.556884042023582049e-02
-1.438062710295765212e-01
-1.418061499324318464e-01
-6.041888429314908049e-02
-1.754161011331901998e-01
-1.665186858704088835e-01
-6.693846631789449053e-02
-1.440637795816359923e-01
-6.664226428141832581e-02
-1.600184428179947937e-01
-7.372989021557645184e-02
-1.249921353754189848e-02
-1.334462787957732544e-01
-3.490232592382083027e-02
1.743954706282185504e-02
3.865293554874973253e-02
-1.218068681749774063e-01
-1.130794303481204022e-01
-3.011929280886502941e-02
-7.476379924865020343e-02
-1.732395274097439930e-01
-5.606854523204850976e-02
-1.469916543984292889e-01
-1.469326196670342477e-01
-1.658011942952317477e-02
-2.236460298352828044e-02
-9.058575825902023815e-02
-5.634815099653899331e-03
-1.070426065880307059e-01
-1.562849415560147726e-01
-4.627420360357472479e-02
-8.062366858890007704e-02
-7.349238324725176907e-02
6.620951883708411922e-02
-1.019460025911693851e-01
-1.395686186932336703e-01
-3.164431474654925708e-03
-1.275212759810793739e-01
-7.793673549921986687e-02
-1.304352599416036262e-01
-1.109315320176743752e-01
-9.286752588377089612e-02
-9.192917262995117800e-02
-1.649806176499644672e-01
-1.256151463228534215e-01
-1.181088324289712582e-01
-1.013347682984173381e-01
-1.021758339801706744e-01
-1.076256793904650372e-01
-1.725202555816856831e-01
-3.265978954610335855e-02
-1.062232473595296212e-01
-7.985964339677247004e-02
-2.643769058763219965e-02
-1.041512609776281684e-01
-4.528960592014218134e-02
-1.166574902059921981e-01
-6.960571675034817052e-02
-1.254778566098943005e-01
-6.085574145797931905e-02
-1.948002583497856766e-01
-1.609948065621908952e-01
-1.628085471879796575e-01
-1.063669816672313806e-01
3.816860187667166920e-02
-2.430263842384935633e-02
2.828363004714868831e-02
-7.792051919441597696e-02
-1.101662288394312517e-01
-1.285028508359200849e-01
-1.073474482612624820e-01
-8.285949270254207299e-02
-1.142138866484485316e-01
-7.593496616774629560e-03
-7.441638192183978873e-02
-1.354820338318469541e-01
-9.477866492093715844e-02
-7.552567734484418038e-02
-8.609560940088928360e-02
-1.525370741127894392e-01
-6.767509480890497586e-02
-2.705018111792454327e-01
-1.401994905659360580e-01
-1.810862473427476138e-01
-1.099678949593338173e-01
-7.847722230230366747e-02
-1.120716070060315955e-01
-4.951887597265995644e-02
-3.899839990298236553e-02
-1.121819533913493011e-01
-1.065923339084181021e-01
-3.232104030176464332e-02
-7.374834705678214031e-02
-1.315011382270740159e-01
-1.214475863816743967e-01
-1.175298711865885720e-01
-5.802328408269734339e-02
-1.838760785812620091e-01
1.479994296946692163e-02
-5.147246454360906304e-02
-1.179295865173227570e-01
-1.383828074778884754e-01
-8.759274093614813350e-02
-3.057695782112756361e-02
-1.600507087375415693e-01
-5.536858144916136787e-02
-5.926947633828565098e-02
-2.853983335017784215e-02
-1.627230512880653290e-01
-2.108767385744175493e-01
-8.297233210357335409e-02
-1.950411720160640794e-01
-2.797455451361751180e-02
-6.264785581769484468e-02
-1.139620946632754761e-01
-1.092005150920378059e-01
-4.058289955062412829e-02
-1.288092779089116957e-01
-1.844937431311643727e-01
-1.752436844991043241e-01
-4.170547077317787038e-02
-8.866766995211471103e-02
-3.392221820934199217e-02
-1.643129422591713684e-01
-2.380900714593884790e-02
-1.492838818133545298e-01
-1.140393988629683775e-01
-7.700557251439417439e-02
-6.897588409362885586e-02
-1.643543885130451243e-01
-7.174683262829668895e-02
-4.175497374090340191e-02
-1.153595493977689623e-01
-1.486564428393380988e-01
-5.079873713649102340e-02
-2.856424397000633872e-02
-4.705211964488745929e-02
-1.442173294173899334e-01
-1.489310864510577648e-01
-3.458743856029657809e-02
-1.078087252765970172e-01
-1.846885527582315945e-01
-1.246222428041858371e-01
-1.542145955347659081e-01
-1.234177587715675484e-01
1.324893766733733699e-02
-1.322314978705228794e-01
-6.854703732191451404e-02
-5.901917042948712916e-02
-1.625996782777960614e-01
-6.392040114913857818e-02
-5.060255195021460400e-02
-1.392938004750449710e-01
-1.375416699989402136e-01
-6.163148973154735505e-02
-1.290083966561181572e-01
-1.231694268632925054e-01
4.323748004482790008e-02
-1.833758006671511219e-04
4.843325856882675640e-02
-8.368916760014454004e-02
-8.853285595498536220e-02
-1.392941224287507218e-01
-1.253952092000675533e-01
-1.176620854633622371e-01
-1.898368383640166024e-01
-1.656196962096480041e-01
-1.777978804500545962e-01
-9.837795929516118809e-02
-7.448463376866115704e-02
-1.380865191855472525e-02
-8.087167300637983225e-02
-9.982295896527151879e-02
-1.240755525137491183e-01
-4.828204323362541434e-02
-9.715917814265508101e-02
-1.285481379202471353e-01
-1.216576549224702847e-01
-1.573241022244793452e-01
-1.506558649871430622e-01
-1.464359150424205946e-01
-1.360719679101499713e-01
-6.480154702720501703e-02
-2.359466102256504993e-02
-4.633020185489059029e-02
-4.086093360477868752e-02
-8.263967506418559705e-02
-1.090007739271196957e-01
-9.236241478032902741e-02
-3.173713494549839503e-02
-2.405262771167001878e-01
-8.896950558712941881e-02
-4.765630868735572234e-02
-1.875040511857718750e-02
-7.070994952811283929e-02
-6.251918081942525740e-02
-1.218953878574484673e-01
-1.263865661218833980e-01
-8.167488994670757396e-02
-9.150605737424474806e-02
-1.232875459888833070e-01
-2.384603470531872216e-02
-1.014588296072752374e-02
-2.006540881550178401e-02
-1.683654470727163621e-01
-8.722035529020705225e-02
-5.452234938873272430e-02
-9.041001927857321430e-02
-1.672520186983043056e-01
-1.625225463367176160e-01
-2.120713181159154803e-01
-1.511746857339682226e-01
-3.523354331751433338e-02
-1.921191609675378942e-01
-4.093127398521570481e-02
-5.646580949128222199e-02
-1.954693165956204459e-01
-1.703909477092094282e-01
-2.099463688218329016e-01
-1.087801542220679929e-01
-7.557582347152855262e-02
-1.639264581210865199e-02
-1.765057592361869154e-01
-7.509133684464588954e-02
-1.039319207526754607e-01
-6.266065334607728854e-02
-1.480369717701443266e-01
-2.671863497650897937e-02
-7.734511896640405837e-02
-1.553577721188540151e-01
-5.076396030739830506e-02
-1.353908983902121776e-01
8.759762620031124464e-03
-1.881107359047984188e-03
-1.398607815978465674e-01
-1.169639615813642675e-01
-7.195356512175009323e-02
-1.403157987496999881e-01
-3.820601236155288932e-02
-1.405327491752196289e-01
-1.910932815321257083e-01
-1.819390888481596247e-01
-8.872934450974358234e-02
-5.852763819203148782e-02
-7.643426696004815279e-02
-4.275436252166883722e-02
-1.329958062123081652e-01
-1.037320556506003688e-01
-7.338762954997925247e-02
-5.814076327389594567e-02
-1.120706963912375398e-01
-4.351701374993584281e-02
-1.030640325276739877e-01
-1.422717835237673478e-01
-1.737713843693450277e-01
-5.656310134813704454e-02
-5.122719894986902528e-02
-6.814454684284124153e-02
-7.151076635106891344e-02
-1.520460209462992374e-01
-9.193984640888915039e-02
-1.144204875943665295e-01
-1.069677463414920177e-01
-8.130684798956501480e-02
-1.722075130260745657e-01
-3.646463706363605589e-02
-1.801236714457629395e-01
-1.312086972165053822e-01
-1.183159519623999678e-01
-6.493193598867857963e-02
-8.633534513419605094e-02
-4.618943275896384565e-02
-1.438949465113510129e-01
-7.885976003306331694e-02
-7.319548012873820786e-02
-1.400193297152498018e-01
-8.847545434471046355e-02
-1.306036771417673215e-01
-1.180908132027570917e-01
-1.459321672658288327e-01
-1.268801023752096357e-01
2.915788923379738357e-02
-1.030826493859781229e-01
-8.599656141563248590e-02
-1.934555655903554272e-01
-7.077361216852776082e-02
-1.788129756496581735e-01
-1.694450362328691062e-01
7.002295509927962263e-06
-9.847832720218032288e-04
-4.571423928097146511e-02
-6.759913858875218895e-02
-1.237121446079166992e-01
-1.310590139292234779e-01
-4.266927176097257135e-02
-9.730680734153718953e-03
-4.328851147538142347e-02
-1.115817122379162973e-01
-6.844242839059601347e-02
-1.413264564030724570e-02
-1.252399621571325394e-01
-1.157935421449810820e-01
-5.447717104411915236e-03
-7.027777014364219865e-02
-5.781938796144773379e-02
1.140100168584654060e-03
-1.424867581272906136e-01
-6.350413644190103235e-02
-8.104125883785615048e-02
-1.551778123463576631e-01
1.576238746639770788e-02
-1.100940381818364677e-01
-4.999251258139682935e-02
-1.229756953390970381e-01
-1.507735164279278006e-01
-4.060624401463079625e-02
-4.296487962067203903e-02
-7.113583957896653376e-02
-8.347243046098175301e-02
-9.153049352232590918e-02
-3.639323909216604647e-02
-1.516915202340389512e-01
-2.230532192091637736e-02
-8.947126874195386603e-02
4.523624697312471181e-03
-1.062017592275868727e-01
-1.609208589862329009e-01
-1.032732807186824281e-01
-1.118695186076854031e-01
3.519237830166627428e-03
-1.724738769876245359e-02
-9.129579848255521546e-02
-5.271434794066968618e-03
-8.281882405415673387e-02
4.794016114188419907e-03
-1.393369961257966139e-01
1.750208976083156981e-02
-3.161201527013778323e-01
-9.889283644272152396e-02
-9.338879625328072587e-02
-6.367818187614888992e-02
-8.624728477043037966e-02
-9.697678633782870483e-02
-1.789417138903348636e-01
-3.003175165416164128e-03
-4.889375947674222400e-02
-3.406497571149649795e-02
-4.028908180808371542e-02
-8.122768813228077589e-02
-1.355766227632423937e-01
-1.655971509304786093e-01
-4.229486321975332863e-02
-8.582943612486078344e-02
-1.276101113330439622e-02
-6.648592067854482146e-02
-3.923450521424891313e-02
-1.805386429239285717e-01
-1.806107570849930788e-01
-7.135054024194081856e-02
-1.998079766786201375e-02
-1.028379114805686445e-01
-5.053622751102775784e-02
1.393432602076840644e-03
-6.673319838862955267e-02
-1.078861048403313289e-01
-9.033486655743405702e-02
7.960242226000496801e-02
-1.718183956949257407e-01
-8.884699984916839821e-02
1.669839510402585867e-02
-1.235882230269582382e-01
-8.746950449874434097e-02
-3.718966823587870063e-02
-1.044323886327131884e-01
-6.237334144995932556e-02
-6.664986105474157707e-02
-1.000251909654484850e-01
-8.279242542717077380e-02
-1.029854918063307784e-01
-6.873588969215402300e-02
-3.556176434605885089e-02
-1.043137828506358325e-03
-1.552958884076424129e-01
-1.027459348774225345e-01
-4.819305133341431763e-02
-1.112654847220386906e-01
-1.007676005613175191e-01
-1.451048262662511801e-01
-1.044139120786416984e-02
-1.526737614086289344e-02
1.921100074798924584e-02
-9.807691675421363608e-02
-7.690077225763163049e-02
-4.854575243243113014e-02
-1.175108630069634646e-01
-9.663305901483201787e-02
-1.373443487874765334e-01
-1.024929266081325147e-01
-7.875983622340830548e-02
-1.163157291646572250e-02
-7.133539919847199651e-02
-1.539139545221037131e-01
-1.571059671761743104e-01
-6.612370036015634278e-02
-1.401189477362217994e-01
-6.694072290488585486e-02
-8.172418838365720639e-02
-1.158871693016721716e-01
-6.167740249002675451e-02
-1.474976942266081337e-01
-1.659239026944457351e-01
6.159579212822019478e-02
-4.850828434105904780e-02
-1.775236090879076523e-01
-4.633547475548111666e-02
-1.039880104306174502e-01
-1.078606298776749739e-01
1.114854620709322328e-02
-5.855364692355854994e-02
-5.501424830507321145e-02
-1.234659962193317001e-01
-9.114045696169258137e-02
-1.252138380507875903e-01
-4.057132903817574354e-02
-1.680095779144129275e-01
-6.096646268214443026e-02
-1.138195031039289096e-01
-1.021254945533719427e-01
-5.228734814978917844e-02
-8.647908053565811493e-02
-9.679503559908037014e-02
-6.476098017520856565e-02
-1.624529600979323363e-01
-9.165045966384677278e-02
-1.358534449392747034e-01
-1.706135421091269089e-01
-1.053155165120719799e-01
-1.332575408083474799e-01
-9.697685289523452767e-02
-1.194059355690328394e-01
2.077887582842530972e-02
-1.180941241947105480e-01
-3.771432766645756857e-02
-1.096081655302029861e-01
-6.038504522060970936e-02
-8.493738021718846842e-02
-8.130330341735007849e-02
-4.765873212635663575e-02
-8.086659261723759540e-02
-6.143436009283266552e-02
-6.694129382908625692e-02
-8.944884472445548129e-02
-8.368298581820397819e-02
-3.250023106836733011e-02
-5.080889396819179837e-02
-1.373664734357471773e-01
-3.723119943224465628e-02
-6.126859715135356266e-02
-9.673010627790455673e-02
-1.139581421353721979e-02
-1.295430283037284358e-01
-8.437487404546835379e-02
-9.635794538962406952e-02
-6.076038314121493672e-02
-6.786879509606917604e-02
4.169672694359066734e-02
-2.989637793522384457e-02
-3.081516218246400929e-02
-1.079854202883895053e-01
-8.487420698039974121e-02
-4.261486019248620499e-02
1.411121225933875331e-02
-5.773348387283919192e-02
-1.418354746032021996e-01
-1.809709267711763492e-01
-1.208981436162243246e-02
-1.276563471327729071e-01
-3.331368719695239344e-02
-9.577046097220877352e-02
-1.515270537542402207e-01
-1.015859504551425568e-01
-1.480280453042692179e-01
-1.091569020528558726e-01
-1.281175436868312034e-02
-1.844028247219360872e-01
-1.714481718508416852e-01
5.354734713050120221e-02
-3.685447760627826030e-02
-1.731641007505086149e-01
-9.098067221072307642e-02
-3.983134115623487848e-02
-1.183837035271731314e-01
-1.215162131730039147e-01
-1.586277592670333123e-02
-3.420134197396739600e-02
-6.350803305435069601e-02
-7.592430209538549024e-02
-1.548611163154301751e-01
-7.864984682727522991e-02
-4.932471987914166522e-02
-1.618607495533335161e-01
-1.801306185666859683e-01
-1.328483095161821226e-01
-7.147918907526691623e-02
-1.251892862055890288e-01
-5.481289000987506210e-02
-1.048610421531180892e-01
-8.485821708525745355e-02
-6.180142492605677357e-02
1.466031383317916055e-02
-1.162636513141010186e-01
-6.902681639866961594e-02
-1.373770681863719645e-01
-1.616829566680630381e-01
-5.458856964691562175e-02
-1.404631651745952559e-01
-8.874698115934441522e-02
-1.110072034473071761e-01
-7.994554151016942944e-02
-8.509294886740248476e-02
-9.188879614782975713e-02
-9.698824973493570811e-02
-9.440832298561168540e-03
-1.450422445002435834e-01
-7.374322273552803841e-02
-1.087098319635950855e-01
-5.632196595372468417e-02
-5.237028562087752553e-02
3.151251425874462136e-02
-1.007313086601153845e-01
-1.990858142100521144e-01
-1.022921834974540312e-01
-5.820562645038324795e-02
-1.731779099581442771e-01
-9.033476260201131480e-02
-1.006637138136210197e-01
-8.523385288824662787e-02
-1.846694260231894480e-02
-1.358618654099172374e-01
-1.900900339785650539e-01
-6.186775705121630616e-03
-8.108409124482153507e-02
-6.016947349506693993e-02
-7.709580262809415108e-02
-3.483815987034169503e-02
-1.358174888511206047e-01
-7.890777262522107038e-02
-9.932630281132318051e-02
-1.939484709820672448e-01
-6.631474196477819827e-02
-1.607658854253529446e-01
2.982266751426596724e-02
-1.636621440828846878e-05
-1.263876669166826838e-01
-1.731535454348199776e-01
-7.313906762531206807e-02
-1.140271713691398126e-01
-2.413830162574610513e-02
-1.511669932764648505e-01
-1.403068886238146573e-01
-1.252504552158404671e-01
-2.158702150428054023e-01
-8.887356097157073087e-02
-9.361231109992976251e-02
-9.705300675576868097e-02
-2.174559605354275602e-02
-9.338548300200298635e-02
-3.101655884272406377e-02
-3.707025447621021402e-02
-1.100729037167553631e-01
-5.285626123784257016e-03
-4.808384990287720151e-02
-1.681382105512369551e-01
-1.768273524342439673e-01
-1.462695350591342869e-01
-5.307392449682177965e-02
-1.097568261897569064e-01
-1.685600516096844859e-01
-7.462656575228762690e-02
-1.514020867294780526e-01
2.521071273661895998e-02
-4.587755123476771474e-02
-1.851666998831967281e-01
-1.263845023630521223e-02
-1.439169622437721230e-01
-2.159924158382689474e-02
-1.119439576351302368e-01
-1.174720807098058734e-01
-1.280727994306793960e-01
-9.418269122083078315e-02
-1.249235268739018884e-01
-6.517633448916949901e-02
-1.263481178029451091e-01
-7.407326748459257260e-02
-1.056607616689832635e-01
-3.521205857405087375e-02
-5.334035031239349467e-02
-7.750892245206476849e-02
-4.623286317236335874e-02
-9.950161638077903437e-02
-4.641920571109742905e-02
-1.204609945888652084e-01
-4.648346547518222155e-02
-6.930603713791043397e-02
-4.758022552040978154e-02
-6.772116564710638220e-02
-1.081616350829924661e-01
-1.021521341925398646e-01
-1.101394304577112959e-01
-1.193781829370778175e-01
-5.067390627042291096e-02
-3.409712430561079310e-02
-1.295527492171077710e-01
-2.358733828523373877e-02
-1.042807222824738839e-01
-1.142864953036012571e-01
-6.608277430114205264e-02
-1.252443089891783212e-01
-1.349003340381119409e-01
-1.486742046885862478e-01
-1.078136316956846974e-01
-4.390479660083679292e-02
-1.763002196477288508e-01
-1.239224985220074293e-01
-1.491649655608339176e-01
-8.731986452730954029e-02
-9.814954918449389498e-02
-5.762662655304615078e-02
-2.457291548378410032e-02
1.620868541190064599e-02
-9.827191438926993761e-02
-2.939939497395861051e-02
-7.414930848605369440e-02
-1.282107857961354569e-01
-1.465261793430217285e-01
4.349411743459756508e-03
-1.012581027348521540e-01
-9.614407140626909931e-02
-2.971432140240798381e-02
-1.778370870280685315e-02
-1.102276914750789927e-01
-2.486291885030884330e-01
-1.965396440730732830e-01
2.238004017566221429e-02
-1.375387749635248180e-01
-1.289735320701587973e-01
-1.203882460049717912e-01
-2.695410650964634100e-02
-2.097593260424857053e-02
-1.545562012277478248e-01
-2.176056764726027881e-01
-6.234738341914654314e-02
-4.198816446805744840e-02
-7.061250190021690258e-04
-1.661606260214451847e-01
-4.562677800420123636e-02
-2.192116781881977769e-02
-1.140762620660575322e-01
-1.360294732541209028e-01
-1.160170123181419599e-01
-1.560772335980992465e-01
-7.011556897801132782e-02
5.077871716309239475e-02
-3.931127369737705268e-02
-1.694634182367850753e-02
-1.016508712784481572e-01
-1.135614035225690488e-01
-7.526993021788785931e-02
-1.402811578576158291e-01
-1.865506613926231072e-01
-5.710767107956574162e-02
-1.901693498700934293e-01
2.810657829751333700e-02
-5.204522135486477907e-02
-6.351097914314728088e-02
-1.124033983846190743e-01
-1.756542663514567837e-01
-9.992777052402451732e-02
-2.022407134349192004e-01
2.088247227369434758e-02
-8.697310321455264948e-02
-6.011392190279360448e-02
-1.381697923009558571e-01
5.194205772616138951e-03
-1.496187744306843037e-01
-1.241412086236851342e-01
-9.502700283971884931e-02
-1.164860720507314568e-01
-1.015482459659087511e-01
-1.307426045421643812e-01
-1.338830269780800497e-01
-1.374846649136498011e-01
-9.211786848548073059e-02
-1.249724506638271448e-01
-1.172456851901054475e-01
-1.410633493071681253e-02
-1.023047500802884979e-01
-1.340625278874534587e-01
-1.308367463653453133e-01
-6.373171003509585375e-02
-4.307176892504846477e-02
-1.229667557356609597e-01
-8.729441238180712936e-02
-8.310971368902095313e-02
-1.050119862124879039e-01
-7.023704927581173041e-02
-1.370539170424462383e-01
-5.491950041559517937e-02
-1.164001019036332712e-01
-1.119176982707037055e-01
-3.053355410159653421e-02
2.148397386433259157e-02
-1.189247214682911773e-02
-2.409642938634704024e-02
-7.606124721915015485e-02
-1.568848833981472957e-01
-7.700209125072618455e-02
-1.594386224845753888e-02
-1.135556403356890592e-01
-1.242399142807795870e-01
-4.347354514918757434e-02
-1.470819342221433845e-01
4.238484799782762935e-02
-6.965517286810084252e-02
-9.750126997603340839e-02
-7.801891498083748933e-02
-5.470825204888702525e-02
-9.719012938031711124e-02
-4.448061621365886897e-02
-1.018600803052309572e-01
-1.345169273880320038e-01
-4.260277657012462998e-02
-8.336572599810740392e-02
-1.550737959994866709e-02
1.033790712813443397e-01
-9.718386056970750031e-02
-8.443241394850625747e-02
-1.474971375524948558e-01
-1.406648475263804765e-01
-5.511890962379621672e-02
3.195206357901768379e-02
-1.308910652859622825e-01
-3.064730105919072703e-02
-7.501117047745504973e-02
-1.086797136402509606e-01
-1.593941799817583937e-01
-9.694300531120714215e-02
-7.344196736830339856e-02
-5.835625273043071326e-02
-9.241994999113878340e-02
-1.487619927566419947e-02
-1.026898178411700252e-01
-2.231427156145718571e-01
-7.571713175616862079e-02
-1.332776421368619679e-01
-7.014098193863022024e-02
-2.922436207444284798e-02
-1.194959300695836446e-01
-4.574463624149819468e-02
-1.089981740209477329e-01
-1.130592603268044810e-01
-5.215219479709581885e-02
-1.161595181061116505e-01
-3.936513250174641237e-02
-4.036347743351174217e-02
-8.313801030238721079e-02
-1.373895983099237827e-01
-7.439505168919684219e-02
-6.413862459792267490e-02
-3.253631410316980277e-02
-1.754162465214778588e-01
-8.538387672109969129e-02
-5.004485958315299521e-02
-1.758974083389046317e-02
-7.083675953478983656e-02
-1.253031566684190135e-01
-1.677333878828256297e-01
-1.647989946970512543e-01
-5.394986191080430871e-02
-2.236134530612934046e-01
-1.118656399927263762e-01
-1.035076617173062985e-01
-1.682323300072224859e-01
-1.090110147731944701e-01
-1.724795744121546404e-01
-9.263116801026206881e-02
-6.493900910786590264e-02
-7.213901636801590966e-02
-1.747766959390075203e-01
-1.689942983844036350e-01
-4.199614704807783788e-02
-2.525364209138471899e-02
-1.047240837450991308e-01
-1.407924464288513866e-01
3.070425110290033940e-02
-1.039086027880284507e-01
-1.435433706591214553e-02
-1.598891271751529466e-02
-7.088198283230240371e-02
-6.686272666071547965e-02
-9.961796524518296003e-02
-4.656192834050679186e-02
-6.254099796204162787e-02
-1.040667419554185957e-01
-7.022870966079311494e-02
-7.667054870413188283e-02
-1.307293148954791900e-02
-3.064359468299584707e-02
-1.661012770405385641e-01
-1.770256079433061014e-01
-6.673430287853357457e-02
-2.133044232750058722e-02
-3.885429829821690495e-02
-1.492875044899912296e-01
-1.123657075211567935e-01
-1.410897882561437944e-01
-3.554445099846971490e-02
3.413869864162565656e-03
-8.179720937574409823e-02
2.000900244344719012e-02
-1.967816363423430803e-01
-5.430049410572689722e-02
-1.733130958692912643e-02
-4.734530722750787679e-02
-8.251607756513382186e-02
-1.059621889548347934e-01
-5.731635277253467609e-02
-1.045044831808062402e-01
-4.978704964674196543e-02
-1.892647522593468856e-01
-8.413154342404687014e-02
-1.360020920700214485e-02
-1.368552901305410685e-01
-1.522660967866980020e-01
-1.881877440797619649e-01
-8.312872057903276934e-02
-1.385604581667415902e-01
-9.943406573099429491e-02
-3.696969969240562065e-02
-1.778394164822306306e-02
-8.901460157319573963e-02
-1.463884278010133266e-01
-1.009821850144641646e-02
-9.146498934352417787e-03
-3.775100381853049164e-02
-1.571848362677366606e-01
-8.073053617194163312e-02
-7.173403064416826458e-02
-1.069349142268077174e-01
-5.951188347471850215e-02
-1.767029366470275198e-01
-1.556034864153541253e-01
-6.242301453181034465e-02
-6.179996220191700390e-02
-1.139071215091154859e-01
-1.548293185097088798e-01
-1.323018472330587773e-02
-8.173402936076544500e-02
-5.159584631864138314e-03
-1.716501925486331459e-01
-7.401705157015191217e-02
-6.073784950559271700e-02
-1.402275209913323717e-01
-1.404588265563854188e-01
-1.805072396945302249e-01
-3.720073155546051863e-02
2.466512132431064510e-03
-1.519966290112662877e-01
4.209961389711563973e-02
-7.778902617544763975e-02
2.407117645005371273e-02
-1.381366471079434888e-01
-4.020922654633727472e-02
-1.478670011517526639e-01
-4.154635506569904352e-02
-1.268836201743936409e-01
-1.870071591192811189e-01
-1.603978808760025687e-01
-1.988177617725279400e-01
-1.218514503862366677e-01
-1.157364323668426259e-01
-1.501436196820687130e-01
-9.784070241908671139e-02
-8.329061766393980326e-02
1.484048754061789883e-02
-1.359123041129222387e-01
-7.921847341848747837e-02
-7.592339643718434838e-02
-1.381226810969872765e-01
-4.632179961329750684e-02
-9.038237372566441941e-02
-1.939211059470303047e-02
-1.510996058559121724e-01
-9.020526239242988853e-02
-7.654134991286797030e-02
-1.093669001517849210e-01
-7.218754516738963567e-02
-1.962371885495673915e-02
-9.187092206190733412e-02
-1.764563545388373178e-01
-4.888167545907774747e-02
-8.644006760931796651e-02
-8.053110342194268190e-02
-1.152779310111753108e-01
-1.491956694104684678e-01
-1.072839007542986806e-01
-1.064031865595978649e-01
-7.752292589617801322e-02
-1.590834351662042123e-01
1.596404893476681148e-03
-1.446805520964352387e-01
-1.082477403033073743e-01
-9.086750403541281329e-03
-1.169196982338142898e-01
-9.279582550238192618e-02
-1.258397973937179781e-01
-1.520689211984833644e-01
-8.391294406038327103e-02
3.005565347901888174e-02
-6.232603254115907238e-02
-1.026555315155402992e-01
-1.089690687051185630e-01
4.065691934029116994e-02
-1.075837601806357985e-01
-5.070208043557077743e-02
7.120509768253097983e-03
-8.612424835035864534e-02
-4.203935432796109678e-02
-1.239289325042398637e-01
-1.047487502407687537e-01
-1.193192026625686103e-01
-9.019562550002876988e-02
-4.144462001761738124e-02
-8.170419982830647021e-02
-9.674278431389575494e-02
-1.355198038831837148e-01
-7.084799539111043265e-02
1.629565334536258597e-02
-3.702190523307145181e-02
-6.120393836165475415e-02
-9.587851070483272009e-02
-9.891257783782884949e-02
-1.227121585886618294e-01
-3.794132645920530317e-02
-5.722431082124888879e-02
-1.221132999491051641e-01
-4.034865334148974442e-02
-4.652379574106238480e-02
-1.659518826420705584e-01
-1.974609791630217437e-01
-9.886796925247096079e-02
-3.140730207852220762e-02
-1.101892708003823634e-01
-6.250960016393666829e-02
-4.176028831101245842e-02
-6.442358408160021865e-02
-2.822005114841170600e-02
-1.486141131409385308e-01
-5.103410869607119538e-02
-4.155408064160163312e-02
-2.168581297423192167e-01
-3.280641081382503627e-02
-1.021654955471073961e-01
-8.772250301620408697e-02
-1.281412349360130098e-01
-6.396759335857833684e-02
-4.503777039230764945e-02
-1.299072390600968518e-01
-9.346553396675576220e-02
-9.457915406716203843e-02
-1.926023864841030497e-01
-7.724903683931175213e-02
-5.858380898989890700e-02
-8.895272478456102416e-02
-1.049129196895814686e-01
-1.235019523235602185e-01
-6.256566358193681177e-02
-9.118536959866198333e-02
-1.499063654541760715e-01
-1.295048296401408172e-01
-5.364786548237308883e-02
-7.718218325283876524e-02
-1.866832914579552583e-01
-1.313076278632727967e-01
-1.075095866472113304e-01
-8.487936767938247459e-03
-1.440206265658866835e-01
-2.203562138138208046e-02
-1.204024255656749448e-01
-1.253265145440012607e-01
-1.593265065021751414e-01
-4.865384787029979063e-02
-1.613543997269195271e-02
-9.153395731610927677e-02
-1.773427012287498439e-01
-2.581051348595217801e-02
-7.502795751912301470e-02
-8.704411963115475659e-02
1.773079053910578753e-02
1.126244460336967186e-02
-1.334149625652154836e-01
-5.536281027459712817e-02
-1.880541775731189302e-01
-1.065939534067433248e-01
-6.756166819183236083e-02
1.077245933562953964e-02
-1.492174856957526920e-02
-3.397913965233990974e-02
-3.672777503925537396e-02
-1.261404593546737729e-01
-9.374555558691206880e-02
2.373771206819658489e-02
-5.791050686239799378e-02
3.155850994286069078e-02
-1.145672916035096051e-01
-5.832553418646818644e-02
-1.123673955034751454e-01
-1.188348124610006107e-01
-1.622679867058312575e-01
-8.148827618441782661e-02
-1.204544396830652953e-01
-6.457415003405414522e-02
-3.792647906442736094e-03
-1.296441376723395100e-01
-1.825023364543882851e-02
-1.091222882866031280e-01
-5.407819475103901180e-02
-2.406288096579614968e-02
-5.905762853742375224e-02
-1.453812218435076298e-01
-2.444950828835406806e-02
-1.921910755121665482e-01
-7.829349428286457024e-02
-6.529623048164673316e-02
-8.229829762864668274e-02
-2.405614602757256623e-02
-7.597117037530307093e-02
-1.497078134533245120e-01
-7.860980868836357771e-02
-7.772761763036102611e-02
6.861188974180655598e-02
-2.704774964980929952e-02
-1.291818172417428801e-01
-2.970231848804394739e-02
-1.475105506592292171e-01
-8.985653004803005606e-02
-9.712904765908911275e-02
-9.147843860590283704e-02
-1.248736832534979718e-01
-1.237771470747871111e-01
-1.208531689628493527e-01
-9.208645351500970022e-02
-5.551129417770794827e-02
1.763636705455387185e-02
-9.251246716787930868e-02
-8.363340912757975809e-02
-6.998243804902626319e-02
-9.521642015730360023e-03
-1.146381570720868409e-01
-1.147122193313664246e-01
6.735677623824197491e-02
-1.233820998432388905e-01
-3.035294785905805551e-02
-1.414084903793239589e-01
-3.616538622324091262e-02
-1.212175649919177561e-01
-1.253376510009496236e-01
-1.021090646627997450e-01
-2.928746327161460203e-02
-1.114974918936610243e-01
-3.726263911396657247e-02
-1.912789509050829839e-01
-1.688922821680887421e-01
-1.474776107355236787e-01
-1.148594556592087423e-01
-1.352721635681381207e-01
-1.866212855115140790e-01
-3.903675135168468285e-02
-8.064405749224501374e-02
-1.641598641905232248e-01
2.559380893021976494e-02
-7.622894747742460508e-02
-1.375647123664843208e-01
-8.021379126917177471e-02
-4.807944767925477481e-02
-8.558648363609738796e-02
-3.443888089900231514e-02
-4.400895206687914507e-02
-1.048616138687598343e-01
-4.984570966791123520e-02
-6.833065191169711283e-02
-5.850287262858114984e-02
-6.919257592329626505e-02
-1.928397450818505540e-02
-2.430492580792623439e-02
2.400630092532833344e-03
-8.484008243384554004e-02
3.088615680624396884e-02
1.500530312517915979e-02
-9.176637237842863448e-02
-7.283363752006319358e-02
-1.498595470426702658e-01
6.149013387937454778e-02
-5.609191767027406350e-02
-1.032985926195465753e-01
-8.408028117159702108e-02
-1.805286778567142536e-01
-9.581890208547585996e-02
-1.075489433400880351e-01
-4.201178563665990823e-02
-1.512409019683569056e-01
-2.236848234649299258e-02
-1.091286234747110978e-01
-8.172845731125277791e-02
2.365813951087382058e-03
-1.061621754751663899e-01
-8.780143130047357580e-02
3.556946999582330515e-02
-6.628489251487595935e-02
-1.264318170339585323e-01
-4.495277721725313841e-02
-1.353010085042387067e-01
-2.018204381354759547e-01
-1.279818026153498045e-01
-9.457286175219015156e-02
-1.582578319947548773e-02
-9.577596190790385600e-02
-7.666059283886014764e-02
-2.580240449573044034e-02
-3.049498795081105607e-02
1.195576358264783569e-02
-1.091479929512057662e-02
-2.908976870063174208e-02
-2.176001329130783923e-01
-1.148673681776289368e-01
-7.889597908070955512e-02
-4.696037202614571776e-02
-5.290379615774876143e-02
-7.630397103378112195e-03
-1.482263816237291976e-01
-5.550156428480063769e-02
-1.495122603615758328e-01
-4.091483632502549567e-02
-1.100079692216910376e-01
-1.888003843227196998e-01
-4.492994519881297194e-02
-1.485782395372872156e-01
-8.676370478864681157e-02
-2.862515378891640483e-02
-1.222213720227054157e-01
-1.343441112721161790e-01
-6.603926501144474770e-02
-3.538755898084021412e-02
-6.250420907312091712e-02
-1.056744624160168983e-01
-1.207478801737718599e-01
-1.205532560810367443e-01
-7.933219377138199524e-02
-1.298456472274184953e-02
-5.404602549853427390e-02
-7.886292754207784375e-03
-3.795434859184506488e-02
-1.322182665602354423e-01
-5.875139885681661400e-02
-1.653250285071791725e-01
-2.798229645934879883e-02
-3.511833325534860495e-02
-7.817309473231055794e-02
-5.805725579857474311e-02
-4.844465062404701428e-02
-8.840104598421021087e-02
-7.630119356667268427e-02
-1.631629136783000755e-01
-1.559050269851265658e-01
-7.374039330954731963e-02
-1.363435289347131596e-01
-7.628102938801497798e-03
-2.949078240354483654e-02
-1.370411582367429548e-01
5.017719978318798714e-03
-1.430875955553807255e-01
-4.427774926953972900e-02
-2.419152096774005237e-02
-4.773554642073333902e-03
3.140448798545838506e-03
-1.125609758156753959e-01
-1.029218998206722357e-01
-1.118693671896933417e-01
-5.968558085947334169e-02
-2.109020031845929011e-02
-6.229975701814532973e-02
-1.392864883604942872e-01
1.249925339291801420e-02
-7.349910999334383077e-02
-1.531917529941136946e-01
-1.272382977361216361e-01
-1.733957348067017290e-01
-7.968308013772661125e-02
-7.027928512683789819e-02
-2.335165432643857009e-01
-1.815959924582125420e-02
-9.044091375393244203e-02
-8.826265550860540321e-02
8.755955491471660622e-04
-1.087980455800757751e-01
-4.668210691671006995e-02
-1.027952784601529751e-01
-8.345026224076058929e-02
-9.097095828144609320e-02
-1.674253132825176404e-01
-1.065147380354861117e-01
-8.300912594378452580e-02
-4.861641309546381462e-02
-1.503010437638920560e-01
2.311004448212582163e-02
-5.548281584305583825e-02
-1.635428597425357677e-01
-9.916087612826547659e-02
-1.016574191769577251e-01
-3.684859885451552408e-02
-1.494162318107796622e-02
-7.657298691480490804e-02
3.068297172908315135e-02
7.100127299608099962e-02
-7.775715622558723727e-02
-9.568671200867406856e-02
-2.968162834343605894e-02
1.715293121322648134e-02
5.300876108996198724e-03
-6.178598107315206450e-02
-1.014976282611340513e-01
-2.125029100440323226e-02
-5.870307768799645082e-02
4.404601181480626709e-03
-8.169549100927372964e-02
-3.660138586215357093e-02
-8.359924160307317942e-02
-3.261653482882648919e-02
-2.880830378857419591e-02
-4.228218273828442120e-02
2.148097746961040184e-03
-1.041456092835335440e-01
-9.939155888101057490e-02
-2.728543385218814427e-02
-4.513724952524834910e-02
-6.397345579088417611e-02
-6.861410787504529374e-02
-6.745648071800436352e-02
-7.052939194487452268e-02
-3.657205446535064658e-02
-3.496850055749824854e-02
-5.706562141160730073e-02
-9.581880717603477593e-02
-1.735270067207077826e-01
-1.554090254511112518e-02
-1.489702615477349890e-01
-1.073302837008276167e-01
3.006137316230921702e-02
-5.616520067732701238e-02
-4.431613811463946256e-02
-3.302859339168293107e-02
-1.966853920617689030e-02
-5.711703337645121503e-02
-1.019320575136813539e-01
-3.901292500918552425e-02
-6.223330142986971403e-02
-1.079296944826129145e-01
-7.015228841643290913e-02
-6.235675546471594610e-02
-6.456883602163845937e-02
-7.193099434108223000e-02
-9.015544503174467705e-02
-8.690910820122253744e-02
-1.464938289239250679e-01
-9.422628917823522299e-02
-6.523284958353305074e-02
-1.262264840491784598e-02
-4.611611598767949294e-02
-2.690238750332537079e-02
-1.428954891830883644e-01
-1.696625365652591408e-02
-2.492702707292913586e-02
-9.600777522913933604e-02
-3.747567817165566029e-02
-1.140322257973153397e-01
-1.872594191735193481e-01
-9.075658673889415440e-02
-7.990248470622163257e-02
-1.010781931633991659e-01
-5.177829670159374287e-02
4.228606482586860782e-02
-5.389009009775597159e-02
2.353458135761715697e-02
-8.590767953627974352e-02
-1.020092926841487460e-02
-4.701803992635943119e-02
-3.935314862103891920e-02
-5.340867933230635661e-02
-1.132229988402524423e-01
-6.151061433394425931e-02
-2.528137074178593915e-02
7.140830198755761769e-03
-1.096845805043787786e-01
-2.464436507751210648e-01
-9.238649541414525879e-02
-1.118165697685297166e-01
-4.074983843039416131e-02
-1.133734698494714005e-01
-5.071016760274672797e-02
-7.051102707742670783e-02
-1.758502487163831063e-01
-1.648698983474144730e-01
-8.615699733185536169e-02
-1.111404199122826841e-01
-5.517793398826467688e-02
-8.000865623607304744e-02
-2.738937395405507264e-02
-7.995666191601809303e-02
-9.047462861420291214e-02
-3.906824483625609412e-02
-5.733785390312922531e-02
-1.131766857902947662e-02
-2.524860416868268329e-02
-9.947858078012260241e-02
1.239911855794408567e-02
-6.668355761697075668e-02
-5.310336496058472994e-02
-4.105631651417170069e-02
-1.174518344692868921e-01
-2.451252367394115075e-02
-1.399644235700695516e-01
-1.177730017732596807e-01
-8.726408257022419401e-02
-8.487038173150641962e-02
1.707896187237371854e-02
-1.568341731512508386e-01
-5.819347658205815954e-02
-8.790960576415036976e-02
-1.410410233153102655e-01
-8.299405994905245665e-02
-6.250942167803763549e-02
-9.261494758171436026e-02
-7.895228072165230704e-02
-8.811089347765677093e-02
-1.045405527226031944e-01
-6.150145131027798945e-02
-8.220567766560557543e-02
2.460109594770305309e-03
-1.426378608666408199e-01
-9.201162222614800434e-02
-2.971816867660156958e-02
-1.834853722294388020e-02
-4.677578591921599527e-02
-5.124457913748908799e-02
-5.413949161862737641e-02
-1.510320149204380791e-01
-8.352961823238429229e-02
-1.104889696043866165e-01
-2.680857792996587871e-02
-6.102449917948026686e-02
-5.309933665153721699e-02
-6.335011591320360846e-02
-1.060006582241236894e-01
-7.244274771447238581e-02
-1.025518621723946339e-01
-3.516544155306780550e-02
-5.285533274844600449e-02
-3.317268054176229775e-02
-1.205479303678274466e-02
-3.935969566734715680e-02
1.370668385716918274e-04
2.697399604870769768e-02
-9.976935626666505463e-02
-6.510208405519858632e-02
3.647779450951844221e-02
-1.757344305073063051e-01
-1.031081312298254560e-01
4.867094195618598684e-02
-6.387150164893662385e-02
-9.465409894310033989e-02
-5.177257154535714473e-02
-1.073480837927086734e-01
-3.701341964591588207e-02
-3.037628842568887433e-02
-3.576713171424111132e-02
3.391078626873215290e-02
-7.448986338968802134e-03
-1.573812456706976670e-01
-5.557516077593310094e-02
1.974332350439650732e-02
-4.214086836867842606e-02
-1.345642929856607217e-01
-4.605399418138441531e-02
9.421044190098086524e-03
-3.816156183011204517e-02
-7.000567865218984553e-02
-6.657181864364219992e-02
-5.582375135396689531e-02
-1.353847764692010236e-01
-5.265778959233977791e-02
-4.008843213315205212e-02
-7.093179856194871749e-03
-7.991315479169933123e-02
-1.255444440036894427e-01
3.701181681155936432e-02
-1.111960532455586736e-01
-1.048951671764496024e-01
-1.065591719583778435e-01
-7.502138708864172778e-02
-8.601645267252153171e-02
-5.094433374282894555e-02
-4.330860776590266664e-03
2.437489488411813399e-02
-7.033372265772330767e-03
-1.143056861287880810e-01
-5.978921034396973005e-02
-9.287720594780882188e-02
-5.096344178848975087e-02
-6.642712379546657220e-02
-5.584214298157499923e-02
-3.111665182312989622e-02
-9.069511841442022548e-03
-5.883346261718827575e-02
-4.913191630427100887e-02
-5.219759723830309783e-02
-7.917809489142081658e-02
-4.238659987481961655e-02
-8.762548153400680218e-02
4.052636067559468869e-02
-2.773365420072587250e-03
9.487868531555398999e-02
5.443446564243412805e-02
-1.067051777371391813e-01
-2.490137871618739243e-02
-1.365738877838915677e-01
-1.407241686703861738e-01
-5.122478282932555610e-02
-3.530956400184707272e-02
-8.170752099197832463e-02
-9.780347955077585420e-02
-8.042776210560169392e-02
-1.256099044960851639e-02
-1.218357220669691182e-01
-5.512866315361775182e-02
-6.052412630284824402e-02
-3.825341605814266271e-02
-2.839277272626889587e-02
-8.265845985818730257e-02
-1.147495104414216760e-01
-5.168947395215896939e-02
-3.254677185449850879e-02
-3.188059374859713441e-02
-1.480121160928991042e-01
-5.857955809377843326e-02
-8.103308379223496394e-02
-1.217359366095847606e-01
-6.076100926136152047e-02
1.675102955763834974e-03
-3.881032424567098377e-02
-8.321002365933462264e-02
-1.850201867253421784e-01
-2.357559206023137136e-02
-7.586553089600692190e-02
-2.363638620702467052e-02
-8.861783849720106243e-02
-2.883130626607930194e-02
-7.234071295889224484e-02
-6.946773346906064128e-02
-8.776583787204841891e-02
-1.317460708783036449e-01
-2.210222699613969763e-02
-1.572937716313360310e-02
-1.536423899098101654e-02
-7.408859906050152544e-02
-5.094436388636618129e-02
-1.509302072158787839e-02
-7.166777577027722002e-02
-7.781051908657151024e-03
-4.882663902494622198e-03
-2.695613151763540105e-02
-1.176130474241296898e-03
-3.830474198963877003e-02
-4.066958971180695270e-02
-9.989237144375565092e-02
-1.867014779393566179e-02
-2.350196010029738033e-02
-6.723190350689582651e-02
-1.321304257864579917e-02
-5.397694848119309607e-02
-2.487837483804429886e-02
2.450958762876783575e-02
-6.954459331399266697e-02
-1.033615436172718449e-01
-4.362013955975170207e-03
-3.475045647233109512e-03
-1.797643125104099182e-01
-3.004010487695942325e-02
-5.230522022534871140e-02
-7.135985240663247908e-02
-7.603126369544478680e-02
-1.108390079586544091e-01
-9.329061097585961138e-02
-2.077684315787529240e-02
-6.671153574988784862e-02
-1.520609660108689642e-01
-2.568246488545652267e-02
-8.451372604420463730e-02
-6.367442276917115174e-02
-4.090345554519787125e-02
-8.865077115629449445e-02
-7.302875307633054092e-02
-4.872453990255735251e-02
1.370989984027871922e-01
-8.058757128239238399e-02
-2.453455979347383964e-02
-7.624337168221102801e-02
-8.550933351191235265e-02
-1.582402190034075742e-02
-9.121664393698016016e-02
2.859494199449665736e-02
1.531340857905224596e-02
-2.710458583342652402e-04
-4.069589209546609077e-02
-1.215383223396622608e-01
-1.140685511521894319e-01
-6.933448241053892513e-02
-1.072760146432767681e-02
-6.365362945507102577e-02
-6.495041193095152376e-02
-1.005460472352948803e-02
-7.958924114015794582e-02
-7.958074385025924735e-02
-7.065077135811621833e-02
-8.594519535804512333e-02
-1.083881650922832174e-01
-7.112283705675537249e-02
-6.155554934386867766e-02
-3.482334906583309242e-02
-5.266949791367505490e-02
-1.057710239314872541e-01
-1.360191641462684120e-01
-9.327030483718795617e-02
-9.318853385830719316e-02
4.181004946557452528e-03
-3.525025156260113562e-02
-8.281586842649835134e-02
-4.608982188522378620e-02
-8.039061968327072816e-02
-5.841351990425999036e-02
-1.007600986396804260e-01
-8.795076236975807316e-02
-7.338671417906163230e-02
7.765119063661341837e-03
-6.588498321033918470e-02
-2.225140809671669051e-02
-1.074352010618577075e-01
-8.062756294321442307e-02
-4.019065091854780863e-02
-1.331794403745669153e-01
-7.102601045003109625e-02
-4.883013174665751938e-02
-4.605114196985473501e-02
-1.947659499922960863e-02
-2.375270963137934843e-02
-5.813216891617774967e-02
-1.028500436972286936e-01
-3.096895188667068977e-02
-6.897545856696381261e-02
-9.386214142560744822e-02
-8.251176272717694604e-02
-9.594879512496480578e-02
-5.891378390641814622e-02
-7.442914974042991183e-02
2.073042507678021350e-03
-1.234533080448501907e-01
-2.155426846480914746e-02
-1.033536449456680245e-01
-1.163002665756470572e-01
-5.648009867441849269e-02
-6.288884009105993877e-02
-1.488642532109044625e-01
-8.324489572121453185e-02
-8.654255629684125262e-02
-8.459202436951294979e-02
-6.978533481073022349e-02
-1.062177853749498579e-01
-2.808742457960780245e-02
-2.751509902711525915e-02
-1.144233687708591796e-01
1.781610716991827333e-03
2.618235222663571615e-02
-1.112067545938324464e-01
4.843108848060050098e-02
5.006925072386563674e-02
-9.562549798401519252e-02
-7.203908911608804255e-02
-1.677296374170853810e-01
-9.289603560339962374e-02
-1.536483736722913662e-01
-5.465139253116004653e-02
-4.647182317313983124e-02
-7.122017053271023634e-02
-1.775035480249162467e-01
-3.890315937457684142e-02
-8.663179699836934256e-02
-4.237327562636386546e-02
-3.250174172196351741e-02
-5.687855894937726003e-02
-2.326992913373848379e-02
-1.007047381963502436e-01
-1.213375342335331064e-01
-2.063593997801283289e-02
-8.002980774872386904e-02
-1.293048127584932594e-01
-8.170005351017627093e-02
-2.516446719095150747e-02
8.322088336190282265e-03
-6.390197498447348912e-02
-9.162339262445950983e-02
-1.138356648840578751e-02
-7.953322416564695407e-02
-8.480455942066253416e-02
-8.435342877592950928e-02
-7.156402649955614925e-02
-4.536981531882019331e-02
-7.578151655787236131e-03
-6.840194965498991309e-02
-6.571237189346061658e-02
-1.251845193373774534e-01
-9.289423701818594337e-02
-1.308844508949564001e-01
1.969504066123562575e-02
-6.290680666548063849e-02
5.360102361888375438e-02
-3.089130284274979685e-03
-1.922328156933029164e-01
-4.682117446495646929e-02
-2.055426799112397215e-02
-4.540806091293210500e-02
-1.053848860364344775e-01
5.453333071175906627e-02
-2.288273915709710185e-02
-4.839726532264625875e-02
-8.081514745013353151e-02
-2.569941746941810379e-02
-1.411914284759558935e-01
-8.276295022288066017e-02
-2.644405481448679554e-02
-1.032030883816496131e-01
-3.802938959216949077e-02
-2.557170976970023907e-02
-4.290420168783388999e-02
-1.331748263574885072e-01
-7.453347784725722347e-02
-2.100326226711443645e-02
-7.085789490641465627e-02
-5.244498364525247702e-02
-3.703809320627100832e-02
1.306042903751123904e-02
3.833778719717899353e-02
-6.702373376970499619e-02
-3.775903205991888723e-02
-6.154195400507418701e-02
1.660177669240115589e-02
-8.809936480673849490e-02
-1.416222071479454614e-01
-1.700963011103039449e-02
-6.377588812876755497e-02
-4.050732062578633191e-02
-3.790408309008259230e-02
-1.201341438142081858e-01
-4.843078559553889995e-02
-7.055541776071573568e-02
-2.103855688873857224e-02
-1.530334438881656989e-01
9.409168553196980284e-03
-7.885369922467592996e-02
3.665320872621331133e-02
-8.765061757232388978e-03
-1.693641382402167467e-02
2.132960825085764185e-03
-7.981604661913226095e-02
-8.296282960410844565e-02
-2.429134610075066661e-02
-7.655820337351429417e-02
-4.192636223427981257e-02
-9.991650096754950763e-03
-4.732140694566572790e-03
-1.143372079766869984e-02
-3.590417513197099314e-02
1.347862680146364248e-02
-1.306543291475344981e-01
3.271098641091933074e-02
-2.528033857192673109e-02
-9.834950829144617490e-02
4.561668992571651926e-02
-5.764555711138642097e-02
-3.979565453990063090e-02
-6.702729143323346572e-02
-2.527167684725361088e-02
-2.024336950196348878e-02
-1.131618702938885224e-01
-9.168242614792798673e-02
-3.068606844907200912e-02
-6.280374503718016976e-02
1.262546764997965303e-02
-1.071177898557195696e-01
-1.012295229682179803e-01
-5.946351050056506576e-03
2.208192389867144265e-02
4.029224934921250140e-02
-6.399743129100349259e-02
7.674173636230080184e-03
-1.342126878572381943e-01
-6.472892356961995608e-02
-5.216477073993640301e-02
-6.870378975395853571e-02
-4.035017297333411829e-02
-5.412560520116144018e-03
-5.047580162763765782e-02
-5.001093662644814919e-02
5.723708505757199236e-03
-5.720122131976709129e-02
4.178455273324783309e-02
-2.687814215950355755e-04
-8.130881672576729946e-02
-9.658144654608689927e-02
-8.237269082004251841e-02
-7.158504930456310866e-02
-6.448893021726859187e-02
-1.278467453253300315e-02
-1.502623752716249032e-02
-9.234782427013608908e-02
-9.238892155521835625e-02
-3.637887098446354606e-02
3.320353659889815380e-03
-7.042212892443518342e-03
-2.067063405191988529e-02
-6.708292824096846740e-02
2.945075979199986149e-02
-2.957781440875370191e-02
-3.633166904925780316e-02
-1.722204649693882261e-01
-4.488480057009609260e-03
-1.932122576206816295e-02
4.553703770496650427e-02
-3.352435237439106708e-02
-4.647361173334055989e-02
-6.460749369230377182e-02
-1.711026195240633596e-02
-5.374140593495172619e-03
1.170782993202845387e-02
-1.035319685049518740e-01
-9.046685411249855147e-02
-7.954701315680215434e-02
-5.632937084637573699e-02
-7.502602191709152601e-02
-3.180281731572200815e-02
-8.921760671103222406e-02
-1.166248416627308979e-02
-1.466394908096755878e-01
-7.078874667343688920e-02
-1.425958489089306294e-02
-1.196025905573723930e-01
-9.328855740574708288e-02
-1.043127413913961937e-01
5.340460460234110196e-02
-3.333371332048174016e-03
-1.105954671194452413e-02
-1.372527035038521859e-01
-6.744860258667251252e-02
-9.336773038494769472e-02
-5.729738667238048339e-02
-7.923334280898050586e-02
5.130193324816329122e-03
-7.655871799281931123e-02
-7.055673983461199783e-02
-3.753233340423427211e-02
-4.100735781297857457e-02
-4.658184085337446073e-02
-5.998499784166977378e-02
3.242736359165814680e-02
1.035873945054014977e-01
-3.290035265502157941e-02
-7.713159801933255899e-02
-1.024638967295755931e-01
3.487613224737182854e-02
-1.046225680043574996e-01
-2.291956416613418271e-02
-1.093934978105053774e-01
-6.959455840950141969e-02
-8.017926955932629801e-03
-3.334345243936314568e-02
-8.840436017011540915e-02
3.211213411026010711e-02
2.547284469051195460e-02
7.041149574599042671e-02
1.401959682010971500e-02
-1.457824695773687201e-02
-5.860015611956505277e-02
-5.699100060517348770e-02
-1.005846778115262324e-01
-1.038064598862711158e-01
-8.928499876440069288e-03
-6.235785822314256210e-02
-1.522484094703654978e-01
-6.248123357778757880e-02
-1.467043222657637147e-01
-8.108344576396972481e-02
-3.183200079976886143e-02
-1.094589396595464781e-01
-2.599931468153327679e-02
-3.914273449086715789e-02
6.172549380018398091e-02
-6.183770849333371927e-02
-2.857491055439083730e-02
-9.948739906451684045e-02
-9.013806352080633300e-02
3.120042473071322348e-02
-3.298487393754102881e-02
-3.295732310800205539e-02
9.118167878240873714e-02
-4.258639873374824025e-02
-2.230640667084434273e-02
-3.068179728651527442e-03
-9.599535852112413281e-02
-7.580770423057749119e-02
-5.074976934067500223e-02
-1.023509286788350653e-01
-1.078530216259664387e-01
-2.011599553763050718e-02
-8.254960385516646459e-02
9.269973085505088181e-03
-9.363301813072236190e-02
-1.132497751727492147e-01
-4.448199970454481261e-02
-4.954417477973523803e-02
-5.009288048893994517e-03
-1.022060426915947368e-02
-1.169598899506393980e-01
-8.528965154383882918e-02
-3.977497899361370770e-02
-5.970259477140196086e-02
-1.055116510840238275e-01
-9.037269625476675172e-02
1.758476777563403037e-02
-1.105873095915272247e-01
-5.818228467886428501e-02
1.053917077628306479e-03
-1.836477584282033074e-02
-6.310816799704703495e-02
-3.404558667147117301e-02
-4.374206588176798860e-02
-9.079610487191860100e-04
-1.033231414119462760e-01
-1.361059115979786766e-02
-8.558346703364366759e-02
-1.397945266460250829e-02
-1.247639432751043373e-02
-1.268193828248115607e-01
3.329667521218898640e-02
-1.077617343970556189e-02
-7.370101254450293730e-03
-2.315193741102942321e-02
-6.875754737837380150e-03
-1.798885752413254338e-02
-9.413740352265548283e-02
-2.332317239452963951e-03
-7.500911993229252006e-02
-3.351501443685413195e-02
-3.992839564112458939e-02
-5.497906122295564274e-02
-9.717807549095923425e-02
-4.510059942010165995e-02
-1.328145163480798016e-02
-1.052095097873795466e-02
-4.407901980664173658e-02
-5.636412563112707524e-02
-1.318763107230847553e-01
-9.147658017641238648e-02
-7.483570821364810000e-02
-8.748593913390302623e-02
-1.136310426150984477e-03
6.169000534940380365e-02
-4.136694073455766951e-02
-9.233180582047506579e-02
-9.297538559995134622e-02
-7.196667286679697684e-02
-1.083232381723862880e-01
-7.184718881029063253e-02
-2.507480024188613738e-02
-1.479204700352314099e-02
3.239830734199786177e-02
-1.069175666627945886e-01
2.034899047910905881e-02
-6.224180830354615612e-02
-6.662511722054881291e-02
-5.800376670126963091e-02
-4.922627773928543032e-02
-6.183632759689509234e-02
-6.156365571650271318e-02
4.898607926006788571e-02
-9.219013895998370844e-02
-1.944470520125881063e-01
-5.898381772359528180e-02
-8.899385069971127438e-02
-6.943523419321673794e-03
-6.517865857959009857e-02
-1.551054442110697852e-02
-1.222319350694120038e-01
-2.944472409914521485e-02
1.406641170444628691e-02
-4.231086649200176825e-02
-8.075738056975313717e-02
-3.099387656491981932e-02
-4.471125355689198853e-03
-4.787436399346937238e-02
8.780341649561819450e-02
-4.640201308690778542e-02
-1.200469308430517634e-01
-7.426772790045492456e-02
-8.301343235234981410e-02
3.592473629001814717e-02
5.896563966499798748e-02
-1.570243102876057728e-01
2.253864344150143320e-02
2.450983737526423595e-02
-1.109448715629095111e-01
1.719711243650208846e-02
-9.018857384237256511e-03
-1.275342678530596019e-01
-9.852973079099401621e-02
-2.213613564576992834e-02
-7.060860041231266371e-02
-2.012662969691450185e-02
9.440478164392205121e-03
-5.172479675710966313e-02
7.996398105182471461e-02
-2.609338569034919467e-02
-5.567987860238557407e-02
-8.646960671364204223e-03
-8.356233297431180096e-02
3.652671488085322722e-03
-3.393795836126603516e-02
-6.864618774826825032e-02
-2.326851046423724853e-02
3.109749676192297141e-02
2.730206152993027921e-02
-5.037536275478743386e-02
-1.224221118057331192e-01
-6.865726297431445913e-02
-1.048752096827073321e-01
-7.616598757391966623e-02
4.083411001251444072e-02
-6.149893374673905122e-02
-5.239274469940041756e-02
1.306580540532800011e-02
-5.826934765425035613e-03
-1.060108965483974042e-01
-7.780852907989825595e-02
-9.484540576714399485e-02
-4.157985810378683061e-02
-1.253799387142169597e-01
-7.662930634258180440e-02
-1.333250579107198366e-02
3.627997218385411310e-03
7.523526979386713220e-02
-5.661181196562804080e-02
-2.673193935654751344e-02
2.482916385270566781e-02
-7.077268722663575262e-02
1.137548681154421093e-02
-4.662107697079038993e-02
-6.116761165264779365e-02
-9.813497645794989899e-02
-1.604459619607885579e-02
4.443019759140701130e-02
-6.652685788279542878e-02
1.617294230108332412e-02
-8.680301932814109278e-02
-3.926338857964216389e-02
-3.370878279932783272e-02
2.643176479041056074e-03
5.142088162624513376e-02
-9.650330180953306525e-02
-2.600329425739396697e-02
-2.801445160919727173e-02
-6.939257856020188131e-02
-5.192726809525676640e-02
7.022340719585896257e-03
-5.148906030252090732e-02
6.743964605191958561e-02
-4.449735930018391961e-02
-5.138716098701145291e-02
-5.599423007694965398e-02
4.064027094015249669e-02
-4.680423222722394742e-03
-2.789847995380244361e-02
-1.441845606937462200e-02
-1.073508152695314306e-02
-1.468872105574567655e-01
-4.018492014065356416e-02
-4.602098850289713938e-02
-6.238237642849854547e-02
-1.065137354705596034e-01
-3.056585248050447401e-02
-8.960597410682012709e-02
-1.129332412649929930e-02
5.719018721880832212e-02
-1.302749317929687359e-02
-9.768247554757769624e-02
1.994427175229984694e-02
-1.338370155944493441e-02
-5.058727978237759909e-02
-9.541331116897949771e-02
5.538495186657736019e-02
3.907233735819706788e-02
-1.005507379197173113e-03
1.684258760519406414e-02
-3.309561878376142408e-02
-1.416223663364888918e-01
-2.871216022744805391e-02
2.002451574009999832e-03
-6.618159929828014432e-02
4.213472081331787883e-02
-1.283105320818090644e-01
-5.656505634485942124e-02
1.546594569780639214e-03
-5.049559032474299630e-02
-1.168279203774083702e-01
5.499516332875861724e-02
-7.205727137547394967e-02
-4.245073136939771230e-02
-1.469684310513140555e-03
-6.030729346453277823e-02
-7.012941533693343998e-02
-2.752800633071755820e-02
8.983092802059236548e-03
-5.164444729571692622e-02
-7.452933080679750855e-02
-2.871506773135789128e-02
-8.357491048046465643e-02
-4.993276085324270704e-03
-3.003599641579051543e-02
-1.065159363088809263e-01
-1.515820788434715273e-02
-6.597216505076952675e-02
-1.084655648835722019e-01
-1.049392114641217733e-01
-8.794516348108442905e-02
-2.779903236888409818e-02
-9.428755707427509403e-02
-6.384932006991342335e-02
-8.414011293820855553e-02
-2.378324961985094771e-02
3.740059643276490153e-02
-5.104199730809515917e-02
-1.484140358770459633e-02
-7.414273083654281116e-02
-6.135885433130681965e-02
5.542741175241035125e-04
-2.339374944085377550e-03
-1.512441210625622423e-01
3.893477671777301544e-03
-2.353410177750866680e-02
-3.840248447836289852e-02
-5.912850885074538709e-02
-7.269360911163971761e-02
-8.257508766803725586e-02
-1.487339653171704801e-01
-9.491872639901799413e-02
1.995215064437658170e-02
-7.394225672262164095e-02
-1.220759874608888657e-01
-8.028304375987220520e-02
-2.118291684741540476e-02
-7.622410842060063640e-02
4.492012402467998600e-02
-7.820332638452184848e-02
-4.882485802558813454e-02
-3.670441675855897617e-02
-1.051547634158480141e-02
-1.402097924446460697e-01
-8.089936256347621257e-02
-8.545513981488256361e-02
4.041420368482872422e-02
-9.639560455039043740e-02
-7.179898853400473735e-02
-3.903116722437424690e-02
-6.108368885334833354e-02
8.629398688351128111e-02
-5.740385479330350343e-02
-1.014721282704497511e-02
-7.120963208289515789e-02
-4.735222109210690533e-02
-7.834828451937064786e-02
-5.259950430766047874e-02
-6.112254604472201064e-02
-4.225532476089899347e-02
2.130287459640713491e-02
-4.943258571753210429e-02
-7.739695124986126218e-02
3.272456450905618375e-02
-1.293992992576185053e-01
-6.546461506677599129e-02
-1.073991559892041175e-01
-8.674081603438126009e-02
-3.633182778410039282e-02
-6.507138166779154707e-03
5.635392951521184940e-02
-6.202906454504278355e-02
-6.925235495626014259e-02
-5.013409371922440683e-02
2.591969520816177035e-03
-4.331095778225076132e-02
-1.921365425615677996e-02
-3.412476279835294918e-02
9.007789193970668074e-03
3.762605633757500935e-03
-6.738502844619284615e-02
-7.801109872678468893e-02
-1.011765936327283372e-01
9.975103404251323136e-02
-5.041377871907946895e-02
-6.508409863598686729e-02
-1.399070656881289398e-01
-1.255721060752186813e-01
6.317731539250800998e-02
-4.178246895256144955e-02
-1.129846139729756144e-01
-7.090554002460956740e-02
-7.240814338991215238e-02
-9.578895998394643119e-02
1.251466572714001260e-02
-9.681835095525856416e-02
-3.365973273810905775e-02
1.364544473646994022e-02
1.853839837255457160e-03
-9.772665887992421085e-02
2.899432923995000355e-02
-7.487974575755561302e-02
-5.638668321386736820e-02
2.268659152960470285e-02
-4.542344643381193009e-02
-2.533560657845084635e-02
-6.316892781758831621e-02
-7.695412442138002684e-02
-1.131937375162953563e-01
-3.814419097943089199e-02
-5.335372086303225708e-02
-1.562647801233218170e-01
-6.974280956324781233e-02
-9.498611855180069674e-02
-9.560211905805389432e-02
-1.023323675887083395e-01
3.358275626569096062e-02
-8.757592416271347061e-03
-9.517857787897428257e-02
1.599359687014302589e-02
-5.375975598384313825e-02
-6.452553095186262799e-02
-1.220720067261467368e-01
-3.562003290555474516e-02
-1.048404409113557201e-01
1.349101916834038670e-02
-1.924336442543227166e-02
-6.338302302281259570e-02
3.806021456185355867e-02
-4.368528256134560084e-02
-2.354963926959311241e-02
-1.402187652282998846e-02
-7.246691157319642973e-02
-6.514173490969665803e-02
3.964585252822102474e-02
-1.253145527271276871e-01
-8.076380616554364178e-02
-1.654112298827043262e-02
1.066500533230509140e-02
-4.748538417488784580e-02
-1.150045832162434160e-02
-2.431455906403422185e-02
-5.714618909607439845e-02
-1.856489735302293761e-02
1.066702376115633531e-02
-3.785281538828250136e-02
-1.198889747183393972e-01
-2.687818328442896296e-02
-9.448054133884974115e-02
1.713278096158528038e-02
-1.491853497283453581e-02
2.818302093048050128e-02
-6.902585145455410187e-02
8.621163878932103578e-03
-3.479965408073545929e-02
-5.202769553354413823e-02
-2.497388765905890484e-02
-7.134319332111005441e-02
-6.392527753394110224e-02
-7.978938662290140094e-02
-1.533961659644759723e-01
3.793678378977516884e-03
-8.998298182718859894e-02
-4.958096165361804142e-02
-5.074800635698641094e-02
-9.828839180478717019e-02
3.842173838532259716e-02
-9.255781930321688861e-03
-7.552338044229084391e-02
-1.875393610641333184e-02
-6.835357540391673314e-02
-6.144371444233188984e-02
3.841854654305907474e-02
-1.163593912413605491e-01
-5.452556201144903580e-02
4.119594957946522140e-02
4.847390101212848898e-03
-4.578126295521380007e-02
-8.336022482297809899e-02
-8.143081717836588018e-02
-8.305931633269900138e-02
-6.210074105947190060e-02
-9.536888155806101663e-02
-6.605318840121894575e-02
-3.248762428655199708e-02
-3.660763788615502279e-02
-9.879048448098438906e-02
3.807875008444298881e-02
2.915634941264858698e-02
-4.849837780841564916e-02
-8.037795991450151500e-02
-3.395036771010284671e-02
-8.166741433298750630e-02
-4.629183702442136311e-02
-1.860391918238852790e-02
-4.061117410916696702e-02
5.608092095915483306e-03
-7.495115672685076502e-02
-1.601454997506665187e-02
-1.147365626607502014e-02
-2.916537209538266895e-02
-9.383071624940435979e-03
-4.296802411161164403e-02
-1.346444106601343317e-02
2.189749078766268717e-02
4.785989212758656047e-02
6.928767834432153494e-02
-1.291053412938105993e-01
-6.719629831821909149e-02
-3.926362735998051301e-02
-7.914852749770734386e-02
-9.997718275953082490e-02
-7.180198980699920019e-02
-5.515192857866872689e-02
-7.435996159510184500e-02
-5.984938615125610928e-02
-4.878007578960143892e-02
-4.864520981080773521e-02
-2.658972074184303563e-03
-1.505901528594880481e-02
1.257286027374662427e-02
-1.653520210526165934e-01
5.093414895335359599e-02
7.287215649617808863e-03
-5.107360261873204570e-03
1.193216143259361907e-02
3.330398548182184146e-03
-2.459147732343288512e-02
-8.579592128068201651e-02
-1.431188009641496880e-02
-7.756877480117574386e-02
-1.227362659582375837e-01
-2.569779422667324217e-03
-5.340162281880702494e-02
4.551958316604394483e-02
4.302634457936009571e-02
-9.126803854582511699e-02
-2.341670572635767833e-02
2.203884149037474080e-02
-1.708189214483461782e-02
-4.458225919569205192e-02
-7.015991603415241973e-02
-3.332684129059892975e-02
-5.002177794783325970e-02
-1.204084919971278381e-02
-9.899705595414313303e-03
-1.860683528007248469e-02
-2.602773540379729397e-02
1.968139575763294680e-02
-8.813420441767428823e-03
1.245148726896044312e-02
-7.971755689317254479e-02
4.101956445598264368e-03
-1.233282393999188542e-01
5.668684192685762707e-02
-2.477881123477415279e-03
1.526945424300037634e-03
-5.469887715976579773e-02
2.701482955950750692e-02
-9.040792726268284674e-02
2.647685352097483777e-02
-8.134993795516388959e-03
4.439227994481459438e-02
-3.095811336198157210e-02
3.577319361735718101e-02
-1.132603106712101390e-02
3.708331268557068551e-03
-1.180260787731611943e-01
-1.478946972897486958e-02
1.487637541481737560e-02
-5.962171592626462624e-02
-4.808175789903883918e-02
-5.329453779736710584e-02
-5.726729075914155365e-02
-1.023160762236847640e-02
-4.234284904274923655e-02
4.493328897788720355e-02
-7.504991631318568002e-02
-6.037490192876086154e-02
1.642063371121882040e-02
1.711829271853170312e-02
4.436279417772640010e-02
-2.792862535183967404e-02
-8.249378522323416729e-02
-1.390077361686869184e-01
1.347807199802429981e-02
3.565626197943652046e-03
-5.331870103428473090e-02
-5.822567623268300185e-02
-1.033603634401038945e-01
-1.856721758064661457e-02
-8.021624252376736985e-02
-7.085937341631706743e-02
-6.914747281301780735e-02
-3.022986473212330508e-02
-1.186563237204416171e-01
-3.565867500831031156e-02
-1.334439784271282403e-02
-4.043122114505975223e-02
1.585571465292514790e-02
-2.962371530500848907e-02
-6.986604659528999894e-02
-1.561224145540088086e-02
-1.426904847469502857e-01
4.026247542931949558e-02
8.784405511602796923e-03
-1.237992165036828213e-01
-1.748835820653633563e-02
-1.478173930817502091e-01
-7.845836107113263180e-02
-8.919482360401603804e-02
-5.047500261776835528e-02
2.039351288757270710e-03
3.072193448523172568e-02
-1.055440763795728876e-01
5.060781240786613872e-02
-7.568089493717808369e-02
5.733434676238268607e-02
-3.979374785074243220e-02
6.854930740404447352e-03
-4.602885024466760872e-02
1.256277693175502155e-02
-4.779292652175834433e-02
-1.870834863080052951e-02
-4.351970960804926215e-03
-5.608643281634580896e-02
-7.936040333097769961e-02
-1.061856682169984578e-01
5.559987863575433648e-02
1.653689555945797932e-02
3.245938405309117120e-02
-3.234635807130258056e-02
-1.243459793950136422e-01
-4.654185571165472129e-02
-8.359186637036863585e-03
2.635537509467158687e-02
1.623634410395840069e-02
-4.035758258377922930e-02
-9.329826611375764689e-02
-7.766155098224798714e-02
-6.018653336981140411e-02
-8.699223612421667917e-02
-6.751324720676987745e-02
1.512459563182225186e-02
3.706356176248418871e-02
-2.623805075010744031e-02
-5.526268683963005135e-02
-3.816606330563275529e-02
-3.156577638714092027e-02
-5.737821215601175695e-02
2.304741993405720960e-02
5.910612585160799487e-02
-8.260231961571572190e-02
-7.487886808820268247e-02
-9.843011037559320706e-03
-6.637949941870463499e-02
-6.408574232284199035e-02
-9.431865619894673133e-03
-2.186494940047352398e-02
-9.203036542679937648e-02
-2.716335843917063592e-02
-3.628706362308972699e-02
-5.896932625412089346e-02
2.171229779750329450e-02
-2.749824815652611443e-02
-6.624271626607498853e-02
-3.128129601353898948e-02
4.742681522603531263e-02
4.362346427507002994e-02
-2.563760666038289796e-02
-6.379145795527936535e-02
1.328790908942233118e-01
-1.439012879477558904e-01
-9.060702774442955243e-02
-5.586727289495672932e-02
2.744093724568115109e-03
2.494309470679576674e-02
-3.385455748679693649e-02
5.602171859433684870e-02
3.594151760120801314e-02
-6.965238811114411732e-02
-1.109089308943547736e-02
-5.938835678083207587e-02
-5.449450312260420426e-03
5.920530809247914750e-02
-6.785124084613225470e-02
-2.124348569326403591e-02
-8.533849737582059614e-02
1.659335547155253721e-02
-3.085820962772523567e-03
-1.015312530619167791e-01
9.296559886354230362e-02
3.314594789573992867e-02
-1.709976254921140304e-02
-1.164297640345297036e-01
-9.505660041413059591e-02
9.235206560963445110e-03
-4.304800137804218330e-02
-2.800782941377553525e-03
6.853667012803242586e-02
-4.984061096021312476e-02
-9.098807311668984099e-02
-1.286237850289474738e-01
-1.164437431244562046e-02
-3.515163819274200185e-02
4.327407601198006437e-02
4.844912524115055352e-02
-5.172932714557229583e-02
-1.096108110209312037e-01
-8.165043715290825135e-03
-1.628302373770497066e-02
-7.311658945655601094e-02
-7.439326434943226152e-02
1.238915409614079095e-02
-1.564565501721458182e-02
3.773345095106695520e-03
-6.448200795549030584e-02
-1.324146342139694878e-02
-5.317726860392302246e-02
2.060850524964583791e-02
-2.655292709456230291e-02
8.158798536326280354e-03
-1.941161810884189931e-02
2.177732757795114091e-02
-1.169914365405351833e-02
-5.423904902734876660e-02
2.871779054835562131e-02
-1.284624876224563401e-02
-3.909924924276452635e-02
-1.690481365255584387e-02
5.672294049735248506e-02
-5.452643569503851095e-02
-2.365614146817861252e-02
-4.813111628028001604e-02
-2.538672854961992326e-02
6.124555139748459609e-02
-1.537524341771103961e-02
1.472527404866814937e-02
-4.549590416296248746e-02
2.380645556114062162e-03
1.652109818357582610e-02
-6.806705134656906853e-02
2.013133639199115796e-03
-8.272510662410713367e-02
-8.575119306757347792e-02
1.242253794605791863e-02
-1.724562463880038345e-03
9.590582752790045851e-02
-8.974389170540822414e-02
5.203016016841175567e-03
-6.489657204418941561e-02
-5.049297091970358919e-02
5.448839492800200413e-03
-6.770290923619827483e-02
-7.562418243609263235e-02
-1.412723036307987623e-01
2.130612583754342565e-02
-7.933244077706018416e-02
-1.002741879158414035e-01
-6.830077368674832006e-02
-5.831291109271953543e-02
-7.384393283777374029e-02
-3.128434671716513737e-02
-2.509960335560366702e-03
-8.459172224472027990e-02
4.365194111844795943e-02
2.550127093094698913e-02
-1.335889424550855131e-01
-1.386351269236879916e-02
-4.354840738901077923e-02
6.987568077931910482e-02
7.044689383180841036e-03
-1.004467060419274721e-01
1.003974957133948326e-02
-3.880279811210078644e-02
-2.678114894851811242e-02
-3.384769280747809694e-02
-1.594909642005764294e-01
-1.042927779470932681e-01
-4.014630211463645487e-02
-7.841168530336641018e-02
3.758678360721749018e-02
-8.344217752734874038e-02
-9.794156982964977165e-02
-5.916557377925455580e-02
-1.107014381674171905e-01
-1.431388802073134056e-02
5.602085861880460455e-02
2.202481877906775978e-03
5.459999667567217579e-02
-1.012441850561739826e-01
-1.025845760210172541e-01
-8.340010143809613308e-02
-1.358681091947368941e-02
-4.369837180548877265e-02
-8.339596525056452644e-03
1.092067254107935842e-01
2.228520543130425510e-02
-5.094159804683524861e-02
-7.314177317626503749e-02
-1.425186749159172706e-01
-8.974133201422528072e-02
-1.075742602395752534e-01
4.218815350304170458e-02
-9.613423976834119256e-02
-5.372831662447246498e-02
-2.421908756589799538e-02
-3.225976420270655620e-02
-1.669640897490909381e-02
-2.624596453110372707e-02
-2.393914298658661455e-02
1.308892994114837505e-01
-3.198366949556469968e-02
3.941306599118499232e-02
-4.140942077558890100e-02
2.636935024604095817e-02
-1.165370329412379440e-02
2.047232660623169581e-02
-3.119787994015882360e-02
-2.618480111102448188e-02
-4.991424521987209567e-02
4.656151169616559032e-02
-9.109231345146025227e-02
4.371287594818906719e-02
1.172474242112539061e-01
-3.675241124956747651e-02
-4.499234354547544668e-02
-8.330922128031476026e-02
-2.787587926066310839e-02
-9.254325346626381121e-03
-1.162299056226383936e-01
-1.179878083163292055e-02
-1.433380136555716285e-02
-3.372544501038170911e-02
-2.405070178391306365e-02
-1.265211769010290369e-03
2.522308172134342386e-02
-3.560493850847751968e-02
-7.507705515899598669e-02
-1.060490598808277590e-01
5.533241850702851072e-02
-8.048620999972851131e-02
-3.282508470984498578e-02
1.624542691054797414e-02
-6.783094791348591446e-02
-3.971687713457568158e-02
-1.816361986712450305e-01
-4.104743423308267018e-03
8.465460594035712286e-03
-3.371937821686610270e-02
-4.118967346692865850e-02
-6.448125342943940297e-02
-5.047634370128110948e-02
1.236329685187478357e-02
-4.786369623341116958e-02
-4.475148174639763388e-02
-1.933681897680062517e-02
-3.034747060372860669e-02
-5.004376274644824207e-02
1.068805113385582484e-01
-2.772579035570291173e-02
6.777100102214465849e-02
7.175879788548400647e-03
8.489231867164281214e-03
-5.540328868308803251e-02
-8.274555521041650208e-03
-6.454468121038314798e-02
1.099148586360852546e-02
-1.246509961581076381e-01
-3.139950398217777189e-02
-9.729548517713790257e-02
-1.234879335985886728e-01
-7.907974229974312069e-03
1.001641378523589719e-02
-1.437880657308194254e-01
5.243833548704332492e-02
-5.907307858462195610e-02
-2.625861015633788528e-02
-5.322794663365572332e-02
-6.413215697357521616e-02
9.427053612752672729e-03
1.715890487498765091e-02
-6.648656355995097300e-02
-3.377654256865991744e-02
-3.805544380380480873e-02
-3.772854810740895737e-02
1.580445262235765508e-02
1.508124672054873827e-02
-2.963895847229732275e-02
-3.169521973177526902e-02
5.324207285120532290e-02
1.312443897012721128e-01
1.103714858350983430e-01
7.088838834498498165e-02
-1.281168292006986016e-02
-2.965330393145088062e-02
9.393998485669143765e-04
-1.231925450242258857e-01
-1.593836831753519048e-02
6.955210437460203343e-02
-7.342880013582753218e-02
-3.486684082333895221e-03
-3.394020816125122714e-02
6.164829029330343851e-02
4.246401382092256788e-02
-1.002714827203739362e-01
-1.455186740629137339e-02
3.415314118337756805e-02
-5.947186512795210600e-02
-1.788082272927805569e-02
-4.410809348527588991e-02
-5.247270866257818661e-02
-1.554441449677954612e-01
-5.580399143746447854e-02
4.920434947311382728e-02
-4.128539269660495836e-02
-7.916747289467004900e-02
-3.519054865800969045e-02
-1.912671544222382600e-02
-1.549511951884924646e-02
-6.728198590848101512e-02
8.339462073937008169e-03
-5.492907598898622533e-03
-6.196949076573213949e-02
-3.405177194735642399e-02
-1.277559654293562164e-01
-3.281297679216167718e-02
-7.127479118261080548e-02
1.399420627151552049e-02
-2.401739760084213235e-02
6.113386726702375179e-02
-8.777421818452735280e-02
-4.061321269655569083e-02
-6.925980443564629108e-02
1.361909620279240334e-02
-4.581509479405462132e-02
-2.065781149108722459e-02
-3.212729047066040927e-02
3.373778986814596204e-02
3.517930072554549883e-03
-2.468913655434553170e-02
-5.470784492659672843e-02
2.685667429354380697e-03
-2.511137158761654088e-03
9.836501694685343203e-03
1.279507050596186829e-02
-1.235472620406919677e-03
3.287476741959101043e-03
2.442565755568963312e-02
-8.943610976419531788e-02
-5.044238031309682818e-02
2.246594976883712486e-02
5.149598822857846814e-02
-7.233924456634570344e-02
-1.813841456224473628e-03
1.671110143333302822e-02
6.312182798341173934e-03
-3.963381404558519172e-02
-1.539591051423764845e-01
1.567073597103607954e-02
8.639583710931904303e-02
-2.671660865624901279e-02
-5.263663334060004334e-02
-1.188232208505037441e-01
3.473342738800488244e-02
2.113550540895541355e-02
7.108320524981449375e-04
1.600018959314547214e-03
1.636941790210363207e-02
-9.014910614532410660e-02
-5.144871551170996510e-02
-4.741443231045489037e-02
-7.912758340088832387e-02
-9.449061614440297172e-03
-8.307520722015723780e-03
5.782937274166641273e-02
-1.034310590775281737e-02
1.861438356885665446e-02
3.568984175572249146e-02
7.704652819005372577e-02
2.752197633818835587e-02
5.760772861150101343e-02
-8.730983063732611349e-02
2.280237771690384399e-02
-1.115222502598905464e-02
-9.249539196187898937e-02
-3.908922230579750523e-02
-4.004364410528706703e-02
-1.402483438568565277e-01
-2.180112187552645311e-02
-8.771815948781341854e-02
-4.119872860470363135e-02
-6.851190043789150141e-02
-4.633773002459673843e-03
6.900548870678206714e-02
-1.095229484351619986e-01
-5.726644530069965877e-02
-3.806170825876995911e-03
3.440590031866734566e-02
-6.581363257638403463e-03
1.398173421576272973e-02
9.229276429898215783e-02
-4.356358623979633693e-02
3.828421632339144842e-02
4.700425530763938098e-02
3.340536345623310033e-02
8.934041670830085435e-02
-1.929857667064820799e-03
-3.935628912974639682e-02
-1.150457995737154404e-02
-2.694424598290496783e-02
3.358894921533839284e-02
2.406247465561752591e-02
3.934118640457831551e-02
-2.787636758552505464e-02
1.079107930282530506e-02
2.086945434541765884e-02
-8.038823785738101468e-02
4.468670331046721567e-02
-3.353648767270218933e-02
-1.597320421749398589e-01
-5.335992951114145247e-03
1.068000966509535105e-02
-1.204541009469398648e-02
-5.458878464490954938e-04
9.284342563157403638e-03
-1.091471557130982567e-01
4.590279435317703299e-02
1.947127856853655969e-02
-4.229971441894873896e-02
-8.388312607306046276e-02
-1.845038789428451315e-02
-2.839121607819878809e-02
-8.278998808213158811e-02
-1.408904100611917121e-02
2.153228868603730348e-02
-6.923359128526655748e-02
7.170186456744495618e-02
2.180665754104478896e-02
-6.800640882167194312e-02
6.924118075095455401e-04
6.532499778905935528e-02
-3.542772337334826327e-02
-5.240252475796815246e-02
-6.931390356427948041e-02
-2.650247020151133212e-02
4.024264208332566095e-02
8.806650026470512482e-02
-1.041314914870143521e-01
4.618582598835672438e-04
-2.176639551230020314e-02
-3.118925607465067307e-02
-4.360189400339764369e-03
-3.662392769668875586e-02
-9.367769882310700291e-02
-6.096684080755149920e-02
-1.349032340880687575e-01
-4.932727166595088017e-03
-5.521406991326587715e-02
-8.156271591151282099e-03
-3.564979128152664239e-02
-4.119284761450458208e-03
3.157512451376653234e-02
-6.077605301123843728e-02
-1.040490219528927979e-01
-5.168823407127969005e-02
1.204415475730244607e-02
-1.608836151303005280e-01
1.168005653672271466e-01
-7.526039084378280397e-02
-4.787742264585406748e-02
-3.877894704477833059e-03
8.119292417505823145e-02
-1.539925120948848480e-02
-6.366253695391969891e-02
6.833147423316796899e-03
-1.130449846605614990e-02
2.663188192288885522e-02
-5.971569788899739467e-02
6.059779862350674756e-02
-2.392961877392509734e-02
5.794057980388559598e-02
-1.725758484119042924e-02
9.444808840547375475e-03
1.701900885521181344e-04
5.977322864004965680e-02
-1.210103625652704240e-01
-6.422533875922251112e-02
-1.392499894123802040e-01
-6.426956647853629412e-02
4.340158656317561273e-03
-4.491773371124197791e-04
-2.679629844083765422e-02
1.097563296846735398e-02
4.647682705989988894e-02
-8.299790763517765624e-02
-3.775826766173238924e-02
-3.430682427457015966e-03
4.967334850950922559e-02
2.135446107440530650e-02
-4.826183378553162290e-02
-7.078374661786926425e-02
-8.294354246959276256e-02
-1.152904622683179614e-01
-4.577373084351305660e-02
-1.396501217207948842e-01
3.687895413281163520e-02
-7.123182967148268541e-02
-5.552094025918864750e-03
-5.559079711953848757e-02
-1.605251450261988289e-01
-5.130199309935876834e-02
-5.650129420048540657e-02
-6.767214678841798614e-02
3.969232047391179491e-02
-6.624697048975916602e-02
-9.923102562463046242e-03
-9.655281439719476388e-02
-8.537260531958708321e-02
5.475021365334632392e-03
4.768889707067781869e-02
6.553120387993625895e-02
7.709925491879125736e-02
2.217516208597980140e-02
-6.917844216019865267e-02
-3.616011368983976931e-02
-7.772588271183750175e-02
-1.701439115574521210e-02
1.008487063947215504e-02
-3.924967908086501173e-02
1.140162677402453001e-02
8.624342747997851277e-02
6.875573333528001152e-02
-1.278989118902569277e-01
-2.338605042085649746e-02
-6.828778136812277411e-02
-5.821143268619882174e-04
-7.765881870943731891e-02
-7.664613556074499623e-02
-2.894270232184107533e-02
-2.024876150620150486e-02
-6.060962398751510577e-02
9.407894017567565437e-03
-3.311599019193051802e-02
1.562786332642475753e-02
-2.779953193928116906e-02
-3.907708964264427348e-02
-1.179726556808327192e-01
-1.018054613105217818e-02
9.776289083109107776e-04
5.822945492270412138e-02
3.706641175566487839e-02
-9.825590292473969367e-02
-1.241365560150553375e-02
-3.841229230907968611e-02
-6.325699443481216759e-03
-1.177187942207631559e-02
1.869023883382854925e-02
-6.823556853612723627e-02
-3.620794918044559912e-02
-8.724724056958353680e-02
6.010301903411725127e-02
-5.429645792240364588e-02
-7.765803751277966516e-02
-3.651622937840584560e-02
-4.602074471329334338e-02
-7.450322275589162102e-02
1.649926247151244432e-02
-1.566757790660955676e-02
6.047046501407128205e-04
3.056943894150111057e-02
-6.534464753418543770e-02
-2.227677066621226026e-02
2.482827368778431354e-02
3.513519518861588781e-02
-5.259650714484693373e-02
-7.824528985060426323e-02
-3.666604319235064469e-02
2.149981211718193091e-02
-9.855818687735528813e-03
-3.661011078252259855e-04
2.551743712666463409e-02
-5.085269451122918088e-02
-5.668382246988008799e-02
-2.776257795319922797e-02
-1.607025423027440628e-02
-9.105784097892382365e-04
2.007144242047084054e-02
-1.561622587411292534e-02
-1.990330638832992979e-02
1.474784294366772615e-02
-5.204164704802936164e-02
-1.001958475339609772e-01
-3.395126386340132502e-02
-2.953762984922051003e-03
4.341626156447606771e-02
3.789737228358160820e-02
9.784692236391913378e-02
-1.337439780337295811e-02
-5.960124751511781949e-02
-1.029455099581395514e-02
3.097110497926375619e-02
-3.260022250492086021e-02
-6.818236326890929344e-02
-2.168860214648913459e-02
-5.105899132278311076e-02
-5.319926843007245776e-02
3.498974459587410844e-03
6.672512958118996529e-02
-7.183043119192648873e-02
-3.335069358315644050e-02
7.944752886302243466e-02
3.459969145078865826e-02
-2.498004381266630616e-02
2.223637551647564096e-03
-2.885773564668081895e-02
-5.007280057455398836e-02
-1.106991103107224234e-01
-3.581080678784687166e-02
-4.118165696933233366e-02
5.126023267749617307e-02
-1.205135047241383088e-02
-1.756230894600919502e-03
-3.709489628442680376e-02
9.141572975553821645e-02
-4.878661089269972773e-02
1.196101683744775837e-02
-3.770586080473632695e-02
-5.747953590468182078e-02
8.045283241621037709e-03
-8.983678615585438676e-02
-8.425857218815917260e-02
1.925138249433928916e-02
-8.143099627647731875e-02
-3.324571043093756118e-02
-3.248362400749746359e-02
-5.781659282390920473e-02
-8.782437024472246421e-04
-4.531473513929890062e-02
-3.000519178856920349e-02
3.989812999082147094e-02
1.734637719936699130e-02
-7.743911968707684057e-02
-4.410506487532416670e-02
-1.307153411876014470e-01
-2.490143484644986860e-02
3.642091230556641912e-02
9.451238765745778245e-03
5.498289789452949494e-02
2.420396718630496088e-02
-2.281095499848305452e-02
-7.097296851486147549e-03
-7.787564669179558585e-02
-9.203310304990924839e-02
-2.002381226436957332e-02
-1.116273113658788757e-01
-3.999498754404230694e-02
-1.318003680245470599e-01
-1.473302218390875815e-02
-6.222602907153620272e-02
-3.149577994889968952e-02
7.901734499916542032e-02
1.497194747606678429e-02
7.579291233812102124e-02
2.919750901703462020e-02
-2.780902517628222256e-02
2.060519954498866643e-02
2.012632639054792727e-02
-1.708795806799863828e-02
-1.185408650111458018e-01
-1.155950204427376726e-01
-8.429798786253750453e-02
4.867467450279213542e-02
-1.562945345652693233e-02
7.414102274641924673e-02
-1.906425589945365609e-02
1.903327590027807312e-02
-6.838321312388853657e-02
-8.414777673691441195e-02
-9.975978577560155880e-02
-4.380175020635197758e-02
5.013986249939593465e-02
-5.430964764888486507e-02
4.187839148816979717e-02
-4.364741234664797770e-02
2.700121577329400030e-02
-7.356604074610349764e-02
1.228926741243995500e-02
-1.969623118416954921e-02
8.915097749955228079e-02
-5.007270582368927858e-02
-3.505195460233851562e-02
-2.598795872159357506e-02
-6.241791549321717286e-02
-6.616622242503548967e-02
5.919637832877820000e-02
-1.527874522285557202e-01
-4.906638525555347824e-02
-2.804997141109941833e-02
-6.305276805102807969e-02
5.625016941519697666e-02
-5.353083778266450737e-02
-1.492616310357247102e-02
2.138477645845334417e-03
-5.896764906479559643e-02
-1.789206776017271405e-02
-4.889025340708087058e-02
-6.139675430836085551e-02
5.688447854284812283e-02
-2.575162618928061170e-02
-2.913972918293777914e-02
3.686847141113684667e-02
-1.025524711837640379e-01
-3.278128485006794046e-02
8.280487451392820261e-03
-1.105251464400267281e-01
7.321549028126064784e-02
4.083224512811132328e-02
2.351033341077413130e-02
-1.074850863336278550e-01
-6.062214230426618555e-02
-1.156735046008490128e-02
-9.748085307945397737e-02
-3.712509455648070611e-02
-8.015731537449570857e-03
-5.066410709473724572e-02
-6.430651243438008369e-02
-7.198097709294175306e-02
3.535137550500638132e-02
-4.437532143306375382e-02
-7.695429849032546510e-02
-1.981695779975532409e-02
-9.392872742407777642e-02
-2.767674287280955450e-02
9.145917772919176514e-02
-2.283713533921175433e-04
1.496095224851085211e-02
4.980956017454896828e-02
9.733478610316781757e-03
-1.438995891864348377e-02
-7.048774761721902926e-02
-6.177612801896108924e-02
-4.628406012623226956e-02
2.222219886565272862e-02
-8.881945881959905920e-02
-1.211714554637664289e-02
-4.883790272133810284e-02
-1.483001799041876734e-01
1.235031124197930388e-02
3.279492461243917190e-02
-7.451345513091371664e-02
5.293795170465639272e-02
6.394658058987086162e-03
-6.503896115338092532e-02
-5.775603798200099753e-02
-5.113669281921254250e-02
4.941462863210852735e-02
-1.289839640908610648e-02
2.033585834648806573e-02
1.798522768950785999e-02
-9.725073036946121907e-02
-1.229039343501921039e-01
4.072993850971263520e-03
-3.521366374659057330e-02
-9.415754370601218948e-02
-8.844844627237878620e-02
-1.068467826112519947e-01
-8.009423316719220184e-03
-9.379705945397845412e-02
-4.595223862202612447e-02
-4.840577602308934746e-02
6.939991558045493017e-03
5.451129426128650812e-02
-6.259156987254273219e-02
3.713118457789463516e-03
2.525269970610319326e-02
-9.364920267259214948e-02
-3.240587803287518082e-02
-8.029107192072230947e-02
-6.006119302302798113e-02
4.616837572653005595e-02
1.218195922248473985e-02
-4.811186282849863605e-02
-1.776622530473358913e-02
7.029592234438461484e-02
-1.883398878641730917e-02
8.477053845658212572e-02
-5.214681760706160046e-02
-3.511033799986844339e-02
-1.079334164421233509e-03
-5.197953787731935532e-02
-6.978972400771503437e-02
-4.939449899523615933e-02
-3.241597517035874065e-02
6.191880258540102822e-03
-5.936949864888659001e-02
-5.643063185927101044e-02
-5.873574491906327633e-02
1.867770194117487903e-02
-8.904175377332942953e-02
3.714882053760441838e-02
-7.329937585112972741e-03
-3.313456568929144894e-03
5.201317656310504647e-03
-5.522148176231918976e-02
-1.188065408269674550e-01
-9.799438268344716485e-02
-7.907406190414624503e-02
-8.062937715246923376e-02
6.693765378279134537e-02
-5.250436273863206410e-02
3.143195963583995684e-03
-4.051527046925927633e-02
3.170542115691738633e-02
5.252475668543529763e-02
3.329852218069450503e-02
-7.006111031312195481e-02
2.396884086521501069e-03
-2.643075784995224664e-02
-7.498465176168829516e-02
5.764275514918580992e-03
-8.483118098533508344e-02
-4.234125064263757898e-02
-8.929803762346905094e-02
-5.562479405266314986e-02
-8.668767261657783774e-02
-1.032012713012493005e-02
-3.560642948558720433e-02
-3.649234351969564416e-02
-5.598449388371704027e-02
2.840277229560914801e-02
-2.423669139737897812e-02
1.211560184371209513e-02
8.064595400863315555e-02
1.073597642568256821e-01
-3.568171457275371578e-02
3.800128631620713904e-02
-1.717703035859654767e-02
-3.117715020342479507e-02
-1.217296694064537860e-01
-2.380373907448997753e-02
-5.744807987041741781e-02
-6.920126702045445444e-02
-1.926553323479399393e-01
-8.642691675647790062e-02
-1.114032857664958194e-02
-8.067866093354089663e-02
-2.491338589532722872e-02
9.226669979979415168e-03
-4.777738492780213980e-02
2.091702964495222028e-02
-8.403648574997404919e-02
-4.177861897416183801e-02
-4.108919547649030751e-02
7.416490038490727854e-02
-3.053715783776562998e-02
1.455878937339623834e-02
-1.150176808589765676e-01
7.022151034970308681e-02
-5.347960435956069375e-02
-1.092776482591722165e-01
-2.503407929538400273e-02
2.138751054824821266e-02
-6.004469754438703649e-02
7.255720194857800953e-02
-1.574694359953044548e-02
-5.562060457633265925e-02
-5.483381497610237409e-02
-4.002843679307808294e-02
5.793468164753114852e-02
-1.378907113116706884e-01
-2.945434012351967265e-02
-4.349146348190510020e-02
4.666231151165240593e-02
-1.386971414112083412e-01
1.160367708946728055e-02
-7.650015714689019364e-02
-2.619180647155673614e-02
-9.031708528956919335e-02
-7.275429512657122233e-02
-3.646419217003443042e-02
-4.783125544636419174e-02
-4.072504892048704750e-02
1.485496989109285314e-02
1.591366287491224885e-02
-9.886700938944795181e-02
1.317006641244402448e-02
-4.685756329473148019e-02
-2.103250404278459232e-02
-7.750580878023578812e-02
-6.662723455820185325e-02
-2.817147843488574874e-02
2.840012860610782730e-02
-8.517925831342429421e-02
1.487296237110901156e-02
-5.641464738770406856e-02
-7.789688282287618448e-02
3.843938103701564912e-02
-1.012262684730074191e-01
9.885654804185243366e-03
-6.176475790343723821e-02
-2.078396858482093462e-02
-4.683763976233132342e-02
-3.443108241022108107e-02
-3.494524304210334942e-02
-1.007139678236850661e-01
-6.239318216693048869e-02
-7.362299120916078465e-02
3.260474752444697533e-02
-1.655533956478889845e-02
-1.287663755331567295e-01
2.271269823480337458e-02
-6.907923650297721763e-02
-1.712204085133819248e-02
-1.285631336268074632e-01
2.236265122484825882e-02
-2.662574372454078880e-02
5.006799806670896025e-02
-6.554406846990283586e-02
-6.834292816679495008e-02
-2.303019477776846111e-02
-1.245559588102709420e-01
-4.115031883587710881e-02
-3.784195732883616908e-02
-4.145824508145559001e-02
-1.670817459479069511e-02
-4.611632774627964781e-02
-4.430209481361038065e-02
6.006604310590304974e-02
-1.415416262598821057e-02
-6.684967119069484300e-03
-5.031185534922371499e-02
-2.056344870644058465e-02
1.055220096414057063e-02
-5.142075962793026672e-02
-9.294200197700730470e-02
3.609973683184046055e-03
-3.143212380045598553e-02
-2.117385228442387676e-02
3.378153944007387249e-02
1.732901893719582254e-02
-2.862328469414352275e-02
4.950018898012991525e-02
-1.936380095606933310e-03
6.307887084274742262e-02
6.381733077145217148e-02
-4.418254207060635236e-02
3.412081014384809458e-02
3.268415310809191787e-02
1.492269128357884833e-01
-5.825418590569836352e-02
-5.521820551446608716e-02
-6.989885953371804961e-02
1.423130322743163846e-02
-2.553122911868757269e-02
-2.589771679871824897e-02
-3.189972249505490520e-02
-9.058276744899022848e-02
1.627019489824985121e-02
-9.580591342731921423e-02
-7.627298918132484340e-02
3.662659398435225144e-02
-1.363359367763102292e-01
-1.376069512797955217e-02
-4.893725509944024665e-02
7.789371009278378208e-03
1.949612299594606635e-02
9.192257628754571530e-03
-8.881940272143428947e-04
-7.061660267282178494e-02
6.305561772178130964e-02
-1.095234628115106384e-01
1.309606210343205318e-02
-6.947404338405199775e-02
-2.179031520221356641e-02
-1.364123971782094102e-02
-1.026942259067958746e-01
-5.737231040652310265e-02
-7.226870842995609945e-02
-6.839458048198049367e-02
-8.001533262123106116e-02
-3.347018679458509810e-02
-3.819855000219874591e-02
-2.622679558342175601e-02
-5.590937427439488655e-02
2.810238813922337139e-02
1.958747106135629631e-03
-1.344479610710577235e-02
8.857468432002132963e-02
-1.665159444610072800e-02
9.633681679401326706e-03
-4.365716244426463832e-02
4.301768367158605166e-02
1.098035808343462809e-02
3.613403006336260437e-02
-5.339043953864771458e-02
2.700569856670944572e-03
-2.053362500186383527e-02
3.741267481648833521e-02
1.988398414541729664e-02
-2.135787876167242680e-02
3.364520559560100349e-02
1.350771089210716161e-02
-8.843551438691739375e-02
3.866235374511589368e-04
1.027596470027089016e-02
5.377726382710810993e-02
-2.960985070655990092e-02
-8.571490017358755764e-02
-2.746515070005565301e-02
4.119539846915185044e-02
-1.092608666938545969e-01
-2.797176351990318319e-02
-1.038720302254884098e-01
4.268572043328888732e-02
-4.816272572729253520e-02
6.335931432473630720e-02
-1.945353403453573340e-02
3.264502996881472885e-02
6.051939356439028223e-02
-4.297128744811581219e-02
2.924362314556969156e-02
-5.000882871963298337e-02
7.765421978645324630e-02
1.114000971617316593e-01
1.246161586333800475e-01
-2.549992788940598845e-02
4.369822013001248978e-02
-3.026621098577943897e-02
-9.119892766211153134e-02
2.067828636450653665e-02
1.772093858657203952e-02
-8.515445008620019587e-03
-7.892539901858046381e-02
-8.858886339686466993e-02
-4.312903740458055857e-02
-6.036244143071319013e-02
1.181463587377622713e-02
-5.598235862499994359e-02
-1.252617341952940062e-02
6.130682920551183690e-02
-7.915434027504917452e-03
3.659132858703240815e-02
6.978438098266748213e-02
1.085937885246182795e-02
-2.572494914457715970e-02
-7.443298726930161480e-02
-4.844973810953472765e-02
-1.335494627587709149e-02
-2.018022954619415332e-02
-2.000448318627056146e-02
-3.054078918587248975e-02
-2.262233720734658365e-03
2.844054028345931184e-02
1.520146872012071750e-02
3.693558526463119190e-02
7.330413287052359173e-02
-2.342555416480470235e-02
-1.285491999363188309e-01
-1.228063851234097448e-01
-4.860927222187709333e-03
2.776762382827439868e-02
-9.644053120845545723e-02
-2.063661194311707664e-02
-4.746072969133075664e-02
6.312971326857863552e-02
-2.349097958414567144e-02
-3.278250308720419975e-02
4.451219960851914709e-02
-3.416733600256992992e-02
3.565147038703532197e-04
-4.924786913334443933e-02
-1.220493031570032000e-01
-3.179570187618158822e-02
2.803658812577097814e-02
-4.873514358732981833e-02
-2.523670948161978872e-02
4.985523449400105361e-02
-6.489339009937016012e-02
2.844933455788342322e-02
-8.476914496837453447e-03
-5.142841090172352997e-02
-2.650526540095827707e-02
2.419606256294786623e-02
-5.071588422336314322e-02
-3.611628036795405672e-02
8.470632473261255346e-03
2.752174723325822789e-02
-1.524326617051290078e-01
-4.054257686987339931e-02
-7.526958337283524980e-02
-8.720633419768693273e-02
-7.590005069701077911e-02
4.626874010959933919e-02
-1.762103057681538298e-02
-1.395730198297656828e-02
-7.360598146136006215e-02
-2.251670707859310464e-02
-4.788969203891937920e-02
1.409660182067058037e-02
-2.780060656330018282e-02
4.462198121274927459e-02
-5.483475482223908876e-02
-7.746347768063807648e-02
-3.042465144423583609e-02
1.791927574701104864e-02
-2.823892758365818476e-02
-6.569131984170213656e-02
-3.605841099487770707e-02
-2.808784780484437776e-02
1.734848385792030212e-02
7.729631057155658680e-02
-5.842234390966439400e-02
-8.414410761256306548e-02
4.019676622921854875e-02
-6.403712969334930671e-02
4.555268265295153718e-02
-1.304374734381621298e-02
-1.840073162893124045e-02
-2.984245185676542497e-02
-7.222371111265134258e-02
3.039806789460964762e-02
3.350802607460431903e-02
-6.551055752798563836e-02
-3.192981781907972515e-03
3.096845011251253901e-02
-1.639304359319550958e-02
9.382291475124766855e-02
1.401856786716388845e-02
-4.695401986990621612e-02
-6.600521337778729458e-02
7.305809777459752741e-03
6.310235081939268020e-02
-9.140523617848501925e-02
-4.843101720806476662e-02
-2.135818150454598524e-02
1.374106255198968493e-02
-7.525389419317286138e-03
6.842098424132231523e-03
3.445350148514031430e-02
-2.060367794713675524e-02
9.796103046676217507e-02
-3.373191072957737457e-02
5.088700310530830904e-03
-9.413494054183178458e-03
-1.828752131582131804e-02
2.154550700295620319e-02
-1.570991349510896321e-02
-9.544199383123116304e-03
-4.861190049559876991e-02
-2.995574603906094729e-02
2.452335846748861237e-02
-5.351854909769562102e-02
-1.683292769311430653e-02
9.591859396944678318e-02
-8.403684435034450284e-02
1.254800424851109861e-02
-9.529200913263782130e-03
-9.635850060190943867e-02
-1.765288352965717691e-02
6.056672250264935609e-02
-3.483061945157280709e-02
-1.030332114215815054e-02
-3.133888483905518385e-02
-5.792933841399286465e-02
-3.127928180826590552e-03
7.959851707513851751e-03
-6.910737388797365266e-02
9.963980132116304067e-02
-1.931776854464924142e-02
6.267961012465625426e-02
-5.127015226360703360e-04
-6.190218277831907590e-02
-9.360289569669495713e-02
-8.321303931213497318e-02
-2.106544570599649599e-02
2.509332494428725621e-02
-1.054197330841951247e-01
-6.014967342542387740e-02
7.604470724979039802e-03
4.188016725964496811e-02
1.676782476630970034e-02
-1.852947242935408176e-02
-1.683656315556726624e-02
6.345764969036622044e-03
-8.060668380365988706e-02
-2.642148595667546951e-02
8.215993024279791279e-03
1.840707684109907719e-02
5.239415120225094508e-02
4.484435555454335809e-02
-4.915920912102016843e-02
-2.365654967107478496e-02
2.056070241189634357e-02
-1.138483866597448657e-01
-1.111619340361026942e-01
-4.724764621197130587e-02
4.425957091622017420e-02
7.609757687241072710e-02
-2.780574331228546393e-03
-8.203576556424908850e-02
-4.822609716909481009e-02
-2.493672668840333107e-03
-4.367640172526180559e-02
-6.176963369518727320e-02
1.674487921629394180e-02
-1.242076930718260253e-01
-4.481978283164018279e-02
-6.831033035505849893e-02
1.612772926800448182e-03
-2.256899527620661802e-02
-9.949686119171239837e-03
-5.751924692527638633e-02
2.532901609729290224e-02
4.353847611428850878e-02
2.640738883081722096e-02
-5.085275084274803320e-02
-2.872802533779673581e-02
-2.970163255812243580e-02
-2.060131532554535308e-02
-1.013586538448571842e-02
-6.736762982594669824e-02
8.351453498830874178e-02
-5.274631470134291678e-02
3.318145516862944927e-02
-7.065539465602942507e-03
-5.184255517713846212e-03
-1.137774773290666473e-02
-2.760779446037418122e-02
-9.491936488804973704e-02
-2.761448400194469951e-02
-4.253232254937425877e-02
-4.368967247028717610e-02
2.096264365001948224e-02
-5.270130965399300038e-02
-3.037712891010701383e-02
-3.345818065170152317e-02
-1.665882037704067425e-02
8.607654674845577336e-02
-4.515009591527992944e-02
-2.781332387802923356e-02
-6.359067678164181947e-02
-6.316494741319900186e-02
-4.462867074039914006e-02
2.265055553112926834e-02
5.153747454159657293e-02
-1.192317267402910955e-02
-4.293337111628627717e-02
-8.748080055398822774e-02
-4.660775486171482573e-02
-3.277537543404809850e-02
-2.322516970538881370e-02
-2.955344611958343401e-02
6.438260533613948677e-02
-1.293980302406648186e-01
2.884202630914268345e-02
-7.707800355040093920e-02
-5.940976536662677387e-02
-6.749491554292472856e-03
-4.805965038382496723e-02
8.691476059970568505e-03
8.220439209926054536e-02
-3.729303831466708463e-02
-3.996096531613268360e-02
-1.152856900654107043e-02
-3.803705143965593026e-03
-1.111554367673908000e-01
-4.410081838306285223e-03
-6.025570686619869526e-02
1.041991058244989832e-01
6.569580924454861137e-02
4.088791155707127700e-02
-1.356209389707828915e-02
-1.538196071969163102e-02
-4.137598504958021201e-02
3.308961425738183443e-03
2.865190057895796588e-02
-1.444582684661825933e-01
-6.620950213630417969e-02
-5.241204819799879198e-03
-3.481305956626019882e-02
2.553316185817088718e-02
5.051053068019707715e-02
-1.566646403935395004e-01
-2.585153550163323335e-02
1.666222169830196970e-02
1.073805207780867271e-01
2.087268320315963099e-02
5.802298684722285299e-02
-1.552233342516898262e-01
-7.131441441810964198e-03
2.513219403454937037e-02
-4.995928810553443983e-02
5.325136091508595598e-02
-3.480725951766736048e-02
2.371745690756205810e-02
-2.856509604998801188e-02
-1.156067994185125923e-02
1.761823488988784742e-02
-4.561069673771027400e-02
-8.061344692978324178e-02
3.194146242863887819e-02
-9.017263869509585528e-02
-1.672073271407309089e-02
-5.976210114832795905e-02
-8.647469997502260641e-02
-3.374946741430903674e-02
-5.503821013678290852e-02
-9.961038712411864060e-03
-9.695105954971018625e-02
-5.811133649795937467e-02
1.091098551055966898e-01
-4.156100621736016909e-02
2.518222436886672494e-02
-3.259432906279964570e-02
-1.001731620981260173e-01
5.073807517428182562e-02
-7.345701948466311360e-02
-3.765970828632697609e-02
-2.894336278436224555e-02
-6.135138916151432198e-02
6.600741993855345491e-02
-1.064972515335978615e-01
-2.817804266294509155e-02
-6.373063731040720659e-02
5.522851820864298905e-02
-3.772184975833208637e-02
3.052999556554105137e-03
2.741215099199403177e-02
-4.039758900674428332e-02
-6.959242689469595511e-02
4.140090721739577567e-02
-2.686490798004603081e-02
-6.191855595389344352e-02
2.259413849228995505e-02
7.880807403675041400e-02
-5.752304862608013242e-02
-5.556250381679266742e-02
3.100598824483557364e-02
-1.490491824305753277e-01
-6.352365522710014603e-04
-4.943002615378707526e-02
-5.763518376331765690e-03
-5.372462692484922253e-02
-5.820157670624572649e-02
-3.655981640959919676e-02
-6.379255928744578807e-02
-6.237562814727753285e-02
-4.071284330130624241e-02
1.830122130973078909e-02
-2.967795228837993154e-02
5.876521117846260356e-02
-9.927904152395111703e-02
-3.400444779921877464e-02
-9.344433753634388828e-02
-6.668852914259543185e-02
-2.525285013084722918e-02
-7.693912845656639132e-03
7.648916785244708194e-02
-3.135734816497003780e-02
3.260870753384343974e-03
-1.217207016033711002e-02
-6.081247451799151604e-02
2.953230422902086358e-02
7.216436635788524290e-02
-7.004829929759637253e-02
3.123547414411740469e-02
-5.342949478462690610e-02
3.233289024367435455e-02
-4.694812318722278201e-03
7.144266368494556728e-03
6.470782188923150657e-02
-2.137659891813740651e-02
2.725443789202989034e-02
-8.058689207291448720e-02
-5.096979562238681573e-03
-2.037073875637979842e-02
-1.311164115918982132e-01
2.680616504496183272e-02
-7.138920294339064221e-02
-3.055312135425387529e-02
3.988201426296757168e-02
-1.342412122147249032e-01
-2.452497931806058365e-02
-2.857923795479884801e-02
5.183666744565414500e-03
1.343673690091538864e-02
-8.471284834850243393e-05
-4.764203500874494845e-02
-2.208668053698955441e-02
-7.603422780353720489e-02
2.442165216923280341e-02
-7.449595669908640194e-02
2.800304410260799626e-02
-8.127722925633337758e-03
-1.311027421779303870e-01
1.601673637672184139e-02
-9.142035413936724919e-03
1.654133348582779300e-02
1.153319912389677709e-01
7.528227667441647619e-02
-1.764306646844605309e-01
1.618678457589088626e-02
2.447501920091012598e-02
3.364614485104139296e-02
6.062494985441097689e-02
-4.738430959579087269e-03
1.723265335798066997e-02
1.705155530322804633e-02
-3.610897094015975278e-02
1.240715923087823275e-01
-2.406362796179263228e-02
-4.616759401143632341e-02
-8.966143145762020539e-02
-1.706725104680901703e-02
1.356721326542825908e-02
3.361057788908419081e-02
-4.006808086940832729e-03
3.025637336780196557e-02
3.265068192000180475e-02
-6.242793016494630615e-02
-8.280057250523073162e-03
-1.770124307419610604e-02
5.027284795523937443e-03
-6.841828056603846409e-02
-8.435807680608232995e-02
-3.991777259582579562e-02
-4.837287440461275623e-02
-7.766121680922152826e-02
8.473424848022947931e-02
7.622134762401186481e-03
-6.115081245426632651e-03
1.010837927031925376e-02
-6.782156732215036121e-02
1.056696773562274113e-03
-2.247113223986046612e-02
-6.658510280284818394e-02
-9.720691875044897012e-02
-1.031914979022983264e-01
-3.110417401745623270e-02
-1.263857598192895115e-01
5.260730969701079424e-02
-3.466238770775324166e-03
-1.015269432571946351e-01
-1.485820509570957328e-02
-4.533303334705274246e-02
-3.534963142547782600e-02
-8.013809971088617715e-03
7.071937714149424681e-02
4.486681412093403848e-02
1.880356944151320014e-02
-4.096944817341253292e-02
-3.332010384748743809e-02
-3.395026278986675722e-02
-4.397769156902344573e-03
-2.237798934236104320e-02
-2.134927080960347459e-02
1.969329393389709394e-03
-1.449261974100541847e-03
2.796810960172475477e-02
1.575003902908662240e-02
-1.623280481026402947e-02
-1.814299181801605140e-02
-7.734185000449225744e-02
-1.175622584097354550e-03
-7.315956467119467954e-02
-5.967490548289090813e-02
-1.006654338751461486e-01
4.276322771900146341e-02
1.262860519196791313e-02
1.168330733441014756e-02
-3.071485457478858108e-02
-1.714355699050502599e-02
7.449897429323159084e-03
-8.669803502742960341e-03
-3.108629108184312456e-02
-6.086455526729246668e-02
2.163083854940258885e-03
-5.660207036955684085e-02
4.545770652215748442e-02
-5.952167875024398647e-02
-4.373790232476890832e-03
-3.947713521690014021e-02
-3.764349148223345570e-02
-3.644861785696425910e-02
3.780350404223022792e-02
-2.264969156767743588e-02
-9.188678041835644794e-02
-5.503160117348387947e-03
-2.147033503954758060e-02
-1.884455806372922759e-02
-2.204289237974756815e-02
5.014972630041318602e-02
-4.974958517340263148e-02
-7.691229734331557488e-02
1.439635317181689467e-02
-1.901372546725750914e-02
-7.692432523188109939e-02
-2.082496394560977640e-02
1.029763916579381697e-02
-8.366927245029386062e-02
7.062523243707587335e-03
-3.798387147097426197e-02
-9.858862034428945292e-03
-6.014135258518123889e-02
-5.922562290205936331e-02
-1.014350112714259384e-03
2.281418160971706438e-02
2.543552123351414118e-02
-6.543441462106218409e-02
-3.437660371577745070e-03
1.758189909069334672e-02
-2.519475672516489559e-02
-6.362277120960110888e-02
-3.246699779899298033e-02
-2.513509384309646835e-02
-5.700659620374844139e-02
7.964983765033132462e-03
-2.609875395935340806e-02
-2.849056114739640950e-03
-7.327984150085446735e-03
1.861449201887590416e-02
-7.639729755007562684e-02
3.684990496949030331e-02
5.082108990880488449e-04
-3.781679073537637381e-02
3.217429953579700047e-02
-7.900736002873281691e-03
-3.928332223926014888e-02
-3.778597424266500610e-02
7.618732510399879587e-02
-1.144684850604466425e-01
-5.684736673499349736e-04
-3.205754614429419391e-02
-5.236010941826310661e-02
5.479329099380338131e-02
4.505803450580903730e-02
-1.622399700725295994e-03
5.949622510013492793e-02
-3.355736031647376522e-02
-2.700371280756649894e-02
-6.427637039346037647e-03
-4.346420688488621814e-02
5.635773437142088324e-03
-1.540467855215249537e-02
-3.175131628934098338e-02
3.077842847010067717e-02
5.684882160933826811e-02
2.789616076998872093e-03
-8.049464219046895130e-02
3.263877736096039428e-02
3.876327499291591649e-02
-1.947614837891755921e-02
6.099536017836982432e-02
7.978813094875841783e-02
-1.146311417974864300e-02
-4.983523486485959969e-02
-5.525800772316322163e-02
-4.560391674126004768e-02
-4.184413357342760958e-02
-7.770452266373836792e-02
-5.602711021498290450e-02
-2.353750590377801056e-04
-1.069930637157754522e-02
1.132721118617192463e-01
-8.113242783860873109e-02
2.469937007651660382e-02
-4.567609688181314964e-02
-9.593847627574645862e-03
-9.447971083419914873e-02
1.713071089071810729e-02
-4.840316407398811971e-02
5.744823601304668848e-02
3.062471789478759046e-02
-8.684558957396015799e-02
-5.928801538204556132e-02
-3.871729547353156692e-02
9.462762317156393765e-02
5.225070471536632372e-02
1.869459235515922788e-02
-2.761978708920225997e-02
-5.134414769191440915e-03
2.755936056952232056e-03
-3.283373268104994996e-02
-1.898816357421249240e-02
-4.972041238965179549e-02
4.797317708265205066e-02
1.173056489398491276e-02
3.123443729544731276e-02
-5.501639935647888169e-02
-4.672808143410540471e-04
-2.134607357383211737e-02
4.978069316429695884e-02
-4.518775113389238846e-02
-4.103072205958564062e-02
7.308341733959633491e-02
-5.402115829139800263e-02
-5.652488149316994143e-02
-3.553304861264641734e-02
-1.156563624821039735e-02
4.710107521677536074e-02
-9.324879144523418040e-02
-6.405548461237009494e-02
-1.180493545184383569e-02
3.866365034238458676e-02
-5.269107247114944437e-02
-5.547847245676348210e-02
-7.245427024323897180e-02
1.666669157688674061e-02
-1.416472703640502852e-02
3.702437458349893545e-02
-4.987365267361691494e-03
-1.969366752416087940e-02
-9.803879302145780683e-02
1.078824217040619815e-01
-3.193294101225902654e-02
1.970954304683263450e-02
-7.793630350109535809e-02
-4.594434975619157008e-02
-5.926371312345899561e-02
-8.466150327449482871e-02
3.815131463214607721e-02
4.908876127861941038e-03
-2.158526433295808802e-02
-4.696774960624020695e-02
2.739675841027166756e-02
-1.358291954115382200e-02
-5.217650531725955693e-03
-2.560458373606037605e-02
1.774874641113767179e-02
-6.333943372393240068e-02
2.682700290083528394e-02
-1.969496955221783450e-03
-2.389401084646254267e-02
2.570108699749760334e-02
-3.528512401454257652e-02
-5.453110421247706757e-02
-9.617539151767733052e-02
-3.276471144152859338e-02
-2.214058604695650495e-02
7.432971103600032048e-02
-6.045163930236732014e-02
-3.453139410763017558e-02
2.984070727615864213e-02
-6.345075337523636838e-02
-2.983025539260784550e-02
1.948517665457667400e-02
1.074505516069960108e-02
-1.129929636396967835e-01
-5.287569816105545245e-02
-1.425766221989774839e-02
-6.362446148648173705e-02
2.923055466507362612e-03
-1.290603516304472502e-02
-3.495879526522772951e-02
-6.448493192192289447e-02
1.787912434439191053e-02
-2.930936180906314192e-02
-4.209969371143409966e-02
4.366857625240623195e-03
-2.672278739043456794e-02
8.506632508744300242e-03
1.173890357135415514e-02
-3.931963335267217585e-02
-2.847147938938868195e-02
-4.110213688864489123e-02
-2.572092992069556494e-04
-3.334836810028668497e-02
1.073332691329293917e-02
-4.568713367398794661e-02
-3.624270310044377247e-02
3.395058772272489811e-02
2.708498905638120555e-02
2.011850664541654787e-02
-7.820522847492171470e-02
5.509225158310901253e-03
6.653428135133213073e-02
2.021085820534311117e-04
6.625600960878509638e-02
5.117518629925034424e-02
-4.030221678530970623e-03
-4.729455928529896491e-02
2.263187793894998190e-02
1.303164624606360268e-02
1.919469109875079557e-02
-3.882397007011499646e-02
-6.411038246682558041e-03
-3.543926186740047751e-02
2.881984945351805105e-02
2.969231385596732969e-02
2.883444644732542639e-02
-7.979506239422803904e-02
-3.275127187679584273e-02
-2.395802430022417329e-02
-7.181688244170675306e-02
-5.294169293102359702e-02
9.493571338986509997e-03
-9.257569920328102137e-03
-7.247777388961035294e-02
1.483536281972587349e-02
-1.880407938141507793e-02
4.909927062182248628e-03
-4.106412751912001668e-03
-7.885802590675942969e-03
-6.783388753985788999e-02
-4.377086926840438597e-02
-2.945528471034907642e-02
-5.073526913012306461e-02
-4.815166086907842619e-02
9.441980155281969045e-02
6.880571420515485537e-02
-4.865848639561513173e-02
-1.120218818204765480e-02
6.275756575804046326e-03
1.278889374341332826e-02
6.564150318810721418e-02
-2.474829815662648452e-02
-3.490643247766922475e-02
-5.160477869441881804e-02
-5.895099170233873004e-02
9.005831091556715934e-03
-1.157598307537990347e-02
2.007856662464147640e-04
1.216720235796067348e-02
-5.392301445403108184e-02
3.785503981162151310e-02
-2.354007647646962076e-02
-1.265616925348026466e-02
-2.559512285600221149e-02
7.162101994867738075e-02
-4.353558867039734187e-02
-3.291319629427961330e-02
-9.359470734203839681e-02
3.403205744453401127e-02
2.511178576969300483e-02
4.862619269332975336e-02
-4.630325948430522726e-02
1.494027554612066197e-02
1.237192179193403324e-02
-7.272799362399088099e-03
-3.356133719241695401e-02
1.136171268189443626e-02
1.745202450849366038e-02
-6.142385500070130649e-02
-5.881265206550923691e-02
3.038204643154006346e-02
1.455666958453510559e-02
9.606470614116534301e-03
-7.050527210081532214e-02
-5.470323180838681382e-02
1.004684590090062189e-02
-3.949974795667777344e-02
3.527875168952673834e-02
-8.047233965427329216e-03
6.030781171628567250e-02
-8.620522585925151360e-02
-1.140613112826173621e-02
-5.903628412644429391e-02
-4.344339552168352721e-03
1.008615079922428517e-03
-4.370468978154929546e-02
-1.465964709130097030e-03
-7.283936072055377259e-04
6.961723612730451316e-02
-1.455706790399621288e-02
-2.370097856075102562e-03
1.254503823883719449e-02
-6.325017652667241919e-02
-3.002979968542459147e-02
-4.122933756617932761e-04
-2.158072311781665184e-03
-2.582483482152383124e-04
6.842073415101516259e-03
-2.931001910945687725e-02
9.894451980054114193e-02
-4.553468189101492897e-02
-7.002199727390380490e-02
-5.692751533111037321e-02
-6.768567051534266077e-02
2.359628142697882056e-02
-2.840504480555195235e-02
-5.544507658312105430e-02
-1.051050543511441587e-01
3.108991366689085878e-02
-8.570629600999295217e-03
-3.481060489434235211e-02
-8.220715564094317751e-02
2.403756499304686434e-02
-1.020559773478220966e-01
-1.190436610720079502e-01
3.781763612002567165e-02
3.738203591839662360e-02
1.112688290936801778e-02
-6.807954510888984678e-02
-2.154566117163758416e-03
2.997826188757903715e-02
2.308172186405435533e-02
3.265332881563445117e-02
-3.509298921947647237e-03
5.499310220440214309e-02
2.587149467504475803e-02
-4.599698991388233987e-02
-6.518449592714006813e-02
3.989790518186384083e-02
-5.095059925831797037e-02
2.380644184419938511e-02
9.017097117336813836e-03
-5.397842181389087696e-03
-8.653315738072306362e-02
4.235210996891696639e-02
1.061241074875692442e-01
-7.127677441909616336e-03
6.572794786319909044e-02
8.076607285719089591e-02
-7.511461096688015759e-02
-1.189734762602132068e-02
-3.360777154671547307e-02
8.704935654959873245e-03
-6.629142315102601324e-02
-4.832170513627581654e-02
1.018902665194803964e-01
-5.410921484883331883e-02
3.538656169585580047e-02
-1.275535819940225579e-01
-2.443687343194059485e-03
-1.480970664511291335e-02
-1.335447187565520430e-02
-2.296345479471356699e-02
-1.016900105094704215e-01
-7.682759420627545410e-02
-2.990942701833258777e-02
1.768765241478652012e-03
-3.076755493127611256e-03
-8.986458488401174657e-03
5.827867903470676991e-04
2.149780362822371893e-02
-4.457126310581227893e-03
-7.059716855593170526e-02
-1.318191903064878379e-01
-2.426628183108087838e-02
-2.010437549103350624e-02
-3.915054207178132045e-02
7.858476564639310658e-03
5.935122721602997982e-03
9.579052956850554745e-03
-3.651118404510672599e-02
7.759511785054865052e-02
-1.006775666873910291e-02
2.000096577140421730e-02
9.753272659758354182e-03
-6.621993776294981919e-03
2.064488808255763794e-02
1.175445154493703730e-02
-8.681935270219688638e-02
-4.943414634916121903e-02
-2.702349922002682259e-02
-4.591565362035098657e-03
1.989000780566390139e-02
1.900143839270807683e-02
1.213013652955222989e-02
1.554765925672702345e-02
-9.894335814430398317e-04
-4.167632846248146145e-02
-2.446703256943412799e-02
-6.557183319326850184e-04
1.706151782258085239e-02
-1.963176781889554301e-02
-4.752836066424000888e-02
-3.673445811970880992e-02
3.548052607721628726e-02
6.813817974874294969e-02
-4.863344725773666166e-02
-1.373195437551316851e-02
9.114654905524226594e-03
-3.903659754736622106e-02
1.646000355806747500e-02
-1.629859445349680219e-02
-2.995291774868456477e-03
-5.122431219769326452e-05
-7.221555780885713371e-02
-3.048804721886485755e-02
-1.906388964813904296e-02
-5.330559292525487158e-02
-1.178883631462171455e-01
-1.538391078112770829e-02
5.059705972419881875e-02
4.054253189046239103e-02
5.120143666685333939e-02
-5.687498768826756979e-02
1.254642056923232496e-01
4.762082348520163544e-02
-4.669119075550053760e-02
3.855494867705470952e-03
1.417134466916198342e-02
2.928720807508186641e-02
1.881140237107297580e-02
2.755525433266293057e-03
-5.541123992974760805e-03
4.495616298530851103e-03
4.375690367841665596e-02
-7.548523447754275362e-02
-5.236946248109085279e-04
3.558577165183359620e-02
4.946254748947618435e-02
1.865427102613830207e-03
-5.226765258727064656e-02
-7.140518891978323013e-02
8.073140651215085506e-02
3.455244646230556244e-02
-4.506248568231834700e-02
8.409744491908681396e-02
8.105524189230133014e-02
3.442704855861581509e-02
1.671589663786945609e-02
1.787704208454150151e-02
-7.594194930063091764e-02
8.621232038815161702e-02
1.666515545098358822e-02
1.938647036415210370e-02
-2.483683663891420035e-02
5.077437311913345075e-02
9.744606867572629116e-02
5.829076570760179793e-02
-2.544684226361126206e-02
9.929051112738764007e-03
-1.208383291253904007e-01
-4.269592023277066911e-03
-3.042615637880551754e-02
9.027389996334364564e-02
-5.050358247887466040e-02
4.685654720320346633e-02
-3.102082986014339551e-03
-3.257627686302855263e-02
2.531748943769479565e-02
-5.809959933377083913e-02
8.353160207861061448e-02
-3.150509527782720948e-02
-2.009421393913626494e-02
-3.377200689708735604e-02
9.257091946917428427e-03
-1.895576942155031627e-02
5.125422161171031520e-03
-6.401773151193101974e-02
2.823541139344308559e-02
-6.816796816843012467e-03
-5.433434566552508560e-02
2.792325451000079312e-02
3.036942037498545702e-02
-4.103479782974878837e-02
2.595591821673454147e-02
-8.727093693366253305e-03
-9.606140927868260515e-02
-1.082097303758066710e-02
-2.052233966767517959e-02
-3.048350956464116954e-02
1.898218637003994819e-02
-2.489603139719530692e-02
-1.581306087788676012e-02
6.803692938804314916e-02
-8.918627244278543942e-04
1.609792956782965870e-02
-6.927206063385023260e-02
6.791314916824639503e-02
-4.628122974245841431e-02
9.441915974463752081e-02
5.268460524567819547e-02
1.626973914811576105e-02
1.348652323607416915e-02
4.277179248156525587e-02
-4.784295892272240336e-02
-8.943543015227974069e-02
-3.608671691968019270e-03
-5.486230257567344115e-02
1.954704372954992747e-02
-5.340198037706267442e-02
2.009013327451091013e-02
-1.852576058618186786e-03
6.887926330782076501e-02
-4.154729028889440900e-02
-2.518942730415061129e-02
3.914862617918879115e-03
4.317999871867569950e-02
-6.138510228905568605e-02
-1.468543244517707749e-02
-1.144677565315856300e-02
-1.598420141426327296e-02
9.548175727405779079e-02
1.779597699894193766e-02
7.299681863729402809e-02
-2.662937495176119843e-02
3.240087553249197672e-02
-2.564168864863295566e-02
-2.824539314783215335e-02
-2.088396272776752924e-02
1.264701145543421779e-02
-5.105634060010093289e-02
-4.259428626026065534e-02
6.294434373897826729e-02
1.917671929889171872e-02
4.050644382227491097e-02
-2.928351867903223119e-02
-5.167308805484297635e-02
5.510430985627034345e-02
-5.408687537766939529e-02
-2.550124028980410226e-02
-1.180040796297188686e-02
3.674187548978513130e-04
-1.995206724908097501e-02
4.211175325176840650e-02
-4.164359575977701067e-02
-4.070090064975829397e-02
4.655543086997149249e-02
4.076827534783825785e-02
3.449898077973798799e-02
-4.193556573608813592e-02
-8.339716993475160267e-03
4.766546692049117295e-02
3.848374368780508453e-02
4.206705425094034445e-02
4.249870841737458937e-02
-5.635438574805142625e-02
6.506022033416210271e-02
2.322056754287687638e-02
-9.796651442328474166e-03
8.696728581726533014e-02
-7.001062827124793220e-02
2.066848698625216654e-02
-1.030156264729251425e-01
-6.038019058508625053e-02
8.911365283339756083e-02
3.963468575906285013e-02
8.124206722014565285e-02
-4.647721076471143797e-02
3.564952809690089680e-02
5.136281838283611456e-02
2.489788313162719785e-02
6.204858275435048975e-02
-4.591960830056178444e-02
-2.184433969068926354e-02
-8.876117103515614171e-02
-1.782767264226426882e-02
3.738293605395649061e-02
1.460440361640523085e-02
-6.172004096069397261e-02
6.357082613501316426e-02
-1.505247299389263216e-02
7.957271895477745910e-03
3.790465809326144797e-02
-3.750803126735240828e-02
3.513626143549988118e-02
4.882092098932803992e-03
-5.201030414178343941e-02
-5.489582578285644859e-03
-7.586865718236833478e-02
1.454538062807229394e-02
-8.433881536912216093e-02
5.127368182279379294e-03
2.794569150428065363e-02
8.150538295412738943e-02
-9.203785374603602742e-02
-1.191527485352107153e-02
-3.609740560761523498e-02
-6.480839386465397922e-02
5.755743644489372951e-02
2.222154325394755381e-02
-1.439558626575829703e-03
-4.008835111060728845e-02
1.179434656500189318e-02
4.274254436447032235e-02
-3.463489891826267153e-02
2.714109501577375086e-02
-1.135897747705522515e-01
-4.225269511062472103e-03
5.832092169063864823e-02
-5.021442961251225412e-02
-1.071666104975759447e-02
-6.600359581574359071e-03
3.207014775648480559e-02
-2.704470127673962165e-02
5.242685241690378528e-02
-1.919365296682444891e-02
2.201279119648428748e-02
3.227598299967403966e-02
3.811406574149271004e-02
-8.291645283278891929e-03
-5.973221733194717525e-03
-3.857631288251446577e-02
-2.523594856989222826e-02
-4.261036356707032652e-02
-2.221308770367240448e-03
-1.118819580641465007e-02
-1.365736077695671978e-02
6.603562116068495413e-02
1.634043032374640899e-03
-3.141068800775350528e-02
-1.807071604365453887e-02
-9.570316226839463425e-02
-7.389599966558289823e-02
-1.638076878651513121e-03
1.549197650288031657e-02
4.205399583745948050e-02
-2.246542172975992888e-02
-3.821391975075365960e-02
-2.540271772560255548e-02
7.574245013505123691e-02
-1.468636334290629453e-02
-1.794924980749071711e-02
-3.812233041180774357e-02
-1.270188946580818115e-02
3.304869740995274030e-02
3.495372582711440967e-02
-6.294108737003026310e-02
3.483173534428929408e-02
5.801148591567385077e-02
4.085584392408442289e-02
2.698207884103045323e-02
-1.067715270853664689e-01
3.542766744752911395e-02
6.023708425963138213e-02
1.873948173672214737e-02
-2.324802339286709610e-02
4.870094345271177433e-02
-1.061436714200141539e-02
-1.564807264058326597e-02
-1.744105597937219490e-02
6.156879028197644738e-02
1.622326254354099087e-03
1.656468577681747059e-02
2.676744477826584201e-02
5.531852523481647216e-02
-2.121286397590392558e-02
-4.886979633445667770e-02
-1.816528835721478372e-02
6.463662682554849326e-02
-4.223235612057563149e-02
-3.676784821848525214e-03
3.233464028178815314e-02
2.232446663878064758e-02
4.519360887808924511e-03
-1.568640868221478010e-02
3.955638971766035211e-02
-7.113710539907856789e-02
1.241682701356298588e-03
-1.424897467514934894e-02
-3.876921405180220465e-02
3.312529807489319328e-02
3.261213415773974583e-02
-2.727673668390341241e-02
-5.989836035978456791e-02
1.442240154654748051e-02
-2.099800460370163102e-02
-7.766786395015780331e-02
-4.042456829996480226e-03
6.791991325630340748e-02
-1.365834429150507897e-03
-5.780670443717084682e-03
-8.978671218578156143e-02
-4.597665369945588831e-02
-2.117595314712656177e-02
6.598252017294779954e-03
-3.906681662314214626e-02
-5.609437252612748531e-02
-6.895263914919916304e-02
-2.168990153254636219e-02
-4.939302117881143664e-03
-7.008054910841442220e-02
-4.971346948440584501e-02
-4.593061202888490402e-02
-1.395174439143347447e-03
4.690461109624512182e-02
-2.588093944942833347e-02
1.609593890069750677e-01
-8.182699935238202382e-02
-1.722017419166659707e-02
1.580736992065702451e-02
-2.876977706747914712e-03
-2.984888781420236281e-02
5.120619386355355213e-02
2.379234150500553549e-02
-9.311517065907806701e-02
-1.001303634284125693e-01
-6.354555023948506298e-02
3.717184836763041955e-02
-6.678248833300220837e-03
-5.677883180955294040e-02
8.300133162768860359e-03
3.501561580345036173e-02
-5.346403125692883451e-02
-1.649020620680385907e-02
-1.280088984630132487e-01
-1.692245063219559309e-02
-3.062904292732890679e-02
1.759751493594024357e-02
-4.518216600318950699e-02
3.689534228193442483e-02
5.095115736035183557e-02
2.404824678714893513e-02
9.558193406013786031e-02
3.574900287663479448e-02
-4.508234866175073879e-02
7.067498425769951076e-02
2.136186036807646502e-02
-1.417838873262445253e-02
9.262592447436038268e-02
-1.531893606331999509e-02
-8.282269160415797749e-02
-2.751012024891305238e-02
-1.983813049117183480e-02
1.547899033971705633e-02
-8.786173167419113195e-02
3.186614654220696480e-02
-3.544667852057876295e-02
-4.845292140089247496e-02
8.997851265810433152e-02
4.831515039588895298e-03
-3.807365032752506318e-02
1.072615848790407431e-02
-3.269703841987506299e-02
7.133273663169186103e-03
2.848692925845897755e-02
9.245472352241063119e-02
2.533754347939772694e-02
-1.179485851234105265e-01
-2.549236965555672172e-03
-5.512872632612935385e-04
1.191919165794473948e-02
4.472280540304547115e-03
-2.575163842688146798e-03
3.842185950737558170e-02
-5.191480607574042866e-02
6.389095133309126429e-02
2.431638187192164836e-03
-3.491345234985789026e-02
9.206759634349380439e-02
-3.483117991933226687e-02
-1.221606396652356527e-02
-7.031076915014686235e-02
1.546311780686225427e-02
-4.026580833010721255e-02
-6.007302702316633103e-02
-3.044816276863500717e-02
6.487357961669672213e-02
-1.403742892364220896e-02
1.403290530064931624e-02
1.163728017661943837e-01
-6.033189949521221285e-02
-7.258253336997655403e-02
-4.720974905589819109e-02
-5.910063960677745809e-02
5.800049228275720031e-02
-2.469460040289345182e-02
-4.134263917500368563e-02
1.661034242524843732e-02
-1.174171221661648584e-01
-4.105994228414003820e-03
4.759819116865389964e-03
2.197677592571895336e-02
6.988322845416735686e-03
-2.318014612772855906e-02
-6.908560769541735591e-02
5.651552840159144303e-03
-7.569707159168873045e-02
2.063448271314538215e-02
-8.176676602312263342e-02
-7.653431555275484049e-03
-4.570187334496199696e-03
2.181444903620777427e-03
-1.495446416105053944e-03
-4.150770499305827393e-02
5.543288569608652988e-02
-8.977393984189498133e-02
-7.378432315726474178e-02
-3.323413728069340295e-02
1.601336830059877465e-03
6.030927639496062170e-02
3.823378869031091032e-02
9.906650799039420918e-02
-1.866840609975315909e-02
1.314788904479584353e-02
-9.447808872090337692e-03
-1.200415634366806990e-02
-2.429350937875702360e-02
-4.546484163397043234e-03
1.583782620534249230e-02
-5.031902424891956244e-02
1.995267224857353444e-02
3.304470084761091525e-02
-1.668632253447651726e-03
-2.592807492287934126e-02
1.562838099729202401e-02
1.285405957921698442e-02
4.084535123830038139e-02
-3.649886935117659104e-02
9.499847512785404915e-03
-4.030289809232158460e-02
-1.742122444072796011e-02
1.121452921804887842e-01
-6.129198112577582264e-02
3.534321287392035854e-02
9.465280674617005882e-03
-6.544692532897514181e-02
7.635218308607680249e-03
1.723190744949579245e-02
3.241755622689191513e-02
7.405173579715891748e-03
7.976898174316107704e-02
-4.371986989626329423e-02
-5.317103073900582982e-02
-6.087845455093256197e-02
-2.089913616032679916e-02
9.717913063356418968e-02
4.048556693604368067e-02
5.119623497646794835e-02
4.955924207744982074e-02
-2.515697731642899809e-03
2.234540911093398086e-02
7.332873988940308285e-02
1.970940123786187742e-02
3.736866233916661534e-02
-5.901160483279946356e-02
-1.817619040194013574e-02
4.082147467637404353e-02
7.537335004847432740e-02
6.527148153926315421e-02
2.716712675123924420e-02
-1.086564069227177395e-02
2.272550013451034648e-02
5.768701064352559776e-02
7.520272359640312043e-02
1.024575623164996757e-01
3.203304057774017388e-02
-2.090598103739161814e-02
-4.509083084478286707e-02
1.610469513420179424e-02
3.400132308940590278e-03
6.565869294647431673e-03
2.640185466432843492e-02
-2.472468567473405307e-02
9.567718217599011088e-02
3.959770475539683976e-02
3.609643311033230995e-02
4.850899073974017373e-02
-8.342168370764954655e-02
-7.040019806609529307e-02
5.634690306875603412e-03
-4.499688392783786350e-02
-5.815386947051591308e-03
1.854201427523259962e-02
2.297716223294740331e-02
3.815005001981919275e-02
-1.036238378381892505e-01
2.050224461668429671e-02
1.111097395043057941e-02
2.728252662684958751e-02
4.130992666840411359e-02
7.444761220780377053e-02
-3.452301147858505281e-02
-8.348533168874477939e-02
-6.577283977498941947e-02
2.145907833616950838e-02
4.322881984715825146e-03
6.258435027128398179e-03
-3.833499061681219094e-02
6.621575211824835827e-02
-5.015832344585447605e-02
-5.831142570369321487e-02
6.643530678643855270e-02
2.335927319174257999e-03
1.573253856803325055e-03
6.340168210059142148e-03
-3.577894074161843546e-02
-2.934961362224244169e-02
-1.973989800746248167e-03
7.380064150121645739e-02
-2.990559413264375424e-02
-1.888887707067884308e-02
-6.720546411785855399e-03
-4.202256756574831997e-02
-5.455211602631030755e-03
2.032867726377115408e-02
6.942896517539960677e-02
-1.730916446679119092e-02
-3.055312396086242235e-02
-5.386787974015828147e-04
5.581130621327446556e-02
-4.066198687444306376e-03
-6.398448574047083115e-02
6.622891533865502001e-02
4.665637463466044271e-02
-5.676528376114601399e-02
2.981687347333117789e-03
6.863594526211784313e-05
-5.800464873720369459e-03
2.626975643587111178e-02
-1.133076552777777524e-01
4.708419037080888853e-02
3.040285013660387267e-02
1.034581432241786364e-01
-5.100028843290895647e-02
4.979261504837191599e-02
9.016173744134117762e-03
6.782114881725377631e-02
-4.045991795970833860e-02
-2.125301248517964120e-02
5.548500259410674151e-02
1.048056434860709409e-02
2.067455424295846361e-02
-2.978171510063905986e-02
2.249305993834757600e-02
4.556436152110238808e-02
1.457293950000406596e-02
-5.793494145480134611e-02
4.134051032873908849e-02
-1.498456025305618111e-01
2.453630109536704840e-03
3.492413065137751210e-02
2.200410602094321141e-02
-7.441612255106817841e-02
-7.004183250172270336e-02
-5.975104975204858365e-02
7.845001802000466096e-02
-5.136001246676714059e-03
-1.013500936674399944e-01
-4.673369067868644866e-02
-4.290962288054203655e-02
-3.957847532215622022e-02
-2.653762196267107215e-03
2.176584392614015068e-02
9.969061354259210056e-03
1.888468276914185770e-02
3.428137606773949686e-02
1.628666339672240337e-01
6.359191625231876144e-02
-1.094319012508997296e-01
2.167860705598474019e-02
-4.839317748061872093e-02
5.461620227817236967e-02
-1.054664229021456609e-02
-3.980449191234110978e-02
-7.214090172858561578e-02
-3.730676374031820230e-02
-2.706953404114184267e-02
9.945748027602049901e-02
4.995817493715605344e-03
1.741023987950153160e-02
-3.455558545937618270e-02
4.748676018704028196e-02
1.536864040301643038e-02
1.021732804281271917e-01
6.473153125082108453e-03
3.915542778525339836e-03
8.188702180367847527e-02
-9.619670445057733332e-02
-1.315667393478134155e-02
-6.397056950652829643e-02
3.562464316589229220e-03
1.259325702482172460e-02
4.974528953625040328e-02
-5.577219226944939851e-03
-1.195988969160133135e-02
-3.052355624462395681e-02
-8.555079963281617128e-02
7.756317074224260144e-02
7.417676855816279780e-02
-3.489254990336258799e-02
3.722869513411018044e-02
-2.553088225448580176e-03
-9.318391042231408128e-03
-3.274045412989000370e-02
3.924726699536117136e-02
3.589880725945755746e-02
5.407590890302789270e-03
-1.946106135782669708e-02
4.029522220208713035e-02
-1.891307884183241611e-02
5.545470261241335769e-02
-4.170523537693372057e-02
-1.325059532736203374e-02
9.326909494123213074e-02
4.465950047699752262e-02
-7.265862592747303339e-02
6.846937380849634804e-03
7.421497037115611095e-02
-5.899234182660986758e-02
4.007255725245729983e-02
1.763398470034672344e-02
-6.511643993836516153e-02
-2.657002184008674939e-02
-3.702435318146077292e-02
8.509345992920432089e-02
-7.325167330540277577e-02
-4.058066530645308007e-02
2.951701761179188841e-03
1.029181461324763999e-02
1.586981254022007404e-02
1.114871434554596391e-01
1.798232658828188835e-02
-5.705969392726848582e-02
2.035062648950535652e-02
-2.704749666156644472e-02
-2.139764486716368500e-02
2.280268407098959976e-02
-1.619104168642590677e-03
8.454011052886251099e-02
3.361798802040880801e-02
4.916447927369750615e-02
2.484445580641652176e-02
3.469308807409935552e-02
-3.820124134454207926e-02
-1.669262159433589424e-02
2.918106050176175539e-02
-2.820655994450111531e-02
-7.390813552530467456e-02
-3.906297791673914166e-02
1.451151793237151488e-02
-3.042502353390615782e-02
-3.987215324930408651e-03
9.940197041718283610e-02
1.040726857305094427e-01
-3.920182572557601858e-02
9.027184011405007744e-03
4.546119745536702367e-02
6.642069232853015093e-02
-1.962422423512809582e-03
4.447963588753238960e-03
1.235130521391552931e-02
-4.821242296810508005e-02
-2.754126508601490927e-02
8.467213935050335594e-02
9.458069019819786982e-02
1.190479440620054868e-01
1.287102983893949641e-03
1.979744683665178584e-02
2.305248630549055697e-02
6.853758843118150368e-02
6.367998461170251701e-02
1.186827873972945424e-02
-5.209179858707583752e-03
-2.997508608827927079e-02
2.597634085967312143e-02
4.629686510788140995e-03
7.992552819792565419e-03
2.289449939979378880e-03
3.276174070763533674e-02
5.074550992547176113e-03
-5.374066746389612875e-02
-2.353857704246701404e-02
-7.730805409336018175e-02
-3.003426765633805499e-03
1.128068169464953863e-01
-9.492362398271857182e-02
4.444100118988460885e-02
1.554705110598974920e-02
-4.927352262102167868e-02
1.587600376017872170e-02
-7.864681818133630042e-02
2.797771151206216583e-02
-4.564764113897983727e-02
-4.045648636749637345e-02
-1.770421419389105189e-02
-3.784393339606204314e-03
-1.187554787229119779e-01
4.564258786504356985e-02
3.648358432136260352e-03
-3.903826931136385181e-02
3.632957571248415351e-03
-5.960364614208522177e-02
2.673443401724264271e-03
-1.429200826785981433e-02
2.206960515009235776e-02
-6.677499329159269914e-02
-3.592187942909910725e-02
1.063881601458608640e-02
-1.986168888075583866e-02
-2.360159610404418198e-02
-9.846365426514444574e-03
-1.027539543790530370e-02
-3.310013549869256894e-04
-2.526504593508578297e-02
-7.086845012289207449e-03
-7.013790821920673491e-02
7.103563450128418111e-02
3.242507820443998184e-02
3.195603048082963638e-02
2.935078921767401375e-03
3.212726222699522488e-02
2.498717459932985399e-02
5.064385654586271712e-02
7.389038975581777025e-02
8.586256585343016168e-02
-2.107074893044212985e-02
-3.838882253012007584e-02
4.898112481700130083e-02
1.816154911493199700e-02
2.883399118919977629e-03
2.421299485549321256e-02
-5.564601912434027908e-02
-2.485256714265616368e-02
2.150938024761742465e-02
-7.846000479741137984e-03
-1.473791431074220060e-02
7.723638121897219433e-02
-1.284132867048261815e-02
3.751764610348128255e-03
1.010561978073264318e-02
1.101253846418027635e-02
5.592890316799311451e-02
1.683722879472633951e-02
-3.040856896804017273e-02
-4.112505309238418533e-02
9.753878422267270309e-02
-1.532358416342239488e-02
2.549851541485688780e-02
2.538284625627554997e-02
-5.296213571472931786e-02
3.239048876243941222e-02
-4.091465201317109196e-02
-9.827998935008108727e-02
3.159468988471477585e-02
4.180124780044507105e-02
5.066594414310120892e-02
4.056337575527442507e-02
7.033889969721913993e-02
-2.348574349113402657e-03
9.272227322113608949e-02
2.346868543907270829e-02
-7.380671097005948866e-02
9.666162487467868866e-03
3.190836977724321316e-02
-2.017962734032720598e-02
1.543374764005434052e-02
-7.684978342278095398e-02
2.312016151437950792e-03
-2.587430972164286858e-02
-2.099092230693530917e-02
-3.967879634431036896e-03
-2.515892364999544953e-03
1.109375708416300045e-02
-1.236090613649700881e-01
4.473156892288115624e-03
5.553500739959001120e-02
4.112101511332973136e-02
6.143047223092479303e-02
5.050242995719840533e-02
6.213299851097592308e-02
6.891917640707716924e-03
-1.667222515204334812e-03
-1.747641369203652498e-02
2.909659783169157334e-03
-1.250739516677296277e-02
1.079282208599870452e-01
6.287612120990021536e-02
1.053182933865393946e-02
-2.534408296360757262e-02
5.531302808491000977e-02
3.315796920747545590e-02
-9.531630357015115351e-02
1.225696419483309069e-01
-3.724253296794295676e-02
-1.374378412958189404e-02
-5.714768089574799245e-03
9.378783100143776863e-02
-5.500395680578949731e-02
-3.563089532145673893e-02
5.457713820012034811e-02
-4.746869194422988908e-02
-2.621846707965555523e-02
-6.476790332947658657e-02
-1.497955996855710641e-03
6.296385810096742554e-05
-1.247563652359781894e-01
-5.723112074752918083e-02
1.210121999430452677e-01
-2.812919157939426651e-02
-5.593921800781662124e-02
3.381277686459955439e-02
7.548095930057084624e-02
6.267526258830100061e-02
6.168867971216660667e-02
3.430054405015067753e-02
2.375969275057323443e-02
8.571537283866303980e-02
-4.907209577903929622e-03
1.907383518165711028e-02
-8.789627688167406250e-03
4.265995048160461933e-02
5.635122391935250968e-02
9.709602351274765342e-02
-1.286283800983402947e-01
-2.761163594974149274e-02
-9.520744829749848079e-03
-8.574934744632314865e-02
1.979383983731020091e-02
-7.172749947839471285e-02
-1.488967992016700234e-03
-2.143424838776592130e-03
-6.801895470321756010e-02
7.336719270310752827e-02
3.990018148150008270e-02
-2.853650686048701118e-02
-8.082578672428343894e-03
9.953580858415565780e-02
2.950397484483479119e-02
3.883167306384406603e-02
9.694274263103365430e-02
5.045243669332880043e-02
6.948292319861879181e-03
-1.810550321500711130e-02
3.845784151002384910e-02
1.451791326264071334e-02
1.894620018588392268e-02
-3.238874296458253439e-03
-3.753111985987255678e-02
5.527145203383758421e-03
-2.020207780838044823e-02
-2.388375517274426985e-02
1.372412871139405688e-02
2.008621836410248718e-02
3.301961123264218756e-02
3.360208413769975866e-02
2.440884598721925966e-02
-7.513836692988021260e-02
1.114771233443906731e-02
-1.374248376078653251e-03
-5.838936514499725589e-02
5.660027411152387944e-02
-1.176955624574301494e-02
-8.258581382935652193e-02
-3.005923934007055653e-02
1.947885707161756477e-02
-2.924226200463289280e-02
-7.422033081774051522e-02
9.455255973793902369e-02
-4.991709683714360725e-03
-6.865115159893522834e-02
9.200624418646199953e-02
-2.884724198084753777e-02
2.310810375480128881e-02
-9.704489178419902287e-03
-1.775687431982953673e-02
7.028123868689845066e-02
5.028929282964506552e-03
6.660995900708822914e-02
6.943023416112791002e-02
4.636261269775144439e-02
-9.880658782196589940e-02
1.225587736268789196e-02
9.820061262600618401e-02
5.418262509559921419e-02
-5.928482384926356957e-02
4.873374364214350107e-02
1.673791952216184195e-02
2.059825114374246313e-01
5.555896801164382504e-02
-1.968484252491130987e-02
1.806132421182748971e-02
-1.143049363502086357e-01
1.488731043617353908e-02
-7.201119736505363911e-02
-6.987740401306747479e-03
1.005367883287709534e-02
4.862287046814103841e-02
3.139114400128711901e-02
-2.304046392102914505e-03
2.455468543635509152e-03
5.134697748730747413e-02
4.272351607981041133e-02
-1.482397727397328363e-02
-2.476388422286708232e-02
-5.577527422826866754e-02
-5.379305599777640945e-02
-4.783005624552104373e-02
1.392667296182689175e-02
1.041110039445856429e-02
8.329189760178139917e-03
-4.637973857623775044e-03
-9.797348642477581027e-02
-6.373392067262589888e-02
3.647664357382485179e-02
-1.740174551632794062e-04
-3.567781720876412460e-02
7.744665154527705271e-03
4.134471796042925827e-03
3.014689214245809198e-02
6.363493347560759961e-02
-1.109480797610915698e-02
4.412012110958348637e-02
9.889122605658684853e-03
2.771845693217022538e-02
-2.693083524878701202e-02
-1.008510237085365017e-03
-2.907291608570420488e-02
2.051499636609428745e-02
-5.830958847646353083e-03
-3.247073304429255042e-02
7.653001269099354853e-02
-9.351204860124584517e-03
6.187249140165150887e-03
5.116791254658840243e-02
1.989583164945056895e-02
9.173844211331068366e-02
3.173757002897092255e-02
-9.411373919036404925e-03
-1.743582746730628144e-02
-6.995334739154027669e-03
-1.000377599102671849e-02
5.880240778799445192e-03
-6.074275287455169897e-02
-9.305143804429959198e-02
-1.305391448749547434e-02
1.565480870451463336e-02
-3.842489308796949096e-03
3.724154206560285202e-02
5.603018682432116954e-02
-4.890707791636648288e-02
2.755118560215147339e-02
-3.905663612745397667e-02
2.574913349206263413e-02
-4.619780826294476832e-03
-9.711121947599758719e-03
1.147498434713159349e-01
-1.734550426422460170e-02
-4.430779576776976147e-02
1.653993129525288194e-02
4.538046991271337677e-02
-6.450568563314954852e-03
-2.139533568436135375e-02
1.398747009312004651e-02
-5.748031087302150205e-02
-3.824310719019399785e-02
3.249713212869729390e-02
4.221872331659984323e-02
9.958423962691939635e-02
-7.060183249838999919e-02
3.846918410102100061e-02
9.521746811093023677e-02
-1.595833155820301427e-02
1.977646782895825864e-03
3.029103454841085286e-02
-4.920390405267319189e-02
-6.966113916639062043e-02
-1.546688715547275654e-02
-6.787691753562237473e-02
-1.071280174521446922e-02
-1.096875400458040967e-01
-1.316291456851713046e-02
1.703968184787349807e-02
1.322991699058299539e-02
-8.350823607735199938e-02
2.401489922924987877e-02
1.020883381911685955e-01
-1.083295522991174764e-02
-3.790207704564178826e-02
-6.126336887765067296e-02
-7.929366925316962134e-02
-4.100676982544624455e-02
5.558232029398979535e-02
4.998424456389738077e-03
-1.089983441295502495e-02
-4.599995959810384422e-02
4.288008415845825233e-02
-5.807815493128386242e-03
5.234663843764826574e-02
-4.634728428602345046e-02
-1.157231938670090846e-02
1.371982887949278404e-02
4.550710659579338541e-02
-9.524825644510548014e-03
1.073529098736448195e-01
-1.122765145556492254e-02
5.304360759381118035e-03
-4.883060034121804865e-02
8.161597116150469400e-02
-9.498222660456771479e-03
1.550295634174427353e-02
2.723317015224296488e-03
1.235205232825996174e-01
4.684286485814528889e-02
-4.789937849927523167e-02
-4.657216704636610305e-02
9.230741712205489669e-02
6.469072709549754385e-02
9.736860794331737498e-03
-1.243663971935538362e-02
1.458031074878496022e-02
-4.816063198370298948e-02
8.604335901164411604e-03
3.272286999341523714e-03
-2.213353564677275620e-02
5.818268849480039140e-02
3.145980024889524079e-02
4.631940969786476486e-02
9.878402359860120538e-03
2.752350767693213796e-02
2.601901310960502353e-02
6.043272637857257171e-03
-1.255157703481931675e-01
3.185967115838012520e-04
-5.403881817198159798e-02
-6.276150090562977735e-02
4.364608811749801087e-02
5.139001754251550091e-02
7.863973831691834990e-03
2.664878212420601286e-02
1.143800565360712646e-01
-2.750310165701564530e-02
-1.865070347163595710e-02
-1.295436611629212087e-01
7.466559075633012743e-02
-3.773749722088091257e-02
9.896673520080230546e-02
-5.856512886723575124e-03
-1.290215920125148234e-02
6.994901753767769625e-02
3.625652124973628709e-02
8.459882313065025805e-02
5.994089470446752055e-03
-5.004020288247664622e-02
-3.325434882735130160e-02
-3.867269062869226753e-02
-6.063972707560968955e-03
-4.822643352632231123e-02
-3.200444019547259850e-02
7.602577527936310586e-02
9.329998754598533769e-04
-9.439791137990223568e-02
2.897579007553827135e-02
-7.853913088800631992e-02
-2.204438268397677925e-02
6.894565611523817417e-02
1.896457138350829755e-02
-2.020592600127164851e-02
-1.734302751062343243e-03
2.747724994468186618e-02
4.805538119987786544e-02
2.600557666639064652e-02
-6.794026421848485542e-02
-1.175973411707753602e-02
2.785712523068174448e-02
5.023889083805764544e-03
-4.768820250544981293e-02
-4.840305703160384387e-02
-2.516651625381377197e-02
2.914323870134325617e-03
-9.438004956884469068e-03
6.937126663122229753e-02
2.216326070991842326e-02
5.195115384516296557e-03
8.878200759627944902e-03
-2.815081675346533391e-02
-4.046663866919709279e-02
-3.142739519150842403e-02
5.055413768571180577e-02
-2.738955775829369360e-02
7.142887585046779793e-03
1.959960889067609985e-02
4.154019900779903039e-03
3.251554183822581018e-02
-5.888998912425148780e-02
-1.020305765468929454e-01
6.532286024085986673e-03
8.804605217678441315e-03
-3.942006193907735684e-02
-4.981991987334136868e-02
-2.508152986723382813e-02
4.140618459211305689e-03
1.100958515178610542e-01
-1.405889361227160086e-02
4.971086879308540471e-03
-7.148504338000850888e-02
8.879321528358195825e-02
-1.267912732599592654e-02
-5.410356860058157351e-03
-1.361470740560782227e-03
-1.069042068520847516e-01
8.284903500711987556e-02
4.377823445662756829e-02
7.322822866163027078e-02
3.175498779128397425e-02
1.694216329562090242e-02
3.712818393230637309e-02
4.490390136561426410e-02
6.165415796984499014e-02
1.015386712890102988e-01
4.053142629923719986e-02
-1.518007219487526802e-02
7.898686629752778299e-02
-2.795948057140899834e-02
2.413800898717495882e-02
-4.938984414748556762e-02
1.280024827292456091e-01
3.234986360651488646e-02
-3.097055984127933606e-02
-3.106362181817949944e-02
7.305123724267868768e-02
-1.419994987264584091e-02
-5.937893701571565763e-02
-8.819554428772062582e-02
1.288219942802459050e-01
-1.861043672587151671e-02
2.213702210952759458e-02
-6.805647682930156608e-03
3.644438685408245282e-02
1.066087924530495631e-03
8.393232057720460826e-03
6.672666201981601597e-02
1.225884734251534991e-01
1.436453004504058446e-03
1.010624743396606878e-01
-3.099074217536094272e-02
4.462478029780713590e-02
2.994692084305435043e-02
4.104039422175427554e-02
8.786617233048134301e-02
4.445869118646657292e-02
1.882277047058462591e-02
5.583245623143454073e-02
1.849019096916306240e-02
-3.623362480794040802e-02
1.093846758989302087e-01
-7.671475719065599030e-04
6.931959928016284689e-02
2.283737780349444704e-02
-2.276348563420324198e-02
-8.311062043488057910e-03
9.813460056281850252e-03
4.630781878505855239e-04
-4.098435618377124778e-02
-5.202277115888628498e-03
6.984982863416934473e-02
6.648217512536848568e-03
-3.706635644538215646e-02
-6.398918949931464706e-02
-3.228944685206944221e-02
-4.112490741801062138e-02
1.349633831906268677e-01
-9.773704806862560518e-03
7.467030709931612997e-02
5.587752010823474058e-02
4.624119736665797953e-02
-5.123818140839281679e-03
6.387871490294817593e-03
2.965620137985761767e-02
8.302265619713526668e-02
-6.053815401066780198e-04
3.476382196532210728e-02
1.333738102966922079e-02
6.138255056660481268e-02
-2.450247833730856417e-02
9.264241838718022259e-02
1.322852035740971349e-02
6.000666127308426634e-02
6.745498725741631667e-03
-4.119496945575425173e-02
8.759484815660319168e-02
-4.232710666474658219e-03
-3.510932266061862761e-02
-1.719635620863246839e-02
-1.285091674163922441e-02
1.724819206402452773e-02
4.293551620592056528e-03
2.189224676190336741e-02
5.767442083281718555e-03
-1.094992444212303413e-02
-7.519146599813699566e-03
6.752483862950542717e-03
-4.680727291609036722e-02
-1.326523871805147629e-02
-2.601178359036442067e-02
3.597349231254562407e-02
7.727924535055892552e-03
1.465895211697574099e-02
-2.728482733292984103e-02
9.007518754356032276e-02
3.504957005622407612e-02
9.158263413420211774e-02
-4.388104891177013051e-02
-7.655493298155752191e-02
8.587320183186869516e-02
4.026362253744581593e-02
4.178395443656695261e-03
4.759758716012731095e-02
-1.900389807367740616e-02
7.685118468790926027e-02
-3.158742592304415557e-03
3.507473690901092081e-03
4.995074013429858656e-02
-4.638800142693148137e-02
6.797083738423850829e-02
-1.086525705303672748e-02
7.737956247507930818e-02
-2.191441912025573341e-02
9.664452019687003181e-02
-5.303195767452098530e-02
-5.183759600593659811e-02
9.246512558922952152e-02
-8.015728792387522006e-02
4.115316044172005056e-02
1.076140480724441795e-01
5.118322534398233800e-03
-1.134678910046741512e-02
4.936368482037099131e-02
-4.065033762061252658e-03
4.459011735491585221e-02
-3.091724524263614673e-02
-1.199144140604297033e-02
9.810839150553857246e-02
-2.167741686940008114e-02
-6.464210837081206529e-02
-5.589423389294367189e-02
1.981974830227621262e-02
9.179922626556147325e-03
3.736707739530928385e-02
1.019184133622611094e-01
7.161571373824832110e-02
-1.136665375233611268e-02
-4.583133569586827008e-03
-1.832820956079145996e-02
-6.001453504484587261e-03
-3.381172805260158464e-03
6.503008047264394187e-02
-1.042381295876664525e-02
-3.564884237059625510e-02
-2.870968640902908653e-02
4.897250356004852201e-02
-3.982155348797666861e-02
1.049152764154172024e-01
4.117670687822831688e-02
3.901824528994228547e-02
6.598336568098911448e-02
6.799621273467187921e-02
-9.887557808152863670e-02
-1.846635281429923406e-02
1.630750203189796190e-03
-6.991389577495635277e-03
-4.857801594565485520e-02
8.428413621347352613e-02
4.293621027546119101e-02
1.251526843806351486e-01
-7.732249764308717077e-02
-5.024057839898873890e-02
-3.515520525940281620e-03
-1.225532806212053724e-02
1.039876229082585812e-01
4.483458010218902695e-02
1.824846603532355579e-03
6.647807488955136124e-02
7.657220659425213391e-03
4.752096817054119599e-02
1.947748350471948525e-02
1.187920237897255142e-03
-2.358769871678817118e-02
1.457643976840408695e-03
4.550827720310020308e-02
7.686840159921935756e-02
-5.317689051199896849e-02
-9.333579884335641008e-02
5.171069849839002308e-02
-1.215475568517248792e-02
1.228585710386988078e-01
6.036128341431449933e-03
4.715992690936757908e-02
2.399680017990467318e-02
-1.171987877058925515e-01
5.982437147719055041e-03
-4.416694461844428567e-04
2.375337306688006175e-02
3.996896767692145053e-02
9.096927670748702899e-02
-3.373352704833085941e-02
1.920337070564546653e-02
5.804859354002383370e-02
-3.666235158463461430e-02
5.208066115391474932e-02
3.172231853184375588e-02
2.382272125614838532e-02
7.210210694317294167e-02
1.661581626264618458e-02
-4.222871515489353550e-02
6.388298427402616664e-02
6.503286696517068810e-02
1.454376460311635443e-02
5.349325707589644430e-02
-1.551716488847864651e-02
-1.811805627275013889e-02
5.446983545059106563e-02
2.675685191266578486e-02
6.565461950580914197e-02
8.051671752106234758e-02
1.119696974844431279e-02
-1.899563584245626130e-02
2.476860264701065753e-02
2.298806961524081302e-02
-7.840965843613226238e-02
-5.979054129794723720e-04
5.326103623970394885e-02
4.055914331495830832e-02
8.244346826594306510e-02
3.460017096248182988e-02
9.479022039156798085e-02
2.026414791478172925e-02
2.482130668603189927e-02
3.746921845060748046e-02
-2.598580221167400353e-02
-3.367114406018245978e-03
1.537836799228220128e-02
1.771056788288764838e-02
2.592244291258370345e-02
9.329151995489518012e-02
1.134968861833625803e-01
1.117542698921864391e-01
3.074232469082536015e-02
1.860759879524752011e-02
8.316554825108389559e-02
8.136870425009304353e-02
8.867061330886333304e-02
5.735718776819700299e-02
6.913321619464875278e-02
7.544208851547856698e-02
1.390509535217950288e-01
3.432197847237841021e-02
-4.666261237041022247e-02
4.379490756227499663e-03
-4.417510341780372246e-02
-3.534401341306404876e-02
2.795297162031674595e-02
-2.237381261846512620e-02
9.049201488075492295e-02
-1.287627354345416419e-02
2.229321994723276398e-02
1.176256245613575314e-02
-3.324452089472707764e-03
9.404719861467734920e-02
-4.987124861583710350e-02
8.547496581722553721e-02
2.009107984718441417e-02
5.466758807358856886e-02
3.057610054966942298e-02
-1.754864994776070275e-02
5.137108366869532622e-02
-4.850649060484090586e-02
9.355476456893170589e-03
1.467524901075511860e-02
1.247657257609855949e-02
1.387317486627513696e-02
3.720912396033420472e-02
1.706820324459906724e-02
4.309208035499658557e-02
3.017644582468419212e-02
6.507389178350750369e-02
1.355264792255364836e-01
1.410567610708653337e-02
2.983712193034985735e-02
3.610722451872948324e-02
1.111930467486705598e-01
3.518378974005737653e-02
3.637170895858347214e-02
-1.569491553310050887e-03
2.893067578026319725e-02
1.692876961882744391e-02
-3.872572699020530168e-02
3.687916122728734231e-02
-1.782396317383199910e-02
6.964629178881867611e-02
-4.253071857111479642e-02
-1.766936132913633425e-02
5.225878211652773553e-02
7.131293452904892416e-02
4.223638147206915106e-02
-1.686011672162212108e-02
-1.886194411808404456e-02
-3.845869110419013193e-02
7.221134569292486649e-02
-6.747340651390085209e-02
-1.041208113266978152e-02
-8.477428800469459513e-02
7.204590381520131759e-02
5.955291726286838366e-02
3.140520742855275327e-02
4.507011445333281019e-02
2.502416948753542411e-02
5.346966212610435032e-02
9.395518067143156238e-02
2.802802212632378095e-02
6.041095920818755766e-02
8.357422252693780251e-02
6.838334893423771155e-02
-1.682881269184292872e-02
3.241638490872437994e-02
4.091367919525137203e-02
3.210101398443620385e-02
7.793341776915398145e-02
-2.530756733861995109e-02
2.277195657243584470e-02
3.255562810733756318e-04
1.288595506882744650e-02
1.625908517564814137e-02
4.271520155876745717e-02
8.564366078993761178e-02
6.568670586168415260e-02
3.253361559267570896e-02
1.047950926492096160e-02
5.663537791346637956e-02
-4.750070851703502850e-02
1.004588347861123769e-02
5.676573592346718239e-02
-1.708825185147510792e-02
6.321043737497147874e-02
4.204810908709154249e-02
-3.902139674943204406e-02
1.775766151655675321e-02
4.179753862809758996e-02
6.131241962407035090e-02
-1.689240830304553076e-02
2.613259004930321150e-02
2.814638789309187664e-02
-6.469061254657899884e-02
-6.085118331716168200e-02
6.286959531827095160e-02
1.172050964453727126e-02
-3.197346317931476500e-02
1.641893226318468652e-02
-6.337479675166794724e-02
1.082342579329376598e-03
1.271333078214579859e-01
7.324853131952786811e-02
-3.828981228899341199e-02
3.317860557265575605e-02
6.441460850124164361e-02
3.150261394147803318e-02
8.201638229643421277e-03
4.522486267576161789e-02
-5.916490519381299718e-02
1.266679636752691268e-02
7.200877210379060152e-03
-8.606698228571378270e-03
1.709708882910526044e-03
-1.879482292952426928e-02
7.028254459945418829e-03
-1.586488378319058853e-02
-3.524136317631096100e-03
-8.684343555722675093e-03
7.346060576685266297e-02
8.884855423830113896e-02
-2.311283925413154874e-02
8.435439508499918693e-02
1.298083833364323536e-01
9.904814333170269824e-02
9.620893555192225680e-03
4.251365112038454040e-03
1.244239900064459444e-03
1.277062502883944718e-02
4.148671871506943304e-02
6.895784387034580021e-02
1.898036207474522452e-02
-2.746679536153983497e-02
2.508446234044840392e-02
-3.458988297462827627e-02
2.751567369267983454e-02
5.425832456548621008e-02
4.803972457910723332e-02
1.742348345926394704e-01
-1.316587559323462685e-02
5.832932710521534364e-02
7.323573503106818594e-02
-1.093974029330102224e-02
5.577474329323624247e-02
4.247592414480509670e-02
8.935616490964136058e-03
6.168890060714311840e-02
4.473185078279989096e-02
-3.918927309843887874e-02
2.930602132080101924e-02
-2.718089665505140154e-02
-6.809934221566964208e-02
6.602094501761164580e-02
8.971246889653430867e-02
-3.132195655534057710e-02
7.910168856120503023e-02
2.045098692257807035e-02
-1.244886673244582735e-02
1.175516026032792927e-01
3.308242321045282847e-02
-1.274801683808814839e-02
2.697318588019470900e-02
-2.357458391968687492e-02
1.564825482856790906e-02
-1.529853973422929531e-02
1.222126695487702891e-01
-6.553245844988996038e-02
4.430873472890144854e-02
5.681542099830396569e-02
1.711910528083626605e-03
-3.083817148041777256e-02
4.626768589231517598e-02
-2.143262880176015697e-02
1.205002364935553044e-01
-5.992633719711686069e-02
1.335867073298243127e-02
6.971425533545097530e-02
8.991148346705011077e-03
-6.610671436511704468e-02
-8.239288375981913132e-03
6.816565710246585974e-02
-1.174527864344492543e-02
5.003799214014402474e-02
-6.487486128555731979e-02
1.216822161779318109e-02
6.260504954824798463e-02
4.257876927389452060e-02
2.557474082869047941e-02
2.933778153231527547e-02
1.484912799433640296e-01
4.164327689521817033e-02
2.597393117148797878e-02
3.015619503902566140e-02
3.975208709803208784e-02
9.226918291992351057e-03
1.802217910840759815e-02
9.185744101523872496e-02
-1.676872237312524577e-02
5.200476210385536480e-02
5.757813634985147616e-02
6.010036830239432609e-02
-3.744107592737651920e-03
6.592131209376685119e-02
2.375711085751113297e-02
5.241802225535016624e-02
-2.911770993076940109e-02
2.914494086359708733e-02
2.148392401144825006e-02
3.556832953002942582e-02
6.421978012709066153e-02
8.180666522746941893e-02
3.826137472605737472e-02
8.422502168498373354e-02
-3.988827967665974777e-02
3.646081968176501792e-02
3.624157230572220417e-02
6.199802146987718615e-02
5.395431943292619591e-04
-5.014253161107411205e-02
-2.297523161705344874e-02
2.897470978077096998e-02
8.842065680772735747e-02
6.481572972388806309e-02
3.049032062646635580e-02
-2.475019746245480864e-02
-1.681629947549525411e-02
5.215496658588700957e-02
6.979643780662229957e-02
-2.872693952577345944e-02
-2.334728574265002715e-02
8.393024012266740719e-02
3.297046786040742222e-02
7.652530886935401955e-02
5.449499895995497251e-02
9.865085501657414394e-03
9.655909616987565919e-03
-3.946226987437245065e-02
-4.293697752658646311e-02
1.594888709114228309e-02
-2.026105031285154248e-02
6.925576557018409130e-02
3.270213022312253720e-02
9.395223283647955240e-03
7.876031462788608828e-02
7.113701762796337431e-03
-7.670544035187946801e-03
9.923477970295430106e-02
4.103678512169564585e-02
9.432403655254206765e-02
-2.267551105356395424e-02
-3.607723335508711271e-02
1.040351223181693596e-01
7.251441893522002358e-02
2.296372982693031459e-02
-9.078740243180930870e-05
4.528954051271396469e-02
7.403380448604508779e-02
1.860850920162251260e-02
7.201554054773025293e-02
9.287843312760328540e-02
-6.686656861649793726e-02
1.597441939872790845e-02
1.436897258294887909e-02
5.384644519434512999e-02
-2.438116284479764986e-02
6.689309733878531783e-02
2.716129199569208667e-03
2.879879932015781685e-02
2.596708346450932528e-02
3.547677664351054500e-02
1.348998520108000421e-01
6.205492305191439434e-02
2.167875378301220568e-02
-6.695439037475699184e-02
1.923237539247195024e-02
7.283966780016280784e-02
9.660863229221020032e-02
3.769491504141447152e-02
3.824853464195564906e-02
4.693981938928126763e-02
-6.011247693320505986e-02
2.126273887129248932e-02
5.667866099905279065e-02
6.159203961931963150e-02
-4.105761362525463948e-03
-6.572001461612675399e-02
-2.812857802049390996e-02
3.609314222928825325e-03
8.604082406119033244e-02
4.117189311677753316e-02
3.215948794952924045e-02
5.709697587820783491e-04
5.819311631911010252e-02
9.048384337655998241e-03
7.813871936778044036e-02
-6.786814567529854403e-02
-1.041870213090718839e-01
-7.404233635305844385e-02
3.490568088195695334e-02
1.364224549113710917e-02
1.152735438901428267e-02
1.045483595837276292e-01
-4.019983381684358315e-02
1.781229176685027865e-02
-1.904922556512322548e-02
-5.501647066237904532e-02
1.142532088352884168e-01
5.566720410895120708e-02
7.489561641962444449e-02
1.501967379205575159e-02
5.287083658274308734e-02
-3.326864619550216201e-02
-2.995313816918285590e-02
1.606825510966441301e-02
5.416060819413213295e-02
3.914924519710215323e-02
2.939917703111587927e-02
5.668986079536306871e-02
1.514265301589430394e-02
5.984915613240379684e-02
4.726192660703576465e-02
8.383040698993110551e-02
6.209051910007163527e-03
1.293897280772548196e-02
1.593986632426823771e-02
-4.098760320453222888e-03
-7.722763173733340758e-03
-6.301709293592594636e-03
3.285198066313221865e-02
8.069204686569117491e-02
5.648545587925746930e-02
1.443607452492516076e-02
6.366038141059250643e-02
-1.583654952483084730e-02
2.923368515938377585e-02
-2.455004548141645482e-02
-3.213354934295248322e-02
1.741157742304511383e-02
4.243616604347019705e-02
4.879122898854215684e-02
3.881629797862595072e-02
5.765408714049017475e-02
1.614187406838374916e-01
6.166842098401987410e-02
7.429001318027840528e-02
-1.376435492903091938e-02
9.454330557080069253e-02
4.232955942678567202e-03
3.619661928959609642e-02
6.849527705701473346e-02
-5.435605478998078305e-02
6.476605757229776661e-02
3.872683207227753388e-02
4.297758884962183876e-03
9.229343086789518202e-02
6.779136145675787595e-02
7.572650605275569463e-03
6.081570567969164093e-02
5.791505693619864586e-02
1.711013519491074580e-02
-5.254106198682618675e-03
5.229208877434048108e-02
7.538791576971419495e-02
1.735053154029976563e-02
2.941319509899326459e-02
3.169693043502552375e-04
5.081991772424965248e-02
1.438548274094930343e-02
-2.693330480182610023e-02
-1.605638884848317044e-02
6.989609743289122712e-02
9.466423540973348261e-02
5.222086755481763348e-02
2.091656537075366890e-02
-5.045153266179082385e-03
2.184583357585356822e-02
-9.639502019972944619e-03
9.194281679073557090e-02
7.590343668729856996e-02
1.001747007016433461e-01
-8.168690182506208042e-02
3.868035955735246029e-02
4.749690015339183558e-02
3.924144278473725572e-02
3.842264449664783976e-02
-1.447312039905858643e-03
9.714759481558565488e-03
-1.932641525932955046e-02
-2.146692589836997345e-02
1.553353926081227267e-03
2.507255255476998138e-02
-1.788014911089492662e-02
6.016382415639571352e-02
2.250467408547301637e-02
9.519919496763144806e-02
-4.445286284576320524e-02
2.274670680372195553e-02
6.642202877404183858e-02
2.958799798644694973e-02
4.511066752266622293e-02
-5.169235924791218406e-02
1.136248828338365380e-01
6.292999773556305632e-02
8.878717506916791735e-02
3.795859582935497828e-02
4.184079681716945426e-04
6.206413527668420971e-02
-2.473012280956788170e-02
1.438615374022450674e-03
-4.464093842947732677e-02
-1.304460648321525626e-02
-9.814913941970274114e-03
-1.107674352320979078e-01
1.084480013413911537e-01
-1.567986984071601669e-02
3.571613746896294683e-02
1.008039215978027460e-02
5.742010317724246388e-02
1.070562841542412186e-01
-9.589613675449738112e-03
3.498750889799865510e-02
2.758622895937178771e-02
7.383055456621952228e-02
-5.826118556948414046e-02
1.017985737173479344e-01
-2.021799312892323328e-02
3.222453447371286667e-02
3.462453137530576569e-02
-5.502720547372656756e-02
1.180661453289547080e-02
9.127887419394006829e-02
9.922941672199784777e-03
-8.921769619758323838e-04
9.374132462887464767e-02
1.385047390482565255e-01
1.232050100387178070e-02
6.354397229370953304e-02
3.851447632146596384e-02
1.279452238215939529e-02
1.024635289232142359e-02
-1.429235175180627697e-02
9.605333768295494512e-02
3.718328097283894740e-02
6.891231562482441619e-02
-6.262651645713208926e-02
4.036180378411198533e-02
1.460178130060191606e-02
-6.495633863707498540e-03
6.092378484535861810e-02
4.789437916471012829e-02
4.779452098711636787e-02
5.407039766539858267e-02
-1.122186977270560500e-02
4.246755188113515017e-02
4.659718335928331873e-02
7.566300113540008754e-02
4.624370905744967786e-03
-3.774946640635828271e-02
1.153415994968330360e-01
2.760379257099656800e-02
-1.765024166648627990e-02
-3.727810347954231204e-03
3.691770660298360207e-02
6.193122611746459949e-02
6.007341321645016247e-02
1.011143229326921522e-01
-5.849364953873033637e-03
-1.031872070181118380e-02
1.036845212069341521e-01
-3.807271423569302121e-03
1.053891085783460468e-01
2.187327841603525780e-02
1.065112121930608807e-01
1.047526438078508065e-01
3.554468399450474991e-02
-3.035056954312672674e-03
7.161663863164324795e-02
-2.006784105718514843e-03
1.926816169053659558e-02
1.059254961460341510e-01
-2.991095506268540150e-02
7.177395236807113110e-02
1.260882349761385801e-02
3.002372746952937030e-02
-4.041674904506505073e-02
-1.352673592788103396e-02
8.112783807788223611e-02
2.640486529436216270e-02
-1.945194200991577291e-02
3.936006959430139729e-02
7.784829352060686214e-02
5.338824901295010500e-02
2.124822411135933106e-02
-9.066337694847050391e-03
6.981133642167919144e-03
6.759576529782390653e-02
-3.687351707030833790e-03
-3.833171139257047361e-02
6.988510620584442723e-02
1.131795312401211312e-01
5.764564207334626697e-03
4.452510151341750044e-02
-5.870702708272570146e-03
-1.422614173787754843e-01
5.511093288372019561e-02
5.341696943875463843e-02
7.499429743350700950e-02
-3.180214334000924098e-02
-4.666515577245990837e-02
4.135335026921641705e-02
8.220243241766498005e-04
2.498737522219625015e-02
9.399893914300894160e-02
-8.267619776218584904e-02
5.879852359169743942e-02
1.790320541312006436e-02
-4.578171677860767841e-02
9.145661518046580485e-04
-3.068019664329985768e-02
-1.701266688556585249e-02
-2.543239619855069272e-02
1.771608896111963663e-02
2.538400839048316621e-02
7.217710164232450654e-02
5.407254452864461436e-03
-1.273455487296043867e-02
4.078395181052729690e-02
1.255502098852358944e-02
4.323401729167803548e-02
3.796297637950814263e-02
3.274975181145107356e-02
2.914460731809345728e-02
7.359112339497764221e-02
8.584709066768862751e-02
3.064097887416719623e-02
-5.263575455134458271e-03
-1.937747887769885463e-02
1.702464400235948958e-02
1.302397979973837164e-03
5.244554073741414246e-02
1.498368701237839072e-02
8.543938753798166474e-02
2.687416103419697569e-02
-7.067712506932263827e-03
-6.735748134017470468e-02
-3.695676241903815551e-02
2.414423644340177744e-03
-1.125597514132659072e-02
8.371012307619499215e-02
-6.777556841192453052e-02
-2.228650617907447506e-02
1.243602977839614737e-02
-3.341572048710180626e-02
2.599412650937153388e-02
-5.326399086768639213e-02
5.109808209736756840e-02
-5.899129626106709365e-03
-3.458470007668681956e-02
-1.458751563199988353e-02
1.497241594534417554e-02
6.851173372026396480e-02
7.147650667802037117e-02
7.943025714153610639e-02
8.102345172523416073e-02
-1.887028074867707142e-02
1.080356318445343522e-01
-5.283000610898455456e-03
1.230392008292500311e-01
6.224784594365619789e-02
-2.294209866296180803e-02
-2.515032847508691730e-02
-5.086121974366433068e-02
-6.362285380562304749e-02
5.100655107988374265e-02
6.264278419839346135e-02
-2.437132616967201126e-02
-4.029336735180613117e-03
2.231992457943984300e-03
1.681293368973698493e-02
8.977256550613776226e-03
-2.841685388601649515e-02
3.171833108172799481e-02
-8.730931357113110025e-02
4.859360286607031926e-02
3.997438610577468132e-02
5.292716915063916394e-03
2.102378287212160884e-02
-3.292533631607977296e-02
-4.642711809987017796e-02
2.444790773000739270e-02
3.578023064204595427e-02
8.639934094711279600e-02
2.317118542034469347e-02
-3.119169839789432547e-02
3.862249557776353814e-02
-1.536700121997389493e-02
8.213951171733900603e-02
4.650658141643267823e-02
-5.130465906038270824e-02
-4.370446032542903841e-02
-3.041503224419577281e-02
-1.856540301304474352e-02
2.891929986631955329e-02
-6.213479832797474262e-03
6.646786269351066812e-02
1.224559414609659863e-02
2.251597376975289846e-02
3.779639475091348122e-02
4.010446282050069561e-02
5.072481639230420891e-02
-2.542408102947137788e-02
4.567190872876268626e-02
-5.537738559838602942e-02
-1.642771636710402272e-02
-5.626522014670441024e-02
7.015877607415833828e-02
-1.894451089567784907e-02
5.359747671257990287e-02
-4.769170325399060655e-03
1.596812865103368687e-03
6.036517548402933059e-02
1.157784738628558074e-01
1.145212751762685922e-02
5.423909227901965724e-03
7.739051157279876886e-03
3.296320263115746357e-02
2.011481044624804232e-02
4.818012028744588296e-03
-6.385265776781703408e-03
2.669694841945183944e-02
7.201215142044926562e-03
-1.755386144977181054e-02
1.379436099310101527e-01
-1.050166462629061222e-02
6.243924067814183437e-02
-7.991209331919273129e-02
1.126750682969758846e-02
9.377326244699051017e-02
3.541598222574660060e-02
3.759534342845681498e-02
6.734964334138741904e-02
5.267869015774907793e-02
-6.338170401718880125e-03
-6.403432959927449729e-03
7.494314678072862279e-02
5.555590031767874276e-02
2.553278235579509864e-02
4.038545616339176553e-02
3.750934577481705029e-02
-7.061503520190985650e-02
-1.298920929565375824e-02
1.532025873263309114e-02
-3.276476372781916141e-02
1.320564331292313140e-02
2.690529992983702393e-02
5.896229249677331641e-02
5.182168012139620923e-03
5.320892182054837855e-02
6.137103052511334866e-02
3.298018262897195463e-02
2.946790538302513501e-02
-8.424209222714140743e-03
7.357167798728322938e-02
-1.476001398165812349e-02
5.436409155435666801e-02
-2.411636192272234580e-02
6.152571556181945372e-02
5.843265663037858909e-02
7.269964077720326989e-02
7.092370089272651001e-02
-4.967109482120251468e-02
-8.641394892971259595e-03
-8.488072092994820763e-04
1.325260642719900128e-01
4.269806313438883477e-02
1.215443328299496174e-02
7.024111734185062988e-03
2.260092949587980474e-02
1.991808797622524052e-02
-4.182169846247414668e-02
-1.919632456587133315e-02
1.385201427438885122e-02
1.319422534778677547e-02
-5.476075738767237355e-02
3.789461386575340013e-02
8.836277066474563721e-03
9.321352063774787297e-03
-7.549227544443580268e-05
4.434902385784927903e-02
-4.043329628107467794e-02
9.437319855448927930e-02
7.027143461381379907e-02
-1.419554510680428629e-02
5.133935554161990489e-02
9.599868128750223273e-02
-3.824674647690715079e-02
-2.814936035633582370e-02
8.083794645931619005e-03
4.726893815637187718e-02
6.549748529678818543e-02
-2.026239971978673060e-02
6.360339952948652897e-02
7.605635370264039741e-02
-4.281148589448148523e-02
1.258105188812465580e-01
8.101842057356432912e-04
9.889629052828344605e-03
2.965085756463910292e-03
2.167198236173599815e-02
4.779012765141747721e-02
1.132758299540693042e-01
1.977274557329207830e-02
7.424273861258651533e-04
-4.609517303440530817e-02
1.143399455319190211e-01
6.284737113577956724e-02
2.859747976499939573e-02
4.526707663123090419e-02
2.539037424498336720e-02
8.947810879874693035e-02
-2.343992790333469280e-03
3.566383662065965299e-02
5.954110719278510322e-02
-4.616470400509722731e-03
-1.576102025595919193e-02
5.546173158275023024e-02
1.603931168742691454e-02
3.767037957557903272e-02
-8.579907479401951975e-02
3.459576987454637820e-02
-1.337209753163637153e-02
-3.434143070924089436e-02
-4.126813243294657346e-02
-3.388014190148477649e-03
-3.305336327931471252e-02
1.734359541546424618e-02
3.675609539907733619e-02
3.647486876203851359e-03
-4.808142709823575583e-02
4.519520112945675516e-02
5.654846569577307025e-02
-1.611678989965053752e-02
8.899450233418906842e-02
5.805603910414271207e-03
4.864607746758488880e-04
-5.426018741275595580e-02
-2.965844944208115286e-02
4.393127105810735317e-02
-4.225240974405794448e-04
-4.898702318960123508e-03
2.019789440914129472e-02
1.189202983015458098e-01
-1.256476487546350981e-02
2.778774263485657078e-02
-5.248637488291704734e-02
-1.033361405202469080e-01
-1.389413949162658125e-02
2.180002963918063405e-02
4.491412706650839415e-02
-2.261870928761023844e-02
2.477409629660132229e-02
-1.024328304846102398e-02
-5.321700798762112744e-02
-2.099201014719393604e-02
4.635417548084463935e-02
3.359220439140697331e-03
8.202067318060464463e-02
5.158096137435268930e-02
1.527299315819259130e-02
-2.465594916970503467e-02
-6.411044542575010385e-02
-7.139827508887404417e-02
2.452467427015973811e-02
-3.840248064400605954e-02
5.272127385171147297e-03
-5.207856635345974039e-02
2.006239558161048570e-02
7.951831247021482613e-03
5.651517855090153891e-02
-2.954784448642664221e-02
-3.417626023348228209e-02
1.074402405847321024e-01
6.263335353066661060e-02
1.548267625420416682e-01
-4.401004100273942649e-02
8.599714876291768284e-02
4.427212234458415691e-02
-6.110408818506438133e-02
4.384541302959473613e-02
5.932771734598353379e-03
1.799227394723707310e-02
5.466439673449537823e-02
6.042181779681810028e-02
5.199621945059259426e-02
-3.127337481315867890e-02
4.614316501144145877e-02
-5.251772326676317978e-03
-5.790237140830253870e-03
-5.841073278603229474e-03
7.840528799974325058e-02
2.736632515196378221e-02
6.312593690890037912e-02
2.152563218541844736e-02
1.214393400135037326e-03
3.225930060676682892e-02
-3.693470614373254440e-03
-2.581235746230104919e-02
-4.547042718857526727e-02
6.875859838762977960e-02
3.227379926845749120e-02
4.022564319223945889e-02
5.164499980028544775e-03
6.013393368327114158e-02
2.162183165778117783e-02
3.707672013490369289e-02
1.312812254273751367e-02
5.235204687014106961e-02
3.743220905580518787e-02
3.228967850511151212e-03
2.515771407945840282e-02
6.290802641126157224e-02
3.234459592535458838e-02
1.736157236863250910e-03
3.235779421329382927e-02
2.616140866865572165e-02
-1.227015206501766258e-02
3.030631837305143572e-02
5.031296412235266441e-02
6.433033257450498921e-02
-4.932169944416399388e-02
-2.817089492509635210e-02
-5.839493208655587714e-02
1.685754503428379264e-02
1.221278571494446991e-01
3.663731720867085401e-02
4.242603544397961779e-02
1.993796919361360762e-02
-5.121831643830954996e-03
-1.328543767162292111e-01
2.086422370541917912e-02
-8.453203990665443188e-03
5.281810337054619608e-02
5.193996926161629363e-02
-2.465912534808682721e-02
2.119449931002822390e-02
9.064292656732416548e-03
1.081809389584718617e-01
4.833141513391150945e-02
7.437265480971073928e-02
1.279165158222803798e-05
1.913188739323541318e-03
2.706048787767635980e-02
-2.496012426141662119e-02
6.988457045971730548e-04
-9.141536749210661672e-02
9.552977301584480519e-04
-2.246385903247509388e-03
9.471241443420162776e-02
-6.920864555447922561e-02
6.981190837993239695e-02
3.323000945247955168e-02
1.002218708849466483e-01
4.907551719897131071e-03
4.711614095086433945e-02
2.900890191392828735e-02
3.515474367976231113e-02
1.025946238991229248e-01
5.353582417490788947e-02
6.044135072976152684e-02
1.051398811300649355e-01
-2.175887884970532232e-03
3.979860092734067295e-02
-4.252242436631400307e-02
4.358873735432302471e-02
-1.180234961892831676e-02
-1.023018503411536051e-01
4.317672462079310408e-02
3.451271821535930977e-03
-2.722035718858121026e-02
-2.541511630656474036e-02
1.915941554365571675e-02
5.217834942808037557e-02
-4.259723008863715993e-02
6.943644077913544441e-04
-8.057931196322183631e-02
1.111770785636027707e-02
-1.695533637861572351e-02
1.143866526263191859e-02
1.635986524642754625e-02
-4.551110553323717278e-02
-1.296251008592156848e-02
1.161198700425875585e-01
1.471072589081263808e-02
8.360682278528874800e-02
4.211287888025916359e-02
-1.679906429890137831e-02
-3.677648084909165838e-02
1.898499775187580249e-03
5.642237922313694115e-02
1.088666394624403970e-03
1.759621752706375455e-02
-1.775992618408679669e-02
4.248874578316956530e-02
2.487060130257771895e-02
1.833079678351176231e-02
-9.748911942564289501e-03
1.209915448879082950e-01
7.253953624601917893e-02
-1.809779837922719653e-02
-3.029451144045681651e-02
7.584065230477964048e-02
1.035612061988930577e-01
2.683423525612339475e-02
3.756111161005919880e-02
-1.790898814186487470e-02
5.325225180918664002e-03
-4.986224364770956707e-02
1.387014091202193843e-02
1.114459147949631475e-02
3.274566543581376721e-02
-5.344969398664144861e-02
7.107756255706097759e-02
-1.647318065219971137e-02
2.834229041701877977e-02
1.271320707990773215e-02
-1.987402434763715225e-02
1.626942280876519653e-01
3.272575743119634367e-02
-2.302122894409512274e-02
2.119526962407945053e-02
5.026635225434864657e-02
-2.672033787643721819e-02
-1.923042092396380631e-02
-2.123636434016623609e-02
3.340764336816450138e-03
2.368590912862378675e-02
5.005567971762927421e-02
-5.067801456701176432e-02
4.172840232962690687e-02
5.087196335334491504e-02
4.485559087627487285e-02
2.827376664506177709e-02
1.692387799668962009e-02
-2.904476425801924555e-02
3.944498733184477468e-02
8.461502251859513712e-02
3.609488924653074700e-03
2.401510077775205476e-03
4.690748472534638641e-02
-3.340910827972736266e-03
-1.783362382103148222e-02
8.484929287361900330e-02
1.281729837277604256e-01
8.103954549800840290e-02
-1.074823323803230854e-02
1.960371298906011042e-02
1.315596246490298611e-02
5.708103072855119642e-02
2.328530235352793687e-02
-5.140299820839197564e-02
1.677624060817223955e-02
-8.208347819579322330e-03
5.241485347467037675e-02
1.943402732960339621e-02
-4.715686783311143779e-04
-3.120098235885297028e-02
-3.365815117572629189e-02
7.041380587500476081e-03
-3.574245652009616636e-03
1.661810127929702618e-02
6.893767865439966169e-02
2.742948005144328627e-02
-1.877421408027694222e-02
-7.414949588181883600e-02
4.748026689944474105e-02
3.875187134845135828e-02
-3.906900504266334201e-02
-7.588408577699601310e-03
-7.719188626868510317e-02
2.465998008255954749e-02
-2.837614374492746644e-02
3.445239080499332834e-02
4.243609791500146250e-02
2.521268364303308473e-02
-1.437551525274297082e-02
-5.318110288439893522e-03
6.094624402971975802e-02
-3.193623659571849516e-02
3.931252911247531956e-03
1.567808987798943732e-02
-4.307337624028969442e-02
9.313522578179873890e-02
3.670556399680821591e-02
5.388595494867930852e-02
-2.052152435237067016e-02
-2.767880370448282459e-02
1.568551595760829878e-02
6.206572998936250168e-02
5.078507221551945700e-02
6.517487275821712278e-02
1.072717134653471648e-02
2.500607577680051541e-02
5.895070711711657141e-02
3.009021079299311133e-02
5.984479606188785467e-02
4.660855831122845405e-02
-2.868054990639376522e-02
2.076346619942611230e-02
4.501353761336671783e-02
6.135476739855635214e-02
4.602910479805734367e-02
6.109675254204214451e-02
1.990430400986688622e-02
2.094596373733487085e-03
2.112184172715755870e-02
-1.964471749406898615e-02
3.965711047541606304e-02
2.279985056996396489e-02
-5.517141988957897925e-02
-1.128033266312334845e-02
5.838847169345005861e-02
-1.560929202735273670e-02
-6.130456131450310459e-02
-4.456428012467503717e-03
9.902963790237631278e-03
4.747313560867352095e-03
2.723367538639501553e-02
2.120882330116376918e-02
5.831995872496650857e-02
-4.469404293129694561e-02
4.587537840890219820e-02
3.151066496855192689e-02
1.578739363407808197e-02
6.092968049993295609e-02
-1.805396397143885223e-02
5.503629791920138653e-02
4.583961456109656579e-02
2.116669386384591525e-02
4.508229716410561833e-02
4.645333483956475690e-02
-3.860327509270849652e-03
5.814053433615477134e-02
6.617563361577412373e-02
-2.337541397566966078e-02
-4.371352187767545139e-02
3.041621774913862847e-02
-3.807458940825245164e-02
1.520091489007199120e-02
5.955141726863179968e-02
-4.385244147579914903e-02
2.708719402482085217e-02
3.547125776789909757e-02
9.991258037244996060e-02
1.335804785542690776e-01
1.623094181961566920e-02
3.715120265749805722e-02
1.382212575484345445e-02
5.021380651811215706e-02
7.378219953057423008e-03
1.001717366568250223e-01
-4.293827964381009832e-02
-3.446848612820645197e-02
3.772988920787415101e-02
3.301804603185562459e-02
6.192003270163837225e-02
-6.256715901445104866e-02
3.028303842129337342e-02
5.348252581975463521e-02
-1.262306597296960001e-02
6.243082080581986715e-02
7.208259872636019194e-02
-2.396525224004143750e-02
4.086994704777923565e-02
2.291866388604242577e-02
4.464183287128904026e-02
4.247646998753730474e-02
2.086381811220204552e-02
6.300792401200171200e-02
5.665532737308726779e-02
5.353501229988803095e-02
-5.236635883639197825e-02
-7.717599831538936306e-02
2.142641018717786686e-02
-6.799754881485840785e-03
-6.778481921181270416e-03
-2.150372376913872730e-02
6.988237254327059333e-02
-9.884459512415335811e-03
1.033760707715499286e-02
4.105744013074912740e-02
6.438329446359004893e-02
9.764829840965490171e-02
-1.401659084295124244e-02
2.543336293933494766e-02
9.680419293127682286e-04
-7.170255195182689834e-03
3.108136784873810621e-02
3.720421090387697471e-02
3.950423596573657270e-02
5.233032773587174835e-02
2.137937378728798840e-02
4.665459999672302155e-02
9.728690082890971771e-03
3.782147052041443663e-02
-1.403437108009286845e-02
5.362700497884016065e-02
7.961535835405292305e-02
7.265724004503432143e-02
7.384039902246765374e-02
3.431141774727969329e-02
3.982093401753072914e-02
3.577065369568360048e-02
2.241461793533572680e-02
-9.194377108172645252e-02
8.069398117244144797e-02
-6.117539520744638346e-03
6.198763401823517705e-02
4.864124693863990101e-02
7.332933924446207764e-03
2.226914003146684279e-02
6.367514609152143124e-02
3.464520883568059789e-02
-5.923493794935810047e-02
1.378994956284943126e-02
3.387157326148729913e-02
4.606674310216245932e-02
9.763173390553031572e-02
5.259602808043593175e-02
2.116384416785255934e-02
-1.209980044175643955e-02
-3.519100056138875499e-02
3.767042071311629825e-02
1.635980093125403642e-02
2.916000242902377221e-02
1.367394452131026963e-02
4.439155054387745880e-02
6.171768463859202830e-02
8.563450098321225001e-02
-1.591431171219735794e-03
5.239886354471490898e-02
4.166211851656625997e-02
4.629564084243539129e-02
2.342883044709491783e-02
1.293568733342265464e-01
2.349386224296654696e-02
-1.316028364221795248e-02
7.859448221631043160e-03
4.434244717770751548e-02
1.827201436212281746e-02
-1.509605429182786333e-02
-9.661667601710883027e-03
1.664688086671015782e-02
-1.212369624240578272e-02
-3.229212006391793399e-02
-4.154735514596741286e-02
1.243827050702392273e-01
-9.271488251342295539e-03
2.546605231274122472e-02
2.318625748152610896e-02
3.660461239132656655e-03
5.788658870669457363e-02
2.592944641078549772e-02
1.140457478904178951e-01
3.167768503625409404e-02
1.266401358372495727e-02
-3.340086145055248118e-02
4.035634490582985096e-02
2.583273465914356914e-02
4.682071419507492088e-02
-5.262098780008064164e-02
3.607338044477956251e-02
1.610018005593591428e-02
4.734355313009631222e-02
3.092893575864999120e-02
5.338921368136058387e-02
6.542573953193972849e-03
-3.600120048456587063e-02
6.593843216688941022e-02
-1.364012060492140327e-03
-5.356094416010612203e-02
4.441133729837806049e-02
4.886048933808936900e-02
3.398305060789026666e-02
1.187746478872042655e-02
6.799785980769422478e-02
3.668141530762272003e-03
4.578093558170767685e-02
7.702662124673216593e-02
-1.345747418467214788e-02
-6.163964051449189602e-02
-1.389323095633828754e-02
-4.073497642005486502e-02
3.404579835468993709e-04
-1.056612235291213772e-02
5.236442619021860340e-02
-4.454137232834982918e-02
4.547679915534865586e-02
5.700507781314860523e-02
2.597906604525960627e-03
7.662348725741827994e-03
1.422294695439989543e-01
1.764922045319018695e-02
6.379167844593337799e-02
6.107803297486827376e-02
-4.075250170019248386e-02
-1.720554996000072875e-02
7.252123839775030667e-02
3.022905961865978916e-02
1.535919804839381599e-02
-1.766619270313805543e-02
-6.452187878993151382e-02
4.018281760227495475e-02
7.243562296704915242e-03
6.454007100166132826e-02
3.561936390151602960e-02
7.875348579723199030e-03
-4.820016011560963008e-03
-2.807220916770445870e-02
-3.914055742304379387e-02
-8.784924926043731486e-02
-1.181988424496037415e-02
5.226876460190967716e-02
7.996165329113930076e-03
7.690414840304518607e-02
-3.988443168957089835e-02
-4.256948918307185137e-02
1.006677086842702826e-03
4.440279689326229878e-02
-1.022555741291240883e-02
5.955964012206138580e-02
-1.460098075713628027e-02
-3.891132349337594193e-02
6.881813173452139276e-02
7.414573368637480608e-03
8.387753065062222846e-02
-2.539408169252340558e-02
3.064929415706951071e-02
-4.667370739995001239e-02
-3.282744327793974456e-03
3.769963717899771360e-02
8.922698911137952327e-02
8.689892253811165590e-02
6.890153556320424699e-02
-4.201138244230397112e-02
-5.869053327245350726e-02
-1.482058731587726670e-02
-1.302994420703643477e-02
1.426187431255786231e-01
3.496736920365155904e-02
3.823774320228636846e-03
-1.984162079600138365e-02
6.758321739474690282e-02
-7.894202394570353290e-03
-1.012956400224976176e-02
4.659696181691469485e-02
-1.377548437705920607e-02
2.032293586969708896e-02
3.759985422731751403e-02
-1.485926673232075383e-03
-2.604109235648280340e-02
5.042902083603802849e-02
4.184943279256387455e-02
5.244123983237426040e-02
5.560462513731438856e-03
4.693237715172268731e-02
-3.721921299668577016e-02
-3.178187094985156919e-02
8.530629042921291164e-03
-1.957160765054263493e-02
-9.157880917728332751e-03
-4.351250142057880993e-02
4.056849587790377354e-02
5.394183969982197652e-02
1.671863308919615751e-02
4.772445863128072646e-02
-1.726712530748411578e-02
5.835848162171820841e-02
4.829350627179884031e-02
5.884189724780565511e-02
-2.788961616180741371e-03
5.280571199012053935e-02
1.622576656210985568e-01
-5.241910937648485563e-03
5.841148558177106098e-03
-7.371933002606766150e-02
9.963549129040175090e-02
3.716515707172111244e-02
3.789385862229945751e-02
6.281618100576241703e-02
-3.293622759595010718e-02
2.311936526675417714e-02
6.625404841165058456e-02
-3.856313541345948032e-02
1.682095064171624382e-02
4.913702686948954318e-02
-6.603114647143841325e-03
4.914200723566112400e-02
8.987201047050905056e-02
7.233500879164916908e-02
-5.671361664321755355e-03
3.430356070630331128e-02
8.702099041378464489e-03
3.945404460637377125e-02
2.281820428476556695e-02
5.830279652278898966e-02
-7.276283185609623561e-02
-3.159281754117150998e-03
-4.118799174228625348e-02
-7.616819540239903874e-02
-6.802496312921613164e-02
7.457572138243132032e-02
6.196560429550881238e-02
-3.084453807815863702e-02
-2.659300937512034529e-02
6.012655625019982381e-02
3.870594110209805289e-02
7.513342388043836757e-03
-1.695971498198475466e-02
6.125091578719716462e-02
4.268352039718885382e-02
4.853836292437655603e-02
-2.549397528443512334e-02
3.704167880623444875e-02
4.993479183384143955e-02
4.834933314776300450e-02
4.820033243593977584e-02
-1.811238899475235004e-02
2.478290801297436743e-02
8.117780681671732390e-02
3.510546885924098470e-02
3.546910544992452202e-02
-3.867140464308350695e-03
9.700842072465449759e-03
-1.529947463748416135e-02
3.488644554514769985e-02
7.747186740984636499e-02
1.352110718758018325e-02
8.028982784607238687e-02
4.188973509193114064e-02
-3.958971295562040138e-02
-7.437242750894260124e-02
-1.462549198698364456e-03
5.967499443785152097e-02
-4.214515580570225850e-02
4.913021686403082344e-02
-1.796293186562795616e-02
4.682548070437415194e-02
-3.869230240204966226e-02
-9.134912275232196649e-03
5.557748901432615907e-02
-5.361713828361215628e-02
-4.573174715138298568e-02
5.445204881363596705e-02
7.412589706508558585e-02
5.599770947208217164e-02
5.348520683015322436e-02
7.548456778680391610e-02
-1.290308786562935177e-02
-1.693594962447710073e-02
6.306944570831680974e-02
8.457899919610221973e-02
4.148762138103666980e-02
8.676481875172613323e-02
-1.643052596326145462e-02
-8.569090994559822039e-02
-2.331834096483338323e-02
-2.074160755493641151e-02
9.162672249295544802e-02
2.199699001521591632e-02
2.053257823404998697e-02
2.012576224114544579e-02
1.036367554696090987e-02
4.879600085759095568e-02
4.410661218581084231e-02
5.889052947860957260e-02
5.082456704129677955e-02
-7.959963667118083452e-02
-3.227108506685743422e-02
1.600698890629065063e-01
-4.550937568955276680e-02
1.304950983673818996e-02
7.792343513597975446e-02
3.955932894030467911e-02
-1.933134865481903053e-02
4.126400825940371858e-02
-2.312113366038649059e-02
-8.040298898146005027e-03
2.686649917440821493e-04
-2.859235928760418474e-02
1.631774550102139303e-03
1.031133033889781829e-02
-6.578542629465235214e-02
1.028045196915105264e-01
2.879248007987963640e-02
-1.198375319114205508e-02
4.462349202674698034e-02
-1.155249516944764241e-03
-1.453122585103863544e-02
1.258359276567342644e-01
-1.464472151344501684e-02
-6.906200947873716075e-04
2.344145390957105401e-03
-1.989044351039758601e-02
8.552680437961646120e-03
-8.192138635890072740e-02
4.430587866640894879e-02
3.850755832965146314e-02
1.026896425706121281e-02
1.655844963742297837e-02
7.559111325474790477e-02
4.079824252923960892e-02
6.020333152417842865e-02
-1.034351062908576632e-02
2.054008861849774756e-02
-1.097728490777272192e-01
3.798428995030515148e-02
3.786274787903187201e-03
2.711388940205200146e-02
-3.591286564272618692e-02
6.313436923329542039e-02
-6.404265432408141889e-02
-1.456243447213176508e-03
1.623446087824190155e-03
2.886541098275022948e-02
-4.307955336090042026e-02
9.082653706387264214e-02
6.680241833209425717e-02
1.092613780480535951e-01
-1.951888063768985812e-02
-5.451340782938764173e-02
-6.116426143022849100e-03
2.261550509693973851e-02
-2.624949074865737253e-02
2.706733851546821307e-02
1.438611845473213718e-02
3.471824382445325933e-03
2.392924200014385702e-02
1.273563645065545757e-01
4.403793295222255960e-02
1.645000506380055877e-02
1.645945982369610358e-02
-2.701078198795404256e-02
-7.827991098336672948e-02
6.465085609122837862e-02
6.168981769666306153e-02
1.454613198650584090e-02
-3.196627031065520791e-02
2.956599854320729037e-03
-2.227302766862136740e-02
1.094425259064269081e-02
5.550230294294492168e-03
-4.872122445700583643e-03
1.414599331664502697e-02
6.984399134955522614e-02
-5.119689146482860748e-02
4.410463142514415950e-03
3.058611220860465302e-02
6.642405940621727567e-02
1.194253212383005192e-01
-2.822364675272024531e-02
-1.006205623165190577e-01
5.251568171376557598e-02
-4.826219020762929912e-02
8.415523802737480061e-03
-4.561992517951365955e-02
-5.626169794578203542e-02
-2.298608669194502838e-02
-4.372914608428447869e-02
3.217350856295409650e-02
8.974872768671824166e-03
9.563163188190564046e-02
1.915245242208104756e-02
5.936124322749867718e-03
-1.746097283531234182e-02
6.013167175462602598e-02
-2.988771837408629381e-02
-8.741693941711450172e-03
3.868797020353627325e-02
9.414908330811783133e-02
2.224975652248416605e-02
3.316604502413830063e-02
-1.161509911713264759e-02
-2.182597383169486774e-02
1.194899477959177059e-02
-6.221020652030017500e-03
5.027530409038984821e-02
1.215395459971611511e-02
1.307104488085144081e-02
8.596130872070946449e-02
-4.100964727625620865e-02
-9.431943117582729935e-03
-2.786565486330325886e-02
2.065739585556405217e-02
-2.668137975821774713e-02
-1.839728551339121776e-02
5.426798708602232485e-02
-1.166660914323614830e-02
-3.492144170036064893e-02
-3.077551389102691024e-03
-6.343723263402623394e-03
-4.891210951856365258e-02
1.776220021796015569e-02
3.119494494578287438e-02
-8.828953887053361815e-02
-4.865334172760503624e-03
1.060960197474679900e-01
-5.056143855624721517e-02
1.868605872091204378e-02
-1.482505784526353364e-02
3.447235529692489059e-02
-2.174055208821976809e-02
6.248477866680350427e-03
1.984550300574324661e-02
-1.116414500008385425e-03
3.451085979980066717e-03
3.051747766509808543e-02
4.667693272774565277e-02
1.422483257407436696e-01
3.625317585837700696e-02
5.559963329927829906e-02
-7.343448730000361191e-02
-1.731419554319876819e-02
-1.166040899197229481e-02
4.638500811801220952e-02
-6.228120896516655541e-02
1.664608337499180399e-02
-3.903426176194838698e-02
7.224262184442757639e-02
4.485855759425499967e-02
1.276817216851662551e-02
4.908940862662441312e-02
-2.564212055938839066e-02
-6.534687779968764709e-02
1.053776001538725693e-01
2.170596736305429805e-02
3.882422274196176571e-03
-1.859585759361360308e-02
-2.857959333520749406e-02
2.471740944061651818e-02
-5.622566423503102401e-02
1.571056450802182577e-02
5.205234977866670526e-02
1.801895240298463999e-02
2.587529490016650738e-02
3.099881252675158738e-02
8.154365861512330449e-02
1.311577142247554242e-02
4.086007089034016278e-03
3.389901691041335985e-02
-1.564035337654228960e-02
-1.185294888298554609e-02
5.677136614344453075e-02
9.490850811887692473e-02
1.883129242347588578e-02
-1.513165001725766574e-02
1.181748520029749644e-02
6.972704698417689709e-03
1.738616301531269257e-03
1.314084580040159218e-02
-9.923661628161755538e-03
-1.664420902951097578e-03
-9.000788621978577167e-03
5.334092913846325695e-02
4.748494074839529344e-02
2.121201321891232408e-02
-4.134384277857699151e-03
1.338009429139241403e-02
2.522874647387028570e-03
-3.988331767691778544e-03
4.514484575511850534e-02
-3.816730733814555770e-02
1.380856086592940381e-02
1.249031183333080587e-02
2.480931333446061149e-02
-1.450457427648098666e-02
8.735879722072288633e-02
5.109813333119527130e-03
3.330165790280900651e-02
-4.459076124777530681e-02
-1.863813097592156853e-02
7.751910050996049274e-04
3.850540434388084049e-02
1.520094084615017035e-02
2.519950214599268185e-02
-6.607919435464243083e-03
-1.109673908107608464e-02
-1.429251117555018456e-02
3.911784557054799605e-03
4.814346763045530136e-02
-1.838151203630668945e-02
3.252147737896284811e-03
5.535973400926919724e-02
-1.585987205602572281e-02
-1.880708350247764157e-02
-2.238013797312959213e-02
1.236082256095550891e-01
-1.256706073041804865e-02
1.409827275018432635e-02
-3.062545454098792100e-02
-4.196697660833566962e-02
4.559787554823894334e-02
2.196923882324127233e-02
1.821886056907573784e-02
2.977432561224291341e-02
-2.509324306442458144e-02
1.852397523087430387e-02
4.644136628374333567e-03
3.628904893447149060e-02
2.956170299156503020e-02
-1.922933423369462035e-03
8.119739075104030757e-02
4.109965313275126125e-02
-6.409727658512458584e-03
-1.456856807832184082e-02
1.021737629319245111e-01
-2.070122018053383028e-02
-3.108366757306171846e-02
2.521452764619649956e-02
1.786431753538829728e-02
-3.712381453668085751e-02
-1.178955049395031263e-01
8.862697959097150247e-02
5.176309740030104328e-02
-1.131998976791440126e-02
8.098785285462893613e-02
-2.881430625295890516e-03
-4.610831552693480523e-03
-3.511670184053396204e-02
8.268052956199115067e-02
5.115923211910460705e-02
-7.239196936302158894e-03
1.003311340606565525e-03
6.849670337995054925e-02
-4.072208064975871289e-02
1.102431676887396794e-01
9.960814878192164601e-02
-3.714217249799280085e-02
-5.018336138152844350e-02
2.504512252884760412e-02
1.946632265134048620e-02
3.988908400517811315e-02
9.172321245585510902e-03
8.401020605797433760e-02
1.402490155466481862e-02
4.052577344590137937e-02
-4.040029024858355494e-03
9.343333278256311936e-02
4.166881217006662003e-02
1.098322086837606043e-02
-3.099149974406235214e-02
2.089304528066705455e-02
5.625554361404326575e-02
-2.504330862201605001e-02
5.577984047816963997e-02
8.688810359846076137e-02
7.117589329359566563e-02
-1.145160701030070727e-02
2.624849420636916897e-02
1.475443755098178843e-02
3.087371642469897287e-02
6.147666488104422400e-02
3.188681756580889759e-02
4.958752908170588336e-02
7.251497379255149311e-02
-2.668371946607418776e-02
4.333675585195812668e-02
4.202322782259339945e-02
6.201358259417689284e-02
6.225359951324353769e-02
5.358802633812488614e-02
-1.959913703278802141e-02
6.572610635526993095e-02
1.685020423110911159e-02
7.306669658179963667e-02
-3.827508082892685311e-04
1.739299726216726738e-02
4.772269778713920593e-03
-2.351907262954708311e-02
4.797681637299016505e-02
8.806438704710987941e-02
7.767415644518810454e-03
4.775732424635609208e-02
-1.236646862676419115e-03
-3.889141870121787942e-02
1.134928825379960668e-03
5.728693168648527761e-02
1.115477968192047503e-01
3.198960524319635623e-02
1.721423477037265989e-02
1.542671163913004843e-02
3.761744494926347760e-03
-6.660119188095068102e-03
-3.305201622709070391e-02
3.609271827275119335e-03
1.325703478761001107e-02
1.519592069418638364e-02
1.187482699778493050e-01
5.330442451784755953e-02
2.045593692194714111e-02
-2.048335238142013834e-02
1.621299562041572315e-02
9.056583505408496992e-02
7.418997809020103085e-02
2.452707751643392123e-02
2.137363354937942342e-02
4.353298362198401023e-02
2.281171062352900514e-02
5.057857439050598980e-02
2.548400917086777757e-03
3.200543286073288460e-03
1.947924000693947166e-02
6.227099205162258538e-02
6.020062314247214691e-02
-6.100663509535306402e-03
-6.099599460283176844e-02
8.355332387870255915e-04
3.920507959821246946e-02
1.092124724923787754e-03
5.692628638615956221e-02
1.350203320924160677e-02
1.278215261081493311e-02
-5.509369373190502184e-02
3.338206862770382033e-02
3.451936435772927358e-02
1.031188002009441051e-01
9.442347425457450760e-02
-1.912037977177716893e-03
8.210341530726382453e-02
7.879341436020136438e-03
4.038452588911064373e-02
4.181750894734516388e-02
1.135366419839593626e-02
3.846671077153404616e-02
8.821922222648054257e-02
2.287369937993392194e-02
-2.060943373941755488e-02
3.583036522750647490e-02
9.582304926352938623e-02
-2.519503359331884060e-02
1.475299471428974905e-02
-1.445725435105027212e-01
3.554817694456357396e-02
-6.683275779914652631e-03
4.372958149299112363e-02
4.290030634357438338e-02
5.531478123520657680e-02
-3.031415999932693395e-02
1.253947901729897396e-01
-7.858296576865478333e-02
7.619590384963630114e-02
3.390415691212890492e-02
-2.881890189004982904e-03
1.849975351530746756e-02
1.521209407933698686e-03
-3.311033872704974290e-02
-7.569103905416607603e-02
-9.189197931392352470e-02
-3.968981806422760411e-02
2.584413997407154773e-02
-3.132906838265146071e-02
3.450962966801880000e-02
-3.109637328305577333e-02
-7.410177007081339418e-02
-6.067727070743962614e-02
6.141816477668785024e-02
1.171555182638716816e-02
-1.773218007452309619e-02
4.676573527394158568e-03
9.465918690593277257e-03
3.603179799390426874e-02
-3.694875372056068488e-03
1.796288178957186968e-02
-6.488128670220533190e-02
-9.298448767440884236e-03
7.564229143053384508e-02
1.854345865042416330e-01
4.555218736392136619e-02
3.291211612406270970e-02
2.800149682465597617e-02
8.748515310326844194e-03
1.012886813599858243e-01
-2.252961731882205040e-02
1.095128490320039852e-02
-3.771214338966513702e-02
3.316487310188015458e-02
4.397749316444301594e-03
1.177053760611591615e-01
-1.426613223981362463e-02
9.235654491687399215e-02
7.070744808193930864e-02
4.944435655533400281e-02
1.011364521149478862e-01
2.995351500408588441e-02
4.229741683302806060e-02
-1.296197729072238666e-02
2.897861225421818898e-02
1.617104457508636642e-02
3.048716835505881073e-02
6.762475586349138423e-02
4.144447308995011237e-02
1.029086638963509770e-01
5.793523221617600388e-02
-5.169279943321209575e-02
8.775196088798312144e-02
4.707435800517352498e-02
6.104547910890702894e-02
-1.009062490559726501e-02
3.795458191855070190e-02
8.940063320193529506e-03
8.669759459876393015e-02
2.312337659461079567e-02
5.015948545158135236e-02
9.385578064387797848e-02
1.958281475128474669e-02
-2.318309953952268909e-02
8.529815486552978082e-03
4.013658586616813961e-02
-1.876406220096829558e-02
5.154411821487379225e-02
-5.545664033353095435e-02
7.479518176436325549e-02
8.897233965374985731e-02
-1.693369914807999962e-02
4.468804406647541860e-03
-2.584402255017652014e-02
7.899047490951080497e-02
2.674525332260197646e-02
-2.696055070403826585e-03
-2.849703609864466872e-02
5.628408692275352343e-02
1.206227559324251214e-01
8.481172268397374481e-02
-2.573797152255069554e-02
-3.246338591357856435e-02
-4.425555140969644752e-02
-3.609915237400211467e-03
1.015547396788887280e-01
1.624834375482136009e-02
3.955258066865387223e-02
4.055092940063337315e-02
1.493112028554909043e-02
6.044449925064707824e-02
8.164188839765748607e-02
5.157502157254247044e-02
-5.857411549250705202e-02
1.483704125016573928e-02
3.766451946147826579e-02
5.572257460329652079e-02
8.625692769967084617e-02
-3.192070663589571117e-02
2.157268016492593435e-02
-2.744388802652530327e-03
1.355905266626805487e-02
8.177340928897330538e-03
4.028899452816135651e-02
2.754052171694004042e-02
6.107856921099743402e-02
7.889066445421814844e-02
3.704778731883971721e-02
-1.603610627774491870e-02
-6.501779951121625101e-03
7.475984270563235112e-02
2.547408864134876466e-02
2.079835499810092289e-02
7.075331278787586053e-02
2.389532682999391620e-03
1.099863859950493510e-02
3.015223778771857367e-03
9.213752412724746099e-02
1.208966640764576501e-02
8.109019358726658744e-02
-4.736423404588541858e-02
-4.009858767991973660e-02
2.758075836860045607e-02
-3.399476975100343412e-02
-9.301689134205162746e-03
-5.038810101435044209e-02
3.547314534440142164e-02
3.632633032762854625e-02
5.773079154155605353e-02
6.574170738497682465e-02
6.385672483937381017e-02
4.252749978421568877e-02
2.969783798038708178e-02
3.348713891085234456e-02
6.475779659780252218e-02
2.357697613809326548e-02
-6.033140740185853786e-03
1.815563034222908712e-01
8.580223199497911957e-02
6.137999901442749845e-02
5.191360121914539126e-03
1.091206997103799647e-01
-1.449837981659892264e-02
7.733414611702912889e-02
2.405525015788634313e-02
8.367227768708952740e-02
1.594233251982963596e-03
4.287476164292537001e-02
3.594444730558555429e-02
7.304162641333830988e-03
1.271856565610421722e-02
-4.819727238707752909e-02
2.999348936962149131e-02
3.292861305284532081e-02
-1.669815642879731582e-02
7.068055850514681770e-02
-1.560403132442110541e-02
2.606423524243824119e-02
-7.577986133299029030e-03
4.578925713780956398e-03
2.734876431210900641e-02
1.110888905672398303e-04
1.848451560068098409e-02
2.573140879541992859e-02
5.814119383216768966e-02
9.491919361094118546e-02
7.728477744191185328e-02
-1.087918657558674743e-02
-3.278709465552102215e-02
-3.210680759616246771e-02
-5.073105843520346082e-04
8.049995147522956418e-02
-2.495749712684927363e-03
7.499279651215026710e-02
-3.896631819669590935e-02
9.289730457941271224e-03
-1.512448556622940019e-02
5.095698628776813149e-02
2.603709141447997644e-02
-1.957453926864535700e-03
8.667656401715889431e-04
8.857295782484403066e-03
5.394569516035051943e-02
1.682614859015558670e-02
3.119328139610897874e-02
2.505231540222020454e-03
-3.953497524356824888e-02
3.177462209592872566e-02
-3.196615476283645729e-02
5.572985663487628472e-02
2.984065250968499436e-02
1.070877364911201335e-01
3.975878609276421727e-02
-1.892924212408023804e-02
5.163302583277092767e-02
2.491491633628701782e-02
-9.946438331196949534e-02
1.045250056125974908e-01
-5.117998056623729308e-02
6.254751656930433723e-02
5.393403329621472564e-02
-4.556147118979780863e-02
2.808960141806788637e-04
1.644094840856019646e-02
-1.519958923899444869e-02
9.747357559545934136e-02
4.556943674393867244e-02
3.211068743424748406e-02
-1.983711899383742983e-02
5.606397146507415691e-02
2.379347631811397704e-02
1.641903452956075884e-02
2.404958504678577150e-02
1.461574860954683100e-02
8.552502258855405881e-02
2.642761507545928271e-02
-1.037953105059007258e-01
5.680648821804426540e-02
4.697805083445742019e-02
-6.475512291304201529e-02
-3.825512485340653614e-03
6.629779431645112242e-02
-3.680960598706983777e-03
6.378543783861904959e-02
4.489921429737149527e-02
3.979607230089093201e-02
2.028751552508732334e-02
-5.209421473973669531e-02
-1.824758613786315806e-02
-5.595647423337685167e-02
-3.609728532668588039e-03
-4.209609743211485851e-03
5.459167912141926066e-02
1.168569747630747446e-01
-9.241838172507596538e-02
-7.461507891463011084e-03
4.405822402872001942e-02
-5.332193515022635999e-02
2.107217506798613610e-02
-1.136017588257417082e-01
9.499112764915666751e-02
2.061726344551196438e-02
4.068998790127326820e-02
3.232878937244442613e-02
-6.936601365718074452e-02
4.046186974887560663e-03
-2.356005741482314689e-02
4.180869955838428798e-02
1.432998870182446670e-02
3.004728838135885260e-02
2.550482634602514731e-02
-1.435165850035085601e-02
-1.837523879700169241e-03
-3.314342917280623663e-02
5.479536223179320986e-02
1.149363741324715138e-01
-1.138314599931156655e-02
-1.868507236152913698e-02
7.093740658432950985e-02
4.891372988747622053e-02
-4.528733674688283778e-02
5.558847714467710782e-02
-2.702749289366419491e-02
-2.957469779699506765e-02
-5.778486030108904298e-03
9.369791758111013780e-03
-1.320019695264317283e-01
-3.003459241949373720e-02
-3.379591933508119955e-02
1.930966362438536407e-02
-3.796786070984693728e-02
-1.411024168700810051e-02
1.916891269117658100e-02
-6.323621896831371075e-03
5.089634480057738525e-02
9.881114869014320790e-02
1.743435654119737666e-02
-4.495025398261576904e-02
9.734751812120320813e-02
3.810061496365995531e-02
-1.096863772148423330e-02
5.008573210938754156e-02
1.601248585712585978e-02
6.227105137326915257e-02
-5.003762094226156532e-02
-1.203746982732292609e-01
2.096578682700946800e-02
-1.108870231325198401e-02
-5.539548781233320264e-03
4.662980027902476933e-03
-4.400077649144704638e-03
3.528057081806529327e-02
-4.517981411147226761e-02
2.787428881950826387e-02
-1.474223817673390134e-03
1.120936928946447975e-01
-3.016963023444804368e-02
2.338087860551457328e-02
6.545482398803209589e-02
3.005724009509080571e-02
-4.208105893809124874e-04
3.100532644711689184e-02
-4.051757284577820611e-02
9.196853954296091427e-03
-7.935444877693750843e-03
7.650142602835460770e-02
-5.686451724766698052e-02
4.821707783086114779e-02
2.794945398355588514e-02
6.854201802293911905e-02
4.064984076720102278e-03
7.250802214683273531e-03
6.772189427790996363e-02
7.215157419816556339e-02
5.780086045597821603e-02
-8.797958129574073860e-02
-4.812970055634690179e-03
1.303525869337071041e-01
2.227555413378248805e-02
2.416960426509725743e-02
7.696001910301894511e-02
3.710499024653335365e-02
9.277229160050281739e-03
1.129375865425211178e-02
-3.386085195351944827e-02
5.465070591481160228e-02
8.832157981307287367e-03
9.642210921493024611e-02
-2.299403908238708411e-02
1.008518959940031129e-01
1.923716017224598104e-02
6.242847973436375930e-02
2.217240094314564328e-02
-6.410263123940661278e-02
2.347188660938045665e-02
8.879831264616647180e-02
2.930549899602299946e-02
-1.203848037915532590e-02
4.566714008935202768e-02
3.243645625560719753e-02
-1.601875421844805095e-02
-1.959223327372868612e-02
-6.067849753479170709e-03
3.178241067233626010e-02
4.435079567182732829e-02
4.110143504814790794e-02
7.278864163273256194e-02
2.056433830242319905e-02
3.813283915238980387e-02
3.034178362344495603e-02
4.948519094204023583e-02
7.165117504364902634e-02
3.214110410262955436e-02
-2.888011486658080898e-02
3.498524207935803376e-02
3.111767250696736292e-02
7.919652156552327293e-02
7.019205103616817099e-02
-1.185211640813788221e-02
3.460184016142948960e-02
2.019184119024480112e-02
-6.399961336364482292e-03
3.528943748027806027e-02
-1.395652459612246356e-02
-7.154597242490352837e-02
-2.854609665760727069e-02
5.739912750270196456e-02
2.546313325552458651e-02
3.172633401398054775e-03
5.090370400384946342e-02
1.186279950653753960e-02
2.840011532605693154e-02
7.741478073568645868e-02
4.288407801485526194e-02
6.476040728092453957e-02
8.760516407302001984e-02
4.874563654522814232e-02
3.141551353661005408e-02
4.417233362525530699e-02
4.454717115210411055e-02
-1.567404000996648963e-02
-7.829384434985993402e-02
2.211870188107249030e-02
3.826808981518108055e-02
2.111743514830339771e-02
2.813435032197067476e-02
-1.454032193219972555e-02
-2.460298186151710712e-02
-3.543421497115517571e-02
5.591581244746519908e-02
1.183614208844047389e-01
3.582060620924701344e-02
-5.444301382725297983e-02
-4.639317054922130479e-02
2.910662946031687681e-02
3.176580540604304753e-02
-4.813955312257674202e-02
5.086801293313361616e-02
5.326693033552228063e-02
2.341161593861345105e-02
3.945577554540649623e-02
9.205189792614026922e-02
-6.970075779287976392e-02
-6.255896772481234214e-02
3.999938975402834995e-02
2.786922175970563131e-02
6.053207367421702817e-02
7.662376248594429673e-02
-2.673126773346779297e-02
-2.088121144942237800e-02
1.417784207702074348e-02
-3.007339526395976653e-03
9.139136066652392421e-02
7.545436923756100589e-02
-3.634445329876644787e-02
-6.400509331508281996e-02
-6.755021876540029391e-02
1.347394434292804866e-02
3.543697490254760132e-03
5.388533667430266474e-03
1.307321080613844770e-02
4.228523414048593332e-02
5.728693450957359629e-02
5.745657745824361146e-02
-3.857222950416502177e-02
2.304055588476382806e-03
3.547141483389514016e-02
5.072377165850875877e-03
6.711125530656977638e-03
5.242876638109813386e-02
5.255949670782728012e-02
4.651204982547939987e-02
1.260758231379368634e-02
-1.985789149448546898e-02
1.079547127718774452e-01
1.247539642875489518e-01
2.003479570491455836e-02
8.504500962343579384e-02
-2.381954666983928520e-02
3.008120138313944911e-02
3.004745306663930346e-02
7.012253430784011476e-02
1.157616124563093929e-01
-2.123141286273855927e-02
9.745048133145438329e-03
-4.387432371488843991e-02
-3.151703913610219565e-02
1.869953050987280263e-02
3.479741526308129801e-02
8.054366936230834828e-02
-1.900807317811600622e-03
4.456043369571421886e-02
1.316729102581528366e-01
1.736389184049960330e-02
1.050974915959956499e-02
2.547023445770996847e-02
1.697081371802624736e-02
3.879902558949778479e-02
-3.666189971534667552e-02
-6.617845313986729650e-03
4.268752618534679688e-02
5.165478568630536144e-02
-8.322538162226203809e-03
-2.072112466659305555e-02
-3.489241672256733918e-03
-1.657305629272859057e-02
3.369697591066181386e-02
3.718583593683200822e-02
-1.119380067405497010e-02
-5.988512196059995324e-02
1.086366214595763970e-03
5.462690605733092064e-02
6.247909590564244137e-02
-5.091599864719450162e-03
2.519376587191595948e-02
2.676599826988030825e-02
3.803675967472138625e-02
1.838194385706297049e-02
1.259942689721470777e-01
-2.350963477688874231e-02
-1.835537471728751133e-02
-2.628718551767012315e-02
4.544808140179861650e-03
3.446649591031721027e-02
-6.109387754358984977e-03
3.791263296530862636e-02
4.387991603412835263e-03
-3.009535242491054655e-02
4.453356295071071724e-02
9.647978503238598125e-02
2.766549460170250260e-02
-2.411548991673408832e-02
5.602303328104272367e-02
1.066552033141282899e-02
3.479447609961648646e-02
4.357215410915400711e-02
7.245118092872346316e-02
3.347326406067292759e-02
1.175273917108179619e-02
1.064530115345626027e-01
-2.342148925611477715e-04
6.180868785226956846e-02
2.951492152649793851e-02
-4.653368365501087817e-02
3.310109564899252343e-02
6.850887668254444784e-02
1.463637287236916468e-02
1.224714155291614648e-01
4.002996356224135938e-02
3.117202679397144266e-02
3.619203872296170021e-02
2.344526548730727078e-02
3.578116719274213042e-02
-5.735404531702553016e-03
9.251679297451341488e-02
1.090168955398497855e-02
7.389120517732059024e-02
5.648944892405678361e-03
3.602973110494821826e-03
3.904172879681117037e-02
8.157208682331307248e-02
4.507980271473386452e-02
-5.667570758222715416e-02
-1.957563018730707968e-02
8.854002912938124803e-02
5.806068410014555981e-02
5.520965333349273085e-02
-1.103723231111309808e-02
-6.746778139547464012e-03
6.266420054136406272e-03
8.751857645001129282e-02
2.130550168312941514e-02
-7.325337077446834877e-02
-4.532574749246760792e-02
4.914909467120040509e-02
1.483301616682743129e-02
6.199477652169279457e-02
-1.364334796505804921e-02
-5.912068512458738996e-03
6.581499118073026733e-02
1.134227884918326788e-02
1.059010586183318364e-02
5.271194588658654340e-02
4.556853870110474936e-02
-2.289136609989708693e-02
7.253831937569392430e-02
-2.041205932769695180e-03
-1.522945657348293534e-02
2.485441834521131058e-02
-9.538727210264179648e-03
2.372108868375111257e-02
4.395543300703361189e-02
-1.496783556366127095e-02
6.078211271616922040e-02
-8.572844534840206449e-03
-1.284852997477347637e-02
8.378244287213679198e-02
5.582282320209137200e-02
2.335114678359688847e-02
-1.787376594122263782e-02
-7.361799707753050037e-02
1.986577104713802694e-02
7.873915742483492131e-02
1.769194270588842974e-02
2.054599260858078549e-02
4.408256311041425235e-02
8.845378995266550692e-03
-2.664073327344335454e-02
1.110969458153966138e-01
2.118937211011282656e-02
-4.882107140881900703e-02
4.716127979796667924e-02
7.814755438999078374e-02
1.314389625900641567e-02
1.498946406277231469e-01
5.257516008476279673e-02
-2.906137068075127176e-03
-2.064368284082897936e-02
1.444784809691340016e-02
1.089737158229974329e-01
4.939710896852659433e-02
5.720817016237952218e-02
-3.699764235636548992e-02
-1.012928137069514165e-02
-1.335637124301976286e-02
-4.391261158778889812e-02
1.163081370518718148e-02
2.870244155641479833e-02
1.906871936387369987e-02
-2.026519601672405191e-02
2.107205481161605540e-02
-3.965311247535815292e-02
2.046369079169991709e-02
7.927635043585730401e-02
-3.848278476550353461e-02
1.597947989540655749e-03
-1.558115426630631017e-02
5.223558821877889030e-02
9.486307019642805857e-03
1.380063657797781906e-03
7.271240684361078566e-02
5.167762920578255342e-02
-4.171341154890289421e-02
5.378999530328289896e-02
3.469692742416522618e-02
1.209437997333384814e-02
-3.288909332611512221e-02
-4.310961115933154009e-02
-1.772778011028590048e-02
6.355429691263288217e-02
5.025781495434756413e-02
4.395318286794910184e-02
-1.838536808468653472e-02
6.129019851958658616e-02
1.647902743742751461e-02
9.377871758007132186e-03
1.603835101974780686e-02
-3.452786845702610768e-02
2.140913904424502495e-02
1.910286551370646291e-02
-1.053891620860079219e-03
9.940139456409027852e-02
2.966607844154832765e-02
6.675014510481779018e-02
8.573139547034160091e-02
6.496029354681494283e-02
-4.350409431691154571e-02
5.267870787561649421e-02
4.675244953482571991e-02
5.526925830948992147e-02
4.557868137423793514e-02
4.589903631440326454e-02
6.069158240654650566e-02
-2.225593792136492180e-02
4.652327869190087811e-02
4.881695001377932969e-02
-3.932513353298308038e-04
-2.053988197616140113e-02
2.393815724815351667e-02
2.943759319429321494e-02
2.412376749159369713e-02
4.501701821302644263e-02
-1.407159031874295925e-02
5.293672390050666726e-02
-3.838259260009783957e-02
6.102939536525454900e-02
2.357311267781784375e-02
-1.754137831649403654e-03
1.692388876190332667e-02
-2.699231428297333910e-02
2.141712751848491234e-02
-1.896677970769488145e-02
7.638158513855103360e-02
1.142719618371468154e-01
1.533912538881027597e-02
-1.183979889099705599e-02
4.665348894061500246e-02
6.611527155457792848e-02
-1.735986773875285594e-03
3.188870915483819901e-02
-4.201400207003765791e-02
-1.138140038843973682e-02
-1.934886034325455570e-02
2.631645221862041750e-02
3.907051080511964036e-02
2.362693445856318616e-02
7.286989142618616189e-02
4.005160116556563676e-02
7.284250603301634097e-02
3.857937879827968292e-02
6.972859441375768921e-03
1.452597009957420048e-02
4.782213281431538926e-02
1.324339005699449838e-02
6.431027814496949324e-02
1.205427717439139929e-01
1.137822087174650831e-01
1.860640737420687571e-02
1.311742678530161688e-01
2.049406685997013158e-02
6.495528221012349113e-02
2.391728844811261134e-02
7.201963541745938502e-02
8.255243696904585038e-02
9.924198200329728894e-03
2.076918333910511560e-02
7.033578777602181309e-02
3.009956679641770036e-02
1.014819345484309181e-02
7.844553859337057011e-03
1.446273600959659816e-02
-7.959015033353295659e-03
6.736384949423164861e-03
2.890246861711566473e-02
6.234736586214291443e-02
3.467541301127398390e-02
2.871539706007439894e-04
-2.105323858805011050e-02
9.190712608425224972e-02
-3.397013742114475543e-02
3.110235033161041010e-02
-8.488005217160112664e-03
1.007819328356711758e-01
1.315993363983326558e-01
1.238307984329918288e-01
7.079073170636204781e-02
-1.514022053670330617e-02
-2.770920457090635808e-02
7.654061160872359382e-02
2.968012733107858528e-02
2.101291455829225677e-02
1.032933575340671817e-01
-5.698603574026849493e-03
-2.679000413128745147e-03
3.423607029809680458e-02
8.477979055717801971e-02
5.229426718426682941e-02
7.211254409908225693e-02
3.851836403970133188e-02
-8.997275575456310098e-03
5.514983474833668603e-02
6.639280110279738301e-02
5.193471633181857144e-02
-2.652700986991191057e-02
3.411801847326627335e-02
-7.463020457785371486e-02
5.593830981984373313e-02
7.777369059065666890e-02
5.454500397693874680e-02
5.371202107609360232e-02
-4.060662218084371000e-02
-1.907579999831971352e-04
1.099933142845059691e-01
-1.005400139272851802e-02
6.055512886683774021e-02
7.687331992933718605e-02
1.028437775260694076e-01
2.721283970006052252e-02
8.384234963492621928e-02
8.528751534722314731e-02
5.674684387505082167e-02
5.968628537817692592e-02
-9.500464196239213899e-02
1.503426067047633659e-02
3.058537051844600549e-02
5.097626347500284344e-02
2.528369503471306762e-02
3.064619475992996084e-02
-3.295154544598135476e-02
8.479712618931954660e-02
2.163153532550365910e-03
-9.109995415339754155e-02
1.068667830600102814e-02
1.631138370987666314e-02
5.187745524490389171e-02
2.432392257626524515e-02
2.461117117020589912e-02
6.531529863039556294e-02
5.034906737649525593e-02
-5.108120128662521457e-03
8.662753023656837026e-02
1.106452182987522903e-01
-1.380792171991200579e-02
1.447860739341276688e-02
2.766445442895844754e-03
4.767878596890041953e-02
2.487897038709492581e-02
-2.096358336869354883e-02
-1.160825264652926708e-02
4.872349790800621812e-03
-1.093314251020268552e-02
9.783729988611608586e-02
4.123818575685461729e-02
-3.815202417493267564e-03
6.952185624576986966e-02
1.395936196946764331e-02
4.585274614974658991e-02
6.814624121896446785e-02
-8.544300485892396095e-05
8.979592158337880436e-02
5.487353971889892545e-02
1.945844535697134614e-02
1.941544565047084031e-02
6.246904408050996810e-02
1.267970953103076878e-02
4.320804910677359528e-02
4.047564181955908003e-02
7.212195988097171162e-02
1.202250132252525305e-01
3.886296988629712318e-02
4.009552241343684181e-02
-2.187643471246461524e-02
1.938817656865128580e-02
-4.358056571300468647e-03
1.198346125955015128e-02
6.635977091098047009e-02
4.488361893607608483e-02
3.035721699942902502e-02
2.857880101695761330e-02
-2.086608574531644000e-02
4.983486659595916940e-02
5.220788998834067357e-02
-5.681948792731470778e-03
4.869381859519551770e-02
3.293470871205886330e-02
9.488113418116318754e-02
-2.551110911779176996e-02
4.376510220284390157e-02
5.307180687933385488e-02
3.919560533444751971e-02
5.201387984025998557e-02
8.917115497322368814e-03
6.636597603796676181e-02
8.364648909084076989e-02
-7.754383105643213037e-02
-9.442296901874185772e-03
5.786483956721141797e-02
2.461281673802892338e-04
2.265326529527182317e-02
-1.613715976747794392e-02
-5.463704487312978815e-03
5.196988181102505516e-02
5.568236676590047896e-02
9.399912077956561196e-03
1.266455528796067986e-01
-4.174556951591774229e-02
5.125134584105553448e-02
2.785943734322662846e-02
-1.922905837115903085e-02
3.755904978161320878e-02
3.922927600612696047e-02
3.315854899461730121e-02
7.872402593086298694e-02
8.017020386350186267e-02
3.759031567390307832e-02
-1.117249891097782735e-02
-1.742627177972801492e-02
1.623298035028170744e-02
-3.920767189719890494e-02
-4.595523000681743086e-04
-1.637692282489587245e-02
1.098220216442643005e-01
-1.481884132575312339e-02
1.317339320796978054e-02
2.329250299000744026e-02
7.728426568160119692e-02
-5.528919305541899268e-04
8.730928063978035669e-02
-7.706235766192351400e-03
6.470625204638456168e-03
1.626262878165524303e-03
-2.631131794907644577e-03
2.906527592875502927e-03
3.160471527953816889e-02
-1.947935792711445561e-03
8.580310257963377762e-02
-7.028588853603323638e-02
1.202842723213499582e-01
4.498484474802874611e-02
-5.842728075883239953e-03
6.177831688703755431e-02
1.285633119368836778e-02
2.896038716388261644e-02
5.143431233790534546e-02
6.802325736162740701e-03
9.393827224902232464e-04
-3.891948790075858144e-02
-4.751006259761125089e-02
-2.535144752455154027e-02
-2.044827018527685739e-02
3.855791043431330833e-02
8.298566982052307806e-02
1.094231318974913381e-01
9.125169534252941528e-02
-1.816809903078524593e-02
-1.886484209425989475e-02
9.156065852867757704e-02
4.003123506305492074e-02
1.083991281905154203e-01
8.661677156561171931e-02
5.615141567560957836e-02
-1.555127062751504238e-02
-2.259650072482961500e-02
-3.308228257241631332e-02
3.396657622289644962e-02
3.317858671445444996e-02
1.691747014451912279e-03
2.387097821701594444e-02
-5.071827763883778387e-03
7.497576965558368223e-02
9.154712441589674121e-02
5.449506159312314524e-02
2.082364319803485520e-02
7.836236841012585164e-02
-6.298946393659809323e-03
4.853751615577208550e-02
2.065897932593988278e-03
8.718148806055311950e-02
-1.605689105849334927e-02
1.376511135991821851e-02
-1.299097804010689548e-02
5.133569735720125427e-02
9.430834356189903012e-02
1.009312371803635679e-02
1.518125291709527397e-02
-4.519394518577964787e-02
8.163196345383116892e-02
7.348724078727410236e-02
9.524753687025593052e-02
-6.348014604511206804e-02
-3.460037966062301778e-03
6.013885342701023179e-02
4.094918612415415597e-03
-6.266252928951148576e-03
-8.270825121565463303e-03
-3.470564744208803204e-02
2.973343371800862486e-02
1.045412885830747235e-01
7.753938035029654674e-03
-3.722365548169414423e-02
7.306059143258497590e-02
9.540544796122145399e-03
5.044102132033346023e-04
-4.289184954200497835e-02
4.247516144562645674e-02
1.508306096585334058e-02
2.427704137191390166e-02
-1.919048499335627555e-03
1.014444535409881054e-01
3.132258045289143533e-02
7.875966671256551255e-02
4.001213228778014754e-03
4.449985267192895465e-03
-3.266411617079957586e-02
6.273871541338538194e-02
2.316977340046768100e-02
3.099950732712974250e-02
2.789649286894032437e-02
9.266566701185308119e-02
8.979228213163363559e-02
5.873158953350098022e-02
4.975372034555569645e-02
4.764532986611898224e-02
-8.748424574795176170e-03
5.976259944013854325e-02
1.208732839707779144e-01
4.222846791455871218e-02
3.606409628964199476e-02
3.910625226007310995e-02
6.265129060552068752e-02
5.245059031423428969e-02
4.614597897197826593e-02
2.254705770497817535e-02
-5.361126986504629634e-03
4.704443734150216133e-02
4.258222510389313153e-02
6.315084034591207651e-02
5.527874304489319851e-02
2.023500014106345904e-02
-1.345717796247908153e-02
3.821130974572771455e-02
6.232288238911637412e-02
4.484421340245762361e-02
2.783064212792349390e-02
2.557558983521201340e-02
1.157048058703212118e-01
-7.019304122491307196e-02
-4.771724415931632990e-02
7.566809014647531313e-03
7.723205701144775226e-02
3.893691247892034496e-02
1.655393048458322913e-02
-3.424486895664897741e-03
5.479444292213594969e-02
3.885195804655276058e-02
4.646377347818186204e-02
7.421025544053701239e-02
3.550553225201244500e-02
1.682743378208626309e-02
8.212955278170133711e-03
1.302425957911604038e-01
-1.991386186082936410e-02
1.298306775502050814e-01
8.343083559132077887e-02
-1.075628967898793753e-02
-1.223918218990099546e-02
5.814193068080521914e-02
8.647877465826797616e-02
-2.271969241598338629e-02
3.276284415466519662e-02
5.050538345315079558e-02
-1.559022280679360495e-02
7.368237401645166829e-02
1.029461016678096252e-01
-2.219928083626770271e-02
-6.744677857437746116e-02
3.515204155042542938e-02
2.146570855247634593e-02
-2.506566856817804209e-02
9.465930383550222316e-02
5.195763642943644622e-02
-3.153972384450393074e-02
-3.371956699388427986e-02
3.224968352947104461e-02
-2.050689290253028887e-02
1.850827473770178325e-02
-6.534821102846524385e-04
6.218693293769597674e-02
6.328679786241782346e-02
-1.753721639075807217e-03
7.215221907263279222e-02
1.275825671300624860e-02
-3.613941801985147417e-02
6.556813032555960929e-02
-1.507871490036249984e-02
7.612162034553641987e-02
2.098993819027292207e-02
3.180339199797729138e-02
2.364319028065323819e-02
7.326769351460817037e-02
3.803479817385834599e-02
1.004888456981038562e-02
2.894740089485872084e-03
-1.590471541670539918e-02
5.066827608993217102e-02
5.773615949728205105e-02
9.513643315429255731e-02
4.988312629992808916e-02
2.697913440778420407e-02
1.517630619348406956e-02
1.080663678800666654e-02
2.732238151599046191e-02
8.091497737399953177e-03
2.645064969673011426e-02
3.920236323120303290e-02
1.728557539692594791e-02
5.458192441902430525e-02
6.281125455279482073e-02
1.257835439990007131e-01
4.473440531535421288e-02
5.367017283539789879e-02
5.868901356505826922e-02
8.327963166690631469e-02
6.790377213966419800e-02
4.309612942879475009e-03
6.325569106725099922e-02
-1.000740037637284745e-02
4.557304837508467654e-02
6.592658107938585699e-02
3.588586749175451396e-02
3.225457935180571500e-02
5.189429510318933902e-02
4.096480043761983880e-02
1.094014229715942060e-01
5.252510753419503166e-03
2.231766516609221679e-02
4.326922912994560916e-02
-4.400061925585499467e-02
-5.227058134635635678e-02
5.616344203949850955e-02
-3.262088109992561380e-02
1.060159240145097798e-01
5.280117120340433595e-02
9.462935581574537236e-02
-8.080289106218688233e-02
2.501011103613814610e-02
8.824159740488714265e-02
4.444225869443323151e-02
-6.309363188793182253e-02
4.319207124995642910e-02
6.976869667626438287e-02
8.577935529663473224e-02
5.399996502019226152e-02
6.386397884711365880e-02
9.808972885177164036e-02
2.918704964530797336e-02
-9.561717381064430837e-03
3.414799943305968366e-02
6.591713623814025869e-02
9.522215198487705978e-02
-2.825957657958044072e-02
2.531474512494508514e-02
3.795958918923211280e-03
-4.665646139280428539e-02
-5.900334928890787339e-02
-2.683397510245184511e-02
-2.551859957971959469e-02
-4.606535268556420084e-04
-3.788186944424967034e-02
-9.524418269176049279e-03
1.835576599039035958e-02
3.646471870558599948e-02
4.547673905848211712e-02
-5.256349720192247423e-03
1.755789680175392359e-02
1.418616003768351577e-02
-1.032061765138729895e-02
-2.102930039246254240e-02
6.079756365304930105e-02
6.650777760158252394e-02
-1.809885404200329770e-02
1.263828402204809354e-01
1.266149378988670748e-02
6.269290812519735800e-02
-3.392135856713932029e-02
6.046436926050015315e-02
3.413022350275972654e-03
5.781134582340966693e-02
4.416702243842483139e-02
8.209616062932446889e-02
2.837693356913877085e-02
-1.401194814821527315e-02
5.764627576005482840e-02
9.102185132252129871e-03
6.761266909008216419e-02
6.922271892924949932e-02
2.846948333824432173e-02
4.712529245618164025e-02
7.115948752363440710e-02
-4.840739919888041587e-02
5.710223611621888240e-02
3.893853394816342017e-02
6.264812813787316859e-02
4.877880599467052103e-02
1.732819117624453606e-02
4.365283515238951167e-02
1.166379996034952182e-01
2.328811605844333544e-03
7.674988759895785828e-02
5.234767991830598100e-02
3.931004677837982714e-02
1.011851377842881011e-02
-2.408887337799128781e-02
3.526808940264461456e-02
8.667790454530614752e-02
1.826714343479240305e-02
6.785435474038342685e-02
8.194232358797208515e-02
5.947762192930775016e-02
1.744830099724006822e-02
1.669232553899098470e-02
-3.498232987214858203e-02
1.025026384517635225e-01
4.730193876039023859e-02
1.782649575278812473e-02
-5.854993951950322739e-02
1.528366814096639354e-04
2.350555157158638799e-03
-4.086319853732647139e-02
1.580855904467497880e-02
-3.541694559494917849e-02
5.083837471367383398e-02
4.003719175497290339e-02
5.947771497354206044e-02
3.497742848780796554e-02
2.899559348017726260e-02
9.587476600756325573e-02
4.655160469204435575e-02
5.587322765310731056e-03
3.137185893440037204e-02
2.084002345056479300e-02
-7.675538569819877893e-04
7.201901934861455745e-02
4.674175208185449987e-02
2.484639516414258523e-02
-5.941848200181518852e-02
8.195776813203294042e-02
9.838889150410916329e-02
2.968717934744859871e-02
8.234183002184405908e-02
1.301353905607438577e-01
-1.278986625852598577e-02
-8.473486341376106762e-03
7.735260010911874928e-02
-3.564225824031789364e-02
-1.979850981869255185e-03
1.043531732764243214e-01
-1.655316278480708017e-02
3.801025803107869333e-02
3.995588742415537992e-02
-5.612812140184107734e-02
-3.824517796484009496e-02
-5.762719486643156502e-02
-6.953605752078156552e-03
1.285101066967171968e-01
-6.078920060810825976e-02
3.468751943430781193e-02
4.020658018724451027e-02
8.110328728962160061e-02
1.846120264830295593e-02
5.233229364723332444e-02
8.838685545809032984e-02
5.432962329551563330e-02
-1.872692737426678508e-02
-3.159293116888945568e-02
5.782497330557932053e-02
-3.866726135197633835e-02
5.061070768712595119e-02
6.309225819246967737e-02
5.320410921876549126e-02
5.595413245020138676e-02
1.096726132834065504e-01
3.445069310141764263e-02
1.690828149043662257e-02
8.004670417907278068e-02
1.429598398431364270e-02
-2.379097669194532236e-02
3.275028265508349995e-02
6.180202341188675147e-02
1.772622632447362666e-03
5.538282712170738975e-02
1.102812052139411914e-01
5.320705857074609080e-02
2.574816378744928733e-02
2.491683586704080550e-02
-4.276095700364632851e-02
5.457848533653655854e-02
6.445978879943789486e-02
3.505828086183759851e-02
-7.837337000842410986e-03
-3.051857090021344379e-02
8.601323505489803789e-02
2.219055814314279534e-02
1.006099571156115063e-01
8.401010086410021227e-02
2.036458132120389647e-02
8.765170415934865622e-02
2.125436140770099736e-02
-5.981914085344253000e-03
2.195553803236774751e-02
-1.573607906866797065e-02
2.182310439433655588e-02
5.903689469116523564e-02
-8.075858945633276539e-03
6.421951773999855922e-03
1.475445633446153225e-02
6.883101755276889444e-02
6.875801544551005118e-02
-4.356886983140015324e-02
-4.121865554075418436e-02
4.086861708992188535e-02
5.663109047266908641e-02
2.384842686581838470e-02
-1.267106420478050647e-03
3.627196855070954906e-02
8.840089332421069424e-02
6.559736822867970850e-03
4.829330644638958614e-02
-5.860298618037049212e-02
1.276722636866857614e-02
1.049313948649026745e-01
3.104984315384488186e-02
4.711751356535993918e-02
7.584704159437748172e-02
1.147224383271301246e-01
7.075537567765258218e-02
-4.366282484174414252e-02
3.407983642607709945e-03
1.783668351297433910e-02
1.760179407698766671e-02
2.385165220375407361e-02
4.069431498740962161e-02
7.480372555868027018e-02
1.794722390509344984e-02
1.034401755437345943e-01
-2.220312439216667877e-02
-1.525496147861372075e-02
1.024829035899073142e-02
9.601565611104886933e-02
3.852071490044099711e-02
2.022459894032891531e-02
8.585463202201841504e-02
-1.012981158268119568e-03
7.144943840942290236e-02
2.974446532184913273e-03
1.231011720037033380e-01
4.538816096769005340e-03
-2.109177178431807798e-02
1.234827232862551610e-02
2.084468521483442624e-02
1.107940531136869522e-02
4.977058066719058232e-02
1.373853093928928924e-02
1.520071061986872328e-02
-1.622729823497054760e-02
7.256106188456974693e-02
2.774315401572046563e-02
5.272156235925870051e-04
4.203365587074926052e-02
3.577171351595929971e-02
-6.265214236667206518e-03
-6.636909805760159847e-03
1.321474336472485203e-02
2.773457725109806579e-02
3.195674465772152528e-02
8.243758662340046339e-02
1.090700925838639784e-01
4.870827855498101322e-02
7.603622831722120848e-03
4.412719328908885214e-02
8.102021403957677947e-02
6.368080407228050854e-02
1.206042552775053733e-01
1.555199644708887829e-01
4.360006905362302093e-02
9.445359249553937631e-02
2.835325531391681350e-02
1.195011657716088388e-01
4.772409066359506458e-02
5.608911383095742387e-02
1.224972687417276301e-01
3.032402578283370162e-02
-1.557187238937805286e-02
1.177370330534481258e-01
2.801812108262623224e-02
1.472291014254985438e-02
5.191242046408907351e-02
5.250631477408961717e-02
9.672587268222748724e-02
6.677708509082326549e-02
-1.233703448676248815e-02
5.972780148477524476e-02
1.195655740401819350e-01
6.244323912824051304e-02
1.989125944951420158e-02
5.182593418009304870e-02
-3.419421758773858594e-02
6.697345772024938804e-02
6.795491269174509796e-02
3.226062512357369405e-02
-1.080027756517419092e-02
1.888624112482435724e-02
-1.743799557250502383e-02
-2.908099390516356159e-02
9.249411971910209349e-03
3.684144162908530029e-02
8.332041736357043149e-02
-9.276365786028311407e-05
-3.536502879986062886e-02
8.945499642385553590e-03
5.237550391342304934e-02
1.060819515975924485e-02
6.084275420961862690e-02
4.057094596621682592e-02
5.300634174175995750e-02
6.538762895756211613e-02
-1.951397228828160788e-02
4.022727060494957207e-02
-4.442415994857577301e-03
3.590145671231759900e-02
1.866295736335618974e-02
-6.366867843094163593e-02
1.262941613358264104e-01
3.561124345524929735e-02
3.777932813306567050e-02
-1.581300454382709303e-02
5.523983349935303322e-02
2.940270875423007038e-02
4.877890224767987559e-02
-1.108451054249440931e-02
4.945533843659204176e-02
1.196674256195265768e-01
7.779470661063113412e-02
4.692338289940403001e-02
3.659394689791106714e-02
5.237454877887839227e-02
8.924035562808566024e-02
4.612127050459602362e-02
-5.577360114670242702e-02
3.379838778794688053e-02
5.626065778594377398e-02
2.544140434519993194e-02
8.957244331620910216e-02
7.353764950111335574e-03
1.319628698020368189e-02
3.036476377635306811e-02
3.671592892239004119e-02
1.356533091954323089e-01
6.752778361682569390e-03
1.064580525342266881e-01
7.148586235843332193e-02
3.761201571794051818e-02
-7.014433438097878760e-03
7.354789613064552367e-02
7.664222105425495812e-02
-3.149397449769290869e-02
5.190667754811646023e-02
5.607556790247678058e-02
9.826159911671829283e-02
1.855865981689448080e-02
8.357218432129737140e-02
6.815495702151898316e-02
2.940779939177415314e-02
1.361632449996953709e-01
6.692789627848613754e-02
2.226138112416949782e-02
5.231160463110295922e-02
6.294091596402615063e-02
4.790514918024565277e-02
-1.733069353082689664e-03
3.646144949232612426e-02
5.565987021849670008e-02
1.862068786328746617e-02
-4.043102876925925432e-02
3.220023550724805672e-02
3.310726527754882798e-02
2.887771392917173885e-02
3.174714085550021242e-02
1.147399372723319905e-02
4.833460108099604802e-02
7.069034168267204765e-02
4.883987122883804918e-03
3.435591275241000470e-02
3.014902652118028187e-02
7.029584716708538183e-02
3.731405051966088515e-02
1.175678055975570430e-01
1.426166794902997137e-02
4.292030508025212326e-02
-3.488934203353240976e-02
6.280654129481159920e-02
1.868245140286965353e-02
1.231319441940136317e-01
1.785622406650933316e-02
5.672806487112912882e-02
-1.719993427049337428e-02
3.848504809469030508e-02
6.524862014698429302e-02
1.564958692711764660e-02
-2.015695670194352085e-02
6.121258163086285009e-02
-1.241797212506367751e-02
-5.172116845926428425e-02
1.112426852884606382e-02
7.366940584861743357e-02
9.894100277609171878e-02
1.020491127659139269e-02
2.436517419293375217e-03
4.539406310325614508e-02
1.297332052349969567e-01
-1.243390960755443378e-02
9.126658655020529476e-02
7.357683104954056141e-02
4.713631867417900773e-02
1.432292233732590514e-02
4.286334678222500361e-02
-2.558579287767756734e-03
3.111564523615627589e-02
8.564558750082416905e-02
-4.169349471704774344e-03
-6.489506668502145748e-02
2.085258437042884078e-02
-1.444139542438709414e-02
1.578861357434853743e-02
-2.858298077534810258e-02
5.482482914566073158e-04
5.066209361153457130e-02
6.692987426392496553e-02
1.876324255497784088e-02
2.897393744813896166e-02
7.150529432012706077e-02
-6.214723614976005138e-03
-2.531914463134291721e-02
5.761756278765713113e-02
-6.430991466585146699e-02
-6.529233343377634224e-03
5.636107752576350466e-02
6.977894898142968094e-02
9.051849696054289907e-02
3.701371022854750559e-02
7.918855683841809212e-02
5.542620676761117471e-02
2.954338104242219820e-02
-1.133967578535012913e-02
-4.771663119383023899e-02
4.556936052832798179e-02
7.320263980325468836e-03
4.542149767693182127e-02
9.824629930293467261e-02
-1.198567003575707335e-01
3.221273901229960990e-02
6.034178762023881953e-02
6.232347704182778642e-02
-1.129553837002025135e-02
-6.321786738188683863e-02
5.336395563302212541e-02
7.996907789224862173e-02
5.764633238167241741e-02
-4.980856128735541150e-02
2.469609132446288005e-02
1.148989943940214101e-02
5.239009356790109984e-02
3.611552111858544467e-02
5.239450892069445753e-02
5.737945865106471727e-02
6.295129356461945380e-02
9.143642807474214665e-03
5.405177509934409874e-02
2.283817208885158788e-03
4.079927811107527530e-02
-2.152840292464203512e-02
1.393737012780602372e-02
9.966547718648588461e-02
1.584978020217124930e-02
8.830461057345000142e-02
6.918224969815654768e-02
2.197839412901360714e-02
3.437794064238507835e-02
8.128958916044730365e-02
7.113050501981306450e-02
2.919869391807901338e-02
2.165530931767878364e-02
-4.379407547714316007e-02
-3.290178908825203141e-02
1.695794853144209219e-02
9.638792285113913227e-02
7.870742848133659153e-02
4.829015755429635903e-02
-1.288845039061318511e-02
-1.054156753641345007e-02
7.155791652473808551e-02
3.738515737317717885e-02
3.836816648488951959e-02
5.313905823775363912e-02
-1.387676924969953075e-02
2.276826585052935462e-02
5.708585508671380065e-02
2.296292552261687200e-02
-2.169353213107085010e-02
-8.265488472469818826e-02
1.629846599355792847e-02
2.416275196272884423e-02
6.940318598888629842e-02
2.406020595959122363e-02
-3.137559113418709328e-02
3.029768013098189591e-02
4.176135970208405546e-02
6.583374033168819250e-02
-3.591967143883315755e-02
8.113387339620799221e-02
1.432692473239081422e-02
7.192603350887584457e-02
-5.303286831598504059e-02
1.955270424660106657e-02
7.941840998012664188e-02
1.307748917535893861e-02
-2.178575454981557247e-02
-7.006425216650850885e-02
-4.117398896870584635e-02
4.240305072062872105e-02
3.468751140320976839e-02
2.391455258393656788e-02
9.262104479963957637e-02
-5.913106749773176796e-02
5.347779199516175530e-02
7.585865601328210805e-02
-5.208933822243921180e-03
5.566394767661246752e-03
4.351288079046461248e-03
-1.543187028707271487e-02
5.223086725413545600e-02
9.546353840615183842e-03
2.505485853317860820e-02
6.349589010346493034e-02
-2.686857843740077939e-02
5.586777245206469948e-03
-7.258304294099239551e-02
8.994245790346289127e-02
-1.120296180162497776e-03
2.450647521699678144e-02
-5.021056649224532077e-03
7.633638172979560765e-02
4.964513380098012352e-02
1.045060188746996938e-02
5.973826301359010105e-02
1.102323184842523146e-01
3.316152478464000353e-02
4.464339806082306267e-02
8.070244183201828736e-02
-1.982002504311485003e-02
3.687950547732306988e-02
6.368435818476260446e-02
2.397130826050911795e-02
7.010289165749891086e-04
-3.521054386663775154e-02
4.460915849169816254e-03
1.103821956931910625e-01
2.514309970930477672e-02
6.221828767807446869e-02
3.321293332839565793e-02
1.353880331855220401e-02
2.237453774026801345e-02
5.208625292442381483e-02
3.882384414272924134e-02
4.097298072048091017e-02
8.780773375270887462e-04
4.836795002212566572e-03
7.564134252295579008e-02
1.363065178259377681e-02
3.539193114976947607e-02
-3.182238786642429575e-03
5.677673083973352325e-02
8.537257592161605346e-02
-3.650036951087737291e-02
-3.908287189195086553e-02
-5.328496996232536843e-03
3.384087945411877463e-02
-2.849339710160220251e-02
4.141379102270149881e-02
2.595007601335697425e-02
-2.097432461830093381e-02
7.771639965187701615e-02
2.603558566969441448e-02
6.213090709118978400e-02
-2.670272235389473114e-02
2.864289871563448914e-02
1.357725494995009885e-01
-1.699960100998539406e-02
3.026635985248211230e-02
-1.932767616787899392e-02
1.333427449061700201e-02
5.200427715404701973e-02
3.691602897780250220e-02
9.923894722051830597e-03
9.940484570363257444e-02
1.066242755293952439e-02
1.621606446429462930e-02
7.962295073778868915e-02
5.048280052864909800e-02
1.077884131504002656e-03
7.409681183666533277e-02
8.929149464000418757e-02
-3.503497296640675079e-02
1.891542679529096410e-02
-3.418945190224829261e-02
7.445367586312004633e-03
1.486788026955175937e-02
1.400777142866015818e-02
9.398222972825505395e-02
7.188404591170918442e-03
3.119975748178626350e-03
-7.314374285009765664e-02
-8.741291129781457447e-02
-4.273463285785607246e-02
3.770760470853892765e-02
1.135148606368918678e-02
2.658453436799491920e-02
3.760631600855585122e-02
7.177461965136228139e-02
7.766830489328549469e-02
4.022202951561049469e-03
-1.010593861064140175e-01
6.101817324048607744e-02
-6.142607383716145592e-02
5.246670278506852109e-02
-2.275565466592788244e-02
-2.161923797235914060e-02
8.848236435869356875e-03
5.707554501815073969e-03
-1.289662048426339427e-02
2.895687751124038575e-02
6.407615167213938367e-02
4.293389644795227167e-02
3.261162718004038952e-02
7.661304095994483920e-02
7.079606908569253954e-02
4.933304029102987542e-02
8.124117468711333778e-03
6.688157381424035541e-02
1.001028860554379653e-02
5.030510725580095849e-02
-2.249184333081526849e-02
1.266513003651205393e-01
1.139905285262015761e-01
8.423164681508261975e-02
9.907487878145992966e-02
-5.369768618855504105e-02
2.037328649361195079e-02
-1.539618068366800131e-02
3.305118527278236296e-02
8.188980905620811546e-02
-1.002867669685466590e-01
-8.023482128302360239e-03
5.640042628156472643e-02
-7.505649726165923574e-02
1.776572090978479485e-02
4.846034652376222246e-02
1.772063193600542305e-02
-1.098815907885880138e-03
-7.746139579506831387e-03
7.093023161024418488e-02
5.725510376860403622e-02
8.003197616120319782e-03
2.094670185104637039e-02
-1.894327896623421159e-02
5.808632441878534836e-03
3.252968864910432689e-02
3.672805922468679474e-03
7.709160962028972774e-02
6.002452058937725321e-02
6.136129753607572068e-02
2.704182164588847526e-02
-3.172573628481673014e-02
-1.060900638389632514e-02
-2.436651377905731455e-02
2.774624508274983574e-03
6.061910631640768377e-02
-2.916307881397571869e-02
2.361608293790952093e-02
4.448024453437431081e-02
8.722969868400121465e-03
-1.527170670252003294e-02
6.634406859588404259e-02
6.478013950116842667e-02
5.946630788603388812e-02
5.052632802559202385e-02
-1.956662262098636529e-02
8.193574306272549679e-02
8.207967663764764721e-02
-1.926385347776000609e-02
1.514422801964820063e-02
6.675935296715414247e-02
-2.430229335578062977e-02
4.603151331677337449e-02
9.387017310397656467e-02
3.289354647774694190e-02
-8.174764929417085990e-03
2.787380169528268226e-02
2.108936620960320113e-02
8.388745372563724545e-02
8.346366165741518628e-02
7.025869821266036985e-02
-2.250715646998388379e-04
-6.257788376967404753e-02
6.869936993061924457e-02
1.330211064804159571e-01
2.172826400300125263e-02
2.246214360928390844e-02
1.762365572217149817e-02
5.473139114775726899e-02
6.067647111664964399e-02
8.269760143431688360e-02
5.893843851276540230e-02
1.064991416187029138e-02
5.666974290547590470e-02
-4.074564836720596245e-02
-4.213913801616990355e-03
5.358116753658601766e-02
4.565611140107171673e-02
5.192237637750132112e-02
-6.526543717003952839e-03
5.130985319728403882e-02
4.716157926332806283e-02
4.430725617619222373e-02
3.383187696775414449e-02
4.461001812672139161e-02
-6.360639237521330258e-02
2.570063925145497225e-02
-1.646026095390092786e-02
-3.084947629858657281e-02
7.110458213058332144e-02
3.649291936154278049e-03
1.287153157406612514e-01
-1.247133611437430643e-02
5.935315960198069701e-02
1.859496678794771499e-02
-5.265670830530894131e-02
1.543911650357718095e-02
-4.417002471177637613e-02
1.220234548355098210e-02
5.957546765493453543e-03
1.682294793427228582e-02
-2.262371602179868643e-02
9.205826108254810958e-02
7.087735991625909726e-02
1.541406407769448442e-02
4.847165184524968723e-02
-5.495614595750393690e-03
4.003907267041428159e-02
4.427721681054163499e-02
5.543790207673730125e-02
-2.378975801151585190e-02
-2.500365333577159177e-02
3.495867867784507171e-02
6.490295488173263017e-02
1.849341033276647242e-02
-3.545709090981036260e-02
-1.688639493450939597e-02
4.110638097122965018e-02
2.644343011038421259e-02
-3.140654145817107362e-02
1.189801094559841677e-01
-9.873486551452520521e-02
1.233711264486132136e-01
3.052956145327080650e-02
1.265967742241880800e-01
5.019547471115561738e-02
6.108641089760672577e-02
-5.472993660212326084e-02
3.133328380937915048e-02
-2.700667513504265149e-02
4.232366481784275575e-02
1.689851697056771462e-01
5.219367745624126607e-03
2.976419731821043288e-02
-4.573470905068564157e-02
8.464004313431969240e-02
6.943712353492307796e-03
-8.362356106333486416e-02
1.034734097269598280e-01
-6.989681578175048829e-03
3.545971826130616539e-02
1.171279035599717133e-01
-8.088406829264785380e-02
3.856185103761600869e-02
1.287881115417112768e-03
9.948710786808565021e-02
4.531329535621676785e-02
3.533555084961693959e-02
-5.736719353725135834e-02
2.966358791820505186e-02
6.114476706181760923e-02
-9.248927924572306405e-03
1.252259445346933951e-03
9.398845605255474068e-04
-8.422886433220123925e-02
4.179065282379356566e-02
5.084820644533218081e-02
2.212659209119965248e-02
5.954212856502202889e-02
9.352985589806546429e-02
-7.275867852662076807e-02
5.477735454990686689e-03
3.019497063953585289e-02
-2.371528768403267928e-02
6.138930766799907679e-02
1.312469936529337550e-02
9.105687302050545495e-03
2.500716188126862402e-02
-7.362535790592253902e-03
-1.396431357873655944e-02
-5.522332652716083895e-02
3.079148658570160166e-02
-2.747277310690507401e-02
4.091366440680189315e-02
-5.594818510936545863e-02
4.056924273903674862e-03
2.858755824155077840e-02
1.066973286084500622e-01
2.205948944622177985e-02
4.689734107127103979e-02
3.449150047162540672e-02
8.472854646282877711e-02
3.872365316972737996e-03
-1.079767632014795413e-02
6.392558569330539231e-02
-5.826733771868245620e-02
1.024140140773679292e-01
9.181585975455762438e-02
-8.842920201425413795e-02
7.941753749352782610e-02
7.619363680134749739e-02
-6.441440782180909985e-02
-6.038974015403763239e-03
4.617603650589116593e-02
1.842110513343603664e-02
3.866762379188836557e-02
-5.239624194567274636e-03
-3.912983694413647157e-02
-9.697734276314543683e-03
5.203016600109737488e-03
1.541015547833936294e-02
6.377817223539179736e-02
5.402388406493643935e-02
1.702081361873572507e-02
-5.478114466652812820e-02
3.572364055098307956e-02
3.193702063501488442e-02
-3.090166175499662812e-02
-7.262506719010958234e-02
1.434435050717330559e-02
2.602455585494254861e-02
-7.275788833499462205e-02
3.811544925653338745e-02
-2.409204030632905100e-02
-3.666044257138658530e-02
6.520074595688390984e-02
-9.873307743948936746e-03
-1.538476919035057337e-02
-2.713183054979154130e-02
9.547665494950921539e-02
-8.335532607782561790e-03
3.401150657039762187e-02
2.470679655400175468e-03
1.744076501487171887e-02
-5.181542187231862745e-02
6.357882834569336672e-02
3.232997337723310383e-02
8.177514171725143444e-02
1.882874217952769033e-02
2.348283151700848725e-02
-3.676132353105416445e-02
2.134025611433831501e-02
-6.215610837629247792e-02
-4.403559279710982099e-02
6.846271857963465157e-02
3.385901934220218734e-03
1.045932710852530145e-01
-3.026597518895992375e-03
5.488624591761211147e-02
2.516493294780385373e-02
5.387457567598037678e-02
5.889283458931841159e-02
-2.677758588770617898e-02
4.099546237865096115e-02
-8.001547582419979432e-02
6.072464731136202436e-03
8.179429665341890520e-04
5.818554043584919094e-02
-4.363154831496796060e-02
6.724220664967284211e-02
2.429076866840913437e-02
2.973213489034931545e-02
8.030335754028893047e-02
5.767834021489200852e-02
2.452853779445667362e-02
-2.683877007908087864e-02
4.730584850079400799e-02
-3.944706164629822182e-02
3.857113058307421599e-02
5.914329610717240782e-02
-1.675683810408921948e-02
1.855333231653874190e-02
-9.215866465869883978e-03
4.079632531740383372e-02
-2.586808126628597701e-02
-1.069120495726990916e-01
-6.444003864995059318e-03
7.135647502447167723e-02
-5.252843114957906484e-02
-5.847601397851003024e-03
2.930107872913647465e-02
-2.809802444241871200e-02
2.522345538601067447e-03
9.683291143950714663e-02
-1.533228656911130895e-02
-9.010700979905519534e-03
5.183532105821314628e-03
5.059305202428769632e-02
-3.166590601489573109e-02
2.402729706824548520e-02
3.702709793671619953e-02
3.410367540973948536e-02
5.293262878021009338e-02
1.461289244849875157e-01
-2.644546086373667990e-02
8.673085359020450691e-02
2.063298820819401552e-02
1.075567841372119804e-01
2.263522922967144135e-02
8.926119268733290202e-02
-1.157301522330826497e-02
1.449970192417454444e-02
3.202792175049438972e-02
4.520588039373011659e-03
-4.687503906884949584e-02
-5.130786562524990851e-02
4.755053741033666258e-03
6.345055487224814106e-02
-2.516546770519837578e-02
-5.571021788174535840e-03
5.335477233575320472e-02
-2.136106552390330468e-02
2.286641873799083718e-03
-5.044331246981161206e-03
-2.918189535144719016e-02
-2.905460119547770975e-02
8.119283910425130479e-02
4.897105258868601763e-02
1.201363846983998646e-02
1.490752061567567413e-02
-3.388126393896489369e-02
4.267880500951946182e-02
4.104359719331331091e-02
-4.232735795033207293e-02
2.168484292679246760e-03
7.690746603507365997e-02
-1.458695967465459785e-02
-3.160957622818553331e-02
5.061530139124071487e-02
4.402139467377551990e-02
-2.233993354015690810e-02
9.085637764323577226e-02
7.404613767631479382e-02
-2.345076872356550296e-02
-6.194625255943808292e-04
6.810757071286124842e-02
3.034643924080481902e-03
7.031838708315197618e-03
-3.141079168667858246e-02
-3.536584252976621157e-02
-1.817456429962605036e-02
1.790131099928964423e-02
-2.210680810358456663e-02
-2.124465028341788846e-03
3.389417448237798391e-02
-1.829884790759354202e-02
-2.112429279497271550e-02
4.091920943377082807e-03
-7.734378282340182570e-03
7.775780100739031198e-02
-6.076913324425672891e-02
-4.931813368162295090e-03
3.017670696663058913e-02
-4.185453153721717390e-02
-2.593119410055363429e-03
-6.769236703457040538e-02
-8.761862578121282219e-02
1.919647275611680373e-02
1.367562319460553094e-02
1.579755749414302277e-03
-5.124262484865056699e-02
-3.874911069493099103e-02
-6.957789065930084123e-03
-8.841076195225434919e-02
2.691084221163593873e-02
9.115023771440020073e-02
1.069592420318926790e-01
-1.785645495961228971e-02
-5.701333877942401512e-02
-2.867781018419790495e-02
1.076726502998844384e-02
6.313048090483296126e-02
-4.329552328890345220e-02
1.866267179163249093e-02
-1.220399722603896994e-02
4.337264531920165950e-02
1.656113338044796351e-02
4.736317371138405036e-02
8.319143209129795102e-02
1.678556725690781917e-02
8.461429316182826621e-02
2.804836143558412168e-02
6.936286373411842954e-02
3.289750260490723749e-02
4.317714550200690837e-02
2.116884036516259934e-02
-6.532696492449041603e-02
-5.564156303560486433e-03
3.328233542417914637e-02
1.007324523661981136e-01
1.216691442312849841e-02
-8.249572858357652472e-02
-2.059381512070724424e-02
-6.666585647057515253e-03
5.004927307203430736e-02
-1.502061986270240845e-02
-7.148116051705161351e-03
2.247059731282479572e-02
3.327734308097500798e-03
1.168986074510699191e-01
7.577684608145127121e-02
2.194244280175858784e-03
5.332361898685424734e-02
-4.575238856502999996e-02
5.074556560734556909e-02
-4.854307924114341366e-02
6.994519555456736593e-02
-1.173817267318468807e-04
8.660574436147608357e-02
1.393538092920240321e-02
-1.138497677175159817e-02
-8.515379010514596836e-02
-6.832660132523509476e-03
-2.008323642125405331e-02
5.684461276035396998e-02
3.150787895933377021e-04
-1.126564763610118924e-01
4.937045472893203391e-02
-7.109501189317410375e-02
2.588290705126619629e-02
-4.888568828705137925e-02
-1.616248401102703819e-02
-1.384061890386947651e-02
1.080557033521538889e-02
-5.745780887146909044e-02
-3.330665960541270842e-02
8.154138977504345187e-02
-2.235749409866027645e-02
7.626850579488371473e-02
9.921232830286955129e-02
1.068812613449096616e-02
-2.827134485279303791e-02
2.010600842276926564e-02
1.187309335806819785e-02
-4.035915235324737810e-02
-1.281036652735263390e-02
-5.290148158758882502e-02
-2.918249298729192961e-02
6.816589534233905012e-02
3.722937246417409862e-02
1.598405132034896176e-02
3.021015937837212909e-02
9.770527897858367894e-02
-8.305869447013254983e-03
5.819280309717582769e-03
1.206768564514856118e-02
1.011142297246452049e-02
1.005383763981328171e-01
2.032413116245120055e-02
-1.729675700893666332e-02
-4.689268895357550510e-02
7.089184855450264555e-02
6.650433857036767982e-02
4.779370376387948038e-02
-9.283994087017542751e-02
2.160142463376129554e-04
7.630027471283108709e-02
7.273253211585307965e-02
4.379866392473689973e-02
2.185184304209991657e-02
3.203190780007086208e-02
2.618742702607411432e-02
-6.087747876367296780e-04
5.966567759354005074e-02
-1.663216818099027758e-02
5.094055534673049696e-02
2.571789090696513166e-02
6.858182957125352058e-03
3.183940506303226808e-02
2.061165616106905643e-02
8.702889031152916122e-02
-7.982291448630413067e-03
4.715119309408784959e-02
-2.301702926313759293e-02
8.695586009287468998e-02
-3.172875061041370570e-02
-4.453045530107386032e-03
-1.105300725239774517e-02
-1.168674926187578955e-01
-4.613145553808242760e-02
1.902097417005629496e-02
1.686053134053985825e-02
3.343435348223164350e-02
4.925648863092222524e-02
2.828018739633361353e-02
3.466721788248964403e-02
-3.788019655641741701e-02
2.216419541931591644e-02
2.548021345322837652e-02
1.004412753716943524e-01
1.347395729882567943e-02
-3.713211725788598261e-02
-5.609398942474842775e-02
-2.658840820092104110e-02
2.412974514076639265e-02
6.437268754628068523e-02
-2.891950658780302347e-03
3.792872910402030062e-02
6.776580019834631263e-02
2.509138139337391618e-02
-5.629991011344997326e-02
7.652694151729226568e-02
-1.170983254394558637e-02
3.928276374945385840e-02
1.319980354884355174e-02
4.136170461372085105e-02
1.759988673451117966e-02
8.897414294091340881e-03
1.934548714967693553e-02
3.448902867876894873e-02
2.250659371606797063e-02
1.650515401668628188e-02
2.672922180146005203e-03
1.016767788750060075e-02
3.150813824198760854e-02
-3.144518070850790131e-02
6.261694465969309953e-02
5.620103575082641828e-02
4.099334293507177901e-02
1.869822352346808131e-02
-5.337514540760100734e-02
-2.897191782992401127e-02
-4.576559596038262678e-02
6.423094803973448952e-02
-4.416833625902003707e-02
3.464360576149520810e-02
2.891124244826625764e-02
9.408971562458555774e-03
9.938174734188701120e-02
2.122460232139267156e-02
3.800257367656365015e-02
3.221767364887101383e-03
-5.377265488499951424e-02
5.545352163928447993e-03
-1.052427341724581217e-01
-3.746865996941534105e-02
6.367558659229199947e-02
3.751845638036122726e-02
1.644379878096474679e-02
-3.752704824330082428e-03
-4.028959554769868251e-02
4.756399898966509610e-02
1.072049159086955680e-02
-3.680816112464784396e-03
9.284346058678626112e-02
1.486612670783025135e-02
1.516178433957972825e-02
-2.097293125891501464e-02
-3.682974321049729133e-02
4.690631923713484835e-02
5.475602521279280405e-02
6.473320410465460695e-02
2.849487898630279764e-02
5.423980389260009416e-02
-1.178296555867997496e-02
-8.579267297911013146e-04
-3.886836374755945483e-02
1.715848136425250983e-02
4.342172566654951826e-02
7.129107348499919006e-02
3.775815099618884396e-02
5.291319446552351924e-02
-2.465241602908101442e-03
-8.522923955991657322e-03
1.771768379883524244e-02
4.220677385385488561e-02
-1.418000419291184054e-02
1.009078091500726915e-01
-8.487261886773017627e-02
-2.255008401492514941e-02
5.253191151991908059e-02
-1.780468010758889941e-02
-5.530505552962506483e-02
1.737008255370279738e-02
3.669818758765468897e-02
1.399896703180193887e-02
-1.080509920793849658e-02
-3.357654033278274774e-02
1.814191934451491253e-02
4.609873494346462819e-02
-8.217027666367709982e-02
-1.055457000991217448e-02
-1.975636464711725063e-03
1.182995931204555706e-01
-1.519704388206757906e-02
-5.011434661446562133e-02
-1.425272958601305449e-02
3.880871559981016738e-02
-5.146224304254623516e-02
-7.200513028836983548e-03
7.108255975043777097e-02
-1.750323677491060978e-02
-4.910480753294945572e-02
-3.083302639430153883e-02
6.073869929431555820e-02
-2.091115649937718562e-02
7.428876874993060875e-02
1.295774446417838344e-01
3.253858126341338530e-02
-7.110667079494280285e-03
6.027381408373795602e-02
9.429709726359637029e-03
-3.818873661669817954e-02
-4.438797401490147086e-03
1.533890783443493944e-01
1.845469279947398525e-02
-5.385816282171749375e-03
-1.823532413741911148e-02
4.917231548090723880e-02
7.970926218166435318e-02
6.801418976487511037e-02
-2.566375937682848635e-02
-4.095247541070034364e-04
-3.562879730943983164e-02
-4.327776285588569305e-02
3.291495428320982165e-04
2.520069811582619987e-02
-2.802948813097365724e-02
4.970775623283694988e-02
-3.355033634473451962e-03
2.490429076327978566e-02
4.146291892034511400e-02
6.328664397708774758e-02
-2.656873627624507187e-03
-4.686186337465824553e-02
1.389837677716849150e-02
-9.152895024711059369e-02
-8.559613666034849438e-03
2.886770178243584783e-02
-4.367057615100371215e-02
4.671546296121577291e-02
-1.493462949816247269e-02
-1.223668718434158496e-02
2.628197103050793765e-02
-8.286361370601762200e-02
-7.189989763330320582e-02
-7.513671482171511984e-02
2.994086575177117363e-02
-1.642011282311390749e-02
-3.266322308121939744e-02
1.688732889692502390e-02
6.840963320749073040e-02
9.949775576892161758e-03
3.526051940151997584e-03
-6.862246599718800633e-02
2.929014128056466396e-02
4.752288744136650561e-02
4.630694056442676010e-02
-2.099452208006837711e-02
-1.398392891301325318e-02
2.059332711118132351e-03
-4.505087182940822887e-02
-8.081568831098359315e-03
9.421124809148679821e-03
-6.957970643077437956e-02
6.702488480391567693e-02
3.728791602338112771e-02
2.063206618494512617e-02
6.642788741119014847e-04
2.494454777191293382e-02
8.404264206319620942e-03
2.543964121185191777e-03
-3.203420277975575076e-02
1.601902678102158986e-02
-6.454037998146016503e-03
8.458473049585581161e-02
-6.966621260721492237e-03
-1.518684215504609476e-02
6.515568177347506873e-02
4.070631872977876348e-02
-3.307606783717310928e-02
9.189950190496277982e-02
-3.661384149086734791e-02
-3.324157920937189509e-02
4.073791032651515043e-02
-5.788383871030660516e-02
-1.587584424111086918e-03
4.889097440363380544e-03
3.841437323685185229e-02
-2.566094013493369630e-02
2.063898386759980066e-02
3.169869024302133381e-02
-1.108894429147878197e-01
3.069902663106161347e-02
-2.270448514365155240e-02
-1.792674548102467583e-02
6.185670521792349663e-02
5.129408510448222117e-03
-2.514877434949635074e-02
-1.616317949604162418e-02
2.930838446063669875e-02
-4.866092175423829269e-02
4.742946538444296062e-02
-1.420242262894581137e-02
3.306278792274845724e-02
-5.435622904768764446e-02
-6.216434463886138552e-03
-2.741493185866451104e-02
8.712468463646604738e-03
1.702975026614535203e-02
7.397809009765735078e-02
7.075561039768643590e-02
2.080117578367953260e-02
-9.005660393993302577e-04
5.440235602596410133e-03
1.244230885230746680e-02
2.005818544245333013e-02
-2.478963503668398655e-02
-3.040668770729527612e-02
2.740432492156863811e-02
-5.803273241065563803e-02
5.955007635636488245e-02
-3.086228089580915143e-02
-2.300885673669384943e-02
-3.324394047790087126e-02
-1.055831730259848000e-01
1.035062314032924799e-02
-1.846947223347849762e-02
7.128653724626939081e-02
-4.864793395352674105e-02
1.271586055817426619e-01
4.780782688029897032e-02
3.798117735753955837e-02
-5.113245282017131466e-02
3.853022340645747418e-02
-4.416330057821647205e-03
8.914745111540996192e-02
9.689516018963340027e-02
-1.850717274323315786e-02
-7.068238810195394406e-02
6.555980881316110509e-02
-1.420066074683890879e-02
-3.956268362476363099e-02
4.845393045866400877e-02
1.112114393223524733e-02
3.072107011844892391e-02
2.371511036570364897e-02
4.245535981714504761e-03
9.948318129408229016e-02
5.503641519661366110e-02
-2.262748561452443755e-02
-8.245522473876656933e-02
6.499322022209130800e-02
1.053635889212562252e-02
6.785760488371715693e-02
-2.274953334385815609e-02
6.532902003129152646e-02
1.622205800955348401e-02
-3.214096155486428907e-02
9.495920305907254444e-02
1.740425410532231779e-02
3.032689606115457001e-02
-2.728934941832686367e-02
1.217581073904385087e-02
6.595856812382373813e-02
7.119680460979495307e-02
2.315007247517713446e-02
4.291403353746178762e-02
-2.910812901610692477e-02
2.648530379462258472e-02
-1.457384138370185905e-02
-5.815458977694860920e-02
-4.654564839232513268e-02
-6.334443829620912958e-02
1.238148641480716142e-02
7.932350253819829208e-03
-2.836130066499076285e-02
-1.490414510662745919e-02
4.204836780209519898e-02
1.294397232681905770e-02
1.288141448764389824e-02
-6.882641074775848813e-03
-1.676021434201740296e-02
-1.049032678359762723e-02
5.015731607256014406e-03
4.974148052780724000e-02
-1.075474625413064440e-02
3.798407008804612767e-02
2.206730547460568695e-02
-6.299854365355701813e-02
6.015073092170844515e-02
7.628503523198722214e-02
5.193092179369093037e-02
-1.009266356711841228e-01
5.700394877344548694e-03
5.051831298809660725e-02
3.719991753721964278e-02
-3.496327342113474124e-02
5.754298927332818919e-02
1.016882425462296985e-01
8.550248643015340155e-02
5.941999842751745364e-02
1.542292570407964927e-02
7.114923777653529846e-02
-7.408048225146167398e-02
4.141010497187849054e-02
-1.856590845993782990e-02
-6.365727450318594757e-03
1.192748663944437695e-02
-5.298919371036049653e-02
6.192361959079604322e-02
6.207531550082317356e-02
1.528567235367266249e-03
3.647346822300277791e-02
6.003726407037546231e-02
-3.092981499830377984e-02
5.579527534612641754e-02
2.030483349633275744e-02
5.691252962170307780e-03
6.071464775421566568e-02
-1.106606631672102424e-03
-3.155676509741879576e-02
-2.743733833104834013e-02
1.779701917798799486e-03
-4.119617754893733358e-02
-1.919863362050762759e-02
2.455122331574569744e-02
-1.226114140859468210e-02
-2.993707590251541012e-02
7.725434844716573372e-03
5.927054648303050483e-02
-3.966676493815748938e-02
1.937313981212738026e-02
-2.255063301720832900e-02
-5.767272577476469098e-02
4.179962312294480814e-02
-1.247022728133275089e-02
-2.971123581779121572e-02
6.078525866399531880e-02
3.839293818302347283e-02
7.791521500452942839e-02
5.999748422899774808e-02
1.031305924301195547e-02
-2.976452083302677520e-02
-9.515384150889663606e-02
-3.691962527589115473e-02
8.544375390316294450e-02
-9.055010590223441791e-02
-4.836539392117807090e-02
8.797185761528672487e-03
-4.819503709435397909e-02
1.472824519948066771e-03
-3.293562044704593378e-02
4.556658302695437701e-02
-6.226088307174641040e-03
-1.625984071170918574e-02
5.340719044042351732e-02
3.074546702936106768e-02
1.771794816183551446e-02
-1.004998816178781160e-02
-3.931854459645972577e-02
-1.933193797482339951e-02
-8.999495290391771110e-03
-6.473923845229266616e-02
-3.299097423347347596e-02
7.185261512033187803e-02
4.899955764667316555e-02
-3.650872668847233993e-02
1.756077787647788990e-03
7.975068548523771284e-02
-5.397397488766225021e-02
-4.110764156607794872e-02
3.186116804541196806e-02
4.742736657923220245e-02
-2.131839687063547678e-02
2.533172319329108843e-02
2.985501165966309572e-02
5.668228731418071403e-02
-4.024221863862156856e-02
8.426658676216769060e-04
6.404354460880638811e-02
5.254618649797209579e-02
-1.777660622068351348e-02
2.621550681135470864e-02
1.760097877461835186e-02
6.311244496651833950e-03
-3.920095818913772734e-02
-3.233268230829916545e-02
-9.427549181172853107e-03
6.046204995737048532e-02
3.191386898826554380e-02
-4.593894519797223075e-02
-5.059323927159757595e-02
7.697292028891510041e-02
-1.587053845541104916e-02
1.547913330694608569e-02
1.144990907855235503e-02
-3.724588207884762386e-02
2.892911498284461008e-02
-4.786785449060428771e-02
-2.965532475988616251e-04
1.085876255536584109e-02
3.706765256763339123e-02
-1.500720968021470800e-02
1.627768095691516440e-02
-2.768465716282257280e-02
9.218522966502926130e-02
-3.231168211350213954e-02
2.149797981556206272e-02
4.026148418246992822e-02
-6.792368941950271966e-02
-1.090362165299614376e-02
-2.228111104042575924e-02
-5.201199198419014652e-02
2.010006324208256021e-02
-7.958355288246855494e-03
2.926329899051567998e-02
-1.157209284340229433e-01
-2.785519479134118334e-02
-5.998026629750306642e-03
-2.333453579172532419e-02
-1.322738265059994998e-02
4.633218118984289147e-02
-3.842977997902534415e-02
-3.744593459551398551e-02
1.205261655507835084e-03
2.378414156948028060e-02
-6.262727409501554765e-02
2.572436016647073470e-02
-1.005848029595828308e-01
3.657196533843987130e-02
-9.146009316944626877e-02
-2.106943549396363483e-02
-4.228689637604040458e-02
9.961302609944289524e-03
-1.044827248753283921e-01
-2.579225932043732392e-02
2.116338732928135097e-02
6.085675235998064259e-02
5.348607756834735522e-03
-1.970333498410879042e-02
6.299404033062998287e-03
3.891184674091396900e-02
-6.317788726112331943e-02
-7.189852469453916761e-03
-1.231418839431624446e-01
-3.292650615074433490e-02
2.824781880356518754e-02
5.710992662880310343e-03
9.224295343938332392e-02
8.913690079494426821e-02
-1.636802727656157253e-02
1.436132851778152211e-02
-8.850818313587664396e-03
5.314074691960496422e-02
2.110656152791723014e-02
6.723984786846463890e-02
4.437515366616511664e-02
-2.450445845972644074e-02
7.196850908095175914e-02
6.514350112466588127e-02
3.668268530650496684e-02
9.788195778513673895e-02
-9.660166238689725515e-02
3.220020626709032413e-02
-8.163473487619198055e-02
4.736704124284961230e-03
-5.607807811729584313e-02
-4.845361834104580830e-03
-4.667364704931844382e-02
-3.712089772651917287e-03
-3.817080608083238402e-02
3.188313803564059995e-02
1.308622821338817702e-02
-9.400299130299805128e-02
2.401853772342169707e-02
6.939839441471115644e-02
-9.139205424211743062e-03
7.774280417074559690e-02
-5.557636160823290622e-02
3.727779777080157675e-02
-2.712370559713211601e-02
-2.338518077055232527e-02
-4.714660702197890838e-03
-1.129662834958354914e-02
-1.152097363285460446e-01
1.984404481936251005e-02
8.458058658685897735e-02
-5.485621712096239166e-03
1.453521699437725773e-02
3.256467384532855253e-02
5.718336745537742211e-02
-3.569233426125496822e-02
1.136525341324675677e-02
-3.501073537184543755e-02
-1.399341344276111218e-02
-4.584542491612672577e-02
-9.240939522491340222e-03
-1.268922632901679087e-02
-3.322824685599267726e-03
6.406257679764111590e-02
-2.733719219900015290e-02
2.285858363052047093e-02
-4.386070783187235277e-03
-8.026651710659316041e-02
8.366152722082269289e-02
1.067299385319119553e-01
1.188373836630166784e-03
4.500605991226323127e-02
-1.957570819567315892e-02
3.837366041453280779e-02
-3.366283643787506413e-02
8.146491665794690362e-02
-8.645810831939248695e-03
-2.569205193265560253e-02
7.758202302989053445e-02
-1.627470315208410720e-02
-5.894472837654637226e-02
-2.527346530754089049e-02
-4.880933124228970486e-03
-3.569464172788940765e-02
-5.573871290673279924e-03
3.505796070972536788e-02
-6.554803419487449656e-02
-3.570268885913525925e-02
5.307888645456738247e-02
9.721885305091327407e-04
-2.370669175094405196e-02
-1.712630055332299908e-02
2.854665197715553979e-02
7.186561511125367022e-03
5.272601524472528278e-02
-3.002141426209490802e-02
1.315617004246733002e-02
-1.104609833117446288e-01
-1.753948276483043717e-02
-1.745221072811700691e-02
2.073161702799058981e-02
6.418466825465546886e-03
2.587583811464216205e-02
6.710621295556321031e-02
5.126794975995980358e-02
-1.574143745682743747e-02
4.318746500449261588e-02
1.143035639903964076e-02
-1.999157902425871200e-02
-2.296537830969285626e-02
1.605876372828029391e-02
-6.075659266107766993e-02
1.656597165808118902e-02
-9.010322869094504125e-03
-4.469475937318772435e-02
-3.515576791349191155e-02
6.355562049665422486e-02
1.061408363350992146e-02
5.891107976489726866e-02
-5.039241837015159819e-02
1.290285678778163025e-01
1.363199346756961521e-02
6.398317832810050676e-02
3.960844398931818305e-02
-1.737812745256361521e-02
5.204340560204868266e-02
6.185628035959735843e-02
-2.442622165553312921e-02
3.784379620503172670e-02
3.946176967662879537e-03
6.032672106182418448e-02
1.479510580674253672e-02
1.371137342118904263e-02
-5.238656192018022184e-02
2.261127487189379046e-02
2.471592170377672273e-02
-3.901945283727232400e-02
-7.441752273045404431e-02
-3.327041348767707796e-02
-3.459941961215395878e-02
1.033038238327803858e-02
3.850309861537323797e-02
-2.045394457585762021e-02
1.800069820384825325e-02
7.265030701758461162e-02
2.722930728267631759e-02
-6.259804397794237196e-02
-1.710223561673315101e-02
1.620247185809407450e-02
-1.569206639068317435e-02
1.754608746653371978e-02
6.903402563612091869e-02
8.631635805712291332e-02
-1.217724814715274127e-02
1.132390725740584601e-02
5.389960444932259719e-04
5.555233977668571493e-02
5.304574994857984283e-02
1.833812267264905982e-02
-7.542939491351552395e-02
-8.997176021057821244e-03
1.834377393901170938e-02
4.596111518790248207e-02
-3.205953002569053578e-02
2.402320666273619065e-02
-4.233070459678654057e-02
5.209028122981276820e-02
4.424483761253592690e-02
-4.509052578842339017e-03
3.094815229235678769e-02
5.432129430341847698e-02
-1.864247719005514628e-02
1.733371269735162895e-02
3.460330405266842657e-02
-6.756497640071685087e-03
-4.456219316480265757e-02
2.291946411594400924e-03
-4.624421318003977405e-02
9.815919776678676267e-02
1.131263078569824838e-02
7.872407825498169143e-02
1.333540225111532525e-03
-3.131499928397563082e-02
2.564411453533415111e-02
-6.177409647468825454e-02
1.280744249773312637e-01
-3.474110312839923109e-02
-1.055801022411913259e-02
8.899641042233576160e-02
5.431511357775865856e-02
2.751304572814116528e-02
-5.828816810623549394e-02
7.302943888672774886e-02
9.730924127098615484e-02
1.563233015894541916e-02
-4.843645160636478558e-04
-8.831451191964791170e-02
-4.310622196106157072e-02
1.116200819228956864e-01
1.180396356961076199e-02
3.716330103086529918e-02
-2.620120202774687754e-02
3.789235736392897874e-02
3.404823104114170634e-02
5.749615008528303345e-02
-1.032579637609022521e-01
5.367788313983259951e-02
-6.503236574070479781e-02
-2.567680729918024943e-02
-4.634250752442734683e-02
4.868770255510735528e-02
-3.175349387956662162e-02
-5.600933644940659512e-02
-3.102454131085485151e-02
-6.587832428352913272e-02
6.344820134522709092e-03
-6.001983575465909097e-03
-1.675812779795130339e-02
-7.941423863479006584e-02
2.876466887080714879e-02
1.676278082699109162e-02
-9.306733520513697441e-03
3.607875641835125990e-02
-3.419608458709419430e-02
7.638565210007529360e-02
-8.031195194345561866e-03
3.175938578452532773e-02
-7.950806177293642807e-03
-9.175896909017995651e-02
-3.641186384643425866e-02
4.739048593852480951e-02
-1.501087003039329633e-02
6.131568011142070340e-02
3.931700694283523506e-02
-7.587591968265115783e-02
7.469453930199658476e-02
-1.302334064705214060e-02
-4.186471243468639636e-02
5.151234141558291846e-02
-1.304782005657317660e-02
-4.892740070380205419e-02
-1.244886306736598530e-02
1.100783644897379704e-01
2.385833137193714426e-02
4.205648187386484133e-02
1.535813388753406311e-02
-4.876971381575955639e-02
4.489479162723992306e-02
5.793066579524133036e-02
-6.771739295174505902e-02
5.834386143591512724e-02
2.504584065646705410e-02
-2.965079400819637181e-02
8.952103501790995357e-03
-1.671050676014001655e-04
4.312413940064926954e-02
2.650943434656821349e-02
6.629195037959961789e-02
4.590173896119979086e-02
4.088447180076327375e-03
1.552453193830841821e-02
-8.618240963569778756e-03
6.241485490234336374e-04
1.238566705914893318e-01
2.306787010364918025e-02
-7.570888419265260107e-03
-3.565073797614329298e-02
-3.031128420973870641e-02
-7.674388488191936919e-02
1.727562376227808824e-02
2.278811525474606220e-02
3.976348300100902844e-02
8.540186985844718534e-04
3.293432493496010333e-02
2.313039545828534868e-02
-4.519549725929487838e-02
1.833390844802758671e-02
6.648753713184830938e-02
-2.710606958722447390e-02
-4.131920213760114508e-02
7.554521366233817037e-02
-3.357586958832033119e-02
9.540042237623627686e-03
-5.335545068118716788e-02
-4.972453315378504157e-02
4.459082566134937170e-02
-6.251892425776373052e-02
-1.972698523329221437e-02
2.217618581814880668e-02
-3.025844774809018783e-02
1.737917346192910731e-02
1.919397090677491674e-02
2.037467474458024355e-02
1.288703705942806886e-02
-4.471700073771950334e-02
6.892453058851827352e-02
3.210620617517290221e-02
-1.140982713814262276e-03
-6.866584689934640551e-02
4.277849894628633909e-02
1.280465003399103019e-01
2.276258939589152416e-02
-7.030816440549648993e-02
1.328833169540527548e-02
-4.597031451977767746e-02
-6.234521550408480758e-03
7.907338596669392927e-02
1.537579819830803274e-02
3.415471293844857259e-02
-4.379675334399075678e-03
4.161420150957656841e-03
1.598546303011080111e-02
6.552874194910998998e-03
5.699551269288127830e-02
-1.735177050992204456e-02
3.645603775783932271e-02
4.430891948534743108e-02
-2.535703264839271956e-02
2.572458174355589378e-02
6.089013031809212967e-02
3.498457970250824084e-02
6.860864197551193311e-02
6.701414332323267498e-02
-2.906856524042003911e-02
4.046752541719175755e-02
-5.214643608676863828e-02
-3.929595974921808871e-02
-3.084594839362929039e-02
-3.659872117446155444e-03
3.014699439758538116e-02
-2.021769135927367969e-02
3.047560864969921582e-02
-3.083764881998558079e-03
2.196805480392814008e-02
-7.125987785135629027e-02
3.943303923495966590e-02
1.996955160157221423e-02
5.002828814615799258e-02
5.838440664003730768e-02
-2.588737126490511797e-02
5.008344377188196986e-03
-3.563610367495592679e-02
1.118065493267974969e-01
-6.691071451248052637e-02
8.256962805317576148e-03
7.826242790988281739e-02
-6.788721835531365267e-02
-5.279160649833778557e-02
6.251213032604707731e-02
-7.438033949981195415e-03
-4.003281162321297576e-02
-4.442995349231536849e-03
-1.732105895912928670e-02
8.994677164791077539e-02
2.206377657849265331e-02
-9.428225723696824490e-02
7.093337303835892116e-02
6.411794514491053754e-02
-4.474709954222549912e-02
-3.520017256440186038e-02
1.002736934362984285e-02
1.073604100915547107e-03
5.699492151389492361e-02
6.636222423629277445e-02
-8.892674029910475897e-02
-8.634522563102283929e-03
1.334664332800016354e-02
-3.647078160993288271e-02
-7.621020602066257144e-02
-1.642067068814673236e-02
2.850016193365119410e-03
5.482118824212315472e-02
5.890651702346381968e-02
3.600748862607844325e-02
-4.299600437144652718e-03
-1.947121863601623815e-02
8.442497066500759262e-02
-1.967145069007629130e-02
-1.948407331291801157e-03
-3.594003516308779539e-02
2.286955494738907718e-02
-1.664189481986979441e-02
4.786697668348132567e-02
4.381440269217545119e-02
7.011563932701034285e-02
2.021980243985150097e-02
-1.682527251704167559e-02
-3.616637505616611403e-02
9.112676985841741684e-02
3.453387126215448633e-02
-3.743665769797576565e-02
-1.180757300474814028e-03
-2.188982304935561604e-02
1.273390300773460659e-01
1.996808955793704168e-02
1.678133429653490619e-02
-1.721806697799902267e-02
6.264978644623542259e-02
5.459505203672815332e-02
7.596528567492188966e-02
-1.226969859763327219e-03
-2.919612292081922265e-03
5.063945170711157961e-02
-2.641680782231233763e-03
-3.696140395164555781e-02
-4.196618660766066738e-02
-7.596881782596781596e-02
-5.979877201825153921e-02
-4.336608409282811244e-03
-1.103566638116478676e-02
-6.928971788968892043e-02
7.395088601931569527e-02
7.320077276174308256e-02
2.173126147264699617e-02
-4.824534882346620535e-02
-5.480435437144470789e-02
1.176761714933417975e-02
2.932879346556239216e-03
-4.160460685433801931e-02
2.039008024454260371e-03
4.299006768510379994e-02
5.350073701783505768e-03
-2.914206657447227997e-02
5.294437948609059807e-02
3.806079184884451211e-02
3.123525057400769467e-02
7.511403489031616421e-02
5.349388342991267392e-02
7.294669205885491101e-03
6.625919282867734350e-02
-4.393600627165150652e-02
1.144981390588938400e-02
3.840559176886129689e-02
1.183081263912993779e-02
-3.853748723324866565e-02
1.739660433690392791e-02
7.210728252967675035e-03
3.104736328256911104e-03
6.906146140474857253e-02
-1.473158266180669106e-02
2.280875277114625607e-02
-5.645148271353569308e-02
-1.940361780390244956e-02
1.981090996707472046e-02
-1.154119303652267024e-02
-3.074111310904846864e-02
9.996185407833324543e-02
1.294043101325280040e-02
5.127827993126918282e-02
9.550050655174255332e-02
1.871955148829539117e-02
2.647666060060135246e-02
-5.215269623076435046e-02
7.956982576136226171e-02
4.117779681812352988e-02
-9.547537666261330866e-03
1.136311786498118287e-02
-6.539332060353909848e-02
5.119453222134240367e-02
-4.830640591053311089e-02
-1.778910043542465680e-02
4.401263106088960236e-02
-2.425411013326251447e-02
1.722628982531061378e-02
-3.683043271047729827e-03
7.559047990094090209e-03
1.771246162699056589e-02
-4.419481502913196608e-03
1.614082577077053521e-02
-2.997481411327550249e-02
9.189006168593302770e-02
3.086458089622025336e-02
2.406560321319176077e-02
9.759402874113630444e-02
-2.588208919635722263e-02
-9.722069906795090255e-03
1.757689295386596559e-02
-7.161771270617560414e-02
3.790826321332108062e-02
-4.379187464971805166e-02
1.047302759733852173e-01
8.335436057460477235e-03
-7.408866086774459903e-02
8.921316852090087346e-02
-6.923739241365525765e-02
-1.968745192499739977e-02
8.755520359253046508e-04
-3.308873640071883365e-02
3.538658017151986857e-02
1.356655369850255990e-02
1.368727129630652357e-02
-3.153975296779338439e-02
1.522980333856867666e-03
1.040687507119599300e-02
-8.720071163318677404e-03
2.251807567213163358e-02
1.210240377455925817e-02
1.127855088201189654e-01
2.571135415156907897e-02
3.581391667969568982e-02
6.129743716873015807e-02
-4.557998365655637450e-03
5.228742169768342551e-02
-6.550890758489321449e-04
2.133396723691170435e-02
5.185883724786865406e-02
3.219959188106536613e-02
4.850307287309543053e-02
-1.217346528478907910e-02
6.068432017298128200e-02
3.851653666725452646e-02
9.301533384263066528e-02
-7.788222138462615532e-03
-4.242341258456776981e-02
5.016731380309489424e-02
5.287550047947582599e-02
6.460361546110207631e-02
1.203141935413388000e-02
2.399156751416719330e-02
4.197273765641890142e-02
9.309258449622078227e-03
-1.935862973819335239e-02
2.397007998880656618e-02
8.298494289664307133e-02
-4.633433723908945978e-02
5.031857103924178981e-03
2.418836086189089015e-03
5.129117815469450004e-02
-6.827213461772486947e-02
-7.712155132534407979e-03
2.118966559677925438e-02
-7.123729160448426766e-03
-9.789244773624047533e-03
-1.852043025650360747e-02
2.359625627823775870e-02
2.918567758239796681e-02
-2.812666782559641171e-02
7.143750566505152610e-03
6.143543284418442885e-02
3.426316161132659383e-02
2.956116078560842506e-02
-1.981973127653155475e-02
1.726624360462295643e-02
1.661637804343367789e-02
4.993586317837363925e-02
-4.161028823614796451e-02
7.823410940650045442e-02
-5.940750303889573078e-03
-5.536862986922434782e-02
4.699620463326153325e-02
7.176854368453761124e-02
2.551529815804771256e-02
1.358126762307667809e-02
4.325817544252735097e-02
-1.968494414651298166e-02
2.338628677549892815e-02
-2.327472873062720951e-02
6.612154816769198751e-02
5.753971002247116467e-02
4.034046717674417970e-02
1.798596659759371316e-02
1.069798466246914444e-02
2.304751259938365646e-02
4.809358985756147925e-02
3.848750766786027643e-03
3.244810975398079028e-02
8.083183092720637453e-02
-7.517251481011048668e-03
8.740769671371481642e-03
-5.939346244798621340e-03
5.495484336369191314e-03
-3.795295912545609829e-02
9.376840749597384339e-02
1.185210704533277287e-02
-4.944514779083895167e-02
9.500421252048776855e-02
-8.832296308329379286e-02
3.604409796647903980e-02
9.550539119336903457e-03
1.167331259970876417e-01
-1.430957993233501367e-03
1.258000384979244234e-02
3.691467920665800900e-02
8.984005254038861872e-05
-2.171189164521781373e-02
3.908448143128645524e-02
-8.958933043542761931e-02
-7.991651407843780586e-02
9.533048406017555210e-02
1.990372364770777620e-03
-7.900094742828711603e-02
-9.436271416243282011e-04
6.492464543793981246e-02
8.492586554017923783e-02
4.618833965319086438e-02
1.799581961334548175e-02
-6.611345582544783661e-02
-5.259305245393731260e-02
8.456116690880029901e-03
2.555323263976027465e-02
-2.072954042457479315e-02
3.641321409970833811e-02
5.323227974619985231e-02
-2.319572730814517536e-02
-3.505163642157587550e-02
-7.853793457169627734e-02
1.964951968179961747e-02
9.603233294415872839e-03
-7.756351562470572593e-03
-4.883015321683028404e-02
7.494602778307554725e-02
-1.629283198239578692e-02
2.015917942873040117e-02
-2.464562968131400397e-02
5.294115118508125467e-03
5.615118192579846013e-02
-1.967502496203419465e-02
-4.589155108359652818e-02
-3.869893338761806051e-02
-2.496561267686844485e-02
2.125563618964934273e-02
2.067268947107966590e-02
4.153155682228858170e-02
-1.354137036119880920e-02
-2.162249722086567825e-03
-2.085798978985260732e-02
5.209793193031157787e-02
6.602055639716905566e-02
3.560904812192106778e-02
3.189344987369211598e-02
2.790248211792405175e-02
-1.127233287795492526e-02
5.256553678737991425e-02
1.247317038987623417e-01
2.020120849001553337e-02
-1.115906927189719844e-01
5.633001648024807753e-03
1.740638983314841959e-02
4.289084299005058165e-02
6.316269224468767929e-02
4.489617026382276832e-02
7.369316824982583003e-02
-5.922107415986140738e-03
-7.474267519957315635e-04
-1.102006390799434256e-03
-6.041711893871853922e-02
-1.078227601996754881e-02
2.534020582540841629e-02
8.618912713510796728e-04
5.443420462573105023e-02
-3.290446760477828275e-02
-7.524512183563957998e-03
1.129776656340675395e-01
2.278444658928124866e-02
5.596343942484476724e-02
7.184519850425995224e-02
3.019967355462940817e-02
8.062143503564363212e-02
-3.133806568286478383e-02
7.164488302793359069e-03
-6.602011638690477580e-02
1.178629890816207809e-01
3.157289868683432060e-02
1.204215705457815921e-02
-8.566316582122937562e-04
-4.789295348608905989e-02
-3.062946136329431149e-02
2.711891710020604765e-02
-5.577552460099471920e-03
-1.119242348346533196e-02
4.601115170821938605e-02
-7.676162181916695512e-03
4.354137630237002454e-02
1.571745028056854843e-02
5.825167576079711557e-02
-5.070525610287086177e-02
-9.027552318836729039e-03
-1.833367203280004618e-02
-1.211950379143793971e-02
-1.437368422809907377e-02
3.443375254978949668e-02
2.053675682796191754e-02
7.511454243026297051e-02
-1.942289956721976810e-02
-8.271322756040219368e-03
2.248466451593666635e-02
-7.665009260867718111e-02
-1.491609001400756107e-03
-5.892587685916855084e-02
3.476061949281616936e-02
3.046434374010891996e-02
4.638775913671584761e-02
-3.122279849513715649e-02
1.532356589635486266e-02
4.880842784454960531e-02
3.823015178531317254e-02
5.920090751370027382e-02
2.097592909223081753e-02
2.275342959404681037e-02
4.855648324125452124e-04
-3.602403685158689362e-02
-7.413645475825918207e-02
3.465206223571889489e-03
-1.555766735336130448e-02
2.115818429040306273e-02
-5.073979727724212130e-02
-1.818314577451626834e-02
-4.103000951357552162e-02
1.115916318822753918e-02
-7.970532917783218138e-03
-1.540418983749505030e-03
4.068190954655214603e-02
-1.695608140544189221e-04
-5.466890082619296071e-02
-3.591443159919156802e-02
2.363340534361360254e-02
1.075015032991355340e-01
-4.723187654974683215e-03
3.447976798349206701e-02
5.353746018721558531e-02
-2.013139554257552602e-02
-2.060415570574213918e-04
2.223346302021110207e-02
6.882243171828425488e-02
-1.803362198395362659e-02
1.319475740007602926e-02
-1.330446752837686694e-02
3.474894658020179217e-02
1.305971184951169005e-02
-6.967773767716130273e-03
7.955502812821883818e-02
-5.334707385751555862e-03
2.776771340562030760e-02
8.882904570962979474e-02
1.125691336968378531e-01
-4.852071133406504755e-02
1.016940270961296522e-01
3.487597073933950548e-02
1.134786308558309934e-02
-5.054095527281500348e-03
7.308408370098373741e-02
-4.751814055156869561e-03
1.687485793600906198e-02
5.268656060203683045e-02
-1.283327091362436445e-01
1.107281283900228008e-01
3.872277464458444979e-02
3.383460293246520062e-02
7.831873820084951643e-02
-2.471829702224228459e-02
-8.396652273577413783e-02
5.549858778520492392e-02
6.621136911859392370e-03
6.238484836974743375e-02
6.026813753895832876e-02
-1.401310245644233655e-02
8.355376472996171866e-02
1.324482711554320347e-01
-6.078465831492820687e-02
6.732688701247878382e-02
8.076070241870637531e-03
2.860727931342290156e-03
9.786847242244368916e-02
3.044601439666837217e-02
1.663865637196863811e-02
-1.491765855214542344e-03
2.679813590135304499e-02
1.445460707466483981e-02
5.138788178326390843e-02
-7.838353687605246339e-03
9.678231258039048102e-02
-4.172104994969345199e-02
-2.888118159701872842e-02
-2.291714681170755902e-03
1.688446670176878273e-02
1.128210028578501001e-01
-9.343664728378993367e-02
-3.107195260265550527e-02
2.185111798554865634e-02
3.081163258901185864e-02
2.014435126614132557e-02
6.622827338948891751e-02
5.177833960970714203e-03
-2.545082535598616399e-02
3.337311008437488652e-02
4.942760027297338210e-02
-4.053947451376836014e-02
-5.909582355666941067e-02
4.811320356633457668e-02
1.478622116468163335e-02
-3.024404162749532929e-02
9.633483159568391463e-02
4.944871539033841856e-02
-1.822143438573052901e-02
6.256429756723975999e-02
2.333604675066939388e-02
6.267052253157719133e-02
-2.346251352821595790e-02
-4.985755981053549730e-03
-3.063708386268976236e-02
1.160515082720903549e-02
1.376925671627107772e-01
2.978164135646460889e-02
1.685039869008701958e-03
1.461072457581084616e-01
3.640653124596358176e-02
-3.374285689077774486e-02
-4.547933380066974257e-02
-9.100726965782938993e-02
-8.395159964782284573e-03
3.851405007000390651e-02
-5.117046584196651565e-02
1.209687189313585765e-01
8.202287206791974983e-02
-2.774961959100101516e-02
5.185458785179365704e-02
-7.873594209165574176e-02
5.395039855524928069e-02
1.809451760584527657e-04
3.032820688582989199e-02
4.516478025883838288e-02
-1.091388495337733411e-02
1.161248558045923415e-03
2.800890171124896175e-02
1.115856118145555076e-01
2.358890528920954202e-02
6.851681288069469411e-02
6.412245438838613809e-02
2.915082916927761586e-02
1.018947763247092103e-01
2.307400017859816480e-02
-6.014081933339411601e-02
1.942684192753366124e-02
-1.240844166875708192e-02
-5.428358659588261061e-03
2.696049666018041080e-02
1.769073254669565470e-02
4.335268782429683304e-03
-1.214698911456724324e-02
8.674299169592868120e-02
2.197377886982226566e-02
-1.741394018979705235e-02
6.725553350323092150e-02
2.574591394276273468e-02
1.051710578747341515e-02
2.341036808131920222e-02
2.258572672127217434e-02
7.733430149065843862e-02
-2.301548060312313265e-02
5.787764456894008147e-02
4.168944908254135912e-02
-4.811172415745937347e-02
-9.010291351496493503e-03
-5.542042639971572759e-02
1.233483399070221948e-01
-3.709741436746163013e-03
-1.503595978224856258e-02
9.137492805257931006e-02
-1.005433710307461828e-02
2.280486841576789478e-02
4.282540433753537212e-02
2.880589604147862706e-02
-1.966653301086343161e-02
2.908737744195811353e-02
1.827334368985417817e-02
2.673098153123167064e-02
-7.445027229216538700e-02
4.787417654145685597e-02
4.318456926402427370e-02
3.075196164138878363e-02
-1.149158694907240728e-02
4.468814815336705215e-02
1.569112670679182614e-02
7.524466461412135376e-02
7.350342357409404316e-03
-1.601327044710446415e-02
3.033617772522585743e-02
-1.375786448320111960e-02
4.397520864853488726e-02
-3.093108856287165795e-02
1.093031613810840040e-02
2.453646111151663867e-02
1.389999999115668940e-02
6.989246815597133233e-02
7.442938852737231159e-03
3.781361962238697499e-02
3.942831270961458245e-02
-3.876430774570207433e-02
-3.692347456614065299e-02
7.695737371758258616e-02
1.322617681835860370e-01
4.093678188937410756e-02
-5.676908670472832243e-03
7.550719732708290749e-03
4.558575684849839466e-02
7.813365112074617536e-02
4.509684771481657639e-02
-4.494758977179398769e-03
4.242190724011157127e-02
9.833633969746905651e-03
8.498450397730018813e-02
6.741549573168198473e-02
5.011835087156163437e-02
1.397042367278486519e-02
2.571057868407752509e-02
-5.554447541380377190e-02
-2.894347795828531092e-02
-3.178205394820657337e-02
4.325876510636286754e-02
9.187625928755735472e-02
-3.606379390904969687e-03
1.093313623334455781e-01
1.278953019050512244e-02
2.211905046307136198e-03
-3.029186951572864894e-03
4.732412045904235698e-02
-1.584613652081141508e-02
-3.842233123978526510e-02
8.344348303458768226e-03
-1.428601545515360144e-02
-1.046445802767215633e-01
7.455603165937216975e-03
-7.238513621544964693e-02
-2.374455546856422267e-02
4.522636179927069094e-02
3.996328114387538016e-02
3.885535928055077609e-02
-9.888202750220936171e-03
-3.200093017155269948e-02
-3.692784575377142109e-02
9.727293993621129176e-02
2.889422856505995466e-02
-5.849336401263270646e-02
3.098227860601547937e-02
9.613467275464115946e-02
-2.527362053685678137e-02
2.874086608747348625e-03
-3.889726151143577722e-03
4.797214844429541908e-02
3.671103043478329137e-02
-4.462484345822165938e-02
7.498771718374359560e-03
-3.097457597486318742e-03
1.287969973316350214e-01
-5.160896938999480921e-04
9.095537309888573896e-02
4.533608626926330376e-02
5.702768838806269308e-02
3.301417843358826418e-03
5.372357474889521934e-04
-1.301017033025774839e-03
9.206616566990735717e-02
-6.873129309485026539e-03
-4.146723565179266657e-02
5.012152231854226370e-02
7.797926985913707087e-02
-4.318874205196650967e-02
-4.441918029324277289e-02
-3.277717154002859207e-02
3.350451670856958043e-03
6.961269013399269678e-02
3.819853139595189712e-02
5.940318990710145158e-02
7.168158327212754977e-02
6.622199861084547036e-03
4.545231664026330720e-02
7.993445068732789316e-02
1.179944327132835397e-01
2.477552508992387700e-02
9.369545370002629880e-02
1.055780345616828819e-02
3.201121402816438366e-02
3.174509260395256410e-02
2.872625437325680361e-02
8.212601833809904384e-02
1.908264363531787106e-02
6.431846170466035129e-02
1.119727028795082513e-02
-4.385702751236268682e-02
-5.376961826485517115e-07
1.282579020281477723e-02
-6.440774135395298250e-02
5.467204533217780160e-02
4.334676506192784717e-03
1.575494575815497567e-02
4.363723567309613083e-02
1.148642291416524831e-02
7.910412356693752312e-02
1.183480367048436871e-01
-1.480210014836318838e-02
-2.261151036988264321e-02
1.630096579414530913e-02
-3.712308996098473424e-02
-8.655298871731505195e-03
-8.740907304988956850e-03
4.221627745564283246e-02
-7.055086037615904138e-02
-2.071126497099993330e-02
-5.588095121273070620e-02
7.151557556006569137e-03
2.248342626516243795e-02
4.449320917763429500e-02
-2.417295588531359965e-02
4.926020078140922603e-02
-3.027767645491509854e-02
4.901161140406965627e-02
8.661257945038103659e-03
-1.403838226659894807e-02
1.324762017785092449e-01
6.572922657667291946e-02
1.099862515078084413e-01
9.121611913843840833e-03
9.879763646228685754e-04
-3.572195091120318466e-02
5.272729506349508460e-02
1.184327267051915183e-01
3.127917452478046895e-02
1.088039938560119019e-01
-5.407537521249285856e-02
-4.055431842180061419e-02
9.703805198023617712e-03
7.362748209864654336e-02
9.919473106570474152e-02
-5.176618217469704936e-02
1.576745812088020324e-02
-5.830496970854410349e-02
4.617914193180775589e-02
5.638196859841613541e-03
-3.927106978936382997e-02
-2.690757702523839667e-02
8.269389631900460336e-02
-4.870026832263956058e-03
1.683847053755947037e-02
2.697164283520695795e-03
2.451935152834110870e-02
-9.926154146468335257e-03
6.598773475401553679e-02
3.371040835397456914e-02
-5.627874193581684781e-02
-1.483471750894027955e-02
-1.892382615644582280e-02
5.984668268147064901e-02
-2.469105834216058865e-05
-5.777515350171845421e-02
5.647025561484597667e-02
7.780016181264866326e-02
3.035902111359543593e-03
-1.211630783625967413e-02
-3.546192431501084957e-02
4.196667938901410544e-02
8.092710644524075958e-03
7.571509726139066809e-02
1.349365401029512055e-03
-5.577785594963427518e-03
-8.613720084370189711e-03
2.304385214532492926e-02
-4.915589381974957289e-02
7.992066043050526092e-02
4.478580831680343405e-02
1.089188395326278064e-01
-3.175935593036877808e-02
-2.504616852798579804e-02
6.299899421150518403e-04
-1.129450450061153814e-04
8.152472470057217646e-02
3.159362120996590112e-02
-1.163449920809281508e-02
8.311384871334037694e-02
-1.385749930267324848e-01
-1.007548818196535301e-02
8.845944133367962536e-02
4.563101627441074060e-02
1.752110818142480625e-02
-2.950095561317188017e-02
4.782594971928236932e-02
-5.607314956611486600e-02
-1.077035745117272368e-02
1.360581983717219431e-02
6.882061306249426247e-02
5.114228843232101335e-02
-1.889249785808663415e-02
6.998461097719430035e-02
-4.127671798684855869e-02
2.339563191727294864e-02
1.888916986486511435e-02
1.273763295737480594e-01
-3.715817550868464724e-03
5.697559280864356035e-02
-6.657315171683832189e-02
-4.335168040690099561e-02
-2.946528729049283785e-02
6.648237884878852033e-02
1.091112799221014840e-01
-9.116332219206031359e-03
1.146266561534814259e-02
-1.558226444185325729e-02
6.303801437204045732e-02
5.680621599852979375e-02
7.567997794808838108e-02
2.695479394724110619e-02
8.275691572918032757e-02
3.043335933083713470e-03
6.974028607215579378e-02
7.381486517789669251e-03
9.067007259141761366e-02
1.350942462732259743e-02
1.004482620179694974e-01
1.004711007803739259e-01
-3.274156800775750858e-02
-7.572631853423085480e-02
2.202593247558070483e-02
3.300598914047604693e-02
-9.416561221636722545e-02
-1.400001770015953627e-02
8.694254463456547663e-03
-4.204873451979040597e-03
3.171264401845030195e-02
-4.296417539644349637e-02
7.206213316125447375e-03
4.549279802747634160e-02
1.001775383353263327e-01
3.528052006983090766e-02
2.467461896819233419e-02
-3.444267193589613252e-02
-2.925617745520639468e-02
-7.920954563217859519e-04
1.395480057161072873e-01
5.631887170663310571e-02
5.225935504959169919e-02
4.255944275834210033e-02
-1.425688656359745026e-03
3.973958633569596444e-02
-1.366656676415045071e-04
2.884940271763987776e-02
-1.186228913659144457e-02
-4.521975177269483941e-03
3.803948719301833946e-03
2.190499393627029154e-02
4.480169661570396894e-02
-3.553300578086474037e-02
3.769973759901701360e-02
5.003423375975057930e-02
3.010784773720183590e-04
-4.103268821906379260e-02
5.396780671889106484e-02
-3.695794459826672040e-02
-9.599715339101125202e-04
2.534365239068446171e-02
-3.182860501516641266e-02
6.090549387562646522e-02
4.694039246496987255e-02
-2.857680534265080383e-02
7.270184199553384949e-03
8.619376726553813761e-02
1.046347114500458808e-01
4.492109015589682008e-02
9.081387474651751723e-02
-1.242284585584146478e-01
-1.240713363626368484e-02
3.307604030459216499e-02
-3.547435775543435893e-02
5.161535843634459941e-02
9.451086457357003867e-02
-4.929706443234879720e-02
6.176874391114043662e-03
-3.139231457037700707e-02
2.064527795858230041e-02
8.288782888305934460e-02
6.581005698983835583e-02
3.991450878876885017e-03
3.156373124557678052e-03
1.498011652336160397e-02
-4.888052771397080609e-02
-8.074723528863758659e-02
-9.347878465432510331e-02
6.648572291035419191e-02
7.598750633270118238e-02
-2.623175485625683229e-02
2.295321408047153178e-02
3.471988383455445332e-02
-6.538199724542145819e-02
-8.991963546282641384e-02
5.920970303456069700e-02
7.306608960670347118e-03
4.260268718683649265e-03
-8.498925388413421100e-02
-9.810737563729747535e-02
3.746952293836431497e-02
-4.143227215283407788e-02
1.896439473938203116e-03
4.116688413337751123e-02
-2.243283576009892991e-02
2.950958775969100660e-03
-5.485642658618118672e-02
-1.974679833848528437e-02
-4.595514201616713451e-02
-7.256302201321220176e-03
-4.663249002591075311e-03
-7.441046142033254721e-03
-4.346400145605070625e-02
-7.435683969135588843e-03
-3.057613038097553235e-02
2.463389901566908138e-02
-1.038195607672844425e-02
8.489064606999423973e-03
6.670360556340490521e-02
4.997166835562510956e-02
8.009029237167544779e-02
1.302891131811402883e-02
-5.166269818231766786e-02
4.311936944276686945e-02
-3.352206078018254293e-02
5.455001811199766681e-02
2.849192448499482389e-02
4.422651954952527137e-02
3.141599378074266813e-02
-7.057956895278377253e-03
1.285382258671477138e-02
-2.802784110292837541e-02
-5.732843506419795648e-02
1.811619192809880464e-03
5.830556410242355991e-02
3.010112093345997109e-02
3.277666672377844287e-02
-1.166380758868120968e-02
-1.486743861686884265e-02
4.524700901459596109e-02
3.383416798699574041e-02
9.072780057538647192e-02
-1.866840427507504910e-02
1.128286266025990865e-02
-6.194013267507668744e-03
-3.843879473639529726e-02
4.108890967461534954e-02
-8.481764784981699794e-04
-5.227832280212688781e-02
1.048971717932091346e-01
8.089313536538254856e-02
4.228693548312037476e-02
-9.814765285367099343e-03
2.249441191566909845e-02
4.778679546587377702e-02
2.267730628320886559e-03
4.331661929185163379e-02
1.382081400880387501e-02
3.216092482311284917e-02
-2.726994809341402176e-02
-2.746359791994964009e-02
7.983987771249050416e-03
6.000960426923081931e-02
-7.314900932067108785e-02
1.236849486915416081e-02
-6.734931052485768760e-03
6.330938872471107703e-02
-7.164244619821846793e-02
-3.240664399821830549e-02
1.020689989763628146e-02
1.627221757567331173e-01
-1.604622270928134087e-02
1.556498428671158202e-02
5.024722404957869537e-02
-4.844488330543524936e-03
7.861357977794622420e-03
-1.908192399855341767e-02
-4.434417171001078274e-03
9.874435166059146451e-03
-5.100489543071231799e-03
6.669462248959930062e-02
5.476947959551115453e-04
9.643332240630965446e-02
1.174817823269643235e-01
1.419948708979142625e-03
7.647618455468987997e-02
3.645703821995516236e-02
-3.308879747809342214e-02
-9.925067259468480646e-03
2.125794616387013600e-02
-5.928083358146798293e-02
-4.531572280892024601e-02
2.602003689677266640e-02
-2.694868285542365363e-02
7.883734802433151057e-02
1.074117821849742971e-01
-8.948056629867780221e-02
2.768701188555689266e-02
1.192282473603690184e-02
4.375529506268780594e-02
9.167004246573093318e-02
-5.464011695504426142e-02
9.010628346738337735e-02
3.470460125356818887e-02
-5.495640690497716890e-02
-3.017668764193527989e-02
1.453316734159006696e-01
-1.291075549917290732e-02
9.492492825711515425e-02
1.546381797160904792e-02
3.278605543070558376e-02
3.070470231720572735e-02
3.754029239083552655e-02
-8.890247465840968658e-03
-9.025317899686241888e-03
-4.907751296056028778e-02
3.042111093867832378e-02
-7.335725667413246776e-02
3.529250293427974722e-02
-8.558822563459298968e-03
-8.340195712956546131e-03
4.656940131399205096e-02
7.961075686466238810e-02
-1.592388447685918682e-02
1.037338850406977209e-01
-3.081176011700482737e-03
-2.162324023784442661e-02
-5.363077537465543720e-02
-3.980649146618011475e-02
-6.196825739641500380e-02
5.875263998138075677e-02
1.728491318492879000e-02
-3.787970670960547070e-02
2.192688281750515208e-02
3.318211279669060210e-02
-2.795172941261302862e-02
7.603638466960709053e-02
1.060310344562026691e-01
6.306866750730028004e-02
-3.737842561000806474e-02
6.777581764745667370e-02
1.455032938090921289e-02
8.521682269959168776e-02
6.172818564245576706e-02
2.837604157254661197e-02
4.322328455475031583e-02
9.364548810593488265e-04
5.420494185551897465e-02
2.509555570993899157e-02
-3.223213410589462202e-02
5.696483717562541432e-02
-9.453639393516680145e-02
1.693730340048059044e-02
-4.853154475526722661e-02
2.857516936980481273e-02
-3.945137336610404083e-02
8.466496175048431050e-03
7.096415618505461098e-02
2.567944750737307172e-02
2.038031419926699880e-02
5.466860673537177889e-03
-4.729309600901709584e-03
-5.174472727822691104e-02
-6.641507909454992704e-03
2.566739411983509980e-02
4.642019686553338319e-03
5.372902447109449003e-02
-8.107731537307755199e-02
6.145550861677319399e-02
3.601036383517011719e-02
8.607278768521665901e-02
1.076868996270993473e-01
5.099646372941025498e-03
-6.026091795658263667e-02
1.183372986551464202e-02
-3.636947156391850955e-02
-1.636751600805376808e-02
2.897913914294622528e-02
2.398957135338149541e-02
-6.401591217298117920e-02
6.450911963366698365e-02
-1.938035050517050674e-03
6.852873566898709176e-03
4.207242270290887515e-02
2.162284120371397360e-04
7.683689443070799985e-02
-1.314940664742367815e-01
2.092721101966068045e-02
3.876321959173535669e-02
2.835058695411421872e-02
3.740657679331889363e-02
9.828445532915691674e-02
-8.918394896967315804e-04
2.878810778213742455e-02
2.792409942231699124e-02
1.112309656035388034e-02
2.608068707904986211e-02
5.671454926904054977e-02
6.890715823537670037e-02
2.053854352909964195e-02
1.276135545683274204e-02
-1.668517893423624235e-02
-1.701777585363122361e-02
2.132843390277986903e-02
8.030146676003312167e-02
-4.266047135535715878e-02
-6.234373504884067885e-02
9.434991017363562188e-03
-3.958783404296531416e-02
-6.127811944227368884e-02
1.043810139895635751e-02
6.869323087295885200e-02
2.376272728416693389e-02
-4.664215804673417509e-02
1.250739015699278700e-01
-3.494133788677058344e-02
1.701196751622011463e-03
3.336747627407152944e-02
-3.416131796967734890e-02
-2.423295046617479978e-02
5.776004772256526643e-02
7.615225998273776609e-02
1.846210294346058156e-02
4.368961479486100502e-02
3.174150658472562475e-02
-1.124551679752225711e-02
3.511487279686850010e-02
-2.193399502514702462e-02
7.311404716361702416e-02
8.439129605938920642e-02
-9.888928972213210065e-04
-3.751612302009777605e-02
-4.495496108320612416e-02
-2.612417146732231438e-02
5.876064149473367998e-02
-4.381194570339600608e-02
-2.702952472326619962e-02
9.234290599195987131e-03
5.130404712761976738e-02
-7.682139279710310797e-02
5.137579618447683100e-02
-9.360360241840899598e-02
-4.084957474816815204e-02
-8.440683552989041317e-04
-1.541912662021605214e-02
4.913801696467409719e-02
1.052936142494275903e-02
4.962246346944779174e-02
-1.063024531563527275e-01
1.363371258602293599e-02
7.082314733877081991e-02
4.897592380893550645e-02
2.978034832971899332e-02
5.294594822532676381e-02
1.033241203292036003e-02
-4.286239709559780398e-02
-4.694430468918552729e-03
5.557238065779050717e-02
-7.573109707155831205e-02
-6.153849409230736228e-02
-1.643528923578887677e-02
-2.532446734180506150e-03
1.713400746272941699e-02
-6.647642414589156890e-02
1.354742157887547753e-02
-2.348013368376831306e-02
-8.934953826318753692e-03
5.733237017561831515e-04
-9.322363914958813752e-03
-1.934312810332215402e-02
-1.553828351498596008e-02
4.558592137646046843e-02
-1.006536392098386287e-02
-4.120217178422004578e-02
6.056744473899450254e-02
8.094089263559453573e-02
-2.580469097385139007e-02
3.370315703907673238e-02
3.891567867533078868e-04
1.755473526913541461e-03
1.616812022558595727e-02
2.072503826669616286e-02
1.565000174698134155e-02
-9.265041195469076590e-03
8.467738252364891138e-02
3.632671913225995987e-04
-2.297838827573255721e-02
-4.382423389544252978e-02
1.626101575737165864e-02
-4.318148940014574638e-02
-8.289159410379786513e-03
-4.347985245539398580e-02
-7.522875688401274574e-02
1.837193086203644035e-02
1.759633587908176686e-02
4.909661991391523622e-02
5.290665570117762673e-02
9.723985377466316804e-02
-7.721273660188995858e-02
1.070050287919074444e-01
-1.607774209815593380e-02
-7.517076949213612191e-02
4.686666770371025748e-02
2.289443196270972772e-02
-4.705509058052496918e-03
-1.162594373128118114e-02
3.601119838615737118e-02
9.984307714907294379e-03
2.558823898725027038e-02
8.865590192192858432e-02
-1.809481260688980062e-02
1.845139823399396389e-03
-7.444530818200659206e-02
-1.629050891326121533e-02
-3.835518874026891400e-02
1.856516441202753567e-02
2.557158580256375935e-02
-1.280068437601892227e-02
2.356897897504912562e-02
3.609367518859154383e-02
6.923744397824053987e-02
4.565285171808344117e-02
4.157599560515295306e-02
-7.060531659297884614e-03
1.000493526741998845e-03
-5.592887211466811281e-02
5.813766351782075764e-02
2.806712364235109877e-02
1.612365842538943106e-02
3.510866050449656245e-02
1.418322399326225058e-01
3.251963205269017831e-02
1.450138423770311671e-02
8.343067941044310376e-02
2.587271576041283438e-02
7.048389633879818816e-02
8.086048790585330381e-02
1.575579776580651042e-02
1.329857413409203182e-03
-5.675514865564067202e-02
1.752461830080221869e-02
7.018845809485675658e-02
-4.541765032565883708e-02
-2.950624617650677781e-02
8.064936141539998452e-03
-1.232883962277531165e-02
2.893453162937754258e-03
-4.081426373407915503e-02
-1.606869078386575741e-04
6.102803438924122442e-02
-3.445518713608205358e-02
1.687230286257095438e-02
-1.268796440022676615e-02
1.015312704338355021e-01
1.864094193826743018e-02
9.131134149999452915e-03
2.840134172248551161e-03
1.183553531783155220e-02
-1.327855247788826618e-02
-4.528110251399042330e-02
-6.555397526834162714e-02
2.107511250630541774e-02
5.539169387550588880e-03
5.243777607715860434e-02
-5.982850129904410813e-02
7.007384221850064543e-02
-5.077901128937006847e-02
8.325892376054086497e-02
5.724597398857456110e-02
1.243774245561842934e-01
5.230173221451919589e-03
-3.979299560585933954e-02
9.427756590412386672e-02
-1.774710242790043455e-02
-7.114049729796356053e-03
7.338158948071059340e-02
6.384900234122510565e-02
7.593970002113108186e-02
4.647137534204918985e-02
7.504774381198971167e-02
-1.925516805748623411e-02
7.476967872182681274e-02
3.177909151315747027e-02
3.235309061300001982e-02
2.943568719215541168e-02
1.958034016819650350e-02
3.780242321922244048e-02
-3.894300987001420716e-02
-1.617817129176250812e-02
-6.478177310613717800e-03
1.161720162692212455e-01
1.196329776141777899e-02
9.433405462648735904e-03
6.006454296819295491e-02
2.504790310112573262e-02
1.240838371435422777e-01
1.418556193734554424e-02
-7.744361710089063891e-03
-1.598501321447630408e-02
3.119898520445600967e-02
-9.094070007388301013e-03
5.350930540079247566e-02
-2.527580550826739186e-02
-5.809913506750139650e-02
4.771304810850234002e-02
-4.507303128806533499e-02
6.010399992086126741e-02
9.977562176921130066e-02
1.033420439298880257e-02
2.554220289790753648e-02
-4.764342132136177577e-02
4.279293932299321757e-02
-5.764848080822169291e-02
7.251473141510238890e-03
2.287080283898716010e-02
3.444215498100512696e-02
-6.652411770837098060e-02
2.793691130567757183e-02
6.388617514047627288e-02
1.755674807557556713e-02
6.944257088375267728e-02
-7.966692217467829379e-03
1.479789762416782069e-02
-2.523962310214464613e-02
3.478506777685663048e-02
1.125036701217951851e-02
-4.304835186851143844e-03
8.231761412183881410e-03
1.313195239874254648e-02
-1.018486846744981076e-03
6.079259643975928190e-02
-3.114830046198446833e-02
1.049145496122869531e-01
2.130467196941101399e-02
-5.437702118071963131e-02
5.022812775577862460e-02
6.761421883207745231e-02
3.240552351227306976e-02
-3.065299308138802123e-02
-4.553727961003225383e-03
4.206403025546210511e-02
2.395354234734512269e-02
5.104462455611461641e-02
1.103492055521035527e-02
-2.628623205225952188e-03
7.493249639190793787e-02
-7.567863911545343047e-02
-5.901618444244505907e-02
8.284352830407226698e-02
6.636638594221182241e-02
-5.666732864715579021e-02
-5.322307402983911945e-03
6.091689976469265300e-02
2.872121716930867846e-02
-4.058512366632743146e-02
1.715272975252917290e-02
2.368215323660098973e-02
-4.149452390981050315e-02
3.830702860039689184e-02
1.238558967190283161e-01
4.057088506593591049e-02
4.957443145372598253e-02
1.578714167938656543e-02
-1.286246665434763806e-02
8.947754695387919593e-03
-3.369597648950667379e-02
5.524303290086176807e-03
-1.231968453530179476e-05
9.339039904627949307e-02
1.260558986408890064e-03
5.382280296222864691e-02
-1.556065764243139138e-02
6.314597414950985643e-02
7.118488924389253236e-02
5.465014996461874108e-02
7.842712800986105515e-02
-6.531959067823976672e-02
5.940213517319900549e-02
2.615832446000426748e-02
3.045806336763350053e-02
2.004790895994307959e-02
4.925857105796812435e-02
5.328839796802770784e-02
6.394680136429098383e-02
-4.327937436203779104e-02
8.527294860903787688e-02
-1.982512901398827618e-02
-2.007192520098628752e-04
-4.694492480286122787e-02
1.033603828443906691e-01
-4.332955368185576958e-03
1.646253292722916692e-02
-8.543342557608654339e-03
-4.826155190836456388e-02
5.682731387944689461e-02
-2.778155223808004975e-02
7.203090447660445705e-02
5.286521370364406780e-02
-1.937396384401762414e-02
1.054964944091009785e-02
-2.204486075892482522e-02
-6.939803315593269864e-03
5.253839150582646778e-02
-7.687542987309745057e-02
5.649602681752959044e-02
-3.241572704876798106e-02
4.550443957835884762e-02
8.263080262410826826e-02
-3.734853484579193916e-02
5.941317296028689882e-02
-3.023158112826598160e-02
-6.894922667651669224e-02
1.220983806650160000e-02
-3.876873205834124349e-03
1.142311557423494744e-01
2.952897998654072098e-03
2.670125968796311852e-02
-5.105776213684200260e-02
9.865069365167696003e-02
2.720195363639747125e-03
-9.511416802180651386e-02
-7.534094261831143433e-03
5.329025266518394414e-03
-8.694518052070764405e-03
-1.046357406627803840e-02
2.637764982684082798e-02
-8.117499649220499824e-02
9.519577312846891348e-02
8.515136621939760342e-02
5.555152449575725872e-04
-9.708987127131779582e-02
1.739164746928071464e-02
1.343528722420697930e-01
-7.479307828205278286e-02
-6.872292754480871513e-02
2.772514725442033756e-02
-5.314266889816784967e-02
-2.127708742087709368e-02
3.709100054616578518e-02
3.073824263654558950e-02
-6.396924236793317606e-03
7.716749495566731926e-03
-6.602326090707037742e-02
-7.826483156944849529e-02
4.716874215226905115e-02
2.356544678359436679e-03
2.666017312152470578e-02
-4.242549347892175804e-02
3.772215526439581107e-02
3.326194145354918752e-02
1.641635331272012915e-02
8.858500932330906977e-03
-3.127963183086836935e-02
1.456285451499636334e-02
5.058080627733648610e-02
7.690890741247874418e-02
2.358184758159362696e-02
8.118320807001326578e-02
5.308646268508637051e-02
-2.429070794643416187e-02
-7.637260779791529841e-02
1.227315224738607068e-02
-7.376443766596094131e-02
-2.866555881160435040e-02
-6.145550859684825555e-03
-2.652190937881881289e-02
2.796258237555803230e-02
-1.265526363941178040e-02
1.291306191178164323e-02
4.524025030188612989e-02
2.618334119460412682e-02
-3.582678014137629513e-02
-1.600520501273189691e-02
-3.562134082822290826e-02
5.940537344337759769e-03
3.335698803085764691e-02
4.559996676922360714e-02
-3.766641184510013431e-03
-2.646066769877776850e-02
-1.018504052284062260e-02
-4.326098059525541883e-02
2.408032631070881543e-02
-5.842752228649852886e-02
5.494928830310634102e-03
-3.144188321499376965e-02
-7.891672745681070633e-02
-6.725861708526927052e-02
-2.302181408987622260e-02
-1.242859296492580534e-01
4.269946951038249700e-02
7.192301032471497269e-02
3.143633502175414984e-02
2.346305203319701271e-02
-2.476546215861818306e-02
-5.554402287013011918e-02
-2.650198294850327277e-02
-1.084449398722422270e-01
5.893582194893543652e-02
4.127398914347191194e-02
-2.338816630495539270e-02
4.096033162506677178e-02
-4.028731427657330361e-02
2.079782587010228431e-02
8.029561256254678925e-02
2.152172583737545566e-02
9.367071107097060811e-02
3.616097386080877746e-02
1.447577616691881897e-01
-8.153557910414330564e-06
8.992156824375127644e-02
9.566216659535413044e-03
2.777040701447051636e-03
-1.534335816985050831e-02
9.460752326974605775e-02
3.125099517379627961e-02
7.008683452812652925e-02
1.204786184032945531e-02
5.758287524925187473e-02
1.473314618875333770e-01
-1.129809412749259966e-03
-1.687833238389521012e-02
7.552045261153116085e-02
-2.839807058214732435e-02
1.718581994511153219e-02
-4.025675322226150016e-02
-6.361495648846102191e-02
-5.507530714995683557e-02
3.900935219763686235e-02
1.880014567598845693e-02
-2.823656664032132835e-02
4.934952033954372042e-02
-5.404393565868019500e-02
1.978127401315100259e-02
5.111986812746521086e-02
2.843901069353875488e-02
5.327411509410227841e-02
2.734962131689561496e-02
-9.577027744460408359e-03
1.108745092295305573e-01
1.233986313331940365e-01
-5.681549722605294672e-02
3.171884231254972625e-02
1.127417142165851593e-01
2.510140499031243699e-02
4.513370647828598287e-02
3.568344537669414923e-02
-8.074937747265495402e-02
1.822884460122316946e-02
-4.486370215000040629e-02
1.410985492100580163e-01
1.720604127689440502e-02
-1.145717899304372726e-02
5.267394498583497647e-02
2.659227115826992560e-02
6.410719694280374303e-02
-9.398614932490008400e-03
-2.655779171720383525e-02
5.042516045722501838e-02
2.768442696820551385e-02
4.689349659276273452e-02
7.696201301171357034e-02
-4.209288546450085100e-03
-2.850124508465115905e-02
9.465739279300085240e-02
7.135310118381273103e-02
4.067753235152090502e-02
2.488923713569918261e-02
1.771830972690359440e-02
9.998444120893072024e-03
-4.360794836988572676e-02
-4.720043176599467150e-02
1.072090734630026104e-01
2.203502631987490357e-02
5.413190016968808665e-02
1.474931515440252097e-02
6.532431645463912528e-02
6.605180555044461166e-02
3.678641409674324875e-02
4.033004393617256600e-03
4.877762676350676230e-02
-3.440099712997570641e-02
-2.478495975163706386e-02
-2.806099297306722390e-02
2.524895963711450142e-02
1.570386934606602392e-01
-7.182218472364205672e-03
1.088161726307848923e-02
7.601521381715592267e-03
-4.330287861835405844e-02
6.241299505121739206e-03
-2.365741033210435815e-02
-7.187918329520196457e-03
9.583575206642185040e-02
-1.861852800405288874e-02
1.916879232640994815e-02
-4.163238601666739702e-02
-4.576308372838393257e-03
3.468923340260027244e-02
-9.767633762033363018e-03
8.846553330888625583e-03
2.718531793480948033e-02
1.184490635686454713e-02
6.655264383697245822e-02
-2.487305565522423580e-03
-4.472805860399990674e-03
4.181011268221698773e-02
9.041231879611468999e-03
6.669936495028501444e-02
-4.610828541169775113e-02
-1.030731963981518229e-02
4.748750941048428265e-02
-8.375476859552699604e-03
1.123379150822228223e-01
-8.893708322327558910e-03
-4.471306666102035920e-02
-2.055089697182251735e-02
-2.272458323648258787e-04
-4.229825312650089403e-02
4.898346726833295584e-02
7.145107053406740683e-02
-2.653838462742132837e-02
4.149292306308734191e-02
1.155565559111981638e-01
-3.483566566219400973e-02
-6.504096687974242341e-02
-1.887455653491287508e-02
-6.179858383987620225e-04
2.863204465210577795e-02
4.005560118371839090e-02
8.311195592464173942e-02
-1.001162495490458791e-02
5.889147107237201195e-02
1.205849850294344605e-01
7.225832588986388916e-02
-3.413605665292510777e-02
3.176620264460138648e-02
8.623306585445397743e-03
1.040811854070165937e-01
-1.302297182359627055e-02
-4.507549332868387992e-02
7.437313165677831781e-03
-3.410249271519094627e-02
-1.021192076687354143e-02
4.057474998522766357e-02
-7.577300369179448825e-02
-1.013550169375019606e-02
-7.918517297280644462e-02
-1.455626761995503470e-02
5.698767460290275755e-02
6.642816729961119326e-02
8.659963712772744682e-02
6.524918108929041172e-02
4.119315857467176212e-02
-6.897545999809508166e-02
-6.353441475370323610e-02
-1.998126729614521993e-02
6.070468146319103059e-02
-1.933930332165311600e-02
7.481366749150829276e-02
-5.083029213964741777e-02
2.195339147237853131e-02
6.399549266552025280e-03
-3.880020722803372707e-02
2.195208159969892422e-02
-4.074371809968142105e-02
2.996431242526249178e-02
3.282466584817025218e-02
-1.689402251710386479e-02
8.153410022237865540e-02
-5.572489667061789054e-02
2.469803307904036224e-02
3.997941721269730221e-03
6.103024356916419979e-02
3.925467124950396403e-02
8.422998320811251813e-03
1.977539993538435584e-02
-3.423723235667271853e-02
-7.764379508426969001e-02
-4.057091754833669350e-02
-2.728429177393201788e-03
6.677884118086029053e-02
5.865003068751432208e-02
5.003827929191827228e-02
2.105288661572242328e-04
1.353240063383240321e-01
6.591631938555228554e-02
-5.343041851603175111e-04
9.102393174046496949e-02
4.306905768389950040e-02
5.440915285091019182e-02
6.893725791829503902e-02
-2.301840285585836712e-02
-1.061400485454561393e-01
-3.642706373881491200e-03
-8.687881434223804211e-02
6.174497239837663243e-02
5.359610161068417700e-02
8.986712465655843918e-02
7.433703870158259175e-02
1.232616482253288126e-01
9.078021199393361551e-02
7.444176158387358355e-02
-2.241356995552181916e-02
1.109156006893448083e-03
-8.412985189939117814e-03
1.071683434818095082e-02
-7.160698487510257920e-04
2.386382771343903766e-02
1.009163619621841063e-01
5.437649684004072087e-02
-2.283386584841873984e-02
5.413948873315357208e-02
4.345631501194361507e-02
7.172553575928224123e-02
-3.967857440068031476e-03
4.572927423399891778e-02
-1.259812763238817891e-02
3.462311238691909154e-02
2.990106853980757304e-02
-2.602779392863572086e-02
-6.687060385221307857e-02
3.278584020508386321e-02
5.911585319980427328e-02
3.271407113284528073e-02
4.585396348663001859e-02
1.545625683774774946e-02
-1.118741140323084582e-02
-1.949606590644082857e-02
1.064788919631633607e-01
-5.518332153863762801e-02
3.234194304201024051e-02
5.678490375610491941e-02
2.499383753350795448e-02
-9.059541503638988968e-02
-7.620438689607492155e-02
4.024661124508095017e-02
-4.137421784478002157e-02
-1.428076491067255434e-02
6.948700586142263214e-02
-2.749971405743530713e-03
4.715632810009013492e-02
-1.898816349727489375e-02
5.395035284344496668e-02
-2.619011167308245985e-02
6.539907973667603847e-02
9.959411303888146896e-03
-3.418115996468572976e-02
2.335478310679009462e-02
5.034306961313398526e-02
1.632001594255529445e-03
3.295921850026619498e-02
6.392582290426003511e-03
6.850984123362037492e-02
-2.722438680771256322e-02
3.686218861850655559e-02
5.005738563155961995e-02
4.285643366942315513e-02
1.693192538571334929e-03
1.060230590577000837e-01
1.828195968290695014e-02
-2.033262645379438696e-02
6.482487865522189828e-03
4.722418151469934267e-02
-4.606863475799825164e-02
4.522460724190070780e-02
3.210365103631787620e-02
2.749017469279937259e-02
-4.597155972935245728e-03
4.127344103030206046e-02
1.135068561496656997e-02
-2.169803930332197053e-02
-8.485612793122886133e-02
9.417082597524925602e-03
8.742874104268220925e-02
5.117906084302809716e-03
-2.287371410445102754e-02
-4.170893105568194287e-02
3.010241458186946675e-02
2.629784589613019894e-03
4.159965460989490521e-02
7.669655446395776122e-02
1.465795891800550713e-03
3.169580669960416625e-02
-8.523118783770017304e-03
-1.296414528649740897e-02
-8.005653673015986072e-02
4.105954328874822368e-02
1.619234982972674389e-02
-7.567794224167617712e-02
-3.108089432650066458e-02
-2.480292806115599186e-02
-1.513982067317924847e-02
1.703771508901607071e-02
-1.782694135299445551e-02
6.120165469495195132e-02
-4.961320835399535278e-02
3.139873728549260473e-02
-4.772188093018095521e-04
1.549502955694886074e-02
4.039207521785516397e-02
1.285506989645194761e-02
-2.876001522225506840e-02
-1.552129723649836243e-02
-2.835350786749601601e-02
2.436491751489803723e-02
-4.146213392338884973e-02
1.639896785983255278e-02
1.601334731355506802e-02
3.045315903216101565e-03
-5.412315931975041072e-02
2.903834432497262238e-02
-1.306098317533968545e-02
5.060060194504078374e-02
1.847871157628867486e-02
4.985815675358551413e-02
-2.807731963135104772e-02
2.358043207033589869e-02
-1.694530247343026957e-02
2.471543480285697675e-02
5.794942201788182840e-02
-9.361508293321185638e-04
-6.233805379682021836e-02
-3.825357749702252425e-02
-8.085787586926514170e-02
6.136599440003012718e-02
1.808653438158346061e-02
5.045287222981716807e-02
4.078921358924161161e-02
2.427055112115205152e-02
9.850304443698343349e-02
1.276875754139129501e-02
5.159573942011769221e-02
3.475841698137038110e-02
-5.867204034262597789e-02
3.289131920341443072e-03
-4.343744976132230678e-02
-2.694667817281045860e-02
1.167732743296735938e-02
8.630459774754135893e-02
2.388351173160148389e-02
7.881278381168999383e-03
1.089792724681531814e-02
-1.533109011237804298e-02
-2.341665433597786561e-02
4.543375065954293607e-02
-5.514449232898315650e-02
3.068313359301153356e-02
-8.303233365881830183e-03
3.304066969026417389e-02
3.735203681040642765e-02
6.213922462208534662e-03
1.183950038231453526e-02
-3.223887840930526882e-02
6.304643360686194853e-02
3.996471222646073851e-02
-6.040192438139527220e-02
-2.938119454942788103e-02
-1.259039090973431210e-02
1.873885725503920280e-04
8.026374542235446830e-02
-8.379639122642798532e-02
7.741802018039787431e-03
4.787736792060452717e-03
2.007551738046065709e-02
3.331323394080415445e-02
1.071575175476764327e-02
1.415860953451337362e-02
-7.080697351178232013e-02
-5.280593351633175447e-02
-8.331555358711557890e-02
-3.504396044735134247e-02
-4.750344631826065173e-02
-1.486357750760284799e-02
2.249773864455381633e-02
3.764174347174328861e-02
-2.879776229297515561e-02
5.545134146660171161e-03
5.271118546900017271e-02
2.556778503447882864e-02
-5.385374741478686673e-03
-4.216945820425595931e-02
-5.482553324366528508e-02
3.404427005284848401e-02
7.713626100149943710e-02
4.309190463842817870e-02
4.613599002554829437e-02
1.551112087475620648e-02
-5.119796909920924094e-02
-4.750295066771118707e-02
-2.426673388286615385e-03
9.294102906756519095e-03
-5.088559800515384673e-02
1.852322784602879191e-02
1.388760467628382365e-02
-1.356088713731149267e-02
3.741066388049019923e-03
-9.770001044991925843e-02
3.046143369307538831e-02
-1.561956713030751738e-02
5.554000599705916086e-02
3.853071646046214715e-02
3.670522538505866655e-02
5.698814420358414706e-03
-1.199782659538319940e-03
-6.278090559043759955e-02
-1.176961888476601020e-01
-4.320282114071537921e-02
2.037040905704860447e-02
1.005902740359496672e-01
-1.324865191641714200e-02
-1.913544412565603217e-02
8.262583400380879919e-03
6.113358654580265672e-02
-1.425510604853128319e-02
-9.320129250223277428e-02
1.250164660732224764e-01
6.948404191642969241e-02
-5.269879152601973649e-02
-7.971996071658965510e-03
6.593850922304535234e-02
-1.502233700026660637e-02
7.153095835571323009e-03
5.795184525639412304e-02
-1.961517975632415603e-02
3.467778815268023063e-02
-5.073152895745867280e-02
3.395933214455213595e-02
4.885948412796978224e-02
-3.432001623234998827e-02
-1.698980491944872967e-02
4.866711759068361592e-02
3.440880899352861608e-03
-1.027195121475928466e-02
-6.024742845020079202e-02
-5.985413360051117238e-02
-7.947385550348785160e-03
-1.925367968178307715e-02
3.699037348930480501e-02
-4.273384896420105543e-03
6.507879214242302812e-02
-7.057630732059586021e-02
-5.465138686079575731e-02
7.040722213924134609e-02
2.755514875655656198e-03
-6.236862801479706522e-03
-2.712121075220934666e-02
4.503856544738107925e-02
5.061846502772024588e-03
9.330670546359656758e-02
-3.478972333274064216e-02
3.698600515701181563e-02
2.131436979169572601e-02
-1.162085979776004835e-01
-7.931702144884894556e-02
5.442149890726732248e-03
-2.671757595553943265e-02
6.282244572874101651e-02
7.400956205887811168e-02
3.916518973449363561e-02
-7.660190430333627988e-03
-5.884580485100912584e-02
1.459976680234280691e-02
6.897306390452614955e-02
-4.099841263967319432e-02
9.694513720038157659e-03
-2.294773055320434643e-02
4.147835078005554510e-02
-5.170966865784724226e-02
-1.908975773327660150e-02
7.320263525533099447e-02
1.385365275885471967e-02
2.164686352027168567e-02
4.193583054241942221e-02
-6.875716194967606328e-04
-2.325979669076669656e-02
-3.911103551334884493e-02
7.297098525912927569e-02
1.863563670121411511e-02
4.593323878708961000e-02
-3.983678210783350021e-02
6.812866970625365559e-02
-5.441673781125799109e-02
2.469804011268258992e-02
3.634058138657685066e-02
2.910642073215553502e-02
8.883657649309165127e-02
2.298911957076419169e-02
3.763882908702691904e-02
2.960186021482285809e-02
7.267292190833113397e-02
-5.746943530349276665e-03
6.517079321143795859e-03
-8.041692329829344676e-02
4.494199590221414908e-02
7.011512796934728231e-02
1.181339053666086159e-02
1.022227428073662660e-02
-7.260579412013942746e-02
3.237597431410005333e-02
-1.365420013146654080e-02
-3.335536553052323612e-03
6.216074009347698909e-02
3.771116453030119720e-02
1.402075230507275963e-02
1.509132580870132904e-02
5.878517223027324157e-02
-5.696760182155898966e-05
2.823005102227860511e-02
3.488191029866907072e-02
2.281908168863685041e-02
2.596207944238626206e-03
-1.025680018064014792e-01
2.713585176834783924e-02
1.199553761210048891e-02
-5.226360215142353272e-02
-3.579548729203082397e-02
3.909421109516065390e-02
7.682475939283060773e-02
7.455027147847330393e-02
4.455464709150956659e-02
1.988225862212766176e-02
3.775614069470668854e-02
-1.381144641281239344e-02
7.014193830666923257e-02
-4.031222605705599149e-02
-2.151181959772738295e-02
-2.833902140404817669e-03
-1.964310720618829900e-02
-3.547023963788747004e-03
2.623831028729717643e-02
1.433706941282810420e-02
4.214774371866548963e-02
-2.541446255823448519e-02
-2.257745354707381066e-02
5.409093306344604085e-02
3.495224234099562205e-02
2.973917510296073680e-02
7.521004605038805746e-02
4.273379933364054341e-03
8.242461603638157053e-02
2.711904437575942545e-02
5.034811188121535164e-02
5.071045068519118570e-02
2.404426236286165072e-02
-1.454607900719990556e-02
6.079534608315358135e-02
1.362711244111763642e-01
-7.997469153509033715e-03
5.505117162290303068e-02
6.931045952619624417e-02
3.404809774234675290e-02
1.903470681531617067e-02
7.090111873911228435e-02
6.494049491454928491e-02
8.399582681101082360e-02
1.576993065465793868e-03
8.480540199033288762e-02
1.152543472974639285e-02
-4.079376972740287460e-02
8.275014281246591274e-02
9.439639331007923864e-03
5.399886790396568603e-02
6.389653602513292729e-02
1.562724846102174839e-02
5.097197714413765485e-02
1.541098304134962300e-02
3.009668437497197216e-02
4.952374509900535349e-02
2.156216426371888525e-02
2.463287408840327333e-02
5.319962693197961834e-02
4.706400674069979168e-02
-3.823923400942533940e-02
3.315055855061900536e-02
-8.606366941064291787e-02
1.588530412050540713e-02
5.695049510009232013e-02
-3.433349791610621708e-03
9.203858873749576688e-03
-4.894650193047275777e-02
4.808123757677432858e-02
4.593858086635572990e-02
-3.273689636523085394e-02
7.093406127104358305e-03
1.305671069525022286e-02
1.996771582041788687e-02
-3.609654909608254070e-03
8.581124837900828972e-02
3.488030388863683218e-02
2.018180303278608798e-02
-1.496619602493561366e-02
-2.314478653032213396e-02
1.899585184354683487e-01
-1.566354193103376008e-02
6.908264909163954089e-03
2.112834798345453874e-02
-3.793385372882800144e-02
1.063523164215287031e-01
-2.934110467607742648e-02
1.354012210334381294e-01
1.807104862378075896e-02
1.780379179904410109e-02
-1.570888649528871805e-02
5.910504117835477939e-02
3.781320171875608011e-02
5.114565093130041956e-02
-1.220296017301438982e-02
-1.860960312909550399e-02
-1.740411055348039734e-02
5.024472035649001078e-02
3.339828482619010275e-02
3.944395976818376032e-02
-3.285453338496063802e-02
-7.119220556830592461e-02
3.561544908474809524e-03
5.666690118717896026e-03
-1.047550447765600596e-03
6.762339886001397793e-02
5.172122107444234590e-02
3.279719455760558844e-02
7.667313671170404576e-02
3.808993585653084463e-02
4.690466076278167196e-02
4.092388315323938763e-02
6.247143429203360493e-03
-4.125087700225838622e-03
1.488550036979192741e-02
2.433904720219060361e-02
-6.702335278830733045e-02
1.529517353613593818e-02
-7.389850502212644279e-02
7.250805553719866237e-02
-3.943379895540949885e-03
4.502066481084869565e-02
1.904833690533264470e-02
-9.685469945342008169e-02
-6.353603913255611961e-03
1.788637755811191277e-02
-3.483581889316623298e-02
9.852883876500408145e-02
-1.270775454684623836e-02
-6.096318420641488184e-02
-2.045837047319557303e-02
3.662415643360229789e-02
-6.649681119806326313e-02
7.409357911324648653e-03
-4.192945160621063677e-02
4.201053860438672127e-02
-4.286793044797519714e-02
6.557400840362541394e-02
2.613654808449208597e-02
6.928679731186708490e-02
-2.478557294983168430e-02
3.849707360283589203e-02
4.917031442602577684e-02
-7.679219796442754431e-02
9.042346866204252140e-03
-7.923194993520032980e-02
-3.007132156752911553e-02
-2.885892924889247452e-02
1.764359027659710005e-02
2.976005036654071761e-02
-6.660136359262291972e-02
-5.037166358243978792e-02
1.091120881065334447e-01
4.729093954410489714e-02
-3.946058982857820335e-02
-3.342381698900489303e-03
2.728169608782641045e-02
1.488616380892262940e-02
-6.550710143074341130e-02
5.754517608038739809e-03
4.673564956938523751e-02
1.705979911413566408e-03
1.225979177956757205e-01
-4.157950697225376580e-02
1.221025170082596506e-01
6.173060675313831597e-02
-3.671273740042468869e-02
-7.114494305392629614e-02
-8.355051614475271504e-02
1.794976860364825427e-02
-6.498102281241728562e-02
-7.754688469007990637e-02
-1.338110452985537616e-02
5.962826894811052575e-03
-4.576115025143163116e-03
1.091318961612839505e-02
5.539019049814217915e-02
3.620525604005157827e-02
5.279553886885429009e-02
5.494537525206035639e-02
-1.022668060392348602e-02
2.106279047307872687e-02
-1.614886495627979382e-02
6.583658264037978158e-02
6.977972492235470781e-02
3.680452859669998411e-02
7.621102541602046976e-02
2.832529468358896060e-02
6.629411601065435256e-02
3.515195129761330972e-02
-5.549023538020344398e-02
-1.384948816251399366e-02
3.867343930620348313e-02
-2.344394554787990539e-02
2.884116255423286451e-02
6.487254122200785539e-03
3.644954937225501623e-02
-3.674543075763150694e-03
5.673625878784081811e-02
2.862431866467573388e-02
-4.363997409342937686e-03
-2.391049241017179777e-02
-1.120888053065755528e-02
-2.168770580623569089e-02
1.651405384769711465e-02
9.023062112314939043e-02
-4.667587323814990918e-02
-2.394694530052803375e-02
1.019994635661795185e-01
1.164745696840013833e-02
1.011544360560119512e-04
7.876208310047015659e-02
-3.470934639799477806e-02
-9.853660469446613723e-02
5.663034002295605496e-02
3.934346423862108283e-02
-7.575311260348047138e-02
5.383066684552341441e-02
-3.908475468267180036e-03
8.068695303760622939e-02
1.577378235987604224e-02
4.599819273684843668e-02
-2.778682878999263681e-02
2.298130596449168839e-02
-5.831582755427686809e-02
-5.794841154263999372e-02
2.478280763708927414e-02
-1.097721996265652901e-02
3.340875263680197910e-02
2.752922284491068211e-02
6.699323646557707457e-02
3.198643933791339017e-02
-3.203909402810425217e-02
1.394261363294688541e-02
-2.742043225439946830e-02
1.049701825870421740e-01
4.746255907783666211e-02
-4.753746299174086559e-02
1.030532071864201371e-01
3.362687165373068332e-02
7.108634008281913830e-02
-3.919286196705822761e-03
5.557149994522337516e-02
-3.923070680698467066e-02
-5.069436203159331106e-02
4.915912983040134770e-02
1.328300952818196878e-01
-3.488635583240902449e-02
1.609814107870514294e-02
1.124860864583927811e-02
1.855337243567870345e-02
7.949732292201248940e-02
6.356215909771928407e-02
6.237162175610887031e-03
3.106556885314629146e-02
-4.966668763659155134e-02
-1.071975681923793139e-02
1.057585947162211805e-02
6.538804203476587806e-02
2.562609938037339191e-02
-4.787746618139869861e-03
-4.421998208460060920e-02
2.431316263510152967e-02
-1.245361455649789464e-02
-3.525183987815768555e-02
-1.198487245697647374e-03
-1.044340524985460338e-02
1.679957393444568223e-02
4.357350423006399465e-02
7.536693591544998440e-03
1.326011756269812047e-01
1.885504360780494021e-02
9.188421330427408440e-02
1.782522970780745300e-02
-1.391648962236308532e-02
5.466985172887634664e-02
-1.605036457201029429e-02
-3.944239944664400255e-02
-7.232466663937700546e-02
-1.351694247133146919e-02
-2.774869730150631222e-02
5.114810735405338205e-03
5.591304098388832911e-02
-1.464075189350061770e-02
-5.129630923545221849e-02
4.477865197607314857e-02
1.392451418057469130e-02
-4.634717943724638717e-02
-2.077950074105915784e-02
5.843771516315857464e-03
-2.791401641889200078e-02
7.640361902983820556e-03
-5.170933246704308150e-02
-4.763426055244382278e-03
-3.827382164509485901e-02
7.723015974043545562e-02
-6.109449731267682995e-03
1.099208414860284866e-01
-9.350596817634952013e-03
-1.834190730766146679e-02
-6.970430207022819402e-02
6.985555749505120704e-02
-2.980924523944069107e-02
4.054498466143953428e-02
4.144713803684508396e-02
2.248223351458524324e-02
3.945190115227987376e-02
5.832166546525546086e-02
-1.078811075830433258e-02
4.229237041029471761e-02
-4.680352313135752174e-02
7.909077758259108748e-02
3.539463411033057227e-02
4.586415821379524749e-02
2.282602430255463444e-02
-8.185150151807395191e-03
3.239346493880455868e-02
1.186966256855930511e-02
2.417982973873536445e-02
2.492296251279893862e-02
-1.016374892575493648e-02
7.746694250110651089e-03
-2.512919485441519191e-03
1.692810335344171330e-02
1.674344815575385878e-02
5.083371341623781937e-03
7.384317772334769714e-02
-3.304230714672472952e-02
-1.143681444138241327e-02
-3.158512689086073744e-02
3.469475134542052835e-02
6.349893185496774395e-02
1.288962923023460536e-02
-4.803485992955639286e-03
1.491085117446175681e-02
1.244967689385980195e-02
3.094589033316743135e-02
2.313194529471589590e-03
-3.322483291147735685e-05
1.973704948650245941e-02
1.901197138701068295e-02
-2.515152140964601636e-03
1.265475166600739734e-02
1.397914251300804225e-02
9.148218504535877982e-02
-7.012635174578336905e-02
1.724039588277595791e-01
1.003282759135316893e-01
7.526192796624586734e-02
-5.247953186799760028e-02
1.768070300561165945e-02
2.177094449332053414e-02
6.063769142805177509e-02
2.245159129039862173e-03
-1.375893217419464805e-03
2.446337799129972776e-02
4.972037425331986976e-02
3.222189513735994326e-02
3.427555687063807421e-02
3.468970260170196190e-02
2.126189364767491069e-02
3.510262102902491493e-02
7.535718861609652826e-03
-2.165703228715543799e-02
8.196898413363865044e-02
-2.439543411214550178e-02
-2.068250537091325184e-02
2.530374684830177107e-02
6.947664251718820017e-02
4.469666113020778764e-02
5.876373497614822451e-03
6.214246209739817534e-02
7.776508759152645812e-03
-6.902238513787424534e-02
-1.500790628455565302e-02
-2.967956248555626148e-02
-7.087719096847397426e-02
-4.376970769561706193e-02
3.112316929609942537e-02
-5.982855143087977695e-03
2.040201680275241253e-03
7.560001101026822545e-02
3.671963784269108300e-03
6.290635127706353802e-02
4.336381603555074238e-02
-2.369600762763370005e-02
-6.422482232721109241e-02
9.925549468089986394e-02
-1.981617529152592677e-02
6.909710520494899422e-02
-1.598977928248174890e-02
-4.946421132737317122e-02
2.424336649168066377e-02
2.103089813489043489e-02
-5.330390295601727946e-02
2.881980521152377114e-02
-2.031969153962778080e-02
4.415103736040788124e-02
2.468411448113128417e-02
-1.757978337069353303e-02
-8.276490564944580242e-02
4.335102459314323781e-02
-6.677104146588722089e-02
7.179236126892327673e-03
5.955995918618810225e-02
1.731682845784807481e-02
-1.781682780705814290e-02
-1.122498545669124194e-02
4.291225911666532444e-02
3.302643961264842970e-03
3.661042856161846742e-02
1.661223312200805005e-02
7.955697993449477312e-02
1.337551295888227956e-03
-3.667405841429893093e-02
1.159576009599206682e-02
4.050266945045143986e-03
5.031604018844205300e-02
1.844530298740567481e-03
5.077776527330186279e-02
6.769741869657648105e-03
2.657121742189170674e-02
4.609084174570524800e-02
2.862547749159106633e-02
4.016321014067199963e-02
-5.478507661660919278e-03
8.444386494830656564e-02
-5.394854320426084593e-02
2.797263528499253568e-02
-1.507666413302167184e-02
-3.125357762079280372e-02
6.595534317850224038e-02
-5.007969497644986639e-02
-1.345396456299169548e-02
3.159982354972350888e-02
-2.963922530375026967e-02
1.344075405371151534e-02
2.647030776156724871e-02
1.888559522482725211e-02
-3.674708905821400667e-02
2.485845420131929315e-02
3.637384318441629072e-02
-5.553069404934563025e-02
-2.355625653583824294e-03
1.788479657156528957e-02
-7.928501478476353281e-02
5.850308563001991452e-02
5.227568667725009111e-02
1.869437002402882242e-02
5.561973254051113397e-02
-9.574500799495121173e-02
1.340536632695504306e-02
1.121802853644808806e-01
3.516535368474837248e-02
5.651603195058289841e-02
3.932266782802755489e-02
9.861185011627332520e-02
2.335773498671201744e-03
1.016020830198271878e-02
3.478483443980041195e-02
1.051331109714222362e-01
1.279339708522580707e-02
3.461119331615931244e-02
1.218227884234476290e-02
-1.194965741726465233e-02
-1.575393226954720227e-02
6.280791374036608088e-02
-8.666362364942852350e-03
6.867146877915274172e-02
-5.807744950265496600e-03
5.778102785530482566e-02
6.726301081742788734e-02
-1.477364615669984893e-02
-9.892795603140651373e-03
8.243925037563740177e-02
1.770367546232558265e-02
1.421883843235568871e-02
-2.414612538337131825e-03
5.036609373166796300e-02
7.043056489634369477e-02
3.581966453354920588e-02
-1.000738007137589869e-01
-8.472453183655521795e-04
-1.421803602606881156e-01
1.138821822021787028e-02
1.905321140096095933e-02
2.297813105553575888e-02
-4.920048654381570935e-02
8.036208737253133783e-02
-1.007528159815204577e-01
9.872011605115841096e-03
2.426832301334128777e-02
-2.636298256504904236e-02
3.221207255014638809e-02
-3.156657104267290848e-02
-9.328272528805013966e-03
2.166985564372057513e-02
-2.120149778402762725e-02
-8.462491483618762855e-02
6.925837331341070692e-03
5.068573834255958588e-02
4.922816245757177800e-02
2.460030286392694138e-02
-4.225013446239746229e-02
3.600704452267064481e-02
-2.664725336319087243e-02
-1.474598367600465920e-02
1.386867376836984321e-02
7.966231466148392115e-02
4.540242148285527496e-02
1.280192990991194102e-02
1.324261933945077019e-01
2.224317142148244872e-02
-4.907125420432147805e-02
5.231901448491983048e-02
-2.174982267888246092e-03
-7.429365767579274721e-03
1.368348506292727806e-01
1.433746871306732992e-02
7.204726198257122016e-02
-5.210227870248516219e-02
1.386588274183674259e-02
-3.153952947643634541e-02
1.801935453306936427e-02
4.051131699350233456e-02
1.307541462839928725e-01
2.814324484700272966e-02
1.044837846769027141e-02
5.321264399178891359e-03
4.260769777483261467e-02
5.308053476081314725e-02
-3.069889715319048737e-02
-1.501458367488085061e-02
-1.508547154293508148e-03
-1.990377672273149420e-02
-1.620358328274922044e-02
7.101405140607586208e-02
1.094407339137159207e-01
1.169069921047079935e-01
2.056151065529302976e-02
-7.194786490230300688e-03
2.688526755528600903e-02
4.809716775001907085e-02
2.142210296623477117e-02
2.667876677233237473e-02
1.615903580185419908e-01
-3.034903686213290264e-02
2.300041257588547952e-02
5.355233355949650872e-03
-3.383740579232639295e-02
2.547268020069389655e-02
-4.041347787776332356e-02
9.778029717086177477e-03
-3.823177631959122358e-02
-1.445642499020722942e-02
7.237036405555431165e-05
5.956834676979747695e-02
2.269987213241745141e-02
2.342164556675030776e-02
3.624964235093190018e-02
-1.667741307611475066e-03
-7.983362277640346227e-02
7.373559290644335351e-02
-3.107286356169746593e-04
7.579014336379798211e-02
-5.344802870013724144e-02
-4.292345170262443221e-02
1.232030321300195061e-02
-2.414548029018940417e-02
1.282698296861440115e-02
-1.817761515740235964e-02
3.717543003303677013e-02
-5.790577824952001379e-02
1.719899105274480533e-02
1.605874566671817646e-02
-1.426287625667605266e-02
-1.284348112239353835e-02
-9.001637499507389450e-02
8.971349285819388980e-03
8.177208568937958943e-02
3.813986503944088308e-02
4.394785601811520420e-02
6.916325186031126171e-02
-2.043479444827815596e-03
4.772173064443133161e-02
1.047397066745794220e-01
1.567380419910580081e-02
2.588726512272790381e-02
-8.164585973695369370e-02
-1.238230535205620333e-02
1.107041048100395123e-02
-5.487334163683697807e-02
2.583937263793983224e-02
5.093483457782183033e-02
-2.081578442694747427e-02
-1.162621562313605368e-02
-3.720236001212101629e-02
6.607612474211145559e-02
6.642265350655737755e-02
1.007116436812112784e-02
1.219546712729333536e-02
-1.431996838329450440e-02
6.165759387892707361e-02
9.801043789777418545e-04
6.792797958333293695e-02
-4.178884787937248158e-02
2.283268684876971211e-02
-6.548859828471412237e-02
-8.354996291185332047e-02
4.028259191031442060e-02
-6.222541462083412689e-02
2.198922086093818215e-02
7.544608850274180448e-03
-5.514102853235784696e-02
-3.055704351385782336e-02
-4.157393944457379864e-02
8.581035349529646250e-02
-7.895801209741654114e-02
1.560737439554066991e-02
-3.623131828587338593e-02
6.377543200287202896e-02
-4.850405727068793534e-03
1.435344807764071112e-02
-9.147833914360419590e-04
3.779368317515315739e-02
4.093154400825099043e-02
-1.868728272406530028e-02
-3.650525139142597741e-02
-7.100693604409963333e-02
3.355547389702654565e-02
6.559513049959041220e-02
-1.231201987793641443e-04
5.662159125144776428e-02
-5.786462733621386412e-02
1.157127602835427566e-01
-1.875712525846211232e-02
-1.508085835486856069e-02
-6.709455306409915906e-04
1.076962787841293824e-02
-2.156369067949891888e-02
4.876208962638069883e-02
4.158037819717077914e-03
1.382147607178056984e-03
-2.885839000550036171e-02
5.268531967825552942e-02
5.638202164089003293e-02
-1.864345871330757654e-03
-2.867427104589301626e-02
6.547234977011320020e-04
-4.973912872137913055e-02
3.065057692294053532e-02
-3.470735416815181468e-02
3.959944419601416771e-02
-3.768211087282657967e-02
-3.280848597932316951e-02
-6.540201626263970891e-02
2.659789583239753445e-03
-1.196187765279011807e-02
-1.297819646318585166e-02
-2.652828588729298082e-02
1.651850243235899324e-02
4.007777141380137326e-02
1.222665915396538641e-02
2.279300057096206658e-02
-8.785754413727292489e-02
1.511068307043590686e-02
-1.886728659128104543e-02
2.862227307625084868e-03
6.930936985947640239e-02
3.409367197321831050e-02
8.846303666498832319e-02
-9.181538409081485552e-02
-1.078076325046054343e-02
4.326052263017525490e-02
-2.070560640324408189e-02
1.996350089387874394e-02
7.040952030480105914e-03
-5.694299923861860513e-02
5.916927804490441922e-02
-4.333133651928796834e-03
-5.903706297231321905e-03
-7.217779927824558017e-02
-1.325024971306452796e-02
3.074777215913184966e-02
-1.673377374190769540e-02
-6.085227269342093764e-02
6.242325625538080319e-02
3.787421983443992057e-02
6.855436043355800368e-02
2.340894782773857152e-02
-5.124866347143039458e-02
8.946833770239034922e-02
3.546449013567987574e-03
-9.066144368673689780e-02
-8.314199035754680014e-03
7.133811953789133409e-02
-3.704800309477607190e-02
4.428392530335640426e-02
-7.554170599227224073e-03
-1.666552584366508619e-02
-1.564102322683529056e-02
-2.297113066138700786e-03
-3.644951686162370419e-02
3.352104527144775942e-02
-4.988215856994461343e-03
-5.708192004650872522e-03
3.653866199035624152e-02
1.281191700006108214e-02
-2.375079385704098600e-02
5.394264370390906838e-02
4.419364533489299023e-03
7.040515037663234998e-02
-2.885044597976577085e-02
2.442828332186236604e-03
-1.426224154818861445e-02
2.445908529390696320e-02
-2.288122127251333848e-02
-6.433848881090140082e-02
-2.555356070997768375e-02
-2.006614200909784609e-02
7.064563615640452598e-02
-4.174494504134530076e-02
3.792720912765145443e-03
5.476900560458245609e-02
2.745227805972936391e-02
2.582759770062104804e-02
-6.064395712487438694e-02
-2.433491523691629858e-04
4.888203710723631329e-02
-4.796375246464315567e-02
-7.918121969824745698e-02
3.455096942743434568e-02
1.294418703438657281e-01
4.197619469272359516e-02
6.004532598736661564e-02
7.178219856960546368e-03
8.744610556312940042e-02
-3.021771008399224551e-02
-1.859071350029021380e-02
-7.532660844664021416e-02
5.432935719509848771e-02
-2.218537034638265806e-02
-5.387137146763910228e-02
6.815976163453965619e-02
6.240922725873417759e-02
1.429224027744624252e-02
-1.461663091083236984e-02
-1.771777690512754341e-02
-1.906286371114549599e-02
3.788647164713744575e-02
-8.844517746185791285e-02
-3.290285952811961012e-02
-2.976075273138873226e-02
-4.345418679581221355e-02
3.399937925653603171e-02
-8.627788148917056588e-02
-2.848959851917327521e-02
-5.176858921656365964e-02
1.685982972207852870e-02
-5.524386255521775146e-02
-4.247625563043027491e-02
-1.602987769042704680e-02
6.079361487394610575e-02
-3.330701326292911241e-02
-1.846153967903823787e-02
-3.250178120134267906e-02
3.650837881668132084e-02
1.687467902079883147e-02
5.271734601455977526e-02
1.286063766125566596e-02
8.475795155745026455e-02
-8.086454275623927712e-02
9.569839725096200567e-02
1.319040188263198923e-03
4.998240757413755647e-02
2.054536794159068577e-02
1.849950322579020298e-03
5.659366245519571736e-02
6.906381988464195543e-02
4.920754328391818699e-02
1.036058750377158305e-01
-3.295177379276783419e-02
2.064597105797642482e-02
-1.992767826727122327e-02
1.660915352725009925e-02
4.896920954911086060e-02
2.675506114995036475e-02
2.878732582820018107e-02
-5.568164044361884404e-03
-5.049118431838313381e-02
-1.671649756195599246e-02
1.532465084376289921e-01
1.008146783649315273e-02
1.016939217017900493e-01
-1.412069403726167426e-02
2.407607536936940545e-02
-3.851235763076214097e-02
1.309926867740517364e-01
9.559605111501300045e-02
4.074849007025088676e-02
2.486552595525856266e-02
-3.528173317773593276e-02
-6.565973756826697788e-03
-5.912328236364965475e-03
1.594155955518893747e-02
-5.725238021999491320e-03
8.951853755492725218e-02
2.106929086274219112e-02
-2.886586795501949049e-02
2.521852523790504234e-03
1.589211003247017751e-01
1.191083109485065877e-01
1.813506400331767535e-02
6.519787342306239408e-02
1.027890851283149581e-01
2.073782531418412803e-02
-1.466001688565942047e-02
-5.192403492476203863e-02
1.201218949122001382e-02
6.664862374749830343e-02
-4.612236300360235408e-02
-3.844356748834910908e-03
-2.485007333636270101e-03
-6.210783739191365338e-02
1.748183779265535505e-03
5.625795865065176017e-03
-2.898059270101866619e-02
2.710655231560896855e-02
1.609359135125403364e-03
9.125592586134011197e-03
8.691451722176997408e-02
9.043017770977612724e-02
-1.671171736149560175e-02
-4.933430497735031423e-02
-4.149345178877586818e-03
2.611987363735677678e-02
-1.321094059199597048e-02
-1.285816136899503026e-01
-4.730117321210038084e-02
-1.276619782435301498e-01
-1.205264696219764398e-01
-6.060853154806272042e-02
-3.427706274873179582e-02
1.012499157000527894e-02
3.895287631701701420e-02
7.744502311477960421e-02
-9.938600139215025830e-02
-3.809331423602067834e-02
3.052372988401947859e-02
-3.839383324042329459e-02
9.172176094887591474e-03
6.230161583716918236e-03
6.544974273828618738e-02
-8.589283935075429921e-02
4.451643898598472981e-02
1.550809241702285485e-02
-1.096062670479004512e-02
-8.249767760364271410e-03
2.315086548102589410e-03
-7.084945035137873125e-03
5.081509837352460052e-04
6.900565042102410618e-02
1.216698098263321003e-02
1.521697057668203873e-02
-4.157954718940545108e-02
4.097468847337648601e-02
3.608522110338491240e-02
2.410484766130741030e-02
5.885800546403902045e-02
-1.991150518492608781e-02
-4.493631889587571676e-02
-5.797025305065979517e-02
4.211648803802951063e-02
-6.290716150677766287e-03
1.734217782233987010e-02
-7.128298133436245486e-03
2.136072391391783884e-02
-7.704014678360147049e-04
1.820014523162368295e-02
5.965061273701222078e-02
-3.514539439832340545e-02
2.839465233794483774e-04
3.540236244133732751e-02
8.338594303714306696e-03
-2.617050691729153750e-02
-9.018411430254707345e-03
1.144281030252604272e-03
6.196613176651960542e-02
7.954747178229670812e-02
-9.461505656663100894e-03
3.051780378965382456e-02
6.208795945866483340e-02
-8.066893531830068853e-02
-4.798936791647887001e-02
1.030685080991776068e-02
-5.202259717057561988e-02
-3.822280261736046847e-02
8.179640021273343331e-02
-5.066055572656109895e-02
7.784892699268733396e-02
-5.471878678563542493e-03
-6.005226028286487529e-03
6.717958199518383154e-03
3.874786492517890563e-02
2.331618335228837630e-02
-1.986173073422062979e-02
-3.982776875454076271e-02
-1.003360949771590210e-02
-7.405182946539156687e-03
-5.917039927508007530e-02
2.100556054043938026e-02
-1.885669768612476677e-02
-9.313362474166335045e-03
7.375251066936813760e-02
9.126168510437040332e-03
-2.833434026323786159e-02
-2.594292856609952541e-02
8.538953261412343329e-03
1.446371233429445506e-02
-2.073159477002175718e-02
5.561505958755653956e-02
-2.429282911809988246e-02
6.062315923963362135e-02
-7.510702048986470439e-03
2.780455793963117553e-02
-1.858256295679972664e-02
-6.707482652701415859e-02
-4.142746839284514732e-02
4.865000569821613385e-02
1.154538418418520236e-02
4.154617446085428351e-02
5.294227905592063799e-02
2.090076117172137704e-02
-4.242028898234422724e-02
-3.751467311891537593e-02
2.689367394399261313e-03
-3.304834890996054958e-02
-4.101323559048925677e-03
7.359801202502378598e-03
4.616809637546513451e-04
-5.813671065141583216e-02
5.808067408631208128e-02
6.205032003017573253e-03
5.681897561652578602e-03
3.321168293414654415e-02
-8.047389578158821444e-02
1.167806441436602949e-02
-3.690962411367711832e-02
-4.028779256683513027e-02
1.012671235795304381e-01
3.626716145335440872e-02
-2.880225066269027911e-02
-7.455135444597011871e-03
-5.076903919961354289e-02
7.838734265180632987e-02
2.947868419926746864e-02
-5.021898464324895534e-02
-2.682079239138281460e-02
-6.424276128156443388e-02
2.257043271278727850e-02
6.032747563229003529e-06
5.564823260970409337e-03
1.525171170899781168e-03
6.569795997776391172e-02
-1.090638577342961657e-02
1.146663009345274056e-02
-1.665855878577328017e-02
-9.481900418076078668e-03
-5.837735232021601731e-03
2.206117012701737032e-02
3.144193793659548486e-02
-2.722795706814725228e-02
-3.149176498363746596e-03
-5.332774042658148042e-03
3.944477124368690746e-02
-8.953322095093579902e-02
3.134491546771991932e-02
7.935713511956961341e-02
-6.494307236200256780e-03
-1.006067706513214810e-01
-3.142606624602260756e-02
-2.745916322077343943e-02
8.446797122269737723e-02
-4.865338515140615189e-02
1.795343704536651874e-02
6.527410530218736087e-03
-1.707366125371002560e-02
4.675890731488917956e-02
-5.687425171729260098e-02
2.159245676536628716e-02
-2.879317013299838822e-03
-3.003800349402570291e-02
-4.233851316930564712e-02
5.351916865613499247e-03
-4.669979134133096094e-02
4.308666515421780835e-02
4.266126482195762432e-02
2.271051162302820114e-02
1.015888445732015220e-02
7.130185984252380982e-02
9.332450612699107195e-02
-3.602078988778320058e-04
3.511906870047156598e-02
1.297559851992467934e-02
-1.966445585524219039e-02
8.554261001241859896e-02
1.931928488542450709e-02
-3.631178713946376507e-02
-4.382737033643367697e-02
-6.914247451879404656e-03
2.924161167330540864e-02
6.051927131626540224e-02
5.740465480571382839e-02
-8.120080906946873511e-02
-2.713023756796123509e-02
-3.920934279033291142e-02
4.051090419991240643e-02
3.534205461567412748e-02
1.864001920417594771e-02
-4.451069915590972342e-02
-1.421299019339029163e-02
1.183727672887341376e-01
-3.828693330271522310e-02
-4.115125230889225133e-02
4.099001532615743904e-02
-1.420183476791218348e-02
-3.975295452550343250e-02
-1.230123007262984812e-02
1.956873769737352622e-02
-4.384425043514900144e-02
3.720205934031469569e-02
-1.295436398762668355e-02
6.070816724376060236e-02
3.208026941132315069e-02
-6.597007790349916634e-02
3.954509033372359539e-02
1.140016213981887971e-03
7.283551412903890854e-02
-4.532076524727852301e-02
1.482718309120789266e-02
-3.910189224026488011e-03
-3.095113621288620234e-02
1.947606877076381304e-02
-8.432373375608327726e-02
-3.892856735123637751e-02
2.605300978237823015e-02
4.391584479816268232e-04
2.879309742169541830e-02
-5.609575291075345575e-03
-1.986680798195515976e-02
4.713031245507449995e-04
6.281031506792590646e-02
1.120402662848463474e-02
-9.103086938647396431e-02
4.003798413520659460e-02
-3.866693386626856438e-03
7.330560492829574226e-02
3.860355321517491139e-02
-4.899138461490924745e-02
5.576297441742664174e-02
4.536293807581680618e-03
3.194517233598397760e-02
1.630033176384120680e-02
5.678777750903934995e-02
5.848131128684436880e-02
-1.458042109043558056e-02
-5.340319522639377578e-04
-3.585881386727602163e-03
-1.619081727667698659e-02
4.102330500869290353e-02
8.751404327975713382e-02
2.965631425120050790e-02
9.102452227737388435e-02
-2.684801072369260438e-03
1.018046026511683355e-01
2.313654802589156997e-02
5.120902202488350485e-02
5.330317387496391092e-03
2.311064145672129047e-02
-4.156192719594688917e-02
-2.054536034942571268e-02
1.636954655121972656e-03
-9.721658885109571782e-03
-1.086966720814716916e-02
8.101725750584995445e-02
2.638924881269640553e-03
4.414284092118190422e-02
5.174615529234386641e-02
1.142644315443963471e-01
-4.226281097847078144e-02
8.087794532571278283e-02
1.420556848961881252e-02
-1.986803900074761431e-02
1.379016608740616864e-02
3.106001682819134815e-02
5.408768961007030113e-02
6.215682393461446735e-03
-4.040498388842808652e-02
-2.516307116926533305e-02
-1.508824253875343897e-03
4.877152608110719295e-02
-3.435990141186816282e-02
2.940788862529131534e-02
-1.042641326846387856e-02
5.214164580670228172e-02
-6.968021759928282044e-02
3.978140426708607486e-02
-6.906368887707427240e-02
-1.192633081991204963e-01
5.994541462362781847e-02
-2.187607647252667962e-03
-1.161292469051328075e-01
5.883026050569337834e-02
-2.406977936509690358e-02
1.927573340797491055e-02
-4.357820689079355825e-02
-7.930133032088224065e-02
6.558804484621590103e-02
-2.802731935637739480e-02
2.503741769539868933e-02
-6.108600036131300870e-02
-2.636092613598994133e-02
5.606109019540891220e-03
1.598937823722814061e-03
1.129454495486556303e-03
1.282868279955091083e-02
1.012513220287718230e-02
-4.298400883535992596e-03
-3.113310801842445602e-02
6.688839086506627625e-03
3.058082267786340486e-02
6.704840849105341005e-02
2.466272158529857206e-02
-1.022820270408306559e-01
2.299750301618638457e-02
-5.087916648520352490e-03
4.817221871295261637e-03
-4.316700285485722960e-02
2.875869534683117568e-02
8.128171979217442555e-02
-2.161190163209769644e-02
-4.793900520278993049e-02
-1.427490130819196804e-02
6.844523180420265807e-02
2.704847531356287249e-02
-1.998203418378952101e-02
-2.101613245666867497e-02
6.967493005927326288e-02
4.125062381964021002e-02
-2.468879574184902961e-03
2.535149007273254911e-03
2.117083993664035935e-02
2.294290355841954385e-02
-4.617236096437102311e-02
1.089356373677397016e-01
3.045557412879432851e-02
3.841406277947816139e-02
7.191006906804613130e-02
3.511542471563356554e-02
9.842008421609373114e-02
5.804857817695568273e-02
-6.363732823616638501e-02
5.333495024488035113e-02
-1.322913604543455961e-02
-6.743251708436330018e-03
-3.460917729977631974e-02
5.707338894878823121e-02
5.061541227506151375e-02
-3.152845762702295024e-02
7.176828264087493914e-02
3.072042702059724073e-02
7.281274103301602074e-02
4.753078900008803759e-02
4.823240161014317323e-02
-6.329184849912440625e-02
-5.231748057723696957e-03
-2.579023637234666502e-02
1.429358248369262153e-02
-8.162513049841963603e-03
1.431321616910057265e-03
3.428185364316176098e-02
5.626663649621634761e-02
3.208203403585064423e-02
3.927903149594937776e-02
5.103530095231283148e-02
-1.161691915574690481e-02
9.681730943405239542e-02
2.485682422711911824e-02
-2.666445848421239093e-02
4.123577307521522628e-02
6.797250046846739502e-03
1.359246655849362601e-03
8.982164427387544572e-03
-4.132987305144870255e-02
-6.031064366827951738e-03
-5.632969693460061072e-02
3.197171062192206981e-02
-3.877213707033966977e-02
-2.523696911901101084e-02
1.234235635318661241e-02
-6.767657511153216121e-02
-7.060038100056445498e-02
1.599432790101958102e-02
-6.825051121646294461e-02
-1.378190590255858397e-02
-6.278792452651273115e-02
6.275339967387419393e-02
3.142176668591510624e-02
1.153658515926571544e-02
2.310168537594036245e-02
-4.884010394028314578e-02
1.050528137561100757e-02
-2.861358254970841619e-02
2.565041256782086415e-02
2.481976534546821711e-02
-4.114642864406203859e-02
5.596133213931168970e-02
6.147562518017624100e-02
-1.726018742278036949e-02
3.650720511184287614e-02
3.972880910920027070e-02
2.372109545484825388e-02
1.358069654094485983e-02
-5.806053250484938255e-02
5.584233658885112347e-03
3.034500305991445421e-02
-4.988231314741806838e-02
2.189163168925722588e-02
5.053951018721448973e-02
8.710172420178132272e-03
-4.107507695632161421e-02
-3.428487987361760088e-03
9.053751390202442739e-02
1.280138503266835606e-02
-4.939445584900503672e-03
-8.601147115106974259e-03
-4.145364704307823861e-02
1.542934061486246101e-02
5.519579221134495589e-02
2.906351957999645658e-02
-1.835129891178114564e-02
2.133084813402751773e-02
4.194872779595967133e-02
-7.565841617428585054e-03
3.843285301191018410e-02
5.668428119901672974e-02
5.731140198760954069e-02
2.730850009326380584e-02
-9.114898680564656464e-02
-5.969695140539173217e-02
-5.660929709754543987e-02
-5.437377331312398532e-02
-1.085790649038580746e-01
2.289411494461130597e-02
-7.355372273840295183e-02
-1.038597573377565177e-02
1.165977161190719612e-02
3.097914818162285366e-02
4.533539869921477533e-02
-2.394692848409718522e-02
-4.632688883451687584e-02
4.635296386496622761e-02
4.143750301885247567e-03
-1.115806975282294944e-02
-4.128601435838214449e-03
-1.483015003305771483e-02
5.130502826529115962e-02
-3.110941949717691002e-02
8.770301338926725365e-02
1.212081845670835711e-02
-9.747465941570337619e-03
2.511815532523211866e-02
1.906961383879551483e-02
2.182484902291247433e-02
-9.968927170677957528e-02
-2.828959404824926693e-02
-6.046828046561828797e-03
1.245952048552618520e-02
-5.932305823284741292e-02
6.896493714682011555e-02
7.731597483886396005e-03
2.931592380673845449e-02
2.703215176675197520e-02
-2.948544871215063104e-02
6.243329069774326834e-02
-3.675820505771464769e-02
1.336740547810569800e-02
5.473059713290372164e-02
-3.390866022615068864e-02
-1.871019430803573524e-02
1.007512427154868551e-01
-2.888611316174200666e-03
-3.894192327842440141e-03
2.056765225924833684e-02
5.485028829114661081e-02
-1.076374455575573180e-01
7.674836703974399765e-02
-5.429431940564490022e-02
-5.791530911652702229e-02
-5.626956522804291150e-02
-8.352132744723649027e-02
-4.715793252431427912e-02
2.612940341033029995e-02
2.311851824552179323e-03
-2.671808781828923646e-02
-4.306899600962554170e-02
2.503321168319812967e-02
2.891078463795028822e-02
2.780001605833095843e-02
-3.250288590693407864e-02
-5.661388829126702549e-02
3.739316811920989636e-02
-6.535152229672654134e-02
-9.800604020424444340e-03
-7.116532501554431733e-02
-7.117378845192506853e-02
1.222899402204363217e-01
3.699005681703231019e-02
1.269274378598992184e-02
1.163534720357745078e-02
2.009127793240555668e-02
7.143612809242377848e-02
5.925110535090660768e-02
4.120317700247458359e-02
1.772664948194067197e-02
1.826439698021570246e-02
-1.151525024039150580e-01
-2.961158964419306761e-02
1.239431207008876400e-02
3.868001006504640394e-03
-1.667833865884642275e-02
2.707544426045065122e-02
-1.947204387120710090e-02
1.627770349747971815e-02
1.232743349076867966e-02
-3.155379105345139379e-02
7.965477826915073889e-02
-4.207935374405879364e-02
5.378085304039999237e-03
1.151811474451859031e-02
-6.515502671084070531e-03
-7.121868409762620311e-02
2.490853347527677980e-02
-2.337112778458139660e-03
2.474852934164012766e-02
-7.474002024899378815e-02
-5.483422913128545816e-03
5.155307499549034722e-02
1.113793820793870445e-03
-2.141684358829505641e-02
2.542173727112012963e-02
-1.595681435342522067e-03
2.242829532178341329e-02
3.136433870483044256e-02
-3.168066485994910919e-02
7.268990872579665988e-03
6.363074029053944480e-02
-4.743843499012392190e-02
-1.713571179977864747e-02
4.431635418378759156e-02
2.569923179666652041e-02
-4.864982213915820114e-02
-1.258136080329313707e-03
1.142880067228904534e-01
1.045849696684390123e-02
-2.430832535630433194e-02
-1.686458479788147807e-02
-1.955532894094236598e-02
2.281751831682074928e-04
-1.203501973065427763e-02
7.618849859978808238e-03
1.917101385367741065e-02
2.958180855377095034e-02
9.058435973435478850e-02
1.121805312783407532e-02
6.710341418800840020e-04
3.473924046552132744e-02
5.178790877307454243e-02
3.552704840030641159e-02
-2.189110729867683666e-02
-4.380538535014093238e-02
5.341369148853281588e-03
-5.526693257998358672e-02
8.500986015091326065e-03
-4.379661232524463543e-02
-2.329796336611173586e-04
-6.628911443176771457e-04
-6.976261423753358018e-03
1.648938968843550318e-02
1.960440155163884965e-02
-2.995366561668282718e-02
-7.812910477680400090e-02
-1.397811924172105702e-02
4.628673236014271830e-02
-1.956095051331228560e-02
1.415626005337512240e-03
-1.048219833379500088e-01
-5.170016569177831450e-02
2.309920760578267410e-02
-6.190288251075085589e-03
-2.135019522073453718e-02
-4.811473215584295693e-02
-4.203848819378270141e-04
2.648946624544725251e-02
-8.560776071678584051e-03
-3.388686676509958251e-02
-1.006358455158928022e-01
-1.597416404889679190e-02
-1.058922303120566205e-01
-6.677977345038917101e-02
-3.297479146083515805e-02
-6.533219208950280521e-02
-1.296547201387266146e-01
-1.612739207318633974e-02
1.842444483464135419e-02
2.601442931535656589e-02
-2.034078941494843473e-02
-3.792151419030880682e-02
9.410644240179391259e-03
4.888847202801341676e-03
4.584334281332510391e-02
7.280134782235427038e-02
1.273130378602908494e-02
5.063472791073141306e-03
-1.556835126532890405e-03
-2.661225494873915853e-02
-5.137495377100725902e-02
2.257886386739627396e-02
-2.152262370577468636e-02
-1.108527232386776959e-02
1.485375554622644402e-02
-2.435984487322500475e-02
-3.211821118008594770e-03
1.254918759981722975e-01
-1.061077132772441645e-01
-4.194839634880948021e-02
1.886975482670811763e-02
1.063362085796631246e-02
8.687087797944663056e-03
8.526466380693362157e-02
5.375055142809364445e-02
2.546900041764730074e-02
-1.813462626416581513e-01
-2.177980070602126422e-02
1.003343255083387515e-02
-2.974534758998404957e-02
-4.882434038393895781e-02
-1.326618520215542274e-01
-2.599841521676898859e-02
4.581745002381794329e-02
-7.528838853255034880e-02
-2.820595088618424798e-02
2.638285312829463311e-02
-1.305727657795873343e-04
1.379270076909244573e-02
-1.233237092798017583e-02
7.972520611512391719e-02
-6.426042895465311489e-02
-2.054659878279754132e-02
-9.426400568900358823e-03
-1.744712773954036969e-02
-4.050688162586447982e-02
-5.873407869625565762e-03
-5.121143340591278320e-02
2.011593598168182409e-02
3.236510953558850538e-03
3.820246021965708477e-02
1.773191047514306729e-02
-2.791800087910459652e-02
3.510935966909647932e-02
-3.576381954439703664e-02
8.581202057930407967e-02
3.169934619624136668e-02
-6.775655196248159262e-02
9.280622184999040916e-03
-7.213295304118755996e-04
-6.634466381671665081e-02
7.918947610571927531e-02
4.248303959281349296e-02
-3.592667292095546444e-02
1.439078744023853176e-02
1.194035809041328914e-03
-3.310593432741564673e-02
3.054234409998883223e-02
5.870786927858136911e-02
3.504842167058395269e-02
7.425719998860205381e-03
9.578284889251791404e-03
-4.379798225849538401e-02
2.094651951090706690e-02
7.469768394225605179e-02
2.799468350914391043e-02
-1.872822048437237583e-02
3.553415606317991693e-02
8.202353143675723129e-03
2.533409331743158993e-02
2.661227821558484127e-02
2.542522346986293182e-03
-4.966474227545983810e-04
-5.737536018293079576e-02
1.493386498922993737e-02
-1.310876096507763815e-02
-6.002105899265008926e-02
-6.750114864029094566e-03
4.011073602603099780e-02
3.840143614034501746e-02
7.136332173536304169e-02
3.701912791148345011e-02
1.147677846886672320e-02
-4.980849810822862711e-02
1.906359289923618278e-02
-1.486627758468266926e-02
-6.444702461104228654e-03
1.593136119041102527e-02
-1.848363866194688981e-02
-1.414023561867722330e-02
4.916803649100916912e-02
9.357658398978831171e-02
-6.380836298860710631e-02
-4.735037469489580125e-02
-7.370053148621420747e-02
3.707809008248322269e-02
-2.303122365560007073e-02
4.940029659036584281e-02
6.176667998850213920e-02
-6.616411236703015342e-02
2.825658100219219371e-02
2.086681143018983414e-02
7.599097956367013851e-02
4.231213820528681446e-02
4.280420400276706283e-02
-6.641209071001406838e-02
-5.178273723561812453e-02
2.254412903958482456e-02
-4.334404808445695839e-02
3.283809263962842590e-02
-3.146295500000026446e-02
-7.960673584535171710e-03
1.671220268528616701e-02
-3.774865998473913437e-02
4.461716551062240577e-02
5.272516775967728275e-02
-2.755702664374199817e-03
3.958713341508764832e-02
1.483201595408175331e-02
3.785979114749619956e-02
1.179496055011963404e-02
5.167201168673041939e-02
2.863116276800425648e-03
1.626876387263295407e-02
-7.092841790165903271e-02
-7.800298002009008191e-02
4.321135325116230719e-02
-1.089962456999912614e-02
-4.492110211220234905e-02
5.517561593056163199e-02
2.668937195490294831e-02
-6.733334501967035146e-02
5.922729233105865354e-02
-7.513843386823776394e-02
5.897066710841849385e-02
7.234731567375056460e-02
5.211095495444388603e-02
-1.719032793145654561e-02
6.370492408901139679e-03
-4.488517827433860519e-02
5.054300106555155436e-02
1.303003587897383526e-02
-6.089003772218117005e-02
4.928163324122136063e-02
4.119205590445034620e-02
-2.488382017567042359e-02
3.937279545556570531e-02
-2.400517152756630884e-02
-1.181734684720578757e-02
-3.297227432626605170e-02
-3.084858890414423141e-02
-8.170272870250998992e-03
2.098783479293837156e-02
-1.711708266810578818e-02
-1.295713665484053180e-02
7.939376480714886719e-02
4.547534689734811231e-02
5.813505245778039648e-02
4.254206529238312856e-02
-1.899658761260364370e-02
6.347234716232039164e-02
5.652923133907779285e-02
4.095380458498923404e-02
-7.428596980805265981e-02
5.641798765673864541e-02
4.843786069044400677e-02
4.465119013034456880e-02
-7.664434343742576594e-02
3.217419638224218448e-02
6.277673343306314213e-02
9.240748852507248146e-02
2.301001125787203571e-03
-9.166612127691554923e-02
-4.244587833007754801e-02
1.966538995804753207e-02
1.835392926058308782e-02
-5.125225866939747688e-02
3.532018028215390404e-02
1.888988390895199668e-02
-2.180608523956074907e-02
8.042063118853207127e-02
-1.447848750500199157e-02
-1.335199537561981564e-01
3.784423857781498562e-02
2.112413147704694794e-02
1.661945714120515935e-02
1.217904765586667361e-02
1.619461436543249630e-02
-2.136284533709975966e-03
-2.277659443004697096e-02
-6.424358533949280081e-02
-5.992721508938718411e-02
-2.390016957100548137e-02
-2.317959959873171216e-02
8.332534843712463557e-02
-2.069307039823633371e-02
-9.746142442707418641e-03
1.298343524547901917e-01
-8.160000974958095399e-02
2.886288016884011251e-02
5.939519664154224027e-02
1.130972034508279933e-01
8.320643335503946636e-02
-4.658563728375048757e-02
3.493768485380405880e-02
-4.736602398335202496e-02
-4.288983784569273122e-02
9.030030822228150844e-02
-1.385744849810187189e-02
-3.049500226250001153e-02
-1.676015815206752593e-02
7.787063351645541476e-02
4.542635119089002971e-02
1.905887409746311045e-02
-5.181268159879865581e-02
-1.025106362505189689e-02
3.470331974909911937e-02
-6.352603870185000168e-02
-2.325209900202212035e-02
2.551827522506333601e-02
1.282021824471195337e-01
4.464174091578978348e-02
-1.916049573438668996e-02
2.835509234202640907e-02
-7.060886895524638718e-02
8.614274032994309604e-02
-3.991630748149739560e-02
-2.545453245532811135e-03
-6.533355508851802773e-02
8.155079712558253868e-02
-4.025000964148448684e-02
-5.892809479833385766e-02
6.412171510224554116e-02
8.862048337567861658e-03
2.102584834187801177e-02
5.367643784471876067e-02
1.505724539693623076e-02
-1.642410664831254336e-02
5.163942862455232069e-02
-1.575402740257761391e-02
-4.769662724352899397e-02
-4.800603041031382273e-02
-7.789578894427431899e-02
1.017822429044551724e-01
-1.204795426939789804e-01
5.171338639003580928e-02
-1.847499406183455636e-02
-6.764057997023460722e-02
5.776649059922246872e-03
1.212351987237508637e-02
1.177547237703975049e-02
-4.502625542586854296e-02
-1.562062656768288885e-02
6.818769384027675851e-02
2.076516943825789871e-02
2.378844798021717208e-02
6.051626457650004232e-02
1.040729889111148276e-01
-4.111507200039404147e-02
-4.004037653347483627e-02
-8.215890429045830112e-02
-1.213981248951094688e-01
-7.093295056067269733e-02
2.587486510971598666e-02
-1.618922006241445624e-02
2.859049023283891100e-03
1.942745897591289031e-02
1.302779482522188961e-02
-8.996650451732723930e-02
-2.675927336155770400e-02
8.168992345614769363e-03
5.724096506183909416e-02
-3.122833331938134130e-02
-4.964886511774953097e-03
9.917921177987198966e-02
-4.799614067626542524e-02
3.865578332138572271e-02
-3.253863634254782616e-02
-4.797459881178508384e-02
2.845551932862165623e-02
-2.731742836854410619e-02
-1.887756623988821533e-02
-2.839933808876017943e-02
-5.610611444436390538e-02
5.004351987228488480e-02
-2.221817635890810383e-02
4.220500833099984084e-02
3.910572086718713120e-02
-1.463480983342993307e-02
4.504382075732821233e-02
-7.325894163536776247e-04
-5.035161756906440800e-02
-4.983151969037240975e-02
-4.305547941945045420e-02
-2.708855834739616261e-02
1.367952312110173353e-02
1.881245971161189107e-02
-2.479697037316559716e-02
-2.661156318450212319e-02
9.254324820092281467e-02
-1.315834651627298957e-01
1.401353567873708924e-03
1.998195222502691104e-02
-7.851735177530635990e-02
-7.908854609494619936e-02
-1.325761382444153209e-02
-4.420402893199342105e-04
6.083109468394114899e-03
-9.775745908721066024e-03
-2.758367566900395140e-02
1.111429173649959995e-01
4.380269552066849703e-02
-7.938487959912614300e-02
3.881903613604680003e-02
2.941661425860358364e-02
-2.031976055620669797e-02
-5.805097184158572454e-02
2.906855404654612451e-02
-7.291702954388878943e-02
-3.092856978160264669e-02
-3.283716841002547876e-03
2.643003839913397879e-02
-5.788833364937589349e-02
-1.079171821194588737e-01
1.978967318204996953e-02
-6.905195421476169326e-02
-8.967406835365666906e-02
-3.323619929492567515e-02
3.713867993414191743e-02
7.469970339305996576e-02
7.107712772291775727e-02
7.425026553532425300e-02
-1.123286288870752048e-02
1.070242887942100818e-02
3.757592659823294490e-02
6.751485011388765056e-02
-5.180869929385234496e-02
-1.720923489081456134e-02
-2.857237535202359138e-02
-6.098662493766068837e-02
7.008828499742858487e-02
1.062389947219166512e-02
-1.128249742204908423e-01
1.063420845732135217e-01
7.667223843328942190e-02
-6.738742819498631798e-02
3.408741790177564207e-02
3.588668808041356462e-02
-5.109274942262837654e-02
4.181709921219577651e-03
-2.634751831031343500e-02
-8.888083960831177910e-02
1.077639162655182337e-01
-1.970812888935863025e-03
4.536223072971846959e-02
-1.559853981498125243e-02
-1.310778242424972227e-02
3.983158299979796396e-02
-2.021454942092225024e-02
1.351972158391971379e-01
-1.202763334385633862e-02
-1.620635693002784108e-02
-2.431146107751796723e-02
2.289956355821505876e-02
6.299828031929062544e-02
5.556173541419757306e-02
9.359256513274036293e-02
-3.084702912716019707e-02
-1.539833667143000566e-02
-1.352872975058361064e-02
8.953777526542018583e-02
-6.503902936506149313e-02
-2.527285420105709890e-02
-7.953567145617168599e-02
-7.956608715942481425e-02
5.404138830032006319e-02
1.178283554199732047e-01
1.871675328764320356e-02
2.731024399093271576e-02
-3.256177332602321062e-02
1.712387127254134250e-02
4.039076500622385511e-03
-1.996628444654785853e-02
-1.282077918974950173e-02
6.609974914800323398e-02
-1.088569498774119917e-02
2.428092976387099741e-02
-5.720932567591423962e-02
-9.766816707668856887e-03
4.229708162154379586e-02
6.207643322846520539e-02
1.416239837452385993e-03
-8.146196896894712658e-03
4.980858732168680358e-02
6.254259684681448550e-03
1.742387836010978255e-02
8.757531551664622660e-02
1.237803564430352693e-01
3.341368079842740174e-02
2.173537778334943497e-03
5.077038057917152014e-02
-7.335794257477423579e-03
8.668018121439512169e-02
3.414442629847046912e-02
1.414210256037305019e-02
-3.676219057325233464e-02
-8.706761333385505328e-03
-3.996798468289616824e-02
-1.289556470774686674e-03
5.417760385596725320e-02
-5.384033042537574032e-02
-1.828695767016479470e-02
-4.923989905194066374e-02
1.035882658773267586e-04
-4.258174006286991053e-02
-9.470997336102876529e-03
-1.007090232000791216e-02
2.001796984517459875e-03
1.120531055612695136e-02
-6.383676020789834371e-02
6.045548702514163403e-02
-1.277549182491298854e-02
-3.635158030131636214e-02
4.258953965143832260e-03
5.573803420072686449e-02
-1.412609007225152508e-02
-2.721638488463094373e-03
-7.464008663396412557e-02
-2.250756699938020675e-02
-3.086976750243452042e-02
-1.643255400683779621e-02
1.991966563008687116e-02
-1.778868661906507498e-02
4.746633529120990180e-02
-1.082602851077693433e-02
-8.064583351084565754e-02
-3.932625767550451679e-02
3.021875575743570783e-02
1.012527430175379217e-01
-4.764902957583846965e-02
1.127341674623398016e-01
-1.681446199938517461e-02
-2.496512035840801197e-02
2.125749294161816821e-02
-7.997503244966240208e-04
9.377434812912996062e-03
3.223190443123347126e-02
4.129952632172508714e-02
-6.893561653879103079e-02
7.979656540525553732e-02
3.437679349107881921e-02
-3.499992106006138059e-04
-2.393801024972124977e-02
1.032898902315342558e-02
3.804331520862538896e-02
4.378008701809485426e-02
-2.401190377671975212e-02
-1.988236286280941484e-02
-4.914181954476887215e-02
-1.136947624546371521e-02
-4.005820843664939512e-02
-4.216781711531991488e-03
1.961883850738863760e-02
-2.273186304596656881e-02
8.097773963247727191e-02
-5.464835638218804026e-02
-4.390307956486177304e-02
-7.754797891437820168e-02
2.869025710523968528e-02
-1.255109195181414172e-01
2.955170592007710581e-02
-7.881817051754398673e-02
1.384692472935271194e-02
1.143553293289726047e-01
6.846493632580105682e-02
-2.852323088286034744e-02
-2.170494313789988593e-03
-1.538006252594208145e-02
4.045173783766577678e-03
-4.509067882235913080e-03
-4.209859044774781622e-02
-6.692203134402896492e-02
-2.735749235097703277e-02
3.767624572206668132e-03
7.993856745987419632e-02
3.192566463806000010e-02
-6.364902431519495196e-02
-1.393723452645068486e-02
-6.330000017425056746e-02
2.374675142190035143e-02
8.323702037578980389e-03
-1.320959144888272582e-02
-1.047270787503958855e-01
-8.232298999945643347e-02
6.727833091197892024e-02
5.992733273542810712e-02
-1.735924264514566301e-02
3.134602399696427566e-02
-4.603420330241867614e-02
-5.784608726119937899e-02
4.090687883508980355e-02
-3.941220918915495919e-02
1.055873337984917018e-02
-9.044170562672520586e-04
4.522307081822463451e-03
-9.004009823430052240e-02
-1.113128792462947728e-02
-5.353473493957241341e-02
2.585645488768871514e-02
-2.092957360024994690e-02
6.737199126009086984e-03
-2.958887146433103466e-02
4.522189049686919232e-02
-2.017718194781255997e-02
-1.053476289201198957e-01
-6.739993216726226054e-03
1.289952839097786852e-02
1.167195651671941621e-02
8.404110961419120063e-02
5.063238224017554967e-02
1.577733207425623119e-02
-5.044120831123916765e-02
4.828924004383003399e-02
-1.487999605321369163e-02
6.859142966567065292e-02
-6.852397721915196548e-03
-2.625676507425895451e-02
-5.342759475822408261e-02
3.774800578394613831e-02
-4.292531107374632920e-02
1.253791357348765442e-02
-3.600918746100859047e-02
3.899935250373195994e-02
2.778391415412670429e-02
2.177358559526549470e-02
-4.109145594442083216e-02
-2.697439564230027717e-02
3.700422673245828964e-02
-1.685937551053665051e-02
-2.430600119685582053e-02
-1.223952514919753043e-01
-3.538869177531950294e-02
2.982176245901347125e-02
1.383812322840072967e-02
4.234207041077614475e-02
7.268463978134406811e-02
-7.808439859261225025e-02
-2.137905800172552884e-02
-3.078418079661116025e-02
-2.102916283418916621e-02
4.543606948694622893e-02
5.775760825381630326e-02
1.655382241187038778e-02
-8.940890479446274297e-02
9.760387078197358887e-03
4.833058497978762885e-02
-8.063817057453771808e-03
-6.436986554526440141e-02
-1.591925557854494827e-02
-2.424847865035345204e-02
-2.493830157491113211e-02
2.909166136139400630e-02
-4.627557453492002482e-02
-2.746828553388268312e-02
6.823378681001027179e-02
-6.892875081031710205e-02
-6.714020515108551357e-02
-3.712416310850001622e-02
1.013906200257037003e-02
-6.456356951662559074e-02
-3.744123755576294482e-02
7.644776842450439966e-03
-1.693616220281004420e-02
3.484957985535288433e-02
-9.917433086163078212e-03
-1.960958557874635869e-02
7.226901014363774911e-02
6.387599876184081593e-02
-9.771565808869979095e-03
-1.536479242372877120e-02
-9.717990568200662871e-03
6.532210516815301071e-02
-4.268516822865831700e-02
1.030934498855781527e-02
3.473198530824618546e-02
4.360919022164205794e-02
5.187099418950035174e-04
-1.565330978355230010e-02
-2.908148445410439764e-02
-4.973079713257085033e-02
5.197331440426214075e-03
-3.560606703953896751e-02
-5.945817913549917427e-02
-1.853040099108675676e-02
3.543357306407024510e-02
-5.174712560811708939e-02
4.396191816425164961e-02
-6.970054363708777338e-03
-3.729171509745425606e-02
-7.808648445757507793e-03
-4.261415682489139850e-02
-5.784611862573800500e-02
5.044239541574523783e-02
-3.933411081244521140e-04
4.216086434730568350e-02
-2.870438038192979924e-03
-4.753727499466934084e-03
1.380123566728476241e-02
-4.920270101871076357e-02
7.826073028322069747e-03
3.017400423149507738e-02
1.805426664163126485e-02
-3.456632539173305069e-02
-3.968600062542825685e-02
-6.117630363015189726e-02
-1.217325575790742867e-02
2.077427418391592645e-02
-1.771561149928689224e-02
-4.745717077614241414e-02
4.837101481190024532e-02
1.170026681575512956e-01
-6.785350912738494222e-02
-6.714515994085881734e-02
6.077896900620072956e-02
-1.396528093648089896e-03
1.201204641218719428e-02
-1.010254413878446805e-02
-4.290990520489958160e-02
-2.854136292945806674e-02
3.185588842422343997e-02
1.384228542356332435e-02
-4.831797404274407876e-02
-5.834859318483151709e-03
1.152794897044622652e-01
-1.582195046051121249e-03
3.198779243844056264e-02
-3.704627597248687232e-02
-2.920009198448934515e-02
-1.333710868376093792e-03
7.349407371302941160e-03
3.444227831322785316e-02
-9.295559130126930525e-02
-2.553212899029546137e-02
8.181002189175293204e-02
-7.902317180627545234e-02
-6.539411805453547444e-02
9.731250929551986395e-02
-7.535646994837380541e-02
-1.180645165819483276e-02
3.553160106908059834e-02
5.842083261263298494e-02
-2.384632992916795383e-02
8.069800691881571370e-03
1.267447926649956091e-02
-5.039585975584196659e-02
3.407927627154114930e-02
1.255449889743206343e-02
2.522625648531381937e-02
-1.156493051379014515e-02
-2.797910274930199767e-02
-2.528533739505619757e-02
4.301407916181254620e-02
-5.999545426593451761e-03
-5.141350995102349219e-02
-4.137116778973425057e-02
-1.942636799465239858e-02
-2.595301067494660066e-02
1.189855222051104146e-02
5.041679536430065250e-02
-3.804141095313334775e-02
6.308036129494705262e-03
-2.805940471774825626e-02
-3.820703057420086340e-02
-9.398773301684676396e-03
-1.822987548423577256e-02
1.008967606026694823e-02
-8.516688403811378816e-02
-6.168864385406708922e-02
-4.414250131700265395e-02
3.386209627841534064e-02
2.966407289156711494e-02
-2.379597195997045639e-02
7.986621924076099666e-03
4.175990475235618477e-02
9.095652643157051132e-02
-5.386578661700692355e-02
3.038490354578048114e-02
-2.778965219971855569e-02
-7.665772052862308839e-02
7.028310838410117833e-02
-1.351973782879954851e-02
-8.941198623698802268e-04
-7.856973274673673124e-02
4.790359897783488113e-02
-8.113648152979083261e-02
-6.056286867527346796e-02
-8.120006764477928629e-02
6.849659502765224894e-02
-5.749430683994830038e-02
1.135425475073285201e-02
-3.978148933862501319e-02
-2.724496296575170187e-02
5.774432235388880091e-02
-3.891349126171937678e-02
1.290703668837390322e-02
-4.463781201867608739e-02
-1.444249443617169094e-02
-1.012321661237320647e-01
-4.998028782340908915e-02
-8.088806020126086682e-02
-6.973450299501453287e-02
-4.019976444959101614e-02
-7.205120569189918042e-03
-4.791792478453547888e-02
-2.463852876436846417e-02
1.158313779012805772e-01
6.029514359223318160e-02
-4.398294350873403064e-02
-6.371088089283277744e-02
1.319675481733624811e-01
-7.269652109238868010e-02
-9.432655527150435315e-02
1.003292595277932749e-02
-7.970329342800107353e-02
4.796576677465701211e-02
-5.319984394335351696e-02
2.597707375935730603e-02
1.737667954695122988e-02
6.447171996150354023e-02
-6.137826203137337205e-02
3.082147574090742664e-02
-9.459732136690242668e-03
9.064769365611635710e-02
5.975318545550202531e-02
-9.065339236583815422e-03
4.782059575800514523e-02
2.848349249441905692e-02
2.110471099626535021e-02
7.275203219515960495e-02
-4.272889506816352628e-02
5.602798555412042553e-02
-2.470811234715091301e-02
-4.083972574174114106e-02
-3.032902057496644418e-02
-6.938850384282325458e-03
-6.054532234182123662e-02
6.211754518080533222e-02
3.020722827989671955e-02
-2.371434087833774323e-02
6.198968367540174090e-04
7.439541938192772638e-03
2.627831205076671534e-03
-9.104823104767985342e-02
-2.872692321598264986e-02
2.723780183823839782e-02
4.848354992269077873e-02
-1.061268700992818023e-03
-1.891953834819208591e-02
3.176099010510946563e-02
1.888301312259364415e-02
-1.234551955381308144e-02
-5.880717564885912935e-02
2.217120793566172698e-02
9.816031873002619215e-03
-6.328947338680626210e-04
2.641595386879139543e-02
-3.984776539109199933e-02
2.853020480339021892e-02
-7.716496251462898887e-03
1.137032430575907610e-01
6.607326182742892171e-03
-8.291581153152427497e-03
4.055898111611131590e-02
-3.668715084554428213e-02
-2.335889543730233775e-02
9.159623061693833402e-04
-5.663814401361620676e-03
1.986447653798788932e-02
-1.893373366080531792e-02
7.624506151782732555e-02
-5.559383141566925229e-02
8.921466874760997090e-02
-2.117954174598395134e-02
-3.071701345209746151e-02
1.658868314621226789e-02
6.792340450798522999e-02
-1.307885073515139586e-02
-2.765532273260178781e-02
5.654406903527341155e-02
4.026182880716168422e-02
1.647220943407720975e-02
-5.086894001394719894e-02
1.397219296264002458e-02
3.085432373377032175e-02
-3.622158334569749831e-03
9.206540987531802028e-03
-1.006334717522805733e-01
2.679170970137120193e-03
-2.941725442476164284e-02
-1.200301045312441098e-02
-5.572378963591181900e-02
3.268684768350439002e-02
-5.836764704561835798e-02
-5.643937303056423965e-02
-3.562639753054911568e-02
-1.119459163456273595e-02
2.045959185545799530e-02
-3.615763907303145425e-02
8.909342190050779584e-03
-2.130955637376097389e-02
-3.700916812671429384e-02
2.156192487049209128e-02
4.413832482006707462e-03
-2.200893294471285670e-03
-7.995514647857608626e-02
3.156764132011084106e-02
-5.577822336149518279e-02
3.686269147594900542e-02
-3.408973113781247483e-02
3.868193226029251891e-02
1.244731690460916702e-02
1.298276325493005279e-03
-1.085680121939231260e-02
-3.880127259972899340e-02
-2.327741097122976513e-02
-6.058852204597412611e-02
1.667562184274919840e-02
-5.334139335277469744e-03
3.638573182741010239e-03
2.221062696805901557e-02
4.169748564841291305e-02
-4.303469956074859604e-02
7.065450807729582727e-02
-1.016492856892353830e-01
6.373562449668027097e-02
-3.056223913792367394e-02
3.024044451310889392e-02
-1.668708540573834997e-02
-7.407058625019206921e-02
-7.213755386326456583e-04
-3.626973428386196657e-02
7.209194492649536766e-04
6.854936969405484547e-03
-7.484231203627525475e-02
-2.295647863919639611e-02
7.159854269154446171e-02
1.205338131267686130e-01
4.898235222303892744e-02
2.062206095056782693e-02
-1.009785206478838598e-01
4.351891966535413603e-02
-9.416452231233740991e-03
-5.386051172049970137e-02
-3.321594573369515691e-03
-5.176119197881439565e-02
3.430467330634862783e-02
-2.462541971132712129e-02
-2.531522101946332912e-02
5.276815991227531283e-02
8.892941035534275562e-02
-3.214026690967407285e-02
-2.767534037695117827e-02
-4.189605140735433442e-02
-2.892109393798773451e-02
2.209836348977835610e-02
3.782847525932469396e-02
3.788552852923733616e-02
-3.031433986539376624e-02
6.959049532109753099e-03
-2.797057269132580473e-02
-3.843656972256680182e-02
1.527315028682968596e-02
1.819574924019356707e-02
6.767084468712674175e-03
2.791928421871248817e-02
-4.970309653103865272e-02
8.821497595731796551e-03
-5.148055070902528285e-02
3.530425792878020413e-02
-1.387486174212095025e-02
9.969793353547459769e-02
6.363793412994703247e-02
2.141668414550789573e-02
3.209230124494831526e-02
-3.970347777893032393e-02
-1.010559949250297920e-02
-5.681739229185364670e-02
-5.095349841981683392e-02
-1.526510017416597351e-02
1.365901268870855709e-02
-3.139934739718708290e-02
5.504025694864633778e-03
9.572589017641575104e-02
2.601864273450927093e-02
1.016190559673927490e-02
3.585887582686007879e-02
7.926877883420491199e-04
-2.266957885325942071e-02
-9.988677367803143470e-02
5.876012773486625346e-03
-3.441644840955038198e-02
-3.967852437040381847e-02
-2.076214509993400473e-02
5.511260198941981409e-02
-3.997346943085109544e-02
1.483094088705380446e-02
-5.195102296926069896e-02
-2.789657008386261031e-02
-6.328318636103483219e-02
2.673706465107508409e-02
7.989966442274891445e-02
-4.048842659896538000e-03
6.052076040255287975e-02
6.508789479710727806e-03
-1.361699891164064660e-02
-2.095011004762599438e-02
2.281736507874681033e-03
1.158326620755090706e-02
6.050088985076364223e-02
-2.288960688386553616e-02
7.722599516071629311e-02
-5.646820365438270928e-02
-2.941850823568578546e-03
-1.004383512110393339e-01
-2.693516175623968112e-02
-1.825998804928290198e-02
1.900079089715658517e-02
-3.131647533529185318e-02
-1.931709633851719926e-02
-3.455167807601648017e-02
6.711714119400186140e-02
-4.989098638309873157e-02
9.029658006856434993e-02
3.835935784325466419e-02
-1.542115635310866394e-02
4.957256205960733353e-02
-9.428856530281694293e-02
-4.635602726650194655e-02
1.490459721348236580e-02
4.271556377394111759e-02
-3.543766971583127423e-02
2.237211733018398818e-02
-6.138734889625086649e-02
2.323936503485005828e-02
7.088303257757351539e-02
1.971738076072335200e-02
-4.675627360582489817e-02
1.298820938501321076e-01
9.005033747303482078e-03
-2.521891016143390854e-02
-1.396462195507055214e-02
7.003252042097763384e-03
1.846789878143742514e-02
-2.169449348891352384e-03
3.783288878710915765e-02
-7.519341680181267779e-03
1.156845769862666941e-02
5.967569856954620805e-02
-6.930646829348420523e-02
9.466213474361927574e-03
-3.369351929471259277e-02
9.324738850820463165e-02
-6.437129417874366821e-02
3.857067284588196199e-02
1.991960276022233800e-02
-5.801014298646260670e-02
-4.453852675829724633e-02
-6.969406971684115153e-03
-3.106626378575410782e-02
-3.104482348703171621e-02
5.568285662194647628e-02
5.174473209096765169e-02
-2.306223924546447340e-02
-4.903187610021553927e-02
4.539089338298114840e-02
-3.364787886592814775e-02
3.695775008652486815e-02
-9.604978333376378019e-02
7.262113053765598125e-02
-3.581429757391553503e-02
1.137941912199242657e-02
7.870407959404378262e-02
2.367321814648098641e-02
-4.118274368431602828e-03
-5.833265464722560585e-03
5.220407389982657104e-02
-5.715406953111078214e-02
-4.351205712319131114e-02
3.180737092876795985e-02
7.796048539465763594e-02
-3.097540699190889230e-02
-8.136763305895948484e-02
-2.772993242334386571e-02
-1.010908734718499354e-02
-9.803358888296098868e-04
2.308610878888095116e-02
-3.608027009153431941e-02
7.718981254883404419e-02
5.320403835236515999e-02
5.839779691840414622e-02
-1.954152535655843265e-02
2.334563083356801585e-02
-6.287286051037697943e-02
-2.290856547046417335e-02
1.796863572595280845e-02
3.484140415380435930e-03
-6.806740622806937979e-02
-2.055452737621507944e-02
-4.510693053653947598e-02
-6.244847866466986253e-02
-2.968957079519113883e-03
3.306332872541879742e-02
-3.894867891794696457e-03
-3.265369421828283325e-02
6.712501534199522349e-03
-7.756379266265304171e-04
5.621972375227731605e-02
-5.888948140864102426e-02
-1.666061134964777132e-02
-6.204995497844268543e-02
1.687131678202426210e-02
-1.466981139166736656e-02
2.581174785911543451e-02
1.940608967923780973e-02
3.907232868473322490e-02
1.617397819226538622e-03
3.203340878726793767e-02
-1.720231953121556870e-02
5.869518293944109288e-02
-8.203105732540687256e-02
-3.546496916726028792e-02
-4.604465142936539634e-02
3.610781844627995035e-02
-4.872769554955386911e-02
-8.746731486104289410e-02
-2.166994019750678388e-02
-1.208890064610296106e-01
-6.707856677437476489e-02
4.371881307781663728e-02
4.915096083639368396e-02
-5.852661531804722109e-03
-4.937664297607126385e-02
-4.492644092468466022e-02
-1.280512298998553837e-02
4.751182413915357172e-02
-3.904045656829033262e-02
-4.646681480885322957e-02
8.730372707968235557e-02
-3.922118750904055040e-02
6.620941865092510627e-03
-5.875115837331322532e-02
7.078305853206434337e-03
-5.967219691822634071e-03
5.438404018320286415e-02
3.121262862492001078e-02
-4.550446678524481398e-02
-5.983191662936573202e-02
-1.131513901461292659e-01
3.643449081751577029e-02
9.141892854929570267e-02
-5.537069186354757339e-02
-6.255800637615935300e-02
1.779380684603083448e-02
-3.212924498211530699e-02
5.125870050546933038e-02
-4.123731570564448390e-02
2.454528541197683114e-02
-7.933988957993708124e-02
-5.776674837984629302e-02
-7.416527669114211796e-02
-5.017168956104022665e-02
-4.909262448001135842e-02
2.343261647836804296e-02
-8.661286290840163049e-02
-4.372546648202315506e-02
4.231775082526499643e-02
5.404367547369149510e-02
4.611443329427676596e-02
-5.324371414522512808e-02
-7.371648086422503444e-03
-7.076594599871649516e-02
-6.442369702441843281e-03
-1.494077767547596740e-02
-7.328987936227450428e-02
1.804422403995788529e-02
-5.553579259507776533e-02
-6.137130303973219875e-02
1.745675663567079674e-03
-3.397502822129020578e-02
2.373326171476962745e-02
-1.780496867778023212e-02
7.741528633066851670e-03
-3.624461815069707216e-02
2.824154299527191839e-02
2.167798924112690311e-03
-2.005215536236459525e-02
7.489039748080353331e-02
-7.626119990359768452e-02
-6.891861235055828745e-04
1.170841790710207102e-03
6.273825826847000131e-02
-3.164578552885891072e-03
-7.502264721457912316e-03
-7.320433384570620983e-02
-1.174111419571900478e-03
9.490627594831939351e-02
6.433717040690352384e-02
5.571417852962019975e-03
5.154739054629186440e-02
-2.324428597485272280e-02
4.953618460968225307e-02
2.717341438690301300e-02
-6.281075577424063971e-02
-7.103019404129014280e-02
1.843708314547658905e-02
-1.793269457095599678e-02
4.893305627143191032e-04
3.814739875150228998e-02
1.986824110803796228e-02
-4.311706163761078875e-02
-3.891445603848398688e-02
-4.937137468674271390e-02
3.161705653906149178e-03
-1.329424817290729248e-02
1.197242004729053011e-02
2.133083181418602911e-02
-1.037001243586030824e-01
-2.114947835507616572e-02
-2.535379755713333336e-02
2.259858629871175709e-02
6.908372812702186228e-02
-9.195935116447338450e-03
2.144752949604801159e-02
4.584144356628651329e-02
1.230550450583684993e-02
6.607448950430637458e-02
8.466196785459705054e-02
-3.588309216544841723e-02
2.136563204416277312e-02
-1.023326849957534486e-02
1.180662012688050988e-01
2.688917326633936955e-02
-4.881913412153869938e-03
3.903259974821741279e-02
-7.062744208795648793e-02
7.450987525135707723e-02
1.359981672834620825e-03
-5.732178275226317010e-02
-5.372219785594303798e-02
-4.512991035739583219e-03
1.377193989494575506e-02
-8.596680839040587649e-03
3.619248042467896470e-02
-2.248002582624667595e-02
-8.222483522510538878e-02
-4.486912682582315515e-02
-3.572923104113605308e-02
3.849611108873315923e-02
2.659509413004306974e-02
-1.310838649409542915e-02
-5.372296116060454318e-02
-3.748552911173250873e-02
1.800255138345204300e-02
6.120603773554899457e-02
2.252513059676190116e-02
3.179479615952033114e-03
-3.675453032841979103e-03
6.555813284490015491e-02
-2.849270976588746604e-03
-1.552401226801092098e-02
6.512246012395782324e-02
-7.989154733030603972e-02
2.235574946779688224e-03
3.659781269807614156e-03
3.373034782556452726e-02
-4.406560085084393341e-02
3.246960017939490295e-02
2.178737355264393979e-02
-4.218057424797625778e-03
7.214068149109431616e-02
2.406722506538672840e-02
8.907677976677682435e-03
-4.587061895826444191e-03
-4.054715579300894462e-02
9.469524660875782915e-03
3.999689228772355248e-02
6.928566926354089162e-02
-6.095232350585644276e-02
3.763684278852223643e-03
5.939472377261462155e-02
2.594935906510080492e-02
3.960842764962342610e-02
1.055192252898805999e-01
-3.590055112947949933e-02
1.016790510565156458e-01
7.290466721019919771e-02
2.775824890509462350e-02
-2.516892175402141857e-02
-3.987276218803204736e-02
-8.787942622398032394e-03
-1.313174383630403771e-02
1.287002635275809152e-02
3.206107077480657014e-02
2.891449538166803238e-02
8.450169287858836156e-03
-2.738291665550545567e-02
-8.625608316853068669e-02
-1.572413623409427835e-02
6.023959217661059573e-02
-4.478243295137262527e-03
-3.907080163878922513e-02
-6.040966661700776508e-02
-8.857000642682404112e-03
1.828276678194287394e-02
1.261457959120624028e-01
-3.155092269230875407e-02
6.415576439897567596e-02
4.616284105338154010e-03
6.840024153688566144e-02
5.687203409024994480e-03
-2.196515902108441692e-02
6.264840157518679342e-02
-7.294558919367241656e-02
-9.557832367230184589e-02
2.068303531448061755e-02
-7.532352436882676361e-02
-1.377300420175633922e-02
-4.150412379599355966e-02
-6.008783175530917758e-02
1.660621235602878151e-02
3.360219101249613954e-02
5.399045858134694093e-02
3.307487877509655231e-03
1.141952371401242124e-02
-3.606586140268241980e-02
-1.878694174086315873e-03
-6.502121650383223261e-02
-1.171726138643908177e-02
-2.717740004096908316e-02
-5.844831670425713194e-02
-5.314838544410128290e-02
-1.498237762881454195e-02
4.153822468784475891e-02
-1.672231239560363278e-02
-9.691760565148978268e-02
5.167486991015499131e-02
-5.704995924067770424e-02
-3.083255126721265449e-02
-3.473759867687795794e-02
-2.286116628917175646e-03
4.187345999650921372e-03
6.970461024157918739e-02
5.175824642801326453e-02
6.929121636239476967e-02
-1.362587856547794497e-02
5.059727058838520836e-03
3.387065821505921316e-03
4.661725573327534650e-02
-7.446676135049962175e-02
-5.122952292402047081e-02
1.516650535003469073e-02
1.554307640228491140e-02
-4.879702636860772645e-04
6.418150686835519259e-02
-2.459893441883703041e-02
6.716373292981540899e-02
-3.527690192813367348e-02
3.118807760091438924e-02
-4.092808631362185312e-02
5.218926805769614694e-03
-1.759293403085208582e-02
-4.741324812041017647e-03
-7.843916935858144535e-02
6.235227950631424404e-02
1.623429771770613581e-02
1.610765159986353098e-02
1.226446164869809431e-02
2.931117859681471940e-02
-4.194078022952145435e-02
-5.882116411877468497e-03
-4.592530565531726533e-02
-9.067262221200910431e-04
3.514074611939217024e-02
-1.960062577751753386e-03
-1.618614214860255099e-02
7.303984507046218377e-02
7.698695087104107104e-02
-3.948495979603796301e-03
-6.524013096506174961e-03
-2.377578341142438934e-02
-3.405510758773884917e-03
-4.762930760482131376e-02
4.102235295291925543e-02
1.722680803100800490e-02
-2.249736084683480811e-02
-3.964908952493326894e-02
-1.439772143283766723e-02
3.435321190526086088e-02
-9.704130919426392707e-03
-3.768166446736547631e-02
-4.357244188358719988e-02
-2.930987727950742916e-02
6.288940621431925171e-02
-5.562506466537806699e-02
-6.972592408563939304e-02
-5.142072101282418178e-02
2.122158851355868472e-02
1.913948543427672344e-02
1.112049523216423891e-01
6.170591175670294554e-02
6.343195874115586811e-04
-4.594560227939107830e-03
-6.285987968684582372e-02
3.360934313758252162e-02
-8.655913040665678612e-03
-1.309262637160226173e-01
1.249422846996679770e-01
-5.642402318078397743e-04
-9.670208802087002301e-03
-2.254738922382053951e-02
4.644922705649971728e-02
1.346524311721747358e-02
-1.561122853433414594e-02
-8.761360380448035556e-02
1.132346637957601029e-02
1.270771175345560000e-01
-3.010184038060471565e-02
-5.331135616206909844e-02
-2.633973194015754721e-02
3.211880916004085373e-02
1.670410790818379959e-03
5.269686302402174470e-03
-1.447199523287616418e-02
3.199743699601070163e-02
6.961387224695385345e-02
-5.325591706329439734e-02
-5.280349865912051244e-02
-1.408074482093489219e-02
-1.208986634767153928e-01
-2.500932033456806577e-02
2.805587240365207957e-02
-2.312357906506846972e-02
6.081135230452738643e-05
1.236376664892270549e-02
3.069637490905988142e-02
1.481899704462283363e-02
1.829257734956220641e-02
-9.491075800340358082e-03
4.297176414749056400e-02
1.246117999393770402e-02
-2.603301972730224720e-02
2.452664456052444653e-02
2.074849097971417922e-02
7.245299848404568310e-02
-1.486082031565920392e-01
-3.054940600355007113e-02
2.082619650922743967e-02
-4.549862962611583156e-02
-6.117868861326384439e-02
-2.011335744279073214e-03
6.004243142029846297e-02
2.991328350129453945e-02
6.099101819982900158e-02
-4.459213319578018975e-02
1.438147526753565629e-02
-5.861754860551005725e-02
-2.111877604454696217e-02
5.402254978488717219e-02
4.547127594449416887e-02
-5.580501009165803744e-02
-3.683752147374465963e-02
1.731881700150188371e-04
-2.303915644582839317e-02
3.672241490000085779e-03
2.562727070081249545e-02
-4.703013910880900206e-02
4.072762265298233986e-02
-5.603301347169328123e-02
-1.298932778401245061e-02
2.853030368960628518e-02
9.557543473524664213e-02
3.612166423589535658e-02
-1.557795513058514436e-02
-3.721315217567161548e-02
-6.338223307785198490e-02
4.202055063621596559e-02
-2.163327708540608088e-02
4.543727441542128737e-02
1.724843697323207373e-02
-2.637476270337268947e-02
1.092421601508675351e-02
-1.401680545366173168e-02
5.532312824580142702e-02
3.130689832018991592e-02
1.901597461441770914e-02
-7.326076658831789414e-03
1.032475338503716783e-02
-5.012178249475578162e-02
-1.194729734635077180e-02
2.529749655502183669e-02
4.934641421601363570e-02
-1.261395251388799654e-01
-7.601519057436298930e-03
5.629016705002797688e-02
9.924961411615923143e-03
1.037905543509184091e-02
-9.929555512563149888e-02
-8.794178880150714181e-03
9.724725637441882301e-03
-4.896372977192142706e-03
-2.738608889274670583e-02
2.182293853267439424e-02
3.609561172046303612e-02
-6.194590979156196914e-03
-4.312890782989198951e-02
2.921516526332075536e-02
-2.766246034382580793e-02
-5.096462429578144798e-02
-2.174286703832649728e-02
3.937970697772503678e-03
-6.406464806389775002e-02
-6.747675952329632541e-03
-1.764388197046995801e-02
5.160071496129923357e-02
3.574349571572263407e-02
-3.551981222376553865e-02
-1.116833997799464469e-02
4.691527545208237782e-02
3.059224454703727072e-02
-4.679825833077590896e-02
2.438573385822908474e-02
-7.066822815207728092e-03
4.674073974725165281e-02
-5.643022070857593806e-04
3.246651559705990980e-02
2.146832439951141050e-03
-3.099482285853003352e-02
9.833026941373804175e-02
1.441751072520960214e-02
-1.378250896655818653e-02
-8.868984324640037664e-02
-2.154457721129894934e-02
7.205838317144433458e-02
4.286380037098324464e-02
-6.035260918411415598e-02
-1.490385631401272559e-02
4.800465621827275722e-03
-6.086245510685488885e-02
1.938503821564776380e-02
6.062955986522260837e-02
1.961990660162887465e-02
-6.050546887638610580e-03
-2.434570431904527557e-02
1.078859133367766621e-01
8.873600727214114858e-02
-3.679330662509007477e-02
-8.384898665790433206e-03
-5.885512922559613114e-02
-2.270402244730138422e-02
-3.584053346483956348e-02
4.682036684077665878e-02
-5.172091897578710851e-02
-5.525051154333660702e-02
-1.312255062202226097e-01
7.348326706521507434e-02
-4.678738422782197093e-02
-1.364547373347277902e-02
-3.305011397421148828e-02
2.617343161199643664e-02
-1.147938995534061868e-02
2.602289204863585809e-02
8.423129610010486254e-03
9.471787963485682471e-03
-1.757186839178201052e-02
5.558900608126980669e-02
1.091310015764209926e-02
-4.382098858491428189e-02
-9.932968187016087431e-04
4.545665847309556667e-03
5.313277746796514316e-03
-7.187746955306006935e-02
1.334018551170477671e-02
-1.244186171510255207e-02
-3.939153032499767559e-02
4.262463655408349483e-02
-7.538518751463861578e-02
7.136294268845201627e-02
-1.307477376269057245e-01
-2.617964048477167474e-02
6.836233458716452216e-02
6.692472463984722175e-02
1.366173892687174429e-01
4.640890699560005356e-02
-2.986588095096277470e-02
-9.906154216823065059e-04
-7.903362317695001096e-03
8.580117528414753225e-02
-1.790412346567443191e-01
1.972238856805468878e-03
-4.930250721848983102e-03
-1.673911930255393005e-02
-1.821452925122444069e-02
4.389737862179176470e-02
5.274617785836566847e-02
2.424414502030048518e-02
-5.848681151761884328e-02
-2.718036354969854962e-02
-2.117266201268356088e-02
3.591322222993857671e-02
-3.365399199159005428e-02
4.721456848758723290e-02
3.651389267625954754e-02
4.400275367175165986e-02
-5.878427259649284670e-02
-3.091293529312544655e-02
3.689552387239492665e-02
6.070894347213307007e-02
-1.994216848631197650e-02
1.808160059946977566e-02
-7.350622181389385168e-02
-7.177051891277316797e-02
3.665478703464171428e-02
-7.155812202827515310e-03
1.015373601987208966e-03
8.131649574880037146e-02
-3.615941039578710048e-02
-5.757615304102462611e-02
-5.893085619086912974e-02
3.083677675075001401e-02
3.758098950856566395e-02
-1.130359696312080858e-01
1.227261647199861909e-02
-5.531305931332677894e-03
-4.939596735711845182e-02
3.491042139548174161e-02
4.319901406907733499e-02
-3.171436335344737789e-02
2.648080487466992344e-02
3.036387276463225343e-02
6.320460510320231873e-02
2.709500411494437933e-02
-5.481719480798542127e-02
3.182901611999936625e-02
-8.894460995471886733e-02
1.953400299942975940e-02
5.920622131182444632e-03
-3.455921457768176136e-02
2.269110699033246095e-02
6.628944581557448534e-02
3.053115432782557703e-02
-1.049205168639138173e-02
2.449887469486334776e-02
1.098654789755420039e-02
5.816145014533185414e-02
-1.066942166109890872e-01
-2.533288499164711854e-02
-5.422201455492611094e-02
9.782072339544825579e-03
-9.411579779291856301e-04
-1.803090241015163370e-03
7.714106049773347684e-02
-3.385656483519883936e-02
-2.394048462704375865e-02
1.835691656173764688e-02
6.492087238231721014e-02
1.433563074513132807e-01
2.930427347754608475e-02
3.451663848713901195e-02
4.857206699519052429e-02
8.946425806110225309e-02
6.013095117100787645e-02
3.479300719957223453e-02
1.928785409780563870e-02
2.517081300330416792e-03
5.390372828757350118e-03
2.906009099858652966e-02
3.518834495198513469e-03
2.785578250314212773e-02
1.981455784774859008e-02
2.980769775306885486e-02
-4.023792276561456022e-02
-4.422680559433141839e-02
1.658304635525968858e-03
6.867389339456769770e-02
-1.155644782774408602e-01
3.352329708771906169e-02
4.163687221676776185e-02
4.057378977306465295e-02
-2.973870330998266281e-02
6.469612379278295855e-02
7.135651536572612530e-02
1.222664458428589750e-02
7.320647544516459271e-02
3.122462776002798285e-02
4.796702311607342617e-02
8.970781509619685581e-03
-4.903764578725290646e-02
1.457482895046568333e-02
3.859802915761308129e-02
-1.210753339980282783e-01
5.072910448696861530e-02
8.334970696918433952e-02
-8.758814815306208146e-03
4.978057409500104974e-02
3.219264227468740525e-02
5.000465378734059163e-02
-6.009500659716839055e-02
3.991856545408904722e-02
-1.559461265086299099e-02
-3.648713507184636606e-02
-4.344501515982843870e-02
2.164772627009840453e-02
1.858706560268351404e-02
4.275585410440330136e-02
-2.505726940286533491e-02
-1.701008583965538806e-02
7.798736767140992954e-02
-5.336361628685568070e-02
1.692287005134776243e-02
4.275975190432383666e-02
1.535123436452191098e-02
4.900691618254647552e-02
1.253233319669655281e-02
4.957979889594091999e-02
2.388322896342044699e-02
-6.454877397027646013e-02
-3.158466850813757693e-02
9.294332972367288018e-03
5.135537164657370118e-02
9.674664260794663129e-02
4.310390201188113446e-02
-3.735300462101293767e-02
3.541222889382820288e-02
-1.075882259852927771e-02
7.726309068314718420e-02
2.037249260374438334e-02
-2.110793073941550843e-02
8.106892808985773080e-02
3.424931495790149716e-02
1.971241112696621445e-02
-2.165958233172275704e-02
7.640401891911199200e-03
3.230224210186226352e-02
5.965395450538241856e-02
6.092341231428679421e-02
1.095285341655827770e-02
3.492668124239959454e-02
-1.265039366621879824e-01
8.686774486651485661e-02
-8.177506927855059463e-03
6.259049319060636107e-02
1.446141522514009237e-01
-6.003537833411882671e-03
2.542003927746127462e-02
-1.957563541957058409e-02
6.476213345213382988e-02
-4.020447053576218024e-03
2.667560129850451642e-02
-2.185176585782743625e-02
2.241621041592918584e-02
-5.728882125445405871e-02
2.413697196029761238e-02
6.662823101242423829e-02
-6.542557401513103554e-02
-5.035108695940731204e-03
-1.228539599078933703e-02
-4.411751176630633077e-03
8.716877441931258907e-02
-1.834957840832205506e-02
5.983599713522172459e-02
1.503153517860165433e-01
5.423517983484289762e-02
3.095660293558940429e-02
5.015692622099311021e-02
1.127155705563218611e-02
-3.767626758238276641e-02
1.576123372110053988e-02
1.663767779392041901e-02
5.784171745848618734e-02
-1.253191524076339991e-02
-1.479056494794398977e-02
5.937876647131061329e-03
2.712545904056732488e-02
3.946746290249841804e-02
3.004135257945412044e-02
2.556102063273185676e-02
-1.040748406528650694e-02
-1.843445065377930306e-02
-4.909597247764082607e-03
-3.033679994535690410e-03
-3.715588599077703641e-02
4.650620234445147771e-02
-5.404059496666929925e-03
-3.265118558148603217e-02
5.450004211534217879e-02
-2.494253013058797888e-02
1.307654412097822294e-02
-3.580073876976064967e-02
1.568099019394381469e-02
2.760176121049141493e-02
-1.132001916453638929e-01
4.541985585109097751e-02
-5.142299899213686326e-02
-1.041361365811639683e-02
4.921986634108365538e-02
2.764582564028346401e-02
-1.033902077151935186e-03
7.193271272302600994e-02
-1.028836520773534742e-03
5.531450701399655973e-02
1.423451860049770035e-01
2.966941858924110331e-02
1.208522443806409885e-01
-5.013211741740444122e-02
4.083504965031501538e-02
-4.564433197749300647e-02
4.009460406667743337e-02
1.866984846314309610e-02
7.281847400973641415e-02
-2.439707157942797022e-03
-3.261753700683047222e-03
1.970507896033793852e-02
6.036088917791071484e-02
-5.126719751515815791e-03
-4.131323990223785547e-02
1.593715257692416010e-01
-4.456512667671022609e-02
3.414843430547159775e-02
7.302644910410197032e-02
-3.228534419855601939e-02
4.757829653841685186e-02
1.002302998239647663e-01
3.074220680636309544e-02
8.476452294410657083e-04
7.131520336607969496e-03
3.193735514690609900e-02
2.215061609866104952e-02
-1.321479845219170404e-02
2.690834978187500726e-02
4.830973797178975127e-02
5.430224727821109099e-02
-2.882041181462186366e-02
-1.501885226296033674e-02
-3.568996065004530899e-02
-4.060653287720916715e-02
3.580318565152483534e-02
2.771887996752158204e-02
2.689394357792850368e-02
5.351490951188845463e-02
2.601424064244246478e-02
3.547054518241016946e-02
1.050928379957822012e-01
9.039165945301035412e-03
-3.943311704054537625e-02
5.881146169634854197e-03
-3.980263029881542930e-02
-9.175663061027371226e-02
2.861092412510609848e-02
-1.428884061545046200e-02
-6.332124898268555457e-02
7.440862404315481959e-02
2.900282840930701062e-03
6.692961090380364353e-02
3.147992192293759539e-02
2.556718510680495299e-02
7.425669110652986966e-03
8.510480526184506511e-02
1.189698957948119584e-01
6.804848801760091104e-03
2.587648090135019271e-02
7.437115469803599020e-03
-2.804072033280034446e-03
7.821435415309921368e-02
-1.573813566831105612e-02
-2.787082916084713397e-02
-3.983756877032972737e-02
2.125901823974905500e-02
-7.015113509585411966e-03
3.719499563957025939e-02
-1.401894140206001553e-02
-3.426098326656332876e-02
1.128243021550155191e-02
-3.758625782101853580e-02
-5.766135674302563796e-02
-3.586403684762731747e-02
-1.501428894841321492e-02
-2.262735130148676652e-02
-3.796835230251658505e-02
-1.364441448202734566e-02
4.685814269120586878e-03
3.545625315109812714e-02
-2.778468670942105256e-02
-6.046934296646389734e-02
1.117908426041784864e-01
1.225541890685161520e-02
-2.537814563197703099e-03
2.046890353579347566e-02
-1.604313589764032669e-02
1.257372694649170307e-02
2.477721217996326636e-02
2.982169392795602433e-02
2.156631717015765337e-02
-9.248347261727317414e-02
-1.798831703840999413e-02
2.557171387971356527e-02
6.094779829283842459e-02
4.296301623162467054e-02
1.263183825440848673e-01
3.789755808837970419e-02
2.774856746864257095e-02
-4.350630620801638343e-02
-3.614798749174591430e-02
-7.829247972680926371e-03
-3.242350920921264340e-02
-1.465101812507428429e-02
3.252503466019395634e-02
-2.310297140091559925e-02
3.975097682764548723e-02
-3.313913522215741064e-02
1.766015850192082437e-03
-6.740343177876172154e-02
-8.184023694831842055e-02
7.316843413828602420e-03
-1.792651369085285912e-02
1.065566895230695560e-01
4.929464390090691067e-02
-1.537489271687031986e-03
3.376118203632851034e-02
5.359165004701970519e-03
-4.241122353009289109e-02
4.629695181549700611e-02
-2.507468582513243914e-03
-5.170152771288367283e-02
8.145539787834341072e-02
3.482217024301075686e-02
1.038051014372218597e-02
5.201092313748478108e-02
8.902225006371958238e-02
-3.729818521820434801e-02
2.762132375658565148e-02
4.297151027405055057e-02
4.000139064934358363e-02
-1.555970240373362977e-02
1.890792507947662224e-02
4.701031495883221945e-02
-8.124451382640864028e-02
8.199747738437179745e-02
1.192162761464405155e-02
-4.783569777317881605e-02
-6.843775141992887445e-02
-6.576574869846846250e-02
-1.872885506855892501e-02
-3.111051720927290182e-03
-4.923209731648563181e-02
-1.952668310656126630e-02
4.443073488863387779e-03
8.308420400754701340e-02
-3.361109973652146032e-02
3.845900254113054917e-02
1.672109615049672399e-02
1.363121731769162959e-01
3.289580875929228737e-03
8.149592496324632729e-02
2.587681733936785314e-02
5.528805696860221788e-03
-4.693601747226530674e-02
-6.617750086929685693e-02
-4.499470079010690557e-03
8.356227497708745844e-02
3.741703539925969602e-02
-4.614729429701828339e-02
-2.306667823351831598e-02
2.043529192307992973e-02
7.124027769590093873e-02
5.451985713757231261e-02
1.561284164799711660e-03
8.238635520793052835e-02
1.007608935237941788e-01
3.966363327610129830e-02
-5.969447199307036100e-02
1.329873854021799973e-02
-1.710424277090764889e-02
1.816828801891970033e-02
-3.827602554166265741e-02
4.323544336925229381e-03
5.837603898125257040e-02
3.330973171722372093e-03
-1.727630894083047666e-02
-7.707148041494298052e-03
-7.972274317618066944e-03
7.218161903726380557e-02
1.518699607488388026e-03
-6.600084306738729888e-03
5.841994667005741271e-02
6.917128639492560460e-02
7.082316976263676456e-02
1.783625171227920178e-02
-8.796204179804732043e-03
1.513437390277458383e-01
1.445317427847186628e-02
5.888786845101873224e-02
4.952629777312898829e-02
-6.934672626118824901e-02
5.178616582490026127e-02
1.076733372121724958e-01
2.473671937548088326e-02
6.570007943956558856e-03
2.540783494970294196e-02
-1.813368869308569151e-02
-3.705613067607413380e-02
-9.846784388250541531e-02
-3.565634003379571093e-02
-2.501921900753032238e-02
-1.057715184262942231e-03
6.796201522462715083e-02
-3.148599673720327979e-02
-1.537749505130969231e-02
-9.084566644802384962e-04
-1.949917446930360745e-02
7.409574039794077083e-02
-1.215487038909080462e-02
-7.643682964951525882e-02
2.029830032387024835e-02
-7.741959287422296720e-02
-2.302448402854932047e-02
-5.427451712645198906e-02
-2.411879251601919613e-02
-4.864782811112490502e-02
-1.985657521140470061e-02
5.573379974584607988e-02
-6.027986124943190277e-03
8.002616640421901517e-02
4.223916277604760489e-02
-1.401242016303197099e-02
-2.550812054514290522e-02
-6.128226545003814807e-02
6.101116638622054028e-02
2.807975861614012483e-02
1.729093230724254235e-02
2.138703055631711869e-02
-6.280065029203532427e-03
-9.513743862004332696e-02
7.437148447309643862e-02
1.315992105637356921e-03
2.974115008227767518e-02
-3.746817294339471055e-02
-2.541848132544934774e-02
9.859071655117850053e-02
1.450471049450335892e-02
2.594572476490206864e-02
3.998124679962986559e-03
-9.661116183238319458e-03
4.954016255888845158e-03
-1.040340382624827149e-02
-3.097342408684627263e-02
-5.063501280255302238e-03
-1.899526834142469672e-02
1.963357434941970583e-02
-7.766179040995436871e-03
-2.330810426245009601e-02
4.887183151545135273e-02
-1.160295529956216314e-02
-3.190002369663361842e-02
3.338853794850495799e-02
2.908821532670518434e-02
6.780989004199591830e-02
-6.179836154349505062e-02
1.063198265817482252e-01
-3.685383451475134076e-02
2.710584641304219361e-02
1.315989235197963791e-01
2.341091537838461620e-02
3.674658150226847719e-02
3.052682621185088402e-02
7.512947047178795447e-03
-4.823787016661094246e-02
3.847831052287831871e-02
-2.065023183041513749e-02
7.081129520222288753e-02
-1.020779510458343781e-01
-2.351963651389034002e-02
6.893612477307074771e-02
2.436079628298621486e-02
-5.524150809793406183e-03
-6.164374377871576285e-03
-2.212859272054530299e-02
4.502644656838664279e-03
-3.644571962487434813e-02
-1.959760176153698893e-02
4.339466562837093061e-02
-2.804204307980124461e-02
-1.487186828645284224e-02
5.053484077503815446e-03
1.660317046624515055e-02
2.905756313574009084e-02
3.360239954744544816e-02
-2.642743510976561325e-03
-5.181162823823746294e-02
7.088414306089035888e-02
1.259242318483465772e-03
7.277227977386718782e-02
-3.888447942384750528e-02
-2.172706061605777367e-02
-6.521774693112850248e-03
-4.251695306845252112e-03
1.041292380620369336e-02
3.175325727736074549e-02
5.023132534328062643e-02
6.945547519143933923e-02
-2.254457332164713432e-02
-2.314830938444562870e-03
2.699003305096108613e-02
1.868785399862556498e-02
-3.389144103032450117e-02
-2.993506693320334075e-02
-2.136015887711501665e-02
2.319495854484088931e-02
4.648189494208747330e-02
7.981952573876048562e-02
5.603162646126919749e-02
-1.926724211480273022e-02
-4.870185374930748740e-02
2.871759863217100348e-02
3.087335019684386492e-02
3.676565069287384552e-02
-3.636795738980969084e-02
1.165456730254315135e-02
-1.093843227355887834e-02
4.679630972892583757e-02
-3.736811037547303760e-02
5.868916825988096386e-02
4.466394341160240949e-03
6.079093074203768127e-02
1.037110530156090948e-01
2.188785809605229421e-02
-3.491271190623835424e-02
-1.350880156427155740e-02
-8.868296161067552429e-04
-5.845853060584789603e-03
2.050883345865819538e-02
-2.430423237525669924e-02
-2.656635211289073289e-02
6.081663564469643596e-02
-3.037120246010439201e-02
8.029123665117179898e-02
8.061088632521544450e-02
6.576968582571196542e-02
1.924182019003044253e-02
-2.093355099148320932e-03
1.199132080811986245e-01
1.181086376789158929e-03
3.432477827218510802e-02
3.286852936834605554e-02
-2.293263605959413795e-02
-1.539670023879419029e-02
1.071190392818542891e-01
5.438908350206306253e-02
7.256035854388205586e-02
-2.319378092447811970e-02
-3.353075323132433810e-02
2.018007885698440418e-03
-1.834699416999321930e-02
8.365128353754591739e-02
4.178744948941762183e-02
3.051968305800400322e-02
1.091541065217366269e-01
4.604041690353716590e-03
-1.115089711087750846e-02
-7.800605668848445418e-02
-2.406153252638939567e-03
5.092194954407871371e-02
-1.110715009927712047e-03
-4.499176556949824324e-02
-4.926345188434248096e-02
-2.861934269901051167e-02
1.572285238644271013e-02
9.180590576139792403e-02
-3.322944246654930406e-02
-4.849039220144316271e-03
1.004478534420888552e-01
3.791714137436666410e-02
5.608219929662454362e-02
5.407005780058891931e-02
-8.906528410988285432e-03
-7.117933093079230854e-03
6.945826960725175192e-03
1.054665183627707427e-02
-2.936823362149197300e-02
-2.880314265354495806e-02
4.114235968936540838e-02
2.535212348558545537e-03
2.547867921086213391e-02
7.567733916451564735e-02
4.138703118559148263e-03
2.466763740174867173e-02
-2.868772331553985644e-02
1.033078274731698276e-01
4.249409557867830228e-02
1.719676148747863176e-02
1.539693656567393994e-02
-1.973791137960880654e-02
3.287822570814442208e-02
-4.534745544041412363e-02
8.136220150290360276e-02
-2.730229656154369369e-02
7.325657143050082198e-02
3.147663548318221927e-02
7.823610769718371272e-02
2.297445983555147092e-02
1.581585611752723284e-03
4.639338688433160274e-02
5.567518932204617438e-02
5.876168313775255100e-03
-6.794944651333875707e-02
3.471406634905992161e-02
6.199775004318786725e-02
-3.274184214251299463e-02
9.302926045710767367e-02
-7.121284366150315570e-02
-6.742997712866507717e-03
5.586182394155109199e-02
4.649140576819602716e-02
7.247119177760169215e-03
1.944905945593503049e-02
3.675110605470470471e-02
-2.371726418593991109e-02
-2.048597256252325527e-02
1.090536456633744988e-02
7.414563205299608273e-02
6.849724550025185210e-02
-3.579977110996689083e-02
8.103935187987713895e-02
4.916123639865799949e-02
-2.228930874271826609e-02
4.489357260177642694e-03
-8.630149996876283758e-02
-2.039035065143671166e-02
5.375904712602416063e-02
-1.089744340186603495e-02
5.175508473614426862e-03
-1.734835220959460690e-03
2.683715837846500918e-02
-5.099285037600170822e-02
-1.143193991668334519e-01
1.152181466188794967e-01
-5.375182137916012515e-02
-1.191095080315958225e-02
-6.944068123875405882e-03
8.169183038796995130e-03
-5.389858553593901425e-02
2.487888259866849125e-02
5.079527134722430087e-02
1.463437892917401418e-03
4.108331815822278271e-02
3.493607726200391450e-02
3.719833877260758648e-02
1.279279178053477177e-02
4.572969150758830065e-02
-3.400085502370882914e-03
-2.749453679063194877e-02
1.178345377098617176e-02
1.818849592041548585e-02
-1.674321895022959014e-02
7.240351056960561693e-02
7.462819399616262006e-02
8.765887577793483876e-02
-2.280957975367908092e-02
-4.111010553523899297e-02
3.480442974488498487e-02
-5.751305085675933321e-02
3.279401447479168147e-02
-2.793908837225568282e-03
2.061177392736675620e-02
3.584235140471248027e-02
-9.790516078449955362e-02
3.285346487079163907e-02
-1.510225476373236453e-02
2.471342861287065609e-02
8.777161448470918725e-02
1.082183327835523762e-02
8.984030170513428518e-03
1.715399024319313737e-01
-6.953892000928770661e-03
-3.921160153112375479e-02
-3.068770451313245981e-02
8.466574091553456805e-03
-1.500271929181071738e-02
-2.200994761293004198e-02
5.798299614998123075e-02
-6.821340476276733719e-03
3.465900592658977073e-03
2.096237397680162165e-02
-3.536807256823273210e-02
-5.121981284940119866e-02
-2.708130500281593148e-02
5.548656555139364760e-02
-3.525829038130975923e-02
5.600605947572003668e-02
1.844617760011479923e-02
-2.295959488167760923e-02
-3.824299819894459024e-02
4.441222389960501615e-02
3.002378175576181710e-02
7.866399505574311890e-02
6.462533612217848111e-02
-1.523193501344265177e-02
-1.074371224280187970e-01
-8.122928288235355121e-02
1.705008913847387564e-02
4.049991603035676957e-02
-5.444590198807964382e-02
-8.046507551532970648e-02
1.557061031170144366e-03
4.096096761175654910e-02
8.214861929099254167e-02
-1.078802054491905492e-02
-1.054258994937477649e-02
-2.705984528971221853e-02
-2.575013040700194905e-02
-3.375037953073904955e-03
-4.581786149676111801e-03
1.079733535935803804e-03
-3.398766565830462633e-02
2.867532288724842539e-03
-2.485567490592334797e-02
2.864190448388157298e-02
-4.409658482931224852e-03
-2.250827670869448571e-02
3.289051697348577274e-02
3.060981841494384709e-02
4.214180977410217355e-02
-6.131176708782784535e-02
-1.502379814527369552e-02
2.281333368795608954e-02
-3.701068888463088236e-02
-1.134035413509689762e-02
6.314937833384330623e-02
1.577990862630262309e-02
9.014084062915821149e-02
-6.318100757474789941e-02
-3.434298228393150437e-02
-6.571765917975017079e-02
-1.228076003937159100e-02
5.725047071047907827e-04
9.749391202430582326e-02
-2.205217004226643109e-03
2.135220606264463111e-02
1.004465588243938501e-02
-3.738167279054756958e-02
-7.741691933272133730e-02
1.042135927789122202e-01
1.035348871921308311e-01
2.157424249617059114e-02
-3.771723602911546819e-02
6.432345598188320135e-02
-2.520694724528605487e-03
5.854012438277084868e-02
5.075658331201073764e-02
1.602916724141223714e-01
5.355850567589753863e-02
-9.889219932184058551e-03
3.906799035941052600e-02
-4.947611101270649181e-02
-3.892264802534723539e-02
4.223993375281206303e-02
-7.166293304582385670e-02
-4.606604762407532326e-03
-1.799140692522308363e-02
2.409190908332705522e-02
5.666042055848415082e-02
2.960787619958991923e-02
4.561611753416470842e-03
3.681092107994713390e-03
5.005434201403677341e-02
2.887847315524313951e-02
5.256421179948733008e-02
6.166784228427546477e-02
8.207690129541969637e-02
8.855555011647572861e-03
-4.385968625190056480e-02
4.453755171687015513e-02
6.490970369783408134e-02
-2.687198142804858927e-02
-2.220202940325632923e-02
7.263494599129079188e-02
5.018652742327088523e-02
5.584851170763455858e-02
-2.735377851121214773e-02
8.454692909362702957e-02
-1.333016790224030891e-02
-5.001170706489327204e-03
3.802105793431304753e-02
-6.194990889646265209e-02
-7.284472740033695604e-02
2.534107288530499519e-02
9.415508579889058163e-03
5.810511732132008639e-02
-1.253947183941732900e-02
-2.878715335220328672e-02
9.105800170473021815e-02
5.292772823945725985e-02
-5.435016619568704827e-02
-8.487940127221770686e-03
-6.361096235239074859e-02
-6.599244134576395804e-02
8.355998728441861589e-02
1.713817052613009206e-02
5.225024602292623055e-02
2.783130235131478503e-02
4.327514958434483527e-02
1.824745632984627053e-02
-7.213189687188615966e-03
2.814878772145498059e-02
4.487068275479920432e-03
-5.188208718660317770e-02
-2.391134286548215332e-02
-3.124014758832452041e-02
-1.478495880362087900e-02
3.129427323029084981e-03
3.081213218052881921e-03
2.826471935297153112e-02
5.049396282030737398e-02
-1.940099249248863553e-02
-5.639737377117013534e-02
9.313735820684169997e-02
-3.894425404198579438e-02
6.554993604533328189e-02
-2.276811541098580985e-02
-2.727734504474033442e-02
-7.017106867419428684e-02
5.345929142060128203e-02
4.803087921036433908e-03
-4.616766803237459631e-04
-2.087553315655023625e-02
7.797078107465263419e-02
4.740695442298011042e-02
3.225265491240245780e-02
5.708503112044066574e-02
9.458497243804691451e-03
-2.494326039800528333e-02
8.849626567276719716e-03
1.238068918497900461e-02
-8.394876784613457266e-02
7.582087393027132916e-02
-5.854274774259098091e-02
7.542028512660752491e-03
-5.124602655312145844e-02
-4.766793506053420421e-02
5.478113818017841391e-02
4.787386518995737084e-02
5.512804581469311210e-02
4.866421272930169378e-02
-9.175879638355879941e-02
9.576433373159208909e-03
5.294841582515780881e-02
-2.175849985974204898e-02
-4.840679826563332872e-02
1.775843317791981138e-02
3.663763699391717199e-02
3.708728537481329607e-02
-1.969170338370747342e-03
1.255987626215712416e-01
-7.834810144128160139e-03
-2.519149170333002258e-02
7.179137478140144857e-02
5.799260329903637053e-03
1.094270825864428198e-01
-6.473848187204246651e-02
-2.524853894886015804e-02
-4.362629899317430754e-02
9.895320471949273916e-03
3.839968659994971896e-03
1.306955410522958258e-02
2.118123545496513119e-02
3.559259856653630705e-02
6.574772830532495116e-02
-4.516684079124232143e-02
-6.093484033452596302e-03
9.053934352168954702e-02
3.478683129843986727e-02
-7.113741116956441568e-02
3.131166775233729105e-02
-3.490764870814996174e-02
2.344530934921408571e-02
-2.065469818283299092e-02
3.851126800252775706e-02
6.047802008755415182e-02
3.195568389563198386e-02
-2.497899069327623109e-02
-3.256954979554805424e-02
-5.333680722620453424e-02
8.776706601714605663e-05
1.271377700675172841e-02
2.788899784595642514e-02
5.333981966565091992e-02
-5.651418019194623388e-02
-3.359181827047775029e-03
-6.587952882753996854e-03
-1.694603987573195872e-02
-6.934894525747159477e-02
6.002217427733139848e-02
1.110265074469065499e-01
-5.512128397236304433e-02
3.334070462367328541e-02
-5.545581254537761823e-02
3.353804365161960899e-02
2.010242574867190588e-02
6.622967621055773912e-02
6.936722428535107773e-03
1.587700341051991731e-02
6.187562416800142240e-02
9.793953761274229453e-02
1.089164519589656778e-03
6.169567248243772173e-02
-1.745477884609970831e-02
3.916818708756623912e-02
-5.057364759016057254e-02
4.691180782501198909e-03
-2.941159352023706500e-02
-1.993012423935497032e-02
4.930193707489625293e-02
1.714687120490119426e-02
5.384303659190512945e-03
1.902359367461379722e-02
1.062983926709056143e-01
-1.660888109611963898e-02
-1.235294619037746559e-02
6.058389994853088240e-02
2.791990768464900144e-02
2.510563218611717648e-02
6.504398163836706825e-02
-1.887436842134283116e-02
-6.859412485083857692e-04
1.651301378880140613e-02
8.930754131907930882e-02
2.026591732209251373e-02
-5.706324938600159519e-02
-3.853046651488407220e-02
-2.270789874563851340e-02
-6.582240544551967720e-02
-9.414725728285734674e-02
3.706879488003222978e-02
-2.827335266046976381e-02
-6.005741633623314785e-02
2.470779168874052620e-02
1.182192491260388757e-02
2.163729275082274667e-02
-8.433379653442170387e-02
-1.553017557123760606e-02
8.049563645192414282e-03
-4.569463776896498519e-02
-2.777903564507402598e-02
5.561437767745857491e-02
-3.844358686223973975e-02
8.592940637191261166e-02
4.438204277851430513e-02
-4.910263257823323929e-02
-3.568104593309265327e-02
7.404432352495783631e-02
2.721367470286622375e-02
2.659897620769427484e-02
-5.303902043196449811e-02
4.245630624953737609e-02
4.900995037335695997e-02
-2.586200700143496609e-02
6.797879766925898903e-02
-2.946521755175922005e-02
-2.950514348064460848e-02
7.486084532808802428e-02
-1.263026539067272323e-02
-1.123130166297788522e-02
-2.300250613247463091e-02
-7.608436869608653508e-02
-2.181653448987180138e-02
1.096435037346499414e-01
-2.397059235487539880e-02
-1.432067930036997130e-02
-3.662216323135748797e-02
-2.333101834525547549e-02
3.350624699551106589e-02
1.066782063946028897e-01
3.282235261140761806e-02
-2.415749827047437501e-02
8.999730275294930137e-02
2.541358022029586994e-02
-4.482658768065043292e-02
9.858824661776569021e-02
6.310923142853643031e-02
1.992700569429003976e-02
1.239450572167075278e-02
-2.944341509315438407e-02
3.032295398842201409e-02
4.185088354202785854e-02
-4.983971153720676700e-02
1.339389115482097527e-02
7.753938668836194044e-03
-9.566043337530331925e-02
4.920140207764361201e-02
-4.610872707393121051e-02
-3.246980660593391799e-02
-3.369790696354597881e-02
-3.599832843522505349e-02
-7.958132886254291882e-02
2.788524624770926177e-02
-5.925200278473819610e-02
-3.745955502351661776e-02
-6.752325422632205268e-03
1.954582771335566793e-02
-3.936824326616571168e-02
-5.047419671919825546e-02
-8.046474314430025060e-03
4.688851598201367044e-02
7.642130545175827849e-02
-2.873171571292119572e-02
-5.980992611143767096e-02
3.807047195858516073e-03
1.886109721244966231e-02
-6.758223655191017420e-02
6.212204548753533229e-02
-4.332959296001901578e-02
6.346604676917329269e-02
-6.906834617057143466e-02
1.064900854304560857e-01
-2.014742475521721227e-02
-5.593867962099109508e-05
8.763018336625517934e-02
-4.328785935945825281e-02
8.517488484607076832e-03
-3.977488640469123427e-02
-1.576412708138164726e-02
1.107264593892676695e-02
-1.181983622763393624e-02
8.431259250526664277e-04
-1.695424554378697005e-02
-2.835747461292262642e-02
-2.083889762644788868e-02
6.943849730868728587e-02
1.523779048401728217e-02
-4.445906463354401539e-02
-3.701216032595399524e-02
-1.358500790999345132e-03
-5.513954349587767839e-02
2.224743016984145894e-02
3.534411577808234395e-02
-5.039434764109541887e-03
7.128961740885221554e-02
7.491628337267644544e-02
1.606157784332212096e-02
1.136150163543583717e-02
5.625353754540543538e-02
2.034156604875413804e-02
-1.794070412080085025e-02
-2.271284116812061563e-02
-1.461132232713584223e-02
8.709000658663784700e-02
-9.470327783470113003e-02
-6.357799176202084956e-02
3.258547917276752998e-02
-5.181187547339647509e-02
-3.475775617717184740e-02
-5.457660749016000207e-02
-1.019500887567870683e-02
-4.367672851800092661e-03
-4.315502622895936446e-02
-2.775443248681288503e-03
-1.764684084052718996e-02
-4.133988157030156138e-03
5.881752137521838175e-02
3.134293879387321791e-02
4.541380173747463708e-03
-3.254809973943281195e-05
-4.509238547473317163e-03
-6.115451484404925420e-02
1.073412239607145734e-02
1.375891100405786729e-02
5.753734311269317545e-03
-1.933731197901455978e-02
-9.776934596491704266e-02
-5.051498892779067440e-02
-1.045738307938746253e-02
-1.620961979196705463e-03
-1.087193845161452121e-01
-1.662429760926056529e-02
-3.046431798854495193e-02
-5.835606799437161561e-03
1.884426387879576531e-02
8.224529420822957598e-03
4.402801208582313858e-02
1.473439330247260093e-02
-1.866498177964359337e-02
6.486193861243111369e-02
2.616853157755611239e-02
-1.041358574579069052e-01
1.056731737231680762e-01
-2.020410249552294715e-02
-3.539881771593430398e-02
1.226175144991957164e-02
-3.186186528661399953e-02
-1.926509390724498796e-02
7.675019605373896436e-02
1.008705000897926847e-04
3.976765565484401826e-02
5.226061087858161619e-02
-2.863537380641523883e-02
-4.709104821436625732e-02
2.994901203434172793e-02
6.237312224770838465e-02
5.257966886522250777e-02
-9.077596016211385288e-02
-4.917239115659423343e-02
-1.722037239993848973e-02
5.973994992020608547e-02
2.073451173687693508e-02
-3.148063833847993681e-02
5.002043863024915188e-02
1.487625935274555430e-02
-3.572811270034732811e-02
-6.577932925874369237e-03
-1.431141915523334932e-02
6.540672103288389105e-02
-5.626946986878906577e-03
6.720617500126425947e-02
1.309215837710816198e-02
2.438209562454011700e-02
-6.047358692529648805e-02
3.914102999997117610e-02
4.988133949709364773e-02
-4.595385926665730703e-02
-1.966726858080358048e-02
6.767748081158635187e-02
-5.394472874700537157e-02
-7.881332336621188830e-03
4.748068736503277543e-02
5.962778237853801760e-02
1.116299339214993913e-01
7.540828078038226689e-02
4.534107042304302143e-02
5.029502334208668657e-02
3.020109402805860183e-02
-4.072110615295282399e-02
-9.488311418232484029e-02
-6.274631115679676907e-02
9.916002922387599783e-02
-2.642866504803001101e-02
-1.184969248622687148e-02
1.305461463216531573e-02
-2.988848262165391678e-02
5.370064844266058020e-03
-3.013516426911637056e-02
-8.904982707635164529e-02
9.327771613837053388e-02
-5.225818920866216744e-02
7.922666889816136482e-02
6.359055924455293829e-02
4.082303801979297875e-02
4.447760626196661793e-02
5.630630631401843667e-02
-2.011332230542348110e-02
6.077866053277316064e-03
5.574640886611931939e-02
4.783704499772562652e-02
6.680420345875029420e-02
-1.209659500239126662e-01
-2.253813645292450374e-02
4.684791584183635449e-02
-1.968708363134758985e-02
6.101827604706407115e-02
6.385338786734608141e-02
1.019403704961635015e-01
5.271170601026951147e-02
2.432516387175908540e-02
-6.637027099228618582e-03
-4.153990246424078131e-02
-4.660952029663015250e-02
2.189981191169335095e-02
5.334567092982077374e-02
1.610086170232849154e-02
-3.133904239175244050e-02
2.059092439369640884e-02
4.469933665128507545e-03
1.019678709649288056e-01
4.394646455932577772e-02
2.010848183102732084e-02
-5.900476961448326146e-02
-6.699701062222304659e-02
-1.855360357352982617e-02
1.657208659289137465e-03
1.225491951590689833e-02
-4.190287747999445374e-03
4.180310225292537679e-02
-3.972777821047787650e-02
3.408199774784537520e-03
3.959598586982335071e-03
-3.310528884564459956e-02
1.966737934022441073e-03
-1.316863115569279381e-02
5.344449857538124266e-02
-1.106737582703471064e-02
-8.175371052753871437e-02
7.101597607057634487e-02
3.636629545225227023e-02
-4.821621977003709425e-02
-1.350433471992997826e-02
-5.094039698777433345e-02
4.633780364905975419e-02
-4.162579620230780209e-02
3.428452462333420742e-02
3.401884835419207581e-02
3.141770112954571370e-02
-2.481349420254026078e-02
5.291842803545927093e-02
4.342510511124386685e-03
7.312806591935779033e-02
1.932867893911625889e-02
1.792176506070745218e-02
2.873649156463638915e-02
-1.755934012014651047e-02
-4.710591895677131852e-02
4.296194322608797717e-02
3.522082267379757908e-02
6.102003129730289993e-02
2.448530625771097938e-02
-4.379925493862894120e-02
1.164716392138097009e-02
-2.342385619049001250e-02
1.791739705489607537e-02
-9.263844946951151418e-03
-7.214554943708503809e-02
1.024667863800775465e-02
4.419916075102638814e-02
1.349640592741409295e-02
3.223170598349405207e-03
6.838469746190736775e-02
-5.078301298215543574e-02
-2.390348076192096508e-02
-3.573940048283374971e-02
-3.672635919846960889e-02
9.559755434258519410e-03
2.653475893724554363e-02
-1.230398648622837571e-01
2.785548695098984812e-02
2.378747735383148973e-02
1.132416407459546160e-03
3.147602798535958230e-02
3.030341510627270613e-02
1.531462763844604336e-02
2.457179750497850979e-02
-4.523204796980050124e-02
2.929115402101991131e-02
3.797454783826676328e-03
-2.420481295985215525e-02
3.621062341332714762e-02
1.615392903581311379e-02
2.867044438927809219e-02
-4.948514006382815494e-03
-8.159341724965769871e-02
-7.876372978957388304e-02
-3.686420781142656783e-02
3.659029309817810049e-02
4.180758877524343858e-02
1.224539007169916233e-01
3.139082251073761071e-02
1.423243399025401860e-02
5.495406726896365918e-02
-1.880151255625377854e-02
-6.415947812206962246e-03
2.593705038990413644e-02
-3.645109803695210232e-02
9.001550680433045501e-03
8.410838950479478104e-02
4.113045543252039082e-02
-4.248016411318750185e-03
1.500392761159458424e-02
5.013784012100753855e-03
5.623134071728951716e-02
-6.494701742987198101e-03
6.277872350078970466e-03
2.372426769645264236e-02
9.364902159079270538e-02
1.500162062354862096e-02
3.855729944795822928e-02
4.611730201589588074e-02
-2.928172164185192071e-03
-2.593141406252592526e-02
-6.962345595665905829e-02
7.800619513452548837e-02
-9.392791094370619986e-03
2.172667248429325723e-02
5.084543187747350701e-02
1.623251372673270229e-02
-4.180063819378476708e-02
7.743398902617738659e-03
-7.914671191197793221e-02
3.431039438723224033e-02
-7.611627352954411507e-02
-1.486102518703904737e-02
-2.089428711389332977e-02
-1.330529889284902921e-02
2.586294668981938688e-02
-5.767609842707796530e-02
4.440035369572572360e-02
7.048685902036892770e-02
1.173281285763884581e-02
-6.302777990996639990e-02
-5.531161458114812468e-02
-1.274653474884795794e-02
2.249106490131652994e-02
-2.683517461464826614e-02
2.506380358080256832e-02
4.753019953600427089e-02
6.605797976827534716e-03
1.805593831721055351e-02
-5.804509170478247548e-02
-1.235153480556972459e-02
-1.032877711903915606e-02
-2.525288332439619768e-02
1.329941624538904382e-03
1.875956312188632735e-02
-8.154332328558173970e-02
-6.986422590349451733e-02
1.092737624083236006e-02
-9.841994799915849967e-02
-7.399179725795783369e-02
4.892124547562564513e-02
-1.129952703194734842e-01
1.913572431035054974e-04
-4.846687594328228516e-02
-1.461504871115916308e-02
6.116808847943975419e-02
9.462801164639071672e-02
5.253396076310780372e-02
-1.292822896596955602e-02
-6.519242116514878220e-03
-2.622625026752917199e-02
-2.211018872508672874e-03
3.149840538836503473e-02
-4.213438320229525962e-03
1.088523443438617344e-02
7.808747536409071238e-03
2.562979916028429797e-02
8.490210504879892872e-03
3.799846024267337918e-02
-1.131176583903369254e-01
-3.489952143162757675e-02
-3.602488251054122848e-02
2.908737281606785241e-02
7.681067792256912607e-02
3.478435191834299695e-02
-3.546762351941370756e-03
-5.510234974762012565e-03
6.643670570902025264e-03
-1.552559937397168972e-02
-4.374172063195303634e-02
-9.295768673949006411e-02
-6.910174198522817113e-02
2.597082851364072159e-02
7.927638869159595036e-02
1.068026953249373925e-02
1.341646042709433544e-02
-4.208953803287209666e-02
-1.154289739706049062e-01
-1.120755252823556480e-01
-2.699650915772809287e-02
-7.479228884979223502e-02
-1.617902136866239057e-02
-3.777247612408560218e-02
-2.756229183549910311e-02
6.880448877432308874e-02
3.989149739757848201e-02
7.256131483744231170e-02
-2.044155553723658522e-02
4.380006078297643546e-02
1.022794292493691970e-01
-1.022209848114350068e-02
6.794830008415280592e-03
-7.543897466189319933e-04
-3.751402556325859894e-02
-1.004773199077754198e-01
-4.046573550354234938e-02
-1.532613082770337837e-02
2.330750357283106061e-02
1.035187127647650834e-01
4.625989834323714772e-02
1.856140988152480895e-02
-6.343307745431078781e-02
-1.404295248789676487e-01
-2.593754554762139203e-02
7.992382853888231609e-02
3.810301922549510622e-03
-7.382267503819989196e-02
1.613656243590317133e-02
5.841737987773008151e-02
-1.035491258790464768e-02
-1.083278849401385774e-01
-8.760215538578157435e-02
2.246509242109292342e-02
4.829085030115790739e-02
-2.441691379705972567e-02
4.113543809098992726e-02
7.689609767711547139e-03
2.743005072194240786e-03
2.393290406317654176e-02
4.250949697141216677e-03
-3.750545750245205812e-02
2.679879633811723186e-02
5.794788306616160782e-03
-6.687005012513935753e-02
1.179259251435216260e-02
1.441244651643502558e-02
-5.739517805295419467e-02
-4.897916897671833469e-02
5.506798066855198015e-02
1.966129370494664602e-02
-1.119992075244631291e-01
-2.159907345344833432e-02
-3.712802095500652294e-02
-2.929127811754196967e-02
-1.086381790160055177e-01
-1.519488344952779624e-02
8.289326913179781431e-02
-1.586241293389386783e-02
9.316588918058112817e-03
-6.390124349009930482e-02
5.181056447809456039e-02
5.414922605233085835e-03
3.064005951554024665e-02
9.922621636365439035e-03
9.097652449788047602e-02
1.924449106995524544e-02
-1.227199887444226437e-02
1.290183200860917263e-02
2.065262973632492685e-02
7.607435503267802324e-02
6.684613493097983639e-02
-4.177876735128316366e-02
-6.504372175343016427e-02
5.017464690318375331e-02
-5.014797189370750335e-02
-5.379752925614449122e-02
5.693334240182922577e-03
-6.608215359010333190e-02
-3.527114316085303014e-02
1.246999270596206855e-01
3.811577427087547987e-02
1.162250361982447751e-02
1.013146238462447474e-01
2.860859994757755653e-02
-7.174061201820677858e-02
1.258727355999640467e-02
3.965196886356658207e-02
4.161713226505777546e-02
-3.406192701437786574e-02
-4.334616496691603288e-02
-1.964112891319684875e-02
3.529042608621661345e-03
-4.191713548221140395e-02
-2.458722392875219848e-02
5.157967680504963598e-02
3.733675041378564652e-02
-5.443112752279684330e-02
5.911556135446934673e-02
-6.576331073176696403e-05
2.277475942959166096e-04
-5.418230501293540974e-02
-3.873721875447533325e-02
-3.900960663684775037e-02
-6.361155532460385092e-03
-3.434623141176955385e-02
-9.495743115457240459e-06
-1.516493787597314978e-02
-2.833403900567689135e-02
2.597528310102481877e-02
7.182952960890737204e-02
5.750795447899910429e-02
3.970019710304195648e-02
2.404533661850289349e-03
-1.218590563313626599e-02
-3.212824394066671196e-02
4.070564976661586280e-03
-8.626031353529965001e-03
1.017873905882107216e-02
5.779481072044361650e-02
5.320974878577176131e-02
-4.832177089002000908e-02
5.235083603532966756e-02
7.093965302595373057e-02
1.419011586674613114e-02
-7.592386746790721896e-02
6.672652755937717728e-02
-3.430171348333183046e-02
1.144463227871467259e-01
2.592967728402081895e-02
2.888093717615522124e-02
-5.600633325746480484e-02
1.136225862276041797e-02
9.371842075133678118e-02
-1.069216993021416817e-01
-4.565338503091464356e-02
-7.684748941940545974e-02
-1.054280361834121077e-01
-2.015837195428714368e-02
1.370089635313578025e-01
2.423583549460116282e-02
-9.907298849893907133e-03
-8.137965657631093808e-02
-5.344105042922796256e-02
-8.689413216138203166e-02
-3.218357133046463592e-02
2.993297312017653700e-02
1.233347722903370934e-02
1.028476350639445369e-01
-3.795694961816946378e-02
-4.482435436333984807e-02
4.424023349955434614e-02
-1.408744657690168614e-02
1.051247103136852953e-03
6.774477206971771248e-02
1.606644221698614108e-02
-7.288514949948866894e-02
-5.782254392170521617e-02
6.152167981535116258e-03
5.799951579183938895e-03
-6.617685240832241189e-03
-3.825827727408095957e-02
-3.182484124182699894e-03
-3.932831572299480549e-02
-6.790528419585047104e-02
3.649910623593931314e-02
-4.693763686422461334e-02
-7.107976214487869704e-02
-6.446649553435163105e-02
2.308578650669413160e-02
5.472630547301473268e-03
-4.532115557508498149e-02
1.707163079873307010e-02
-1.268499255612571923e-02
-6.787557040439634592e-02
2.704332029852687946e-02
-9.561364425748415663e-02
7.504252160476204692e-02
1.236822105598559852e-02
1.841619258062101444e-02
2.516602391390077714e-02
-1.825333935055744802e-02
-1.023865334513481863e-02
2.014157239309196865e-02
8.781860303403950241e-02
-1.571782383794843863e-02
4.570597510840043037e-02
1.001240156678715387e-03
5.046383839156463706e-03
3.116081611399553267e-02
3.704771373540635682e-02
3.198768786299709121e-02
2.044450033615775875e-02
-4.426151270815806976e-02
-5.870784627932985889e-02
1.846194769376613767e-02
-1.907959806866310615e-02
9.430028603708309060e-03
-1.458565404245944219e-02
1.975852248995854307e-02
4.063693293098155634e-02
-3.657838915987339512e-02
8.932408384545831304e-02
-3.975989137622365846e-03
4.112283137592478988e-02
-1.661089603902826325e-02
-4.812667381494714625e-02
1.398219527462597929e-02
-2.987334637812615393e-02
-5.298669728341676849e-02
7.760302920337140697e-02
6.188125919928588042e-02
5.106222656378919117e-02
-1.214002313139540684e-01
-2.744135072122877439e-02
2.288143599874542522e-02
-1.375196700412179354e-02
-3.390061255783502481e-02
1.749043145843688293e-02
-2.717877690751139760e-02
8.554244529729787549e-02
-9.311619402660706313e-02
-1.515945536354260798e-03
-6.033812631211337568e-02
-2.211713517559155476e-02
3.062563743781862233e-02
5.447504947838138767e-02
1.121190647816169422e-01
-5.722128364129745043e-02
-8.793092639296030966e-02
-1.003965228417995209e-01
-2.368381723038273049e-03
-8.135508383058502602e-02
-3.792757949191181283e-02
2.477340941443079928e-03
3.586570604998422923e-02
8.765174444773266016e-02
-2.420110159084944926e-03
-8.344265459228231846e-03
3.248825045941499540e-02
2.888602968854476691e-02
-1.383929020746684641e-02
-4.925757794936793527e-02
1.506018486724970962e-01
5.568018079441611201e-02
-2.943235521171557248e-02
2.541773546384078555e-02
-1.202003263887298917e-02
1.306117149216625729e-02
-5.200811954494387324e-02
2.591980678812967273e-02
2.010250409735713645e-02
1.206031633272515620e-02
-5.484456097476216041e-02
1.429417167844130622e-02
-4.899672897205015892e-02
-1.053650119392220835e-02
-3.389493567516510542e-02
1.902166929640523169e-02
6.077645895005738541e-02
-1.673223495537659242e-02
-4.908091263586273484e-02
9.378388162017381458e-02
3.573322783117369172e-02
3.758877896565114562e-02
4.341510622696567040e-02
4.331833104393460060e-02
1.579101820940551626e-01
-6.164389530759277480e-02
-1.590750002453154843e-02
-1.803981440325627683e-02
1.792416122221282548e-02
-7.206996584941954831e-02
1.275325440699929570e-02
7.480285009932122198e-02
6.426809340804589751e-03
1.843194519784734434e-02
-2.954770298672665732e-02
-4.243753455012987813e-02
1.627429230681741099e-02
-1.363413168827870559e-02
5.912301168022485176e-02
1.137781192983624429e-02
-1.002757311722705241e-01
3.365934769016639544e-02
-8.928871862749963861e-02
4.708550810816972826e-02
6.015368209481399692e-02
-4.089585602653202784e-02
4.792462185915122991e-02
5.253218265089661110e-02
5.674622384801467079e-02
-8.349985062922884657e-03
-7.112266325896283818e-03
-1.013638872262730486e-02
1.382859130784581669e-01
8.047669788387813716e-02
9.374698138304264627e-02
1.193722968743152028e-02
3.902354419575026351e-02
-4.732638871003104486e-02
4.056373894747348358e-02
1.737628200998523817e-02
2.359381284415860980e-02
7.504557515878076610e-03
-3.227130595317530878e-03
-5.316747483536547747e-02
1.590633408099930216e-02
3.935477419838988300e-02
8.424792438615387458e-02
2.120180691428389178e-02
5.450589131858046832e-02
2.240769085267856411e-02
-6.964745185259453575e-02
-6.085161060581568276e-02
-3.151697837788168012e-03
1.896209691640437373e-02
3.660237448184974762e-02
5.933597664799988153e-02
4.013214979473754551e-02
6.219827311123660857e-02
1.785591800145137908e-02
1.544788173116476773e-02
1.852029605257793018e-02
1.558624511753183874e-02
2.289830549826931544e-02
1.311512280939340358e-01
-3.252673596528180000e-02
-2.065251927366048429e-02
6.412583414177427943e-02
-1.471654419547068111e-02
8.818779032871149060e-03
-3.063179461501150044e-02
-8.890954141061276766e-03
-4.131273755164204670e-02
4.825713419999393128e-02
-1.390715747901156638e-02
7.435635117371426628e-02
-6.220658311545647356e-03
8.222948255451192207e-03
3.504897616478689498e-02
6.668970776722116939e-03
-6.496242700070201104e-02
-1.163073756560631736e-02
-3.331935896828663868e-02
2.772099735116318950e-02
8.188775819978633130e-02
-4.569793600766040159e-02
8.393631007386205545e-02
-1.825624682058529097e-02
8.157177415005649468e-02
5.351411516208488123e-02
-1.176074149187452365e-02
-2.061365544807383307e-02
1.119516567013947861e-01
3.512669562696241893e-02
1.700256259353617738e-02
-4.106926960593906828e-03
1.096178288057331023e-02
-3.343601531271300775e-02
6.231775453733606057e-02
1.099591028999434908e-02
2.163049773807915882e-02
8.126531799074282469e-02
7.504379843932560377e-03
5.592254156347156724e-02
-3.898252065665078463e-03
1.511745710022603661e-01
6.657932802020272330e-03
2.381584960690831185e-02
-1.456306741602365722e-02
4.518484933262755660e-02
1.792181827652311946e-02
-2.208899672023577256e-03
4.694540988628966710e-02
6.441792991117817335e-02
4.202545038109059550e-03
6.072868921442129558e-03
1.777100417242798158e-02
3.600517688605960748e-02
1.790154355924859211e-03
-3.565888783434439241e-02
-8.011019566653976645e-03
-5.363730856522736651e-02
6.280248791402158470e-02
-2.825317581891047952e-02
5.559534544363388398e-02
-1.845318298892249104e-02
5.921032370186621319e-02
-8.243700679324934832e-02
7.797740571670309928e-02
2.124931940605090663e-01
-5.609194740105928612e-02
-1.648765870885398471e-02
-1.831285734688973404e-02
-7.126204206023899895e-03
-1.834305593736142506e-02
6.293199043508996941e-03
7.321840170461817177e-02
8.904483923642310395e-02
3.484328653557586253e-02
8.655902118116545751e-02
9.342580904126385200e-02
-5.234197057787898233e-02
-8.074655190029206286e-02
-3.969108747547319890e-03
-9.520799165158719268e-02
-9.815261129691332798e-03
-4.485496753790296776e-02
1.842361392771870582e-02
-8.470362247155535781e-04
3.288939392636118335e-03
3.399518556139714126e-02
1.631219282721931702e-02
1.338772080478619307e-02
4.326770410055323646e-02
5.275413715506939438e-02
5.467555913407454865e-02
-3.082383415085747716e-02
-1.938026072943957109e-02
-5.798771082649633452e-02
1.491852951134171705e-02
2.405079822708614413e-03
-3.334408005997724356e-02
3.286033705281360406e-02
-9.359724778514533911e-03
-7.452966271194518336e-03
2.053797188050273878e-02
1.120069529673201926e-02
5.674310564170548937e-03
-6.724795920912098046e-02
-4.026660342115154917e-02
2.790934834197315167e-02
2.597988205258807901e-02
-5.355859762829080772e-02
1.116128561531395686e-03
7.556329423988450422e-02
2.388132310527875390e-02
-2.972957939061505669e-02
-6.176921176179750450e-02
-4.830063752112826597e-02
-1.735775465829109132e-02
-4.518305343589591044e-02
-5.900017102917318179e-02
5.557854830155901926e-02
2.502921162988935161e-02
-2.719360890203728967e-02
3.456811991007204682e-02
-7.133657463083298289e-02
5.637558076095208238e-03
5.362252151103404779e-02
-3.321751251462012194e-02
-4.188011953724436742e-02
-9.409263683399064510e-04
-1.820806507987061387e-03
-9.372720306704197812e-03
-1.444705368471094209e-02
3.126555065276116069e-02
3.342769812813698588e-02
-3.380127548954429788e-03
3.647107018920279359e-02
1.108803379228742551e-02
1.129425214535612239e-02
-3.863184840275343812e-02
-3.472429310208431652e-02
-4.617704064275103548e-02
-3.652084672456626380e-02
2.383559634491072207e-02
5.099556995372455347e-03
-5.882277593678345018e-02
-1.072968277197400289e-02
-6.385053895336746709e-04
9.870365304838925324e-02
-2.260871636031042478e-02
-2.741374948032047898e-02
5.738264441155306594e-02
-9.716478901772932766e-04
3.371499436994192939e-02
-1.752775171498495779e-02
-1.003960664965961556e-02
3.738850884636791411e-02
2.006463275538682839e-02
-9.833172596057062481e-03
2.932894722071615126e-02
-1.198362034139748011e-01
2.817317563756772600e-02
6.503714303036564615e-02
-7.046747117662326143e-02
4.965868530373586387e-02
4.524617703945280761e-02
3.585711771452314983e-02
4.165598932296461776e-02
4.309643404278420270e-02
7.741636605592291942e-02
5.300578295568506015e-02
4.297341520114962565e-02
5.420795403095489233e-03
-1.760160507021923254e-02
-1.315577908499707682e-01
-7.555630289447969050e-02
-5.105650507470305350e-04
-3.922437707996286570e-03
-4.317552465185372362e-02
-2.555346190234288745e-02
8.033375690867790297e-02
-8.657478790331544702e-03
-5.402536945294113963e-02
5.221393665539832835e-02
7.142217916897618778e-03
3.219292088109892980e-02
1.462051076782646016e-02
6.990404763858790171e-02
3.677219386224371729e-03
7.980171972126493332e-03
-1.332396849992275797e-02
2.818344716932156754e-02
3.238443889901080480e-03
-1.978208056025023559e-02
-1.354111931662703959e-02
-4.401534297090784614e-02
-6.378010165824422872e-02
4.886164226515046435e-03
4.183859069820002746e-02
-4.964520541065554904e-02
-9.433342248887659556e-03
4.986338923967553738e-02
-2.534921959946293338e-02
8.822417943160354437e-03
-2.964751093957673084e-03
-3.770467745347250068e-03
4.858213069416591340e-02
5.827837470073774645e-02
3.296957267169941391e-02
2.289736493441939247e-02
-4.773765810754918709e-02
9.485767452498150912e-03
-5.361517176066331325e-02
-6.121292628254692419e-02
-4.032975789115874482e-03
-1.834671061412581836e-02
1.262933887026249265e-02
-3.542388233336001002e-02
8.271086380420958339e-02
-9.453515766353430549e-02
-1.259670067860509390e-01
-8.202945243099697692e-02
1.002785200778594753e-02
3.481314154335968838e-05
4.177399451556863125e-02
3.086391532839690907e-02
-5.159655774069587392e-02
1.906581614862987639e-03
-2.037687411204714208e-02
-1.173929970825066463e-02
-5.114438060281479431e-02
-3.535470362246150716e-02
-3.714593123404175135e-02
-7.018596638611582228e-02
-8.709875331808382415e-02
6.089575027311248251e-02
-6.256184862342141495e-02
1.601148929815450830e-02
-3.249549370357159711e-02
-9.693850100165676831e-02
-7.585061540847894135e-02
7.126810839205565415e-04
-3.329286336049635479e-03
-1.573741300108102460e-03
1.010074853574724346e-01
2.286508344252180178e-03
6.730102576255549141e-02
-4.216390158381475711e-02
-2.538173551741773268e-02
1.227151152839284776e-01
-4.090199100349764180e-03
-3.774209111390248311e-02
1.054880210011736354e-02
3.172757850654572831e-02
8.163527867658532111e-02
-1.273923180741519563e-02
4.543820253549409743e-02
-4.339026663025615654e-02
1.436994725771919158e-03
-2.368303349379792533e-02
-2.559508883836660725e-02
-6.622791734148568421e-02
-1.329099138206441856e-02
-4.883370361598048798e-02
-8.559472959838316727e-03
-1.080511242627154450e-01
2.952916038986170763e-02
5.426802666804898118e-02
-4.997420658618807743e-03
-2.240636543053389079e-02
-4.208787346637030136e-02
6.968394910126146646e-02
3.473666511283815452e-03
2.995516097402938990e-02
-4.145011012517723498e-02
-4.269947108384174184e-02
3.838200578028878179e-02
-2.408451326880783547e-02
4.472650948074692427e-03
-3.941599991363435584e-02
4.554202886972036346e-02
2.406585862458785266e-02
8.611904559136609495e-04
4.945011651820761800e-02
2.617890772148199000e-02
-1.365761665216285066e-02
4.831701275057537388e-03
9.610452374120087571e-02
1.388417596079389790e-02
1.739216163970765394e-01
-1.208906999867663534e-02
-1.851866918751465252e-01
-1.527151897488937364e-02
1.814957638999446440e-02
3.750354738044278484e-03
-2.871080718338386850e-04
-4.345088389082629038e-02
-2.036731177728272682e-02
-6.497300936396298299e-02
-3.260854440371584173e-02
-6.194680017727999949e-02
2.273919830255545504e-02
4.927492671298048729e-03
1.906039058152003002e-02
1.442240485239411167e-02
-3.286032724461824400e-02
1.561820560064153610e-02
2.204031382451570806e-02
4.272026478784745479e-02
4.074433578163488834e-02
-2.504305166867695949e-03
3.786671261133368882e-02
-2.127514644187284212e-02
-8.250212324096588279e-02
4.712114163886539642e-02
-5.970441023056578117e-02
5.666740355438327353e-02
-2.776619377780898193e-02
3.611723519090299928e-02
-4.538826040135445633e-02
7.861253934195978899e-02
3.399523650995540935e-02
-2.887303827125511924e-02
6.123547335375322670e-02
-2.002252837393430143e-02
6.708727530489655422e-02
-7.741128925107748984e-03
9.927287054051124604e-02
7.712720491124351596e-02
1.829599549901466671e-01
6.383017273969010530e-02
5.124028364366903926e-02
-3.710460584535935080e-02
-3.531819640180102610e-02
-7.588314950835480313e-03
-1.380754789553492561e-02
-4.395472227873360033e-02
1.200763021743005976e-01
-2.542920196666345264e-02
-1.035991917645982460e-02
2.138874167048960759e-02
-4.116976166213260485e-02
-5.312866329965734713e-02
-2.823151339242270866e-02
-5.650038661173413523e-02
2.073953007982387922e-02
8.931360873089329300e-02
1.654705969270995614e-01
-4.140017627659089289e-02
-4.050939113068236647e-02
8.363720590793613519e-02
-2.356853564513513438e-02
3.393106349107335301e-02
-7.985506555693744346e-02
-6.817235976341345927e-02
-4.405101468973836309e-02
-5.427414931638729033e-03
-9.324418793472694089e-02
-1.102692887264615507e-02
3.997824005210197373e-02
9.734964677942377353e-02
5.263434681963764100e-03
6.277139448665203236e-02
3.817291530492426116e-02
-2.251417030399110314e-02
2.419171520559586924e-02
5.321048884707463983e-02
-5.855693230569600227e-02
1.866895031909268990e-03
-1.051556027808968202e-01
2.248323462412886182e-03
6.683011285998869538e-03
5.978175470582605677e-02
4.261402728938580575e-02
1.845943311314162186e-02
4.645034722971174562e-02
3.567464124375776396e-02
-7.329170816147277667e-03
-3.784369740135360653e-03
-1.641604662248626447e-03
-2.164856397980229399e-02
2.667233163703351412e-03
4.410476198376132861e-02
1.881229478559877724e-02
-2.952692974822345925e-03
4.576850524070054382e-02
-6.206581125517401237e-02
3.316990588886439828e-02
-1.228055914934600146e-01
-1.091523862745408247e-01
2.569592213717038914e-02
3.473024882317662931e-02
1.117302923147029114e-01
2.351836804237771375e-02
4.148735937479614694e-02
-2.024581496247165185e-02
-7.669543439340256903e-03
-6.959376199738935564e-02
3.234341556469332024e-02
8.059027503190102637e-02
4.584865049672476323e-02
5.607409019965660379e-02
2.771470034486021861e-02
3.969726882936400192e-02
3.403802640498790333e-02
4.066897359976713588e-02
3.559915374572887592e-02
4.981974653813350112e-02
7.035719769506783988e-03
3.105177011596196163e-02
2.298740564199771089e-02
7.349318201652305094e-02
7.194386508357852872e-02
-5.307312952436211290e-02
5.165213274602471066e-02
3.413595149815217000e-02
3.850967785072448996e-02
-2.168351681253918861e-02
2.315672312177076766e-02
2.511362307880494332e-02
2.707735448752899426e-02
-5.694414454666719277e-03
2.798423613981894376e-02
1.575204163497411283e-02
-1.210324405882988279e-02
1.052824839392982152e-02
-3.029443146398164491e-02
5.536161968292432206e-02
2.732765001108143632e-02
-1.159807717121634218e-01
-2.685269158389957944e-02
3.875412471439944329e-02
-2.027901158082609512e-02
-8.622901342794865934e-03
-3.746668315655909964e-02
-3.858395466928750146e-03
9.830224000732480302e-03
1.600220671483348553e-02
6.650732637028079763e-02
-8.011201869622648630e-02
-1.238782762436778200e-02
5.205148048547894590e-02
-3.547157357446100584e-02
-1.012199761681683522e-03
-2.429776130280180899e-02
1.789492364196692067e-02
-2.872737180810245455e-02
3.059740227815804445e-02
3.552010743110167734e-02
-1.809525417873575565e-03
8.372914287137464551e-02
3.741093074957136527e-02
6.935955732019044584e-02
-2.557298870203709301e-02
-4.344074378828417099e-02
5.257693363113125073e-02
-3.243739044218364037e-02
-7.292716969871601736e-03
-3.720799073712900001e-02
-5.246978952895777620e-02
3.115970184866794640e-02
4.098003657107533726e-02
-1.470057148045934327e-03
-2.513697802139725629e-02
3.614045439778267033e-02
3.888431650286928304e-02
6.038584449496182255e-02
3.488455410976083748e-02
-4.644210991892058771e-02
-3.099048949064622804e-02
2.052989984760774517e-02
7.314146015426452319e-03
5.488003166050540484e-03
-4.872574610651590754e-02
3.203144148628060683e-02
-2.023938500897178375e-02
3.594960216160125732e-02
6.260547384899602108e-02
1.449876027572181807e-02
6.355062370859465570e-02
2.104498776441283622e-02
8.982891588089183046e-03
-7.470285027048784166e-02
4.668052642829295662e-03
-4.119247539428144700e-02
2.330321802932748196e-02
2.398049865104307996e-02
2.292634419856191472e-02
-8.732812412055108997e-02
1.118227188744432277e-01
-1.479770111603435911e-02
3.347883749237418050e-02
-8.877551533970007985e-03
7.879748366419574157e-02
7.121094100414192274e-02
-1.338984440313037982e-01
2.641807189950393792e-02
9.927078868612652929e-03
3.532085288704068377e-02
2.447837704612573079e-02
5.582477216491764371e-03
-3.159142519000920912e-02
-1.921031279065933683e-02
4.288318021786282491e-02
6.413990104120393353e-03
4.187167571697363727e-02
-3.926490948661919000e-02
2.227619396922642103e-02
4.286926603768651672e-02
-2.269793571699899037e-02
-1.128887222728257832e-02
-5.036828090488808252e-02
1.095294057951232553e-01
-1.910806928319532666e-02
-5.980761452110488346e-02
2.121267856579703986e-02
1.853572577141865060e-02
2.657433011200843048e-02
1.491580586813840217e-02
-2.596083346535315792e-02
3.322760975006398831e-02
-6.835114653911194063e-03
-8.125507958095382066e-02
-4.124439374043725043e-02
-3.083745308906844090e-02
8.373997093224372357e-02
3.010970440435926931e-02
-1.138411560096691012e-02
7.013372132188606944e-02
-5.811436878794483396e-02
5.620452902495993996e-02
5.925831567077269324e-02
-1.222976631443756755e-02
7.217437566737304466e-02
-5.456832720668183812e-02
-6.327648020894055536e-02
6.531904193931104517e-03
6.187537233384044627e-02
4.333323243607058867e-02
3.712310312314093252e-02
-1.070227746489758602e-01
-6.983858011110630204e-02
-2.037105589382706694e-02
-2.620868634765033747e-02
1.015170957688265874e-01
-2.241750991884948474e-02
5.152564821332527439e-02
8.625764158177076646e-02
2.459541901467733604e-02
-6.316754949047533041e-02
1.999869494099009901e-04
1.570160248806677650e-02
9.024732222103218349e-02
4.125051196036437322e-03
8.322623023138184251e-02
-7.596630426366565714e-02
-1.877219167267171751e-02
1.009937024921169629e-01
-3.942261492245452588e-03
4.780632766206118628e-02
-4.122787064496955672e-03
-5.057553504046768955e-02
1.062772886895317105e-02
9.843559459977556381e-02
-3.629912929530111632e-02
1.745799999627685797e-02
1.735113149543638517e-02
-1.405297883228788340e-02
9.403074855746132443e-02
1.447116350362389475e-02
3.169527837115620333e-02
7.005002764508116986e-02
-8.631764438487726787e-02
-8.502982039412351062e-03
6.241880927621115682e-02
3.655454176527184879e-02
-4.464172797716867841e-02
3.041605116234287476e-02
5.313699153539949011e-02
-3.293096212481555485e-02
-6.058265453552714314e-02
5.821503652555876790e-02
1.934709283217588222e-03
-4.347592753788560166e-02
4.666666406851008309e-02
3.683146519569129029e-02
2.906394808619745806e-02
8.470773803874218078e-02
2.107288847500443998e-02
1.945766227006585913e-02
3.692986342383656334e-02
3.833655188697251276e-02
3.362871942568569639e-02
1.118385820387087920e-01
2.189823361240901892e-02
7.332234339204314610e-02
7.962487655413040544e-03
2.702531534299589325e-02
4.414072363833772966e-02
3.724315434042347467e-02
9.102820014795497128e-02
4.184534983931204738e-02
8.818338304699427366e-02
6.359381707948139062e-02
-1.007884805353980590e-02
7.843796468400748845e-02
4.914643265419745000e-02
-4.348946855176353404e-02
1.117345836398539877e-01
-1.886235303357624432e-02
-2.800138289396677735e-02
7.632190317422783699e-02
1.754555228067401860e-03
3.005626032846645326e-02
6.749544638889867776e-03
-1.266550462475917946e-02
3.220845439856256931e-02
7.082017531861055371e-02
5.495762753254526678e-02
4.865804155516473967e-02
5.398464336062403640e-02
3.211158180946908219e-02
4.916350977104128397e-03
6.828073192833564176e-02
-7.407472200176506982e-02
6.417516316874828652e-02
-1.392411621230307296e-02
1.017888660012521013e-01
1.884089198546478987e-03
4.170980830848284443e-02
-8.055355062133838159e-03
-9.189491957234098563e-03
6.153162470174272647e-02
3.092281054817373753e-02
7.719842198929384447e-02
-1.624609772690891948e-02
-2.134946149475241625e-02
3.714075549957707861e-02
4.883535359086587507e-02
1.116828511686938918e-01
1.390300285526851753e-01
-3.490090772690079292e-04
-1.977548395234775269e-02
-5.228941542940588466e-02
6.655883097463290154e-02
3.657161055229787849e-02
4.638259186582063646e-03
7.051417659352679501e-02
5.903188462357537164e-02
-2.599995216415424554e-02
-2.011164705899399444e-03
-5.098220988123691039e-02
4.406014567307030283e-02
3.790711966625943258e-02
6.782498821513525955e-02
3.621819191246146430e-02
-1.043664113069139449e-01
1.052596151995893736e-02
9.297491493200996104e-02
2.408207324186828133e-02
1.091809260240907548e-01
3.098281167464417979e-02
7.473708558999410390e-02
1.832280673808160676e-02
6.164697849730996909e-02
9.299345039765086196e-02
-6.004052259920927143e-02
4.278702812074155343e-02
-3.099887456956482157e-02
2.045579078920087279e-02
-8.186992200083867410e-02
-1.142993256706999541e-02
1.497995381883825486e-02
-1.581334940161829503e-02
2.901179261361890721e-02
1.087814265668392427e-01
1.347996001571046855e-02
5.355267474242952908e-02
-1.004415503006281588e-02
4.765591495112430492e-02
1.005651580449397481e-01
6.921700948024116229e-02
5.101091217697497487e-02
1.483670794464834464e-01
-3.130463476380265786e-02
8.767352579429717185e-02
-4.823319619708361927e-02
4.876846904199164806e-02
3.508445305274962567e-02
-4.385875977198577802e-02
1.508108546992101978e-02
4.909838871116650044e-02
6.645942874191140826e-02
5.795064114300398778e-02
2.271729436264672338e-04
2.535994331779162919e-03
-4.401274748570460638e-02
-3.414741351913216233e-02
3.833479314667735671e-02
1.103330769185626586e-02
8.389664899106633045e-02
7.161195421360783131e-02
-6.859440929317067726e-02
-9.845113943908413712e-02
3.589152399178599517e-02
3.044721648229082450e-02
3.765052524924877506e-03
5.068301907189182165e-03
3.940199589011963988e-02
-2.977843693210083936e-02
-2.322203785219871877e-03
7.399546684621578947e-03
7.070067469562571483e-02
-9.859464109722060332e-02
-8.068966083086581698e-02
1.507692318813725349e-03
-3.079959841288306549e-02
6.172928393511006862e-02
-1.341304968212528662e-02
6.265825313136627606e-02
4.055899467745202602e-02
-8.161215517745043502e-02
-4.902438181004318152e-04
7.550160696676150307e-02
3.043226567538504651e-02
-1.988535627728606550e-02
7.908097709088217353e-02
-3.864131784968684313e-02
8.349595941250341491e-02
2.827794915382519925e-02
1.042800266843262186e-01
8.223691032285075642e-02
-3.450958616193852690e-02
1.011294601676116303e-02
6.391482316328668534e-02
-2.607014608430129401e-02
-2.114782974695616699e-02
7.920642909390390729e-02
-4.839431094014020468e-02
4.084969014745187810e-02
-4.834242780367281611e-02
3.614811134968853173e-02
-2.957529209082920222e-03
1.033815104641620658e-01
-3.232473915017412130e-02
6.334686229182293071e-02
3.353157228873969442e-02
5.545521837637457964e-03
2.403480480018818297e-02
-8.755704716868750737e-02
-3.973728222066639539e-03
1.080129479010329546e-01
3.276950220650340275e-03
5.926865830530550494e-02
7.815036984121828678e-02
8.168805233879654695e-03
-5.761275879273630024e-02
1.756480421560052338e-02
3.812056215939316206e-02
2.425131315011113189e-02
-3.068135066946133579e-03
3.151274912007342305e-02
1.214902852894259727e-01
-2.749062277348878966e-02
-1.097345314323773177e-02
4.619267027371178752e-02
-7.138391044468103686e-02
-4.689525052030771995e-02
-1.816731687604281054e-02
1.979557956703989138e-02
-3.335975666759701669e-02
5.730617138420314449e-02
3.830722186131457763e-02
-1.627063989072978500e-02
8.445693518427585533e-02
-3.011530392644834507e-04
1.089752484802736648e-01
5.225815741931616465e-02
3.343304533869111833e-02
6.341080994575226670e-02
4.237767711314286562e-02
4.774699999177729748e-02
-1.500450033024231522e-01
1.139933872294412315e-02
-1.393576075984328394e-02
6.977346153260149952e-02
3.005183629460217443e-02
1.408438366317062429e-01
7.814177899591230603e-02
2.867623915332658544e-04
1.372858496592670452e-01
4.633455737993368018e-02
3.514791056705671851e-02
5.903198403275510681e-02
-1.407902403256804449e-02
-3.626965467105766616e-02
-1.578853198718845746e-02
2.268992040098510507e-02
9.732263328087638332e-03
-3.413274643025497861e-03
2.469656698913040918e-02
4.083140231879515275e-02
-2.157832388950658292e-02
1.273455499139538108e-02
-3.837522139851091280e-02
-6.823935785069491777e-02
-2.473278294379285813e-02
-5.298890964466056869e-02
6.557888817235488221e-02
2.876045228041933244e-02
-7.781710537675992330e-04
1.066262136570495511e-01
-3.309219353001156133e-02
4.429648716762526334e-02
-2.605698775293224800e-02
-3.218883804690562955e-02
4.427962265180905577e-02
4.628168953116485601e-02
5.951285045618047442e-02
8.603898463889748938e-02
1.719968442975058909e-02
-1.030398253448491612e-02
-2.131632651072545154e-02
8.705606009013980295e-02
-1.353665818240656349e-01
1.723256088547618289e-02
2.042261281659193267e-02
9.300205230478791885e-02
4.735215569930627255e-02
8.275587590833222151e-02
7.508304744401332609e-02
4.474027133507280790e-02
-5.681126272766413160e-02
6.482291515407619109e-02
3.650041395609021633e-02
-3.565113536399863725e-02
3.292120139831757053e-02
4.967730658317978665e-02
-6.957316425751723654e-02
-1.972335594350074078e-02
1.012912097506656235e-02
5.586834652985518679e-03
3.258164041085104268e-02
1.285976565825368567e-01
-6.892269398904583844e-02
5.129831709481030150e-02
7.158807790897267487e-02
7.103378722797340505e-02
3.910816365054772814e-02
1.790732342548956996e-02
1.713660660565717239e-02
-1.307387746094098267e-02
1.892208000157494935e-02
6.088784901539215366e-02
1.322273564640243440e-02
2.792829717321611976e-02
7.492791924419951732e-02
2.930441194629565191e-02
5.117010436291673237e-02
-3.587309885318128860e-02
-1.545745580040465807e-03
1.808399739593543123e-02
-2.682408895260415121e-02
-5.854681833943402997e-02
-4.789591768147974382e-02
-2.197221007612852953e-02
3.815772090469685129e-02
6.949868443844760268e-02
-4.494955260889634679e-02
-4.866404976583332820e-02
-4.505073350640785568e-02
3.156847184636334125e-02
1.340211439718644489e-02
-3.391053651387826440e-02
1.084903046488277373e-01
4.786077848068211182e-02
-1.926265895835327369e-02
-2.038937718230337398e-02
5.306413461187500791e-02
-1.914380753423242099e-02
6.156403151559360076e-02
3.099938823436319824e-02
4.959646379060706628e-02
-7.726561649001086052e-02
-3.015368557255570722e-03
3.447350138597563007e-02
5.268213042552759295e-02
-3.344540063025713827e-02
7.458389400784716516e-02
-1.920224340420507644e-02
9.532547871654729887e-02
-3.417373066616249955e-02
5.258954892637207612e-02
6.091545457043988365e-02
-9.188040175029550932e-04
6.056190092825401022e-02
1.154755954335500399e-02
5.672594464445146478e-02
-8.202154564870954567e-02
-6.980223905308694356e-04
8.972985341119575631e-02
6.209429160021086302e-02
-3.686144125707854768e-02
-4.683638238621569416e-02
4.618648314194078591e-02
2.128730303303452004e-02
4.444818510516719556e-02
4.730835065632246761e-02
1.437058415852430701e-02
-3.020567985380042189e-02
4.181470708258247515e-02
3.494086677661632518e-03
3.489117306046893296e-02
2.332513238758171861e-02
7.172427201674240471e-02
-4.693572649766876437e-02
-7.553551733922911349e-02
-1.503132772433454084e-02
-1.097510717871599990e-02
1.490447071979605631e-01
-2.995963906006197247e-02
-2.676340364400246405e-02
-6.633881100429693534e-03
2.130655391203670895e-02
6.684758154746246912e-03
5.289535577572802155e-02
7.560877943726750094e-02
5.060710715928102427e-02
1.519089020091241027e-01
-1.548382809026493251e-02
5.688518703595080855e-02
3.017212376255447651e-02
1.409090055557532008e-02
1.139920190927395383e-01
1.166982988256522625e-03
1.754785201029339381e-02
1.580399585172038990e-02
-3.307111216565194762e-03
9.265672750512239653e-02
7.029766215922131530e-04
3.329999094868043262e-03
6.305643375850188137e-02
1.542185918982157816e-02
8.302774619650472865e-02
-2.758834924807342798e-02
6.914659967520432604e-02
3.713590092769544077e-02
-1.676784026859320584e-02
2.102484068625993380e-02
4.998576461588476877e-02
-4.169050355472913444e-02
3.396705237928560744e-02
7.458662372591705336e-02
4.052388805652872017e-02
6.497228564224531711e-02
3.470787195557244187e-02
1.904159380926154568e-02
-2.091026112871422968e-02
1.626226728743062483e-02
-4.859995419137005251e-02
-4.500999806564538741e-02
4.142477615954221967e-03
2.731384286120888683e-02
6.661292592797604661e-02
-3.305373840394613960e-02
1.859665304608084865e-02
-3.251560713720622053e-02
-8.271734558660526204e-02
3.822155298273589158e-02
3.607264155541436285e-02
-6.605991337829233978e-02
8.114658591512760588e-02
4.709718124745904816e-02
1.397604082505212175e-01
1.610868554383243154e-02
-1.777572791736628868e-02
1.887509014705161456e-02
3.637062684834125453e-02
3.861266864453001546e-02
-4.163864402849531965e-02
2.893521913584412575e-02
3.097002917674389344e-02
-9.286200275611838570e-03
4.468023594695948175e-02
1.897151673685472384e-02
7.011243726794245956e-02
2.554913795934161611e-02
2.234729729522229660e-02
5.026772074654000527e-02
-4.020027768774894067e-02
9.680024885417196079e-02
-2.869106597909455020e-02
2.261503847742037804e-02
4.093132436450584027e-02
1.016882564176343900e-01
3.888096635994648526e-02
1.965663914590960043e-02
6.324084507172024472e-02
7.776951458743966428e-02
6.789513563207785589e-03
5.284609988139168588e-03
2.852962060916635831e-02
1.229057287795556029e-02
1.376737916873398415e-01
3.141514815186200425e-03
8.436310569976218643e-02
-6.106636966332894961e-02
1.058897069364851534e-01
-2.599267919287777048e-02
4.629437123355930467e-02
-5.264171942340164362e-02
2.324392017137697983e-02
3.037919315497241562e-02
-3.871888312561179435e-02
9.415909858560700396e-02
-1.265840648397384589e-02
-9.130822458567553965e-03
1.045801769523510040e-02
1.316167282059829413e-01
-5.522672066505538574e-02
3.090324562240160874e-02
8.744966031919937377e-02
6.842783777057567796e-02
8.479580780025949838e-02
4.127888126778767736e-02
6.016422609096563553e-03
6.207437438603360252e-02
8.941466773017726910e-02
-2.472705354545733786e-02
1.902390218656738186e-02
3.638479850819414940e-02
8.921148065423467610e-02
-2.314977718110935046e-03
-3.538397523024742336e-02
3.951432643983264492e-02
-1.262803788716811496e-02
5.275581587097610652e-03
6.617793256328415030e-02
8.595270364945906127e-02
-9.968350102037638882e-02
-4.474475628605728561e-02
1.017293993184028161e-01
4.626163787632910085e-02
3.863516443956278856e-02
-5.771160070272121634e-02
4.221552846268745302e-02
-2.847941681380731019e-02
6.999569950932316154e-02
-1.005215034258921496e-03
-1.170922362852679227e-01
7.197701964312526457e-02
-1.752479311611225554e-02
1.284563332820622648e-02
6.358152379749178185e-02
1.284533561925516876e-01
2.784166223021702913e-02
1.392926629145565739e-02
9.596235804772522415e-02
1.064642462847544685e-01
1.154698610989359081e-01
4.406116462165720477e-02
2.984436294384559731e-03
1.123402378342527597e-01
4.224012379764752884e-02
1.612665335922781190e-02
6.811462692988969059e-02
5.044742306609561328e-02
-9.773570033953732708e-03
1.464736183599934908e-04
-9.546746090137891994e-02
-5.208262330971920318e-02
-3.550157513460989317e-02
-7.091698146985322797e-03
-1.446550216440036819e-02
-1.867551384347796925e-02
8.895275423102633194e-02
1.899564641533369250e-02
1.963435387430868470e-02
1.949370452517549396e-02
2.945612452377957546e-02
2.280028518820640185e-02
6.768386049605656929e-02
4.016857175550555409e-02
6.508984985532476064e-02
9.840053070600822405e-02
-2.228047810207484797e-02
1.522157587445253923e-02
6.870651749344659776e-02
5.655027013484165838e-02
3.094359302769083414e-02
-3.276836288465722474e-02
-5.061973719191363574e-02
2.521644591041510841e-02
2.713291422403422623e-02
-3.926354218939644841e-02
6.013747841461441340e-02
-6.739351210831277805e-02
8.605391710783436010e-02
-8.185432377264106538e-03
-8.965441723806433227e-02
7.523484662668958323e-02
2.717436602262591951e-03
-9.256694475330019822e-02
4.713494249411710052e-02
-2.918152243002412882e-02
-9.867393937668587217e-03
2.589731332210334913e-02
-3.221387588004220176e-02
2.758137810913188076e-02
3.329499595391648831e-02
-1.015447547631785213e-01
1.160634426154059651e-01
3.419744750045072834e-02
7.952219171118139751e-02
-8.829209177280035459e-02
9.080992887480873743e-02
-9.128959813178139093e-02
7.329352778717530825e-02
5.855887498181473055e-02
5.885177348814487480e-02
1.890472564049461637e-02
-6.343891718164064615e-03
6.839087584223710325e-02
1.990794778817442379e-02
9.992633307316302338e-02
2.584607264565519716e-02
-2.611399705881789837e-02
5.995016481723841953e-03
-8.483554263230853876e-02
3.495284115550051363e-02
-1.344736025919842856e-02
7.203846237837428779e-02
3.161274421768894144e-02
6.792904806988585287e-02
-7.737165775226167996e-02
1.150871314030624780e-02
-4.000209501562380227e-02
2.829298213341904789e-02
8.290799703575593704e-02
-6.747176868915338854e-02
3.486759008714951369e-02
7.359763391801960302e-04
-1.824786799476184329e-02
7.851637048114445960e-02
1.130241631326607543e-01
1.807706372350384103e-02
-8.837694234085709255e-02
-1.294937012455088694e-02
8.320883118103679019e-03
-1.999490344090161173e-02
-1.545575636869893181e-02
1.639147378117780315e-02
2.726648447019097872e-03
-1.213041622859301755e-02
4.938255316417508589e-02
-6.936499129579697109e-02
6.910472018444992204e-02
1.099169892911281698e-01
-1.870267149504874563e-02
3.676644946812841763e-02
4.491882522229910524e-02
2.027436813489916917e-02
2.023533457685684767e-02
7.090904066159325891e-02
3.632672835729234412e-02
-1.686133881344363409e-03
-2.955766318052841651e-02
-6.928546429816809238e-02
-2.617592709922699282e-02
3.153541959750691404e-03
-1.404899954337234143e-02
6.579702576412095605e-02
8.652289082208099169e-02
-2.314289428577112964e-02
2.534918526755722268e-02
5.356754297254754521e-02
-8.614876011424457344e-03
3.363226746618879631e-02
8.827354666530581873e-02
-6.222965189074355224e-02
-4.678936054761118762e-02
-8.459451699788458900e-02
3.702133982362212916e-02
1.504491429757509255e-02
5.662006022255852700e-02
5.339739815267820905e-02
-4.651410828844233791e-02
4.692574621605694052e-02
5.965663350878596533e-02
1.276131076476505755e-01
1.027477157615844516e-01
-1.291412537826324564e-02
1.001019150295725940e-01
-3.912757148806297186e-02
8.402375029935184661e-03
-2.758476274544428039e-04
3.234032544164237161e-02
7.522891869612018112e-02
1.538349823808168870e-02
8.141038009395636793e-03
8.859427389528759522e-02
-1.734908562948681498e-04
4.103068011949771721e-02
-4.318563475325479933e-02
3.165728131674439005e-02
9.969117505391755785e-02
7.448469061155835180e-02
4.718485277795154975e-02
5.777136989109950271e-02
5.296392938779590637e-02
-2.083698809358396423e-03
7.863409104835640540e-02
2.891810494650150914e-02
3.347483919796701013e-02
5.867845196584268314e-02
6.721973425557317694e-02
-8.336794491962022657e-02
4.291804977038563007e-02
2.994166663807679499e-02
-5.213655426072166116e-02
5.402990859869365864e-02
3.079147577421752907e-02
4.516111177308666097e-02
-1.483844403150222022e-02
7.566351746998328798e-02
-3.787385168296351912e-02
2.759558986283299972e-02
-2.823035941022304651e-02
-4.370320497740134980e-02
5.192155419038256559e-02
2.851363470520850221e-02
4.144979529784492689e-02
-9.553514025536785290e-03
-1.240011824049181213e-02
4.297913668926228031e-02
-3.972241117650121035e-03
1.215563441213217888e-03
1.240592960101042502e-01
-4.790232092641939776e-02
-1.628608610439908830e-02
4.199010707089618349e-02
-9.534774902128052149e-03
3.699282551076107928e-02
5.453592000215336244e-02
-2.611068455264457452e-02
5.546370466736230687e-02
4.086754471718538617e-02
1.344569078204987667e-01
9.641329089974909339e-02
-4.505839736963885948e-03
2.626197265014845045e-02
-2.509219996354433713e-02
-1.721603911377864171e-02
2.467132607388771229e-02
5.393331750208101710e-02
8.495011840697375138e-02
-2.200105417580885611e-02
8.698218517257068350e-02
1.344592900461904529e-02
-1.277744890785786208e-02
7.267487280751636081e-02
1.164887114457490574e-02
1.845758560538541745e-02
9.730098873044512597e-02
-3.826269058031616516e-02
1.331700209876858221e-01
3.487567189293702252e-03
5.489116794500589758e-02
-4.553163911839241962e-03
-3.798649004696651871e-02
2.087683777006822672e-02
2.572826315379882212e-02
3.660351677593476349e-02
8.506090357239838584e-02
3.811474913437815082e-02
-5.016034349795549241e-03
2.183591261502517214e-02
4.080699485087013051e-02
7.964543080372173123e-02
8.419446260046861349e-03
9.748072039553525026e-02
5.444951026802027222e-02
1.446693785561093681e-01
-4.645657003322582745e-02
1.069059609502418309e-02
6.304756539943169591e-02
7.721437267519942749e-02
1.356651650851973812e-01
-8.616167208766511987e-03
3.415297831647603338e-02
2.219789235050605939e-03
2.758954914131111612e-03
2.043253298855297537e-02
-3.030402737677523675e-02
-9.482681842694089258e-02
4.625168794357227380e-03
3.696843689676287958e-02
7.214126930777790825e-02
4.902216812429791883e-03
-1.526853290537275552e-02
9.579904870915549944e-03
1.406063436081337048e-01
-4.349584480316585205e-02
-6.895804128386633092e-02
5.211386923745087857e-02
-2.221718168094916762e-02
3.766972630184579895e-02
5.125667910782157749e-02
-4.986250205006170777e-02
4.135489080359673608e-02
-1.801934928601967717e-02
3.656651173679022204e-02
7.942139659172327282e-02
4.746330285698932387e-03
-8.082984569176386233e-03
3.379400077719015710e-02
-6.150985375489508716e-02
-4.946507602962151029e-02
2.537839632622024277e-03
1.059982816803436423e-01
9.557555018338827202e-02
2.842791882159813668e-02
9.530158976081101740e-02
4.368062640064322016e-02
5.732389524487131044e-02
-9.797515848312725317e-02
2.441560944296602281e-02
4.948731114452977094e-03
-3.603957079248463341e-02
2.885552107514306047e-02
2.335266585741781545e-02
-3.845689366760973033e-02
-2.700821734464040058e-02
-3.999739262312178995e-02
5.047335855916493252e-02
7.617553816758512383e-03
6.060497278683249847e-03
5.311897308359801034e-02
-8.292766337995516324e-02
4.922975248359768435e-02
6.926136730026495603e-02
2.512389937631051909e-02
8.631823267352621565e-02
-1.952527565544850616e-02
3.522539094224012152e-02
1.311296665725324717e-01
-2.362263498381978952e-02
7.452624669438907834e-02
7.765335274577944702e-02
5.112685197527711001e-02
8.904454179699548833e-02
-1.746278114567823697e-02
8.445403317258587395e-02
-1.552898662081730885e-02
7.024844362010543297e-02
-1.989366356678725495e-02
5.739921293298368837e-02
1.208385756947769341e-01
-6.902770100178068358e-02
3.343518196978272072e-02
5.016634431000306475e-03
5.501944545676411974e-02
-4.156943668813072729e-02
-5.822594178784196162e-02
2.170432327719390431e-02
4.660220803663933653e-03
1.127765708148551066e-01
-7.416246842173293552e-02
1.715344630051967439e-02
1.697687178860677118e-02
7.048825610728741420e-02
-1.438162870410554170e-02
4.778879985454886903e-02
1.118626447768118932e-02
5.055291167212273146e-02
1.739024161460583570e-02
5.591287965336444454e-02
3.059404897519292510e-02
7.106523625181840331e-02
5.254811665123427372e-02
2.798119292770688549e-02
-1.993091474262168386e-02
2.099697832135419967e-02
-2.193854500144988215e-02
5.063564850937037759e-02
4.395522837993716403e-02
-2.643620055057943966e-02
3.708122486940008955e-02
6.638827779735458068e-02
6.641005419351329875e-02
9.068724687813072352e-03
-5.617349076469809431e-03
-2.674209099903688495e-03
9.996847817981034667e-02
-2.957039803650043930e-02
-3.076378734779094959e-02
-4.723455581916528867e-02
1.016238223069649838e-01
7.684914644402211781e-02
3.550201183132082466e-02
3.032077131526175751e-02
1.060319666495208174e-02
5.743073482310571271e-03
3.288941088952668929e-02
-5.269875263865080040e-02
4.417297534335111464e-02
1.204775120663785920e-01
-5.237774466606123086e-02
3.687508433661484258e-02
-3.936490015262757852e-02
-6.701267584209008588e-02
5.659610684045746944e-03
-1.359286138859227243e-02
1.117365106150882414e-01
1.871619284717996462e-02
5.266037456705319891e-02
8.659427628722526915e-02
3.768000170735213983e-02
4.242154719712152439e-02
1.148304931159433578e-01
4.640159155671671337e-02
3.166993714339388227e-02
5.768438410802829291e-02
-5.113810206945324649e-02
2.235212828893378204e-02
2.404486095680633331e-02
1.301630408386094187e-02
5.346528872109357344e-02
-4.166850063814329236e-02
2.056502938211805798e-02
3.788043837629308241e-02
4.497552220716381083e-02
-1.228483796319086545e-02
1.029806769655369908e-01
1.052038274537900747e-01
1.196914890680597643e-01
4.518516034424824995e-02
-3.911811096652771246e-04
5.889747297749611810e-02
1.813339656456926935e-02
6.956215075558708216e-02
1.173083415081889042e-01
8.556955464230536768e-02
-3.777151186882334033e-02
-3.367323424318646383e-03
4.056487071730630750e-02
1.529170689688490702e-02
9.313262842429195776e-02
9.475968974081576401e-02
6.707963465544759807e-02
2.508014426671681743e-02
5.778296701956858045e-02
4.526730875343117078e-02
6.544649120455454938e-02
2.100223852143418696e-02
6.071011383163853886e-02
2.302262940619400830e-02
2.046040118966746188e-02
9.505258460082722724e-03
6.439309784011675031e-02
-6.177770577550664027e-02
8.956341527640335198e-02
8.997982871703341309e-03
-6.694597922508799433e-03
9.085680899473629057e-02
4.383350282670328557e-02
2.305395084104415737e-01
2.353190151001813973e-02
1.940257281851236193e-02
-4.567420121241476394e-02
8.147078684981058291e-03
2.984421429637064069e-02
1.088277750448950060e-01
4.739505154915315405e-02
1.081976788080556834e-01
-1.659292998819764803e-02
6.335090664699140166e-03
-4.753763432548599455e-02
-1.573667809707835624e-02
-4.825155717904432151e-02
5.340474246801688030e-02
4.933044457447603032e-02
-4.752117384539970846e-02
3.047959569432232355e-02
2.757685240308309360e-02
2.953379200478828751e-02
1.573431596495521861e-02
4.416149689900997904e-02
2.050217967512729667e-02
8.964105321532520043e-02
5.941085770153194112e-02
2.320223090660495854e-02
3.742671305274432314e-02
4.186660703383741911e-02
8.756118715463631630e-02
6.880135341051397957e-02
-5.760623900491065701e-03
2.452165742672344009e-02
1.273718832546094915e-01
-9.336397912714040903e-02
3.662867770742942591e-02
3.881029327169006199e-02
1.022936962334325406e-01
1.206566855715894143e-01
4.028750132742481282e-02
-1.724621737072109390e-02
2.721543807058107722e-02
9.601171079580793702e-03
1.192612717540050271e-01
-1.864163921656945139e-02
4.862274844141669522e-02
-3.771529966520416333e-02
-2.127454000613474699e-02
-1.167003014839476834e-02
2.434314883027512144e-04
8.800895799392961100e-03
5.184861521927758982e-02
-3.528762568136538207e-03
1.409479938620635323e-02
8.490888737805026010e-02
-2.375842716880414290e-02
8.658067722031628777e-02
3.298232202866269169e-02
9.149248224632286486e-02
1.975028288578628208e-02
2.432840430152953884e-02
-1.785624907557309404e-02
-3.361079339224367496e-02
-3.620490848236652959e-02
-7.433976284055841474e-03
1.269407873744960585e-02
5.145136128171174522e-02
2.005715740364775318e-02
-1.890868489929539709e-02
-3.160059271073808324e-02
-6.683702814113855195e-02
-5.042291585471622706e-02
6.808626660514621731e-02
3.006954437230505151e-02
-6.202600236126615957e-02
1.027854705682438446e-01
-4.551659384439553369e-02
2.728784316703829205e-02
1.283841395749770603e-02
1.093432580573823060e-01
8.385935308465188032e-03
7.814606985496090619e-02
4.024400458046784729e-02
6.729759573518799554e-02
2.590000950857680381e-02
1.444171280902073647e-02
7.488794279932552145e-02
9.116896302570384747e-02
6.365134868539902568e-02
-3.610864664196200557e-02
7.354218162315077911e-02
4.649040645763362345e-02
8.513387055787925706e-02
4.979484877651583347e-02
1.264976099468592130e-01
6.252622439749369598e-02
3.449525952772039376e-03
6.833485738813879773e-02
8.121935225359874777e-02
6.109910779687744570e-02
9.613235087635785270e-03
1.981041274611869060e-03
5.435801309302654323e-03
-6.972972306282136830e-03
1.198731504217707272e-01
-3.848007540697506029e-02
5.757314753646473882e-02
-9.086331958866152025e-02
7.534060789513860601e-02
5.896245740413887104e-02
3.154187330801073996e-02
-2.278195208071303809e-02
-2.506502373027722982e-02
9.086654687042143227e-03
2.721209763210678725e-04
7.655788666613450033e-02
-2.231404191424015207e-02
7.235020157782053041e-02
4.856681280684221197e-02
1.233567682148090094e-02
1.222688757418264327e-01
-5.617353978206857806e-02
3.900997392207700143e-02
8.427152552928708629e-02
-2.097104192321161756e-02
-3.244157060458746633e-02
9.425048846678110714e-02
-3.090340605148732614e-02
7.285745314171333809e-02
3.065354559710210813e-02
4.983486685766641555e-02
1.380896733103618643e-02
-3.544288708471015487e-02
3.672906137321751974e-02
6.936904434294220712e-02
2.739715843545315749e-02
7.317395218044007998e-02
-2.917978313727182318e-02
2.524923717197824838e-02
5.639375651759895997e-02
1.028704309652047344e-01
5.882393298534047132e-02
1.180775797047006193e-01
2.584908724435416513e-02
2.253285488684287144e-02
8.189771644837284814e-02
-4.001538606974192058e-02
6.416418250120231592e-02
-3.304710787028801444e-02
7.366949106957385029e-02
1.455908415852714965e-02
6.835788549287287463e-02
5.762292427867451300e-02
4.807260871641034355e-02
-3.428278852232033436e-02
5.333580136674198613e-02
3.254618983882433952e-02
1.229809502624003466e-02
4.648582120909865167e-02
-3.196865420971036625e-02
2.264026798542400146e-02
4.977183226977206082e-02
2.802883823502719252e-02
1.966031998778131756e-02
5.654154046084130646e-04
3.525079512563484424e-02
3.370845692868738169e-02
4.377177857275403594e-02
6.998812565144199756e-03
-1.667068278057411840e-02
1.290895440151998072e-02
1.214259987374102651e-01
-5.138503118306245177e-02
-5.592965168121931396e-02
-2.750043957386768059e-02
3.763681677245443030e-02
5.430869188564940199e-03
-9.122009755219651073e-02
1.273150914954570834e-01
-7.759470154421047039e-02
1.793724230793921834e-02
1.181725793394566154e-01
-2.116019321251929458e-02
1.101276749533598720e-01
2.574832201436299747e-02
1.012115217461569822e-01
2.186046423667813501e-02
8.400476199684440981e-02
5.876701357928589345e-04
3.170931429437963411e-02
7.167737359911321993e-02
9.757540292962335604e-02
7.685587888011531643e-02
4.342638700155238701e-03
7.098752050386429591e-02
6.627777887435350179e-02
1.084714742284480574e-02
-2.352113590379951297e-02
7.661979103941876645e-02
-5.338895331423305218e-03
-4.279916610218360840e-02
6.398902450247085857e-03
-4.208860953606750888e-03
-4.656844352556262223e-02
-6.909145250791323689e-02
1.034502004164140898e-01
2.158614525270015697e-02
6.601754410589395772e-02
-1.038943149608351386e-02
5.524781072793338854e-02
2.243965319026533511e-02
1.751733703808673950e-02
4.129032542608487844e-02
6.600184434003775191e-02
-1.452490065176394347e-02
-4.198279276365519258e-02
5.131111752288934624e-02
1.283029793876406255e-01
7.725115389451855941e-02
5.009491834583033182e-02
-1.730620764004353260e-02
-3.253370695962762033e-03
6.305672486088155504e-02
2.419663386255157395e-02
6.395319886838414514e-02
6.337141627941968169e-02
1.597810556475054433e-01
1.054865040148915238e-02
6.475353485963651623e-02
1.592046762567802393e-02
7.532418519583927718e-02
-2.254820146011336443e-02
1.058788406754531813e-01
2.597576865549149766e-02
-2.911073944914642150e-02
7.417009045856004512e-02
3.631348081231325874e-03
-4.023791575965923739e-02
9.266700905283068238e-03
7.647866327460438665e-03
1.334754907988300668e-02
6.622272446687366143e-02
1.312267915895732051e-01
3.518964326857979691e-02
6.967246857377856935e-03
1.761285493374833977e-02
-8.310855627531664458e-03
8.486282863674798893e-02
2.636310393085084663e-02
2.197078965553573779e-02
-9.056941297519846210e-03
4.139269306233524237e-02
5.044670751483647242e-02
2.411026837476429319e-02
5.609827683830702350e-02
6.999430650304290513e-02
3.383712891314197974e-02
5.518229909727095928e-02
8.594932435169061469e-02
-6.087210128314701763e-02
2.823852579738784715e-03
5.480836413465723506e-02
5.118526714565390517e-02
-1.555037715988089736e-02
1.445527705957630749e-01
1.038230968339275964e-03
3.182978114200977343e-02
1.067933836804710150e-02
3.671554214722325127e-02
-7.726006878910757214e-02
1.020967983127005901e-02
-1.023319536634702612e-02
2.350005051694121355e-02
8.058028028273265739e-03
-9.578051497308462392e-03
1.470393393804122206e-01
-2.285817174842279600e-02
2.579709792228730009e-02
7.981509096627832645e-02
-3.403649389053560459e-02
4.997115756773072570e-02
7.837435423474230223e-02
-2.848220219155394185e-03
3.979593854797373875e-02
-6.965827103348166960e-02
-3.906242298778930117e-02
4.502260490490118949e-02
6.318219630799795650e-02
7.613925697634451630e-03
6.558011819924877694e-02
9.571720614925996462e-02
4.493789364388856011e-02
-3.450866185161934746e-02
-2.896051686303142622e-02
-3.022525115518287508e-02
5.403672358100005541e-02
-9.665680336858471083e-03
1.006912723556274789e-03
7.505731601650939000e-02
1.001545793989150205e-03
-6.982936406323819734e-02
6.431892796359989228e-02
4.732682411849776366e-02
1.496754377778414941e-02
5.856641424108404576e-02
7.726834883411515080e-03
-1.217505597431900975e-02
7.145728069423941398e-02
3.502346611391526227e-02
1.241202165249517646e-02
-8.889262875400486680e-03
-2.395146237976377573e-02
-2.326848494241302856e-02
-1.088283022759974029e-03
1.561574391284938426e-02
8.002964294331375850e-02
7.006134716318686284e-02
1.564242298038686155e-02
-4.834550815394184770e-02
2.163396069501706195e-02
-4.867505412664048167e-03
-4.125344288280238803e-02
1.405665636413400837e-02
2.945411580257814924e-02
-2.745621988864751367e-02
-2.270304060273867566e-02
3.203319744686614068e-03
-1.008939507563983290e-01
5.443655092752739538e-02
-6.072758766785098933e-02
1.123658725694583888e-01
8.772469948544095453e-02
4.679243762417308744e-02
-3.140582875742387731e-02
7.794101078340638644e-02
4.860693118712820782e-02
8.466016950570519339e-02
6.565758314751389546e-03
1.358648231800009369e-02
4.216791920475829181e-02
6.165798397511786100e-02
-1.134691754912351969e-01
4.434216722216057643e-02
7.511010932969158782e-04
-6.231364435602108724e-03
3.552399083244814348e-02
7.860033877478918296e-02
5.579343782746384178e-02
-3.711091664376269667e-02
1.210211161323711399e-01
7.101758736318530829e-02
8.849210322724548839e-04
6.295749578052657613e-02
1.205915062535684174e-01
4.147396526780727788e-02
9.854136662891264942e-02
-4.646414694205971974e-03
6.377220642811627649e-02
3.893162893096478727e-02
-1.662532540588428781e-02
8.669233167869490331e-02
6.610329412110899083e-02
1.680035392301988326e-02
-7.871423260368519068e-03
1.043269606478009481e-01
-9.139315515141332655e-03
1.606994783341610458e-02
4.643470081079690420e-02
1.258838828956787004e-01
-1.123223681818844716e-01
2.836783645841525758e-02
6.448550444702304263e-02
1.133714950646970837e-01
-6.396611333052809253e-03
3.026019955764068861e-02
1.507092372133177205e-01
6.096669335979503857e-04
3.608322089630600429e-03
2.078923209201283956e-02
3.804570267686326057e-02
-4.460736421071427593e-03
1.105145671859535939e-01
8.135585641065799789e-02
-8.509810837434378383e-02
8.483246418864869715e-03
1.001179499937435297e-01
-7.511730065583932525e-02
4.326669856463196545e-02
-5.426154207997332946e-02
6.420592093137557355e-02
6.675634282174149059e-02
7.581211383672896431e-02
9.730488273981367786e-02
-2.650892495830114645e-02
-8.889018101082779566e-02
-1.514899955134737033e-02
4.499044938085515477e-02
-2.792834037914844556e-03
7.377338493715587808e-02
-3.012194458829623930e-02
-1.082482309512204990e-02
-1.370785884997674986e-03
9.073122460002500111e-02
-2.069779918680774572e-03
2.215436349597404986e-02
5.536762316722125543e-02
2.691017977078390133e-02
7.390158294639262611e-03
4.713093453243796110e-02
-1.890471891029368301e-01
5.042843478551212177e-02
-2.971434416240094356e-02
7.747265463016456133e-02
9.170468903147102613e-02
3.197048285578845545e-02
9.194924667439642596e-02
-2.076478802476055055e-02
5.378016797308878688e-02
1.256227879011310999e-01
7.434675785122497362e-03
8.153320450031639743e-02
-3.489534074415431841e-02
5.282561506886090247e-02
5.166019963390006131e-02
-6.821433616827973778e-02
3.178529781814778271e-02
-1.012658052889552768e-01
-6.127558888699978501e-02
-2.655789779494159911e-02
7.432014129701625116e-02
3.392826634507047079e-02
-7.682165571563480400e-02
-5.567645230375771470e-02
5.473061826265985391e-02
2.944962590876231898e-02
-9.886212046160360381e-03
-5.549954290145436148e-02
1.117861679320933110e-01
-8.878642736277479741e-02
2.063406347133581523e-02
8.405152973787204107e-02
-5.668378357644166671e-02
1.092464297183308175e-01
-7.415378318953673616e-03
9.631960656360823159e-02
-3.395107573811563528e-02
-7.713822447123698522e-02
9.571023451728774556e-02
4.627224277622115495e-02
3.105496902595807421e-02
-8.439864479951890430e-02
-4.295200314824627885e-02
-6.645654140959031397e-02
1.377560736177172720e-03
1.146702322816961321e-02
4.251495477894311897e-02
-1.789527081522983287e-02
3.491122080520078080e-02
1.615966494248740823e-02
6.166705616906095755e-02
-4.121370751451562675e-02
5.302493505679273245e-02
-1.421748930785407886e-02
-6.233620552188181944e-03
7.189966748634478433e-02
9.650065209236111108e-02
-1.854072286253269017e-02
4.274251851712746950e-03
7.656961189848432436e-02
5.459372202289063808e-02
3.946470539424212776e-02
-4.259451743052016653e-03
1.567267895246077930e-02
6.176115243201996119e-02
5.685294110323479283e-02
7.488843138435048730e-02
2.554812300745822051e-02
6.329248399329333308e-02
7.196939993143101899e-02
2.933448826845311969e-02
6.954573758656487636e-02
1.604606020676276404e-02
-1.696048681739295138e-03
1.012834102070539824e-02
-4.866103116541047741e-03
-1.409481171922132847e-01
-3.999441334521182390e-02
2.231448740637114597e-02
-2.794895140335248648e-02
6.012762117295283870e-02
3.425327998679926489e-02
-6.175203275712743203e-03
1.839347263634223961e-01
-9.368595845569079039e-02
-4.537730411824888316e-02
8.832161442660521611e-02
6.235417145545065626e-02
4.438677696944488826e-02
6.937791244087467002e-02
7.172741358950648904e-02
6.817886342230292107e-02
4.153598867705558806e-02
2.176431911594354715e-02
1.046566026634462854e-02
-5.551030692173632153e-02
1.446224676881217308e-01
9.299674444446903721e-03
3.234239871322931725e-02
7.190214850466622454e-02
3.057911515670230437e-02
1.038912692296866946e-01
-6.056604733414764491e-02
-2.733440135340308927e-02
-5.236466979578266456e-02
4.189659797305520655e-02
-2.115312563048278582e-02
5.672906509923765495e-02
4.501007617697404262e-02
-1.405006805464655353e-02
1.033809254681687488e-02
5.043159735594644061e-02
8.295882905059370413e-03
2.027779199352857872e-02
8.162923549400184775e-02
2.132802208060244689e-02
-6.843021510070057545e-02
-3.726254115221258557e-04
1.508678912755833518e-02
7.191374061890763725e-02
-4.420605076851483704e-03
2.922418143612212291e-02
1.762906877914071496e-02
4.960927834400783581e-02
-2.740864306271455220e-02
1.289386083160583840e-01
4.866647746354123283e-02
6.767578255049495894e-02
6.460253540290861185e-02
1.117095913041180472e-01
3.708447056974428779e-02
3.146458994331625958e-02
-2.870943111009119017e-02
6.094806033977818310e-02
3.795871742843593549e-02
9.094854039460384398e-02
5.372546292225340719e-02
1.159541752594088655e-02
-3.259760130444239873e-02
2.097618822730929269e-02
-3.539737311557979008e-04
4.124421678517457834e-02
2.786869591859587186e-02
4.826418760650497825e-02
-2.677096099365643481e-02
7.415382516305731031e-02
3.093142267621865060e-02
4.874959866271753178e-02
-8.337720123576017328e-03
-7.455428808712571791e-03
1.827141029151142793e-02
7.711455929102375983e-02
9.157893067697042699e-02
4.426639949782476546e-02
2.346337131603915341e-02
2.191179286462490924e-02
8.716163344615518449e-02
1.476816390159068661e-02
9.046026518056515808e-02
4.834790397930276151e-02
-4.352822273833202582e-02
6.436858577185844421e-02
1.070717763421003693e-02
-6.561098483350917901e-03
4.721941292140377500e-02
1.958025525005272285e-03
4.439819380664559306e-02
9.403479035628101168e-02
-2.027253261096470874e-02
-3.589419914886694558e-03
1.839478608298453916e-02
-1.262120979156280409e-01
7.160652860909273720e-02
5.948620309414442975e-02
1.221834350649285000e-01
3.434622233314895312e-04
7.184298458867470483e-02
-5.073814042092367887e-02
3.700415662780703191e-02
1.438212240411724510e-03
-1.201266241770898233e-02
1.393663617821727929e-01
8.075752521007838192e-02
-2.509825915249040348e-02
6.099999563932581581e-02
4.420995299692208336e-02
5.994577287328351628e-02
1.684823219653879683e-02
6.186297373058195076e-02
-4.480946683517741252e-02
8.989027688079838374e-02
-2.683008595655138676e-02
5.484738559318594331e-02
6.246635917638009017e-02
2.756421944005550337e-02
6.234792286544812295e-02
-4.190627883582328551e-03
4.702154464028686365e-02
8.118567923414618526e-02
-1.017862751274705296e-01
2.902816909190536476e-02
1.011421199817654354e-01
6.673470807763430546e-02
4.723250741005873693e-02
1.093278805083616051e-02
3.219158672163854179e-02
-3.883495307175295879e-03
-2.387379159705434184e-02
1.239176498932663267e-01
6.256324693080438093e-02
3.842566645244017282e-02
-1.077887188112755697e-02
-6.339869002912597307e-02
1.250820752470456487e-01
8.767393156575013780e-02
-6.769213261912085389e-02
1.066468459504013172e-01
4.392320332292235646e-02
5.099639596333235825e-02
3.533997952547512922e-02
4.690277564868221283e-02
-4.997888355655422457e-04
1.236210646532819174e-01
3.780061752507807293e-02
1.334909526389659595e-01
7.489222173313269358e-03
1.000909749872449898e-02
4.642648620130825771e-02
1.071827175129547692e-02
1.689364823961437764e-02
9.554568379129192712e-02
6.769805673445523919e-02
4.784466091740394861e-02
5.657376569720237725e-02
1.041745236379267858e-01
1.068755971996452475e-01
6.430242154830230483e-02
1.146282102326990626e-01
-1.258431221059259572e-02
3.907845038661553194e-03
-3.250801705354459253e-02
-3.745901592223788851e-02
5.487595748867839934e-02
8.075600592497185481e-03
1.363988151428308267e-02
4.410062962609247877e-02
8.081326438468754148e-02
-1.023300587084897545e-01
-2.349243883712653393e-03
3.053971993575257601e-02
8.657362918483406389e-02
6.305856493709609267e-02
4.056148664782473906e-02
-6.908582209619627823e-02
6.993129555102001182e-02
-1.875783282874742691e-02
6.672275254892040541e-02
4.797050862694367951e-02
-9.793342789348158384e-02
6.421241759307368124e-02
-5.650805948915240545e-02
6.784098481730756192e-02
6.695671031907003690e-02
1.138276017429245140e-01
3.064132240724355173e-03
3.384055588416082921e-02
-3.281567014603996302e-02
-9.978229818451432587e-02
-7.635910359509220924e-02
7.712389956583941275e-02
1.900855779255652533e-03
4.691337462380021361e-02
-2.158549636591739623e-02
4.239051423980122468e-02
3.746035352828756826e-02
7.942863685932599616e-02
5.343916320489800614e-02
8.484238324869992909e-02
2.500044861132523499e-02
7.616476275729308588e-04
4.078499932678482376e-02
2.318174225653862539e-02
8.388463796158038277e-02
1.317797425774181186e-01
7.756602327373729455e-02
3.226634918078827297e-02
4.286972124677942281e-02
3.654284195057636714e-02
-1.771545567819871742e-02
2.656504284928119450e-02
3.569148712253193689e-02
-1.376734740700567491e-02
8.653077780642585981e-02
9.689980397175264326e-02
8.564681664180439150e-03
4.632040740025317876e-02
4.744381736883087480e-02
4.272199793222698078e-02
-1.501845272314572197e-02
1.057474649828553659e-01
1.021240061634188373e-01
-7.370967973756516189e-02
-1.119760473268343595e-03
1.991573591392907256e-03
1.633215712770528030e-02
-3.696207079114615518e-02
7.088613259328321523e-03
-1.222023989962194371e-02
-3.106279559290433048e-02
8.404159529160003250e-02
2.197544013793210904e-02
1.034728237228012965e-01
-1.085090319168128536e-01
7.013715222057924359e-02
-3.140194938722267598e-02
6.411851788330587276e-02
-1.857047450880689940e-02
1.046047825920660146e-01
-1.237756127545098367e-02
4.247406851915777604e-02
1.076124038253708781e-01
-2.121480310253043983e-02
5.195989100824874307e-02
3.524085891147843430e-02
6.128579208063885016e-03
9.367460277897959875e-02
-1.307943471261082680e-01
1.607110197745474645e-02
-2.659907644528534260e-02
3.945480847230654897e-02
2.195570438185038067e-02
6.838656994624434278e-03
9.546084987851626014e-02
9.409979707660501291e-02
3.594993876415861211e-02
3.636744000741402860e-02
2.437109162295368787e-03
2.078325659632853858e-02
3.285833467936272179e-02
5.840648176774359407e-03
4.383888484628836735e-02
1.061602823190529038e-01
1.273108581329966960e-01
-2.789771850509118259e-02
3.827908873979958548e-02
6.698551403040400865e-02
8.152123241800331155e-02
4.529770441559206190e-02
5.050401808106808055e-02
1.082568661906355700e-01
5.792881968481528032e-02
-2.408019614489492408e-02
2.702041601111272728e-02
7.169658841475853861e-02
5.795107563390341360e-02
3.998886001399053203e-02
4.406826991600682614e-02
-3.314072033674857892e-02
2.179459592554060937e-02
-1.753638239747213473e-04
3.774445433555522617e-02
5.531356145937481317e-02
4.187684798247539447e-02
2.555118655975033640e-02
1.419778023509986505e-02
1.985246140296349424e-02
1.148365812676704761e-01
-1.079357491021400509e-02
2.366335072827664351e-02
4.826459323106431498e-02
1.806530842310340862e-02
1.497259880594813963e-01
7.493148104709550228e-02
-7.351803895942224387e-02
1.903626648904527957e-02
2.078888720856223761e-03
2.510152657285633776e-02
3.467514109351813728e-02
8.787118634819857110e-02
6.333062242665973840e-02
5.278228090755369278e-02
1.084062727821668570e-01
1.810588798289732362e-02
2.113713243003581890e-02
1.046971752724194238e-01
-4.656568024580078242e-03
5.206483705618340091e-02
2.343796862859716043e-02
1.200146852986701540e-01
-8.693475496869771876e-03
4.394310140596519726e-02
-2.417217684487788995e-02
5.219033214738637294e-02
-5.621670947737675283e-02
8.959875431705489890e-03
1.051679677179519906e-02
-3.815729990766018875e-02
4.436917887355110168e-02
2.439462385764109773e-03
-5.665779182753999388e-02
6.413730223525110352e-02
1.094541399614454846e-01
6.459527878922205479e-02
2.805452504000062464e-02
1.108885090882104213e-01
1.606693926645874973e-02
2.618860843698490870e-02
8.382175367928511311e-02
1.310716571455247496e-02
4.173598238167865182e-02
1.107956490081665329e-01
-2.704942762441033682e-02
7.087562799189006668e-02
1.777571480845229965e-02
5.281507415918400283e-02
-1.575298119438486855e-02
-2.758861357471751805e-02
5.689394088789609394e-02
5.584961066072846592e-02
5.443773816270117832e-02
1.369634765774982790e-02
1.238342045216706960e-01
-1.772260704428279404e-02
9.750045387962368026e-02
-2.187254541437753941e-02
-4.438337550532180792e-02
2.927099674022161716e-02
3.824413436115295384e-02
9.014837168407287271e-02
-7.274066301582535199e-02
2.199454753857684602e-03
8.679928366349823343e-02
5.664635853309960695e-02
1.001471901690205307e-01
3.395157361060679307e-02
1.574197117562485537e-01
8.178910327724084328e-02
9.876159036590598239e-02
6.776983268015440709e-02
7.983565333603846736e-02
-7.130367605584160551e-02
4.294232988272703166e-02
6.524809716671108040e-02
1.556989242505084636e-01
-3.874948096809373906e-03
7.363662173977308933e-02
1.263807181087276965e-01
-2.816749457656929703e-02
5.785296391340195854e-02
-8.524456847182566854e-03
4.520598308392037579e-02
1.356118176186226973e-02
-2.874749397420321359e-02
8.290703565227898475e-02
2.713280073697960787e-02
1.083595845463230789e-01
-1.758077674579586538e-02
1.907861758053304782e-02
8.632320113167256392e-02
6.178920574118756254e-02
-3.824594215182264972e-02
-4.732122185609403953e-02
4.034514855345090745e-02
1.058223584947326767e-01
1.033884316894706085e-01
-5.558116375670101028e-03
4.210226184671445743e-02
9.652110876921234095e-02
3.331775585263587608e-02
-2.313140179018207537e-02
-9.593574975417898040e-03
-1.752365627206980969e-02
3.103337903716737664e-02
-4.026025718206660553e-02
-1.739429294516025779e-02
7.860769240448289841e-02
4.901295520440290820e-02
1.847290018967070666e-02
1.245085805193230921e-01
1.045450846033652847e-01
2.641465483056305505e-02
1.579386823628466108e-02
5.542731663524359115e-03
-1.331942393961080620e-02
4.848036587275512954e-02
1.397105944672044631e-01
-2.373368022272682662e-02
1.860134169310089652e-02
1.351730570956478639e-01
5.667998036716848098e-02
-3.054942294331810734e-02
3.339082947231073600e-02
8.743648075914157991e-02
-2.560795110946846587e-02
-1.547694733244782059e-02
6.289559689640977780e-02
-1.235434203108207521e-02
8.405056584828593524e-02
1.159342793449212039e-01
3.659924890827113281e-02
9.216880129196219906e-02
5.018392797653950521e-02
-2.399306475367040878e-02
-2.582152120567091438e-02
1.060708738442151106e-01
1.196490976345093299e-01
1.837906774935945970e-03
-9.609671919352828773e-02
6.330469673790449503e-02
1.099120656409284351e-02
3.505037518893796417e-02
5.788856072169737410e-02
8.378439660479018725e-02
7.454432155871057453e-02
-1.184552336506391329e-02
1.542244515300908794e-02
7.482692587307956944e-02
5.667737163425367805e-03
3.607155179345693241e-02
4.067064757725900870e-02
1.489502471072895462e-01
-2.984606636389752071e-02
9.299204134342135830e-02
4.274738106503844087e-02
4.486918466685879681e-02
5.763366920187459885e-02
-7.236154937673092147e-02
1.028070139267592970e-01
4.901048788929179834e-02
-2.338374347699625003e-02
-4.372048221356004266e-02
5.451224142388218924e-02
8.572430966466977609e-02
2.190760949815530670e-02
8.746163164999810891e-02
4.488255222684131573e-02
3.926576162430554101e-02
-1.891577669892466340e-02
5.577121506594415884e-02
-2.020743335000316568e-02
-4.749849291207278168e-02
7.689620690346818388e-02
-1.583948170072970417e-03
2.202150731342282855e-02
5.555129647593697040e-02
-1.532366425055664387e-02
1.184500875614231535e-01
-4.487326697371748357e-02
4.259373329392974160e-03
1.954673013198219081e-03
3.552728053992797175e-02
2.433775799251636229e-02
4.066349384671814199e-02
9.743521556456770372e-02
1.390560596772944524e-01
-8.802846300018868711e-03
5.990697552696155892e-02
3.436245471653574107e-02
4.412291935665031695e-02
-1.269716324383480220e-02
1.164281479249924117e-01
9.771050670194403320e-02
-2.640345924971722151e-03
3.878381970330605638e-02
3.497633251018534943e-03
-1.093002616685655008e-02
6.964472344597986975e-02
1.040995746226149182e-01
6.648082348756377546e-02
3.539415403616901629e-02
4.732101490140591671e-02
8.480144061782544929e-02
7.934639391725076263e-02
6.248703949807168923e-02
3.141514841437198502e-02
1.116214660297998318e-01
1.860751637496027566e-02
9.384944146317021618e-02
9.234422819804063987e-02
2.736646910510544609e-02
-1.154865203053397765e-02
2.169043452740804928e-02
6.296814134862556422e-02
1.672708735367014199e-01
6.396248541590125736e-02
4.471516510112326370e-02
1.126492548468656374e-01
7.159039337295300398e-02
-1.558576223712264050e-02
-6.618020498831356235e-02
3.986904536796633675e-02
1.295407504859804292e-02
6.837806334781092177e-02
9.402929554155359249e-02
5.359908959954545749e-02
6.853240439075207469e-02
-6.334678954410035215e-03
6.453305560698725796e-02
6.959200832466203024e-02
1.688929814374625377e-05
4.506916259420561122e-02
-9.656175349517058873e-03
9.404948719705562288e-02
1.006129871884882399e-01
8.107064691136492418e-02
-5.510226066559394120e-02
2.969172473066078108e-02
1.262330683152833866e-01
1.485558093379935607e-01
7.170776135731002192e-03
1.022317549095292100e-01
3.494999326846812832e-02
6.925931641323396226e-02
1.044528732995445297e-01
1.625396912289017726e-02
1.185623312925168094e-01
-5.434078550150409775e-03
2.316924894711873753e-02
-7.629860061126123028e-02
1.618059466138675739e-02
-9.255218700021720230e-03
-9.469846977932194071e-03
6.671140550983915840e-02
5.391260064248867660e-03
9.892008369961453884e-02
-1.367506301774022194e-02
-5.113900305541920974e-03
2.847066912543353215e-02
6.962293207830161368e-02
-4.134927356913964402e-02
1.237262535674276687e-01
-4.865415619058274799e-03
7.952332985275108179e-02
2.087476621133869947e-02
6.102542512111013007e-02
8.388130780030923772e-02
2.307258121158036954e-02
8.325206901787670505e-03
1.601343312044458955e-01
9.713035906417541443e-02
-1.211959989914803554e-02
3.042850351556234192e-02
2.707721814078885639e-02
7.745392830665427664e-02
5.392227208641805353e-02
5.519649643056064731e-02
2.520842422771090233e-02
-3.652762869920833221e-03
1.590602375312812067e-02
8.597986186568033762e-02
3.313680654512839163e-02
6.546445345272415561e-02
-5.072095636812029747e-03
4.813188713787933115e-02
-1.202740352097907278e-01
6.384621441218177491e-03
3.136347869754030349e-02
1.036544219849668547e-01
1.233191639303319806e-02
1.187412504620845299e-01
7.548082197603535326e-02
2.321378384520151120e-02
-3.326450179766909238e-02
-1.932466766936856081e-02
-1.902542460999516807e-02
8.438410494381862192e-02
1.287533282342881447e-01
5.355662549044067772e-02
1.326428358226326796e-03
9.610796498631823948e-02
5.043141147210600250e-02
1.559736480436410902e-02
3.733133571696015812e-02
1.285434619811999524e-02
6.314457730258139778e-02
4.450431307366542466e-02
6.810220064841476795e-02
1.430728635304481453e-02
2.043251632688476704e-02
7.177279162151965763e-02
5.057700712973257906e-02
6.881663296907722382e-02
1.719656775269995733e-02
1.484279625462587293e-01
6.860909636794000621e-02
9.905874571322349775e-02
8.504043646809297807e-02
2.488286699993391346e-02
8.691074833591221072e-02
9.287942827134505752e-02
-4.517892509440963461e-02
-8.624182708826686134e-04
7.258431946141576108e-02
-9.155645262100464699e-02
7.609372370281582143e-02
7.358927925564510975e-02
1.586225887474167762e-01
-2.647025353982293550e-02
3.219630511285513641e-02
7.685037347154830001e-02
1.017043898684586237e-02
1.368060590425970420e-03
-7.733147108290971961e-02
5.808281045020261685e-02
1.099921708042061463e-01
-2.285288877861229792e-03
1.837065048963456779e-02
7.387050246616407023e-02
6.417891376559674288e-02
2.784007831032108381e-03
9.886636608889813604e-02
7.073965844519627955e-02
-6.195716608827848276e-02
7.267559424457006867e-02
6.752423240034063912e-02
-1.894032378988359105e-02
8.776931475265244142e-02
2.230464855577820801e-02
1.446394609199702121e-02
4.137408409214458904e-02
7.641584738684920053e-02
3.991141313162951260e-02
3.038400345783371856e-02
7.648723048432146121e-02
9.049495253738620848e-02
9.147744529044515849e-02
1.303217088136258452e-02
2.865079242080416366e-02
1.133775855826213985e-01
3.006584146178826675e-02
1.243834413077156975e-01
6.349268403059625532e-02
5.208443096790593002e-02
9.296564713643941380e-02
4.071956090198276812e-02
5.043096670970247802e-02
-6.482519443768940386e-04
1.671777380000499802e-01
-7.706129748457485155e-03
-3.376269244695530303e-02
7.177266769811767311e-02
1.126395661266216819e-01
9.174128560891701284e-03
6.225775107056136237e-02
6.009889889130388269e-02
-8.612617245442177882e-02
4.275601934899915524e-02
1.247286418448854267e-01
3.073923308712521799e-02
5.844760728764590400e-03
-1.926909223726410228e-02
1.227053856905038626e-01
1.571466737071489442e-02
-5.684095648812488577e-02
-2.357752826116507085e-03
2.668283310908608694e-02
1.667093991808144340e-02
9.059164500539668152e-02
-9.685521869435753314e-03
-6.317484141988160759e-03
-2.616669940892748028e-02
1.182628173040360664e-02
5.415118646860902357e-02
4.804600804548941201e-02
6.759580498182367163e-03
2.290034103352549255e-02
4.876009891584329875e-02
5.987038890291288690e-02
-1.091058380969841674e-01
4.311901347516367694e-02
9.233081052324304538e-02
5.259455539051127032e-02
1.235577871131795895e-02
3.879392037858559600e-02
6.205969657075981194e-02
-5.628156619411901068e-02
-2.960502240578134401e-04
1.075725201385149682e-01
1.075645954734825299e-02
2.020585534695387708e-02
9.186676530695249421e-02
-3.680271155987014514e-02
2.811820784320195887e-02
5.835694630456265269e-02
-3.250670317352918198e-02
3.034440655752298349e-02
3.538236686734600595e-02
-5.758965785562469852e-02
-8.278222879413061480e-03
1.173954559570159796e-02
9.316772127051332203e-03
-4.606732343281653985e-02
-2.749318781277022838e-03
6.347659221863688472e-02
6.421975195558289606e-02
1.315287363311245239e-01
7.710656712192262389e-03
6.146275299416902732e-02
-2.455839887326386264e-02
5.560762851421516967e-02
9.527247059790282246e-02
-8.048897524520930158e-02
-1.468041875131689822e-02
7.052486226636439648e-02
2.882565734125215259e-02
8.712937898511208257e-02
7.778195192165665572e-02
7.859426204971668717e-02
8.174771497491385708e-02
-6.738958654963547734e-02
5.936632445930979662e-02
2.054994341775011335e-02
9.549360570054966912e-02
9.720374649155147373e-02
5.353317567344794553e-02
1.244951247628950930e-01
-2.152788475071558058e-02
5.813418984981192500e-02
1.788618858783508625e-01
4.459279047454239864e-02
1.962416107437753993e-02
4.174060869377155258e-02
1.272071138632152598e-01
5.767386652330201702e-02
4.232797556513656634e-02
2.486409573849006696e-02
8.500986340364251326e-02
-3.710111639704206932e-02
1.097532402595587315e-03
4.244058908733050473e-02
4.257551373760351532e-02
1.639520752967016642e-03
5.533824478473127473e-02
1.119433458338851828e-01
9.044087858642732569e-02
4.989434757638728374e-02
2.473418762585702022e-02
1.036675886982131450e-01
1.033700555403535698e-01
1.240847478465693099e-01
3.326160863001317858e-02
9.503928052286123029e-02
7.944633668380968183e-02
3.412537214418319420e-02
8.636100290731238416e-03
1.042445623545860262e-01
3.005944199081171317e-02
7.003860486150317866e-02
-5.267479197494605303e-02
3.178685589744022905e-02
1.074407338445782512e-01
1.554525510617388862e-01
-3.783484551110927879e-02
3.228288367931950870e-02
5.243975098119316169e-02
-4.158606619187393133e-02
2.954967058407688765e-02
8.566610879700085890e-03
1.307655971441624709e-01
8.885921749834660432e-02
2.247477909043655436e-02
1.443308019972340886e-02
8.274433057596421864e-03
4.322870520782112758e-02
7.734263202361664480e-02
2.193232498895748492e-02
-3.563918880016241856e-03
1.691953435447846044e-01
8.496880235543208260e-02
1.035739322731078632e-01
9.858978145548012717e-02
4.213322031385903672e-03
4.121677763233565911e-02
-1.062425806362265459e-03
3.308510876322528355e-02
2.209285841449457055e-02
-3.400794983058492635e-03
2.820899061421508480e-02
9.034463085909799629e-02
8.687325930936627694e-02
-4.415346261901843816e-02
1.139522867116260774e-01
3.497284300775457128e-02
-1.495842191392652253e-02
7.633440242362322936e-02
-1.956270133747535153e-02
6.454559119759302466e-02
6.981945442550800685e-02
4.993229497422688873e-02
-1.066027395337934384e-02
1.186627761523236513e-01
4.006623923239586993e-02
7.370620332289190557e-02
1.241339109023999049e-01
8.289367053659242590e-02
-2.056692043181050297e-02
8.032859973512453122e-02
7.719969901527457858e-03
3.964271607263834818e-02
-3.606219791604322461e-02
4.898882033229242511e-03
-6.619659291994722805e-02
2.434472296815894110e-02
-1.449439353462531879e-03
2.770030025082587805e-02
4.872700133655589322e-02
8.562807207073049043e-02
-1.542967269116288058e-02
-1.573170783177954557e-02
1.392122430131119137e-01
1.006067391556134671e-01
8.597964559978624188e-02
6.686525164062168125e-02
6.036346030442266836e-02
4.396366392975030457e-02
4.460760393286307413e-02
3.857456565519047642e-02
6.931079828769967643e-02
3.629036428256825209e-02
2.135295358266136798e-02
9.239549683472740582e-02
3.257546187447177277e-02
-3.826984351660399353e-02
7.028777191764154497e-02
2.604699709443953140e-02
-8.011769084315330247e-02
1.011745883890539655e-01
9.407376716192594746e-02
1.493250746449619956e-02
4.779228905635520691e-02
1.627889651736854071e-01
9.873629086530909260e-02
3.580979274083708613e-02
1.237429771591681132e-02
-1.161422556145446684e-02
9.622010511894429907e-02
-3.589796124973847202e-02
5.114777424134988454e-02
2.420141389658926265e-02
5.336242826770812298e-02
-3.072984006277830471e-02
4.402310489819474121e-02
6.917484125934163230e-02
2.160002708730709639e-02
2.801017360801945008e-02
1.142562856639730978e-01
1.078819262269519602e-01
-9.204498533683902473e-02
4.054761405214047515e-02
1.039973091464862186e-02
1.742280295497720954e-02
1.114622219332107728e-01
1.470024015733484568e-01
-3.109905066975202775e-03
4.132260726555119466e-03
2.084441810833214184e-02
7.050436247291150260e-02
-5.329062236751635519e-03
3.653221020437832228e-02
8.872885497473363692e-02
4.056765915936839245e-02
8.937909661526624583e-02
9.571881174649715662e-02
1.202254777239866596e-01
5.031259409762491724e-02
-3.458620630808895841e-02
-2.465453770216579493e-02
1.125285387890681554e-02
-5.080554072833914220e-02
7.919247991827838007e-02
3.835631456734094058e-02
-6.653997187300426074e-03
5.533194759055362622e-02
4.102016337754036540e-02
9.720474726412646482e-02
1.199588301232754365e-03
2.253916351142236027e-02
6.535648243259056800e-03
4.371874161520636348e-02
1.060418270597023732e-01
6.214688919824172542e-02
4.919203886463035386e-02
3.972437630355107885e-02
1.144675946371796066e-01
3.509437392439014591e-02
-1.705081068007521100e-02
7.626660795760156764e-02
5.629097461189948304e-02
4.254653364273884575e-02
-1.875176869888882381e-02
8.678385216431229454e-02
7.810993789860361247e-02
2.904404332468055877e-03
-2.513356450452458937e-02
5.401764365227931797e-02
-4.286634555036239469e-02
8.096168677833148752e-02
2.802347978150327920e-02
1.312973076409119921e-01
-4.091796790278093288e-02
7.170540016620968737e-02
-5.232393542746314151e-03
6.618304672658817389e-02
5.021952589089077185e-02
-3.652790325006821659e-02
1.358133878086976720e-01
5.890869752147728788e-02
1.230259100507598638e-02
7.757355325163062254e-02
8.612754282272230832e-02
1.359820809304388145e-01
5.981347034715447930e-02
5.572469350720329895e-02
1.255989049227987375e-01
-1.008766073918841710e-02
6.837975111268480843e-02
5.865088687439602017e-02
-2.987726308364151498e-02
5.939766233310099508e-02
4.498341584117917374e-02
5.120136666248908258e-02
-1.090507711726105590e-02
6.709656978418787610e-02
1.267499036102862631e-01
1.304720160373691318e-01
9.602504455801537386e-02
1.079405001661348507e-01
-4.110122967869035693e-02
1.020487242669540773e-01
5.194084207030764261e-02
6.235216612954629783e-02
1.246350613619780050e-02
-1.075627601611334021e-02
8.035685679013873650e-02
6.917363576405217984e-02
3.596026881409964543e-02
7.920338416055025532e-02
5.443137336558943884e-02
4.900808167095490470e-02
3.607482854667516670e-02
4.359273849324096090e-02
2.211692786490296672e-02
2.488376708465776105e-02
3.595089624202952444e-02
2.679007355670624119e-02
4.121289833628860588e-02
9.349903206449035331e-02
1.333696719893250580e-02
-7.002521400566068255e-02
1.902241981709203167e-02
1.674005710384068868e-02
5.067857333950628873e-02
1.940640324941795246e-03
1.634760380276936015e-02
7.672499380555218573e-02
1.548518865693854774e-01
2.867808088306361691e-02
1.108153534289617465e-01
6.112850156987425371e-02
-1.505444201190545700e-02
4.026860826335067894e-02
7.502816161507908088e-02
-2.888674486159270235e-02
6.774564169112144707e-02
2.908388598946602677e-02
5.647207063151408329e-02
1.307213849376422377e-01
-5.523628882019758490e-02
1.922445672483201473e-02
4.260187875017402981e-02
2.556033563816688847e-04
1.196273410477304427e-01
1.556682026019340914e-01
1.291146789138154782e-01
-5.508681437020696708e-02
5.441412046429786042e-02
9.490910994117217336e-03
5.298343533574940284e-02
4.355385620699774724e-02
-1.504188770683233603e-02
3.187872729711822145e-02
6.219391203117880657e-02
-8.952037528475087404e-04
3.435553523122068798e-02
8.156562563393338072e-02
2.758110641870353819e-02
6.889896722818160402e-02
2.169082281500963119e-02
5.387397245300757503e-02
4.164115854913644221e-02
-3.630665523627319932e-04
3.593326801834798023e-02
4.881572530080853511e-02
3.997891125057970174e-02
7.629140575547871395e-02
7.792163981153903130e-02
-3.097406959385276548e-03
6.272378488112791139e-02
1.160212918429834456e-01
2.215833731701201750e-02
1.272035908559412953e-01
5.724939133638362598e-02
2.768646281039134974e-02
9.754748791232978333e-02
6.012976238117347105e-02
7.797618301624723025e-02
3.595875953860734608e-02
4.275963712269894440e-02
9.792803473388086988e-02
6.531562024567756641e-02
4.632285404637710713e-02
6.255205267045871320e-02
-1.192749019039426178e-02
6.468063435074067336e-02
8.271163954449206601e-02
1.345138458779890078e-01
3.681410738893106660e-02
1.013206364623435024e-01
3.176654123412161329e-02
1.328830207194564850e-01
1.393858048024826657e-01
1.141996297004171518e-01
7.929230462745398555e-02
5.917453690413027739e-02
1.391367950662035780e-01
4.311674774491894291e-02
2.921290755145068349e-02
6.467942210376688428e-02
6.172350533511746992e-03
1.008828753480537493e-01
3.744976149460169795e-02
1.147611626990926864e-01
2.945405049743334003e-02
-6.476081477721173929e-02
1.200071827711934602e-01
7.085960284787606867e-02
-2.995571475733448813e-02
1.683452705855897069e-01
4.358213857740775993e-02
8.625405587670564866e-02
8.144714611766397383e-02
1.254243794086591472e-02
1.208056750597623907e-01
-1.636592941822619107e-02
9.358846631481274048e-02
7.352856713841107728e-02
8.021326616941945598e-02
2.215457267312704107e-02
1.751450340614089940e-01
6.910188444676901298e-02
1.374863014991047072e-01
9.134210702522280179e-02
1.319275937027239165e-01
1.622703731096534466e-04
-5.052893076862606525e-02
8.265342065057577903e-02
9.187509310577354760e-02
1.669656543198729526e-01
-3.664238791182152649e-02
-7.312324363121438934e-05
6.881407925036966966e-02
2.663046344276824226e-02
-1.758544625599707534e-02
1.182449282462339352e-01
4.979329027966831328e-02
9.054578638566959659e-02
1.417671123228087526e-01
-2.271598019836950006e-04
1.034340169272472132e-01
1.919704124327678216e-02
4.104538549132880076e-02
1.514305921404016930e-01
6.889792539674794922e-03
6.456648943545660602e-02
1.668788561640741630e-01
-4.527511668871127964e-02
9.182255352606573384e-02
5.378164939509308407e-02
8.271008654451410258e-02
1.302886202333054522e-01
1.336944293576058096e-01
6.383236183343428405e-02
6.057914296553791600e-02
1.410008103268683977e-01
1.529742254616087149e-02
-7.213759799379814222e-03
1.622190958949672468e-01
9.933148615898076961e-02
-1.222818702319590847e-02
8.646051213785629908e-02
9.048933365326494727e-02
6.553968013694165540e-02
-5.001684096903926541e-02
2.371085526852282147e-02
4.743594098052398428e-02
1.561029695712222998e-01
9.040153557669794449e-02
1.693784099205034588e-01
3.286052530747235467e-02
7.975267767335864066e-02
-6.120911647056355431e-02
8.092770435898842540e-02
2.690074620276752815e-02
5.266710857627448367e-02
6.643075756972310897e-02
4.870582832343977632e-03
7.159810424974845204e-03
2.336288690187661096e-02
8.898751896420976915e-02
4.310897821632710125e-02
1.922610427494152174e-01
1.443928134167997424e-01
-2.044095764767620005e-02
4.514497718971350465e-02
3.003763215554310084e-02
2.681649860179998596e-02
1.329368953465862382e-02
8.957060733939542496e-02
-4.012882514330967307e-03
1.323833713122643807e-01
9.653257743592039142e-02
9.459644638677025541e-02
7.274273933898675604e-02
1.057120275345630606e-02
-9.434242129229278989e-03
3.153461093081479788e-02
2.115558225107720333e-02
7.787889717957009739e-02
2.382562966945750982e-01
6.181061320496742534e-02
6.661836922823884122e-02
1.084702894435233128e-01
-5.268735976301213569e-03
2.427526747263067386e-02
7.608600872781545732e-02
9.537204330820926723e-02
5.576236330909078304e-02
-9.153698489520706999e-03
1.132448204447822522e-02
3.871467068876289358e-02
1.214226090937963742e-01
2.010040342228950824e-02
2.716280916668723996e-02
6.181356919200851202e-02
3.567905238052121453e-02
7.861132925293551343e-02
-1.409643808526319861e-02
8.496740894836062041e-02
2.503136733138789510e-02
1.392005413053140905e-01
2.800570444831097447e-02
1.215340782783913970e-01
5.858915551003499034e-02
-3.005015982389132312e-02
-2.762265515810269703e-02
3.761979846227396507e-02
1.469333700027357081e-01
1.049324167346305930e-01
7.200968254658279832e-02
3.015698758453009415e-02
1.599275359537992436e-02
6.203758197553388420e-02
9.926473502994420661e-02
4.101413650250194942e-02
5.533272697477810420e-02
1.065798370535935846e-01
1.827784536474570676e-02
7.198349046702642862e-02
4.902281574873006142e-02
6.376520421367509739e-02
-2.448762437731711109e-02
5.208798426974796392e-02
7.668503014917778249e-02
6.429960418265447120e-02
5.604781870636554170e-02
6.177381224874375909e-02
1.117453724893465727e-01
7.576982093084795589e-02
9.567967451503761600e-02
3.779319835794188454e-02
1.138960933673842518e-01
4.706198819179743115e-02
-8.166554002630407524e-03
2.515325203625136397e-02
1.155637411447588310e-02
4.507396998529216228e-03
1.355289957453839067e-01
9.465486551441268381e-02
4.529186250304247791e-02
8.438859688422424565e-02
1.037807683364398992e-01
7.557015347748775869e-02
6.263695837438093550e-02
3.934460707713021560e-02
-8.462942494872451385e-03
8.471300474249855716e-02
1.718717382513383074e-01
7.704283187490261475e-02
1.087436413771683125e-01
1.074522753238529998e-01
-2.274297020061082433e-02
5.161318213891504664e-02
1.106811841673672053e-01
4.291029300480906500e-02
1.225694610703087356e-01
3.095082001417780865e-02
4.191369012996853938e-02
-8.571477567729204883e-02
8.893740729022854563e-02
9.634796624679951849e-02
2.780707760464405653e-02
8.396886131251474206e-02
5.632734206343599503e-02
5.389904390266820472e-02
7.035803694371595141e-02
2.515579186250600785e-02
-2.792296571144732217e-02
6.773495669507878514e-02
1.056424231070792336e-01
1.578983923960910474e-01
7.206438121100279537e-02
6.833735837816767855e-02
4.689756292410258293e-02
4.659312505029193641e-02
-7.241299515267883569e-02
-2.328156879555404700e-03
2.055388052347386502e-02
-3.430342348758636667e-02
5.999436415929715327e-02
5.952332743182566985e-03
3.835653433353258812e-02
-3.304462284878134648e-02
8.770504663879072349e-02
1.519869383440364437e-02
1.042753848946465361e-01
9.130807362034358554e-02
1.041789948152849719e-02
9.296489421357347072e-02
3.642219124748569473e-03
1.348890860516958543e-02
1.353864663904407123e-03
6.009343118275219109e-02
2.432865201698614782e-02
4.224439432785837695e-02
-5.530254625954007450e-03
2.081112842011276221e-02
6.995572899384282228e-02
-2.815822645510935099e-02
1.022979000347756934e-01
1.356445489968410856e-02
1.066578263486659545e-01
7.367352112984115742e-02
6.855727695481110551e-02
8.930124628269982268e-02
7.128251723410260199e-02
1.502363543326330209e-01
1.499374780816507269e-01
7.417838709271822040e-02
-3.540227708818063229e-02
1.466147503710057108e-02
1.399859933061891326e-01
7.670071241627456071e-02
7.583398183766116131e-04
8.488237581222407568e-02
5.432771821326461831e-02
9.356349283967507757e-02
-2.296297402365153964e-02
3.621608800477613826e-02
5.815943814886641999e-02
2.757412936532144601e-02
4.103879691306881045e-02
3.186032274629038014e-02
8.306915390889685336e-02
1.049873486178699994e-01
1.394209970859392467e-01
3.548292532639194669e-03
1.457162682662076214e-01
4.579335423637919539e-02
4.146690508367624484e-02
7.771476495487714131e-02
-3.268878544732024133e-02
8.717394561685742893e-02
1.548066389490501769e-03
-3.642986417396515408e-02
9.049886161673703633e-02
-7.855796781008683033e-03
6.529988708889784832e-02
7.481379804228602270e-02
5.980907581110998100e-02
-4.404539556795857708e-02
9.666519365623539584e-02
5.247991613962418173e-02
-6.299030259612331539e-02
5.112506646600046417e-02
-4.348993630133507655e-03
1.510688203071851587e-01
1.155274307342787632e-01
9.753207004196899621e-02
3.265246773959810250e-02
1.374871478262660318e-01
6.170024288155812053e-02
5.327949711196224014e-02
1.360483355236260516e-01
-1.346099389686130927e-03
4.659970918172493676e-02
9.766875521124536441e-02
1.246096864837237944e-01
1.241855302767656821e-01
9.798572452133164079e-02
1.031630282478795679e-01
1.760942801269422056e-02
1.094651039377833868e-01
6.849808632842015188e-02
4.045486464840292173e-02
7.460643380427260662e-02
8.534761480397325129e-02
1.185441518694630575e-01
1.488703094097293400e-01
1.231719931581726213e-01
1.077387196407452591e-01
1.124575335669116827e-01
8.041796762703405654e-02
4.681068682473223108e-02
4.062139879854584357e-02
7.403721602417714931e-02
-4.305290508887759521e-02
1.415420082707141702e-01
6.510732278255844385e-02
5.400948140434690820e-02
5.924519075977489196e-02
5.985529001205375926e-02
1.156610042223842338e-01
1.497754360807404539e-01
1.294208069799870076e-01
7.354042187285299292e-02
5.527660824543496887e-02
1.042169822246189481e-01
1.499610423088479083e-01
1.350080674727461572e-01
3.101936106891657607e-02
2.793331414699688417e-02
-8.210223549047252975e-03
8.377576925164288701e-02
-9.015834614338566477e-02
4.649010194709038424e-02
3.766692724407342402e-02
-4.196683427629544633e-02
6.841449971630571281e-02
-2.705232372667215265e-02
1.487286174972168862e-01
-1.005012255306087692e-03
9.483561229628716116e-02
3.552092064848662994e-02
2.469067337887332486e-02
5.792117592021597816e-02
8.046159627809608417e-02
5.123587417677295114e-02
-6.710593455050957792e-03
5.565569482696838821e-02
7.351465449063941671e-02
4.816952879573805496e-02
4.718756020863109149e-03
1.699420082843026980e-02
5.110854564402014105e-02
1.089590097931015904e-02
1.579438134475892597e-01
1.055860921715450346e-01
1.809548329299888181e-01
1.273644465689470762e-01
6.246973827375529309e-02
1.929536417966345452e-01
8.081759582713529677e-02
9.002047564739676377e-02
5.743557204386381954e-02
1.019288038900396237e-01
4.960537425928455979e-02
1.080513498597800714e-01
4.226071584181725210e-02
7.759847966154201360e-02
8.688171865732940979e-02
1.392711637380197320e-01
5.153205823695221344e-02
4.393657884018366266e-02
1.352294460274569010e-01
5.305822387000573050e-03
-2.484382154718468762e-03
4.127064280994828527e-02
9.483740433217842380e-02
1.140012932041539334e-01
6.304797919204045697e-02
6.681157801497659976e-02
8.483136769738085226e-02
1.825455290107249606e-01
1.027697281184262595e-01
4.037005404556727461e-02
1.259866206448888304e-01
7.845232657324328895e-02
3.670859793979224656e-02
9.156792350246104051e-02
1.934054100823174444e-02
8.135188644950212822e-02
5.192178937781850162e-02
8.406464373889380171e-02
3.321700561042080502e-02
4.197010519838915293e-02
9.302235828252065908e-02
-3.429933408758979729e-02
1.359513215897963263e-02
6.115763021272013072e-02
1.219456225572975866e-01
4.821885797845067156e-02
-5.312136690864776439e-02
3.541580633495108182e-02
4.818929663525952506e-02
4.558203352510978995e-02
1.503726987336165624e-02
-2.570578061937344935e-02
1.023004505921871858e-02
9.147550991136932028e-03
9.557625458069796132e-02
1.413922326582641165e-01
2.571648595425961650e-02
6.883738420804361158e-02
6.348570295311893597e-02
9.608849087638926534e-02
9.342827763191573209e-02
1.486838813197442211e-01
1.709680662696025644e-01
1.259333567315857327e-01
5.712791643639343608e-02
7.776673174491824381e-02
4.141166177762143491e-02
3.066853480639095478e-02
1.045329611227700101e-01
3.917833688751654747e-02
5.335589621185312520e-02
1.033344984949000761e-01
5.502177328899895969e-02
3.089438255584976006e-02
5.743116638932122681e-02
1.395329607717451514e-01
1.369189666211149438e-02
4.669229211251557654e-02
4.587315283270920752e-02
6.631434031938034102e-02
1.500485021615224068e-01
1.334390689902261729e-01
1.483306086676328128e-01
2.390674756968827475e-02
-1.133337556889565806e-01
1.006819498133970647e-01
5.903695961632568316e-03
1.186112010713014642e-01
-4.618282560219337529e-03
7.539691354036677506e-02
-5.092830855895426161e-03
1.078816673670463661e-01
5.863836330637515505e-03
3.286448015836263004e-02
1.283589735604505067e-01
1.228403986338296588e-01
9.208931156908950477e-02
2.194321376707396992e-02
3.673223026461230195e-02
-1.037586726406333239e-02
1.099965949547803377e-02
6.511545347620671664e-02
9.675237303186724758e-02
1.163826072017922902e-01
5.697966496074818171e-02
-3.204545737099930014e-02
1.361081329200956036e-01
7.063205936433135379e-02
1.717778231650549658e-01
3.580050533432789506e-02
-1.857473856260968489e-02
2.020654501943803041e-02
8.448738648008585761e-02
6.242331117521441458e-02
3.167190601650200082e-02
4.260924729163922259e-02
8.305661742670192305e-02
-6.698233483877269467e-03
6.242903367529926278e-02
8.725499313196215245e-02
7.349100960250019854e-02
8.354890508209160405e-02
1.033020781201664101e-01
-2.564165085509040320e-02
-5.040767053627603911e-03
8.027249222729021527e-02
7.948811504428211772e-02
1.069587427552563530e-01
2.796216563227059068e-02
6.627042611201648670e-02
5.227151477058526036e-02
8.454088995435539433e-02
5.382211118173416825e-02
1.020728300226057123e-01
-8.340847154814090558e-03
-2.787358293141281584e-02
2.563696640837124716e-02
3.894880215382431898e-02
1.043862179552112190e-01
1.505754948184716002e-01
1.841290015822716342e-02
9.137150378439624909e-02
6.061100910038798306e-02
7.508879809168397812e-02
2.860697912044524865e-02
6.890306375982657716e-02
9.086287955551479445e-02
1.963091654180673662e-01
-5.517841113685825402e-03
9.621300677459010409e-02
3.729317171030337857e-02
5.055283633210387595e-02
5.884301062148118017e-02
3.671867914339578542e-02
2.074883724306120225e-02
1.255351746493374443e-01
1.202046484586320324e-01
1.411757910811897720e-01
9.101389470157282557e-02
-1.517400096393698751e-02
7.636597816696413799e-02
3.651899078328502135e-02
1.392562965818579523e-01
1.157976029782911698e-01
-6.059809116764579978e-03
2.065611203104373433e-02
1.133617577504689999e-01
1.264184418024481282e-01
5.018323649052807561e-02
9.824253119844957027e-02
1.220610252358711734e-01
1.141037465438040355e-01
1.425975076018350975e-02
7.528092113873630087e-02
5.405234226211307752e-02
-6.938608153724246629e-03
1.418367446888691152e-01
2.464606609721122291e-02
5.124293604741180647e-02
4.606216918799156679e-02
5.085250282725787413e-02
7.240598554954868517e-03
3.054559689727619209e-02
1.847744487129854007e-01
-2.924691464428116547e-02
6.338063085306873401e-02
1.955270080310340386e-01
1.597853840925216040e-02
7.134248864258750655e-03
3.403510497156916892e-02
8.590022179881133535e-03
7.502191369699608148e-02
1.172369418165676858e-01
1.385214631706936927e-01
-3.726279653275694353e-02
1.205573715293655895e-01
-2.891994694216562176e-02
-4.827683616160906299e-03
4.667486840343483545e-02
-7.541107336252404758e-02
5.014694830566026468e-02
6.229613655421085278e-02
1.121196619808741968e-01
6.974943970719733877e-02
4.962261761733052431e-03
2.968607435693679936e-02
1.866176263511375860e-02
7.038708192551501597e-02
4.079624203479429584e-02
1.321989516321591118e-01
7.990870655100179576e-02
1.191313462534520778e-01
2.848544486101148993e-02
9.378611424105164074e-02
4.941892969024328647e-02
1.143181890365048969e-01
7.053803042575110260e-02
5.313687656426073491e-02
2.810947925554354784e-02
1.383041637062361502e-02
6.534960035846551496e-02
9.435716332311372412e-02
-2.944290747582112289e-02
1.053898364404471516e-01
1.160578857670756525e-01
6.641350156382749836e-02
4.815971479109625725e-02
-4.660979973368331586e-02
1.070480200880242483e-01
5.281559745505192555e-02
8.307545352401696226e-02
7.292127764684905311e-02
-5.561456361870402432e-02
1.107252200608237203e-01
-3.294483981283190255e-02
1.178886291939268416e-01
9.455355793173210455e-02
2.875920244876207718e-02
1.235911232045131397e-01
1.172652005878638097e-02
9.867725561358112185e-02
4.898868295948605178e-02
-6.078038178008621228e-02
1.297972179771891832e-01
2.473907886988991472e-02
3.534542809238486877e-02
2.577197125822944593e-02
4.416867388729690813e-02
2.211888665162591028e-02
5.748921601798376996e-02
6.581302630865275283e-02
6.508016276480303730e-02
-3.834833998042486147e-02
3.149844815752008559e-02
5.481092403365044746e-02
8.857405182188275716e-02
1.146266880815394185e-01
6.936905491726313988e-02
1.194444858764635853e-01
-2.820555677451353892e-03
3.271081679863301755e-02
2.482875748260951823e-02
1.101705576889189658e-01
8.115687166953861054e-02
6.429213577654699363e-02
6.646370023264162874e-02
3.456087413509190825e-02
8.636886521116310389e-02
1.126118739420458870e-01
1.212300124859373718e-01
5.264703594465974107e-02
4.223165095367617528e-02
1.704587276810745969e-02
1.226449140625914119e-01
1.342654623836746497e-01
4.553409883063420927e-02
4.759232187279255344e-02
1.348908545201586429e-01
7.382689186877898491e-02
4.282008818989649877e-03
9.131186010462465086e-02
5.930617263256583033e-02
1.681233915130540546e-01
6.111210858967790205e-02
1.332199733360872607e-01
4.255392770894332599e-02
4.347026172499714181e-02
3.600760829196431728e-02
1.480740082272653524e-01
1.124786520938488160e-01
-2.757032229931866141e-02
-2.135825454072518351e-02
5.360492110309525438e-02
-2.323488159819012133e-02
7.271471061008075165e-02
1.733250650082865107e-01
1.061283549848086039e-01
9.051723054436894289e-02
1.001397629331991085e-02
8.434637948988291112e-02
1.667949370023674160e-01
1.393250065003851790e-01
1.634878043918240043e-01
8.627664411075375295e-02
6.820406194788256049e-02
-3.995877927276281910e-02
1.891575323003676923e-01
1.068392193445741184e-01
8.330713859076055439e-02
1.023096240319412153e-01
8.549959777015413154e-02
8.307815444922252157e-02
1.447826508524974881e-02
1.059670919525764476e-01
1.227974399582761056e-01
1.400090719026534369e-01
4.929675400853487932e-02
2.535923766726078804e-02
1.178400931014568220e-01
-6.947080517187100013e-02
6.719388654024721630e-02
1.155024102975466260e-01
7.608527383252067233e-02
1.068494855920426728e-01
3.933300760715553041e-02
-1.816498097739040543e-02
3.260647952421508872e-02
7.335004259822558437e-02
1.438936892500621290e-01
1.633659267613511712e-01
3.047886471461957666e-02
3.311034417633360732e-02
-6.826750712527383802e-03
7.971742378072096957e-02
9.167281364875327909e-02
6.471562835920255385e-02
8.633070840216526542e-02
5.104090790665485183e-02
8.450942707783946906e-02
1.119521839267417912e-01
1.101451965502499714e-01
4.082798072582474042e-02
1.724273156970453913e-01
6.133658717926341458e-02
1.117223388195667626e-02
1.672851938531252081e-01
2.782231674421242751e-02
1.169784775091842616e-01
1.563467400965148357e-01
1.187500361987298414e-01
1.696119802074857463e-01
9.721399666075555834e-02
1.091994907605962073e-01
1.355638131452620021e-01
1.520141524352298934e-01
6.721797306783834636e-02
6.582435755760286666e-02
7.533283195851743497e-02
1.725812965428747195e-02
1.224884067180477543e-01
1.216131567382680717e-01
-3.418423986413487645e-03
1.369106533361068301e-01
1.330661762816524353e-02
5.809691407355314224e-02
1.181867686176413523e-01
2.687026256101088945e-02
1.251491057368456228e-01
2.962398048947387577e-02
9.030768978823423832e-02
1.150772718621612400e-01
5.501312104859611835e-02
5.582631794382412332e-02
1.320078860694390011e-01
1.348315154819113570e-01
5.157146578334265152e-02
5.427751298191996893e-02
4.188598456528594416e-02
8.157868956767135027e-02
-1.619921645904713950e-02
1.471773763429942428e-01
8.083562181195766416e-02
8.744796730020383546e-02
8.664239193126317684e-02
8.144414277480527264e-02
1.743427537051384646e-01
-4.319590330353448998e-02
6.763260824810729543e-02
6.880370013061863632e-02
1.712712972557089985e-02
-3.470227305157411180e-02
4.255593589975958241e-02
1.430651284414423408e-01
6.530832200590337699e-02
4.046152289286168019e-02
9.561503020361533656e-02
8.565635554030695542e-02
1.425244073078631990e-01
2.396832530562152327e-02
-2.329584655072696950e-02
-1.444099798846074437e-02
2.187936171623568876e-02
6.682653240894528834e-02
8.722028574770594733e-02
8.088235708819545289e-02
4.704603625912922443e-02
8.054063864870963929e-02
6.977788499901547981e-02
1.287413255191714179e-01
-1.879992595545203898e-02
-3.403538534878221972e-02
9.792562194057261027e-03
2.157989069189655135e-02
9.330344288710579193e-02
6.587204441651607623e-02
1.769137521061354135e-01
7.332973517322814716e-02
2.744629784518868437e-02
7.497322889906603283e-02
1.402215816472871801e-01
4.108768773320382872e-02
1.938353293688264631e-02
4.317153425642019510e-02
6.048366260202769906e-02
-1.842648512628144997e-02
1.828002855738111443e-01
1.705772713659886031e-01
3.682552571225471139e-02
3.150514797496992841e-02
3.775034768673977276e-02
3.557753809390347410e-02
1.883053182388918223e-01
7.944968015151544771e-02
8.320147280768287745e-02
8.214402265397158232e-02
5.164818516747191057e-02
1.435247157192295897e-01
3.315224277020949184e-02
4.740073635722584500e-02
6.312056477471413019e-02
1.321887037229943218e-01
1.403201649719990896e-01
1.171180909635887862e-01
2.026391034619267825e-02
8.747182846206062734e-03
-4.176549477249879433e-02
5.265776122907509654e-02
1.284631605816108635e-01
1.610778317156033035e-01
2.428887597339443247e-02
1.322860357638317164e-01
8.737223065868196525e-02
1.274292002020315506e-01
3.498183685934623532e-02
1.144554356006253215e-01
1.267107629247241629e-01
1.809310611773173871e-02
2.584519430054196820e-02
1.377981698876027672e-01
-8.918050190451854223e-03
3.230317839184758486e-03
9.797170414738330668e-02
1.436631254794947798e-01
-3.686894051036844477e-02
7.853829353738780994e-03
6.042353488043136073e-02
9.446364884515784377e-02
2.021650187845846353e-02
-2.626856133480870090e-02
4.284178348795376901e-02
3.114059727592824803e-02
1.032558767078920609e-01
1.549766553171348822e-02
1.105147077066719469e-01
-1.880527210297860616e-02
1.144949351268937793e-01
7.285276859331983601e-02
-5.472051018016801938e-02
1.243123941716335196e-01
6.514352790525722303e-02
5.793233912335136321e-02
1.858050881014797207e-01
4.589593581533483319e-02
8.639573371484153552e-02
5.451029979358017197e-02
1.210224520484238370e-01
5.619223323017515093e-02
6.278246242466718752e-02
-5.992169479530926567e-03
2.175548592407142851e-02
4.159473148148924715e-02
4.310942162075571960e-02
-1.311938735198954356e-03
9.282653383374847578e-02
1.073591215520431769e-01
5.458769154659612322e-02
7.315308707759184126e-02
5.114042471698260206e-02
1.431222584594425973e-01
9.572511481109896581e-02
8.201098506115794828e-02
4.689151236492426246e-03
7.313587013320804742e-02
3.182617253627145759e-02
1.580140341396547299e-01
1.613198664415007033e-01
1.038744980217230912e-01
1.156908079498079542e-02
1.286240861861164542e-01
1.121342909349890005e-01
1.222059729828913754e-01
8.750058409662521408e-02
2.332032170976301721e-02
2.115639897476026821e-01
1.295079849373112491e-01
6.892978631396842748e-02
7.310916877422597715e-02
4.277095255141245139e-02
5.031676454410757837e-02
1.439748786583100737e-01
-3.295705785566648005e-02
5.357809517590644138e-02
1.397055813402742486e-01
3.246004453877236740e-02
1.508813070566148440e-01
1.544912658970459540e-01
9.595214842354365947e-02
3.921388752593103072e-02
1.917615343954683083e-02
1.003026687826695795e-01
9.626469321471023410e-02
1.099952139485515651e-01
1.320464474771339825e-01
9.386819852732189787e-03
-4.191305864854590751e-02
1.284273687197753089e-01
8.109980749983849990e-02
8.857936683319658777e-02
1.115422982034680044e-01
6.382736484717069225e-02
9.049085167663531437e-02
-1.232564156355887321e-02
9.545328320617078866e-02
1.072450791993606461e-01
-1.011850741539790377e-01
5.050961468138845389e-02
-1.825793514991085748e-02
1.175123351274042216e-01
1.469991675031168399e-01
-2.037288127017089154e-02
8.750608827758978026e-02
7.917458072223071408e-02
4.142249700449439354e-02
1.051565900088687611e-01
1.444021897286230371e-01
1.405107931697814339e-01
3.145491745244412968e-02
-3.487408758404684367e-02
7.643967422948065582e-02
1.424475480121926707e-01
2.355366463976412534e-04
1.984463343565132931e-01
8.411004931014291752e-02
1.505237292116341496e-01
1.188785131907651310e-02
2.895952077215401335e-02
5.054963445926308196e-02
1.032013960417766385e-01
1.492979529460703170e-01
4.837056690518473645e-02
8.049089148007404493e-02
1.937338558707648803e-02
-4.601657786151148316e-02
1.262044994498895401e-01
3.200296809224407318e-02
1.109479412989697877e-01
1.031397517399813279e-01
5.078283868709953207e-03
1.713907367570318141e-01
1.252382034166193703e-01
1.321584307755949983e-01
3.181007239709857885e-04
2.244946014522265169e-03
1.413109601229437795e-01
1.191616228447618803e-01
7.876543343039743572e-02
1.744181688496825033e-01
5.285330123825658644e-02
1.408459609872022567e-01
1.479711250282515766e-01
1.886317702333109927e-02
1.311534561971088308e-01
2.665740102751823840e-02
1.663511841116961931e-01
1.104680939485868235e-01
8.790191454865653106e-03
1.208500199292890515e-01
1.422307149758777201e-01
3.461621461471890010e-02
-1.044569059660156312e-04
3.537825066848472588e-02
9.546954195705985302e-02
1.279583782976781992e-01
2.179300682856847443e-02
8.342054119349349983e-02
1.569844317304271430e-01
1.425672979011745889e-01
1.096041864939543142e-01
5.715507237849518085e-02
1.790195698897392995e-01
4.021330092516434834e-02
6.818234353657111335e-02
9.019489022199259076e-02
-3.593816699358079458e-02
3.941127781186101048e-02
1.301613953903869025e-01
1.058432222964079093e-02
2.058661030863521146e-01
7.377571179607531060e-02
7.075881441384045123e-02
3.125685916625974697e-02
8.439028017028514517e-02
9.857767326586320406e-03
8.455044317047387403e-02
7.069557898118758454e-02
1.137693293801216726e-01
1.840521905356529708e-01
6.223782288661636880e-02
9.777873002170744954e-02
1.162718955036360080e-01
-2.441571287909641286e-02
1.168696041545375236e-01
9.223858063070902724e-02
1.387071118365595102e-01
3.235547523772037276e-02
1.328641264657351162e-01
7.188607826366626152e-02
3.927722940563495302e-02
6.022313057552587667e-02
-2.063753390606652346e-02
-1.587509828283276830e-02
1.790304826086010770e-01
7.008789979435452178e-02
1.778521995583297322e-02
9.395710487678171630e-02
5.809495053288015604e-02
6.243751449317275909e-02
5.475593379511560499e-02
5.338136675794914049e-02
6.047943432821392684e-02
4.046511755991520631e-02
1.455576029671638294e-01
2.868762096524980765e-02
8.202308642375615022e-02
6.894433605292082934e-02
8.140469514204419499e-02
5.105739713536613239e-02
1.298952677261325794e-01
9.916125711672124643e-02
1.563189974220992595e-01
6.426145338304507793e-02
1.334096353843580995e-01
-2.117286223502828565e-02
1.227755118079561364e-01
7.947739789712110481e-02
6.098021083357573618e-02
5.810864876573108156e-02
8.255707207655045565e-02
1.538661721880204003e-01
1.068713239764025880e-01
7.686624519858556437e-02
2.517909219348579350e-02
1.104422551362721217e-01
9.631761955103565476e-02
6.946949764515755743e-02
8.734722792159482774e-02
4.900254788529492117e-02
5.280288759266969778e-02
1.103745677544566428e-01
1.861436669903293040e-01
1.674417613104097757e-01
7.654466474245366636e-02
1.248666895609441135e-01
7.648102555618466192e-02
6.995508452178125780e-02
-1.122341073229321876e-02
8.108880145736546696e-02
1.911026144875729305e-01
1.484110147896851861e-01
-2.025352963103074777e-02
1.044513587301236848e-02
1.091438635516873285e-01
9.335452435919974756e-02
5.314134221854485002e-02
2.065483461147133229e-02
1.103905224150643488e-01
2.860286333335973052e-03
9.539318997740334205e-02
1.664304207730112617e-01
9.643980963387041583e-02
2.623602309570838981e-02
4.778145474096693462e-02
4.217109690200918082e-02
1.347911959374559487e-01
1.490710185040522162e-01
7.862866169740054256e-02
8.091172007920047204e-02
1.280126245605423263e-01
1.245710531766671958e-01
8.716387932980163011e-02
1.329681093256757651e-01
1.472531655959484764e-01
1.180988647363171579e-01
9.620583002710858533e-02
1.441377894244392222e-01
1.181112351107511810e-01
7.334234352356952535e-02
1.980115434769339280e-02
1.239937502319824747e-01
3.080592635097389662e-02
1.009272391113662931e-01
8.597208480614193515e-02
9.633613274146547722e-02
3.375981163677718722e-02
3.690777528844331468e-02
6.078011406773699277e-02
-1.147619366460624936e-02
6.016115388004080605e-02
3.938047404666692591e-02
7.636145577571627242e-03
1.181213674035436756e-01
1.168671042274905814e-01
1.701929555012099415e-01
-8.636987727044905449e-04
5.259272489301893005e-02
1.692096606942997128e-01
5.660063583306027685e-02
1.802147437359533089e-02
1.501716537540229435e-01
1.508470656205114779e-01
1.980130059023065825e-01
1.261198184121725963e-01
8.724301820299057431e-02
8.904527518752855531e-02
4.622407368526471050e-02
4.774486225382910953e-02
1.081176700088049419e-01
1.175046580007620967e-01
1.139402474826695100e-01
9.923728510636600775e-02
8.888452656621030623e-02
6.493985063942575575e-02
8.605920350097784333e-02
5.407904069898048643e-02
5.995800750287708786e-02
5.031713597405532840e-02
-7.427208086860081875e-03
1.972849853680467766e-02
5.672492045816774492e-02
5.257020471010055013e-02
6.784356110477393620e-02
4.678112381317761637e-02
9.090552857969247391e-02
6.156737691154692826e-02
1.926286087430035543e-01
1.387585585020149614e-01
1.499974660692978690e-01
1.428076891004676496e-01
9.742180667668505489e-02
-7.319085611751678308e-03
1.523050521441012273e-01
1.687822182004123650e-01
1.184767206469601319e-01
4.331149473826438612e-02
1.633498295265686795e-01
1.258235387858760990e-01
-2.648577379674097246e-02
2.572135527585268575e-02
5.573109808725252440e-02
7.773446248132777348e-02
1.913453627584386224e-02
6.197192542004208854e-02
6.648266569273394988e-02
-4.089351745087756000e-03
1.374155184529205487e-01
-4.770322870534451226e-02
8.859614601653682808e-02
4.275534568476484221e-02
1.343763226657304632e-01
1.043280568416922877e-01
1.447586359207545803e-01
1.080105038711598325e-01
2.565091034693094130e-02
2.667213887478695963e-02
8.236627844728575121e-02
1.125377126613229112e-01
1.700815822532300015e-01
1.286083340456888324e-01
9.595643661971181571e-02
6.847895484310209668e-02
8.267549507527989505e-02
4.814330200083981326e-02
1.005563927461477491e-01
5.259287929253975841e-02
9.615162347727268521e-02
1.263341180108432937e-01
1.543782127205816368e-01
5.740395551919897504e-02
3.996744266412548263e-02
3.804235787690479070e-02
1.115164359350839102e-01
6.892902709322276666e-02
1.387727190819675605e-01
6.265635713218452307e-02
7.043537604179508915e-02
2.443439555529434287e-02
6.239600686720192524e-02
4.203267975192715583e-02
3.904929077120011804e-02
1.004025016579532387e-01
1.529858832493015686e-01
4.337354647019539544e-02
1.774130051800696661e-01
6.835705408988421161e-02
1.571367083207728388e-01
5.118243050311412079e-02
3.655839611771397046e-02
1.706270424759173399e-01
9.191694836971937843e-02
6.023066042151022786e-02
3.977837183653779030e-02
9.188039659625855948e-02
5.315593931063520433e-02
1.582729123240834701e-01
9.545933074588708322e-02
2.988692367126479649e-02
1.663423862679247120e-02
1.340686546627690712e-01
1.450636212187510210e-01
1.239225520034624023e-01
1.271735636142758696e-01
7.080813300425510548e-02
9.430835685778449218e-02
4.922389436855935385e-02
1.807497011073675164e-01
3.300428798205735925e-02
8.384636577644553890e-02
2.749258806987350118e-02
1.351829968858132558e-01
1.303077117972699650e-01
5.832883496967004866e-02
-1.417412775400291340e-03
9.022397382391017517e-02
5.912201458519567715e-02
7.593677370626196466e-02
1.007391016023491681e-01
1.070001269868869620e-01
2.330265231900460476e-01
1.119702054886506926e-01
1.423303154211657540e-01
7.733400013517316429e-02
5.378105469598625649e-02
1.280103253178750677e-01
2.751410717318380009e-02
9.809502240441872467e-02
1.138812723329138271e-01
4.532568440848618735e-02
1.034811454683390725e-01
9.473586589565131943e-02
-2.932337384719049464e-02
1.562234199563717063e-01
8.632880603761876326e-03
5.449817611108508791e-02
1.544222423751442641e-01
4.624252043470746670e-02
8.987067052000380363e-02
3.292394777590239296e-02
1.276147526655855291e-01
8.400620206003059365e-02
1.841520117312084662e-02
1.936576239646251307e-01
7.507701000893479693e-02
2.097678721016362630e-02
1.023168033758155848e-01
1.382916624696532704e-01
1.074597265867499873e-01
1.388495832800616392e-01
1.962918359009704072e-01
1.254056687857964258e-01
1.008430152751298853e-01
1.711933349053745279e-01
3.772720074332370360e-02
1.582373455238761661e-01
6.298182304617762350e-02
4.809551482580723403e-02
2.109867547529591103e-01
9.178257139516436680e-02
1.204379243760327206e-01
1.572727516712605356e-01
1.019534829022110747e-02
4.024767384068185516e-02
1.309156851089051110e-01
1.499285487906217018e-01
2.603388582028975384e-01
1.893990773808045674e-02
4.341659346564262500e-02
1.069807121171127973e-01
1.314294759905901000e-01
9.377627018499640199e-02
4.556924154165691021e-02
1.428415853624645515e-01
7.596976401111063537e-02
8.499936862800251680e-02
5.867006899881220539e-02
1.150886801367227014e-01
3.049954591092882833e-02
6.088974863700298557e-02
9.968814621001470533e-02
1.208482229272379721e-01
3.852383582442187038e-02
1.193173149863932803e-01
1.137918971025229514e-01
6.244632246564757461e-02
1.047655431161645216e-03
9.305225915397792591e-02
6.561007147775578530e-02
3.597228705365608514e-02
1.127394876885424307e-01
5.182739013072816536e-02
-5.888443604516685470e-02
1.991153018848894340e-01
1.238248729169322548e-01
3.808930252095137081e-02
8.548586235068889039e-02
1.384326109187872522e-01
1.258546389979997016e-01
9.827069495279766587e-02
8.161271507815456849e-02
4.097987531521750382e-02
1.328911354296511416e-01
3.354516844975419243e-02
-5.372470926001727404e-02
1.268901087543173600e-01
1.624354706009150107e-01
2.517518513059463850e-02
7.857360360472535887e-02
1.277316810975795136e-01
1.407278445841360082e-01
1.933335113414197115e-01
5.801235580230293398e-02
1.697817341752166642e-01
1.367078245692310012e-01
3.604997111804304766e-02
4.617408023287777191e-02
1.007564157406156541e-01
3.358766935251573937e-02
1.516658039141199898e-01
1.660717031931642496e-01
2.944814153077691607e-02
5.278158249245760297e-02
1.358713240055407223e-01
6.929961176580035076e-02
5.934921335187422209e-02
2.652196372173431724e-02
1.718843641905316022e-01
1.014627427250331948e-01
1.396513182555928767e-01
1.236039830965847408e-01
5.985867518492804518e-02
1.575607295363344873e-01
1.462309439917850590e-02
2.267796199187178258e-02
-6.080154593017301351e-02
4.423650731449422363e-02
7.879154833222221099e-02
3.219514989136446764e-02
1.261905671565985154e-01
1.255061816123229923e-01
7.143271194379047229e-02
8.086371045302667704e-02
6.347720284452890160e-02
1.536122258419527487e-01
5.547878984751130477e-02
1.175306244918264131e-01
1.410205985603097123e-01
-3.097897940475735634e-02
1.503485784999197272e-01
3.399847238369599345e-02
9.677747937085157126e-02
8.197436193223930911e-02
9.298372818661061745e-02
3.168878742883596972e-02
1.250654865326852883e-01
-1.739019036248997188e-02
5.483723272227993689e-02
2.513901908823444331e-01
1.577390644910566520e-01
-2.864852457504987737e-02
1.677584057590799649e-01
8.727972680887073620e-02
1.328340120807845470e-01
7.551758467436607558e-02
8.397207217041526006e-02
8.776718629470071920e-02
-2.580188272534754065e-02
1.067653427475958039e-01
3.823467481330990181e-02
8.660305551025175574e-02
1.542392386423265815e-01
1.269507966561387868e-01
7.671640785625209735e-02
9.527693599008915659e-02
7.585637563568885244e-02
9.978205384403196487e-02
5.994677741778318969e-02
-2.961024077687932077e-02
8.110741794252698811e-02
1.553792607880364642e-02
-5.162121912223081172e-02
-3.907068208086262456e-02
2.138978380747224295e-01
1.559556357147467986e-01
1.371484658210001262e-01
3.785568537827490448e-02
1.243963322874571814e-01
1.953432685305515337e-01
7.101415345796414924e-02
1.507888043167399661e-01
7.910053899226769658e-02
3.969431501160546744e-02
1.213236821023296746e-01
1.139238603449876791e-01
1.216002303551188407e-01
2.106848104788903997e-02
3.707986363312886641e-02
1.233871944157834410e-01
7.505711954231354677e-02
1.658527704515086743e-01
1.355297844717166245e-01
1.503696106238203711e-01
1.203539085372540979e-01
1.621158304479973222e-01
6.017544082584325160e-02
4.124428900277563037e-02
1.007761052114819339e-01
6.163655636773113233e-02
2.614787796088157562e-02
1.731192159607934100e-01
6.660127266909143806e-02
1.799220138191052476e-01
-8.472685028671872150e-04
5.835389767811575978e-02
5.452833894529594827e-02
5.601723873232432316e-02
8.539403369756083662e-02
7.002824428299604664e-02
8.659406681388755189e-02
1.367266367060775145e-01
8.956677813462676774e-02
6.902894313118225489e-02
5.062287794019719456e-02
5.849416526045123771e-02
6.435648206808379512e-02
1.456034430284345316e-01
-5.394959124755976942e-02
1.004015058199834304e-01
6.998605614299008293e-02
-1.318537692298332557e-02
9.671644803443289751e-02
3.567188882869364204e-04
2.119338880285839277e-01
5.302841795813706405e-02
1.615001391296565503e-01
1.413970774570738609e-01
8.042641010898562981e-02
7.449720404015235109e-02
3.748055133143393669e-02
2.045098376914456784e-01
1.093145629864140378e-01
9.512038282760137964e-02
1.451353509257879981e-01
1.466401565581171851e-01
-1.208184326081180454e-02
7.966157119299677181e-02
1.591501033338524052e-01
1.360483613824438054e-01
5.722212427619169373e-02
4.365764653199783601e-02
1.414085764614412821e-01
1.306870060343625073e-01
8.478818702887548631e-02
-1.055727448489033639e-02
8.861593022670394282e-02
7.373188318686919873e-02
-3.370538342193327153e-02
7.785554950790432582e-02
8.651012494262826091e-02
1.313997588392566140e-01
1.265239498566580190e-01
8.197966135936865517e-02
9.582955440633504629e-02
8.852033236938690319e-02
1.265105783845729137e-01
1.523032713302651942e-01
1.140211581029758198e-01
1.211182101901695923e-01
2.450596690502122865e-02
1.543841160755013153e-01
1.005732063138925769e-01
1.447844890229232073e-01
1.193383539082975425e-01
2.006166141704666672e-01
1.463819186130247141e-01
4.380680613285068965e-04
7.141977781303063266e-02
1.150424645536232970e-01
1.450988475439933811e-01
2.187368512680104293e-01
1.458681290887600124e-01
6.588635926959097999e-02
5.594745436098978730e-02
4.111581114575661722e-02
2.574923979010973127e-02
-1.972242907262988440e-02
1.880609309047322764e-01
7.078510713597654935e-02
-4.455402444099604981e-02
8.403954891782763892e-02
9.803340346444991416e-02
2.473329459817842288e-02
1.885244175716672133e-01
9.169858730603969166e-02
-6.630269292897118284e-03
9.709284648048582822e-02
7.653111233145425130e-02
1.944591178464439574e-01
7.370223089820920892e-02
1.263181189330465637e-01
1.181410944738809088e-01
-6.508898444516281363e-03
1.086835706394932988e-01
8.930797864131059804e-02
9.538609391073224475e-02
1.527430517578936831e-01
1.220290051212235272e-01
1.557187456179151830e-01
1.015385331185438278e-01
9.786582063150209287e-02
9.671766735751197164e-02
6.938683691867128522e-02
7.344341142711971471e-02
1.320512363402892297e-01
6.317348383527229827e-02
8.997873627686729658e-02
4.649575142886820667e-02
-6.301812279322265356e-03
3.690200345009555377e-02
9.696372395128657895e-02
1.933991093134966033e-01
1.395937638827253191e-01
1.895047159914907756e-02
4.446959251133014712e-02
8.600456556034878630e-02
1.016180697193470178e-01
2.379430578936717611e-01
5.626939375360635875e-02
8.226684549373948496e-02
-1.199620533079741140e-02
9.993417749619684654e-02
1.431340947330322910e-01
1.053298507324915562e-01
1.505924078148189460e-01
2.085484713116898259e-01
4.646993363860742188e-02
1.326574546582781344e-01
6.896782031168045835e-02
1.317459639434123420e-01
1.153582094731581825e-01
1.870868564065238937e-01
7.250270254465046582e-02
2.425663152888780372e-01
1.152552096080354804e-01
1.231528706235529014e-01
1.097614936160377919e-01
8.020294774070428623e-02
1.842592791734565527e-01
2.775888363920975266e-02
8.552104686027922620e-02
1.009771259141831190e-01
5.169906273115104645e-02
5.619603185248439603e-02
6.156374994683400798e-02
9.215722324543761113e-02
9.084522009307301194e-02
1.160979484048492855e-01
1.315738162614656925e-01
9.151178135582951900e-02
-1.532091681801369017e-02
5.384109288500215501e-02
1.198282348851829049e-01
1.174790545900568500e-01
1.501391404558675147e-01
4.459608631395414052e-02
-3.325030593967261833e-02
5.171314875201948186e-02
1.702849792611695057e-01
1.909502612875174088e-01
2.160229557261101885e-01
5.051191887642255546e-02
1.376662339811256519e-01
-1.602355281777278345e-02
4.059469078292027994e-02
6.555894494977303200e-02
7.501535306979940747e-03
6.925660266197133930e-02
1.393616619427029968e-01
2.246434066882531388e-02
8.054668606346118698e-02
1.037925836250444822e-01
5.795404823397374422e-02
1.326839679576823951e-02
1.341196099646395912e-01
7.832417762817206475e-02
9.309545304391239617e-02
1.609795310154891190e-01
6.287518333444740148e-02
1.648557078107769358e-01
1.084363302093074438e-01
1.222577891645006132e-01
4.034825012388284365e-02
2.609460333154304257e-01
1.588047380064961933e-01
1.416954054441084687e-01
7.160293073209002268e-02
9.591300583274189884e-02
-1.689627848583195521e-02
2.067143778204658944e-01
1.349698444116817497e-01
1.231380174963051383e-01
1.632346121309230791e-01
-1.462158154939866353e-03
1.843817665324284649e-01
1.642426191900591137e-01
1.440578154972130265e-01
2.169421954711917011e-02
4.088038840014048686e-02
-8.718977167873993850e-02
1.073093614001448537e-01
-4.892019390367377540e-02
1.165297234398339765e-01
5.489301775306507786e-02
8.666856568153356866e-02
8.930685007766149541e-02
1.209316133673311033e-01
7.939313935972960867e-02
9.266409576787118518e-02
8.275641921109873345e-02
1.566553114178301231e-01
1.979403682411523258e-01
5.418119113065923004e-02
1.727255914652152113e-01
1.074608587583956165e-01
3.614525456518813407e-02
1.643411308557717887e-01
9.047304786862606085e-02
8.308000679332563920e-02
7.291746599391291106e-02
8.290558625698056516e-02
1.012340553226686035e-01
2.065401410289852413e-01
1.343934741323701484e-02
1.745786009458510646e-01
4.396960380504415927e-02
1.503858129808722521e-01
1.811252129053219501e-02
1.831631556696251550e-01
6.290234110187613303e-02
1.390155811345667181e-01
1.353559932191574500e-01
1.688496518291069670e-01
7.129813326749760705e-02
4.682816426109288888e-02
1.053642508368019259e-01
1.718057867460958676e-01
4.432379066689399322e-02
3.674085864952590652e-02
1.232721683018270370e-01
1.232174489791997979e-01
6.235474417032530609e-02
1.881230865948721465e-01
5.807715956479955755e-02
4.825515982805338167e-02
1.577934597811629647e-01
1.924734432863050779e-02
1.011049021753052668e-01
1.288689180320832794e-01
-2.290640412308482532e-02
5.897315671558329281e-02
2.378858299585449865e-01
1.817723298058470105e-01
1.325695423317505006e-01
1.389404242757415475e-01
1.328840973611115361e-01
6.065146843086531570e-03
1.515301740337319236e-01
1.110873212373542918e-01
1.277690839207389351e-01
1.585124959800107147e-01
1.569883862769905214e-01
1.022899267234408383e-01
5.834394324493146627e-02
-3.731579510424319623e-03
7.112528538446524773e-02
8.134195096248153511e-02
8.264983469421886830e-02
1.459228459613722273e-01
7.342100364969837700e-02
-2.968515147118950051e-02
1.055931507823217319e-01
8.761547607469100107e-02
1.513250172767854618e-01
1.217379931283048000e-01
8.037074659204852811e-02
1.750494450989913131e-01
1.292669550214625707e-01
5.541225340466191668e-02
5.609990057098578758e-02
3.920289918774040594e-02
9.647786446303481533e-02
1.548903758975894163e-01
4.525863302453063397e-02
8.191623370236031376e-02
1.445542272766013048e-01
1.976125703499908570e-01
4.407255467747527716e-02
1.852812362184460271e-01
1.488824397095386554e-01
-1.904622401488813635e-02
1.702780312573381472e-01
6.255947095906837230e-02
3.930063615331722687e-02
9.958500473033068956e-02
3.841802743694120587e-02
1.995826040428542655e-02
1.676541967531458566e-02
8.291482729978229271e-02
6.263030618457511578e-02
1.598210456628526843e-01
6.745525641880889545e-02
7.843030792350655367e-02
1.148749402548520093e-01
9.744234532368256652e-02
8.545910001979710457e-02
7.208958796451819806e-02
7.688135612771487826e-02
6.326650912153081174e-02
2.190245458260490774e-01
3.998229571177393943e-02
-3.610143687333672996e-02
1.428777484927054864e-01
9.143920215875611657e-02
1.020361030209506192e-01
1.940145289149369789e-01
1.342412419120400380e-01
1.175956183925160464e-01
5.212380593757102998e-02
9.470458574261310380e-02
1.464866452429098020e-01
1.796805722717709497e-01
1.399477920042085377e-01
3.643736272365476203e-02
1.330664514217757555e-01
9.168046845796995470e-02
8.487101156104000232e-02
5.434005907267025481e-02
1.364708473854961135e-01
1.960377031650982205e-01
1.599135381454010463e-01
1.737978084841697995e-02
1.173058438242277624e-01
4.955984086394803895e-02
5.512104215483206587e-02
5.677470406321333957e-02
3.897607155181178479e-02
1.396968091241495569e-01
1.458428566880183019e-01
1.026312821501090128e-01
1.121285199795189896e-01
8.702812223542200076e-02
1.922871577746006755e-01
1.823964251610190879e-01
1.668451479239304591e-01
8.021924645306992285e-02
1.266608147937473006e-01
5.222768025533242042e-02
4.232387003802167563e-02
4.285936857241878090e-02
1.219212833624996328e-01
1.505383803928294073e-01
1.568843259772739751e-01
9.860680702484257709e-02
1.006493855324774034e-01
7.741783736500922053e-02
1.233128731952199270e-01
5.386908786586100395e-02
1.690650640141571348e-01
5.000144571837134011e-02
1.339416434039793491e-01
1.684787519205677431e-01
1.587494611064095285e-01
1.487331301159446062e-01
8.422878771905702167e-02
1.563310534570220289e-01
8.829148765770669649e-02
1.060552954861256336e-01
1.179513766513080458e-01
5.920921711978135299e-02
1.753530977628314225e-01
1.534011675984357503e-01
1.715602892028504078e-01
1.264071286315989473e-01
1.682034438962329292e-01
1.453805323611841172e-01
8.954331289652860126e-02
1.464656328012093611e-01
1.582359688663669273e-01
1.430768656391147586e-01
5.497500909173935052e-02
1.371922503935212312e-01
8.435087573691686658e-02
9.174656831665010948e-02
1.392658333214465971e-01
-3.977099917748360552e-02
5.758488929319675875e-02
2.543113944498551771e-01
1.160773586514087102e-01
6.268680992127652341e-02
-2.117285318810901984e-02
1.346201450962095092e-01
1.108918642033470958e-01
2.235325595615299255e-01
4.911045778446225529e-02
1.054351643811488465e-01
1.493087412557653204e-01
1.199687474531553055e-01
1.258639151164407388e-01
7.967333025640405131e-02
8.714144639570699236e-02
1.723941265223051245e-01
1.256054550538842837e-02
8.653171500048330300e-02
1.750958236428969694e-01
8.521176182546204292e-02
9.216099169056178597e-02
1.566971424087924836e-01
1.304083029150139572e-01
1.208717933246740289e-01
8.166872702147098817e-02
7.704685085259210808e-02
1.050699093834004255e-01
1.337998468793012152e-01
2.486214388749492799e-02
1.906575247755595282e-01
2.191396920261327180e-02
1.528011850417590745e-01
6.684399101818143396e-02
7.937256269577232237e-02
1.093440005599278508e-01
1.449424923141677812e-01
7.031831079203429424e-02
6.686241065303361042e-02
2.023532671157609597e-01
2.992858965805733282e-02
4.443186849592229565e-02
1.669883865001964285e-01
1.853304035696317631e-01
1.616468618570524318e-01
4.457433121379298507e-02
1.359933882977124031e-01
1.585513917470414980e-01
1.607531500454983109e-01
1.525729891814598949e-01
1.551053336444801478e-01
1.030591844533916140e-01
1.167839484473331968e-01
1.192931072522588620e-01
1.523624212079929263e-01
1.081354070906095088e-01
1.494750078613384103e-01
6.072407419468599937e-02
1.246789689109405463e-01
1.209663773144419724e-01
3.376805491776008195e-02
1.074104238301019781e-01
6.421844086776738736e-02
1.839073515130114633e-01
1.405138617900258124e-01
1.684399093221381205e-01
8.747566614383524286e-02
1.036224015975544255e-01
4.424499921310148104e-02
1.098810124977348257e-01
1.372822517694593236e-01
1.596039614738717083e-01
1.183694742458231419e-01
8.799182673955469047e-02
1.359402648788133328e-01
1.317358264251473066e-01
6.465356332600259714e-02
3.933254058506393397e-02
1.446966669831850349e-01
4.537185897491995829e-02
1.571482861614289239e-01
7.971633851984008534e-02
-5.751769834960314756e-03
7.537448595849516320e-02
1.497550785023379627e-01
3.686264377980614376e-02
1.204992578515391988e-01
6.327521498703123082e-02
1.293455334302386905e-01
1.527832973168882225e-01
1.569644389716659816e-01
1.297250502465885635e-01
1.296951263697493362e-01
1.721577301330369791e-01
1.089531538162256119e-01
3.357695706425257998e-02
1.615315067464559787e-02
1.218836637059370065e-01
2.288488387489042708e-01
1.479292546646315265e-01
1.520344699628113083e-01
1.008718361744626313e-01
3.418276584520836547e-02
1.547754826755975421e-01
1.608895410491018030e-01
1.376354382523599651e-01
-6.746619801307124527e-03
1.214697116534701749e-01
1.954749103049433223e-01
7.169960019560275843e-02
1.814471800176391814e-01
9.856339188167070886e-02
1.061424695614778535e-01
1.151038517375499726e-01
1.170174778959236911e-01
1.729221897814815778e-01
9.633925141113092172e-02
4.242660633503791967e-02
5.206031399964156092e-02
1.599840321635633278e-01
2.086480179856618419e-02
1.638868935119611736e-01
5.503960710798698475e-02
-9.131154633404957657e-03
2.031402029577756771e-02
-2.655708056298964476e-02
9.579983620738680150e-02
1.109084334506017649e-01
7.662195316144866652e-02
1.748120066622498026e-01
4.088369554300214787e-02
-4.426921055360868301e-02
7.315204713290092420e-02
1.661392658629792518e-01
4.733679175732177086e-02
1.618367950621732165e-01
1.312628728664464173e-01
1.018031606344984574e-01
1.285218889096792771e-01
1.496308655804211574e-01
2.112268542951688532e-01
1.236927765413780439e-01
9.232585311883723111e-02
1.079404823760505838e-01
2.130053994059070144e-01
2.153238268807575184e-01
8.198831394145937590e-02
6.011275345068239906e-02
1.076521286618476042e-01
1.064608028403980500e-01
-3.263919609474609518e-02
1.115586594653016628e-01
4.102093006690128718e-02
1.304777530791695894e-01
9.965537589196825363e-02
1.181008809970104517e-01
8.555394091773473042e-02
9.297914843284159347e-02
6.367835324144280329e-02
1.119053352593089024e-01
-8.353095718588764498e-03
9.656330195040831177e-02
1.592372201446289603e-01
1.235614211202625962e-01
1.718851668266480892e-01
1.033722298003305340e-01
2.021820648626679595e-01
1.120924990943777816e-01
1.303476328426934339e-01
1.631576824736463704e-01
5.475533090673978531e-02
1.288050390080469065e-01
9.130142744229451102e-02
7.961043415738085216e-02
1.327995430487799444e-01
1.458181496025477142e-01
7.981102900941668132e-02
1.515098619861925677e-01
-5.598849491947466284e-02
2.136167307790150793e-01
1.392335000621338637e-01
1.127003572974625556e-01
1.725868503014824640e-01
-3.966060982658311911e-03
6.187927495782069576e-02
1.434223278392651457e-01
3.374533053382029052e-02
1.387558229106892194e-01
-1.354228820612321527e-02
5.479686000502202725e-02
1.598020673426013838e-01
6.462928434489011165e-02
1.699344014783711887e-01
2.466723843170700453e-02
1.610293806304886610e-01
8.482308137381304458e-02
1.147360984855803068e-01
7.425166296395652177e-02
1.168309535370325170e-01
1.228032552460275595e-01
1.382827449783838314e-01
9.366712763650679452e-02
9.956005556810997026e-03
9.264837469683666338e-02
1.209111905463451514e-01
1.079132323003788585e-01
1.898735528937236794e-01
1.915461813303648286e-01
3.871253287712486668e-02
2.137795381539869533e-01
8.974668586687052640e-02
7.576477929034344805e-02
6.495957080187299282e-02
1.439741015274340619e-01
1.837831015977466065e-01
1.473297772645114911e-01
5.693944070310232031e-02
9.629759319422837027e-02
2.057888825894553173e-02
9.114904664343334573e-02
1.493332328564461464e-01
1.333898407437121396e-02
5.974692850394962979e-02
9.908706612191738039e-02
1.458025617441529864e-01
9.565336323782283601e-02
1.824466792929351766e-01
7.954179016679907566e-02
-9.559372426006558163e-03
1.650214145019300860e-01
1.224637688565313465e-01
9.025811028820729387e-02
3.305617621911499660e-02
1.055611552898488709e-01
5.980311330391621660e-02
7.762315294443929148e-02
1.412135631243620348e-01
8.809770415459559911e-02
1.779174456728180587e-01
1.463192042146984062e-01
2.870484795326279648e-01
1.961733994413722704e-01
1.414773511928354988e-01
1.102153835645891949e-01
1.408428027871991561e-01
2.015927289452035254e-01
1.539295068604850103e-01
8.393796686764556925e-02
5.512088114879595824e-02
2.292764503077405203e-01
2.689663172890576215e-01
6.839808077124243102e-02
2.288652510188074751e-01
4.438941240315354142e-02
1.274386485949328962e-01
5.328311581841731898e-02
1.039063048148355373e-01
8.970889594977363157e-02
5.452642492052176687e-02
5.623347506163282883e-02
1.335254565519373438e-01
2.040560922850289394e-01
1.294396628215791489e-01
1.477105284151256082e-01
5.835903482714502322e-02
2.722026254731884087e-01
1.173934451777134541e-01
2.811616932863849824e-02
1.052562392512236128e-01
2.073864149868678147e-02
1.681913083293656852e-01
1.336669845841339521e-01
2.259546208569886833e-02
1.809505384427548269e-01
1.048571435203719954e-01
3.392173379187420762e-02
1.543788652258744065e-01
2.106760338238968522e-01
1.516669076591652676e-01
1.344275232465936554e-01
1.628959312563059425e-01
1.467179390982300269e-01
1.535288989724365727e-01
1.220692657637538897e-01
4.923737236355178043e-02
2.400695299885294287e-01
1.694248101496073633e-01
1.015704453927486761e-01
1.491303813953878676e-01
8.072304106750108343e-02
7.004741537663559947e-02
1.650937023234714529e-01
1.119261607470211223e-01
6.631490677167431458e-02
1.558988493878807335e-01
1.195618046212873070e-01
6.373224166963126214e-02
1.488182992831433016e-01
8.514370398164262943e-02
7.257157196272961963e-02
1.889432609503879923e-01
6.234765015430891039e-02
1.573574865856204874e-01
3.148793075687027210e-02
8.860015520477754203e-02
2.044127993992985448e-01
1.081031756507946084e-01
1.064227915083288539e-01
1.529038413278343000e-01
1.451342374828553938e-01
5.235748765365157847e-02
1.180857525055198642e-01
2.958874914795131886e-02
9.630718698874458916e-02
7.309588515058493274e-02
1.270325955944716367e-01
2.997168674215795400e-02
2.311581119279733088e-01
1.169528823311951488e-01
8.238826479828884053e-02
1.921954789679181652e-01
1.468949222996461801e-01
1.426967807903634089e-01
1.335938685840289408e-01
1.076167709109638604e-01
1.877565567541260028e-01
5.833347230208340423e-02
1.229128756369676639e-01
1.357227740834253960e-01
9.629157216997664970e-02
1.025100246309714469e-01
2.075636922227944436e-01
1.814933150752107982e-01
7.912376558706414598e-02
1.799521100797983608e-01
1.490801800707329816e-01
1.113791253886507460e-01
8.623785089500651813e-02
-1.482609677685974578e-04
1.481491560747371372e-01
1.467022869996975620e-01
1.851297558930339870e-01
1.268339141363020728e-01
1.990435080616561048e-01
2.173054735538771376e-01
1.326790751213175468e-01
1.010215128022155379e-01
1.172063354491426623e-01
1.063622574511952079e-01
7.481230040363670564e-02
2.132521421501016312e-01
1.314352876983105600e-01
8.510852850497264976e-02
3.900158934134675959e-02
4.905005592496937405e-02
1.252164281148287206e-01
8.579358211147025681e-02
1.909781339411094347e-01
1.139758715462733663e-01
1.490416534310565755e-01
1.575310340674567766e-01
1.515184564507310871e-01
1.054462542925310164e-01
3.790017046295138248e-02
2.283451697448355133e-01
9.844220263398394122e-02
8.563736530631183008e-02
1.474494333890200293e-01
5.197489850370318187e-02
1.764858900118681795e-01
1.403027163832858693e-01
1.349410298508005868e-01
1.237871783309585777e-01
1.530969287607057416e-01
1.011360674860227321e-01
9.759360823322510425e-02
6.979401802075961558e-02
6.746080228119781530e-02
9.510704653953337695e-02
5.768824057530175936e-02
1.474314209200658088e-01
1.096100324076551280e-01
8.650933352006488775e-02
5.815090284492992895e-02
5.723817530895186634e-02
5.116765588686070926e-02
1.830241088924741688e-01
1.980638933779788613e-01
3.078785495610917092e-02
5.002934612833986189e-02
1.183984245531819746e-01
1.733253322751115155e-01
7.094084011762909203e-02
1.793742942463835421e-01
1.124359253102929501e-01
1.601706824067127000e-01
3.951692080687239234e-02
1.310325429176064926e-01
1.386717732137756620e-01
5.466858241718065836e-02
1.158059755250113176e-01
2.427161114286141563e-01
1.203357443585837960e-01
7.575532147409134998e-02
1.971442605536591897e-01
1.776791810767922308e-01
1.215362204796197332e-01
1.307203467806126729e-01
5.694396842697199007e-02
1.349104927721108405e-01
8.958191341507730499e-02
1.495176376725253220e-01
1.759891969401804479e-01
1.676402677549984899e-01
1.556608332857533084e-01
-2.469739396257836575e-02
1.196427456806173906e-01
4.827095632747147730e-02
1.003957465794084319e-01
1.233854021116327221e-01
1.508273896698943406e-01
1.122752141377358764e-01
3.359136367713815019e-02
6.853306378424763035e-02
3.140601458335099544e-02
2.165539732120558628e-02
2.236818388430742710e-01
1.323626066191221640e-01
1.635636187844073941e-01
1.017107868086489647e-01
3.078003037237652534e-02
5.119548006432827342e-02
9.251793192570237356e-02
1.581497853152124544e-01
1.553923808957363706e-01
3.155289722681813708e-02
3.787778321563568112e-02
2.154105908799004987e-01
1.721027949807702739e-01
7.202547663147935986e-02
4.823140101407102226e-02
1.988929828709409264e-01
1.799436198286375257e-02
9.947862292419809571e-02
1.692757770475799561e-01
9.966731843396139934e-02
1.401351878673999796e-01
8.158348696996158000e-02
1.304766197338443900e-01
1.093526089849635868e-01
2.160559093365013728e-01
1.516783517249071789e-01
8.784115173746617766e-02
8.546811713883958883e-02
1.246013140362960819e-01
1.528027158856231915e-01
8.282349060427633691e-02
1.333576183698009787e-01
6.465012813265609559e-02
1.448843803377761197e-01
4.673990543140438964e-02
2.127366774490288270e-01
5.297274779177818527e-02
1.642197239209735593e-01
5.195481130003110071e-02
8.474901298108626635e-02
1.120618647314015476e-01
1.287680663937056380e-01
4.879228203130038521e-02
1.347967249879408747e-01
1.235084534268590384e-01
1.993197376825741884e-01
9.319629448524203996e-02
6.026350993822707919e-02
5.172483921223407916e-02
9.420859495649704400e-04
1.543949748817821099e-01
1.014021318913461839e-01
4.565052189167193020e-02
1.127418276552718396e-01
9.409389858487186842e-02
5.517676354012795992e-02
1.329418456459799114e-01
1.341421480485262829e-01
8.160782681382608428e-02
9.162905061820676711e-02
1.100724393721486810e-01
1.422836393978960112e-01
1.792726021937605108e-01
1.246414366334149953e-01
3.321111005497220242e-02
7.993856304152614778e-02
2.084154535791265805e-01
1.351253353453662487e-01
7.053331954352633215e-02
1.098427683029987723e-01
2.293253506872499833e-02
1.168415504890601975e-01
1.929706544659968437e-01
2.677482574464180864e-02
9.418091751549682866e-02
1.652310072342960123e-01
1.903231490929610525e-01
1.218093849598892581e-01
8.610663985795501130e-02
-6.625929928556676014e-03
1.391817439745519636e-01
9.678450675674335479e-02
9.923200177930411800e-03
2.115326940915878418e-01
8.806564240059520932e-02
2.112386587891269540e-01
1.519079329063926787e-01
1.940333102788238118e-01
1.058499930688257401e-01
8.230471596803125289e-02
7.132965255687115369e-02
1.967346305790590444e-01
1.475923798466941828e-01
-3.822477808807269589e-02
1.784922864982405322e-01
1.264689177887573790e-01
1.725419292359399170e-01
1.974870662119289910e-01
6.741490921675780124e-02
2.369975888948180065e-01
1.322512703370959386e-01
9.780502660484648170e-02
1.065078100936454747e-01
1.388782068842313311e-01
1.584677151784424087e-01
1.433226583481456429e-01
6.640492192350028189e-02
1.247356570769779099e-01
1.861404941206047936e-01
1.405033049668645562e-01
1.776848865429303814e-01
1.249444170006485944e-01
5.948014383818660961e-02
6.712405725904324605e-02
1.706301823858629996e-01
1.413262789927131613e-01
1.405199435109616146e-01
2.200938923360288291e-01
1.833712779597745091e-01
1.571929003624653876e-01
2.778060138228825512e-02
1.708685720392927043e-01
4.026699192805489880e-02
1.744589849826413408e-01
1.585194140928493922e-01
1.370031620317741783e-01
1.999113298809489514e-01
7.736205291796788459e-03
7.175072300688435656e-02
6.982122281941009756e-02
1.727727286893346315e-01
1.309679962104022821e-01
2.200653762446152517e-01
-3.010917948254132268e-02
9.221190111033857051e-02
1.046209654223249907e-01
4.696795310088782566e-02
2.041607926662890593e-01
1.609579212094120471e-01
1.432567434090271374e-01
1.033867121649224285e-01
1.742279643457655958e-01
1.433821870357946393e-01
1.192913498329786215e-01
1.262350969894598662e-01
1.262290824596701000e-01
2.140550225496309633e-01
6.886094602994433100e-02
7.494693961153617301e-02
1.742912791777403991e-01
1.690766788924467356e-01
1.271388460108128782e-01
7.927115078727092756e-02
1.877175422839887642e-01
3.785862799410062013e-02
1.449308314844801882e-01
8.444227788915512067e-02
1.650487885132788657e-01
1.885665195234338953e-01
1.776151567423551458e-01
4.730896735370218598e-02
1.130462037275109244e-01
6.855398683462651799e-02
4.921489878401612283e-02
2.547672546586251530e-01
1.950933615920643349e-01
1.785594604844510658e-01
1.482423875231734904e-02
2.181634627654038261e-01
7.854998845404316532e-02
6.177739140978117218e-04
7.529391541775870555e-02
1.353698341361961599e-01
1.551206277787743060e-01
1.096013846144499454e-01
1.483210163381305513e-01
1.551115642913256654e-01
8.243687133234021969e-02
3.679334227491828924e-02
2.787194793946998900e-02
1.562221622078054928e-01
8.256909026678123376e-02
6.323169571486046692e-02
1.597585171076802701e-01
1.426076478996220198e-01
-6.446691443694148316e-02
1.761848322635912734e-01
5.848049396373801445e-02
1.016887286099776994e-01
2.032569794693221688e-01
1.108638671215390337e-01
2.077123069074857387e-01
1.428440888715962476e-01
-7.380297209035766200e-03
1.295963379238539992e-01
1.712269248944910949e-01
1.404891019556258613e-01
8.612989161254526460e-02
1.292122112668964151e-01
1.883544967861547625e-01
-2.225842259734399711e-02
1.438131590111380309e-01
2.599971257466595839e-02
1.991402944822615872e-01
6.337194459960250603e-02
1.748347901035427754e-01
1.199305807261121792e-01
7.863560862618132474e-02
2.089274736802240184e-01
2.066330630856194062e-01
1.435420205823511874e-01
2.406515625059165164e-01
1.242037155495290118e-01
1.427384803719526640e-01
2.350468163453469372e-01
8.106290824835769848e-02
1.508000587268678028e-01
1.357134658173584918e-01
8.114391543188191613e-02
2.105783507037864988e-01
1.523615438887972462e-01
1.141722611119241476e-01
1.776412578541436138e-01
9.236450261067684353e-02
1.274131810309678814e-01
1.841020980609190116e-01
-5.872190556003468315e-03
1.194675681788437416e-01
1.088673494283289717e-01
1.570246793074226710e-01
6.528067661658673582e-02
9.028298096289576191e-02
2.411571669748113420e-02
1.189992095361392110e-01
1.969910221176082721e-01
2.206572509886493283e-01
1.851599207106311429e-01
1.931277213576270968e-01
1.491800761980251466e-01
1.582935447573599330e-01
1.590026427622872884e-01
3.634133714871064236e-02
-6.035296806570127418e-03
1.433194056830879026e-01
1.102930531191668451e-01
1.582319542379070632e-01
1.863566681162242833e-01
1.771944642081434429e-01
1.132468014396749989e-01
1.414726955794320673e-01
1.118577768160717162e-01
1.995621674715754301e-01
1.734213408591020467e-01
6.573718991830260205e-02
1.484167828872369754e-01
2.249723273761904396e-01
1.840783192224346720e-01
1.236831511010780954e-01
6.937645745201755088e-02
6.978696472158017750e-02
1.477912147791069497e-01
1.371322080841846369e-01
6.972701967381157717e-02
1.698217007001511514e-01
4.827486607231230159e-02
1.958864634153033302e-01
5.528125473180332122e-02
1.418052621043230377e-01
1.195458349158005917e-01
6.466062073195306958e-02
8.776005118485927237e-02
8.687122030612969004e-02
-5.705872437584875306e-03
1.863647273995301390e-01
1.667442449864253440e-01
1.125988385081949927e-01
1.292911249106871441e-01
1.137507674588185136e-01
1.345819141446882028e-01
1.067424295730968337e-01
1.577405652495058042e-01
5.768413060427726724e-02
6.729680304945485914e-02
1.626212093434902251e-01
1.531035662927355823e-01
1.615501572940587216e-01
-2.733822510938386380e-02
1.395698312147232445e-01
6.993941599885548921e-02
1.342977460238309328e-01
1.335499850254089904e-01
9.810733641591065646e-02
9.164372369729402446e-02
1.273021832762981087e-01
1.224231542218551932e-01
1.091595606019192394e-01
1.896218149343177894e-01
6.366554773243689180e-02
2.460422157824169453e-01
1.613074992229272808e-01
1.137761210094159064e-01
1.823958654457613904e-01
1.881228973296938389e-01
1.849997177039926222e-01
1.652479398088459728e-01
1.521206684537594334e-01
8.805082378060204162e-02
1.049420473473663129e-01
1.959178848523640271e-01
1.489172571966013159e-01
4.293523130748579802e-02
1.700917899255352805e-01
1.111240937667036521e-01
1.259563391101846674e-01
1.910197973659110982e-01
1.046608428418815406e-01
1.680683120525506835e-01
1.293677654390667509e-01
7.015375896667201683e-02
2.991001633952899627e-02
1.513526727866311428e-01
1.809042706091082420e-01
9.187717224645278180e-02
1.850054428609519408e-01
1.142764134338031534e-01
1.740391308213469213e-01
2.282642847543120412e-02
1.978685229678792401e-01
1.223680935359131861e-01
1.520121110498397488e-01
1.765042882577361472e-01
1.625732210393556476e-01
1.431715740151575100e-01
1.437708982541231195e-01
5.087005920799145264e-02
1.880743860413567892e-01
1.624565348638716822e-01
2.314047230951575898e-02
1.743655525056926614e-01
1.650661605083278971e-01
1.807339702300357065e-01
1.823323103443113269e-01
1.886248154177795899e-01
1.054949763818722602e-01
1.910007616947660691e-01
4.405525536516607249e-02
1.533257097269883906e-01
1.086074590985504212e-01
1.156591332752772150e-01
1.338330468709108267e-01
2.252025636014100829e-01
1.309652152017957427e-01
1.381146905482983633e-01
1.770014966737865902e-01
1.153684659665559914e-01
1.838515596644596795e-01
1.574478972387035880e-01
2.532377160511969927e-01
1.905963867202086770e-01
1.960137921745729594e-01
9.392584227831461685e-02
1.372772710193393697e-01
1.811749844673663234e-01
1.568864201985350482e-01
1.692897966538393639e-01
1.499500925206229685e-01
1.419250579520124345e-01
7.077945863202503296e-02
9.304843351491942638e-02
1.001246283127142922e-01
1.883173414922325317e-01
1.419099375630213933e-01
1.657579636430913939e-01
1.453476274213998110e-01
1.995217473400101305e-01
1.004808175399249104e-01
2.196124170871137371e-01
9.050031206908752679e-02
7.581531696552763766e-02
1.122665930543144813e-01
7.356826413162957656e-02
1.661460141589231887e-01
1.482763603489317128e-01
8.715912642537393396e-02
2.450300989150515085e-01
1.018194547308063844e-02
1.957542045971644717e-01
1.945064316715132968e-01
1.398079660697957582e-01
1.722448315616471604e-01
2.107816942208771416e-01
2.041663573036948398e-01
2.161994357438744296e-01
1.521746437440193445e-01
1.130899268156831394e-01
1.809107487894522359e-01
9.064873651437885260e-02
1.342054299086707925e-01
2.053025063162115527e-01
1.814063344002499467e-01
2.233708487775791229e-01
1.438072695164043791e-01
1.526531112859770833e-01
1.403760111201398375e-01
1.458894736564773920e-01
1.072493873703638106e-01
1.454819456040938874e-01
7.898886012064111617e-02
2.056008317661726925e-01
-7.475845893333379899e-02
2.035512961452103434e-02
3.099346930025334915e-02
1.951629109284313546e-01
2.059556005218676489e-01
1.290691591552082240e-01
8.846987662775264438e-02
1.523108037597560860e-01
2.019965393720601632e-01
9.676408869184098538e-02
4.919646872633169632e-02
4.778306610714911501e-02
1.645247434655804086e-01
2.379448677930881828e-01
1.613746857974290572e-01
1.348065598573496282e-01
1.139506243747432368e-01
1.165586087761052436e-01
2.285097076549182371e-01
1.571458759515093062e-01
1.836404347709911233e-01
2.368824970741787439e-01
1.362183056212015464e-01
3.381358925727221548e-02
2.114313093254535647e-01
4.414712007826977064e-02
1.083378692380051189e-01
9.741998417628373874e-02
2.787429050071631859e-02
2.241046382632398692e-01
9.675123490898830669e-02
1.135935189533989892e-01
1.907742244804372655e-01
3.651620039996533174e-01
2.315067154138735206e-01
2.272886688671685307e-01
1.782551378303062484e-01
1.255277522932602696e-01
1.004752340134639488e-01
2.094067890742313254e-01
-6.837318162617708750e-02
1.365377172723080956e-01
8.784622190277938114e-02
1.154652886342857759e-01
1.065298583045315439e-01
1.611161161688604293e-01
2.036908602740447882e-01
1.388825317752992172e-01
1.060536868180971953e-01
1.842675382870111456e-01
3.447253802780209098e-02
1.508409353272944509e-01
4.420120205869105395e-02
1.099274754047350755e-01
1.662517261290651915e-01
-4.494991008632975155e-02
1.803352259726838103e-01
1.920958627935528684e-01
1.321297978432389997e-01
1.902253765899832860e-01
2.708861845344093799e-01
1.372334652800303589e-01
2.465847094864098976e-01
1.519433544538035807e-01
2.256215261205181954e-01
1.564654419170946886e-01
8.773389769435785412e-02
1.415240986289684200e-01
1.469764135257070059e-01
1.421052921916913236e-01
1.609277298713243098e-01
1.421702446565944189e-01
1.719411687959711554e-01
1.689841856956101063e-01
1.597000219081531891e-01
1.840612680294052284e-01
1.064783492680581034e-01
1.871720364794779712e-01
9.498950139167917917e-02
2.104637624256441020e-01
5.268745182751644746e-02
1.279273507740447124e-01
1.186150903748974111e-01
3.585553559370721621e-02
9.059817419269640404e-02
1.312131209058571835e-01
1.317496746622293935e-01
8.864674688231359567e-02
1.229809056723034644e-01
1.779469610702435756e-01
1.767291286742839196e-01
8.857429793707752297e-02
1.075393146276722306e-01
2.286260377513413267e-01
1.482609149005146842e-01
7.438178469415805683e-02
1.835491722888056842e-01
1.504370968951616594e-01
1.302829655273136378e-01
2.102709280995423979e-01
1.434831571826055974e-01
1.683946762212980564e-01
1.924175489210383228e-01
1.491156223241565104e-01
1.187499916331502814e-01
1.741962414268031223e-01
9.433272944295792439e-02
1.548095540919664989e-02
1.106736916814718696e-01
1.314674180497359124e-01
1.065075941299391954e-01
1.613047911492503650e-01
2.549288664474905208e-01
2.211046359544744933e-01
1.589244194584444880e-01
1.190529886324878939e-01
7.618432861718185678e-02
1.312610814367862200e-01
2.507344468882480651e-02
2.728749315498612549e-01
6.128587613709644139e-02
2.402155480384064179e-01
5.924130317176414667e-02
1.807424620141540317e-01
1.888545586686316835e-01
1.194836707574290918e-01
1.349711706098221109e-01
4.199735095793104278e-02
2.466877075443842660e-01
1.464147793045135759e-01
7.425932059346743164e-02
4.467328442555747181e-02
1.602567289364156267e-01
1.643159179541325843e-01
1.643711661506039312e-01
1.033686975907518180e-01
1.311250182451747237e-01
9.614335061148654438e-02
1.998771735657644821e-01
4.879820176628856671e-02
8.919029923135048110e-02
1.123975789638497202e-01
1.695484732142458206e-01
1.270205388308565941e-01
1.915814788771644794e-01
8.112035324409962167e-02
1.021361887497565651e-01
2.384366489969798608e-01
1.146251562259558016e-01
1.280023944242816014e-01
1.150834952371804498e-01
1.701465601355837132e-01
1.385155802129707514e-01
1.435811262924407417e-01
1.734377292542600979e-01
1.812384366639388511e-01
1.139082427288255900e-01
2.240739157807504489e-01
1.443839283554440578e-01
1.085201932985109946e-01
1.340656764261960454e-01
1.154732359899263011e-01
1.610253586352786426e-01
1.808640410506184570e-01
1.146682029100183076e-01
1.162984703634964007e-01
1.105639528271104843e-01
1.402786315767367564e-01
1.022501769676268241e-01
2.023280132090999051e-01
1.166928442067510785e-01
1.282774997575263087e-01
2.803604526667986541e-01
1.742177288740078267e-01
9.511979942048748304e-02
1.689666736588802676e-01
1.451227075867793925e-01
1.512599416463247803e-01
2.132876296686403716e-01
2.201633203883400502e-01
1.389306307838597820e-01
1.600144177838295767e-01
5.993854921085985110e-02
2.096394548832909155e-01
8.989391910545092845e-02
1.516424935414874275e-01
5.031011592845304609e-02
1.822504416065219013e-01
2.368566142003097064e-01
6.315326849784459740e-02
1.753816103386736380e-01
1.548052358352373370e-01
8.088812210224485821e-02
1.111412801438435155e-01
1.298081885443676531e-01
2.304584535600395778e-01
1.478858676425630903e-01
1.780584576093978688e-01
1.701434824712161620e-01
1.769641173394368716e-01
4.507355244639270342e-02
1.357430299869505086e-01
2.279781247242920750e-01
1.062611746199313423e-01
6.638520512703828536e-02
1.279846223932741556e-01
9.167533910278150011e-02
9.484902228681980907e-02
6.011200551219249288e-02
2.603765843687897569e-02
2.010694549166998357e-01
1.498234802117958120e-01
1.870422566109296303e-01
1.044272360105441416e-01
9.724537138696165775e-03
7.698491777206367681e-02
1.287534784259445342e-01
2.505713720633550023e-01
8.969077076102871526e-02
1.575742571270218884e-01
1.888862388992649244e-01
2.360884627839588967e-01
1.684698640829615235e-01
1.211841274568153659e-01
2.418799921448519796e-01
1.185542207758169403e-01
6.346478981805192543e-02
1.058364499584842633e-01
1.621040351270033875e-01
1.211689007475774266e-01
1.530030124104850564e-01
2.136724536388395490e-01
2.247469687180286557e-01
2.448786115771791894e-01
6.533425606673431973e-02
8.946682543761159956e-02
1.842249438605166600e-01
2.117030723991887575e-01
9.273072243993241148e-02
1.194188369704920760e-01
1.825907850903041030e-01
2.336791235746492335e-01
1.125027460247797068e-01
5.166691190927266697e-02
1.847883864907432783e-01
1.948488926391482301e-01
2.869418729504224705e-02
2.213648106856408171e-01
1.213897011766392753e-01
4.953697025323408609e-02
1.211973216646123064e-01
1.606522883803340185e-01
1.529785079803183956e-01
1.888426377943524526e-01
1.741775062023312448e-01
7.614014128765242417e-02
1.270382465491089741e-01
9.681139299286176114e-02
3.426777611036310733e-02
1.852542531337885712e-01
6.360864224125430122e-02
6.918285741189372784e-02
1.313758288803453800e-01
7.349710381502690126e-02
1.726122440186259044e-01
2.315736624715782344e-01
8.731494377900630988e-02
1.521323364707798387e-01
1.893273650772314409e-01
6.808381884831196662e-02
2.177921951704189785e-01
4.133676826050751429e-02
9.214835351961685184e-02
1.005015029219053502e-01
1.912985141309660186e-01
1.381767782161540392e-01
1.102467167882000970e-01
1.020392743235286059e-01
1.151843179042153359e-01
6.318990314048457402e-02
1.628305430942312004e-01
8.760228049176614629e-02
9.173817996158825649e-02
1.758955767103945744e-01
8.521299384129557564e-02
3.638096417165379015e-02
1.917589711988585688e-01
1.463106536596911755e-01
1.135257740101549423e-01
2.019495125668813174e-01
9.732074480807868799e-02
9.692447500145963402e-02
9.470411377479560910e-02
5.354543362746255752e-02
2.127229361693279142e-01
1.337340774182956549e-01
1.871960335665639186e-01
1.241570354583955427e-01
3.174207516432956400e-01
1.696596027812315721e-01
1.903540146136033229e-02
1.191341821328968514e-01
1.713314527898998352e-01
1.626561373256465992e-01
1.589697340999906838e-01
1.278638333071156208e-01
2.189971725361113120e-01
1.124415136200618975e-01
8.546527068433078245e-02
1.718078340024514206e-01
1.380610047915656335e-01
9.856139787324734447e-02
1.274701490293728978e-01
1.115562805417512210e-01
6.728780355151536829e-03
2.006724667000869544e-01
2.513759485606590349e-01
9.703992055836259401e-02
4.396038719164858943e-02
1.086683675829750173e-01
1.902764609178261013e-01
5.227560931015641510e-02
1.570920376732799217e-01
2.132296355131833021e-01
1.435804626644302529e-01
7.385331537491476861e-02
2.116476908927349479e-02
1.810724832128483563e-01
8.600976472786141247e-02
2.088943605153089078e-01
1.567241475797818973e-01
1.922333225063264928e-02
4.759537737506071287e-02
1.519617098219377405e-01
2.613971855123443655e-01
1.563474875273045683e-01
1.793279266241301073e-01
1.626099419608272589e-01
2.098678027803618229e-01
1.071410706093744725e-01
1.033108126278191874e-01
7.071535543247899069e-02
2.331581976594724603e-01
1.352482818046655266e-01
1.437841504311654361e-01
1.644830203649405853e-01
2.004846420455041467e-01
8.649046742853032377e-02
2.207109040234465080e-01
1.859103230216469782e-01
7.157785057036079868e-02
1.366800652532547122e-01
1.118144553335170960e-01
2.416706507108897783e-01
2.099078482500552900e-01
2.064641692064204392e-01
4.980087102733759402e-02
1.179067101957022162e-01
2.400094394578781432e-01
1.673938840966426311e-01
1.814533171276735690e-01
1.371996710642709727e-01
1.298221334788309533e-01
1.089433065001960688e-01
1.253284252938722254e-01
1.192556052540739153e-01
1.818645914041866485e-01
8.088135268116736221e-02
2.064514388831362734e-01
8.518822416302089529e-02
1.040890425021462062e-01
1.839444545934533770e-01
5.309850500285541453e-02
6.929390474036287162e-02
1.543081724456835113e-01
1.001918148782105639e-01
1.652144181268185574e-01
1.728013275410072991e-01
2.063718237867753769e-01
1.901621532916877855e-01
2.390951871142648621e-01
1.752067149028720128e-02
1.792119767924692242e-01
1.438506298763625457e-01
2.202798098940632887e-01
1.513900327896200992e-01
1.831354899560774241e-01
5.719933412992185551e-02
1.923856893900678378e-01
1.264566142148737249e-01
1.582563368803503179e-01
1.489009258852968531e-01
1.771777889976548781e-01
1.959171001501199549e-01
1.301296450052913112e-01
1.158826811966224939e-02
1.946300443018315618e-01
2.182101478000069705e-01
1.479694217652854915e-01
1.098633699966327509e-01
2.724707617825103054e-02
8.118603029696580542e-02
9.067255385067739260e-02
9.651946783978040956e-02
3.363126387177422516e-01
1.018597570753422554e-01
1.697799333888896922e-01
2.495843540565538532e-01
1.485511361986029122e-01
1.799099631684920875e-01
9.613002667181462513e-02
1.640668991645299613e-01
9.320778720093945979e-02
1.353263473448284571e-01
1.976031047907074734e-01
4.438507375743699912e-02
2.005598316998764008e-01
2.305316672413478818e-01
2.144454637786585571e-01
1.174691765353121954e-02
1.088673826113498999e-01
2.183063414815284708e-01
8.372860327715821172e-02
1.746427420789447849e-01
1.721322818365369212e-01
1.212521164896038506e-01
2.211576976149404739e-01
1.176533113713087719e-01
3.814518493336688937e-02
2.376273769885171860e-01
8.650077203380591995e-02
1.777072055167655817e-01
1.157327791973797454e-01
1.539043785598824265e-01
1.497618937840650977e-01
2.140569075023929235e-01
1.937870302769015007e-01
6.719008990237086698e-02
1.702688328414597163e-01
1.283816465259903505e-01
2.015178928933159808e-01
2.577451457242349031e-01
2.768671286405150478e-01
2.367465598515984815e-01
2.038233202781360442e-01
7.427707746296459412e-02
-4.298698345006724680e-02
2.207088726401767453e-01
1.726729323103398939e-01
9.603602448375304912e-02
1.783611321733189481e-01
1.233873540303029315e-01
1.342880119604720202e-01
9.689937080329839858e-02
2.351152562203365493e-01
2.628872481641539860e-01
3.407134026678625971e-01
1.168218082553376946e-01
1.112883635290025652e-01
2.174010740451529367e-01
1.492876062756955391e-01
1.595812056393628164e-01
2.505214527961711068e-01
8.423203403525648947e-02
3.194086597605104716e-01
1.447472708164522781e-01
1.939928208066259152e-01
1.735020728415690994e-01
1.348904451297274210e-01
1.286601480957512700e-01
2.773838525827440060e-01
1.734429125102452118e-01
2.736065702049563786e-01
9.542067754286381875e-02
2.202105420539900715e-01
8.625784794705484981e-02
2.425743238713845840e-01
1.678664548319510341e-01
-1.813993508886409256e-02
2.167072075811306564e-01
1.837616657977723944e-01
1.552829099007279612e-01
2.013551988079231025e-01
1.854354264202692781e-01
1.359613376834103438e-01
1.814327445834826302e-01
1.224386304864094333e-01
1.729409690284965384e-01
2.603316125140200943e-01
2.070983717368405086e-01
1.145622885548549241e-01
1.067025687625716146e-01
2.284373941413564701e-01
1.978256306200943185e-02
6.357938737058255185e-02
2.424479000118408556e-01
7.133091786692281726e-05
1.597903861734757958e-01
7.016039494248485497e-02
1.912130170201142287e-01
3.736999971068558773e-02
1.397287756434081873e-01
1.661623426741868081e-01
1.349447946042661994e-01
1.241766604253872613e-01
2.173582998822826129e-01
1.400090213398333117e-01
1.615377090822275596e-01
1.318834135986864942e-01
2.400811089736558934e-01
2.009935811557340690e-01
1.118516787357464737e-01
1.228301471558543717e-01
1.366402748894637587e-01
4.982574885610130400e-02
2.050220246876787722e-01
2.609774447440397771e-01
1.763626543235644051e-01
1.677524744383804001e-01
2.086666477668294439e-01
2.079854065307626398e-01
1.754117491630984363e-02
1.326407011499976529e-01
9.178456526990885767e-02
8.254444526420680328e-02
1.163686333916655186e-01
1.941703398835260830e-01
6.596280058531257817e-02
1.659874586959716458e-01
8.779211436516010103e-02
1.662109994095362087e-01
7.736174201633613801e-02
1.757334105172979333e-01
9.756206712107880208e-02
1.853015213984327836e-01
2.109474277878296278e-01
2.154867169940711258e-01
1.754814396887794670e-01
8.825420919408855092e-02
9.474619830592394265e-02
6.423692214854455351e-02
8.445918080358266744e-02
1.527416636824014129e-01
1.850089748106081566e-01
1.775851502238418311e-01
1.572433605266181089e-01
9.183994715287752131e-02
7.101392223369160095e-02
5.840475934741654052e-02
1.145996387953646112e-01
1.220485273837598611e-01
-8.181117201108313933e-03
1.406543343991808748e-01
1.616646495577246101e-01
9.453703145937746022e-02
2.744186627712018600e-01
5.665456531605560231e-02
1.295077691112596074e-01
1.570208926312690878e-01
1.775580516163866862e-01
1.579614073770605476e-01
1.170084770869857516e-01
6.171295796054407368e-02
2.975766944987384699e-01
1.487680941863917805e-01
1.843816812616214385e-01
2.535123766120624955e-01
2.230491791857464878e-01
1.749919817586329807e-01
2.637038405346095460e-01
1.619051635096883102e-01
1.103919254630847252e-01
8.751037986910177591e-02
1.921117933847065473e-01
1.161745418364543148e-01
1.240544836085774177e-01
1.431059676395291802e-01
2.030086885836305810e-01
2.720360819975367606e-02
1.912128485611966633e-01
1.731443088613615067e-01
1.962034120254041725e-01
1.564772997278225108e-01
1.874772008497349318e-01
1.518089893851034267e-01
1.437380359899436411e-01
1.852042814468366771e-01
2.269344409640283999e-01
1.298255768205357208e-01
9.763217969863970114e-02
1.175716520514551722e-01
2.288418992874909075e-01
2.443718529997528643e-01
1.252882116666080847e-01
3.560722539293528083e-02
1.513044349739805505e-01
1.602103175419496706e-01
1.680047324240415696e-01
1.994441904957437728e-01
2.081332102453339328e-01
2.705369097042005164e-02
1.493999043765507628e-01
1.413504799519249289e-01
3.623580072679216668e-02
2.143204671386473859e-01
1.208019952974314082e-01
2.056415739408147814e-01
1.953302947257735123e-01
2.648620844827758725e-01
2.872721225754083507e-01
2.822796454520244969e-01
1.473660948944167937e-01
1.826088848144119814e-01
1.394841740067060687e-01
1.980254236599960915e-01
2.363346471507331292e-01
1.551976215766022182e-01
1.456279578536062713e-01
1.023440842097181752e-01
1.129290792916367026e-01
1.430294160287156890e-01
1.715453983718516484e-01
1.575452364994872623e-01
1.706856627373563862e-01
1.814141313554148149e-01
1.570014632825038337e-01
9.738076200780332314e-02
1.567569630292418581e-01
1.679118705322536764e-01
2.178279163861512879e-01
1.973788617458915873e-01
1.607279512123901410e-01
1.688167609107089351e-01
1.769759634188052266e-01
2.135228450049972138e-01
2.037595392769106784e-01
1.308453783602484544e-01
1.343300790152401614e-01
1.396909133643454703e-01
1.736590658023433043e-01
1.577068767460368115e-01
1.053930125093643227e-01
1.633182425821254058e-01
1.799156889776495905e-01
2.272073374646221833e-01
2.052118467379573652e-01
1.550631231577843938e-01
5.467587429141624461e-02
2.643770175016364465e-01
2.341072153831472435e-01
1.532024961996105439e-01
2.138041147459681102e-01
1.722103115179502431e-01
9.032501999856115682e-02
1.396549463956449078e-01
1.024387946970438112e-01
1.914141753615420938e-01
1.748329108049973546e-01
2.343398544334158173e-01
1.170636664911183927e-01
1.411129074293652752e-01
1.749629239674209691e-01
1.633086970002720906e-01
1.828255237367193142e-01
1.531489839278898923e-01
2.183615430377094935e-01
5.756772059915116896e-02
1.321492856110536573e-01
1.435644062937007914e-01
1.575107112348299310e-01
2.636885486535910372e-01
8.818303238291576307e-02
2.447354223940371720e-01
1.373769593450286652e-01
1.871395364273890916e-01
2.372395910801284313e-01
2.523579525960167880e-01
2.343872493789096456e-01
1.670921493529588242e-01
2.907225464806682536e-01
2.107640702569122393e-01
1.243300741111509344e-01
2.253191786741717551e-01
1.598597753282729461e-01
1.916332808887145633e-01
2.103679124718472737e-01
1.910306363695540299e-01
3.371334478180613714e-01
2.483293341397398435e-01
1.077189239742419036e-01
2.168644015084575383e-01
1.258092643696832047e-01
9.788880177209366429e-02
2.511977496046275404e-01
2.396479218548361600e-01
2.301214727187413378e-01
1.558881703953825804e-01
1.867331661391270770e-01
1.962790830783721074e-01
2.344766995695733713e-01
2.211436493045227381e-01
2.226378009525605550e-01
1.247655095313498219e-01
1.480838209512962689e-01
2.329930194512827291e-01
1.366453600417799896e-01
3.056063946605254711e-01
5.669606143683818961e-02
1.567473839323752505e-01
2.306613635933738582e-01
1.010487483778083895e-01
2.009991928952678808e-01
2.141717649957353142e-01
1.157409783103919704e-01
2.749039052443031372e-01
1.948698063127063673e-01
1.455447604581394383e-01
1.894151653965053250e-01
2.338213224975315141e-01
2.183431417685983700e-01
1.787656003794936277e-01
3.174196125675035618e-02
1.292543155902745322e-01
2.036260950209881349e-01
1.231628785459620845e-01
1.646683978096851464e-01
1.310157350063216597e-01
1.499244993500493117e-01
2.138099519740553067e-01
1.247426817904272872e-01
3.188224549812170849e-01
2.624096171473793704e-01
1.112236910764861919e-01
2.892461198041588744e-01
7.639390863269546195e-02
1.555559152347621710e-01
1.722088645226425851e-01
2.171900710851757677e-01
1.117038874462899789e-01
1.587883056137101290e-01
6.822110879455034471e-02
2.857522378019591858e-01
1.232213837447251603e-01
2.078853263836874243e-01
1.751742393081172355e-01
2.280732365914346083e-01
3.525186352476433055e-02
2.893318868611593347e-02
1.501552961356113491e-01
2.764125907775372148e-01
2.056864762473745445e-01
4.711890693919079144e-03
1.912573329768570141e-01
1.736095802607476313e-01
1.227903764548607390e-01
4.542118683746056151e-02
1.861627164501652720e-01
2.326843811927091499e-02
2.206520615171440047e-01
1.209326289048731490e-01
1.880420247635199438e-01
-3.716752334864962398e-02
1.485563129269003857e-01
1.346451196708641496e-01
3.634439966286567153e-02
1.973713011390209604e-01
6.534974505361511310e-02
9.793344309470186637e-02
8.720516711962128520e-02
1.847181745915491835e-01
2.060183507841563122e-01
1.021858842432466913e-01
3.471151539616599419e-02
2.424882424884191590e-01
1.656143332660723055e-01
1.269115255969094080e-01
2.658222999273679998e-01
2.294835028248231878e-01
2.853156174232275855e-01
2.484364323241705086e-01
7.987730283535113274e-02
2.201835180503991796e-01
1.642643958490572487e-01
2.492911982592056208e-01
2.529317043975914947e-01
1.573790776970434568e-01
8.132323733829462109e-02
1.535227725095762996e-01
1.241203114764753146e-01
1.468217188375224302e-01
2.176343430053331862e-01
2.407521730291003470e-01
2.106366682833829551e-01
8.386924460018894967e-02
2.561495547439790466e-01
2.610254662418045046e-01
1.992499275056433816e-01
2.334330048943655256e-01
8.830680861554321415e-02
6.864892036728952041e-02
2.379734219648546034e-01
2.346300992029590748e-01
2.335807537905817133e-01
1.335277422104839129e-01
2.934703493900615578e-01
1.495450695965811205e-01
2.823328904300621001e-01
1.716222101478236950e-01
4.038218460995086079e-01
2.515841239767453441e-01
2.154833890697692711e-01
1.237790193241590508e-01
1.241971843558292155e-01
1.461494497415107008e-01
1.119811104924654244e-01
1.407047895058884390e-01
1.609222106913570649e-01
2.310141807242788725e-01
2.378921969746699561e-01
2.546207192838462197e-01
1.756918889187522870e-01
2.468450148199340388e-01
1.778325689923491437e-01
1.687713417447259945e-01
2.587243140531539365e-01
1.325591920253667289e-01
1.892711537424492940e-01
1.072364090792309183e-01
1.537124901765805074e-01
9.732926474208498935e-02
2.445043387041098415e-01
1.583109998533077378e-01
1.830106192039193669e-01
1.161590154951538945e-01
1.406017074803362632e-01
1.262299083872033822e-01
2.306669461924744369e-01
1.728955104629281980e-01
7.793099704196604360e-02
1.762101608825333010e-01
2.379965531162932246e-01
1.571481646151018097e-01
3.413385909559029097e-01
6.708354830117538303e-02
1.588048122552990493e-01
2.084523404509856515e-01
1.634116115648889533e-01
2.291298618853508107e-01
1.529251854545375378e-01
1.616182390542755531e-01
8.309335371856955976e-02
2.323458988471878151e-01
2.625140911029858470e-01
2.281097012779058075e-01
2.391009968095231253e-01
1.561740417258182523e-01
7.464014512037281390e-02
2.561690142670847714e-01
2.481906592374056308e-01
7.282888500811525445e-02
1.940826921954404150e-01
2.389093204751897570e-01
2.833349999078211764e-02
2.064221989366910315e-01
2.082245968578917694e-01
3.180217862036799348e-01
1.112774346192148961e-01
1.553190383772301841e-01
1.222644284075613402e-01
1.664009019070929740e-01
2.111836523638455088e-01
1.386923433502795233e-01
1.652753458010892684e-01
1.502062598246075853e-01
2.229738013646819506e-01
1.208567616897297942e-01
1.173607473514610422e-01
2.475336141621426733e-01
1.102889406063096572e-01
1.514046009063317044e-01
2.348819238099078277e-01
3.170687214469612020e-02
1.295395140467323347e-01
1.481426901186287948e-01
1.656291508051728201e-01
1.754195347523566650e-01
2.429206695844366715e-01
1.862218368189817175e-01
9.600118368344255637e-02
1.937228031233617642e-01
2.984628342841876350e-02
1.391640051484405172e-01
2.414985795876493646e-01
2.531090974355116319e-01
2.515027388732596902e-01
2.034135632479161793e-01
2.172759558707620942e-01
2.418263312563151690e-01
8.581002785745869832e-02
1.479212309884310461e-01
2.483833382406628043e-01
1.134452872991473515e-01
2.328679620177932785e-01
3.050761581520515242e-01
1.984587898502098990e-01
2.582049053043931064e-01
2.007316016840085815e-01
1.971166757090990207e-01
1.278467224551096126e-01
2.152322795099413100e-01
1.970318176349422634e-01
1.865439072607925353e-01
1.674622084345256112e-01
1.119589781415415292e-01
1.443008700222757068e-01
1.229256366577116955e-01
1.868486695774168316e-01
1.229972616045681560e-01
1.236096360309692083e-01
1.053733252360034706e-01
2.439277953985837244e-01
2.328748657538669276e-01
1.234622906664154529e-01
9.727804158370521870e-02
2.064273312602753485e-01
1.692814740408046803e-01
1.986557012442868031e-01
1.667392588105020279e-01
1.618544474491011853e-01
1.611336484685039760e-01
1.193582129697185468e-01
2.632382528896073381e-01
1.548409613016310249e-01
1.256170529534091918e-01
2.206383747923115202e-01
2.641653256347284984e-01
2.957236293453941456e-01
2.073148099926771237e-01
1.267750880575677364e-01
1.906107008057791041e-01
1.646717150238058980e-01
1.189439457275367762e-01
1.511775203465993422e-01
2.926940089541003875e-02
1.813009296493307831e-01
6.389304573180770719e-02
2.258213059348644081e-01
2.554560937045045055e-01
2.491057726436071984e-01
1.877660348240107469e-01
2.684018352132714336e-01
2.603993631114316365e-01
3.007494994281449396e-01
1.665233431715573975e-01
1.573596697394184785e-01
2.453586135341143670e-01
2.833829810858972120e-01
2.090831683752172598e-01
8.408739811467616510e-02
2.342654611151489263e-01
7.582874006912328213e-02
1.401398683347210294e-01
3.079365376440537649e-01
2.518160315095931967e-01
1.694334278626034029e-01
1.747900432877896593e-01
1.845807744434412381e-02
2.411232310025979153e-01
1.698908147436590244e-01
3.338905952101238472e-02
1.597588070124600634e-01
2.627177445494787156e-01
1.392781580171884859e-01
1.500588329046777247e-01
2.471283327166620969e-01
3.082728855269346591e-01
1.232159833629084683e-01
1.673716920040516087e-01
1.391401502244977162e-01
1.298919173565387108e-01
2.371207651440571385e-01
6.232177432607446943e-02
2.947502329948994415e-01
1.138810652675481816e-01
1.875408599721321012e-01
2.256625946848359876e-01
1.261384680515682533e-01
3.656869880941818751e-01
1.826021762202794108e-01
-9.955983298432502515e-04
2.481406286363392055e-01
2.913440281777238128e-01
2.935578118864071162e-01
1.401312155647918556e-01
2.119026870759662673e-01
1.326654707003160905e-01
2.831715512894400488e-01
1.856766168706528441e-01
2.047924934156139867e-02
2.684624179923246201e-01
2.108042713110701016e-01
1.839218466573618871e-01
1.963540842869450631e-01
1.325123367022938425e-01
2.779574966589398732e-01
1.211628020807635209e-01
2.985140904850303034e-01
2.073596947301563354e-01
1.335350911366342541e-01
1.256919440765972840e-01
1.330989544582199535e-01
1.708962028227168917e-01
1.753349305599764818e-01
1.708082039253246420e-01
1.583168805548500202e-01
1.519678151603436889e-01
2.512962945661161851e-01
1.146613228981639421e-01
1.426138493799273543e-01
2.574929301792637237e-01
9.552740370019285887e-02
5.830896415981039888e-02
2.068441238552441719e-01
1.824736194399590172e-01
2.673204796915527037e-01
1.704674688027696394e-01
1.326688397161091548e-01
1.238411600117350908e-01
1.276265128116707559e-01
1.525314398417560169e-01
2.128004615010853917e-01
1.458584887327348256e-01
1.083664104569240644e-01
1.869107136344341780e-01
2.877836237742546488e-01
1.536315267184300559e-01
3.336972043109121544e-01
2.139948803284854040e-01
2.351808699561230009e-01
1.706703461353053786e-01
-2.576235756624699683e-02
2.924245761373480135e-01
2.240583066099935960e-01
1.586023902597724355e-01
3.644435871798616944e-01
3.065427268822822349e-01
1.296313538007028143e-01
1.139240401161973198e-01
1.852781954251474794e-01
2.093071445515558016e-01
1.252598937920377242e-01
1.772224704484609559e-02
2.758122764140811811e-01
2.279197456984189130e-01
2.566525313780615991e-01
8.330812227674605497e-02
1.291795878872955272e-01
1.926845291505394908e-01
1.462428049569097777e-01
2.419850900921744208e-01
2.546280555032224280e-01
2.967748488574206700e-01
1.656083743326804136e-01
1.289324983371623601e-01
1.768946657314499904e-01
2.123032410138114001e-01
1.909653922317875174e-01
2.310152570926951310e-01
2.122215566245446161e-01
2.052824264559385270e-01
9.106156840312465417e-02
2.138556211908833604e-01
1.668302797784094182e-01
2.660937681389112797e-01
1.634518433444202001e-01
2.181843658842778644e-01
2.078476278169030800e-01
3.204732819651199272e-01
1.707780405194303242e-01
2.883958146665743794e-01
2.299231187559052092e-01
1.566256354909235649e-01
1.338811302207748577e-01
2.409808505205071893e-01
2.107001616498958008e-01
6.274855620970773429e-02
2.411590058322525265e-01
1.540725486790042731e-01
1.976592322720053252e-01
2.587296340604375855e-01
1.999730717495248611e-01
1.586871851994670901e-01
1.703016360263892026e-01
3.089505966823432592e-01
1.280486415789962307e-01
2.313916571297192637e-01
2.198086230280763553e-01
3.825835570632397098e-01
1.579789501307392319e-01
2.956435255008095231e-01
2.445755915353410581e-01
3.263994739399394551e-01
1.466465395716634867e-01
3.009755284503513595e-01
2.180477436974606054e-01
1.233244396843722335e-01
1.331219330600080242e-01
8.681111634302225710e-02
1.114951865175467377e-01
1.097063407030185317e-01
1.922598353200749566e-01
2.088735577941293331e-01
1.514950695686385351e-01
2.887228192621006939e-01
3.116515042905039223e-01
2.638179597575332144e-02
9.727898797085945959e-02
2.067161956657634359e-01
1.333937752235267726e-01
1.104797347152052939e-01
1.969767388527277618e-01
1.238322207807742714e-01
1.329361398133480088e-01
1.727738157227513005e-01
1.429395617470286817e-01
1.634633110928294109e-01
2.875020645551871756e-01
1.838406696538073537e-01
2.125821852994204397e-01
2.380674502416794402e-01
2.745247968189408194e-01
2.206981939034690365e-01
1.419966187526652268e-01
1.600694648914015306e-01
1.815020403748175415e-01
1.074920654488124294e-01
2.250503876416621307e-01
2.058442560488994155e-01
1.390557575965479797e-01
1.209181449022923710e-01
1.986892471948416006e-01
6.009996543806806618e-02
1.532148155509043819e-01
2.861721910575917294e-01
2.073972911840962774e-01
1.478221885619432352e-01
1.341800965471240115e-01
2.400592763884375480e-01
2.625934741738165656e-01
2.580497218841961704e-01
2.932080655364081023e-01
3.228128606378212195e-01
1.050816717496441816e-01
2.216376399223466687e-01
1.962946007431033424e-01
2.454656160813201982e-01
7.286274971699570335e-02
1.741311605302130749e-01
1.619216933895604449e-01
3.985226952137919942e-02
1.728609136316957007e-01
2.494610033437983931e-01
1.377292770900756524e-01
6.749966229721762745e-02
2.300459655902495348e-01
9.241320292203011877e-02
2.408160594074771066e-01
1.298585149786012638e-01
2.521851392128441893e-01
9.712466700182365020e-02
2.526880798280491947e-01
1.597684727763465096e-01
5.473802599926378548e-02
2.239656531842696974e-01
3.234988695735887543e-01
1.892356939384285883e-02
2.605235554627137740e-01
1.911984067072401705e-01
3.066650078109239286e-01
3.947978192338795489e-02
2.137523732017417577e-01
1.634828163292569858e-01
8.575160226022011944e-02
2.975130239491250994e-01
1.472283258710635201e-01
1.890224232849298247e-01
1.888946992281604342e-01
1.111733121364782972e-01
2.161021462538917637e-01
1.573165588281580096e-01
2.792887186138744982e-01
1.705810978113180831e-01
1.505042877210606977e-01
2.256439049944129749e-01
2.116579752489543831e-01
1.911145538545679090e-01
2.126441222837185951e-01
3.007938281049210572e-01
2.029625429864925501e-01
2.541786880091334022e-01
2.427246635837811417e-01
1.265171876109363602e-01
3.292948728234966760e-01
1.397588217706910718e-01
1.251447747393809873e-01
1.684861504998728110e-01
1.709758857234100204e-01
1.206664402083355708e-01
2.315714903370927891e-01
1.360672721356908366e-01
2.346373668838207804e-01
1.929485034753258832e-01
1.675889265119718252e-01
1.942376905395779840e-01
2.171421809260392355e-01
2.883866235214184726e-01
2.034902002095101969e-01
1.471300987836630103e-01
1.471850030620145688e-01
2.056401716027740634e-01
1.788877921262135573e-01
2.424112032706202680e-01
2.208260425648946312e-01
1.119767263359034010e-01
2.508648964322753305e-01
1.162371357404584499e-01
1.550396365358481243e-01
1.103413212045188940e-01
2.063158429116647152e-01
1.851079040435703871e-01
1.257232708039336122e-01
1.639789354603272409e-01
2.535549841849062402e-01
2.457921332287330285e-01
9.896932268222635720e-02
3.278742732702010221e-01
2.770725521281253712e-01
2.373045492199473971e-01
1.330294868020533705e-01
2.915239138806504648e-01
2.431429824352165647e-01
2.290344404088577313e-01
2.694574195612273182e-01
1.035040006319728895e-01
1.293174996916824637e-01
4.694912320567632552e-02
1.626429173665090433e-01
1.893274875667423363e-01
2.318183752348371152e-01
1.315388891314426822e-01
3.989677518862468075e-02
2.623717929842074303e-01
3.173602147053168343e-01
2.172935541407837734e-01
2.435693968747187632e-01
1.494053325910919272e-01
1.788472706240714083e-01
1.722831122169344031e-01
2.101145644363419940e-01
2.193691859236279185e-01
1.519400625076547384e-01
2.909719526737722939e-01
2.985016356785334390e-01
2.807387864066901439e-01
2.332137592037275831e-01
2.388349961547805711e-01
2.576655319136118560e-01
2.330489558692230290e-01
2.301930708079080734e-01
3.367577963124143703e-01
1.241464420138379543e-01
2.415407238332870632e-01
1.238328057291300660e-01
-1.703048864068973031e-02
3.794395789453432477e-01
1.711740776107638085e-01
1.914642126715324633e-01
2.653397600347278673e-01
1.274556863124083061e-01
1.806514330834936843e-01
5.765778612214453314e-02
1.977048687046429609e-01
3.054417889705443589e-01
2.512298702862725275e-01
2.922813381824381218e-01
2.139803516987812959e-01
2.225482752661481489e-01
1.117184992306007318e-01
3.362268161521326792e-01
1.596031027290734927e-01
2.417299462277178457e-01
1.727180220119358955e-01
1.722334192265993769e-01
3.259502719596493181e-01
1.538051901121484377e-01
1.006920538340965454e-01
1.258918680870650952e-01
1.648840675397528766e-01
2.520289398044327500e-01
2.594628267967755142e-01
3.352621301173331902e-01
1.326671897694114421e-01
2.349845702260377200e-01
2.341643318089356995e-01
1.815496915080420104e-01
5.140251813949796994e-02
3.129852962069171185e-01
2.283505322514099434e-01
1.674790661548159754e-01
2.295660111776670342e-01
2.701608008827976470e-01
2.511710584371379951e-01
1.762871749682630440e-01
2.352070743293832866e-01
1.874925847773727117e-01
2.575259862700473024e-01
1.515690321469251034e-01
2.159764589377566324e-01
5.668089742902125694e-02
3.272128895062206833e-01
2.346017687786260686e-01
1.933564348773425534e-01
2.311356217471940422e-01
2.568009498273117752e-01
1.818770898513159817e-01
1.899635224480465678e-01
1.402035762532744534e-01
2.445922578675085723e-01
2.466800700654179501e-01
1.770472787066512121e-01
1.564915353254695829e-01
2.314858481824311198e-01
1.652156740294855597e-01
2.314477763487133022e-01
1.639195749265315305e-01
3.140675045708072877e-01
3.597520055639132353e-01
1.035396387323394563e-01
1.696039189486244492e-01
2.416586962901007829e-01
3.526803472436507714e-01
2.584804190675517033e-01
-1.391647365205417666e-02
1.475313040846033541e-01
1.634107215194736673e-01
2.238934346291267530e-01
2.199703275624370624e-01
1.913831944218647441e-01
1.838729708499028392e-01
1.584338842765526945e-01
2.405941333708567498e-01
1.747168508324124514e-01
2.530824455420854213e-01
3.671925133688301868e-01
1.512145397533283253e-01
1.806173729253462978e-01
1.812057996749081579e-01
2.293057452407387398e-01
1.825356272675363878e-01
2.562811100037434286e-01
1.143621420532907468e-01
8.793536113622481276e-02
1.865472874899198052e-01
1.749279886427534403e-01
2.057791290961027697e-01
2.022206927136606103e-01
1.796946359728190390e-01
1.678504851418027854e-01
2.481461789248210204e-01
2.317217800324417043e-01
2.523044876248667912e-01
2.998784085385884923e-01
1.940534994957231751e-01
1.875312144674451953e-01
2.475650798811712683e-01
2.366534548389810644e-01
3.039448882206245428e-01
2.951840015614204948e-01
1.751481350654183755e-01
9.737505606108272371e-02
2.875340400082312398e-01
2.701155377444771077e-01
2.325738536862035910e-01
1.183368880343510093e-01
2.260610257833016723e-01
2.886011075888114119e-01
1.922721661301221574e-01
2.488903973554294213e-01
1.004748240190333486e-01
2.507387764369017336e-01
2.466471132169728020e-01
2.274548672712793651e-01
2.982721025491323896e-01
1.964495882478286826e-01
2.771486059915624356e-01
2.681913822973394090e-01
2.268920538144539867e-01
1.432985725607507366e-01
1.043700070033975608e-01
2.707903943393314417e-01
1.927815862971145322e-01
6.898440082252936534e-02
3.169344340896424472e-01
1.352665375316107477e-01
2.373656533324087770e-01
1.234141410998023936e-01
2.146998586358825345e-01
2.788195718368938758e-01
2.728242452736504009e-01
1.066144958582441599e-01
2.255049555753500801e-01
2.270982045343108990e-01
1.344611473595130335e-01
2.319793372408986698e-01
2.131294648448348594e-01
2.024937891169668880e-01
2.622439661847292269e-01
2.715707978327817629e-01
2.473191712028980915e-01
2.320943087572204799e-01
2.138055602158216995e-01
2.034983772774534294e-01
2.565186738330090255e-01
1.719795788110549672e-01
2.547341362232010131e-01
2.611071020288146527e-01
2.460932891906869868e-01
2.875995890207108663e-01
3.718492753237493953e-01
1.337656184836854278e-01
8.854105464588440944e-02
1.785389602793253927e-01
1.949313437999455612e-01
1.910052579598762457e-01
2.145281475490628253e-01
2.136018936672325619e-01
1.936261855891593664e-01
1.506420050057962201e-01
1.543548490779402815e-01
2.340227486213921626e-01
1.740753937931687201e-01
2.284184037056737338e-01
2.727923550673505004e-01
2.670525777168304971e-01
2.227488865706426235e-01
2.569696305168536754e-01
2.546862205436849491e-01
1.781420909768521299e-01
2.332513225534270096e-01
2.302763995293671262e-01
2.249065035228586251e-01
1.060911327761524942e-01
2.072760919661369161e-01
1.622291281538628116e-01
2.628429441387743482e-01
1.999002748171014032e-01
2.130299550576783274e-01
8.664314404107036072e-02
3.158094910283078538e-01
3.603610806696449509e-01
3.081253978763433543e-01
2.243369559271347902e-01
1.854233403455087248e-01
3.204101429674103274e-01
2.873159396738537708e-01
1.249222100030423360e-01
2.264050850274866855e-01
3.373419809686713511e-01
2.079750792765004408e-01
2.091668923301108762e-01
2.800468211872418900e-01
2.764960973913233588e-01
2.054820489582689924e-01
3.824257601083339009e-01
2.062972260520825885e-01
2.753181966172549844e-01
1.902488570227946485e-01
2.266431546515156326e-01
2.201409886293135831e-01
1.424319154953739286e-01
2.572226954214604233e-01
2.927615281647438783e-01
1.658842041381492771e-01
2.091497806832300077e-01
2.693467814075600764e-01
2.555527486591625541e-01
2.380028765260312207e-01
2.617489742156406396e-01
1.154349936493646173e-01
2.404268895396294015e-01
3.151926989693550341e-01
2.359063092872779599e-01
2.421052195944262964e-01
1.295906913878756284e-01
1.836895484723915783e-01
2.331129609665593960e-01
1.621269232789905868e-01
1.979039620552701939e-01
1.819841247965354181e-01
2.119613978235371787e-01
2.673521353389041733e-01
1.379592409431051880e-01
1.980433214444350665e-01
1.197320926232671723e-01
1.581308441765864325e-01
1.999628660578330053e-01
2.501666590918222854e-01
3.713732700104132034e-01
2.375722870915008278e-01
2.018153194075277546e-01
1.965177127570054694e-01
1.738541621265141945e-01
2.338932322057287738e-01
1.312314200597005098e-01
2.504068004390893054e-01
2.224932885648264747e-01
2.558361260260182402e-01
2.723596137082484603e-01
2.911193272829095680e-01
1.241346767391676431e-01
1.106334962127102084e-01
2.636322621774023212e-01
2.637280924628917500e-01
1.257048610043558778e-01
2.498873785200964592e-01
1.212515164624414915e-01
2.439314558446913361e-01
1.590710226228091440e-01
2.333037037420248871e-01
2.474331881815146073e-01
2.107063399377394064e-01
1.146091259707444771e-01
1.567724874430698745e-01
1.413586235783893252e-01
1.115897854940945816e-01
2.594700804874651712e-01
1.690285864595086063e-01
2.960165346631844496e-01
2.777310756895373101e-01
3.376823718392654161e-01
3.004947437360496187e-01
2.308922873579583590e-01
1.675544557396190237e-01
2.451758736551133133e-01
2.167264162935690908e-01
3.037352560657760048e-01
2.230730707987096384e-01
3.225128327676539675e-01
3.018432198033599856e-01
2.802411607858529274e-01
5.403858605994728281e-02
8.837371505603920652e-02
1.211033333823736541e-01
1.789947985981595602e-01
2.660159720760140178e-01
2.145092698776044915e-01
1.481008840766748491e-01
2.645263235624014109e-01
1.099879875019305064e-01
1.399592346689595423e-01
3.060522943477309576e-01
2.597519029170874960e-01
2.455424481080524246e-01
8.073034087269014003e-02
2.054456469990387779e-01
2.449217731844195445e-01
1.923111264382807994e-01
2.538585415268793111e-01
2.448603511637637009e-01
1.560407336972459147e-01
3.264671059375179873e-01
2.530561627724418616e-01
2.465913002063085668e-01
1.709678271804453975e-01
2.144183986021266641e-01
3.850653168859981546e-01
1.866435434215682754e-01
3.151608579783236053e-01
2.309218812492603856e-01
1.629469322063025194e-01
2.231151096737128414e-01
3.180703122112893966e-01
2.870029873319154823e-01
1.440554390743286062e-01
1.246821175392354847e-01
1.820329144263534149e-01
2.469961600151420189e-01
3.269304165066176937e-01
1.359631048127682429e-01
2.528029594622031584e-01
9.804232158001380260e-02
3.138629626000230544e-01
2.218721029895304730e-01
1.373109987467976412e-01
3.100058802435572969e-01
3.343568154823666760e-01
3.498051450059511819e-02
2.002764812225293067e-01
1.716910859578637261e-01
1.996502704867320344e-01
3.027851786223545449e-01
3.036039968205039297e-01
2.578396596298901944e-01
3.595262782141882552e-01
1.191710053697347810e-01
2.172801320953540727e-01
9.522756005000755641e-02
9.724441192096204556e-02
3.183211680760255069e-01
2.122050642347318994e-01
1.393255356873481787e-01
2.231532467724186009e-01
1.942389292985228499e-01
2.577452438021465286e-01
1.816070063831974613e-01
2.505447097273833523e-01
2.150488329873019577e-01
1.022223519324834545e-01
2.397694686727790681e-01
2.564239859565367596e-01
2.486880867029504782e-01
2.486593757957025752e-01
1.897707640552686870e-01
2.210986610376367290e-01
5.664859003882357497e-02
1.828765388239200207e-01
1.009682446662480554e-01
3.537675964896744851e-01
9.253718112553376007e-02
2.304917989174838366e-01
2.333149531684782230e-01
2.259663074246082426e-01
2.200485302093556361e-01
2.578464705852260841e-01
1.981132369232835866e-01
2.400771390174123721e-01
2.749681358965542222e-01
1.951423515096392114e-01
6.569915813372222135e-02
1.496997377684586017e-01
3.424861326429629593e-01
3.494367340110300924e-01
2.101700800608330977e-01
2.465715718649129085e-01
2.812137484946962140e-01
1.571909421234434223e-01
1.305577998812895713e-01
1.962324556069010295e-01
6.350976333424944442e-02
1.791681074804200302e-01
2.802694885705977468e-01
2.894465866493168837e-01
1.437346360654842281e-01
2.785220507240162013e-01
3.060368355530265205e-01
1.815332556945527531e-01
2.325853269587704331e-01
2.040934807186930711e-01
2.938511018629734184e-01
1.337496575514169339e-01
1.516350391563528188e-01
2.871010856540281986e-01
1.361777432409026767e-01
8.548846872838647415e-02
1.170767936809130050e-01
1.901895648000663519e-01
1.249896934478667149e-01
1.641545686612578547e-01
3.222936108459460991e-01
9.491565167175282369e-02
2.080696929684364149e-01
3.560782602836229938e-01
2.047587892446793845e-01
7.266582181647798788e-02
1.307790417452852350e-01
2.552128001663755974e-01
2.616009234464131139e-01
1.999555918493443329e-01
1.467512228126603979e-01
2.280363253399895762e-01
2.023386792208396179e-01
1.055991201513070826e-01
2.496222956157433115e-01
2.069292443331455789e-01
2.458075195466570551e-01
1.990652404640895490e-01
1.864515407715446882e-01
2.213154271076958612e-01
1.570930782277179805e-01
2.690261129565309495e-01
3.190620904926650958e-01
2.698183915195613847e-01
2.433931958776301419e-01
2.139004230071978596e-01
2.916792161044913234e-01
2.570608064421648353e-01
2.795187532632981697e-01
1.724210056411286107e-01
1.819582755233581095e-01
2.072158742363805206e-01
2.047483013697646848e-01
3.647310630980824531e-01
9.284591508126487092e-02
2.501080412042872014e-01
2.530560734538105927e-01
2.716633388409739336e-01
2.257141269758025648e-02
7.140854537922047829e-02
2.168114760068481361e-01
2.047614538965485120e-01
1.326029467231561731e-01
2.176888984413342110e-01
2.370127659031857070e-01
2.441011411988127933e-01
2.282129171889100694e-01
1.553398707448957750e-01
3.527264134333206180e-01
1.080827086652168673e-01
2.668553681021363921e-01
2.178145678999231782e-01
2.175339081062053481e-01
1.804644328391194763e-01
1.660284911281499076e-01
1.078095318842886424e-01
2.708646828006445184e-01
2.190249900616330347e-01
1.720668020102404938e-01
1.754335358513554599e-01
2.670315176776870136e-01
1.118143185452267208e-01
1.056082929180411217e-01
1.755413439359858052e-01
1.652726510791109882e-01
2.848934608349334430e-01
9.318839850742158260e-02
2.191311132224127434e-01
1.463306494576397665e-01
2.289584844580697942e-01
2.677231854836861213e-01
1.986702350419001228e-01
2.518518528827555225e-01
2.327079675638233647e-01
2.081701049570831019e-01
1.158984159438898459e-01
2.686069685674680740e-01
1.533207396705471293e-01
2.130040919771749863e-01
1.806577424104742757e-01
2.674252291579711227e-01
1.427112856056454437e-01
5.364637299478303839e-02
1.578789040564103630e-01
1.843834414980742020e-01
1.561139250086492902e-01
1.353977526870334680e-01
2.137144314051760141e-01
2.168873609205847208e-01
2.240932571650537664e-01
1.218365661234222935e-01
1.178189778752161271e-01
3.635217845581142360e-01
2.724937122230517983e-01
2.638532948549311419e-01
1.619980825974966232e-01
2.795328094579958012e-01
1.722571552429110475e-01
1.853579113195518713e-01
1.718437540478551240e-01
1.231781576193133887e-01
1.746133698518813893e-01
2.250060940643989760e-01
1.602391994969922795e-01
2.114282507312132409e-01
2.825172650584794054e-01
2.416054451373297329e-01
2.997292320301528923e-01
1.423666417792344985e-01
3.694408281517684856e-01
2.230860429974236558e-01
2.058007720875031366e-01
3.041263946081975700e-01
1.437685425504256487e-01
2.157195620450544915e-01
1.738555326944279666e-01
3.719748431695021895e-01
2.107187508670962384e-01
1.769099882834292703e-01
2.065182233884881591e-01
2.081096972304975479e-01
1.702255415339506972e-01
3.122308783588025327e-01
2.743176331357383702e-01
3.102269242556450202e-01
2.628732745656956471e-01
2.557236322759046665e-01
2.692440609245785321e-01
3.449231791347533993e-01
3.064083035430107960e-01
3.443426764492075742e-01
1.798777967964636793e-01
2.864312888568755211e-01
2.686661204467919450e-01
1.807377142575742335e-01
3.558502888751643445e-01
2.255906611821797414e-01
2.069232816183828594e-01
2.953309380992095723e-01
2.216769551800920890e-01
2.393542411762811517e-01
3.760291772412207578e-01
1.511036984765057600e-01
2.128972721631127996e-01
2.018622367556975050e-01
4.449480747376243772e-01
3.115414060405737873e-01
4.111602646833766306e-01
2.770976758094129133e-01
2.308479797535518963e-01
3.194602371911780536e-01
3.196058434996596476e-01
2.508767031408494774e-01
1.331254226556788378e-01
2.134863449174660144e-01
2.398636495503546073e-01
3.643277599600964756e-01
3.503651279985056100e-01
2.740078681269322303e-01
1.467697940103155629e-01
7.265325218108192873e-02
2.584364360085349976e-01
2.716625049676522630e-01
2.998446614069926741e-01
1.932486323850058640e-01
1.994592820488354512e-01
1.795943637784220837e-01
2.493295693293259840e-01
2.201103770844528018e-01
1.388015805313165263e-01
2.485882207658882126e-01
2.121126248330479913e-01
3.605990235961152313e-01
2.106601239753198296e-01
1.224339349174803498e-01
3.652165620780399857e-01
1.670524520089499421e-01
2.601816817308665875e-01
1.530628423159069995e-01
2.507153888335293401e-01
1.344817168379152661e-01
2.015478456294009790e-01
2.998805691724754086e-01
1.941600645733519148e-01
3.267689004758737026e-01
1.437103658293805708e-01
1.529472239590179694e-01
2.601034046861495086e-01
3.242419705850414502e-01
1.052562641851157721e-01
6.472685313503682980e-02
1.642188908681975479e-01
1.969236983447168465e-01
1.393633222306106256e-01
3.155279900727731013e-01
1.541814725287663779e-01
8.364229592879067476e-02
2.038234401979734378e-01
2.740524653991077697e-01
1.745799292726617491e-01
2.575505430279506069e-01
2.679757272883956376e-01
2.715195308504089744e-01
2.097209876989637456e-01
2.742362666093715595e-01
1.982226048354445713e-01
1.744091983819107683e-01
3.183028371536972267e-01
9.349256941421352218e-02
2.394240984537765460e-01
1.937564580217556454e-01
3.045177839776930795e-01
1.922295169720138197e-01
1.766754305363824051e-01
2.061792214430486769e-01
3.004276454697334953e-01
2.405962033574629566e-01
3.792681448805145794e-01
2.760062031475166711e-01
3.630498298353581066e-01
1.840869351972549139e-01
3.725817959516954936e-01
1.367892347501857286e-01
2.936214193733326372e-01
2.804040194686536203e-01
3.180311111748164166e-01
1.751313710976760973e-01
1.691221278299221142e-01
2.026524004859597550e-01
2.295307809239308383e-01
2.464211298646517834e-01
2.696887326470700508e-01
1.330243843481629940e-01
2.291634470285294489e-01
1.623660694459683473e-01
2.086568010575616527e-01
2.757886307644628054e-01
1.921723725578308173e-01
1.857992681774984778e-01
1.177544339611499569e-01
1.993824934947951155e-01
3.546003592066844234e-01
2.284426934614096349e-01
1.461562566550605458e-01
2.199177360060669550e-01
1.932261425770096797e-01
2.293555695867340316e-01
2.282134205336923960e-01
1.244704958944796991e-01
3.112104560135425801e-01
3.352783350776804006e-01
2.691938488585190470e-01
4.350569753868565592e-01
8.329726660773428826e-02
2.282120233648851360e-01
2.806402110569152231e-01
3.556545134304588962e-01
1.543292697663145863e-01
1.902537545089759696e-01
2.392120179366767352e-01
3.330452770487296599e-01
2.687586680421616414e-01
1.950559539715552293e-01
2.952781034468866528e-01
2.555227843549630062e-01
2.006903317393119723e-01
2.435028207688661184e-01
1.814899701633178319e-01
1.650063603967062142e-01
2.730444486056929909e-01
2.347804917337829034e-01
3.163241660914706821e-01
2.978098643412271929e-01
2.286046996391788710e-01
2.296653817283253463e-01
3.066417380233870116e-01
2.307608080571746101e-01
2.832148465337407384e-01
2.621530082419761265e-01
2.832060253616802137e-01
1.276104595981124301e-01
3.257218717255766505e-01
3.069517572225850532e-01
3.556798654200585830e-01
2.334638382389032651e-01
1.229954363118302002e-01
1.783278620722904551e-01
-6.605259672710703245e-02
1.896241642891623724e-01
2.359933913801425809e-01
3.165237235773222801e-01
1.160814140329938238e-01
5.095817738530223906e-01
1.520306607996658732e-01
2.256175889319706473e-01
2.492127297298195598e-01
1.919871468002436465e-01
2.699841924505914093e-01
3.107487281711088234e-01
1.350979536058391495e-01
2.014341787915960580e-01
4.013947947689155971e-01
2.558737323131649033e-01
2.344415443475900696e-01
2.356799526225256403e-01
4.080354202278139164e-01
3.828264288364544576e-01
1.987038769406586636e-01
1.480490279022641797e-01
2.668868535711111933e-01
2.997476617061601845e-01
-1.416881980593377444e-01
2.619341467713077742e-01
3.979934980819881951e-01
1.636702451279613280e-01
3.537723676288455077e-01
2.698156112079891922e-01
3.045723326455586633e-01
1.878500779684826316e-01
1.723738608682629236e-01
2.302123338170380396e-01
1.411639963194803171e-01
1.265855445890616271e-01
3.304952717735091250e-01
2.193649536531876720e-01
1.394663862021493783e-01
2.631205723863518919e-01
1.848583839390882111e-01
1.945083316411021501e-01
1.113706427246121122e-01
1.998511490738762997e-01
3.264199881179711826e-01
3.360363095267288602e-01
2.758926118486938472e-01
1.775461921126883225e-01
2.255294133543773449e-01
1.185074313452005174e-01
3.012247094624754817e-01
2.868160532469145041e-01
3.909526159202442730e-01
3.323550339452749358e-01
2.184378197415826062e-01
1.420530096701307088e-01
2.773688959296570777e-01
1.429619596245477187e-01
2.800249456638154721e-01
3.616960202555091763e-01
2.405027228313055820e-01
2.531127817438671435e-01
3.275706883725742480e-01
1.034188582963573855e-01
3.467716131109225830e-01
1.974175138599497947e-01
2.739108057382116379e-01
4.970845742982422100e-01
3.262090356668286284e-01
3.001357504709101232e-01
3.903030838960027671e-01
2.787116704577295989e-01
1.777139917115034273e-01
2.766891736811053493e-01
1.384467865337145054e-01
2.067740420647037058e-01
2.708906527102457606e-01
2.094237437724442707e-01
2.292059067860965638e-01
2.291174750241295188e-01
2.474455971078902139e-01
4.401685198432200297e-01
1.532118183141822632e-01
2.060373407954893266e-01
3.280073793799860860e-01
3.317197488831463703e-01
1.294358982732779217e-01
3.609434281686071389e-01
2.791875893251307694e-01
2.692949194842482741e-01
3.442601545810266561e-01
1.149609171913762440e-01
2.955556987290634541e-01
2.728605973665562678e-01
3.507284805577087772e-01
3.481634994830971608e-01
3.542388529109026241e-01
3.169335506919261913e-01
4.260892172425844726e-01
2.323051552518232421e-01
3.097371083802137881e-01
3.712976400864987370e-01
2.350316108521913194e-01
2.098352629331502184e-01
2.977198788954925068e-01
2.973558123296026201e-01
2.408943108689970691e-01
2.356822218344981346e-01
3.469032043113207675e-01
2.020344276108145820e-01
1.755261184113911799e-01
2.831014498946927138e-01
2.414706109808394396e-01
2.707328684198903601e-01
2.354047173964869677e-01
2.330892417623392221e-01
2.187775909090435011e-01
2.935407336213694540e-01
1.631193482474188883e-01
3.027711419005981175e-01
3.085428497864748931e-01
1.723751735582927658e-01
2.322740007814219909e-01
2.913829538946411390e-01
2.556585362385625504e-01
2.546824614482708360e-01
1.866797117962408492e-01
1.647320411975614629e-01
1.402214789821273067e-01
3.101442581285218658e-01
1.783425442533649319e-01
3.137143896014328859e-01
2.386164905464585873e-01
3.388201318391848571e-01
2.211371894765609969e-01
2.064945330414919011e-01
3.722880769013544033e-01
1.953865188926742213e-01
2.466888456562504606e-01
2.907797030761027357e-01
2.671165992199454609e-01
1.949851536283210840e-01
2.382330791786598234e-01
2.855383417322823192e-01
2.508276100620913662e-01
4.277294310461925986e-01
2.692755596537041995e-01
3.640490357746986594e-01
2.690534112264350575e-01
3.114494694644220352e-01
4.125156307124556165e-01
2.678881307744865881e-01
3.456764709953559223e-01
3.841393786181372949e-01
2.128546202697246537e-01
3.065216069338773663e-01
2.295849961529582428e-01
1.921314031632497810e-01
3.473109701764973689e-01
2.407623783445517474e-01
2.699591080613390481e-01
1.078160656918553950e-01
1.885636066284407386e-01
8.323136568605175867e-02
2.361466531086879594e-01
2.054781665289355519e-01
3.367122261894579527e-01
2.112383578671424011e-01
2.736938868399016456e-01
2.880616337144800143e-01
2.950857852335245779e-01
1.763877808188069329e-01
2.804464697262819550e-01
2.779793434556295795e-01
2.445493439804738434e-01
2.151395061791343266e-01
1.002030514466522165e-01
1.087130545889229277e-01
3.238981673924067328e-01
3.917067317627712653e-01
2.627948430238971067e-01
3.165755746010481264e-01
2.570229912995340982e-01
3.618864524676149164e-01
2.532460388540821450e-01
1.291018323104281551e-01
2.375295725889041698e-01
2.991617627803618285e-01
1.795710542547233612e-01
1.547609605344106298e-01
2.530000568617272183e-01
2.884833362949855706e-01
2.996940220383648712e-01
2.000580377405780652e-01
1.144190462925880197e-01
2.208018963704167226e-01
1.578723776013745694e-01
2.635410206454881776e-01
2.574176025590302341e-01
3.182511072013417541e-01
3.336229001456476606e-01
2.034423046085102049e-01
2.832807953879616925e-01
2.837623634603536615e-01
3.003998763560690732e-01
2.584191585340656627e-01
3.411889171493297512e-01
2.499918375306811047e-01
4.245866120024816004e-01
3.632706852632380801e-01
3.667707316770352222e-01
1.726965400567813114e-01
4.541392285522012906e-01
2.498165231028636468e-01
3.250122567397676909e-01
2.110282518075832781e-01
1.366020060915186518e-01
1.688842147832183838e-01
2.347179105261965604e-01
-4.352174176874774175e-02
4.168356934023204619e-01
2.126203678256693430e-01
2.647768848535811403e-01
2.501578269605658211e-01
2.237146910435457159e-01
2.274519605465211980e-01
2.297430064892873047e-01
1.691703753185111736e-01
2.585406795984860340e-01
2.727467477839451981e-01
3.140093593784164527e-01
4.271886450622500164e-01
2.616505709260608104e-01
3.021812403301598060e-01
4.064415720292491874e-01
1.465257424647563866e-01
1.904289577824412882e-01
2.685602641073906449e-01
3.597604085786167971e-01
1.937784747073071356e-01
3.116035619283747948e-01
2.595385788216231782e-01
2.191931424430696163e-01
3.417511133110565646e-01
2.563105062784892807e-01
2.611396267841711305e-01
1.480277258569573651e-01
3.942648200316576923e-01
1.940588752856733101e-01
2.106234394155955814e-01
1.884115763847060976e-01
3.067477116971784046e-01
3.410380730377537417e-01
2.673097640484511373e-01
3.349227309869544644e-01
2.591081383746361988e-01
1.446151097785584039e-01
3.031549688550199684e-01
1.832021972527180798e-01
3.729058536324698081e-01
1.624575650838837038e-01
1.947207210689272938e-01
2.842935229757220239e-01
1.316016706461861641e-01
2.902888056843079267e-01
2.428867463386303882e-01
2.388215423876315635e-01
2.976726064951512041e-01
2.148894746573085934e-01
2.419045449518448798e-01
1.638318290891893902e-01
1.702627195484293365e-01
3.140111164696067214e-01
2.199133960099906859e-01
3.118697927538361947e-01
2.527645013440981692e-01
3.296183865273309421e-01
1.477844834834790566e-01
1.435358052715017541e-01
4.019303456754838022e-01
3.168471345869607325e-01
3.086310309181296563e-01
4.008456114057715181e-01
2.309544114963517636e-01
2.652664766770385651e-01
2.697600553440295257e-01
3.582935943173750082e-01
2.841692727826325426e-01
1.949989837793832392e-01
2.747346703835940041e-01
3.753934654878080535e-01
4.006029831184905743e-01
2.389810945094145156e-01
2.574448617111237958e-01
2.201433169562805325e-01
2.680491101262584830e-01
1.325782110563415439e-01
3.231332931725191537e-01
2.257821505489870928e-01
4.456025877417726377e-01
1.669636442224751716e-01
3.470406248387126191e-01
2.887247507342001196e-01
4.040915943206291328e-01
3.107802874180014552e-01
1.739486554973499743e-01
2.964379770985476337e-01
1.722456334409793177e-01
3.204029723408452490e-01
3.665621030000293379e-01
3.712701249174356621e-01
2.293751557656641404e-01
9.588912505551600018e-02
1.908869919650532376e-01
1.988309523666132728e-01
2.038006712697014444e-01
3.006346960946530422e-01
2.768676609285427026e-01
2.697479988835639886e-01
2.772580498505087809e-01
3.682896615215317526e-01
4.028345647497121318e-01
2.706892738865327996e-01
4.240129642455165992e-01
7.906278136678468460e-02
3.332380189191024300e-01
3.618569101518807618e-01
2.109276232981446286e-01
1.250418084135067331e-01
2.000355299002123943e-01
2.193436902268713351e-01
2.406898328431232303e-01
3.371018070560340418e-01
3.987613257327120020e-01
3.255075359795410184e-01
2.401784051607202819e-01
1.540059534076090586e-01
1.809186301454915879e-01
2.658656613526547141e-01
1.726466263790839284e-01
1.996791032154250356e-01
2.216995517248404601e-01
8.431900871152897547e-02
3.644785741683325142e-01
2.358965271997182089e-01
1.746303298524086722e-01
2.209355693084603112e-01
4.300811241551386610e-01
2.002940497125136055e-01
3.251659720113081464e-01
3.337551995445162123e-01
2.102036029948999019e-01
2.530804999358582941e-01
3.789512094600081538e-01
1.728093356794686286e-01
1.037158921034693898e-01
2.708563117273878329e-01
2.117579961561021629e-01
4.244915757706594905e-01
1.971685348316933040e-01
3.217897037053365494e-01
1.998645184319305657e-01
2.479679157619408547e-01
2.944596354921261705e-01
2.512103123504120794e-01
3.358837716021519926e-01
2.166890336845852250e-01
1.963855771523533855e-01
1.492604876260598679e-01
3.575790935409879912e-01
2.937427075467253790e-01
2.533257576427684343e-01
2.163070908476205645e-01
2.641633793512059847e-01
2.188001508687742458e-01
3.279570830284478933e-01
2.967553293098090794e-01
2.954356024498642208e-01
2.176861045680158757e-01
2.189067454637398935e-01
1.591881295406250285e-01
2.390707992842624474e-01
9.812736537638347412e-02
3.106790580261504786e-01
3.042935313615692250e-01
2.792963033491253633e-01
2.502730935351312191e-01
1.288864910997228330e-01
3.892203187819020527e-01
2.232607501133680727e-01
3.663086223971262489e-01
1.946210461730356334e-01
2.904781398756364763e-01
2.019868507151894033e-01
2.985629445185512543e-01
2.561052105776246424e-01
2.447993623119997242e-01
1.044038004410182408e-01
2.928002239834802123e-01
3.290915781348533464e-01
5.575534915635385613e-02
2.846414878486322464e-01
3.139218102550041523e-01
2.799044054319135832e-01
2.830274291649212404e-01
2.199600111297946303e-01
3.895806990633038924e-01
3.179679818700451577e-01
3.295401370430083854e-01
2.806661248112249929e-01
2.503608515181736660e-01
1.992649937087734857e-01
2.646916328583842626e-01
2.302456154402895971e-01
2.079431867313419613e-01
3.839145475604598401e-01
1.823209647980070236e-01
2.373914630308845697e-01
2.608817219792168296e-01
1.473778257913538614e-01
3.175536260422310852e-01
1.850537132586974887e-01
2.997905598166793473e-01
1.794146217338240812e-01
2.724599092527538735e-01
3.481348018380173714e-01
1.228898626088973101e-01
1.691532464028962512e-01
2.182271322083144394e-01
1.546291662476617368e-01
3.300283222800190486e-01
2.385183647868069357e-01
3.509947880919801477e-01
1.218884864298960258e-01
1.614860447757168471e-01
3.675303240342979727e-01
2.149923810494129284e-01
2.847517164878247686e-01
1.727808467165120876e-01
2.622358324252168083e-01
2.564563597006084272e-01
3.568149508232547618e-01
3.924084257406982301e-01
1.434636611034424136e-01
3.153937658972840175e-01
3.736587609821472311e-01
3.331607956967926332e-01
2.997414057757214478e-01
2.247543337091860438e-01
2.171717293539980331e-01
3.021037383693060407e-01
3.397907870539235708e-01
3.711852001323285855e-01
5.343920343128798212e-02
1.838651342231897579e-01
2.924969851841307533e-01
3.264452211841886164e-01
2.288296445445528182e-01
2.264700837637094177e-01
1.295549010410286250e-01
3.559032985321368692e-01
3.429291118615250267e-01
1.709253695479144297e-01
4.064098599486182795e-01
2.321908260354081099e-01
2.875712001733266576e-01
3.411359869109644172e-01
1.945615633647365950e-01
3.364457099038317134e-01
3.153364010939010975e-01
6.813968450846083491e-02
2.186315624467944640e-01
2.762991172384560157e-01
3.199285515418524573e-01
3.266031809352646920e-01
4.683853657197352138e-01
3.232775443746996880e-01
2.836833746416315694e-01
3.518247182929253869e-01
2.727197967788824173e-01
2.909953976281884347e-01
2.145448467945764714e-01
2.368281494095474116e-01
3.048872206863196266e-01
2.332157943592405580e-01
1.775698887659354352e-01
3.189060318559996943e-01
3.503843352658769228e-01
3.992885060663041163e-01
3.549781552047798772e-01
2.897152130039769014e-01
3.030957265704009584e-01
2.450326947692113566e-01
2.877099423610332551e-01
4.900544900780584023e-01
3.608620456709221158e-01
2.275526805218397453e-01
2.134203892922263979e-01
3.446617372041558824e-01
2.465488708419030783e-01
4.535483299431772308e-01
3.291176803961009534e-01
3.969790051739496839e-01
2.334888324310937235e-01
3.055891204881736600e-01
1.559831408298297528e-01
2.373328595621253811e-01
3.556490410902105048e-01
3.776464730962825200e-01
2.233918921436524319e-01
2.653454734003547477e-01
2.499619358436677430e-01
4.368967013904729302e-01
3.838952643766531669e-01
3.930357565354335447e-01
3.064232468863372083e-01
3.707091949024238220e-01
3.150648433323118280e-01
4.141668752189667790e-01
2.721918734239892057e-01
2.450944710533174697e-01
3.386472334315477339e-01
2.991104267537863515e-01
1.528515005818220085e-01
1.818298453766492850e-01
4.428589422180317370e-01
4.420411910693691215e-01
3.018084718835330471e-01
4.327277234048149124e-01
2.637738817173373440e-01
3.751035824482084613e-01
5.594655823301049047e-01
3.967730781433417842e-01
5.485246764034085176e-01
3.295794971039820442e-01
3.529466305612463106e-01
3.748382982182245637e-01
3.116566098581812216e-01
2.285417573230928423e-01
2.741200442350005817e-01
3.652368359353105332e-01
3.335131952723899840e-01
5.036558740062748729e-01
3.283008914785682797e-01
2.486563589268509789e-01
3.627428698107111882e-01
2.358543680340253190e-01
2.930930819866880421e-01
3.096393811640323346e-01
3.850581239955431778e-01
3.080076392940728769e-01
2.447961772846545259e-01
1.260003803633909236e-01
4.064994315068805597e-01
2.761648738218659971e-01
4.630366141721457551e-01
4.443017568787847593e-01
3.394157336186741647e-01
1.395917059829712426e-01
4.387868164683763061e-01
2.576766005272106974e-01
3.494536376609428396e-01
4.002416669158471718e-01
2.774492182462846013e-01
3.119294498270315241e-01
3.037463491324103315e-01
3.140211531807931000e-01
2.780237107090620108e-01
3.332338719966933538e-01
3.748136237395965353e-01
2.298870266989742894e-01
3.138028751972066765e-01
2.746846085690040074e-01
3.023435531810708676e-01
1.908585010975010210e-01
3.843042788195839554e-01
3.398356936419319463e-01
2.399898347052676351e-01
1.488602565947479139e-01
4.034325066759082423e-01
2.523672478579657152e-01
2.660216456568092469e-01
1.980528258878461179e-01
4.905099840571191527e-01
2.802876899709709213e-01
2.460279922506364014e-01
1.028914918776911436e-01
3.907444937351442493e-01
3.382265237657000045e-01
3.033465854388985861e-01
1.553042683604715923e-01
3.656994351934721443e-01
2.755625398305034945e-01
3.324984008862054696e-01
3.404743355640704183e-01
2.451216761054273996e-01
3.896435031272904026e-01
3.419519249119705173e-01
2.421127128105738935e-01
2.985152338226904067e-01
3.611731031212321863e-01
3.431897997990888682e-01
2.548902347741570651e-01
3.734529815702585798e-01
3.025070050191043802e-01
2.903717580655272301e-01
3.198879258658854918e-01
2.830246770191642836e-01
2.089616592647021986e-01
3.492309325858643509e-01
2.701803287224655015e-01
2.884089781938756203e-01
1.564544886681117630e-01
4.223079026266272629e-01
3.128571654518247369e-01
2.921417646098657395e-01
1.942876550082880405e-01
1.996767777136780608e-01
3.604295305511710512e-01
3.180317083182134796e-01
3.565000624339701440e-01
2.247452366949179714e-01
2.256736152955773622e-01
3.199714427121529425e-01
5.356542062780278446e-01
2.898416208938495719e-01
3.516172926643199581e-01
2.198197980074674263e-01
3.819097359100463995e-01
2.433160414470659227e-01
3.879622417968098813e-01
2.657029552209573264e-01
2.945586399118438892e-01
4.109638794509193893e-01
1.455715623614598220e-01
3.403309685515623628e-01
3.119291453551276683e-01
2.364031073342957034e-01
4.706563543007036277e-01
2.137378416639323098e-01
2.958660481269717590e-01
3.306832696968268759e-01
1.965746902571962884e-01
3.101560267798337822e-01
2.877223164193116189e-01
2.806347787426879958e-01
5.384746532249540252e-01
2.395553687227192641e-01
4.611338305913394442e-01
3.695420500999974656e-01
2.958946667589503754e-01
2.694758980863286024e-01
8.205211993329634967e-02
2.560033848843046855e-01
7.270388521245464697e-02
3.483340146918822433e-01
4.628288642446329315e-01
4.254333868040430233e-01
3.769593315718985926e-01
3.241557459440773670e-01
1.928727651021156231e-01
4.099067146817126917e-01
4.705649529254409824e-01
3.043300448514000278e-01
3.572512971236049828e-01
3.641063221195229849e-01
3.408372892442231294e-01
2.477497595899448846e-01
2.544473768858781515e-01
4.826653416894893245e-01
2.636636346599022240e-01
3.346482189562273168e-01
3.297242293558153570e-01
3.297943608450417119e-01
3.989999694843795464e-01
3.071073115241874651e-01
4.035643545350410255e-01
1.976843003479593075e-01
1.548480571821539975e-01
3.411908600593586138e-01
2.523141733926765884e-01
3.884488280591185116e-01
3.355267440515992683e-01
3.642974056695822416e-01
3.349381290171113967e-01
2.299902710957847929e-01
2.589209830188317074e-01
2.980954483550152800e-01
2.544704325816667945e-01
1.976226603690583450e-01
2.865166010207265690e-01
3.471022173791400989e-01
4.267004496401435865e-01
1.707826075808512312e-01
2.261176350491410914e-01
3.235257377265526313e-01
3.634562526653647430e-01
3.047390837526899876e-01
3.287015484671249599e-01
2.150754354000170288e-01
4.559729267351563253e-01
2.616154231697707111e-01
2.826150360014888507e-01
3.325238659713917189e-01
2.325276450698542108e-01
2.891992920376821874e-01
2.765734782665068558e-01
3.322009468724640424e-01
2.514525966666865120e-01
4.105301810215531422e-01
1.876350259300964829e-01
4.723496646295068935e-01
1.632269494822999323e-01
5.985750485249583530e-01
3.178788314570074047e-01
4.390213428479086133e-01
2.930350188920835541e-01
2.931247730079397651e-01
2.015729537388074033e-01
3.961832745057446981e-01
3.013007041695393018e-01
2.120564577057434119e-01
2.717785512882746612e-01
2.385165903982460756e-01
3.249949857597735359e-01
2.464563800189305820e-01
2.165997911684379162e-01
3.337355271256692846e-01
3.079483199666734339e-01
1.818919538223721100e-01
3.046099895615593800e-01
1.858972189889357141e-01
3.015693723252647063e-01
3.563422345458394092e-01
3.734609768968380483e-01
3.088594636773029367e-01
3.338488359814646977e-01
3.645316939667055389e-01
3.482455903570521594e-01
2.978810433489951226e-01
1.536298540411308033e-01
4.048640997165386946e-01
3.106997628395860023e-01
3.045888630331391456e-01
9.917123344081002490e-02
1.896604357009883668e-01
4.207792607873264701e-01
4.366843793403121787e-01
3.102050655667542012e-01
2.375758696398024283e-01
1.992927515279928896e-01
2.416312306787354314e-01
3.968351265404002071e-01
3.348311196362156461e-01
4.271929561814007403e-01
1.832417457596832999e-01
3.894494628636452904e-01
3.922149150141920337e-01
2.296210602867775341e-01
3.618766002770471002e-01
2.001740579332287329e-01
5.019486328526197028e-01
2.824768467996416899e-01
2.554569386571090006e-01
3.605209255047733818e-01
3.642808920653770599e-01
4.143955188700748637e-01
3.182932483587301853e-01
2.316053375197268949e-01
3.280849165401638623e-01
2.950312907235960180e-01
2.124276957248423525e-01
3.270470842374233467e-01
2.835043285321264261e-01
2.314403258219755177e-01
5.148797555629615053e-01
3.370791729556960048e-01
1.771485624198581854e-01
1.915530227466504809e-01
5.106271521395426838e-01
2.242385553096483131e-01
3.193012678456756404e-01
2.565517457547905056e-01
1.853968451873660994e-01
1.968073724634674670e-01
2.998090927803100381e-01
2.734626928618544839e-01
3.246245598947038458e-01
3.151269489588550687e-01
2.986097347575809580e-01
4.072836292746940257e-01
3.440941315701502301e-01
2.775439853434015780e-01
3.931250896824070584e-01
3.234813414193997150e-01
9.576213736508015772e-02
3.173550425587433610e-01
3.362417778588954742e-01
2.471077778104086853e-01
2.971364821477588958e-01
4.133427073122257767e-01
3.355311636009104537e-01
3.411238278574928451e-01
2.770029458849576076e-01
3.048266578783940806e-01
2.104174742619988048e-01
2.643061823074508987e-01
2.842645799808688478e-01
3.949173083712259058e-01
4.481963218186259534e-01
3.057078180929125866e-01
2.715531720628939771e-01
2.860892720534612410e-01
3.300180887243717165e-01
4.382320640040697768e-01
3.645128059396742781e-01
2.358390699079450092e-01
3.152184560084870246e-01
3.998183729894594363e-01
3.827620894730325851e-01
3.675477025113420004e-01
2.326295287669450373e-01
3.132353515298371693e-01
2.867518764804762310e-01
2.542335902068481590e-01
3.924417701385091162e-01
2.784379248359743486e-01
2.892497166430358368e-01
4.270026869216930199e-01
2.392794593214670196e-01
1.271063558205802468e-01
1.041216786097707708e-01
1.537485940758331060e-01
3.285162454349935812e-01
3.927797555946420660e-01
3.604463148314411280e-01
3.856512432450412420e-01
3.381859017922984045e-01
2.499841988513041569e-01
2.640440477410785358e-01
3.697195825636421240e-01
4.658483347398317265e-01
1.890882831743501136e-01
2.576188471539929692e-01
2.843425730862503276e-01
4.313487126599099275e-01
2.002454522628596689e-01
3.374166166746119799e-01
4.216266291955210743e-01
2.987288293561134456e-01
2.061413476084804908e-01
2.613193044184712877e-01
2.899473562172598662e-01
3.250763685788550239e-01
3.450285299429786123e-01
2.800964239102350373e-01
3.294016707976470948e-01
2.262829681868876452e-01
4.773546704667009366e-01
1.428766520131357076e-01
2.053554926017420734e-01
4.243637701241138593e-01
3.585870606516217141e-01
3.388345644044269966e-01
2.872247954720685836e-01
2.978044353352992113e-01
4.652965999614239734e-01
2.337289705172595211e-01
4.390559920375134428e-01
2.089520807426121229e-01
3.771411511305390318e-01
3.374539379900935443e-01
3.389946181415894877e-01
2.883373523890483403e-01
4.895830025376094463e-01
2.469885044400486063e-01
2.420379760128944235e-01
9.194761971049396354e-02
3.209141725574068404e-01
4.358771240991939910e-01
2.769013520359147607e-01
3.691348753679585815e-01
2.961228846015756533e-01
3.890760812803277791e-01
2.805880534316979591e-01
2.918500218025748549e-01
3.454130013079721451e-01
3.523308752301468338e-01
2.859648129255981663e-01
3.862573856915927362e-01
2.962320616334506163e-01
3.676610686374257586e-01
1.734091309196350572e-01
1.839258240934995847e-01
1.668272730454004871e-01
4.712193859393569162e-01
3.552825242586223342e-01
3.835457196173969741e-01
3.143956769027892451e-01
3.051987521714096818e-01
3.961519154723178726e-01
2.466732763935802208e-01
5.281850599356854303e-01
2.661469005353618855e-01
2.980695955327849478e-01
3.800837718046090052e-01
3.610785861185878409e-01
2.727425366044207156e-01
3.856750942799201387e-01
1.442045248402444024e-01
3.221952266288714006e-01
3.226396559210654158e-01
4.717365296710157030e-01
3.360279720650234392e-01
3.154911043872188348e-01
2.332397038200931250e-01
2.881129670490710781e-01
2.916950655020878469e-01
3.339840145818235850e-01
3.106213836389182248e-01
2.588560835381707448e-01
1.968121766910814752e-01
2.202152937024483004e-01
2.961823508154293738e-01
3.430152024658438825e-01
2.372273240084738499e-01
3.742881616724108018e-01
2.785016729768876598e-01
2.738718815060233736e-01
1.624916223917635405e-01
3.147144436153664349e-01
3.062074081455673502e-01
3.417798813677555558e-01
4.036165499942188095e-01
6.583131524353125208e-02
3.764599293332051566e-01
2.554240525155074826e-01
1.780633345354531438e-01
3.424501796432662948e-01
3.410827751212320846e-01
3.821994881222602891e-01
2.198753936211833848e-01
2.534344455842997279e-01
3.095332411408531215e-01
3.927369271032445375e-01
2.135425407513434071e-01
1.794929928837874222e-01
4.312790691802704801e-01
2.296048662472381929e-01
1.719404016836399429e-01
1.837764691384659033e-01
2.695498364408170366e-01
3.454223633819269446e-01
2.906004703767859909e-01
4.078696197237139387e-01
2.093974275986629496e-01
3.112529297320777988e-01
2.672307682791711936e-01
5.429791974099447138e-01
3.505717565885062004e-01
3.816747389035746729e-01
3.969623653205270331e-01
4.108956774751790775e-01
2.668344432013868284e-01
2.330383363605802449e-01
3.726176060443495142e-01
3.174107360741565964e-01
3.674208577214248539e-01
3.173458938476141911e-01
3.951413314378512398e-01
2.864114285121834858e-01
2.965757807568384363e-01
2.945394666532470396e-01
1.362079835054171018e-01
3.589942724096108484e-01
3.599412616174895718e-01
4.190042775384719698e-01
4.988530818614389517e-02
2.664302200046871905e-01
1.212688858947429532e-01
3.896437026182132390e-01
2.668948255629159938e-01
4.206605769581884258e-01
3.350336774296167608e-01
4.029190931337554016e-01
3.141766912541893997e-01
3.071710719341634865e-01
3.742352758992044670e-01
3.084836070584511813e-01
5.229541654933659300e-01
1.659959147637201093e-01
3.436431617530222860e-01
2.973559614463908152e-01
3.112198394885373753e-01
3.851145146318074586e-01
2.039441533303305853e-01
2.369349291611195230e-01
3.485985286059348209e-01
4.475601428266195447e-01
3.294188639922578932e-01
3.420625593958466770e-01
2.278596545459133926e-01
4.975065991732169901e-01
2.740058245563711803e-01
2.480370751106889815e-01
2.500847063073091125e-01
4.945463682779363546e-01
2.907855892716427193e-01
3.940987811133797036e-01
3.335478928858829351e-01
3.633350351212117912e-01
3.605891741132902228e-01
3.107217090363547651e-01
2.053489579470890447e-01
3.512725973699274973e-01
1.431853050790496962e-01
2.726547284741319133e-01
4.748021665510528400e-01
2.363121871607767877e-01
1.664753474029199432e-01
2.616542627962676337e-01
5.147180338704199221e-01
2.935525669597319198e-01
9.540710981011740754e-02
1.684902340998739867e-01
3.801434241757720156e-01
2.654976236568237780e-01
3.214341799789435239e-01
4.352852031088957907e-01
3.966012351841512462e-01
3.767144467909002564e-02
2.800065806720836714e-01
3.993659247023945702e-01
2.613657407022001444e-01
2.635874692349847725e-01
2.449038081542018186e-01
5.753800309509610189e-01
4.166880500371676344e-01
3.620249732232841966e-01
1.936320803030058268e-01
2.821956277977847316e-01
3.675362370628739161e-01
1.964000928988120787e-01
2.340215966301409101e-01
3.526268824577361016e-01
2.764971002777567022e-01
2.093800844358252589e-01
3.301109197262641626e-01
2.531658972772381500e-01
3.175596372585658411e-01
2.337066126749071382e-01
3.709087515630478671e-01
3.165867075151290733e-01
3.686770392908728100e-01
3.267585394284358569e-01
3.000887217332316448e-01
1.964953084501527003e-01
4.776359854209484279e-01
5.020608794725593960e-01
4.371056149089264653e-01
2.589867042378942719e-01
2.092581722954423018e-01
3.781241426006122230e-01
3.022501141371154998e-01
2.964353812746906014e-01
1.764553274685890238e-01
1.945458523009869212e-01
4.095812280555595764e-01
3.751442079505538651e-01
3.728093802954104419e-01
4.704062285096955454e-01
3.825539120679914418e-01
3.177170164280447295e-01
3.577729139921869694e-01
3.357687002091802597e-01
3.110240211069259519e-01
2.907520414631994954e-01
2.910929236344714788e-01
3.224158814725585631e-01
4.908926883498552773e-01
3.305121180950841842e-01
4.235717618467377266e-01
2.883812441267815663e-01
3.777402235131031016e-01
2.921151235115821421e-01
4.450556260713627865e-01
3.914228178674456493e-01
1.598723395631561628e-01
3.413856571449120914e-01
4.339517801472340119e-01
4.818987459025141917e-01
2.969127920370199236e-01
2.872982701580753528e-01
2.981425856492546655e-01
4.107358787645926101e-01
2.644468219386796326e-01
4.873544826579648825e-01
3.177387542206950299e-01
2.562885946456266439e-01
2.255079612301344183e-01
4.936265561317720318e-01
1.905964800299854434e-01
3.768295384348736565e-01
2.796441395188160595e-01
3.493366872083066843e-01
3.697096060633648373e-01
3.748375455343204155e-01
3.503541542106521911e-01
2.198417033757617545e-01
2.862445546041736955e-01
2.056694555374657118e-01
3.339010232123127975e-01
2.913632715671287676e-01
3.129884110613573300e-01
2.725796819142479177e-01
1.652283782320425887e-01
3.483594798846450513e-01
3.845419648693893522e-01
3.300252438648194064e-01
2.375799575716736056e-01
5.844906031358126919e-01
4.283106880643481884e-01
3.609697692569847627e-01
3.339193775246656060e-01
3.690612406553117064e-01
3.047370910887924333e-01
3.198249881989977950e-01
2.780045431486697916e-01
6.152005091721635122e-01
2.673063222201847999e-01
2.413922800455181317e-01
2.466110716372398870e-01
3.376746561541306146e-01
1.836624517647813259e-01
4.133925713087072129e-01
2.994086928410400472e-01
3.818907742032305319e-01
1.356054958006039646e-01
3.038705397747902270e-01
5.855201006925541546e-02
2.917734167517769261e-01
3.276651505886543636e-01
4.508563777967223851e-01
3.504816601677615551e-01
3.387484500608145543e-01
3.793523176573309064e-01
8.327512090960535740e-02
4.217368663611421042e-01
3.820739784645403869e-01
2.043980243745202596e-01
3.911406645460142051e-01
2.829183418021751217e-01
3.551539276253915522e-01
2.805759110523634026e-01
4.518272993748073119e-01
2.502733378031503642e-01
2.503976298690768210e-01
2.926111747178611333e-01
4.211358707192848772e-01
3.716296005066834773e-01
4.686852934121430447e-01
1.945646013267492980e-01
3.733245493607746379e-01
3.658029400695389510e-01
4.975136148551048132e-01
4.186787153438992215e-01
2.481332471147033036e-01
3.747901167364462438e-01
4.018812827036554181e-01
4.278499459522305259e-01
4.879411840875225170e-01
3.645629508865020907e-01
3.064393427371389644e-01
4.363574046249187322e-01
3.514789664477623310e-01
2.281756878926216314e-01
3.829647030472489999e-01
3.143237308930736940e-01
4.236376885701664263e-01
3.646265166706990080e-01
4.175189241285922614e-01
2.612461598189634859e-01
4.596968995007658099e-01
3.519905267245038161e-01
2.640089638834139940e-01
4.065209889906022389e-01
3.907885966861696647e-01
4.559144617494126916e-01
2.972408539032886376e-01
3.193633793911211383e-01
4.102350075745164193e-01
4.585915990507204998e-01
1.353651322035102633e-01
4.840117360403071167e-01
4.900846580348846016e-01
3.860655259677974738e-01
3.383649447024442702e-01
2.764133308568391678e-01
2.354385118208747740e-01
4.034903225722524800e-01
2.836796966495694350e-01
3.371202367735701699e-01
1.032263077113517447e-01
3.789680314286964502e-01
4.058415897433939046e-01
2.170711765412933203e-01
4.173406623796047654e-01
3.391971655683605480e-01
2.010758319330528954e-01
4.814559570120712229e-01
3.047963545646799610e-01
5.039102636376558975e-01
5.845283986461592418e-01
3.940294166440685419e-01
6.562072990254947946e-01
4.911773196275432407e-01
2.471432510136543914e-01
4.813340037962091644e-01
5.041430114284215502e-01
3.621361150882957958e-01
3.509994183074488516e-01
2.647857982007870703e-01
1.618819509699020998e-01
3.293583175060339485e-01
1.256744815035150120e-01
3.856361665298986274e-01
3.143956297100281572e-01
2.369799839370930472e-01
5.684014597847369954e-01
5.328238451038401768e-01
4.870164015532295054e-01
3.043635536829171206e-01
3.960017739909770795e-01
5.167993156218604334e-01
2.566276080153941930e-01
3.842725634749388219e-01
4.071452555208477930e-01
3.017931806911716697e-01
5.493132671509505516e-02
2.326677012368659203e-01
3.118350115229531205e-01
3.808169225572413663e-01
3.254928939090115936e-01
3.812960680373747580e-01
3.535384205471282515e-01
4.084435105784471332e-01
3.051391814938758662e-01
1.910471883535763693e-01
5.323956900969295525e-01
2.682537492377000676e-01
3.651276707345253447e-01
3.875158671981355218e-01
4.209944621438518886e-01
1.515373253692917088e-01
4.657805378925889417e-01
1.863706594683461337e-01
4.081820263314175912e-01
3.217559900621974611e-01
3.061314793572728066e-01
6.124600405213050935e-01
4.539345922712151871e-01
2.719382192539018250e-01
1.503430552402278964e-01
3.935541729001089117e-01
4.624645014389818232e-01
3.323391618578055984e-01
2.711931868641454524e-01
1.939151956003573041e-01
5.732068442064487401e-01
2.404258195671661880e-01
3.924935202041178739e-01
3.887426782554251337e-01
3.228510133748849209e-01
3.413950321945050659e-01
3.812600109217562094e-01
3.489630657649891443e-01
1.976670730303360934e-01
3.506710921200593689e-01
2.036110260373404091e-01
5.428884568810400379e-01
4.049131504715291485e-01
2.115479394866209006e-01
4.005193494491859352e-01
2.579377334626338225e-01
1.624076335192623510e-01
4.689813624613811682e-01
2.692113242663444761e-01
3.057983461008105808e-01
6.027314843730980920e-01
4.252912060074146572e-01
1.704040519568115752e-01
3.720166968196295110e-01
3.761235117222902491e-01
2.482859542358688276e-01
3.097552664460506144e-01
5.136675622779176553e-01
3.925164220014337735e-01
2.972708907345892326e-01
3.034057532270937885e-01
3.030520462860783470e-01
2.768234257812089982e-01
6.571679032352242267e-01
5.312037936000180149e-01
2.542425197317920160e-01
4.340838536853337537e-01
3.309844968384905162e-01
3.437973212235871934e-01
1.928149986912700009e-01
3.951004654299463126e-01
1.512227123730098544e-01
2.805419474979878314e-01
4.202934654439310358e-01
2.244440391710688654e-01
2.630673689846416141e-01
3.137197203134196033e-01
3.814881734561366144e-01
4.056075483393613568e-01
4.584278805019901259e-01
4.687979524105333473e-01
2.398399287825805914e-01
2.449478524496876142e-01
4.688619620705519186e-01
3.776722492621831240e-01
6.663035217723287662e-01
3.331030391883766373e-01
4.286871221553699152e-01
1.734733039244269193e-01
4.388553745802543649e-01
3.730427624335849179e-01
4.214550813222792680e-01
3.769327545244278155e-01
4.262756263881897212e-01
5.063655215247147012e-01
3.187529043198564227e-01
4.847106393839376581e-01
4.675487181597832165e-01
4.090572907999246444e-01
4.217657517196752304e-01
2.367354820142294203e-01
2.212336979759595146e-01
3.087631072349328876e-01
4.623599279425783526e-01
2.558393025462845083e-01
3.189946105461202164e-01
4.089348279173641854e-01
3.092955504184904392e-01
3.667855511031304916e-01
3.472963242666034511e-01
3.727400644441652977e-01
3.540032649641507434e-01
2.982583948176710242e-01
5.224878586594091656e-01
2.910507081644461702e-01
6.509918519483317567e-01
2.769474661633989365e-01
3.377756108900270560e-01
3.240154591134804529e-01
3.522533521437291038e-01
4.303982962598636441e-01
6.289896636229664884e-01
3.436903791192353896e-01
3.284284266706045674e-01
4.973888404982680367e-01
1.477785108522805257e-01
5.024475623317069539e-01
3.988525592097377226e-01
4.106962976991752057e-01
3.263227102261619383e-01
4.676855167135952618e-01
3.285987924288373274e-01
6.450259767423047741e-01
4.416257929381890990e-01
4.327696975415015745e-01
2.934961452608097487e-01
2.692595197126607109e-01
1.495075043108188562e-01
4.120864553642760719e-01
2.319988856784039322e-01
3.556504205004731300e-01
4.878209902712037360e-01
3.658776202533887134e-01
2.037392108080693931e-01
3.723860107323669344e-01
2.694285697824987946e-01
3.398918024302077789e-01
3.977927227114302910e-01
4.329892704639990431e-01
2.030952792385861683e-01
2.003806450299501218e-01
8.363429010562542509e-02
4.443016287986207846e-01
5.670626512050795931e-01
-1.563459893767057129e-01
-1.084720885471062296e-01
1.318892861065897315e-01
4.975375925149901346e-01
4.581275973100759069e-01
3.142726637561542025e-01
3.264189286363806675e-01
1.672736785666257553e-01
2.320835482114924631e-01
2.775467014904453578e-01
4.806317240169568072e-01
5.097282983320519101e-01
4.779846344723850393e-01
4.422314922075489818e-01
2.091863498220130346e-01
4.229172058852376792e-01
1.921883519559618447e-01
4.008547273952222101e-01
4.383991891441789690e-01
2.171655726998311942e-01
3.379786025848917075e-01
5.263106428690916827e-01
2.706756133336155612e-01
3.184182441261804719e-01
2.669802409410619859e-01
3.273082809831441287e-01
5.596870533718651952e-01
3.454896249099937422e-01
3.945784561958661785e-01
5.210953469805323923e-01
3.592481496898677351e-01
3.330658672282362787e-01
4.645074626407810769e-01
4.841258049625964954e-01
3.263688144734960828e-01
2.476094014488146311e-01
2.942622480753855907e-01
3.764838232480041125e-01
3.307518302608112859e-01
4.365592121225744249e-01
4.861971424853850920e-01
2.685158188273848445e-01
3.965580314994621158e-01
3.673308250331026592e-01
3.690599346537796199e-01
4.330704390967934914e-01
1.589000396720599284e-01
1.687036424308757665e-01
4.130550120808973436e-01
5.188522144418247217e-01
2.364932755621720617e-01
4.097843618653199127e-01
2.707175883299913211e-01
3.738115963934925401e-01
4.726108836071155062e-01
4.692278421933910315e-01
4.430367101665008134e-01
3.268347357236893735e-01
3.319129224304515069e-01
3.795464490533229651e-01
2.309655252283311089e-01
4.145156320033252517e-01
3.962626086509760115e-01
3.134532512149678096e-01
3.628832790973678391e-01
4.062956832109583805e-01
4.446958719016201322e-01
4.101679555596313698e-01
5.074728603807279192e-01
2.719768506243877559e-01
2.982539905938031977e-01
1.650446737290334753e-01
3.482211851909831068e-01
2.958141690785773270e-01
4.055078589639496411e-01
3.386129868907976070e-01
3.688160193619949290e-01
3.253326267297173557e-01
4.922521125459270452e-01
4.753624870981335571e-01
4.948741370766626679e-01
3.636744521280348419e-01
2.653433549799157909e-01
4.076201893826208456e-01
1.738873911414622886e-01
3.107205721352892525e-01
4.675804140266919262e-01
4.039417664376683259e-01
2.750158662630896034e-01
5.215198899947082189e-01
2.528061812430497657e-01
3.744170317839556894e-01
1.572116311455688253e-01
2.725262575345783200e-01
2.653668920897313543e-01
2.796871540958609792e-01
3.399807454301244647e-01
1.793270468461782841e-01
3.416357782767452389e-01
4.015561378735624243e-01
2.041665170356826708e-01
2.956307575893417638e-01
4.309494280090624962e-01
4.737732237102944000e-01
2.581873973092213004e-01
3.648950231397189992e-01
1.341221771675817076e-01
2.233549030125433488e-01
4.268694714310035110e-01
3.106471380835580942e-01
2.448060289648764931e-01
4.898793523791912241e-01
3.661057180418050283e-01
3.528536758059473422e-01
6.483420129560342193e-01
4.573912190731558858e-01
3.652116445072631779e-01
3.339438040656267370e-01
5.349232890476034452e-01
4.550392406401059797e-01
5.104331160369880438e-01
3.487860975296705468e-01
4.483810469263853626e-01
2.698894255512814255e-01
5.902701096695716076e-01
4.741383469631532677e-01
2.686154632091034555e-01
4.788888709115444731e-01
5.120391699005192310e-01
4.650642733271573848e-01
5.350854299386793578e-01
3.162049239879803908e-01
4.742516559818779620e-01
2.374131914190301396e-01
1.031319961107696470e-01
4.235037757136607683e-01
4.341481096211034507e-01
3.972745067351916015e-01
4.397710810689897110e-01
4.139905513838734175e-01
6.715010001772764303e-01
4.464957933652741739e-01
3.716084446715589018e-01
4.735934798716008864e-01
4.824827825266470027e-01
1.508610298842504582e-01
2.930187362047709243e-01
1.034434711167744742e-01
5.925854990542583911e-01
7.528833694000462984e-01
5.098805702151657515e-01
5.226635235114019951e-01
2.467449052804335519e-01
2.803178923441311254e-01
3.392418082904800625e-01
4.256086410051920788e-01
4.170413676307470063e-01
4.973078324315121090e-01
5.247400472931834647e-01
4.912065047664380124e-01
6.487573110101770846e-01
5.560349932881919477e-01
5.542569433658849354e-01
3.398810840765335017e-01
4.855561397703747617e-01
3.625867435329059862e-01
6.400276681252955457e-01
2.778835720866604797e-01
3.655798720571895588e-01
1.775647510883915925e-01
3.073541343304455054e-01
4.438399764538424330e-01
5.004942716657109214e-01
5.665744282091533801e-01
5.466086266674441418e-01
5.465199577268642361e-01
4.673650578772508557e-01
2.665112471613957368e-01
4.087774915230508177e-01
6.357695034440938864e-01
6.504766303450207898e-01
5.257973384769762948e-01
3.761051670600767949e-01
5.537733617236098027e-01
3.924553676371088651e-01
3.440669904108575317e-01
3.696558159121144937e-01
3.870352031945620830e-01
2.429472213838594907e-01
6.715723751844004941e-01
5.567073139287842531e-01
2.882172677873939270e-01
3.543745551473673205e-01
4.849530940241451593e-01
4.197338645425494619e-01
4.380938194219612947e-01
3.330770302194313581e-01
5.015894316601265945e-01
5.272004294056957807e-01
5.094352622695947908e-01
5.416672371451469736e-01
4.476384919180815825e-01
3.748701233830314394e-01
6.238989807391291942e-01
5.985290815282865440e-01
4.219766313883314690e-01
1.000473283829132892e-01
3.387482303260426764e-01
4.732407805088051367e-01
4.743783657088714301e-01
6.016215142146769113e-01
3.714651168752062804e-01
5.273500805177188111e-01
6.566025921005587129e-01
2.504809711649005899e-01
2.863409217031022136e-01
3.801263357253140684e-01
4.958102007076311546e-01
3.881003497109671851e-01
4.385898154290006623e-01
6.937123242459298789e-01
5.681940117221921938e-01
5.533718777253582299e-01
3.758337851329526247e-01
2.863541498155841580e-01
3.385846184434569972e-01
4.272875275821677032e-01
4.195634101468911914e-01
3.481955691580354562e-01
5.198737621326136038e-01
4.421296592907713041e-01
4.885079346948658086e-01
4.476631598764181930e-01
3.318775244006848535e-01
5.523260067041195764e-01
1.207186371186727558e-01
4.610035716429847219e-01
5.126151312036646424e-01
4.670905861219937782e-01
4.512925517265355402e-01
5.923794324756485041e-01
4.122133474224813909e-01
2.054995995990522017e-01
4.296461871875052463e-01
2.923107295598908473e-01
8.331515650660691330e-01
3.664152272391902887e-01
2.619577150268988519e-01
3.121964658395251502e-01
3.930703991084062987e-01
3.145320351202351983e-01
5.894190379232743249e-01
4.888164079580761823e-01
6.507340219743592558e-01
1.768077781900027623e-01
2.842500890048724749e-01
4.112728363505347984e-01
6.655034794021716382e-02
3.632116125177543009e-01
4.229828165571469234e-01
5.754534342508160760e-01
3.549214260720366387e-01
3.908952284771626817e-01
4.899344024921876151e-01
3.892262533380526635e-01
2.155087539503018346e-01
3.799059390544919923e-01
-1.176663085035202288e-03
4.230265082452865921e-01
7.141598694975090367e-02
4.180895099199305465e-01
3.350253457805579815e-01
4.911176067742412110e-01
3.348836412769412019e-01
2.530466854850759728e-01
3.126792582592963776e-01
9.547379140655276597e-02
1.605171838612571844e-01
4.926689932596013954e-01
2.682467847769534619e-01
4.667828917093020946e-01
3.631708551865030499e-01
2.480671201826555872e-01
3.332988007124547125e-01
4.510010247072848144e-01
5.458005269146298799e-01
2.916589650021624847e-01
5.513283609881071134e-01
4.706390888952808327e-01
3.521182706006541485e-01
5.878151458804197205e-01
6.276184121714708519e-01
4.263842278906618821e-01
5.784247056897097172e-01
4.745769440484082224e-01
4.310213384848230467e-01
4.517181450532976039e-01
1.789824061583065451e-01
4.721171180396696587e-01
4.591070238396558478e-01
4.796356870980656439e-01
2.352026694372670867e-01
4.670024568440376833e-01
3.452540292308440423e-02
4.950356412102572823e-01
4.636824086533907763e-01
3.069249794607490367e-01
7.046821509433666142e-01
5.349435453280846353e-01
5.356294451422018987e-01
5.416045034377098277e-01
3.924731861228425434e-01
2.982731488938230591e-01
4.861338640015421264e-01
4.763410400020264834e-01
5.880843050222720469e-01
4.038463494484095251e-01
2.928551902555024955e-01
4.042632212208550069e-01
5.644724909722728112e-01
3.389867103781603053e-01
4.193631825385371603e-01
4.897409497569597536e-01
4.590046748721290926e-01
3.943981282912074615e-01
3.014876195705676332e-01
4.570820906978437237e-01
1.802710220533047802e-02
5.079325635872223854e-01
2.152215200605956114e-01
4.462401011666480150e-02
3.424011652616886642e-02
5.082989346930242291e-01
2.993881906864235276e-01
2.628680807931863764e-03
3.252915339574067310e-01
1.648438213461140833e-01
5.232590584922178767e-01
6.293202888178505150e-01
2.892071428263953692e-01
2.293565110432705390e-01
3.220175030987823539e-01
6.334675248167522810e-01
4.921713544345904801e-01
2.283667964264126937e-01
2.003945455629434214e-01
7.646833873997914699e-01
2.399819891488982893e-01
2.470445015454121318e-01
2.448174594759676970e-01
3.617230380637000975e-01
6.890044354854142350e-01
5.191415677484532143e-01
2.107507197617880523e-01
5.137325397689388451e-01
4.515624346009264323e-01
6.250630788962043827e-01
4.904419677837417169e-01
2.210445904121157712e-01
1.564871899869887673e-01
4.491524669804915493e-01
4.792062474622299506e-01
4.697472795498811027e-01
3.309359821429887494e-01
4.783621670379982205e-01
6.220136137672912513e-01
4.290298423811243489e-01
7.379148760086579051e-01
4.856536752461330653e-01
3.609332847163058688e-01
4.368001566355120824e-01
5.860289688006705688e-01
2.842633501682358954e-01
6.470438150126370802e-01
4.827445550195593738e-01
1.875317264267765127e-01
3.931943621874407768e-02
2.425610734768119392e-01
1.964005513298780481e-01
2.315217626372044757e-01
3.371149003027960611e-01
7.285411231252616471e-01
3.177364739366711488e-01
7.052779101032511377e-01
5.653335504226397745e-01
5.324120769906364181e-01
4.970766662458853125e-01
5.366983809064781452e-01
4.799284075557370688e-01
3.381662734401556514e-01
4.140320678239610697e-01
5.931345475576326187e-01
2.736653952862158068e-01
4.211614781781743422e-01
2.982392577111632193e-01
6.077629340336723196e-01
5.272844824754114867e-01
4.803363328078506522e-01
4.433029612174006484e-01
5.482295095297836651e-01
6.813821978210163888e-01
1.577670605886292432e-01
4.701870704174683779e-01
6.555426170489843107e-01
2.969222186720472667e-01
4.534620658790543546e-01
4.244313900669840489e-01
3.575807431007363979e-01
6.103730224346471944e-01
6.690898564063709753e-01
3.727830010672604777e-01
3.556587515352169215e-01
3.750781941816855869e-01
4.784240640954776080e-01
6.411890104651158939e-01
3.879193995227602776e-01
5.415338250172219148e-01
4.141766803667948360e-01
6.468612349436621001e-01
4.118908899752333208e-01
5.531293591979044022e-01
5.443970976203554857e-01
7.232190960209082808e-01
3.834409568008532720e-01
3.456153406698206920e-01
7.118686575319856935e-01
4.557252665357234833e-01
6.863649869966460537e-01
4.448102354844244433e-01
5.900805260305891364e-01
3.392557415902887619e-01
4.654607598212725517e-01
6.290534200966287903e-01
4.974156764672219566e-01
5.517576677658281303e-01
4.220860358619087371e-01
7.944091117932944313e-02
3.693629170809750173e-01
6.289955894033751882e-01
3.941712548960412121e-01
6.531719520150580660e-01
4.340173420819815053e-01
5.152228588898113415e-01
6.163323505572825267e-01
2.731784996078879257e-01
4.702541375206475971e-01
7.394945631816078890e-01
4.261955675453555914e-01
5.345412399138304016e-01
4.721023422450718043e-01
3.455698239474812028e-01
3.602354072542323093e-01
-1.726442262110806578e-02
4.686606079065701591e-01
6.442163442506558813e-01
5.616404143631728019e-01
6.529569273915661887e-01
2.696906293493973039e-01
4.025909392072967163e-01
7.033790729046583978e-01
3.203042302861802137e-01
2.772017745058691918e-01
6.296039971892760656e-01
5.975012809296053051e-01
4.760350907544623200e-01
2.964540485829175176e-01
1.244049112018046771e-01
1.475766101584831125e-01
-2.777608990804780048e-02
5.239235706327167730e-01
5.390066053366593390e-01
5.668888345673919194e-01
7.135470473262277569e-01
5.429582906404660791e-01
3.279744441192490867e-01
3.862143977154692820e-01
4.212167202598625648e-01
3.440145277291862813e-01
5.790860961959021225e-01
2.666606221452101355e-01
2.756608683954830386e-01
4.706314818636777586e-01
4.945143089527389568e-01
4.753704933844225544e-01
5.353667172365036420e-01
4.335296293071557172e-01
5.456970312818925084e-01
7.603694817903510206e-01
5.496403262136233536e-01
3.757235138723879486e-01
4.825194404181874508e-01
5.016409896324673934e-01
3.897513320596635022e-01
7.950317023476265454e-01
6.534189960000578168e-01
8.253963343686542276e-01
3.325971159960606771e-01
3.351181719947734505e-01
3.919101661291028438e-01
5.773344794422718973e-01
5.743640583349488571e-01
8.166194226312045723e-01
5.741118861920301297e-01
3.913270941305619921e-01
2.297750726721211334e-01
8.006563356700849843e-01
4.971949550661216022e-01
2.536939618040637834e-01
3.945998263287831542e-01
4.927464522839351546e-01
5.785605822585342395e-01
4.045528708470525481e-01
1.960097571478518208e-01
5.774584402482242362e-01
3.788417323908953582e-01
-1.179248994805037927e-02
3.179586913285210037e-01
1.167582389323492259e-01
3.550372718549651974e-01
5.276479372351527974e-01
3.227082356573332533e-01
4.473508519322537680e-01
6.092847775319262249e-01
5.869352008127861620e-01
4.430940887268734474e-01
6.487453345167588648e-01
4.821610393090735580e-01
4.135641786081474258e-01
7.904990973953908151e-01
4.457488426901112244e-01
6.736924556857611934e-01
7.616975164150036059e-01
3.456826775153837294e-01
6.600301770537289059e-01
2.076435248704002201e-01
4.409540377679767031e-01
8.278847762080941974e-01
3.675490128669964829e-01
3.064580200129025656e-01
4.538194042237275738e-01
9.181119171543710156e-01
8.162175726460189074e-01
6.616699517963426924e-01
6.634640587911072585e-01
2.366365405630822261e-01
3.545414898887898625e-01
3.423100873490810825e-01
4.125181388268694405e-01
6.808537904511068328e-01
5.796443995404020333e-01
8.067141986997509173e-01
7.277884436601721463e-01
5.324085502856064078e-01
4.848151079782431760e-01
5.743069560637849014e-01
7.661602422446029959e-01
4.072303721778165464e-01
3.715444765473569499e-01
6.710735970905566949e-01
4.870177046931920550e-01
3.821318658151042769e-01
4.990074810795546711e-01
4.446960399432425270e-01
5.713048491793206729e-01
5.845589586049902975e-01
-7.503653797983202978e-01
6.621601879746459307e-01
6.516583850641987086e-01
6.584110721346492223e-01
7.376027651867594903e-01
6.328230133779993993e-01
9.772974330342276694e-01
4.728688462828973815e-01
5.347270738261463707e-01
6.779983461626805097e-01
7.451248062103127401e-01
3.687506708317350168e-01
6.456289461724755707e-01
2.948378833716025493e-01
1.343507504891038595e-01
6.629279610014802149e-01
6.977349102510199685e-01
8.629124517980140130e-01
5.101189010161836235e-01
4.984716866247873579e-01
4.407322252714480637e-01
8.721777867937247075e-01
2.341908624963955909e-01
4.310092492388202245e-01
5.628522524421173540e-02
5.463811021665867518e-01
4.066591163873468640e-01
7.526070203414035875e-01
4.543416932226438942e-01
-2.880079046068665938e-01
5.150742388141585915e-01
5.625497526799994041e-01
5.321370223533162802e-01
6.896485119973999600e-01
6.013002847601949252e-01
6.290682699554103197e-01
7.871006147806525188e-01
5.786079801214846219e-01
5.307427762451888409e-01
7.461747250561544531e-01
5.759799267790070010e-01
5.019798489843981804e-01
6.384128465016384313e-01
8.903119746600348661e-01
6.259034878346079189e-01
4.093807068203582089e-01
6.581722356602760504e-01
6.526035130669001205e-01
8.840569671524114437e-01
6.663498502948774771e-01
5.445415466004226435e-01
4.747530204991796121e-01
3.772598373545890671e-01
5.156724867055580974e-01
1.085665812792763474e-01
6.035846926381370769e-01
1.990833909034999127e-01
3.934552614658969327e-01
6.555485578208173347e-01
-3.381981674707137866e-03
4.688676452966183961e-01
7.765046032233978712e-01
3.588673894366000705e-01
7.421983349438664446e-01
7.942845669137840181e-01
7.328093784244995579e-01
7.039333460321454128e-01
5.654100773615926556e-01
5.834376998077756005e-01
-2.136503456102846824e-02
6.739751644131480868e-01
4.786636442367036559e-01
4.689057679843450233e-01
6.370279296424798954e-01
6.370791893055883781e-01
5.341841519604006994e-01
4.866003951023936680e-01
9.711372056234702788e-01
4.391010519943517321e-01
7.600243143553870873e-01
6.371929912775420313e-01
6.638791703918124343e-01
4.881810898744974314e-01
8.005453723250565146e-01
6.920104329451975955e-01
9.608697350399566517e-01
5.952890049904909775e-01
5.969030008578750657e-01
3.333911005170394626e-01
6.076757354462071214e-01
4.323690828917421403e-01
6.579834305953963236e-01
2.318975095623111160e-01
4.344063289662615790e-01
6.117331135289518773e-01
1.091098136487685055e+00
4.954146572984446939e-01
6.803920083056659296e-01
4.952241656617282217e-01
6.051941998254034560e-01
5.632345893368448930e-01
2.498147991930063927e-01
3.861326197730679533e-01
-1.102476263770574699e-01
5.049524348263586537e-01
7.728261598464177817e-01
6.738494912451494789e-01
7.895082146332422779e-01
8.397346725932500755e-01
4.362006361511017172e-02
5.946272844816034020e-01
7.817388784351406716e-01
4.448343469920761351e-01
1.207724122351514079e-01
4.880150632858539228e-01
8.549366588339909478e-01
7.677784734242332210e-01
7.141398570064292350e-01
5.050973886925638201e-01
9.411499138504491047e-01
7.402344383786145787e-01
1.978123063988324326e-01
9.986182664102097872e-01
9.327615798595705332e-01
7.501877169327532124e-01
6.245316851374016487e-01
1.293413406643522112e+00
1.534929108000762099e-01
4.588950157161051369e-01
7.940938377170669860e-01
6.399906343031643852e-01
9.930688070692614833e-01
6.014521303741253710e-01
5.289704048096821598e-01
7.609624108362472716e-01
6.135021131354040369e-01
6.803267746610895950e-01
6.554515832234832085e-02
8.883949892095962531e-01
9.330236179243952543e-01
5.138396169014591841e-01
4.590362900741795649e-01
6.842540701758961230e-01
5.111861533236707889e-01
4.013140694465769376e-01
1.082619969397995013e-01
7.350520933078152908e-01
6.459051601577429080e-01
5.493325715360976025e-01
8.525089458041251733e-01
7.196068279915468491e-01
9.929124082486984193e-01
5.424448237545501650e-01
9.046190905004766192e-01
6.693966188058912969e-01
8.314637676158229684e-01
6.053907462168780507e-01
7.046263591975540086e-01
8.106162787712120066e-01
7.493843697994853059e-01
9.731201757450814727e-01
6.973059913337619209e-01
2.516319978895306675e-01
7.159490688267194924e-01
5.389909771653624837e-01
5.426331328048834557e-01
6.152760221830883003e-01
9.321577224339627765e-01
7.296548001894090918e-01
7.158534152869374667e-01
9.614186333201512058e-01
6.554763320737752030e-01
4.839267345538652565e-01
7.316796521190218616e-01
4.085302971998924226e-01
2.092405616654038625e-01
6.213619558118100850e-01
4.607856436957968316e-01
9.437159810683735106e-01
5.564124575506643744e-01
7.527995893153610618e-01
1.088216977335352942e+00
8.725651110728039894e-01
8.094511571631711755e-01
9.727435540075490827e-01
8.957206037335838644e-01
6.690184344512443149e-01
3.969761213079296969e-01
1.109884700147271808e+00
3.262067305125940786e-01
3.366168127835022506e-01
9.089373537704430461e-01
3.060427041678916438e-01
4.044354185913215938e-01
4.996487478886509348e-01
7.113651406267500477e-01
6.145619116424031469e-01
2.292237966252954895e-01
6.240165487667204136e-01
1.900793822159466961e-01
2.833111987324190006e-01
6.652164256781352147e-01
1.005704850048666055e+00
4.290898231231600746e-01
4.587224978408285248e-01
7.876689968678576292e-01
9.841700755601224815e-01
1.082239447626377471e+00
8.256438614658103692e-01
6.275333998445339345e-01
4.276562577435579215e-01
1.393880237658804200e+00
7.554879061865593659e-01
7.116926401251405521e-01
5.492218951558623941e-01
8.005567358895882002e-01
3.626475372976932232e-01
7.881482152173655553e-01
6.767603916301569988e-01
4.822722064350044580e-01
1.067438139978651446e-01
5.031306889602814580e-01
4.842266287369511590e-01
6.581486049205951261e-01
4.184696072953889012e-01
6.545837017278681724e-01
6.573055883937234389e-01
3.469012704386780221e-01
1.098236812629302728e+00
6.257184431470856900e-01
7.050083605249437557e-01
5.894101571122632999e-01
4.449905963333659620e-01
6.594756722303370955e-01
6.960216576580201542e-01
5.481497983801389973e-01
4.763116935687231601e-01
7.709297941963457745e-01
6.744946414680731417e-01
5.530894062368045816e-01
4.618529388133330027e-01
7.505133469636908750e-01
4.721140846164428306e-01
6.982344320734674703e-01
6.333868177991520687e-01
5.272621791971303651e-01
3.448743767427124851e-01
4.683970883169107924e-01
7.024318298761561552e-01
7.816264289649761388e-01
6.133323407422905937e-01
4.324497593888008140e-01
9.052825386242610017e-01
7.973984270176897038e-01
7.929402557887877956e-01
6.617920815606670448e-01
7.351696333582349308e-01
5.441686129617312462e-01
6.452926575736528392e-01
8.845136957142786249e-01
6.250609137441395236e-01
5.770217881375387936e-01
8.998760953406822471e-01
5.469344855108357883e-01
6.834600610036454249e-01
8.574363556173809631e-01
8.878271164559867756e-01
5.193766511655577567e-01
1.015588639433712581e+00
8.287312842133781610e-01
2.903197320338620213e-01
4.289206239334980575e-01
3.529796118488853218e-01
8.180570132821133322e-01
3.191798837742010342e-01
2.272677926003605631e-01
4.106027755880019559e-01
-1.319651984815992662e-01
8.164314396050932343e-01
1.674846725223762267e-01
4.011369499999077881e-01
2.702151195205060308e-01
1.535396040853626576e-01
1.125520201777818752e-01
3.395258608937656297e-01
4.540994045107865640e-02
2.255873812062614558e-01
5.715483602019900689e-01
2.914771259744439180e-01
3.057519688454809481e-01
4.020482269581129309e-01
2.258047523398072076e-01
1.466330596223854033e-01
3.702040672951387168e-01
2.132356579905932831e-02
-4.580585723498002415e-01
-3.888663670488615165e-01


==> anc/Fig02_T1_displess_j0.0_L14_xvals.txt <==
-4.021240539908891853e-01
-3.746486994435111462e-01
-3.657824477239640659e-01
-3.606342549602025160e-01
-3.445803590271876993e-01
-3.441484393106745698e-01
-3.403649361909443782e-01
-3.396282527487161085e-01
-3.392363175633978378e-01
-3.381286807477371648e-01
-3.355620433087382892e-01
-3.331986184314439381e-01
-3.311248483058977232e-01
-3.306484127878562829e-01
-3.303163181017522154e-01
-3.298356037761655535e-01
-3.296544154882588007e-01
-3.286936285996911455e-01
-3.277970021283613256e-01
-3.273333811130647586e-01
-3.259650702472169925e-01
-3.252228577021445410e-01
-3.250890293163102296e-01
-3.223662117878813849e-01
-3.169944729392390470e-01
-3.135848356396759851e-01
-3.118207274991706135e-01
-3.103195597543357276e-01
-3.092574707814532142e-01
-3.087124258957013589e-01
-3.085203899477464429e-01
-3.080225632292032389e-01
-3.077856295816892018e-01
-3.071698990053245426e-01
-3.061389362962008698e-01
-3.056118494275873454e-01
-3.046969913723668322e-01
-3.040973734072199286e-01
-3.038945156411093640e-01
-3.033295441933263614e-01
-3.032662175581513075e-01
-3.028853096234648823e-01
-3.028368955567313225e-01
-3.026356518417196440e-01
-3.023626509191961187e-01
-3.020609660426974985e-01
-3.018841432934808999e-01
-3.016707652503247128e-01
-3.016670500036897073e-01
-3.014795085443797151e-01
-3.009516068122849441e-01
-3.005301120531936876e-01
-2.999895133348903231e-01
-2.997352278329843411e-01
-2.988296903509021218e-01
-2.986122438747478847e-01
-2.980174828899465611e-01
-2.977056594564698178e-01
-2.975644716506458121e-01
-2.972615330955237223e-01
-2.966412142031123467e-01
-2.962645817393830261e-01
-2.959364493022870191e-01
-2.957076046863248986e-01
-2.953759778850442164e-01
-2.948428272383455395e-01
-2.946056036973396797e-01
-2.945711122053956688e-01
-2.942975247440813846e-01
-2.940573110714018723e-01
-2.938733201280944174e-01
-2.938022499498358919e-01
-2.936729217520481217e-01
-2.935002485660134219e-01
-2.934505858778228005e-01
-2.931878533660761676e-01
-2.930366712538832741e-01
-2.928615077062505789e-01
-2.926746003490640624e-01
-2.925009153777745063e-01
-2.922824111582111861e-01
-2.919962050456941793e-01
-2.917511677699579087e-01
-2.911882044665808356e-01
-2.910198924895948114e-01
-2.907883228726422797e-01
-2.905169265044801885e-01
-2.900781554435375997e-01
-2.900309654328784847e-01
-2.895804119546093180e-01
-2.893976457979335892e-01
-2.891865041748327703e-01
-2.891025544154730564e-01
-2.890372054380495603e-01
-2.885068743765393240e-01
-2.882331356002326150e-01
-2.881300460326892132e-01
-2.875796486440028166e-01
-2.873563067716884967e-01
-2.868645738734532102e-01
-2.862633445398935494e-01
-2.858094591679026242e-01
-2.852125571104069945e-01
-2.844356511290961342e-01
-2.827855109278319401e-01
-2.808597326269119399e-01
-2.801094062017102648e-01
-2.794075639146344492e-01
-2.785027284501124800e-01
-2.783540230966916051e-01
-2.776857021869192366e-01
-2.774566228203783624e-01
-2.769197558271564996e-01
-2.763206471010045129e-01
-2.761756549880584610e-01
-2.759071364364344969e-01
-2.757073122441103807e-01
-2.749154677385783341e-01
-2.746426494691072140e-01
-2.744481408756396790e-01
-2.742790538464459082e-01
-2.737067214962611850e-01
-2.734735360550493710e-01
-2.732207952027589926e-01
-2.730491766924967867e-01
-2.727856819161513235e-01
-2.726850067275710665e-01
-2.725587563155050796e-01
-2.723926479186071781e-01
-2.722220675933444411e-01
-2.721124371247413687e-01
-2.718208129930886341e-01
-2.717789760045832281e-01
-2.715974211301712682e-01
-2.714845857510505556e-01
-2.711418589115256461e-01
-2.706670594942326424e-01
-2.705279328774179426e-01
-2.704123296673228705e-01
-2.702124309882091291e-01
-2.701099429201941349e-01
-2.697716898354610704e-01
-2.694566597095130467e-01
-2.693340852887436410e-01
-2.692931021382492518e-01
-2.691250788236619895e-01
-2.689514007062248635e-01
-2.687369799628386846e-01
-2.686287437223150443e-01
-2.683878184405237288e-01
-2.682244743667134834e-01
-2.680916621275281075e-01
-2.679125057236672047e-01
-2.678931855228514070e-01
-2.677262628029590252e-01
-2.676490394475221635e-01
-2.676293663353658259e-01
-2.673102051657749723e-01
-2.672317541331120094e-01
-2.669810758126200390e-01
-2.669501021176910460e-01
-2.668029816878521032e-01
-2.666346567101253728e-01
-2.663901238875271971e-01
-2.662928186607460002e-01
-2.662521293573461012e-01
-2.661439408548332275e-01
-2.661302744973776391e-01
-2.660279002144455562e-01
-2.657914054883560029e-01
-2.657678482736888226e-01
-2.656087233340105325e-01
-2.655674387204606801e-01
-2.654570817072735012e-01
-2.653521507083140274e-01
-2.653226464294848319e-01
-2.652704704106809142e-01
-2.652119231887239414e-01
-2.651331226026964472e-01
-2.650280078288990149e-01
-2.648415410861199581e-01
-2.648028312606376389e-01
-2.646665699661832072e-01
-2.645408529520823504e-01
-2.644567905676063480e-01
-2.644127394918984741e-01
-2.642854834135285880e-01
-2.641427644704491540e-01
-2.639864144563556225e-01
-2.638377009521434280e-01
-2.637283618718047618e-01
-2.635784559134184968e-01
-2.634941032640423786e-01
-2.633478486970335930e-01
-2.630443675286628924e-01
-2.630000620701641312e-01
-2.628249701565519847e-01
-2.627160824446055365e-01
-2.625390545659626040e-01
-2.623197436400565019e-01
-2.622897554754360927e-01
-2.621643719278780038e-01
-2.620543061967635645e-01
-2.618998510760580101e-01
-2.618414827508502296e-01
-2.617038839183127852e-01
-2.615615338791321687e-01
-2.615026884217879766e-01
-2.612709254849676088e-01
-2.611623909339778060e-01
-2.610212756511691712e-01
-2.609678559051024083e-01
-2.606801133941119564e-01
-2.606720288108009820e-01
-2.605776061167234259e-01
-2.605377033142570742e-01
-2.603905523698815117e-01
-2.602297350263866882e-01
-2.600142435569189336e-01
-2.599904778622442181e-01
-2.598935215665756915e-01
-2.596512100547600510e-01
-2.595742667940310056e-01
-2.594965420064647699e-01
-2.594261905278441027e-01
-2.593098775916650722e-01
-2.590961782063775365e-01
-2.589830572239564255e-01
-2.588580095325387909e-01
-2.587783063973215225e-01
-2.587219684456055768e-01
-2.585288381226757970e-01
-2.585065225811191136e-01
-2.583283137568874732e-01
-2.581787641453178739e-01
-2.581353707902293015e-01
-2.579916291797759165e-01
-2.579537830182141445e-01
-2.579045498774630851e-01
-2.577990754453419187e-01
-2.577172608425004618e-01
-2.575428941190726628e-01
-2.575183887951513761e-01
-2.574790586354760991e-01
-2.574161968039782034e-01
-2.573520452281176651e-01
-2.572153154591049762e-01
-2.571086889051681368e-01
-2.570800790327029683e-01
-2.570432468963544381e-01
-2.569693339846077507e-01
-2.567708460621624389e-01
-2.567381447585956877e-01
-2.566411030753327216e-01
-2.566282530243463311e-01
-2.565366684677938269e-01
-2.564398456002290883e-01
-2.564142755866705703e-01
-2.563506353260003867e-01
-2.562340087781891929e-01
-2.560989966157962705e-01
-2.560716169609621451e-01
-2.560372530180251571e-01
-2.558757293487104456e-01
-2.558100931543728085e-01
-2.557761350401559497e-01
-2.556668025184566373e-01
-2.555856713340725062e-01
-2.555266621628677348e-01
-2.553201791827144906e-01
-2.552842039534985452e-01
-2.552325700916433515e-01
-2.550802815215053587e-01
-2.550309137489066291e-01
-2.549818397897961608e-01
-2.549349685641875696e-01
-2.547602733733357327e-01
-2.546927761505136667e-01
-2.546248156417925124e-01
-2.543806567873571067e-01
-2.542567553479030407e-01
-2.541514031492589920e-01
-2.540889577222778528e-01
-2.540318452352991474e-01
-2.539002421672073018e-01
-2.537645488864709864e-01
-2.535779986507584183e-01
-2.535408795589385589e-01
-2.534744277362975251e-01
-2.533675570929081466e-01
-2.532528094805491237e-01
-2.530872045663394299e-01
-2.529291176008924280e-01
-2.529186420590622819e-01
-2.528889691988845945e-01
-2.528505075228826282e-01
-2.527792198402620261e-01
-2.525479490290269413e-01
-2.524811703097247229e-01
-2.523484206643543670e-01
-2.522343443688910836e-01
-2.521693890079221290e-01
-2.521525977319243328e-01
-2.519355323125642698e-01
-2.519172244943381211e-01
-2.517737962517466177e-01
-2.516950916516784154e-01
-2.515981025803702975e-01
-2.515191897622411354e-01
-2.514701559452476864e-01
-2.512165961195715336e-01
-2.511899889086916526e-01
-2.509742394259088516e-01
-2.508570328092967761e-01
-2.507332198005133850e-01
-2.505640405160389217e-01
-2.504329791594250842e-01
-2.501867469643309638e-01
-2.500818604774470155e-01
-2.500622076770613877e-01
-2.498821010948481247e-01
-2.498637614634460213e-01
-2.495998862043549149e-01
-2.493724574673997496e-01
-2.491178891483373237e-01
-2.490489995655005839e-01
-2.487803275919411583e-01
-2.485448915519030688e-01
-2.483027931713516212e-01
-2.479355486659555463e-01
-2.477334562338783797e-01
-2.475588365632874210e-01
-2.470148144787988609e-01
-2.468527416609903602e-01
-2.465495137446760410e-01
-2.462158354671752647e-01
-2.459403326508663445e-01
-2.455306724515956829e-01
-2.454908356963760030e-01
-2.452767880240224463e-01
-2.450673982886355518e-01
-2.448504385536045824e-01
-2.446895782455289770e-01
-2.444442865236764739e-01
-2.442059744691363887e-01
-2.440643644048471061e-01
-2.439317178270406505e-01
-2.437209198948056821e-01
-2.435359066633742686e-01
-2.434998035795938320e-01
-2.433637481866083030e-01
-2.427372652736235759e-01
-2.424616836172712453e-01
-2.423595294476455220e-01
-2.421430248450835709e-01
-2.418905852594473160e-01
-2.417688936456660331e-01
-2.415530521399340547e-01
-2.413828389038427114e-01
-2.412670926426210838e-01
-2.411525691133769855e-01
-2.409448029055522023e-01
-2.408730424610708298e-01
-2.407291430252912201e-01
-2.405210150580616990e-01
-2.404647002116667154e-01
-2.402706626345515739e-01
-2.401628051881579684e-01
-2.400724321742740419e-01
-2.399333584106539963e-01
-2.396955496006212272e-01
-2.395917857958428099e-01
-2.394099444579472769e-01
-2.393160651631622282e-01
-2.391601133618181940e-01
-2.390544755243718400e-01
-2.390135329542568410e-01
-2.389200315022105559e-01
-2.388269564070318873e-01
-2.387763479756178642e-01
-2.385106530241666856e-01
-2.384747144715098632e-01
-2.383593139771751634e-01
-2.382161856339275741e-01
-2.379837866136169655e-01
-2.379016717989785035e-01
-2.378665388674386927e-01
-2.377443407085816640e-01
-2.376352332143503998e-01
-2.374877042012610018e-01
-2.373471370439984574e-01
-2.371966520184903005e-01
-2.371429748162652840e-01
-2.370392703794226841e-01
-2.369250481940757269e-01
-2.368012452607272389e-01
-2.365916683139172860e-01
-2.365649330282590390e-01
-2.365469027831854920e-01
-2.363380718330691244e-01
-2.362916403785935149e-01
-2.360767894476495654e-01
-2.360580250988763562e-01
-2.359976748086285159e-01
-2.358878645371573490e-01
-2.358403048493246945e-01
-2.357157041162106226e-01
-2.356615616592779294e-01
-2.354963918552424595e-01
-2.354670671726075970e-01
-2.353692570368655645e-01
-2.353250397109113157e-01
-2.352340234862485002e-01
-2.352036762807796222e-01
-2.351261478716774045e-01
-2.349071188973795021e-01
-2.348643370314298096e-01
-2.348352429343633363e-01
-2.347383538871536390e-01
-2.346532758486205295e-01
-2.346259714546529984e-01
-2.345070792393428027e-01
-2.344473003215302165e-01
-2.344272135090882669e-01
-2.342862074735488076e-01
-2.341011479454617461e-01
-2.340887032083191488e-01
-2.340274632547965084e-01
-2.340099090694708062e-01
-2.339057643414290955e-01
-2.338195817632804374e-01
-2.337319047175935027e-01
-2.336676161530671092e-01
-2.335612848538434760e-01
-2.335283963259095208e-01
-2.334587565075677551e-01
-2.332167864396238466e-01
-2.331264287987067640e-01
-2.330646536083234577e-01
-2.329274389061788131e-01
-2.328581539564756608e-01
-2.327716423811206081e-01
-2.326839722626887486e-01
-2.326463369238674084e-01
-2.326033942799936027e-01
-2.325882186929085771e-01
-2.324190746123070972e-01
-2.323392993440468735e-01
-2.323046704859297318e-01
-2.322849258378769377e-01
-2.321710919413225160e-01
-2.320609803269929605e-01
-2.320335058617282176e-01
-2.319982534512788630e-01
-2.318739243216487167e-01
-2.318678941667275950e-01
-2.317981791921159274e-01
-2.317410485678645660e-01
-2.316358044899756163e-01
-2.316260312497777363e-01
-2.315621161095900715e-01
-2.314812810008759492e-01
-2.314008688292846505e-01
-2.313937422051410842e-01
-2.313007526152919546e-01
-2.312334981102708853e-01
-2.311469766471402620e-01
-2.310649973980545280e-01
-2.310410797464242105e-01
-2.309862155219089552e-01
-2.309443380652926314e-01
-2.308374721862514745e-01
-2.307596944811214357e-01
-2.307033277527758552e-01
-2.306059947253221165e-01
-2.305762784132869836e-01
-2.305493353607420415e-01
-2.304984593548304317e-01
-2.304076870170187752e-01
-2.303265119794496718e-01
-2.302504007576682832e-01
-2.301863469509079219e-01
-2.301389439127513314e-01
-2.300368083213436277e-01
-2.299833147316020232e-01
-2.299176765846780990e-01
-2.298379801128587752e-01
-2.297940370211271344e-01
-2.297497600957826291e-01
-2.296293812912108823e-01
-2.296043828972603451e-01
-2.295222577157144395e-01
-2.294867173464783527e-01
-2.294344363911186846e-01
-2.293752958472421444e-01
-2.293241125432601835e-01
-2.292038935981369763e-01
-2.291800329765693867e-01
-2.291259189322834289e-01
-2.290581292525246671e-01
-2.289577478174015801e-01
-2.289446292844668773e-01
-2.288936519933159330e-01
-2.288589131536319932e-01
-2.287233384735477826e-01
-2.287039581048050663e-01
-2.286719648379717529e-01
-2.285943410024585676e-01
-2.285824942143349081e-01
-2.285203461564808136e-01
-2.284896340398177850e-01
-2.284549032266816604e-01
-2.284193715897587518e-01
-2.282922926407445208e-01
-2.282278400496084991e-01
-2.281647433946062120e-01
-2.281525536603530024e-01
-2.280982055160951094e-01
-2.280344319217593452e-01
-2.280063110619204580e-01
-2.280031820152669808e-01
-2.279109745974902679e-01
-2.278777985093846936e-01
-2.278497665980388498e-01
-2.277994277405883949e-01
-2.276852567716924347e-01
-2.276701282265105319e-01
-2.276038996193147090e-01
-2.275374848885071688e-01
-2.275214641750839539e-01
-2.274550747280957852e-01
-2.273661832358451762e-01
-2.273220242240327482e-01
-2.272996391596550647e-01
-2.271909475592820138e-01
-2.271417287893090775e-01
-2.271266331360085600e-01
-2.270599042872191720e-01
-2.270213210284288408e-01
-2.269605173049226987e-01
-2.268953240608872768e-01
-2.268894292026622239e-01
-2.268146367291695442e-01
-2.267620151328464395e-01
-2.266721555782773845e-01
-2.266046683959540009e-01
-2.265340966911541798e-01
-2.264967036987355908e-01
-2.264495030403054499e-01
-2.263638255643776187e-01
-2.263247323713665771e-01
-2.262023320825511941e-01
-2.261320147015925819e-01
-2.260809909226644820e-01
-2.260165993521390804e-01
-2.259474175765860682e-01
-2.259248885957833297e-01
-2.258528464780568124e-01
-2.257903958864616867e-01
-2.257132243656561899e-01
-2.256874512151798018e-01
-2.255527073861914311e-01
-2.254923305143521628e-01
-2.254435455525714838e-01
-2.254114595084551198e-01
-2.253888207935977328e-01
-2.253421079261495596e-01
-2.252513214468370162e-01
-2.251827258265356735e-01
-2.251542026820799458e-01
-2.251037631444069986e-01
-2.250530110012268770e-01
-2.249430652097939298e-01
-2.249195239998347251e-01
-2.248491575156514322e-01
-2.247951104820273549e-01
-2.247589649019931801e-01
-2.246716898638937698e-01
-2.246247559800480242e-01
-2.245340728280043885e-01
-2.245069205995477712e-01
-2.244588915117987082e-01
-2.243433044275630339e-01
-2.243196148256690892e-01
-2.242405140497918670e-01
-2.242167635271567205e-01
-2.241679906388934773e-01
-2.241245777617516255e-01
-2.239933060002777254e-01
-2.239712384081761765e-01
-2.239269960439983775e-01
-2.238920596738173396e-01
-2.238738649090737109e-01
-2.237352017368550994e-01
-2.237276568575550795e-01
-2.236075531455526122e-01
-2.235824298258772824e-01
-2.235477273728093961e-01
-2.234696143109059230e-01
-2.233830932333417396e-01
-2.233430213770462580e-01
-2.232987304565557662e-01
-2.232208752510385086e-01
-2.231893873260894778e-01
-2.231234025961914558e-01
-2.230364354195325527e-01
-2.229957230087897813e-01
-2.229520622098758176e-01
-2.229255145469014043e-01
-2.228669706789817850e-01
-2.227827187216359084e-01
-2.227746440233843994e-01
-2.227426835829510732e-01
-2.226712301750147782e-01
-2.225969419769971980e-01
-2.225626696478922584e-01
-2.225354595751181108e-01
-2.224379753227552770e-01
-2.224336193600059963e-01
-2.223419309469880367e-01
-2.223052438048282453e-01
-2.222540036498638905e-01
-2.222191671136128643e-01
-2.221855946796780501e-01
-2.221611615657193561e-01
-2.220599173050822606e-01
-2.219921864295663905e-01
-2.219534283826004317e-01
-2.218972242409431861e-01
-2.218587542263365520e-01
-2.217768561340547895e-01
-2.217078470471237350e-01
-2.216754615130255290e-01
-2.216481966958545879e-01
-2.215783097615986741e-01
-2.214881021029526942e-01
-2.214392048194639973e-01
-2.213817316711659267e-01
-2.213393747313757987e-01
-2.213078789589283113e-01
-2.213034965735476145e-01
-2.212318368803754542e-01
-2.212116283568258124e-01
-2.211585192602173178e-01
-2.210917178845661635e-01
-2.210243147639960604e-01
-2.209760355062415083e-01
-2.209648597191235242e-01
-2.208995001280790738e-01
-2.208848359075477052e-01
-2.208543793818560641e-01
-2.207425194507227906e-01
-2.207147082307197306e-01
-2.206667978634440919e-01
-2.206198732269470109e-01
-2.206158900118716792e-01
-2.205611465541452987e-01
-2.205204402292275656e-01
-2.204598965280525347e-01
-2.204086590553019365e-01
-2.203475555879968184e-01
-2.203194248351556805e-01
-2.202674121734330970e-01
-2.202078016533383920e-01
-2.201411421707191451e-01
-2.201023559787915473e-01
-2.200653506458940256e-01
-2.200183298833029710e-01
-2.199508963289925345e-01
-2.199283647611258163e-01
-2.198771920200058017e-01
-2.198348189738587588e-01
-2.197660305531257130e-01
-2.197607665334763427e-01
-2.197103113603562641e-01
-2.196607075992613178e-01
-2.195894956084131211e-01
-2.195630195044094291e-01
-2.195209540238026169e-01
-2.194848059110810767e-01
-2.194469734836295982e-01
-2.194010986206454683e-01
-2.193689491200797315e-01
-2.192739465844039670e-01
-2.192136250984657864e-01
-2.191860612387764862e-01
-2.191520698707870030e-01
-2.190856597036062725e-01
-2.190328870211354917e-01
-2.189996341056080764e-01
-2.189286603558368849e-01
-2.189247518831580752e-01
-2.188493977865892115e-01
-2.187887244944116405e-01
-2.187211251734370865e-01
-2.187079683807243713e-01
-2.186629491467393382e-01
-2.186470394255937422e-01
-2.185838641568872698e-01
-2.185415054677117275e-01
-2.184860941991734196e-01
-2.184259004512341396e-01
-2.183712649362576641e-01
-2.183488429532806085e-01
-2.182803630579764065e-01
-2.182281994995143304e-01
-2.181849153658851903e-01
-2.181700089076271942e-01
-2.180716681349816333e-01
-2.180109989321547537e-01
-2.179705091500108716e-01
-2.179421733416381790e-01
-2.179003287833673475e-01
-2.178439159790007129e-01
-2.178150810427686712e-01
-2.177774808109426696e-01
-2.176851554793594601e-01
-2.176148360346246424e-01
-2.176049315747200508e-01
-2.175647445068319419e-01
-2.174423836243799535e-01
-2.174237257320131289e-01
-2.173731951584073341e-01
-2.173243743331280675e-01
-2.172429140327467034e-01
-2.172217742059078804e-01
-2.171480935938353007e-01
-2.171027351731616151e-01
-2.170720214538716941e-01
-2.170282238330466795e-01
-2.169397203085867143e-01
-2.169094670384080215e-01
-2.168181171396657558e-01
-2.167293784889220976e-01
-2.166862859732679447e-01
-2.166662157398073218e-01
-2.166320292350083498e-01
-2.165873443202196991e-01
-2.165382916851740225e-01
-2.164508790092116719e-01
-2.164365881118084090e-01
-2.163863899899563792e-01
-2.163195975124378168e-01
-2.162305077115358465e-01
-2.161926118244996142e-01
-2.161601371871588739e-01
-2.160587642985150325e-01
-2.159918659210259273e-01
-2.159295114735765297e-01
-2.158992962968391827e-01
-2.158760879524703469e-01
-2.157657358105407042e-01
-2.157466464489238844e-01
-2.156637908761781519e-01
-2.156434148117281624e-01
-2.155710284843720959e-01
-2.155509872849405706e-01
-2.155236665312914579e-01
-2.154123728821548678e-01
-2.153909186909200857e-01
-2.152787981393708416e-01
-2.152375017071600227e-01
-2.151528531190866900e-01
-2.150777876751735207e-01
-2.150348092260934985e-01
-2.149939697815629325e-01
-2.148916067649153661e-01
-2.148615397557639140e-01
-2.148345987475091534e-01
-2.147583828760099567e-01
-2.146646956161430697e-01
-2.146455787451356512e-01
-2.145915538726886618e-01
-2.144981881783755706e-01
-2.144368798689856859e-01
-2.143864491575173115e-01
-2.143064767724603970e-01
-2.142439825583299373e-01
-2.142115718960432014e-01
-2.141717696285934391e-01
-2.140497225026137817e-01
-2.140177271624404132e-01
-2.139638172522251025e-01
-2.138896936211412414e-01
-2.138699094932292877e-01
-2.138222808211066861e-01
-2.137120524895785301e-01
-2.136793296985241009e-01
-2.135799668100465953e-01
-2.135443298815803970e-01
-2.135342856778673359e-01
-2.134506325637540447e-01
-2.133919535894854835e-01
-2.133525212102132529e-01
-2.133027825543273304e-01
-2.131973467329880134e-01
-2.130970023498374999e-01
-2.130054909170286948e-01
-2.129244807936940542e-01
-2.128713361717931574e-01
-2.127969048046137734e-01
-2.127634741739731217e-01
-2.126894629729490505e-01
-2.125995598180776547e-01
-2.125810026330206548e-01
-2.124172980921653076e-01
-2.123414055785375343e-01
-2.122143255562250197e-01
-2.121852588637594683e-01
-2.120804906634086717e-01
-2.120078775550204297e-01
-2.119236161050233325e-01
-2.118403112851591219e-01
-2.116975438037597690e-01
-2.116411820794999454e-01
-2.115481154532530828e-01
-2.114774688150875548e-01
-2.113105125584610333e-01
-2.111834076787428016e-01
-2.110876263632175398e-01
-2.110165588870334119e-01
-2.109176301995553393e-01
-2.108477362880571415e-01
-2.106871302245150179e-01
-2.106314403872408536e-01
-2.105928418160006865e-01
-2.104785373579887153e-01
-2.102339125008897136e-01
-2.101978785066941913e-01
-2.100665211930468623e-01
-2.099596355074562493e-01
-2.098198562692581426e-01
-2.097759707988107458e-01
-2.096675159498543328e-01
-2.095070681450346972e-01
-2.093847053371368228e-01
-2.092941382449898524e-01
-2.090947506979106696e-01
-2.090277129184990312e-01
-2.089548091571892252e-01
-2.089381618731240842e-01
-2.088098386892555114e-01
-2.087012120316689701e-01
-2.086230479800697535e-01
-2.085721129796815898e-01
-2.084763007799071977e-01
-2.083773780942659304e-01
-2.082558582620852861e-01
-2.082072283297790594e-01
-2.081371706846751324e-01
-2.081051857679324379e-01
-2.080468810145194303e-01
-2.079705851525062987e-01
-2.078458330606549609e-01
-2.077327249225635053e-01
-2.076857887851984441e-01
-2.075247607291489382e-01
-2.074671374602121976e-01
-2.074231653117534768e-01
-2.073891751427500707e-01
-2.073379557672627160e-01
-2.072782169247582296e-01
-2.071931440296463367e-01
-2.070403069685217978e-01
-2.070372956132581765e-01
-2.068841495067149094e-01
-2.068194840654025979e-01
-2.067345108290795375e-01
-2.066969664450308275e-01
-2.066262642358667467e-01
-2.064367171909959331e-01
-2.063884121484496903e-01
-2.063113349066863500e-01
-2.062506716706654641e-01
-2.061756980957244467e-01
-2.060835673455560235e-01
-2.059943130728529304e-01
-2.059267055552072290e-01
-2.058196758670887139e-01
-2.056913367528636627e-01
-2.056752586360672264e-01
-2.056228131444058915e-01
-2.055715183007474911e-01
-2.054746248530058828e-01
-2.053359024714997150e-01
-2.052118185457073307e-01
-2.051138673246505340e-01
-2.050492205579020344e-01
-2.049870482880499223e-01
-2.049443885996272141e-01
-2.048415019571077078e-01
-2.047175146038828220e-01
-2.046629314070410599e-01
-2.046447306238269037e-01
-2.045786848904813937e-01
-2.044945014452053123e-01
-2.044062017285907529e-01
-2.042119631366185184e-01
-2.041236552174018337e-01
-2.040381958967968368e-01
-2.039851154979560044e-01
-2.039583628758467326e-01
-2.039185910253612510e-01
-2.037736622078916149e-01
-2.037552884425402333e-01
-2.036821509818492193e-01
-2.036134287052444314e-01
-2.035475754972623785e-01
-2.035233754409806473e-01
-2.034602278328090930e-01
-2.033623822996846742e-01
-2.033044685439969745e-01
-2.032441994945499153e-01
-2.031946139306717025e-01
-2.031144763256219621e-01
-2.030662053739864803e-01
-2.030204877216000292e-01
-2.029330157192369422e-01
-2.029124005060088665e-01
-2.027769822353306661e-01
-2.027084079930563387e-01
-2.026631119605462328e-01
-2.025368419490409244e-01
-2.025198801703591844e-01
-2.024315340268120766e-01
-2.023777189169351232e-01
-2.023685604035305174e-01
-2.022725327208855783e-01
-2.022392082254584611e-01
-2.021448625071299021e-01
-2.021045373053283745e-01
-2.020424788639941238e-01
-2.020110243531578198e-01
-2.019713659636619973e-01
-2.019563797801981753e-01
-2.018158215872377648e-01
-2.017931725056933967e-01
-2.017295566110685612e-01
-2.016617770601211723e-01
-2.016254903191155023e-01
-2.015162624915874945e-01
-2.014825539930651943e-01
-2.014161624083742330e-01
-2.013813832405694226e-01
-2.013740125531638947e-01
-2.012735699556263413e-01
-2.012327253337428956e-01
-2.012082546497757918e-01
-2.010897830980172829e-01
-2.010433486765406952e-01
-2.010291973405307353e-01
-2.010094948760169919e-01
-2.008125522705014876e-01
-2.007587662658871508e-01
-2.006977089827370886e-01
-2.006470343001771628e-01
-2.006043105269226523e-01
-2.004854852903432405e-01
-2.004488072832150414e-01
-2.004057261401336332e-01
-2.003643367849473056e-01
-2.003447615293990069e-01
-2.003173171512120654e-01
-2.002441163826951809e-01
-2.001915471767914401e-01
-2.001659053519826981e-01
-2.000635452988034080e-01
-2.000141612938168834e-01
-1.999828163368439493e-01
-1.998804177314771335e-01
-1.998492653348971915e-01
-1.997854604496651920e-01
-1.997642814103357534e-01
-1.997476901908825930e-01
-1.996774888159640882e-01
-1.996197191228742951e-01
-1.996109003821276706e-01
-1.995474215373694571e-01
-1.995182946607548802e-01
-1.994502331006144935e-01
-1.993963017649761360e-01
-1.993349194089756860e-01
-1.992994610967198377e-01
-1.991949199364218548e-01
-1.991782587580269992e-01
-1.991424333465744434e-01
-1.991155090318381948e-01
-1.990985179699665542e-01
-1.990435033393870845e-01
-1.989678536695277111e-01
-1.988895023805236639e-01
-1.988529815437879988e-01
-1.988351336529590729e-01
-1.988252007917950259e-01
-1.987695689167326973e-01
-1.986626005731615408e-01
-1.986480491712860341e-01
-1.986185694565572590e-01
-1.985541903616985793e-01
-1.985250754998215128e-01
-1.984657456937112818e-01
-1.984036203219835814e-01
-1.983422555253870068e-01
-1.983158764884016545e-01
-1.983042094971898539e-01
-1.982071068377950218e-01
-1.981839131045531333e-01
-1.981577528525915732e-01
-1.980217175731790458e-01
-1.979988878546344588e-01
-1.979243388257651559e-01
-1.978881770971069320e-01
-1.978722420881471877e-01
-1.978048491981851398e-01
-1.977374437332841683e-01
-1.977099450551127180e-01
-1.976603505791493798e-01
-1.976140949482378395e-01
-1.975896591502733224e-01
-1.975013839876100241e-01
-1.974670816349001490e-01
-1.974525543779747094e-01
-1.974357880620316030e-01
-1.973452752192335902e-01
-1.972820853596007895e-01
-1.972351264605701759e-01
-1.972111517347761578e-01
-1.971363878924216051e-01
-1.970770790760368596e-01
-1.970499719967121477e-01
-1.970288135624085890e-01
-1.969927915198447788e-01
-1.969278706162732040e-01
-1.968665235642753641e-01
-1.968443020367063867e-01
-1.967800608147831365e-01
-1.967439233112932839e-01
-1.967036093811054820e-01
-1.966768049490343895e-01
-1.966398938205661251e-01
-1.965633563420656760e-01
-1.965029712370403581e-01
-1.964784057600969525e-01
-1.964225721490879817e-01
-1.964051934222523221e-01
-1.963831960872000626e-01
-1.963285491812130079e-01
-1.962848201441047824e-01
-1.962705377775177396e-01
-1.962349951470017673e-01
-1.961967288089171424e-01
-1.961214162743163403e-01
-1.961136653451330258e-01
-1.960695898978615515e-01
-1.960179123817983315e-01
-1.959742716510326221e-01
-1.959575910710595892e-01
-1.959065409003769020e-01
-1.958396703582533371e-01
-1.957887080857654838e-01
-1.957830153541368912e-01
-1.956993677951371358e-01
-1.956730466948041203e-01
-1.955795035346746813e-01
-1.955323030884171254e-01
-1.954917465506859353e-01
-1.954643165051580811e-01
-1.953857079841960775e-01
-1.953394956935959881e-01
-1.953329825399148234e-01
-1.952982991726506523e-01
-1.952608557102436804e-01
-1.951727504331703944e-01
-1.951269058754627750e-01
-1.950843645822919470e-01
-1.950403433138508391e-01
-1.950203530659684048e-01
-1.949415647422070852e-01
-1.949355743457313050e-01
-1.948983598528918337e-01
-1.948253268878419875e-01
-1.948208844557747232e-01
-1.947890364420405973e-01
-1.947506576042997983e-01
-1.946904392792033756e-01
-1.946599899043771065e-01
-1.946043078513432223e-01
-1.945950528013795089e-01
-1.945107368003035075e-01
-1.944784279727386211e-01
-1.944717296260631001e-01
-1.944260300906446859e-01
-1.943586605539480150e-01
-1.943002457263157956e-01
-1.942652106153533731e-01
-1.942325062468934771e-01
-1.941911644465960651e-01
-1.941471586189554011e-01
-1.941278356879040379e-01
-1.941021574959675977e-01
-1.940750567924390269e-01
-1.940041241879365552e-01
-1.939482449793377694e-01
-1.939199528656412319e-01
-1.938970162621257154e-01
-1.938419086240046607e-01
-1.937833565387534207e-01
-1.937743338903845924e-01
-1.937446409005376680e-01
-1.936953284364001382e-01
-1.936214994474443341e-01
-1.935726704051284608e-01
-1.935414293755206017e-01
-1.935066281123367371e-01
-1.934691760470230726e-01
-1.934612316637755736e-01
-1.934403888563993312e-01
-1.933891307360910139e-01
-1.933644466681930796e-01
-1.933307744050111188e-01
-1.932708729880095455e-01
-1.932399879501145168e-01
-1.932115629065121465e-01
-1.931613034414138841e-01
-1.931455502562027804e-01
-1.931172269439661027e-01
-1.930740344552373533e-01
-1.930254954322032090e-01
-1.929906583794072372e-01
-1.929871422666959158e-01
-1.929359845291723219e-01
-1.928987142001327149e-01
-1.928738013487170111e-01
-1.928340131641337052e-01
-1.927554499124718157e-01
-1.927202930160704930e-01
-1.926987378316694088e-01
-1.926814097460915476e-01
-1.926150636381112613e-01
-1.925818799143355353e-01
-1.925569411709548706e-01
-1.924963905505119866e-01
-1.924341113765746236e-01
-1.924033375482272767e-01
-1.923451482363987830e-01
-1.923218512095812849e-01
-1.922629741162755479e-01
-1.922392621965243187e-01
-1.922184844330391273e-01
-1.921884434364932448e-01
-1.921617285765562233e-01
-1.921282001668310757e-01
-1.920862692340774003e-01
-1.920386796826541176e-01
-1.919884170040794535e-01
-1.919559946297385578e-01
-1.919075369631180195e-01
-1.918880182113900101e-01
-1.918641009737031278e-01
-1.918259030090769257e-01
-1.918019205064839805e-01
-1.917636275571908688e-01
-1.917487273969780137e-01
-1.917142566076668331e-01
-1.916822705243987901e-01
-1.916017889720212364e-01
-1.915816547758210919e-01
-1.915374854184049291e-01
-1.915004777172639172e-01
-1.914342426513493400e-01
-1.914200771865296191e-01
-1.913977547482048625e-01
-1.913681691958596387e-01
-1.913040178926878332e-01
-1.912738842690380747e-01
-1.912568060666928194e-01
-1.912191363628123475e-01
-1.912114312376970438e-01
-1.912052100870381965e-01
-1.911222961631567352e-01
-1.910940254164791297e-01
-1.910789660545397783e-01
-1.910616343155125962e-01
-1.910206733488934994e-01
-1.909398043390216904e-01
-1.908927619929614572e-01
-1.908596840764029412e-01
-1.908486325713894260e-01
-1.908412894466537946e-01
-1.907776721645764173e-01
-1.907248550523282238e-01
-1.907170152177453115e-01
-1.906715487411522192e-01
-1.906142006328259420e-01
-1.905911289430588518e-01
-1.905403564506227831e-01
-1.905071786799166778e-01
-1.905026945460314702e-01
-1.904556841554719826e-01
-1.904199538524852242e-01
-1.904084372906269806e-01
-1.903848202859637351e-01
-1.903411028908437441e-01
-1.903281400397619505e-01
-1.902795534912778974e-01
-1.902469622150888551e-01
-1.902439116640659567e-01
-1.902011012782908739e-01
-1.901420201598163495e-01
-1.901018200191014751e-01
-1.900271502152740544e-01
-1.900113799036212137e-01
-1.899784589393330170e-01
-1.899367242154055835e-01
-1.899129842272911928e-01
-1.898821073443455187e-01
-1.898543827415161978e-01
-1.898324380826194036e-01
-1.897988770200791098e-01
-1.897556481695735764e-01
-1.897243488125681665e-01
-1.896774798150571428e-01
-1.896331008082420277e-01
-1.896192437239860584e-01
-1.896075122569962357e-01
-1.895819393879341619e-01
-1.895307368142438720e-01
-1.894867356798295988e-01
-1.894459215706587318e-01
-1.893930481888940476e-01
-1.893463279392038623e-01
-1.892653489666054067e-01
-1.892581942837426867e-01
-1.892164574825324908e-01
-1.891989508998086766e-01
-1.891500349978314510e-01
-1.891318952269268050e-01
-1.891122281053689846e-01
-1.890861354497152813e-01
-1.890544592407178426e-01
-1.890347211782164027e-01
-1.890035672095055908e-01
-1.889783274742832808e-01
-1.889337425339894239e-01
-1.889220011498782825e-01
-1.888767277111262355e-01
-1.888127519273207766e-01
-1.887394169030895408e-01
-1.886950455229960688e-01
-1.886801557676330288e-01
-1.886578838900037358e-01
-1.886183193569394012e-01
-1.886021951245647754e-01
-1.885028071030811769e-01
-1.884835503929773726e-01
-1.884589580967752087e-01
-1.884471579878270742e-01
-1.884417213318030915e-01
-1.883660873627710786e-01
-1.883484535801786541e-01
-1.883096906031482831e-01
-1.882964608920147664e-01
-1.882443293679395835e-01
-1.882188068004700399e-01
-1.882082728303492436e-01
-1.881369344557655698e-01
-1.881217329434007046e-01
-1.881006434717354403e-01
-1.880368961360519564e-01
-1.879994871512007393e-01
-1.879616686932981673e-01
-1.879304971615127773e-01
-1.879010729344303132e-01
-1.878378398520381132e-01
-1.878153394845559210e-01
-1.877845660107353154e-01
-1.877371965613645610e-01
-1.877094399559368076e-01
-1.876818666088803378e-01
-1.876212558979005463e-01
-1.876073029179479712e-01
-1.875606411591649869e-01
-1.875163295422085374e-01
-1.874964096156739868e-01
-1.874656614964819168e-01
-1.874174793181562215e-01
-1.874008174898474377e-01
-1.873653331510131137e-01
-1.873301065515532993e-01
-1.872979661077934510e-01
-1.872829933757400034e-01
-1.872165649197736204e-01
-1.872056525272319250e-01
-1.871855036990720256e-01
-1.871525136749393470e-01
-1.871215159695082120e-01
-1.870856110403174843e-01
-1.870250790648512185e-01
-1.869897433487073268e-01
-1.869585868590648570e-01
-1.868944704546525171e-01
-1.868686521058194883e-01
-1.868374144152680771e-01
-1.868054446802053237e-01
-1.867751123693504600e-01
-1.867113194334529269e-01
-1.866597301649567942e-01
-1.866355703385100817e-01
-1.866190896838522129e-01
-1.865884906044870395e-01
-1.865673997374954762e-01
-1.865287831441196087e-01
-1.865009459688497517e-01
-1.864536035861856234e-01
-1.864289859931757554e-01
-1.863727030431754361e-01
-1.863573381266595275e-01
-1.863504963675401971e-01
-1.862844758070487661e-01
-1.862235289401586447e-01
-1.862182142196543433e-01
-1.861800546463572847e-01
-1.861438725153631846e-01
-1.861108754962260137e-01
-1.860914668109009407e-01
-1.860615116817501136e-01
-1.860098815488427371e-01
-1.860034628334112927e-01
-1.859897476159981244e-01
-1.859314188378123900e-01
-1.859027588737375281e-01
-1.858740729487911025e-01
-1.858541906386850240e-01
-1.858075961906498486e-01
-1.857493565094260335e-01
-1.857408572915143496e-01
-1.857063391349499937e-01
-1.856721202470684173e-01
-1.856502057883742118e-01
-1.856304210654532438e-01
-1.855808227833387059e-01
-1.855307511739750226e-01
-1.854985866412607320e-01
-1.854887473579766577e-01
-1.854774011618136598e-01
-1.853809436888682882e-01
-1.853342620615585634e-01
-1.853107407946984475e-01
-1.852692117307400965e-01
-1.852533716128736685e-01
-1.852170624239340702e-01
-1.851796869239131227e-01
-1.851650379644353972e-01
-1.851388813198898142e-01
-1.850706145637006084e-01
-1.850311300850555063e-01
-1.850086372895970999e-01
-1.850030217677535727e-01
-1.849716049932280670e-01
-1.849478114874692491e-01
-1.849115345252492770e-01
-1.848755762633775279e-01
-1.848194133893469315e-01
-1.848067107891480654e-01
-1.847750345664775917e-01
-1.847333929571027822e-01
-1.847062851663449079e-01
-1.846702235086690735e-01
-1.846493598749418541e-01
-1.846343687090453711e-01
-1.845861391186023603e-01
-1.845444890359837498e-01
-1.844996166558549311e-01
-1.844902411412601695e-01
-1.844649300910514711e-01
-1.844397229406116168e-01
-1.843829960912519716e-01
-1.843813321391335192e-01
-1.843255502960231274e-01
-1.843011857308273771e-01
-1.842938838913680821e-01
-1.842659007560693563e-01
-1.842156448148316583e-01
-1.841618217761358256e-01
-1.841284689848672051e-01
-1.841127491888988055e-01
-1.840647832982827414e-01
-1.840568635797618646e-01
-1.840175292491591785e-01
-1.839928735680699812e-01
-1.839520916809717077e-01
-1.839306123960660622e-01
-1.839003092303435061e-01
-1.838542853951935230e-01
-1.838320653359437062e-01
-1.837712653046010003e-01
-1.837618697100987242e-01
-1.837269030006487558e-01
-1.837075519413552960e-01
-1.836599629127231847e-01
-1.836366527021874862e-01
-1.836042645299803544e-01
-1.835355575986252485e-01
-1.835263555951655301e-01
-1.835196297919809427e-01
-1.834774678099505840e-01
-1.834507673166745345e-01
-1.834354186942893095e-01
-1.833843722923840791e-01
-1.833304702127962482e-01
-1.833061157736828872e-01
-1.832796035836833926e-01
-1.832342919517909174e-01
-1.832181843613490957e-01
-1.831660149038002450e-01
-1.831531647666375384e-01
-1.831145766736189118e-01
-1.830730980463879942e-01
-1.830554995554130038e-01
-1.830312989355700748e-01
-1.829833301883224128e-01
-1.829378995952737064e-01
-1.829275502000441422e-01
-1.828817089979021815e-01
-1.828469769877833495e-01
-1.828293628248236491e-01
-1.827919423673655674e-01
-1.827436829084207737e-01
-1.827125033507067953e-01
-1.826746519607395092e-01
-1.826578339676141749e-01
-1.826432907247275139e-01
-1.825653665334155684e-01
-1.825413301168951341e-01
-1.825050530999925980e-01
-1.824677105484212303e-01
-1.824420015242254611e-01
-1.824008675815265712e-01
-1.823563061434755883e-01
-1.823523655267636490e-01
-1.823053131780935643e-01
-1.822991047625066030e-01
-1.822692495087060438e-01
-1.822655105539207065e-01
-1.822330839003547531e-01
-1.822251514544808160e-01
-1.821585433170567758e-01
-1.821312440978802571e-01
-1.820929867871948771e-01
-1.820731711198408931e-01
-1.820387220364521053e-01
-1.819989612091334474e-01
-1.819762228542342319e-01
-1.819570291478832536e-01
-1.819348292079467910e-01
-1.819059231767553853e-01
-1.818997408702317520e-01
-1.818351415113668434e-01
-1.818130819256473796e-01
-1.817624092703161442e-01
-1.817415848113863586e-01
-1.817183587780849541e-01
-1.817041820963610221e-01
-1.816850854090055201e-01
-1.816377864759772254e-01
-1.816017194840352511e-01
-1.815754534866338421e-01
-1.815114051837531939e-01
-1.814869519830843436e-01
-1.814474214332728597e-01
-1.814065280848951023e-01
-1.813936368170054325e-01
-1.813668737709895340e-01
-1.813172937055539946e-01
-1.812869267438557697e-01
-1.812639848356470962e-01
-1.812239941235093132e-01
-1.812095616323441127e-01
-1.811819988442728013e-01
-1.811391102255736074e-01
-1.810913467165395363e-01
-1.810706770793737153e-01
-1.810363128390409804e-01
-1.809835686690650924e-01
-1.809729983631543082e-01
-1.808950730809867347e-01
-1.808358763557987026e-01
-1.808128240216954341e-01
-1.808077612256983324e-01
-1.807765498157232753e-01
-1.807587681587219941e-01
-1.807515051805050343e-01
-1.807180771861025825e-01
-1.806590483049013152e-01
-1.806120718915329437e-01
-1.806035002992678051e-01
-1.805954877048519536e-01
-1.805801789227650944e-01
-1.805257420525660794e-01
-1.804990076289322010e-01
-1.804731918225279397e-01
-1.804394701643510790e-01
-1.804358777746813691e-01
-1.803834031209833599e-01
-1.803463435883217447e-01
-1.803199112698458950e-01
-1.802831110364438993e-01
-1.802619055901863443e-01
-1.801799841419569614e-01
-1.801285107624849280e-01
-1.801131150334941700e-01
-1.800706591131195911e-01
-1.800244870828540678e-01
-1.800189127712366888e-01
-1.799886132550193585e-01
-1.799196969529733847e-01
-1.798764495044848366e-01
-1.798568660134496622e-01
-1.798451017748115555e-01
-1.797925718230120873e-01
-1.797717892147052965e-01
-1.797420670321551450e-01
-1.797127789054081271e-01
-1.796840324116583121e-01
-1.796008979871596689e-01
-1.795541911562075210e-01
-1.795238479398165443e-01
-1.794559458892061310e-01
-1.794410298452512875e-01
-1.794262662520922924e-01
-1.793735671001042697e-01
-1.793289611571142195e-01
-1.792796887104270154e-01
-1.792622645261440772e-01
-1.792030563095057261e-01
-1.791740032292245544e-01
-1.791255615399943435e-01
-1.791066985784598720e-01
-1.790778234237102862e-01
-1.790511826505682413e-01
-1.790360000639101834e-01
-1.790164062678916146e-01
-1.789707327365205880e-01
-1.789178997858811848e-01
-1.788910651908804383e-01
-1.788739424264637612e-01
-1.788454787796908696e-01
-1.787761971784015413e-01
-1.787481037749908408e-01
-1.786734761766355928e-01
-1.786640509806411981e-01
-1.786194397964464553e-01
-1.785572004673596225e-01
-1.785507563757279814e-01
-1.784869003353313222e-01
-1.784643688514885862e-01
-1.784282304003579345e-01
-1.783791298142800574e-01
-1.783687593908313829e-01
-1.783127141572370400e-01
-1.782838517842713077e-01
-1.782456158291515491e-01
-1.782233460457392504e-01
-1.781831806335180401e-01
-1.781754933848119782e-01
-1.781246705815414666e-01
-1.780544941468552578e-01
-1.780427506196065046e-01
-1.779773197493230708e-01
-1.779482588892433714e-01
-1.779410508378584943e-01
-1.779177356943055233e-01
-1.778506290466138617e-01
-1.778444336094544831e-01
-1.777912776139672912e-01
-1.777551382476088015e-01
-1.777206213191864781e-01
-1.776897726985874615e-01
-1.776875644360114970e-01
-1.776269465662559943e-01
-1.775995828560376910e-01
-1.775220897540357168e-01
-1.775082749672342031e-01
-1.774598693290416196e-01
-1.774431110478967288e-01
-1.774142042404883990e-01
-1.773593355372424241e-01
-1.773210503803214211e-01
-1.773057391952007067e-01
-1.772710117980299538e-01
-1.772051182692058191e-01
-1.771394275684531061e-01
-1.771064742746538689e-01
-1.770415175439216116e-01
-1.770149565096393318e-01
-1.769798485111861996e-01
-1.769573707257480200e-01
-1.769316259800036706e-01
-1.768560648700251425e-01
-1.768163935314183144e-01
-1.767461481118683952e-01
-1.767218914081163383e-01
-1.766729886152529350e-01
-1.766395366864319805e-01
-1.765890591023185907e-01
-1.765303809139948110e-01
-1.764844607366454765e-01
-1.764631763069868797e-01
-1.763886581639377282e-01
-1.763410724409872066e-01
-1.763233892789382584e-01
-1.763062960991058081e-01
-1.762888615616975962e-01
-1.762401092494425558e-01
-1.761438424701089467e-01
-1.761108524198309322e-01
-1.760771381888896481e-01
-1.760284041712408265e-01
-1.759815524486243454e-01
-1.759175152405056397e-01
-1.758643385540797355e-01
-1.757919208039372405e-01
-1.757683304152219128e-01
-1.757328765005362059e-01
-1.756656083145778091e-01
-1.756342269351686691e-01
-1.756125344590541149e-01
-1.756009003819501701e-01
-1.755594469369475830e-01
-1.755108685788273060e-01
-1.754418951446987118e-01
-1.754315403999761047e-01
-1.753474655317011632e-01
-1.753337127982466659e-01
-1.752504896292807479e-01
-1.752344115035783800e-01
-1.751319638043838667e-01
-1.750814337269940013e-01
-1.750443864044904929e-01
-1.749966024755752469e-01
-1.749478371278059274e-01
-1.749251928448604665e-01
-1.748554661398059040e-01
-1.747967073902424173e-01
-1.747199015112712583e-01
-1.746801056201894853e-01
-1.746555074372017069e-01
-1.745687008155801245e-01
-1.745342060556272501e-01
-1.745220260676011437e-01
-1.744133905216123104e-01
-1.743932453267790506e-01
-1.743260513534021783e-01
-1.743184372334787846e-01
-1.742730574775208374e-01
-1.741897124799783869e-01
-1.741085993657722208e-01
-1.740808137936323274e-01
-1.740339394243032578e-01
-1.740143785341703442e-01
-1.739707109560892917e-01
-1.739045044091577508e-01
-1.738148148465269438e-01
-1.737868376614335464e-01
-1.737242266350460529e-01
-1.737235024820834584e-01
-1.736584043174618230e-01
-1.736430542534563859e-01
-1.735710210555151956e-01
-1.735037776578189361e-01
-1.734226193883414702e-01
-1.734120097467084509e-01
-1.733884118428983823e-01
-1.732996030034399115e-01
-1.732584647941831646e-01
-1.732107743572365854e-01
-1.731751004316665621e-01
-1.731244587501499510e-01
-1.730770392003497804e-01
-1.730076216134758260e-01
-1.729932534158777901e-01
-1.729434922208275827e-01
-1.728784039948590145e-01
-1.728032437648866493e-01
-1.727906250767949903e-01
-1.727106947379408730e-01
-1.726691040603565708e-01
-1.726231971787410280e-01
-1.725955592668138028e-01
-1.725208087799013912e-01
-1.724774904311769941e-01
-1.724232215106609178e-01
-1.723753475592978424e-01
-1.723509759670660557e-01
-1.723447450946105630e-01
-1.722918024861242181e-01
-1.722781590966846188e-01
-1.721745063836044587e-01
-1.721523804830827342e-01
-1.720665342488509886e-01
-1.720570384181693835e-01
-1.719811518514331450e-01
-1.718973638974297669e-01
-1.718743220694109453e-01
-1.718336069387084997e-01
-1.717974731842935865e-01
-1.717812295960146063e-01
-1.717461529364498474e-01
-1.716496939193860038e-01
-1.715973918955076560e-01
-1.715500165357469742e-01
-1.715335273183243858e-01
-1.714636158467444105e-01
-1.714148884566390474e-01
-1.713624601458917374e-01
-1.713398722651610084e-01
-1.713013724200645460e-01
-1.712416375133879454e-01
-1.711593820885409234e-01
-1.711377415360815224e-01
-1.711184158014141254e-01
-1.710708538229517295e-01
-1.710448425394954786e-01
-1.710115592107936400e-01
-1.709686626532258835e-01
-1.709285246759799648e-01
-1.708902290743548880e-01
-1.708540646642206506e-01
-1.707907568864818204e-01
-1.707494228338864994e-01
-1.706709686955726890e-01
-1.706522343670500985e-01
-1.705501072424331910e-01
-1.705326500613929264e-01
-1.704980918695749859e-01
-1.704275320501847935e-01
-1.704069419246441452e-01
-1.703479229007988094e-01
-1.703117331621993857e-01
-1.702041071058343069e-01
-1.701883659297133145e-01
-1.701436171126338992e-01
-1.701258825410473796e-01
-1.700489453108345872e-01
-1.700171153210350283e-01
-1.699761496445608699e-01
-1.699332968068987815e-01
-1.699142931872399676e-01
-1.698651625750909333e-01
-1.698485699259799642e-01
-1.697552508484705958e-01
-1.697312741643880463e-01
-1.697034768006001892e-01
-1.696838734105208524e-01
-1.696071392654573406e-01
-1.695788090090611933e-01
-1.695616004995537662e-01
-1.695377098364376223e-01
-1.694676750131539622e-01
-1.694213863292333144e-01
-1.693669685559558991e-01
-1.693087088200248280e-01
-1.692405247464115192e-01
-1.692074625822527212e-01
-1.691646445231007601e-01
-1.691441960782426868e-01
-1.690965298035724818e-01
-1.690599960842738003e-01
-1.690297487357906026e-01
-1.689791749352928529e-01
-1.689363291631016950e-01
-1.688540016565202029e-01
-1.688071886833220625e-01
-1.687756704202374447e-01
-1.686896385357857797e-01
-1.686713700718593389e-01
-1.686295170439007507e-01
-1.685950671567034431e-01
-1.685619472848225997e-01
-1.685126295812492403e-01
-1.684632478937186928e-01
-1.684300800697583478e-01
-1.684078224123057854e-01
-1.683502139289605459e-01
-1.682851425752950325e-01
-1.682435607162104108e-01
-1.682006989945493136e-01
-1.681774771261054235e-01
-1.681085330120991594e-01
-1.680180952116978044e-01
-1.679743730520121270e-01
-1.679512220540898548e-01
-1.679227345658068637e-01
-1.678709450515970536e-01
-1.678009613903111985e-01
-1.677885337957831791e-01
-1.677425549980237074e-01
-1.676996951615478681e-01
-1.676632361287491990e-01
-1.676191054783631174e-01
-1.675629198944886267e-01
-1.675198376649450205e-01
-1.674817159190275240e-01
-1.674375312497695945e-01
-1.673953598038614432e-01
-1.673395108104014373e-01
-1.673048829262933912e-01
-1.672782233522442930e-01
-1.672577445457973100e-01
-1.671944074422516691e-01
-1.671305781873059781e-01
-1.670993363770360562e-01
-1.670602557300267521e-01
-1.670373403603123974e-01
-1.669902381693895155e-01
-1.669674083551591637e-01
-1.669360121551834997e-01
-1.668989369090038144e-01
-1.668230121880806549e-01
-1.667723575107759038e-01
-1.667218541346579541e-01
-1.666954657406806428e-01
-1.666625443369775805e-01
-1.666422417608928175e-01
-1.665686904630706566e-01
-1.665110030322666523e-01
-1.664549962935768512e-01
-1.664252095882565730e-01
-1.663896867756440856e-01
-1.663570150620242716e-01
-1.662920197643450448e-01
-1.662658777304489854e-01
-1.662283345130386170e-01
-1.661789809400973095e-01
-1.661651535616673336e-01
-1.661463521182781899e-01
-1.660509800503860989e-01
-1.660011292726187859e-01
-1.659758603888822626e-01
-1.659589337107183205e-01
-1.659428642670512932e-01
-1.658778664338822484e-01
-1.658595262582025498e-01
-1.658057908956172832e-01
-1.657707015379594195e-01
-1.656858951585326034e-01
-1.656690075810651475e-01
-1.656360994283143095e-01
-1.656174271077769378e-01
-1.655666335452601889e-01
-1.655518899224106832e-01
-1.654999289520115713e-01
-1.654660400259652664e-01
-1.654340744143801278e-01
-1.653835211830294583e-01
-1.653520683570552097e-01
-1.653344380334770269e-01
-1.652866853016310977e-01
-1.652335040765713081e-01
-1.652233913996297709e-01
-1.651979595931152289e-01
-1.651807397633687224e-01
-1.651081846190599611e-01
-1.650698080654721400e-01
-1.650578741333660060e-01
-1.650070257845542843e-01
-1.649422285286161194e-01
-1.649338678956473458e-01
-1.648794848334705909e-01
-1.648322634955239618e-01
-1.648134458420570381e-01
-1.647275545226646321e-01
-1.646816636544013168e-01
-1.646781176332900720e-01
-1.646593889917659648e-01
-1.646339871480254347e-01
-1.645521870694057198e-01
-1.645344713334393749e-01
-1.645161495232071724e-01
-1.644649912333588926e-01
-1.644487230814584977e-01
-1.644299516275923301e-01
-1.643845200966828068e-01
-1.643364561600519635e-01
-1.643355703037942261e-01
-1.642807209561563675e-01
-1.642445988578846716e-01
-1.642332292585052256e-01
-1.641825753733597293e-01
-1.641473540987038460e-01
-1.641285403596157155e-01
-1.640650363846430926e-01
-1.640575445671916543e-01
-1.640249628013928096e-01
-1.639664491430739279e-01
-1.639437597255783419e-01
-1.639048025397230601e-01
-1.638960758619749658e-01
-1.638469596948838314e-01
-1.637858268545786533e-01
-1.637339343052625074e-01
-1.637063320429786861e-01
-1.636734017611940206e-01
-1.636445827955332888e-01
-1.636223948864274913e-01
-1.635829653056094513e-01
-1.635685922417280946e-01
-1.635329305661334942e-01
-1.634753289196652082e-01
-1.634573909909780576e-01
-1.634127449482351557e-01
-1.633870662906857230e-01
-1.633468215379399180e-01
-1.633109551131518566e-01
-1.632763932068265200e-01
-1.632526187192208655e-01
-1.632294566865582774e-01
-1.631559629302823389e-01
-1.631310425488335936e-01
-1.631101607114094076e-01
-1.630863924958849132e-01
-1.630219567225266175e-01
-1.630111445957157512e-01
-1.629975063875444552e-01
-1.629573956472616381e-01
-1.629506285739054094e-01
-1.628780447532430509e-01
-1.628071811693268256e-01
-1.627733531530329292e-01
-1.627467692732420534e-01
-1.627322810349154103e-01
-1.626975410046285764e-01
-1.626536952961188387e-01
-1.626274389045801738e-01
-1.625682185347203657e-01
-1.625162019465206942e-01
-1.624819406740959371e-01
-1.624618476250581367e-01
-1.624572667201268361e-01
-1.624242615113907218e-01
-1.623852852843487571e-01
-1.623693099428559494e-01
-1.623329505980187215e-01
-1.623084100695653120e-01
-1.622689761726016366e-01
-1.622113164469277113e-01
-1.621914072743985136e-01
-1.621463000112703945e-01
-1.621124169353643230e-01
-1.620871962302862790e-01
-1.620569724654321031e-01
-1.619946180992069829e-01
-1.619603908622468669e-01
-1.619329620264725600e-01
-1.619190422615356395e-01
-1.618923909116732895e-01
-1.618595050529854085e-01
-1.617934247791993074e-01
-1.617817015140666781e-01
-1.617364825580552001e-01
-1.617257779461404588e-01
-1.616984940936727067e-01
-1.616684249915154858e-01
-1.616288686151807763e-01
-1.615351614994941509e-01
-1.615082934803349635e-01
-1.614933139287458852e-01
-1.614364689630074789e-01
-1.614132586312841400e-01
-1.613348740353596211e-01
-1.612795853847601435e-01
-1.612637223977191891e-01
-1.612445052007147606e-01
-1.612241468449764348e-01
-1.611646157064482443e-01
-1.611289198612969042e-01
-1.610808454450702865e-01
-1.610482377929691178e-01
-1.610097005354948485e-01
-1.609941531398990100e-01
-1.609772297159204058e-01
-1.609658643448074189e-01
-1.609231103050613454e-01
-1.608776604242276309e-01
-1.608425895982618092e-01
-1.608224809289628965e-01
-1.608105348941344104e-01
-1.607855306203456180e-01
-1.607273475493396775e-01
-1.606781503378898468e-01
-1.606436533203848271e-01
-1.606206042620087204e-01
-1.605665501042412013e-01
-1.605440956127806018e-01
-1.605269316268632118e-01
-1.604796280364628736e-01
-1.604191227014111210e-01
-1.603723304566414820e-01
-1.603506821827326567e-01
-1.603104585978559204e-01
-1.602625480743317676e-01
-1.602304575697715006e-01
-1.602243015288911110e-01
-1.601944718922655997e-01
-1.601790914707361402e-01
-1.601448232259046200e-01
-1.601087174071236241e-01
-1.600765925042279547e-01
-1.600462396204316295e-01
-1.600181291813752016e-01
-1.599737381078205622e-01
-1.599296529753821416e-01
-1.599033496841408830e-01
-1.598378599105245712e-01
-1.598215926342695936e-01
-1.597811001817270316e-01
-1.597504044593573980e-01
-1.597039467963090598e-01
-1.596635090727408501e-01
-1.596526050678654107e-01
-1.596287270831334426e-01
-1.596228627726144489e-01
-1.595730275666774611e-01
-1.595419301265394718e-01
-1.594998790477785144e-01
-1.594435032397720220e-01
-1.594302862439218316e-01
-1.593753784747441449e-01
-1.593588923382945888e-01
-1.593199028461279587e-01
-1.592656433587076314e-01
-1.592420188950461057e-01
-1.592363234675071570e-01
-1.592236225811231032e-01
-1.591928802182746017e-01
-1.591083058471007838e-01
-1.590850189240844148e-01
-1.590693716313092698e-01
-1.590521770522617118e-01
-1.590432081041424917e-01
-1.589843317482674545e-01
-1.589555705887912285e-01
-1.589148771804449467e-01
-1.588674885148630145e-01
-1.588568153874956312e-01
-1.588348157750542056e-01
-1.587926732066974322e-01
-1.587695485349156221e-01
-1.587271378803792599e-01
-1.586965334319225540e-01
-1.586672177395598848e-01
-1.586445713776198363e-01
-1.586097489914709557e-01
-1.585710082782432195e-01
-1.585535706656467925e-01
-1.585073623816852517e-01
-1.584889798203754918e-01
-1.584754237555552892e-01
-1.584225793333957633e-01
-1.583858890387212226e-01
-1.583729268926298839e-01
-1.583425170657922765e-01
-1.583153250174346161e-01
-1.582997398023155422e-01
-1.582388988610074765e-01
-1.582019190433948952e-01
-1.581843277285621963e-01
-1.581620683970342833e-01
-1.581295391716286969e-01
-1.580779500980743213e-01
-1.580466427324088707e-01
-1.579960369435386147e-01
-1.579737645557881820e-01
-1.579457137395132715e-01
-1.579110598530878429e-01
-1.579000174355968955e-01
-1.578565515889161774e-01
-1.578210791528410206e-01
-1.577965117835806730e-01
-1.577649220361324045e-01
-1.577336506637174451e-01
-1.577004861091903798e-01
-1.576855560127311540e-01
-1.576742723415143765e-01
-1.576525119829416122e-01
-1.576138315432715209e-01
-1.575980440398200844e-01
-1.575648574640798605e-01
-1.575413036997508898e-01
-1.575325216701209674e-01
-1.574955354033889254e-01
-1.574441592705276560e-01
-1.574349567017354901e-01
-1.573949474881051747e-01
-1.573477210032832030e-01
-1.573299300553188673e-01
-1.572939714881376183e-01
-1.572450433480901966e-01
-1.572289030399040832e-01
-1.571748020785734001e-01
-1.571260049925637670e-01
-1.571059119379169533e-01
-1.570738368290889586e-01
-1.570174012024164734e-01
-1.570130158877249271e-01
-1.569780685113322805e-01
-1.569552923879011797e-01
-1.569066694383303151e-01
-1.568990319929581823e-01
-1.568887883300845165e-01
-1.568422664104448527e-01
-1.568332499444272110e-01
-1.568216089651250922e-01
-1.567608042637962384e-01
-1.567144765170592757e-01
-1.566880133572444989e-01
-1.566665860620921336e-01
-1.566322947412988054e-01
-1.566160064568260235e-01
-1.566005060964394402e-01
-1.565890423415168820e-01
-1.565669315631524894e-01
-1.565309238823686666e-01
-1.565069390007013950e-01
-1.564718053738201053e-01
-1.564582103105258692e-01
-1.564316504916224426e-01
-1.563781750890779199e-01
-1.563509629717449445e-01
-1.563038557265363504e-01
-1.562899218686761849e-01
-1.562740120343268369e-01
-1.562255356549901719e-01
-1.561545054570806501e-01
-1.561479532242747159e-01
-1.561295480523094970e-01
-1.560973260891212744e-01
-1.560591332573119661e-01
-1.560141256540393540e-01
-1.560008708118889031e-01
-1.559829678580969547e-01
-1.559602877598619819e-01
-1.559358749242903963e-01
-1.558727622392708234e-01
-1.558666581321582756e-01
-1.558479537258756764e-01
-1.558381201275084171e-01
-1.558267734004318839e-01
-1.557684282322880087e-01
-1.557396931116121208e-01
-1.557255550091246887e-01
-1.556610428229761034e-01
-1.556460889875079801e-01
-1.556050064584496573e-01
-1.555925092894487882e-01
-1.555527403396037289e-01
-1.555081711270084321e-01
-1.554960302945339601e-01
-1.554507256687589767e-01
-1.554404274613119807e-01
-1.554108909437732777e-01
-1.553766068173042525e-01
-1.553390259924941619e-01
-1.553249864520859502e-01
-1.553069802244173570e-01
-1.552652735686931296e-01
-1.552396059085209834e-01
-1.552289375370034530e-01
-1.551968232469152498e-01
-1.551382940419513412e-01
-1.551114190563340767e-01
-1.551026671574592397e-01
-1.550808625218582093e-01
-1.550685513876534638e-01
-1.550040850187839603e-01
-1.549886159744925385e-01
-1.549691087310173243e-01
-1.549402613241397386e-01
-1.549096448498178957e-01
-1.548835873005248720e-01
-1.548669325577184119e-01
-1.548480834226001468e-01
-1.548133367592411380e-01
-1.547890847328343422e-01
-1.547682230760655808e-01
-1.547272888814641700e-01
-1.547038114593118074e-01
-1.546899028664835418e-01
-1.546801520088734172e-01
-1.546010553485426264e-01
-1.545735343278772933e-01
-1.545394700261189802e-01
-1.545240428471637839e-01
-1.544940119253296051e-01
-1.544634504307177691e-01
-1.544459093357830604e-01
-1.544158485008161330e-01
-1.543953549224719168e-01
-1.543690886217827241e-01
-1.543384853887030395e-01
-1.542943856906119349e-01
-1.542805855914232693e-01
-1.542739762466128761e-01
-1.542230302847881207e-01
-1.542125678401839728e-01
-1.541815700794889610e-01
-1.541413044592855608e-01
-1.541319104941507590e-01
-1.541085954962821414e-01
-1.540852435366694695e-01
-1.540506782865142255e-01
-1.540477309382580762e-01
-1.540114841467763451e-01
-1.539638431757053283e-01
-1.539361977272517834e-01
-1.539004326478256024e-01
-1.538754889279286830e-01
-1.538481496457734798e-01
-1.538357483779544121e-01
-1.537870974281009828e-01
-1.537783194071886128e-01
-1.537215582412147508e-01
-1.536943593621167836e-01
-1.536729497031419922e-01
-1.536642566908081597e-01
-1.536471257032338000e-01
-1.536313341175362945e-01
-1.536106127708045110e-01
-1.535891310329602077e-01
-1.535691308488106033e-01
-1.535337887084895492e-01
-1.535044697598192676e-01
-1.534753920019787665e-01
-1.534544935632562446e-01
-1.534292726232061588e-01
-1.534022843968244065e-01
-1.533964519148353078e-01
-1.533478995741057171e-01
-1.532785478796317991e-01
-1.532568283535648279e-01
-1.532351516464154628e-01
-1.532133512399038722e-01
-1.531777827265108083e-01
-1.531563727732509483e-01
-1.531419676257858575e-01
-1.531003211654685114e-01
-1.530783193837187139e-01
-1.530514025608002426e-01
-1.530173003317882030e-01
-1.529963495993007516e-01
-1.529698406975340541e-01
-1.529482347366845074e-01
-1.529106389404543964e-01
-1.528938432821045357e-01
-1.528878542226500270e-01
-1.528314720098750412e-01
-1.528013935798543665e-01
-1.527879785431053294e-01
-1.527590952481525655e-01
-1.527279222430723005e-01
-1.526860429116631002e-01
-1.526631857265120240e-01
-1.526371237482807286e-01
-1.525966885061682543e-01
-1.525865331000548220e-01
-1.525311269853201757e-01
-1.525138976571082106e-01
-1.524864290124127442e-01
-1.524536134832575607e-01
-1.524402857894118779e-01
-1.524037243888772264e-01
-1.523993047096523501e-01
-1.523785085736784894e-01
-1.523632541961221776e-01
-1.523389011508750057e-01
-1.523036400427289216e-01
-1.522799675081042414e-01
-1.522535129836174450e-01
-1.522441736322114880e-01
-1.522001304075424888e-01
-1.521496029341780354e-01
-1.521061053308152000e-01
-1.520920048035407923e-01
-1.520859993535604859e-01
-1.520289349734775808e-01
-1.520163678372355998e-01
-1.519907336778266171e-01
-1.519616251796851447e-01
-1.519453090481557300e-01
-1.519118904259368630e-01
-1.518957193208398948e-01
-1.518651988821949073e-01
-1.518438837960568999e-01
-1.518051314970739751e-01
-1.517612658761605671e-01
-1.517412132145974923e-01
-1.517114505693688276e-01
-1.516781833250051836e-01
-1.516767375096952919e-01
-1.516335286131558491e-01
-1.516115770907118521e-01
-1.515958671736086782e-01
-1.515874565722887812e-01
-1.515376483701605104e-01
-1.515305904953325455e-01
-1.514926071130172081e-01
-1.514677155845961520e-01
-1.514446787181791543e-01
-1.514405058331405318e-01
-1.514218721931703815e-01
-1.513983949025495823e-01
-1.513539330769983760e-01
-1.513072714286659570e-01
-1.512844358878071005e-01
-1.512647560658624823e-01
-1.512341604705341458e-01
-1.512223006443569884e-01
-1.511910934377075355e-01
-1.511686257329725724e-01
-1.511331167441363199e-01
-1.511148984857365596e-01
-1.510772862024209462e-01
-1.510488108111428529e-01
-1.510412031310888192e-01
-1.509821183507059905e-01
-1.509781220553848835e-01
-1.509698276007760409e-01
-1.509544902819317524e-01
-1.509263011799903409e-01
-1.508840882112979509e-01
-1.508573408354985657e-01
-1.508542903202913787e-01
-1.507951213514682198e-01
-1.507691710695412413e-01
-1.507437807457077117e-01
-1.507199268618513721e-01
-1.507025692171233278e-01
-1.506872671259678609e-01
-1.506471819255179867e-01
-1.506394306470061062e-01
-1.505906405336004950e-01
-1.505717251594337613e-01
-1.505597256540666673e-01
-1.505113657406809413e-01
-1.504968137377054316e-01
-1.504700520064808089e-01
-1.504278144839129583e-01
-1.504109085218017228e-01
-1.503538347769116656e-01
-1.503351275879074578e-01
-1.503113213426145456e-01
-1.502903925099870475e-01
-1.502721362911652037e-01
-1.502553486257158788e-01
-1.502218211382225499e-01
-1.501951982941113484e-01
-1.501587078453186785e-01
-1.501389191075304663e-01
-1.501212859637401087e-01
-1.500925246373128741e-01
-1.500624662425685818e-01
-1.500281887252837010e-01
-1.499934104625377240e-01
-1.499854867355717714e-01
-1.499711887357046414e-01
-1.499477631453445814e-01
-1.499215705605428939e-01
-1.498834174341160397e-01
-1.498614273039635958e-01
-1.498133708367792027e-01
-1.497796432540578204e-01
-1.497643245364256026e-01
-1.497609952329465033e-01
-1.497052318056545650e-01
-1.496931724733738256e-01
-1.496659904999559643e-01
-1.496615532900344159e-01
-1.496280088071754721e-01
-1.496007820591253867e-01
-1.495875535982090776e-01
-1.495561577267052189e-01
-1.495294713424882849e-01
-1.495087400300088021e-01
-1.494736452537341886e-01
-1.494588283400363204e-01
-1.494022074990987714e-01
-1.493580973393072719e-01
-1.493397269567230679e-01
-1.493242524938885318e-01
-1.493001514134323082e-01
-1.492678666855656033e-01
-1.492485952546552808e-01
-1.492132801006438581e-01
-1.491940703734142559e-01
-1.491636543442841079e-01
-1.491325793308834191e-01
-1.491225553855278219e-01
-1.490921229872030351e-01
-1.490810859853790582e-01
-1.490518223874765513e-01
-1.490092791756288948e-01
-1.489908405026048044e-01
-1.489619471184585320e-01
-1.489384572059846701e-01
-1.489174174997884847e-01
-1.489032575340140663e-01
-1.488734031403378122e-01
-1.488302580936613495e-01
-1.488111669086801814e-01
-1.487882709797067049e-01
-1.487433461671331114e-01
-1.487386405908803222e-01
-1.487052278007885975e-01
-1.486876407492075391e-01
-1.486721896688587286e-01
-1.486443959109279289e-01
-1.486371439136082440e-01
-1.486086677509264042e-01
-1.485726924366795876e-01
-1.485481629510602419e-01
-1.485299058913720494e-01
-1.485279931124688924e-01
-1.484790124627791974e-01
-1.484544548312173584e-01
-1.484300052938700154e-01
-1.484013534849758786e-01
-1.483809069623162613e-01
-1.483655530097064412e-01
-1.483462553530418837e-01
-1.483271268392770681e-01
-1.483005283038431876e-01
-1.482946335436868823e-01
-1.482509631709677811e-01
-1.482129897382941652e-01
-1.481773792057449746e-01
-1.481219161212109503e-01
-1.481106237935146397e-01
-1.480865016865453576e-01
-1.480482076619434317e-01
-1.480297549512346877e-01
-1.480280823994760131e-01
-1.480071098959079290e-01
-1.479654039931165566e-01
-1.479334287324051700e-01
-1.478939779750870209e-01
-1.478480036749308113e-01
-1.478239618004573153e-01
-1.477943963090565527e-01
-1.477610899492096952e-01
-1.477460863154040072e-01
-1.477411797393353154e-01
-1.477072819505492740e-01
-1.476950862558677469e-01
-1.476760686609614459e-01
-1.476564751397718978e-01
-1.476207791175641049e-01
-1.476056606081841693e-01
-1.475705693865210222e-01
-1.475394561238350111e-01
-1.474744136908239245e-01
-1.474672951709260493e-01
-1.474418759410298652e-01
-1.474114859865018612e-01
-1.473836557944880610e-01
-1.473439633519907921e-01
-1.473164155610246495e-01
-1.473045733076418229e-01
-1.472736093786556899e-01
-1.472497854089998837e-01
-1.472132418921823227e-01
-1.471868415581756295e-01
-1.471829839846255927e-01
-1.471604221586520489e-01
-1.471411088248735510e-01
-1.471227413082567270e-01
-1.470914316115382592e-01
-1.470831410640679182e-01
-1.470547724011505575e-01
-1.470424586116703403e-01
-1.470219422784797003e-01
-1.469761345741083525e-01
-1.469264820000654170e-01
-1.469067672416745629e-01
-1.468665518873241982e-01
-1.468494013702731082e-01
-1.468254654513163060e-01
-1.468162281173439887e-01
-1.467760509377515066e-01
-1.467633430765200031e-01
-1.467416739410645210e-01
-1.466880933469608128e-01
-1.466728381509011525e-01
-1.466615787636235679e-01
-1.466349964269299533e-01
-1.466078880628135517e-01
-1.466013224690477235e-01
-1.465576649477715598e-01
-1.465356477201827101e-01
-1.464998011185506543e-01
-1.464637995458549502e-01
-1.464267798747733718e-01
-1.463965477526353032e-01
-1.463810429444349359e-01
-1.463743729113099745e-01
-1.463541425917594119e-01
-1.463181904359175667e-01
-1.463058873318511255e-01
-1.462966363584662921e-01
-1.462718839016960148e-01
-1.462650043284678958e-01
-1.462029435705020086e-01
-1.461919897317871531e-01
-1.461515799601095511e-01
-1.461194382302023753e-01
-1.460969955162888800e-01
-1.460631018033555772e-01
-1.460484321361415483e-01
-1.460111736939109228e-01
-1.459894086648385048e-01
-1.459773398824146806e-01
-1.459440721979411715e-01
-1.459354651941056624e-01
-1.458992444307887770e-01
-1.458551525180160624e-01
-1.458187687231534690e-01
-1.458164717060794202e-01
-1.457572373534379850e-01
-1.457470280728641598e-01
-1.457282019506869752e-01
-1.456968758850035184e-01
-1.456846282296987427e-01
-1.456609981553007860e-01
-1.456471724372147558e-01
-1.456246148059236467e-01
-1.455930525787996754e-01
-1.455776860761021363e-01
-1.455551316206959711e-01
-1.455234987264433233e-01
-1.455063900996049209e-01
-1.454677920664035617e-01
-1.454390163779692990e-01
-1.454026529756886066e-01
-1.453898841933272679e-01
-1.453475351044118957e-01
-1.453321474458936502e-01
-1.452847966317915851e-01
-1.452718950016626820e-01
-1.452524870104798249e-01
-1.452154305166634130e-01
-1.451996498302161598e-01
-1.451883531735711497e-01
-1.451800407051606345e-01
-1.451494071546698961e-01
-1.451482220663588840e-01
-1.451150445326362393e-01
-1.450907088115065413e-01
-1.450266416541329817e-01
-1.449982548353416778e-01
-1.449494018963396469e-01
-1.449410479263951723e-01
-1.449192882512737590e-01
-1.449137263753395299e-01
-1.448739790368182012e-01
-1.448569714278395981e-01
-1.448111552228939780e-01
-1.448029719002832394e-01
-1.447869768681503133e-01
-1.447674498077041738e-01
-1.447430451534435225e-01
-1.446955799301997136e-01
-1.446812110465746648e-01
-1.446382564929860060e-01
-1.446287870934237774e-01
-1.446044763598028915e-01
-1.445764704568420767e-01
-1.445452236075279728e-01
-1.445251034733022188e-01
-1.445048673004422635e-01
-1.444752200321480773e-01
-1.444703968567853103e-01
-1.444494059834454114e-01
-1.444007918744106833e-01
-1.443737569475024574e-01
-1.443577293617812063e-01
-1.443248554396346917e-01
-1.442848057285301966e-01
-1.442717794187182712e-01
-1.442401300427560429e-01
-1.442140134194457579e-01
-1.441993987025473323e-01
-1.441868356236126747e-01
-1.441735050892918313e-01
-1.441441248108118467e-01
-1.441090400483632794e-01
-1.440815200337072222e-01
-1.440602122446640321e-01
-1.439953455379562319e-01
-1.439655387668629938e-01
-1.439354603902106566e-01
-1.439089236193800969e-01
-1.439025244357673705e-01
-1.438794874921650591e-01
-1.438620760336395132e-01
-1.438262025440724123e-01
-1.438051548554580561e-01
-1.437770134729273730e-01
-1.437488141151020971e-01
-1.437392535364668822e-01
-1.437078639193920537e-01
-1.436908727764219518e-01
-1.436744483134996253e-01
-1.436448547038198242e-01
-1.436166330412131376e-01
-1.435739145614198242e-01
-1.435317440107422293e-01
-1.435063071128973577e-01
-1.434550712080810697e-01
-1.434468437116867001e-01
-1.434235816625585302e-01
-1.433973719966698535e-01
-1.433694445686040930e-01
-1.433326876620624191e-01
-1.433057726317401304e-01
-1.432985349767681993e-01
-1.432577936357092296e-01
-1.432488057921016411e-01
-1.432277039922213446e-01
-1.431927849151557741e-01
-1.431888221137297967e-01
-1.431403678665690293e-01
-1.431214074493292188e-01
-1.430732971112037288e-01
-1.430500160404922783e-01
-1.430308236227448848e-01
-1.429957387923209144e-01
-1.429471053461410512e-01
-1.429375050778842471e-01
-1.429088644689124887e-01
-1.428783190881074139e-01
-1.428676649861453374e-01
-1.428412744259303924e-01
-1.428221183414733753e-01
-1.427772264120783507e-01
-1.427461853358181487e-01
-1.427155220717236106e-01
-1.426801555709482916e-01
-1.426489105216505182e-01
-1.426229396026623686e-01
-1.425981013275569864e-01
-1.425893719742994392e-01
-1.425496610656938334e-01
-1.425279593324974836e-01
-1.424823009835997079e-01
-1.424686695950513893e-01
-1.424419196699213408e-01
-1.424235366505421652e-01
-1.423862630018588593e-01
-1.423618879374310142e-01
-1.423429308413431404e-01
-1.423282955685505058e-01
-1.423048625601856243e-01
-1.422681629188891905e-01
-1.422357464910460612e-01
-1.421669788041543814e-01
-1.421307919102476058e-01
-1.421301891424063824e-01
-1.421152802041781293e-01
-1.421085518021452110e-01
-1.420595783540368195e-01
-1.420349746183993123e-01
-1.420042379742165461e-01
-1.419719717471619180e-01
-1.419221442805630728e-01
-1.419133840386093970e-01
-1.419086652979577312e-01
-1.418728147102999992e-01
-1.418535819529816444e-01
-1.418115399799275145e-01
-1.417871662625672657e-01
-1.417597861533489989e-01
-1.416899891275530121e-01
-1.416784869417781201e-01
-1.416687153081950534e-01
-1.416380689536874959e-01
-1.416128264813616977e-01
-1.415740962165603078e-01
-1.415189427432040348e-01
-1.415102821973999170e-01
-1.414934872997930526e-01
-1.414395648052579890e-01
-1.414228468317252352e-01
-1.414072956933531411e-01
-1.413767479875884803e-01
-1.413290205545760791e-01
-1.413143940073536275e-01
-1.412933273534934808e-01
-1.412557932670089889e-01
-1.412213683609539472e-01
-1.411966962371713485e-01
-1.411829467059433629e-01
-1.411457892835187022e-01
-1.411006043077104033e-01
-1.410714248690670691e-01
-1.410472224126497476e-01
-1.410143780192394669e-01
-1.409657807153261444e-01
-1.409531692016815496e-01
-1.409261241637324857e-01
-1.408725124278658314e-01
-1.408469902332941948e-01
-1.408260574051730663e-01
-1.407723161943066348e-01
-1.407630447820766018e-01
-1.407327177444590016e-01
-1.406820089812451657e-01
-1.406649592367564816e-01
-1.406566745455474776e-01
-1.406132848466830898e-01
-1.405882062420991674e-01
-1.405703893232827517e-01
-1.405347095803026469e-01
-1.405121660923635551e-01
-1.404896725525981438e-01
-1.404677617098351039e-01
-1.403971929785571282e-01
-1.403686488213086170e-01
-1.403441811943871298e-01
-1.403142166430379478e-01
-1.403034526395045556e-01
-1.402754636542291322e-01
-1.402570778703701448e-01
-1.402396516539780036e-01
-1.402289776899200147e-01
-1.401717200979571420e-01
-1.401488941431935642e-01
-1.401330293492032419e-01
-1.400772799379439437e-01
-1.400659452476472611e-01
-1.400226481345110685e-01
-1.400082019649581122e-01
-1.399363318192729522e-01
-1.399221768207156158e-01
-1.399157584810484245e-01
-1.398546535919293898e-01
-1.398332958280300853e-01
-1.397947291257507219e-01
-1.397492745887639887e-01
-1.397264226450124769e-01
-1.396901844774773305e-01
-1.396560750036603960e-01
-1.396187164196898145e-01
-1.395785367136807287e-01
-1.395545502556104212e-01
-1.395223669558033897e-01
-1.395067125342081826e-01
-1.394587964585392859e-01
-1.394286091304687836e-01
-1.394165813900351547e-01
-1.393696888389813759e-01
-1.393372547601531286e-01
-1.393072299552941540e-01
-1.392958962244403298e-01
-1.392826683714077918e-01
-1.392405075489355493e-01
-1.392289332400486190e-01
-1.391765577357084727e-01
-1.391436243621801960e-01
-1.391244443533852793e-01
-1.390767151580890038e-01
-1.390595510631932319e-01
-1.390134215086257230e-01
-1.389656713509647146e-01
-1.389467162173873560e-01
-1.389290219337141474e-01
-1.388666804264652166e-01
-1.388572432742959939e-01
-1.387980492345266270e-01
-1.387754171709284501e-01
-1.387322888575446833e-01
-1.387030050627365563e-01
-1.386670586041120479e-01
-1.386405909027274008e-01
-1.385978100243246691e-01
-1.385912727569381664e-01
-1.385879222151682466e-01
-1.385715999724640435e-01
-1.385305419218473555e-01
-1.384846907376105773e-01
-1.384424655472479004e-01
-1.383875251065159184e-01
-1.383789164379093939e-01
-1.382871940622651952e-01
-1.382780220352474720e-01
-1.382497749048426927e-01
-1.382135679063526967e-01
-1.381856204672297361e-01
-1.381532801733631466e-01
-1.381340954358281914e-01
-1.381086338902320354e-01
-1.381004846037943434e-01
-1.380620481956774670e-01
-1.380176449416636308e-01
-1.380040365221185950e-01
-1.379587605290327756e-01
-1.379414201618097136e-01
-1.378978174163107973e-01
-1.378316524350047256e-01
-1.377890535886624190e-01
-1.377515564289884531e-01
-1.377416478571177327e-01
-1.376966054656363903e-01
-1.376763769106240931e-01
-1.376671052387191674e-01
-1.376421666049104098e-01
-1.376189683725945190e-01
-1.375862764870068589e-01
-1.375226551947639764e-01
-1.374834087031777674e-01
-1.374588453031918012e-01
-1.374194825807368847e-01
-1.374050194459532359e-01
-1.373564562633233788e-01
-1.373372244291050648e-01
-1.372686214557349293e-01
-1.372459753000284943e-01
-1.372062534729086014e-01
-1.371879136124448673e-01
-1.371383154829183271e-01
-1.371235108660011082e-01
-1.371019860110922750e-01
-1.370268224512127264e-01
-1.370030934501901831e-01
-1.369698157681471518e-01
-1.369566903048520801e-01
-1.369319264348314580e-01
-1.368732689617041531e-01
-1.368393681938295525e-01
-1.368171594731499852e-01
-1.367888820328065635e-01
-1.367544801306475044e-01
-1.367476943629137576e-01
-1.366918174687981324e-01
-1.366579926165756298e-01
-1.366249489977914289e-01
-1.366097656581943820e-01
-1.365857497575210244e-01
-1.365411348589544716e-01
-1.365295570475694165e-01
-1.365033659116851039e-01
-1.364849480819447791e-01
-1.364333117810958562e-01
-1.363851837059647520e-01
-1.363555661452120760e-01
-1.363042925536300798e-01
-1.362638012821431044e-01
-1.362500763532468184e-01
-1.362151886831342584e-01
-1.361932708161232575e-01
-1.361277643374918522e-01
-1.360901348454885418e-01
-1.360715679570169145e-01
-1.360533541234651977e-01
-1.360209979458899543e-01
-1.359802596061966962e-01
-1.359359303203987457e-01
-1.359209005940236192e-01
-1.358610193186871040e-01
-1.358510887304099635e-01
-1.358135837196946527e-01
-1.357975625925573471e-01
-1.357816745218483612e-01
-1.357396491628501956e-01
-1.357163017165438079e-01
-1.356834470033672080e-01
-1.356606615953943329e-01
-1.355973994449078956e-01
-1.355654096914446494e-01
-1.355508561223053854e-01
-1.355176915597259835e-01
-1.355078350322977965e-01
-1.354349556304034197e-01
-1.354172781059316821e-01
-1.354101323493192011e-01
-1.353756464518595104e-01
-1.353495199023550255e-01
-1.352897070467709850e-01
-1.352756308642313332e-01
-1.352023001569808147e-01
-1.351711214654695292e-01
-1.351649175953172355e-01
-1.351570738121724846e-01
-1.350936798495307456e-01
-1.350746629582242342e-01
-1.350361985290869926e-01
-1.350160439607796525e-01
-1.349927321317146434e-01
-1.349613787546677379e-01
-1.349356141792346087e-01
-1.348733980242694530e-01
-1.348636840939553272e-01
-1.348104640054531567e-01
-1.347658499740833349e-01
-1.347401808576045301e-01
-1.347040530176458195e-01
-1.346929205746225933e-01
-1.346521012150257990e-01
-1.346382345093609656e-01
-1.346227857022297969e-01
-1.346074056349277903e-01
-1.345842163692195781e-01
-1.345204853984025561e-01
-1.345055899137209410e-01
-1.344712213707653925e-01
-1.344554471035176169e-01
-1.344392005917806610e-01
-1.343994687752829431e-01
-1.343651932180748299e-01
-1.343009910087054060e-01
-1.342763695421115289e-01
-1.342291811616224129e-01
-1.342003024021997115e-01
-1.341666073561684214e-01
-1.341127815437590243e-01
-1.340999905941549497e-01
-1.340533613766574650e-01
-1.340250082715359059e-01
-1.340052788808259177e-01
-1.339725548056999449e-01
-1.339455161527116633e-01
-1.339123145262299253e-01
-1.338835166492675643e-01
-1.338438644497176033e-01
-1.338174543311514419e-01
-1.337847888768696203e-01
-1.337792292196303690e-01
-1.337226171276009179e-01
-1.337024389965379423e-01
-1.336854529160381999e-01
-1.336326807983587994e-01
-1.335915368056125319e-01
-1.335768518131007498e-01
-1.335337660993918263e-01
-1.334939897674226328e-01
-1.334799506093020116e-01
-1.334361279030673308e-01
-1.334214148159092450e-01
-1.333512599579828595e-01
-1.333341105446789743e-01
-1.333097408328128841e-01
-1.332738943995951109e-01
-1.332609099937663300e-01
-1.332294466635426111e-01
-1.332172239571383365e-01
-1.331704847909464529e-01
-1.331388626301878153e-01
-1.331198430912546860e-01
-1.330932971399751419e-01
-1.330559019107865615e-01
-1.330285539810452111e-01
-1.329821580091010702e-01
-1.329574067003188587e-01
-1.329258772122013377e-01
-1.328931853282445674e-01
-1.328538881342786748e-01
-1.328038813230784376e-01
-1.327644016356002155e-01
-1.327618891326274586e-01
-1.327175836563239397e-01
-1.326750693884019006e-01
-1.326539119111606879e-01
-1.326124809266160109e-01
-1.325634542772599622e-01
-1.325303110254359429e-01
-1.325079585715498165e-01
-1.324967019872885232e-01
-1.324567971875086903e-01
-1.323933992350224131e-01
-1.323886049153499278e-01
-1.323536739298065146e-01
-1.323308503047454510e-01
-1.323182664798691066e-01
-1.322815786781675884e-01
-1.322604041415956777e-01
-1.322508839415814930e-01
-1.321903626693399780e-01
-1.321884380969912398e-01
-1.321676912424151473e-01
-1.320942795027626460e-01
-1.320748598887707126e-01
-1.320536020195186289e-01
-1.320383041152545511e-01
-1.319953101654048888e-01
-1.319515803924597719e-01
-1.318789423757561752e-01
-1.318444390559451174e-01
-1.318310823834931145e-01
-1.317892044781128758e-01
-1.317774732089082024e-01
-1.317354206219669144e-01
-1.317316538093223910e-01
-1.316790949309361858e-01
-1.316316685749668869e-01
-1.316239232366089307e-01
-1.316002022762653434e-01
-1.315173103152832979e-01
-1.314995632389202584e-01
-1.314684276406974106e-01
-1.314602642394583076e-01
-1.314295402474949803e-01
-1.314141568624135337e-01
-1.313677150544405314e-01
-1.313499742507424628e-01
-1.313302718644803746e-01
-1.312896389198511260e-01
-1.312776582451636864e-01
-1.312316527416946266e-01
-1.312181636613215241e-01
-1.311847628910201846e-01
-1.311334952591176883e-01
-1.311035422565667297e-01
-1.310907150193429405e-01
-1.310365400406633407e-01
-1.310018387365227965e-01
-1.309420494784783173e-01
-1.309177602997308176e-01
-1.309021319888954704e-01
-1.308746059043713883e-01
-1.308302459386382344e-01
-1.307968264527462343e-01
-1.307879016893359614e-01
-1.307735066845312488e-01
-1.307413533715602594e-01
-1.306503971587252844e-01
-1.306440010081523773e-01
-1.306245516286583808e-01
-1.305825973468960066e-01
-1.305591757935691266e-01
-1.305509027728340987e-01
-1.305251713496002330e-01
-1.304904496666491887e-01
-1.304580057821961292e-01
-1.304291578026392784e-01
-1.303713999351389097e-01
-1.303533522747861439e-01
-1.303464336052676809e-01
-1.303107664954556433e-01
-1.302880152363816157e-01
-1.302287231623454888e-01
-1.302056912812768474e-01
-1.301664994206739867e-01
-1.301400854695234643e-01
-1.301088808944177444e-01
-1.300853529825207189e-01
-1.300789000920254956e-01
-1.300297215799072481e-01
-1.299919906930909752e-01
-1.299811950360424406e-01
-1.299459536158598105e-01
-1.299029798254961454e-01
-1.298448513640285962e-01
-1.298272767704826969e-01
-1.297908190378221360e-01
-1.297758282100172633e-01
-1.297638248336955291e-01
-1.297429832601205701e-01
-1.297161667593090262e-01
-1.296959307409103479e-01
-1.296802479302109068e-01
-1.296435264571761670e-01
-1.296191333004414470e-01
-1.295956167314669116e-01
-1.295492597848127703e-01
-1.295163863553029371e-01
-1.294801370545368424e-01
-1.294473242119962286e-01
-1.294123825431079955e-01
-1.293779388992119528e-01
-1.293457820295620120e-01
-1.293080767222324623e-01
-1.292924836169088154e-01
-1.292475017701572026e-01
-1.292008258259002007e-01
-1.291931239345213145e-01
-1.291749587109529973e-01
-1.291387902404107779e-01
-1.291051860734960810e-01
-1.290699912121706094e-01
-1.290396770324958309e-01
-1.290156081735861215e-01
-1.289686037232591065e-01
-1.289235489555896064e-01
-1.289214504288231922e-01
-1.289053239973546039e-01
-1.288557526278447385e-01
-1.288464588918564746e-01
-1.288181484998268678e-01
-1.288110329215903516e-01
-1.287967740216440504e-01
-1.287204531274498687e-01
-1.287042070502971980e-01
-1.286836431573070150e-01
-1.286404679318758904e-01
-1.286153779397555263e-01
-1.285978769371343422e-01
-1.285612353666936436e-01
-1.285486647472240673e-01
-1.285146969076579604e-01
-1.284803309106646863e-01
-1.284622008587395503e-01
-1.284555661193882981e-01
-1.284358561463200821e-01
-1.283717617695940283e-01
-1.283244777509531809e-01
-1.283118603638538080e-01
-1.282503121781159161e-01
-1.282341770431611461e-01
-1.282171016243998096e-01
-1.281818704781160501e-01
-1.281612900159255219e-01
-1.280844504974022469e-01
-1.280760415834280297e-01
-1.280731057314444810e-01
-1.280009484256043883e-01
-1.279859889258297967e-01
-1.279765110988845267e-01
-1.279470077023077967e-01
-1.279198456224616698e-01
-1.279096842965878056e-01
-1.278576845252203109e-01
-1.278355727180603418e-01
-1.277975425158137390e-01
-1.277656707217238452e-01
-1.277520940733489763e-01
-1.277410872619080817e-01
-1.276891045209799236e-01
-1.276812699101766979e-01
-1.276519142732224221e-01
-1.276267840988339342e-01
-1.276020522366907162e-01
-1.275577036842237832e-01
-1.275355443296124769e-01
-1.275122325891812625e-01
-1.274693835035072276e-01
-1.274517499623452066e-01
-1.274268061512993100e-01
-1.274002703743450371e-01
-1.273836618270808296e-01
-1.273643722577821047e-01
-1.273486873231197691e-01
-1.273030545113288392e-01
-1.272547397136331304e-01
-1.271967464807237658e-01
-1.271904921270051447e-01
-1.271730580955512113e-01
-1.271571324824443683e-01
-1.271015381464702942e-01
-1.270651824513816253e-01
-1.270433978751455695e-01
-1.270290109389022037e-01
-1.270084892855408709e-01
-1.269724001696966864e-01
-1.269412117644503624e-01
-1.269130373590818261e-01
-1.268886081901032248e-01
-1.268433922039499395e-01
-1.268230911333752542e-01
-1.268161345795180972e-01
-1.267578276396332804e-01
-1.267312591877684247e-01
-1.267114675182792194e-01
-1.266948964207817996e-01
-1.266697438562350841e-01
-1.266500963855854978e-01
-1.265964519312454128e-01
-1.265589294811133858e-01
-1.265250031567298206e-01
-1.264885636810556546e-01
-1.264592926392471006e-01
-1.264522786320762260e-01
-1.264357340169962318e-01
-1.263987184669160824e-01
-1.263758819315236037e-01
-1.263514610293199614e-01
-1.263109434095476269e-01
-1.263017464655809829e-01
-1.262130609996534869e-01
-1.262044503228748615e-01
-1.261663352534644345e-01
-1.261360913915330062e-01
-1.261032122982026771e-01
-1.260765945787060971e-01
-1.260716991223981565e-01
-1.260378566582705528e-01
-1.260099448125653609e-01
-1.259822103584804509e-01
-1.259733211896747473e-01
-1.259382745341575127e-01
-1.259119039704391374e-01
-1.258929463036684848e-01
-1.258488268692800061e-01
-1.258304969553079300e-01
-1.258043439136692920e-01
-1.257856521200685918e-01
-1.257650771083424768e-01
-1.257139057102355517e-01
-1.256657665453401740e-01
-1.256321703744735507e-01
-1.256188261213618262e-01
-1.255900129674177301e-01
-1.255682104273664890e-01
-1.255588375425528980e-01
-1.255154640439769265e-01
-1.254813671088564342e-01
-1.254237008931346486e-01
-1.254041403041630254e-01
-1.253679034877922260e-01
-1.253555507121215107e-01
-1.253273710234353577e-01
-1.252731389573248921e-01
-1.252634444325444463e-01
-1.252576307514936538e-01
-1.252284353173770404e-01
-1.252018513522389909e-01
-1.251760273946100621e-01
-1.251547548365080642e-01
-1.251132439397939222e-01
-1.250861771018771662e-01
-1.250562653211848008e-01
-1.250180508354135078e-01
-1.249700524733494411e-01
-1.249534381373559044e-01
-1.249447731277671392e-01
-1.249236189141316178e-01
-1.248709857548703783e-01
-1.248473644265779836e-01
-1.247921304868757075e-01
-1.247648022902084763e-01
-1.247473754904872834e-01
-1.247317213991307738e-01
-1.246995776480788742e-01
-1.246844986828264668e-01
-1.246680116739149191e-01
-1.246013776652090399e-01
-1.245735173473383195e-01
-1.245024178740628817e-01
-1.244961733768295276e-01
-1.244802304330452358e-01
-1.244630674398167491e-01
-1.243967057615208704e-01
-1.243822747708466792e-01
-1.243577298084757865e-01
-1.243195715322119588e-01
-1.243006139151477396e-01
-1.242809476363333221e-01
-1.242618830329115520e-01
-1.242003861246833707e-01
-1.241718098610569976e-01
-1.241473286569557410e-01
-1.241341567779989108e-01
-1.241253881751262778e-01
-1.240724206377660788e-01
-1.240187594394470405e-01
-1.239902122572407728e-01
-1.239455608359748273e-01
-1.239317403188524847e-01
-1.239264749049297232e-01
-1.238768845933697904e-01
-1.238686369330299630e-01
-1.238430482062035931e-01
-1.238089042270950346e-01
-1.237680021141502051e-01
-1.237270393928904810e-01
-1.237113916121261037e-01
-1.236928325026828701e-01
-1.236755004442049166e-01
-1.236712358838209236e-01
-1.236105958499349733e-01
-1.235987404293694969e-01
-1.235511771149766791e-01
-1.235450407038664322e-01
-1.235177102761104428e-01
-1.235074573745331139e-01
-1.234663390591635712e-01
-1.234387303992218743e-01
-1.234182985173949698e-01
-1.233817368680717175e-01
-1.233390915956436296e-01
-1.233080380387916175e-01
-1.232724968964988843e-01
-1.232449034894438911e-01
-1.232012769195859891e-01
-1.231766988197323942e-01
-1.231469906158461358e-01
-1.231044354677159891e-01
-1.230628732872705577e-01
-1.230494453705670843e-01
-1.230378477650381497e-01
-1.230048723593259452e-01
-1.229456557217528667e-01
-1.229312724127362422e-01
-1.229232457597070061e-01
-1.228755680515983273e-01
-1.228483455564446658e-01
-1.228310050552467170e-01
-1.227905630604169684e-01
-1.227769626031973982e-01
-1.227670499903912860e-01
-1.227199931605570671e-01
-1.226674194864356138e-01
-1.226506930867030942e-01
-1.226204311430955929e-01
-1.226016057992631025e-01
-1.225611881131924985e-01
-1.225249555431047466e-01
-1.225044165597810042e-01
-1.224564726110033697e-01
-1.224411672733331236e-01
-1.223977036805997398e-01
-1.223754508910114003e-01
-1.223543818331798150e-01
-1.223432359719716644e-01
-1.223089900256273121e-01
-1.222916418076474554e-01
-1.222533961777350076e-01
-1.222364273269372359e-01
-1.222180035645996921e-01
-1.221821071468320030e-01
-1.221306301969803942e-01
-1.221203875839882158e-01
-1.221115362367578838e-01
-1.220698852926959954e-01
-1.220280644199452091e-01
-1.219995085423767056e-01
-1.219709074155447548e-01
-1.219413456191412171e-01
-1.219100135892089709e-01
-1.219017768354774267e-01
-1.218973388770288324e-01
-1.218525717778571604e-01
-1.218220061053681413e-01
-1.217859100896782898e-01
-1.217619388087288479e-01
-1.217444873270465133e-01
-1.216973823493583129e-01
-1.216741789146257025e-01
-1.216593117108733524e-01
-1.216348015940593164e-01
-1.216172730363694054e-01
-1.215991599909200249e-01
-1.215384153708313486e-01
-1.215159979903013276e-01
-1.214823022924625129e-01
-1.214673936917942954e-01
-1.214171226901437639e-01
-1.213818814214003006e-01
-1.213650541860969712e-01
-1.213424873048000452e-01
-1.212986538183394303e-01
-1.212826678968132732e-01
-1.212393205880918923e-01
-1.212222641791011746e-01
-1.211855393015934812e-01
-1.211643788989797688e-01
-1.211406374952528064e-01
-1.211328732151409626e-01
-1.211040771784229197e-01
-1.210903999057413305e-01
-1.210559023310850413e-01
-1.210413696513486792e-01
-1.210014776580407014e-01
-1.209652401726443727e-01
-1.209298912427683448e-01
-1.208983897797208384e-01
-1.208736894930877159e-01
-1.208361847777031650e-01
-1.208080722916509697e-01
-1.207968509139235869e-01
-1.207684817681559108e-01
-1.207454953388242547e-01
-1.207344627068630272e-01
-1.207134741828619073e-01
-1.206853550754084237e-01
-1.206450729734135363e-01
-1.206398376322231347e-01
-1.205899793642483397e-01
-1.205603144920990577e-01
-1.205273953085445882e-01
-1.205156683320006972e-01
-1.204728042526678200e-01
-1.204715558569766920e-01
-1.204580632582811506e-01
-1.204395500368707073e-01
-1.204142011268582446e-01
-1.203610523963319634e-01
-1.203206642340266530e-01
-1.202919679075265813e-01
-1.202537499051072045e-01
-1.202250097546148921e-01
-1.202173487936587237e-01
-1.201831959555871299e-01
-1.201390830950062605e-01
-1.201295171534719486e-01
-1.200883841818361220e-01
-1.200802579926665559e-01
-1.200621162163238720e-01
-1.200387898153382482e-01
-1.200117430574471067e-01
-1.199874962654818578e-01
-1.199768305248312961e-01
-1.199553348739801073e-01
-1.199142631501206868e-01
-1.198714106568329052e-01
-1.198583349255325781e-01
-1.198285810327971712e-01
-1.197998695862518281e-01
-1.197528483302687796e-01
-1.197462028230201481e-01
-1.197216559174452410e-01
-1.197088603012184949e-01
-1.196785386108037696e-01
-1.196211348900441396e-01
-1.195999884681224201e-01
-1.195831086628448836e-01
-1.195617749575965116e-01
-1.195294506163480652e-01
-1.195054555047337652e-01
-1.194780034547242575e-01
-1.194643069330423857e-01
-1.194321793272214993e-01
-1.194199916156244434e-01
-1.193727175564960608e-01
-1.193568611001559199e-01
-1.193157002074870243e-01
-1.193035471666060443e-01
-1.192955901212807424e-01
-1.192466166057222499e-01
-1.192309524808463084e-01
-1.191767895163442781e-01
-1.191407726165251146e-01
-1.191169032782094239e-01
-1.190961471822287454e-01
-1.190926253940748636e-01
-1.190522320755227348e-01
-1.190257349422900179e-01
-1.189776919071691419e-01
-1.189598416010496651e-01
-1.189193148652049892e-01
-1.188987730304465751e-01
-1.188685573050645705e-01
-1.188335444747386227e-01
-1.188315293408213347e-01
-1.188127176817710406e-01
-1.187695417334513337e-01
-1.187593626473903430e-01
-1.187291251478816145e-01
-1.186731440516166636e-01
-1.186428528807406957e-01
-1.186257071316056677e-01
-1.186094054495882566e-01
-1.186008436190716109e-01
-1.185627901075985979e-01
-1.185479719107844776e-01
-1.185308413769544655e-01
-1.185122742607131463e-01
-1.184961246509249333e-01
-1.184802573040431017e-01
-1.184420574523460390e-01
-1.184209074579967991e-01
-1.184036318536282884e-01
-1.183837648013024713e-01
-1.183322905232163380e-01
-1.183051613437540728e-01
-1.182721188291110670e-01
-1.182589814724900878e-01
-1.182508956738312078e-01
-1.182258245266559482e-01
-1.181944562805360421e-01
-1.181637909310744028e-01
-1.181445999620305554e-01
-1.181257948966107918e-01
-1.181063152434868868e-01
-1.180675977067963400e-01
-1.180597007379380892e-01
-1.180182883994574383e-01
-1.179803806861188520e-01
-1.179593249187443627e-01
-1.179545358104359398e-01
-1.179178528856112684e-01
-1.179034968802858407e-01
-1.178963201897721969e-01
-1.178752694612870688e-01
-1.178286009567920678e-01
-1.178022164369588454e-01
-1.177837320193216852e-01
-1.177359509766661982e-01
-1.177004611390098099e-01
-1.176930745891230645e-01
-1.176453504567894770e-01
-1.176216264180039439e-01
-1.176131718798479608e-01
-1.175838541188105324e-01
-1.175606197515073059e-01
-1.175478300163402268e-01
-1.174962302040070683e-01
-1.174666734876919083e-01
-1.174392846522061273e-01
-1.174259435688566888e-01
-1.174133830689347291e-01
-1.174033838648685379e-01
-1.173611142011312114e-01
-1.173258328446406817e-01
-1.173023970296499241e-01
-1.172796164416469167e-01
-1.172688653078598486e-01
-1.172495310435090199e-01
-1.172054023629336139e-01
-1.171831160024337515e-01
-1.171606719805510233e-01
-1.171379858678017749e-01
-1.170986073718600085e-01
-1.170772473011275905e-01
-1.170418702172332515e-01
-1.170257779461230940e-01
-1.170084082445841112e-01
-1.169631194178674671e-01
-1.169550838302579332e-01
-1.169369197985392073e-01
-1.169048503960572749e-01
-1.168820524799208116e-01
-1.168411598213011382e-01
-1.168373898896744312e-01
-1.168300200344229434e-01
-1.168075551553327540e-01
-1.167438483936582005e-01
-1.167342894989558399e-01
-1.167072582834645378e-01
-1.166785050910788546e-01
-1.166595155945883144e-01
-1.166531024045326104e-01
-1.166243952537940332e-01
-1.165939586532996342e-01
-1.165572778608790494e-01
-1.165559454861342936e-01
-1.165259876988909427e-01
-1.165061905882505411e-01
-1.164766152355626583e-01
-1.164643631613048458e-01
-1.164376328804050675e-01
-1.164014903777187693e-01
-1.163738095315131060e-01
-1.163596325277810040e-01
-1.163382923695978899e-01
-1.162979220407714120e-01
-1.162379827121206022e-01
-1.162293957426135116e-01
-1.162002924563422523e-01
-1.161966214501312378e-01
-1.161367451928534689e-01
-1.161222530416716470e-01
-1.160766756658505872e-01
-1.160697569063695866e-01
-1.160526446900451147e-01
-1.160102376988237372e-01
-1.159952330141567345e-01
-1.159897207152333631e-01
-1.159499963817958168e-01
-1.159418445601622660e-01
-1.159197438215394949e-01
-1.158632746902669985e-01
-1.158543895030765547e-01
-1.158455187295211186e-01
-1.158070833738118199e-01
-1.157980868549898790e-01
-1.157776498123617437e-01
-1.157600009432730725e-01
-1.157538866776081365e-01
-1.157289233421545382e-01
-1.157070128656411401e-01
-1.156558809273878219e-01
-1.156356691810234150e-01
-1.156171014661649399e-01
-1.156068171804487954e-01
-1.155727482510275628e-01
-1.155622813621644263e-01
-1.155498762594874274e-01
-1.155261544482131530e-01
-1.154774107734897470e-01
-1.154620765018504192e-01
-1.154441809382019402e-01
-1.154076403808171614e-01
-1.153629924150018915e-01
-1.153325427761548727e-01
-1.153097848324086960e-01
-1.153023363290917314e-01
-1.152974477922942553e-01
-1.152688544022968942e-01
-1.152157923949000684e-01
-1.152052146231662688e-01
-1.151783005609390842e-01
-1.151399625583724717e-01
-1.151129335867184522e-01
-1.150920850372182946e-01
-1.150852715248559532e-01
-1.150696009250229690e-01
-1.150552705774283979e-01
-1.150363891674957562e-01
-1.149840926148278375e-01
-1.149724191161508591e-01
-1.149637235293516080e-01
-1.149334987316188716e-01
-1.149264900767252850e-01
-1.148654862852847014e-01
-1.148416021571503909e-01
-1.148237720853440280e-01
-1.148092720021844093e-01
-1.147689016410553264e-01
-1.147283030801737880e-01
-1.147210154988803354e-01
-1.147158627576871648e-01
-1.146836701482734366e-01
-1.146612676483988180e-01
-1.146477926673330483e-01
-1.146324621465891480e-01
-1.146162617881098245e-01
-1.145779437313540483e-01
-1.145536142892724651e-01
-1.145341361204112451e-01
-1.145200542408937039e-01
-1.144651398546232268e-01
-1.144586192573704975e-01
-1.144466183101306711e-01
-1.144135448935957589e-01
-1.143920402452170693e-01
-1.143702912385541060e-01
-1.143353210982337997e-01
-1.143327387211860169e-01
-1.142981787165983365e-01
-1.142783814875727999e-01
-1.142519433455475575e-01
-1.142288095566147410e-01
-1.142141518474954764e-01
-1.141995487752154037e-01
-1.141777101232745451e-01
-1.141599143623168999e-01
-1.141527462435346918e-01
-1.141156177635996027e-01
-1.140724548502621560e-01
-1.140569579436104819e-01
-1.140474367878906714e-01
-1.139928099782621662e-01
-1.139715970156148506e-01
-1.139516618452441343e-01
-1.139382533762428873e-01
-1.138965676795233861e-01
-1.138820649829864196e-01
-1.138583371641442576e-01
-1.138426533143656605e-01
-1.137941737935170006e-01
-1.137896034798749623e-01
-1.137748769708359364e-01
-1.137425107173539451e-01
-1.137390082201004682e-01
-1.137262001703903957e-01
-1.136954680651994232e-01
-1.136716818753613356e-01
-1.136206031544966522e-01
-1.136138037096857956e-01
-1.136052845378383025e-01
-1.135559204317457549e-01
-1.135281227553932015e-01
-1.135147548637872039e-01
-1.134752914785175648e-01
-1.134651904719471416e-01
-1.134617553634260090e-01
-1.134282580360728432e-01
-1.134102499376870299e-01
-1.133979413961596905e-01
-1.133575781153046413e-01
-1.133282412198110267e-01
-1.133103491823928277e-01
-1.132697732585641326e-01
-1.132639730095078290e-01
-1.132406489082411205e-01
-1.132218100533164129e-01
-1.131910846252393854e-01
-1.131532288124352525e-01
-1.131109878613417996e-01
-1.130898813233241207e-01
-1.130696551314300247e-01
-1.130506967236802607e-01
-1.130405282882471774e-01
-1.130237134989726111e-01
-1.129918931562294282e-01
-1.129633743149677516e-01
-1.129500503933267008e-01
-1.129141840033943134e-01
-1.129024561915543401e-01
-1.128884767215526663e-01
-1.128677055842604859e-01
-1.128409259083417437e-01
-1.128373323653761029e-01
-1.128106125945750049e-01
-1.127827206081766509e-01
-1.127616372850805682e-01
-1.127481898180552888e-01
-1.127435849543987623e-01
-1.127147899372007989e-01
-1.126997583828274474e-01
-1.126670254448673969e-01
-1.126233520129949761e-01
-1.126066371714179171e-01
-1.125871986340036268e-01
-1.125640136661145985e-01
-1.125391102962376710e-01
-1.124935922316772641e-01
-1.124684852556845915e-01
-1.124611262556264313e-01
-1.124182191823983323e-01
-1.124038439334568984e-01
-1.123950725615017743e-01
-1.123685798528386015e-01
-1.123526134098732920e-01
-1.123254943340379064e-01
-1.123171959246243856e-01
-1.122891758740497126e-01
-1.122659985276238392e-01
-1.122355175537655125e-01
-1.122222098559027548e-01
-1.121991570672494221e-01
-1.121613075458019193e-01
-1.121510326861116513e-01
-1.121456936613749733e-01
-1.120660303192858864e-01
-1.120575293897661806e-01
-1.120453294351626827e-01
-1.120332577289331610e-01
-1.120162914883233995e-01
-1.119918277776885684e-01
-1.119746158723720630e-01
-1.119481261285790730e-01
-1.119393222098372387e-01
-1.119097964927104338e-01
-1.118843522572075810e-01
-1.118546922505632424e-01
-1.118185875164079690e-01
-1.118053582107089161e-01
-1.117863134272519543e-01
-1.117521820285025391e-01
-1.117349128036139450e-01
-1.117149272675153071e-01
-1.117023110861696256e-01
-1.116834888751739863e-01
-1.116407324946477875e-01
-1.116288719386732686e-01
-1.116037099259071241e-01
-1.115983993036682997e-01
-1.115641731593424446e-01
-1.115281372844971197e-01
-1.114990093963828810e-01
-1.114772687965605302e-01
-1.114676989878536084e-01
-1.114553921215244991e-01
-1.114029207912517194e-01
-1.113840542620837260e-01
-1.113676145849218924e-01
-1.113342199468494165e-01
-1.113110732300358341e-01
-1.112895168048954331e-01
-1.112745137108474558e-01
-1.112563121650122500e-01
-1.112335623508903526e-01
-1.112174761549954427e-01
-1.111835760188689681e-01
-1.111612396989154206e-01
-1.111435928668629558e-01
-1.111280846020279711e-01
-1.111038068456818295e-01
-1.110954956037844554e-01
-1.110560386444816028e-01
-1.110312793463704428e-01
-1.109849966544431410e-01
-1.109536308088020229e-01
-1.109346209507175163e-01
-1.109092033720384396e-01
-1.108871157984009925e-01
-1.108732847777240960e-01
-1.108412106435993638e-01
-1.108266445943840439e-01
-1.108117598048444230e-01
-1.108013251878014471e-01
-1.107643944962364013e-01
-1.107282253063223976e-01
-1.106979880920842263e-01
-1.106808013727117734e-01
-1.106532674998720045e-01
-1.106396677941846873e-01
-1.106017455369441849e-01
-1.105899956711492160e-01
-1.105685463172995098e-01
-1.105402850290482797e-01
-1.105196990946051561e-01
-1.105056729322771436e-01
-1.104974899127910415e-01
-1.104872275118294889e-01
-1.104589209580826570e-01
-1.104405556901989216e-01
-1.104317056194627500e-01
-1.103944028176728209e-01
-1.103678302682345735e-01
-1.103479729604946447e-01
-1.103195285612398047e-01
-1.102631748974983450e-01
-1.102584336148690614e-01
-1.102442286757429335e-01
-1.102129545796131094e-01
-1.101943637772651308e-01
-1.101778273682445242e-01
-1.101652236544450048e-01
-1.101414842978673814e-01
-1.101176854153176343e-01
-1.100941427101648218e-01
-1.100665324435208259e-01
-1.100296147298887306e-01
-1.100050305917771032e-01
-1.099987530805496827e-01
-1.099730542243307074e-01
-1.099448706398485076e-01
-1.099211442624377644e-01
-1.098959864814571252e-01
-1.098615210408244447e-01
-1.098389171851931745e-01
-1.098184809326681333e-01
-1.097990372519563329e-01
-1.097841634264401234e-01
-1.097529063366052826e-01
-1.097388827273930723e-01
-1.097061102901426000e-01
-1.096884963892017228e-01
-1.096722843680339177e-01
-1.096498269250597846e-01
-1.096354167706648508e-01
-1.096162820833219420e-01
-1.095940589813185484e-01
-1.095702660157356900e-01
-1.095464559794692982e-01
-1.095289515858075546e-01
-1.094950781279913632e-01
-1.094794576383013862e-01
-1.094595570246674199e-01
-1.094526197025627590e-01
-1.094170635432862304e-01
-1.094122650310331291e-01
-1.093868072106761180e-01
-1.093727681277568142e-01
-1.093446996012413797e-01
-1.092958206154484579e-01
-1.092824092425243032e-01
-1.092548091234365748e-01
-1.092417018613888735e-01
-1.092329163629980338e-01
-1.091882327486040638e-01
-1.091848042638389749e-01
-1.091361194991071204e-01
-1.091244507313999523e-01
-1.090998947896996418e-01
-1.090834218852674842e-01
-1.090398416088466105e-01
-1.090205891355630619e-01
-1.090104258100601242e-01
-1.090005645205840701e-01
-1.089646358102975277e-01
-1.089555389834815091e-01
-1.089310554642037576e-01
-1.089184096103593125e-01
-1.088666907157559427e-01
-1.088530049077485740e-01
-1.088171097353239636e-01
-1.087985007764762646e-01
-1.087859995129088209e-01
-1.087604591212566751e-01
-1.087559642925653991e-01
-1.087395633179243093e-01
-1.086828834454569015e-01
-1.086622979764072516e-01
-1.086507847608219335e-01
-1.086235579718006217e-01
-1.086047476692297287e-01
-1.085663633932962002e-01
-1.085322479135129858e-01
-1.085305955972475089e-01
-1.085216073196808573e-01
-1.085106592146907745e-01
-1.084702014023692929e-01
-1.084179327235738621e-01
-1.084104559262172862e-01
-1.083987485225113567e-01
-1.083731748481557011e-01
-1.083634490924502980e-01
-1.083213221603740728e-01
-1.082961287329919642e-01
-1.082848580412732464e-01
-1.082637894467866069e-01
-1.082333564123035274e-01
-1.081989429865349295e-01
-1.081789715934533547e-01
-1.081729075039385424e-01
-1.081503857918745815e-01
-1.081391753707496295e-01
-1.081126244530689617e-01
-1.081056650415312681e-01
-1.080614320161482622e-01
-1.080256423103282959e-01
-1.080051303812672447e-01
-1.079781383179043985e-01
-1.079745651565382214e-01
-1.079273506015677175e-01
-1.079165254074197222e-01
-1.078694645322055556e-01
-1.078523401842604590e-01
-1.078190442890991363e-01
-1.078061949133810871e-01
-1.077821227242741764e-01
-1.077460081760137911e-01
-1.077157436923457945e-01
-1.077035930651390749e-01
-1.076753805687623855e-01
-1.076565001433509583e-01
-1.076280945501757735e-01
-1.076061406219985250e-01
-1.075798272133442757e-01
-1.075686194836171505e-01
-1.075417436530116955e-01
-1.075251041943725283e-01
-1.074814492547826739e-01
-1.074681872308938801e-01
-1.074494957144144502e-01
-1.074254269524569094e-01
-1.074120062455747593e-01
-1.073926839028757352e-01
-1.073683700871445601e-01
-1.073507715701967624e-01
-1.073142861194228692e-01
-1.073018158637312480e-01
-1.072972922406521257e-01
-1.072465191095421100e-01
-1.072244941680720043e-01
-1.071941764232642036e-01
-1.071626075079421259e-01
-1.071429350911734801e-01
-1.071185590213781791e-01
-1.071048267905410634e-01
-1.070867431464049557e-01
-1.070776128479130063e-01
-1.070462754437642161e-01
-1.070140954328359928e-01
-1.069841770135599446e-01
-1.069811078450707276e-01
-1.069673659770509766e-01
-1.069413494999844338e-01
-1.069350467370254187e-01
-1.069203562061341317e-01
-1.068733786535169816e-01
-1.068614766031823204e-01
-1.068118297190066845e-01
-1.068069949131356666e-01
-1.067736200575149508e-01
-1.067545267108392371e-01
-1.067245565591810330e-01
-1.067025371990701355e-01
-1.066627743894121294e-01
-1.066469617853648411e-01
-1.066231088390368620e-01
-1.065910479567319935e-01
-1.065461483079190308e-01
-1.065347137846932302e-01
-1.065291355909334936e-01
-1.064843459707814632e-01
-1.064780210013388795e-01
-1.064390733593502947e-01
-1.064016599526622919e-01
-1.063848870306993155e-01
-1.063686585233503679e-01
-1.063502403876761537e-01
-1.063119881645394893e-01
-1.062899869093348049e-01
-1.062580560471622082e-01
-1.062205730122183778e-01
-1.062061650055545481e-01
-1.061816646574442746e-01
-1.061586271326820652e-01
-1.061435386438205064e-01
-1.061332520654829636e-01
-1.061005097472682845e-01
-1.060675010027946619e-01
-1.060472473384161118e-01
-1.060305170939932762e-01
-1.060202206906429578e-01
-1.059981901592199072e-01
-1.059645410482743799e-01
-1.059539137009026522e-01
-1.059217493290643686e-01
-1.058920476635585861e-01
-1.058416035211080797e-01
-1.058330370343683602e-01
-1.058078401431819804e-01
-1.057779951030300702e-01
-1.057617905206912901e-01
-1.057479946093982659e-01
-1.057029573764855790e-01
-1.056690981868138590e-01
-1.056627701910048400e-01
-1.056505972912302194e-01
-1.056246761244066523e-01
-1.055621994889430759e-01
-1.055535907268327911e-01
-1.055325419876252391e-01
-1.055047843653131034e-01
-1.054730278191705894e-01
-1.054425820100999278e-01
-1.054335155868756091e-01
-1.054168867768892071e-01
-1.053695711365869869e-01
-1.053301587321379407e-01
-1.053114833866262978e-01
-1.052991696448701275e-01
-1.052667498151473313e-01
-1.052182177237619420e-01
-1.052140469950918755e-01
-1.051937747247692623e-01
-1.051734672948239635e-01
-1.051569446676934305e-01
-1.051291890016768371e-01
-1.051088206639381184e-01
-1.050967501469347309e-01
-1.050790141912668896e-01
-1.050616416440416090e-01
-1.050095778216696141e-01
-1.049739897107819231e-01
-1.049440426900389023e-01
-1.049365234929673096e-01
-1.049091064929585371e-01
-1.048819300578758551e-01
-1.048635956425750249e-01
-1.048547825179907966e-01
-1.048362100776156769e-01
-1.048076581519133132e-01
-1.047875689561920953e-01
-1.047340846332984465e-01
-1.047239190173772094e-01
-1.047146692235935983e-01
-1.046920407379380857e-01
-1.046592080849024775e-01
-1.046508023438646184e-01
-1.046053233221795609e-01
-1.045910504799955343e-01
-1.045659495851674059e-01
-1.045566539895998459e-01
-1.045370210927662746e-01
-1.045012003976800996e-01
-1.044829822114239637e-01
-1.044574064484923015e-01
-1.043882505961143958e-01
-1.043724541842874498e-01
-1.043657583203919104e-01
-1.043466878858747005e-01
-1.043010704039716852e-01
-1.042793495438847917e-01
-1.042667662261715367e-01
-1.042263967515159317e-01
-1.042078708523221653e-01
-1.041847118546319340e-01
-1.041525203373173947e-01
-1.041333115039411172e-01
-1.040839908151651449e-01
-1.040612990648613068e-01
-1.040463448216317754e-01
-1.040153850277543146e-01
-1.039942457714082835e-01
-1.039831471114129324e-01
-1.039435954350656499e-01
-1.039411517367874460e-01
-1.039119786657111966e-01
-1.038589011741735402e-01
-1.038518480830648016e-01
-1.038179105247714618e-01
-1.038102524036647323e-01
-1.037883198849919586e-01
-1.037305159517457054e-01
-1.037150162868632486e-01
-1.037031543522046462e-01
-1.036780265380128907e-01
-1.036532876304663564e-01
-1.036348986047378740e-01
-1.035781318254539729e-01
-1.035731583786747290e-01
-1.035547400084211866e-01
-1.035236278079476324e-01
-1.035127723256744348e-01
-1.034661163896192504e-01
-1.034499421078730885e-01
-1.034174784269201453e-01
-1.034027069701445867e-01
-1.033811164313800102e-01
-1.033670808722512990e-01
-1.033373405493271946e-01
-1.032809652255634314e-01
-1.032754875683059570e-01
-1.032347757628153118e-01
-1.032243507428534934e-01
-1.031616257473285114e-01
-1.031466704370133380e-01
-1.031222037593812479e-01
-1.030607405742783311e-01
-1.030459608957691453e-01
-1.030345855674676958e-01
-1.030061009812440476e-01
-1.029751637618828153e-01
-1.029600218051520966e-01
-1.029407846540204008e-01
-1.029191584198669573e-01
-1.028928082553121903e-01
-1.028809303411460652e-01
-1.028656969350960904e-01
-1.028342619944057901e-01
-1.027973918380060414e-01
-1.027785776412246388e-01
-1.027540032722573937e-01
-1.027245500321093963e-01
-1.026954205996486735e-01
-1.026642477982715185e-01
-1.026219572411512237e-01
-1.026082639655232498e-01
-1.025735571488863573e-01
-1.025583201174432024e-01
-1.025418339847439242e-01
-1.025297885582711344e-01
-1.024936722295029246e-01
-1.024864799796059711e-01
-1.024475092072438254e-01
-1.024346106188653294e-01
-1.024112957104288402e-01
-1.023525209906092359e-01
-1.023040841439102067e-01
-1.022845969720065640e-01
-1.022683502274773504e-01
-1.022637795656216320e-01
-1.022278885709705654e-01
-1.022008796236124062e-01
-1.021760483392647745e-01
-1.021701910284755210e-01
-1.021610952830015739e-01
-1.021001129692675202e-01
-1.020561707783658734e-01
-1.020250259369602508e-01
-1.019868870752882739e-01
-1.019681359780058860e-01
-1.019284459920650199e-01
-1.018937733201392692e-01
-1.018840942819044249e-01
-1.018478885904674225e-01
-1.018409657073809649e-01
-1.018255785808211134e-01
-1.017799008741844535e-01
-1.017663694442931810e-01
-1.017497277717364923e-01
-1.017024672911415462e-01
-1.016866225419002789e-01
-1.016654480731214172e-01
-1.016502522225089522e-01
-1.016150882925876409e-01
-1.016061533444060638e-01
-1.015921509061237238e-01
-1.015580134915893828e-01
-1.015400512300980440e-01
-1.015056889697578124e-01
-1.014701373819819341e-01
-1.014331644995739856e-01
-1.014137401672000893e-01
-1.013975678331422714e-01
-1.013633734976462086e-01
-1.013279667688014030e-01
-1.012949847374051138e-01
-1.012718860527379861e-01
-1.012456592817260748e-01
-1.012197472323133618e-01
-1.011995397576614664e-01
-1.011592602169016086e-01
-1.011490657357740075e-01
-1.011305381482794918e-01
-1.011165093780899416e-01
-1.010689936134483990e-01
-1.010393778437383150e-01
-1.010048686544598728e-01
-1.009675414985335418e-01
-1.009352358270969308e-01
-1.008948054300450592e-01
-1.008796177120216131e-01
-1.008550674626788324e-01
-1.008257594634445198e-01
-1.008009878835967321e-01
-1.007900986001874499e-01
-1.007489235940779715e-01
-1.007245982760052727e-01
-1.006797037581865506e-01
-1.006609795278301245e-01
-1.006588678860958486e-01
-1.006300146462275336e-01
-1.006245198943428731e-01
-1.005774519743913853e-01
-1.005645427643709622e-01
-1.005118243999447436e-01
-1.004850665409962318e-01
-1.004633688814486892e-01
-1.004312367433568554e-01
-1.003980156702778681e-01
-1.003702114867857376e-01
-1.003594195409572010e-01
-1.003329899093380606e-01
-1.003174269219956616e-01
-1.002784757018710116e-01
-1.002706287939693908e-01
-1.002417962496136294e-01
-1.001852971071913179e-01
-1.001630983725129986e-01
-1.001388343626553878e-01
-1.001324091439058095e-01
-1.001133867746126782e-01
-1.000774273425877048e-01
-1.000322497775431863e-01
-1.000135345113545848e-01
-9.998113086245424830e-02
-9.996493824479313339e-02
-9.992010692373751168e-02
-9.991767988653718624e-02
-9.989496420931870402e-02
-9.987346457066698102e-02
-9.984240828605672746e-02
-9.980495742282019522e-02
-9.975384721128935372e-02
-9.972968032585310949e-02
-9.972945886089049083e-02
-9.968483904597896794e-02
-9.967421328800468716e-02
-9.964677639167596190e-02
-9.961476751297446142e-02
-9.959680162706635587e-02
-9.954901249172282141e-02
-9.953764294826308867e-02
-9.951409888481393962e-02
-9.949364924841044844e-02
-9.947546334097459586e-02
-9.944209320840108335e-02
-9.942320104833649030e-02
-9.936432308687015436e-02
-9.934428686951196630e-02
-9.931593123307738691e-02
-9.930185510307393271e-02
-9.927513695092524126e-02
-9.925852349196537250e-02
-9.920792359499194801e-02
-9.916846012502059104e-02
-9.915694095034080502e-02
-9.913275751138447833e-02
-9.912366740000741472e-02
-9.911032324788757175e-02
-9.903344558755425298e-02
-9.901329842295444883e-02
-9.897540816793701235e-02
-9.894855425957899131e-02
-9.893833697992490683e-02
-9.890953418027506605e-02
-9.888654037176816680e-02
-9.887715273087410717e-02
-9.886120173470630546e-02
-9.885198932507366365e-02
-9.884659097693634933e-02
-9.880189078265882996e-02
-9.874419880048873610e-02
-9.873563440596153096e-02
-9.871569357217668816e-02
-9.869971208734157342e-02
-9.864441262968987045e-02
-9.863972816324187431e-02
-9.860128010133886733e-02
-9.856883484563505604e-02
-9.853884568223789109e-02
-9.851132297111600544e-02
-9.848687734942176975e-02
-9.847866421426446082e-02
-9.847286179530170824e-02
-9.842743233778494805e-02
-9.841180526114540195e-02
-9.839535693740208977e-02
-9.835270320694697310e-02
-9.832562851723955499e-02
-9.828754459081781580e-02
-9.827959729301635750e-02
-9.822901462229055580e-02
-9.822264409783357242e-02
-9.817057577895632603e-02
-9.815393419672593933e-02
-9.813662459033975494e-02
-9.812537975021237702e-02
-9.809467133657362448e-02
-9.807663048790046800e-02
-9.801680120942007912e-02
-9.798150971495442341e-02
-9.796561175409795874e-02
-9.793625339137815300e-02
-9.791281733692130951e-02
-9.789338769651448335e-02
-9.787978985509945828e-02
-9.782756939158337994e-02
-9.778735502277755010e-02
-9.777905667181116534e-02
-9.775789480964744427e-02
-9.773101691158880833e-02
-9.770644319676624612e-02
-9.768303626297022979e-02
-9.764420627198333591e-02
-9.760388091762164930e-02
-9.757680903267609840e-02
-9.755665778371586105e-02
-9.753808928174159676e-02
-9.751458806689816683e-02
-9.749808390797529145e-02
-9.747231263482353247e-02
-9.744417388551296355e-02
-9.741771100516838366e-02
-9.740949535649909286e-02
-9.735787566776757385e-02
-9.729500471778368409e-02
-9.728251742607460506e-02
-9.725675319233362259e-02
-9.722085239251107569e-02
-9.719154981328878562e-02
-9.716346784250839974e-02
-9.715360870759534584e-02
-9.712983464129246181e-02
-9.710593317407764657e-02
-9.708050045343813439e-02
-9.706784031728984963e-02
-9.704077052091711342e-02
-9.700488069346410724e-02
-9.696823965879969309e-02
-9.694211126562243819e-02
-9.690466707669659341e-02
-9.688734740723550787e-02
-9.684835328227567319e-02
-9.682053318376507289e-02
-9.680415302319084203e-02
-9.679393096727120782e-02
-9.677018719016641790e-02
-9.674514760298694172e-02
-9.673235690373219176e-02
-9.671000524178693936e-02
-9.668331789973891310e-02
-9.662105622917810388e-02
-9.660780342121971787e-02
-9.658833840061822884e-02
-9.657228801073916569e-02
-9.651377634416163920e-02
-9.649300420958237257e-02
-9.646799353590088111e-02
-9.641968121191632490e-02
-9.640763533120538797e-02
-9.637308117006426755e-02
-9.632575710812671388e-02
-9.631024269723223452e-02
-9.630219306150031300e-02
-9.628915544377678049e-02
-9.624471431285855361e-02
-9.622189569947264820e-02
-9.620799251251491158e-02
-9.618990814838296322e-02
-9.615908757253310846e-02
-9.613596161488194292e-02
-9.609820312476147208e-02
-9.606459006780129761e-02
-9.605937486178772744e-02
-9.602023260914482883e-02
-9.599132581267766362e-02
-9.595174350578455913e-02
-9.594450769610401997e-02
-9.594139944646581930e-02
-9.590258600024520463e-02
-9.586750981230826585e-02
-9.584650305844585882e-02
-9.583099263894939712e-02
-9.576674722951583618e-02
-9.575743253762195040e-02
-9.571216053500042342e-02
-9.569465993115525149e-02
-9.566315157987789752e-02
-9.563507582038471844e-02
-9.562368608768528899e-02
-9.560501423789874442e-02
-9.558785768685046369e-02
-9.555958777518896996e-02
-9.552417550815597846e-02
-9.544266015783223200e-02
-9.543393666208574433e-02
-9.542447156309055711e-02
-9.540638254041969302e-02
-9.536818952087755541e-02
-9.535639221937958210e-02
-9.533368038343661977e-02
-9.531351924748299176e-02
-9.529769980083716008e-02
-9.528288018404676429e-02
-9.523862153336243308e-02
-9.519849212151823559e-02
-9.514746104854701625e-02
-9.512297851926526659e-02
-9.509374803186770864e-02
-9.506801383127877481e-02
-9.504823016536631530e-02
-9.502684985314036048e-02
-9.501149547118833971e-02
-9.497325180175114623e-02
-9.494663450426285567e-02
-9.492361727444625918e-02
-9.489432511169534901e-02
-9.485302609787110706e-02
-9.482879351994072392e-02
-9.481399013511992990e-02
-9.475598643603544424e-02
-9.474038865349632133e-02
-9.472750469733806633e-02
-9.470852731767800958e-02
-9.468570639950607548e-02
-9.467057724964295096e-02
-9.466396959457420990e-02
-9.459293302169749507e-02
-9.455568666793126575e-02
-9.453891824353247153e-02
-9.453290569490008233e-02
-9.448021946562853990e-02
-9.446849695209211251e-02
-9.444392731164000243e-02
-9.441487198377079837e-02
-9.436984145565688320e-02
-9.434981035748360445e-02
-9.434627161554529073e-02
-9.431035925599795533e-02
-9.428593887520220207e-02
-9.425132016709256155e-02
-9.422992737366528426e-02
-9.422218466138723714e-02
-9.416833363939264290e-02
-9.415099214768188340e-02
-9.413007313184476588e-02
-9.411196692577358802e-02
-9.409603261866225643e-02
-9.407162609647765072e-02
-9.404350004720749001e-02
-9.400251448172847191e-02
-9.398191584535808829e-02
-9.395527030685027481e-02
-9.393150716835019232e-02
-9.391407491178080380e-02
-9.386947525966604644e-02
-9.386363021208068980e-02
-9.383443361660409598e-02
-9.381064507213049408e-02
-9.378570758996507273e-02
-9.374362363795138431e-02
-9.371123336031678130e-02
-9.369773817557663920e-02
-9.363915379282222728e-02
-9.361917359772711777e-02
-9.360718407287210718e-02
-9.358386365556220499e-02
-9.356839893617960313e-02
-9.350661756980205297e-02
-9.349131764427201507e-02
-9.344030527441699041e-02
-9.342718732370108858e-02
-9.339963620355790086e-02
-9.338445711923504255e-02
-9.336042755416457117e-02
-9.335222177158949974e-02
-9.333463902182453920e-02
-9.332517871062642745e-02
-9.328004199323536305e-02
-9.323313763953075539e-02
-9.322058750155168272e-02
-9.319646655482302644e-02
-9.315639677360162962e-02
-9.314709731698239681e-02
-9.311700282217061364e-02
-9.309910848553740181e-02
-9.308462308882423097e-02
-9.305911917186587834e-02
-9.301021097346739985e-02
-9.299132271938431726e-02
-9.297364372367766805e-02
-9.291481376123114644e-02
-9.286780726933802077e-02
-9.286218102548171593e-02
-9.282888076808343270e-02
-9.279710814856753642e-02
-9.279241334440649358e-02
-9.276313189101445533e-02
-9.273425338579036059e-02
-9.270154825956899991e-02
-9.268452005060137666e-02
-9.265089596068870614e-02
-9.263317190974892923e-02
-9.259824096031502028e-02
-9.256308063576751399e-02
-9.254299443262131719e-02
-9.251734982430562249e-02
-9.249367061922100786e-02
-9.247694095039674100e-02
-9.246598879231790469e-02
-9.245386008656439336e-02
-9.243159009964577177e-02
-9.237955422126756244e-02
-9.236173072159908903e-02
-9.231417681651105100e-02
-9.229297109938613963e-02
-9.223508590998089063e-02
-9.221804420703461069e-02
-9.221157486596714969e-02
-9.218626911942701119e-02
-9.212344423516954928e-02
-9.209940930492616085e-02
-9.208678747114024121e-02
-9.205464784474531870e-02
-9.203537696482103070e-02
-9.200454111001607482e-02
-9.198381311205297561e-02
-9.194559214668848734e-02
-9.193816363196957719e-02
-9.190709996552670624e-02
-9.187897677790859974e-02
-9.181202810611269194e-02
-9.178826720795929539e-02
-9.178201535805557976e-02
-9.175914144438007680e-02
-9.173106813886486299e-02
-9.172485949244815751e-02
-9.171350013579240845e-02
-9.168140561314691572e-02
-9.164008045829039051e-02
-9.158693975219223127e-02
-9.157380286109709222e-02
-9.155070830870606913e-02
-9.152213497683694965e-02
-9.148396978611314512e-02
-9.147693437706294617e-02
-9.146520122823423304e-02
-9.142828024993293612e-02
-9.140798442062386675e-02
-9.138606316478833924e-02
-9.135010319748684826e-02
-9.131133646399064441e-02
-9.127742646127723347e-02
-9.124965039706942060e-02
-9.123642056228795094e-02
-9.121473335156096707e-02
-9.117470826486689939e-02
-9.116181560374106430e-02
-9.113318308568851833e-02
-9.112303868667384621e-02
-9.108465465362164393e-02
-9.105848648002495827e-02
-9.104550817049417155e-02
-9.100797145189878923e-02
-9.100136298932273715e-02
-9.096860849398180626e-02
-9.094517302324842123e-02
-9.093973217344800131e-02
-9.092439103133914680e-02
-9.086906858004839549e-02
-9.083330583624646404e-02
-9.079836110135550142e-02
-9.075879801890354703e-02
-9.075088575581727324e-02
-9.072147008759054443e-02
-9.070770188440771542e-02
-9.068580875058326884e-02
-9.064602051723458231e-02
-9.061554971595736641e-02
-9.059893623123974060e-02
-9.058202687669578146e-02
-9.053312635643745443e-02
-9.049901429150317145e-02
-9.048537795220143454e-02
-9.043940256521570964e-02
-9.041275598991524443e-02
-9.039787572607824173e-02
-9.034248605037503710e-02
-9.030517519707789709e-02
-9.029019319459893889e-02
-9.027836482812717778e-02
-9.023664713291049133e-02
-9.021093649629982614e-02
-9.018603071075895206e-02
-9.014645868689860619e-02
-9.013715474520564430e-02
-9.011225676278025731e-02
-9.009783797089973567e-02
-9.009050691243308817e-02
-9.007040436484212154e-02
-9.003826846466386757e-02
-9.002406658085251867e-02
-9.000975298905067312e-02
-8.998134121218018255e-02
-8.994502760366604455e-02
-8.990929026418115200e-02
-8.985675460780837009e-02
-8.984920802134910289e-02
-8.981718161345186857e-02
-8.977916876508032495e-02
-8.974742242280661642e-02
-8.973635224212564432e-02
-8.972952135201220369e-02
-8.968333622862273424e-02
-8.964265567751814046e-02
-8.962784985328459131e-02
-8.961087704055786807e-02
-8.956233514480382851e-02
-8.951331466113487956e-02
-8.948758980395724039e-02
-8.945307504647462271e-02
-8.943921958664810545e-02
-8.940808053725138316e-02
-8.939698679521482227e-02
-8.935572108173867045e-02
-8.934120573826928591e-02
-8.930759290592635291e-02
-8.930387891673605139e-02
-8.929313063292540487e-02
-8.923096818404757657e-02
-8.920059959505591274e-02
-8.918637026649189892e-02
-8.916948771250893246e-02
-8.914798133923979018e-02
-8.911940043907382036e-02
-8.907862023061091650e-02
-8.906927248798932051e-02
-8.904617515872539912e-02
-8.901536201718501795e-02
-8.898401635548564004e-02
-8.895151172124557415e-02
-8.891834786421451420e-02
-8.889295808845115721e-02
-8.887210235993947549e-02
-8.884145345261035276e-02
-8.882840890978144222e-02
-8.880011226658615642e-02
-8.876093236376927931e-02
-8.872695404448896483e-02
-8.869465298235376660e-02
-8.868328495762647923e-02
-8.865027608839906592e-02
-8.861928766198068352e-02
-8.859888782481295522e-02
-8.854607138377854070e-02
-8.852590857819672698e-02
-8.850097775349313745e-02
-8.847478756636312225e-02
-8.844555365508585676e-02
-8.843478251449518601e-02
-8.841549753289296154e-02
-8.838246215468245626e-02
-8.834104489416641504e-02
-8.830722554190076345e-02
-8.829629817019876703e-02
-8.823092936495369187e-02
-8.821514108605979509e-02
-8.819102788399790782e-02
-8.817756440859811362e-02
-8.813596175687435363e-02
-8.809420837112916236e-02
-8.806465156314699505e-02
-8.805809513947385203e-02
-8.801150115817163444e-02
-8.800846366926837194e-02
-8.797500812066530451e-02
-8.795795420317034652e-02
-8.787425285920127949e-02
-8.785462379455699633e-02
-8.783978260516026038e-02
-8.782273072442042805e-02
-8.780193241199571452e-02
-8.774179120105432550e-02
-8.770193570669365668e-02
-8.769485854756181586e-02
-8.764258681271211437e-02
-8.762699681471922131e-02
-8.759389712009521545e-02
-8.755581707267573455e-02
-8.754376994212997865e-02
-8.753219570152331874e-02
-8.749553881032939850e-02
-8.746642153510969520e-02
-8.742743332829513991e-02
-8.741319381220580276e-02
-8.740083380584023898e-02
-8.734497724805367902e-02
-8.733714264553121831e-02
-8.732374991874483627e-02
-8.728061377379675578e-02
-8.723299586445101839e-02
-8.720484519910320920e-02
-8.717662676870582827e-02
-8.713842788539977180e-02
-8.708811027583157616e-02
-8.707618511654563465e-02
-8.705234752780907637e-02
-8.701458943743203833e-02
-8.697372741285197550e-02
-8.694462993712767651e-02
-8.691958678965150398e-02
-8.688721294037898835e-02
-8.684586992652784665e-02
-8.683044196373240764e-02
-8.678900581198223385e-02
-8.677887286780958109e-02
-8.676132356106372456e-02
-8.672743590633899546e-02
-8.668350248790573920e-02
-8.667278884191914612e-02
-8.666473893944531826e-02
-8.664404261304906041e-02
-8.660813233927650012e-02
-8.655051555286560894e-02
-8.653123953238708865e-02
-8.652454653791333272e-02
-8.649752633057733453e-02
-8.644989872979502721e-02
-8.643328519637888396e-02
-8.638682400733110889e-02
-8.634817348976234208e-02
-8.633874036319358347e-02
-8.628700049411028306e-02
-8.625583374318734897e-02
-8.624385229362291350e-02
-8.621651301895008612e-02
-8.619581704093337571e-02
-8.616519990340112956e-02
-8.611931362662753053e-02
-8.609639154543832773e-02
-8.608265117101940311e-02
-8.604006520825271953e-02
-8.602367791564874411e-02
-8.599774686778091648e-02
-8.596207022906440787e-02
-8.592846137641282911e-02
-8.591735555496346488e-02
-8.588166844852510029e-02
-8.587534703465041219e-02
-8.585380353897018035e-02
-8.580840789323132545e-02
-8.575404896205060523e-02
-8.572839228311029958e-02
-8.569753413639266681e-02
-8.567818839902660577e-02
-8.566674147939293271e-02
-8.564602024069459252e-02
-8.559970579082934461e-02
-8.558612829722950233e-02
-8.554715257176698229e-02
-8.552418184867130457e-02
-8.546672423585038869e-02
-8.543701913146664606e-02
-8.539207185589689497e-02
-8.537421220871402316e-02
-8.537319453552724702e-02
-8.536010044320704870e-02
-8.532547560529821218e-02
-8.529177341878119156e-02
-8.527100700004369704e-02
-8.523281456856657279e-02
-8.517607459874931841e-02
-8.516277247110523585e-02
-8.515753495588271327e-02
-8.511364346983490980e-02
-8.509407712797689705e-02
-8.506506396748708676e-02
-8.504562768318663091e-02
-8.501509305825141749e-02
-8.493986395036040582e-02
-8.492704899483879966e-02
-8.488140576106117940e-02
-8.485426836732395950e-02
-8.484564772763883433e-02
-8.483544060447542612e-02
-8.479626705817114307e-02
-8.478292630446557232e-02
-8.475057178163813987e-02
-8.471519473468333561e-02
-8.468411887039867247e-02
-8.465975687524837645e-02
-8.464284411030614796e-02
-8.461986597083057116e-02
-8.457121008048024136e-02
-8.455771210372367563e-02
-8.453044174089768825e-02
-8.450499247377382672e-02
-8.447498764400110383e-02
-8.444023974735989646e-02
-8.440049826395576438e-02
-8.437491191868737306e-02
-8.435977782521866808e-02
-8.431975328839361183e-02
-8.430609525306237417e-02
-8.425268176020245248e-02
-8.421859862130595675e-02
-8.420101496970824884e-02
-8.415682786624750777e-02
-8.413198152634498994e-02
-8.411787521849833915e-02
-8.409853487151955354e-02
-8.408027471157847321e-02
-8.404307060434271226e-02
-8.403274856955483818e-02
-8.399895626743017485e-02
-8.396649815703324804e-02
-8.394235800043797768e-02
-8.390283698843911675e-02
-8.388124389091689004e-02
-8.384598343733826176e-02
-8.381784926573049299e-02
-8.378750818816316226e-02
-8.375463397769689067e-02
-8.373811505512027131e-02
-8.372321944769797741e-02
-8.369729463251651680e-02
-8.366317311387555522e-02
-8.365128747875835713e-02
-8.364647790946824757e-02
-8.360092712553984784e-02
-8.357321781702778396e-02
-8.353146919002646387e-02
-8.351523887504189170e-02
-8.347848698649154575e-02
-8.343218931735704724e-02
-8.339406311084121559e-02
-8.339048653323291593e-02
-8.336696108882027390e-02
-8.334924497815671129e-02
-8.331929595177486880e-02
-8.329893952047795480e-02
-8.325847761908197753e-02
-8.324508768339780596e-02
-8.323148663841142825e-02
-8.321073036903503528e-02
-8.319471643264469973e-02
-8.312433712304520550e-02
-8.312007914884178561e-02
-8.308104046753037042e-02
-8.305003216594392113e-02
-8.303388260855620873e-02
-8.298121850611836492e-02
-8.297691050553313019e-02
-8.293666276590011543e-02
-8.291810520155201703e-02
-8.289949328900306225e-02
-8.287795806777503715e-02
-8.283632803884816154e-02
-8.282139280405168003e-02
-8.280998728191327207e-02
-8.275730179690252153e-02
-8.273385859962059663e-02
-8.272610079073902667e-02
-8.267901057227167172e-02
-8.266121964485245721e-02
-8.263854649953958353e-02
-8.259340395421371772e-02
-8.257169894900590057e-02
-8.254928695567917418e-02
-8.253681853361644061e-02
-8.252928714787799436e-02
-8.247874941240526669e-02
-8.242134525914895926e-02
-8.240025740743966987e-02
-8.236006047964009036e-02
-8.233348863587947042e-02
-8.232782142395070335e-02
-8.227710783399960759e-02
-8.225637316203485150e-02
-8.222671677539492019e-02
-8.219401473349327580e-02
-8.216356399704702329e-02
-8.214822076411351648e-02
-8.211615038661695953e-02
-8.209701049874312817e-02
-8.207392008911523762e-02
-8.205791354845473617e-02
-8.203302082792854333e-02
-8.202489411925792395e-02
-8.199892637602124168e-02
-8.196318519063550134e-02
-8.194547287368150745e-02
-8.190630124911946197e-02
-8.186989943341310694e-02
-8.185430612645255843e-02
-8.183303458569818334e-02
-8.183007145260987047e-02
-8.179072832621223088e-02
-8.176648846089559775e-02
-8.171982155889398469e-02
-8.170914094647013792e-02
-8.166985717539018697e-02
-8.164218502644263187e-02
-8.162207331654686149e-02
-8.160390151542182280e-02
-8.158485089149469793e-02
-8.155802745983828372e-02
-8.153380766342091523e-02
-8.150841345200351973e-02
-8.146468935470710382e-02
-8.145655855018094083e-02
-8.142947416321658083e-02
-8.141233531546701596e-02
-8.137176919705993439e-02
-8.135661322772966275e-02
-8.131919273802359904e-02
-8.131210761748564053e-02
-8.128544665885747977e-02
-8.127069693117475180e-02
-8.123880292157831251e-02
-8.119817196388695590e-02
-8.118770405344635788e-02
-8.116732034314208533e-02
-8.116051587894457242e-02
-8.109427627309173658e-02
-8.107767799602205727e-02
-8.106300312970063371e-02
-8.103250696571701051e-02
-8.100668098924015958e-02
-8.098249601820856070e-02
-8.096417158888744026e-02
-8.093267033767728713e-02
-8.087617012911690884e-02
-8.084018787781360738e-02
-8.082722407799641795e-02
-8.080885291829212336e-02
-8.077935586057768957e-02
-8.074873301714907692e-02
-8.073582395438624881e-02
-8.069437195507220273e-02
-8.067771110754953789e-02
-8.063745789796206154e-02
-8.061711363943685482e-02
-8.058819961131608034e-02
-8.056330464928476709e-02
-8.054335407433949046e-02
-8.052265355405860414e-02
-8.051045566616524263e-02
-8.050309589237444885e-02
-8.048838867129953778e-02
-8.042902382939895456e-02
-8.042235916866286027e-02
-8.040059579928407474e-02
-8.037760556470358031e-02
-8.035646776616273135e-02
-8.033884401965021849e-02
-8.028872701422720692e-02
-8.027769459534137009e-02
-8.025664255271838798e-02
-8.022725794759105744e-02
-8.021825412182739812e-02
-8.019762191679435936e-02
-8.014131615869787839e-02
-8.013462457982120646e-02
-8.012203681775273423e-02
-8.010517230762984053e-02
-8.007097621266273668e-02
-8.004206580658088099e-02
-8.001302681575886422e-02
-7.997634829292779579e-02
-7.996090716257370223e-02
-7.995638350244774206e-02
-7.991061866454365892e-02
-7.988809635839863588e-02
-7.983360291342034287e-02
-7.982647407035328713e-02
-7.980567276589739523e-02
-7.978874836757895994e-02
-7.973581481059152654e-02
-7.972084902931700356e-02
-7.970072276648926257e-02
-7.968649619071638268e-02
-7.964965135903737115e-02
-7.962138502926857653e-02
-7.960741905754487036e-02
-7.957442157293243001e-02
-7.954415669685260815e-02
-7.952823582350210252e-02
-7.952277756776879314e-02
-7.950479751490369118e-02
-7.948207977216034670e-02
-7.946296591243662277e-02
-7.943747736844905538e-02
-7.941456365123791827e-02
-7.938446266410800756e-02
-7.936881632773773454e-02
-7.934785693533494277e-02
-7.930909862666621346e-02
-7.929829534533563984e-02
-7.925341813595734863e-02
-7.924753293446548663e-02
-7.920430311525891720e-02
-7.919335180557643405e-02
-7.917359312149732653e-02
-7.913376806121816265e-02
-7.911597262433747724e-02
-7.909188765905836305e-02
-7.906637277559397381e-02
-7.905619514301095996e-02
-7.903311149754310705e-02
-7.899610648669105895e-02
-7.897489863383141961e-02
-7.895159578669927458e-02
-7.892309330483163188e-02
-7.889122547651553075e-02
-7.887329450828881039e-02
-7.884315945748790466e-02
-7.883414792360818324e-02
-7.882187357204015199e-02
-7.878968429406654761e-02
-7.877241531029460786e-02
-7.874643534580530457e-02
-7.872852241639799464e-02
-7.870859222684928325e-02
-7.868230559740868602e-02
-7.862510678510273299e-02
-7.862204953643905925e-02
-7.858739944623369111e-02
-7.856446814871093087e-02
-7.852284908586595891e-02
-7.851434164455595166e-02
-7.850128795183736186e-02
-7.848551692848634853e-02
-7.846609700653719988e-02
-7.845829728797221181e-02
-7.839537419481173997e-02
-7.836952324733204023e-02
-7.836220183061240463e-02
-7.835340671957885528e-02
-7.831123933763264877e-02
-7.829988156482733941e-02
-7.828295752812980401e-02
-7.826923337035471273e-02
-7.824003206977131475e-02
-7.821671776464184100e-02
-7.817214009725548252e-02
-7.814939976740067906e-02
-7.812777629261810630e-02
-7.811782292188615417e-02
-7.808059563763086741e-02
-7.807474734267166872e-02
-7.804811679564402360e-02
-7.803555012018989490e-02
-7.802276355885304215e-02
-7.797726749411856839e-02
-7.795447481344780494e-02
-7.792267268688163329e-02
-7.791001318688084432e-02
-7.790132204252003811e-02
-7.787716868413988025e-02
-7.785222380709763690e-02
-7.781471576636955767e-02
-7.778592194615557842e-02
-7.776864941872710379e-02
-7.774898288638754096e-02
-7.773942031465416735e-02
-7.770429356031854917e-02
-7.768863486102242644e-02
-7.768047269863068149e-02
-7.763863880292992681e-02
-7.762179832426580051e-02
-7.761488378199601912e-02
-7.759863077569884027e-02
-7.758331157191880600e-02
-7.755483766854395777e-02
-7.753347666025847684e-02
-7.752559373271275533e-02
-7.747922833132761533e-02
-7.747005078900209840e-02
-7.744898003619063442e-02
-7.741992436222666640e-02
-7.740171744008353394e-02
-7.737980387416706907e-02
-7.735849258402296980e-02
-7.732256630468700709e-02
-7.730740952623407769e-02
-7.728886721128011561e-02
-7.727340154659970151e-02
-7.723010211065894914e-02
-7.720720205423101112e-02
-7.718513810327959357e-02
-7.715712493329957011e-02
-7.714409094099822228e-02
-7.713935226498877529e-02
-7.713117923006046484e-02
-7.708407634199351821e-02
-7.705754037095619013e-02
-7.703045804846353484e-02
-7.701682534202855535e-02
-7.699334442273259027e-02
-7.695731151190493557e-02
-7.693984625339184147e-02
-7.691166884914252266e-02
-7.689799904960187282e-02
-7.688652605908413706e-02
-7.685923864736979305e-02
-7.685121917367937483e-02
-7.680171216427300607e-02
-7.679022957328454635e-02
-7.677227057037305791e-02
-7.675631339483696136e-02
-7.672498341531583388e-02
-7.670299525054882772e-02
-7.664781193835892847e-02
-7.663303321127618029e-02
-7.660892846566461079e-02
-7.658630556809523093e-02
-7.654777825081474085e-02
-7.653435648439763095e-02
-7.649122672119121336e-02
-7.646347407993106526e-02
-7.643410125084618145e-02
-7.642516731074097680e-02
-7.641001473880454364e-02
-7.636707791462576944e-02
-7.635765730306370846e-02
-7.635366145778613167e-02
-7.632573037413273309e-02
-7.630946974306535013e-02
-7.629944231323101955e-02
-7.626792324601508466e-02
-7.624128353461911978e-02
-7.623138200099341399e-02
-7.620637112386161038e-02
-7.617208029506700173e-02
-7.614779724202155875e-02
-7.614258731989823059e-02
-7.611657969947918656e-02
-7.609927576359695744e-02
-7.606147715810898657e-02
-7.605441854950309444e-02
-7.603418121149596587e-02
-7.601714206974802268e-02
-7.599080517114176203e-02
-7.597102900703261996e-02
-7.595376961000491201e-02
-7.593402636400153893e-02
-7.592062718118938736e-02
-7.590554925158987665e-02
-7.586535990164275378e-02
-7.583881825924548847e-02
-7.580728497333713567e-02
-7.579854112710618375e-02
-7.578117992658767177e-02
-7.576535986717861104e-02
-7.574861430680671082e-02
-7.574307255721834942e-02
-7.572090445075210785e-02
-7.569512737513969802e-02
-7.566621927297653705e-02
-7.561768959924355937e-02
-7.560359784892850543e-02
-7.558070885957698937e-02
-7.556020900227503057e-02
-7.553448163968851103e-02
-7.552114085895747508e-02
-7.551258443375036267e-02
-7.548770785877131906e-02
-7.544627546159782261e-02
-7.542800198516391719e-02
-7.540998579968274940e-02
-7.537016453276051964e-02
-7.533587466594440785e-02
-7.532802345633698993e-02
-7.530940348826048458e-02
-7.528888028617256034e-02
-7.525390059951156396e-02
-7.523291619699859489e-02
-7.521333437838620406e-02
-7.520726020770857057e-02
-7.519201880815093442e-02
-7.514876974367012963e-02
-7.513966312366676670e-02
-7.512563628187199360e-02
-7.511205331730938517e-02
-7.506115106634922429e-02
-7.503472342237585413e-02
-7.502604514270519442e-02
-7.499323896677198564e-02
-7.497908979793252437e-02
-7.496298962110001241e-02
-7.495505086369075309e-02
-7.492394880260128120e-02
-7.491688682400068910e-02
-7.487712144007369064e-02
-7.486474498845910319e-02
-7.483780563226158367e-02
-7.480929603385161331e-02
-7.478846075991202325e-02
-7.477130653136318528e-02
-7.473769558449902539e-02
-7.473355970477912891e-02
-7.471130658967095606e-02
-7.468647745970910523e-02
-7.468449061519519261e-02
-7.465627885526321394e-02
-7.464525460034637794e-02
-7.460696049881027081e-02
-7.457806876365694060e-02
-7.454300859105428279e-02
-7.452410853480800901e-02
-7.451462144349338401e-02
-7.448395688140682647e-02
-7.446855421086914784e-02
-7.444283216480343524e-02
-7.442543710281451785e-02
-7.440858544689657461e-02
-7.437672667803110760e-02
-7.433134389911275064e-02
-7.432228517365993548e-02
-7.429602676157004426e-02
-7.428859352667696592e-02
-7.425600367104964739e-02
-7.425358183713973159e-02
-7.424450033709320551e-02
-7.422116335158185363e-02
-7.418752975826489737e-02
-7.417499643761810146e-02
-7.415012039006757538e-02
-7.411576024902036264e-02
-7.410415794757249652e-02
-7.406816622301803932e-02
-7.405662822832939640e-02
-7.401566973884227130e-02
-7.399944550843381985e-02
-7.397121571959042186e-02
-7.394005350095506079e-02
-7.392563402190729938e-02
-7.392014256209986089e-02
-7.390133601915685468e-02
-7.387167507718830906e-02
-7.384026318150924140e-02
-7.380629980676411961e-02
-7.380508950244293875e-02
-7.378182583486567192e-02
-7.374552145258900238e-02
-7.374024526155556480e-02
-7.373701328983645054e-02
-7.371385173807537550e-02
-7.365516965719626219e-02
-7.364441398127438698e-02
-7.362611638631483268e-02
-7.360599597374736791e-02
-7.355368473668608131e-02
-7.354857398885419895e-02
-7.352177869269338473e-02
-7.349708408911023727e-02
-7.348965595766271397e-02
-7.346906749817727622e-02
-7.344066959694497965e-02
-7.342747914926595065e-02
-7.340708350786789849e-02
-7.336961505217179380e-02
-7.335543390138218878e-02
-7.331617085922656485e-02
-7.329589939401645604e-02
-7.326683639360842548e-02
-7.325479150049946098e-02
-7.323655828142533464e-02
-7.320866587526783653e-02
-7.319018030617882586e-02
-7.316827779562259937e-02
-7.315937093816318737e-02
-7.312249446612301140e-02
-7.310178628379954135e-02
-7.307578931446226389e-02
-7.306395893512038220e-02
-7.304237072622968285e-02
-7.303061954135045553e-02
-7.300302066083302899e-02
-7.298229671535666485e-02
-7.295469693276901424e-02
-7.295213976657705102e-02
-7.291766969290000566e-02
-7.289138272106526761e-02
-7.286297667599922478e-02
-7.285775005700831364e-02
-7.281854552466029973e-02
-7.280684287481439809e-02
-7.279306505643529102e-02
-7.278160966316810088e-02
-7.276617462779330636e-02
-7.271757275347459637e-02
-7.270556357044077878e-02
-7.267846529264690436e-02
-7.265056720944571000e-02
-7.263688994951106315e-02
-7.261311905290240842e-02
-7.260707201605609562e-02
-7.256684588959685933e-02
-7.254034561975891693e-02
-7.251967249685811745e-02
-7.247440566706495058e-02
-7.245222741031712155e-02
-7.243550441162180387e-02
-7.241047282583440436e-02
-7.240178595358998104e-02
-7.237293391618232485e-02
-7.235493777894044798e-02
-7.233918628111779547e-02
-7.231506210327626194e-02
-7.229926299774022680e-02
-7.226792860250283446e-02
-7.221973712118287536e-02
-7.218761225004136084e-02
-7.216926932192430089e-02
-7.215243904908671957e-02
-7.213975750377038532e-02
-7.211526512203930706e-02
-7.210216286207501990e-02
-7.209717542952137626e-02
-7.207017778434154920e-02
-7.205967851286360082e-02
-7.202897016209205971e-02
-7.198370831726838559e-02
-7.197593430124385461e-02
-7.196725948112067672e-02
-7.193671035840157324e-02
-7.191062383470375741e-02
-7.190096164022635739e-02
-7.188608640411758843e-02
-7.187207480377688640e-02
-7.186275690016374895e-02
-7.180965156541066485e-02
-7.179410981234576883e-02
-7.176306429228246353e-02
-7.174025715708462481e-02
-7.171721081010823395e-02
-7.168476656016142812e-02
-7.165583090045538062e-02
-7.164012312757189749e-02
-7.161466588066187078e-02
-7.159819289094956907e-02
-7.159107085396043679e-02
-7.158222846069337009e-02
-7.157330648777529558e-02
-7.154258309514024972e-02
-7.150212900575633745e-02
-7.148279803388571385e-02
-7.144656830703924322e-02
-7.143938349357334405e-02
-7.143213625952180013e-02
-7.140628579561428269e-02
-7.137509780527365177e-02
-7.135741050522517726e-02
-7.134689116889061933e-02
-7.130951977028357480e-02
-7.130552787048147212e-02
-7.129366361273631325e-02
-7.127791778901845787e-02
-7.123447475092498093e-02
-7.121860839609467364e-02
-7.116382229760023770e-02
-7.113453666963701072e-02
-7.112630443963927074e-02
-7.110257400545896833e-02
-7.109079297276515996e-02
-7.107116363031820705e-02
-7.105633104755401663e-02
-7.103389978103491487e-02
-7.099424512316754310e-02
-7.098423829641983818e-02
-7.096977214233990416e-02
-7.093774094251634188e-02
-7.093413581923729838e-02
-7.090347873669902712e-02
-7.090148918262809130e-02
-7.086720668456591987e-02
-7.085578166232572861e-02
-7.081351830825846627e-02
-7.078041218613398411e-02
-7.075731958305114810e-02
-7.073532999215537131e-02
-7.072588003684127100e-02
-7.069727762557831419e-02
-7.068276574874410301e-02
-7.064861646375422688e-02
-7.062998810857204490e-02
-7.060973774044326801e-02
-7.057933463230539606e-02
-7.056873506213409697e-02
-7.053381452137594265e-02
-7.051876076546831351e-02
-7.049967064242190773e-02
-7.048673131069774223e-02
-7.046014329084923644e-02
-7.045330712097136461e-02
-7.041947473672618973e-02
-7.038337941802139119e-02
-7.037029200034167209e-02
-7.034338251342567294e-02
-7.032651600974615391e-02
-7.028658221220213109e-02
-7.025981447417287140e-02
-7.024951290156131178e-02
-7.021320504848965749e-02
-7.018503953777668891e-02
-7.017134331311702944e-02
-7.015706774337468477e-02
-7.013439265301210646e-02
-7.009094282647729268e-02
-7.008593442059982137e-02
-7.005908621503237343e-02
-7.003977466630625925e-02
-7.001239499976244507e-02
-7.000104554286040726e-02
-6.997421260404282362e-02
-6.996326468876473692e-02
-6.995256317833781212e-02
-6.991924892162321159e-02
-6.989336378093483071e-02
-6.987253271885943140e-02
-6.984889064474233966e-02
-6.982697228107373477e-02
-6.980103105982804479e-02
-6.978916431621121075e-02
-6.976409892697316151e-02
-6.973868141263031561e-02
-6.972024959667713628e-02
-6.971735087935196362e-02
-6.970009013504602224e-02
-6.968940270656789893e-02
-6.964719125297738622e-02
-6.962847683409750799e-02
-6.961777315101799757e-02
-6.956624279184350779e-02
-6.955551488745723154e-02
-6.953091859477081305e-02
-6.951460343398174757e-02
-6.950112767118057922e-02
-6.946097388810001938e-02
-6.945734405891051955e-02
-6.942096386659463159e-02
-6.940163634478249688e-02
-6.935743674056235597e-02
-6.932764774717617429e-02
-6.931712086467742284e-02
-6.925735736560736933e-02
-6.925182091240328353e-02
-6.923525733139745952e-02
-6.921614979443721505e-02
-6.918460636188347723e-02
-6.917760446918505557e-02
-6.916224929873290850e-02
-6.912743288754277793e-02
-6.909725638636382561e-02
-6.908164608590755540e-02
-6.907425293117011589e-02
-6.904424235342260241e-02
-6.899162339490350071e-02
-6.898210062899673423e-02
-6.895692456791430169e-02
-6.894390217941787080e-02
-6.891015348094814419e-02
-6.890305582326614053e-02
-6.888229094365608263e-02
-6.887257718350472957e-02
-6.886227549160592321e-02
-6.880732023919680640e-02
-6.880482723782663235e-02
-6.877905389892532972e-02
-6.877082260549216564e-02
-6.875380865022354127e-02
-6.873871620680130357e-02
-6.868259182152722242e-02
-6.864559472947853735e-02
-6.863740633287732096e-02
-6.862407246063811916e-02
-6.858783664640963340e-02
-6.856267683556441228e-02
-6.853836232015844687e-02
-6.852567326610881082e-02
-6.851465957857594269e-02
-6.850560779467060324e-02
-6.845137192370900903e-02
-6.844091425315060317e-02
-6.843234623110427961e-02
-6.840919275082218975e-02
-6.836665621601040188e-02
-6.834625741152550171e-02
-6.831967575975014806e-02
-6.829485105082996887e-02
-6.827814615437732826e-02
-6.823928985963195748e-02
-6.822916276161725135e-02
-6.818963889857260208e-02
-6.817354287934881962e-02
-6.814332388207705593e-02
-6.812374613267055401e-02
-6.810364644650809818e-02
-6.808426339031345420e-02
-6.805242915715617458e-02
-6.803089389167532586e-02
-6.801305371391963561e-02
-6.799766243659180476e-02
-6.797105602915012867e-02
-6.795833930067307627e-02
-6.792737967715659075e-02
-6.789441502492188363e-02
-6.786880899076955242e-02
-6.786259207722014630e-02
-6.782132065914167618e-02
-6.780774782795367939e-02
-6.779982599909187280e-02
-6.775401997967406276e-02
-6.772005856297808046e-02
-6.770302298026481536e-02
-6.769491619332360099e-02
-6.767878258380816137e-02
-6.765653172521748915e-02
-6.762918850275359550e-02
-6.759735105305172964e-02
-6.758682047999289844e-02
-6.753323563932953078e-02
-6.751526738033680752e-02
-6.748188749730635316e-02
-6.747736771244036702e-02
-6.744091178023645106e-02
-6.741284490516133432e-02
-6.739041930974340455e-02
-6.735904707023521176e-02
-6.730783844156465467e-02
-6.730574187620314008e-02
-6.726846279522799565e-02
-6.726029533146968276e-02
-6.722129513119159960e-02
-6.721091648453661471e-02
-6.720339597473187765e-02
-6.718103191731725210e-02
-6.717319561552689833e-02
-6.716260138490612319e-02
-6.710642437643760116e-02
-6.708697200157934248e-02
-6.704147782279615275e-02
-6.703264731496808015e-02
-6.698787001793998774e-02
-6.697134458332701379e-02
-6.696170620023184084e-02
-6.694544828514020773e-02
-6.692517457219118726e-02
-6.688035539773479199e-02
-6.686017786936937490e-02
-6.684073212048283197e-02
-6.681757036721916454e-02
-6.678047483448462662e-02
-6.675867555148534693e-02
-6.673973823939075012e-02
-6.669970246077380760e-02
-6.669559111383011052e-02
-6.667351783489666728e-02
-6.662711398976778332e-02
-6.661854055003677000e-02
-6.659108978923652944e-02
-6.657112353816735384e-02
-6.654441234293934082e-02
-6.651252473520502528e-02
-6.650298322168540777e-02
-6.648197920776624525e-02
-6.647366311617247669e-02
-6.644561342700822104e-02
-6.641638458082202434e-02
-6.640707816070187675e-02
-6.639270929012572320e-02
-6.633395625102531112e-02
-6.630502416222111561e-02
-6.628466329240603749e-02
-6.627265554526959312e-02
-6.624824760283015701e-02
-6.621146162973196025e-02
-6.617401309714568414e-02
-6.615033162118191812e-02
-6.613904295955827517e-02
-6.609115894022840609e-02
-6.607710317398748923e-02
-6.606688226062248925e-02
-6.603826267017490204e-02
-6.601577855953411067e-02
-6.598350958396742572e-02
-6.597354635492386210e-02
-6.595321301367026989e-02
-6.593389957105127985e-02
-6.592879726154646236e-02
-6.589484281548782518e-02
-6.586035348238453158e-02
-6.584986830959688175e-02
-6.582587634709916036e-02
-6.578940833563071133e-02
-6.573367146172423570e-02
-6.571226259116857982e-02
-6.569023362287595980e-02
-6.568224334003205933e-02
-6.566325903270728293e-02
-6.563848707071168187e-02
-6.560525448896428746e-02
-6.556784140072774436e-02
-6.554993806039557946e-02
-6.554170225127914362e-02
-6.551243036293544209e-02
-6.548447105056393047e-02
-6.546566113147520016e-02
-6.545284078832144803e-02
-6.542789530126752462e-02
-6.539717431932362546e-02
-6.537920218078993595e-02
-6.534365058078489552e-02
-6.532925633384786823e-02
-6.529257500546251092e-02
-6.526489005064264881e-02
-6.524482967792485932e-02
-6.521643972276255918e-02
-6.520037170319534225e-02
-6.519778848262919313e-02
-6.515053941576606777e-02
-6.513238583298089357e-02
-6.512119668314544918e-02
-6.509765357181593326e-02
-6.507233700312170521e-02
-6.503249972080385466e-02
-6.502798978104978866e-02
-6.500825765640541598e-02
-6.498882924448831644e-02
-6.497967587757047525e-02
-6.490736210204034462e-02
-6.489211929870292161e-02
-6.486809147913027984e-02
-6.482727800923132611e-02
-6.481822096138231681e-02
-6.479915645902317722e-02
-6.473695665338125016e-02
-6.472663110123280661e-02
-6.472082016718122555e-02
-6.469534873198087843e-02
-6.464922492927299702e-02
-6.463702935785201054e-02
-6.459440737270447097e-02
-6.455782204879126351e-02
-6.455746170583515076e-02
-6.452306856399456225e-02
-6.450214222249922580e-02
-6.446807766616569069e-02
-6.443946683852525004e-02
-6.439855839718316988e-02
-6.436556788184569222e-02
-6.434467471094043600e-02
-6.431435900585649734e-02
-6.428957422038644731e-02
-6.427299366459959806e-02
-6.426951901790678434e-02
-6.424553901348711848e-02
-6.422304732800113158e-02
-6.418996021780826178e-02
-6.414159676352557127e-02
-6.412338233850523039e-02
-6.410172466813160441e-02
-6.409045655855663548e-02
-6.406224772185092897e-02
-6.404435483736928281e-02
-6.401785352263617002e-02
-6.399735953866861338e-02
-6.398053451881721698e-02
-6.395633468695405277e-02
-6.391239444171264994e-02
-6.389951558319889591e-02
-6.388036811095940126e-02
-6.385428256080041831e-02
-6.383464181697881545e-02
-6.381196176127129638e-02
-6.377128521839217634e-02
-6.376266739147209983e-02
-6.373970869755959945e-02
-6.371920253991189553e-02
-6.369131417990242516e-02
-6.367826688645855659e-02
-6.365851403164884958e-02
-6.365640325958668577e-02
-6.358794996290142998e-02
-6.355895975647762874e-02
-6.354451109680805954e-02
-6.353154647995290505e-02
-6.351260373461289910e-02
-6.348146626900727507e-02
-6.344594946138040759e-02
-6.342602465901583941e-02
-6.339134911439447961e-02
-6.335269940259788402e-02
-6.334368100381310152e-02
-6.330268671280311898e-02
-6.328824873012076080e-02
-6.324926446000939118e-02
-6.324174255685860446e-02
-6.321562666621843851e-02
-6.318690516980679517e-02
-6.318026875046831026e-02
-6.314071522218359100e-02
-6.313325051270798904e-02
-6.308761259727277415e-02
-6.306532006627244002e-02
-6.304584000700350077e-02
-6.303336917822779939e-02
-6.300601007518885632e-02
-6.298960866639699563e-02
-6.296482448395404607e-02
-6.294411628276530557e-02
-6.289672154045855557e-02
-6.288758658209131491e-02
-6.284249086694343456e-02
-6.282396678722199090e-02
-6.278839268422684028e-02
-6.278464069942940595e-02
-6.275297286434125543e-02
-6.272346375358406334e-02
-6.270011442041334426e-02
-6.267986903013295086e-02
-6.266789137775014007e-02
-6.263266440525461221e-02
-6.262882297118183006e-02
-6.256664616873461315e-02
-6.254359384317470516e-02
-6.251030510838059828e-02
-6.247298178107560385e-02
-6.244865428019003017e-02
-6.244067579592058048e-02
-6.239927444045273441e-02
-6.238552086103829608e-02
-6.236299844185694274e-02
-6.235105948212660287e-02
-6.232717962184536331e-02
-6.231243192379182227e-02
-6.230394896796753734e-02
-6.226726235296350942e-02
-6.223612875868811400e-02
-6.223037771283215780e-02
-6.221491664722306192e-02
-6.217833586775037280e-02
-6.216917389720671983e-02
-6.212751859072224159e-02
-6.210406226374701188e-02
-6.207109557620599238e-02
-6.205685432563462500e-02
-6.199843235222193827e-02
-6.196207338066181403e-02
-6.194141230561497902e-02
-6.193632934981394000e-02
-6.190169762800232234e-02
-6.186199622476587501e-02
-6.182626672744220842e-02
-6.181987934006277774e-02
-6.178818310330810859e-02
-6.177171423147334584e-02
-6.171952415665946101e-02
-6.171394605893429364e-02
-6.168901727641387667e-02
-6.165693689667667288e-02
-6.161636183930482846e-02
-6.159512867476399367e-02
-6.157490321037578651e-02
-6.156861626232865148e-02
-6.153702787189965773e-02
-6.152492022199809729e-02
-6.149920158921423630e-02
-6.147826978077983173e-02
-6.144880591314941243e-02
-6.143533414701757289e-02
-6.142069968744506836e-02
-6.140375555460572676e-02
-6.136765508353891896e-02
-6.135053356921102430e-02
-6.133228693849362978e-02
-6.131373451198748881e-02
-6.129642076708405329e-02
-6.127311704209964516e-02
-6.125026079272635759e-02
-6.122249506296953414e-02
-6.117584759919283965e-02
-6.116650063003747917e-02
-6.114310115826296355e-02
-6.110774311021344163e-02
-6.106208054066350477e-02
-6.101742057769718452e-02
-6.099718682697569117e-02
-6.097109412143023044e-02
-6.095561950079161906e-02
-6.094746101135412042e-02
-6.091061553844936971e-02
-6.089570863325086125e-02
-6.087031819754090689e-02
-6.082435180561412968e-02
-6.080663103269010050e-02
-6.079296146662135913e-02
-6.075788018416306002e-02
-6.072239787098362984e-02
-6.070973233357193632e-02
-6.067353640214845356e-02
-6.065063758748556744e-02
-6.064480982413969490e-02
-6.059655925041232405e-02
-6.056318590266993040e-02
-6.054059950540122137e-02
-6.051981616901977445e-02
-6.049998693165509200e-02
-6.048158049269328207e-02
-6.044504337009123929e-02
-6.044019634462177715e-02
-6.042278324832417447e-02
-6.038742118478240828e-02
-6.035964702165838580e-02
-6.032449534877795672e-02
-6.030762008312384737e-02
-6.029445632954152923e-02
-6.026479499395806516e-02
-6.024547796251872311e-02
-6.023399634466150565e-02
-6.020591747197881483e-02
-6.019236490951043739e-02
-6.015760635312220050e-02
-6.013276469383790901e-02
-6.003412241770253455e-02
-6.001094077719176800e-02
-5.999963177108066925e-02
-5.997096568260659732e-02
-5.995465600782487470e-02
-5.992739437531544033e-02
-5.991080325632194836e-02
-5.990448833810207985e-02
-5.984197508656816100e-02
-5.980579566648838719e-02
-5.976858554359076869e-02
-5.974615171117855783e-02
-5.973633417957729952e-02
-5.968731327187706825e-02
-5.967737838344572276e-02
-5.963657867667504497e-02
-5.960849235770915300e-02
-5.959552446209251397e-02
-5.955531616436202103e-02
-5.952671104121856627e-02
-5.948840615773504092e-02
-5.948089894303332237e-02
-5.943885368974338723e-02
-5.942846654360306458e-02
-5.941225283155879278e-02
-5.939262103838333084e-02
-5.933415176075040876e-02
-5.931408117907635558e-02
-5.930172415192608293e-02
-5.927437245594976978e-02
-5.926617517779364519e-02
-5.922789593751168202e-02
-5.920296861064150429e-02
-5.918940415075107930e-02
-5.915304320083872303e-02
-5.913028863050145967e-02
-5.910448386886299477e-02
-5.906373644115681110e-02
-5.905780814985014948e-02
-5.903460224668274914e-02
-5.900652501761430302e-02
-5.898841548889907638e-02
-5.894297044304688815e-02
-5.892466981281804794e-02
-5.889686667345769844e-02
-5.888260510305057260e-02
-5.885855851275872963e-02
-5.882867943440239777e-02
-5.881866321366166495e-02
-5.879659891139937811e-02
-5.875738518120596221e-02
-5.871280513038210080e-02
-5.869536626097110465e-02
-5.868481475058517915e-02
-5.867655273430597007e-02
-5.862173572587825454e-02
-5.858883951676996382e-02
-5.855356028299879556e-02
-5.853366000526535884e-02
-5.850907313992403935e-02
-5.849419906126809843e-02
-5.845309652965655078e-02
-5.844556076191717575e-02
-5.842366858336836555e-02
-5.839374368504790525e-02
-5.837861194624263672e-02
-5.836201740878319000e-02
-5.832172094980633825e-02
-5.829230415066646853e-02
-5.823730855218803293e-02
-5.821992234373654651e-02
-5.820748694687225000e-02
-5.818226093081485528e-02
-5.813956565148004074e-02
-5.811835171204335349e-02
-5.805913800364417843e-02
-5.805490214050429421e-02
-5.801425887053524022e-02
-5.799469119819106178e-02
-5.795101646486183755e-02
-5.794813820746974597e-02
-5.792954703195665744e-02
-5.788836875741873444e-02
-5.785502517846116688e-02
-5.782441444251104623e-02
-5.780559393086051601e-02
-5.778215037062892079e-02
-5.776173124641978407e-02
-5.773859463767508360e-02
-5.770988128390319716e-02
-5.767784738006315193e-02
-5.766464016553246585e-02
-5.764305182687862183e-02
-5.763113631702179718e-02
-5.759335420653960425e-02
-5.757531260102757842e-02
-5.752166917948070557e-02
-5.750042404438612809e-02
-5.747167116619020244e-02
-5.742585911885836336e-02
-5.741270123905478640e-02
-5.738965792945863176e-02
-5.738714321751228753e-02
-5.735128228948882523e-02
-5.733461775391471282e-02
-5.729475808494360889e-02
-5.726998550404055477e-02
-5.720212574782004844e-02
-5.718651150286810370e-02
-5.716881738556270354e-02
-5.712971605886196791e-02
-5.712287062515744585e-02
-5.710054890013435691e-02
-5.708650483328989167e-02
-5.706247215902476855e-02
-5.699429073774858745e-02
-5.696593328707585946e-02
-5.692283562985259171e-02
-5.690145925221040679e-02
-5.688215261340498485e-02
-5.684208808038565541e-02
-5.680882348277721539e-02
-5.678482252597216728e-02
-5.678044961149103509e-02
-5.674502724935445719e-02
-5.671176169049291227e-02
-5.667272116305024920e-02
-5.666219411191236732e-02
-5.664855264034462934e-02
-5.661776550795674656e-02
-5.661339454249558756e-02
-5.656476420853065457e-02
-5.652973219107471081e-02
-5.652116579212160263e-02
-5.651656845646282901e-02
-5.648594978277318712e-02
-5.644397077102952798e-02
-5.641126957766989802e-02
-5.638560868313025054e-02
-5.635827404854465428e-02
-5.632142427840469701e-02
-5.631465693625745117e-02
-5.625452921150733698e-02
-5.622950106102284074e-02
-5.616572150686716114e-02
-5.616295122120365524e-02
-5.614340098241468735e-02
-5.612785346300433464e-02
-5.610942418254097341e-02
-5.607304164836343641e-02
-5.605180247383129144e-02
-5.599816097160623118e-02
-5.598354146949074961e-02
-5.597389409289005302e-02
-5.593390041298931803e-02
-5.589611895332621816e-02
-5.586425639395767306e-02
-5.585403517886916580e-02
-5.581704395602810065e-02
-5.578394341563358561e-02
-5.577971158308167587e-02
-5.571999436049798748e-02
-5.569307933556907897e-02
-5.568422039630838150e-02
-5.567217842272922934e-02
-5.565087954019581895e-02
-5.559907423893220568e-02
-5.557597626100510557e-02
-5.554700084947755689e-02
-5.553690772485345151e-02
-5.552115406326918468e-02
-5.550617556173356726e-02
-5.547353360322712645e-02
-5.546248534521394657e-02
-5.542531524017554889e-02
-5.540879794132874681e-02
-5.536587017132435506e-02
-5.532717848485962930e-02
-5.531633982605616007e-02
-5.530256120996862590e-02
-5.525081708450632623e-02
-5.523615019483316124e-02
-5.522455638863080218e-02
-5.515898942744931754e-02
-5.513191880773329889e-02
-5.510255574418673752e-02
-5.506997258677803764e-02
-5.505890361701423763e-02
-5.499554930185707180e-02
-5.498669294737368318e-02
-5.496413288641038841e-02
-5.493821194978390499e-02
-5.493024747590777301e-02
-5.490799920558459002e-02
-5.488559359781233771e-02
-5.484192529362860724e-02
-5.481552415631110731e-02
-5.478683944736584266e-02
-5.475438185088549181e-02
-5.472736812481746038e-02
-5.471680199894549124e-02
-5.467660171524665880e-02
-5.464588025823666206e-02
-5.462321662115671161e-02
-5.458331975751865017e-02
-5.455334956352569931e-02
-5.452105941601367856e-02
-5.450271157762021090e-02
-5.449354125346614341e-02
-5.445551102906057150e-02
-5.444962955307097729e-02
-5.437654844465211745e-02
-5.436811210589018173e-02
-5.434487736093854271e-02
-5.429553982841989201e-02
-5.427014090307272220e-02
-5.424234571105968072e-02
-5.420958736444142501e-02
-5.419199772666502546e-02
-5.416108704689834297e-02
-5.415734898756521809e-02
-5.410197689347087668e-02
-5.407218365322921660e-02
-5.404052516332874534e-02
-5.398989386991118189e-02
-5.396471212320724797e-02
-5.394170489353880549e-02
-5.392864892109172636e-02
-5.390491269388955620e-02
-5.386473612336800665e-02
-5.384669305939618345e-02
-5.380213784604587213e-02
-5.377889491951412526e-02
-5.375783670493733402e-02
-5.374610139739829928e-02
-5.373463457201496651e-02
-5.371433707637016108e-02
-5.365628619817147671e-02
-5.364716181482323543e-02
-5.359339086823586285e-02
-5.356846381945987168e-02
-5.355934406945728199e-02
-5.354302140318165093e-02
-5.352532601998555295e-02
-5.349159676727446855e-02
-5.346171621131992624e-02
-5.342927777380410137e-02
-5.339580910279700943e-02
-5.336795927699619635e-02
-5.335634111269135782e-02
-5.331360352153122206e-02
-5.328350310499149756e-02
-5.327050712916575614e-02
-5.323633960189538827e-02
-5.317469918731662637e-02
-5.314517381773484206e-02
-5.309532322798582449e-02
-5.308722343416905076e-02
-5.303562192582364498e-02
-5.301649588195497809e-02
-5.298754366284849637e-02
-5.297226417884476346e-02
-5.293106167996114442e-02
-5.290235387080560736e-02
-5.287931968947220951e-02
-5.284929992791734255e-02
-5.281899145767326997e-02
-5.276955091388993435e-02
-5.275612826627171237e-02
-5.272763376989822448e-02
-5.270474309972497662e-02
-5.264721810484832010e-02
-5.263275075320278384e-02
-5.261322660807563056e-02
-5.259988203530172046e-02
-5.254693261031651019e-02
-5.251498569877990907e-02
-5.248740686666519828e-02
-5.246951379938893933e-02
-5.244640872594588665e-02
-5.242869853217033138e-02
-5.237189186862051260e-02
-5.233609976454275947e-02
-5.231590712976011415e-02
-5.228042347300271286e-02
-5.226846622034808654e-02
-5.225239909173312602e-02
-5.218327917090911927e-02
-5.215633494937427228e-02
-5.210894354499770453e-02
-5.206987772731627717e-02
-5.201945803473334573e-02
-5.200818064087939230e-02
-5.196277474406468810e-02
-5.195267377722218027e-02
-5.192917440208280611e-02
-5.191294995088885367e-02
-5.189799732891148265e-02
-5.185339803312008500e-02
-5.183777641800979552e-02
-5.177523696243988005e-02
-5.175875360824103155e-02
-5.173253765060992215e-02
-5.170163980370420798e-02
-5.166290292131911488e-02
-5.161623087667638332e-02
-5.160544559651494834e-02
-5.159585983449205271e-02
-5.154047706171219212e-02
-5.151414002523910241e-02
-5.150851901596278926e-02
-5.149972466857821729e-02
-5.146533551642537563e-02
-5.143721174253576556e-02
-5.138777336118938166e-02
-5.134642390526233946e-02
-5.131863561586377798e-02
-5.126218665872533942e-02
-5.124732148727736969e-02
-5.121267451429520334e-02
-5.119671388879584728e-02
-5.118666784634015587e-02
-5.115741764172307415e-02
-5.111454182552480074e-02
-5.108950216939647793e-02
-5.105374363387676917e-02
-5.104773764339909370e-02
-5.099607575570816453e-02
-5.096371347831693543e-02
-5.093663452656424506e-02
-5.089951415877155827e-02
-5.087225731123418138e-02
-5.085642770549325675e-02
-5.080074538726833677e-02
-5.077754000323567163e-02
-5.074804535436533426e-02
-5.072957505935593581e-02
-5.070332482142400621e-02
-5.067740561350150830e-02
-5.064998329772735230e-02
-5.061600942244773305e-02
-5.056823923637576712e-02
-5.052327110014026568e-02
-5.048796394280560818e-02
-5.047431997460613551e-02
-5.043720309663105028e-02
-5.040071629410039500e-02
-5.037907421526635621e-02
-5.032646113976976809e-02
-5.029875931675134582e-02
-5.026624603097631927e-02
-5.025379786416009353e-02
-5.020412482886410510e-02
-5.016964386920852448e-02
-5.013800324291042831e-02
-5.012808089032261272e-02
-5.010294807404785944e-02
-5.007119375312532594e-02
-5.003929637689216725e-02
-5.003285149473155058e-02
-4.997052654615360967e-02
-4.995559234660640335e-02
-4.993815225356482146e-02
-4.988875568284772966e-02
-4.987364929955589998e-02
-4.979246158096720110e-02
-4.976383748412321895e-02
-4.973222148163602974e-02
-4.972711982745359194e-02
-4.970693276513862835e-02
-4.966336228297504873e-02
-4.963942858549968973e-02
-4.961250779522205501e-02
-4.958968368329383369e-02
-4.955071865368793071e-02
-4.954043504613106497e-02
-4.950239491174149298e-02
-4.945487019100108794e-02
-4.942035490761959027e-02
-4.938236072473448091e-02
-4.936618835730305355e-02
-4.931596762597731387e-02
-4.929277224818476300e-02
-4.927298900152385364e-02
-4.924415142312565941e-02
-4.921351955330152683e-02
-4.919928693262004549e-02
-4.911664223716663558e-02
-4.910671749403724973e-02
-4.909787222779099514e-02
-4.905622162928399699e-02
-4.903632847473121670e-02
-4.901402597557463769e-02
-4.899318844462571820e-02
-4.898402395083695238e-02
-4.897543060212194987e-02
-4.894771404354461564e-02
-4.886749185326827449e-02
-4.884149224275974310e-02
-4.882972610705318961e-02
-4.878518693880370960e-02
-4.877233445158155045e-02
-4.876021101771652044e-02
-4.874712931847649533e-02
-4.868697680781824966e-02
-4.867310506812411175e-02
-4.861586137606363489e-02
-4.858765756765176524e-02
-4.856415853666057325e-02
-4.855024167779076194e-02
-4.850938787859493395e-02
-4.849904336233351598e-02
-4.846116807258118997e-02
-4.840981824383755461e-02
-4.836409973007521623e-02
-4.835229524499709552e-02
-4.830801005566848216e-02
-4.827757916389158188e-02
-4.824025225965117292e-02
-4.820129001322207007e-02
-4.817513213120902527e-02
-4.814470769034437381e-02
-4.810513372756144990e-02
-4.809631263420532932e-02
-4.808974657079281845e-02
-4.804023990773481634e-02
-4.802483344173438806e-02
-4.800537261662168875e-02
-4.799033351844639306e-02
-4.793142693226573603e-02
-4.791062292905609588e-02
-4.789301443613216969e-02
-4.785646961850206771e-02
-4.784039558074559828e-02
-4.781115343288508401e-02
-4.777896213857996122e-02
-4.773437938191385510e-02
-4.772172509933514384e-02
-4.765965198630325861e-02
-4.765769870627067917e-02
-4.763659909118292402e-02
-4.760090434023453443e-02
-4.756530376048465070e-02
-4.755322710188805702e-02
-4.752301433963293520e-02
-4.747282738337713082e-02
-4.744950561752081519e-02
-4.743953923351654223e-02
-4.740606122085957996e-02
-4.737318472963231164e-02
-4.735988086931058882e-02
-4.731981495724082998e-02
-4.731213968789596547e-02
-4.729211275048225693e-02
-4.728712898626746819e-02
-4.724362019352174036e-02
-4.717847548252968037e-02
-4.716478703226370528e-02
-4.715808569563595398e-02
-4.710220340244627990e-02
-4.707767580743027480e-02
-4.705122817267717861e-02
-4.704456509206966786e-02
-4.704023593445755269e-02
-4.697755563935140932e-02
-4.693844812447836579e-02
-4.692504181960929777e-02
-4.687960587069980867e-02
-4.686549675935189341e-02
-4.681149222912178720e-02
-4.676915394462452524e-02
-4.674232720595417057e-02
-4.673125002711195353e-02
-4.670168369295407684e-02
-4.669445661753932053e-02
-4.666831897869941348e-02
-4.665638515238959561e-02
-4.659650100902973380e-02
-4.657245820642849643e-02
-4.656071265478986532e-02
-4.653470456913824660e-02
-4.648724080412169890e-02
-4.646228896155321642e-02
-4.643236850705328989e-02
-4.640551118386535001e-02
-4.639090639326653998e-02
-4.634852178638348974e-02
-4.633494571862842304e-02
-4.631944698942311311e-02
-4.630444820443951892e-02
-4.627620688691266859e-02
-4.623793195613670748e-02
-4.621573680287702213e-02
-4.616714107747110774e-02
-4.616039057289794689e-02
-4.612978320722294079e-02
-4.612052747282788245e-02
-4.608714901535562736e-02
-4.605212715435899606e-02
-4.600795134412541398e-02
-4.599204244613880332e-02
-4.597088204896551678e-02
-4.596293177861904278e-02
-4.594621024708508972e-02
-4.587103982044321571e-02
-4.584828211425490130e-02
-4.582346221050759283e-02
-4.579125474272632834e-02
-4.575914474796743958e-02
-4.575066211768091806e-02
-4.573171793745373082e-02
-4.572182939108224153e-02
-4.568364057801543865e-02
-4.566771766177235570e-02
-4.564117784735838290e-02
-4.558688895235984972e-02
-4.556811715066330648e-02
-4.554339834452486580e-02
-4.549966752123732472e-02
-4.548869075494568759e-02
-4.545088363687319055e-02
-4.544449555436488875e-02
-4.542047784128899757e-02
-4.539138481829324556e-02
-4.538774440769691165e-02
-4.532595738926231688e-02
-4.531877343990825535e-02
-4.530829945741582376e-02
-4.526078022369497966e-02
-4.520544440206714087e-02
-4.518860962234566570e-02
-4.517419601722078015e-02
-4.514834106571644079e-02
-4.512671708141630100e-02
-4.511098600720300777e-02
-4.506043544442225879e-02
-4.503750856890367804e-02
-4.500502853679266835e-02
-4.498450806323953111e-02
-4.498057951911255126e-02
-4.495156819345511034e-02
-4.492257655875389610e-02
-4.489945625638497306e-02
-4.489864159680084787e-02
-4.487389774232028450e-02
-4.482090081539383264e-02
-4.480560442231462659e-02
-4.477562786945701867e-02
-4.475697305967124562e-02
-4.472094437716642168e-02
-4.470389189744924940e-02
-4.470231666814381000e-02
-4.466463773457848840e-02
-4.465311232539395658e-02
-4.462728605772772750e-02
-4.458734053836890809e-02
-4.458089063096620785e-02
-4.456421815932615216e-02
-4.451659034662686087e-02
-4.449941775010451961e-02
-4.444784971446633093e-02
-4.442972629945959873e-02
-4.441550301348426433e-02
-4.439916975655336384e-02
-4.437137012039635287e-02
-4.436638099242593003e-02
-4.430880576454140907e-02
-4.428934635255427077e-02
-4.426827565572782897e-02
-4.423435312453921631e-02
-4.422088222484354958e-02
-4.416880255849534032e-02
-4.414284939024107346e-02
-4.412445400870226853e-02
-4.408569036248341511e-02
-4.407252312773538017e-02
-4.404218484808092304e-02
-4.401770592061540754e-02
-4.400192594269469737e-02
-4.398170377115531715e-02
-4.394338779011844331e-02
-4.388365776378291838e-02
-4.388299944793391805e-02
-4.385676285980980027e-02
-4.384336955016041038e-02
-4.380236166873691106e-02
-4.378521559383918849e-02
-4.376772436302678315e-02
-4.374469263098620941e-02
-4.372745542876815827e-02
-4.369234236465513455e-02
-4.366166335091853368e-02
-4.363146193981051746e-02
-4.361768909756694179e-02
-4.360768363881431520e-02
-4.358607392517480084e-02
-4.357057673522551910e-02
-4.354740829002826108e-02
-4.351848593913373864e-02
-4.349655792215667560e-02
-4.346017372742225215e-02
-4.343485262410975989e-02
-4.341488869381296412e-02
-4.340449946878743859e-02
-4.335873790522196125e-02
-4.333324733271007312e-02
-4.330880092791980496e-02
-4.329541006633944034e-02
-4.327795522966418340e-02
-4.324548680230680398e-02
-4.322855292525393245e-02
-4.320040864021112981e-02
-4.317542227969961566e-02
-4.313133526887849567e-02
-4.311393162657470302e-02
-4.310494373068013418e-02
-4.306577805198805176e-02
-4.304887237105320397e-02
-4.304633370091606737e-02
-4.300075173431019970e-02
-4.297779861188202877e-02
-4.295477111053189190e-02
-4.294486397156518920e-02
-4.291593455308123639e-02
-4.288286047682013380e-02
-4.287690051133449809e-02
-4.282505132073280429e-02
-4.279292468196846388e-02
-4.277605615504326275e-02
-4.276269115031933188e-02
-4.273883718800267073e-02
-4.273780770667728879e-02
-4.272032731912117631e-02
-4.266605519217145370e-02
-4.265102878176779688e-02
-4.261342485750474474e-02
-4.259504894492122107e-02
-4.256367022241885900e-02
-4.254965963259979556e-02
-4.251991708543970128e-02
-4.248928124303860687e-02
-4.246260337736401658e-02
-4.243933446633693651e-02
-4.241257359285136030e-02
-4.238743506958481122e-02
-4.237114078975520726e-02
-4.232916221954449720e-02
-4.231730434655706086e-02
-4.229412565056742124e-02
-4.226015790395923344e-02
-4.222893062515936657e-02
-4.220379442293345496e-02
-4.219572324917950090e-02
-4.215796895079382267e-02
-4.214648146437935394e-02
-4.214229155763513091e-02
-4.210433699434404375e-02
-4.208609584688166594e-02
-4.204574586674642012e-02
-4.203627236109941379e-02
-4.202622277896678193e-02
-4.199772245263902470e-02
-4.196626624219815249e-02
-4.193334959164388143e-02
-4.192984246388622993e-02
-4.190122364487636197e-02
-4.188291568579538549e-02
-4.184516015251707466e-02
-4.181356169941699563e-02
-4.180453884364215833e-02
-4.180164371715872074e-02
-4.177566541899307984e-02
-4.176200837124624532e-02
-4.174734897631754427e-02
-4.172631392080364265e-02
-4.168709958111604941e-02
-4.167000896973663271e-02
-4.162709854729143566e-02
-4.161565393336158492e-02
-4.160150503381568332e-02
-4.156379889187622467e-02
-4.152577622148709291e-02
-4.151288193193397591e-02
-4.148797411951823944e-02
-4.147423450827930624e-02
-4.143196715817540343e-02
-4.142501062038297932e-02
-4.139643379522708888e-02
-4.138466991898220870e-02
-4.135922965074065316e-02
-4.135202014678215909e-02
-4.131588937864422162e-02
-4.130603320836309655e-02
-4.127828462044416669e-02
-4.126060535145326114e-02
-4.123626005741759526e-02
-4.121512365588447802e-02
-4.119230038428459140e-02
-4.117082140614319874e-02
-4.115055353343149980e-02
-4.113887445423741740e-02
-4.108848646652010772e-02
-4.107323363480830380e-02
-4.105378606470294622e-02
-4.103334446117737344e-02
-4.101143436436929801e-02
-4.098390353574798972e-02
-4.094455123041898514e-02
-4.092386024791114241e-02
-4.087604700968597293e-02
-4.086594698926285241e-02
-4.085293771516826378e-02
-4.083233105352687686e-02
-4.081903098480177405e-02
-4.081274999384487678e-02
-4.080421346605495048e-02
-4.076028563899578017e-02
-4.074390717997875000e-02
-4.070105296171627751e-02
-4.069316889224666722e-02
-4.067146872171420457e-02
-4.065849818789171732e-02
-4.061622741152001725e-02
-4.060471733605788835e-02
-4.057812708401425938e-02
-4.056903650198731559e-02
-4.053504284023351500e-02
-4.051548454199399574e-02
-4.048525513719877789e-02
-4.045442683824673757e-02
-4.045042885456331949e-02
-4.042276770936495400e-02
-4.038585765275426454e-02
-4.038344085349443446e-02
-4.034781409599477731e-02
-4.031262187047127132e-02
-4.030093627634454001e-02
-4.028901333208642632e-02
-4.028091676176098757e-02
-4.025511348129295897e-02
-4.022628840085731849e-02
-4.018022736478599199e-02
-4.015128141316351429e-02
-4.013537512647288863e-02
-4.012513854863586360e-02
-4.009471492807878401e-02
-4.006910362089821653e-02
-4.005536142058868654e-02
-4.002514157582698351e-02
-4.001549430408193886e-02
-3.999229201964563107e-02
-3.997563800119280364e-02
-3.994764341310008682e-02
-3.993919967002157456e-02
-3.991067295023548178e-02
-3.988744903179533563e-02
-3.985917362845220469e-02
-3.984999323125218429e-02
-3.982867327647340860e-02
-3.981923832651568240e-02
-3.976667530760810698e-02
-3.974684614522522308e-02
-3.971650898700290755e-02
-3.971481309413152361e-02
-3.970310649778788226e-02
-3.968319942551773449e-02
-3.965104161582536091e-02
-3.959878093956933909e-02
-3.957093752133997167e-02
-3.955987933708751680e-02
-3.952224650211472179e-02
-3.951767974499406644e-02
-3.950829552658638444e-02
-3.947110084484767301e-02
-3.944621321487770671e-02
-3.943584239148134607e-02
-3.940816210226788519e-02
-3.940327422712727734e-02
-3.937762878427744639e-02
-3.935425787937774089e-02
-3.934830076004777744e-02
-3.932060463586081744e-02
-3.928640757252127580e-02
-3.927425645578194735e-02
-3.925965067041511936e-02
-3.924532997053692407e-02
-3.920013460834434471e-02
-3.916730817389640906e-02
-3.914983976678240718e-02
-3.911103800555951193e-02
-3.910536368883904546e-02
-3.908351439951501805e-02
-3.905767435259321907e-02
-3.904477051498270179e-02
-3.903585026150260817e-02
-3.901383320864426629e-02
-3.899433237253654982e-02
-3.897126273037296307e-02
-3.893396590132880419e-02
-3.890831750581211224e-02
-3.888479187204857412e-02
-3.886999168646970704e-02
-3.885314086608440687e-02
-3.883376265996552057e-02
-3.881134402904545810e-02
-3.878524789284906737e-02
-3.876144292474609232e-02
-3.874784996586336239e-02
-3.873210357407794180e-02
-3.872459741574466041e-02
-3.869869669973358128e-02
-3.866214219503000260e-02
-3.865395963599679852e-02
-3.862076151581289585e-02
-3.858593138946878054e-02
-3.855571121142928326e-02
-3.853891575824069937e-02
-3.852004506986608789e-02
-3.849260486315056462e-02
-3.847379017577792770e-02
-3.846713867057890979e-02
-3.845533228803907355e-02
-3.843578989950041658e-02
-3.843037099787113831e-02
-3.839027039827927479e-02
-3.837410671751004254e-02
-3.835968365986339168e-02
-3.833840051843837027e-02
-3.830151733196496266e-02
-3.827620944597356911e-02
-3.826297152644533850e-02
-3.824265756232897440e-02
-3.820231254096029261e-02
-3.819598057271428315e-02
-3.816430993291436424e-02
-3.814580384922075518e-02
-3.810256229629102598e-02
-3.808339715827199767e-02
-3.806869833018927674e-02
-3.805723671166968969e-02
-3.803685165352496678e-02
-3.802683020488251131e-02
-3.801852110933973128e-02
-3.796434909330317908e-02
-3.794597590554804611e-02
-3.792854770389217367e-02
-3.790463796224680104e-02
-3.789511897856684408e-02
-3.787594461322502104e-02
-3.784959153765493634e-02
-3.783713821121639787e-02
-3.780646366040049666e-02
-3.779127862826542339e-02
-3.776531821796288990e-02
-3.775398912397243123e-02
-3.772778696439571533e-02
-3.769569026491259578e-02
-3.765203386290671972e-02
-3.762557915874892300e-02
-3.758187770057469512e-02
-3.757433114905370242e-02
-3.755518243866742822e-02
-3.752386677555732963e-02
-3.751909353510773926e-02
-3.750202945300659674e-02
-3.748284215395783492e-02
-3.747455672702515450e-02
-3.744980300309735943e-02
-3.743735893605085185e-02
-3.740657086108342688e-02
-3.739571697223359470e-02
-3.737240240246061940e-02
-3.736014102039164619e-02
-3.733247716893384194e-02
-3.730495400839115017e-02
-3.729228723720418026e-02
-3.727043987347575249e-02
-3.724881419654477166e-02
-3.723858570712249016e-02
-3.720688870663527159e-02
-3.718886117510436518e-02
-3.715656144428056140e-02
-3.713530814680096603e-02
-3.711132181733925450e-02
-3.709296074888021599e-02
-3.708440150984346206e-02
-3.706982295903746283e-02
-3.701375695135109001e-02
-3.700500157498201603e-02
-3.699123225757627864e-02
-3.697382480574051833e-02
-3.692516173390816836e-02
-3.690247416367101185e-02
-3.689424138953656396e-02
-3.686028437983293604e-02
-3.684346778396069277e-02
-3.683384871830105989e-02
-3.681535406705685465e-02
-3.678959462343375786e-02
-3.677317021163420407e-02
-3.675971057187282787e-02
-3.674929704527080121e-02
-3.671394068604691419e-02
-3.668824536006307091e-02
-3.667022491949012419e-02
-3.663842093062280592e-02
-3.662806617039351953e-02
-3.659397968022756742e-02
-3.657994620538665420e-02
-3.657033123336669855e-02
-3.656120681337185485e-02
-3.653761782152895043e-02
-3.651604273109110288e-02
-3.647168392137903337e-02
-3.644649161750485034e-02
-3.642619217942799636e-02
-3.639779663695641432e-02
-3.639186842317074233e-02
-3.637790735009488463e-02
-3.636325339637139220e-02
-3.633026593936941606e-02
-3.630571671305818371e-02
-3.630105441144038103e-02
-3.627085109238578631e-02
-3.625745980735931018e-02
-3.624622091156307069e-02
-3.622396302686239911e-02
-3.620876529222552542e-02
-3.618188947249037501e-02
-3.617431356517400443e-02
-3.612682101798964096e-02
-3.610034105836440466e-02
-3.607736413685808108e-02
-3.605544395945961544e-02
-3.603394505348869736e-02
-3.600804180720396097e-02
-3.599743277322361990e-02
-3.598071344762146517e-02
-3.596433100834492413e-02
-3.593791907285587284e-02
-3.591791278344208527e-02
-3.588388251592480871e-02
-3.584608944688852383e-02
-3.583789538957377063e-02
-3.581850733974500933e-02
-3.581086270582314879e-02
-3.577920304928389195e-02
-3.576345608091124895e-02
-3.572685871789985090e-02
-3.572144040319727432e-02
-3.570207305015232757e-02
-3.568264465831605392e-02
-3.564356611189509194e-02
-3.562419668044855547e-02
-3.559981471451753587e-02
-3.557370014910343770e-02
-3.556485999938385767e-02
-3.553004475094284631e-02
-3.551304888854586728e-02
-3.548952712491235117e-02
-3.548282075041303552e-02
-3.546829983846069845e-02
-3.544526598143551976e-02
-3.543799544629938625e-02
-3.542186231492455706e-02
-3.539073044271323631e-02
-3.538026051394613236e-02
-3.536457008415203052e-02
-3.533215883360107945e-02
-3.532258795121032136e-02
-3.530416155402527068e-02
-3.529244736725409282e-02
-3.527146983760223731e-02
-3.524808702261575388e-02
-3.519815319938279785e-02
-3.519242189636306861e-02
-3.517516374542561941e-02
-3.514846076809810538e-02
-3.512347455272674113e-02
-3.510814549455751332e-02
-3.509272841482527494e-02
-3.506694339763402612e-02
-3.506170251641976821e-02
-3.502183105081563275e-02
-3.498324091279195192e-02
-3.498091334176117728e-02
-3.497432460423119394e-02
-3.496154159768780079e-02
-3.494080316868458658e-02
-3.490917485418468247e-02
-3.487124970849700412e-02
-3.484168873076115558e-02
-3.481754373506565359e-02
-3.480121903499172609e-02
-3.479585098201867788e-02
-3.478499442883994930e-02
-3.474313274260801276e-02
-3.472346984490556898e-02
-3.470920637424598776e-02
-3.469511375560935251e-02
-3.466965577042255275e-02
-3.462511380903973701e-02
-3.460258289537179732e-02
-3.459885311465399349e-02
-3.458535489944511432e-02
-3.456354736576067177e-02
-3.454324759766622122e-02
-3.452911187620241740e-02
-3.450458862297495211e-02
-3.448835701715285973e-02
-3.446262165597654969e-02
-3.443215623811982096e-02
-3.442111461925881355e-02
-3.437842211811750759e-02
-3.435408027692846145e-02
-3.433974800896819057e-02
-3.430450965168724276e-02
-3.429596763715675456e-02
-3.428035896180242625e-02
-3.424318160062919669e-02
-3.423144145682321948e-02
-3.419785416124218602e-02
-3.418612207383092683e-02
-3.415972205414766205e-02
-3.414162765730413551e-02
-3.410064987760280664e-02
-3.407222216224989331e-02
-3.403079170802938980e-02
-3.401175286060403868e-02
-3.400054727539084110e-02
-3.398603087160681491e-02
-3.397361839596776956e-02
-3.394479792580482047e-02
-3.392884135211132746e-02
-3.389740364240684256e-02
-3.387624334505548451e-02
-3.385357834642857555e-02
-3.383970785237791490e-02
-3.380799753687765974e-02
-3.377901952727421775e-02
-3.376919171649242490e-02
-3.375384756691324206e-02
-3.372735965860723661e-02
-3.371832489496548457e-02
-3.370944085285385028e-02
-3.367469052024602005e-02
-3.364704930461523413e-02
-3.363053246264263718e-02
-3.362301513841584044e-02
-3.361160107527857988e-02
-3.358029519125890761e-02
-3.354696000925394550e-02
-3.352548112465050800e-02
-3.351750760732352674e-02
-3.350228169267882583e-02
-3.348208563722571141e-02
-3.345626105475466017e-02
-3.344076090025888126e-02
-3.340025755121397988e-02
-3.337775821645139196e-02
-3.335461299895342568e-02
-3.333315333083478049e-02
-3.331519231388141433e-02
-3.330440203625584239e-02
-3.326886711452334278e-02
-3.324780986024081231e-02
-3.322292540840734998e-02
-3.321196070097881536e-02
-3.320181694292831387e-02
-3.315751733165583914e-02
-3.313958961725851915e-02
-3.311092728433995269e-02
-3.308995058063782246e-02
-3.305584270090808352e-02
-3.303584624615210630e-02
-3.302709494075856123e-02
-3.299271318072730108e-02
-3.296080807534404467e-02
-3.294886940012853316e-02
-3.290991985445421153e-02
-3.290214662150287017e-02
-3.288827931916366021e-02
-3.287875705314394215e-02
-3.284089654645042100e-02
-3.281799869076551524e-02
-3.280554304819657818e-02
-3.278866323367818358e-02
-3.277534481464042249e-02
-3.272931194495612428e-02
-3.270356422863071599e-02
-3.267227481384929466e-02
-3.266633207642985481e-02
-3.263040490496146862e-02
-3.261732865609920373e-02
-3.257721617246742141e-02
-3.255605367248723403e-02
-3.254838084598046799e-02
-3.254048980430354621e-02
-3.250077998079461961e-02
-3.248935542878658711e-02
-3.246782860624203293e-02
-3.243321343686131342e-02
-3.240975623716782494e-02
-3.240316126693415510e-02
-3.236092246774124881e-02
-3.235643560403134167e-02
-3.233302036543245217e-02
-3.229937062302898343e-02
-3.228994985439734289e-02
-3.225805708448220566e-02
-3.222539740979160627e-02
-3.221986264574480674e-02
-3.220792046519652119e-02
-3.216258220157272585e-02
-3.215499735543442261e-02
-3.214242153359267440e-02
-3.212714075692812976e-02
-3.211844129284527338e-02
-3.209145782119310342e-02
-3.207100534044274309e-02
-3.203172684700628103e-02
-3.200605600436334797e-02
-3.197981364608956656e-02
-3.197533008823799650e-02
-3.193796170936807899e-02
-3.189825866915210750e-02
-3.186945461388596135e-02
-3.185511673682597800e-02
-3.183130982975707068e-02
-3.182364463895109852e-02
-3.180471951202609726e-02
-3.178885474731565908e-02
-3.174783416937709823e-02
-3.172440774602200420e-02
-3.171487044543272460e-02
-3.169177218927404782e-02
-3.167366796491075109e-02
-3.164431602934086873e-02
-3.162831040098751378e-02
-3.159106994879026797e-02
-3.155320992460372564e-02
-3.153541035661652780e-02
-3.151922085210873137e-02
-3.146752615976741718e-02
-3.143944885451604998e-02
-3.142455995285020620e-02
-3.141828477124380958e-02
-3.140617708344511927e-02
-3.137561319793211179e-02
-3.135808935166423117e-02
-3.134390222961550010e-02
-3.129658414778019315e-02
-3.127919675570195457e-02
-3.126919783721485158e-02
-3.125088464993125426e-02
-3.120863204344367925e-02
-3.119678532719866171e-02
-3.117159316986020667e-02
-3.113256866834474001e-02
-3.112129205721386738e-02
-3.107620784085982080e-02
-3.104273255170358903e-02
-3.103598346612992942e-02
-3.102307191662331820e-02
-3.100472941596857379e-02
-3.095592738940883271e-02
-3.092612257842342061e-02
-3.088838277284516876e-02
-3.087855287308596819e-02
-3.085468905732721701e-02
-3.082875071514326604e-02
-3.081599978591800792e-02
-3.079992031513162365e-02
-3.077859498735532884e-02
-3.073163232752079699e-02
-3.072799140124790607e-02
-3.070211590502738841e-02
-3.065599091091958384e-02
-3.065244617637494229e-02
-3.061654416838086035e-02
-3.059630062073728785e-02
-3.058662731639683052e-02
-3.055101448065047909e-02
-3.054850107384982083e-02
-3.050168921525292509e-02
-3.048399888286407178e-02
-3.046230187932610911e-02
-3.043642836418794517e-02
-3.039939504311917062e-02
-3.038945105107471178e-02
-3.038180465411041697e-02
-3.035469876388480204e-02
-3.034092446714645175e-02
-3.032446980885614152e-02
-3.029403270207894905e-02
-3.027345270346140649e-02
-3.023923600508901521e-02
-3.021023206949410844e-02
-3.016188744952011391e-02
-3.015146370222607231e-02
-3.012659391942953957e-02
-3.012047632804196184e-02
-3.008960128994558891e-02
-3.006643921203547287e-02
-2.999047625945777673e-02
-2.998599416710737153e-02
-2.997487235843968034e-02
-2.995415733968931349e-02
-2.992915404543802782e-02
-2.989207981270433634e-02
-2.988305960770090697e-02
-2.986398862805400567e-02
-2.985421087215339719e-02
-2.983466140357099450e-02
-2.980255760537114940e-02
-2.977197320708105388e-02
-2.973484118945332599e-02
-2.972009186677221360e-02
-2.969711451900866606e-02
-2.968376041896902962e-02
-2.965973544723785049e-02
-2.963399274914782500e-02
-2.962638877859521958e-02
-2.958651462527908671e-02
-2.956369353412582890e-02
-2.951836687912373636e-02
-2.950525753391822215e-02
-2.949488352031809368e-02
-2.947083594963184616e-02
-2.942246040164289700e-02
-2.940110491927419578e-02
-2.939613349264239006e-02
-2.937493839367991133e-02
-2.935133041410858956e-02
-2.933644444647146021e-02
-2.932340168432273630e-02
-2.929467130078888815e-02
-2.928282184841610181e-02
-2.924495391561382496e-02
-2.920852956064062811e-02
-2.920329899816989649e-02
-2.916154635658671501e-02
-2.912934571931066752e-02
-2.912567609193003615e-02
-2.909914589321152545e-02
-2.908244884087360371e-02
-2.905264873695684313e-02
-2.902335165348141066e-02
-2.901800146507690914e-02
-2.897857465140354916e-02
-2.895490044790699491e-02
-2.892390229635996568e-02
-2.890999443203007280e-02
-2.888666675697243447e-02
-2.887496908106679250e-02
-2.884762993127054642e-02
-2.881100985379198010e-02
-2.878242887527984739e-02
-2.875755918876077288e-02
-2.873220733354617251e-02
-2.871550027238622960e-02
-2.867336310156051726e-02
-2.866529422099914348e-02
-2.861518249743699727e-02
-2.859114590381081622e-02
-2.856911042115473087e-02
-2.851565379976098158e-02
-2.850195905154787046e-02
-2.849029715011347497e-02
-2.846199439969659961e-02
-2.844887621147956791e-02
-2.842460093604742832e-02
-2.839988465040524379e-02
-2.838356933016594752e-02
-2.836933927664700428e-02
-2.833156548895102156e-02
-2.830453022579276778e-02
-2.829624626463794757e-02
-2.825498362759173987e-02
-2.822431500268640647e-02
-2.818581997704341924e-02
-2.816500836179147704e-02
-2.815094893245856378e-02
-2.813542802169360924e-02
-2.808638589104267558e-02
-2.806632321046412248e-02
-2.804903911004147377e-02
-2.803614580600136130e-02
-2.801757775788057958e-02
-2.798657382848662722e-02
-2.794730772485212733e-02
-2.792863980299625792e-02
-2.790146408997551397e-02
-2.786521319752405246e-02
-2.785197866354088836e-02
-2.784702622680548800e-02
-2.782712609570256457e-02
-2.780816798215451913e-02
-2.780570056174433424e-02
-2.777948638198210474e-02
-2.775436520400625939e-02
-2.771682105752940051e-02
-2.770324836900392440e-02
-2.769507163454071330e-02
-2.764949314087422616e-02
-2.759993284485412479e-02
-2.757354695831754077e-02
-2.757137132676690250e-02
-2.750625349882154791e-02
-2.749737750711145345e-02
-2.748914997224277679e-02
-2.747408240198140339e-02
-2.744529941358136993e-02
-2.741233729413353193e-02
-2.737346137558885339e-02
-2.734697990496637310e-02
-2.733095214821612551e-02
-2.731748636980069200e-02
-2.728053083238887733e-02
-2.727584798001886357e-02
-2.723965375852008264e-02
-2.719998168980158892e-02
-2.716552393236318363e-02
-2.714505326093533122e-02
-2.710361661460841676e-02
-2.708940687707397932e-02
-2.707214297269849856e-02
-2.705184157346746110e-02
-2.704595118182875901e-02
-2.701045645502936354e-02
-2.696969927501613462e-02
-2.696617306265589042e-02
-2.693199090649450733e-02
-2.691969066810018241e-02
-2.689478844582954276e-02
-2.686194088828813831e-02
-2.684146028702810716e-02
-2.679559665949018954e-02
-2.678597979535529694e-02
-2.672623349833408435e-02
-2.671379367485512968e-02
-2.668706313429464183e-02
-2.663203445025638660e-02
-2.660017883968390784e-02
-2.659228716061076692e-02
-2.656583372523108055e-02
-2.654877473113964603e-02
-2.650963218667240495e-02
-2.650543271310432103e-02
-2.648488215606636942e-02
-2.645743185026455668e-02
-2.644727425671025700e-02
-2.640589797736955791e-02
-2.639318405630097786e-02
-2.637463655122185280e-02
-2.634217005939484824e-02
-2.631241460502806162e-02
-2.629600464743667154e-02
-2.625270701870088819e-02
-2.623780274022904924e-02
-2.620855732150936812e-02
-2.618836638190616406e-02
-2.616652149323125953e-02
-2.613428841594717111e-02
-2.611727790255219395e-02
-2.611041409922490453e-02
-2.606016597942426016e-02
-2.602672404810721374e-02
-2.600461709501858398e-02
-2.598689032058962289e-02
-2.597874434861688342e-02
-2.593702738129208263e-02
-2.591366448018286861e-02
-2.588090398591333385e-02
-2.586777742697288218e-02
-2.585093879841185438e-02
-2.583449133701837264e-02
-2.578863347944757023e-02
-2.576946993035614253e-02
-2.576302366865235172e-02
-2.575133123937728419e-02
-2.570771693017789850e-02
-2.565380488250101898e-02
-2.563323180752274943e-02
-2.560787463318209278e-02
-2.558701711038027793e-02
-2.558581470162915594e-02
-2.557093536961280167e-02
-2.553667174345539137e-02
-2.549756305178219051e-02
-2.547310064667837604e-02
-2.543817001666739963e-02
-2.541637086085951625e-02
-2.539490898565838206e-02
-2.537455947834063585e-02
-2.536464773142418916e-02
-2.533129641980616520e-02
-2.529961987704135162e-02
-2.526667248314962144e-02
-2.524257408245675349e-02
-2.523016232339472809e-02
-2.516743882566466195e-02
-2.512355654368439439e-02
-2.510857139452279951e-02
-2.509173232456604619e-02
-2.507063727111530360e-02
-2.504036754918373409e-02
-2.501483669635620743e-02
-2.500275168798685166e-02
-2.497547875430386477e-02
-2.496991849704732758e-02
-2.492966333536456025e-02
-2.488813927307106932e-02
-2.488548476733362658e-02
-2.485880035657991871e-02
-2.482638759557559416e-02
-2.480918470672335840e-02
-2.478440865664444104e-02
-2.476486371558078714e-02
-2.474915776692260261e-02
-2.469948389026649371e-02
-2.465806811149431899e-02
-2.464229351246055577e-02
-2.461569856597600747e-02
-2.460239689182680545e-02
-2.453530731516218033e-02
-2.452382538213698782e-02
-2.450900115935070178e-02
-2.448150191374007245e-02
-2.447464029169982291e-02
-2.444538155475142749e-02
-2.441836864855292943e-02
-2.438442079877758961e-02
-2.436870808368743480e-02
-2.434378415554458441e-02
-2.432607975611511542e-02
-2.429906997814224034e-02
-2.426863974568571614e-02
-2.422320188145840603e-02
-2.420794193493308599e-02
-2.419889742795985899e-02
-2.415525861238471128e-02
-2.413799054442306025e-02
-2.409373255269678382e-02
-2.408956034358999965e-02
-2.405273907075367035e-02
-2.400531818156678709e-02
-2.397581856778580045e-02
-2.396143256682012335e-02
-2.394673204507530295e-02
-2.390053139896328172e-02
-2.386486808101398460e-02
-2.384099676279816116e-02
-2.382101822324084184e-02
-2.378249085863731738e-02
-2.376762426584794197e-02
-2.376325684067484567e-02
-2.374784193546711220e-02
-2.374566337454728226e-02
-2.368432510245729872e-02
-2.366342274084778929e-02
-2.364051932083180430e-02
-2.362230343992122172e-02
-2.359901819352747121e-02
-2.357227581345880396e-02
-2.352474817554983666e-02
-2.346621534936013664e-02
-2.346044968512384088e-02
-2.343243913166564996e-02
-2.340148877603040467e-02
-2.337024829874154164e-02
-2.332621898112299808e-02
-2.330440767988981032e-02
-2.328381334458604068e-02
-2.326409827139913622e-02
-2.321335849344643987e-02
-2.319580366241863478e-02
-2.316976680930124544e-02
-2.314135621335311477e-02
-2.310043054318336453e-02
-2.308688087568319669e-02
-2.305293851399017879e-02
-2.304186770208471735e-02
-2.301598825403777804e-02
-2.299653420835956474e-02
-2.297922396457105498e-02
-2.296279177318621967e-02
-2.293962550019862379e-02
-2.287598471282636936e-02
-2.285358325540268187e-02
-2.281647621621279987e-02
-2.279146232204792843e-02
-2.277495261597728415e-02
-2.269863307768735239e-02
-2.268755235626954136e-02
-2.267093210547499460e-02
-2.264440232809000753e-02
-2.262399273881141037e-02
-2.259977990023837036e-02
-2.255939782292484819e-02
-2.252064803681139149e-02
-2.247837531152388491e-02
-2.247078029220594964e-02
-2.244605015258613334e-02
-2.240842701194462050e-02
-2.239201419154604467e-02
-2.234495268554387293e-02
-2.233743313261823960e-02
-2.230674967341658710e-02
-2.228353188421636211e-02
-2.227240201864691405e-02
-2.225182504574771403e-02
-2.219505725089926385e-02
-2.215237872320621748e-02
-2.210778267805577069e-02
-2.210206853326401877e-02
-2.205869208793212466e-02
-2.205016961163150380e-02
-2.202081409700262782e-02
-2.199495214820004763e-02
-2.195203779384860554e-02
-2.191548670705642521e-02
-2.190652115409918999e-02
-2.186587137783263524e-02
-2.184475789894110842e-02
-2.183614278410073162e-02
-2.181284975706082596e-02
-2.177836569862295901e-02
-2.172878211135079174e-02
-2.170716531962679774e-02
-2.169347892164816272e-02
-2.168124734027027101e-02
-2.166831166202221048e-02
-2.160378294911965980e-02
-2.156015153817045227e-02
-2.151664731754596160e-02
-2.150257644730615980e-02
-2.147284840971394604e-02
-2.142369572352448293e-02
-2.138296447320647831e-02
-2.135791145636020683e-02
-2.133796386164227288e-02
-2.131934573407745503e-02
-2.125314088173585469e-02
-2.122327916413771498e-02
-2.119595321471404170e-02
-2.116078024343265307e-02
-2.114656672061812626e-02
-2.112753768492403594e-02
-2.109783850651997250e-02
-2.108332779424376691e-02
-2.104931605894908020e-02
-2.103332545418121202e-02
-2.099892867294814169e-02
-2.097531631442564604e-02
-2.092223086052391601e-02
-2.090084216707138731e-02
-2.088684259163739454e-02
-2.086242065636118026e-02
-2.084458377048639677e-02
-2.081418903337239890e-02
-2.079226142188608795e-02
-2.075760170748225386e-02
-2.075482712180973244e-02
-2.071516707914716759e-02
-2.067530437720402348e-02
-2.064562145639459168e-02
-2.063812336455969620e-02
-2.060629417194612123e-02
-2.056398216840607529e-02
-2.054424206736096825e-02
-2.050855017506489353e-02
-2.045311521148501788e-02
-2.043032309431533355e-02
-2.041969207531907360e-02
-2.037708878173957738e-02
-2.033295881632110613e-02
-2.029309481918326052e-02
-2.028325364947472509e-02
-2.025890314742820331e-02
-2.018993307381303226e-02
-2.017232760187609442e-02
-2.013049484789425358e-02
-2.011716407713934340e-02
-2.007819112533384964e-02
-2.006283793432972473e-02
-2.003979516522966242e-02
-1.997243746653626362e-02
-1.995628227318921311e-02
-1.991971078537740913e-02
-1.989995786980153225e-02
-1.985472076056352120e-02
-1.983732105368202214e-02
-1.981036399903082779e-02
-1.980713637343792244e-02
-1.975715257914528733e-02
-1.973006822089087842e-02
-1.968057632734823703e-02
-1.967123864205647110e-02
-1.963640220266721359e-02
-1.961003165381239310e-02
-1.957970983347606664e-02
-1.955721503447799270e-02
-1.952127703991765606e-02
-1.948094881916498378e-02
-1.944672360358196128e-02
-1.943750093161902837e-02
-1.941157801646986591e-02
-1.938092513359968017e-02
-1.936459190974507139e-02
-1.931138995517991952e-02
-1.928934227589892969e-02
-1.927962480239756027e-02
-1.926196919085421122e-02
-1.923007713524182982e-02
-1.920805737196090712e-02
-1.915961969144028276e-02
-1.908051327971832523e-02
-1.906617322604134412e-02
-1.905976658830152437e-02
-1.902458479938179403e-02
-1.900324108491102670e-02
-1.898358940183153543e-02
-1.892870224922707512e-02
-1.891533317543370174e-02
-1.889920548515799936e-02
-1.884501443829553202e-02
-1.880222598523392796e-02
-1.879319835606835243e-02
-1.875528900299480717e-02
-1.870692838639081979e-02
-1.870081169898832330e-02
-1.865567227148337559e-02
-1.859728197994722776e-02
-1.858601881441618309e-02
-1.854942359321667955e-02
-1.852956625332655149e-02
-1.850111480090993465e-02
-1.847688459206461853e-02
-1.845489376777317836e-02
-1.842059230274273318e-02
-1.839982176691737359e-02
-1.834578440461293036e-02
-1.830964344082050554e-02
-1.830392665172478339e-02
-1.825156008898498605e-02
-1.820569788891113205e-02
-1.815586262935892092e-02
-1.814475017779307309e-02
-1.811947592352100567e-02
-1.807921752739755084e-02
-1.804616211358306410e-02
-1.802983564658802718e-02
-1.800067440333225077e-02
-1.795389869374788838e-02
-1.793959213286036580e-02
-1.791810740319349504e-02
-1.789093018426421433e-02
-1.787832402376063334e-02
-1.785558915191551299e-02
-1.783086209593737204e-02
-1.778165148232938031e-02
-1.773936037778550689e-02
-1.770014063932845438e-02
-1.768637052596486181e-02
-1.761594426770893285e-02
-1.759953010780451743e-02
-1.755561155539803186e-02
-1.752982737104674671e-02
-1.748673043858234299e-02
-1.744297570274280784e-02
-1.741909159016624686e-02
-1.739301125752401589e-02
-1.737381340185847889e-02
-1.734590879364791838e-02
-1.729496710638936396e-02
-1.726763555814067597e-02
-1.725586478187210449e-02
-1.723537280918893688e-02
-1.716330152574019330e-02
-1.714263014837416610e-02
-1.711038217583810139e-02
-1.707396182416953678e-02
-1.702600092907130547e-02
-1.700348077708918604e-02
-1.699610934425968556e-02
-1.697751511803904934e-02
-1.692448936512078173e-02
-1.689916560390841704e-02
-1.688128974131059001e-02
-1.686682523233989928e-02
-1.683654891316968549e-02
-1.678735854907648095e-02
-1.675922628803722114e-02
-1.674555907070401917e-02
-1.674303444290761722e-02
-1.670889630966959638e-02
-1.667505820950093698e-02
-1.661311613676416665e-02
-1.660013345999847290e-02
-1.659373411031817014e-02
-1.655988586351694880e-02
-1.653352582825570738e-02
-1.649224428945994525e-02
-1.644893449042642009e-02
-1.644350476480430090e-02
-1.637647413768350546e-02
-1.632075432226395839e-02
-1.630795456040820546e-02
-1.627251725119610581e-02
-1.624850026525950786e-02
-1.621541449441332716e-02
-1.618401235041538877e-02
-1.615873528962616379e-02
-1.613113548499262029e-02
-1.611994727924975779e-02
-1.606390395322640496e-02
-1.604121485743784103e-02
-1.601298799288342067e-02
-1.595217193852208060e-02
-1.591716262566095219e-02
-1.589465833042441600e-02
-1.586803815434154052e-02
-1.583230512129496503e-02
-1.582696982548864595e-02
-1.579752438442241780e-02
-1.575519614964293602e-02
-1.572416833591563923e-02
-1.569475484149546185e-02
-1.565686288614945298e-02
-1.563263813549545245e-02
-1.558972710395686856e-02
-1.556046129410723622e-02
-1.553670682274568837e-02
-1.550259603733547542e-02
-1.548403223749333923e-02
-1.544136534420600948e-02
-1.542006589169386821e-02
-1.540886741514332914e-02
-1.535772158356649153e-02
-1.533688477501532477e-02
-1.531227387124448058e-02
-1.525031034776494487e-02
-1.522951438912484301e-02
-1.522709808297542655e-02
-1.520876189652395349e-02
-1.517638973937476821e-02
-1.513104318768568324e-02
-1.511020365742465899e-02
-1.506723592092737429e-02
-1.503061662707882995e-02
-1.499725897055906310e-02
-1.497416509518897931e-02
-1.493220529430297483e-02
-1.491433762310098721e-02
-1.487578395571942380e-02
-1.483581588328289347e-02
-1.481700174913194723e-02
-1.478362608075728390e-02
-1.475153659952072038e-02
-1.473722306023836359e-02
-1.470446303218192474e-02
-1.468233422087558693e-02
-1.464734960959276910e-02
-1.460831726645189788e-02
-1.457909816648839119e-02
-1.456941198515446234e-02
-1.450754410761473379e-02
-1.447354282759547028e-02
-1.446291629920062882e-02
-1.444581136277359179e-02
-1.443061640797721479e-02
-1.440290765404070306e-02
-1.434850169592435942e-02
-1.432077982882584699e-02
-1.430929647948803174e-02
-1.424507142201864029e-02
-1.423118038197235258e-02
-1.420259548970978503e-02
-1.414812450897376395e-02
-1.414356222171606059e-02
-1.412254224020553783e-02
-1.406397355972668906e-02
-1.405238209847836650e-02
-1.403462205349387260e-02
-1.396737310009119049e-02
-1.393987855969408551e-02
-1.388395733233488416e-02
-1.385694989406591193e-02
-1.384178105272212966e-02
-1.380364567860720149e-02
-1.379045334626360919e-02
-1.373696536322815964e-02
-1.371970032955008301e-02
-1.367954766624043805e-02
-1.362485400618321241e-02
-1.359727957418363498e-02
-1.358371580893155683e-02
-1.356691475383978163e-02
-1.349639073570205183e-02
-1.349141657991584364e-02
-1.348804180094073657e-02
-1.346093895672664797e-02
-1.342485474644136700e-02
-1.340881657584039321e-02
-1.338843400789263560e-02
-1.333950508947684410e-02
-1.331839711676754967e-02
-1.328553197133658381e-02
-1.321341361654032598e-02
-1.318338721029124749e-02
-1.316881984128562277e-02
-1.313569793842467304e-02
-1.310599049063121413e-02
-1.306105875001323247e-02
-1.304852356579003225e-02
-1.302759146430240711e-02
-1.299562591025194003e-02
-1.296506016379531112e-02
-1.291898691432522006e-02
-1.290651336599651922e-02
-1.285260512049588022e-02
-1.283986987430307813e-02
-1.282691244137310060e-02
-1.279207089686523746e-02
-1.277384926718821978e-02
-1.272390756629593334e-02
-1.267818160719796916e-02
-1.265844204735566692e-02
-1.264301837317174937e-02
-1.258371824436191333e-02
-1.256302401700734594e-02
-1.252446016106731341e-02
-1.250294972165083562e-02
-1.248052986867523306e-02
-1.247444068619540936e-02
-1.243731540534068203e-02
-1.239369293757000556e-02
-1.237312764562353840e-02
-1.235530799651526901e-02
-1.233234415929049255e-02
-1.231669559045595053e-02
-1.228235369764571483e-02
-1.224699646632365635e-02
-1.218908171703150800e-02
-1.217789142527991864e-02
-1.212576648028712567e-02
-1.211379960546971057e-02
-1.205755265737809556e-02
-1.203923414895785582e-02
-1.201472156039612438e-02
-1.199848301723502320e-02
-1.196088846184228949e-02
-1.193463672450975621e-02
-1.190189469331023875e-02
-1.187218072418200210e-02
-1.183303898421159128e-02
-1.181985739319868500e-02
-1.179046479339004860e-02
-1.178013494794075133e-02
-1.174972480041078238e-02
-1.171102663786358078e-02
-1.168061769295955510e-02
-1.165225606437733652e-02
-1.160538656551018954e-02
-1.159005137205953995e-02
-1.154714598885450694e-02
-1.154481387385500324e-02
-1.150580292690644990e-02
-1.147834063166106033e-02
-1.145210090542381209e-02
-1.144171261734688860e-02
-1.141983360293566396e-02
-1.137944856647687963e-02
-1.135426940228959070e-02
-1.134725231551256264e-02
-1.133088548489027958e-02
-1.130694523313818811e-02
-1.126549535177967520e-02
-1.126011661402945285e-02
-1.118929370630561415e-02
-1.117615288868334389e-02
-1.115891538167423924e-02
-1.112957934403069338e-02
-1.108675259022778858e-02
-1.106205494480896889e-02
-1.104989916645274239e-02
-1.099596059194710151e-02
-1.098320118472267959e-02
-1.096524772443660534e-02
-1.094019284456360097e-02
-1.088418874378874190e-02
-1.086681916747553323e-02
-1.083089452638011374e-02
-1.082141807800202082e-02
-1.077959501297837130e-02
-1.074785925423210609e-02
-1.071221937201613517e-02
-1.070238908986301252e-02
-1.066561576963478974e-02
-1.065366123271155319e-02
-1.058159969109959131e-02
-1.056166939280137052e-02
-1.053637756654909885e-02
-1.052985120512953121e-02
-1.050163822634045396e-02
-1.045925965106636601e-02
-1.043486702019472134e-02
-1.040369935774468346e-02
-1.039133264951996871e-02
-1.037270537198292653e-02
-1.033324585793354844e-02
-1.030020925858041170e-02
-1.028251855915016111e-02
-1.026683754763918488e-02
-1.025179193612046902e-02
-1.021326707069597495e-02
-1.018491063846016509e-02
-1.015459820423006421e-02
-1.013910343919485757e-02
-1.009693800100247563e-02
-1.005872877325314496e-02
-1.003584565276210983e-02
-1.001077284304746629e-02
-1.000820697884918786e-02
-9.971993708374177201e-03
-9.969781918266279463e-03
-9.929878096922944986e-03
-9.906151861481499177e-03
-9.880123876017554707e-03
-9.851988151731438936e-03
-9.833519846053268010e-03
-9.777424351643831946e-03
-9.772869122977922984e-03
-9.755814825579023353e-03
-9.686003190843450739e-03
-9.671520506718628285e-03
-9.646439725627481421e-03
-9.622525993600888894e-03
-9.592422008564582825e-03
-9.551158183774915988e-03
-9.544699064595763005e-03
-9.517911767558617786e-03
-9.484667308299610244e-03
-9.462797602181327594e-03
-9.435624820067795016e-03
-9.388945512081497968e-03
-9.374516001171062651e-03
-9.371808173774226480e-03
-9.349491643565743804e-03
-9.315855205559220309e-03
-9.273522153824848013e-03
-9.259504275942687102e-03
-9.237307916008602460e-03
-9.221437652963654363e-03
-9.180425695163779709e-03
-9.143825229041391278e-03
-9.109871970307104050e-03
-9.099620474836339623e-03
-9.058495795483290092e-03
-9.025916144881185321e-03
-9.017004929089494913e-03
-8.992847920131774586e-03
-8.968651729546223139e-03
-8.931630152961750335e-03
-8.925164086623499360e-03
-8.905629052803787360e-03
-8.863672462060906421e-03
-8.851948038046258960e-03
-8.820802330833460436e-03
-8.789142873473709816e-03
-8.757255245990691606e-03
-8.729426142762564123e-03
-8.709453403852401854e-03
-8.688983685594092732e-03
-8.669927609308292205e-03
-8.641363923324069107e-03
-8.612648020239116464e-03
-8.592644003980326461e-03
-8.560893994948581831e-03
-8.531485227537494165e-03
-8.485055540172231625e-03
-8.480084661983272598e-03
-8.461692847794799466e-03
-8.446831621580247473e-03
-8.402749794571784392e-03
-8.393502580126332990e-03
-8.361358015078035333e-03
-8.334328632683796201e-03
-8.306341824757118575e-03
-8.299627382745367044e-03
-8.241884402688859357e-03
-8.222243046493715735e-03
-8.198224546850735317e-03
-8.172585324560638353e-03
-8.140639489479323254e-03
-8.115891869628549804e-03
-8.114431389455140087e-03
-8.101158523269480494e-03
-8.060033406625727315e-03
-8.045868123784438719e-03
-8.000529352741342359e-03
-7.973318448840832628e-03
-7.956204935343574869e-03
-7.938471066031682621e-03
-7.874764328060113172e-03
-7.866676845797587747e-03
-7.849259564269600586e-03
-7.840436090912561440e-03
-7.794297257366300524e-03
-7.771866789259146424e-03
-7.762566372034956919e-03
-7.732395333113623037e-03
-7.700360719487653327e-03
-7.671434406827992714e-03
-7.664715972258290266e-03
-7.635552903769049493e-03
-7.613418732214688456e-03
-7.592252109468539123e-03
-7.567810165985344728e-03
-7.533802874493927826e-03
-7.512312415432542689e-03
-7.499544713855110789e-03
-7.474869859762867108e-03
-7.454701397843876975e-03
-7.419774099728965178e-03
-7.397728860315228028e-03
-7.356215100836921428e-03
-7.350074522772670482e-03
-7.306649788395153111e-03
-7.293343076531982883e-03
-7.273441196738172909e-03
-7.250767862288981513e-03
-7.220599069033800665e-03
-7.190750148187374791e-03
-7.174482203041593342e-03
-7.152343886694306763e-03
-7.138591115015663346e-03
-7.103696743006010506e-03
-7.060466069816306867e-03
-7.054865598977000385e-03
-7.016721833908806660e-03
-7.000747892584563425e-03
-6.976414298766525635e-03
-6.936261157695466917e-03
-6.914962378932493214e-03
-6.891577838162549208e-03
-6.876397315487142725e-03
-6.844185633894328546e-03
-6.834149001919198607e-03
-6.810778415280244191e-03
-6.797495571565115302e-03
-6.780343967117186121e-03
-6.743690860815887422e-03
-6.703415603854984139e-03
-6.678881848402290489e-03
-6.653565844901426773e-03
-6.643001820033384019e-03
-6.625072616533694836e-03
-6.616623180075220656e-03
-6.578946196825558035e-03
-6.564973792939687858e-03
-6.558480629683838270e-03
-6.501863194646489985e-03
-6.492669072589524193e-03
-6.452221627870236009e-03
-6.424229815282622713e-03
-6.405925958855196445e-03
-6.398690661058692442e-03
-6.374683999957581060e-03
-6.343991933060288968e-03
-6.337890003322493859e-03
-6.332853661846465920e-03
-6.289208281890251717e-03
-6.255562215039617291e-03
-6.233557605783895950e-03
-6.189090690150139684e-03
-6.174651769865674433e-03
-6.158261540162829339e-03
-6.121234947805476168e-03
-6.083006425134207529e-03
-6.073887226768409642e-03
-6.041059358745437535e-03
-6.026585079972085479e-03
-6.007522944519089192e-03
-5.991314853530438356e-03
-5.964588036063089849e-03
-5.920498820054215239e-03
-5.886137020358839234e-03
-5.869555588250058298e-03
-5.852444102467407872e-03
-5.819739784661603910e-03
-5.799302585725280013e-03
-5.788648354107583938e-03
-5.767115617084900281e-03
-5.746286564238506367e-03
-5.742638734562682812e-03
-5.707185544151505141e-03
-5.686677312906562864e-03
-5.668297846545211627e-03
-5.638967123899857325e-03
-5.625943814076439509e-03
-5.583379888574213634e-03
-5.565235225945014408e-03
-5.549994958989667992e-03
-5.511715054308446993e-03
-5.497969885532721923e-03
-5.471879960041531321e-03
-5.459046799957206764e-03
-5.442293294880939936e-03
-5.408995035505598237e-03
-5.388306742868331778e-03
-5.383445013460635975e-03
-5.354551919031974583e-03
-5.342776362042417349e-03
-5.325577181776536273e-03
-5.274626396361670189e-03
-5.263967096308885818e-03
-5.227784414061520391e-03
-5.219473196628882095e-03
-5.204328515778511299e-03
-5.187348573253230954e-03
-5.156304848841386512e-03
-5.124610634552828614e-03
-5.113610561742587546e-03
-5.097769368883786623e-03
-5.078256300424716096e-03
-5.067962532493142103e-03
-5.008207757562194162e-03
-4.983665301316692053e-03
-4.967710767589839094e-03
-4.940700567904438012e-03
-4.910146332140985503e-03
-4.900532196554369113e-03
-4.861229951751949718e-03
-4.845963718406537390e-03
-4.814922591432707621e-03
-4.780251898647669417e-03
-4.759825984762378059e-03
-4.751203576253137939e-03
-4.714312542434956343e-03
-4.710065266755825153e-03
-4.697832751305253129e-03
-4.668622685172735265e-03
-4.624632951536034042e-03
-4.594176161220986376e-03
-4.574235623949041152e-03
-4.539970633817225210e-03
-4.530475206398543175e-03
-4.493631532265479622e-03
-4.467412890827943128e-03
-4.446316644737879908e-03
-4.432646971072207176e-03
-4.408118833034435635e-03
-4.395697668601789010e-03
-4.363107244798963835e-03
-4.344415460846573485e-03
-4.311330028772764056e-03
-4.279218939218093487e-03
-4.263384777206252751e-03
-4.243207675205695750e-03
-4.228272635645041744e-03
-4.188275047921879990e-03
-4.176666400960454828e-03
-4.152943903150657645e-03
-4.133155062375937217e-03
-4.111321320494271125e-03
-4.090901482229458708e-03
-4.067684272324206818e-03
-4.050503722762138770e-03
-4.029934577835264653e-03
-4.008024539353394200e-03
-3.987690927759468540e-03
-3.959434233874653541e-03
-3.949206620625728137e-03
-3.920529154698620955e-03
-3.899365623483835863e-03
-3.860010108598432854e-03
-3.848014289719786651e-03
-3.828436536908924603e-03
-3.794484880300125207e-03
-3.784608362555896832e-03
-3.780888820783812054e-03
-3.767014502994797676e-03
-3.736731803955589681e-03
-3.719255310321162300e-03
-3.685992006677241140e-03
-3.661822319402791015e-03
-3.634434709998746182e-03
-3.564040636079734981e-03
-3.552756328238121375e-03
-3.539231350793536901e-03
-3.513140957668275943e-03
-3.501309625731419128e-03
-3.468159397531644927e-03
-3.449446382358167806e-03
-3.413231789785975412e-03
-3.379340058106777844e-03
-3.373602586061591468e-03
-3.361017076296490824e-03
-3.333955546355349409e-03
-3.331466394832283129e-03
-3.312230212620892456e-03
-3.295595587314570363e-03
-3.251265027180177958e-03
-3.243283216975395566e-03
-3.230402609912447209e-03
-3.204390735298462412e-03
-3.189637060428296422e-03
-3.164760382769388203e-03
-3.144051641289752341e-03
-3.085914320653859733e-03
-3.073255094478061222e-03
-3.053843103147685367e-03
-3.040850708253023393e-03
-3.014214057684816428e-03
-2.993296832922681672e-03
-2.980746415766122315e-03
-2.958228622475633784e-03
-2.950437819617485191e-03
-2.917176873009241778e-03
-2.890760224144750534e-03
-2.888579120802509115e-03
-2.859961358989054903e-03
-2.855770146981823077e-03
-2.848167304240256659e-03
-2.822145090295963277e-03
-2.789732204836303797e-03
-2.746181519200280308e-03
-2.731860112107825644e-03
-2.691382387295188083e-03
-2.647323770647441732e-03
-2.634675928888885466e-03
-2.628815703152792560e-03
-2.614044034434881425e-03
-2.585958728796911021e-03
-2.550838212769301894e-03
-2.537220711822607555e-03
-2.514145523666272419e-03
-2.487809937880725020e-03
-2.477719897027969020e-03
-2.454286025303231700e-03
-2.444161818937390374e-03
-2.423364199822142240e-03
-2.406737760144300742e-03
-2.391265522816460320e-03
-2.358523461161776691e-03
-2.339292320876845688e-03
-2.330885863247117440e-03
-2.326709277016114630e-03
-2.273592172582716842e-03
-2.258847160574062318e-03
-2.229486987606194015e-03
-2.215289147511512180e-03
-2.209984948820464812e-03
-2.189093588768148413e-03
-2.155449647605084396e-03
-2.132045340402261013e-03
-2.096259927358568032e-03
-2.081699056097646716e-03
-2.066926863161011596e-03
-2.062773483538643537e-03
-2.003340909705358941e-03
-1.997210688000322643e-03
-1.987669351145859853e-03
-1.978818421965122809e-03
-1.957680518292786997e-03
-1.920706551747530799e-03
-1.903172797811103489e-03
-1.875819649147875134e-03
-1.855231148870484237e-03
-1.843690582364415631e-03
-1.819326967503309689e-03
-1.810342195125963505e-03
-1.772962292539037588e-03
-1.736365447383647620e-03
-1.726773782629781318e-03
-1.712177299145495324e-03
-1.681504605262257313e-03
-1.654485540528466414e-03
-1.644450372847300335e-03
-1.616249530302982240e-03
-1.603117963371925025e-03
-1.593000386586523875e-03
-1.578088126171578454e-03
-1.545087314164639292e-03
-1.517187661381536046e-03
-1.483925657922213759e-03
-1.462944083927636418e-03
-1.450695556595216207e-03
-1.416599975338883599e-03
-1.411051883723285494e-03
-1.389338928469902035e-03
-1.370342025897169913e-03
-1.334265096584880128e-03
-1.303395746805768862e-03
-1.287558354235746050e-03
-1.271294674882350595e-03
-1.258856644172856587e-03
-1.243336770805070213e-03
-1.227093502764536881e-03
-1.199302027188348108e-03
-1.150507318429472292e-03
-1.143230216932161758e-03
-1.130223334373348099e-03
-1.097446394995732488e-03
-1.095019103042160769e-03
-1.071576529760143170e-03
-1.061072492818920798e-03
-1.042848044731148338e-03
-1.017418693503968630e-03
-9.952539332591658905e-04
-9.830738362968383104e-04
-9.781214721329700712e-04
-9.523851340580424818e-04
-9.338641046514606359e-04
-9.205946539022069608e-04
-8.857577663154425629e-04
-8.582164607389974886e-04
-8.356772190905581432e-04
-8.260386215998838377e-04
-8.036499818990516797e-04
-7.746938225228761077e-04
-7.520771829610806147e-04
-7.345920485379575648e-04
-7.143232690274003982e-04
-6.870761578385009560e-04
-6.596544892689126804e-04
-6.511200212288847933e-04
-6.476704990081294522e-04
-6.336167469640219263e-04
-6.118087917711678703e-04
-5.943048180453713858e-04
-5.660123641458569832e-04
-5.340396288388560286e-04
-5.082365729036919522e-04
-4.925086083109320167e-04
-4.588185235980812848e-04
-4.457638593722834663e-04
-4.285306436843938638e-04
-4.016651664392745236e-04
-3.604525121845281177e-04
-3.359132689939869909e-04
-3.177955362250461935e-04
-3.019306818219380517e-04
-2.897704011376733835e-04
-2.731247450977192237e-04
-2.425503502196391103e-04
-2.339553684658490784e-04
-2.175398283524587750e-04
-1.936595705576971138e-04
-1.841067258479267554e-04
-1.534834033261878172e-04
-1.362794652339516244e-04
-1.031023083575277610e-04
-8.131596767552151661e-05
-7.444301569667355345e-05
-3.732433022846093351e-05
-2.228412496269038812e-05
-1.218087993001826241e-05
2.307623422254101442e-05
4.497240740153340965e-05
6.949077210788301429e-05
9.009106134372224517e-05
1.201926111075168890e-04
1.396300842694819799e-04
1.454135190248062592e-04
1.858303931410731913e-04
2.010592459117388486e-04
2.151232181286100165e-04
2.281736131061196104e-04
2.411126431018373317e-04
2.678008399151221575e-04
2.840381175708839301e-04
3.190583825251613881e-04
3.237751076086703428e-04
3.433270198336391132e-04
3.508800161396985473e-04
3.885339393854270185e-04
4.063011455291420937e-04
4.198934543603871639e-04
4.470322610931609653e-04
4.729709958540828652e-04
4.907061127373268938e-04
5.148647997504363083e-04
5.348678244980198393e-04
5.610175667630223906e-04
5.773200150552271204e-04
5.903160373797455840e-04
5.931455005493968535e-04
6.445128663379873224e-04
6.647471875864119362e-04
6.752675222004844713e-04
7.157281461205866613e-04
7.318261304449236171e-04
7.586934695431590825e-04
7.742332157414932858e-04
7.778139360899993804e-04
8.021773074849969376e-04
8.460330887024580804e-04
8.724872167324981831e-04
8.771551495027063439e-04
8.978843920051660099e-04
9.195086562932552887e-04
9.419548896346663369e-04
9.701494126662102424e-04
1.002748778581252775e-03
1.032457340954251457e-03
1.039555712160467049e-03
1.060818443559707891e-03
1.077710091841599382e-03
1.103008199853483529e-03
1.114860676005857698e-03
1.127677787248371200e-03
1.173699055424970439e-03
1.188465620174661286e-03
1.203391348856774901e-03
1.228102007314102462e-03
1.243395718235784653e-03
1.252839956305151770e-03
1.271578839059761545e-03
1.276970835284385597e-03
1.331579956265094289e-03
1.365424819271321422e-03
1.374933064754835232e-03
1.385483450118962789e-03
1.417821052083323430e-03
1.443920950646437884e-03
1.468256590947847329e-03
1.475043269290321479e-03
1.506325167247746233e-03
1.509298262348524045e-03
1.545512456569697601e-03
1.560932475962673038e-03
1.571260341981239872e-03
1.597591702511669265e-03
1.608299596283724320e-03
1.648402693545714115e-03
1.664856371812517555e-03
1.676294464035998910e-03
1.703316259226039797e-03
1.732633055126220345e-03
1.745515235651473596e-03
1.772338064717549067e-03
1.779240062549314327e-03
1.793298726568193224e-03
1.810633233434499889e-03
1.850555589546720725e-03
1.865491607741576185e-03
1.883562218464029936e-03
1.896569597539810026e-03
1.928046150229012490e-03
1.946551599236567842e-03
1.955898137478762067e-03
1.968948923549096452e-03
1.990860900299762370e-03
2.022513529599312410e-03
2.036745875635181946e-03
2.054130389433084236e-03
2.078426660632071155e-03
2.100621534020796766e-03
2.119263089247758192e-03
2.134041230369254638e-03
2.159510423924981826e-03
2.184441293365535497e-03
2.203102990280314533e-03
2.218509800588297498e-03
2.233782757531055374e-03
2.268377358079887163e-03
2.311040714807532925e-03
2.333564220534767308e-03
2.348561870423204745e-03
2.371421453556010750e-03
2.394929550130098228e-03
2.431239205148205684e-03
2.450331349350631793e-03
2.473611601939096349e-03
2.479563914233151589e-03
2.489781213329433918e-03
2.519550826967864587e-03
2.549218722816326554e-03
2.569258651196393295e-03
2.576812589357657668e-03
2.607763578167110463e-03
2.626342095099709617e-03
2.635102290926172319e-03
2.646166203098543335e-03
2.689935625702022381e-03
2.728268509645359607e-03
2.734858420349040031e-03
2.790268707608178911e-03
2.792002366783896683e-03
2.812914225526985668e-03
2.822619678611415495e-03
2.864998268148677418e-03
2.873864981422669107e-03
2.899505438092642162e-03
2.905471802969572526e-03
2.929508668928437753e-03
2.954311305323364945e-03
2.971779467825508281e-03
2.996190888054417467e-03
3.004996846629082174e-03
3.014859386496981930e-03
3.059592212147688173e-03
3.065388692454318331e-03
3.107934568506165451e-03
3.120469385333557444e-03
3.145865168080796970e-03
3.165410495175657868e-03
3.173683244945435522e-03
3.184867112071276818e-03
3.255473970606770351e-03
3.274000887526495873e-03
3.295485262004183014e-03
3.322329974466964320e-03
3.341497516545000046e-03
3.350075750763292781e-03
3.360191807272816522e-03
3.384436153290371063e-03
3.390545386628140978e-03
3.412535320574949793e-03
3.429556961148549910e-03
3.472441628655509316e-03
3.499742416016027313e-03
3.517986104795312041e-03
3.555470058540510792e-03
3.566627772435049248e-03
3.583535252510927638e-03
3.609392851027182214e-03
3.624225707241468530e-03
3.640864075172223213e-03
3.686393858140624147e-03
3.688544837449458935e-03
3.720852804549423798e-03
3.743709225050073641e-03
3.764306156955443683e-03
3.783100160207941709e-03
3.804754127239962092e-03
3.813449101737254043e-03
3.827608797300485755e-03
3.840965192313083865e-03
3.912698675108128299e-03
3.925573611005095387e-03
3.942014139648786220e-03
3.955958222642441680e-03
3.977843177431827915e-03
3.994779813948190483e-03
4.023516232135537773e-03
4.053738128057815526e-03
4.073186095925163119e-03
4.096834112706226882e-03
4.118535983520077437e-03
4.131471908486450406e-03
4.170730300476821473e-03
4.187093235156147397e-03
4.197506786393079281e-03
4.224869519092400161e-03
4.259450038758438861e-03
4.278537387343961385e-03
4.303423770475156562e-03
4.310246632225456231e-03
4.349738707546735306e-03
4.371131026492058869e-03
4.389812086740219055e-03
4.410651085792360870e-03
4.424405666245800894e-03
4.457993935794823948e-03
4.474989459540057446e-03
4.496621435411352063e-03
4.529909285926281282e-03
4.546479078682441610e-03
4.558376099601912923e-03
4.571433444172601224e-03
4.583387890358336936e-03
4.613598980806599137e-03
4.638468616235347231e-03
4.665985926608162693e-03
4.696120495303657272e-03
4.734167153471413592e-03
4.746939696014584875e-03
4.770630345601767353e-03
4.788971489137983095e-03
4.817549372833018761e-03
4.837448420335233035e-03
4.856364568381399405e-03
4.883271232545116636e-03
4.899654766240713055e-03
4.919487866520355634e-03
4.947269386566310878e-03
4.974302031109212319e-03
4.990262008320311971e-03
5.013026851025614850e-03
5.054616580936865944e-03
5.063596347812893139e-03
5.082070011140304988e-03
5.100107203760140262e-03
5.120593305628973191e-03
5.155595600064066808e-03
5.171747296206008482e-03
5.208393351299966945e-03
5.218636798257736409e-03
5.241164069899384437e-03
5.261677684177235026e-03
5.275268999343052378e-03
5.293239487926593156e-03
5.325035748705186922e-03
5.339066471999553976e-03
5.377797322388855328e-03
5.408648651317127243e-03
5.429662599253759492e-03
5.441700235894131321e-03
5.476456631651804852e-03
5.498462838310402834e-03
5.521116979504026023e-03
5.549620959090895145e-03
5.576715404689125410e-03
5.587248281070100742e-03
5.606038843266658578e-03
5.628829140709057377e-03
5.661300420850501336e-03
5.693815327632856249e-03
5.718793195769955595e-03
5.726332544498446975e-03
5.769778406091496947e-03
5.775730619198837790e-03
5.793971970499356416e-03
5.815752732812817793e-03
5.858451307154621812e-03
5.865148001836073544e-03
5.889879615719961770e-03
5.908574433280855409e-03
5.951041907099996475e-03
5.994111048507555495e-03
6.008421188379242661e-03
6.029258803979697934e-03
6.062690778272927794e-03
6.084358714539661595e-03
6.089853616942975112e-03
6.125466645206967264e-03
6.160191111050927759e-03
6.200191099093532721e-03
6.204225249028805234e-03
6.225825817370966853e-03
6.264874508524698182e-03
6.273295153025215676e-03
6.315508213645515401e-03
6.341311339980226780e-03
6.355958858648924625e-03
6.396301233843992851e-03
6.420062428749540029e-03
6.456425831351975120e-03
6.471102825892138810e-03
6.476116234496120949e-03
6.507498090909058508e-03
6.517280910526723758e-03
6.560071814288304104e-03
6.569259167538310518e-03
6.598783868052127133e-03
6.601588054108042947e-03
6.649198571793413226e-03
6.662201506367038117e-03
6.670139704719191265e-03
6.716477605177628707e-03
6.742536917772545824e-03
6.782572154524157959e-03
6.804866139751231113e-03
6.824400371273131594e-03
6.828166660692469581e-03
6.856602964832647640e-03
6.870837368307347592e-03
6.897983055952072728e-03
6.925873005652005698e-03
6.932124488322310985e-03
6.954221041065300479e-03
6.989133569147709668e-03
7.018726043120093738e-03
7.059684977880897883e-03
7.067552468154436607e-03
7.077862670690382441e-03
7.101771898842978992e-03
7.142815845747663150e-03
7.167129907994118643e-03
7.182215847114536977e-03
7.209754472173701689e-03
7.227461340246266186e-03
7.276721707898670122e-03
7.313960583185841191e-03
7.315119299729055946e-03
7.327624703465374090e-03
7.359872038132320160e-03
7.377289441172441009e-03
7.389301338008746889e-03
7.433625911026642274e-03
7.455881305884204391e-03
7.486777119174892192e-03
7.499449216124109974e-03
7.513605525737487856e-03
7.540982583800648342e-03
7.586303657342197138e-03
7.597059057063093590e-03
7.621390270900085806e-03
7.630939346835396986e-03
7.669361277297281898e-03
7.679095782727352049e-03
7.711588943208558256e-03
7.719335839886320993e-03
7.749679569246381572e-03
7.779354755007239497e-03
7.795984985134063461e-03
7.804825899216938367e-03
7.842749356577471964e-03
7.864502848924426193e-03
7.878138010700752591e-03
7.899397797768548113e-03
7.913700025295178353e-03
7.978082461032987016e-03
7.989520390505822078e-03
7.995696113454575649e-03
8.046478161294445819e-03
8.065178270982242825e-03
8.082860046956574784e-03
8.102417289405916545e-03
8.113806802111711569e-03
8.138287733627236342e-03
8.143809814337432673e-03
8.199794849942432240e-03
8.237571157903245123e-03
8.270839185275991046e-03
8.282082568523141397e-03
8.327577248741002691e-03
8.364885657081211345e-03
8.389752248395276890e-03
8.406457771453768046e-03
8.445988079520072578e-03
8.461766854433561136e-03
8.474112531118627167e-03
8.509505722270549466e-03
8.538628813223647640e-03
8.553980716117515204e-03
8.574906410578064797e-03
8.596278743421781332e-03
8.607906093420381044e-03
8.652127874251458461e-03
8.682604724975673260e-03
8.695311590761811704e-03
8.739131929312915492e-03
8.759982764873053274e-03
8.803788046056637562e-03
8.820156573223214558e-03
8.837405664512798520e-03
8.854271045782791116e-03
8.875380812393862673e-03
8.914298296860301285e-03
8.938587246663465269e-03
8.955191774805915106e-03
8.975184492941268299e-03
8.992713008693253851e-03
9.056072824679239908e-03
9.076345213947789592e-03
9.118548307966711786e-03
9.133334517372471151e-03
9.158995517823398380e-03
9.182257810932514808e-03
9.191057790375378733e-03
9.221003017945872404e-03
9.263801414889472063e-03
9.291739091509154669e-03
9.310520892478413302e-03
9.326284615114366350e-03
9.362808108984432831e-03
9.385148186901115519e-03
9.431113260410572963e-03
9.444990229019178951e-03
9.467876830054677839e-03
9.492268187668184698e-03
9.518796561691800218e-03
9.558826365658412705e-03
9.592397875065994395e-03
9.596113220838031754e-03
9.609755310295453601e-03
9.642182842570901080e-03
9.648210377969368423e-03
9.679200020227485268e-03
9.721162224842483379e-03
9.741369414224876344e-03
9.775184938014491731e-03
9.789043948746134483e-03
9.816803464094803200e-03
9.846345373816900448e-03
9.871007046986624012e-03
9.919004149777421731e-03
9.945147984410040998e-03
9.958019307363064065e-03
9.982944416825512146e-03
1.001218498070860496e-02
1.004444324116637866e-02
1.006371295610919425e-02
1.008020936475129137e-02
1.009515852531489566e-02
1.013153440951003459e-02
1.016075317990455806e-02
1.016611158659647129e-02
1.019683554821337879e-02
1.021501945620501006e-02
1.024427446080228288e-02
1.028668093881746071e-02
1.032341963407634733e-02
1.033799562627224500e-02
1.035908479330943655e-02
1.039500170532081658e-02
1.039910923144010679e-02
1.042810242643160690e-02
1.047850587770932096e-02
1.051964883650580163e-02
1.053630593671311955e-02
1.056215116998743264e-02
1.059442396860804658e-02
1.062323287854782805e-02
1.063614991146416555e-02
1.068319385792326770e-02
1.070552346667980048e-02
1.073976351158573150e-02
1.077328543598488064e-02
1.078777625378496419e-02
1.081125199582971819e-02
1.085447770826519776e-02
1.085728143320180417e-02
1.090423640748927614e-02
1.092452764808560239e-02
1.093026687271109187e-02
1.099131559323646146e-02
1.104529844252449822e-02
1.106936192554491827e-02
1.108714923757453397e-02
1.109914610577350524e-02
1.111837045871877372e-02
1.114676646877221788e-02
1.118044157621383983e-02
1.119699477403279797e-02
1.120357540916022687e-02
1.123604770138836306e-02
1.125043743997516943e-02
1.129194629105295666e-02
1.129879040619641284e-02
1.135306317849626989e-02
1.138005430472716073e-02
1.141465008966807693e-02
1.143289351841808577e-02
1.144371790547810130e-02
1.146415729854893817e-02
1.151076713082421765e-02
1.152881983970238666e-02
1.155588572715948725e-02
1.158383017181396912e-02
1.159879624567633494e-02
1.163137023068622211e-02
1.165823275258237590e-02
1.168952955764140933e-02
1.172831553732744947e-02
1.174773018748681563e-02
1.177826354491073868e-02
1.178488715829872913e-02
1.181073971623586294e-02
1.183896431841169328e-02
1.186602202509035031e-02
1.192377297330732278e-02
1.193572375914392358e-02
1.197474306728202320e-02
1.200640163071109434e-02
1.202732933059197373e-02
1.207396397746213212e-02
1.209801506667868010e-02
1.212157287017939788e-02
1.215750712466112660e-02
1.216161419117783860e-02
1.221334496960796434e-02
1.225077781657257781e-02
1.227189474099493749e-02
1.229851336611292867e-02
1.233944679081255824e-02
1.236477874878066929e-02
1.239504485421794033e-02
1.240487466248307857e-02
1.244225517365615818e-02
1.244702848715267818e-02
1.250833450303490135e-02
1.253432531597337141e-02
1.254951702044054818e-02
1.255765453965507206e-02
1.262444609966284492e-02
1.263828298945685047e-02
1.266548687386320760e-02
1.269155762246276797e-02
1.272000343404711131e-02
1.274355422191714160e-02
1.276021844723734811e-02
1.279395037827674164e-02
1.281839012389124344e-02
1.284644346996960396e-02
1.289802777910825649e-02
1.291782798900636964e-02
1.295531171710884166e-02
1.299637800871772386e-02
1.300338502152159625e-02
1.304410137818662330e-02
1.305443353638691129e-02
1.309658801569313358e-02
1.310698810514315804e-02
1.317282753838405762e-02
1.317856002643796876e-02
1.321075574807029085e-02
1.326265820434974207e-02
1.326324004481060914e-02
1.332272566948417003e-02
1.333345560265158936e-02
1.338134719385636329e-02
1.341353073311857269e-02
1.342765493968545165e-02
1.347213043917228070e-02
1.347511648846849708e-02
1.352989611832972061e-02
1.353605799726625980e-02
1.357965477672568033e-02
1.358984166846988195e-02
1.364402841029455082e-02
1.369330184071115841e-02
1.372696171340270777e-02
1.375013756809784216e-02
1.376683490158964185e-02
1.379921470242156945e-02
1.383635000870681031e-02
1.384514746186749079e-02
1.388753978407158973e-02
1.393772045673946636e-02
1.394992482104223663e-02
1.399436688129773732e-02
1.400500457108017072e-02
1.404353224391519106e-02
1.405407712532064091e-02
1.407274119600010476e-02
1.409518232854861663e-02
1.413779000228149174e-02
1.416870739012743297e-02
1.419885041170104722e-02
1.421179332897110070e-02
1.427197204331170921e-02
1.429419291584704821e-02
1.436588947561601159e-02
1.439378433934901391e-02
1.441108086373354968e-02
1.444611629128200736e-02
1.449050450667954681e-02
1.451550430857900809e-02
1.454500137351888434e-02
1.456282721019203086e-02
1.459684220475321315e-02
1.462496774982380288e-02
1.466655172048636491e-02
1.470123671287532074e-02
1.474193959029346246e-02
1.476389958449358941e-02
1.479382647419169583e-02
1.481132362706194527e-02
1.483789884746511412e-02
1.485350498523124729e-02
1.488818708712885686e-02
1.489327467614282030e-02
1.491215785397981275e-02
1.496952806806889358e-02
1.501440241173418455e-02
1.502718856351087373e-02
1.504651409238094706e-02
1.506918801260404006e-02
1.511297769748998210e-02
1.515045225683697705e-02
1.516771736695748940e-02
1.519872123261983843e-02
1.525760658299996075e-02
1.526669220166704255e-02
1.527432544765733313e-02
1.531601181742026085e-02
1.536220993380221778e-02
1.537315169960240535e-02
1.542953085251241863e-02
1.548053678312710790e-02
1.553010558630785187e-02
1.554909649859692600e-02
1.557050265818732404e-02
1.560262355897573672e-02
1.563154327179144820e-02
1.563632424119265618e-02
1.569130991685840915e-02
1.572994848585146377e-02
1.576438162017185229e-02
1.577717736631256695e-02
1.581001361744355238e-02
1.583192452260479000e-02
1.587141251798451780e-02
1.592172114582152131e-02
1.596332173554715350e-02
1.598835290999456316e-02
1.601641814158666355e-02
1.603481312788751501e-02
1.609230766400460144e-02
1.611777933640595739e-02
1.616073338163998008e-02
1.617413919500898523e-02
1.620408222096780815e-02
1.622701928025793716e-02
1.626815485968174935e-02
1.632568556169233798e-02
1.634108621210050849e-02
1.636926932368842902e-02
1.638181678134642549e-02
1.641391581420703627e-02
1.644796139208531960e-02
1.645477034807635297e-02
1.649057338026593822e-02
1.650745348554211178e-02
1.655536172801791439e-02
1.656146086243265314e-02
1.661763178913006067e-02
1.667502795454978148e-02
1.670241136920408431e-02
1.673462575296907895e-02
1.678913832533390771e-02
1.682071690484615578e-02
1.683649261744257775e-02
1.687840537462942381e-02
1.688570450823734248e-02
1.692628940970425377e-02
1.696736668125997660e-02
1.698835962064054739e-02
1.700398517863821457e-02
1.704563049078550163e-02
1.711330231062485607e-02
1.713015175515897326e-02
1.716356560647930296e-02
1.717880207153255068e-02
1.721101728824053767e-02
1.724335824856509936e-02
1.725794016893777982e-02
1.726877818493177674e-02
1.729276780940669500e-02
1.732354482740811052e-02
1.736416829884834812e-02
1.740231513771861582e-02
1.741442806053999925e-02
1.744779232227938737e-02
1.750379608770036288e-02
1.753957847635395639e-02
1.758927465428256065e-02
1.761448444495977705e-02
1.762735743205007255e-02
1.765246661356500990e-02
1.769488826506288026e-02
1.772450253818153021e-02
1.774907523016566735e-02
1.777450572236866089e-02
1.782869980078821692e-02
1.788390572913262089e-02
1.789763808697125702e-02
1.792622165459883954e-02
1.793865270994005057e-02
1.797855203364850940e-02
1.799816528479908362e-02
1.803246961003857063e-02
1.806464849295236208e-02
1.807527680396808778e-02
1.809792344085814353e-02
1.812234663354955755e-02
1.815377759018371728e-02
1.820415765057886714e-02
1.826164187752044032e-02
1.828093596988789038e-02
1.830569982230989545e-02
1.833504844411082413e-02
1.837715296988223779e-02
1.842215987025991319e-02
1.843506487625734547e-02
1.847379244131408527e-02
1.849066918958536254e-02
1.850957174379547210e-02
1.852264577342693785e-02
1.858559420474431567e-02
1.859912882738173900e-02
1.862367960612842932e-02
1.864642441934039052e-02
1.867801662591001000e-02
1.873532942746053420e-02
1.875473670888033739e-02
1.879680254410232010e-02
1.882707502014618894e-02
1.884751271243706450e-02
1.888940343432987667e-02
1.891306525892266777e-02
1.893472829538483948e-02
1.898913711801708537e-02
1.901136652328888621e-02
1.905740940866545996e-02
1.906724162936207501e-02
1.909929704131846373e-02
1.913883155957579740e-02
1.915437260185348656e-02
1.917197451954821830e-02
1.921542413107008018e-02
1.923651089000522063e-02
1.928972348817153959e-02
1.931149052197056459e-02
1.933114541723174318e-02
1.936011368344559003e-02
1.937698047395575163e-02
1.942225515102830036e-02
1.942930381038193710e-02
1.947369411678734341e-02
1.948109195241315428e-02
1.952385704747061634e-02
1.956826233084341116e-02
1.960111291829702562e-02
1.961381415406510120e-02
1.964003396285629588e-02
1.965542243097545549e-02
1.969263407838978130e-02
1.970414354211014185e-02
1.976125312373111509e-02
1.981255757078270729e-02
1.985097096285720619e-02
1.986552724812346016e-02
1.990086715223066127e-02
1.992986704201177295e-02
1.995939684815900561e-02
1.999188254056444292e-02
2.007714558412870831e-02
2.009003384602309206e-02
2.010908348224876852e-02
2.012109984440557664e-02
2.014267802997615764e-02
2.017183419121076904e-02
2.019304973507313195e-02
2.020287313283597452e-02
2.023876110024036556e-02
2.028855139410318253e-02
2.030468289764697509e-02
2.031868429427424738e-02
2.035536943169857782e-02
2.040312264386268115e-02
2.041202301507244465e-02
2.048346900453018593e-02
2.050874862858170777e-02
2.052796283547336786e-02
2.054647815140148159e-02
2.057984841742366289e-02
2.061307858407668281e-02
2.063330203354168946e-02
2.065097236207324993e-02
2.067920144616847145e-02
2.068854355111660048e-02
2.071918006843714855e-02
2.073453200552105580e-02
2.080932841750771090e-02
2.082232027038111166e-02
2.086830585442028818e-02
2.090366967207135662e-02
2.092004369038208411e-02
2.094073749912489513e-02
2.097247337192870154e-02
2.099734365576716444e-02
2.105328079673557395e-02
2.106100526346432744e-02
2.110700329654269236e-02
2.111829974543905086e-02
2.114723968251258635e-02
2.116285371453252573e-02
2.122095018186320736e-02
2.122649989222230582e-02
2.126967888879344182e-02
2.128048856963776769e-02
2.134057285030327433e-02
2.137079046866285914e-02
2.138528251478100106e-02
2.142538749113315211e-02
2.145991799085333884e-02
2.147048610058338580e-02
2.150634017772445894e-02
2.155203057597482319e-02
2.158695212705014077e-02
2.161459387364661477e-02
2.164763847196332636e-02
2.166432876991247758e-02
2.170836821773591829e-02
2.171350388224740913e-02
2.173004834665520635e-02
2.176509552755506727e-02
2.180863454227610632e-02
2.187594269717585416e-02
2.188546439552546685e-02
2.191384558403186578e-02
2.193744691778476419e-02
2.194430795251972599e-02
2.197072404549321734e-02
2.198646346794080886e-02
2.203055330980924209e-02
2.206102655368180621e-02
2.210770759340158209e-02
2.211770398262241644e-02
2.213632559764427965e-02
2.214840389332084492e-02
2.217077412435741746e-02
2.219585839806609284e-02
2.223354762802132178e-02
2.227311748628191257e-02
2.230962863237001548e-02
2.235805953096592358e-02
2.236916157756657642e-02
2.242242959852763784e-02
2.243193047674418850e-02
2.245142896559720880e-02
2.247441866015514877e-02
2.251270057986831663e-02
2.252900954481978912e-02
2.257752231767801154e-02
2.260905826949949349e-02
2.263460880582335299e-02
2.264807614866365393e-02
2.268649013514900670e-02
2.269340233517774807e-02
2.275143771227122746e-02
2.279410905368750573e-02
2.282290629696642759e-02
2.283230104331857024e-02
2.286356952479901006e-02
2.289581572798304876e-02
2.291010045209906920e-02
2.293392581531128460e-02
2.294941873932537790e-02
2.302911202200397245e-02
2.304253206163592305e-02
2.305839946891385939e-02
2.310302189289120678e-02
2.311299570208152909e-02
2.312422105173422837e-02
2.317226328210547637e-02
2.319292304119968673e-02
2.323087982666643958e-02
2.326603414727740349e-02
2.329928956887011848e-02
2.332983679102562657e-02
2.334866657431239334e-02
2.335521128608497587e-02
2.335874031605450485e-02
2.336931628916438797e-02
2.342531316939139296e-02
2.344713758623689914e-02
2.346248359945801720e-02
2.350954843759406332e-02
2.352963537874980249e-02
2.355141136211647002e-02
2.356799140193494013e-02
2.362669506955566989e-02
2.363279333696871598e-02
2.367056015200857955e-02
2.369544092506731259e-02
2.371354911688794420e-02
2.372968013859549918e-02
2.377600051063705200e-02
2.381348255128640234e-02
2.383475586505079402e-02
2.385430195215826332e-02
2.387381503922020309e-02
2.387770276598472075e-02
2.388639513707985218e-02
2.392935343261509695e-02
2.398542633641198574e-02
2.400200191420376328e-02
2.403033539474325186e-02
2.406071033393353265e-02
2.407464145021470658e-02
2.410782755808266176e-02
2.413823670999765136e-02
2.414491453241845997e-02
2.418044844504613211e-02
2.423003879987167819e-02
2.424913240202497544e-02
2.426388056298101059e-02
2.428302951816002642e-02
2.430784290064613717e-02
2.431639457113315972e-02
2.437046215104715641e-02
2.439356876580095479e-02
2.442145116171395847e-02
2.445094543780751417e-02
2.447610810946238002e-02
2.451667684773539690e-02
2.453014980881335072e-02
2.456394793444099944e-02
2.458903010549590151e-02
2.461604728188615532e-02
2.465232580393850181e-02
2.466983437697856107e-02
2.467584760061314331e-02
2.469844024749590083e-02
2.474305162041295914e-02
2.477325217847992089e-02
2.480391501271900223e-02
2.484644579489747596e-02
2.488090359017303133e-02
2.489066241809861912e-02
2.493117146893120140e-02
2.494174574375201958e-02
2.496447326936451772e-02
2.500410731585533952e-02
2.502286973474510123e-02
2.504860405570324966e-02
2.507003939521484925e-02
2.509173295143457549e-02
2.511813602847451365e-02
2.514594916002976799e-02
2.518538356824684410e-02
2.520701605562669645e-02
2.521860086639154952e-02
2.525007561718456417e-02
2.527808969439304665e-02
2.531693832706960468e-02
2.532098930604576026e-02
2.537165747223663059e-02
2.540962531937124291e-02
2.542173611122072741e-02
2.544744661819386966e-02
2.548301262075808316e-02
2.549060194429986215e-02
2.551243010025378011e-02
2.552561923690155332e-02
2.555284361934734294e-02
2.557510133119628160e-02
2.559537360290903285e-02
2.562505537660664245e-02
2.565344648618933521e-02
2.568693490926488021e-02
2.572931993094240699e-02
2.575612143729022474e-02
2.576399459732087172e-02
2.583113397746694684e-02
2.583401417541725253e-02
2.585376822501389560e-02
2.587898760566981204e-02
2.590870037192832820e-02
2.594018450977236823e-02
2.595652974193757290e-02
2.596438894131597452e-02
2.599829233040901189e-02
2.602535252379511999e-02
2.605042377426280975e-02
2.607076897362670120e-02
2.608338558765804782e-02
2.611703291212857936e-02
2.615169480902862498e-02
2.616179771472154636e-02
2.619393021326438253e-02
2.621779544605701284e-02
2.624151462027868309e-02
2.625337570985830649e-02
2.628238775127450522e-02
2.631068322272278603e-02
2.632274437929510436e-02
2.634136601195385952e-02
2.640292334372140726e-02
2.640433187614726895e-02
2.646931166967825266e-02
2.647255867816472596e-02
2.650608925808006777e-02
2.653877835279638830e-02
2.654379812304380470e-02
2.656004195638733689e-02
2.657763653843930873e-02
2.659365884540570990e-02
2.664038639175719814e-02
2.665065458918658425e-02
2.667184347445811232e-02
2.670434582020597691e-02
2.673901711959281169e-02
2.676435097268387020e-02
2.678356831345357625e-02
2.682749118953375866e-02
2.686487238144880108e-02
2.689415283936319456e-02
2.692270357391451929e-02
2.693276777762437790e-02
2.694498774578796274e-02
2.696528858720875776e-02
2.698390458517235801e-02
2.703572192846698252e-02
2.705598752763049841e-02
2.708518965114292687e-02
2.712554543519457573e-02
2.713307164434713981e-02
2.715099466539294681e-02
2.716332917837921412e-02
2.718169516951618458e-02
2.720239341432367786e-02
2.722879332765426597e-02
2.725246841401901543e-02
2.727804459684318727e-02
2.729158587658175872e-02
2.733766612673754759e-02
2.734491763553814625e-02
2.735340241281380980e-02
2.739746433917672475e-02
2.741083632768065437e-02
2.742476389186371266e-02
2.745636283882030293e-02
2.746425989932610445e-02
2.748728291229385334e-02
2.754218411284814483e-02
2.754905015654685041e-02
2.757488718404116357e-02
2.758994399659198127e-02
2.763091293800817860e-02
2.765161150129114009e-02
2.769106414084321344e-02
2.770536616987734346e-02
2.773236438018927830e-02
2.774806967557769122e-02
2.777509257443361301e-02
2.780806673230029613e-02
2.781943433293943002e-02
2.783351169281672588e-02
2.787911170346685230e-02
2.789721803719696913e-02
2.791464844435642689e-02
2.795343111291337390e-02
2.800106556280862469e-02
2.802092376078413327e-02
2.803719842797175454e-02
2.806806190514804511e-02
2.810106569917764086e-02
2.812514093440243723e-02
2.815541196309628846e-02
2.816768352819748467e-02
2.819833258066117843e-02
2.821705760007048314e-02
2.825015956626503177e-02
2.827546048870599460e-02
2.829514597338184112e-02
2.831851788097033973e-02
2.833419157768463092e-02
2.836403403521947642e-02
2.838097245483434117e-02
2.840958495910367310e-02
2.843678672837357535e-02
2.844063932214752066e-02
2.846859406395119141e-02
2.852377905849945439e-02
2.856220701114858818e-02
2.857671228186037249e-02
2.858564215846398637e-02
2.861333935195009559e-02
2.863858221709975060e-02
2.865073365462117438e-02
2.866018597653741118e-02
2.870136468609957303e-02
2.872383588705401669e-02
2.873104916440805123e-02
2.877427787675257420e-02
2.878869518506854686e-02
2.881500761065836080e-02
2.883437557311080424e-02
2.886655691820722014e-02
2.887879963698714025e-02
2.890508695095800329e-02
2.892445284825545526e-02
2.894765591740205979e-02
2.897264128886417600e-02
2.901466580249423277e-02
2.903531418452137691e-02
2.909452001948803490e-02
2.911194589130511323e-02
2.912662194767923207e-02
2.917833600441382957e-02
2.919629236765275415e-02
2.923040981048902198e-02
2.923669186843869117e-02
2.925494324582506023e-02
2.930369669240495689e-02
2.931882993080653366e-02
2.935254603295212039e-02
2.936776602417739968e-02
2.938045696441665688e-02
2.939796085408119541e-02
2.943679583927089061e-02
2.944770530947676823e-02
2.947978344033891362e-02
2.948997471217201793e-02
2.953382763314549297e-02
2.955732862552523654e-02
2.958505160505403575e-02
2.960863879599140436e-02
2.964320445580043151e-02
2.965682657624962859e-02
2.966511321447884431e-02
2.969820951216445293e-02
2.973129156858977939e-02
2.974491206773144381e-02
2.977321006697053463e-02
2.978342981504927822e-02
2.981812419839402484e-02
2.983942643873543910e-02
2.987323338509390025e-02
2.987955260606223185e-02
2.989533717069170482e-02
2.992652888760327645e-02
2.996246370989080754e-02
2.999542491365281283e-02
3.002643714234387584e-02
3.004379054259820325e-02
3.004885490900977008e-02
3.010317354916286492e-02
3.012384456403011113e-02
3.012987676747297394e-02
3.016257716362591434e-02
3.018192327589735990e-02
3.019974899311694827e-02
3.021375577789303657e-02
3.023299659005140860e-02
3.026842234859750125e-02
3.030450727282102408e-02
3.031579945629880868e-02
3.033906021734911196e-02
3.035025421547943303e-02
3.035270576917242780e-02
3.039508230620902030e-02
3.042578447115901197e-02
3.042694284954455819e-02
3.044543770543889361e-02
3.046417545669855009e-02
3.052504483345674924e-02
3.053460892020615214e-02
3.059191342041467365e-02
3.060028816523940876e-02
3.062057519010502604e-02
3.065387584503842522e-02
3.066857316836590908e-02
3.068205755657821276e-02
3.070044664693938330e-02
3.072464569502059151e-02
3.075589791113131355e-02
3.076833063186096284e-02
3.080572617018118020e-02
3.080880216124037840e-02
3.085167687904583067e-02
3.088316434211535455e-02
3.089575621058859856e-02
3.092048716005724174e-02
3.094195451509834660e-02
3.097575091106297140e-02
3.099530597868199733e-02
3.102054524121683476e-02
3.104343429199951654e-02
3.104998967507910379e-02
3.106512765433933065e-02
3.109733075610515707e-02
3.112834903654188023e-02
3.116030866674929234e-02
3.119732626929966335e-02
3.120846760967849187e-02
3.123695324652814298e-02
3.124277331233782373e-02
3.127196276156202215e-02
3.128026593682109446e-02
3.129084813462684744e-02
3.132467738837546589e-02
3.133225500848935141e-02
3.137050652488115876e-02
3.139631753505878198e-02
3.140760248697010981e-02
3.142449358563903505e-02
3.143132455822167381e-02
3.145880266486456023e-02
3.150245499714915409e-02
3.153610431053077701e-02
3.154268637645801787e-02
3.157588237332542569e-02
3.160583155331109229e-02
3.160795375763053583e-02
3.164214120657116158e-02
3.166873981859957832e-02
3.168700399242635468e-02
3.171671450255070246e-02
3.172390420749088280e-02
3.173850927081151019e-02
3.179048101769937906e-02
3.181919147931167036e-02
3.183328023493281478e-02
3.185369428347140097e-02
3.187738432978248770e-02
3.190707062096537205e-02
3.192653114911597756e-02
3.195990661814712697e-02
3.197830925124356405e-02
3.201715325050480399e-02
3.202152450133149975e-02
3.204612494234426734e-02
3.206601987376833662e-02
3.211664425312116267e-02
3.212605685475494743e-02
3.214643184206689153e-02
3.218470184316007954e-02
3.219577034135140403e-02
3.222027061401788739e-02
3.224062298340490962e-02
3.226170958682628154e-02
3.229358052740016749e-02
3.232255713665027619e-02
3.232919996570632337e-02
3.235132863764872413e-02
3.235895051964016167e-02
3.237217402365860641e-02
3.238964579552833234e-02
3.244085694052006863e-02
3.246258733184104184e-02
3.248618668332270421e-02
3.249345139131731841e-02
3.252568858602139512e-02
3.254310495549261883e-02
3.256554802050176667e-02
3.258433276774064247e-02
3.261601194823943173e-02
3.263881069979496230e-02
3.266056750534190867e-02
3.267375832302998884e-02
3.268095628822281773e-02
3.271367113114093117e-02
3.273498794797075062e-02
3.276370096645192520e-02
3.277566841202628201e-02
3.280525438550030426e-02
3.282508862498451085e-02
3.287056219590439587e-02
3.288581707016458022e-02
3.294035190151595183e-02
3.296660446105759146e-02
3.299105568793631038e-02
3.299997169327467672e-02
3.300217704485047809e-02
3.301959411939303646e-02
3.305328857099104622e-02
3.306158222343158481e-02
3.308497964283330095e-02
3.310673720030482547e-02
3.311150942667090424e-02
3.316376662498721206e-02
3.317176666984950062e-02
3.319616221707832882e-02
3.321199171789074311e-02
3.322651127638531765e-02
3.327152689098178406e-02
3.329700636044063966e-02
3.330767777589521694e-02
3.333893992168307507e-02
3.336742434549339054e-02
3.337727392217793021e-02
3.341682374195814598e-02
3.344288579625698254e-02
3.345179075522047851e-02
3.348320690012551726e-02
3.350554823225920797e-02
3.351457769830595845e-02
3.355071027572564812e-02
3.356051137513321736e-02
3.356717691646116108e-02
3.361112089290052563e-02
3.362767321788956432e-02
3.362886676508392014e-02
3.366594973474396069e-02
3.368185625491337820e-02
3.371400905373100887e-02
3.373146164201168418e-02
3.375496314709397483e-02
3.377228292954859157e-02
3.379480582051885840e-02
3.383704674325643813e-02
3.384530753423120597e-02
3.385661337259271431e-02
3.388025895446161728e-02
3.388674328249002832e-02
3.393443935041906556e-02
3.394660938117410875e-02
3.396258538824509232e-02
3.396942275427117242e-02
3.398342123614600530e-02
3.398871372733558438e-02
3.400135768326650876e-02
3.403499425075301454e-02
3.404723835089967787e-02
3.407932991404183376e-02
3.411373980715931564e-02
3.414384141544929419e-02
3.415768106276867444e-02
3.418229080253420982e-02
3.419131162467275997e-02
3.421673196810348649e-02
3.425637072104775749e-02
3.427082244511681086e-02
3.428031576137080538e-02
3.430206677763697476e-02
3.432531356745227580e-02
3.433521949638324022e-02
3.438951026552311552e-02
3.439977746153921601e-02
3.440659394850503761e-02
3.443651251899276788e-02
3.443869816322814303e-02
3.446969768724461591e-02
3.447698499762125168e-02
3.451575537144674355e-02
3.452974818978088445e-02
3.456073439344037324e-02
3.458324330429357607e-02
3.460300764107776539e-02
3.463101939655033323e-02
3.464682741014357692e-02
3.466812936181434823e-02
3.469192723581970839e-02
3.470319689644801864e-02
3.472023431568932450e-02
3.473914320767218511e-02
3.475900387931041280e-02
3.478369945657699969e-02
3.482689749311185246e-02
3.484191831414762408e-02
3.485698016090899021e-02
3.486355170003913040e-02
3.490791741393350911e-02
3.492602477428319308e-02
3.493230208872183384e-02
3.495233419999688174e-02
3.498684769687676610e-02
3.500471683480743668e-02
3.502529900295925369e-02
3.503139396143190032e-02
3.505245463342659962e-02
3.506868665547852038e-02
3.508673496208791764e-02
3.509041618134228768e-02
3.513523369561638576e-02
3.519223186500686218e-02
3.520896478544333075e-02
3.521503466884379208e-02
3.525837843878021349e-02
3.526598775137262942e-02
3.527316979826727872e-02
3.530330348756433034e-02
3.532412984656851940e-02
3.534066352369624742e-02
3.536327574403619334e-02
3.538196299904983189e-02
3.540565832527703405e-02
3.542797656737378675e-02
3.543240801909502968e-02
3.547160934409909760e-02
3.549276921326816048e-02
3.551422353891264816e-02
3.552204371985895337e-02
3.554500831311319109e-02
3.557359387360969905e-02
3.558397875801000421e-02
3.560814691173169733e-02
3.563028535278811582e-02
3.566143829680018529e-02
3.567751578510020005e-02
3.569408821804775922e-02
3.571376796688363608e-02
3.574629444117344290e-02
3.576198860745283259e-02
3.578002434660454423e-02
3.579917214731276331e-02
3.583508225824544313e-02
3.587588016142656544e-02
3.588991066557017939e-02
3.590503862476229768e-02
3.593292191884095432e-02
3.595289453124406176e-02
3.597258974025691058e-02
3.598359835880671209e-02
3.600289093816932962e-02
3.602520214529653098e-02
3.603688065987853406e-02
3.604916134922603321e-02
3.609581835958858287e-02
3.609993175330383774e-02
3.611568999380676548e-02
3.613138745881439018e-02
3.617695186147468212e-02
3.618582076893489541e-02
3.622332749062734392e-02
3.625438307678663374e-02
3.626687934995009854e-02
3.630015470179548398e-02
3.631570226290126158e-02
3.633482712361335576e-02
3.635892571120791228e-02
3.636999599691032037e-02
3.638363316043669027e-02
3.639351935645768199e-02
3.640012836195605228e-02
3.644477890978403689e-02
3.644754244206127591e-02
3.647956157160514579e-02
3.649448019801054821e-02
3.651305570732849004e-02
3.655581442530236869e-02
3.656916316100050635e-02
3.659613124847455046e-02
3.661565897933105607e-02
3.664093540942758853e-02
3.666874838566530626e-02
3.668194172951438903e-02
3.671655573348830970e-02
3.672949082099136175e-02
3.674674647217784917e-02
3.679575615522645560e-02
3.681034061675142466e-02
3.683094179689411218e-02
3.685127898678081104e-02
3.686119541842353131e-02
3.688627663220511721e-02
3.688939236945321110e-02
3.691804503241075119e-02
3.693850370127504945e-02
3.696536681654521983e-02
3.698742731084492252e-02
3.700108475009128428e-02
3.702416152313647846e-02
3.704347737332208679e-02
3.706489006968510802e-02
3.709487992705345905e-02
3.710611117160705907e-02
3.711865035589295703e-02
3.715815271690747768e-02
3.716297462612067060e-02
3.718915019348117967e-02
3.724929334990417784e-02
3.725697454341597714e-02
3.729060506416931320e-02
3.730715666115552720e-02
3.732339779175258832e-02
3.734074305218632039e-02
3.734629767806557643e-02
3.737798723280494340e-02
3.739529920762446613e-02
3.741997164406590803e-02
3.743406764771128881e-02
3.745896105601881354e-02
3.747051607684148689e-02
3.748159569507591993e-02
3.751890082839842711e-02
3.753208908837857294e-02
3.755168993599644622e-02
3.757172599232339039e-02
3.761334920331110832e-02
3.764985406227816522e-02
3.765806299761892406e-02
3.768970418095440866e-02
3.770126723597388985e-02
3.772793077758779257e-02
3.773259938242362610e-02
3.774687469053683575e-02
3.776004834953189393e-02
3.778425119180833791e-02
3.779563161330484755e-02
3.783197170095536910e-02
3.786524378836919613e-02
3.787672641455736011e-02
3.789657565301812747e-02
3.791336388702676308e-02
3.796525958900726083e-02
3.797181002405275452e-02
3.799282992613328691e-02
3.802450114059968689e-02
3.804418086419919520e-02
3.805829373081393019e-02
3.809695696216569560e-02
3.811350598262902567e-02
3.814041048507854637e-02
3.815749000106183342e-02
3.817103998871340664e-02
3.819382536731202871e-02
3.822745049436326870e-02
3.824196890041881014e-02
3.827223613930169632e-02
3.828467720949013664e-02
3.829193098599209533e-02
3.834004372201577082e-02
3.835443794301518494e-02
3.836923194779490176e-02
3.837908281220936413e-02
3.839414176245942167e-02
3.842257515742036889e-02
3.844334539276678120e-02
3.845776690545360532e-02
3.846281723732153379e-02
3.851057621215181470e-02
3.853241093842652010e-02
3.854875938464363827e-02
3.857959190832765950e-02
3.859610380126626827e-02
3.862237172846272326e-02
3.864880250622559910e-02
3.866220605817399791e-02
3.867500154929776057e-02
3.871162976829661817e-02
3.873930509110717901e-02
3.876414143262374434e-02
3.876845646897669750e-02
3.878271954092632479e-02
3.879342437843619207e-02
3.882753593136722969e-02
3.886717718283522194e-02
3.888969106078421500e-02
3.892845389710469783e-02
3.895335940332550484e-02
3.895662098559943276e-02
3.899781829774612296e-02
3.900380286474025571e-02
3.900924918976750311e-02
3.903023523132992390e-02
3.905822655274138189e-02
3.906635271161273959e-02
3.908093060097944660e-02
3.911063757870980595e-02
3.911553688300423159e-02
3.913236413173226680e-02
3.915580068997648322e-02
3.916006094894269873e-02
3.921558713651929207e-02
3.924206518729372872e-02
3.925994488557554840e-02
3.929145655873417242e-02
3.930703530706330939e-02
3.932799977151107962e-02
3.935693230457720793e-02
3.937149608098949871e-02
3.939549118384116921e-02
3.941161385834457409e-02
3.942358736019718757e-02
3.945141846839056443e-02
3.946821784247767084e-02
3.949667516094856889e-02
3.951154305155596402e-02
3.951809927915300724e-02
3.955599916890112366e-02
3.957864515992398635e-02
3.959403931980265412e-02
3.960628494377926856e-02
3.963534775227139928e-02
3.967603613946912855e-02
3.970044909026476665e-02
3.972256582956790183e-02
3.974584422741594958e-02
3.976014439027913960e-02
3.977236474507178654e-02
3.980266010776045693e-02
3.982880984658093704e-02
3.985600379888359912e-02
3.987965515636432423e-02
3.991076192697146086e-02
3.993094406868563651e-02
3.994241112262292281e-02
3.997503875572705478e-02
3.998264438193172010e-02
4.000006208343637182e-02
4.005738551137838499e-02
4.007448493211868135e-02
4.007935115346261679e-02
4.009156374180028459e-02
4.011119405691726536e-02
4.014872150528969730e-02
4.015421912831401707e-02
4.018008679806811534e-02
4.020317810998708108e-02
4.022453397168090916e-02
4.025999823963016810e-02
4.029050084620766636e-02
4.029911125288582197e-02
4.033660966370006262e-02
4.034588275841033411e-02
4.035429159058789850e-02
4.037065013452884044e-02
4.039524068721372929e-02
4.042173623517703041e-02
4.044916090818906351e-02
4.048051037162325727e-02
4.049732861650384708e-02
4.052590595852889610e-02
4.054702239854179879e-02
4.059126798083273480e-02
4.060053934408891507e-02
4.060458517185272509e-02
4.063120311032086818e-02
4.063644470936311759e-02
4.065985084539569527e-02
4.067231586546699029e-02
4.071425612869938870e-02
4.074893924926209499e-02
4.076589761230009490e-02
4.079644342584609618e-02
4.080689858394948022e-02
4.085351882264498524e-02
4.086862936053464734e-02
4.088107993501161053e-02
4.090647164978949979e-02
4.093478957992197076e-02
4.094599985761643302e-02
4.096589968299008122e-02
4.100136260952214062e-02
4.102537066713535241e-02
4.104184910343944281e-02
4.107420102758824187e-02
4.108719591761245127e-02
4.110357274309717202e-02
4.111340904718968625e-02
4.113019648466792466e-02
4.118786972004750968e-02
4.119217596673202531e-02
4.122907745787118827e-02
4.123356439431763443e-02
4.127054328378798598e-02
4.128687172106149106e-02
4.130565067257430112e-02
4.133765062312366734e-02
4.135181049224667671e-02
4.136962826007001270e-02
4.141301739750630206e-02
4.143734992785741422e-02
4.146104838943626136e-02
4.148856727255323396e-02
4.150838747613949664e-02
4.154242573909933123e-02
4.154756433821599204e-02
4.156279581241945076e-02
4.158530033771390411e-02
4.159892942166826257e-02
4.162501578456051510e-02
4.163924515495792678e-02
4.168683240170911741e-02
4.170666322239785506e-02
4.174548518785919926e-02
4.176280342253890776e-02
4.177307036203087298e-02
4.179784091141669489e-02
4.182602322314271648e-02
4.184186523091087961e-02
4.186549530976091393e-02
4.189032544329973629e-02
4.191953693370747969e-02
4.194775954231388937e-02
4.196834332566240500e-02
4.200910511471056541e-02
4.203697712636572659e-02
4.207728350455175459e-02
4.209656512672527162e-02
4.211591224523125732e-02
4.212075664088982263e-02
4.213982921902265089e-02
4.217368399564419557e-02
4.220685968708542957e-02
4.222614505923172334e-02
4.223701177874134016e-02
4.225546775520200304e-02
4.225822198072537450e-02
4.229933880617575692e-02
4.231934298592177068e-02
4.236520927827652772e-02
4.237202938494721849e-02
4.239270224605667936e-02
4.241274509081793820e-02
4.244318317077927505e-02
4.245116436183576925e-02
4.248969044943529116e-02
4.250459611990803355e-02
4.251951711812901324e-02
4.256269964200865008e-02
4.258052327616196342e-02
4.258737087304736990e-02
4.261022042146361821e-02
4.262638577777339011e-02
4.264238407905518446e-02
4.266463488562549644e-02
4.272047915607418700e-02
4.273376295350150844e-02
4.275103498405080638e-02
4.279033024867312518e-02
4.280883131386004070e-02
4.282708881408953117e-02
4.284686299958412325e-02
4.287810885322779209e-02
4.291794078528415879e-02
4.293566674663357174e-02
4.297884457177192363e-02
4.301065698258466075e-02
4.302697155417734010e-02
4.304927296763189082e-02
4.307772001064541501e-02
4.309639020312833191e-02
4.313031767026298535e-02
4.315677593054662031e-02
4.316288735007933752e-02
4.318783329817305061e-02
4.320757233375338568e-02
4.322862525109083531e-02
4.325504032944227362e-02
4.326062569314537143e-02
4.330900215941452247e-02
4.332834321221346041e-02
4.334608978784515454e-02
4.335391179729902733e-02
4.337812203790747390e-02
4.339105452925534623e-02
4.340567957457774906e-02
4.345526301205848707e-02
4.347736203260765819e-02
4.351742842133338174e-02
4.352586865203178501e-02
4.355436403386969690e-02
4.358979695977704960e-02
4.361254791305546608e-02
4.363077475694776552e-02
4.363937866294798074e-02
4.366679054165439888e-02
4.369725714796723892e-02
4.370406795943571066e-02
4.373373440123318190e-02
4.374888004682281339e-02
4.377932612398838241e-02
4.379769348906864534e-02
4.384254788537350622e-02
4.388651278236049835e-02
4.390792689160177842e-02
4.391935842836514059e-02
4.395095440378071761e-02
4.395574219821263284e-02
4.398671862803954502e-02
4.400938980544871759e-02
4.402122638330840942e-02
4.403928798097461739e-02
4.408044952831280394e-02
4.408278571058182882e-02
4.410795982666793069e-02
4.415071651831059540e-02
4.417703186205029775e-02
4.421764494833280157e-02
4.425700673772725580e-02
4.427888276569386106e-02
4.431778426743931965e-02
4.432073457485613543e-02
4.435392729829906733e-02
4.437916544124625995e-02
4.439814808764924736e-02
4.442827223480894094e-02
4.443248505875507792e-02
4.447398964391530152e-02
4.448858070021133315e-02
4.450793578759687508e-02
4.453002303474573598e-02
4.453981359243358584e-02
4.458899667679433465e-02
4.460379693268584633e-02
4.463999863377499100e-02
4.469259679310411126e-02
4.471000828217325251e-02
4.473020760359691650e-02
4.473678786373336269e-02
4.475659334920367716e-02
4.478098241088729337e-02
4.482287093411319034e-02
4.483288502278576226e-02
4.485563168685224866e-02
4.488795590870847674e-02
4.491933806762410386e-02
4.492669660885723060e-02
4.493038087089790134e-02
4.495909654114166321e-02
4.498564869531929133e-02
4.502739450644105412e-02
4.506510112874984042e-02
4.511326960886313797e-02
4.511561477900938311e-02
4.515212270151158780e-02
4.515975289781731794e-02
4.520467967212982163e-02
4.522539512451462240e-02
4.523983356864741401e-02
4.526951007470703114e-02
4.530063989480642705e-02
4.530471618621179086e-02
4.537096385617112038e-02
4.537566709592322223e-02
4.539121938349666152e-02
4.543506170121719423e-02
4.546407899935778207e-02
4.548449489732347972e-02
4.550240305424457787e-02
4.552034485403361197e-02
4.555396776908421375e-02
4.558955350181576049e-02
4.561611936101678255e-02
4.564373217402856175e-02
4.566008655543890571e-02
4.568600692458124612e-02
4.570522344197308628e-02
4.576681545567268250e-02
4.578371512895312856e-02
4.580117841895375852e-02
4.584903541348389622e-02
4.585791731975941143e-02
4.589939777720264402e-02
4.592165431050115876e-02
4.593294121774244010e-02
4.595344044599924960e-02
4.601053803886578919e-02
4.604183518823407040e-02
4.606876792376962682e-02
4.609360298426018465e-02
4.611600736028736991e-02
4.615162573895148501e-02
4.617372439609390700e-02
4.619323526640728428e-02
4.619724861441049102e-02
4.626336422603277709e-02
4.629143803696361692e-02
4.631882872425846509e-02
4.633229923968945618e-02
4.640289813366221816e-02
4.642490743289934274e-02
4.644312777439385531e-02
4.646318292108214676e-02
4.646378334188877579e-02
4.652742499083956096e-02
4.655563068012369410e-02
4.658141989838143759e-02
4.659756683678745182e-02
4.662609764897818199e-02
4.663049598575286225e-02
4.666085411781484282e-02
4.669614053457143976e-02
4.673983215957239201e-02
4.676558551647308493e-02
4.678335198650657167e-02
4.679145319119726310e-02
4.681069759603034841e-02
4.685753752095112024e-02
4.687777291569877880e-02
4.689642369646757070e-02
4.696521968878941689e-02
4.696859394196500892e-02
4.699509214273783764e-02
4.702661408972230728e-02
4.704338418749004491e-02
4.707036649573481668e-02
4.711410130604110069e-02
4.712773717702123388e-02
4.714033075102636028e-02
4.715722886350776077e-02
4.719447390883263482e-02
4.723543688775372340e-02
4.727152470013090690e-02
4.729584453524671162e-02
4.732579502499489887e-02
4.733333054187705002e-02
4.740025421283988738e-02
4.741711526162434298e-02
4.743365230544249744e-02
4.746671173325545112e-02
4.748761218284031083e-02
4.750184477842495090e-02
4.753375827471428838e-02
4.756369501449148052e-02
4.759435537465972477e-02
4.760619336158417036e-02
4.765286867096518719e-02
4.767851662270800039e-02
4.769558494794029491e-02
4.772777815599743567e-02
4.774662795915185498e-02
4.777711983330290568e-02
4.782633892943932707e-02
4.786193964402662981e-02
4.786862040837458476e-02
4.790089527468277542e-02
4.793482788345099221e-02
4.795373012944459390e-02
4.798663337608488622e-02
4.801802611938982279e-02
4.803182188781757178e-02
4.808701698391615320e-02
4.811275277769827552e-02
4.816058442636705905e-02
4.817528574769186500e-02
4.819241330974166626e-02
4.821138236699573643e-02
4.825482660843066762e-02
4.827129399701546308e-02
4.830891640340512216e-02
4.833003750423425782e-02
4.837513712596192006e-02
4.838709567817084389e-02
4.839618765839631687e-02
4.846627617163129509e-02
4.847315076310648729e-02
4.853397168730783084e-02
4.856892522336248019e-02
4.859383386211418854e-02
4.861771695434730090e-02
4.862728623727580191e-02
4.863864961588754143e-02
4.868190260918364709e-02
4.870887242772675707e-02
4.871881516294218617e-02
4.878524043538973176e-02
4.880142110015528445e-02
4.883583970051702527e-02
4.885627397076852674e-02
4.887096138396224143e-02
4.891538703377834585e-02
4.895549903287488291e-02
4.896169774903025296e-02
4.900650195856703917e-02
4.901515521271210263e-02
4.904959403907482862e-02
4.907911648764001766e-02
4.909926124850094720e-02
4.910972972768418154e-02
4.919740785982423814e-02
4.921239835107632521e-02
4.925797731696113235e-02
4.928531815854869658e-02
4.930868015207190425e-02
4.933370945805126695e-02
4.936480484854627315e-02
4.941600737450058123e-02
4.943123808669364072e-02
4.947251294978327607e-02
4.949071030851059927e-02
4.952706983525356765e-02
4.954973341131074793e-02
4.960467034630594574e-02
4.964242991308781550e-02
4.966649948343454524e-02
4.969522416896005046e-02
4.971256479646041226e-02
4.972187955155771277e-02
4.978838459918560888e-02
4.982414945264951323e-02
4.985145881455677053e-02
4.988899676717911680e-02
4.990043559989798538e-02
4.991090900458167168e-02
4.996294483803342956e-02
4.998642034332873019e-02
5.000490082225417243e-02
5.002717995197830669e-02
5.008460857379748443e-02
5.011993226108485411e-02
5.013749172176690250e-02
5.016033753179771626e-02
5.018421188704891289e-02
5.024259602589087326e-02
5.026966534075139048e-02
5.030261166243243931e-02
5.031080924556002865e-02
5.035562640116697519e-02
5.038203632306126334e-02
5.041653666861362071e-02
5.043298981767024847e-02
5.044800069341920379e-02
5.051753934783681510e-02
5.055114428183965503e-02
5.058678773680252982e-02
5.060752819351355125e-02
5.061899361904592665e-02
5.063771739938943695e-02
5.067461089165392618e-02
5.069315982185779168e-02
5.071152862459488153e-02
5.076348239086841962e-02
5.078239824019964432e-02
5.081857804775674614e-02
5.084894529326700052e-02
5.088709491646653538e-02
5.090933829406762978e-02
5.094829910493631209e-02
5.096995629356698698e-02
5.098786087781431720e-02
5.104951831978932209e-02
5.107660555467996577e-02
5.110082760351086772e-02
5.110548538365289328e-02
5.112959690669288682e-02
5.118375090435595132e-02
5.119067483617500969e-02
5.125555544905857630e-02
5.127328483854082242e-02
5.132272850032099099e-02
5.133867628019928020e-02
5.137309917402177462e-02
5.139663347935302662e-02
5.140764744397380293e-02
5.148170640145810495e-02
5.149063509787582538e-02
5.155708062592434526e-02
5.157274264781736006e-02
5.162320588608781957e-02
5.164593541801831833e-02
5.165464142031928052e-02
5.170219017884747359e-02
5.172194394208995405e-02
5.174138499030961347e-02
5.177516230661788343e-02
5.179248336084779636e-02
5.180203972014835179e-02
5.184316519364096099e-02
5.187964745205181361e-02
5.190787326132401125e-02
5.193764579467557985e-02
5.198894862833219888e-02
5.199764510703502873e-02
5.205262928460502314e-02
5.207043792550658523e-02
5.208523569038225887e-02
5.210463520612373944e-02
5.215213778207372641e-02
5.218629909440769543e-02
5.221842474786747568e-02
5.222696722471281694e-02
5.227927686187372469e-02
5.232816663279482583e-02
5.234526318611043560e-02
5.236457036651442909e-02
5.237613310181826742e-02
5.241147204049623198e-02
5.245703506897764212e-02
5.250504972361930145e-02
5.252346202662233621e-02
5.252794331334836864e-02
5.259152507737668847e-02
5.262311907786959564e-02
5.265497672153873765e-02
5.265743181537196893e-02
5.267990811494183134e-02
5.272385457482925419e-02
5.274666998618399161e-02
5.278082552552720852e-02
5.279910721787023364e-02
5.282694647270164134e-02
5.287476216101205662e-02
5.289324092123859344e-02
5.290310762261984934e-02
5.296729783418313575e-02
5.297394823614293147e-02
5.301524080218339430e-02
5.304364626134355776e-02
5.307182321868725294e-02
5.308184849601688127e-02
5.309566553926708954e-02
5.313967250607259940e-02
5.316744994562172533e-02
5.322127689421901620e-02
5.323329683964017622e-02
5.325768452542256615e-02
5.328736377014459125e-02
5.332854695832300873e-02
5.334957881886120967e-02
5.336326862906232149e-02
5.340510214587007587e-02
5.343771802454000408e-02
5.348425302422504801e-02
5.349787471406269868e-02
5.354134708231017559e-02
5.355405701929177864e-02
5.356444308828683942e-02
5.360115188980485446e-02
5.363607849399193439e-02
5.364079207081207112e-02
5.366566206977496645e-02
5.370318742192070616e-02
5.371553885307450704e-02
5.375339845303855890e-02
5.378681115178141070e-02
5.381400583291101603e-02
5.384329465248044455e-02
5.386336330472857314e-02
5.387870403002353870e-02
5.393866087941229237e-02
5.396998226585342229e-02
5.399854106559809352e-02
5.403168365548477459e-02
5.404306440892636676e-02
5.408647915709502429e-02
5.410248468074635442e-02
5.414216025359308571e-02
5.416164577830356874e-02
5.417922235060446123e-02
5.421335381760922223e-02
5.423876429068946736e-02
5.424259855216290171e-02
5.426688595286038863e-02
5.431283228343625202e-02
5.432916502322182595e-02
5.436271637923029143e-02
5.440314370068249916e-02
5.442555614893562765e-02
5.445921743289128258e-02
5.446984554022166192e-02
5.452119369233382473e-02
5.453404551491969343e-02
5.456594715130874684e-02
5.459707389546458733e-02
5.462903411850378310e-02
5.467128115761032969e-02
5.467594405670672675e-02
5.470634775037347408e-02
5.472369961621692536e-02
5.474386343698744994e-02
5.478517786292080860e-02
5.481497058265150102e-02
5.483719008038923093e-02
5.487445091704418187e-02
5.490858237135365361e-02
5.492446386144128612e-02
5.496635522621851067e-02
5.498391930778556702e-02
5.504692605025185426e-02
5.507556965855425757e-02
5.509532008621070842e-02
5.510818051860955080e-02
5.513845721699023317e-02
5.517051222426738732e-02
5.519137573693194687e-02
5.520726623724730997e-02
5.523560499697033332e-02
5.527995528614459975e-02
5.533998095431924558e-02
5.534276654682784846e-02
5.538270672179701481e-02
5.539077061058883533e-02
5.543916482062749562e-02
5.546128317741283453e-02
5.549097639354677591e-02
5.550732047329537400e-02
5.551745536790353430e-02
5.553892370175433912e-02
5.555308012378495919e-02
5.559732605497441638e-02
5.563000024780134778e-02
5.563886078202251451e-02
5.566478540791014451e-02
5.568711671370379923e-02
5.572526248766013213e-02
5.576290250792120817e-02
5.578276688182765009e-02
5.580653513249383968e-02
5.583009745739558882e-02
5.584440553208874780e-02
5.588602074046100654e-02
5.589525401159695095e-02
5.592620890575056292e-02
5.599324589457521650e-02
5.600924801197731950e-02
5.602836512352621368e-02
5.605084646262359360e-02
5.610404643798411195e-02
5.614345017118999026e-02
5.615324762109252799e-02
5.618225915865482367e-02
5.620851149739714003e-02
5.624819131458852484e-02
5.627064044445251323e-02
5.628522772738425717e-02
5.630502161583100795e-02
5.632366880341738158e-02
5.636501200927440669e-02
5.638278310864414111e-02
5.642802476333313999e-02
5.643792334857727910e-02
5.647381248521637920e-02
5.648498743519553278e-02
5.652901245417257803e-02
5.655896795215259454e-02
5.659174111868103818e-02
5.660478502181881533e-02
5.662896592851213162e-02
5.665311137289935628e-02
5.668954031666928461e-02
5.671821117833786285e-02
5.674815509790276380e-02
5.676666770663113537e-02
5.678362119866531277e-02
5.680523704206857927e-02
5.684862065205054105e-02
5.685378934834106612e-02
5.687059667378108196e-02
5.689298168915130072e-02
5.693569818320998177e-02
5.695454443718206416e-02
5.697637903585978103e-02
5.700937012610463039e-02
5.703646910768123135e-02
5.706924488464204526e-02
5.711161948532922361e-02
5.713213654314264200e-02
5.717368455971044705e-02
5.718511163355000093e-02
5.722152658984852591e-02
5.725861027156259331e-02
5.726732010582519239e-02
5.731366700742074327e-02
5.732638524482869258e-02
5.735434298059471914e-02
5.738643624096806395e-02
5.741490458066350611e-02
5.743067793725259440e-02
5.745888790641873189e-02
5.746793071993128166e-02
5.751370787949122709e-02
5.753311697526758417e-02
5.756442497584612905e-02
5.761750704167889481e-02
5.763003192667737196e-02
5.765191366883992696e-02
5.766899213618970066e-02
5.767744767215354784e-02
5.774858724740949967e-02
5.777658542166491662e-02
5.780845309649318420e-02
5.782060097886737582e-02
5.783410269165789597e-02
5.788503616023016329e-02
5.791410698656934697e-02
5.792532559079904830e-02
5.796205789451269741e-02
5.799036435348620122e-02
5.801950339562333969e-02
5.802686128951994871e-02
5.803883793492320420e-02
5.805919712191404125e-02
5.811964810737230147e-02
5.815006059193245092e-02
5.818217358538557704e-02
5.819212514497201783e-02
5.820700604036438408e-02
5.824507911724069453e-02
5.827600969432167322e-02
5.831383743337437142e-02
5.832554094449399207e-02
5.833798844716503451e-02
5.837182072416563505e-02
5.838784059778656665e-02
5.844424246355350849e-02
5.847107093401743283e-02
5.849174237459658920e-02
5.851371628954737947e-02
5.852823916770422130e-02
5.854709993414314306e-02
5.856461970950121998e-02
5.861334846012100641e-02
5.865246214395580804e-02
5.867253616934087201e-02
5.872178537669220377e-02
5.873475887783391469e-02
5.874751651382187356e-02
5.876254421669263595e-02
5.879690981534657634e-02
5.884963835920636877e-02
5.886182535138045901e-02
5.889484360941749097e-02
5.892390758898008452e-02
5.896589609750718664e-02
5.898184214031959582e-02
5.900375536755048111e-02
5.902238673683501968e-02
5.902930580702875352e-02
5.908236420026991009e-02
5.908787434136109074e-02
5.912437351387078710e-02
5.913068599402832026e-02
5.916741026389765734e-02
5.918081092187216230e-02
5.922827009826436839e-02
5.924300329911486029e-02
5.926490118481009262e-02
5.928907671518929279e-02
5.932161974106670010e-02
5.935011265729794872e-02
5.937699205112728640e-02
5.940628344569770514e-02
5.944930343914717197e-02
5.945966471986280366e-02
5.949127553158828352e-02
5.951910679645960878e-02
5.956078267952813476e-02
5.957892209880216727e-02
5.959715927754938303e-02
5.960928498956885591e-02
5.963955479386984226e-02
5.968321987299979314e-02
5.970640686673422959e-02
5.971783460354557205e-02
5.973449784760159753e-02
5.975896082442483381e-02
5.979255718958759180e-02
5.980279816120920300e-02
5.984841854494366009e-02
5.985788156628180090e-02
5.989499151002497523e-02
5.992454016612019929e-02
5.996266482942763654e-02
5.998160183231454612e-02
6.001192645247493962e-02
6.001609160999693549e-02
6.005651714009407893e-02
6.007796490964789626e-02
6.009759468022302098e-02
6.011584206257503116e-02
6.014081156998724031e-02
6.018512912858747788e-02
6.019138186604028329e-02
6.021174871664364270e-02
6.027116444431740439e-02
6.030677751946583731e-02
6.032351779702521677e-02
6.034521686126070872e-02
6.036041459081620264e-02
6.038889590437734878e-02
6.041639088363759402e-02
6.043599780843017522e-02
6.046218752521986817e-02
6.048221618975591074e-02
6.048870370445047495e-02
6.053376040791713653e-02
6.054407596969557659e-02
6.055543537544211263e-02
6.060858248326866926e-02
6.064375900322982460e-02
6.067655923376458205e-02
6.069326431787752663e-02
6.071029169821373639e-02
6.073081714205852411e-02
6.077238102262089159e-02
6.078852460083133957e-02
6.080592273743912202e-02
6.082043264182102060e-02
6.083952632568795371e-02
6.088215419520021099e-02
6.090893591284401998e-02
6.093547385861153298e-02
6.096027865575459614e-02
6.100319964048628307e-02
6.101678327883952591e-02
6.103479892267082985e-02
6.107928359505226945e-02
6.110234579157153290e-02
6.111037858716400484e-02
6.117879638201945136e-02
6.119571952981645024e-02
6.121122066610962253e-02
6.124466090842189958e-02
6.126951532441771153e-02
6.128641351288272032e-02
6.133495569518959689e-02
6.134063113433368963e-02
6.137855403000086474e-02
6.140124771089461309e-02
6.143568844358832104e-02
6.145460062794316780e-02
6.146904989169493794e-02
6.149481780547327858e-02
6.152865022488712698e-02
6.154706180183994180e-02
6.158677147930474716e-02
6.160394053929396652e-02
6.162179212853330368e-02
6.162956765321203623e-02
6.167446706592211170e-02
6.169267650862841901e-02
6.173316090012936908e-02
6.176298787200923401e-02
6.176936790902931573e-02
6.178865929044602412e-02
6.179324737011826496e-02
6.182003159401683323e-02
6.186742358713875900e-02
6.188575936572282554e-02
6.190243858102278951e-02
6.191135015583737466e-02
6.194881431556098494e-02
6.197424207886953473e-02
6.199708173355261698e-02
6.201940255178650663e-02
6.205569241897218591e-02
6.206964957362737234e-02
6.211237750481019004e-02
6.212896063048228834e-02
6.215958338936300454e-02
6.216600798603005851e-02
6.217957557102898880e-02
6.221589582070219393e-02
6.224813332941087074e-02
6.227283348300988175e-02
6.229916919235495287e-02
6.234466578955244476e-02
6.237556103688179920e-02
6.239408978072630285e-02
6.241743674744132386e-02
6.244448441744887557e-02
6.245851642593580610e-02
6.249528140909266227e-02
6.250712392570756393e-02
6.253962567598414513e-02
6.256415019949157497e-02
6.257602351773317029e-02
6.262112312053880192e-02
6.263114372199790614e-02
6.265585573026249966e-02
6.267545007514796485e-02
6.268314198625962730e-02
6.270000765862854264e-02
6.275446002192486272e-02
6.277789855162879684e-02
6.280967471878634578e-02
6.284961004205152912e-02
6.286863114372748251e-02
6.288775359110632124e-02
6.292084536139080919e-02
6.295510357878347785e-02
6.297888860505634900e-02
6.299267770352090512e-02
6.302679719933107494e-02
6.305450534850859379e-02
6.307461781093792741e-02
6.308562009615242827e-02
6.310708503286382998e-02
6.314687715544220481e-02
6.316156334089334523e-02
6.318079616649580066e-02
6.322885935336391983e-02
6.324330192095739545e-02
6.325528871047392254e-02
6.326567797546811533e-02
6.330954071406880157e-02
6.333629552531278017e-02
6.338929990177716300e-02
6.339735300717480593e-02
6.341280741782945318e-02
6.344136174870834699e-02
6.347343952496198316e-02
6.348600559365280560e-02
6.350372550418759143e-02
6.352640523457842026e-02
6.354384720079858662e-02
6.357638583340746719e-02
6.360035534445879213e-02
6.361717559140966927e-02
6.362573823772060821e-02
6.366514220987368189e-02
6.367480460008473342e-02
6.370798768276259016e-02
6.370998578522790723e-02
6.374844217976971539e-02
6.379445190451354941e-02
6.380238255476661235e-02
6.382794200168129262e-02
6.385013638740971720e-02
6.388311529634943531e-02
6.389744792398710516e-02
6.392390130180086727e-02
6.395573798690606937e-02
6.397230755189570184e-02
6.398785972456011439e-02
6.401134342641484620e-02
6.404228792426208683e-02
6.405521362298793875e-02
6.410035436432137690e-02
6.412095441945731000e-02
6.412459159603262071e-02
6.414558913837076215e-02
6.418168356467252034e-02
6.422411152349188912e-02
6.422746872212131697e-02
6.426346325412474192e-02
6.427716621612589165e-02
6.430872678696492040e-02
6.433808955661562967e-02
6.434075198800676132e-02
6.437406937338785440e-02
6.439553362264344161e-02
6.441266384075389206e-02
6.444856244047880711e-02
6.447718376817762609e-02
6.450606321411539446e-02
6.452649999306386830e-02
6.454149777233725294e-02
6.457421997948903369e-02
6.461896174239961654e-02
6.464149596386159491e-02
6.465535140587658214e-02
6.467882946006808798e-02
6.470777324014881371e-02
6.472073648514770072e-02
6.473764384408864370e-02
6.475995379263160823e-02
6.479067836866825303e-02
6.479351780027381436e-02
6.481182841088412028e-02
6.483138459651066610e-02
6.489922294318867246e-02
6.492872277109046353e-02
6.495676743135636588e-02
6.496567749258413960e-02
6.498323156151242230e-02
6.502153033834140450e-02
6.505678154126909307e-02
6.506644547366907672e-02
6.511454551964818149e-02
6.513845983695032427e-02
6.515939406101461939e-02
6.518953052787279656e-02
6.520456264612251029e-02
6.522964668621583639e-02
6.524738736440643949e-02
6.527291211210994870e-02
6.529919006355167088e-02
6.533733883377162988e-02
6.535761268689549430e-02
6.537360004911541012e-02
6.538781349333344650e-02
6.540347250349637376e-02
6.542933718525373310e-02
6.545779611385615926e-02
6.550775177022766238e-02
6.551179877413632058e-02
6.553301002239120265e-02
6.557015705949131856e-02
6.560633742213728414e-02
6.561694234955750549e-02
6.564323353777029579e-02
6.565714326966892722e-02
6.569491752678879859e-02
6.573829145456444589e-02
6.576048487186608726e-02
6.578477906452429025e-02
6.580562433651188092e-02
6.581036508282339659e-02
6.583055419307204392e-02
6.586985058301569884e-02
6.589022151290763185e-02
6.590039003041459065e-02
6.593049308722120916e-02
6.595262357637088346e-02
6.597327770378536016e-02
6.601721356848372357e-02
6.603331083746966090e-02
6.606024232932655726e-02
6.609936024612256267e-02
6.610790660261972596e-02
6.612125361969040105e-02
6.615705535215765654e-02
6.619164796414361840e-02
6.621143612169683168e-02
6.622938767177199981e-02
6.627291649594801992e-02
6.630231731589997235e-02
6.633290448924095140e-02
6.633848519461882365e-02
6.636018928756176605e-02
6.638540439622253597e-02
6.640044457636884445e-02
6.643969165857638304e-02
6.648525343790551156e-02
6.648743405469409451e-02
6.650625348538719006e-02
6.651215292767614917e-02
6.654170674922116335e-02
6.659161090411219730e-02
6.661159237175579007e-02
6.662595949020877484e-02
6.664992667988434150e-02
6.669040783706048359e-02
6.670299152890135641e-02
6.674809121176944471e-02
6.676197211188755753e-02
6.679852049843743034e-02
6.681490411987395239e-02
6.683066262103037891e-02
6.684932063713000527e-02
6.686537469424841396e-02
6.689316289743629795e-02
6.692404485268860226e-02
6.694195341346803607e-02
6.696347755579384886e-02
6.698381669952141459e-02
6.699404258439350945e-02
6.704112281248697514e-02
6.706175672691783163e-02
6.708482030813056607e-02
6.709539312439466441e-02
6.711734126989815641e-02
6.714221438346357207e-02
6.716594236127670925e-02
6.720581312099088711e-02
6.722183138141263337e-02
6.726785370326687774e-02
6.728509685647227068e-02
6.730006637012758697e-02
6.733980034726344543e-02
6.737003173145467150e-02
6.737836244305300815e-02
6.739465838119268470e-02
6.741850016940048596e-02
6.744066410577354009e-02
6.745368081838948315e-02
6.746212422543129694e-02
6.749701584359651951e-02
6.752326733193475539e-02
6.755013069270704440e-02
6.757382003676914994e-02
6.760097757418853659e-02
6.762148335678280775e-02
6.765329751361270905e-02
6.767755322928697970e-02
6.769881968255259119e-02
6.771086888777727575e-02
6.774931426793340261e-02
6.777042840932867573e-02
6.778681496023347686e-02
6.779353611029298454e-02
6.784119348118572423e-02
6.787995677903230218e-02
6.790087277338308080e-02
6.792255038144456858e-02
6.794822705100284077e-02
6.795979969436727330e-02
6.800820723424377823e-02
6.802874344790044159e-02
6.804759793315728889e-02
6.806282930704937728e-02
6.810509226259481297e-02
6.814240757312256536e-02
6.814989822781042372e-02
6.816581430428553245e-02
6.818967564528854997e-02
6.819850331476073890e-02
6.821890213914455492e-02
6.825158585870977346e-02
6.828429397505708653e-02
6.829337303567495354e-02
6.831690543155471973e-02
6.832409122079136088e-02
6.833895814718016215e-02
6.836601085255683552e-02
6.842040804091070738e-02
6.846654554430792183e-02
6.847535058088810578e-02
6.849964959441240397e-02
6.852825354677721803e-02
6.853657060491979980e-02
6.856610029182480526e-02
6.858295436178080129e-02
6.859979466962867756e-02
6.863291658468428924e-02
6.865146148078593580e-02
6.867231636273446460e-02
6.868983757950664071e-02
6.870946118677101477e-02
6.872865920896248371e-02
6.873584864098108982e-02
6.875892102203307044e-02
6.877648161273069993e-02
6.881209350969669236e-02
6.885877271869000893e-02
6.888002940543269670e-02
6.889354343660158975e-02
6.892149856456264434e-02
6.892920970818761095e-02
6.897253288435178931e-02
6.898641347371808896e-02
6.899941275053694811e-02
6.903987672539751985e-02
6.906513655884349845e-02
6.909668032966831408e-02
6.910047506457039912e-02
6.913921452255639144e-02
6.915409561495511337e-02
6.916336044309912001e-02
6.919841347135485821e-02
6.921710713137718685e-02
6.921972334285747541e-02
6.925735804950650110e-02
6.927977104454768886e-02
6.931376391047994190e-02
6.933705851866750480e-02
6.935795904884783925e-02
6.938764882899900455e-02
6.942416643248788821e-02
6.945969616671776592e-02
6.947688178122690683e-02
6.949004613306258848e-02
6.951354002227472240e-02
6.953261372228369819e-02
6.954906782135777954e-02
6.957427615665884302e-02
6.958484656953928260e-02
6.963364645466313396e-02
6.966284413087120431e-02
6.968594706393765881e-02
6.971097585608759806e-02
6.973822534192969380e-02
6.975214587725331317e-02
6.976081918321519471e-02
6.978088262816434240e-02
6.980408714314234597e-02
6.982789155460972230e-02
6.983887510769487550e-02
6.987419293623720051e-02
6.989695710916049576e-02
6.992647778910693335e-02
6.992752502074950360e-02
6.993949876780580777e-02
6.999322723597195539e-02
7.000286243184178359e-02
7.002359659514600931e-02
7.004784148274628697e-02
7.007763849703962933e-02
7.008492288553391791e-02
7.009589069713301202e-02
7.013167159343774992e-02
7.015921822242321415e-02
7.018461893980615374e-02
7.019945319016190899e-02
7.020923278364465947e-02
7.023772027476604674e-02
7.024890577582676432e-02
7.027860930021018193e-02
7.028953331321552422e-02
7.030528186954781988e-02
7.034959593679912526e-02
7.037300025423903760e-02
7.037920088863197643e-02
7.043136577975805945e-02
7.043796620710690570e-02
7.047334696433138479e-02
7.048541106586952987e-02
7.051000138822993701e-02
7.052304637545298016e-02
7.052392753798880642e-02
7.056893256691149086e-02
7.057995549095247290e-02
7.058476334704721911e-02
7.062868465235144777e-02
7.064432703005713021e-02
7.065663773660990632e-02
7.070118139606113017e-02
7.071903019743486229e-02
7.071969428017599313e-02
7.076605731596108395e-02
7.080179637371614154e-02
7.081317707566620046e-02
7.082895872566224993e-02
7.085445387070982148e-02
7.086965898714264744e-02
7.089694619788300400e-02
7.091162947222723334e-02
7.092987972588682410e-02
7.097634118606521714e-02
7.098974660046042384e-02
7.102209776611895231e-02
7.103042706495360514e-02
7.105282236445981114e-02
7.106993646486825522e-02
7.107876357286802005e-02
7.111737568208137406e-02
7.114353568011166917e-02
7.115731129053787241e-02
7.117819755724186237e-02
7.122492590068080220e-02
7.124556475506782505e-02
7.127985818283899544e-02
7.128058070894088827e-02
7.130412979944472651e-02
7.132057291656002107e-02
7.134068992716235957e-02
7.136548834014139198e-02
7.140143745023747046e-02
7.141225586207761156e-02
7.142498947205011550e-02
7.144761494177048755e-02
7.144851484755887494e-02
7.146898603547463535e-02
7.149837250664925481e-02
7.153305554745276185e-02
7.155730298664086941e-02
7.156485788465882791e-02
7.160756497367987139e-02
7.162418646475876560e-02
7.165221623241124771e-02
7.167982692597790750e-02
7.169779193387804117e-02
7.172865691272889421e-02
7.174176018679262468e-02
7.176765193549777822e-02
7.179064063562645703e-02
7.180219685055561074e-02
7.182379348436329636e-02
7.184976718504482163e-02
7.188227054369739077e-02
7.189280874722286940e-02
7.190175945920945777e-02
7.191120892203178849e-02
7.194325526912132007e-02
7.197012634452581992e-02
7.197117863398744264e-02
7.202552891091978937e-02
7.204336291205820642e-02
7.204873077763757072e-02
7.208234921516437632e-02
7.210024758066513328e-02
7.210981363326041116e-02
7.212519090323671334e-02
7.216261825457520596e-02
7.219595655605587359e-02
7.221357559178975816e-02
7.222239130335045276e-02
7.223172732232491233e-02
7.224407374356728306e-02
7.227920741302307217e-02
7.228289567966234008e-02
7.230056542555007848e-02
7.235765027386376058e-02
7.237305946497218923e-02
7.238974452476465427e-02
7.243621639587521921e-02
7.245987276652404718e-02
7.250064413448170653e-02
7.250681262130731497e-02
7.253458433493781277e-02
7.255763519387853355e-02
7.258036554073005187e-02
7.258599303174773087e-02
7.262861894277256036e-02
7.264685467831327736e-02
7.267928502608800301e-02
7.270002700823485764e-02
7.270887328151615092e-02
7.274579317026391712e-02
7.276675685999717258e-02
7.278149959893120968e-02
7.281469731601469819e-02
7.285995431036473846e-02
7.286439533423699766e-02
7.287663189317583612e-02
7.289932140000976446e-02
7.291404710145987789e-02
7.294100312392942653e-02
7.294982434719277098e-02
7.296639036235724740e-02
7.298874847059738658e-02
7.300425181797542962e-02
7.304530500251155134e-02
7.305548174726217425e-02
7.306156704982358363e-02
7.308137168064332556e-02
7.308275849258583090e-02
7.313085517200529351e-02
7.315362152256593697e-02
7.317487530504346305e-02
7.319001710770395297e-02
7.320814857517154994e-02
7.322584826765166088e-02
7.325425064994506297e-02
7.326973554497601127e-02
7.328350817998108280e-02
7.331139579684070595e-02
7.333334296578469802e-02
7.335659144843170720e-02
7.338454226935903213e-02
7.340456051428440043e-02
7.340714585141200343e-02
7.342496003889814604e-02
7.345172458685322869e-02
7.348838188077438938e-02
7.351025888384443707e-02
7.354203895121147472e-02
7.355700772257028897e-02
7.358970908976558700e-02
7.361293933382989652e-02
7.362440995161323443e-02
7.365153223484643963e-02
7.366112183748863007e-02
7.369552226123676775e-02
7.372243599709632500e-02
7.375324654321585571e-02
7.376683222222180092e-02
7.379160778427967804e-02
7.379702564001627829e-02
7.382596000323021768e-02
7.386090162360520184e-02
7.388762346846033946e-02
7.391096294534221789e-02
7.392646588620799264e-02
7.395657664617261151e-02
7.396397529489984191e-02
7.397628955186219546e-02
7.403725102346137010e-02
7.404704976539427941e-02
7.407150678834456548e-02
7.409243378551255699e-02
7.410890133704811644e-02
7.413465641667532635e-02
7.414604259276819098e-02
7.415304456711230285e-02
7.419926934105486316e-02
7.421548271711558842e-02
7.424091171081093066e-02
7.425892481784207577e-02
7.429034223224678657e-02
7.430427874953737799e-02
7.431970180046620911e-02
7.434078209971550777e-02
7.436374977843213108e-02
7.437241692839774432e-02
7.442565313076521250e-02
7.442995418896181103e-02
7.443905350649637764e-02
7.446126458340440735e-02
7.451009688614457227e-02
7.451435517027954480e-02
7.452967190814918652e-02
7.455116904890946028e-02
7.458700231820813986e-02
7.460363770829797625e-02
7.463646684254637842e-02
7.464478950635317078e-02
7.465812307704872142e-02
7.469608410885475447e-02
7.471139391056674794e-02
7.472218131576674471e-02
7.474450166405033347e-02
7.477313034551819060e-02
7.480457540790730331e-02
7.481812327773662563e-02
7.484006385221292357e-02
7.486090754059626651e-02
7.487730365884454065e-02
7.490848985618231426e-02
7.495456146369444683e-02
7.496138196715357305e-02
7.497683188261394793e-02
7.498603741656306720e-02
7.501972123443362284e-02
7.503407929904692963e-02
7.505807745557868671e-02
7.507585214812184660e-02
7.510572846325985763e-02
7.510920696843720323e-02
7.513138508477557043e-02
7.513535307529434215e-02
7.518811811198389261e-02
7.521382654697433834e-02
7.523957460040087142e-02
7.525618189873711783e-02
7.529024253604671424e-02
7.532799419750446646e-02
7.533449507542278045e-02
7.534815606047529091e-02
7.537414915310819419e-02
7.541462790819464246e-02
7.543236641190020908e-02
7.543739444313002362e-02
7.546644899463761380e-02
7.549244867085130872e-02
7.551474350069981023e-02
7.553594294157733868e-02
7.555504366031928765e-02
7.557898824842534946e-02
7.558777809168110151e-02
7.561911429699513798e-02
7.562289405832750555e-02
7.563929491490811730e-02
7.567605503070223838e-02
7.570278476423253355e-02
7.572586582272139433e-02
7.573694784796780599e-02
7.577584669031534048e-02
7.579068245438413953e-02
7.580219932489401513e-02
7.582014928704772228e-02
7.585051718184809832e-02
7.587555880056850999e-02
7.588931295006612343e-02
7.590738780981015621e-02
7.592743625690229203e-02
7.593683588255439876e-02
7.597986434067655059e-02
7.600146025984250153e-02
7.603015935988327589e-02
7.603841789027177001e-02
7.606706060774659495e-02
7.609280272599799888e-02
7.611465762196578666e-02
7.614715933897830968e-02
7.618571508063842757e-02
7.620892903897902304e-02
7.622351291525103489e-02
7.624873684861793732e-02
7.627816196788339553e-02
7.629453908634908910e-02
7.631144068429451810e-02
7.633504421691100772e-02
7.634831530909880204e-02
7.637278961597654403e-02
7.640580193627199979e-02
7.642952212927178746e-02
7.645430043428663724e-02
7.647902869868128395e-02
7.649627747323922700e-02
7.651982019639103072e-02
7.654716714222981055e-02
7.656530638950870271e-02
7.658427026000286242e-02
7.660209993248379146e-02
7.663264172735223534e-02
7.664966905746167791e-02
7.666428519603724068e-02
7.668761275620783469e-02
7.671043428529500385e-02
7.673160779347343308e-02
7.675839283206759012e-02
7.676785260004048705e-02
7.679443902539395683e-02
7.680590892824262772e-02
7.682127045247671981e-02
7.683215208751636993e-02
7.688407455304452354e-02
7.690996653093717939e-02
7.693037819040365877e-02
7.694976650325058287e-02
7.695714881841392296e-02
7.697180785671509096e-02
7.701356991649810357e-02
7.702246125300560298e-02
7.703804927052659846e-02
7.706473999955332221e-02
7.709937461691163119e-02
7.712569045963835190e-02
7.714305643473023943e-02
7.716540614971423295e-02
7.717485848097943579e-02
7.718106692100662469e-02
7.720740504677919835e-02
7.724884512966440075e-02
7.726353052893591977e-02
7.731942080049430954e-02
7.735105964789584787e-02
7.737123224376230013e-02
7.737729964225298351e-02
7.738771671910360528e-02
7.741921062635992445e-02
7.745207912100243730e-02
7.747500707396959285e-02
7.747788503641611646e-02
7.750853961345482990e-02
7.753929841219386887e-02
7.755602108006326434e-02
7.757002054945749681e-02
7.759768036105824107e-02
7.760602651517911621e-02
7.761384607116800227e-02
7.764400657075926082e-02
7.768425210865964603e-02
7.770190130355197899e-02
7.771647041678392265e-02
7.774167263205267187e-02
7.779599035515083472e-02
7.780598280818978862e-02
7.781895985983328101e-02
7.783866561686808572e-02
7.786314037137814781e-02
7.788772649204517284e-02
7.789214824391060832e-02
7.791990095544332195e-02
7.793046712537676779e-02
7.799018958669812207e-02
7.800430245197381707e-02
7.803497499866912657e-02
7.806674929944179553e-02
7.807370779940547845e-02
7.809163385601014529e-02
7.810963439510298922e-02
7.812806349747009049e-02
7.816258003668713483e-02
7.817782507462195385e-02
7.818252917891660436e-02
7.821038937589019913e-02
7.823466412501550726e-02
7.824984810153029491e-02
7.827104307271903760e-02
7.830364216094626295e-02
7.831254825464312175e-02
7.835425892301772777e-02
7.837631047086329739e-02
7.840682862103037776e-02
7.842780669161647511e-02
7.844230912189059657e-02
7.846763525535899175e-02
7.849087208736227339e-02
7.850337205150770270e-02
7.851849448855885427e-02
7.856460496077444233e-02
7.859065604782716763e-02
7.862495374021871708e-02
7.865075693929762801e-02
7.868888047639199801e-02
7.869303766836482916e-02
7.873213442722498678e-02
7.874056289950281950e-02
7.875961703291828320e-02
7.879743798030297564e-02
7.880871119785887169e-02
7.882872996471945726e-02
7.885666243962619060e-02
7.886959601878229531e-02
7.890701514264775174e-02
7.892306465881598898e-02
7.894357984730876465e-02
7.898169506474345125e-02
7.899896017215335409e-02
7.902141050373828746e-02
7.904265858250136834e-02
7.905686702454939319e-02
7.910160001048432976e-02
7.914014150224391031e-02
7.915825042376162246e-02
7.916525852577882549e-02
7.918534211519118182e-02
7.921066133057053094e-02
7.924348862965935325e-02
7.926313714015426060e-02
7.928876331252687759e-02
7.929754185435472502e-02
7.932457831114231306e-02
7.936084578267194045e-02
7.937646851865215458e-02
7.941926514330782672e-02
7.943574748112869344e-02
7.944785368360712807e-02
7.947246337610863742e-02
7.950106778067655977e-02
7.951954997921201196e-02
7.955556033184080222e-02
7.957787106631458718e-02
7.959319383898438849e-02
7.961896298331883060e-02
7.964144475698525794e-02
7.967353601510501759e-02
7.969589585782310692e-02
7.971695411571849688e-02
7.972276629234353873e-02
7.976051513076792832e-02
7.977583860402198690e-02
7.981932512561246140e-02
7.983347257960626830e-02
7.986732283170205893e-02
7.988969877545842868e-02
7.990311960696561133e-02
7.992559642463070713e-02
7.996187502932811109e-02
7.997950159644096058e-02
7.999539120953397253e-02
8.002900722481848250e-02
8.006432707302796326e-02
8.008607200564071826e-02
8.010008877869545518e-02
8.012894866224212764e-02
8.014939802895454379e-02
8.016217713105827647e-02
8.018688184272171338e-02
8.020749827550244238e-02
8.022633542334300927e-02
8.024182287697573246e-02
8.028826733412008920e-02
8.030793480437548038e-02
8.032592134885296886e-02
8.037093759074320776e-02
8.037977074130714383e-02
8.040058911820857634e-02
8.042436040907968708e-02
8.046185002324091062e-02
8.050439466270148392e-02
8.052183066920398646e-02
8.055149076596063162e-02
8.056105039110800226e-02
8.057681002271172011e-02
8.058635550122372759e-02
8.062362370827280689e-02
8.064521770982968629e-02
8.065533949619402287e-02
8.067881086364053767e-02
8.075152797459839160e-02
8.075654378761276675e-02
8.080306118354751987e-02
8.081374366187848990e-02
8.081689662040009159e-02
8.086829341711043728e-02
8.087134809099633115e-02
8.088338020708285558e-02
8.091454574370354758e-02
8.094801900565401498e-02
8.097642544820587984e-02
8.099507646316528309e-02
8.103262547422068751e-02
8.104126718135573615e-02
8.105004049863534510e-02
8.108147469480148084e-02
8.111778745114228695e-02
8.113299945033863869e-02
8.114902124715789311e-02
8.117296714778771127e-02
8.120323632375425760e-02
8.122399440306354856e-02
8.126137002259659070e-02
8.126465844867836186e-02
8.127352897872208715e-02
8.130996807940277238e-02
8.133934691990318822e-02
8.135827356484798267e-02
8.139224337080980254e-02
8.140303097030210377e-02
8.146074075194487119e-02
8.146943682236956752e-02
8.148184187811385870e-02
8.151088340842516100e-02
8.153896899157675460e-02
8.157861654318587785e-02
8.160284206251600114e-02
8.162815063992762132e-02
8.163108217534265076e-02
8.165911577015638745e-02
8.168947571570345234e-02
8.170442660059862305e-02
8.177126176050847350e-02
8.178474066496693728e-02
8.181329073343412972e-02
8.183866428770675272e-02
8.185795715722415933e-02
8.187197972339166352e-02
8.189213765896796726e-02
8.192852431457214868e-02
8.197143702368886453e-02
8.198081792096983955e-02
8.202675214511573332e-02
8.205556697818083833e-02
8.211623456830752232e-02
8.213086619378662245e-02
8.215106336341720938e-02
8.215539209889949346e-02
8.217934443080793239e-02
8.221378885641844603e-02
8.222808853447011179e-02
8.224497594489277308e-02
8.227114088429582361e-02
8.230906716025926384e-02
8.234092331527154141e-02
8.237472257462546965e-02
8.238626146628919011e-02
8.240071320782321740e-02
8.246056832910964030e-02
8.248732117118068308e-02
8.250139220353752689e-02
8.251996162388536282e-02
8.256579924290557981e-02
8.260959856439292759e-02
8.263551511312600129e-02
8.265004423620575524e-02
8.268973022998898914e-02
8.270650412252894546e-02
8.272888401542477510e-02
8.275101500877585226e-02
8.278300159019097437e-02
8.279375239643727014e-02
8.281295896948753787e-02
8.285950763259103402e-02
8.286651946062173479e-02
8.289039524298924544e-02
8.292413780551405322e-02
8.297071196135252791e-02
8.297832157115209162e-02
8.300262571528033151e-02
8.303670058226231276e-02
8.305534080291271382e-02
8.310277206447141962e-02
8.311687374090742653e-02
8.315548899109009851e-02
8.319401496417005992e-02
8.321716121482936046e-02
8.324420635650126021e-02
8.327622121996147708e-02
8.328419324347086095e-02
8.332818100593319954e-02
8.334145881801502398e-02
8.337340468142329097e-02
8.339460711609186783e-02
8.342376958550129507e-02
8.345643520851614428e-02
8.347029622624385636e-02
8.351230571540924075e-02
8.352971670243458657e-02
8.356833721390416470e-02
8.359388180857740824e-02
8.360269197275682629e-02
8.364514862874922185e-02
8.366715270620128653e-02
8.368742655383332174e-02
8.370173419953824689e-02
8.370568565422653595e-02
8.377941518168141588e-02
8.378983067269285545e-02
8.382933245378271225e-02
8.384950665362467248e-02
8.390936355853068074e-02
8.391135140409111681e-02
8.395269601038524154e-02
8.396291025684854414e-02
8.399396979841100563e-02
8.402893569466191037e-02
8.406611479150261079e-02
8.408120461134560575e-02
8.411080897857237115e-02
8.415175765866383939e-02
8.417260286598171604e-02
8.419803625481941944e-02
8.421381234372998792e-02
8.425746467991335198e-02
8.426124810482560346e-02
8.430118775158385036e-02
8.431524207630280987e-02
8.436315352596307493e-02
8.438050407270131226e-02
8.441689610788039033e-02
8.443409742855079170e-02
8.446578269498872249e-02
8.450198467550684711e-02
8.453702633020371282e-02
8.455741384966014573e-02
8.457880398250766651e-02
8.459515681390916697e-02
8.462523504252672524e-02
8.463105022807454469e-02
8.469323312716642294e-02
8.472026985085856499e-02
8.472800669161040243e-02
8.477564769860473914e-02
8.480140020433674097e-02
8.480898501905870246e-02
8.484484109518419803e-02
8.487454432009011729e-02
8.490262339195880914e-02
8.491773100161431609e-02
8.493272287775999185e-02
8.496659550523194548e-02
8.498256957828870251e-02
8.499936423737042279e-02
8.502901736870399629e-02
8.508170265579773073e-02
8.510274537831769015e-02
8.515456496966355981e-02
8.517583363621100689e-02
8.519834587997582309e-02
8.521620325739914792e-02
8.526399574578896745e-02
8.530719653246515710e-02
8.531345362925629727e-02
8.532772416159367657e-02
8.535122096747699283e-02
8.536580424498785291e-02
8.538393858562554062e-02
8.542444219169836872e-02
8.547186855552130202e-02
8.552972781464018848e-02
8.556119564153752410e-02
8.561003504370495731e-02
8.563590183752711749e-02
8.565675449551996001e-02
8.566662900445726203e-02
8.568515123025116642e-02
8.572514174008943888e-02
8.573240922010733067e-02
8.578431176763606780e-02
8.581188097024589068e-02
8.583109158147511630e-02
8.585359456551067137e-02
8.588489681953409560e-02
8.592158336931360330e-02
8.593821114177746523e-02
8.596755086665658352e-02
8.599848423799139052e-02
8.600273343818926053e-02
8.602942264444990439e-02
8.607478637097615293e-02
8.609114972546333400e-02
8.610013260560217541e-02
8.614631014764084771e-02
8.615297960381973486e-02
8.619038668830353300e-02
8.621186697317684278e-02
8.624659147612528942e-02
8.626653061894529184e-02
8.631886010736300463e-02
8.634535753212058129e-02
8.636248221941938974e-02
8.639833961750958968e-02
8.640913086500506823e-02
8.642820131132034067e-02
8.648592060359089340e-02
8.651583642686000442e-02
8.655431823655584944e-02
8.656369266470992363e-02
8.659612779529241022e-02
8.663489431646897998e-02
8.667892735499932444e-02
8.668588898242318708e-02
8.672174544078864455e-02
8.675392900529288465e-02
8.676824211136396903e-02
8.680522378250282722e-02
8.683707666406448311e-02
8.686913437290916251e-02
8.689747845757594957e-02
8.691619479936391057e-02
8.696901578426857737e-02
8.697661171757486986e-02
8.700334014514077285e-02
8.702307041948537103e-02
8.704818770791461491e-02
8.705751704112429934e-02
8.710254685841078981e-02
8.712973215403246874e-02
8.717069517219011576e-02
8.720307230774387852e-02
8.722499825066376555e-02
8.726133754848980351e-02
8.727420308909000779e-02
8.730131774177485315e-02
8.731232311006947855e-02
8.733548811338032181e-02
8.736609094975344991e-02
8.739884916898738032e-02
8.742686894934487141e-02
8.747768477992046154e-02
8.749641600614915804e-02
8.752557420793355414e-02
8.755314466589386724e-02
8.757002784402656559e-02
8.760500505801555038e-02
8.766440098845940110e-02
8.767992080472425398e-02
8.769625198743374872e-02
8.777379477032004607e-02
8.778378941544240366e-02
8.779444807949438045e-02
8.780939903406154157e-02
8.786800326009541751e-02
8.791471194754624241e-02
8.793420216592651162e-02
8.797058501710836032e-02
8.798349740108896144e-02
8.803514040026760856e-02
8.804334784213235787e-02
8.806124967605460929e-02
8.810271008508269164e-02
8.811485689192916082e-02
8.814957622237773460e-02
8.815928484437757229e-02
8.822037114191921825e-02
8.822244151252006672e-02
8.824923793125544202e-02
8.826422456012589235e-02
8.829574935161194071e-02
8.832322322280711235e-02
8.837500101548861897e-02
8.842198864490002919e-02
8.845044134172697081e-02
8.845501538102723549e-02
8.848589295080139250e-02
8.852465164728784419e-02
8.855155240500106606e-02
8.856975692440099968e-02
8.858185857758488213e-02
8.861853616002307588e-02
8.862749706535549832e-02
8.867442322196694704e-02
8.868479962106423642e-02
8.875736678262574619e-02
8.877265912871495912e-02
8.880793262116210007e-02
8.883818277568311661e-02
8.887133853287065843e-02
8.889536179131207749e-02
8.890416893782415730e-02
8.893302927071761177e-02
8.895810915626151116e-02
8.900590001996278033e-02
8.904087345239924955e-02
8.907746343241823572e-02
8.908436040894890384e-02
8.910377242043915347e-02
8.912198620081601685e-02
8.916754476526406181e-02
8.917774370996484068e-02
8.923145603473209286e-02
8.923560393674018210e-02
8.929326443302043614e-02
8.930989555806018165e-02
8.933786835285600914e-02
8.934895164423795055e-02
8.939748045580137026e-02
8.940426158219727526e-02
8.944853593809226622e-02
8.946536126402310218e-02
8.949299808059796302e-02
8.951339245787071075e-02
8.955249049596875066e-02
8.961011655770079187e-02
8.963526669291743687e-02
8.966343161946893625e-02
8.968458118670696866e-02
8.971282480240633239e-02
8.974720734890440088e-02
8.975913551447917138e-02
8.980075556764072209e-02
8.980823504258328427e-02
8.984172307252979994e-02
8.986301120888490201e-02
8.988857780379888585e-02
8.993023062534033496e-02
8.995550423005183038e-02
8.998016370655254059e-02
8.999123429214550551e-02
9.002495234480517583e-02
9.004972220543233652e-02
9.005639649976321381e-02
9.009454114280934789e-02
9.013826767956273356e-02
9.014227361184395937e-02
9.017280020884888003e-02
9.021969213877040206e-02
9.022660337613597203e-02
9.024811699634732731e-02
9.029109980303628991e-02
9.033984009333489995e-02
9.035991974435769736e-02
9.038567825536897304e-02
9.040713672662981093e-02
9.043881168575890195e-02
9.046114436877333853e-02
9.049402523270128063e-02
9.050121203551114712e-02
9.053629219079123436e-02
9.056424342095337199e-02
9.057102714779269315e-02
9.060794028717022996e-02
9.063803545640924941e-02
9.064333166874771752e-02
9.069352044260531320e-02
9.070959361465746884e-02
9.071282187782003792e-02
9.074563860469636589e-02
9.076096650980058911e-02
9.077311267654808447e-02
9.082168199839346645e-02
9.084455979735805986e-02
9.086559651661196835e-02
9.091327934446213899e-02
9.093362942407395844e-02
9.095277674787594080e-02
9.098090558064303446e-02
9.101752520683648040e-02
9.104861267854935658e-02
9.106325327881242826e-02
9.110205866828019472e-02
9.112786410007783777e-02
9.114737951994333898e-02
9.115787359499488707e-02
9.119415091028609810e-02
9.123135458555681199e-02
9.126808793539531450e-02
9.129024561040194330e-02
9.131336587328747756e-02
9.133414378993942595e-02
9.134206556676355282e-02
9.138003597750088414e-02
9.142453044905601844e-02
9.144346995313129556e-02
9.145898128699353480e-02
9.147350131505749271e-02
9.150593876421203587e-02
9.153541939968601326e-02
9.154775407973797519e-02
9.158825041572543624e-02
9.163897816010002639e-02
9.165263485724972625e-02
9.172303693964434235e-02
9.173742052361583132e-02
9.174703681937479427e-02
9.179929650942442176e-02
9.182053394864519991e-02
9.185340842124090077e-02
9.186668725991264939e-02
9.187989573768173823e-02
9.193015067874393820e-02
9.193370805258210821e-02
9.196831899847007774e-02
9.198489311449159489e-02
9.201610425358508483e-02
9.205883969430966873e-02
9.207663537668447917e-02
9.209967721401485230e-02
9.210298459474897115e-02
9.211463948399212232e-02
9.213891220019981843e-02
9.218007769723240985e-02
9.219014323148527756e-02
9.220939611752904108e-02
9.222415733773642321e-02
9.226117338717271243e-02
9.230307512810437265e-02
9.233883119553398799e-02
9.236055085594957470e-02
9.238963873477457067e-02
9.242760020330259563e-02
9.244521688697993067e-02
9.245414024868631175e-02
9.246497194336633640e-02
9.253243733956434403e-02
9.253617774819039576e-02
9.256977047209902221e-02
9.260808050181873474e-02
9.263221866276893923e-02
9.266394815274675567e-02
9.267406122859911388e-02
9.268671491588575950e-02
9.270824171457991980e-02
9.271545560816113474e-02
9.276769880999530260e-02
9.281014248887325957e-02
9.281801936206429682e-02
9.282395877193677647e-02
9.286842342627432689e-02
9.287791805941580936e-02
9.292779022056085747e-02
9.295900565985953934e-02
9.299477655983323654e-02
9.300972456221756612e-02
9.303693030430115751e-02
9.307859051712558118e-02
9.309506360423031035e-02
9.310680431808371349e-02
9.315169365777981048e-02
9.318918356485694776e-02
9.319796758746207166e-02
9.322663846729956072e-02
9.324423439252133017e-02
9.328070859467818554e-02
9.330659852763084627e-02
9.335115147982575579e-02
9.337923402572234632e-02
9.340906468664539331e-02
9.341994963452415757e-02
9.346329197959424295e-02
9.347782555594269516e-02
9.348464425681379808e-02
9.352708721869928965e-02
9.357216303208709673e-02
9.360252871654539675e-02
9.362773755016867705e-02
9.364771553704009932e-02
9.366737880304665254e-02
9.369077070208137181e-02
9.370105587853888585e-02
9.371513381524904096e-02
9.373810179996938663e-02
9.377903847275448346e-02
9.380386525364964312e-02
9.381195765604827264e-02
9.386213551684347012e-02
9.389298465333589805e-02
9.393147294532011582e-02
9.397181792703623859e-02
9.397866964689643998e-02
9.400389203356346313e-02
9.404866209492551699e-02
9.407064214655130874e-02
9.408289613599174483e-02
9.411939455514467534e-02
9.413264143395949635e-02
9.419821947404483087e-02
9.421525505100430964e-02
9.424197817021628953e-02
9.425912620084592186e-02
9.426198054304296692e-02
9.429769728018594366e-02
9.433062634876787644e-02
9.434041319944014292e-02
9.437887769895159096e-02
9.439727479869330917e-02
9.443437684552946632e-02
9.445217345203765769e-02
9.447906885699669521e-02
9.451136749962885109e-02
9.453309762531153515e-02
9.456363210990842427e-02
9.456484816631915979e-02
9.459751849428948978e-02
9.460917259867007711e-02
9.467454654693840954e-02
9.469293455987592978e-02
9.472269539688077389e-02
9.473032280874166267e-02
9.479446854964562741e-02
9.479682800574368295e-02
9.481215763451183998e-02
9.486727163989572276e-02
9.491774069074393472e-02
9.492615516948499366e-02
9.495063258255381777e-02
9.496104249386938534e-02
9.500286533102719755e-02
9.501678168930921542e-02
9.504045860874804630e-02
9.506513706286096044e-02
9.508590907955644100e-02
9.511116161245658507e-02
9.512596062912087591e-02
9.514320349916088881e-02
9.516453787153084098e-02
9.517571821469300586e-02
9.524638391752077160e-02
9.529098683612052811e-02
9.531605704224482833e-02
9.533145112329854953e-02
9.533585990185911019e-02
9.535889641316286358e-02
9.536775275282316500e-02
9.539690482248336378e-02
9.542914080541881061e-02
9.546094700274881939e-02
9.549542914050718201e-02
9.552062534913152714e-02
9.555740379268157225e-02
9.556057471722717578e-02
9.560363051795311984e-02
9.564570057296156724e-02
9.565480373152507321e-02
9.570449536283137659e-02
9.571450726192681779e-02
9.575468771937634127e-02
9.576362797632242962e-02
9.581672758536324830e-02
9.583234852042893381e-02
9.586562755768451849e-02
9.588974003431166571e-02
9.591382662723108021e-02
9.592283915703564423e-02
9.596578713400299998e-02
9.599231288297710440e-02
9.601833801758941078e-02
9.602832383560022667e-02
9.608225335488373986e-02
9.610202118319416398e-02
9.612080236746139983e-02
9.615279484714311931e-02
9.619835682763333562e-02
9.622485859723101109e-02
9.626044452284199249e-02
9.626801418532282550e-02
9.630796575862915487e-02
9.633310745813122855e-02
9.637542465081183618e-02
9.639599317646635468e-02
9.641475826958822992e-02
9.642231922535265953e-02
9.644683322102615142e-02
9.649046994779686415e-02
9.650605593824818085e-02
9.654105198303902791e-02
9.654607553270161402e-02
9.657563162754501107e-02
9.661472576712909488e-02
9.663304480231399429e-02
9.665508365570707472e-02
9.667228527053256526e-02
9.670705522984962554e-02
9.671537996024487382e-02
9.675536897935926861e-02
9.677457840372394315e-02
9.682505369672372852e-02
9.683676069456825797e-02
9.684828755727459271e-02
9.689920989205091928e-02
9.692838653390944970e-02
9.693294868634022565e-02
9.696290209534291771e-02
9.699701319162168378e-02
9.701515491641377054e-02
9.703754558356919580e-02
9.706766197914123984e-02
9.709364066930614712e-02
9.712824023873906087e-02
9.713728515681957498e-02
9.714919944548716657e-02
9.717083962322875523e-02
9.722507073689085066e-02
9.724243689434192151e-02
9.728718751513509844e-02
9.731295885913615606e-02
9.733450770554114007e-02
9.736843198890687834e-02
9.739140995896861108e-02
9.740082326239579702e-02
9.741951949199550986e-02
9.746850936623652206e-02
9.750527031305128434e-02
9.752372397115205427e-02
9.753008426052556246e-02
9.759057592582781604e-02
9.760644082709341030e-02
9.761949336346459338e-02
9.765168113956407270e-02
9.766739006819541435e-02
9.772185857426041178e-02
9.775481642465866372e-02
9.779991967645257356e-02
9.781556830941645631e-02
9.782529606569889680e-02
9.784682302755054462e-02
9.790432280996774761e-02
9.791190171589114755e-02
9.794675344560987984e-02
9.795781298711458973e-02
9.796370663645814769e-02
9.799467843816589419e-02
9.802191356937672850e-02
9.805824650174121970e-02
9.806776562772095973e-02
9.813497800246090419e-02
9.816300230336444388e-02
9.819402731447368637e-02
9.819784660040281610e-02
9.825295690695118322e-02
9.827112297413709285e-02
9.829244196310654713e-02
9.830682003296326021e-02
9.833173255850286010e-02
9.836663855295496584e-02
9.839355810776834188e-02
9.840422413433441706e-02
9.845229680064077060e-02
9.847427093896310435e-02
9.851451254885040809e-02
9.852744178431355193e-02
9.856528997798286174e-02
9.858199626277247551e-02
9.859197582616407995e-02
9.864247056547759129e-02
9.866044510763227748e-02
9.867183031535164961e-02
9.870810898083259843e-02
9.874761207164883814e-02
9.876372267486560608e-02
9.880210332255306982e-02
9.882782941925050135e-02
9.884057707847249130e-02
9.887904514387663157e-02
9.892179352297453265e-02
9.894879000318212992e-02
9.895889625517562127e-02
9.900036265211176190e-02
9.902866513465141685e-02
9.906365157375429664e-02
9.908278642265583303e-02
9.909939759684671667e-02
9.911130876790730238e-02
9.913249507890931067e-02
9.915426033689367369e-02
9.920565187988200639e-02
9.922553476282303109e-02
9.923630917264564255e-02
9.927925192898162665e-02
9.932280059403569838e-02
9.933179094108884888e-02
9.937164374223900198e-02
9.939350345151748423e-02
9.940965894642156409e-02
9.943440407157949634e-02
9.944439403455246351e-02
9.948183643319802316e-02
9.950898779848499354e-02
9.954004128711274602e-02
9.954807199234366744e-02
9.959335163494958953e-02
9.961191565756993826e-02
9.962745326327082651e-02
9.964403251777481652e-02
9.967636470481883171e-02
9.971756331891773462e-02
9.974470811550750771e-02
9.977892759594675365e-02
9.980820230982645480e-02
9.983501636334574103e-02
9.984588238463010246e-02
9.987323582982815529e-02
9.992581204777162274e-02
9.993169989941957931e-02
9.993592418356284091e-02
1.000040833832632758e-01
1.000276886069891846e-01
1.000379592635186610e-01
1.000486662707909535e-01
1.000750256970072138e-01
1.001190338291878534e-01
1.001566699956914497e-01
1.001752957319296256e-01
1.002048926739678159e-01
1.002402809362678004e-01
1.002452716019452406e-01
1.002921753587854847e-01
1.003237836382172010e-01
1.003433449142593359e-01
1.003892087965427282e-01
1.004010103298256240e-01
1.004361461999801475e-01
1.004674316685266744e-01
1.005096575860977559e-01
1.005211767434520120e-01
1.005382436628148857e-01
1.005737177100152757e-01
1.006003116383085150e-01
1.006167629815544751e-01
1.006320454881582394e-01
1.006599713400649354e-01
1.006896305395383884e-01
1.006959373955959580e-01
1.007387533869238960e-01
1.007794723492603239e-01
1.008047460191424660e-01
1.008318244818470211e-01
1.008776313170676175e-01
1.009073163578042553e-01
1.009137296471944722e-01
1.009699437808761480e-01
1.009771571361100517e-01
1.009941333153352994e-01
1.010047068643430968e-01
1.010413247351066857e-01
1.010639209383183967e-01
1.010765210641343947e-01
1.010986653515698608e-01
1.011266796686251523e-01
1.011393598757088230e-01
1.011727004601610247e-01
1.011995424660543930e-01
1.012109337399248465e-01
1.012679111339860882e-01
1.012848975824533482e-01
1.013093144694895420e-01
1.013487098996521119e-01
1.013589550534933492e-01
1.013756725609434861e-01
1.014234835500799070e-01
1.014515265311097814e-01
1.014793762477482764e-01
1.014982017016392013e-01
1.015348235096407703e-01
1.015531779989773398e-01
1.015938467377024979e-01
1.016143806134887639e-01
1.016433196412514506e-01
1.016463479869172404e-01
1.016948783145770752e-01
1.017083147244186025e-01
1.017337793076740771e-01
1.017710227224220554e-01
1.017826837278220098e-01
1.017987669916587401e-01
1.018220852377821339e-01
1.018504701573018090e-01
1.018985909468576034e-01
1.019169494939295428e-01
1.019672323144314996e-01
1.019770685997655746e-01
1.019969201861356534e-01
1.020255782312920467e-01
1.020449625922342785e-01
1.020684409833659267e-01
1.020969379037139357e-01
1.021125269539528979e-01
1.021380726658531191e-01
1.021726998245118812e-01
1.021978633376357526e-01
1.022234784625511428e-01
1.022395069824141300e-01
1.022700972099706007e-01
1.022935133071278258e-01
1.023221965148288226e-01
1.023418149556398760e-01
1.023551003406403259e-01
1.023805749537278764e-01
1.024080831206312658e-01
1.024394495575460806e-01
1.024566631664901029e-01
1.024924882998300424e-01
1.025412784472803929e-01
1.025505334201841090e-01
1.025904087653960461e-01
1.026207145525686593e-01
1.026511771449253319e-01
1.026752080703257630e-01
1.027210173444480512e-01
1.027310621454596284e-01
1.027502725034414310e-01
1.027744253963333576e-01
1.027911628559043389e-01
1.028422270934257199e-01
1.028878155252196391e-01
1.029207255948205169e-01
1.029256263922651571e-01
1.029593027502034852e-01
1.029791981298359693e-01
1.030020420643792400e-01
1.030313365530096670e-01
1.030434169536710853e-01
1.030880869455136906e-01
1.030932992185927821e-01
1.031142844615665077e-01
1.031277489049731710e-01
1.031510859244030853e-01
1.031753284866113729e-01
1.032013607173990488e-01
1.032185955283678180e-01
1.032815063551145718e-01
1.032948452599242173e-01
1.033106810171873780e-01
1.033318718707758044e-01
1.033769384615798037e-01
1.033918615870315638e-01
1.034207440553055468e-01
1.034542134368749422e-01
1.034745478475680991e-01
1.034970062433097637e-01
1.035259692396234277e-01
1.035657315661627775e-01
1.035937094545703596e-01
1.036078187404458339e-01
1.036286582264093203e-01
1.036619624001273166e-01
1.036997253796421714e-01
1.037343210363798063e-01
1.037477842327270139e-01
1.037669725625250394e-01
1.037789624483148598e-01
1.038203162474675700e-01
1.038596612407114983e-01
1.038823068845609043e-01
1.039187727769938507e-01
1.039238800905915583e-01
1.039327369414764779e-01
1.039518956585002152e-01
1.039814654670027649e-01
1.040034863711873925e-01
1.040474806844190470e-01
1.040597960082336182e-01
1.040801459139050755e-01
1.041140265155608979e-01
1.041601490571188449e-01
1.041751516171766090e-01
1.042078164204524038e-01
1.042158374811535948e-01
1.042733261468486994e-01
1.042842956764444828e-01
1.043173726061294992e-01
1.043332082329850308e-01
1.043423415819988986e-01
1.043964540806681662e-01
1.044144328392863086e-01
1.044454551152250721e-01
1.044639267578788000e-01
1.044677733175115031e-01
1.045015422229159108e-01
1.045253968491933194e-01
1.045467425771937076e-01
1.045492743660238477e-01
1.045834207393053217e-01
1.046276119484771394e-01
1.046367692715026165e-01
1.046925368431192993e-01
1.047105662419945959e-01
1.047202102975930416e-01
1.047583910031008037e-01
1.047660128569113946e-01
1.047926575403071991e-01
1.047987037884161587e-01
1.048381953053011961e-01
1.048542149386326727e-01
1.048880499326100280e-01
1.049398714348396822e-01
1.049564105420340843e-01
1.049644318139920096e-01
1.049866154447093303e-01
1.050026487111880846e-01
1.050342815561929322e-01
1.050661962255098336e-01
1.050940637048321524e-01
1.051438786482775112e-01
1.051567150197138534e-01
1.051813214663040452e-01
1.051925320700793920e-01
1.052157699732853557e-01
1.052407605783863276e-01
1.052553156580541271e-01
1.053023504906764884e-01
1.053125072104653115e-01
1.053400769972897000e-01
1.053490944757023984e-01
1.053718327872834593e-01
1.054362696650545383e-01
1.054472938489247058e-01
1.054655441352038148e-01
1.054906326597450650e-01
1.055021247197721612e-01
1.055220581391231316e-01
1.055811830910203808e-01
1.055960521752868919e-01
1.056029615781284292e-01
1.056396713678041110e-01
1.056474953764987568e-01
1.056644393771275503e-01
1.056870469393888512e-01
1.056978968257631379e-01
1.057401095516954936e-01
1.057510634736154587e-01
1.057796337727738845e-01
1.058203703615396840e-01
1.058461450774012547e-01
1.058482167258650297e-01
1.058809366616169645e-01
1.059055436693312480e-01
1.059244339438801807e-01
1.059482884142708414e-01
1.059836479116987307e-01
1.060128573602691637e-01
1.060428062977074037e-01
1.060830951706906444e-01
1.060896077428102324e-01
1.061220445017906910e-01
1.061491561238487868e-01
1.061805028754743696e-01
1.062054244513467305e-01
1.062193444078645688e-01
1.062427772411108640e-01
1.062613119806147255e-01
1.062798526967602131e-01
1.063177156018556002e-01
1.063561314859233220e-01
1.063648189774019093e-01
1.063989589430126559e-01
1.064252470525985927e-01
1.064321288468472737e-01
1.064738935540795461e-01
1.064884369257765306e-01
1.065066269027484802e-01
1.065243343741016924e-01
1.065468686082210459e-01
1.065931862980523670e-01
1.066015126309453054e-01
1.066438676839768229e-01
1.066497548780101501e-01
1.066658024656259585e-01
1.066976169447747536e-01
1.067377105320831410e-01
1.067574151852744291e-01
1.067743540013282866e-01
1.067902736337048020e-01
1.068126357896030387e-01
1.068445713262872188e-01
1.068541794075383300e-01
1.068652186392327619e-01
1.068961672102938243e-01
1.069191563360704089e-01
1.069656276787637750e-01
1.069870166527615019e-01
1.070063030945588856e-01
1.070387164331281227e-01
1.070548373096025796e-01
1.070696711933610268e-01
1.071210966139913845e-01
1.071461689828718256e-01
1.071560165180121538e-01
1.071825740423170692e-01
1.071867301508663273e-01
1.072132988543461063e-01
1.072363629882389646e-01
1.072576423954734737e-01
1.072840507163306811e-01
1.072981825537397405e-01
1.073449019599891918e-01
1.073677690769280213e-01
1.073812305569206704e-01
1.073976272262585629e-01
1.074308963259973937e-01
1.074685118208996149e-01
1.075105925134320350e-01
1.075231260460815519e-01
1.075341349922510625e-01
1.075720292258893207e-01
1.075798817554063369e-01
1.075967758562841325e-01
1.076279723191349014e-01
1.076386659915602451e-01
1.076753874623693763e-01
1.076867310295702151e-01
1.076975439980828453e-01
1.077144727505859323e-01
1.077565302039013018e-01
1.077605910157456992e-01
1.077959139289424995e-01
1.078324233776102870e-01
1.078465002048515919e-01
1.078607743212716130e-01
1.078751547183683934e-01
1.079088807802020544e-01
1.079335830875751134e-01
1.079508597935676106e-01
1.079834119322641284e-01
1.080024620950697511e-01
1.080216216557464137e-01
1.080451904073086444e-01
1.080834433225167923e-01
1.081001917753567354e-01
1.081120025326537948e-01
1.081578492038751116e-01
1.081748074853638997e-01
1.081884842075813702e-01
1.082060933878651321e-01
1.082344581804242090e-01
1.082695926673347131e-01
1.082855021519158467e-01
1.083015861878982578e-01
1.083379903752404450e-01
1.083649838871468263e-01
1.083822528702126364e-01
1.083932611608313112e-01
1.084121762451867865e-01
1.084235580563140400e-01
1.084516477334974138e-01
1.084898721174957781e-01
1.085097009342828045e-01
1.085353496576138554e-01
1.085450768216676964e-01
1.085611993707618628e-01
1.085866051767233609e-01
1.086079309910230606e-01
1.086282442576974594e-01
1.086640635217581141e-01
1.087046389235750143e-01
1.087248354515428228e-01
1.087384154475311560e-01
1.087560363915517914e-01
1.087783543938222741e-01
1.088129740199493822e-01
1.088427222580495290e-01
1.088561996349598493e-01
1.088814337977521141e-01
1.089116495598719259e-01
1.089312308256910611e-01
1.089685186632713965e-01
1.089820075991413395e-01
1.090006154181238918e-01
1.090159590577512994e-01
1.090426440301057176e-01
1.090609503913257394e-01
1.090803247092245187e-01
1.091190046069669961e-01
1.091334017674334134e-01
1.091528027336766127e-01
1.091892346551978088e-01
1.092069310318835029e-01
1.092202834754401053e-01
1.092494573679977377e-01
1.092751471968313459e-01
1.092855739317964980e-01
1.093353563045040278e-01
1.093478916042598392e-01
1.093561876681984901e-01
1.093698992444983586e-01
1.093951920317141613e-01
1.094362834484869373e-01
1.094741955116536047e-01
1.094894466887647022e-01
1.095054263444991127e-01
1.095488385547329635e-01
1.095713861426254598e-01
1.095949746595663021e-01
1.096161814404253421e-01
1.096273375988134902e-01
1.096798096156317293e-01
1.096925783958945244e-01
1.097047521851436391e-01
1.097437264795054768e-01
1.097728921093607535e-01
1.097936939061906481e-01
1.098095194421961351e-01
1.098280760492998942e-01
1.098394770503921536e-01
1.098769796953914524e-01
1.098992322033531255e-01
1.099222940697912043e-01
1.099349528810752985e-01
1.099522508392747899e-01
1.099876367444300729e-01
1.099969511030046143e-01
1.100272485387598365e-01
1.100458424837509885e-01
1.100808877031934641e-01
1.101211716771643423e-01
1.101294118361059171e-01
1.101511813309936083e-01
1.101710427000329728e-01
1.101816211334196716e-01
1.102038223938218153e-01
1.102338983139158346e-01
1.102437089821479144e-01
1.102675199385725335e-01
1.102969121764645344e-01
1.103339888679350511e-01
1.103690056092174743e-01
1.103763359848103920e-01
1.104148065371073351e-01
1.104286199013969072e-01
1.104484056202165720e-01
1.104690052611633777e-01
1.104949859946289803e-01
1.105121597466398597e-01
1.105396532113183672e-01
1.105542879992260086e-01
1.105633799886523438e-01
1.106085631913741318e-01
1.106453582060775709e-01
1.106570653657151238e-01
1.106877114162778675e-01
1.106980186858787518e-01
1.107238759251339966e-01
1.107328649593503078e-01
1.107609344986917876e-01
1.107863164602842510e-01
1.107979741577462818e-01
1.108193104320956413e-01
1.108350250915909885e-01
1.108844699460065364e-01
1.108919233071100074e-01
1.109152757466017603e-01
1.109493925785917101e-01
1.109741467722337172e-01
1.109855093544389604e-01
1.110184211310653035e-01
1.110335131926954988e-01
1.110395457244719997e-01
1.110838910652879874e-01
1.110990585376568363e-01
1.111448216778154197e-01
1.111599399287857559e-01
1.111785733870829240e-01
1.111918100781341123e-01
1.112203854519420720e-01
1.112605019021432606e-01
1.112993582111738711e-01
1.113222034550411244e-01
1.113293518030210594e-01
1.113536249583494397e-01
1.113672097010210416e-01
1.113786437081527581e-01
1.114139014751783785e-01
1.114448401573562286e-01
1.114758473906932723e-01
1.115027235428064922e-01
1.115157493899784358e-01
1.115517345135038640e-01
1.115643185904277579e-01
1.115815822071500318e-01
1.116054849979621899e-01
1.116072988291365031e-01
1.116480770220085184e-01
1.116607502653771955e-01
1.116870493084272664e-01
1.116948645182408995e-01
1.117339009411604245e-01
1.117676725074002730e-01
1.117791614687955737e-01
1.118097547739394515e-01
1.118307251761017085e-01
1.118636789296401646e-01
1.118868641774997674e-01
1.118927053210104217e-01
1.119116340645650021e-01
1.119206610768856414e-01
1.119442230675393724e-01
1.119669214699232640e-01
1.119963806410732565e-01
1.120010561298845353e-01
1.120243442262660039e-01
1.120437053221644552e-01
1.120518250183205056e-01
1.120779546898123535e-01
1.121130811697886864e-01
1.121577001709513355e-01
1.121665791021058678e-01
1.122141268539960657e-01
1.122239154333556921e-01
1.122502591877026501e-01
1.122690529059650610e-01
1.122756917657419806e-01
1.123061780941564392e-01
1.123420616496189628e-01
1.123536900973899355e-01
1.123696761107462194e-01
1.123994033932834702e-01
1.124191747221381932e-01
1.124687234425381099e-01
1.124736503541731159e-01
1.125197865390540897e-01
1.125481365426346803e-01
1.125618085944135593e-01
1.125987314206251533e-01
1.126093291623875836e-01
1.126398768180726928e-01
1.126454836359702116e-01
1.126869507988037533e-01
1.127096389714939972e-01
1.127363913026981912e-01
1.127444871906358448e-01
1.127581865264531413e-01
1.127779404970013499e-01
1.128171626943976213e-01
1.128624497005944471e-01
1.128679502403330814e-01
1.128870694661714968e-01
1.129289028288514296e-01
1.129330765155042160e-01
1.129562613306537844e-01
1.129978593784157215e-01
1.130065826253759398e-01
1.130344431035711361e-01
1.130675405434131142e-01
1.130864628777163428e-01
1.131126407875538975e-01
1.131216212099271368e-01
1.131335756357244038e-01
1.131542412570034628e-01
1.131848477334900793e-01
1.131979689541869893e-01
1.132095859810989813e-01
1.132628279252080317e-01
1.132978911137855205e-01
1.133037733355009569e-01
1.133397017291265518e-01
1.133811897604884433e-01
1.133885402302454160e-01
1.133961841290471173e-01
1.134145900627233083e-01
1.134583719880351560e-01
1.134636507342640654e-01
1.134844112490003831e-01
1.135316469371167036e-01
1.135567123885861673e-01
1.135657339002480448e-01
1.135771175112618714e-01
1.136018293335881446e-01
1.136406855874148580e-01
1.136680040922672386e-01
1.136866785986637707e-01
1.137028705776735871e-01
1.137275848292452207e-01
1.137398003174576178e-01
1.137743898245035523e-01
1.138117361445069586e-01
1.138217920326999311e-01
1.138567108067384259e-01
1.138775177640508063e-01
1.138954998430444232e-01
1.139239879173981618e-01
1.139411368935360769e-01
1.139599114240571476e-01
1.139879544650273524e-01
1.140125479855335633e-01
1.140499082258638608e-01
1.140779771653060992e-01
1.140827461866621428e-01
1.141111002704049970e-01
1.141441584068041970e-01
1.141635567265293361e-01
1.141751640534894863e-01
1.141932348557740395e-01
1.142393011324848162e-01
1.142464133272961813e-01
1.142710041981680469e-01
1.142883171044270507e-01
1.143261572202436960e-01
1.143317554926488455e-01
1.143462352937926196e-01
1.143566179606079758e-01
1.144240052215635961e-01
1.144296257165742792e-01
1.144516478103100310e-01
1.144767813987975780e-01
1.145108222128889963e-01
1.145251213178720695e-01
1.145600461857006480e-01
1.145929800727412684e-01
1.146078615234372711e-01
1.146262894980443758e-01
1.146520381187173254e-01
1.146688624612585139e-01
1.146735412915278474e-01
1.147153023963817242e-01
1.147282582163675069e-01
1.147639819054535049e-01
1.147889176473357309e-01
1.148045780981468700e-01
1.148143932068946826e-01
1.148347728787341704e-01
1.148431485177524580e-01
1.149065918340066439e-01
1.149184424511619507e-01
1.149205810890476243e-01
1.149572472214370200e-01
1.149833391050835707e-01
1.150087412683329369e-01
1.150177319955160704e-01
1.150369897107997863e-01
1.150526941798686309e-01
1.150902785837369380e-01
1.151168399867503189e-01
1.151252265292513344e-01
1.151473000051495554e-01
1.151673182210636859e-01
1.151969108163604649e-01
1.152167490159427543e-01
1.152366584052456067e-01
1.152708135951611146e-01
1.152930386038591437e-01
1.153061807353120138e-01
1.153425232138355350e-01
1.153637364688443467e-01
1.153852453868532413e-01
1.154052836146105543e-01
1.154221572527812101e-01
1.154570643012888254e-01
1.154806233678886684e-01
1.155004812635788136e-01
1.155208337256566353e-01
1.155274054360478364e-01
1.155678263202583045e-01
1.155988254857081565e-01
1.156244412324136661e-01
1.156551919993267785e-01
1.156886219813799133e-01
1.157158471479448614e-01
1.157519399009565575e-01
1.157784802628187282e-01
1.157886946142113738e-01
1.157931931022170846e-01
1.158242012636411800e-01
1.158424567020378548e-01
1.158784860295926644e-01
1.158951093995406745e-01
1.159181232598845424e-01
1.159590347288141365e-01
1.159778665333860981e-01
1.159986462703644916e-01
1.160217435181381540e-01
1.160643589382912011e-01
1.160706845045581526e-01
1.160885576371211703e-01
1.161086152846975694e-01
1.161483138793115155e-01
1.161492935913196467e-01
1.161903708699217330e-01
1.162018938012388536e-01
1.162175945892506834e-01
1.162563708712258115e-01
1.162645129105698838e-01
1.163142597885736262e-01
1.163678399721254086e-01
1.163802593662773277e-01
1.164134476177624555e-01
1.164310729817578105e-01
1.164349744501035344e-01
1.164456245312933680e-01
1.164702387417639318e-01
1.165259136527971306e-01
1.165459445162899121e-01
1.165783565971048596e-01
1.165890940700900491e-01
1.166072962511576216e-01
1.166216742514836757e-01
1.166291879269087950e-01
1.166502252729517131e-01
1.166692691002567672e-01
1.167061604080546489e-01
1.167325745055408648e-01
1.167599202308756134e-01
1.167851336924470851e-01
1.167981627646025866e-01
1.168326796707805926e-01
1.168575609172987084e-01
1.168713722472841665e-01
1.168974102757091016e-01
1.169358162169945037e-01
1.169557428756610173e-01
1.169846948521809926e-01
1.170008915811729944e-01
1.170307942843240023e-01
1.170510237556553479e-01
1.170650020372203115e-01
1.170881178045442006e-01
1.171078403580401717e-01
1.171481335512613575e-01
1.171721237907468738e-01
1.171919490097727556e-01
1.172090783884974230e-01
1.172513568264846318e-01
1.172903673656921497e-01
1.173169333408699555e-01
1.173260998190383542e-01
1.173648712058589227e-01
1.173768212942074562e-01
1.174092943683166523e-01
1.174637342813348306e-01
1.174889231966037562e-01
1.175174211316608597e-01
1.175315404584556522e-01
1.175453883845515857e-01
1.175583112039692568e-01
1.175751152210148254e-01
1.176097911798865137e-01
1.176550922819619704e-01
1.176620246107354939e-01
1.176902799331820959e-01
1.177417274647133416e-01
1.177579921284487297e-01
1.177756468215711005e-01
1.178058017066412333e-01
1.178420036006792571e-01
1.178523013557383758e-01
1.178708064813360212e-01
1.178764293452485568e-01
1.179013797806917618e-01
1.179159979164992045e-01
1.179491960181060506e-01
1.179663243409514450e-01
1.180026348672771341e-01
1.180294043450608177e-01
1.180308304294024890e-01
1.180559457477731722e-01
1.181028088073169391e-01
1.181346987342715704e-01
1.181508700091805641e-01
1.181882498936425718e-01
1.182041399696309170e-01
1.182298603061350817e-01
1.182447802736596998e-01
1.182750554221763117e-01
1.183103058369771032e-01
1.183258302756309277e-01
1.183437248627446370e-01
1.183732129282032974e-01
1.183891834701576440e-01
1.184155642118956964e-01
1.184487045441722786e-01
1.185111536845324109e-01
1.185235665979951780e-01
1.185317461072862288e-01
1.185749694671679455e-01
1.186012975547687809e-01
1.186364944006234601e-01
1.186653374360707724e-01
1.186720114533676429e-01
1.187233971631992957e-01
1.187394651374239496e-01
1.187514384313042015e-01
1.187661436463798847e-01
1.188046131753866530e-01
1.188114262480098882e-01
1.188572815649424075e-01
1.188679829178342362e-01
1.188912555175671293e-01
1.189458243033038043e-01
1.189665267645426683e-01
1.189689135682294174e-01
1.189856750987159373e-01
1.190237555896055954e-01
1.190421984539408173e-01
1.190810376274324400e-01
1.190977415476133783e-01
1.191668054207010718e-01
1.191692827121867970e-01
1.192062125213226298e-01
1.192241299176061142e-01
1.192313761718004628e-01
1.192693139287312465e-01
1.193197068802286376e-01
1.193350292574942850e-01
1.193619180989713979e-01
1.194007034031887571e-01
1.194142600191859804e-01
1.194237282727250160e-01
1.194823397444221280e-01
1.195187400705593483e-01
1.195668948434772116e-01
1.195714168223855900e-01
1.195869564612357938e-01
1.196166015553725148e-01
1.196489653998480951e-01
1.196594863867669334e-01
1.196879745583932508e-01
1.197012811491993678e-01
1.197378076409785774e-01
1.197557731410574533e-01
1.197791476314670200e-01
1.197978908351881588e-01
1.198262755966307269e-01
1.198471735026659379e-01
1.198814557630928923e-01
1.198891506545710639e-01
1.199372931132023368e-01
1.199407417144105481e-01
1.199810483160939634e-01
1.200139736644848520e-01
1.200603889643306887e-01
1.200789874306411043e-01
1.200996276534035401e-01
1.201391692211475903e-01
1.201445199705958866e-01
1.201692606117612527e-01
1.202233191568953807e-01
1.202561289420192581e-01
1.202638142042122271e-01
1.202866646388848215e-01
1.202894704234643841e-01
1.203108935270441049e-01
1.203422414118535677e-01
1.203557996687138476e-01
1.203944000198363118e-01
1.204218864849325166e-01
1.204437300625848528e-01
1.204688242954522481e-01
1.205113199625356124e-01
1.205376476462669544e-01
1.205864294587942198e-01
1.206061711805139214e-01
1.206142903944506517e-01
1.206316120942698689e-01
1.206451164320366254e-01
1.206961120411415567e-01
1.207215627412437930e-01
1.207308214573912797e-01
1.207947125662691690e-01
1.207994137820155300e-01
1.208225691426986215e-01
1.208480362474333991e-01
1.208671068335558929e-01
1.209081622540892353e-01
1.209241639143653901e-01
1.209520598221244247e-01
1.209624898634183432e-01
1.210015726530940250e-01
1.210155998394636390e-01
1.210422756705585301e-01
1.210845850513487254e-01
1.211342700106562975e-01
1.211504752160658671e-01
1.211851934980056611e-01
1.211903515846903256e-01
1.212227718105877705e-01
1.212408045455709571e-01
1.212659551248963519e-01
1.212993073610679207e-01
1.213263569221821325e-01
1.213847122706802062e-01
1.213888444751817786e-01
1.214059537092636587e-01
1.214307186236633362e-01
1.214772234166036080e-01
1.214880200653785658e-01
1.215132204534902227e-01
1.215612105779042551e-01
1.215791104735855499e-01
1.216136887245453657e-01
1.216250749168202305e-01
1.216750348586933539e-01
1.216859729653011479e-01
1.217067320302155364e-01
1.217315868768031883e-01
1.217493049850183473e-01
1.217890560889326457e-01
1.218355897495735918e-01
1.218773610404195185e-01
1.219119173810538359e-01
1.219268029340493387e-01
1.219541641844846813e-01
1.219722864834076881e-01
1.219981486697191975e-01
1.220258498885903320e-01
1.220697001561563133e-01
1.220720236817556814e-01
1.221147441569529479e-01
1.221342538907532749e-01
1.221958015507321194e-01
1.222224391111653152e-01
1.222402075896307783e-01
1.222589171208685044e-01
1.222957978840614746e-01
1.223272095067660659e-01
1.223486678376624615e-01
1.223835648316638491e-01
1.224353856324021939e-01
1.224537062503940343e-01
1.224679024458409926e-01
1.225181143998525513e-01
1.225545721263667232e-01
1.225689464646038673e-01
1.225729185571230451e-01
1.226269445370945510e-01
1.226315838658236790e-01
1.226806938270224023e-01
1.227007057995019301e-01
1.227150147050526940e-01
1.227522897326366880e-01
1.227755036016348056e-01
1.227915151555967754e-01
1.228164580445448850e-01
1.228558340540039096e-01
1.228668830803874568e-01
1.229107708446366409e-01
1.229549542763260228e-01
1.229667921221649363e-01
1.230049735438088487e-01
1.230193226724032307e-01
1.230459659699002506e-01
1.230905985774598532e-01
1.230992194640599391e-01
1.231235343193566867e-01
1.231261131436341416e-01
1.231803544902475567e-01
1.232113067037864940e-01
1.232280903053010190e-01
1.232804660068759772e-01
1.233170236716772949e-01
1.233552819044279047e-01
1.233856873280765321e-01
1.234218213460562263e-01
1.234390270364101871e-01
1.234463660580865096e-01
1.234762462607020272e-01
1.235411608538979356e-01
1.235759865896043364e-01
1.236350344438408300e-01
1.236451643847260584e-01
1.236681369681456588e-01
1.236987764771558806e-01
1.237235792099578569e-01
1.237558483759041428e-01
1.237841706001671094e-01
1.238139779649125027e-01
1.238423828214027522e-01
1.238831929210836846e-01
1.238949033413583867e-01
1.239182266099724816e-01
1.239725534172952948e-01
1.239864198269804985e-01
1.240126434157580171e-01
1.240230958531363670e-01
1.240635869258399082e-01
1.241039791858217223e-01
1.241401374635179855e-01
1.241548545702818029e-01
1.241963359129382161e-01
1.242076568897584887e-01
1.242303106734455875e-01
1.242686303759281130e-01
1.243092870255227411e-01
1.243308067429741426e-01
1.243753361835496229e-01
1.244264060858709664e-01
1.244430919477706454e-01
1.244766441731647300e-01
1.244843577072580199e-01
1.244945663117283385e-01
1.245179730396176465e-01
1.245536295937385018e-01
1.245806887002967045e-01
1.246031547908812986e-01
1.246842143769928413e-01
1.247037896478753183e-01
1.247127499690776631e-01
1.247367176407677136e-01
1.247546666638211788e-01
1.247674906047652743e-01
1.248122719107281897e-01
1.248403391433745013e-01
1.248768088497834716e-01
1.248873630724721684e-01
1.249028488737581877e-01
1.249348309074821972e-01
1.249501924550059373e-01
1.250222894552263098e-01
1.250460976574975236e-01
1.250696675226279919e-01
1.251089583481869161e-01
1.251223981610758429e-01
1.251670137579812270e-01
1.251890745677787242e-01
1.252065738010253448e-01
1.252324317733207737e-01
1.252874286389324410e-01
1.253147641337200580e-01
1.253345095346163895e-01
1.253690788751687935e-01
1.254190497580756625e-01
1.254365589668793857e-01
1.254500838989666689e-01
1.254882481040390241e-01
1.255308620017626664e-01
1.255611638642347150e-01
1.255964456752475811e-01
1.256186790825196131e-01
1.256394608277379699e-01
1.256643876723576581e-01
1.256832438198940416e-01
1.257204095938384003e-01
1.257304271474818935e-01
1.257587698910445084e-01
1.258125750841366797e-01
1.258168765882049511e-01
1.258751971531748004e-01
1.258863817329273216e-01
1.259282226215168721e-01
1.259493980920017298e-01
1.259714026431214551e-01
1.259868792518956115e-01
1.260280858037411966e-01
1.260408635329627880e-01
1.260703455361658065e-01
1.260750306221254391e-01
1.261329889665839254e-01
1.261383554763249037e-01
1.262109424623850673e-01
1.262166310462961571e-01
1.262538246169825906e-01
1.262746687612085195e-01
1.263204269442303462e-01
1.263272470887185084e-01
1.263622751945651657e-01
1.263865656073471788e-01
1.264066423904314784e-01
1.264496681882018581e-01
1.264801662205366495e-01
1.264977750711664961e-01
1.265482852716466877e-01
1.265576870446514235e-01
1.265898874849399891e-01
1.266122817725990335e-01
1.266461505834263757e-01
1.266768975019586518e-01
1.267181757456892766e-01
1.267234638962739801e-01
1.267403067182429899e-01
1.267465550022662812e-01
1.267859575900208147e-01
1.268353277514794875e-01
1.268499529597830744e-01
1.268917585287234751e-01
1.269313559022897664e-01
1.269442023412428178e-01
1.269782421675463846e-01
1.270114589727461274e-01
1.270241952283253650e-01
1.270511359648917038e-01
1.270817241026919731e-01
1.271174742682094627e-01
1.271438592824056246e-01
1.271695871447445225e-01
1.271905329289100828e-01
1.272227229622989730e-01
1.272254907425067749e-01
1.272888061071122401e-01
1.273052511327411596e-01
1.273103741646606224e-01
1.273331868645203868e-01
1.273767654790480819e-01
1.274093488825600029e-01
1.274722030974288489e-01
1.274809529536010677e-01
1.274880944241414960e-01
1.275172730664917431e-01
1.275337660371170245e-01
1.275718098187246241e-01
1.275824010556816934e-01
1.276336881081066577e-01
1.276583524724475005e-01
1.276740448610041989e-01
1.276829950899107113e-01
1.277058043413323296e-01
1.277547328158740170e-01
1.277671117171054194e-01
1.277917592970381766e-01
1.278512578560326851e-01
1.279091577886899422e-01
1.279178676441673490e-01
1.279444327025090478e-01
1.279532203769094822e-01
1.280016094170458585e-01
1.280142887556309228e-01
1.280433178946354111e-01
1.280603339768265347e-01
1.280892715902697820e-01
1.281463327660207763e-01
1.281685740306852672e-01
1.281872282635291294e-01
1.282038416777425693e-01
1.282309475806978072e-01
1.282613420198085996e-01
1.282884140285122654e-01
1.282961652077626025e-01
1.283713458948516073e-01
1.283794201661979106e-01
1.284190010594037923e-01
1.284268815883560788e-01
1.284742654846667276e-01
1.284892453112774224e-01
1.285100966045528148e-01
1.285129933314119732e-01
1.285407664743011824e-01
1.285878289285720677e-01
1.286015326672442782e-01
1.286525793351441793e-01
1.286942818617275441e-01
1.287106849972681211e-01
1.287494550854032527e-01
1.287938877514986369e-01
1.288410770835097807e-01
1.288498060343508667e-01
1.288786537957631317e-01
1.289193083143394536e-01
1.289347996699716781e-01
1.289540001594232099e-01
1.289954087990001219e-01
1.290206308441141370e-01
1.290305465396789364e-01
1.290640056853075701e-01
1.291201763176370032e-01
1.291358195551978727e-01
1.291552487030181440e-01
1.291681872119904151e-01
1.292043623601995539e-01
1.292309438489972484e-01
1.292617162442862289e-01
1.292821299249743983e-01
1.293327832472367378e-01
1.293754303190145505e-01
1.294105500279099097e-01
1.294213059501209129e-01
1.294712350901048303e-01
1.295113023203792735e-01
1.295158546569180613e-01
1.295423441583320456e-01
1.295576454998369487e-01
1.296010482354800208e-01
1.296427647787030124e-01
1.296901570313364616e-01
1.296948386916659812e-01
1.297130131602539649e-01
1.297569221291336450e-01
1.298054371507554872e-01
1.298233886463350806e-01
1.298449316040214963e-01
1.298991791429980336e-01
1.299234827323294539e-01
1.299392906444240547e-01
1.299572034664134845e-01
1.299826100908950677e-01
1.299929601004318203e-01
1.300589740547870576e-01
1.300637110010395281e-01
1.300994523009968984e-01
1.301307277459387568e-01
1.301452094420836869e-01
1.302233426074593803e-01
1.302250541596214894e-01
1.302650227871185451e-01
1.302894297556603243e-01
1.303430532641104422e-01
1.303597711612113907e-01
1.303640254100779106e-01
1.304055788651296011e-01
1.304366082570999064e-01
1.304827985924333911e-01
1.305013623287707980e-01
1.305271289092541087e-01
1.305676174405754897e-01
1.306098687616384368e-01
1.306524127209463537e-01
1.307075964051690464e-01
1.307263296467621738e-01
1.307417008280488124e-01
1.307574389454342345e-01
1.308064609183419158e-01
1.308171631135848778e-01
1.308404735825478560e-01
1.308901560009805287e-01
1.308999916886657289e-01
1.309232454741756646e-01
1.309565831416343862e-01
1.310111498233276217e-01
1.310297277367538649e-01
1.310474782177326047e-01
1.310703933157021939e-01
1.311035183692003669e-01
1.311360467081806314e-01
1.311617842136311718e-01
1.311987388084597805e-01
1.312246460134225967e-01
1.312776411519240294e-01
1.313236488059852936e-01
1.313517680210751215e-01
1.313849385891663890e-01
1.314246290285837060e-01
1.314465390862218364e-01
1.314901884105234009e-01
1.315099700785900549e-01
1.315487382026853114e-01
1.315732699879409440e-01
1.316032895931610325e-01
1.316171939083789488e-01
1.316885363971904144e-01
1.317044107798213681e-01
1.317154822056705865e-01
1.317578854237045904e-01
1.317683607275487723e-01
1.317945824288264123e-01
1.318486517886722775e-01
1.318720836867824375e-01
1.318989079446344914e-01
1.319243257193726815e-01
1.319557860411281203e-01
1.319941743772318765e-01
1.320393928920634563e-01
1.320447443902892926e-01
1.320658680489051329e-01
1.321055950959705294e-01
1.321414690833062622e-01
1.321575028933706930e-01
1.321810491602086191e-01
1.321997519185930670e-01
1.322102892716898181e-01
1.322485098013280735e-01
1.323044527974545637e-01
1.323314295717998301e-01
1.323418869224477490e-01
1.323782268360003678e-01
1.324419559719412498e-01
1.324767517798305927e-01
1.324918852551740800e-01
1.325597073856217278e-01
1.325780085726430135e-01
1.326051666583054067e-01
1.326551616280772228e-01
1.326693335584238631e-01
1.326731912388833257e-01
1.327347811014782941e-01
1.327854978173004796e-01
1.328249325328827446e-01
1.328456028707281633e-01
1.328624067805246889e-01
1.328744911423588859e-01
1.329040198247189997e-01
1.329260003198556861e-01
1.329687803033989257e-01
1.329973733888508702e-01
1.330576227068706041e-01
1.330755608782949184e-01
1.331105348421496859e-01
1.331225951899435711e-01
1.331821641851828053e-01
1.332017653095474707e-01
1.332200537154961117e-01
1.332530860572158637e-01
1.333030454591277447e-01
1.333379650074192346e-01
1.333397555655956301e-01
1.333781942087001182e-01
1.334096592170097573e-01
1.334156171252413037e-01
1.334354036972541513e-01
1.334906595131787888e-01
1.335115340751960589e-01
1.335599568367591972e-01
1.335646633408162920e-01
1.335972423876863324e-01
1.336830848041137831e-01
1.337139146845789939e-01
1.337770895508242353e-01
1.337971713812586283e-01
1.338104473184763554e-01
1.338160330315546487e-01
1.338704695244655185e-01
1.338838966269957353e-01
1.339252714602096050e-01
1.339330858375112898e-01
1.339698525238258719e-01
1.340162358127652276e-01
1.340548460458981794e-01
1.340778288398039586e-01
1.340952149034584373e-01
1.341114889285565104e-01
1.341766691098881803e-01
1.342085968785959871e-01
1.342310752875565116e-01
1.342736419916361612e-01
1.343017552848784213e-01
1.343310940492001282e-01
1.343524649118899572e-01
1.344010706834191105e-01
1.344220927272559152e-01
1.344277944475916753e-01
1.344794088674391430e-01
1.344992679447126749e-01
1.345410412186779925e-01
1.345910206829726841e-01
1.346125864363584279e-01
1.346184026628079455e-01
1.346646459472920498e-01
1.346972988083366407e-01
1.347475712319732288e-01
1.347649686255090740e-01
1.348233614402946645e-01
1.348557068160297634e-01
1.348884942036581713e-01
1.349091530932695626e-01
1.349604799843658887e-01
1.349675485204472336e-01
1.349768518718282295e-01
1.350000244574791064e-01
1.350450699045391834e-01
1.350459396098723230e-01
1.350918293976164364e-01
1.351339619405882431e-01
1.352112042540126180e-01
1.352166582455948673e-01
1.352527091423295635e-01
1.352958887149376954e-01
1.353175390862014216e-01
1.353314007633064642e-01
1.353537688687896923e-01
1.354023393687372456e-01
1.354256033053252706e-01
1.354669693042696577e-01
1.354809369608260816e-01
1.355178024795788416e-01
1.355474172330239369e-01
1.355846546705125610e-01
1.356349848914347178e-01
1.356587824760613903e-01
1.356782733574286026e-01
1.357317663150952036e-01
1.357481139707574225e-01
1.358039865016829606e-01
1.358418950998991903e-01
1.358612143843031528e-01
1.358929600257371972e-01
1.359235414095640304e-01
1.359683998083963119e-01
1.359857033277224736e-01
1.359930979560080577e-01
1.360372066196969820e-01
1.360647544621935157e-01
1.361194905890399931e-01
1.361699316865633280e-01
1.361943735785599019e-01
1.362200209102097381e-01
1.362396578420222992e-01
1.362662830656692359e-01
1.362975113009811112e-01
1.363802137642912693e-01
1.363999401860273575e-01
1.364493048348541238e-01
1.364748909952659406e-01
1.365075830465328210e-01
1.365138891312045466e-01
1.365538643957715514e-01
1.365843705295124444e-01
1.366214407741575543e-01
1.366686013727294591e-01
1.366874679577160800e-01
1.367129151655375741e-01
1.367669736262084323e-01
1.367872267023566013e-01
1.368270353960198693e-01
1.368664874131236275e-01
1.369166047603532221e-01
1.369370380508203033e-01
1.369437978589487792e-01
1.369749648249927176e-01
1.369887540707052653e-01
1.370309144738514062e-01
1.370434035768375303e-01
1.370827444744132650e-01
1.371341897238282370e-01
1.371841425611364795e-01
1.372235146227931968e-01
1.372580908100471953e-01
1.372825742123893744e-01
1.372972054877993897e-01
1.373477019676823119e-01
1.373735028666396296e-01
1.373861927530833915e-01
1.374409412169695921e-01
1.374828390030815584e-01
1.375197601911574696e-01
1.375410001310082286e-01
1.375938512672986724e-01
1.376131728985658387e-01
1.376370988106239701e-01
1.376598418714450878e-01
1.376951883188878845e-01
1.377017196930138132e-01
1.377365452534752843e-01
1.377927677360987757e-01
1.378527973476542656e-01
1.378599222149328729e-01
1.378708379856899424e-01
1.379375336521532214e-01
1.379507522762358218e-01
1.379789036752239739e-01
1.380143263196331183e-01
1.380513022452297678e-01
1.380707433761927949e-01
1.380859081387018072e-01
1.381443905340121736e-01
1.381828294017934944e-01
1.382149994411586147e-01
1.382685548755294702e-01
1.383021866128860689e-01
1.383204893035779870e-01
1.383271518868882111e-01
1.383562560471792713e-01
1.383770572403216215e-01
1.384005455877652113e-01
1.384611313448145253e-01
1.384963828483126713e-01
1.385704645735144069e-01
1.385930337417259905e-01
1.386148317109882067e-01
1.386763525682929710e-01
1.387014221274344705e-01
1.387279228649870300e-01
1.387699195008710862e-01
1.387738411700278895e-01
1.388212263818985326e-01
1.388375318519650681e-01
1.388517207589595737e-01
1.389179914299840113e-01
1.389333759175079841e-01
1.389535704763325552e-01
1.390037474939512796e-01
1.390125843703264863e-01
1.390463498154405619e-01
1.390837990872486607e-01
1.391495170562943029e-01
1.391629822735473421e-01
1.392358366565782934e-01
1.392506359562774576e-01
1.392562627005263232e-01
1.392813798977892703e-01
1.392941826384124226e-01
1.393120279637999892e-01
1.393606886184281524e-01
1.394096205943347044e-01
1.394521419808211204e-01
1.394769021522509478e-01
1.394998817195219898e-01
1.395459571764158246e-01
1.395811433394591461e-01
1.396004253021237429e-01
1.396301204794096473e-01
1.396475181152073697e-01
1.397178601175003698e-01
1.397304716282243287e-01
1.397482712275991412e-01
1.397891864354376401e-01
1.398151441769105996e-01
1.398529546926509659e-01
1.398908054233317100e-01
1.399528801741606876e-01
1.399597815031096704e-01
1.399776563127795304e-01
1.400011478124966735e-01
1.400118181290141428e-01
1.400460004001412018e-01
1.400740098163848479e-01
1.401334512891571626e-01
1.401671718994552118e-01
1.401859451922365940e-01
1.402336939228008283e-01
1.402638911816396217e-01
1.402834888490343546e-01
1.402895463640408957e-01
1.403220514653598094e-01
1.403432487595159261e-01
1.403985910394121572e-01
1.404407949837911951e-01
1.404788939792641078e-01
1.405059037304204894e-01
1.405266616504212140e-01
1.405496452236304483e-01
1.405617913251457907e-01
1.406106252575392568e-01
1.406212843611071572e-01
1.406617836010278233e-01
1.406731875968930678e-01
1.406997475743478332e-01
1.407347604066603308e-01
1.407419050278614359e-01
1.407939812686476166e-01
1.408207757816564709e-01
1.408533588666417979e-01
1.408912160576517025e-01
1.409146330829046390e-01
1.409507544975586724e-01
1.409631505236251248e-01
1.410038445856464651e-01
1.410200485708256735e-01
1.410518016378125572e-01
1.410904175379880665e-01
1.411106612777229263e-01
1.411398742307516940e-01
1.411618260316424012e-01
1.411710775624495651e-01
1.412089576259576984e-01
1.412414455784742340e-01
1.413031743345981583e-01
1.413215812082463385e-01
1.413570264085565187e-01
1.413689546494117932e-01
1.414005452752395420e-01
1.414354919823460621e-01
1.414429442810489768e-01
1.414788847618249079e-01
1.415576061730076107e-01
1.415667202053431106e-01
1.415918244861158470e-01
1.416261851065083732e-01
1.416415430782648754e-01
1.416934825126398012e-01
1.417034626903114214e-01
1.417105397637489772e-01
1.417483515458226040e-01
1.417741765352119043e-01
1.418152729012912561e-01
1.418215901908560506e-01
1.418650873547921409e-01
1.419049225005210579e-01
1.419322526699519083e-01
1.419472501091475491e-01
1.419512876798668111e-01
1.420264707065561072e-01
1.420402487678010806e-01
1.420526075043073710e-01
1.420669136681719791e-01
1.420854728436286574e-01
1.421391760830130191e-01
1.421559225049661146e-01
1.421844968170923318e-01
1.422224892490885351e-01
1.422323357721230197e-01
1.422836674179158711e-01
1.422922372023249227e-01
1.423451349425925438e-01
1.423572954863656093e-01
1.423945481165849181e-01
1.424131885792152552e-01
1.424403048029073693e-01
1.424568260145623877e-01
1.424958731271550039e-01
1.425016937570712239e-01
1.425343486015014371e-01
1.425815477012228882e-01
1.426500219668009883e-01
1.426596886528160857e-01
1.426812441381004604e-01
1.426866261203446062e-01
1.427208381321629083e-01
1.427334325198356124e-01
1.427628313852872255e-01
1.428093295929145357e-01
1.428298562461366439e-01
1.428617402290845440e-01
1.428959670654615932e-01
1.429257891067104991e-01
1.429570604616595131e-01
1.429699303789359055e-01
1.429862482165510928e-01
1.430164892410417110e-01
1.430584024806551002e-01
1.430763219586313473e-01
1.431032174877201468e-01
1.431315146814199357e-01
1.431375890500182768e-01
1.431683171128504406e-01
1.431759977935040951e-01
1.432559607467287499e-01
1.432673056943348233e-01
1.432937328048255465e-01
1.433159211724301385e-01
1.433317662125563885e-01
1.434103991188320770e-01
1.434255151863516042e-01
1.434489302266350186e-01
1.434716801399715247e-01
1.434997226840247775e-01
1.435178278033544252e-01
1.435323955057284939e-01
1.435452788784782885e-01
1.435676826068844614e-01
1.436111142498789905e-01
1.436317283746060269e-01
1.436404737240001839e-01
1.436655178779694952e-01
1.437356094089691783e-01
1.437572234541214522e-01
1.437719619876068333e-01
1.438026612846224905e-01
1.438341265255685952e-01
1.438677962932491949e-01
1.438855987883141951e-01
1.439192574226467736e-01
1.439394463847035732e-01
1.439548959375806514e-01
1.439656854020774923e-01
1.440305450917356844e-01
1.440818836848380968e-01
1.440880807016296505e-01
1.441025725422785397e-01
1.441263288932482234e-01
1.441566808748221407e-01
1.441718669406420461e-01
1.442303385941438032e-01
1.442550209865741673e-01
1.442958330759606111e-01
1.443193888018196591e-01
1.443358939699960208e-01
1.443605193561463551e-01
1.443732076480901405e-01
1.444144703362423843e-01
1.444435819626310180e-01
1.444630438257973326e-01
1.445191238233748399e-01
1.445203892405334534e-01
1.445453710285742877e-01
1.445817563992227717e-01
1.445926306426548735e-01
1.446049555238736462e-01
1.446285136276577732e-01
1.446565218230441152e-01
1.446864949014349810e-01
1.447056299899461829e-01
1.447399281842686181e-01
1.447592165807333742e-01
1.447785239999369034e-01
1.448041428719111789e-01
1.448400178747222822e-01
1.448661280877357460e-01
1.448800315070112865e-01
1.449090372372729973e-01
1.449364349976327015e-01
1.449743637133104057e-01
1.450027125471448075e-01
1.450121131249167417e-01
1.450424033223347009e-01
1.450838822658311877e-01
1.451133623531441486e-01
1.451223918068311192e-01
1.451499878347927708e-01
1.451658956232599329e-01
1.451908360978862444e-01
1.452212472551240308e-01
1.452264913551452596e-01
1.452583491831819784e-01
1.452952091802043322e-01
1.453351519240087542e-01
1.453581005088616096e-01
1.453827335971099033e-01
1.453913219988298144e-01
1.454092969127235291e-01
1.454290756514188820e-01
1.454609502831393231e-01
1.454698978282414346e-01
1.455155665787244423e-01
1.455392537240446371e-01
1.455619850881616495e-01
1.455980206115302655e-01
1.456120151674929475e-01
1.456297968690977163e-01
1.456444448008177295e-01
1.456893503127268952e-01
1.457263472517494884e-01
1.457413465889681459e-01
1.457653564451399930e-01
1.457924072993636022e-01
1.458296944030060827e-01
1.458405798201343195e-01
1.458789398844498875e-01
1.459159238666936642e-01
1.459346187653705051e-01
1.459452606974336875e-01
1.459851100554084846e-01
1.460213171328090809e-01
1.460462519920184277e-01
1.460546316210046824e-01
1.460991287195292920e-01
1.461140692067409708e-01
1.461262339242688779e-01
1.461563806264139509e-01
1.461823437127320879e-01
1.462060095706953500e-01
1.462252092659848679e-01
1.462297217783158354e-01
1.462655380148915607e-01
1.463293439407724605e-01
1.463572723661528685e-01
1.463616037118523616e-01
1.463935377104333968e-01
1.463954119120086106e-01
1.464454569954916074e-01
1.464828038794926957e-01
1.465113868907957917e-01
1.465181073863316974e-01
1.465546197952325991e-01
1.465783657775067139e-01
1.465979902297386284e-01
1.466216654273995168e-01
1.466438354166338942e-01
1.466696221999298499e-01
1.467049691830748515e-01
1.467226829215051986e-01
1.467511889175728279e-01
1.467595319724064873e-01
1.467718255288457674e-01
1.468101319353392609e-01
1.468631520259743306e-01
1.468816773847191892e-01
1.469216756740289731e-01
1.469460100859343865e-01
1.469708484539196114e-01
1.469836190710749335e-01
1.469925662446785464e-01
1.470216024614531269e-01
1.470713052214335237e-01
1.470756174209814637e-01
1.470890721227754439e-01
1.470986508564013917e-01
1.471661502257331500e-01
1.471707648637848309e-01
1.472189702047307924e-01
1.472414450859992341e-01
1.472444518657394785e-01
1.472792868659215104e-01
1.472870058062888399e-01
1.473344962947492065e-01
1.473512484934555999e-01
1.473780504573088401e-01
1.473926807312337384e-01
1.474136306714334821e-01
1.474537728984914309e-01
1.474733193920546581e-01
1.475046979018705962e-01
1.475275581885976961e-01
1.475608253173383844e-01
1.475796320051901978e-01
1.475941773089159414e-01
1.476179038691532996e-01
1.476305151542684491e-01
1.476584625455089061e-01
1.476937244214441280e-01
1.477146918978163304e-01
1.477272214885262946e-01
1.477491470933801065e-01
1.477765986507493245e-01
1.477915191593210387e-01
1.478242731316553593e-01
1.478562916719156628e-01
1.478724837977733464e-01
1.478966557897031797e-01
1.479232251374312801e-01
1.479708499669957766e-01
1.479947661743414300e-01
1.480298765669499916e-01
1.480535109526094351e-01
1.480802417252142789e-01
1.480930560061718970e-01
1.481274478316150778e-01
1.481568581952316666e-01
1.481818187805812315e-01
1.482212338601462398e-01
1.482289803639659231e-01
1.482644227842239149e-01
1.482862697909746452e-01
1.483141461494672519e-01
1.483247416626332083e-01
1.483730054886454042e-01
1.484039512376685299e-01
1.484267696811535919e-01
1.484376260390673496e-01
1.484700010356457822e-01
1.485026000638853816e-01
1.485085670097371358e-01
1.485352192742521171e-01
1.485680495825513758e-01
1.485836739234560056e-01
1.486230098491460039e-01
1.486436598823852040e-01
1.486600478197985242e-01
1.486840985612780108e-01
1.487151236691467426e-01
1.487720684308854735e-01
1.487947427192221617e-01
1.488128124811148867e-01
1.488441944367319691e-01
1.488803937538263900e-01
1.488881928925759324e-01
1.489284144219246708e-01
1.489355944033888823e-01
1.489755795471660038e-01
1.490090730197538016e-01
1.490253493469455570e-01
1.490709881889087929e-01
1.490852332516440226e-01
1.491279227078306513e-01
1.491336958805026813e-01
1.491487155042678370e-01
1.491738345735883486e-01
1.491974809129442692e-01
1.492172932741464564e-01
1.492363363677066679e-01
1.492542892615174588e-01
1.492938223192766256e-01
1.493201454523950811e-01
1.493347446625735708e-01
1.493869782440461202e-01
1.494046208157601696e-01
1.494224227888069079e-01
1.494604146169392633e-01
1.494708247376511090e-01
1.495253877750499782e-01
1.495408126381126412e-01
1.495602692758818408e-01
1.495932906662496009e-01
1.496365889622012224e-01
1.496791891325826573e-01
1.497001582381810025e-01
1.497168216233774052e-01
1.497484163910024479e-01
1.497778042008541255e-01
1.497929491234554766e-01
1.498194007924396609e-01
1.498475425771036984e-01
1.498816800281040362e-01
1.499028792959796186e-01
1.499112185257730490e-01
1.499336923994348258e-01
1.499459707419479870e-01
1.499940700756624556e-01
1.500085271055574543e-01
1.500221445178389623e-01
1.500785774648369375e-01
1.500800687778734988e-01
1.501212173950033923e-01
1.501405000739464701e-01
1.501849302405448561e-01
1.502125302028131659e-01
1.502334233732319779e-01
1.502425286552128703e-01
1.502808668292048844e-01
1.503166047591849019e-01
1.503446714038574328e-01
1.503610305238480827e-01
1.503971991476326653e-01
1.504337894572120859e-01
1.504387610917160556e-01
1.504516983620013959e-01
1.504929463089412778e-01
1.505003105398715624e-01
1.505034729200007138e-01
1.505843141676788122e-01
1.506015038901306613e-01
1.506246270160156997e-01
1.506523359159378517e-01
1.506866442413662965e-01
1.506928364889979499e-01
1.507271564309431433e-01
1.507301044078242502e-01
1.507662322520088027e-01
1.507802128743058190e-01
1.508102506748622007e-01
1.508280398679968104e-01
1.508534282836244134e-01
1.508707977032514025e-01
1.509037949429420378e-01
1.509445290276252294e-01
1.509965307290279113e-01
1.510048900811112871e-01
1.510314996123569009e-01
1.510662436492224425e-01
1.510725624359003372e-01
1.510890356872534590e-01
1.511478743185000750e-01
1.511766295263351489e-01
1.511999702346763508e-01
1.512141691631039842e-01
1.512543831453529997e-01
1.512865842956250817e-01
1.512959022025301414e-01
1.513256388066747671e-01
1.513349265072201355e-01
1.513783573151775697e-01
1.514165462053916333e-01
1.514530889298179028e-01
1.514710492492595817e-01
1.514863909890383775e-01
1.515180729656697700e-01
1.515453332444377521e-01
1.515642354040467876e-01
1.515825444837594072e-01
1.515991709142242572e-01
1.516274961922082221e-01
1.516556273727237558e-01
1.516820748091460280e-01
1.516840135612546048e-01
1.517675289768641855e-01
1.517715534776463149e-01
1.518013455252772426e-01
1.518048610580527424e-01
1.518458250209963056e-01
1.518497681238578090e-01
1.518856888580447650e-01
1.519014042494387096e-01
1.519666760461319543e-01
1.519892185537496943e-01
1.520058613077935883e-01
1.520255294846412641e-01
1.520274926244321034e-01
1.520753130479442494e-01
1.520979179604928788e-01
1.521063031546207034e-01
1.521275723361829035e-01
1.521713074877206751e-01
1.521935677146636912e-01
1.522300927448869134e-01
1.522626642337844838e-01
1.522721802640045197e-01
1.522948775263491816e-01
1.523278018824556490e-01
1.523494942587254042e-01
1.523841178792931794e-01
1.524313346725486573e-01
1.524477634338256005e-01
1.524577188063754862e-01
1.524760770323548842e-01
1.525113143322520126e-01
1.525250681121214091e-01
1.525744963541458277e-01
1.526028545897046840e-01
1.526331668128975694e-01
1.526679261904971274e-01
1.526856012801709461e-01
1.527012061372299279e-01
1.527364325738824191e-01
1.527708513919686095e-01
1.527866160991591671e-01
1.528053769163358888e-01
1.528358259598616153e-01
1.528576027212902866e-01
1.528918615671755465e-01
1.528998756385139823e-01
1.529133872665556781e-01
1.529505789687439221e-01
1.529703279441598229e-01
1.530161092064206696e-01
1.530235240349616110e-01
1.530629728728914452e-01
1.531170182395895085e-01
1.531682638371890115e-01
1.531780299951459590e-01
1.532034848702134022e-01
1.532345883055531988e-01
1.532441638110373927e-01
1.532783874900322529e-01
1.533094815383930221e-01
1.533404274774087805e-01
1.533977407230048273e-01
1.534116996079173956e-01
1.534169005219786497e-01
1.534463198186566957e-01
1.534479685256162074e-01
1.534828762329601415e-01
1.535221106229626709e-01
1.535569744475370757e-01
1.535651671875924440e-01
1.535999815678101288e-01
1.536077223629139787e-01
1.536594733810566216e-01
1.536763762643933995e-01
1.537165243260921743e-01
1.537412957065277253e-01
1.537575374912365511e-01
1.537749598934907702e-01
1.537830722184317378e-01
1.538514414637303651e-01
1.538623524746485782e-01
1.538899047760828864e-01
1.539035267925613626e-01
1.539253690224516857e-01
1.539509814957162326e-01
1.539774670688101588e-01
1.540094349652422201e-01
1.540394235707441828e-01
1.540841822879752132e-01
1.541000412923713148e-01
1.541368502650334316e-01
1.541665361735260475e-01
1.541903870837852963e-01
1.542080200105288568e-01
1.542490559793618377e-01
1.542649836234908922e-01
1.542768873398446261e-01
1.542936357083380394e-01
1.543437541743460928e-01
1.543946118809548795e-01
1.544281139202757225e-01
1.544368349632702642e-01
1.544656767741307002e-01
1.545008462794725257e-01
1.545178167316237916e-01
1.545682974676484411e-01
1.545953510071313985e-01
1.546162928945670201e-01
1.546402839720562583e-01
1.546617445236488364e-01
1.546804964339957289e-01
1.547152855872163113e-01
1.547429247247577577e-01
1.547584263557081896e-01
1.547788907547875126e-01
1.548087984092100799e-01
1.548294508453830765e-01
1.548823204535655917e-01
1.548853969956101584e-01
1.549514919439754501e-01
1.549666849929107748e-01
1.549993677965894601e-01
1.550068467237551983e-01
1.550249329984544899e-01
1.550494293476784580e-01
1.550718544747170524e-01
1.551051694851444673e-01
1.551372265064835387e-01
1.551793546334390150e-01
1.552392733723682583e-01
1.552570249326228335e-01
1.552938089994184145e-01
1.553201562891369791e-01
1.553394998122236692e-01
1.553599747335799863e-01
1.554012427966324772e-01
1.554318060508338983e-01
1.554560634988149670e-01
1.554693748758061433e-01
1.555101617960045757e-01
1.555428300742624503e-01
1.555752363230509805e-01
1.556076823341109305e-01
1.556420674453704578e-01
1.556745992147342550e-01
1.556810009088160363e-01
1.557136110732892931e-01
1.557237473196875777e-01
1.557698293773160381e-01
1.557843427275154014e-01
1.557957328040308620e-01
1.558355944608751931e-01
1.558573988445053904e-01
1.559093414017315715e-01
1.559223459178226134e-01
1.559682839444866409e-01
1.559883195358317542e-01
1.560361913487454677e-01
1.560598615850438686e-01
1.560799149987771584e-01
1.561003416937521981e-01
1.561244044156042121e-01
1.561426407687214746e-01
1.561739962156143968e-01
1.562085440155158156e-01
1.562430561808388907e-01
1.562673743457825837e-01
1.562975246390168604e-01
1.563259725250283338e-01
1.563604406899775090e-01
1.564062717082410070e-01
1.564189831818201815e-01
1.564513724080363599e-01
1.564999491202960225e-01
1.565261804005895763e-01
1.565284193278310698e-01
1.565608734045105810e-01
1.565650779174419527e-01
1.566009731047843800e-01
1.566668062317961296e-01
1.566828553087966092e-01
1.567076380162022997e-01
1.567113019054354184e-01
1.567724356908092864e-01
1.567914382373615245e-01
1.568206687034162106e-01
1.568838888660480380e-01
1.568925496960216215e-01
1.569093686439129165e-01
1.569393944841933619e-01
1.569698601790253112e-01
1.570187915098486542e-01
1.570363082482075789e-01
1.570680418422917834e-01
1.570904804058594340e-01
1.571164998797210388e-01
1.571268744618776192e-01
1.571534287210071823e-01
1.571884003067213209e-01
1.572180881418297482e-01
1.572565474224914550e-01
1.572702105826560559e-01
1.572731375835725864e-01
1.573025196273065696e-01
1.573473833873703098e-01
1.573895412893261403e-01
1.574235507112848320e-01
1.574617441583516242e-01
1.574909249388936616e-01
1.575239206336753184e-01
1.575627396581223971e-01
1.575833824742498557e-01
1.576049846192827952e-01
1.576368294172670326e-01
1.576734978302595791e-01
1.576920035095142891e-01
1.577290615728427770e-01
1.577700554333851812e-01
1.577979222036047235e-01
1.578194399312518592e-01
1.578340035058795610e-01
1.578951062115763748e-01
1.579213513840215244e-01
1.579528379239189539e-01
1.579629721071350024e-01
1.579869499875617977e-01
1.580141452838783600e-01
1.580783818600406954e-01
1.581027054238709484e-01
1.581554469558730802e-01
1.581653645478981463e-01
1.582041711114338112e-01
1.582415373291605754e-01
1.582769584214722136e-01
1.583246950162511268e-01
1.583286796100698557e-01
1.583470803534504090e-01
1.584039630586577263e-01
1.584255830050750324e-01
1.584511094826100974e-01
1.584944983559958276e-01
1.585058772693391793e-01
1.585377579777272894e-01
1.586049594306073729e-01
1.586166655727628272e-01
1.586379402629125024e-01
1.586481644047695871e-01
1.586921767367403535e-01
1.587336983753954156e-01
1.587686792934479008e-01
1.587769775847344134e-01
1.587942101426598751e-01
1.588534702685653888e-01
1.588612738903166788e-01
1.589052573141809255e-01
1.589703530428731026e-01
1.589884040860355952e-01
1.590285612232333334e-01
1.590394691533818516e-01
1.590560196412315608e-01
1.591013163102821815e-01
1.591512314681189921e-01
1.591824515476981117e-01
1.592289864728342330e-01
1.592406061297212960e-01
1.592933519521494978e-01
1.593022055557264949e-01
1.593309974260533890e-01
1.593654387159845753e-01
1.593847124399605519e-01
1.594174496603125157e-01
1.594459165732927119e-01
1.594843150058058434e-01
1.595312650223722484e-01
1.595612040157610712e-01
1.596012605358469449e-01
1.596299976158422895e-01
1.596584625012307801e-01
1.597009300920211872e-01
1.597345436847952271e-01
1.597620669966642315e-01
1.598064917085983416e-01
1.598766019346991585e-01
1.598968721805412163e-01
1.599178786079969994e-01
1.599339929847445885e-01
1.599839705659480971e-01
1.600239192254991338e-01
1.600429524515935009e-01
1.600645767174623813e-01
1.601243664780557241e-01
1.601648803272521238e-01
1.602044010955679387e-01
1.602218469160403003e-01
1.602312389569721662e-01
1.602674886683638777e-01
1.603101154868556977e-01
1.603467482226027530e-01
1.603547862664461698e-01
1.603962065403749526e-01
1.604444613945769649e-01
1.604730427766715151e-01
1.605140132545258003e-01
1.605611837078055326e-01
1.605694164950736136e-01
1.605872062627399788e-01
1.606533832446789267e-01
1.606765072701468178e-01
1.606994303063046803e-01
1.607445373126116239e-01
1.607578847443873471e-01
1.607831554298369547e-01
1.608482778015101755e-01
1.608585841313059928e-01
1.608846651813098938e-01
1.609069836465207293e-01
1.609621090006350674e-01
1.610149972578270861e-01
1.610330666126436050e-01
1.610654735024291129e-01
1.611053292136016557e-01
1.611154609898742818e-01
1.611873925518058082e-01
1.611926222303936007e-01
1.612367758600127265e-01
1.612532271415925145e-01
1.612747147248349000e-01
1.613046567470015069e-01
1.613363004586479965e-01
1.613827075242176834e-01
1.614071098876770916e-01
1.614403009753793694e-01
1.614953858908677042e-01
1.615118742848608568e-01
1.615563304753195317e-01
1.615798631122271622e-01
1.615969018733300344e-01
1.616822754748397650e-01
1.616965544765517349e-01
1.617397829550853983e-01
1.617619925969899231e-01
1.618014204019190272e-01
1.618141295151823145e-01
1.618849322318942074e-01
1.619091191470699576e-01
1.619259070310746784e-01
1.619708004688596992e-01
1.619871311834674144e-01
1.620355063073631863e-01
1.620610053155674413e-01
1.620945779123684760e-01
1.621247122107161154e-01
1.621334633616560161e-01
1.621749213796185307e-01
1.622076013065077427e-01
1.622915804001837659e-01
1.623099528641671618e-01
1.623247102327544100e-01
1.623375347923431411e-01
1.623895006052840095e-01
1.624198920776711019e-01
1.624424908356811303e-01
1.624745532692052907e-01
1.625208586377953068e-01
1.625563196618807771e-01
1.625744323466943309e-01
1.626112717531831842e-01
1.626554308485727574e-01
1.627246064114505342e-01
1.627430434594765996e-01
1.627609621445881283e-01
1.627718442160199230e-01
1.628493979756728827e-01
1.628834291962390490e-01
1.629155156085412837e-01
1.629476973291610342e-01
1.629768376199555724e-01
1.630102315560632009e-01
1.630431377824338446e-01
1.630556728725541804e-01
1.630876056415465625e-01
1.631266327691034412e-01
1.631455794515897506e-01
1.631733859783301988e-01
1.632705304411199987e-01
1.632937607599948548e-01
1.633404414826932771e-01
1.633926401371388337e-01
1.634327925945289750e-01
1.634425387465097690e-01
1.634809000299761728e-01
1.634944013992690737e-01
1.635063344733179158e-01
1.635446374439591399e-01
1.636044238353150382e-01
1.636432614850611977e-01
1.637043514954955592e-01
1.637224418832435302e-01
1.637392214679836422e-01
1.637567832273297830e-01
1.638126685763161561e-01
1.638422700598100024e-01
1.638717294712762618e-01
1.639019888359031785e-01
1.639439494655786644e-01
1.640206039157924844e-01
1.640470712796551767e-01
1.640615293665089736e-01
1.640864459792888974e-01
1.641656769294036478e-01
1.641948273062948660e-01
1.642621337185535269e-01
1.642845471874575525e-01
1.642879183417629285e-01
1.643329484705001176e-01
1.643614486324017077e-01
1.643822641689233199e-01
1.644426145116703042e-01
1.644584074211400404e-01
1.645296654923228963e-01
1.645448753413951137e-01
1.645805977584960944e-01
1.646672591931052643e-01
1.646786023980909563e-01
1.647130122306905697e-01
1.647256332473722718e-01
1.647357774512281936e-01
1.647601141675502645e-01
1.648107715216497460e-01
1.648693176476804245e-01
1.649320483137658444e-01
1.649596144546169874e-01
1.649928593372297358e-01
1.650093779320876419e-01
1.650261614151994904e-01
1.651000540904027925e-01
1.651177602699273606e-01
1.651631732208705405e-01
1.651897437741492447e-01
1.652260692074642989e-01
1.652494771835976706e-01
1.652815448025747314e-01
1.653028268462117256e-01
1.653397453004679107e-01
1.654211231484983835e-01
1.654538783782626976e-01
1.654698155385278535e-01
1.655121169184408658e-01
1.655520382239279997e-01
1.655810275491371164e-01
1.655977416869767738e-01
1.656514141252891092e-01
1.656703280320678262e-01
1.657237930525997660e-01
1.657719611591176867e-01
1.658154255640192920e-01
1.658459203868489773e-01
1.658837384471501530e-01
1.659140733040424531e-01
1.659623175606319556e-01
1.660046020556004698e-01
1.660242603538195083e-01
1.660739089762470755e-01
1.660979950007600014e-01
1.661441767177273543e-01
1.661814873149237148e-01
1.662407862844107465e-01
1.662663700545524703e-01
1.663249045917628566e-01
1.663873283939077963e-01
1.663990220277858922e-01
1.664510652281877001e-01
1.664698663230714248e-01
1.665006605743594714e-01
1.665071035749464690e-01
1.665742356583175821e-01
1.666094903791622284e-01
1.667092914109787327e-01
1.667188717764278572e-01
1.667669002678026091e-01
1.667959546402223991e-01
1.668345981251243559e-01
1.668624509243255005e-01
1.668902036162270286e-01
1.669605666312923842e-01
1.670297418241649678e-01
1.670488642761281950e-01
1.670892449292355475e-01
1.671498625302348939e-01
1.671877867739958723e-01
1.671991925300054249e-01
1.672746499157685141e-01
1.673070466424427805e-01
1.673613584140182797e-01
1.673718475237735426e-01
1.674212489623964628e-01
1.674358971013339414e-01
1.675043012560805122e-01
1.675494881979223694e-01
1.675751800084221976e-01
1.676260511769069872e-01
1.676820455368535634e-01
1.677103591907526670e-01
1.677226752830230372e-01
1.677567695779280110e-01
1.678339716339740106e-01
1.678379217177693450e-01
1.678851206301563148e-01
1.679524352863851488e-01
1.679950763783827905e-01
1.680119267517316550e-01
1.680993099983921213e-01
1.681248496106925172e-01
1.681747216624708829e-01
1.682555362056948889e-01
1.682877768775333238e-01
1.683020005697618005e-01
1.683762310395298667e-01
1.684040824258618563e-01
1.684440066397617231e-01
1.684715067822493695e-01
1.685174839000035396e-01
1.685348739605757595e-01
1.685812066354500649e-01
1.686605404601159153e-01
1.687181558028919559e-01
1.687321200666028753e-01
1.687599444556623918e-01
1.688411956938701830e-01
1.688736579004008198e-01
1.688911268286047984e-01
1.689266080383747259e-01
1.689791261669369993e-01
1.690309705441032651e-01
1.690674566323680517e-01
1.691074640443699373e-01
1.691760776175981751e-01
1.692036653918958522e-01
1.692544245633516575e-01
1.693109402183584633e-01
1.694104084575133728e-01
1.694484356927570823e-01
1.694680945780630554e-01
1.695264423687579125e-01
1.695518187123002396e-01
1.695811493201686559e-01
1.696048104545626600e-01
1.696524415325139090e-01
1.696859938835521553e-01
1.697230970771858583e-01
1.698221609809644206e-01
1.698447133329052394e-01
1.698748676633364818e-01
1.698978877120302933e-01
1.699093857518584882e-01
1.699820481956613727e-01
1.699951817054742853e-01
1.700914326681300381e-01
1.701097266239838812e-01
1.701743542019021338e-01
1.702232028739980585e-01
1.702444725646704571e-01
1.702955473421781107e-01
1.703367700436757559e-01
1.703585007466869028e-01
1.704179897690040746e-01
1.704670297185897909e-01
1.704708181339837370e-01
1.705140368284021046e-01
1.705754251439623448e-01
1.706210444699210460e-01
1.706827927332125738e-01
1.707614522721890848e-01
1.707869211131325393e-01
1.708406851613215593e-01
1.708675027071412389e-01
1.708826787520072998e-01
1.709366454194807261e-01
1.709702479864143032e-01
1.710402529399770444e-01
1.711092449300715690e-01
1.711383239787493404e-01
1.711774340691624707e-01
1.712385678670360067e-01
1.712782666699879663e-01
1.713169279525682542e-01
1.713624178185214064e-01
1.714007562345041813e-01
1.714597424131376613e-01
1.715284464750183036e-01
1.715682218471532017e-01
1.716335497937873655e-01
1.716846951018332068e-01
1.716886092113313889e-01
1.717568410306027360e-01
1.718127526124298421e-01
1.719146100047299619e-01
1.719353647388179307e-01
1.719699370312507969e-01
1.720073832214231713e-01
1.720740149605045621e-01
1.720999167911022587e-01
1.721701695748009131e-01
1.722406469740708213e-01
1.722949449843773628e-01
1.723098229960790539e-01
1.723390471158085524e-01
1.723720236951910012e-01
1.724724699640045600e-01
1.725066619366407705e-01
1.725375975232039116e-01
1.726079774181573101e-01
1.726236052289500944e-01
1.726796485158180738e-01
1.727494238256513936e-01
1.728230818422304971e-01
1.728417586447941745e-01
1.728859421676802177e-01
1.729798790058968971e-01
1.730102508656267135e-01
1.730398834230565952e-01
1.730567280668632302e-01
1.731151907725557715e-01
1.731337165400974598e-01
1.731533947190316280e-01
1.732399356705007776e-01
1.732824992260041386e-01
1.733695952855844880e-01
1.734041133200037166e-01
1.734551769511097352e-01
1.734790794836859606e-01
1.735557904459096301e-01
1.735797855460674555e-01
1.736296025761712158e-01
1.736909025433295839e-01
1.737573437531874654e-01
1.737877242650121556e-01
1.738713115014859922e-01
1.739143048049109352e-01
1.739373856702338683e-01
1.740287837198491450e-01
1.740610618003906040e-01
1.741211936875259880e-01
1.741784330836821937e-01
1.741928173627753651e-01
1.742340176935749940e-01
1.743074741539780148e-01
1.743287076723330498e-01
1.743798497992947172e-01
1.745197156347605416e-01
1.745677367488333576e-01
1.745981950686174566e-01
1.746340562310010336e-01
1.746673796841035631e-01
1.747477418144899874e-01
1.747657032298935431e-01
1.748657527063835482e-01
1.748709662427791467e-01
1.749722181241499253e-01
1.749835671248279323e-01
1.750499171687425748e-01
1.750771123267014784e-01
1.751242438766061338e-01
1.751411972475587775e-01
1.752130279080623687e-01
1.752928575637562325e-01
1.753292122751273219e-01
1.753390395516173927e-01
1.753728928128836517e-01
1.754225465360028102e-01
1.755029603897362844e-01
1.755888452431458302e-01
1.756162387338120467e-01
1.756468152860120591e-01
1.756790000426413090e-01
1.757609965416354059e-01
1.758154544300060129e-01
1.758297962988228380e-01
1.758408468785383483e-01
1.759152628851552991e-01
1.759211095993075125e-01
1.760088251751749100e-01
1.760814685199071916e-01
1.761165973135576102e-01
1.761496237321951708e-01
1.762211890970998840e-01
1.762314919277276348e-01
1.762675397977710445e-01
1.763292378613466882e-01
1.764117289718872827e-01
1.764275844058998954e-01
1.764614959556958240e-01
1.765112385754561974e-01
1.765364115765261088e-01
1.765569931761308275e-01
1.766186082214864506e-01
1.766482515326951996e-01
1.767145515044225568e-01
1.767859911698709263e-01
1.768164888086319331e-01
1.768468027380089014e-01
1.768751068112831004e-01
1.769311760601768868e-01
1.769604027408923086e-01
1.769909498903367018e-01
1.770446105859955210e-01
1.770797480326482543e-01
1.771353305689346569e-01
1.771826386495525263e-01
1.772080805831987016e-01
1.772751977169452764e-01
1.772985761591236442e-01
1.773503846448613586e-01
1.773957639886741267e-01
1.774146897864547490e-01
1.774640216808939241e-01
1.775035548394613416e-01
1.775186128900913540e-01
1.775572275916176279e-01
1.775957001289925619e-01
1.776046082106477186e-01
1.776443169091490581e-01
1.777021938894287056e-01
1.777627078214124579e-01
1.777959343055582342e-01
1.778607088587982332e-01
1.779009818823557021e-01
1.779521647422498964e-01
1.780029347182874866e-01
1.780139096984836300e-01
1.780474896839768228e-01
1.780706410766305092e-01
1.780829412950518664e-01
1.780990432118351174e-01
1.781596799099438577e-01
1.781975419631621205e-01
1.782518345326953857e-01
1.782704938567854502e-01
1.783203776037954325e-01
1.783400036485447981e-01
1.783873947010137795e-01
1.784251446733276514e-01
1.784583140576652682e-01
1.784985169822445594e-01
1.785174812052786608e-01
1.785572104686957706e-01
1.785832996304012599e-01
1.786276835980162292e-01
1.786343683884624167e-01
1.787069680926566262e-01
1.787208085375975863e-01
1.787360018580000376e-01
1.787651513942511983e-01
1.788530765699632430e-01
1.788825385822715996e-01
1.789114236961487081e-01
1.789599714837729616e-01
1.789783811529256363e-01
1.790180479478849507e-01
1.790582180351295571e-01
1.791068450244909793e-01
1.791211691205703560e-01
1.791618974447640733e-01
1.792029281132374030e-01
1.792158470862942332e-01
1.793177693451247778e-01
1.793421414890574717e-01
1.793771267393176605e-01
1.794092004578760613e-01
1.794378489482183481e-01
1.794611831053458673e-01
1.795044970420087149e-01
1.795394600863524093e-01
1.795505780953656205e-01
1.796433530878916440e-01
1.796555573852767762e-01
1.796901636325632934e-01
1.796934589000593330e-01
1.797243841412515253e-01
1.797482513196907439e-01
1.797698680296479501e-01
1.798250625469676733e-01
1.798618046990906327e-01
1.799092943708190950e-01
1.799315570748686310e-01
1.799931930899761889e-01
1.800109627212490571e-01
1.800915314370800102e-01
1.801230130000631702e-01
1.801461595507616309e-01
1.801821954765243095e-01
1.802107055028410731e-01
1.802279733199910194e-01
1.802651054676133735e-01
1.802964525504086035e-01
1.803073953007792163e-01
1.803587919284211361e-01
1.803753337121820621e-01
1.804581846616369889e-01
1.804857487039609465e-01
1.804923097699377421e-01
1.805669053828648507e-01
1.805752206279730432e-01
1.806397936923982428e-01
1.806500938659708622e-01
1.806827429924778294e-01
1.806850729332465932e-01
1.807392226872084895e-01
1.807735798145043149e-01
1.807839879286474161e-01
1.807915854765623775e-01
1.808342716239655368e-01
1.809127210738568636e-01
1.809686182708026836e-01
1.809841904579720939e-01
1.810075184422730854e-01
1.810210636983677901e-01
1.810784237828970689e-01
1.811213954683275063e-01
1.811310405943232782e-01
1.811793821814729477e-01
1.812120864145034815e-01
1.812344284113802106e-01
1.812722989035731591e-01
1.812902481964960844e-01
1.813157796992488913e-01
1.813604359751886941e-01
1.813960349650184933e-01
1.814532753336525195e-01
1.815109070150295878e-01
1.815496864123025689e-01
1.815776525211980075e-01
1.816113565512761929e-01
1.816414252962897380e-01
1.816633503328755062e-01
1.817012431254725890e-01
1.817437409754157351e-01
1.817653642191195962e-01
1.817825379186611134e-01
1.818289320644557172e-01
1.818456211706706016e-01
1.818585478135378297e-01
1.819034900625453588e-01
1.819215444135895976e-01
1.819761762417483331e-01
1.820133385809416526e-01
1.820550091960734251e-01
1.820717472016983862e-01
1.820957121712905580e-01
1.821234668291550896e-01
1.821681837588533526e-01
1.821875311517203722e-01
1.821959592257850757e-01
1.822661576758823343e-01
1.822934081760032021e-01
1.823196786622471310e-01
1.823401238477093123e-01
1.824118578573331040e-01
1.824319326605806646e-01
1.824555844172917607e-01
1.824721309948583725e-01
1.824921935646232063e-01
1.825409946711145648e-01
1.826005617810085302e-01
1.826218256220718539e-01
1.826576190862976290e-01
1.826754375954854903e-01
1.827015676114903675e-01
1.827166871988886721e-01
1.827321035764098434e-01
1.827771148269818902e-01
1.828622816495432124e-01
1.828737226007406957e-01
1.828798141126270482e-01
1.829322555595707667e-01
1.829805505196085980e-01
1.829898198478586147e-01
1.830015968832965911e-01
1.830636052946114090e-01
1.831075429104948582e-01
1.831292709244038419e-01
1.831542391375474699e-01
1.831677994909578500e-01
1.832161808265369562e-01
1.832224625434376586e-01
1.832721960547197271e-01
1.832812206177277248e-01
1.833369771351106015e-01
1.833544354200897231e-01
1.833930143047929340e-01
1.834123922032725451e-01
1.834776218869362263e-01
1.834971965966297747e-01
1.835332281870924453e-01
1.835553670324423514e-01
1.835837128794824413e-01
1.836360668586066724e-01
1.836395984392635294e-01
1.836702954917636132e-01
1.836951680745441129e-01
1.837504329611827081e-01
1.837946782978770455e-01
1.838213376672335753e-01
1.838455427245002660e-01
1.838754936916134342e-01
1.838771738583101500e-01
1.839242236596257407e-01
1.839502941460571805e-01
1.840117924292797302e-01
1.840447247864262503e-01
1.840715160040553022e-01
1.841225988500412858e-01
1.841340753612548120e-01
1.841830383440609675e-01
1.842377406912510396e-01
1.842523073841988435e-01
1.842648085111863732e-01
1.842924279981792979e-01
1.843261566866205570e-01
1.843720504147383088e-01
1.843971856500279949e-01
1.844139384049027219e-01
1.844622331390557979e-01
1.845161861327432873e-01
1.845419786151117347e-01
1.845646965024850261e-01
1.846180882340371920e-01
1.846479029186856580e-01
1.846756926640090724e-01
1.846831914038360445e-01
1.847430925647626787e-01
1.847538277899707926e-01
1.847737547933863689e-01
1.847961415693830101e-01
1.848556867714309382e-01
1.848850760248493263e-01
1.849505752941416614e-01
1.849577210863148635e-01
1.850189918433223224e-01
1.850457252212850956e-01
1.850793930554531230e-01
1.851106645857917288e-01
1.851469215135730373e-01
1.851910646718710751e-01
1.851978710324789779e-01
1.852304743472919513e-01
1.852540120031447302e-01
1.852807644306642132e-01
1.853409025191757875e-01
1.853700087552661024e-01
1.854017503497165653e-01
1.854401672930962031e-01
1.854599099452033384e-01
1.854736272508676898e-01
1.855088274495156897e-01
1.855267829826433568e-01
1.855672201591083703e-01
1.856069881615094452e-01
1.856873407553623623e-01
1.857120075163357642e-01
1.857335921468070139e-01
1.857871646046297398e-01
1.858106816099454606e-01
1.858427778176117706e-01
1.858779183101353927e-01
1.859050043292805321e-01
1.859348384926952091e-01
1.859938137564539629e-01
1.860466063723241192e-01
1.860577082695575868e-01
1.860834487759293054e-01
1.861361254360422435e-01
1.861586500297485181e-01
1.861894845488790140e-01
1.862297330672013085e-01
1.862490279893815326e-01
1.863118567353098110e-01
1.863488648302988326e-01
1.863692958761788421e-01
1.863966646814197992e-01
1.864421030911564969e-01
1.864701150656119522e-01
1.864896372054992701e-01
1.865680727991570476e-01
1.865816893918510466e-01
1.865995090754880015e-01
1.866111260307213859e-01
1.866490155088454395e-01
1.867122755337271012e-01
1.867258265555497565e-01
1.867683890131275892e-01
1.867967085109294989e-01
1.868223974565087486e-01
1.868759433182958785e-01
1.868908889401110218e-01
1.869384114998269841e-01
1.869697561300621702e-01
1.869845259891430023e-01
1.869932920276734523e-01
1.870765494722564370e-01
1.871107007783021081e-01
1.871587266143510675e-01
1.871852808283041014e-01
1.871922827087656449e-01
1.872286008619847841e-01
1.872649451772557261e-01
1.872974436866116643e-01
1.873508607736204534e-01
1.873905002409297360e-01
1.874017062349847551e-01
1.874610203307908729e-01
1.874896683593302305e-01
1.875640859649551073e-01
1.876073338894035381e-01
1.876287698913398638e-01
1.876548152170122719e-01
1.876680273533226639e-01
1.876884787210134631e-01
1.877277705784203832e-01
1.877470986532631114e-01
1.877885064742614851e-01
1.878135436860786656e-01
1.878606856866400499e-01
1.878923229765184222e-01
1.879161473689942019e-01
1.879580040289431930e-01
1.879728128636605211e-01
1.880235920094954771e-01
1.880794674402078703e-01
1.881043568701011859e-01
1.881428776421140148e-01
1.881686715590840664e-01
1.882181547479694905e-01
1.882617930437798237e-01
1.882814739744597121e-01
1.883627898922377031e-01
1.883973532202182222e-01
1.884317473656223485e-01
1.884357372201371228e-01
1.884691566349794845e-01
1.884845760025372075e-01
1.885153371865779803e-01
1.885911418942832762e-01
1.886016581914950474e-01
1.886067710568345990e-01
1.886547887619147157e-01
1.886879101117506785e-01
1.887227894355111846e-01
1.887695996836535883e-01
1.887743913364899329e-01
1.888527242174680709e-01
1.888846664064335878e-01
1.889180031074882971e-01
1.889262616081388013e-01
1.889638853177467159e-01
1.889926084478669721e-01
1.890206470685107942e-01
1.890396033806138187e-01
1.891247859043595492e-01
1.891438668774456100e-01
1.891739208884165580e-01
1.892038070045868881e-01
1.892492815159629305e-01
1.892703901171420289e-01
1.893483979077340562e-01
1.893899698175833812e-01
1.894285714777367846e-01
1.894455485684329865e-01
1.894663807287814139e-01
1.895017035206954525e-01
1.895561035417579476e-01
1.895705356763940919e-01
1.896149261377056416e-01
1.896257530697139648e-01
1.896600651564864792e-01
1.897434434676514847e-01
1.897668093253037092e-01
1.897975496956645913e-01
1.898435447691108058e-01
1.898985905686405018e-01
1.899133930096202350e-01
1.899358485961175624e-01
1.899693053354495342e-01
1.900155330777081875e-01
1.900494863869308104e-01
1.900733559087633973e-01
1.901250616408444172e-01
1.901475833683785033e-01
1.901789780192645329e-01
1.902055538629055520e-01
1.902308853533387079e-01
1.902606864639310169e-01
1.903192817350858879e-01
1.903508764428164524e-01
1.903984417653449279e-01
1.904197753417123384e-01
1.904571679197562539e-01
1.904931238952053407e-01
1.905488145840177339e-01
1.905928971063725053e-01
1.905997682955891115e-01
1.906362745081513488e-01
1.906863086918441086e-01
1.907098280607921192e-01
1.907262445966250164e-01
1.907679595062536926e-01
1.907937555416046593e-01
1.908308500049432643e-01
1.908850883202191651e-01
1.909367655418828247e-01
1.909876777343219589e-01
1.910069867645006192e-01
1.910358653165446507e-01
1.910540441252975841e-01
1.910691131930018494e-01
1.911038119270598856e-01
1.911466207892942859e-01
1.911573414724724307e-01
1.912155454594349768e-01
1.912605057471767345e-01
1.912938660108328137e-01
1.913215095348484440e-01
1.913564724364079650e-01
1.914015462611523000e-01
1.914368888658447565e-01
1.914541116830036360e-01
1.914749795671487065e-01
1.915242968520086686e-01
1.915632824422948133e-01
1.915854839640823148e-01
1.916068629085458386e-01
1.916393929183206057e-01
1.916818202946218297e-01
1.917290631388241517e-01
1.917497497808758888e-01
1.917872241269797939e-01
1.918083260790816036e-01
1.918332186868449973e-01
1.918771695472863414e-01
1.919117846190440124e-01
1.919360006947777864e-01
1.919475348408896109e-01
1.919639254168163389e-01
1.919907098266756540e-01
1.920435283957527828e-01
1.921018317849488288e-01
1.921521382646586562e-01
1.921812915599895311e-01
1.922367256739222485e-01
1.922822833175507617e-01
1.922844508788430495e-01
1.923140807984495271e-01
1.923785798828579474e-01
1.924321276209516873e-01
1.924583306824300122e-01
1.924837422336008186e-01
1.925379374949390821e-01
1.925723887915162247e-01
1.926323742698586305e-01
1.926485275931155150e-01
1.926770171359882822e-01
1.927146754830629249e-01
1.927917047732912725e-01
1.928058323332282886e-01
1.928786651636018035e-01
1.929064151994263066e-01
1.929383073391453540e-01
1.929651296708129182e-01
1.930326755926507487e-01
1.930379037796912667e-01
1.930813633317942646e-01
1.931133538421821449e-01
1.931550396387775592e-01
1.931916488953935862e-01
1.932652229829009971e-01
1.932876617128878594e-01
1.933292707766606222e-01
1.933621526952761793e-01
1.934120611627228592e-01
1.934457142442511102e-01
1.934655749019097426e-01
1.934836227362253247e-01
1.935442198598359975e-01
1.935918100916805829e-01
1.936046344611938030e-01
1.936468105131438633e-01
1.936681868527925232e-01
1.936947313436129248e-01
1.937416000934854554e-01
1.937834690119361047e-01
1.938118781724575412e-01
1.938982194019572280e-01
1.939450317316658290e-01
1.940145093214636351e-01
1.940238444489922331e-01
1.940646512205632113e-01
1.940933587959192130e-01
1.941426076768212328e-01
1.941715667312668425e-01
1.942032897310577155e-01
1.942264796033478236e-01
1.942793930365609434e-01
1.942985321679301380e-01
1.943301286105137415e-01
1.944155881064903446e-01
1.944255725928745737e-01
1.944302973080934693e-01
1.944810862653489347e-01
1.945043857625446959e-01
1.945563979016971534e-01
1.946082577228223642e-01
1.946518523767150066e-01
1.946849208005673737e-01
1.947061423816877079e-01
1.947514633165524645e-01
1.948074298900103751e-01
1.948516597405718920e-01
1.948913547084850095e-01
1.949116710685440124e-01
1.949428019898120090e-01
1.949600770313993370e-01
1.950293297782060287e-01
1.950610869246913182e-01
1.950821357134620015e-01
1.951528615413736234e-01
1.951855061059920571e-01
1.952830501276954789e-01
1.953047310341716747e-01
1.953234051700297180e-01
1.954097086189118260e-01
1.954858136678838676e-01
1.954983877757706101e-01
1.955068314785349259e-01
1.955361777541231860e-01
1.956010894709834247e-01
1.956405499308370710e-01
1.956639944732193048e-01
1.957510240964283610e-01
1.957876419461451745e-01
1.958412652337581661e-01
1.958882114317391232e-01
1.959248666030776742e-01
1.959500270662876131e-01
1.959797658549455313e-01
1.960457988450761135e-01
1.960904546791840675e-01
1.960970452680330101e-01
1.961559054051721929e-01
1.961858019492509486e-01
1.962099676762566469e-01
1.962589001238416175e-01
1.963303843303376151e-01
1.964033117163831443e-01
1.964751616758798614e-01
1.965070139127968463e-01
1.965299222525179190e-01
1.965750866623858228e-01
1.966374891866909946e-01
1.966566158859493485e-01
1.967304775158730812e-01
1.967491784840467162e-01
1.967891614700406633e-01
1.968219023073191631e-01
1.968816107775520630e-01
1.969263825507908683e-01
1.969675950329036196e-01
1.970288810869523788e-01
1.970959192573210617e-01
1.971242743216020110e-01
1.971725983220692924e-01
1.972360177450783736e-01
1.972611539691195293e-01
1.973384024334339237e-01
1.973728247558531046e-01
1.974185157342711605e-01
1.974600707255608212e-01
1.974907684598047886e-01
1.975132704251293392e-01
1.975547167731827591e-01
1.975939835339159401e-01
1.976813673507682445e-01
1.977409291964362104e-01
1.977591479858739065e-01
1.977975514757449038e-01
1.978450617672608547e-01
1.978541568883429025e-01
1.979391829434811179e-01
1.980045911488647614e-01
1.980403413318828632e-01
1.980996445037708220e-01
1.981289967231371629e-01
1.981927345626957049e-01
1.982462206146055061e-01
1.982880618570024289e-01
1.983173443378839496e-01
1.983516392296791886e-01
1.984257579661281023e-01
1.984857690700142507e-01
1.985618479734191366e-01
1.985882408357740880e-01
1.986202928064275675e-01
1.986663495478676600e-01
1.987324851495634315e-01
1.987514996059201455e-01
1.988092504221875556e-01
1.988792116847740155e-01
1.989307705184852337e-01
1.990155431391577578e-01
1.990219723664761742e-01
1.990927766972261925e-01
1.991326129795679689e-01
1.991713024599205406e-01
1.992585537150041719e-01
1.992828252063029160e-01
1.993253908878293013e-01
1.993663656376920557e-01
1.994598162809559372e-01
1.994673739646905530e-01
1.995216625889857376e-01
1.996344070171793272e-01
1.996585284060200527e-01
1.996972310348219537e-01
1.997274121866907670e-01
1.997568961759431660e-01
1.998361478909721489e-01
1.998906613476441607e-01
1.999185120732893672e-01
1.999495052722712884e-01
2.000224817120511700e-01
2.001173206758322110e-01
2.001554511938802849e-01
2.002266484709521732e-01
2.002668891993192313e-01
2.003037408825291688e-01
2.003321088085517343e-01
2.004176734202959276e-01
2.004891548464166062e-01
2.005547825545601626e-01
2.005758792780439337e-01
2.006527090552518433e-01
2.007229101991392928e-01
2.007415574671505554e-01
2.008224754211291874e-01
2.008649589852532502e-01
2.009689281913799586e-01
2.010106049331953915e-01
2.010744810510395331e-01
2.010995313601344203e-01
2.011491420687834264e-01
2.011663059990177471e-01
2.012435307338375501e-01
2.013017336446336070e-01
2.013823154058317910e-01
2.014329821261881537e-01
2.014606580236416589e-01
2.015152475154339817e-01
2.016030497679395239e-01
2.017054150670579138e-01
2.017278887726403069e-01
2.017345540939786130e-01
2.017867230679848967e-01
2.018496584797013216e-01
2.018939583698136642e-01
2.019440305974026795e-01
2.020324446935862772e-01
2.020850922658010695e-01
2.021192491402344360e-01
2.021800267891609715e-01
2.022486824587642618e-01
2.022846870643462691e-01
2.023466210552017919e-01
2.023788817182248789e-01
2.024011440053414268e-01
2.025111983280338812e-01
2.025650118112947706e-01
2.026557618771517855e-01
2.026814788496616448e-01
2.027968938055652037e-01
2.028776399351635007e-01
2.028906286626439015e-01
2.029545038759854036e-01
2.029905942076965508e-01
2.030633125520369675e-01
2.031079890214469441e-01
2.032669888987531093e-01
2.033300961968916853e-01
2.033933400148015269e-01
2.034572546672989701e-01
2.035514491576836948e-01
2.036038160138052833e-01
2.036562723602444724e-01
2.037523386520162516e-01
2.038213839212203449e-01
2.038499823939691757e-01
2.039546435415485193e-01
2.040264559352463758e-01
2.040662539042316093e-01
2.041150756516869613e-01
2.041663189689842395e-01
2.042137746012716581e-01
2.042837312812301187e-01
2.043553182218169062e-01
2.044271130475730502e-01
2.045224224521423051e-01
2.046291341606066849e-01
2.046576889245558251e-01
2.047306077130789381e-01
2.047797904096389510e-01
2.048640756202977364e-01
2.050165229083086293e-01
2.051634170928959278e-01
2.052604736735239022e-01
2.053259421969101939e-01
2.053835059512861272e-01
2.054127393653307765e-01
2.055159118075713387e-01
2.056102472975455675e-01
2.056716988566985038e-01
2.056972675934887751e-01
2.057736816099787758e-01
2.058420248533655017e-01
2.058789729821640102e-01
2.059861637639838206e-01
2.060176314453315838e-01
2.061182804856603323e-01
2.062105223154453992e-01
2.063220483566433061e-01
2.063879719006894153e-01
2.064245772009449809e-01
2.065138949329382023e-01
2.065925411791771360e-01
2.066391502702930594e-01
2.067597160774081178e-01
2.067850726618720159e-01
2.069163707703562949e-01
2.070310773543915239e-01
2.071052562734932989e-01
2.071397442155643032e-01
2.071881454861551064e-01
2.072491111467102409e-01
2.073614520467366718e-01
2.074291219013645327e-01
2.075603605487073566e-01
2.076345609126831193e-01
2.077968805484582959e-01
2.078413965615668046e-01
2.078664256813352318e-01
2.079674188627964049e-01
2.080864019286084998e-01
2.081617545669045555e-01
2.082467643743172170e-01
2.083000114194625829e-01
2.084473596639772608e-01
2.085205194966008868e-01
2.086123525173799176e-01
2.086267630970913278e-01
2.088807778769340429e-01
2.088920977856790762e-01
2.090491727896002239e-01
2.090637760687195090e-01
2.092320867005558749e-01
2.093469544301783114e-01
2.093850869578342544e-01
2.094684674354392873e-01
2.096027809698606248e-01
2.096795915074234906e-01
2.097540103017963564e-01
2.098439836587085439e-01
2.099223890771545475e-01
2.100904342319878659e-01
2.102565258872313159e-01
2.103382521369929203e-01
2.103895607140884860e-01
2.104566419361706964e-01
2.105869293616722260e-01
2.106498363517801953e-01
2.107599240889498349e-01
2.108114302303836785e-01
2.109061742479489965e-01
2.110151227956374442e-01
2.111170926803051517e-01
2.112945882650889007e-01
2.114579399119541070e-01
2.115308220360297420e-01
2.116211984239990684e-01
2.116311122249504573e-01
2.116443152824077911e-01
2.119023360818735879e-01
2.119515718521047254e-01
2.120445236316065296e-01
2.120544659658624154e-01
2.121421490659022302e-01
2.122523786670125756e-01
2.123109373309796100e-01
2.124108542512775366e-01
2.125000180115885762e-01
2.125361530295915569e-01
2.127004943123678715e-01
2.127167042904676286e-01
2.128678323211347645e-01
2.129164131337626942e-01
2.129793919405357228e-01
2.130483006101048238e-01
2.131243093625498908e-01
2.132058775906789938e-01
2.132775311050835176e-01
2.133520408436247462e-01
2.134174999138913620e-01
2.134756245005527409e-01
2.136120972517323580e-01
2.136552636210304335e-01
2.136953391047385353e-01
2.137434655865328437e-01
2.137513077101508840e-01
2.138690234465382978e-01
2.139342254914582964e-01
2.139777663061178670e-01
2.140272389786447294e-01
2.141527122772673430e-01
2.141854629936097432e-01
2.142226720710763699e-01
2.142971387257920357e-01
2.144415515816031070e-01
2.144583549152870305e-01
2.145497747654488974e-01
2.145648051517350940e-01
2.146297251333365574e-01
2.146809201830355285e-01
2.147953352505506119e-01
2.148147981420713282e-01
2.148951311525418850e-01
2.149198911962643677e-01
2.149460750401718800e-01
2.149943276214756338e-01
2.150478765049216312e-01
2.150987017342421148e-01
2.151415370950121586e-01
2.152341340649187029e-01
2.153004388235970068e-01
2.153344887118237017e-01
2.153964868711392699e-01
2.154111665318388380e-01
2.154740321241579992e-01
2.155468760061184930e-01
2.155860476831446548e-01
2.156490577572766631e-01
2.157538068389645569e-01
2.157888834415962465e-01
2.158541298056197433e-01
2.159399846169917647e-01
2.160066848005143259e-01
2.160328227114001187e-01
2.160729173545484216e-01
2.161321681554353447e-01
2.161771371211334558e-01
2.162716909317893288e-01
2.163430917099857242e-01
2.164443948702463039e-01
2.165146706180148262e-01
2.165849051026244587e-01
2.166161957567742102e-01
2.166257467312114326e-01
2.166662900939390068e-01
2.167648443543809811e-01
2.167695758243305959e-01
2.168016623802203058e-01
2.168722343641116823e-01
2.169232033110528590e-01
2.169865887592291043e-01
2.170204086248511133e-01
2.171181326294228664e-01
2.171830559868169197e-01
2.172437119261116933e-01
2.172665201066130147e-01
2.172797915949643555e-01
2.173417442048900527e-01
2.173701965538442638e-01
2.174256082249844124e-01
2.174755903561679249e-01
2.175241620730826719e-01
2.176387713343004848e-01
2.176424990197207143e-01
2.177126478204524651e-01
2.177262781504160083e-01
2.178019434723790781e-01
2.178884462081611129e-01
2.179201712136072944e-01
2.179701237607059028e-01
2.180381887149843712e-01
2.180906475585904225e-01
2.181230318324985928e-01
2.181844634724966481e-01
2.182210394393931940e-01
2.182853741016871352e-01
2.183705975674665178e-01
2.183778890085094626e-01
2.184417482916999886e-01
2.184547593318119096e-01
2.184986055883631484e-01
2.185749976865142830e-01
2.185989215578206246e-01
2.186218050715941774e-01
2.186767114225001696e-01
2.187470483363778695e-01
2.187929806018793499e-01
2.188260120392495622e-01
2.188401144361957207e-01
2.188632635385255876e-01
2.189257175997998961e-01
2.190363901784903033e-01
2.190515972964650615e-01
2.190986468842235912e-01
2.191761532019897429e-01
2.191976896381305218e-01
2.192263610262500384e-01
2.193059982765586113e-01
2.193611104674204060e-01
2.193670686432028227e-01
2.194276319155993860e-01
2.194762083726165547e-01
2.195107273249309321e-01
2.195343589200137169e-01
2.195391261569702990e-01
2.196321155169880801e-01
2.196925444404566052e-01
2.197527390876263809e-01
2.197917595006769753e-01
2.198091003157700007e-01
2.198539160022570660e-01
2.199630229253731750e-01
2.199861141585418012e-01
2.200397212469739627e-01
2.201517391837663484e-01
2.201719117351240151e-01
2.202126059093033050e-01
2.203098746065749181e-01
2.203453616293460371e-01
2.204299641433462575e-01
2.204432788833563528e-01
2.204707642546772095e-01
2.205517319198885828e-01
2.205745988350381603e-01
2.206474219026332562e-01
2.206817057980895447e-01
2.206914720672738528e-01
2.207584543239977104e-01
2.208198646854226399e-01
2.208671482793808094e-01
2.209261947380856128e-01
2.209677131766581981e-01
2.210356278743629832e-01
2.210698076623914821e-01
2.210799222240966144e-01
2.211736253421170972e-01
2.212004147738239612e-01
2.212684556410519643e-01
2.213300278674126820e-01
2.213338017778953559e-01
2.214167943592119103e-01
2.214451571796240970e-01
2.214845902085756379e-01
2.215097647934993197e-01
2.215498899275454847e-01
2.216452809205881613e-01
2.216774582233981272e-01
2.216979311537269903e-01
2.217416964269660062e-01
2.218484529366538394e-01
2.218770090261061867e-01
2.219034549936135803e-01
2.219869483590993231e-01
2.220416548666393486e-01
2.221007722559112940e-01
2.221421878152040619e-01
2.221673575947361590e-01
2.221900628396002442e-01
2.222707744916506689e-01
2.222980036335747700e-01
2.223362624349037864e-01
2.224333280443645533e-01
2.225143249454211714e-01
2.225477797552910530e-01
2.225763497593072349e-01
2.226229062553969351e-01
2.226970627254936663e-01
2.227247210397554911e-01
2.227965857500585067e-01
2.228254275869517298e-01
2.228445015145791852e-01
2.228936242981290339e-01
2.229707740215226552e-01
2.230535881565355316e-01
2.230668248089969219e-01
2.231413534178403046e-01
2.232167029663257862e-01
2.232908186389340743e-01
2.233613942581191281e-01
2.234209164048719387e-01
2.234972044713289807e-01
2.235192831690238635e-01
2.235786668460212900e-01
2.236659028349025080e-01
2.236786587140607852e-01
2.237011923318807938e-01
2.238144610519953170e-01
2.238567549640620991e-01
2.239114400652435499e-01
2.239560158649090416e-01
2.240656766123794719e-01
2.241014350403401911e-01
2.241123601089290429e-01
2.242149334040777764e-01
2.242517178155191693e-01
2.242869875106751620e-01
2.243997650630493723e-01
2.244330281879907685e-01
2.244816499559473266e-01
2.245572352656812209e-01
2.246196062431440876e-01
2.246623046038716542e-01
2.247691611655378563e-01
2.248075548362220011e-01
2.248749692113394816e-01
2.249148982903524385e-01
2.249313099432491136e-01
2.249548701007667573e-01
2.250358524146539030e-01
2.250633414653441799e-01
2.251453504363590263e-01
2.252960138316785765e-01
2.253586467058313336e-01
2.254100698163380989e-01
2.254623130447007684e-01
2.255166108648407608e-01
2.255998920129243523e-01
2.256593856155953981e-01
2.256904386292782894e-01
2.257502355030706065e-01
2.258169118704120848e-01
2.258916184351095757e-01
2.259357958298351954e-01
2.259666999762118267e-01
2.260494167501593821e-01
2.260756199068690298e-01
2.261353128197682305e-01
2.262024578453573076e-01
2.262634728063993017e-01
2.263268432808039354e-01
2.264492249427775272e-01
2.264947116651682690e-01
2.265612448239674448e-01
2.265849974616915286e-01
2.266537933533182003e-01
2.267396079844098411e-01
2.268069458558502616e-01
2.268296667642911157e-01
2.268658324350553146e-01
2.269396512346815165e-01
2.269976998827764603e-01
2.270786734517971084e-01
2.271543804461423899e-01
2.271931785729738307e-01
2.272458955015218551e-01
2.272747518525012334e-01
2.272970482361331146e-01
2.273370423210094304e-01
2.274222077921644325e-01
2.274809221262263925e-01
2.275635637538944711e-01
2.276049236919695518e-01
2.276393190719719906e-01
2.277357716750160743e-01
2.277584497469175018e-01
2.277843324633197497e-01
2.278698647283675660e-01
2.279399280750706303e-01
2.279950371872144221e-01
2.280376235365539905e-01
2.280767887545061545e-01
2.281131401040331075e-01
2.282008708486079063e-01
2.282697667148122500e-01
2.282877144538169589e-01
2.283074364448297033e-01
2.283538174542298904e-01
2.283861999566857426e-01
2.284423335753748563e-01
2.285203832146592284e-01
2.285531335621544535e-01
2.285859703793632902e-01
2.286432053357409511e-01
2.286952175425734923e-01
2.287289638374176981e-01
2.288396430797531300e-01
2.288502579087293154e-01
2.288992330457188529e-01
2.289442148568053281e-01
2.290296882391699707e-01
2.290662165948086360e-01
2.290853450802098901e-01
2.291597785723692993e-01
2.292489805573346140e-01
2.293214017974546381e-01
2.294392698745020276e-01
2.294419880601092920e-01
2.295888895851067590e-01
2.296225082257031258e-01
2.297160560298504017e-01
2.297523223345548371e-01
2.298056318784482133e-01
2.298683435359588634e-01
2.299541251306059797e-01
2.299656289772198936e-01
2.300278945057888103e-01
2.301206251636300215e-01
2.301862700904159786e-01
2.302263252863308018e-01
2.302557105145201510e-01
2.303326021377055111e-01
2.303975133545312914e-01
2.304543486461287927e-01
2.305209146701058254e-01
2.305700420508730586e-01
2.306784977675871429e-01
2.307253702288388775e-01
2.307603981709185348e-01
2.308522692699614409e-01
2.308835473809597860e-01
2.310099750595239754e-01
2.310304561383723088e-01
2.310610724519701620e-01
2.312231274685129789e-01
2.312491567122414438e-01
2.312902529952736153e-01
2.313331087350718462e-01
2.313760713841750971e-01
2.314323187762244438e-01
2.315076354653745061e-01
2.316185913776219185e-01
2.316629033044167452e-01
2.317269092256271645e-01
2.317459785662698279e-01
2.317899590021916256e-01
2.319050701317845187e-01
2.319666836762333539e-01
2.320174840349978340e-01
2.321222514886061572e-01
2.321735127661090359e-01
2.322174721437540446e-01
2.323297897605832163e-01
2.323710691609454093e-01
2.325013193808838641e-01
2.325753969538532084e-01
2.326270307446457464e-01
2.327101490268247974e-01
2.327593041815876340e-01
2.328111184618188445e-01
2.329774534171252798e-01
2.330230757714253920e-01
2.330617636869661280e-01
2.331817643056551814e-01
2.332643383381305946e-01
2.333713916315159342e-01
2.334745023691620625e-01
2.335243131618831569e-01
2.336121173155473740e-01
2.336613466181732268e-01
2.337167729755260659e-01
2.337667236344444510e-01
2.339177237045846347e-01
2.339418284617842958e-01
2.340444900731832312e-01
2.340937377631817640e-01
2.342067552250842732e-01
2.343208843057266733e-01
2.343984059474082948e-01
2.344557561459801875e-01
2.345646518716232309e-01
2.346769370843074798e-01
2.348134960619784328e-01
2.348480170991925076e-01
2.348774085734205985e-01
2.350070901464607620e-01
2.350360438472481883e-01
2.352326358183957078e-01
2.353470645018917451e-01
2.353867300112556515e-01
2.354646382974971419e-01
2.355230147337785129e-01
2.356331426176331845e-01
2.356627500787472074e-01
2.357929695553488969e-01
2.358825688144287058e-01
2.359348926290664172e-01
2.360364276243308579e-01
2.360604755404449029e-01
2.361222865807253157e-01
2.362409497562825700e-01
2.364259857376323493e-01
2.364818406076558688e-01
2.365967384565044740e-01
2.366712917976454000e-01
2.367828014267200354e-01
2.368617894700967286e-01
2.368977371597254522e-01
2.371028963012365987e-01
2.371660365481885746e-01
2.372646073561153757e-01
2.373569856332964356e-01
2.373978215132005465e-01
2.374912330889312195e-01
2.376398896736169886e-01
2.378212995312872224e-01
2.379588799888289197e-01
2.380931278147316865e-01
2.382270071740079653e-01
2.382543240735294221e-01
2.384415529069759954e-01
2.385290789312511373e-01
2.386887314112579039e-01
2.388657583368941073e-01
2.389558381511460716e-01
2.390765978969781047e-01
2.391091136851229426e-01
2.393359893735350075e-01
2.394386708299625632e-01
2.395211497931653555e-01
2.395688729681863527e-01
2.396955116975347799e-01
2.397197785684474503e-01
2.399434583142020516e-01
2.400186162918109267e-01
2.402647713301434007e-01
2.403712987338147977e-01
2.405702985417259021e-01
2.406331526627871198e-01
2.407184066590624671e-01
2.407947330885319426e-01
2.408460802488611163e-01
2.411429058734642084e-01
2.413647121912165794e-01
2.414637387981519168e-01
2.415628176560051243e-01
2.418888045658947328e-01
2.419517866224468738e-01
2.419591303026570328e-01
2.421971264688261294e-01
2.425316556990244621e-01
2.429849972747936127e-01
2.431606764412062582e-01
2.433280362214026438e-01
2.434154874111489897e-01
2.436052332390947761e-01
2.438376720422458788e-01
2.438866013577311587e-01
2.443021787651352694e-01
2.443927759608395256e-01
2.445466861853726193e-01
2.446883491582018122e-01
2.449878385533779679e-01
2.450773579938890778e-01
2.451527677269087491e-01
2.454105026909222942e-01
2.456600821500459220e-01
2.461459216887954549e-01
2.469341752492591469e-01
2.470686118844899193e-01
2.474843803064091241e-01
2.478547855235864183e-01
2.480369227633333340e-01
2.483397918235035751e-01
2.485291704177767791e-01
2.487928600307781069e-01
2.489590583063640561e-01
2.491187428254125757e-01
2.494791735901319418e-01
2.496486220744588702e-01
2.498913265344713253e-01
2.499805401445617803e-01
2.500994781888624674e-01
2.502541897024207485e-01
2.503435918815118955e-01
2.504607606640656403e-01
2.506438046408316911e-01
2.506805124898009440e-01
2.508249467664560584e-01
2.509412065975460404e-01
2.510290037470047642e-01
2.510597576399810071e-01
2.512588217441326099e-01
2.513577839113400048e-01
2.513677586888656279e-01
2.515068418408481499e-01
2.515878137282646643e-01
2.517703085877388558e-01
2.518019739991534944e-01
2.518592228295802871e-01
2.519483147220810126e-01
2.521072564404399641e-01
2.522395116772344625e-01
2.523514998524851727e-01
2.524479847250999942e-01
2.525864871888793273e-01
2.527409188148387331e-01
2.528600203225624954e-01
2.529079769086981511e-01
2.529952795141329203e-01
2.531169074074992587e-01
2.532720792690654754e-01
2.533191234962469673e-01
2.534935533528260843e-01
2.536838050760340524e-01
2.538617820975196393e-01
2.538912886775990252e-01
2.539403603105494511e-01
2.540852728724869447e-01
2.543236088658875627e-01
2.543989078557794548e-01
2.544798400076622169e-01
2.545628162412184592e-01
2.547038094128828423e-01
2.547510643921013784e-01
2.549516278759748067e-01
2.550285615927743166e-01
2.550550547870301665e-01
2.551535616134765760e-01
2.551946983416297776e-01
2.552905356279546734e-01
2.553164462097836651e-01
2.554075036554934730e-01
2.555113553663678205e-01
2.555784966644937262e-01
2.556919468102053505e-01
2.558382254973683434e-01
2.558394318418597546e-01
2.560200370139513737e-01
2.560361702543595408e-01
2.562022335659895900e-01
2.562531279099878878e-01
2.564253938707327096e-01
2.565380592240564805e-01
2.565759670981260232e-01
2.566549971228800908e-01
2.567015265088545828e-01
2.567718071930337187e-01
2.568430740050208216e-01
2.569588910456482855e-01
2.570736746355354319e-01
2.571102937194945648e-01
2.572211477462542639e-01
2.572817418979738147e-01
2.573171018022831769e-01
2.574595818783927959e-01
2.575349473770630615e-01
2.575968797226512175e-01
2.576524870091568831e-01
2.577619537234548952e-01
2.578499634203936797e-01
2.579219522924681707e-01
2.580541684618925524e-01
2.581422924897777138e-01
2.582330342226450970e-01
2.583652917160830231e-01
2.585145708974017076e-01
2.586134000714765957e-01
2.586681042637977157e-01
2.587627550018990474e-01
2.588709976369782950e-01
2.590189111937303279e-01
2.591022643969288497e-01
2.592279036369928846e-01
2.592656735530274315e-01
2.594872001662608119e-01
2.595112746529356640e-01
2.596838218051830127e-01
2.598007992852243708e-01
2.600157258112127945e-01
2.601716366752421239e-01
2.602884009945093391e-01
2.603919363503786055e-01
2.604662968915611998e-01
2.605858181275623187e-01
2.607270705446683712e-01
2.607836313918381332e-01
2.608821961164424774e-01
2.610188849831758251e-01
2.610563014346087840e-01
2.611141020037094362e-01
2.612994401010320100e-01
2.614348217581263789e-01
2.615973960557332889e-01
2.617773356901814674e-01
2.619070543634800519e-01
2.619469379472911807e-01
2.621909301429707906e-01
2.622861570186221236e-01
2.623942302187730613e-01
2.624984426687743122e-01
2.626580745257248717e-01
2.628874545085154724e-01
2.629657730321320885e-01
2.632018438670209459e-01
2.633575416423533655e-01
2.635775161000958322e-01
2.637094272711597576e-01
2.637635934696421769e-01
2.639272881928861336e-01
2.640567608015919054e-01
2.641977191976342398e-01
2.642171743982496546e-01
2.644118730623745694e-01
2.644695481163782391e-01
2.645481037867342122e-01
2.647088048954707729e-01
2.647220830157583915e-01
2.647728488688497750e-01
2.648412338000675215e-01
2.649789122542535180e-01
2.651123265300069365e-01
2.652124524104659820e-01
2.652909789275600394e-01
2.653800300554525204e-01
2.654814583923534865e-01
2.656512344884174315e-01
2.657081838782915373e-01
2.657927988296416855e-01
2.658595606756570806e-01
2.658913949226474616e-01
2.659501666237987783e-01
2.660293890545009088e-01
2.660834504392177724e-01
2.661737356501646667e-01
2.663084632150102271e-01
2.666048427678670008e-01
2.666598227460890147e-01
2.667497280342242538e-01
2.668932333731901529e-01
2.671112989209575295e-01
2.673091603286200657e-01
2.674812143665538100e-01
2.675245260108279899e-01
2.676603632353187212e-01
2.677362812175458906e-01
2.679334127719846803e-01
2.680224271104495459e-01
2.682451422047960055e-01
2.683683590077065029e-01
2.684265814924317040e-01
2.687130842395356600e-01
2.688411330464876015e-01
2.688969435554243725e-01
2.691985775361395161e-01
2.694347977947423312e-01
2.696187341545489558e-01
2.697139100551890767e-01
2.699221485803792175e-01
2.700946372397128314e-01
2.701453521102419320e-01
2.702988619661427228e-01
2.705854753301293325e-01
2.708404861543266540e-01
2.709348870292630496e-01
2.711231623934063917e-01
2.713707364793970234e-01
2.715119570547595007e-01
2.717806411262679855e-01
2.718262711519415786e-01
2.721133671221708239e-01
2.722172953593127165e-01
2.725966276986796499e-01
2.728370857923210213e-01
2.728785241925965055e-01
2.731365083371235514e-01
2.733568665469173764e-01
2.736329054494829327e-01
2.738399660402391911e-01
2.741750994113745232e-01
2.744527754537817721e-01
2.746245902013755291e-01
2.750978987289751654e-01
2.752169128832688827e-01
2.756522491258625029e-01
2.759239791115232210e-01
2.766045345606337191e-01
2.768012123596583773e-01
2.771091082754877366e-01
2.774916170892021139e-01
2.779874865985042520e-01
2.784675784265356890e-01
2.788864402950500532e-01
2.795066426810727256e-01
2.803573883862130467e-01
2.811171584187353023e-01
2.817348323347307337e-01
2.824351485348434165e-01
2.853829964242737827e-01
2.858052981013606830e-01
2.864567097208097213e-01
2.866941657062105353e-01
2.873774449109369744e-01
2.874630165139470117e-01
2.879971716891521760e-01
2.882594423637259151e-01
2.883058171424467409e-01
2.888557720391374817e-01
2.889310571681101836e-01
2.892089888118835050e-01
2.895238391495574826e-01
2.897895741687676052e-01
2.899128366077231567e-01
2.906141638416086526e-01
2.906900398586701462e-01
2.907672031041717009e-01
2.911480901577067071e-01
2.913610461537874396e-01
2.914989923200627109e-01
2.918140123044798973e-01
2.920806756969901441e-01
2.923640877622165624e-01
2.924689701193163849e-01
2.927106416849781789e-01
2.929631992270044227e-01
2.932413013966055360e-01
2.933625333842012628e-01
2.934411937111022217e-01
2.935841729287066437e-01
2.938652246201960416e-01
2.939202751475764597e-01
2.942270681666594445e-01
2.944543721043567652e-01
2.946638901373500596e-01
2.947535104113503390e-01
2.948597214752749496e-01
2.950014406422994950e-01
2.959499063108135264e-01
2.962028493029367215e-01
2.969102760828422616e-01
2.969683585237726797e-01
2.971756745518957521e-01
2.978787508527271921e-01
2.980242603315306216e-01
2.985395113423092717e-01
2.986386799427867000e-01
2.991881142103119950e-01
3.001883291881607407e-01
3.002709147280571145e-01
3.006791748216877114e-01
3.008560239965033523e-01
3.013171614854204261e-01
3.016187237211417349e-01
3.018623217335408837e-01
3.021764159027268137e-01
3.022603736998158430e-01
3.023852098390874543e-01
3.026215296141618882e-01
3.029483019388894416e-01
3.031257138312760668e-01
3.034026506169824611e-01
3.035518570573446651e-01
3.037169131613051132e-01
3.047285961783973152e-01
3.050407869713638309e-01
3.060765521205325301e-01
3.062221950865715581e-01
3.067770931433951853e-01
3.070492024614461801e-01
3.081925620672867350e-01
3.088445388889927701e-01
3.097644811087417738e-01
3.101601094966008887e-01
3.105194889222907539e-01
3.115890852789575671e-01
3.141134419287234802e-01
3.150087489119454132e-01
3.175168296299412107e-01
3.235324891137382197e-01
3.247083913013667500e-01
3.261275706005382080e-01
3.265184665776923456e-01
3.273487381052625489e-01
3.297282740478530982e-01
3.298726991432060496e-01
3.306489807658679059e-01
3.309149016731024462e-01
3.315270830381812361e-01
3.341503395457517955e-01
3.351153269796572909e-01
3.380668679576661617e-01
3.381906413870059414e-01
3.394725389914848845e-01
3.400954540033355178e-01
3.413516028668590607e-01
3.440892185934270042e-01
3.465932973140051221e-01
3.634786067362327788e-01
3.664172735849910989e-01
3.760537482554272559e-01


==> anc/Fig02_T1_displess_j0.0_L14_yvals.txt <==
1.758784246875772783e-01
7.462540540590986149e-01
8.577174821611236455e-01
5.730525929818296449e-01
6.299092045181030608e-01
6.470907685460811631e-01
-2.534890891271036062e-01
-8.564480209266135402e-01
-1.106598053116699454e+00
1.202303543498254745e+00
6.056106262815175167e-01
7.681869848372290255e-01
1.512874285962046150e-01
-3.342495575706885824e-01
-4.012419570026824478e-01
1.251759681658608292e+00
-6.085933246762197379e-01
-6.061489189722001347e-01
-7.407226070435133369e-01
1.139365173925202646e+00
-9.691433659042991700e-01
-1.090094037945366301e+00
1.312938491176347533e+00
9.452245603838075327e-01
6.163052815496529169e-01
4.066149067194880784e-01
8.207552019632494145e-02
2.166364559916343913e-01
5.975183082523288780e-01
-1.110350614526045138e-01
2.134048420994816564e-01
-3.960392754502293777e-01
-2.326937694715498495e-01
9.398673255860044984e-01
-3.810339187190121546e-01
-6.083593955785558671e-02
2.247473805660033519e-01
-4.128320928164103676e-01
-4.107084115089976173e-01
2.229052204866175946e-01
1.693063495432748922e-01
3.187963205844616676e-01
-6.725862805826036128e-01
-9.604508689378248310e-01
-4.119641380347862508e-02
-3.818012414726796450e-02
-5.469539976314811147e-01
-4.207249246737517212e-01
1.136905423626032530e+00
-3.432344431481793579e-01
-5.538931366588345506e-01
6.990880968150887664e-01
1.101919896611345262e+00
1.339206096969016158e-01
5.343693483892236751e-01
3.419228381776021064e-01
6.888582091215192382e-02
3.014230056040292927e-01
-2.097880428912631823e-01
3.597062963496749366e-01
1.140354014241606734e-01
9.850721667650635949e-03
4.264711991969022953e-01
9.400431683137124017e-02
-1.053913299025123658e-02
-2.795279979880432863e-01
-1.643626044693784899e-02
-3.104194853276689425e-01
1.715929241635462954e-01
-3.458502924704019987e-01
3.930054369613933396e-01
5.733037377664357281e-01
-4.559620552987770914e-01
-4.442386806547561628e-02
-2.971569363955215426e-01
5.544660527291671581e-01
-1.586437083652298963e-01
2.903788324254373276e-01
-1.645148337553987983e-01
-3.875795824827866776e-01
-3.356355462606422368e-01
1.368906032205919054e-01
2.025444415523207919e-01
-3.635079471148914276e-01
1.385310640502812829e+00
-4.336845662850351973e-02
5.525835428995431453e-01
-2.285888852336660226e-01
-1.773751398196452833e-01
-1.753394272508513319e-01
-3.959457804642298462e-01
-3.372306751068052666e-01
-1.340174094615605438e-01
1.358917160831915050e-01
-3.693963754514594799e-01
-2.757193490358486598e-01
-6.068089417436084432e-01
7.014939658464169892e-01
-3.292139244784487717e-01
1.028928470687553220e+00
-6.808306863303921208e-01
4.952333287261058703e-01
5.321785467904514011e-01
1.061418516689973224e+00
2.771484497983192630e-02
6.579414240167502648e-01
-5.911319228791693525e-02
4.718968367725844271e-01
6.421689192217576447e-02
-4.787496496486357556e-01
4.831790477416926244e-01
-5.098356335382873972e-02
5.323180885743510338e-01
1.779134298186692276e-01
2.243489772150546180e-01
1.122372006581639214e-01
1.170764393846428914e-01
-2.464055394479455069e-02
4.320095864362565041e-02
1.888774832540930648e-01
1.258188730771442332e-01
7.756468281765759032e-02
3.149995288403050209e-01
2.243563738706844946e-01
1.924822706545563089e-01
1.165093932793144355e-01
6.381433682130775997e-01
1.705045057149479071e-01
4.924989499436612794e-01
5.744253377863719340e-02
3.961745899973708185e-01
-2.021453431339861051e-01
1.500890234673100676e-01
1.034535792070839649e-01
-2.018744276631534162e-01
1.471303157325191402e-01
6.988882441919423982e-01
-4.369048016193335382e-01
5.079762225866127912e-01
1.880753558333025932e-01
-3.492070353765404367e-02
3.026844944037064833e-01
-2.705121848175955912e-01
-7.806444526850346566e-02
1.254526667018572572e-01
1.705777835542389084e-02
-3.281713417463773957e-02
-2.232052013492363818e-02
-6.660076014787521537e-01
-1.470476319956782463e-01
5.058575023887393329e-02
-8.010487654913253999e-03
-3.598455641837864927e-01
-2.224084729576076558e-01
-1.818564585586834592e-01
-1.180128778434853948e-01
-3.985261836785974343e-01
-2.107454985543084358e-01
-1.945861948395010421e-01
1.537604382516316870e-01
-2.505003546358237076e-01
-1.102795643449815816e-02
-8.728662074863352549e-02
-1.658466264631326959e-01
-2.803371530115637000e-01
-1.062120301466226824e+00
7.072431165829985711e-02
-1.400046793142330603e+00
7.787941338163378857e-02
-4.336101470818356507e-01
-8.135694023236145211e-02
-4.025143648829570542e-01
-1.495388854586838234e-01
-7.930107701957264110e-01
4.321059038781565609e-01
1.009362213784290585e-01
-1.314861901510928632e-01
1.523770225287283397e-01
-1.105113164671842041e-04
3.720619053850922064e-01
1.054058017024156885e-01
1.689945829781240028e-01
2.321657901099924981e-01
2.733896890849742412e-01
1.789383687923342126e-01
3.319345866872250306e-01
2.980476490549929802e-01
1.418369863095251815e-01
2.504277225829089626e-01
1.798017925272920037e-01
1.436996189897234988e-01
5.802760883807706049e-01
5.436129642081874991e-01
-5.084708571620262518e-02
5.090392449521672358e-01
8.795635767434345498e-02
3.728448116502044440e-01
4.889542000639834907e-01
4.948556634672006682e-01
4.077468830808613776e-01
2.024838435380676704e-01
2.895722576556135353e-02
1.030110795191395978e-01
-2.185471217037000813e-02
-4.057297213976534395e-02
1.748042497771537251e-01
-1.308886125295125047e-01
7.009987871491137057e-02
1.595335569157382005e-01
9.571524783161707017e-03
2.224831237291836628e-01
1.288484141320508924e-01
3.275431941420946513e-01
-1.291458618712320594e-01
2.987346924541077198e-01
1.292726403071912389e-01
4.555391628700377615e-01
4.892874902417965188e-01
1.897981581659793637e-01
2.274488625517891160e-01
-2.319894829899651553e-02
2.035634571774689455e-02
2.332336249360474345e-01
2.272967913999746903e-01
-6.343336953189571137e-02
3.609847806224149025e-01
1.966519254401727368e-02
1.469518178845044265e-01
5.687276655857524676e-02
-1.246420173419137828e-01
-4.365887396027211265e-02
1.154855273110142466e-01
-1.069064356423251178e-01
4.302867929383108470e-02
7.893833581356465845e-02
5.169366563761427363e-02
-2.732554363361999750e-01
4.619204650032271986e-01
-6.438837581342181371e-02
6.355904842174200930e-03
1.165123469959349206e-01
-4.886082996211079527e-02
-3.303840257374893175e-01
1.013504886014066908e-01
-1.452424779962884285e-02
2.550613083211263343e-01
-2.374720749293008082e-01
-2.229647210986681477e-02
1.092456240376937227e-01
2.296423203682448552e-02
-3.057505951834340041e-01
3.000801553013065365e-02
-2.553786331714616997e-01
-2.380636943043556164e-01
5.591977883311548547e-01
-3.811166185748792734e-01
-3.169354007011966901e-01
-5.828957310958381433e-01
-3.023569273016761261e-01
-3.128634337073436522e-01
-7.533699492095816130e-02
-2.675303041214530109e-01
3.609542054580672232e-01
3.922245284003416654e-01
-3.009718185280380043e-01
-2.066731179534925800e-01
-6.322511053080451804e-01
-2.454175445041551218e-01
-3.467280987509566703e-01
-2.616577025952778190e-01
-3.175818389273862841e-01
-4.861329705366942977e-01
-2.329177279483659879e-01
-3.187643354588150513e-01
-2.195929817949557883e-01
-7.927446848400186707e-02
3.121207775099320639e-02
-3.557925365330049106e-01
-7.998557125434087312e-02
-4.379804338054767154e-02
2.385124453420168211e-01
2.427907941586942946e-03
-7.067911799564403630e-01
2.462034918031529296e-01
-3.260546838027760241e-01
-3.405676957767237445e-01
-4.723835048817160570e-02
-1.149869109559881059e-01
-2.495751987196066779e-01
9.058386803225237927e-03
1.278502222349603146e-01
-1.925241264652009093e-02
7.536944475753006856e-01
1.826918887188050400e-01
1.507645338365466159e-01
5.994800725145875697e-01
4.017660099330195300e-01
-4.542938998012518992e-01
-2.585654718414258646e-01
3.527099539033674847e-02
-3.745865202220943768e-02
-9.830554929102429396e-02
2.106787903696840381e-01
-1.181289487746761957e-01
-1.427513630536613454e-01
-3.121234479052690802e-01
-3.812092667655800904e-01
4.494949376979926609e-02
1.415355976633654068e-02
-3.269874144337845401e-01
3.396894702746279249e-01
-4.635764053938033480e-01
-1.141356359526769948e+00
-2.725381885276230709e-01
-6.363587552603480191e-01
-9.529185247784420498e-02
-2.234084027272582873e-01
6.414589315007195314e-01
-3.812992342080058772e-01
-1.382899306649624793e-01
3.317962370599019661e-01
-6.535466123319969567e-01
-1.910541508699068469e-01
3.496159427266386510e-01
5.816623488081182902e-01
5.473417456445347495e-01
-4.562202853034411087e-02
7.474861540031263810e-03
5.624479645256580396e-01
8.093331523233214808e-01
5.038955659273164356e-01
6.157585752327653372e-01
2.616854564971262120e-01
3.308130129791624907e-01
2.637579551640032993e-01
1.419651449566147750e-01
3.657922741704597858e-01
1.164591625135231456e-01
-4.824802433245363453e-02
-3.140580061533721629e-02
4.875230029380009378e-01
-9.384263390214191147e-02
2.488019369751595378e-01
-1.330972236040349754e-01
2.271980271014403807e-02
-1.123707105395031075e-01
-4.310383216372121705e-03
2.386864190995656998e-01
1.274769374476500128e-01
2.215536012855343351e-01
1.430619685563072896e-01
7.102222153138369742e-02
2.734669450351541742e-01
6.490472655971775140e-01
8.187137541842030158e-03
4.927564473901192565e-01
4.002433276598354461e-01
1.027819893394420064e-01
5.428855160629283416e-01
-5.436209943805321576e-02
4.757696259314014159e-02
3.514422584888548529e-01
-6.187970385809886398e-02
1.997782435331263984e-01
2.421163993078863652e-01
2.024459526876145887e-01
2.406257568458802509e-01
2.344793719817514221e-01
1.634414972175513292e-01
1.283512863943344351e-01
1.016475538680402385e-01
9.313784609548141080e-02
1.561448073686393379e-01
3.257026140476417808e-01
4.415264569946392159e-01
2.786581733432456076e-01
2.281535298270059853e-01
2.856150369499705355e-01
1.456212326811713587e-01
1.694464990772449886e-01
6.771524227057486300e-02
-1.645850225934678696e-02
9.987150512760033239e-02
3.973871178709758450e-02
1.569626043290134332e-01
1.396892755628336702e-01
5.879236767464995211e-02
1.958037638652008472e-01
1.557501890639996223e-01
-4.885680698748123829e-02
6.114313066461107837e-02
1.881346482797628950e-01
2.199119517235945676e-01
3.364004070514793332e-01
6.748418752047914693e-02
4.094052557785339830e-01
2.038153965664539213e-01
3.138530976262769445e-01
2.576656048810855304e-01
2.817512043803198085e-01
7.925312851157743921e-02
1.684158269538973407e-01
1.809602668348243293e-01
1.745527274393838049e-02
4.953250886281756332e-02
3.137314525524566577e-01
5.144878199996012480e-01
4.315303902442354372e-02
3.447482740703033954e-01
3.159886414035322777e-01
2.013981670048340111e-01
1.328971384136705680e-01
3.489219376489691854e-02
-3.708505757874422382e-02
1.518141242797755863e-01
-1.334398385710424129e-01
-4.151923682453909081e-02
5.139545183685995111e-02
3.954955116271625937e-02
-6.858165207271127439e-02
-4.938105428780760475e-02
-3.263996324605614729e-01
-1.494018484093712074e-01
-1.269251505048290263e-01
1.356445664054048150e-01
1.037313483736843484e-01
6.983765794840389451e-02
3.379556041178773118e-02
-4.136126502615826706e-01
-1.498684031447009880e-02
3.237752758099383954e-02
-1.429977604598137719e-01
5.604623759447252551e-02
5.854673417435237760e-03
-8.603828246234698773e-02
-2.595269045123110851e-01
-2.876592692158472242e-01
2.401669697648224633e-01
-4.441966905696900225e-01
2.721465172678166899e-01
-2.034824855742714891e-02
-1.409361782071424096e-01
-2.943887071889367824e-01
-1.751656393599866635e-01
2.284077187955600163e-01
2.778879289779279810e-02
-2.073499369467659004e-01
-4.997219824202776550e-01
-3.293826854799444814e-01
-1.378176110246044361e-01
-4.015820376623221999e-02
-6.592379641198120588e-02
4.933771808317145152e-02
-5.891427312975472397e-01
-4.994710647152312416e-02
-2.259805348066384334e-01
-2.679912417303904060e-01
-3.307240999116860536e-01
-1.974242002133334561e-01
-1.628117896312995250e-01
5.762255124721304272e-02
-1.320705542184326398e-01
2.474413234835697584e-01
-5.799208411454802314e-02
-2.641432909462678169e-01
-3.174861694078070506e-01
2.095180402307416923e-01
-8.605147446453544069e-02
-8.997652699452132752e-02
-4.661597639873777538e-02
-9.383695497758787196e-02
-1.086325396787386072e-01
-2.087793188439390213e-01
-5.198694177463963201e-02
7.039721610953543485e-02
-2.448569625980224207e-01
4.788246799709180296e-02
-4.094173959852700356e-02
-1.601132066296356848e-01
-2.050544005057824415e-01
-2.884994714574304897e-01
-5.267967161007449661e-01
-2.819986436372436123e-02
-5.605159469491086677e-01
-1.373536438247782154e-01
-4.447359154346144927e-01
-3.110877500155057596e-01
-5.078911075679569676e-01
-2.806972810155318188e-01
-3.254305200401157172e-02
-1.581275191496177568e-01
-4.726278171360137614e-01
6.796877522424144002e-02
-2.167689331717706502e-01
-1.534520207268757208e-01
-4.000003620394808612e-01
5.477232615264435861e-02
-5.446226414835549923e-01
2.526065619723963929e-01
4.699539895362638831e-01
3.460459771131394469e-01
-1.215324516797301330e-01
-4.512639840495031862e-01
-3.518014870086165757e-01
-3.560709112179207270e-01
-9.395335949126425168e-02
-2.098168384833611066e-01
3.713334000774904387e-01
8.755927872268444434e-02
2.153402015214765652e-01
1.292278962869081171e-02
-4.848286100063810278e-02
1.579149460074848743e-01
-8.708987884399883583e-01
1.187136781199269742e-01
-1.228191427137009656e-01
-3.840550247008914925e-02
-1.215748121095928391e-01
1.928112535697595609e-01
-6.302404544663322561e-01
-3.006129896069799079e-01
2.297033408287594558e-01
2.888556218931838671e-01
3.325567136933206547e-02
2.319665337819957207e-01
-5.440988995021540653e-01
6.381934528462489264e-02
-3.466545338571183077e-01
3.157795124848084001e-01
6.436808580836436700e-02
2.009757695259687671e-01
2.858662888181440209e-01
4.144680006028482466e-02
2.762492921784935329e-01
2.628589579989761837e-01
3.601871476200903532e-01
1.696069418181360144e-01
4.354614581365194859e-01
1.330655567433609299e-01
2.469440355011691401e-01
2.364301947618575039e-01
2.970389856923917882e-01
2.834233452111322715e-01
5.764749823137241824e-01
1.580316210081529060e-01
-1.569670192116337168e-02
6.462161915583497507e-02
1.436748821210220572e-01
4.857108082185278564e-01
3.709855229687469141e-02
3.568986527548491661e-01
3.913779853316557422e-01
2.498082726164213216e-02
9.152190064865026176e-02
2.117365078316413851e-01
2.567442036920263848e-01
9.609097200195483579e-02
9.931663923272965322e-03
2.004813306364960357e-01
2.628507379438619895e-01
2.677602604398817143e-01
2.660234580096205725e-01
2.190115734676792159e-01
1.490830172032990564e-01
-4.258785348443953206e-02
1.875870254106195845e-01
-4.846882118621363700e-02
2.025558987122833832e-01
1.550725882198297767e-01
7.875398657285004322e-02
-6.561012795639305228e-02
2.778668567294841768e-02
1.527614388655479660e-01
1.107492168755894700e-02
-2.145430919625875357e-02
6.414416959406123164e-02
1.997916964643110110e-02
3.843433778246622360e-03
-1.307457898493103940e-02
1.650600861912098483e-01
5.569759729260613523e-02
1.324647172139983009e-01
1.867271538653130225e-01
-1.588596455136026542e-01
-1.877236032675496102e-01
-1.646998625768402724e-01
1.721187161267260513e-01
-1.028032840190882535e-01
1.034402627522649082e-01
4.711277110828833437e-02
9.967138243898802930e-02
2.683149314862460222e-01
4.340769412172457847e-02
-1.331971711292787366e-02
-9.258759599112275501e-03
-8.613041660880066397e-02
-4.778427431607907422e-02
-1.448189946963455432e-01
5.325702953518594018e-01
2.101243498836720958e-01
-1.765872880141030332e-01
1.476958724268846723e-01
9.662471793666004005e-02
7.191565764221273527e-02
1.166582595785403409e-01
8.660745243917002123e-02
3.009031852908440260e-02
-8.184028496183472223e-02
1.696192858801349457e-01
1.784599726119154850e-01
-3.830923446207201710e-02
6.413416133661822838e-02
1.773095357230335956e-01
-5.463106643448130406e-02
-6.987539051695736136e-02
-1.006115928984653296e-01
2.015938923636846625e-02
-8.204467043469790277e-02
1.554546436524290864e-01
1.634012539846043666e-01
3.791184231278563101e-03
6.276817843001383790e-02
4.211016546232258101e-02
3.552402376694033942e-02
1.145034347064552566e-01
2.240535678548866982e-01
-1.342752630434617678e-01
-3.717526922101857534e-02
4.286379813092895674e-02
9.325509789114229398e-02
-2.112517115715544791e-01
-2.432333097391672916e-02
5.390759840952383253e-02
3.276871761063730737e-02
-2.025004225669578828e-01
-7.213575358068734233e-02
-1.184149586905616641e-01
-1.252222563181289161e-01
-1.058874225079731723e-01
1.505582327897918814e-02
7.979860746866829224e-02
-1.958926029975677219e-01
7.489184647536679951e-02
-1.277931989024325976e-01
9.295489116077976233e-02
-2.135838360338399577e-01
-2.185038507246969686e-02
1.521475253803985239e-01
-1.839743156906250843e-01
1.325523374235021701e-01
-3.914250595553198098e-01
1.752383220612762360e-01
1.049357579806958624e-01
2.133482382348668716e-01
-6.343766148648620484e-02
-1.400116707611707978e-01
-1.238992658030442645e-01
-2.169924451591002112e-01
-2.358343104642117993e-01
-1.553950276206929881e-01
-2.159398222981034204e-02
-2.267722486928835657e-01
-5.074039089783645151e-01
-1.846812693083152990e-01
-4.366978375846628652e-02
-3.086960889859289847e-01
-1.173566668660342149e-01
2.006991680717654380e-01
-4.811082157828025507e-01
-2.267818831942998714e-01
-9.959611143438119873e-02
-2.286675981436624983e-01
-2.108236654064146454e-01
6.140889727637602324e-02
-1.176609794407794951e-01
-5.605192819779609981e-02
-2.803133804690885467e-01
-4.740377241134140218e-02
-3.327657828407537544e-01
-6.636456954335985536e-02
-3.492259486284174930e-01
6.550821239202696267e-02
-6.686549402023549138e-02
-1.895511578120039342e-01
-3.161153083456689772e-01
-1.502786537472566020e-01
-2.238448484781989656e-01
-1.323545397103272625e-01
-4.345208451816821027e-01
-1.310951770685689077e-01
2.398524890568204046e-02
-1.136882605686859692e-02
-2.061100676348188165e-01
-6.211172799323186888e-01
-1.525422945193378454e-01
-3.107129786985126166e-02
-1.630135908667803071e-02
-2.843963533945444849e-02
-4.184308113831909648e-02
-1.733185847380307176e-01
6.082258081850200337e-02
-1.466827535951079620e-01
-6.595954364788721158e-02
-2.379806394656494017e-01
-1.335040286004523513e-01
-6.243752102632185164e-01
-1.234970932752701978e-01
-9.042053614669944006e-02
-1.740859011971933601e-01
-1.915763001794576759e-01
-2.834597104806919621e-01
-1.974914392136574437e-01
-1.060889885334670157e-01
-9.427979007778848619e-02
-1.485782791130794422e-01
-1.654266740250047441e-01
-5.098747965608410038e-01
-2.018431237633890318e-01
-2.489501023888009701e-01
-1.714171268759353550e-01
-1.068076864679084470e-01
-8.719729497228120851e-02
-2.592282538987322749e-01
-1.766544879676898994e-01
1.731939539781028325e-01
-1.683009799632138037e-01
-2.720280898878538745e-01
-2.055979686383218874e-01
3.490575191963297269e-02
6.301110376144675174e-02
-2.183779211188479896e-01
-4.059256400933278219e-01
1.261690093337937968e-01
1.080043670311702647e-01
-6.832786680278418213e-03
1.432049072933544720e-01
1.446775272747139462e-01
5.066132199400427694e-02
-2.981317874016360947e-01
8.247052768721593874e-02
-1.523801681958476539e-01
-3.220924403092200738e-01
-5.678899798414917266e-02
-4.340763998020900072e-01
-8.300488210481746232e-02
-2.629887234504596494e-01
1.449855735471107521e-01
-9.473751124790331934e-02
-2.375743931504217255e-01
-1.462982792241268315e-01
1.285310273060910891e-01
1.346259452881867769e-01
-7.941135998951472097e-02
-1.311591314219155979e-01
-1.246204615095528601e-01
-6.704642589862400137e-02
2.787101794883322103e-01
-2.486421891496587988e-01
-2.654127976914909537e-01
-1.946782075707178261e-01
-4.430680629466786369e-02
-9.344541375304844799e-02
-1.291645631482937762e-01
1.435626880008663009e-01
-2.601918108963938159e-01
-7.265878455411474424e-02
-7.543894010824243879e-02
-8.473672735015330693e-02
-9.826028903222353006e-02
-3.501010241695388103e-01
-6.303609419560713377e-03
-2.619928183146881251e-01
3.625541089060799888e-02
-1.066952798872174285e-01
-3.377593510146256195e-01
1.051808038225736236e-01
1.123878634218049705e-01
6.017121665763146277e-02
-4.715366811611487047e-02
2.669256336042135080e-01
-1.613480977484330059e-02
1.456505397095262389e-01
-3.990838205386988968e-01
3.236922696532010257e-01
1.773185821868722978e-01
5.303980361418333261e-02
1.916253228458537627e-01
-9.577349205248122943e-02
2.756190225923679238e-01
-2.926207745023826634e-01
-3.107450566042049278e-01
-9.375660396144507025e-02
3.345334340359673031e-01
-3.951238475135926409e-01
1.349884994901520419e-01
-5.573876482911521019e-02
1.188567471949549814e-01
6.353185393951481241e-02
1.392901688604866184e-01
1.981700238658060109e-01
-6.561469689023780028e-02
1.615214556118203526e-01
-7.128934158125509180e-02
-8.387860099760312271e-02
9.177781286179531595e-02
-1.681659321146663499e-01
7.888009025136569208e-02
5.207995018189929270e-01
3.588794424521222770e-01
-9.534317261495944829e-02
2.691555892867714128e-01
1.129630582739855060e-01
2.390531072075695665e-04
3.845500738206411757e-03
1.719044132987818108e-01
3.513784997836408297e-01
-2.061239553762599791e-02
3.091341122180801260e-01
3.612693575207746588e-01
3.431325191693039289e-01
1.944186944051362331e-01
1.990872324944181204e-01
2.353144388347619131e-01
7.810700639781127386e-01
2.790994514742652921e-01
9.830083220920161902e-02
3.881172294476050166e-01
1.079311270238525813e-02
1.932821838717707630e-01
1.740059884426209125e-01
2.600479744607843147e-01
3.863779692345436501e-01
1.172211200503139317e-01
1.199857815175227466e-01
-2.471723492620273577e-01
-6.992747102602819842e-02
6.084674874473717382e-02
2.924346769618504371e-01
3.584031381861096238e-02
1.976181174303625384e-03
3.787873253648390420e-02
-2.161810088904922433e-02
-5.571443535648118450e-02
1.924142655087827947e-01
6.412572884934400474e-02
1.132752114715415842e-01
1.131453302083424289e-01
3.239877511492986195e-01
-5.147268752958439504e-03
-8.547865610065877306e-02
-2.531333440594112361e-01
1.620540968513260460e-01
7.029957732316645391e-02
1.821618923842590887e-01
1.068247636264694628e-01
5.112193349275940407e-02
2.373741894360008042e-01
1.904358446781755920e-01
1.848779834809760603e-01
1.621313951096914063e-01
-3.294821968661862388e-02
2.497118748191582555e-02
2.845524646547901160e-01
1.432642683641637826e-01
2.173515609090791445e-01
-1.136811015867313264e-02
5.164520124611961943e-02
-5.581289459893901128e-02
7.544987491222795994e-02
5.608291355574804467e-03
2.285268262111035675e-01
1.012748889719833484e-01
1.613146544253442061e-01
9.330490488196620247e-02
1.058140778806771487e-01
-7.231723007627656463e-02
-7.997550367794709070e-02
-1.038932163609278952e-02
1.312814689056021056e-01
1.463130227386721105e-01
3.162789577488654968e-01
9.825320722225530656e-02
9.175790986271566141e-02
1.931009494138865301e-01
3.971860243457909223e-01
3.361628329482012068e-01
1.347735559587157628e-01
-2.823719874912790084e-01
1.041651957367864256e-01
1.284078517372720385e-01
1.609214496785046078e-01
3.987113830191836572e-02
3.758501104718386249e-02
-1.896059197937104701e-01
-1.196576947724728446e-01
5.089193239782128370e-02
5.645838710815281880e-01
5.178005922415759854e-02
5.189600710358715369e-02
3.229680312114052154e-01
1.481789287686336720e-01
9.269496146249539548e-02
3.922351036865529689e-02
8.098323502761556325e-02
-1.376474971228544564e-01
4.949807993838233749e-02
3.739667792296953036e-02
1.375891104397543863e-01
2.270527431743470659e-01
5.888351228918732583e-02
2.697514322968697642e-01
1.085483156320355413e-01
1.892887026591080768e-02
2.035141524930453583e-01
2.733480877916217300e-01
1.890462800962891821e-01
1.318816405731306762e-01
2.196776947414523229e-01
-1.892906609393798026e-02
7.879484091697559756e-02
1.810293354637641516e-01
-1.691251423252858668e-02
2.778395208828794982e-01
-5.296844947722224167e-02
1.371655965751804318e-01
4.477147698007921672e-02
8.585428837513033040e-02
1.713072856011628453e-01
2.004889008789992877e-01
-4.429977460295887737e-02
1.483224434448489892e-01
-1.146617141776818706e-02
8.080218938102153026e-02
1.357437582210301863e-01
7.332032939862900833e-02
1.718548481909828729e-01
1.364222886375872079e-01
1.432853431850535653e-01
-5.060161207321963069e-03
9.297412410965873175e-02
1.173874887012977819e-01
3.285165582177670962e-02
1.607870416473285158e-01
1.914777020634123583e-01
1.145198267775810741e-01
2.115622862390669212e-01
1.898659703655816433e-01
1.236553333546980965e-01
7.071858998329855206e-02
7.069106246012742643e-03
3.189544774211684475e-01
2.458682681572925410e-01
5.480483738088087059e-02
1.755485932432420404e-01
-6.324840008968965477e-02
1.918507334263224451e-01
1.256730780788254398e-01
1.022037298561403046e-01
8.297106169960523359e-02
2.656906121228933548e-01
1.275971455529830434e-01
3.988216979880210983e-02
-3.556173776844422096e-02
2.467568655791979593e-01
-7.103256886617013988e-02
2.133873155287302481e-01
2.742490737743381590e-01
2.171098067635623685e-01
1.702136282947684931e-01
3.079050564209127872e-02
5.689020787187969164e-02
2.614034147502878325e-01
1.262922124299424298e-01
2.129493772073288438e-01
1.768104165420562035e-01
2.456894892925262919e-01
1.847873869322576301e-02
-1.188791256268035461e-03
3.339418293809360422e-02
5.327936922623528054e-02
2.475562656086083002e-01
1.331669300681283252e-01
6.682999353690127764e-03
1.524413431765705706e-01
-1.610255607784064347e-01
6.042946315566436605e-02
1.109697528076346584e-01
1.429603379531162732e-01
-7.177166973985364164e-03
1.191945062645985293e-01
8.027777041765733756e-02
-8.777639442836580874e-02
1.696021765931584324e-01
7.062716108767795598e-02
-5.548605276642310652e-02
-5.439808728877053301e-02
1.239861451243914475e-01
5.498877705724599524e-02
-9.377746886983444330e-02
1.197710455337112900e-01
-4.686787171576044242e-02
-8.312707210109868128e-02
1.080718439690194210e-01
2.829567436792863044e-01
8.701831477247784496e-02
-7.486332939207439308e-02
2.148655249722454808e-01
-1.684007750356647515e-02
1.434804702785919548e-03
-2.579019934092510388e-02
9.262440606776399521e-02
-1.874379364122095715e-01
4.590054335766227678e-02
-9.253612796311488572e-03
5.826811893990854752e-03
-7.205303309451363547e-02
-1.559280727075389606e-03
2.422388295510502221e-01
-9.369244051509741100e-02
-3.054878935584371957e-01
-8.441075115300676612e-02
-9.539775504318197263e-02
4.425068614077653367e-02
-1.908795516053176100e-01
-1.261049445365632071e-01
1.225320733663991246e-01
-1.230027118927961988e-01
-2.069748373432551414e-01
7.394923439814191091e-02
-2.668971228516214822e-02
-9.396308086959555272e-02
1.125549000213061160e-02
-1.667950245489371597e-01
4.956035631015555387e-02
-2.378106281092831065e-01
-1.633642575545854111e-02
1.507497407863047593e-03
1.047168734610245400e-01
3.723200289873452445e-02
-9.129342401390183603e-02
-1.005861600879071616e-01
-1.361526238295089619e-01
-3.326810036527508979e-02
-3.563955157130100498e-02
-3.598326703601011367e-01
4.367087004280212348e-02
-7.391524793296667950e-02
1.147129202339664811e-01
-1.045808657238653109e-03
-2.532868306751857521e-02
-7.676263382641689004e-02
-2.665063608830174346e-01
-1.739773694268671733e-01
-2.359472733252067911e-01
-4.248089136296525070e-01
-2.943233059103193550e-01
2.109117454028071326e-01
-2.382075070365670955e-01
-6.044123684925269135e-02
-1.486666159229050321e-01
-7.728563761943579857e-02
1.434987441573213653e-02
-2.063592228346661783e-01
-2.117600085203872051e-01
1.164878917974621932e-02
-9.504462072993755117e-02
1.201357135609623233e-01
-4.963679018158203005e-01
1.711231737192263694e-02
-1.486302328343677148e-01
-1.567244354046500379e-02
-4.687006519902382068e-02
-3.536291751085707258e-02
-1.226768476320929530e-01
-1.710554081872940960e-02
1.656159708348376933e-02
-2.258821133344213888e-02
-1.764834544709410064e-02
-1.620905428759733535e-01
-2.851477880159029032e-01
1.377407716109124713e-02
8.336131896569239086e-02
-2.816547656168644775e-01
-2.288043508809048943e-01
-2.612073295131511208e-01
4.010174768563631170e-02
7.610446265134811206e-02
-5.632963677881151071e-02
-1.343459306077925408e-01
-1.741079617287695502e-01
-1.865996761484000621e-01
-3.411666407529485578e-01
-1.315400398204356613e-01
-2.602683796498136970e-01
1.075730747014796013e-01
-5.707978242286891601e-02
-3.760544890385885686e-01
-1.470751925160019569e-01
5.180821956980614929e-02
-5.039931767461061640e-02
-2.075064476522739051e-02
-1.513447522848405946e-01
4.669090725665143299e-02
-1.696473873434613255e-02
-2.409985544993375195e-01
8.212469939690351939e-02
-2.199358018677505522e-01
-1.606111310956849503e-01
-1.696842065220674212e-01
-2.296088236529255505e-02
-6.178591808230245175e-02
-1.294987932761970661e-01
7.514975471314677691e-02
-7.206779859574218017e-02
-1.342686534977412804e-01
3.905707815444345310e-01
-2.508970205467534464e-01
-2.508672096506794902e-01
-6.809592105200934498e-02
-1.686387173134663298e-01
3.910290833739798327e-02
-2.957639610273185560e-01
-2.620111005506766677e-01
-1.668633775874745623e-02
-9.742159253737291136e-02
3.167597281938610426e-02
-2.481976928749581035e-01
-3.017774890090531570e-01
-9.047172229763955631e-02
-1.270660836263693208e-02
-5.293132780521300762e-02
-1.089247205040301814e-01
5.492242951270467910e-02
-3.230101387146908087e-01
1.391019623000177008e-01
-3.322969304375287397e-02
-9.538233885700000969e-02
-3.143483078890852989e-01
1.239656026403107431e-01
-3.235579714976831722e-01
2.048095021440178923e-02
-2.101494884854263334e-01
1.195489659451636072e-01
-1.503562708312823903e-01
2.149579457062092136e-01
1.498990411747496421e-01
3.448275251515733192e-02
2.486904548753478550e-01
-1.487771912481664072e-01
4.637029482869555949e-03
8.068289135248454813e-02
-5.467303506705378097e-02
-4.756388785708920430e-02
-9.930610902535828843e-02
3.404543892362044133e-01
2.381425759600863321e-02
-1.564429800147190408e-01
-1.281037560922522189e-01
-2.039707037819726010e-01
2.387516990729678101e-02
-1.333852486400177173e-01
-3.284098238627272126e-01
2.577415957108113442e-01
1.095656163725205884e-01
1.847778022053080393e-01
-3.483221712602153075e-01
1.680218838077127477e-02
1.875994628998132463e-01
8.384508868612881860e-02
-3.045978921406485851e-01
-7.029681630659012637e-02
-2.836591676477396851e-01
-2.749250933447351941e-01
-1.957303575226054804e-01
1.682126509437179840e-01
1.188672436029667295e-01
1.609799652491344379e-01
-9.666067812931432301e-02
2.793655368838671160e-01
-1.078725150879034367e-01
-8.172794371669480501e-03
8.828895323358944280e-02
3.784877891126364052e-02
-9.943115408363904090e-03
-1.348366526825162115e-01
-3.887433276672355026e-02
4.085071106360983750e-02
2.101907281766322577e-01
-8.968880287883410074e-02
-1.271076105102644238e-01
7.298594762926546853e-02
2.010337661692142633e-02
1.290506670317170534e-01
1.220358414067464481e-01
1.138009117702770689e-02
1.624933470426114142e-03
-6.184036065512312115e-03
9.942254889602622492e-02
2.662864499238855667e-02
1.929161037301635739e-01
1.491326501382268799e-01
1.566113248412925318e-01
1.682710147677609624e-01
1.355344236237103484e-01
-1.685625909525444513e-02
2.414145659456594650e-01
2.859080553576433537e-01
-1.696230020421442058e-03
1.873290633640043931e-02
1.216019184521157509e-01
9.476812477897567089e-02
1.294868193773841547e-01
-1.565057797856177300e-03
1.444084487263135874e-01
7.585891916264300705e-02
5.994914360116605084e-02
-1.935445619063028699e-01
1.337554492748682100e-01
-6.477318507332212316e-02
2.445218379833674349e-01
8.736112295142715867e-02
1.009490039479921941e-01
6.686972364736722130e-02
-1.213436459786330218e-01
-4.137400553978588108e-02
1.369564850766686326e-01
2.962576893623001806e-01
-1.104700172043325407e-01
5.279425143038300045e-02
9.842316959313357483e-02
-1.363286960578221629e-01
5.855197992314033380e-03
2.291633409707208302e-01
1.833281911414106832e-02
1.113688671361144807e-02
-3.554537204293268388e-02
6.851217319131565342e-02
1.825066348113123238e-01
-4.097909982030669557e-02
6.312873724196715886e-02
1.834079575685108876e-02
-4.165540297918835649e-02
-3.565212551155098886e-02
4.401733448193151377e-02
6.360398115011984058e-03
1.503000068594773919e-01
4.409907942103181988e-02
1.738814919732933617e-01
-1.866788580987928658e-01
9.320198640181907856e-02
8.750690965097322749e-02
1.214504945610798831e-01
-9.228020044166522842e-03
-6.418205966931214701e-02
1.592049111194243638e-01
-3.066736752363896472e-03
3.059897484645607846e-01
6.774152118947912582e-02
-2.573959942518734278e-01
2.367959745835736610e-02
4.671677283495555277e-02
-1.450695524085706713e-02
-1.708471443903097631e-01
-3.941817849090940157e-02
-7.848918749252412064e-02
1.291569953208897836e-01
-1.223870749834517907e-01
1.154611527542974761e-02
1.025799626714055252e-01
-2.039499848234687177e-02
-6.560750728842892898e-02
4.634062338537552365e-04
-8.656865987814113539e-02
-1.452476766012150006e-02
1.408094993724761934e-01
3.307113315852227425e-02
-2.348524028745831160e-02
-1.303145815299615873e-01
-4.595209774317226409e-02
6.731285603154145425e-02
5.547027962057666378e-02
-6.947533792512908257e-02
6.486890217401830583e-02
1.251793077661082776e-01
-5.867698845464306562e-02
-6.841392681580031609e-02
1.648542725386488439e-02
6.890574120801388645e-04
-2.757629719171283966e-02
-2.196027928020329728e-02
2.223500456747943416e-02
-1.016362267917987755e-01
3.805466189820125300e-02
7.987318461349134438e-03
1.989521082270462315e-02
1.151008345790028864e-01
3.754940562801433596e-02
2.256829645573390358e-02
-9.117288798442695075e-02
-7.764774762734973079e-02
3.284601041837895141e-02
9.535532218862143028e-03
5.233940812552726786e-03
-6.770248950161471269e-02
-1.107298418064845691e-01
-1.299865370665665709e-01
-2.336355484105240299e-03
-4.777775979681871121e-02
6.159876521377793263e-02
-1.131461090909432338e-01
4.935501552738646991e-02
4.166328251098441043e-02
4.432051133943980259e-02
6.492706100977875538e-02
-6.318363807103240248e-02
5.234111216167194880e-03
-1.139699448361013445e-01
1.406418514472047299e-01
-5.324698465711115436e-02
-7.325822202130660710e-02
-1.210218419916065935e-01
-4.311534079160953686e-02
-1.344410315987041304e-01
2.193603442754124000e-01
-3.843860597823941377e-02
-1.680465521284927044e-01
-2.098415117029803767e-01
-1.774969027338960947e-01
-4.999747980761236332e-02
-2.890740568089771728e-02
1.357637611171814800e-02
1.442727882134955562e-03
9.575543106586494047e-02
-3.177793888897927077e-02
-8.759332444372484872e-02
1.726337130323751801e-01
1.112005872972860326e-01
1.026114133510444282e-01
-2.085141035999093784e-01
-2.333233843928011336e-02
3.825548331632123294e-02
-6.629038512008546269e-02
6.202899628549481126e-02
-1.189249721648465707e-01
3.100632890455877824e-02
-3.267039762029691485e-02
-8.416884616030338717e-02
-5.318870602741052230e-03
2.913117296468488004e-03
-7.656217933370700925e-03
-5.623991988122328811e-02
-4.833996217469060941e-02
-3.207325859636546705e-01
6.448128874252313791e-02
-2.523159014702182623e-01
-9.766263524711620014e-02
-1.049768587925499069e-01
-1.736171589031924589e-01
7.536015039135220313e-03
-4.936924516026348214e-02
-2.074226369143430670e-01
-2.942631658929035221e-01
-4.490219217917906791e-02
2.450359595376986124e-02
2.102783440751679056e-01
-2.002483641170128281e-01
-4.506704832548075884e-02
2.224719308202976597e-03
9.384158682498021375e-02
-5.945848301088060839e-02
-2.659208800062856648e-01
-1.027380197881427593e-01
-1.505117062217498428e-02
-1.155474059200120168e-01
-3.266580553710259904e-01
2.067134382234294548e-02
-2.497421766805627275e-01
3.774905516806068007e-02
5.645986572731658687e-02
-1.041495601416612404e-01
-1.045023199027573513e-01
3.728528289926898859e-02
-1.497451013141356813e-01
-1.679472817069314339e-01
-2.892509388123971070e-01
-1.263433716545185881e-01
-1.729619166674216391e-01
-1.461742634599404733e-01
-1.123726263105372623e-02
-1.926797940633908357e-01
9.279058036781172303e-02
-1.279636435250423587e-01
-1.921090673624644696e-01
-2.062095062126961253e-01
-9.804653127260147538e-02
-4.362062038780192275e-01
-6.326351107613395475e-02
-2.619872410072082713e-01
-6.901564484177064029e-02
1.527329713135274587e-03
-2.340553361155818177e-02
-2.778204576155850550e-02
-1.499762396713689161e-01
-1.491226845165488091e-01
-9.586005304004614758e-02
-2.045227445148137951e-02
-1.034581903445471046e-01
-3.318675232047981205e-01
-1.709788954922089044e-01
-1.543405792979858637e-01
4.819365166837247944e-02
-1.071091141154968118e-01
7.056654406245406463e-02
-2.221032416126329234e-01
-2.178357805152322246e-01
-1.280438545400863215e-01
-5.841202638817682979e-03
-2.369294222620021290e-02
-3.264005575378373103e-02
-3.418165926851178260e-01
-1.767724162612644978e-01
-8.610454544672090094e-02
-1.270601410825278332e-01
1.726894381947185683e-02
-2.299997252889570687e-01
-2.208779311998029238e-01
-2.538514590050398034e-01
-1.089358852829056812e-01
-1.768683975127756658e-01
-1.392748979453834746e-01
-2.490505572434824344e-01
-4.215567211601277675e-01
1.417468931576437996e-01
2.314849850025773627e-03
3.156243907475195926e-02
-5.785918291713309375e-02
3.994755237481621701e-02
-9.503477990130564101e-02
-1.527765352704417157e-01
-1.388199681367712213e-01
-2.200245991022349301e-01
-1.052890692708684517e-01
-1.983202575461818495e-01
-2.427439242674665765e-01
-2.023345515452024401e-01
-2.808217310305644032e-01
-1.133331977886206932e-01
2.944511230887497666e-02
-9.805416451978075931e-02
-3.794041459644476033e-02
-1.502300314681862259e-01
-1.639087666943455091e-01
-1.910486267005417904e-01
-2.506927124489170544e-01
-1.046002957818532170e-01
-1.653046970940464933e-01
-1.960297170348355988e-01
-2.141841987288269078e-01
-3.257100514830976734e-02
-1.620262995458660316e-01
-4.009768233372806856e-01
-2.786801339291596902e-01
-1.541268718465912957e-01
-9.258205558085448594e-02
-3.034244622887474763e-02
-2.377463875282629369e-01
-1.043441309885905360e-01
-7.707901733217085993e-02
-1.371016003780791970e-01
-2.668564384986709670e-01
-2.612616098469240367e-01
-3.219495187323991037e-02
-3.153659719077905876e-01
-1.919907276771358473e-01
-2.084696022587854414e-01
-2.033303054963376544e-01
-4.254191959595308992e-02
-1.834712566659450206e-01
-2.268910310375206463e-01
-3.122611604288878517e-01
-1.213298000827404827e-01
-2.853061302025228230e-01
-3.054573754691819465e-01
-1.528993043805270680e-01
-9.958353904786633459e-02
-5.757526024158383937e-02
-1.945092161162554900e-01
-7.281525686657287950e-03
-1.725143189228479090e-01
-6.351917373355485397e-02
-3.227607734460636313e-01
-1.301703851815596558e-01
-3.275404545053531846e-01
-1.712702154675578015e-01
-7.214444418862833719e-02
-3.100991399517107339e-01
-3.042623777833000295e-02
-1.090602289991738361e-01
-1.582335314500119827e-01
-1.373539834117908087e-01
-5.438167436193939996e-02
-3.438110723616775305e-02
-6.098972535283660873e-02
-1.429495999168944320e-01
-1.759710934926693726e-01
-2.154863428189574270e-01
3.515079026899486925e-02
-1.882487888837382495e-01
-1.819864674485371925e-01
7.860796809745286204e-03
-1.383444989571588624e-01
-1.052764110511689860e-01
-2.562280254545693317e-02
-3.648972140414648013e-01
-1.749177462007927841e-01
-1.250900840535746905e-01
-2.760665891854457432e-01
2.783011484585769593e-02
-3.971692356641129962e-01
-1.658259444789334791e-01
-3.588536202783978446e-01
1.280700092164338832e-01
-1.407108656407768110e-01
-8.274330215637675998e-03
1.921975631761619610e-03
7.844374358975657324e-02
-7.449117057076246051e-02
-1.037083874961174934e-01
-1.352774208418179303e-01
-1.113197376323531995e-01
7.093680339197844242e-02
-8.704736304046230277e-02
-1.020819772514122703e-01
-1.280463001547211266e-01
2.294583393648622627e-01
-2.872919153901566380e-01
-1.954712616750654830e-01
2.386713963321463600e-02
-1.699349715818019579e-01
-9.536829241306069016e-02
-7.961990598644595740e-02
1.021037200023822145e-01
-1.310923045351618521e-01
-6.309036789539408663e-02
1.734861486711868073e-01
-1.228711172017708381e-01
-5.824422148466842919e-02
-7.126589955120120334e-02
-1.513503984191870155e-01
-1.585868147573572806e-01
-2.001774840124389554e-01
-1.876128864140345909e-01
-8.718017657945885054e-03
-2.124911011984423337e-01
-8.944978068419996362e-03
-2.109634777602471534e-01
-3.403615239817035093e-02
1.120912464368036127e-01
-2.317545155664881354e-02
-2.596190289273963558e-01
-1.131701837214482004e-01
-2.482483652318464573e-01
-1.110913371287893525e-01
-9.182503249403095591e-02
-1.348813518131578015e-01
-1.378630073273565404e-01
-2.238054857552448096e-01
2.168450203426066369e-01
-1.168060393031570970e-01
1.105125108482684498e-01
-1.091855738766838169e-01
-1.337036975346630185e-01
-9.905483653256244581e-02
-1.045065613888493533e-01
-7.448371405325575345e-02
1.203482231348053932e-01
-2.284215430154076243e-01
-5.380481577024597006e-02
-7.560843629199183458e-02
-7.568148660417493845e-02
-1.992145100510125943e-01
-2.155742056462461864e-01
-3.833330778679771011e-01
-1.609463350891580380e-01
-1.256517463456717325e-02
1.004547920529391403e-01
5.583761352599089789e-02
3.135715154314842445e-03
-1.396357016125667969e-02
-7.478512330667000385e-02
-1.077457335951134687e-01
-6.371925019271507118e-02
-9.022472627320773930e-02
8.759304409652293733e-02
-1.540306055534839957e-01
7.214369416020809112e-02
4.463787781123992882e-02
1.298516503606999828e-01
3.164956694855582120e-02
3.754955193158170945e-01
8.315396912629978432e-02
4.573060423876451619e-02
-4.862713009748058368e-02
1.517607837573252960e-01
-3.834612953477904707e-02
7.205772549212775824e-02
-3.922544627328816702e-02
2.603104039801817926e-01
1.084697270108637198e-03
1.286114233095755344e-01
-1.002068288390468714e-01
-2.275054057620536085e-01
-1.956059061982049208e-01
-7.420823348454435447e-03
-7.995073015679964035e-02
-9.574254049851045612e-02
1.665906085990922214e-01
1.935838900192136391e-01
2.053219532386887369e-01
-8.481263231750368198e-03
1.498098370747708852e-01
1.076010906487855495e-01
1.002346825279255838e-01
1.124304756148093165e-01
5.690090680260282557e-02
-1.207984842089334515e-01
1.088841546061689175e-01
1.173254069041869546e-01
9.562995642734806179e-02
1.329076207598433590e-01
-7.623948604762594006e-02
5.074008882179826402e-02
9.755121169873072484e-02
3.013838106701332009e-01
2.474128481016278983e-02
5.988429102573263659e-04
2.687943804755341115e-01
1.628880817033228900e-01
1.286203485418868642e-01
9.985714778120415025e-02
1.178644878046140737e-01
1.832945757798098430e-01
-6.016589219268904387e-02
2.347542459572670714e-01
-8.688688084382598098e-02
1.596668101689997510e-01
-4.938462664839095295e-02
-1.283137752516155632e-02
1.567720870255127075e-01
1.130751145288317189e-01
-2.241621050734774606e-02
2.197568197278892965e-02
3.554394885514768933e-03
5.620523333373570601e-02
1.528953267565830998e-01
-1.239624159332448627e-01
4.833677807732123660e-02
-3.107550538398368145e-02
1.288442822635587903e-01
3.105949303537680617e-01
3.168156513797645291e-01
2.427062640394513082e-01
1.219968922386258092e-01
2.349719975916697567e-01
1.281979224018787722e-01
8.964265767474739743e-02
9.921510538396788315e-02
1.885114931254248671e-01
-7.862810264741797173e-02
1.449741023159093201e-01
9.661413093140573671e-02
-2.248795985464384362e-01
7.472281182386948661e-02
-1.641982475487461512e-01
3.166534065730982617e-01
8.863896576340180022e-02
8.710984901599305719e-02
-1.354625281922482993e-01
2.072440851784354277e-01
-4.108766905078716641e-02
1.010772332889894320e-01
4.051111963416984679e-02
-1.442921102452454640e-01
1.899423685085819408e-02
-1.236110534057958399e-01
1.440019762213059495e-01
1.497731005044040387e-01
-1.317988394228349347e-01
2.395231128929553588e-02
2.041868211826343860e-03
-8.356326935987060112e-02
1.440295724261456412e-01
-7.126938205008052918e-02
8.671495263479422899e-02
3.655917547640420706e-02
-1.707967643573334721e-02
2.005399118401643976e-01
-4.714886960463657989e-02
4.704614196166605200e-02
1.012641569799674762e-01
4.556443711069940727e-02
1.342644119928889657e-01
1.594227914009266334e-01
1.478132586147003213e-01
1.636405857405814207e-02
7.310739458257151102e-02
-9.047910912852652476e-02
1.189376351384859587e-01
-2.011745578309453719e-01
2.665731105494849040e-01
-7.842998308179702227e-02
1.707739992948206220e-01
-2.585929643225322316e-02
-9.427344434987687191e-03
6.798576139206957691e-02
8.954775600782496903e-02
7.925125162011827096e-02
-6.878414701636108297e-02
1.288228054329511492e-02
9.941523750194170006e-02
-6.368460511321444306e-02
1.616751404840731932e-01
-2.560464960587632149e-02
-1.076442486133130649e-01
3.286875712909323455e-01
-3.797320534974822637e-02
-2.978669219253585743e-01
5.220987132058309971e-02
1.674761300409891573e-01
8.277922252193538333e-02
-1.256929971874934208e-02
-9.645317077036007214e-02
2.059330875354722090e-01
1.139029925129509263e-01
-7.761612015518244700e-02
8.001561779206574354e-02
-9.095579178048872337e-02
6.375758461693188661e-02
6.656280860999494453e-02
1.291049055990818317e-01
-8.901618666023699764e-03
2.026964791775905939e-01
1.047501281983141408e-01
1.183094466662205080e-01
-4.674121770276383481e-02
1.906804675316746411e-02
1.346817822599775671e-01
1.599919380604655859e-03
1.108221266783006170e-01
1.054669323533725112e-01
8.775491650558291112e-02
6.902109832413122481e-02
5.294331441501531205e-02
5.516426211004697017e-02
-1.157717395637287983e-02
9.177192395164729399e-02
-1.437909880266395324e-01
-2.797990306156631496e-02
2.180465191354483967e-01
5.201862578507378959e-02
2.974894336754159777e-02
-2.021877664552270207e-02
6.453914757736448071e-02
2.163647996725228673e-01
1.645904371042604675e-01
1.458862797813610668e-02
-2.705169938054509393e-02
1.601108578139069372e-01
1.073037987238247837e-01
1.937790944749964370e-02
1.954634940838588797e-01
5.346439979198098352e-02
1.634899050022431966e-01
1.369556705913643480e-01
5.226743563425365752e-02
1.668976713829976311e-01
1.921722841600728982e-01
1.133369169680299438e-01
-8.440962647117436490e-02
1.774419283546041504e-01
2.031969245400328528e-01
-1.545051964427028302e-01
2.047106850182069948e-01
1.262302397476660898e-01
7.145511993385740557e-02
5.699819478764916320e-02
-3.215649816470973754e-02
2.063726213264413245e-01
2.403064180627726143e-01
-1.871687765722458707e-01
1.277770816284667377e-01
5.025256235779201885e-02
3.821350672396683912e-02
2.837350810665640460e-02
3.928466886181577328e-02
5.597194157865335168e-02
2.963018143003278149e-01
5.140764640591371365e-02
4.570775269303462701e-02
7.353831064890795077e-02
1.747281777887833842e-01
1.504606445727261210e-01
6.486315925317058528e-02
1.411295068748572544e-02
1.006331228552340695e-01
-1.656674358335982755e-01
1.824439726782878246e-02
9.218442819680267020e-02
1.253162639429332703e-01
1.311606587313684236e-01
1.882824781932752878e-01
-2.206948397645453960e-02
-1.694130971571264077e-01
5.733172412236508392e-02
-7.784270349763609820e-02
1.739937191680604178e-01
1.198437791385108774e-02
4.960027363512460596e-02
1.846580280440937305e-01
3.056940066293286629e-01
1.844369282094504570e-01
1.239035183781833083e-01
6.351665543531382491e-03
2.114907511715803656e-01
1.774175309358403396e-01
-1.411956983173608300e-02
-3.876889819547209293e-02
1.629387579443949616e-02
1.439789726948168536e-01
6.604445337383200998e-02
1.126207637110474002e-01
1.660956371045658325e-02
1.010795627709503292e-01
-4.425476461724423796e-04
2.455147038873830845e-01
8.158264710244476914e-02
-3.735805310853706519e-03
5.620524870003868606e-02
-2.723627797214782029e-02
1.278435055634799256e-01
-6.422334143090289993e-02
1.092179173909493123e-01
3.354693765178061449e-02
-1.471358770370766456e-01
1.888044233367224337e-02
9.001513822814913302e-02
2.853349882422114292e-01
4.699032069801328815e-02
2.078744889880503044e-01
1.503038375220844824e-01
-1.476886486426819134e-01
1.039322766268610393e-01
1.636121613633910177e-01
-1.241519589054647515e-01
1.825904424519321501e-01
-1.179816481191951066e-01
1.418408732710300657e-01
5.239894540802590012e-02
1.390804010825197334e-01
-2.806809402171653312e-02
9.158044014459049142e-02
1.690229634579454576e-01
2.256158995937605424e-02
5.451886305916569392e-02
8.712167054125036225e-02
1.972204061993486704e-02
-5.532793506965764767e-03
-4.450638109186576263e-03
1.449450991613607798e-01
1.215010306649093874e-01
-1.646600388919999131e-02
4.970763637397227624e-02
-1.199838434457504710e-01
-1.081249770323776671e-01
1.160756904098150938e-01
2.480490651863482068e-02
-6.665764430872855861e-02
1.120906900729263522e-01
-1.199394473599301380e-03
-7.241190308262750175e-02
1.802908847513603752e-01
-8.752514156331958964e-03
-9.184099059779578245e-02
1.077685329344598569e-02
-8.381004443354145295e-02
1.519890353367607527e-01
1.304816279575402305e-01
-5.526131441675308622e-04
4.896787743844501634e-02
-1.086463466840522363e-01
-2.140889454271266770e-02
-3.599743587443554604e-02
-1.302600840252509107e-01
1.149773401323545413e-01
-2.194118208522014002e-02
-3.888515468111200524e-02
4.037590333709834695e-02
5.865137279871984050e-02
3.939520567621711961e-02
1.297066021343507847e-01
-5.305497573382066817e-02
6.638280998361717478e-02
8.672161994407309379e-03
1.094351847245313425e-01
1.835847167517130341e-01
-1.585558647989768546e-02
5.265040881476629880e-02
-5.893043381031608241e-02
1.418988803601095305e-01
1.817300377494665206e-02
5.423074237349226334e-02
9.268540010837685028e-02
2.293412031004013196e-01
8.393433944166051042e-02
1.119481690269005791e-01
7.559194645831615600e-02
-1.674381260160184154e-02
-3.797212881903055254e-02
9.468978921814123761e-02
-7.870771416588175085e-02
1.038323020013113586e-02
2.428119720316381791e-01
4.174748309312938804e-02
6.552748687466011801e-02
5.315898849844866159e-02
-1.547214150864780619e-02
1.007441389410832638e-02
2.469010399359059318e-02
2.918413085651043459e-02
6.045746127333262443e-02
1.677841242082688811e-01
-9.371342602568548397e-02
9.640635913985041994e-02
-1.030009828269356636e-01
9.767496912605956594e-02
-8.046183993874503684e-03
9.606816716089164321e-02
-8.771756209254470693e-02
2.318017856759142098e-02
1.955281849978199038e-01
6.344033675276447570e-02
-6.675940647326615573e-02
2.022832415448424515e-01
5.179465210411125786e-02
-1.211570818398078342e-01
-5.926783949328102291e-02
-6.153570607974642726e-02
-5.783679485483961963e-02
1.321507032633675582e-01
4.118816014726372002e-03
-1.385362150079596510e-01
7.063828994357733426e-02
1.055371405897455733e-01
9.674574930640493509e-03
5.586974973519370780e-02
1.457985476850096052e-01
-5.436822336502995789e-02
3.578801183621419663e-02
-4.319051510710506664e-02
6.366042914945778397e-02
8.037394253629487340e-02
-1.207272949398442534e-02
5.175127117695998979e-02
7.600845714635565305e-03
-8.647941111187804064e-02
5.716486648877121268e-02
-1.183792664310610171e-01
-2.244228915509214467e-02
-2.144780321225123187e-02
3.104402113179366776e-02
1.750306420763291654e-02
-7.836638464088409306e-02
-4.205484554440787337e-02
8.414584678232552711e-03
-1.386201928436103792e-01
-1.346899295279990402e-02
-1.261728190953207984e-01
-6.968076037365933395e-03
1.634888227064686950e-01
6.559504578943121944e-02
-2.206253743936842024e-02
-5.326180268866050060e-02
4.306421963018387117e-02
1.912703692020120416e-01
4.174078749337045008e-02
-9.481432662082329640e-03
-8.905551547868358064e-02
1.896811296043443840e-01
7.234113579250300852e-02
-3.224759165855572984e-02
-3.836082976269452466e-02
1.501931406987414355e-02
-9.918007927748401925e-03
7.438344599795013168e-02
8.902467541001590767e-02
-8.193601906431077775e-02
-4.169600959388991557e-02
-3.366151662600022632e-02
-2.372864936774264355e-01
-1.299585534623714511e-01
-7.112130028578755175e-03
5.371860807375505864e-02
2.176318051293466838e-01
-3.732693526208772511e-02
-1.014357990940151916e-02
-6.007918242696048267e-02
-3.269138472543153123e-02
-1.046978824797705626e-01
-4.526648583563945560e-02
-5.726838393982091897e-04
-2.980308440504340073e-01
-3.036077099783228081e-02
-1.036549633363797280e-03
-9.031080444936032126e-02
-4.110610073684730498e-02
-5.544093141759168231e-02
-6.075895221195228013e-02
1.399868355075571669e-02
-1.091070976817308663e-01
1.300780855538386238e-01
-1.241340068391338924e-01
-2.367161033402276349e-01
-8.428036868925872782e-02
1.295179429142689909e-01
2.484312113754546733e-02
4.133717132453661181e-02
-2.569677195951629300e-02
1.293513288016480967e-01
7.985946620514895733e-02
2.706648426972206242e-02
-2.053794378520787042e-02
-1.853923957938154177e-01
6.474139375862646151e-02
-1.217877864932648407e-01
-7.163718422626352833e-02
1.190666061908912804e-01
1.741561432466277610e-03
-3.578006429807484984e-02
-1.168302732257294474e-01
-7.652183745097640433e-02
2.442546323515223591e-02
-1.892750327361535090e-02
1.251075744009058910e-01
5.641562383976320497e-03
-6.927219654427081708e-02
-1.214783004133457162e-01
6.378964922896987466e-02
1.388092925281909085e-01
-2.744297474819481497e-01
-3.693011565603570440e-02
-4.049722667988222419e-02
1.302618092844152857e-02
-8.559327079662084475e-03
-9.946010663968767040e-03
-6.061750366919035904e-02
-1.114026503149401215e-02
-1.699914964353301250e-01
-5.463879509100901671e-02
-8.077909030102922716e-02
-2.106166163801365399e-01
-2.154002959845179727e-02
-7.652727734209491262e-02
-3.025829947507403458e-02
-7.453733578823773520e-02
-5.176521434824797596e-02
-1.410606221243279057e-01
-7.008521156932026597e-02
-1.023568097021808343e-01
-7.963865719796112130e-02
-1.233466316837125293e-01
7.223645132615055808e-02
-1.766222776171715858e-01
-5.200328325971205479e-02
-2.536506066653730906e-01
-8.340294005174465897e-02
-1.122991543230331124e-01
-1.539710535349403386e-01
-1.232958511557583903e-01
-1.927460623185126010e-01
-1.382031093762761120e-01
-2.683448054925322568e-01
-1.137212873646908234e-01
1.448797765926163744e-02
-5.456053947613629523e-02
-1.693226179161271827e-01
-1.317776866317823571e-02
4.060324487129608750e-02
-1.596207392268337091e-02
-1.449096345522163654e-01
-5.975937848677578823e-02
-1.162924766867671489e-01
2.422300129771175550e-02
-3.261129543864274560e-02
4.655680643395402468e-02
-1.887473617957852734e-01
4.361019864916573091e-02
8.132657170277442921e-03
-2.056160591766696966e-01
8.836698603855259668e-03
-3.473376011484212156e-01
-1.711437462036197732e-01
-3.715502565234471422e-02
-4.903985055633552220e-02
-3.173990996587149893e-01
-5.059760574516761374e-03
6.652310915696367510e-02
-3.140455555109127744e-02
-9.474711857097818657e-02
-2.707004365133412471e-01
3.124013434160761299e-02
-1.870498442837867092e-01
6.061742862222628536e-02
-1.132227041294796011e-01
-2.802155819676470094e-01
-1.023956473386342381e-01
-2.994606741493401336e-01
-2.225975940765294314e-01
1.347499731210723313e-02
-3.233124047937338541e-02
-9.032561149781662135e-02
-1.005858841158140810e-01
-1.067532118647589873e-01
9.977289167631320232e-02
5.875570999884963119e-02
-1.852486672561559633e-02
8.218292363235694953e-02
6.962638732105203010e-02
-2.365000096830167584e-02
-8.766688226875909984e-02
-1.563930612698865852e-01
6.096670235532841015e-02
8.908286986829782456e-03
-2.232471037103888889e-01
-1.918299851893616181e-01
-2.354077324766546131e-01
5.003614736168125743e-02
-2.967589976280011199e-01
-7.085157933950539388e-02
-1.345051908973653454e-01
-1.893205660797792067e-02
-3.668174722263630588e-02
-3.707769720781423778e-02
-7.497849703969970692e-02
-1.273452473751316705e-01
-3.052471526115426576e-02
-8.061662838072999882e-02
-2.711687728138231779e-01
8.305596400961215431e-02
6.735253459557442868e-02
-1.741879005040576633e-02
-1.188371815199847914e-01
4.045215952326738917e-02
1.193544992045296738e-01
-8.491308925968882315e-02
3.099545517353367516e-02
-1.266949333298606484e-01
-9.537585868823271473e-02
6.120219273362326184e-02
-7.511950157416275031e-02
9.835186984909195795e-02
7.696699601313568284e-02
-1.766158051370672055e-01
-1.089270434080663041e-01
-2.346866258872321032e-01
-1.623306305342254174e-01
7.533757790841032198e-02
-3.176329372771373449e-02
-6.934243456519409432e-02
-9.282811641327454177e-02
-2.273050073645094538e-01
-9.888791298280137643e-02
8.260220205949549144e-02
1.301150319242221076e-01
-4.055190802366831493e-02
8.588159273613385492e-02
-2.642269107604838796e-02
1.249523963112955938e-01
-1.314653549260303422e-01
-4.649129544658664633e-03
3.719891955963690044e-01
-9.242014914863976027e-02
3.537399154290022524e-02
-2.123813583144203154e-01
-6.047006029519921833e-02
-7.421985049580953619e-02
-2.547048418986123247e-02
3.094595411316837866e-02
-3.218008842709014355e-02
9.313183730384887171e-03
-1.904689101341314750e-01
1.140133154608049919e-02
-6.924623315195044954e-03
1.625816746940345406e-02
-9.803757727412506714e-03
-7.983214119022630229e-02
-8.087960102844980737e-02
-1.532416373452709889e-02
-1.326694623280209318e-01
2.551169963926527839e-02
3.388258618355610707e-02
-7.384607649099027282e-02
-5.530047074768303789e-02
-1.156428264878320844e-01
-1.389130040554455436e-01
-8.274642967933495963e-02
3.224747526890926752e-02
-6.510813322337574705e-02
-2.634228454631439703e-02
2.038558105513867680e-01
4.154273423686610789e-02
-7.650823735008868698e-02
5.681864283732149246e-02
2.211788612028570689e-01
3.369484613975948922e-02
-8.374990942358069568e-02
-1.067383703155292546e-01
1.093579781370935811e-01
1.437564292791811485e-02
-3.757200973500793295e-02
-3.185204931823155255e-02
-4.565960184547508682e-02
3.906112257428629581e-02
-1.156560865223704992e-01
8.937871918352760514e-02
-5.580988696169492808e-02
-1.563787742791191704e-01
1.447702001403803063e-01
1.164558688979566194e-02
-1.168961965451894708e-01
-7.816672362928869799e-02
-7.844266627110610401e-02
3.937317332659261149e-02
-7.654540360310579938e-02
1.575032938779186709e-01
-5.256188954165583183e-02
2.851690440710935928e-02
-6.422826657754414359e-02
1.585192080819117569e-02
1.049131858153152380e-01
7.740010860510844470e-02
1.258441894506188152e-01
-7.302937654019099611e-02
1.656111129571034013e-01
1.465708518361629187e-01
2.857027542052445815e-02
3.415071421882600461e-02
1.894769718065286018e-02
-2.158441268812245559e-02
-1.701605684627056567e-02
8.576358555345074686e-02
2.809317319182083952e-02
-1.933210019781363490e-02
-8.542274869415512895e-02
-1.178149947711917694e-01
-8.127246120271031712e-04
-1.496840280677929902e-01
4.142087586727256215e-02
-4.201659154034243643e-02
1.539349914142749409e-01
2.664026515615649463e-03
5.022431617678245475e-02
8.923486909059988315e-02
3.862044776156591669e-02
-5.782901462825335015e-02
-4.118801546709964512e-02
3.269864330319131873e-02
3.706971536846360299e-02
-3.653625909842908581e-02
-1.611797501004695321e-01
3.469119538446095545e-03
-1.879553498996891225e-01
1.474503769625104890e-02
2.473548246651121815e-02
1.461688883880438161e-01
-1.437508706449317775e-01
9.467092417198283427e-02
-1.064492072710819942e-01
1.792308740390588170e-02
8.558095857176244159e-02
2.495830793853484608e-02
-1.522778263763869822e-01
3.046543063889301049e-03
4.505421400161842282e-02
1.108704634127506868e-02
-7.502329933992522848e-02
-9.580213640664485275e-02
-1.214379070391797683e-01
3.255305282542239609e-02
2.664617703185401601e-02
1.813442709687322976e-02
-4.080498989895335604e-02
-4.570715081390630541e-02
8.670217957268129549e-02
5.842097271632873401e-02
-1.697284461662077193e-01
3.595426026730832308e-02
-6.308751383998470463e-02
-1.351213370300101135e-01
-5.570480364392437628e-02
2.282157960704215421e-02
-1.078743392251771405e-01
-6.200865105996435783e-02
4.519773405764000349e-04
-1.486756038949599013e-01
-7.544987573368899803e-02
-4.433137199804421807e-02
1.610818019676039103e-01
-5.818864495066523174e-02
-2.071887225378786779e-01
-3.507057554203391048e-02
3.674717570104555492e-02
1.107260681469233732e-01
3.334353314861602038e-03
-1.779357474902212247e-03
2.367831105190255914e-02
-5.748995386352722531e-02
-6.917076947865907766e-02
-2.488242620649296633e-01
-9.049601469772934094e-04
-2.042950078301662697e-01
-1.976483750274128370e-01
2.441749644560227070e-02
-2.083438869291205364e-01
3.766100946141305583e-02
2.399075120139045059e-03
4.656070091361896174e-02
-8.227042302678917729e-02
2.780644401874327737e-02
-7.782781858911237693e-02
-1.678214962677049837e-01
-1.642609477163083920e-01
-1.042650627511853834e-01
-1.331574890315914174e-02
1.742475496165759447e-02
-3.675849595287183913e-02
-1.705477262502758107e-01
-3.296653354075231718e-02
-1.671286644150193346e-01
-2.631300839072109321e-02
-8.927076833090366592e-03
-2.912613103474590709e-02
-1.299263445617306889e-01
-1.161749040147646711e-01
6.174626821061213883e-02
-5.367656671999099759e-03
3.331665028484333269e-02
-1.025663869116977822e-01
1.716582648554768331e-01
-1.716387366379923951e-01
-1.247905341645834110e-01
1.548234409492824093e-01
2.521719975837188529e-02
-1.694249123493155040e-01
-3.321404968195858232e-02
-4.635048684263261970e-02
-5.904057201434265156e-02
2.898029231981661888e-02
-1.294735916827339899e-02
-1.903479139736376571e-02
-6.976676757415245511e-02
-9.328602901353530430e-02
3.318716982750959110e-02
3.571222525068770692e-02
-1.430877576829193976e-01
-7.782056642592344309e-02
-1.358237678799412984e-01
-1.437525379116935120e-01
-1.126765953595180725e-01
-6.904316171014336645e-02
-4.742695428764637233e-02
-3.435981824460222073e-02
6.132435286206122660e-02
-8.137887029031155850e-02
-1.316095036511937266e-01
-1.641984983150923325e-02
-7.547238949894058413e-02
-1.107440547022663091e-02
-2.247869671411343445e-02
-5.963092064870384457e-02
-1.295416698534643807e-01
-1.002416347788214618e-01
-9.367887357536081039e-02
-4.770354768687266878e-02
-2.163814628203431512e-01
-5.196584014819061181e-02
-1.575374594831715214e-01
-4.123036558139191871e-02
1.781348652230154567e-02
-4.162628458730164432e-02
-6.670005255634707531e-02
-6.987322415287011701e-02
-1.825658207669905997e-01
-1.273145720729392250e-01
-1.256700612033942732e-01
-5.190196886140491239e-02
-4.188052484943655812e-02
-8.431304530149386772e-03
6.060465120586795013e-02
5.041470715754883120e-02
-1.947576697989264818e-02
-1.698989328975946400e-01
-2.883540920331171264e-01
1.454717449309105124e-04
-1.131387612616852889e-01
-1.208993669055048320e-01
-1.598707201850423920e-01
-1.641467202274060067e-01
-1.281044716435924928e-02
1.613884908433400531e-02
-5.390560123494203548e-02
-7.684469339504393370e-02
-1.373971901841900267e-01
-1.964900364181318693e-01
-2.036676935940512634e-01
5.824172283177933562e-02
4.402966588308421941e-02
-1.505530648178971323e-02
-1.063879515693157279e-01
2.427375265307514084e-03
-4.493569382962504799e-03
-9.520856563516395810e-02
-1.626845338745409042e-01
-1.311257864648997795e-01
-1.557176826640122545e-02
-2.761204339447246442e-02
-2.021512483434591001e-01
1.468131196531716025e-02
-8.669239306588341631e-02
-3.783822760978552968e-02
-1.696381387004239003e-02
-1.048649469668079814e-01
-6.211899719625507688e-02
-1.958573515564975276e-01
-2.567542150321828753e-01
7.183050410194399826e-02
-9.516297242230140063e-02
-1.002282342175985080e-01
-7.259685847965095806e-02
-4.216449888186338951e-02
-2.436170679913440829e-02
-1.376522849353477851e-01
-1.312301832884321118e-01
-7.107991643335616339e-02
-1.185998148525969631e-01
-1.070015888874025489e-01
-1.114680762994262470e-01
3.157009615790820362e-03
-5.012869698306257615e-02
-2.115827893519582892e-01
-1.494516322888787552e-01
-1.639833653716943895e-01
-3.522313870529791141e-02
-4.008455411883407593e-02
8.397879908896982437e-03
-7.197467868513510170e-02
-1.154168444179130004e-01
8.381023744564530809e-02
-1.143835358915216982e-02
-4.271356397619812534e-02
6.760696629908358180e-02
-1.670912811707765955e-01
-4.782461732611588412e-02
-6.549081975254875121e-02
-2.370320493193224798e-01
-1.745839323509774665e-01
-9.374483423970159102e-02
-3.262597564322627930e-02
-4.533216434258875022e-02
-2.484570615443449371e-01
-1.884487317960550912e-01
-4.096739169123853747e-02
-1.329188946129776783e-01
-5.505803051180341995e-02
-1.060710530582294198e-01
-1.227430214415250742e-01
-1.236862198333406465e-01
-1.803091620725014166e-01
-2.623339728333854426e-01
-2.186304177620277123e-01
-4.237224674173426658e-02
-8.248778968305517378e-02
-1.098158032809671697e-01
-3.288595290933875037e-01
-1.108681565988597168e-03
-1.257252945006101796e-01
-1.719378597606339987e-01
-1.489098470124791129e-01
-3.737552935317822733e-02
-1.891507474598487504e-01
-2.542831800975504236e-02
-7.788854533198677488e-02
-1.584027840478105797e-01
-1.367481378360272670e-01
-1.721598514872334229e-01
-7.839860106545985807e-02
-1.970741339013632465e-01
7.941118223246422525e-02
-1.560994476993401991e-01
-2.722445253417844491e-01
9.141974984292895734e-02
-3.778443407194852915e-02
-5.743958271812839994e-02
-8.494987675027759755e-02
-8.498567650241416194e-02
-2.279381748479452491e-02
-1.372868690902028788e-01
-1.197579861955580943e-01
-1.310235346732660788e-01
-1.289367736252029772e-01
-1.006847361165673360e-01
-2.980610966451361366e-01
-1.078610197041915270e-01
-4.959626795821737294e-02
-2.749186186690260811e-02
-3.211755207630279801e-02
3.771355537138555009e-02
-2.328166106108442990e-01
3.728172498657782857e-02
-1.042355950104806167e-01
-2.765045201055916224e-01
-2.160990865314831866e-01
-1.277588823461648163e-02
-1.307889944822084038e-01
-3.998885854970279929e-02
-1.319075370713593820e-01
2.753576284384397568e-02
-1.225582873503501119e-01
-7.578534379732383697e-02
-1.809714970131719447e-01
-2.330607188473112212e-01
-2.218015550743454578e-01
-1.335768919342464056e-01
-2.137998512399932050e-01
3.435028905052638776e-02
-1.996633778316119212e-01
6.093431409198973858e-02
-2.307718632298264294e-01
-2.005714950605438918e-01
-3.413251599110672108e-01
-2.174221816261166507e-01
4.833865362537174970e-02
-6.926844601339944563e-02
-9.813643059214814668e-02
-2.030816259670592816e-01
-3.021752759933984955e-02
-2.221194940329555556e-01
-7.100892681072201729e-02
-2.540336738356983037e-01
-2.659498536251015191e-02
-5.852390004186938666e-02
-1.603655903363545021e-01
-1.297818876744989414e-01
-6.288558142989221500e-02
-3.173396750814051065e-02
-5.692106782517247776e-03
-6.195567930334452966e-02
-6.055712702486897026e-02
-1.224684359257779687e-01
1.254426270338205272e-02
-1.089850481662440890e-01
-1.235118456709677348e-01
-1.276640599909401042e-01
-5.976702201346689725e-02
-6.859382953491872936e-02
-1.138671620026869280e-01
1.397336895622101199e-02
-3.964653835404505916e-02
-1.251331697017978306e-01
-2.420681482082639724e-01
-7.538345910064786493e-02
-7.055401837849013813e-02
-2.601797656276970128e-01
-9.386045592072821131e-02
2.221683158048966267e-02
-1.582805372585369408e-01
-7.440801889779427580e-02
-2.589651049534273941e-01
-2.265291358512964148e-01
-1.295143366516481043e-01
-4.809988577685207073e-02
-2.164984905690104655e-01
-1.615884009124052278e-01
-2.314046436589674849e-01
-2.500750163137708815e-01
9.494128769473812735e-02
-2.078726517312250166e-01
-1.553966556676717181e-01
-2.400834893615244880e-01
-6.158223325210773064e-02
-9.739568706332786541e-02
-6.391215282376394580e-02
-6.458960570259138223e-02
-1.467649260357263286e-01
-1.862217297163752672e-01
-2.288006400866062773e-01
-1.404248729074216440e-01
-1.796241521947791742e-01
-1.575373345175639372e-01
-6.805144648599104062e-02
-4.403172782787723172e-02
-2.084229567253488014e-01
-1.823258743540980553e-01
-2.807454443765380336e-01
-1.495228194972829383e-01
-1.066261852834441692e-01
-9.790955196689535289e-02
-1.745184421112049300e-01
-6.309511736537776194e-02
-1.622787135483425014e-02
-8.188318504393947428e-02
-1.516866881095249586e-01
-2.489381823564058294e-01
-2.777858749839882124e-01
-3.120548436294633826e-02
-1.481875920278092895e-01
-2.486185526936961210e-01
-1.012127406415622849e-01
-1.435327131614314022e-01
-1.140604468053388887e-01
-1.719253673154838291e-01
-1.624561136064114064e-01
-1.843926618922501481e-01
-9.290844569505718464e-02
-1.515564224108151559e-01
-2.128154403799333294e-01
-3.146322743210421598e-03
-1.811640402339698974e-01
-8.808411127441205524e-02
-4.675382244440205726e-02
-1.742802795382829284e-01
-1.955978294507376702e-01
-6.219464041335661525e-02
-2.083576755773689226e-01
-2.397156467207874064e-01
-1.675976992100439711e-01
-9.236966979469321548e-02
-8.904467025545287351e-02
-9.232312038913688401e-02
-2.114540761058615326e-01
-4.550333315528845568e-02
-5.329077828094867103e-02
1.117584085729078809e-02
-9.252246284611014004e-02
-4.995131377318232091e-02
-6.607919791317634628e-02
-4.868239005990418478e-02
-4.505908184361486629e-02
-2.078234725985086961e-02
-1.768830821713506529e-01
-1.294297749727508218e-01
-1.102543546234448502e-01
-6.187904107530824843e-02
-1.724890318077171580e-01
2.679258187652584777e-03
4.312819786800354410e-02
-1.350647725292141443e-01
2.354996515788869427e-02
-1.782776982817000366e-01
5.654314587362046368e-02
-1.787465970272318627e-01
-1.857459240062961925e-01
-7.289723970632466798e-02
-9.914299917037332210e-02
-8.186830295383071276e-02
1.678582072318003313e-02
-1.738702578450822545e-01
-2.447694603032654348e-01
1.918502381658689429e-02
-2.303875440358060245e-01
-1.058095839457040971e-01
1.363499791931326588e-01
-8.895504881177417056e-02
7.872124083548878715e-02
-7.933347020162387700e-03
-1.272273642573797658e-01
-2.219743366498580506e-02
-5.257895225284875407e-02
-1.467515025217544511e-01
-4.113709111842033667e-02
-9.505670401250292112e-02
-4.391825696631706383e-02
2.177260071994231369e-02
-2.017948798993739537e-02
-2.034055689916152918e-02
-7.634079435932474011e-02
-9.496232544727434277e-02
-1.080885208005351317e-01
1.963786213527596580e-01
-1.072788785798945016e-01
1.627111676365069690e-02
1.966560646989493760e-02
8.043517251491513753e-02
-8.544728914637088335e-02
7.988387191228279310e-03
4.589928392977596708e-03
-6.339954428707861300e-02
2.238377596196527985e-02
1.033780666419312384e-02
-7.169838034722265940e-02
-1.977707289005501967e-01
-1.664074639690504842e-01
-2.863526759397492030e-02
-1.589561785453878218e-01
-6.285222952927803364e-02
1.151597480743040969e-01
-8.493572469398765964e-03
-4.957598928621353290e-02
-1.035861789222569523e-01
1.392642611471807679e-01
-2.944736145020106569e-02
3.380258964458926485e-02
-1.375757485193269611e-02
-9.737933748096382069e-02
1.769853007364725339e-01
-2.651212612408491553e-03
-1.565769478289021077e-01
-6.568288348098436091e-02
-6.450186416487682650e-02
1.433504933592189001e-01
-1.704848882842181224e-01
3.259170194670785864e-02
5.207000803936207012e-02
-1.557563202077792419e-01
5.662505614134869664e-02
9.883746495719407388e-02
-1.107152848466610856e-01
-7.384337254925818494e-02
7.859345859098700385e-03
-2.398167669419882381e-02
1.421977355518421748e-01
1.144021430021238822e-01
-6.941255210895300176e-02
-7.558465269492052607e-02
6.725367312550785404e-02
1.680470092065964108e-02
-9.558340839416723522e-02
-3.894966036393344988e-02
-1.153124126864547710e-01
-2.056627233044755129e-02
-7.115491886002717203e-02
2.042105653829982478e-02
1.284876166920791429e-01
-1.113164807006007950e-01
1.222217213917798362e-01
-3.713884583636815201e-02
1.320199047202208764e-01
9.182248025169870154e-03
-6.096600716984428014e-02
-1.273189089607345836e-01
7.171969312996766266e-02
1.303184832214087929e-01
-2.842331740714569913e-02
-5.749564475137578651e-02
5.875767966258817893e-02
-8.094415349423783601e-02
1.519274051965736113e-03
2.594855812706916274e-04
1.258573810877292587e-01
3.365556715389263903e-02
-1.517672891718704065e-01
-5.174633634048335373e-02
-1.406622259714021030e-02
1.045571749468879458e-01
-7.036659561789315731e-02
8.163406957238747430e-02
-2.820532650225818228e-02
-5.653100235714318689e-02
-1.220550735190343780e-02
-4.405010989675873373e-03
-4.248779330489549366e-02
7.619821362830848932e-02
1.842777067193257234e-01
-2.408188261168267563e-02
1.567328482477006457e-01
9.132482907979744269e-03
2.359643473753031684e-01
1.870601957953493821e-02
1.325714491056898536e-01
1.950038141207121878e-01
-3.870957840270920075e-02
1.256867890539615507e-01
5.581712135310024081e-02
2.850109664427745090e-02
2.099182338346214927e-01
1.285085660696311249e-01
-1.002299503669447783e-01
5.565806737066584381e-02
1.558036608423462310e-01
3.746885398126432315e-02
1.897013150834317430e-02
2.075834999152667837e-01
6.113156453847136407e-02
5.564431461744014790e-02
1.461023209902993503e-01
1.007635288857486322e-01
-2.002020768088473221e-02
-1.395166586457401159e-01
-1.190395255330290586e-02
2.390158228248076208e-02
2.420658742918764886e-02
7.499266092848211329e-02
4.777734993658694883e-03
-1.023414542904350216e-02
-1.136132877828684579e-01
6.289995679589580058e-02
-3.011804679198559764e-02
1.891706709014160173e-02
3.068820701024380093e-02
-2.410631016207668426e-02
-7.373290972937592697e-03
2.200544582293352536e-02
8.693764329329108087e-02
-2.433395585514940007e-03
1.148123303778944004e-01
1.356006744054374935e-01
6.727504949590289163e-02
2.412452045382756094e-01
1.481081982034419819e-01
1.438669778227531504e-01
1.254292615491204854e-01
8.835967842423618490e-02
7.906837803309409163e-02
3.104609801292069690e-02
1.929871630025756513e-01
7.453256669310329152e-02
2.684376286409163037e-01
1.673728609840103299e-01
1.277043024490804035e-01
-1.137681381002179498e-01
-2.325723472980192538e-02
-2.839060639179753764e-02
4.462725701929224492e-02
2.890076801719663677e-02
6.253888608211675970e-02
1.154651059733354246e-01
8.134630092499739451e-02
1.176939399734983765e-02
-7.244635595666332195e-02
6.194707555897061707e-02
6.940346627151795789e-02
5.027800105399920366e-02
1.833029060269459817e-02
2.416887274267941477e-01
1.703116098013075438e-02
4.942470315116596208e-02
-1.087542165549397200e-01
4.811187621682033039e-02
-4.070941033522614688e-02
1.149602769457690535e-02
-1.985431295412266872e-01
-1.046672489064705697e-01
1.109420846105043240e-01
-4.951802118263269603e-02
1.436995151924439981e-02
-7.183129945030009011e-02
-2.048464872461536884e-02
3.304161603003600515e-03
5.002544359740930535e-02
-4.658644679038369263e-02
3.309842224190856497e-02
-9.948504257509555027e-02
-3.656721602729386122e-02
5.814523834508708577e-02
-2.087817563366124451e-01
3.098016546095859122e-02
-1.529767859020012694e-03
7.695957690809296370e-02
-1.035434027701787746e-01
4.488845250719985386e-02
-1.332654681012796632e-02
-3.704332037963919966e-02
-3.820070312758998277e-02
9.321319066550497190e-02
1.314390661001357645e-02
8.535857465669778599e-02
2.602262718427556520e-01
9.541130218486657683e-03
-3.478812989711915077e-02
2.216313868934165210e-03
4.271504220742790986e-02
6.316760460463122229e-02
8.715060703957011601e-02
4.188508317958702237e-02
7.369825086792478053e-02
2.843362729303351363e-02
-2.155993799348170092e-02
6.290191616851711909e-02
9.665261654010140480e-02
-1.883763673077335637e-02
5.706835868909981846e-02
1.444775609803804484e-01
2.062701608594545988e-01
-1.512240141918792802e-02
9.319354721229369809e-02
8.917336156259543511e-02
-1.571475687968956203e-01
-2.377588450740432749e-03
-4.259777313170538815e-02
1.988191694725830738e-01
-1.510323426493981325e-02
-9.719251125101706357e-02
7.970459599282175844e-02
2.449404125815929367e-02
7.349761274346959875e-03
-8.501271855577097192e-02
-6.053498154779112655e-02
-3.524541617248013944e-03
1.143421524277034446e-01
-2.701521901091969921e-02
-2.321631269617236565e-02
1.300594654107861403e-01
1.195334750776246985e-01
7.179324553593736946e-02
1.684662168911367774e-01
3.412692357998409198e-02
8.044873327762243342e-02
1.203569706939289635e-01
1.291520718222125830e-01
5.667681720101051639e-03
-7.088467514135009945e-03
5.078115664543655927e-02
-8.655569012339014989e-02
-4.274008511600572296e-02
-2.505870380511880310e-02
2.777643493341213146e-02
-1.849498273986940541e-02
1.791916981298440903e-01
3.357234648405928168e-02
1.553831251910479105e-01
-4.398290026061459426e-03
8.060557099324983099e-02
4.542677796585246203e-02
3.203751986636952515e-02
-2.748660407829540617e-02
2.654137895180470608e-01
-2.901953041853821622e-02
-8.819391674479042098e-02
1.813854589431943554e-01
6.563641327403502146e-02
-1.620809015291012692e-02
-1.807356675682694758e-02
5.145013588324390957e-02
8.310531558066974744e-02
9.817998040815817395e-02
1.103374829224863518e-01
1.153539660088196972e-01
-4.591038563704106373e-02
7.776431447174676943e-03
4.034699714574518231e-02
1.578754462802670023e-03
-1.351577185022801164e-01
-2.743723328302390130e-02
-1.019841925839357483e-01
6.347982981398078706e-02
2.029998575354727275e-02
5.652812610786826092e-02
6.646711422741476138e-02
1.413808432827569905e-01
8.561645985380837709e-02
8.511482599573189090e-02
5.114417872015016020e-02
1.301502778306115882e-01
-2.218862275061427372e-02
3.865219289498068173e-02
1.852969070644556737e-01
-8.831470539572557066e-02
4.828506152050518474e-02
1.698999828739122253e-01
6.137303527083588783e-02
9.943471711862359591e-03
-2.795732576401758693e-02
2.977330939034271706e-01
5.644494025753491601e-02
-2.867691494420580856e-02
-5.167479420467879780e-02
3.103602851683265676e-02
1.079948897828907628e-01
1.052529534150332263e-01
4.276842222514971870e-02
5.297249464749144432e-02
1.725360021998273430e-01
8.879115293139163909e-03
-4.435332561071765600e-02
-2.931657410859011409e-02
-2.375507279676418795e-02
2.547293152604959698e-02
-9.403716247380666804e-02
1.911562827097488537e-01
3.325541512972222252e-02
1.348430489815178324e-01
-2.471492645640779168e-03
1.291291172888870131e-01
-4.552652346681730633e-02
-3.929180655089085927e-02
-2.879341009603501866e-02
2.707040879222011309e-01
7.445519823270643767e-02
3.854908695372524091e-02
1.934965530755454743e-01
1.135332982836405186e-01
-3.176956980044108592e-02
8.134246769696268364e-02
2.116237491586858421e-01
8.380959836934949447e-02
-8.771809575052820496e-02
1.046450079234340635e-01
1.647302388779357807e-01
7.409984599901543734e-02
-5.000097026738697242e-02
8.715067182773880705e-02
-5.098820879907468850e-02
9.780772676025641099e-02
1.020288276216897716e-01
1.397663683728655737e-01
1.178565872006799298e-01
1.701456489219059509e-02
9.990812234692299232e-02
3.445181917343348270e-03
-9.226233384203225141e-02
5.459946110190550678e-02
2.555128258632485480e-02
6.012148032098190570e-02
-8.266081544772181655e-02
6.219819663208370208e-02
1.212468379675098740e-01
-1.154983688849301748e-01
-2.799740069122183192e-02
9.101207347193453201e-02
3.708173421962088906e-02
-7.726220305326650384e-02
-1.647857910718495411e-01
1.926794505108757327e-01
7.856121240716136545e-02
8.533690739683806592e-02
1.530036566447977482e-02
-7.944404076365541023e-02
1.530728828027115573e-02
4.394036369880389981e-02
2.277103271411128407e-02
1.152121344724276603e-01
3.467046683916329922e-03
1.360200310545627844e-01
1.442169182657909443e-01
-1.226093414853167418e-02
5.298641976033571788e-02
1.283295281506068308e-01
3.643805389703932973e-02
1.835982004437100579e-01
8.322486451451364953e-02
1.330106519010381128e-01
1.399853451112570701e-01
-6.889062413449592581e-02
1.750271268381511369e-01
1.427379641811631628e-01
4.803500935671958100e-02
3.293332991934966314e-02
-9.839552186837982259e-03
1.202582251523471174e-01
8.272538520485350766e-02
-2.999344892227842271e-02
-1.456061670146407278e-02
6.589200949166582055e-02
-6.751786458272746039e-02
8.056170663637009233e-02
3.507717213555863744e-02
8.134228953291991471e-02
1.276569828631559378e-01
3.722877121110930443e-02
8.033275875031281599e-02
8.251315996341822279e-02
1.109526574877910121e-01
8.528906599366664317e-04
-2.307817992576316826e-02
-1.097294408071916999e-01
3.533351960552415238e-02
1.060549812375757295e-01
2.437047252068385850e-01
-6.751324869595532255e-03
-5.817234631202890249e-02
1.244767404598274702e-01
7.712605771795101595e-02
1.845151811228930012e-04
2.831016494752689600e-02
2.375292406537976853e-01
2.728312378731255136e-02
3.702065839446756074e-02
4.073919508126735284e-02
1.206169796120297871e-01
1.118730990974579620e-01
4.889528218278372390e-02
1.078470226252108144e-02
-1.601428996007421297e-03
3.440329857692379228e-02
-9.401533374484332545e-03
1.271105332977299496e-01
1.433421777755626014e-01
-6.322978530526834895e-02
7.729204145084830890e-02
1.108455463883180163e-02
-6.013231813963173383e-02
6.759205374256033183e-02
3.476139242952444586e-02
3.182373742914203218e-02
1.017668892027108057e-01
5.962468531833922669e-02
-5.823696462869105278e-02
-4.645767280729041354e-02
-5.090554677088408170e-02
-3.748475043512315696e-02
9.989962177360330042e-02
-1.509810097829974301e-02
9.058608712694504739e-02
-4.989589490337224820e-02
1.175547565428883001e-01
1.196896340708938772e-01
9.178826707330194068e-02
1.102477924325872584e-02
1.167209334503947066e-01
6.546416140744422407e-02
-8.161613761630451269e-02
2.278477752485692440e-02
-1.181100160981538721e-02
-4.916526355772813522e-02
-3.958131411991331824e-03
-9.239325798448508754e-04
-2.878063579069263869e-02
3.963607614889018416e-02
-1.519063352953677580e-02
5.666994909525525231e-02
4.712965326770095914e-02
6.923287267170535886e-02
1.401829125202356807e-01
7.609429559066056836e-02
3.185500052598612408e-02
-1.794479450081509428e-02
-3.212100801808378658e-03
-5.388195255078145202e-02
6.008541837779700356e-02
2.096884924149288246e-02
9.561611583593930541e-02
3.857580781039433859e-02
3.122878067729882232e-02
7.820492751442559287e-02
-1.268699761121319311e-02
2.663785209920002325e-02
1.736113577814763637e-02
-1.432016306028776817e-02
2.770065178697958194e-02
-5.502465640182147314e-04
1.284612921154306732e-02
-2.627698943167970994e-02
-6.402829685702637538e-03
-3.287097637160603381e-02
1.321508503660407952e-01
1.324772721142828957e-01
-6.242768836613423605e-02
1.796771514669272610e-02
-3.370237275336173538e-02
-5.013216184678321446e-02
-5.942285079935504671e-03
-8.148479894919030686e-02
1.637188506688433132e-01
8.182921164058136118e-03
-8.178862048104760044e-03
3.848951247870475295e-02
-4.083683475702765131e-02
-4.899631364618817903e-02
8.679216032255006319e-02
-1.646481857673265381e-01
5.357643655538617961e-02
-6.409069386357087693e-03
2.432966006638761364e-02
-8.603130911142819678e-03
-2.315675146809211533e-05
-4.542667223875960364e-02
-7.952119491140491325e-02
1.221352281237158555e-01
5.999794579077390166e-02
8.667888693972644609e-02
1.253412086710837571e-02
7.504242711125788667e-02
-4.454850163360742771e-02
2.871750155883370445e-02
3.303193787204628667e-02
6.360881359497039256e-02
-6.916929800298351506e-03
1.965705480799797428e-03
-2.688430593474360614e-02
-5.360634667618675159e-02
1.403964090256585098e-02
-6.514902795070987018e-02
-4.637641961249926864e-02
-2.632842027082345562e-02
-8.447284443165903323e-02
6.325225938308530471e-02
1.719161338375513604e-01
-7.100979597533296772e-02
1.301644390508480409e-01
-1.300227860507616705e-02
4.406637755589030286e-02
5.681950469681147121e-03
-4.562688340494661793e-02
1.753050946969969548e-02
-6.449541179956497228e-02
6.928069903741149171e-02
1.060183686520166646e-01
6.827075759503058172e-02
-8.083443037125319364e-02
2.286459546991264080e-01
6.791359493653750801e-02
1.251121407489570458e-01
-1.330418557984685279e-01
-2.782033474460885239e-02
1.475555921258830394e-01
9.317484393383546060e-02
-6.648716080327372619e-04
6.581139081984761774e-02
7.557411555162157901e-02
1.044701481684511164e-03
-6.637818049264930520e-02
6.251122939341312301e-02
5.302182804678188350e-04
5.286256612997138060e-02
1.467778318268553144e-02
-2.875382796392355819e-02
-9.714022496451499289e-02
6.476147660423416108e-02
-7.398988350273537351e-02
-1.393065221079089477e-01
-8.241765533254184761e-02
8.207660347383168020e-02
4.179415311587095921e-02
-1.289159278610531312e-02
-7.737426268141792129e-02
1.904433257791451062e-01
3.998725402528191530e-02
-1.329119774888552069e-02
1.159720731500690077e-01
-2.489834334948769559e-02
2.885862090662610208e-02
-2.630163645333575759e-02
1.255411598398743223e-01
-4.891840772159074952e-02
9.242453685861949653e-02
-2.448866676952080740e-02
7.741661369562216621e-02
5.824761196511859217e-03
1.071467523148211670e-01
-7.694000794959728051e-02
-1.362014810550322974e-01
-7.989051451548993821e-02
-9.855152519874295358e-02
-1.303607091788044348e-01
1.672628076019141707e-01
-1.030083740221182237e-01
1.535042347751107428e-01
4.142517960406413846e-02
2.550688158442580150e-02
-7.469224523534633009e-02
4.262373089430886858e-02
1.039621233905971137e-01
1.059434941608281555e-01
-5.322094179900960925e-02
3.420887309706467996e-03
-9.283075833294009149e-02
-8.269804282774986803e-02
3.535779143846536771e-02
7.883219744506134163e-02
-1.093807119722261037e-02
1.100232563453848594e-01
4.530881683582980296e-02
-5.739090254246134032e-02
-9.185873109742073717e-02
4.840338156681007337e-02
-5.009835731819237137e-02
1.003585672091823200e-01
-1.202288162630432145e-01
-7.236289310551437259e-02
2.011976947836899635e-02
-5.209163118007537757e-02
-1.163919244506934556e-02
5.288365686747012462e-02
-8.558965832311382638e-02
-2.662939300362682574e-02
-1.914884258135484685e-01
-1.011095852499669934e-01
-2.976073693574869932e-03
3.451411977297844796e-02
-2.442989360580442165e-02
-8.152584686492848724e-05
-3.175564492651533621e-02
7.093688719210385074e-02
9.301085345891120168e-03
-2.046044134980637696e-01
1.202157238916033571e-01
-1.417796734098499545e-01
5.408863393613832365e-02
6.173876235259427581e-02
-1.346800976655665727e-01
-5.530912974825623329e-02
-1.445216541191214621e-02
-1.421366959502605720e-01
-2.475103293596385770e-02
-1.001084019134500800e-03
6.814664092667363504e-02
4.031046250388504310e-02
-2.448137645494467829e-02
-2.964241894915362746e-02
-8.667108321853897457e-03
7.922487285110966712e-03
1.092501635582860814e-01
9.381823020987913042e-02
-5.921101548629000011e-02
-4.225730080874218891e-02
-9.576270671415386404e-02
2.445887951140700983e-02
-7.060866529954265558e-02
8.044258285682047427e-02
1.116444329306684469e-01
-2.779078129572284950e-02
6.049885514076301651e-02
-2.635384190942302585e-02
-7.957005431661604011e-02
-6.491005676665859148e-02
-1.717911880315572959e-02
8.994848819706244281e-02
3.239058841515357612e-02
-2.180110713121978430e-03
9.130337888132247781e-02
9.805724168925726569e-02
-8.533142186268992402e-02
-1.749955787083797747e-03
3.279598545366219781e-02
-3.545505095044056143e-02
-4.457487048547232461e-02
1.491393492744061411e-02
2.123037104115358675e-01
-8.887631669561149583e-02
-7.114345041874908793e-02
-6.498766930030930311e-02
-9.941618436344665244e-02
6.582568803383449796e-02
-1.199593035753094283e-01
2.866068223664725023e-02
-1.698435533344620774e-02
5.529785877749482381e-02
1.394814791862701749e-02
-3.805654976341776852e-02
-8.704624545757488896e-02
-4.958088838375052793e-03
9.500895992692870440e-02
-6.053663106285961382e-02
-8.362446306135531970e-02
4.878362950007734955e-02
-6.220332825017407807e-02
-8.801273680850559000e-02
-3.886737667408413088e-02
4.357060473661077821e-02
3.145707566348801554e-02
-2.104753083521826093e-02
-3.424588372517294310e-01
8.350752111227480179e-02
-6.588402687716279904e-02
7.461534262978954113e-02
-5.378528011620379440e-02
-5.669561590941557538e-02
8.248199944040158008e-03
-2.111152069932442296e-02
4.161122930409542203e-02
4.283780204613987785e-02
-2.228469390014720386e-01
1.111762247558875996e-02
-2.491986831669584616e-03
-8.580437548154884117e-03
5.637380447519922677e-02
-1.748481433756239253e-02
5.992628208356814978e-02
1.110305206904065728e-02
5.944925545189841398e-02
-9.134798917986375680e-03
1.335751797473427871e-01
1.491166560578509326e-01
-5.661347274241444044e-02
-8.719465363314078676e-02
1.457785162335669682e-01
1.442535823406732587e-01
3.832522764409395516e-02
1.367029114705963500e-01
-2.548449717454629934e-02
-1.492576644227994465e-01
-3.660172730346577391e-02
5.644799327392375360e-02
-7.207713465308629441e-02
3.007836119931989530e-02
3.978883458181763783e-02
-1.050740794482433738e-01
-4.256949165373346416e-03
3.928452234707419805e-02
1.118982398156919689e-01
-3.915228523148579776e-02
-1.462345505500044496e-01
1.423276657617255636e-01
-1.745183593830933466e-01
8.359244011322862489e-02
-5.958396683044797637e-02
1.198148770384362266e-01
6.193864354368261438e-02
-9.146372148667902477e-03
-1.585921826913171406e-01
-1.530127823735497883e-01
-6.992835389489254760e-02
1.375248870949508616e-02
-7.903297278745277654e-02
-1.301337777699544396e-01
-5.327464549302692726e-02
1.029887289596365801e-02
-9.248634408640629689e-02
-8.881006379835414133e-02
-9.872079339809396170e-02
-2.119934014588323867e-01
-7.235373725395741196e-02
-1.818581600711683954e-01
5.167294607378276894e-02
1.478289746457266407e-01
8.653258316048056953e-02
8.810572127481934579e-02
-1.162482087660265395e-01
-7.383588907182060679e-02
-7.513209955761246395e-02
-9.983584991574248613e-02
-2.263400063739906265e-01
-2.637221152526612877e-02
1.471355386017926259e-01
-1.969533449553684951e-02
9.474040261437016719e-02
-1.973529813313170192e-02
1.205991402654515154e-01
-9.674576813311155932e-02
1.511453840598818085e-02
1.369887641204809992e-01
1.280594185177882371e-01
5.352949585364000229e-02
-1.422113646070251314e-01
-4.036664766976112706e-02
-1.517933029829766911e-02
-8.744026192790781138e-02
-1.780505472999876770e-01
8.607466178075742769e-02
-3.644879350681116958e-02
-1.330442734328631527e-01
1.456980703880412890e-02
-6.621267596081933937e-02
-6.295454460774224659e-02
-2.426462238641315453e-02
-1.217475967616045152e-01
-3.867560221692577238e-02
2.952427082917498738e-02
-8.363745255381525856e-02
-2.749542665167480082e-02
8.243297767585068547e-03
-1.578268768826660839e-01
-7.900431554449173499e-02
8.630731548159870092e-02
1.056378268309438734e-01
-8.666481667670342115e-02
-2.099017150111321880e-02
-1.617255088330487311e-01
1.147476744807770718e-02
3.544772178135514873e-02
-1.681195738322706704e-02
-2.287719824424072068e-01
-3.633845420115782571e-02
-1.153147113656961403e-01
1.454804224769040422e-01
5.633991209677207540e-02
-8.489294251176091044e-02
-1.028296728119767883e-01
-1.840457708233028122e-01
1.009737586177006652e-01
-3.144528803225187918e-03
4.835670143859956832e-02
6.354659693437667012e-02
-1.147738985500799669e-01
-4.422862212806311782e-02
-1.119825050332811656e-01
1.210369589688943259e-01
-5.788822687955015589e-02
-1.503984330011232107e-01
-1.317481450728829884e-01
6.004203375017989897e-02
-5.022819081467364000e-02
-1.098513756745135850e-01
1.256110952532814296e-01
4.682051156518593493e-02
-4.313196100915144687e-02
-9.688309173212134029e-02
-8.116598086195381256e-02
-1.521472297881701630e-01
-1.592300585156535830e-01
-3.187050506694791979e-02
-1.627712597884397594e-01
7.287664048361337799e-02
6.944179796317194453e-02
-3.899862703272934800e-02
7.963298046740692471e-02
1.423549029776076738e-02
1.616170201314389224e-02
1.402606047447587691e-02
-1.714870431219245595e-01
-3.856883144925120355e-02
-7.176151908628634890e-02
3.455383732597741564e-02
3.398413702911572826e-02
-2.032627137655566296e-01
-3.378275055637414842e-03
7.801820566484915509e-02
1.934063476498640993e-02
-1.892473043575645664e-01
2.100980056500160731e-01
-7.799645637158592049e-02
4.253377385360029156e-02
-1.710325859559241879e-02
-5.241216355861401908e-03
-2.637998245897244659e-02
1.458618508631038613e-03
-2.061054583626219239e-01
-1.360856280162204002e-01
-2.077400841612372234e-02
-1.730158380423912901e-02
2.944306884757233456e-02
-1.145246929956984794e-01
-1.171695401785283197e-02
-1.608035858695129605e-02
3.647220993613689566e-02
-4.891625089996119724e-02
-1.080488193340450598e-01
-1.119706502382736835e-01
3.640926919515091731e-02
-1.187500493429628073e-02
2.554734801230587951e-02
-8.567140855555090140e-02
-8.625490455284354208e-02
-1.340912526912944047e-01
-3.759920268490417328e-03
-3.989817952169406878e-02
2.923057883621778610e-02
-6.067476302574546787e-02
-5.176073175122870851e-02
-3.660334430623401851e-03
-6.966053284561145309e-03
1.539821255873282946e-01
-5.887290528619808921e-02
8.702200572578755455e-02
-9.754572525281257622e-02
-8.506357719097998316e-02
-2.264857166997388468e-02
-5.439394705488886927e-02
-1.767365663643257756e-01
3.864270550071860488e-02
-2.747712241629856819e-02
1.821274298969135785e-01
-1.509878495663387887e-01
-1.999990324582746337e-01
3.548674741661328740e-04
5.560470914341070214e-02
-4.618006792836793634e-02
-9.669351397324232877e-02
4.418569842047432444e-02
-1.082292919412547877e-01
-8.157430260307442504e-02
2.712743820132978989e-02
-4.586571524758305263e-02
-5.295024931100587862e-02
3.035908053908203605e-02
-1.055892037179189114e-01
5.828833723063030214e-02
-1.664267345098225936e-01
-9.507450409369505584e-02
1.924910913525734735e-02
-6.408046322457768007e-02
2.454004331194682698e-02
8.540628435708709498e-02
-5.136536342489055745e-02
2.575388959995907057e-02
-1.100267966199150182e-01
3.831407913046049572e-03
4.441291255278050076e-02
-1.542953746159195401e-02
-5.248656900846275508e-02
2.256113758080849699e-02
7.502813861514337490e-02
-2.877622902169745325e-02
-7.979097682411250003e-02
-1.047365434824884117e-01
3.186604343312321452e-02
-1.679925947714405177e-01
4.302778602169303468e-02
-2.019005805551795339e-03
-2.961688383948463815e-03
-6.698775545532593967e-02
1.280065441081386628e-03
4.292884450771657090e-02
-6.165155374912668906e-02
-5.346225699562296568e-02
-1.808062721752514146e-01
3.083164822200332167e-02
-7.339757656702730615e-02
1.444739469690033695e-01
-6.942917624333934390e-02
-9.270304523920862294e-02
-4.243763728230113413e-02
-1.031195636904424784e-01
-3.078763234276490554e-03
-9.997721710248554106e-02
-8.585991144373486539e-02
-5.978423809542682960e-02
-1.275296892191820630e-01
2.911532382365472973e-02
-1.422017053712549828e-01
-9.091096338807992672e-02
-1.617873205875082765e-01
-9.824220440903468077e-02
6.045589674284607140e-02
5.291261725948753075e-02
-1.778501385975748694e-01
-5.388012554102078466e-02
-8.386333318895053401e-02
-1.174502773610947987e-01
-4.466315766979179341e-02
-4.151613524859103233e-02
2.497207698789986191e-02
-1.123668582850357971e-02
-1.259293452627305576e-01
-3.180502552146671075e-02
7.148685648970866391e-02
-1.821466274448059822e-02
2.833746672770184188e-02
-1.802292136152930935e-01
-5.383263235539606506e-02
7.354571379025710842e-02
-1.232027817309481049e-01
3.865987783257284535e-03
3.537257594673900302e-02
-7.068422236190113894e-02
-2.590232367365803354e-02
-1.020252686695343053e-01
-3.663854555275078417e-02
-1.979974968544624125e-01
-8.199237857004580687e-02
-3.855280165651156499e-02
-1.105251012953661488e-01
-1.756463498183801486e-01
-8.208208495443806985e-02
3.499650782385960168e-02
-1.111180832550362624e-01
-1.413887607564586757e-01
-1.507465724828715159e-01
-4.030092209459120584e-02
-1.129251937726243327e-01
-3.373182343728860222e-03
-9.232746840252507858e-02
-1.099018033467395461e-01
-9.130131495089921501e-02
-1.530861709213141575e-01
-2.914171323840233224e-02
-1.264007432878115622e-01
-1.611339274158719859e-02
-8.932412726607813491e-02
-1.637295465190219401e-01
-1.230238681901602849e-01
-5.575097558258598068e-02
-1.063594131405860704e-01
7.306675225041098232e-02
-8.119113439281462619e-02
-1.378535342079206805e-01
-5.101501575535884875e-02
7.810528590190996510e-03
-1.376244440693488169e-01
-2.052033343273965832e-02
-6.305276565741718686e-02
-2.544740560633788201e-02
-4.985685465525835358e-02
-4.019520373788636886e-02
-1.661124039191959334e-01
-1.326315190824968460e-01
2.597439878628356527e-02
-1.933262115244383794e-01
-1.296306607346583636e-02
-5.491172718392103164e-02
-1.082456639448325514e-01
-7.215527618809716714e-02
-1.293993086462555675e-01
-3.763331813842724777e-02
-3.090722976789185301e-03
-1.534776950255284100e-01
-9.297461199524768849e-02
-3.879681534199744958e-02
-1.025905765729305530e-01
-3.210033444592291091e-02
-2.003991604046888308e-01
-1.006758986976051540e-01
-4.307839828964169643e-02
-7.060452197540995067e-02
-1.636517515267782996e-01
-1.472596211818963108e-01
-9.641957054623119527e-02
-7.911738210695382079e-02
-6.027499124395847840e-02
1.245008218223874093e-02
-3.797697003607319183e-02
-1.674329204841088492e-01
-1.270193121730010810e-01
-1.601209370392172038e-01
-1.984956379997588893e-01
-5.866157834215329769e-02
-2.529176973521156668e-01
-6.056217874522129563e-02
-5.569418848577316339e-02
-6.519539391008664919e-02
-6.128824219339371743e-02
-6.669184162985263009e-02
-7.733395916477261989e-02
-1.357984843343336412e-01
-8.065201700647520178e-02
-7.543208364884980421e-02
-1.214184713906254626e-01
-5.631220153988874405e-02
-8.620805801508470145e-02
-2.582147345808053635e-02
-5.631350992004048595e-02
-2.034144582820612279e-01
-1.590885849190198237e-02
-1.418923808986176111e-03
-1.009494814346852121e-01
-1.753823149383461066e-01
-8.941332970868452745e-02
-7.635288818073436568e-02
-1.222171957488469018e-01
-2.783074457293296944e-01
-1.967470398558218425e-01
-1.465390100715372942e-02
-8.760024470469324892e-03
1.073566764048769356e-01
-1.286398422812637665e-01
-2.251301662142380922e-01
-1.120569011686861211e-01
2.703577306997062904e-02
-1.342795838622478088e-01
-2.043634711317492414e-01
-1.872208011783370318e-01
-2.008645510943925239e-01
-8.756837198606780281e-02
2.206537327024696987e-02
-1.219194162168615869e-01
-8.724416096637795104e-02
-1.595597028297922604e-01
-5.063313512082211199e-02
-1.804620232871022648e-02
3.147066102766345880e-02
-9.876252688714227956e-02
-8.923017502271436696e-02
7.963806704445915152e-03
-8.017694667027183697e-02
-1.724841794776076076e-01
-2.178774607846368019e-02
6.329794921949863373e-02
-3.180532406141832469e-02
-2.410445034879495074e-02
-1.161219585023804679e-01
-7.695742525961173086e-02
-7.161169004468583010e-02
-2.077893481325892300e-01
-4.576510748297503428e-02
1.182033550779744077e-02
-1.346060546285226811e-01
-6.601583301395590186e-02
-1.475205247003902320e-01
-1.914108416663689305e-01
-8.381647496266569908e-02
-1.443010670542875518e-01
-4.656670183448947259e-02
-1.160085333574018412e-01
2.830932227208565050e-02
-4.565779367533073785e-02
1.606668913532434493e-03
-1.986409939734133934e-01
-8.797674769744207729e-03
-5.666802579269704376e-02
-2.023195113253018762e-01
-1.930975437978881548e-01
-3.028075412320727078e-02
-9.999896391864734890e-02
-9.079564094252416673e-03
-1.191732784376924870e-01
1.342595075233030122e-02
-1.644532026987510498e-01
-1.228932762316248539e-01
-4.159808704561035464e-02
-1.801502741230794902e-01
-7.930796284098717841e-02
-1.671219520372120848e-01
-1.296116063173363697e-01
-5.791131812668318807e-02
-8.809387189392908768e-02
-4.477769103762341968e-02
-4.637227179046040509e-02
-5.000255462356011441e-03
-1.357642748078434214e-01
-1.508577342916980202e-01
-1.216455748331696923e-01
-2.031041453919405770e-01
-2.516455676336166666e-02
-6.558763945164451659e-02
1.165645597422864006e-02
-1.065928310775932364e-01
-2.208424516592441544e-02
-3.945380928760661848e-02
1.420208944322791378e-02
-1.077414268606429054e-01
6.976755782822908992e-04
-2.182818309574563742e-01
-1.073464887610496715e-01
-8.720397194105948546e-02
-2.480077633420517957e-01
-7.977082589021690373e-02
-8.211811862468035295e-02
3.676512131153072960e-02
-1.602126600194589412e-01
-5.764500955071766991e-02
-2.387110715533449778e-02
-7.866307845268973031e-02
7.035811906925051873e-03
-6.141234876959997258e-02
-1.657137995003752362e-01
-3.618570844009974530e-02
-1.126258102567661151e-01
-4.384617313366558772e-02
-1.277021575291704125e-01
-8.839394305232206595e-02
-1.073946097552819917e-01
-1.396566130242623549e-01
-5.244043592988269220e-02
-3.486950835500844670e-02
-9.093792593325489282e-02
-2.411109952149662339e-01
-1.960492990270127911e-01
-1.810060335043219837e-01
-6.787897290351739554e-02
-9.258160990339318885e-02
8.467918107607361883e-03
2.223582373406234741e-02
-6.741211345262250465e-02
-1.860797753122816200e-01
-1.487149863502615077e-01
3.233507673016741690e-02
-1.404536990759440995e-01
-1.772740957403611262e-01
-5.414728680798049781e-02
-1.023006491886539610e-01
-1.375303793948966791e-01
-2.033706536064725234e-01
-4.943507253007454333e-02
2.401334068220889462e-02
-6.908152847871090740e-02
-2.440214632514843465e-03
-1.069880400228681028e-01
-4.870232498631756057e-02
-1.878307005199721935e-01
-5.065778668836958681e-02
-7.129882291584478671e-02
-1.387243112688721913e-01
-9.138799747684921149e-02
-1.077571460636549544e-01
-2.945887213112233487e-03
-6.255224406926641889e-02
-2.272930314516498906e-01
-1.102930233162418006e-01
-1.289145835041152766e-01
-9.767629141123276848e-02
-4.710889655005174453e-02
-2.797470037428197442e-01
-2.265873626343177516e-01
-1.843565735415157447e-01
-4.853188405223044649e-02
-2.051530048876544499e-01
-9.335664725496611860e-02
-1.210244596622487429e-01
-8.474260466846886622e-03
-4.699848895980918845e-02
-1.550219352627434100e-01
-9.883693535120006979e-02
-6.178239414352442588e-02
-2.583704207487212967e-01
-2.011769830756484356e-01
-7.695418328924288898e-02
-9.089157417877791190e-02
-1.602950367925103925e-01
-9.457644408465952501e-02
-1.126782150511327490e-01
-9.336568056699026674e-02
-2.913893863119644823e-01
-1.027018659938998268e-01
-1.481557002209930862e-02
-8.441169031449312354e-02
-8.503254145896244065e-02
4.345789862495064160e-02
-6.780712818750596338e-02
-2.053657955541374758e-01
-2.969631775810288032e-01
-7.057547039021382085e-02
-5.372173904927639992e-02
-1.123477287151838644e-01
-1.427916610073988735e-01
-3.764520408384584155e-02
-1.518419121969769581e-01
-8.410917301157756765e-02
-1.274534205668905740e-01
-1.290195297939200347e-01
2.067606648650341383e-02
-1.525777386120246992e-01
-6.764127500720751307e-03
-1.437254610187125858e-01
-2.260622431390470199e-01
-7.278216069495151153e-02
-1.669048415668186458e-01
-8.976876813812321998e-02
-7.850457488920661864e-02
-1.227668426850222691e-02
-6.028091541747083136e-03
-6.702128151562719571e-02
1.784154336786597864e-02
2.919778114854767667e-02
-1.498368276052912396e-01
-7.480888970557339479e-02
-1.684498364717654795e-01
-7.683838507240769999e-02
-9.743738366752503766e-02
-1.322413865749834938e-01
-1.383654156928771639e-01
-5.772869821587844202e-02
-9.069097069370064823e-02
-3.534411487203982516e-02
7.717350132367237214e-02
2.661946343117603531e-02
-1.008642029851351679e-01
-1.555118159604317596e-01
-9.975886506484153704e-02
-1.277706421816665050e-01
-3.823230296615549167e-02
1.834156022503616312e-02
-7.167949062632797408e-02
-1.264892580248198339e-01
-4.731859120622700088e-02
-4.901754830853215922e-02
-6.736114111215979472e-02
-1.147673230831718627e-01
4.277018099491700781e-02
-1.150240921170884584e-01
-1.182402630056010734e-01
-1.220687028714497607e-01
-6.748228134538927780e-02
-1.529745178839832520e-01
-1.486058686206904178e-01
-1.279883392927764207e-01
-1.109489713987590470e-01
-2.260596306559230911e-02
5.258253324074293501e-03
-1.594672290082841948e-01
-1.271751208310991088e-01
-3.609929637024912596e-02
-1.402921525328313934e-01
-2.581617391381574658e-02
2.217624535645090419e-02
-9.089109786160486093e-02
-1.887019038386169023e-01
-1.844873413815372454e-01
-1.516356736440130637e-01
5.409513740013235233e-02
-1.061613160773498127e-01
-1.889932770924854788e-01
2.634576194399522453e-02
-7.397395146048972581e-02
-1.292481467082880718e-02
-1.057984447562088925e-01
-7.172037660126015512e-02
-8.701074239544102917e-02
-7.994319275449922324e-02
-6.848562661135988716e-02
5.687426992973514117e-02
-1.070664792292556344e-01
-2.171704128962228739e-02
-2.068700003326407865e-03
-3.760651983699346210e-03
9.080851285898871444e-03
-6.568169931168017783e-02
-6.922216294850454255e-02
-1.945005736078459779e-01
-1.197137464159169079e-01
1.365499492890143857e-02
4.243477746969435971e-02
5.783136587110175586e-02
-9.283730765613396052e-02
2.906622016099289635e-02
-1.385252622060684502e-01
-2.460687293072326767e-02
-1.697452328149873790e-01
-2.133607712016427904e-01
-6.632865998573556077e-02
-4.811039662297217356e-02
1.110107388876211548e-02
5.322748860290368172e-02
-2.617419569094895856e-02
-1.188683417309513990e-01
3.818006477241143309e-02
-9.372808518762376639e-02
4.132445476247097182e-02
-1.252153026950835191e-01
8.235518547635860276e-02
-2.170461468054144527e-01
-8.061891027274312171e-02
-2.977895255898569890e-02
2.704507408916839717e-02
-6.246917992060828373e-02
1.927621115900727058e-02
-3.950540945150210481e-02
-6.883609589331726730e-02
-4.581748101941014034e-02
-1.570031875928768195e-01
-1.131249741674189985e-01
9.495860283720711226e-02
3.255120865413311387e-02
-1.145789611998144913e-01
1.688231929100801887e-01
1.221961882027609719e-01
-1.544725545725162963e-01
6.230947131760645324e-02
1.176734433446375849e-01
-8.966650857394923776e-03
-7.550303626104860888e-02
7.581064769310785767e-02
1.364055404974048868e-01
-1.360666122465698236e-01
-4.593636547659622066e-02
4.650030788059396347e-02
-5.245124608176070236e-02
-4.280276182258049844e-02
-5.999270794719982480e-02
1.176988777428679064e-03
-3.376481425869728992e-02
1.684971939195202897e-02
7.355236583620085311e-02
-1.696992956571599931e-01
-6.485407928017454526e-02
-1.300672311369957257e-01
-9.658597461397498696e-02
-3.500760265089959689e-02
1.302424236748379177e-02
6.042581679485015816e-02
-3.033965309207973388e-02
-7.187309580488605854e-02
-2.790108870863321558e-02
-1.037080089668162564e-01
1.498708800013917423e-02
-3.731336272016386874e-02
-4.295064965373972948e-02
3.039554117067461148e-02
-9.719688301063095226e-02
1.717157744306715278e-02
1.063255525029275367e-01
1.001711483416525966e-01
7.235073215885476361e-02
-5.897045759752182065e-02
-2.578162046173873914e-02
-9.848229000631032737e-02
2.627440020977799343e-02
-9.129184397905035220e-02
-3.490152413508251783e-02
6.316351875714798850e-03
-4.066567926057923499e-02
-3.089948757948912314e-02
1.801488685732924311e-01
4.827922027029405740e-03
-1.205530098795850186e-01
1.169198438272456841e-01
6.111406554796017243e-02
6.866010784790257948e-02
-5.033574661162104613e-02
-1.931974237011651607e-01
-5.893732927221043139e-02
-5.666015657143457646e-02
8.840438976760420231e-02
-1.017071909943690483e-01
1.276268663534907422e-01
-4.090246073005889167e-03
-1.051385244274996578e-01
-8.421074488987373777e-03
4.634048400894013459e-02
-4.911462592150635242e-02
-5.869869171448167250e-02
-1.447962434652549056e-02
1.537380448445614112e-01
-1.095424451095369373e-01
3.007762870894554325e-02
7.290796266764748568e-02
6.125768745824546752e-02
-3.405318263147078667e-02
-8.406133711607029907e-03
-1.100165232504587802e-02
1.148984551832909207e-01
8.888835751699644683e-02
-5.159209934578591616e-02
-1.538045584110768645e-02
8.339306112117965408e-02
1.491185724030579841e-02
-1.220187439760354736e-01
-3.531603961184129337e-02
-6.968761797145091308e-02
9.837241958024235677e-02
-9.586187794334058432e-02
2.818544673759271896e-02
1.048168054011646561e-01
-3.841204904282329025e-02
2.306985303765744094e-02
-4.886583552575716333e-02
-5.046862814968949840e-02
6.277426190076608459e-02
-7.020837722634680478e-02
-1.510236057681577648e-01
-3.641027715400080994e-02
3.041950377603818909e-02
-2.759874610116951760e-02
8.067922623158627071e-02
-8.843532501451455141e-02
8.793243500401481949e-02
-5.529753250489087037e-03
1.422250419177794878e-01
-3.373817187016825425e-02
5.012097145670765114e-02
5.251612997554605533e-02
-7.460274991081268514e-02
-4.960233925363010526e-02
8.885956281687291958e-02
6.342753781426793691e-02
-2.034846595010994796e-01
6.659054507666846423e-02
4.489230980621488482e-02
9.503638191526166124e-02
-2.648619335561017488e-02
7.252066907783541461e-02
-3.497787901900229878e-03
4.398128626305793099e-02
-2.090209764718545596e-02
1.101528414367052532e-02
-1.863681939534150411e-03
2.298330533365103290e-02
-3.928770140740047573e-02
-8.926971829654566093e-02
-4.120558666924970664e-02
-8.766832978872066140e-02
1.143013554386965308e-01
1.343384001641790559e-01
1.438173378788097992e-02
1.432919833865591297e-01
-5.506871268738668113e-02
-1.276523972579694799e-01
-7.238569294097660367e-02
7.315154415404748721e-03
-8.425556341209708422e-02
7.595914103533228483e-03
1.727291975281532513e-02
4.618425531134491557e-02
2.754064520902136867e-02
1.287107841954150678e-01
8.683209044346168470e-02
3.445583570382369093e-02
-3.126861154979507229e-02
-5.241141482153115899e-02
3.180921679531223401e-02
-4.536138061144628919e-02
7.575900452374764726e-02
-1.565361437458245852e-02
1.682208436483328962e-01
1.148793981266909847e-01
5.483449616299036766e-02
-1.085542663453237522e-01
1.089532404015741418e-01
1.344538817966781374e-01
-9.385730510927960124e-02
8.649329021977564258e-02
1.164808233597252052e-01
5.243686761091670423e-02
7.295616751238322151e-02
4.608865386282019749e-02
2.353888956894336845e-02
-1.965092907274320223e-04
5.483399453303758331e-02
3.041202323359383768e-03
-6.419612281263512021e-02
6.490019207892720743e-02
1.496818750636826935e-02
8.855362151462427278e-02
8.019283362870113785e-02
1.534067583243513833e-01
7.079220283188474017e-02
1.325834636677408473e-01
6.871725513578762212e-02
2.834881123387108029e-02
1.357679531566193150e-02
1.631207941681621712e-02
-1.309261296265792213e-02
2.991342240792473073e-02
-4.707475830070011191e-02
7.868464320180896046e-04
1.429373969231269026e-01
-9.675192769051922659e-02
7.303328843138426341e-02
-1.345183306670237437e-02
-2.509843283359095619e-03
2.531290466456857791e-02
-8.805167355388360262e-02
4.237927289469727715e-02
1.458194256895125121e-02
6.265856125926035081e-02
1.220480933047811689e-01
-4.763302190696832097e-03
3.036860414397496433e-02
-7.813516771234157651e-03
-4.452459736232087378e-02
-4.550882342979245543e-02
1.182112010394756373e-03
-3.117456606878746261e-02
5.936728133583869284e-03
1.160129796898390769e-01
1.480722690433001476e-01
-4.664391541116401363e-02
6.040830421246596443e-02
1.571606022226167869e-03
2.165527416702571137e-02
4.966431705965982518e-02
1.043179357411463601e-02
4.159440168400483154e-03
7.742095185943652889e-03
1.009711550158846616e-01
8.109645379810638197e-03
-2.679963178830670895e-02
1.556718388060531442e-02
1.904442186080991181e-02
2.848306965414549620e-03
-4.940156019273023169e-02
4.926607194494196651e-02
4.558030382546037623e-02
1.892182456983777517e-01
3.414612401285836187e-03
5.711860241487901751e-02
-9.563103760785310326e-02
2.228211252087662284e-02
1.514333897756600933e-01
9.951908122242921276e-03
8.117790548013675833e-02
1.052006391778742417e-01
4.723910429051564330e-02
1.473017127991467778e-01
2.256347253328222502e-02
1.110971822741498444e-01
1.081318922633523749e-01
7.759939131582309357e-02
-8.106115682270399747e-02
7.025706897417133279e-02
3.234683459370549241e-02
1.209856971993811398e-01
-3.333232593576907626e-02
1.808530807210605162e-01
1.479454593490836523e-02
1.047537205499081414e-01
1.281963938001606518e-01
5.729454675926848317e-02
-1.788378298976199023e-03
2.299452213604501888e-02
1.542593351682777086e-02
8.236680955679800964e-02
-1.011060457892293124e-01
-2.951005053235560005e-02
1.307934548281605158e-01
3.883202563581313743e-02
9.919481159532198000e-02
1.656270367542023170e-01
9.077589983017318731e-02
7.775473236838173485e-02
3.793389352078758991e-02
2.261045859648246406e-02
4.046846774795614249e-02
7.989781169330885738e-03
1.814149678788587738e-01
8.232005764925226510e-02
1.525465831495358138e-01
-5.378590668500985578e-02
1.232360166943086421e-01
6.970835072380608677e-02
2.062676187406910916e-02
-8.284042548449612256e-03
4.617839254639924396e-02
1.026064477692620325e-02
-2.602523032136197512e-02
1.899880696191127427e-01
5.627149523104099660e-03
8.873813503371644207e-02
1.459516615674984752e-01
1.207207083389528063e-01
-3.769150850336450143e-02
6.681663172944259099e-02
2.947395196552924160e-02
6.014050630023996813e-02
-5.615876971135296686e-02
-4.235698400193153162e-02
-5.162514383602944540e-02
3.109159968138690971e-02
3.574163710956435036e-02
1.595380270634102482e-01
-5.710457291938429714e-02
3.657783153151041022e-02
1.349499133671698825e-01
1.272760206842424024e-01
-8.632360067488854816e-02
-5.822774125101234932e-02
3.144445753799741256e-02
1.184732574361410801e-01
1.427397958082440854e-01
6.806612192222968871e-02
6.691474400145736023e-02
6.943937408639781761e-02
8.579772067918312040e-02
3.817750107870977738e-02
-6.093097951333730639e-02
4.929958417248786473e-02
1.697032046114783227e-02
8.103360078512893139e-02
9.178933895556398714e-02
-5.398606081469570217e-02
-1.648914061263552847e-02
3.148883635491137034e-02
4.584487263256439155e-02
5.263188830470839907e-02
5.251049902632061450e-02
-4.862154217150764859e-03
-3.132225025141479463e-02
3.555766819142134466e-02
7.290095380547802206e-02
-4.327770104359034836e-02
1.460654871638376595e-01
7.643581967998935855e-02
1.701658520879519021e-02
1.612949464666483534e-01
2.937744567769882270e-02
1.762092607592375196e-02
1.158272486198804185e-01
8.487791829910953934e-02
1.247589116271225484e-01
1.131945236815696532e-01
1.182922521797219045e-01
5.007988038448219631e-02
1.007584494402894021e-01
3.531221679678990359e-03
-8.989650730540807433e-02
1.007113466612268304e-01
2.776788543584827323e-02
3.663930910332518359e-02
-2.015558119267357728e-02
3.161350562699836997e-02
2.427478829938739882e-02
8.565444695840728970e-03
-6.108719017339683116e-02
4.347491529453095110e-02
-1.539074678174336963e-01
-2.675917931609680944e-02
2.898916835580802459e-02
7.274669757661163250e-02
1.130993891184706862e-02
-1.297073116955294730e-02
1.648083856413945225e-01
-5.170289429334457704e-02
5.665689797630796276e-02
6.447761082906725005e-02
7.216683954953631575e-02
8.678406604272639879e-02
4.081649547221143787e-02
2.578361110056191438e-02
5.213919010870730897e-02
-7.695005820779469985e-02
-1.037411009412680073e-02
-7.628747465614331424e-02
1.639028806132462532e-02
5.997830941887136169e-02
1.636769136107039668e-01
1.284489036037479714e-01
3.188322506227398052e-03
7.258938294355810929e-03
1.354700896656603482e-01
1.199410787598767653e-01
-8.262304033699733805e-03
-1.112810456325887820e-01
-8.599108700886723411e-02
-6.980234617271683512e-03
3.224967931199559240e-02
3.988265925804367062e-02
-6.992459520547082696e-02
-2.848710738337303233e-02
7.524036780087525744e-02
-5.627591320097059119e-02
-1.097856903870443775e-02
1.437159231049409680e-01
-5.038214015822551489e-02
7.836059316445204148e-02
-6.711559431016679567e-02
1.240882854355413456e-01
9.188303202179423645e-02
4.333661936391552776e-03
1.246167140294624359e-01
1.380081665071280182e-03
8.686734172945438648e-02
4.216159379573072852e-02
1.188833079925992325e-01
1.410629701127546912e-03
5.842458048639013329e-02
1.450891650533499555e-01
6.400393268629564480e-02
9.854620656514062604e-02
4.607193637417372062e-02
1.792623845959863751e-02
5.724756501510922663e-02
1.700019834111254902e-02
1.805011996329781293e-02
-1.095328741679386106e-03
1.521410129594955307e-01
3.567400358062595284e-02
7.490664144282593861e-02
-4.169290358844358890e-02
1.689593459000958420e-01
-4.630170134764226980e-02
-5.265577450376029284e-02
-1.291264388014913382e-02
4.812797868726254730e-02
-1.291133532307139203e-02
5.373165850054197057e-02
1.022236048470495373e-01
8.865722657256243366e-02
1.461046347986100780e-01
3.038229370551434605e-02
4.066273421585488851e-02
2.639982097789352056e-02
4.247188628394473614e-02
4.180692253234492145e-02
-1.105646265189273551e-02
6.313567078546049316e-02
2.718684172618415426e-02
5.207592945073076518e-02
1.759626156748817991e-02
9.239862046527780315e-02
4.721896022517570179e-02
6.303866680136957501e-02
1.475625386748598000e-01
9.094426844648832720e-02
1.733954107397912836e-01
7.155277339195348710e-03
1.808919468513008333e-01
-1.256462925788691051e-02
3.433720334974463967e-02
-1.028120005863808195e-01
-9.359665429881125487e-02
-4.314675077488796216e-03
7.762130181898369008e-02
1.199122857945726511e-01
-2.624088108703287459e-02
1.328586238863596614e-02
1.651982089591710889e-02
8.301171498972427509e-02
-3.835581070763002809e-02
4.174323137949780688e-02
3.648860803385853974e-02
1.112496490349533795e-01
-3.443528759181411353e-02
1.188697303373191377e-01
1.173600834341350166e-02
1.024404956697041180e-01
-5.569630013810012922e-03
-7.530348558144735194e-02
9.734085399118966309e-02
8.844599082331795759e-02
1.571401749041868023e-01
1.968232614086008053e-02
3.810572611171216678e-02
8.213385893161316564e-02
1.055906819661517754e-01
5.302746897219104243e-03
1.702536474065910466e-01
-6.743248476458077456e-02
-2.822231681867494457e-02
3.188935166628824314e-02
2.863424025902716955e-02
-6.316386756331794639e-02
4.819277024746540712e-04
-3.330902741652377874e-02
1.337552635784607438e-02
4.575279591413819458e-02
1.816120945369434359e-02
7.857521420078932006e-02
4.519459249128329748e-02
-1.127079036447836968e-01
7.573162234012392746e-02
-1.273115171813125057e-01
4.525865955899710524e-02
1.270941260667768635e-01
-3.063263367391374017e-02
-7.984891868906733581e-02
6.285167395529034362e-02
7.643348606756308894e-02
-1.199118434389193494e-01
9.519797085812893578e-02
2.212449182246961285e-02
6.039162777482629668e-02
-1.190800406254583776e-01
2.436225583364743860e-02
6.123596506842503978e-03
-2.073513116150528177e-02
6.416958900625656381e-02
-1.521508292627685513e-03
-1.380883432417583934e-01
1.652450101094587176e-01
2.514717050285508737e-02
1.198727460446182697e-01
1.627998679815788885e-01
-2.567777155063443589e-02
7.679101277799013636e-02
1.007214733396675360e-02
4.275010850936701579e-02
-3.530502592700061198e-02
3.161649282821853840e-02
1.354233413849270928e-01
2.140399636346172751e-02
1.755893490535187854e-02
-4.127050242891858872e-02
-5.112744854145191871e-03
5.489208766774372750e-02
4.366397566103720485e-02
1.523942262627368338e-03
1.064129045293526338e-01
1.039116624930149918e-01
1.542171775565857189e-02
1.098736106327571904e-01
5.239335177845229341e-02
5.455862118849014175e-02
-1.885455440492767032e-02
2.803939230399071780e-02
1.066065905243903933e-01
-2.383564120985031884e-02
5.474530898598922030e-02
1.349099296323510722e-01
1.687155531901772532e-02
2.728926630701803552e-02
8.659415863623098550e-03
9.594477240815274532e-02
1.179662644887366912e-01
3.650517359306364173e-02
-9.442222075032019601e-02
3.723244136469936599e-02
2.756083407526136592e-02
4.551892196726680523e-02
-2.149608468207481193e-02
7.025865243787106362e-02
1.427756890951085156e-01
3.535159156872735246e-03
-1.730127546853381729e-02
-5.713652049959167672e-02
1.283838893030774531e-01
-1.151349788939057261e-01
1.446797450892707906e-02
-9.758234358456542579e-02
7.462130272291030153e-02
-1.901914493518965313e-02
6.226098563291987409e-02
2.145861927915103939e-01
1.243219583812814159e-02
1.533128845141620497e-02
2.410590630051289568e-02
-9.345083276221133328e-02
6.848473784264841324e-02
-6.206617717904066439e-02
2.012367840927152193e-02
1.042944348492969714e-01
-7.403835702657061979e-02
1.032903835675778731e-01
-8.466979119889524175e-02
-1.327326304002167910e-02
-1.519878951647975207e-02
2.535714953729988758e-02
5.902297388965664637e-02
3.460348628688852957e-02
1.492288129583673462e-01
1.259470643450889826e-01
1.918386239501545520e-01
6.215976632830277904e-02
3.262192268036692017e-02
6.174855103557932295e-02
-8.904215327537204350e-02
-7.664145493744595194e-02
6.565128687075676150e-02
7.060155576271084921e-02
1.061166727525446329e-01
-1.321368087153138027e-02
1.090035982018039834e-01
1.506572441235138130e-02
1.069768976957156080e-02
-2.846593383157056470e-02
-8.611297675981575972e-02
1.581928936294262622e-01
-1.365166986098447777e-01
1.961677893520879790e-01
3.382265831215926222e-02
-1.013834714838059148e-01
7.307319234177638012e-02
7.511505395768904025e-02
8.667111518475162368e-02
-9.360417613091062683e-02
-1.544064771131511797e-02
5.482954631173626858e-02
-2.019282023866222908e-02
-3.752966530757854968e-02
7.979608246435658525e-02
7.571737902438060303e-03
-1.107692249535490447e-01
7.264011618475492427e-02
-6.329545752632732836e-02
8.986755675717397751e-03
-8.690820296057789537e-03
2.976336557117783416e-02
-6.922702102128684698e-02
1.075765178174042068e-02
4.630679166854376194e-02
1.238747625458258422e-01
1.019850378344568237e-01
-8.639450439826744377e-02
-2.701726050356226955e-02
-2.560957963230556592e-02
2.722836484179482625e-02
7.515103132752666559e-02
1.415659344519575591e-01
-6.800198157414345801e-02
4.799654779746842514e-02
-3.891178657928914819e-02
-1.024617541338944809e-01
-7.709321345018176064e-02
1.002991500381288925e-01
-2.756322337452084617e-02
1.612667428124079858e-02
6.568728026066654457e-02
-1.953569869482852522e-02
1.199902291944044963e-01
-1.124691897290790860e-02
-4.897558271766066368e-02
4.960677902453382304e-02
9.888450817867001919e-02
-1.253525420309199549e-02
6.141273654144031174e-02
1.114687682318221129e-01
2.950353108880594821e-02
-1.050696917146134307e-01
7.690438328432107340e-02
9.450977348138832335e-02
-2.654561754849616567e-02
8.512023430141343189e-03
6.355247157998250573e-02
1.617882213216280049e-02
1.181091425194174260e-01
1.145529493961578160e-01
1.572773345176961823e-01
-5.354865363003902257e-02
1.716593013934798184e-01
7.785330350201524752e-02
1.361066351314070555e-01
2.557499559156911628e-02
7.045195465130715817e-02
8.633473334214938899e-02
5.385936922804910459e-02
3.940141084585829095e-02
1.029751389769189979e-01
7.428455544333988081e-02
6.791701901377186767e-02
-8.005970639543551204e-03
-1.806876810547504994e-03
3.754264208826908669e-03
-3.204485938426241548e-02
1.453554551978502273e-02
5.477457223271078174e-02
-4.308460690939901888e-02
-5.776525217559039943e-02
1.200097800451778579e-01
-1.226688096967863163e-02
-1.725897062450048799e-02
1.835988341583976724e-01
5.487641973147312779e-02
1.118248960928563268e-01
1.242116443272530679e-01
4.323878536261788891e-02
2.170172928363950926e-01
7.002564443870552694e-04
7.326990098047307665e-02
1.288323130849869103e-01
9.163048291987110905e-02
1.077622535695434425e-01
1.396666633821838643e-01
-1.552047164741378882e-01
1.028102080739278223e-01
1.119649227810431830e-01
-6.297864409105723149e-02
-7.399600811219727778e-03
1.161330288086173806e-01
1.679587265548217190e-02
9.757439329506548131e-02
-8.651855983109606185e-02
1.123429424973849261e-01
-8.372374331307713691e-02
2.625652951493705894e-02
7.711391157492690496e-02
-4.141847849923133845e-02
8.744125804515431866e-02
3.415436289277890003e-02
1.057879540240163219e-03
5.788531543105417121e-02
6.701388901262578246e-02
-1.101122459932780441e-02
-1.902910067657842194e-02
-1.618595509226944673e-01
1.658860729522161626e-02
-2.965763118839410267e-02
5.770213665186542384e-02
1.202215409048019573e-01
1.845189547908690497e-01
1.505914405191652872e-01
-1.819862778305588250e-02
1.321845226301435194e-01
6.572024469374344868e-02
-1.322100409601000698e-02
9.620945201887150244e-02
1.389756686726208446e-01
8.340672572189580802e-02
1.410896021113793551e-02
-1.556869727040900431e-01
-3.325677757571062279e-03
7.198035338903402414e-02
7.539435570073270421e-02
4.219079542307972719e-02
-1.972331154615276916e-02
5.998743400127550668e-02
-1.647259538069786866e-01
-2.124079027486954624e-02
4.005059072125393381e-03
1.312909741017815324e-01
1.221008443102783725e-01
-1.126814199339669642e-01
-2.539504928330733879e-02
-1.316400985904559150e-05
-2.204921596604857148e-02
-3.681403330007883279e-02
1.216672440390974361e-03
5.529750427979393534e-02
3.604862905253156113e-02
-7.152818366232660541e-02
1.355768216977439045e-01
1.063242432790319353e-01
7.337001528392374239e-03
3.023065832229207203e-02
5.859236693700839438e-02
-8.153750861325247123e-02
4.963811650444978352e-02
-1.548298093646659768e-01
-4.556377798570654392e-02
-2.701386752685021320e-02
-1.366474081852667513e-02
1.645512573721774618e-02
-3.678589170545722414e-03
1.173766759059668152e-01
1.121841878392105737e-02
1.036722923687378008e-03
-7.335517054682837157e-02
7.194359937308063280e-02
9.218981199025055862e-02
2.296461785245509316e-03
8.670755044954778223e-02
-8.324356724747243585e-02
3.696443580702445802e-02
3.534420786145426457e-02
-1.265824915708828602e-01
-5.774736356744396282e-02
1.019976742851838869e-01
-4.343073825515472025e-02
3.665654694014610498e-02
1.443454327660289582e-01
-5.027120510716343027e-02
4.925936508724719498e-02
1.323465969667876885e-01
-1.587773538808491536e-01
-2.500659228567875952e-02
-9.973379268837799516e-02
9.784888281720914571e-02
-9.673472417958621505e-03
2.656514203478048050e-02
5.583269071083895446e-02
-7.469251680924840486e-03
1.021289209270128187e-02
-2.696443676945384227e-02
1.348587710738055334e-01
1.214467515663311264e-01
1.464984133685071910e-01
-8.404239413604151776e-03
7.322150914542116529e-02
-2.166678338023771133e-02
9.118380262277579751e-02
-4.036951333638014172e-02
-1.010834789748142892e-01
6.624235585236426527e-02
9.383317686440018068e-02
3.035376732767142149e-02
-2.997782958714917054e-02
3.696953488049082442e-02
-7.458161676523948624e-02
2.877985288737513678e-02
4.581443704294659025e-02
7.875569915510279018e-02
-5.229166606375610510e-02
1.032571348871080819e-01
4.383554250058763202e-02
8.645536049594369082e-03
-2.672116012941265495e-02
3.583589594264000033e-02
2.985951642475484155e-02
1.997941786803756128e-02
-9.355356864749843349e-02
-9.113858920381973094e-02
-8.090100715613585125e-03
3.688405790240638360e-02
-6.262200989894990515e-03
3.309688488032677938e-03
4.693962873055855523e-02
-2.003469969008001561e-01
2.020645006729584678e-02
4.331410786334546209e-02
1.091570800456593063e-02
3.474220301591244425e-02
7.149325579249056484e-02
-6.481628142519442470e-02
-7.565349911393801086e-02
-8.728751476177047663e-02
-7.286479027642142267e-03
1.590942047624840927e-01
3.086615225706837787e-02
-1.211277247565614203e-02
-1.096607118554092236e-01
9.739119147298515300e-02
7.040123337255396740e-02
9.307264967964853919e-02
7.920981018347099389e-02
6.171770639035551072e-03
4.909200620820477340e-03
-1.856171406205209540e-01
-5.340909548137100227e-02
1.041435848680132142e-01
-7.811786476104097543e-02
6.681010163877068586e-02
-7.436790683465933915e-02
-1.406309278594231786e-03
5.178411711125533411e-03
-2.047547042454437027e-01
7.787734282097687200e-02
2.205872272363320827e-02
-3.529645537940029332e-02
-5.967990632495667747e-02
-1.242463768487583713e-02
-5.877273889896515030e-02
1.915608831088389530e-01
1.378237395205388627e-01
-7.169836859599582057e-02
6.476635098378474842e-02
7.427675909508461849e-02
-6.343703356195302435e-03
-3.002433103771740865e-03
-1.226237019473632173e-01
-3.414936328540952443e-02
-5.334127829666805015e-03
-5.659027938727154844e-02
-9.141875267353950785e-02
2.597416865719157780e-02
-1.322291709049983333e-01
-1.077330312758789828e-03
-8.225041450814621347e-02
2.112228429079865064e-02
1.086283691461818225e-02
-9.695722468408862760e-02
-7.410469248549228505e-02
-9.131965265506901408e-02
3.548641162417447148e-02
6.503727777591477481e-04
-2.407042078013520853e-02
-9.040726943097053547e-02
-1.475482592724880644e-02
-6.744047393608273988e-02
-6.970263947322798137e-02
-7.322555466304078720e-02
-1.310891172129459784e-02
-5.130156684282125013e-02
-5.148801377504672733e-02
1.066619431450827396e-02
-1.172559976264911236e-01
-8.489887613593066762e-02
1.058726556618266451e-01
-6.257049048295619531e-02
-6.806468304309488959e-02
-8.807789332719576092e-02
8.942273754450631718e-02
2.469348078874698121e-02
-1.946075710831182692e-02
2.855120027148331727e-02
2.120026224276737542e-04
-1.385518823089184060e-01
-2.124753910039051952e-01
-3.367338710966918947e-02
9.534845753126451606e-02
-1.115647089727140745e-01
-8.062460254064179876e-02
-4.478906558708250357e-02
-1.466153475166472597e-01
-6.305114561099335602e-02
-5.921172076995441513e-02
-9.534674595926578844e-02
7.294679411420230963e-02
-9.779666548698462414e-02
2.053460390143366232e-02
-1.166163198964300235e-01
5.414064882418747184e-05
-2.371553681533530855e-02
-6.038252215256934008e-02
-8.787218440610802470e-03
-5.767686594148563328e-02
-7.469737315479776929e-02
-3.945697575412304703e-02
-2.366326601563348633e-02
-6.922174792257465917e-03
-1.445035669544736112e-01
-2.987586351629984566e-02
-1.150574648050253362e-01
-1.634715079694392670e-01
-9.851577448906331802e-02
-3.420453943534811081e-02
-1.509944329602593283e-01
-2.157002876803032140e-02
-4.032569032817268778e-02
9.912377069937833296e-02
-1.913925503303289671e-02
-2.600791975492171976e-02
8.861285576298999489e-02
-1.108533174493369217e-01
-3.068214076572731153e-02
4.868876639403338369e-02
3.497463644190156040e-02
6.253126549259974652e-03
6.184043890208524262e-03
-7.817825039316907143e-02
3.692270608926519898e-02
4.020134623901902571e-02
-8.723056780389863707e-02
-1.282764373968041383e-01
-5.370171145212918051e-02
-9.845514984231169830e-02
8.319268042565820809e-02
-5.858886600050512011e-02
-1.470537905078419250e-01
5.021239362268516138e-02
1.098333321028196058e-01
-1.024104889941160473e-01
1.415470924048744528e-01
5.809265505229647963e-02
-3.238822512224832917e-02
-1.508970591241724779e-01
-7.259291737505538245e-02
6.372958932053478243e-02
-2.744899226730653646e-02
-1.950605158924086091e-01
-6.415931855611112233e-02
-1.288166037941972097e-01
-3.724483595783548151e-02
-5.975747600833158230e-02
-1.414157686934476299e-01
4.204880973755724394e-02
-7.968512197185294299e-02
-1.509636971109606929e-02
-1.974485165625431971e-01
-8.053166214258224154e-02
-5.455496103973844074e-02
-2.588920236294742563e-02
-8.234723797634677100e-02
4.709471917155280338e-03
-5.581712808725149133e-02
8.484326485015691865e-02
-1.194638647822626465e-01
-5.024320773500157156e-02
2.734225167211114596e-02
-9.487894946652317141e-02
2.241549641556433992e-02
-6.776936510678813197e-02
-1.165961479974273428e-02
-9.290337520597866106e-02
-4.597971161929802209e-02
-6.134892940901102987e-02
-6.501683607042577084e-02
-4.219476197666699457e-02
-6.327349516698978216e-02
-5.688988677766185914e-02
3.884317406507526403e-03
-7.593753665656112484e-02
-5.974462142983034268e-02
1.343721194949289849e-02
-4.131177157551986848e-03
1.352416383677650380e-01
-1.702498617949185777e-01
-3.208496087672280117e-02
-4.721065817445239260e-02
7.390757172468545577e-02
-4.334827085146286674e-02
-2.077131290160788221e-02
9.756910902174846523e-02
2.053333537414021165e-02
-7.657595137407083308e-02
-4.389325983300582101e-02
-1.112108931835678050e-01
-1.342592416496038998e-01
-1.947662842021499405e-02
-3.453609750506064259e-03
1.906355974702669126e-02
-1.347104749570175730e-01
-2.863189687963029612e-02
-3.317367076768687473e-02
-9.523896350664350086e-02
-1.955581949104831518e-01
-1.365004986129953191e-01
2.302289610506262282e-02
1.268509079017143548e-01
-1.060844009029277973e-01
2.097465351924746868e-01
-1.352948131617940641e-01
-7.301321126087677305e-02
2.220920278940435519e-02
-3.448706348602199878e-02
-5.645474473840611518e-02
-1.064809098041099300e-01
-1.512431101177236573e-02
-1.056090480612081883e-01
-2.798723580844861628e-02
-1.407680621814140498e-01
2.086561327633318363e-02
-1.408519401160807094e-01
1.732042427485044195e-02
6.560799041137013732e-02
-9.088756007552682703e-02
-4.855055550013966104e-02
-4.459223806098409383e-03
-4.329994673738133543e-02
-6.932874524635065927e-02
-5.352120055258156178e-02
-6.817529451853761302e-02
2.651781723745468000e-02
7.975717762118036958e-02
-1.479563029529197028e-02
-5.731595900535895773e-03
3.263303922284016469e-03
2.905415994919503114e-02
2.487638800970234584e-02
-1.419747700893366493e-01
-2.407597765273800788e-02
-1.441814366191946917e-01
-1.287608413962981202e-01
-1.928315775178574554e-01
4.449437240076672267e-02
2.098444339305363671e-02
-9.669765648571550937e-03
3.225665924189300565e-02
-6.824421788510735831e-02
2.302238998392951846e-02
-9.661963273722212753e-02
-4.286012866468425636e-02
-7.571142733529445668e-02
8.730317154132181956e-02
-1.499737105717764141e-01
-4.969212421118224254e-02
-8.225745234773622350e-02
1.474667752691961597e-01
2.491987932886968737e-02
-7.016293463241847495e-02
-9.341345017014553165e-02
2.570933854726454096e-02
-1.054047517353330771e-01
-4.678551947230617097e-02
-1.063027323275885505e-01
1.363322433938804522e-03
-1.200453693919846937e-01
-9.054987515115302255e-02
-1.641586759345683641e-02
-1.234728201974385348e-02
-7.858645375523179433e-03
-8.552026207125289214e-02
-6.173255190955960481e-02
-6.437448850605133333e-02
3.641047848787823393e-02
-4.786357591545772894e-02
-1.128686394389758069e-01
-1.369046278636900094e-01
-1.590333462893541716e-01
-1.647046868287187216e-01
-5.727879456425074428e-02
-6.453244723535664362e-02
-7.780642800424398360e-04
2.298187567447024932e-02
-3.063182324179977711e-02
-1.243229317138650793e-02
-1.176877669874041299e-01
-5.454398282894964978e-02
-5.526494753653424241e-03
-9.672790978643043547e-02
-1.364693029835191765e-02
2.961113928687994501e-02
-1.273493921847857757e-01
-5.444016414226233481e-03
-1.029848803644055257e-03
-1.248209328884619315e-02
2.667815946846655711e-02
-6.034462438495544895e-02
-9.620331095113140996e-02
-1.518667765720431717e-01
-1.253596116064433774e-01
6.382249482769292853e-03
-5.195589406148561074e-02
-1.583333226401121285e-01
-6.664485909405196140e-02
-2.218577670690668191e-01
-1.216993430688163569e-01
-1.729374678336393911e-01
-1.611142918029483118e-01
1.069813124149123287e-02
-2.612070432873562706e-02
-1.178643189241565942e-01
-7.247404681082685041e-02
-1.472277806631089037e-01
-1.901155394616055594e-01
-1.901134499939092365e-02
-3.092007206089942770e-02
-1.616454754574014052e-01
-1.133485923023555136e-01
-1.158161732832763691e-01
-1.677260154565089201e-01
-9.382995336276515191e-03
-1.418309356256063636e-01
3.601749356236953574e-03
-1.457122340702209640e-01
-9.201599488651000802e-02
-7.182678680723728060e-02
-1.264332938216316399e-02
-1.188181252256213655e-01
-7.710063307259769350e-02
-4.155855884303371467e-02
-2.639163032160605701e-02
3.501546260386207560e-02
-1.429748984023563874e-01
2.686489868940487510e-02
9.603597173845733470e-02
-8.230999443400933979e-02
-7.049097275305911403e-02
-1.078741693556234532e-01
-6.095796904179440895e-02
-2.261460321867259787e-02
-1.295209996934649777e-01
-1.555560026379334271e-01
1.236760547180727060e-02
6.723840181053538506e-03
-1.806301396422764216e-01
-1.237044721756931920e-01
5.652107395437402232e-02
-8.954116802057834890e-02
-9.514864954677294817e-02
2.891274183235733805e-02
-1.287523944023055422e-01
-4.263680537408610915e-02
-8.671056033229719573e-02
-1.107735309232343451e-01
-5.985563479743975096e-02
-9.230308772954948227e-02
-1.041237099306693697e-01
-9.526920866547555766e-02
6.070093188189427252e-02
-7.578156204816711983e-02
-6.514847898984227163e-03
6.626706042237764070e-03
-8.283821796873881704e-02
-1.150408128638105709e-01
-6.213234819660071878e-02
-3.865629702966742742e-02
-7.213787508218515165e-02
-1.381303567237935070e-01
-8.022495342032923138e-02
-3.411761514201114981e-02
-5.333308718449351893e-02
-5.676611159445574262e-02
-1.124672999706290838e-01
-4.781902572586581301e-02
-8.141230505941918216e-02
-9.475017200446078647e-02
-9.955916099487506499e-02
-7.721174390088554607e-02
-2.441481002186020322e-02
4.122736657638952952e-03
2.625770342949207761e-02
-1.040982438374990354e-01
-5.714614286038373347e-03
-1.168906899742892525e-01
8.274665529673987455e-03
-1.030114071624710359e-01
-8.951298151501507760e-02
5.824304251248774156e-02
-4.423462339898414503e-02
1.832464412786871319e-03
-5.843591831075432147e-02
5.124745186592528229e-02
-6.000782409699250558e-02
-9.345211984884871370e-02
-2.989802284991235903e-02
-2.379970332011807632e-01
-2.110048510187849738e-02
-1.641580056347538008e-01
-1.795364985771473118e-02
-5.020078737270076280e-02
-1.491831760947814889e-01
-1.311030616874813148e-01
-7.044564706099533391e-02
-8.106674504551829308e-02
-1.434326013688828338e-01
2.965315510989120773e-02
-4.257386788118108084e-02
-8.813093140699089501e-02
-1.285979670582199086e-01
9.723898084992436183e-04
-1.445532174775800427e-01
-5.851219185637656500e-02
-1.041172208747428996e-02
-1.957378577934014083e-02
-1.320340316075309384e-01
-7.640529146620531065e-02
-5.194123645717085846e-02
3.654338624222557008e-02
-1.283188486237990533e-01
-1.169532565268237151e-01
6.109425133257206236e-02
-2.493201202479564810e-02
-1.149773336770529425e-01
-9.792813705922327749e-02
-7.733463491479547480e-02
-8.828197867029971557e-02
-1.427708285866405302e-01
-6.884202544413312030e-02
-1.625928694675870256e-01
-1.475673231269037378e-01
1.412585778648409868e-02
-1.991094865965031546e-01
-1.096168563576513655e-01
-6.887471321454503859e-02
-1.692750955216906772e-01
-2.944701031548192533e-03
-1.385814543839365975e-01
-9.904030244739793487e-02
-7.783748675477392132e-02
-8.120313951145940318e-03
-1.481350381058751942e-01
-1.506048071771528760e-02
-4.235678727146930528e-02
-8.726472734496119182e-03
-7.621461572986656940e-02
-8.776870467746016036e-02
-3.214862705279478844e-02
-8.241519433771425651e-02
-6.612205838251361545e-02
-1.191434177233088865e-01
-2.121650227498729502e-02
-1.923664743906985594e-02
-2.960133763040734625e-02
-4.519727579780956350e-02
-6.607575018479688866e-02
-8.018073944983208912e-02
-4.508609998284123649e-02
-9.657194969569719845e-02
-1.055135737334499391e-01
-1.064676949301787967e-01
-8.911683235497494873e-03
-4.775398308964271671e-02
1.353912831897233215e-01
-1.610603340328907174e-01
-1.441725007738861863e-01
-1.001141839932007671e-01
2.128144424953136785e-02
2.221006540181635295e-03
2.577884264173151835e-02
-7.650340005797129361e-02
4.139100989415491622e-02
-1.453610675904777050e-01
-6.765409396306026890e-02
-1.466734933721742205e-02
-1.650287550084495597e-02
5.459385676680261062e-02
-9.102718135711981851e-02
-6.750967275315343519e-02
-9.286190776663164059e-03
-7.688242670321540628e-02
-1.702952103196268135e-02
-8.160999750640841877e-02
-5.212395412884956308e-02
-1.704556150539908721e-01
-1.249786498818114463e-05
-9.849646041109853811e-02
-2.532503809140393414e-02
-1.595015311414583678e-02
-5.638228588582169798e-02
-9.840469614074072446e-02
-2.589866643796108828e-02
-1.061370360772696635e-02
4.774284959623192881e-02
-3.696733604816711261e-02
-2.589758770166110044e-02
-8.981587156116127568e-02
-3.058095371133775012e-02
-1.252897193835169065e-01
3.956905661943722896e-02
-8.651463696746362897e-02
2.368433659094512297e-02
-2.166294333485202853e-02
-5.207073113771720774e-02
-8.760240449870329571e-02
-5.790824499000468001e-02
2.912061888418911865e-02
2.136471162615100061e-02
-7.724939449397340285e-02
-1.281311270115033374e-01
3.548217543851860806e-02
-1.426060734920348849e-01
8.505816636424490262e-02
-8.137691318820296227e-02
-8.722018616250531986e-02
-1.752061392590758757e-02
3.695741555071894308e-02
6.282144727422953392e-03
-6.306025552791466593e-02
-4.377628734741234595e-02
-3.559765022573602167e-02
-1.272096181110714541e-01
-3.881362640776950257e-02
-3.962361421133438200e-02
-1.440836808991305396e-01
-1.344318358607998198e-01
9.249849685667116406e-02
-1.009902667030653789e-01
-7.494564377729138333e-03
-8.699262790238732057e-02
-1.828612786796426082e-01
-1.064951467551359804e-01
-1.060807093828572689e-01
-8.020406931800343198e-02
-1.156128106007498491e-01
-4.299756709703220908e-02
-1.743100184955131415e-01
-1.486996594850231168e-01
-9.194182239719368710e-02
-6.507572664604205359e-02
-3.692589442179990827e-02
-1.061041652499976860e-02
-1.790715639558197736e-01
-1.048668473980580440e-01
-1.137663618338899535e-01
-8.298684127707593727e-02
-6.279962153608792397e-03
2.341217591470311568e-02
-7.134182062155682014e-02
-9.656542807636835091e-02
-1.507114124490878948e-01
-1.118814290267177575e-01
5.774973255734736424e-03
9.139947642691320651e-02
4.431552861896096568e-02
3.593846599338790769e-03
-1.046097125134039796e-01
-1.957873020820414048e-02
8.156565208241280118e-02
4.990203799846429367e-02
-6.186229236530494530e-03
1.244196996009401014e-02
-4.663558507509148882e-02
-4.876552920295008225e-02
-6.186052793311237752e-02
-1.604375241285405373e-01
2.628092434044399656e-02
1.177237344693049248e-01
-1.070785117965200733e-01
-8.460801635765168027e-02
-9.975724346564789069e-02
-2.402281297088794745e-02
-1.805466931628164949e-03
-9.231677531273196902e-02
-4.325557221544151787e-02
-2.086545606858750124e-02
2.030949167448712483e-02
9.078816968059663650e-03
7.478829501266441582e-02
-1.684647318097817065e-02
3.399099258518551575e-02
-6.799528736573000332e-02
-3.030878753647930565e-02
-5.832260452293344666e-02
6.604920989231803652e-02
-1.066566377897562312e-01
4.194799220317450839e-02
-1.968241406519864733e-02
-6.188708015483982382e-03
-3.299515992680401855e-02
-4.487199761537671860e-02
3.881675559011470156e-02
1.398851024348997905e-02
-1.369468166760574694e-02
-6.805633343881643815e-02
6.100668735497947331e-02
3.501465127976780001e-02
-6.836800297444185770e-02
-1.623364655307759918e-01
4.982407016921620857e-02
-8.504135174801087660e-02
2.899864084755426202e-02
-4.795354666497399221e-02
-1.370446770542382287e-01
2.759828168201381923e-02
-5.039812401927059454e-02
-1.202863974760273041e-02
3.646284555659335541e-02
-9.545797210408249467e-02
-3.775681639189502892e-02
4.666423549923146702e-02
3.355939930325625709e-02
-1.250541109828987030e-01
-2.852246429947940653e-03
-1.326213709297670816e-02
5.320467799868027620e-02
5.552444971472753760e-02
-8.365392856111095177e-02
-2.992689829212729150e-02
-1.464066043391088964e-02
-1.132491288257461565e-01
1.830628809723371456e-02
-6.750796259721356107e-02
-8.104101542180740247e-02
2.069094811094223177e-02
2.651758913322127542e-02
-6.676956132203723526e-02
-5.555277448896565190e-02
2.914015428450696631e-03
6.296997303632603793e-02
-4.680175144847520223e-03
-6.246710246487260226e-02
-2.685645447351619683e-02
3.389805424641573889e-02
-9.670780641740335526e-02
3.413675959691866903e-03
-3.790652446337706982e-02
-1.621427168766734483e-01
-2.510845680651976886e-02
1.460167508961647542e-02
1.005676734627787214e-02
-1.228262177768082997e-01
-1.838783182019775031e-02
-1.054421608389899956e-01
-1.209684811782956171e-01
1.102369215444137934e-01
-2.804563782600212607e-02
-3.990962701128668993e-02
3.917234949012214640e-02
6.702698192067352290e-02
2.889069748158798467e-02
-1.655835010907825674e-03
-1.610725004437230934e-01
6.174743579051792525e-03
-4.547861460265813227e-02
-3.206763481259253951e-02
-8.260715661999357140e-02
4.088246787741279392e-02
1.034980662686054848e-01
-1.445011515723174404e-03
-1.736615933715959098e-02
7.288317120291000484e-02
1.337801194205600896e-01
-5.678831654699883352e-03
1.277084580997110419e-01
1.217649396012231806e-03
-2.805940567442191322e-02
2.856711249298728855e-02
4.773849108379873973e-02
1.641055627515093998e-02
8.626265485856042525e-02
7.896229077654552675e-02
-3.026010705426493766e-02
-7.651132481259138862e-02
-1.086029163341501458e-01
1.329651645920107775e-02
-9.378161728900173688e-02
5.455412876356712654e-02
5.602939471311058767e-02
-5.099834640111557127e-02
-1.865270874062190457e-02
-1.619156517955122956e-02
7.973300942743082043e-02
-6.246143303081728992e-02
3.613130710718550406e-03
-7.716519161525009496e-02
2.388800664710676869e-01
3.587458980711039774e-02
-5.335181288314777559e-02
5.270695952783691941e-03
1.051911313647561352e-01
-6.672888813334786062e-02
3.263710024093008366e-02
-2.619866247774626025e-02
-8.512345901207102328e-02
-2.452535727986320316e-02
7.943803369389819445e-04
-5.463564495662823206e-02
1.639107142751006913e-02
-1.386734729756614569e-02
-3.815278018524542736e-02
-9.239234337664642416e-02
6.335477268592631375e-04
8.792954054694747390e-02
6.367215321254381111e-02
-6.384868313642980131e-02
9.080461614681362148e-02
-2.191695987378198748e-02
-1.545344938952621650e-01
-5.589825677410834720e-02
-1.310770021707471922e-02
-8.085604399345844295e-03
4.106441885294360300e-02
5.438301905311195700e-02
1.560369219141944652e-01
2.214054685594251948e-01
8.769193094988858572e-02
-5.589603555307821880e-02
7.683076106432221164e-02
-1.871170694702606330e-02
-2.237451360693027205e-02
-5.963278701721066999e-02
2.919905940976678244e-02
-2.895540859179143375e-02
1.323136825309273179e-01
-2.054750772652196283e-03
-2.800992004697858834e-02
3.567507223289166640e-02
-3.000522023607165786e-02
1.281709464070321658e-01
6.853431838842163892e-02
-5.311414234333896450e-02
1.249770650886556506e-01
2.022235262495184274e-02
-6.838010879219878768e-02
-7.119920549993497862e-03
6.756437173374861549e-02
6.917776896395462505e-02
5.924962881454769181e-02
2.549614579924445665e-02
-6.150735554870567084e-02
-2.739058268268046784e-02
-1.545844775799663090e-02
8.659939554300463693e-02
-6.759621111400757054e-02
1.115595851658954599e-02
-7.043190445726724147e-02
-3.752150715120812496e-02
4.227735454514715621e-03
9.012810591284529937e-02
-5.715562619551483453e-02
-1.561394000507485350e-03
-5.333962603480935094e-02
-7.417645985644799600e-02
3.088413657010607993e-02
-3.325700730723907261e-02
2.165377003248804971e-02
-7.539751089636387293e-02
-5.262987388201444822e-02
1.510565203759201558e-01
8.202296522340479443e-03
-7.008262286498919552e-03
-4.175189361906193886e-02
1.139383529016042701e-01
3.743103091293967233e-02
8.352791107567521245e-02
1.083606876378697542e-02
5.804746527347642848e-02
9.515570174875480347e-02
6.400791852446564845e-02
-6.278827133735918886e-02
5.136866367949725724e-03
1.633175452165451791e-01
9.135768414632075562e-02
4.283762211660264996e-02
1.022026667223738250e-02
4.486987494258808107e-02
5.242035830983093198e-02
9.194418822765344779e-02
2.635290919781105648e-03
2.022342717085671288e-02
1.223411572992428101e-02
-2.178681467584261608e-02
8.650530508658887952e-02
-8.922143902871031845e-03
5.494651728783397915e-02
9.563544221637652887e-02
8.351698791952780199e-02
9.460964623041380472e-02
-8.637975899348029896e-02
8.864133565482339508e-03
-2.048110662442284916e-02
-4.558657661792137744e-02
1.072187064664446715e-01
2.154971156422278988e-01
-1.480892517687621215e-02
-5.648477376619249340e-02
5.168588211149720973e-02
-1.734324567277722995e-02
-8.128525310916351332e-02
-5.355230609933758074e-02
9.559844209380677360e-02
2.184681202478593303e-03
5.576414787313473120e-02
1.067080265142431178e-01
6.888885355137575051e-02
9.816243569009588249e-03
-7.763051282511366710e-03
5.169027107615341288e-02
2.141361030697510118e-02
9.803086070994432299e-02
-2.134545861342849321e-02
6.995124069472343810e-03
2.764998340810798441e-02
3.114218129965319257e-02
-2.290479856748735103e-03
1.746065215642605278e-02
6.562035392872751782e-02
-3.821110142535055765e-02
1.157918952749515673e-01
8.407621777031454302e-02
4.896203684361311037e-02
1.591816248363254471e-01
6.235429225765427852e-02
-6.436428329445078103e-03
7.306085306040122074e-02
4.800990877062445705e-02
5.569298217655720140e-03
-2.073018875443640580e-02
1.203299356914918072e-01
1.381664946028117735e-01
7.452033546056277546e-02
-1.518521231195895937e-01
-1.630745185589854013e-02
-1.015516620701518297e-01
1.165841718579294778e-01
6.342567768352830315e-02
-1.158658418461130934e-02
7.408773797629050750e-02
3.269923195277657513e-02
-2.419765783577188314e-02
5.361503270815645705e-02
8.599391171663596165e-03
4.874916492262160866e-02
1.412733977911833916e-01
6.421640604955780596e-02
1.040014585149547643e-01
-1.186316652196783838e-01
-1.032321824314762562e-02
4.382562922121505111e-02
1.157118502666071129e-02
1.540244867218069080e-01
6.196675217585352613e-02
3.890155144646444130e-02
-7.037239769900556496e-02
4.332095901438543645e-02
-1.058683446837001448e-02
-2.269552463588756300e-02
8.518985465751571784e-02
6.390346201614592082e-03
3.718027137657792247e-02
7.208221232541657530e-02
1.434018413999747499e-01
4.880368057871733306e-02
-8.531922800798695528e-03
-7.556097291209066744e-03
5.911147332181145020e-02
1.812779024067914246e-01
-5.573701253439017735e-04
1.098156222711745879e-02
5.130114723705581428e-03
1.674808578425303618e-01
1.193178932516487656e-01
1.714488887481023238e-01
2.314227112543552900e-02
3.410348993528276168e-02
3.922271648798283938e-03
-3.441266669968736508e-02
6.102546676695191213e-02
-1.249539096436340369e-02
7.688527081101480254e-02
1.419611872370068473e-01
-9.952479991752691268e-02
9.578301245622184053e-04
5.393598497263869113e-02
1.303837314554703586e-01
-1.130801710933890258e-02
2.029723733102965777e-02
1.155943995293575999e-01
5.406709539229356126e-02
1.562524721884531176e-01
4.589293877632272950e-02
5.851923736138806703e-02
2.131613909996923628e-01
1.804621528984317602e-01
-3.540895621271434451e-02
9.237562797733343822e-02
3.339702160432106437e-02
-4.030822315694713998e-02
1.500643287215883831e-02
-5.961469171879760914e-02
-2.369683277965488766e-03
8.229636858847073910e-02
-3.355953925000774822e-03
1.252346935601747757e-01
1.368205910869234321e-01
9.788221334341123958e-02
2.980676472947906344e-03
-9.830492278867516975e-02
8.318967085049554233e-02
1.366999357374429624e-01
1.707615392661032683e-02
9.623991646349523699e-02
4.124771878352308935e-02
-1.262832228725404952e-02
7.574607168621089182e-02
2.063348323486921890e-02
5.179161857448198736e-02
9.632583819110421275e-02
1.140356562024354564e-01
6.619823206207352262e-02
2.593188798280827295e-02
9.009447576331923446e-02
3.037245337594305424e-03
6.112038181837629175e-02
8.385709696859261486e-02
1.107650298789078086e-01
6.863575105492372708e-02
1.652049528129381772e-01
2.626105351578176400e-02
-8.650190733309044699e-02
6.717335356463355334e-02
5.502736095174269593e-02
1.583934477929856977e-01
-6.232425578713961939e-02
8.361545934858168050e-02
2.397039117722624124e-02
1.391120411871742124e-01
1.842735985691884293e-01
1.086570941701490017e-01
7.477901450755074231e-02
1.615563305810787387e-01
-5.635136167001134760e-02
1.007297249268729322e-01
9.613931336145092876e-02
1.214776369632042559e-02
1.053399041084242538e-01
1.855026101639516423e-01
-7.311315380589094616e-03
1.999238851243535231e-01
4.534832909183585808e-02
1.039122947706664496e-01
1.500769908749221559e-01
8.817736340235096670e-02
9.779346096227995583e-03
3.837088026952348296e-02
-3.555569793963402059e-02
-3.241154101052751667e-03
9.821655573502903469e-02
-2.785995601035714045e-02
1.953675069080653900e-02
1.911875139059090456e-01
6.150339871215938087e-02
1.083224485541933180e-01
-8.654149177281550420e-02
1.029830935230701683e-01
1.526562698914142868e-01
9.947633519136550584e-02
1.664389359745717389e-01
7.825154559288725886e-02
4.540110850356093852e-02
4.149989201893550250e-02
1.323859176653066905e-01
-2.311388745591081220e-03
2.790080450331114750e-02
7.732879119263096068e-02
2.137250633948420062e-02
1.158811746026713052e-01
1.446067273289331767e-01
8.761918299793881870e-02
1.020858724221764130e-01
6.910764428909692281e-02
2.092697737343772110e-02
-1.924102134590589472e-02
5.986894745312425214e-02
1.594304901627547899e-01
5.444405856129403559e-02
5.893021732925030759e-02
1.693851560111823418e-01
9.515649539545215085e-02
2.716172199075103655e-02
5.310499798822911066e-02
9.940505693844589596e-02
-1.207898141258619343e-02
2.634792128942329073e-02
-3.499983832419805568e-02
5.432090986280712491e-02
2.294190314538045120e-03
4.186019414881062689e-02
4.516696203133060278e-02
2.917745798540130261e-02
4.271169619285437175e-02
4.004641071368723187e-02
1.864042571076561516e-01
1.637222609647042693e-01
1.418313980014673514e-01
1.776050331555231038e-02
3.414737494451675071e-02
1.444725608254025240e-01
-8.988638556325711376e-03
8.774852703758942440e-02
5.514832690095502338e-02
4.192490031419541380e-02
1.097244339232819089e-02
3.577011947973024464e-02
1.508506047741022538e-01
7.833035076215129344e-02
-2.848610556994224385e-02
9.382087988506079834e-02
1.033970042979337062e-01
1.097749219270455073e-01
-1.603113215140885769e-02
9.665862339997470520e-02
3.433636029740226581e-02
5.108970608058516910e-02
2.471955510445397394e-02
8.311977725215737023e-02
3.394434591015291214e-02
5.750118924185101260e-02
2.258493946912189937e-02
-7.120836199974521497e-02
-2.293342448469632821e-03
1.280368821711299065e-01
3.522658116925322241e-02
3.926041636812153957e-02
1.459366941027238074e-01
-1.045202873777044406e-01
1.026653761324855668e-01
8.264379200433698280e-02
8.228277348886738063e-02
2.028151449978513043e-02
-9.138464459081754171e-03
1.418082700028949206e-01
1.036118063962521846e-01
8.325932536575238185e-02
1.649688007925387279e-01
1.563057893519280428e-01
3.559008867638906864e-02
6.023706640607044693e-02
1.945412400655721630e-02
9.579575295317412087e-02
-2.527807825362913055e-02
8.913510599872319362e-02
1.034331464624811264e-01
2.113608516785094732e-02
-6.945001414406930251e-02
1.023749387499842678e-01
8.428838629578436215e-02
9.571355486479327102e-02
-1.334111716569533028e-02
2.931725202955690057e-02
1.994809435456158450e-02
7.020453728335895871e-02
9.049654211075976173e-02
7.639718209446531849e-02
1.324182782473991571e-01
-1.669606321123872413e-03
1.050250287831780011e-01
5.859749374235763072e-03
-3.800913957579425857e-03
-6.441408277007303063e-02
1.146932206080474165e-01
7.251709146093342218e-02
1.760152402769211699e-01
1.126462316234325273e-01
-4.125420500486535330e-02
-2.052024628597734490e-02
3.051014528567775469e-02
4.356573393764156393e-02
5.085432040504393736e-02
-1.816927878368594304e-02
9.428671252738118902e-02
1.563470563095733512e-01
7.690043765491262617e-02
1.372994011182080976e-01
1.095646056171121069e-01
8.667279828640123140e-02
6.454020721744344047e-02
6.261080463657210660e-02
7.311172537517146575e-02
1.210410237543929485e-01
7.055847792415989583e-02
-4.837476256323969964e-02
1.973848121723304622e-02
-3.439609603195472459e-02
-8.392597556222933936e-03
1.292328307981500252e-02
1.750954410792213492e-02
-8.887624719943951895e-03
8.956360429570385528e-02
6.332817434178213134e-02
9.412368543973902157e-02
3.290539653917066293e-02
5.794549909640005214e-02
-3.832127192511091112e-03
1.289151012364789795e-01
-1.474552042298692481e-02
8.117202975153316180e-02
7.841720712561166262e-02
7.665968405644232875e-02
2.449578781025298774e-02
-4.546128370861893253e-02
1.948813150641917069e-01
-6.318941320578061460e-02
5.083387566953485176e-02
1.164384820883517802e-01
9.139410794901037249e-02
6.137206993230689273e-02
6.563665585713890360e-02
-4.278537234570098380e-02
-1.868966967083132442e-03
1.503975394779645813e-01
1.326716275539995826e-01
1.219540499065403794e-01
-1.717723131983031615e-02
-4.220103627860601753e-02
1.566203396547061200e-02
6.194893153897374632e-02
5.711002355581569490e-02
2.084262098557378758e-03
7.697283455846519462e-02
1.277020394875046372e-01
-1.607537863416772239e-01
4.084691713129436769e-02
2.159415685817213729e-02
7.929611044909419537e-02
9.984212930913419215e-02
-4.007344185672546272e-02
1.984444677823541114e-01
-7.386312107203195886e-03
5.468393109788317191e-02
3.183266042681275748e-02
7.835221997142306771e-02
1.267013606287556438e-02
5.251129096458261036e-02
4.119415343939345636e-02
1.436378630596893066e-02
1.067808655504782073e-01
6.523135561451216813e-02
-1.705825854828202717e-02
-7.122981521711911623e-02
1.110764246338100947e-01
1.223891767095113409e-01
-8.073971073233054963e-02
1.035569651477053627e-01
2.373600011242054178e-02
3.290199604731651462e-02
7.717654639767734803e-02
8.935613993176706737e-02
1.248687444713269395e-01
-1.613388411121255139e-01
8.965831199065407708e-02
1.514874512268690916e-02
1.716626690652986106e-02
1.670799097774047226e-01
-3.296924053273236899e-02
9.789591150963635954e-03
7.139040509349582619e-02
2.751499446120658082e-02
1.126569384996776030e-01
8.353810341661752070e-02
2.887529378162935478e-02
1.912505649204091981e-02
6.201844689958179759e-03
-9.783825643118833348e-02
6.610238084252978430e-02
4.099410977974667775e-02
-7.095509962788075498e-02
1.188423041644397216e-02
6.771753880047835794e-02
4.485893293622458290e-03
-5.193694176856938211e-02
7.117112654379431635e-02
6.229239536139282579e-02
1.257592398657595700e-01
8.874503537558506294e-02
5.204885114364215387e-02
3.208109667637389605e-03
-2.452093949309900808e-02
7.304323780192059634e-02
-1.166652893877159064e-01
5.380265522151263247e-02
3.412002896740567309e-02
6.062884536296465725e-03
1.177469981985901776e-01
-4.972698265185090255e-03
-5.563961494779180034e-02
2.881638433680209360e-02
-1.005380295320420884e-02
-3.173413999147327996e-02
-6.176404956661564472e-02
3.370891516106749169e-02
1.426041046256943667e-01
3.168839383109795654e-02
-1.057702964380211191e-01
4.194760595072786341e-02
1.013215149061614043e-02
1.064497836008395371e-01
-3.682443602257077370e-02
7.784194201146832186e-03
3.229472382820063742e-02
1.316691192531732613e-01
-1.973494861364118516e-02
1.473640213563846314e-02
2.232299439612198469e-02
-3.669734061083949200e-02
-8.914256793992431441e-03
9.806350346001374563e-02
2.796949678029727465e-02
2.988438592187898490e-03
8.646687595375372737e-02
6.633255092453413382e-02
-1.642126131219603241e-02
4.827593897435205478e-02
5.738491392845723738e-02
5.237349439530773060e-02
9.320868644887048138e-02
3.944299441239536297e-02
6.879534387436250786e-02
2.001883189935408161e-02
-3.423840444261457699e-02
3.885607033181913417e-02
4.540469956037800070e-02
-2.062810136492167906e-02
-9.200894577338980529e-02
1.928670788317114748e-01
-6.624984742239284352e-04
7.198450077532525526e-02
8.119524476172661556e-03
1.313956060483853217e-01
4.108254054301713892e-02
5.427006385794098248e-02
3.992000123781629800e-02
1.146516858524399274e-01
1.894038408463500148e-02
9.293289586060458907e-02
-1.386236589216789834e-02
1.184035393545480319e-01
1.041297722618372418e-01
3.863219738486580596e-02
-5.221890468033142663e-02
-3.878383752669169182e-02
-1.947421996774252942e-02
4.749769334337020240e-04
8.771759161663219770e-03
2.942424135103021213e-02
3.926654619251836176e-02
1.303222307185457340e-01
8.716541969484851993e-02
-2.115518620007411296e-02
-1.372210821239439570e-02
6.395765509507625457e-02
-3.022429604652174598e-02
-1.039634042563465643e-02
1.411173812683460052e-02
-5.881358090665855798e-02
5.296323313495256840e-02
3.203123690558350167e-02
2.627831000230483605e-02
1.399868909763267166e-01
-1.895098963757442176e-02
2.380719748207089058e-03
4.038097051593794035e-02
2.940979926565844352e-02
1.068612857694791474e-01
4.187799894367138370e-02
-4.070231994331447584e-02
7.911122463893584256e-02
-3.646815356343031771e-03
7.017067571026949779e-02
7.510857775912857526e-02
1.534175850283457931e-01
4.559278502481766554e-02
1.477400403588714217e-01
-3.145918224134400254e-02
5.293104953690067754e-02
8.305303125529975294e-03
9.125767194670750260e-02
2.689185406011776816e-02
1.121107761877460640e-01
6.387369049275350152e-02
-6.115964915809160574e-02
-7.517501590500685026e-03
-1.335990909791656515e-02
7.541282429814427646e-02
-3.508822743543403479e-03
8.529666748138417520e-02
-1.220756978415046996e-02
-1.063814931495875131e-02
6.326061763632662149e-02
2.165502448292785844e-03
1.437939523998307823e-01
4.818649562019620969e-02
6.458406533719264486e-02
1.349499126408272853e-01
1.230454551967059273e-01
1.249416502034770421e-01
-1.211349729476163262e-01
9.330794375137203833e-02
3.814154432705038622e-02
8.654159202656971916e-02
8.937459763578350924e-02
3.712749058342662556e-02
1.510986417361700682e-02
-4.888970670107529656e-03
-6.414025999731898242e-02
1.419296981570264404e-01
1.770194671563428135e-01
-4.391147001760604268e-02
8.934160612818094205e-02
1.697210551927122793e-02
-4.054683568669790322e-02
2.529183647945452973e-02
9.281718196710087021e-02
4.212084275434021391e-02
4.553334644386327311e-03
-2.715051292608534200e-02
-3.805320404867474499e-02
-4.634167707247200535e-02
1.053124286983987551e-01
3.107483005283575087e-02
-1.683394582573057852e-01
3.968471074674324167e-02
-1.266816259507861919e-01
1.128476740621659202e-01
1.437087510035455797e-02
-2.370777668471132742e-03
6.519030497403854874e-02
-4.139093027433435670e-03
4.688546689463247985e-02
1.316460595022355684e-01
7.065203441912479287e-02
-6.777523018244581421e-02
1.039278173391025434e-01
1.744716865812339646e-01
-6.308408799777869003e-02
1.939999370909687576e-02
4.839691723626575459e-02
-1.399553952434041126e-01
1.311050578078740425e-01
5.003567241020612927e-02
2.881243052667339585e-02
-1.892425084352684569e-02
7.574173595138569692e-02
6.775997846844662720e-02
6.543329235856200354e-02
-1.323909035359474573e-01
1.304370394522714680e-02
-1.100644716930062814e-02
1.362816714167656811e-02
6.156973873603321240e-02
1.812353915535589235e-02
6.836382640903394814e-02
-4.664855906502883565e-02
1.049982505757135198e-01
8.821967444371958678e-02
-6.469060928779124531e-02
9.518903798255377163e-03
8.893555061996911981e-02
6.961563739692949726e-02
2.549494724570499846e-02
4.220804119147240907e-02
-2.634439434197475075e-02
1.821811772209456538e-03
2.496073542237833842e-02
-1.293643066178496934e-02
1.029812292460126691e-02
1.572015478300450506e-02
6.152137180639863367e-02
6.659559880982453273e-02
-3.990247985299321537e-02
2.775843321744637937e-02
-4.652051528811150180e-03
-2.542277990605926533e-02
9.826959849787882118e-02
-3.617719499290272464e-03
3.360010895177189399e-02
-7.553515334191477672e-03
7.195410395055412689e-02
7.802754535705372363e-02
-1.184192052935504995e-02
-4.748178234689041238e-02
-2.819040929030981746e-02
5.627764748057182548e-02
-3.307992495775439329e-02
5.556252234767340009e-02
1.190821903304902559e-03
7.828200963946392588e-02
-3.623825894396721925e-02
8.762467687264588467e-02
5.120316019618172121e-02
-2.124996230847655751e-02
-4.240011641272466159e-02
1.033833143943710259e-01
7.115623334009590906e-02
1.093042719678818386e-01
1.675425839413812248e-02
3.822229282203788020e-02
-9.054443318366227345e-02
5.505761614202986376e-02
4.619551037531611365e-02
5.169495345245597728e-02
2.762097007465710505e-02
1.785481656363276937e-01
-2.669017423003649126e-03
9.474784209788886247e-02
-3.397118031513413072e-02
1.551330335267440408e-01
-8.636649334850743376e-02
3.954563574642890045e-02
1.036500302545390398e-02
-2.970038689036133203e-02
7.615024050184728520e-03
8.814189061179283913e-02
6.497960403745570157e-02
-4.428228699544151797e-02
-7.632699439123330487e-02
6.883953435402140331e-02
2.399405259708434213e-02
1.448682591025446560e-02
-2.126806888426169620e-02
-8.307711017658385780e-03
7.222538715350471095e-02
-5.614879984881761266e-02
-3.575151033534255951e-02
-4.026998494832170067e-02
9.044598857774283074e-02
1.855091820348165168e-03
4.867161096721193264e-02
6.449008797702875107e-02
5.397229374735428714e-02
8.718379840437019690e-02
1.126870162214832910e-01
8.204946750792621590e-02
2.076238786248573165e-01
-2.787884278801307236e-02
-6.274667065325703445e-03
1.918018543978554646e-01
1.454341658921731728e-01
-6.005876143266194317e-02
-2.511769711278136197e-02
5.053852258688726340e-02
-1.102297300240706601e-01
8.101801276348717662e-02
1.060139828107425075e-01
5.219800401003871909e-02
1.027886758223397166e-02
8.375593162115334278e-02
-4.619117108016156797e-02
6.449823641730514923e-02
7.635008676559579613e-03
2.310502880520467692e-02
6.456775479965583264e-02
4.693958139572056848e-03
6.491541222560855140e-02
-8.388612799428414243e-03
8.016628630510472253e-02
7.001625878068347408e-02
6.213447318793623858e-02
-1.406881929296524905e-02
2.143947018313307334e-02
4.210008878516061787e-02
1.655384004322423275e-01
-2.514219812874158438e-02
7.731874340468916640e-02
1.237754230872028793e-01
-1.311064907897799107e-02
8.231128050054740963e-02
2.817575847004581170e-03
1.361793717750735266e-01
-6.555974672209999299e-02
3.093138729958366806e-02
3.136182821434530671e-02
7.501455645766244573e-02
2.988750462274112479e-02
-9.788128098361138785e-03
1.439134786765809415e-01
-2.534646697787155956e-02
5.271339428974058244e-02
-1.992324494138641294e-02
-5.994330336921441932e-02
9.119752342258226341e-02
3.693021454732289127e-02
7.774532629243297022e-02
-8.365710596431415180e-02
7.276275691050519689e-02
1.068352341828933058e-02
-9.880251204539736154e-02
1.058026144165774562e-01
7.677493190072872016e-03
-4.869797732658172340e-02
1.678883178082694050e-01
8.360530798511170425e-02
-3.183354393190521853e-02
-5.920397366856920002e-02
4.121875685931653682e-02
-2.846444973065944718e-03
-3.367963136548084158e-02
8.864993960977929008e-03
7.880122864256837445e-02
1.034910357937098152e-01
-1.729961305563341295e-02
5.578269575850972745e-02
1.057402670662923871e-01
5.327982431896119420e-02
1.100843623175540020e-01
-2.190161028050786017e-03
-8.663657503750141209e-02
-6.922499479586122217e-02
8.026383660315770940e-02
1.363853472344789264e-02
-9.693402689676023157e-03
8.557246927156111904e-02
2.532168471513756083e-02
4.835865229687025951e-02
4.439099281479014225e-02
3.233528611088820615e-02
8.830197831953913445e-02
8.528934580313937697e-02
1.020743376195165641e-01
-6.331295088497111700e-02
7.846835980741138916e-02
3.869915197389147549e-02
-7.577220447065084741e-02
1.796887681264935921e-02
-5.174987451905816577e-02
-5.419030975758947627e-02
-3.083131319568994944e-02
2.013181480801887191e-03
1.605444976978168473e-02
6.873316762308395722e-02
2.171133864620171383e-02
3.144766035123493231e-02
9.123515688455775818e-02
7.173766169046594254e-02
-2.027457168432046306e-02
1.092297647828690266e-01
8.411135052441456872e-02
-4.727787503581584033e-02
-6.349707582038788267e-03
-4.620528112881042149e-02
-1.908087656029885254e-02
9.551028806793343540e-02
-3.113770773687580661e-03
-8.089155877947509787e-02
-9.497075521038683341e-03
3.796653791125302602e-02
-7.251591386119800309e-02
5.217266054517559482e-02
8.621331810929731831e-02
9.661195026646128559e-02
-4.645610025205158117e-02
9.673349118080690201e-02
4.374669745375092678e-02
-1.209333484863479580e-01
7.923024024368680029e-02
3.946164076215716299e-02
4.786448195389786386e-02
2.744065399476540434e-02
-1.145825490881719894e-01
-9.559382619651278501e-02
-5.755898927824440285e-03
-3.462627425598342745e-02
-7.514936255811223431e-02
4.608269087676990228e-02
-2.229156166731665126e-02
-3.883647757296812553e-02
8.530293859511565643e-03
-8.512608788917505609e-02
-3.218645519540074690e-02
-2.638284772589246339e-03
1.668233081022996167e-01
-1.577912460582818199e-01
-2.198435285725301030e-02
8.689489787723664316e-02
1.735249008761562128e-01
1.256322779503292741e-01
-8.395938918246693972e-02
5.057262540825785413e-02
-9.887229980950364150e-02
5.884522668826860231e-02
4.877241590069966021e-02
-1.036583282069320489e-01
-9.162115298130109331e-02
-1.039651233253168355e-01
2.996972888321182069e-02
4.965049843023775639e-02
1.883452381225674335e-02
1.409538549370953180e-02
-5.264033322351893696e-02
-5.369973233975596644e-02
4.734079391626210692e-02
9.130660461655554228e-02
-3.004668591529938496e-02
-2.086899862270692046e-02
2.279066504788176614e-02
-9.556829209435661887e-02
2.871104866664769828e-02
3.730812789716748262e-02
-7.951752770128329983e-02
-2.603650113618490025e-02
7.013763536263112330e-02
-5.872894341342625724e-02
-1.199639260166999013e-03
-4.191713054257009685e-02
-2.874911906534271741e-02
8.310953765777075175e-02
-8.219499588864721817e-02
1.141120701279064835e-02
-8.283491791175681684e-02
-1.247672867744458597e-01
-1.386176511563033398e-01
-1.315582346256961577e-01
-8.467164752937071312e-03
-7.743171226356170000e-02
-1.386438324049157900e-02
-3.886241265897819042e-02
-6.624401058986305324e-02
9.093653985857871186e-03
2.941023704022215080e-02
3.074042377916903421e-02
-2.318560909259534744e-02
-5.201909677339091394e-05
2.547374484390754409e-02
-4.516618450914695881e-02
4.115837367588255635e-02
-7.859397167763279568e-02
6.484373921589246803e-02
-1.137109010763901473e-01
4.068617914087462734e-02
5.837925496951211490e-02
-2.619853806462191237e-02
-9.694133534365501070e-02
9.427178020315778173e-03
-1.083881214523329389e-01
-1.051793566920186142e-02
4.651112139916294824e-02
-6.076745644423038606e-02
9.849669842585100088e-02
7.626791309916745865e-02
5.805867465704044050e-02
2.472619666716546760e-02
2.272246974098021677e-02
1.778878421105394847e-01
-2.828361919154878321e-02
-8.698800186555850911e-02
4.751057146093510489e-04
2.774831051456812941e-02
9.000813033174126510e-02
-2.378858892742333425e-04
-1.906298208856814502e-03
-2.307750505656812334e-02
-9.657387036934685087e-02
-8.220857505865863946e-02
9.987783798862506779e-02
1.032993844552296536e-01
4.729886811088606507e-02
-5.137301733684106891e-02
-5.057155006960919325e-02
1.341928775819821278e-02
-2.623728740474931542e-02
-4.016953568936031116e-02
1.596461653680596726e-01
-6.302738599381184359e-02
-1.881228708963676166e-01
-1.668097669568287256e-02
-3.796291687956850069e-02
-3.574451904386643369e-02
-7.902520969436901965e-02
3.705496052745249624e-02
-1.143655264490908013e-02
-4.188515422848526626e-02
-7.848344996644462945e-02
-4.238628682920755203e-02
8.885215971681291458e-02
-2.717784568513654728e-02
9.269458551192580678e-03
6.001033230153982739e-02
-9.980769487536617426e-03
-4.083195388360914835e-02
-1.321815091252247498e-01
9.772832359193120086e-03
-1.011330844158320023e-02
-8.900026201098526837e-03
3.117647520340398326e-02
-7.416818444806159982e-02
6.114932456077563222e-02
-7.617669162676333648e-04
2.145025195914125257e-02
-7.354669476064917832e-02
-6.875183505308168908e-02
-2.532170070778124241e-02
-1.229776496556868187e-01
-5.919924018101433566e-02
1.695066513953703280e-01
3.654848254641031996e-02
-1.841967460207768678e-02
-1.896436964748450180e-02
4.999020782821710085e-02
4.403216769612822157e-02
-9.870215733283897730e-02
-7.387174629184271868e-02
1.240710161236343971e-02
-4.236364079978643254e-02
8.288903597795094225e-02
3.997795207975347181e-02
-5.104825639401780468e-02
7.877978463283810684e-02
-6.858859371283293482e-02
-6.338894891399933333e-03
-2.288378885899133158e-02
-3.128618021582393188e-02
-1.055017573686516108e-01
-6.440477625560052377e-02
-9.891943600796380964e-02
-1.564280470607392615e-01
-4.280542322756965973e-02
-3.843350682019800596e-02
-6.774209836502891047e-02
-6.176391132866693168e-02
-1.313063221721822715e-01
-4.022001632923063313e-02
-6.869558906203242221e-02
-6.727120485836135533e-02
-1.692442032744888580e-01
-4.427613851294406183e-02
-6.913474141636138937e-02
-1.834753460487494048e-02
-1.243382303410879228e-02
4.080110041730820869e-02
3.733717870582810988e-02
2.379635144064923269e-02
6.150619899053178657e-03
-1.043328305780611906e-02
-6.569888060428155652e-02
2.286145295645221689e-02
-7.863562177791025287e-02
5.234926445776005854e-02
-1.307749278538619386e-01
-9.543295044547872585e-02
2.324999878110154197e-02
-9.179667086968046341e-02
-4.214448060962178860e-03
-1.017607914369751815e-01
-1.615162410621212574e-02
2.518682291214177291e-02
-4.120523740952075804e-03
7.161410960248046874e-03
-3.226937192918712116e-02
-1.377606176629101731e-01
-1.001210154275805897e-01
-9.791403338787371680e-02
-4.642173235916744606e-02
-7.392900664901062846e-02
-4.203171960779946564e-02
1.630698402516475298e-01
-6.401951742844881610e-02
-1.631057434198145834e-02
-3.948834373100739564e-02
-6.898550827386494555e-02
-1.095672563207508304e-01
1.076972845247112787e-01
3.990096630433558056e-02
-2.774527119360920696e-02
-6.995773379738100262e-02
-4.150613497453237155e-02
-9.304055846911619965e-02
4.526826706944989814e-02
-1.529480649975338731e-02
-1.080638819234656656e-01
-4.570965020370636178e-02
-6.452647461811671092e-02
8.082190568117339491e-02
-4.401203196539462542e-02
-1.132379505749958742e-01
1.135250257132103258e-02
-1.413993272743874555e-02
1.433216738628224386e-02
-2.123985170645905848e-02
-1.187363808686568850e-01
-1.057849276129338434e-02
-6.986561573593258467e-02
-6.828901456086601540e-02
3.886139854743395766e-02
-3.308289878960185559e-02
3.427025321066293553e-03
1.932538558353166444e-02
3.291587109844568843e-02
-1.666731384113032122e-01
-5.029882537209402760e-02
-7.284351586786418087e-02
-9.952587853174326912e-03
3.923166377705249175e-02
2.950978126553396928e-04
9.917633177686650467e-03
-1.166471147359326027e-01
-1.442753465479041097e-01
-1.775692811638508450e-01
-4.772460616061264399e-02
-1.523791937171573019e-01
1.740531353863699476e-02
-5.287864599344772182e-02
-7.195537358289684493e-02
-2.066622766344089826e-02
-1.018005831933257305e-01
-4.149259686630698413e-02
-4.795079988614271704e-02
-1.208529243694644352e-02
2.528805746285105183e-02
-1.451279542988791194e-01
-1.172808316913556137e-01
-9.826163528302313266e-02
-4.492913626558571807e-03
-8.840194430699784001e-02
-9.690805638711767755e-02
-9.594803430577556955e-03
2.649401591287004181e-03
-2.742261236950816958e-02
-7.548341490944993071e-02
-6.216779966447442962e-02
-4.423426466225111736e-02
1.703414184078022239e-03
1.121830255894786660e-01
-1.681574365463260612e-02
4.354815727689220761e-02
-1.665874412890749195e-02
2.865697446663701201e-02
-1.019676014466453090e-01
-5.800681425383492906e-02
-8.341703393113976406e-02
-1.383933175141123170e-02
-6.010362072951953155e-02
-5.006063322417505373e-02
-2.904447654590429362e-02
-8.614810356452229367e-02
8.210157364409935432e-03
-1.031974908259161994e-01
-8.224441439232949014e-02
-3.116459446520731744e-02
-8.565610952966415392e-02
6.485584125545287848e-02
-1.220866064971719012e-01
4.331882380206611427e-02
1.469325190853029012e-02
-6.077480249684785556e-03
-7.384983501836525632e-02
-9.617052817965646150e-02
3.810858379605290558e-02
-3.483687051840923116e-02
-1.929023952397768971e-01
1.108574639924548265e-02
-1.093984173215885453e-01
7.360079155794603534e-02
7.568028571441069025e-03
-7.838204053968828022e-02
-7.478693919011390745e-02
1.091772147018767528e-02
-4.926141943605980011e-02
-4.205058706373077104e-02
-1.991378389072508831e-02
1.912888922649828849e-02
-3.342726321020854374e-02
-4.840050229105480328e-02
-2.110477132238438788e-02
-6.385349251991245811e-02
-1.877089696630951030e-02
2.507467082224380112e-02
-1.604878003893987423e-02
4.189206069112137026e-02
-8.561440758286328889e-02
-7.036817259128310721e-03
1.509862173831283232e-02
-1.263617803703850906e-01
-1.771060674035027926e-01
-2.571572870774429739e-02
-1.546771045393648680e-01
3.992216823620133720e-02
-9.282784770944223218e-02
-1.039092719796957109e-01
2.262632120225001320e-02
6.087431028376233400e-02
-2.493525778922091665e-02
-2.378448499976412375e-02
2.246679040991652124e-02
-5.659073659882125906e-02
-3.087759628265601339e-02
-6.938830126389569641e-02
-6.436554811868454296e-02
2.829480115321933442e-02
-1.140115808100720801e-01
-1.733742275812129863e-01
5.646314635943723570e-02
-1.566671421983237278e-02
-5.974720576962501417e-02
-4.290061728620100934e-02
-1.257321451440206444e-03
-9.297739425471138186e-02
5.539516941570479108e-03
8.707500754958125491e-03
7.069570982403697301e-03
-8.604168914820027603e-02
-3.937145388533771356e-02
-7.995126410413509743e-02
-2.212973471739871495e-02
-6.436432100826450231e-02
-2.941139428615550944e-02
1.590081578270312324e-01
-2.713996915700600185e-02
-8.893423000233210973e-02
-2.373394433157897943e-02
-8.492058706093232739e-03
-1.692970922831391056e-02
7.068829643913210337e-02
-3.784293275754847113e-02
-2.675058910791723241e-02
2.189226714404409607e-02
-5.960952321602455001e-02
2.764529790563644875e-03
-1.099002082345977294e-01
-8.389442725843443069e-03
-5.193373112648169004e-02
9.428100889343550214e-03
7.970218668014997232e-02
-4.360854364995714327e-02
-8.169707912467302768e-02
-8.621127164469324922e-02
1.000418871113987855e-02
-4.043875171891892634e-02
-5.791921991716478951e-02
-5.786887438037598488e-03
-1.243431592070796607e-02
-9.614324227197049155e-02
-2.918731415693436720e-02
-1.224701625107476981e-03
-6.786093034674037239e-02
-5.313611082889019982e-02
-4.960967527336376109e-02
-3.899885976063224152e-02
8.249262235391850370e-03
-5.457025246620777342e-02
-1.797658840455241408e-02
2.555263340273322345e-02
1.369106269297198746e-02
3.029783487914769827e-02
-7.312648959298174989e-02
-3.265474143105126514e-02
-7.836602911627656154e-02
6.468315376140607031e-02
-4.248709031173691919e-02
-8.169426356812857504e-02
1.192568711807029738e-02
6.615018247453858038e-03
5.629019003951001715e-02
2.276332688493757500e-02
-8.957553269352087899e-02
4.923686804802166611e-02
-5.474982806796502982e-02
-1.989628144618394226e-02
-9.055720355143102168e-03
-5.255625880598244898e-02
-1.767635433728622085e-01
-6.609639959800683862e-02
-3.598537372962905267e-02
4.169574463799778641e-03
-9.297264313164846361e-02
-8.638870290735088664e-02
1.030823311878694137e-01
-1.045015151661448927e-01
-4.502435454705831092e-03
-7.888459751312837387e-02
8.146977655316890721e-02
-3.806256756573396516e-02
3.396247694043558890e-02
-3.839775599182906202e-02
-3.742054776417984285e-02
-1.685206563696593773e-02
-1.686336839376040841e-01
4.966436696527591968e-03
4.906261808053383189e-02
-1.356925659622646163e-01
2.401166615572541616e-02
-7.342048547113955159e-02
-6.966017083343743928e-03
-5.884821328461316281e-02
4.655422397562631459e-02
4.362968183225831263e-03
-9.214603844897234497e-02
-3.050916179763013894e-02
1.590040670238204723e-01
1.421151026746505022e-02
2.487517317720903259e-02
2.144149152147972401e-02
-9.520415611354463015e-02
-2.280097017009003954e-02
-9.430943549641432333e-02
7.911888924399455153e-03
1.131159314777132989e-02
-6.016883440311251996e-02
-4.090175213591280140e-02
-2.907839583240339962e-02
8.207588170152739504e-02
-6.081213585074708022e-02
-6.273555721084438097e-02
9.653226304325782103e-02
-3.550945387414929360e-03
2.825149640060710052e-02
-6.684625330152343947e-02
-1.639896103409051523e-02
-1.317869257465080490e-01
-9.623131775228090101e-03
1.403797138807608424e-01
-5.163303875756387884e-02
2.581889971223466987e-02
6.295452372644623484e-03
-7.963218655887591146e-02
2.908049452455696571e-02
3.208221463020138973e-03
4.962210662416292190e-02
1.484135352374434981e-02
-8.470085328662962931e-02
8.675505551973556728e-04
-1.063715612743551114e-01
2.009857216323988199e-02
1.047427103724921961e-02
-5.919107821313517731e-02
-1.354115792835055287e-01
6.236038831811975547e-02
-7.112436216555129143e-02
-2.867335494983520860e-02
-9.081813396879565015e-02
-8.459615084202239121e-02
-1.084275855499823582e-01
-7.035804097640692423e-02
-1.036049714031631042e-01
9.206223403321084353e-02
-2.093798492844325607e-02
3.078919474120869054e-02
2.228376221611492406e-03
-1.342130125085969905e-01
4.062356765924288009e-03
-1.802372179413371965e-03
-5.467771624218225462e-02
-2.241910266482744028e-03
6.095651074368317601e-02
8.247368785913512801e-02
-1.903259019220844908e-02
-1.398295442156758661e-01
-1.021901003448199563e-01
-3.304304529158087755e-02
-3.712168370828396180e-02
-1.314591774539478411e-02
1.196111564803509775e-01
-7.294172493603747094e-03
-9.830010990350385169e-03
2.907550162886945663e-02
-4.898647929088986025e-02
2.147247546302626792e-02
1.168553921382179013e-02
-1.172186990560087488e-01
5.960515998197806094e-03
-3.544756875314213768e-02
-1.417256216767776855e-01
5.542740912173205886e-02
1.012572641077766171e-02
6.949732917955094881e-03
-5.983814871458064191e-03
2.636516109750932507e-02
-5.051077434125052223e-02
-1.726549333657113605e-01
1.612895181453634086e-01
-1.588702910953903036e-01
2.086991122910865706e-02
-1.069698557394214468e-02
-3.705354689928225947e-02
2.462345758494753276e-02
-8.075953751636402722e-02
-1.714183208528237759e-02
-5.690890399925177708e-03
-1.634126826800824661e-02
7.888025248805057010e-02
2.383859305803713233e-02
1.303683548166927790e-03
1.119608758712371671e-01
-1.943933009536870371e-02
-4.179671732383117427e-02
-1.134384117280723414e-02
2.462961317068914496e-02
1.062426830150615675e-01
-4.607630653216939626e-02
-1.124281777408591386e-02
5.514377075968186770e-02
2.319307585477193429e-02
3.571178490423428109e-02
3.918677357386753796e-02
2.640178985614166640e-02
1.975248044805065148e-02
2.573585070362487820e-02
-4.148552964341876981e-02
-1.021515665121565108e-01
-1.152085739603356598e-02
2.959941592525098045e-02
5.807362248205177879e-02
4.524221979112691416e-02
1.646278841602970278e-02
1.543755134249547578e-01
3.907977070282273729e-02
-6.636038335498080191e-03
-8.060666260582988185e-02
5.021576907310723592e-02
-4.646665799603768437e-02
5.845606076126086403e-02
-3.358538519277774748e-03
-5.971211767891618921e-03
-4.612296753217563772e-02
1.538928599976700437e-02
4.721699311381208353e-03
4.734432429640469259e-02
9.834465655620204527e-03
-7.614366506144926161e-02
1.257471497902407365e-01
8.610357739179202996e-02
-1.354863729414235995e-01
-2.869730274902731332e-02
3.317241832410854768e-02
-7.152560369572454751e-03
5.773229478990712232e-02
7.696654773496645896e-02
-5.840835038482292130e-02
1.148909017363112205e-02
1.103280186400196067e-01
9.998110926635319848e-03
-2.272017533810276324e-02
2.611801239826908386e-02
7.811635262392130352e-02
7.348716672173585818e-02
-8.803286854170733200e-02
7.218842517007628690e-02
7.989675392270655097e-02
1.183311161011580681e-01
1.739535541005260769e-02
-7.633944676329514067e-02
1.747491381491032445e-03
2.257283793081078099e-02
5.893124107517974664e-02
-5.828195877288147586e-02
2.906731569008449978e-02
6.486067917590153387e-02
3.101674945145399889e-03
1.940117210977361506e-02
8.890639661848860533e-04
5.858526026025386024e-02
2.849315909301141161e-02
8.331937888706991702e-02
3.908884176893805129e-02
3.407720582578675772e-02
-3.266895875348261452e-02
-4.810550960679746066e-03
-5.644890337355876371e-03
-2.216625453570388038e-02
9.329387026458368926e-02
-3.723671136066717541e-02
1.266238808641534375e-01
3.858698574239869533e-02
1.608582433081373608e-01
9.559173832220624334e-02
1.028024362309204603e-01
-2.028358866631585489e-02
-8.789644129330166644e-02
1.558412635960579155e-02
-3.322990085220890039e-02
5.920559735992644151e-02
5.236471423302655609e-02
-1.761313627340976504e-02
9.993619723285403211e-02
5.604954591090711286e-02
1.443288962401825526e-01
-3.002310919234705503e-03
-7.034680459830441879e-02
4.394579812301842997e-02
7.743089839738877267e-02
-8.872886994750989187e-02
-2.545033703831694680e-02
-2.114089228918738031e-02
1.443988975991939740e-02
1.407826789915477550e-01
-2.046623586290343896e-02
1.066162590919558922e-01
3.632757799090686329e-02
9.498331691871683691e-02
-1.225258762603129298e-01
7.572141030624161828e-02
-7.358033488272108791e-02
2.877697294815460480e-02
9.445888563749804678e-02
2.074556398663913725e-01
6.788657106556278409e-02
5.588468003755304309e-02
-1.050591947293036789e-03
5.009412870582284627e-02
5.327320735973788829e-02
6.412733016666684327e-02
3.395549307736853151e-02
-3.168953891818070828e-02
1.296911527422045241e-01
7.327985477948112392e-02
-2.967754179279624357e-02
5.830240600592211803e-02
1.066013918884383821e-01
1.700411440601521523e-02
1.572567459304753945e-01
3.085829060773047014e-02
6.464771035506271246e-02
8.085504413591926287e-02
8.243757273390725504e-02
3.065044350829755279e-02
7.106329230400124097e-02
-5.613385453053974794e-03
5.019959679944991510e-02
-4.420266964902912904e-02
-3.039502912861712439e-02
9.075591721691408931e-02
1.108641948236572736e-02
6.134326155245077572e-02
1.775036502781088266e-01
5.517991774253180187e-02
1.507954280283037296e-02
5.546912166583276710e-02
-8.564377962366448438e-03
-1.031384677060201253e-02
1.738654467809043203e-01
7.885398981481119007e-02
1.339648143984659701e-01
-3.605881280811459172e-02
1.243944953653394747e-02
3.602377836890011120e-02
1.584209632026722381e-01
-8.917270092293594352e-02
5.274165429297932722e-02
7.838382008610668417e-02
5.865932888211974373e-03
1.859306793518829617e-02
1.839329972364974197e-01
5.512960999980602572e-02
8.942734876257427135e-02
8.683233539164242343e-02
3.577909085094030384e-02
1.301256816772623226e-01
-2.377123282510364491e-02
-1.866841344644545181e-02
1.960831199524015397e-02
5.618439114604837498e-02
1.075044223063898463e-01
5.650456050343454634e-02
6.947492034254594551e-02
7.099899155945513241e-02
1.724883686411103068e-01
-4.198064135229537946e-02
7.060403314108938677e-02
6.148037808065703186e-02
2.905522052393852417e-02
2.261489875707286754e-02
-2.875386707472631434e-02
4.448275080868183823e-02
2.374752791665840981e-02
1.811369429128715791e-01
-1.008064957175163201e-01
-1.392241211155796077e-01
-7.172170278622326881e-03
9.139526596271202452e-02
8.495169223808923809e-02
4.955492530901786652e-02
1.249465450271058410e-02
1.070500921525949084e-01
-4.501516095041457888e-02
5.591273492385305521e-02
3.602729580816603494e-02
1.148429552539113468e-01
4.480570606125072047e-02
5.987940447036480679e-02
3.049302288687827031e-02
-4.690829043664745263e-02
6.568261495227713243e-02
8.682982597612280695e-02
6.814977027335032689e-02
4.246613129898429290e-02
1.341284127355358777e-02
-4.169429095963043258e-02
2.032639434921183486e-01
3.637002831661411556e-02
8.543609170671756514e-02
-1.106107811911494765e-01
8.488929312318195530e-02
7.082780551454431750e-02
-2.024546749419314697e-03
3.287555584534190140e-02
-1.658706207714864128e-02
-1.405843318515590488e-02
1.206059468731230516e-01
1.029691517718722832e-01
3.747434555074880685e-02
6.167923452289331837e-02
-4.721765515077684661e-02
1.563919648874700363e-01
1.479188801765044751e-03
8.734098884468394219e-02
6.313265123907557674e-02
1.489148334492756617e-02
9.727515664791528197e-03
4.960070706970290400e-02
-1.772640623546457156e-02
7.021750527496704863e-02
9.646041013639583550e-02
3.281992880189630452e-02
6.038677564416012472e-02
2.849485244667808101e-02
1.330968707312727706e-01
2.141096164155057227e-02
-3.162944000948861994e-02
7.231390399121895123e-03
4.347691868791389580e-02
1.125617368330014967e-01
2.499650680432683181e-01
-3.627374115546622146e-02
1.366663163982561602e-01
1.362559256325642128e-02
6.727168621147396055e-02
8.986039474805064542e-02
2.003036211380126649e-02
6.735148001683363694e-02
1.483651124930389364e-01
1.142708541997656535e-01
1.273551557151658131e-01
7.447999955301460619e-03
3.055350538310497299e-02
1.816288446068736046e-02
1.285357419691384451e-01
5.172726678630134439e-02
1.944297032749579268e-01
8.661313719347908668e-02
-9.384439058606552919e-02
1.171923300823064229e-01
1.378523798031451864e-01
4.349667156489771258e-02
-1.499085103568919761e-02
2.120327795670325088e-02
1.172834347556987455e-01
1.813942873566146141e-01
-5.097932941802896245e-02
1.106864616285352793e-01
1.048647381219345309e-01
1.423667266422658506e-01
9.966730221375683096e-02
8.269290302281168126e-02
1.362513036618307749e-01
1.225001405817590650e-01
7.953631651724397955e-02
-1.427129800128365544e-02
-7.240736878795241138e-02
9.649533738046640885e-02
4.428617578245608311e-02
1.582624005477606677e-01
7.992748615538916579e-02
-6.992339285679230465e-02
8.566789261206757267e-02
-1.802748586937390207e-02
6.895180275288161076e-03
1.138392281908257309e-01
-1.246062818268440023e-02
5.179298251520988300e-02
-1.032998885491809987e-02
1.251904012956893963e-01
1.418881425497617310e-01
1.053456753327243062e-01
-3.182759491887678094e-02
2.655421809230578897e-02
1.397784949332157578e-01
2.897171176173047313e-01
1.612285179546972258e-01
7.663813791778839590e-02
-5.558464713007443825e-03
1.486818252434714271e-02
5.976407541909033172e-02
5.230870803417985229e-03
1.297544989483208622e-01
1.267297273503302235e-01
6.686503561574939913e-02
1.637398316205990537e-02
9.377167387275460453e-02
5.337204997608255980e-02
1.719023405489382428e-02
1.198867622015596518e-01
2.789726746844686453e-02
6.009366978820220723e-02
8.752315939165004888e-02
6.940729493913462556e-02
9.690441439555110004e-02
1.499658843950219533e-01
-6.300533048690867832e-02
7.479293817609075634e-02
5.897938383189523653e-02
1.573995327936789645e-01
1.195108144252153004e-01
3.107671716081289448e-02
-1.177939838552609104e-03
5.701165097556464001e-02
1.028531636536329785e-01
2.010431197763109731e-02
1.243100992337091704e-01
-1.851559017488233969e-02
6.027998588332239560e-02
1.041461392139461347e-03
1.062254076391136448e-01
1.861703617659120624e-01
-6.375864082949350697e-02
-1.008975937018293800e-01
1.189440712425633706e-01
1.304520305147099102e-01
9.771467352516176666e-03
1.457922975612872263e-01
1.640370692120725615e-01
7.666505550186100693e-02
4.496324027078255070e-02
2.915793890530024579e-02
-3.464928991493751442e-02
-2.178075282138360394e-02
1.359679710051466817e-01
8.023299180296628030e-02
3.378681289448036418e-02
1.037805641936243549e-02
1.503721750826553794e-01
2.095746309987859546e-01
5.212667299428164897e-02
2.140392685680585910e-02
4.470886655717114938e-02
-5.817267744567402449e-02
1.797923361029829803e-01
-7.212205057730530777e-02
1.558793082929910423e-01
7.519078437950299509e-02
1.663096680608595612e-01
9.931505604369489371e-02
6.462278215636076129e-02
8.541446270472834168e-02
7.040611104957063271e-02
5.853232984866708205e-02
1.288177319893260842e-01
1.112193440105370551e-01
1.313719488578483363e-01
5.695910190040998772e-02
1.134349772676484513e-01
5.129512670279629677e-02
1.411500936368110526e-01
4.514172888462171518e-02
1.725466565743883907e-01
1.746530175709907207e-01
8.494480506063589731e-02
1.797421821202632719e-01
1.659742000725550615e-01
4.153773077457164481e-02
8.183847628950756403e-02
2.443774980938744415e-02
1.656711821189506620e-02
6.956077613535020798e-02
1.837174827734413818e-01
5.303535246155506588e-02
1.506400326484893804e-01
5.606411079763620742e-02
3.979609414474448437e-02
-8.606165998222603530e-02
9.662649231892082857e-02
8.682519221844361978e-02
3.775343538192773435e-02
1.098139541278808119e-02
1.220407409877095894e-01
8.221530245206065679e-02
1.051109699984432294e-01
-3.985303311345698984e-02
9.688543888760738076e-02
1.133161164454435654e-01
4.214967389739140979e-02
8.090405186739288435e-02
3.918559507518021290e-02
1.358589665111749889e-01
2.861928851552242650e-02
4.372478643265247447e-03
7.566330284695824138e-02
2.702950822092475142e-02
7.811221003443113986e-02
-1.247028070387998580e-02
1.254133628829583735e-01
-1.054404066941170594e-02
5.143943003856549234e-02
-5.157834891034890866e-03
1.459784658640251864e-01
3.010794958726445772e-02
1.031939120180113550e-01
2.199609226705312795e-02
5.040715819280339183e-02
-3.834745099568620530e-02
1.179301344885564512e-01
2.958218203952070490e-04
-7.816756885763869594e-03
9.855603617704100650e-02
1.634729539488868899e-02
9.112096401860612926e-02
1.948016576050160820e-01
5.014296313007422096e-02
4.639050550539779161e-02
1.210920751520040417e-01
-1.780858852676979465e-02
1.660986130526996285e-01
3.832440382501911547e-02
1.103970974362825097e-01
5.146929705408934824e-02
2.771827345258499886e-03
1.110281465956081404e-01
1.391192793180026366e-01
-1.935096103916068323e-03
7.278681285876729967e-02
3.340331516068185957e-02
5.836417893198794782e-02
1.348804855978092410e-01
6.337835120671229949e-03
5.269511885038727361e-02
2.741018819535059534e-02
3.738471299693266886e-02
-9.217968129420002488e-02
-4.838890232740903491e-02
1.912948060423883545e-01
7.417289031661442045e-02
6.905852164175597940e-02
7.697989083877393446e-02
8.823371459028678254e-02
1.171345472597249415e-01
7.505843389940672350e-02
1.468757557910754519e-01
-8.377932205205988747e-03
1.517469836402598471e-01
-2.224427908452523625e-02
1.329905298017657889e-01
1.705271415125376444e-01
2.131866194784862722e-01
7.783825871980074029e-02
6.813967670210220595e-02
1.767326967558000284e-01
4.180246131428686646e-02
4.145095652323233654e-02
1.142643047565485293e-01
3.652753390564941055e-02
-4.494942132966955883e-02
9.752579836225652721e-02
7.400795341370969282e-02
6.856375855292920485e-02
7.896992971753680202e-02
1.714696810289590909e-02
3.173022679571023408e-02
-2.240403300131111122e-03
3.728517338918960894e-02
7.506649485424701784e-02
-3.068558546510647550e-02
6.469905022115228499e-02
9.593809826982803435e-02
2.982374684655578548e-02
-1.693052566257832736e-03
2.586357159516503024e-02
1.304476507374292826e-01
-5.015413333661847273e-02
-1.950769986823987960e-03
-7.543195743295753875e-02
3.149775863194637679e-04
-9.084164434388392051e-02
1.581783071034033594e-01
5.319207328553762770e-02
9.903101649193059297e-02
-5.307295868340809047e-03
4.222752904452236472e-02
3.628473832315973896e-02
1.257499250939626660e-02
-2.113753203855287324e-02
1.932706492462629710e-02
5.153062929151683291e-02
-3.102127099807738559e-03
8.397557341546763032e-02
3.760830959054888706e-02
2.424270902150063925e-02
-5.922854746635145690e-02
7.166331817559928874e-02
1.206458056685432746e-02
8.055826865982590457e-02
-5.312217728970970027e-02
1.422490996539750030e-01
-6.033098041219380619e-02
6.732192701307705696e-02
-2.627202537897232321e-02
-1.459991527694783943e-02
9.450370937574822938e-03
1.058630965433549065e-01
2.799851561160666275e-02
-3.557285350309752348e-02
5.609367263633694561e-02
6.817105771423709326e-02
9.425004888985724638e-02
3.320610320031832513e-02
9.657433964529102410e-02
1.892004404944118770e-02
-1.918074157098386551e-02
1.646021462362380061e-01
5.251838953756618467e-02
-3.655577158606065913e-03
5.642618821701715637e-02
1.815899217603206967e-02
-1.395314738211419006e-02
1.114918624910258421e-01
1.878842189381428954e-02
-1.027243053165853570e-02
6.066650355168274819e-04
-2.758508767879357809e-02
1.141927379018644051e-01
8.632568027524949172e-02
1.335577435317160389e-01
1.207865965603482222e-01
-4.316731457322186064e-03
-1.149741040280819783e-02
-1.809864953925558601e-02
-1.194796758346449057e-02
-5.776285790684694728e-03
1.057736744467716733e-02
2.251763753052624106e-01
1.144746407756054712e-01
1.387451796196681741e-01
-1.147343781581483119e-01
4.247485642001568029e-02
9.350882805816457255e-02
-1.412075948191519881e-01
9.913594722765721456e-02
2.294900533326241221e-02
-2.516035420212389337e-02
5.972830780953694574e-02
6.763441532977486348e-02
9.219403858588967604e-02
1.078176805282170386e-01
8.392656488210251120e-02
-1.187667333439290998e-02
1.078786268130882131e-01
-1.726499033636495436e-04
4.069431157112929354e-02
9.079527841124823695e-02
1.028672177194286247e-01
2.199879670915620700e-02
2.095639940113570160e-02
3.424478762787445951e-02
5.953358612135790928e-02
1.201493337104124620e-01
7.492707727278805074e-02
2.501705316207470525e-02
6.432607489372188514e-02
-2.387845395333803092e-02
1.058058717827107670e-01
5.639251468695419961e-02
6.454908330163492552e-03
4.593330555119189834e-02
6.697398423206842033e-02
-4.471008171636135092e-02
1.479927339161875022e-01
-3.711893138783856072e-02
-5.219405394467865889e-02
9.834231352538130855e-02
5.206055738643423914e-02
-6.390070792402605115e-02
1.102527320402825611e-01
1.776759288477634943e-03
7.975140776668550313e-02
-3.996698372249678048e-03
5.339684064218424425e-02
-7.242135125194998357e-02
1.430550465869019072e-01
-5.497652686822934905e-03
6.170594505649594497e-02
-7.995824717299513523e-03
7.154062798112106880e-02
7.422847013950246986e-02
-4.452634840996378546e-02
6.605070996493473019e-03
5.005715660791436317e-02
1.997169066531019332e-01
7.223482777092751772e-02
-8.842085225691531658e-02
4.447633510173901183e-02
8.253609234148590046e-02
-4.033304595434514250e-02
-6.339751821180521218e-02
1.187838920865071611e-02
-1.955917294765341374e-02
-8.418099998876281409e-02
-6.881647363225103925e-03
6.897388880284721635e-02
-3.355777341764160787e-02
4.820157532969313041e-02
1.661335510619260103e-01
6.473707528032954239e-02
-2.835128951641983225e-02
9.086780315030305866e-02
1.303321631864081676e-01
-4.808800565795991189e-02
-5.141466659439063863e-02
2.804152643933496489e-02
7.760896358213761892e-02
8.150145126143734653e-02
1.154045043211241184e-01
1.138163173358839805e-02
4.952296263917557728e-02
3.839286943217620068e-02
1.496989515986027475e-01
-3.707386587150456742e-02
5.578714421517348004e-02
2.363645642002776617e-02
6.726847696635754326e-02
1.422086867788044662e-01
-1.471087375953271208e-02
-2.950486320843822424e-02
1.266829180030586699e-01
-1.225998349891562443e-02
5.855095662003702989e-02
-8.540973848997382434e-02
3.301822970206770569e-02
4.836568753766096185e-02
1.243415576707124909e-02
1.491342393290924218e-01
1.051883262591069429e-01
1.338750159568586617e-01
1.818243777293342134e-01
9.942850540259717818e-02
6.558004769278177881e-02
1.903110929958580153e-02
1.101921157984760841e-01
-1.416813565119903751e-02
1.798307387856037248e-02
1.256797356775251825e-02
9.086120928581704892e-02
-9.688179417970982366e-02
5.317962704620784326e-02
1.037719873989985664e-01
-2.399943658725751938e-02
-1.565793307152503130e-02
-1.099052322592923049e-02
3.839230649864306538e-02
2.243295819117153284e-02
4.588656691010044308e-02
-5.060882178133275372e-02
-9.767315108645095462e-04
1.425875790620426686e-01
8.458251992687580711e-02
1.482631036541639906e-02
6.222283403697993764e-02
9.423671040956088651e-02
2.147521156537607681e-02
1.929336998528613512e-02
1.380684067128659653e-01
1.193892872882516970e-01
1.004166155422661355e-01
1.097280521921800978e-01
-6.928469734658883328e-02
8.801181491646356547e-02
2.668508614575401672e-02
9.826151089959178631e-02
1.109678746397919635e-01
5.078090220770764551e-02
6.276735835191779578e-02
1.707970223935781351e-02
5.977277502670653303e-02
1.490700937404556593e-02
3.889303074329675258e-02
8.042386830119860330e-02
6.546846310845476358e-02
1.033802263414236311e-01
1.311362860331276026e-01
4.943531324306480595e-02
1.214337177836028875e-01
1.819198378410077643e-01
1.726453070979240279e-01
1.275678865048279764e-01
9.302569976879028479e-02
1.109262311914437915e-01
1.441880399930543788e-01
-1.378496248376466678e-02
3.832634753670766808e-02
9.743796439209483073e-02
-1.567238119913271248e-03
9.717096505654222727e-02
1.617568793484353284e-01
8.524073367636880727e-02
9.425720289575807709e-02
-3.612870660050572502e-02
4.694083536243377069e-02
1.615816452491621869e-01
1.394384896875792978e-01
9.505375480354938053e-03
1.185987280001657707e-01
5.155752181890405766e-02
1.106621511306205147e-01
-6.939442068084725884e-03
9.853610759823219767e-02
1.015849385325084536e-01
-2.685622920451789797e-02
7.713018287935066719e-02
1.189925257518051338e-02
1.101113540573524369e-01
-4.141771612618503490e-02
5.571542443720146204e-02
7.233954310084738173e-03
9.103670181579152920e-02
9.799101518223897467e-02
4.930380832881482711e-02
1.882461700307001828e-01
-5.228390494100752794e-02
2.977741148788963857e-02
-7.313968974495654862e-02
1.212863695008811228e-02
4.388090628239734586e-02
8.215144298593729522e-02
1.232312574541969269e-01
-3.825866233627575001e-03
1.362982730752358360e-03
1.410093109204344636e-03
1.078708965731418890e-01
5.662715709335066488e-02
3.902977391986598571e-02
9.995239598453248275e-02
1.370161135596358222e-02
1.326763788108395181e-01
8.790853542439494572e-02
3.791211692184123100e-02
1.150026046082509301e-01
-2.610411578015223860e-02
-6.582393399664111799e-02
-1.976361725419010368e-02
-7.189222470578315351e-03
2.625263600484329524e-02
6.812240759208591789e-02
1.067853475676763114e-02
3.962337837564956430e-03
7.330316791817292899e-02
4.695514315498033886e-02
1.698581536845649234e-02
6.868957047503289337e-02
-5.124047291357954753e-03
5.268327746463814104e-02
3.152671819995316038e-02
6.461096340217013789e-02
-3.013387985001548391e-02
2.492015056966797107e-02
1.200105245338791565e-01
2.274884637686575006e-02
8.893414936198405785e-02
-2.867489985683954398e-02
8.891063386311211236e-02
1.956226503365284808e-01
-2.135621260033404838e-03
-1.313461441891416613e-03
-2.452220963347288146e-02
7.648231897317921135e-02
2.184033014858965342e-03
-3.421708582395169285e-02
5.670041387331788141e-02
-2.050640583011896848e-02
9.066341249279509518e-02
6.781179400902591359e-02
7.724944793368221374e-02
5.068863347247766493e-02
7.310410671783425240e-02
-1.788203427483642249e-02
-1.348161122359155771e-02
1.436316622674574384e-01
-3.545948884749581392e-02
1.614439706427089546e-02
3.537169928761220439e-02
-1.455897043416644158e-02
1.281090433949898522e-01
1.622421445003141907e-02
9.415316661664627218e-02
2.766891236237134510e-02
1.625098778749461612e-02
9.612492490292942615e-02
9.268972980994244493e-02
-2.393376247385230540e-02
6.778204018080795368e-02
1.690009738937470196e-01
-4.752758748379101728e-02
1.630427074077685223e-01
6.690354981952059688e-02
8.178629359316021141e-02
1.614406178153333579e-02
1.340194734115605080e-01
2.246838417750896336e-02
7.020186900388525331e-02
-7.303369731013567567e-02
2.274516504122513563e-02
4.219540867743437618e-02
-3.710362044720880159e-02
-1.553674542485378729e-01
-3.607678103472762576e-02
5.497635281209117125e-02
5.630474993307781756e-02
-2.762288737718289564e-03
2.498785758599485901e-02
-7.907087119428378441e-02
-4.445883589391622093e-02
-4.868998534853302695e-02
2.054056490771275986e-02
3.528454792856323963e-02
8.371654997741617699e-02
8.297697743573181905e-02
1.212236122708881814e-01
9.238481987818242258e-02
6.445210708156366708e-02
3.866601089784283546e-02
9.751960597997767766e-02
1.992304305584521040e-01
-7.697498015523975001e-02
8.891146561297237627e-02
1.209914861088045614e-02
8.710360591866994628e-02
3.795875713575711657e-02
5.289636893934537842e-02
-3.145775504164598918e-02
1.467349084020440515e-02
7.400539889196129650e-02
-6.233713233127732845e-02
1.051905157011443770e-01
1.264277669542050175e-01
1.011767500433570777e-01
5.206532333665383344e-02
4.598648515535960768e-02
1.250787250863626965e-01
1.295590187523917858e-01
-1.920689289078474776e-02
1.227863134235229886e-01
-6.245178112374129287e-02
1.887159784179947564e-01
1.068302043779915944e-01
1.635391327892160018e-01
-6.161675804972074379e-03
1.134544911072664364e-01
7.922433556642348440e-02
7.746759680742060228e-02
6.260430643638231762e-02
-5.367857262689176845e-02
4.075432558907775976e-02
9.176907329966217663e-02
4.748825278361152452e-02
4.867284536567749453e-02
1.585883530331368141e-01
5.044072539318784909e-02
-8.663145648871989693e-03
2.066670626373881270e-01
5.731892996244031951e-02
1.551046864963643301e-01
2.994637978098334263e-02
-7.642783650847560784e-02
1.752797373284413832e-02
-5.672849755547922784e-02
7.283862260484294179e-03
5.745185732913819093e-02
-1.017654305943740435e-02
4.819067514027682020e-02
1.469674059497544927e-01
2.197754610595634150e-02
-3.012563017790091321e-02
1.741580858885574679e-01
4.073175026609299199e-02
5.865113220643619618e-02
1.586643830992374646e-02
-7.449853217939989003e-02
4.380419050830373223e-02
1.061924445601052508e-01
-8.535874303284304507e-03
8.308410828738628517e-02
2.255256245298921988e-03
5.731052952474011836e-02
1.007080646983987832e-01
2.904216656738636826e-02
8.692636439545618765e-03
1.759782624285866764e-02
-8.214124099146889735e-02
4.506394373983960491e-03
-2.492511253916651279e-02
5.798338680059298561e-02
9.084997417809746040e-03
-1.224926949317360798e-02
6.660696472962579495e-02
-1.049977025463149638e-01
-1.043646130497191335e-02
-2.989838261336297091e-03
1.133191652507591213e-01
1.207298654307025487e-01
-1.682220787418482960e-03
5.025601785748217559e-02
-5.037183437245242382e-03
3.674540810145582315e-02
-3.593259828117656429e-02
-2.877491069738541581e-03
2.104739705296549551e-02
-1.406109585144216766e-02
-1.181304228589422252e-02
-7.407533017498894867e-02
9.099637457080082814e-02
-7.139892308472596538e-03
-2.148620375267607310e-02
5.321226669046571350e-02
-3.884018703513277687e-02
-3.697179660336553236e-02
1.275455673560004291e-02
-8.189215306056818466e-03
9.749891315267042446e-02
3.929691603247758430e-02
1.791536025332298443e-01
-8.494246124136453635e-02
4.157442068935114643e-02
-8.886021238641458181e-03
9.351491523039687226e-02
8.467623960757489354e-02
5.079271611675587744e-02
1.679355440046829129e-01
1.196668125340404343e-01
6.231585156584001917e-02
3.847435950006216233e-03
9.672147938288784552e-02
3.295776712473550470e-03
4.888493701996918239e-02
-2.108490089161562872e-02
5.478981539976261750e-02
1.805253899991983435e-01
4.740135002956679527e-02
4.702371244914047010e-02
-5.888971160259514476e-02
1.102098728557268370e-01
-2.586320157416580751e-02
5.694912073140821762e-02
-9.816805953699421494e-02
8.636038764194581274e-02
-1.877320389591017897e-03
-4.698337690049934900e-02
2.636857126840263729e-02
-2.292235630706861496e-02
1.357718468351601544e-02
3.626158156596385324e-02
-1.581959334222027627e-02
-1.906305232634181168e-02
-2.497884442325040352e-02
-3.789100047668571281e-02
6.865471338963309578e-02
9.937844924342283115e-02
1.519242247054391690e-02
-1.088643402334597693e-01
-7.593383066139902660e-02
1.864882896425814479e-02
1.070585648671171057e-02
7.368407712708410773e-02
1.214953746110658678e-01
1.313857934191735577e-01
-4.782804219110030342e-03
-1.372093757327440267e-01
4.754391357888450298e-02
5.862491237008284062e-02
3.684491507123598825e-02
2.455465805441200272e-02
1.577714545073086450e-01
9.916905121813848756e-02
1.618437647402417787e-02
4.468025671915774183e-02
-9.811525959361656890e-02
-9.128599222456984519e-03
-3.432281218319187255e-02
-2.284062653331684137e-02
-5.681308877178744415e-02
5.434803016618780513e-02
-4.311661974000038922e-02
-2.082817076302709292e-02
6.366996689800730191e-02
2.666793412685359091e-02
3.482109204018923442e-03
2.284631494067575902e-02
-1.873758371048590832e-02
4.915407232908516888e-02
-2.061174649958112323e-02
-1.141849736053227454e-01
-2.823621006284113277e-02
3.198955983993338054e-02
2.102763581629859407e-02
-5.757863171221117710e-02
3.519423282870907943e-02
6.402643294865167922e-02
-2.361075998353578259e-02
-2.787859788922019029e-03
-1.000664060715647508e-02
1.547338510078555968e-02
-3.509794123636247876e-02
-8.501164549783830904e-02
6.355079934519194951e-02
1.196351191678344528e-01
1.403961052835935863e-01
1.146110462671619673e-01
6.421854857568529140e-02
1.172999076318794465e-01
-2.466948144281439631e-02
6.266122670600220157e-02
5.204103117048786142e-02
8.016008693977881572e-02
-5.884263241005961015e-02
-7.984669022979704045e-02
-3.589150186971011569e-02
5.713913269582442805e-02
7.224057693898992827e-02
1.532342754886575897e-01
6.969228771992677651e-02
2.025140496505016541e-02
-9.332351024236562598e-02
5.720526518210388572e-02
2.170316305460595618e-02
-8.741773266860192182e-02
-2.796387805153000700e-02
8.393495357879185437e-02
-2.969049828758353951e-02
1.888456875578724964e-02
2.063087033505827395e-01
8.280281583158513592e-02
1.065839194586293143e-01
-1.695231011542437660e-02
8.122143155721111424e-03
-5.549506565459431939e-02
-1.839179415263954114e-03
-3.519262449039890078e-02
5.029649337534899262e-02
-1.673422002624265492e-02
-6.083247541196853264e-02
8.140707009525034732e-02
-2.366919032678708318e-02
1.101108741033935828e-01
2.173904397274277478e-02
-1.234153075046801884e-01
7.911547257243703446e-03
-5.434591713806781466e-02
4.750577086829645135e-02
-5.488033770429275038e-02
8.759541005144912129e-02
7.935486363702019819e-02
7.373672848957632531e-02
5.924011965970378199e-03
-3.678104342048344605e-02
-8.469496017694987111e-02
-7.850993454862703613e-02
1.001491388166106215e-02
-2.318471769744362768e-02
-1.623981809150632297e-02
-9.916054934871447457e-02
-1.503959779846706854e-02
-2.498585492097040589e-02
1.111667733965337329e-01
-2.602308303033354711e-02
-1.044831752972165059e-02
-3.223343866766085336e-02
1.128315040959477211e-01
-2.876961776138011948e-02
1.758042111908928937e-02
-5.051284491032634327e-02
-7.627630926177106363e-02
1.227010720985838854e-01
-3.742794971404126564e-02
-5.891167534276804674e-02
-3.642227130133806560e-03
8.221987616748228922e-02
-4.383846575138081875e-02
-3.277864814151658368e-02
7.832221383572699966e-03
3.151614601479067572e-03
2.669942031616290984e-02
1.137431765991013879e-02
7.703267157438493939e-02
6.321386230395070228e-03
6.619026614168677103e-02
-5.475989332563553635e-02
3.274164357423676314e-02
8.751106834955360569e-02
-1.163725364714866539e-01
1.383733438835731133e-02
-3.046458623035751961e-02
-1.819734218616639310e-02
-8.476107407794469806e-02
-7.792151004476866559e-03
4.108956562654642042e-02
-1.139880748962746396e-02
-2.069387322201909560e-02
1.044555798876424524e-01
-1.120695348039049966e-01
2.563821919594951038e-02
3.103124604712904216e-02
-6.999396506975494314e-02
1.068714673656911557e-01
3.640130381708159973e-02
9.897374845476164529e-02
3.379917092568771302e-04
-7.118811797472711367e-02
4.226848780020184271e-02
2.340993169808126828e-02
-9.855711084188123472e-02
-5.343027335101951936e-02
-2.255596402879715690e-02
-5.856222783869955567e-02
6.662687673500955476e-02
1.805826919676615031e-02
-3.844088736782227955e-02
9.397824319036303387e-02
5.084898654455712041e-02
-3.899158532516689563e-02
2.886830917558128040e-02
6.506234708213629037e-02
1.985540338031642482e-02
-3.127356279754437557e-02
4.367824688132278255e-02
7.405908885213599580e-02
8.080045531182801499e-02
6.865649166295306749e-02
-1.800998656607822462e-02
-9.482185040003096588e-02
-5.694590644828589204e-02
8.920922725267569492e-03
6.977539467256083268e-03
-5.373325868515300974e-02
6.810751246809892967e-02
-5.748099911171730692e-02
1.827762987858108645e-01
-2.536666377939725617e-02
3.768931116453918401e-02
-1.041221927338706610e-01
-5.658162025676623935e-02
-1.277501317267439387e-02
-1.781886756576718522e-01
-2.228797473463094148e-02
-3.529865358034124656e-02
-1.561375326618004780e-02
9.572834884218749119e-03
-2.458107806182896829e-02
-3.997990854420582774e-02
-3.648311556428546210e-02
-8.837977604212705895e-02
-5.497986167410831571e-02
7.707571434786814057e-02
-9.971670976521941621e-02
-1.377898826971654112e-01
2.248803998452291938e-02
4.935534705932890370e-02
-1.004124695279509372e-01
-6.434497716459076921e-02
-9.069460240530576034e-03
2.619293187225108302e-02
-1.125227276410399255e-02
-3.002929695476029212e-02
-1.081899002787170688e-01
1.475576673097137546e-02
4.992253123595456060e-02
-1.503261850086748119e-01
-7.285363829517063627e-02
-1.086710696625198813e-01
1.663992751838929210e-02
5.480722416273270392e-02
-6.936791268764920526e-02
6.439921707076111390e-02
-1.457165471856681771e-01
9.327840141462742651e-02
3.252127002322405952e-02
-3.762166644294909906e-02
-8.933904047457813524e-02
-7.946403625422528150e-02
-8.883791526823651974e-02
-4.835622902376626037e-02
-1.437128600205595311e-02
4.919997390358873263e-02
-2.352718543421585679e-02
2.519683558978570020e-03
2.131318022849440150e-02
-3.747673845038092255e-02
-4.908462965670201683e-02
-3.677904844709649346e-02
-4.414881090585214083e-04
-6.291353074207552132e-02
1.748872540820024801e-02
-4.647691883033321092e-02
-1.524399660915082798e-02
-3.052522223169831100e-02
2.425450391925464133e-02
-1.912720455877180495e-02
-2.441745144536532856e-03
8.124598652329882709e-02
-7.951180706699177703e-02
-4.151028575506282570e-02
-5.762452796426588246e-03
-5.582140986634842594e-03
7.269207430676985493e-02
-6.757244179493412939e-02
2.516529581306435961e-02
6.063555171878558941e-02
2.151334332400332144e-02
3.733258779502440783e-02
-6.318794100813111825e-02
6.910826727312258111e-02
-6.649168815062839188e-02
-7.062377069666081475e-02
-5.758218086239219602e-02
-1.749679325402363900e-02
3.670694594207240397e-02
6.576018853732950101e-03
1.949728520606721846e-02
-1.703514676622817914e-01
2.468377073082071715e-02
-1.587244824137618304e-01
-6.715300746020445855e-02
-7.841915197843367380e-02
-6.456816783469262327e-03
4.742744573227666849e-02
-1.152855450337616182e-02
6.304456774948573317e-02
-5.683202560553533844e-02
7.840633076739100815e-02
3.181062888761707064e-02
-6.186471571117106022e-02
1.520427111906525689e-03
2.526825204503342637e-02
6.383628256066506412e-02
-1.767951651846079997e-01
-1.243408784309005949e-02
3.353282747802778518e-02
1.661408931616478041e-02
-3.830215828082887079e-03
3.426886561672165543e-02
-5.100700635306146952e-02
4.724973397454711871e-02
-5.675905956456458318e-02
-2.365525133339928601e-02
6.946127873556021126e-02
3.144518539380381644e-02
3.717711776087719022e-02
-1.369857847264752473e-02
-4.768505121324846034e-04
-1.105364958217328192e-01
2.749953964383840266e-02
-1.790745898440268546e-02
-7.762240629991394233e-03
-1.183173747611195557e-02
-5.449507409397952307e-02
-2.704523781352832605e-03
-1.104044503053729365e-01
1.949665347153760678e-02
4.060072106578895695e-02
-4.914584824148259673e-02
-2.780498179885552631e-02
-3.182527390047530658e-02
4.272368256714086966e-03
-1.388824110934869889e-03
-4.807418547505234660e-03
-1.205542438532361121e-01
-8.288680406987382343e-02
-9.400986025687955994e-02
3.594985406206271071e-03
-7.126241970583689633e-02
-1.631347473079461929e-01
4.396871371784909915e-02
-1.086141015243427960e-01
-1.259866093541665011e-01
-1.855333930382862401e-02
-7.679972007708645021e-02
-5.363112055490867891e-02
-7.817035268734735809e-02
-5.590319691627700788e-02
4.735426040754622812e-03
-9.457464458230512017e-02
-1.449678517795330475e-02
5.359924045818421912e-02
-4.901516342462025611e-02
2.656045759224780894e-02
-1.332344686999380190e-02
4.763552080370951625e-02
-5.672108802347294171e-02
2.462590859447559523e-04
-7.693468386453349017e-02
-3.620323426415394952e-02
4.810551825317776337e-02
-9.464764243189778548e-02
-6.573260743474179657e-02
-1.659946062083307583e-02
5.561528004030009270e-02
-7.569858309001786800e-02
-1.053090756716251464e-01
-9.392278542609047709e-02
3.408598676756599555e-02
-9.889702444265063841e-02
7.251738708435687131e-02
3.739678870218496320e-02
7.408305280474293542e-02
1.408735111600647738e-01
2.490388715370101327e-02
-2.194319238926856555e-02
2.173184697296650855e-02
-1.159338906037175182e-01
-4.329676525131580939e-02
-9.280088484104288479e-03
1.403519678185327080e-01
-3.445061269642452073e-02
-3.515486775985037643e-02
4.552564933578153589e-02
-6.949401389940296214e-03
9.314001504677076743e-03
-5.824838046526335106e-02
2.937729337817484090e-02
-1.139159466053909359e-02
2.171337276201040084e-02
2.591752447397095011e-02
-6.583726884416085320e-03
-2.096159580922983545e-02
3.405896426253690601e-02
-3.155286196693265349e-02
-7.695312081583598196e-02
-5.265070697510082845e-03
1.306092035731683809e-01
9.525327704130223672e-02
4.725726341647751988e-02
-7.294673376589197455e-02
-4.663349272613939028e-02
-1.660089866766930461e-02
-4.545302352682091193e-03
4.541300415604997143e-02
-1.266480934025447369e-01
-1.103658494064749945e-01
-3.681144662022911573e-02
-2.750393432858493081e-02
5.950121846925083419e-02
-4.407253409542043893e-02
2.083238469735769136e-02
8.279199373334439338e-02
1.319151807863699725e-02
2.512384565137430054e-02
-1.751670057595219321e-01
-2.084847411642208950e-02
-8.387858592081721965e-03
-5.096113329278383758e-02
-8.922408046435376106e-02
4.932183766284600063e-02
3.873460358488356459e-02
9.622785095493226193e-03
-2.992641590408170321e-02
1.377703913855142237e-01
-5.220106452691450349e-02
7.430601481470194662e-03
-6.875315279229189365e-04
2.083172581157922455e-03
4.930102138135946527e-02
-1.333615784771550461e-01
-4.177872325154959043e-02
-8.439915293151241393e-02
7.263493335304475884e-02
5.788301995116639648e-02
-5.301247867889292975e-02
8.217206848256379537e-02
-1.930233975223957441e-02
-3.417375648344705974e-02
-4.740409754275541621e-02
-5.569163929108043865e-02
-3.357025854238045864e-02
-1.118605842422043008e-02
3.176686530481034887e-02
-8.705671532200126572e-02
1.467313041460298860e-02
-6.541057889712199869e-02
-6.378789620130036198e-02
3.109348758832814613e-02
-2.844384062152114853e-02
-7.332072743715910279e-02
-6.148228166704242104e-02
-2.795054833061604363e-02
1.722440382355931374e-02
-5.793301571055869265e-02
-9.665323817932496009e-02
-8.037749328507864943e-02
4.254199004645147636e-02
2.631401413024974170e-02
-8.881777707094772045e-02
4.257525883217409823e-02
2.410847548508055285e-02
-5.012868048336986682e-02
-5.485454158387111784e-02
-7.592956699533706666e-02
2.494717216226983655e-02
-4.172256379682436761e-02
-3.375608878338537400e-02
-7.666873417088854170e-02
-1.730295821420751307e-02
-4.017178237236698063e-02
-9.696030817539434687e-02
-1.538404262479810616e-02
-2.594387423435191853e-02
-4.974900986646587503e-02
-1.360039202956617004e-02
-1.404687611138935310e-01
-4.922407656136886661e-02
3.436611207795093638e-03
-1.087901847238880865e-01
6.460812710036125187e-03
3.095393186541580202e-02
-9.674221332469577772e-02
3.515864147504700610e-02
2.045397052021189974e-02
-2.216315162566883084e-03
-4.562456422541687207e-02
-3.561765652627634643e-02
-1.650324991143693742e-01
7.401943232922059135e-02
2.665284771445827067e-02
-6.669028525269271590e-02
-4.065770241290234122e-02
-2.242816198791903418e-03
-7.863223252821445464e-02
7.645420577676355529e-03
-5.322914404256611637e-02
6.971703845708991654e-02
-1.143290055783842407e-02
4.761926513869119831e-02
4.976609674448606579e-02
-4.962616132961713417e-02
4.863929186287632711e-02
1.910749077477337911e-03
3.026432789822706970e-02
-1.134056964003374857e-01
8.843369834420537756e-02
9.031015435468891725e-03
-5.639057604429024290e-02
7.785809131834872665e-02
1.356084167001846662e-02
8.551912363343766588e-02
-2.883708823107535013e-02
-2.132895117847065716e-02
3.917797374773619723e-02
-3.034361494270898171e-02
-1.169261203993003234e-01
-6.840886671892469628e-02
3.851172738833557457e-02
-4.688396086534581814e-02
4.680286001939875512e-02
6.471762547473208782e-02
-6.117058461900001798e-02
-8.723693847530569756e-02
2.679064340511914249e-02
-6.085407440127638470e-03
3.712602308069831714e-02
3.530700277502218931e-02
3.495504424402574861e-02
9.758945989084839845e-02
9.674814055585800876e-02
-3.819668600341415837e-02
1.513169824556227306e-03
-4.404779034725649078e-02
-4.663279202059505968e-02
-4.902024115150604988e-02
-3.787992288602969049e-02
-5.290452148833394569e-02
1.148269556150273429e-01
8.431333902128669566e-02
5.596481216755973265e-02
1.107893979574849086e-01
3.030483042762215085e-02
3.604039626464341367e-02
5.518195877019704300e-03
3.635576563357959673e-02
3.612836320505875831e-02
-1.906872776525063082e-02
1.261820725957839007e-01
5.408802599194470484e-02
-1.010518933038387496e-01
-7.326291171150611792e-02
3.575809111410103991e-02
-1.409748326966391851e-01
-6.593104579728771564e-02
2.445763513302973841e-02
6.673825691297925744e-02
2.346181440636407878e-02
-1.105988275128596144e-03
-5.448300169556697520e-02
7.129629206923573936e-02
2.869441640026399939e-02
1.049899658278651005e-01
9.051053532825352466e-02
-1.684307896345774852e-02
2.185270741177324297e-02
-1.204163111687904172e-02
-1.872017524135432751e-02
-1.439317952152754931e-01
6.120863756831664004e-03
2.762405493658905142e-02
-5.409930527658276395e-02
1.662016953178485079e-01
2.181638157495208521e-02
5.751241660283089308e-02
-5.431673658403969596e-02
4.282388710882575888e-02
-1.728047308515663280e-02
1.398836785171944375e-01
5.750704844108783798e-02
5.235076067397648886e-02
-3.481292304613920765e-04
-3.872556561064407349e-02
1.482100408758783017e-01
8.836414963172985193e-02
9.736162549526529431e-02
4.187343153587604061e-02
-3.589148683629218850e-02
3.560862721447178442e-02
1.933632826698212237e-01
2.748175591693471920e-02
6.271750974929725386e-02
9.563950751194560951e-02
-2.586678259345044292e-02
1.134342645822349338e-01
-7.179550863576535102e-02
3.755992391333173169e-02
-3.336996346736723074e-02
-3.928151175070378198e-02
4.440432425227066465e-02
1.154087229318851437e-01
7.412296685373484517e-02
5.922866792012544679e-03
-4.915170512074883147e-02
2.256568239363758790e-02
1.381303417229924890e-01
4.724174459219391414e-02
4.308288143852864738e-02
-2.238190246510250031e-02
7.441101856219749233e-02
6.596148161757507677e-02
1.019396147032215622e-01
3.952956626208527398e-03
-1.158728043160425075e-01
7.507928998479140859e-02
4.058215431136440177e-02
7.566918062009884982e-02
-3.419721134756421171e-02
2.149361202296265830e-02
1.915133546555299049e-01
1.646671961863779288e-01
-7.191088601017868454e-02
5.711518909665108668e-02
1.157736331192274620e-01
-1.244352517345464620e-01
8.204984437369627903e-02
2.556876240937603836e-02
-4.671684512711912762e-02
5.867532911448613414e-02
1.237896045366578268e-01
8.844783038456828506e-02
4.261672816965777350e-02
-1.588941046799976359e-02
9.618412930017599186e-03
1.145698720102676232e-01
-1.047387394048707350e-02
6.265635082195855632e-02
-5.938591813988721921e-03
-4.274707773138234496e-02
5.605251919813534350e-02
3.187487709061681551e-02
2.561145369151480305e-02
-4.861658959625707321e-02
-5.074729117349032620e-02
3.303277060746550448e-02
6.574015793601481472e-02
7.292532177643884506e-02
-7.658691953463640789e-02
-9.366690737073055106e-02
4.201208476172213491e-02
-2.922295034798871177e-02
5.624745978151021730e-02
9.685027587587340114e-02
1.708540921636962986e-02
2.324603196823329387e-01
8.427077804933580385e-02
-7.783568209827190776e-02
-1.154809796550829715e-01
-5.571425145624928077e-02
1.082867465269879287e-01
1.016521671186627618e-01
-8.640391642288939786e-03
-5.026825596308375638e-02
8.711614127718055045e-02
1.234444169140541531e-01
5.899148279363816694e-02
8.170989828815812539e-02
1.041613838780160312e-01
-1.529256834346059100e-02
3.773788090072738993e-02
-4.360297707696290416e-03
6.476622573363954860e-02
-7.356996079864534452e-03
7.788332721841018103e-02
6.136596023787300319e-02
5.540412736005690536e-02
-1.567313883614114556e-02
-1.454767906411229966e-02
-7.273818381020133450e-02
-1.263095765475543732e-02
-5.045806615621568382e-03
1.360522248062122526e-02
5.211267722927517658e-03
2.110397564064428119e-02
1.890735252421366364e-01
4.588103391715774720e-02
1.080870597499656444e-02
2.059113501145199213e-02
8.872714815502170949e-02
3.621378856757344333e-02
-1.611211328086370187e-01
1.173549461563258428e-01
2.095829887459778416e-03
6.408600953363546848e-02
3.213158193424947573e-02
7.418713317497076243e-02
7.218777744895689408e-03
7.074814150852572203e-02
-2.614794528048712541e-03
-6.850630751793140849e-02
-1.955938692539146984e-02
4.310185098448197916e-02
1.663222614830577595e-01
1.106551489037223002e-01
4.449484934395005892e-02
5.878142724711232781e-02
-7.626801282264456493e-03
-6.197850809145428325e-02
5.266438066722341216e-02
-1.023394386923674911e-03
-1.782776624876408755e-02
6.062085788790521484e-02
-1.857814091568639470e-02
5.321670929901829716e-02
1.111909147092301868e-02
-1.918504535342169595e-02
4.088851900331298000e-02
2.649622523611670430e-02
2.193018330552432005e-02
-5.320338982496026353e-02
5.547335342202124042e-02
5.311925332232504682e-02
8.820252748810074317e-02
1.877708541644520363e-02
5.696233730753623437e-02
9.319011364486495808e-02
1.351918221124343289e-01
2.603463801691304966e-02
1.557845429897694589e-02
-7.201785591084329530e-03
7.977578218862149684e-02
7.990503519431310653e-02
4.217518354456702839e-02
-2.168333079301113311e-02
7.872633403208335878e-02
5.228194408162045725e-02
6.919636618815126761e-02
4.274104001353987159e-02
-3.864862048761130708e-02
7.296163386275432428e-02
-1.047692238640469120e-01
2.082657921637166495e-02
1.569004648753700437e-01
-1.015666100337766498e-01
1.029776435755518776e-01
-4.915096037263537443e-02
7.893056393865988118e-02
1.365730264475133356e-02
8.085822355167843201e-02
2.019425897897776656e-02
-1.016503113418966986e-01
8.541305135017851838e-03
1.727977722491599866e-01
1.678455377168321661e-01
9.392725716135838510e-02
1.173088143558399660e-01
4.675642791382300656e-02
7.320194449137978898e-02
3.705338427768241349e-02
-4.995171602842510966e-02
4.875628425631069185e-02
1.833314087917063961e-01
3.864207489104287685e-02
1.341897475554602592e-01
7.292962061539066954e-02
5.102027364072409671e-02
1.035275157886040021e-01
-5.668993464049410652e-02
9.069312760306007248e-02
1.504222040199538514e-02
1.069474498059473228e-01
1.040410104127853369e-01
4.499142432097497091e-02
5.973028246436641597e-02
1.244580629588907944e-01
1.098680183923377573e-01
-5.795650582103638142e-03
1.017638484694022294e-01
5.654879043944223416e-02
2.221352150770954798e-02
2.685669436162555282e-02
1.186515929030424465e-01
6.444689915144329040e-02
6.346867046109740118e-02
4.023700333934713408e-02
-2.230808603482213950e-02
2.877423553769397832e-02
8.241700566770723824e-02
-5.874138347462948273e-02
-2.853090485479532062e-02
8.686421788449663617e-02
-1.622945458065359545e-02
7.711678855987456893e-02
2.886004723964518195e-02
-6.266236444098936820e-02
1.933267317453280908e-03
7.095668910972470489e-02
-3.301505910327569293e-02
-6.316228569739047727e-02
4.692728475571641272e-02
1.763756899950497947e-01
1.232764960640293922e-01
8.907061134214322787e-03
4.389860293915538031e-02
1.292791181551902757e-01
1.703925394053605047e-01
3.545172947107504136e-02
-6.068580884415117165e-03
-4.996531159619636321e-03
-7.585475623672460754e-02
5.509774818544114355e-02
6.763461377125238282e-03
1.822125656831829477e-01
1.043205307995835607e-01
-3.298809575624425672e-02
1.335884086799122572e-01
-6.982410990385420901e-02
1.225257723158168499e-01
1.014472177507160094e-01
7.444990309463622724e-02
1.146623735114783854e-01
1.109121590879979385e-02
5.095732224346798123e-02
1.919676551298775680e-01
-7.801840449969571489e-02
8.735829680364917693e-02
4.310643226189590782e-02
7.738890093817239746e-02
9.672119193683928473e-02
1.089205603755414448e-01
-1.951377164444983298e-02
7.347621469222578861e-02
-6.472245960625631900e-02
1.316902932521225034e-01
-2.018588131459479740e-01
4.378094092182269886e-02
1.717352996412865526e-02
7.730744024446313534e-02
7.063685003728210898e-02
9.045232813288851814e-02
6.458849533711484570e-02
-2.120448928997537008e-02
4.587025716061820385e-02
-3.631584403640793213e-02
-3.593168298073980138e-02
-1.297290565785224649e-02
1.376147042439481993e-01
-3.648332104153725192e-02
-2.389872927417584572e-02
4.379858622506028337e-02
-8.285489067271386426e-03
1.229959808424229140e-01
1.408410923229535261e-01
3.410536201437914389e-02
9.251792288757827720e-02
2.433740795137381147e-02
-6.130847451275506232e-02
7.646580345135299550e-02
4.466384737178982767e-02
1.131982818924577167e-01
-4.125461022595543203e-02
1.608230726733124727e-01
2.661619092195937619e-01
7.969436841970933827e-02
1.400663277708291132e-01
3.509112022601564712e-02
1.376855267945536199e-01
-2.219258393027916804e-02
-1.548004476233711020e-02
1.118840509378341702e-01
1.185627402600278740e-01
1.513881690540262205e-02
-1.944022281046431377e-02
7.447409538359255066e-02
1.189020103014091639e-01
-9.076734256439615567e-02
1.073952133706330692e-01
2.778365941890295066e-01
1.280998545855780157e-01
1.563036212408866477e-02
1.055072666636576451e-01
-3.499060423589222396e-02
3.662597010843685053e-02
-7.672965847624950431e-02
-1.089649981684413793e-02
5.998699849095505410e-02
-3.807794883955418173e-03
3.772896426460128905e-02
1.233638945153552567e-02
-1.485594217211888279e-01
1.733261449457361714e-01
-2.336829644677335463e-02
7.554360985179148225e-02
7.887393923919036598e-02
7.103062648452103389e-02
-1.088986300723214229e-01
4.991826232636063093e-02
1.579181577642719547e-01
8.173661103662525906e-02
-2.286756740164597526e-02
-1.420529328303432939e-02
5.910423500091405852e-02
-5.561586597113801766e-02
5.570845684836039924e-02
7.821382333223456107e-02
1.483840240667437527e-01
1.070017813808491064e-01
1.003032567163431588e-01
-4.087436532249795473e-02
7.181948295339142530e-02
1.440794068322813759e-01
-3.215525957210923352e-02
1.715891426196876624e-01
-3.949862729890706199e-03
-3.609010883605640735e-02
1.172035318787807007e-02
4.728337817583145447e-02
1.257948095560145751e-01
1.132612504289993646e-02
1.698342860512223884e-01
1.973855219664621130e-01
4.937212500681143618e-02
1.968740779567615742e-02
2.251812560197581081e-01
1.162498983812996767e-01
1.697289051959290918e-01
9.942546915035073429e-02
9.078111866281589684e-03
5.178036476368981511e-02
1.496720775882192656e-01
3.953843083195798108e-02
7.156368702571742901e-02
4.010940052053312346e-03
7.850183693366603876e-02
-4.141951376904419446e-02
1.040030694364551256e-01
-1.546554020448688213e-02
-4.107548385416540798e-02
6.095527949298919917e-02
1.243312357944732216e-01
2.420680992040129872e-03
1.758200764461505597e-02
6.885294048148334067e-02
7.752639520429967322e-04
1.980120708151624637e-02
2.156767567467051186e-02
8.147152764016168947e-02
7.870590292942446220e-02
8.482873849259048304e-02
5.878490033788460328e-02
1.719647752750920119e-02
3.742597344765778711e-02
4.464275523920718802e-02
1.738842007547590218e-01
7.033914420582169924e-02
3.741225164292955041e-02
1.717596730207788802e-01
4.077464699671511789e-02
1.061555124489716451e-01
2.762629235460899862e-02
1.172581634712143162e-01
-1.895452361153031904e-03
4.401954129006675071e-02
2.666776629020393627e-02
7.910952895706614696e-02
-2.449216516156967147e-03
9.012994625097557611e-02
4.343067431025434549e-02
1.098565780618770554e-01
3.809957428416151787e-02
-2.246202817399962914e-02
3.429126138847867628e-02
1.250367786709727369e-01
9.826120812956884443e-02
6.299169356696987521e-02
1.462464725952145050e-01
-2.571822712473379596e-02
1.237374461679463522e-02
1.116765486485622877e-01
8.561474374786454122e-02
6.269995006933160031e-02
3.710736602403311157e-02
8.049578417165392796e-02
-1.048698113221969985e-02
1.252460050369137157e-01
1.378019309597115771e-01
2.062236601829455299e-02
6.744648710883957565e-02
4.831827180235101493e-02
9.308628133224189360e-02
4.390127845892625308e-02
1.547900955559170788e-01
-9.246458590668447941e-02
7.179123790027444607e-02
1.891755916355906952e-02
7.271045292071348642e-02
1.488520232019972800e-01
7.502352492467258271e-02
-8.450432906484242612e-03
4.958751536699692458e-02
-2.188085957032236128e-02
-4.096457936203804634e-02
-1.059856816488169770e-04
1.504739198083769047e-01
-5.820620513698115256e-02
7.857212594045233714e-03
9.682852068347189145e-02
1.651667149770539300e-01
-1.366547042300686465e-01
4.001943880595228153e-02
3.568957381294769748e-02
1.150875871053780169e-01
1.386691860779540320e-01
1.723209019008843379e-01
6.843713091101663593e-02
4.677923818082287827e-02
4.740147847019936939e-02
5.180988343353523651e-02
1.186545818643998801e-01
1.474889461913666058e-02
7.666633242785353408e-02
3.801708711637165339e-02
1.039455057700632845e-01
4.138334303290737426e-02
-7.400806941973805606e-03
1.130378714016763986e-01
4.015061635893047570e-02
1.385738430434566848e-01
3.505818804161320301e-02
2.679996221737496187e-02
1.333503256677838911e-03
-3.857072842698779092e-02
8.422123613685628118e-02
3.720753456042306256e-02
8.760974132045533380e-02
-1.865496340188102509e-02
1.596554631702424565e-01
2.868535264059093176e-02
1.442194278157025722e-01
1.053773050373717629e-01
-3.120194981496724265e-02
-5.702675596592466332e-03
-1.148743297212433678e-01
1.299398397526921878e-01
9.185282904865338383e-02
2.660855682720953894e-02
4.753509872235357064e-02
5.911854444960076144e-02
1.430353550858527549e-02
-5.490204648943210891e-02
-6.239537415782946822e-02
1.782963916199598597e-01
5.172970986658082665e-02
2.508238367227900653e-02
1.023260856094941884e-01
1.070154248870307662e-01
1.096043453444123378e-01
-1.919818844711729602e-03
1.599215793765311755e-01
3.150209020751131017e-02
-3.026123015151040152e-02
9.353988366642156105e-02
6.191483354681610179e-02
1.942462707153150628e-02
-5.333571898796248684e-02
2.368507632548102690e-02
-3.290490900366313531e-02
8.390998549043145183e-02
4.119411986793170520e-03
4.162488262461810917e-02
5.882095799128435332e-02
6.388666285937300016e-02
1.967761400572854910e-02
-7.314497807812091190e-02
6.894760601993790705e-02
7.778199282105847934e-02
6.332642538188892889e-02
1.854587531145860876e-02
-3.672864843778977928e-02
7.801962827277508783e-02
3.305539903687528674e-02
1.172128390499271311e-01
2.245728831044249349e-02
1.987664484880045934e-01
4.543136728268639540e-02
7.499354472375435732e-02
1.626374028094851668e-02
4.630506023750965289e-02
2.884516642640217940e-02
9.579682303222487871e-03
-1.501342633821087513e-01
2.325664488882456943e-02
2.641191473254466127e-01
4.793222118597850051e-02
2.003594332600327696e-02
1.105166779356890616e-02
3.984442895760173867e-03
2.864469581269516243e-02
-1.005619639443287305e-01
4.910280882869520053e-02
2.863872947066291308e-02
9.219420154706123652e-03
-2.843685398496590896e-02
9.433048815430229717e-02
2.234714420289309490e-03
-2.449870891327163638e-02
5.250890246818343265e-02
9.137127366791586436e-02
9.150162382016291396e-02
8.213160535151167729e-02
1.496186520176450430e-01
2.669352054779193170e-03
5.866053626868550364e-02
1.400293768990251986e-01
1.057107775820400747e-01
6.872670857732982030e-02
1.332913120651105232e-01
1.313042951418455229e-01
-1.708565997361010877e-02
-1.635505129878106131e-02
4.991907680731966918e-02
-2.872132058536382843e-02
3.434131427045986062e-02
3.254876018215492346e-03
1.730058822080947911e-01
2.330540300123514763e-01
1.107240310388471309e-02
2.391610069224379617e-02
1.269797101199126102e-02
-6.660704985059616272e-03
9.976858692184882582e-02
1.571113524709818327e-02
4.623627155258232257e-02
3.973738925698894892e-02
-1.233661100345330268e-02
1.265038026964589168e-01
-7.455943298306974207e-03
-7.105846822199959889e-02
3.092285446701976970e-02
2.490329737981729005e-02
-4.110172235121641038e-02
7.839966008642264284e-02
7.504057856427540085e-02
3.382981627127164270e-02
3.744079512798254017e-02
2.222517903002517795e-02
1.179263979570575882e-01
6.751896033071999592e-02
-8.254250566311509274e-02
1.319339395811737203e-01
6.381752278866266448e-02
4.056508533672045780e-02
5.659788357344208709e-03
1.236955009485564555e-01
-5.879737949585083640e-02
9.470980158021279072e-02
4.550846105206928643e-02
1.820912082966158127e-02
4.320500343795338066e-02
1.413319846214733944e-01
9.897777565408101552e-02
4.001895787684826150e-02
1.453001289016958852e-01
-4.444769760413833093e-02
1.337380057035461312e-01
5.484497355239633526e-02
6.066682018612404304e-02
1.467627233795217312e-01
8.250634415795818355e-02
1.885962248709872058e-01
3.297370405128431659e-02
-9.638515515666338032e-03
6.113265332912725530e-02
1.571334537483836946e-01
6.539955654278897801e-02
6.841748542202534533e-02
4.884032221496203974e-02
8.486067168497225810e-02
-6.256277151235534184e-02
7.425639669544893684e-02
-8.210624920544296740e-03
-3.343410721219404469e-02
1.099877746094014702e-01
1.442035657951281080e-01
1.288860424932881110e-01
4.141958569590186573e-02
9.903506733682654328e-02
-1.111016993908227612e-01
4.667834549494294383e-02
1.178007006060550199e-01
5.063491595054311206e-02
1.401620230584407767e-01
1.060288435509865596e-01
8.115832270315692654e-02
8.757611212656353505e-02
-1.817329701292356992e-02
9.982986662773389586e-02
2.169511671610829459e-02
1.317661167819819679e-01
6.845007889331242157e-02
9.408398499386029512e-02
3.129433947633895874e-02
3.256380780965250493e-02
1.204975948606081815e-01
2.160009008024167329e-03
9.215436916817465463e-02
6.249745639713019663e-02
2.510002196965333554e-01
5.875016728927157095e-02
1.682396423435169111e-02
1.149101473766799691e-01
-3.159823128050396474e-02
-4.144976690164508398e-02
1.211948758400802489e-01
2.996949143427131076e-02
-4.428312220913077635e-02
1.095820230539491270e-02
7.401450311490402612e-02
6.126236670455766087e-02
2.024268017112978157e-01
7.922023691585519667e-02
1.134340923672438606e-01
1.533170950258955223e-01
1.506453783588028797e-02
2.099640120869038229e-02
1.046707429784370647e-01
2.730128062815986162e-02
1.153909017608182874e-01
1.778724005963250865e-01
-2.322208734698600133e-02
-1.580622333684544301e-01
7.022013861569612048e-02
-1.294404435459903593e-02
5.965907965637781696e-02
-3.277256705704564843e-02
2.805571334209888690e-02
-3.633100547944281833e-02
9.038446160652853500e-02
9.687299687949396665e-02
1.003138064155696257e-01
1.286135790263800427e-01
2.952944112911288360e-02
-2.984345959964095074e-02
1.792434095383110479e-02
5.390932962490007502e-02
1.111015819461921850e-01
1.514151627242171505e-01
8.750007111337106125e-02
1.158568057676140489e-01
8.781738678494099837e-02
3.737170740810805830e-02
1.864824684815011568e-01
-4.066474064558466689e-03
-5.486604184092092745e-02
-1.822398884421461227e-03
2.104253947776357075e-02
2.638679180306205407e-02
5.358477456758105328e-02
4.254422215314472566e-02
5.359506179770797199e-03
7.310299515432505668e-02
-2.072872324587183863e-03
1.303137642936937624e-01
1.526768478940799811e-01
5.800350083406090318e-02
9.810023435066438091e-02
1.838596364555003179e-02
1.580191768184441570e-01
-4.548635952349505338e-03
1.407721360756758466e-01
-1.955908431129259675e-02
9.397893587665771820e-02
-5.354560087231763355e-02
-2.887201902108322074e-02
7.575842900095423882e-02
1.281261099960136485e-01
5.154343214618765934e-02
2.350908830794370269e-02
1.362661793902216478e-01
8.475863739985985135e-02
-8.926658412932405792e-03
1.436605832261349525e-01
3.496991787078637670e-02
1.202930294365421177e-01
1.829064407567679296e-02
8.836506563696805427e-02
9.297743195477645162e-02
6.601497007841940212e-02
7.885766783493397547e-02
1.295473324413512137e-02
3.200870295594307469e-02
1.661436802154238335e-01
1.006024981787337624e-01
1.170688029868779678e-01
-1.234854387485637313e-02
9.169218149224755976e-02
-6.370766118926572685e-02
2.705104070582105280e-02
1.786647979103864539e-02
1.906489083304247628e-02
-9.453855365370760280e-03
1.158392433915408776e-01
6.844392105874752552e-02
1.150557997138606098e-01
5.111251994562145823e-02
7.783383766550351635e-02
3.429428271949260670e-02
1.320736061441574183e-01
1.218948717519389713e-01
1.420449485094840425e-01
-1.929015497285058167e-02
1.000086884046842151e-01
2.925028111877842410e-02
1.535198539485196911e-01
3.992327964529680806e-02
1.254698804188754679e-01
5.082619393638984628e-02
8.873190011872557348e-02
7.069176941780294654e-02
2.178321186581511082e-01
4.019327323625749432e-02
6.767736481752850697e-02
3.638403545551864571e-02
7.949202701827495776e-02
1.349525398546984334e-02
9.019406196836474154e-02
1.197126582062038591e-01
1.323236390822149777e-01
-1.523485449738985406e-02
-5.673829928179965898e-02
5.572674830830957188e-02
-3.517777224304031655e-03
1.464353293238034315e-01
6.783898253826980973e-02
3.532609714576753768e-02
2.461536655647452235e-02
2.288119831847146637e-02
5.368283724501510257e-02
7.687928216249037550e-02
-3.113886845675043619e-03
-3.505464961110445199e-02
6.845248852382589122e-02
-1.605254917032802875e-02
8.566444900465056134e-02
1.279615093960160543e-01
6.131254709990913848e-02
8.547477556290236644e-02
1.454266126113683555e-01
-5.709608449180812728e-02
2.434676594528885005e-02
1.298759614074127544e-01
8.280406763939364423e-02
1.073546627476539839e-01
3.175627890796046265e-02
1.600918538295004884e-02
2.104895958302356873e-01
5.560876708324499935e-03
1.066510192003809893e-01
4.349212099998225889e-02
2.237393033572211351e-02
8.651197640936542088e-02
8.679842739442415397e-03
5.139179283450997365e-02
3.713850900950298184e-02
6.759555063406608166e-02
4.575325819287477669e-02
2.222947846140652193e-03
1.282527563029576580e-02
7.046999848120051591e-02
-8.434190744293877662e-02
1.455323039979955768e-01
1.258887674471331763e-01
8.381403428969978753e-02
4.959794671375270664e-02
8.433414421337101508e-02
4.810909127825796494e-02
3.785555153459133765e-02
3.058791297676293278e-02
-4.989037037783620836e-03
7.721716022785507505e-02
2.652040804873303723e-02
1.024407894052940943e-01
-3.242804102400272809e-02
8.735269561387244697e-02
7.519166650079797676e-02
5.402190416028383735e-02
4.620252837049391298e-02
2.573218184913376311e-02
6.445190645301066001e-02
3.531363553313670439e-02
4.811813180063081313e-02
-6.079461861214499607e-02
-2.204881434553414982e-02
3.213422830779049527e-02
5.723514057614771666e-02
2.448783048618064992e-02
6.650414046216270025e-02
4.281367329504353475e-02
9.671877690247078496e-02
1.127533126309417794e-02
1.289377231694259773e-01
4.236240413122181053e-02
-6.790758659843418657e-03
-3.713755645731659557e-04
1.138505492779338761e-03
5.564481802700547292e-02
4.307367200594782591e-02
1.296880841702884313e-01
2.117084141694877686e-02
-1.058006933527602528e-01
9.687466259461301188e-02
-3.950856396989961550e-02
6.536189932103561584e-02
-2.414134299136400791e-02
1.087926343909056265e-01
1.018206010781332327e-01
1.270726887318888478e-02
1.262156202917907311e-01
1.095756154223018475e-01
-1.280411124506385806e-02
-5.158645350244484354e-03
6.403844461608329541e-02
-4.420550583432271766e-03
-2.723475840827188632e-02
1.463634019617061632e-01
2.973824305102683654e-02
1.183575611991559244e-02
-3.574033926780142978e-02
1.828133704311798724e-01
4.800599094571796760e-02
9.628612952279146098e-02
1.040531462591713086e-01
1.422462445596115177e-01
-5.962226406608734514e-02
1.725986221121872943e-01
1.150074791689378872e-01
5.339790764825178698e-02
1.038727916423894115e-01
-3.404476481881620574e-03
3.525530207789657339e-02
-1.653924142279055570e-02
1.869773320318322829e-02
-3.189998536051840555e-02
1.082993170031710667e-01
8.769706895494569499e-02
8.537507854030129684e-02
4.395048736846018239e-02
-9.105819026848869721e-03
1.273594491452951782e-01
5.585763203818083777e-02
-1.424633746023852392e-02
2.063245251558172219e-02
1.255125265291045789e-01
3.912522501959763560e-02
4.449603240294367629e-02
-9.557048688201970300e-04
-5.942464305727335888e-02
1.993956626882856242e-01
7.851517177657549307e-02
-4.473158080647868240e-02
8.969745109109184683e-03
1.877215936024045628e-01
-2.801462344823965264e-02
3.118392201243528564e-03
8.900132623142022192e-02
1.142148970856414342e-01
7.460369691760200539e-02
6.716197354640549011e-02
1.170258774952696174e-01
-4.864836507218175954e-02
9.319352057006579509e-03
2.398824833290651160e-02
1.012496999356925775e-01
9.753120864177192151e-02
6.507278920123668250e-03
2.736479065662787702e-02
6.995092491701375426e-02
-3.567906438161753957e-02
1.577831998796441759e-01
-1.228103433531236091e-02
2.562669221392423896e-02
-6.939839730528776784e-02
-4.168207479865219250e-02
9.132984834918524142e-02
5.964551996781835425e-02
2.901064323815656307e-02
2.132885890981988872e-02
7.138613196211476830e-02
8.270051839204213551e-02
8.289660497318070143e-02
-8.806967568229287502e-02
7.776946970771333838e-03
-5.488586012723667418e-02
-2.105403370627386556e-02
5.638718248922428011e-02
-9.257244571098005581e-02
6.159933923833296049e-02
-1.654329292325486527e-04
-3.450462536716340095e-02
-2.331224423653219593e-02
-4.813387389828951979e-02
4.950686890341641361e-02
1.725135150251441360e-02
5.147243112388730224e-02
1.149793192299481716e-02
-4.091033801589179231e-02
2.347862816901919933e-02
8.284944244362583976e-02
5.033035341145880581e-02
6.257206910524355792e-02
3.799655374221105192e-02
-2.308004737768780748e-02
1.075683114359605314e-01
-3.199332554922418824e-03
4.179836277161054492e-02
6.124423687022677310e-02
2.756628689514926955e-02
-2.510671518289587720e-02
4.902237918936497990e-02
1.193714779429183026e-01
3.580861728590721354e-04
-2.606672593558612833e-02
7.065659586928237090e-02
3.925763994427448195e-02
5.042380235223762469e-02
-8.534601708491171279e-02
6.440475722680083503e-02
-1.364712620544892563e-01
-6.638709851102303494e-02
8.302336242723715176e-02
-9.572000633266920799e-02
9.594498114186288812e-03
4.961577556373311659e-02
-2.580267648246803436e-02
5.326345764543918143e-02
6.752151273189756220e-02
6.305281576946142330e-02
3.058931917017502361e-02
3.973145954750718911e-02
4.241030962524167114e-02
-2.237298598761643456e-02
6.812603882219807599e-04
8.771813299688653587e-02
7.571497400323622118e-02
-1.189330649369211602e-02
-6.073923934079606540e-02
-3.017849137274098217e-02
1.080536011080463349e-01
-6.743768822452689271e-02
2.787923273925956361e-02
-4.285427181900868659e-02
1.444375632038479296e-01
1.344857433935567337e-01
6.248522371868231451e-02
-1.100153015681479274e-01
3.361777308463408109e-02
3.741359271700922529e-02
9.992036872659436353e-02
5.864149965181306157e-02
1.295805009796739127e-01
-1.116297029306257405e-01
-4.898410019679864252e-02
7.946447189822678989e-03
-4.131766381047355385e-02
1.030358698096788539e-01
3.391052130064638875e-02
7.465613340373675189e-02
-3.357589947771428412e-02
5.235063682888944220e-02
1.036556579368341779e-01
2.200684452358327853e-02
-1.365481188319652827e-03
2.889862020598151643e-03
1.132319004454144639e-03
9.406168056753004547e-02
9.674641974768016794e-02
-8.964297812747477889e-02
3.643944158539069028e-02
5.586979570444591814e-02
-3.427576708344767797e-02
7.563327295734260936e-02
3.635293589703334719e-03
6.405544786990431672e-02
1.049687474038463464e-01
9.297731816287918560e-02
-1.365451265479443975e-02
6.164269314816850365e-02
2.658439054258793233e-02
1.967002746236143698e-02
1.078358463742727912e-04
-2.184245054356383914e-02
-2.840440341589262757e-02
4.123636471806459841e-02
-1.152771648204009708e-01
-5.946844695072517339e-02
-6.700537791164418167e-02
5.904534305520251630e-02
-4.633666052328839005e-03
-1.140249500586075146e-02
2.814393057106072057e-02
4.863946024969490606e-02
7.867830590541430302e-02
-4.455858490570344804e-02
5.550976167550438628e-02
4.940882598238245660e-02
-1.014415092970294696e-01
7.457145942111420567e-02
-1.941622615840922148e-02
3.158859847977221746e-02
2.361191995235916580e-02
-5.322010227184875708e-02
4.121120342536858244e-02
-1.846809738609584209e-02
1.195226746209367835e-02
5.481263031651244233e-02
-3.557498885924237353e-02
-6.807779605712577231e-02
-1.456006716075635976e-01
-3.880543744732820304e-03
2.503762030579781417e-02
-1.561783999971952733e-02
-1.617577692087014685e-02
5.448406402314544261e-02
1.055016056520508561e-01
2.791401753392501114e-02
-2.958658444004273746e-02
3.485486322213320054e-02
1.428608350619755551e-01
-5.615707718229036999e-02
5.549372184739959774e-02
-1.844876989876174933e-02
2.526132438375800274e-02
-5.895335021240372814e-02
-1.657880448500965651e-02
-3.561071877109414641e-02
-3.592201171593732006e-02
5.233792773374866536e-02
-2.628245726179437997e-02
-2.505917987069942315e-02
3.108127888348460877e-02
-3.027926725632123627e-03
9.946476180297161851e-02
2.252305029153283972e-03
-1.399447161218249081e-01
-1.178641781714984682e-01
1.047043073073812836e-01
6.283700959450638779e-02
-2.378050478731446454e-02
-4.868263913907466822e-02
3.144901730098761256e-02
-4.756026897949485605e-02
-2.623462759708653641e-02
2.679207857174528695e-02
2.659380557085290909e-03
1.864911832403605418e-02
3.981476661966224656e-02
3.518160583844903710e-02
4.044658972221989307e-02
-1.057036184103034848e-01
-2.371433305448422246e-03
-6.680489272733630690e-02
-1.586844197652113597e-01
-3.577863987875389701e-02
-9.959600188000464205e-02
-2.205767515073837892e-02
1.724547419948262161e-02
-3.071537270625821631e-02
8.288929860249972387e-03
-4.945164411123936484e-04
6.419569029968980045e-02
3.053054089501093527e-02
-2.120126803766776181e-03
8.338321048405093402e-03
3.710216683637320573e-02
9.218573211433329917e-03
1.090744256671830406e-02
5.606915433886765221e-02
-1.066839644478134383e-02
-2.167497954630902279e-02
3.137222919341058069e-02
-3.242000517553226407e-02
-1.280830915010779114e-01
2.556003326282656218e-04
-3.978815775495103679e-02
-8.167942407297429375e-02
6.125427521137238526e-03
3.562519711987270632e-02
-1.079447103389305634e-01
4.100043164394538003e-02
5.032111249138794540e-02
-1.312429440760259913e-01
6.325445644464894324e-02
2.142433204992257034e-02
-5.002167376500806645e-02
-1.040820291110018114e-01
1.656686106182673340e-02
-1.805748754933178893e-02
-3.082877506017869113e-02
4.889176974699313560e-02
-5.156931520236052863e-02
-5.009312905323563131e-02
-1.089815778387925871e-02
-6.626489039883384780e-02
-5.795584493149634475e-02
-3.852622265360591824e-02
-5.589885783590155255e-02
6.986151267188457636e-02
-2.825259531557671247e-02
1.780128904036410234e-02
3.942373269071664660e-02
2.542153383038967679e-02
4.734067687896087451e-02
-9.384860961671720458e-02
4.363509067899970506e-02
2.448135845002696875e-02
3.119598837716750991e-02
1.437162567542443585e-02
-4.043713482285748659e-03
-4.740933189951480886e-02
1.628687610282913284e-02
1.053706149790115953e-01
7.311796525409637593e-02
-5.757659605357610955e-02
-2.857994450156421673e-02
-1.981585058797832866e-02
-6.349435895588999290e-02
-4.767832614377236211e-02
5.068435144186782260e-02
3.674455718289409978e-02
4.447209453958499842e-02
-5.256152817025218360e-02
-6.396747756805255813e-02
-1.864778578184697264e-02
1.667044511938631799e-03
-1.156239321256426200e-01
2.779351436421126018e-02
2.171252751356117852e-02
-6.552342211988024245e-02
-1.818365258054173081e-02
1.115060213165365056e-02
7.325371354217533569e-03
4.183098250335154367e-02
-9.883679231371646223e-02
-1.838024009524304170e-01
3.157231645548502080e-02
1.928271754677058844e-02
-2.600045967846494836e-03
-1.095070352637637079e-01
-9.820572808973847267e-02
-3.851948602923465931e-03
-1.047690780628122570e-01
-1.551270905240384815e-02
3.787173266787571130e-02
-1.063501606473089695e-01
6.041018472103240611e-02
-1.373588568826717045e-02
-2.258965567978837938e-03
3.190351738011689559e-02
-1.960651784288199723e-02
-3.286096754355521260e-02
-6.317287602843350836e-02
-1.256333132256941820e-01
-1.056355520031331289e-03
-1.118413904042194970e-02
-1.147241766077734641e-02
6.141931939727567763e-02
-3.085344172646694097e-02
-7.849585795601039806e-02
-5.593984986362296463e-02
1.028572413827569774e-02
6.164850001244877309e-02
-2.128448651481444076e-01
-9.948031660880293781e-02
1.041884200451942237e-03
-1.914449465279914608e-02
-1.582362176730950920e-01
1.990504042850691890e-03
4.935949629393859839e-02
4.955552820134320052e-02
-3.473952086907048514e-02
-2.605138056543619685e-02
-1.463000671451348579e-02
-1.139444696880569513e-01
-1.144050413559043605e-01
1.633676724356935422e-02
5.756808262423571826e-02
-4.345040457646865556e-02
-1.091722359311328855e-01
-8.258540875296051242e-02
-7.752529867250311513e-02
9.859894196766516572e-02
6.361845747117061967e-02
-1.136639984049063190e-01
7.609238144902130685e-02
-5.050765572252728652e-02
-3.346784231536290011e-02
-7.030713040063658881e-02
2.242191170748757817e-02
4.396800309669358919e-02
-1.960186557732133961e-02
2.798266331910177068e-02
1.667950508926379499e-02
-7.674468824726746186e-02
-5.832320687342847998e-04
-1.673659140538105161e-01
2.216878325047967266e-02
2.080849260648951708e-03
-1.723573867466451047e-03
-1.985806044859736996e-01
-1.076722256125189486e-01
-5.907839035647308862e-02
-1.301862233181033668e-01
-1.033834851123748566e-01
-4.096796559677223087e-02
-1.032704063829571334e-01
-3.561630229368581424e-02
-1.633192913893934117e-02
-6.948734968995015637e-02
-8.335540034670709669e-03
7.292038027164574054e-02
4.760528505155234985e-02
-8.108538265734048511e-02
-1.945891486181891214e-02
7.734704720662875788e-02
-6.493504433118554853e-02
3.416967047629745208e-02
-4.057707483805822468e-02
-5.999084836586770358e-02
-1.375774005961997726e-01
-1.283049651125126867e-01
-5.274839073399058276e-02
-5.254931622708751415e-02
8.389135632924378527e-03
-6.417132664340761961e-02
1.073809099978147077e-03
2.271451658589470832e-02
-9.627693072636613059e-02
-1.497180095233023034e-01
-3.746706822460595804e-02
-1.358728579434230754e-01
2.330114099665445485e-02
-1.022254651033049910e-01
-4.924747209406422910e-02
-2.397262699506680639e-01
1.636955994917241308e-02
-2.934831860141626919e-02
-7.794070481368596537e-02
-5.688727172159043638e-02
-5.880992497177254391e-02
-4.211960673844705738e-02
-1.408529662005706673e-01
-7.292834625407597360e-02
7.457852271594096749e-02
-1.057679867405674767e-01
-4.547852646666652315e-02
2.178459279331873555e-02
-9.385659324046799479e-02
-7.188713642748006082e-03
-1.464119587333250882e-03
-7.990102246381891246e-03
-1.118266826921274354e-01
-3.558123683646552838e-03
-5.259237733794770719e-02
1.210292725232522439e-03
-2.486894052067461364e-03
-6.086986289873271699e-02
-1.038176594420587295e-01
-5.342883992069714233e-03
-1.336335975906216833e-01
-1.110235007360395598e-01
-3.254634586784790895e-02
-8.048126116972514899e-02
-4.910156082386158555e-02
-3.223383179162379597e-01
-1.443003372954085595e-01
5.551749762512728920e-02
-2.831658187233519058e-02
6.963602308766370097e-02
-6.903379946822053859e-02
-5.139044376784468460e-02
-6.533390076447556649e-02
-7.549709511392398847e-03
4.046768718620927588e-03
-7.957440906878042453e-02
-6.614937858607108923e-02
-2.939061220122310414e-02
-1.022154275225716225e-01
-1.018042492888094480e-01
-6.399475272840202122e-02
-5.955229405433923318e-02
-2.551601901515633194e-02
-1.272353548771336662e-01
-2.687329102634044772e-02
-1.284459706210699763e-02
5.705351202353509815e-03
-6.624527842243178866e-02
-1.017020820536032183e-01
-4.902542402705069996e-02
-1.054224460730641792e-02
-1.397682019065850656e-01
-1.218740213725114235e-01
2.270552740354443017e-02
-2.074751355490924223e-02
-6.209744007781776987e-02
-9.081983761249980136e-02
-6.195467148646157524e-02
-7.470000704434080763e-02
-1.505183250553142902e-03
-1.938489269418767341e-02
6.902416789442133993e-02
-1.212221931215424070e-01
-8.606602684534402081e-02
-1.410885327369871267e-01
1.454595081125354891e-02
-1.424926414882020549e-02
-5.848795021153724988e-02
-1.227129779802158677e-01
5.324405230724980898e-02
-3.493344178403185590e-02
-6.718861782698191953e-02
3.063850877371195134e-03
-1.203245471660681076e-01
-4.848468661360836457e-02
-1.283450294841309292e-01
2.668892221493612046e-03
-1.145844416564305995e-01
-1.367540636553984772e-02
-2.197736946314606671e-02
-6.148465382767540066e-02
-4.495030381275930825e-02
-1.002876244537287270e-01
4.414761760275407419e-03
-9.709605742209165280e-02
3.577216879294992796e-02
1.225039145571169170e-02
1.703428806942342694e-02
-1.082067435059389376e-01
-1.168063437997069048e-01
-2.994070680741299506e-02
-8.150747144620741624e-02
-7.995285432989528152e-02
1.230019179930301049e-01
-8.447734162411879577e-02
-2.600169861684630268e-01
-6.267312801668724342e-02
-9.337383228051193695e-02
-8.326631121620679810e-02
1.886496534854453094e-02
-1.265677153906839478e-02
-2.873446456379174889e-03
-2.261606484849466511e-02
-3.440207901318676625e-02
-4.886914680821169421e-02
-4.657072664667539358e-02
-8.120018008993887260e-02
-1.157153545959321572e-01
8.293983464662896266e-02
1.200570818541899371e-01
-1.189969078259282484e-02
-7.979835219421780017e-04
-2.536679386825352323e-02
-7.558791507433561263e-02
3.413877110187699127e-02
6.341943533819782708e-02
-5.320507133830667396e-03
8.245837162678508470e-02
-4.592521803069411768e-02
-8.130731283203566917e-02
-1.920639112304682594e-02
-2.036928326385223711e-02
-4.307606224888806817e-02
-1.267668454248701559e-01
1.372153960098386818e-02
-4.673427864238244300e-02
-7.189789444683745978e-02
-3.588039634465781114e-02
1.384361042666287962e-02
2.128186340755455763e-02
5.496495659497739605e-02
2.782744356225401450e-02
9.961685054794428007e-02
-7.138335135611893235e-03
6.845932689042369922e-03
-6.199252637985499387e-02
-2.922768461648820454e-02
-8.660082663278646786e-02
3.095404592915267442e-02
-4.759717899676749880e-02
-8.161399311318720540e-03
9.878506522394589831e-03
3.053632060831820358e-02
3.551748428650530406e-03
5.472643297296629628e-02
1.070331766649127055e-02
-1.584379309936851388e-01
-1.026265182548395799e-01
3.159279757245989778e-02
-1.265581599987433969e-01
3.296999686455848871e-02
-6.103523201344363686e-02
6.724399350293461253e-02
-8.134157253032983648e-02
7.927997039598440321e-02
3.457912900767692865e-02
-1.067484639490636766e-01
5.045571504499282017e-02
-9.588642009251087395e-02
7.426055321410501842e-02
-2.394292587608212036e-02
-1.276678753711378903e-05
1.592741657934083899e-02
1.817864191830496565e-02
-5.449990890436225144e-02
-8.177112632179893426e-02
-5.123924493368795657e-02
5.345811396560148226e-02
4.505562508697497776e-02
-9.465513193489107080e-02
7.042847421005421493e-02
4.790426254343965740e-02
6.882081860223596744e-04
9.529373058843852370e-03
1.270053306708765484e-01
-8.527706884824638733e-02
-8.388038567694060255e-02
2.538416494930777548e-02
4.970131136499195829e-02
1.146042214697518121e-03
1.373933691886964903e-01
-1.386846534782232125e-02
-4.014830806468678431e-02
3.141999543963427260e-02
2.662790330705802275e-02
7.613511130492946199e-02
-1.213270539552518817e-01
-3.555290240291423404e-02
-2.622438606443763635e-03
-1.070638449289940120e-01
5.807435737389831515e-02
2.160433962252490160e-03
4.732498452139471956e-02
-5.706025943603776351e-02
-9.816646857032386431e-02
2.140924137130031935e-02
-1.047517766701562963e-01
4.427900624354855902e-02
1.950639720217176368e-02
4.107002896136773690e-02
-2.518015745087773608e-02
-2.038853544431822387e-02
-2.198983708301375725e-03
4.556013889814740370e-02
7.237795725969298211e-02
-4.724876321696921261e-02
-4.746238983109790643e-02
4.790359885290566833e-02
-9.798934248188850837e-02
9.790380414990579316e-02
6.808279571252140450e-02
-7.447007154105485596e-03
-4.472230991710793996e-02
-1.579218115651721821e-02
-1.204312778045705107e-01
-3.332700379051987353e-03
2.058641871503292392e-02
-5.622654464776777328e-02
1.160836104519153700e-01
-5.458368002987287748e-02
5.653108805321374608e-02
-2.715586456993609316e-02
1.178607128896644318e-01
-8.775599241168688391e-02
5.464824865284795968e-02
3.316660955490172841e-02
5.996389475598412622e-02
-1.796674589455933904e-02
2.182771144831010396e-02
-8.357738978327901302e-02
2.711280570570267015e-02
6.942503349289221026e-02
1.502385922153392783e-01
-3.094318682651926722e-03
3.103734054795766369e-03
-6.119344394037971868e-02
1.174588313690267116e-01
1.288380566114299131e-01
-6.537620492705301101e-02
1.319587319180082381e-02
-5.438178059058335762e-02
5.512687131146754536e-03
1.336127530039094014e-01
-6.559682084133335554e-03
-7.509227948874927505e-02
-1.171351714070836408e-01
8.258349969015821301e-02
-1.275079970938622353e-01
-5.403439413741123465e-02
9.452674391692227063e-02
-1.231479644780775380e-02
-9.206894836181288289e-02
-6.027865249260255104e-02
8.070559394487439309e-02
-3.718144952655615815e-02
5.165242392002902805e-03
-5.014401816968917097e-02
3.003892599825130558e-02
-1.048465092250592222e-02
4.329206772261376401e-02
-1.782967738706247099e-02
6.284609316500217556e-03
-7.214562988343642402e-02
-1.011656345404436941e-01
-5.302357421279083050e-02
2.164514540170216564e-02
-7.207087455333435928e-03
-1.339645270109617731e-02
4.289004728249079523e-02
-5.498079462326589673e-02
-8.898440475143360937e-03
1.015559850384683410e-01
8.339075838285932296e-02
8.859300403313864758e-02
-3.491942000045027833e-02
-5.523681067597065869e-02
4.710915192678280863e-03
-1.218198460259563021e-01
4.884527379443698303e-02
-3.956695725095592253e-02
2.644998625777738102e-02
1.158520346469268519e-01
8.697097024921039699e-02
6.874416457677758052e-02
-6.641975532219068779e-02
9.237581115461422632e-02
-1.566708264464095612e-01
7.246087970230086217e-02
4.317488451439769476e-02
-2.895496918204673326e-03
1.498826433432244240e-02
-1.877895800882385322e-02
6.682776128726673759e-02
-5.061482291692226410e-02
-6.427947172904760476e-02
4.056273458105539437e-02
6.076779250114190678e-02
4.273495366310194749e-02
-1.993670883298197943e-02
-9.511682197521360849e-02
-9.557234094330124829e-03
5.139146478841862681e-02
-5.608839950509804384e-02
-3.394665214898697631e-02
1.959837135105909831e-02
1.190404602036030796e-01
1.145157836861646905e-01
7.366312005305584998e-02
3.181672738297773584e-02
6.076283632748370050e-02
-7.914270151558029653e-02
1.049169942564246588e-02
3.957510036891678101e-02
-1.751073809932466446e-02
-2.249887032258205549e-02
-1.833120348976658917e-02
-4.966740764082547277e-02
-4.095258149387579621e-02
2.247089188653933044e-03
4.076866067358937001e-02
-1.013359948428157846e-02
-9.328017228740878575e-02
4.444233346134827262e-02
-4.803287123825580873e-02
8.772362615158547927e-02
-1.218934337639583226e-01
1.561661088111198081e-01
2.471094380415152919e-02
1.027198472373744287e-01
-3.894362214997057481e-02
6.935949577063157956e-02
-4.707028801357890369e-02
5.639104060107534566e-02
6.999062132053504581e-02
2.696037029778334398e-02
1.530159082088695111e-01
-3.238904523986915838e-03
3.217644189900619595e-02
7.782252467235790949e-02
-3.270388517659856260e-06
7.729786049409190056e-03
1.143380500683995396e-02
9.984125413628310367e-03
-9.191841145052925821e-02
-7.291274736009425647e-03
9.205259221462140651e-03
-1.200133030872224116e-01
4.440473758780392154e-03
2.574575621473448872e-02
4.961932488061832069e-02
-1.296500285758546145e-01
-4.507721452105032528e-02
-2.800213102474789773e-02
6.957276391335533161e-02
3.978745415041974598e-02
-5.076516518705615627e-02
-6.448096234800498872e-02
1.510515092472990706e-01
1.895925467617465832e-01
1.353282747285472487e-01
-2.267699933788352648e-02
-1.726930201862845321e-02
7.942449396055113742e-02
1.972703811310521152e-02
2.754200101127768363e-02
-8.498608193535249489e-02
1.106313909611535140e-01
3.907566932335997806e-02
-4.229965554135657960e-03
4.297421994470108919e-02
-8.370859556180645922e-02
2.153397928236425174e-02
2.971541739740217805e-02
-3.164567484220506127e-02
1.259469288613141724e-01
1.390655239573365398e-01
-4.101999739394913969e-02
8.416221861440530139e-02
-2.446364239333485673e-03
1.053445478823700071e-01
9.477037345739416918e-02
8.854796895337352369e-02
6.904965828952312756e-02
-1.228513082993161476e-01
-1.267800702341972674e-01
9.090704596975643370e-02
-2.037613825954418326e-02
8.417427614876199504e-02
2.330646880458847256e-02
-4.887757122522760206e-02
-1.398395620111576032e-01
1.996638826765902153e-02
-4.895685128853373425e-02
6.181919824828235877e-02
1.396746850760671732e-02
2.297923870650771250e-02
5.012849191082416334e-02
6.208869291090984843e-02
4.279460467375178351e-02
7.398056073774546271e-02
8.794615233512636729e-03
2.039364370441062169e-01
3.457452695346741045e-02
2.589100398931659663e-02
1.058332120830972611e-01
-1.265011467101750664e-01
-1.010519071655603535e-01
1.027349093327270396e-01
6.318989709478445294e-02
-7.478838581337543014e-03
1.113913552414598357e-01
-1.098728731974417949e-01
-4.197815001510794147e-02
4.354686275031648818e-02
9.145474015261749468e-02
6.375521292104874282e-02
1.241968823281628395e-03
-3.341539333875946649e-02
6.920632857588991660e-02
1.154204147414055887e-01
-7.031399817165477455e-03
6.664405671109144801e-03
-2.350965562561371618e-03
-4.811205589474217698e-02
4.694764889414818065e-02
-8.388610006263817059e-03
5.353880681823421084e-02
-8.282662536688669731e-04
9.537951804356444019e-02
-1.437939994854400957e-03
-1.341489402713859705e-02
1.015337307009267498e-01
1.028960022879601560e-01
-1.065875831087718800e-01
5.451366790326208495e-02
1.137959345111110576e-01
3.701250313808352593e-02
-5.367851331501840434e-02
-8.795897070304153909e-02
1.369109133244965915e-01
1.065117403244624367e-01
6.188879979215439892e-02
9.812715084459014414e-02
9.444158706517641333e-02
-4.868776880546302546e-03
-4.284417460153489010e-02
2.936170481069604044e-02
9.771412797757783597e-03
1.112791566128425169e-01
2.809661279744619933e-02
6.313955754840747114e-02
-4.639605090913633684e-02
1.010860284755086269e-01
-4.680190976552014472e-03
2.637567157853469221e-02
1.628745132079230384e-01
1.395628810961293577e-02
1.435326568705208861e-01
4.417539416752472997e-02
7.983773285843978607e-02
1.123335323195463753e-01
9.010862172208278231e-02
9.393976755181503158e-02
9.427717017789148668e-02
4.309123951948427844e-02
2.158768893039515746e-03
-5.534457716763194896e-02
-3.831439829107301243e-02
5.332725499524777063e-02
5.265493190447900762e-02
4.664921313036045347e-02
1.289614308043346980e-01
1.336123587559544801e-01
6.685133299839159104e-02
5.327588543154097162e-02
4.748527053757102545e-02
9.266713480951184467e-02
1.165950870658936656e-01
5.202414724145059538e-02
1.487958374556014665e-02
3.579992382448539401e-02
9.524880703296763340e-02
1.252408188537946498e-01
1.125173406969571209e-02
1.621676692467687031e-02
8.187751744847483748e-02
-7.855512163814058063e-03
1.116385275583756456e-02
1.177901217791955807e-01
1.390302415864470842e-01
6.183467967180837632e-02
-2.005196240936547164e-02
9.453083197782154168e-02
1.063002056509144283e-01
6.058502558957130218e-02
1.093387174265359196e-01
2.215667026336067165e-03
7.113345230383454065e-02
4.673713375333989062e-02
-1.277033772567513943e-02
5.134799644431655569e-02
6.138299763170423917e-02
1.492884440275678293e-01
5.052976828089413008e-02
7.933582814564711649e-02
9.235688173887447727e-02
1.278898812754780123e-01
7.798266335112477576e-02
1.742374116914485183e-01
1.025498583129789698e-01
9.035839692079279672e-02
1.047104528078444952e-01
2.974713136414442252e-02
4.219678131035645152e-02
2.007174823119958207e-01
-9.639396438803529699e-02
-2.552986549864114107e-02
1.316013501152917820e-01
2.010617627552455933e-01
2.304901267278850266e-02
-1.588717497943403778e-02
7.710563010147093721e-02
-6.090144356193132741e-03
1.497554557980328716e-01
1.156060201498445017e-01
8.869857580105190709e-02
-2.210378219419072837e-02
-2.197838962404752815e-03
5.804935483640833761e-03
7.560480839316244261e-02
1.334851714274186973e-01
1.577448346102865162e-01
3.000959947893328591e-03
-1.223322471248046994e-01
3.157738844234336817e-02
3.620537839446232031e-02
9.174261007934450540e-02
1.125695859552110212e-01
1.487023604935038823e-01
7.053831908553276353e-02
-3.972908593811203676e-02
-6.224701072301695032e-02
-1.434661503149106156e-02
3.630048029095203632e-02
1.147435780107343289e-01
7.006085626987272608e-02
4.425656798864827102e-02
1.653400776060151914e-02
-7.098334189507277125e-02
4.246078337430773952e-02
6.562966357112996751e-02
7.472716793054090534e-02
8.300282286282306687e-02
7.259775684462251022e-02
1.039086197455539595e-01
-8.066968889470017487e-03
9.055031560553617256e-03
1.662251948446605565e-01
3.395479476585228085e-02
4.602404045211958700e-02
7.602878265345940079e-02
1.191279748537150823e-01
6.684875642900561798e-02
-1.024391421742580806e-02
1.205526193340403229e-02
-5.328427190192677049e-02
-5.715818016697410062e-03
-2.778864433138290152e-02
9.139546786096127556e-03
-2.760971269900295427e-02
-8.233757643198802434e-02
-3.240999508872687007e-02
8.072771816786566967e-02
5.619642370188013963e-02
-1.710840444588269949e-02
3.429192171840705905e-02
4.344721524956174363e-02
3.090341398330509123e-02
-2.098151947614811455e-02
-7.243638761930584757e-02
-2.299123163642538201e-02
-2.887153692417861531e-02
1.470342092626160391e-01
-6.048846451238537592e-02
-4.238876499935461534e-02
-4.280316740161007293e-03
3.882963239448249809e-02
-6.558703321159767285e-02
6.373637903304658903e-02
5.819191707212871545e-02
-8.897216096161200682e-02
6.172162151697704879e-02
4.389507155521822634e-02
-4.551781506415678719e-02
1.167472651194896155e-01
-4.964317504283163179e-02
2.015514086847750366e-02
-3.134892641739192576e-02
1.412408489303378437e-02
6.888447743558580305e-02
1.526100868047369497e-01
1.412535898290735725e-01
7.135512033969539092e-02
2.834512396606576196e-02
2.479304572783866054e-02
-4.901070099462256219e-02
-3.967316857168975280e-02
-1.086357837693029647e-02
4.720283165595266783e-02
-7.752417814415099584e-02
-5.636267285205171645e-02
1.242200125184802079e-01
3.206494553835344177e-03
1.476527576950376619e-01
-6.928475040307575938e-02
6.940370836667414389e-02
1.114436543698168747e-01
2.135878339687281510e-02
-1.977745155518836895e-02
2.545792635614772814e-02
-4.014079955203518624e-02
1.003933328645575523e-01
-4.384014002254055763e-03
-8.934314265998747825e-03
4.225805665854621279e-02
2.236790984895604129e-01
-1.305193448431677672e-01
6.503872777650021586e-02
-5.596950395374912512e-02
1.068903291256289023e-01
3.263115775586109685e-02
7.204172378785773934e-02
7.082115602695904233e-02
5.876668377653196385e-02
5.145411468483786915e-02
1.845124439154306045e-02
2.588837454545664385e-01
-1.388229699010050215e-02
-5.717374657297035617e-02
1.271916303439789842e-01
1.229195502450907002e-01
-1.603080179353853166e-03
7.079318312697335802e-02
-3.723533911321750406e-02
-1.046834236834056076e-01
-1.288100749661711016e-02
1.731546543316185016e-01
4.310431931452128628e-04
-9.861122137638325680e-02
-4.942141046734733340e-02
7.822214842156405279e-02
5.047303885572953890e-03
8.279633234316353951e-02
1.309501096910081763e-01
-1.566621008486524802e-01
-6.103328460867589629e-03
1.087170137945403098e-01
1.096015790172178567e-02
5.026298375665357726e-02
7.304895039483477737e-02
8.754149026337459949e-02
1.112875287107425448e-01
1.105723573713756208e-01
2.010850440241580828e-02
1.194396185618311068e-01
-1.082103908927716240e-01
7.148150893564798880e-02
-5.324421617130929013e-02
8.022275572962591153e-03
-3.370362790918943197e-03
-1.111031118812840987e-02
-9.752756689776347077e-02
4.488391944436078557e-02
-4.217941487016230173e-02
5.086453757299300854e-02
-1.641707597040312910e-02
1.111766831977465952e-01
1.103747620118284908e-02
8.237509750717895984e-02
1.133025235699146871e-01
7.282040414676529960e-02
1.037350785948494003e-01
3.034109898560528873e-02
6.814939133419603556e-02
2.625695842093208818e-02
-1.743981705700978907e-02
1.530857285758320252e-01
1.361377523516679039e-02
1.275868531589577082e-01
8.596492760701650304e-02
6.222902577743760766e-02
9.450031365902264446e-02
8.828316694032957435e-02
9.389804164610136145e-03
6.545706900524439487e-02
1.302349496912222904e-01
6.491896808807181424e-03
-5.972309756705110328e-03
-4.260590315401280997e-02
9.393743944472031371e-02
1.182448889883884469e-01
-4.893054096817093385e-02
-4.651799404733492765e-02
-1.086147142584794126e-02
1.061613829787409237e-02
-3.726173407953874139e-02
8.706742310717083266e-02
8.810695977456545203e-02
-1.038455200569553538e-01
1.051905766167594847e-01
-5.035307359501205171e-02
6.834352782718844388e-02
1.510872410216677723e-02
1.069413804726579847e-01
-1.122671434397411044e-01
1.506319586984217196e-01
-9.541026426764978585e-02
5.141374316561032193e-02
2.069988304182487221e-02
1.443068640654742406e-02
1.657532560837012281e-01
1.699327986255332879e-01
2.297545718053075822e-02
7.828302761828805079e-02
7.556373505995515882e-02
1.115692983455014442e-01
4.459892230233173521e-02
6.345907142530711476e-02
6.915574424296346001e-02
1.565498028123098739e-01
1.653281857836509314e-02
8.252778730347331768e-03
5.606823138823224979e-03
9.665290767869774702e-03
1.663843478014281618e-01
4.929849052176748202e-03
-7.582791122623616653e-02
-1.717979998593501673e-02
5.224569897987749179e-02
1.903286958076968668e-02
2.432556169287779235e-02
1.724049446057712986e-01
8.575325946571380267e-03
1.133588651835310962e-01
5.667479762243685104e-02
6.461620945933696514e-02
6.561840102314875356e-02
-1.164300159229779072e-02
7.814098302599181700e-02
7.859317922605887907e-02
-1.261765183655224123e-02
3.773628937629540381e-02
8.762268477513043829e-02
1.258953200529766281e-01
5.781524433213466180e-02
1.941068637508824857e-01
1.742112784564273445e-03
8.832566884946746466e-02
8.322848038861212216e-02
-5.554005075504189759e-02
1.200721261975987511e-02
1.281906120798946835e-01
1.954926961546128716e-02
1.247982758165722406e-01
-1.659758247462493341e-01
5.606185440385909324e-02
2.148453069675417271e-01
2.366403418073029750e-03
6.450641700931916689e-02
3.514872650532428755e-02
2.557135302589088124e-02
8.160059302681829663e-02
1.342184629845812882e-01
7.371141638618376735e-02
8.091082049992778802e-02
-2.220442359154293013e-02
3.592103895554470128e-02
1.102904974012957340e-01
9.005387369795900265e-02
8.699470026589262162e-02
-3.639447923200134216e-02
7.023645353488536247e-02
5.736414867074045298e-02
7.545828096200972446e-02
2.046537513576393921e-02
6.279063350762448259e-02
6.223785106143381318e-02
-2.726034614403248513e-02
2.159052553955918829e-01
1.877749703753034752e-02
3.264925476029294921e-02
4.737581264044841284e-02
1.243106471268373703e-01
1.212220471475371902e-02
9.286221079328342565e-02
-1.483411913781212824e-03
-4.404063760561679336e-03
1.273334148422511011e-02
7.030192677241646482e-02
6.649206769286544749e-02
-3.149179680498904316e-02
1.074541523219583045e-01
4.858597547040294923e-02
-1.453260045014486031e-02
6.501835905228525725e-02
1.536982274536720927e-01
1.291134352053451562e-01
2.136844777048420574e-01
2.205880309821746377e-01
2.137954697348648236e-01
5.617481993587860982e-03
2.739955715750597848e-02
2.826084337606477037e-03
-3.503723328432609835e-02
9.277545564182956839e-02
2.357569717634838691e-02
1.530129055877860883e-02
6.183466386893636535e-02
4.476503003532574659e-02
8.734123067501964321e-02
8.112545360887928048e-02
1.671296250719663534e-01
4.511336666859452893e-02
1.481203058142628870e-01
1.159887454547431918e-01
5.125292242215220839e-02
5.963297785754464314e-02
1.089930986242118316e-01
4.143773389201336338e-02
4.847465867886599500e-02
1.798975211155796894e-01
9.536923117208497003e-02
1.117226001895942934e-02
7.200074978377730278e-03
9.379964658207352868e-02
4.022715460288753264e-02
1.653408179942007505e-01
1.221208247619628012e-01
6.438024740180063599e-02
4.112460829497766729e-02
1.165496064280982513e-01
4.033151415427600750e-02
3.183660036485386202e-02
1.565395098871326038e-02
-3.111487593125511833e-02
1.727522743555607310e-01
-1.569805262665078735e-02
-2.381664000138086074e-02
6.040514388690689657e-02
3.518338506340633332e-02
-1.123748583341254437e-01
2.662694870260743155e-02
-9.332541260027332102e-04
-3.613655529059971172e-02
5.773740220783824678e-02
7.850423249593387054e-02
-6.933127144146261633e-02
5.945409967385493349e-02
-3.799445285625301094e-02
7.320877374078743616e-02
-3.446579243493223116e-02
6.786960953833136301e-02
1.694411338987904247e-01
4.128730246525454811e-02
9.365790371733775932e-02
8.479749628159172214e-02
-5.027844500645144328e-03
8.871158466510059570e-02
-9.741084847697341342e-02
2.351212312771954749e-01
6.658240163260084610e-02
1.739935799943385236e-02
1.732417597223126771e-01
1.542288769796644754e-01
9.171897041099619230e-02
-8.852575533154313780e-02
1.484081729496710966e-01
-1.150290715605646052e-01
5.826951766730129045e-02
4.302894001443129807e-02
4.606863424900394660e-02
8.642591819804532061e-02
-2.616524660371477920e-02
8.071433893826475414e-02
3.263628076235051967e-02
1.048331625371496933e-01
2.370617233146887423e-02
8.316583461577531367e-02
6.624674517084205849e-03
1.062726258946861679e-01
1.470954026458939634e-01
8.212955140272770738e-02
1.114457908131544911e-01
1.854122522394513195e-01
7.059331044665460853e-02
-1.201876789787312272e-02
1.397265504432861627e-01
-1.343711466043200943e-02
4.884342624397763205e-02
9.593780526479779580e-02
1.527213053220771166e-01
4.515168922434380228e-02
3.873873706302651682e-02
2.241005718730286478e-01
1.311919107225544001e-01
-7.441987387200850977e-03
1.093881432862930936e-02
9.703306429531835531e-02
-1.509654799198485546e-02
1.164377566489573634e-01
6.493284161438013513e-02
7.569301973412034812e-02
1.873234077176603452e-01
-4.651456865126511048e-02
1.638544988131221750e-02
1.630419078744742567e-01
2.548690699570161852e-02
1.658946190879151683e-01
7.648474858753133432e-02
-2.860279759581061971e-03
2.357935481871828096e-02
8.775156009994988793e-02
-4.424120865347503512e-02
6.511260009848018893e-02
5.756574881105856745e-02
1.388894260038779638e-01
9.558520817567045524e-02
5.032336270067871292e-02
8.052158115629345914e-02
-9.411054264567077221e-02
2.561520554344220296e-02
9.637292728395983887e-02
5.057121722437913670e-03
1.106331516292161921e-01
1.166423749582605300e-02
7.730603564623972357e-02
7.930895966351994564e-02
2.507167361953107840e-02
6.841164561557049051e-02
-3.890807736885527456e-03
2.213271775415855472e-02
1.113003586321347355e-01
-3.224187165774729941e-02
1.447005047188100468e-01
1.391994051153668532e-01
5.564886977010739810e-02
1.253524442054013976e-01
1.232815652447041971e-01
3.520368740960583970e-02
7.910898920460610051e-02
1.193936683449838693e-01
8.098578240605290579e-02
1.355822750008395527e-01
-2.500088796042578693e-02
5.481017983226527113e-02
8.926351445692390363e-02
4.487337841053572196e-02
-1.586805258848712069e-02
1.983685744809143281e-01
2.064828446151218896e-02
1.748783157412636402e-01
7.004058169897219022e-02
9.795816273631893778e-03
1.453889271634130620e-01
1.170494828039029822e-01
-1.218057119467206781e-02
2.155249559035490176e-02
1.315426166243096606e-01
-4.739815369529937900e-02
-2.987258327443452835e-02
-5.215657275450585190e-02
-5.364583001050244118e-03
6.846430918028033330e-02
2.423776530345964769e-02
2.711747699895236674e-02
7.753067464421686643e-03
2.418482792886397434e-02
9.103510943455857263e-02
7.399014178419956178e-02
3.021266219042182191e-02
9.597769066224698387e-02
8.260338941303092819e-02
-7.024313447505814434e-02
1.120846828729338968e-01
6.698196272068535073e-02
1.140061631000564013e-01
1.502645159336563618e-01
-4.041234882571242970e-02
1.014590698784225697e-01
4.975374541006462314e-02
1.010648224031053949e-01
1.169374336730734931e-01
1.594919321417369584e-01
5.675149470951845743e-02
-7.566458085564112257e-02
3.579013570823001006e-02
2.766675494086735798e-02
1.023314785010161557e-02
2.941916720724636544e-02
3.247041391160992302e-02
4.377881419795071755e-02
1.654658671536196335e-01
1.706985946747748284e-01
1.053724248941516339e-01
4.400195018920390749e-02
1.512287751186222606e-01
7.723044347532823095e-02
5.763584159866896872e-02
7.351584340801041451e-02
-6.100700250277716480e-02
-1.374508005861203863e-01
7.399290224510143843e-02
6.148296214618674538e-02
2.621914528230534502e-02
4.351177803257807314e-02
-1.736485100242279311e-01
-1.968485593343016760e-02
-5.674109698005958685e-03
-4.693535729794741547e-03
8.434622837990216060e-02
6.700190084759699571e-02
5.669596363524014027e-02
9.046327345861344613e-03
-5.502915078463131021e-02
-2.473105694535631446e-03
2.824472008792438399e-02
4.253080200573742739e-03
8.362252230279008242e-03
-2.881698373271496597e-02
4.053894703496858931e-02
-1.385247831151406074e-02
9.346226423557424390e-02
1.072055432435230771e-01
-7.971752454461890347e-02
-1.633107908005678593e-02
6.279921348156096428e-02
2.598043803905980553e-02
3.832680312832310865e-02
1.250579532670163529e-01
4.769232901569669253e-02
-3.046958022262831467e-02
5.089441500848723710e-02
1.907100154116693827e-02
5.388138985293831895e-02
-2.259130327336288536e-03
7.090320422200785400e-03
1.378509036499868112e-01
-4.601121712253680718e-02
-1.715614061348991193e-02
1.342118710840182194e-01
1.568136178990196250e-01
1.616053573618014272e-01
7.617951327934603493e-03
-1.208403317326586651e-01
-1.896065606626003153e-02
1.805267734028092111e-02
1.654895026871874841e-02
-1.414379423216618982e-03
-2.101380397209560644e-02
9.271221189675261931e-02
-9.000098368679796540e-03
-4.726039022431066661e-02
3.013218153216260659e-03
1.051170288488716999e-02
1.094669059648162995e-01
-1.841933664958332129e-03
-6.347640439023444214e-02
3.917253398056324415e-02
-9.194342755279978630e-03
1.785781300986049105e-02
4.861277586608860751e-02
2.074734533533526687e-02
-1.087912501876420104e-03
-3.019872861227067273e-02
-7.643302087462919107e-03
4.051493673308893123e-02
-3.973304977501304625e-02
-2.774792490783935250e-02
-2.022703079662616782e-02
-2.760674791130872385e-02
6.925327266397067472e-02
-8.908532606594581071e-02
9.534187055186489623e-02
1.437407999766270594e-01
1.272510846225088088e-01
1.681576797768750964e-02
1.577570331133782908e-02
4.926899140434575636e-02
-7.228123528700997058e-02
1.235521681558462981e-01
2.227993691460494492e-03
1.112474134155319455e-01
3.427789360035861377e-02
3.375235211781885125e-02
5.388361862923404105e-02
-1.053845440193817012e-01
5.182901327926408425e-03
-2.966125257778726848e-02
8.726776911405727255e-03
1.744625353925186332e-03
1.824962373591339782e-01
3.637397902367456998e-02
6.022537364777802438e-02
8.335314289013311118e-02
9.274184916240568732e-02
-6.877112990195292930e-02
-1.161888512894615694e-03
-8.011288944913873278e-02
7.166751131022543186e-02
-9.445696752600691790e-03
2.490647972799004892e-02
1.401904606685853150e-01
1.112516640040373851e-02
-3.336194398673748146e-02
1.506510535783002350e-03
2.999787996252789232e-02
-7.487865808146968415e-03
-7.733121108033613744e-02
8.034061221041856327e-02
-1.170267769029713079e-01
1.045967071628886441e-01
-1.510754166249839159e-02
5.441978712776816829e-03
-1.036417778675441936e-01
-2.397464699441413313e-02
1.097367410286485129e-01
-4.529103140455162380e-02
-4.633077547590577772e-02
-5.088255807692278893e-02
-1.153520312139582477e-01
4.443327307176059976e-02
-7.478382009158225825e-03
-6.852980124747241886e-02
-3.110271516729263934e-03
-2.434298468160904505e-02
1.160439136094617990e-01
1.298251231628643615e-02
-7.889454244746949008e-03
-6.214454066258177228e-02
1.408277181508687526e-01
1.349599092607252880e-02
-8.798278925190640420e-02
-1.051148460820708341e-01
7.605842664005081633e-02
3.610261374488063502e-02
-4.365619068139486164e-02
-1.305414065472409457e-01
3.016439403306867342e-02
-1.273679115537313944e-01
-1.233340249912488334e-01
6.828868034207621895e-02
-4.631143737307313879e-02
4.173770652772090112e-02
1.186658514231582473e-01
1.083841293580561742e-02
-1.355335175474851883e-02
4.595045229370985085e-02
-4.159783404582795274e-02
5.402163068854604761e-02
3.732030945506314284e-02
1.142241948719439210e-01
3.226081959720782100e-02
-1.456578351174966750e-02
-2.777578279840465722e-02
1.257569156561486323e-01
-5.781163301305008995e-02
-1.422520123656768193e-02
7.417112489842575540e-02
-1.272135052159496516e-01
2.922104792245651742e-02
-3.122116511912730388e-02
5.902855033752081593e-02
3.171730389253139132e-02
-8.665560473667778540e-02
-1.012120508668330754e-01
-5.633305777350359339e-02
-5.395264646875606168e-02
1.183249734424410143e-01
4.767499327627219320e-03
4.365345021672635550e-02
5.207095398356421934e-02
-2.644632502979954794e-02
-9.140179241187951220e-02
-5.075318089669191707e-02
1.581234489601302320e-02
5.658380748773678137e-02
2.403167941291604881e-01
-1.096211454340347002e-01
7.666358412013017307e-03
-1.932974234096358768e-02
1.425588532056143998e-01
-1.348140113476593571e-01
3.464903188368430309e-02
1.174167745568872358e-02
9.684430280038643091e-02
-3.866843393654303962e-02
2.664787016504952671e-02
-2.710039402050866755e-02
-1.351319412421179630e-02
4.135275509854321324e-02
-4.745298549046094404e-03
-8.163225728814627047e-02
-1.575980363368867099e-01
-1.645071065564827906e-02
-5.231865920664374031e-02
8.102753563891484934e-02
-7.671566685665639172e-03
-3.958636159467124327e-02
-1.195317571376408317e-01
7.638658472344096728e-02
7.836212144841901706e-02
3.393425086018361098e-02
-8.581613970299169225e-02
-3.393178854139453082e-02
-3.704500091092833430e-02
-2.235969617805474291e-02
-9.703300651882837413e-02
8.394636482056577406e-03
-2.187964366912703053e-03
-4.902923513611234102e-02
1.693366623729651230e-02
-1.913243244931074616e-02
-2.463940493998010434e-02
-5.772700212603296480e-03
-6.863449548931917221e-02
-9.473940128046602627e-02
-6.260288094606276943e-02
1.682087620148655857e-02
-6.763270015433556215e-02
-8.848870585271935429e-02
-4.125557444764733905e-02
-2.614020453484936987e-02
7.534423216704687343e-02
-1.041193576366656326e-01
-9.168710784169716022e-02
-3.328699825187812766e-02
7.888258201507157563e-02
-2.953789685259515518e-02
3.554086571098270808e-02
-4.006631183769274879e-02
2.572890463495101573e-02
8.734747513440438427e-02
-1.866620244500634129e-01
-6.125923131038796959e-02
7.611208588401560671e-02
-2.550088927355681837e-02
3.682364678009466402e-02
1.934714852788243025e-02
8.659090550061336600e-02
-1.066816622754156035e-01
5.493172112762555181e-02
-8.611245133645544295e-03
-4.249932109587221951e-02
-4.446824305882383227e-02
-4.269275965925240402e-05
-8.616727824354705745e-02
5.807800607782609426e-02
-8.569506743720332886e-02
-1.378521165316402147e-02
9.791041926531571238e-02
-1.472498467535868216e-01
1.896138782449754978e-02
2.150124201145287711e-02
-1.042278785426009324e-01
6.164255015666629534e-02
-1.090565345385191565e-01
-9.001894422410550156e-02
-7.223854248459234129e-02
9.251718415033299836e-02
-1.280347862015456806e-01
-1.077338713281654758e-01
9.027312961671385416e-02
-1.163453879956843767e-01
-1.283358044458360048e-01
-1.012965478066062477e-02
2.547037535935215563e-02
-1.599699289132102409e-01
-9.793670270796250854e-02
-3.377496897062466641e-02
-9.602826037238094969e-02
4.370912461497225218e-03
-1.111238178660809289e-01
8.202644788344007343e-02
-3.527487537366975900e-02
1.922861530005661596e-02
-4.941620016835151369e-02
-2.912512130449468675e-02
5.359821533631559110e-02
5.112153275611944908e-02
-7.937752742400309980e-02
2.292237672096360257e-02
-4.819899606482460491e-03
1.628852298449766280e-03
-6.570144403673573719e-02
3.755033687949348858e-02
8.082318384319692184e-02
-6.890703817618383520e-02
-1.416295732039559753e-02
-6.071655369781709180e-03
3.640921707804263552e-02
-3.132801929524112877e-02
2.911678098579524587e-02
1.834022102868040904e-02
-8.278469915825851025e-03
1.502644535231776809e-02
-2.984828266181192499e-02
-1.167054353209366069e-01
-6.362051745697673392e-03
-2.344433002612473019e-02
1.447070953265689949e-02
-8.027053554805391178e-02
1.336366450852476649e-02
-1.390749254996664908e-01
2.561207054207485095e-02
-6.428372297106520195e-02
-2.835366116446537757e-02
3.086102798670365896e-02
-6.260705537922389707e-02
-9.564560023966620084e-02
-3.070852338223117178e-02
-3.701252066345539493e-02
-2.942379001430827506e-02
4.131664733182462135e-02
-1.372468017236545268e-01
-1.815736746829916051e-02
-8.310718455560112128e-02
-7.222557542118500373e-02
-9.787525150597495283e-02
-1.765244367387478960e-02
-1.623680151629320473e-02
-1.062813845874450575e-01
-6.454073717997174664e-02
-1.380946766691141907e-02
-6.214703012627684903e-02
-4.141378984524760748e-02
-4.228399564234842228e-02
6.579016422949553189e-02
-9.871378974443520415e-02
-2.661751063558432523e-02
-3.160186957402865565e-02
-3.463047599041428615e-02
-3.821494083415995224e-02
-1.540623416413091917e-01
-1.785916393540267766e-01
-4.388383539357987306e-02
-5.888307623952920324e-03
-6.834284108731654254e-03
-2.754366202111910994e-02
-1.276566238081227878e-01
-9.319846181295296517e-02
2.167595161715129420e-02
1.407603328425287813e-02
1.721399774763764448e-02
-5.959785650457411453e-03
-6.150143526598910587e-02
4.308374676545290854e-02
-3.683704626636535168e-02
2.918809808819225211e-03
-1.393243667951588327e-01
-2.098543643532546285e-02
3.649272359284328610e-02
-1.299304281429129737e-01
-8.238691589127360160e-02
1.288991238557396155e-02
-1.080476589720138700e-02
-1.341935424860389303e-01
-5.155399840497447428e-02
2.331882267762568767e-02
-1.365362899856899515e-01
-8.388047182497858356e-02
-4.157778547582939577e-02
-1.196090884840925322e-01
-2.998961257396556487e-02
-5.390017252890307031e-02
-5.703137621614222386e-02
-1.901807815256306711e-01
-2.161514906807364689e-01
-5.957818199226941336e-02
1.098444275867330525e-02
-5.343715462838211083e-02
-1.301159019916058035e-01
-1.324637054813106521e-02
-1.064709568135439599e-01
8.846503922556928079e-02
-6.955818763959656370e-02
-6.801016249204278052e-02
-2.773238175538398492e-02
-6.456048901855065969e-02
-1.023917599173394116e-01
-1.542998260773062735e-01
2.862003139684017941e-02
1.782180618317303483e-02
4.581447005005097675e-03
5.746314687835157864e-02
6.786220595761295604e-02
-6.452630221254712639e-02
-2.751525645666043352e-02
1.122611889016219416e-02
-1.811323904457394149e-02
-1.915546961996651004e-02
-1.783169243123039205e-01
-7.797413384245679979e-02
-1.056684769317558018e-02
-1.006981618838691944e-01
-9.028505970099912764e-03
-4.412067358054538868e-02
-1.344405033392049309e-01
-7.806139189996852412e-02
-1.932925706874500937e-01
6.898744252397905063e-02
-6.535475358658476841e-02
-6.560366600826730843e-02
-4.225184799188071161e-02
-6.421408443339278460e-02
-6.156601554775243540e-02
-1.261060465564902699e-01
2.197173912371376894e-02
-4.257799418072816255e-02
-7.237235610543951703e-02
-2.152710650475128384e-01
-3.389950671356432160e-02
-4.694420271734892069e-02
3.631679052431049937e-02
-7.980313577777956024e-02
-6.069529717863045987e-02
2.587246884144735540e-02
-1.814675790225911689e-01
-7.294666987466318087e-02
-5.532287619969739750e-02
-5.210040351380903351e-02
4.032525693445054848e-02
-1.668362998051203805e-01
-9.578070778840143407e-02
-3.011211148412461583e-02
-5.189941262449029175e-02
-1.806824891035714031e-01
2.670665168564147901e-02
-8.716801018970181392e-02
-6.146010920948431766e-02
1.606382082530764506e-03
-1.074725171372387100e-01
-1.072019706760252433e-01
-5.930721788183022231e-02
-2.470130656069183944e-02
-3.148250825597892488e-02
-2.450282528515846867e-02
-1.187821146890665897e-01
-1.585020083745542763e-01
-9.505843519591930524e-02
-1.247117181645005513e-01
-3.121911887667998611e-02
-5.834050142357211782e-02
-4.704911722828922921e-02
-1.363448795320487961e-01
-1.486839731429693591e-02
-1.432404850281680797e-01
2.715364771934919777e-02
-6.807826653818037366e-02
-1.228933094577546181e-01
-2.155266686330398473e-01
-7.798401727009725282e-02
-9.153032820919623780e-02
-6.273480046199406135e-02
-2.505723520474308352e-01
-1.074525396066406957e-01
-1.297525943027049156e-01
-1.053128675016336280e-01
-7.251885199409270621e-02
-5.379169654365438188e-03
-3.717860423550839455e-02
-4.268000155322822231e-02
-7.535106769324234621e-02
-1.795613337521760056e-01
-1.671504603543796930e-01
-7.551444778634629207e-02
-3.111139790234633551e-02
-1.299884668009234634e-01
-3.720074226649476568e-02
-5.856737219579213199e-02
4.405961682037608934e-02
-9.540378337264857067e-02
-3.070640863798268505e-02
-1.481764079092366126e-01
-1.071832148691169717e-01
-7.320339756191553138e-02
-1.249483749192832754e-01
-1.403874399144214580e-01
-2.811646374742704166e-02
-1.175513414418756855e-02
-2.437234940527681012e-02
-4.263240904101885109e-02
-1.329266117367995659e-01
-1.147841039846798084e-01
-7.665928065614266429e-02
-5.558620211126777400e-02
-1.315296879251358908e-01
-1.333005333685388372e-01
-5.510503360752157243e-02
-1.057172285871042089e-01
-1.187822211288004220e-01
-7.111433147269590090e-03
-7.451527642054935063e-02
-3.316908802764113873e-02
-1.356668281405656318e-01
-1.117982002288283733e-01
4.457099336786961123e-03
-1.482843256348908845e-01
-8.208490750040399464e-02
-8.381926952993095292e-04
-9.422796660553177384e-02
7.693846770658710520e-04
-1.181644479607673465e-01
-1.777654529001229389e-01
-1.777286778547266244e-01
-6.190452150350099492e-02
-1.780623522323808716e-01
-8.044596855135165148e-02
-9.461632157368430121e-03
-1.005663734380388002e-01
-8.312568079122116538e-02
-2.757716356224373944e-02
-1.918018674489684328e-01
3.336064306930892204e-02
-9.629134893084793922e-02
-7.485530529994650906e-02
-1.555562553831246198e-01
-2.092128424819470200e-01
-8.489523058754484819e-02
-1.357877268244975753e-02
-4.849233058889347581e-02
-1.453402886720001064e-01
-2.275367317869678163e-02
-1.403712434369715212e-01
-1.282589151736570343e-01
-2.978387532103193500e-02
-1.264362642228029354e-01
-6.873632015938392625e-02
-1.627126731577566709e-01
-4.857516467890832246e-02
-1.125013188750790677e-01
-2.566538213221456963e-02
-1.100051693294195054e-01
-4.135686062782314987e-02
-9.728487228958260236e-02
-9.290600345632382684e-02
2.989629380146817395e-02
-4.859577453778468614e-02
-1.320172763338353095e-01
-1.032158403495541527e-01
3.140549174031628810e-02
-1.412765729494839251e-01
-4.611061016281833846e-02
-1.373855386325214256e-01
-2.838062673399838632e-03
-2.875892014123638055e-02
1.549104664188965738e-02
-1.075531625215816189e-01
-4.614455663661359841e-02
-7.325008320166499776e-02
-1.312650707897564280e-02
-1.454933723641756438e-01
-5.984746794682860305e-02
-1.356278967070506936e-01
3.850112611866807200e-02
-1.256810776211427505e-01
8.490638388285060359e-03
-1.660957463859693006e-01
-5.545223386204820720e-02
-2.492311555889306640e-02
-5.570873663467400955e-02
-2.827668182829666532e-02
-7.655049842836884888e-02
-1.231632097119828989e-01
-7.399884187054363294e-02
-1.285215366470846832e-01
-7.156828037552943889e-02
-3.165644814820160746e-02
1.805865401341568907e-02
4.595358956479869000e-02
-1.947592196124339481e-01
-5.005920385294953395e-02
-7.509258924540127000e-02
-5.065011230970171280e-02
-1.436614622519607198e-01
-1.140520546579691565e-03
-4.311505007910473863e-02
-5.089046312691022922e-02
2.560901292576787600e-02
-4.971085229552316825e-02
-1.759844962782505517e-01
-5.983818572143497633e-02
-6.836031157245625600e-02
-2.144416421578553434e-03
-1.605054620930227230e-02
-1.259104996905645313e-01
-4.442612048385217137e-03
-1.086731279538975387e-01
-2.969089758582094986e-03
-6.937143401599854542e-02
-1.741651684991123161e-02
4.937438218780045712e-02
2.286540974716293889e-02
8.699234561170698932e-02
2.332925030970680116e-02
-6.938309111040664653e-03
-9.021135010665563836e-02
-1.133492671037824723e-01
-2.869713341702216647e-02
-2.046052476641329054e-01
8.250516174348222764e-02
2.673356969679624787e-02
-7.368045474254188154e-02
-6.631300840473582092e-02
-7.157101908614331431e-02
3.570192439833866360e-02
-5.054039679067354879e-02
4.955319111494911610e-02
6.311762861873447539e-02
-1.238163214432603104e-01
-2.414808746214123017e-02
-5.947519293567499199e-02
-1.254021014075248353e-01
7.782269739897069993e-02
9.909060260321596314e-02
-1.142215100397018512e-01
-1.181337512062809320e-01
-1.129007427832315336e-01
-7.001958228715228494e-02
-7.595877829739271225e-02
-4.450875554548868601e-02
-1.661992178850728308e-01
-8.098757637123626951e-02
-7.764921953019854328e-02
2.907016093594060047e-02
-5.994246411579489536e-02
-7.161592950933515223e-02
-2.111290589281609661e-02
-5.129250944186311556e-02
-2.038624204462868156e-02
-7.532182530407559307e-02
-2.603178898069165997e-02
-6.285359751387080418e-02
-1.053086762452680319e-01
-4.601862062248515683e-02
-3.940037525776195898e-02
-3.812027373189023904e-02
-3.401075818086558844e-02
-7.259718135745164835e-02
-2.820853617058107637e-03
-3.890487578767554133e-02
-8.164433023447950633e-02
-4.377025156556647867e-02
1.125505582074812347e-03
-1.354584899018315136e-01
-3.021822225602169721e-03
4.606802191136520619e-02
-1.224460085990627389e-01
-4.194538119038892371e-02
2.583387558095940478e-02
-7.033245202131432894e-02
5.537049590873647370e-02
-3.876306991794415541e-02
-6.225960278271464726e-02
1.068913611984666501e-01
-1.124762862215451659e-01
-7.814917799707638002e-02
-3.689227552331680177e-02
-4.285277628977453984e-02
-5.759966967747025962e-02
-6.817537574040458126e-02
2.280355289085538723e-02
2.811207430599054272e-02
-1.957052872546262701e-01
1.762554434969206647e-03
-1.398476503783955237e-02
-1.543037944136799733e-01
3.546720277690498108e-02
-1.310232367741197279e-01
-2.957212647623505206e-02
-8.307441123679311368e-02
-1.279540728977877351e-01
1.300966742890926897e-01
-1.815737096193558719e-01
-8.692918252662278078e-02
7.305225593604506087e-03
4.791590543158799620e-02
3.322285194332977570e-03
-2.952994197553920203e-02
-8.705641166187046837e-03
-9.935088571767376753e-02
-3.039210804729022657e-03
4.906633349266756317e-02
-5.395056852930731756e-02
-8.889248651913478350e-02
3.040083246581590497e-03
6.176596240621550632e-02
-3.283246649917123672e-02
-8.848118135489622949e-02
-7.804356613208306148e-02
2.319280330444144331e-04
-9.005616595341198183e-02
-9.229455267069110874e-03
-3.961558973956286894e-02
-9.711986385625841212e-02
-8.087220495012388544e-02
3.480964807759416579e-02
2.635773427390703319e-02
1.904553813504264448e-02
-2.839125232685457342e-02
-2.200340772062759839e-02
-1.427493473305447777e-02
7.419335654850653730e-03
-1.411435437507952972e-01
-4.109763757154475533e-02
-2.181565977303301374e-02
6.957345035767005526e-02
-1.252545959173226309e-01
-5.142452035742265531e-02
-1.180049530598063640e-01
-4.506915376540817503e-02
-3.026486318359414979e-02
3.584925391545307899e-02
-5.768101161672231636e-02
-1.629042586609064924e-01
-5.194535734740348548e-02
-5.897713644586446285e-02
-5.547567064740910325e-02
9.116918166710991089e-02
-4.708285319508870304e-02
-5.550743918391495835e-02
4.094990388105926998e-02
-1.981811740663161694e-02
2.585712762652749019e-02
5.894943581791770720e-03
-5.202783512677729150e-02
-2.456464163446457627e-02
5.665771686057506640e-02
-7.133445536201188028e-03
-2.082437460822540026e-02
-6.115951229633525416e-02
1.335561340450248068e-02
-5.104880212555891472e-02
6.353331798785320783e-02
-9.243157198566245847e-02
-6.723417758273937672e-02
-4.411288663716424890e-02
4.628923329436070155e-02
2.277884627352349742e-02
2.320114879183836007e-02
-1.217340323053871382e-01
-1.328340272354508640e-02
-7.716501455444244040e-02
3.910861343498350275e-03
2.796238560207503845e-02
2.298629740888350620e-02
-4.309593298694120583e-02
-1.490022275408181898e-02
3.301173312355028949e-02
6.338012451867666708e-02
6.166330940090074958e-02
-7.003680652797600326e-02
8.115584368041908747e-02
2.268052250358102567e-02
5.523063652362001502e-02
1.287615538199709392e-02
1.757778743566409604e-02
1.356945564062786713e-01
-1.248986909239912374e-01
5.800874881258891863e-02
7.016760905575421259e-02
8.138269331507851090e-02
1.079381883035808315e-01
3.731722106068764006e-02
4.943130633431162130e-02
5.287835515911290529e-02
8.367133462018555914e-03
-2.168590455112113981e-03
-6.748597092609895723e-03
2.111001918998326940e-02
3.971674067495264276e-02
-8.344589718727629668e-02
-9.584600600359052813e-02
-1.491977366063991506e-01
1.474499668563625937e-02
-1.055012223915140351e-01
3.385267541719517298e-02
-3.367850755397775592e-02
-1.044213021276801240e-01
-3.934017351080549424e-02
-1.147473218082660923e-01
-1.647548013511900555e-01
-3.405946197725281954e-02
-3.602910174940802956e-02
-5.907536871417836538e-02
-6.963763576112678988e-02
-2.250030365202004001e-01
-3.147905238937219463e-02
2.558368469089212713e-02
3.512808894907953200e-02
7.156239633841893211e-02
-5.368641183234883207e-02
1.529137396810658148e-02
1.354965814988304817e-01
5.935005694221303502e-02
-1.179588013662588170e-01
2.090785195814039502e-02
3.756344824413323374e-02
-8.258554262175858696e-02
-7.654299404090725290e-02
1.680469084674348496e-02
2.745082426698907188e-02
-9.235470160399464334e-02
-5.830707643686781905e-02
-2.222559644393851119e-02
-1.725406841718276074e-01
-6.480861673696602931e-02
3.647733865806002118e-02
-6.062896733568717833e-02
4.407295057899106999e-02
-3.280955245890949251e-02
1.339612132949738119e-02
1.594700542028375939e-02
1.153872257669686929e-01
-2.358304683813735869e-01
5.165005193196049726e-02
4.719543634637127921e-02
-1.902517797567402358e-01
1.156397377252422684e-02
-1.002961289952356144e-01
-1.493603535818343285e-02
-2.360920532633194874e-02
-1.334400186688697657e-02
-1.145957541542590857e-01
-2.716058608380384626e-02
-3.975885468341625734e-02
8.340489608876052634e-04
-5.195319725148986323e-03
2.172245970812736529e-02
-1.935334815523006430e-02
3.929807778552506237e-02
-1.721147607521537892e-02
-5.087829415162354457e-03
4.100188491967630966e-02
-7.578985287202709420e-03
-8.455952433908753285e-02
-1.511025927131553342e-02
9.876799695331976714e-02
-4.169802176665669824e-02
5.110920597515032637e-02
-1.633477896118335632e-02
1.227295434676208552e-01
1.895630889064988181e-02
-6.395778965900961177e-02
-1.106469618125269644e-01
1.146999564661402016e-01
-8.882188524962987553e-02
3.043202145726075364e-02
9.297643029005626210e-04
-1.013636942187252227e-01
9.283023599410859805e-02
-8.241409079529805892e-02
8.695909657569013407e-02
6.433456014409290324e-02
6.532817252846460920e-02
1.330699834008006455e-01
-1.462950550146915711e-02
-7.381689856289012919e-02
-3.188382657938765297e-02
-5.579737248787668136e-02
-2.683415835405491764e-02
3.608966887841265347e-02
6.692016218470771272e-02
1.293264156826313960e-01
-1.011983919161043993e-01
1.084343155217417642e-01
-7.946031371564514501e-03
4.843303839687429502e-02
4.786834971737392863e-02
3.387944895282480468e-02
1.336322566640310875e-03
4.874673261796699103e-02
-3.513835004071305668e-02
-4.359887076846132026e-02
3.262061360515119968e-02
4.102363261754809337e-02
-5.054507282627979103e-02
-4.525904442207562273e-02
2.327572330189949315e-02
-4.423618678194115271e-03
-1.281949364021177651e-01
5.500094676459375137e-02
-5.691659633769152564e-03
3.112046601469393645e-03
-1.023669262417301190e-01
2.052107085251990426e-02
-1.379462230108787282e-02
7.684731291513523244e-02
3.892029741910636720e-02
1.199853522709930093e-01
-1.729810486776059072e-02
4.309643557438639500e-02
1.136608441402908731e-01
2.128712673766072760e-02
-1.609532884118783369e-02
6.210049401990589552e-02
8.182185597143611100e-02
3.751046467236713450e-02
1.755021065265129354e-01
-5.513237008810563389e-02
2.569427082665051709e-02
-3.697469971818385936e-02
1.082309028371969406e-01
5.007820259977636274e-02
5.200290061339180037e-03
-2.611927183601381666e-02
-1.028840212678065746e-01
-1.183656081784707492e-01
2.780375183852926146e-02
3.513545370834666223e-03
1.193934188705530475e-01
2.669754961151014558e-02
3.778729387748629848e-02
-2.308324451993199258e-02
1.329471832132746445e-01
2.131610360777211680e-02
-1.572072905514611469e-04
2.508828267476109763e-01
-2.590783960414946852e-02
5.055377947251749743e-02
-1.624528290069997272e-02
-6.440794185743152489e-02
-2.087685219744697326e-02
3.065512517162609016e-02
-9.409432238398313109e-02
8.720002897234752082e-02
4.672012117679426313e-02
-1.437969113961399745e-02
-1.243942509592085160e-01
1.972278216686402519e-01
1.671880977841968055e-02
1.766673388684798784e-02
9.382168672582590074e-02
-5.252235874427302331e-02
-1.104105595168078423e-03
6.487700805588206276e-03
1.166845995780820544e-01
1.241937912283139073e-01
9.432959739069982086e-02
3.337709481874281958e-02
1.221937429256084173e-01
1.617304728755161736e-01
-4.232855044806980993e-02
2.028096941906615616e-02
-2.134374238987487085e-02
4.558867404588295980e-02
-9.304421002186369360e-02
-4.012722214736776094e-02
1.262478544312353214e-02
-1.505154825070781355e-01
1.967759116578219336e-01
-9.598696111775819814e-03
5.460845526022774926e-02
-6.513011890158751371e-02
-7.316213858731443476e-02
4.922834243147155425e-02
6.028731373232979612e-02
-1.407217778951973808e-01
4.212826325681674061e-02
-1.220367842942666065e-01
-2.386724709073257539e-02
1.287108746661725089e-01
8.861570925706291346e-02
1.427000660480592237e-02
5.983279980087137517e-02
-2.730765018336083622e-02
-7.415703131559450711e-02
6.595607971465840269e-02
4.228316377780383384e-02
-3.167742285671503594e-02
5.584993398059488745e-02
3.381183826093153710e-02
2.517776272251098235e-01
6.420859048006308245e-02
1.162845225028180524e-01
7.042069596534071552e-02
4.048436554686848932e-02
-3.014888641991823534e-02
-1.269027709204848323e-02
4.810066103068064147e-02
9.692539495111052172e-02
1.975961252388278716e-02
-3.941333749488457050e-02
1.865889939873014228e-02
9.187008140144013735e-02
1.582227925908747529e-02
5.912982794987350216e-02
1.403711907478437104e-01
-9.061266332596264184e-02
-1.126432456268555704e-02
1.383053373216040771e-02
-1.323751804433976297e-02
3.361022345219386726e-02
-6.357055514834494825e-02
3.923195696756638651e-02
-4.617413748753005504e-02
4.537697119057163692e-02
1.419573827416684420e-01
4.104840102330783308e-02
1.392915727999727571e-01
-2.508201115464594663e-02
6.395610482442265488e-02
9.207158322290028007e-02
-8.400646486875369343e-03
4.095176752268863372e-03
6.441397896241367327e-02
-6.955935118094494496e-02
8.093948641260149957e-02
1.466766462041579344e-01
2.215558648364241989e-01
3.539542707328826449e-02
6.125750001842394238e-02
1.302619440983875665e-01
1.817198674845448003e-01
-3.430928361641600970e-03
1.154708782653993127e-02
-5.659430843051872079e-02
-4.771026409277516478e-02
-4.522031375091504352e-02
-4.050490127114397473e-03
-7.731230073289804827e-02
-3.763119958043391333e-02
5.808011008334164338e-02
1.056509844765075867e-01
9.145443355645944614e-03
-8.896205003907588574e-03
7.357988161183191822e-02
-5.154523232603386990e-02
1.056815630007089668e-01
7.592999857548364540e-02
2.625338114455636959e-02
9.573418563703484097e-02
1.127590303607343969e-01
-1.011047124300798322e-01
1.110370617522961900e-01
-2.568309229538343411e-02
-6.480095838324571866e-02
1.029063187080713274e-02
3.081654633249210958e-03
3.029840679457007982e-02
6.748318500733474501e-02
-6.210853012011367281e-03
-3.248807629478540904e-02
-2.104667258465616267e-02
-1.458012676974682065e-01
-2.306978709464038366e-02
-4.505907655384964322e-02
-7.515701046036849312e-03
-2.202728593977800950e-02
1.956105247015779008e-02
-1.113491228591009796e-02
1.395885383495835616e-02
-2.744142077238726288e-02
1.543765633057620490e-01
-7.157522693519845214e-02
5.619406939021839853e-02
6.840310798270819725e-02
-2.109773658493324655e-02
3.397970666479010332e-02
7.994590588520665564e-02
-5.743576943140300817e-02
2.523221004050732810e-02
1.176157249757437545e-01
-4.616170266812044676e-02
1.984231389810577617e-01
-5.093358692198316634e-02
8.666777451473611782e-02
6.931999398184425509e-02
2.218969671893888246e-02
2.997552244596864840e-02
1.808680660240425883e-02
4.168559934158129476e-02
-2.210732897208215683e-02
6.282595284845539363e-02
1.878000649536731848e-01
6.531426544662912760e-03
9.151046732143187359e-05
-7.669570973567194083e-02
9.656655029839200655e-02
6.524331530087186526e-02
-6.646662329595527663e-02
3.624543738033362411e-02
-2.075359258637352391e-02
2.580072590558860415e-02
1.193390187577166861e-01
5.475282968489162544e-02
-4.727772674586516732e-02
5.402364934467461521e-02
-6.523052594589434650e-02
6.365382889345991280e-02
1.193662397198507960e-02
5.044721492807006241e-02
1.148218006161621507e-01
2.012642259537018169e-02
4.243472205186674812e-02
-4.953445739138857135e-02
1.297383496448409682e-02
6.009941835163667978e-02
-7.924982456488588456e-02
3.798833837465211832e-02
7.434891495453786747e-02
6.307956307346118674e-02
6.674636156925542463e-02
5.480565506243875729e-02
-3.417729555879428505e-02
3.901731276391644243e-02
-4.234753736120969170e-02
-1.151578370068919305e-01
-6.695525289604446761e-02
-3.544882918840727010e-02
-2.960431442524628573e-02
-6.536366958666837979e-02
7.659724586279748060e-02
-4.188522090722245766e-02
2.649307481716647178e-02
3.235725694538740815e-02
-7.418783339288324841e-02
-3.488628450521778779e-02
1.681893439856928241e-02
7.539249922121352143e-02
8.366905789303386021e-02
-6.024837106424268257e-02
1.275150148371840819e-01
1.341597447548294464e-01
2.707698816155734364e-02
6.262875463819814192e-02
2.543143584379274624e-02
-5.730433281334261497e-02
1.050642267217153786e-01
1.074557389134116470e-01
7.012846682384263342e-02
1.261463089043569630e-01
4.087202230406335179e-02
4.578378799223163653e-02
-4.102355493438738371e-02
3.209100393105528137e-02
3.547507683293455588e-02
1.351520272180641025e-01
6.514909952912389945e-02
1.582433982579794021e-02
-1.533579887118737169e-02
1.415869048129446139e-01
-2.523331499434133124e-03
3.272281578012340569e-02
-2.398625140940898251e-02
1.035204589812112191e-01
-8.444830196295290137e-02
1.278609374995600956e-01
6.175198614838794259e-03
1.679021418734560900e-01
2.123322948068248964e-02
6.850404208663329886e-02
6.836826057189744621e-02
7.292629112813309167e-02
6.283609520911220825e-02
7.339146660713227743e-02
4.988098283751404155e-02
1.499336027577285839e-02
-5.068386386712158548e-02
3.774922495874232647e-02
4.493625342933879607e-02
8.878596700036178735e-02
5.768646624063633599e-02
1.030024869671286869e-01
-8.950811955275937704e-02
-8.541659400416370257e-03
-2.789340838620656821e-02
-2.216356544173399279e-02
-1.462843645444693585e-01
8.108176791247050097e-02
-7.412369283258994634e-03
4.020992696583828956e-03
2.710410673448081578e-02
1.009922355144710071e-01
9.660496768150671210e-02
-4.185826594205087348e-02
4.175258241105686552e-02
1.021286714646491151e-01
7.788243637123865200e-03
-2.485156423926677266e-03
-1.471310481824897598e-01
1.333254353237828260e-01
9.217414324008608995e-02
1.068762338747033108e-01
1.430129655570366587e-01
6.167275712646813624e-02
6.901138220045728577e-02
6.794436448903594383e-02
1.030054213653454898e-01
6.395452402465913455e-02
6.976006753947501526e-02
-5.779381310726900041e-03
1.013132224391184721e-01
1.314067228765444517e-01
1.108239985855601073e-01
2.237529016878084948e-02
1.204499266906246951e-01
-5.270114732401752489e-02
5.191663173308994766e-02
9.168061237341705583e-02
6.410307956119301424e-03
7.508897394170872819e-02
1.297324514303436205e-01
-4.809727869199195704e-02
-1.043734328947382994e-01
4.189454865131967548e-02
1.061332746152778422e-01
1.440894363783428167e-01
-2.531493318040305834e-02
-1.866952973530492665e-01
3.149569499576811149e-02
-2.414361117803694168e-02
2.357614950247492736e-01
3.182670892755461861e-02
2.996170933747343071e-02
6.015611966979996644e-02
-4.817361908226359957e-02
7.933675390256905713e-02
2.458253532795186269e-01
6.267977594741185043e-02
1.640529642051095083e-01
7.445480892663390582e-02
-1.914863498004798839e-02
1.246734170270260150e-01
4.478487308725803695e-02
-3.652142203542156629e-02
1.099546440428994937e-01
1.529585909080030115e-01
5.809540563844289851e-02
1.269751476619447039e-01
-4.064948246164759582e-02
1.262962126017825037e-01
6.546061065333674822e-02
-6.475880601525690894e-02
7.278764543969885870e-02
3.087519141259586976e-04
-2.838505228543961381e-02
1.919777870683045673e-01
5.806250684609697704e-02
5.837446504717783841e-02
3.597418865828801854e-02
9.052833461327956799e-02
8.659583430391955793e-04
1.079942471588041797e-01
8.998531356582656349e-02
-1.563676187542481499e-02
4.560367049560871272e-02
4.392441987246840235e-02
1.077535249665516615e-01
1.871807922137351185e-02
-2.958963666133489212e-02
8.888133899004405092e-02
5.599174163748448646e-02
4.665696439807669182e-02
9.751213997889317253e-02
1.294686882953217655e-01
-1.680293838625258537e-02
6.074038945879828288e-02
1.528964750016147643e-02
9.131180825797194367e-02
8.208652011065446785e-02
1.439310103408472652e-01
1.990951900430097329e-02
-1.847421106684714320e-02
-5.819691768239185214e-02
2.341082822505116331e-02
4.156785740345510932e-02
1.101821023255118888e-02
-2.198081364644694381e-03
-1.723398968120916711e-02
1.301767845873147977e-01
6.184860208370796669e-02
-4.715089925016788253e-02
4.139430541046897061e-02
1.559566950516109995e-01
1.096429379299155293e-01
1.614398307395282714e-02
-3.017240940730495785e-02
1.218948028843433867e-01
1.052963073098387853e-01
7.007599938014522079e-02
3.550246765639841762e-02
9.323459113539661614e-02
-3.384151944952139973e-02
1.736251706007131690e-02
1.010750443394474278e-03
1.214300897856729761e-01
6.564303368275090089e-02
1.697989113356430102e-01
4.030363093298270499e-02
1.574293824976107092e-01
5.793363453040526606e-02
-2.120945549463482821e-02
8.760739628753015651e-02
-8.090448998824033983e-03
1.643487111540552518e-03
4.136650817989572307e-03
8.169072544028649699e-03
3.115670226140850388e-02
-2.914643222233429323e-02
1.341333668009231372e-01
1.169803442485140982e-01
4.371695042390356251e-02
-1.054130476803423130e-02
-6.352393903118640217e-03
6.823280942475225264e-02
1.699044562325925378e-01
1.764908214282774612e-01
1.551516972693370647e-02
7.284384462786415611e-03
1.101159650167303911e-01
1.870236823277849347e-01
7.514063173359690484e-02
5.420467725262936159e-02
6.627289023109786403e-02
1.383705271199138715e-03
7.403925622198359591e-02
1.692195613329319087e-02
4.193864501050921512e-02
-2.159009702221661650e-02
1.394927163227279443e-01
5.956761063182521021e-02
2.533814901289630633e-02
8.985517363216817890e-03
1.249024874210643253e-02
-3.353275323776080952e-02
8.711386321690643697e-02
1.134395533311808590e-01
2.708293632798192824e-02
2.402230418512469462e-02
1.026415416032487454e-01
-8.612926699235598157e-03
-3.563580785833957154e-03
-7.815817827587908870e-03
-8.987003957201481624e-03
-3.196269457936217612e-02
1.578120925069554925e-01
-5.085734928156128085e-03
1.613866534962289934e-01
1.370104240892667802e-01
-3.462695326517332972e-02
3.082004603700471551e-02
-1.486937041250012068e-02
-9.313738983386617154e-02
6.305266227666316697e-03
1.813795596399666310e-01
3.941505270609210743e-02
-5.925011584106885942e-02
4.258112428100552065e-03
-1.009128160468186763e-01
2.034959083117122286e-02
-4.148316552890653902e-02
-1.051535083315152837e-02
1.040173554055070920e-01
-8.479483135299287211e-02
4.517940058602683967e-02
-1.395905292889355366e-02
1.028344221129390834e-01
2.613891758305373486e-02
5.251268847017984132e-02
-9.760262849884345643e-03
6.734400448092117686e-02
-4.183100373384172031e-03
-4.724450417119225448e-02
-1.198263287159506973e-01
1.539461827734572574e-01
2.221096292524452065e-02
1.207238367095960913e-01
4.778220165299840866e-02
-9.067240072816220783e-03
3.268680741121659378e-02
-5.517848919543986985e-02
5.167739593980718443e-02
1.141591750237955921e-01
-5.055033689428378718e-02
-2.903537624694931332e-02
1.252056088554591440e-01
2.572426962096593592e-02
3.275247687298894761e-02
6.950872532110360935e-02
2.265551286994752292e-02
1.936036311735572432e-02
8.789062456759250130e-02
-5.021388645745373386e-02
1.803431322256179858e-02
-5.052945491491676877e-02
9.095369823561830214e-02
1.087909413495836697e-01
-2.742031975196013854e-02
1.997415455729033718e-03
-3.012131295363462691e-02
-3.270293766122005924e-02
-1.037851172784081955e-01
-4.319343188452118287e-02
2.800298704100648989e-02
3.193285119884081702e-02
4.325924595973353048e-02
-2.219306856104922426e-02
3.199835839636520907e-02
3.748619266970503600e-02
4.681933075118936693e-02
-7.445756613347014052e-02
6.164418713612069417e-02
1.790490369319724384e-01
-1.467269347499783327e-02
1.158079076370609195e-01
3.821421515942626662e-02
8.188255548035232312e-02
1.568068979759124071e-02
9.449893107257836822e-02
-3.984142455067398586e-02
1.311858829190238607e-01
3.506068917767870413e-02
1.073358347307522102e-03
7.619467522459805013e-03
-4.282540384853598253e-03
-1.078225848207253895e-01
-3.952783627730319105e-02
3.503576630889173454e-02
5.572166214680393526e-02
8.200512780862883114e-03
5.133213860880377587e-03
4.528386277347718619e-02
9.467774233934243486e-03
-1.176338263265506306e-01
-6.360349187485424272e-02
4.757677354727637108e-03
1.510378852848682021e-02
-3.833231919386222153e-02
7.394466391854692504e-03
7.724083964671435432e-02
1.163706312819266231e-01
1.083546717106362439e-01
9.719101750267427134e-03
-4.686603745716899638e-02
-7.662454272549278078e-02
-1.568796415725406262e-02
9.486266185767440462e-02
1.093777194132140029e-01
-6.429369035991347806e-03
7.846917394696241443e-02
8.813382268215121107e-02
-5.341710805786207411e-02
1.194997105262634307e-01
4.985085541609302756e-03
4.855680197042982343e-02
1.106679481309793683e-01
1.423085488884808791e-01
7.407471978821719705e-02
-2.043942956090953784e-03
1.367958032646738042e-01
-5.382946446601792612e-02
-8.448232393474933155e-02
-1.428483279057308868e-02
8.569003888793874646e-02
1.701456647535745381e-01
9.300666431549534097e-02
-8.885635915203086294e-03
6.421862134878922324e-02
5.723029050951107533e-02
-1.105482788398851231e-02
9.388194047010259280e-03
-5.030498768222243372e-02
1.030253497501446847e-01
6.784270169297497433e-02
-1.262028940780400956e-03
-3.283856447218927443e-02
-3.111131856499235737e-02
9.903614282618306008e-02
-1.409878095208735339e-02
1.573733097093965305e-01
-1.160418219031478178e-04
7.186402930587880433e-02
1.101238531255078062e-01
1.308843936900293270e-01
-3.986750646000675885e-02
1.090213680137969571e-01
6.379225537799514123e-02
6.897230639594731372e-02
1.063481421357969671e-02
6.447627664346787524e-02
-2.762232321436651917e-03
2.660314895994249709e-02
5.587003328830554560e-02
5.054895960932312415e-02
9.780704243799658026e-02
-7.274445103964696790e-02
-1.218268041546001074e-01
6.761748696877627196e-02
-1.616715446503244960e-02
9.895501056197933409e-02
-1.560975013156730602e-02
-2.370764221447376613e-02
-3.186687570418728077e-02
2.295493059552688314e-02
9.049551928978596949e-02
5.812498325457927245e-02
6.275449003204405796e-02
-5.048631670089145235e-02
3.278851146098440972e-02
-1.489100633742800051e-01
1.326490691792016896e-01
3.547612611216214434e-02
1.662249858353215259e-01
-5.017226852271222670e-02
1.296479907018572020e-01
1.324196642156493520e-01
-1.536022990211210852e-02
-1.256995679502016100e-02
1.928774141808730150e-02
1.327389479825878682e-01
7.182413796483849699e-02
1.978575441351621347e-02
-1.881787515383961940e-02
-6.758471418059941449e-02
2.001776615138491436e-02
-2.246465208453330559e-02
-4.314467072577164546e-03
4.100238761315899184e-03
-1.107137966721038732e-03
8.342538236722073230e-02
1.433644452481469891e-02
-8.934005440237378914e-02
6.821841695328329999e-03
1.847298668224682180e-02
-4.456163093033563283e-02
-5.064721333865732089e-02
7.530862806775752427e-02
-5.706703849983084387e-02
2.080149894837098057e-02
1.183790246515973171e-01
2.952746138697847494e-02
-2.015430281513445887e-02
-9.179305023136932751e-02
9.246518894977230618e-02
7.054199400812717624e-02
4.246648190281166260e-03
1.909068116460483494e-02
2.400262244912346882e-02
-6.079579111273667250e-03
-2.614583688760056465e-02
-1.139656536047351093e-01
9.528505162721119526e-02
6.423076103290828454e-02
9.394762977165013740e-02
5.524054802887849724e-02
4.081507096579342631e-02
2.555290316484859839e-02
-9.801431584346120829e-02
-5.859596773168628675e-02
3.897853495562723231e-02
-8.905517243851579501e-02
1.999018542738122822e-02
3.435178060468441902e-02
-6.655786020657893098e-02
7.639368581203868913e-02
1.070821834242889625e-01
1.731433786201996838e-02
-1.548854139335600899e-01
-1.212854716299088809e-01
9.628301910154299370e-02
-1.057261959477571664e-02
-3.244264097625317034e-02
6.165141552395702468e-02
2.620729775725457247e-02
-1.848878943403373457e-02
-6.504715721459104760e-02
-2.490366999912228818e-02
-4.255695720781928898e-02
-4.896106820822233863e-02
2.571177122649499075e-02
-1.030919818930775833e-01
-1.103324817050211314e-02
1.687880874480653451e-02
-3.236771696825396782e-02
-1.033070513573117188e-01
1.763490371522093147e-01
1.202737743907570656e-01
6.558098319800904907e-02
7.244558621360960848e-03
4.177685644731036346e-02
1.802967841898600945e-02
7.775377550209405797e-02
1.992722211447064962e-01
-2.617466777080556389e-02
-9.689713058878310359e-02
1.279128884624101438e-02
7.300300812918490700e-02
-9.870193849214760340e-02
-1.619980859472506737e-02
2.861826151088793513e-02
-7.842217793637079604e-02
-8.782572940809044160e-03
6.776550809775522266e-02
1.294980258804307241e-02
2.752438010659849499e-02
-1.223945921313128113e-02
-3.072767129046103524e-02
2.581238518273266946e-02
-3.664529223568163685e-02
6.475134370642671167e-02
1.023742541512626669e-01
5.131686468071958163e-02
-6.774681814258831647e-02
-9.207829964136306222e-02
-2.502737626770717289e-02
8.982586867210630432e-02
-6.058598577674219332e-02
-5.210162963446589302e-02
3.102552436270323774e-02
3.846498477268908700e-02
-5.329005021507027262e-02
2.857029585753218318e-02
8.106249480570268742e-03
-7.362566255991355446e-02
-4.701555801104426863e-02
-2.176380374331571277e-03
7.532700046568049923e-02
8.147303043786369159e-02
-7.943307158544335791e-03
-4.370092030039980646e-02
-1.054970967635560641e-01
1.210847756131128578e-01
4.168853973302645566e-02
-5.342648632258013841e-02
3.976404992328821941e-02
-1.211218460090521115e-01
-7.801693474508476778e-02
-6.195701326161221628e-02
-8.121282224716616649e-02
-6.923745078469910330e-02
6.277060140772093566e-02
-7.210298185527483361e-02
-4.577044522282146949e-03
-1.325078626017845221e-02
8.025739573879652616e-03
6.239783434549427826e-02
3.532494644372564246e-02
-6.123293069848438630e-02
5.573976428669118015e-03
1.648677849385488392e-01
-9.225866556315796829e-02
-9.342719931420410961e-02
-1.738316672653032191e-01
-4.656969666075694986e-02
3.373574230041146566e-02
4.272547059039007861e-02
-3.384582502743895688e-02
2.071830901733517916e-02
8.619389781237049575e-02
-5.014603306636880586e-02
-9.084586398392861806e-02
3.002018612311976170e-02
-1.183481320624196198e-01
4.541155336718098560e-03
-7.590421304688849125e-02
-8.115724814699444567e-02
-1.584118251094567553e-01
2.803373700296859714e-02
-3.567002317914416687e-02
4.019842552167756516e-02
-8.694137977771948522e-02
-1.731922272289628251e-01
-7.713320878470555919e-02
-1.807620795481138520e-01
-5.982397822557389971e-02
-4.447883831246933484e-02
-3.083448992749894188e-02
-3.365031355444233346e-02
-6.962747884553572783e-03
-3.555202004016951717e-02
-2.575324879000904978e-03
-1.139310017037952483e-01
-2.130518084025996017e-01
-6.934377918034295707e-02
-7.578487910795925209e-02
-1.219238276240197788e-01
2.742139854193654039e-02
-1.349715469210486796e-01
-1.639632054565821548e-02
2.022024871712667024e-02
-8.790017550054124440e-02
-9.467516932430782017e-02
-1.703044904728436837e-01
2.718390391157231994e-02
1.671561147953934401e-02
-9.149539874667501557e-03
-6.363799689288540673e-02
-2.871888685874164904e-01
-2.268517196717100698e-02
-2.971740122261293270e-04
-8.984709992596121020e-02
-8.739636290289304332e-02
-8.017648274854297097e-02
-1.029000073753085082e-01
-1.685584110325238361e-01
-1.098800305301727842e-01
-9.017881761815799146e-02
-6.200491625345568025e-02
-1.372228689157638237e-01
-3.398324056538907086e-06
2.032983738318326281e-02
-1.905400278054476815e-02
-1.253486213827097739e-01
-2.990818673850359141e-02
-1.650514494544456645e-01
-9.606976549492640682e-02
-1.205834774377700647e-01
2.831653498504686436e-02
-7.535098892898302314e-02
-6.524989632188253619e-02
-5.379371036771802422e-02
-1.022757757795671324e-01
-4.416278108798334795e-02
-1.117629272468960017e-01
4.196357146825724707e-03
-2.173802649004909215e-01
-2.010340943244233371e-03
-1.416433675258738437e-02
-1.292156175012583730e-01
-1.474631524196335364e-01
-8.339193479370049511e-02
-6.781470650530671551e-02
-1.656744032239189091e-01
1.112405468801673375e-01
-7.639584397217639468e-03
-3.865867992789232682e-02
-1.649732497767949779e-01
7.205031871328627935e-02
-2.849445684005102453e-01
-1.254560404431760978e-01
-7.086921653678483757e-02
-5.536434517207579516e-03
5.932326241827640817e-02
-1.476433572899067403e-01
-1.906311182572688612e-01
-1.102867643949584919e-01
3.487515067744026420e-02
-3.994828377157806643e-02
-7.859645145976355829e-02
-8.290698716350070052e-02
1.103380070742823911e-02
2.647070793789158341e-02
-1.403573280792621558e-01
-5.712340082034973732e-02
-5.648785628295684841e-02
-9.286499231020566014e-02
-9.757035979253519953e-02
-9.588117426796945175e-02
-1.187643557103676140e-01
-2.869450607307169610e-02
-5.613897695255553461e-02
-8.777264014024126204e-02
-1.312428443736308459e-01
2.982808685202303564e-02
-8.732644363639749385e-02
-7.075535427318876969e-02
-2.986302247101048357e-02
-2.540203286884012979e-01
-1.831451057964339491e-01
-1.636675564685927675e-01
-1.183797407676558944e-01
-2.263339482551739862e-02
-5.084817054377968604e-02
-6.619390412733332230e-02
-1.244343048583447103e-01
2.074618380523625405e-02
-9.739476479601213987e-02
-1.340857690453684248e-01
-1.273696785717359503e-01
-1.036678651846225235e-01
-7.368256024845290519e-02
-2.046512422531205633e-01
-6.441863060496322291e-02
1.237439533643130557e-01
-9.826603176024836794e-02
-5.831983225882941824e-02
-1.041399676435402107e-02
2.002234152686791988e-02
-1.853141219348226343e-01
-1.087002637025307195e-01
-1.734739109161899384e-01
-1.163131745511340603e-01
-1.434935244211574812e-01
-7.039550560081409003e-02
-1.162130970277581582e-01
3.536564130724874355e-02
-2.708319569132823165e-02
-1.887235555271286336e-01
-1.222590612846216895e-01
-1.532593832749863105e-01
-9.417233109683208203e-02
-9.604457213807771065e-02
-9.019896892775348951e-02
-1.860791478051023184e-01
-1.443997188380990310e-02
1.105780114813499204e-03
7.304885612505354620e-02
-7.828444068731364724e-02
-5.826295445878947044e-02
-1.988455792301898895e-01
-8.152917693663681853e-02
-6.635818670717909262e-02
-1.566839885976291091e-01
-1.379755914612875445e-01
-7.741804442696968713e-02
2.095366118882430878e-02
-1.980016121869355994e-02
-1.209873637489068260e-01
2.018819061067278139e-02
-9.353755411573362599e-02
-1.336562812200643158e-01
-1.072272033760349880e-01
-5.341999336405477833e-02
-1.423496275854995718e-01
-2.149823991848216487e-01
-2.603174420057693603e-02
-1.330681396525943139e-01
-1.292342328509073560e-02
-1.556493306245350927e-01
-2.307552038222920321e-01
-1.678673226283888265e-01
-8.563536900442050848e-02
7.934407965474527674e-03
-9.604069485175555088e-02
3.329528161076428672e-03
-3.446301983664627755e-02
2.126000271355490967e-02
-1.417447681769812562e-01
-1.198879128869911465e-01
-1.108073702753627626e-01
-9.843088527773422025e-02
-9.992774151979383346e-02
-1.080773524213531900e-01
-1.847884091158885078e-01
-4.777010992383427801e-02
-5.946341197373012505e-02
-8.577556513424779150e-02
-7.051387997327061841e-02
-4.761469080242228258e-02
-2.176701704581117947e-01
-1.948183072231986501e-01
-8.384020371493787482e-02
1.986328034764370601e-02
-7.807787582118524972e-02
-1.139678812833133832e-02
-1.473923544425064826e-02
-1.932532499206194576e-01
-1.202558816469117692e-01
1.395403993858862967e-03
-5.801479751531309764e-02
-6.493350846665536802e-02
-1.438764836885796650e-01
-7.292871659423945385e-02
-1.065548116331626327e-01
-1.688874122669703493e-01
-7.612854496279719552e-02
-1.244068856984474752e-01
-1.490570411773477211e-01
5.890084276180413553e-02
-7.274209988122005976e-02
-4.869655873972938281e-02
-5.989657502226923558e-02
-1.494783269613943755e-01
-1.645877491403680282e-01
-7.411534896148941343e-02
-1.013078226485633199e-01
-1.669132677350953498e-01
-1.154501081261207485e-01
5.403069881858744983e-02
-8.390437043796524288e-03
4.723426295569279308e-03
-3.946070516185817140e-02
-1.692644346261503174e-01
4.095416247556477214e-03
-1.588235236842637510e-01
1.135369779597458773e-01
-1.463720791355190010e-01
8.214184420675124665e-02
-1.629303763803471305e-01
-9.978114401119811405e-02
-1.189003642064914712e-01
-4.691878544458370770e-02
-1.515236966898476645e-01
-5.850901383026702735e-02
-1.358448216943683728e-01
-9.112890647906209118e-02
-7.497376582997672401e-02
-3.501649010710736198e-02
-1.510301104137269923e-01
-2.839475380950717484e-02
-1.522564737192539652e-01
-6.256932784238421197e-02
-4.644554883225743280e-02
7.797371467845355675e-02
-2.389788607694289801e-01
-2.391299850899885893e-01
-1.578967061520690496e-01
-3.620073848907806591e-02
-6.263512616657389287e-02
-1.631639609196155194e-01
-1.518538701457735063e-01
-1.100200167863011613e-01
-1.094956101515688618e-01
-1.653520895654306821e-01
-7.839168911281430008e-02
-1.583676630484015246e-01
-1.077803894400427287e-01
-8.560665811543295700e-02
3.800299124357554154e-02
-2.105212904861737122e-01
-1.491710557471369047e-01
-9.434191427802490759e-02
-3.371988477093796344e-01
-1.509144180528025903e-01
-6.406282147185236864e-02
-8.824820673772450219e-02
-1.261146329197863902e-01
-7.413825135498687546e-02
-5.778306422328761960e-02
-1.285815117017848896e-01
-8.081251929557188574e-02
-1.464489867878300267e-01
1.632676003835534587e-02
-1.080844413571151602e-01
-1.239860152265577775e-01
8.799278893258528347e-04
-1.290616730999653572e-01
-7.947976258797700977e-02
-9.007785682125503401e-02
1.673285652289223380e-02
-1.443211273850783793e-01
-3.999850703683167918e-02
-5.329751202542253735e-02
2.462244609770902759e-02
-9.374681414759160336e-02
-1.182450733967694012e-01
-1.245386287638107214e-01
-4.738697107272703268e-02
-4.759088583188855054e-02
-6.828330351522106378e-02
-2.297852197523656825e-01
-5.823694700142956898e-02
-1.075373975032007656e-01
-9.176563810835321189e-02
-1.142794732949146547e-01
4.811366911786126715e-02
-7.601073404819944090e-02
-1.756723506756174003e-01
-7.451800432341623703e-02
-1.916555063977339324e-01
-3.091016968351154720e-02
-4.533613873579663694e-02
-5.014677226525154907e-03
-8.624861038694903170e-02
-9.786578378939991829e-02
-4.850208206222411667e-02
-1.508452054524569708e-01
-1.111146702222035321e-01
-1.048910543112506616e-01
8.615719922390326080e-02
-5.261669868589805704e-02
-8.741136797567090888e-02
-1.124393754933084716e-01
-1.220846278912050692e-01
-3.449511902763198468e-02
-1.444909943439912914e-01
-4.365962557050659387e-02
-7.151178195229121459e-02
4.750841189539955350e-03
-1.142882592165707922e-01
-9.156731661080502738e-02
-1.489478501111518756e-02
-1.104497885770033550e-01
-1.268382760932014186e-01
-1.249204623015088556e-01
-4.030400284463484667e-02
1.583168927756088695e-02
6.788429913137604410e-02
-1.491287388650226198e-01
-7.291081582613330447e-02
1.367968729474230982e-01
-1.362087267596231999e-01
2.958637934741164752e-03
-5.785704468291859998e-02
-7.022951856241463342e-02
-1.517975744145393102e-01
-6.351621107878403782e-02
-1.193046223054655963e-01
-2.362571715432412386e-02
-1.221413185563079429e-01
-2.538686281890299365e-02
-1.151438063500266062e-01
-6.781262489187266096e-02
-2.101175761316173562e-01
-9.600080068559477264e-02
-1.138958873283705403e-01
-5.272383079439961484e-02
-8.584335589626612695e-02
6.307537719403989718e-02
-1.202292416184270601e-01
4.104935945728534208e-02
7.671417755734069588e-02
1.561460421376886093e-02
-3.531615905904681579e-02
1.078827441184205815e-01
-2.093683283554254870e-01
-2.348315747700478184e-01
-4.952167274138858516e-02
-1.635081040662762775e-01
-1.153921240346977711e-01
1.729266430725413112e-02
-5.244065962977723788e-02
-5.888192877552340249e-02
-1.758680765739528140e-01
1.813885126922786528e-01
-1.522164802316501031e-01
-7.492916847505301688e-03
-6.245266206003956960e-02
3.000727992724313078e-02
3.064437730858299985e-02
-9.703496511018835924e-02
-1.328109163532300019e-01
-4.677278547410796544e-02
-2.181354052782279451e-01
-1.486409904133388360e-01
-1.458893001966981851e-01
-1.267907915992386725e-01
-1.046157931874197033e-01
-7.663716521383270863e-02
9.547917088381600859e-02
-1.034881959532544804e-01
-1.688772407075897486e-01
-4.449060696153168265e-02
-9.473700134427613662e-02
-8.124045761424041751e-03
-7.809923730343597270e-02
-4.872035355628029363e-02
-7.063501996525815840e-02
-2.071408071453426092e-02
-9.704738898909336109e-02
-5.433162923594405530e-02
-1.318574281368655454e-01
3.956637371106309919e-02
-1.364772158395669011e-01
1.274359355364111934e-01
1.232802916924596176e-02
4.890322101510203440e-02
-3.373501941694043160e-02
-4.319251711933836529e-02
-5.122552705593251543e-02
2.180436133399438203e-03
-1.958682644988314625e-02
-1.323455312605478600e-02
-1.031569154964322443e-01
-4.087325359253715651e-02
-8.611392474569039279e-02
-1.753873486354062261e-01
-9.122335853384709592e-02
-1.020526552572945528e-01
-6.885396672384384853e-02
-1.439988394417084649e-01
3.738597985975328913e-03
2.522170827903351051e-02
-1.261002711994110848e-01
-7.353535420972180311e-04
-1.094635487229423804e-01
-1.377414466564882700e-01
-2.079476038199228882e-01
1.018858245329127762e-03
-8.342317534107625276e-02
-9.784856771187672164e-02
2.909620879040783828e-02
-7.015354113539243319e-02
-3.178937156682743598e-02
1.661571505788410619e-01
-8.064907055823847259e-02
-8.568503275395140950e-02
9.688008336753307914e-02
-6.526779895855959468e-02
8.278508212034337010e-02
-1.111296815967471319e-01
-7.328369676141407996e-02
-1.517882407699693570e-01
-8.786616361569853095e-02
1.275494575337516034e-01
2.555346246902484228e-02
-4.822291995584356526e-03
-4.075435650649753688e-02
-1.061565806207473289e-01
2.550210043266583348e-02
-1.667767264842301075e-02
-1.123051651002787560e-01
-7.497294522651588855e-02
2.853319737227389546e-02
9.908129060311537950e-02
-5.260240791464199095e-02
-1.799260977918685223e-01
-6.538506349191031131e-02
3.839982300168749696e-02
-4.284653408958134096e-03
2.498235514397546819e-02
-6.607138687997332616e-02
-3.293801459444705652e-03
-8.158151560134532798e-02
-3.687960930509019686e-02
-3.457556662041966905e-02
2.196671560902786410e-02
-3.591571006653717507e-02
3.447186263772855641e-02
6.989234046035112946e-02
-1.591791374662611738e-02
-1.022648214121881782e-01
-9.554476408649419106e-02
-6.605315531789741901e-02
-7.360821376049414555e-02
-1.097063395158701937e-01
6.831935119591114880e-02
1.167317833252388970e-01
7.790805567143449517e-02
-5.143681287963418336e-02
1.011284908238682667e-01
3.028116760064155505e-02
-2.921125944636931634e-02
-8.300083829621333897e-02
-7.993911710758987155e-02
-1.140904421833897377e-02
3.437484619077535528e-03
7.196132464379925708e-02
-6.592297802066894585e-02
-3.757781398502963582e-02
1.421211733737505131e-02
2.860647960210330881e-02
-9.935234965308009647e-02
-1.540276760326612371e-01
-7.402929723417800423e-02
-8.354026980761108945e-02
-5.525962344835637363e-02
1.722989339321505387e-02
2.172630546285585496e-01
-1.213077455188714057e-02
-3.985813452440122029e-02
-9.751068601439226435e-03
-2.260322027492367436e-01
-1.934549254234731452e-01
-9.899295111215698773e-02
1.163865857279747229e-01
3.169543601979506880e-02
-9.299112367941622659e-02
-1.060969191342981885e-02
-1.845535094419688826e-01
-1.468086214614886809e-01
6.084489839546113749e-02
-3.719438439799022805e-02
-3.413408451156299539e-02
4.101132469554519266e-02
-6.947032344405747184e-02
1.573285439966010460e-02
1.876034230794635105e-01
-1.133019029549119268e-02
3.715162835625208937e-02
-5.160138718249774464e-02
-9.827804863078065667e-02
2.750191775074276382e-02
-4.761357890803129961e-02
-6.428625660336906300e-02
-1.502855598167427385e-02
-2.777601692601201072e-02
-2.146792014862790032e-01
-4.255657704398306540e-03
-4.449758977829288732e-03
4.347049203745548956e-02
-1.407115202253396147e-01
-1.958566904172120982e-01
-2.203839691136172049e-02
-4.995160263152367830e-02
-1.758841483840473466e-02
1.872488770768719960e-03
-1.191643151016790469e-01
-1.201307151214237728e-01
3.106137545597888877e-02
-1.291115623010732905e-01
-7.951511096514603250e-02
-9.077059019493920189e-02
-8.173992676266315927e-02
1.678526283960394758e-02
-5.200699741532709142e-02
-8.059918323214675107e-02
-9.390779583163508248e-02
-1.083253629007904367e-01
-7.235234946095232822e-02
-6.999979866394399897e-02
1.810941039340527520e-03
1.370803052953095402e-01
-1.265661385368844205e-01
-7.935681812635499155e-02
-9.063599514450708036e-03
-2.365999471733655837e-02
-1.070316043743156781e-01
-3.982919445331392638e-02
-1.094310558619079193e-02
-6.824475718175393446e-02
1.272752358152452745e-01
-1.751838833964585243e-02
5.765931119486426143e-02
-6.870788766209798282e-02
-6.338219410678175292e-02
-6.507023832805171326e-02
1.856086155397144999e-01
-4.248653440338841930e-02
4.365368136952048339e-02
-1.716916216505029458e-01
-1.046660161930606514e-01
-5.291220600245546968e-02
-8.829773489505098050e-02
-8.482039636312795061e-02
2.081884667326487984e-02
-4.696262463467913706e-02
-4.184424695859619708e-02
-4.492437196334041899e-02
-4.221551260671131678e-02
-1.267626119547354824e-01
1.398435391551133833e-02
-1.790791502648954314e-01
-1.465046494917156550e-01
-4.674036580017513348e-02
-1.420183172956323847e-01
-1.685437708141718227e-01
-1.895262218138054344e-01
-7.848070303701719375e-02
4.657636413425351313e-02
-1.305505685832471230e-01
-8.125873131365524138e-02
-8.295269083094691798e-02
-9.444973114541514725e-02
3.490585626884635390e-02
-8.040942948584631558e-03
-2.100449361834859363e-01
-2.643698818712617027e-02
-7.116278119058753494e-03
-1.412851342458136261e-01
-9.245999571423078878e-02
-7.411450759401527755e-02
1.178026679484892314e-01
-1.170804481947149978e-01
-1.571382958373281416e-02
1.153727341216400845e-02
-1.599704509200155014e-02
-7.989693931165742224e-02
-1.022553665269961692e-01
3.350721570612766320e-02
-6.715455658619780277e-02
1.543450641038803016e-03
8.393322039064736451e-02
-1.201589928209733371e-01
-1.087221766357516911e-01
3.082950835588613701e-04
-1.581439615222110864e-02
-2.378550838293268244e-01
-4.212960470796420914e-02
-1.459728055294921278e-01
-1.446634734442811369e-02
-2.060995346432446529e-01
-2.125911081649230205e-01
-1.716053157963588066e-02
4.685820886031974442e-02
-1.071280292881565677e-01
-7.785352568214089219e-02
-1.800323159446607091e-01
-5.537784950301673226e-02
-7.706178937066726631e-02
-9.237370744273777634e-02
-5.009611164635741076e-02
-9.489366746177799183e-02
-8.836882456034873823e-03
1.760090923318332820e-02
-5.165947643712312520e-02
-2.884211159460951523e-01
-1.515684597865878946e-01
-2.465841920017984301e-01
-3.969128018944036163e-02
7.147300348143420523e-02
-8.018131115872365045e-03
-1.274486836656112954e-01
1.125952724143031713e-01
-1.026447010625419626e-01
-7.077569976783328054e-02
-1.672599820320717634e-01
1.097990106515120967e-01
1.198530265822212934e-02
-1.985250694788017745e-01
1.406793762262689984e-01
-9.134871764310170672e-02
-3.746218850652584947e-02
-8.140734279126668471e-02
8.629496280537782282e-02
-7.166011974638220039e-02
-3.854499953733413892e-02
-6.480387684828099737e-02
5.496648413046362203e-02
-7.637930151939366363e-02
-1.377533373807498518e-01
-9.072702942766083800e-02
5.195438530344771016e-02
2.149915367624796736e-01
-1.360368056603020182e-02
-1.701596133794897048e-02
-3.256808496698694599e-02
-6.487925617218401331e-02
3.636579869146422395e-02
-1.127138083168357091e-01
1.018185994418920604e-01
1.373822667263188690e-02
1.982522717150032518e-02
-1.704486493256135715e-01
-8.423375808432560785e-02
-1.502743980809918278e-01
7.882935939382366974e-02
-1.154168720384288610e-01
-7.548188877654188333e-02
-2.152049279352665281e-02
4.941060016947614042e-02
-5.658270184142162595e-02
8.053708559657848931e-02
-9.818273544306095613e-02
2.641854145842621737e-02
-6.637027686787405623e-02
3.037055788723713734e-02
1.300632433735590954e-01
2.626449143433386840e-02
1.662360829459598802e-02
-1.118819058829328451e-02
-6.287934235697428820e-02
5.910380669068253379e-02
1.423876956188389366e-02
1.778251721870097515e-02
8.231343450379088877e-02
3.715675708809952626e-02
-8.931171416748640013e-02
5.910339789967747337e-02
9.214366862101661115e-02
-2.335754502191632054e-01
-2.812290746108923531e-02
7.228121314720105384e-02
-4.293276129575228361e-02
2.212483301405276243e-02
8.719864211664221654e-02
-7.420970929671155854e-03
-4.395391347568074897e-02
-2.872873221598310975e-02
-1.302310065962609953e-01
-1.848053335926713170e-01
1.270233292821028835e-02
-1.604535058795370506e-01
-8.568514676004825026e-02
-6.871913846994566477e-02
1.380554741234930882e-01
5.381446146707300621e-02
7.565309308705894797e-02
-9.675748131189656001e-03
3.751327915190521417e-02
-8.672436972014820056e-02
1.803009486045835386e-01
-5.717176958301015133e-02
1.361260004251073075e-01
1.011359886966162712e-02
7.227812514056876358e-02
5.166418067014745541e-02
6.161381710717288990e-02
-2.286200312186493361e-02
6.171701203646874460e-03
-7.823531552747139961e-02
2.558887040514759570e-02
-1.395242464779454516e-01
2.391191083927318717e-02
8.066720424565593239e-02
3.235128800247328434e-02
-1.425349827424647886e-01
-1.382352572601761309e-01
1.998721202401543273e-02
-2.632225891595764769e-02
4.391146377069180678e-02
-1.576296453037137890e-01
-3.782634047206326344e-02
-1.644557052678397580e-01
5.017700158686183576e-02
1.033250414317778143e-01
9.744705578203420246e-03
3.631634887923929772e-02
4.810500564069867743e-03
-3.701175890509140337e-02
2.925842887381316371e-01
4.664179094490988886e-02
5.265982223586933991e-02
1.186622260603238388e-01
1.038668252207364529e-01
2.062251325366246113e-01
-1.717032096285790385e-02
6.343202065933345457e-02
-7.445497539904635809e-02
-3.770635306874938614e-02
9.481379972891619545e-02
-1.053781756208173881e-01
5.039400245749815765e-02
1.475369514220457867e-01
-6.384020403445635206e-02
1.624709912526013655e-02
1.706527025246071805e-01
8.133696886794246350e-02
9.479043964229140473e-02
-1.860446269845968809e-02
7.970519655334422360e-02
-9.920442369779547409e-02
8.029517939887856684e-03
-5.235505704103820407e-02
3.361030484479164693e-02
1.439263635387186269e-01
1.445742764079729903e-01
4.652499387257469365e-02
-5.919462935370917861e-02
-2.361821423714521168e-02
3.038333320986248351e-02
-4.070235919088366350e-02
3.755026321083669572e-02
3.473660979025356560e-02
1.117271820910511158e-02
4.024955311583968895e-03
8.900499601952464868e-02
-1.318270910484238279e-01
1.317086429829138552e-02
4.214231580558336354e-02
2.153911033200309882e-02
2.581890655545420257e-02
4.376907041140137844e-02
4.833515909342045447e-02
9.930185473378959349e-02
1.600877894904551013e-02
2.831525357860002756e-02
-1.406081261866577031e-02
2.969932552661904909e-02
9.198060938962917057e-03
-5.617647515689773441e-02
-4.007313910145848118e-02
8.468887469994733352e-02
-3.428415691462890352e-02
3.059598961469468803e-02
3.500995722958255563e-02
1.151168159574839506e-01
4.160485502641927957e-02
8.762146777766917013e-03
6.838509843353215815e-03
1.446602339206370658e-01
2.762228109546206994e-03
3.542533059986516936e-02
-1.921197760719077149e-02
6.481488370358585993e-02
9.529108066279618622e-03
9.829894157172515065e-03
3.905033225632998858e-03
6.191716438656548471e-02
9.534190956557279939e-02
1.173967451784600213e-01
-2.955166596080243888e-02
1.909010375004027704e-01
-2.209896655563720752e-02
-2.153250253599934064e-02
-6.452536383875022950e-04
1.331270138005362924e-01
-1.958436641617906232e-02
3.070322353092587442e-02
1.215987561280520712e-01
2.086374219593592830e-02
1.868387052093350709e-01
-5.849190661695677189e-03
3.356240688098043046e-02
-6.640852686441278685e-02
1.438111493867467450e-01
-5.025402173206503648e-02
4.800661464271036016e-02
6.916198771189077579e-04
1.470376684195429384e-01
1.001827757439989752e-01
1.966229234873684006e-01
-5.396546949585937641e-02
-1.633918118295775998e-03
8.510769022477518431e-02
2.297092787904940828e-02
2.234573288425555776e-02
2.421054751762783189e-02
1.339893366541785313e-01
8.082881259678764696e-02
1.132860613758390339e-01
-3.937902890732396244e-02
-4.496454912803306975e-02
4.607609582777232320e-04
9.237880384929744726e-02
-1.152478711910274040e-01
1.173191778752716991e-01
-3.155855735739664103e-02
-2.346495326185534663e-02
-4.398832873685778327e-02
1.741905231030834444e-01
-2.770667573927038801e-02
5.493727113369048509e-02
9.800017034557727616e-03
1.222583263460864378e-01
-2.504191944470058120e-02
1.854232572578877469e-01
-3.547738179616874432e-02
-1.013470808970058923e-01
5.285538880302550341e-02
-8.901156820667811831e-02
1.435477693440690705e-01
8.351097620437430979e-02
1.229418270496529519e-01
2.076328418459031863e-02
9.538477719410362599e-02
1.044822636977446872e-01
2.882679863906905879e-02
1.052717429203878230e-01
-3.315478263877441600e-02
1.007437600978663833e-01
2.429034499459775329e-02
6.312116960476869820e-02
1.523248329009578919e-02
-1.211940552891258016e-02
-1.034786937533719170e-01
7.725748935468847167e-02
7.143018573662276993e-02
7.306366359599730798e-02
1.219552577526496345e-01
7.575032061714859211e-02
6.955287238035444408e-02
-1.259785689915914608e-01
-7.801990782510520583e-02
1.328716229881319877e-01
-7.646497928204078198e-02
8.873254747247809326e-02
7.467081817642587382e-02
6.271965521909494967e-02
3.567888124258528082e-02
-1.421171981153292532e-02
-3.992434783751101085e-02
1.291556150610075060e-01
7.933241453324391124e-02
4.183801350705878414e-02
6.204508947135372460e-02
8.780423508879357797e-02
-4.137465270706721515e-02
-2.495572921978507150e-02
1.298542066212264590e-01
6.069419900719683764e-02
7.739465239639894967e-02
1.752134862993390829e-01
3.346097698163090495e-02
7.625374169981855021e-02
8.448569665304697662e-02
-1.065895373651738059e-01
1.979282712612525919e-01
2.597772052217830335e-02
8.751372686550840108e-02
5.457603356644800952e-02
4.076154659713139561e-02
4.214666834050789963e-03
6.486666646991452734e-02
-2.652646158725978712e-02
1.369738029983652849e-01
1.693670170701222499e-02
8.049189133403668317e-03
-5.082836330375989364e-02
3.306454353780680783e-02
-8.315498323605105546e-02
-1.424744634477171897e-03
1.352081745353300550e-03
7.900399776811508137e-03
-1.620570276825977069e-02
3.871378018802199700e-02
2.192764483510108511e-02
3.033564127791256795e-02
3.723231369043256828e-02
-2.520508467589222673e-02
8.458250348744779379e-02
-4.535037674911109734e-02
3.106732409866047942e-02
-2.721663783438901113e-02
-1.197085183671639519e-01
1.244016979104987097e-01
1.253230761580609032e-01
-1.162963241374284813e-02
7.889412324085505468e-02
6.233784135146041433e-02
7.256669663834118544e-02
5.907059925194250993e-02
-2.150348957803430855e-02
2.600536282216161978e-03
6.381723616183440639e-02
1.704044700363261181e-02
8.840871834376494431e-02
6.884173385756733876e-02
-3.249358990271277586e-02
1.119419965016710122e-01
5.162524968705172607e-02
1.971482265570873027e-02
9.638229008016302446e-02
-2.936477263727961529e-02
2.053703945114303264e-01
7.093711960226611879e-02
8.328108235829524697e-02
1.084833166410142241e-01
1.876080470711553178e-02
1.429065615067424133e-01
-1.441856616622100469e-02
-5.617053763052907295e-02
4.880592291835679497e-02
3.928831457516737680e-02
-2.253081285611694198e-02
2.513271616516896123e-02
3.705028953346194143e-02
1.031654954499440502e-01
-3.889308733103143904e-03
1.629629320584846056e-03
1.144376097870799247e-01
1.235352414910432378e-01
1.120661503261516367e-01
-1.158425170544725644e-02
6.640822199034058983e-04
1.736971993594971786e-01
5.992329461865922996e-02
1.699708049802143572e-01
9.315342693070816082e-02
-2.280883429065974979e-02
-8.828055878182893002e-02
6.418735336074703202e-02
-2.333203527299458277e-03
1.697033281136889728e-03
3.306581554523559813e-02
1.459966394587322858e-01
7.404589084228051232e-02
-2.609235220354462828e-02
2.742041164684939913e-02
7.834659477145980433e-02
1.096266230829986976e-01
2.412909908863373198e-01
1.188504473257909339e-01
-5.131567216979208111e-03
1.323774450013020521e-01
3.056652385697283120e-02
-3.109595401118506533e-02
1.903935080995699525e-01
1.170263921801595469e-01
9.163677670763996364e-02
1.342150754071754215e-01
-4.944297903584252141e-02
-3.386416189622028922e-02
2.156192236290563335e-01
2.614658951732341460e-02
-1.978233504433300066e-02
-3.639100933298852758e-02
7.085519374764379097e-02
1.392464515255421031e-01
1.808903292280502340e-01
2.283233729685548233e-02
-1.937506308928483439e-02
2.414146242721797175e-02
8.979053789885534098e-02
-2.291194614475231678e-02
6.573590032390333460e-02
4.667875884111249291e-02
7.799208222472238383e-02
1.196348838485926658e-01
-5.672078347515780578e-03
5.846039200006040992e-02
2.975520350327108890e-02
3.026131479340178343e-01
-1.733371857723270057e-02
4.056779726131604785e-02
4.389804025291767220e-02
-2.074598094886419275e-02
2.707091577671023597e-01
1.542056373359800003e-01
7.285528118863755787e-02
2.012550028624569484e-02
7.404460236493697056e-02
8.386008541400835625e-02
6.173185166925405920e-02
1.835423842851013343e-01
-6.988312619479272736e-02
1.463889092233855160e-01
-3.132798039045940619e-02
-1.298675319449104325e-02
6.812419428824810497e-02
-4.592621174639372264e-03
9.396363604879955089e-02
7.985380732909448664e-02
5.374146758186159473e-02
6.889599816310355840e-02
-4.697666329570729729e-03
6.069656105647288497e-02
-1.016957258866185154e-01
-5.093094604966103521e-03
1.119039670249859925e-01
-6.988518197573578145e-03
5.613880117543353088e-02
5.518144880614408998e-02
3.394660101757542708e-02
9.144293971042671831e-02
-2.444598371302925122e-02
1.428796804464286807e-01
-1.941579446388838571e-03
-4.542199066491473675e-02
5.005447628904802909e-02
2.609528204922464262e-03
2.413912369923346818e-02
1.588666770187930899e-01
1.179358829169789569e-02
-1.259792084942589797e-02
1.409992901496113539e-02
3.325521729497758761e-02
8.160328925315320572e-03
-2.849990990012473552e-02
-2.062480578043944870e-02
1.215749999578809998e-02
2.633015041728980349e-03
7.932969993999514080e-02
-7.860844099790949280e-02
-1.834343053678539129e-02
4.923192878349814255e-02
8.077481498862101872e-02
2.979821948235695378e-02
-2.081296097878585286e-02
1.091686296653715388e-01
1.060206524778979920e-01
9.385563580674989581e-02
1.951382770683111056e-01
9.821135156580117209e-02
-1.927702579953930184e-01
-8.501014518611627047e-02
-3.877769616388250518e-02
1.369373252161774634e-01
2.513752154408812126e-02
-7.807816457003731274e-03
-7.937223126794257233e-02
-2.516294602150117438e-02
2.337746992812066715e-01
-9.689443184623965479e-04
-4.121359604667306463e-03
3.893738380246728609e-02
3.028500823659192182e-02
2.457566866521638388e-02
-2.014267148633912610e-02
-1.046248154539802799e-02
2.391520064560218595e-01
7.872523764847794148e-02
-7.888345100319429926e-02
1.844225897800372271e-02
5.136188557862807896e-02
1.175020262213133659e-01
-8.540373053280685828e-03
8.920661739599390627e-02
-1.731647148297220731e-02
7.613438977090886128e-02
9.395547840392848293e-02
1.177820730234202667e-01
-4.175242033601670594e-02
5.976081849855137407e-02
2.294341961400458985e-02
-1.165509470012138088e-01
-4.900556093003565275e-03
5.191797129479328032e-02
-9.525657860005150301e-03
1.350839647081404360e-01
2.249091399707433062e-02
1.353615909189573585e-01
-1.884711355102904051e-01
-1.431604755039716237e-01
7.683782396763862155e-02
3.607764893908486925e-02
1.300086975260345695e-02
-4.245321535382905881e-02
1.074957891267875193e-01
-3.368933669634093658e-02
3.739571257665726817e-02
-1.012086346802311687e-01
-6.162635518081048536e-02
-1.479895524568778653e-01
5.166118393283970073e-02
-3.095608499574154307e-02
3.395148791152543394e-02
8.941740380278201394e-02
3.026268049021201001e-02
-6.780100607270590773e-02
-8.682074152808295919e-02
-5.203948615698510138e-02
-1.918662272232271593e-02
1.110139787753114532e-01
2.183610770474669893e-02
4.711834146003526097e-02
-4.492640539501412816e-02
8.749290823584855714e-02
7.272341544794394541e-02
-1.038714882040397691e-01
1.450268683652459166e-02
2.079845684408234141e-01
-3.671422473140651538e-02
-1.485447308557543977e-01
-7.484291828415955139e-02
9.719509999989814353e-02
-9.534491193879994497e-02
2.377028843429529470e-02
3.436164763684697310e-02
1.660747262844596284e-01
3.658977724306268769e-05
-1.187282657136239788e-01
1.182080851078165518e-01
2.554090101198602802e-02
1.626995236467473072e-01
-1.159814260366070215e-01
1.160867646880810004e-02
1.870339591876692686e-01
-1.651259825120297564e-01
3.144792738319403952e-02
7.852132579922525835e-02
3.376349238951090875e-02
1.879697806176000019e-01
-6.989233590056227741e-02
-8.335184412005752774e-02
-2.032161582248549203e-01
4.554348828384880560e-02
2.951574625049426664e-02
9.556505011714863662e-02
1.069511927199366837e-02
6.684027815132899397e-02
-3.211839376731966816e-02
-9.411283808933901956e-03
3.198826410623329709e-03
1.564078616095512450e-02
8.317711077209383186e-02
1.077717890758147778e-01
5.245088791465894046e-02
3.456258827789286669e-02
-3.524535616300163154e-02
-1.913933844462789927e-02
5.001270455684932864e-02
6.734851068992851741e-02
6.795091898816883746e-02
9.710366409990332792e-02
-4.905781196923486576e-02
-4.097745315806199627e-03
5.507155675062819222e-02
1.141012271813943678e-02
6.139439017345636046e-02
-4.500030702763765933e-02
5.977614708427920337e-02
4.620414048900906706e-02
4.385602110569287310e-02
-1.062698523281270513e-01
-9.836264516700106431e-02
9.812148185985707094e-02
-1.004349797057718097e-01
1.574468449400625580e-01
6.795347986769029527e-03
-2.771514610162355632e-02
-1.254466242873950588e-01
-2.118043710323870288e-01
1.591418993918386759e-01
5.070993102441197914e-02
9.395880719354014407e-03
1.745845427527480120e-01
4.819682877236497465e-02
-4.879804902682124274e-02
2.291370710271719013e-01
2.393176702159134639e-02
1.937830658691971908e-02
2.532787911571244069e-02
-2.131028785087100280e-02
1.560996086310368486e-02
-1.038134826403144528e-01
-3.565464959582836241e-02
6.432022086302521813e-02
1.274896249717844543e-01
1.184502392345794519e-01
2.799702181157720515e-02
5.882270803428506223e-02
4.965639948955692662e-02
1.031437473813527211e-01
1.198504624649342765e-01
1.868099596965561160e-01
-1.275131492802811239e-01
9.014893307195319394e-02
4.173982866514668738e-02
1.119821580672172578e-01
1.157327582844482478e-01
-3.115734513882198811e-02
1.963882660249685053e-01
4.652740374511708105e-02
-6.687309607815787940e-03
4.127949225960951540e-02
7.734439309398440099e-02
5.019420671317818133e-02
6.207178603728185501e-02
1.648467567954852719e-01
1.199821429029222786e-01
-1.587868138918002714e-01
1.309796461005887369e-01
4.224524050668461948e-03
9.167559332324781013e-03
1.167074607662953872e-01
1.226250266000016159e-01
4.857563738226123445e-02
6.717387516469437714e-02
7.423253075210134444e-02
-9.514129031546988968e-02
1.791128284100372559e-01
-4.989301252011701937e-02
-7.421321380956173719e-02
1.978332110993055379e-02
-1.195225009695257690e-01
4.187878659313790108e-02
4.371940753226856435e-02
3.312590018156906513e-02
-8.595506577847403240e-02
-8.815920262282118947e-02
1.054981772921397970e-01
1.286505871892449360e-01
-9.709214026895916783e-02
-9.956157353724880144e-02
2.744547768608827931e-02
-1.736389505093004562e-02
-4.221159050941041685e-03
-2.220540920583583266e-01
4.444980754684149660e-03
1.384238791190534890e-01
5.108494023833476394e-02
-4.399841556675515575e-02
-6.733877913439081930e-02
-8.890093551573635677e-02
-4.108691960824223388e-02
-6.948786229330244923e-02
-1.366076102615147725e-01
-1.846620355049524431e-01
8.156777783247284863e-02
9.805002566679692222e-02
4.696842623716789011e-02
-1.591540583995728064e-01
1.200364321237524373e-02
2.394204939729694184e-02
-5.676065637082962356e-02
-1.479100657495865390e-01
-1.165521073570317291e-02
1.090236467589285885e-01
2.805066762499307600e-02
-4.651837226411637688e-02
-1.010026932556509910e-01
-8.537937044632959438e-02
5.709212850201206974e-02
3.378446496559247419e-02
9.770540551186808476e-02
-5.308728902614968936e-02
-1.756730958013809074e-01
5.476606357957929105e-02
-4.414431334674139007e-02
2.237289637152375596e-02
-1.908187090603470984e-02
-7.102411551225774888e-02
-1.271942803669711408e-01
-1.329969582078762702e-01
-1.522223229429746083e-01
-2.677639830080768765e-02
3.646405907522622114e-02
-7.611464792824472470e-02
8.451940804555133080e-02
-7.608512778685073887e-04
-1.324216109747314574e-01
-4.384999086826898290e-02
-1.760406158651604824e-01
7.986341479338553151e-02
-9.711031498292649333e-02
-1.018103072730112413e-01
-1.198091590963500791e-01
6.564915292635702115e-02
1.370861774943092116e-02
9.159000028236599297e-03
-7.444308232830519796e-03
2.455426854186712471e-02
-1.736555748793837950e-01
4.049689420075748558e-02
-2.483317067262925601e-02
-1.713269247648911975e-01
-3.300148353582871286e-02
-1.767818447839437090e-01
-1.105231291034580732e-01
-2.555164152165665878e-02
-3.608393386580573126e-02
-1.378226701579297608e-01
-1.732345052756672499e-01
-8.126289268870522109e-02
-9.096943789411381098e-02
-1.033121403869163568e-01
-3.095728686340029276e-02
4.329706224942436212e-03
-8.150040251373853739e-02
-8.579659072070132744e-03
-5.190684622542746096e-02
4.248908007008023874e-02
-1.272424702504646177e-01
-1.008181671322283396e-01
-7.125915965043800107e-03
-1.709882755282378930e-01
-9.834221483392727170e-02
1.607180279395928335e-01
1.093886117467422064e-01
-3.572499978990618941e-02
-4.409893358063478319e-02
-6.687598017858702171e-02
1.973320406659062956e-02
-2.390035088843063885e-02
1.437716821800672229e-01
1.279535878744900851e-02
-7.377062917809680542e-02
-1.742803837408092027e-01
-1.734362760515781587e-01
3.961807853276559654e-02
-1.006190074438311540e-03
1.825594981716998971e-03
-3.439910272862814478e-02
-2.848479065707591740e-02
-9.412825266621158192e-04
-3.764727188936639601e-02
-8.763789397734919606e-02
-1.399883131218514487e-01
-1.049124482639586103e-01
-3.553778316728942177e-01
-1.210661251456407045e-01
-1.220992824735452481e-01
-1.133022902854450564e-01
-2.149810572552173504e-01
-2.875299475063444188e-01
-2.178035143286787267e-01
-1.362164563518042659e-01
-1.803644702291677671e-01
1.338510088501888677e-02
-2.436459390769215305e-01
-1.891508118595679744e-01
-2.970558792208595131e-02
-1.969188360297953189e-01
-5.159940869321529705e-02
-6.017522261340373102e-02
-1.137704383028071420e-01
-7.921748336638696764e-02
-1.977498922269430581e-01
-2.198701799179453298e-01
-1.879502712420210997e-01
-5.651683005345230562e-03
-2.299225116159932215e-04
-1.961998620374895141e-01
-2.103214869379967655e-01
-2.407472738985246552e-01
-1.471057272559403717e-01
-2.617991278777502262e-01
-1.181771462818074492e-01
-1.431556089938850439e-02
4.718946492678811715e-03
-1.295522852775629896e-01
-1.121582703266564424e-01
-7.659611465651119944e-02
-6.364621587847302253e-02
-1.708089652062023400e-01
-2.946435243518966685e-01
-2.263333459375626577e-01
-9.233129859425814878e-02
-7.547349840072661853e-02
-1.887458372677439378e-01
6.830163558536371526e-02
-1.068893876450629082e-01
-1.764389067395422672e-01
-1.521789815046313277e-01
-9.895064817557824854e-02
9.278035565144808483e-02
-2.667526061305870444e-01
-1.918658139118606942e-01
9.162191652143734932e-03
-1.329918796143813864e-01
-3.063733916094945608e-01
-5.724471135717918574e-02
-1.945400758687586273e-01
-1.891139824782707979e-01
-1.242315154635584146e-01
-1.145034151452165305e-01
1.400543284406673139e-02
-2.607215027435887955e-01
-2.274415008281346906e-01
-2.462153693560415191e-01
-2.251651430359958017e-01
-2.060960742397554279e-01
-8.242585301600369174e-02
-1.560732720250153360e-01
-6.519692087242387468e-02
-1.991367081665842420e-01
-3.066805758709803542e-01
-1.755843496874773257e-01
-1.936437325282366617e-01
-4.353536338398820288e-02
-1.436514413286092418e-01
-1.201224286532334568e-01
-1.975854713674749796e-01
-1.394036063636662770e-01
-1.731017978071309471e-01
-1.368148793091670534e-01
-1.645822820336341197e-01
-1.609223872650633047e-01
-5.298601945339375535e-02
-9.866540598925407912e-02
-4.740149941411406914e-02
-1.648313975087069005e-01
-1.651963082791689866e-02
-3.305987999706757052e-01
6.949884658231512968e-02
6.844087016216893193e-02
-1.357498096819885480e-01
-1.462931523560603853e-01
-1.408693343736001080e-01
-7.621033577375560530e-02
-2.447909081713652291e-01
-3.001745773614893781e-02
-3.014451069149081675e-01
-1.395459489429324018e-01
-2.065401509013563980e-02
1.654382082768521972e-02
-1.284420437391607661e-01
-2.068045800085112074e-01
6.874703194524377226e-02
-2.690795903531878475e-01
-2.135550684541373256e-01
-2.327227494042942435e-01
-2.700958756079695489e-01
3.436660708343227538e-02
-1.752549664528810780e-01
-5.471014760466475640e-02
-1.615822141544419888e-01
-1.376141921848833272e-01
-9.679259045345177392e-02
-2.097090072448609954e-01
-1.639489830782473734e-01
-1.537230582343401819e-01
-2.096659213488678286e-01
-1.118375055051191308e-01
-2.803231573081167993e-01
-1.387072639070462687e-01
1.452215850799376887e-02
-1.689203676949338206e-01
-1.939108376855770421e-01
-2.023138608465656629e-01
-3.321303595162197753e-01
-1.137212162806787996e-01
-1.284925509691392798e-01
-5.546661002734581264e-02
-1.703082210231215976e-01
-1.038257788890797617e-01
-1.235455764179388544e-01
-8.129154466817871405e-02
-6.440935134600740339e-03
1.257533848833509472e-02
-1.014077959787497152e-01
-6.514274737676754856e-02
-8.674838681435623200e-02
-7.962904015861968499e-02
-1.900971544516874834e-01
-9.232550538107177351e-02
-9.246288457556978146e-02
-1.564629487115579143e-01
-2.819783420731470924e-01
-1.584459477051866627e-01
-6.670949573029698321e-02
-2.313476359469764446e-02
-4.924240383667197879e-02
-1.174639574941468562e-01
-9.321323772776636540e-02
-1.290052836583514551e-01
1.157446319945869828e-01
-1.853212452650217223e-01
-9.951956391524878487e-02
-1.143778576607774183e-01
2.971426162173538416e-02
-1.131563643230711486e-01
-8.386657955114447394e-02
-4.073588669058683664e-02
-5.955116763689552450e-02
-8.303981866508616805e-02
-1.447364307667133587e-01
-2.292951566420409759e-01
-9.472040340503626310e-02
-3.650665757473479933e-02
-2.906118885103031388e-02
-2.623085142204192172e-02
-7.119132939481294386e-02
-7.421391473489569179e-02
-5.446038164559972167e-02
-6.903170254911615566e-02
-2.088489131712104041e-01
-6.294163646536543588e-02
-1.652035766704808006e-01
-7.972686342099223611e-02
-2.486636700299740543e-01
-3.050291277365689835e-01
-3.473604667139541108e-02
-2.227207692794840044e-01
-9.077135414463731455e-02
-1.012351809112778250e-01
-1.988562479624447418e-02
1.101597872953006679e-01
-2.058171825787664388e-01
1.139323221161543838e-02
7.035972797164855540e-03
-4.121668560167249945e-02
-6.125898008411893164e-02
-1.774538219694938856e-01
-8.431794265275337208e-02
-1.398536068585959358e-01
-6.860886379869736429e-02
-1.999929217100629986e-01
-1.230757663547412811e-01
-2.960563087607435695e-01
-2.772645182047185630e-02
-7.364436845307985313e-02
6.504667340795480812e-02
-1.793910258170699767e-01
-1.694064298836913951e-01
-3.659378533984328132e-03
-1.514235738493871775e-01
-1.620241773092477855e-01
-1.505952647963652857e-01
-4.613916578552650083e-02
-1.353643503009064331e-01
-1.329317371189034924e-01
-6.020278830981724838e-02
-2.056316253994327214e-01
5.239863312770950271e-02
-8.422285552567998490e-02
-3.460043512881170319e-02
-2.840258285366874524e-01
-1.043893161156231736e-01
-1.383332559335477552e-01
-1.972278995307951144e-01
-1.737002417454149711e-02
-1.277480846290613425e-01
1.235039268338277048e-02
-1.576727233674633799e-01
-9.157575353680477703e-02
-1.543500320487331545e-01
-2.189557090797324135e-01
1.123744501784379873e-01
-4.174947894048162793e-03
1.848057956832467041e-01
2.247784402084204713e-02
-6.460344766040632125e-02
3.287260974601249192e-02
-1.866137124902637889e-01
-1.805196408138765862e-01
4.654987780311100470e-02
-7.178476480602394294e-02
2.478480804639216981e-02
-1.581803327140783866e-01
-7.332312021143141956e-02
-1.546315369949604335e-01
-1.939140544465585148e-01
-8.387182338770682311e-02
-7.352908382213495242e-02
-3.813890908783541811e-03
-1.358745213460172407e-01
-1.972447389347875280e-01
-1.373242503861201169e-01
2.049947375438066800e-03
-1.801810033353111462e-01
-6.329974370800728334e-02
-7.941062173524057743e-02
-4.874526593502752358e-02
1.967908447478390888e-01
-8.904388515827792172e-02
-3.522418309979090389e-02
-1.795277052461477507e-02
-8.259008378190783872e-02
-1.387808811886644400e-01
-1.067276803030026561e-01
-4.805380374943879485e-03
-5.093958122178501857e-02
-3.520641242060509879e-02
-5.382136629890945517e-02
-1.274327431699250404e-02
1.233555889785477866e-01
-6.370052966678718676e-02
-1.280949535729321298e-02
-5.062341723733973509e-02
2.049922080364506294e-01
-1.605271786914084786e-01
-1.003902528512129189e-01
-4.744991734871029099e-02
6.756131430519876982e-03
-1.883715610364325166e-01
4.099948254981185952e-02
4.733406052137804215e-02
4.679940131026737692e-03
-1.757598198270014789e-02
-1.404400151103590566e-01
-8.260782447446399224e-02
-5.748888771764847777e-02
1.049437359064861186e-01
5.676540993574654553e-02
4.362856687845546172e-02
-4.937251916228666687e-02
-1.015193149367384362e-01
-5.502333359629905940e-02
-5.642323676564449386e-02
-6.321657909705119538e-02
-1.253732583158742586e-01
-1.369530896534606745e-01
-1.863429933236389890e-01
4.054405510363582460e-02
2.316524016113383905e-02
1.527137110079291871e-01
3.433788128506852413e-03
-1.082695167323661639e-01
-1.190664126609989881e-01
-6.374209553993337440e-02
4.048041955310341389e-02
1.031516244326479217e-02
1.700624110913821763e-02
-1.586261619000848555e-01
-1.931922772520878462e-01
-8.989609782137521210e-02
-8.055084405089077415e-03
-3.165455824937691287e-01
-2.201976053700449854e-01
-3.693822317902807628e-02
6.228158456748601746e-02
-9.691522041974509616e-02
1.517753472257909464e-01
-1.741249091091798540e-01
-1.295032390358288044e-01
-1.052827398603085746e-01
-2.197788880427699928e-03
-9.611366399021757656e-02
-5.881842011916268292e-02
-3.531694337781780824e-02
-4.765150928904357541e-02
4.206451710830422241e-02
-8.288983845186262411e-02
1.071779472156245139e-02
5.294693203209196314e-02
3.395075221613822608e-02
-1.866941797271642611e-01
-2.507038289153333890e-02
-1.706973530747545598e-01
1.583637037551080262e-01
6.271167216571187086e-02
-1.731130547452718327e-01
-1.555740055845487024e-01
-1.729870683207487478e-02
2.191056609636448174e-02
8.258254042151016994e-02
2.480841340886535268e-02
1.516093793179311942e-02
-1.050474695518798102e-01
1.439021948903395492e-02
-1.260506065366580608e-01
-3.636686890164291669e-02
1.136036556504710186e-02
-9.954548922805464550e-02
1.117569750863607603e-01
4.018289704691718062e-02
1.777180527459679138e-01
3.200260167199774075e-02
-7.909510914483779132e-02
-5.359446861278528706e-02
9.345493386092461330e-02
7.137024598261383634e-02
-5.727805274017624959e-02
9.150967037347008948e-02
1.707087481659794459e-01
1.250520378535905086e-01
-1.727236864526748850e-02
-1.201839213657472649e-01
1.471434848128218009e-01
-6.796412587124790738e-02
-2.203224156998743327e-02
7.418124484126872864e-02
-1.030745408505011340e-01
-9.700297005055480426e-02
4.210743247648964134e-03
2.712041354564560802e-02
1.600812673246978374e-02
7.231534599622750636e-02
-5.845982209788640194e-02
7.963950954156619189e-02
2.635144781959025337e-02
-5.561252932566205717e-03
-4.315681296336197625e-02
6.043940926436753951e-03
1.508001835962207750e-02
3.555734195889217325e-02
1.381665246187243345e-01
7.019512994417871632e-02
-7.651138199536100526e-02
-1.638221747457653185e-02
-1.359579080714045929e-01
-4.278766804906549565e-02
-1.524243397653829712e-01
1.664758346358827940e-02
2.775353403646030337e-02
-3.816027570090861631e-02
4.416245648501885418e-02
-5.779172201300924322e-02
-1.456898022458129882e-01
-6.269974054793319394e-03
1.906395603091322333e-02
-1.836169200691165765e-02
-2.122897352961823358e-01
3.164558911400200403e-02
-9.982967997491709600e-03
1.782139480123063335e-01
1.255690465859218008e-01
-2.660788558417425537e-02
1.288760893049421541e-01
-6.309359978489510745e-02
1.565648143006937165e-01
7.377078450005028487e-03
-1.103535276255108999e-01
1.066692606595111004e-01
1.140559383805128946e-01
1.205757330510309200e-01
-6.971165035456670933e-02
-3.390622404315717792e-02
-6.535450280957884328e-02
8.602239484438956030e-02
1.200860538019246221e-01
4.506058465051526740e-02
7.880036196860814093e-03
-7.622253486131592981e-02
-3.355177846318303791e-02
-4.984887863570283684e-02
-1.064063082464196536e-01
1.358972667593728312e-01
7.147739814925699320e-02
4.514523631944277610e-03
-1.754348309289429086e-01
2.467918473479181751e-01
1.834835997354223799e-02
-1.501928216329216116e-02
1.470922032776766364e-01
1.222241643668967592e-01
-1.288891598253392723e-01
3.863495371683141333e-02
-4.972177027983407105e-02
-5.839274142757470108e-03
1.759402816164231526e-02
1.456026100363584305e-02
-8.517510263807931414e-02
-1.941060393366149661e-01
6.725654194133467989e-02
-1.203486032280524226e-01
3.211382108955194298e-02
-3.770506199949320153e-02
-9.634879813882059330e-02
-5.010497764376561913e-02
3.421368738570040868e-02
-1.305275057144906267e-03
1.112946061692954847e-01
-5.368775981073730524e-02
-1.898150934213521310e-02
-4.464386026405092744e-01
-2.046863520408658543e-01
1.994858042226590189e-01
-6.245296112060158555e-02
-7.399230694215525039e-02
-1.481669377328331816e-01
1.532392841559393759e-01
-2.201707622370504547e-01
-6.398811310813784514e-02
-5.882547880996359668e-02
-1.358145083028315381e-01
8.939936138137997979e-02
-7.419970122949293145e-02
-2.354114916869711263e-02
4.117329959940895651e-02
5.371571933747624344e-02
-4.680862236938527002e-03
-6.785076441232849864e-02
-7.077700703028078077e-02
1.675203787334908490e-01
-8.650343466004756232e-02
-1.679365512205308886e-01
-5.093810951800211567e-02
-2.702648825620923567e-02
-2.509157646838629518e-01
-1.140941159419237537e-02
8.355451328028638824e-02
-1.334522794062073803e-01
-2.760114716139165925e-01
-4.183503196808136676e-02
-7.075711475239904007e-03
-1.356899000867408667e-01
1.312597881552407253e-01
-1.329993103339937865e-01
-2.279484252501178254e-01
-5.959341422392196164e-02
6.665212101743435077e-03
-1.073334285479365102e-01
-8.060867805874957770e-02
-1.024845219705030341e-01
-1.537004379761610084e-01
-6.892350626632552657e-02
1.461393232314318613e-01
-2.217713775133617338e-01
-1.557119244045065687e-01
-5.568175701762240193e-02
-6.903187118731834993e-02
1.314844149743539525e-01
1.301109040977130871e-01
-1.244349656319146402e-01
3.938531802785708719e-02
-8.497007797568822962e-02
-1.035864050004645653e-01
-1.702454341701210294e-01
5.518153389646832108e-02
-1.112857322748846654e-02
-1.074010578006704547e-01
-3.181802430879090721e-03
-1.724464681955528928e-04
-1.608202275921722380e-01
-6.928905592556273974e-02
-8.671714263309160398e-02
2.450976206327665566e-02
-1.444842185828432157e-01
-3.952132354606867626e-01
-1.080548136763296863e-01
-3.803600864708253648e-01
-2.121144850364270126e-02
-1.240767724469569455e-01
-7.777469045874378911e-04
-1.108288825242034759e-01
-2.815842064531840633e-02
-1.576083315337003243e-01
-1.957606779773333749e-01
-6.708249276215726142e-02
-1.315477409172587930e-01
-6.376303015712035671e-02
-1.519520520107457522e-02
-6.602656579556402672e-02
-1.758731584818608307e-01
-4.101177570468818312e-02
-2.536650698985234639e-02
-1.689049253712451501e-02
-6.489748303856861592e-03
-7.858354705958534026e-02
-1.245014626143081393e-01
-3.428067734739325134e-01
-8.579786431295900739e-02
6.662417806864219527e-02
-6.979089525324441712e-02
2.078659590892187603e-01
3.285929513623630366e-02
-8.339588563207495087e-02
-1.310620886623585502e-01
-8.723734349143193179e-02
-4.537995709286771900e-02
-1.265053737824603508e-01
3.051240303152264605e-02
-9.888129811750992482e-02
-1.398052826436353147e-01
-8.467474692847888618e-02
7.142152694279224612e-02
-6.262964664640116585e-02
7.399142161689779840e-02
-5.723127254448168860e-02
1.288160405732211022e-01
-1.079885856749875916e-01
-6.878186792428236940e-02
-1.908863769381020370e-01
-4.362960580729616233e-02
-9.055030582356209112e-02
-6.535034498831389371e-02
2.110084555914956139e-01
-1.624743382509371281e-01
6.856003973779829785e-02
-1.604504762088370950e-01
-6.444486725900309965e-02
-1.542525830952859445e-01
-5.123276295504107514e-02
-2.734280449476245156e-02
-6.687303923343974887e-02
1.641040670071143848e-01
5.666817748582196439e-03
-9.217540615151899319e-02
4.740623074537233389e-02
-1.863268728004975894e-01
-1.546173105503088896e-02
-1.698510195972616488e-01
1.668735708829545070e-02
-1.198265736549428417e-01
-1.940306708797938651e-01
-6.681629503834295158e-02
3.521747537026373442e-02
-1.598933669956468795e-01
-6.537189353778194434e-02
4.281029841944156838e-02
-8.323187183149767521e-02
-2.350027806143296927e-01
-3.010622198142751116e-01
6.324029102260374235e-02
-1.169315945113419547e-01
-2.548646185297683275e-01
-1.033145696409382697e-01
-1.785024388004468887e-01
6.166871615116356273e-03
-1.233707962018296272e-01
5.846969803215537956e-03
1.101914281756834063e-01
2.485723662969704928e-02
6.922092854760440728e-02
-8.982123646208846042e-04
-1.080621986435450488e-01
8.012512003426715268e-02
-8.283824446540372088e-02
8.490795744974173609e-02
6.522858899165036306e-02
-8.914115941942324373e-02
-1.860026637451445974e-01
-2.314772553871829175e-01
-2.849929787957449223e-01
-2.005922012178554537e-01
-5.108699477093457154e-03
-3.620036471809341405e-01
-1.197552460744798902e-01
-9.958183282990643037e-02
-4.302477991143995734e-02
-2.261744257800671429e-03
-2.228312258162283843e-01
-1.053442531229165369e-01
-3.832016352430264033e-02
-1.069510673342380369e-01
-1.244907416120650812e-01
-8.460378061833846372e-03
9.512487395328155654e-03
9.655330577244179702e-02
-1.019287751810029202e-01
-8.247382739233632964e-02
-1.221166377899695760e-01
-1.328114589072772189e-01
-1.377013484872422477e-01
-8.920065623872662497e-02
-1.414490110656375088e-01
-4.491825733764341633e-02
7.598587160276648253e-03
-1.644328401304326337e-02
-7.193310252070651833e-02
-4.038517164900112810e-02
-6.820625633268019572e-02
-4.967446357060171375e-02
9.869830354034717090e-02
-7.561699716294621731e-02
-1.090810007523691921e-01
5.862925040289525963e-02
-1.356459844819623726e-03
1.511626578965930556e-01
-1.173157563953473870e-01
-9.150465618324493677e-02
2.206898358772300256e-02
-1.183615210022232085e-02
-2.544384111254751613e-01
8.651335304455821940e-02
2.565512147414709607e-02
-1.135385234404284183e-01
1.785807896242769255e-02
-2.181879617996742293e-01
-9.506728636031910873e-02
-6.147706911839389415e-02
6.891632608473249877e-02
4.538651970364918076e-02
-6.652434559134667857e-02
-1.294833502410607240e-01
7.754182279310672943e-02
-1.297780437404881526e-01
3.196162595114696720e-02
4.941013135075988244e-02
1.875678935155387639e-01
-2.723068892712762062e-02
3.163421179365762115e-02
9.226925017323880929e-02
1.789711687238116911e-01
7.062899050559326430e-02
-1.888010232758986079e-02
4.495709993953761474e-02
-1.572058891448298301e-01
1.779597270828478239e-01
-1.126970958137497314e-01
1.103821244573919592e-02
1.567658061858802077e-01
5.093244762801648479e-02
7.420296839737312855e-02
4.174487614338574099e-02
-1.102313901067454721e-01
6.624195379744519940e-02
2.545586651700953648e-02
-7.133585383002527536e-02
9.440994309924520544e-02
2.349232030358110179e-01
1.081959357772200037e-01
6.364916545552062876e-02
-7.436837727928566344e-02
-8.041836162465497428e-02
5.923952952843494074e-02
1.155380378942528624e-01
5.390436607891477272e-02
-3.657691651122683268e-02
1.109780543460278379e-01
4.179704593598271983e-02
-3.964019482121065169e-02
7.970101278977217985e-02
8.319408293719920966e-02
-7.189648842373864979e-02
2.143557023106098247e-01
-1.078543555537238019e-01
-7.181667490289064815e-02
1.706320709090027865e-01
1.999301002982041553e-02
4.498267716059495963e-02
8.082249326317660076e-02
-4.924925058929749411e-02
-5.579595689425533717e-02
-4.189528367459442737e-02
2.183662528963261906e-01
2.370526114621071719e-03
2.381383077438045323e-02
-8.468628743067087641e-03
-1.536882566780281741e-02
5.433660670472265086e-02
-1.472668690334215102e-01
2.632696436424636702e-02
-6.634917974444182187e-02
3.564684289425124053e-02
1.945794287539827638e-01
8.411598605083477065e-02
6.385561123514903181e-02
1.750706140712383896e-01
4.962169916434696487e-02
2.164196325615700203e-02
6.589736473004691175e-02
1.201891862491206303e-01
2.874438032375408250e-02
8.404015845560250386e-02
9.206000983936250825e-02
9.442740028710400191e-02
1.376942167208246581e-01
-1.100352264224221943e-02
1.092557424689675621e-01
9.597958857854943515e-02
1.202988508494280268e-01
2.552657449451066138e-02
1.419557908412176772e-01
8.807908965823292580e-03
9.704706888899687633e-02
8.064426486506075242e-02
2.565513354563548343e-01
-3.065520701198540601e-02
1.201436250066966055e-01
9.137790674390987300e-02
1.411229291171587352e-01
9.281140278293523171e-02
2.146627911963248751e-03
5.502719645050881125e-02
4.229806749122600601e-02
2.410940408949481528e-01
1.681823716724230589e-01
1.960734896015907044e-02
1.538533413848412745e-01
7.872252573253465946e-02
2.383556890156518851e-02
9.427879264196245557e-02
2.976908402121943714e-02
6.539604073847542220e-02
1.418666329199809728e-01
6.922392976084634775e-02
2.260200657466990282e-01
-6.741869210737508333e-02
1.405697358277405440e-01
2.239622256849269910e-01
1.511532052555954464e-01
1.234424270189078271e-01
4.423822879015937987e-02
1.093131698541266322e-01
5.364338451868007340e-02
6.061926556854622256e-02
1.487873772285041030e-01
1.605931627336590617e-01
5.032129648706845648e-02
2.209607998469564211e-02
1.193380336524870050e-01
1.947046836093064837e-01
8.504653332634272422e-02
1.107616853790425321e-01
-7.616495924801107431e-02
1.867511897126916953e-01
4.097781947674140890e-02
4.157857574935137218e-02
1.654553614046808396e-01
9.514223542884879536e-02
1.085215898862348927e-01
-5.812679547089371485e-02
1.234292755687682736e-01
1.983102902768982823e-01
1.688219168799384995e-01
1.674349481383599972e-02
1.339258575052212075e-01
1.997148428705549372e-01
4.889344995078730161e-02
3.238800208901522482e-02
-3.476417844692634984e-02
6.230131845851340222e-02
1.407501609638379947e-01
2.710495215168488015e-01
1.262717202196062261e-01
3.162053591825849108e-01
1.406445028611819914e-01
7.321369095817019390e-02
3.825985700705560044e-03
-3.324149312668218254e-02
-5.841515131874992772e-02
1.555502370451489758e-01
1.518353981817335829e-01
1.791984900643437684e-01
-1.067634585796689572e-02
1.756710339333135695e-01
1.859328150324210949e-01
1.008218397525228599e-01
-6.458735270851662102e-02
1.548885342305878488e-01
8.832538518419964790e-02
3.818497876855814210e-02
1.643228466936590415e-01
-3.844518741741450446e-02
8.992377367821871581e-02
-3.898359047784447085e-02
3.073794066822588267e-02
1.901321887526584431e-01
-6.234795169107740839e-04
1.553472262017044914e-01
1.312270728725995761e-01
4.458758397469248652e-02
1.718332543984323613e-01
-3.814017619941736936e-02
1.352220632300453751e-01
1.012086468305958831e-01
-2.640010415847152646e-03
1.306960553122559487e-01
-5.223790496766045344e-02
2.580352470598144543e-01
1.429787514852161878e-01
-4.210537781861963674e-02
-2.339236007742771101e-02
7.681456682981152584e-02
8.238047972801111618e-02
1.395482131928692526e-01
1.954537797022162793e-01
7.795163948899179462e-02
-3.276230488805787627e-02
2.079558352522686004e-01
1.039289397126089559e-01
2.133051256014171781e-01
5.808039732001978733e-02
9.446564314669268769e-02
2.507178567213289577e-01
1.073653369214593867e-01
3.908125375765243714e-02
1.794568350173666657e-02
2.771971783442008785e-01
3.017906864770946163e-01
1.159569470695792463e-02
1.452483412007083419e-01
4.494728339330122946e-03
1.435778056573921643e-02
2.220782831752309561e-01
1.336169819588493568e-01
1.564884133832867008e-01
1.691271092998459513e-01
1.962035604594897509e-01
1.388945167043104945e-01
9.000654948682204615e-02
9.190991018849392624e-02
7.944387264123253800e-02
2.992350986660060816e-02
2.828666909049077152e-02
7.713526375259394108e-02
1.501796164022297653e-01
2.226368529195209001e-01
1.130248766262750663e-02
-7.138400983199090326e-03
2.316682132922678605e-01
1.107999177526893253e-01
1.010988287739624375e-01
5.767454928347971049e-02
1.496785006374641569e-01
8.373045108875212805e-02
6.735450178561928902e-02
4.426308154555365360e-02
9.377183806354172368e-02
-7.445879837030715265e-02
4.146372899903137677e-02
-4.232313257770018572e-02
-4.323480615199754191e-03
3.282642247201112973e-01
2.040718862232609176e-01
1.968200767137356921e-02
4.891069289226555178e-02
-3.888476675049606923e-02
2.756994382797196830e-02
8.143703670829807728e-02
2.959058989074755952e-01
-3.673594934322365474e-02
7.506144204131581787e-02
1.948665322879258519e-02
-1.874058542100784652e-01
1.003359657444757996e-01
1.260311546137685701e-01
-7.540628063106423473e-02
1.026898568958520795e-02
2.798113370115299856e-02
6.118376556406150690e-02
5.999010103405749000e-02
3.203609538136945045e-02
1.012414806573378318e-01
1.844511251523427847e-02
4.131181821045484120e-02
-4.024534652006246660e-02
3.182996266037503574e-02
5.565576123156715238e-02
8.156537295668742082e-02
2.613242191452885485e-02
1.530262197939801297e-02
-6.313178690201523557e-02
1.236267425027139794e-01
-8.489213075113462292e-02
8.256924967499804091e-02
1.089369706958004391e-01
1.802128109649898946e-02
-1.427080246375579675e-01
-5.610826542647830151e-02
-9.483532548034228488e-03
2.794140738961971293e-02
-4.504428395776746696e-02
-9.068526664901013085e-03
2.478329999570529352e-01
2.274097510572349254e-03
-2.958914927781332999e-02
-1.180619317552416836e-01
2.055640541751635186e-01
-5.832576340275143906e-02
1.081207147876739744e-01
6.190521936665544650e-02
-4.234743805178083076e-02
1.132848681099262178e-01
-9.727226536329980355e-02
-1.363498398843001613e-01
-2.431723886499253806e-01
3.374036589993778534e-02
-1.412816198999282923e-02
-7.981260428856862266e-02
-8.227999696326064594e-02
5.010871724126482810e-03
5.158190065994568098e-04
1.001641154023736636e-02
7.763777749785889803e-02
1.280617880670960329e-02
3.423010264333329472e-02
4.387876184799436446e-02
-1.172352789638734377e-01
4.816588946264088039e-02
-7.352399973144704837e-02
4.689644309580601883e-02
9.510517373777220562e-02
-1.551272883967781402e-01
-9.991990646297578549e-02
-2.024643005164052378e-01
-1.350518454834102045e-01
-6.976123205184945296e-03
-2.131038125854681220e-02
1.004388985471990903e-01
1.105863954074750993e-01
2.087477470059663776e-01
1.487185089879687339e-01
5.448747873524707047e-02
1.995136091426767400e-01
-3.632412612941558760e-02
-1.395175383074537812e-01
5.489777079370961738e-02
5.511274534730332963e-02
1.189425819186576555e-01
2.463556288492618762e-01
1.032050495758188302e-01
6.168807559435793980e-02
1.657510980362118455e-02
6.992235455095253960e-02
5.838686747044867509e-02
2.797270795715279049e-02
2.028760764393830740e-01
-9.088539649095446482e-02
8.961719188103885181e-02
1.749908422248168116e-01
1.986798914237064839e-01
1.532303857374773259e-01
3.882164693319566373e-01
1.339270466938598803e-01
2.370023345442306417e-01
4.544753146865734145e-02
7.126378710406990058e-02
1.233693821614506581e-01
1.787569679475211615e-01
1.404545684689983420e-01
5.504588667885939451e-02
2.206507420958010168e-01
-9.751572273722690365e-02
2.621508654388585852e-02
3.031771131655981374e-02
8.500023481186945451e-02
2.412931130068796670e-01
1.390729944982721511e-01
-9.377222541299497227e-02
1.705216597435388337e-02
-4.476635508881904139e-03
2.595711306462176182e-01
-1.017862117914584280e-01
1.676588946455543072e-01
2.137685800361969757e-01
2.479669207119604146e-01
-7.611176765675886635e-02
2.471792175008597492e-01
-5.844059617293310624e-03
3.484953662454472467e-01
2.553280751915603664e-01
6.544901209697805665e-03
-1.546447815994215491e-01
-7.463138780183828369e-02
2.788460560027050672e-01
5.610731964252246157e-02
6.774946512754452532e-02
9.946968909635842127e-02
1.363833449503003559e-01
-6.787631005830299658e-02
1.256880068398191497e-01
6.627788157306616079e-02
1.005465357140399724e-01
4.952572308238776394e-02
1.321321408391376295e-01
5.433574012827866589e-02
-1.177474786076758428e-01
4.729811648183711303e-02
4.924148290793829708e-03
1.065980486045650932e-01
1.373514994923106525e-01
-3.986913530245611570e-02
1.668569890252492860e-02
-2.081201417970475476e-01
-1.360880451810872194e-01
3.234726158693310150e-02
1.361169418138623646e-02
-1.417985407213498694e-01
1.062248821474110899e-01
-1.135788997017293800e-03
-2.196022720062928979e-01
-6.570583026350439171e-02
6.567867093355844559e-03
1.097174594316516621e-01
2.767592551253454311e-02
1.523539187683729205e-03
-1.403684206210659702e-01
1.327419232822869277e-01
1.945532966028895305e-01
-1.204980824505430814e-01
5.831185180620019476e-02
-1.455863462571085620e-01
8.120922780495691551e-02
-2.845447574912433608e-01
-8.151169044317034540e-02
-1.234516314711496948e-01
2.331661860409732154e-02
8.003967196394901062e-02
-3.160610415291966596e-02
9.843456930535594840e-02
1.180393396379617876e-01
-8.655823518793097360e-02
9.622975366336588426e-03
-1.709341264271281025e-01
-1.475499324769335707e-01
-2.073937286176247563e-01
-3.327942216699560085e-02
-1.026366520847134950e-02
-1.993153634870965529e-01
-1.089981260889625186e-01
-7.634056731894572033e-03
-6.087924969954959520e-02
2.499579925970427802e-02
-2.715830605179899160e-01
-1.790621276627932801e-01
7.671819971502234770e-02
-2.739386147204724287e-01
-6.708743752121794184e-03
-2.562588655696908524e-01
-1.437502635387992445e-01
-2.939914004913995460e-01
-7.426663552117028499e-02
-1.680284872007487273e-01
-1.368406996010168852e-01
-1.335731645249610688e-01
-1.474034733273472952e-01
8.075599491005203134e-02
8.703530882274447544e-02
-1.207739331163088931e-01
-7.028465771015772467e-02
4.444722848761760436e-02
-1.550755998397473356e-01
1.925692842215808234e-02
-1.176488663194029671e-01
-7.107109209376602510e-02
-1.024826138169320361e-01
-1.430869695607685232e-01
-1.946216149720826905e-01
-1.976421218111978628e-01
-2.373341486788142773e-01
-1.683462030457988368e-01
-3.725262048587861807e-01
-1.381411017378764983e-01
-1.539388178351335790e-01
-5.725580065466473467e-02
3.489736973852168578e-02
3.701541566825351792e-02
-2.352157627827167544e-02
-6.497648987486522032e-02
-1.788336435823985326e-01
-1.076944732436825418e-02
1.901146747426112893e-01
-5.492143564903474370e-03
-2.703465900415798727e-03
-3.730953006975735314e-02
1.035529459838393368e-02
4.921175656022629130e-02
-1.064375266602510389e-01
-5.277917487263762003e-02
-8.826144060470625385e-02
-1.079043758952032694e-01
-1.577595394290766395e-01
-8.756159139092019317e-02
-2.059426742218041853e-02
-1.702014083980265546e-01
-1.167359069016948164e-01
-5.385633283997922488e-02
-1.631885175239071450e-01
-1.918177382414507359e-01
-2.423494849011946506e-01
-1.422991253840607540e-01
4.483419356243246306e-02
4.748835611015239655e-02
-1.666617222431701073e-01
-8.780797980929880286e-02
-3.068090870069938858e-01
-6.613441209272834242e-02
-5.489673987827514007e-02
-1.525774817693365537e-01
-4.467538822038091134e-02
2.582472692912615372e-02
-1.717466141566627302e-01
-2.380440180935476657e-02
-2.630930409492208688e-01
3.448828546376161985e-02
8.026266394643395696e-02
-2.049417052609359136e-01
-1.847133871413143280e-01
1.145441550909449269e-01
-3.167828544387518708e-01
5.889000176146517995e-02
-1.751530520840604843e-01
-2.758705546059362912e-01
-1.313323244030018544e-01
-3.983681987055933682e-01
-2.985909139557963582e-02
-2.072741935036178929e-01
-2.687446101805504028e-01
-1.585495931454795060e-01
-2.161184773887782004e-03
-2.294101893569306938e-01
-1.098796550536983996e-01
-2.601363256852771144e-01
-2.870281538444133251e-01
6.125570151000597069e-02
-3.406082236214846848e-01
-5.312255861196915618e-02
-3.178850800179843783e-01
-3.234634287813000775e-01
-2.285753040212469278e-01
-1.007360236217157978e-01
-1.742125667731962424e-01
-1.590022001058457313e-01
-6.646415214291624685e-02
-8.911948925746750183e-02
-2.521917756591057214e-01
-2.706885822755953352e-01
-2.017634221290484087e-01
-1.359082838407063287e-01
-1.227148396311713158e-01
-9.064160415081840005e-02
-1.751170192066435205e-01
-1.534680905824379882e-01
-1.182488478257544412e-01
-9.007010336491279301e-02
-8.166737311698163415e-02
-3.253159650431997618e-01
-4.166875415714780817e-01
-1.193992866130020869e-01
-2.368337126779075652e-01
-1.949985051116670531e-01
-5.454149086216387304e-02
-2.711118279902501871e-01
-1.821962795560989889e-01
-6.437286044986272049e-02
3.602076923244657697e-02
-2.074283567693126773e-01
-2.832540017561029771e-02
-1.923965166618127332e-01
-1.108004512463509755e-01
-1.720803292728849965e-01
-1.423609237842218822e-01
8.180228517943397004e-02
-1.273778187369717652e-01
-1.183432757150076897e-01
-2.867894970898991480e-01
-1.923630798664950278e-02
-1.455269843672279961e-03
-4.683426863146241542e-02
-2.474234153495734334e-01
-4.178050508635470783e-01
-1.949469987893940118e-02
-7.795005008562036486e-02
-7.954752292062770846e-02
-2.681235669528670429e-01
-2.419007488005932571e-01
-1.333238364894743511e-01
-7.554189424169933942e-02
-2.137732177456305449e-01
4.920913988760568930e-02
3.134658359973320763e-01
-1.548006782520025826e-01
-4.871198778647126137e-02
-2.875612453891601694e-01
-1.541503900120366199e-01
-2.850182028426724926e-02
-2.112656111636907266e-02
-2.868914184498269626e-01
-1.361655609749722884e-01
-9.006479647416103240e-02
-1.175409881609024570e-01
-1.799734779834028520e-01
3.602727012742206608e-02
-2.370770595749979448e-01
1.625791014442471150e-01
9.583941068103932204e-02
-1.153197333539251242e-03
-2.732927548618763747e-01
-1.583267140404888973e-01
-1.248345925410869889e-01
-1.297706584438307054e-01
-1.730634723725297808e-01
-1.172861706339409643e-01
-9.395699168765955789e-02
-1.082567887204777535e-01
-3.063872631157311954e-02
-1.262351852491609694e-01
1.864444938334931454e-02
-1.720052668227948778e-01
-9.809631915698284466e-02
6.579230636932720255e-03
-8.806044944312077516e-02
-4.056027290393875162e-02
1.117812952199355031e-01
-5.769259347713220909e-02
-2.104785040003874230e-01
1.202898080167958406e-01
3.583477078587523484e-02
-4.514697588819561319e-02
4.796781450830036458e-02
-1.201182241527701429e-02
-5.705785829229130524e-02
4.210100224802511282e-02
-1.420216286854377730e-01
-1.701919179250865888e-01
-8.271586453520954341e-02
7.331763782531239282e-02
-1.519170206285592462e-01
1.190246492561055913e-01
-1.705486980935435881e-01
1.418185808687418351e-02
3.404607112660582025e-02
-1.818432401518244312e-01
-1.462490361084871349e-01
2.293712948196578380e-02
-1.905727051296961794e-01
-6.284775580077467394e-02
-7.197250482029338148e-02
-4.804656121398073049e-02
-3.408410906773725463e-02
-3.433438249798891062e-02
1.168226909744361081e-01
1.308700246679893320e-01
5.545599449312735470e-03
1.798335444274946557e-02
-3.890847736737632762e-02
-7.077092070034307625e-02
2.151176814488287015e-02
-1.139522906180134160e-01
-1.307480642749185851e-01
-1.044162238387337932e-01
-1.201296679198409351e-01
2.580395567496970854e-02
1.359025600195343242e-01
-7.012511311557240168e-02
-4.970617571986489514e-02
1.118949547986711895e-02
4.195477832405153373e-02
-1.396567272566557882e-01
1.037830930488734815e-01
-3.354145621942411504e-02
-2.658125560652827568e-01
-9.809941707664299182e-02
-8.250856698894995511e-02
-5.428666990316922958e-02
1.477076693721824097e-01
-4.225588728569117797e-02
1.958480321120101841e-01
1.637032782597193092e-01
-1.469405649579521300e-01
-5.173458518578585852e-02
1.207130063918443325e-01
1.017606927704491765e-01
7.040767744428569341e-02
-1.218635650333855895e-02
-1.279695480574944561e-02
-1.420697228694338954e-01
-8.351015480722084883e-02
-1.117680728161570408e-01
-6.018073105503660147e-02
-4.126939051157623578e-02
-5.718994827105576551e-02
9.240874435729445890e-02
3.838846301299220221e-02
-8.069483945168913486e-02
-2.527169739175617047e-01
-9.707823395676912215e-02
-1.053238803956035585e-01
1.805887103126710413e-02
-1.375762179520040596e-01
4.979995815102329637e-02
1.880482719581483830e-01
-1.009775606105462187e-01
-1.418637648061018275e-01
8.516583809775911396e-02
-2.810427087974601834e-01
-2.946165692331001104e-02
-3.845771615347478439e-02
-1.021207184808684415e-01
-1.608185154466708067e-01
-7.750501091614446850e-03
-3.510161556597822530e-02
9.306586318974522515e-03
4.285373367241298442e-02
1.732059487605183690e-01
4.005851743205138954e-02
1.698107755094890037e-01
2.203808375997721170e-01
-1.495600277284375029e-02
-8.264541542955911035e-02
-3.083494981057567988e-02
1.041224643242509573e-01
-5.455557550828339652e-02
6.067975713724153841e-02
-3.403361431209769861e-02
1.683814996014505738e-01
-2.084832579673293884e-01
-7.301411821903608379e-03
-3.700856938625683018e-02
-2.179960553248879440e-01
-2.162062820633152069e-02
8.045353350089011479e-02
-1.249833290071154651e-01
2.537338614230138026e-02
4.388856489439819930e-02
2.314672993956810171e-02
1.258300018162405998e-01
3.658640224810497110e-02
1.769789248397329318e-01
-2.283211475564459469e-01
-6.521858761257448567e-02
-1.322616914788682652e-01
2.758121277215511702e-01
-2.056564572049446663e-02
-4.479640116159453594e-02
2.499371764920127470e-01
7.867272190647176672e-03
2.328278001717452861e-01
2.682009448035095308e-04
2.668557839902280585e-02
4.280947537424918681e-02
-2.195772253648571315e-01
2.274333895672799380e-02
-1.435076925593109232e-01
1.079817658267314545e-01
2.365530236759850469e-01
2.008794756558212879e-01
-2.629035411934058444e-02
3.340954711008879696e-02
4.598235658130107179e-02
8.319024305188782442e-02
-6.216951139032406148e-02
8.563754384192091840e-02
7.767904733948467755e-02
1.693719482712795210e-01
7.309726183634573937e-02
7.009013269468852836e-02
2.458006620469435077e-01
7.482289706859392153e-02
1.618753384807950779e-01
1.949074230753054457e-02
7.311514564111250281e-02
1.023120198483307847e-01
8.795525054191814796e-02
7.182838881022413080e-02
-5.641990489108140300e-02
1.090096053587921027e-01
7.834676035751847456e-02
1.253251996364667664e-01
1.001873867408146074e-01
7.639200419989933960e-03
1.001473941566970449e-01
-8.363143768864866878e-02
1.075146917484448711e-01
1.517315576457778648e-01
2.916136653833263925e-01
1.483812258209674939e-01
-5.153749954253510068e-02
1.314521089616328686e-01
4.917222756898432384e-02
1.631959259354387459e-01
1.428666540243556937e-01
8.209296009207785183e-02
1.663785457047763650e-01
1.384892140932768301e-01
-1.624852303918880581e-02
1.422272079609446021e-03
3.286032806266315793e-03
6.745316582820878870e-02
1.736995601559643554e-01
6.634839741825232506e-02
1.580971651185559546e-01
2.212181575575939141e-01
1.335159428619648279e-03
2.617794191438573281e-01
3.709392161825629530e-02
5.255784165891392440e-02
-1.648977406602590012e-01
-6.993743329060979341e-02
1.796665043618008717e-01
-1.108556147701817846e-01
1.587453760468363895e-01
-1.263859949645853298e-01
1.079866164382943666e-01
-6.561170019422184196e-02
1.139364990478995004e-01
-2.792102637366327689e-01
5.254110467215626634e-02
-2.115391417785550399e-01
9.137646589118635088e-02
-1.526231296443584795e-01
-2.080979162480450784e-01
-1.006413535663821246e-01
1.538089001787809563e-03
-6.635857136206049223e-01
8.600545013258516919e-03
-1.558834166820495526e-01
7.147665281347873913e-03
8.512041073959288051e-02
-2.651371867065226984e-01
-4.212830218097250723e-02
-6.385495898009099780e-02
-8.048442011902695592e-02
-3.671513998989847649e-01
-1.488308417165651598e-01
-4.181536201505675621e-02
7.963342864869768500e-02
-9.766050684496599410e-02
-3.743019972188540295e-02
-1.714932180591084154e-01
2.199850931535678525e-02
1.187617006371563810e-01
1.821791610199358924e-01
-7.378083134312773961e-02
-2.385855058001427539e-02
-8.737931309110164024e-02
-8.818328432588413979e-02
-1.000595112272134601e-01
-1.144952394824220732e-01
1.953487848220541168e-01
3.816502334435820792e-02
1.172591185075659154e-01
1.872936047651005409e-01
-9.520198890893175059e-02
3.428085737427744029e-02
1.736177387741608819e-02
-6.889332621483611196e-02
-8.567760519855874279e-02
1.322891687802751730e-02
2.290553490402350290e-01
-2.300926119590671615e-01
1.670777330774005781e-02
3.000591908573425632e-03
-3.739588592066858119e-01
-1.387768057469048189e-01
5.063473053556941106e-02
-3.572551413284634214e-01
-1.884063459500311469e-02
-8.654912634310168995e-02
-2.051307521581742510e-01
-1.357078842726479606e-01
1.013375511507587194e-02
7.004693337937895753e-03
5.657234485754364384e-03
-4.015858121708811290e-01
-3.642495678713270624e-01
-1.717295950596818277e-01
-3.335300763828433213e-01
-3.181972647329652237e-01
1.734287240188667548e-02
-1.998817490060167124e-01
4.231443665411573768e-02
-8.191493410810356257e-02
-2.805613012790654226e-01
-3.206774028266867272e-04
-2.334066282246296253e-01
-3.458829419603030864e-02
-3.105528539588726933e-02
-3.193587085652061647e-02
-5.586358699226363633e-01
-8.552817519810569646e-02
-2.266070267157420659e-01
7.016612093233792757e-02
-2.482551090971880925e-01
-9.599740152166610918e-02
-1.720354793353148226e-01
-8.572332894551421001e-02
-1.756409156466984811e-01
-6.065604879936217081e-02
7.758333679144205353e-02
-9.877489307961979936e-02
4.973350342446266302e-03
-2.137577567633408560e-01
-1.486504748601802373e-01
-2.265287154360775823e-01
-1.161144772102433997e-01
-9.474544325532881228e-02
1.051585590216730787e-01
-1.399820308670644831e-01
-8.341010022584395556e-02
-7.739626185007494885e-02
-1.733829516462064013e-01
-9.569095030303420568e-02
-5.636236151924894217e-02
9.855544044949468563e-03
-2.722756126486540196e-01
-2.401089099100242041e-01
-5.196696155638452774e-02
-6.432904675612612089e-02
-1.723652730945227363e-01
-1.176060675579996689e-01
-2.985048977997836750e-01
-2.313132565328012424e-01
-2.326206068169834329e-01
7.381913788336565141e-02
-2.153559371240219289e-01
-3.321168269228893521e-01
1.851651244148578082e-02
-9.438547299139686542e-02
3.547656918803464982e-02
-6.283159078525109992e-03
-4.992303501519620990e-02
-3.032682362341574400e-01
1.482601348742778324e-01
9.221069310798560639e-03
-1.519071836485473004e-01
-3.179575183758135970e-01
-2.604816073319389247e-01
-2.501583898240188897e-01
9.332053131015136116e-02
1.940653639536570052e-01
-1.436623394143563548e-01
-2.990940459054513556e-01
-3.620356192920566873e-01
9.733313567194838700e-02
6.798831160773070870e-02
1.942496925706294064e-02
-1.472764505809155411e-01
-1.749164074717509121e-01
8.764070193181860979e-02
-8.592821355728051669e-02
9.379861382214506327e-02
1.411314732919680681e-01
-4.645220173730958968e-01
-2.665428773783088956e-01
-5.575071254516961866e-02
-2.723519723370642631e-01
-1.646948277097807778e-01
-1.246936130835896578e-01
1.341381990128669432e-01
-1.453337306300635512e-01
-2.277021225929304893e-01
1.773110830641780600e-01
-5.004210105086433213e-02
-2.479019474278294777e-01
-1.970197751842334491e-02
-3.194219280009404360e-01
-1.016031933530766596e-01
-2.763159040672511502e-01
-1.987744019797189898e-01
-1.034777974921322619e-01
-2.046987579469971008e-01
-1.992092669099895519e-01
-1.215862738308165492e-01
-1.424058849901902180e-01
1.130668806494374845e-01
-1.343832029532265326e-01
-1.558621945242657791e-01
6.972202260530718787e-02
-2.353378151671526586e-01
-6.721886776022477361e-02
7.791025910766259319e-03
-8.358303310705510192e-02
1.215231747285664202e-02
-2.745888318635990588e-01
2.267216501469304733e-03
2.044255389525055991e-02
-4.872769064936666866e-02
5.084551023867466468e-04
-1.602017111262315496e-01
1.057768410752575605e-01
-2.263987379746395037e-02
-2.697916374707912124e-01
-4.000929355430990486e-02
3.625705094899533271e-02
1.625909907178655356e-01
-4.603072311273501138e-02
-3.997331710715973374e-02
1.049181071756028760e-01
2.057506277293492669e-01
1.167342630782563229e-01
-2.290262990694206038e-02
1.026773182405817664e-01
4.011126098563573550e-02
1.545328969315410417e-01
4.132565405507608591e-02
6.262823237016001965e-02
-9.213645471525375164e-02
-8.368522199981032195e-02
1.067990278127788212e-01
1.350996193380813414e-02
4.723866753446201439e-02
-1.290729808223103348e-01
8.289329066702988413e-02
1.548559706937450708e-01
7.728437304991765677e-02
8.454416170617180815e-02
3.021063420714854061e-03
-3.301731426377028239e-02
5.707700146745259967e-02
1.549349199970899982e-01
4.781620635283091725e-02
1.496462505556124811e-01
1.097024923908489491e-01
1.901393152673961917e-01
3.003491286855350939e-01
1.051247741560359106e-01
-1.145099552614212562e-01
1.141504027151523937e-01
-7.023910983975925615e-02
1.198775833695855664e-01
2.247937305949618547e-01
1.037891092645019681e-03
1.082676804198939580e-01
4.335497211764044456e-02
1.823744783187375984e-01
1.486488542750444564e-01
1.505957575195104037e-01
6.765927947780414620e-02
1.330193782064681141e-01
1.072977852786067693e-01
1.628429118988378166e-01
1.395300401744056229e-01
1.702677853528409002e-01
1.670426856071788591e-01
1.835065499090038632e-01
3.132675025345280084e-02
6.150254554468594786e-02
1.542208863976962385e-01
1.098065895735432680e-02
8.851940012573762673e-02
7.795968203532148422e-02
-5.535971819939882604e-02
2.012573307932060962e-01
1.971486991786233489e-01
4.374707868782688053e-02
2.144535927125843788e-01
3.286149134499587454e-01
1.229722811011510764e-01
2.590631683306974797e-01
3.840062550181334855e-02
1.170398582891403055e-01
2.127251223496197108e-01
8.275949920579235564e-02
2.584127543673759853e-01
2.903504356936973951e-01
2.783653671796130213e-01
3.884517196536209083e-01
2.319475204486070030e-01
3.028271622952634079e-01
1.767663570341676815e-01
1.619746705711032075e-01
1.765110701658711423e-01
4.287803756262992955e-02
8.112267529334264704e-02
1.847146826116491947e-01
1.443722703805540020e-01
2.067589545264998108e-01
2.591408178418902475e-01
1.634722373647919669e-01
1.617881648690336349e-01
6.023550584386443141e-02
2.031296441163501776e-01
8.571045538141335018e-02
8.965730010032445241e-02
1.691591994389255726e-01
2.663366766964022081e-01
4.343930687040047089e-02
1.399160832308246616e-03
3.962261580151154594e-01
7.282906623846946426e-02
-1.179015318816003105e-01
7.698755322404668422e-02
1.545156082344005255e-01
1.271604673776923766e-01
7.295590317819808379e-02
1.985677798406706995e-01
2.178304151722870452e-01
9.149897566130811653e-04
2.752618113035287251e-01
1.279513778171137983e-01
4.093607202351624008e-01
2.460119238065105740e-01
1.440304438672169451e-01
2.001254728750122003e-01
-6.944834669447048914e-02
1.214624595717184868e-01
2.259195879887941349e-01
1.365378922500731507e-01
7.806898207905337006e-02
3.225790374471640409e-01
1.817597386305131180e-01
3.333781323208167557e-01
9.133327370948867222e-03
4.702648147438529512e-03
-3.046818122917540825e-02
4.210980701892391709e-02
-8.096679286679743515e-02
2.463926490345983711e-01
2.012148536275469302e-01
-1.110089744549593166e-01
1.639088331721903213e-01
6.023358880128337756e-02
3.090311215888295604e-01
-4.974757596038995727e-02
5.460091428823413140e-02
2.057540767003178395e-01
1.905459128987283535e-01
2.282361717387648703e-02
1.827319331345661491e-01
2.727312070112000806e-03
-2.013279358663855878e-01
2.528896031367517949e-01
-4.241401446099946765e-02
1.675497113199057586e-01
1.561576310904060072e-01
5.686449980902804485e-02
2.085975871354289191e-01
-6.914335264747795140e-02
4.656667658147339850e-02
3.004095234495077898e-02
-4.495972142640332347e-02
1.760747805120795872e-01
2.023377041234301343e-01
-9.277622028050447334e-02
2.861655620735794811e-02
2.953309530402282654e-02
1.000035731969652203e-01
-4.991746733270196329e-02
4.376502238101050157e-02
-1.519320605413661818e-01
2.282030305274393156e-01
2.605374394775126223e-01
1.771877542634641145e-01
1.529433753807092622e-01
-4.011467626953071908e-02
-3.468862474170690546e-02
-5.143287500499464648e-02
1.162109828189796801e-01
-3.301237455931519543e-02
9.412040385926702044e-03
-1.131243180160221157e-01
-1.135030810616982355e-01
1.616808210223968367e-01
-1.720695360697538367e-01
1.973331713452341762e-01
3.443169043262373497e-01
-1.203836444208333800e-01
-2.828555390316919715e-01
2.058277720927161741e-02
6.113852283598700948e-02
3.329823422382326426e-01
-4.956284238040797180e-02
3.945158662574956704e-02
1.064470701151806059e-01
5.211589720214500343e-02
-2.250699017013165215e-01
4.059770781835223170e-03
-2.794939553273312338e-02
7.705508516067305358e-02
1.420921325258087640e-02
2.095016548708262816e-01
2.544112404490630475e-01
3.685825235795945343e-01
3.104617927019523993e-01
1.179825360584079025e-01
2.319848922394079638e-01
3.206480403586061123e-01
1.218949883568530429e-01
2.351657079079863266e-01
8.553035943012117504e-02
3.440518636457957635e-01
1.871901287685608373e-01
3.732944275266735779e-01
-1.807069045452019962e-01
4.873810656476736114e-02
2.648844899527981744e-01
4.535658821646711969e-01
3.637126058854615041e-01
1.082574776210528528e-01
1.558378743501639407e-01
-1.495560209266081353e-01
3.423511103037044090e-01
1.725354424965856726e-01
3.891004200383283429e-01
4.881725378793300707e-01
6.035167124801828903e-02
3.593180381597736121e-03
-1.460485450713164615e-02
2.481747081542377553e-01
7.009779023787191671e-03
-1.256276144134946260e-01
1.807049561498570989e-01
2.693174333710893209e-01
-3.677493288020359241e-01
9.078601566323868388e-02
-1.560627721231411524e-01
2.031933057628217965e-01
-9.527604412420248581e-02
1.833600181361330905e-01
-4.832294560432920383e-02
-2.533849661487038163e-01
-2.073388976442211984e-01
-1.013711751654186033e-01
9.444676168175100694e-02
-3.335876151470453244e-01
-2.006914125398101545e-01
-2.229849202001086550e-01
-4.015770911202087290e-01
-2.749315628260534106e-01
-3.458466621822169906e-01
-1.195071904926920531e-01
7.822031351947049405e-02
-2.876096915353293926e-01
-2.162330543350460821e-01
-1.089773999367210505e-01
-6.144581256702050936e-02
-1.343622301498530736e-01
-1.137242284523743013e-01
-2.789163398709705866e-01
-1.925856372079498002e-01
-4.345912991790696900e-01
-2.945068524545432220e-01
-1.230937040867051691e-01
-2.020740341856210737e-02
-5.427254918054961325e-02
-3.162202756600291931e-01
-4.841764789162417704e-01
-3.730821543937698492e-01
1.684772320607917651e-02
-4.015180889136353848e-01
1.856248564853417993e-01
-4.950564574549520258e-01
1.841763983316891951e-01
-2.887932539130715348e-01
-2.417252673015110945e-02
-1.208140425875567879e-02
-2.640502162067112080e-01
-1.067723783860145131e-01
-1.474151333417677845e-01
-6.926917277308411447e-02
1.416837854701957222e-01
-3.100081305272624488e-01
-1.006231751247107370e-01
-1.042988833168036339e-01
2.183551260228113952e-02
-1.092540398987654898e-02
3.069565613222231537e-01
-3.063501286308015908e-02
-2.341742686010515329e-01
2.135860875318310870e-01
-2.261520550499052096e-01
-7.358074941489181620e-02
-1.326571414986847663e-01
-8.762177095917632330e-02
-1.070103356947409712e-01
2.564275164060124124e-01
-1.481344115394448990e-01
-1.340415028122857177e-01
-1.472429689447269097e-01
-1.749373903647734041e-01
1.354295489379153672e-02
2.954726694788568919e-02
6.244451873912213596e-02
-6.206237430287435408e-02
-2.015546334348526092e-01
6.945615559780653203e-02
-1.524130147477314734e-01
2.382509646525359653e-02
3.913943643938252309e-02
-4.072155570933482793e-01
-3.840304369315888922e-01
-3.570943735407934860e-01
-2.020200818082457661e-01
-6.471311438769748736e-02
-2.273295487203975673e-01
1.648381815841947762e-01
2.392942872119117187e-02
-1.734807511719723694e-01
-3.948799481989066495e-01
-2.035607377794051154e-01
-8.615834894807208877e-02
-1.005925855926964874e-01
-2.996932250173793555e-02
-6.395453464861949877e-02
-8.024440072742794472e-02
-1.331555793810288435e-01
-1.335780052872870549e-01
-3.277691181849973767e-01
-8.723870391145950587e-03
-3.302346994498834287e-01
-1.988392939079346999e-01
-2.923869491138579302e-01
-4.142187286111147226e-02
-1.364031509157662692e-01
-2.547376878653953569e-01
-8.067420878014247565e-02
-1.040483418888129424e-01
-2.364314975559293763e-02
-1.625742905823951423e-01
-4.754143953848650322e-02
-1.344051013482973622e-01
-2.102130540347494358e-01
-2.008824191175804796e-01
1.062531615711461708e-01
-6.014011491044683050e-02
-1.273328719184707580e-01
-1.531503742548148694e-01
-3.253507205918649281e-01
-1.350223927205420893e-01
-1.357363155323038917e-01
-1.610479529150566358e-01
-3.515103257533293557e-01
-4.147886367853884093e-01
-2.759802884160744707e-01
-7.519882542547778881e-02
5.026911733602301008e-02
-1.527959804536816457e-01
-2.576087579108590764e-01
-2.128310224843467935e-01
-1.614537282131156548e-01
-1.300296735281114835e-01
-7.332445589651209739e-02
-2.796545606369946757e-01
-1.205292946890434702e-01
-1.264304288619536032e-01
5.324539677004646449e-02
-1.362530544638063668e-01
-7.797781055104116565e-02
-8.217925823638852489e-02
-3.689903075689825868e-02
-1.869244564457441804e-01
-9.750353845815906695e-02
3.754862784987779943e-03
-2.776453199292407970e-01
-6.508408908529683679e-02
-1.697471202479998095e-02
-4.404187891261169413e-03
-6.081769626420169966e-02
-9.133370674792308519e-02
9.444915427654002396e-03
1.880017896063229665e-01
-7.173940459813440973e-02
-6.142259760237660932e-02
-1.607461052617731034e-01
3.770491755748911749e-03
-2.471916043209623770e-02
-2.615113120041554495e-01
-2.693788954533703206e-02
1.114182692934083119e-01
-8.290654544467400411e-02
8.781258983540218832e-02
-6.303561959407491533e-02
6.446823319847580502e-02
-2.794589434716548415e-01
-1.202444300698704699e-01
-2.015700388825042433e-01
5.309413904130334816e-02
-2.142796906122826708e-02
-1.587172410218134211e-01
-1.025203588075876068e-02
3.273457973168493462e-02
-2.392523980461256916e-01
1.810897334217820009e-01
6.512716532665252522e-02
-2.557779209648908259e-02
8.421823727322823652e-03
-1.632449878335631988e-01
1.321051312439748548e-01
2.030227312791522409e-01
2.701278510130952215e-01
-8.054892281559218603e-02
-8.738815029095809567e-03
-1.343850525259922268e-01
-4.485103333328184332e-03
9.453706877898092331e-02
-2.290643878621835550e-01
1.301434490714337318e-02
9.648911931241545281e-02
4.064880653094412460e-02
3.737603235317398798e-01
1.335714172111288622e-01
1.241681587489496669e-01
-1.249547313563519196e-01
1.735505457306109334e-01
-1.787351901943850033e-02
1.037207837093273438e-01
2.215042712833982519e-02
1.329989005780600198e-01
1.770664528192970530e-02
2.071614150068334381e-01
1.947698336026283394e-01
1.498359606971009887e-02
-1.110179168828362602e-02
1.893586409362217615e-01
4.381848933396036427e-01
1.278613160773565960e-01
1.003893828343497552e-01
5.294604996862389834e-02
2.048248618124789144e-01
-7.347133127689492449e-02
2.082444347078541425e-01
3.997670793633745917e-02
1.613356389995748708e-01
3.442860420526620002e-01
7.571328995579776344e-02
2.230836005592749249e-01
-1.467825103985384849e-01
9.668223671892701293e-03
2.026181469533712975e-01
-1.117444050909156689e-01
-8.787542897430428157e-02
3.156798611624573869e-01
1.202616368750800829e-01
-2.298766463083728173e-01
-9.103284638306878562e-02
2.427561567037801460e-01
1.218122706064226068e-01
-3.307209289330692407e-03
2.329972635071898834e-01
6.230415494859128378e-01
6.695595382823098241e-02
3.342435510835593537e-01
1.177702460879777036e-01
1.509937309610996647e-01
1.563607251628421416e-02
-2.398105669998484846e-02
3.745240969853666502e-01
1.763042951348090803e-01
7.785857787027748722e-02
7.485062446813989245e-02
1.577174886309410107e-01
3.506253868095510207e-01
1.722337238707020712e-01
2.260853405065233745e-01
1.350239447291774753e-01
4.581473566638132877e-01
1.414261133028760775e-01
2.593943067529236313e-01
3.254024006922139889e-01
-2.737494393971557916e-01
2.938719286867628178e-01
1.886866308590343377e-01
1.399853490031459091e-01
2.719043390486195616e-02
1.757107696523405593e-01
3.499486254053357781e-01
3.906023352599667375e-01
3.729517823268955756e-01
-4.616679450590996381e-02
1.410874779012207814e-01
2.336928875747750767e-01
1.427889658122678540e-01
1.061215790784279106e-01
6.487321148203849253e-02
3.890680350387677455e-01
1.180635191063877654e-01
-1.307465555323612527e-01
3.686734063306675857e-01
3.361899541119182100e-01
-1.492684737734719658e-01
-2.365874708468461707e-01
-4.630568495657287342e-01
-1.665693081446905366e-01
-1.032914457969456162e-01
1.161625882217795225e-01
3.390440936310764597e-01
-5.696544689992710797e-02
2.039290394177387389e-01
8.404300390536507959e-02
-5.710255511682058027e-02
4.993429674449600397e-01
1.691323060501632447e-01
-1.050374583768608067e-01
-2.800375457889473507e-01
5.078529359901928775e-02
-1.056512634533697190e-02
-2.177375463392957622e-01
-7.076180641302233509e-02
-5.628134914939407762e-01
2.771834344604928169e-01
3.403563070719498596e-01
-7.448049176301981822e-01
-1.533325579137788663e-01
-1.069099066513490293e-01
-2.215407672627673075e-01
-1.271674292295355835e-01
-1.002672689403379058e+00
-1.247891904610405334e-01
1.769202189654666968e-01
5.511196807218861349e-02
-2.099554857608016689e-01
-8.543488452334872807e-02
-9.062460519227388822e-01
9.789719356723886046e-02
-6.433961475131683150e-01
-5.649450014686495380e-02
-2.766566810297171886e-01
-3.001835308945946523e-01
-5.175249493832413394e-01
-4.554338230218267225e-01
-2.425718193905504472e-01
-1.827826239462823910e-01
-2.877230785152371517e-01
-3.678582692033842694e-01
-8.247002390016844320e-02
-1.634886839005348647e-01
-3.397299551503735193e-01
-7.108645877923601419e-02
-2.788837507854184383e-01
-2.181289728495244273e-01
-1.839167474808987013e-01
-2.452404104086337022e-01
-5.499757034230039199e-02
-5.529004008916588164e-02
2.279371578074376042e-02
-1.111817445295593815e-01
2.838456717505521629e-03
8.127879135952434386e-03
-1.043175878464351058e-01
-1.576347926232919694e-02
2.128229140596472613e-01
-7.492723141183432745e-02
-5.537975772596964719e-02
-1.531002038641911811e-01
-6.230562017781550443e-02
-3.094263564110416587e-01
-1.988516369694392771e-01
-1.129177361107230604e-01
-6.320699185831746281e-01
-5.433598690405815751e-02
-1.296836383715118113e-01
8.035192827528075954e-02
-2.220133709968124258e-01
-1.318050302185975325e-02
-1.579653613527672029e-01
-2.726439640353409133e-01
-1.394494560098324398e-01
-3.690908846126352005e-02
-4.543747389353274685e-02
-3.308564687588661513e-01
-1.711405024783375917e-02
-2.239789520464516293e-01
1.079026274424290388e-01
5.614852400452770981e-02
1.044167148379044757e-01
-6.427658267150875016e-02
1.008559105952374843e-02
-2.574501099370011814e-01
1.216383081193449234e-02
3.755067987465755819e-02
-8.129515356436738116e-02
2.020772610928370516e-01
-1.898198298272834456e-02
-8.177935859002501140e-02
-2.356727731405585946e-01
1.520852590685352335e-02
-2.112510925122433048e-01
-1.393179297804416072e-01
-2.432057972989193004e-02
-4.243578001891643720e-02
-4.169169402738009261e-02
-7.292164412966932463e-02
-8.514187368009620838e-02
-1.909887029953974136e-01
-9.796471413227395009e-02
-8.656563422677179820e-02
-1.522523880224137954e-02
2.587531407332813727e-01
2.165678315800556031e-01
1.370575313363587289e-01
-3.944556379611206809e-02
-1.807037517206575850e-01
-4.136628072133046591e-02
7.806943766422283493e-02
1.509417700428644371e-01
1.700485660448369518e-01
-1.022433497821847725e-01
-1.527057909142638670e-01
1.679480769699418230e-01
9.728226085413814450e-02
2.848876857607512969e-01
-2.282622326920627845e-02
-6.143933731928621217e-02
1.341822587188408189e-01
4.702836858730743974e-02
1.481415097266442493e-01
5.698372136997884585e-01
5.253820563340192568e-02
2.212770879353807285e-01
2.398867947504309539e-01
4.846379674901937773e-02
9.134780338291891011e-02
2.311885641800576763e-01
1.713968918056963942e-01
3.098427520405833135e-01
3.006308529094358500e-02
-1.055655029289179724e-02
4.244397081662574789e-01
2.505193856256717200e-01
1.970301153829283614e-01
3.115698954348261052e-01
5.297089237745503665e-01
1.874947292285647771e-01
9.542306718305774982e-02
5.993180113223996880e-02
2.313063508890161601e-01
2.877172532189298249e-01
5.040936048925999113e-01
9.308036181754244034e-03
4.161887710773100046e-01
7.200604884845248632e-01
3.450676037354873382e-01
3.295135867627929094e-01
3.524000501683986486e-01
3.563550987379733304e-01
1.857262104967476180e-01
3.586448774987760491e-01
4.820731887832264972e-02
3.934555343218049672e-01
3.286550142654814932e-01
8.198753713258614961e-02
4.589301445592126605e-01
-5.829940915561775822e-02
1.414949623939315559e-02
6.791486111964326056e-02
5.630545801707829145e-01
1.083128667708026516e-01
-3.973594655354565908e-01
-4.385265317268791652e-01
5.233254518525228827e-01
-1.685623357367198871e-01
2.841915538350519022e-01
1.725872750882562201e-01
6.226291647830090037e-01
1.605064184474485900e-01
1.769765487266909132e-01
3.078431235100043684e-01
2.641053698723981880e-01
3.692432111973771858e-01
-1.908777645527770794e-01
1.739393429698723181e-01
1.373961481282414687e-01
1.186166832360361911e-01
3.038332970502368724e-01
3.397530868900679457e-01
-2.198902693760306989e-02
2.164716899387631455e-01
-2.564901561057345014e-01
3.566835670433392558e-01
3.209843671944202503e-01
3.350943365063052126e-01
5.014664848527575769e-01
3.756970971634048806e-01
3.895258913347122709e-01
-3.094804695137214762e-02
4.092850306920539083e-01
-1.115556557975316138e-01
4.614924639341607682e-01
3.731867560182186572e-02
1.218365728510092116e-01
3.045876909184829784e-01
-1.060228230356371759e-01
-3.904655481424242416e-03
6.144123653499924398e-01
1.870623088014262414e-01
3.990517772517402917e-01
1.862796458455313053e-01
-1.203512304179663595e+00
2.080381081209107530e-01
3.776284995423977164e-02
-2.641216240310802557e-02
4.427153532515158696e-02
4.197257496073075744e-01
-1.222343846350279067e-01
1.285079920190811964e-01
-2.360076217105771257e-01
2.681293709165593134e-02
7.058210078240328977e-02
-1.820610615551363221e-01
-5.564308895042621161e-01
-8.310475300297119616e-02
-2.407976665140326711e-01
-3.726645956474883836e-01
-3.024963236112447884e-01
-2.170576087951137101e-01
-2.189090792084704695e-01
-1.444304628077859032e-01
-1.680089651999531197e-01
-2.018734702823105354e-01
-2.069425059419595370e-01
-1.188364405243657121e-02
-5.221600367181132851e-01
-6.623100796972178350e-02
-1.792057809818898284e-01
-3.036431468716165732e-02
1.516215929261011397e-01
-6.409944336472617188e-02
-2.347393812228348586e-01
1.476603130538804987e-01
1.424934931189530685e-01
1.918523054573986059e-02
1.164847728581800274e-01
-1.353025091559304782e-01
-3.390275822502129000e-01
-2.455479171785718562e-01
-1.683386623548643046e-01
1.062267508628404605e-01
-1.993173738302735643e-01
2.613495779947266340e-01
-2.538799651868866025e-01
-2.621547529511823460e-01
1.452654344037630496e-01
-3.196132733630615425e-02
-3.244084252983713834e-01
1.969425999088240120e-01
7.497445710435596267e-02
-1.091156612565230277e-01
3.268045427159525784e-02
-5.372490456524325886e-01
-2.200566710713187935e-01
2.704342822429253723e-01
1.094428680267956443e-02
-5.478731613698182290e-01
-3.874649857879725046e-02
-3.099190527994966082e-01
3.012702441483645910e-02
-4.017529150188040021e-01
-3.507572805691926976e-01
-2.682654665264133098e-01
-4.923561468545421538e-01
-2.966537649838335566e-01
3.626846661563414287e-01
-2.894741542791920974e-01
-2.247274947587053762e-01
1.574806006402363345e-01
-1.818066796063129986e-01
-7.576112389720827088e-03
4.073658781881672047e-02
-2.092345455032849078e-01
-6.251969048974842513e-02
-2.376415177242681698e-01
-1.274319748523410900e-01
3.661377327449906460e-02
-5.987528004955334354e-02
1.036291224739215033e-01
-3.776764389030350805e-02
-2.846007263168653587e-02
1.802685235083682502e-01
2.064399721732563253e-01
1.842493204262828366e-01
1.809005263634448357e-01
2.376952106132187298e-02
-8.208298822578061205e-02
-1.716537647940310773e-01
1.383264193569364864e-01
-6.679156017540261239e-03
3.909120555014777287e-01
-1.169181769634768941e-01
1.830922754202604363e-01
4.409087655400439343e-01
2.236858290154556395e-01
7.166446744588353401e-02
2.928170152764441592e-01
-6.134691389378366111e-02
6.592236286888879249e-02
-5.194543063932739735e-02
1.669433576045005474e-01
-1.338692267290560733e-01
-3.558747230776388437e-01
3.306363443466772689e-01
-1.024415252281704741e-01
1.589323750142541680e-01
1.927895286873018976e-01
1.578399830805276433e-03
4.771148856494673018e-01
2.225816090291494187e-01
3.249105609557513819e-01
2.185870155340095267e-01
2.738744372113331438e-01
1.097582657254583954e-01
3.163036401955054977e-01
4.408262009857167318e-01
3.770913513906176684e-01
4.372391999947740637e-01
3.631765508966791622e-01
5.796585389679091982e-01
4.675104249465944495e-01
8.322931855220744302e-01
5.554087767841650036e-01
3.031460977606088569e-01
5.639241068945752833e-01
-7.238672288310941116e-01
4.594541206218529239e-01
5.968653386546313167e-01
7.699828655655415188e-01
2.950446794511089599e-01
2.038574459800647221e-01
-1.624201433242623144e-02
-1.016302785872002928e-01
-3.289394717309994109e-01
4.477340461076324551e-01
-5.555275413910825133e-01
3.688479129890059188e-02
-1.054360028798030924e-01
-5.875235531294686897e-01
-1.624768024765479157e-01
-4.153348974132858862e-01
1.328405019415703492e-01
2.051564965626127834e-02
-1.670093987284465564e-01
-6.653730420484059715e-01
-1.794047254977435557e-01
-5.548842925305741414e-01
-3.738453325918351111e-01
9.304650628494136322e-02
-1.633456470151308237e-01
-1.050629723716037661e-01
-8.033777571265227069e-01
-6.858592741077550459e-01
-3.870842440752206293e-01
-2.815255784896171787e-01
-6.396749197502407114e-01
-3.150209534375115750e-01
-3.487437686370628565e-01
4.116753807625743965e-03
2.098218198045074256e-01
-5.120070240651915065e-03
-1.145940367146188257e-02
9.650139285964817737e-02
-4.899671433694142708e-01
-1.457781896903548313e-01
-6.728253254776443704e-02
1.524004350584603484e-01
1.195018454432098393e-01
-3.132038955314870865e-01
2.558588804330186872e-01
-1.779386689951534539e-01
1.829356525584056037e-01
1.507378632294165133e-01
1.446017048126557181e-01
2.523363626058604606e-02
-1.768731094819333063e-02
-3.071224551520584933e-01
-6.982710856306226788e-01
-1.481874878765506720e-01
-6.657423388345584669e-02
-2.295854734767844574e-01
1.796511185231518259e-02
-2.579339590743046084e-01
-3.799728588286554465e-01
1.044420355670668266e-01
-8.534240315902937024e-02
1.919292659711255566e-01
2.781113776946018690e-01
4.319753373289949572e-01
-1.145873008044006602e-01
3.259983851932062304e-01
2.311550659097703075e-01
7.643714550725141943e-02
2.618704257282410408e-01
5.257135955776975206e-02
2.613063408077332395e-01
6.753486995806574633e-01
6.426965033300117147e-01
5.166535218969715570e-01
5.280890537065838775e-01
3.043186897971431049e-01
2.718233501570485044e-01
2.680335972998068583e-01
8.660233680240591037e-01
3.113133309614800615e-01
1.083582380701025999e-01
7.290262685956339084e-01
4.871478988313711622e-01
1.826627622898408521e-01
3.157415873707518084e-01
2.559750222897702043e-01
-1.873518375502178368e-01
2.742874786280177779e-01
3.844886739675036358e-01
3.799884348639590570e-01
2.297088856741365537e-01
8.826830796606630058e-02
4.874693630682553347e-01
-1.341756562346212212e+00
-2.332529990193547842e-01
3.821435039768533715e-01
3.936522961427416090e-01
7.016115551451416188e-01
-6.311222054474584509e-01
-1.244316780579776682e-01
-4.542822935049692923e-01
3.222406884458575149e-01
-6.104991633569458731e-01
-3.269364004528837464e-01
-8.796407215153476677e-01
-1.533117873079202498e-01
3.588512552036287606e-01
3.181687444693103162e-01
1.349504061531549559e-01
-3.511374967066712149e-01
-2.378304409904570260e-01
-1.145048583595073555e-01
-1.034931610243222666e+00
9.055213353078638699e-03
-5.311057474171120285e-01
-7.702720777352335679e-02
3.277179614756022680e-02
-4.090312791711893103e-01
-1.158167262751537974e-01
1.645893154809434933e-01
4.221570111243088119e-01
-4.919865692631493759e-01
2.718354934444542903e-01
6.323333476622671201e-01
3.495465576639411598e-02
3.921292350511476621e-01
9.060988172820207132e-02
3.152299197431247535e-01
5.714120912446188916e-01
3.853036766229378518e-01
-3.319822482359028465e-02
5.900759349945270404e-01
-1.558612808006645534e-01
5.692242076448060795e-01
5.785358777825502230e-01
4.187246952830464553e-01
6.406409393561078858e-01
4.947690205979364819e-01
3.817051969783983867e-01
4.882376375478899022e-01
8.829560167114219871e-01
6.471263978192861588e-01
4.310422213464931707e-01
3.070309296652261044e-01
-1.618221594551116693e+00
1.011259446315310312e-01
-1.490262086942225617e+00
1.752218500308251950e-02
-1.083546256834670540e+00
-4.177588986343085953e-01
-3.889726508122526849e-01
-1.438907555601124377e-01
-2.044192726785917791e-01
-4.139601117625854587e-01
-3.798526290477432371e-02
1.673829966053424212e-01
2.459502283963831415e-01
3.094304355993979239e-01
-1.186939020825749785e-01
-1.953449369792565338e-01
4.515178602962353072e-01
4.387675904290756490e-01
5.665925509192527576e-01
3.662329116240743421e-01
2.849432035794418616e-01
4.688280218401479904e-01
9.291204344703168916e-02
-1.109157535284757135e-01
2.468536888219891728e-02
-9.947608751211915734e-03
1.252720095209022833e-01
1.975375527545047971e-01
-2.425484419049591112e-01
1.988576620211611468e-01
2.175853637532092766e-01
2.595977818655784697e-01
3.461021418820133255e-01
3.520207940311664840e-02
1.593132691883079322e-01
2.110748934225650450e-02
2.340701621356053863e-01
6.648162048406622282e-02
-2.379394009032066160e-01
2.112170429103539249e-01
-3.116058804377810215e-02
-3.854458243237101484e-02
-4.550912460509502488e-01
-4.362178199176502957e-01
-5.567778229184189298e-01


==> anc/Fig02_T1_displess_j0.0_L15_xvals.txt <==
-3.931711117335516814e-01
-3.667022257081327119e-01
-3.593079649070374249e-01
-3.549773507984345655e-01
-3.400737087052062568e-01
-3.396138397382872376e-01
-3.347567227646601751e-01
-3.339152493307673830e-01
-3.335945070584359629e-01
-3.332547807079272451e-01
-3.327023833693315558e-01
-3.313156703606794373e-01
-3.293594091580229755e-01
-3.273887300890577223e-01
-3.264947875591989734e-01
-3.261406252002101991e-01
-3.258605474184257389e-01
-3.257687120599068176e-01
-3.247135713864532924e-01
-3.245127843456969141e-01
-3.238885741401488771e-01
-3.229106343918357047e-01
-3.223551383828101025e-01
-3.217217860090851866e-01
-3.195740113334304411e-01
-3.162793152576726663e-01
-3.126545488687803021e-01
-3.099676476932615721e-01
-3.082887908443102676e-01
-3.079755379952546224e-01
-3.075844594357760586e-01
-3.072444477640300931e-01
-3.064418523237858460e-01
-3.063735908637378880e-01
-3.058604874683990560e-01
-3.053103879197384685e-01
-3.042079924888713149e-01
-3.037291678485077862e-01
-3.033602144316001059e-01
-3.027060124627268256e-01
-3.025187423391260677e-01
-3.011287468119235866e-01
-3.008186427109132977e-01
-3.006949208766739323e-01
-3.003090999212745804e-01
-3.001463214932026391e-01
-2.998446649724494928e-01
-2.996464405504210560e-01
-2.995492530186296132e-01
-2.992485571028183355e-01
-2.992093962179738220e-01
-2.990499502805779586e-01
-2.987902437626863694e-01
-2.987689468293104889e-01
-2.986670869844675336e-01
-2.984800830877515909e-01
-2.982729400190421987e-01
-2.982326187102892212e-01
-2.977239267916566012e-01
-2.971794124869805986e-01
-2.968730825272499207e-01
-2.965878564573363185e-01
-2.963458193329876478e-01
-2.962062637575045843e-01
-2.961589464606212418e-01
-2.959368006565947229e-01
-2.957858987863042910e-01
-2.956161147613883822e-01
-2.949967536199248341e-01
-2.947174658233088218e-01
-2.944564785284859432e-01
-2.943375933797384714e-01
-2.933209666873984323e-01
-2.931908533583103549e-01
-2.930442159961544335e-01
-2.929523761098177803e-01
-2.929047751845430536e-01
-2.927181662974530640e-01
-2.926280783997620150e-01
-2.925352305119680585e-01
-2.924598011565995304e-01
-2.923403306428412618e-01
-2.922291933377508810e-01
-2.920911284005980879e-01
-2.918680021686801407e-01
-2.917665410981870600e-01
-2.916319049329215707e-01
-2.915118181569530953e-01
-2.913921608539737917e-01
-2.913107118910264748e-01
-2.911692138435603705e-01
-2.911219331290640921e-01
-2.908873973312230410e-01
-2.907037792113285612e-01
-2.903012898372461237e-01
-2.902101677567841542e-01
-2.900123823314784133e-01
-2.897475297234050617e-01
-2.897112712712647253e-01
-2.894395205606302701e-01
-2.893157414366392954e-01
-2.892410792317892110e-01
-2.887383726436498765e-01
-2.886207259766762623e-01
-2.885072795300033799e-01
-2.882909092268809426e-01
-2.879865037990080312e-01
-2.879279593792326009e-01
-2.878197056135870513e-01
-2.876055513366225780e-01
-2.871044677620079866e-01
-2.870600287847751564e-01
-2.868837023594021929e-01
-2.864627006606847992e-01
-2.863840967938328652e-01
-2.858281288522180885e-01
-2.853909398403053355e-01
-2.847074359686411205e-01
-2.843909352925346745e-01
-2.823946118030143393e-01
-2.821928943595247707e-01
-2.813798695686361429e-01
-2.808829017165237474e-01
-2.804708885322992340e-01
-2.799283009904961483e-01
-2.795260787958959159e-01
-2.792890323012408027e-01
-2.791257627484647896e-01
-2.784341933586065854e-01
-2.778750134172904840e-01
-2.776482057391964631e-01
-2.771419003166920025e-01
-2.767972098607784370e-01
-2.766987377626899391e-01
-2.756881312232692394e-01
-2.754285658008489013e-01
-2.752147874075906997e-01
-2.749212917902092435e-01
-2.747960962781835215e-01
-2.746171950290997033e-01
-2.744049778326416167e-01
-2.742920694703734341e-01
-2.740826658082505807e-01
-2.738728881632319645e-01
-2.737090546442990657e-01
-2.736139948112901177e-01
-2.734763588891510055e-01
-2.733491719068509851e-01
-2.732253273723325160e-01
-2.731081091477182143e-01
-2.728388461565028345e-01
-2.726105440953242587e-01
-2.723357608867099655e-01
-2.722811500065866475e-01
-2.719378907196657313e-01
-2.719076992673868376e-01
-2.717975414250217159e-01
-2.716947048587179947e-01
-2.714484170415758513e-01
-2.713640772317625904e-01
-2.711310830932581739e-01
-2.709955478948609109e-01
-2.708374207866962036e-01
-2.707214130601949265e-01
-2.705335466707147196e-01
-2.703867531386701661e-01
-2.702466488445638970e-01
-2.700977635683962097e-01
-2.699144157397389554e-01
-2.698638900153396691e-01
-2.697857807375704242e-01
-2.696658268308579354e-01
-2.694697648617199737e-01
-2.691849623261902136e-01
-2.690995251490630458e-01
-2.690580881277671033e-01
-2.689731579234544423e-01
-2.687653668914267158e-01
-2.686106823949104272e-01
-2.684889294280273786e-01
-2.683032055619390954e-01
-2.681322824123879567e-01
-2.680385916314024231e-01
-2.678030397503369242e-01
-2.677503115465092454e-01
-2.675787623709662277e-01
-2.675469479577528564e-01
-2.672403302243621104e-01
-2.671129168333085113e-01
-2.669141092574290886e-01
-2.667551012205949257e-01
-2.666198272537466663e-01
-2.664957484090507145e-01
-2.663193100679559500e-01
-2.662119949591320034e-01
-2.661466040689381973e-01
-2.660481591720140759e-01
-2.660057897874143484e-01
-2.659814616257581976e-01
-2.659158846966950263e-01
-2.658154840538382024e-01
-2.657575761218550769e-01
-2.656951777596815445e-01
-2.655856581705096642e-01
-2.655100282350723040e-01
-2.654964026853207648e-01
-2.653363753181096629e-01
-2.652866763432392139e-01
-2.652547861023007436e-01
-2.651634252705524220e-01
-2.651381910579233003e-01
-2.651218538604021568e-01
-2.650679560065997142e-01
-2.650419711982623383e-01
-2.649899297703899315e-01
-2.648709456663566608e-01
-2.648572932879500463e-01
-2.647940713506818922e-01
-2.647683279976903448e-01
-2.646594856903872750e-01
-2.646140064111626722e-01
-2.645591328182939073e-01
-2.645238070806870123e-01
-2.644776711009796943e-01
-2.644295951072970219e-01
-2.643599374908720545e-01
-2.642255606096425291e-01
-2.642078223669108716e-01
-2.641742924115973445e-01
-2.640806423104562484e-01
-2.640403963066535464e-01
-2.638942340756627591e-01
-2.638173963171606684e-01
-2.637622633407742945e-01
-2.637315065723884189e-01
-2.636060385531297512e-01
-2.634462691078465757e-01
-2.633949818251118402e-01
-2.633181155710623833e-01
-2.631692530163655119e-01
-2.630781918893420612e-01
-2.630008410329679469e-01
-2.628243718773247140e-01
-2.628133694736237147e-01
-2.627478898970341259e-01
-2.626721721636020579e-01
-2.625388964777505829e-01
-2.624918701928304343e-01
-2.624204669288782710e-01
-2.623602905829670040e-01
-2.622682248378342407e-01
-2.620659733483620135e-01
-2.620262438934837235e-01
-2.619686177771440860e-01
-2.619038716176226855e-01
-2.618224951396792011e-01
-2.617960315421050121e-01
-2.617305362100633137e-01
-2.615948192347266055e-01
-2.615325971444455999e-01
-2.614407801049962177e-01
-2.613702604355419568e-01
-2.612577318455617803e-01
-2.612323902916299234e-01
-2.612213128256643535e-01
-2.611710637780972899e-01
-2.609600555592070381e-01
-2.609543250874774567e-01
-2.608455985279877209e-01
-2.607187832946319950e-01
-2.606776958250379139e-01
-2.606007948636834826e-01
-2.604142712776341129e-01
-2.602925300471182202e-01
-2.602409928988108079e-01
-2.602091345940785172e-01
-2.600980509965597487e-01
-2.600446939106503264e-01
-2.598265630591595765e-01
-2.597390829486745378e-01
-2.596893138105049181e-01
-2.596157609398976329e-01
-2.595902443037964025e-01
-2.594764324058508875e-01
-2.593531831778593255e-01
-2.593344559190329246e-01
-2.592667896038471920e-01
-2.592423692858452089e-01
-2.591190686644019303e-01
-2.590666619412335114e-01
-2.589864100520361534e-01
-2.589662864683044408e-01
-2.588724708285684017e-01
-2.588139702284700250e-01
-2.587484788493985000e-01
-2.587209849751000990e-01
-2.586928051705704168e-01
-2.586461254125676512e-01
-2.585802436041213515e-01
-2.584980135708225824e-01
-2.584818599114305782e-01
-2.583251834223201371e-01
-2.582923583524682765e-01
-2.582606632095151289e-01
-2.582347344962923619e-01
-2.581377277144818461e-01
-2.580984607023370514e-01
-2.580150175401360602e-01
-2.579508881176194590e-01
-2.579237579945610759e-01
-2.578838453003497455e-01
-2.578340588438847725e-01
-2.577534581834813876e-01
-2.577388882500852851e-01
-2.577093129606600197e-01
-2.576600995611001976e-01
-2.576216529898487373e-01
-2.575497463847957191e-01
-2.574650023213596040e-01
-2.574439994156729750e-01
-2.573712564071864439e-01
-2.573192210235732413e-01
-2.573138006591934035e-01
-2.572471262982994333e-01
-2.571527766938133674e-01
-2.570686659642771321e-01
-2.570388693934019808e-01
-2.569659663089030599e-01
-2.569148169533731485e-01
-2.568710731688095272e-01
-2.567909185957538698e-01
-2.566900904519190396e-01
-2.566218589492174074e-01
-2.566099317557914428e-01
-2.565979859818645625e-01
-2.565453972535655658e-01
-2.564391729270355524e-01
-2.563905236744823402e-01
-2.563233201099270886e-01
-2.562776646161572525e-01
-2.561729932376382579e-01
-2.561204844304022510e-01
-2.560672333116825738e-01
-2.559793671467227583e-01
-2.559180791837106783e-01
-2.558581547606607609e-01
-2.557909162327216546e-01
-2.557317838031868962e-01
-2.556120719457247170e-01
-2.556065151585070194e-01
-2.554626109910688725e-01
-2.554170360256998173e-01
-2.553805916801905052e-01
-2.553334850575744164e-01
-2.552687929138413581e-01
-2.551843830338515473e-01
-2.550435531806928280e-01
-2.549063712256269820e-01
-2.548395195193681184e-01
-2.548141510428140188e-01
-2.547670177168707695e-01
-2.546749529349147667e-01
-2.546557499803916436e-01
-2.545245770896492066e-01
-2.544643689329345593e-01
-2.543757008492386618e-01
-2.543470011168335043e-01
-2.542382306374734724e-01
-2.542125272845137673e-01
-2.541388212955285053e-01
-2.540685248512918326e-01
-2.540164428392830409e-01
-2.539392593638095663e-01
-2.538586110064724455e-01
-2.538172539613517409e-01
-2.537773000017006786e-01
-2.536887751343531727e-01
-2.536066141993214007e-01
-2.535122302625745783e-01
-2.534672662297654533e-01
-2.533233825741882939e-01
-2.532203102367885372e-01
-2.530953872288269624e-01
-2.530134326416912938e-01
-2.529713801564641429e-01
-2.529237854915440398e-01
-2.528428683466258375e-01
-2.527350290370697916e-01
-2.525566776070565234e-01
-2.525008002617380454e-01
-2.524611870192900454e-01
-2.523705120801706392e-01
-2.522475700167267632e-01
-2.521721368584638467e-01
-2.521115541909568214e-01
-2.518320614897732179e-01
-2.517779347644837351e-01
-2.517075458243750452e-01
-2.515603953019421302e-01
-2.514906449518626852e-01
-2.513291919925375595e-01
-2.513228005805490661e-01
-2.512451447979466845e-01
-2.511755518570413237e-01
-2.508478687765118842e-01
-2.507244597053814306e-01
-2.505751047368566797e-01
-2.503460443328259788e-01
-2.501347712303311766e-01
-2.500106212105713266e-01
-2.498161099398027718e-01
-2.496519023794784298e-01
-2.494427020351246138e-01
-2.493326442120670505e-01
-2.491821068177661191e-01
-2.490337280032649259e-01
-2.489839356848427554e-01
-2.489262108395631501e-01
-2.487899005818879905e-01
-2.486122488572808376e-01
-2.485390431833476299e-01
-2.482918275733624613e-01
-2.480128373138061337e-01
-2.477399222135668877e-01
-2.476217296124542944e-01
-2.474985639425881789e-01
-2.473448270215360123e-01
-2.470948556246870265e-01
-2.470436269300586019e-01
-2.468964386598367367e-01
-2.467264355623239036e-01
-2.466637168289491089e-01
-2.465501296900315109e-01
-2.464448531183288660e-01
-2.462399064576772933e-01
-2.460946267806862764e-01
-2.459281963877306965e-01
-2.457859931278855714e-01
-2.457475204988879836e-01
-2.456480953408319845e-01
-2.453360319196941364e-01
-2.452357183402435747e-01
-2.450924180256183471e-01
-2.450247822667767361e-01
-2.447963194127777964e-01
-2.446806376908961800e-01
-2.446468764532329365e-01
-2.445181243384194625e-01
-2.443435524232495382e-01
-2.442912701816341847e-01
-2.442446903606989295e-01
-2.441949984436160570e-01
-2.439708957996185035e-01
-2.438878154389145514e-01
-2.438485369328936836e-01
-2.436729072209879443e-01
-2.435525797274751547e-01
-2.433208264996455927e-01
-2.433002081174538145e-01
-2.431123343773477496e-01
-2.429483041441118651e-01
-2.428555808807487115e-01
-2.428360244395392498e-01
-2.427965934688428307e-01
-2.425486805163873660e-01
-2.424327829811835644e-01
-2.424121974089971099e-01
-2.423329053175500292e-01
-2.421644621213225879e-01
-2.421287649873576087e-01
-2.419281448403179380e-01
-2.418394797130143381e-01
-2.415766949999987867e-01
-2.415042042569751357e-01
-2.414743796308742585e-01
-2.413781859210638314e-01
-2.412539250706610683e-01
-2.411306742553055438e-01
-2.411135775777924761e-01
-2.409621051849522577e-01
-2.409329137944295485e-01
-2.408411634068937657e-01
-2.407733875467564788e-01
-2.406049524028386621e-01
-2.405397405036930891e-01
-2.404924781096297315e-01
-2.403173049044930176e-01
-2.402705140357832003e-01
-2.402235410925482872e-01
-2.401506614162265685e-01
-2.400800705338924923e-01
-2.400045531418337763e-01
-2.399623236017257022e-01
-2.398498004491000923e-01
-2.398174774297208989e-01
-2.397870316504945309e-01
-2.396744081883585009e-01
-2.395995990896958305e-01
-2.395423547524607455e-01
-2.394611567829215693e-01
-2.394301189144265596e-01
-2.392905241098906566e-01
-2.392768563782340374e-01
-2.391783811758735057e-01
-2.391396429411498381e-01
-2.391185267159620376e-01
-2.389935872338500578e-01
-2.389736763562462230e-01
-2.388523122521812037e-01
-2.388169001080635290e-01
-2.387631342853877014e-01
-2.387344859800455688e-01
-2.386924128467015627e-01
-2.386121975763892955e-01
-2.384890903129480988e-01
-2.384471430016623372e-01
-2.384407780372264918e-01
-2.383908169510854103e-01
-2.383155996407983479e-01
-2.382569127606922743e-01
-2.381992235044991246e-01
-2.381589357263019235e-01
-2.380854030803808141e-01
-2.380127044456488983e-01
-2.379722018640881009e-01
-2.378689975450463123e-01
-2.378030751915954644e-01
-2.377142953843019990e-01
-2.376337854553329798e-01
-2.376023339705959081e-01
-2.375719887632650462e-01
-2.375073055696705071e-01
-2.374575165776941221e-01
-2.374191264436134319e-01
-2.373191948637370929e-01
-2.372971594834985265e-01
-2.372586592309441911e-01
-2.371794550901588639e-01
-2.370850321933912763e-01
-2.370544064215374946e-01
-2.369715423087464246e-01
-2.369437436082665327e-01
-2.369153992332109770e-01
-2.368133996407955910e-01
-2.367249175560218744e-01
-2.366285153843286915e-01
-2.365787118251624910e-01
-2.365564495343231710e-01
-2.364871955622233068e-01
-2.364647148338536453e-01
-2.363647219003837952e-01
-2.363407271033837187e-01
-2.362663248595730792e-01
-2.361859758224315875e-01
-2.361479740905689240e-01
-2.361122339496549150e-01
-2.360461765158625436e-01
-2.360339531501296217e-01
-2.359046202005216919e-01
-2.358893133870385850e-01
-2.357896724917942777e-01
-2.357389373690647050e-01
-2.356793670819299080e-01
-2.356598737876791361e-01
-2.356203636835155213e-01
-2.355394602733357490e-01
-2.354853257474777972e-01
-2.354407828860561325e-01
-2.353581183337013216e-01
-2.352751731712086625e-01
-2.352425964654258350e-01
-2.351932940427610419e-01
-2.351770506492739665e-01
-2.351241871212748913e-01
-2.350330683147798805e-01
-2.349766264497015755e-01
-2.349372690130721586e-01
-2.348825840720228098e-01
-2.348443421341790960e-01
-2.348297559242816246e-01
-2.347482905682929943e-01
-2.347058309986809477e-01
-2.346198734327419322e-01
-2.346166344804395953e-01
-2.345904365595710139e-01
-2.345295533125272003e-01
-2.344894938756101888e-01
-2.344232343576657662e-01
-2.343437189152047795e-01
-2.342814014453232230e-01
-2.341988732355895220e-01
-2.341900864599350263e-01
-2.341369797172356271e-01
-2.340853529458645499e-01
-2.340821817262143945e-01
-2.339993314514667300e-01
-2.339496098967851767e-01
-2.338628192745345058e-01
-2.337985018949314542e-01
-2.337555698185749264e-01
-2.337010224924191415e-01
-2.336439997598052098e-01
-2.336307745173405170e-01
-2.335770020563716909e-01
-2.335051260502460369e-01
-2.334375740543242761e-01
-2.333982177033797067e-01
-2.333110267427577766e-01
-2.332942633913120678e-01
-2.332440641804126302e-01
-2.332204471723384742e-01
-2.331409109861616313e-01
-2.331055818159323556e-01
-2.330614488631899406e-01
-2.330169901600397109e-01
-2.330099932947029828e-01
-2.329201119289657229e-01
-2.328044369322788687e-01
-2.327755097614083168e-01
-2.327162780047807855e-01
-2.326975596171951821e-01
-2.326348573145436971e-01
-2.325457657870726447e-01
-2.324928448112476287e-01
-2.324467816612048043e-01
-2.323804316588125585e-01
-2.323371606909428455e-01
-2.322994772604575764e-01
-2.322383960598612129e-01
-2.322072339384194939e-01
-2.321895157445960645e-01
-2.321300948653658713e-01
-2.320757462787142733e-01
-2.320109245724704117e-01
-2.319690738561238086e-01
-2.319397366179261621e-01
-2.319181285552326111e-01
-2.318770652718762648e-01
-2.318364411149728688e-01
-2.317763965112658586e-01
-2.317446248321097246e-01
-2.316772236215521030e-01
-2.316582870218480694e-01
-2.316528207100709280e-01
-2.316222127836006228e-01
-2.316002592145824379e-01
-2.315592633861407734e-01
-2.315481751543966293e-01
-2.315252406741299396e-01
-2.314476501025623245e-01
-2.314084069126864096e-01
-2.313853363716762146e-01
-2.313294718473193901e-01
-2.312914252926472625e-01
-2.312689976722915874e-01
-2.312266460852348826e-01
-2.312154920938751523e-01
-2.311378904267600287e-01
-2.311266667612782433e-01
-2.311195898635411416e-01
-2.310722694748758022e-01
-2.310440748648927567e-01
-2.310270539753971897e-01
-2.309840953715735223e-01
-2.309717891575595317e-01
-2.309101204037475319e-01
-2.309035921193509089e-01
-2.308415200873542572e-01
-2.308246166374173236e-01
-2.307894521193129544e-01
-2.307392984364920741e-01
-2.307277346638839099e-01
-2.306849095064459898e-01
-2.306574969407302889e-01
-2.306398287453879647e-01
-2.306051725113104078e-01
-2.305753461336615406e-01
-2.305469017018771105e-01
-2.305156996385903101e-01
-2.304688693368726615e-01
-2.304591143587166602e-01
-2.304062040456005267e-01
-2.303861330587220202e-01
-2.303601741082225152e-01
-2.303334882025835362e-01
-2.303009544688439658e-01
-2.302750865881525166e-01
-2.302481161959855915e-01
-2.302185205938569734e-01
-2.302115240454653267e-01
-2.301835453482221627e-01
-2.301510906637475040e-01
-2.301107119847638494e-01
-2.300903746988870457e-01
-2.300675309951289160e-01
-2.300383882549730252e-01
-2.300130712812741562e-01
-2.299689070313779005e-01
-2.299521726763363860e-01
-2.299002484629489029e-01
-2.298287747078598953e-01
-2.298198865083197762e-01
-2.297706271000855005e-01
-2.297538915063453979e-01
-2.297199199369685807e-01
-2.297063385390788193e-01
-2.296730823293915424e-01
-2.296403644585675585e-01
-2.296155655753141789e-01
-2.295528324694660338e-01
-2.295394057525684262e-01
-2.294760632162746172e-01
-2.294235039962480849e-01
-2.293967653270876095e-01
-2.293523428944906906e-01
-2.293333748323436172e-01
-2.292664585432285240e-01
-2.292474030136959773e-01
-2.291825789063745289e-01
-2.291713803507291480e-01
-2.291457214276561294e-01
-2.291174899789188424e-01
-2.290344207914646324e-01
-2.290280755446802430e-01
-2.290009165068192520e-01
-2.289600918301879506e-01
-2.289069502581499160e-01
-2.288497721364065041e-01
-2.288324980168300327e-01
-2.288256315947076736e-01
-2.287266662098536851e-01
-2.286960256912460299e-01
-2.286486017716220231e-01
-2.285994153936276307e-01
-2.285724109531561687e-01
-2.285615123910011426e-01
-2.285489450781592047e-01
-2.284857986212087411e-01
-2.284718902274147923e-01
-2.284547451998464318e-01
-2.283974018423263197e-01
-2.283664654519572679e-01
-2.283518859788809530e-01
-2.282623966453263264e-01
-2.282278343082241867e-01
-2.281954325978673703e-01
-2.281731200048890962e-01
-2.281080195803464605e-01
-2.280960786379684913e-01
-2.280929674976129307e-01
-2.280711135758825003e-01
-2.280280376982602164e-01
-2.279556665288240414e-01
-2.279218297449520647e-01
-2.278848707437005072e-01
-2.278724611059656513e-01
-2.278098818231662492e-01
-2.277689449979454217e-01
-2.277289366501700218e-01
-2.277146329290446469e-01
-2.276761145812307707e-01
-2.276364697678062710e-01
-2.275961293478723502e-01
-2.275812738570358595e-01
-2.275633883925265444e-01
-2.275041470594589277e-01
-2.274963624740177492e-01
-2.274411327067607236e-01
-2.274170653276432197e-01
-2.273921674438857954e-01
-2.273751573148795335e-01
-2.273336076138330886e-01
-2.273148655552439668e-01
-2.272717375242435944e-01
-2.272007706609949773e-01
-2.271827475929524554e-01
-2.271715843381289512e-01
-2.271181515137565554e-01
-2.270706946861804076e-01
-2.270547281675868723e-01
-2.270235692673473193e-01
-2.269903360114481627e-01
-2.269547563607520746e-01
-2.269181589233930096e-01
-2.268936065057695350e-01
-2.268552980871248181e-01
-2.268264683706074369e-01
-2.267832138744886594e-01
-2.267430116265021778e-01
-2.267249891920835037e-01
-2.266923312384628297e-01
-2.266453316521077066e-01
-2.266108799156772435e-01
-2.265626977779013063e-01
-2.265283934275997002e-01
-2.264984102326440818e-01
-2.264687286999310656e-01
-2.264362868040485366e-01
-2.263959183430327426e-01
-2.263627574714245083e-01
-2.263196030186397922e-01
-2.262778353763500172e-01
-2.262534302020222376e-01
-2.261850959453744481e-01
-2.261644023668189507e-01
-2.261432340851648182e-01
-2.260836147013821351e-01
-2.260374691957459381e-01
-2.260283582990521289e-01
-2.260076643144567909e-01
-2.259590379920827785e-01
-2.259355650353019884e-01
-2.259120943687364935e-01
-2.258662190839972883e-01
-2.258513767046652077e-01
-2.258083942224592966e-01
-2.257604727294937053e-01
-2.257538908856667192e-01
-2.257302647167910847e-01
-2.256544666617087691e-01
-2.256238418089851760e-01
-2.255887591568026818e-01
-2.255663498082661200e-01
-2.255346724084652255e-01
-2.255081628537730087e-01
-2.254576637333845501e-01
-2.254365238747880473e-01
-2.254291990185283701e-01
-2.253348770852261207e-01
-2.253092313111486056e-01
-2.252471735577872836e-01
-2.252022848620270357e-01
-2.251987276103162294e-01
-2.251574727608834370e-01
-2.251158099171272908e-01
-2.250984774779835884e-01
-2.250616328565373248e-01
-2.250309015019056058e-01
-2.250217000990482052e-01
-2.249977190399482518e-01
-2.249558242459128721e-01
-2.249175518853296085e-01
-2.248861530655752727e-01
-2.248544791005057386e-01
-2.248190094655281579e-01
-2.248092977444192120e-01
-2.247789923521165134e-01
-2.247526639117067848e-01
-2.247285231711040610e-01
-2.247085546429254677e-01
-2.246713549124633447e-01
-2.246399816898015656e-01
-2.246254896177343197e-01
-2.245424945941047190e-01
-2.245354999040938548e-01
-2.244928192343707829e-01
-2.244760313456809764e-01
-2.244553162664187917e-01
-2.244315153509040262e-01
-2.244109480200198459e-01
-2.243611760897875340e-01
-2.243406059459390200e-01
-2.243171777009501655e-01
-2.242803386477593974e-01
-2.242757670003984460e-01
-2.242608556665159625e-01
-2.241936522840534685e-01
-2.241834206622856096e-01
-2.241453333212536370e-01
-2.241273443568619350e-01
-2.240904953746723771e-01
-2.240561885610636850e-01
-2.240357160547893356e-01
-2.240011927619878496e-01
-2.239709810336124318e-01
-2.239291532680193486e-01
-2.239153880993666468e-01
-2.238850529127968669e-01
-2.238509491054648803e-01
-2.238107245073176488e-01
-2.237978299307859520e-01
-2.237740882970699896e-01
-2.237556017251383089e-01
-2.237008317474498409e-01
-2.236917922354368371e-01
-2.236430802247447724e-01
-2.236287067399189699e-01
-2.235987255661041895e-01
-2.235729382504639262e-01
-2.235290840232588561e-01
-2.235179011144554084e-01
-2.234718285758300338e-01
-2.234650956834333124e-01
-2.234497599572224102e-01
-2.234060594584902359e-01
-2.233733181763025710e-01
-2.233337911091987649e-01
-2.232887288896752698e-01
-2.232625288125928142e-01
-2.232324991512855961e-01
-2.232235280412295797e-01
-2.231974649095869456e-01
-2.231570230419027967e-01
-2.231497824791636442e-01
-2.231068951132015032e-01
-2.230764006370826169e-01
-2.230467132998407986e-01
-2.230192562203172357e-01
-2.230064089663590099e-01
-2.229778588459687683e-01
-2.229451259619670278e-01
-2.229275678640747216e-01
-2.229099182012196367e-01
-2.228922247799975942e-01
-2.228525822580756377e-01
-2.228168919029671624e-01
-2.227698622628719871e-01
-2.227326740360321133e-01
-2.227237266497632262e-01
-2.226947662118019811e-01
-2.226748289270854553e-01
-2.226549665005641554e-01
-2.226249348662561744e-01
-2.226189757057310814e-01
-2.225587258579321825e-01
-2.225462279539597854e-01
-2.225279510626910762e-01
-2.224869197488428263e-01
-2.224291413469017265e-01
-2.224193242742893983e-01
-2.223942347383041085e-01
-2.223284874499999453e-01
-2.223246551910567914e-01
-2.222861406936577078e-01
-2.222691511018044797e-01
-2.222517629630336167e-01
-2.222299134046009372e-01
-2.221958858776691415e-01
-2.221669395923313584e-01
-2.221129618538863759e-01
-2.221008466633212497e-01
-2.220708727284766981e-01
-2.219972764019742528e-01
-2.219857550545331626e-01
-2.219629237564835766e-01
-2.219405998463166441e-01
-2.219361592083916868e-01
-2.218688182016244625e-01
-2.218372322351306880e-01
-2.217898464677438009e-01
-2.217830495533819612e-01
-2.217191098432220731e-01
-2.216836957903232375e-01
-2.216402521811509652e-01
-2.216214051127994300e-01
-2.216030099735528947e-01
-2.215644103391795072e-01
-2.215587890087019063e-01
-2.214975904788403227e-01
-2.214708597252477984e-01
-2.214617777902681550e-01
-2.213865845770912055e-01
-2.213494881975716644e-01
-2.213376601359307028e-01
-2.212979696213971670e-01
-2.212762595243442376e-01
-2.212578327089775310e-01
-2.211923704263904777e-01
-2.211814849520053472e-01
-2.211494836351217130e-01
-2.211305653486908551e-01
-2.211061529881770127e-01
-2.210770834118596095e-01
-2.210292499500057795e-01
-2.210234800234938679e-01
-2.209318719269829645e-01
-2.209247885536301526e-01
-2.208982485292475539e-01
-2.208448737119498295e-01
-2.208100345924579322e-01
-2.207878004023585417e-01
-2.207274975479665835e-01
-2.206976318944006976e-01
-2.206340312595334030e-01
-2.206110933322844581e-01
-2.205704574770366855e-01
-2.205290817812965432e-01
-2.205079144911735733e-01
-2.204656567420391622e-01
-2.204488103656324083e-01
-2.204401255455462616e-01
-2.203900383079187564e-01
-2.203289452007532179e-01
-2.203136031285936325e-01
-2.202677414090528085e-01
-2.202579766767052138e-01
-2.201981624344304111e-01
-2.201698672836546744e-01
-2.201560315495577902e-01
-2.201038026760961108e-01
-2.200980920680337682e-01
-2.200646486188383988e-01
-2.200312815510005460e-01
-2.200003682799024363e-01
-2.199597304221719285e-01
-2.198828151525480390e-01
-2.198589534376378940e-01
-2.198103718389582961e-01
-2.198022884952767209e-01
-2.197437379214194630e-01
-2.197262223720457541e-01
-2.197239522233046527e-01
-2.196491600307609871e-01
-2.195886566602606171e-01
-2.195796312930899663e-01
-2.195567493862402852e-01
-2.194908830400177369e-01
-2.194320165080193841e-01
-2.194110666235597473e-01
-2.193987660819076146e-01
-2.193748133149516777e-01
-2.193074054284385732e-01
-2.192841591106453325e-01
-2.192615432555589383e-01
-2.192436544892503170e-01
-2.192042128911068644e-01
-2.191855851140136757e-01
-2.191142463878902324e-01
-2.190847446966552314e-01
-2.190598470721394908e-01
-2.190050402977749555e-01
-2.189865283749481972e-01
-2.189450122768189511e-01
-2.189329561996433970e-01
-2.188751787090671419e-01
-2.188399507376681541e-01
-2.188229588679879156e-01
-2.187635070062033948e-01
-2.187389485614996409e-01
-2.187143188497552848e-01
-2.186941708360585490e-01
-2.186246962241558955e-01
-2.185617665731254544e-01
-2.185464950803215622e-01
-2.185072949384418706e-01
-2.184536434878434907e-01
-2.184247996108001078e-01
-2.183786833943177630e-01
-2.183039800050324553e-01
-2.182808794789510287e-01
-2.182371380702408381e-01
-2.182028084709369820e-01
-2.181885252922537988e-01
-2.181545817941868415e-01
-2.181270819713237996e-01
-2.180811225365096029e-01
-2.180271423254446783e-01
-2.179653191448383542e-01
-2.178847501812995746e-01
-2.178744167929912434e-01
-2.178526836991676874e-01
-2.177978656399497115e-01
-2.177742669123096386e-01
-2.176866993498025038e-01
-2.176539004018853973e-01
-2.175688630461724837e-01
-2.175377883366832188e-01
-2.174402889099742997e-01
-2.174124852041356137e-01
-2.173961117284718692e-01
-2.173606764764309807e-01
-2.173058351645317521e-01
-2.172932143250271564e-01
-2.172411141553744207e-01
-2.171545689478170948e-01
-2.171236131941315373e-01
-2.170825666446432045e-01
-2.170582829209277420e-01
-2.170136915742281736e-01
-2.169876136016455626e-01
-2.169416421086812763e-01
-2.167743480402505862e-01
-2.166932940529757157e-01
-2.166686505167550181e-01
-2.166190765783547745e-01
-2.166043549508513966e-01
-2.165101178067496135e-01
-2.164351257923526339e-01
-2.163503789494632124e-01
-2.163175248829253272e-01
-2.162926322870852847e-01
-2.162104109091695370e-01
-2.161882815607948372e-01
-2.161640211471105300e-01
-2.160588230408672095e-01
-2.160219379960356401e-01
-2.159960981848532691e-01
-2.158754490959859107e-01
-2.158151275705440242e-01
-2.158031558024308127e-01
-2.157682364867799518e-01
-2.157605398290073362e-01
-2.156866120715522361e-01
-2.155807328889660091e-01
-2.155530803722778277e-01
-2.154940285956718216e-01
-2.154183175925933336e-01
-2.154113297702138774e-01
-2.153248047948821409e-01
-2.152913403636234346e-01
-2.152392248064669278e-01
-2.151242574877358649e-01
-2.151156873682523174e-01
-2.150159174412784313e-01
-2.149583251646488002e-01
-2.149442010666013370e-01
-2.149170775066341077e-01
-2.148749065320760265e-01
-2.148172226735858281e-01
-2.147612846551734400e-01
-2.146819799415848884e-01
-2.146172659967358343e-01
-2.145728293311485180e-01
-2.145200408978004680e-01
-2.144738578566546539e-01
-2.144345290259438985e-01
-2.143659759669037657e-01
-2.143013459167320001e-01
-2.142591562389433157e-01
-2.142020811154923265e-01
-2.141060712772292762e-01
-2.140772530541933671e-01
-2.140311104781708329e-01
-2.139419690097603688e-01
-2.139387273981888382e-01
-2.138570337150009215e-01
-2.138157527818507209e-01
-2.137976876302495610e-01
-2.137728511422554156e-01
-2.136646319574103114e-01
-2.136235299910948238e-01
-2.135950327737930199e-01
-2.135219785337217346e-01
-2.134588365519240749e-01
-2.133892965990258350e-01
-2.132948910882682958e-01
-2.132402041528676240e-01
-2.131847416217186320e-01
-2.131150045675785365e-01
-2.131001395569595003e-01
-2.130628070885952630e-01
-2.129848226293113989e-01
-2.129327597561455621e-01
-2.128942299617394562e-01
-2.128532652465227049e-01
-2.127955788588956620e-01
-2.127155516386325940e-01
-2.126746615293231835e-01
-2.125963912338274808e-01
-2.125480582639819593e-01
-2.125235401195572083e-01
-2.124634819908061412e-01
-2.123840000734656397e-01
-2.123213072929046874e-01
-2.122945526475843170e-01
-2.122700162617380537e-01
-2.121665265586910598e-01
-2.121196670894892056e-01
-2.120484675708952382e-01
-2.119969887309554879e-01
-2.119551751915481619e-01
-2.118895329289662288e-01
-2.118632850014208757e-01
-2.117868731095802204e-01
-2.117470071156114797e-01
-2.117114197437996725e-01
-2.116455308847120798e-01
-2.115967455496448879e-01
-2.115082590410810037e-01
-2.114681142510120848e-01
-2.114524235121381102e-01
-2.113808677051605966e-01
-2.112930364194092192e-01
-2.112399959580777420e-01
-2.111752643567890164e-01
-2.111409730248090533e-01
-2.110819608401216518e-01
-2.110422177378548370e-01
-2.109924571166371110e-01
-2.109238053262726953e-01
-2.108579803602935454e-01
-2.108128398476025178e-01
-2.107401529163161480e-01
-2.106869610282234850e-01
-2.106316702460948598e-01
-2.105801214436775204e-01
-2.105510216057901451e-01
-2.105133589991129150e-01
-2.104798582238123494e-01
-2.104359503171468193e-01
-2.103782267993777322e-01
-2.103424913906314919e-01
-2.102540268254325107e-01
-2.101870629603838081e-01
-2.101207681376136838e-01
-2.100650424654450232e-01
-2.100392285486764599e-01
-2.100066525822907870e-01
-2.099448553970904296e-01
-2.098956938488049373e-01
-2.098594733032035642e-01
-2.098169905701107452e-01
-2.097713226356016092e-01
-2.097302307229186313e-01
-2.096787590804528034e-01
-2.096321876305020648e-01
-2.096141490709702015e-01
-2.095667045069228851e-01
-2.094837401394990528e-01
-2.094664261101538416e-01
-2.094159515745850353e-01
-2.093842661789834247e-01
-2.093400396413588882e-01
-2.092876304350504424e-01
-2.092741607939594406e-01
-2.092013521541163934e-01
-2.091629668145741361e-01
-2.090353957254049710e-01
-2.090030804880238513e-01
-2.089555005631666962e-01
-2.089169693980656162e-01
-2.089083031687305470e-01
-2.088554124041247517e-01
-2.087933694027721276e-01
-2.087502186786401592e-01
-2.086905055707377610e-01
-2.086289613830873968e-01
-2.085045632094613133e-01
-2.084842471848379619e-01
-2.084584552211511121e-01
-2.084134218071255762e-01
-2.083783754447839087e-01
-2.083022151428007285e-01
-2.082873677668211632e-01
-2.082517599163086486e-01
-2.082227100035781986e-01
-2.081544356173020138e-01
-2.080949976176857119e-01
-2.080780845156840475e-01
-2.080209546663147890e-01
-2.079695329440528484e-01
-2.079378942685917719e-01
-2.079190402195887910e-01
-2.078343106193067946e-01
-2.077603583200511861e-01
-2.077481070890740966e-01
-2.077218470990276344e-01
-2.076499531935937504e-01
-2.076184605958941443e-01
-2.075756845040566123e-01
-2.075440910347380596e-01
-2.074909319407812758e-01
-2.074795794899133294e-01
-2.074348260247587117e-01
-2.074063108658347199e-01
-2.073736357204245540e-01
-2.073428551657860996e-01
-2.072725530115212822e-01
-2.072482939569688654e-01
-2.071699509596569566e-01
-2.071326988505003408e-01
-2.069997813598105640e-01
-2.069788951638778518e-01
-2.069427774553048716e-01
-2.068842340704895311e-01
-2.068558788790878233e-01
-2.067967958106302073e-01
-2.067491776432149320e-01
-2.066920792037207355e-01
-2.066572818860687444e-01
-2.065972096747525910e-01
-2.065709987967415950e-01
-2.065256150052038331e-01
-2.065013475001280518e-01
-2.064853407727458567e-01
-2.064334484638352119e-01
-2.064174174763311886e-01
-2.063538808626521337e-01
-2.063167101089554978e-01
-2.062472932257216618e-01
-2.062321610688382378e-01
-2.061635211101855991e-01
-2.061423056601550119e-01
-2.061083158329381493e-01
-2.060961555746465002e-01
-2.060231265224279906e-01
-2.060051540934486891e-01
-2.059867710973953825e-01
-2.059602211941896910e-01
-2.058942600670457257e-01
-2.058788218704150352e-01
-2.058632013108229741e-01
-2.058004514390378292e-01
-2.057798400052551768e-01
-2.057100636699134011e-01
-2.056818483471655745e-01
-2.056724767697203915e-01
-2.056258191949035807e-01
-2.055510593840813860e-01
-2.055377336602362270e-01
-2.054854678253686395e-01
-2.054770160990083694e-01
-2.054278732681399378e-01
-2.054130753102608176e-01
-2.053853512442071205e-01
-2.053311634559519261e-01
-2.052564478046612351e-01
-2.052453704493344688e-01
-2.052382267565484864e-01
-2.051823783647517274e-01
-2.051352919590404278e-01
-2.051053053822256000e-01
-2.050485373893868868e-01
-2.050285812586610801e-01
-2.050168512925968078e-01
-2.049979356139824405e-01
-2.049819635759466407e-01
-2.049548822441109863e-01
-2.049195227427603183e-01
-2.048890754587349150e-01
-2.048640883338792296e-01
-2.048416843950460198e-01
-2.047988507111127010e-01
-2.047804133393466286e-01
-2.047596110570079342e-01
-2.047422193421146730e-01
-2.046948071386326673e-01
-2.046316568224550714e-01
-2.045938741549314099e-01
-2.045420618799839441e-01
-2.045364130427916871e-01
-2.045125585356178111e-01
-2.045096740826239934e-01
-2.044369875056679664e-01
-2.044259620041540548e-01
-2.043701471728904262e-01
-2.043467114488136671e-01
-2.043271230819809769e-01
-2.043183504773815884e-01
-2.042855285624520789e-01
-2.042270074715920314e-01
-2.042203375961654521e-01
-2.041861280930122868e-01
-2.041587361916996357e-01
-2.041454434615909141e-01
-2.041162815659436636e-01
-2.041040737234275371e-01
-2.040692112640063172e-01
-2.040321151412425316e-01
-2.039808850843201071e-01
-2.039443989293862891e-01
-2.039055827382404151e-01
-2.038519605824333503e-01
-2.038347383297769710e-01
-2.037918832653784762e-01
-2.037799822956060380e-01
-2.037645532916937952e-01
-2.037547874544868021e-01
-2.037282905347464479e-01
-2.037095629166526811e-01
-2.036611072210181561e-01
-2.036169133994312208e-01
-2.035939643404616195e-01
-2.035674402427831708e-01
-2.035561786142020824e-01
-2.035239220926594039e-01
-2.034784189293576961e-01
-2.034547983214141376e-01
-2.034081551968188739e-01
-2.033725444253307313e-01
-2.033502390772718993e-01
-2.033323743750098112e-01
-2.033199958353653358e-01
-2.032910907885051022e-01
-2.032789717191146595e-01
-2.032308971805481257e-01
-2.031795165203080789e-01
-2.031343886091767081e-01
-2.031289477113798481e-01
-2.030807944949900856e-01
-2.030493272756733469e-01
-2.030146438000674236e-01
-2.029921167066124077e-01
-2.029610830531536070e-01
-2.029208083604596147e-01
-2.029150846815599429e-01
-2.028873817717398720e-01
-2.028265068584901021e-01
-2.028026124147684905e-01
-2.027816762095049352e-01
-2.027662802832013167e-01
-2.027217991282755649e-01
-2.026853354445468658e-01
-2.026750894489030286e-01
-2.026246902991656884e-01
-2.026152346353858325e-01
-2.025817890388676712e-01
-2.025569818079028805e-01
-2.025165691675729351e-01
-2.025111490646460677e-01
-2.024855724756913222e-01
-2.024331897054632012e-01
-2.024070202689942921e-01
-2.023917987557896925e-01
-2.023630032932386691e-01
-2.023314527031979115e-01
-2.022993581894952930e-01
-2.022775074375176008e-01
-2.022486363162786516e-01
-2.021988736813953580e-01
-2.021885152793427565e-01
-2.021398941049734888e-01
-2.021040734705801811e-01
-2.020882058646012169e-01
-2.020803294571626441e-01
-2.020243477486970141e-01
-2.020074101668528910e-01
-2.019803613924350538e-01
-2.019654700929486291e-01
-2.019569994664640045e-01
-2.019392623432287592e-01
-2.018428255123448367e-01
-2.018311077213212346e-01
-2.017811081992810784e-01
-2.017467689359065119e-01
-2.017156360842138896e-01
-2.017055362519692696e-01
-2.016806045329844199e-01
-2.016684354330894879e-01
-2.016508834132812455e-01
-2.016448904381438756e-01
-2.015824158501781094e-01
-2.015573404798594315e-01
-2.015243711528206805e-01
-2.014987846131212346e-01
-2.014598954294694599e-01
-2.014280609085633555e-01
-2.014030627392587869e-01
-2.013777613855783633e-01
-2.013559185720734668e-01
-2.013427407038348438e-01
-2.013104901660845436e-01
-2.012984267743035127e-01
-2.012828083347439623e-01
-2.012633997815944376e-01
-2.012075668399921913e-01
-2.011864164623813345e-01
-2.011755969999146354e-01
-2.011150374150383890e-01
-2.010756867224761935e-01
-2.010565861959593137e-01
-2.010259593689051327e-01
-2.010201318534463877e-01
-2.009836774246525903e-01
-2.009735398995085298e-01
-2.009212709496309701e-01
-2.008916375678964916e-01
-2.008828107341197322e-01
-2.008558655939394200e-01
-2.008218965510085718e-01
-2.008035073580260732e-01
-2.007861579465256563e-01
-2.007331276021990796e-01
-2.007271950814404904e-01
-2.007102758089312766e-01
-2.006609528234321038e-01
-2.006489788457272438e-01
-2.006310097123550351e-01
-2.006033470932485074e-01
-2.005886549590835677e-01
-2.005514267816464191e-01
-2.005358591204918495e-01
-2.005190592455955156e-01
-2.004906035108228457e-01
-2.004222811926269776e-01
-2.003917438291919206e-01
-2.003872255706718453e-01
-2.003707246621918292e-01
-2.003633293572096019e-01
-2.003055344217971601e-01
-2.002766153608767086e-01
-2.002367327758974302e-01
-2.002083307732977491e-01
-2.001876698374902841e-01
-2.001523717525116042e-01
-2.001314843281289113e-01
-2.000941742472931439e-01
-2.000737485757567158e-01
-2.000643950415842698e-01
-2.000360802192631682e-01
-2.000139416613176957e-01
-2.000038664218069251e-01
-1.999795097901431173e-01
-1.999505265757618444e-01
-1.999113640492699850e-01
-1.998948283527091641e-01
-1.998743938326734415e-01
-1.998158904821925597e-01
-1.997779651528658329e-01
-1.997660338748087072e-01
-1.997372786370678888e-01
-1.997178569829882733e-01
-1.996891417992319728e-01
-1.996650101409897515e-01
-1.996505825297861525e-01
-1.996227244567044257e-01
-1.995703951197885240e-01
-1.995618577643258618e-01
-1.995309619902310982e-01
-1.995191374758721881e-01
-1.994642425637100369e-01
-1.994455581361119223e-01
-1.994241484899095807e-01
-1.994072760399170641e-01
-1.993990084832526488e-01
-1.993605204723283286e-01
-1.993457507884202617e-01
-1.993148354118270682e-01
-1.992949172614804920e-01
-1.992648673868063769e-01
-1.992504181376994199e-01
-1.992278206162621523e-01
-1.992028616759605186e-01
-1.991833158762151279e-01
-1.991462303650646803e-01
-1.991210101670778387e-01
-1.990849037158270163e-01
-1.990596058817686864e-01
-1.990399137954960707e-01
-1.990178995920846572e-01
-1.989729414585140743e-01
-1.989682353559599770e-01
-1.989149115616921093e-01
-1.989014252780725578e-01
-1.988652387879977501e-01
-1.988417910897480045e-01
-1.988032234953905353e-01
-1.987888527297682340e-01
-1.987575317852441903e-01
-1.987530561766477910e-01
-1.987523054148778445e-01
-1.986688319047393014e-01
-1.986506745811961183e-01
-1.986171262109576452e-01
-1.985898555003510202e-01
-1.985845951972854406e-01
-1.985665499140461532e-01
-1.985483384938588336e-01
-1.985247187680915792e-01
-1.985131477025997571e-01
-1.984817783903196353e-01
-1.984279552273296165e-01
-1.984095233800174107e-01
-1.984006465467392510e-01
-1.983794166118429125e-01
-1.983329711558679542e-01
-1.983217126134240726e-01
-1.982933754894218858e-01
-1.982780155397558253e-01
-1.982473740363029091e-01
-1.982434659484519357e-01
-1.982237134003563273e-01
-1.981907197298823087e-01
-1.981671825100326523e-01
-1.981187409151271006e-01
-1.980831925126817494e-01
-1.980730315592434398e-01
-1.980497439892701939e-01
-1.980152582945322592e-01
-1.979889043917546221e-01
-1.979852736346189301e-01
-1.979691644805228190e-01
-1.979326384218133283e-01
-1.979137926671063752e-01
-1.979085747520437366e-01
-1.978671865357307380e-01
-1.978050536533615400e-01
-1.977802182555219446e-01
-1.977785475107217139e-01
-1.977461215852731602e-01
-1.977095020223922917e-01
-1.977045393621391089e-01
-1.976839214566457337e-01
-1.976576964320481689e-01
-1.976330399547457928e-01
-1.976304194805539871e-01
-1.975959350697450989e-01
-1.975759708091122113e-01
-1.975490370187049372e-01
-1.975110295359574775e-01
-1.974885044349657115e-01
-1.974768957467997188e-01
-1.974646066696946201e-01
-1.974417740890647699e-01
-1.974298947815268379e-01
-1.974087430576778879e-01
-1.973900404266590303e-01
-1.973688321236576060e-01
-1.973489726699015068e-01
-1.973236028075395498e-01
-1.973085491049732798e-01
-1.972626013752588059e-01
-1.972605936426081175e-01
-1.972283487978857275e-01
-1.971889601540644799e-01
-1.971617422106267115e-01
-1.971500459986068043e-01
-1.971395044596842006e-01
-1.971263626957839576e-01
-1.971145629165384772e-01
-1.970717958543252157e-01
-1.970524851939455258e-01
-1.970199974350056726e-01
-1.970158122413694368e-01
-1.969881741939342457e-01
-1.969734575616773620e-01
-1.969508324943334832e-01
-1.969421744910551664e-01
-1.969034364428524086e-01
-1.968760126991771497e-01
-1.968679308759518076e-01
-1.968410234560409311e-01
-1.968302143075486288e-01
-1.968261481003206192e-01
-1.967709773702354392e-01
-1.967512780130260819e-01
-1.967334544836814025e-01
-1.967259504585752716e-01
-1.967077133928731292e-01
-1.966727762819566461e-01
-1.966544222593928082e-01
-1.966440045735620701e-01
-1.966251998618282204e-01
-1.965959332422391181e-01
-1.965752317161412743e-01
-1.965685105948024591e-01
-1.965289818436158631e-01
-1.965234154571845471e-01
-1.964894240796267177e-01
-1.964667137309177303e-01
-1.964581365061148499e-01
-1.964338743543232457e-01
-1.964326055357294987e-01
-1.964088032773415038e-01
-1.963824067105454096e-01
-1.963686079934144624e-01
-1.963615208928478073e-01
-1.963505382679692490e-01
-1.963253219411824346e-01
-1.963058225014234770e-01
-1.962924424137991730e-01
-1.962788577917429222e-01
-1.962732075055396153e-01
-1.962629466518853727e-01
-1.962292654482896970e-01
-1.961938271422928037e-01
-1.961733095289751039e-01
-1.961651658108739538e-01
-1.961432371463949498e-01
-1.961316596595442385e-01
-1.960899742201596130e-01
-1.960889257388298557e-01
-1.960666039074089595e-01
-1.960407903286062181e-01
-1.960330393636516011e-01
-1.960192564333204379e-01
-1.959814047106303581e-01
-1.959607113677553081e-01
-1.959447184815579779e-01
-1.959285772174481632e-01
-1.959164514778526933e-01
-1.958942058570331268e-01
-1.958837427008415233e-01
-1.958491019796665400e-01
-1.958460161942818245e-01
-1.958212696910178741e-01
-1.957915736212825220e-01
-1.957904261590281692e-01
-1.957669320839343363e-01
-1.957477204256362069e-01
-1.957443033482743067e-01
-1.957304633061086319e-01
-1.957176509752686089e-01
-1.956811311634319983e-01
-1.956512352791749121e-01
-1.956425407652987447e-01
-1.956294205158102817e-01
-1.956281277090653192e-01
-1.956127097890994204e-01
-1.955832546694712404e-01
-1.955679744515096130e-01
-1.955329945170566075e-01
-1.955269411238622357e-01
-1.955117748283444756e-01
-1.954821297005094605e-01
-1.954529099468555464e-01
-1.954455030442212582e-01
-1.954002266613590333e-01
-1.953953759367851872e-01
-1.953736858264197018e-01
-1.953505061909769358e-01
-1.953434132527944178e-01
-1.953335561015569211e-01
-1.952899514321901620e-01
-1.952662840178797932e-01
-1.952605543238600527e-01
-1.952240219013793299e-01
-1.952148887231665575e-01
-1.952118482115911269e-01
-1.951811324822561311e-01
-1.951594972628334368e-01
-1.951479400759123795e-01
-1.951412922741792844e-01
-1.950948844550682015e-01
-1.950756280038510038e-01
-1.950493482222617203e-01
-1.950287662312742420e-01
-1.950147574542332174e-01
-1.949866817493792759e-01
-1.949594923268996305e-01
-1.949481803440502314e-01
-1.949201156613623587e-01
-1.948753593925011685e-01
-1.948693898579435535e-01
-1.948465780602824660e-01
-1.948326352237415016e-01
-1.948003217831206779e-01
-1.947799559048281337e-01
-1.947621043506694294e-01
-1.947450583740960861e-01
-1.947324348947141737e-01
-1.947227925063257092e-01
-1.947021176333264547e-01
-1.946850656645493505e-01
-1.946727882331817927e-01
-1.946389306981052558e-01
-1.946192063512974801e-01
-1.946037970374694115e-01
-1.945893255771136976e-01
-1.945661277599903816e-01
-1.945371388059601581e-01
-1.945280446737903124e-01
-1.944928326954373787e-01
-1.944637773203358178e-01
-1.944457633506861960e-01
-1.944151304604422315e-01
-1.944076465258547659e-01
-1.943845106566616243e-01
-1.943694676735522042e-01
-1.943472191692187379e-01
-1.943208836432485653e-01
-1.942943311187182442e-01
-1.942782115120920139e-01
-1.942501777163105070e-01
-1.942325481453081037e-01
-1.942116192973561417e-01
-1.941989104516672060e-01
-1.941849653562432998e-01
-1.941728639134758794e-01
-1.941545160197698516e-01
-1.941124728102074370e-01
-1.940894613409051006e-01
-1.940740721601976193e-01
-1.940717454613545001e-01
-1.940389452496276146e-01
-1.940146226159657206e-01
-1.940062043329668084e-01
-1.939880845578364488e-01
-1.939669818917677813e-01
-1.939421131733758408e-01
-1.939317958152271815e-01
-1.938893564137474657e-01
-1.938691363886805852e-01
-1.938651238348371997e-01
-1.938359718169863077e-01
-1.938034633294407616e-01
-1.937905798812930014e-01
-1.937813925066805276e-01
-1.937467985803283110e-01
-1.937198048523859073e-01
-1.937041763194148891e-01
-1.936943783682909259e-01
-1.936836179091079302e-01
-1.936543802691055860e-01
-1.936339582990661001e-01
-1.936118988454954004e-01
-1.935879357254899624e-01
-1.935718019825462266e-01
-1.935558310521977576e-01
-1.935381169754160358e-01
-1.935066090431203090e-01
-1.934998305672225027e-01
-1.934954335896111599e-01
-1.934787740079303986e-01
-1.934369570705176677e-01
-1.934202678674783182e-01
-1.934090555878448248e-01
-1.933800381322659245e-01
-1.933704358380960164e-01
-1.933522324096612899e-01
-1.933298861878266217e-01
-1.932994744086799777e-01
-1.932897165170590625e-01
-1.932553711294585919e-01
-1.932478452597802265e-01
-1.932271249427960635e-01
-1.932082495336438777e-01
-1.931944276516243120e-01
-1.931854810109863430e-01
-1.931454221335431876e-01
-1.931179137448512384e-01
-1.930941513158025424e-01
-1.930710888369533418e-01
-1.930488319608637537e-01
-1.930329251503223875e-01
-1.930301743504611311e-01
-1.929954521801503786e-01
-1.929739683977989007e-01
-1.929552745372194733e-01
-1.929347272996255469e-01
-1.929168218417747771e-01
-1.929052603317116810e-01
-1.928799077661584871e-01
-1.928707514376015175e-01
-1.928630067406436610e-01
-1.928355488650115857e-01
-1.928302829075340674e-01
-1.927978210260385961e-01
-1.927826871988503887e-01
-1.927451190994608765e-01
-1.927129638499939512e-01
-1.927036955386810524e-01
-1.926829637901822379e-01
-1.926544523466402481e-01
-1.926405559585220306e-01
-1.926330437291522979e-01
-1.926105710278157579e-01
-1.925935943688101837e-01
-1.925528242703510862e-01
-1.925384522844369450e-01
-1.925218391629298365e-01
-1.925121788097033659e-01
-1.925013527544100767e-01
-1.924760566268245987e-01
-1.924633765694941379e-01
-1.924447208305604118e-01
-1.924332630355554685e-01
-1.923991327270237750e-01
-1.923741002032105518e-01
-1.923529892599935287e-01
-1.923350037300369242e-01
-1.923290640631097614e-01
-1.922956236279399767e-01
-1.922886286605880735e-01
-1.922823794870150704e-01
-1.922506356604649913e-01
-1.922244746359013656e-01
-1.922176144447221291e-01
-1.921930744362209398e-01
-1.921730453206041689e-01
-1.921364486435082619e-01
-1.921191839022148851e-01
-1.920987626762208356e-01
-1.920777209583199585e-01
-1.920733106214606023e-01
-1.920510630076039116e-01
-1.920271246716686031e-01
-1.920132833100503533e-01
-1.919827334173692390e-01
-1.919522425022847090e-01
-1.919482883346745883e-01
-1.919094045991617814e-01
-1.918999607503491800e-01
-1.918665434379380197e-01
-1.918537725711405850e-01
-1.918501319477902145e-01
-1.918199849128160162e-01
-1.918072705657963839e-01
-1.917943054436051509e-01
-1.917677651302342190e-01
-1.917563673019699044e-01
-1.917397942132773592e-01
-1.917273849876647285e-01
-1.917067426278727116e-01
-1.916957852085840464e-01
-1.916766133318520138e-01
-1.916451753168325056e-01
-1.916283215783439742e-01
-1.916129335029905512e-01
-1.915968713795193901e-01
-1.915669568335278405e-01
-1.915462555034397052e-01
-1.915352740052612690e-01
-1.915187911800217690e-01
-1.915030151291237936e-01
-1.914824513345939894e-01
-1.914543765689977750e-01
-1.914355974137842420e-01
-1.914301599222869854e-01
-1.914178783111501747e-01
-1.913989815526832283e-01
-1.913749479393792585e-01
-1.913694379884440799e-01
-1.913452904263252263e-01
-1.913373567070279502e-01
-1.913269364547474094e-01
-1.913068918651280592e-01
-1.912831555354205793e-01
-1.912643387486979707e-01
-1.912465853432921969e-01
-1.912313307994570610e-01
-1.912012512739298398e-01
-1.911873709142158373e-01
-1.911646551916741377e-01
-1.911348710838912945e-01
-1.911138125753607808e-01
-1.911036141868605320e-01
-1.910823030423564883e-01
-1.910550362810994052e-01
-1.910414366304888090e-01
-1.910342094833078486e-01
-1.910069431926243733e-01
-1.909923429640803527e-01
-1.909613456477282367e-01
-1.909526671417652310e-01
-1.909274922248000717e-01
-1.909188886498543181e-01
-1.909107258429069698e-01
-1.908950135741135923e-01
-1.908674227983349903e-01
-1.908248298097129925e-01
-1.908113011056556951e-01
-1.907993200353151342e-01
-1.907851662090580547e-01
-1.907622233751249674e-01
-1.907511015366563367e-01
-1.907428536754822157e-01
-1.906946596232191871e-01
-1.906765639184792027e-01
-1.906683461076326969e-01
-1.906498389472868205e-01
-1.906432680281281433e-01
-1.906175135532290066e-01
-1.905978065830946089e-01
-1.905840738487662722e-01
-1.905603243317940121e-01
-1.905342337351199067e-01
-1.905202584703326874e-01
-1.905106413952705469e-01
-1.904836012993585959e-01
-1.904742094234971317e-01
-1.904636740943396189e-01
-1.904344985141994684e-01
-1.904216176978275055e-01
-1.903991967367330840e-01
-1.903947295642855475e-01
-1.903748321024852364e-01
-1.903517557917434599e-01
-1.903222827704831310e-01
-1.902901543169992771e-01
-1.902789090070383660e-01
-1.902610803163778119e-01
-1.902509662841523341e-01
-1.902316229277231097e-01
-1.902144571900791226e-01
-1.902065721731507064e-01
-1.901838649225761346e-01
-1.901687442103066061e-01
-1.901433750258851030e-01
-1.901323264790040213e-01
-1.900942033421711419e-01
-1.900787152722788753e-01
-1.900668853029985617e-01
-1.900537674640319641e-01
-1.900385227648008490e-01
-1.900185446683065882e-01
-1.899885659984124897e-01
-1.899488400073054695e-01
-1.899479514170585026e-01
-1.899313383980487380e-01
-1.898987681903790692e-01
-1.898864342118226356e-01
-1.898705971097631173e-01
-1.898560165252636267e-01
-1.898453309370610187e-01
-1.898288519725602752e-01
-1.898154292285697542e-01
-1.897988948542820020e-01
-1.897647353325700725e-01
-1.897280418125024959e-01
-1.897112406222769554e-01
-1.897049250560545186e-01
-1.896739387807207244e-01
-1.896504128661101463e-01
-1.896364304584428340e-01
-1.896335312890946867e-01
-1.896202625908099404e-01
-1.895993448862863806e-01
-1.895884379720295942e-01
-1.895681313994954653e-01
-1.895569315549937017e-01
-1.895301326343128701e-01
-1.895231946054076744e-01
-1.895052621455156072e-01
-1.894912084292960097e-01
-1.894485018108782171e-01
-1.894340698936823608e-01
-1.894190196209875054e-01
-1.894017267033469842e-01
-1.893660367008648537e-01
-1.893611310526767955e-01
-1.893263890892151191e-01
-1.893152461952424537e-01
-1.892984116236623160e-01
-1.892816647232591909e-01
-1.892605863015801859e-01
-1.892358117605403567e-01
-1.892183022014936322e-01
-1.892009430002339621e-01
-1.891894482128558541e-01
-1.891656620658533627e-01
-1.891531265886134960e-01
-1.891442476501007386e-01
-1.891228264785472513e-01
-1.891055436990063121e-01
-1.890915267793680243e-01
-1.890774534650576100e-01
-1.890640220069157162e-01
-1.890482083812038971e-01
-1.890240065296112382e-01
-1.890069809581438887e-01
-1.889955434555443681e-01
-1.889933786353598932e-01
-1.889518439145171091e-01
-1.889453848987633355e-01
-1.889312419261727771e-01
-1.889214656144754256e-01
-1.889057351749926228e-01
-1.888700465021949659e-01
-1.888474365073894434e-01
-1.888386275183280283e-01
-1.888177862704832621e-01
-1.888042442545279642e-01
-1.887905304122530215e-01
-1.887807688805689665e-01
-1.887492965330971051e-01
-1.887398905133169935e-01
-1.887161454795504845e-01
-1.886905047083701492e-01
-1.886611485779670083e-01
-1.886262225221584377e-01
-1.886174550052222565e-01
-1.885983724071452206e-01
-1.885796602955066570e-01
-1.885733734435489917e-01
-1.885574075790108217e-01
-1.885480487633952040e-01
-1.885249549123036161e-01
-1.885225949989651761e-01
-1.885128803901733874e-01
-1.884880179386009824e-01
-1.884563897049315595e-01
-1.884337656304673758e-01
-1.884155662386408081e-01
-1.883959104961353548e-01
-1.883802729885581950e-01
-1.883527631388235424e-01
-1.883346744350377910e-01
-1.883179797157221447e-01
-1.883100963507110814e-01
-1.882961228394673392e-01
-1.882662569643282768e-01
-1.882527344959505355e-01
-1.882343464829967783e-01
-1.882275351846207645e-01
-1.882213633386168039e-01
-1.881888120302296907e-01
-1.881489140079025679e-01
-1.881392991859998642e-01
-1.881325809253895920e-01
-1.881162926893311660e-01
-1.880858690821224088e-01
-1.880791801775981986e-01
-1.880655949610311739e-01
-1.880385583904888858e-01
-1.880333203299627831e-01
-1.880264693699056910e-01
-1.879982518183992701e-01
-1.879679382266988830e-01
-1.879658508890969526e-01
-1.879351968414433027e-01
-1.879077366117502812e-01
-1.878930661259377022e-01
-1.878620224365725733e-01
-1.878520007035086592e-01
-1.878336627913547441e-01
-1.878203361267559435e-01
-1.878103540073760014e-01
-1.877980168730458144e-01
-1.877889223836538835e-01
-1.877808441518472871e-01
-1.877627954920879916e-01
-1.877080815655683688e-01
-1.877007304469203997e-01
-1.876818327336300662e-01
-1.876763925510468445e-01
-1.876383596177680635e-01
-1.876199422762180880e-01
-1.876119939479374277e-01
-1.875999960265534727e-01
-1.875779939876946745e-01
-1.875598212279886712e-01
-1.875434091743150011e-01
-1.875356748176608412e-01
-1.875111047675562248e-01
-1.874850493890759251e-01
-1.874626895239741020e-01
-1.874506811382660731e-01
-1.874331101511358955e-01
-1.874158384328696303e-01
-1.873872940018209976e-01
-1.873816615150504794e-01
-1.873660273106640961e-01
-1.873451201569779068e-01
-1.873359265330364065e-01
-1.873004372107682503e-01
-1.872896475682730988e-01
-1.872868409048421556e-01
-1.872389402836114325e-01
-1.872170691788710983e-01
-1.871939374079419349e-01
-1.871729934819262309e-01
-1.871578850705809538e-01
-1.871412032985663165e-01
-1.871321390913794347e-01
-1.871151605376468463e-01
-1.870938971314496935e-01
-1.870776969409103374e-01
-1.870682024409068278e-01
-1.870340846542586088e-01
-1.870077544000016689e-01
-1.869941619334374305e-01
-1.869724657063746853e-01
-1.869535701886383128e-01
-1.869256212556761887e-01
-1.868952680382822418e-01
-1.868894311558575716e-01
-1.868599005976691041e-01
-1.868459133640387737e-01
-1.868298964331017997e-01
-1.868207163582089048e-01
-1.867998381850929368e-01
-1.867671221470072473e-01
-1.867368289219623612e-01
-1.867324602556428292e-01
-1.867205911242282024e-01
-1.866982162622874697e-01
-1.866798359294210841e-01
-1.866567584478818209e-01
-1.866419373775700108e-01
-1.866369088808022270e-01
-1.866067886641896156e-01
-1.865856644754582683e-01
-1.865345235748536168e-01
-1.865094457388125349e-01
-1.865015705105664279e-01
-1.864626645596970667e-01
-1.864573577256756209e-01
-1.864388996991115099e-01
-1.864295182974645970e-01
-1.863989913067193582e-01
-1.863616032968950231e-01
-1.863512050961433075e-01
-1.863356960110733040e-01
-1.863081378625413287e-01
-1.863039765741716924e-01
-1.862804899051865026e-01
-1.862542226403897105e-01
-1.862448105824142663e-01
-1.862198383718944583e-01
-1.861904008281543565e-01
-1.861537543666771932e-01
-1.861325511476364936e-01
-1.861162830599788487e-01
-1.860827228025767055e-01
-1.860693964333710593e-01
-1.860552125038873461e-01
-1.860412382262241482e-01
-1.860327346711636021e-01
-1.860220827024203216e-01
-1.859802638648910822e-01
-1.859697121003985598e-01
-1.859367192573695426e-01
-1.859261578274644111e-01
-1.858903445129959642e-01
-1.858864986606072467e-01
-1.858725686996505477e-01
-1.858247650629205605e-01
-1.858117058949894096e-01
-1.858063465141579496e-01
-1.857631709369318429e-01
-1.857495990911457451e-01
-1.857270584035347061e-01
-1.857131586804896539e-01
-1.856930110504862175e-01
-1.856716535056351369e-01
-1.856504815787416995e-01
-1.856194387589595596e-01
-1.856091012791300510e-01
-1.855953800058973979e-01
-1.855712461453689066e-01
-1.855230988022755212e-01
-1.855023907919166604e-01
-1.854837373497132957e-01
-1.854547340195718264e-01
-1.854333463901806922e-01
-1.854174782944991162e-01
-1.854043868360865654e-01
-1.853938137668920960e-01
-1.853708915747003805e-01
-1.853657840621009412e-01
-1.853268439893927533e-01
-1.852988597083154443e-01
-1.852924659058803603e-01
-1.852635378744747485e-01
-1.852521703360495986e-01
-1.852248025572010293e-01
-1.852237156372341653e-01
-1.851806152263023586e-01
-1.851719704507031328e-01
-1.851584740041617438e-01
-1.851105118459924759e-01
-1.850898490684937114e-01
-1.850762016255236009e-01
-1.850547390740592546e-01
-1.850278103906203842e-01
-1.850129585297614898e-01
-1.849711618316095540e-01
-1.849519432925243179e-01
-1.849509420091668688e-01
-1.849260232759044609e-01
-1.848973398433134963e-01
-1.848606716838508413e-01
-1.848365152056667959e-01
-1.848322220395126059e-01
-1.848042608139839060e-01
-1.848028259267359696e-01
-1.847781698036971565e-01
-1.847292965802811993e-01
-1.847233967213438022e-01
-1.847040226437743349e-01
-1.846963422119267950e-01
-1.846619420695748415e-01
-1.846460301824327521e-01
-1.846406841297442702e-01
-1.846291509727908675e-01
-1.845989708870694468e-01
-1.845499640593346868e-01
-1.845381436680220422e-01
-1.845097224886898812e-01
-1.844893831537549600e-01
-1.844540425348412671e-01
-1.844469191049079027e-01
-1.844284648831236439e-01
-1.844153479471590806e-01
-1.843958544356199825e-01
-1.843796692334735698e-01
-1.843455548624618190e-01
-1.843186895603012299e-01
-1.842988461570417291e-01
-1.842711330520900859e-01
-1.842285798923355422e-01
-1.842086660199827586e-01
-1.841840164914157751e-01
-1.841826982362752552e-01
-1.841535117416699674e-01
-1.841262061233951974e-01
-1.841132397820767208e-01
-1.840694257504378040e-01
-1.840609504421743536e-01
-1.840177693179056162e-01
-1.840103446984281965e-01
-1.839728259805715471e-01
-1.839374429182527582e-01
-1.839174369334294346e-01
-1.839064616549260234e-01
-1.838908844727041303e-01
-1.838812746990978186e-01
-1.838374219754726480e-01
-1.838175928865603548e-01
-1.838082645397588477e-01
-1.837843616481586451e-01
-1.837584146812845098e-01
-1.837412412677987827e-01
-1.837174060113855312e-01
-1.836781306183166707e-01
-1.836692671248138786e-01
-1.836254973912268551e-01
-1.836033404554079096e-01
-1.835764650992187663e-01
-1.835671353590130894e-01
-1.835360656952340352e-01
-1.834839852302874996e-01
-1.834632799249083790e-01
-1.834388784570607500e-01
-1.834107397634912040e-01
-1.833976723581038359e-01
-1.833794074088309634e-01
-1.833671576668480796e-01
-1.833343993868667976e-01
-1.833042435162278161e-01
-1.832556279434434665e-01
-1.832364313714638371e-01
-1.832159417400187340e-01
-1.832001260029464951e-01
-1.831891008377020125e-01
-1.831645330530650706e-01
-1.831408692497284441e-01
-1.831090628519055075e-01
-1.830855486219057360e-01
-1.830377677980095652e-01
-1.830301024097805429e-01
-1.829863087524025711e-01
-1.829727499367837795e-01
-1.829540232588948989e-01
-1.829205297619567461e-01
-1.828956332306592714e-01
-1.828802860351155246e-01
-1.828506047560118919e-01
-1.828349285789758749e-01
-1.827934178715819868e-01
-1.827672059200533550e-01
-1.827460737985510120e-01
-1.827034268467295774e-01
-1.826686305459115089e-01
-1.826503149077772781e-01
-1.826309666224846251e-01
-1.825795377384088480e-01
-1.825652865704968097e-01
-1.825510282341882839e-01
-1.825305535490384656e-01
-1.825190233644699844e-01
-1.825074165596705933e-01
-1.824701262966468562e-01
-1.824552164850897773e-01
-1.824227932232710681e-01
-1.823938629450275739e-01
-1.823745488561113737e-01
-1.823582230884805422e-01
-1.822999008802450305e-01
-1.822896811543514572e-01
-1.822611312167038145e-01
-1.822363201559542567e-01
-1.822181595946966437e-01
-1.821859807730941694e-01
-1.821595946418061995e-01
-1.821276771641025249e-01
-1.821161573194335914e-01
-1.821030582092105221e-01
-1.820714964925329027e-01
-1.820383578387945733e-01
-1.819979237205360256e-01
-1.819789327718273342e-01
-1.819531614436338540e-01
-1.819128425817108652e-01
-1.818817464577128784e-01
-1.818608407951327610e-01
-1.818268007640664596e-01
-1.818021783267139146e-01
-1.817835214433853319e-01
-1.817376016440603870e-01
-1.817264324827878863e-01
-1.816944357176977221e-01
-1.816678025633693960e-01
-1.816468590125543958e-01
-1.816326029784394169e-01
-1.816211464586928170e-01
-1.816008636610698945e-01
-1.815663597830831366e-01
-1.815213736060243832e-01
-1.815022060793269609e-01
-1.814782421751877650e-01
-1.814552559965976752e-01
-1.814086291776842441e-01
-1.813948068864566221e-01
-1.813881381887885724e-01
-1.813721582788221376e-01
-1.813526315503498354e-01
-1.813180234294133331e-01
-1.813005004397748032e-01
-1.812574508331764866e-01
-1.812383118898511225e-01
-1.812255310418987020e-01
-1.812193093931253329e-01
-1.811680776412774585e-01
-1.811431910002804790e-01
-1.811197356340222275e-01
-1.810985327930113298e-01
-1.810520552863215116e-01
-1.810246754168059469e-01
-1.810012866475299298e-01
-1.809910303624320538e-01
-1.809609358843122240e-01
-1.809296495520333337e-01
-1.809057235164656108e-01
-1.808646588079262374e-01
-1.808152294582385800e-01
-1.807904128106502806e-01
-1.807682524528996804e-01
-1.807528306614651359e-01
-1.807227998853902229e-01
-1.806941343396768485e-01
-1.806577763907315226e-01
-1.806298377812731448e-01
-1.806232043725219949e-01
-1.806056253746770590e-01
-1.805910363959257192e-01
-1.805343161748758640e-01
-1.805262654503405062e-01
-1.804943221525489028e-01
-1.804646442667356132e-01
-1.804183088130225099e-01
-1.804176629515892860e-01
-1.803980126879307644e-01
-1.803558565742819364e-01
-1.803363553407753561e-01
-1.803192537767040748e-01
-1.802550384771628988e-01
-1.802446758704667751e-01
-1.802375581027494955e-01
-1.801859600930234007e-01
-1.801628360388912720e-01
-1.801488649541262699e-01
-1.801162794242373300e-01
-1.801084128723968725e-01
-1.800894600015840452e-01
-1.800418880764063090e-01
-1.800373032266294748e-01
-1.799577569037936198e-01
-1.799340879027735429e-01
-1.799205956706143583e-01
-1.798992821961732103e-01
-1.798575992571178339e-01
-1.798568489385894420e-01
-1.798330377844635786e-01
-1.798176306157862614e-01
-1.797883990211220362e-01
-1.797571335502737011e-01
-1.797472416361242109e-01
-1.797190791504594543e-01
-1.796440443174082413e-01
-1.796300846175163390e-01
-1.795952653085402528e-01
-1.795753404637332740e-01
-1.795703070816010993e-01
-1.795301803002292973e-01
-1.795011065503469838e-01
-1.794905577112024808e-01
-1.794612671374500867e-01
-1.794381670165604015e-01
-1.793776485460963910e-01
-1.793695029230303883e-01
-1.793405536378260279e-01
-1.793280027132327370e-01
-1.793055432336256860e-01
-1.792845588146330105e-01
-1.792473350858757863e-01
-1.792263289036223339e-01
-1.791858498170233183e-01
-1.791571668957375740e-01
-1.791316910011150065e-01
-1.790851381060081238e-01
-1.790561655343302916e-01
-1.790447516725214294e-01
-1.790239741694153452e-01
-1.790048334899578264e-01
-1.789379455877209146e-01
-1.789215650911384903e-01
-1.788862272714706880e-01
-1.788696246642940690e-01
-1.788433511849710222e-01
-1.788072402803728145e-01
-1.787691785550792889e-01
-1.787299634436304019e-01
-1.787128117128164440e-01
-1.786815794781215216e-01
-1.786725524689095068e-01
-1.786548244549256426e-01
-1.786283070865013201e-01
-1.785878247038096833e-01
-1.785660087770645221e-01
-1.785344181681405851e-01
-1.785172461941325062e-01
-1.784963278919668717e-01
-1.784593545503801726e-01
-1.784188461810543580e-01
-1.784108490817594428e-01
-1.783715036939343690e-01
-1.783455419482075643e-01
-1.783358171979761708e-01
-1.782989773535975653e-01
-1.782560694953593816e-01
-1.782414609929525717e-01
-1.782151760015347752e-01
-1.782052871187971288e-01
-1.781856788658238711e-01
-1.781500717286534918e-01
-1.781221514438699749e-01
-1.780917523533115110e-01
-1.780402236996130316e-01
-1.780193533975184539e-01
-1.780071237277891516e-01
-1.779831476345731245e-01
-1.779722760054237019e-01
-1.779494982286783655e-01
-1.778980435290203332e-01
-1.778930143727257551e-01
-1.778831310070347338e-01
-1.778561995597096879e-01
-1.778149655678681051e-01
-1.778047819923844752e-01
-1.777479127009929660e-01
-1.777095852258414044e-01
-1.776903224006335380e-01
-1.776543517714097575e-01
-1.776174983349096959e-01
-1.775925689628672366e-01
-1.775568848169866709e-01
-1.775152012815437719e-01
-1.774711886531160077e-01
-1.774452359530017953e-01
-1.774329794842041952e-01
-1.774227640734920008e-01
-1.773873576262791074e-01
-1.773494969528271459e-01
-1.773121493570206930e-01
-1.772783082446634795e-01
-1.772465786879233174e-01
-1.772151793598367719e-01
-1.771984763840349641e-01
-1.771672024596855910e-01
-1.771582479325063131e-01
-1.771302417369569060e-01
-1.770741332849083416e-01
-1.770611503939371612e-01
-1.770184659137898076e-01
-1.769731599200521366e-01
-1.769505089240079043e-01
-1.769115681037990717e-01
-1.769103995196891210e-01
-1.768631049333438954e-01
-1.768536046531083150e-01
-1.768255757344886492e-01
-1.767894857990819912e-01
-1.767561111066371371e-01
-1.767316471682792989e-01
-1.767293910135989687e-01
-1.767173823056911175e-01
-1.766676929820376052e-01
-1.766577409358573436e-01
-1.766396244714353858e-01
-1.765937439221241800e-01
-1.765855849553555901e-01
-1.765630503011932362e-01
-1.765204761440209436e-01
-1.764900929902736837e-01
-1.764737810057596390e-01
-1.764459956332939672e-01
-1.764279430577329055e-01
-1.763995774032772745e-01
-1.763501824943491392e-01
-1.763219081860573634e-01
-1.763162215543714328e-01
-1.763000243956692192e-01
-1.762615693974676767e-01
-1.762270647590771511e-01
-1.761904500778079530e-01
-1.761806722676421688e-01
-1.761352370357037733e-01
-1.761141528435543058e-01
-1.760949428555781682e-01
-1.760709438673376259e-01
-1.760613536902425336e-01
-1.760144206312720949e-01
-1.759892487891978052e-01
-1.759714527857618727e-01
-1.759351937527217358e-01
-1.758934203609969771e-01
-1.758783191332866647e-01
-1.758516357178283585e-01
-1.758168908574781475e-01
-1.757838443722579136e-01
-1.757620746815704571e-01
-1.757405444569715147e-01
-1.757384600693339127e-01
-1.757036170384027041e-01
-1.756894235203137478e-01
-1.756441178930396307e-01
-1.755950163698840882e-01
-1.755736150202528711e-01
-1.755681861783020548e-01
-1.755440138928389682e-01
-1.755135022733573524e-01
-1.755031994891929070e-01
-1.754427278177263794e-01
-1.754314092217404419e-01
-1.754002517621075508e-01
-1.753925528021965108e-01
-1.753690927038448755e-01
-1.753414397535810743e-01
-1.753180112621333664e-01
-1.753044558068864167e-01
-1.752705413244660670e-01
-1.752502709526398417e-01
-1.752220560963014262e-01
-1.751895275854986056e-01
-1.751619010043580782e-01
-1.751451811677768866e-01
-1.751145524062497905e-01
-1.751034766408595122e-01
-1.750551406187204340e-01
-1.750307388540903453e-01
-1.750060890674687564e-01
-1.749623092555274151e-01
-1.749384742595984643e-01
-1.749095673495077996e-01
-1.749087033671215541e-01
-1.748892616339882411e-01
-1.748381878006287637e-01
-1.748266752956896264e-01
-1.748002322315757584e-01
-1.747606580085728778e-01
-1.747370297745813039e-01
-1.746942548747511537e-01
-1.746724704965029740e-01
-1.746668345490757779e-01
-1.746363553526077972e-01
-1.746176281949490261e-01
-1.746069642926053878e-01
-1.745523773260298783e-01
-1.745496419819264344e-01
-1.745033550065894778e-01
-1.744694332045121365e-01
-1.744564577690099205e-01
-1.744241308823396286e-01
-1.744011081243571626e-01
-1.743890130564622609e-01
-1.743554410925215736e-01
-1.743283725236675352e-01
-1.742772555856102745e-01
-1.742755647087039228e-01
-1.742503168946942238e-01
-1.742348329900537118e-01
-1.742172375026249387e-01
-1.741856033591899777e-01
-1.741609730081611906e-01
-1.741264183835186663e-01
-1.741079803130650694e-01
-1.740505562006295359e-01
-1.740299429715068125e-01
-1.740228115076320747e-01
-1.739957672973538316e-01
-1.739774082111089082e-01
-1.739368053970976880e-01
-1.739097681353675429e-01
-1.738762587782226310e-01
-1.738529316315456930e-01
-1.738313725495119755e-01
-1.738247143526523986e-01
-1.737593678128361296e-01
-1.737538760704100405e-01
-1.737433034459924808e-01
-1.737325698087346104e-01
-1.737037801061334374e-01
-1.736593848002074836e-01
-1.736440916869051443e-01
-1.736184720241548685e-01
-1.735761338290415789e-01
-1.735734814394997994e-01
-1.735572764395856837e-01
-1.735010822264620445e-01
-1.734916972259070156e-01
-1.734483134123763759e-01
-1.734383599184299851e-01
-1.734079939473109344e-01
-1.733882765954435357e-01
-1.733784249240908903e-01
-1.733669638399368829e-01
-1.733243821708294052e-01
-1.733042035526939084e-01
-1.732900511395206178e-01
-1.732544476428491964e-01
-1.732210222466332994e-01
-1.732205632435991904e-01
-1.731576241249593306e-01
-1.731521030932106076e-01
-1.731297915118186481e-01
-1.731041013955653685e-01
-1.730883200649372677e-01
-1.730517645324512466e-01
-1.730438226438316129e-01
-1.730093123997729632e-01
-1.729995652486411295e-01
-1.729550596908859261e-01
-1.729232058081880685e-01
-1.729039757194771876e-01
-1.728688528732060803e-01
-1.728631289188473363e-01
-1.728451589963741486e-01
-1.727998850868374681e-01
-1.727913047302666594e-01
-1.727428621835974676e-01
-1.727343300684435756e-01
-1.727248631798917189e-01
-1.727162486891075377e-01
-1.726392353936010426e-01
-1.726359944512705358e-01
-1.726258865731206127e-01
-1.726157346359234457e-01
-1.725854784132651865e-01
-1.725692177179728171e-01
-1.725105069987969697e-01
-1.724816694257856331e-01
-1.724513379723142947e-01
-1.724459291282846585e-01
-1.724148285333851893e-01
-1.723752035323674048e-01
-1.723447489346976447e-01
-1.723241626381851743e-01
-1.722719362915550168e-01
-1.722608569423473290e-01
-1.722468372043899076e-01
-1.722253068340496296e-01
-1.722123322568732129e-01
-1.721819525775267201e-01
-1.721791113612490265e-01
-1.721718537153285600e-01
-1.721248880034091933e-01
-1.720959559355530466e-01
-1.720600458113695219e-01
-1.720492492496511483e-01
-1.720381567762179764e-01
-1.719910724842225180e-01
-1.719480455249889350e-01
-1.719383700638129620e-01
-1.719136353164824604e-01
-1.718983293395808798e-01
-1.718755751694376888e-01
-1.718518373957311496e-01
-1.718264777415554334e-01
-1.718006580444713660e-01
-1.717823151359162970e-01
-1.717762500534180670e-01
-1.717575041862526852e-01
-1.717295924686674247e-01
-1.717133605344405844e-01
-1.716633913713869197e-01
-1.716323425747478260e-01
-1.716148272678384434e-01
-1.716024846250163716e-01
-1.715899335860198160e-01
-1.715642453959597413e-01
-1.715374495840008562e-01
-1.715138121992120790e-01
-1.715087674022502950e-01
-1.714787325715996236e-01
-1.714424009427289453e-01
-1.714330596142889518e-01
-1.714135233004919212e-01
-1.713984090945397387e-01
-1.713753999147007157e-01
-1.713520067982337580e-01
-1.713274260713026909e-01
-1.713007718543890501e-01
-1.712619518382632045e-01
-1.712501738651605321e-01
-1.712410673774889536e-01
-1.712154240421550344e-01
-1.711860778420553064e-01
-1.711594903320484418e-01
-1.711554878312251116e-01
-1.711064226960115620e-01
-1.711013156061185758e-01
-1.710731789848283779e-01
-1.710627033703760458e-01
-1.710083166262449939e-01
-1.709890297329064168e-01
-1.709843869689880447e-01
-1.709644549794348545e-01
-1.709527192260812956e-01
-1.709277274693921933e-01
-1.709224834593336961e-01
-1.709044124372311457e-01
-1.708828156127812914e-01
-1.708715371757619783e-01
-1.708402657031491967e-01
-1.708366782878215639e-01
-1.708166055076987266e-01
-1.707872494506850747e-01
-1.707843752165239537e-01
-1.707557380424739035e-01
-1.707494037431596390e-01
-1.707151469543009836e-01
-1.706822598162332227e-01
-1.706534439041852147e-01
-1.706451613121325872e-01
-1.706259296928334945e-01
-1.706139992136947447e-01
-1.705948755923581972e-01
-1.705766384711549510e-01
-1.705390612761668589e-01
-1.705184950411832434e-01
-1.705141056218347217e-01
-1.704898254226926424e-01
-1.704551656118317160e-01
-1.704451740075797472e-01
-1.704299203704117138e-01
-1.704096089247807422e-01
-1.703932902918905146e-01
-1.703621530572329568e-01
-1.703534752430143906e-01
-1.703182906914985639e-01
-1.703030681606001184e-01
-1.702762338174308443e-01
-1.702630777704601250e-01
-1.702225852847525922e-01
-1.702078406965200907e-01
-1.701985305486680422e-01
-1.701831533868086721e-01
-1.701661158817974195e-01
-1.701463030023074585e-01
-1.701218233740408869e-01
-1.700925307052247870e-01
-1.700747210423744216e-01
-1.700681439841761899e-01
-1.700206553264221321e-01
-1.699954971165691942e-01
-1.699897210844540374e-01
-1.699796090208381405e-01
-1.699472893307622523e-01
-1.699411107187468184e-01
-1.699238227699856330e-01
-1.699107323591199092e-01
-1.698869432876584651e-01
-1.698737912568930031e-01
-1.698419373404400634e-01
-1.698255171729981250e-01
-1.698044300048600630e-01
-1.697802804511032715e-01
-1.697624629451248146e-01
-1.697549899738859114e-01
-1.697315126150217290e-01
-1.696944648296785374e-01
-1.696799100133248306e-01
-1.696769895706164433e-01
-1.696636804997829484e-01
-1.696375918384953052e-01
-1.696123074577185474e-01
-1.696024967727853550e-01
-1.695692918632496216e-01
-1.695448623516782882e-01
-1.695329117137447106e-01
-1.695252501492843789e-01
-1.695156754255666698e-01
-1.694907326501174927e-01
-1.694660501081284298e-01
-1.694439205982350705e-01
-1.694245007452523655e-01
-1.693963479700841823e-01
-1.693684752745781841e-01
-1.693659265293120386e-01
-1.693462359886960533e-01
-1.693246150726167021e-01
-1.693088775511965571e-01
-1.692882806423280651e-01
-1.692723992074942063e-01
-1.692622964228675808e-01
-1.692309485278228054e-01
-1.692109877941723184e-01
-1.691978127943075672e-01
-1.691908236412436595e-01
-1.691829735218412234e-01
-1.691585949334493411e-01
-1.691237835245461008e-01
-1.691199135878970194e-01
-1.691073343819057828e-01
-1.690926541259297200e-01
-1.690631647045608421e-01
-1.690500453540900450e-01
-1.690284923780741300e-01
-1.690113639012195690e-01
-1.690058037258250767e-01
-1.689862632210827331e-01
-1.689630902044682303e-01
-1.689438261102304828e-01
-1.689277930193228416e-01
-1.689110197585513840e-01
-1.688818168217144644e-01
-1.688597923750336516e-01
-1.688506148582309407e-01
-1.688445658575468133e-01
-1.688177196872777119e-01
-1.687917258344451832e-01
-1.687804449023500020e-01
-1.687665071307542508e-01
-1.687441645382658229e-01
-1.687407391604757168e-01
-1.687207443174285615e-01
-1.686941539275571555e-01
-1.686828254934409910e-01
-1.686471981860959979e-01
-1.686239276524192920e-01
-1.686152231553945113e-01
-1.685841896551149022e-01
-1.685746517875379435e-01
-1.685414234760809760e-01
-1.685213673770124543e-01
-1.685120696344515057e-01
-1.685039542821107350e-01
-1.684801599453711607e-01
-1.684733672169567431e-01
-1.684534074338146781e-01
-1.684496687930644443e-01
-1.684286852160633008e-01
-1.683973381204139641e-01
-1.683738312532444825e-01
-1.683511728708835253e-01
-1.683275295809129601e-01
-1.683229625592540524e-01
-1.683065170934949784e-01
-1.682711262182302325e-01
-1.682655084328720796e-01
-1.682373995168422176e-01
-1.682269484324156461e-01
-1.682145045997123778e-01
-1.682014767389793386e-01
-1.681874074557880572e-01
-1.681689129805155059e-01
-1.681605705851829946e-01
-1.681215557455999488e-01
-1.681137052419635347e-01
-1.681032752134579700e-01
-1.680879800621562503e-01
-1.680503297644227456e-01
-1.680460663099906937e-01
-1.680059587922340392e-01
-1.679938979115623565e-01
-1.679786446219983520e-01
-1.679572907317546382e-01
-1.679361316444052954e-01
-1.679235722895216498e-01
-1.679024001864808380e-01
-1.678990466696698713e-01
-1.678881284325777212e-01
-1.678693596647585218e-01
-1.678385984095459305e-01
-1.678271913201190846e-01
-1.678147096584287901e-01
-1.677958342754468368e-01
-1.677845735760791490e-01
-1.677712876571378076e-01
-1.677550464560130239e-01
-1.677327362375274078e-01
-1.677199333867883668e-01
-1.677035265464603686e-01
-1.676620496601261556e-01
-1.676545267507215664e-01
-1.676430997827052238e-01
-1.676169829272514677e-01
-1.676038541507059720e-01
-1.675890118322893030e-01
-1.675844369412915480e-01
-1.675456076457398913e-01
-1.675382852101569842e-01
-1.675143607532228462e-01
-1.674976911408532776e-01
-1.674783228419630121e-01
-1.674672187625519393e-01
-1.674433656394556102e-01
-1.674323223382736814e-01
-1.674169410857103690e-01
-1.673870734229327972e-01
-1.673772714021946051e-01
-1.673540731372876178e-01
-1.673433579411665040e-01
-1.673151344505014460e-01
-1.673008167971944404e-01
-1.672913201458272048e-01
-1.672825169107238774e-01
-1.672716146360150591e-01
-1.672492577931140867e-01
-1.672183816644704502e-01
-1.672013703319983613e-01
-1.671690077917891426e-01
-1.671635904403371842e-01
-1.671476124598582635e-01
-1.671236648697019822e-01
-1.671045833136800274e-01
-1.670920891545387421e-01
-1.670804750418974916e-01
-1.670609816954106708e-01
-1.670546175385071441e-01
-1.670330649596051265e-01
-1.670261505633330312e-01
-1.669998134708673976e-01
-1.669708348816209553e-01
-1.669444210876160906e-01
-1.669327418296097376e-01
-1.669303618112588095e-01
-1.669238255196839882e-01
-1.668832702753269281e-01
-1.668756711730433606e-01
-1.668624717382205525e-01
-1.668501222674246276e-01
-1.668244865621388573e-01
-1.668098812581491897e-01
-1.667890311419626403e-01
-1.667627845142709286e-01
-1.667482087911522637e-01
-1.667364104672950931e-01
-1.666970892494062384e-01
-1.666781553269372496e-01
-1.666709381353143060e-01
-1.666594410155219086e-01
-1.666502906956683905e-01
-1.666171614562668712e-01
-1.666087149713730842e-01
-1.665998910122582777e-01
-1.665813927036082776e-01
-1.665600842328169295e-01
-1.665515048123448194e-01
-1.665383043956569775e-01
-1.664938579054126844e-01
-1.664791613195314990e-01
-1.664726649073292597e-01
-1.664600178438186417e-01
-1.664555687753854207e-01
-1.664297765816226959e-01
-1.663903620598436994e-01
-1.663892488848264517e-01
-1.663759307282415834e-01
-1.663479443196445584e-01
-1.663421424682920979e-01
-1.663149111344491282e-01
-1.663015700286110676e-01
-1.662971713580785604e-01
-1.662684619402847730e-01
-1.662366234665331732e-01
-1.662260436694380505e-01
-1.662170787778566861e-01
-1.662020282528126891e-01
-1.661782905920189957e-01
-1.661706055036960006e-01
-1.661363493667727398e-01
-1.661205428634273673e-01
-1.661035411891543245e-01
-1.660972503714698290e-01
-1.660663058238274759e-01
-1.660555109797031692e-01
-1.660358731293221646e-01
-1.660239604903427368e-01
-1.660194921027922099e-01
-1.659951045897021249e-01
-1.659890352207670228e-01
-1.659519097605329785e-01
-1.659297941533859344e-01
-1.659079481604981143e-01
-1.659009240348470748e-01
-1.658987665106959608e-01
-1.658791813509739865e-01
-1.658531264933127414e-01
-1.658470058825785576e-01
-1.658200019023536309e-01
-1.658050845889758595e-01
-1.657734223026741671e-01
-1.657560115764240005e-01
-1.657408498833295996e-01
-1.657261256421177498e-01
-1.657132702098132182e-01
-1.657077719303564067e-01
-1.656907522536565924e-01
-1.656832638213511788e-01
-1.656672994648300534e-01
-1.656495228902041261e-01
-1.656275453275535270e-01
-1.656240750382249050e-01
-1.655979450917618723e-01
-1.655881495669920822e-01
-1.655565611198930309e-01
-1.655449913663402106e-01
-1.655295294307340404e-01
-1.655146355882358700e-01
-1.654892917436982802e-01
-1.654481979504345834e-01
-1.654432655421175513e-01
-1.654330589033101151e-01
-1.654184819793155792e-01
-1.653919210264318818e-01
-1.653859077432633939e-01
-1.653657506310055592e-01
-1.653626934923633218e-01
-1.653254544566042372e-01
-1.653046717596198256e-01
-1.652945557229298923e-01
-1.652872707434236421e-01
-1.652608435486176419e-01
-1.652463622768346740e-01
-1.652220352492761446e-01
-1.652205627245210695e-01
-1.652106002271441221e-01
-1.651922389153717419e-01
-1.651811391077767366e-01
-1.651510967642298433e-01
-1.651312495029535476e-01
-1.651093219999046624e-01
-1.650934943718684322e-01
-1.650855704230673182e-01
-1.650749000359696406e-01
-1.650557210866497315e-01
-1.650446166396430381e-01
-1.650205768169852039e-01
-1.649965614707380457e-01
-1.649847178369847622e-01
-1.649777404014993731e-01
-1.649373535952287084e-01
-1.649183798007198276e-01
-1.649158744594893256e-01
-1.649019333814258637e-01
-1.648921325732591869e-01
-1.648774128601847300e-01
-1.648674028582314266e-01
-1.648436304228675375e-01
-1.648356114441696385e-01
-1.648007107063167442e-01
-1.647917083914760550e-01
-1.647802041930832573e-01
-1.647725076391294285e-01
-1.647355725715457520e-01
-1.647307214486968263e-01
-1.647181938007371560e-01
-1.646990286281776183e-01
-1.646823798332574529e-01
-1.646651196321429755e-01
-1.646581693849735184e-01
-1.646419599842885162e-01
-1.646243770508884208e-01
-1.645984546448204799e-01
-1.645848134889493775e-01
-1.645546173142213298e-01
-1.645405173567429657e-01
-1.645197504489157581e-01
-1.645147758445550112e-01
-1.645010218291582671e-01
-1.644858377861559418e-01
-1.644777717571091480e-01
-1.644623099473657424e-01
-1.644290333325563458e-01
-1.644168285899540727e-01
-1.643951282049809504e-01
-1.643928279913196011e-01
-1.643752908417901448e-01
-1.643688924871031243e-01
-1.643492583203260970e-01
-1.643435750905359316e-01
-1.643096347083586040e-01
-1.643004261791039533e-01
-1.642797472363516920e-01
-1.642642896027705635e-01
-1.642493746222623285e-01
-1.642247725099695577e-01
-1.642011624537247361e-01
-1.641910812288972510e-01
-1.641803523065729076e-01
-1.641505481582912762e-01
-1.641355543497252101e-01
-1.641289307327287450e-01
-1.641100118133939079e-01
-1.640830157689919244e-01
-1.640727025647780724e-01
-1.640592671468177055e-01
-1.640470854774226384e-01
-1.640312286341607528e-01
-1.640223410756355971e-01
-1.640012148995364516e-01
-1.639857312210259432e-01
-1.639734597597902466e-01
-1.639467366849082786e-01
-1.639356344910090635e-01
-1.639171318170134783e-01
-1.639107088865270345e-01
-1.638834735189261815e-01
-1.638541136304077495e-01
-1.638453503423488167e-01
-1.638262673846743456e-01
-1.638159612935738974e-01
-1.638065142474698643e-01
-1.637984690645348795e-01
-1.637820931508540689e-01
-1.637500011318477611e-01
-1.637417000672555800e-01
-1.637364467783574140e-01
-1.637203048233052960e-01
-1.637012670695183747e-01
-1.636966246443935513e-01
-1.636826624002958863e-01
-1.636765071898500512e-01
-1.636550621567869623e-01
-1.636250359489706818e-01
-1.636080307137355305e-01
-1.635989805837657629e-01
-1.635770748903716820e-01
-1.635590241535157530e-01
-1.635501748617314843e-01
-1.635441727116169475e-01
-1.635271461980449814e-01
-1.635173139419881239e-01
-1.635016844260206992e-01
-1.634688879130921368e-01
-1.634561915493126516e-01
-1.634476572908193925e-01
-1.634307626561034843e-01
-1.634111634395591928e-01
-1.633720589105757404e-01
-1.633689137961991111e-01
-1.633541663578291780e-01
-1.633506130720857596e-01
-1.633400099225371660e-01
-1.633233534728634195e-01
-1.632925789279426054e-01
-1.632878417417194528e-01
-1.632710586917253681e-01
-1.632542845577222013e-01
-1.632430685282595939e-01
-1.632259731189135143e-01
-1.632038690081370480e-01
-1.631896481727471149e-01
-1.631840306772035509e-01
-1.631659631228853380e-01
-1.631544121052475038e-01
-1.631420295227227757e-01
-1.631114339311260097e-01
-1.630939624664823617e-01
-1.630535190199242923e-01
-1.630393998738742245e-01
-1.630283700945567016e-01
-1.630205069609183821e-01
-1.630138397977543285e-01
-1.629962810983229260e-01
-1.629846837392194270e-01
-1.629696992851584203e-01
-1.629569904441371953e-01
-1.629472530758194759e-01
-1.629318568306336035e-01
-1.629256384952202930e-01
-1.628966175185690701e-01
-1.628872150039638589e-01
-1.628798193973847730e-01
-1.628722578124394971e-01
-1.628615378272142977e-01
-1.628477818958567747e-01
-1.628269806882583493e-01
-1.628132497548009372e-01
-1.627941248701178512e-01
-1.627774832184774034e-01
-1.627617525565137058e-01
-1.627476315299061227e-01
-1.627275374935032437e-01
-1.627145127102828104e-01
-1.627004770995197913e-01
-1.626741901462589457e-01
-1.626697802518870528e-01
-1.626556543054777371e-01
-1.626489560552936697e-01
-1.626338315572009030e-01
-1.626182707595726917e-01
-1.626054516708445030e-01
-1.625763956460106741e-01
-1.625695066039640757e-01
-1.625609060096170899e-01
-1.625429838625381818e-01
-1.625323831977040223e-01
-1.625220814276393533e-01
-1.625124034952661611e-01
-1.625015492683082319e-01
-1.624946849347057576e-01
-1.624487923320858118e-01
-1.624449415794793627e-01
-1.624245081214424347e-01
-1.624197606287137163e-01
-1.624168845370249081e-01
-1.623822257096148858e-01
-1.623816250614747436e-01
-1.623631023867432022e-01
-1.623317960332767984e-01
-1.623300892894870007e-01
-1.623130549098182329e-01
-1.622958716858115547e-01
-1.622872616419417657e-01
-1.622678879875774083e-01
-1.622542199967030307e-01
-1.622471217929568610e-01
-1.622296847259515062e-01
-1.622222238945283390e-01
-1.622091595068215764e-01
-1.621927607360320045e-01
-1.621773706933804238e-01
-1.621710739649269151e-01
-1.621422873856627200e-01
-1.621287705049069827e-01
-1.621065698150162826e-01
-1.621027087031509661e-01
-1.620852777464463768e-01
-1.620704996824088306e-01
-1.620604088489382699e-01
-1.620394333209411175e-01
-1.620234381548615876e-01
-1.620213846201155605e-01
-1.620073036292248858e-01
-1.619902166353014428e-01
-1.619789736882360498e-01
-1.619612781810229607e-01
-1.619564547883159678e-01
-1.619377758132822809e-01
-1.619311033267399336e-01
-1.619140077652952980e-01
-1.618963805332210848e-01
-1.618876658087999854e-01
-1.618709559128556075e-01
-1.618477140854927276e-01
-1.618387264541510384e-01
-1.618318290782871371e-01
-1.618152987264494247e-01
-1.618075698477403623e-01
-1.617949535177432840e-01
-1.617667508659288989e-01
-1.617528303543869228e-01
-1.617494769868488003e-01
-1.617336925739836784e-01
-1.617103362861810056e-01
-1.617022646238850947e-01
-1.616866035494835541e-01
-1.616677636820025299e-01
-1.616648612493843395e-01
-1.616430616723225633e-01
-1.616366528004620218e-01
-1.616268237116737227e-01
-1.616012717005391452e-01
-1.615958087586890080e-01
-1.615937952746073214e-01
-1.615744057896597585e-01
-1.615489846737277746e-01
-1.615361552002730072e-01
-1.615191234298004597e-01
-1.615166583335946315e-01
-1.614955206620433403e-01
-1.614905462307947293e-01
-1.614855110153878004e-01
-1.614621629528793512e-01
-1.614496009052553693e-01
-1.614420615699366235e-01
-1.614247105629129653e-01
-1.614187842144604867e-01
-1.613996526433402190e-01
-1.613919094925584385e-01
-1.613676731664340780e-01
-1.613635149620885056e-01
-1.613429035325595895e-01
-1.613044304309741439e-01
-1.613003945105277448e-01
-1.612886836837584825e-01
-1.612728832004535762e-01
-1.612676082905836195e-01
-1.612473072310938171e-01
-1.612354260122654814e-01
-1.612183567010331275e-01
-1.612112003172973540e-01
-1.611940422576350895e-01
-1.611744116245498737e-01
-1.611551088808385601e-01
-1.611493135736774551e-01
-1.611475940466346457e-01
-1.611295797453824452e-01
-1.611082975674555107e-01
-1.610996055837070062e-01
-1.610858675276329310e-01
-1.610614970729858375e-01
-1.610537250453715763e-01
-1.610461072832253260e-01
-1.610207928349640660e-01
-1.610149243357873461e-01
-1.609919882803140800e-01
-1.609813497250449643e-01
-1.609786171516341402e-01
-1.609707421818150075e-01
-1.609478831587249081e-01
-1.609375391638589448e-01
-1.609274730121222352e-01
-1.609086924782413830e-01
-1.608957902962238340e-01
-1.608730940215373217e-01
-1.608347296949290128e-01
-1.608227777742754772e-01
-1.608173210356216853e-01
-1.608000865266571988e-01
-1.607890000750821780e-01
-1.607795052565203220e-01
-1.607651296575603461e-01
-1.607589851321417074e-01
-1.607379635610994284e-01
-1.607306853808198599e-01
-1.607174375229666885e-01
-1.607136330375814603e-01
-1.607071033779478020e-01
-1.606849635607798810e-01
-1.606621254317976422e-01
-1.606429832798161317e-01
-1.606367188996304929e-01
-1.606279227077405114e-01
-1.605984265656101306e-01
-1.605860990838066660e-01
-1.605786554469740557e-01
-1.605674588238423794e-01
-1.605505101943047741e-01
-1.605224140367699781e-01
-1.605055373413908915e-01
-1.604962202597697285e-01
-1.604920390548011944e-01
-1.604790668309729051e-01
-1.604605659873737655e-01
-1.604557878604742083e-01
-1.604286559763843933e-01
-1.604187922971958835e-01
-1.603953191031551317e-01
-1.603860391082155556e-01
-1.603694497933970120e-01
-1.603622436662451300e-01
-1.603581384912606267e-01
-1.603386843719914745e-01
-1.603330564315227358e-01
-1.603153981554630292e-01
-1.602917275148000864e-01
-1.602853930616301992e-01
-1.602569023370069012e-01
-1.602486377756525970e-01
-1.602401115886789573e-01
-1.602336107237266882e-01
-1.602172448933631699e-01
-1.602016482123336527e-01
-1.601892366074204599e-01
-1.601815072828485786e-01
-1.601540555645862840e-01
-1.601484664968259586e-01
-1.601318455925908602e-01
-1.601177492001211733e-01
-1.601108460719681825e-01
-1.600742705973201285e-01
-1.600677763020710853e-01
-1.600559979738456207e-01
-1.600520515086981121e-01
-1.600365498191677616e-01
-1.600171965337084112e-01
-1.600103241258433728e-01
-1.599974882571802426e-01
-1.599860926908940884e-01
-1.599713932497772162e-01
-1.599526633884213456e-01
-1.599463328736289158e-01
-1.599399382903190503e-01
-1.599086762571494957e-01
-1.599051147689400376e-01
-1.598840278554758132e-01
-1.598739923981910838e-01
-1.598525304867846331e-01
-1.598412477244641750e-01
-1.598259593965253855e-01
-1.598149097465755841e-01
-1.598033284900799433e-01
-1.597838270931684623e-01
-1.597667973466094515e-01
-1.597536167235411586e-01
-1.597337542438967417e-01
-1.597064497354864776e-01
-1.596943506053865036e-01
-1.596918385677618679e-01
-1.596661408191325238e-01
-1.596593023233041087e-01
-1.596490370566378270e-01
-1.596415320544644634e-01
-1.596195369471543613e-01
-1.596015423414719747e-01
-1.595914169988032483e-01
-1.595865757681708408e-01
-1.595680886417211453e-01
-1.595653159724518266e-01
-1.595453856774761148e-01
-1.595288288188055348e-01
-1.595239486054135791e-01
-1.594963454325695196e-01
-1.594802868701257759e-01
-1.594665348176906305e-01
-1.594531038960896596e-01
-1.594325857437637606e-01
-1.594184991703881393e-01
-1.594039714083985426e-01
-1.593928878206201105e-01
-1.593667392977159147e-01
-1.593587177117749554e-01
-1.593539350104051788e-01
-1.593358714148607191e-01
-1.593245636683906508e-01
-1.593076539562950922e-01
-1.593036880174739101e-01
-1.592763394806893384e-01
-1.592636146647527506e-01
-1.592567749995616455e-01
-1.592417669813119274e-01
-1.592211662829922103e-01
-1.592108752352774936e-01
-1.591931329736625267e-01
-1.591779700887672455e-01
-1.591681633862357392e-01
-1.591598039575792822e-01
-1.591454682798378595e-01
-1.591293450459509429e-01
-1.591198292697110217e-01
-1.590975477041898789e-01
-1.590934068439552318e-01
-1.590707480689815267e-01
-1.590636547919616339e-01
-1.590437024874466476e-01
-1.590257517444959579e-01
-1.590126356537743257e-01
-1.589995927249948371e-01
-1.589875717399250044e-01
-1.589708754303891247e-01
-1.589550208895267880e-01
-1.589419726737340000e-01
-1.589220040957637914e-01
-1.589207868748132579e-01
-1.589039971160954579e-01
-1.588862316020486221e-01
-1.588741450762254370e-01
-1.588593936531441098e-01
-1.588519979055222908e-01
-1.588288464611671280e-01
-1.588213613804356217e-01
-1.588125459745532431e-01
-1.588013991180177720e-01
-1.587785081973700774e-01
-1.587762317464074813e-01
-1.587583857642811958e-01
-1.587486057416857277e-01
-1.587408953674889767e-01
-1.587290082392393276e-01
-1.587104511582789201e-01
-1.587046791446919680e-01
-1.586879311252285263e-01
-1.586794200797610188e-01
-1.586520698437487442e-01
-1.586367346812782020e-01
-1.586234062749691254e-01
-1.586104030836310019e-01
-1.585993481027206942e-01
-1.585906454784221098e-01
-1.585667415147579140e-01
-1.585466129007158109e-01
-1.585345157074541100e-01
-1.585275734991843932e-01
-1.585124735458353085e-01
-1.584945972882202125e-01
-1.584871545370802604e-01
-1.584725021394602362e-01
-1.584628732355060909e-01
-1.584433860220416102e-01
-1.584187809695339899e-01
-1.584145656913856504e-01
-1.584066072262174940e-01
-1.583840195739196210e-01
-1.583695773208166901e-01
-1.583520624573633295e-01
-1.583471160879505735e-01
-1.583294554221746919e-01
-1.583222687489918012e-01
-1.582994719541075956e-01
-1.582923068189528437e-01
-1.582806275231420923e-01
-1.582699599589409978e-01
-1.582548023227537404e-01
-1.582462243626532317e-01
-1.582207153837364988e-01
-1.582117053030126508e-01
-1.582008875567140760e-01
-1.581934311989767195e-01
-1.581686948971915974e-01
-1.581519972448852673e-01
-1.581408211360709193e-01
-1.581190190836692100e-01
-1.581152408672620302e-01
-1.580929473179882028e-01
-1.580813665854552408e-01
-1.580748074044517615e-01
-1.580725045706107279e-01
-1.580406839473909031e-01
-1.580280757116944712e-01
-1.580233775177808941e-01
-1.580085803793211952e-01
-1.579988722405041013e-01
-1.579964355903762385e-01
-1.579762157989499649e-01
-1.579602104433603660e-01
-1.579480983860044874e-01
-1.579446608469636248e-01
-1.579242727463507356e-01
-1.579134299338441627e-01
-1.579050257902797072e-01
-1.578961067223460524e-01
-1.578621827163919633e-01
-1.578506454616988575e-01
-1.578320495709370219e-01
-1.578127812875848579e-01
-1.578038518199046947e-01
-1.577969173769609990e-01
-1.577880340791069647e-01
-1.577688009335366792e-01
-1.577657231885693512e-01
-1.577434574819601698e-01
-1.577316429750034166e-01
-1.577167253273920322e-01
-1.577077320643436309e-01
-1.576908415441574396e-01
-1.576743797406830183e-01
-1.576644326981375688e-01
-1.576599680390670111e-01
-1.576359765171465033e-01
-1.576257483042463048e-01
-1.576098628993707340e-01
-1.576020130651376583e-01
-1.575709093382718917e-01
-1.575667496354782315e-01
-1.575646136876349412e-01
-1.575533658460434583e-01
-1.575418554653006120e-01
-1.575230810021246985e-01
-1.575149334002296786e-01
-1.575078397632923843e-01
-1.574793019604041056e-01
-1.574754131618039121e-01
-1.574472225913296497e-01
-1.574465350715347212e-01
-1.574322726745633894e-01
-1.574243421670415699e-01
-1.573993177687142420e-01
-1.573804567367620422e-01
-1.573632763716189542e-01
-1.573513547334668972e-01
-1.573365419060729353e-01
-1.573127995901645870e-01
-1.572909475164955828e-01
-1.572879152118216162e-01
-1.572778187938934924e-01
-1.572585767818663882e-01
-1.572320115562019782e-01
-1.572228173680692564e-01
-1.572065107401763584e-01
-1.572034397732771094e-01
-1.571877656223650277e-01
-1.571858861665953733e-01
-1.571680109056184382e-01
-1.571564011357962087e-01
-1.571453934036972644e-01
-1.571171077756746692e-01
-1.571144065723280026e-01
-1.570925173055168211e-01
-1.570821296210316298e-01
-1.570630610796469040e-01
-1.570446514446552089e-01
-1.570320194506807376e-01
-1.570193119976100171e-01
-1.570072394227603751e-01
-1.569862999410203686e-01
-1.569648593222673361e-01
-1.569628826905165864e-01
-1.569501552323170901e-01
-1.569275811013171318e-01
-1.569234466227283353e-01
-1.568982577466945805e-01
-1.568820129734095903e-01
-1.568754798367893999e-01
-1.568722250714954802e-01
-1.568567275086070467e-01
-1.568480691793653348e-01
-1.568380889524660371e-01
-1.568117424773241286e-01
-1.568073059143700321e-01
-1.567622616576592742e-01
-1.567551133103599059e-01
-1.567428123436618304e-01
-1.567207462001392326e-01
-1.567081256982617021e-01
-1.567028889214361065e-01
-1.566836234606024392e-01
-1.566770575917134922e-01
-1.566730782798332333e-01
-1.566475716103286064e-01
-1.566214340393499715e-01
-1.566108662842362609e-01
-1.566057883563342357e-01
-1.566032114956678600e-01
-1.565813167301851605e-01
-1.565748748546654801e-01
-1.565693477308690296e-01
-1.565560507588870109e-01
-1.565303123279908615e-01
-1.565234919100553790e-01
-1.565079437610937263e-01
-1.565000758415901472e-01
-1.564792149918148856e-01
-1.564685461043075487e-01
-1.564554625833669554e-01
-1.564493857942513277e-01
-1.564361321039027808e-01
-1.564272085336074203e-01
-1.564117697246585892e-01
-1.563962126793678742e-01
-1.563810369265146438e-01
-1.563789096145469792e-01
-1.563491581588783708e-01
-1.563373941320854166e-01
-1.563356601422661307e-01
-1.563274388172520846e-01
-1.562963719475162772e-01
-1.562945178630690268e-01
-1.562856837119874220e-01
-1.562705942433404993e-01
-1.562503769230335626e-01
-1.562462327836075526e-01
-1.562330477786390559e-01
-1.562211579545039197e-01
-1.561931335111131081e-01
-1.561743935112596127e-01
-1.561673852054362710e-01
-1.561515988291379275e-01
-1.561403102868429427e-01
-1.561292372687718699e-01
-1.561095857056906677e-01
-1.560965793529189571e-01
-1.560777174154834301e-01
-1.560693182000366108e-01
-1.560605717456702290e-01
-1.560541117660368959e-01
-1.560329330788811086e-01
-1.560070668197296728e-01
-1.560008308051609449e-01
-1.559892160898121993e-01
-1.559874770155625368e-01
-1.559726058877728971e-01
-1.559530151021105704e-01
-1.559379504100352198e-01
-1.559218303709565268e-01
-1.559056069479486106e-01
-1.558961874131377101e-01
-1.558835888790644497e-01
-1.558702075678936594e-01
-1.558514490396285535e-01
-1.558436201613137562e-01
-1.558301665347874565e-01
-1.558158450774099202e-01
-1.557995560906881571e-01
-1.557809469696558868e-01
-1.557608997539610129e-01
-1.557409963181309309e-01
-1.557330286700623068e-01
-1.557270248164977500e-01
-1.557188760468521949e-01
-1.557065225773337502e-01
-1.557005447783324226e-01
-1.556877744168553290e-01
-1.556796029277889015e-01
-1.556669519433157012e-01
-1.556475283605401883e-01
-1.556103434226097093e-01
-1.556072439692667841e-01
-1.555853074964972937e-01
-1.555848227939238271e-01
-1.555679548201389928e-01
-1.555538156542148331e-01
-1.555386366031840661e-01
-1.555319737797585256e-01
-1.555175596235782443e-01
-1.555129977870608748e-01
-1.554966031479720623e-01
-1.554883283974154984e-01
-1.554687813809026986e-01
-1.554604835742695590e-01
-1.554419904603220881e-01
-1.554219255309218506e-01
-1.554106985033011923e-01
-1.553984815462356450e-01
-1.553815379862508450e-01
-1.553608414705059393e-01
-1.553536589854141725e-01
-1.553415906955837311e-01
-1.553308764469363279e-01
-1.553153852019655834e-01
-1.553067005114632249e-01
-1.553003554071548664e-01
-1.552797962731930215e-01
-1.552674554490016123e-01
-1.552525100648554091e-01
-1.552338780444857680e-01
-1.552094862296061195e-01
-1.552026631790594524e-01
-1.551909718159778517e-01
-1.551810661573612415e-01
-1.551734413525329703e-01
-1.551613669459119549e-01
-1.551453157436032682e-01
-1.551403040757767249e-01
-1.551186785782999178e-01
-1.550779671586461905e-01
-1.550701262659818780e-01
-1.550607894895604522e-01
-1.550546700709550807e-01
-1.550474554951819517e-01
-1.550260603157700423e-01
-1.550099317827464129e-01
-1.549992289644104293e-01
-1.549765681781645199e-01
-1.549712329337508965e-01
-1.549545385407339881e-01
-1.549414781353544157e-01
-1.549298799812737493e-01
-1.549241895180528406e-01
-1.549122583864038782e-01
-1.548980247378984321e-01
-1.548726586636165470e-01
-1.548480052949272601e-01
-1.548394174672121371e-01
-1.548220121053373588e-01
-1.548150403255180996e-01
-1.548030733146831261e-01
-1.547915309283104390e-01
-1.547881926041101419e-01
-1.547632862140856380e-01
-1.547541104229902265e-01
-1.547452351849499808e-01
-1.547372338395676672e-01
-1.547124993912866731e-01
-1.546982061443368528e-01
-1.546947533877418568e-01
-1.546915615563044799e-01
-1.546747913468242142e-01
-1.546587795191314840e-01
-1.546475607110362471e-01
-1.546304388001959462e-01
-1.546140751059804086e-01
-1.545902782099969897e-01
-1.545804621110912214e-01
-1.545598673453066896e-01
-1.545524527685521454e-01
-1.545236048692544828e-01
-1.545198844228341528e-01
-1.545024776557449853e-01
-1.544951992953646491e-01
-1.544816150770284280e-01
-1.544771123598977502e-01
-1.544560869812058868e-01
-1.544380544519666498e-01
-1.544328723414717386e-01
-1.544186785688021757e-01
-1.544175811710128965e-01
-1.543880382003302021e-01
-1.543780735364195245e-01
-1.543686554402452504e-01
-1.543656398897411686e-01
-1.543473971192355632e-01
-1.543344270257668849e-01
-1.543146691901084444e-01
-1.542948864077375304e-01
-1.542929902975719580e-01
-1.542789981650314890e-01
-1.542672105056183129e-01
-1.542557761842458242e-01
-1.542495374598752966e-01
-1.542278637469125246e-01
-1.542073965479329178e-01
-1.541997018982527723e-01
-1.541861160831121125e-01
-1.541800164194156442e-01
-1.541575387126119523e-01
-1.541410880380435777e-01
-1.541343419611411192e-01
-1.541212661471245693e-01
-1.541024346915099430e-01
-1.540790004936512525e-01
-1.540709731704621999e-01
-1.540624828251770384e-01
-1.540467945981847664e-01
-1.540287453660280081e-01
-1.540180160890326500e-01
-1.539987997331675185e-01
-1.539889086273731889e-01
-1.539857287387373097e-01
-1.539784145476252308e-01
-1.539496592485074533e-01
-1.539364941597877456e-01
-1.539255275060431583e-01
-1.539241331557341108e-01
-1.539112614014335190e-01
-1.538946509590907730e-01
-1.538780595490909231e-01
-1.538624859032278192e-01
-1.538592015039929040e-01
-1.538429255994993583e-01
-1.538333145478950337e-01
-1.538191688324866413e-01
-1.538122443663879069e-01
-1.537901651022371419e-01
-1.537805681485025222e-01
-1.537669323790333276e-01
-1.537486197267716737e-01
-1.537311150723654207e-01
-1.537245111858968338e-01
-1.537020935887686846e-01
-1.536977676777357971e-01
-1.536877039686008750e-01
-1.536520337158362448e-01
-1.536485331774265495e-01
-1.536258805023519303e-01
-1.536104889908297966e-01
-1.535975022945587631e-01
-1.535848151419054453e-01
-1.535736472472913061e-01
-1.535634663745297224e-01
-1.535468693763963333e-01
-1.535304584278182061e-01
-1.535212771712641255e-01
-1.535035234237731028e-01
-1.534908407806412356e-01
-1.534807982202602006e-01
-1.534719308025234430e-01
-1.534448614768357533e-01
-1.534425802289738072e-01
-1.534302481814246166e-01
-1.534258360119483966e-01
-1.534036070119352280e-01
-1.533944981689852882e-01
-1.533880757535337480e-01
-1.533689755289774359e-01
-1.533620321814885279e-01
-1.533420339657676768e-01
-1.533323416211452850e-01
-1.533163852449408449e-01
-1.533043082009660774e-01
-1.533004141358086936e-01
-1.532888540850379788e-01
-1.532728298106880160e-01
-1.532585910977248278e-01
-1.532474381595812507e-01
-1.532239804495853508e-01
-1.532150529900810076e-01
-1.531928904850869966e-01
-1.531823793326927141e-01
-1.531500818347276138e-01
-1.531382941787662322e-01
-1.531325722082869656e-01
-1.531241769381753159e-01
-1.531147792168829902e-01
-1.530975891714617121e-01
-1.530919578800720160e-01
-1.530754565975847581e-01
-1.530476468408025759e-01
-1.530431076178063732e-01
-1.530274133348543120e-01
-1.530215970437602546e-01
-1.529963942724998638e-01
-1.529689968521161791e-01
-1.529613112482501869e-01
-1.529479977947409419e-01
-1.529414966101488305e-01
-1.529331463722146123e-01
-1.529096651074556279e-01
-1.528995194909983368e-01
-1.528918028192922662e-01
-1.528581402945770329e-01
-1.528551746754716056e-01
-1.528379761306646323e-01
-1.528320447667435855e-01
-1.528259260532491004e-01
-1.527976589340599434e-01
-1.527856347299024753e-01
-1.527731311867372432e-01
-1.527486004706740674e-01
-1.527426508542046868e-01
-1.527322965856658388e-01
-1.527187930869957633e-01
-1.527073624334094604e-01
-1.526978754439155261e-01
-1.526763583017371750e-01
-1.526427940553690132e-01
-1.526303384697680343e-01
-1.526058656774257893e-01
-1.526003797495464887e-01
-1.525767595924062414e-01
-1.525538723880566772e-01
-1.525452068553965201e-01
-1.525276687680616472e-01
-1.525241594544582968e-01
-1.525089966126096375e-01
-1.525045679396459797e-01
-1.524895873686331060e-01
-1.524805900048797902e-01
-1.524647332671614508e-01
-1.524487249700976488e-01
-1.524278306860997190e-01
-1.524231805939826323e-01
-1.523970749607379549e-01
-1.523837622636057265e-01
-1.523695671970172194e-01
-1.523559292666759046e-01
-1.523432112072765632e-01
-1.523353155245390500e-01
-1.523115912187853194e-01
-1.523103796237371133e-01
-1.522964753199133880e-01
-1.522788587691133733e-01
-1.522710826018608132e-01
-1.522572150862408491e-01
-1.522301714295996589e-01
-1.522156490647152693e-01
-1.522051090605847090e-01
-1.521886283770035875e-01
-1.521742340318624209e-01
-1.521638662647420703e-01
-1.521459323873287917e-01
-1.521229066210334491e-01
-1.521177740313034432e-01
-1.520897600463389510e-01
-1.520794340828914015e-01
-1.520751429776894259e-01
-1.520616376719886587e-01
-1.520484800578281726e-01
-1.520310596263932668e-01
-1.520204020311107240e-01
-1.519857542988590215e-01
-1.519811038434756845e-01
-1.519623862112252088e-01
-1.519519674992830249e-01
-1.519462833539287627e-01
-1.519298281324942823e-01
-1.519113170792772416e-01
-1.518972581654234877e-01
-1.518734358832143916e-01
-1.518679464095326614e-01
-1.518545644488439872e-01
-1.518457940364675851e-01
-1.518245200581732068e-01
-1.518195118561811441e-01
-1.518151714625841919e-01
-1.517833708183248254e-01
-1.517717771479772659e-01
-1.517468456676248634e-01
-1.517414867236211162e-01
-1.517322504002439898e-01
-1.517250773932474206e-01
-1.516848258184665399e-01
-1.516810032884531312e-01
-1.516695191663726128e-01
-1.516562168040972713e-01
-1.516319011333170375e-01
-1.516223689772420169e-01
-1.516066424329032269e-01
-1.515822740089964593e-01
-1.515668951521788599e-01
-1.515568996738780039e-01
-1.515468234411649906e-01
-1.515370820984895950e-01
-1.515163059333164419e-01
-1.514982935095107730e-01
-1.514875098249350849e-01
-1.514678281098997270e-01
-1.514621737854691674e-01
-1.514433479801700622e-01
-1.514276410587779842e-01
-1.514054580169807707e-01
-1.513908106570464041e-01
-1.513751959071369946e-01
-1.513707140043619448e-01
-1.513562079366838620e-01
-1.513359550859553759e-01
-1.513120452327725018e-01
-1.513006216067872001e-01
-1.512933481630524546e-01
-1.512647702381262338e-01
-1.512561160166951413e-01
-1.512524360613938246e-01
-1.512350658270721904e-01
-1.512209113562907048e-01
-1.511962239679424114e-01
-1.511876691833538566e-01
-1.511750470014011638e-01
-1.511680839040790980e-01
-1.511314796621862078e-01
-1.511174545558937599e-01
-1.510868008093523562e-01
-1.510800068049317213e-01
-1.510766122903320630e-01
-1.510707254385834086e-01
-1.510495593576042239e-01
-1.510287038002230409e-01
-1.510138367415752025e-01
-1.509977745979474983e-01
-1.509839558378753832e-01
-1.509696806918138789e-01
-1.509613380211340117e-01
-1.509421767182754504e-01
-1.509245988776199421e-01
-1.509102295797786486e-01
-1.509028297937001772e-01
-1.508837658633542245e-01
-1.508708335052622584e-01
-1.508616017936059150e-01
-1.508572477755196206e-01
-1.508369457584696760e-01
-1.508176751664915827e-01
-1.508046958889488476e-01
-1.507850680245285957e-01
-1.507794059128295672e-01
-1.507576606024343124e-01
-1.507454941588196040e-01
-1.507169196206988859e-01
-1.507033529768848634e-01
-1.506893455715980767e-01
-1.506805259379327966e-01
-1.506759568928568160e-01
-1.506573782343682277e-01
-1.506455816704618811e-01
-1.506351208045877965e-01
-1.506294603122242393e-01
-1.505983009268541395e-01
-1.505741033272708918e-01
-1.505656707737511313e-01
-1.505484768698058529e-01
-1.505142596958152779e-01
-1.505114895889935744e-01
-1.504913211386320060e-01
-1.504823320880011583e-01
-1.504712993778365149e-01
-1.504488181794846335e-01
-1.504429315989611049e-01
-1.504341558740017459e-01
-1.503850950282691890e-01
-1.503746569401359923e-01
-1.503697375812679260e-01
-1.503525752052408682e-01
-1.503322513904015445e-01
-1.503092008870162422e-01
-1.503018668536683644e-01
-1.502766020611425724e-01
-1.502618597840095771e-01
-1.502421998534679004e-01
-1.502260415402998650e-01
-1.502115082060289653e-01
-1.501941704078815221e-01
-1.501792507767341633e-01
-1.501696344552224116e-01
-1.501514575710413690e-01
-1.501461653370593230e-01
-1.501267417331245413e-01
-1.501034361480367840e-01
-1.500944030467850632e-01
-1.500883905244017047e-01
-1.500628261390479223e-01
-1.500420498434216210e-01
-1.500351201329903628e-01
-1.500060688884358173e-01
-1.500000349762579399e-01
-1.499893947928197246e-01
-1.499659183860132805e-01
-1.499405586949911495e-01
-1.499296030017413239e-01
-1.499239377700213316e-01
-1.498927168990254466e-01
-1.498726349602454433e-01
-1.498629120476107912e-01
-1.498439258764706905e-01
-1.498302100614418153e-01
-1.498180461663471963e-01
-1.497960977748496458e-01
-1.497854893559594780e-01
-1.497739041977028673e-01
-1.497539412621370913e-01
-1.497397527501969083e-01
-1.497331406889366168e-01
-1.497171650776732699e-01
-1.496940421805360577e-01
-1.496726639146901405e-01
-1.496615041864504669e-01
-1.496574099167538585e-01
-1.496488487367323983e-01
-1.496215845832112867e-01
-1.496084007387979975e-01
-1.495940143220288454e-01
-1.495581985780462531e-01
-1.495542987339258389e-01
-1.495182693867095902e-01
-1.495070499064485858e-01
-1.494789438566694051e-01
-1.494658261957398371e-01
-1.494285738899450156e-01
-1.494211341965651085e-01
-1.494140664735409685e-01
-1.494049210454287124e-01
-1.493703285231112454e-01
-1.493377762967411093e-01
-1.493305629635980902e-01
-1.493252670660938364e-01
-1.493125730218267944e-01
-1.493021390287008754e-01
-1.492987364349094570e-01
-1.492762278884613436e-01
-1.492517652230289094e-01
-1.492437215822141616e-01
-1.492278106169730445e-01
-1.492061747690614781e-01
-1.491819857670805549e-01
-1.491679753244184448e-01
-1.491612972335118470e-01
-1.491423478932059621e-01
-1.491346519302505502e-01
-1.491126909276324075e-01
-1.491079907522851189e-01
-1.490853427566458111e-01
-1.490641530148617833e-01
-1.490440027435673831e-01
-1.490335456719477925e-01
-1.490275897238633185e-01
-1.490009858434638290e-01
-1.489919585558903969e-01
-1.489784471102306163e-01
-1.489554406651389384e-01
-1.489419464428782813e-01
-1.489228156440035034e-01
-1.489067998630833611e-01
-1.488791372980439731e-01
-1.488667177454337520e-01
-1.488593628228676580e-01
-1.488408699943810087e-01
-1.488138281928882978e-01
-1.488061646690142514e-01
-1.487986525482198896e-01
-1.487717385735098374e-01
-1.487429001876882650e-01
-1.487221941418953863e-01
-1.487141069984028730e-01
-1.486872399239207998e-01
-1.486797660083138961e-01
-1.486711581665120518e-01
-1.486579580329252248e-01
-1.486364900543707401e-01
-1.486132635602707697e-01
-1.485904815682466129e-01
-1.485746376080555042e-01
-1.485482005992058707e-01
-1.485391521382894986e-01
-1.485227041497123868e-01
-1.485034251382654213e-01
-1.484936670478779197e-01
-1.484798140705381186e-01
-1.484624394713293660e-01
-1.484496021255376497e-01
-1.484281462988918388e-01
-1.484118689909175726e-01
-1.483953929018196893e-01
-1.483815212338348011e-01
-1.483697716057089666e-01
-1.483584105080505144e-01
-1.483374323510265325e-01
-1.483102384391924433e-01
-1.483009537425836744e-01
-1.482801040085355015e-01
-1.482672233687511165e-01
-1.482660561018310230e-01
-1.482256042654024608e-01
-1.482057125732560432e-01
-1.482030607099812103e-01
-1.481698256185631224e-01
-1.481534131184231717e-01
-1.481304812642083857e-01
-1.481224969338688635e-01
-1.481140704763042326e-01
-1.480988930153414318e-01
-1.480883149053658920e-01
-1.480792572694115961e-01
-1.480634998348445142e-01
-1.480460398287026802e-01
-1.480234890440953466e-01
-1.479972446064816149e-01
-1.479951621375430459e-01
-1.479755495907328078e-01
-1.479555903515853421e-01
-1.479417893975520371e-01
-1.479278663320087728e-01
-1.479106128360055394e-01
-1.478861248048737032e-01
-1.478774991459519961e-01
-1.478537510676064815e-01
-1.478391952486297345e-01
-1.478239870881466467e-01
-1.477967708581803818e-01
-1.477820849705870909e-01
-1.477736758112972448e-01
-1.477474180691847050e-01
-1.477416686976231741e-01
-1.477396066150097331e-01
-1.477207339028840938e-01
-1.477024477808265845e-01
-1.476812839439532177e-01
-1.476677213167856273e-01
-1.476576753828472977e-01
-1.476432339263297755e-01
-1.476010772681398131e-01
-1.475978405702966789e-01
-1.475749628940700720e-01
-1.475675312556198326e-01
-1.475392481009620838e-01
-1.475371768452037602e-01
-1.475126818972041787e-01
-1.474895469063428610e-01
-1.474863584231981550e-01
-1.474508128633499615e-01
-1.474300298646888940e-01
-1.474231566953240757e-01
-1.473986886531721274e-01
-1.473813286875786388e-01
-1.473627650564092728e-01
-1.473477665842922169e-01
-1.473433607368069276e-01
-1.473291693204349939e-01
-1.473112525062203471e-01
-1.472967979526000337e-01
-1.472807017127573115e-01
-1.472674197089029469e-01
-1.472468269877448832e-01
-1.472333865224166871e-01
-1.472225838659852459e-01
-1.471955337450459034e-01
-1.471885673803283445e-01
-1.471515424132065486e-01
-1.471393579189509970e-01
-1.471223683693318462e-01
-1.471071043445417725e-01
-1.470940175021576701e-01
-1.470701640089074891e-01
-1.470595399237954737e-01
-1.470552522342614410e-01
-1.470352397397274857e-01
-1.470017557432796995e-01
-1.469841531242918609e-01
-1.469726729930792564e-01
-1.469617744155534145e-01
-1.469508194552958114e-01
-1.469407916831159677e-01
-1.469279159176173077e-01
-1.469136110875776113e-01
-1.468763839824035466e-01
-1.468552518172771826e-01
-1.468355876064355581e-01
-1.468153104234979356e-01
-1.467992362038543774e-01
-1.467954143479506535e-01
-1.467697177687352639e-01
-1.467505266300823119e-01
-1.467286327240395483e-01
-1.467072872532270145e-01
-1.467055252203369742e-01
-1.466940065509236835e-01
-1.466749848962642100e-01
-1.466662100297823623e-01
-1.466281266513473902e-01
-1.466086267390059317e-01
-1.465966247258849164e-01
-1.465676065281431573e-01
-1.465546046407237846e-01
-1.465384139064968005e-01
-1.465202197202651879e-01
-1.465063959674597904e-01
-1.464973618058908467e-01
-1.464894081325029129e-01
-1.464608252855967852e-01
-1.464496998922376059e-01
-1.464269313817905260e-01
-1.464234184209103340e-01
-1.463845790418228376e-01
-1.463661780177414606e-01
-1.463542917765840445e-01
-1.463421880018296040e-01
-1.463404958708858783e-01
-1.463251048635105245e-01
-1.463031798240744252e-01
-1.462985281948039895e-01
-1.462908821441409324e-01
-1.462460443724256098e-01
-1.462162199780038807e-01
-1.461967347984030330e-01
-1.461839676911398933e-01
-1.461571025599638640e-01
-1.461436926460397967e-01
-1.461305882054234062e-01
-1.461215030694864303e-01
-1.461104254649533418e-01
-1.461081476093249731e-01
-1.460751526854076610e-01
-1.460717061683393658e-01
-1.460688122627828434e-01
-1.460494335325906445e-01
-1.460346277811751525e-01
-1.460236507877164525e-01
-1.460090198046821719e-01
-1.459827219659996511e-01
-1.459700103292157491e-01
-1.459424611866556032e-01
-1.459343244544339391e-01
-1.459110671713638174e-01
-1.458940464020261896e-01
-1.458562818896434188e-01
-1.458466797707733686e-01
-1.458376028106235789e-01
-1.458170131808036729e-01
-1.458135093687722705e-01
-1.458089038067190146e-01
-1.457912478272152257e-01
-1.457600371816417939e-01
-1.457467595668962557e-01
-1.457298602163599188e-01
-1.457165545128512318e-01
-1.456891856498892246e-01
-1.456794775893703320e-01
-1.456620428380404619e-01
-1.456421528601611892e-01
-1.456141658699548480e-01
-1.455843381321172691e-01
-1.455675429890135320e-01
-1.455585839811964211e-01
-1.455420363264393058e-01
-1.455266671806629830e-01
-1.455221112165888120e-01
-1.455067107312476016e-01
-1.454641897409026663e-01
-1.454581850190144188e-01
-1.454516508889100168e-01
-1.454286613007274021e-01
-1.454006806940737473e-01
-1.453877055838572740e-01
-1.453644944813758111e-01
-1.453456787975980213e-01
-1.453246913449462996e-01
-1.453136632077930146e-01
-1.452835815152786481e-01
-1.452727039863152547e-01
-1.452501916872555865e-01
-1.452363593349371707e-01
-1.452297887947868738e-01
-1.452176915135927060e-01
-1.451858050261501110e-01
-1.451768102776403169e-01
-1.451530618901179515e-01
-1.451315423452373965e-01
-1.451217642993190005e-01
-1.451098905221914204e-01
-1.450753516200466720e-01
-1.450703876306712048e-01
-1.450551993884468538e-01
-1.450515987519059302e-01
-1.450246720912115317e-01
-1.450190906210335196e-01
-1.449933435791656566e-01
-1.449759828714508036e-01
-1.449463391153256731e-01
-1.449232409261309029e-01
-1.449047167823973026e-01
-1.448869690284780298e-01
-1.448713574907534440e-01
-1.448604012575433198e-01
-1.448395636689218113e-01
-1.448300270713743232e-01
-1.448115693511192181e-01
-1.447932759167698258e-01
-1.447760833857821283e-01
-1.447673400202274252e-01
-1.447584547324941018e-01
-1.447271296917447825e-01
-1.447127637605885031e-01
-1.446796994770509492e-01
-1.446698239982178724e-01
-1.446592957689390169e-01
-1.446364889791049990e-01
-1.446213163334698348e-01
-1.445967125723645053e-01
-1.445880090977780252e-01
-1.445684719947251395e-01
-1.445434905224258493e-01
-1.445279412627621662e-01
-1.445234209308028928e-01
-1.445083864189366241e-01
-1.444912460327655301e-01
-1.444700608571551914e-01
-1.444667937763441934e-01
-1.444478548632256998e-01
-1.444169898124143536e-01
-1.444067325943662328e-01
-1.443987494409265659e-01
-1.443752169928286255e-01
-1.443608766580693759e-01
-1.443344877410170091e-01
-1.443199722415759445e-01
-1.442937232096731526e-01
-1.442838633801461490e-01
-1.442492279974499358e-01
-1.442438174765141579e-01
-1.442372972644587470e-01
-1.442114283726263491e-01
-1.442021724390567528e-01
-1.441739221254542125e-01
-1.441682408491658518e-01
-1.441378094264484377e-01
-1.441259490639389962e-01
-1.441098793044330306e-01
-1.441047950807148870e-01
-1.440575636957510675e-01
-1.440436392198792825e-01
-1.440386052822715257e-01
-1.440151359556069988e-01
-1.439907235929736573e-01
-1.439759428591161350e-01
-1.439569064381522323e-01
-1.439414587788081790e-01
-1.439228269357594181e-01
-1.439145307671203522e-01
-1.438808949278126692e-01
-1.438639690106615909e-01
-1.438537609687084995e-01
-1.438406572416551232e-01
-1.438264413647328821e-01
-1.437968920832321529e-01
-1.437790446805693456e-01
-1.437635766838651907e-01
-1.437477058824959686e-01
-1.437314448319439997e-01
-1.437016248800676854e-01
-1.436793402110323192e-01
-1.436622169427831108e-01
-1.436267514742903817e-01
-1.436218458140970100e-01
-1.435933563105973310e-01
-1.435846279219589183e-01
-1.435714723954616967e-01
-1.435479866236191726e-01
-1.435419239738640329e-01
-1.435218614872903198e-01
-1.435034970606253180e-01
-1.434815239496759487e-01
-1.434721623295481252e-01
-1.434532803475811746e-01
-1.434337817361198697e-01
-1.434153828926199581e-01
-1.434036279577511619e-01
-1.433923438502908154e-01
-1.433605698534211603e-01
-1.433401641878067068e-01
-1.433240649464661565e-01
-1.433216105677655450e-01
-1.433001223080427322e-01
-1.432601573577217957e-01
-1.432519879794900142e-01
-1.432398888553380045e-01
-1.432096478672604811e-01
-1.432071610884694257e-01
-1.431784894434612321e-01
-1.431696001131219365e-01
-1.431491631893189731e-01
-1.431322274118949633e-01
-1.431121017874192325e-01
-1.430901386175892909e-01
-1.430734283663171180e-01
-1.430573816281693056e-01
-1.430331151385614286e-01
-1.430175573871588501e-01
-1.430076122740087108e-01
-1.429948200904575806e-01
-1.429728544863986817e-01
-1.429442590914158928e-01
-1.429416811425847367e-01
-1.429200434597079905e-01
-1.428949359218403548e-01
-1.428825982967424357e-01
-1.428597430908301602e-01
-1.428536608288983045e-01
-1.428394360707738731e-01
-1.428178909127221785e-01
-1.428120035481340866e-01
-1.427810888780510212e-01
-1.427526822933610773e-01
-1.427365212252076354e-01
-1.427047106069782578e-01
-1.426877950171417386e-01
-1.426539917486235320e-01
-1.426408282373504144e-01
-1.426212317419996434e-01
-1.426123844449013744e-01
-1.426097418283216456e-01
-1.425890122304576679e-01
-1.425508667308881261e-01
-1.425441193449227817e-01
-1.425310555285882186e-01
-1.425035286080935104e-01
-1.424892677632413340e-01
-1.424562692074956560e-01
-1.424509945168954406e-01
-1.424392839368127106e-01
-1.424240527935838330e-01
-1.424012730446483910e-01
-1.423915550573363609e-01
-1.423803722443693909e-01
-1.423672374384994943e-01
-1.423283547322016229e-01
-1.423221392475412794e-01
-1.422906265889326560e-01
-1.422809008669406183e-01
-1.422661043822636695e-01
-1.422477094255179542e-01
-1.422258567594587853e-01
-1.422068684983604503e-01
-1.421865624195627897e-01
-1.421778523833856500e-01
-1.421759401638953701e-01
-1.421516683188052688e-01
-1.421329588473025374e-01
-1.421110300228765333e-01
-1.421041876011512606e-01
-1.420800847589416827e-01
-1.420667994061712291e-01
-1.420426870459676194e-01
-1.420297287584522672e-01
-1.420083426844833130e-01
-1.419948837185616430e-01
-1.419758346085435996e-01
-1.419640466263830114e-01
-1.419394436507935009e-01
-1.419275215793877054e-01
-1.418989100613837762e-01
-1.418875253664169112e-01
-1.418797363521588917e-01
-1.418496570975495419e-01
-1.418369145153011435e-01
-1.418157820812886716e-01
-1.418027350685193144e-01
-1.417706844833690749e-01
-1.417485557474996716e-01
-1.417333853388790810e-01
-1.417168063810748668e-01
-1.416947258498971185e-01
-1.416862924982745242e-01
-1.416653293628084564e-01
-1.416508292986621287e-01
-1.416399641142604693e-01
-1.416233073682669485e-01
-1.416055084847898660e-01
-1.415991519907254803e-01
-1.415865439644428680e-01
-1.415645739308425410e-01
-1.415470054851905579e-01
-1.415256270624997981e-01
-1.415033518093321008e-01
-1.414971623518422317e-01
-1.414883441425644484e-01
-1.414812289012473689e-01
-1.414579942111193200e-01
-1.414484374680982648e-01
-1.414154810916848359e-01
-1.414009548852191434e-01
-1.413803853803674015e-01
-1.413465662861000394e-01
-1.413393367478130713e-01
-1.413041480267126782e-01
-1.412991140083813824e-01
-1.412806654843739018e-01
-1.412786188036739277e-01
-1.412497147879737125e-01
-1.412294614218570499e-01
-1.412162674642288840e-01
-1.411932242323073461e-01
-1.411790890794500930e-01
-1.411726710444309307e-01
-1.411514359162983345e-01
-1.411318497899827773e-01
-1.411122943940585073e-01
-1.410939112699101106e-01
-1.410822060280232382e-01
-1.410683886425174727e-01
-1.410531012626274339e-01
-1.410435739740742989e-01
-1.410290679226736954e-01
-1.410151160666883452e-01
-1.409925308024082002e-01
-1.409901433836459606e-01
-1.409538541453869698e-01
-1.409337153403312781e-01
-1.409194560819193587e-01
-1.408904445994590693e-01
-1.408868079078857138e-01
-1.408779239932675953e-01
-1.408439944097000518e-01
-1.408408855387604519e-01
-1.408211406671625032e-01
-1.407852333298243441e-01
-1.407739907851561223e-01
-1.407508890473138929e-01
-1.407451889271319478e-01
-1.407293057938817094e-01
-1.407237043002198540e-01
-1.407159568241905245e-01
-1.406955648510779255e-01
-1.406696494369233386e-01
-1.406479774361071300e-01
-1.406036185758006707e-01
-1.405912208040878131e-01
-1.405796812329018208e-01
-1.405538774113913592e-01
-1.405453917969732291e-01
-1.405308236335324201e-01
-1.404922775578887895e-01
-1.404820912301149582e-01
-1.404776652092755151e-01
-1.404581356558747551e-01
-1.404461100256507167e-01
-1.404361986976523369e-01
-1.404131351397007177e-01
-1.404030676092412611e-01
-1.403681221933349987e-01
-1.403354071368566602e-01
-1.403166829079209865e-01
-1.403052952959850663e-01
-1.403046990779229231e-01
-1.402919762495651590e-01
-1.402716538299699223e-01
-1.402510045638671599e-01
-1.402316689791746618e-01
-1.402191864250154074e-01
-1.402032956834651234e-01
-1.401678677090924530e-01
-1.401618862888009964e-01
-1.401396912773579806e-01
-1.401277841124254631e-01
-1.401235029391172393e-01
-1.400876712842438754e-01
-1.400709467308950962e-01
-1.400567150022142271e-01
-1.400490441134716602e-01
-1.400280535956646699e-01
-1.400171779740504996e-01
-1.400053508515378686e-01
-1.399855580120376863e-01
-1.399748008626585383e-01
-1.399559701096780018e-01
-1.399439529551254613e-01
-1.398979445765239638e-01
-1.398861461853970756e-01
-1.398663162375086144e-01
-1.398478490168450494e-01
-1.398365844650708012e-01
-1.397999427259021266e-01
-1.397898775358061840e-01
-1.397729103450985888e-01
-1.397567543578246418e-01
-1.397389137443286744e-01
-1.397242531938362453e-01
-1.397129407397810774e-01
-1.396840229113929244e-01
-1.396578615002410650e-01
-1.396475097339420768e-01
-1.396162892370532704e-01
-1.396106247211854057e-01
-1.395865183729631531e-01
-1.395764255520611230e-01
-1.395720738568817787e-01
-1.395471698114753578e-01
-1.395368522705979220e-01
-1.395185181358633841e-01
-1.395064097200611752e-01
-1.394861074168024517e-01
-1.394791008052070902e-01
-1.394575234334533009e-01
-1.394325509933485030e-01
-1.394229450794169933e-01
-1.394014193745608532e-01
-1.393799358837876090e-01
-1.393677961265361032e-01
-1.393473800343702773e-01
-1.393245564129373393e-01
-1.393181393007059676e-01
-1.392926749782947282e-01
-1.392665516574597695e-01
-1.392588245915894474e-01
-1.392463225513768665e-01
-1.392327865075178306e-01
-1.392223944858840268e-01
-1.392108631070023694e-01
-1.391937802653615552e-01
-1.391603413628011987e-01
-1.391519120542678845e-01
-1.391247599298199855e-01
-1.390880934040045203e-01
-1.390797033111358938e-01
-1.390634186466828959e-01
-1.390381610577779425e-01
-1.390207285794711756e-01
-1.390201339155312243e-01
-1.390091207457427036e-01
-1.390025914812581254e-01
-1.389661622952542142e-01
-1.389537471660323709e-01
-1.389314218169333537e-01
-1.389173290782678705e-01
-1.388923944667945221e-01
-1.388857138451922713e-01
-1.388660814875823934e-01
-1.388364382425112953e-01
-1.388248868553229043e-01
-1.388119886036180972e-01
-1.387939045703701912e-01
-1.387934178987065836e-01
-1.387689138971502367e-01
-1.387485253627683546e-01
-1.387403074923255764e-01
-1.387347801860200902e-01
-1.387090722236523910e-01
-1.386784917138795814e-01
-1.386709176925831621e-01
-1.386508486440142240e-01
-1.386281210464822000e-01
-1.386171065485460041e-01
-1.385756759489828738e-01
-1.385633968990601372e-01
-1.385426296342501529e-01
-1.385297636460747217e-01
-1.385163254613018258e-01
-1.385060442364436095e-01
-1.384787447749781242e-01
-1.384481452733020146e-01
-1.384339897304593947e-01
-1.384113277095770367e-01
-1.383917026407596174e-01
-1.383764351545931637e-01
-1.383589504617155352e-01
-1.383330294608552391e-01
-1.383072779924155171e-01
-1.383015124409302243e-01
-1.382754929232846153e-01
-1.382648617865295249e-01
-1.382537219651337468e-01
-1.382298865050266556e-01
-1.382247183934399992e-01
-1.382013002615511688e-01
-1.381886662102164709e-01
-1.381760063689110307e-01
-1.381543976298165166e-01
-1.381405253789285970e-01
-1.381290921140557737e-01
-1.381147911789497862e-01
-1.380914713089701484e-01
-1.380911041031198105e-01
-1.380757066122975663e-01
-1.380568346765801424e-01
-1.380302296917897131e-01
-1.380289247836450905e-01
-1.380064331148568579e-01
-1.379982470156235208e-01
-1.379607957976002330e-01
-1.379420014462161559e-01
-1.379208382089701646e-01
-1.379042061079148729e-01
-1.378819794668897925e-01
-1.378586823952897000e-01
-1.378426456915440301e-01
-1.378194039742665356e-01
-1.378098048245991747e-01
-1.377973958076982863e-01
-1.377495524700211305e-01
-1.377411262721055518e-01
-1.377265754570984879e-01
-1.377146037695766156e-01
-1.377050593168814285e-01
-1.377000067110043524e-01
-1.376745083339120657e-01
-1.376641004384000777e-01
-1.376410353082287985e-01
-1.376293634506052244e-01
-1.376221066922151959e-01
-1.375928460785738605e-01
-1.375842244275659598e-01
-1.375560859047269824e-01
-1.375295104692084713e-01
-1.375227427952682713e-01
-1.375180489446541920e-01
-1.374895430095752213e-01
-1.374653655630587168e-01
-1.374500780503287167e-01
-1.374390721181995012e-01
-1.374327427254556921e-01
-1.374032335352126655e-01
-1.374000012429029138e-01
-1.373833778935001915e-01
-1.373414623121908540e-01
-1.373329307670734523e-01
-1.373196453850127341e-01
-1.373144149675700754e-01
-1.372948514255719066e-01
-1.372700220023354567e-01
-1.372665020552432669e-01
-1.372531489085342393e-01
-1.372390939891770800e-01
-1.372206275526410280e-01
-1.371886507504874730e-01
-1.371806388076684535e-01
-1.371536902245455991e-01
-1.371405189329417684e-01
-1.371347308877379767e-01
-1.371240647907171484e-01
-1.370924713501597836e-01
-1.370903003974988932e-01
-1.370764568951208795e-01
-1.370640292727247633e-01
-1.370422539554724262e-01
-1.370176982414501032e-01
-1.370144144948416964e-01
-1.369975391456972613e-01
-1.369749140250048625e-01
-1.369629613269010560e-01
-1.369481086190112440e-01
-1.369434431311647438e-01
-1.369250544807336656e-01
-1.369016877991469094e-01
-1.368957599946346304e-01
-1.368674076031957121e-01
-1.368552913813438909e-01
-1.368374793171507897e-01
-1.368201191588275245e-01
-1.368059614017950176e-01
-1.367913103110292572e-01
-1.367676030504660911e-01
-1.367535438702063844e-01
-1.367508563911454533e-01
-1.367393322864197402e-01
-1.367267278488155935e-01
-1.367003989309388268e-01
-1.366793260517677744e-01
-1.366701289746370118e-01
-1.366468503483299624e-01
-1.366391384911445073e-01
-1.366288059634025165e-01
-1.365875099147227933e-01
-1.365741844712274611e-01
-1.365580452898333963e-01
-1.365440549398571624e-01
-1.365289724713918962e-01
-1.365210113269559322e-01
-1.365121333904946166e-01
-1.364910951385545079e-01
-1.364490280714627524e-01
-1.364427721295732865e-01
-1.364240765572517500e-01
-1.364219733885178587e-01
-1.364121742200853915e-01
-1.363930227824518560e-01
-1.363870038550845099e-01
-1.363632875354753859e-01
-1.363443170760612611e-01
-1.363315458540668157e-01
-1.363132399897590274e-01
-1.363008891158055680e-01
-1.362971979623436858e-01
-1.362787496712078161e-01
-1.362683825716681230e-01
-1.362614965133918665e-01
-1.362360231852629000e-01
-1.362130219475544135e-01
-1.362043332961318520e-01
-1.361964091354176953e-01
-1.361805625749474835e-01
-1.361688013962472077e-01
-1.361564635478335616e-01
-1.361341638087250616e-01
-1.361226132273851697e-01
-1.361056502207979579e-01
-1.360987834257516849e-01
-1.360820872223624523e-01
-1.360729983181830360e-01
-1.360616000678860071e-01
-1.360576728548240633e-01
-1.360463251501947968e-01
-1.360238486823813486e-01
-1.360106159624412947e-01
-1.359914605471290172e-01
-1.359613206767048832e-01
-1.359417680349118973e-01
-1.359304780403579327e-01
-1.359186798096582716e-01
-1.358945622497884642e-01
-1.358920698046004460e-01
-1.358802714559525504e-01
-1.358561589171784489e-01
-1.358384313520445696e-01
-1.358237991877331297e-01
-1.358115689373123880e-01
-1.357967911314779119e-01
-1.357836172969315580e-01
-1.357676907389707144e-01
-1.357612230288365307e-01
-1.357410204583515689e-01
-1.357271320464566999e-01
-1.357102439167576224e-01
-1.357044280299734007e-01
-1.356705998572638183e-01
-1.356670700748419112e-01
-1.356529320912293057e-01
-1.356455459406167297e-01
-1.356177979453580540e-01
-1.356079824354570751e-01
-1.356047696697864346e-01
-1.355819948344503256e-01
-1.355640001125150429e-01
-1.355530549535313711e-01
-1.355301944873392728e-01
-1.355241653353457532e-01
-1.355069731240743924e-01
-1.354883387417666341e-01
-1.354826742926627525e-01
-1.354574496162750663e-01
-1.354368571654292475e-01
-1.354295758610374878e-01
-1.354204345830324341e-01
-1.354044697510955741e-01
-1.353846784294271688e-01
-1.353746329120920078e-01
-1.353609550622186242e-01
-1.353461640720740045e-01
-1.353424865969096169e-01
-1.353276902355775302e-01
-1.353042985797476838e-01
-1.352914728997317573e-01
-1.352836340484126210e-01
-1.352660964591378412e-01
-1.352420529205996536e-01
-1.352391450165081332e-01
-1.352266129756520829e-01
-1.352190516311174151e-01
-1.352051979231798096e-01
-1.351938004669874516e-01
-1.351795185504243713e-01
-1.351713869101666687e-01
-1.351537392090967071e-01
-1.351432288787618730e-01
-1.351228020297874921e-01
-1.351167716828148568e-01
-1.350891307091884874e-01
-1.350845594543836070e-01
-1.350793675941870386e-01
-1.350756783052795285e-01
-1.350335950286579156e-01
-1.350284705200642255e-01
-1.350078085485107438e-01
-1.349949965318524847e-01
-1.349800976784788220e-01
-1.349694449932124507e-01
-1.349594271675361723e-01
-1.349537677698449123e-01
-1.349318609345484532e-01
-1.349053335232788808e-01
-1.348957265680562068e-01
-1.348869962838028513e-01
-1.348724287176883974e-01
-1.348536747916764811e-01
-1.348386407388050268e-01
-1.348289471429597319e-01
-1.348227602910667122e-01
-1.347928593389347562e-01
-1.347918508451254882e-01
-1.347657844625267942e-01
-1.347635231908996811e-01
-1.347563024906095475e-01
-1.347434518094911549e-01
-1.347105378572698853e-01
-1.347072688469417301e-01
-1.346882640993102287e-01
-1.346749262639182487e-01
-1.346702778815091206e-01
-1.346496746732170902e-01
-1.346360119929889965e-01
-1.346215699405808319e-01
-1.346167480242606573e-01
-1.345916176367467632e-01
-1.345857462106908875e-01
-1.345674250153142681e-01
-1.345551574589980981e-01
-1.345370983412293997e-01
-1.345200237553524913e-01
-1.345095651769749323e-01
-1.344945873424727989e-01
-1.344822897016621499e-01
-1.344675961952335186e-01
-1.344651586533605614e-01
-1.344514952091823423e-01
-1.344431622480541932e-01
-1.344336780919862251e-01
-1.343967397168515654e-01
-1.343893570211145416e-01
-1.343693073282372363e-01
-1.343658998978278507e-01
-1.343558957356098815e-01
-1.343461029538944862e-01
-1.343259927320395453e-01
-1.343111477626069139e-01
-1.342967964019390337e-01
-1.342756897079662726e-01
-1.342689787962452197e-01
-1.342561315138925404e-01
-1.342421845129571079e-01
-1.342316664564156270e-01
-1.342066891500529047e-01
-1.341960933701293324e-01
-1.341849222220518889e-01
-1.341809519115944038e-01
-1.341669161753427097e-01
-1.341624911217217941e-01
-1.341386183720110203e-01
-1.341252194438833922e-01
-1.340975603517220449e-01
-1.340851754801309914e-01
-1.340652444738685001e-01
-1.340519537760910540e-01
-1.340483467930548289e-01
-1.340370501992837471e-01
-1.340179107296545769e-01
-1.340164943922827756e-01
-1.340000810937371500e-01
-1.339800400520649859e-01
-1.339692358845174514e-01
-1.339599379513327637e-01
-1.339487052207546658e-01
-1.339309442176427889e-01
-1.339282377898319831e-01
-1.339111525940478720e-01
-1.338935448404800499e-01
-1.338876720783801766e-01
-1.338691331160133391e-01
-1.338491684995493647e-01
-1.338425586279158308e-01
-1.338349019741218449e-01
-1.337986921493956038e-01
-1.337895060235441136e-01
-1.337763495882136056e-01
-1.337721160131518927e-01
-1.337565693146018919e-01
-1.337481208508332076e-01
-1.337301884861670787e-01
-1.337027468001874553e-01
-1.336853804698565629e-01
-1.336844046791391682e-01
-1.336757675113236510e-01
-1.336619400053457307e-01
-1.336523757979404814e-01
-1.336401255435010205e-01
-1.336271360837171795e-01
-1.336111286666557540e-01
-1.336049552040364241e-01
-1.335866771598935576e-01
-1.335770329097214493e-01
-1.335598561358674885e-01
-1.335305185885611312e-01
-1.335186565981341111e-01
-1.335058432558237640e-01
-1.334905993183460593e-01
-1.334747271062149965e-01
-1.334703768139209046e-01
-1.334628036894202618e-01
-1.334491435112017399e-01
-1.334221574875481819e-01
-1.333913737447071368e-01
-1.333832795958957984e-01
-1.333742115130102657e-01
-1.333613980630742601e-01
-1.333564848360676569e-01
-1.333437788225995124e-01
-1.333363268312064420e-01
-1.333272388907014161e-01
-1.333062117337651675e-01
-1.332860038147429260e-01
-1.332778576530786185e-01
-1.332615717674135447e-01
-1.332565377210104818e-01
-1.332368688659681388e-01
-1.332187675432022766e-01
-1.332068530437718057e-01
-1.332001632913700218e-01
-1.331785438600203708e-01
-1.331708084501144751e-01
-1.331628125752081782e-01
-1.331526866262902897e-01
-1.331396493448962770e-01
-1.331333260027395826e-01
-1.331105436153888766e-01
-1.331021268490668596e-01
-1.331011552841065981e-01
-1.330850066144963206e-01
-1.330723435059646964e-01
-1.330653927720442664e-01
-1.330560592529752006e-01
-1.330290147072474283e-01
-1.330167042933071975e-01
-1.329943633523559821e-01
-1.329931999759213501e-01
-1.329733234663093011e-01
-1.329619629338910369e-01
-1.329445139674359788e-01
-1.329264458285117079e-01
-1.329053405960334833e-01
-1.328952515168415061e-01
-1.328880673138646551e-01
-1.328776948729007978e-01
-1.328659333284584187e-01
-1.328545048052167110e-01
-1.328335263225571550e-01
-1.328302164796476559e-01
-1.328154758727631002e-01
-1.328074260427894449e-01
-1.327930223359823358e-01
-1.327684106694392574e-01
-1.327563389552609552e-01
-1.327494770764769405e-01
-1.327316750351113794e-01
-1.327243196193543251e-01
-1.327051475717050955e-01
-1.326919737428028379e-01
-1.326801399379559099e-01
-1.326653174727318585e-01
-1.326563983366126354e-01
-1.326437761235197410e-01
-1.326268388525095876e-01
-1.326113130901807602e-01
-1.326058840798966798e-01
-1.325963215046543908e-01
-1.325920896859391629e-01
-1.325749292500666976e-01
-1.325640704535530623e-01
-1.325436211857218549e-01
-1.325240955892333927e-01
-1.325112766108158535e-01
-1.324962029424954779e-01
-1.324898390281477600e-01
-1.324782487178660095e-01
-1.324614714679415994e-01
-1.324543181664261104e-01
-1.324516233730133885e-01
-1.324121857951718328e-01
-1.324080702534441989e-01
-1.324023108843584429e-01
-1.323933191236130735e-01
-1.323784393805175763e-01
-1.323484838346044856e-01
-1.323343987322058157e-01
-1.323138038998658006e-01
-1.322991744031800088e-01
-1.322945502354467284e-01
-1.322731353150927713e-01
-1.322554596197713650e-01
-1.322467405636069404e-01
-1.322312967624620084e-01
-1.322201878390603103e-01
-1.322132956569037621e-01
-1.321863614070624693e-01
-1.321791412009744593e-01
-1.321681716107942495e-01
-1.321270273249469107e-01
-1.321239782964368781e-01
-1.321196201784266555e-01
-1.321015162591940295e-01
-1.320857721667169360e-01
-1.320784483959728806e-01
-1.320672170744678908e-01
-1.320559924605713975e-01
-1.320522325932327878e-01
-1.320361300390902326e-01
-1.320236280082112690e-01
-1.319987425959082139e-01
-1.319921998717329403e-01
-1.319763758085534811e-01
-1.319648123025122799e-01
-1.319471189949729673e-01
-1.319395760588830124e-01
-1.319257145495872363e-01
-1.319141841913333835e-01
-1.319104852319990251e-01
-1.319014508868184277e-01
-1.318918524384269653e-01
-1.318832585956926651e-01
-1.318748227503219184e-01
-1.318651017878533782e-01
-1.318533369585894732e-01
-1.318308534032470170e-01
-1.318022746462086947e-01
-1.317926800579153623e-01
-1.317807554952280524e-01
-1.317641753207583477e-01
-1.317520595529652061e-01
-1.317351772257608911e-01
-1.317236087776839648e-01
-1.317166886299735440e-01
-1.317096963224309025e-01
-1.316982144414540201e-01
-1.316863323789970730e-01
-1.316735933121310764e-01
-1.316502170911388603e-01
-1.316338678415162056e-01
-1.316257420844139103e-01
-1.316115678057299121e-01
-1.315996392835938056e-01
-1.315945473518644604e-01
-1.315856759815039467e-01
-1.315712493919754533e-01
-1.315409393225746570e-01
-1.315371257056588972e-01
-1.315148335781431421e-01
-1.315003751081154637e-01
-1.314844905526055818e-01
-1.314802920819086174e-01
-1.314591416381132860e-01
-1.314549203329001825e-01
-1.314354172225479511e-01
-1.314262040949105426e-01
-1.314179824939477048e-01
-1.313812653265115649e-01
-1.313734470369082863e-01
-1.313643271856231864e-01
-1.313479966460063819e-01
-1.313454395709943712e-01
-1.313258330339635849e-01
-1.313175900835574228e-01
-1.313065687929933500e-01
-1.312979895846841383e-01
-1.312758018867520304e-01
-1.312669139875807245e-01
-1.312494239159425757e-01
-1.312383818673659719e-01
-1.312321769643151337e-01
-1.312126086393530511e-01
-1.312033360507435797e-01
-1.311943240511355691e-01
-1.311884583271841764e-01
-1.311680783276321649e-01
-1.311543524762869284e-01
-1.311313668526176701e-01
-1.311294114182121606e-01
-1.311161812664460857e-01
-1.311054726240855062e-01
-1.310987513569215057e-01
-1.310793653367275935e-01
-1.310593570180325074e-01
-1.310570376424068095e-01
-1.310393290742731809e-01
-1.310228835856038221e-01
-1.310121360931485179e-01
-1.309974766098714327e-01
-1.309860952681071722e-01
-1.309624609023376518e-01
-1.309507197537831957e-01
-1.309311191768179339e-01
-1.309250579652729563e-01
-1.309143281700528294e-01
-1.308995236147772190e-01
-1.308860532432064849e-01
-1.308761278310197618e-01
-1.308690017297146346e-01
-1.308490506502672235e-01
-1.308318083553537403e-01
-1.308241357905145230e-01
-1.308118480620439339e-01
-1.308033481053532121e-01
-1.307954170099006330e-01
-1.307787228674068547e-01
-1.307679553518327764e-01
-1.307621569008780293e-01
-1.307382334037478500e-01
-1.307219971643456546e-01
-1.307151601004548636e-01
-1.306938010510974579e-01
-1.306806377350366866e-01
-1.306716860217301268e-01
-1.306552419066212833e-01
-1.306436899110512972e-01
-1.306374925617866389e-01
-1.306253242013058480e-01
-1.306060091706905957e-01
-1.305970085397766822e-01
-1.305762501905735062e-01
-1.305641738046934008e-01
-1.305536299705517544e-01
-1.305397005280102829e-01
-1.305305536344776307e-01
-1.305270583945759844e-01
-1.305165245299758081e-01
-1.304963772216200246e-01
-1.304934656488108691e-01
-1.304746984510704588e-01
-1.304682766308557507e-01
-1.304533471942708744e-01
-1.304355313270659233e-01
-1.304288142903828329e-01
-1.304058936577681127e-01
-1.303872009329514192e-01
-1.303740443126777671e-01
-1.303553269305415818e-01
-1.303484983070037351e-01
-1.303354426105897135e-01
-1.303190394876432567e-01
-1.302940800797241505e-01
-1.302836573486606253e-01
-1.302758056539744524e-01
-1.302647391365936991e-01
-1.302593190373885768e-01
-1.302472403268055690e-01
-1.302413267594005886e-01
-1.302276559297422809e-01
-1.302151946272913086e-01
-1.301949713373038442e-01
-1.301842801000561711e-01
-1.301559047644815226e-01
-1.301535574599242129e-01
-1.301369745013449264e-01
-1.301283433115700827e-01
-1.301154058587154494e-01
-1.301014722339862151e-01
-1.300869065874450115e-01
-1.300770110950039693e-01
-1.300654158680038530e-01
-1.300544032494075353e-01
-1.300515275470681686e-01
-1.300344443114657134e-01
-1.300198119464739399e-01
-1.300004482445285270e-01
-1.299862974862180387e-01
-1.299819739210388014e-01
-1.299730594254402405e-01
-1.299531648971088416e-01
-1.299396298228460145e-01
-1.299247513175989521e-01
-1.299218575027912270e-01
-1.299194674415994899e-01
-1.298997758298253147e-01
-1.298871338503736761e-01
-1.298688048608722390e-01
-1.298577569745431037e-01
-1.298524219068417918e-01
-1.298445645471465459e-01
-1.298289191149175625e-01
-1.298209329962853043e-01
-1.298007203561487022e-01
-1.297875343044521401e-01
-1.297729134803741191e-01
-1.297514649916212681e-01
-1.297331499176379577e-01
-1.297290268425683180e-01
-1.297068375849499411e-01
-1.296942960997002348e-01
-1.296748996054304937e-01
-1.296672536645727125e-01
-1.296584835632176025e-01
-1.296479773991007223e-01
-1.296325854923961740e-01
-1.296230320338836728e-01
-1.296157359646494811e-01
-1.295980444049396330e-01
-1.295854838826056565e-01
-1.295733210358055998e-01
-1.295594184597663179e-01
-1.295446461490437629e-01
-1.295327988278526798e-01
-1.295297798185005289e-01
-1.295144919591726951e-01
-1.295007397337695210e-01
-1.294774617224693225e-01
-1.294758732609417873e-01
-1.294592299798527080e-01
-1.294565805665489622e-01
-1.294506029934667790e-01
-1.294390614622959734e-01
-1.294260180403105642e-01
-1.294100356909187732e-01
-1.293888466745724553e-01
-1.293843293897453672e-01
-1.293747658598786154e-01
-1.293616805707733519e-01
-1.293590839196513409e-01
-1.293361663742763623e-01
-1.293345696893885566e-01
-1.293095553326752412e-01
-1.293002411454173828e-01
-1.292941866576307330e-01
-1.292666898582134349e-01
-1.292607160238524178e-01
-1.292450438868902041e-01
-1.292385906642765647e-01
-1.292337271460497761e-01
-1.292286753937886834e-01
-1.292231776260210074e-01
-1.291941394473061222e-01
-1.291781994228102803e-01
-1.291686724636063877e-01
-1.291414674671179097e-01
-1.291363461763622433e-01
-1.291240229400633377e-01
-1.291211668641498167e-01
-1.291006576349806312e-01
-1.290892899491085655e-01
-1.290793826364748098e-01
-1.290614386940673874e-01
-1.290571378463181706e-01
-1.290392090391430657e-01
-1.290249143497047835e-01
-1.290192246878221760e-01
-1.289998047588729602e-01
-1.289871678303176061e-01
-1.289784128388927753e-01
-1.289633918589243033e-01
-1.289555940287035740e-01
-1.289328042786014317e-01
-1.289302474590834358e-01
-1.289179629981735131e-01
-1.289074127678510595e-01
-1.288968208214941180e-01
-1.288889051207500747e-01
-1.288629956349382488e-01
-1.288545476561925585e-01
-1.288512708801404782e-01
-1.288235750494038379e-01
-1.288225589568838814e-01
-1.288066790760868385e-01
-1.287979650433906109e-01
-1.287851397926855213e-01
-1.287748520183728818e-01
-1.287566777640932747e-01
-1.287481443410961324e-01
-1.287425383327734374e-01
-1.287246200673223817e-01
-1.287100047993623708e-01
-1.287001305151277974e-01
-1.286935310397838150e-01
-1.286838841633685671e-01
-1.286674646377983511e-01
-1.286526102190053422e-01
-1.286455014905533711e-01
-1.286256551684004656e-01
-1.286231728636652583e-01
-1.286075085497275228e-01
-1.285923145902297671e-01
-1.285796548478975176e-01
-1.285656651796846517e-01
-1.285581777023346306e-01
-1.285514632545011193e-01
-1.285434153627101339e-01
-1.285304978757688121e-01
-1.285072567323116977e-01
-1.284877165537890442e-01
-1.284850103056081605e-01
-1.284759540368662634e-01
-1.284683406470698008e-01
-1.284610867508523546e-01
-1.284448626456862197e-01
-1.284326817366895912e-01
-1.284114990887897101e-01
-1.284044285427556331e-01
-1.283879845192322511e-01
-1.283848849112815826e-01
-1.283789054002140162e-01
-1.283645090152310264e-01
-1.283580725586509763e-01
-1.283394333578251056e-01
-1.283314264982418351e-01
-1.283193974980685326e-01
-1.283068968464699811e-01
-1.282894319138438988e-01
-1.282820024249323176e-01
-1.282711480034054441e-01
-1.282581572543514681e-01
-1.282412492471376453e-01
-1.282385115260553654e-01
-1.282305402988050957e-01
-1.282111998542131148e-01
-1.281956330747845707e-01
-1.281887846659590102e-01
-1.281748493440130476e-01
-1.281681859466251294e-01
-1.281615565124356870e-01
-1.281353915948531541e-01
-1.281313681594062892e-01
-1.281195183952195116e-01
-1.281003870646291731e-01
-1.280963717739791452e-01
-1.280842544934345240e-01
-1.280728919045624470e-01
-1.280597998708401519e-01
-1.280505843808686928e-01
-1.280410039415724732e-01
-1.280286755660164921e-01
-1.280161355743366924e-01
-1.279978629855688665e-01
-1.279803334151144723e-01
-1.279733039983713683e-01
-1.279673185366514143e-01
-1.279499636503377835e-01
-1.279408227903709172e-01
-1.279188315731527859e-01
-1.279095956193361250e-01
-1.278920560862035760e-01
-1.278882117723833811e-01
-1.278732320042393900e-01
-1.278556962217907156e-01
-1.278413119923239305e-01
-1.278269894226438663e-01
-1.278206066406813168e-01
-1.278074321247381628e-01
-1.278031157335960954e-01
-1.277952833232846030e-01
-1.277712402188297958e-01
-1.277633702145959116e-01
-1.277529127864080460e-01
-1.277477404560855290e-01
-1.277335001500933265e-01
-1.277305124151376647e-01
-1.277173755708201353e-01
-1.276878618057077086e-01
-1.276758568851831810e-01
-1.276651383077636592e-01
-1.276623979666550723e-01
-1.276562315364512257e-01
-1.276373097420669123e-01
-1.276258878250574880e-01
-1.276178644732708367e-01
-1.276021534580112360e-01
-1.275859875188606329e-01
-1.275827524871437635e-01
-1.275680980408915310e-01
-1.275498207773184678e-01
-1.275412235788185300e-01
-1.275328787597690416e-01
-1.275146086514569177e-01
-1.275023512121111757e-01
-1.274861335187526812e-01
-1.274795862750459363e-01
-1.274738774915782358e-01
-1.274617563768256634e-01
-1.274589072295018721e-01
-1.274314113982109031e-01
-1.274260408675265410e-01
-1.274200839583006784e-01
-1.274065730671521401e-01
-1.274007865391214023e-01
-1.273834302537022456e-01
-1.273791319559249291e-01
-1.273653565834507728e-01
-1.273553213609590062e-01
-1.273498488123440964e-01
-1.273332825560037351e-01
-1.273232794069452667e-01
-1.273156674807499611e-01
-1.272888446643122839e-01
-1.272780271052613710e-01
-1.272683641660679599e-01
-1.272528115034005092e-01
-1.272519280941081798e-01
-1.272309945992739499e-01
-1.272191303111548932e-01
-1.272092718798962241e-01
-1.271946231875683841e-01
-1.271916826520712585e-01
-1.271762482442463371e-01
-1.271607629453542221e-01
-1.271533352841646702e-01
-1.271379081672115441e-01
-1.271293372484473827e-01
-1.271122407924971109e-01
-1.271100653866187313e-01
-1.270993170696854135e-01
-1.270911290934912674e-01
-1.270771779251047007e-01
-1.270649270599985003e-01
-1.270486367466035771e-01
-1.270414000226109674e-01
-1.270270998585498745e-01
-1.270085911272257340e-01
-1.270039825641621767e-01
-1.269889744679054411e-01
-1.269753142271843882e-01
-1.269678943331638554e-01
-1.269560506185817284e-01
-1.269321181303688650e-01
-1.269227672283096686e-01
-1.269166145067617824e-01
-1.269114674441010893e-01
-1.269015941058433683e-01
-1.268895425163108215e-01
-1.268855131439410866e-01
-1.268680849517031251e-01
-1.268478409864605139e-01
-1.268349489304959610e-01
-1.268167749700623848e-01
-1.268099931137791625e-01
-1.267983664791467735e-01
-1.267941249264325498e-01
-1.267800937549994345e-01
-1.267698225366576392e-01
-1.267520205612883699e-01
-1.267421991030313333e-01
-1.267357718254559784e-01
-1.267247878056723120e-01
-1.267081679127081695e-01
-1.266967870347658065e-01
-1.266853614295846142e-01
-1.266683870559073277e-01
-1.266631867753128804e-01
-1.266485181823168160e-01
-1.266371954437462422e-01
-1.266346293330915529e-01
-1.266147267504721119e-01
-1.266088996946362344e-01
-1.266030062832372294e-01
-1.265803188234604915e-01
-1.265621526616553250e-01
-1.265527737642408168e-01
-1.265496534514152227e-01
-1.265399293069776887e-01
-1.265297996567996131e-01
-1.265084836880237540e-01
-1.264996902840673509e-01
-1.264904896664340583e-01
-1.264862823109773049e-01
-1.264781542232227274e-01
-1.264680171227141603e-01
-1.264604522519721663e-01
-1.264185396675183704e-01
-1.264114326553157641e-01
-1.263961661225628252e-01
-1.263869360114162621e-01
-1.263795321125296134e-01
-1.263731559356296164e-01
-1.263537680007691122e-01
-1.263475151213033498e-01
-1.263344678127888421e-01
-1.263330381291344895e-01
-1.263262151627993490e-01
-1.263092516901954676e-01
-1.262971260539264562e-01
-1.262931273862028525e-01
-1.262805963924625297e-01
-1.262585646263523764e-01
-1.262501334662127772e-01
-1.262466326177733300e-01
-1.262248317186787094e-01
-1.262087494942659149e-01
-1.261963211950295483e-01
-1.261918924416811083e-01
-1.261831937213649668e-01
-1.261684615263544418e-01
-1.261641369422864534e-01
-1.261549588047963799e-01
-1.261258065014322916e-01
-1.261176845460060258e-01
-1.261142037358773393e-01
-1.260889500020444531e-01
-1.260834040739469974e-01
-1.260769164413632348e-01
-1.260641352838473006e-01
-1.260502378141809821e-01
-1.260403508429571995e-01
-1.260267661176648346e-01
-1.260187171627661917e-01
-1.260094107583281109e-01
-1.259981819593971319e-01
-1.259742902753476779e-01
-1.259683206465716243e-01
-1.259610007412776400e-01
-1.259497383958523287e-01
-1.259432450085569699e-01
-1.259327314926032559e-01
-1.259221063552066755e-01
-1.259016142400645744e-01
-1.258906435772230992e-01
-1.258815903288422744e-01
-1.258743422427557324e-01
-1.258580562668304703e-01
-1.258362565015794243e-01
-1.258319907572069130e-01
-1.258305363719922632e-01
-1.258074600835416557e-01
-1.258013684446101510e-01
-1.257963985737522161e-01
-1.257863875127396835e-01
-1.257778030606009623e-01
-1.257559349164365237e-01
-1.257454696771102554e-01
-1.257350467015065920e-01
-1.257104833097599239e-01
-1.257081412597546577e-01
-1.256894882362828425e-01
-1.256849323303055876e-01
-1.256526004777645256e-01
-1.256495675512315224e-01
-1.256387325032919389e-01
-1.256176581110967638e-01
-1.256128133138130210e-01
-1.255992101819949358e-01
-1.255939008546181068e-01
-1.255841339573546822e-01
-1.255661672227000869e-01
-1.255631510480083035e-01
-1.255484302597734136e-01
-1.255441328717974703e-01
-1.255268924772214856e-01
-1.255110584335834001e-01
-1.254922761245574336e-01
-1.254895293896740593e-01
-1.254872440966863234e-01
-1.254644631632299556e-01
-1.254631841471159359e-01
-1.254525267485410711e-01
-1.254329796495763927e-01
-1.254205123945671962e-01
-1.254164486855762761e-01
-1.254041253571506753e-01
-1.253928506666859011e-01
-1.253847870907781603e-01
-1.253782331743479861e-01
-1.253673863142998612e-01
-1.253519024901622314e-01
-1.253460957493113814e-01
-1.253352106594852189e-01
-1.253253662971133275e-01
-1.253095115490656941e-01
-1.253005842039099926e-01
-1.252848269576737894e-01
-1.252729898455805513e-01
-1.252516296548668584e-01
-1.252351878221554804e-01
-1.252288031898945164e-01
-1.252152065072910658e-01
-1.252076016123261915e-01
-1.251995228193141796e-01
-1.251914952687457894e-01
-1.251794249315724139e-01
-1.251675600659956089e-01
-1.251585843147153265e-01
-1.251454653586117072e-01
-1.251313043497115918e-01
-1.251167534784930202e-01
-1.251018233689398240e-01
-1.250835577674023757e-01
-1.250757802100678218e-01
-1.250666981284619395e-01
-1.250589915326623391e-01
-1.250534292401973002e-01
-1.250440864461141721e-01
-1.250319216946949030e-01
-1.250225499432984777e-01
-1.250004962482924586e-01
-1.249927514541422091e-01
-1.249839618427025512e-01
-1.249704151233906879e-01
-1.249553805712838028e-01
-1.249523371752022105e-01
-1.249388503757429270e-01
-1.249192058567054342e-01
-1.249030324507446887e-01
-1.248929541894245598e-01
-1.248890899089886153e-01
-1.248840469568968659e-01
-1.248647742079145306e-01
-1.248560771369479072e-01
-1.248508834498385789e-01
-1.248225286240368659e-01
-1.248097592958590241e-01
-1.247995029304637682e-01
-1.247842245346711121e-01
-1.247727524956392386e-01
-1.247653567406486752e-01
-1.247629449168388971e-01
-1.247443266328528977e-01
-1.247326008985442380e-01
-1.247205532614858725e-01
-1.247116227143276468e-01
-1.247070897360778308e-01
-1.246921679012779061e-01
-1.246861183676874207e-01
-1.246542241700419607e-01
-1.246466373156486784e-01
-1.246374414198397618e-01
-1.246264913419902753e-01
-1.246202533109204702e-01
-1.246044078305852121e-01
-1.245993154117032986e-01
-1.245864880191655810e-01
-1.245731479055806334e-01
-1.245572717306784871e-01
-1.245461552249931270e-01
-1.245393994836215268e-01
-1.245336851760641961e-01
-1.245148474928043647e-01
-1.245037583316450092e-01
-1.244880169666449377e-01
-1.244831966004853185e-01
-1.244718867909586357e-01
-1.244677137349431417e-01
-1.244565633095062185e-01
-1.244451330783299392e-01
-1.244399852373838378e-01
-1.244313476481395675e-01
-1.244200790335605600e-01
-1.244050301274287895e-01
-1.243943142151428538e-01
-1.243718247763472007e-01
-1.243648267951643627e-01
-1.243596227297243118e-01
-1.243476091050261523e-01
-1.243346953289418133e-01
-1.243117633453932336e-01
-1.243095580451814286e-01
-1.243001584862451492e-01
-1.242893334699030072e-01
-1.242774455662591648e-01
-1.242556817557544935e-01
-1.242423622055638943e-01
-1.242331941941934859e-01
-1.242222851744759493e-01
-1.242105027087279934e-01
-1.242064126251117839e-01
-1.241965749085137682e-01
-1.241840899849324109e-01
-1.241779344032573618e-01
-1.241546294091883107e-01
-1.241438602723482776e-01
-1.241253322258287772e-01
-1.241217686217022387e-01
-1.241153059262575242e-01
-1.241065432141920943e-01
-1.240924397154875569e-01
-1.240697573457986980e-01
-1.240619253409305789e-01
-1.240430726697420716e-01
-1.240365870650131097e-01
-1.240296636338875380e-01
-1.240198755295786326e-01
-1.239914246663541275e-01
-1.239896485867005571e-01
-1.239695194662796540e-01
-1.239571885069467305e-01
-1.239441176324961313e-01
-1.239340918996777452e-01
-1.239201172057381728e-01
-1.239108356492832907e-01
-1.239020894853579136e-01
-1.238947032377485935e-01
-1.238811521350421108e-01
-1.238698792323784936e-01
-1.238654255829924333e-01
-1.238606909164881031e-01
-1.238463922540748441e-01
-1.238264223644802708e-01
-1.238203729282521814e-01
-1.238044889439059160e-01
-1.237913772040116767e-01
-1.237835890123262783e-01
-1.237559778619181095e-01
-1.237510330444399065e-01
-1.237408177651463936e-01
-1.237344786763774074e-01
-1.237288650525130984e-01
-1.237238761448642421e-01
-1.237079080313235879e-01
-1.236989955526262841e-01
-1.236913407059790360e-01
-1.236707452651597816e-01
-1.236482140210799219e-01
-1.236417892831845333e-01
-1.236241230350152431e-01
-1.236060698883797160e-01
-1.236020835234095394e-01
-1.235996920626670770e-01
-1.235930273588542183e-01
-1.235769089453509217e-01
-1.235558966316945562e-01
-1.235462762769418132e-01
-1.235292352851297959e-01
-1.235263015172488599e-01
-1.235233840159755681e-01
-1.235064246392863774e-01
-1.235037517541832386e-01
-1.234871550888150538e-01
-1.234607263004316169e-01
-1.234526228422966609e-01
-1.234449396244166330e-01
-1.234295781035604223e-01
-1.234183113708048340e-01
-1.234097339781382030e-01
-1.234076222034047599e-01
-1.233897226546350478e-01
-1.233552086926767710e-01
-1.233492988926463974e-01
-1.233468772196378016e-01
-1.233415540038787506e-01
-1.233260381251474191e-01
-1.233051840171911495e-01
-1.232940067521829663e-01
-1.232906184279714823e-01
-1.232771917237123482e-01
-1.232759060647027061e-01
-1.232580553708507998e-01
-1.232498705544679829e-01
-1.232334736769994388e-01
-1.232227096925932186e-01
-1.232212285603772606e-01
-1.232013713215811268e-01
-1.231968775424964746e-01
-1.231879375194155357e-01
-1.231646604162243142e-01
-1.231616992705251434e-01
-1.231446559310022670e-01
-1.231364964059205314e-01
-1.231188694916658111e-01
-1.231079393205283812e-01
-1.230987232558124755e-01
-1.230799019565889663e-01
-1.230666014255491769e-01
-1.230565354955071578e-01
-1.230334311705989780e-01
-1.230270644261911017e-01
-1.230186536342763592e-01
-1.230126996950301477e-01
-1.229899989955605955e-01
-1.229719360580000809e-01
-1.229646379461238337e-01
-1.229513642434947596e-01
-1.229335166487313669e-01
-1.229252006527076779e-01
-1.229068467479294824e-01
-1.229002524882386871e-01
-1.228926826682972262e-01
-1.228742355806389519e-01
-1.228679157260977872e-01
-1.228483856696144794e-01
-1.228364732322397013e-01
-1.228308825370932611e-01
-1.228223353510454474e-01
-1.228089106805980990e-01
-1.227948952266786631e-01
-1.227808246756184329e-01
-1.227690916547794220e-01
-1.227636599603440515e-01
-1.227485468702634586e-01
-1.227442808112363670e-01
-1.227205470496699757e-01
-1.227143902998008851e-01
-1.227048457304019402e-01
-1.226954282217272985e-01
-1.226817590515898448e-01
-1.226762939601456215e-01
-1.226617462312210027e-01
-1.226452684803079618e-01
-1.226381053500430751e-01
-1.226287292079341340e-01
-1.226119138432316125e-01
-1.226077664372805243e-01
-1.225954907992001519e-01
-1.225779140247783006e-01
-1.225739097766975483e-01
-1.225627507487906942e-01
-1.225396957036765655e-01
-1.225356419905007932e-01
-1.225156718549481882e-01
-1.225098589367635826e-01
-1.225012083390476514e-01
-1.224878584565641526e-01
-1.224841692367881207e-01
-1.224791794434335612e-01
-1.224641703335303256e-01
-1.224526484118514391e-01
-1.224339572453920222e-01
-1.224255258784627542e-01
-1.224106830709360272e-01
-1.223901272601559398e-01
-1.223784686297714475e-01
-1.223759470780909908e-01
-1.223669159966812581e-01
-1.223564266467083994e-01
-1.223296754532959829e-01
-1.223176027073015204e-01
-1.222997415639947849e-01
-1.222946086047816128e-01
-1.222868443369533042e-01
-1.222764943662665305e-01
-1.222669719051659998e-01
-1.222603102710099476e-01
-1.222505606420204727e-01
-1.222319737780441784e-01
-1.222224049787268563e-01
-1.222083958297976169e-01
-1.222029976292265119e-01
-1.221798781469954909e-01
-1.221700016085154050e-01
-1.221600253608912667e-01
-1.221495916689114558e-01
-1.221293879074235034e-01
-1.221216616980280167e-01
-1.221107271413132966e-01
-1.221077829546298732e-01
-1.220886132778442323e-01
-1.220742610894390845e-01
-1.220692080072167118e-01
-1.220518975117274307e-01
-1.220484202586560041e-01
-1.220332973681684807e-01
-1.220174857537874302e-01
-1.220051710780353793e-01
-1.219942171396077302e-01
-1.219771319778414631e-01
-1.219676360008944138e-01
-1.219659007673472850e-01
-1.219595175049503766e-01
-1.219435703851158292e-01
-1.219311978727064538e-01
-1.219177538352232693e-01
-1.219014725869799476e-01
-1.218934124214225145e-01
-1.218791174795385845e-01
-1.218675223603601088e-01
-1.218603442729357944e-01
-1.218499787404436485e-01
-1.218408362857844596e-01
-1.218307647459139498e-01
-1.218170530827434039e-01
-1.218083319485570859e-01
-1.217861004004027747e-01
-1.217708606795329107e-01
-1.217704318839737399e-01
-1.217666900608579128e-01
-1.217573350290666323e-01
-1.217433845281873372e-01
-1.217135642783978844e-01
-1.217062614356202443e-01
-1.216975456708722925e-01
-1.216830222434785447e-01
-1.216738198662142556e-01
-1.216568206132573882e-01
-1.216423560381610092e-01
-1.216314589430662063e-01
-1.216223570874327975e-01
-1.216040090871489954e-01
-1.215978145195091842e-01
-1.215897450343592090e-01
-1.215796711340220992e-01
-1.215720393366495067e-01
-1.215679757459650345e-01
-1.215447912477802261e-01
-1.215342326107920201e-01
-1.215152467160575678e-01
-1.215060128943619144e-01
-1.214962513149794587e-01
-1.214803669464154245e-01
-1.214736656647069646e-01
-1.214676538722904153e-01
-1.214630273438120078e-01
-1.214505150700663783e-01
-1.214203643316332515e-01
-1.214099808243325473e-01
-1.214054569668154004e-01
-1.214046285270070358e-01
-1.213846286969758326e-01
-1.213792992778572610e-01
-1.213659169420841233e-01
-1.213547434965063510e-01
-1.213420425864644436e-01
-1.213353764364569765e-01
-1.213179831685737287e-01
-1.213116588939358864e-01
-1.212980833320143059e-01
-1.212864436364087528e-01
-1.212751054450930122e-01
-1.212612888479039919e-01
-1.212432743233931021e-01
-1.212408894454745922e-01
-1.212339633132041850e-01
-1.212265084809942273e-01
-1.212042339328852636e-01
-1.211966175575462934e-01
-1.211746482940842251e-01
-1.211613488981554965e-01
-1.211529855879309447e-01
-1.211450345120677896e-01
-1.211344408065127554e-01
-1.211268967898541937e-01
-1.211207935057127816e-01
-1.210944156310765074e-01
-1.210811996774866228e-01
-1.210688883441559394e-01
-1.210606806974668936e-01
-1.210559806973494357e-01
-1.210459337510458311e-01
-1.210267034125094288e-01
-1.210232466017814035e-01
-1.210120059522274694e-01
-1.210039243755356708e-01
-1.209898646472930828e-01
-1.209760458045065767e-01
-1.209686987715442308e-01
-1.209481153188541047e-01
-1.209265881524694553e-01
-1.209248250891697407e-01
-1.209107204515737222e-01
-1.209011119053647332e-01
-1.208886280134792157e-01
-1.208823037979334658e-01
-1.208732939003609175e-01
-1.208619797325382883e-01
-1.208447275579485891e-01
-1.208252132283564317e-01
-1.208118579813688698e-01
-1.207964392393392761e-01
-1.207931685817654477e-01
-1.207712542939341771e-01
-1.207563305149292332e-01
-1.207477606731783282e-01
-1.207395343427476453e-01
-1.207233827817159599e-01
-1.207195377181020657e-01
-1.207048883020747920e-01
-1.206951864451991652e-01
-1.206772768834155352e-01
-1.206754672424186492e-01
-1.206625020730147102e-01
-1.206572566165516336e-01
-1.206450610516965616e-01
-1.206417583486869283e-01
-1.206170154614427115e-01
-1.206007732566124480e-01
-1.205944295046971482e-01
-1.205843208680040524e-01
-1.205749811553414319e-01
-1.205585377684804116e-01
-1.205513402963793446e-01
-1.205353453920161577e-01
-1.205330658987987524e-01
-1.205238214937021102e-01
-1.205079246787918168e-01
-1.205010542069958057e-01
-1.204870415817923257e-01
-1.204830841972357736e-01
-1.204578410928478505e-01
-1.204374053883486839e-01
-1.204331192265845341e-01
-1.204248122577084856e-01
-1.204030922371538137e-01
-1.203931092852565110e-01
-1.203868309881848953e-01
-1.203694628962782009e-01
-1.203581664515748217e-01
-1.203401788770829262e-01
-1.203359294460931705e-01
-1.203304095545657537e-01
-1.203223277828128213e-01
-1.203123449770626963e-01
-1.202904895667917251e-01
-1.202835579476667083e-01
-1.202521949337417295e-01
-1.202446156752631501e-01
-1.202322465526449169e-01
-1.202310913917337409e-01
-1.202257071535997590e-01
-1.202092799511534638e-01
-1.201931773262751857e-01
-1.201856179314345074e-01
-1.201682827589589664e-01
-1.201511544276252230e-01
-1.201369742260124662e-01
-1.201347525022222473e-01
-1.201280950283064031e-01
-1.201133816482932437e-01
-1.201012068390583387e-01
-1.200915172030511124e-01
-1.200683744848552448e-01
-1.200590346473112968e-01
-1.200513905869684261e-01
-1.200354517096022255e-01
-1.200228093886293590e-01
-1.200130132433538110e-01
-1.199937840109946419e-01
-1.199817234423040113e-01
-1.199724162883063494e-01
-1.199665961894901267e-01
-1.199567399068794671e-01
-1.199403730322279316e-01
-1.199334664230272129e-01
-1.199190376694809212e-01
-1.199086955238372332e-01
-1.198928413637014301e-01
-1.198793616398639295e-01
-1.198734617846782535e-01
-1.198647811164187948e-01
-1.198527554587613397e-01
-1.198479554309903883e-01
-1.198274407955256249e-01
-1.198131965970211377e-01
-1.197999815489021180e-01
-1.197933315022177980e-01
-1.197855409510440450e-01
-1.197742652578170919e-01
-1.197605441628167011e-01
-1.197550795838995541e-01
-1.197355691886208551e-01
-1.197228216154884173e-01
-1.197159296068405487e-01
-1.197056334302566694e-01
-1.197023939706698681e-01
-1.196840547196392768e-01
-1.196761867950415781e-01
-1.196541154372673943e-01
-1.196474965191370865e-01
-1.196369048507424093e-01
-1.196180483991666765e-01
-1.196135931686664877e-01
-1.196014825443431073e-01
-1.195807603002663477e-01
-1.195746527338927279e-01
-1.195677939889733532e-01
-1.195627521209839672e-01
-1.195404919792864284e-01
-1.195377910842611580e-01
-1.195230448314026084e-01
-1.195015894374123200e-01
-1.194910551276809896e-01
-1.194796609795560349e-01
-1.194692440452788662e-01
-1.194430176317339831e-01
-1.194379620222068561e-01
-1.194304086172601753e-01
-1.194204380783122355e-01
-1.194035929172060362e-01
-1.193922567776911081e-01
-1.193798720671178093e-01
-1.193747753482486129e-01
-1.193603361235729965e-01
-1.193504520994380091e-01
-1.193257091160457306e-01
-1.193201771224275398e-01
-1.193169568560646654e-01
-1.193076458277935181e-01
-1.192746222317746241e-01
-1.192580392663757094e-01
-1.192435415016408762e-01
-1.192411494753780887e-01
-1.192291094848045019e-01
-1.192200156358924068e-01
-1.191995481915009147e-01
-1.191912749265351679e-01
-1.191790592712152486e-01
-1.191511170318507451e-01
-1.191480047530508179e-01
-1.191441763273513310e-01
-1.191356689828732551e-01
-1.191250378779757924e-01
-1.191192333581143348e-01
-1.191038057358969615e-01
-1.191008797658853202e-01
-1.190871156752838778e-01
-1.190742287550445588e-01
-1.190738813583486211e-01
-1.190586240318484701e-01
-1.190333423479380537e-01
-1.190239581733794905e-01
-1.190070848726151875e-01
-1.189993722782294316e-01
-1.189876419145176611e-01
-1.189750714834844347e-01
-1.189673065561993037e-01
-1.189618980421191241e-01
-1.189433181579953869e-01
-1.189314473026278351e-01
-1.189235155959484092e-01
-1.189027030311578803e-01
-1.188967320050399457e-01
-1.188809361728566938e-01
-1.188707648907542935e-01
-1.188574038891867801e-01
-1.188459915704888625e-01
-1.188339467830739626e-01
-1.188157564240762132e-01
-1.188130199837487688e-01
-1.187987677635597705e-01
-1.187752621792309560e-01
-1.187707196462343961e-01
-1.187562747589724632e-01
-1.187541966006028238e-01
-1.187379814467822703e-01
-1.187302405692166052e-01
-1.187144597870528340e-01
-1.186959056030471860e-01
-1.186896232049973465e-01
-1.186736701186391907e-01
-1.186589382592028452e-01
-1.186538725967572205e-01
-1.186460330318450385e-01
-1.186340038659207674e-01
-1.186315863187123731e-01
-1.186220447648068388e-01
-1.186063088436750956e-01
-1.185936144743525433e-01
-1.185862047358924309e-01
-1.185781498880739693e-01
-1.185624352402147308e-01
-1.185445924833878895e-01
-1.185382927195949843e-01
-1.185312074812332750e-01
-1.185027360626003390e-01
-1.184913301550085396e-01
-1.184824725528982881e-01
-1.184765700452729553e-01
-1.184591115733009681e-01
-1.184458613145975003e-01
-1.184401114035637526e-01
-1.184264156447291938e-01
-1.184174041092179996e-01
-1.183971617876986848e-01
-1.183906144700829222e-01
-1.183589192175100169e-01
-1.183492851438364690e-01
-1.183432916414558778e-01
-1.183316171061870870e-01
-1.183206878934580097e-01
-1.183148528764753349e-01
-1.183032442271626516e-01
-1.182869851838651565e-01
-1.182826262457651045e-01
-1.182640777276221522e-01
-1.182491324785370224e-01
-1.182386858040548328e-01
-1.182348135748682860e-01
-1.182106388826784371e-01
-1.181936656305738742e-01
-1.181883594055121167e-01
-1.181690557762464233e-01
-1.181607348068191288e-01
-1.181533530446569336e-01
-1.181397424185943457e-01
-1.181319515387101449e-01
-1.181257664238976046e-01
-1.181180085608193875e-01
-1.181028200878725953e-01
-1.181007755205785714e-01
-1.180844443994127357e-01
-1.180524108293743990e-01
-1.180420528706554173e-01
-1.180388969842257330e-01
-1.180275825509825849e-01
-1.180209752531647671e-01
-1.180125181626905662e-01
-1.179996610729918127e-01
-1.179819949701392257e-01
-1.179795966518762118e-01
-1.179657951525862336e-01
-1.179578952762962984e-01
-1.179286883354242754e-01
-1.179168570379979519e-01
-1.179025633716820898e-01
-1.178930557468918505e-01
-1.178841900725699776e-01
-1.178710479862797589e-01
-1.178645841540673922e-01
-1.178401542230076982e-01
-1.178236068067565756e-01
-1.178232416962700924e-01
-1.178100234625157339e-01
-1.177946518940636844e-01
-1.177781057807557596e-01
-1.177672068460964561e-01
-1.177501930016223997e-01
-1.177289761496543852e-01
-1.177173154765963625e-01
-1.177135598561775409e-01
-1.177082159017100171e-01
-1.176830598560681396e-01
-1.176784535074306970e-01
-1.176538631308667038e-01
-1.176465534265820900e-01
-1.176261617597042508e-01
-1.176032104713992943e-01
-1.175996326472831810e-01
-1.175928049435632228e-01
-1.175853614902279964e-01
-1.175745933758348960e-01
-1.175578852372761440e-01
-1.175387648858067791e-01
-1.175288287466674797e-01
-1.175247550726724044e-01
-1.175132872368231385e-01
-1.174965732966462284e-01
-1.174876202885911380e-01
-1.174740491459949909e-01
-1.174613629965866324e-01
-1.174588082638607367e-01
-1.174499930044650420e-01
-1.174439883518797745e-01
-1.174292321226341751e-01
-1.174228400607018608e-01
-1.174170140608677138e-01
-1.174000160207740728e-01
-1.173889833889359691e-01
-1.173694466094365452e-01
-1.173558113510944634e-01
-1.173486037163545270e-01
-1.173270874440379419e-01
-1.173152239639171368e-01
-1.173080198332146218e-01
-1.172968867493646983e-01
-1.172660290382959436e-01
-1.172566867466966478e-01
-1.172384111704016518e-01
-1.172184919184052487e-01
-1.172157056638113148e-01
-1.172110465766019738e-01
-1.171871866705974374e-01
-1.171781037785937507e-01
-1.171676432185689287e-01
-1.171428897507831579e-01
-1.171376942114116804e-01
-1.171130893340745216e-01
-1.171087849204426046e-01
-1.170954306677012280e-01
-1.170747380313481856e-01
-1.170708843332308180e-01
-1.170614579129674870e-01
-1.170479325221524536e-01
-1.170381843593274185e-01
-1.170264220337371153e-01
-1.170224347464715320e-01
-1.170087817386584461e-01
-1.169974827805488893e-01
-1.169736291377637960e-01
-1.169634774022818846e-01
-1.169530992989914198e-01
-1.169374640508213381e-01
-1.169163711950139128e-01
-1.169131577083228346e-01
-1.169009392598590047e-01
-1.168941224862290740e-01
-1.168721543959443665e-01
-1.168660388330057254e-01
-1.168609526537179866e-01
-1.168416156176154408e-01
-1.168292987698713037e-01
-1.168203267836853132e-01
-1.167998476579454326e-01
-1.167847083083874415e-01
-1.167768362780715607e-01
-1.167624372055945103e-01
-1.167582373977720245e-01
-1.167349133774981396e-01
-1.167234094211936357e-01
-1.167144356807111039e-01
-1.166997081269151304e-01
-1.166958004615002986e-01
-1.166686535285479109e-01
-1.166645479091858728e-01
-1.166547727850636706e-01
-1.166412790967067958e-01
-1.166341404248571190e-01
-1.166179475795424969e-01
-1.166110817630742202e-01
-1.165917835353131593e-01
-1.165695939537330084e-01
-1.165620511894260858e-01
-1.165447259540492719e-01
-1.165411595425132618e-01
-1.165210496089283121e-01
-1.165168173722711253e-01
-1.164950938529805136e-01
-1.164816823632960630e-01
-1.164660520464994298e-01
-1.164627661720612772e-01
-1.164461533549084882e-01
-1.164435623037545775e-01
-1.164259401314006181e-01
-1.164174517657282915e-01
-1.163964047922434741e-01
-1.163753631707718783e-01
-1.163664522293512138e-01
-1.163628450062244579e-01
-1.163377748438834958e-01
-1.163210219838758941e-01
-1.163186688028371996e-01
-1.163143976381144085e-01
-1.163085314386884117e-01
-1.162854231758500279e-01
-1.162690854839175669e-01
-1.162497454108845363e-01
-1.162445701709363954e-01
-1.162275665213035325e-01
-1.162096911504594543e-01
-1.161984197567468846e-01
-1.161872421574739189e-01
-1.161804216841856585e-01
-1.161498514422164285e-01
-1.161440279837706313e-01
-1.161290920261981441e-01
-1.161140060979859168e-01
-1.161054021909926348e-01
-1.160973503435780707e-01
-1.160853482037112194e-01
-1.160773655935531390e-01
-1.160645180762167605e-01
-1.160475106983885063e-01
-1.160359940745050722e-01
-1.160326358270520886e-01
-1.160268440843175430e-01
-1.160138723338433320e-01
-1.159964857437494612e-01
-1.159750738420449734e-01
-1.159597862442600102e-01
-1.159407098847388407e-01
-1.159311473383647373e-01
-1.159238551401012007e-01
-1.159114682937653074e-01
-1.158976262974687477e-01
-1.158874938062593174e-01
-1.158828932527057320e-01
-1.158721401757065728e-01
-1.158501436535995799e-01
-1.158473311299665909e-01
-1.158238989675047514e-01
-1.158134584655575727e-01
-1.158068247640200721e-01
-1.158012701496288210e-01
-1.157802175770445419e-01
-1.157705308914893094e-01
-1.157501646183096422e-01
-1.157389531494681101e-01
-1.157228472170142020e-01
-1.157072524922742596e-01
-1.157031145332216293e-01
-1.156707694035962464e-01
-1.156607331272070660e-01
-1.156485692702960144e-01
-1.156456894363559751e-01
-1.156314931068384566e-01
-1.156157812640488669e-01
-1.156102763703197589e-01
-1.155922365363495907e-01
-1.155832966448438748e-01
-1.155732036635633564e-01
-1.155648250230952856e-01
-1.155426270594367977e-01
-1.155275949216173492e-01
-1.155235220754048941e-01
-1.155031231893862143e-01
-1.154947212487121011e-01
-1.154863766391018010e-01
-1.154801656261738863e-01
-1.154632913112079995e-01
-1.154574306368177927e-01
-1.154457036131903147e-01
-1.154182878051144279e-01
-1.154035331423560462e-01
-1.153858576487301613e-01
-1.153717177165275720e-01
-1.153588714692034001e-01
-1.153508168239722742e-01
-1.153344228364775459e-01
-1.153308096464705501e-01
-1.152944912461862093e-01
-1.152822119739537743e-01
-1.152726176323909946e-01
-1.152621456740314243e-01
-1.152535962101843836e-01
-1.152323027031038616e-01
-1.152153750652384623e-01
-1.152144413812287160e-01
-1.151846764932661360e-01
-1.151759924715448913e-01
-1.151587491504701410e-01
-1.151438130275235505e-01
-1.151384027147054623e-01
-1.151239248962775963e-01
-1.151026573397196107e-01
-1.150916966423345955e-01
-1.150762057689175000e-01
-1.150679078020789281e-01
-1.150581145098032720e-01
-1.150517117712026027e-01
-1.150452749889600834e-01
-1.150299618645490296e-01
-1.150165078195457824e-01
-1.149956717771120907e-01
-1.149755141265217384e-01
-1.149632292515181398e-01
-1.149579626558780987e-01
-1.149450741288969291e-01
-1.149379924560030020e-01
-1.149242250530939924e-01
-1.149130464845749267e-01
-1.148898268077778451e-01
-1.148799665719854035e-01
-1.148745485252247456e-01
-1.148728091734573520e-01
-1.148576597473907612e-01
-1.148462743691692489e-01
-1.148308742060548948e-01
-1.148125107432051151e-01
-1.147930575108738471e-01
-1.147878001877465359e-01
-1.147729941704109524e-01
-1.147645778297801955e-01
-1.147518053253065162e-01
-1.147480098483315558e-01
-1.147292337451896183e-01
-1.147086252165300246e-01
-1.147018767932843630e-01
-1.146888840150936673e-01
-1.146768256444846701e-01
-1.146463005350289166e-01
-1.146360892671481335e-01
-1.146292526343050400e-01
-1.146158694466641592e-01
-1.146018320232261301e-01
-1.145846460008266565e-01
-1.145783656790585747e-01
-1.145648692020213022e-01
-1.145601724950196798e-01
-1.145411673019804399e-01
-1.145329312257795107e-01
-1.145169136383972774e-01
-1.144984424236700493e-01
-1.144948933361891741e-01
-1.144770548770134289e-01
-1.144532038131101936e-01
-1.144420759771329899e-01
-1.144289140079255418e-01
-1.144151967637518363e-01
-1.144005378770475700e-01
-1.143903877662869883e-01
-1.143821377254388982e-01
-1.143704527925769876e-01
-1.143520894437455304e-01
-1.143449348715735447e-01
-1.143238652105728337e-01
-1.143054207618525442e-01
-1.142854269596483563e-01
-1.142793346986747116e-01
-1.142678565309347138e-01
-1.142626119017557118e-01
-1.142496262541308760e-01
-1.142344133312405419e-01
-1.142215966883540490e-01
-1.142137013209104102e-01
-1.141915952167308901e-01
-1.141799322428442287e-01
-1.141728314122331667e-01
-1.141515178116717377e-01
-1.141379051197425609e-01
-1.141248140520582655e-01
-1.140985903761688458e-01
-1.140927953819915464e-01
-1.140881400249844080e-01
-1.140788196380458641e-01
-1.140409426190039377e-01
-1.140363471172076981e-01
-1.140291794115672608e-01
-1.140213858442260253e-01
-1.140077087080944018e-01
-1.139809716575945209e-01
-1.139748463121831867e-01
-1.139632121033339607e-01
-1.139555747885332981e-01
-1.139337568753266139e-01
-1.139187137115905968e-01
-1.138973970059882490e-01
-1.138712222081204040e-01
-1.138667652131597208e-01
-1.138550068002700255e-01
-1.138526384577741302e-01
-1.138341458400861650e-01
-1.138264961140291465e-01
-1.138236205322160077e-01
-1.138022587455344847e-01
-1.137928110335790777e-01
-1.137798266674929504e-01
-1.137570747714437003e-01
-1.137492763080876768e-01
-1.137436749077677944e-01
-1.137393916447061726e-01
-1.137139589289670738e-01
-1.137094291005311675e-01
-1.136868509944033157e-01
-1.136778778569148829e-01
-1.136519003502975689e-01
-1.136385255953460960e-01
-1.136189461708510817e-01
-1.136107345556073844e-01
-1.135945538345862482e-01
-1.135836035565159219e-01
-1.135723647822532989e-01
-1.135574529793026977e-01
-1.135510992500813332e-01
-1.135419356518199696e-01
-1.135258286454940146e-01
-1.135169688161491441e-01
-1.135027782711223454e-01
-1.134877508711925609e-01
-1.134771347490347304e-01
-1.134727953957748448e-01
-1.134624800251335108e-01
-1.134348456217689205e-01
-1.134178883347730371e-01
-1.134071359446315042e-01
-1.133906672317572806e-01
-1.133868541965335486e-01
-1.133616799226315475e-01
-1.133352199510679614e-01
-1.133315564277732890e-01
-1.133205182043394987e-01
-1.133011508392613997e-01
-1.132893423537489341e-01
-1.132771308880053396e-01
-1.132718455171315419e-01
-1.132609903497855952e-01
-1.132463292045179093e-01
-1.132290608741290117e-01
-1.132258771569158440e-01
-1.132098149452741287e-01
-1.131955234615850681e-01
-1.131855548801989075e-01
-1.131587490126601814e-01
-1.131480213390947398e-01
-1.131279562538938521e-01
-1.131260042582404313e-01
-1.131101284294005194e-01
-1.130856010403115119e-01
-1.130802371474566026e-01
-1.130640138205860068e-01
-1.130524575674737575e-01
-1.130414290951903267e-01
-1.130300541609874643e-01
-1.130100261916652526e-01
-1.129927416085340919e-01
-1.129873797475167418e-01
-1.129674833805961176e-01
-1.129602284349595365e-01
-1.129483079752981733e-01
-1.129294202525092106e-01
-1.129193961077196162e-01
-1.129131470939706561e-01
-1.129034539612229493e-01
-1.128940921200152769e-01
-1.128873823577918878e-01
-1.128605639673781746e-01
-1.128518772879620324e-01
-1.128388255737153567e-01
-1.128315016208372157e-01
-1.128108342154072463e-01
-1.127962975522701916e-01
-1.127870174775673084e-01
-1.127734840252279380e-01
-1.127648387248704476e-01
-1.127501366099388502e-01
-1.127296603723669244e-01
-1.127220453341889195e-01
-1.127129885967501910e-01
-1.127060952138340677e-01
-1.126795643118479462e-01
-1.126670885363727226e-01
-1.126507759953730425e-01
-1.126442296986725211e-01
-1.126285956103550701e-01
-1.126226482629977821e-01
-1.126115642037807674e-01
-1.125879328505625110e-01
-1.125774392678255409e-01
-1.125702528362883259e-01
-1.125488975007054859e-01
-1.125438714497872528e-01
-1.125303109077453179e-01
-1.125181427742954765e-01
-1.125049131488188303e-01
-1.124926127770387307e-01
-1.124706550360747292e-01
-1.124546482301622408e-01
-1.124266880038874983e-01
-1.124220799190297770e-01
-1.124058367591076468e-01
-1.123969851157645139e-01
-1.123896168154530362e-01
-1.123754247373318083e-01
-1.123367065443083568e-01
-1.123336787309191509e-01
-1.123259208356941208e-01
-1.123134138696837148e-01
-1.123032342590341848e-01
-1.122882531662992567e-01
-1.122813465809810174e-01
-1.122653376392795666e-01
-1.122500143800314876e-01
-1.122423133739768875e-01
-1.122252465880157479e-01
-1.122127176436887863e-01
-1.122054102224508687e-01
-1.121808982301963353e-01
-1.121731954016785271e-01
-1.121670013060740712e-01
-1.121514471229368148e-01
-1.121457161359959154e-01
-1.121254818911061879e-01
-1.121153046434900658e-01
-1.120996545024078861e-01
-1.120828323923767911e-01
-1.120739955316523151e-01
-1.120615757834521331e-01
-1.120432418225186522e-01
-1.120350292643631229e-01
-1.120227177358536774e-01
-1.120006116903276561e-01
-1.119975714712213299e-01
-1.119874644941893371e-01
-1.119696188676730653e-01
-1.119620684130335220e-01
-1.119361862283022591e-01
-1.119286066730733054e-01
-1.119228574456841430e-01
-1.118999040063869965e-01
-1.118922372420026734e-01
-1.118834841764548005e-01
-1.118629665951966778e-01
-1.118584161530849219e-01
-1.118412299136973542e-01
-1.118320615100758808e-01
-1.118134812599936023e-01
-1.118036350802008860e-01
-1.117940167809169938e-01
-1.117669930309624082e-01
-1.117529838117212182e-01
-1.117481549706586252e-01
-1.117409377561481565e-01
-1.117186424822013968e-01
-1.117143036916706245e-01
-1.116885810259387601e-01
-1.116662206541240154e-01
-1.116606517042014746e-01
-1.116499676169279420e-01
-1.116484735000824735e-01
-1.116252948426562641e-01
-1.116196206936251323e-01
-1.116059789983497030e-01
-1.116029695473707561e-01
-1.115831713234941291e-01
-1.115598220814103259e-01
-1.115420531942618587e-01
-1.115258024596945119e-01
-1.115182631825770432e-01
-1.114930190330710169e-01
-1.114830434073784959e-01
-1.114654055337180316e-01
-1.114553561352264743e-01
-1.114460309215761502e-01
-1.114337286375372826e-01
-1.114237044565245527e-01
-1.114145715887885912e-01
-1.114039891141583860e-01
-1.113836025518584461e-01
-1.113788833802980272e-01
-1.113694990724161671e-01
-1.113494322325729868e-01
-1.113342096588810226e-01
-1.113209835348401289e-01
-1.113019596239256115e-01
-1.112926676597937314e-01
-1.112722630867796492e-01
-1.112642344435261499e-01
-1.112376869148276326e-01
-1.112359537621420147e-01
-1.112257545791309754e-01
-1.112028663490583491e-01
-1.111828892037995398e-01
-1.111816316825937345e-01
-1.111665796270105144e-01
-1.111454143760872426e-01
-1.111412545389247053e-01
-1.111262765451022372e-01
-1.111157694545261421e-01
-1.111032047994897076e-01
-1.110853805782743287e-01
-1.110665708522360073e-01
-1.110599008390010523e-01
-1.110427757673404514e-01
-1.110365467969623987e-01
-1.110292763812520955e-01
-1.109967678631696708e-01
-1.109833422557593985e-01
-1.109818937247198101e-01
-1.109694286692389509e-01
-1.109555725069140408e-01
-1.109423104566945595e-01
-1.109394901786801557e-01
-1.109069363853101564e-01
-1.109023376067664324e-01
-1.108840387799293337e-01
-1.108613477689255611e-01
-1.108563225912068406e-01
-1.108476309439810903e-01
-1.108291144679270090e-01
-1.108056777852583219e-01
-1.107968101971952002e-01
-1.107866508873735500e-01
-1.107629395693952579e-01
-1.107570065114015234e-01
-1.107539398811777931e-01
-1.107254092047337268e-01
-1.107110146225149805e-01
-1.106928853587055006e-01
-1.106905502212924275e-01
-1.106803043581446599e-01
-1.106653752333784380e-01
-1.106518235246409243e-01
-1.106395842367799143e-01
-1.106249114612328499e-01
-1.106203134859636839e-01
-1.105991360406521351e-01
-1.105862976311657309e-01
-1.105820282589806414e-01
-1.105625782945166835e-01
-1.105438697287090266e-01
-1.105315332439466836e-01
-1.105309171128170120e-01
-1.105145687228613616e-01
-1.104843613459409180e-01
-1.104753916899781641e-01
-1.104650523938001672e-01
-1.104519881072285048e-01
-1.104287820654748786e-01
-1.104118208645921417e-01
-1.104047180551538387e-01
-1.104023265530686138e-01
-1.103876530696208114e-01
-1.103664129769209024e-01
-1.103511489549111324e-01
-1.103462262461491483e-01
-1.103217175899124380e-01
-1.102996751021238508e-01
-1.102864338257421861e-01
-1.102775277354738348e-01
-1.102656659934929950e-01
-1.102596952794288321e-01
-1.102301770851458473e-01
-1.102280030604776973e-01
-1.102090229379118491e-01
-1.102045793819932673e-01
-1.101964724636440573e-01
-1.101718691393997474e-01
-1.101623825134238066e-01
-1.101571580463873157e-01
-1.101439971010991781e-01
-1.101203988964830904e-01
-1.101077586459835167e-01
-1.100970902064420109e-01
-1.100887655273553034e-01
-1.100650246887928674e-01
-1.100550309405609328e-01
-1.100420281601927897e-01
-1.100317678018824519e-01
-1.100203895595578962e-01
-1.100056656482478745e-01
-1.099888858002278924e-01
-1.099735016961267131e-01
-1.099579644252285937e-01
-1.099461690297091343e-01
-1.099276162112748090e-01
-1.098991870460416520e-01
-1.098881291103338265e-01
-1.098709388044550872e-01
-1.098612965482597403e-01
-1.098452507794755173e-01
-1.098366199880695393e-01
-1.098263608044679485e-01
-1.098215417057544774e-01
-1.097845767353815560e-01
-1.097804236667322408e-01
-1.097672785917329363e-01
-1.097429722450685430e-01
-1.097365835073022822e-01
-1.097167986539174245e-01
-1.096996150939687775e-01
-1.096786020858712407e-01
-1.096635432282981049e-01
-1.096518971821237309e-01
-1.096444640027281481e-01
-1.096346751636292360e-01
-1.096206657773653725e-01
-1.096155875867958762e-01
-1.095866335652007362e-01
-1.095796889529103701e-01
-1.095672529734288969e-01
-1.095566801054297934e-01
-1.095499423458397570e-01
-1.095326081841615229e-01
-1.095236379178619324e-01
-1.095148939208754890e-01
-1.094988877261745264e-01
-1.094868167715024043e-01
-1.094676775828860305e-01
-1.094541153350209461e-01
-1.094278994636966318e-01
-1.094127063436186875e-01
-1.094042943522909594e-01
-1.093966164440867694e-01
-1.093816139808115040e-01
-1.093695156245651778e-01
-1.093522035669045045e-01
-1.093480806063349686e-01
-1.093244299520087781e-01
-1.093109590290594346e-01
-1.093026648430870940e-01
-1.092943893812012568e-01
-1.092735626127017690e-01
-1.092574542403631499e-01
-1.092359678155300495e-01
-1.092208620102273764e-01
-1.092148449103064745e-01
-1.091995739635991947e-01
-1.091907613313164438e-01
-1.091817924610592183e-01
-1.091480044806654448e-01
-1.091431207130455217e-01
-1.091359208465755848e-01
-1.091192455296004782e-01
-1.090978414654195927e-01
-1.090885260928759204e-01
-1.090775792108780728e-01
-1.090617188384651604e-01
-1.090421299950920520e-01
-1.090294865109027456e-01
-1.090133776741031291e-01
-1.090060291805145798e-01
-1.089961808968138990e-01
-1.089866479786210651e-01
-1.089780975040596789e-01
-1.089612719635302540e-01
-1.089318539233465610e-01
-1.089246773464545570e-01
-1.089134288604695078e-01
-1.088997325750241663e-01
-1.088753092014107804e-01
-1.088673159699596327e-01
-1.088538912131631620e-01
-1.088410847392474179e-01
-1.088320397890070457e-01
-1.087963128477861530e-01
-1.087819411121838942e-01
-1.087742980117375746e-01
-1.087511932432270734e-01
-1.087442706810251569e-01
-1.087350804533449289e-01
-1.087276386778625592e-01
-1.086959494256054815e-01
-1.086855103417432578e-01
-1.086696958695977377e-01
-1.086645062670474615e-01
-1.086597698624034436e-01
-1.086451769350151586e-01
-1.086293422949635434e-01
-1.086131459418328837e-01
-1.086042132048882225e-01
-1.085685879199552728e-01
-1.085581816270665412e-01
-1.085452762928911519e-01
-1.085392078332951260e-01
-1.085287960748635705e-01
-1.085158918856330146e-01
-1.085032776123946163e-01
-1.084945286211760340e-01
-1.084753024660819187e-01
-1.084704640743367476e-01
-1.084628890480165142e-01
-1.084358348615922785e-01
-1.084277060866329356e-01
-1.084124608258968669e-01
-1.083931542655819369e-01
-1.083796646771604533e-01
-1.083735634190390040e-01
-1.083439640635304457e-01
-1.083353451949055080e-01
-1.083255590368864263e-01
-1.083109416918581758e-01
-1.082968818108110964e-01
-1.082836767902749242e-01
-1.082665096818646033e-01
-1.082576384606030451e-01
-1.082456024572751585e-01
-1.082339429826841559e-01
-1.082150846626616925e-01
-1.081992105758694256e-01
-1.081960322916704631e-01
-1.081843734722182093e-01
-1.081732976135314772e-01
-1.081595732537663501e-01
-1.081507033048806354e-01
-1.081202414158286274e-01
-1.080994903343790725e-01
-1.080904684159106344e-01
-1.080744821398827715e-01
-1.080662231809949581e-01
-1.080430445459175104e-01
-1.080292697112641698e-01
-1.080180724323779595e-01
-1.080175560328910100e-01
-1.079886002749695095e-01
-1.079833558205951782e-01
-1.079742554854060677e-01
-1.079635456178724695e-01
-1.079367761955727922e-01
-1.079329445496703122e-01
-1.079104540724834804e-01
-1.078940712686581871e-01
-1.078659143746735494e-01
-1.078612886821389283e-01
-1.078427350777377003e-01
-1.078339944282795115e-01
-1.078084910779399386e-01
-1.077975244410818989e-01
-1.077903018675784308e-01
-1.077770642731237238e-01
-1.077720587700115862e-01
-1.077674690273820179e-01
-1.077431582324650250e-01
-1.077317894884168292e-01
-1.077293657199254462e-01
-1.077227175252421509e-01
-1.076969939704649215e-01
-1.076757407910892972e-01
-1.076614105313308534e-01
-1.076473801757388826e-01
-1.076282998647147549e-01
-1.076152123764627100e-01
-1.075986130122631446e-01
-1.075904312156241160e-01
-1.075764203777691275e-01
-1.075562746985468110e-01
-1.075464618419333107e-01
-1.075380121773912012e-01
-1.075139820127131718e-01
-1.075000755649431761e-01
-1.074895406478516002e-01
-1.074747299280147950e-01
-1.074621721913362471e-01
-1.074537214560234710e-01
-1.074413279512517472e-01
-1.074297431813996118e-01
-1.074141042251457456e-01
-1.074119892843219404e-01
-1.073929037391794239e-01
-1.073753867891026614e-01
-1.073679027654439178e-01
-1.073604769112736779e-01
-1.073471413432856292e-01
-1.073146814241475733e-01
-1.073014660742465376e-01
-1.072901064225440237e-01
-1.072791467664416243e-01
-1.072682695298233235e-01
-1.072503665033197606e-01
-1.072458414986243724e-01
-1.072066423555960157e-01
-1.071908150231247192e-01
-1.071877457719512816e-01
-1.071662355600724592e-01
-1.071564343300278610e-01
-1.071495179064649861e-01
-1.071396250997684318e-01
-1.071174732360398729e-01
-1.071044871667886089e-01
-1.070961086997358203e-01
-1.070894923340875438e-01
-1.070762038726619791e-01
-1.070602378113346964e-01
-1.070440954794763255e-01
-1.070246269639467118e-01
-1.070133952536566624e-01
-1.069958211678096183e-01
-1.069867802969482751e-01
-1.069724843453555008e-01
-1.069501675894350134e-01
-1.069277014240068158e-01
-1.069094091678576275e-01
-1.068998493587490772e-01
-1.068909603038652179e-01
-1.068848076665065983e-01
-1.068532082883444367e-01
-1.068476729255191104e-01
-1.068445138659707694e-01
-1.068154177310091935e-01
-1.068119972942090379e-01
-1.068064388979673984e-01
-1.067924573050391956e-01
-1.067787136497983513e-01
-1.067727354680155227e-01
-1.067684729752501616e-01
-1.067414341352523333e-01
-1.067267587457650935e-01
-1.067262543953634291e-01
-1.067001160243724045e-01
-1.066909916580060791e-01
-1.066742387771379419e-01
-1.066531850612627563e-01
-1.066434980304805658e-01
-1.066150258400820616e-01
-1.066026909112973986e-01
-1.065950286343233244e-01
-1.065850046199172396e-01
-1.065671572795107713e-01
-1.065643545880758380e-01
-1.065371882429436978e-01
-1.065234134606357075e-01
-1.065134797485413620e-01
-1.064876791347050822e-01
-1.064736749718447617e-01
-1.064623055858626988e-01
-1.064487609389418998e-01
-1.064436094208175976e-01
-1.064363276230197719e-01
-1.064306165793804382e-01
-1.064139508134186174e-01
-1.063881091565934689e-01
-1.063775968053583265e-01
-1.063561915736735974e-01
-1.063480865580654633e-01
-1.063313623456312029e-01
-1.063200950479971374e-01
-1.063092127863719816e-01
-1.062932720432702149e-01
-1.062847322192257693e-01
-1.062717033793557087e-01
-1.062586616585491084e-01
-1.062409705239848734e-01
-1.062212123763872085e-01
-1.062143412382042795e-01
-1.061870346808927723e-01
-1.061768979524192469e-01
-1.061564049358474648e-01
-1.061324744362982520e-01
-1.061292591419760456e-01
-1.061131418856580133e-01
-1.060931865382611083e-01
-1.060820618369635315e-01
-1.060663419050850431e-01
-1.060624388051038536e-01
-1.060335818819389819e-01
-1.060318303250992744e-01
-1.060133707976677053e-01
-1.059948163409506483e-01
-1.059818027488254599e-01
-1.059688134692852446e-01
-1.059629612523077524e-01
-1.059543524573427764e-01
-1.059422422951234455e-01
-1.059367881589597105e-01
-1.059164037765164268e-01
-1.058973956108517356e-01
-1.058889112789511144e-01
-1.058746464711736723e-01
-1.058527261676994458e-01
-1.058379756861177745e-01
-1.058180696055121550e-01
-1.058091865586871239e-01
-1.058046017380368242e-01
-1.057965549264526239e-01
-1.057592096519399394e-01
-1.057518334038699270e-01
-1.057407019201135334e-01
-1.057293563837169437e-01
-1.057203225153277026e-01
-1.057072533851027007e-01
-1.057048476207948229e-01
-1.056747732699949982e-01
-1.056697050715098007e-01
-1.056365305265999366e-01
-1.056121626957730042e-01
-1.055924791607098234e-01
-1.055897509771157039e-01
-1.055833712735781971e-01
-1.055681415828375880e-01
-1.055584689409336252e-01
-1.055476195164327669e-01
-1.055355554503239757e-01
-1.055206072284261554e-01
-1.055044949685632338e-01
-1.054953449093316287e-01
-1.054867893768003939e-01
-1.054580390005433466e-01
-1.054433456447658735e-01
-1.054353438533433551e-01
-1.054208064743093753e-01
-1.054068029165388387e-01
-1.053959797980166535e-01
-1.053772566915661957e-01
-1.053532891346448952e-01
-1.053486501486977367e-01
-1.053293139584718097e-01
-1.053245556942132843e-01
-1.052972602858054385e-01
-1.052831004019828820e-01
-1.052568458692358100e-01
-1.052486224737005649e-01
-1.052345472335680931e-01
-1.052249993640605730e-01
-1.052095593951211105e-01
-1.052025234110033347e-01
-1.051858616442092886e-01
-1.051772356963857347e-01
-1.051665148889615875e-01
-1.051534082290207783e-01
-1.051363965623802188e-01
-1.051199775073064224e-01
-1.051153792515536756e-01
-1.050945059972167028e-01
-1.050704154153646319e-01
-1.050630407568878544e-01
-1.050541936468944171e-01
-1.050491094337993592e-01
-1.050263673631822436e-01
-1.050099229448783478e-01
-1.049915360053597091e-01
-1.049838115444002018e-01
-1.049777446553882276e-01
-1.049487525835755275e-01
-1.049363122697832829e-01
-1.049176154310380027e-01
-1.048938161809699621e-01
-1.048927330418229498e-01
-1.048777044491647492e-01
-1.048651762444297586e-01
-1.048371702833319208e-01
-1.048234103447082122e-01
-1.048145305828488416e-01
-1.048041713862067625e-01
-1.047954317885346209e-01
-1.047835413533172166e-01
-1.047687199420848370e-01
-1.047552925532788948e-01
-1.047298229618824905e-01
-1.047067247072598350e-01
-1.047019307835644064e-01
-1.046915561770566938e-01
-1.046737950641906667e-01
-1.046574911809614039e-01
-1.046386354963927956e-01
-1.046265876836293407e-01
-1.046153546958362435e-01
-1.046012704807686156e-01
-1.045953073182147308e-01
-1.045875606694341708e-01
-1.045687388596419354e-01
-1.045558752691440607e-01
-1.045440202200845770e-01
-1.045305177564067045e-01
-1.045073488483210522e-01
-1.044972072194874368e-01
-1.044798316777177938e-01
-1.044719296081634552e-01
-1.044541583827781894e-01
-1.044460109140411819e-01
-1.044274819178130642e-01
-1.044177871352249543e-01
-1.044095301313351376e-01
-1.043851461858461560e-01
-1.043848088916150552e-01
-1.043690152660932680e-01
-1.043464273375240559e-01
-1.043421151492553989e-01
-1.043258522503036079e-01
-1.043191915321688701e-01
-1.043090203233051905e-01
-1.042872082809748746e-01
-1.042718153084141453e-01
-1.042541123766474453e-01
-1.042327694071002731e-01
-1.042287304172860862e-01
-1.042086300752996519e-01
-1.042056788132539324e-01
-1.041959602370517435e-01
-1.041609887252960553e-01
-1.041493443604893654e-01
-1.041269512379726092e-01
-1.041188499349429697e-01
-1.041151337529929999e-01
-1.041001855563159773e-01
-1.040716799491487599e-01
-1.040695407910651460e-01
-1.040482542369802477e-01
-1.040319297204695126e-01
-1.040167227141929329e-01
-1.040046615034322941e-01
-1.039945751442945543e-01
-1.039826471130618768e-01
-1.039612745410944394e-01
-1.039459258681668941e-01
-1.039323267548552532e-01
-1.039150023899347852e-01
-1.039102649298081216e-01
-1.038983578442348454e-01
-1.038840492481090949e-01
-1.038662774301403469e-01
-1.038484998284112393e-01
-1.038314275574465095e-01
-1.038243788948765289e-01
-1.038161528038325232e-01
-1.037954584891530585e-01
-1.037772863263323186e-01
-1.037652129940014045e-01
-1.037643071616823620e-01
-1.037375087471376911e-01
-1.037263331929037247e-01
-1.037109663617045430e-01
-1.037068406247858010e-01
-1.036846862003085734e-01
-1.036750920549836530e-01
-1.036680268115336145e-01
-1.036362863520684796e-01
-1.036183720168353806e-01
-1.036142554125102366e-01
-1.035980524047417639e-01
-1.035878303176533399e-01
-1.035658417419538790e-01
-1.035592698904234110e-01
-1.035491416535656295e-01
-1.035369929382979337e-01
-1.035293527670968494e-01
-1.035134847275894221e-01
-1.034972944401704731e-01
-1.034619631891251501e-01
-1.034499369047242601e-01
-1.034406805661378381e-01
-1.034340050891801033e-01
-1.034163376393573419e-01
-1.034097293607770807e-01
-1.033985750894282352e-01
-1.033650726440945300e-01
-1.033487273382054095e-01
-1.033349481155119709e-01
-1.033257510655476163e-01
-1.032978247203753530e-01
-1.032946797608714495e-01
-1.032873402438231891e-01
-1.032808120298679411e-01
-1.032611770817123964e-01
-1.032476473785392257e-01
-1.032205892109550327e-01
-1.031957551451727351e-01
-1.031881298485006482e-01
-1.031792909056236107e-01
-1.031676989685047507e-01
-1.031499731567692979e-01
-1.031459921855240325e-01
-1.031426759433841378e-01
-1.031293878295680977e-01
-1.031186639189984322e-01
-1.030907049294227107e-01
-1.030863338675542251e-01
-1.030853442950748211e-01
-1.030483753511715894e-01
-1.030462728769118430e-01
-1.030203761792792549e-01
-1.030120609949071731e-01
-1.029958976009277272e-01
-1.029845390420321971e-01
-1.029719792142265999e-01
-1.029663432212409580e-01
-1.029469111997226016e-01
-1.029428677520285995e-01
-1.029165334686437672e-01
-1.028956733495149656e-01
-1.028914740282278473e-01
-1.028749656205271978e-01
-1.028690071092757952e-01
-1.028646052833220303e-01
-1.028428479350544100e-01
-1.028331534993405794e-01
-1.028152622574312891e-01
-1.028089699383419042e-01
-1.027974063512294700e-01
-1.027830906891122886e-01
-1.027741108790012625e-01
-1.027647143236834482e-01
-1.027406370942711977e-01
-1.027205604924502358e-01
-1.027132925063219682e-01
-1.026979963540161633e-01
-1.026819001467862147e-01
-1.026723031972709144e-01
-1.026617994555768798e-01
-1.026459749512585728e-01
-1.026258107970949851e-01
-1.026199536479556751e-01
-1.025955001227369379e-01
-1.025910097946772515e-01
-1.025824716640154621e-01
-1.025516001957251233e-01
-1.025468509688147178e-01
-1.025329700921851772e-01
-1.025169356412743704e-01
-1.025107856412843244e-01
-1.024975302796046206e-01
-1.024899456160709155e-01
-1.024790755861916813e-01
-1.024719527613442149e-01
-1.024541574587238546e-01
-1.024412840747158382e-01
-1.024168469005828364e-01
-1.024011479955243553e-01
-1.023860898086449422e-01
-1.023666455286849908e-01
-1.023625178899835453e-01
-1.023414282183055524e-01
-1.023255275206334525e-01
-1.023207779041074295e-01
-1.023057108704178986e-01
-1.022885644556086604e-01
-1.022615396495237250e-01
-1.022498695784742340e-01
-1.022475115833073323e-01
-1.022303264514855536e-01
-1.022254952806343486e-01
-1.022057738243875025e-01
-1.022005276055705791e-01
-1.021932643841794441e-01
-1.021648106563365077e-01
-1.021457471658511751e-01
-1.021374721521358386e-01
-1.021314380778816089e-01
-1.021170483420646424e-01
-1.020895386253456438e-01
-1.020743337641838167e-01
-1.020705388841798844e-01
-1.020569230427784690e-01
-1.020257435801580070e-01
-1.020144768789973677e-01
-1.020121385272263204e-01
-1.019946292730832260e-01
-1.019793840470687440e-01
-1.019617448611703781e-01
-1.019385441046926910e-01
-1.019325631391779230e-01
-1.019256686514175558e-01
-1.019166569524433685e-01
-1.019088390794651855e-01
-1.018840650081485610e-01
-1.018770723869830974e-01
-1.018675626388202970e-01
-1.018601769638625421e-01
-1.018497903901973145e-01
-1.018307994401815020e-01
-1.018215979133867133e-01
-1.017987175562584945e-01
-1.017820871648541237e-01
-1.017720025964729547e-01
-1.017538539090162009e-01
-1.017416924311144166e-01
-1.017359742342874018e-01
-1.017295051007522655e-01
-1.017154848033716419e-01
-1.017089136472528188e-01
-1.016944012402276887e-01
-1.016868861334927210e-01
-1.016638801655960489e-01
-1.016497101290628480e-01
-1.016442013770934294e-01
-1.016392086778366566e-01
-1.016268177946636764e-01
-1.016025436984827890e-01
-1.015925527260959915e-01
-1.015661989846274593e-01
-1.015644152811758794e-01
-1.015484996606938195e-01
-1.015406839104956993e-01
-1.015356996299931203e-01
-1.015205022246079558e-01
-1.015066484927757695e-01
-1.015015147196049738e-01
-1.014841617288685105e-01
-1.014744801835577581e-01
-1.014430266225947730e-01
-1.014393526076194374e-01
-1.014304481410072123e-01
-1.014169797053901811e-01
-1.014073146460013897e-01
-1.013934643589953777e-01
-1.013754994335158699e-01
-1.013586225399252805e-01
-1.013471395779278472e-01
-1.013319067904340509e-01
-1.013282435695401773e-01
-1.013252949803328529e-01
-1.013190950496823395e-01
-1.013016893363421489e-01
-1.012739422905646058e-01
-1.012607690002222671e-01
-1.012434261333007290e-01
-1.012376245874763159e-01
-1.012182230412635442e-01
-1.012106987311485740e-01
-1.012052428867347420e-01
-1.011730973125956334e-01
-1.011652840319089419e-01
-1.011555440584832044e-01
-1.011456097919072039e-01
-1.011230759617508246e-01
-1.011090237658592572e-01
-1.011001143475963593e-01
-1.010939649407039398e-01
-1.010742552601463229e-01
-1.010668640771264504e-01
-1.010562717891035356e-01
-1.010393108441743348e-01
-1.010326441377271678e-01
-1.010224307429681556e-01
-1.010047431749998004e-01
-1.009950137165366302e-01
-1.009845353051663508e-01
-1.009793379557416548e-01
-1.009647456420935119e-01
-1.009594531400855311e-01
-1.009448939513201970e-01
-1.009284517498853229e-01
-1.009125332151005472e-01
-1.009016011845708938e-01
-1.008923825342765979e-01
-1.008768229660329530e-01
-1.008686065928901809e-01
-1.008499608923430491e-01
-1.008410913271789999e-01
-1.008251268291365521e-01
-1.008099668929109127e-01
-1.008067202651456440e-01
-1.007931250877303064e-01
-1.007742233430595213e-01
-1.007678095607966451e-01
-1.007607117701231347e-01
-1.007517924420618383e-01
-1.007353948853026704e-01
-1.007295453111697603e-01
-1.007091587620581596e-01
-1.007009496051190223e-01
-1.006815678032998707e-01
-1.006614440699307444e-01
-1.006561277031175483e-01
-1.006373973143370182e-01
-1.006298420946015737e-01
-1.006138191577381213e-01
-1.006124144232244388e-01
-1.006019042728597546e-01
-1.005809747261454390e-01
-1.005802807898810991e-01
-1.005550611629765501e-01
-1.005426455996254187e-01
-1.005357857246358400e-01
-1.005211278572949174e-01
-1.005077589674286120e-01
-1.004978970169300989e-01
-1.004919039727897589e-01
-1.004797547402849489e-01
-1.004739471618673607e-01
-1.004523312352899045e-01
-1.004410481462938154e-01
-1.004207511707367051e-01
-1.004137717636375826e-01
-1.003894632564719669e-01
-1.003751017173256099e-01
-1.003650895074305049e-01
-1.003605859144327817e-01
-1.003543409049041657e-01
-1.003389359419216142e-01
-1.003267086997713387e-01
-1.003166815330635564e-01
-1.003093893655805369e-01
-1.002909735959534587e-01
-1.002769227304968758e-01
-1.002754398406849046e-01
-1.002588274586037886e-01
-1.002376831835100901e-01
-1.002281181194373261e-01
-1.002160016316003543e-01
-1.002017096578033117e-01
-1.002005835242918141e-01
-1.001890565258285182e-01
-1.001675825818897914e-01
-1.001517660717164970e-01
-1.001333407223594374e-01
-1.001214103460380811e-01
-1.001066319837886076e-01
-1.000947373620798830e-01
-1.000893555410030111e-01
-1.000760184592688340e-01
-1.000677954189443664e-01
-1.000555610234293291e-01
-1.000443499273009074e-01
-1.000256547830747078e-01
-1.000172797963854721e-01
-1.000066883102340154e-01
-9.998420838971436297e-02
-9.997711230634021007e-02
-9.996237725337589475e-02
-9.995781283582713672e-02
-9.994477978819749087e-02
-9.993398648947091067e-02
-9.992800835025208994e-02
-9.991776098912280579e-02
-9.989894988375050411e-02
-9.989408759468593191e-02
-9.987681087469563179e-02
-9.986572934864709761e-02
-9.985977779991891956e-02
-9.985335258961505756e-02
-9.983365302898233873e-02
-9.983117230826496491e-02
-9.981306901411760024e-02
-9.979898967064554371e-02
-9.979611735677440532e-02
-9.979107816398358199e-02
-9.977289863089164323e-02
-9.976223653048535422e-02
-9.975913575214867546e-02
-9.973967307361480961e-02
-9.972291548704967368e-02
-9.970841326577015162e-02
-9.969657336939893866e-02
-9.968369972387308708e-02
-9.966958083110050159e-02
-9.966005554220763729e-02
-9.965709920300944158e-02
-9.965320595485507860e-02
-9.961187906269916570e-02
-9.960804564104477898e-02
-9.959410828904655122e-02
-9.958771630551027654e-02
-9.957345081378246587e-02
-9.956195476702678349e-02
-9.955254148911854561e-02
-9.954872186013605240e-02
-9.952560297990548088e-02
-9.952241687884808008e-02
-9.951338470760159871e-02
-9.949431964132357531e-02
-9.947679336433265518e-02
-9.946950028138357158e-02
-9.945423866647645772e-02
-9.944549405822211696e-02
-9.942333547793133497e-02
-9.942033332227542819e-02
-9.941837489917640380e-02
-9.940072442528263830e-02
-9.938878658280039802e-02
-9.938027280485275949e-02
-9.936481250670736731e-02
-9.934398479517306257e-02
-9.933813866583793284e-02
-9.933041505943832061e-02
-9.931141730034848125e-02
-9.930731336914414009e-02
-9.928337771280154600e-02
-9.927823296587431900e-02
-9.926432466575454971e-02
-9.925390222488530978e-02
-9.922999894373998875e-02
-9.922806394835856358e-02
-9.921424413907189988e-02
-9.919810951710478220e-02
-9.919051048167953910e-02
-9.918217075298008112e-02
-9.917194076398064273e-02
-9.916142595684854233e-02
-9.914914372372612972e-02
-9.914414114835551350e-02
-9.912652820796721831e-02
-9.912554892916147775e-02
-9.911924878856839816e-02
-9.910292828440073198e-02
-9.909105913013113720e-02
-9.907227489290407196e-02
-9.905569174237119356e-02
-9.904047174782093510e-02
-9.902877409998164793e-02
-9.901634298492120734e-02
-9.900879604670981271e-02
-9.898911641823424090e-02
-9.897862628158782261e-02
-9.897509630608933295e-02
-9.895759939536155625e-02
-9.895562942421351482e-02
-9.894016520953893834e-02
-9.892988077060460572e-02
-9.891815743413634454e-02
-9.891396421784817705e-02
-9.889162174306526110e-02
-9.888800153886243005e-02
-9.887524833835981131e-02
-9.886033982197828252e-02
-9.885316007704186836e-02
-9.884983134764999124e-02
-9.883261420593869584e-02
-9.882240463943264830e-02
-9.880888883529306832e-02
-9.880058736241789652e-02
-9.879436159294552322e-02
-9.877505474306758071e-02
-9.875918974251682303e-02
-9.875090630082608567e-02
-9.874183334509548104e-02
-9.873642536550644722e-02
-9.871756897238437301e-02
-9.870676962861166248e-02
-9.870124956732617694e-02
-9.866941646978621971e-02
-9.866210278029974301e-02
-9.865110617304709284e-02
-9.864725644817157191e-02
-9.863142642927408277e-02
-9.861471383379857847e-02
-9.860208136033529747e-02
-9.858651022311334944e-02
-9.857323238327603265e-02
-9.856946603055458112e-02
-9.856035659058381970e-02
-9.853254889922616333e-02
-9.852577560757291852e-02
-9.851990148733547059e-02
-9.850201489295729029e-02
-9.848942722171880049e-02
-9.848051924561351811e-02
-9.847241828360359106e-02
-9.846300863220722177e-02
-9.843706645140876121e-02
-9.843539483553007119e-02
-9.843052533973858931e-02
-9.841679986405113545e-02
-9.839888898836424147e-02
-9.838646320468460993e-02
-9.837794261253371420e-02
-9.836965030057634451e-02
-9.835057970524016535e-02
-9.834220419071718067e-02
-9.833528660272744526e-02
-9.832438425552073036e-02
-9.831682734888208541e-02
-9.830824866316362209e-02
-9.828635541741456705e-02
-9.826863827406351337e-02
-9.825487800386065174e-02
-9.823975273555712873e-02
-9.822634502652946575e-02
-9.821443348209532576e-02
-9.820384713508642505e-02
-9.820193384401837422e-02
-9.818027149094682438e-02
-9.817231753364627500e-02
-9.816421898202226659e-02
-9.815721210147937414e-02
-9.813869968429095314e-02
-9.812429787071910714e-02
-9.811374745467213443e-02
-9.810313221034755449e-02
-9.809472117752879305e-02
-9.808393236324025599e-02
-9.807089087551201789e-02
-9.806450001146754802e-02
-9.803824893689208619e-02
-9.802266004990711767e-02
-9.802161324835137468e-02
-9.800251044155083857e-02
-9.798884712597749624e-02
-9.797744235367975008e-02
-9.796175800920117749e-02
-9.795134556065174247e-02
-9.794755449635333955e-02
-9.793434647988397135e-02
-9.792082230280163557e-02
-9.790671571015743813e-02
-9.789807150944615510e-02
-9.787938048824099124e-02
-9.787259271916728953e-02
-9.786263545532922214e-02
-9.786117071906430542e-02
-9.784124719864401021e-02
-9.783567797486200646e-02
-9.783531089002830972e-02
-9.780596392021384533e-02
-9.779615664396315577e-02
-9.778059445611134159e-02
-9.777118319098945798e-02
-9.776625902605384777e-02
-9.774766913636986909e-02
-9.774263000933702816e-02
-9.773065218005447252e-02
-9.771922599619695116e-02
-9.770913494326852189e-02
-9.768932739994190539e-02
-9.768654973029905486e-02
-9.767255416879117025e-02
-9.766222382036834904e-02
-9.764730204702823380e-02
-9.764376242800679173e-02
-9.763347419482748535e-02
-9.761961995485651800e-02
-9.759991958255934130e-02
-9.759380190672806155e-02
-9.758387010002175788e-02
-9.756487881510997329e-02
-9.756013326830598187e-02
-9.754811842382432596e-02
-9.753173272465445742e-02
-9.751860461293854199e-02
-9.749930835857975597e-02
-9.748443334750359068e-02
-9.747954947719547625e-02
-9.746226405676786109e-02
-9.745340993648912709e-02
-9.743975879712668542e-02
-9.742226083751401311e-02
-9.741269817592240754e-02
-9.740389972544341579e-02
-9.738916702598174324e-02
-9.738010133980617988e-02
-9.736967921578548735e-02
-9.735433837105400556e-02
-9.735095314307470882e-02
-9.734407624158264438e-02
-9.733264696454360654e-02
-9.732240128784433453e-02
-9.730918857833179003e-02
-9.730400445303694079e-02
-9.729558673591251483e-02
-9.728101100148991986e-02
-9.726568128433699112e-02
-9.725071458754058762e-02
-9.723079232161513374e-02
-9.722652519323971010e-02
-9.721652531390148622e-02
-9.719774573660400208e-02
-9.718811968830415315e-02
-9.718680799855936026e-02
-9.715994371551653352e-02
-9.715120164610496767e-02
-9.713705917627288300e-02
-9.713017044040767045e-02
-9.711112802385488130e-02
-9.710467027284802599e-02
-9.708924708048705110e-02
-9.708512673258934411e-02
-9.707419129251013135e-02
-9.707026490588502310e-02
-9.703726575375296037e-02
-9.703349006484457417e-02
-9.701905031981486460e-02
-9.701191564720032523e-02
-9.699711745970346355e-02
-9.698670507027368215e-02
-9.698019748221847758e-02
-9.696591846445148932e-02
-9.694680323326701488e-02
-9.692940561002952315e-02
-9.691964027471178245e-02
-9.691670379146338776e-02
-9.690022151532642902e-02
-9.689730068470189805e-02
-9.688104914014666891e-02
-9.687440764583613029e-02
-9.686570147984935319e-02
-9.684806463946088462e-02
-9.684048877723541726e-02
-9.683137678818462546e-02
-9.682384299932914051e-02
-9.681644177907189341e-02
-9.680563831066582581e-02
-9.679171317132537200e-02
-9.678723670800187806e-02
-9.676892992483601685e-02
-9.675697887089601545e-02
-9.674906905847838190e-02
-9.674353142523081650e-02
-9.673223591140500677e-02
-9.670582594746829352e-02
-9.670148940173645125e-02
-9.669562810516912910e-02
-9.667028720387793594e-02
-9.666386876500424052e-02
-9.665821118479239749e-02
-9.664976322311108481e-02
-9.663983211723861655e-02
-9.663389968428032217e-02
-9.661020495856395551e-02
-9.659750234706290795e-02
-9.659047572573040141e-02
-9.658439574764063340e-02
-9.656173082611738123e-02
-9.655919582460956163e-02
-9.655496082423878357e-02
-9.655169468285734746e-02
-9.652055512347187949e-02
-9.651158195605538670e-02
-9.650661980018154784e-02
-9.648354880202619777e-02
-9.647754127573870964e-02
-9.646477676681730618e-02
-9.645188520683636857e-02
-9.644361197237247274e-02
-9.643249612595564124e-02
-9.641923370838104135e-02
-9.640625825553311712e-02
-9.639237746043860522e-02
-9.638016349099939872e-02
-9.636061568582152126e-02
-9.635504245618792263e-02
-9.635197776528359181e-02
-9.633291718449646379e-02
-9.632593803073824512e-02
-9.630319428471881271e-02
-9.629853316982711631e-02
-9.627954214676343048e-02
-9.627054429160952775e-02
-9.626020878713434370e-02
-9.624938239050925826e-02
-9.624775359909845673e-02
-9.624103470818826112e-02
-9.622182926184741358e-02
-9.621721531717922216e-02
-9.620119179223612926e-02
-9.618336334771920848e-02
-9.616321789694676214e-02
-9.615572152954535157e-02
-9.614412023782456518e-02
-9.613110316528009069e-02
-9.612155145151379809e-02
-9.611421981265000358e-02
-9.609254218551260829e-02
-9.607622912509089508e-02
-9.606696995468075317e-02
-9.606146350852226568e-02
-9.605348673247873781e-02
-9.604759691880396244e-02
-9.603288677506827131e-02
-9.602349066655088694e-02
-9.599718170129473149e-02
-9.599488348650739300e-02
-9.598768207065158653e-02
-9.598054789299287348e-02
-9.597152735256744838e-02
-9.596584268068195089e-02
-9.594255131049206353e-02
-9.593568347864073198e-02
-9.592211019076571366e-02
-9.591007137024706863e-02
-9.590256209486575090e-02
-9.588636650231793790e-02
-9.588029600761477367e-02
-9.587326749469890497e-02
-9.584998222919099975e-02
-9.584873881901548320e-02
-9.583602014758921261e-02
-9.580951574225241019e-02
-9.579771240064652305e-02
-9.578972630563303836e-02
-9.577932519349949270e-02
-9.576315638749691161e-02
-9.575364305909955798e-02
-9.574358383536354933e-02
-9.573838345122351323e-02
-9.573312564854183360e-02
-9.571946606973424920e-02
-9.571491038276064289e-02
-9.569341793448529754e-02
-9.568633084609501349e-02
-9.567006889247353651e-02
-9.566051312356646519e-02
-9.565773549812958687e-02
-9.564883546351204968e-02
-9.564470221815274398e-02
-9.563330952682239094e-02
-9.561613064078999802e-02
-9.561001482259748330e-02
-9.560153436995214027e-02
-9.557696808196730620e-02
-9.557207807978901348e-02
-9.554960037845292020e-02
-9.554045976326955292e-02
-9.553384590854060998e-02
-9.552828905272098270e-02
-9.552393881237572493e-02
-9.549538307830973682e-02
-9.548085880829076943e-02
-9.547175494650689265e-02
-9.546342399528098821e-02
-9.546253624234316004e-02
-9.545273161829168074e-02
-9.543746336255357066e-02
-9.542863747950441899e-02
-9.540278450899802865e-02
-9.540111369397472063e-02
-9.539498622026412744e-02
-9.537831219252707049e-02
-9.536623009500919124e-02
-9.534730961882312283e-02
-9.534209016527450675e-02
-9.532664714878505419e-02
-9.532145999622121391e-02
-9.531075116598436425e-02
-9.530763854605941998e-02
-9.528128434932536805e-02
-9.526963558548534605e-02
-9.526143166022171815e-02
-9.526035914182323650e-02
-9.523502040956810522e-02
-9.523130398670831553e-02
-9.521853957183870620e-02
-9.520998173547834398e-02
-9.520277787297279359e-02
-9.518246981284173014e-02
-9.517104759490116472e-02
-9.516401762859086344e-02
-9.515969018028971882e-02
-9.514868076173368938e-02
-9.514017544297626028e-02
-9.512463842744939280e-02
-9.511750942558366839e-02
-9.511070512298122615e-02
-9.508976883601352736e-02
-9.508331477208509241e-02
-9.506453356723637560e-02
-9.505413772066623190e-02
-9.505011131089044496e-02
-9.503742425649250314e-02
-9.502212098778575755e-02
-9.500073235312894715e-02
-9.499406293241696719e-02
-9.498012339836786611e-02
-9.497702688170958640e-02
-9.496168595647061506e-02
-9.495623868072150531e-02
-9.494113971203416158e-02
-9.493644456297348211e-02
-9.492886504879891052e-02
-9.491060601692849485e-02
-9.489827163826963785e-02
-9.489312348749148751e-02
-9.488461627973238111e-02
-9.487416125778927456e-02
-9.486306037030048377e-02
-9.485578962045621010e-02
-9.483320255828167622e-02
-9.482636291829010800e-02
-9.481727616273066817e-02
-9.479438447226090636e-02
-9.477989694545163601e-02
-9.477265465551309997e-02
-9.476108093899229812e-02
-9.474666423226635326e-02
-9.472914439775664830e-02
-9.472280461536972118e-02
-9.471573840311089953e-02
-9.470038603774330599e-02
-9.469519656121938578e-02
-9.468246218901074651e-02
-9.466842703947719873e-02
-9.464988254266951118e-02
-9.464383103175602607e-02
-9.463485874093474637e-02
-9.462993202125760672e-02
-9.460414736604599861e-02
-9.460173943732633206e-02
-9.458961457480355439e-02
-9.458009362500685580e-02
-9.457369891706199350e-02
-9.455657641856518580e-02
-9.454117041264073484e-02
-9.453654502775951651e-02
-9.453463103514286869e-02
-9.452093158976787590e-02
-9.450311277904172025e-02
-9.449308656668059525e-02
-9.448636910215235662e-02
-9.447179713810985313e-02
-9.445927207114482305e-02
-9.444519846919610662e-02
-9.442261399448984016e-02
-9.441410903590588544e-02
-9.440391632151842738e-02
-9.439661844268953939e-02
-9.439486389488435658e-02
-9.439032734309096839e-02
-9.436903177227182193e-02
-9.436048588361550804e-02
-9.434837288943143108e-02
-9.432536518487902311e-02
-9.431853986921517885e-02
-9.430938182335243947e-02
-9.430728462110446464e-02
-9.429171198301286583e-02
-9.428038335529115299e-02
-9.425411961425550489e-02
-9.425105348385853787e-02
-9.424088488045917478e-02
-9.421805398108581975e-02
-9.421071102863656788e-02
-9.420700929009925839e-02
-9.419970498051982721e-02
-9.419426603870262316e-02
-9.417825522511769076e-02
-9.417504523003986106e-02
-9.416472229467073851e-02
-9.415246404382052181e-02
-9.413922860971515871e-02
-9.412772151816853339e-02
-9.410784229495819386e-02
-9.410666075360576976e-02
-9.408953383717535979e-02
-9.408153447503000977e-02
-9.407258222510642143e-02
-9.405543937538854427e-02
-9.403992971812238921e-02
-9.403186251600342827e-02
-9.402616074896963383e-02
-9.399733625998424325e-02
-9.398583714119734811e-02
-9.398103857065434608e-02
-9.397058104696745517e-02
-9.396191174975873639e-02
-9.395620463429354974e-02
-9.395113061249427133e-02
-9.394776766362247788e-02
-9.393723069503709389e-02
-9.391583037502718168e-02
-9.390212448924684097e-02
-9.390083119404019074e-02
-9.389006861738052878e-02
-9.387208836617058627e-02
-9.385834910082305194e-02
-9.384218351001769043e-02
-9.383700069549677503e-02
-9.382588280937756431e-02
-9.382171152345136766e-02
-9.382098968711141684e-02
-9.379527338285853499e-02
-9.378159205722552683e-02
-9.378102216342312780e-02
-9.375777422378236969e-02
-9.375537114313445275e-02
-9.374173695101081782e-02
-9.372229087758326971e-02
-9.371969155612644431e-02
-9.369359271439164916e-02
-9.368640310167813956e-02
-9.367465278376646554e-02
-9.366054248232641433e-02
-9.365021245435128927e-02
-9.364675487890450345e-02
-9.363075059180481219e-02
-9.361931930603234475e-02
-9.361368440864023532e-02
-9.360320890607543021e-02
-9.359347289208203025e-02
-9.358613949860258852e-02
-9.357836010658007742e-02
-9.357384859478037886e-02
-9.355877789111322063e-02
-9.354221062688455879e-02
-9.353348089642793406e-02
-9.352056964654348326e-02
-9.351884393305021081e-02
-9.350503364741269419e-02
-9.348952527772388943e-02
-9.347490129020816219e-02
-9.346476067140946364e-02
-9.345020927825842261e-02
-9.344284998458882163e-02
-9.342847150572286541e-02
-9.341852059661187591e-02
-9.341350139606077740e-02
-9.341138133322027248e-02
-9.340731041765948373e-02
-9.339698596116777218e-02
-9.338333103718463035e-02
-9.337311276892062972e-02
-9.336957019023686688e-02
-9.334431536793305617e-02
-9.333558440752118268e-02
-9.331340731235196473e-02
-9.329581028724706626e-02
-9.329373271386190436e-02
-9.328260292609685811e-02
-9.326245813667916051e-02
-9.325954548336240491e-02
-9.324059436387688304e-02
-9.323109818752123301e-02
-9.321816835153839964e-02
-9.321128522230309743e-02
-9.320327128676658690e-02
-9.319222312862951441e-02
-9.318171261420324369e-02
-9.317551353635275535e-02
-9.316488723967258911e-02
-9.314718730778620559e-02
-9.314348702475525044e-02
-9.312957933404805710e-02
-9.311782984169403310e-02
-9.310608491257266195e-02
-9.309606648631715831e-02
-9.308389059744279215e-02
-9.306580193163824233e-02
-9.305354268066345913e-02
-9.305010391045132057e-02
-9.303528266369329169e-02
-9.302952093209865270e-02
-9.301540128052124268e-02
-9.301020477344287829e-02
-9.300067896854394278e-02
-9.299288849784581590e-02
-9.297944880673317258e-02
-9.296423518428478805e-02
-9.295540200397126029e-02
-9.293402536695480332e-02
-9.292784141887736049e-02
-9.292594116547223115e-02
-9.290971762416191937e-02
-9.290164279719156926e-02
-9.288605755547035825e-02
-9.287216468927056434e-02
-9.285885669008484000e-02
-9.284151799437084795e-02
-9.283813100077384362e-02
-9.283032158304435622e-02
-9.281155300252724727e-02
-9.280254609670443577e-02
-9.279625645769337683e-02
-9.279250427314822414e-02
-9.277994443434328664e-02
-9.276070471569930476e-02
-9.275051586831850603e-02
-9.274498542583808902e-02
-9.273550587816978275e-02
-9.272718696995935206e-02
-9.270684808413068301e-02
-9.269610537310049581e-02
-9.269105982777753328e-02
-9.268277422347803718e-02
-9.267582780912964058e-02
-9.266757604583816810e-02
-9.266396554437844602e-02
-9.265896505516404980e-02
-9.261838481340120555e-02
-9.260997894254607843e-02
-9.260111911352092440e-02
-9.259230510768551303e-02
-9.258305507608236007e-02
-9.256815140572580147e-02
-9.255921044697953959e-02
-9.255044875223869538e-02
-9.254068909492677020e-02
-9.253007620819295176e-02
-9.252468239323943799e-02
-9.252233690870348415e-02
-9.250870390080068173e-02
-9.249420351959328213e-02
-9.247671811908717010e-02
-9.247259425062187566e-02
-9.246556564639893394e-02
-9.245432554289301219e-02
-9.244277102892758946e-02
-9.242549690253082373e-02
-9.241540979829349078e-02
-9.241125015908713269e-02
-9.238848327048806985e-02
-9.237591808942266502e-02
-9.236670852253620057e-02
-9.235300822693451317e-02
-9.233748725616433561e-02
-9.232808800514169523e-02
-9.232132446869081854e-02
-9.231359852222778550e-02
-9.231121685244728092e-02
-9.228475724020737680e-02
-9.228173516391988129e-02
-9.227440747268483845e-02
-9.224065361803221452e-02
-9.222490905982985709e-02
-9.220640584060185718e-02
-9.220580082982826609e-02
-9.219930794681294173e-02
-9.219078675989675342e-02
-9.217853629472999577e-02
-9.217110213538268204e-02
-9.216167207658534921e-02
-9.214433024705606656e-02
-9.213380860424749685e-02
-9.212326647572879890e-02
-9.210816613410480191e-02
-9.209946147554196050e-02
-9.208955659986575726e-02
-9.208119075829307443e-02
-9.207270462142805312e-02
-9.206334689371828417e-02
-9.206004140262458169e-02
-9.203734148550132832e-02
-9.202228226107114772e-02
-9.201260049316581369e-02
-9.200340591025499282e-02
-9.198924975258376824e-02
-9.197958922360277567e-02
-9.197273628063465378e-02
-9.195994814520858096e-02
-9.195249548518133476e-02
-9.193926881826383624e-02
-9.193303905405528220e-02
-9.191094337842703466e-02
-9.190249091878296972e-02
-9.189679408531223337e-02
-9.188370204471535407e-02
-9.187955072412709590e-02
-9.186928758975765330e-02
-9.185318651850180038e-02
-9.183609813426180102e-02
-9.183397790813468964e-02
-9.182813161407121783e-02
-9.182430044420575310e-02
-9.181575008773462665e-02
-9.181039775182309182e-02
-9.179913282929275109e-02
-9.178495367186567666e-02
-9.176876124305008431e-02
-9.175782710824212374e-02
-9.175564340016620357e-02
-9.173980941643422593e-02
-9.173111351818555304e-02
-9.171828244059787583e-02
-9.170882335832658550e-02
-9.169602605200469214e-02
-9.168456154111376266e-02
-9.165829641478320799e-02
-9.165285788652760557e-02
-9.164843902924157959e-02
-9.164106579805933461e-02
-9.162574164865719406e-02
-9.162263138505233329e-02
-9.161202358257800049e-02
-9.158726934395378105e-02
-9.157883623452514610e-02
-9.157422076052795790e-02
-9.155936737921432922e-02
-9.155054452240862783e-02
-9.153655428272036709e-02
-9.153155976430379925e-02
-9.151742500991694174e-02
-9.150860178515854426e-02
-9.150011776178124112e-02
-9.149225660122750625e-02
-9.147673980691795048e-02
-9.146437270250315499e-02
-9.143868228744184146e-02
-9.143055700620580928e-02
-9.142699229231682212e-02
-9.142063960101137754e-02
-9.140597202792463682e-02
-9.140257534808346462e-02
-9.138680179067837361e-02
-9.136629138252386206e-02
-9.136118091456701951e-02
-9.135446954870013458e-02
-9.134006571214819958e-02
-9.133218147490348993e-02
-9.132169200553780231e-02
-9.130883249250412725e-02
-9.129487303982883328e-02
-9.128507073766561897e-02
-9.128401980321720899e-02
-9.126705575471333320e-02
-9.126351879197594497e-02
-9.125018822200414714e-02
-9.123956646047778896e-02
-9.122776044671629392e-02
-9.122214981493034780e-02
-9.121116529117900829e-02
-9.120079682045803549e-02
-9.118872196523045148e-02
-9.118371193039420675e-02
-9.116797853028604792e-02
-9.114816895682303910e-02
-9.114467091808373111e-02
-9.112902022323812745e-02
-9.112542357540701077e-02
-9.110965123461250981e-02
-9.109970240728446078e-02
-9.108731124136035251e-02
-9.107575829068695339e-02
-9.106909444137167853e-02
-9.106452156161645717e-02
-9.105009081680137673e-02
-9.103473404831879945e-02
-9.102109407259498242e-02
-9.100752085143334891e-02
-9.099161093921509513e-02
-9.099031432362564287e-02
-9.097984195858974110e-02
-9.097402951972616281e-02
-9.095781576120401390e-02
-9.094600310989042757e-02
-9.094418674500420741e-02
-9.091849567528928477e-02
-9.090359304944090058e-02
-9.089522433564328763e-02
-9.088361952424098278e-02
-9.087872968292945441e-02
-9.085679861421022685e-02
-9.084658005643261869e-02
-9.083983409782497853e-02
-9.082828081935015452e-02
-9.082589550674785572e-02
-9.081063583455878385e-02
-9.079537904219542321e-02
-9.079094062711692836e-02
-9.078155286012970504e-02
-9.077644923953295808e-02
-9.076089649771462708e-02
-9.074402346135990172e-02
-9.073203893982037527e-02
-9.072379078304909639e-02
-9.071456686902640287e-02
-9.070436935407844015e-02
-9.068937035452181994e-02
-9.067399240443993480e-02
-9.066721642389224955e-02
-9.065020056682338012e-02
-9.064279525572002671e-02
-9.062455717252920762e-02
-9.061616899920049706e-02
-9.059888226792930932e-02
-9.059831202837090314e-02
-9.057583505399122159e-02
-9.056721455139379873e-02
-9.056467385235594802e-02
-9.055761964539540965e-02
-9.054777685007237009e-02
-9.054059760393365353e-02
-9.053417395968760273e-02
-9.050811875388978245e-02
-9.049638927076417150e-02
-9.048711841367920727e-02
-9.047515814225717823e-02
-9.046804779944495056e-02
-9.046337498795956056e-02
-9.045129306685414927e-02
-9.043172836150928373e-02
-9.042014444611565227e-02
-9.041128711367116266e-02
-9.039713735963936236e-02
-9.039389101901373902e-02
-9.037606338068332468e-02
-9.035673662892432234e-02
-9.035246036992566898e-02
-9.034493241020530307e-02
-9.032941651164469454e-02
-9.032438025911831980e-02
-9.031508313036842872e-02
-9.030213432157296882e-02
-9.029587760418664177e-02
-9.028630774826532090e-02
-9.026831084258177262e-02
-9.025931062207509514e-02
-9.025104581119444691e-02
-9.024025062343646320e-02
-9.022891279759631677e-02
-9.022357432667169053e-02
-9.021203433731447840e-02
-9.020726269376061479e-02
-9.018297498790209255e-02
-9.017186538605898027e-02
-9.016878252042567765e-02
-9.016130912218583981e-02
-9.012563749396088064e-02
-9.011816712671885665e-02
-9.010331830922654883e-02
-9.009747521951441684e-02
-9.009294106095136478e-02
-9.008515021213797658e-02
-9.008014014075171882e-02
-9.006992221363455120e-02
-9.005978880128046038e-02
-9.004395670095574622e-02
-9.002619069342501779e-02
-9.001818000180636381e-02
-9.000483011371387954e-02
-8.999847344055655896e-02
-8.998532868902822668e-02
-8.998042114483809084e-02
-8.996055006507699958e-02
-8.995217032673921698e-02
-8.994754848045360962e-02
-8.993928838330578213e-02
-8.992807568115765426e-02
-8.991886281514444024e-02
-8.990902980638623698e-02
-8.989892837563201455e-02
-8.989729357994463710e-02
-8.987791327255759133e-02
-8.987008811387930951e-02
-8.985364883409641124e-02
-8.985199329789983480e-02
-8.983274474699731726e-02
-8.980870409544994271e-02
-8.980557261743013497e-02
-8.979862270897678855e-02
-8.979232437699216640e-02
-8.978756397409576318e-02
-8.977613175409404622e-02
-8.975465563729553842e-02
-8.974633605689760762e-02
-8.973462365317702583e-02
-8.972263484253881205e-02
-8.972013376670753826e-02
-8.971061692633158779e-02
-8.969193779923226306e-02
-8.968325561759266096e-02
-8.966304840494385142e-02
-8.964809392413325417e-02
-8.964498036703619221e-02
-8.963279335386481472e-02
-8.962299839791254552e-02
-8.961786547257297175e-02
-8.960948414823743935e-02
-8.960092913795522640e-02
-8.958894993208246782e-02
-8.956643508199368942e-02
-8.956041650500953799e-02
-8.955132520755479386e-02
-8.954003889911446579e-02
-8.953227588598189346e-02
-8.951822786507490637e-02
-8.951146811942381487e-02
-8.949995726082515812e-02
-8.948321767090877676e-02
-8.947383490086968649e-02
-8.945668120004116042e-02
-8.944990601385574558e-02
-8.943411398345471608e-02
-8.941744731953973901e-02
-8.940640519502437988e-02
-8.939770045088121786e-02
-8.939399627329075448e-02
-8.937551741734364730e-02
-8.936577615426330445e-02
-8.935713869471922921e-02
-8.934020306689516300e-02
-8.933383232063729640e-02
-8.931823048711973190e-02
-8.930735677439022302e-02
-8.930325060034272067e-02
-8.929771813096448740e-02
-8.928843660906421453e-02
-8.927684798056001458e-02
-8.926439056412557860e-02
-8.926133864563398634e-02
-8.924061106030881096e-02
-8.923012768813273765e-02
-8.921464973973619594e-02
-8.921016317856478306e-02
-8.919997949313251961e-02
-8.918185473694054122e-02
-8.917309978940740622e-02
-8.916660864219494442e-02
-8.915931457634027058e-02
-8.914897907391106102e-02
-8.913797962833999722e-02
-8.913311379837104975e-02
-8.912793691562029275e-02
-8.910741996356261185e-02
-8.910068896245970649e-02
-8.907239491709614820e-02
-8.906419030886991717e-02
-8.906006023458473697e-02
-8.905775089053044602e-02
-8.905032463898074346e-02
-8.904062303854345939e-02
-8.902072869342128603e-02
-8.900568251004528642e-02
-8.900046261958288740e-02
-8.898445003823257649e-02
-8.896720769753432845e-02
-8.895326508606710147e-02
-8.895072900781383907e-02
-8.893496319402727224e-02
-8.893363728764833165e-02
-8.891463005149929932e-02
-8.890482960774029331e-02
-8.889606815080977609e-02
-8.888306878528470789e-02
-8.887061710542382142e-02
-8.886444205393334572e-02
-8.884178439885298539e-02
-8.883564734453724965e-02
-8.883256441961243088e-02
-8.881879032874478996e-02
-8.880669179620945264e-02
-8.879210246395782824e-02
-8.877831630794472129e-02
-8.876653551769791983e-02
-8.875991814893596787e-02
-8.874316822613456668e-02
-8.873091217143017073e-02
-8.872790480677336666e-02
-8.871465898732239230e-02
-8.870489811141535341e-02
-8.868445038233865874e-02
-8.868152030112641526e-02
-8.867073066223760125e-02
-8.866499427905166764e-02
-8.865900310433982856e-02
-8.864152474355976863e-02
-8.863857930812185648e-02
-8.863475112711227677e-02
-8.860979077040945229e-02
-8.859676072900246613e-02
-8.859464381329312799e-02
-8.858040483679269217e-02
-8.856781383553138931e-02
-8.855554183032368631e-02
-8.854192524725565394e-02
-8.853868719113575092e-02
-8.852074040123189547e-02
-8.850558032667096842e-02
-8.849685641782067957e-02
-8.848511436747383274e-02
-8.847036752363598988e-02
-8.846039861983062691e-02
-8.845191272598745824e-02
-8.843839326727975791e-02
-8.843357315109878769e-02
-8.842340614329199933e-02
-8.841481411361945542e-02
-8.839608675700719176e-02
-8.839042692267623513e-02
-8.837176778052785453e-02
-8.836779609721714945e-02
-8.834789220225328088e-02
-8.834303610192148493e-02
-8.833937932899116330e-02
-8.832399374294816474e-02
-8.832289958236499983e-02
-8.830330302694894273e-02
-8.829960542449938332e-02
-8.828861751231414923e-02
-8.827396668377357480e-02
-8.827039133028830031e-02
-8.824970089250575023e-02
-8.824119929813295515e-02
-8.822546270959688575e-02
-8.821947954348421939e-02
-8.821392740717645675e-02
-8.819532250191314260e-02
-8.819051375110867341e-02
-8.818176342407202384e-02
-8.816951279875073766e-02
-8.814860964708262636e-02
-8.814003870855557921e-02
-8.813154287038044155e-02
-8.811761608695309334e-02
-8.810217312974522041e-02
-8.808849147972050431e-02
-8.807276726172791337e-02
-8.805065026692851515e-02
-8.804116824813174036e-02
-8.803792636956880857e-02
-8.801967702895294177e-02
-8.801445508561001052e-02
-8.800721716966430908e-02
-8.799839242918311433e-02
-8.798832557159136369e-02
-8.797064250954758635e-02
-8.796508735943139867e-02
-8.795288416720922764e-02
-8.794265797873562773e-02
-8.793595449691798960e-02
-8.792509559787459184e-02
-8.791374435723209313e-02
-8.789951903715545467e-02
-8.789232102308139338e-02
-8.789015010386150295e-02
-8.786206704449167626e-02
-8.785726672075450105e-02
-8.785345309757455756e-02
-8.784530197127488060e-02
-8.782065522952040015e-02
-8.780617240952390268e-02
-8.780099394374571431e-02
-8.779192928336024271e-02
-8.777805665103477484e-02
-8.777228642400822234e-02
-8.776802945684861190e-02
-8.775990339953665398e-02
-8.773984168994755639e-02
-8.772868810857539779e-02
-8.772652391024954310e-02
-8.770570451790879463e-02
-8.769467128556057700e-02
-8.767891348910755722e-02
-8.766381555257149460e-02
-8.765547331665934916e-02
-8.763850348899804299e-02
-8.763271205092110216e-02
-8.762798038352676011e-02
-8.761365626369382875e-02
-8.760875174258569986e-02
-8.760312339937170734e-02
-8.758273628909399311e-02
-8.756537895451887987e-02
-8.755692546671950405e-02
-8.753918827411530379e-02
-8.753608916903504733e-02
-8.752034958685739330e-02
-8.751555418999129587e-02
-8.750374609227942746e-02
-8.749638803959355893e-02
-8.747967420587754450e-02
-8.746476597612512505e-02
-8.746070209550288466e-02
-8.744688213127921328e-02
-8.744054574415166536e-02
-8.743634903483249454e-02
-8.741833251742708866e-02
-8.741162167894939161e-02
-8.739609953785162921e-02
-8.739124231106457086e-02
-8.738026912626245535e-02
-8.736190534442214717e-02
-8.735146729525228304e-02
-8.734688596272055516e-02
-8.733615166025895937e-02
-8.732450599253108181e-02
-8.731882863130246974e-02
-8.731772521189279379e-02
-8.729944196656219679e-02
-8.728522371976199512e-02
-8.727097677747902571e-02
-8.726640713269476213e-02
-8.724416301124796047e-02
-8.723913010042602667e-02
-8.722861787789104593e-02
-8.720381650630443238e-02
-8.719530451846069230e-02
-8.718733582020668504e-02
-8.718365799789604131e-02
-8.716882127552050274e-02
-8.715433195665972521e-02
-8.713571426143493226e-02
-8.713337967879045132e-02
-8.711812122719791995e-02
-8.710061348770742340e-02
-8.708371452997024087e-02
-8.707220261921405635e-02
-8.707163220335248366e-02
-8.705607316569238807e-02
-8.704792071682104782e-02
-8.703640293775874448e-02
-8.702109091109330730e-02
-8.701692607689817671e-02
-8.700652747223464045e-02
-8.700339137147047874e-02
-8.698556448358257809e-02
-8.696659774326417902e-02
-8.695947950614063560e-02
-8.695060822227601571e-02
-8.694289566747209763e-02
-8.693248805022987802e-02
-8.692761745080304636e-02
-8.691446531430188638e-02
-8.690175129953961464e-02
-8.688583856229267766e-02
-8.687472532003223669e-02
-8.686714870073700134e-02
-8.684781005195646442e-02
-8.683745941954246206e-02
-8.682028960340051893e-02
-8.681821364692818288e-02
-8.680020272318697550e-02
-8.678599011507381888e-02
-8.677411372904550446e-02
-8.675506978478020326e-02
-8.673565668833085884e-02
-8.672432464631882332e-02
-8.670970916380654758e-02
-8.670305193051019987e-02
-8.669570706853829689e-02
-8.668956905953559278e-02
-8.668456272388491701e-02
-8.666020379915759242e-02
-8.664861110479496475e-02
-8.664357532962480013e-02
-8.663880930830608618e-02
-8.661293418733917449e-02
-8.660282748270944908e-02
-8.659574882041359833e-02
-8.658992129553622075e-02
-8.657882255152210549e-02
-8.656760738799385013e-02
-8.655603266701022980e-02
-8.654298851232070100e-02
-8.653113185818531172e-02
-8.652809379068016060e-02
-8.650671318745412064e-02
-8.649927397156875752e-02
-8.647541655541954309e-02
-8.646377930046184046e-02
-8.644600700729285214e-02
-8.644209243672146270e-02
-8.643534915717074329e-02
-8.642348428320600906e-02
-8.641722116020603139e-02
-8.640528710242073585e-02
-8.639905250007159920e-02
-8.638856309373119102e-02
-8.638457838391414012e-02
-8.636244260829548103e-02
-8.635822732531478474e-02
-8.635302492887883541e-02
-8.633596642359150919e-02
-8.631459242132830112e-02
-8.630300628525686135e-02
-8.628847789742633001e-02
-8.627641867395258179e-02
-8.626470992156229367e-02
-8.626037987896034709e-02
-8.624372471473085167e-02
-8.623193621187943969e-02
-8.621920579198566470e-02
-8.620971353567133399e-02
-8.619930652405413674e-02
-8.619576205179799167e-02
-8.617499233776554357e-02
-8.617122991745401750e-02
-8.616116629712386454e-02
-8.616010122252071302e-02
-8.614685928571666484e-02
-8.614052278589731659e-02
-8.611591721553857326e-02
-8.610587112952999833e-02
-8.609653083438145726e-02
-8.608893931895753027e-02
-8.607391581813775283e-02
-8.605818832170231136e-02
-8.604798384541878509e-02
-8.602839125491795746e-02
-8.602059367970985027e-02
-8.600754211381905767e-02
-8.599809504597802357e-02
-8.599163627615927230e-02
-8.596772316844331074e-02
-8.596070175010589454e-02
-8.594810213117681785e-02
-8.594280336526785580e-02
-8.592722618471454465e-02
-8.592244790457012615e-02
-8.591704428707880314e-02
-8.590761883850478453e-02
-8.590194754871444127e-02
-8.588125848823796593e-02
-8.587376219085401940e-02
-8.585364116814886426e-02
-8.584054643192420841e-02
-8.583334630644670615e-02
-8.582501584192528399e-02
-8.581542464940533632e-02
-8.580769215175806930e-02
-8.580311726193465272e-02
-8.578936292200872726e-02
-8.576638429393879104e-02
-8.575700672623726151e-02
-8.574968207707606149e-02
-8.574542690665196143e-02
-8.573856872640975291e-02
-8.572179644382077468e-02
-8.569483796943455634e-02
-8.568899862711082394e-02
-8.568421317052876685e-02
-8.566781699468981048e-02
-8.566236114607281293e-02
-8.564071162468381293e-02
-8.562721877464404829e-02
-8.562073035469616733e-02
-8.561755272133750316e-02
-8.560367763528614615e-02
-8.559578240627452317e-02
-8.558418286138505526e-02
-8.557076871000374174e-02
-8.554949924699511987e-02
-8.554477228922510723e-02
-8.553335487122062930e-02
-8.551955892198098708e-02
-8.551208916951372196e-02
-8.549964515179137026e-02
-8.548944371807409848e-02
-8.547708899787859194e-02
-8.546647974601978559e-02
-8.545850435311386217e-02
-8.544141074956876358e-02
-8.543695859938468806e-02
-8.542810639355652436e-02
-8.542103136144349462e-02
-8.540961049216203027e-02
-8.539178580849107747e-02
-8.538047676887788873e-02
-8.536327714048905224e-02
-8.535546713383004858e-02
-8.534129135898357865e-02
-8.532985675810331183e-02
-8.531959997235968873e-02
-8.531200567201105422e-02
-8.530635925642185424e-02
-8.529370154578999608e-02
-8.527669192266382203e-02
-8.526263640754422335e-02
-8.526153173147577036e-02
-8.524029001345137524e-02
-8.522704829244359681e-02
-8.520701792144383391e-02
-8.520299450460094848e-02
-8.518450993924980841e-02
-8.517989950460294613e-02
-8.515806707861670044e-02
-8.514675185217646103e-02
-8.514071758297905856e-02
-8.513779650737623994e-02
-8.511921746176670522e-02
-8.510278913283864100e-02
-8.509310363682601186e-02
-8.508878014487802899e-02
-8.507328900067831490e-02
-8.506527738065333688e-02
-8.505657315789202921e-02
-8.504223784804176844e-02
-8.501816134987452700e-02
-8.500626351122128610e-02
-8.500328438126328323e-02
-8.498996652601756296e-02
-8.498410048263921324e-02
-8.497959243707647881e-02
-8.496639917013354415e-02
-8.495010699567426271e-02
-8.494239268644468432e-02
-8.492977767233592101e-02
-8.491568543783814538e-02
-8.490965809346529003e-02
-8.489889289741989198e-02
-8.489383008525794305e-02
-8.487646677507257320e-02
-8.486101429950437813e-02
-8.485637067632639807e-02
-8.483855127156378351e-02
-8.483107807642922826e-02
-8.482088952383906588e-02
-8.480378803611457461e-02
-8.478751960189193082e-02
-8.477948747044322664e-02
-8.476581053221551865e-02
-8.475658721041853805e-02
-8.474696024451125465e-02
-8.472988690352034613e-02
-8.472237462214612935e-02
-8.470895834114497425e-02
-8.470218653139743870e-02
-8.470046551218776698e-02
-8.468752413460270412e-02
-8.468041894691860638e-02
-8.464962109752871555e-02
-8.463324966496343915e-02
-8.462481447871275653e-02
-8.461121700125584510e-02
-8.459965884162362615e-02
-8.459903708058680305e-02
-8.459330102840875720e-02
-8.458413465446257273e-02
-8.456327850834924331e-02
-8.456034188398714457e-02
-8.454903657556392393e-02
-8.453730101792589213e-02
-8.452191496956049099e-02
-8.450263856472808865e-02
-8.449727221417871470e-02
-8.448697365654841973e-02
-8.447637799543361581e-02
-8.445593826545014227e-02
-8.444577987239690331e-02
-8.443884758067313201e-02
-8.442404550949086928e-02
-8.441037002016213431e-02
-8.440443577108011630e-02
-8.439033925106026457e-02
-8.438511557043007483e-02
-8.437548727300964169e-02
-8.435428583308596240e-02
-8.434413210957972251e-02
-8.433841095489957862e-02
-8.431962664745312752e-02
-8.430100242222726692e-02
-8.428874061812388629e-02
-8.428185358351880652e-02
-8.425754416677530556e-02
-8.423961824968814738e-02
-8.421863928251843712e-02
-8.421468087964115168e-02
-8.420893257985814784e-02
-8.420347540991343638e-02
-8.419631071780259157e-02
-8.418701997824681871e-02
-8.418358479326795707e-02
-8.417415363724581323e-02
-8.414972221088590221e-02
-8.413295386201255499e-02
-8.412864859329158285e-02
-8.411559942706597903e-02
-8.409973045411064940e-02
-8.408439941695927677e-02
-8.407657161903819842e-02
-8.406895672606673475e-02
-8.405562007100769728e-02
-8.404133040297004364e-02
-8.403935778637308673e-02
-8.402176327150998048e-02
-8.401069480849437943e-02
-8.399713391341998014e-02
-8.398444724009301865e-02
-8.397989990694140761e-02
-8.396542883359181531e-02
-8.395884139980339111e-02
-8.395281467820342458e-02
-8.393998164876881329e-02
-8.393384479755008898e-02
-8.391863997086593252e-02
-8.390284815007589825e-02
-8.389673277683687425e-02
-8.389453088490175792e-02
-8.388446901129376077e-02
-8.386484691330906016e-02
-8.385232207045001385e-02
-8.384304853830654158e-02
-8.383748864007806167e-02
-8.382850821959203502e-02
-8.381300449549758391e-02
-8.378667280419319074e-02
-8.378387773948434147e-02
-8.377977290069088534e-02
-8.376711373596387733e-02
-8.375995191491275582e-02
-8.374586577180606617e-02
-8.372277251517712404e-02
-8.370513296642576040e-02
-8.369895939665267237e-02
-8.369158781504060229e-02
-8.367849745232688874e-02
-8.366022629868716254e-02
-8.365778041810437160e-02
-8.364839485851252587e-02
-8.362471775878344005e-02
-8.361597134413228938e-02
-8.361116048463163031e-02
-8.359933768794619580e-02
-8.358302433333203441e-02
-8.356862389480423925e-02
-8.356627052898099595e-02
-8.355027633545314414e-02
-8.353451341049611401e-02
-8.352709416563328104e-02
-8.351163293709407132e-02
-8.350332727556311618e-02
-8.349342650671370825e-02
-8.347546712201170394e-02
-8.346115514854793305e-02
-8.345779468765504583e-02
-8.344046602226293241e-02
-8.343317269688585447e-02
-8.341576662507318995e-02
-8.340070992347844991e-02
-8.339277638146563865e-02
-8.337778361898839918e-02
-8.337053172764818942e-02
-8.334877942512142202e-02
-8.334263611368031288e-02
-8.333018117687732151e-02
-8.332872543671662746e-02
-8.331598084361724332e-02
-8.330810834164023571e-02
-8.329323127462986975e-02
-8.328549831299433825e-02
-8.326940148637942962e-02
-8.324695294356157516e-02
-8.324035743216351424e-02
-8.322201333203221862e-02
-8.320916979312087403e-02
-8.320290445581210448e-02
-8.318976883209897033e-02
-8.318608974293273395e-02
-8.317638627814541441e-02
-8.316372393146367892e-02
-8.315256959663488989e-02
-8.313874508109694861e-02
-8.313140787615605487e-02
-8.312234382979033498e-02
-8.311888775937384399e-02
-8.310611691407457369e-02
-8.309360545516636387e-02
-8.307750733527982656e-02
-8.307480558383104063e-02
-8.305391705541081970e-02
-8.304987609350783506e-02
-8.303118502664677547e-02
-8.300520693049531773e-02
-8.300196891027369905e-02
-8.298681199519142293e-02
-8.297940119602126297e-02
-8.297049975740053429e-02
-8.295719587935374006e-02
-8.294173502824106481e-02
-8.293412919429490882e-02
-8.292386582375640969e-02
-8.291074464593431448e-02
-8.290178361890560010e-02
-8.289883300672626354e-02
-8.289267396545366151e-02
-8.287812728420065889e-02
-8.286548078496427938e-02
-8.285257278644911350e-02
-8.284367112693843960e-02
-8.283215432101087572e-02
-8.281954362382001888e-02
-8.281285938643412337e-02
-8.279085480916090201e-02
-8.277932280046351732e-02
-8.276894288001518385e-02
-8.275200483445527277e-02
-8.273372971374431950e-02
-8.271586913068407210e-02
-8.271021682517315510e-02
-8.269912082174529777e-02
-8.269004236638410887e-02
-8.267932518928070018e-02
-8.267258667660443150e-02
-8.266433905285694439e-02
-8.265321144448539714e-02
-8.264192467820594135e-02
-8.263319372129693252e-02
-8.261553591016837506e-02
-8.260356819285372132e-02
-8.259767460324654587e-02
-8.259255818327065901e-02
-8.257745021397649987e-02
-8.257204375542673280e-02
-8.255254683206986188e-02
-8.253896066962709832e-02
-8.252191705417466494e-02
-8.251161464548245617e-02
-8.250142343692734581e-02
-8.248533236199448448e-02
-8.247279862556042285e-02
-8.246554374430956069e-02
-8.244280375173962394e-02
-8.243835730619164526e-02
-8.243342458308022813e-02
-8.241305036566734521e-02
-8.239131226708401590e-02
-8.238719548288300776e-02
-8.238321841267287615e-02
-8.235989996670681212e-02
-8.235093811047905499e-02
-8.234635762711695062e-02
-8.233726639400185121e-02
-8.231652905938433018e-02
-8.230938690816250181e-02
-8.229689925199507039e-02
-8.228818598899395598e-02
-8.227538910681239659e-02
-8.226333236888824785e-02
-8.225916566396190843e-02
-8.225562447150810974e-02
-8.223061578906146196e-02
-8.222176384588303355e-02
-8.221230448537947266e-02
-8.219944170460588562e-02
-8.216408187982310318e-02
-8.215894439531495896e-02
-8.215397411801558802e-02
-8.214242690431591831e-02
-8.213167185315908836e-02
-8.211997318337779794e-02
-8.211420189446150264e-02
-8.210234809677746659e-02
-8.209077953854510001e-02
-8.207928528939059665e-02
-8.207472423391898309e-02
-8.205930063227853677e-02
-8.204979723254998691e-02
-8.203947038415293491e-02
-8.202282123210918874e-02
-8.201711258435989693e-02
-8.199934143638257233e-02
-8.199605193609085796e-02
-8.198022785659703215e-02
-8.196682259391804837e-02
-8.195063291555459983e-02
-8.193007500832283352e-02
-8.192036958452966755e-02
-8.191396472356293756e-02
-8.190833967415658834e-02
-8.189562147719225971e-02
-8.188738000675557793e-02
-8.187031076782566585e-02
-8.186058007302068895e-02
-8.183851577422213142e-02
-8.182720246502786510e-02
-8.182521218030827659e-02
-8.180772499590618918e-02
-8.179650567209345580e-02
-8.178677534439157681e-02
-8.177321576441226592e-02
-8.176233647946790084e-02
-8.174836447756483881e-02
-8.174500784042246226e-02
-8.172493868042454701e-02
-8.171778970900039907e-02
-8.169828477791896137e-02
-8.168874707930451340e-02
-8.167118808627321647e-02
-8.164995309003353352e-02
-8.164161009176412742e-02
-8.162488008037474541e-02
-8.162340493368927530e-02
-8.160841709997682103e-02
-8.159944309301314647e-02
-8.158770905844409116e-02
-8.157814020714002079e-02
-8.157226001118855763e-02
-8.154727563018410175e-02
-8.153442302445690348e-02
-8.152759947967230802e-02
-8.151909445479060823e-02
-8.151581103474733747e-02
-8.150739913876034470e-02
-8.149125800899675864e-02
-8.148351781485996259e-02
-8.146760370154146336e-02
-8.146024754340513985e-02
-8.143381971490437632e-02
-8.141691329786066023e-02
-8.140951567628343377e-02
-8.138629964751067924e-02
-8.138144298506072571e-02
-8.137739247721892388e-02
-8.135532472939610571e-02
-8.134811783942005881e-02
-8.134253042304570580e-02
-8.132333384672016385e-02
-8.131254489046488287e-02
-8.130875345545116040e-02
-8.129108620974151433e-02
-8.128398347211590602e-02
-8.127911916817220916e-02
-8.126350092697601224e-02
-8.125211119657319014e-02
-8.122943239990135234e-02
-8.122215808837010553e-02
-8.121590119240129635e-02
-8.120841999174877035e-02
-8.119657445882547120e-02
-8.118274782908127540e-02
-8.116921200380666779e-02
-8.116081193999657994e-02
-8.114984006545725159e-02
-8.113309801381934916e-02
-8.111262303630278891e-02
-8.110142090722766151e-02
-8.109802427944090564e-02
-8.107581373453365270e-02
-8.105998668970310073e-02
-8.105512885885204910e-02
-8.105071085141193898e-02
-8.103656155303071151e-02
-8.103346051325538424e-02
-8.101480492758292296e-02
-8.100184819521111246e-02
-8.098807781873684775e-02
-8.098489617008944319e-02
-8.095968175259862787e-02
-8.094900663093676507e-02
-8.093887538119337588e-02
-8.093030415715232739e-02
-8.091768777378208211e-02
-8.090965764008800631e-02
-8.089440633257055646e-02
-8.088965695358271701e-02
-8.085973568086285423e-02
-8.084303326333036610e-02
-8.083671022217464586e-02
-8.083090996054922983e-02
-8.080357028108986484e-02
-8.080244330742114567e-02
-8.078613646550111826e-02
-8.078366867155270525e-02
-8.075898728354941047e-02
-8.075589976631261657e-02
-8.074619879860120419e-02
-8.073294280249360133e-02
-8.071676081748904719e-02
-8.071144308004674084e-02
-8.069750464132080525e-02
-8.067542489714688014e-02
-8.066410768705370438e-02
-8.064721674288757858e-02
-8.063403554360679126e-02
-8.062696721297643587e-02
-8.061723699090495021e-02
-8.060226684699897670e-02
-8.059118889912411654e-02
-8.056524533677641986e-02
-8.056173232003621676e-02
-8.055566173190784052e-02
-8.053556042123935499e-02
-8.052521808937276870e-02
-8.050865885558630697e-02
-8.049339802749491679e-02
-8.048307816439201345e-02
-8.046362342053378636e-02
-8.045619637225887022e-02
-8.044584332752810485e-02
-8.043731401619561017e-02
-8.042639696096653967e-02
-8.040876388427006805e-02
-8.040229947236546271e-02
-8.038450452291220905e-02
-8.037296075295205511e-02
-8.036597267502548769e-02
-8.034507194562898191e-02
-8.033227683749885606e-02
-8.032996845982609546e-02
-8.031617142826857902e-02
-8.030737326354051020e-02
-8.029149619487244149e-02
-8.028687518083515995e-02
-8.026692421699274660e-02
-8.025882054569050128e-02
-8.025342267648713501e-02
-8.023573550259366360e-02
-8.022998915484760851e-02
-8.021725999936629714e-02
-8.019612704974118933e-02
-8.018208500022019902e-02
-8.017566115272550809e-02
-8.016607110962750693e-02
-8.014046787442161146e-02
-8.013886451141349898e-02
-8.012907893940818260e-02
-8.011902915149007876e-02
-8.010819952778280850e-02
-8.008774698583701057e-02
-8.008160199854824635e-02
-8.004970687236792615e-02
-8.004525424432026859e-02
-8.002872269668653837e-02
-8.002051816673422246e-02
-8.001453351881204767e-02
-7.999880530903735742e-02
-7.998293477942511331e-02
-7.996303039086741227e-02
-7.995023153346950129e-02
-7.994169666525302587e-02
-7.992529308037260583e-02
-7.992003021277271912e-02
-7.990958183747975951e-02
-7.989465273691639946e-02
-7.988349636005243060e-02
-7.987166652992366833e-02
-7.987062202440214920e-02
-7.984276961153227714e-02
-7.983436405054514240e-02
-7.982000032258207423e-02
-7.980484232812512513e-02
-7.979573558738731198e-02
-7.977502827514479367e-02
-7.976792754104874983e-02
-7.976421048313700468e-02
-7.974901603790665594e-02
-7.973892326087844706e-02
-7.973724194077375094e-02
-7.973224268676540327e-02
-7.972369655892122542e-02
-7.970318685378352530e-02
-7.969087595508250743e-02
-7.968109835635703297e-02
-7.966993932602214890e-02
-7.965871619439324203e-02
-7.964098299670363534e-02
-7.962215926675267341e-02
-7.961904150314763617e-02
-7.960075745642231082e-02
-7.959415187816024084e-02
-7.958547198892065855e-02
-7.955822174445684181e-02
-7.955105331086673170e-02
-7.954698128423076664e-02
-7.954016086155127341e-02
-7.951493465117739912e-02
-7.949709172992450168e-02
-7.949211266327377290e-02
-7.947890735780760441e-02
-7.946702514638515069e-02
-7.944842991327435988e-02
-7.944533550191276716e-02
-7.943448281394349664e-02
-7.942478743655798090e-02
-7.940562090964509157e-02
-7.938776688940230031e-02
-7.937938335766975273e-02
-7.937499431339092859e-02
-7.935615871888121453e-02
-7.933579215764685610e-02
-7.932587696606038796e-02
-7.931109244699249827e-02
-7.929976703356353407e-02
-7.929424731650996927e-02
-7.927717549705845523e-02
-7.925929438800807803e-02
-7.924485790095642246e-02
-7.923035497608663102e-02
-7.921963969528073024e-02
-7.921675502923483658e-02
-7.920282224082850209e-02
-7.918722690533305797e-02
-7.918140512268798115e-02
-7.916901984744029175e-02
-7.916250816359257647e-02
-7.913980708669163255e-02
-7.913004558973424363e-02
-7.912959802286512190e-02
-7.910564759685553837e-02
-7.910227076641027089e-02
-7.907454283081902235e-02
-7.906500544112918250e-02
-7.905089115709987291e-02
-7.903653369869542700e-02
-7.902208590975040581e-02
-7.901365696193940469e-02
-7.900251358563220583e-02
-7.900000232317996862e-02
-7.898354463144344195e-02
-7.897731011351288855e-02
-7.896223611402125586e-02
-7.893416631607436118e-02
-7.892983862704847087e-02
-7.892293777226558338e-02
-7.891251625216175181e-02
-7.890259222983841969e-02
-7.889449104314133487e-02
-7.887941764520289833e-02
-7.887104675842618318e-02
-7.885427903905062319e-02
-7.884562607932180112e-02
-7.883357035951360503e-02
-7.882147981486561927e-02
-7.880854014213081737e-02
-7.879545503997481548e-02
-7.878356010766723871e-02
-7.877195092206068505e-02
-7.875956018911994816e-02
-7.874776277352191212e-02
-7.872509106157762893e-02
-7.872168710526436519e-02
-7.870881435105739343e-02
-7.870370454110214853e-02
-7.867646680500181566e-02
-7.867545402996051207e-02
-7.865572547575852558e-02
-7.864844816146962514e-02
-7.862996582407591473e-02
-7.862564769986207791e-02
-7.861315182121336731e-02
-7.860425409080587511e-02
-7.858698351118412195e-02
-7.857358782450316048e-02
-7.855324768129606783e-02
-7.854124135313428345e-02
-7.853297997548328024e-02
-7.851922296115793065e-02
-7.851247418373544229e-02
-7.850856505357059478e-02
-7.848662406310413786e-02
-7.847604839446117864e-02
-7.847288747995301295e-02
-7.846794412479343728e-02
-7.845240873684539151e-02
-7.842460122422068025e-02
-7.842129753327128916e-02
-7.840829920442493606e-02
-7.839057036571964177e-02
-7.837771944038296468e-02
-7.837466665043338332e-02
-7.836220190739912050e-02
-7.835024752255789759e-02
-7.833018395504173781e-02
-7.832240194395775901e-02
-7.831659347748987088e-02
-7.828919628218650173e-02
-7.827481521341259074e-02
-7.827142664288536111e-02
-7.826754826026868783e-02
-7.824978741125981907e-02
-7.822095439255655203e-02
-7.822003675519917376e-02
-7.820887400876141982e-02
-7.820229642430859274e-02
-7.818646896817679770e-02
-7.817875237921312337e-02
-7.816005698803460411e-02
-7.815850992003775533e-02
-7.813790419750596405e-02
-7.812714698357420273e-02
-7.811093535059890347e-02
-7.810527413762860527e-02
-7.809368485547849015e-02
-7.808287146636430642e-02
-7.806136907540245362e-02
-7.805478798951798192e-02
-7.804573559776617486e-02
-7.803378974917371536e-02
-7.802035519354857951e-02
-7.801247519776904893e-02
-7.800651964765223378e-02
-7.799362803536291633e-02
-7.796907173770578625e-02
-7.795272271027867128e-02
-7.794801710848284215e-02
-7.794093098773524630e-02
-7.792553000428498189e-02
-7.789213160324995333e-02
-7.788687961219417644e-02
-7.788340364945653405e-02
-7.787410131494273968e-02
-7.784473195799859746e-02
-7.783642491968517652e-02
-7.782323561490253616e-02
-7.780513355011017818e-02
-7.780307227086430411e-02
-7.779419847886701045e-02
-7.778000460030282115e-02
-7.777086892977322363e-02
-7.776027083206826784e-02
-7.774310855882593518e-02
-7.773805931686889048e-02
-7.772537210310598299e-02
-7.772223736237238167e-02
-7.770194960584067556e-02
-7.768806373940470578e-02
-7.768472310326829389e-02
-7.766581793137036782e-02
-7.765096657252801293e-02
-7.764692908087325596e-02
-7.762841412693732845e-02
-7.762474640356878397e-02
-7.761927228275544710e-02
-7.759826691586807490e-02
-7.758443516816582175e-02
-7.756052508494290509e-02
-7.755336840781501540e-02
-7.753918681072036190e-02
-7.751406749379480265e-02
-7.750305147160735375e-02
-7.749191305883934566e-02
-7.747940052681626111e-02
-7.747069038031770272e-02
-7.746583174968066365e-02
-7.744470458207414199e-02
-7.743515883974899650e-02
-7.742284734153365156e-02
-7.741605277480889669e-02
-7.740180762037740525e-02
-7.738970445587239899e-02
-7.737632683669393163e-02
-7.736396236094930656e-02
-7.735811708179690660e-02
-7.734167145883930061e-02
-7.732685734352737206e-02
-7.730794797721227130e-02
-7.730500074267970811e-02
-7.729521123331878352e-02
-7.728562760553214783e-02
-7.726827101175931523e-02
-7.726498689300023703e-02
-7.723496036922966601e-02
-7.722680375542489983e-02
-7.722126362948580902e-02
-7.721224272106813613e-02
-7.720956140663337575e-02
-7.718671370492516393e-02
-7.716985668619577576e-02
-7.716418577825318037e-02
-7.715742140324480247e-02
-7.714146529736104485e-02
-7.711792162726274769e-02
-7.711061372654637314e-02
-7.710433602156696598e-02
-7.709295694375117858e-02
-7.708389440640725510e-02
-7.706512565014872473e-02
-7.704810882101925662e-02
-7.703090397722972549e-02
-7.701999969050354888e-02
-7.701158382040171335e-02
-7.700550506078968072e-02
-7.699161859736322611e-02
-7.698076849546814371e-02
-7.696344818139291832e-02
-7.695186119133889946e-02
-7.694118006373210084e-02
-7.693293735433989755e-02
-7.690772980801702241e-02
-7.689571614399134947e-02
-7.688339979665018142e-02
-7.687563372994826727e-02
-7.685835622021616742e-02
-7.685431992312191651e-02
-7.683763758929867960e-02
-7.682253148020887212e-02
-7.681097596143229844e-02
-7.680548239507861696e-02
-7.678197191696498058e-02
-7.678002601304118047e-02
-7.675966602438558106e-02
-7.675396593759700736e-02
-7.673536188196353192e-02
-7.672494227364498598e-02
-7.671637133410652565e-02
-7.670969771016833416e-02
-7.670008847197562485e-02
-7.668925603769941035e-02
-7.667830880895623591e-02
-7.666929563721075480e-02
-7.664362879446301458e-02
-7.662850155438930000e-02
-7.661689744673771951e-02
-7.661136419380973339e-02
-7.660940446379008173e-02
-7.658981511472623405e-02
-7.657622095064808843e-02
-7.656334380586315991e-02
-7.655056583913638635e-02
-7.654794600014311334e-02
-7.654255751470701030e-02
-7.652716253150323999e-02
-7.648707480431260475e-02
-7.647116684295290900e-02
-7.646206274221550858e-02
-7.644459139150316940e-02
-7.643665162030205407e-02
-7.641779953032823425e-02
-7.641397549431919178e-02
-7.639956457092905717e-02
-7.638398887481567812e-02
-7.637529731372952324e-02
-7.636284279790406249e-02
-7.635718616371450773e-02
-7.634167355818261003e-02
-7.633146749984223711e-02
-7.632220142132259411e-02
-7.630727920435789735e-02
-7.629236599934705043e-02
-7.627831587653927103e-02
-7.627591081077389479e-02
-7.625926728517423703e-02
-7.623838106848632168e-02
-7.623325641335035319e-02
-7.622407407274900404e-02
-7.621799846009208457e-02
-7.620471123008309977e-02
-7.618694665783637410e-02
-7.616663585974475792e-02
-7.614899445166717351e-02
-7.614429066421282699e-02
-7.613231776958395702e-02
-7.612052754507026009e-02
-7.610444271242464143e-02
-7.609555720621888342e-02
-7.608772974574995462e-02
-7.607132627091123256e-02
-7.606820664452895731e-02
-7.605136700258344207e-02
-7.604569831581151074e-02
-7.603403798185789930e-02
-7.602395967992420234e-02
-7.601792915190869193e-02
-7.599433464427313156e-02
-7.598305911990310690e-02
-7.598168550536849031e-02
-7.596056968893791228e-02
-7.594012767352076310e-02
-7.593496623033488269e-02
-7.592035279095599165e-02
-7.590673474294365453e-02
-7.589128846028628250e-02
-7.587930916499890932e-02
-7.587357891812293587e-02
-7.585335209818586111e-02
-7.583745985607404094e-02
-7.583008699420437648e-02
-7.581543180558075745e-02
-7.580908008979894697e-02
-7.580720398578794095e-02
-7.578549050273555854e-02
-7.576865646868985449e-02
-7.575338678412885107e-02
-7.574234488705591795e-02
-7.573586854276864733e-02
-7.573417259659867562e-02
-7.571036595816735271e-02
-7.569228469820921124e-02
-7.568407914007224679e-02
-7.567385214896535373e-02
-7.567105246695726706e-02
-7.565405774122643812e-02
-7.564560170474649015e-02
-7.562054596890674385e-02
-7.561626193366108306e-02
-7.559552697307170277e-02
-7.559228696272030090e-02
-7.557750406552887767e-02
-7.555703406356240048e-02
-7.553920393815777290e-02
-7.552631193621622829e-02
-7.552339923261250365e-02
-7.551658955791715200e-02
-7.549930453434980371e-02
-7.548672581289295191e-02
-7.547380855984001102e-02
-7.545488365100402883e-02
-7.544608339628638971e-02
-7.542480285183947308e-02
-7.540951449505209347e-02
-7.539631564314150380e-02
-7.539190196759831819e-02
-7.537985926695503491e-02
-7.536783753799256025e-02
-7.535384014650192697e-02
-7.534931763426655493e-02
-7.532852158538283494e-02
-7.532689094519984252e-02
-7.531053206743118511e-02
-7.529124758047711641e-02
-7.527514869544554843e-02
-7.526766642542007113e-02
-7.526419683849114306e-02
-7.524533193192087244e-02
-7.523029190652313902e-02
-7.522071182639383791e-02
-7.520333166693082827e-02
-7.519536912304239373e-02
-7.517885099928400816e-02
-7.516907777769130106e-02
-7.515982896146972125e-02
-7.515028655610217490e-02
-7.513554260295923770e-02
-7.513483118907698932e-02
-7.511613888050175381e-02
-7.510282210483787413e-02
-7.508593749377664994e-02
-7.507486327574763862e-02
-7.506422354824399124e-02
-7.505915559149242688e-02
-7.505077076068192299e-02
-7.504161928051758523e-02
-7.502123917373459960e-02
-7.501388016106966261e-02
-7.499886076177283978e-02
-7.499216193125415875e-02
-7.498289630816917795e-02
-7.496137761971011226e-02
-7.495041630873799932e-02
-7.493840852927644014e-02
-7.492028096097128054e-02
-7.490547354425730608e-02
-7.489080576181658677e-02
-7.488017925712012191e-02
-7.487051944187639307e-02
-7.485635801119439048e-02
-7.484573623095200356e-02
-7.483935481347550600e-02
-7.482440943058599192e-02
-7.482056189450841943e-02
-7.480889278388488939e-02
-7.480252763409211969e-02
-7.479063737990063188e-02
-7.476027950769154051e-02
-7.475178240561700105e-02
-7.474469194013438900e-02
-7.472559122210267746e-02
-7.471564184327209035e-02
-7.469921069757065601e-02
-7.469578836157003687e-02
-7.468399958535215655e-02
-7.466213742817137677e-02
-7.465162587040360953e-02
-7.464476566186428741e-02
-7.462700634889798956e-02
-7.462182157010310846e-02
-7.460341142721960139e-02
-7.458328804918065713e-02
-7.457285336150318300e-02
-7.455605823137700927e-02
-7.453955458134131629e-02
-7.452949943929271237e-02
-7.451541254276727866e-02
-7.449863356545669002e-02
-7.449052982310888638e-02
-7.447363534284998088e-02
-7.445942095126945048e-02
-7.445233090988062630e-02
-7.444345558280093811e-02
-7.443125394808486339e-02
-7.441264081166754085e-02
-7.440191662865344724e-02
-7.439048925297664372e-02
-7.438392242397978693e-02
-7.436234108514536145e-02
-7.435885652071150265e-02
-7.434370496310274690e-02
-7.432990597087923978e-02
-7.431078626941131637e-02
-7.429420446017334645e-02
-7.429265345765978523e-02
-7.427554898999863542e-02
-7.426149039496734994e-02
-7.425302654188745133e-02
-7.423933752027780941e-02
-7.423792388137276377e-02
-7.423418664352496310e-02
-7.421838514684420129e-02
-7.419759580364745921e-02
-7.418281473776466850e-02
-7.417949852142244338e-02
-7.415414525354876996e-02
-7.414610447973787877e-02
-7.413293025300635164e-02
-7.412603856197280683e-02
-7.410635475459004251e-02
-7.409927181295666854e-02
-7.407981422670958938e-02
-7.407410937808875384e-02
-7.405252995304589803e-02
-7.404218846643167984e-02
-7.402919173670827191e-02
-7.401350412654392197e-02
-7.401225235654146362e-02
-7.400088573696922412e-02
-7.399002016775316215e-02
-7.398119087196308730e-02
-7.397142480031387857e-02
-7.395186340517648227e-02
-7.394662170025528836e-02
-7.393190804633600899e-02
-7.392004072719948748e-02
-7.390632041500402871e-02
-7.389843745369162331e-02
-7.388375651567494207e-02
-7.387836557291410644e-02
-7.386873813989042192e-02
-7.384880270679855530e-02
-7.384021682263228192e-02
-7.382916804204450734e-02
-7.381023805674216676e-02
-7.379800791210025523e-02
-7.378326360322270960e-02
-7.377764100313119466e-02
-7.375971368514014359e-02
-7.375197867842567256e-02
-7.373662288427604294e-02
-7.372391628210592240e-02
-7.370289723007844573e-02
-7.369961405218253270e-02
-7.368050425604324993e-02
-7.367580248995261871e-02
-7.366642865376496485e-02
-7.364342936264739459e-02
-7.363372481306720840e-02
-7.361558030400255914e-02
-7.361227894654831516e-02
-7.359454739080312224e-02
-7.358827277240384546e-02
-7.358138041945527785e-02
-7.357190023818169222e-02
-7.356034416193676928e-02
-7.353907897635247881e-02
-7.352886984638781764e-02
-7.352311763975633019e-02
-7.351235668783778765e-02
-7.351065706484255502e-02
-7.349926734367487335e-02
-7.348647261777463413e-02
-7.346835640951004942e-02
-7.345108232363153911e-02
-7.344296909281711194e-02
-7.344108101300289571e-02
-7.343262240871328839e-02
-7.341148065022298774e-02
-7.338540804298415710e-02
-7.338065278568262073e-02
-7.337317591087841318e-02
-7.334278872379890180e-02
-7.333862777573804670e-02
-7.332201279218014678e-02
-7.331055824374310692e-02
-7.330067607485626913e-02
-7.329339654889394096e-02
-7.328660694530425568e-02
-7.326133258143638360e-02
-7.324560731304063932e-02
-7.323884355084669950e-02
-7.322427854654958712e-02
-7.321313946885629753e-02
-7.319297503327815146e-02
-7.317501585449565082e-02
-7.315545403339265840e-02
-7.315138630273315679e-02
-7.314891184349969766e-02
-7.314023237193048588e-02
-7.311763364188442194e-02
-7.311152206282497956e-02
-7.309351619784024146e-02
-7.308887682479398018e-02
-7.307462419970972567e-02
-7.306323626588584474e-02
-7.304957512414431142e-02
-7.303661390026167100e-02
-7.303315819866373904e-02
-7.301387495226183133e-02
-7.300721926634987091e-02
-7.299312277395353377e-02
-7.298004133341232103e-02
-7.295160466266609189e-02
-7.294163382763618753e-02
-7.292008016364412426e-02
-7.290988822910302036e-02
-7.289425960554746231e-02
-7.288416024112914782e-02
-7.287277584218568305e-02
-7.286406715773646736e-02
-7.285936812241416982e-02
-7.285040733119318990e-02
-7.283539238277020322e-02
-7.281686422347985466e-02
-7.281024410631259380e-02
-7.280140930296410962e-02
-7.279197403667928001e-02
-7.277877919782330118e-02
-7.277486628541415814e-02
-7.275396589732113783e-02
-7.274845997349765891e-02
-7.270280756913383158e-02
-7.269784639467283260e-02
-7.269068148205423685e-02
-7.268406140240799007e-02
-7.266587754249317910e-02
-7.266220117264918232e-02
-7.264805928021111914e-02
-7.263130120178248883e-02
-7.261242082804911235e-02
-7.260048222015508257e-02
-7.259145987664375466e-02
-7.258795482137131438e-02
-7.256380199460329972e-02
-7.255413474820665565e-02
-7.254643878304797844e-02
-7.254019525725444173e-02
-7.252246006728535477e-02
-7.250462935526869046e-02
-7.248227942244406252e-02
-7.247171778051564317e-02
-7.246599800155395510e-02
-7.246025229097044495e-02
-7.243988490037059358e-02
-7.242258021965489179e-02
-7.239544005214421096e-02
-7.238579386108828784e-02
-7.238080586682008044e-02
-7.236635560622131647e-02
-7.236080773272571265e-02
-7.234286986575438894e-02
-7.232092717218652211e-02
-7.231442151384251393e-02
-7.229375440854468593e-02
-7.228669527923881066e-02
-7.227182610698798526e-02
-7.225798494417487450e-02
-7.225663310433388942e-02
-7.224206361797941289e-02
-7.223032526544001519e-02
-7.221162895450800034e-02
-7.220007741390060962e-02
-7.218813262735443437e-02
-7.217772132399399854e-02
-7.217556301265529162e-02
-7.216614983651351012e-02
-7.215522433278415138e-02
-7.213936531156375787e-02
-7.212900108807174249e-02
-7.211941049849629470e-02
-7.209906093573228980e-02
-7.208877332565444274e-02
-7.208111408936776487e-02
-7.206942957846232400e-02
-7.205107970043309051e-02
-7.203626697063994500e-02
-7.202310593944505346e-02
-7.200437350591398777e-02
-7.199287510897214859e-02
-7.196786687689207818e-02
-7.196330212558338379e-02
-7.194178720951618922e-02
-7.193710848209949882e-02
-7.193020896417856580e-02
-7.190666429126910120e-02
-7.189058112242954768e-02
-7.188861396491208477e-02
-7.186221250772412139e-02
-7.185444558630646461e-02
-7.184929913387511080e-02
-7.183599798736675646e-02
-7.182077241909928800e-02
-7.180934105342870466e-02
-7.179730616025387091e-02
-7.178971726871818948e-02
-7.177355085327549733e-02
-7.176467447798248744e-02
-7.175178557125899692e-02
-7.174464838788965904e-02
-7.172181229214785736e-02
-7.171311856242881810e-02
-7.169514422872477755e-02
-7.169084647102913488e-02
-7.167274069521278879e-02
-7.166038163002427797e-02
-7.164300998402853282e-02
-7.163514422894420863e-02
-7.163383665871986272e-02
-7.161397731254870447e-02
-7.159605928842785461e-02
-7.158868492921921511e-02
-7.158103962644576934e-02
-7.156758273883714883e-02
-7.156435935114632829e-02
-7.155799543049956579e-02
-7.153634791272062143e-02
-7.151524998517100329e-02
-7.150517411964121828e-02
-7.148881528374925742e-02
-7.146825164018147380e-02
-7.146141576288483899e-02
-7.143493861351696284e-02
-7.142906198549686669e-02
-7.142184764633635607e-02
-7.141068177418968821e-02
-7.139838509056575799e-02
-7.139182805391444675e-02
-7.138498521865699331e-02
-7.136799869809881680e-02
-7.136349271567887786e-02
-7.133694440467147624e-02
-7.133278545926013958e-02
-7.131178521513931168e-02
-7.129801575747504727e-02
-7.127886234708069590e-02
-7.125639109840950502e-02
-7.124984593555463985e-02
-7.124810837374323524e-02
-7.122875424744906647e-02
-7.121977956281091982e-02
-7.121299241302839200e-02
-7.119262264466777457e-02
-7.116002649085215181e-02
-7.114856326007482079e-02
-7.114616296266657036e-02
-7.113391353789608185e-02
-7.112763014643952442e-02
-7.111322123015451080e-02
-7.109917679830035642e-02
-7.108246311944380058e-02
-7.107652125947658273e-02
-7.105827787320262434e-02
-7.104302579963045483e-02
-7.103664979761414866e-02
-7.101364593872994124e-02
-7.101064258867925694e-02
-7.100328859335555687e-02
-7.098622940156715244e-02
-7.097961261459076465e-02
-7.097026209130777308e-02
-7.095189758033976224e-02
-7.093135668231417834e-02
-7.091985768576275495e-02
-7.090038187982450335e-02
-7.089437967641093463e-02
-7.089346601626697608e-02
-7.086989680886907061e-02
-7.086130058217784966e-02
-7.084849078023003344e-02
-7.084263143515900918e-02
-7.082812550526482176e-02
-7.081491871763170853e-02
-7.079445454651298042e-02
-7.077788670977216978e-02
-7.077188892045613300e-02
-7.075374541492196467e-02
-7.074975687917930967e-02
-7.072887157158205818e-02
-7.072628072282829970e-02
-7.071192958866193146e-02
-7.070683207334599318e-02
-7.069211021206281420e-02
-7.068707037507576674e-02
-7.067306430825906483e-02
-7.065513262838818420e-02
-7.064871776289230465e-02
-7.063052062626071215e-02
-7.062612010539789931e-02
-7.062142002088547810e-02
-7.060567121153218939e-02
-7.059296523002955848e-02
-7.058301135683800465e-02
-7.056920993130114117e-02
-7.055753278275139762e-02
-7.054280007049973378e-02
-7.052747604190115482e-02
-7.050998718332698867e-02
-7.050759886520682751e-02
-7.047750901696703263e-02
-7.046939149133141234e-02
-7.046053961259216014e-02
-7.044674781413240439e-02
-7.042733175731402673e-02
-7.042427903268447253e-02
-7.042297576082162669e-02
-7.041371585433625624e-02
-7.039167711434790586e-02
-7.038148149709383405e-02
-7.037449560193181908e-02
-7.035405295773136669e-02
-7.034055046061568617e-02
-7.032237394324772350e-02
-7.030001859529058650e-02
-7.028740959200288629e-02
-7.027361162743198109e-02
-7.027224201281084826e-02
-7.025741634600690677e-02
-7.023801052515860066e-02
-7.023380050709918110e-02
-7.022145144859318067e-02
-7.021092885473814715e-02
-7.019201171351666102e-02
-7.018533294605830419e-02
-7.017952895575949035e-02
-7.015911412661335333e-02
-7.013312053421633108e-02
-7.012374587989453345e-02
-7.011435414922145837e-02
-7.009806734968401787e-02
-7.007281728829906076e-02
-7.006478344967401184e-02
-7.005018843306054510e-02
-7.004391080421096261e-02
-7.003264712431392369e-02
-7.000941303638261171e-02
-6.999906664188546013e-02
-6.998290813951565936e-02
-6.997533136347530713e-02
-6.995995432603269171e-02
-6.994857450874733540e-02
-6.994297324755829881e-02
-6.992464974536860556e-02
-6.991540487639572032e-02
-6.990222777294213818e-02
-6.989997902669345398e-02
-6.987441693333787396e-02
-6.985588968452524639e-02
-6.984622657767178278e-02
-6.984303274656381011e-02
-6.981293744636943299e-02
-6.980492530902857040e-02
-6.979220135697600247e-02
-6.978349788662699393e-02
-6.977422335682609278e-02
-6.976485172164353932e-02
-6.974998985830527243e-02
-6.974544367890969654e-02
-6.973026245323493688e-02
-6.972079120709703814e-02
-6.970877253365143078e-02
-6.969377238429774746e-02
-6.967720504507204926e-02
-6.966710769061373876e-02
-6.966496776382377631e-02
-6.965013438085970732e-02
-6.963863684971807744e-02
-6.960567693660874022e-02
-6.959981301714107671e-02
-6.959175994598229553e-02
-6.958054447845593571e-02
-6.957666526582492739e-02
-6.955188205413267988e-02
-6.954223370960521677e-02
-6.952838468552705042e-02
-6.952526418415150289e-02
-6.950772560396265010e-02
-6.949588484732560634e-02
-6.948485042265226119e-02
-6.946535208569243336e-02
-6.945283045752181916e-02
-6.944095818361387118e-02
-6.941888959514583290e-02
-6.941644865669935327e-02
-6.940720737677796848e-02
-6.939687641571529175e-02
-6.937396617529206777e-02
-6.936411379332976801e-02
-6.935518364925960522e-02
-6.934818932411854209e-02
-6.933789335568718570e-02
-6.932078048261652858e-02
-6.930042378814280091e-02
-6.927681910235514162e-02
-6.927560534491669642e-02
-6.925206129615057993e-02
-6.924387645962967741e-02
-6.922820932276949057e-02
-6.922430192871248389e-02
-6.920787025229463429e-02
-6.920074256698890980e-02
-6.918548758890882833e-02
-6.916952348208335599e-02
-6.915492691829544514e-02
-6.913717339184671795e-02
-6.912901093253479012e-02
-6.912133490660909985e-02
-6.911511807055867318e-02
-6.910820815121249128e-02
-6.909594488106293730e-02
-6.906727154983013928e-02
-6.903494228391160448e-02
-6.902087776333437619e-02
-6.901295329619469565e-02
-6.900370486642823376e-02
-6.899103725911553964e-02
-6.898565767640302271e-02
-6.897856557300421909e-02
-6.896033116331745649e-02
-6.895036248682548385e-02
-6.892915525707257740e-02
-6.891891205763503447e-02
-6.890344247678567569e-02
-6.888582582623956063e-02
-6.887625838085043029e-02
-6.886543745259526839e-02
-6.885540028920361655e-02
-6.883640811078331478e-02
-6.882065733700223897e-02
-6.880751836897167073e-02
-6.879938617086264752e-02
-6.879017774555809539e-02
-6.877256584615779045e-02
-6.875991765412642343e-02
-6.875084688315843962e-02
-6.874325728893099230e-02
-6.873861192173910672e-02
-6.872066338787455320e-02
-6.870415549306840841e-02
-6.869921328103570368e-02
-6.866564319088686030e-02
-6.865491905249807014e-02
-6.864050618455283526e-02
-6.863013171033896520e-02
-6.862296828042760422e-02
-6.861177427188003275e-02
-6.859427554496566604e-02
-6.859129759958090822e-02
-6.858206486451606798e-02
-6.856412704657852131e-02
-6.854376914793444686e-02
-6.853433366849562280e-02
-6.852168037220968122e-02
-6.850837924845432081e-02
-6.849881733576998477e-02
-6.848485354799221936e-02
-6.847588787392261400e-02
-6.845725794241774853e-02
-6.844121961664922926e-02
-6.842475466068348444e-02
-6.841527759696591771e-02
-6.840129960001692377e-02
-6.839212869529384675e-02
-6.838330042415696752e-02
-6.836804028860837823e-02
-6.835576911300292324e-02
-6.834944392950495495e-02
-6.834392034417005601e-02
-6.833172978155169219e-02
-6.830760694957749291e-02
-6.830464217769810498e-02
-6.828920859815790223e-02
-6.828630180821756990e-02
-6.827505914461848291e-02
-6.826884749167747013e-02
-6.824593216460236866e-02
-6.822227345432751999e-02
-6.821973381078486054e-02
-6.819562271128351560e-02
-6.818427970527896065e-02
-6.817194369521456521e-02
-6.816050597823736235e-02
-6.813852180336360531e-02
-6.813135136443018713e-02
-6.812193366890545443e-02
-6.811055463210444194e-02
-6.810536013475079753e-02
-6.807958137413336330e-02
-6.806630667332774776e-02
-6.805909945510185688e-02
-6.805606483301371301e-02
-6.803285133280179142e-02
-6.802581320919492969e-02
-6.802133848781866110e-02
-6.800242501937037165e-02
-6.799963884383966595e-02
-6.798467107962352651e-02
-6.797475150096207730e-02
-6.796747341642692120e-02
-6.793638750072863997e-02
-6.792695470376841627e-02
-6.790733741170723592e-02
-6.789965550691176577e-02
-6.789434194093990627e-02
-6.786966903958066566e-02
-6.786252465576494974e-02
-6.785327566730686710e-02
-6.785193220957499993e-02
-6.784085981435650226e-02
-6.782168248070954975e-02
-6.781551607408148330e-02
-6.780316005192871254e-02
-6.778232568483871789e-02
-6.777251377038603919e-02
-6.775808241781569596e-02
-6.775014712286342444e-02
-6.773417426363576022e-02
-6.770953041063607070e-02
-6.770597565984157185e-02
-6.769331394172778404e-02
-6.767699916969596718e-02
-6.765647379848774290e-02
-6.765337410344873792e-02
-6.764940265266139452e-02
-6.763252058976820802e-02
-6.761946658632586593e-02
-6.761258099846251257e-02
-6.760157632668986616e-02
-6.758967494507309159e-02
-6.757154097245746116e-02
-6.756724679249714871e-02
-6.754874071327268692e-02
-6.753341371915527747e-02
-6.752103492154462594e-02
-6.751248543270493840e-02
-6.750630093835072176e-02
-6.748349643662826525e-02
-6.748218678735015685e-02
-6.746194131879768019e-02
-6.745327025129371767e-02
-6.744739160387622223e-02
-6.743599146015175072e-02
-6.742833385204216601e-02
-6.740783243719891682e-02
-6.740144752439578002e-02
-6.738057758254642482e-02
-6.735942273685016635e-02
-6.735329192561978484e-02
-6.734567754746928481e-02
-6.732948086483664385e-02
-6.731035714287658678e-02
-6.729789257769799860e-02
-6.729413103225362347e-02
-6.727211781889774755e-02
-6.726612247889726670e-02
-6.725265026066090668e-02
-6.724691422539944008e-02
-6.723034727753010587e-02
-6.722282886792158019e-02
-6.720551049854658898e-02
-6.719535905559484434e-02
-6.718166751845158768e-02
-6.716941422829458830e-02
-6.714913770695085660e-02
-6.714256321739014988e-02
-6.713925114993560261e-02
-6.712260058359847958e-02
-6.711480105650544092e-02
-6.711325043589463912e-02
-6.708826246570243068e-02
-6.707024751068010882e-02
-6.706122521083129895e-02
-6.705262226086636246e-02
-6.702698993154945772e-02
-6.702372505043319162e-02
-6.701467472878849807e-02
-6.700529150573245052e-02
-6.699423386453906559e-02
-6.698176346188916552e-02
-6.697003555006414421e-02
-6.695674428760345354e-02
-6.694177657391009451e-02
-6.693379508091581997e-02
-6.692965301905176578e-02
-6.691339871353088609e-02
-6.689773066867113482e-02
-6.688762589892657817e-02
-6.686933029087691049e-02
-6.686245937628576552e-02
-6.685376230266681929e-02
-6.683855427188539755e-02
-6.681368781330682127e-02
-6.681103033132637647e-02
-6.679581298843520476e-02
-6.679165369015302445e-02
-6.677666087931924399e-02
-6.675303555460301852e-02
-6.675024725097086775e-02
-6.673805297392834679e-02
-6.672183065806663871e-02
-6.669526073322801230e-02
-6.668897163358686320e-02
-6.668431277768110954e-02
-6.666964443005163332e-02
-6.666070469444837499e-02
-6.664706310524198818e-02
-6.663036866660781987e-02
-6.661785997431454720e-02
-6.660623296839185414e-02
-6.659846581694106593e-02
-6.658864256452040609e-02
-6.657479974420466018e-02
-6.657117743436144486e-02
-6.656600359934852773e-02
-6.655678124608827018e-02
-6.655388986309659916e-02
-6.653586049886112130e-02
-6.650861237887670252e-02
-6.650073745040741002e-02
-6.649653425233836845e-02
-6.646823367194962251e-02
-6.646709653719859445e-02
-6.646015584095030237e-02
-6.644112728111714605e-02
-6.642764676506437982e-02
-6.640862748997167220e-02
-6.639587751093958823e-02
-6.638478335473027570e-02
-6.637483374593053376e-02
-6.636646998698217392e-02
-6.634635930447388419e-02
-6.634185717413310091e-02
-6.633031203629913275e-02
-6.631225581415461923e-02
-6.630326741416039948e-02
-6.628487938514168731e-02
-6.627724370547719013e-02
-6.626306481421981309e-02
-6.624803307986978917e-02
-6.623908850599632969e-02
-6.622701582942072673e-02
-6.622087306373292126e-02
-6.620807031729183945e-02
-6.619791821181919556e-02
-6.618719428766406399e-02
-6.618569544052405051e-02
-6.617008251247863404e-02
-6.615211210042351575e-02
-6.614496180068055176e-02
-6.613445699003892009e-02
-6.612746839037458857e-02
-6.611700410430348951e-02
-6.610590303931118683e-02
-6.608697584991757301e-02
-6.607917969210663767e-02
-6.606605846201110688e-02
-6.606164821571053336e-02
-6.604038662081282429e-02
-6.602947370313091979e-02
-6.600825699044754469e-02
-6.600091859172607656e-02
-6.599324474429732468e-02
-6.598713699279620815e-02
-6.596754054113887489e-02
-6.596018595081798441e-02
-6.594848908837031010e-02
-6.594342595116370331e-02
-6.592870789259966391e-02
-6.591451670788553430e-02
-6.590495131890988789e-02
-6.589382048023148530e-02
-6.588104982388656716e-02
-6.587001712029164069e-02
-6.585491353286768157e-02
-6.584834329944561082e-02
-6.584287865571208931e-02
-6.583335654869118536e-02
-6.581784219449623996e-02
-6.581539802818350826e-02
-6.579991235194615484e-02
-6.578928669584541145e-02
-6.578322094580707491e-02
-6.576672438342084925e-02
-6.574934192660197851e-02
-6.573855843834447432e-02
-6.572153011820100477e-02
-6.571290061177845199e-02
-6.570606682735780080e-02
-6.569186810262311882e-02
-6.568278662239881993e-02
-6.566777370954418602e-02
-6.565385694504727310e-02
-6.564743235295331103e-02
-6.563367936836284056e-02
-6.560441314754711373e-02
-6.560317017428668462e-02
-6.559621161587197991e-02
-6.558206667448471250e-02
-6.557044144308873945e-02
-6.555342313276871224e-02
-6.554861742387343981e-02
-6.552584249847265285e-02
-6.551711521054176535e-02
-6.550320088472566527e-02
-6.549927488245779750e-02
-6.548023797185686945e-02
-6.547211155116014480e-02
-6.545456259457357873e-02
-6.544466224103670515e-02
-6.543534555727001378e-02
-6.542028092383855853e-02
-6.541389089153223924e-02
-6.539392254004147698e-02
-6.538825564542685709e-02
-6.537495736178955408e-02
-6.536775456935048356e-02
-6.535908593667200117e-02
-6.535355212886129195e-02
-6.534356566297117030e-02
-6.533641276982729562e-02
-6.531600019377190036e-02
-6.530129655885155704e-02
-6.529015441279426013e-02
-6.527988331775338993e-02
-6.527381596062239999e-02
-6.524740502877166004e-02
-6.522936734413742332e-02
-6.522510473080739279e-02
-6.522092093621614795e-02
-6.520947321541706310e-02
-6.520581814082959671e-02
-6.519116196045837697e-02
-6.516969529568847341e-02
-6.516189800157207168e-02
-6.514774981376311724e-02
-6.514054358579432491e-02
-6.511783641533716582e-02
-6.511343416400536266e-02
-6.510643920001571439e-02
-6.510448763240830883e-02
-6.508282278389346254e-02
-6.507211992449069005e-02
-6.505222257319875911e-02
-6.504683148957282612e-02
-6.503371290965445639e-02
-6.502336108635894951e-02
-6.501173716912483913e-02
-6.500112724651233020e-02
-6.498551092808166341e-02
-6.496710406466815746e-02
-6.495510725599729085e-02
-6.494976308197594750e-02
-6.493521552576153599e-02
-6.492667290131512448e-02
-6.491606137763999973e-02
-6.491022633821727505e-02
-6.489985557707803054e-02
-6.488647090684229735e-02
-6.487033818760229442e-02
-6.486505361750258269e-02
-6.486051072555407138e-02
-6.484303822009138130e-02
-6.483981855092305069e-02
-6.482777788211402381e-02
-6.481631641176591185e-02
-6.480435823350305657e-02
-6.478886737845421240e-02
-6.476954636468823523e-02
-6.475653144331325328e-02
-6.474219015288082413e-02
-6.472878371134074826e-02
-6.472061352863212047e-02
-6.470839368211650511e-02
-6.470220335441545512e-02
-6.468297746949780436e-02
-6.467378954799316015e-02
-6.466703233183723754e-02
-6.466411211287151350e-02
-6.464780935020089658e-02
-6.463769370622435284e-02
-6.462767347738201940e-02
-6.462152134570067763e-02
-6.459757704772886577e-02
-6.459536222317316390e-02
-6.458307201350860227e-02
-6.456822882770071881e-02
-6.456349148003209804e-02
-6.454962936941743834e-02
-6.452906729825799714e-02
-6.451225636347857062e-02
-6.449976087080475096e-02
-6.448258564012457339e-02
-6.447334843357366285e-02
-6.446310700993879150e-02
-6.445051456111844379e-02
-6.444086117453365348e-02
-6.442602496648194843e-02
-6.441699997970903868e-02
-6.441004631178379181e-02
-6.439063361809621577e-02
-6.437544895741606488e-02
-6.436973334847573280e-02
-6.435810072262648784e-02
-6.434459110840193286e-02
-6.432946414653276102e-02
-6.432488112554471393e-02
-6.430525200747075343e-02
-6.429602629521982693e-02
-6.427812374752550628e-02
-6.427768357713889436e-02
-6.426626050910047572e-02
-6.426447401965099115e-02
-6.426121270584603251e-02
-6.422290368751490397e-02
-6.421308156148031188e-02
-6.421264267345691557e-02
-6.420081918392281373e-02
-6.418577003948344739e-02
-6.417800474762117013e-02
-6.417060863337711862e-02
-6.415499274861868884e-02
-6.415261034356598002e-02
-6.411825838074394768e-02
-6.410928460248160876e-02
-6.410697477958646195e-02
-6.408540769411155691e-02
-6.408373718701743105e-02
-6.407146616938350081e-02
-6.406103861073639272e-02
-6.405485377022399063e-02
-6.404416166218249162e-02
-6.403119709257859560e-02
-6.402497013779689938e-02
-6.401184341402998967e-02
-6.400246932115896681e-02
-6.398918004948023208e-02
-6.397983270320073412e-02
-6.396813818406657526e-02
-6.394911131826541695e-02
-6.394464786104941956e-02
-6.392944763762270499e-02
-6.391567335606421207e-02
-6.390984625066289948e-02
-6.387685284541819164e-02
-6.387471524976362502e-02
-6.385323264864734005e-02
-6.384834337567815710e-02
-6.383338127602913858e-02
-6.383083674021197695e-02
-6.382828647576177516e-02
-6.380845334355128573e-02
-6.380021098312338435e-02
-6.378856111800113027e-02
-6.377782749783114657e-02
-6.377268592599028008e-02
-6.376370554905824717e-02
-6.375575068442412840e-02
-6.372757372826154398e-02
-6.371878677135409119e-02
-6.370798337893604502e-02
-6.370561896571094729e-02
-6.368909311609810553e-02
-6.367892896983642914e-02
-6.366887311213750844e-02
-6.366536778949388742e-02
-6.365281990452004157e-02
-6.364323788556244810e-02
-6.363068944545374750e-02
-6.362167100220023075e-02
-6.360422603124238350e-02
-6.358917512250331083e-02
-6.358176492676090308e-02
-6.356257285787078604e-02
-6.354753373974958430e-02
-6.353684945796977956e-02
-6.352175928845374409e-02
-6.350882808366919985e-02
-6.350416704058742257e-02
-6.349083456415313687e-02
-6.347248389854570627e-02
-6.346585189635173263e-02
-6.344715628159719456e-02
-6.344464121128867706e-02
-6.343090942938758858e-02
-6.342429523343318110e-02
-6.341226600944180336e-02
-6.340577906529948349e-02
-6.338690733615337525e-02
-6.338029902420083683e-02
-6.337471160009264248e-02
-6.335515067759941998e-02
-6.334870894202648817e-02
-6.334014141993865588e-02
-6.333115689857038433e-02
-6.330133368541474015e-02
-6.330008037491388628e-02
-6.329387230866462266e-02
-6.328113639102486698e-02
-6.326710538046442789e-02
-6.326278268102719649e-02
-6.325298171592583230e-02
-6.324708261182288016e-02
-6.322573785534010837e-02
-6.322174863232968289e-02
-6.319760505973490150e-02
-6.318332230126358362e-02
-6.317593125166662271e-02
-6.316916680092493630e-02
-6.316320284684101560e-02
-6.315839800425329664e-02
-6.314654217122211977e-02
-6.312667765768775752e-02
-6.312135749023262132e-02
-6.310905073103548202e-02
-6.309610702473064658e-02
-6.308625827190880719e-02
-6.307837530576365648e-02
-6.306810955278535635e-02
-6.305729864791170813e-02
-6.303819360618348466e-02
-6.301887163481675880e-02
-6.300907650549728012e-02
-6.300236913187715060e-02
-6.298762535295129861e-02
-6.297719316795069577e-02
-6.296660131911407943e-02
-6.295891898365363337e-02
-6.294706471090830147e-02
-6.293966793234889723e-02
-6.291788094535155640e-02
-6.291051974920580658e-02
-6.290374745264878942e-02
-6.289288284527161377e-02
-6.288748390166892799e-02
-6.286689379038337688e-02
-6.285529075843102054e-02
-6.284599972574128612e-02
-6.282522466152298812e-02
-6.281688726936679457e-02
-6.280691724876194537e-02
-6.278839694926674486e-02
-6.277792266045384428e-02
-6.277644665250495248e-02
-6.275735527763598443e-02
-6.274464569690033078e-02
-6.273070184277038108e-02
-6.272670463487781123e-02
-6.271505754344203210e-02
-6.270812470648759462e-02
-6.269774421771495687e-02
-6.268031090910225478e-02
-6.267500384289548254e-02
-6.265815650850070639e-02
-6.264547862544395107e-02
-6.263635670638695307e-02
-6.262068216366267759e-02
-6.261858491300165142e-02
-6.261498103611790045e-02
-6.260537076178099292e-02
-6.259038033732625128e-02
-6.258695065576885819e-02
-6.256176957534334560e-02
-6.254824742661221904e-02
-6.253622873214709221e-02
-6.252037402835416979e-02
-6.251912379547464038e-02
-6.250962206100832419e-02
-6.250855808143235270e-02
-6.248207660258936480e-02
-6.247116050589079927e-02
-6.246503881913129108e-02
-6.245780218030994035e-02
-6.243934236767714752e-02
-6.242685068353492905e-02
-6.241355198426848383e-02
-6.240016516094776255e-02
-6.239492744224653387e-02
-6.239161853518757073e-02
-6.238019346961595768e-02
-6.235183641101529894e-02
-6.235066934071789579e-02
-6.233582880968155382e-02
-6.231589441484841618e-02
-6.230918473075769404e-02
-6.229955472103096414e-02
-6.228669424284175027e-02
-6.227065226706807177e-02
-6.226642409965829628e-02
-6.225092395192946548e-02
-6.224275002422446912e-02
-6.223273222288705497e-02
-6.222033015117522936e-02
-6.220329661272708255e-02
-6.219394022466731564e-02
-6.218682685453483239e-02
-6.217215229260186771e-02
-6.216670252113104533e-02
-6.215068517776706214e-02
-6.213574216234682424e-02
-6.212656966735802255e-02
-6.212274421271113400e-02
-6.210877702775280396e-02
-6.209820699130699784e-02
-6.209243208626466504e-02
-6.207571906625924951e-02
-6.205385590362272330e-02
-6.204360990033258583e-02
-6.203625150720426529e-02
-6.202336404441852191e-02
-6.201291851847617886e-02
-6.200200108030531898e-02
-6.199760312892799163e-02
-6.198979418212713366e-02
-6.196952516745596329e-02
-6.196485723397415768e-02
-6.195380328249930346e-02
-6.194061005482565108e-02
-6.192758105593487716e-02
-6.191927471129216043e-02
-6.191411405218419373e-02
-6.190358176337534823e-02
-6.189707328093455030e-02
-6.189349636272389876e-02
-6.187883914407524277e-02
-6.187076068199673373e-02
-6.185046773079286297e-02
-6.182283627187157293e-02
-6.181686871506877901e-02
-6.180442302938884969e-02
-6.180193441978701352e-02
-6.179182888333942247e-02
-6.177857032830980089e-02
-6.176977376099557215e-02
-6.174110720218586867e-02
-6.173326394390252214e-02
-6.172130770031361569e-02
-6.171523435903381039e-02
-6.170055611106656235e-02
-6.168986041161447775e-02
-6.168401271174683842e-02
-6.167484112519777684e-02
-6.167172651195867994e-02
-6.164974650079529939e-02
-6.163302764752215390e-02
-6.162199797278863911e-02
-6.161410905693592843e-02
-6.160554467483550511e-02
-6.159176982684241852e-02
-6.157967467968436526e-02
-6.156392745162281299e-02
-6.155632409403022365e-02
-6.153982563745277745e-02
-6.153247068228293037e-02
-6.151392537593916576e-02
-6.150770050162637781e-02
-6.150272596339084741e-02
-6.148233379607895288e-02
-6.147808459116388402e-02
-6.145999917357022890e-02
-6.145062020719246898e-02
-6.144062887286830255e-02
-6.143866832548700030e-02
-6.142857512431440514e-02
-6.141396244797345250e-02
-6.141010878081554214e-02
-6.140414900991658653e-02
-6.139161058632688905e-02
-6.137535217850423330e-02
-6.135983791932611564e-02
-6.134801504116613180e-02
-6.133215257204879811e-02
-6.132850677046708388e-02
-6.132239899442276654e-02
-6.130212948507773874e-02
-6.129424546230713422e-02
-6.127648551399986210e-02
-6.126269941654741147e-02
-6.125956666448406640e-02
-6.124567452916687693e-02
-6.123802180972648390e-02
-6.122745737314569392e-02
-6.122140600099876262e-02
-6.120111989117207885e-02
-6.118651296157434638e-02
-6.116201005431118332e-02
-6.115258951204677329e-02
-6.114121600201416484e-02
-6.113512417592517623e-02
-6.112671283298787284e-02
-6.112045710666696996e-02
-6.110680630127188206e-02
-6.109322971877217956e-02
-6.108876546777339267e-02
-6.108444310601204852e-02
-6.106783281560651533e-02
-6.105761236496209943e-02
-6.105359341478441837e-02
-6.104686955260760217e-02
-6.102492775299719896e-02
-6.101681092897406899e-02
-6.100779561359984116e-02
-6.099805767360635955e-02
-6.098522135997913596e-02
-6.097041272572459314e-02
-6.096530532006269598e-02
-6.093699130524699026e-02
-6.092380711754061262e-02
-6.091097814433527047e-02
-6.090950272060860482e-02
-6.090281245655926323e-02
-6.089223103158067363e-02
-6.088920082429735703e-02
-6.088227903390003304e-02
-6.087299406872961893e-02
-6.086061158183658781e-02
-6.085297154163710198e-02
-6.083203165061792927e-02
-6.081978946858013213e-02
-6.081863397499140400e-02
-6.080369116130468488e-02
-6.078730652412336899e-02
-6.077449393296588398e-02
-6.075391905051114039e-02
-6.074413843845069549e-02
-6.073550861228727005e-02
-6.072611892826237923e-02
-6.071933682429250800e-02
-6.069739991052003347e-02
-6.068779700181628489e-02
-6.067490509040210367e-02
-6.067194045139231995e-02
-6.066891243744965134e-02
-6.065083228025175410e-02
-6.064119840621715052e-02
-6.063423572429627040e-02
-6.061363043232934067e-02
-6.060435346870951534e-02
-6.059304043133065254e-02
-6.058552641665843064e-02
-6.056741015531130756e-02
-6.055954561326862273e-02
-6.054988590396712111e-02
-6.053207925274398105e-02
-6.050737660359767345e-02
-6.049703312348644890e-02
-6.048342399894446331e-02
-6.047858806491215877e-02
-6.046996641804677775e-02
-6.046368046907174554e-02
-6.044289189034784959e-02
-6.043295442981938548e-02
-6.042187726527009639e-02
-6.041649368060048042e-02
-6.040110836662934690e-02
-6.039401644915340372e-02
-6.038057038007380029e-02
-6.037129109265182425e-02
-6.036605404689759924e-02
-6.033878723694924284e-02
-6.033223272154650263e-02
-6.031402101447205788e-02
-6.031217719454171067e-02
-6.029491421066240919e-02
-6.029071035448058113e-02
-6.028238620580783635e-02
-6.026732572345167016e-02
-6.025344714749447661e-02
-6.024414728502458516e-02
-6.023207573699068673e-02
-6.022362668193098623e-02
-6.021526434077845158e-02
-6.021161119254778149e-02
-6.018417138726309124e-02
-6.016570905389245771e-02
-6.016040847940201663e-02
-6.014881995080420540e-02
-6.014165363296192224e-02
-6.013424487692300979e-02
-6.012705121376321626e-02
-6.012268589915814587e-02
-6.010645519416693561e-02
-6.009673069902213283e-02
-6.007122981544302243e-02
-6.005897712018179457e-02
-6.004799160678234160e-02
-6.004098310733299582e-02
-6.003375790118065103e-02
-6.002259327487857732e-02
-6.000715604667300473e-02
-6.000432043044015562e-02
-5.999931387131521299e-02
-5.998146894155723108e-02
-5.997194081897663787e-02
-5.995646796076464780e-02
-5.995312593609730678e-02
-5.994514522226940256e-02
-5.992675730907309761e-02
-5.991388012464277102e-02
-5.990695242460861158e-02
-5.989299166889533454e-02
-5.989028590357012294e-02
-5.988076176977713549e-02
-5.987665928901667045e-02
-5.986935455037692422e-02
-5.984227048284870842e-02
-5.983748738129712752e-02
-5.982568592004428032e-02
-5.981352907751338877e-02
-5.981004628010808122e-02
-5.978186448565273037e-02
-5.976937845372887192e-02
-5.976103713775052229e-02
-5.975123126606754487e-02
-5.974254329669195784e-02
-5.973005526885799554e-02
-5.972184453541681814e-02
-5.970708364759563791e-02
-5.970086268135141316e-02
-5.967382001056503738e-02
-5.967155496157239281e-02
-5.966184031313959135e-02
-5.964777302968798933e-02
-5.963868622382265117e-02
-5.962370789070278732e-02
-5.961542744336092992e-02
-5.960702868165090873e-02
-5.959911231474424032e-02
-5.957800767371940198e-02
-5.956833425423171957e-02
-5.954422911719609024e-02
-5.953813197105101152e-02
-5.952731907594319138e-02
-5.952169279269409197e-02
-5.949966401131046023e-02
-5.949356296306126946e-02
-5.948937163168840914e-02
-5.947939260727480582e-02
-5.947352998970317772e-02
-5.946532105680144009e-02
-5.944465952172853229e-02
-5.944002109124080224e-02
-5.941541145995066220e-02
-5.941140018240720355e-02
-5.940146443104959983e-02
-5.938638170512458569e-02
-5.937252784405191997e-02
-5.935784146551881246e-02
-5.935311342231550102e-02
-5.934314757099018456e-02
-5.933415602460578864e-02
-5.931833523700216770e-02
-5.931161072115184729e-02
-5.929543281028407109e-02
-5.928335359883477040e-02
-5.927478050018450406e-02
-5.927373757579329494e-02
-5.925432239175704163e-02
-5.924919823484048331e-02
-5.923711772923298535e-02
-5.923037679960413415e-02
-5.921857983938502712e-02
-5.920794201999612927e-02
-5.919527192535573024e-02
-5.919294876581565612e-02
-5.917635655926964389e-02
-5.917223153426245941e-02
-5.915786380552223722e-02
-5.914370342990790674e-02
-5.913315822853643100e-02
-5.912266919311850999e-02
-5.911546344328513780e-02
-5.909720052671918467e-02
-5.909011722026222269e-02
-5.907486971098793727e-02
-5.906248663125046594e-02
-5.904829173240616624e-02
-5.904450760067822546e-02
-5.903945914354671864e-02
-5.902624713609355700e-02
-5.900934892775000495e-02
-5.899614239442968477e-02
-5.898316112272450340e-02
-5.898000266128358704e-02
-5.896069893384228711e-02
-5.895656125214643328e-02
-5.893197593353263763e-02
-5.891972821259452986e-02
-5.891864715602615488e-02
-5.890083338326193574e-02
-5.889482797976416939e-02
-5.888214253921636443e-02
-5.887778468486054573e-02
-5.886687277190560952e-02
-5.885822790686939809e-02
-5.884791231799546551e-02
-5.883596824528228297e-02
-5.882874799732779048e-02
-5.881552579004889481e-02
-5.880766221270197769e-02
-5.879020856809086260e-02
-5.876943670072470871e-02
-5.876681802142944000e-02
-5.874516853146732887e-02
-5.873787776767827595e-02
-5.873156251950703566e-02
-5.871772390256591034e-02
-5.871316939831333626e-02
-5.870282838813933868e-02
-5.869773267514008519e-02
-5.868406088524513731e-02
-5.867325440160256478e-02
-5.866101912790122608e-02
-5.864773012049362411e-02
-5.863964337102259283e-02
-5.862355663800916661e-02
-5.862271588424131097e-02
-5.860042236559839801e-02
-5.859084317860810409e-02
-5.857218906518266155e-02
-5.856758199275519106e-02
-5.854611030424167195e-02
-5.853473832229752483e-02
-5.852677358371918825e-02
-5.852057675441985074e-02
-5.851066947623209669e-02
-5.850160382150632055e-02
-5.849496685688898578e-02
-5.848163070680992282e-02
-5.847589722958737579e-02
-5.846418126485866673e-02
-5.845288848691457262e-02
-5.843749466555026029e-02
-5.842978743689253296e-02
-5.840689544382204890e-02
-5.839729078494720893e-02
-5.838602253973224077e-02
-5.838111231184928140e-02
-5.836725080426602430e-02
-5.836435256491359636e-02
-5.835249392145275271e-02
-5.834717912817230512e-02
-5.833460765593162511e-02
-5.832190946337964532e-02
-5.831446172425158725e-02
-5.828122289098158770e-02
-5.827505253985160172e-02
-5.825596778189418012e-02
-5.825258066224828224e-02
-5.824184001326421223e-02
-5.823563737551293307e-02
-5.822555185382158327e-02
-5.822084704314997583e-02
-5.821416066448417692e-02
-5.820589067103087988e-02
-5.819822272656657858e-02
-5.817797155427376077e-02
-5.817366052894984429e-02
-5.815888768087928984e-02
-5.815474364905445781e-02
-5.814632584507953283e-02
-5.812928993813057388e-02
-5.811175836628601488e-02
-5.810375172634063556e-02
-5.808184720615516827e-02
-5.806272245771298968e-02
-5.805632613575856249e-02
-5.805446093740998514e-02
-5.804757912435515310e-02
-5.803446894316743876e-02
-5.802538375471077980e-02
-5.800673796549649097e-02
-5.799932734739590701e-02
-5.798517319254628544e-02
-5.797839498276585735e-02
-5.796915853389650319e-02
-5.796634290384197752e-02
-5.795920877993010478e-02
-5.794305333600185959e-02
-5.793422335539119561e-02
-5.792751263501527692e-02
-5.791167710614639197e-02
-5.790559389283758684e-02
-5.788575209325777515e-02
-5.786921823549712185e-02
-5.786038619764441449e-02
-5.784994312024091534e-02
-5.782979134784327346e-02
-5.782467697011092755e-02
-5.781903991678716270e-02
-5.780976342082852493e-02
-5.779982281556783619e-02
-5.779429643700417785e-02
-5.778182644810103685e-02
-5.775462878200843253e-02
-5.775214888938232094e-02
-5.774716173488406157e-02
-5.772765465033177779e-02
-5.772622632109628005e-02
-5.771256137411989728e-02
-5.770300640807704551e-02
-5.769256016744916948e-02
-5.768593806167629512e-02
-5.766783606267339435e-02
-5.765374902500267074e-02
-5.763976393532191378e-02
-5.761824511881566413e-02
-5.761343458731635336e-02
-5.760478730161480709e-02
-5.759206904918107162e-02
-5.758854022547718610e-02
-5.757165720758225524e-02
-5.756396286874421175e-02
-5.755523468818740662e-02
-5.753692800116680384e-02
-5.753304685548321640e-02
-5.750667686937507850e-02
-5.750417000860594263e-02
-5.749451605066149829e-02
-5.748439663464685601e-02
-5.748341105855070410e-02
-5.747133166466200649e-02
-5.746052092196304861e-02
-5.745048128146523769e-02
-5.743731250387851262e-02
-5.742107612288105400e-02
-5.741475492200770470e-02
-5.740523850300316422e-02
-5.739912222346987836e-02
-5.737335969487211695e-02
-5.736462302777439737e-02
-5.736155627523223388e-02
-5.734481615959105549e-02
-5.732840146951706517e-02
-5.731983416650407448e-02
-5.730969433614926944e-02
-5.730325359068516589e-02
-5.729403827263010451e-02
-5.728914850759309063e-02
-5.728005261040902685e-02
-5.725356878210799416e-02
-5.724543340373117184e-02
-5.722534764843575927e-02
-5.722069882418626130e-02
-5.721114090549495046e-02
-5.721045035631849851e-02
-5.719565715109994897e-02
-5.718211624936098136e-02
-5.717789262442857234e-02
-5.716437605310184522e-02
-5.715021832128067136e-02
-5.714818296195928182e-02
-5.713567619950252197e-02
-5.711876073831659295e-02
-5.710191288607233129e-02
-5.710007374592693252e-02
-5.708372530875999162e-02
-5.707391463954211708e-02
-5.706512248083200900e-02
-5.705773059061725050e-02
-5.705038512900886816e-02
-5.703096217074765661e-02
-5.702215477344241279e-02
-5.701290037683007239e-02
-5.700050363945402543e-02
-5.698899952760641541e-02
-5.698781098905644771e-02
-5.696568021538234161e-02
-5.695718382206665931e-02
-5.693741052881240439e-02
-5.693573391740067158e-02
-5.691954197981360930e-02
-5.689600903461261572e-02
-5.689216636263039195e-02
-5.687931024375175726e-02
-5.687650000146540763e-02
-5.686783784797427854e-02
-5.685885373299273682e-02
-5.683420335602071272e-02
-5.682956732935393052e-02
-5.682258193790901135e-02
-5.681116042177533632e-02
-5.680037665025941540e-02
-5.679638454318711172e-02
-5.677864144562624893e-02
-5.677612319825356413e-02
-5.676494074466814643e-02
-5.675513611662555413e-02
-5.674491236905662706e-02
-5.672429239544302115e-02
-5.672201405314813982e-02
-5.670541243560350830e-02
-5.669513325623190547e-02
-5.669052195864265897e-02
-5.668423884033094162e-02
-5.666395934840873228e-02
-5.665136691417380077e-02
-5.663325632786181396e-02
-5.662131975949621920e-02
-5.661191865592793415e-02
-5.659845796668980245e-02
-5.658065730176395358e-02
-5.656864642320666436e-02
-5.656146734322595182e-02
-5.654884994061579184e-02
-5.653682743580679126e-02
-5.652809040089434856e-02
-5.652226856800213195e-02
-5.651724541416769387e-02
-5.649303803099570143e-02
-5.647886282015976422e-02
-5.646902121306476841e-02
-5.646198382975667340e-02
-5.644130208195455300e-02
-5.643420793674222558e-02
-5.642093392189004297e-02
-5.641100325513009883e-02
-5.640341017283503899e-02
-5.639033129569034908e-02
-5.638563584415193231e-02
-5.636320565237470936e-02
-5.636309493089025624e-02
-5.635313367559410813e-02
-5.633895867982968708e-02
-5.633509849964529748e-02
-5.630765183943783891e-02
-5.629598479040648362e-02
-5.628641412436943825e-02
-5.628277798485656347e-02
-5.627605011019987113e-02
-5.625855031657553407e-02
-5.624597461605140847e-02
-5.624003551759035324e-02
-5.623269971436223313e-02
-5.623070105487476544e-02
-5.621279136950049771e-02
-5.620551782588198431e-02
-5.618388947137314959e-02
-5.617247658130619659e-02
-5.616286759083283231e-02
-5.615925615724567943e-02
-5.614986939513066933e-02
-5.612831427811240670e-02
-5.612421212938584203e-02
-5.612168661946964621e-02
-5.610779952383940228e-02
-5.610019248638262179e-02
-5.609698309041796782e-02
-5.606534441514438027e-02
-5.605123181278642841e-02
-5.604625927676595842e-02
-5.603324013559640715e-02
-5.602910090082660610e-02
-5.601671734968108329e-02
-5.599764128430889665e-02
-5.598462542517221308e-02
-5.597693790263322255e-02
-5.597364930145251605e-02
-5.596471690596468984e-02
-5.595968022158076538e-02
-5.594622167797644319e-02
-5.593946742038183317e-02
-5.592774708906161907e-02
-5.592377148559682376e-02
-5.591096257978830919e-02
-5.588822540386434445e-02
-5.588236044943753478e-02
-5.585517077233898009e-02
-5.585334978088740687e-02
-5.584867286251862795e-02
-5.583285376644259168e-02
-5.581450613414279394e-02
-5.579856161997315267e-02
-5.579781419841806089e-02
-5.578892143767952283e-02
-5.578555758751149729e-02
-5.577377079820639016e-02
-5.575408274083853977e-02
-5.574218567437375094e-02
-5.573212660324766698e-02
-5.571230543951749548e-02
-5.570710925772595634e-02
-5.569834664949915859e-02
-5.568340733614104976e-02
-5.567979207567194666e-02
-5.566989268910929600e-02
-5.564782589587935480e-02
-5.564449905473545233e-02
-5.563616283926259287e-02
-5.562237403823341864e-02
-5.561697606340393341e-02
-5.560519129079249945e-02
-5.559117992048828727e-02
-5.557202189793344904e-02
-5.556302090958004092e-02
-5.555970918032368533e-02
-5.553909802233680804e-02
-5.552830278252168794e-02
-5.551677243269800832e-02
-5.551278523686484223e-02
-5.550555173321544689e-02
-5.549255493581178866e-02
-5.548635983389510473e-02
-5.548055129605217184e-02
-5.546645586936579941e-02
-5.545476004579635854e-02
-5.543781278510667709e-02
-5.542595624519364161e-02
-5.541712675127108412e-02
-5.540014119479089172e-02
-5.538743447975161271e-02
-5.537629939267935120e-02
-5.536549779151792028e-02
-5.536305396245258525e-02
-5.534954988061260850e-02
-5.534585263611868644e-02
-5.533992283516667166e-02
-5.533387863596705980e-02
-5.531590188192067603e-02
-5.530403547325166147e-02
-5.529076485139691743e-02
-5.528371915609001097e-02
-5.526709860440243149e-02
-5.525696077027378306e-02
-5.524112212386714238e-02
-5.523422037475886337e-02
-5.522309177910247890e-02
-5.520994206983376174e-02
-5.518997975304412718e-02
-5.518511646519372316e-02
-5.517586873824845140e-02
-5.516065658280325246e-02
-5.515366286315642741e-02
-5.514050547180368578e-02
-5.512976056523791191e-02
-5.511990348081866053e-02
-5.510808469732764170e-02
-5.510369448802038272e-02
-5.509165157276640912e-02
-5.508756964419039837e-02
-5.507864479550719783e-02
-5.505501310887217503e-02
-5.504938996902722370e-02
-5.504398857679065893e-02
-5.503238558462919539e-02
-5.501811543173582009e-02
-5.500265287088479393e-02
-5.499083674330421112e-02
-5.498326526564592531e-02
-5.497500752423561954e-02
-5.495620230959816221e-02
-5.494378812107988952e-02
-5.492989086573771274e-02
-5.492039319888719628e-02
-5.490835313509481730e-02
-5.490493474836158350e-02
-5.488713189935356951e-02
-5.488201322906721691e-02
-5.487671359625034828e-02
-5.487104300586678751e-02
-5.485362432892418316e-02
-5.483941506026429602e-02
-5.482146766955520167e-02
-5.481086232331564001e-02
-5.481034796429146150e-02
-5.480046254682424678e-02
-5.478698802015047331e-02
-5.477399708821142910e-02
-5.476381162801760571e-02
-5.475396112583730268e-02
-5.473164661689106092e-02
-5.472783041883105826e-02
-5.471963000891527651e-02
-5.471574243032578666e-02
-5.469441094747712340e-02
-5.468488864294876461e-02
-5.467873199185149802e-02
-5.466515264613497349e-02
-5.465893082714609608e-02
-5.465105445971962794e-02
-5.464283059213478899e-02
-5.462539816032388473e-02
-5.460512498912434287e-02
-5.459071387806160858e-02
-5.457250235308902520e-02
-5.456643807669794843e-02
-5.455469154496134232e-02
-5.454822263761049950e-02
-5.453639473091154155e-02
-5.453345324013475492e-02
-5.452310863090895077e-02
-5.451833738431710596e-02
-5.449545091940882768e-02
-5.448255358338449650e-02
-5.447806336241919900e-02
-5.446633980801834918e-02
-5.445875767468563722e-02
-5.444402572159237619e-02
-5.443740651568990119e-02
-5.442088773611858388e-02
-5.441339594103788979e-02
-5.440808318530201970e-02
-5.440357772770809675e-02
-5.438913406059517341e-02
-5.438285850084165207e-02
-5.437278274513918097e-02
-5.435872889444987033e-02
-5.434555000624236021e-02
-5.433014183664494623e-02
-5.432105441518400579e-02
-5.431099659860544326e-02
-5.429801305686568491e-02
-5.428908409722574269e-02
-5.428310175555550732e-02
-5.426416393650349002e-02
-5.425594624674259792e-02
-5.424539222212607092e-02
-5.422471725570851553e-02
-5.421756074239511558e-02
-5.420609287908348395e-02
-5.419756251704097028e-02
-5.418073251318605843e-02
-5.416185940569354096e-02
-5.415675959231452952e-02
-5.414863716906503921e-02
-5.412275496424370780e-02
-5.411632754311226923e-02
-5.411570830002251919e-02
-5.410060052357942850e-02
-5.408682156570582267e-02
-5.407439022249813099e-02
-5.406756831716322265e-02
-5.404544774602210166e-02
-5.403948587275100857e-02
-5.402717957602964916e-02
-5.402595956870356875e-02
-5.400448534548896173e-02
-5.400267368783576161e-02
-5.399363947401239483e-02
-5.398067219370425440e-02
-5.397891108453697906e-02
-5.394066668739830317e-02
-5.392959068299962855e-02
-5.392187797090647328e-02
-5.391755729106090245e-02
-5.390560562864424310e-02
-5.388877393496618873e-02
-5.388630224032459060e-02
-5.387140437744669663e-02
-5.386279527309631443e-02
-5.385404381218852898e-02
-5.383759809744942393e-02
-5.383650758776442613e-02
-5.382327429403094277e-02
-5.381789022754601692e-02
-5.381107873605858738e-02
-5.379002483164815884e-02
-5.378252875373243369e-02
-5.376923265072361402e-02
-5.376358763091829140e-02
-5.376033064609886392e-02
-5.375781682581759480e-02
-5.373576753638079073e-02
-5.372578380923245800e-02
-5.370917368772074041e-02
-5.370275564860937934e-02
-5.369758952027794963e-02
-5.369623774587342635e-02
-5.366747622684672758e-02
-5.365459945977979483e-02
-5.364322200417304121e-02
-5.363434206196726617e-02
-5.362691967088106804e-02
-5.360117651420470697e-02
-5.359640818283001318e-02
-5.358836886458162585e-02
-5.358000924173128565e-02
-5.356240940474282786e-02
-5.355751421902421594e-02
-5.353970563844653863e-02
-5.353553800277932595e-02
-5.351562275682311687e-02
-5.350843743004091158e-02
-5.349185389106933530e-02
-5.347309009997947005e-02
-5.346855622211851844e-02
-5.345976690326773029e-02
-5.345084012752601699e-02
-5.343173201617043566e-02
-5.341905707264588132e-02
-5.341203371716904402e-02
-5.340465367260016638e-02
-5.338707346906224060e-02
-5.338665396089764537e-02
-5.337466220270076223e-02
-5.335292802644744925e-02
-5.335108597769047667e-02
-5.333611697570977972e-02
-5.332216445984985786e-02
-5.330768382987000065e-02
-5.329560608274419575e-02
-5.328816062345043125e-02
-5.326923482596918058e-02
-5.326093240431095666e-02
-5.324805946034724680e-02
-5.324157190862804923e-02
-5.322766864658959318e-02
-5.321123773490385456e-02
-5.320665793561071832e-02
-5.319549007594212564e-02
-5.318613046027337310e-02
-5.318502993415438751e-02
-5.315891376318859773e-02
-5.314633734257523390e-02
-5.314306850172806351e-02
-5.313228621053900369e-02
-5.312065592085685184e-02
-5.310395683775548381e-02
-5.309813131157811728e-02
-5.307866128743921053e-02
-5.306840693363898409e-02
-5.306579339020045527e-02
-5.305092368266192682e-02
-5.304467422959555090e-02
-5.302325718888190043e-02
-5.300827893035200966e-02
-5.300442029325760918e-02
-5.299200834076181477e-02
-5.298291604705474001e-02
-5.296947796903023198e-02
-5.296426531284520456e-02
-5.294248392176709173e-02
-5.293046500217371553e-02
-5.292439848083169140e-02
-5.292175788627334621e-02
-5.290157430878675293e-02
-5.289978970691430749e-02
-5.289109052283358370e-02
-5.288254408248529992e-02
-5.285875590384694900e-02
-5.285722365937300937e-02
-5.284699359773106786e-02
-5.282348730918090540e-02
-5.281911158441152110e-02
-5.280958179325834223e-02
-5.279208876273855378e-02
-5.278367003016087855e-02
-5.277912607437029724e-02
-5.276387266904808415e-02
-5.275223777361234823e-02
-5.273921023825348109e-02
-5.273406708972899759e-02
-5.272177854722309709e-02
-5.271510654825178888e-02
-5.269602868728140432e-02
-5.268950456117879599e-02
-5.268190573705713864e-02
-5.265474684250476267e-02
-5.264480288746878345e-02
-5.263153214054616669e-02
-5.262704718944086202e-02
-5.261849893634734654e-02
-5.260636374110513880e-02
-5.258731198938584872e-02
-5.258229860779864429e-02
-5.256729657306510872e-02
-5.254945650394649004e-02
-5.254355496450691110e-02
-5.253422817201217065e-02
-5.253176274875012708e-02
-5.251795912150469814e-02
-5.251720569164539110e-02
-5.250090247537655963e-02
-5.249313924765466877e-02
-5.247652834882041151e-02
-5.246552082801478334e-02
-5.245526712720058327e-02
-5.244664481668961931e-02
-5.242187566742090299e-02
-5.241312629709901638e-02
-5.240001208716960068e-02
-5.238584896733022855e-02
-5.237423519833883656e-02
-5.236542901924665094e-02
-5.235621200450993329e-02
-5.233374411642771618e-02
-5.232162948470533981e-02
-5.231121412247377589e-02
-5.230335103162014887e-02
-5.229241388016309111e-02
-5.227913458792463053e-02
-5.227606070030973995e-02
-5.226116681309742051e-02
-5.225001384425284612e-02
-5.224126602222697868e-02
-5.222350628147123808e-02
-5.221416953054622279e-02
-5.220443972350280459e-02
-5.219374440620117017e-02
-5.218459976097772346e-02
-5.217142625748671936e-02
-5.216068873310478193e-02
-5.214584165804653226e-02
-5.213399558201872730e-02
-5.212675723679807693e-02
-5.211834074837423669e-02
-5.210740295108437503e-02
-5.208764341607050041e-02
-5.207516121889366190e-02
-5.207174557714522312e-02
-5.206046608915468332e-02
-5.205527240005797251e-02
-5.205013640662697894e-02
-5.203337759563678167e-02
-5.202938751815058827e-02
-5.201742668988973417e-02
-5.199672860960016796e-02
-5.198677399131904076e-02
-5.197954879878838308e-02
-5.196928251842572455e-02
-5.195682416583302654e-02
-5.195209534077352420e-02
-5.194052987507544183e-02
-5.192361510888027221e-02
-5.191285424059646769e-02
-5.189427104526375678e-02
-5.188597427064375878e-02
-5.186431825633988635e-02
-5.185169331136446624e-02
-5.184294604383704597e-02
-5.182889373580437664e-02
-5.182282740185495395e-02
-5.180690078261065978e-02
-5.180041410766264565e-02
-5.178717018116352211e-02
-5.176740004316238153e-02
-5.176020013578810919e-02
-5.174472823938819355e-02
-5.173693687109501282e-02
-5.173151615261903369e-02
-5.171011782593806783e-02
-5.170917050569787121e-02
-5.170039785296490220e-02
-5.167459164188700771e-02
-5.166277032934696312e-02
-5.165754484537635194e-02
-5.165431485874005801e-02
-5.164472063177236172e-02
-5.163525660515846938e-02
-5.161675329538045753e-02
-5.159867298929923796e-02
-5.158450904089079136e-02
-5.158092101462347090e-02
-5.156969905997835224e-02
-5.154762770197476862e-02
-5.153877625146402464e-02
-5.152859451175692551e-02
-5.151874390877414500e-02
-5.150692666979239664e-02
-5.149476886640910744e-02
-5.148213797525477697e-02
-5.146754674484135816e-02
-5.146321678972617941e-02
-5.145647533574296273e-02
-5.144443258009875897e-02
-5.141453692089220651e-02
-5.140590164738564893e-02
-5.140129064913592782e-02
-5.139323790232511180e-02
-5.137580274686628923e-02
-5.137359109631547960e-02
-5.135569350023228008e-02
-5.135052335275483437e-02
-5.133299127423868180e-02
-5.132012577475122961e-02
-5.131428771903492891e-02
-5.130890577115404527e-02
-5.129628595576732342e-02
-5.127643916941107549e-02
-5.125892014125890683e-02
-5.124862775686572780e-02
-5.124511306509466069e-02
-5.122799958053389502e-02
-5.121175493474766638e-02
-5.120194087817439565e-02
-5.118800215665686437e-02
-5.117686926757578081e-02
-5.116681652967153271e-02
-5.116089649591806787e-02
-5.115724506165075791e-02
-5.114896902840154747e-02
-5.112653872400704791e-02
-5.111972918801338528e-02
-5.110434730351257060e-02
-5.107544531896673901e-02
-5.107336473498219620e-02
-5.106726916265111327e-02
-5.105217654489943579e-02
-5.102865393530114924e-02
-5.101406785726578241e-02
-5.100841904892466916e-02
-5.100359734881568241e-02
-5.099191161429370012e-02
-5.098662553010382958e-02
-5.097156617472950457e-02
-5.096916371729093287e-02
-5.095283093840002886e-02
-5.094288149742326466e-02
-5.093174644271730722e-02
-5.091745240595238475e-02
-5.090075448103614786e-02
-5.089748838677007892e-02
-5.087385056036550224e-02
-5.087188947438925357e-02
-5.086184039670363366e-02
-5.084156501798586802e-02
-5.083149181560819851e-02
-5.082534472027502859e-02
-5.080945835903269425e-02
-5.080309082759615347e-02
-5.079181427813950211e-02
-5.077886682604332291e-02
-5.077535732233298682e-02
-5.076586969584181985e-02
-5.073875227817656319e-02
-5.073705120457303042e-02
-5.071794659877390532e-02
-5.070055639021300853e-02
-5.068772738834467773e-02
-5.068460695787982417e-02
-5.067047921246134456e-02
-5.065978035111490252e-02
-5.064888542927067916e-02
-5.064393025689659100e-02
-5.062909621331940224e-02
-5.061782604624434634e-02
-5.060722578241749758e-02
-5.060230397540393943e-02
-5.058480056873587705e-02
-5.057571983533509785e-02
-5.057214146908359242e-02
-5.054779586701702021e-02
-5.053560973741769158e-02
-5.053126105999627971e-02
-5.052050246423658852e-02
-5.051133289416795402e-02
-5.049101778082404346e-02
-5.048013679589802294e-02
-5.046352155407615725e-02
-5.045123784011645851e-02
-5.043598513706498698e-02
-5.042843366979229969e-02
-5.041012503173930570e-02
-5.040239052799527775e-02
-5.039949647370342567e-02
-5.038742513146166058e-02
-5.037167614497939372e-02
-5.036258864288392645e-02
-5.035635610470390322e-02
-5.034679831780661252e-02
-5.032940792030238253e-02
-5.031566128833386831e-02
-5.030486475952680725e-02
-5.028706736390589627e-02
-5.027358341347595849e-02
-5.025625633920743907e-02
-5.025254157750491668e-02
-5.023888480657789923e-02
-5.023304132330705385e-02
-5.022679348676006850e-02
-5.020902700690563214e-02
-5.020077235434181051e-02
-5.018332202125452834e-02
-5.017600158678442446e-02
-5.015641871939285901e-02
-5.014475442722529652e-02
-5.013614279789468942e-02
-5.012382001871135140e-02
-5.011303320692653274e-02
-5.010522678731527124e-02
-5.008827005389213105e-02
-5.007893308312469371e-02
-5.007161402429038954e-02
-5.005403844859751539e-02
-5.004766562790666229e-02
-5.002890352725142264e-02
-5.002055619490367033e-02
-5.001343188367204928e-02
-5.000305717564992869e-02
-4.999745402925842575e-02
-4.998546667467290705e-02
-4.997209490584830771e-02
-4.995690743269898260e-02
-4.994152909017318676e-02
-4.993773668450404712e-02
-4.992248290443287995e-02
-4.991348901601935784e-02
-4.990906919183726864e-02
-4.987119823360466886e-02
-4.986591163690096140e-02
-4.985662759359518748e-02
-4.984458488417917166e-02
-4.982755742813116395e-02
-4.981937244572032242e-02
-4.980538761977282292e-02
-4.978257905934657668e-02
-4.977903511133530134e-02
-4.976856811004048975e-02
-4.974906338386211879e-02
-4.974305477701909672e-02
-4.973181678172081122e-02
-4.972471934899574952e-02
-4.970397261638789810e-02
-4.969065545481610169e-02
-4.968727724537966295e-02
-4.968206567046759559e-02
-4.965787731156293128e-02
-4.964179115688530097e-02
-4.962095036489519440e-02
-4.961650096574729552e-02
-4.960491483352644226e-02
-4.959349589544076453e-02
-4.958590845052737728e-02
-4.958121862009631786e-02
-4.955333558752392231e-02
-4.954849557363594226e-02
-4.953704154212265620e-02
-4.953110601154309123e-02
-4.953027374713467323e-02
-4.950534885441607025e-02
-4.948076108971755094e-02
-4.947733365770845548e-02
-4.946027568359090409e-02
-4.945553581346520677e-02
-4.945110908725353083e-02
-4.943213929785553185e-02
-4.942272728811161753e-02
-4.941257740422544398e-02
-4.940478674873188814e-02
-4.939199447285208544e-02
-4.937594567254682820e-02
-4.936939114354590985e-02
-4.933761245703843779e-02
-4.933083490328940557e-02
-4.932610709219248379e-02
-4.931444633610393424e-02
-4.931190947458613527e-02
-4.929762504309273541e-02
-4.928910155933088899e-02
-4.926571695043474586e-02
-4.925855316599522804e-02
-4.925352859003323536e-02
-4.922866789008889521e-02
-4.921662935021012264e-02
-4.921564764438521311e-02
-4.919129603065242051e-02
-4.918405813135975913e-02
-4.916045598088392143e-02
-4.915462630940561906e-02
-4.914254921866989534e-02
-4.912762767014114407e-02
-4.911999868276420433e-02
-4.911284459445836026e-02
-4.910656909852112451e-02
-4.908870358639949583e-02
-4.908415542710034551e-02
-4.907968092896300427e-02
-4.905815232055016351e-02
-4.904957735785017703e-02
-4.904873902153719656e-02
-4.904008475522367294e-02
-4.901726685236498793e-02
-4.899969270272239164e-02
-4.898289314696327446e-02
-4.897897155289174242e-02
-4.896348165509131767e-02
-4.895108178459142700e-02
-4.894561559276564000e-02
-4.893787572483068726e-02
-4.892862065195999199e-02
-4.892634092372491472e-02
-4.891678778677113759e-02
-4.890233656351541947e-02
-4.889085635459616830e-02
-4.888121977298057197e-02
-4.887477294956385498e-02
-4.885903862523452434e-02
-4.884299446967818592e-02
-4.883188036698843382e-02
-4.881823574073221317e-02
-4.880648855744465497e-02
-4.879973923170208283e-02
-4.878304719741199946e-02
-4.877939761590779910e-02
-4.876413053435113554e-02
-4.876021203844549401e-02
-4.874227383175913642e-02
-4.872630907311309434e-02
-4.871199779019746989e-02
-4.870185055452541656e-02
-4.868464939635241961e-02
-4.866897868206285227e-02
-4.866240750524503111e-02
-4.864953656646703317e-02
-4.863930295145008076e-02
-4.862785874465469504e-02
-4.861566444180576152e-02
-4.860742252876854019e-02
-4.859386797275003222e-02
-4.858421348981101229e-02
-4.857770375543077335e-02
-4.857515856384814201e-02
-4.855672343745381925e-02
-4.854248766521004899e-02
-4.851765811494976322e-02
-4.850375912738816297e-02
-4.848648623153578585e-02
-4.847842420411421771e-02
-4.846919701047000539e-02
-4.845961137911231065e-02
-4.844479366088771943e-02
-4.843535869240053748e-02
-4.843303824836714400e-02
-4.841305237259166394e-02
-4.840289184538865142e-02
-4.839807613675004005e-02
-4.838959361804279213e-02
-4.836870452689198685e-02
-4.835776012242828936e-02
-4.834413378933299921e-02
-4.832559232708386054e-02
-4.831948968440563652e-02
-4.831149410164853331e-02
-4.829910094903724915e-02
-4.829411911612066510e-02
-4.827299196855164287e-02
-4.826117692980053109e-02
-4.824364382783238869e-02
-4.823651983160512358e-02
-4.821892930881313544e-02
-4.820279035495048103e-02
-4.820062304258654340e-02
-4.818666067106106010e-02
-4.818164892290904833e-02
-4.817087616311255260e-02
-4.816131839454451669e-02
-4.814973361376903571e-02
-4.813281481761602643e-02
-4.811684407956695608e-02
-4.810850328044810609e-02
-4.810255643667113445e-02
-4.807504451727356853e-02
-4.805955873001241385e-02
-4.803336236157698669e-02
-4.802264331669431341e-02
-4.801624709590829321e-02
-4.801081521994379764e-02
-4.800247755844752606e-02
-4.799127019689242157e-02
-4.798879410814332891e-02
-4.797945653533022825e-02
-4.796827795889690993e-02
-4.795301837959362046e-02
-4.794790005683405298e-02
-4.792771762750389075e-02
-4.792251579529527294e-02
-4.790771427570170160e-02
-4.790155382285249397e-02
-4.788306894764013388e-02
-4.787785052088430748e-02
-4.786209358318652130e-02
-4.785305185244670412e-02
-4.784149149433777892e-02
-4.783134020600651737e-02
-4.781354427938791507e-02
-4.780390523912950163e-02
-4.779209925596319963e-02
-4.777980382369365064e-02
-4.776675155016515961e-02
-4.775794186058507362e-02
-4.775146731863827432e-02
-4.772419443903561098e-02
-4.771387646764360668e-02
-4.771020446730397935e-02
-4.770268618809794803e-02
-4.768205381465734360e-02
-4.766760800813110710e-02
-4.765704572961981800e-02
-4.763533773930747617e-02
-4.763231327722997066e-02
-4.760568524006192348e-02
-4.759202109986454543e-02
-4.758577010228035031e-02
-4.756895758488074999e-02
-4.756218180951829466e-02
-4.755543637691511671e-02
-4.752677845445082983e-02
-4.751618294138401644e-02
-4.751081422377007035e-02
-4.750501161896017455e-02
-4.749755021416759981e-02
-4.745485601720450530e-02
-4.745208565933117795e-02
-4.744149957630960923e-02
-4.743347334138034443e-02
-4.742103682224255157e-02
-4.740069428041915334e-02
-4.739561883150916755e-02
-4.738649214058787695e-02
-4.737747674432996048e-02
-4.737582155542072182e-02
-4.736014805940300110e-02
-4.735073745323747918e-02
-4.733123833515970325e-02
-4.732069902346569545e-02
-4.731033841358397996e-02
-4.730347159718933936e-02
-4.730189736731965633e-02
-4.728872805626649356e-02
-4.728073079829117620e-02
-4.725295884559199688e-02
-4.723715994096888693e-02
-4.723123700462297792e-02
-4.722466423278615100e-02
-4.721447838561815269e-02
-4.719145962589935128e-02
-4.718105957977250520e-02
-4.717580414184580073e-02
-4.716026613095325448e-02
-4.715276833514939203e-02
-4.711882656212867948e-02
-4.711153047992872045e-02
-4.710092327059767214e-02
-4.709475899695544920e-02
-4.708326063493045721e-02
-4.707479803630881809e-02
-4.705815548946601368e-02
-4.704455069037632997e-02
-4.702918328167735029e-02
-4.702327230805100622e-02
-4.700546223254109535e-02
-4.699557706244600341e-02
-4.698565755603067995e-02
-4.697079156966632585e-02
-4.695808244536875398e-02
-4.694902318757238069e-02
-4.693375286724454920e-02
-4.692757065123182025e-02
-4.691387172119351745e-02
-4.690770392463047833e-02
-4.688916810300547411e-02
-4.688554898873656396e-02
-4.686431235522098282e-02
-4.686162999473514335e-02
-4.683605991919970180e-02
-4.683251033943461317e-02
-4.682441696419822885e-02
-4.681575275125832158e-02
-4.680030859946793242e-02
-4.678978293536453781e-02
-4.678206803897388966e-02
-4.676911033665825945e-02
-4.676000324446855094e-02
-4.675763098750129743e-02
-4.672594363218077196e-02
-4.672385721391442148e-02
-4.670992633415974038e-02
-4.668149746410399370e-02
-4.667770117611594327e-02
-4.667658978567273964e-02
-4.665779996683466768e-02
-4.664475833078024491e-02
-4.664149980439288856e-02
-4.660850058933138640e-02
-4.660211786273557588e-02
-4.658788326284835080e-02
-4.656662831696781191e-02
-4.656194180381773018e-02
-4.654296760096976460e-02
-4.653184758477585392e-02
-4.651023283822949828e-02
-4.650533998723238582e-02
-4.649423968334306934e-02
-4.649107528437704251e-02
-4.647717082072366779e-02
-4.646385852915738135e-02
-4.645003168950723182e-02
-4.642789891704496297e-02
-4.641715726335712833e-02
-4.640802973551458321e-02
-4.640011797009552241e-02
-4.638668932776671139e-02
-4.636744689118249552e-02
-4.636303997267593457e-02
-4.634922498357960108e-02
-4.633955890407956413e-02
-4.632401123317272940e-02
-4.630907652675925190e-02
-4.630200277046267465e-02
-4.628913026254594110e-02
-4.628469262420772945e-02
-4.627659505061193501e-02
-4.625385842079754450e-02
-4.623963455349527907e-02
-4.623377029356684487e-02
-4.621901379787582420e-02
-4.620180060358552998e-02
-4.619587662694432662e-02
-4.619211965341790682e-02
-4.618409042398913256e-02
-4.616678925133255174e-02
-4.615855590017886589e-02
-4.614584382465666823e-02
-4.613756024258158783e-02
-4.612665896894652118e-02
-4.611894283235068448e-02
-4.609285839738472279e-02
-4.608654707022086239e-02
-4.608179478670318407e-02
-4.606796343047162012e-02
-4.606480406164792374e-02
-4.604663565865463326e-02
-4.603129275591166802e-02
-4.601174651450487540e-02
-4.599921339220486294e-02
-4.599297216621919815e-02
-4.598214101990796832e-02
-4.597413994494514711e-02
-4.595381285071772903e-02
-4.594274832215627935e-02
-4.593302074734620377e-02
-4.592052367137053337e-02
-4.590628047253658695e-02
-4.589322913593404940e-02
-4.586680840654758229e-02
-4.586185729142386314e-02
-4.584715845443027016e-02
-4.584297077516535923e-02
-4.583421115729369166e-02
-4.582492706617186107e-02
-4.580688412407205035e-02
-4.579195835823407501e-02
-4.578281409913353972e-02
-4.577083391194178286e-02
-4.576228305923654704e-02
-4.575149537881781359e-02
-4.573745840552831399e-02
-4.572280892406760389e-02
-4.571056399394116121e-02
-4.570215714706102328e-02
-4.569246796030806967e-02
-4.566901365045322736e-02
-4.565335472793582983e-02
-4.564450160967370440e-02
-4.562909419458818783e-02
-4.562075034238821658e-02
-4.561340631834326365e-02
-4.560830507360974506e-02
-4.558789202052945799e-02
-4.557091879955590952e-02
-4.556056470073055475e-02
-4.555319077275957196e-02
-4.554060493125547393e-02
-4.553193488864265559e-02
-4.552767905718824171e-02
-4.551494930618879553e-02
-4.549402066295152314e-02
-4.547824551993642772e-02
-4.547387358802651436e-02
-4.545741754024418269e-02
-4.543106464669433020e-02
-4.542642161170293291e-02
-4.541366778181113451e-02
-4.540544659355411072e-02
-4.539761770122466289e-02
-4.537103745473120009e-02
-4.535808158456391959e-02
-4.535131301104788903e-02
-4.533508414503026329e-02
-4.533287923473869330e-02
-4.531604905475430933e-02
-4.529581147273140096e-02
-4.529201864143822531e-02
-4.528511032282903082e-02
-4.527423982610953579e-02
-4.525800138077692991e-02
-4.524592580588429613e-02
-4.524073360094252316e-02
-4.522339184175025451e-02
-4.521947475325571730e-02
-4.520445496402564212e-02
-4.519512014851045922e-02
-4.518039911018198462e-02
-4.516683560054796098e-02
-4.515581056495027168e-02
-4.514593491877563758e-02
-4.512321330004598341e-02
-4.510889868849715656e-02
-4.509959434071383888e-02
-4.509558222375689707e-02
-4.508680412629895162e-02
-4.507217048996670083e-02
-4.506005527046183512e-02
-4.503876281054866593e-02
-4.503355694582547586e-02
-4.502533864416144449e-02
-4.500824027426331142e-02
-4.500118131259836507e-02
-4.499111019248389076e-02
-4.498069584797917408e-02
-4.496155814347346791e-02
-4.495814502192579942e-02
-4.493447475466486041e-02
-4.493206335253699391e-02
-4.491395971858322400e-02
-4.489038951297677493e-02
-4.487874957495488482e-02
-4.487488282675680673e-02
-4.486383888941961051e-02
-4.484581416884428351e-02
-4.483293716457339984e-02
-4.482579727503388511e-02
-4.479440384601982017e-02
-4.479082021317012940e-02
-4.478392935375094530e-02
-4.477146830391218191e-02
-4.476752067535164081e-02
-4.474115076110513067e-02
-4.473376474965956584e-02
-4.473067100802305407e-02
-4.472234308606612418e-02
-4.470485299561952064e-02
-4.469537194879222297e-02
-4.468602677195063211e-02
-4.467855457797173524e-02
-4.467301822766958641e-02
-4.465658802530755866e-02
-4.462885417714895775e-02
-4.461709624769658045e-02
-4.460449310076305962e-02
-4.459281769172412924e-02
-4.458444833627248083e-02
-4.456410143121963818e-02
-4.456235334715147323e-02
-4.455142314593482644e-02
-4.453109403433966329e-02
-4.451532186854142981e-02
-4.451074389687187383e-02
-4.450217714643450728e-02
-4.449028190358766954e-02
-4.447918365289579845e-02
-4.446581199268845319e-02
-4.445193175373196581e-02
-4.444088039790425326e-02
-4.442206425800440672e-02
-4.442078007672531359e-02
-4.441590646541451748e-02
-4.440373445065731728e-02
-4.439382136487857178e-02
-4.438101361578711268e-02
-4.437627870758642512e-02
-4.435929402323213200e-02
-4.433741274040270408e-02
-4.432651759084477172e-02
-4.431678013085688095e-02
-4.430502919571507880e-02
-4.428150593259330692e-02
-4.427582287268821970e-02
-4.425992294397990134e-02
-4.425140618604900267e-02
-4.423747721208395878e-02
-4.423567550423512795e-02
-4.421647150197136056e-02
-4.421220371408227101e-02
-4.419551192064283263e-02
-4.419305314979468657e-02
-4.417506169121315773e-02
-4.415951245358684663e-02
-4.415319871071979319e-02
-4.414590827788356098e-02
-4.412195739119548210e-02
-4.411789933124235508e-02
-4.410740109700603262e-02
-4.409358920402414728e-02
-4.407089201025099490e-02
-4.406359913567861608e-02
-4.405547659966022045e-02
-4.404274046148426436e-02
-4.402557528457909375e-02
-4.401596016181566484e-02
-4.400941653491416417e-02
-4.399232959550447575e-02
-4.398435521314361663e-02
-4.397240390521503506e-02
-4.395399322713416934e-02
-4.394028530633142804e-02
-4.393643452995052434e-02
-4.392471874532952181e-02
-4.390748387643450545e-02
-4.388603594151957443e-02
-4.387067177802800311e-02
-4.386092600127342034e-02
-4.385235783925950370e-02
-4.384346160916821611e-02
-4.383155224642129588e-02
-4.381408103770875750e-02
-4.380341196221884670e-02
-4.379069427010079396e-02
-4.377604184354386141e-02
-4.375828996334849008e-02
-4.375568087423317709e-02
-4.374791262320557039e-02
-4.373814095546021963e-02
-4.371576173753874417e-02
-4.370600017230882872e-02
-4.369517614072213063e-02
-4.369017488187779130e-02
-4.367894659480076047e-02
-4.366730783580172193e-02
-4.366128745587263826e-02
-4.364657930121804141e-02
-4.364500562746614909e-02
-4.362283266486607913e-02
-4.361476959695226308e-02
-4.360395850191264855e-02
-4.359322619621278094e-02
-4.357581498681312171e-02
-4.356916578498368220e-02
-4.356125725524007120e-02
-4.355017596145568937e-02
-4.353881442677895452e-02
-4.350950243502879622e-02
-4.349908890656994931e-02
-4.349112214697867240e-02
-4.347171302461863562e-02
-4.346451164100512132e-02
-4.345129405351583207e-02
-4.344347997828848507e-02
-4.343083988904428150e-02
-4.342286348341822810e-02
-4.341180916276801693e-02
-4.338877896791928923e-02
-4.338485117452225981e-02
-4.337880314372546953e-02
-4.337705388638612991e-02
-4.335174367047375799e-02
-4.334433851874522348e-02
-4.333430568509516467e-02
-4.332196879149946556e-02
-4.330873831767456661e-02
-4.329292705149506704e-02
-4.328911269465793299e-02
-4.327788100006738081e-02
-4.326559839329757740e-02
-4.324464105694844629e-02
-4.323643923840606029e-02
-4.321897465867099997e-02
-4.321137322538287640e-02
-4.319944416003196341e-02
-4.319789590261530199e-02
-4.317571865021513355e-02
-4.316774795893138505e-02
-4.315671841360949057e-02
-4.313597808234523323e-02
-4.312498212918422502e-02
-4.312090317129485539e-02
-4.310597020447107242e-02
-4.309527244959646120e-02
-4.308249315791626288e-02
-4.307249054732006921e-02
-4.306702212748175773e-02
-4.305799386987210764e-02
-4.304167077331824687e-02
-4.303853734315685187e-02
-4.301991464950505328e-02
-4.298873954740101144e-02
-4.297140747369238012e-02
-4.296753604219988310e-02
-4.296278928271432540e-02
-4.294868274011853782e-02
-4.294582606730121266e-02
-4.293270568155185818e-02
-4.291508070277619269e-02
-4.290049777653534568e-02
-4.289151299035687259e-02
-4.287886700398577111e-02
-4.286582363547605801e-02
-4.285649004805033857e-02
-4.283123678105643650e-02
-4.282616331825817024e-02
-4.281633314420932312e-02
-4.281091267143646850e-02
-4.279106404737995084e-02
-4.278749255530686635e-02
-4.277233268251953713e-02
-4.276695825661533390e-02
-4.274597224580092836e-02
-4.272820839801561021e-02
-4.271623045892472548e-02
-4.270833959385439416e-02
-4.268915789199220767e-02
-4.267815146960998729e-02
-4.267560540382667189e-02
-4.265838898824955705e-02
-4.265344004026810909e-02
-4.263666315005346097e-02
-4.262720737133784965e-02
-4.262451881179524227e-02
-4.259367894820603739e-02
-4.258642964446071599e-02
-4.257531467761119237e-02
-4.256324602851077610e-02
-4.255933220121702054e-02
-4.254515783528203809e-02
-4.252440269912646786e-02
-4.251964691063112034e-02
-4.251038223496780843e-02
-4.250152094757503329e-02
-4.249564463953445226e-02
-4.247171916197170494e-02
-4.246867523598069072e-02
-4.245565692793015766e-02
-4.243844881712866002e-02
-4.242396262308145705e-02
-4.242257559128159716e-02
-4.241146558353064977e-02
-4.240759368704394294e-02
-4.239646150306011774e-02
-4.238282028233428256e-02
-4.236790489883635047e-02
-4.236638177515791859e-02
-4.234202317440299845e-02
-4.232993078202512693e-02
-4.231906559232478937e-02
-4.230873401912113585e-02
-4.230374616721369052e-02
-4.229313486988400816e-02
-4.227673129205145042e-02
-4.227256077407026691e-02
-4.224616360897545664e-02
-4.223090443433896723e-02
-4.222278829531775357e-02
-4.221872070055149306e-02
-4.220201175822838047e-02
-4.218902159240298100e-02
-4.217334990724566635e-02
-4.215336205234712641e-02
-4.214590399310605418e-02
-4.213438818451731294e-02
-4.212892036876866864e-02
-4.212183353464357682e-02
-4.210682200184867607e-02
-4.210118609454885363e-02
-4.208931440179475292e-02
-4.207963440703324509e-02
-4.207299555622123766e-02
-4.205344421473850014e-02
-4.203121246900717867e-02
-4.201308467534500823e-02
-4.200825096085356036e-02
-4.200031058647721305e-02
-4.199430425966305114e-02
-4.198221987673955713e-02
-4.196545612883401111e-02
-4.194676710369174555e-02
-4.194446151178976567e-02
-4.192653590745629155e-02
-4.190978902362599290e-02
-4.189388964094678536e-02
-4.189169746967380537e-02
-4.187850234220164003e-02
-4.185988612741528558e-02
-4.185533495192031439e-02
-4.185190724974521825e-02
-4.183646454716222207e-02
-4.181468263226315041e-02
-4.179944774589625101e-02
-4.179014207709047524e-02
-4.177642678045012659e-02
-4.176874289249540850e-02
-4.176021012970781987e-02
-4.175852746119373959e-02
-4.173730088773666691e-02
-4.172449442568224032e-02
-4.171901625988891360e-02
-4.170986209156327118e-02
-4.167783178413120293e-02
-4.166970054011512326e-02
-4.165639139627150267e-02
-4.164672968323884783e-02
-4.164100960917063721e-02
-4.162423903714945750e-02
-4.161828320724075825e-02
-4.159939124002795530e-02
-4.159655162968625697e-02
-4.158834704852407138e-02
-4.158314182570080342e-02
-4.157761570411866447e-02
-4.155852340089247199e-02
-4.152231143277476666e-02
-4.151737749820644252e-02
-4.150938637296136546e-02
-4.150794046060507503e-02
-4.149207766130882935e-02
-4.147647286733829874e-02
-4.145617153091404883e-02
-4.144839185109222557e-02
-4.143519948993540369e-02
-4.141837186592703390e-02
-4.140790949910755359e-02
-4.139974968486928586e-02
-4.137583886135037803e-02
-4.136883440410735191e-02
-4.136359925561491901e-02
-4.134980815425629008e-02
-4.134165181763732599e-02
-4.133296419484316919e-02
-4.132090630686985344e-02
-4.131181633813349463e-02
-4.130545913783931211e-02
-4.129226009167308309e-02
-4.128800521669834245e-02
-4.127761936428384071e-02
-4.126770650057712264e-02
-4.124661084696029656e-02
-4.123429893785671152e-02
-4.122075430200344837e-02
-4.121708631325257666e-02
-4.120507340895554482e-02
-4.117738551320396234e-02
-4.116524841787194688e-02
-4.115442014932613191e-02
-4.113703536600601951e-02
-4.113583363316969388e-02
-4.110277694798736281e-02
-4.110127972613994429e-02
-4.109281694382185823e-02
-4.108662342730706740e-02
-4.107182704792525230e-02
-4.106893018574050980e-02
-4.105414885784280932e-02
-4.103776720287641289e-02
-4.103315946810839887e-02
-4.101501346481623012e-02
-4.100673016626607548e-02
-4.100437502641343657e-02
-4.098626704178853775e-02
-4.098028683983898079e-02
-4.097354194786637094e-02
-4.094851229935864145e-02
-4.094148974967415366e-02
-4.093088452198262450e-02
-4.091966264506138873e-02
-4.090791763410137061e-02
-4.088652983293694643e-02
-4.087298499974229005e-02
-4.086627630630415564e-02
-4.085209464057135142e-02
-4.085050550981747519e-02
-4.083826924168976191e-02
-4.081535271799444087e-02
-4.080944117771784230e-02
-4.080462372775092716e-02
-4.078722569791468078e-02
-4.078112166994687926e-02
-4.076097291500691000e-02
-4.074887775850802307e-02
-4.073014841938740749e-02
-4.072070848035852508e-02
-4.071007563653170069e-02
-4.069934141579556464e-02
-4.068505780961231832e-02
-4.068302770493531506e-02
-4.066795683421761676e-02
-4.064378294282933179e-02
-4.064107109366216219e-02
-4.062825283047294400e-02
-4.061803503876854071e-02
-4.060896305764616354e-02
-4.059909418594384589e-02
-4.059504978492325944e-02
-4.057875134816441021e-02
-4.056989023039603293e-02
-4.055008778225094312e-02
-4.054294134863989374e-02
-4.053441277413349919e-02
-4.052153939517225134e-02
-4.049093779006077143e-02
-4.048239024744976211e-02
-4.048094978318753090e-02
-4.046170438103471878e-02
-4.045961982446674710e-02
-4.045054200461739580e-02
-4.041826748845547823e-02
-4.041272501593240474e-02
-4.039791603413045440e-02
-4.039335133082488927e-02
-4.037799376042319754e-02
-4.036735394879895078e-02
-4.035822981350994931e-02
-4.033764611245591047e-02
-4.033133076927958305e-02
-4.031767181269160782e-02
-4.030465427673532441e-02
-4.030011262518795601e-02
-4.029527302128343980e-02
-4.027241195616254599e-02
-4.026676983043625535e-02
-4.025582800940202821e-02
-4.024220703961836620e-02
-4.023660215834012899e-02
-4.022411597692909790e-02
-4.021252872019262514e-02
-4.020469935568135589e-02
-4.019643665745178951e-02
-4.017807509723839154e-02
-4.015110667109342280e-02
-4.014650575651421138e-02
-4.012485696483963915e-02
-4.011928747052259658e-02
-4.009971724553992867e-02
-4.008623287392690249e-02
-4.007961520344713313e-02
-4.007436240694339791e-02
-4.005021634930383545e-02
-4.004681793905359721e-02
-4.003179445497825895e-02
-4.002281568842833148e-02
-4.001461682710166778e-02
-4.001096689950581209e-02
-3.999377602171919066e-02
-3.998949703281548529e-02
-3.997888642311792085e-02
-3.996568247306966915e-02
-3.996037629931042945e-02
-3.993250244919824277e-02
-3.992776172119824607e-02
-3.992021627575381704e-02
-3.990657293740013101e-02
-3.989501706224793387e-02
-3.988843525463331430e-02
-3.987499485126227983e-02
-3.986994278714622864e-02
-3.984898346448637052e-02
-3.983206657664178918e-02
-3.982242883408806944e-02
-3.980240683181035521e-02
-3.979297143326085417e-02
-3.977903859372206030e-02
-3.977175324286136293e-02
-3.975802494081262517e-02
-3.973782653297408540e-02
-3.973364961672257167e-02
-3.970640685064916187e-02
-3.970177337695166009e-02
-3.969477376595600959e-02
-3.968499465295718953e-02
-3.966605938639622408e-02
-3.965718510182680845e-02
-3.964670282486210118e-02
-3.963603790719708031e-02
-3.962095487684752504e-02
-3.961421762855746320e-02
-3.960960572579083627e-02
-3.959630034733052639e-02
-3.958179412626633420e-02
-3.956209444112171458e-02
-3.955444675945760102e-02
-3.955330859414182831e-02
-3.954016922613792784e-02
-3.951659383230110567e-02
-3.950638205942885728e-02
-3.949415576576037479e-02
-3.948172355937287770e-02
-3.947342097089581725e-02
-3.946358546363606945e-02
-3.944865827940255421e-02
-3.943683567924513578e-02
-3.941966258156856528e-02
-3.940947971630015534e-02
-3.940810879111036891e-02
-3.938669904800082278e-02
-3.937252301785393316e-02
-3.936417882716350403e-02
-3.935584550554638295e-02
-3.933667698744841568e-02
-3.931551122134707699e-02
-3.930624644703237247e-02
-3.930095296181970732e-02
-3.928665111594664694e-02
-3.927358385322185508e-02
-3.926777265480671519e-02
-3.924612015802211862e-02
-3.923579681430286459e-02
-3.922751055680387400e-02
-3.921664175631262017e-02
-3.921379131000488072e-02
-3.920624036857564554e-02
-3.918581342482538310e-02
-3.917437234685430814e-02
-3.916456350717051338e-02
-3.914869381765412326e-02
-3.914204908270055294e-02
-3.913017009271621549e-02
-3.911228570221203515e-02
-3.910318051865135924e-02
-3.909785927219086576e-02
-3.907451172397832795e-02
-3.906728545765988936e-02
-3.905687207323510490e-02
-3.903271482294987105e-02
-3.902983849220315049e-02
-3.901312549996172052e-02
-3.899500279723172591e-02
-3.899382979059248799e-02
-3.897812742629161442e-02
-3.896459424001891270e-02
-3.895344868366834579e-02
-3.894826719757477074e-02
-3.892642394367892833e-02
-3.891831613925311739e-02
-3.891496714587236450e-02
-3.889556490318510362e-02
-3.888637662949037677e-02
-3.886954542706874682e-02
-3.886385071020584392e-02
-3.883688804900425895e-02
-3.883450950902964105e-02
-3.881654755126329182e-02
-3.881122701948180875e-02
-3.878951456514093121e-02
-3.878119623569226126e-02
-3.876469421833236839e-02
-3.875513445071854246e-02
-3.875153065350078752e-02
-3.874155269730791828e-02
-3.872909047525746606e-02
-3.872164518360746155e-02
-3.870412081216251243e-02
-3.869940859602680194e-02
-3.869157062017367088e-02
-3.867525894468909486e-02
-3.865715699381866433e-02
-3.865530612501233421e-02
-3.863360122772904748e-02
-3.862063388696052035e-02
-3.861428927972482272e-02
-3.859427413142416108e-02
-3.857880578602354560e-02
-3.857349512992103158e-02
-3.856193546724184795e-02
-3.854530105546899454e-02
-3.853570250867283109e-02
-3.852918305420996448e-02
-3.851284038421348699e-02
-3.849897825551179542e-02
-3.849508802362278104e-02
-3.848225402844268617e-02
-3.847845476754929717e-02
-3.847226879740867078e-02
-3.845451143353803558e-02
-3.844404352026628557e-02
-3.842445241517047916e-02
-3.841956742150495763e-02
-3.839860268816425171e-02
-3.838448028339541684e-02
-3.837985980810568187e-02
-3.835856723795971757e-02
-3.834303288946022681e-02
-3.832806897886420483e-02
-3.831669132061754635e-02
-3.831316489452055163e-02
-3.829538726192416309e-02
-3.828548135901224669e-02
-3.827540719550612258e-02
-3.826111766905296308e-02
-3.824487602912937656e-02
-3.824186091942544108e-02
-3.822260469867147514e-02
-3.821263073153763346e-02
-3.818897659310713233e-02
-3.818068628608531356e-02
-3.817762625863732606e-02
-3.816114850449198181e-02
-3.815595994453094275e-02
-3.814542606419521475e-02
-3.814032887784668535e-02
-3.813330153151273105e-02
-3.810948271707653712e-02
-3.809127843275569858e-02
-3.807359475900023993e-02
-3.806297093112182006e-02
-3.805227268322158851e-02
-3.804322997187239985e-02
-3.802874901656885798e-02
-3.801459725946385038e-02
-3.800738653613808249e-02
-3.799965570484212241e-02
-3.798627731180384548e-02
-3.796916043881198854e-02
-3.796284016625567359e-02
-3.794808523154769020e-02
-3.794200420264504103e-02
-3.793523694447334393e-02
-3.790612973874646352e-02
-3.789093023035852714e-02
-3.788460478361604933e-02
-3.787943559521694814e-02
-3.786869979020776600e-02
-3.785277071876785859e-02
-3.784282314110123946e-02
-3.782550660098502049e-02
-3.781084268162762663e-02
-3.780419652030309052e-02
-3.780230083101365768e-02
-3.777795197081468270e-02
-3.776299613738354211e-02
-3.775377109724376012e-02
-3.773722976642437943e-02
-3.772880408445308809e-02
-3.771738035485633356e-02
-3.770327917827578923e-02
-3.769204254125207987e-02
-3.767121134078180167e-02
-3.766700832030486779e-02
-3.765226629277446113e-02
-3.764499432953824498e-02
-3.763202251700711876e-02
-3.762585763485051804e-02
-3.761594237290533105e-02
-3.760678920042864748e-02
-3.759248151491520473e-02
-3.757888551072818828e-02
-3.756114734438292801e-02
-3.755360438799490441e-02
-3.755192685444716516e-02
-3.752448112162104499e-02
-3.751198418184376049e-02
-3.750930266705390648e-02
-3.750198994913656048e-02
-3.748731567191609937e-02
-3.746764907808880496e-02
-3.745899612555175784e-02
-3.745136931716006035e-02
-3.743259637687879060e-02
-3.742817773030879258e-02
-3.740627286593217748e-02
-3.738792869791576767e-02
-3.737981290010969349e-02
-3.736504750053407098e-02
-3.735451837278452869e-02
-3.733994856296860010e-02
-3.733582630129284041e-02
-3.733004617721311091e-02
-3.731789557485745701e-02
-3.729552707183161897e-02
-3.729007679501572525e-02
-3.728339141328440576e-02
-3.725468209050628032e-02
-3.725272982242031072e-02
-3.723315662181286845e-02
-3.721580620750730706e-02
-3.720703899820168581e-02
-3.720534120742438611e-02
-3.718947125697064093e-02
-3.716931583681126749e-02
-3.716278846803300340e-02
-3.713380963724213779e-02
-3.713225456565050209e-02
-3.712590521103001362e-02
-3.711481193033197568e-02
-3.709796509072901816e-02
-3.708179377535722465e-02
-3.706799640144120556e-02
-3.705003851674934512e-02
-3.704822059172763193e-02
-3.702746925590552629e-02
-3.702476650249794665e-02
-3.701726040380798333e-02
-3.699232280528746974e-02
-3.698769334121002061e-02
-3.698256208642786147e-02
-3.696683948834861289e-02
-3.693752409642137025e-02
-3.691732190214730425e-02
-3.691236352661478315e-02
-3.690200026466813887e-02
-3.689086923847323396e-02
-3.688385371274971458e-02
-3.687798405303238658e-02
-3.685857667689698691e-02
-3.684176572929445670e-02
-3.683311409767853206e-02
-3.682579288651283145e-02
-3.679873958706897374e-02
-3.678934026740610097e-02
-3.678873923217568231e-02
-3.676876972786261022e-02
-3.675354826449023227e-02
-3.675214472450127889e-02
-3.673340164448415934e-02
-3.672884021543587618e-02
-3.672004364763761797e-02
-3.670189980896090831e-02
-3.668704526716543013e-02
-3.668028230440886772e-02
-3.667429240628980458e-02
-3.664146523513539533e-02
-3.662274398889850402e-02
-3.660997903748744453e-02
-3.660197618593977187e-02
-3.659759169469326001e-02
-3.658422909829761593e-02
-3.657196084472527642e-02
-3.655830524712716523e-02
-3.653952419170578003e-02
-3.653047254655503173e-02
-3.652516380964535014e-02
-3.651342445182773067e-02
-3.650633372352335426e-02
-3.649084345696537723e-02
-3.648038859673355394e-02
-3.646730715872814610e-02
-3.646196562463435709e-02
-3.644073769426164899e-02
-3.643203411627329857e-02
-3.641547752780691094e-02
-3.640749704622125993e-02
-3.640107890117727507e-02
-3.637889061824262082e-02
-3.637035516082590125e-02
-3.635281985524868587e-02
-3.634161268147090285e-02
-3.633099406660733610e-02
-3.632218377054222125e-02
-3.630495500745209436e-02
-3.629423378651860932e-02
-3.628639257586080413e-02
-3.626984133490177009e-02
-3.625227329067731707e-02
-3.623391243170395737e-02
-3.622260911278679663e-02
-3.621757809883360824e-02
-3.621201382272881686e-02
-3.619755734250668100e-02
-3.617929031734318235e-02
-3.617581589911753048e-02
-3.616689598339281608e-02
-3.616114577516843509e-02
-3.614594076833155256e-02
-3.612887021518615405e-02
-3.610554440821120425e-02
-3.609319778623559793e-02
-3.609125866205467603e-02
-3.608653859120369845e-02
-3.607767954030585700e-02
-3.605759292436669372e-02
-3.604301529768386136e-02
-3.603108896508366854e-02
-3.600655971636707031e-02
-3.600181674306560109e-02
-3.597957340118082548e-02
-3.596879776401989970e-02
-3.595634715103004919e-02
-3.595099164090498345e-02
-3.594416673491057646e-02
-3.592376022236035138e-02
-3.590742717175512966e-02
-3.589470957529536377e-02
-3.589294510903734414e-02
-3.586847144832502887e-02
-3.585974565929428426e-02
-3.585284782143077775e-02
-3.583648425976670993e-02
-3.582956762280201102e-02
-3.581129177732689239e-02
-3.580410190878657861e-02
-3.579145298361668948e-02
-3.578575866410638184e-02
-3.576350469442277080e-02
-3.574862826698338436e-02
-3.573746204336983312e-02
-3.572830273423693859e-02
-3.570044672827080157e-02
-3.569386304883442884e-02
-3.568053587363437251e-02
-3.566557685351470774e-02
-3.564917240215167982e-02
-3.564313457432127796e-02
-3.564023208398672815e-02
-3.562669839457593968e-02
-3.562298112148593043e-02
-3.559906499716511408e-02
-3.558245201527326929e-02
-3.556898247692671933e-02
-3.555805115546567530e-02
-3.554284471960714176e-02
-3.552742919432896884e-02
-3.552466894899330985e-02
-3.551709703667110807e-02
-3.549733410075217588e-02
-3.549242746854339159e-02
-3.547577600414378307e-02
-3.545351665830337451e-02
-3.543173798880741576e-02
-3.542533988383028687e-02
-3.541768279704865519e-02
-3.540728120077937802e-02
-3.538929897348744302e-02
-3.538097635059980761e-02
-3.537549747238749598e-02
-3.536489940896536677e-02
-3.535864571398403267e-02
-3.533968923210348279e-02
-3.533172553781765979e-02
-3.530562916279450514e-02
-3.529721179924588670e-02
-3.529287723229454499e-02
-3.527705126630811816e-02
-3.526265844794221338e-02
-3.525496912687986484e-02
-3.524858124638854950e-02
-3.523577385716869514e-02
-3.520975554213201519e-02
-3.520206853884405573e-02
-3.519850517202954832e-02
-3.517350946515959698e-02
-3.515968438237823679e-02
-3.515564984611485588e-02
-3.514913009690040502e-02
-3.512811775900667732e-02
-3.511646194798040410e-02
-3.511432586394205857e-02
-3.509833706400036779e-02
-3.508766034540825030e-02
-3.505832347066642485e-02
-3.505571854023872835e-02
-3.504161942023462095e-02
-3.502593009622062548e-02
-3.501933081771413381e-02
-3.501098448382469752e-02
-3.498999480962386444e-02
-3.497899344041874303e-02
-3.496447750280043398e-02
-3.495049265659497251e-02
-3.494169087409693120e-02
-3.492616039735152444e-02
-3.491754572463739992e-02
-3.490457296537957665e-02
-3.489833680506113089e-02
-3.488653334222649449e-02
-3.487467678470373977e-02
-3.485653649995984482e-02
-3.484259596938549253e-02
-3.483752177804141925e-02
-3.482918595524756022e-02
-3.481767554991174740e-02
-3.479918853628782838e-02
-3.478530235732985032e-02
-3.477898711154994715e-02
-3.477360653355604514e-02
-3.474973473995401907e-02
-3.474019189853677636e-02
-3.471847632323429855e-02
-3.470961649897016943e-02
-3.470819629601859524e-02
-3.470213584617493074e-02
-3.469488623438601871e-02
-3.466256560548480747e-02
-3.465944312410673689e-02
-3.464857722549113950e-02
-3.464406542268008704e-02
-3.462962139179545651e-02
-3.461951977722096951e-02
-3.460014851250872714e-02
-3.458041780856510594e-02
-3.457420828003884838e-02
-3.454955755990102295e-02
-3.454418662651145833e-02
-3.453466529586762812e-02
-3.452515041762241332e-02
-3.452171482804225477e-02
-3.450056027012729509e-02
-3.448828060434047660e-02
-3.446928915269761862e-02
-3.444718180816808140e-02
-3.443498629372870878e-02
-3.443371683532789329e-02
-3.442179747801230039e-02
-3.440057302058338595e-02
-3.437794032376775832e-02
-3.437242186997685467e-02
-3.436964324923255654e-02
-3.436275850110118157e-02
-3.435104578716050017e-02
-3.432962913785386760e-02
-3.431059642745956650e-02
-3.430030347995235984e-02
-3.429254553197233490e-02
-3.427290354768613989e-02
-3.426931703390825867e-02
-3.425979851067637028e-02
-3.424705639332337181e-02
-3.422333142243891291e-02
-3.421036095745574879e-02
-3.420271268280258847e-02
-3.419280099165958320e-02
-3.416987136295582261e-02
-3.416443384368242353e-02
-3.416132714523725800e-02
-3.414228571626171105e-02
-3.413338103444399363e-02
-3.411596163919664026e-02
-3.410464270120319719e-02
-3.410383724614760026e-02
-3.408785411559486778e-02
-3.408210598715438744e-02
-3.405949874900304764e-02
-3.404452678705277568e-02
-3.403569098019115780e-02
-3.402882193041761871e-02
-3.402270100731594193e-02
-3.400907840981734487e-02
-3.400125614291862886e-02
-3.398459189966043792e-02
-3.397347681999265956e-02
-3.395894053894715769e-02
-3.395035637255086614e-02
-3.394086972664023261e-02
-3.393111438993079432e-02
-3.391514796510397556e-02
-3.389592134205440810e-02
-3.387552960953707504e-02
-3.386780518113888250e-02
-3.385026674144911429e-02
-3.383997808733474333e-02
-3.383056362606831624e-02
-3.381315602996595726e-02
-3.380530326709002553e-02
-3.378349249544407296e-02
-3.377747949882756173e-02
-3.377145175963477963e-02
-3.375914231864809989e-02
-3.374517254377687459e-02
-3.373087939871044494e-02
-3.371177791474735952e-02
-3.369847325223235268e-02
-3.369073111518502972e-02
-3.367907024988453513e-02
-3.366791478966041362e-02
-3.365442480070465758e-02
-3.364701108287038167e-02
-3.362274724819960814e-02
-3.361935816103306385e-02
-3.361362350820124023e-02
-3.360262355440632454e-02
-3.360007254904215368e-02
-3.359538426417910117e-02
-3.357862232463670882e-02
-3.356282820491920948e-02
-3.355118426312569957e-02
-3.354052941195406756e-02
-3.352874972287553379e-02
-3.350995674472032060e-02
-3.350886950854936597e-02
-3.348388535076285422e-02
-3.346639474881285548e-02
-3.345662297599671930e-02
-3.344274093294966055e-02
-3.343138700074091418e-02
-3.342890394764500006e-02
-3.341181673741541736e-02
-3.339163202909695150e-02
-3.338405795580248747e-02
-3.337054832525429560e-02
-3.335817684537425998e-02
-3.333224416151664427e-02
-3.332973690931781419e-02
-3.332029289362187230e-02
-3.331712844554188258e-02
-3.329756575635142712e-02
-3.328499675982454775e-02
-3.327202757024982915e-02
-3.325242851530108013e-02
-3.324629443226900793e-02
-3.323317304319761689e-02
-3.322929527910170600e-02
-3.320970205570367151e-02
-3.319871802677581973e-02
-3.317950746261796868e-02
-3.316629101436588400e-02
-3.316162457595037139e-02
-3.315616600079032694e-02
-3.313558544301009601e-02
-3.312442447130375944e-02
-3.310804438760539536e-02
-3.310243110335781003e-02
-3.310184452997791404e-02
-3.308404529734784716e-02
-3.306113044664177325e-02
-3.305163981526479389e-02
-3.303914333849455875e-02
-3.302419141531223734e-02
-3.301745702713099195e-02
-3.300569217389515142e-02
-3.299958128047025818e-02
-3.298249249538179328e-02
-3.297724193434961593e-02
-3.294558251825638329e-02
-3.293359399656667352e-02
-3.292546022671563599e-02
-3.292403890604325700e-02
-3.290644425050492927e-02
-3.287894028500765176e-02
-3.286006819282391578e-02
-3.285569405900190532e-02
-3.284265766257729591e-02
-3.282672790928295448e-02
-3.282142348228581086e-02
-3.280455102721946403e-02
-3.279961903885939001e-02
-3.278743400730035895e-02
-3.277712258462858741e-02
-3.276431832888387907e-02
-3.275700176352594473e-02
-3.274998238506793280e-02
-3.274676955093117070e-02
-3.273624396329863351e-02
-3.273054931254976152e-02
-3.271361948819592746e-02
-3.270124500999446737e-02
-3.269170612401151033e-02
-3.267621871163003955e-02
-3.266394179809434251e-02
-3.264835617092723408e-02
-3.262436539866234164e-02
-3.261327867045599183e-02
-3.260274237198490521e-02
-3.259738270774700797e-02
-3.257488602943361955e-02
-3.257146654650863726e-02
-3.256090117942497808e-02
-3.254816580523198222e-02
-3.253837344067991855e-02
-3.252365024769776625e-02
-3.251646097749100184e-02
-3.250209065929918206e-02
-3.249667444755821588e-02
-3.248968308411362416e-02
-3.248197921359391449e-02
-3.247846940814450023e-02
-3.244956778138663456e-02
-3.243438563232159400e-02
-3.241754710798755434e-02
-3.240700603414198300e-02
-3.238569711273822649e-02
-3.237040664434889803e-02
-3.236530112615823573e-02
-3.236281459808690308e-02
-3.234539664040927964e-02
-3.233626608665379765e-02
-3.231527687109062019e-02
-3.231003253729042290e-02
-3.229345256029364508e-02
-3.227482578874696362e-02
-3.227139138424753306e-02
-3.226100733511347296e-02
-3.225170552689571313e-02
-3.224418891846472790e-02
-3.224216601711485386e-02
-3.222407063955856632e-02
-3.221155261417404936e-02
-3.219945209939675812e-02
-3.218808995409741525e-02
-3.217310670417758423e-02
-3.216628551882697029e-02
-3.215663495945225714e-02
-3.215244932927591170e-02
-3.212843283691252383e-02
-3.211505656501942307e-02
-3.209792076075826395e-02
-3.209126212909543807e-02
-3.207441480549899637e-02
-3.206584751024035840e-02
-3.204042940751131163e-02
-3.203746319076475335e-02
-3.202956100378676063e-02
-3.201329804748176411e-02
-3.200199180239504670e-02
-3.199692243854396212e-02
-3.198916889944375397e-02
-3.196877880506762692e-02
-3.194275104879304439e-02
-3.193777840505271359e-02
-3.192271451314576680e-02
-3.191925152342578453e-02
-3.190421770479739960e-02
-3.189311104268302555e-02
-3.187958169318783064e-02
-3.185956391166000490e-02
-3.185683002762110250e-02
-3.184210522194544368e-02
-3.182844504144849429e-02
-3.181069490877036499e-02
-3.179949764954892455e-02
-3.179178769617241329e-02
-3.177922725562534745e-02
-3.177603588446442640e-02
-3.177313356180169746e-02
-3.176073210794966295e-02
-3.174769975326233173e-02
-3.173401493745495183e-02
-3.171214451388906785e-02
-3.169395434955538104e-02
-3.169067675126471806e-02
-3.168278816828096200e-02
-3.166515598498417794e-02
-3.165914723372853512e-02
-3.164685683397705507e-02
-3.163095134646262685e-02
-3.161641320194694127e-02
-3.160461892649565896e-02
-3.158747733773814570e-02
-3.157894293510307704e-02
-3.156492162097193632e-02
-3.155488415916715694e-02
-3.154247222201581047e-02
-3.153443125433882943e-02
-3.151209662520829125e-02
-3.149405632981100434e-02
-3.148239844381409136e-02
-3.147303096919670806e-02
-3.146010970738016832e-02
-3.145416097847014703e-02
-3.144919471779814013e-02
-3.142657839417417609e-02
-3.142188451419075657e-02
-3.141945461723510968e-02
-3.139295783344805968e-02
-3.139003069972132187e-02
-3.138058603548143921e-02
-3.137010136909709757e-02
-3.136449234713606371e-02
-3.135488306407940851e-02
-3.133822400379218664e-02
-3.132197591367011369e-02
-3.131300636413872351e-02
-3.130432087347895243e-02
-3.129192549341255902e-02
-3.127824902159107023e-02
-3.125898564523468814e-02
-3.124302202805853690e-02
-3.123156767547247137e-02
-3.122554596959220552e-02
-3.120133105060093892e-02
-3.119668120989887994e-02
-3.118824789960139565e-02
-3.117234493066875500e-02
-3.117077265732282054e-02
-3.115529050587242943e-02
-3.114131627817076642e-02
-3.113349920831257056e-02
-3.112775753406654689e-02
-3.110426400134219671e-02
-3.109321174490672912e-02
-3.108056909757447861e-02
-3.106638692666927049e-02
-3.106442790259544839e-02
-3.103473916400503740e-02
-3.102616946949857124e-02
-3.102134229326022896e-02
-3.101993000616615204e-02
-3.099898670277195789e-02
-3.098182760930467960e-02
-3.097650781496566474e-02
-3.097293641446161039e-02
-3.095435191839301936e-02
-3.094187483402965899e-02
-3.093597396815081502e-02
-3.090736742302765960e-02
-3.090250952260134576e-02
-3.089034947823149357e-02
-3.088383276549741541e-02
-3.086583613101029355e-02
-3.085430269112021673e-02
-3.084495125549149841e-02
-3.084011723869153898e-02
-3.082419018761600737e-02
-3.080975689045603594e-02
-3.080560856778677414e-02
-3.079758591574036086e-02
-3.078033532399812588e-02
-3.076722143217261451e-02
-3.076342542175661277e-02
-3.073250705963737062e-02
-3.073067166188520050e-02
-3.071597697837294416e-02
-3.070455946013125881e-02
-3.068299060549786739e-02
-3.067321391361282901e-02
-3.065586903713229949e-02
-3.064944093866470154e-02
-3.064393803338308353e-02
-3.062884280392660918e-02
-3.061040599713998889e-02
-3.060801221947337392e-02
-3.059799600495916039e-02
-3.059056265800610963e-02
-3.058062203951433800e-02
-3.057040004339711681e-02
-3.054159306621623271e-02
-3.054025874009053121e-02
-3.053247494805405582e-02
-3.052701175662439481e-02
-3.050484686064888762e-02
-3.049622800957160762e-02
-3.049132478638788557e-02
-3.047122799023668782e-02
-3.044646948819570986e-02
-3.044278642454570361e-02
-3.043086524299215556e-02
-3.041591744199079184e-02
-3.041102603188602926e-02
-3.039603427030507232e-02
-3.038515679420225601e-02
-3.038059988150829116e-02
-3.036772502625137427e-02
-3.035761246780369071e-02
-3.033883612622731429e-02
-3.033365718569089320e-02
-3.031476139952435367e-02
-3.030764230555094141e-02
-3.029582937299191148e-02
-3.028560726209908460e-02
-3.027231333722277262e-02
-3.026718909760225951e-02
-3.024979140003264400e-02
-3.023366860291459846e-02
-3.022582175163324170e-02
-3.021324511523046374e-02
-3.020992224179780417e-02
-3.018714679793529920e-02
-3.017882114216488554e-02
-3.016793036722142940e-02
-3.016307908723436793e-02
-3.015665353849955599e-02
-3.013333001808987666e-02
-3.012039020620294050e-02
-3.010946462743430141e-02
-3.009828061078970163e-02
-3.008619555905353571e-02
-3.006873894822389981e-02
-3.005702587058384223e-02
-3.004907934243214451e-02
-3.004489726999257093e-02
-3.003211619741502636e-02
-3.002676860802103165e-02
-3.001249545890261050e-02
-3.000523608586941338e-02
-2.997978733834408271e-02
-2.997176676341292700e-02
-2.996036493473072659e-02
-2.994737787079163049e-02
-2.993854333653322985e-02
-2.991556366348838147e-02
-2.991052260141463526e-02
-2.989346943701437498e-02
-2.988901348092634636e-02
-2.987647391924974638e-02
-2.985620647308612208e-02
-2.984772560036258460e-02
-2.983948605978914426e-02
-2.981772989374367744e-02
-2.980770131691917735e-02
-2.979737348027447497e-02
-2.978909798477619164e-02
-2.977642893269785707e-02
-2.976305405739898546e-02
-2.975357078303716984e-02
-2.974589643737329814e-02
-2.972130778046086497e-02
-2.970192571768948131e-02
-2.969744964950987720e-02
-2.968941178364317701e-02
-2.967156579362398294e-02
-2.966768029555247321e-02
-2.966297588208519076e-02
-2.964738099898492352e-02
-2.963245617948179200e-02
-2.961477536522946763e-02
-2.959966138771552568e-02
-2.958638441209796022e-02
-2.957334217567161860e-02
-2.956923496777527638e-02
-2.956254266975028022e-02
-2.955465743128279921e-02
-2.954069743081833010e-02
-2.952034625083135855e-02
-2.950488069284593062e-02
-2.949679025831811185e-02
-2.948383036131727031e-02
-2.947972129914100403e-02
-2.946615069952507326e-02
-2.945805714741317471e-02
-2.943445754068121922e-02
-2.941984640788489203e-02
-2.941083217407694517e-02
-2.940257036552321179e-02
-2.938891872357998758e-02
-2.938350210975426702e-02
-2.937460261955099350e-02
-2.936803212961375253e-02
-2.934862198397850119e-02
-2.934124640866628275e-02
-2.933740273813614796e-02
-2.932005094417222679e-02
-2.931036596413630346e-02
-2.930419397278274940e-02
-2.928253203426775531e-02
-2.927453705014190777e-02
-2.926854786396743124e-02
-2.924999674065995037e-02
-2.924627180050751174e-02
-2.922571113071600890e-02
-2.920812072138553872e-02
-2.920337553202026482e-02
-2.918757586884171418e-02
-2.918276125271196397e-02
-2.916313425588965003e-02
-2.915377295901599997e-02
-2.914921080797885922e-02
-2.913347365207741291e-02
-2.912142355376287628e-02
-2.910277501642560827e-02
-2.909165488875339878e-02
-2.908883813528737039e-02
-2.907038755214594317e-02
-2.906580654239715455e-02
-2.905682029353109930e-02
-2.904206484481824946e-02
-2.902833725046055635e-02
-2.902342044887268324e-02
-2.900854787831944059e-02
-2.899281652247329144e-02
-2.898203339997615369e-02
-2.896380721520139256e-02
-2.895636074453616926e-02
-2.894875199241778163e-02
-2.893824931840899284e-02
-2.893260773071446024e-02
-2.892221035692432718e-02
-2.891667550427123867e-02
-2.891002657006655485e-02
-2.890033432296271187e-02
-2.888629364689923595e-02
-2.887388758928152721e-02
-2.885501435699552863e-02
-2.885169119337996357e-02
-2.882368609460120301e-02
-2.881855466633834184e-02
-2.880675775695451524e-02
-2.879180752168258861e-02
-2.879098358793280577e-02
-2.877698749611939943e-02
-2.876146483673805432e-02
-2.875017514673661179e-02
-2.874395944047178353e-02
-2.873290314135001911e-02
-2.871556570652289420e-02
-2.870828773889075314e-02
-2.869139050494101673e-02
-2.866482729739686097e-02
-2.865162251166059049e-02
-2.864268768208522165e-02
-2.863341179161796313e-02
-2.861869503544905990e-02
-2.861146246811385740e-02
-2.859711440943277228e-02
-2.858902259403545143e-02
-2.857542702879109497e-02
-2.856570753241335914e-02
-2.856106626612470167e-02
-2.855246787321019664e-02
-2.852898690674049442e-02
-2.852411688375830479e-02
-2.851742859077133208e-02
-2.850679591942487101e-02
-2.849904420319551712e-02
-2.848994510871169505e-02
-2.848167927233488661e-02
-2.846064730786881936e-02
-2.845368900218608887e-02
-2.844072368751818236e-02
-2.842371801931731223e-02
-2.841224121009713888e-02
-2.839522630833310468e-02
-2.839039487833344699e-02
-2.836989263811726114e-02
-2.835933613608671022e-02
-2.835487684539736430e-02
-2.833776278485153344e-02
-2.833038962066072863e-02
-2.830423400540968415e-02
-2.829138693552049610e-02
-2.828305410141596088e-02
-2.827307244055213276e-02
-2.826846270451319199e-02
-2.824878512742459713e-02
-2.824105384324443468e-02
-2.822908528469408873e-02
-2.822326817159145906e-02
-2.821258165753756653e-02
-2.820026685178558812e-02
-2.818618361741923040e-02
-2.817792586067027760e-02
-2.815339306566136401e-02
-2.815332141309884184e-02
-2.815040177890104633e-02
-2.813629258188721227e-02
-2.812791914212853239e-02
-2.810105794030234860e-02
-2.809116415631893182e-02
-2.808273216158133079e-02
-2.807130676336930253e-02
-2.806201096561450337e-02
-2.802525732673294412e-02
-2.801958413439306628e-02
-2.801207248206274980e-02
-2.799746739366221204e-02
-2.799390438631324529e-02
-2.798053199826885939e-02
-2.796922658930020567e-02
-2.794593725569211040e-02
-2.793263715116978130e-02
-2.793144316510684511e-02
-2.791260525578134755e-02
-2.790456947419553413e-02
-2.789606506490457938e-02
-2.789095964948937190e-02
-2.788309375085948338e-02
-2.786570343179059495e-02
-2.785850106804863002e-02
-2.784495532740793866e-02
-2.782675547315049958e-02
-2.781340862574147033e-02
-2.780927273809091771e-02
-2.780436454238796595e-02
-2.778783894027286872e-02
-2.777664453646191967e-02
-2.775819360640710554e-02
-2.775431448426557424e-02
-2.774579640168656214e-02
-2.773614333590398995e-02
-2.771548060254644397e-02
-2.771405252786932061e-02
-2.770792841749408764e-02
-2.768067891789824375e-02
-2.767704927459416209e-02
-2.766081845282089557e-02
-2.765634935241398362e-02
-2.765335489046760742e-02
-2.763322234144413581e-02
-2.762206953485554783e-02
-2.761361598876596601e-02
-2.759680551342036381e-02
-2.758347816990072698e-02
-2.756901233296268905e-02
-2.755345659338415132e-02
-2.754515399460161218e-02
-2.753876938219115833e-02
-2.753604524580416379e-02
-2.752123982648335687e-02
-2.750707112486569517e-02
-2.749635034200212380e-02
-2.748235412511654263e-02
-2.746982459776675656e-02
-2.744846066939038431e-02
-2.743870235392081858e-02
-2.743245535001637148e-02
-2.742320362788339128e-02
-2.741574852432673848e-02
-2.740559390161856346e-02
-2.739647001267273008e-02
-2.738504265236230140e-02
-2.736950098760793093e-02
-2.736455283348149248e-02
-2.734909190479550833e-02
-2.734762913705024445e-02
-2.733050309364334907e-02
-2.730375624223657649e-02
-2.730236755895293355e-02
-2.728806403794689639e-02
-2.727849406298674118e-02
-2.727286287131175380e-02
-2.725790291001770060e-02
-2.724844776131093993e-02
-2.724054331275077567e-02
-2.721856632568625534e-02
-2.720518804773000565e-02
-2.719499786907500494e-02
-2.718334872708894068e-02
-2.717063611707556947e-02
-2.716281512604665216e-02
-2.715461292162862916e-02
-2.714228830653644953e-02
-2.712239644176786535e-02
-2.711451752383992053e-02
-2.710480166471471164e-02
-2.709582047792719051e-02
-2.708702953896266474e-02
-2.707386576125531130e-02
-2.705698695716146629e-02
-2.703188544010171057e-02
-2.701894322264586368e-02
-2.701631582830102407e-02
-2.700713375846972020e-02
-2.699611765719397982e-02
-2.698874644996426819e-02
-2.696886240270618407e-02
-2.695996329565447658e-02
-2.695147174963125059e-02
-2.693064217683113770e-02
-2.692314408274010251e-02
-2.691338527846404149e-02
-2.690713726012905482e-02
-2.689199578938697432e-02
-2.688778045923759241e-02
-2.687895989293939691e-02
-2.686330994704907993e-02
-2.686010846021741338e-02
-2.684170368611274449e-02
-2.681357193013506057e-02
-2.680938325879630990e-02
-2.679960459775221349e-02
-2.679092524352955085e-02
-2.677298130504240925e-02
-2.676596740283673781e-02
-2.675048649510716747e-02
-2.674526087505521565e-02
-2.671966978266365755e-02
-2.671397489206661646e-02
-2.669652595524188432e-02
-2.668672050731457634e-02
-2.667974392819644214e-02
-2.667545042193777971e-02
-2.666052210715183501e-02
-2.665380756277715979e-02
-2.663075770815057086e-02
-2.662521038083542901e-02
-2.661361563246156248e-02
-2.659707091804239254e-02
-2.658819786046170974e-02
-2.658029757844712626e-02
-2.655686021685721432e-02
-2.655208873523590141e-02
-2.653872331457041156e-02
-2.653308879955548760e-02
-2.652266588066137798e-02
-2.651451281999422926e-02
-2.649465588198865462e-02
-2.648894345247207460e-02
-2.648226022979177641e-02
-2.645141282438639996e-02
-2.644402746356158684e-02
-2.644026513351074859e-02
-2.642048913401773280e-02
-2.640815300541177191e-02
-2.639969064645358854e-02
-2.639103691497116100e-02
-2.638417473603565933e-02
-2.637637046492427584e-02
-2.636510004930203710e-02
-2.634807238259850859e-02
-2.633523213978891664e-02
-2.632518418833112994e-02
-2.632018270302688423e-02
-2.629990536442877724e-02
-2.628295499313587635e-02
-2.627502389447203268e-02
-2.627309451904880078e-02
-2.626111925689633697e-02
-2.625587996228956333e-02
-2.623239799327892197e-02
-2.621883030707611306e-02
-2.620030428997371930e-02
-2.619676175197641066e-02
-2.619233705683193802e-02
-2.618637541993790174e-02
-2.616201552361685501e-02
-2.615748207607396236e-02
-2.614626894919203082e-02
-2.613235809358407935e-02
-2.612128384471126830e-02
-2.610284271832075120e-02
-2.608826891303700490e-02
-2.606797085001413827e-02
-2.606195331269001159e-02
-2.604810857793304901e-02
-2.604624904368860183e-02
-2.602468619748871115e-02
-2.601858313948149370e-02
-2.600556061561404286e-02
-2.600030667775443671e-02
-2.597581606252438724e-02
-2.597351997512761801e-02
-2.596211844570489591e-02
-2.595611423331678491e-02
-2.594226475839936374e-02
-2.593282767657961729e-02
-2.592132728995572011e-02
-2.590511175899953833e-02
-2.589786127428564400e-02
-2.589133476510535603e-02
-2.587953582409932562e-02
-2.587616471390763451e-02
-2.585866479974088805e-02
-2.584653661554925375e-02
-2.583712765498630270e-02
-2.582135744545574485e-02
-2.581447319019736231e-02
-2.579902297758429608e-02
-2.579453980364040944e-02
-2.578751338680179694e-02
-2.576969211921181779e-02
-2.575430839466960609e-02
-2.574335508675532069e-02
-2.573895661691047443e-02
-2.572079437175583960e-02
-2.571398853610695756e-02
-2.570627141532180748e-02
-2.569242764994852934e-02
-2.568244297694191602e-02
-2.566258093826684350e-02
-2.565225514598643008e-02
-2.563806245425828689e-02
-2.562762461491691068e-02
-2.562206655698734403e-02
-2.560411031936338233e-02
-2.559225057967465244e-02
-2.558353801377355463e-02
-2.557221200507445169e-02
-2.555896524000794701e-02
-2.555295626183731739e-02
-2.553220853439266969e-02
-2.552638905854126561e-02
-2.551699933802523135e-02
-2.550352364038341313e-02
-2.549946897556495951e-02
-2.547545028280479018e-02
-2.547174079484743059e-02
-2.545765403697489160e-02
-2.544905102100095129e-02
-2.544078662362156407e-02
-2.542625474903006944e-02
-2.540800589478334204e-02
-2.539892162940249332e-02
-2.538126769576595776e-02
-2.537423324682011594e-02
-2.535872428748245366e-02
-2.533890848485753633e-02
-2.533241509302908145e-02
-2.532550583495091212e-02
-2.531490718423895503e-02
-2.530588876964015577e-02
-2.530244618593008310e-02
-2.529281081886303184e-02
-2.527468565704066306e-02
-2.526761147677947239e-02
-2.525275192777667876e-02
-2.524009441633517925e-02
-2.523010107925952039e-02
-2.521549184778804076e-02
-2.520728829448617980e-02
-2.519255779167572928e-02
-2.517541244854995530e-02
-2.516905134547633982e-02
-2.516281555079297183e-02
-2.513836809006550488e-02
-2.511520469426928304e-02
-2.510890765077578024e-02
-2.510407707954839807e-02
-2.508423417823252288e-02
-2.507594214670391675e-02
-2.506329568662599150e-02
-2.505502898626504882e-02
-2.504173236045453832e-02
-2.503096916671987415e-02
-2.502528958970792750e-02
-2.501093020429481784e-02
-2.500479554382950553e-02
-2.498825026203241317e-02
-2.498087874408702613e-02
-2.496189427011460960e-02
-2.495544705330268731e-02
-2.493623483476445357e-02
-2.492677011217689365e-02
-2.491590135531923655e-02
-2.490811603233994420e-02
-2.490082620965000659e-02
-2.489445559317104983e-02
-2.487866915030684245e-02
-2.486095667146612231e-02
-2.485587300346722706e-02
-2.484362587550695278e-02
-2.483074205100377352e-02
-2.481425061533165666e-02
-2.480582642731948839e-02
-2.479582003959909797e-02
-2.478263140235803519e-02
-2.477582490935470450e-02
-2.476984240978202800e-02
-2.475961059797804342e-02
-2.474020690078804208e-02
-2.473096627417625815e-02
-2.472356813351261895e-02
-2.470281082954617347e-02
-2.468938566502190679e-02
-2.468623229693139853e-02
-2.467456602916459629e-02
-2.466653114896391608e-02
-2.465285328938909837e-02
-2.464342777454595068e-02
-2.463363465929332974e-02
-2.462193132324894118e-02
-2.461149144150295842e-02
-2.459658775609163683e-02
-2.458168412148040161e-02
-2.457984817810629496e-02
-2.456579204930747773e-02
-2.455318809783627043e-02
-2.454563273678664337e-02
-2.452930374068185149e-02
-2.450938632734581124e-02
-2.450414352828583775e-02
-2.449746207056466285e-02
-2.449241893998196917e-02
-2.447230554228577160e-02
-2.446295088868796763e-02
-2.444023267268857769e-02
-2.442326248337858829e-02
-2.440822493387798109e-02
-2.440036435443448948e-02
-2.438778707540492641e-02
-2.438514261368299185e-02
-2.437887859356424602e-02
-2.435735015457676789e-02
-2.435325913275337983e-02
-2.434258961944715804e-02
-2.432904695410323392e-02
-2.431529912491667278e-02
-2.429088784487251629e-02
-2.428355809465204684e-02
-2.427739494603967096e-02
-2.427138488290356277e-02
-2.426159104010311429e-02
-2.425350840120335527e-02
-2.424186254932292339e-02
-2.423025971584144567e-02
-2.422556306820880523e-02
-2.421965334880912812e-02
-2.420480281833981007e-02
-2.419710882069842084e-02
-2.417682800771572826e-02
-2.416514131760977291e-02
-2.415777823758838427e-02
-2.415175574213546117e-02
-2.413152665963186339e-02
-2.412501494268731728e-02
-2.410259991429150594e-02
-2.409905491714103842e-02
-2.408946886887392003e-02
-2.407577437432262268e-02
-2.406050468259754438e-02
-2.405222718783861513e-02
-2.403278622881227511e-02
-2.402974417802697382e-02
-2.401878042740332453e-02
-2.400919304057536063e-02
-2.399578351180009506e-02
-2.399150953139200793e-02
-2.398842932464484434e-02
-2.396265128528932142e-02
-2.395614853627331398e-02
-2.394931584243167877e-02
-2.394319670317826554e-02
-2.391477963070354207e-02
-2.390531864379177862e-02
-2.389309331920833057e-02
-2.387446854383762362e-02
-2.386885652743692132e-02
-2.386788820316496085e-02
-2.384248832605528889e-02
-2.383377056291688389e-02
-2.382023722516693476e-02
-2.381575006892422408e-02
-2.381383470471598596e-02
-2.378434297150494592e-02
-2.378028428896455937e-02
-2.376481303326780092e-02
-2.375135157233485006e-02
-2.374142388356575983e-02
-2.373092201152035563e-02
-2.372739547044316888e-02
-2.370588348585045413e-02
-2.369542364528645639e-02
-2.369245107253062366e-02
-2.368173316628177649e-02
-2.367389785284190751e-02
-2.366478490021750591e-02
-2.364914643956922413e-02
-2.362769731460315215e-02
-2.361580047396735771e-02
-2.360153125862793355e-02
-2.359895216616750280e-02
-2.359308955852992828e-02
-2.357481056574989298e-02
-2.356864790648080521e-02
-2.356020335738978622e-02
-2.353177945402015747e-02
-2.352638807406051691e-02
-2.352192662016822089e-02
-2.351616517812013529e-02
-2.350466816639898426e-02
-2.349706216476896148e-02
-2.349102650073781051e-02
-2.346697801054190013e-02
-2.346350538364636029e-02
-2.344307052264510416e-02
-2.343769448460486515e-02
-2.341527684895450268e-02
-2.340154470111047158e-02
-2.338835533910185727e-02
-2.338029867097754511e-02
-2.337012897832041469e-02
-2.336101086431260909e-02
-2.335406576346882312e-02
-2.334360598061341330e-02
-2.332864900982345446e-02
-2.332487324550791552e-02
-2.331953722555943354e-02
-2.330227544211499469e-02
-2.329323188012241697e-02
-2.328349590292855265e-02
-2.327741875064864852e-02
-2.326097401798971065e-02
-2.324503454667228852e-02
-2.323978885739205746e-02
-2.322867953724819245e-02
-2.320928210475950437e-02
-2.320388588560889920e-02
-2.318984777754101723e-02
-2.318465845259376490e-02
-2.316549847186302746e-02
-2.314664340643471374e-02
-2.314270498368517504e-02
-2.312891257596910721e-02
-2.312301502298380607e-02
-2.311533871688237207e-02
-2.310536532644172358e-02
-2.309395456596666230e-02
-2.307992333948352681e-02
-2.306124754879051997e-02
-2.305853043469044406e-02
-2.304545413107916829e-02
-2.303673241190698495e-02
-2.302250493009119769e-02
-2.301237176846582244e-02
-2.298992554738471528e-02
-2.297806558856294035e-02
-2.296709422205200912e-02
-2.295381456743231241e-02
-2.293821172787169349e-02
-2.292669847228620550e-02
-2.290711888612054214e-02
-2.290246459469327811e-02
-2.288625665988838764e-02
-2.287906147697382764e-02
-2.287171676385596486e-02
-2.286404546518058800e-02
-2.285281547638479127e-02
-2.283522831599579805e-02
-2.282898937957042462e-02
-2.281804763230255162e-02
-2.281382589264954741e-02
-2.279594757268954552e-02
-2.277938546632590766e-02
-2.276733991236162824e-02
-2.276597628749196800e-02
-2.275355427365141625e-02
-2.274081266646282851e-02
-2.273995463394754002e-02
-2.272822873511834429e-02
-2.271887241156886339e-02
-2.269268244301347881e-02
-2.268949184926064011e-02
-2.267592988638711393e-02
-2.266675094683859304e-02
-2.265129709673888159e-02
-2.264698892049865631e-02
-2.263636912023439529e-02
-2.263194980030008852e-02
-2.262645181239891778e-02
-2.260892703623115785e-02
-2.259666920570063686e-02
-2.259156636996498269e-02
-2.257861490763496404e-02
-2.256925490123676270e-02
-2.254888173844840638e-02
-2.254499326549447291e-02
-2.253049408297258527e-02
-2.252965419248120771e-02
-2.251820841448071153e-02
-2.250316755688061554e-02
-2.248967784199601416e-02
-2.247787324204078563e-02
-2.246747065619009165e-02
-2.246279426647065924e-02
-2.244358057637821369e-02
-2.243634103685857029e-02
-2.242479958998305767e-02
-2.241459402987086569e-02
-2.240170889049444836e-02
-2.239641115504067970e-02
-2.238453861404812728e-02
-2.237764053140336995e-02
-2.236129272442469174e-02
-2.234336562605682142e-02
-2.233282340758105389e-02
-2.230716631060561395e-02
-2.229979321829045347e-02
-2.229440112713643174e-02
-2.227482241309794442e-02
-2.226296347563122557e-02
-2.223776114836659157e-02
-2.221975727811328905e-02
-2.221157776761220615e-02
-2.220885271661288130e-02
-2.220202501902487913e-02
-2.218695771599749067e-02
-2.218162894702574439e-02
-2.217416962008400549e-02
-2.216017568598033227e-02
-2.216000751609523145e-02
-2.214695549693673771e-02
-2.212667481582011875e-02
-2.211592343594867560e-02
-2.211398033574640820e-02
-2.209440485485508754e-02
-2.208977211877141689e-02
-2.207711685178698202e-02
-2.207213071203523169e-02
-2.206355327854372939e-02
-2.204247631908554106e-02
-2.202680801216894135e-02
-2.202421208538038466e-02
-2.201196081530312765e-02
-2.199636499950460844e-02
-2.199368619196090391e-02
-2.197223759484184802e-02
-2.195280066485161274e-02
-2.194859924241623905e-02
-2.193521427694491988e-02
-2.192952915822862781e-02
-2.192009157821278587e-02
-2.191141618696765270e-02
-2.189601617625758223e-02
-2.187651464464615558e-02
-2.187277297495071604e-02
-2.186476297242251343e-02
-2.184790660926236305e-02
-2.184169227576590600e-02
-2.182790119119709660e-02
-2.181496768313342938e-02
-2.180243205934889739e-02
-2.179016795761692937e-02
-2.178569212242606468e-02
-2.177795547700783763e-02
-2.176634112608499816e-02
-2.174684421368638931e-02
-2.173742251323490526e-02
-2.172336991186438193e-02
-2.171773537914967189e-02
-2.170517931918763965e-02
-2.168629392712620452e-02
-2.167686654808001490e-02
-2.166476026501015784e-02
-2.165443712227604900e-02
-2.164710164055216879e-02
-2.163769265040654810e-02
-2.162628814435216262e-02
-2.161525070027917050e-02
-2.160366159872686986e-02
-2.159082951579857634e-02
-2.158161694657756424e-02
-2.156466760758748991e-02
-2.154953131567288738e-02
-2.153916840330746818e-02
-2.153664106324415517e-02
-2.152343698331279920e-02
-2.151007251236711215e-02
-2.149374327799785656e-02
-2.148936997960079753e-02
-2.147439503240361480e-02
-2.146729257492271947e-02
-2.146079863312139180e-02
-2.145366162430392687e-02
-2.144781489312805323e-02
-2.143488357178038872e-02
-2.142016714616759576e-02
-2.140714279983765844e-02
-2.139257370817290727e-02
-2.138771795859450986e-02
-2.136402738474488250e-02
-2.135055042726535790e-02
-2.134713277661207109e-02
-2.133747712668576657e-02
-2.131977069726601060e-02
-2.131635758848618445e-02
-2.130000278644389455e-02
-2.128865037630195411e-02
-2.126975529455138458e-02
-2.126806769708172729e-02
-2.125450783158927548e-02
-2.124865869446060374e-02
-2.123866747643957109e-02
-2.122560648100879632e-02
-2.121329910032948574e-02
-2.120156706753845155e-02
-2.120009992606333715e-02
-2.117476828573572334e-02
-2.116827149034741784e-02
-2.116508613467285582e-02
-2.114749422574807580e-02
-2.113473946575888940e-02
-2.113191432933625435e-02
-2.110552887808453404e-02
-2.110264572916067949e-02
-2.109282696977740623e-02
-2.108402817580742883e-02
-2.107227199283381869e-02
-2.105481255219385228e-02
-2.104812103163272718e-02
-2.103705848325468364e-02
-2.102551307770603173e-02
-2.101653524351212998e-02
-2.100715768737651534e-02
-2.099712573416356864e-02
-2.098477788821312418e-02
-2.097264857247740921e-02
-2.096221537672962598e-02
-2.094736885360573564e-02
-2.094328351348043182e-02
-2.093086799111443241e-02
-2.092391053492015374e-02
-2.090818802566091206e-02
-2.090719559240714065e-02
-2.089022927651310035e-02
-2.088451084519377110e-02
-2.086377851185783339e-02
-2.086000352556696691e-02
-2.084767913628227110e-02
-2.082642841263718236e-02
-2.082004587486696590e-02
-2.080398518392151397e-02
-2.079598228142934269e-02
-2.078881277670260874e-02
-2.077152148917210672e-02
-2.076622426512536590e-02
-2.076184980983780681e-02
-2.075506518831501945e-02
-2.074164792209695629e-02
-2.073629517607886164e-02
-2.071906820084692957e-02
-2.069691493575190333e-02
-2.069451447688883117e-02
-2.068311993907381852e-02
-2.067248822672049235e-02
-2.066164942936091209e-02
-2.063662266058308159e-02
-2.062073512273215892e-02
-2.061466364186914646e-02
-2.060218176220812714e-02
-2.059886675686598001e-02
-2.058699914592165836e-02
-2.058047056437217748e-02
-2.056264563837556514e-02
-2.054412571867106352e-02
-2.053143094348747200e-02
-2.052991490292990773e-02
-2.051368291626085028e-02
-2.049462632253787331e-02
-2.048766890494063686e-02
-2.047222694423292411e-02
-2.046855872598055126e-02
-2.044351582981537852e-02
-2.044035503304592050e-02
-2.042969036245118053e-02
-2.041911698612353110e-02
-2.041401705584741655e-02
-2.039798509404497362e-02
-2.038862652408479637e-02
-2.037065190733441944e-02
-2.036528893146141717e-02
-2.035520379274732838e-02
-2.034261334897113915e-02
-2.033115944638380634e-02
-2.032656164294746604e-02
-2.031028174958240951e-02
-2.029771497882099096e-02
-2.028485497968918194e-02
-2.026834559214230058e-02
-2.026426910907333512e-02
-2.025006251715028016e-02
-2.023694432077677297e-02
-2.022872563651803568e-02
-2.021438821902551974e-02
-2.020560277127836368e-02
-2.019150302876734915e-02
-2.018179168643965959e-02
-2.016669433273179934e-02
-2.015120715342133551e-02
-2.014233375910759460e-02
-2.013113832965710004e-02
-2.012421628825808440e-02
-2.011218216922247559e-02
-2.010595997706152160e-02
-2.009713677581384528e-02
-2.008122391293490350e-02
-2.007130930378250855e-02
-2.006922389467016843e-02
-2.005913168024589521e-02
-2.003594799509816893e-02
-2.003003443588810550e-02
-2.001449589797807405e-02
-2.001160012884226069e-02
-1.999085744031373069e-02
-1.997863104518315946e-02
-1.996968335150126062e-02
-1.996259874628256159e-02
-1.996042400812489404e-02
-1.993786527986082802e-02
-1.993443653143628369e-02
-1.992231028999935649e-02
-1.989503084420204959e-02
-1.988124767347981825e-02
-1.986059297656073142e-02
-1.985533150650542478e-02
-1.985137365947192700e-02
-1.983228926215777066e-02
-1.982739772541550205e-02
-1.982116003323669551e-02
-1.980551439950342663e-02
-1.980274020775232846e-02
-1.978952047504467515e-02
-1.977717414523122441e-02
-1.976341515555471440e-02
-1.975272268397140762e-02
-1.974042988167906687e-02
-1.973152498756292061e-02
-1.971514169724652987e-02
-1.970539332098092400e-02
-1.969211352393956949e-02
-1.967731843500336586e-02
-1.966777402240202366e-02
-1.966525637832519657e-02
-1.965407612540340243e-02
-1.964072511850320502e-02
-1.963423961960089614e-02
-1.961952904441313650e-02
-1.961155605188799611e-02
-1.960628156023219715e-02
-1.959669222068660677e-02
-1.958192938942876493e-02
-1.957038801674984563e-02
-1.956605236355615784e-02
-1.954905493817113427e-02
-1.953980564227586481e-02
-1.952108188949580603e-02
-1.951354518312625741e-02
-1.949526654637689926e-02
-1.947911536816121503e-02
-1.947008712605680092e-02
-1.946439818055170634e-02
-1.944991475649152091e-02
-1.944681038036857879e-02
-1.943030771906320564e-02
-1.941397677162520763e-02
-1.940889214765967319e-02
-1.939913487478234222e-02
-1.938260764025698246e-02
-1.937236758769614320e-02
-1.936163503964127841e-02
-1.934047120438028844e-02
-1.933690600415632899e-02
-1.932887429930693624e-02
-1.931433903872079028e-02
-1.929432652028933992e-02
-1.929158186239313122e-02
-1.928381415633079188e-02
-1.927097261286628282e-02
-1.926453114416687429e-02
-1.925585144291389050e-02
-1.924766326830579244e-02
-1.923727810782852043e-02
-1.922567735687583101e-02
-1.922220441816760439e-02
-1.921424658816436870e-02
-1.920215119037604889e-02
-1.918750881533448638e-02
-1.917734728031589286e-02
-1.916021479861595989e-02
-1.914782428025535443e-02
-1.912601030217686571e-02
-1.912019135646350620e-02
-1.911505323528855937e-02
-1.910941541629218587e-02
-1.910045548486882794e-02
-1.908917398325457593e-02
-1.906936764605707268e-02
-1.906752526985594498e-02
-1.904644252427564743e-02
-1.903749164972018404e-02
-1.903125005652292479e-02
-1.902294576791560554e-02
-1.899933290203578706e-02
-1.898841432616574232e-02
-1.897533460994202392e-02
-1.895557420716251218e-02
-1.895224335219608536e-02
-1.893188827033842614e-02
-1.891873594467791131e-02
-1.891292793121934768e-02
-1.890579830873306832e-02
-1.890150912422497442e-02
-1.888066595679863124e-02
-1.886606185145814352e-02
-1.885463624837277474e-02
-1.883727767947632192e-02
-1.882611909311832088e-02
-1.882137702778610699e-02
-1.881218734891429434e-02
-1.880008277455885723e-02
-1.878814894689725956e-02
-1.878006833136419695e-02
-1.876304079460300311e-02
-1.875738053634526392e-02
-1.874290709917311726e-02
-1.873268582227990975e-02
-1.872431947836764032e-02
-1.869960862016631364e-02
-1.868273774709802715e-02
-1.867016177997324333e-02
-1.866318876415365424e-02
-1.864923432397874725e-02
-1.863997100529257711e-02
-1.863301129604824635e-02
-1.862026489198551071e-02
-1.860671251751716548e-02
-1.860193830127407355e-02
-1.858255311106343788e-02
-1.857953798843137161e-02
-1.856814761028563465e-02
-1.855736289116408089e-02
-1.855355490626081627e-02
-1.853693953839882780e-02
-1.852508006930328466e-02
-1.850749918434038688e-02
-1.850037239097324093e-02
-1.849622060721595185e-02
-1.848026589593076974e-02
-1.847860770799239494e-02
-1.844791449848115494e-02
-1.844271447508011308e-02
-1.842682973863210560e-02
-1.842181377032844902e-02
-1.840875177780565419e-02
-1.839966949269505880e-02
-1.838000119665855747e-02
-1.836356135567490666e-02
-1.834613676931795556e-02
-1.833838795432721214e-02
-1.833010011842628462e-02
-1.832459958007393030e-02
-1.830500867851345137e-02
-1.829253248818246691e-02
-1.828284157176116032e-02
-1.828088296096513909e-02
-1.827000338990150685e-02
-1.824716670826315168e-02
-1.823746594591363346e-02
-1.822972336741965349e-02
-1.822695577294561331e-02
-1.821222884984763368e-02
-1.818974453873103969e-02
-1.818314243400809271e-02
-1.816123516928366821e-02
-1.815939492619364493e-02
-1.814855320870589761e-02
-1.812298304195031351e-02
-1.811979570378760562e-02
-1.811001006206422459e-02
-1.810121958512575513e-02
-1.809072518353541104e-02
-1.807755487431755848e-02
-1.806071012993551439e-02
-1.805149206890732660e-02
-1.804512768576016501e-02
-1.802598534333257896e-02
-1.801698825109157576e-02
-1.801153903592725425e-02
-1.800050315345186336e-02
-1.798757551534055366e-02
-1.797057007407978912e-02
-1.795884299224581593e-02
-1.794836130406041175e-02
-1.794263207540247596e-02
-1.791912722088537246e-02
-1.790855329626031556e-02
-1.789864856459558173e-02
-1.789068688729536505e-02
-1.787283242642831449e-02
-1.785758186445948748e-02
-1.784906087838233901e-02
-1.783524865258662162e-02
-1.782968197621367934e-02
-1.781773420671284303e-02
-1.781213000890385922e-02
-1.780396453376251187e-02
-1.779711129621042165e-02
-1.777632891229607992e-02
-1.776005734183389029e-02
-1.775043713109489274e-02
-1.773759405759356422e-02
-1.773061337235032342e-02
-1.770657609706485780e-02
-1.769591596056729887e-02
-1.768153054598195495e-02
-1.767750322736419410e-02
-1.766975272632581584e-02
-1.765779250546800627e-02
-1.764174768903092883e-02
-1.762643452102849451e-02
-1.761541538278818542e-02
-1.760629184706091754e-02
-1.759854841108995926e-02
-1.758117555950466926e-02
-1.757695506636189342e-02
-1.756302999500455875e-02
-1.755398525839460544e-02
-1.753099651040684881e-02
-1.752545963385904182e-02
-1.751336644441889301e-02
-1.750601117548949981e-02
-1.748953282200560455e-02
-1.747129332180868966e-02
-1.746364366680686064e-02
-1.744509882426539815e-02
-1.744354849868665069e-02
-1.742139927815961054e-02
-1.741655544137193923e-02
-1.741551886812478522e-02
-1.739506099718043930e-02
-1.737512925073253500e-02
-1.737286019504641343e-02
-1.735880140507531366e-02
-1.735061460732842398e-02
-1.734932292193908099e-02
-1.734124966487124442e-02
-1.732241584546906354e-02
-1.729553221885823944e-02
-1.727484054661318491e-02
-1.727465480952752874e-02
-1.726544133646776280e-02
-1.725857056794186106e-02
-1.725182468730024343e-02
-1.723795431491001451e-02
-1.721491816825485022e-02
-1.720172607304537582e-02
-1.719537919224481404e-02
-1.717933399831561569e-02
-1.716929377341544494e-02
-1.715530178695032215e-02
-1.714398528194960303e-02
-1.713206310273890365e-02
-1.712970106605332665e-02
-1.711325773289901209e-02
-1.710392284661407802e-02
-1.707729334552460232e-02
-1.706492137748130689e-02
-1.704347316149454339e-02
-1.704192501986773189e-02
-1.702793343848707508e-02
-1.701598015146102427e-02
-1.700976578549676099e-02
-1.700156339468233968e-02
-1.698719454021063724e-02
-1.698017183482675163e-02
-1.697727988612171557e-02
-1.695772160046685184e-02
-1.692660180929159153e-02
-1.691777824299117716e-02
-1.691749613466697610e-02
-1.690254383497291624e-02
-1.689490715501981710e-02
-1.688324353511116982e-02
-1.685511474239664853e-02
-1.684961750044636219e-02
-1.684000662126228232e-02
-1.683451314095560369e-02
-1.682812478044815041e-02
-1.681427393008075311e-02
-1.680421240379087466e-02
-1.679198138438348087e-02
-1.678165682444340834e-02
-1.676888867745665590e-02
-1.675941253198473535e-02
-1.674820693520004400e-02
-1.673818634997281674e-02
-1.673153049317682717e-02
-1.672655708146239539e-02
-1.669032665159272955e-02
-1.667108466875208417e-02
-1.666455804693664500e-02
-1.665479398556929391e-02
-1.664332301197957165e-02
-1.663016800245581406e-02
-1.662085245102010167e-02
-1.660345211501632057e-02
-1.659280619071815122e-02
-1.658084165672341070e-02
-1.657417994670243311e-02
-1.656895671198785336e-02
-1.655342524315134289e-02
-1.653264640448640077e-02
-1.652237848121967945e-02
-1.650683921440271318e-02
-1.649464936592359710e-02
-1.647971301414613565e-02
-1.646297173384342338e-02
-1.645565298190906911e-02
-1.643577858057301833e-02
-1.643285032745872565e-02
-1.641771702534652877e-02
-1.640953300875500065e-02
-1.639859617768665845e-02
-1.639303701646810385e-02
-1.638632281061955243e-02
-1.637300196939112107e-02
-1.635885062352013253e-02
-1.634051386637072611e-02
-1.632846452867595111e-02
-1.631980680349337520e-02
-1.631133310433144357e-02
-1.629194403698211446e-02
-1.628224756978907672e-02
-1.627761639213842759e-02
-1.624966811433231628e-02
-1.624285965015961897e-02
-1.623241774578512708e-02
-1.622705297119342305e-02
-1.622631050320846868e-02
-1.621732474338999364e-02
-1.619883219243678507e-02
-1.618051998644368106e-02
-1.616598158269422214e-02
-1.615346675548304245e-02
-1.614821610308533884e-02
-1.612991795384252636e-02
-1.610894876481391846e-02
-1.610374242648335286e-02
-1.609005180269279522e-02
-1.607476826426390559e-02
-1.606181783040042110e-02
-1.605690687449451426e-02
-1.604807715141448599e-02
-1.603678587734205796e-02
-1.602292584534445452e-02
-1.601779884187909397e-02
-1.600861135685643921e-02
-1.599754642718148601e-02
-1.598705157585680880e-02
-1.597839706493056622e-02
-1.596615351868413413e-02
-1.595602425855818796e-02
-1.592805479806108648e-02
-1.591535222060733168e-02
-1.590978158380046414e-02
-1.588810990956213143e-02
-1.588380161711491767e-02
-1.587634940903204228e-02
-1.586860128913014645e-02
-1.585902057307833624e-02
-1.584040719910406736e-02
-1.582139753158540163e-02
-1.581211689548836508e-02
-1.579077579570897782e-02
-1.576804036722517788e-02
-1.576325047530743872e-02
-1.574930325712045609e-02
-1.572064484393459471e-02
-1.570663593392770951e-02
-1.570217683847904833e-02
-1.568024744269547188e-02
-1.567294600056604037e-02
-1.566215795621625495e-02
-1.565745899011899978e-02
-1.564748604142704447e-02
-1.564287665140343120e-02
-1.563056561824407997e-02
-1.562132432183732655e-02
-1.561449576619919344e-02
-1.559095069620655694e-02
-1.558904629568361178e-02
-1.556310642713160108e-02
-1.555532585064817175e-02
-1.553419724602206342e-02
-1.552492984275033461e-02
-1.551124768987607871e-02
-1.549774980730328489e-02
-1.548624912138618637e-02
-1.546543931691299334e-02
-1.546211813772643828e-02
-1.545165746352422653e-02
-1.543665961640625084e-02
-1.542700444901443091e-02
-1.541238033466857393e-02
-1.539508627907579252e-02
-1.539247956158090735e-02
-1.538396923395660143e-02
-1.536504309020084169e-02
-1.535683244734689645e-02
-1.533603456179727376e-02
-1.532129330600542905e-02
-1.531415685598216947e-02
-1.529025195368743928e-02
-1.528343833500553361e-02
-1.527100823313842781e-02
-1.525909976365788512e-02
-1.525422646704591156e-02
-1.525190731276399037e-02
-1.523442332000568555e-02
-1.523034643210982586e-02
-1.522042574032983486e-02
-1.519223117399690071e-02
-1.517555055815572596e-02
-1.516090339393230679e-02
-1.515672609354351552e-02
-1.513471707210758965e-02
-1.512480457786288812e-02
-1.510647454833621839e-02
-1.509567714802201310e-02
-1.508218567318925230e-02
-1.507121643209663464e-02
-1.506799659106625167e-02
-1.505469485927149464e-02
-1.504884573027037709e-02
-1.503868366821636826e-02
-1.501456665606790142e-02
-1.500055694260854500e-02
-1.499272245663005321e-02
-1.497992192543753931e-02
-1.496575596725779889e-02
-1.495705566566982170e-02
-1.495322835385412552e-02
-1.493772493917111532e-02
-1.492940489994962205e-02
-1.491826997842934932e-02
-1.490310897955574032e-02
-1.489526988360564963e-02
-1.487405359579277442e-02
-1.486253466946843571e-02
-1.483662530033105775e-02
-1.483241531241299982e-02
-1.481982204763093725e-02
-1.481272869780955737e-02
-1.480296353356724826e-02
-1.479529816514094098e-02
-1.477268691734601180e-02
-1.476285153071330014e-02
-1.474915789465611193e-02
-1.474046870208634008e-02
-1.473061639644010490e-02
-1.471061934335676780e-02
-1.470694039927775143e-02
-1.469563866308074007e-02
-1.468384662506552751e-02
-1.467803507535661578e-02
-1.465531640120920631e-02
-1.463825273693650231e-02
-1.463245573708296665e-02
-1.460690865458538767e-02
-1.458283844685279163e-02
-1.457753410492854118e-02
-1.455833703102049625e-02
-1.454062049716134397e-02
-1.452987602653121879e-02
-1.451792925581940619e-02
-1.451037811222385954e-02
-1.450445722935503334e-02
-1.448867395935202196e-02
-1.448113389985414279e-02
-1.447275831791544620e-02
-1.447220218935671432e-02
-1.444927056485781347e-02
-1.443691691065940308e-02
-1.442457871454708163e-02
-1.439249725795535562e-02
-1.438879580655072488e-02
-1.437722270758215459e-02
-1.437222231012411089e-02
-1.435440976130766821e-02
-1.434467742104908461e-02
-1.433859517997784772e-02
-1.432764728568095003e-02
-1.431550484200114215e-02
-1.429300498054927870e-02
-1.428695183033085181e-02
-1.425994864565569009e-02
-1.425063713067137305e-02
-1.424623713173697737e-02
-1.423127613670735481e-02
-1.421947540858267689e-02
-1.420852994245608292e-02
-1.419313982614764380e-02
-1.418093262350250683e-02
-1.417055037361333869e-02
-1.415630370414361350e-02
-1.414964243750221895e-02
-1.413725423691605809e-02
-1.412211001620752859e-02
-1.411060365016542084e-02
-1.408648709638582464e-02
-1.408308773051356044e-02
-1.407158201298566724e-02
-1.405615673352481054e-02
-1.404522538907673757e-02
-1.403040031729177461e-02
-1.402090644546458154e-02
-1.401629700044262905e-02
-1.399486080687095679e-02
-1.399058801120126039e-02
-1.397520793915937865e-02
-1.396323160437704103e-02
-1.394686878061010549e-02
-1.394404312571731475e-02
-1.392612833605394451e-02
-1.390429868091894172e-02
-1.389991542783783340e-02
-1.388556412398722628e-02
-1.386698125296517703e-02
-1.386309188436879447e-02
-1.383879040502739022e-02
-1.383202056962823390e-02
-1.382516764315985802e-02
-1.381829520527910748e-02
-1.380758418631097828e-02
-1.378956333132480561e-02
-1.378348167006532288e-02
-1.376074484664197017e-02
-1.375250943878914001e-02
-1.374277977707799581e-02
-1.373938150398665292e-02
-1.372114007649985479e-02
-1.370385778468855009e-02
-1.369483260904411082e-02
-1.367826604557023651e-02
-1.366791783463930376e-02
-1.365306080260911270e-02
-1.364828365326656301e-02
-1.362966195899142918e-02
-1.362669880169806169e-02
-1.361048581387180878e-02
-1.359487700204134453e-02
-1.358518087360802151e-02
-1.357725557676689454e-02
-1.354943286426954496e-02
-1.354132065648291916e-02
-1.352870139646605852e-02
-1.351541687671142800e-02
-1.351163177562419992e-02
-1.350791897391312446e-02
-1.348329860476940589e-02
-1.346463413132148457e-02
-1.346012508207655722e-02
-1.344860558365906789e-02
-1.343989594678246524e-02
-1.342881374443688491e-02
-1.342350084704216351e-02
-1.341383122459383070e-02
-1.340949102729702136e-02
-1.336413071439593314e-02
-1.336271280097689473e-02
-1.335438873794653203e-02
-1.334470802275214418e-02
-1.332665239182223571e-02
-1.331789755352835725e-02
-1.330585048724916564e-02
-1.328817253889696959e-02
-1.327655579659406393e-02
-1.326716422793913774e-02
-1.324904254627246036e-02
-1.323756787603486140e-02
-1.323550185815755564e-02
-1.321156112576965524e-02
-1.320792369716422554e-02
-1.318683134880080376e-02
-1.317296793970304525e-02
-1.316843404095102699e-02
-1.315863712866177648e-02
-1.314281204903594569e-02
-1.313290276976647464e-02
-1.312472714545392938e-02
-1.311936494952317678e-02
-1.308686475018785988e-02
-1.308295768243056267e-02
-1.307155863143191765e-02
-1.305681311388429133e-02
-1.303866933279113072e-02
-1.303547253541467721e-02
-1.302768874740242722e-02
-1.301927855842571757e-02
-1.299857741587201465e-02
-1.298958261759222688e-02
-1.297987472630929284e-02
-1.295556110809983896e-02
-1.295173166593605041e-02
-1.294230622213479731e-02
-1.293759090772325648e-02
-1.292026804360743575e-02
-1.289874747783015252e-02
-1.289166409911704503e-02
-1.288340191630421572e-02
-1.286646816710015906e-02
-1.286287686988704659e-02
-1.284712369344587213e-02
-1.283312790182744578e-02
-1.281147331189191885e-02
-1.279634953386124541e-02
-1.279223640287904806e-02
-1.278111245309024313e-02
-1.276510351736934168e-02
-1.274543433161925976e-02
-1.273823161231213419e-02
-1.272758781595020872e-02
-1.271419494878506251e-02
-1.270479892112871823e-02
-1.269263609432849660e-02
-1.268770547315375974e-02
-1.266631629045605889e-02
-1.265046816552028996e-02
-1.263690763220973179e-02
-1.261613778296991062e-02
-1.261311621721322718e-02
-1.260066739810242198e-02
-1.259976755406883031e-02
-1.258170511106351808e-02
-1.257493819858773731e-02
-1.256481629494105023e-02
-1.255304139184154621e-02
-1.253766274551057491e-02
-1.251913204395382895e-02
-1.251049452760918945e-02
-1.249982229371168763e-02
-1.248876724864522725e-02
-1.246146004092571480e-02
-1.244923202838363330e-02
-1.244455240639222304e-02
-1.242595408149888003e-02
-1.241600948551485617e-02
-1.240501812614139276e-02
-1.238797271682154366e-02
-1.238157343294649104e-02
-1.237325556041860009e-02
-1.236870690086397384e-02
-1.235321040524819947e-02
-1.233236123528888561e-02
-1.231265469287728953e-02
-1.230589452457761523e-02
-1.230330088034997660e-02
-1.228436719278203082e-02
-1.227657230100170915e-02
-1.227113004991248202e-02
-1.225823483722401908e-02
-1.223785245834890789e-02
-1.223590429123960766e-02
-1.221207949151822958e-02
-1.220601718089220356e-02
-1.219943291837272126e-02
-1.217886564249223702e-02
-1.217370457789174187e-02
-1.216206624264798419e-02
-1.214600811459515262e-02
-1.213729895252438351e-02
-1.213158366859654058e-02
-1.210672507473692372e-02
-1.208445434419980202e-02
-1.207411500945670957e-02
-1.206634740984879883e-02
-1.205980003561021863e-02
-1.203181185829915734e-02
-1.202750049375009289e-02
-1.201592426581926665e-02
-1.201406440649993579e-02
-1.197868169373833558e-02
-1.197166404908978077e-02
-1.195792978446080790e-02
-1.195137349150007799e-02
-1.193470283780456720e-02
-1.192219159814061902e-02
-1.191715008391891484e-02
-1.190091685677505118e-02
-1.189298352531018010e-02
-1.188191289267162554e-02
-1.185273885358567592e-02
-1.184434826073574309e-02
-1.183476783719958347e-02
-1.182490978458342057e-02
-1.181481773521259049e-02
-1.181156357894147524e-02
-1.179839310386102125e-02
-1.179321938318300678e-02
-1.178255190339924652e-02
-1.176556908852546823e-02
-1.175778790451065259e-02
-1.174782495170548224e-02
-1.173476897944411568e-02
-1.172789593769174576e-02
-1.171035226765082538e-02
-1.169563690226835262e-02
-1.167293230541335824e-02
-1.166103552474687111e-02
-1.165425307982059788e-02
-1.164907855569924378e-02
-1.163452828750688450e-02
-1.162865148576533447e-02
-1.160755014619632708e-02
-1.159549188153924382e-02
-1.159219658828558597e-02
-1.157495072303035832e-02
-1.156370075195947700e-02
-1.154737749454534668e-02
-1.153857324199439316e-02
-1.152398869112142288e-02
-1.151090353217087969e-02
-1.150568545460098346e-02
-1.148918328986331394e-02
-1.147347188999162104e-02
-1.147164674200035206e-02
-1.145199705074592678e-02
-1.144514011031663725e-02
-1.143666196242168476e-02
-1.141253609634970689e-02
-1.140591034438240281e-02
-1.139820933765051114e-02
-1.138889974495979618e-02
-1.137419045470161594e-02
-1.135637685151785758e-02
-1.134291436788179008e-02
-1.133298409524061134e-02
-1.132240597348727063e-02
-1.131754459334896601e-02
-1.129738962483456399e-02
-1.128307533954639452e-02
-1.126908745875870865e-02
-1.126303621269245103e-02
-1.125149369940200983e-02
-1.124650773151983363e-02
-1.122962591467119298e-02
-1.121271410501492594e-02
-1.118556280351121202e-02
-1.118053232667501340e-02
-1.117133459178384913e-02
-1.115753915333833612e-02
-1.115030745839498683e-02
-1.114026972583806452e-02
-1.113211856904566810e-02
-1.110558486525387023e-02
-1.109442776200808556e-02
-1.108701791508270862e-02
-1.107942453573798613e-02
-1.106535609142614285e-02
-1.106269218125702225e-02
-1.105246651661925816e-02
-1.103824437642136891e-02
-1.103739130835063031e-02
-1.102725648932020852e-02
-1.101753720877660103e-02
-1.099759248870257888e-02
-1.097759876150031233e-02
-1.097547924573280542e-02
-1.096375665287821488e-02
-1.096002347821303791e-02
-1.095323113160931450e-02
-1.093040172351375516e-02
-1.091228503655422566e-02
-1.089960074032317316e-02
-1.088925489987171980e-02
-1.088471469009510972e-02
-1.086786824676949648e-02
-1.084613438584650091e-02
-1.084195830176712394e-02
-1.083476607249087009e-02
-1.082530070031748060e-02
-1.081666972856265563e-02
-1.079222823107617302e-02
-1.078731967936982783e-02
-1.077516247485071910e-02
-1.075284536743470465e-02
-1.074799031117826265e-02
-1.073845342839954697e-02
-1.073416277993344270e-02
-1.072424205202879288e-02
-1.070387760031232816e-02
-1.069733401932285166e-02
-1.067787076371332078e-02
-1.066737811348381082e-02
-1.066319291690828730e-02
-1.065085442308494335e-02
-1.063040745127843967e-02
-1.062544366050724443e-02
-1.061225831819120891e-02
-1.058615149665620425e-02
-1.058355402312968763e-02
-1.057446036121442723e-02
-1.056074947284374455e-02
-1.055427491969235243e-02
-1.054632872727814807e-02
-1.054278403663952424e-02
-1.051716968022198273e-02
-1.050873692344714283e-02
-1.047253347111648525e-02
-1.046693679551993772e-02
-1.045776157096961478e-02
-1.045662869252897420e-02
-1.043145738659889687e-02
-1.041249813838696081e-02
-1.039969450425443087e-02
-1.038820034277485038e-02
-1.038617499146923806e-02
-1.037999133800801554e-02
-1.037210079608313906e-02
-1.035120626607310967e-02
-1.034224764231397864e-02
-1.032934905690729988e-02
-1.032014617208787399e-02
-1.030046087502881069e-02
-1.029593857880048424e-02
-1.027827152293786517e-02
-1.026884877638262195e-02
-1.026431967901200726e-02
-1.025104769125734228e-02
-1.023750082528324112e-02
-1.022947546636540639e-02
-1.021018095265435743e-02
-1.019865409296136227e-02
-1.019561625434647900e-02
-1.018273483110460065e-02
-1.017639208376458493e-02
-1.016419528187981203e-02
-1.014933038664603271e-02
-1.013841553374572602e-02
-1.012634044884444529e-02
-1.010709014187619048e-02
-1.009862829919819238e-02
-1.008555031374994138e-02
-1.007441531712599536e-02
-1.006944152259484082e-02
-1.006317539513049142e-02
-1.004840594095177120e-02
-1.003311423166819427e-02
-1.001897809517446336e-02
-1.001358347015279815e-02
-1.000510275167296181e-02
-9.992969114275551679e-03
-9.980027751238823575e-03
-9.970661297222876973e-03
-9.937993932092603622e-03
-9.932045714380471901e-03
-9.927710431466951757e-03
-9.922388490935130090e-03
-9.902467433359984916e-03
-9.894972863364742688e-03
-9.884303209795886058e-03
-9.876817689534911349e-03
-9.869225506901890821e-03
-9.839528807700587132e-03
-9.832159857672273517e-03
-9.827401757373815938e-03
-9.816947591477970247e-03
-9.795719640138034201e-03
-9.784700546926122788e-03
-9.772677370511989592e-03
-9.768623226139194760e-03
-9.761644975741862185e-03
-9.746123015633212372e-03
-9.735103997463523395e-03
-9.720254528786692605e-03
-9.705914946016247491e-03
-9.695220622169292701e-03
-9.677803479461122294e-03
-9.666564241070818575e-03
-9.661690257166927198e-03
-9.656197606794564292e-03
-9.647444488372874938e-03
-9.629125322628551142e-03
-9.620517211759049836e-03
-9.615121121417935512e-03
-9.611836037582338621e-03
-9.595787794361015921e-03
-9.563976016461084306e-03
-9.555704322554314789e-03
-9.547231206993911368e-03
-9.533601999905272351e-03
-9.526171634881841488e-03
-9.508590234497321658e-03
-9.504929511888998706e-03
-9.481318477285644031e-03
-9.480641479819584827e-03
-9.469311150647891084e-03
-9.450054172245009321e-03
-9.443116465562784168e-03
-9.435834746263999095e-03
-9.426875169322779247e-03
-9.409858204058180187e-03
-9.392850347441528136e-03
-9.377148251912270638e-03
-9.371980297555509987e-03
-9.366848086153817254e-03
-9.363176574059273172e-03
-9.354835422352020258e-03
-9.345869073048768128e-03
-9.326512847511153614e-03
-9.323437249411897776e-03
-9.310115954466763322e-03
-9.288619051141283611e-03
-9.272807767321450401e-03
-9.269328680383021046e-03
-9.257184519411071344e-03
-9.248222589023469276e-03
-9.239698983209587713e-03
-9.236244014258265800e-03
-9.209846207872574020e-03
-9.199140179123738159e-03
-9.188673582675638274e-03
-9.182439427741273530e-03
-9.175614460067121891e-03
-9.171138513823062777e-03
-9.152343755544717352e-03
-9.139850125334442188e-03
-9.123716865921005503e-03
-9.108536448658777207e-03
-9.099063712576904717e-03
-9.090330399580875964e-03
-9.084553233324438315e-03
-9.076505702667575504e-03
-9.059258945318643397e-03
-9.045615033690806994e-03
-9.027927841779637141e-03
-9.018363277053020877e-03
-9.002624705961304041e-03
-8.993309425672252333e-03
-8.982740082428164463e-03
-8.973255624443954304e-03
-8.956652221724786811e-03
-8.946172897348586561e-03
-8.930713995863509558e-03
-8.925276108738694480e-03
-8.917800414465187897e-03
-8.911499116098953177e-03
-8.904037858538826899e-03
-8.897831298341291051e-03
-8.875885140450512356e-03
-8.860144831828425938e-03
-8.853537892236557072e-03
-8.840958337525933741e-03
-8.831414929589137541e-03
-8.816721523499826407e-03
-8.812632969959460771e-03
-8.801886796391045209e-03
-8.792335606410628390e-03
-8.775589500017416666e-03
-8.763471617346918485e-03
-8.757947141931704538e-03
-8.749791120674449418e-03
-8.740430365664325629e-03
-8.734745390097553575e-03
-8.711568983085893336e-03
-8.696751665486029959e-03
-8.686813970261858531e-03
-8.682841789419082357e-03
-8.676398470488122516e-03
-8.655902462752079751e-03
-8.645892464977794623e-03
-8.639166422360983200e-03
-8.622044090569908059e-03
-8.616819780284057373e-03
-8.602780880459071078e-03
-8.591872260268446082e-03
-8.579829130640204138e-03
-8.569712574731158661e-03
-8.560704538745966818e-03
-8.548633818435680265e-03
-8.543558229614583999e-03
-8.527538685884183955e-03
-8.517358216345777278e-03
-8.503141549731141335e-03
-8.488689094536344681e-03
-8.482084531704014996e-03
-8.467625170238440857e-03
-8.454499845228724553e-03
-8.430298662990304281e-03
-8.425463743241351500e-03
-8.414913280620411884e-03
-8.405604996438553744e-03
-8.394934299185752291e-03
-8.383502627229227899e-03
-8.369135540464145429e-03
-8.363102080895273849e-03
-8.341490236140530756e-03
-8.332295543262979720e-03
-8.325079553467118476e-03
-8.303518722743985503e-03
-8.290877578614852528e-03
-8.275621042498182423e-03
-8.263407183233761888e-03
-8.253957024528663089e-03
-8.248160042798324820e-03
-8.239336591531948306e-03
-8.231311566120724788e-03
-8.217770694781467711e-03
-8.209704681233276347e-03
-8.196738562657762683e-03
-8.188705719147648665e-03
-8.174154917759968164e-03
-8.165587984128114263e-03
-8.152756089084722824e-03
-8.144750730372352088e-03
-8.127740062746163785e-03
-8.115132711988409797e-03
-8.111651376392747803e-03
-8.088465296232028034e-03
-8.080524496941798862e-03
-8.060140200181559189e-03
-8.055059722025775804e-03
-8.049807580427559284e-03
-8.037698539986481983e-03
-8.028997820356847948e-03
-8.024592928106227818e-03
-8.014165359194053151e-03
-8.003840525517308402e-03
-7.985741794481332478e-03
-7.977160263049676292e-03
-7.966533513842244396e-03
-7.957944873358907545e-03
-7.951722067080557732e-03
-7.941864601708037430e-03
-7.925097437139705381e-03
-7.907996326861288505e-03
-7.906041131407942624e-03
-7.883195001848419814e-03
-7.873171290446789872e-03
-7.860094532433969938e-03
-7.848988759582120611e-03
-7.840817149407430797e-03
-7.825009100029117759e-03
-7.815946513800853257e-03
-7.807005209166134607e-03
-7.801007326097481043e-03
-7.787490778820987947e-03
-7.777670752989240821e-03
-7.773596337883048601e-03
-7.748672621952584771e-03
-7.740757793330887981e-03
-7.731461199595807132e-03
-7.717883104225886637e-03
-7.705899350452294350e-03
-7.693735913920501934e-03
-7.678570887232005759e-03
-7.664931184618445359e-03
-7.653660779003673698e-03
-7.640680202564559265e-03
-7.635597118452769339e-03
-7.621251156423175521e-03
-7.617163527625342434e-03
-7.602045466647999739e-03
-7.597259980453602290e-03
-7.586774375456323272e-03
-7.575728544359922045e-03
-7.569335653521080953e-03
-7.559162599143465222e-03
-7.539227034165568719e-03
-7.517851245573470287e-03
-7.515170193794190601e-03
-7.500844205570234013e-03
-7.498782647693713610e-03
-7.480400881444776440e-03
-7.476611891192391779e-03
-7.459895721722925588e-03
-7.446872797363501828e-03
-7.440361607284257106e-03
-7.418830397855152858e-03
-7.416600744488383024e-03
-7.389833717235422261e-03
-7.389431419017350455e-03
-7.377599688509761666e-03
-7.369840824016843372e-03
-7.347575477139517419e-03
-7.343154008798702392e-03
-7.331906403555521479e-03
-7.321507875314381408e-03
-7.303461521856985383e-03
-7.295006692813993388e-03
-7.289001905210257259e-03
-7.274706062298991194e-03
-7.272441359743087030e-03
-7.262548189247541863e-03
-7.253605212095504129e-03
-7.229702279265365350e-03
-7.219041769994410940e-03
-7.208724248163794757e-03
-7.192998243966575167e-03
-7.180532301954284380e-03
-7.166685907836145564e-03
-7.158009244064955645e-03
-7.150933990716951127e-03
-7.140956182290825183e-03
-7.128248740825043894e-03
-7.113403851822047708e-03
-7.094744681734904690e-03
-7.077801684161194595e-03
-7.074759606572444959e-03
-7.064829208143552641e-03
-7.051070006366344511e-03
-7.042368437134849390e-03
-7.025511008132812041e-03
-7.021212307871088631e-03
-7.003817258385947042e-03
-6.993771018238059689e-03
-6.975473345616239884e-03
-6.967870360635036731e-03
-6.964518687381654471e-03
-6.947708434137223055e-03
-6.942539273233322428e-03
-6.941572084805142095e-03
-6.924685220075332825e-03
-6.912983297416686046e-03
-6.908046853436489165e-03
-6.900805342898802541e-03
-6.883020373614379128e-03
-6.858468249091309588e-03
-6.858107953183478767e-03
-6.848060133249955772e-03
-6.824025477981249255e-03
-6.818872925963198606e-03
-6.799378895608582107e-03
-6.791228149900990774e-03
-6.781554633860736869e-03
-6.770762703253940806e-03
-6.759938798898357248e-03
-6.751137462384398935e-03
-6.742543853461874237e-03
-6.732602427303696624e-03
-6.722955371653877021e-03
-6.706297947317613195e-03
-6.698143150159208137e-03
-6.694213889527872441e-03
-6.685599376501372149e-03
-6.666946927740891038e-03
-6.649597122191291954e-03
-6.644436240011569739e-03
-6.635213005436152445e-03
-6.613264975879967755e-03
-6.610554997883238970e-03
-6.603080952403195258e-03
-6.586211216388193623e-03
-6.572738186613524825e-03
-6.560918871888504755e-03
-6.552201309755950609e-03
-6.545896096805031705e-03
-6.535691980493668618e-03
-6.523323146046061671e-03
-6.511463976271503196e-03
-6.506130783362679137e-03
-6.487949188319602767e-03
-6.478177279730129579e-03
-6.457328721882260592e-03
-6.448347542390014953e-03
-6.435102753276800147e-03
-6.425909499478882347e-03
-6.414711336687056731e-03
-6.410645859468544483e-03
-6.394060309223292826e-03
-6.385309941723704696e-03
-6.377250484221469451e-03
-6.370278785119309894e-03
-6.354863480504929774e-03
-6.347420589675911717e-03
-6.328380751771667256e-03
-6.323652372598048688e-03
-6.302577683360177652e-03
-6.283691884130998551e-03
-6.278440100452503669e-03
-6.268711107821511863e-03
-6.245167265336803997e-03
-6.236653241768391753e-03
-6.231210098067818670e-03
-6.213387481901949672e-03
-6.199232127187315200e-03
-6.192223725246331911e-03
-6.179999295221616507e-03
-6.160881357474390363e-03
-6.149964692230225349e-03
-6.137380397203906490e-03
-6.128015782684487212e-03
-6.117109170637680116e-03
-6.096888919518234085e-03
-6.086339070377783100e-03
-6.076373600216539161e-03
-6.066060524544364396e-03
-6.048155443458103075e-03
-6.047138384155215096e-03
-6.040211089808289469e-03
-6.022827440172906499e-03
-6.009828189932869824e-03
-6.002200528240353439e-03
-5.985424561709418168e-03
-5.973671659181667426e-03
-5.963952294526564391e-03
-5.946457266069515857e-03
-5.935052888621117351e-03
-5.929712098455580671e-03
-5.916718242044344267e-03
-5.894808757265168619e-03
-5.889740898565754001e-03
-5.879307757434670823e-03
-5.876777115520009920e-03
-5.871200869446924209e-03
-5.855176077778495580e-03
-5.840130651139446849e-03
-5.837828501895264699e-03
-5.822611144312178633e-03
-5.803434923942862866e-03
-5.794139185633595535e-03
-5.777805601324959017e-03
-5.765492713892095278e-03
-5.755004806396374351e-03
-5.743056756827707998e-03
-5.725098592576388645e-03
-5.718820371059279983e-03
-5.713771913089582544e-03
-5.698045150592995212e-03
-5.685619637127964365e-03
-5.672346209981665721e-03
-5.664858120471710778e-03
-5.662486841024549911e-03
-5.647369952817699046e-03
-5.640470104222999881e-03
-5.625047093927471042e-03
-5.615119006380453470e-03
-5.606725118668248742e-03
-5.602366504822209325e-03
-5.590195927451802049e-03
-5.579665979756232019e-03
-5.557450757288390220e-03
-5.550028608462403978e-03
-5.536040828024446636e-03
-5.530126679741564910e-03
-5.495387283084490759e-03
-5.483845801274533915e-03
-5.468140854213765500e-03
-5.461661805142320469e-03
-5.449551751738807015e-03
-5.433657846669687208e-03
-5.429028647159855892e-03
-5.414519918849308722e-03
-5.408890340831473686e-03
-5.399788360092971917e-03
-5.394372148273929302e-03
-5.370016986659564839e-03
-5.352267868481586088e-03
-5.342624384674282689e-03
-5.319568902275473299e-03
-5.309034871734452654e-03
-5.307786519759244426e-03
-5.298252860433561029e-03
-5.292067100780367683e-03
-5.278093557145785431e-03
-5.257191899727786666e-03
-5.247007454421165340e-03
-5.239388430549468678e-03
-5.228316947044370222e-03
-5.212322207226532944e-03
-5.201961531631410507e-03
-5.199994810837910153e-03
-5.178387796087785544e-03
-5.165643514529166813e-03
-5.160180243943962575e-03
-5.142610940918168616e-03
-5.138839461441502277e-03
-5.130284052737188460e-03
-5.118305849897669679e-03
-5.103300347039735341e-03
-5.087518135981905498e-03
-5.075001006772328349e-03
-5.067925843624226934e-03
-5.054877419659958848e-03
-5.038677912490824307e-03
-5.024438971345551730e-03
-5.015102610219257517e-03
-5.013347151507918653e-03
-4.998323302893237230e-03
-4.990509471103243833e-03
-4.980622952621055477e-03
-4.966723223504054818e-03
-4.955066428126680966e-03
-4.939795387311762820e-03
-4.928440516752508049e-03
-4.925164136560411521e-03
-4.910331506644438626e-03
-4.904726417202909250e-03
-4.882988802912546777e-03
-4.870047432703805690e-03
-4.857728347543194269e-03
-4.842012042650556403e-03
-4.836522459214676051e-03
-4.820280739485066634e-03
-4.804943763530716838e-03
-4.801451569177384027e-03
-4.795928819534084342e-03
-4.774730869411547562e-03
-4.773933634792115743e-03
-4.744163243768390048e-03
-4.739633449716174063e-03
-4.732790351449606137e-03
-4.723289725378498893e-03
-4.706401587130482067e-03
-4.691825319926540283e-03
-4.674525369225968063e-03
-4.665247233504865587e-03
-4.652140194596726674e-03
-4.636798904792488463e-03
-4.628338154061467646e-03
-4.620872750247084770e-03
-4.608050461021834243e-03
-4.591106623480417648e-03
-4.569431567438803077e-03
-4.558716678570384762e-03
-4.548842224905480514e-03
-4.546560580065722723e-03
-4.529239893271419515e-03
-4.525929819007873389e-03
-4.515756765271078388e-03
-4.495656883303111861e-03
-4.486136303611942822e-03
-4.473864463239857203e-03
-4.460171842245036489e-03
-4.459529354385177724e-03
-4.443098225655334188e-03
-4.429724985471672483e-03
-4.417281826512103882e-03
-4.407695990347487713e-03
-4.392009324604262410e-03
-4.380666873512573112e-03
-4.375542087352024545e-03
-4.353828431782225117e-03
-4.341644258738952544e-03
-4.332032674829150443e-03
-4.312119077756693120e-03
-4.307423111568786656e-03
-4.291286897316559656e-03
-4.284855948158639016e-03
-4.281474526913547907e-03
-4.254854538337099479e-03
-4.249869182784027366e-03
-4.239160502121780416e-03
-4.218184165453359169e-03
-4.201619211046586644e-03
-4.192304370923216617e-03
-4.187462141904296775e-03
-4.173796334857288182e-03
-4.167864615844091292e-03
-4.161191783084050577e-03
-4.150960090281125003e-03
-4.128524480549178310e-03
-4.117977406523615214e-03
-4.110253861584201029e-03
-4.100697845773021433e-03
-4.085734584347966436e-03
-4.074905152572305678e-03
-4.056377711415065646e-03
-4.048505400184476688e-03
-4.036993379347375566e-03
-4.030017502775623539e-03
-4.014236331967402371e-03
-4.002992574331648568e-03
-3.993016293310974740e-03
-3.989168899873551943e-03
-3.981841490856424803e-03
-3.958118947908484397e-03
-3.949701108390574200e-03
-3.940592180686819379e-03
-3.922067917296018225e-03
-3.906530848506228892e-03
-3.895230083970524504e-03
-3.889165656508569713e-03
-3.877361884510377443e-03
-3.867611335326093247e-03
-3.847740595118775975e-03
-3.843739385847227963e-03
-3.831473046531613802e-03
-3.819048644942757420e-03
-3.797359799973781813e-03
-3.785758847066306165e-03
-3.781218307072092832e-03
-3.766221499992117305e-03
-3.752788610154933480e-03
-3.745224748566644557e-03
-3.739591515332901794e-03
-3.718443123345765988e-03
-3.710303131173875446e-03
-3.697657010620164497e-03
-3.686364332123742704e-03
-3.663058665455576346e-03
-3.654365822753496973e-03
-3.640910471024244588e-03
-3.620220179536420835e-03
-3.613689722748447686e-03
-3.591837342334314176e-03
-3.586995023264816229e-03
-3.582602864946965449e-03
-3.562121661702499775e-03
-3.550527476536252669e-03
-3.543478975561897837e-03
-3.533039616745559108e-03
-3.521581368692766612e-03
-3.506134802984228749e-03
-3.484087076866732025e-03
-3.480824886882782909e-03
-3.461104464788866686e-03
-3.457835536594677794e-03
-3.454818377336188462e-03
-3.443127726823064227e-03
-3.425926968391029837e-03
-3.420162978842483659e-03
-3.404220974763921825e-03
-3.387926613484110172e-03
-3.379447423054487976e-03
-3.351470420725921606e-03
-3.335544175380150689e-03
-3.327111587292125305e-03
-3.317513328854188037e-03
-3.306905343140681408e-03
-3.304702263079273283e-03
-3.291283191404370534e-03
-3.269703088076031383e-03
-3.265395073612314958e-03
-3.256342302351639129e-03
-3.237379582303273606e-03
-3.225765992330403842e-03
-3.215726170837179820e-03
-3.207641583094389404e-03
-3.190023730490293419e-03
-3.189270495105867020e-03
-3.168832969933060850e-03
-3.161804415820840264e-03
-3.151675699114342422e-03
-3.137032628532959722e-03
-3.122115097271310757e-03
-3.115040968543064670e-03
-3.101436751380332035e-03
-3.099013419679497172e-03
-3.081673814240709630e-03
-3.072201834018073452e-03
-3.061421086954257964e-03
-3.050336000700065719e-03
-3.044770232044080593e-03
-3.034503883334732643e-03
-3.016338236025345454e-03
-3.009225414545096955e-03
-2.982614710444947415e-03
-2.972576233416429625e-03
-2.957334629283797645e-03
-2.955656795213978949e-03
-2.942087508191804091e-03
-2.931883712915334117e-03
-2.921942905070973318e-03
-2.906247526657135261e-03
-2.898525711558824769e-03
-2.882171533392929863e-03
-2.880863305871006474e-03
-2.849499698284130300e-03
-2.838817373914809261e-03
-2.826838820899901794e-03
-2.818091174366099683e-03
-2.798278636431561495e-03
-2.792506642797759620e-03
-2.772557461676622426e-03
-2.768402411257669948e-03
-2.755588625363236677e-03
-2.734682984371822334e-03
-2.728275471706065325e-03
-2.697157444549014294e-03
-2.689584329838401455e-03
-2.680934045089317097e-03
-2.664626662624153264e-03
-2.656049561620993371e-03
-2.645355460681120263e-03
-2.638351278965778146e-03
-2.626025582650431955e-03
-2.611386965018724915e-03
-2.593708647328107908e-03
-2.587174607671494098e-03
-2.573452011439242293e-03
-2.565883338587787721e-03
-2.565493886186209771e-03
-2.552434545240067632e-03
-2.538178031861182404e-03
-2.524619083476287162e-03
-2.519253208476707195e-03
-2.505922526816167784e-03
-2.491381615838450525e-03
-2.481118733325293757e-03
-2.472397871492393318e-03
-2.454655850996606548e-03
-2.443190653427296244e-03
-2.438662586453310688e-03
-2.422146352663606672e-03
-2.417500017805523926e-03
-2.397970551689776464e-03
-2.382811016761549050e-03
-2.367440428492961768e-03
-2.362528014100889751e-03
-2.359764617472198678e-03
-2.341703433879932517e-03
-2.335026086465269435e-03
-2.324838481032903692e-03
-2.302970673375953625e-03
-2.294592106310722190e-03
-2.285199904840246043e-03
-2.276961837344076978e-03
-2.253978872402945255e-03
-2.240084147856563623e-03
-2.236672919133791959e-03
-2.229653462546388187e-03
-2.217477507515941415e-03
-2.187237814736842090e-03
-2.179372788082861723e-03
-2.167269967190493807e-03
-2.152342673536450368e-03
-2.151214879515583878e-03
-2.132618698345051245e-03
-2.118722789288984831e-03
-2.106043929274881155e-03
-2.094227842723367372e-03
-2.074327003438097838e-03
-2.066234288083695914e-03
-2.057615807842055888e-03
-2.035053883763959792e-03
-2.029670355977675200e-03
-2.017391167796867002e-03
-2.003477064720732281e-03
-1.999736728275164355e-03
-1.984907197826929481e-03
-1.970206705058930030e-03
-1.963338420526261618e-03
-1.954519118403691413e-03
-1.950037232357620942e-03
-1.939785173312585931e-03
-1.926030346185603204e-03
-1.900266042065112959e-03
-1.889667376390125053e-03
-1.879777986591502081e-03
-1.859620500010705779e-03
-1.847021092637429751e-03
-1.831134430561098814e-03
-1.820261326899219601e-03
-1.805300796434206045e-03
-1.796625843771798570e-03
-1.782475710716879824e-03
-1.777879133040477511e-03
-1.763642921814995157e-03
-1.759619816474961018e-03
-1.740052397064650869e-03
-1.738724959462589759e-03
-1.717919954606628163e-03
-1.712561686459973531e-03
-1.700163753371480846e-03
-1.688453792405508747e-03
-1.680572987869666246e-03
-1.668537980971662726e-03
-1.661780141103880171e-03
-1.638218022631560133e-03
-1.624761276180330949e-03
-1.620793640681073011e-03
-1.601966220192319046e-03
-1.591093657166420261e-03
-1.584432521502032731e-03
-1.572324582823830807e-03
-1.560846562666112769e-03
-1.542344700686870684e-03
-1.520240486954593795e-03
-1.518433531064344866e-03
-1.497578871562127434e-03
-1.487076009008436728e-03
-1.476094200953154134e-03
-1.464822457260289701e-03
-1.442690077032793283e-03
-1.436641604317195897e-03
-1.419956074404871149e-03
-1.396843422811655522e-03
-1.381997353396696715e-03
-1.378338656460392775e-03
-1.355125886323249595e-03
-1.345530450130055788e-03
-1.344783924721093538e-03
-1.323105484852510338e-03
-1.311947191912604671e-03
-1.309721900779770021e-03
-1.296974602920941688e-03
-1.290736393813191052e-03
-1.281899527745211653e-03
-1.267230010800091122e-03
-1.258535952456008022e-03
-1.251777309459634058e-03
-1.234852308025141676e-03
-1.218519131449435910e-03
-1.200449415390242303e-03
-1.185421795986935090e-03
-1.178979051777800935e-03
-1.169739816393372545e-03
-1.160488621527372421e-03
-1.148954878298386051e-03
-1.145479002104654587e-03
-1.123476928373445816e-03
-1.110254407832356183e-03
-1.107699470532325092e-03
-1.089005199404080582e-03
-1.079830862653979873e-03
-1.059492814836610064e-03
-1.045517059209882804e-03
-1.038789602675171952e-03
-1.022283460621470352e-03
-1.018985516952647385e-03
-9.940226572454080589e-04
-9.916795765181063427e-04
-9.756993386854928563e-04
-9.725963024271311319e-04
-9.437023338971783915e-04
-9.311227223783580254e-04
-9.224854419035144470e-04
-9.149710791546417088e-04
-9.087613429359098216e-04
-8.818482804003602293e-04
-8.767845724555189957e-04
-8.629541212449853838e-04
-8.607664368227574414e-04
-8.467585182664882915e-04
-8.390469234473008076e-04
-8.251285158183407908e-04
-8.181296921241087983e-04
-7.937992890889311592e-04
-7.895633096065557410e-04
-7.714020605789351226e-04
-7.676601097094393200e-04
-7.489254034292180950e-04
-7.282731308325129937e-04
-7.174314796635217206e-04
-7.007418954762534291e-04
-6.950963545313826319e-04
-6.834891154788025336e-04
-6.723932457939896246e-04
-6.687022822507715514e-04
-6.476686198936820738e-04
-6.440164220869737388e-04
-6.198453417714244740e-04
-6.176443298987754904e-04
-5.949590048252850760e-04
-5.878848650479606697e-04
-5.743268509025012403e-04
-5.645452798048178344e-04
-5.575998104415114121e-04
-5.419752222499962802e-04
-5.217247507697808651e-04
-5.142502171958107660e-04
-4.950666816189996933e-04
-4.831983706370668319e-04
-4.706126567085022749e-04
-4.545147525630843788e-04
-4.400270734641609227e-04
-4.357464916582842740e-04
-4.209052631067577988e-04
-4.138645752237435360e-04
-3.953656886047374197e-04
-3.849714314562990847e-04
-3.778430214220196426e-04
-3.700952551585201533e-04
-3.595073030778772605e-04
-3.391588645107190825e-04
-3.139831397266090729e-04
-3.030169822526851409e-04
-2.963316008574579108e-04
-2.888790296852183914e-04
-2.783129133868689209e-04
-2.601021934648950484e-04
-2.548558753450724801e-04
-2.468880039580845231e-04
-2.401882937888011327e-04
-2.340172742253954219e-04
-2.056081003704857135e-04
-1.973066434561576710e-04
-1.844273002909735393e-04
-1.692045537777520092e-04
-1.403006343431156822e-04
-1.232971059798582125e-04
-1.049583669492648585e-04
-9.472258478310235930e-05
-8.994998381825491940e-05
-8.740862017156403319e-05
-6.433731958616073499e-05
-4.842388982492784599e-05
-3.929445582309676332e-05
-1.701083807484349286e-05
-1.578847807826022631e-05
-9.174164681213792250e-06
-1.836650750652868425e-06
1.228011075488089077e-05
2.378863370006145672e-05
2.468515752351851944e-05
4.125696625023600461e-05
5.571185549996249264e-05
6.479643419698977169e-05
6.720806639159970786e-05
7.282792867047138685e-05
1.006135004779640241e-04
1.038135982842636196e-04
1.181909307627626582e-04
1.327138721483600570e-04
1.430395127727801530e-04
1.582233174476921356e-04
1.672121785558089435e-04
1.775286233025030747e-04
1.881607066761548097e-04
1.915447141744297532e-04
2.088493181347517158e-04
2.205078375894786724e-04
2.355334891344096349e-04
2.451963306652205077e-04
2.608904877536288858e-04
2.766439808832843461e-04
2.855304771506306238e-04
3.108694758027774618e-04
3.183000838127836296e-04
3.306610916167795899e-04
3.327875759013831924e-04
3.580797592871998170e-04
3.626537014312369855e-04
3.794110475126566406e-04
3.814311175304174739e-04
3.949983295664649674e-04
4.051029253148707987e-04
4.172515578815816362e-04
4.249729184258588255e-04
4.370636036198360941e-04
4.487294847870804126e-04
4.639747813927619369e-04
4.793582024337217362e-04
4.886550893724583844e-04
4.960938807873627177e-04
5.075899804117822711e-04
5.253638760593370982e-04
5.439357203090855464e-04
5.611020039745229226e-04
5.702198712563277816e-04
5.834845631966234514e-04
5.940903317400714201e-04
6.058577959950350866e-04
6.082294672312138495e-04
6.401569299879228403e-04
6.526715546635308840e-04
6.652739936807705590e-04
6.757733685157085723e-04
6.883159579280651030e-04
7.002982551980729831e-04
7.152662166990952919e-04
7.297470454006860230e-04
7.480154212345380138e-04
7.528026234652762660e-04
7.691386154859425339e-04
7.752697222697113588e-04
7.893884412021878738e-04
8.019660085200608357e-04
8.086946448355725181e-04
8.189521226814600041e-04
8.365287563413814631e-04
8.498904381233907124e-04
8.608108999097474623e-04
8.741108973472910826e-04
8.772953066727984250e-04
8.977249708801982031e-04
9.068408838868724509e-04
9.218729963687000151e-04
9.282595786591074649e-04
9.375467682575244766e-04
9.517432881585574656e-04
9.530029776832482646e-04
9.647881089531185062e-04
9.810630953045462732e-04
9.986360598523980059e-04
1.016482719483235986e-03
1.026578457586579951e-03
1.044408553604825318e-03
1.049030546831197785e-03
1.054066007718013065e-03
1.075755592309934894e-03
1.092001641587347915e-03
1.102384986715110315e-03
1.125577105594077754e-03
1.130846365597182324e-03
1.133043529355615142e-03
1.139786830546885010e-03
1.159756018525692767e-03
1.166252636378206642e-03
1.180889076104529867e-03
1.188216164570543576e-03
1.204052760156060220e-03
1.220033996046365754e-03
1.222004271518195573e-03
1.233301678397635825e-03
1.244011737044081745e-03
1.262360935597672817e-03
1.263236165490733143e-03
1.284137135677265729e-03
1.295083115277595454e-03
1.320005186681627585e-03
1.327681662778412708e-03
1.337088279835585425e-03
1.348236779879830038e-03
1.355922538147313894e-03
1.377765029156430288e-03
1.381568968421953425e-03
1.395452243754591315e-03
1.409327288383832588e-03
1.429483725667535232e-03
1.434670689637984609e-03
1.457435516349359084e-03
1.470192276500026374e-03
1.477253207816608960e-03
1.489178626183751408e-03
1.499056495773365416e-03
1.519648855277944133e-03
1.539505749167779936e-03
1.548842400613481551e-03
1.554627829761734414e-03
1.567392564652658749e-03
1.579111358979534696e-03
1.601428944097371687e-03
1.611076226523067145e-03
1.627285567145808631e-03
1.635566215358319475e-03
1.647680390631456326e-03
1.658590903138468242e-03
1.662061794101388212e-03
1.695662345618242917e-03
1.700090415041877190e-03
1.713362817174546304e-03
1.723708046996674792e-03
1.732356402548096419e-03
1.747065635266609185e-03
1.767892389611724901e-03
1.774780657641528148e-03
1.782455443940955675e-03
1.792615661203644795e-03
1.800794585939180514e-03
1.822160959608687403e-03
1.833072452841588706e-03
1.839347517668898924e-03
1.847935004285428118e-03
1.855771140728101898e-03
1.882630520666617180e-03
1.886065386628776874e-03
1.917111476787969337e-03
1.921325771230386614e-03
1.923669635294722458e-03
1.940566651097708206e-03
1.942402468134818427e-03
1.961419995702928798e-03
1.964499392014928958e-03
1.974808914659231807e-03
1.995276633241727104e-03
2.006714914051022092e-03
2.018908964574961384e-03
2.025013987053791986e-03
2.045589271806036447e-03
2.069702824670005548e-03
2.088032309968790301e-03
2.098087136995385737e-03
2.106187488930044704e-03
2.122617211059107944e-03
2.128802355657877232e-03
2.145779064234687450e-03
2.151857039962068452e-03
2.172382644771875260e-03
2.190477883199148934e-03
2.199077001334759363e-03
2.206587437537599339e-03
2.215902893692611730e-03
2.233977633283534825e-03
2.248331394962610474e-03
2.263242959199218696e-03
2.264616907643624000e-03
2.287985397984027003e-03
2.302348697104661390e-03
2.309131055809987565e-03
2.318650109212838650e-03
2.333318376594950561e-03
2.341216900124620803e-03
2.358696227512835364e-03
2.370919932581816436e-03
2.372958245704048785e-03
2.391098958535842200e-03
2.403330670919412437e-03
2.407017541875389188e-03
2.427005573245488712e-03
2.436955444275468174e-03
2.448446786281477383e-03
2.456814465643109013e-03
2.467318208236368715e-03
2.478374746531175621e-03
2.482980784411226161e-03
2.503035847170709260e-03
2.517737134095476836e-03
2.531252690538721151e-03
2.534115732020891798e-03
2.560595969809842387e-03
2.578075473796570538e-03
2.582440842073652210e-03
2.584556154249462168e-03
2.599967883669729307e-03
2.602192822339643996e-03
2.639833255175638715e-03
2.642943757388160897e-03
2.665583452139019816e-03
2.678952885840579778e-03
2.688482998790708844e-03
2.700425278358564718e-03
2.707821039334923352e-03
2.724640388019117232e-03
2.734894383327801659e-03
2.746049433739350398e-03
2.749295452745326163e-03
2.756981364120281164e-03
2.776676895434371239e-03
2.783283264174207794e-03
2.794481353498801113e-03
2.810704564514598935e-03
2.820026904520211986e-03
2.841086631414857511e-03
2.854038362796740280e-03
2.867874765538014348e-03
2.882938854635253012e-03
2.891020074775318971e-03
2.904506399170780906e-03
2.921572950630890730e-03
2.928420922092389578e-03
2.946212486150345811e-03
2.955216768624813195e-03
2.970258211269394266e-03
2.983202730850842421e-03
2.997274433425067830e-03
3.000561597217288323e-03
3.016538348108999124e-03
3.018463737806897917e-03
3.031020885617075056e-03
3.042783466486731481e-03
3.066842195048324893e-03
3.069185223419867992e-03
3.082593312552561748e-03
3.105066807518708227e-03
3.116568523418294934e-03
3.120762248763064850e-03
3.141088389195467734e-03
3.157824530397479457e-03
3.172804463549894205e-03
3.182917653692385329e-03
3.194382514687676977e-03
3.196545642343007199e-03
3.221981648753313721e-03
3.234107499216154480e-03
3.250022756143000624e-03
3.261913749671940810e-03
3.284370598256036722e-03
3.291226178530670676e-03
3.296672559989444196e-03
3.319304108262033370e-03
3.323523804285910543e-03
3.329622646050023338e-03
3.345159537940622929e-03
3.360312179476077077e-03
3.361575307911590649e-03
3.380525318846527849e-03
3.398136881167801437e-03
3.404266399094246776e-03
3.410675038661770131e-03
3.427025153073581798e-03
3.450379278989834653e-03
3.459501887356553063e-03
3.471086018634994552e-03
3.483506911892975122e-03
3.493547466351498709e-03
3.510127523371153746e-03
3.525380570202740760e-03
3.528836548285285701e-03
3.551902583070143393e-03
3.559067328596010604e-03
3.569900631432587623e-03
3.577850943590199506e-03
3.583932780111820371e-03
3.600536092972395075e-03
3.628664392204938860e-03
3.633920518412936396e-03
3.644862271991011760e-03
3.658212588554865530e-03
3.671790520597739693e-03
3.673164332741507554e-03
3.695214316963124634e-03
3.705747704969897249e-03
3.721787157441813765e-03
3.730957852753291615e-03
3.734825510914141500e-03
3.741896388998244838e-03
3.755973310311133684e-03
3.779353652983596934e-03
3.798785817479166660e-03
3.804116239358557028e-03
3.819934087989140803e-03
3.831465980509041191e-03
3.838069665219434601e-03
3.848136106713972993e-03
3.850741907293009358e-03
3.865445538089873345e-03
3.889314626563777910e-03
3.897355484527353919e-03
3.904164776522389690e-03
3.921799507057177614e-03
3.927352295522990033e-03
3.930186573269156547e-03
3.963937685179441672e-03
3.971318208220164792e-03
3.981876948252527360e-03
3.992707457348754208e-03
4.002791187161736097e-03
4.017662187778270333e-03
4.028735002018946076e-03
4.043517679604480275e-03
4.055670790412579940e-03
4.062520112056655641e-03
4.077265599133572671e-03
4.091409025524184173e-03
4.111906990292957254e-03
4.113694108525467463e-03
4.135198600440093131e-03
4.144654873630526648e-03
4.159936202308645026e-03
4.182275768915000302e-03
4.192703866557567771e-03
4.207582082134897483e-03
4.220051668196389549e-03
4.223427657904177401e-03
4.233813953234077943e-03
4.245429747292139844e-03
4.270241536267038729e-03
4.282478859555960415e-03
4.293154694673284588e-03
4.296264728161358626e-03
4.316036287813851402e-03
4.321607921546344322e-03
4.330074226141955585e-03
4.351460469817325372e-03
4.359501562806733510e-03
4.371420555940919161e-03
4.379067800728553284e-03
4.389571329622699025e-03
4.402261054315403932e-03
4.422105398557696354e-03
4.435450324366263519e-03
4.445999172098591412e-03
4.455063195205721804e-03
4.456931292943500100e-03
4.474211979709707965e-03
4.494249902610381042e-03
4.510205680433421183e-03
4.515422631793053476e-03
4.526064837005461250e-03
4.538478445332616573e-03
4.562245047409041465e-03
4.574155272909330439e-03
4.582272826064825999e-03
4.586654934749523349e-03
4.598205338512295626e-03
4.623753829081422850e-03
4.639140781648565248e-03
4.650273674269012059e-03
4.654697445019950752e-03
4.666094136149656624e-03
4.669472032672206119e-03
4.683405114295158267e-03
4.689674119079612069e-03
4.705250482274048185e-03
4.734629041133309180e-03
4.750293096040913987e-03
4.751587067541307441e-03
4.765333268425320234e-03
4.771637966656194774e-03
4.794795870116108638e-03
4.796884258280564861e-03
4.805607154017343952e-03
4.834587807311885310e-03
4.844048553735824658e-03
4.855197592512516813e-03
4.862629261428164096e-03
4.868779433443382043e-03
4.880109735686255501e-03
4.901426749252535409e-03
4.902655736986671897e-03
4.912948586181076216e-03
4.922879201866237064e-03
4.936388635487065635e-03
4.940489576584938813e-03
4.952113379442402152e-03
4.970844101303883988e-03
4.981148683877612005e-03
5.004274291535992791e-03
5.020455907641385718e-03
5.024979579473953795e-03
5.039613285663269160e-03
5.041780150521091297e-03
5.069740772942366025e-03
5.076256255707289888e-03
5.084850242141003562e-03
5.098790681310749751e-03
5.109616233294145271e-03
5.127202583526502266e-03
5.130282677637376665e-03
5.153792398162992949e-03
5.160185452082910462e-03
5.176240493908079721e-03
5.198347222920174371e-03
5.201589667748196533e-03
5.214748494022813929e-03
5.228281745066121200e-03
5.235720799603271747e-03
5.244612826936667638e-03
5.258855870481804473e-03
5.275928406592411690e-03
5.287023811304858434e-03
5.299676913138096079e-03
5.313466334311844896e-03
5.328293681672702231e-03
5.340870139140974082e-03
5.351852104632626173e-03
5.361704049276050377e-03
5.369559564269876795e-03
5.380218556091276305e-03
5.396388266199259043e-03
5.410420990007547282e-03
5.419985989128683901e-03
5.424473016999220576e-03
5.440972475747873904e-03
5.462822039368264715e-03
5.473279425927679576e-03
5.488534885950024922e-03
5.499939606482651122e-03
5.509654887507264842e-03
5.517039343335250479e-03
5.527330082132797529e-03
5.536436491849261454e-03
5.554702178828641035e-03
5.574363750766753167e-03
5.581175323143561240e-03
5.599441745089306366e-03
5.607342378517343739e-03
5.613821899119020298e-03
5.632884112252822817e-03
5.641442918196959422e-03
5.654462182211328347e-03
5.673625991601760621e-03
5.681775513693920754e-03
5.684210914763898614e-03
5.700364841644767200e-03
5.703464477908370966e-03
5.716171836899597292e-03
5.730706676868035920e-03
5.737919436424543385e-03
5.753905998447828019e-03
5.768486333726174919e-03
5.781696516475531844e-03
5.796390384677774232e-03
5.797276191215283703e-03
5.817124393642625346e-03
5.822966258439865594e-03
5.835865453179767126e-03
5.841473399129160082e-03
5.860314437507507801e-03
5.885608175902889982e-03
5.895532245334622612e-03
5.904940991290574814e-03
5.930969005468078592e-03
5.938734683673563275e-03
5.949372856054735426e-03
5.960520599969987288e-03
5.963477264275984790e-03
5.968710544040356503e-03
5.975714623066841202e-03
5.995832113732058044e-03
6.009973818295655246e-03
6.022996205006625470e-03
6.035124470449182432e-03
6.041429003151466137e-03
6.061248553585751875e-03
6.077390636602286733e-03
6.084761084847456480e-03
6.095880058683389446e-03
6.116092860342869919e-03
6.137728675974118975e-03
6.145745373882516294e-03
6.164751070543650346e-03
6.165353947554019776e-03
6.185735628221666893e-03
6.198055883845532410e-03
6.205613169143531227e-03
6.217622119534749192e-03
6.226769468890336334e-03
6.241578235144373821e-03
6.249271930086619520e-03
6.259551592133372200e-03
6.273777077436426541e-03
6.288434993771130355e-03
6.304220407453264841e-03
6.310472020707169616e-03
6.322619233046833376e-03
6.328670559230309411e-03
6.344373210630027682e-03
6.347278966563896230e-03
6.373502725056323648e-03
6.381131083795288372e-03
6.385626551124234940e-03
6.397815076159329983e-03
6.404665926505626050e-03
6.428562593647602075e-03
6.436301460902627003e-03
6.447214338379803067e-03
6.449188399051453136e-03
6.458188005595055792e-03
6.472708030113127897e-03
6.489354291368210070e-03
6.504948440723523628e-03
6.513928523079914878e-03
6.521245255047880551e-03
6.539909329796755877e-03
6.543508572940504031e-03
6.558254250247030903e-03
6.579107485569835045e-03
6.584141711403257435e-03
6.599060855236260625e-03
6.611818191719076587e-03
6.620536672456933669e-03
6.636894417915595312e-03
6.642154664501687122e-03
6.675149855236539587e-03
6.682441305600195225e-03
6.686108553552450040e-03
6.702149484467068152e-03
6.707999336025616266e-03
6.717152937719739203e-03
6.721171568900896620e-03
6.731395970380416038e-03
6.743947786668647026e-03
6.762080513783963465e-03
6.776460154528429758e-03
6.784614032190272592e-03
6.798994573880501324e-03
6.810355397475598149e-03
6.818080357592681828e-03
6.820951169522748714e-03
6.839288373520602260e-03
6.852767295231210198e-03
6.856626990908998298e-03
6.866823394281462711e-03
6.895528897103708754e-03
6.898945776832476895e-03
6.916980416336704351e-03
6.926178434230656489e-03
6.945548098069409537e-03
6.955533063359886636e-03
6.966394372124595780e-03
6.977433393358489777e-03
6.979611387970707792e-03
6.998830937341493641e-03
7.002455338386393002e-03
7.019357327778752431e-03
7.024770907768651540e-03
7.042740779595380030e-03
7.063622546462033913e-03
7.066287160412743074e-03
7.080083888144794724e-03
7.093384733843133283e-03
7.103901058660544443e-03
7.115124840958109154e-03
7.122292170985644599e-03
7.134005221773542793e-03
7.146776077714245279e-03
7.151887281419633258e-03
7.153060736834138122e-03
7.173731682260375830e-03
7.181666305781708726e-03
7.198765906210158327e-03
7.211075604407368722e-03
7.222436494109141236e-03
7.228730758749135621e-03
7.246070183584085722e-03
7.251181036051657092e-03
7.255495375354026333e-03
7.277903076751079947e-03
7.294278048212810006e-03
7.309920739607733697e-03
7.315826749553056008e-03
7.334523568324979870e-03
7.335683825646310829e-03
7.354962295022526853e-03
7.360605796217056795e-03
7.379503701966050322e-03
7.389208945639824666e-03
7.399472029184950284e-03
7.417173812162003443e-03
7.423852105334860507e-03
7.426260650382265904e-03
7.444358907550907567e-03
7.463566104530305889e-03
7.473861791411628985e-03
7.481437230405008076e-03
7.505021782059195790e-03
7.512264565376181036e-03
7.523571088173197641e-03
7.539068213071653535e-03
7.549453245097093035e-03
7.566021187288551886e-03
7.586724272695244409e-03
7.593742856535523611e-03
7.599703861277562478e-03
7.615433445424091286e-03
7.624360838429877774e-03
7.643355138020169193e-03
7.651352355829976748e-03
7.658219763020501780e-03
7.663270509664976693e-03
7.681511436815058325e-03
7.685333156841445135e-03
7.703474919003416854e-03
7.714713671661543870e-03
7.721228296949544934e-03
7.750557203100805204e-03
7.756995272848787870e-03
7.758841463984755826e-03
7.771994551195149370e-03
7.786551113063255869e-03
7.791120685837649162e-03
7.797432003082804819e-03
7.822015720869657240e-03
7.832274494366742168e-03
7.840945589772052582e-03
7.849135217401825848e-03
7.877312056993990286e-03
7.879353244862885575e-03
7.892511689648495921e-03
7.897458944585378227e-03
7.914694634854335664e-03
7.926206121298906560e-03
7.943361423326800175e-03
7.947883338903838357e-03
7.961610012319653151e-03
7.968964921460985895e-03
7.981766951259849918e-03
7.989526409013569808e-03
8.001516205693059991e-03
8.017860096942774906e-03
8.019797690243191113e-03
8.031779380965275994e-03
8.048868034259082371e-03
8.049833520323512737e-03
8.078477986453003190e-03
8.084463519826223799e-03
8.091569521711139412e-03
8.101491918666270386e-03
8.118240154195099922e-03
8.133869874243082609e-03
8.140261129915393745e-03
8.147988978306430763e-03
8.163060905759911279e-03
8.180402589035629113e-03
8.190133544694555567e-03
8.196748158736388845e-03
8.212315914237600101e-03
8.222641795963991918e-03
8.237543678652592405e-03
8.253178578904063478e-03
8.260531972775542187e-03
8.270597135744905959e-03
8.290006731501375903e-03
8.303076342271897836e-03
8.311094170255883817e-03
8.317060959579569701e-03
8.323543511897901759e-03
8.340212405754665603e-03
8.341790189578535131e-03
8.351676722912482198e-03
8.363157222086747833e-03
8.388746135191249564e-03
8.396617634379821560e-03
8.402899390349605202e-03
8.412782414354225136e-03
8.423192033661819345e-03
8.437767810618279629e-03
8.443488919114172653e-03
8.475120231950905580e-03
8.482571906166025411e-03
8.492827346498477148e-03
8.501903463769611147e-03
8.511176803721098860e-03
8.533334477682896768e-03
8.544138413523305609e-03
8.549864618345448530e-03
8.569216940504387203e-03
8.578966318003977687e-03
8.594625638836062009e-03
8.604643857413329933e-03
8.614391300715062982e-03
8.632554129960057221e-03
8.642309560321748130e-03
8.656962007730750752e-03
8.664738399259297452e-03
8.665498475986854743e-03
8.679719099279670225e-03
8.695998572813390393e-03
8.699613213000778611e-03
8.705371829067942713e-03
8.728625274485868335e-03
8.729090819164564419e-03
8.745176299374213258e-03
8.755174369255935840e-03
8.768049011926182246e-03
8.769681756868430433e-03
8.777069699138495551e-03
8.803614691634931155e-03
8.815924008134190526e-03
8.833513106446644336e-03
8.838911190865939016e-03
8.851786687272433785e-03
8.865830515029371472e-03
8.883854178100947241e-03
8.899517292377034927e-03
8.903623429687146373e-03
8.920597926701967495e-03
8.933199042393979994e-03
8.949181360201174940e-03
8.952944833415577008e-03
8.961401183862849340e-03
8.982570568670189548e-03
9.001485632161909667e-03
9.004266338690447569e-03
9.014862423956326865e-03
9.022963845094322810e-03
9.033524002473869441e-03
9.040451622708334245e-03
9.057683188072374048e-03
9.063602332005205042e-03
9.083456203387463290e-03
9.090212294349309108e-03
9.104043759196156493e-03
9.119093504948827533e-03
9.130106360177137059e-03
9.147334296645881491e-03
9.154001210394113741e-03
9.170203108586683083e-03
9.174732070401703243e-03
9.185924833285619151e-03
9.197577299602466283e-03
9.226192103535368894e-03
9.228622240717243574e-03
9.233101379970076739e-03
9.234541830907772031e-03
9.264805605959103296e-03
9.268945935203554143e-03
9.286068193752494704e-03
9.295572770385340799e-03
9.304398065349273050e-03
9.324546555606938458e-03
9.341171318208774110e-03
9.357150200582919908e-03
9.360258716348712760e-03
9.375656325710524097e-03
9.382227509308949109e-03
9.395996735421074941e-03
9.402174862788881260e-03
9.417515235017159814e-03
9.422875819362741545e-03
9.428218765682339075e-03
9.437680459234321084e-03
9.443712135551729503e-03
9.468858259289836266e-03
9.475759610718115233e-03
9.485943491574222453e-03
9.496148990183916894e-03
9.515016623818040031e-03
9.518813876768283944e-03
9.535802121929670694e-03
9.554136548966973841e-03
9.567645747333153317e-03
9.575726600967171542e-03
9.585999053159544037e-03
9.593328119503530260e-03
9.596319463878399958e-03
9.610438381020325327e-03
9.616775254719434063e-03
9.633747530688185901e-03
9.641773734003933338e-03
9.659596001221626427e-03
9.665175583400131831e-03
9.683329539380891582e-03
9.688983831998287943e-03
9.711407179760933595e-03
9.724912135062546703e-03
9.727213312242244392e-03
9.733924020882189776e-03
9.753444476563677412e-03
9.760677932345029895e-03
9.762634314845475281e-03
9.775051754989882991e-03
9.797595676315384861e-03
9.800185867200328360e-03
9.819512224208348794e-03
9.834239862977212088e-03
9.858975105463185784e-03
9.869789474303947152e-03
9.876430705397176713e-03
9.878857285100961505e-03
9.894068222957685954e-03
9.907348718361519424e-03
9.913154712719585149e-03
9.916900686804230869e-03
9.930899157420403078e-03
9.954786655898828496e-03
9.970278329394066663e-03
9.976309281777950844e-03
9.984395178696814366e-03
9.998632821572261964e-03
1.001340622354512933e-02
1.002201461453727793e-02
1.002604129213457984e-02
1.003347366623918990e-02
1.004765738007534770e-02
1.005823352071777421e-02
1.008083950231958292e-02
1.009152303325838718e-02
1.009367231334673543e-02
1.010395843061584475e-02
1.011385072588566469e-02
1.012768151270188044e-02
1.013135737632309130e-02
1.014229286505924366e-02
1.015172277958825697e-02
1.016714090782666613e-02
1.018809699118761181e-02
1.020229387340465532e-02
1.020989897950436154e-02
1.022429317744005806e-02
1.023032662005080029e-02
1.024589069932502206e-02
1.026501587309852637e-02
1.027317360763796428e-02
1.028000990161537231e-02
1.029929093211545688e-02
1.030164267890854024e-02
1.031500618926789459e-02
1.032384275989339795e-02
1.033651146065461823e-02
1.034900004289307507e-02
1.035439850638247838e-02
1.036740105108191479e-02
1.038120682012921847e-02
1.040092838494699468e-02
1.041127236288735824e-02
1.043792460230807961e-02
1.044506870680822486e-02
1.045241382643125050e-02
1.047043976422562528e-02
1.047668690653191792e-02
1.049243065304972244e-02
1.049690827834504070e-02
1.051069477723970413e-02
1.051955276082644497e-02
1.053087846593514509e-02
1.053947572478125538e-02
1.056124417447390496e-02
1.056547231447685364e-02
1.057271680259180835e-02
1.058444629941129866e-02
1.059505093129559095e-02
1.060127680446687481e-02
1.061844756885982344e-02
1.063691613999767638e-02
1.064710155826481541e-02
1.065087569552558566e-02
1.065619242844412229e-02
1.066897404647254577e-02
1.067739865574507396e-02
1.068766791383107817e-02
1.070062139172905935e-02
1.071131550046305891e-02
1.072591790086929731e-02
1.072888823474982267e-02
1.075416455258704218e-02
1.076641859119709110e-02
1.077069400287966605e-02
1.079225699690894436e-02
1.080177834892498412e-02
1.080537726480129690e-02
1.081518263373165700e-02
1.082573966630800966e-02
1.084225946311179190e-02
1.085305289585586364e-02
1.086710704925497595e-02
1.087645813029020081e-02
1.088670032081867634e-02
1.089667129937993417e-02
1.090025629084756531e-02
1.091396179359843677e-02
1.092470771547776609e-02
1.094572784967645651e-02
1.095790368947802129e-02
1.096435208773693937e-02
1.097868084661052235e-02
1.098285714563251858e-02
1.100140151031248070e-02
1.101305613752368018e-02
1.102160468601987020e-02
1.102862779280883165e-02
1.104312443461152871e-02
1.105178223069930299e-02
1.106149256153698968e-02
1.108250104756841603e-02
1.109511873428414841e-02
1.110645965626111398e-02
1.110892511671385252e-02
1.113500050982108025e-02
1.114265357984867144e-02
1.114420709362301531e-02
1.116761376803038219e-02
1.117520516157222144e-02
1.118127402741631027e-02
1.118932957979212883e-02
1.121529834154472161e-02
1.122816738380633117e-02
1.123666653194965726e-02
1.124223993510420350e-02
1.124999096073536764e-02
1.126106381370617360e-02
1.127513721750200704e-02
1.127541419801919576e-02
1.128531841641555733e-02
1.129656039986920435e-02
1.133548984883908650e-02
1.134451985455714462e-02
1.135504318949409619e-02
1.137315702408653317e-02
1.138027694740234574e-02
1.138952247105101678e-02
1.139183497160556335e-02
1.140064204900070877e-02
1.142197688339668948e-02
1.143576473110946568e-02
1.144096587441656432e-02
1.146358388244073101e-02
1.147705232816409460e-02
1.148055487560850629e-02
1.148668771330840777e-02
1.149796263468527702e-02
1.150683836353472156e-02
1.151618184467706474e-02
1.152559358648697074e-02
1.154321823261444946e-02
1.155488183421249371e-02
1.156009689307102573e-02
1.156782502468911566e-02
1.157716450402218600e-02
1.159031934964882549e-02
1.161782038551056884e-02
1.162403750958235227e-02
1.163657146753432903e-02
1.164723087890301434e-02
1.165040035505476856e-02
1.165917175467412470e-02
1.167319772651542742e-02
1.168963188934463160e-02
1.170286065443681967e-02
1.171280225625859206e-02
1.171905471205519911e-02
1.172745764864924212e-02
1.173136651261752483e-02
1.174600833148731205e-02
1.176305398065091712e-02
1.177070811129987682e-02
1.178092743061237568e-02
1.179905802871589193e-02
1.181401103890455939e-02
1.182038640093546755e-02
1.183552652227415347e-02
1.184057570541308113e-02
1.185727792423263427e-02
1.186524662563670507e-02
1.187004032145372312e-02
1.187641584317783439e-02
1.189560579723886180e-02
1.191355012635153532e-02
1.191894223938133601e-02
1.193761627355527377e-02
1.194999627050546964e-02
1.195208428217148233e-02
1.196066349881852453e-02
1.197323124323346200e-02
1.198739928851322301e-02
1.199048478920616834e-02
1.200077602705840185e-02
1.201546136636361117e-02
1.202027896997903689e-02
1.202512368071889659e-02
1.205137878514317418e-02
1.206070312618728879e-02
1.207968110322749089e-02
1.209148861421033283e-02
1.209448573468585586e-02
1.209758088818546629e-02
1.210496122592208401e-02
1.213164565812008266e-02
1.215558329614296884e-02
1.216052036228248978e-02
1.217486124677086279e-02
1.217910259340504453e-02
1.218777111924257417e-02
1.220450977242831803e-02
1.221027057442214403e-02
1.222743390080416326e-02
1.222916452518263419e-02
1.224410685100763008e-02
1.224852110770424662e-02
1.225822970276646551e-02
1.226921252898077741e-02
1.227985856534274944e-02
1.228850465943004400e-02
1.230818125135846319e-02
1.231522025785142249e-02
1.233532825081679052e-02
1.234962575600168089e-02
1.235303633217638142e-02
1.237274701285595579e-02
1.238957738575002798e-02
1.240337220138448826e-02
1.240669424328988413e-02
1.242077868920893335e-02
1.242775202801488232e-02
1.243150839622997328e-02
1.244381703846292320e-02
1.246210707879180646e-02
1.247022362865585210e-02
1.248220911350839124e-02
1.248734786196514790e-02
1.249961165656843232e-02
1.251952998916916471e-02
1.253798552176355052e-02
1.254912084407622253e-02
1.255812552458318576e-02
1.256227589025687985e-02
1.257779083590787605e-02
1.258620645234231894e-02
1.259642334293326060e-02
1.259888320287266827e-02
1.261713476454723315e-02
1.262956194188685766e-02
1.264552447158745485e-02
1.264956861739319205e-02
1.266006921373186156e-02
1.266748433028275223e-02
1.268117786059236307e-02
1.269325695638146012e-02
1.271055751554739377e-02
1.272396083817922685e-02
1.273883307610340632e-02
1.274812757275917141e-02
1.274977997893367299e-02
1.276290076630742787e-02
1.279300103306274528e-02
1.279482166644752006e-02
1.280306427918131984e-02
1.281744799004680413e-02
1.282238472277774655e-02
1.284167557728210785e-02
1.284536975292460692e-02
1.285069433503283065e-02
1.287838180894002038e-02
1.289427609047344436e-02
1.290128790349825971e-02
1.290704805329900839e-02
1.291843164488587492e-02
1.293578637701703338e-02
1.293964834091493321e-02
1.294632339841372826e-02
1.295765787855385209e-02
1.296436474614520717e-02
1.297651255190651609e-02
1.300123418859805424e-02
1.301725659642471999e-02
1.301952593500194100e-02
1.302947022059275373e-02
1.305010338314516183e-02
1.305673330078171990e-02
1.306095843592208761e-02
1.306937760891313527e-02
1.308613177582867992e-02
1.308933937690703875e-02
1.310404825339051005e-02
1.311341728311965493e-02
1.312262250917223261e-02
1.313519770176907464e-02
1.314463114121744436e-02
1.314769166751428298e-02
1.317479988305181315e-02
1.318057452486426362e-02
1.319270897179358748e-02
1.321202838280977065e-02
1.322347948446039867e-02
1.322696990270949557e-02
1.323797431766737809e-02
1.324203700927312211e-02
1.325233126415897855e-02
1.326806903152838446e-02
1.327997951452636327e-02
1.329219322928931746e-02
1.330253160630817666e-02
1.332572931776443426e-02
1.332749015892448208e-02
1.334265918654220506e-02
1.334953587890330695e-02
1.336754169640214096e-02
1.337405748614201029e-02
1.337984676311304577e-02
1.338646702239226771e-02
1.340299933485100681e-02
1.341859188361321786e-02
1.342605189687062772e-02
1.343748510355641246e-02
1.345277462157573600e-02
1.346104493481664610e-02
1.347125476284516399e-02
1.347193229990639729e-02
1.349616276102511003e-02
1.350251398082658039e-02
1.350429610785180978e-02
1.352553642135628786e-02
1.354133255617001597e-02
1.355198798935702831e-02
1.356970856597189412e-02
1.357757000203618780e-02
1.359511289811338175e-02
1.361015984283925340e-02
1.361409356577608643e-02
1.361876986119731070e-02
1.363539385963080663e-02
1.364789595993132210e-02
1.366218824301707047e-02
1.367013225178942415e-02
1.368557349587073979e-02
1.369406941703671388e-02
1.370060343730961083e-02
1.370954590081763236e-02
1.372206352850302569e-02
1.372753798386605606e-02
1.375018143509465496e-02
1.375520956911263637e-02
1.377057725812735889e-02
1.378686313115157214e-02
1.380195486768898139e-02
1.381419307728198875e-02
1.381698977776768533e-02
1.383808023367621987e-02
1.385679172435988482e-02
1.386538683112370496e-02
1.387238553358710602e-02
1.387840305572912714e-02
1.389269851591856675e-02
1.390658745530137796e-02
1.391619909169955482e-02
1.392951717112467236e-02
1.393717534119104373e-02
1.394148359416363947e-02
1.396159131843510703e-02
1.396466055552803009e-02
1.398041124408971880e-02
1.398803028595951847e-02
1.400368204074037282e-02
1.401296604342477936e-02
1.401359658235901140e-02
1.402765200375960530e-02
1.404221745825212642e-02
1.404568074662820854e-02
1.405516216217805869e-02
1.406311426186979130e-02
1.407671102356616855e-02
1.407895553660454269e-02
1.410068254194862813e-02
1.410898361192391981e-02
1.412233685747227296e-02
1.413990379664675778e-02
1.414804151032955648e-02
1.417134028220146114e-02
1.418208176712071333e-02
1.419427882695484255e-02
1.420569910654345680e-02
1.421229270447255111e-02
1.421687152167094847e-02
1.422928504892934098e-02
1.423619594809105715e-02
1.424402975880639799e-02
1.427124872046631188e-02
1.427934631036842372e-02
1.429885555101095829e-02
1.430938975689388659e-02
1.431252019741069414e-02
1.432468401642689182e-02
1.434976340911431336e-02
1.436521516887295791e-02
1.437027677902291689e-02
1.438481027745502905e-02
1.438817676106235455e-02
1.439853076530639431e-02
1.440555044950608821e-02
1.441491881647366524e-02
1.441843490030925157e-02
1.443120810734060955e-02
1.446131090343483194e-02
1.447166384266951322e-02
1.448876170140656061e-02
1.449576220059040077e-02
1.450449479740184566e-02
1.452094901535988525e-02
1.452949394316183085e-02
1.454643115054271574e-02
1.455195838437955969e-02
1.455852919630884479e-02
1.456464505165760981e-02
1.457789269202963700e-02
1.458290252682153954e-02
1.461104425737824730e-02
1.462147411020159327e-02
1.463481277320044516e-02
1.464489944504537844e-02
1.465276476684923557e-02
1.466455225389662331e-02
1.467408191597752154e-02
1.469323617952422723e-02
1.470124040543635546e-02
1.471153825392029768e-02
1.471988881886010514e-02
1.473702415662903054e-02
1.473766535628701080e-02
1.475681505835912954e-02
1.476304145039197824e-02
1.478171450689608202e-02
1.479873477088855527e-02
1.480834108998652088e-02
1.481933912006100362e-02
1.483508086405010973e-02
1.484613354083536008e-02
1.486531229967458234e-02
1.487715384121546247e-02
1.488058107495660032e-02
1.488266812230437663e-02
1.489391238113380034e-02
1.489712974885215591e-02
1.491149312049572240e-02
1.492244754004518059e-02
1.494204377228819380e-02
1.496141627291741605e-02
1.497133442570502959e-02
1.498403293267258629e-02
1.498741054282809460e-02
1.499327638180586453e-02
1.500082327631857559e-02
1.501775828599921647e-02
1.502406510461234967e-02
1.502888539939495338e-02
1.505122338170772345e-02
1.505909381659514823e-02
1.507020244346024551e-02
1.508066573975824776e-02
1.509928965753126739e-02
1.510831833832521065e-02
1.511549196479416990e-02
1.513172464417361640e-02
1.514645400615244331e-02
1.515335210297003021e-02
1.515379325865290339e-02
1.516824519317577780e-02
1.518794717236365832e-02
1.520215769322569299e-02
1.521070121653300689e-02
1.521670802496888353e-02
1.523728073514180048e-02
1.524306646408707389e-02
1.525479135191015745e-02
1.526483305961273684e-02
1.528014750818712519e-02
1.529161472142581690e-02
1.529956381744296268e-02
1.531410351775547296e-02
1.531961467500342344e-02
1.532536158037178797e-02
1.533983373162645103e-02
1.535513837039276241e-02
1.538154869157593030e-02
1.538404872083454222e-02
1.538967839693761164e-02
1.540240461622194301e-02
1.542386329080430718e-02
1.543621624080243615e-02
1.544747902663684558e-02
1.546266257895151375e-02
1.547186678784440161e-02
1.547983107844463913e-02
1.549588081564690079e-02
1.550857874247862922e-02
1.551389921637358338e-02
1.552119268644353012e-02
1.553759946198518538e-02
1.555953073428917310e-02
1.556696399542761844e-02
1.557513942091304227e-02
1.559486213292099466e-02
1.559970482622652366e-02
1.560975854142604424e-02
1.562263379678069386e-02
1.563808714376274667e-02
1.564830483267853900e-02
1.565415168072264995e-02
1.566437000780063205e-02
1.568365102366325869e-02
1.569605266864687598e-02
1.569967455768550568e-02
1.571703604599300474e-02
1.572738529490119719e-02
1.573488518346699561e-02
1.575543817466462659e-02
1.576164787249934029e-02
1.576340562917488697e-02
1.578116694906728235e-02
1.579165462861376046e-02
1.580883104891112056e-02
1.583042573516563190e-02
1.583861995741325801e-02
1.584226917525838330e-02
1.586802471068649023e-02
1.587297291258449317e-02
1.588449623909754527e-02
1.590671343163907459e-02
1.592128755009508678e-02
1.592232133613546985e-02
1.594243644283149797e-02
1.594433209034534782e-02
1.596182284621999736e-02
1.597631475594968320e-02
1.599294121013983272e-02
1.599843117658567015e-02
1.600212083342161806e-02
1.601981135418961699e-02
1.602749702252082020e-02
1.603434844857060115e-02
1.604549224255158446e-02
1.605814473733685466e-02
1.606642066540292513e-02
1.607705698833034047e-02
1.609126809200389641e-02
1.610921518077035319e-02
1.611656636928043840e-02
1.613906881742110944e-02
1.614685407622107327e-02
1.615103637095033351e-02
1.616094230078946037e-02
1.618041632498351534e-02
1.618631950741261649e-02
1.620354604561791145e-02
1.620668916444839569e-02
1.622805400300725287e-02
1.623872033128354042e-02
1.626119742145221148e-02
1.626590926835647100e-02
1.628507017983765737e-02
1.629657479951618360e-02
1.631320237478778301e-02
1.632683527889827735e-02
1.633380817528273798e-02
1.633707905764664181e-02
1.635945950550499184e-02
1.636735836181862913e-02
1.637601416070449956e-02
1.638873257236245218e-02
1.641007295248331221e-02
1.641078385900335279e-02
1.642701086372155839e-02
1.643206816014891603e-02
1.645011932960460665e-02
1.646349012558206981e-02
1.646676541436348229e-02
1.647349287985061528e-02
1.649633000081568435e-02
1.650768871759050738e-02
1.651584288361584996e-02
1.653295684111882879e-02
1.653830244156440088e-02
1.655133536750441614e-02
1.655487239962893931e-02
1.657268064764627624e-02
1.659658456084378564e-02
1.661138203011730541e-02
1.662099330924410312e-02
1.663575191538585463e-02
1.664709015534665548e-02
1.664906595686482804e-02
1.666668817104749456e-02
1.667996548372108201e-02
1.669750435090200380e-02
1.670138232097545528e-02
1.671307720863618451e-02
1.672452415956349192e-02
1.674887685483661404e-02
1.676060508906374036e-02
1.677191761036911366e-02
1.677828608062381655e-02
1.678945768994372090e-02
1.679841069142212762e-02
1.680568843067903329e-02
1.681437438875771351e-02
1.682656083519573631e-02
1.684659992059295286e-02
1.686269859020961270e-02
1.686416596391648870e-02
1.687904106423759876e-02
1.689726896004806189e-02
1.690658212723727960e-02
1.691066657004930418e-02
1.691296888300963808e-02
1.693014482885946137e-02
1.694573142462318938e-02
1.695925294116268356e-02
1.697006531915584704e-02
1.697502055270139198e-02
1.699603150664669160e-02
1.701084393569757269e-02
1.701254425277443083e-02
1.702314565466328533e-02
1.703505454124687457e-02
1.704277224902001064e-02
1.706556114931256918e-02
1.706717459159629025e-02
1.708267798753665412e-02
1.709397054386324610e-02
1.712249362501483407e-02
1.713439063783323002e-02
1.714573027225602120e-02
1.716395177813634376e-02
1.716792022661978168e-02
1.717526003337233043e-02
1.719387072912786918e-02
1.720774266394503593e-02
1.721776478435138591e-02
1.722166944716274628e-02
1.723974392376764753e-02
1.724336923744362871e-02
1.725834684577637335e-02
1.727411166624415184e-02
1.727952828051704248e-02
1.729475815999886867e-02
1.731816648269540737e-02
1.732722202618597329e-02
1.734396053635861579e-02
1.735149504255067976e-02
1.736835023524080368e-02
1.737823799841631267e-02
1.738722917030666171e-02
1.739512610817267602e-02
1.741347202737802968e-02
1.742007654043031817e-02
1.742779797924526308e-02
1.743447231468736591e-02
1.744644963195790544e-02
1.746469132224404142e-02
1.747054065677738910e-02
1.747608043325671323e-02
1.748796627154625138e-02
1.749625141609534307e-02
1.752077580429933779e-02
1.754414789488811799e-02
1.754879297183786768e-02
1.757098331617112930e-02
1.758914939300026958e-02
1.759471850046712138e-02
1.761286447780996411e-02
1.761971594979372391e-02
1.762873611966753185e-02
1.763877762705662322e-02
1.765045509617202413e-02
1.766021565122827264e-02
1.768072871761655618e-02
1.769098946656899596e-02
1.769821701519108670e-02
1.772474408005036972e-02
1.773540797141220926e-02
1.774617297984765196e-02
1.775609131960759202e-02
1.776504234865911025e-02
1.777205551168364872e-02
1.779057213492918343e-02
1.780432503169343539e-02
1.781827114518585997e-02
1.782976558433729819e-02
1.783783124272164677e-02
1.785562527014861178e-02
1.786658385285228023e-02
1.787470336005581029e-02
1.788938205795653769e-02
1.789222253389594064e-02
1.790158644117928466e-02
1.790760116522271961e-02
1.793317513231484917e-02
1.794396149065019541e-02
1.794623879728723947e-02
1.797534304628511936e-02
1.799167106308791064e-02
1.799924420881399145e-02
1.800645422278618346e-02
1.801400958389509643e-02
1.802043341598552617e-02
1.802651194423848802e-02
1.806038273921589665e-02
1.807892064134547505e-02
1.808768247499392690e-02
1.809865901882290462e-02
1.811042617790897813e-02
1.811512319948677119e-02
1.813628093664593210e-02
1.814532268853213948e-02
1.816127512499232655e-02
1.816284665473361093e-02
1.817443787036621128e-02
1.818541779113869161e-02
1.819690916513078127e-02
1.820873035588949085e-02
1.823220823312976524e-02
1.824750825707793789e-02
1.825898327107494667e-02
1.826612363986629406e-02
1.826905424031366465e-02
1.828176653943303087e-02
1.830894927383636128e-02
1.831325558214103033e-02
1.832472159351045127e-02
1.834522466631027804e-02
1.836016463859713177e-02
1.837750789959863296e-02
1.838152715629548517e-02
1.839098115280130008e-02
1.840944784765724540e-02
1.841368932744141818e-02
1.842121445044608841e-02
1.843670010738468479e-02
1.845009765484367792e-02
1.846224727895495743e-02
1.847628950238094925e-02
1.847790554101352845e-02
1.849054307108699557e-02
1.851023480532881793e-02
1.851808723586667593e-02
1.852778227644946707e-02
1.853623558204114952e-02
1.854998564943699524e-02
1.855890893204870107e-02
1.856766596568421024e-02
1.859333647784283672e-02
1.860330729011550055e-02
1.860912190433322566e-02
1.861933131825582732e-02
1.863617750016272057e-02
1.864565000448248355e-02
1.866785123292963311e-02
1.868150642477062195e-02
1.868667777376203931e-02
1.869749991726127325e-02
1.871647958400984857e-02
1.873189079285292324e-02
1.875046246140410489e-02
1.875988110946563703e-02
1.876383219813149150e-02
1.877486156565949527e-02
1.879547202135928297e-02
1.880250579949738210e-02
1.882121321326024610e-02
1.883097482943263401e-02
1.883776086937455352e-02
1.884938803714170108e-02
1.886827838322280293e-02
1.889404810572797855e-02
1.890492145938171831e-02
1.891387905524793966e-02
1.891985367278314900e-02
1.894059183638818755e-02
1.894931401238714175e-02
1.896205261618871818e-02
1.896714377503389004e-02
1.898871700475096569e-02
1.901231234393646607e-02
1.902184235124371181e-02
1.902317783065288204e-02
1.903167639136199574e-02
1.903927664626109406e-02
1.905598989529688758e-02
1.906369078710529186e-02
1.908013260049873372e-02
1.908511556773440088e-02
1.909654847043840142e-02
1.910328112468562267e-02
1.911870565656609289e-02
1.913231752058025537e-02
1.914195402431939641e-02
1.916268328014569811e-02
1.917465143361357649e-02
1.918909578238747748e-02
1.920298574745499254e-02
1.922323600974940039e-02
1.922914583356122309e-02
1.924437855371680106e-02
1.925465902744299962e-02
1.927677698182861388e-02
1.928636724890914200e-02
1.929501829664065360e-02
1.930114261246207441e-02
1.930811471775800703e-02
1.932160289255541175e-02
1.933286798783367955e-02
1.934363214778045403e-02
1.936134557938617995e-02
1.938712202536024831e-02
1.939104392007540145e-02
1.939526127666174604e-02
1.940706504686473544e-02
1.942294973893393673e-02
1.943618823053833156e-02
1.944110797244330557e-02
1.945066799236239152e-02
1.947470595305789143e-02
1.948655228632428793e-02
1.950221984999939151e-02
1.951061476693549679e-02
1.951793980629878966e-02
1.952801521637065330e-02
1.953375060772988281e-02
1.954947886581265282e-02
1.956200458575413359e-02
1.957347362045408490e-02
1.959208986715915701e-02
1.960351821455164067e-02
1.962047979040038026e-02
1.962592894774245478e-02
1.962993618467062662e-02
1.965332088455767900e-02
1.966871224658017780e-02
1.969592855254070907e-02
1.970177144121876278e-02
1.971443175219694810e-02
1.972652538478025797e-02
1.973288026577779686e-02
1.975093235542679793e-02
1.976059102508026522e-02
1.976835595351500441e-02
1.978360719839111770e-02
1.980078572034016382e-02
1.980895211483002516e-02
1.982218279739422773e-02
1.983960380647525890e-02
1.984423584044470168e-02
1.985564566377728823e-02
1.985845260234392340e-02
1.988285403958839348e-02
1.988871908878991901e-02
1.989749900969728369e-02
1.991262412418387528e-02
1.991830008593237222e-02
1.993770446537951324e-02
1.994462735903507200e-02
1.996468683819979661e-02
1.998282257426525765e-02
1.998699083329330550e-02
1.999741248002134819e-02
2.000927613301067831e-02
2.002652667870385983e-02
2.003144189402777942e-02
2.005414715528025527e-02
2.006186340487292608e-02
2.006664764210885910e-02
2.009104646922543758e-02
2.010414730551068896e-02
2.010730001708044279e-02
2.012362987805810244e-02
2.013718461094005097e-02
2.015416060370217588e-02
2.016614044036241227e-02
2.018418702994129177e-02
2.018813763275068007e-02
2.019221243156454904e-02
2.021177422795761291e-02
2.021865965780222929e-02
2.023438737174060309e-02
2.024152009096036320e-02
2.025266046921508911e-02
2.025533957670100360e-02
2.026308867869874852e-02
2.028647791796683864e-02
2.030007430992386563e-02
2.031115620934420551e-02
2.031990162820423995e-02
2.033160008570938926e-02
2.034476759698977677e-02
2.034840716207225730e-02
2.036624415026039303e-02
2.036926325659799142e-02
2.038953666829457223e-02
2.039060963789113279e-02
2.040879668324385721e-02
2.041921329941481789e-02
2.043378975849230450e-02
2.044025529845033828e-02
2.046916310106350334e-02
2.048865854577675005e-02
2.049665178767690055e-02
2.050273790449558264e-02
2.051244106556454616e-02
2.051769923615315294e-02
2.053587782956112218e-02
2.054966692294524222e-02
2.056334231862227968e-02
2.058077879582359548e-02
2.059013096329825876e-02
2.060359469349187789e-02
2.061451232126937372e-02
2.061795319623249689e-02
2.062876422435899748e-02
2.064453502627955350e-02
2.066003423418710794e-02
2.067118556829955489e-02
2.068233220213977486e-02
2.069185777134985305e-02
2.069959244985558611e-02
2.070488497335071232e-02
2.073435799873057928e-02
2.074841882704014928e-02
2.075279558962211945e-02
2.076023842229673955e-02
2.077509049145553899e-02
2.079861488980289108e-02
2.080530827095855573e-02
2.082084570856029826e-02
2.082707414957163383e-02
2.084809827869982257e-02
2.085084691767019605e-02
2.086606441246258159e-02
2.087273884325369089e-02
2.088045619058281899e-02
2.090432583501083963e-02
2.090741842297588748e-02
2.093805201341342181e-02
2.095220422981824981e-02
2.095963510146814368e-02
2.096719815781750151e-02
2.097717218784439508e-02
2.098290526415641510e-02
2.099910868507431916e-02
2.101672437284379802e-02
2.103709979362594629e-02
2.104877686736839060e-02
2.105398475494996147e-02
2.105749480393936945e-02
2.107700471780354912e-02
2.108554150537089722e-02
2.108944711387128468e-02
2.110392599787119794e-02
2.111639647225610483e-02
2.113161734777579959e-02
2.114180408799459787e-02
2.117386436440843456e-02
2.117789310311180007e-02
2.118602726859825092e-02
2.120142718619205668e-02
2.121265254248522192e-02
2.122055202088657389e-02
2.122795553114059652e-02
2.123941248984001495e-02
2.124978633934671013e-02
2.125757529983318683e-02
2.127427028396317032e-02
2.127589119291878328e-02
2.129715250999286713e-02
2.130507086201816058e-02
2.130925376371772817e-02
2.132388440891158643e-02
2.132771735162741766e-02
2.135643894800770548e-02
2.137304094371805796e-02
2.138089755226069144e-02
2.138405748285898689e-02
2.140008610066146399e-02
2.142765662058693232e-02
2.142884053599353189e-02
2.144566724020352533e-02
2.146053210467607775e-02
2.146889027130288730e-02
2.149599318838291140e-02
2.149980526462352826e-02
2.151437499070868453e-02
2.152226496485026841e-02
2.152512843180426350e-02
2.154591864869775941e-02
2.156681941939680991e-02
2.157565855970428048e-02
2.158825067696684696e-02
2.159834537320254322e-02
2.160421756559643969e-02
2.161839641067891948e-02
2.163314511586200695e-02
2.164156137715717021e-02
2.166179686341618282e-02
2.166995528230075685e-02
2.167152350155754359e-02
2.169187022598512149e-02
2.169855177401153190e-02
2.170219099487874503e-02
2.172778772893979582e-02
2.173450704819657187e-02
2.174220660899023327e-02
2.174521128636636158e-02
2.176457747304755275e-02
2.176875187503485298e-02
2.178726287328713873e-02
2.179355667184074141e-02
2.180798245796122803e-02
2.181657628272920535e-02
2.183724345216025986e-02
2.185106525581681503e-02
2.186162955177284317e-02
2.187178739185285936e-02
2.188101592631835901e-02
2.189888871377371204e-02
2.190563290576152955e-02
2.192950679000860159e-02
2.193878257789955155e-02
2.194703326906288776e-02
2.195509661008088198e-02
2.196734707853020829e-02
2.197679279640152306e-02
2.198354325475465609e-02
2.200238550775340807e-02
2.200631275888298433e-02
2.202310837025439616e-02
2.204164363534633075e-02
2.205038944204890106e-02
2.205994147208678591e-02
2.207339633861715722e-02
2.209385647620487614e-02
2.210634424088042671e-02
2.211028978151624580e-02
2.212246584801180749e-02
2.213021474122772725e-02
2.214928947517769142e-02
2.216406979941726307e-02
2.216929543277168513e-02
2.217611797313873145e-02
2.219571502679318353e-02
2.220269428998489225e-02
2.221160391796189737e-02
2.223419705378321121e-02
2.224916653665953703e-02
2.226012984341380063e-02
2.227414758435775077e-02
2.228596822718209580e-02
2.230038868954742348e-02
2.230621054210180088e-02
2.230968645429620700e-02
2.232361324635950828e-02
2.233267440974545659e-02
2.235549918755525001e-02
2.237190747309220074e-02
2.237889428202854969e-02
2.238006906833522880e-02
2.239284121974099984e-02
2.240499473320678447e-02
2.241821309045516353e-02
2.243483908844101649e-02
2.244273310050376447e-02
2.245155995222530843e-02
2.245958870872044599e-02
2.246266230518922935e-02
2.247634724127028916e-02
2.248865688417706066e-02
2.249572100784746898e-02
2.251431182642021911e-02
2.252970287363997848e-02
2.253504297246411436e-02
2.254622466018685323e-02
2.255118264292932384e-02
2.256032958610365569e-02
2.257454327075081313e-02
2.259108307652119008e-02
2.259586239370398042e-02
2.261296562394338183e-02
2.262507783162315267e-02
2.263269080291685498e-02
2.263762443001432478e-02
2.264485667976112726e-02
2.266546220859322336e-02
2.268003290912223857e-02
2.268977858277126947e-02
2.269821741942695814e-02
2.271471459308410656e-02
2.272292687101362674e-02
2.273778903942313967e-02
2.274845267992042785e-02
2.276241096007558529e-02
2.277456246763231995e-02
2.277503430904537218e-02
2.279143211735540353e-02
2.280280087780339748e-02
2.281688169421458579e-02
2.282976652796253614e-02
2.284065279411512384e-02
2.285094998031916846e-02
2.286029761107843949e-02
2.286830230774405948e-02
2.289601059570856023e-02
2.289752431133657007e-02
2.290876617199538723e-02
2.292233371729179847e-02
2.293184299864914344e-02
2.294617736273263375e-02
2.295858024645663908e-02
2.296772400798896552e-02
2.297247364828186589e-02
2.298219469152495975e-02
2.298757396796241581e-02
2.300343173144320241e-02
2.302023049617757389e-02
2.302877259613139715e-02
2.303611204460409567e-02
2.304798290320736465e-02
2.307288399367801723e-02
2.307820084944051109e-02
2.308500880447811321e-02
2.309296052831361079e-02
2.311502084809730073e-02
2.312587588171566289e-02
2.313283667662546783e-02
2.314003656850655011e-02
2.316993802748562592e-02
2.317937280895843166e-02
2.318386992556770165e-02
2.319025002776836653e-02
2.320192098822360105e-02
2.320744983417066809e-02
2.322687290012220851e-02
2.323439709930591457e-02
2.323953618060153881e-02
2.325205203130686904e-02
2.326089504925782370e-02
2.327706907795618063e-02
2.329017975794211992e-02
2.329400888069349529e-02
2.330894759816054540e-02
2.332758068471796342e-02
2.333498608965661747e-02
2.334025433924930004e-02
2.335216817916652143e-02
2.336311337275198685e-02
2.337641302942888855e-02
2.338260225222926758e-02
2.339883023246208671e-02
2.341942306124977780e-02
2.343609495675108567e-02
2.344521791554199375e-02
2.345718499899623888e-02
2.347150716801588155e-02
2.347642754271228593e-02
2.348328866854565433e-02
2.349385398875214470e-02
2.349662930187612631e-02
2.351073256445818105e-02
2.352897942575588042e-02
2.353608732211642796e-02
2.354982345215933526e-02
2.356399298206929283e-02
2.356971550226411027e-02
2.358577156721985979e-02
2.359467557696859341e-02
2.360615357428830219e-02
2.361670347191913155e-02
2.362497977602739940e-02
2.364076763216776955e-02
2.365339382753428588e-02
2.366208549126125327e-02
2.367340367529902068e-02
2.368018782514175191e-02
2.370360113751668329e-02
2.370764736787750460e-02
2.372160945911799823e-02
2.373648067896888536e-02
2.374324944642336455e-02
2.374969094900930555e-02
2.376177278080521260e-02
2.377442306243082726e-02
2.378129668146722331e-02
2.379332796326427690e-02
2.380060583577325861e-02
2.380580186440517387e-02
2.382861651704726302e-02
2.384927799982583529e-02
2.385386533079064675e-02
2.385852808634308930e-02
2.387177141351604082e-02
2.388206495834083176e-02
2.388952700823510078e-02
2.389287686670010791e-02
2.390762131540175028e-02
2.392894326272265726e-02
2.393660170637956774e-02
2.395560175092120714e-02
2.396338121669361332e-02
2.397053673251636763e-02
2.398627152621612968e-02
2.398923291139670733e-02
2.399337692327535576e-02
2.401160044943201344e-02
2.402302801571537527e-02
2.402576282374363492e-02
2.404210030018333333e-02
2.405428250074848062e-02
2.407738127019570795e-02
2.408438365580445328e-02
2.409918460832471965e-02
2.410158094179659649e-02
2.411555475423804440e-02
2.412182846799021396e-02
2.413689073520963735e-02
2.414667667493586301e-02
2.416139445226839211e-02
2.416369896179598742e-02
2.417983349392449632e-02
2.418749224565897027e-02
2.419984985359613372e-02
2.421957223975357287e-02
2.423142746985551543e-02
2.424030606240429320e-02
2.424264514777629831e-02
2.426041508181292494e-02
2.427033070976969409e-02
2.428166995059899413e-02
2.429049728417242981e-02
2.430819345467144510e-02
2.431420012510909778e-02
2.432707378861320713e-02
2.434473778955753565e-02
2.435337083764677057e-02
2.436707718163400038e-02
2.437967275553021285e-02
2.438340423654705713e-02
2.439151739915618178e-02
2.440579083662425264e-02
2.441507202439691104e-02
2.442197686730401829e-02
2.443027714190065813e-02
2.443218267494545737e-02
2.445896191427970878e-02
2.446368384842512178e-02
2.447994319603996605e-02
2.448609495771031375e-02
2.449746420886750320e-02
2.450775684647282793e-02
2.451127845636519309e-02
2.452497574174816730e-02
2.453823671846921961e-02
2.456759290920618177e-02
2.457093850350494657e-02
2.458688087565474856e-02
2.459632115414212006e-02
2.460709536867994318e-02
2.461990151877213595e-02
2.462355117736170218e-02
2.463689122514572949e-02
2.464815843023676623e-02
2.465245952454903078e-02
2.466541309419234551e-02
2.466859523167891366e-02
2.467451750010779543e-02
2.468297109999012529e-02
2.469348833301965307e-02
2.470763566386197096e-02
2.471921307183744254e-02
2.472919008270541008e-02
2.473312565896657045e-02
2.474329978023231957e-02
2.475535143606216737e-02
2.476670734048547207e-02
2.477596685673538746e-02
2.478521728981231131e-02
2.479554659043170517e-02
2.481655722281089771e-02
2.482008334738317057e-02
2.482685383354893416e-02
2.484823593575757883e-02
2.485503162344460115e-02
2.486995711862621805e-02
2.488710472231164816e-02
2.489137378870015516e-02
2.489778091045546926e-02
2.490126817112636726e-02
2.490719240923444655e-02
2.492531160979016835e-02
2.493629439860622909e-02
2.494523548025573412e-02
2.496065892339716097e-02
2.498780692276153514e-02
2.499664662757172806e-02
2.499879000616689328e-02
2.500992628476872426e-02
2.501109696800579707e-02
2.502325931964011207e-02
2.503880420903853432e-02
2.504551353705802841e-02
2.504783810177518832e-02
2.506629680548660977e-02
2.508945246440991150e-02
2.509217197817042999e-02
2.510446187667764173e-02
2.512239640229446680e-02
2.512785549671470164e-02
2.513157979544167198e-02
2.515397635327298875e-02
2.516520553047651987e-02
2.516894370019784333e-02
2.517732662201832561e-02
2.518264328832575671e-02
2.519473044048886612e-02
2.520941894277606288e-02
2.521555529816638108e-02
2.522070649429208888e-02
2.522492365087458666e-02
2.526272797966572226e-02
2.527215167958479780e-02
2.528001876085661515e-02
2.528235375586013189e-02
2.530096231283535113e-02
2.532431895767045527e-02
2.533370063140061301e-02
2.533885309873334934e-02
2.534425430765396836e-02
2.534783739355950249e-02
2.535328068692760395e-02
2.537241003146395446e-02
2.539276862715850180e-02
2.539932630764474286e-02
2.540460775524050474e-02
2.540950298030458798e-02
2.542292691678582628e-02
2.543889044336894445e-02
2.545812758226273509e-02
2.546627585526611837e-02
2.546998958412899361e-02
2.548401020069374079e-02
2.549499060558385599e-02
2.550537047633255616e-02
2.551319955432007625e-02
2.551691093584607106e-02
2.552834540029669252e-02
2.554052120234950873e-02
2.555122960449573988e-02
2.555358773152088814e-02
2.556945722254960751e-02
2.559020799725569839e-02
2.561173391443216651e-02
2.561917172308203483e-02
2.563039408596812230e-02
2.563539861536601183e-02
2.564772887381416844e-02
2.565783397904120022e-02
2.567224730055350790e-02
2.567818534869320546e-02
2.569095398250043072e-02
2.569689503106781236e-02
2.571144916444850770e-02
2.571688549044670591e-02
2.573044926331924387e-02
2.573376486777445571e-02
2.574856000993791527e-02
2.576913746419479123e-02
2.577721563619089773e-02
2.578750876695001804e-02
2.579597118792836818e-02
2.580488077214548870e-02
2.582461748258030321e-02
2.583357428583343829e-02
2.585237202288487302e-02
2.586192034871220846e-02
2.587799313116850852e-02
2.588297031200714748e-02
2.589288201812056656e-02
2.591008256040017166e-02
2.591335906063402250e-02
2.592368909409342725e-02
2.592584202847098007e-02
2.593271296172694473e-02
2.594084365526438951e-02
2.595235748870439174e-02
2.596742267469881460e-02
2.598741384643860064e-02
2.599026036792584371e-02
2.601024789016459504e-02
2.601975256966837513e-02
2.603579437056274815e-02
2.604725605101870789e-02
2.604959207985230174e-02
2.605859852079434047e-02
2.606449153303391775e-02
2.607092750832484818e-02
2.609742451614949221e-02
2.610132754839272762e-02
2.610566908552564014e-02
2.612075665486257581e-02
2.613466427545513282e-02
2.614654454409820472e-02
2.615558184779215312e-02
2.616895315311140724e-02
2.618107976783495827e-02
2.619097626947042290e-02
2.620445219493144906e-02
2.621583829700230295e-02
2.622407828649320205e-02
2.622562716155224516e-02
2.623890171066151078e-02
2.624674426648432313e-02
2.625633782640190983e-02
2.626613311420905594e-02
2.627909604659761644e-02
2.629093212098559951e-02
2.629696058638669731e-02
2.631762605308995973e-02
2.633400518479989127e-02
2.633972485962954302e-02
2.634905600657494462e-02
2.635183951945835323e-02
2.637111713967293936e-02
2.638570785588018053e-02
2.639990203776743094e-02
2.640299127357936815e-02
2.641560688952693248e-02
2.642271031642468015e-02
2.642534644150484890e-02
2.644364620665312637e-02
2.645367239810686444e-02
2.646453435119461295e-02
2.647213707060402932e-02
2.647845220704136970e-02
2.649645705280440078e-02
2.651386858680460090e-02
2.651885982153012744e-02
2.653122595296653063e-02
2.654809412303282823e-02
2.655342520101139359e-02
2.657148765807282320e-02
2.657606658256761456e-02
2.659056572112761252e-02
2.659455412230399274e-02
2.660100798815445700e-02
2.661002396381906276e-02
2.662234703933219482e-02
2.664187137088896984e-02
2.665688120693460172e-02
2.666505153972686948e-02
2.667779514443929800e-02
2.668642504454682429e-02
2.669373152715642794e-02
2.669937535060468159e-02
2.671760846794657418e-02
2.672979609063452777e-02
2.673858943620588402e-02
2.674959266684306947e-02
2.676200845276499596e-02
2.677359033275833466e-02
2.678281896437079146e-02
2.678611620572651786e-02
2.680600320441317574e-02
2.681686094281193755e-02
2.682553832002027017e-02
2.683943784344661188e-02
2.685865388877567428e-02
2.687492335859331671e-02
2.688129815637191333e-02
2.688373603674892864e-02
2.689044209835422805e-02
2.689269298275792641e-02
2.689559599806295997e-02
2.691884930471810655e-02
2.692259675040037381e-02
2.694592090021263875e-02
2.695381723753997871e-02
2.696459176076787534e-02
2.697023375919394006e-02
2.699253728727213364e-02
2.700403009672769361e-02
2.700900386913512863e-02
2.702483797844368318e-02
2.704356523570239368e-02
2.705378949250591969e-02
2.705970770859045249e-02
2.708389163237323594e-02
2.708627865180729399e-02
2.710241145862241074e-02
2.711531580239284756e-02
2.712559885055410014e-02
2.714740163999962430e-02
2.714899505891477105e-02
2.715507654438453766e-02
2.716331660856308172e-02
2.718327209898757646e-02
2.718715979562663643e-02
2.719868319784374266e-02
2.720756225986120658e-02
2.721906369215748578e-02
2.724482832617580730e-02
2.725013561232081383e-02
2.725536201136791181e-02
2.726912816655840954e-02
2.727625332302197059e-02
2.728315337058334622e-02
2.728975476258327371e-02
2.730072890735307789e-02
2.732996925990888171e-02
2.734047368891423524e-02
2.734271832624418641e-02
2.735266374408662493e-02
2.736662639775366834e-02
2.737673418011360438e-02
2.738398089366084198e-02
2.739386518798220260e-02
2.740957243572955671e-02
2.742088968452061071e-02
2.743251740215374435e-02
2.744068899455209820e-02
2.744817993056475336e-02
2.745484629988653724e-02
2.746341503576388288e-02
2.748543669628189523e-02
2.750181930330025670e-02
2.750796231052138330e-02
2.753006395490120717e-02
2.753495284931128939e-02
2.754826597399012700e-02
2.755545844158291402e-02
2.756459802049793240e-02
2.758366713997317810e-02
2.759410905816050974e-02
2.760393371404706864e-02
2.760920263863758661e-02
2.761908303069376958e-02
2.763665202337517446e-02
2.764539163739904160e-02
2.765585094253392162e-02
2.767539683509667725e-02
2.768607585347288014e-02
2.769815092094146669e-02
2.771098950694839136e-02
2.772367459578278792e-02
2.773577393876569541e-02
2.774018458045385271e-02
2.774321156251013942e-02
2.775157722749288514e-02
2.777126184999967329e-02
2.778044375772342756e-02
2.778799271801024595e-02
2.780838420590681093e-02
2.781406159627930474e-02
2.783353188124604305e-02
2.784382845846866683e-02
2.785576659584410031e-02
2.785970355847672275e-02
2.788198672721747817e-02
2.788730653366150447e-02
2.789464735052721300e-02
2.791003014127663162e-02
2.791519056851948788e-02
2.791849839733551164e-02
2.793499231265283989e-02
2.795619765483720043e-02
2.797128201497395272e-02
2.798486662857607721e-02
2.799446744008637911e-02
2.800820886076604843e-02
2.800868629061858961e-02
2.803047865363816893e-02
2.803803412013905483e-02
2.804791145491331017e-02
2.805592194669120909e-02
2.806262886558330560e-02
2.807669878253676865e-02
2.808955758743386655e-02
2.809361473592580927e-02
2.810171258156068941e-02
2.811449020871081839e-02
2.811594814077694737e-02
2.812419988228592738e-02
2.814861469828372487e-02
2.815105288092401015e-02
2.817487860477835282e-02
2.819011788599223856e-02
2.819826194107016848e-02
2.821751383212156572e-02
2.823204705536941361e-02
2.823537105764933886e-02
2.825583595665809300e-02
2.826637937655740451e-02
2.827248595068726500e-02
2.828554521497494978e-02
2.829905620718958792e-02
2.830488352374765926e-02
2.832437786913993838e-02
2.833799850485801963e-02
2.834571151968728886e-02
2.835399613056394097e-02
2.836698769095785666e-02
2.838291567063216947e-02
2.838718011051177825e-02
2.840141049153860342e-02
2.841503141273543642e-02
2.842914591058959273e-02
2.843239875768521774e-02
2.843636266505034094e-02
2.845004496722880472e-02
2.845922067194683880e-02
2.847848748358761117e-02
2.848864425552283253e-02
2.849955532018194626e-02
2.850755794316151004e-02
2.852425213832404660e-02
2.852843156996731633e-02
2.854495939494977597e-02
2.855468207327072072e-02
2.856334853582159772e-02
2.857705933567589174e-02
2.858757888480517595e-02
2.859547052559779923e-02
2.861000100578769967e-02
2.861655089323839052e-02
2.863011442350960056e-02
2.863836661546509399e-02
2.866036723587622737e-02
2.867009937349507265e-02
2.868170568555505895e-02
2.868946101249358893e-02
2.870078654105695515e-02
2.871815213491502039e-02
2.872294495683186399e-02
2.873016772097064520e-02
2.874742346039821372e-02
2.876198144137531720e-02
2.877616632186424939e-02
2.878257051213545248e-02
2.878587162846607539e-02
2.881124585973615648e-02
2.882122815155113704e-02
2.882716469745272292e-02
2.882984815691413960e-02
2.885279781125199561e-02
2.885442031648927097e-02
2.886676396136861333e-02
2.887583194089010652e-02
2.888784884657369378e-02
2.889849744361000505e-02
2.890180718812018767e-02
2.892162468250997209e-02
2.893592209333889498e-02
2.895112422926843232e-02
2.896151190464074654e-02
2.896674124728532140e-02
2.897845839345830621e-02
2.899461766734073853e-02
2.901303668044191708e-02
2.901836537661117710e-02
2.902403828500171867e-02
2.902951418348753698e-02
2.904858535983517731e-02
2.905670680482413948e-02
2.906154585485914987e-02
2.908339843464741170e-02
2.908587862752626263e-02
2.910771221161467803e-02
2.912398050280240458e-02
2.913203375671863382e-02
2.914743899142102634e-02
2.915899966942286925e-02
2.916964316784936839e-02
2.917781329739166374e-02
2.919943470236935346e-02
2.920660651923523421e-02
2.921901399286119805e-02
2.922811675493330874e-02
2.923848838341353007e-02
2.924872723214205772e-02
2.925678665918940435e-02
2.927046432397939490e-02
2.928215337074208113e-02
2.929808069039818719e-02
2.930702637099030783e-02
2.933473882181769632e-02
2.934062197979997455e-02
2.935198637815228384e-02
2.935721755764836294e-02
2.936809933018896812e-02
2.938229813330400786e-02
2.939657281190022342e-02
2.940390787560026586e-02
2.942393778006280325e-02
2.942464403920552751e-02
2.943429997200353032e-02
2.944610918166645774e-02
2.945731965687869991e-02
2.946501214973323846e-02
2.947276997783687680e-02
2.949061853004875111e-02
2.949199614524339319e-02
2.952119914839523851e-02
2.952486377483015678e-02
2.952961472265563936e-02
2.956191779160521893e-02
2.956845678857311643e-02
2.957800401250992861e-02
2.959442256626870771e-02
2.961002972706144876e-02
2.962141912222215900e-02
2.963410673226990477e-02
2.963762122261898169e-02
2.965518711530029661e-02
2.966083518981033063e-02
2.967127442292610828e-02
2.967301776087422072e-02
2.968717155713301858e-02
2.969632212052586429e-02
2.971818651505214737e-02
2.973829283535539547e-02
2.974720028355976043e-02
2.975648614465131736e-02
2.977208865656461034e-02
2.978564433124208932e-02
2.979017811164169638e-02
2.979948716474289938e-02
2.980872074275831007e-02
2.981464221789875690e-02
2.984970358176730620e-02
2.985258869876944443e-02
2.986158363721996833e-02
2.986692963616582874e-02
2.988695779098687888e-02
2.989165849471103753e-02
2.991022925817371503e-02
2.991866721699965037e-02
2.993424582803733136e-02
2.993789065354268697e-02
2.995989827328660038e-02
2.997649251558698325e-02
2.998403399158794391e-02
3.000320647699922239e-02
3.000638245192627229e-02
3.002004747770220527e-02
3.003518003021593552e-02
3.005160492662639626e-02
3.006755432778346337e-02
3.007389423266026984e-02
3.008929316877090310e-02
3.009496568780056780e-02
3.010300640213703360e-02
3.011730479000274130e-02
3.013394334574570621e-02
3.014404392259883991e-02
3.015181925328341839e-02
3.016329862559979924e-02
3.016682233991052620e-02
3.019110850502332299e-02
3.020655072174538436e-02
3.021457509068781189e-02
3.022107037397525620e-02
3.023267011342883892e-02
3.023956089627755084e-02
3.025715020674440980e-02
3.026040948860908575e-02
3.026511258243086422e-02
3.028609357285377834e-02
3.029294885243216662e-02
3.030322384758260545e-02
3.031344839268912406e-02
3.033612303219801465e-02
3.034433566120353643e-02
3.036363926270885250e-02
3.037623760251972893e-02
3.038594719799980748e-02
3.039779116867991071e-02
3.040352104735510874e-02
3.041831170270259399e-02
3.043196107575646403e-02
3.043607167865458596e-02
3.044400918568257453e-02
3.045298606371810157e-02
3.046458429310155980e-02
3.047332714853451252e-02
3.049177006924991273e-02
3.050464326937363246e-02
3.051455176416767445e-02
3.053313112740557722e-02
3.053612970744273847e-02
3.055356084744542677e-02
3.056350388204326363e-02
3.057702590481842231e-02
3.059033190720350515e-02
3.060381705086978599e-02
3.061323712856250934e-02
3.064200301260627812e-02
3.064470370602589977e-02
3.065439823835647282e-02
3.065939177840543151e-02
3.067835863400319996e-02
3.069188567605135587e-02
3.069533006331293112e-02
3.071137398581413880e-02
3.072553243729536643e-02
3.074241862093030075e-02
3.075048967910903874e-02
3.076043042470444355e-02
3.077153392270909338e-02
3.078386014343081900e-02
3.080346382843102138e-02
3.080615689921784028e-02
3.083934491994622107e-02
3.084078373696697017e-02
3.084542501142917281e-02
3.086168510601139392e-02
3.087613798287552891e-02
3.088378406198460935e-02
3.090251841690111467e-02
3.091142269752061855e-02
3.092461121059542073e-02
3.094071235076983895e-02
3.096802120453018281e-02
3.097176165223858302e-02
3.098820504003790832e-02
3.099677283943130801e-02
3.100325677008713976e-02
3.101428116808063740e-02
3.102683931140148843e-02
3.102974976673988916e-02
3.103769600338168733e-02
3.105030103837480571e-02
3.106951212785113992e-02
3.107640670494649093e-02
3.108032891003048581e-02
3.111096163221721556e-02
3.112404996562950776e-02
3.114229577878485644e-02
3.114505416562818318e-02
3.116281454606179002e-02
3.117415169272175213e-02
3.118992505135564919e-02
3.119363933798430244e-02
3.119973868492265101e-02
3.122188907976730654e-02
3.123464650321622349e-02
3.124400407754290843e-02
3.125584377672274705e-02
3.126303456421491989e-02
3.128013182193051245e-02
3.128559180948770058e-02
3.130886565481560968e-02
3.132465674994416860e-02
3.132786468067055852e-02
3.134080756087187503e-02
3.136120661371732954e-02
3.137299929481435212e-02
3.137694557520842586e-02
3.137960574705228600e-02
3.138980479649067235e-02
3.142310385317925725e-02
3.143026917136987342e-02
3.143631852615080824e-02
3.144629123493419831e-02
3.145108007242297665e-02
3.145295662930230884e-02
3.146454927330644136e-02
3.149229327801256195e-02
3.149373975628305677e-02
3.151492399117622467e-02
3.151988332058924813e-02
3.153025507483170342e-02
3.154851479384190860e-02
3.156271902585566780e-02
3.157019714361730678e-02
3.157198902860813838e-02
3.160073156102227721e-02
3.161573269446310563e-02
3.162076608404534861e-02
3.162458705150666960e-02
3.164256868394377253e-02
3.165704658293422291e-02
3.166583730001815145e-02
3.167507075319098142e-02
3.169577157809511103e-02
3.171483114238754508e-02
3.171937402991847899e-02
3.172888695020426031e-02
3.173639697604863086e-02
3.174217441358301306e-02
3.175887285489925604e-02
3.176616985187663555e-02
3.178593518272326834e-02
3.179680767300574473e-02
3.180282584769611454e-02
3.181785205878967515e-02
3.182426679222077892e-02
3.183625562864650371e-02
3.185565841680193522e-02
3.188659604882654319e-02
3.189765937112387650e-02
3.190486553926796809e-02
3.192346545031388150e-02
3.192679399360059955e-02
3.193436974282809482e-02
3.195024823094955169e-02
3.197214748887500235e-02
3.198779379200689110e-02
3.199915769190908588e-02
3.200480705832597916e-02
3.201603448929307705e-02
3.202393586046292651e-02
3.202988555638114354e-02
3.204611286199465781e-02
3.205336273371806044e-02
3.207569370619167692e-02
3.208804723915620327e-02
3.209754336031983568e-02
3.211080253228304482e-02
3.212421786152935832e-02
3.213142547375968938e-02
3.214915388292099996e-02
3.215277605941491146e-02
3.216096152412567521e-02
3.216682280244959058e-02
3.218456648173645407e-02
3.219971803112220421e-02
3.221240735267855149e-02
3.223786045734122752e-02
3.225006537171809518e-02
3.225339587794395779e-02
3.225815586091945741e-02
3.227727733316421155e-02
3.228486374245304047e-02
3.229241252204295698e-02
3.230361745519150229e-02
3.231318176018915800e-02
3.233720328501077379e-02
3.235342205054880793e-02
3.235727425945272850e-02
3.237043240310760739e-02
3.238396254875375302e-02
3.240485585833496884e-02
3.241123369693210687e-02
3.242756492615689323e-02
3.243896428572762280e-02
3.245482920953079997e-02
3.246193721789042419e-02
3.247523003985958168e-02
3.249264365567650081e-02
3.249680166481078158e-02
3.251327690143229754e-02
3.252357631945063110e-02
3.253135695028797070e-02
3.254090675713705583e-02
3.255573942785866537e-02
3.256328525284213349e-02
3.257558380473002391e-02
3.259278502760182272e-02
3.262158564471684397e-02
3.262960574997897378e-02
3.263793132065262448e-02
3.265556907084066207e-02
3.266235532186617663e-02
3.267019390310110794e-02
3.268421067919519141e-02
3.268654655940028686e-02
3.269806376377287771e-02
3.270457807781312898e-02
3.271925408177250860e-02
3.274276467278913749e-02
3.276673882526476289e-02
3.276958559075709987e-02
3.278322279363143910e-02
3.280641742563938923e-02
3.281057153243677194e-02
3.281366545863823037e-02
3.282257408208361094e-02
3.284353641147502723e-02
3.285528147149813227e-02
3.286401621341206170e-02
3.287093429785598042e-02
3.288313628119882148e-02
3.289157349558996524e-02
3.290704114036252514e-02
3.291821288895491193e-02
3.292790112100357769e-02
3.294653649949491614e-02
3.295217782325493561e-02
3.297069192762225320e-02
3.298855810742101768e-02
3.299221562746956771e-02
3.300729874459107371e-02
3.301971266350867129e-02
3.302695197796640114e-02
3.304533618431998443e-02
3.305870121323284394e-02
3.306507491295701540e-02
3.307520143965253512e-02
3.308416935729552311e-02
3.310740281195756474e-02
3.311359228055460457e-02
3.311696152109733227e-02
3.313369616362682457e-02
3.314083653220867287e-02
3.315933334470061444e-02
3.316972158089637190e-02
3.318667094001426232e-02
3.320060029193400153e-02
3.321158217531627876e-02
3.321493024539140526e-02
3.324000458334591679e-02
3.325009752204316493e-02
3.326345361299803960e-02
3.327935597938330714e-02
3.329301139113077790e-02
3.329781353170119251e-02
3.331660697813310090e-02
3.332103311620326913e-02
3.332780162188503370e-02
3.334365244958231722e-02
3.334980620088023873e-02
3.336576278621394831e-02
3.337277547465544725e-02
3.339278753915486675e-02
3.339430937623633078e-02
3.340388404809307987e-02
3.343161395362392874e-02
3.344591266091556658e-02
3.345903012292406054e-02
3.346253451728226080e-02
3.346931580644713078e-02
3.349010596166551723e-02
3.350252655534696755e-02
3.351015719874805843e-02
3.352080898593295943e-02
3.353321195504033181e-02
3.355121648000047863e-02
3.357209029683227985e-02
3.358173348396431557e-02
3.359178914583643705e-02
3.361687352173930998e-02
3.362063792494246472e-02
3.364612146237522250e-02
3.365720814658934579e-02
3.366339013404023861e-02
3.366747997451474683e-02
3.368638752354929933e-02
3.369585983138273511e-02
3.372551859766365068e-02
3.373056002086965988e-02
3.373705872483961921e-02
3.375451309651644749e-02
3.376860253614322183e-02
3.378066344121616327e-02
3.379118539214648331e-02
3.379394554279996354e-02
3.380313067960655227e-02
3.382015556473899620e-02
3.383502482425182478e-02
3.383994308462978662e-02
3.385975825860121358e-02
3.386798764830517561e-02
3.388921000762945557e-02
3.390602743600790170e-02
3.391100688540288344e-02
3.392965921768203996e-02
3.393671798560615738e-02
3.395182840945804026e-02
3.396305302977042917e-02
3.398267321207470992e-02
3.399713342046600806e-02
3.400428221064183409e-02
3.401549595485398036e-02
3.402305463804167207e-02
3.402769406734557078e-02
3.404053549972879678e-02
3.404601974257387420e-02
3.404741461190502472e-02
3.407694308815045758e-02
3.408562023171840538e-02
3.410187740979497839e-02
3.410916670193225864e-02
3.412103646609337959e-02
3.413515545757778158e-02
3.414310127822478558e-02
3.416628150014150433e-02
3.417988357956469603e-02
3.418132335437412683e-02
3.419815883861970773e-02
3.421430807861391976e-02
3.422608821838502013e-02
3.423423763513194773e-02
3.424323213936525390e-02
3.425507388097681627e-02
3.426917092817755028e-02
3.427742502851616191e-02
3.430348838170016457e-02
3.431266996785964363e-02
3.431673006555685523e-02
3.433242425434634981e-02
3.434407044187121061e-02
3.436369379838261073e-02
3.436903742362801273e-02
3.438772690139191290e-02
3.439488352072717081e-02
3.440527294651268830e-02
3.441455496068512865e-02
3.442962381347036693e-02
3.444687665683426880e-02
3.445041038117840904e-02
3.447060118267125661e-02
3.448662941910612956e-02
3.449189464250945747e-02
3.453075321426529731e-02
3.453748595726829906e-02
3.454386325243091749e-02
3.455532079386697264e-02
3.457664868402454683e-02
3.458468144210519180e-02
3.459419981051942150e-02
3.460110471573973889e-02
3.461353016031115670e-02
3.462343805574169542e-02
3.464321087252331122e-02
3.465875710265098331e-02
3.466793516774957506e-02
3.466995711873205321e-02
3.467740262649177119e-02
3.470463108443860856e-02
3.471458812578109843e-02
3.473328881127563106e-02
3.474514902846004283e-02
3.475746972071330765e-02
3.476392152911000899e-02
3.477500472753020100e-02
3.478845581152262278e-02
3.479039918076881621e-02
3.480550194238490880e-02
3.482680331448317901e-02
3.484109064130591626e-02
3.485675973781715564e-02
3.486210351047969169e-02
3.487621530830931071e-02
3.488491569502294443e-02
3.490052449914160526e-02
3.491269625539311638e-02
3.492844875161849050e-02
3.495147476341120552e-02
3.496545752319607514e-02
3.497238317827894294e-02
3.497980680132256603e-02
3.499846628442682128e-02
3.500954102991460370e-02
3.502196021544945470e-02
3.503447995503594647e-02
3.503835164838592364e-02
3.504835574082376670e-02
3.507272426011270872e-02
3.507587924805249946e-02
3.507905538423222724e-02
3.509377849473710453e-02
3.511037682334755550e-02
3.511742732490319430e-02
3.512660104344511591e-02
3.513850468657780945e-02
3.514757029620085849e-02
3.517435908760896401e-02
3.518747609259614828e-02
3.519991806775046861e-02
3.520737343072716241e-02
3.522542589036886662e-02
3.523217475276446686e-02
3.523643901031758841e-02
3.526067563986856612e-02
3.527462288924820832e-02
3.528474340542570031e-02
3.528897144472425973e-02
3.530305589123350352e-02
3.531262579207311569e-02
3.532453730139140102e-02
3.533823727311047325e-02
3.535039860303879067e-02
3.535538821694200751e-02
3.536957100702875501e-02
3.538861325382225420e-02
3.540809669015981820e-02
3.541693952134417067e-02
3.542958149658070877e-02
3.544524810802174297e-02
3.545062753123584542e-02
3.546707434447976537e-02
3.548136656431771785e-02
3.548580388449856793e-02
3.549840622873889906e-02
3.551370733580166972e-02
3.552034932689168700e-02
3.554351466784516633e-02
3.554727541974495031e-02
3.556368817757682432e-02
3.557136190264220676e-02
3.558800498810987811e-02
3.559456748532430215e-02
3.561323652615661084e-02
3.563071598164968545e-02
3.566358718612000489e-02
3.567163147871904583e-02
3.568664221241868439e-02
3.568707398056308877e-02
3.571024558298502294e-02
3.571839160545314806e-02
3.572883324139619621e-02
3.573734665427696910e-02
3.575183501184170387e-02
3.575901918340224084e-02
3.576225960960760508e-02
3.579137427318229703e-02
3.579347238177138513e-02
3.580989863500744219e-02
3.582334987545937599e-02
3.584262051564929275e-02
3.584904248243953040e-02
3.585391472097804177e-02
3.588001776059834835e-02
3.588513913424962176e-02
3.589531412487134698e-02
3.590885027616508296e-02
3.592425941798338407e-02
3.593760073449481229e-02
3.594482680125249408e-02
3.595782051539608837e-02
3.597492282572833933e-02
3.599277237155601439e-02
3.599909472152751366e-02
3.603497731628119150e-02
3.604011296295833722e-02
3.604871030972106594e-02
3.606282364362889403e-02
3.607518821852856439e-02
3.608195306049183371e-02
3.609414972139490807e-02
3.610881053775905070e-02
3.612105993550329686e-02
3.613387355098141018e-02
3.615294150136899587e-02
3.616031607267738979e-02
3.617896000945530766e-02
3.618673103766939514e-02
3.619839988620249249e-02
3.619884764139341682e-02
3.620311005353021860e-02
3.622363066862266390e-02
3.623575924562771888e-02
3.625899511228036776e-02
3.626104862958784425e-02
3.627807901590091033e-02
3.629000685012562233e-02
3.630930274259819290e-02
3.632690227421458973e-02
3.633116430722871382e-02
3.634192757927418027e-02
3.635726999011368310e-02
3.637302009829307403e-02
3.637824464401878677e-02
3.639615134692747445e-02
3.641613041934249617e-02
3.642245637103835865e-02
3.644201464806129387e-02
3.644815319039040880e-02
3.647373423766936407e-02
3.647461865126805369e-02
3.648201170533182935e-02
3.648614862212667953e-02
3.650141507525878071e-02
3.651884293840390594e-02
3.652610139122930422e-02
3.653891721878604892e-02
3.656476992947771398e-02
3.657033574431756140e-02
3.658445337528781760e-02
3.658818659810064711e-02
3.660149566646170305e-02
3.662801263801357399e-02
3.664202741565275590e-02
3.664314425897791105e-02
3.666221739348857200e-02
3.667995690212327853e-02
3.670315032949589273e-02
3.670447838888946102e-02
3.672599094695144784e-02
3.673230060960519516e-02
3.675327729284755263e-02
3.676463074910502060e-02
3.677257444615261717e-02
3.678658654433281106e-02
3.680554063130825337e-02
3.681089907429913044e-02
3.682321150270900789e-02
3.684140653881651239e-02
3.685236371682393264e-02
3.686128930566417994e-02
3.687395266687398809e-02
3.687905571098554214e-02
3.688771556378517280e-02
3.690789907573843731e-02
3.692620528659656953e-02
3.693712049877878600e-02
3.694399400401776612e-02
3.696290141697045062e-02
3.696880194905655115e-02
3.698287612056189166e-02
3.700710400027573677e-02
3.701023538478331876e-02
3.701885939081173138e-02
3.703252062472928152e-02
3.704352636961194545e-02
3.706253948558618783e-02
3.706660089944302516e-02
3.707877371921092235e-02
3.709188967805565618e-02
3.710299845228604010e-02
3.711937855379454643e-02
3.712567906338287704e-02
3.713768379175280687e-02
3.714535745314073711e-02
3.716501838586228068e-02
3.717653736282178212e-02
3.718777424841451795e-02
3.719318424975509574e-02
3.721312396464671046e-02
3.721855446235827758e-02
3.723127433053025070e-02
3.725100811148690516e-02
3.725920880445188210e-02
3.726813169396908654e-02
3.727563592029886630e-02
3.729745330037859130e-02
3.730642699405228857e-02
3.731322735285841352e-02
3.733241902573403159e-02
3.734895170584456858e-02
3.735731046821400003e-02
3.736967939775887038e-02
3.739066708996757749e-02
3.739864122348629527e-02
3.741367184199384521e-02
3.742827105444718194e-02
3.743015067714849931e-02
3.744769265217190446e-02
3.747064491634477523e-02
3.748406348498528606e-02
3.750540834362037224e-02
3.750689716215649394e-02
3.750963910411964086e-02
3.753150609662697645e-02
3.754705450427603397e-02
3.754951488200880538e-02
3.755310155229113489e-02
3.757107825055799877e-02
3.758342451987922717e-02
3.759291632363143121e-02
3.761558717603402657e-02
3.762638030817844204e-02
3.764048286154425549e-02
3.764116440939363484e-02
3.766013115761429608e-02
3.766082730028763592e-02
3.767637791555861204e-02
3.770273678629787462e-02
3.770862710299449638e-02
3.772592761320103794e-02
3.772947958098060717e-02
3.774733947887232155e-02
3.775597809687092354e-02
3.776371182730148268e-02
3.777786182794068415e-02
3.779494310646108746e-02
3.779704480557405377e-02
3.782843476398789484e-02
3.783053506663802690e-02
3.785009090586005653e-02
3.786311958557375679e-02
3.787461373322809077e-02
3.788022851324046592e-02
3.789556567116186825e-02
3.791069106875633032e-02
3.791969685344454000e-02
3.793225160816227071e-02
3.794938093714450567e-02
3.795578320560966112e-02
3.796139461818209826e-02
3.798740493757829517e-02
3.800268260638955953e-02
3.802053095698781915e-02
3.803136570934417815e-02
3.804910699068031477e-02
3.805206164167812544e-02
3.807013945119286369e-02
3.808715841878174135e-02
3.809503408242387312e-02
3.810894108960821702e-02
3.811977285514406288e-02
3.814524136740687910e-02
3.814965880725684766e-02
3.816215512158527279e-02
3.817125880542115990e-02
3.817977303954617208e-02
3.819490767022970523e-02
3.820493164551636012e-02
3.821134946102061614e-02
3.822896566002831342e-02
3.823690260689560638e-02
3.824361652871172135e-02
3.826867792636290400e-02
3.827698070798357666e-02
3.829047282835390531e-02
3.830898340603799967e-02
3.831500617094296679e-02
3.832938693627629956e-02
3.833053016145526737e-02
3.835670126234275168e-02
3.835942948307474731e-02
3.836923058877594883e-02
3.838381571182314378e-02
3.838635852817579019e-02
3.840913873154799818e-02
3.842664158710995537e-02
3.843197985939539318e-02
3.844044118298134416e-02
3.844847061109535336e-02
3.848564683760929972e-02
3.849785045167458675e-02
3.850806894648528544e-02
3.851245025043731340e-02
3.853086387563037229e-02
3.854858924965298694e-02
3.855050287240985307e-02
3.856517316325541733e-02
3.857952780967005557e-02
3.859741576522235373e-02
3.860090642844205000e-02
3.861376680813066731e-02
3.862674166005825027e-02
3.863212404542643030e-02
3.864589231066378749e-02
3.865853095312432597e-02
3.866785185213961196e-02
3.868308849081741885e-02
3.868695086662377047e-02
3.870801455706468497e-02
3.872601508567741213e-02
3.873516062653326042e-02
3.873776878705686988e-02
3.875415552010308406e-02
3.876676015660973640e-02
3.878132083937302355e-02
3.879082111888315643e-02
3.879932187461043736e-02
3.880955238575700683e-02
3.882585135080496297e-02
3.883217663171101286e-02
3.884959723089143058e-02
3.886903946529834952e-02
3.889142681630880505e-02
3.889931568521753924e-02
3.890017604592049816e-02
3.891983450632363617e-02
3.893379244948730333e-02
3.894533875738803719e-02
3.895033178926904371e-02
3.896844707120078466e-02
3.897302828455440071e-02
3.898488501750313473e-02
3.900468942422591345e-02
3.901948800508597825e-02
3.902810387293337291e-02
3.904223382037380619e-02
3.905839381014686307e-02
3.907484945356909378e-02
3.908089522323432430e-02
3.909052626462194979e-02
3.910550397927498034e-02
3.910825357489788878e-02
3.912062947607936048e-02
3.912568552290296431e-02
3.914528505660591629e-02
3.914644402948758151e-02
3.918236204465386230e-02
3.918664163628093888e-02
3.919461621667041928e-02
3.921107609325275023e-02
3.922773810109436710e-02
3.923764089418163570e-02
3.923924534797218477e-02
3.924984224031308200e-02
3.927116027066551718e-02
3.927817702703645386e-02
3.927941064798334825e-02
3.929095291839579396e-02
3.930029816731506198e-02
3.931084452588201605e-02
3.933162965303893532e-02
3.934714600645333737e-02
3.935816174427525516e-02
3.936276243814701425e-02
3.937470991362046480e-02
3.938726165748168695e-02
3.940633909800939083e-02
3.942920848466202610e-02
3.944438511505554690e-02
3.945174788515642961e-02
3.946507359070400289e-02
3.946840017463026928e-02
3.948291814121634991e-02
3.948900096748675370e-02
3.950468976213511452e-02
3.951977950203727774e-02
3.952627706471167901e-02
3.953073060451245402e-02
3.954637676745154096e-02
3.955333440062758221e-02
3.956868576659400283e-02
3.958663227401676421e-02
3.961034733334839464e-02
3.961905386008723884e-02
3.962051145064549029e-02
3.964126515903781955e-02
3.965343058215037297e-02
3.966967709595398128e-02
3.967171434575750277e-02
3.968948646309705675e-02
3.971431716840267967e-02
3.972165230323587704e-02
3.972601083808124933e-02
3.973685022881157103e-02
3.975053377460840975e-02
3.976434244739690538e-02
3.977773632331160769e-02
3.978565345771684081e-02
3.979433506249213659e-02
3.980674197561945293e-02
3.981136397935547411e-02
3.982394893659979562e-02
3.982416568981311800e-02
3.984348417810501530e-02
3.985561389001979204e-02
3.986622598349159885e-02
3.989181365119598421e-02
3.990973995882551861e-02
3.991406161661947838e-02
3.992652324473422443e-02
3.993229558247829436e-02
3.995479438119986515e-02
3.996268158124360870e-02
3.997754853546436893e-02
3.998411957394637506e-02
4.000214288667502949e-02
4.000854270378279010e-02
4.001936746764722663e-02
4.003961414473078406e-02
4.004890972771463220e-02
4.007089011367254150e-02
4.007338967933804508e-02
4.008921213539645700e-02
4.008992577891490328e-02
4.011091865337274021e-02
4.013094555113266848e-02
4.013182183584096396e-02
4.014401497687625220e-02
4.015300480633526847e-02
4.016280700743901644e-02
4.017087203975383547e-02
4.018444525447673055e-02
4.018725505127812569e-02
4.020877108812709322e-02
4.022049653637155275e-02
4.023555434951098242e-02
4.024641035359499686e-02
4.025084195138212140e-02
4.028091608982720118e-02
4.028646649759887177e-02
4.029535530446587410e-02
4.031116093052417026e-02
4.032629451901958983e-02
4.033830121764431231e-02
4.034519855392193488e-02
4.034815328231350362e-02
4.036783913531893919e-02
4.038140959426950172e-02
4.039265585532769709e-02
4.040017714045079922e-02
4.041120431698891347e-02
4.042499898632173627e-02
4.044285461944635562e-02
4.044701743572043373e-02
4.045859304325161165e-02
4.048163083741457280e-02
4.048559146501007344e-02
4.050875491814004414e-02
4.052163281981319143e-02
4.053429430086663565e-02
4.054197324169578343e-02
4.055292150421474506e-02
4.057004292023663750e-02
4.057192234719714241e-02
4.058157349529223357e-02
4.058722247728924204e-02
4.060560474903912587e-02
4.061266540528724045e-02
4.063103004620283176e-02
4.065021296227711023e-02
4.066134881156907577e-02
4.066634440948652118e-02
4.068110909754951710e-02
4.070797239462831119e-02
4.072082307018870528e-02
4.073151242551131812e-02
4.073215902623400497e-02
4.073480656035960434e-02
4.075837441702490072e-02
4.077264240109329529e-02
4.078415029836335304e-02
4.079598269105849662e-02
4.080519184946723721e-02
4.082565041448371623e-02
4.083547131249076756e-02
4.085082821808472264e-02
4.085816790346391558e-02
4.086504380869704356e-02
4.087835961833036214e-02
4.088185542837891040e-02
4.089590361887801562e-02
4.089820288292667083e-02
4.092887183500742987e-02
4.094068648569437752e-02
4.094659059301630766e-02
4.096264907100966024e-02
4.097245280088646080e-02
4.098659068166904396e-02
4.099935012810834722e-02
4.101014961142779303e-02
4.102280029772809034e-02
4.102870441399297796e-02
4.103831216182995956e-02
4.107499984317952713e-02
4.108635448162706316e-02
4.108865977296460859e-02
4.110521588911714153e-02
4.111531463977668999e-02
4.113346784819243984e-02
4.113918802697680288e-02
4.115532993405424111e-02
4.116711589550392514e-02
4.117945764610098092e-02
4.118332037618988029e-02
4.119054714814074369e-02
4.120536065683971794e-02
4.120910897214735691e-02
4.122179616662363655e-02
4.123586264692952197e-02
4.123836993192081524e-02
4.125962007915084939e-02
4.126747511312539585e-02
4.127266993477790580e-02
4.127449765690477390e-02
4.129100950586706009e-02
4.131567190707274850e-02
4.132176024577227658e-02
4.133617770678010839e-02
4.134308563054445163e-02
4.134830290039170908e-02
4.135601847318454150e-02
4.136965229684830270e-02
4.139026008955354330e-02
4.139551992404866265e-02
4.141823738965927371e-02
4.144299226635611566e-02
4.145198850409725910e-02
4.145856298236261228e-02
4.147057111460716872e-02
4.147935933600371827e-02
4.148842163184868204e-02
4.149907116540385577e-02
4.151809500025610555e-02
4.152931494494382925e-02
4.153552598923238026e-02
4.154792815209745749e-02
4.156532968654641502e-02
4.158280981975231994e-02
4.158575564848343564e-02
4.159406489076566960e-02
4.160732230732894221e-02
4.162499702774041799e-02
4.162964473649916064e-02
4.164736438457344869e-02
4.165919733003686787e-02
4.166121803947103741e-02
4.168000869582583201e-02
4.168923614444791648e-02
4.169356797273671145e-02
4.170679373595687078e-02
4.172824793425056189e-02
4.174628582157430268e-02
4.175176011553843880e-02
4.176146827941251694e-02
4.177259419447731936e-02
4.178314409463396162e-02
4.179091231085430014e-02
4.180034636820145755e-02
4.182075183675587615e-02
4.184091505981096804e-02
4.184379144181787913e-02
4.185745453266015437e-02
4.186577054021967115e-02
4.188217024892881835e-02
4.189417278451429416e-02
4.190907515941671990e-02
4.191739490997231643e-02
4.192696793370465080e-02
4.194158390970093020e-02
4.195430558628615580e-02
4.196808708177640623e-02
4.197263248326194018e-02
4.198522439634444492e-02
4.200187880250144667e-02
4.200447595252854160e-02
4.201263881641886799e-02
4.203115633745208024e-02
4.204204184480281326e-02
4.206007380789233974e-02
4.207122133576957079e-02
4.208350742133432076e-02
4.209889557793877746e-02
4.210622219789533771e-02
4.210932756115048914e-02
4.213916822408736440e-02
4.214256663793725100e-02
4.215621004601488586e-02
4.215933975273855605e-02
4.217670981474036518e-02
4.218236334859454262e-02
4.219403191985848789e-02
4.220760742272466892e-02
4.222102510451186674e-02
4.223002399921754746e-02
4.225509697814244792e-02
4.226208036890344300e-02
4.227065238747163001e-02
4.229639012868319226e-02
4.230440129326457077e-02
4.231371184606819158e-02
4.232226830710789089e-02
4.233482085889483937e-02
4.235011046043318794e-02
4.235734156645398762e-02
4.236486015553547757e-02
4.238066997924044843e-02
4.239151155233261692e-02
4.240031100979158030e-02
4.240643493025653132e-02
4.242062056763989952e-02
4.242692717271673297e-02
4.244711954599955650e-02
4.245545329737970830e-02
4.246170488044154201e-02
4.247562529385323637e-02
4.248421755650544362e-02
4.250142053893313232e-02
4.251837997872542907e-02
4.254079257220766408e-02
4.254702418022238142e-02
4.255308299844756670e-02
4.256723984085247769e-02
4.257716944599010400e-02
4.258616910164020330e-02
4.259564979759355996e-02
4.260876645313083078e-02
4.261446846892646967e-02
4.262474504230734373e-02
4.262901346255870694e-02
4.264902355307298443e-02
4.266457846142046595e-02
4.267027184616895008e-02
4.268831869566913628e-02
4.269876816483897386e-02
4.271092987216928982e-02
4.272371089724141813e-02
4.272584868173734396e-02
4.275047339236892618e-02
4.275601484622043591e-02
4.276992287855418962e-02
4.277904032345147822e-02
4.278383706031796407e-02
4.279892708812327307e-02
4.281308646974946175e-02
4.282707440893784856e-02
4.285001480711403410e-02
4.286713500835798163e-02
4.287373826684109934e-02
4.289066470525165764e-02
4.290717442198105358e-02
4.291335927872552691e-02
4.291627190309610373e-02
4.293185830062035135e-02
4.293863678967618780e-02
4.295873420848539403e-02
4.297367458807060947e-02
4.298416027660056926e-02
4.299144694977574677e-02
4.300278834418558294e-02
4.301752388572871455e-02
4.302356856386624351e-02
4.302633088313367882e-02
4.304765481905048485e-02
4.304929047540551057e-02
4.306054999864444843e-02
4.307421940124600557e-02
4.308513439507510867e-02
4.309035632701518903e-02
4.310087168482223952e-02
4.311499936912993602e-02
4.313270686068654269e-02
4.314416946186666602e-02
4.315025724323279244e-02
4.316671495338858522e-02
4.317006720366939332e-02
4.318225774635442438e-02
4.320152242371388951e-02
4.321052955347276514e-02
4.322599486103140265e-02
4.323561847957824167e-02
4.324915571390497426e-02
4.325629998185054337e-02
4.327134899722134831e-02
4.327477041394367507e-02
4.328322661557598705e-02
4.331389019848114197e-02
4.331633543203577963e-02
4.332203023230007943e-02
4.334086573221401784e-02
4.334681632588099909e-02
4.335915560736836039e-02
4.337994242368731213e-02
4.338690079837009828e-02
4.339792073740122991e-02
4.339968361098828220e-02
4.341836759144929170e-02
4.342922277831073874e-02
4.344789709763291485e-02
4.345667192690061409e-02
4.347076003377831066e-02
4.347946901711474688e-02
4.348791043767991082e-02
4.349493985515107131e-02
4.351034701849176844e-02
4.354159933688295236e-02
4.355081822648187995e-02
4.355507252104884319e-02
4.355981390058194513e-02
4.356884924399445636e-02
4.357941460149938884e-02
4.358719066838762091e-02
4.360054821934616909e-02
4.361388567892604540e-02
4.362761048717067602e-02
4.364001351122792638e-02
4.364742342942334874e-02
4.365447528213300954e-02
4.366228992810905485e-02
4.368157267589162229e-02
4.369327426663610625e-02
4.369979477048813177e-02
4.371289140906564619e-02
4.373248143910513086e-02
4.373631968851277030e-02
4.374749781485864908e-02
4.375731107204067216e-02
4.377330233354836952e-02
4.379244044350671938e-02
4.380558293816105842e-02
4.381611516410433005e-02
4.383063393879893521e-02
4.383495180542523739e-02
4.384790356376416787e-02
4.386651616212999816e-02
4.387406520071152061e-02
4.388872351678141381e-02
4.390029260251199217e-02
4.391244471704930374e-02
4.391465448391140836e-02
4.392331137649979622e-02
4.393214458819499901e-02
4.395182544198839025e-02
4.395521745902292166e-02
4.397777802660635116e-02
4.398384865087606732e-02
4.399072269102294319e-02
4.400047053217392978e-02
4.403016128620740322e-02
4.403974560768986191e-02
4.404074548132375089e-02
4.405550774759409149e-02
4.406563028374910207e-02
4.407091583738392826e-02
4.409395299448159999e-02
4.410902451000658919e-02
4.411322026311570443e-02
4.412180136235088757e-02
4.414892448546686721e-02
4.415579927652768522e-02
4.415807635699497968e-02
4.417519366677108428e-02
4.419204653688285633e-02
4.420423096929548823e-02
4.420951820736868099e-02
4.422248663938843638e-02
4.422620881500816115e-02
4.425092283437287444e-02
4.425681445144413750e-02
4.426531433370756163e-02
4.427967904259799692e-02
4.428465268708298153e-02
4.429377952101487548e-02
4.431558534490798174e-02
4.432818086722806195e-02
4.433070189245741366e-02
4.433927792806985346e-02
4.434688538726389018e-02
4.436302482032039585e-02
4.437579287208409662e-02
4.439205959269620916e-02
4.439440941641553673e-02
4.441271429933518755e-02
4.442281684332455294e-02
4.443450899524303832e-02
4.444333067420558336e-02
4.445380025036033134e-02
4.446042013330803178e-02
4.448395579034691849e-02
4.449354425799723067e-02
4.450133310746473558e-02
4.452671603762753394e-02
4.453136161409826377e-02
4.455493348642575180e-02
4.455748855166608013e-02
4.456794289805032783e-02
4.457574501835093184e-02
4.458227200526870826e-02
4.459274996858886286e-02
4.460095887236126266e-02
4.461800059141740604e-02
4.463206329435975839e-02
4.464432304329185586e-02
4.466140420110398246e-02
4.466346228294904019e-02
4.467721827149551128e-02
4.468483100133358032e-02
4.469516014912383595e-02
4.470794770778352412e-02
4.471540754585301425e-02
4.472638527684419385e-02
4.473365477601887186e-02
4.476539130447820813e-02
4.477040805733661921e-02
4.477690182673543795e-02
4.479070538025670123e-02
4.480027927232438367e-02
4.480680059022185135e-02
4.482430149550181708e-02
4.484194244773015425e-02
4.484737059881188648e-02
4.485851801435564168e-02
4.487154182276525960e-02
4.487364446200714507e-02
4.488824082534531579e-02
4.489976536742662505e-02
4.491683934196483152e-02
4.492553937888332793e-02
4.493816830072439039e-02
4.494193264294044088e-02
4.494742307293886352e-02
4.495389402502897314e-02
4.497500034340284891e-02
4.498753570082830722e-02
4.500484978662622204e-02
4.501572046654989112e-02
4.503623574137977092e-02
4.504823088565496070e-02
4.505293642975322088e-02
4.506023633067307577e-02
4.507319168047957403e-02
4.508406461038039215e-02
4.509549117135763785e-02
4.510176585261288507e-02
4.510878911753984921e-02
4.511204322648804110e-02
4.513349265219207540e-02
4.514281417430621168e-02
4.515998037522117592e-02
4.517001813295923318e-02
4.517798938915196238e-02
4.518479980586675993e-02
4.518523876890834234e-02
4.520321020866818751e-02
4.522539882839421432e-02
4.523389335575905834e-02
4.524591981023867726e-02
4.526465789630990111e-02
4.527898603204766337e-02
4.528121446060590083e-02
4.528539021946492715e-02
4.531156791337909162e-02
4.531731598472177325e-02
4.533034764832277741e-02
4.533855050647478402e-02
4.535287770075674407e-02
4.536503414662385048e-02
4.537895365824429206e-02
4.538054376709860227e-02
4.540517800971671791e-02
4.541360216095841063e-02
4.542718778934418111e-02
4.542985566176110934e-02
4.544337272112070059e-02
4.545796525829343127e-02
4.547080404752690264e-02
4.548350670576156718e-02
4.549550847887712246e-02
4.550881977299398029e-02
4.552993469604993404e-02
4.554347998283414523e-02
4.555134130952059879e-02
4.555767572908958618e-02
4.556106395160347544e-02
4.556798167152098511e-02
4.557529679019123314e-02
4.559012447178506511e-02
4.560023442310517927e-02
4.560926910815810142e-02
4.562377317450178049e-02
4.563737294408165557e-02
4.565556749560684136e-02
4.566027185327597993e-02
4.567455286924765323e-02
4.568319825546907076e-02
4.568985495187088963e-02
4.571369348525616827e-02
4.572063140969789830e-02
4.572225764274556736e-02
4.573999572565651262e-02
4.574796572516981463e-02
4.576835691037389742e-02
4.577776418408868730e-02
4.579066103756024297e-02
4.579968312957410914e-02
4.580748138401319336e-02
4.581203465284822141e-02
4.582957855972552563e-02
4.583511111161375773e-02
4.584404991932600204e-02
4.585948148458857121e-02
4.587714711926338396e-02
4.588964095341840910e-02
4.589536279966505150e-02
4.590719520645963891e-02
4.591372452420028338e-02
4.592831549079712250e-02
4.593968886090837866e-02
4.596763318112678798e-02
4.597260716345785703e-02
4.597910195446142101e-02
4.598758330209656853e-02
4.599728446989270747e-02
4.600861200351796798e-02
4.602538258016453110e-02
4.602950578844028362e-02
4.604939993088852379e-02
4.605958981923152784e-02
4.606042309468072471e-02
4.607628793793278055e-02
4.608199533237389289e-02
4.609644944959462309e-02
4.610683450339758682e-02
4.611610972523888519e-02
4.612287298601536190e-02
4.613982732070709414e-02
4.614469925796199634e-02
4.617128671513787141e-02
4.617707201463711053e-02
4.618430571500031778e-02
4.618856215266869958e-02
4.621136463146968687e-02
4.621946839078411307e-02
4.622830277288503265e-02
4.623187565047126579e-02
4.624482982211575166e-02
4.624872927850515181e-02
4.625999882785358785e-02
4.627862269596783040e-02
4.628749631479994742e-02
4.629174272120545330e-02
4.631469315257513708e-02
4.631885754240588904e-02
4.633260846412995404e-02
4.635081143185565411e-02
4.636228054712238089e-02
4.636864101658361159e-02
4.637173043901920977e-02
4.639003040416928014e-02
4.640554100627142242e-02
4.641558641579923705e-02
4.642089821836886676e-02
4.643289550489160256e-02
4.644305901240863843e-02
4.646229925752254353e-02
4.647459508095369562e-02
4.647921132444438053e-02
4.650247277227209652e-02
4.650319282008102961e-02
4.652128611650574452e-02
4.653434070624196117e-02
4.653929201480649924e-02
4.654854336792857428e-02
4.657143265391466835e-02
4.658361187729198605e-02
4.658817346833077355e-02
4.660852127305609161e-02
4.661459233186460160e-02
4.662891133586100079e-02
4.663351225680328893e-02
4.664744252939018176e-02
4.665779808019732133e-02
4.667499899271726482e-02
4.668174728795287942e-02
4.669808208806697225e-02
4.670097954520013861e-02
4.671617207361716817e-02
4.672217414298612814e-02
4.672961274420089905e-02
4.673389969681929212e-02
4.674762848506086588e-02
4.677132156461633050e-02
4.677792849448297874e-02
4.678907995809583609e-02
4.679631017354651812e-02
4.680606067195314246e-02
4.681644521448968810e-02
4.683020394688613974e-02
4.683331584762889799e-02
4.684477847860613053e-02
4.685413158470280726e-02
4.687306915380595740e-02
4.688552428075365430e-02
4.689768538971494927e-02
4.690161353714594750e-02
4.691164785339713150e-02
4.693632840414835306e-02
4.694734947208711873e-02
4.695014696651483854e-02
4.697530709403047178e-02
4.698381981775351379e-02
4.699258034212039359e-02
4.700566598506294991e-02
4.701672973702825109e-02
4.702929973686048593e-02
4.704229061874798390e-02
4.705282683520517484e-02
4.706842682315232063e-02
4.707460866037338487e-02
4.708760698794939303e-02
4.710078411735180159e-02
4.711308207213388277e-02
4.711678338156494172e-02
4.712569087535606327e-02
4.713899058295262234e-02
4.715153078825945476e-02
4.715835131111900669e-02
4.716325457603393057e-02
4.716942543559005108e-02
4.718986830686550116e-02
4.720803831177605714e-02
4.721775717811754758e-02
4.722156755764789215e-02
4.723153907415594821e-02
4.723968368184539024e-02
4.724842691024105923e-02
4.728055610303505407e-02
4.728348443986463145e-02
4.729569877755313012e-02
4.729988891468484002e-02
4.731510636423297278e-02
4.733144889901841346e-02
4.734487250180008377e-02
4.735392541594046767e-02
4.736838838051299350e-02
4.737969620313542407e-02
4.738936431037227281e-02
4.741367897705139889e-02
4.741429298912175350e-02
4.742894361752658661e-02
4.744220629111151055e-02
4.744605410701396853e-02
4.744832199104426218e-02
4.746287839448404267e-02
4.748504831482869282e-02
4.749243798492397417e-02
4.750383989613315983e-02
4.750894979389302941e-02
4.752995106707641471e-02
4.753377220565052630e-02
4.754613297547299888e-02
4.755717133623577064e-02
4.756455314020513470e-02
4.757287058413994796e-02
4.758437576253787826e-02
4.759493521849439412e-02
4.761089868314005713e-02
4.762974960692084592e-02
4.764369326820017125e-02
4.764859834407331185e-02
4.765892842498864468e-02
4.766753338181667354e-02
4.768165052414546912e-02
4.769687475911033037e-02
4.769876632838793151e-02
4.770329966839459424e-02
4.771896051013707618e-02
4.772659523480882182e-02
4.773765020603332188e-02
4.775343863742226302e-02
4.776413584596117534e-02
4.778770568602236368e-02
4.779768342504303602e-02
4.781278579073394708e-02
4.781389591390461380e-02
4.782482310316882312e-02
4.783807118741717490e-02
4.785390257870847375e-02
4.787759767462573812e-02
4.788809899762708211e-02
4.789316854211339569e-02
4.790858615160037415e-02
4.791481143559722655e-02
4.791907299579417634e-02
4.793792583137629348e-02
4.795177426566205048e-02
4.796668867518000257e-02
4.797732969017359794e-02
4.798573488246826724e-02
4.799483014913857870e-02
4.799567560713507985e-02
4.800911727186524258e-02
4.801952315833318830e-02
4.803414100818936827e-02
4.804779106495565832e-02
4.805611535457560146e-02
4.806052967950596999e-02
4.808276399635008636e-02
4.809157837820821069e-02
4.809878337581807717e-02
4.810650523447229654e-02
4.813037956120685967e-02
4.814380475852608754e-02
4.815673951745430559e-02
4.816924784759263334e-02
4.818242082582741004e-02
4.819577547629638747e-02
4.820566908406831441e-02
4.821031240701495468e-02
4.822205257210271379e-02
4.823911116272744382e-02
4.825383682482059511e-02
4.826476278810659659e-02
4.827821906834156573e-02
4.828250269589418053e-02
4.830081597740076838e-02
4.830834806982253760e-02
4.831857550124507572e-02
4.833451679895911512e-02
4.833987746609474945e-02
4.834740864940134664e-02
4.837359405206470564e-02
4.838181791285617317e-02
4.838567915006258824e-02
4.839887069274195763e-02
4.841133008854581199e-02
4.842012967473585672e-02
4.842402300059245324e-02
4.844041168938156838e-02
4.844825832864374515e-02
4.846361609545885019e-02
4.848598618201954702e-02
4.849152455174843279e-02
4.850018398508393336e-02
4.850776476925805492e-02
4.852412857900151311e-02
4.853125680438885592e-02
4.854857532720158186e-02
4.856401382497665953e-02
4.857420027358633208e-02
4.858378211149033676e-02
4.858939702427772511e-02
4.859948697331401002e-02
4.861215166869808924e-02
4.862651164689546501e-02
4.863339542941119698e-02
4.864255592145860785e-02
4.865474267974623235e-02
4.866163267341960807e-02
4.868640789618922105e-02
4.870879475210160292e-02
4.871882981484249031e-02
4.872329381268236670e-02
4.872727718097719096e-02
4.874938199114536852e-02
4.875271414673415515e-02
4.876874721032098403e-02
4.877554805736622479e-02
4.878326454854631233e-02
4.880375622397753466e-02
4.882807498535213231e-02
4.882937467206799331e-02
4.883388953193718018e-02
4.884642132109179302e-02
4.886188112726269628e-02
4.886710343635575216e-02
4.888067987764815880e-02
4.890521634897221359e-02
4.891873573593874536e-02
4.892566738497172718e-02
4.893500744884043963e-02
4.894320398369272906e-02
4.895386314177258003e-02
4.895999590689786851e-02
4.896795015407046092e-02
4.899324669715443559e-02
4.899528158776472742e-02
4.900562641128447527e-02
4.901212446098296427e-02
4.903227165535872789e-02
4.904262886511684405e-02
4.906392932885922376e-02
4.907162614341414875e-02
4.908397799762848068e-02
4.909141200006889028e-02
4.910136837927925324e-02
4.911624412274417928e-02
4.913226390674235722e-02
4.915299720136540040e-02
4.916975643921783767e-02
4.918104141167523036e-02
4.918516395948807629e-02
4.919617294301104060e-02
4.920195186621484362e-02
4.920672874111869932e-02
4.923608406961155204e-02
4.924794904391510686e-02
4.925600940021929164e-02
4.926045874827589266e-02
4.927601329973430033e-02
4.929685430841845850e-02
4.930940778394138357e-02
4.931158831297860479e-02
4.932941512316246779e-02
4.934469090111409662e-02
4.935537888102398130e-02
4.936053769554954451e-02
4.937325960505906108e-02
4.939034076818915597e-02
4.940498579860919115e-02
4.941387904257332764e-02
4.942427480596234268e-02
4.943700179706222997e-02
4.944941726611479238e-02
4.945068194345153545e-02
4.946443266432143382e-02
4.947255837822911451e-02
4.949413603452196275e-02
4.949860347612883293e-02
4.951977006247976210e-02
4.952939547474988213e-02
4.953493211810400254e-02
4.954034860323003331e-02
4.955043653555429861e-02
4.958337623862296706e-02
4.959188056915120324e-02
4.960743362109598653e-02
4.962113289100861246e-02
4.962785940209102353e-02
4.963592148342849120e-02
4.966120248113692348e-02
4.966407218962731740e-02
4.966875745615378923e-02
4.967414421481153308e-02
4.968823078468448395e-02
4.970254115415506657e-02
4.970790364125859950e-02
4.971940394131230123e-02
4.973213360561901109e-02
4.976310732211131072e-02
4.976499255522998100e-02
4.977361024899928932e-02
4.977989902882168360e-02
4.979083524034544350e-02
4.981190072816998882e-02
4.981924138979682004e-02
4.982216077424728162e-02
4.984102830781156346e-02
4.984687456662234561e-02
4.987080908946400770e-02
4.987820315489754908e-02
4.988833050425645066e-02
4.990052657388444057e-02
4.990306681270406663e-02
4.992414191046468108e-02
4.992729925461270035e-02
4.994601052282077180e-02
4.996507982848819029e-02
4.997011737639772688e-02
4.997888436056052708e-02
5.000733973971771551e-02
5.001288231133421691e-02
5.002718064022515509e-02
5.003328233035053696e-02
5.004267218801250472e-02
5.005676488955129733e-02
5.008393703694508092e-02
5.008800544359442997e-02
5.010449697513591483e-02
5.012343876414049326e-02
5.013074170084735881e-02
5.014749577889959786e-02
5.016520236583743575e-02
5.017548689058554112e-02
5.018207567531196567e-02
5.019792044994553226e-02
5.020559818666320284e-02
5.020613520544020547e-02
5.021947142492066973e-02
5.022926794399118489e-02
5.023964103578559826e-02
5.025548247969169324e-02
5.026699036002069132e-02
5.027875313172203153e-02
5.028213479666565622e-02
5.029869356186883467e-02
5.030152288189354559e-02
5.032836675651880531e-02
5.033547708231689288e-02
5.034904485413699282e-02
5.035482278396447020e-02
5.037506465305391368e-02
5.037747192305486177e-02
5.039137675443688957e-02
5.040454637005920002e-02
5.042481827601480449e-02
5.043083597222902670e-02
5.043693571693413924e-02
5.044844850059782004e-02
5.047277129653016114e-02
5.048510880020778968e-02
5.049373560281972262e-02
5.050355963146030414e-02
5.051612113063563836e-02
5.051769466320826796e-02
5.053821815218551006e-02
5.054265006779895542e-02
5.055720285138171066e-02
5.057344751036096930e-02
5.058261623919929617e-02
5.058812033728654622e-02
5.059596500281637876e-02
5.062665762778612022e-02
5.063841119428469373e-02
5.065335975537482716e-02
5.065602489545184550e-02
5.067257044002126953e-02
5.067983222457572712e-02
5.068921758394917543e-02
5.069363900720624816e-02
5.070940974921461786e-02
5.072587748366397253e-02
5.073921255321012236e-02
5.075249535136622248e-02
5.076550314880096115e-02
5.078001890136152330e-02
5.078468465289281975e-02
5.079574770391498406e-02
5.081388781354190254e-02
5.082565381194215082e-02
5.084222737819393823e-02
5.084350985451657756e-02
5.086900877978794977e-02
5.087114172268353274e-02
5.088660912838377515e-02
5.089398553730156705e-02
5.090771478786426663e-02
5.092453708447269856e-02
5.093703011725198015e-02
5.094578283720846423e-02
5.095731165538630592e-02
5.096522124935687348e-02
5.097367055859203244e-02
5.098419959570865689e-02
5.100137743762256370e-02
5.101513929782874879e-02
5.102340386523857019e-02
5.104902297341756823e-02
5.106184565495469618e-02
5.107172350024796748e-02
5.108222049902566564e-02
5.108667184174520148e-02
5.110354074225670340e-02
5.111410173893876641e-02
5.113359723129951018e-02
5.114412721049010901e-02
5.115066679051688547e-02
5.115821132905357116e-02
5.116210609942467569e-02
5.118533190550916823e-02
5.119498328989674496e-02
5.120109614017004374e-02
5.121176604406690869e-02
5.122917758584849546e-02
5.123765835218058173e-02
5.124271988408907186e-02
5.125888024187574832e-02
5.127587649021203564e-02
5.128745391992117764e-02
5.130009733715473752e-02
5.131285018643677587e-02
5.133513763255687090e-02
5.134204731794012044e-02
5.135433001466938041e-02
5.137651112287439092e-02
5.139245143099402391e-02
5.140525788347527492e-02
5.141317937998030052e-02
5.142392949689716941e-02
5.143186423658180351e-02
5.144692962047303642e-02
5.146019864063505755e-02
5.147730355623603149e-02
5.148660604666649432e-02
5.149212491379090428e-02
5.150926249498050113e-02
5.151772865428561055e-02
5.153222615446284571e-02
5.154265873716373791e-02
5.156495596719229413e-02
5.157434557602580405e-02
5.158992772946130456e-02
5.160419293207418878e-02
5.161485666972992492e-02
5.162298824692135302e-02
5.162789024109354363e-02
5.164668933998589617e-02
5.166168642862617455e-02
5.167798007416313233e-02
5.169224730917232336e-02
5.169297860217297869e-02
5.169816461964804599e-02
5.170497238196769541e-02
5.173343618005449285e-02
5.173756222473957500e-02
5.174226288841315968e-02
5.175593595372435241e-02
5.176454561314625114e-02
5.177611239395990550e-02
5.178017787310162934e-02
5.179091713515615591e-02
5.181986485435208234e-02
5.183200366882839694e-02
5.184296379138092492e-02
5.185752953912303731e-02
5.187283233102757407e-02
5.188181293797206051e-02
5.189297172845547257e-02
5.190066175653296199e-02
5.191631151010744905e-02
5.192001995833772643e-02
5.192967718083074669e-02
5.194251981801695228e-02
5.194496142798793459e-02
5.196789518586464318e-02
5.198797308091579472e-02
5.200866662197667356e-02
5.201362388213232046e-02
5.202278025316164900e-02
5.202590826907388388e-02
5.204983030696569424e-02
5.206045905843598165e-02
5.207032401377759134e-02
5.208728263750217469e-02
5.210498127807589031e-02
5.211175550639263188e-02
5.211810662470084399e-02
5.212212479075895022e-02
5.213840921458390287e-02
5.216478525908119224e-02
5.217107029673279106e-02
5.218586288617166336e-02
5.219018904147793014e-02
5.221971890929477667e-02
5.222512221060654491e-02
5.222706073500765767e-02
5.225029352284432660e-02
5.225274593037654292e-02
5.227370264742153827e-02
5.228654968730739316e-02
5.229526241751314419e-02
5.230228090956851039e-02
5.230942632367280298e-02
5.232071774267421649e-02
5.232991775401424350e-02
5.233966390806704672e-02
5.235943161681488878e-02
5.236426400159049921e-02
5.237274436867295213e-02
5.237440764883033451e-02
5.239488791522550759e-02
5.240835002818577948e-02
5.242353390395215751e-02
5.244181564880612267e-02
5.244519220529458847e-02
5.247166755374688130e-02
5.248608401731491568e-02
5.249967139648320513e-02
5.251475794872473291e-02
5.251718275116196155e-02
5.253763279527973173e-02
5.254012404470137509e-02
5.254400149477755910e-02
5.256429155693503885e-02
5.257357747337376708e-02
5.258630325657470683e-02
5.259720893384811635e-02
5.260264694516258999e-02
5.262123724342876452e-02
5.262847239804996358e-02
5.264304661791285866e-02
5.265643561363225755e-02
5.265760796479757033e-02
5.266853732414672473e-02
5.269073472687646476e-02
5.270612320416412366e-02
5.271733671212780470e-02
5.272742070586244889e-02
5.274111808780296284e-02
5.275146814559417141e-02
5.276993771653298859e-02
5.278464091450485451e-02
5.279283650357818880e-02
5.280428696240729858e-02
5.282198850725033923e-02
5.283932832521903711e-02
5.284739485605688403e-02
5.285863323789169455e-02
5.286604067013700448e-02
5.288184220686648063e-02
5.288692008502632325e-02
5.289706853397174724e-02
5.291518284521740112e-02
5.293230685959804394e-02
5.294270184838267834e-02
5.295630374671927987e-02
5.297138597986111863e-02
5.298425425497488295e-02
5.299490346789409445e-02
5.299987181455689811e-02
5.301825529701215123e-02
5.302309017640977062e-02
5.304676652906187284e-02
5.305131547242170065e-02
5.306067095252658961e-02
5.307206883203424708e-02
5.309317107296335214e-02
5.309765112147463162e-02
5.311190304236662607e-02
5.312309118741948000e-02
5.313066500662427805e-02
5.315325151187905162e-02
5.315635411152530576e-02
5.316931613908887355e-02
5.317431742745876155e-02
5.318811201760248464e-02
5.319542638222501951e-02
5.321182457009587807e-02
5.321858993955380646e-02
5.323010606004507927e-02
5.323592142428984486e-02
5.325201262534601243e-02
5.326391720844214639e-02
5.326684703820439015e-02
5.329124880957331056e-02
5.329412941042360741e-02
5.330462294433857551e-02
5.332187786172937205e-02
5.333017183695043517e-02
5.335289274765564471e-02
5.336362646274689370e-02
5.337870895642227165e-02
5.338220917810471144e-02
5.339814377746870955e-02
5.340861001241187234e-02
5.341733351690730602e-02
5.343310374662191276e-02
5.343656178599431872e-02
5.344631004160882437e-02
5.346366301269162014e-02
5.346672570136462577e-02
5.348487200631807381e-02
5.350059728605571774e-02
5.350306413518385318e-02
5.352316388389388724e-02
5.353313689053079694e-02
5.354155190735060410e-02
5.355198054433890631e-02
5.356090529550733281e-02
5.357464514754678442e-02
5.359479545965106784e-02
5.361291219601810321e-02
5.362232339890893318e-02
5.362837894156519125e-02
5.363945044726192712e-02
5.366282266243732613e-02
5.367619808522489100e-02
5.368855573448183538e-02
5.369135346440978562e-02
5.369706583540068134e-02
5.371040916085340067e-02
5.371578459866049871e-02
5.373288424347993919e-02
5.374896253403205204e-02
5.376399654551256013e-02
5.377006911155796098e-02
5.377652569874863397e-02
5.378977399798129388e-02
5.380461590076884848e-02
5.381959778133782457e-02
5.382947102030161135e-02
5.384376534578066975e-02
5.386253348767061633e-02
5.387230686314758987e-02
5.388850119205323974e-02
5.389202502042483856e-02
5.390924775286692894e-02
5.391773440413144547e-02
5.392481698074830243e-02
5.393210453651248182e-02
5.395073839385544634e-02
5.395902444691913491e-02
5.398343516361886474e-02
5.399737855472414028e-02
5.401069867862878793e-02
5.401969535986866910e-02
5.403465232568577248e-02
5.404465881232112245e-02
5.405236853525391405e-02
5.407213646585051769e-02
5.407763899257245210e-02
5.408411273465824065e-02
5.409012071276764200e-02
5.411230758595692025e-02
5.411550192960690175e-02
5.413088241418917423e-02
5.414047478609801400e-02
5.415903332891630617e-02
5.416364620279329190e-02
5.417283308741072112e-02
5.418697139224321058e-02
5.419843292274417745e-02
5.420753781704307217e-02
5.421909131733770870e-02
5.422401861825804081e-02
5.423542841467643427e-02
5.425214674450296037e-02
5.425754227225060289e-02
5.427193618241893391e-02
5.428037342136204924e-02
5.428796813400943444e-02
5.431459755376999432e-02
5.432798363083030102e-02
5.432954238482190501e-02
5.434462227857406180e-02
5.435110390067848796e-02
5.436422975942795111e-02
5.438014504632615598e-02
5.438499663316875843e-02
5.439745481558522222e-02
5.440438024579391518e-02
5.442092017897326439e-02
5.442782108145421960e-02
5.443457777941179687e-02
5.446623624681440345e-02
5.447276859414540429e-02
5.447605527819437965e-02
5.449523046598286902e-02
5.450219472312384239e-02
5.450801482428968558e-02
5.452530710941644321e-02
5.453321109753911378e-02
5.454998335899235995e-02
5.455810527931603815e-02
5.457368938656387281e-02
5.457721537507470577e-02
5.459431386549329357e-02
5.461478735222874414e-02
5.462425735913856162e-02
5.463691595833614079e-02
5.465483781822400022e-02
5.466521624678416513e-02
5.466954726284606325e-02
5.468137277345336278e-02
5.468392929423254722e-02
5.469842636057387075e-02
5.471207259689847557e-02
5.472221501475266203e-02
5.472759664282345060e-02
5.475036235816155283e-02
5.476804279893859873e-02
5.477592649861440233e-02
5.479246266707449298e-02
5.479810126805545467e-02
5.481364105913427709e-02
5.482576677827100120e-02
5.484317854299780581e-02
5.484780992771531860e-02
5.485816043195151925e-02
5.486294209449488202e-02
5.487826595695782794e-02
5.489313467808432101e-02
5.489711565874311194e-02
5.491803985490373297e-02
5.492056982323983982e-02
5.492687457794304118e-02
5.495028322123152176e-02
5.495838917504081156e-02
5.496764052897890052e-02
5.497026032805346629e-02
5.497881834334178430e-02
5.499964838453663685e-02
5.500857095535693908e-02
5.502982740982403920e-02
5.503574312099279719e-02
5.504916683293342716e-02
5.506045488827354673e-02
5.507948647861538038e-02
5.508382131307598684e-02
5.509673300065348611e-02
5.511779477775380354e-02
5.512255120452874690e-02
5.512483328661865745e-02
5.513500178869995549e-02
5.513970756483960178e-02
5.517004859154789331e-02
5.517805374778811389e-02
5.518235213111349902e-02
5.519610474083602725e-02
5.521442053900238456e-02
5.522205300089971791e-02
5.523790612447937454e-02
5.523940634480967171e-02
5.525582677312268487e-02
5.527152635623600041e-02
5.527533881237239877e-02
5.527878386236584340e-02
5.530104237962768510e-02
5.531769376235329272e-02
5.533077559230809017e-02
5.534466317161296223e-02
5.535178228620257768e-02
5.536599539852754548e-02
5.537441609749593763e-02
5.538932019530218298e-02
5.541026770834467374e-02
5.541688739478478620e-02
5.542760631374393787e-02
5.544697567912548752e-02
5.545246318326174650e-02
5.547067564670438156e-02
5.547536886401854828e-02
5.548988474999083653e-02
5.549760153777688609e-02
5.550742205721120870e-02
5.551748983323900877e-02
5.552530495254742737e-02
5.553916273455200558e-02
5.556421003853373453e-02
5.556649045703587753e-02
5.557650278127129750e-02
5.558468577126290944e-02
5.559189971169364863e-02
5.561071557490693262e-02
5.561734874017409958e-02
5.562567477903257451e-02
5.563416795008080395e-02
5.564304894526705958e-02
5.565943884620033755e-02
5.566433419999000654e-02
5.568116822296459434e-02
5.569380784660021844e-02
5.570864847013023979e-02
5.570932635256348187e-02
5.572296079410382630e-02
5.572838935225338242e-02
5.574538763649428130e-02
5.575621750206938287e-02
5.576474257580188443e-02
5.577198963144797128e-02
5.579362620283823126e-02
5.580929815652463377e-02
5.582115678499804945e-02
5.583131017852127620e-02
5.584182429395995184e-02
5.584637430390626545e-02
5.585851894743426582e-02
5.587841635037765764e-02
5.588593236703170986e-02
5.589354732983675689e-02
5.589514372577270018e-02
5.590771454919679639e-02
5.591218374072270958e-02
5.591998789993407604e-02
5.593302411035100397e-02
5.593923350366186709e-02
5.595603935273901763e-02
5.596326764212444793e-02
5.597900848290737752e-02
5.598586673415190118e-02
5.600684654919907413e-02
5.601079370115652489e-02
5.604112632053065424e-02
5.604609177274821885e-02
5.605539965682704295e-02
5.606922959340326917e-02
5.607163503898088264e-02
5.607739814676421242e-02
5.609080632756485718e-02
5.610400622913008783e-02
5.611032529427217863e-02
5.612199614994478614e-02
5.612946804155860558e-02
5.613676483887503066e-02
5.615993879389835630e-02
5.616316209059507569e-02
5.617610822391688741e-02
5.618867071109673317e-02
5.619386934610776096e-02
5.620752077822571691e-02
5.622043405754356682e-02
5.623150731556597615e-02
5.624792578591270020e-02
5.625696008325292707e-02
5.626336023845490697e-02
5.626985328276579157e-02
5.627800480393668758e-02
5.629881448230789065e-02
5.630293881618619878e-02
5.631804473608958972e-02
5.632973506882638093e-02
5.634098100503331930e-02
5.636595492826668163e-02
5.637356063575349463e-02
5.638678652053213947e-02
5.639694901785480274e-02
5.640144813604408558e-02
5.641588907924682816e-02
5.642347977393863401e-02
5.644236387828477364e-02
5.645196338116786894e-02
5.646666310308573467e-02
5.646992064280192958e-02
5.648701656104038182e-02
5.649478350035047614e-02
5.650517526244797084e-02
5.651253187602700567e-02
5.652688782740283857e-02
5.653428177994701542e-02
5.653696897219551154e-02
5.655159616528215860e-02
5.656788223386099990e-02
5.658332333579019213e-02
5.660084183598163010e-02
5.661143864748396926e-02
5.662332614719695068e-02
5.662948424555191984e-02
5.664264884791136989e-02
5.664937797572294764e-02
5.665405611772517114e-02
5.666835736160330539e-02
5.667905440687637242e-02
5.669001962032088615e-02
5.670329933706946823e-02
5.670775008750367219e-02
5.672069242808214229e-02
5.673289240420337221e-02
5.674744708831092055e-02
5.674882115791690662e-02
5.676374399398009807e-02
5.677034827666271877e-02
5.677797389999744704e-02
5.678953164778266505e-02
5.679893799304380764e-02
5.682079534086387218e-02
5.682423301646538638e-02
5.682895518729103035e-02
5.684553752260623760e-02
5.685060325246649171e-02
5.686104478764142378e-02
5.687421191884478588e-02
5.688384229878401532e-02
5.689580615727751756e-02
5.690337577596832341e-02
5.690619418075887337e-02
5.691655452390137482e-02
5.692947103033801914e-02
5.693643475657844677e-02
5.694493990224652746e-02
5.698263102500844557e-02
5.698940369833105368e-02
5.699785559097964027e-02
5.700818158972864591e-02
5.701905579186100637e-02
5.702511747147082088e-02
5.703252952162141121e-02
5.704791316587354277e-02
5.705864544765487656e-02
5.706538960717544295e-02
5.707635373087216468e-02
5.708314632419220214e-02
5.709657629133652046e-02
5.709894874049620261e-02
5.711319323010660698e-02
5.711762608746712155e-02
5.713190790037681044e-02
5.715472017138112371e-02
5.716179787335834428e-02
5.717286500730195398e-02
5.718364056393371309e-02
5.718978646782885145e-02
5.720059857990317242e-02
5.720912581044784728e-02
5.721627499558207264e-02
5.723629418477355069e-02
5.724298891812845680e-02
5.724614456885479541e-02
5.725292297305639710e-02
5.727381445410911764e-02
5.728360236499518976e-02
5.728882007694485745e-02
5.730394474710076569e-02
5.730885815149927565e-02
5.732454952115234592e-02
5.732592963258176244e-02
5.733278995828250402e-02
5.735805642396879511e-02
5.737202317216855141e-02
5.738058597565182106e-02
5.738911704316207452e-02
5.740008299226134758e-02
5.741830858976937346e-02
5.743205313118526778e-02
5.743495629601552688e-02
5.744963144618131512e-02
5.746620445731692728e-02
5.747169487430703327e-02
5.747652525516655508e-02
5.749089742121582525e-02
5.750440092407055337e-02
5.751593995012632687e-02
5.752643004079843747e-02
5.752802100217446757e-02
5.754064161445859860e-02
5.754555895851781733e-02
5.755692002960360876e-02
5.755942174812833656e-02
5.757125125485840211e-02
5.757951651365078583e-02
5.759365168765973042e-02
5.760817331421497212e-02
5.761214056596913879e-02
5.763508182724130791e-02
5.764916515460616342e-02
5.765444691313187375e-02
5.766141560506543584e-02
5.767509547860993901e-02
5.768234315034742599e-02
5.769154062380699166e-02
5.769892148490246564e-02
5.771535327884719235e-02
5.772244812746862852e-02
5.773950600572763658e-02
5.774562633655933030e-02
5.776647906815574052e-02
5.776784078970848002e-02
5.777195324222145212e-02
5.778704302235559975e-02
5.779672230784077547e-02
5.780765757530631488e-02
5.782130689478848229e-02
5.783174523608902717e-02
5.784737677055867833e-02
5.785133954205329276e-02
5.786532646549125136e-02
5.787050197797477535e-02
5.787859835365760652e-02
5.789036665737784526e-02
5.791089663384191288e-02
5.791470049928998387e-02
5.793056742232594036e-02
5.794185741662671862e-02
5.795417882053027769e-02
5.795519575310320581e-02
5.797629523246938810e-02
5.799796369199522461e-02
5.800867240985230211e-02
5.801934381986662004e-02
5.802187187801605139e-02
5.803472232757944660e-02
5.804505997378306414e-02
5.805492522468375105e-02
5.806006331907453966e-02
5.807109898562756722e-02
5.808899782352933139e-02
5.809587179920355782e-02
5.809935637444602063e-02
5.811627337239227975e-02
5.812243465276167864e-02
5.813504687942422366e-02
5.814716737254177481e-02
5.815540927483359157e-02
5.816834452335534200e-02
5.817070522241357677e-02
5.818077870774807092e-02
5.819586168503526613e-02
5.820866219610676406e-02
5.821895689885153713e-02
5.822016024753884356e-02
5.824119797278914934e-02
5.825019854874796676e-02
5.826118060867296888e-02
5.827225578864170252e-02
5.828609289446462505e-02
5.829044716545034310e-02
5.830669705688756865e-02
5.831016433886421213e-02
5.831803874820012945e-02
5.832261692957818600e-02
5.833118319005115016e-02
5.835042850489757793e-02
5.835580890496699924e-02
5.836681516056230201e-02
5.837432944023590586e-02
5.838311131299739332e-02
5.839569195868360429e-02
5.839645877607124724e-02
5.840065036943559162e-02
5.841826466377003646e-02
5.842938739747899346e-02
5.844428382774569108e-02
5.845786429184196553e-02
5.846272289789111731e-02
5.848464503901668055e-02
5.850433648000191722e-02
5.851114962302872424e-02
5.851689486497602122e-02
5.852148393041189944e-02
5.852871376435075934e-02
5.854572320055279055e-02
5.855300317726613857e-02
5.856951978862273700e-02
5.857897224371971800e-02
5.858384878321959421e-02
5.859627715624449174e-02
5.859852120331887626e-02
5.860738552039301830e-02
5.861747151701052205e-02
5.863169026291153996e-02
5.864483109472262701e-02
5.866305401825133714e-02
5.867049660674689138e-02
5.868515085504522055e-02
5.869016809093235976e-02
5.869929375184662623e-02
5.870450185977915680e-02
5.872525127772237896e-02
5.872702465589801912e-02
5.873312099783273288e-02
5.874816311221064957e-02
5.876557901914380988e-02
5.877026978511634692e-02
5.878339302451002224e-02
5.879514090042825547e-02
5.881409238558510388e-02
5.882286771443623330e-02
5.883398356737223889e-02
5.884012911017699743e-02
5.885396247571045292e-02
5.885774529793952325e-02
5.887441763858353161e-02
5.889446629464373251e-02
5.889574652967416446e-02
5.891033608499929297e-02
5.891466395389960420e-02
5.892634247308059514e-02
5.893820632325053044e-02
5.894425473558662087e-02
5.895575746525233418e-02
5.896505549684932790e-02
5.897393566651959462e-02
5.897930668628259543e-02
5.898254882542003363e-02
5.899450222144808631e-02
5.900249891241515776e-02
5.901707588242205427e-02
5.902233593177558246e-02
5.904405981671273507e-02
5.905698571268380714e-02
5.906102700159365781e-02
5.907822444212057489e-02
5.908685831801396837e-02
5.909945995973803212e-02
5.911045078955745602e-02
5.912528204005113031e-02
5.913311659334302695e-02
5.913545402892927960e-02
5.914336832369648800e-02
5.914935984921604328e-02
5.916562123089014191e-02
5.916945719702454420e-02
5.918817980738555473e-02
5.920219745129357003e-02
5.920940094846705026e-02
5.922173446341166825e-02
5.922344358612691151e-02
5.923284330832701006e-02
5.924833749611796430e-02
5.927509547141590618e-02
5.927838412107888644e-02
5.928070058110768148e-02
5.929157795466249992e-02
5.930550159846625924e-02
5.930803751651292366e-02
5.933384691304782743e-02
5.933871790100031518e-02
5.934627181213625313e-02
5.936351070513495864e-02
5.937747338582377576e-02
5.938970413592031816e-02
5.940280835838984697e-02
5.941523821396438310e-02
5.942089421110513525e-02
5.942649077983236383e-02
5.943335044795444722e-02
5.945181094921025977e-02
5.946090389251196262e-02
5.947128467207402069e-02
5.948469187492083643e-02
5.949528400814890761e-02
5.950477115096602931e-02
5.951017771100342024e-02
5.953411800852609348e-02
5.953748639040223889e-02
5.953849628929275273e-02
5.954547451537661740e-02
5.955959913200387090e-02
5.957966101467071507e-02
5.958063959844339674e-02
5.959456728262829683e-02
5.960303458057231163e-02
5.962072143450725115e-02
5.962932792287417572e-02
5.963704333640673649e-02
5.964401498724120065e-02
5.965787784136672434e-02
5.967154043448508194e-02
5.968231927959788408e-02
5.968448330830783410e-02
5.969306676522678767e-02
5.970753268320783125e-02
5.972134864311545721e-02
5.972935050071453977e-02
5.974344588560065450e-02
5.974634172590748138e-02
5.975051955423721362e-02
5.978532166609745735e-02
5.978940920695330341e-02
5.979356564460008849e-02
5.980490749548866836e-02
5.981971578094580355e-02
5.983068270920088860e-02
5.984616769879108622e-02
5.985340407432182541e-02
5.986153315556769217e-02
5.987564935397121646e-02
5.988344799949968378e-02
5.988902070645263365e-02
5.991104963328225397e-02
5.992202155470316427e-02
5.993085876254145017e-02
5.993330523161372048e-02
5.994097669369130577e-02
5.994745966348602462e-02
5.995398269153134896e-02
5.997247853933329598e-02
5.997526317554946473e-02
5.999758253115916595e-02
6.000305098214497868e-02
6.001773410829136512e-02
6.002937326401081020e-02
6.003429608440197240e-02
6.005084937234195230e-02
6.005536596210031552e-02
6.006128979844127525e-02
6.007185762284861230e-02
6.007506350331726086e-02
6.008414228672026569e-02
6.010184003630930638e-02
6.011237216943354777e-02
6.011709073904475398e-02
6.012848971766876494e-02
6.014406713784964387e-02
6.016215885943310138e-02
6.016647489184329123e-02
6.017442135492412358e-02
6.017994667385756502e-02
6.019686919807093473e-02
6.021136374563673677e-02
6.022540384819735637e-02
6.023247167921563783e-02
6.023782999609805788e-02
6.024853004227526121e-02
6.025742797425398534e-02
6.027163120690703924e-02
6.028690800999819688e-02
6.029574913244128975e-02
6.030526583937717566e-02
6.031000409712644617e-02
6.032028481810630671e-02
6.033522259762585938e-02
6.034692584180967323e-02
6.036044900286197112e-02
6.037331872270063071e-02
6.037560122342322533e-02
6.039907469282418395e-02
6.040316869008616196e-02
6.042207939633281732e-02
6.042708453485284847e-02
6.043354934341205187e-02
6.045182440305035820e-02
6.046482475365383413e-02
6.046652244374101093e-02
6.047347937083785707e-02
6.049215457280354702e-02
6.050053445927200402e-02
6.051762118304065963e-02
6.053783208256929838e-02
6.054049262115834829e-02
6.054485021997840777e-02
6.055554176750249651e-02
6.056045348522048899e-02
6.056196197881891230e-02
6.056937600155098966e-02
6.059190262365493629e-02
6.059471595789900356e-02
6.061909642993495995e-02
6.062632877199286563e-02
6.063723699910011922e-02
6.063769240808686289e-02
6.065501312525106714e-02
6.066262104761882545e-02
6.066716645791153661e-02
6.068947217334813571e-02
6.069635213189500389e-02
6.070734499391650107e-02
6.072103557420549524e-02
6.072887118747161139e-02
6.074600099564153588e-02
6.075974014319762695e-02
6.076202450560919122e-02
6.077931252237345205e-02
6.079220042123972823e-02
6.080219018319260593e-02
6.081764883915430353e-02
6.082937451170739029e-02
6.083141977411482548e-02
6.084302520078482823e-02
6.086318644237415088e-02
6.086555858814718389e-02
6.088479555629089379e-02
6.090076164499130806e-02
6.090603911496933476e-02
6.091139755546248757e-02
6.093290487702845981e-02
6.094707877207772295e-02
6.095121238417972043e-02
6.096497996213917636e-02
6.097687694328207675e-02
6.098905379082503186e-02
6.099607501038656343e-02
6.100127454481935052e-02
6.100971166923840894e-02
6.102528766834253160e-02
6.103066346125296526e-02
6.104147836727574772e-02
6.104684591581877040e-02
6.105464625698153736e-02
6.108053136334545830e-02
6.108980397521462935e-02
6.109947460198533742e-02
6.111818775121924396e-02
6.112536469040941167e-02
6.113494740411556938e-02
6.113991648049904581e-02
6.115714701270513753e-02
6.116144400275663751e-02
6.117071485397601593e-02
6.117417929067137106e-02
6.120501381154674903e-02
6.121321876558510899e-02
6.121842663985044286e-02
6.123178558425673712e-02
6.124203518773047028e-02
6.124516601611607047e-02
6.125161535882811537e-02
6.127483696059365936e-02
6.128252542872647535e-02
6.128948437583758846e-02
6.130734362871231857e-02
6.131767710499380630e-02
6.132192974070577174e-02
6.133147221303103525e-02
6.134712779571316332e-02
6.135194488190626183e-02
6.136825393015532537e-02
6.138017582123106441e-02
6.139809864989737020e-02
6.140724974879691045e-02
6.142116850972884068e-02
6.144288812754422624e-02
6.144788028147024628e-02
6.146071932941088445e-02
6.147155202611109814e-02
6.147832793102325777e-02
6.149074682247174239e-02
6.149804894650778841e-02
6.151183898515794057e-02
6.152139521980770631e-02
6.153511613320949980e-02
6.155003313203760706e-02
6.156335639656096426e-02
6.157499467783733582e-02
6.157916520886491663e-02
6.158436152457935631e-02
6.161302257918083169e-02
6.162121868415254555e-02
6.162668780194813234e-02
6.164401459215224088e-02
6.164889519224137082e-02
6.166593614841081594e-02
6.167355615537872815e-02
6.168321426124856455e-02
6.169352554594176308e-02
6.169856004967133600e-02
6.170501985674931023e-02
6.172478625364224980e-02
6.173942494191259067e-02
6.175535893891886952e-02
6.175744501969326894e-02
6.176610814597904842e-02
6.177090693575809643e-02
6.178620678121293786e-02
6.179884750450637121e-02
6.180866415949287651e-02
6.182935651303667068e-02
6.184090322815427587e-02
6.185082067407776663e-02
6.185962082701812470e-02
6.187178180678026829e-02
6.189036481742904439e-02
6.189484173373954734e-02
6.189785133544672968e-02
6.192053575971129264e-02
6.192762905926663120e-02
6.192960875628544803e-02
6.194017854102501497e-02
6.195696729723432217e-02
6.196819460382602118e-02
6.198159555618887318e-02
6.198342249630683920e-02
6.200211952220707756e-02
6.201445149303513871e-02
6.202650444771540261e-02
6.203446083338320927e-02
6.204624226807170517e-02
6.206654035891390198e-02
6.208161509613357998e-02
6.209036456887123689e-02
6.210917517240177599e-02
6.212908762284619080e-02
6.213159862461647975e-02
6.213803896770159207e-02
6.215615107002298023e-02
6.216117319275343833e-02
6.216832157323148866e-02
6.218317158438052550e-02
6.218661816013182353e-02
6.220623283240911405e-02
6.222060289158498625e-02
6.222952399804465573e-02
6.224410102895061581e-02
6.225820995477809872e-02
6.226266531775992430e-02
6.229250302654426585e-02
6.229706083717861942e-02
6.230215279903522640e-02
6.230547755916210351e-02
6.232003478883002545e-02
6.233012442699492617e-02
6.234622456377592048e-02
6.235829524148500669e-02
6.235902276171800818e-02
6.237558893344580246e-02
6.239450416378661268e-02
6.240273740389012946e-02
6.241120914430670075e-02
6.242876045624040637e-02
6.243537933822007613e-02
6.245539447385090037e-02
6.245882469765634548e-02
6.247682932919279564e-02
6.248043628374494451e-02
6.248618207551531745e-02
6.250506262062471841e-02
6.251589170512983351e-02
6.253274508807227239e-02
6.253533488115314842e-02
6.255228812005775296e-02
6.256125821617147809e-02
6.257129334609756732e-02
6.257612118487043684e-02
6.258503346477800600e-02
6.261353470110198050e-02
6.261669899176142140e-02
6.263724387680447148e-02
6.264564078560308502e-02
6.264820400752024732e-02
6.267015708528683726e-02
6.268228606288989146e-02
6.269211861717427503e-02
6.269942915339904443e-02
6.270387381912850833e-02
6.271888257214752738e-02
6.273116393797228962e-02
6.274142744256067106e-02
6.275480850063519522e-02
6.276516764715484031e-02
6.278207192663853853e-02
6.278845948748856820e-02
6.280468504005737307e-02
6.280651783006130362e-02
6.282216928560624414e-02
6.283394592009972079e-02
6.284792427381125091e-02
6.285274257149225940e-02
6.286516553983684252e-02
6.288691428460968513e-02
6.289254840377361822e-02
6.290548856249122966e-02
6.291415629145097332e-02
6.293678480925629648e-02
6.294619467727124995e-02
6.296028284908244954e-02
6.296593528634147896e-02
6.299915511984649497e-02
6.300370544014100016e-02
6.300689692205541093e-02
6.301617383829954955e-02
6.302884981258582986e-02
6.304335687134332566e-02
6.304716956183847865e-02
6.306350143226352456e-02
6.306854213798157582e-02
6.308221731946933586e-02
6.308919188053424554e-02
6.310237957998743319e-02
6.311259155540810406e-02
6.311886663972876566e-02
6.312581406998002409e-02
6.314589165157724615e-02
6.315123068815597929e-02
6.316630369646641929e-02
6.317824236608904354e-02
6.319379872110597596e-02
6.320129631193166508e-02
6.321644429684541988e-02
6.322312282256209448e-02
6.323629963148891253e-02
6.325072728967684466e-02
6.326476853373902420e-02
6.327834697857864787e-02
6.329386319491908663e-02
6.330587859682751395e-02
6.332174649656646670e-02
6.334364571907846742e-02
6.335210933610546657e-02
6.335455906137055226e-02
6.338190201909210675e-02
6.339597335888075280e-02
6.339831050376887323e-02
6.340577110364858937e-02
6.342662414333916088e-02
6.342800289287359172e-02
6.344099119606555481e-02
6.345444750457396310e-02
6.346024686759182964e-02
6.347392518870775824e-02
6.348567293298029712e-02
6.349694260169985727e-02
6.350663477379053790e-02
6.351463706735011039e-02
6.353732378185206198e-02
6.354622455921749014e-02
6.355811600837096842e-02
6.357807212287130971e-02
6.358754847594444426e-02
6.359624757243353965e-02
6.360634304084999968e-02
6.361700736784242638e-02
6.362910943733979252e-02
6.363356559445404459e-02
6.366691754574466122e-02
6.366759526589249596e-02
6.367648118836793936e-02
6.368841947651110447e-02
6.370181321230244942e-02
6.371604248899248590e-02
6.372965245997863626e-02
6.374143901981660365e-02
6.375564129586064332e-02
6.376532253605765588e-02
6.376852766237772752e-02
6.379372319421677817e-02
6.380170705251092533e-02
6.380316411838193869e-02
6.382974987397821431e-02
6.383821065715095111e-02
6.385552637447428070e-02
6.386064774060146165e-02
6.387282594393928203e-02
6.388709603849013208e-02
6.389150545053207120e-02
6.389904126188772349e-02
6.390795017347988827e-02
6.392071338904625755e-02
6.394151020635796545e-02
6.395720606658189533e-02
6.396799695538291086e-02
6.398286706622224873e-02
6.399799684488238771e-02
6.401030761441778294e-02
6.401781766735492596e-02
6.402471489498490209e-02
6.403145281205174788e-02
6.403663804570081108e-02
6.405345016906260902e-02
6.406282015601166835e-02
6.407012377301174455e-02
6.409919196743607550e-02
6.411261979096816166e-02
6.412343174111145849e-02
6.413178511097411549e-02
6.414559578315548460e-02
6.416508803663117932e-02
6.416834270938165385e-02
6.417672502369631271e-02
6.418512997706521395e-02
6.422094530800398493e-02
6.422189419429097379e-02
6.422863269848144707e-02
6.423839001207931609e-02
6.424590174554523081e-02
6.426577435331021215e-02
6.428085086188972674e-02
6.429480814749422013e-02
6.430755729460618797e-02
6.433529178217362032e-02
6.434173048019015129e-02
6.435371099818620877e-02
6.435623357874958872e-02
6.437221303392032246e-02
6.437728845212853379e-02
6.440134121166368741e-02
6.441365989144326454e-02
6.442122712834325027e-02
6.442433208622488916e-02
6.442989002158766576e-02
6.445034924613884941e-02
6.446140136722994241e-02
6.447232032584465644e-02
6.448512136930500960e-02
6.450445225950135475e-02
6.450669313667456439e-02
6.452029380842322359e-02
6.452346561899119370e-02
6.453045178683963767e-02
6.453821440848300783e-02
6.456585771707040733e-02
6.457118372211390067e-02
6.458522155776746931e-02
6.459894372411667529e-02
6.461302806971896961e-02
6.462178543081559257e-02
6.464410845049634036e-02
6.465163636835491445e-02
6.467227744610964946e-02
6.467730705160307236e-02
6.469365890026296251e-02
6.469957070296955548e-02
6.470220035081203358e-02
6.472444670307386794e-02
6.472969296066288791e-02
6.475560492416865266e-02
6.476519658094592735e-02
6.478240540706409201e-02
6.478791795867355763e-02
6.479940072054002353e-02
6.480553507136604940e-02
6.483621891689678174e-02
6.485204098227725922e-02
6.485825209185536178e-02
6.486236746779733275e-02
6.488134586762023259e-02
6.488881018472786311e-02
6.490571149935681072e-02
6.492305082701194108e-02
6.493805878560549028e-02
6.494941945940763128e-02
6.495963645170216294e-02
6.497122545626743406e-02
6.498191125706614946e-02
6.499192757411470511e-02
6.499623516720770544e-02
6.501227168112028165e-02
6.503024153720865508e-02
6.504415988580619645e-02
6.505690742150993522e-02
6.506990489894098895e-02
6.507871414627613982e-02
6.508663835868999659e-02
6.511355349574532436e-02
6.512090910280776690e-02
6.513003165290853769e-02
6.513553253389336994e-02
6.514946554670830725e-02
6.517466935725996224e-02
6.518323986372898116e-02
6.519129923639382929e-02
6.519812853204398628e-02
6.520692934855265577e-02
6.522514804843149161e-02
6.522613287317080566e-02
6.525047301829817181e-02
6.525614046995165118e-02
6.527815799023289900e-02
6.528672344038688458e-02
6.530001629446263722e-02
6.530902334590898972e-02
6.531663489792882693e-02
6.531998263128346860e-02
6.533893219989828083e-02
6.535112195441944438e-02
6.538240067058415095e-02
6.538845943436810693e-02
6.539643338823891705e-02
6.540842245632216834e-02
6.543037607848783965e-02
6.543529572098549796e-02
6.544576186590139733e-02
6.545739162193303651e-02
6.546954498120649557e-02
6.548008689995316045e-02
6.548292944584482855e-02
6.550381741952437942e-02
6.551651177718942343e-02
6.553559916765999693e-02
6.554764302502052997e-02
6.556602955465312688e-02
6.558031360818339373e-02
6.558531953954122029e-02
6.560165549038798893e-02
6.561475158426138821e-02
6.561824259742687904e-02
6.563101246621277918e-02
6.564473410760740535e-02
6.564726082444788391e-02
6.566560024530776474e-02
6.567973854861236527e-02
6.568713859655461729e-02
6.570546538965016392e-02
6.571157173671338114e-02
6.572953960128696815e-02
6.574461110838447642e-02
6.574863655224805203e-02
6.575265096383164920e-02
6.576598188213861329e-02
6.578375627394711378e-02
6.579002377941101098e-02
6.581005400573330943e-02
6.581696753960897261e-02
6.582173570320859479e-02
6.582806986483824563e-02
6.585559663548179454e-02
6.586413405411922772e-02
6.588347739385891355e-02
6.589508388086429136e-02
6.590842150752163064e-02
6.592254539554570636e-02
6.592654605441516935e-02
6.593335821821449949e-02
6.595130258364106934e-02
6.595817402975495680e-02
6.597491949555317481e-02
6.599758111694187246e-02
6.600298611458754738e-02
6.600573719660507432e-02
6.602154460801978875e-02
6.604727349274686077e-02
6.605063527828775038e-02
6.606577525306450704e-02
6.607839350560607006e-02
6.610142057392454085e-02
6.611069639891697935e-02
6.611971003400712865e-02
6.613183894681307073e-02
6.614045244084681974e-02
6.615815031952132497e-02
6.617300397607228657e-02
6.617868705882046232e-02
6.618345744600429015e-02
6.619822967487787313e-02
6.620856353884208012e-02
6.621751630102845620e-02
6.623004155028089368e-02
6.623740603052730158e-02
6.625089168253012195e-02
6.627421613923517585e-02
6.628357821161867669e-02
6.628897708544428946e-02
6.630064172698013625e-02
6.631906647261909260e-02
6.634300693904188195e-02
6.635467511429471443e-02
6.637014982529898521e-02
6.638453912282654690e-02
6.638635732766468012e-02
6.639796160268390812e-02
6.641573752361745742e-02
6.643421865712700880e-02
6.644247599989977493e-02
6.646248880504440626e-02
6.648090984534232861e-02
6.648651493530211010e-02
6.648929222596794419e-02
6.649914132038914349e-02
6.650523279841963342e-02
6.651555793503316494e-02
6.652809757786115608e-02
6.655485877979167020e-02
6.656590101347620303e-02
6.658463649555607100e-02
6.658799486673849799e-02
6.660334844502802110e-02
6.660891434600241245e-02
6.662028188104590631e-02
6.663057043698772386e-02
6.663850044704999753e-02
6.666774225357130490e-02
6.667197790195261708e-02
6.668516516184169740e-02
6.669433752418441053e-02
6.670696022190214514e-02
6.671761067905207510e-02
6.673082638257643584e-02
6.674059302239604419e-02
6.675582090366433130e-02
6.676936926479698498e-02
6.677603765581507922e-02
6.679453301068405402e-02
6.681486130964509051e-02
6.682359395361214816e-02
6.683584870809494705e-02
6.683727597208355409e-02
6.686364252068305314e-02
6.686982596907503629e-02
6.688036642246841801e-02
6.689837533811032744e-02
6.690482467894903751e-02
6.692552276935892497e-02
6.693274638533586174e-02
6.694171614361343892e-02
6.695382779303743481e-02
6.697867518338690429e-02
6.699383370698974716e-02
6.699758468829980496e-02
6.701256974590380500e-02
6.702682427144374122e-02
6.702901157191332171e-02
6.704574060185058970e-02
6.704885067374632968e-02
6.706800932112516600e-02
6.708348860025775684e-02
6.708794987619681738e-02
6.709848847618959944e-02
6.711164299418875823e-02
6.712044550147860944e-02
6.713123707205070900e-02
6.714010134741443814e-02
6.715242201936416633e-02
6.715943358043691136e-02
6.718618340191789828e-02
6.720380588223101581e-02
6.721855073276733483e-02
6.723232980701859818e-02
6.725530760437309352e-02
6.726412688673671925e-02
6.727796629122645422e-02
6.729127167154025368e-02
6.730425211494334148e-02
6.732114273643940994e-02
6.733068239575085157e-02
6.734459928391522965e-02
6.735792658920281006e-02
6.737304601020049910e-02
6.738970229702972992e-02
6.739685271329903804e-02
6.742010451012525607e-02
6.743015011249375856e-02
6.743884853106479893e-02
6.744997957218956675e-02
6.746021849262429093e-02
6.748083150524541995e-02
6.749206332966478650e-02
6.750610283496588648e-02
6.752518433305032541e-02
6.752820521597147074e-02
6.755928805441657747e-02
6.756414786982745113e-02
6.757205227801210690e-02
6.757841971827593941e-02
6.759748751406779999e-02
6.760650103089210772e-02
6.761246596778813789e-02
6.761710870822246200e-02
6.763637175222758646e-02
6.763952039298287700e-02
6.764998915149866843e-02
6.765996994860506986e-02
6.766932277612819346e-02
6.769315823258520437e-02
6.769608865963172573e-02
6.771218155892994028e-02
6.772068019869087463e-02
6.774324640876216996e-02
6.775786528013144627e-02
6.776467752708992265e-02
6.777848260655183754e-02
6.778288904949614224e-02
6.779577989606178079e-02
6.781288398433471531e-02
6.782458054427775718e-02
6.783579560783348228e-02
6.784913680893228660e-02
6.785730628873321013e-02
6.787855044723800635e-02
6.789693165476445857e-02
6.790769658608170056e-02
6.791529453513966974e-02
6.793544982751309469e-02
6.794544494299714632e-02
6.795670836707529139e-02
6.796884049315560228e-02
6.798369038514950891e-02
6.799582327728953546e-02
6.801286566215342111e-02
6.802046158150509836e-02
6.803883230890889200e-02
6.805445070811866337e-02
6.805995343934451158e-02
6.806864743781926297e-02
6.808486060101437420e-02
6.808892631449753319e-02
6.811145614113234270e-02
6.811384760894573231e-02
6.811840588319900691e-02
6.813515348304682862e-02
6.814097088704146321e-02
6.819112205300009721e-02
6.819447646318377299e-02
6.820432677218596362e-02
6.821723737496826478e-02
6.821928681319633370e-02
6.824138137924029568e-02
6.825459233243574841e-02
6.826153547627022977e-02
6.827700184955826090e-02
6.828608232705413172e-02
6.829844947265056865e-02
6.830863708284345970e-02
6.833654182440118685e-02
6.834761113952342315e-02
6.835594499910141453e-02
6.837381293975780538e-02
6.838045359775396514e-02
6.838743380004064232e-02
6.839182620349804065e-02
6.839790113349741851e-02
6.843236992709456068e-02
6.843988572925602254e-02
6.845169424745595199e-02
6.847579732451625212e-02
6.848762857180568098e-02
6.849593863208952582e-02
6.851120609808442063e-02
6.852896301694200165e-02
6.854534824444552532e-02
6.854860821585179176e-02
6.857047928699250283e-02
6.857363366152563477e-02
6.858633786354551010e-02
6.860221222035828292e-02
6.861250570287152906e-02
6.863486156991294163e-02
6.863644855979489368e-02
6.865695187263010091e-02
6.866342825998184018e-02
6.866863990953170349e-02
6.868176883952570311e-02
6.869794773798931775e-02
6.870544809528894570e-02
6.873336209989594492e-02
6.874183587573468035e-02
6.874568690987031827e-02
6.876534826961872016e-02
6.878144734980612407e-02
6.879351147108531128e-02
6.880352024358837859e-02
6.881068135275730802e-02
6.883134319567835169e-02
6.884338214631446906e-02
6.885362167688313662e-02
6.887716778994412703e-02
6.889318857799864304e-02
6.889841059672124901e-02
6.891612988843676124e-02
6.891885029198518975e-02
6.892997290694286017e-02
6.895104539766983009e-02
6.895711147509009376e-02
6.896941469951117787e-02
6.897411723505075809e-02
6.899200041918157611e-02
6.900219271769969520e-02
6.901273765484677858e-02
6.902958165341216423e-02
6.903586771540509703e-02
6.905198921130289991e-02
6.906143541559683907e-02
6.907439217812422205e-02
6.909074843151935541e-02
6.910562124220831492e-02
6.911049156198340038e-02
6.912643814457142266e-02
6.913238559338080735e-02
6.914511052658905976e-02
6.916855416622763597e-02
6.918011199521778565e-02
6.919510284740743034e-02
6.920355286453272470e-02
6.921542392497298524e-02
6.924616891982904310e-02
6.925413194866764099e-02
6.926424638384820476e-02
6.927609069078671800e-02
6.929751868938133219e-02
6.931009100795393341e-02
6.931285538170411931e-02
6.932836231935968208e-02
6.933799231556581066e-02
6.935491776978125467e-02
6.936691405813222300e-02
6.937375920356741998e-02
6.937661264553324214e-02
6.939329375721903226e-02
6.940592947148194192e-02
6.941799375291723972e-02
6.942789314806502299e-02
6.945195498707590342e-02
6.946323785019575814e-02
6.947174728508487274e-02
6.948446234701527446e-02
6.949320082303345192e-02
6.950463746181351210e-02
6.953067395851053600e-02
6.954131981229078052e-02
6.956324196440955010e-02
6.956981516893667727e-02
6.957325117833584871e-02
6.958358596586705636e-02
6.960536010343132407e-02
6.961113251774109223e-02
6.962601372116156151e-02
6.963926554410304615e-02
6.966690369803674177e-02
6.967384622405287109e-02
6.969074898284582931e-02
6.970004643576943604e-02
6.971079709884819842e-02
6.971890720160606181e-02
6.973442516362993171e-02
6.975410023706518636e-02
6.975798399534777205e-02
6.976901119512052274e-02
6.978339590528759295e-02
6.980150759593944931e-02
6.980423782016698109e-02
6.981387541855832435e-02
6.982431712865339035e-02
6.984157424524306546e-02
6.985067702909458776e-02
6.987345122307148104e-02
6.988285947322725455e-02
6.988782337656779253e-02
6.991459519612802653e-02
6.992464677126680739e-02
6.992954926559635798e-02
6.993429836749548434e-02
6.996240845159279464e-02
6.998436154270792908e-02
6.999164498006166246e-02
7.000339761255752746e-02
7.001209723169732335e-02
7.003529391001900306e-02
7.004708162372630387e-02
7.005668928209624058e-02
7.006991269002732503e-02
7.008102370516666735e-02
7.009368337259486159e-02
7.010422177694730639e-02
7.010593689711086540e-02
7.011947093619652627e-02
7.013147833554672639e-02
7.014967013550454933e-02
7.017306559749930672e-02
7.018328655444250330e-02
7.019177223301870105e-02
7.020511013137675782e-02
7.021495569173630269e-02
7.021873477734497104e-02
7.024010403254388191e-02
7.024648811639500057e-02
7.025659623153546196e-02
7.027179156994495246e-02
7.029027224533307416e-02
7.032086966780204396e-02
7.032328789613201403e-02
7.032798859525801749e-02
7.034157486066655585e-02
7.035573779761428170e-02
7.036459666780686684e-02
7.038450907073140472e-02
7.040140239328518401e-02
7.041398656716529869e-02
7.041683845536278463e-02
7.043800254544163586e-02
7.044490808059139519e-02
7.046257698446500850e-02
7.046915007385251561e-02
7.048579326743914519e-02
7.048971126361541772e-02
7.049570664600152137e-02
7.053123195861316086e-02
7.053485713437435134e-02
7.054715636503694487e-02
7.056384982557678542e-02
7.057150074452089861e-02
7.058246761594061391e-02
7.060175497975401671e-02
7.061071816885378105e-02
7.061786672758363359e-02
7.062816231198304484e-02
7.065147247162362198e-02
7.065493880557888184e-02
7.065802559844974740e-02
7.068848430840374286e-02
7.069664792201668657e-02
7.070817101283394246e-02
7.071522817362380087e-02
7.072322136261272041e-02
7.074477229519721133e-02
7.075768214423150404e-02
7.077118106713420342e-02
7.077630675163903984e-02
7.079702714197555480e-02
7.081637935479551116e-02
7.081670968646525122e-02
7.083745575369709835e-02
7.084994639354852408e-02
7.086267002047696995e-02
7.087641767009844607e-02
7.088302044392824630e-02
7.090785386769826726e-02
7.092963745894675931e-02
7.093728109987001984e-02
7.094293281270691587e-02
7.095414131588195783e-02
7.098055011478515697e-02
7.099117605426841227e-02
7.100329883440675838e-02
7.101175737825021761e-02
7.101955409257804108e-02
7.102986641024566783e-02
7.105442288274893547e-02
7.106545618473408821e-02
7.107809055046138136e-02
7.108594838710108332e-02
7.110009909114783921e-02
7.112303548901977024e-02
7.113169658186274669e-02
7.114713129457711505e-02
7.115621093333668323e-02
7.117027909003920128e-02
7.117269033429912684e-02
7.119232172608974674e-02
7.119997836191738205e-02
7.121587936275769470e-02
7.122534617424647330e-02
7.124234030305048870e-02
7.124965529737886660e-02
7.126314981963777218e-02
7.127381887653555514e-02
7.128090613371385054e-02
7.129720361100083670e-02
7.129783976654030520e-02
7.131723444232634934e-02
7.133171185752640309e-02
7.133407108631328875e-02
7.136213810915054134e-02
7.136924126724258910e-02
7.137004498200805180e-02
7.140101889562555648e-02
7.141128247374595173e-02
7.142486910808287792e-02
7.143947148081380982e-02
7.145760922772331769e-02
7.146196469337173784e-02
7.148219504107150568e-02
7.149295457924725872e-02
7.150507104580594575e-02
7.150909270292488129e-02
7.151879488477774771e-02
7.152591350724996078e-02
7.154467432051164755e-02
7.155206893972287929e-02
7.156936933979191062e-02
7.158290299813835356e-02
7.158612912245571058e-02
7.160631868449196524e-02
7.161908230115782148e-02
7.163130855020422016e-02
7.164428727984545331e-02
7.165464854647596304e-02
7.167957487839571318e-02
7.170650650646626101e-02
7.170799903660302066e-02
7.173017104870449412e-02
7.173621466049107109e-02
7.175758990750658040e-02
7.176113610307022217e-02
7.178257404252302853e-02
7.178623208243617437e-02
7.180372568971388203e-02
7.180804347051522596e-02
7.182039421666924772e-02
7.183488564498025086e-02
7.184620953932852050e-02
7.187319692888460843e-02
7.187968492750823613e-02
7.188464105851288810e-02
7.189488183326114834e-02
7.191904252667208342e-02
7.193276579854190889e-02
7.194305178588983329e-02
7.195249659488678340e-02
7.196525867586217595e-02
7.197376441967084926e-02
7.199081242903587752e-02
7.199972012198363469e-02
7.201479860947590517e-02
7.201765695427020386e-02
7.202954686192925005e-02
7.203988850668530119e-02
7.206359264971473610e-02
7.207633958618125947e-02
7.209161800386332253e-02
7.209894252737281128e-02
7.210818895988091448e-02
7.212256777567016552e-02
7.213353562736124491e-02
7.213718917756700710e-02
7.215603886696786429e-02
7.215943080544451327e-02
7.218281396198111821e-02
7.219768074160703986e-02
7.220977023755958957e-02
7.221679878689174492e-02
7.222782866395666135e-02
7.224055502762510850e-02
7.224404438119419458e-02
7.226977763906750063e-02
7.227274788318355236e-02
7.229900164446650956e-02
7.230254644416561627e-02
7.230917389931429407e-02
7.233461239336425042e-02
7.234067396282806151e-02
7.235936245859264648e-02
7.236328497894090050e-02
7.238143691835524640e-02
7.239323944696729463e-02
7.239592739955663658e-02
7.240388929809082885e-02
7.241439107658553809e-02
7.243100747136316242e-02
7.243479313158385224e-02
7.246057827717289346e-02
7.248358701029361528e-02
7.249315900534181178e-02
7.250743166931544748e-02
7.251645155518621211e-02
7.252696239569939030e-02
7.254205471829477947e-02
7.254617104390709281e-02
7.255611749479445871e-02
7.255975525444680052e-02
7.256621357542397677e-02
7.257901203777467058e-02
7.260112872018725794e-02
7.261723176711831762e-02
7.262101274129267869e-02
7.263847713018889429e-02
7.265003900327421382e-02
7.265540899471217839e-02
7.266745183816569753e-02
7.270550211192011725e-02
7.270658247657557638e-02
7.272285245600068615e-02
7.273171248940712985e-02
7.274601232116240102e-02
7.274975575503894731e-02
7.277467559394318330e-02
7.278132786318153302e-02
7.278729898449803892e-02
7.279837660133448018e-02
7.280839838890701410e-02
7.282951323149866596e-02
7.283911322090175222e-02
7.285572490964836723e-02
7.286443697479744186e-02
7.287592533444747778e-02
7.288187500003134867e-02
7.288889532587788933e-02
7.290311690955703083e-02
7.291415581166305060e-02
7.292984355442633237e-02
7.293618686553265951e-02
7.295209156705984022e-02
7.296011755287329370e-02
7.298111485205704962e-02
7.299242046883136492e-02
7.301469520631104215e-02
7.302337048062274016e-02
7.304379378503622622e-02
7.305052480979973284e-02
7.306254179964483120e-02
7.306751012642004328e-02
7.307832117413748385e-02
7.308534787255738241e-02
7.309941347202475459e-02
7.311139136820671292e-02
7.312494250947643160e-02
7.315793906897438692e-02
7.316285808337757990e-02
7.317389579898797569e-02
7.318923249490766336e-02
7.319256450998967711e-02
7.319969236777118526e-02
7.321539905339424781e-02
7.323149098463355156e-02
7.323774382854364440e-02
7.325322079543461484e-02
7.326454734907866806e-02
7.326941037214951269e-02
7.328378475199620601e-02
7.330080008932787772e-02
7.330218380110870013e-02
7.331708886019566718e-02
7.332714991398486815e-02
7.334147921016503924e-02
7.336270746238199303e-02
7.337386853776872719e-02
7.337770885792893605e-02
7.339740861066496036e-02
7.341781369665234536e-02
7.343464019299245082e-02
7.344417450471302233e-02
7.344921612336341443e-02
7.345652171793187746e-02
7.346395812982398077e-02
7.348068242819177920e-02
7.349273624231383861e-02
7.349974261221764449e-02
7.350483727342144169e-02
7.352237082194340578e-02
7.354165878390578337e-02
7.354986105417965492e-02
7.356353628127604294e-02
7.356643642063043220e-02
7.357825545896695685e-02
7.359297220582255994e-02
7.361202118922721693e-02
7.361242772794496236e-02
7.363614664375800478e-02
7.364512485466628844e-02
7.365254552813377265e-02
7.368023787071970032e-02
7.368949209693892444e-02
7.369609281878269913e-02
7.370948682859607137e-02
7.372187872923630092e-02
7.373780316050398964e-02
7.374418464362197945e-02
7.375351854736800217e-02
7.376249601708317893e-02
7.377545599994672632e-02
7.378492311100914858e-02
7.379884028794853057e-02
7.381699299992866559e-02
7.382915981963733554e-02
7.384397666875452959e-02
7.385623020963927310e-02
7.386460475931877490e-02
7.388559787189458161e-02
7.390222431752796473e-02
7.391087710881782957e-02
7.392446517032813524e-02
7.393325276847928507e-02
7.393746220668151459e-02
7.395342798034854059e-02
7.395922066342514034e-02
7.396907069768837717e-02
7.398835809895920601e-02
7.400374980924256940e-02
7.401114358104332602e-02
7.403272293168078333e-02
7.403449296593556106e-02
7.406442222103287731e-02
7.407536936721359488e-02
7.407705025221833495e-02
7.409371374214362982e-02
7.410672091069003820e-02
7.411286055622562374e-02
7.411510715017960438e-02
7.412927594622753524e-02
7.415212762720113648e-02
7.416185870501978972e-02
7.417157740032170876e-02
7.417989465089641632e-02
7.419917748252058409e-02
7.420777692544217041e-02
7.422128462275950911e-02
7.422586157922439476e-02
7.424021182704898525e-02
7.426592348785299169e-02
7.426845470922405212e-02
7.427417910508810062e-02
7.427772175517793896e-02
7.428443838687281975e-02
7.429582623671726616e-02
7.433956715233219770e-02
7.434072937704261363e-02
7.434576950158600095e-02
7.437070836649373184e-02
7.437314227075825235e-02
7.439312849481644063e-02
7.440205982889019909e-02
7.441399535813303379e-02
7.442108528775476239e-02
7.442966624397873154e-02
7.444039705273358676e-02
7.444981462648736503e-02
7.446661456333958373e-02
7.448114557185292472e-02
7.449410568063091764e-02
7.450377618899156618e-02
7.451393230738861950e-02
7.453113175718933947e-02
7.454280668395535381e-02
7.455819810753205878e-02
7.456401434540693707e-02
7.457254952758518574e-02
7.457978203379206361e-02
7.459488924953383560e-02
7.460321396098806845e-02
7.461638149154620203e-02
7.462224460393029890e-02
7.465110858387291604e-02
7.465266375959001000e-02
7.466623373349562387e-02
7.466838689791188699e-02
7.468296686163650167e-02
7.469360826507975837e-02
7.470719294135008681e-02
7.471309392916219982e-02
7.473123518212282379e-02
7.473892003287224695e-02
7.474334152128819797e-02
7.475475586998181488e-02
7.476166616607510251e-02
7.476541995435997956e-02
7.477177212188579336e-02
7.479114675789405586e-02
7.481539153874999792e-02
7.482848577829365189e-02
7.484752717695059010e-02
7.487345656444294173e-02
7.487593087499078148e-02
7.489069529364139610e-02
7.489388596211515869e-02
7.490548776348121551e-02
7.491431978503448885e-02
7.492984695434334874e-02
7.493821565874475565e-02
7.494724131907432030e-02
7.495287859172727885e-02
7.498354573386833977e-02
7.499784372329759696e-02
7.500649204080256371e-02
7.502392956876280383e-02
7.503820102327252162e-02
7.504591921743808403e-02
7.505229704927185441e-02
7.506014899970558929e-02
7.507785355674961858e-02
7.508610563895629086e-02
7.509447129503005192e-02
7.512043388695638368e-02
7.512223772295378854e-02
7.514260038839848388e-02
7.515070966088338578e-02
7.516356341188495938e-02
7.516853310825039047e-02
7.518302512500690815e-02
7.518997861356413459e-02
7.519783094570886561e-02
7.522769839810716785e-02
7.523502251927349782e-02
7.524470794161242093e-02
7.525085642153589438e-02
7.525842661290194080e-02
7.526625247677259933e-02
7.527728086069362945e-02
7.527993251995440671e-02
7.529526258008722994e-02
7.532365129240770063e-02
7.532629456516726218e-02
7.533365361392735382e-02
7.534270092692024745e-02
7.535397021682538332e-02
7.536446201255275756e-02
7.536690703080611842e-02
7.538282456497108486e-02
7.540016689559386753e-02
7.540998993908648584e-02
7.541839401574479407e-02
7.543751304934204205e-02
7.544941025447665650e-02
7.546863581691037881e-02
7.547474344364957233e-02
7.548602471846110884e-02
7.549281172331562262e-02
7.551068725205151155e-02
7.553342473475654906e-02
7.553659660615635874e-02
7.554787200573215289e-02
7.555885650601662507e-02
7.556895869968055512e-02
7.557920163227876964e-02
7.558852273380256559e-02
7.560579734062250479e-02
7.561316127318717939e-02
7.561388610659758314e-02
7.563486798754354146e-02
7.564145873612920790e-02
7.565592293919126687e-02
7.567571287050428586e-02
7.568027956996975503e-02
7.568426558575558349e-02
7.568674914776174489e-02
7.569538728302033226e-02
7.570794144598630426e-02
7.572771838298497649e-02
7.574900430585634892e-02
7.576708841153501073e-02
7.577664323136873437e-02
7.578476876530843009e-02
7.580122251074855599e-02
7.581715244119707764e-02
7.583339698302626886e-02
7.584221056505768832e-02
7.584942210513229144e-02
7.586384679514684981e-02
7.588058591649404772e-02
7.588750889496209684e-02
7.590003690906266254e-02
7.591184804304407230e-02
7.591934289028973160e-02
7.592388975436042964e-02
7.592988168778386227e-02
7.594981896885771855e-02
7.595570155782810362e-02
7.598378265716215774e-02
7.598891092305376516e-02
7.599600353092056393e-02
7.600372547819916891e-02
7.601337645608735594e-02
7.602184959118590823e-02
7.605737805479761970e-02
7.606406721725467168e-02
7.607500070526046487e-02
7.608239929280158353e-02
7.609677331138692269e-02
7.612177015865212448e-02
7.612970739156199595e-02
7.614353207257223977e-02
7.615052224321966490e-02
7.615736769458025801e-02
7.616169034879116673e-02
7.617552279073408483e-02
7.618954720011189563e-02
7.619430905941038112e-02
7.620381276332482967e-02
7.622159290924312991e-02
7.622855801063804781e-02
7.625185099319531368e-02
7.625782675959580370e-02
7.626211518510628284e-02
7.628367298301569344e-02
7.629301736758881125e-02
7.630942211690328048e-02
7.632081836392851093e-02
7.632631576087967051e-02
7.633911564046752529e-02
7.635318688282277666e-02
7.636164118451610472e-02
7.636997500665876348e-02
7.638463745401996574e-02
7.640072481450843611e-02
7.640987852051744911e-02
7.642189378374736330e-02
7.644022195921967855e-02
7.645682343875226383e-02
7.646095411427028532e-02
7.647003042512429127e-02
7.648324099871700588e-02
7.648785835639099195e-02
7.650465437354758702e-02
7.651879615898876663e-02
7.652795042220200683e-02
7.653549988436741947e-02
7.655265396537325184e-02
7.656020615285091813e-02
7.657835317601324743e-02
7.659566203829615283e-02
7.660604330929471351e-02
7.661333127185054881e-02
7.662088257737326158e-02
7.662864892163412378e-02
7.664570525812602897e-02
7.665910349944282665e-02
7.667863773106364800e-02
7.668097415210944900e-02
7.669756589976367556e-02
7.670539452639341116e-02
7.671230010232288343e-02
7.672467610531691351e-02
7.672940508380271529e-02
7.675509509135430841e-02
7.677902812429110435e-02
7.679151172432152617e-02
7.679740635118986747e-02
7.680118589255990891e-02
7.680980906182616197e-02
7.682310513810036712e-02
7.683238947106380001e-02
7.684140607287676117e-02
7.685578813647625518e-02
7.685961139793012764e-02
7.687751833364636633e-02
7.688533127376617760e-02
7.688902405498754256e-02
7.690766134446114233e-02
7.691857441638888515e-02
7.692748218533007609e-02
7.694320602618009985e-02
7.695459600700860214e-02
7.696934018001327926e-02
7.697934286193330866e-02
7.699485184458182419e-02
7.700446188618575993e-02
7.701798111028623772e-02
7.702779760529437914e-02
7.703265749459226042e-02
7.704713794398826421e-02
7.705957941362734376e-02
7.707255738592444505e-02
7.708461218024303951e-02
7.709058562610826559e-02
7.709694461498661777e-02
7.711495673472018586e-02
7.712633553144215837e-02
7.713901808605677646e-02
7.714798210579154603e-02
7.716946033750254896e-02
7.717427462748516209e-02
7.717826213617529074e-02
7.719718159971467042e-02
7.720358517698916456e-02
7.721512337463093401e-02
7.722359802984846144e-02
7.724164206321698645e-02
7.725708316290347266e-02
7.726842710294307137e-02
7.727512774399819540e-02
7.729058250303177946e-02
7.730206621323676419e-02
7.730350371345168226e-02
7.731484370108682169e-02
7.732065526241499454e-02
7.733759918771687669e-02
7.734844213003672087e-02
7.736017881600443236e-02
7.736992542289977681e-02
7.738342818897903097e-02
7.739969175652472444e-02
7.741446194893425448e-02
7.742971391009711990e-02
7.744364024835220794e-02
7.745432859173373430e-02
7.746769417473464703e-02
7.747154690199331561e-02
7.747782038118444792e-02
7.748360264540343767e-02
7.750343530316033958e-02
7.752618702830166297e-02
7.753918856144687011e-02
7.754403711135804400e-02
7.755922309907975487e-02
7.756171233087910677e-02
7.756808310359536440e-02
7.758468429347298301e-02
7.759948567079016923e-02
7.760420386678240634e-02
7.763612391473756480e-02
7.764477631651295342e-02
7.764978984773485138e-02
7.765764523517348916e-02
7.766335862437917514e-02
7.768040150992666648e-02
7.769940215406856421e-02
7.771094655441801446e-02
7.771773359487293975e-02
7.772124866457302828e-02
7.773857005726092506e-02
7.774650442794894811e-02
7.775291969181213902e-02
7.775923581857624445e-02
7.779048345857259017e-02
7.779898705764637379e-02
7.781585888891479064e-02
7.781911448585260294e-02
7.783398520847917279e-02
7.783814889416879046e-02
7.784403640369863542e-02
7.785533684445528069e-02
7.787160328969083833e-02
7.787986793814000164e-02
7.790788261485998012e-02
7.792004813407787944e-02
7.792685122328102398e-02
7.793855791587933624e-02
7.794937956133168866e-02
7.795155452642277272e-02
7.796476760020637498e-02
7.797618032806730159e-02
7.798553534504443219e-02
7.799213667940346761e-02
7.799914288010495467e-02
7.802268427631953163e-02
7.803051146516087888e-02
7.803850795522726536e-02
7.806516703265425905e-02
7.806639524696706856e-02
7.807461356354655768e-02
7.808850436034348030e-02
7.810582851416242312e-02
7.811753067414811680e-02
7.812396163950491301e-02
7.813189579729684642e-02
7.814438043817806268e-02
7.816149172827913105e-02
7.817563703735302960e-02
7.818943450020809927e-02
7.820086018563426888e-02
7.821260442138622260e-02
7.823206359914786079e-02
7.824266716003103195e-02
7.825285611823318277e-02
7.825851799589617075e-02
7.826761842860024965e-02
7.828910523882021133e-02
7.828994995944582591e-02
7.829841746614352171e-02
7.830751093669024998e-02
7.832146626817271251e-02
7.833095285827823551e-02
7.835315205746368195e-02
7.836048583115223787e-02
7.837084003528166365e-02
7.839875066599294451e-02
7.840491750772993207e-02
7.841443334072967231e-02
7.843006577609673569e-02
7.843991908790975964e-02
7.845079897309847894e-02
7.846383504059528669e-02
7.847290734317335925e-02
7.847620762346912970e-02
7.848455237017570862e-02
7.849527526692917645e-02
7.852155693017409677e-02
7.852444269663982901e-02
7.854263606907374573e-02
7.855226216493232938e-02
7.856817770178631255e-02
7.858817632362380401e-02
7.860143374030148511e-02
7.861419306109795890e-02
7.863376918703757212e-02
7.864207079134272194e-02
7.864657788903250957e-02
7.866223725191739957e-02
7.866926772535326462e-02
7.867435446975246105e-02
7.868431324679148187e-02
7.870008938085171213e-02
7.870845971818046793e-02
7.871941620357514324e-02
7.872609425673732231e-02
7.872792831599195740e-02
7.873863010757581327e-02
7.875256877803504807e-02
7.876040394325728444e-02
7.877065315805331647e-02
7.878449873591519825e-02
7.880018517022857605e-02
7.881485161009343932e-02
7.881830623107527467e-02
7.882998598311358185e-02
7.884472789248203606e-02
7.887086900015172208e-02
7.887875215955941766e-02
7.889028216976062824e-02
7.890250839169760111e-02
7.891311603093559279e-02
7.892218022080166318e-02
7.892935865723671451e-02
7.893699786850977285e-02
7.893990694604374747e-02
7.897658878719104880e-02
7.898466145765492552e-02
7.900219655551510289e-02
7.901962715971178053e-02
7.902719058880869341e-02
7.903058119997258268e-02
7.904909480779642728e-02
7.905722411636789682e-02
7.906488571237485496e-02
7.907005148024331964e-02
7.908453478554533511e-02
7.909199353495105500e-02
7.911606299450607560e-02
7.912935196478160238e-02
7.914621978102542865e-02
7.915607015475001340e-02
7.915999618890834366e-02
7.916569916703258825e-02
7.918239947224464670e-02
7.919971522651747531e-02
7.920659499976773210e-02
7.922232722656025183e-02
7.923462618318899420e-02
7.925919059171870895e-02
7.927784318243330519e-02
7.928522706368656969e-02
7.929121250679543875e-02
7.929527707214861776e-02
7.931123960357272518e-02
7.931528952982314085e-02
7.932390696308205813e-02
7.933583272388844421e-02
7.935402398897600795e-02
7.936341115585926476e-02
7.936797096720943356e-02
7.939037724876357727e-02
7.940195644222725058e-02
7.940669482381407240e-02
7.941829218352725039e-02
7.943662884703694971e-02
7.944338149809443417e-02
7.946386114704268033e-02
7.947445959343873989e-02
7.949241877639517950e-02
7.949825231508605983e-02
7.951330596598837896e-02
7.952947091174261685e-02
7.953378240850511594e-02
7.954371057398346156e-02
7.956157936173097189e-02
7.957346391738967517e-02
7.958262543894517593e-02
7.958637548329000611e-02
7.959460817569952162e-02
7.962010092427085350e-02
7.962293386232438541e-02
7.963444228370125666e-02
7.964170215716070977e-02
7.966726347339575520e-02
7.968232689711307604e-02
7.968964910666259671e-02
7.969522743070295290e-02
7.971327918630605192e-02
7.971964244311408043e-02
7.972708087342356142e-02
7.974506519821134010e-02
7.975329952520965326e-02
7.976715271530820939e-02
7.978021078518110487e-02
7.978227435423901337e-02
7.979480920541753841e-02
7.980247285482222619e-02
7.981562041318218670e-02
7.982592259014936742e-02
7.983312225664879191e-02
7.984741497836278512e-02
7.985794406979423998e-02
7.987591334148780309e-02
7.989301989254288250e-02
7.990447233132347282e-02
7.991590202074766447e-02
7.992676655141883746e-02
7.992941610173237565e-02
7.994189751133512489e-02
7.996628500618779833e-02
7.997289374213195634e-02
7.998490747515307753e-02
7.999571954144213404e-02
8.000293643943207078e-02
8.001975239559022679e-02
8.002856677761788218e-02
8.003532392445472654e-02
8.004091918690853236e-02
8.005880695978034867e-02
8.006686069868607092e-02
8.007304652722219140e-02
8.008992546996213102e-02
8.009797126052403682e-02
8.010940363852747659e-02
8.011951610169720794e-02
8.013603759014742423e-02
8.015354479640840468e-02
8.017656076206702842e-02
8.017752074244260951e-02
8.019772905168565114e-02
8.020745440991483566e-02
8.021590437356540537e-02
8.022519314563225645e-02
8.025220968714563696e-02
8.025736325654803105e-02
8.026574945607728440e-02
8.027038495229721349e-02
8.028123961963795630e-02
8.029145751873684178e-02
8.030884900472839982e-02
8.032072819854563228e-02
8.033167684830683219e-02
8.034616974391306510e-02
8.035553769603853702e-02
8.035789874415422140e-02
8.037726861528743383e-02
8.038995376032620488e-02
8.039881131012993620e-02
8.041393604355445701e-02
8.042582109693258152e-02
8.043590914052278773e-02
8.044696713694426959e-02
8.045194620007750652e-02
8.046281867376314789e-02
8.047641376278741321e-02
8.048123348565550117e-02
8.049280523400115239e-02
8.049782456951376508e-02
8.052720102541205405e-02
8.053312727112843517e-02
8.055278896126571997e-02
8.056510881800932333e-02
8.057027463270122203e-02
8.057765068723182766e-02
8.059074627781437350e-02
8.060364406012038296e-02
8.061870446905305965e-02
8.062093553588284278e-02
8.062753455550525361e-02
8.063366395071153159e-02
8.065663746487022889e-02
8.067495571566923873e-02
8.068127933406360475e-02
8.068299803259093572e-02
8.069332939091539147e-02
8.070992480240135603e-02
8.071835219272061046e-02
8.073347583231005320e-02
8.075148795961090142e-02
8.075346617053613674e-02
8.077733974830103580e-02
8.077794267023141739e-02
8.079257709433224077e-02
8.081250828738534286e-02
8.081994275960158181e-02
8.082385753538079420e-02
8.083378680983416276e-02
8.084657323125721273e-02
8.085875777368095596e-02
8.087500276651277131e-02
8.088814859203119489e-02
8.089973423916685391e-02
8.092018536274747653e-02
8.092825504671879999e-02
8.093560595758270138e-02
8.094698317300197399e-02
8.096043263674701507e-02
8.096817139406625730e-02
8.099764935761016860e-02
8.099918592723853727e-02
8.101321408511880096e-02
8.102120045572552831e-02
8.102594920516154042e-02
8.103385739334145743e-02
8.105321066771231653e-02
8.106558353711451614e-02
8.107035751664715129e-02
8.107437928471888933e-02
8.109644118394576662e-02
8.110912516617596602e-02
8.112470974103713761e-02
8.114309420060289435e-02
8.114969258523013762e-02
8.116246595567094824e-02
8.116987668095998476e-02
8.117833821182524057e-02
8.118998413487760191e-02
8.120790879368516846e-02
8.121493507144600388e-02
8.123282175950480299e-02
8.123813807678714749e-02
8.125302689293628644e-02
8.127064245502901851e-02
8.127782438614405969e-02
8.128828242437496909e-02
8.129809811242216799e-02
8.130371227683730329e-02
8.131395535863444879e-02
8.132416221613947283e-02
8.133992229157449572e-02
8.134433562787291017e-02
8.135451129582432772e-02
8.137624189198838787e-02
8.138844300428466072e-02
8.139071845803669270e-02
8.140645801238566293e-02
8.141138782884760339e-02
8.141985159086689849e-02
8.144018257600021959e-02
8.145557695651123309e-02
8.147585880245750145e-02
8.147703419284862969e-02
8.149636033144580516e-02
8.151369792612678244e-02
8.151686273977570840e-02
8.154121247320034183e-02
8.155006371431594570e-02
8.155431556184711273e-02
8.156174998499415851e-02
8.156900876963119051e-02
8.158478394643414733e-02
8.159375533955959270e-02
8.160307473008637791e-02
8.162028427439638190e-02
8.163878924246037450e-02
8.164414300262989865e-02
8.165394217009330768e-02
8.166878316035880436e-02
8.167090692845468958e-02
8.168623470204960935e-02
8.169902427157327285e-02
8.170720305566941954e-02
8.171835247981912298e-02
8.173548453793455515e-02
8.174769890119776283e-02
8.175862865093452836e-02
8.177024249882752782e-02
8.177623278317719402e-02
8.179208919171376824e-02
8.180019439644559132e-02
8.181756485532620804e-02
8.182685868862715761e-02
8.183475603291284761e-02
8.184694686184507129e-02
8.185369693026822713e-02
8.186300590525769083e-02
8.188811699682729817e-02
8.189464885966935004e-02
8.189960079471331200e-02
8.190989958163202855e-02
8.192506512979491617e-02
8.193880721857299543e-02
8.195244824343222989e-02
8.196097723610268337e-02
8.197409556495244276e-02
8.198459182798806255e-02
8.199637386463393129e-02
8.200662043632739318e-02
8.200829169282541908e-02
8.201954864320459837e-02
8.202861945920253417e-02
8.204628629446175658e-02
8.205777087283305793e-02
8.207597224934748414e-02
8.210320796286119105e-02
8.211292892125843235e-02
8.211535573627892770e-02
8.213370589834345648e-02
8.214973458508445514e-02
8.215982299013996348e-02
8.216850828457800127e-02
8.219125346934519349e-02
8.220012206723548154e-02
8.221297878953559568e-02
8.222224352644136314e-02
8.224190133400649527e-02
8.224667693125931045e-02
8.226256205079696127e-02
8.226356516169308630e-02
8.228272819328158461e-02
8.228572737019657080e-02
8.230597791855209788e-02
8.230842076189542889e-02
8.231943193885549181e-02
8.233078333290516637e-02
8.233938901472614980e-02
8.235953922575411923e-02
8.236890721135192717e-02
8.237596925237317125e-02
8.239411817582747988e-02
8.240267577220072859e-02
8.242124734405259501e-02
8.244732784361608058e-02
8.245834683440311785e-02
8.246784778502469493e-02
8.247249907149700743e-02
8.247956170951070698e-02
8.249116151227531279e-02
8.250385441445612367e-02
8.250685135984470175e-02
8.253558395695292926e-02
8.254102384946548909e-02
8.256019635478256680e-02
8.256354804113930079e-02
8.257875798131281142e-02
8.258395892067244004e-02
8.258847354658971351e-02
8.260260865231805472e-02
8.261799567764072094e-02
8.263301373240949932e-02
8.265283831223058097e-02
8.265549344747291638e-02
8.266081576629730199e-02
8.267708283296987259e-02
8.270090473473068471e-02
8.271065675827365959e-02
8.271860666694563768e-02
8.272243206999652099e-02
8.273683131194187190e-02
8.274393674960989209e-02
8.275382727426067175e-02
8.276690864181163176e-02
8.278207678986043705e-02
8.278530104315418026e-02
8.279749252714024843e-02
8.280790440602886493e-02
8.281767690945979199e-02
8.283309331231103467e-02
8.283823354675795558e-02
8.285866500211547248e-02
8.286690766808219033e-02
8.286972733056691132e-02
8.288196123182600683e-02
8.289323833060652236e-02
8.291855902490807839e-02
8.293954790081220496e-02
8.294150689402030041e-02
8.296533465704564181e-02
8.297926848631625996e-02
8.298358413510320553e-02
8.300884327560004161e-02
8.301253863107643793e-02
8.303707900766466032e-02
8.304267323842740023e-02
8.305144024209154541e-02
8.306007940325377259e-02
8.306775774867747320e-02
8.308201401824255594e-02
8.309006900708248988e-02
8.310138623006069203e-02
8.310439745230613351e-02
8.312705702457878765e-02
8.313750319588708582e-02
8.314954536591756540e-02
8.316652859280543320e-02
8.317263129868357474e-02
8.319060494552554808e-02
8.320151165145450722e-02
8.321404920296354701e-02
8.322212386247257454e-02
8.323518360912357528e-02
8.324416618058133599e-02
8.326197194501161469e-02
8.327056505841173850e-02
8.328603527785877203e-02
8.329000444754186550e-02
8.329872024993567603e-02
8.331304011840751089e-02
8.333970899313647429e-02
8.334743857654919319e-02
8.335690289678765463e-02
8.336225202406188917e-02
8.336605535949376256e-02
8.337681239812794187e-02
8.337939490760953865e-02
8.339694761846094817e-02
8.341526127853821082e-02
8.342538724697196040e-02
8.344890413965355691e-02
8.345279184665316263e-02
8.345835411042090701e-02
8.348167206775863880e-02
8.349609299364629811e-02
8.349988654148016165e-02
8.352193563185311698e-02
8.352715811566346904e-02
8.354058048333024011e-02
8.355103763243459936e-02
8.356467918735166478e-02
8.357667708690447173e-02
8.358724466168343525e-02
8.359948124612659459e-02
8.360686149197726902e-02
8.361925358215749338e-02
8.363624510743611351e-02
8.364240592362853777e-02
8.364871721507577407e-02
8.366284901639803318e-02
8.367565481331140642e-02
8.368776886310935748e-02
8.369815557449378218e-02
8.371091505793681886e-02
8.372461364379130133e-02
8.373259100180291403e-02
8.374767781707992409e-02
8.375798626696739912e-02
8.377145188471252224e-02
8.378569025428678207e-02
8.380560143765836134e-02
8.381907461741483489e-02
8.382364229762523378e-02
8.384387340760229845e-02
8.385064120484364558e-02
8.386981827988648774e-02
8.388088146373129383e-02
8.389440775202178235e-02
8.390374564301394944e-02
8.390814847307132007e-02
8.391431621642209127e-02
8.393155598968377040e-02
8.393874412083868197e-02
8.394517923489208666e-02
8.396242105122214694e-02
8.399962699770180397e-02
8.400230524788981912e-02
8.401235984303795368e-02
8.402436709157501404e-02
8.403058841403937551e-02
8.404743536400333115e-02
8.406273108056722121e-02
8.407374933283162655e-02
8.408436337229863167e-02
8.410060760772419819e-02
8.410840503776817467e-02
8.411732675979644025e-02
8.412778219457162088e-02
8.414779841561437213e-02
8.416118964205843156e-02
8.417060115897001538e-02
8.417336867176489212e-02
8.418861472624583620e-02
8.419877345966531035e-02
8.421487565621343929e-02
8.422990901322940926e-02
8.424345196273286263e-02
8.425811838431435108e-02
8.426971590048376592e-02
8.427447101478757752e-02
8.428683241178019925e-02
8.429121497047642464e-02
8.430580686275451763e-02
8.432030473671736637e-02
8.433552077530542812e-02
8.435537706184509377e-02
8.436285037307467150e-02
8.437455871119969864e-02
8.438817880792898185e-02
8.439420042964723701e-02
8.441611762437062350e-02
8.442759486749717990e-02
8.443842000980761320e-02
8.444468459775306135e-02
8.444738435892473749e-02
8.445557807924719551e-02
8.446507354239507492e-02
8.448958170728892991e-02
8.451245677213825580e-02
8.452080516726939718e-02
8.453155214259683303e-02
8.454618247503931094e-02
8.455952618128931286e-02
8.457337122070990310e-02
8.459189758117058311e-02
8.459612225466517366e-02
8.461038345425103691e-02
8.461398523935115268e-02
8.461718915573762656e-02
8.463363154134834199e-02
8.464895492683266465e-02
8.465575300102179401e-02
8.467951119446964769e-02
8.468064230670863113e-02
8.468911818120528068e-02
8.470198974297243888e-02
8.472612769120702048e-02
8.474402935922931146e-02
8.475781838534846013e-02
8.476818759633997225e-02
8.477325841024224706e-02
8.478133467137882739e-02
8.479936810674543191e-02
8.480561069490871740e-02
8.483394188567466854e-02
8.483939041292554162e-02
8.485305596116404780e-02
8.485843664365827488e-02
8.487078545060761092e-02
8.488942251830255969e-02
8.489809747061244360e-02
8.490783301252985416e-02
8.492254095151402504e-02
8.493574254965491344e-02
8.493738351253454777e-02
8.496152090423036984e-02
8.497462965210877961e-02
8.498135531470718540e-02
8.499480636303530234e-02
8.499823149857643756e-02
8.501099781055143634e-02
8.501984053020678056e-02
8.503103322613841941e-02
8.505981396219092217e-02
8.508377887132495543e-02
8.508826304066213764e-02
8.509475255232190616e-02
8.510919094901353565e-02
8.511019144335690845e-02
8.512708020163228806e-02
8.513613991705676343e-02
8.514626694538512952e-02
8.515090089564747444e-02
8.517361119430627570e-02
8.518229111836728151e-02
8.519887446555812760e-02
8.520857147306026835e-02
8.521774605529608415e-02
8.524009938390680885e-02
8.524635522317070002e-02
8.525105118037057395e-02
8.526833472177958173e-02
8.527726930123513682e-02
8.529698017324000014e-02
8.530901577208255260e-02
8.531931125219688328e-02
8.532869716710728136e-02
8.533709928360350139e-02
8.535383768240017988e-02
8.536679259128787667e-02
8.538257621731365488e-02
8.539905228974653539e-02
8.540542746881402136e-02
8.541795302630766917e-02
8.543022801035110581e-02
8.544967955555332617e-02
8.545679461050342818e-02
8.547128939215969945e-02
8.548135076358231998e-02
8.549290751342947248e-02
8.549871579930734544e-02
8.551350274435248755e-02
8.553164176113409178e-02
8.553669676916908493e-02
8.554406376660245170e-02
8.556199687006144083e-02
8.557190107628115383e-02
8.558557839961711267e-02
8.559274472528066724e-02
8.560207758391580324e-02
8.561528793614614496e-02
8.561893875700676837e-02
8.564706053958986987e-02
8.565592513880876391e-02
8.566644265100886724e-02
8.567556775542134462e-02
8.569029398047789403e-02
8.569801230196555375e-02
8.572662692357951864e-02
8.573633561520294100e-02
8.574221977300278130e-02
8.576702757297377522e-02
8.576955050757406607e-02
8.578203733723627211e-02
8.578663549657383758e-02
8.580086474487519377e-02
8.580736729594823364e-02
8.582165297429367179e-02
8.583395065303817129e-02
8.584235040575971531e-02
8.584766567228807599e-02
8.586401326974030246e-02
8.588182872014066271e-02
8.589520684482071511e-02
8.591826062667873298e-02
8.592178644920889230e-02
8.592366725359673607e-02
8.593798160804910768e-02
8.595895403387182609e-02
8.596957661816340135e-02
8.597919371066276018e-02
8.599025842518592810e-02
8.600939936964385746e-02
8.602666981441392524e-02
8.604574763161754181e-02
8.606293778557888574e-02
8.606994725677252767e-02
8.607562190820167158e-02
8.608131978149224928e-02
8.608427337723517647e-02
8.609822505205166898e-02
8.610635629084800735e-02
8.612525343534788158e-02
8.615169987336945834e-02
8.616546105684769197e-02
8.616971097607029062e-02
8.617701231354846225e-02
8.618962566157423177e-02
8.619443900138307191e-02
8.622334097030048827e-02
8.623501791166182651e-02
8.624302622122986817e-02
8.625345682954282944e-02
8.626924590211848543e-02
8.627869740449972680e-02
8.628430369754647167e-02
8.628691681895950261e-02
8.630926568861363446e-02
8.631463852302956319e-02
8.634008450050001393e-02
8.634985572965114820e-02
8.636408803715334148e-02
8.636913258759937317e-02
8.638397816694459719e-02
8.639373276745426766e-02
8.640996550532908937e-02
8.641697812655274591e-02
8.642796048264417275e-02
8.644998461159369985e-02
8.645924461493476043e-02
8.647958644473280332e-02
8.648620144459134851e-02
8.649640070237568645e-02
8.650366907805051575e-02
8.652016833921372108e-02
8.652176943776818119e-02
8.653609799794304003e-02
8.655496967736403535e-02
8.656765893438511661e-02
8.657370848387796469e-02
8.659233302826840895e-02
8.660690098418932781e-02
8.663578771943863943e-02
8.664552903137218154e-02
8.665063270663558859e-02
8.665274789210047901e-02
8.667239536596654803e-02
8.667334820929667449e-02
8.668904536128380078e-02
8.669398786346177443e-02
8.670459590813806017e-02
8.671415801508253196e-02
8.673030073433757314e-02
8.673321007366235902e-02
8.675640085845487404e-02
8.675701540789348964e-02
8.676974065187270657e-02
8.677601054568301331e-02
8.679448662318467456e-02
8.681700967285815862e-02
8.682360035750935623e-02
8.682900480046534808e-02
8.684265291348053362e-02
8.685368633916945580e-02
8.686689187005636192e-02
8.687623781397552092e-02
8.689690175935887995e-02
8.690576835175761738e-02
8.693495923491156852e-02
8.693889726540354745e-02
8.694820513524614825e-02
8.696035687621428423e-02
8.696285586455415606e-02
8.697611622632678285e-02
8.699330766490975808e-02
8.700274296457838341e-02
8.701265900537180631e-02
8.702846956478682561e-02
8.703573793786473223e-02
8.705121057858733469e-02
8.705562494765750614e-02
8.707634221022125809e-02
8.709012822616002403e-02
8.710349334029360291e-02
8.710942904483126581e-02
8.711507614097047103e-02
8.712957359523415546e-02
8.714839148482766973e-02
8.716015072577576461e-02
8.716939678935436975e-02
8.718088140111773798e-02
8.719770214478256287e-02
8.720765721314355234e-02
8.722678939358252670e-02
8.723953769701481287e-02
8.724818787764476724e-02
8.725933644394162636e-02
8.726826118938774135e-02
8.728265529202011708e-02
8.730119494339844133e-02
8.730591458420783324e-02
8.731388296480718791e-02
8.732337519498584166e-02
8.734010510954476336e-02
8.736515614362549975e-02
8.737411767340852453e-02
8.739075117702710394e-02
8.739864937935082345e-02
8.740849624428914666e-02
8.741375235561227308e-02
8.742023424925754460e-02
8.744574789116416058e-02
8.745148934473967461e-02
8.745849153167811751e-02
8.747026758295706195e-02
8.747968835879071925e-02
8.750022283774011589e-02
8.750630165526107618e-02
8.752113655765408895e-02
8.753681487613135248e-02
8.754711275132348591e-02
8.755203732523475502e-02
8.757084368174089528e-02
8.758810787065113290e-02
8.759667337521831465e-02
8.759998224549025991e-02
8.761217462177744997e-02
8.762431596560887881e-02
8.763939455019909008e-02
8.764774491568450010e-02
8.766244003463102841e-02
8.767306033775879026e-02
8.768989144712280304e-02
8.770374747527814874e-02
8.771604409451916329e-02
8.772902314453911998e-02
8.773124309653307362e-02
8.774986980502930134e-02
8.776152070866805044e-02
8.776857646109675892e-02
8.780380423354594566e-02
8.781278280754484244e-02
8.781687317292791173e-02
8.782062313740429671e-02
8.783925554633387200e-02
8.784204755630153905e-02
8.786786086300679699e-02
8.787432222070895582e-02
8.787770850767478992e-02
8.788883612370490539e-02
8.790171875780233846e-02
8.791032004069149197e-02
8.792289284266024962e-02
8.793302857523510596e-02
8.794133697147504813e-02
8.795780952144838238e-02
8.798071414519420541e-02
8.799772805414368682e-02
8.801396428786040227e-02
8.802021570987078602e-02
8.803454406600352833e-02
8.804820190833267946e-02
8.805235408801959096e-02
8.805856481143586878e-02
8.807626014426322980e-02
8.808504402375061382e-02
8.809235933832720855e-02
8.809870065568092823e-02
8.811685999992224794e-02
8.812609627377437915e-02
8.813015879103069938e-02
8.813946697591401591e-02
8.816453206422802946e-02
8.816601430370302195e-02
8.818661775585240337e-02
8.819667649932971809e-02
8.820211115736881213e-02
8.821839712049966975e-02
8.823323523343717945e-02
8.823798547932226732e-02
8.825537985220771597e-02
8.825889330856734327e-02
8.828766237162499753e-02
8.829499594735190637e-02
8.830452712752023814e-02
8.832060332018593085e-02
8.833450487598520917e-02
8.833633355159858924e-02
8.835148635477463319e-02
8.835947197169846667e-02
8.837435409563820787e-02
8.838055537452516042e-02
8.839903863688497454e-02
8.842272030266667970e-02
8.843157394300488194e-02
8.844673777035366724e-02
8.845939721039586257e-02
8.846852802092691759e-02
8.847033245676849678e-02
8.848924976218885963e-02
8.849259055581726319e-02
8.850426607089617592e-02
8.851196040652403729e-02
8.852697013591354080e-02
8.854298561878581886e-02
8.854625579406799618e-02
8.856664554847021309e-02
8.857036638836374154e-02
8.858213900059475066e-02
8.858554391135275985e-02
8.860472982919542773e-02
8.861589015878135189e-02
8.862391982077438835e-02
8.864355333514517543e-02
8.865071628961446182e-02
8.865986552486149197e-02
8.867873289425254324e-02
8.868296043530016215e-02
8.869439714117810514e-02
8.871921729850434923e-02
8.872518500528381313e-02
8.873340561516762648e-02
8.873660405509198323e-02
8.875006370972976510e-02
8.876363451845270536e-02
8.877494550703296516e-02
8.879203830007187381e-02
8.879792084214899184e-02
8.880482126486366479e-02
8.882596459903785435e-02
8.883271704967826699e-02
8.884323752324135848e-02
8.885038767464792375e-02
8.886243240612462513e-02
8.886426180831719090e-02
8.887895690939096038e-02
8.888583243416420254e-02
8.890988980878311576e-02
8.891819452108701283e-02
8.892447843845480149e-02
8.893465079935836126e-02
8.894236746640360458e-02
8.895944964897711804e-02
8.896408813738182486e-02
8.897463822888235230e-02
8.898853215169705289e-02
8.899500789383940624e-02
8.901515139952176359e-02
8.903697640699081983e-02
8.904239437253741452e-02
8.905886099616033835e-02
8.907503444521952529e-02
8.907851027633761909e-02
8.908834691404809991e-02
8.909544082565956646e-02
8.911263597825680449e-02
8.912800169036383391e-02
8.914119200664155640e-02
8.914305985784559683e-02
8.915495453224087097e-02
8.916492998591818431e-02
8.917509729714157007e-02
8.918756224326557236e-02
8.919876466470239018e-02
8.920686899342794574e-02
8.921567207958447376e-02
8.923078166186776405e-02
8.924958527512799611e-02
8.925512160535903350e-02
8.926982799069749230e-02
8.928826422555596887e-02
8.929891012744467504e-02
8.931003919350255504e-02
8.932329151296158898e-02
8.933062815487141650e-02
8.933489527501420335e-02
8.935534982605314314e-02
8.937062322696404104e-02
8.937701351689314455e-02
8.938869775225166681e-02
8.940133122937965471e-02
8.941678263793945147e-02
8.942400434569280909e-02
8.943144933563557109e-02
8.944020358068621723e-02
8.945970726655938510e-02
8.946521092218678861e-02
8.947639755141439943e-02
8.949327934770212600e-02
8.949710984334446895e-02
8.952242448174108080e-02
8.952860705046078449e-02
8.953648853710366451e-02
8.954875659309524671e-02
8.955546667617853007e-02
8.956406117490622876e-02
8.958251711250309057e-02
8.958553380148776002e-02
8.958878149594512452e-02
8.960755737726433523e-02
8.962003398029144696e-02
8.964487742458249198e-02
8.964688181517238563e-02
8.967012888005337912e-02
8.968361369915650583e-02
8.968583480873160152e-02
8.969781880661303886e-02
8.970408953657221796e-02
8.970801941660905277e-02
8.972135237718575906e-02
8.973440874477950358e-02
8.973790011811710876e-02
8.975296688079154039e-02
8.976353228650990612e-02
8.977695957208098321e-02
8.978496811699837599e-02
8.979815161350884756e-02
8.980937968184754538e-02
8.981706207690237642e-02
8.983073927734963604e-02
8.983995135632938389e-02
8.985208723034820988e-02
8.986695795897126082e-02
8.988881668433867933e-02
8.989467051499105965e-02
8.990654475168913251e-02
8.991397370179471382e-02
8.992440099906351403e-02
8.993087092932994242e-02
8.994533892456924029e-02
8.994981014951058951e-02
8.995902825125984270e-02
8.997251703006986512e-02
8.997603887184690841e-02
8.998527493070651584e-02
8.999849766374196092e-02
9.001208576470060008e-02
9.002278769283844628e-02
9.002750461181113772e-02
9.004239146890441470e-02
9.004832428481163165e-02
9.006607779105768596e-02
9.006949506268074890e-02
9.007163522407091172e-02
9.009629249327655298e-02
9.010019043529854388e-02
9.011083701844285754e-02
9.011796419138407011e-02
9.012149989595569233e-02
9.015473617582148158e-02
9.016264395766498962e-02
9.016641110532036540e-02
9.017419639761264927e-02
9.018428363942726511e-02
9.019493728606509109e-02
9.020886772255415353e-02
9.023796739470202333e-02
9.024305233238316681e-02
9.025226365413291374e-02
9.025482350036917456e-02
9.026639287437970838e-02
9.027908200065504207e-02
9.029504573710472881e-02
9.030098913815487460e-02
9.030266262472186334e-02
9.033509727250138566e-02
9.033970239766248023e-02
9.035336405312904828e-02
9.036556778780951982e-02
9.037528934861532859e-02
9.038455361217684336e-02
9.039443087472293081e-02
9.040058179055493470e-02
9.040734526623356304e-02
9.041955998260525762e-02
9.043002417833606588e-02
9.043672228396548718e-02
9.044847343688577901e-02
9.045773869426271263e-02
9.047892579350230724e-02
9.049402183755450579e-02
9.049764694824241618e-02
9.050221681359210679e-02
9.051154402374966823e-02
9.052549787472430332e-02
9.053339935338705624e-02
9.055024551083196149e-02
9.057039574885761279e-02
9.057202590292795508e-02
9.057546010970518591e-02
9.058105313401093595e-02
9.060007453583635018e-02
9.061189836333538583e-02
9.061893374317253613e-02
9.063192257646968120e-02
9.064019868234474142e-02
9.065528333108352488e-02
9.066776068636100971e-02
9.067413222179715460e-02
9.068347916570290712e-02
9.069497430826878315e-02
9.070107969566509887e-02
9.071276975463948844e-02
9.072473536506453495e-02
9.074181979893664041e-02
9.074962209897280419e-02
9.075586295689913596e-02
9.077446429153002150e-02
9.078398153629058109e-02
9.079545087790835689e-02
9.080280781529392886e-02
9.082039984741813177e-02
9.083572287198832251e-02
9.083975017304340982e-02
9.085400934950921270e-02
9.086352435903627400e-02
9.087956609764585858e-02
9.088658293223300655e-02
9.089067406326378773e-02
9.090105129743292212e-02
9.091732559394605229e-02
9.093126546673852006e-02
9.093691043581009215e-02
9.094807683188060876e-02
9.095321245174964320e-02
9.097774844717226861e-02
9.098767124805701156e-02
9.099054894221786371e-02
9.099412096377174075e-02
9.099800008561753639e-02
9.100973975624521151e-02
9.102091855494720551e-02
9.105611891718917716e-02
9.106659906353992140e-02
9.107478069382080044e-02
9.108375718679445621e-02
9.109521635049327992e-02
9.110351552148437948e-02
9.110953069877203436e-02
9.111394245142945270e-02
9.113119853624540578e-02
9.114471855940459166e-02
9.114851147967567568e-02
9.116581555765818079e-02
9.117369668231667390e-02
9.118145834535695826e-02
9.119912327303208999e-02
9.120626776076168341e-02
9.120979438760007385e-02
9.121567945806247080e-02
9.124173765581128359e-02
9.124857846002359940e-02
9.126699393219417367e-02
9.127542171770441914e-02
9.127971087618902413e-02
9.128676362906684716e-02
9.128904506071433556e-02
9.130696467366639091e-02
9.131284474013662278e-02
9.132371645469988808e-02
9.133277449983967511e-02
9.134576516191772466e-02
9.136644355595646694e-02
9.137446484456357432e-02
9.138133213033600155e-02
9.139455588714101575e-02
9.140220529156600771e-02
9.141565512139510075e-02
9.142617434186584013e-02
9.143911470902493788e-02
9.144818804581872351e-02
9.145860314826909088e-02
9.147078394708157978e-02
9.148278859164660215e-02
9.148494427455655664e-02
9.149376843427087236e-02
9.150687589600126071e-02
9.151658305053816944e-02
9.153493648953148210e-02
9.154149339453471201e-02
9.154546426028081774e-02
9.155316892748671664e-02
9.157707968911127372e-02
9.158117112767322210e-02
9.159411686362861627e-02
9.160152699472939863e-02
9.161299995460631118e-02
9.162285000491615650e-02
9.163338469295362332e-02
9.163799396547706033e-02
9.164928541946520957e-02
9.165423397361094349e-02
9.166665501678228356e-02
9.168031144645866215e-02
9.168694049591336048e-02
9.170016733778602047e-02
9.171750927429445088e-02
9.172201138640062590e-02
9.173184928664218640e-02
9.174627328324219677e-02
9.176513567103494751e-02
9.176966985261286736e-02
9.177841782798740189e-02
9.178730384340838544e-02
9.179508264630231729e-02
9.180514570749026548e-02
9.183023775353843510e-02
9.183624657843464378e-02
9.184105225718497412e-02
9.184556504055024773e-02
9.186117395958520726e-02
9.186722743509123656e-02
9.188087357748370154e-02
9.188723578422020033e-02
9.189193045401733428e-02
9.190254717685253372e-02
9.192328273119110271e-02
9.192555775131133755e-02
9.194184722744497273e-02
9.196026459897044258e-02
9.196503668587768798e-02
9.196964854161426839e-02
9.198104290775521719e-02
9.199093894465204535e-02
9.200044828211795256e-02
9.201593251899503612e-02
9.202054766322231849e-02
9.202543020838688248e-02
9.203584356576638426e-02
9.205705430461902372e-02
9.206457111222599021e-02
9.207815517503004088e-02
9.209049317409451207e-02
9.209201732348826219e-02
9.209822155236369046e-02
9.210649321579666982e-02
9.212855011077131229e-02
9.213740361169986404e-02
9.213928383441200021e-02
9.215323109329287554e-02
9.216115695578219746e-02
9.216638073020777533e-02
9.219269163205107143e-02
9.219500339947150902e-02
9.221035414477113390e-02
9.221508908416886641e-02
9.223016979004605709e-02
9.223657230925658146e-02
9.224627884410102618e-02
9.227680389326853305e-02
9.227851609662335308e-02
9.228630749365035468e-02
9.230118677950038819e-02
9.231609514194266675e-02
9.232370431351361040e-02
9.234125358779982085e-02
9.234943405936768546e-02
9.235586462607903169e-02
9.236620431819453358e-02
9.237064333347555500e-02
9.237758930624351272e-02
9.238709805420747267e-02
9.238948362076687681e-02
9.240712444698767625e-02
9.241747262118149564e-02
9.242266904692192364e-02
9.243372894638229864e-02
9.244665359091552848e-02
9.245499012916535975e-02
9.246034628288535284e-02
9.247400709255865214e-02
9.248343620633842077e-02
9.249167499099847367e-02
9.249604454670840026e-02
9.250967376815955046e-02
9.252814120776348128e-02
9.253024540368970374e-02
9.254787670182895720e-02
9.255614487795332801e-02
9.255953508182823697e-02
9.257439202297257363e-02
9.258209975960846050e-02
9.259799989161954237e-02
9.261529876646712456e-02
9.262761607480501924e-02
9.263752651779871838e-02
9.264636343500026738e-02
9.265275324010102675e-02
9.266131808804478620e-02
9.267352333153605626e-02
9.268327355939381951e-02
9.268933587122113460e-02
9.269907650163239365e-02
9.270491315523571307e-02
9.271464614371216495e-02
9.272608776043050893e-02
9.273083584579416838e-02
9.274948607833793934e-02
9.276403860881798913e-02
9.277074790544587168e-02
9.278727740743747399e-02
9.279286142276915728e-02
9.279973000861152510e-02
9.281002747260630459e-02
9.281734413961184593e-02
9.282674552114716926e-02
9.284147754140359421e-02
9.285069299960052591e-02
9.286088397365943603e-02
9.286750892225376086e-02
9.287731399076465388e-02
9.288628319689978818e-02
9.289048418985029754e-02
9.289882299176088765e-02
9.290922026399922595e-02
9.292174448208534443e-02
9.294185265827942244e-02
9.295358042589091374e-02
9.297266031923706597e-02
9.297499982560342158e-02
9.297887173471791611e-02
9.298973484537859102e-02
9.300612558382798101e-02
9.301844784708163116e-02
9.302296939226323280e-02
9.303276674586807848e-02
9.303735807123991730e-02
9.305090188165271448e-02
9.306435008199531733e-02
9.307154931457556346e-02
9.307730145807885380e-02
9.309038791523210898e-02
9.309209758902603493e-02
9.311360011507624490e-02
9.312738354131799845e-02
9.313217775168003421e-02
9.314624201988236374e-02
9.315004408227089971e-02
9.316492609062126951e-02
9.318057416882979949e-02
9.318532119164507632e-02
9.320108024014428505e-02
9.321598644870571215e-02
9.322751480052016149e-02
9.323116871413750228e-02
9.324732238027855225e-02
9.324856732100222922e-02
9.326011407115131213e-02
9.326934505695116950e-02
9.328692254935411210e-02
9.329066655461132340e-02
9.330147447268455352e-02
9.330531522100055097e-02
9.331905646875537919e-02
9.333103219872590506e-02
9.333671441832536164e-02
9.335448846427379932e-02
9.336436129238950832e-02
9.336920116208552445e-02
9.338369858765210862e-02
9.338535041158568806e-02
9.340639745729423238e-02
9.341941445196122462e-02
9.342486524971982398e-02
9.343535614810138945e-02
9.344420247272372526e-02
9.344536237895967323e-02
9.345994857557465840e-02
9.348265778657793845e-02
9.348732392753511533e-02
9.350793294271358969e-02
9.350964293065305855e-02
9.352012788632868556e-02
9.353428175150274582e-02
9.354214142927114173e-02
9.355276386186811566e-02
9.355795707285563534e-02
9.356602640963951334e-02
9.357296597612230205e-02
9.359794359305556588e-02
9.360430353382437341e-02
9.361893670676540991e-02
9.364084685741913550e-02
9.364694491410491262e-02
9.364807155364363034e-02
9.365578250999473386e-02
9.366949859879614149e-02
9.368811786975939082e-02
9.370368106861737267e-02
9.371256941576117105e-02
9.371449502066625525e-02
9.373614515782363599e-02
9.374413876696086056e-02
9.374701138321445137e-02
9.376725717638451085e-02
9.377170022634861990e-02
9.378044387844325369e-02
9.379763904228499705e-02
9.380396298333226746e-02
9.381325878658447470e-02
9.382460569505585157e-02
9.382855927339484037e-02
9.384011423387123019e-02
9.384579580665403098e-02
9.386310854856871888e-02
9.386955559133863813e-02
9.388481576421503494e-02
9.388728662813622394e-02
9.389784634776915384e-02
9.390229256248894263e-02
9.392578184103356209e-02
9.394512130744375744e-02
9.395228874782207695e-02
9.395696658327257200e-02
9.396060393453509185e-02
9.397205738665387331e-02
9.398072251435768409e-02
9.399808722235575287e-02
9.400122416000328274e-02
9.400841729120518186e-02
9.401761512376505259e-02
9.403750499598539925e-02
9.404140111331449337e-02
9.405626200170558171e-02
9.406190881693099470e-02
9.407149155167321419e-02
9.408088771487221891e-02
9.409399795139261613e-02
9.410242172199306809e-02
9.411817480401918345e-02
9.412627136333007183e-02
9.413281206055928996e-02
9.413831077526602087e-02
9.414898764238821549e-02
9.416703797307807156e-02
9.418406210683466506e-02
9.418958356746220950e-02
9.420144453757467451e-02
9.421153712481650233e-02
9.421589186908752023e-02
9.423873506714103288e-02
9.425152192922509053e-02
9.425979137482548564e-02
9.426303838507510413e-02
9.427041262762581031e-02
9.427421786386597224e-02
9.428935565487622794e-02
9.430363890406984195e-02
9.431155509849981078e-02
9.432014157734780468e-02
9.433714744168414379e-02
9.434718280223031162e-02
9.435486403782417097e-02
9.437062765330966885e-02
9.438666848763876960e-02
9.439408800332710348e-02
9.440280970068010147e-02
9.441061169352776838e-02
9.442677884819306033e-02
9.443615603172123008e-02
9.444464847220085391e-02
9.445445283114434210e-02
9.447012298543955300e-02
9.448331140542032269e-02
9.448596508470163968e-02
9.450233723986795065e-02
9.451755964412955624e-02
9.452457880113701583e-02
9.453177484774061279e-02
9.454007984342993609e-02
9.454833417572111598e-02
9.455952525872746151e-02
9.456518338519787070e-02
9.456714086677731057e-02
9.457351044929662720e-02
9.459693170610422586e-02
9.460844824311148704e-02
9.461824865745099844e-02
9.462844598510677940e-02
9.463926226787550133e-02
9.464663989727239990e-02
9.465579333076096225e-02
9.466066979259413205e-02
9.466828888845396639e-02
9.468391721228136548e-02
9.469674493973062601e-02
9.470120224804101650e-02
9.471100075276578378e-02
9.472604236407250466e-02
9.474454582381108825e-02
9.475491889143994317e-02
9.476370449948084973e-02
9.477005883295064326e-02
9.477613486857244807e-02
9.478337156593191759e-02
9.479232536612042237e-02
9.479928677755450339e-02
9.480838386888834624e-02
9.482770334117202049e-02
9.484912318746308024e-02
9.486097124696341032e-02
9.487043967991265481e-02
9.487159020260738096e-02
9.488086498716585826e-02
9.488948288785536977e-02
9.490801762216727333e-02
9.491879229047361921e-02
9.492448539169962007e-02
9.495178912729679288e-02
9.496258785803163294e-02
9.497746106043730707e-02
9.498280772966699592e-02
9.499292069685627560e-02
9.500168365625027977e-02
9.501443226633327077e-02
9.502052345014067036e-02
9.503576684044090506e-02
9.503921033494866499e-02
9.504492789136198549e-02
9.505631471773873242e-02
9.506253508320416934e-02
9.507634118199442819e-02
9.508157485530177588e-02
9.509684300374726673e-02
9.511318728708684223e-02
9.511949502132976964e-02
9.513906526603471692e-02
9.514611479803275484e-02
9.515794086118334327e-02
9.516481023205597412e-02
9.517565982394521340e-02
9.518479829226700328e-02
9.519995826372834591e-02
9.521288089229612561e-02
9.522043057815043898e-02
9.523234618530956874e-02
9.524960862175241294e-02
9.525873273267332353e-02
9.526274036641685372e-02
9.526609991830992108e-02
9.527350538501322408e-02
9.528852878232446644e-02
9.530290054847329051e-02
9.531675720170285082e-02
9.532555418562710381e-02
9.532872950665205458e-02
9.534348310633838919e-02
9.535531702235772178e-02
9.537423635443648129e-02
9.537857937753668747e-02
9.540057659646533628e-02
9.541085019838241310e-02
9.542552777360102656e-02
9.543335211835696219e-02
9.543783386744525421e-02
9.544706704464445135e-02
9.545528229793187602e-02
9.546832803120813837e-02
9.547452659744698478e-02
9.548143357141575249e-02
9.549702959952471870e-02
9.550790804103637122e-02
9.551667907897770649e-02
9.553091076261210901e-02
9.553743388187968533e-02
9.554824314500925952e-02
9.555311573281544124e-02
9.556677337110935921e-02
9.558053439581826183e-02
9.560239239922357912e-02
9.561058377034442612e-02
9.561531724773869589e-02
9.562633740490311673e-02
9.563679749643283490e-02
9.565835392419763661e-02
9.566519733393236136e-02
9.567698956884218564e-02
9.567851236511476509e-02
9.568845013369070562e-02
9.570590439586879050e-02
9.571852899119798197e-02
9.572526153418103867e-02
9.573486259776553542e-02
9.574705425794738378e-02
9.574935273337226160e-02
9.577095997017004425e-02
9.578669144320112183e-02
9.580855016156786252e-02
9.582974399585458825e-02
9.583751212795482699e-02
9.585153204171281693e-02
9.586219780261018286e-02
9.587635316112541606e-02
9.588280556359701778e-02
9.589094508645057413e-02
9.589464421823645779e-02
9.591010743950562079e-02
9.591815261157843331e-02
9.593634286151231372e-02
9.594631005808490487e-02
9.595200660819286353e-02
9.597854335904892897e-02
9.599241580487910541e-02
9.599627285382278385e-02
9.601129168880978559e-02
9.601481691366475779e-02
9.601836371065997078e-02
9.602200529094384596e-02
9.603935716079586848e-02
9.605176640128171295e-02
9.605568243336837231e-02
9.607108099084948893e-02
9.607444801037545723e-02
9.608492395224627058e-02
9.610101869975540279e-02
9.612739263039427051e-02
9.613483819895229932e-02
9.613930050595864696e-02
9.614823723357440732e-02
9.615945479586573974e-02
9.616590166994237743e-02
9.618369137573867800e-02
9.619496293225260342e-02
9.619676151683409504e-02
9.623215548259117513e-02
9.623765742954076829e-02
9.625241138790208151e-02
9.625425993641623101e-02
9.627075098236592687e-02
9.628120510334348126e-02
9.628939139775272160e-02
9.629699744262587568e-02
9.630919316638397731e-02
9.632105028767090626e-02
9.632414856809529136e-02
9.633233052169382082e-02
9.636076553492350927e-02
9.636865748266854048e-02
9.637884611419056391e-02
9.638983204061457588e-02
9.640667591126594882e-02
9.641782520773117815e-02
9.642992526912946838e-02
9.644225972915554390e-02
9.645857769201537923e-02
9.646930681429849441e-02
9.647697514398451135e-02
9.648790296532944177e-02
9.650152080037077695e-02
9.650656607060770220e-02
9.651675205622345377e-02
9.653318161177831813e-02
9.654301853221269880e-02
9.656542097308851158e-02
9.657392585239554794e-02
9.658467694140321358e-02
9.659414998060761315e-02
9.661032815196402002e-02
9.661874253873609097e-02
9.664229327567169792e-02
9.664861677014324748e-02
9.665394488691120278e-02
9.665696491250225231e-02
9.666813846417648959e-02
9.667103071312038720e-02
9.669379050950088761e-02
9.669710176850998540e-02
9.671165328042063969e-02
9.674147355779649793e-02
9.675219212040964134e-02
9.677031790431445124e-02
9.677622517765605004e-02
9.678360052270457148e-02
9.678706595677705193e-02
9.679538726271058602e-02
9.680798154523329035e-02
9.682650119128183297e-02
9.683642293392286104e-02
9.686165614840097637e-02
9.687330184614051376e-02
9.688037536244797909e-02
9.690147863794712491e-02
9.690447394291318295e-02
9.692129839250379630e-02
9.692732620073962746e-02
9.693965296715162383e-02
9.695534330136568180e-02
9.696250581297438664e-02
9.696735404054007690e-02
9.699383048520388018e-02
9.700136958355304317e-02
9.701754462007816660e-02
9.702946337973367141e-02
9.704255934108546588e-02
9.704982987822191598e-02
9.706589336912457844e-02
9.707205361196241666e-02
9.709676747372714134e-02
9.711642059359770762e-02
9.712159369150213939e-02
9.713018225445585463e-02
9.714393483296729359e-02
9.715727521047734516e-02
9.716994896462527453e-02
9.717188008937871491e-02
9.719325063084421901e-02
9.720017795056901111e-02
9.720944178815993375e-02
9.722178571854978024e-02
9.723780774912094138e-02
9.724410609101841185e-02
9.726298608068434381e-02
9.727465303525889562e-02
9.729505150635908706e-02
9.731037079444776472e-02
9.731609716613820460e-02
9.733730018726166611e-02
9.733883093235323747e-02
9.735592736618203791e-02
9.736478033763190654e-02
9.736896598584876550e-02
9.738562151660024035e-02
9.739444072112873885e-02
9.740320403664248783e-02
9.741160745925403486e-02
9.743808824545546754e-02
9.745362151214020940e-02
9.745653248807217839e-02
9.746781001372412101e-02
9.749294230223148894e-02
9.749784615166418034e-02
9.750781923134754781e-02
9.751429129874183976e-02
9.752244417342592619e-02
9.753584010808741267e-02
9.755112234448021225e-02
9.756184090509695261e-02
9.757839368709697592e-02
9.758544870717172914e-02
9.759880008961346887e-02
9.761127533820640467e-02
9.762152032393378587e-02
9.762471662388549909e-02
9.764362628035755387e-02
9.765073142676655715e-02
9.766082330672365419e-02
9.767317458195928781e-02
9.768910092169402759e-02
9.770430424085863041e-02
9.770794286349793190e-02
9.771092834000744132e-02
9.772255603813800873e-02
9.774135914531517644e-02
9.774652436338399086e-02
9.778327365806493976e-02
9.779445212097254148e-02
9.781398575604632883e-02
9.782709619389529099e-02
9.783381820714692756e-02
9.784632968278500487e-02
9.786398459798173466e-02
9.787281840489175933e-02
9.788777316564833963e-02
9.789978742049937344e-02
9.790908404600434656e-02
9.791987643123328811e-02
9.794359303492294888e-02
9.795289624524905481e-02
9.796079777305316538e-02
9.797467776161827846e-02
9.800101496046809135e-02
9.800560414854792013e-02
9.802594448993073861e-02
9.803357485842029151e-02
9.804125036412342231e-02
9.804364702506662699e-02
9.806475547813492399e-02
9.807920298489108957e-02
9.808396567436422631e-02
9.810682465942544006e-02
9.811654341736186780e-02
9.812715894194218302e-02
9.814958849585697642e-02
9.815681942386839109e-02
9.815904782907058923e-02
9.817252348943061868e-02
9.818452596633781004e-02
9.819643247965031962e-02
9.821525381111351205e-02
9.823922678582663881e-02
9.825388243642135810e-02
9.826983936542282860e-02
9.828582304202082565e-02
9.829438120655015210e-02
9.832011988449340656e-02
9.832441437600258904e-02
9.833446545165003272e-02
9.834768665179344227e-02
9.835476559626865622e-02
9.838227135476718122e-02
9.838603775901028081e-02
9.839496850534090733e-02
9.839974735624040791e-02
9.841306503650859572e-02
9.843098683872902877e-02
9.845145708310598653e-02
9.846036316563561153e-02
9.846172935422292660e-02
9.848325714260147690e-02
9.849663315790313511e-02
9.851404615968895051e-02
9.852724966071269019e-02
9.853705825915498595e-02
9.855887142510277865e-02
9.856594387720285511e-02
9.857264299498724736e-02
9.859279089319594735e-02
9.859842962310866321e-02
9.861088156497399559e-02
9.863456034029033370e-02
9.863907187911924446e-02
9.866403502203796583e-02
9.868083039467934192e-02
9.868692825015179526e-02
9.869908113602515742e-02
9.871821272472619535e-02
9.874431817889223195e-02
9.875449157515647780e-02
9.876559106945037581e-02
9.877767981114210505e-02
9.878816848045507415e-02
9.880030266285610985e-02
9.880326871467387528e-02
9.881717516891591613e-02
9.884392346712089772e-02
9.886140830017553505e-02
9.887092812912590123e-02
9.887962267617822487e-02
9.888853142904119320e-02
9.890750238945028583e-02
9.891099445405832080e-02
9.892027540477765779e-02
9.893050613575748997e-02
9.896244003353016350e-02
9.896903930108524872e-02
9.898726698281179459e-02
9.899649892500833603e-02
9.901909271075565178e-02
9.903151622091405093e-02
9.904240896832161578e-02
9.904779061020846376e-02
9.906258226235276076e-02
9.907662453002863412e-02
9.909278946808203203e-02
9.910360139198887142e-02
9.912072831484525226e-02
9.912140901322369357e-02
9.914787050419632264e-02
9.916385117663828463e-02
9.919200745868905766e-02
9.919294430585068323e-02
9.920518467646560756e-02
9.922900363208442265e-02
9.924537057596816148e-02
9.925342630986394576e-02
9.926051253890005865e-02
9.928156404226040621e-02
9.929011474013427208e-02
9.931683564503035466e-02
9.932004090860829804e-02
9.933861580425173976e-02
9.934312538991302288e-02
9.936282912510718823e-02
9.937096516617821562e-02
9.938320035202591329e-02
9.940061270090799761e-02
9.941405163391309197e-02
9.942587612634989913e-02
9.943953499981433852e-02
9.945378254065723178e-02
9.947831867184009358e-02
9.948085816983281982e-02
9.950061012759292556e-02
9.950599821404876311e-02
9.951061724083942739e-02
9.952580479152584036e-02
9.954226628039974933e-02
9.954803195151973316e-02
9.957865918400637950e-02
9.958479611648057839e-02
9.960664103813332559e-02
9.961154694174839674e-02
9.961368073210402629e-02
9.964089966210798455e-02
9.965381128899264418e-02
9.968233536331033706e-02
9.968698670835995923e-02
9.970839635368589082e-02
9.972533206148248563e-02
9.973433675267973086e-02
9.974501679809527621e-02
9.976396950460098001e-02
9.978568812878640948e-02
9.979439734468226186e-02
9.981064160835873000e-02
9.981361613553763057e-02
9.982680758096074136e-02
9.983708340122882108e-02
9.984876709040474418e-02
9.985506547953110212e-02
9.987344886433502378e-02
9.987404617130801743e-02
9.990541837664607128e-02
9.992612722675986436e-02
9.992896547314494837e-02
9.994068675002476532e-02
9.996640291187225413e-02
9.997702998696428311e-02
9.998652464568336118e-02
1.000182761848268376e-01
1.000273511457969167e-01
1.000339182739424237e-01
1.000520963825074494e-01
1.000631076646057993e-01
1.000810826375628237e-01
1.000890385486271628e-01
1.001071930220092110e-01
1.001250079373271484e-01
1.001333915296807597e-01
1.001473581706523452e-01
1.001620349086554396e-01
1.001702451604079558e-01
1.001788785297065276e-01
1.001983791194403506e-01
1.002244651786909357e-01
1.002354296579984760e-01
1.002479537334730053e-01
1.002623015025365105e-01
1.002721503698938976e-01
1.002964388554892228e-01
1.003042229930347085e-01
1.003248404854427678e-01
1.003360334345997362e-01
1.003447891868075592e-01
1.003699885946541803e-01
1.003880060873639235e-01
1.003908911441167007e-01
1.003999863245781943e-01
1.004174169627995439e-01
1.004330608000410519e-01
1.004562579999194738e-01
1.004627095152340055e-01
1.004739846707378703e-01
1.004974370925542648e-01
1.005115684519845565e-01
1.005198619919684955e-01
1.005335555713640638e-01
1.005386161808594081e-01
1.005620988745472011e-01
1.005701165333131031e-01
1.005952565726022097e-01
1.006049310195867297e-01
1.006122152071902698e-01
1.006169117361307985e-01
1.006292304240719582e-01
1.006673196109454937e-01
1.006749432978882863e-01
1.006859755899720543e-01
1.007024783973932691e-01
1.007114922339478746e-01
1.007323589784094864e-01
1.007423848134423872e-01
1.007538942976393126e-01
1.007661241491250581e-01
1.008013070384815024e-01
1.008053570553574807e-01
1.008200561057551181e-01
1.008285123636652458e-01
1.008390787604216965e-01
1.008491872703553005e-01
1.008620159639955771e-01
1.008940591959636701e-01
1.008992892747943015e-01
1.009105260312230246e-01
1.009243229364408800e-01
1.009325142060705782e-01
1.009508222763130236e-01
1.009655958461667669e-01
1.009806049245781101e-01
1.010016499353961761e-01
1.010070454308612531e-01
1.010266296257569252e-01
1.010320061484314969e-01
1.010413728961827573e-01
1.010678308344951093e-01
1.010871625020802744e-01
1.011050533069732804e-01
1.011142931373590903e-01
1.011233333802569190e-01
1.011293146943504917e-01
1.011532790438826601e-01
1.011570477641023924e-01
1.011732656187856461e-01
1.011943603039224815e-01
1.012145779143248658e-01
1.012175088118674182e-01
1.012305588961167069e-01
1.012450167914538679e-01
1.012676970317211156e-01
1.012772879211715216e-01
1.012995430660353358e-01
1.013166012462868304e-01
1.013279161736840295e-01
1.013395850066481363e-01
1.013526101783174815e-01
1.013630754365341669e-01
1.013742185808182983e-01
1.013870176772360687e-01
1.014166925036854017e-01
1.014364310973234762e-01
1.014477292974295675e-01
1.014503753376320150e-01
1.014675852622994312e-01
1.014835564873683982e-01
1.014899166315473278e-01
1.015088586306866492e-01
1.015241620109908482e-01
1.015420719885786749e-01
1.015444093749709453e-01
1.015619172959968952e-01
1.015694236446200716e-01
1.015899656049924493e-01
1.015984893185378213e-01
1.016030979974193449e-01
1.016297996003276416e-01
1.016372025164125059e-01
1.016588142888755208e-01
1.016700277196561641e-01
1.016910522278380857e-01
1.017012466314161090e-01
1.017037148583328499e-01
1.017154996678509282e-01
1.017354639454782772e-01
1.017500316101831448e-01
1.017552843014411512e-01
1.017742962684641261e-01
1.018004303654611031e-01
1.018021751806096331e-01
1.018217339462336168e-01
1.018331507352875920e-01
1.018451845213076412e-01
1.018604315909921731e-01
1.018654876805508702e-01
1.018698281754956692e-01
1.018948959114967523e-01
1.019151265239425230e-01
1.019258696578271284e-01
1.019375469264711120e-01
1.019484773017247936e-01
1.019649144179020639e-01
1.019917652259883512e-01
1.020003161691206972e-01
1.020254626092598205e-01
1.020327379760898046e-01
1.020569943325498330e-01
1.020695141098041936e-01
1.020822499456307542e-01
1.021050113838031792e-01
1.021151732092613340e-01
1.021261171985317073e-01
1.021268657315509976e-01
1.021387309851716219e-01
1.021498777773971467e-01
1.021647667351536781e-01
1.021854268516859676e-01
1.022025563548376037e-01
1.022075970324461403e-01
1.022207484388596987e-01
1.022376244226064212e-01
1.022611595425088060e-01
1.022674839705705052e-01
1.022755710864931000e-01
1.022981565789899405e-01
1.023141736452067851e-01
1.023272607837555359e-01
1.023406812382482989e-01
1.023471807993958649e-01
1.023625239198829862e-01
1.023900647604050196e-01
1.024058906143225367e-01
1.024147301234798468e-01
1.024249831006894262e-01
1.024506440278815655e-01
1.024634837906739926e-01
1.024734574459856273e-01
1.024788868797943953e-01
1.025002852416150301e-01
1.025062374816347321e-01
1.025311771948496653e-01
1.025423507665185752e-01
1.025652476432371563e-01
1.025816798318282541e-01
1.025848997418594144e-01
1.026146458878515744e-01
1.026293180489278867e-01
1.026337584840615880e-01
1.026386695378720959e-01
1.026598209661840899e-01
1.026732931201370103e-01
1.026791613027278616e-01
1.026940585056230759e-01
1.027011751130381678e-01
1.027086057863731416e-01
1.027239236504869924e-01
1.027516494711441242e-01
1.027602951686026889e-01
1.027733148139297059e-01
1.027754954407686383e-01
1.027959560391250027e-01
1.028186180355697976e-01
1.028220561590663662e-01
1.028277420811832821e-01
1.028528981229294703e-01
1.028563700091119082e-01
1.028642789965825699e-01
1.028862979256559007e-01
1.028968227340182340e-01
1.029035871762766785e-01
1.029270620021470739e-01
1.029316226617257302e-01
1.029461802366031242e-01
1.029576191292809750e-01
1.029841577994187740e-01
1.029871899292274517e-01
1.029996933662182812e-01
1.030183667097300804e-01
1.030206421440824638e-01
1.030459668404244966e-01
1.030710230390002313e-01
1.030949475339759114e-01
1.031086775957127388e-01
1.031132572447578943e-01
1.031427180329230753e-01
1.031577494760211322e-01
1.031676847472156044e-01
1.031688498343275584e-01
1.031770436156177473e-01
1.031955548138006051e-01
1.032118573080109125e-01
1.032151602755162489e-01
1.032279178362077166e-01
1.032523581920284927e-01
1.032548991107161140e-01
1.032671064052512744e-01
1.032794105130271367e-01
1.033024130103747940e-01
1.033198573434560008e-01
1.033262032437319289e-01
1.033451004679395435e-01
1.033481637371568840e-01
1.033717245314773048e-01
1.033821105740776458e-01
1.033962704990846748e-01
1.034246029652112764e-01
1.034389065639886307e-01
1.034464873509477467e-01
1.034497710232784584e-01
1.034568233680084881e-01
1.034883577132018062e-01
1.034960541667293565e-01
1.035124885240015780e-01
1.035216249062420046e-01
1.035377287112891898e-01
1.035480316539613699e-01
1.035703069422825862e-01
1.035794913042201171e-01
1.035875816778387137e-01
1.036049816827787629e-01
1.036148086054097250e-01
1.036274545782934209e-01
1.036409737671656894e-01
1.036641437875115979e-01
1.036779949480216012e-01
1.036936901410966949e-01
1.037027728872882970e-01
1.037082166777696934e-01
1.037113345857240687e-01
1.037312759399541817e-01
1.037342845850240947e-01
1.037529236109788755e-01
1.037712997619987809e-01
1.038002142557569729e-01
1.038141468975917747e-01
1.038326340215954269e-01
1.038525153501389520e-01
1.038599821593554351e-01
1.038691040513806119e-01
1.038858455403050551e-01
1.038985261548130423e-01
1.039013274306384016e-01
1.039148731238063172e-01
1.039209232105273162e-01
1.039378236921469356e-01
1.039719959742451683e-01
1.039866764305434899e-01
1.039948972758135692e-01
1.040069491584826866e-01
1.040193418852647933e-01
1.040251183699347215e-01
1.040368781203000470e-01
1.040459383687146189e-01
1.040589117795136520e-01
1.040739781447667101e-01
1.040844816826306252e-01
1.040939919015463899e-01
1.041197042572873377e-01
1.041412763878434289e-01
1.041521446745094504e-01
1.041586268098522727e-01
1.041754840425833106e-01
1.041967979441881798e-01
1.042206270847193528e-01
1.042271875139225701e-01
1.042454765641849246e-01
1.042657547706227761e-01
1.042811230540918177e-01
1.042910788531402067e-01
1.042999079095581205e-01
1.043117955742613456e-01
1.043291415454909998e-01
1.043506817060294023e-01
1.043591563692759516e-01
1.043659935604816513e-01
1.043744446462497311e-01
1.043876829642672588e-01
1.044149847013101651e-01
1.044170749877785243e-01
1.044208616918454458e-01
1.044495530323400478e-01
1.044554841792810773e-01
1.044699048804073604e-01
1.044895267315364418e-01
1.045077351608822980e-01
1.045259475684910400e-01
1.045387154117857764e-01
1.045449820220596959e-01
1.045663757639735958e-01
1.045862043070976966e-01
1.046008428056709461e-01
1.046106371969910964e-01
1.046337492340709274e-01
1.046364490009101811e-01
1.046598052702560344e-01
1.046689992398335822e-01
1.046767129161108589e-01
1.046874268268535024e-01
1.046971210705422428e-01
1.047180967926424899e-01
1.047290296857666947e-01
1.047457906440091846e-01
1.047500067731128581e-01
1.047616690730251987e-01
1.047899547477318394e-01
1.048028847681757303e-01
1.048061777263850081e-01
1.048180577426315319e-01
1.048329453815994849e-01
1.048518903185166051e-01
1.048542039867541020e-01
1.048622190631958717e-01
1.048744403491867483e-01
1.048970484774209289e-01
1.049071232437270296e-01
1.049301801753437791e-01
1.049483373138025977e-01
1.049575206291786800e-01
1.049706711574444618e-01
1.049772399052141258e-01
1.050061145122107575e-01
1.050097924074331335e-01
1.050351383600554578e-01
1.050425685554980393e-01
1.050567536723652773e-01
1.050727442555157709e-01
1.050784998340941190e-01
1.051024663731670583e-01
1.051130868078943847e-01
1.051284422603421809e-01
1.051322107701110342e-01
1.051477649947533122e-01
1.051665943761072586e-01
1.051742247457553292e-01
1.051870495050282184e-01
1.051962352372475262e-01
1.052209673155053427e-01
1.052314576152278969e-01
1.052538664669488422e-01
1.052723238110946369e-01
1.052868415164842086e-01
1.052910531537263328e-01
1.052985078031402622e-01
1.053050219159204492e-01
1.053279073232838425e-01
1.053562610096843155e-01
1.053625216284144739e-01
1.053780295582714688e-01
1.053800610254801984e-01
1.053879617043851913e-01
1.054042049227513211e-01
1.054139708658266006e-01
1.054408628969883410e-01
1.054484630667580358e-01
1.054645083370454595e-01
1.054839408577964988e-01
1.054938872594091137e-01
1.054983456625844807e-01
1.055161202889652317e-01
1.055380253179746264e-01
1.055485979855499967e-01
1.055531546585897762e-01
1.055645536133719142e-01
1.055784233225753876e-01
1.055858603642732541e-01
1.055944412896815954e-01
1.056053448040304987e-01
1.056096930950971013e-01
1.056234015246157454e-01
1.056351325330824320e-01
1.056504260810073870e-01
1.056641456749637387e-01
1.056689025753806965e-01
1.056906061580114575e-01
1.056986222263038289e-01
1.057216199200578521e-01
1.057284225365006103e-01
1.057463237779085463e-01
1.057603953172210898e-01
1.057755928049666783e-01
1.057920838485986725e-01
1.058064709216735011e-01
1.058126157140926171e-01
1.058318313696441360e-01
1.058440865668438535e-01
1.058648033426623503e-01
1.058717788739537147e-01
1.058884422617457632e-01
1.058909323278909298e-01
1.058999386945024823e-01
1.059244532229584035e-01
1.059339635046375183e-01
1.059471094023496929e-01
1.059537034020822110e-01
1.059614718825286905e-01
1.059886617688917676e-01
1.059981329461550659e-01
1.060077160981833799e-01
1.060252196143093850e-01
1.060432181566643428e-01
1.060525359319788308e-01
1.060584146029691643e-01
1.060677445030480115e-01
1.060821252009572224e-01
1.060965036522476534e-01
1.061090033623667828e-01
1.061235085104216269e-01
1.061290466037195790e-01
1.061349468310278099e-01
1.061582255505953420e-01
1.061647724988283858e-01
1.061901024265730631e-01
1.062047414530171152e-01
1.062150727749217594e-01
1.062316840744354507e-01
1.062456109070964438e-01
1.062538874832867908e-01
1.062627393053831026e-01
1.062791791948774489e-01
1.062901181077153812e-01
1.063127613904754076e-01
1.063133232581087717e-01
1.063269595959762670e-01
1.063342549727417374e-01
1.063489911993128478e-01
1.063618622781621892e-01
1.063709541770644362e-01
1.063844964608044452e-01
1.064104288072312277e-01
1.064163458370160353e-01
1.064304938158056046e-01
1.064375256597611119e-01
1.064464616954995946e-01
1.064615680119625485e-01
1.064686256827312438e-01
1.064784084547089060e-01
1.064955114273181680e-01
1.065023557510997865e-01
1.065237569824025177e-01
1.065367166442660052e-01
1.065577500222160134e-01
1.065626572808296979e-01
1.065796847115951240e-01
1.065976843594819701e-01
1.066151772844229906e-01
1.066274467760293110e-01
1.066414359338432871e-01
1.066679670693115312e-01
1.066731008764852384e-01
1.066755055363780014e-01
1.066917118801347653e-01
1.067079898387317538e-01
1.067148700982910592e-01
1.067269519525316790e-01
1.067441783479745054e-01
1.067471123796365218e-01
1.067610224827131304e-01
1.067758426169836405e-01
1.068044586632165283e-01
1.068130385330247067e-01
1.068401498660467852e-01
1.068508418888968192e-01
1.068526865297709794e-01
1.068770932697098441e-01
1.068869056520601601e-01
1.068936297023416748e-01
1.069045639161770866e-01
1.069155342220921567e-01
1.069319699068401741e-01
1.069369243706773109e-01
1.069633602439546971e-01
1.069732822681473960e-01
1.069868727150532495e-01
1.069919266876055985e-01
1.069951201697433296e-01
1.070034845132175061e-01
1.070292502056000572e-01
1.070317005798541721e-01
1.070420771800618120e-01
1.070684713459680304e-01
1.070754886374231662e-01
1.070851360182504264e-01
1.070923553345043966e-01
1.071154072402584201e-01
1.071369441499749886e-01
1.071470727518125110e-01
1.071605182760969610e-01
1.071810938515423417e-01
1.071885710813926806e-01
1.071916215736378186e-01
1.072039303568382840e-01
1.072122571017025128e-01
1.072239064965223587e-01
1.072358254334533911e-01
1.072454181923135352e-01
1.072577044388964840e-01
1.072696641174301080e-01
1.072780121718555635e-01
1.072916726290137901e-01
1.073254913588744808e-01
1.073334491725752016e-01
1.073420521405108463e-01
1.073646675081628143e-01
1.073797446759755525e-01
1.073934185726530544e-01
1.074070632476260001e-01
1.074134684067414303e-01
1.074230384742419497e-01
1.074361771391292852e-01
1.074406587043981176e-01
1.074639578330500722e-01
1.074684953218739691e-01
1.074783438257373436e-01
1.074961540788388903e-01
1.075019809142089278e-01
1.075173955607402476e-01
1.075402147236094730e-01
1.075530333427914820e-01
1.075608040813632593e-01
1.075663172917243338e-01
1.075733380187894328e-01
1.076025548578175006e-01
1.076057644039115635e-01
1.076179618060029153e-01
1.076295708508752669e-01
1.076376992009396849e-01
1.076571855294187197e-01
1.076849171159143803e-01
1.076922488237090358e-01
1.076993834482668499e-01
1.077214962100568330e-01
1.077317291824927969e-01
1.077351719400485575e-01
1.077451802024380068e-01
1.077545367755248784e-01
1.077677336024434607e-01
1.077812397993866966e-01
1.077976330983448361e-01
1.078165366265511627e-01
1.078327177533336956e-01
1.078378022880617237e-01
1.078466432535851727e-01
1.078561818151472784e-01
1.078758147624494512e-01
1.078974220001107098e-01
1.079073630901486447e-01
1.079172966354838836e-01
1.079304538293218152e-01
1.079420007225360134e-01
1.079511947157941743e-01
1.079676030405071763e-01
1.079796707273771306e-01
1.079899312069823591e-01
1.079998717291442700e-01
1.080202568994387824e-01
1.080260210523952824e-01
1.080393381306903877e-01
1.080425392025484155e-01
1.080581195448472864e-01
1.080774395575246349e-01
1.080840780989204553e-01
1.080923976958769184e-01
1.081047777995871595e-01
1.081086916810221066e-01
1.081353057054481037e-01
1.081540094976759514e-01
1.081657020928561974e-01
1.081713918429298982e-01
1.081761177980584132e-01
1.081883021160104930e-01
1.082043847097974298e-01
1.082295719699413183e-01
1.082479091547139949e-01
1.082541421073994203e-01
1.082784957377863067e-01
1.082863382083788517e-01
1.082943497309443726e-01
1.082992928947247302e-01
1.083091184438381149e-01
1.083228156967918077e-01
1.083315053971986575e-01
1.083525099131282254e-01
1.083567028809520605e-01
1.083707003937475211e-01
1.083760532720587921e-01
1.083914823422464924e-01
1.083969644507075114e-01
1.084089403510102301e-01
1.084291346320125915e-01
1.084390432892767264e-01
1.084547766147144765e-01
1.084711368068148052e-01
1.084759893014805576e-01
1.084956513922788468e-01
1.084977468681247448e-01
1.085163659493421084e-01
1.085227261082262751e-01
1.085323778854994092e-01
1.085480310482240252e-01
1.085585334340294361e-01
1.085781638431988494e-01
1.085835258958756655e-01
1.085957243595012112e-01
1.086074728040369308e-01
1.086261387873984630e-01
1.086420166593569103e-01
1.086480311365288776e-01
1.086653805876162671e-01
1.086687336991133956e-01
1.086873327406592815e-01
1.087042782963586474e-01
1.087091446734861355e-01
1.087213396524776554e-01
1.087261204380386981e-01
1.087342542597932171e-01
1.087539496069414580e-01
1.087699649189300399e-01
1.087776339148003868e-01
1.087980560853991086e-01
1.088069061384676628e-01
1.088301988148003829e-01
1.088344467927502834e-01
1.088395597769773460e-01
1.088472413754708601e-01
1.088584507115232802e-01
1.088659996630191862e-01
1.088799575327733526e-01
1.088921080472681768e-01
1.088988609536936658e-01
1.089157268937149259e-01
1.089354649607306991e-01
1.089438740131126182e-01
1.089512435371829957e-01
1.089660540616035900e-01
1.089819798421052810e-01
1.090001838624435893e-01
1.090219339455046899e-01
1.090328592879283298e-01
1.090474276107368246e-01
1.090611800520990826e-01
1.090736555680612008e-01
1.090830973723309616e-01
1.090935852329141809e-01
1.091046145271971635e-01
1.091125063487972668e-01
1.091362120848564654e-01
1.091425556660011176e-01
1.091584167984431253e-01
1.091731023263136091e-01
1.091777847739385243e-01
1.091818247273865228e-01
1.091927937906765345e-01
1.092192366362913503e-01
1.092323817573725431e-01
1.092359481646273944e-01
1.092497015293201756e-01
1.092615426034775350e-01
1.092701554750301063e-01
1.092844937365402558e-01
1.092878113813072205e-01
1.092972010714433062e-01
1.093181103856125103e-01
1.093326483278766470e-01
1.093428044540901700e-01
1.093565317824908845e-01
1.093631499678161534e-01
1.093778278078937349e-01
1.093863542314929549e-01
1.094012005470878512e-01
1.094074850185012826e-01
1.094305621978579612e-01
1.094407577014357980e-01
1.094494417128446528e-01
1.094558951384586587e-01
1.094704704327941203e-01
1.094785360880726199e-01
1.094931595489499476e-01
1.095175842017148682e-01
1.095214233057359987e-01
1.095422905835260474e-01
1.095490972970083465e-01
1.095571009979062205e-01
1.095597762649926921e-01
1.095760331542136590e-01
1.095815516473873652e-01
1.096023500493506497e-01
1.096099483896418314e-01
1.096148980609263912e-01
1.096285688577704476e-01
1.096517205526979510e-01
1.096605417364683310e-01
1.096668294633984519e-01
1.096725613747083217e-01
1.096780787767228094e-01
1.096952119858193297e-01
1.097109454589015320e-01
1.097167146083728451e-01
1.097257522716057476e-01
1.097428941729984286e-01
1.097586716516721350e-01
1.097652430465336226e-01
1.097803267500893631e-01
1.098060280004308220e-01
1.098156027478234820e-01
1.098289705013206219e-01
1.098413169737541550e-01
1.098545787561145404e-01
1.098663828883004734e-01
1.098791393926149551e-01
1.098869913103731055e-01
1.099075054983275068e-01
1.099189603692558581e-01
1.099235281659896035e-01
1.099400290536799996e-01
1.099469652017768251e-01
1.099558782906722709e-01
1.099717761242767211e-01
1.099780365553168493e-01
1.099987568620878764e-01
1.100046075412312030e-01
1.100119498924473915e-01
1.100312353899760565e-01
1.100492060916763992e-01
1.100565586131841411e-01
1.100611924316716173e-01
1.100751549970701015e-01
1.100976697576528385e-01
1.101085953158014719e-01
1.101158034361292004e-01
1.101305796728205832e-01
1.101362492676110638e-01
1.101600760997507589e-01
1.101741381441156964e-01
1.101823017358096179e-01
1.101958034799998543e-01
1.102091864400492338e-01
1.102177165990080865e-01
1.102386410157176755e-01
1.102499650928339681e-01
1.102598839715309698e-01
1.102686799124500405e-01
1.102769031071856864e-01
1.102857340457006896e-01
1.102929627315371586e-01
1.103118641803230160e-01
1.103202659393926477e-01
1.103322874296088218e-01
1.103425878429841744e-01
1.103567382451010048e-01
1.103762271360484992e-01
1.103842277990954579e-01
1.103949510527747480e-01
1.104071167922213159e-01
1.104123038345321550e-01
1.104199050400900273e-01
1.104314776788101748e-01
1.104604643422016919e-01
1.104688208207490474e-01
1.104924900787403463e-01
1.105001405634533085e-01
1.105114310922730714e-01
1.105171031336693033e-01
1.105320449961531559e-01
1.105369819515976682e-01
1.105563404459293797e-01
1.105642863247031094e-01
1.105871905059386817e-01
1.105972046120971553e-01
1.106081999517045111e-01
1.106240210820469416e-01
1.106364221700245620e-01
1.106586982442442357e-01
1.106693976351298403e-01
1.106711685007703561e-01
1.106831131167025362e-01
1.106944208179888589e-01
1.107033224718069753e-01
1.107157642139824372e-01
1.107215382011145777e-01
1.107453682661094785e-01
1.107542726781355347e-01
1.107646312157531399e-01
1.107807745237420205e-01
1.107865279171686979e-01
1.108032516112765209e-01
1.108116135222502185e-01
1.108189534611966898e-01
1.108298508402619231e-01
1.108348113683186309e-01
1.108669320394496949e-01
1.108863608034073578e-01
1.108900508314004107e-01
1.108935046025071314e-01
1.109089230986668451e-01
1.109193694627278459e-01
1.109330714095040915e-01
1.109419256172325396e-01
1.109624829940246693e-01
1.109666151306814563e-01
1.109722980932684733e-01
1.109807395743754310e-01
1.110020922779675900e-01
1.110074323540386487e-01
1.110308404208091293e-01
1.110414722791407960e-01
1.110532635011540759e-01
1.110548432302161381e-01
1.110663242883058732e-01
1.110722507757192501e-01
1.110873233451195596e-01
1.111037999944358701e-01
1.111066299752681563e-01
1.111144458114641798e-01
1.111302495132121537e-01
1.111478265214900230e-01
1.111595651001862084e-01
1.111694529499697159e-01
1.111876833649721452e-01
1.112077822715801245e-01
1.112095537544405266e-01
1.112194595964539068e-01
1.112226831938911698e-01
1.112389902240028539e-01
1.112631896981948199e-01
1.112683019529561723e-01
1.112969698279789310e-01
1.113014044987375439e-01
1.113131455370209855e-01
1.113254765347180264e-01
1.113408821548715344e-01
1.113509982995417591e-01
1.113622141138084776e-01
1.113663449442910403e-01
1.113719780701897255e-01
1.113866945578724788e-01
1.113980577613254974e-01
1.114029662786821806e-01
1.114207044286635306e-01
1.114364609903447101e-01
1.114653538847578673e-01
1.114775037659648804e-01
1.114876412069254474e-01
1.114942918032608699e-01
1.115032391134126444e-01
1.115160062382739015e-01
1.115288075954847802e-01
1.115381667736150550e-01
1.115407348679847699e-01
1.115673184622935632e-01
1.115690668572076327e-01
1.115879255300503137e-01
1.116087877581057319e-01
1.116208112583041423e-01
1.116277548530589248e-01
1.116313839576543177e-01
1.116486402665390898e-01
1.116654924147320593e-01
1.116807500819309573e-01
1.116910671382533304e-01
1.116984135975638281e-01
1.117058201816579777e-01
1.117344790873220362e-01
1.117499580071074083e-01
1.117553844756632442e-01
1.117695364045629414e-01
1.117903564607136135e-01
1.117949284903352880e-01
1.117998766292155888e-01
1.118124633600647844e-01
1.118200711808202685e-01
1.118297160512403132e-01
1.118342804049321515e-01
1.118523463269273099e-01
1.118673865647998311e-01
1.118865245680090159e-01
1.118884503752772264e-01
1.119115316957905448e-01
1.119187849035654936e-01
1.119239038838187317e-01
1.119404970265480137e-01
1.119522643862108091e-01
1.119624331127428429e-01
1.119747944449278609e-01
1.119966999321810874e-01
1.119997816462444118e-01
1.120213944267517969e-01
1.120342148285343176e-01
1.120507151062531404e-01
1.120580482067805028e-01
1.120742124046275601e-01
1.120899763123676673e-01
1.121098320292094885e-01
1.121136897250828990e-01
1.121194664671769647e-01
1.121351350567040828e-01
1.121471443867220752e-01
1.121577689760898111e-01
1.121660370577239330e-01
1.121771906916923522e-01
1.122040402775183465e-01
1.122142171230134378e-01
1.122249494456528107e-01
1.122401223405156134e-01
1.122434576299056186e-01
1.122593701744212802e-01
1.122742500925444364e-01
1.122894915136061766e-01
1.122924171353261724e-01
1.123208893924634855e-01
1.123477876374375239e-01
1.123536310774986835e-01
1.123626602202232871e-01
1.123671881086512059e-01
1.123802612181598048e-01
1.124022536611398171e-01
1.124058310004472094e-01
1.124136397336844562e-01
1.124218504915024397e-01
1.124416200253227083e-01
1.124515992162640199e-01
1.124585592666806355e-01
1.124600125744691370e-01
1.124770069492833646e-01
1.124886847579540938e-01
1.124939079099489536e-01
1.125044289421753829e-01
1.125127199175859349e-01
1.125273065291343966e-01
1.125528797283130156e-01
1.125614955973097131e-01
1.125723358380143480e-01
1.125911671816052784e-01
1.126095361751994206e-01
1.126196935290948442e-01
1.126376168498619545e-01
1.126604806923653390e-01
1.126652610687081113e-01
1.126746340536264879e-01
1.126819008141748402e-01
1.126907460047094078e-01
1.127128804294616482e-01
1.127177106240750959e-01
1.127312751114070699e-01
1.127357925268272498e-01
1.127514127487033169e-01
1.127591967165459952e-01
1.127627617019310580e-01
1.127720330100622781e-01
1.127970457731050646e-01
1.128197267349823618e-01
1.128306473070692650e-01
1.128367736948606703e-01
1.128526441114539591e-01
1.128570269721968500e-01
1.128664470848058654e-01
1.128879216822275544e-01
1.129023207504523674e-01
1.129176892886142869e-01
1.129306668999445207e-01
1.129401323657098777e-01
1.129572085945307891e-01
1.129739079870012430e-01
1.129823799024459730e-01
1.129868688070541638e-01
1.129995068930069735e-01
1.130073897942890926e-01
1.130313288177531295e-01
1.130482522128712919e-01
1.130575144648081065e-01
1.130717717830032609e-01
1.130818259378658097e-01
1.130921500888539821e-01
1.131130346829850586e-01
1.131233834693161078e-01
1.131289371663001253e-01
1.131501606310715280e-01
1.131675524828187340e-01
1.131754270745959912e-01
1.131926546254086730e-01
1.131933403706544827e-01
1.132005649515851475e-01
1.132202941168858890e-01
1.132359051510512526e-01
1.132426777857400424e-01
1.132497466550662635e-01
1.132617900777271314e-01
1.132774108937181778e-01
1.132945883996506753e-01
1.133027265178609411e-01
1.133089461026640654e-01
1.133333502148625160e-01
1.133431089420662841e-01
1.133669537623592238e-01
1.133796790321381365e-01
1.133895938716625862e-01
1.134030196993676687e-01
1.134071674334491964e-01
1.134161270419152823e-01
1.134294870811231037e-01
1.134481403960735935e-01
1.134492256966012635e-01
1.134612649641263404e-01
1.134703477554503404e-01
1.134796987207310481e-01
1.135201649947324976e-01
1.135341654540196754e-01
1.135489047080403546e-01
1.135532271095021084e-01
1.135762769695677910e-01
1.135832077034938936e-01
1.135853587620883065e-01
1.136049972608276226e-01
1.136115337792069635e-01
1.136174846450183629e-01
1.136286691951186589e-01
1.136424003187090914e-01
1.136544507715045449e-01
1.136648150804674962e-01
1.136807156296944510e-01
1.136884896886699581e-01
1.136910150604226177e-01
1.137176279349196295e-01
1.137291596072191879e-01
1.137419304734494374e-01
1.137511624892088014e-01
1.137722995778804869e-01
1.137832054519256064e-01
1.137923313640474277e-01
1.138103942256950551e-01
1.138189343953130428e-01
1.138297361440418487e-01
1.138343572977021378e-01
1.138477805524858999e-01
1.138713171594364360e-01
1.138759162034891914e-01
1.138937019875888579e-01
1.139040290708391856e-01
1.139177111017401489e-01
1.139308852463681299e-01
1.139406957087349404e-01
1.139502108186726814e-01
1.139664640648891947e-01
1.139716131560341017e-01
1.139825043794500670e-01
1.140131805139752430e-01
1.140245729814102216e-01
1.140368583281992643e-01
1.140475118578840874e-01
1.140502941213744625e-01
1.140694388556208194e-01
1.140821454835888593e-01
1.140839770904493733e-01
1.141053040720185208e-01
1.141306495180647862e-01
1.141432031261401803e-01
1.141525160686808205e-01
1.141582487074040420e-01
1.141668260100459076e-01
1.141954219985062413e-01
1.142107386777265754e-01
1.142298402908180077e-01
1.142378975809322794e-01
1.142420422585207485e-01
1.142463472537070257e-01
1.142552317643238946e-01
1.142653557301653300e-01
1.142873076797913390e-01
1.142917471947825780e-01
1.143011242123110893e-01
1.143211759764926616e-01
1.143459230565231910e-01
1.143618567216741488e-01
1.143722676476787714e-01
1.144012434678594037e-01
1.144047634472063479e-01
1.144109731230918969e-01
1.144283476171198410e-01
1.144462816812832906e-01
1.144514227871670786e-01
1.144573688740242456e-01
1.144853738409498112e-01
1.144998167158257640e-01
1.145087130388715013e-01
1.145138559646915466e-01
1.145394961960898850e-01
1.145484788065808668e-01
1.145581587075835128e-01
1.145821132924998986e-01
1.145879100285319141e-01
1.145984481058403559e-01
1.146194682541141763e-01
1.146257143889092833e-01
1.146321136949374209e-01
1.146537251483208397e-01
1.146602273986399578e-01
1.146814207300835275e-01
1.146880954189095636e-01
1.147048626530444149e-01
1.147140306619228722e-01
1.147232264555989034e-01
1.147476888714469845e-01
1.147553553357126832e-01
1.147755360338070241e-01
1.147835965813195358e-01
1.147962212746512223e-01
1.148107275687262896e-01
1.148263248202638365e-01
1.148408713852420160e-01
1.148459405113424481e-01
1.148633924146234553e-01
1.148703842456203494e-01
1.148864517898398607e-01
1.148996060919479367e-01
1.149115034832889348e-01
1.149166046907497685e-01
1.149281954759391877e-01
1.149348683298022089e-01
1.149567105858625427e-01
1.149608593151252856e-01
1.149792839603890338e-01
1.149930188761542627e-01
1.150047364680273909e-01
1.150139249350877191e-01
1.150400111098942579e-01
1.150549509427264971e-01
1.150799377078232100e-01
1.150835726281895233e-01
1.150995320789965914e-01
1.151089773796484805e-01
1.151169484939035814e-01
1.151307453232103817e-01
1.151396861634526592e-01
1.151481878429529426e-01
1.151593441270769014e-01
1.151654224900792722e-01
1.151870488160164352e-01
1.151958795180478279e-01
1.151997451010604578e-01
1.152170497630569113e-01
1.152323417118247262e-01
1.152495737335876291e-01
1.152613277251294255e-01
1.152619186895688097e-01
1.152646158277009780e-01
1.152886398644559218e-01
1.152981251644921157e-01
1.153021789639261940e-01
1.153160444692256648e-01
1.153449976089586659e-01
1.153479150226839889e-01
1.153596632494334751e-01
1.153758672546089104e-01
1.153807368037078063e-01
1.154002892981739747e-01
1.154188246554830877e-01
1.154251682133096701e-01
1.154352041518816874e-01
1.154426724068809418e-01
1.154600707767831080e-01
1.154723887361852608e-01
1.154800519935599845e-01
1.155004149084893905e-01
1.155072559382546160e-01
1.155243260638971758e-01
1.155445293574059451e-01
1.155471613366575445e-01
1.155554364195039985e-01
1.155706767123396705e-01
1.155839207817275782e-01
1.156026227258902805e-01
1.156061196761803966e-01
1.156102258663656013e-01
1.156256132474934306e-01
1.156491139417595293e-01
1.156541958977313489e-01
1.156657820559424121e-01
1.156739355179327577e-01
1.156891905328621406e-01
1.157085901605034439e-01
1.157279793662186473e-01
1.157297933937206369e-01
1.157509559254189524e-01
1.157571714093931226e-01
1.157720844117821613e-01
1.157779514767597884e-01
1.157962206886516965e-01
1.158050983038973469e-01
1.158160246368419299e-01
1.158277179874714347e-01
1.158352537275577077e-01
1.158490626400593415e-01
1.158575410833308506e-01
1.158884895249771008e-01
1.159040482171352915e-01
1.159251330649907485e-01
1.159311315963660882e-01
1.159428111309741549e-01
1.159560336123513502e-01
1.159622733149296980e-01
1.159727688118039057e-01
1.159822452521844793e-01
1.159967534360115127e-01
1.160085569483619294e-01
1.160208034570419100e-01
1.160247283880411762e-01
1.160419488938725929e-01
1.160536217581161211e-01
1.160721496978716627e-01
1.160841998473706171e-01
1.160948386828326573e-01
1.161058061710619205e-01
1.161274465339065531e-01
1.161348695117052632e-01
1.161498400335241876e-01
1.161681875560659494e-01
1.161737985398669792e-01
1.161860646331050462e-01
1.162087298097491672e-01
1.162182115991378106e-01
1.162330760898769855e-01
1.162510811319191206e-01
1.162584187925016499e-01
1.162680080283180484e-01
1.162786570467309044e-01
1.162973227844021906e-01
1.163165273220758689e-01
1.163261679072054022e-01
1.163438746184822792e-01
1.163481607672074980e-01
1.163515722781667261e-01
1.163704163319946305e-01
1.163807717501294525e-01
1.163885360331680108e-01
1.163935622220237942e-01
1.164147078631372900e-01
1.164223975931337196e-01
1.164376513920262202e-01
1.164465591465509986e-01
1.164684366954157890e-01
1.164772578942713244e-01
1.164777082333277036e-01
1.164913457388960238e-01
1.165166761128217932e-01
1.165220426607851967e-01
1.165300849367083003e-01
1.165423944642196563e-01
1.165614117434640717e-01
1.165739007509986047e-01
1.165909131852533309e-01
1.166028649273664897e-01
1.166069843585915700e-01
1.166266657763490588e-01
1.166300182161336685e-01
1.166480096568768832e-01
1.166536158397012413e-01
1.166771966326416443e-01
1.166869530934005472e-01
1.166951831048839150e-01
1.167020852909592121e-01
1.167112884396411254e-01
1.167341825188304982e-01
1.167412431303339049e-01
1.167687614252356787e-01
1.167835306740210299e-01
1.167845127795729132e-01
1.168040418348457177e-01
1.168188588216796386e-01
1.168252725686142468e-01
1.168405016057080803e-01
1.168514547612301557e-01
1.168575286776425970e-01
1.168749547052714277e-01
1.168813821110123996e-01
1.169076707492372469e-01
1.169264888664213742e-01
1.169314953513876931e-01
1.169407136440837602e-01
1.169530073602911835e-01
1.169688012692208789e-01
1.169751454143519442e-01
1.169934768211641218e-01
1.169976429435058418e-01
1.170287192978320956e-01
1.170371706494869879e-01
1.170571486168471287e-01
1.170641709229218730e-01
1.170716808960097777e-01
1.170967860514033898e-01
1.171064333461284135e-01
1.171164632896636859e-01
1.171248032146555706e-01
1.171335240113899889e-01
1.171420490985387031e-01
1.171604932398539467e-01
1.171771399924391721e-01
1.171853870313918078e-01
1.171905251938394898e-01
1.172056993993980112e-01
1.172179259443452692e-01
1.172290470908805560e-01
1.172373323340958895e-01
1.172514695286287489e-01
1.172640242001730115e-01
1.172850409731965859e-01
1.172929743919205459e-01
1.173172421020992617e-01
1.173379163374274059e-01
1.173420635694292780e-01
1.173450836488368343e-01
1.173674915492454729e-01
1.173722168735516491e-01
1.173783067018158710e-01
1.174099004676791846e-01
1.174120393209009960e-01
1.174241867691820929e-01
1.174359412761694088e-01
1.174534455952521150e-01
1.174573019839298404e-01
1.174613076695177338e-01
1.174904083219615591e-01
1.175034351753378448e-01
1.175099390753634454e-01
1.175275890327704409e-01
1.175410797634195981e-01
1.175572140700286150e-01
1.175658351678420255e-01
1.175761312428573735e-01
1.175865790852319015e-01
1.176140110595704780e-01
1.176177395339467746e-01
1.176282875389105254e-01
1.176503730607894038e-01
1.176642099006612319e-01
1.176716459616019561e-01
1.176808050828507812e-01
1.176924344066936912e-01
1.177085277880713932e-01
1.177311021683017378e-01
1.177409871786999074e-01
1.177460617463391146e-01
1.177597836703538903e-01
1.177774337314109188e-01
1.177878253958548616e-01
1.177952692880728236e-01
1.178143705568509003e-01
1.178237944707244966e-01
1.178262782828986555e-01
1.178339296869875819e-01
1.178646968487539470e-01
1.178684543018792552e-01
1.178843620631425670e-01
1.179114974583898579e-01
1.179193115946233217e-01
1.179298242610452574e-01
1.179388085037588740e-01
1.179486336973216143e-01
1.179516329556838383e-01
1.179656166870733380e-01
1.179856695815564294e-01
1.180001718554281043e-01
1.180231066765168868e-01
1.180429560512599729e-01
1.180530092951977417e-01
1.180645818558221927e-01
1.180810651348450646e-01
1.180970121462193156e-01
1.180975252100731065e-01
1.181072732616306742e-01
1.181210235954999743e-01
1.181371966321611566e-01
1.181558714680379096e-01
1.181626495839733226e-01
1.181743469813351100e-01
1.181796904500462264e-01
1.181860074973810071e-01
1.182058629222735857e-01
1.182332217427944365e-01
1.182443740346655892e-01
1.182459214587081586e-01
1.182590614263724915e-01
1.182835038648465398e-01
1.182864975663802110e-01
1.183000254189503497e-01
1.183188862033824340e-01
1.183413382671147929e-01
1.183436461287277752e-01
1.183511412248485772e-01
1.183626939339544326e-01
1.183807654612816784e-01
1.183951666524022395e-01
1.184109042274218426e-01
1.184139991105934708e-01
1.184302083473918743e-01
1.184509067336844135e-01
1.184622237471728012e-01
1.184749333222572809e-01
1.184993152772294556e-01
1.185139154029670183e-01
1.185220201016775055e-01
1.185414876042549803e-01
1.185501484152629570e-01
1.185640902704820365e-01
1.185716376310667064e-01
1.185823331396361202e-01
1.186107957218240361e-01
1.186249372613218944e-01
1.186442371358638059e-01
1.186548314224724066e-01
1.186628955240843220e-01
1.186692464649975465e-01
1.186854001534272673e-01
1.187011376426427289e-01
1.187199404138474246e-01
1.187349455610156590e-01
1.187403062059509962e-01
1.187561265681341682e-01
1.187734725138842040e-01
1.187817388862864587e-01
1.187955413132434357e-01
1.188176269190637790e-01
1.188338707950498119e-01
1.188462343358479001e-01
1.188506760043139265e-01
1.188681398284852642e-01
1.188811832051412387e-01
1.188978882007775684e-01
1.189088930054620352e-01
1.189190354538812167e-01
1.189321033715881049e-01
1.189454612518228149e-01
1.189540653979864193e-01
1.189703480102442534e-01
1.189912736926264647e-01
1.189960208363888827e-01
1.190168622015897459e-01
1.190227844328469176e-01
1.190575903568054650e-01
1.190715839577619617e-01
1.190797107179745185e-01
1.190912501528203493e-01
1.191092194455631303e-01
1.191286830091198845e-01
1.191321591151284776e-01
1.191352152313038815e-01
1.191519886718442889e-01
1.191588348254938312e-01
1.191720728039952770e-01
1.191914844150352981e-01
1.192023319366101730e-01
1.192159949983835343e-01
1.192274296870234340e-01
1.192585062976476151e-01
1.192686100081514211e-01
1.192762804188830517e-01
1.192827758612843847e-01
1.192958456053733185e-01
1.193095580242368170e-01
1.193182804376555217e-01
1.193471486349121924e-01
1.193544342216802390e-01
1.193960620105852799e-01
1.194013362126341016e-01
1.194132714819212682e-01
1.194186279494137137e-01
1.194262902409050087e-01
1.194390229718249041e-01
1.194638357471072276e-01
1.194686584763044457e-01
1.194807012095123744e-01
1.194904273049694488e-01
1.195128226451084297e-01
1.195212558129342129e-01
1.195455429726272056e-01
1.195610346423053305e-01
1.195708740381044577e-01
1.195762836534041695e-01
1.195952283807449890e-01
1.196115875417282925e-01
1.196251176480618850e-01
1.196303053930981020e-01
1.196480546414647184e-01
1.196640861337786022e-01
1.196711018695538753e-01
1.196880305096378883e-01
1.197010172891412316e-01
1.197159489893960260e-01
1.197266598685768346e-01
1.197346736355373031e-01
1.197512069207876118e-01
1.197629532770705385e-01
1.197709855010406499e-01
1.197936766108994022e-01
1.198118328928512999e-01
1.198221760661956625e-01
1.198261173441199645e-01
1.198542029410040732e-01
1.198585011356623209e-01
1.198709253621813575e-01
1.198849633005958371e-01
1.198955056879269510e-01
1.199113878346373951e-01
1.199439974498789363e-01
1.199522042498262775e-01
1.199534484633663634e-01
1.199648057445033555e-01
1.199834599946169034e-01
1.199924338144340852e-01
1.199999993512525509e-01
1.200156316850546356e-01
1.200388158023458218e-01
1.200552908494016413e-01
1.200751282559261446e-01
1.200853358997336362e-01
1.200996462244828811e-01
1.201245702119929648e-01
1.201330173571086291e-01
1.201532488725867154e-01
1.201585214762034282e-01
1.201636748300675683e-01
1.201834366918546615e-01
1.201901468637967541e-01
1.202081839258437035e-01
1.202281819222987269e-01
1.202365501763146272e-01
1.202428846030452192e-01
1.202458088322320706e-01
1.202600529854367939e-01
1.202705339528959971e-01
1.202834329390366497e-01
1.203145095480267490e-01
1.203371994227956376e-01
1.203423687033294276e-01
1.203500374909893256e-01
1.203617721800104845e-01
1.203776756084352084e-01
1.203932712339653155e-01
1.203969516567101605e-01
1.204019880307046209e-01
1.204107339057128301e-01
1.204423262168024533e-01
1.204633125291037499e-01
1.204703808915502106e-01
1.204747446058994642e-01
1.205010550519810542e-01
1.205177665753540683e-01
1.205199644171620621e-01
1.205320331799084599e-01
1.205417758769144476e-01
1.205551698834855801e-01
1.205611378462440597e-01
1.205698529634277594e-01
1.205882272856311777e-01
1.205977349374354191e-01
1.206055457878892900e-01
1.206180941691830655e-01
1.206389302322989909e-01
1.206484669994881131e-01
1.206687475949922428e-01
1.206833379686538810e-01
1.206977821766417325e-01
1.207004771172400237e-01
1.207186274193372544e-01
1.207406428296453615e-01
1.207488975801826459e-01
1.207664983444949880e-01
1.207695949968740079e-01
1.207731787190637340e-01
1.207907324972916641e-01
1.208031820932527478e-01
1.208299914180628876e-01
1.208398654124860361e-01
1.208485416087042852e-01
1.208651059637955716e-01
1.208754358491513914e-01
1.208903868624540690e-01
1.209014112035864952e-01
1.209043143741859727e-01
1.209277530141371071e-01
1.209420838750562832e-01
1.209542287717126352e-01
1.209710044847266963e-01
1.209840309687588711e-01
1.209939153459206884e-01
1.210071386720431574e-01
1.210216411442798234e-01
1.210316179048543939e-01
1.210633030688195166e-01
1.210862420608115886e-01
1.210933353840539239e-01
1.211011866047888019e-01
1.211093679350462859e-01
1.211366882729983940e-01
1.211391121910996294e-01
1.211641070683086574e-01
1.211732681357144403e-01
1.211758446191757987e-01
1.212022859242252171e-01
1.212055224989200264e-01
1.212170229001100497e-01
1.212322926084793973e-01
1.212361046638365525e-01
1.212543796068523139e-01
1.212689048051353025e-01
1.212788517375602004e-01
1.212836897272877024e-01
1.213024581968350502e-01
1.213126582567446987e-01
1.213230484966264511e-01
1.213385271093183060e-01
1.213417272025006932e-01
1.213548510466647690e-01
1.213821730607451688e-01
1.213982801956962621e-01
1.214061086967012093e-01
1.214292797900012877e-01
1.214327213845403652e-01
1.214466026130410770e-01
1.214744896308300182e-01
1.214903289217021398e-01
1.215058247664232427e-01
1.215159245629949258e-01
1.215278827818398466e-01
1.215421246807919520e-01
1.215492839971479833e-01
1.215562692531603206e-01
1.215625180703663877e-01
1.215909846395354932e-01
1.215988644297034682e-01
1.216282873626263750e-01
1.216338930204307611e-01
1.216415379365284877e-01
1.216479392110681457e-01
1.216605961307123951e-01
1.216777748209398324e-01
1.216937442664672298e-01
1.217166380621491628e-01
1.217289143097042281e-01
1.217415151400366158e-01
1.217493191490554016e-01
1.217664523410843525e-01
1.217729150891150858e-01
1.217765797596042088e-01
1.217888488167952477e-01
1.217946107293294000e-01
1.218106124306019833e-01
1.218298560244613915e-01
1.218496142589202136e-01
1.218573257944996491e-01
1.218698197832601138e-01
1.218771091720530220e-01
1.218962530735704930e-01
1.219010717947037192e-01
1.219209312225867370e-01
1.219335686500030991e-01
1.219438414600844123e-01
1.219633081315875667e-01
1.219737876420134426e-01
1.219832049141780783e-01
1.220098357698689573e-01
1.220278343612763439e-01
1.220366332432112899e-01
1.220497341045630457e-01
1.220629666304123839e-01
1.220811207643420215e-01
1.220933743206092936e-01
1.220969537749760914e-01
1.221112919734909652e-01
1.221223686967692901e-01
1.221528235187124833e-01
1.221645545362068375e-01
1.221738107773553406e-01
1.221926527790640482e-01
1.221985484137999012e-01
1.222208347610304613e-01
1.222230340930840486e-01
1.222341933371508538e-01
1.222408501063810271e-01
1.222543204847590936e-01
1.222609454076576951e-01
1.222838734522860848e-01
1.222956205841294053e-01
1.222961110954038921e-01
1.223308527949306668e-01
1.223422544868665307e-01
1.223507912994587499e-01
1.223566177962130408e-01
1.223751504496826126e-01
1.223771519324572399e-01
1.223867397224955300e-01
1.224190244978582975e-01
1.224298236688229902e-01
1.224335528165517717e-01
1.224495569681128271e-01
1.224638729889723221e-01
1.224756574918631769e-01
1.224795616307721713e-01
1.224812217276915471e-01
1.225004593336493364e-01
1.225104537983891517e-01
1.225276514271469441e-01
1.225370832669974708e-01
1.225513851312605151e-01
1.225565362390245161e-01
1.225664641155030932e-01
1.225969117355681925e-01
1.226123736089382854e-01
1.226154699917397783e-01
1.226231790199095451e-01
1.226364768056177335e-01
1.226540534680318761e-01
1.226745035582779697e-01
1.226826693798551138e-01
1.227094408612421916e-01
1.227147541305740330e-01
1.227222979931243407e-01
1.227411219787495344e-01
1.227563620437384651e-01
1.227702586132268237e-01
1.227720404562339107e-01
1.227831620125119927e-01
1.227941504335917644e-01
1.228104704396839608e-01
1.228221086430830167e-01
1.228345789998003812e-01
1.228406436493030274e-01
1.228583717334642555e-01
1.228793763304494857e-01
1.228924504954818087e-01
1.228979903963888232e-01
1.229169188404277135e-01
1.229327796910117954e-01
1.229433957163091895e-01
1.229537708000537077e-01
1.229631010046051687e-01
1.229794765844027249e-01
1.229953955491938089e-01
1.230088672402137040e-01
1.230191691776221785e-01
1.230266405230310278e-01
1.230484765280155934e-01
1.230542274296831384e-01
1.230637876806434106e-01
1.230695239014521492e-01
1.230775572082694613e-01
1.230871300529240431e-01
1.230948159189363400e-01
1.231054194632490439e-01
1.231266001129214804e-01
1.231456232936224415e-01
1.231554706850905845e-01
1.231639717380411114e-01
1.231792999825495616e-01
1.231918353573185354e-01
1.232111567877689495e-01
1.232220004780254508e-01
1.232384544807496041e-01
1.232489088383074138e-01
1.232571639285390819e-01
1.232654841473149188e-01
1.232749302814372117e-01
1.232824819835809937e-01
1.232977816661310899e-01
1.233190215608190865e-01
1.233299860123241443e-01
1.233327583959393237e-01
1.233529664824383199e-01
1.233534011146487641e-01
1.233763339219721145e-01
1.233800891113055465e-01
1.234093466926827753e-01
1.234173043534110281e-01
1.234200212150975418e-01
1.234586281079030901e-01
1.234697842279179336e-01
1.234766310565816316e-01
1.234835651300166259e-01
1.234965846892050467e-01
1.235112822340834748e-01
1.235128802414174887e-01
1.235405923865932065e-01
1.235571165661014104e-01
1.235624550725915594e-01
1.235756280127541795e-01
1.235845533365342863e-01
1.235922278007232644e-01
1.236142718883416758e-01
1.236184952288109651e-01
1.236233081084415208e-01
1.236411632049047027e-01
1.236554174040973009e-01
1.236635259119123753e-01
1.236699299573014721e-01
1.236834506459554839e-01
1.236910025979306993e-01
1.237083633018918882e-01
1.237278318227197915e-01
1.237339514529696149e-01
1.237377957342786772e-01
1.237452998841188090e-01
1.237742398427516544e-01
1.237788103990839494e-01
1.237964388100146751e-01
1.238098790500165580e-01
1.238192110768325804e-01
1.238218921648373549e-01
1.238312035869964522e-01
1.238513137746211634e-01
1.238628032351806185e-01
1.238842540924584013e-01
1.238921324727545459e-01
1.239089772531583034e-01
1.239187652718728994e-01
1.239295870420074608e-01
1.239425360427796052e-01
1.239615442950208757e-01
1.239730924262303358e-01
1.239764321933500280e-01
1.239808289323816037e-01
1.240015789028892090e-01
1.240287680704323936e-01
1.240326885802849333e-01
1.240445848994363165e-01
1.240508549558635432e-01
1.240676875504250209e-01
1.240754784212956263e-01
1.240802041198405536e-01
1.241007968734851308e-01
1.241084271369647385e-01
1.241148970780356353e-01
1.241230991648128446e-01
1.241372199077732663e-01
1.241403246557469253e-01
1.241562732585970164e-01
1.241660035159524167e-01
1.241707218464848106e-01
1.241820609487704896e-01
1.241947869193719134e-01
1.242126361036383630e-01
1.242208654886212127e-01
1.242334638212587161e-01
1.242556367425568520e-01
1.242605239395646044e-01
1.242636480593623527e-01
1.242791996348058814e-01
1.242913656901823982e-01
1.242993858518502970e-01
1.243022162378425999e-01
1.243242340949646807e-01
1.243450790688436780e-01
1.243572103621175540e-01
1.243657082314728601e-01
1.243843350769925915e-01
1.243934811429889264e-01
1.244042110127107637e-01
1.244158244169913941e-01
1.244173396087452921e-01
1.244332102601111156e-01
1.244472754347084043e-01
1.244592492456753630e-01
1.244685560508952960e-01
1.244778357077200304e-01
1.244970025175243800e-01
1.245048659734807606e-01
1.245153463341979738e-01
1.245261954872143861e-01
1.245465379681027218e-01
1.245583756007528908e-01
1.245682974736442850e-01
1.245814139268330289e-01
1.245879609475826211e-01
1.246007916489420553e-01
1.246049795021536566e-01
1.246153990312190984e-01
1.246334269647152992e-01
1.246427854578119332e-01
1.246512059740897960e-01
1.246648484709782512e-01
1.246718488014995629e-01
1.246831650133378155e-01
1.246930438845300637e-01
1.247062356913347658e-01
1.247117381302814687e-01
1.247180390266131034e-01
1.247351698261453534e-01
1.247477579828422112e-01
1.247573100927132916e-01
1.247724451262512968e-01
1.247886191153441127e-01
1.247970404554771262e-01
1.248140057553094873e-01
1.248291231981807359e-01
1.248357799468525764e-01
1.248396269193062791e-01
1.248461922270852620e-01
1.248569681658443509e-01
1.248803448537815219e-01
1.248955628527632644e-01
1.248980041783309125e-01
1.249028147718075910e-01
1.249170260242565278e-01
1.249249308454355445e-01
1.249374778050622026e-01
1.249509286302480371e-01
1.249638989693173108e-01
1.249747210005444642e-01
1.249867882390862661e-01
1.249909258299857218e-01
1.249942798852564652e-01
1.250082718493389367e-01
1.250183299481265609e-01
1.250303888686546960e-01
1.250434666259460648e-01
1.250538829716696942e-01
1.250664873934194121e-01
1.250726367533442351e-01
1.250863982343144998e-01
1.250925494504204205e-01
1.251078290036237162e-01
1.251236421959968648e-01
1.251310038071957731e-01
1.251427124427085258e-01
1.251580541977517780e-01
1.251767082524705144e-01
1.251878560392208350e-01
1.251971397503309213e-01
1.252060059722009400e-01
1.252158679671466768e-01
1.252319698024891848e-01
1.252430458349417797e-01
1.252667163745875833e-01
1.252691629329225065e-01
1.252815622180986632e-01
1.252936825820996636e-01
1.253021665512102367e-01
1.253153564127704178e-01
1.253247778398940415e-01
1.253327640739399507e-01
1.253403801932146400e-01
1.253524821869325123e-01
1.253602500522976171e-01
1.253761864267842752e-01
1.253835226937758951e-01
1.253912441269955935e-01
1.253997424339222122e-01
1.254160286776102029e-01
1.254311405873878571e-01
1.254405161034241600e-01
1.254451242552150902e-01
1.254588783313357880e-01
1.254779647511244378e-01
1.254809300341574452e-01
1.254994577336065453e-01
1.255071034311073808e-01
1.255213473015762138e-01
1.255346067121699272e-01
1.255461599446407450e-01
1.255535370402482420e-01
1.255592464609801007e-01
1.255735884257957458e-01
1.255766288370105954e-01
1.255828883342162694e-01
1.255964083226749350e-01
1.256141195424744783e-01
1.256193998556155433e-01
1.256396170301670168e-01
1.256441898403652946e-01
1.256637143733891349e-01
1.256724748241680456e-01
1.256781144381792781e-01
1.256866243383562565e-01
1.256937442277610839e-01
1.257073179763540383e-01
1.257349425660209685e-01
1.257412950875863022e-01
1.257460452096849091e-01
1.257576606827646715e-01
1.257649011828859686e-01
1.257747318734880881e-01
1.257897311874500712e-01
1.257943473696842562e-01
1.257990685990303947e-01
1.258150980093331039e-01
1.258288550629058644e-01
1.258412288351136166e-01
1.258568942075445896e-01
1.258721683162211114e-01
1.258768553562649717e-01
1.258891340365382305e-01
1.259084925950222922e-01
1.259121179628973630e-01
1.259194020434334371e-01
1.259338613698697262e-01
1.259414056652665148e-01
1.259514225034738533e-01
1.259628585589323557e-01
1.259703449471271108e-01
1.259886641076415348e-01
1.259964915744601344e-01
1.260084229406123746e-01
1.260117946338402128e-01
1.260320183139715389e-01
1.260436256379512399e-01
1.260528417918470034e-01
1.260635884050208544e-01
1.260663103968485688e-01
1.260793110523978355e-01
1.260867738111408065e-01
1.260953244164443876e-01
1.261036656892340346e-01
1.261167697982406022e-01
1.261273953382280877e-01
1.261445577684360275e-01
1.261498223031066179e-01
1.261588473519075770e-01
1.261661598753926472e-01
1.261723690046417934e-01
1.261891647789566973e-01
1.261976178371541635e-01
1.262133141796729086e-01
1.262239100101956724e-01
1.262268969720140022e-01
1.262437006991789512e-01
1.262487935293629127e-01
1.262583054788654624e-01
1.262723110581034924e-01
1.262818239135240495e-01
1.262837854201395715e-01
1.262958203852995731e-01
1.263051045637973435e-01
1.263198896874159760e-01
1.263282041237848152e-01
1.263337248912563271e-01
1.263513516779820045e-01
1.263624476377946948e-01
1.263721924111863570e-01
1.263794798137611308e-01
1.263958853418206130e-01
1.264020642372672976e-01
1.264107451190200626e-01
1.264282841911791855e-01
1.264360571546856438e-01
1.264503365233580756e-01
1.264678558431349686e-01
1.264766891053224485e-01
1.264814865208791494e-01
1.264925586382036338e-01
1.265010652786701661e-01
1.265188530055978977e-01
1.265239975164105246e-01
1.265331859902079636e-01
1.265386825663027959e-01
1.265560453725880219e-01
1.265598367733651863e-01
1.265787400867056101e-01
1.265889953723375316e-01
1.265990910609425257e-01
1.266004790805778657e-01
1.266193615611479473e-01
1.266239374044459964e-01
1.266319034094062213e-01
1.266393473676454828e-01
1.266634648502778515e-01
1.266671949795438179e-01
1.266839076995742164e-01
1.266889970217154326e-01
1.267090600722921012e-01
1.267120420505317147e-01
1.267213762879510486e-01
1.267350019539748573e-01
1.267449346019164369e-01
1.267584936838957455e-01
1.267661063021203183e-01
1.267775762528899341e-01
1.267919375724612663e-01
1.268050766896109405e-01
1.268151049060957658e-01
1.268401310967418039e-01
1.268496395755362993e-01
1.268549431407003381e-01
1.268661420167552234e-01
1.268724734540250809e-01
1.268864185413851042e-01
1.268960249830169418e-01
1.269010248910705241e-01
1.269062604639856207e-01
1.269211521835417189e-01
1.269294345887125863e-01
1.269392808391686112e-01
1.269561490646192170e-01
1.269570874783051417e-01
1.269722459382548463e-01
1.269773693085516353e-01
1.269980168839908719e-01
1.270029816495572006e-01
1.270204919924689535e-01
1.270239402788059802e-01
1.270340001169394939e-01
1.270440458557167696e-01
1.270538784237074670e-01
1.270627422707820697e-01
1.270874002799863844e-01
1.270970704165154674e-01
1.271011340234770581e-01
1.271184247907524711e-01
1.271208314330879996e-01
1.271345677247613937e-01
1.271527371289862818e-01
1.271607242646582425e-01
1.271764758544614571e-01
1.271811367371951107e-01
1.271851179379551167e-01
1.272000211591330365e-01
1.272100169014460103e-01
1.272129637461075213e-01
1.272204465545728191e-01
1.272385200409815176e-01
1.272461607347794565e-01
1.272572451565287532e-01
1.272683470738714684e-01
1.272847022453218457e-01
1.272936746487687842e-01
1.273037550714341548e-01
1.273166554439250087e-01
1.273245787018403297e-01
1.273347108058386357e-01
1.273462189570147007e-01
1.273507445334737809e-01
1.273722491366157672e-01
1.273750430982246162e-01
1.273818856014691803e-01
1.273877441654975295e-01
1.274001872868414376e-01
1.274112264956502871e-01
1.274168499548969935e-01
1.274367414006791766e-01
1.274509251883645389e-01
1.274591357224114652e-01
1.274643863380645059e-01
1.274739880038152640e-01
1.274880135130728176e-01
1.275015288828010296e-01
1.275116480685057896e-01
1.275239117713477532e-01
1.275285041747858950e-01
1.275373500047947695e-01
1.275415964786777434e-01
1.275685706798562191e-01
1.275769750801542535e-01
1.275894350326053361e-01
1.275931972813453830e-01
1.275985090468957361e-01
1.276073817381102038e-01
1.276271878703199580e-01
1.276346250042246777e-01
1.276552753967264975e-01
1.276572471774575779e-01
1.276737329839960355e-01
1.276830482798277377e-01
1.276885757406401312e-01
1.277187420594055878e-01
1.277311948544357367e-01
1.277320939396235366e-01
1.277407328838873202e-01
1.277481146921869981e-01
1.277609682074470343e-01
1.277725718932752330e-01
1.277810392188097888e-01
1.277903706211435120e-01
1.278088241393426916e-01
1.278153344275413938e-01
1.278268831704320596e-01
1.278281985672543586e-01
1.278429455712684626e-01
1.278473879930718260e-01
1.278679431937366218e-01
1.278841022382796733e-01
1.279019226944945742e-01
1.279101285955969169e-01
1.279128811030298407e-01
1.279194505699764450e-01
1.279338762372779215e-01
1.279406586713083271e-01
1.279484842542219503e-01
1.279684705552759927e-01
1.279782457284563413e-01
1.279841054357912511e-01
1.279899094245308122e-01
1.280015390241561746e-01
1.280254964752767788e-01
1.280281891747231948e-01
1.280395276128035165e-01
1.280412454307585657e-01
1.280487030212583699e-01
1.280698286689947452e-01
1.280793832667804222e-01
1.280857706384610495e-01
1.280920901697807923e-01
1.281032195524457462e-01
1.281193775164367055e-01
1.281373380493933123e-01
1.281505259848013667e-01
1.281643805162732130e-01
1.281666249098830646e-01
1.281690822887963099e-01
1.281812490423208106e-01
1.281915153350434711e-01
1.282084504362500099e-01
1.282180302324213983e-01
1.282357869872535194e-01
1.282449425096988116e-01
1.282667766601742199e-01
1.282725264244174435e-01
1.282814769235635644e-01
1.282978780350725878e-01
1.283159445893842232e-01
1.283216405608673116e-01
1.283280161282693843e-01
1.283296358251772573e-01
1.283356915654511599e-01
1.283573648419275570e-01
1.283749877963219488e-01
1.283857825607025993e-01
1.283911175555558781e-01
1.283950423965889986e-01
1.284017720950744734e-01
1.284185732710799166e-01
1.284481989035458627e-01
1.284503354828903099e-01
1.284598016099997575e-01
1.284683320665027106e-01
1.284800001315300477e-01
1.284806485990939162e-01
1.284966016473005346e-01
1.285036831026384885e-01
1.285110095010173481e-01
1.285316999567472918e-01
1.285493190236257632e-01
1.285609664167403077e-01
1.285699751606114716e-01
1.285835621916603388e-01
1.285842052414880587e-01
1.285881647777909476e-01
1.286099272165109331e-01
1.286130194014306616e-01
1.286256137638077113e-01
1.286320325019858490e-01
1.286345676205633004e-01
1.286537944691755753e-01
1.286614436931725058e-01
1.286829972610599726e-01
1.286894345772235382e-01
1.286939003387700953e-01
1.287006344462954255e-01
1.287136478543501328e-01
1.287251505111138283e-01
1.287285861660988351e-01
1.287477223188704945e-01
1.287552302243458180e-01
1.287673079240600482e-01
1.287759193977188188e-01
1.287941107373798966e-01
1.288013501630869140e-01
1.288074485621874543e-01
1.288190666054507827e-01
1.288211883054658502e-01
1.288318278151993068e-01
1.288504274805681304e-01
1.288711119143703954e-01
1.288871982504907199e-01
1.288923121225586388e-01
1.289122602815881979e-01
1.289223588856761582e-01
1.289270416938855801e-01
1.289290865986378321e-01
1.289471958931850404e-01
1.289495424425025072e-01
1.289669546855715110e-01
1.289761547532307095e-01
1.289777455181050914e-01
1.289966736110857992e-01
1.290006289099248638e-01
1.290224575088483316e-01
1.290317079039929316e-01
1.290394701281541989e-01
1.290429185181690142e-01
1.290626747767713578e-01
1.290752613618111888e-01
1.290805159750856856e-01
1.290939625584485162e-01
1.290993046730229965e-01
1.291069625811575583e-01
1.291148874513511902e-01
1.291247188054310269e-01
1.291349754060268640e-01
1.291478469733891576e-01
1.291570865901085496e-01
1.291765026085779366e-01
1.291860398558114520e-01
1.292002407136297326e-01
1.292085693325558671e-01
1.292167639081699404e-01
1.292335943280801813e-01
1.292460522067020445e-01
1.292518145482606795e-01
1.292718587779175254e-01
1.292736615195895222e-01
1.293006315595969791e-01
1.293019235211455009e-01
1.293090680201267606e-01
1.293239822428614572e-01
1.293381060068508059e-01
1.293467072482247793e-01
1.293607875287602904e-01
1.293704062531824683e-01
1.293825822232403389e-01
1.293933441556900377e-01
1.293985064789456296e-01
1.294160910670033582e-01
1.294184044168243397e-01
1.294461029880584202e-01
1.294550687087317464e-01
1.294638039458496093e-01
1.294774619073701394e-01
1.294849001431322977e-01
1.295049996620143418e-01
1.295180476073747866e-01
1.295222613313103399e-01
1.295303094692127344e-01
1.295390625643439431e-01
1.295468403794791667e-01
1.295606686275276309e-01
1.295724413866684022e-01
1.295777266062267397e-01
1.295844897437413712e-01
1.295927052870493035e-01
1.296029818433242498e-01
1.296143566484444509e-01
1.296328704437844093e-01
1.296507872168434217e-01
1.296664847502555507e-01
1.296825186933768248e-01
1.296914928775104725e-01
1.296987891101500923e-01
1.297166502216657857e-01
1.297303854417026225e-01
1.297391448124690094e-01
1.297498607963901152e-01
1.297688653628010225e-01
1.297761236277432673e-01
1.297897189964242748e-01
1.298056007180738991e-01
1.298086758844033684e-01
1.298233067449094946e-01
1.298403273628394028e-01
1.298633270900858561e-01
1.298640943291049510e-01
1.298732327036651313e-01
1.298835037529504910e-01
1.298927674438210556e-01
1.299071027890166818e-01
1.299179653462499417e-01
1.299316098683400145e-01
1.299388971224885725e-01
1.299459645985854284e-01
1.299556558496718917e-01
1.299690505946688446e-01
1.299805533362572985e-01
1.299883310603660580e-01
1.300083237165629013e-01
1.300274296568957322e-01
1.300344366637755100e-01
1.300476605983513223e-01
1.300539431340188568e-01
1.300719968735207788e-01
1.300906090315148145e-01
1.300975160627643734e-01
1.301025000653435737e-01
1.301100349937776013e-01
1.301238203593834131e-01
1.301290379150737420e-01
1.301474746693696560e-01
1.301481569947180450e-01
1.301763550383802648e-01
1.301874887122177471e-01
1.302016352572367697e-01
1.302045142027267732e-01
1.302235688039721229e-01
1.302417589066658388e-01
1.302692726279644497e-01
1.302789193683725477e-01
1.302813733279672426e-01
1.302815487252790283e-01
1.302986078239760648e-01
1.303013475259157117e-01
1.303244639655576353e-01
1.303340923068677104e-01
1.303419839319991946e-01
1.303562284305943564e-01
1.303724942592066616e-01
1.303780541911949142e-01
1.303884579410272138e-01
1.304005976886346008e-01
1.304202114307367877e-01
1.304330602246022708e-01
1.304392470063605036e-01
1.304481428660571596e-01
1.304689876916056979e-01
1.304844597589974731e-01
1.304873524783118355e-01
1.305023688607409027e-01
1.305107771272064898e-01
1.305316723458819217e-01
1.305440951442042863e-01
1.305495578558826808e-01
1.305774946199878550e-01
1.305809082983198643e-01
1.305999778236716091e-01
1.306111189390339877e-01
1.306115500183777089e-01
1.306158948538259090e-01
1.306413297889182368e-01
1.306489300619127492e-01
1.306711878706856567e-01
1.306720185597349815e-01
1.306964861482738383e-01
1.307041683984158653e-01
1.307118578173125933e-01
1.307215819307510629e-01
1.307425814257405228e-01
1.307568544285467316e-01
1.307586645992668273e-01
1.307642563393187074e-01
1.307806359951611541e-01
1.307993557453006050e-01
1.308220507604723748e-01
1.308343721265792792e-01
1.308387060568936278e-01
1.308453843764352809e-01
1.308562267455138373e-01
1.308735621602828414e-01
1.308881093082722158e-01
1.308957863817361567e-01
1.309047853349666335e-01
1.309222099487176716e-01
1.309408394168798950e-01
1.309565262439253419e-01
1.309688035377553628e-01
1.309773227693620812e-01
1.309931152312164837e-01
1.310072657399173335e-01
1.310212130447888090e-01
1.310423630602043921e-01
1.310478251467074307e-01
1.310561630643859443e-01
1.310677640031081004e-01
1.310923242949468270e-01
1.310974508448282672e-01
1.311173484020040081e-01
1.311304196858660287e-01
1.311465892805298572e-01
1.311495619334908658e-01
1.311653717485041781e-01
1.311831006269566502e-01
1.311944846171512191e-01
1.312037519928760942e-01
1.312122194520157215e-01
1.312197126043397333e-01
1.312513056124832156e-01
1.312580081022564071e-01
1.312659545995559784e-01
1.312918674473570468e-01
1.312968060996052011e-01
1.313017454581025811e-01
1.313125446186988454e-01
1.313293923407153341e-01
1.313512815050180693e-01
1.313618476922889244e-01
1.313779699646721033e-01
1.313848341316473101e-01
1.314141710372197513e-01
1.314230311281812669e-01
1.314292998515561584e-01
1.314476932582570035e-01
1.314670737316251392e-01
1.314739091355373035e-01
1.314853602023831058e-01
1.314954942832637363e-01
1.315109149108742992e-01
1.315333457635615155e-01
1.315490184076711921e-01
1.315597529021381162e-01
1.315704659474364879e-01
1.315857474750163902e-01
1.315961034606888957e-01
1.316091019812301588e-01
1.316358956512070910e-01
1.316450485332956721e-01
1.316569371180403292e-01
1.316794852586082309e-01
1.316966953589248090e-01
1.316995100002749663e-01
1.317197132815497440e-01
1.317459479936516908e-01
1.317601570331066729e-01
1.317701308754835043e-01
1.317812821506246235e-01
1.317947927125917573e-01
1.318138250344259577e-01
1.318249550761268485e-01
1.318368924530296526e-01
1.318414364251967452e-01
1.318546879386673365e-01
1.318613999554253957e-01
1.318901220387538875e-01
1.319021065973834395e-01
1.319166518497066898e-01
1.319268186777286522e-01
1.319316397176243383e-01
1.319675075669402564e-01
1.319905813282289953e-01
1.320019024495006632e-01
1.320078050579212015e-01
1.320155456451495013e-01
1.320410127270386647e-01
1.320534563391762006e-01
1.320676330519546249e-01
1.320964724096266307e-01
1.320997445801412318e-01
1.321192582076767819e-01
1.321278872653834924e-01
1.321613336183659060e-01
1.321788221656793327e-01
1.321977968439680406e-01
1.322036886562727998e-01
1.322164292342480896e-01
1.322227349745033198e-01
1.322385039902956860e-01
1.322572078438406518e-01
1.322716667498849974e-01
1.322759224062635131e-01
1.322981285214399616e-01
1.323044444450082180e-01
1.323283139731011304e-01
1.323319169493633041e-01
1.323584056281741916e-01
1.323663500311308416e-01
1.323878991388715010e-01
1.324059359785761947e-01
1.324107956233344097e-01
1.324249350626678923e-01
1.324321353036692628e-01
1.324481491892940399e-01
1.324661650190421813e-01
1.324928471015210940e-01
1.325046441793348850e-01
1.325226851002846984e-01
1.325412705524142698e-01
1.325497277415521591e-01
1.325693322919339612e-01
1.325917051161760174e-01
1.326186183499388771e-01
1.326331088117198020e-01
1.326397440087473401e-01
1.326591772161463956e-01
1.326733964867007898e-01
1.326941688022778565e-01
1.327079037716964449e-01
1.327159406248257789e-01
1.327360177032238520e-01
1.327537465471862466e-01
1.327603068560024857e-01
1.327887991853690108e-01
1.327987975646899299e-01
1.328207116176074454e-01
1.328361606909696513e-01
1.328426193111990616e-01
1.328575787867747326e-01
1.328798164099472823e-01
1.328906175942928258e-01
1.329089143000412032e-01
1.329130505854688171e-01
1.329258635666895616e-01
1.329389362754175852e-01
1.329821715381626634e-01
1.329984523846622357e-01
1.330165615434007464e-01
1.330399969666134496e-01
1.330440057264995479e-01
1.330607969628592735e-01
1.330881660855060544e-01
1.330937430895578477e-01
1.331294418047355710e-01
1.331400030368580234e-01
1.331475631899846079e-01
1.331611245051547154e-01
1.331877740361041007e-01
1.331941168462916214e-01
1.332301975785994963e-01
1.332344342427392303e-01
1.332586111890552427e-01
1.332714452797768567e-01
1.333059043931346110e-01
1.333312914149487605e-01
1.333542302514201805e-01
1.333602019110337600e-01
1.333632207430805461e-01
1.333878974198293710e-01
1.333951002849580458e-01
1.334088212827413411e-01
1.334425918478190365e-01
1.334550326302343382e-01
1.334706836916478845e-01
1.334753713818406795e-01
1.335164666076075757e-01
1.335434007188997518e-01
1.335508601743159440e-01
1.335645907350706540e-01
1.335901343653752571e-01
1.335923796173398848e-01
1.336176457068090628e-01
1.336487320786872157e-01
1.336586436406310141e-01
1.336796306349647412e-01
1.336939191764575097e-01
1.337045880255364749e-01
1.337162610630595605e-01
1.337390471291567962e-01
1.337558781694347942e-01
1.337838686970929114e-01
1.338020725910356035e-01
1.338365417319674622e-01
1.338530770360447097e-01
1.338714974509199185e-01
1.338827876799962291e-01
1.339135423261767488e-01
1.339157907935978886e-01
1.339421941663516691e-01
1.339544126865540585e-01
1.339660333192526642e-01
1.339885602514557794e-01
1.340031396483583603e-01
1.340364642412093521e-01
1.340436388462677431e-01
1.340671568507729727e-01
1.340880827715691948e-01
1.340930197579346950e-01
1.341181970912233012e-01
1.341300714204334832e-01
1.341361485020663991e-01
1.341588922130519945e-01
1.341673214631275979e-01
1.341845792035691876e-01
1.342050590768619767e-01
1.342371446800835755e-01
1.342416220330062138e-01
1.342582249964521801e-01
1.342726556324306819e-01
1.342881169239740768e-01
1.343067167370529114e-01
1.343137489317894895e-01
1.343440124000005453e-01
1.343795239065789238e-01
1.343946293915542212e-01
1.344067359427615904e-01
1.344206114187229684e-01
1.344636541356203363e-01
1.344844213013856593e-01
1.345121894387898420e-01
1.345213914106951347e-01
1.345313869187684808e-01
1.345366043363209752e-01
1.345820153051437429e-01
1.346070541686744670e-01
1.346239947234512124e-01
1.346509847415187644e-01
1.346607161000148434e-01
1.346777547056888236e-01
1.346899622811488784e-01
1.346957162238310302e-01
1.347197454365252067e-01
1.347227512872281041e-01
1.347623545619229257e-01
1.347702450305163779e-01
1.347872346385493025e-01
1.347937022606454094e-01
1.348187982760897241e-01
1.348340745533258556e-01
1.348492925336453041e-01
1.348569861944377002e-01
1.348909251481962834e-01
1.349024750372873616e-01
1.349183238655297656e-01
1.349491797920701619e-01
1.349662236064796406e-01
1.349872818813548370e-01
1.350058521908964471e-01
1.350097421770506956e-01
1.350319950768702482e-01
1.350556895617087694e-01
1.350717800449794948e-01
1.350781167205385436e-01
1.350827615063958098e-01
1.351101060506187945e-01
1.351593792720750531e-01
1.351759668703325090e-01
1.351862232087824855e-01
1.351925986327130458e-01
1.352125940456099240e-01
1.352334870308957160e-01
1.352476259122502578e-01
1.352715890836535539e-01
1.352789847906336607e-01
1.353279062831024282e-01
1.353525323130583824e-01
1.353672269780288318e-01
1.353862207822675301e-01
1.353925400011192215e-01
1.353963996188162211e-01
1.354276921495704000e-01
1.354362468000425701e-01
1.354627700697437209e-01
1.354818648006114179e-01
1.355042054891895664e-01
1.355228733249703166e-01
1.355420328008495878e-01
1.355498699398071105e-01
1.355763577919912310e-01
1.356135803970346387e-01
1.356188279013408882e-01
1.356388483016117141e-01
1.356699588855392880e-01
1.356881359778190355e-01
1.356955910241415819e-01
1.357221130608924353e-01
1.357465936496617953e-01
1.357551336828281552e-01
1.357671860018178633e-01
1.357693829999681023e-01
1.358063914786002968e-01
1.358219861795030847e-01
1.358281098520136010e-01
1.358660980015541919e-01
1.358832961406278850e-01
1.359088725722413793e-01
1.359353520474033683e-01
1.359386007849009981e-01
1.359616454373119843e-01
1.359652177568806408e-01
1.359906842539528871e-01
1.360071118056451756e-01
1.360251657343715115e-01
1.360556498155119920e-01
1.360629664098975122e-01
1.360735100938695874e-01
1.360768387670844848e-01
1.360967865809242783e-01
1.361351791414576740e-01
1.361522376071607754e-01
1.361673390234874881e-01
1.361831732664194883e-01
1.361923136208743057e-01
1.362070571080064019e-01
1.362467885663502520e-01
1.362643848935929936e-01
1.362750351402011728e-01
1.362874633357671894e-01
1.362936250814193451e-01
1.363131645469012887e-01
1.363341148811885728e-01
1.363653925105803855e-01
1.363783424369501840e-01
1.363991429655690979e-01
1.364144727916674071e-01
1.364302910087075715e-01
1.364500595961587459e-01
1.364681150807436905e-01
1.364847246507785439e-01
1.365118118496726485e-01
1.365302900909862172e-01
1.365500520046602495e-01
1.365720376541433301e-01
1.365834820538901484e-01
1.366119349424760321e-01
1.366277135360782768e-01
1.366460732470631823e-01
1.366527259341011602e-01
1.366811597108317233e-01
1.367000981989981989e-01
1.367129577809149676e-01
1.367302624832583691e-01
1.367512977000530650e-01
1.367592341687344781e-01
1.367730476338366308e-01
1.368044917386191384e-01
1.368201716451625805e-01
1.368305602763127404e-01
1.368383605604168163e-01
1.368532946864006172e-01
1.368723374537757498e-01
1.368767243246346577e-01
1.369100084492595459e-01
1.369295398099067973e-01
1.369421269553688925e-01
1.369465736149219071e-01
1.369744417069241882e-01
1.369900046843928743e-01
1.370128083565648192e-01
1.370228881435123225e-01
1.370466110387958403e-01
1.370542840022049846e-01
1.370568432270287129e-01
1.370974698924457003e-01
1.371018313581001680e-01
1.371285217207900975e-01
1.371367256545086288e-01
1.371608626061195380e-01
1.371816935010178318e-01
1.371917566148849743e-01
1.372087447016605011e-01
1.372210481394673942e-01
1.372342578825619386e-01
1.372669465933116228e-01
1.372721737273564502e-01
1.372920859915043312e-01
1.373033809876555988e-01
1.373395915335933193e-01
1.373469865550402957e-01
1.373554207781685910e-01
1.373688039244430059e-01
1.373904691904677677e-01
1.374037170057770263e-01
1.374187270749532841e-01
1.374273964416513061e-01
1.374591905632630562e-01
1.374672037802744939e-01
1.375047958332872300e-01
1.375131638711522553e-01
1.375301929891458719e-01
1.375390313880139881e-01
1.375576718277899957e-01
1.375690592918240585e-01
1.375829842805039172e-01
1.375926341135784714e-01
1.375975183776103616e-01
1.376109964931865326e-01
1.376315773721825120e-01
1.376505347050503425e-01
1.376656588081252575e-01
1.376781453471341843e-01
1.377165429647334571e-01
1.377327777965433042e-01
1.377510828010239385e-01
1.377644096379153082e-01
1.377891228814203117e-01
1.378041196364389598e-01
1.378240157603921046e-01
1.378366492165408741e-01
1.378590248475444757e-01
1.378749323615299227e-01
1.378979106219461737e-01
1.379104568003333697e-01
1.379357078891582655e-01
1.379483923480411267e-01
1.379607763368191908e-01
1.379939110304537198e-01
1.380186327575270711e-01
1.380244420030052876e-01
1.380421448537746953e-01
1.380622073368633074e-01
1.380737743486156188e-01
1.380946147160969639e-01
1.380989135249865440e-01
1.381049902799906803e-01
1.381344956433258608e-01
1.381522783080101346e-01
1.381706634471183692e-01
1.381934107562076131e-01
1.381990746382059654e-01
1.382113660805628919e-01
1.382332934889533016e-01
1.382483889602573179e-01
1.382554428123084489e-01
1.382692528353295924e-01
1.382840681103471026e-01
1.383037468847367890e-01
1.383366039082004062e-01
1.383409612106526465e-01
1.383501660574381620e-01
1.383973213728708629e-01
1.383997488100167650e-01
1.384159176184180384e-01
1.384417637473288609e-01
1.384525755270003544e-01
1.384619787932812041e-01
1.384810430897417399e-01
1.385083662038570917e-01
1.385165317967682053e-01
1.385367819824591118e-01
1.385501240858174055e-01
1.385600299537834701e-01
1.385833478267093910e-01
1.385887704333692017e-01
1.386046470299266420e-01
1.386084496711121883e-01
1.386586957084874894e-01
1.386633931119590213e-01
1.386833003163376321e-01
1.386918200891189557e-01
1.387068809286784998e-01
1.387204587541656653e-01
1.387270308230024729e-01
1.387535356785054574e-01
1.387610029884528418e-01
1.387755642938542366e-01
1.387808604443582228e-01
1.387977030743557938e-01
1.388122051913551758e-01
1.388321363716190637e-01
1.388473714082404942e-01
1.388706017631851086e-01
1.388782193971444534e-01
1.388892335472790007e-01
1.389125477513467044e-01
1.389252695624533795e-01
1.389311946206593373e-01
1.389619061664009170e-01
1.389825254222845086e-01
1.389901498173806149e-01
1.390156943512046994e-01
1.390210477215658158e-01
1.390273047524054895e-01
1.390417420793678693e-01
1.390484422723345381e-01
1.390610567956017674e-01
1.390889553253496502e-01
1.391053508501443048e-01
1.391272404082906644e-01
1.391419881349409970e-01
1.391625725227283450e-01
1.391716905244901326e-01
1.391921496123633140e-01
1.392046606294034539e-01
1.392208674190461015e-01
1.392449270007910522e-01
1.392574502759454935e-01
1.392721813283827048e-01
1.392978299533771391e-01
1.393161657075063231e-01
1.393245577667012181e-01
1.393388246017131515e-01
1.393586330396984208e-01
1.393782356178788762e-01
1.394057999154813543e-01
1.394102150124306161e-01
1.394297458304977755e-01
1.394376599252924454e-01
1.394569071553267148e-01
1.394695863577807282e-01
1.394866114747398411e-01
1.395106655534961160e-01
1.395234463241617484e-01
1.395340543807349065e-01
1.395436353971608034e-01
1.395525128215941990e-01
1.395651618231486535e-01
1.395771921427954032e-01
1.396066910931811345e-01
1.396135965229140519e-01
1.396293887760668984e-01
1.396528990170777806e-01
1.396571025694731127e-01
1.396680628269371116e-01
1.397041107918517988e-01
1.397115548132992213e-01
1.397253566627669752e-01
1.397297731581756408e-01
1.397431631169082644e-01
1.397526659214478051e-01
1.397904896411766851e-01
1.398121058076882139e-01
1.398164672905680139e-01
1.398234574984410505e-01
1.398433126976614260e-01
1.398725985396699345e-01
1.398813830057982210e-01
1.399062931310813274e-01
1.399267108410426341e-01
1.399477694912532599e-01
1.399552281048441205e-01
1.399693963364840310e-01
1.399818968256367757e-01
1.399958966656744130e-01
1.400135352481696738e-01
1.400305223822150280e-01
1.400314718400031966e-01
1.400477830726445938e-01
1.400692237226323633e-01
1.400818732159460622e-01
1.401153439792170996e-01
1.401274578399205328e-01
1.401373252750146015e-01
1.401496132358953650e-01
1.401508070526926164e-01
1.401647197921828125e-01
1.402057033647821083e-01
1.402225466347997718e-01
1.402273697804820030e-01
1.402396943914855920e-01
1.402482769686119735e-01
1.402588957741222608e-01
1.402884852039733565e-01
1.403044243160718185e-01
1.403118107247218749e-01
1.403334288533444885e-01
1.403560685255314522e-01
1.403681534989005830e-01
1.403921733193317367e-01
1.403957919705326463e-01
1.404038415916207261e-01
1.404279578977699061e-01
1.404358653272551605e-01
1.404440817818339293e-01
1.404584031666843980e-01
1.404784297938730941e-01
1.405022496145821309e-01
1.405091163637020579e-01
1.405155886297444479e-01
1.405304614878233882e-01
1.405474500010360228e-01
1.405621563430670684e-01
1.405982288312552231e-01
1.406017590839158671e-01
1.406182560580180319e-01
1.406343587091768432e-01
1.406568227408355187e-01
1.406585989984038831e-01
1.406651656498840164e-01
1.406925873349216261e-01
1.407166454598186567e-01
1.407248153896281662e-01
1.407397356587694048e-01
1.407449885312460069e-01
1.407558692497505870e-01
1.407673226693967328e-01
1.407923065658301387e-01
1.408084546891171795e-01
1.408142209502377118e-01
1.408276741684043043e-01
1.408414540773658685e-01
1.408439579714645395e-01
1.408738972463676187e-01
1.408789835145504710e-01
1.408952398796886052e-01
1.409210440667446607e-01
1.409491549015128298e-01
1.409620903514869350e-01
1.409758891620596644e-01
1.409867456181912448e-01
1.409966240407293236e-01
1.410015578247988399e-01
1.410229257303087236e-01
1.410320395733635213e-01
1.410497737125562812e-01
1.410750441589029847e-01
1.410834062247725007e-01
1.410979603501164026e-01
1.411030484699662968e-01
1.411175110912495367e-01
1.411471035175726474e-01
1.411479687250485338e-01
1.411736398268389481e-01
1.411857545034554406e-01
1.411907656463429750e-01
1.412169984699324088e-01
1.412232024948166242e-01
1.412413741316765337e-01
1.412635068703648744e-01
1.412801220222776322e-01
1.412875045244827432e-01
1.413211368999988116e-01
1.413294745971713784e-01
1.413391721920562727e-01
1.413491410937968706e-01
1.413667805668968325e-01
1.413722675798024242e-01
1.413804394197969438e-01
1.413959337117856596e-01
1.414087765112135853e-01
1.414261789420024340e-01
1.414500495118286016e-01
1.414685270869316391e-01
1.414831693130377266e-01
1.414987432857722216e-01
1.415138619680118004e-01
1.415237908734904848e-01
1.415467710506799759e-01
1.415702971281030398e-01
1.415771104418542259e-01
1.415936940179139403e-01
1.416047428209380454e-01
1.416225113217589038e-01
1.416318601608304584e-01
1.416554469198808563e-01
1.416667789082807771e-01
1.416757117153754075e-01
1.416831299355695850e-01
1.417001927910924719e-01
1.417186091790130775e-01
1.417292453726091694e-01
1.417419549133953627e-01
1.417578226113060391e-01
1.417712431228940750e-01
1.417774736432964588e-01
1.418011622145723405e-01
1.418158259402904076e-01
1.418248963073160396e-01
1.418371886050671660e-01
1.418707155593620373e-01
1.418926589843435004e-01
1.419033999680905378e-01
1.419142484137409510e-01
1.419257602091072434e-01
1.419543510103708495e-01
1.419603545457588378e-01
1.419874791199790542e-01
1.419892473686667489e-01
1.420107990701637291e-01
1.420160641179263883e-01
1.420198550541548754e-01
1.420411733844820223e-01
1.420539409118655727e-01
1.420877037972252954e-01
1.420959709595697729e-01
1.421022648510020248e-01
1.421090920224499232e-01
1.421341658785104656e-01
1.421569943553645521e-01
1.421580408465339951e-01
1.421783691912124059e-01
1.421941902458755402e-01
1.422126918143190588e-01
1.422450115431673212e-01
1.422527090667953242e-01
1.422573278678036512e-01
1.422695607279514385e-01
1.422783160017276893e-01
1.422983770637774592e-01
1.423141155743957165e-01
1.423324331430916856e-01
1.423415672296142187e-01
1.423591350267157107e-01
1.423679458306429946e-01
1.423889356958271679e-01
1.423999046036351079e-01
1.424066826897283367e-01
1.424193786287153984e-01
1.424363636800843880e-01
1.424457938647916699e-01
1.424514134388737974e-01
1.424626832365673001e-01
1.424805694188519545e-01
1.424856710646963953e-01
1.425038629327415873e-01
1.425207870369810115e-01
1.425289271042032846e-01
1.425469890976773235e-01
1.425633920950163391e-01
1.425895890923847831e-01
1.425955315522180467e-01
1.426098681649742850e-01
1.426226548426816620e-01
1.426488523812015075e-01
1.426759786448561496e-01
1.426816356696823385e-01
1.426868598559894452e-01
1.427100048067360683e-01
1.427334595547222196e-01
1.427413148613533855e-01
1.427473868010041280e-01
1.427511872174560548e-01
1.427695164375392678e-01
1.428042691301539269e-01
1.428103712234251588e-01
1.428230150280304644e-01
1.428349134116235764e-01
1.428470644777757870e-01
1.428510007777885615e-01
1.428745796456640238e-01
1.428912538165398871e-01
1.429107764944375081e-01
1.429177646277001168e-01
1.429262772732564080e-01
1.429372345157967072e-01
1.429717143113786171e-01
1.429786365919890612e-01
1.429882615284026048e-01
1.429992642375614298e-01
1.430147122178720420e-01
1.430445060620870734e-01
1.430536196457060094e-01
1.430626525298384633e-01
1.430765966996787042e-01
1.430927367545662965e-01
1.431104733141104202e-01
1.431274561209082141e-01
1.431447624418432651e-01
1.431630980119728558e-01
1.431700596089456323e-01
1.431787792776161861e-01
1.431918828427080626e-01
1.432032216447816642e-01
1.432201553024129437e-01
1.432429379924619606e-01
1.432569915270758276e-01
1.432741102066381056e-01
1.432949695515939870e-01
1.433128441565403310e-01
1.433256684610642595e-01
1.433325925846927751e-01
1.433427232299677723e-01
1.433578303299060663e-01
1.433665706987789501e-01
1.433746611137388105e-01
1.433969631687590507e-01
1.434118892027143044e-01
1.434224342887951420e-01
1.434451561606643888e-01
1.434497417878345393e-01
1.434636010335097467e-01
1.434800833747567617e-01
1.435041362169323098e-01
1.435143327018298387e-01
1.435164642030257176e-01
1.435333847486567338e-01
1.435455655678535836e-01
1.435624269813784992e-01
1.435726720582965465e-01
1.435859929765171961e-01
1.436075118789552074e-01
1.436196503013427161e-01
1.436465662960599854e-01
1.436521286611214254e-01
1.436622194607269365e-01
1.436741919066371054e-01
1.436836227658035980e-01
1.436936294516243939e-01
1.437107856007316387e-01
1.437225631281747185e-01
1.437344407667212054e-01
1.437581074203670428e-01
1.437646809327385311e-01
1.437759619461366767e-01
1.437796334722555303e-01
1.437974655238298261e-01
1.438108574653197969e-01
1.438342687493089356e-01
1.438498291665940565e-01
1.438675840146001472e-01
1.438861296833634507e-01
1.438884415756007673e-01
1.439094968335151159e-01
1.439218856055159423e-01
1.439349372884127787e-01
1.439471503929643514e-01
1.439679486718165591e-01
1.439885792006589948e-01
1.440031931767193352e-01
1.440082205962630035e-01
1.440170672272624297e-01
1.440216494501020961e-01
1.440465428472713083e-01
1.440540869547559111e-01
1.440705316733714159e-01
1.440867027419792668e-01
1.440978940066666714e-01
1.441200252697857342e-01
1.441393136552911458e-01
1.441429821349233809e-01
1.441576513832677486e-01
1.441625712854952002e-01
1.441763676596701793e-01
1.442022688287340482e-01
1.442247839371859630e-01
1.442271299602733148e-01
1.442332024019566949e-01
1.442446995315636027e-01
1.442580918617863972e-01
1.442748614188316680e-01
1.442959883454905112e-01
1.443197969428503535e-01
1.443324936467217379e-01
1.443469904077910315e-01
1.443621893029193304e-01
1.443760521767766258e-01
1.443901058102421420e-01
1.444002942907042231e-01
1.444171004038675155e-01
1.444278298732429300e-01
1.444373309582510645e-01
1.444571645009641858e-01
1.444669870925288646e-01
1.444774144285080331e-01
1.444898764851934581e-01
1.445016974336859050e-01
1.445092453919430975e-01
1.445267553709002617e-01
1.445432820334472401e-01
1.445724248950491231e-01
1.445786830186579497e-01
1.445926421076535462e-01
1.446219060700856818e-01
1.446287272623872355e-01
1.446390696016057742e-01
1.446546895760104090e-01
1.446609526050555705e-01
1.446794014853178267e-01
1.446868144643098097e-01
1.447009637273286020e-01
1.447369250924411266e-01
1.447422387292168766e-01
1.447566721417679059e-01
1.447672350203841884e-01
1.447728969953826494e-01
1.447883381049709928e-01
1.448010710288941127e-01
1.448245328376119301e-01
1.448293847494372399e-01
1.448422666276469317e-01
1.448474238665242719e-01
1.448775052106657801e-01
1.448955176561997904e-01
1.449005844256117670e-01
1.449205518669114401e-01
1.449375986989044907e-01
1.449573791652176147e-01
1.449718807212224125e-01
1.449733140544754995e-01
1.450005704428233844e-01
1.450085287137691803e-01
1.450247239366689866e-01
1.450350986514143403e-01
1.450447369739882864e-01
1.450590880647079639e-01
1.450667812127995338e-01
1.450807692740165300e-01
1.450952600387050428e-01
1.451142188839844582e-01
1.451197830292995095e-01
1.451275480920257710e-01
1.451499092747990938e-01
1.451604559319213394e-01
1.451795437649592291e-01
1.451866006187461644e-01
1.451942181002326970e-01
1.452153563985985607e-01
1.452322691183567938e-01
1.452387007751700376e-01
1.452435308313623219e-01
1.452586872938504414e-01
1.452760646780994480e-01
1.452886931743558874e-01
1.453081951994781851e-01
1.453281901128008480e-01
1.453413678085458405e-01
1.453520067522122705e-01
1.453677384349987278e-01
1.453818171134725890e-01
1.454076594786489762e-01
1.454186240593463020e-01
1.454405342537333223e-01
1.454551903633767851e-01
1.454683460119559624e-01
1.454755577918754317e-01
1.454850513228830300e-01
1.455027410399533094e-01
1.455127099806123314e-01
1.455336880976440539e-01
1.455353358135831887e-01
1.455731059411212724e-01
1.455751121597660402e-01
1.455854009503447233e-01
1.455974175534827664e-01
1.456354848427789395e-01
1.456475408310508590e-01
1.456504914427487751e-01
1.456642607062521022e-01
1.456718170438912607e-01
1.456912556870600395e-01
1.456982187869150236e-01
1.457191807028125341e-01
1.457297059380587290e-01
1.457371785243516960e-01
1.457617200153135117e-01
1.457716417130903164e-01
1.458044989788250811e-01
1.458202367942242339e-01
1.458269816234449845e-01
1.458491222143382116e-01
1.458547178504711606e-01
1.458584435597592432e-01
1.458804441149292308e-01
1.458869395317031192e-01
1.458939198286576255e-01
1.459277893618304289e-01
1.459351375358709513e-01
1.459520319449151282e-01
1.459597993248530901e-01
1.459686802884055945e-01
1.459827647147193819e-01
1.459867939614499233e-01
1.460220112555870031e-01
1.460324860424326854e-01
1.460514540784579318e-01
1.460562842017944507e-01
1.460727455046349488e-01
1.460893686799241142e-01
1.460969166312134360e-01
1.461105161598600932e-01
1.461198196959874185e-01
1.461389125584833804e-01
1.461606649357463095e-01
1.461639693554191433e-01
1.461821089817785246e-01
1.461976748828870964e-01
1.462131466818970549e-01
1.462444014963062977e-01
1.462544035972632162e-01
1.462733620503333110e-01
1.462791243990764212e-01
1.462930300797342653e-01
1.463067536448592887e-01
1.463119711393078837e-01
1.463214602191016955e-01
1.463269393746711722e-01
1.463519469338393497e-01
1.463687044002823234e-01
1.463866283546901292e-01
1.463926874449255622e-01
1.464116429885418125e-01
1.464290156122217690e-01
1.464453727836186325e-01
1.464615052775360970e-01
1.464774857294480759e-01
1.464877834143525903e-01
1.465023141560000131e-01
1.465262911619279462e-01
1.465468791311608232e-01
1.465558957997680212e-01
1.465684711293083753e-01
1.466009470624086708e-01
1.466108832585172883e-01
1.466221876913624822e-01
1.466447163984495039e-01
1.466484556947671436e-01
1.466526192666432471e-01
1.466561869460868417e-01
1.466863374318743696e-01
1.466974994577016633e-01
1.466987034349507835e-01
1.467251859863705210e-01
1.467581141430571723e-01
1.467658535792486507e-01
1.467768231094156439e-01
1.467913092490829574e-01
1.467962125491828473e-01
1.468224803952072333e-01
1.468295103723047390e-01
1.468486378960692784e-01
1.468535322806746035e-01
1.468747821258923336e-01
1.468948483689124784e-01
1.469009775241158500e-01
1.469150782215781770e-01
1.469304940806067106e-01
1.469428900928931303e-01
1.469649999333741963e-01
1.469748491464100137e-01
1.470030917947892646e-01
1.470083143264597769e-01
1.470365693799162710e-01
1.470420333374722888e-01
1.470513994927714063e-01
1.470649644134334744e-01
1.470978982038738114e-01
1.471095925340092925e-01
1.471215524533368013e-01
1.471310792495226227e-01
1.471419100159943039e-01
1.471661571026505189e-01
1.471828534533999311e-01
1.471894751052379435e-01
1.472004086257454603e-01
1.472139627161750397e-01
1.472331658353589479e-01
1.472592228964574312e-01
1.472669385490206206e-01
1.472841532177835422e-01
1.473093355085116074e-01
1.473152717624010011e-01
1.473382070914106001e-01
1.473500771080158978e-01
1.473626208716416475e-01
1.473803673984822038e-01
1.473965521877190210e-01
1.474045778095771086e-01
1.474174639958080180e-01
1.474270104415409954e-01
1.474347446525790528e-01
1.474532643776783059e-01
1.474661065364263890e-01
1.474945756832825583e-01
1.475146027483575373e-01
1.475315831166664760e-01
1.475398374271705837e-01
1.475445489609752969e-01
1.475700594287489564e-01
1.475736025235960813e-01
1.475922825218028978e-01
1.476035454872634545e-01
1.476246636338348628e-01
1.476450628449331726e-01
1.476695534447344249e-01
1.476783075763009601e-01
1.476934957856117503e-01
1.477099524257698415e-01
1.477330908157735156e-01
1.477542800894307562e-01
1.477774921160692756e-01
1.477798244925281335e-01
1.477905816252746973e-01
1.478008788475130841e-01
1.478205113169531737e-01
1.478316931666453504e-01
1.478505589633533068e-01
1.478586178965187736e-01
1.478702581174881625e-01
1.478864812597384115e-01
1.479017859111807498e-01
1.479019795061698450e-01
1.479247834594642486e-01
1.479483767439370712e-01
1.479756463297974833e-01
1.479880890483343814e-01
1.480169426885461492e-01
1.480260023542955272e-01
1.480428477052872505e-01
1.480556042817440798e-01
1.480588116735102044e-01
1.480741730019747293e-01
1.480939402463171684e-01
1.481094335282391872e-01
1.481175862602610582e-01
1.481414815202425905e-01
1.481628132871412040e-01
1.481656457198993748e-01
1.481870634118264696e-01
1.482105181614874478e-01
1.482203673039771408e-01
1.482289011885330465e-01
1.482521519459908399e-01
1.482585038487787554e-01
1.482802018146778811e-01
1.482947065698590472e-01
1.483223666413759911e-01
1.483243010357096492e-01
1.483329707416095600e-01
1.483621057601382520e-01
1.483759835373298919e-01
1.483914906899989616e-01
1.484020970989382571e-01
1.484345732206349688e-01
1.484423175416305640e-01
1.484599576879750971e-01
1.484734169270801596e-01
1.484846318716638858e-01
1.485109389146088144e-01
1.485212212711607416e-01
1.485343535919464442e-01
1.485434542306904304e-01
1.485649992516772100e-01
1.485752117281510798e-01
1.486026480272135131e-01
1.486175402278780422e-01
1.486194909944623110e-01
1.486404153050847055e-01
1.486492893108009028e-01
1.486757605502011526e-01
1.486932450103045089e-01
1.487157132562979545e-01
1.487241685444615213e-01
1.487324692357311351e-01
1.487372128501617818e-01
1.487669568926754948e-01
1.487753858344268987e-01
1.487939506740378337e-01
1.488151072636026973e-01
1.488210963749771465e-01
1.488262881992633013e-01
1.488472265114481052e-01
1.488763886629714261e-01
1.488814705066217048e-01
1.489064484805924238e-01
1.489351436610161228e-01
1.489439755793586229e-01
1.489475928000338345e-01
1.489567816131228684e-01
1.489817039699612988e-01
1.489929404795127255e-01
1.490081371719102488e-01
1.490132463230583459e-01
1.490490370345180504e-01
1.490575773993598196e-01
1.490716482963576062e-01
1.490806782882831416e-01
1.490992364322943353e-01
1.491100467713632471e-01
1.491317298023153715e-01
1.491460783055283956e-01
1.491525169575120824e-01
1.491615143020316170e-01
1.491990944224694249e-01
1.492148232824733745e-01
1.492225213832171216e-01
1.492572444511504615e-01
1.492789873310703119e-01
1.492837630836069129e-01
1.492912883674862301e-01
1.493129332815605337e-01
1.493296055145976742e-01
1.493549194791065626e-01
1.493702115493096283e-01
1.493907400228363103e-01
1.493997210853174051e-01
1.494066348811778355e-01
1.494234924522268027e-01
1.494469927849495505e-01
1.494583541201735533e-01
1.494760212526864418e-01
1.494878155661575891e-01
1.494957356575299934e-01
1.494985355735937715e-01
1.495253812926224390e-01
1.495427161391263415e-01
1.495576969125163580e-01
1.495663350592618124e-01
1.495824868815313069e-01
1.495997700322892476e-01
1.496240785328605827e-01
1.496325397491904408e-01
1.496598650742517744e-01
1.496670171828250462e-01
1.496806663656446990e-01
1.497006607951236190e-01
1.497119571952875705e-01
1.497290507463009956e-01
1.497312275268872228e-01
1.497569804944756111e-01
1.497667913533302642e-01
1.498131817677487154e-01
1.498173296763783968e-01
1.498283593531387625e-01
1.498387659604955569e-01
1.498485230298517434e-01
1.498669055921645343e-01
1.499042822877999503e-01
1.499307576298343769e-01
1.499495114326022671e-01
1.499641537124006829e-01
1.499723954467074849e-01
1.499860423026474487e-01
1.500024732474878331e-01
1.500292726464643733e-01
1.500388529588805309e-01
1.500503685003741206e-01
1.500561977261740121e-01
1.500711712326457947e-01
1.500823772152468649e-01
1.501083830509796768e-01
1.501235030171911289e-01
1.501386581151379906e-01
1.501430685796825704e-01
1.501596492276442985e-01
1.501916607774969603e-01
1.501983356813584303e-01
1.502092922934917807e-01
1.502216737172875627e-01
1.502615097889234974e-01
1.502807942852508183e-01
1.502967449205220851e-01
1.503035385023253623e-01
1.503127579830228489e-01
1.503377842484633908e-01
1.503480548503571823e-01
1.503582336417474408e-01
1.503636968478080926e-01
1.503878583426666027e-01
1.504021042578378431e-01
1.504134704343472184e-01
1.504302118756407625e-01
1.504424369865663413e-01
1.504476767685184457e-01
1.504790656385655012e-01
1.504928997490802556e-01
1.505013631641292648e-01
1.505174154216291083e-01
1.505299067475595609e-01
1.505459368055674929e-01
1.505608926991087171e-01
1.505780953355618790e-01
1.506005385067944458e-01
1.506117636326865239e-01
1.506235268547883033e-01
1.506301753372421559e-01
1.506501894315067647e-01
1.506865585171158206e-01
1.506996286859761947e-01
1.507048395934353358e-01
1.507224294238364015e-01
1.507324479917466764e-01
1.507446968750701943e-01
1.507573451007037102e-01
1.507804149930289106e-01
1.507885818828082480e-01
1.508005076146249346e-01
1.508094109844509978e-01
1.508289998813788224e-01
1.508355667200603212e-01
1.508617466283828090e-01
1.508814024086212457e-01
1.508928151598127321e-01
1.509254787372774631e-01
1.509336917179096571e-01
1.509486946337859625e-01
1.509797156536326068e-01
1.509801514081941520e-01
1.510088337442472839e-01
1.510200897545114218e-01
1.510331145468634673e-01
1.510539255510415235e-01
1.510733858007466401e-01
1.510766928394297604e-01
1.511036507512147908e-01
1.511105957231838048e-01
1.511323012656475839e-01
1.511522694087951146e-01
1.511662833664966232e-01
1.511707920076784673e-01
1.511858038674488980e-01
1.511951444450157500e-01
1.512149176385420568e-01
1.512417633438903342e-01
1.512532001591911923e-01
1.512630645951494879e-01
1.512648345642676473e-01
1.512979266278682844e-01
1.513058836220224079e-01
1.513477372262303500e-01
1.513509189214469197e-01
1.513659185060254320e-01
1.513713770151365323e-01
1.513901808171319585e-01
1.514087193757769345e-01
1.514278642248774731e-01
1.514564134172960985e-01
1.514712598295417934e-01
1.514732168450783623e-01
1.514885133436501552e-01
1.515122647845305592e-01
1.515453084672514494e-01
1.515524967858183913e-01
1.515706476190190055e-01
1.515905124056359798e-01
1.516014649370805434e-01
1.516277988395015597e-01
1.516490172851167606e-01
1.516508443099974790e-01
1.516659228196860498e-01
1.516787353590978715e-01
1.516890144928317863e-01
1.517271556788885034e-01
1.517453915250371321e-01
1.517543913997643767e-01
1.517823920588800002e-01
1.518003139071517626e-01
1.518090456187975446e-01
1.518158539005366459e-01
1.518360478567260530e-01
1.518453369912197704e-01
1.518582096516057911e-01
1.518798313359888130e-01
1.518909956087074464e-01
1.519116328727055376e-01
1.519216152320670421e-01
1.519280943117894966e-01
1.519549770237888509e-01
1.519579446020892233e-01
1.519840564043022368e-01
1.519935720943437762e-01
1.520017811613962322e-01
1.520073196903345414e-01
1.520278437184425235e-01
1.520604689247338492e-01
1.520937265543201300e-01
1.521050965621129070e-01
1.521065864502066933e-01
1.521237042395066075e-01
1.521557941078384713e-01
1.521625008825414627e-01
1.521751679573914440e-01
1.521881389521023697e-01
1.522001589891334161e-01
1.522115632506643723e-01
1.522404071801033987e-01
1.522696656227897072e-01
1.522984492623207231e-01
1.523070173040786957e-01
1.523192209816895959e-01
1.523355728073657600e-01
1.523475542952864026e-01
1.523678698393610698e-01
1.523749134290902085e-01
1.523916910730706564e-01
1.524101772538327682e-01
1.524186902544292233e-01
1.524594609544225321e-01
1.524679794258365084e-01
1.524859020823408073e-01
1.524985514956889721e-01
1.525147263698784506e-01
1.525322924937030922e-01
1.525561677889515910e-01
1.525667021510909160e-01
1.525917325939368796e-01
1.526016920611958372e-01
1.526075723154752817e-01
1.526352715585835296e-01
1.526436182897914495e-01
1.526550246583059933e-01
1.526792684335237515e-01
1.526895424797134471e-01
1.526993882726778162e-01
1.527094359251742750e-01
1.527249628991203534e-01
1.527571244462408995e-01
1.527786613686133443e-01
1.527839570489591403e-01
1.528095815628753296e-01
1.528274337746483025e-01
1.528433914555480388e-01
1.528732763282978913e-01
1.528826897994036704e-01
1.529211585957860331e-01
1.529309803116770117e-01
1.529457998319977974e-01
1.529600074433157264e-01
1.529615415841407144e-01
1.529856231590997484e-01
1.530150473268928057e-01
1.530451424362170298e-01
1.530565416824550273e-01
1.530622923152815673e-01
1.530956337151290203e-01
1.531103285589381358e-01
1.531220576106236408e-01
1.531364075127364388e-01
1.531614868373733507e-01
1.531882997310238248e-01
1.531946108023333197e-01
1.532042127177106750e-01
1.532238951445383801e-01
1.532417235608234951e-01
1.532499934786772378e-01
1.532685675719450691e-01
1.532946390650760105e-01
1.533071027789463803e-01
1.533265681549799142e-01
1.533310824785937831e-01
1.533586407348090375e-01
1.533672964845246844e-01
1.533837272992789047e-01
1.534106904694992890e-01
1.534283828880670386e-01
1.534479189649016750e-01
1.534548860311227836e-01
1.534742024300059793e-01
1.535032174452640730e-01
1.535160269951055256e-01
1.535357293656333666e-01
1.535568709470886417e-01
1.535625169296308545e-01
1.535781389170394751e-01
1.535981852684938920e-01
1.536152360302178166e-01
1.536259358612784287e-01
1.536535407880284532e-01
1.536704613876208603e-01
1.536760314892248735e-01
1.536851581620800045e-01
1.536942787062556826e-01
1.537096788119382551e-01
1.537485758433686511e-01
1.537745041081056141e-01
1.537962107214981278e-01
1.538068622612842051e-01
1.538144210518055943e-01
1.538316881900970157e-01
1.538439200451745537e-01
1.538577990441400423e-01
1.538771686544805339e-01
1.539306196709564478e-01
1.539375788778076237e-01
1.539564219879488438e-01
1.539668579924390879e-01
1.539832534070894599e-01
1.540021275715278137e-01
1.540287987055238283e-01
1.540460814614971752e-01
1.540606132420229146e-01
1.540796433407189969e-01
1.541087304906304523e-01
1.541139703373385905e-01
1.541245264436495455e-01
1.541537169035819277e-01
1.541611028891410329e-01
1.541701486645568053e-01
1.541782911121543642e-01
1.542012307235279267e-01
1.542125357451131218e-01
1.542254062627174127e-01
1.542583647244527567e-01
1.542725134853505375e-01
1.543027801519097908e-01
1.543236857875610046e-01
1.543335994659758015e-01
1.543456882351110226e-01
1.543651574056763565e-01
1.543835617437069874e-01
1.544093448431398397e-01
1.544252714039018870e-01
1.544435320630444530e-01
1.544620337374549845e-01
1.544792957503690056e-01
1.544826363348838494e-01
1.544935397128929799e-01
1.545108418724828181e-01
1.545307240510958025e-01
1.545494070427773647e-01
1.545822416582975922e-01
1.545963491986315219e-01
1.546193973654751974e-01
1.546448765611002085e-01
1.546503624335143212e-01
1.546576145542569725e-01
1.546791277572527878e-01
1.546882131878489774e-01
1.547088303776281148e-01
1.547245348958198874e-01
1.547540908467451848e-01
1.547620074202486484e-01
1.547784910312423601e-01
1.547851695211110434e-01
1.548036019697782706e-01
1.548132053593715418e-01
1.548532455799802587e-01
1.548575126546387071e-01
1.548639381457476150e-01
1.549067321353191362e-01
1.549247181074087654e-01
1.549287586539141448e-01
1.549508736955937938e-01
1.549686764974483877e-01
1.549814523512589859e-01
1.549885417087853989e-01
1.550081493077459793e-01
1.550263453869779040e-01
1.550423679523428300e-01
1.550472200636395792e-01
1.550662338210296309e-01
1.550964196055046873e-01
1.551097289599042139e-01
1.551312730287361941e-01
1.551390860824594098e-01
1.551594669182245201e-01
1.551879778027177026e-01
1.552058270464898859e-01
1.552154557339284202e-01
1.552318382948285058e-01
1.552408290502801935e-01
1.552599410514037825e-01
1.552739295706215827e-01
1.552886563592167368e-01
1.553011823762457388e-01
1.553149924182684050e-01
1.553267552199660839e-01
1.553520382316049275e-01
1.553682375766476387e-01
1.553961221405717463e-01
1.554137249145479682e-01
1.554349364285775303e-01
1.554552663062455653e-01
1.554701890254290841e-01
1.554812995943338216e-01
1.555169704332201031e-01
1.555321265149534615e-01
1.555353105284992266e-01
1.555630036874470212e-01
1.555754791009003601e-01
1.555913092203555781e-01
1.556133562971168116e-01
1.556314443591589880e-01
1.556479112883065175e-01
1.556572642003823392e-01
1.556661907986309212e-01
1.556845537701666560e-01
1.556936801234194423e-01
1.557116865999477184e-01
1.557238742804777365e-01
1.557526638338054270e-01
1.557616780122748068e-01
1.557702100457948879e-01
1.557776487434991974e-01
1.558001328971139188e-01
1.558234750983762407e-01
1.558373323376998631e-01
1.558612202514361722e-01
1.558709693419962350e-01
1.559074090319351735e-01
1.559226084010690294e-01
1.559308115921353988e-01
1.559540611235386565e-01
1.559841277879711607e-01
1.560103422537098550e-01
1.560148238188269754e-01
1.560325254203692169e-01
1.560541576009084053e-01
1.560704067515717441e-01
1.560775354165532813e-01
1.560987057234317077e-01
1.561011064845023721e-01
1.561209780189766194e-01
1.561475531564570085e-01
1.561611774489921611e-01
1.561783199239482611e-01
1.561981123621218326e-01
1.562092016128732164e-01
1.562261709876601734e-01
1.562426187689232582e-01
1.562550293381402278e-01
1.562685328675408325e-01
1.562982046639161959e-01
1.563028685353953784e-01
1.563313410567784834e-01
1.563456947157622623e-01
1.563542195795785683e-01
1.563881733244132377e-01
1.564006448512545999e-01
1.564136538246793107e-01
1.564270249130733093e-01
1.564313339335077213e-01
1.564503810613085966e-01
1.564590597982228326e-01
1.564784608783726383e-01
1.565013410335281407e-01
1.565176622556915809e-01
1.565354460296866645e-01
1.565396546440602221e-01
1.565560697029609871e-01
1.565845882833985514e-01
1.566086318135479494e-01
1.566160294789664675e-01
1.566365695243830403e-01
1.566497077125480475e-01
1.566638902244376075e-01
1.566713653186228017e-01
1.566739984032932131e-01
1.566971816890607161e-01
1.567230253685583663e-01
1.567501947529381101e-01
1.567560402670344355e-01
1.567870887327557083e-01
1.567885501246077395e-01
1.568031369727395097e-01
1.568224579603607061e-01
1.568470750240044120e-01
1.568578925927803236e-01
1.568759189608006088e-01
1.568866432325775606e-01
1.569022532218103949e-01
1.569232456184678215e-01
1.569342545895505703e-01
1.569519770607925579e-01
1.569571841268216361e-01
1.569754036378359086e-01
1.569910908819263651e-01
1.570277236974771951e-01
1.570356726394814828e-01
1.570387294465084849e-01
1.570550632837768856e-01
1.570693994315867092e-01
1.570931193572770446e-01
1.571133570984247774e-01
1.571313344053478778e-01
1.571440726878850502e-01
1.571658488346699967e-01
1.571820095595706235e-01
1.571881526198343204e-01
1.571975558092502112e-01
1.572315305484822123e-01
1.572557154615526476e-01
1.572717349014587374e-01
1.572801158155855417e-01
1.572907897736043892e-01
1.572973763057220475e-01
1.573281845929108136e-01
1.573403016573381441e-01
1.573573492764570592e-01
1.573713475677567808e-01
1.573827149643358125e-01
1.574043789347212563e-01
1.574261924544796409e-01
1.574326946680930650e-01
1.574416258002824254e-01
1.574642605440734200e-01
1.574856648887626442e-01
1.574986154127777649e-01
1.575026832131802834e-01
1.575200623774714592e-01
1.575336520428194942e-01
1.575487862596830491e-01
1.575553289524618816e-01
1.575807290698686969e-01
1.576017958002752239e-01
1.576178984527879523e-01
1.576366397106868100e-01
1.576540757769793188e-01
1.576587263830526719e-01
1.576783090284046285e-01
1.576856806573567749e-01
1.577043320067605392e-01
1.577234815783296051e-01
1.577287648332527104e-01
1.577360937665476248e-01
1.577677462852222212e-01
1.577756328419729348e-01
1.577873859338473350e-01
1.578079295778141433e-01
1.578168717296594692e-01
1.578260946673904486e-01
1.578421849865620508e-01
1.578642773344737238e-01
1.578676776355608102e-01
1.578818313165485376e-01
1.578930183194929837e-01
1.579076591049302092e-01
1.579103934158507250e-01
1.579371179757307897e-01
1.579687261948725108e-01
1.579922250264920724e-01
1.579962898609685862e-01
1.580055475790074770e-01
1.580125143006337329e-01
1.580386259353898648e-01
1.580553236545718665e-01
1.580714059096653412e-01
1.580776804938076041e-01
1.581014087730817086e-01
1.581088843961589996e-01
1.581206004580651414e-01
1.581273924676080411e-01
1.581486770062971448e-01
1.581619896152426374e-01
1.581755073956372382e-01
1.582048309316508861e-01
1.582184481376334162e-01
1.582297106745258475e-01
1.582467884153331283e-01
1.582570261805044121e-01
1.582758011633987327e-01
1.582892618500960080e-01
1.583018908048009488e-01
1.583115764721266250e-01
1.583131297888976108e-01
1.583223183911857679e-01
1.583560746696598409e-01
1.583714354954795511e-01
1.583795749381156082e-01
1.583848103367545002e-01
1.584135152494599574e-01
1.584369490909057210e-01
1.584479032588162473e-01
1.584540700253795342e-01
1.584735202888216121e-01
1.584829932068554381e-01
1.584930484190693600e-01
1.585063329558608625e-01
1.585138004152881197e-01
1.585317534223346647e-01
1.585347920575765901e-01
1.585560927872759485e-01
1.585784667626288225e-01
1.585893394302453907e-01
1.585978613532715298e-01
1.586095633198857380e-01
1.586140004696650618e-01
1.586438369921839842e-01
1.586546613748930912e-01
1.586596885636955556e-01
1.586961894556550012e-01
1.587003861307858532e-01
1.587101255837187752e-01
1.587304600601456284e-01
1.587407831893184462e-01
1.587568724301779977e-01
1.587739245875203209e-01
1.587834726780614769e-01
1.587897659539702633e-01
1.588074626964636193e-01
1.588242545360198932e-01
1.588271729007237898e-01
1.588457331846014897e-01
1.588633393756379020e-01
1.588667205521030468e-01
1.588840697790074308e-01
1.588969997494279474e-01
1.589218258281787088e-01
1.589312483360055817e-01
1.589432966765094712e-01
1.589568251439121283e-01
1.589639331849206361e-01
1.589762382828709408e-01
1.589919600066093675e-01
1.590066148774823551e-01
1.590278234643545674e-01
1.590397929683459721e-01
1.590531975628604600e-01
1.590548460366554839e-01
1.590704220028231197e-01
1.590796814159732842e-01
1.590987375845980822e-01
1.591111550481665859e-01
1.591195900460176671e-01
1.591294758148331656e-01
1.591393185134717947e-01
1.591633851836647962e-01
1.591681904382453161e-01
1.591903434772762305e-01
1.591965448677939987e-01
1.592064334329267306e-01
1.592173455012450556e-01
1.592445771628439588e-01
1.592620675973377975e-01
1.592674300046647007e-01
1.592736690583152481e-01
1.592842878745752144e-01
1.593016467637296540e-01
1.593061698945660853e-01
1.593132705088557421e-01
1.593413696989686712e-01
1.593466851036406950e-01
1.593635006918271979e-01
1.593776818280187024e-01
1.593872957968540671e-01
1.594001872984325274e-01
1.594205874853129590e-01
1.594381285072807852e-01
1.594477329057344406e-01
1.594638115058618633e-01
1.594884842588209506e-01
1.594971969636501674e-01
1.595023262348719828e-01
1.595159120445159839e-01
1.595225503262741040e-01
1.595405925238990719e-01
1.595444387124029251e-01
1.595577359442881260e-01
1.595685672106310071e-01
1.595832776067887537e-01
1.595876453406735451e-01
1.596036416093795096e-01
1.596098663346608437e-01
1.596267120329277756e-01
1.596360071912518164e-01
1.596541235034314443e-01
1.596590652651356801e-01
1.596684736394963222e-01
1.596900515993200931e-01
1.596944680637830682e-01
1.597072245544033930e-01
1.597304853487372389e-01
1.597372043177229251e-01
1.597542858260225795e-01
1.597576088670508709e-01
1.597789904414748108e-01
1.597974628917994688e-01
1.598079273054339167e-01
1.598256147479301670e-01
1.598435592486720513e-01
1.598491392551029122e-01
1.598640916002839751e-01
1.598668075085127871e-01
1.598798011778809758e-01
1.598905043258829761e-01
1.599115161363892090e-01
1.599226049838524677e-01
1.599292737390079489e-01
1.599418157323839185e-01
1.599538212178454599e-01
1.599596247714644148e-01
1.599716824713646735e-01
1.599884857046309228e-01
1.599916682872460361e-01
1.600039182535936688e-01
1.600273118236833492e-01
1.600329510025194635e-01
1.600450797972113315e-01
1.600541195889469970e-01
1.600754945982823529e-01
1.600810900874826692e-01
1.600882351176349250e-01
1.601030713302408759e-01
1.601169094873302612e-01
1.601274067553061231e-01
1.601389724126452418e-01
1.601505439931623642e-01
1.601701024845393340e-01
1.601855756636896833e-01
1.602010621215831931e-01
1.602074383178562211e-01
1.602217654985135797e-01
1.602253835695580664e-01
1.602429306318112201e-01
1.602547047043784145e-01
1.602603368071632839e-01
1.602840478685274017e-01
1.602845988385796505e-01
1.603030702276804220e-01
1.603174848693690313e-01
1.603264807254839441e-01
1.603319567472268892e-01
1.603488744577002412e-01
1.603559639097383305e-01
1.603688523531197063e-01
1.603772856741516595e-01
1.603967607992488054e-01
1.604061338545845761e-01
1.604141641759965764e-01
1.604300453729567422e-01
1.604375004279827155e-01
1.604610617387435823e-01
1.604642835927456712e-01
1.604792825165166081e-01
1.604894999690474888e-01
1.605047618033516033e-01
1.605296532635160367e-01
1.605413048003243026e-01
1.605447455016041913e-01
1.605677049363159470e-01
1.605773893680658149e-01
1.605812100233118822e-01
1.605934922816958377e-01
1.605959241179252261e-01
1.606094216162005095e-01
1.606286013720469863e-01
1.606387402645504392e-01
1.606519855079001080e-01
1.606596085393059981e-01
1.606881028913549891e-01
1.606997091176788350e-01
1.607068418234346430e-01
1.607135590228175315e-01
1.607297125820599804e-01
1.607478957332119651e-01
1.607627451146705910e-01
1.607692205104344629e-01
1.607865710875827636e-01
1.608070552465240555e-01
1.608121507327814892e-01
1.608196231736963577e-01
1.608473048014767426e-01
1.608690859175457288e-01
1.608749716878982716e-01
1.608787094854784994e-01
1.608859800245624472e-01
1.608923975392963501e-01
1.609070995670214832e-01
1.609280029489456032e-01
1.609333872788665243e-01
1.609436349609287276e-01
1.609599352921428084e-01
1.609653960434280773e-01
1.609755971585880574e-01
1.609821331501239405e-01
1.609926180812087937e-01
1.610112892767852633e-01
1.610293960271224067e-01
1.610404358348018761e-01
1.610518020901434144e-01
1.610673826855537616e-01
1.610717226444472461e-01
1.610914552040399461e-01
1.610961434250831048e-01
1.611134128826500755e-01
1.611200284862636112e-01
1.611300194653125795e-01
1.611468925372349648e-01
1.611595567881126678e-01
1.611626846972932792e-01
1.611804433807417780e-01
1.611895816938459514e-01
1.611986610728363689e-01
1.612168587746654058e-01
1.612233704091015074e-01
1.612475008297173384e-01
1.612501215348050576e-01
1.612687604173677069e-01
1.612778023794278481e-01
1.613014065209413261e-01
1.613079919762753223e-01
1.613158910337418317e-01
1.613247919687606502e-01
1.613371921107428775e-01
1.613600850735398273e-01
1.613748177128844774e-01
1.613807386135243105e-01
1.613928593577617643e-01
1.613969188924477272e-01
1.614080689896146281e-01
1.614167181085827685e-01
1.614259200822270590e-01
1.614374054746091081e-01
1.614538180448448768e-01
1.614591014424420767e-01
1.614829814640398875e-01
1.614844032786466599e-01
1.614994669250502946e-01
1.615239520648423244e-01
1.615304045632564023e-01
1.615332044901524045e-01
1.615479535120479815e-01
1.615644213456169376e-01
1.615741021779980580e-01
1.615935243153804879e-01
1.616024507278351896e-01
1.616167676113834384e-01
1.616222677814995734e-01
1.616290438488887649e-01
1.616457210950160706e-01
1.616576707698353377e-01
1.616740766464305756e-01
1.616824132934374658e-01
1.616897439336944520e-01
1.617018589796657135e-01
1.617049868660750955e-01
1.617217352609877645e-01
1.617254242821078436e-01
1.617359836998087386e-01
1.617496182666139926e-01
1.617602181095871838e-01
1.617729255369489416e-01
1.617878628432879995e-01
1.617944190309007491e-01
1.618127361506656592e-01
1.618213599123942692e-01
1.618409620023634199e-01
1.618486945153696510e-01
1.618546767900735373e-01
1.618664204294971709e-01
1.618774526592622887e-01
1.618834170671046846e-01
1.619059013941953618e-01
1.619138330722058039e-01
1.619256210822589415e-01
1.619317300223481193e-01
1.619479107642835536e-01
1.619644790035769666e-01
1.619837282854554861e-01
1.619894430227716287e-01
1.619928504049685802e-01
1.620033304918963024e-01
1.620098225378907575e-01
1.620317846078148660e-01
1.620401376044536268e-01
1.620464682194115436e-01
1.620599817611060867e-01
1.620681552825080085e-01
1.620750186675485316e-01
1.620900601943643937e-01
1.620998154211022446e-01
1.621091815225593202e-01
1.621139782091543524e-01
1.621344924253787512e-01
1.621451334113850340e-01
1.621711444026672777e-01
1.621872134938442955e-01
1.621933349597126095e-01
1.622015148533761386e-01
1.622318234446972207e-01
1.622420105909973542e-01
1.622588606448486792e-01
1.622716940727844670e-01
1.622877024265898527e-01
1.622948460230174139e-01
1.623083753854717703e-01
1.623143296872130437e-01
1.623224995149625816e-01
1.623410457668887363e-01
1.623492295238315175e-01
1.623630652360380511e-01
1.623701712712666279e-01
1.623749285507673501e-01
1.623979886199078404e-01
1.624079419376844857e-01
1.624173410746189150e-01
1.624344478553093052e-01
1.624439364935760244e-01
1.624537437033835574e-01
1.624562216468593556e-01
1.624700104180074045e-01
1.624863531545718831e-01
1.624968094740159574e-01
1.625096657086103069e-01
1.625343458562859555e-01
1.625412951218961899e-01
1.625496138875126007e-01
1.625649481735656487e-01
1.625790159969895954e-01
1.625980385308984366e-01
1.626152759196114461e-01
1.626191977931658039e-01
1.626308139025616772e-01
1.626356356043708318e-01
1.626651912835449521e-01
1.626796148143733189e-01
1.626879165282828499e-01
1.626966348034735166e-01
1.627068337289402367e-01
1.627188070919590168e-01
1.627207127809059961e-01
1.627468460621243618e-01
1.627561108715960270e-01
1.627639450268142385e-01
1.627774817806683649e-01
1.628049014944982220e-01
1.628055803774984267e-01
1.628246551175723811e-01
1.628422120751240598e-01
1.628469627663371444e-01
1.628616996278958173e-01
1.628765338283360564e-01
1.628837114857600299e-01
1.628938142308554160e-01
1.629128283929929810e-01
1.629160291150480444e-01
1.629242612404377955e-01
1.629476380019785342e-01
1.629515390722671708e-01
1.629707912266923908e-01
1.629755627902167436e-01
1.629869917757570952e-01
1.630023942200492515e-01
1.630170441630855449e-01
1.630289903691137243e-01
1.630641937458136570e-01
1.630769058612794864e-01
1.630854124935560701e-01
1.630910392069263581e-01
1.631010548613749389e-01
1.631150184729883157e-01
1.631307887481105445e-01
1.631413783491814651e-01
1.631561075696789653e-01
1.631607875796967089e-01
1.631755482328509088e-01
1.631851482245179619e-01
1.632048540889302068e-01
1.632155261363533727e-01
1.632261643527620487e-01
1.632550308721673060e-01
1.632639472682735904e-01
1.632813282020658674e-01
1.632918311421534541e-01
1.633034171913120836e-01
1.633180940891126309e-01
1.633344949165553284e-01
1.633448263837658510e-01
1.633581920024129164e-01
1.633756830817080785e-01
1.633786941374325008e-01
1.633924184684706904e-01
1.633994347212167630e-01
1.634070008036566657e-01
1.634241039630279224e-01
1.634356134440306807e-01
1.634410827336161276e-01
1.634648897354012420e-01
1.634733245384694666e-01
1.634876850211949284e-01
1.635022829975377179e-01
1.635120646059547989e-01
1.635198747411018005e-01
1.635228424203098996e-01
1.635490459824255893e-01
1.635530177037250454e-01
1.635743758074422183e-01
1.635833991588500624e-01
1.635930515630470428e-01
1.635991769539077989e-01
1.636161997207604690e-01
1.636415860936760169e-01
1.636424440135982872e-01
1.636596941551763384e-01
1.636672810357104879e-01
1.636729120634641821e-01
1.636918961613847423e-01
1.637037327290337685e-01
1.637163316780984590e-01
1.637287387105802461e-01
1.637446686352393432e-01
1.637477305398293281e-01
1.637672718885633816e-01
1.637896194852697662e-01
1.638028374844796020e-01
1.638263231745862303e-01
1.638309374726980017e-01
1.638440369323894696e-01
1.638472659244437635e-01
1.638610263316742088e-01
1.638796652118006958e-01
1.638861181051238791e-01
1.639058156072885075e-01
1.639104834185188264e-01
1.639143577747909641e-01
1.639448927393589717e-01
1.639523448340062806e-01
1.639685809675215933e-01
1.639747823724450049e-01
1.639853267571407813e-01
1.640067413611908664e-01
1.640222430409299381e-01
1.640272805923012611e-01
1.640289284721139773e-01
1.640692312587514468e-01
1.640707214127162805e-01
1.641005917435284234e-01
1.641136382641618097e-01
1.641218585441721611e-01
1.641339940181337775e-01
1.641498857204411466e-01
1.641634494116206988e-01
1.641750700956911002e-01
1.641908628722853480e-01
1.642014094820173908e-01
1.642037378637660194e-01
1.642209701609009809e-01
1.642292891982771730e-01
1.642355461756737633e-01
1.642430027494138356e-01
1.642604995844305082e-01
1.642836324943808823e-01
1.642882445092206933e-01
1.643060200302538520e-01
1.643283645708388252e-01
1.643423634306166448e-01
1.643502579833127641e-01
1.643611103407404128e-01
1.643795418615841553e-01
1.643833176982956723e-01
1.644000396871072578e-01
1.644173496039185167e-01
1.644282045478729359e-01
1.644535179634331046e-01
1.644622028514026724e-01
1.644752243278138626e-01
1.644882039551303077e-01
1.645070192264909137e-01
1.645169096019574728e-01
1.645340831955880434e-01
1.645542711729519048e-01
1.645668297639292788e-01
1.645754889921013930e-01
1.645834790544745130e-01
1.645999257696198481e-01
1.646088023786005383e-01
1.646165356727687379e-01
1.646538247260292964e-01
1.646592393652184794e-01
1.646876048914956425e-01
1.646940249201168105e-01
1.647015582164886305e-01
1.647123521970677018e-01
1.647329549821890393e-01
1.647560638997658256e-01
1.647641775463192237e-01
1.647767745407437423e-01
1.647944559145974597e-01
1.648151794774680989e-01
1.648313743227521888e-01
1.648365012196396640e-01
1.648613808247672008e-01
1.648680170552914159e-01
1.648800833806728372e-01
1.649012135864338924e-01
1.649107496226157044e-01
1.649122121471678359e-01
1.649295990142223833e-01
1.649659695966667616e-01
1.649780741195653322e-01
1.649888804177533919e-01
1.650087135456305698e-01
1.650202435558443259e-01
1.650222400145078816e-01
1.650306584594083414e-01
1.650491142329219563e-01
1.650656225694693280e-01
1.650939524516285561e-01
1.651111163340416854e-01
1.651206303216090077e-01
1.651378475575428495e-01
1.651528551035909564e-01
1.651707203166323246e-01
1.651828960416739656e-01
1.651962974058635569e-01
1.652059150884612748e-01
1.652343036369489093e-01
1.652374935060461625e-01
1.652609751036437369e-01
1.652801187469714606e-01
1.652955651226225564e-01
1.653127116486546311e-01
1.653486192471286254e-01
1.653706670986653249e-01
1.653792847850618641e-01
1.653924477047816755e-01
1.654168728697300583e-01
1.654292200688906034e-01
1.654521823105700173e-01
1.654589676069254112e-01
1.654744228762808356e-01
1.654961656803779491e-01
1.655136782503444648e-01
1.655454521091026532e-01
1.655530054506202386e-01
1.655613805099148683e-01
1.655894657821438409e-01
1.656274989457591773e-01
1.656285243840786015e-01
1.656500149046432613e-01
1.656519331462478206e-01
1.656864110776386512e-01
1.656996911133096773e-01
1.657132032694880741e-01
1.657266673501064935e-01
1.657287499783500762e-01
1.657627426811350557e-01
1.657966951314069903e-01
1.658143774280420590e-01
1.658216567372532424e-01
1.658350162897833102e-01
1.658459624135518728e-01
1.658580000388477083e-01
1.658991236523080226e-01
1.659153857026653411e-01
1.659334157513134844e-01
1.659379263025068107e-01
1.659598969259551415e-01
1.659758417275393749e-01
1.659875246276003580e-01
1.660107259494654763e-01
1.660139012686379090e-01
1.660222597936306110e-01
1.660507267163849332e-01
1.660773139282726851e-01
1.660917121990522216e-01
1.661290862875930974e-01
1.661341762492279384e-01
1.661580755073851501e-01
1.661854111578708881e-01
1.662089766940361701e-01
1.662289187124316170e-01
1.662314531929799388e-01
1.662559687900550531e-01
1.662845573356181439e-01
1.663064127470719189e-01
1.663294884925954897e-01
1.663428128199820888e-01
1.663640264367582389e-01
1.663761013305395386e-01
1.663979307937457630e-01
1.664151544203057442e-01
1.664332563843424762e-01
1.664495264991209256e-01
1.664572750242607202e-01
1.664933115886905179e-01
1.665186972131942889e-01
1.665383084727311003e-01
1.665759304512802186e-01
1.665981754105103074e-01
1.666143745582597258e-01
1.666511946795053434e-01
1.666578541565829075e-01
1.666647530222042928e-01
1.666915926762996270e-01
1.667188268433473786e-01
1.667306546883485785e-01
1.667512613791845566e-01
1.667613752983349018e-01
1.667978472577883453e-01
1.668460519187224267e-01
1.668497846265309947e-01
1.668801084941647916e-01
1.668926124505795139e-01
1.669094119706517332e-01
1.669460307567645629e-01
1.669513671662314347e-01
1.669737776296461584e-01
1.670174763849390231e-01
1.670324098695706860e-01
1.670568358633179873e-01
1.670755597280653704e-01
1.670954244022286872e-01
1.671316195533611437e-01
1.671707919063926684e-01
1.671861586238523878e-01
1.671934674322986814e-01
1.672174578660381439e-01
1.672309989761628923e-01
1.672488590757579274e-01
1.672891781102082698e-01
1.672948784107481379e-01
1.673381571887435637e-01
1.673594573325809520e-01
1.673825727137678854e-01
1.674238403076631077e-01
1.674300317529204274e-01
1.674737069910190446e-01
1.674995363053916608e-01
1.675260835489630895e-01
1.675393040361476960e-01
1.675753330771520555e-01
1.676062852366973499e-01
1.676223463013058468e-01
1.676749505004611063e-01
1.676857631419004790e-01
1.677312140918554295e-01
1.677711545253011138e-01
1.677926724309912743e-01
1.677983988345096433e-01
1.678137336421269832e-01
1.678418404515883977e-01
1.678834575888619729e-01
1.678951418784546123e-01
1.679182441623619515e-01
1.679516218775669589e-01
1.679798372447246502e-01
1.680317872487162023e-01
1.680409523155959595e-01
1.681030340368324660e-01
1.681138094999147237e-01
1.681783096443439374e-01
1.681862208085806998e-01
1.682204166615690055e-01
1.682342735980002502e-01
1.682520034883289717e-01
1.683003875236838143e-01
1.683179428265074717e-01
1.683494076775761683e-01
1.683861817469910482e-01
1.684434982637461053e-01
1.684552795558275085e-01
1.685027568131118314e-01
1.685344154255993265e-01
1.685631703378686619e-01
1.685923956405846469e-01
1.686324487476485445e-01
1.686536272151555882e-01
1.687047053301008459e-01
1.687194572254766545e-01
1.687691323241866104e-01
1.688074083150000737e-01
1.688233990748171376e-01
1.688740550512753957e-01
1.688817007878163912e-01
1.689303907769568736e-01
1.689898065501249103e-01
1.690043957409773645e-01
1.690229853573688712e-01
1.690936682197854424e-01
1.691054251469605307e-01
1.691530230180803840e-01
1.691735448570358402e-01
1.691797569942601331e-01
1.692273282071873886e-01
1.692401103191907286e-01
1.692973292034477550e-01
1.693184100329923614e-01
1.693587380056301162e-01
1.694407545144333005e-01
1.694745466542221246e-01
1.694902030419164762e-01
1.695241535367809083e-01
1.695401894104731633e-01
1.695567450770296691e-01
1.696083432061527008e-01
1.696376107756621399e-01
1.696762780991115105e-01
1.696841418727511042e-01
1.697017987808867590e-01
1.697489561613740316e-01
1.697894760847984963e-01
1.698036561370609987e-01
1.698199055884973552e-01
1.698616477984138950e-01
1.698897206557365980e-01
1.698977563468460072e-01
1.699244630575633130e-01
1.699555453372065816e-01
1.699862454033650438e-01
1.700255117261341153e-01
1.700449470727321555e-01
1.700843888194663589e-01
1.700973759070367186e-01
1.701703442568136548e-01
1.701925256449036694e-01
1.702409810920049171e-01
1.702734684205507443e-01
1.702938326009474923e-01
1.702986554736425906e-01
1.703321002205753776e-01
1.703852517697353464e-01
1.704084949850226960e-01
1.704172794640709254e-01
1.704409316944115460e-01
1.704705766879758833e-01
1.705092610222301852e-01
1.705228203719366675e-01
1.705368213550872980e-01
1.705633366253769823e-01
1.705986688615311331e-01
1.706370982469800901e-01
1.706618122664567694e-01
1.706799240806015083e-01
1.706950104168643567e-01
1.707381334436320341e-01
1.707817478682996382e-01
1.708063348681058136e-01
1.708229558602539777e-01
1.708406391490612242e-01
1.708977775730461945e-01
1.709227242293985261e-01
1.709599941995582073e-01
1.709702956259841478e-01
1.710213335944184010e-01
1.710430066523377368e-01
1.710488746133780324e-01
1.711204854848027979e-01
1.711282162065879686e-01
1.711452771091623859e-01
1.711730804591095612e-01
1.711812436480651400e-01
1.712041827802759375e-01
1.712244056609875664e-01
1.712624362654677768e-01
1.712893352101691469e-01
1.713286892775074954e-01
1.713453948375847080e-01
1.713952589084917766e-01
1.714003802172790469e-01
1.714141525743617667e-01
1.714396326977983831e-01
1.714679659447569948e-01
1.714795781632434402e-01
1.715066065615270530e-01
1.715378466703273430e-01
1.715585681537034057e-01
1.716102398131441054e-01
1.716252962456321640e-01
1.716388125076938609e-01
1.716710018868983778e-01
1.716821840396497989e-01
1.717036397968177974e-01
1.717210304046966618e-01
1.717520675649663042e-01
1.717853608050178282e-01
1.717910299320666856e-01
1.718062288933444592e-01
1.718244240913113230e-01
1.718652699261680183e-01
1.718852469802233940e-01
1.718951946255291574e-01
1.719141145023165285e-01
1.719434710497120822e-01
1.719494786316573265e-01
1.719768692332883098e-01
1.719990229530932724e-01
1.720083606325671921e-01
1.720574152674778645e-01
1.720810775390981262e-01
1.721168764395475947e-01
1.721243604481556000e-01
1.721396338341808496e-01
1.721567441613879312e-01
1.721799135900893285e-01
1.722258864540510137e-01
1.722370783870573185e-01
1.722843517429419324e-01
1.723064246765027008e-01
1.723217687501740203e-01
1.723372313874079187e-01
1.723621510598765116e-01
1.723848454725726009e-01
1.723958224059786715e-01
1.724140599450023625e-01
1.724456654170911096e-01
1.724697288896504532e-01
1.724980586335363997e-01
1.725085401967886845e-01
1.725165492388093802e-01
1.725589169119317035e-01
1.725806569392759893e-01
1.725963079885117768e-01
1.726199678140097893e-01
1.726311205390465564e-01
1.726449529687890116e-01
1.726824951396052077e-01
1.726934687380073941e-01
1.727137651841498811e-01
1.727357965822803876e-01
1.727584637549772761e-01
1.727592988081433356e-01
1.727930135786480692e-01
1.728434775091566289e-01
1.728654103208356330e-01
1.728725068604319848e-01
1.728789144443217407e-01
1.729029159910053237e-01
1.729375251145878201e-01
1.729538073609485083e-01
1.729820885419821597e-01
1.730125355571854873e-01
1.730322891545539310e-01
1.730558727046098699e-01
1.730640754414070059e-01
1.731149648439440636e-01
1.731314353980023535e-01
1.731416688501341006e-01
1.731591805983842547e-01
1.732020879916054690e-01
1.732041305289235278e-01
1.732214451300427838e-01
1.732624994741965296e-01
1.732810417564792926e-01
1.732925134652517074e-01
1.733235310875947954e-01
1.733395993084113629e-01
1.733525615378207485e-01
1.733783667417534979e-01
1.734013572731095132e-01
1.734172217649564973e-01
1.734293599133108210e-01
1.734639060547952250e-01
1.734779519548171889e-01
1.735137033734112655e-01
1.735498194458581223e-01
1.735816018821308426e-01
1.735888209190520337e-01
1.736120254351340431e-01
1.736148187238639173e-01
1.736445832523511590e-01
1.736513086298269171e-01
1.736678554453544576e-01
1.736897406961830370e-01
1.737096538854414063e-01
1.737152554119879011e-01
1.737607483147297072e-01
1.737814349687248350e-01
1.737990417179076652e-01
1.738066899851530289e-01
1.738137998050962030e-01
1.738638817518071700e-01
1.738809248750425307e-01
1.739127625287015255e-01
1.739247885632638768e-01
1.739603787917776145e-01
1.740090659019241093e-01
1.740172905495160349e-01
1.740438887054870376e-01
1.740542619106044686e-01
1.740636537415642393e-01
1.740980801862821448e-01
1.741069874173332144e-01
1.741193612824130099e-01
1.741351899579684503e-01
1.741792052959495463e-01
1.742126061992695374e-01
1.742145642148244522e-01
1.742586095130652102e-01
1.742740509814535432e-01
1.743055431535303068e-01
1.743216599209007622e-01
1.743436061108515900e-01
1.743712294358433224e-01
1.743852827643544989e-01
1.744037214181859974e-01
1.744170520534394919e-01
1.744279403151061669e-01
1.744369551701782095e-01
1.744580580819554139e-01
1.744734460207402749e-01
1.744973009043934153e-01
1.745399370544445938e-01
1.745542519871055576e-01
1.745750555999888709e-01
1.745914053182216485e-01
1.746267201118522627e-01
1.746494031889481158e-01
1.746766961668862472e-01
1.746812573192385587e-01
1.747097688752047850e-01
1.747319137983016635e-01
1.747475163801406328e-01
1.747562526027656715e-01
1.747701722750131803e-01
1.747892879891544404e-01
1.748146540722956277e-01
1.748336127385932692e-01
1.748541987136574272e-01
1.748781516204357955e-01
1.748824094643861016e-01
1.749155326467867200e-01
1.749547742328343980e-01
1.749687848410995672e-01
1.749825620005625026e-01
1.750052864333578873e-01
1.750216008887214847e-01
1.750317449614320342e-01
1.750606739945086976e-01
1.750627492621392722e-01
1.751237100333441488e-01
1.751287141332996122e-01
1.751411882204386705e-01
1.751571296938513322e-01
1.751816166134974595e-01
1.751961054492037206e-01
1.752323035466253898e-01
1.752359158542833861e-01
1.752633116166268934e-01
1.752784229848124986e-01
1.753060504310594570e-01
1.753392546958882359e-01
1.753488107501119941e-01
1.753639297259158014e-01
1.753702270617406578e-01
1.753824073310066844e-01
1.754079465997787635e-01
1.754415505361847094e-01
1.754702998856799701e-01
1.754835618515951379e-01
1.755085971375801579e-01
1.755296328925571303e-01
1.755448301016522827e-01
1.755756269416763327e-01
1.755961560921461273e-01
1.756130272165691841e-01
1.756273397584861007e-01
1.756552845188645295e-01
1.756727230724132727e-01
1.757012638100181601e-01
1.757114565014275542e-01
1.757280041388012415e-01
1.757538339753286771e-01
1.757813818610513557e-01
1.757960274115434873e-01
1.758127310401291776e-01
1.758280365176946303e-01
1.758443575193571751e-01
1.758816356264732428e-01
1.759027042848814171e-01
1.759155767407504234e-01
1.759377333066260429e-01
1.759545291767964925e-01
1.759762159770291157e-01
1.759975286075133316e-01
1.760105703497013563e-01
1.760317903841816523e-01
1.760365064833349646e-01
1.760713741392499476e-01
1.761077787996614963e-01
1.761352989593513718e-01
1.761417731750425930e-01
1.761619690147128159e-01
1.761841156468554881e-01
1.761974119963899410e-01
1.762076235428857718e-01
1.762295041652443550e-01
1.762338236853654982e-01
1.762683338880802753e-01
1.762995391503477394e-01
1.763312468564486313e-01
1.763589345933486707e-01
1.763772759129691448e-01
1.763845667708409115e-01
1.764042532756351922e-01
1.764266842314510253e-01
1.764360130109464686e-01
1.764486421429206087e-01
1.764855914291386663e-01
1.764928209187784369e-01
1.765245785734012585e-01
1.765530693156637798e-01
1.765660305957614806e-01
1.766132746100851358e-01
1.766170512608079557e-01
1.766233888019636544e-01
1.766297462517568140e-01
1.766677093578448154e-01
1.766766903188516369e-01
1.766969035677473654e-01
1.767130892031516520e-01
1.767583213972303557e-01
1.767779525094360649e-01
1.768150543280420650e-01
1.768209143041820641e-01
1.768466114518711385e-01
1.768586029056900544e-01
1.768768587259751945e-01
1.769074985249977638e-01
1.769151520058853122e-01
1.769307636753915669e-01
1.769555332107549672e-01
1.769726086862729031e-01
1.769833237547090432e-01
1.770133242239618210e-01
1.770178368893187137e-01
1.770303291603215756e-01
1.770708282334822470e-01
1.771120737847589610e-01
1.771136378608960116e-01
1.771289681830214291e-01
1.771362099127571921e-01
1.771811113521287173e-01
1.771989586792140914e-01
1.772128144652164727e-01
1.772264460902540639e-01
1.772339230586668091e-01
1.772542554519608848e-01
1.772962770603009885e-01
1.772985865492733848e-01
1.773140909761490858e-01
1.773347878198962002e-01
1.773628332368954452e-01
1.773886245271351636e-01
1.774019786605071092e-01
1.774241709797690358e-01
1.774424388344452153e-01
1.774571046626244875e-01
1.774806445862294746e-01
1.775038638078363373e-01
1.775377729088600254e-01
1.775441716649392987e-01
1.775577483593361316e-01
1.775843189419010759e-01
1.775947891143279667e-01
1.776156130275909906e-01
1.776403590000308341e-01
1.776486067605808628e-01
1.776885752615053327e-01
1.777145406477560474e-01
1.777151889213630653e-01
1.777274526766004503e-01
1.777347579360078478e-01
1.777778015205041529e-01
1.777890674410273486e-01
1.778258225743646892e-01
1.778374095690705703e-01
1.778603908048518312e-01
1.778707896075544803e-01
1.779027841634243656e-01
1.779063931663715792e-01
1.779618086664008225e-01
1.779732091766524915e-01
1.779861716051598375e-01
1.779996566176681450e-01
1.780362758730052453e-01
1.780534504490729475e-01
1.780879621970941629e-01
1.781033558213807044e-01
1.781167838459076780e-01
1.781543568627425023e-01
1.781679093223902388e-01
1.781781734446032384e-01
1.781830833573067041e-01
1.782138603019973733e-01
1.782303861944768975e-01
1.782328504411242465e-01
1.782522177298420107e-01
1.782650093988262241e-01
1.782794141294971602e-01
1.783090310368971587e-01
1.783217786226767854e-01
1.783502510964404819e-01
1.783664122193073243e-01
1.783811328100809446e-01
1.783863400639325025e-01
1.784153550939590049e-01
1.784252078034498368e-01
1.784402416961040627e-01
1.784441421552962481e-01
1.784888078368364606e-01
1.784993227668718041e-01
1.785185665193850801e-01
1.785432255183982964e-01
1.785641602727796595e-01
1.785712567754362823e-01
1.785879229693551062e-01
1.786178647384169538e-01
1.786274426206729271e-01
1.786569895000171271e-01
1.786656072725935629e-01
1.786847422302077493e-01
1.786992623922201706e-01
1.787184446412367622e-01
1.787370555753693413e-01
1.787629330636164027e-01
1.787895853135629265e-01
1.788118811995333957e-01
1.788252802591774326e-01
1.788565156395292566e-01
1.788593669929460228e-01
1.788769257981221994e-01
1.788935430676081850e-01
1.789041006232731656e-01
1.789284161530940165e-01
1.789488963573874769e-01
1.789866213825364039e-01
1.789923659177015125e-01
1.790066443757957759e-01
1.790251166693980767e-01
1.790622004078373242e-01
1.790830674981155890e-01
1.790862037054375966e-01
1.790957809561865011e-01
1.791176768717022694e-01
1.791277838725803817e-01
1.791431406876152765e-01
1.791659425986471543e-01
1.792155223523555496e-01
1.792329720485265621e-01
1.792580352504165586e-01
1.792810361191628510e-01
1.793028776921061773e-01
1.793065220993953490e-01
1.793328710289460171e-01
1.793432357163621260e-01
1.793544541873996478e-01
1.793710786500343768e-01
1.793803234751225051e-01
1.794195632918872962e-01
1.794465608558411529e-01
1.794637543344667074e-01
1.794814324039178954e-01
1.795028898149220731e-01
1.795168756576178692e-01
1.795412022034390542e-01
1.795561794837893799e-01
1.795614889825413174e-01
1.795888794073567385e-01
1.796094203387611499e-01
1.796342845118347187e-01
1.796398380985456678e-01
1.796837814319030002e-01
1.796881182366312779e-01
1.796965836687476892e-01
1.797261666498572441e-01
1.797548342384663878e-01
1.797724348020128260e-01
1.797906688948269771e-01
1.798121742157681724e-01
1.798328027879136370e-01
1.798420629754794442e-01
1.798518478777885177e-01
1.798796615928940357e-01
1.799090484746267982e-01
1.799445076931859844e-01
1.799499505392149201e-01
1.799762608430025002e-01
1.799866667424779854e-01
1.799996324072247189e-01
1.800267130497663071e-01
1.800398947450870812e-01
1.800630853712971713e-01
1.801038306707843928e-01
1.801223844774735294e-01
1.801297175108765858e-01
1.801432596468219294e-01
1.801823056809571111e-01
1.801971660173501966e-01
1.802144792733180179e-01
1.802426019428648996e-01
1.802576053133041478e-01
1.802693805278666184e-01
1.802802351714201112e-01
1.802943634386932059e-01
1.803224071325643107e-01
1.803313552984212587e-01
1.803646388375239051e-01
1.803717221321694542e-01
1.803887358528369345e-01
1.804146180653155018e-01
1.804180471121058504e-01
1.804477672519817499e-01
1.804677790808116855e-01
1.805071931335716640e-01
1.805155172868257440e-01
1.805188540699576571e-01
1.805435395999354098e-01
1.805587350466461016e-01
1.805859162411155849e-01
1.806061033742791810e-01
1.806307278208963973e-01
1.806598695182918268e-01
1.806630112353252993e-01
1.807001303036236961e-01
1.807042745546005302e-01
1.807369993797204311e-01
1.807629882437348789e-01
1.807648977511183142e-01
1.808102487393218327e-01
1.808196176135321021e-01
1.808340168088857225e-01
1.808547002511829982e-01
1.808641397075664292e-01
1.808739272836847878e-01
1.808986178707259196e-01
1.809189197450329911e-01
1.809319401267756589e-01
1.809453728422900642e-01
1.809727484083061833e-01
1.809872538296071753e-01
1.810095085008507354e-01
1.810242909457323579e-01
1.810506353880353969e-01
1.810597783543034245e-01
1.810717692082386976e-01
1.810800424240580631e-01
1.811347963897933511e-01
1.811526759194266867e-01
1.811627321920505906e-01
1.811721314871947985e-01
1.812169588019199584e-01
1.812247704562832684e-01
1.812690506804897628e-01
1.813130071797582343e-01
1.813400162960155937e-01
1.813527345712443450e-01
1.813628252200193969e-01
1.813869809984178239e-01
1.814146879763832154e-01
1.814456965455535364e-01
1.814509026031238537e-01
1.814583879860187099e-01
1.814991159455194847e-01
1.815141486834178086e-01
1.815331597808535480e-01
1.815422130670798495e-01
1.815874220782636717e-01
1.815979473059569638e-01
1.816220891773726032e-01
1.816343829222830664e-01
1.816716544910129683e-01
1.816797328649227827e-01
1.817153607765577550e-01
1.817222945207255802e-01
1.817527791797357017e-01
1.817645543995166091e-01
1.817718194433914913e-01
1.817937141898438025e-01
1.818368024616535683e-01
1.818436251076935295e-01
1.818567107573164643e-01
1.818693593927804830e-01
1.818999058941944691e-01
1.819043109816694259e-01
1.819128190036126691e-01
1.819551030960717686e-01
1.819820512443122151e-01
1.820135785907084913e-01
1.820210890469448062e-01
1.820401317379669592e-01
1.820867141514241339e-01
1.820923378185628771e-01
1.821184231687039135e-01
1.821372647529269084e-01
1.821582494827163612e-01
1.821696702775688625e-01
1.822133427654346605e-01
1.822261527819548088e-01
1.822370318607335338e-01
1.822651604383936363e-01
1.822832987081489109e-01
1.823160764296639091e-01
1.823295482948237844e-01
1.823434539383206876e-01
1.823895325535805356e-01
1.824096574315692276e-01
1.824125721760483931e-01
1.824281525917907376e-01
1.824397330804620743e-01
1.824839156288381448e-01
1.825002538521048323e-01
1.825312255573111608e-01
1.825413341045872273e-01
1.825833491896030614e-01
1.826016634364583391e-01
1.826164798052257177e-01
1.826299062088529990e-01
1.826493891153313509e-01
1.826606072116218060e-01
1.826818601056895419e-01
1.827147732591211104e-01
1.827343623032974818e-01
1.827572869173501036e-01
1.827683002841611337e-01
1.828021218875785503e-01
1.828200638713585180e-01
1.828471226694169949e-01
1.828654112004821086e-01
1.828791715694648157e-01
1.829151590316585585e-01
1.829303903107185603e-01
1.829479225431297484e-01
1.829675625545145179e-01
1.830050471339898510e-01
1.830214594346788459e-01
1.830624387109515139e-01
1.830914254749578807e-01
1.831030754491473900e-01
1.831233396591886442e-01
1.831343051891341500e-01
1.831586796626479829e-01
1.831837835913573964e-01
1.831921809856912886e-01
1.832194129502996982e-01
1.832480547897767931e-01
1.832558197846672621e-01
1.832863071747943828e-01
1.833249771920936744e-01
1.833520559798430538e-01
1.833783323034924306e-01
1.833956762687819486e-01
1.834250288498210923e-01
1.834648030635375182e-01
1.834704158193154466e-01
1.834902735014421471e-01
1.835549142437924997e-01
1.835578178475267275e-01
1.835805161458472501e-01
1.835885110833250788e-01
1.836292271715631030e-01
1.836393879907995963e-01
1.836514249232849005e-01
1.836652829353908056e-01
1.836897493735480391e-01
1.836925735345973920e-01
1.837452925452509600e-01
1.837770323965953190e-01
1.837954718136350918e-01
1.838215005893386045e-01
1.838416751609966981e-01
1.838791203253749007e-01
1.838966543692095446e-01
1.839215959413193491e-01
1.839856275141370512e-01
1.839978651652947605e-01
1.840095155461793364e-01
1.840230130069053227e-01
1.840535104336098460e-01
1.840867487290652749e-01
1.841038700285677066e-01
1.841229737969708458e-01
1.841524028637523958e-01
1.841715999156932626e-01
1.841906542825878512e-01
1.842020374291716278e-01
1.842150892205001167e-01
1.842475690078327899e-01
1.842778363902809469e-01
1.843007158841458160e-01
1.843097750486105690e-01
1.843321110384447126e-01
1.843874845662131778e-01
1.843884887745804724e-01
1.844009877008895848e-01
1.844633985937110254e-01
1.844946080695522572e-01
1.845151773160225162e-01
1.845263949569976858e-01
1.845623557657265490e-01
1.845761194624589430e-01
1.846120817648511658e-01
1.846208493833939590e-01
1.846341977356422137e-01
1.846792366203441338e-01
1.847031880172313456e-01
1.847208516046693894e-01
1.847305265113823869e-01
1.847477883837926327e-01
1.847865880198251154e-01
1.847957458237041717e-01
1.848427701559521852e-01
1.848544707511469709e-01
1.848922204246331580e-01
1.849372499648900825e-01
1.849444971351187350e-01
1.849616886457362552e-01
1.849842124057837212e-01
1.849868435883185169e-01
1.850206862502321581e-01
1.850486793386370565e-01
1.850783910523806086e-01
1.850963079676520295e-01
1.851458903863356653e-01
1.851767165650183844e-01
1.851977797644008272e-01
1.852140151099833654e-01
1.852317105832058108e-01
1.852465808311545836e-01
1.852776399772528837e-01
1.853263280898574950e-01
1.853372763493901232e-01
1.853575252573378962e-01
1.853759702304437207e-01
1.854007525871670947e-01
1.854259378228108601e-01
1.854794610465092530e-01
1.855101445357449363e-01
1.855237918908205219e-01
1.855401489577623853e-01
1.855746597388146513e-01
1.855860468733507296e-01
1.856013333633034779e-01
1.856516632055535965e-01
1.856671486651337855e-01
1.857116203818833244e-01
1.857236284318309338e-01
1.857407999773478258e-01
1.857839209573166062e-01
1.858292915236550158e-01
1.858424097047625678e-01
1.858933269443951986e-01
1.859047699731554149e-01
1.859423722850642169e-01
1.859668592229096751e-01
1.859777914181642289e-01
1.860075931639615932e-01
1.860273697468671217e-01
1.860561101022167874e-01
1.860648196670028343e-01
1.860793980633124178e-01
1.860971440720673442e-01
1.861118624721720405e-01
1.861258027389958158e-01
1.861833024078883292e-01
1.862012073067490503e-01
1.862267021640221509e-01
1.862391117612544056e-01
1.862905298665297749e-01
1.863143732276165698e-01
1.863355584815001853e-01
1.863522047733842668e-01
1.864150021012243030e-01
1.864280410871355653e-01
1.864375120549994214e-01
1.864581980693490459e-01
1.865008199911447062e-01
1.865061887953644582e-01
1.865160270821810129e-01
1.865591430929048888e-01
1.865922034115909400e-01
1.866124538464713489e-01
1.866463969167924675e-01
1.866859179492458831e-01
1.867100621379241820e-01
1.867571793271141090e-01
1.867699710702935278e-01
1.867786120067312927e-01
1.868277134786036076e-01
1.868403667408798374e-01
1.868731774433171622e-01
1.868881313042074499e-01
1.869103840941328531e-01
1.869566638066890163e-01
1.869598349468403753e-01
1.869887651733726508e-01
1.870121237663333602e-01
1.870467855208503560e-01
1.870761080783427399e-01
1.871002217575561954e-01
1.871198103912720123e-01
1.871659416608110749e-01
1.871864331271526072e-01
1.871903828848708318e-01
1.872101931818400122e-01
1.872239745358170171e-01
1.872259749207161317e-01
1.872779248518013362e-01
1.873244752438661398e-01
1.873624145720756973e-01
1.873879809397137053e-01
1.873997352459945143e-01
1.874518739057085548e-01
1.874752654208272640e-01
1.874783342084748727e-01
1.875238064782783209e-01
1.875466185640702332e-01
1.875610586958355586e-01
1.875902301848287324e-01
1.876033727867373324e-01
1.876264734110033028e-01
1.876322167140094810e-01
1.876717343320024045e-01
1.877082574622855327e-01
1.877512408841647273e-01
1.877739235155524988e-01
1.878123549198945641e-01
1.878215998634452100e-01
1.878728877994373936e-01
1.878910442524546753e-01
1.879069213177991804e-01
1.879771722123133038e-01
1.879945745326130901e-01
1.880242641201969600e-01
1.880362406526760455e-01
1.880429276994576848e-01
1.880643580130625381e-01
1.880894989775898085e-01
1.881159515805406746e-01
1.881448927214941502e-01
1.881977628022240556e-01
1.882010050456168759e-01
1.882082048833100263e-01
1.882537651390674416e-01
1.882756203681591467e-01
1.882900148283288000e-01
1.883297724883544744e-01
1.883667388828623723e-01
1.883990760136142195e-01
1.884127375887282851e-01
1.884276558582932415e-01
1.884867801288325206e-01
1.885053848898171069e-01
1.885357917982034004e-01
1.885512804444435253e-01
1.885704293293138933e-01
1.885902976450392621e-01
1.886320874889134691e-01
1.886523117196528543e-01
1.886813297547019208e-01
1.887174677383571808e-01
1.887341052185287915e-01
1.887462065656300703e-01
1.887674156652435209e-01
1.888283952171132540e-01
1.888389488004491579e-01
1.888794973098151808e-01
1.888947150186686130e-01
1.889192818032136567e-01
1.889262693116783853e-01
1.889709849473998338e-01
1.889825669116078632e-01
1.890107844501826562e-01
1.890151430890053552e-01
1.890620153352824406e-01
1.890652406104952887e-01
1.890906668435592963e-01
1.891313154423641674e-01
1.891375803902207720e-01
1.891659539302721904e-01
1.892045370554880090e-01
1.892097166988041534e-01
1.892389467174642737e-01
1.892781502211701161e-01
1.893162456914885827e-01
1.893505796688989551e-01
1.893598527160452738e-01
1.894125923370972298e-01
1.894226683619192886e-01
1.894443375120554718e-01
1.894677661992799078e-01
1.895000791825496855e-01
1.895218594270320911e-01
1.895381956298669013e-01
1.895614834279462646e-01
1.895996173078912106e-01
1.896283413170646304e-01
1.896634566873803274e-01
1.896720001592323568e-01
1.897095725490413054e-01
1.897265149074372492e-01
1.897361180183317342e-01
1.898003751604436795e-01
1.898295051134348266e-01
1.898350151566114419e-01
1.898831652178845086e-01
1.899015150731468982e-01
1.899153693064302706e-01
1.899475525632598472e-01
1.899656332831086702e-01
1.899930210280206255e-01
1.900279432650671674e-01
1.900491372969026482e-01
1.901176550575314206e-01
1.901470704093901620e-01
1.901742539398035281e-01
1.901773639241746694e-01
1.901958050744471662e-01
1.902114861742619234e-01
1.902492609329261009e-01
1.902782063674735569e-01
1.903134245851913486e-01
1.903374508080592498e-01
1.903578961173032491e-01
1.903761679713917299e-01
1.903902978794406176e-01
1.904008453640348986e-01
1.904416063202973297e-01
1.904567372596124852e-01
1.905144557206931433e-01
1.905252019702149413e-01
1.905296189735055656e-01
1.905770952307277444e-01
1.905874409791287749e-01
1.906344201689350593e-01
1.906558665786452500e-01
1.906707685531305874e-01
1.906788971590462345e-01
1.907346928619695348e-01
1.907516277321773535e-01
1.907874928371443568e-01
1.908134428584858933e-01
1.908347764511519329e-01
1.908669147277474165e-01
1.908751577568603697e-01
1.909038331622118223e-01
1.909290428757479119e-01
1.909358701450719065e-01
1.909580280066826563e-01
1.909957131313411716e-01
1.910215430827092997e-01
1.910243061517318819e-01
1.910600602273658799e-01
1.910799208584724185e-01
1.910872520283062315e-01
1.911029639722252038e-01
1.911340448953550708e-01
1.911516970779772451e-01
1.911860147904633211e-01
1.912166989976784581e-01
1.912270244090692461e-01
1.912579569093381116e-01
1.912652441498734479e-01
1.912918308000848833e-01
1.913068227996934101e-01
1.913385093942212012e-01
1.913502520499202886e-01
1.913669732323531325e-01
1.913876802371881070e-01
1.914139699251726223e-01
1.914459150587086156e-01
1.914552941540465514e-01
1.914782847346127026e-01
1.914897074643406305e-01
1.915432856232630598e-01
1.915527947984366208e-01
1.915819849363696870e-01
1.915982471496963102e-01
1.916177871868985916e-01
1.916345425420143411e-01
1.916771198531810327e-01
1.916842995234518954e-01
1.917011651578566234e-01
1.917456861636678833e-01
1.917554127391625229e-01
1.917705070049986471e-01
1.917957564806905268e-01
1.918284312952792670e-01
1.918469640941843912e-01
1.918700634868818478e-01
1.919020409616001288e-01
1.919202514050631914e-01
1.919470819033103903e-01
1.919663892922830462e-01
1.919874215070625501e-01
1.919967115618177456e-01
1.920337346425624037e-01
1.920616718918655152e-01
1.920868482435827418e-01
1.920979732285360009e-01
1.921257438891490477e-01
1.921435780461440146e-01
1.921641967197337264e-01
1.921776677382945331e-01
1.921952999213409896e-01
1.922136614496390838e-01
1.922470725403606640e-01
1.922625167116129297e-01
1.922843866466358853e-01
1.923102215665087322e-01
1.923271799504481794e-01
1.923437261310970148e-01
1.923748570178905881e-01
1.923969245149146357e-01
1.924146797667442566e-01
1.924352115506607341e-01
1.924428686952596168e-01
1.924663668391362048e-01
1.924836033512630218e-01
1.925055847452901148e-01
1.925352656399988427e-01
1.925372710099329532e-01
1.925734779885997505e-01
1.925843298107812740e-01
1.926037067604325359e-01
1.926107273575511369e-01
1.926244676092574992e-01
1.926492527738021820e-01
1.926584126649726891e-01
1.926901897516863915e-01
1.927099018341955627e-01
1.927220656160238965e-01
1.927431723789018725e-01
1.927469245875069181e-01
1.927731469009926757e-01
1.927766004766328645e-01
1.928318123576455156e-01
1.928530696709244152e-01
1.928748786945206906e-01
1.928942503171788281e-01
1.929096605737629644e-01
1.929265321865255567e-01
1.929289642985247966e-01
1.929643599450224789e-01
1.929685796535675624e-01
1.930026509823081216e-01
1.930213505598464274e-01
1.930576032869684155e-01
1.930614707849702127e-01
1.930704358622501449e-01
1.930947678194419037e-01
1.931332191858098901e-01
1.931457828999506021e-01
1.931687908026710754e-01
1.931795023441003067e-01
1.932208885972298007e-01
1.932301405397504612e-01
1.932335122292975771e-01
1.932661023718414417e-01
1.932842857333031406e-01
1.932933562976831832e-01
1.933165593770905799e-01
1.933194286399785855e-01
1.933387464439314529e-01
1.933559358894474389e-01
1.933956768704965246e-01
1.934090208165056279e-01
1.934387086602412653e-01
1.934497223207056193e-01
1.934665319992928678e-01
1.934783893770321561e-01
1.934982188939062264e-01
1.935256362667843177e-01
1.935472288800055840e-01
1.935625660282995208e-01
1.935771574029113706e-01
1.935863457482013827e-01
1.936301071797143503e-01
1.936367334589741973e-01
1.936405120277904790e-01
1.936499121162628678e-01
1.936544818174271709e-01
1.936739031433744596e-01
1.936951241719271355e-01
1.937387759892219008e-01
1.937434722140887744e-01
1.937724782648346245e-01
1.937741462027487982e-01
1.937827130708444923e-01
1.937967678194036369e-01
1.938208008653089509e-01
1.938304720754722155e-01
1.938563840233058500e-01
1.938758443192316050e-01
1.939052255197140640e-01
1.939182212320836873e-01
1.939236414200618541e-01
1.939631892794856927e-01
1.939842710117095081e-01
1.939994625851263477e-01
1.940103953792208791e-01
1.940264971583977593e-01
1.940437130174665348e-01
1.940685503900533293e-01
1.940691197712343108e-01
1.940953262172698812e-01
1.941075175007546672e-01
1.941320994282956791e-01
1.941409119300233077e-01
1.941573239567525588e-01
1.941690761647716923e-01
1.941907188985328436e-01
1.941975265335794676e-01
1.942215842745279031e-01
1.942386167571628630e-01
1.942571574381430910e-01
1.942656306242334097e-01
1.942900411539417171e-01
1.943059371729232154e-01
1.943222322132548974e-01
1.943317211557604174e-01
1.943428026527122543e-01
1.943764292386215287e-01
1.944022728303330116e-01
1.944165812006305449e-01
1.944288865605914851e-01
1.944414372354391629e-01
1.944734667987343402e-01
1.944773476025453696e-01
1.944956670974363200e-01
1.945095670949984479e-01
1.945371147030593995e-01
1.945514287553417598e-01
1.945539840268914467e-01
1.945703053719567421e-01
1.946064699724951996e-01
1.946132870501273149e-01
1.946320877849123665e-01
1.946402699340594178e-01
1.946568912685026076e-01
1.946714349825739987e-01
1.946997562035461815e-01
1.947116593645092375e-01
1.947282116077669878e-01
1.947377873072064225e-01
1.947697003754628731e-01
1.947807615822914062e-01
1.948020346423719462e-01
1.948077080855935006e-01
1.948253221184745865e-01
1.948518394051073077e-01
1.948581670922732156e-01
1.948731103201133963e-01
1.948999986713738086e-01
1.949176158361501932e-01
1.949365312961097718e-01
1.949428529087029460e-01
1.949618054652083599e-01
1.949675406169412151e-01
1.949857432511475919e-01
1.949984646445329095e-01
1.950096111079641648e-01
1.950411191736567407e-01
1.950461046062497705e-01
1.950519697432476773e-01
1.950769555278771272e-01
1.950879472246291879e-01
1.951108060662615218e-01
1.951195899134219869e-01
1.951437867998088160e-01
1.951649550326418625e-01
1.951725389211972361e-01
1.951817251587891211e-01
1.951902122628601521e-01
1.952003536109731541e-01
1.952227616193903947e-01
1.952347934384659478e-01
1.952383939679750990e-01
1.952563867501023176e-01
1.952678714382110603e-01
1.952904209209344599e-01
1.953198825207052569e-01
1.953273108102310252e-01
1.953359023275583195e-01
1.953560373953236451e-01
1.953759213174409703e-01
1.953904239468215454e-01
1.953936147436350357e-01
1.954222054646750917e-01
1.954363945124704682e-01
1.954450170746190873e-01
1.954585019359698639e-01
1.954881542061225330e-01
1.954937850661689902e-01
1.955217141548400428e-01
1.955310065179547419e-01
1.955492913394612509e-01
1.955533669129167484e-01
1.955689538868126132e-01
1.955894463553125018e-01
1.955957400916507050e-01
1.956096499598492522e-01
1.956166339342232940e-01
1.956344888052432007e-01
1.956525034805912111e-01
1.956648724798375483e-01
1.956855698128924237e-01
1.956947520554287445e-01
1.957077292045876771e-01
1.957291884567834428e-01
1.957440185438432678e-01
1.957467012289457742e-01
1.957603429308641951e-01
1.957729744892412471e-01
1.958237602167598457e-01
1.958282322711877854e-01
1.958334450767152957e-01
1.958669256175362139e-01
1.958824815763550720e-01
1.958895535272400235e-01
1.959091312116286177e-01
1.959190011394579822e-01
1.959377291446163794e-01
1.959488639279763911e-01
1.959712740521916130e-01
1.959831884623542964e-01
1.960037236210304679e-01
1.960267300493497844e-01
1.960318863104707487e-01
1.960491872592050600e-01
1.960618134214394126e-01
1.960739490893521619e-01
1.960904140628690340e-01
1.961130872243416756e-01
1.961192097335142104e-01
1.961285332065128562e-01
1.961412895576798432e-01
1.961765345938082938e-01
1.961924859705119206e-01
1.962049862885553164e-01
1.962096235368712138e-01
1.962430303877291116e-01
1.962644092007936880e-01
1.962688236315361934e-01
1.962918150336107614e-01
1.962999658186386776e-01
1.963222060818248793e-01
1.963259365699371872e-01
1.963610265662316667e-01
1.963844331669354348e-01
1.964020596044384059e-01
1.964275750446865532e-01
1.964400559041575289e-01
1.964499704532577384e-01
1.964529973646509942e-01
1.964649886114918642e-01
1.964973180718825874e-01
1.965052667429201816e-01
1.965277942451468252e-01
1.965332587971787004e-01
1.965401305394002818e-01
1.965714175826345222e-01
1.965802440792766559e-01
1.965869712526789881e-01
1.965989207919523474e-01
1.966238079825542995e-01
1.966378372297460930e-01
1.966650995698058790e-01
1.966769088419307310e-01
1.966831203614977652e-01
1.967007549604484207e-01
1.967122074851133662e-01
1.967296028092486160e-01
1.967343809087124806e-01
1.967536554819647177e-01
1.967658202416374125e-01
1.967953572301993082e-01
1.968146732438353919e-01
1.968294207223755810e-01
1.968452902801380300e-01
1.968645364178891466e-01
1.968708965841804437e-01
1.968887427284467528e-01
1.969105685275722717e-01
1.969188462771438997e-01
1.969212709164192554e-01
1.969572012216013190e-01
1.969821101193999224e-01
1.969936499006054720e-01
1.970126932688038290e-01
1.970190217401636690e-01
1.970270645100356544e-01
1.970706809852357244e-01
1.970851310478018426e-01
1.971034963766634673e-01
1.971207665424995481e-01
1.971362139981412964e-01
1.971439885935227232e-01
1.971661794709536619e-01
1.971978762336582536e-01
1.972013543823738502e-01
1.972265923311855018e-01
1.972405142330185268e-01
1.972580885394182859e-01
1.972683653579453411e-01
1.972787480382404701e-01
1.973002042352128838e-01
1.973026434296312748e-01
1.973216386697098645e-01
1.973318893164623389e-01
1.973490818450145956e-01
1.973813282839499417e-01
1.973867998318492578e-01
1.974060055887533749e-01
1.974196735346604448e-01
1.974318537516389638e-01
1.974443049308785558e-01
1.974560136332926263e-01
1.974641812751122827e-01
1.974865716594512155e-01
1.975130551679739055e-01
1.975317986013904181e-01
1.975728149172555348e-01
1.975884642784425105e-01
1.976029739535136165e-01
1.976080187747871753e-01
1.976209107733277737e-01
1.976445569382427880e-01
1.976610273500085113e-01
1.976837391182327819e-01
1.977085378358084955e-01
1.977279112084028845e-01
1.977300605952955204e-01
1.977514005361937222e-01
1.977535450681278117e-01
1.977924694918962722e-01
1.978084402679562426e-01
1.978232897926171518e-01
1.978412175565982256e-01
1.978463646905115891e-01
1.978516052320247187e-01
1.978632905841539169e-01
1.978894354342858319e-01
1.979028811837199586e-01
1.979238547575675189e-01
1.979449551433839494e-01
1.979643312804851840e-01
1.979801860389772128e-01
1.980017042917749381e-01
1.980101821052511757e-01
1.980321270983810278e-01
1.980478642962528735e-01
1.980653803578645289e-01
1.980982693347684842e-01
1.981242070290886170e-01
1.981400916702856785e-01
1.981460795880083947e-01
1.981784007868671593e-01
1.982040700795924537e-01
1.982078637422219902e-01
1.982236459699036613e-01
1.982524453791912333e-01
1.982691139466037367e-01
1.982870164947425073e-01
1.983134472267718551e-01
1.983238432198478618e-01
1.983350661057678987e-01
1.983752346075712825e-01
1.983784482437717100e-01
1.984050500299882613e-01
1.984112217298930614e-01
1.984392306613764756e-01
1.984605411074679693e-01
1.984705956315356290e-01
1.985003495476716506e-01
1.985193808247160963e-01
1.985322770143752025e-01
1.985465318056908735e-01
1.985564872669486891e-01
1.985599238842298830e-01
1.985998639512555064e-01
1.986272876175091406e-01
1.986355560864437320e-01
1.986515895676856380e-01
1.986801381177418779e-01
1.987011260177855565e-01
1.987078733977964973e-01
1.987456168083224783e-01
1.987718934018781192e-01
1.987861647836812740e-01
1.988359360126810693e-01
1.988420381780353074e-01
1.988603908408642096e-01
1.988650900615128170e-01
1.988856880295338247e-01
1.988924225914872612e-01
1.989007210815635363e-01
1.989230402610546733e-01
1.989444541667439448e-01
1.989614714794203931e-01
1.990009931145882982e-01
1.990325357962847708e-01
1.990449443644801142e-01
1.990624834991170378e-01
1.990798349600086947e-01
1.990868105281517475e-01
1.991224402359274559e-01
1.991500784101359889e-01
1.991771964139975037e-01
1.992249667832212690e-01
1.992320557719804430e-01
1.992478779356082752e-01
1.992654587227623009e-01
1.992890885629717834e-01
1.993248624123752366e-01
1.993359430062759952e-01
1.993471542032790866e-01
1.993944888584421871e-01
1.994044691223920140e-01
1.994143638763288817e-01
1.994329464763123783e-01
1.994619807520432997e-01
1.994721081690569719e-01
1.995097231351090628e-01
1.995283777916815326e-01
1.995436676340878734e-01
1.995563027473085671e-01
1.995884488986241490e-01
1.996361790974542916e-01
1.996501108055164786e-01
1.996648142127185332e-01
1.996978898231775434e-01
1.997301112853223648e-01
1.997597531688754535e-01
1.997941831242557864e-01
1.998117246911692013e-01
1.998500091834528036e-01
1.998640106516772486e-01
1.998815775078706669e-01
1.999207080837860917e-01
1.999310804115617679e-01
1.999732776086075026e-01
2.000073373644623009e-01
2.000503078797569168e-01
2.000586277476556485e-01
2.000879426452932819e-01
2.000985106921516765e-01
2.001184687747964430e-01
2.001524961825277837e-01
2.001719404926683432e-01
2.002055850104104140e-01
2.002551209560838319e-01
2.002755429287573219e-01
2.002908741740362375e-01
2.003111237606631789e-01
2.003332637032352315e-01
2.003609961917932614e-01
2.003850634005689968e-01
2.004072737577962671e-01
2.004404156376461410e-01
2.004741524117207851e-01
2.005120137226496513e-01
2.005302486814148355e-01
2.005467030553958474e-01
2.006158109192262007e-01
2.006556182771400687e-01
2.006837974152844706e-01
2.006922941591300358e-01
2.007771351286544714e-01
2.007983187951902226e-01
2.008148500372764489e-01
2.008590409633820295e-01
2.009056827154790947e-01
2.009201920382444606e-01
2.009327928134266306e-01
2.009706086965918348e-01
2.010244647106335658e-01
2.010447844138396056e-01
2.010867321918826112e-01
2.011157972806882355e-01
2.011896228543924581e-01
2.011981362658809558e-01
2.012368990088103660e-01
2.013298234622823424e-01
2.013534165066144799e-01
2.014286453729525750e-01
2.014614596492741994e-01
2.015251496269783171e-01
2.015757322185667277e-01
2.016067726070877031e-01
2.016355826354422343e-01
2.016882924342000005e-01
2.017314224449055504e-01
2.018396998174867840e-01
2.018731249586638854e-01
2.018777238331497248e-01
2.019647873713560360e-01
2.019969821742203520e-01
2.020833732934468885e-01
2.021193618371969758e-01
2.021422582018178593e-01
2.022052953848189061e-01
2.022622298431272503e-01
2.023128425189804624e-01
2.023726948323340546e-01
2.024199160197696079e-01
2.024932124457273219e-01
2.025869924513054032e-01
2.026419941010429993e-01
2.026610938541607565e-01
2.027204296245359583e-01
2.028836784699863949e-01
2.030661871095623128e-01
2.031423450336821701e-01
2.032070904764362584e-01
2.032487665439947078e-01
2.034055392937986206e-01
2.034211056696292319e-01
2.035065604807733686e-01
2.036448100361098468e-01
2.036867023955752365e-01
2.037553450602376248e-01
2.037749957078348606e-01
2.038569587692461438e-01
2.039961374894357915e-01
2.040337014125809811e-01
2.040919501284051418e-01
2.041538436613778429e-01
2.042327409168845365e-01
2.043006510849968427e-01
2.043619552583048060e-01
2.043779725433903516e-01
2.044844754401066167e-01
2.045008784125320611e-01
2.045503090843707739e-01
2.046388120453948023e-01
2.046566087975104642e-01
2.046766589211390652e-01
2.047986765186139424e-01
2.048215426914579140e-01
2.048427720467224100e-01
2.049423919882090162e-01
2.049774257560560420e-01
2.051110186291479343e-01
2.051440975748420881e-01
2.052027736187415630e-01
2.052279583464624579e-01
2.052817936481407535e-01
2.053433002748486502e-01
2.054169300444200208e-01
2.054681493259222225e-01
2.055131262080704957e-01
2.055309265444169586e-01
2.055608388828676913e-01
2.056107045246668985e-01
2.056353443223382649e-01
2.057107552033243247e-01
2.057332590758634838e-01
2.057767884314197770e-01
2.058526905422833342e-01
2.059005682691552042e-01
2.059236206844807793e-01
2.059762431169875341e-01
2.060154538975177974e-01
2.060318060275173058e-01
2.060772282303628411e-01
2.061611286687274336e-01
2.062278654412271206e-01
2.062471221736183469e-01
2.063245098120555787e-01
2.064170207672608726e-01
2.064226268008216292e-01
2.064456461557793165e-01
2.064841045531656816e-01
2.065089037505363767e-01
2.065639016168885345e-01
2.066134638344925278e-01
2.066520940550712893e-01
2.067070193054043603e-01
2.067385105509740861e-01
2.067761061797991351e-01
2.067926838825954183e-01
2.068159479846726212e-01
2.068342909207120384e-01
2.068873482026006849e-01
2.069156231219422826e-01
2.069421991571155917e-01
2.069902878782955979e-01
2.070241928793705721e-01
2.070918404765072496e-01
2.071267148358932331e-01
2.071562657187616119e-01
2.072142987172614914e-01
2.072264775735077058e-01
2.072474908318188147e-01
2.072965221793564017e-01
2.073273567354767533e-01
2.073738942719768330e-01
2.074242975987884430e-01
2.074552828098248369e-01
2.074748077927798251e-01
2.075136511865912081e-01
2.075488845371128432e-01
2.076330882043750936e-01
2.076629069981901221e-01
2.076940198938755366e-01
2.077180013377549761e-01
2.077671969843472022e-01
2.077695556102703289e-01
2.078197780981443921e-01
2.078816404688493269e-01
2.079027503475323613e-01
2.079575659066629223e-01
2.079691884390329482e-01
2.079902267825198270e-01
2.080570843824126048e-01
2.080838625823664412e-01
2.081151259139203402e-01
2.081347014027972175e-01
2.081873514453127516e-01
2.082242383673317265e-01
2.082808799940047972e-01
2.083297499669722885e-01
2.083389075676246316e-01
2.083760183675410493e-01
2.084058409230042930e-01
2.084297248638364297e-01
2.084477848129292488e-01
2.084643742593246807e-01
2.085315147387776791e-01
2.085731294787966927e-01
2.086213081167850314e-01
2.086533088405579384e-01
2.086756898518270509e-01
2.087092406320419924e-01
2.087726837232872223e-01
2.087922597617205001e-01
2.088123501572980989e-01
2.088840261178182556e-01
2.089079015604896061e-01
2.089259452468629208e-01
2.089845078787039290e-01
2.090134883658493203e-01
2.090530521503227712e-01
2.090911265032892041e-01
2.091188314384811453e-01
2.091504808103784585e-01
2.091787217212700556e-01
2.092004369327719604e-01
2.092185216678328907e-01
2.092761611597745430e-01
2.093056496548352241e-01
2.093093671100680897e-01
2.093701116644917648e-01
2.094092740391034768e-01
2.094324433763622983e-01
2.094518176789014197e-01
2.094912035490593127e-01
2.095547069326551548e-01
2.095804996354824201e-01
2.096000937341713222e-01
2.096557084495657697e-01
2.096999963242518472e-01
2.097270281150462878e-01
2.097815799700471495e-01
2.098008711443977159e-01
2.098228969925762244e-01
2.098447877411096507e-01
2.098603834583724903e-01
2.099068430747596525e-01
2.099256209584870470e-01
2.099856204285591166e-01
2.099956028497266258e-01
2.100521127301618884e-01
2.100704254874876109e-01
2.101037970123069698e-01
2.101416921127397530e-01
2.101700037984290392e-01
2.102166262133831065e-01
2.102317067798929462e-01
2.102675330242890217e-01
2.102931823918486876e-01
2.103079135357172613e-01
2.103457943190548129e-01
2.103722383369532878e-01
2.104166771308297879e-01
2.104644177461493237e-01
2.105007681584035173e-01
2.105327121198614093e-01
2.105419119436052755e-01
2.105843390326545550e-01
2.106097427727888771e-01
2.106411662273149910e-01
2.106672275077247636e-01
2.107208350627681748e-01
2.107422108767124658e-01
2.107836351975261868e-01
2.108379950645915546e-01
2.108561208574585844e-01
2.108998563871009591e-01
2.109253800314415117e-01
2.109651023628876798e-01
2.109968316395232635e-01
2.110314271794583307e-01
2.110668125022917563e-01
2.110984543868481000e-01
2.111168111225256161e-01
2.111453861202611804e-01
2.111911376199872570e-01
2.112137659456918559e-01
2.112513969901575472e-01
2.112912330833781049e-01
2.113216706134030121e-01
2.113394586717778911e-01
2.113517066425774638e-01
2.114020986799711732e-01
2.114356145777962492e-01
2.114750162288880353e-01
2.115302472006850842e-01
2.115717872643240738e-01
2.115979148758934114e-01
2.116261666530079300e-01
2.116326183787004545e-01
2.116946244150701983e-01
2.117613642845873057e-01
2.117766345667573824e-01
2.117890259972379230e-01
2.118155653469706023e-01
2.118366930528173264e-01
2.118627014738532210e-01
2.119116810299566112e-01
2.119697206341584761e-01
2.120192212264830900e-01
2.120214248466495977e-01
2.120671944467308334e-01
2.120953979506930431e-01
2.121115233057322969e-01
2.121797815999315051e-01
2.121963059109742700e-01
2.122129249504661752e-01
2.122856347753108164e-01
2.123249040227684348e-01
2.123637344763116830e-01
2.123861640745097756e-01
2.124152526933255625e-01
2.124374019465215535e-01
2.124664881813507211e-01
2.124769918934976687e-01
2.125059519911782768e-01
2.125587302965538661e-01
2.126269250555078427e-01
2.126444339359142566e-01
2.126758155914541537e-01
2.126907635612960146e-01
2.127292232230040270e-01
2.127458636407757453e-01
2.127873613843793144e-01
2.128183335643455965e-01
2.128694460226198126e-01
2.128966971580774081e-01
2.129176909672655937e-01
2.129411530585088586e-01
2.129952489578094688e-01
2.130144702957734726e-01
2.130693029451343201e-01
2.130839405802141262e-01
2.131072565457007295e-01
2.131516297052101216e-01
2.131616002482971672e-01
2.132024180501754795e-01
2.132421589779482374e-01
2.132890968520714803e-01
2.133327562203918837e-01
2.134043290158220696e-01
2.134115676146425833e-01
2.134275680929434982e-01
2.134617432205783705e-01
2.135152224031592327e-01
2.135290427686567516e-01
2.135719321498429357e-01
2.136238335307851788e-01
2.136406471880191171e-01
2.136811627942984959e-01
2.137135646845483850e-01
2.137631031132257720e-01
2.137828100490955507e-01
2.137891781440035555e-01
2.138488190037708958e-01
2.138578004068695804e-01
2.139033632206353563e-01
2.139316676764934644e-01
2.139535618630777347e-01
2.139797966667356666e-01
2.140216213066717943e-01
2.140436002431890805e-01
2.140716272672311127e-01
2.141207721936622677e-01
2.141322424176561601e-01
2.141597607082664778e-01
2.142237229131456755e-01
2.142425752312602238e-01
2.142937466512548905e-01
2.143073003751088113e-01
2.143299163623000325e-01
2.143850401855921795e-01
2.144325397818780954e-01
2.144521558649588044e-01
2.144943340479111282e-01
2.145064885485038486e-01
2.145618994529054357e-01
2.146022842745077819e-01
2.146163184674765301e-01
2.146221859577593372e-01
2.146670312884954024e-01
2.146992513193637930e-01
2.147161571539193958e-01
2.147594480222355107e-01
2.148000619885033768e-01
2.148026824654170053e-01
2.148478486025373058e-01
2.148907510525827069e-01
2.149163303452087947e-01
2.149551499929928111e-01
2.149782311550609837e-01
2.150079228657015284e-01
2.150459023358544663e-01
2.150961449720982799e-01
2.151074246666725420e-01
2.151207274152941440e-01
2.151599806916691948e-01
2.151975838230809068e-01
2.152677360961005038e-01
2.152804267268456084e-01
2.152996111435304671e-01
2.153330585998484703e-01
2.153557882781997890e-01
2.153973055193754704e-01
2.154122341840487564e-01
2.154604924122621723e-01
2.155149597137244744e-01
2.155304725283656020e-01
2.155431528486876913e-01
2.156042484792594638e-01
2.156307055705072306e-01
2.156456896903584664e-01
2.156664590147811533e-01
2.156858962327733442e-01
2.157378437230897950e-01
2.157518731711748905e-01
2.157921820243164368e-01
2.158463531807000013e-01
2.158648546291793702e-01
2.158890510436307086e-01
2.159324923203075897e-01
2.159746668570384220e-01
2.159899041752935123e-01
2.160305903464646571e-01
2.160604877091492626e-01
2.161174047387096064e-01
2.161270505290212030e-01
2.161433291462652728e-01
2.161777020939926741e-01
2.162318849174533208e-01
2.162719918603262514e-01
2.162758022568776473e-01
2.163485058416718121e-01
2.163788622935039485e-01
2.164151884227868416e-01
2.164419997568360343e-01
2.164643692351366222e-01
2.165116271723610541e-01
2.165435200737681476e-01
2.165747228418651860e-01
2.166134569984510816e-01
2.166967973789203361e-01
2.167143103905143642e-01
2.167428042368115260e-01
2.167596398877565944e-01
2.168096463505061466e-01
2.168453823301529360e-01
2.168511439131569074e-01
2.169059508987623008e-01
2.169449854128095989e-01
2.169802882848165249e-01
2.170097799182872378e-01
2.170332368650695898e-01
2.170473620637033418e-01
2.171042828042161199e-01
2.171206387693013218e-01
2.171665910010770473e-01
2.172159992337554524e-01
2.172349510092265734e-01
2.172774287264377935e-01
2.173269395996464959e-01
2.173587531813392371e-01
2.174255289358022480e-01
2.174908115720580737e-01
2.175285712610108835e-01
2.175460416133764285e-01
2.175652475140322228e-01
2.176726147692438773e-01
2.177151229456656401e-01
2.177431512958962756e-01
2.178372023846231187e-01
2.178436085726850879e-01
2.179025093321792506e-01
2.179305697999749936e-01
2.179719384970582596e-01
2.180567630425908621e-01
2.180845681249922174e-01
2.181408885735094949e-01
2.181677306099812919e-01
2.183142799977197956e-01
2.183156694881460691e-01
2.183366311347854638e-01
2.183748740935090860e-01
2.184268219444545078e-01
2.184545824135076253e-01
2.185409012424824882e-01
2.185532154162341811e-01
2.186099528153384042e-01
2.186776516365914191e-01
2.187091031550477682e-01
2.187708983086557035e-01
2.187910620928409378e-01
2.188394793714878994e-01
2.188882096168989766e-01
2.189663480444353216e-01
2.190305215445010334e-01
2.190721771090618497e-01
2.191131868524197057e-01
2.192001731189441860e-01
2.192775093379853435e-01
2.192968494144897917e-01
2.193602480043198022e-01
2.194316521727782132e-01
2.194806623218138464e-01
2.195472826270991051e-01
2.195898082340246860e-01
2.196132180630671060e-01
2.196462443300946088e-01
2.196777368770143068e-01
2.197702444640482478e-01
2.198011789740607069e-01
2.199111485221550977e-01
2.199681552597600454e-01
2.199876252788641739e-01
2.200681800423825440e-01
2.200905845442860942e-01
2.201256478832804286e-01
2.201630005805819690e-01
2.202079352645595622e-01
2.203032528902992837e-01
2.203880515241963822e-01
2.204551579812376039e-01
2.204709354882593009e-01
2.204880496018123415e-01
2.205788493946049811e-01
2.206757494243366535e-01
2.206891662898980977e-01
2.207692196427096798e-01
2.207898251831819092e-01
2.208817275164217109e-01
2.209096602653140007e-01
2.209380353161360944e-01
2.209594100156513363e-01
2.210095813974139456e-01
2.210574222404738109e-01
2.211251688013020078e-01
2.212236730639777216e-01
2.212533038446695133e-01
2.213403977254921329e-01
2.213671189702433040e-01
2.214401590233311956e-01
2.215039418119368886e-01
2.215273682962639046e-01
2.216091704317299516e-01
2.216476034486029034e-01
2.216687951074274299e-01
2.216858364422969463e-01
2.217961506917106029e-01
2.218185210767062987e-01
2.218799242298815644e-01
2.219038759737285704e-01
2.219548911736664576e-01
2.220268774457967997e-01
2.220540694751676480e-01
2.220985429881527362e-01
2.221618250342790590e-01
2.222622258872614109e-01
2.223022461132888594e-01
2.223164673552282533e-01
2.223957109909585061e-01
2.224644964950553971e-01
2.225255282433045712e-01
2.225424965299107050e-01
2.225809663193354382e-01
2.226523598439772433e-01
2.226891335957457696e-01
2.227399537301495425e-01
2.227932240920278972e-01
2.228150071080187700e-01
2.228761405592051825e-01
2.229565146785900120e-01
2.229780017081989807e-01
2.230058480684684596e-01
2.230764357535936493e-01
2.231044496726492521e-01
2.231574220612901338e-01
2.232093763129343600e-01
2.232422939336081158e-01
2.232896832732835235e-01
2.233467896349010107e-01
2.233945477919833111e-01
2.234237883653731327e-01
2.235049212376250538e-01
2.235770960564018583e-01
2.235885847045730457e-01
2.236363227965494360e-01
2.237018273845514660e-01
2.237445966393699637e-01
2.237929873972195338e-01
2.238863350749491499e-01
2.239020490051205625e-01
2.239487171208943139e-01
2.239774309667116881e-01
2.240778135212552202e-01
2.240973765939224260e-01
2.241435851520620637e-01
2.241531685750243752e-01
2.242100806008757163e-01
2.242583585423181813e-01
2.243406364739337633e-01
2.243958146503029494e-01
2.244107286882169872e-01
2.244536806524387029e-01
2.244747293035006530e-01
2.245133841228494354e-01
2.245616351651557041e-01
2.245913590547142236e-01
2.246399143957798494e-01
2.247167777456736126e-01
2.247711701771376025e-01
2.247937349165075038e-01
2.248292700529073707e-01
2.248717277583747176e-01
2.249301319861095605e-01
2.249997593657088180e-01
2.250464578711882657e-01
2.250761387551516446e-01
2.251325971613848953e-01
2.251601217590299409e-01
2.252244707470843488e-01
2.252742012363922464e-01
2.253627430604248638e-01
2.254037880011393047e-01
2.254363701117631513e-01
2.254708252401245727e-01
2.255293595998583145e-01
2.255845404025472734e-01
2.255967541872736515e-01
2.256380924410044120e-01
2.256386676349523279e-01
2.257139212829860631e-01
2.257440167392633645e-01
2.257918835106186295e-01
2.258255373952408052e-01
2.258969899759391553e-01
2.259231149789684423e-01
2.259385546592276861e-01
2.259852388492474273e-01
2.260281824735960732e-01
2.260594742980732152e-01
2.261243510623113240e-01
2.262088015692120258e-01
2.262442633003024506e-01
2.262576350794400226e-01
2.262917050653756590e-01
2.263584714945846010e-01
2.264141098871212399e-01
2.264379996105843618e-01
2.264413974175170652e-01
2.264623326534048187e-01
2.265034444306817107e-01
2.265537929871104805e-01
2.265670810562939730e-01
2.265928664282651495e-01
2.266119431530002615e-01
2.266855104049185221e-01
2.267240551785886793e-01
2.267486158798350804e-01
2.268030065778564031e-01
2.268312262421117720e-01
2.268623704056012547e-01
2.268695194527319825e-01
2.269018061213617932e-01
2.269462233565676113e-01
2.269851481532770276e-01
2.270175468037096689e-01
2.270518887956102239e-01
2.270655840198030906e-01
2.271439691852479847e-01
2.271555355575429203e-01
2.272010671751019117e-01
2.272204718039752547e-01
2.272582154292717704e-01
2.273182485157773103e-01
2.273457649570261863e-01
2.273705674204731242e-01
2.274057351060133070e-01
2.274231379449879187e-01
2.274704707849931618e-01
2.274819546457310659e-01
2.275064549410038550e-01
2.275375879890201292e-01
2.275745081209413767e-01
2.275976280950438024e-01
2.276286795713577948e-01
2.276778135144321147e-01
2.276961746758772165e-01
2.277384777695189433e-01
2.277750580290929805e-01
2.278073104782560865e-01
2.278227531108533155e-01
2.278533391680423459e-01
2.278845322588537448e-01
2.279009764530794957e-01
2.279161642638344309e-01
2.279481217260455050e-01
2.279864409707512141e-01
2.280260944942986145e-01
2.280628648996183561e-01
2.280964406325997063e-01
2.281336118351843800e-01
2.281639217466375769e-01
2.281830541394578860e-01
2.282064079593911221e-01
2.282271864852969401e-01
2.282521328224120793e-01
2.282982304097517789e-01
2.283246158560163219e-01
2.283434166245287833e-01
2.283731294124510813e-01
2.284105521041253084e-01
2.284463086566617118e-01
2.284629494813163464e-01
2.284894218381612330e-01
2.285037785778197827e-01
2.285299444895039778e-01
2.285719500509127977e-01
2.286247292196256775e-01
2.286469607710315821e-01
2.286757846660684712e-01
2.287058898393761197e-01
2.287437363566245385e-01
2.287778068720388580e-01
2.287866398915653909e-01
2.288084091930856490e-01
2.288498082301527181e-01
2.288670639594280742e-01
2.288721128292640627e-01
2.288895744451358572e-01
2.289261256916635401e-01
2.289514252813556472e-01
2.289918847500851951e-01
2.289954514428006460e-01
2.290229424241001510e-01
2.290549771144007596e-01
2.290617376644724090e-01
2.290835528350587125e-01
2.291160427125967236e-01
2.291436847718781866e-01
2.291501188466930627e-01
2.292013860967447858e-01
2.292076302749733174e-01
2.292358188007929676e-01
2.292699175265199840e-01
2.292931327025831689e-01
2.293041622201468788e-01
2.293287903585960463e-01
2.293447685783346346e-01
2.293500909151905964e-01
2.293866102120285522e-01
2.294314918551760840e-01
2.294507176275884519e-01
2.294664050153247259e-01
2.295062570919240708e-01
2.295394595418376316e-01
2.295526239762302745e-01
2.295646827792924283e-01
2.295739891708610814e-01
2.296173573066944695e-01
2.296440174677467083e-01
2.296778657827200920e-01
2.296907765737069007e-01
2.297202496299977637e-01
2.297264592433029828e-01
2.297546639643487376e-01
2.297798743743658667e-01
2.297953898523566463e-01
2.298051890475891756e-01
2.298579912627063404e-01
2.298762305806127393e-01
2.298847972852097188e-01
2.299163758248744527e-01
2.299463409909932587e-01
2.299650437782843060e-01
2.299729802406622614e-01
2.300197426384550381e-01
2.300345529494822738e-01
2.300760731482767718e-01
2.301050386769364908e-01
2.301143294158821684e-01
2.301385596460824301e-01
2.301803694834206881e-01
2.301908279186699602e-01
2.302069114444493803e-01
2.302371367406326752e-01
2.302941457856333418e-01
2.303150783412160618e-01
2.303207747499508851e-01
2.303445447566165316e-01
2.303722759634646011e-01
2.303894797553694973e-01
2.304381555876180987e-01
2.304449549348662196e-01
2.304610989064213578e-01
2.305147251046030799e-01
2.305397472331246478e-01
2.305576598413299760e-01
2.305729185364811529e-01
2.305898109061441659e-01
2.306247943799624722e-01
2.306443551409024240e-01
2.306543901175520661e-01
2.306773005631703177e-01
2.307036858775159405e-01
2.307287680668402285e-01
2.307708799724796922e-01
2.307942358574480157e-01
2.308088420132264895e-01
2.308339023623873776e-01
2.308611536377405682e-01
2.308869995808648934e-01
2.308923193985641387e-01
2.309531482188550977e-01
2.309803541764576251e-01
2.309870395734768267e-01
2.310086290143151810e-01
2.310610280008727480e-01
2.310641499707188351e-01
2.310955726598634685e-01
2.311174704492102161e-01
2.311589967648455812e-01
2.311771076646412237e-01
2.312096173081475414e-01
2.312211565148406534e-01
2.312369953185964833e-01
2.312584866690149399e-01
2.312944622046220755e-01
2.313325534977208608e-01
2.313568705483073917e-01
2.313880250137885231e-01
2.314152524108168407e-01
2.314257284982269014e-01
2.314430687991248514e-01
2.314840948251602470e-01
2.314902912991965156e-01
2.315169266026774753e-01
2.315293576784616669e-01
2.316191764561608690e-01
2.316389118927610347e-01
2.316546266169576263e-01
2.316600832327174730e-01
2.317161895299360563e-01
2.317486176079593396e-01
2.317669718982409699e-01
2.318060542201458296e-01
2.318341920671441736e-01
2.318645068624023975e-01
2.318767886863549732e-01
2.319110629446078931e-01
2.319437193854799739e-01
2.319572069600323028e-01
2.319738233714466746e-01
2.320259487013825450e-01
2.320601995780863791e-01
2.320984587219765416e-01
2.321419912270540342e-01
2.321481209488850395e-01
2.321719482728754058e-01
2.321880520936777104e-01
2.322556759051746522e-01
2.322893469137857214e-01
2.323050853166174212e-01
2.323610526007130472e-01
2.323834425827559502e-01
2.324082661989049781e-01
2.324615906386386377e-01
2.324738094188429915e-01
2.324930865670026825e-01
2.325098042647171792e-01
2.325715077505121076e-01
2.325985401767026173e-01
2.326243044751071798e-01
2.326549640896185545e-01
2.326921122807395492e-01
2.327105745256876079e-01
2.327652694346778461e-01
2.328130735942176011e-01
2.328499096985314765e-01
2.328658077045874242e-01
2.329120858339842615e-01
2.329403500387076664e-01
2.329690475969249941e-01
2.329953547798068181e-01
2.330682968292289714e-01
2.330820006615124673e-01
2.331232801616361372e-01
2.331613499434627701e-01
2.332186269664157652e-01
2.332337602917700647e-01
2.332563836523408041e-01
2.332865612964418189e-01
2.333356659256508592e-01
2.333645854712026457e-01
2.333961038142907674e-01
2.334559941445658038e-01
2.334831002040991810e-01
2.335650440427891050e-01
2.336125578690004256e-01
2.336190642243848314e-01
2.336621897412755056e-01
2.337123230657876527e-01
2.337759929517036483e-01
2.337821079422530146e-01
2.338721467509135565e-01
2.338971836189001063e-01
2.339424487206520076e-01
2.340278309225873321e-01
2.340949080466340759e-01
2.341218785912732581e-01
2.341674626889279076e-01
2.341983028858064531e-01
2.342642293892904792e-01
2.343099210116025843e-01
2.343268735223447141e-01
2.343653775563951380e-01
2.343948026784136718e-01
2.344371758468073441e-01
2.345038176864178703e-01
2.345426411308313974e-01
2.346194726076767378e-01
2.346769642591812755e-01
2.347151693737449807e-01
2.348382386993628779e-01
2.348459804522225469e-01
2.348936604590942112e-01
2.350328392955657320e-01
2.351816082024828503e-01
2.352009045010418631e-01
2.352779852171972275e-01
2.353207547056588300e-01
2.354076397672526522e-01
2.354830022905757825e-01
2.355757976310640101e-01
2.356553594188069978e-01
2.357579288983531196e-01
2.358418626375326510e-01
2.360378988034863568e-01
2.362075340776240151e-01
2.364247095450818792e-01
2.365312866681405501e-01
2.368523242742501811e-01
2.369148588557961066e-01
2.371097700075708303e-01
2.373809560776167782e-01
2.375006317698138414e-01
2.376026888794331993e-01
2.381725081978831038e-01
2.382935642635694573e-01
2.385969344070085763e-01
2.391158809920865824e-01
2.392618526968410819e-01
2.392923298545239219e-01
2.394253516592037001e-01
2.395930640153874913e-01
2.397044839358120072e-01
2.398802794753683298e-01
2.400012630740286923e-01
2.402165676669857364e-01
2.402849303301136663e-01
2.404275541167614216e-01
2.404821447459729589e-01
2.406051071534655028e-01
2.406958404555192277e-01
2.408424726960916029e-01
2.409206890788586630e-01
2.410790099992941027e-01
2.411496902152904243e-01
2.411669748303247873e-01
2.412732495615140249e-01
2.413072798643147721e-01
2.414081404470431735e-01
2.414696615936042234e-01
2.416504352516621323e-01
2.417491008079111769e-01
2.418495265483473489e-01
2.419241908620495818e-01
2.419785077972607112e-01
2.420882520523005565e-01
2.421307359531434389e-01
2.421808363280944509e-01
2.422547758288930431e-01
2.423191263717772714e-01
2.424057995470236815e-01
2.424642676912590611e-01
2.424995759328089084e-01
2.425349357141888818e-01
2.426441698633245436e-01
2.427502118344732618e-01
2.428882168050770507e-01
2.429362390036177710e-01
2.430161494665352695e-01
2.431204915406927625e-01
2.431562458607528510e-01
2.432096707384547307e-01
2.432607320879558999e-01
2.433571202877430895e-01
2.434234900044904837e-01
2.434889129295204624e-01
2.435969319750663775e-01
2.436579921613954980e-01
2.438227830759664427e-01
2.438827268689415240e-01
2.439357830503909308e-01
2.440006027520267295e-01
2.440925212912710141e-01
2.441185509440884638e-01
2.442061842986526510e-01
2.442445596392100460e-01
2.443235906264229484e-01
2.443858206219476359e-01
2.444353251673932470e-01
2.445070836798992620e-01
2.445322501281697591e-01
2.446268125114268721e-01
2.447080235011031557e-01
2.447722417662886452e-01
2.447815951094128861e-01
2.448753996191672111e-01
2.449720493167147350e-01
2.450417790559918374e-01
2.450751346109500406e-01
2.451302084988225549e-01
2.452410382305738046e-01
2.453012777232313479e-01
2.453487471999248326e-01
2.453969575022140193e-01
2.454498094323754320e-01
2.455159915167659523e-01
2.456272162004532467e-01
2.457218933227920399e-01
2.457499172882405825e-01
2.458933577280291161e-01
2.459561348218883281e-01
2.460273745852046834e-01
2.461030172592332810e-01
2.461398865798063440e-01
2.462079729553642848e-01
2.462690415988234571e-01
2.462939220835033138e-01
2.463867823705649940e-01
2.464489066057428124e-01
2.465808892676104036e-01
2.466402744720950779e-01
2.467397658434243857e-01
2.467750825673969972e-01
2.468479553111321279e-01
2.470393789533467666e-01
2.470599453595169748e-01
2.471421315505569760e-01
2.472455063969923317e-01
2.472972010867389714e-01
2.473497328051463273e-01
2.473933423621138550e-01
2.475307583988194393e-01
2.476270398688745766e-01
2.477378693100342200e-01
2.477871827316276976e-01
2.478816152461358890e-01
2.479327285055989427e-01
2.479966343853857724e-01
2.480939749489694535e-01
2.481584021436020193e-01
2.482138818570678862e-01
2.482656662554589277e-01
2.483051215713627524e-01
2.483434650609100403e-01
2.484099285904743937e-01
2.484393571957633218e-01
2.485678300295753318e-01
2.486037700443843312e-01
2.487220622510911139e-01
2.487427324181384347e-01
2.487950775080406962e-01
2.488752317930230662e-01
2.488854487100355395e-01
2.489482297106154207e-01
2.490239161812750068e-01
2.490599574720395171e-01
2.490852196119300865e-01
2.491901613345865463e-01
2.492709569755530152e-01
2.492945206824085380e-01
2.493805418683057717e-01
2.494665586313243866e-01
2.495370816418644444e-01
2.495465578778796045e-01
2.496179672658465076e-01
2.497120377995201701e-01
2.497959414407668333e-01
2.498721651729419180e-01
2.498987627756742436e-01
2.499440783737296723e-01
2.500286197207796102e-01
2.501035508903394211e-01
2.501470436991933832e-01
2.503000904001441151e-01
2.503712480659835427e-01
2.504219884298207743e-01
2.504872188174425141e-01
2.505048024907161608e-01
2.505589879547814869e-01
2.505962958217042846e-01
2.507265008529963035e-01
2.507762909008112162e-01
2.508323301229842262e-01
2.509804040565531968e-01
2.510575732753836942e-01
2.511296777763268873e-01
2.511809258045363258e-01
2.512801480494258888e-01
2.513464970808179100e-01
2.514505513397922165e-01
2.514980656763975420e-01
2.516665428130502313e-01
2.518172339276762983e-01
2.518617360442755304e-01
2.520037401321614245e-01
2.520388583680995831e-01
2.521583237398068444e-01
2.521873555335667483e-01
2.523223173878991199e-01
2.524879353893577649e-01
2.526203407882886554e-01
2.529043110820479168e-01
2.529907517904494973e-01
2.530964312241047454e-01
2.533202882167052694e-01
2.533836127301160035e-01
2.535779846338499510e-01
2.537058984318674160e-01
2.538661500946413074e-01
2.540191970039384906e-01
2.542304881474657385e-01
2.547347185260548930e-01
2.547629780385027853e-01
2.547981334013075250e-01
2.549880697641927485e-01
2.551535895923960906e-01
2.552732134726405366e-01
2.553374467869480302e-01
2.554635312495480148e-01
2.555695907154924562e-01
2.556756532533088766e-01
2.559247156257923317e-01
2.559875647427112266e-01
2.560714727425273951e-01
2.561853681633700086e-01
2.564392426533700364e-01
2.565708905328586420e-01
2.566985493998271695e-01
2.568544800652200477e-01
2.568950499717368441e-01
2.569745733738018068e-01
2.570077407796366176e-01
2.572413741490620076e-01
2.573142985022002227e-01
2.573450507131753717e-01
2.573615389597196934e-01
2.575823620019966897e-01
2.577423775776187531e-01
2.578620227687510313e-01
2.580028394893174593e-01
2.580468377325187967e-01
2.582585011500424521e-01
2.584192494033070719e-01
2.585843370649663076e-01
2.587597088216887498e-01
2.587850960443368598e-01
2.588734387192342945e-01
2.589350580698737136e-01
2.590719756473851554e-01
2.592062370094975199e-01
2.592959030263289888e-01
2.593592077903116300e-01
2.593823004971014257e-01
2.595672827237937019e-01
2.596361378772735762e-01
2.597582781823821740e-01
2.598308038613443838e-01
2.600210767614866691e-01
2.601119178659375697e-01
2.601714002214792210e-01
2.602886842858115335e-01
2.603426855805927032e-01
2.604328127917800995e-01
2.606189615176062180e-01
2.606501714050235563e-01
2.607516460107457412e-01
2.608061159460348666e-01
2.608344871607053417e-01
2.610067860483875624e-01
2.610335707922106785e-01
2.611413964061591875e-01
2.611901464922560256e-01
2.612018316105981786e-01
2.613105134856240630e-01
2.613505079957422206e-01
2.614566443220865954e-01
2.615547043584348641e-01
2.616542171501126113e-01
2.617211252768182339e-01
2.617855789087720764e-01
2.619020804823927184e-01
2.619512796492617923e-01
2.619694032851298537e-01
2.621081621176034604e-01
2.621557003984296141e-01
2.622595719673204151e-01
2.622753431597442120e-01
2.623331713393984854e-01
2.624084247706571782e-01
2.624123013281465244e-01
2.625090985834865887e-01
2.625485499745841000e-01
2.625976571814045979e-01
2.626403323422958902e-01
2.626792896086455054e-01
2.627566622512584882e-01
2.628335771907389651e-01
2.628846227103966982e-01
2.629908165729026859e-01
2.630313758760602916e-01
2.630973219060914747e-01
2.631271823512087993e-01
2.631858402175240030e-01
2.632424730889717512e-01
2.632535036367816828e-01
2.632964151207626280e-01
2.633507262217886780e-01
2.633925830767555043e-01
2.634211207881783645e-01
2.635088124223473605e-01
2.635471417503225666e-01
2.635851826356473415e-01
2.636352850492735822e-01
2.636821794943743358e-01
2.636990579445723792e-01
2.637264882666654486e-01
2.637825386502677949e-01
2.638427523338537917e-01
2.639204426342749432e-01
2.639777854997306106e-01
2.639948904766451498e-01
2.640262427268147416e-01
2.641145812320208064e-01
2.641450649149444940e-01
2.641724541257643999e-01
2.642125341887529011e-01
2.642394964660982337e-01
2.642902586221244077e-01
2.643232945202405038e-01
2.643520880383295468e-01
2.644328721641859836e-01
2.644639794819176881e-01
2.645482293564765941e-01
2.645645688467246348e-01
2.645907521556012387e-01
2.646591580814040556e-01
2.647315417165519991e-01
2.647563336080304142e-01
2.648070528328557716e-01
2.648483338140734666e-01
2.648986631516798695e-01
2.649392610108474155e-01
2.649473502979846629e-01
2.650332791837893831e-01
2.650691465894026155e-01
2.651148144009713992e-01
2.651658232085807310e-01
2.651763086498288846e-01
2.652383169168840427e-01
2.653062987217981172e-01
2.653626012396786971e-01
2.653893005038545638e-01
2.654295521989321616e-01
2.655146285321561272e-01
2.655414834051195161e-01
2.655818458243364155e-01
2.656396066272895817e-01
2.657624775550549989e-01
2.657809897304280744e-01
2.658706857250624500e-01
2.658966335275256831e-01
2.659881430214013909e-01
2.660151310630723964e-01
2.660652745392748653e-01
2.661316763474098623e-01
2.662385998549979815e-01
2.663068757340708581e-01
2.664162210231676431e-01
2.665727723409155869e-01
2.666347294813425917e-01
2.667331761708898741e-01
2.668021204019396242e-01
2.669185620221344868e-01
2.669895407577856927e-01
2.670049258909112933e-01
2.670806691833694790e-01
2.672083104043726509e-01
2.672825402778610249e-01
2.673445831059683142e-01
2.674465969303974067e-01
2.675786838014951874e-01
2.677194721883513484e-01
2.678006482585846282e-01
2.680106096403913618e-01
2.680179556799172635e-01
2.681690060844719170e-01
2.683550899933132561e-01
2.684080959794243881e-01
2.686386935570247436e-01
2.688093110648469564e-01
2.690347225622755634e-01
2.692232998424559653e-01
2.694369654176195228e-01
2.695101272907718393e-01
2.697898407968052359e-01
2.699520965095082436e-01
2.701588808300953160e-01
2.706848727323333259e-01
2.720796171677367647e-01
2.726387731336494813e-01
2.740120456496278889e-01
2.747314861614278403e-01
2.748691871789729069e-01
2.754131110109879765e-01
2.757375394184280459e-01
2.762206590274883800e-01
2.765388232879651964e-01
2.767279349686971868e-01
2.767947473848264561e-01
2.771266807560270884e-01
2.772588208219183281e-01
2.774119744752172600e-01
2.775453320799378121e-01
2.779505583878776331e-01
2.779651281172876853e-01
2.781510368132560362e-01
2.782180641618909878e-01
2.784510815949957641e-01
2.787149697057331732e-01
2.788188837365057626e-01
2.790053789102000525e-01
2.790449043570294441e-01
2.793910647539812331e-01
2.795749421576695370e-01
2.797129915284527479e-01
2.799220896470174802e-01
2.800586485965462780e-01
2.802474088886318659e-01
2.804469424886467666e-01
2.806698106226089839e-01
2.807224704965739503e-01
2.809209683480973219e-01
2.810774452489205322e-01
2.814373836234171922e-01
2.815532237772642166e-01
2.820694158726637646e-01
2.822690615338070419e-01
2.824409833606433828e-01
2.825576086286275546e-01
2.826923164076854400e-01
2.828491558874759448e-01
2.828874532676018960e-01
2.831738621966202185e-01
2.832690630538430288e-01
2.833726563755455397e-01
2.837441910423930125e-01
2.838467899778005510e-01
2.840942454972055220e-01
2.842932042692023487e-01
2.843534701248189300e-01
2.844642812235078644e-01
2.848374520291178102e-01
2.853703390873347789e-01
2.855547695167289790e-01
2.861749901019806641e-01
2.863205229698660981e-01
2.866654387756274458e-01
2.868916233745313349e-01
2.873028897356103561e-01
2.880985812357114151e-01
2.881802291362032253e-01
2.898817310343645426e-01
2.903302107821966738e-01
2.904168822012753726e-01
2.907417681531965226e-01
2.910894785444838595e-01
2.913017598040007483e-01
2.920234518541580115e-01
2.923349569861207753e-01
2.925020188016401734e-01
2.937017220493706171e-01
2.939151057536277811e-01
2.942792861725664899e-01
2.944316090030335564e-01
2.946109577556229597e-01
2.947426368185814827e-01
2.951240920534061729e-01
2.954128088528719109e-01
2.955668451365052185e-01
2.957816380158888592e-01
2.958963338768395568e-01
2.959950585117940847e-01
2.961119237006678562e-01
2.964706524273937882e-01
2.965954806812198807e-01
2.968461178751079510e-01
2.970899862679241554e-01
2.971734788267106353e-01
2.973855298322527485e-01
2.974100291522893125e-01
2.976946145231182950e-01
2.977064224249290625e-01
2.977797269565513050e-01
2.978758008041544336e-01
2.980651527243330934e-01
2.980834456716657810e-01
2.981318589842305578e-01
2.982258554041792298e-01
2.984312949956641203e-01
2.985549226084341923e-01
2.985874042084624147e-01
2.986812414364048429e-01
2.987823291857431007e-01
2.989034689390378530e-01
2.990708975349944954e-01
2.991218561493425021e-01
2.992840034054665699e-01
2.993600799052060779e-01
2.994834857103237935e-01
2.995213457747838426e-01
2.997666213339341690e-01
2.999381696031540034e-01
3.002466041256186546e-01
3.005061877393987446e-01
3.009504503341131620e-01
3.015972777571539476e-01
3.018137563812661739e-01
3.021455752088261226e-01
3.027479763164174775e-01
3.030191616127687615e-01
3.036699633376434004e-01
3.053195038793934390e-01
3.104620201269049362e-01
3.115401008755468437e-01
3.124465714153900064e-01
3.129372098980608419e-01
3.134515009177984979e-01
3.137853245612061137e-01
3.143917580833118786e-01
3.155990514771118693e-01
3.167439733291170789e-01
3.177733067554775470e-01
3.181362703503823885e-01
3.185313282213966257e-01
3.191681315138870101e-01
3.204159507355924807e-01
3.253522136414362942e-01
3.258252050102369290e-01
3.289148262753898155e-01
3.292484357562114328e-01
3.307742068634962340e-01
3.312076155515667475e-01
3.319544294804885887e-01
3.322370414992648069e-01
3.324126633075791259e-01
3.327690517296881811e-01
3.328668869032989086e-01
3.329700204321086598e-01
3.345354961101076885e-01
3.362959877043939505e-01
3.478221849791253151e-01
3.506818491530370174e-01
3.643084751483530725e-01
3.662811913207166814e-01


==> anc/Fig02_T1_displess_j0.0_L15_yvals.txt <==
1.623652167894774900e-01
7.409648240694699517e-01
8.293878626856493463e-01
5.870028873215147325e-01
8.951756197852449581e-01
4.385746220436425036e-01
-6.834743403018671282e-02
-6.827610610586786200e-01
-9.833733835748155183e-01
-1.217637946520220948e+00
1.176802727037692620e+00
6.301573477546417168e-01
8.912160768513502918e-01
2.993219993946761859e-01
1.276699755714092166e-01
-4.651520509988797958e-01
1.053344933095567759e+00
-1.866151801840629232e-01
-6.078095757237625962e-01
-6.453027231108959816e-01
1.164419170772387213e+00
-8.473101605420315652e-01
-9.627428364780108438e-01
1.301959920059595044e+00
9.863439392240279657e-01
6.803624966767892746e-01
5.132897990338570748e-01
2.018189573881488952e-01
2.060378645160239885e-01
-3.037221039664306788e-01
-5.407992204780153189e-01
8.958237226449644597e-01
3.882100525703229277e-01
-7.445830067016581677e-02
-2.943269627864444349e-01
6.200953486881546350e-01
-2.231548772241400136e-01
-5.043286940675354435e-01
1.148152647004311994e-01
7.911657663854281264e-01
4.589650156628704014e-01
-3.939219193168498334e-01
-3.487993259079895103e-01
-4.645601385883992296e-01
7.934470294116575950e-02
-1.062964261119893616e-01
-8.351286804284381304e-01
-4.948530863232267762e-01
-1.078183550499811280e-02
-1.495547836165727895e-01
-3.314638462291500942e-01
-4.462335627302848051e-01
8.535114770865506184e-01
-1.222284776702049075e-01
-2.258952829171556875e-01
7.435126867487124036e-01
-3.963930542008456404e-01
1.145499466374911984e-01
8.857654807113135575e-01
6.910650096085144689e-01
8.603111833571506217e-01
-1.493439921522383418e-01
3.864390258264294165e-02
5.485318698719215957e-01
-4.388819981791269309e-01
4.037807204363603186e-01
-4.892476896144599685e-01
1.460000907957462735e-01
-1.189075721215626935e-01
5.666059667399994115e-01
4.187988656256146358e-01
2.221415633814179114e-01
2.175217177941014268e-01
2.844012993123349875e-01
2.173677122940624942e-02
-2.797938808618027906e-01
-2.563677796475243298e-01
-8.132000428836611006e-02
1.060975103778116421e-02
4.529272365561519686e-01
1.016912344210250785e+00
-5.556275350206469898e-01
-5.262165166059044052e-01
-1.029428266849221063e-01
2.401716997390463404e-01
3.856912738154873177e-02
5.890450336981104540e-01
-1.426136707519500002e-01
-4.189181284866945187e-01
-2.659413894493197761e-01
3.021243011997227779e-01
-2.725543055632498324e-01
-3.733090935000888400e-01
-7.843344810845821469e-01
1.633273307911473626e-01
8.460343295304840749e-01
4.095928767036667861e-01
4.030306420095767783e-01
-1.374955469040325673e-01
5.010856986030427611e-03
-2.410916433331103392e-01
-3.065391402162708223e-01
-1.761299664269956877e-01
8.839741209880948303e-02
2.667787203699056309e-01
-3.473251579192691563e-01
-5.059500479954084362e-01
-3.268041459181780239e-01
-3.357304658996838609e-01
-3.343343221644364260e-01
4.091362356109037313e-01
-1.182479582818562608e-01
-4.491125855989990812e-01
-5.074087384005511181e-01
8.875948357534643174e-01
7.123192032083869307e-01
4.178058891885354509e-01
3.742945645694853996e-01
1.033551943341435519e+00
6.664348402321870202e-01
7.388773041227314486e-03
5.140175014521888297e-01
-3.912489606654465657e-01
4.158650727773915978e-01
-4.613778321552353678e-01
-2.687102299070503672e-02
-9.980773791787118931e-02
-3.378890694917432991e-01
6.640973328660356723e-01
3.149237579655225217e-01
5.943778452584329297e-02
2.967716355240639925e-01
4.226381947595287958e-01
1.686624951531563721e-01
4.817274247784158470e-01
3.430066882086605928e-01
6.065665177811394027e-02
2.107065003203852371e-01
1.424222715912194966e-02
1.703443863919507362e-01
2.920990481357074176e-01
-1.144871832178042670e-01
1.093993545720770427e-01
6.538517794601873823e-02
1.464006238134344939e-01
6.559018738182577357e-02
6.707629064465766566e-01
4.237110470494235837e-01
3.408302598108914339e-01
4.441611160892344756e-01
6.642656892177076222e-02
3.238443553531799024e-01
-1.367282458508135290e-01
2.668957536321685531e-01
2.294641443884250231e-01
8.106979198535087250e-02
3.777487011935838357e-01
1.639273997399194882e-01
9.878635677671311621e-03
4.364279976610633272e-01
2.520556741435387438e-01
-3.084049567398417513e-01
5.851193651846566812e-01
-5.132525232908238255e-01
-1.176954834444776110e-01
2.138019899274383184e-01
5.519021683639964149e-01
-3.382359331051902340e-01
-2.298495735563514664e-01
1.141763402473412597e-01
1.192333227093969883e-01
-7.545705451524296892e-02
-2.979245839496905829e-02
2.233366289561701176e-02
7.641014426312438268e-02
-1.855546543991941355e-01
8.032516365034447769e-02
5.748017499182477286e-01
2.277127954697170109e-01
-3.541218433023315959e-01
4.852776597061240760e-01
2.868842236359112063e-01
3.186238465134038078e-01
-1.354972840097192488e-01
-1.386859307412547648e-01
-2.943174734598179021e-01
-8.695700038321325931e-02
8.447378530408171660e-01
-6.434069567084547969e-02
-2.100583918895745569e-03
-4.034012226634069997e-01
5.969475849324579197e-02
-3.156489914379385919e-02
-3.815349676824168479e-01
-2.479270035135675010e-01
2.583009832811963488e-02
-4.141092893149355691e-01
-5.623058860001470816e-01
-2.340914780169321696e-01
-6.327824892001439050e-01
-5.355523916079024671e-01
-3.391690648275154096e-01
-1.682539061646035061e-01
-1.107506762020661562e+00
-2.183990027461392425e-01
-5.200145466439075603e-01
-5.898438589030658985e-01
-3.128242327297050540e-01
-4.389900383149430985e-01
-9.810798771062474444e-01
-3.190128271107708913e-01
-4.395306320579170922e-01
-9.492224907277638235e-02
-7.862268291541225917e-02
3.617337117015344550e-01
4.829004534634548894e-03
1.025592052989736797e-01
-2.694157075396048096e-01
1.698496443992304483e-01
-1.495272497898932074e-01
-1.769937851248853500e+00
2.015509523514018575e-01
4.291234969911802422e-01
1.521532075498231718e-01
-1.440111385138926649e-02
-3.399321112743574486e-02
-1.438676236751269127e-02
1.279169955383692436e-01
3.689081538630917256e-02
3.232758739977241169e-01
2.877411899836671560e-01
2.571347992807578864e-01
4.752180149896224615e-01
5.949723007773001227e-01
2.138790245300918325e-01
2.551131428910279331e-01
5.192984563084350746e-01
1.236740477943916727e-01
6.273729462808695923e-01
3.035416274005188764e-01
9.544902065798778201e-01
1.877675187792324785e-01
2.459063674364625751e-01
1.677469162135055702e-01
2.035575985451402448e-01
4.369142671548864043e-01
1.542373777495316123e-01
-2.678516223512076092e-02
9.927745769625688499e-02
-3.833796143731985073e-02
-1.215583452422538679e-01
5.435244809975674912e-02
-4.018673817856820152e-02
-3.814060171905177959e-02
5.145514068640908434e-01
1.975736876103104389e-01
3.866055767096265305e-01
-3.052984649910427395e-01
1.576557669226920644e-01
4.719864379009272581e-01
2.159683646446414473e-01
3.647668850368334104e-01
1.506384160814501216e-01
2.973512655241360991e-01
1.560796522558083599e-01
9.727263401452154734e-02
4.345081509475234860e-02
4.477033703548878307e-01
6.296358334428450720e-02
4.592749439439727244e-01
1.678248546544969244e-01
1.564916297702501902e-01
4.006335096404929352e-01
1.074255928823237560e-01
-7.351438726265963064e-02
1.366225193059726895e-01
1.420095320830780106e-01
2.923656598853946117e-02
2.904187340426709896e-01
1.550197098406921881e-01
4.951443627760937494e-02
3.821367490775220421e-01
-3.501555102531950930e-02
1.843153036931043098e-01
-8.724859559517260388e-02
2.781237942526911255e-01
-9.173210999155509415e-02
2.783754087659599530e-01
2.622066540622615127e-01
1.613543535012192109e-01
-1.306839942476812899e-01
5.186312727553136354e-02
-9.648030001438813452e-02
-1.301539531260230698e-01
-2.281525154711954231e-02
-2.980314070229141132e-02
-1.432066279064306558e-01
3.354254141410937251e-01
-3.957376386134908164e-01
-6.926184655771645826e-02
3.278887400539394203e-01
1.382634151755619545e-01
-9.008277351015611667e-02
4.983544263495480464e-02
-1.642913591512382421e-01
2.516471037699372637e-01
5.183729817555397280e-03
-5.060791469755928640e-01
1.146781884746156527e-01
-2.014731030419965596e-01
-1.298395837070130806e-03
3.071495102224827169e-03
-1.568557898099603720e-01
-3.065290998255307819e-01
-3.032282299379512880e-01
-3.361997265549170749e-02
-6.815793748166666666e-02
4.262457233570142723e-01
-2.238245872867802577e-01
-4.572302457009094767e-01
-1.029587393957836355e-01
1.063745428197043208e-01
-6.678914065971940095e-02
1.900540266529904265e-01
-3.369640477543758283e-01
-9.495717518161235493e-02
-2.997319702464359970e-01
-6.267668853838391785e-01
-3.640040211859982278e-02
-2.134007714089535823e-01
-1.079895072244744653e-01
-1.361136162241915470e-01
-7.458890645030989697e-02
-6.803840937439443737e-01
-1.595808823012981048e-01
-6.503417288600948920e-01
-7.774613159782274296e-01
-3.245415474768582609e-01
-1.220060901570294842e-01
-4.717410910244222988e-01
-5.806094075100406288e-03
-3.351268064851625761e-02
-1.072670108515287324e-01
9.120613627144270874e-02
-2.060646071301928117e-01
-8.363770750020534106e-02
6.533781551235319333e-03
-2.022429385033677057e-02
-3.167512818937972402e-02
-9.439668548645777091e-02
-3.937072109965941147e-01
-1.791171654055434825e-01
5.044948099155153187e-01
-3.932765108982061997e-01
3.549641316402288860e-01
3.221228024476738838e-01
2.552295096596944868e-01
9.432574831947876381e-01
-7.471647288253100427e-01
7.151980993752029940e-03
2.564574568478131811e-01
-9.414830560123860215e-02
2.991639042483456579e-01
-2.568315785274926655e-01
2.051192985887750203e-02
-4.836135279465566539e-01
-3.199382634109691759e-02
1.355854666038638079e-01
2.791526821859671714e-01
-6.054424654802905703e-01
1.706470001935235167e-02
-3.802846946404724870e-01
-2.814540424402664498e-01
-2.434516757206083015e-01
-1.212681064578430973e-01
1.487286064260923135e-01
-2.081833170115893750e-01
1.941671183655553357e-01
1.190594914154607387e-01
1.293101718182034787e-01
-5.519438977313420036e-01
-3.488551054686541697e-01
5.547222340839678967e-02
-4.674994896032709790e-01
2.764770548930444924e-02
-5.311029680120110674e-01
-3.045615612898553426e-01
-3.638497819835277425e-01
-8.268472564991187490e-02
-7.380088438073597601e-01
-2.886466855906409390e-01
-8.856103455806176861e-01
3.221243111353743610e-02
-2.229150695265108006e-01
7.815230282063141687e-02
2.153630716750465912e-01
-2.327078424006969251e-02
-1.305211568199565464e-01
3.926692868136615402e-03
6.591356843266447108e-01
2.512992560932989644e-02
8.481482434821647765e-01
3.997137407205667015e-01
2.105686593582383193e-01
6.616795378356201685e-01
5.791127343675658290e-01
3.574717999540092395e-01
3.774182301565264241e-01
3.528676957322364194e-01
-2.656157925077666238e-01
1.791412061564742475e-01
3.019851346941872516e-01
4.174460605616294728e-01
3.273145508316168545e-02
7.461796216488274514e-01
1.428808164508730237e-02
5.388611126739679957e-02
8.669730204013520111e-03
3.486750827180895018e-01
1.439040743572118364e-01
1.488463806077455764e-01
7.491398400862221696e-02
3.312844452245271576e-01
1.873127717526046621e-01
3.965958365454686496e-01
-2.515912304797334187e-01
5.084055547891964677e-01
1.627421050729335739e-01
6.348560904524422344e-02
2.365389245486091419e-01
1.288123767361706688e-02
3.858220952256286584e-01
3.314061901753547201e-01
3.152880290439002420e-01
2.367933294508950126e-01
3.022578919428680067e-01
1.808633209324540247e-01
1.778358111538818898e-01
1.941983574425266701e-01
5.597639023837801542e-01
-2.073425327555101366e-02
1.872878255425843297e-01
7.709882352120626947e-02
7.233275105796643789e-02
-2.583391638118741687e-02
1.248763579553631986e-01
1.638909075180332645e-02
1.636162148929875548e-01
2.191895966912926486e-01
-4.133028932098188613e-02
-1.137348375535301159e-01
3.188410277362086487e-01
3.606773949569228033e-02
2.418940621473584518e-01
5.086082649965425473e-01
2.135187847207358769e-01
4.242627997519544669e-01
1.835596285189528554e-01
3.797567483250287035e-01
5.261856851741848057e-02
2.674215988038334824e-01
1.000628544594980851e-01
3.118921328857264808e-01
1.950186120543868640e-01
4.705431486266070107e-01
1.719873890618150436e-01
3.072603868497295054e-01
2.063154652010338319e-01
2.947521047706946895e-01
4.492154330338039014e-01
5.268236043243157418e-01
3.523976209323093078e-01
3.466817350634464057e-01
4.405996440524691526e-01
4.722852603625447010e-01
2.249916398677959672e-01
3.117645011189627002e-01
2.753952509816443017e-01
3.755469510039609049e-01
2.637213184588692028e-01
3.616101798718985294e-01
3.508920812643661624e-01
2.745221347891139696e-01
1.499549855957328648e-01
2.340837124510962153e-01
2.372797333243637230e-01
2.730789890805311870e-01
1.282002035042173194e-01
8.660455189589712222e-02
1.427602371567296413e-01
2.807100776114734297e-01
1.865117691423772983e-01
3.646097300388753126e-01
1.587280832354005800e-01
2.624104496293278577e-01
2.769326245695371003e-01
2.821797496367247499e-02
9.589258615856971479e-02
1.380163174540776916e-01
1.751535847919448441e-01
2.534041402828999257e-01
6.397504396159521892e-03
2.753253709282363348e-01
3.320203917301270402e-01
1.865573496316484114e-01
-8.875642742449393885e-02
1.650700069181852414e-01
2.187431264078801840e-01
-3.155700002185529707e-01
2.349583714618825037e-01
1.164773966328647020e-01
1.655597032395154933e-01
-1.120976434841740310e-01
2.758085941909769676e-02
-3.657770046572755146e-02
1.207285389449968965e-01
3.142829840877177094e-01
6.680325727358729648e-02
1.260552022479565493e-01
4.950500374805073822e-02
3.595379611132079045e-01
1.123507763931340941e-01
-1.661546560501060699e-01
1.552974979672576694e-01
-1.780221309119369988e-01
-1.973032530725148670e-01
-5.955585471941817616e-02
3.545217940973597881e-01
-9.737232941579161694e-02
-1.754890335061490558e-01
-4.009878422048072932e-02
-2.307977288313098896e-01
6.548565455557130155e-02
1.704595848042379791e-01
6.284957636854149321e-02
-1.164803636129249087e-01
4.164331118650206609e-02
1.598936085537260021e-01
9.973991742943467964e-02
5.980566095998582007e-03
-4.835420903154331873e-02
1.012592959449412772e-01
4.498396316293674091e-01
4.986249185553828789e-02
-4.020174072186714076e-01
2.117114824587455757e-01
4.302719751948100996e-02
2.503807429735371154e-02
-3.565790068600700746e-03
-2.177645213117656853e-01
1.783089864198739508e-02
-7.995012628326818305e-02
6.137694745379441985e-02
1.926940054710531147e-01
-1.301424434617257375e-01
-2.729030770651772464e-01
-6.853457923503175619e-02
-2.649744680350311632e-01
8.984812346876619449e-02
-1.866364789656712597e-01
5.362208226908871112e-02
1.027680966066151363e-01
3.270534686220773202e-02
-6.769735956628307461e-02
-9.233541209188847465e-02
-1.274331000969777528e-01
-5.584559030127030088e-02
1.793707557831867860e-01
2.983546523815082049e-02
-1.570549776063029090e-01
-4.659023105897463352e-02
1.066287237664189508e-01
-9.893006327160307201e-02
1.660490101941125562e-01
-1.555770370286878590e-01
-4.254850509241969031e-02
-5.877907663999907932e-03
-4.152434158439549106e-01
-4.158023973739004286e-02
1.894760989879635538e-01
2.436674290002003446e-02
-2.032372013792274959e-02
-5.825961424876542746e-04
-2.075642901558421780e-02
9.063798540121237313e-02
1.601792597090148998e-02
-6.756463951972205284e-02
1.139412385757000573e-01
3.660186766136996894e-01
1.043800804946874300e-01
-1.680905763169903144e-01
-1.038637172524010249e-01
-1.668079276921991261e-01
-2.351986919869360482e-01
-1.607102373372049434e-02
-7.873248587029589227e-03
-4.063029234896530784e-01
-5.540450900650274735e-02
-1.064048039139018215e-01
7.903607441898249930e-02
-8.329342191960112385e-02
-6.045910557733546326e-02
-7.892723019102819426e-02
-1.298745749179441578e-01
-5.542376884997182035e-02
-2.060203706296029943e-03
-3.174450339397834608e-01
7.517447224897993996e-02
-3.609637201746534324e-02
-1.901086389959648904e-01
-1.726513434305231576e-01
-2.575739264729697831e-01
-9.402427832855778100e-02
-9.453377320449053711e-02
1.074753883458704207e-01
1.780156865555529086e-02
7.773747875221892478e-02
-2.437450840170622135e-01
-4.434328795450718230e-01
9.344411234827255941e-02
-1.796868221424821888e-01
1.691480172212773136e-01
8.125298400666694509e-02
-1.266242220473716429e-01
-5.031355771769863150e-01
-1.936998819597545926e-02
-4.318777910781671642e-02
-3.861186842039295297e-01
2.134565690499105883e-01
-4.691302767116884986e-01
1.154997900769478281e-01
-2.429139239085499891e-01
2.737120042311889101e-01
-2.300307793073791407e-01
-5.362555203728651687e-01
6.918977976400168817e-02
-4.432552949609704362e-01
-1.986118126383404070e-01
-1.613808328610804588e-01
1.555569854349164900e-03
-1.322688598082214506e-01
1.201958464684137751e-01
2.644475105142022470e-02
1.230053018282486338e-01
-1.829905080986811150e-01
-3.889634469212294859e-02
-1.017599437245819832e-01
-3.270139963332187594e-01
-1.338180926877855226e-01
-5.686686874167893313e-01
1.998449981842100043e-01
-4.243687155848263615e-01
-1.891835793552996414e-01
-1.223910879034624012e-02
-2.732369998798753197e-02
-3.204112939813502647e-01
-2.914147545926779048e-01
-1.675954570494730955e-01
-6.304087849500680796e-02
-6.129280080770943724e-03
-5.819868279161566349e-02
1.339063554200843262e-02
-1.817491069008908278e-01
-1.408063246839836580e-01
-1.118547988283398742e-01
-7.126671768677090846e-01
-2.812336390467255406e-02
-5.525432431963224200e-01
-5.166347289521176084e-02
-3.566525158904249038e-01
-3.514047309120307272e-01
-3.840081797046016598e-01
-9.123856414156762684e-02
1.470055737102751170e-01
-1.510947333783572710e-01
-7.211707036115064806e-01
-1.041372058036045961e-01
-3.181767649950483778e-01
9.980725088969923109e-02
1.574093601199816339e-02
-1.225013768112710594e-01
-3.761870142126443883e-01
3.245016693352606452e-01
-1.771357784167042482e-01
-1.545319230631816143e-01
-2.170227383894784701e-01
-8.186795180102722502e-02
-1.426133405159898115e-01
-2.398964096895996878e-01
-1.198505227290604519e-01
1.384930592535043303e-01
-3.872941382082983192e-02
-5.955137457596835215e-01
3.502109621440493287e-02
-1.320740521516944599e-01
-1.121038410643597910e-01
3.324968231641606958e-02
1.175922473304945835e-02
9.625165557265924487e-02
2.458069027498584538e-02
1.602168969855229108e-01
-1.944145143402296882e-01
3.534807971368391644e-01
-4.242673037298319016e-01
-5.999252982756570624e-03
9.236378950791739040e-02
1.258343976549653603e-02
1.278287985504976687e-01
7.498988309195350754e-02
1.287333761252358877e-01
2.305708127023982368e-01
-4.199343633879912968e-02
3.372253526193301765e-01
4.552637995448294284e-01
2.295236651971810649e-01
1.746649789205695913e-01
2.163537522308400241e-01
1.910449533294722169e-01
1.054303285314215077e-01
4.332148283972173108e-01
3.902390145410346012e-01
-1.314768800664884441e-01
-6.166545308008323373e-02
2.844926321132671965e-01
1.359663268074658982e-01
1.300734861103571005e-01
2.169970696182003944e-01
3.122772477287587556e-01
1.429731682775664814e-01
3.316404348160769677e-01
1.965214197966850262e-01
2.114781345927853329e-01
1.818726580864637454e-01
1.681816541981391022e-01
5.595621535444750272e-02
-2.904776652468571418e-02
7.927567280937078409e-02
1.211791535252381979e-01
9.123677901319399153e-02
1.711160331991822270e-01
-7.465093880245445013e-02
3.098175060908962553e-01
-2.324160212672920361e-02
-1.609616172732035791e-02
1.495109254498823426e-01
2.966694114996685019e-02
-1.130920836668678452e-02
2.419103479910652832e-01
2.465836634437204022e-01
8.699078090678899131e-03
-1.957275423495159206e-01
-6.292094284736010623e-02
1.741260952084932312e-01
3.544929633764632576e-02
-2.007861225345058953e-01
-1.216303058833477779e-01
1.078613276307923037e-02
-1.339866736685156878e-01
1.663824987959058033e-01
2.967344623381177882e-01
-2.705086427005706784e-01
4.177206736853691926e-01
8.237124233223734604e-02
-2.674076612298482286e-02
-1.692554084408696286e-02
8.484309289954076799e-04
1.224268244662329724e-01
2.373214455406824075e-01
3.576596295246107227e-01
-3.582213847510492405e-02
-3.155150555204888074e-01
8.277328624355803632e-02
1.070064246690461199e-02
-7.384233597125790249e-03
3.425435219799700115e-01
-1.888260684266453715e-01
-3.327936172960264949e-02
-5.722171511024675555e-02
2.815569932883346671e-01
1.595669632608441579e-01
1.631162628091880618e-01
5.362876499741113800e-01
2.239978767550924454e-01
2.136785125208133240e-01
1.197926054714885807e-01
1.579391010865524303e-01
1.958262951569880450e-01
1.305264697149193798e-01
1.390795512292288261e-01
2.418915484433352969e-01
3.086859294953172433e-02
-1.959389024449170735e-01
1.006240229292761496e-01
3.054852198856363721e-01
9.507171949242215758e-02
-3.178280993072211957e-02
3.319441120645189036e-01
-3.474542858656760880e-02
3.340868931646304163e-01
5.379859677897965570e-02
-7.565431711779034563e-02
4.437019354723677200e-02
9.393780884325142466e-02
-7.165671143648444374e-02
8.747237590484212288e-02
1.347718508946036953e-01
-2.591893227454270324e-03
1.155097854519649969e-01
2.920451610047941626e-01
2.846665010863333456e-01
1.976234643723423223e-01
-4.233448056217153227e-02
-6.859124126438138902e-02
1.236072048105228138e-01
-7.196150444140665280e-05
3.799018801599350625e-02
2.699320058069208383e-01
1.106300081328227408e-01
-4.123681905640697032e-02
2.113072881501167413e-02
5.289796242653641706e-02
1.619508932892079756e-01
1.008118135510611690e-01
1.176761390965493370e-01
-1.009587875467677920e-01
2.167870860256894405e-01
2.862748012173791379e-01
5.558961828964314317e-02
-4.350394316327169802e-02
-1.523236347772289820e-02
2.741376431786227696e-01
3.283170928959476820e-01
-3.362341835166400041e-03
-1.409827140188471724e-02
3.359300995775153266e-03
7.930849374812296015e-02
-2.156541910273135354e-01
-1.759183742687608454e-04
6.530445598545715769e-02
8.306509141135867691e-02
2.258373664845394688e-02
1.443473521856757646e-01
-1.067901688839926477e-01
-5.084390557529798460e-02
-8.320641682887806867e-02
2.104459943107920075e-02
-1.969220047982106203e-01
-1.150864438923885069e-01
-2.892107761434000168e-01
-2.478019224357924932e-01
2.994525404449865230e-02
1.303758791502981906e-01
-3.891535945847106694e-04
3.013384272869351968e-02
-1.395754427893346195e-01
-1.314336483424433655e-01
-4.914200595581112024e-02
-5.544910926070078377e-03
-9.048737920982727334e-02
5.135406787496025333e-02
-6.113996066761836351e-02
1.785006446745642794e-01
-1.171411443110083744e-01
-1.486016081141173784e-01
-1.231611967856470757e-01
-9.036668712659505498e-02
-2.794635174867362570e-01
8.621710585243778924e-02
-8.004055247210685453e-02
-4.510850590107302605e-01
-2.846412186797573907e-01
-4.259107814919364798e-02
-2.601850795531934421e-02
-3.174157100491967198e-01
-2.168928032861081739e-02
-3.413142461435823838e-02
-2.020348457630215810e-01
1.574315651185020370e-01
-3.045889861914581331e-01
2.814060800337696983e-02
-2.705066818331631762e-01
1.529978009261699634e-01
-1.626365148968364205e-01
-1.360998316168914590e-01
-2.210619094792063144e-01
4.292915050238073349e-02
-2.139419530681667958e-01
7.002110912339414017e-02
4.727280760674374555e-03
-1.533865301649810775e-01
-3.513654368740318779e-01
3.643921715689864976e-02
-1.499808557779316875e-01
-3.088024971811420549e-01
-3.788480815135090302e-02
-3.413352123626210433e-01
-3.719043536895661473e-01
-3.205881101831508512e-02
4.116727204795921080e-02
-1.901546771394017066e-01
-1.157328345555641430e-01
-7.902804576168746820e-02
-2.412218936092824506e-01
-3.820761598849641838e-01
-2.300680916717770808e-01
-1.435794411925890302e-01
-3.797684189290021495e-01
-3.114952568045413206e-01
1.854519551576496728e-01
-6.786181324880810606e-02
-1.316571564215791024e-01
1.268912380776935356e-01
-2.151934773278070812e-01
9.387817010226091885e-02
-9.131900263180155186e-02
-1.747670000833216608e-01
-1.738395016083530420e-01
-2.430025918997800460e-01
2.009434644099998002e-01
-2.358021495728791217e-01
-4.098253708098237302e-01
1.724266013670143829e-02
-3.326354189770123204e-01
-2.868985914517617197e-01
-3.398126989611224280e-01
-1.412220653834160289e-01
-1.420412514737116882e-01
-3.459462582337716752e-01
-1.766390932134853931e-01
-2.356429016181970926e-01
-4.052254444321657934e-01
2.555053326422733820e-02
-1.524047833787203210e-01
1.155767409800951273e-01
-2.151505440710280992e-01
5.183309574743420745e-02
-2.730170014718729665e-01
-4.946707701301517567e-03
-7.081804404870947756e-02
-1.215119301494580889e-01
-3.588198636110163237e-02
-2.608172965225960538e-01
-6.472306151017540032e-02
-1.213950491822908123e-01
-1.612311335059472273e-01
-7.801067717815812763e-02
1.806876999183227861e-01
-2.963740135441949586e-01
1.276527052905971824e-04
4.883278608074934080e-02
-1.583630565389922834e-02
-1.814676726466091933e-02
-3.082237610645275350e-01
-1.844088924929036810e-03
-1.079987019143659362e-02
-1.940393157168031346e-01
-1.268520055647409384e-01
-2.918024124416335185e-01
-2.910822937036832703e-01
-1.074106361370697760e-01
9.704035607396567509e-02
-2.009882334813938576e-01
1.838463424564369675e-01
-4.755967674453994570e-02
-2.704905979888299061e-01
-4.466012823248448615e-01
-5.484722110723244844e-03
1.459867793669070157e-01
4.140375894262347291e-03
1.644371415481016285e-01
-2.858418538773926376e-01
-8.761805085690195505e-02
7.820402163391590444e-02
-1.049230149604099133e-01
-2.416674103039474775e-01
1.332156331631395019e-01
1.151146278805992434e-01
-2.093177227346325608e-01
-3.325942172146823667e-02
-2.687372639793398355e-01
-7.714622258585562831e-02
-1.582593844524765314e-01
-3.840060079450763331e-01
-2.953033124206550508e-01
-3.740033346557909699e-02
6.152304667715809833e-02
-1.324577768197771899e-01
2.900470127417037469e-01
-1.397458881253400009e-01
1.021909213226529778e-01
-1.824670341578859406e-03
-2.877996281108522458e-01
-2.304080089687080279e-01
-1.906433386665201124e-01
-7.082706451740861109e-02
-2.602587867988500614e-01
5.815870700661765480e-02
-5.387638934426855486e-02
3.177658421537067901e-01
-2.715961402602306562e-01
-1.164970679837919049e-01
-4.235541650151152804e-01
-3.385649399269947124e-01
2.289375142049322395e-02
-3.029710316880143695e-01
-1.382055121032023104e-01
-2.038632149570076546e-01
7.255702989419840487e-02
4.952314689576241789e-03
-6.013506358816683717e-01
-2.609956668769065069e-01
-5.694478044825813413e-03
-1.272627959952816849e-02
-1.052117877671619739e-01
1.461069079044150787e-01
-1.227834219500760216e-01
-8.651469278052374701e-02
3.776076067651834827e-03
1.775770162235499050e-01
8.508566210061756230e-02
-2.453616009644020712e-01
-5.574685512960477762e-01
-6.495240901353105389e-02
-1.555743732569260795e-01
2.214052103971705932e-02
-1.688334415607937733e-01
2.943723086785131685e-03
-1.433773714927281950e-01
-3.953128798174041503e-01
-3.174190352956680200e-02
-5.871647206059963375e-01
-3.460633819424829838e-01
-1.296943970173829175e-01
-1.148874894349751485e-01
1.193498338145816129e-01
2.819724584908336329e-01
8.498277026049719240e-02
-1.219673485454793038e-01
2.296591744981286987e-01
2.626617820390428695e-02
3.267686932508584996e-01
2.698576332095755648e-01
1.937268345429997152e-01
-1.102743503401644315e-01
-2.492956166897447590e-01
6.548906201935001878e-03
-2.511034800688662361e-01
-1.321047161554204374e-01
2.187588523455768000e-02
-2.866549068598188144e-01
-2.781439210170503773e-01
3.663999011958445073e-02
2.244386606733950879e-02
1.826330587988285806e-02
2.482060662652754435e-01
1.342771821745501575e-02
-2.393502810378463075e-01
-2.727832596974525403e-01
-6.403895651463735461e-02
-2.220967881519355508e-02
-3.502248411820918506e-02
-2.038886266832637406e-01
-2.842753896700871141e-02
1.449013474050266093e-01
-1.817020465559749942e-01
-3.509771723757972028e-02
1.815655957012316524e-01
8.358017955395993792e-03
3.149955769529809158e-01
4.300477418256498652e-01
1.755698299061343726e-01
4.251794817660972496e-03
-2.545740520205079516e-02
-6.978919114305265348e-02
1.288616405398482212e-01
2.260030550669642202e-01
-8.059160166090630073e-03
1.083484514174869046e-01
1.566952257839262230e-01
3.201640041165770140e-02
6.538420003105088751e-02
1.579865951084752917e-01
-6.236634512500392052e-02
4.143375406272726269e-01
1.267671116167307099e-01
1.172099981112198763e-01
3.524022114676401696e-01
8.951060959143444795e-02
2.734943188967995376e-01
2.987359257036051319e-01
2.711949360518836061e-01
6.264707826544095581e-02
2.383864585738081909e-01
2.237742733627488545e-01
1.147838893436205904e-01
1.715247017299096344e-01
6.759343229763951910e-02
2.982202417439140940e-01
1.622252326434432679e-01
1.807843724491186022e-01
-1.418542742547516597e-02
2.170105978562544835e-01
2.461288476480153475e-01
9.316490270182434252e-02
8.239035538154125538e-02
-2.644757879963792468e-02
1.946193521513565894e-01
9.872066520386924005e-02
7.801917445419298547e-02
7.627364691964511056e-02
1.211364504695945504e-01
2.514589561249745975e-01
-1.169686915265848512e-04
-3.846800244951215780e-02
1.066753790222641218e-01
2.393102567671960001e-01
2.355375650645774865e-01
1.142150639690100444e-01
8.819146605255363813e-02
8.196563188766638197e-02
4.483688736518407630e-02
1.552519092248093313e-01
1.549918506980854094e-01
6.801736814478571980e-02
-3.223037715814604520e-01
1.101380733881940494e-01
3.438179634230804638e-01
6.068399075039802165e-02
-7.885764529293631461e-03
-1.573462441358491615e-01
1.680786297446326405e-01
6.283075406141058750e-02
1.453386961741585104e-01
6.731043483901300029e-02
1.229116900296194220e-01
2.506949060281978836e-01
8.401448752797174846e-02
2.199106626630659422e-01
-6.358323528920954704e-03
2.333311758141836112e-01
1.426731100056224943e-01
-2.126242528323911765e-02
6.995749665238333581e-02
7.725149552297094074e-03
1.390020236030708491e-02
2.083987397677809494e-01
2.241753229664377733e-01
2.364074793454178369e-01
2.140080808850452487e-01
1.980849832309703167e-03
2.940004112047882590e-01
1.802366345304275697e-01
2.821032827603009441e-02
-1.165228877543968283e-01
4.753972754447446936e-02
1.577762998386798288e-01
2.290713639399457602e-01
7.255592335393540315e-02
2.175099744745655206e-01
2.968897702116131132e-01
1.655384947089489356e-01
2.399420334354230022e-01
-9.948173315584112053e-02
2.215072780475491054e-01
1.091109411565792942e-01
3.164650565035027063e-01
2.953949698979165817e-01
-2.871093478282024571e-03
1.594315345272974971e-01
1.742313620035928212e-01
1.123676359658498380e-01
2.016131576505485190e-01
1.035626440105919949e-01
-1.190194590035217326e-01
2.918092380761334870e-02
1.745400518226895847e-01
1.889709284791737109e-01
1.110252145491636977e-01
1.806080246854973315e-01
-6.342300460062876184e-03
-4.672230619733486190e-02
1.416596600065125056e-01
1.893504521927913131e-01
-1.044642604745052716e-01
1.929051936801965128e-01
2.091556185564568127e-01
1.566686474438070409e-01
5.161831296709798456e-02
1.265499481653478975e-01
-9.271084032060616931e-02
-1.826441863433945004e-02
1.466894109058687334e-01
-1.794595873899008931e-02
6.391663376904277438e-02
3.222592995656267667e-01
2.384992971215992019e-01
3.887968845136633433e-01
6.026072800899702486e-02
1.875903759915859004e-01
1.922059140497932028e-01
6.412287630055406307e-02
-4.227671121657522175e-04
1.990994818240957587e-01
1.066000889279372782e-01
1.076751795286355270e-02
1.684741994323744330e-01
1.932150017629420680e-01
1.362181854575013340e-01
7.445573575558647739e-02
3.300039019070626356e-01
-7.068350571545957417e-02
2.296547282647399824e-01
1.139198025616849630e-01
-6.552289409738054626e-02
1.064443251055806616e-01
2.213693949064591826e-01
1.386975540529475359e-01
1.120140246378169141e-01
1.777943014016650503e-01
2.047829291376599414e-01
1.882391557408958360e-01
2.609347171109150376e-01
-2.081906568753775708e-02
2.504015588970181505e-01
1.668843217338736862e-01
1.380316314750945905e-01
1.240434383273970598e-01
1.075090942191685300e-01
2.662095927130180284e-01
3.604188150716196581e-01
2.483022800950714370e-01
1.677191618974415432e-01
3.254124884948454005e-02
3.249662816698326018e-01
3.728014821271734003e-01
1.912454511388296807e-01
2.475841599597690956e-01
7.737957280429007267e-02
3.159121311197591320e-01
2.176832764057614056e-01
2.274160659415816188e-01
1.616712108706289952e-01
4.145343398484370723e-01
4.228598804578174303e-02
2.280492747238176410e-01
4.143343322954970986e-01
3.359752177826711428e-01
3.627528199986607693e-01
3.162747801994312824e-01
2.314043155355667569e-01
1.927131880820184273e-01
2.365584450285696527e-01
1.737990047338918154e-01
3.449449718319098634e-01
2.650551708149612162e-01
2.899346168241393462e-01
3.605541638157241935e-01
1.965462812595200615e-01
2.521573137193617309e-01
2.139694823120293354e-01
3.405271370543209164e-01
1.975267540244373954e-01
7.288625052284890271e-02
2.330148130545015295e-01
1.758356116013161385e-01
4.252043397241185296e-01
4.627104088042306440e-01
1.329403351654862564e-01
2.654535637202281029e-01
1.710340703483170799e-01
2.214717881909195329e-01
1.624078300572722733e-01
2.833120476086424810e-01
1.325511862249783568e-01
2.444948676192237325e-01
6.618209608886917172e-02
1.908532351106311531e-01
2.267235735233145144e-01
2.706029118833368496e-01
3.322771062715411672e-01
8.910374027846039435e-02
2.189943784411282346e-01
2.050069057481232748e-01
2.266705837102356569e-01
1.170603143273389463e-01
2.418098430139894173e-01
2.615245424979169564e-01
3.361775624306906352e-01
2.906132871243627402e-01
1.750611721834492984e-01
1.482488581167370756e-01
2.541274301261813306e-01
3.716843102077175831e-01
7.792243514890546952e-02
2.636416740688138360e-01
3.466295043092262329e-01
1.439923902708747094e-01
1.903069221672591682e-01
1.748337854559373350e-01
1.473188439886126966e-01
1.154386094311746075e-01
1.976317602074096347e-01
1.668020712656519966e-01
2.531478878730247795e-01
1.084682379691030013e-01
1.275389384179893559e-01
1.842144747609245625e-01
1.867420040819622318e-01
8.504474100931745661e-02
1.769625646624183590e-01
1.348309870304515434e-01
1.534397830796428164e-01
1.765217878881839286e-01
1.662998166885601425e-01
-9.611462639596390911e-02
1.252105779675776742e-01
9.395479451984280195e-02
2.954451440281709584e-01
1.801462894764353090e-02
-1.892809342905517889e-01
2.557460026384948959e-01
1.823824602477606693e-01
-4.108134393165960990e-02
1.477602112166211956e-01
1.140490079568339810e-01
-1.490341162090494734e-02
2.091425611959629727e-01
9.496694728393827167e-02
-4.926394181897161828e-02
-1.513364120319967698e-01
1.696518801843496516e-01
1.493020919339604069e-01
-3.470505026606044569e-02
1.014697293307057768e-01
6.451651169784695938e-02
1.723728643017507223e-01
2.601755721923753595e-01
-6.517607861404414726e-02
1.389873852882984595e-01
1.752274781420787297e-01
6.282760074441680331e-02
-2.215810047634120088e-03
1.233783336499318095e-01
-9.923876903389375337e-02
-2.748944492690173422e-02
-1.282075728771111534e-01
5.656408211876154390e-02
-1.400548005061089396e-01
8.486746315230164761e-02
-1.223547582380437315e-01
-7.746951606930506384e-02
9.310131799460795443e-02
3.577130073434097585e-02
1.820412259226550714e-02
1.443078541976327948e-03
-4.924093188864934328e-02
-3.612532850207781569e-04
-8.493603331078118657e-02
1.405039854605418491e-02
8.735967071231887093e-02
6.813520200811883087e-02
-2.416957960711642577e-03
-6.576660471884103465e-02
1.900088306599724275e-01
1.377046704804547606e-01
-1.097018618936162690e-02
1.059164730090900036e-01
-3.366372942977885474e-02
-1.043505763146320847e-01
-7.609966298188987344e-02
1.181496594721295895e-01
-1.074005212345815752e-01
4.265145897792038676e-02
3.780093985874791868e-02
-4.196781157729469365e-03
1.430383095926419240e-02
1.565112048319885762e-01
-6.546896159147562455e-02
1.065380273645956249e-01
-1.138424130515329653e-02
-5.054996592359908489e-04
-8.031854620040494719e-02
1.036967933777855899e-01
-1.552143629082415877e-01
-3.834523289784717154e-02
4.817283625711486772e-02
9.702263572659973467e-02
-3.816091293536073153e-02
4.608213795372312176e-03
1.113885704594131006e-02
2.180397449711131697e-01
-9.224449011996628534e-03
-1.109131989740450991e-01
-1.545006140386029903e-01
-1.050616514938871177e-01
1.835660898079313416e-02
-1.944259222853270130e-01
9.080336335930482700e-03
3.239962609090325102e-02
-1.190900344523905391e-01
-5.287253666767602507e-03
-9.546041199773798447e-02
-3.714369216933724460e-02
-1.850730544239392317e-01
-1.574842479384048199e-01
-5.150896980179681638e-03
-4.230816162628957267e-03
2.231695611890179703e-02
-1.328090803972721834e-01
-1.271783859889338564e-01
-1.200037412029965889e-01
-8.192444638556543868e-02
-2.819223196077049257e-02
-2.209693469953796785e-01
5.617743687356269167e-02
-3.655769831087173072e-02
-9.034243600445454603e-03
9.830256047619229109e-02
5.449664642877566356e-02
1.354524412777291520e-01
-4.701522164320632441e-02
-4.356656352024589757e-02
1.503480141318709606e-01
-8.019386176843681935e-02
-1.907241853115548558e-01
-1.502895474004895260e-01
-2.455381201170192540e-01
-2.440821678895536417e-01
-2.474573098643451097e-01
-2.134940656363958356e-01
-7.901337197253548161e-02
-1.828927354922814733e-02
-6.386177761751889170e-02
-3.426675006791505412e-02
4.572686464498634806e-02
-2.276099720063592680e-01
-2.699479854633802800e-01
-1.940854319121835050e-02
5.001799672943662949e-03
3.904893130659047723e-02
-8.041416143731232313e-02
2.875325695476537227e-02
-2.978668452124496602e-01
3.359703595749068822e-02
-3.015642574321631894e-02
-6.484292317974399422e-02
2.320774575689534686e-02
-5.308830371272327264e-02
-8.539611835321393729e-02
-2.793247611905236849e-01
-3.716445028323911437e-02
-2.665760941025706668e-02
-9.484374126799542670e-02
1.369868152872975309e-01
1.201603283221092805e-01
4.224949036196268964e-02
-4.502619183502350186e-02
2.404992132478764658e-02
-7.054894303218788021e-02
-9.885212109400368097e-02
-9.047840630060916337e-03
-4.314907788047907256e-02
1.819157687444390159e-01
9.923267925571844367e-03
6.893309925477961175e-02
-2.657693131323348723e-01
-1.849552727223959525e-01
5.235097505956522179e-02
-6.433677783268433592e-02
2.269643677016315239e-02
-1.298718439774722844e-01
1.966526759115374418e-02
1.798418521865718239e-02
6.386033604279126030e-02
-3.393119240440794875e-03
5.633746603875938426e-04
1.694973905359459243e-01
-2.256558473335037660e-02
-2.209468623525353767e-02
5.154172661899589919e-02
1.281884615311936482e-01
-9.915403153632658395e-02
-1.165825787755599280e-01
-1.033184633136338126e-01
-1.222614916703700372e-01
-3.052546897345624968e-02
-4.947960664080611193e-02
-8.895440727875242315e-02
6.673385356397196211e-02
-1.688390302809580079e-01
-1.223812132256995866e-01
-1.098041221410133300e-01
-1.196266915276108928e-01
6.566751069765056070e-02
4.418642416833375511e-03
-4.317570618219352535e-02
1.358135558920294320e-02
-3.714168405971275677e-02
-7.418552756392507441e-02
-1.663526166346760218e-02
-4.142297350288449802e-03
-5.548960962458021617e-02
-1.362835020321399582e-01
1.432221187671570417e-01
-6.160631424675893503e-02
-7.931344968491056691e-02
1.182749307660253477e-02
-2.824848717982189061e-01
-4.179227474361853212e-02
1.270989650671455473e-01
-7.358724973220925891e-02
-2.166985784618276623e-01
-8.873361450698934172e-02
-8.621760894505893502e-02
-1.177058993525598313e-01
1.950763690908016712e-02
-4.375272966484680844e-03
1.004542737136348840e-01
1.128230935632835302e-02
-2.182438622163252601e-02
-1.328490753904995880e-01
-2.867601839202050806e-01
-5.341297015731599068e-02
8.381276885147760647e-02
-1.145032555460481771e-02
1.046418614006153491e-01
-1.480312072623725106e-01
-5.534154401197521195e-02
3.530010328563231575e-02
1.518882785546226029e-02
-6.527535987561865205e-02
-8.947944133669412381e-02
1.122931860618478078e-01
-1.559259365405284425e-01
3.547015484696857540e-02
1.684490586740672868e-01
-8.257687735824430220e-02
-1.156813971742230440e-01
-3.333361574968515817e-02
-1.580421792956315241e-01
-3.214046919892745574e-02
-1.592457654735747741e-01
-7.071923971208936288e-02
-2.708196602286129240e-01
-1.027305155142141553e-02
1.514561619996917519e-01
-8.798480535662965563e-02
-1.983268352647813981e-01
1.153600753763433795e-01
-1.125427659334405917e-01
5.945172233058226147e-02
-1.878254152728748294e-01
-1.206804817730240120e-01
1.763930284898304890e-01
-1.121661285638191341e-01
-2.420319219838810987e-01
-1.859104504035680172e-01
-1.332528786478970606e-01
5.318122439412698021e-02
-2.941990308571171830e-01
1.891078771792097796e-02
5.490983419875144350e-02
-1.654843137549377452e-01
-1.440937769886329323e-01
-9.704676514772270224e-02
-2.589613195177708008e-02
-1.127812254253194313e-01
-1.633399952770710761e-01
-1.059476976668378839e-01
-6.891529790902886643e-02
-1.458770582735227639e-01
-1.702862407480970897e-01
-1.636933384519662638e-01
-1.039825770207082195e-01
-2.089469702594757561e-01
-3.870227229218936582e-02
-9.088229342499803964e-02
-3.147935024912448809e-02
-1.591497235124977871e-01
-2.980517276131752769e-01
-8.135137868921513138e-02
-3.954135975874090159e-02
-1.364946237863090273e-01
3.031612864336933472e-02
1.051917487919158817e-01
4.924652646360525021e-02
-1.667523853511564402e-01
-4.394459651165442959e-02
-1.177613088665911134e-01
-2.008745552222728492e-01
-1.559367251838958968e-01
-1.482279686782899952e-01
-7.360547031172251509e-02
-6.241837268788268112e-02
-1.038494013359100437e-01
-1.231291450942146974e-02
-1.490245597929473476e-01
2.728473751552270080e-02
-1.192933860305446514e-01
-1.280386162074719295e-02
-9.167808996945044087e-02
-8.126636112766373599e-02
1.553373762174629635e-01
3.177518638715783744e-02
-9.635351837082176130e-02
-4.254364966973745998e-01
1.387794208523340875e-03
-1.189508314025574665e-01
-1.798647592663054906e-01
-1.092828243241845826e-01
1.703376450702909495e-01
-1.487609355358063823e-01
-1.727039506980453942e-01
-1.680948831983201386e-01
-5.626476490951963158e-03
-3.656443234914499851e-01
3.486209048711770564e-02
-1.210466997617489632e-01
-5.013860838346007737e-02
-1.079660079812753137e-01
-9.942243593699030824e-03
-9.546438289277021927e-02
-2.226255860563929739e-02
-2.147593407296288226e-01
-1.645911116224814952e-01
-1.282659682671071812e-02
4.915339676035950650e-02
-1.528958723981352075e-01
-1.900486252916958607e-01
-6.841602140084233896e-02
-3.855835900316007675e-02
-2.440468038968167663e-01
-1.222841548689610897e-01
1.318245088558272493e-01
1.174434457792911668e-01
-2.009472387580057973e-01
-4.038088519181104452e-01
-2.216038359449735429e-01
-1.077263422330425498e-02
-4.108054584869300085e-02
-1.115487465907463172e-01
-2.879759841908935414e-01
-3.432130802695836369e-01
-6.359835984997318226e-02
-2.300916670651546592e-01
-5.864425500820576176e-02
-1.944496143165046487e-01
-1.525793731124701069e-01
-4.332802375790377296e-03
8.021692075569487879e-02
-1.145831194792021682e-02
-1.459300308659104706e-01
-1.891176109778492178e-04
-9.814064976666622697e-02
-4.000887764424891913e-01
-3.402687956385698764e-01
-1.377875149748275241e-01
-7.620654088924332104e-02
3.745646062017431166e-02
-5.602971940072899032e-02
2.864845627196858577e-02
-1.911781238335313327e-01
-9.289531428695736726e-02
-9.809505765115487941e-02
-1.906021179731223758e-01
-2.103881496484144020e-01
-2.202533968460961000e-02
-2.474578885235191872e-01
-2.912464493704869373e-01
-1.566630730740608546e-01
-1.051520668409356048e-02
-2.588803249570991727e-01
-1.662492806765246134e-01
-1.942496854243137006e-01
5.781499360116510583e-02
-1.866318600669225336e-01
-1.410668987457892321e-01
-1.275725253447082819e-01
3.699640242348943564e-02
-1.906797741734694018e-01
-2.235174894493886788e-01
8.927765476410842727e-02
-2.550710727935407984e-01
2.159779344604051965e-01
-8.117788558714124358e-02
-7.970235232281260018e-02
-5.022251766877972728e-02
-2.305026406480871759e-01
5.363381977322378286e-02
-2.703899144970135504e-01
-1.667641721147866685e-01
-3.186712495227105729e-02
-2.691586363348828434e-02
-2.895737494269191581e-01
1.868929617711083402e-02
3.120996465398425887e-02
-2.226888227137676368e-01
-1.753620971536336837e-01
-7.043546947763313498e-03
-1.232672652566160071e-01
1.206189261302260951e-01
1.449724821169044719e-01
-1.319243834321890720e-02
-1.445916780065134855e-01
-1.636740818488129356e-01
-5.392862427074165271e-02
-2.499697636831725231e-02
-7.680959987773694486e-02
-7.562924696953446380e-02
5.595734505813183823e-02
-3.643204805868804907e-02
8.315386399092825065e-02
-8.472964780518192629e-02
-9.272121793107696019e-02
6.487357513406173670e-02
-2.306149486756811917e-01
1.890510510955316636e-01
2.033878391885119985e-01
2.759899413131587653e-03
3.321607708355366062e-02
-3.599732218079598235e-03
1.169291592468433005e-01
-9.418572966366230148e-03
1.694105429058635846e-03
-6.870346087466647211e-02
8.758110729525255683e-03
-2.619396780151709431e-02
1.669110267369719180e-01
-3.193471587713831578e-02
-2.426477514096915186e-02
-6.171573358473657345e-02
6.960657953070077675e-02
-4.684623897469868126e-03
1.118734001106114345e-01
1.916810072317302535e-02
3.285467478109561634e-01
-1.101502334160119334e-01
-4.513928125648079132e-02
7.156919234679579023e-02
7.811417946768330067e-02
-8.998377211304608991e-02
4.543870045950309383e-02
-5.510560212887303383e-02
-5.633254340521941933e-02
-3.607755925621383697e-02
1.550673691942120076e-02
-1.329639512052651906e-01
-1.675670529454183211e-01
1.477903436167944673e-01
1.071861585133697253e-01
-1.051921801055754058e-01
-2.546366330934919375e-01
5.251449946550294096e-02
-8.875345931815913081e-02
-4.475042819442411751e-02
5.888650594617124423e-02
-7.117978796072797765e-02
-3.854151663424629226e-02
-1.526429837494609754e-01
1.620731443466834690e-02
-1.120561477299772679e-01
5.386353035776796777e-02
2.231977806957786137e-01
1.462394492392089240e-01
-4.889213657682405650e-02
1.562184046896708013e-02
-1.235710965954290030e-01
1.007908200135221588e-01
-4.887750612176591271e-03
-5.929932034309211980e-02
-5.881605938219858221e-02
-1.958843852991969670e-01
2.827470817703688945e-03
5.480949013919958653e-03
-6.924528988319722522e-02
6.084966258238341807e-02
2.407034040015325685e-02
1.576210218038588962e-01
9.311712165274420652e-03
8.771341357141245604e-03
2.729734527633639538e-02
-7.530220629982294078e-02
9.543411175172358818e-02
-7.601811765893828898e-02
1.441146544009800495e-02
2.348597360522190203e-01
-4.905152279240777152e-02
1.587147072474821841e-01
4.173095580486516770e-02
-2.207103324258572752e-01
-4.238286836455788797e-02
-4.219004653552113626e-02
-1.214637306486424373e-01
4.943054931712682898e-02
9.159487542789031614e-03
1.080181412922506939e-01
-1.516327133334605948e-01
-1.852084701392592162e-03
2.753502825230478845e-01
6.973366537302017054e-02
1.050479623896237447e-01
9.989294865934721102e-02
1.252493464009831470e-01
5.374577961816837807e-02
-8.154404968040961099e-02
-5.516403671665864872e-02
1.548115563603943423e-01
1.686922798208439767e-01
-9.751286048375598300e-03
1.048719463643130595e-01
8.944917518562772729e-02
6.762396494022653026e-02
5.157373528836559778e-02
3.009405550702357393e-02
-2.807225285841380077e-02
-3.990699389818444520e-02
5.682954122110476375e-02
-6.092180966938514491e-03
3.910210873508436491e-02
1.320720399895978225e-01
-1.028789573907444056e-02
4.794598824297103407e-02
1.542793944989747645e-01
1.106327386508264982e-01
-6.050155103244962695e-02
7.540164840060878393e-02
-6.986371722549811203e-02
1.935452380017430862e-01
-1.164622869747748146e-01
3.388070821273186928e-02
1.007120514652698057e-01
1.086688291432449938e-01
3.114306756556933439e-02
2.077619341299471178e-01
1.142402844989293814e-01
-8.276509064472966498e-04
1.102697147943123256e-02
5.571557867616069859e-02
1.792157709883410166e-01
-1.175836224902226251e-01
1.637451045835641439e-01
2.056590255514037079e-03
1.262266538117435832e-01
3.893238193563306609e-02
-4.335657285819644741e-02
-7.063836365162649844e-02
2.229487080013101141e-02
1.366099938074490927e-01
3.190545850556806423e-02
-1.941636933700347997e-02
2.189919801201746230e-01
6.514714319937472964e-02
4.103823818349814495e-02
2.224912109082717235e-02
-1.324891814332552348e-02
5.978307583909964196e-02
-8.850077129837076451e-03
5.147250491133127659e-02
-6.752576276718526282e-02
1.259549227792513271e-01
-5.120252492881344208e-02
6.374844471705715110e-02
6.027228637275889103e-03
-1.051274409576719304e-01
8.443426393655575901e-02
-7.592192025068745034e-03
-2.105121250832223470e-02
-6.899074478564679036e-03
1.896910371352500957e-01
-2.789825053767993820e-02
2.822375051059137219e-01
-1.925335463195967239e-02
-7.708076646959735601e-02
7.569501993953392516e-02
1.876822233049642297e-02
1.513809120880064696e-01
-1.982177557424871089e-02
-1.487814937239102797e-02
3.825045345790684809e-02
-1.150417849550211258e-01
-5.363050115303719806e-02
7.850022666278207162e-02
1.675047292784319353e-02
1.148159930621173302e-01
1.248101284772429181e-01
9.226254596811857278e-02
-1.499743374388572692e-01
1.758800555738623123e-02
-8.868874965084349790e-03
-1.405235765230310740e-01
-1.193371167692918941e-03
-2.024692081983478775e-01
-5.331010342776763139e-02
5.815627642592272745e-02
1.400361064610690896e-02
7.507835239753640755e-02
7.358248653263098349e-02
8.333716216795004905e-02
2.535269997526711557e-03
-1.916017089087849457e-01
-3.672028448111214899e-02
1.042584510329454539e-01
1.909966230984832744e-02
-2.651641985487794839e-01
-2.441162604565165917e-03
6.844015432186224823e-02
-3.249330767279553361e-02
-9.610992405751678236e-02
-5.601246046132290352e-02
2.190599340148994406e-02
-4.520584009742349696e-02
-4.784491176594391632e-02
-6.439953456041357105e-02
-1.162893715881606060e-01
8.508078173366930008e-02
-3.123642632610030591e-03
4.235425945779500850e-02
-1.465056922868217815e-01
5.955926368857855646e-02
-6.111303762384757976e-02
3.859455573226952541e-02
3.465712879870847668e-02
-2.025050500998527153e-02
5.920419797862758876e-02
-1.234502826450326225e-02
6.919556504961590915e-02
1.913069196412130885e-02
5.178959800869559161e-04
-8.637751685239801469e-02
-8.012503682007802996e-02
1.466605286994897110e-02
3.763475387278093776e-02
-7.939525270536182400e-02
3.389906637056955274e-02
-8.358261178582872264e-02
-1.504622286688108053e-02
-4.995139358849921135e-02
-2.538344122534093306e-02
3.005166605483481582e-03
-1.146239427231353636e-01
5.156557040524888981e-03
4.644176885430482266e-03
-1.377509225790963521e-01
-1.129176255949386060e-01
-5.306907258700829799e-02
-1.269635426598469119e-01
5.008740335245649711e-02
-1.969779387626183903e-02
1.184268428654342183e-02
3.077772324737079734e-02
-1.351525767527470279e-01
-1.358509680356264904e-01
5.347002864143042544e-02
-1.775497557967246898e-02
-5.903547233206764278e-02
-1.217325269121648373e-01
6.480106680140339248e-02
-1.138581287626480032e-01
-1.647815232061087820e-01
-1.704180313134441294e-01
2.522793239470834739e-02
-2.929383780034568174e-02
2.529255580848188689e-02
-7.042421699968573479e-02
-1.349096722523404623e-01
-4.206466356754604008e-02
9.270146171603477203e-02
-9.523368038948309966e-02
4.214713373868609475e-02
-1.674556377203593183e-01
-2.040265589243672184e-01
-1.451937038883797382e-01
-1.060019122270152853e-01
-3.253837328820376879e-02
2.292701934270342454e-02
-1.655256334521856276e-01
-7.063872567799074631e-02
6.577080319634457696e-03
-6.141826705535034098e-02
-1.089035414926512180e-01
-2.574513872626578714e-01
-1.203069613081550332e-01
-1.074155109458321822e-01
9.519261130291839512e-02
-1.051155834174411358e-01
-7.398007649573973277e-02
-3.565754677235812714e-02
-1.859081443782735835e-02
-2.504748551925407574e-01
-9.309839318345215775e-02
-9.921711582595695023e-02
-1.133478966514603892e-01
9.964085128578778830e-03
-9.843827988506995141e-02
-1.463457256825570207e-01
3.003431957179025693e-03
-1.429152353683892374e-01
1.432247608017102602e-01
-1.728316055447046418e-01
-7.805334108495526335e-02
-3.856276493384572235e-02
-7.569182184541231595e-02
-4.259786903256417706e-02
-1.258647602533258802e-01
-2.079486205819141009e-01
-1.839695746108356844e-01
3.082990891283291998e-02
-1.606844047756696980e-01
-7.785352862248809402e-02
-1.667057819240897187e-01
-8.265259935321456197e-02
-1.844923902378011460e-01
-1.777067259625735030e-01
3.237486776532581545e-01
-2.503239842064861054e-01
1.077237103753646702e-01
-1.205212907427032770e-01
-8.003427530071360874e-02
-1.500064057757621305e-01
-1.138568415311020515e-01
-7.737610545897180558e-02
-2.053044321446419185e-01
-2.297536900419311912e-01
-1.037159676506942962e-01
-8.502986419004955609e-02
2.462675283027462164e-02
-2.333811440458730124e-01
-1.271825942549776878e-01
-2.984819587734551249e-01
5.248575069691037431e-02
-2.366104902660344511e-02
-5.481368632817706227e-02
-3.260327157924313712e-01
-4.010424398658880146e-02
3.050562987306219137e-02
-4.324590179322526651e-02
-3.111548979193316106e-02
-1.453176807551206651e-01
-2.198121647713685567e-01
-1.415539094098674233e-01
-3.799960251606136485e-01
-1.986557528259304817e-01
-2.321237753504949708e-01
-2.274334294920134780e-01
-7.615185417708657256e-02
-1.885107769576682968e-01
-1.583342769751935331e-01
-2.681767022041156023e-01
-1.420370022537604526e-01
-1.095534900116932643e-02
-1.902028912600705335e-01
-8.826299066101096769e-02
-1.860791965292181993e-01
-1.053892360800842559e-01
-9.636968736903123167e-02
-6.783489699728752556e-03
-1.138990372248587374e-01
-3.827692479329337927e-02
-1.867971735821024326e-01
-2.818496259245024255e-02
-9.714633206365297369e-02
-4.463624317503245981e-02
-1.325801053566506016e-01
-2.000995154292658229e-01
-1.153763689591979780e-01
-1.013463763747034785e-01
6.980101113081412997e-03
-1.804628094863143795e-01
-7.296751075541600684e-02
-3.226755715941383440e-01
-1.100519699486106479e-01
-1.059572201449333201e-01
-1.656044962713090762e-01
-8.620548949255452120e-02
-1.222337198555642490e-01
-3.392356986808665875e-02
5.472893741615394471e-03
-1.872215075484376769e-03
-2.787887722760779563e-01
-7.105208092727845204e-02
-1.827822357695670641e-01
-1.232492463110087255e-01
-1.713302537945812498e-01
1.282092964700252136e-01
-1.864002756966713636e-02
-2.004034258695761017e-01
-1.027254946161734600e-01
-8.081795298086762169e-02
-2.758301242590783242e-01
-2.991862476758577749e-01
-3.023173325612508733e-01
-2.798305571004133449e-02
-2.650232531420776416e-02
-4.212358778689335309e-02
-5.432264262360017582e-02
-2.391605018925545278e-01
7.487940421537424285e-02
-3.106905159783659442e-01
-2.573834729009442657e-01
-1.761120862941784326e-01
-5.694344462255122169e-02
-1.041647956196428970e-01
-3.445530161380461892e-02
4.150115335857534199e-02
-1.106720128763910155e-01
-2.516401791773298924e-01
-1.584956594960840459e-01
1.273505155357955269e-02
-6.514014988082669766e-02
-2.477567415786954830e-01
-1.011452796157399775e-01
-1.548764564319760062e-01
-1.036519745025048095e-01
-9.771315887932700839e-02
1.963559373390454110e-02
-9.958403919133702875e-02
-2.976541130347559738e-01
-1.042779030128090229e-01
-1.888607113606458332e-01
-1.901527006390324459e-01
-5.054261351757815580e-03
-1.217764667888117519e-01
-7.926446078943853724e-02
-3.260476650259142573e-01
-1.123489597713342308e-01
-4.771509080015224474e-02
-7.625029900016241924e-02
-1.755647252980869211e-01
-1.111967656386964043e-01
-2.489601069668677114e-01
-1.505588834568225842e-01
-8.734863302696377341e-02
-2.954478704213272522e-01
3.685828443160122682e-03
-9.428800109622879899e-02
-1.994696727295378336e-01
-2.040412243129060832e-01
-2.548253876343458124e-01
9.339080938915182706e-02
9.080117305693768959e-02
-7.902273122749607637e-02
-4.511496197649850215e-02
-1.824503830757449874e-02
-1.759650528662658753e-01
-1.133067767380562391e-01
-1.818593260155870472e-01
-9.316398055179078708e-02
-3.243871729867894849e-02
-2.001799131431074019e-01
-7.048222428699506270e-02
-2.815968284725997028e-01
-2.628067903566246311e-01
2.482211570556628819e-02
-1.808621019035927258e-01
-1.177839323411594558e-01
-2.575246625223375774e-01
-9.480001929629433555e-02
-1.202386713829004528e-01
-7.398265864261799286e-04
5.136302061581349276e-02
-2.643947894694953504e-01
-1.173264031259195067e-01
-7.056917564930405284e-02
-2.340940104983136039e-01
2.733328557171209490e-03
-5.415544212993929352e-02
1.193395027958379651e-01
-2.075991918777454481e-01
-1.542414058844207847e-01
-9.433661018448961932e-02
1.598844130517609041e-01
-4.429707794028484719e-02
7.836293872416662254e-02
-1.869378124618236714e-01
-6.385194340432966131e-02
-3.500128510052016861e-02
-1.315144490436142288e-01
-1.470322067548718858e-01
2.558520731915586190e-03
-8.878057422384033615e-02
-3.037461372638184387e-01
2.480187160290569723e-02
-2.096785176576388410e-01
-1.818504526901700002e-01
-1.784094933409411110e-01
-3.706954276004903459e-02
-4.737961321934940073e-02
6.937870453971614268e-03
-2.096924975559242843e-01
-6.177160213645319781e-02
-6.062797414881332392e-03
-1.391979639405010183e-01
-1.636826783545242692e-01
5.557570745255888643e-03
2.168772041446774199e-02
-2.517043469939782563e-01
-2.847564668914865371e-01
-5.038646799824207656e-02
-5.975998052766763602e-02
-2.258010053973196207e-01
-7.386465315226914408e-02
-1.740764948797522138e-01
-2.742829636201949556e-02
6.833255410006210118e-02
-8.342522731337853603e-02
9.366497998713969875e-02
-1.134782170255436290e-01
8.110225368548457103e-02
1.213957997440507156e-02
-7.736909759234861239e-02
-2.472965014388191496e-01
-1.790249823383159855e-01
-1.386207790120942973e-01
-1.059544049836939617e-01
-5.122438614052982932e-03
-9.084303372754776174e-02
-1.191608798207747372e-01
-2.050098965999135603e-01
-4.907464950577677953e-02
-7.004583909800228547e-02
-2.066417112790527033e-01
-8.143519629634400625e-02
-5.800295045901448371e-02
-9.358613237937503382e-02
-3.152408760937142063e-02
-9.940362372790852163e-02
-7.975686549768641609e-02
-3.036691677547439031e-02
6.582525192851247653e-02
-1.576369928756058691e-01
-9.815843605445874476e-02
-4.015792760318309847e-03
-9.788152555615477202e-02
-9.133547405112550643e-02
7.502277731932169291e-02
-3.340624444931344361e-01
9.701816591929653122e-02
-2.447335939896743556e-02
-1.674555020376131964e-01
-2.856711202031878560e-01
-7.274930290223327600e-02
-3.748326013545958540e-02
-8.616774691789515217e-02
1.415749088397351939e-02
-1.717586816800630023e-01
-2.157562911112370363e-01
-5.649307157463925866e-02
1.092184225124316621e-01
-2.401715122481641040e-01
-1.573910612508055695e-01
-1.294810752346521321e-01
-1.968888208929940042e-01
-9.907264312687784347e-02
-4.277426519236156993e-02
2.169319024238249363e-02
-1.288943577864287184e-02
-3.845551255426671311e-02
-1.833716072416720078e-01
-1.119351782521292443e-01
-8.210075451874132568e-02
-6.005365321424794428e-02
2.894746121861537479e-03
-2.521252950576819557e-02
-4.924011136517034842e-02
-3.385137992268538731e-02
-2.751778176206941540e-01
-2.644479156378772705e-02
5.045862643532239566e-02
-9.672202586318540130e-02
-1.695478565176856411e-01
-4.373733129888742605e-02
1.441438181343293878e-01
-1.849551832466239942e-01
-6.120124660989512133e-02
-5.552150483804364767e-02
1.235168705334562800e-01
-1.436833651859545369e-01
-1.222705255628572796e-01
9.996210865508116730e-03
1.350346588597622077e-01
-1.376618798450756354e-01
-1.489893225794950427e-01
-2.173469843348011521e-01
-1.706951108014446300e-02
-3.670670948417682289e-04
-5.496895434686465548e-03
-5.391456297995909225e-02
-2.528032279716847519e-01
-8.093520107025013732e-03
1.680605864169193997e-01
7.316921360851159906e-02
1.461105634637037409e-01
-4.531105251409502099e-02
1.080914790093091410e-01
-4.866181844470693352e-02
-4.678926706353901677e-02
-1.786648661925947443e-02
-6.621875663924549349e-02
-1.594654656178647600e-01
1.165605511987467986e-02
-1.887198886847186660e-02
-1.041604623759725262e-01
6.286625446547734232e-03
-1.620912757370737700e-01
-8.268358321505274444e-02
1.113418674913582984e-01
-3.351466880903434392e-02
8.503712487841673384e-02
6.986863142880443689e-02
2.804117314998317428e-03
1.230951527124132250e-01
6.043535359617074193e-02
1.043818352061276350e-01
9.689558059235857390e-02
-4.497749322088027274e-02
5.105735741513411918e-02
-2.220095456736964710e-03
3.639892502812361319e-02
-4.294724530646856775e-02
-1.132122074052987065e-01
8.982201562354018287e-02
1.165907903042611715e-01
1.364087342468978392e-01
8.650000516059809172e-03
-3.084331828945934342e-02
-4.175910287833054652e-02
1.707550386880263837e-01
-2.281925501117279195e-02
4.874805080585469658e-02
1.776738336600132973e-01
8.630308832835197064e-02
1.704929404859899592e-02
1.790102303130443329e-01
9.950922997312799945e-02
8.655808379832197197e-02
1.297781432021273551e-01
-4.876570187167394987e-02
1.233926067418821965e-01
4.157480443630395296e-03
1.122257623664264931e-01
1.155435710036468652e-02
1.953724151117423036e-01
5.221100189255405144e-02
6.696850497466295959e-02
-4.063619198351763051e-02
1.799440476139504697e-01
-1.231316757841950382e-01
1.098109915684643834e-01
-6.728714060801664620e-02
-5.067141741421510304e-02
-6.407522846042142117e-02
-1.227170084381226656e-01
1.092114820529340169e-01
-8.130361367729249666e-02
1.238745725631581890e-01
1.990783529315476585e-01
-7.235926032148937148e-02
7.014083373317483994e-02
1.529115502619529665e-01
1.064344024770900315e-01
1.085989574074501668e-01
-1.668006725445103991e-02
4.062932414066314224e-02
-4.215788944930436155e-02
-4.554478024692340532e-02
-6.212702046979633186e-02
4.789704667868154020e-02
1.302233543760398377e-02
7.542426890099408754e-02
1.514973222528133157e-01
-2.601868036388889360e-02
-1.507308440069875938e-02
3.761199712524596062e-02
2.768404417295366668e-02
8.720433042160140313e-02
3.577791151480446546e-02
1.812985467819378665e-02
-1.118970518527784242e-03
3.453599385759699436e-02
1.267069053735675466e-01
2.320031867589714830e-02
-3.504734214536857264e-03
2.415585048997217696e-02
1.826844363510003177e-01
3.068208716960693291e-02
2.507687783658106295e-01
-1.221544408400046244e-01
-1.465773210825300210e-01
-1.743743422529937109e-02
2.042667369571386782e-02
1.145315294961477270e-01
9.746089653536674224e-02
1.783466677882135712e-02
7.222798431329555124e-02
-6.818410680877487473e-02
6.800700266253112240e-03
6.232111311686786698e-02
3.364696018525008547e-01
5.453876839377021224e-02
1.247032109583961490e-01
-2.288148038143261384e-02
-1.924248226041988530e-02
-5.538460972294623197e-02
1.311137207242678571e-01
9.523536469932074311e-02
1.707544581128519201e-01
-9.107577342696088207e-02
-6.738124677939440199e-02
1.380405291498867371e-01
4.117587954619715551e-02
5.260766557950502520e-02
-5.467519453239267496e-02
-6.726490905642786011e-02
1.297092014092690870e-01
-3.154698426055657645e-02
1.105980655041159805e-01
9.040288572847686444e-02
-3.467559893543769450e-02
1.586505741849246753e-01
8.921129693257148774e-02
4.016419755410374076e-02
-1.102409338069064784e-02
1.358338959058520423e-01
-5.223658971071244023e-02
1.373567165831075243e-01
-3.108757888499881841e-02
7.160515749424939402e-02
4.218139069528980406e-02
8.810714213437080555e-02
-1.674242477982161928e-02
1.066302023584894121e-01
5.573509388140379661e-02
2.425856603755855226e-02
3.704886347236072824e-02
6.612848595836413879e-02
1.239932338086632280e-01
2.303067154819554013e-02
1.019389536610525587e-01
5.487348719260137092e-02
-3.084153370238034569e-02
-2.535270118057548691e-02
-6.396555391000571800e-02
-5.328441468295556926e-02
1.479133856311538320e-01
1.142181983776842241e-01
1.600585737772070305e-01
-9.648586326432130253e-03
-2.741391394230227596e-02
-4.753143514736205694e-02
5.760962600183448107e-02
3.824098916740054088e-02
3.919156780120308659e-02
7.581374197598093889e-02
3.911466151663593738e-02
9.832435776182366083e-02
-4.855257495030987358e-02
-1.773582308066188051e-01
5.752034238135862732e-02
4.574736170966551413e-02
5.215332976740784388e-02
1.401987267582819052e-01
1.003553410709313864e-01
5.271887816979641678e-02
2.653124290273289332e-01
-7.781518765105104561e-03
-3.251733127695437958e-02
1.000668592608139756e-01
1.459837330758164131e-01
1.776549015604376447e-01
5.194947262901197793e-02
-5.176810137658508296e-03
1.223570817666342347e-01
1.941426816981390302e-01
1.038401294209893161e-01
4.960507799086287528e-02
1.323464771073064594e-01
1.140146747029368579e-01
2.221305210155349319e-01
2.525560377637779408e-01
1.217563590601844492e-01
1.199162293968750598e-01
-3.225584381247156157e-02
1.160701774786132984e-01
-6.495332380071393123e-03
1.515119687376725310e-01
2.459175677556812382e-03
1.811581569644508671e-01
1.407140114132730269e-01
-1.036774571216010805e-02
3.734719095588485277e-02
-7.626571611050586563e-02
1.035801125165013020e-01
8.069081899324138940e-02
9.250398946462956573e-02
2.590922077667641155e-01
1.387257315663280310e-01
-1.854633975301953064e-01
5.697038996831519514e-02
1.890655299077736717e-01
2.544903998374470344e-01
3.115742688341254993e-02
1.469849575450586365e-01
3.803774605668824773e-03
1.251094827007608601e-01
6.663037026904979065e-02
1.875319096205770308e-01
7.519949012304086300e-02
1.057974202172021344e-01
3.771337737616647923e-02
1.952393690328191600e-01
-2.699318882291555990e-02
7.117329423698610935e-02
-2.991207025563321492e-02
1.597861556648652037e-01
9.206071414130888309e-02
-1.010699830593161791e-01
4.146329538238369833e-02
1.321465258391434361e-01
1.473750725120643312e-01
8.616571254589490067e-03
1.584517995362037801e-02
1.597809777209450999e-01
1.032090546815081222e-01
9.243742634962950899e-02
1.233660817347451699e-01
-4.559339678487753754e-03
1.758683118687323632e-01
2.661735400363384740e-01
1.675440121315144582e-01
-2.893288387903012598e-03
1.333319144467985315e-02
3.859187452312636685e-02
1.989261892623711905e-02
6.890282429908244598e-03
4.048934416031783889e-02
1.127299282327473978e-01
-4.597333823308424362e-03
1.242012894608829354e-01
1.974258404674357203e-01
1.549205313487004021e-01
1.596391032801083854e-01
-5.631965309013099719e-02
4.006232826955232612e-02
2.047654993057357597e-01
6.498101563934280400e-02
2.147120703824181506e-02
-2.702938821022327423e-02
1.413506016364406148e-01
3.432243927581780096e-01
1.830693862008827000e-01
-1.116272077243202036e-02
1.519383395112325896e-01
7.390495752796399920e-02
2.260556845748833144e-01
1.688919130213321074e-01
1.310653388339785494e-02
1.564606596423779306e-01
9.324163268445971597e-02
4.438944082215694892e-02
9.872098688185096393e-02
3.026784857235986087e-02
1.066570264677399182e-01
1.759926285396548884e-01
5.121312702235607250e-02
3.017178555392043687e-02
-1.481933430114898073e-02
1.481932549208028402e-02
1.402770638359565891e-01
2.023221407740751487e-01
1.159427048517024522e-01
9.387479053578419441e-02
-5.841956320863614903e-03
1.866470726529808333e-01
1.482762361916598048e-01
-6.601379873857850245e-02
7.542230244951211859e-02
1.097272741023240933e-01
8.266964732634680957e-02
8.182487452208278556e-02
6.291035595455526930e-02
1.956562373016914047e-01
2.256965192290255051e-01
3.741118228564271203e-02
1.369451719818325364e-01
1.446990976459187617e-01
-3.084823355567355152e-02
8.216444911798494177e-02
4.602915563955647243e-02
1.038852821835561796e-01
2.276325695090216927e-01
2.119743796670706670e-01
2.191381880691237738e-01
9.653869737472405010e-03
6.800100681211715403e-02
-2.983027953093849577e-02
3.773311996078138747e-02
1.320010084984010457e-01
8.397309968960228743e-02
1.377672876521449617e-02
-5.526884178309870999e-02
1.560787085511279593e-01
1.731865859897099569e-01
-3.386063704296572024e-02
6.219983251329343210e-02
1.316169346953459940e-01
2.674330470957199737e-02
2.524412018651497336e-01
1.971221535649906320e-01
-2.289750118896658262e-03
7.178747116653656779e-02
3.144725511250288652e-01
8.610103151596325277e-02
1.424111367684328666e-01
1.138013005998519955e-01
8.589616683599723967e-02
2.593863668900135422e-01
2.489758744815220304e-01
1.122142486350642676e-01
1.517239320003251901e-01
6.157223256244842569e-02
2.438647637148521619e-01
2.084140767276943806e-01
4.568495919717065895e-02
1.925829380025560478e-01
4.167426072050655489e-02
1.713213939796348617e-02
2.425691384601777745e-01
1.315271290713787289e-01
-9.260556046215709727e-03
1.458025021362901186e-01
8.368143534240095327e-02
1.142264447386094894e-01
2.414185268201160806e-01
1.679367479542386854e-01
1.101661832748216108e-01
2.689969435770763959e-02
1.607239110444537433e-01
1.078943448957280365e-01
9.276311627816188898e-02
1.373336290810924509e-01
1.388674245308038624e-01
1.022010412442827393e-01
6.824082305741212273e-02
1.897634877018686828e-01
1.343492526289669642e-01
1.040118297240626155e-01
1.164051296768779664e-01
6.064490134243907815e-02
1.187081958451884217e-01
1.409648074276688701e-01
7.197790492457806222e-02
1.652399724893981459e-01
6.489053023628685302e-02
4.426998740951040151e-02
1.336447677926742850e-01
2.027465908586647825e-01
7.273150390877519689e-02
5.696956360343062575e-02
6.915722305777344259e-02
3.583280183046071675e-03
1.978843031392438778e-01
1.204503583774572673e-01
1.074395196431153499e-01
1.070397860060448292e-01
2.327896142115520595e-01
1.074361962603972015e-01
8.270769159906977974e-02
1.937313149644792343e-01
5.970967793792680139e-02
7.239909692914211353e-03
1.482886613586807401e-01
2.340608110865831648e-01
1.139380170671314141e-01
5.710973962237548412e-02
4.622758718271285927e-02
1.539155374918699803e-01
1.143540744087579858e-01
8.021670170607478334e-02
5.143822097459582743e-02
1.367172040013697465e-01
1.355134174605698016e-01
1.707558769384493746e-01
-1.047787768728922729e-02
3.476503815618988691e-01
1.917303346922225871e-01
-2.624482835263064473e-02
2.636195130740741077e-01
1.683207598216766021e-01
2.104149183724301209e-01
1.243162485809842233e-01
1.949147156859618035e-01
8.711492297146279651e-02
1.895943848644996432e-01
1.674918666825289393e-01
2.142524795273940963e-01
5.666345566649757214e-03
-2.764527040699761920e-02
2.334696407476642699e-01
1.573899758095705093e-01
2.253003207153367049e-01
3.346466391086721504e-01
1.499690178208770708e-01
1.057133422932045180e-01
1.771563462245352161e-01
1.166429014766249828e-01
2.058703187856169292e-01
2.138910766353600001e-01
1.597793673116887081e-01
1.166324055764433043e-01
1.738611872022755023e-01
1.702462302575974695e-01
1.978730883002755847e-01
3.272147151192603132e-01
7.940838417916962211e-02
3.249712344848412204e-01
1.490506968092697448e-01
9.278733577271516819e-02
1.857612686124400503e-01
2.725958605119468414e-01
9.394356461282592219e-02
1.763340318739184676e-01
-1.398022323822284939e-02
1.320456895032270928e-01
1.375995490908584751e-01
2.420499291523157959e-01
2.261334374637056777e-01
2.571086870268516344e-01
8.388523215548772394e-02
6.207575043619500271e-02
2.145204803377185054e-01
2.556878575580717183e-01
2.127056614632924503e-01
1.865469076464999210e-01
1.802535422827171441e-01
1.309203698013935435e-01
1.539591493647577136e-01
1.338754594734028747e-01
1.980202076753340701e-01
1.403930861863407487e-01
2.919190800178002587e-01
7.612988345436669073e-03
1.666970845692570813e-01
1.789234000986198170e-01
2.790645301809772105e-01
5.039557412612600401e-02
2.015893965905500018e-01
1.187966327196450234e-01
6.712866216236650085e-02
1.650532849124915769e-01
1.264184406139675330e-02
7.772417434219623666e-02
1.978753857021958162e-01
1.543314302736453758e-01
8.282510811499407821e-02
1.592935711507998120e-01
2.162491161838887010e-01
1.189410910715681391e-01
1.600051320940661659e-01
1.139850919493679421e-01
1.936125695596905838e-01
1.002273210498772077e-01
2.049660589805533950e-01
1.458889108942293400e-01
1.918854612365841206e-01
6.016234391835634937e-02
1.745633433610389029e-01
6.556381327036571449e-02
1.784476794453843107e-01
7.249248505846149493e-02
1.599540727033835208e-01
2.167432965097191855e-01
1.331164612662134039e-01
1.560388048865410937e-01
1.122051411181770597e-01
2.275595119866023475e-01
1.859294724634727169e-01
1.237080170564748838e-01
1.448073642124408644e-01
1.079781132151487466e-01
1.240264378638043369e-01
2.546531921401336551e-01
1.999887482305623965e-01
4.782817320733161182e-02
1.018870552784688494e-01
6.130387966092035179e-02
1.417790488598823784e-01
6.901724066308016770e-02
5.516421767890647421e-02
1.573383051445128578e-01
1.059511767430948437e-01
1.220899141630327894e-01
4.892592532475625172e-02
9.131988893611307778e-02
5.328875210595037130e-04
1.697912733645867978e-01
8.963920789650745014e-02
7.115076976338817472e-02
2.870695436768728737e-01
1.705374486224714714e-01
9.815213041667632254e-02
7.927817014242047322e-02
8.839575453551122564e-03
1.059483300240514347e-01
2.312940098165879033e-01
-4.825264707347916293e-02
1.422217700453067002e-01
3.699952714111252178e-02
7.659814630430467064e-02
-4.145064856125253716e-02
8.866998708533678497e-02
1.412764999250220310e-01
9.147152821600453010e-02
6.792407570684326490e-02
8.255362188063171403e-02
1.266443911271986598e-02
7.273311845599766956e-02
7.510540039451668592e-02
1.121635890473171859e-01
-1.994806650140970583e-02
6.168660829154236358e-02
5.871235051876966260e-02
4.129742642814850789e-02
9.776798056160170003e-02
9.382984237735085553e-03
-6.258746786372588501e-03
1.194066403096455051e-02
9.165614359748495976e-02
9.076208617772744958e-02
-1.160744539429914568e-01
6.849183983550255483e-02
1.212451153480812449e-01
3.816049578201122922e-02
-7.702012174675084560e-03
1.269298072779784514e-01
9.540050137986041956e-02
-3.826714273033188923e-02
-2.722258892881953413e-02
-3.665689819397512095e-02
7.961127807377491039e-02
-1.322184809788480575e-02
1.015684953546599524e-02
7.275175274462572506e-02
1.311354640535027927e-01
6.178656562535677493e-02
1.213515864541786921e-01
5.726776720053116526e-02
1.072757962129113757e-01
4.056229137879963781e-02
1.148053779448008072e-01
2.095029327674407735e-02
-3.496195817471264844e-02
-1.632556658755396697e-02
-8.373077094406304599e-02
-4.250692098253459894e-02
4.507844950943918488e-02
-5.537504142121581902e-02
-4.310148053270770364e-03
-9.261275156031190114e-02
1.188956284579072327e-02
-1.702553625452533220e-02
-2.708297906604970745e-02
-5.025831410423065720e-02
1.133669688395043951e-01
6.521135597576006859e-02
1.151745061536430109e-01
-8.851161042221179776e-02
9.589536273319688997e-02
4.429426997111281239e-02
8.603823544246333790e-03
7.948164589390023516e-02
1.299223380120755750e-02
-1.408660761928285654e-01
5.737603629959776852e-02
-7.065357529748531040e-02
-6.393981443237055362e-02
-1.798449183475487462e-02
-3.702892865554081175e-02
5.838605010544305196e-02
5.513253874070824651e-02
-1.014246259289216905e-02
-1.541053094354707664e-01
-4.547113009202067430e-02
1.701009526222909199e-02
-2.321025651575468751e-02
6.406484242165390308e-02
-1.883824084196640894e-02
-9.309141925873318929e-03
7.781953069619831909e-02
-4.609580657967372180e-02
2.172431964028813042e-02
-1.075297568482012217e-01
-5.056441578539039999e-02
1.766655959976927981e-01
-1.490638076433975223e-01
1.120267084486441245e-01
-2.688279988230959233e-02
7.475454491380474804e-03
3.142054021754748377e-02
-1.160276529702570225e-01
-9.376329831275224957e-02
-4.042359472480009513e-02
-2.401066704708971350e-02
-1.509158277397233405e-01
-7.892033235325873752e-02
-2.885342002353163265e-02
-4.204439320499385457e-02
4.708949021017497238e-02
-1.183323771956268540e-02
-1.774821237235810478e-01
-1.129409793201231610e-01
-4.595981752955183991e-02
-1.338996549520736490e-01
-1.274486588815510746e-01
-1.177294855196589843e-02
-5.630424615089038576e-02
-1.249176282831152007e-01
-1.093789991638791093e-01
-6.570910373346303124e-02
-9.409742735916841461e-02
-8.852975486368007407e-02
-1.854893835264268820e-01
-1.971062705771423895e-01
-4.592533269539296470e-03
9.326612128684462488e-02
-1.497847132883838375e-02
-1.138406018921617885e-01
-3.583151785983729187e-02
-3.537414908539959768e-02
-1.437793711060255386e-01
-1.316337833629556975e-01
2.076250782644126214e-02
-2.398069167217267011e-02
-9.267992849574338554e-02
-1.518293443929390474e-01
-1.070517701908005881e-01
2.653582047163911481e-02
-9.370930292124421412e-02
-5.505192317795365442e-02
2.161881064693007420e-02
-2.777625685438663006e-02
4.164162814650263639e-02
-7.784655531455011990e-02
-1.836424252205016705e-01
-1.781601951408176565e-01
1.983224210002463087e-02
-5.073183460167778741e-02
5.010564997544809246e-02
-5.995733090861123105e-02
-2.553127074574118582e-02
-1.859948457254603695e-03
-1.578726969422792822e-02
-2.413071612100852747e-01
1.598667581568437301e-01
-2.101650957183015533e-02
-3.451460708108027714e-02
-3.356120346055065096e-02
-4.012830784793922556e-04
-7.687708856028246940e-02
-7.733664818199789681e-02
-1.196296789739886568e-01
-1.640831347737891355e-01
-3.576159548899801588e-02
-1.711524498446489462e-01
-1.211341637325803466e-01
-2.743661056188525724e-03
-5.868206457438025769e-02
-1.029938653792683290e-01
-2.689458335950356549e-01
-6.504057589854540800e-02
-8.731814971181812990e-02
-8.932110711679397408e-02
-1.025563749202487301e-01
4.602157660666587879e-02
-1.983631485956328655e-01
-4.912728179887622046e-03
-6.329410684014562249e-02
-1.465130259036500071e-01
4.775146005028654828e-02
-5.269887190945903715e-02
-9.549771980947252548e-02
-6.989957474619508393e-02
-2.280427243476729759e-01
-5.927737862301869776e-02
6.026053042064713483e-02
-1.437820993762292665e-02
-1.504099353027978092e-01
-1.367920796577190845e-01
-2.512440664223368134e-02
-1.940042746439175556e-03
-7.539372852049733287e-02
-1.873895200712636820e-03
2.701270558595532736e-02
-4.975726856979082596e-02
-4.140202362647563833e-02
-2.182623674386524257e-02
-9.482411793246182941e-02
-1.653019214281236382e-01
-3.711992300254229188e-02
7.120422234122868177e-02
-1.943627271541919221e-01
5.432135606942751528e-03
-1.098360405314922905e-02
-8.025618613417162539e-02
-7.171137455146427142e-02
-2.027004927511092403e-01
-6.020075254004188248e-02
-2.608933085968577134e-02
-2.784532504419811108e-02
-1.172223109745595127e-01
-4.027389625847058174e-02
-9.180097413401142048e-02
-5.607847676101893053e-02
4.073817861229698384e-02
-9.023550202571957446e-02
-7.859614591528753247e-02
7.459250874885852735e-03
-6.808141386379538973e-02
-1.308512072891838407e-01
-8.957928059112948982e-02
-1.040411662084020500e-01
8.697366193214839739e-03
-6.305789007661366519e-02
6.490690220675422728e-02
-7.840423418297280678e-02
-1.808156222837267041e-02
-1.436795549405823491e-01
-7.200169166649306174e-02
-6.809041449911533428e-02
-1.306611770947209705e-01
-8.370116130618258932e-02
-7.015194862795089137e-02
-2.137135108831880390e-02
-1.645488235810315392e-01
-1.058926637928454123e-01
-6.408292303223965536e-02
-9.514704634181164744e-02
-5.113938414172091579e-02
-9.291469167335464352e-02
-2.115826483408349556e-01
-1.307526399061322564e-01
-1.327201527376987711e-01
-6.331878516154651471e-02
1.332132783796176334e-01
-1.798910238671057593e-01
5.281172177103651139e-02
8.479671632795918179e-02
-1.186332875218655963e-01
-7.502977339871542972e-02
-2.073341404868809523e-01
-7.000182553147044073e-02
-9.042645355983534861e-02
-4.316510389369678825e-03
-1.912478842571060586e-02
-2.534418350628273378e-02
-1.664831169587526957e-02
4.637444844265525140e-02
-6.339168227860683680e-02
-1.608154146688632602e-01
6.520422957071503323e-02
-1.256889741540651861e-01
2.510385588836531318e-02
-1.127111791027969601e-01
-1.268428891892962700e-02
-3.321173129691121217e-02
1.320936975622599534e-02
-5.699319599971826994e-02
-1.095545383665486872e-01
-6.649202963876857386e-02
-1.868378019626476816e-01
-1.692167418178475505e-02
-4.016673228128852385e-02
-1.331397348530623248e-01
-5.117022891000663071e-02
-7.170958969353753709e-02
3.506391868380191734e-03
-2.991748872440319271e-02
-1.051490499016002889e-01
9.819051337921425038e-02
-3.871449106180677169e-02
-1.095811023691836694e-01
-5.822531028146340354e-02
-1.017728966259033030e-01
-7.985133310996675449e-02
-6.411053651504930451e-02
-1.372663867005206595e-01
-1.033051334242613140e-01
-6.989787361102724195e-02
-1.554583568623046919e-01
-2.195751602706504380e-01
-2.503132155158695540e-02
-1.851214308405329800e-01
3.464107625570351373e-02
-1.487741244844259791e-01
-1.981876536670293398e-01
-2.024492093674382098e-01
-1.121298613685586532e-01
-7.899927076083224087e-02
-8.640580946481711544e-02
-1.123854073734163878e-01
-1.008924049262069911e-01
1.162818617959302143e-02
-1.947370448142301258e-01
-1.230626883779548514e-01
6.368159941804118172e-03
-8.040922217497802060e-02
-2.865855372435169995e-02
-2.742022154579625351e-02
-7.574514307953637490e-03
-1.714481145179102273e-01
-1.109258966029305210e-01
-1.423718867248340014e-01
-2.675158422580449502e-02
-1.800021189774011210e-01
-1.051262009063967107e-01
1.151771528668546311e-02
-2.659015992480335752e-02
4.675437140285221282e-02
-6.407570315588977106e-02
-1.895561010855366102e-01
-1.078198520274642608e-01
-1.110068473957002838e-01
-6.671701416151246122e-02
1.647678183575262134e-01
-1.138177557829653658e-01
-4.210363786874021796e-02
-1.002031109594653524e-01
1.152810687094922987e-01
-8.135046048504745997e-02
-5.102304842735411183e-02
-9.420769708735997339e-02
-1.281371270729922129e-01
-4.017996897942804208e-02
-1.688366302608854397e-01
4.364319154673551929e-03
-1.372626815737331973e-01
-2.858772982127974482e-02
4.791944385945207108e-02
7.361916138626203865e-02
8.856034049899685900e-02
-9.774234551433422236e-02
-1.565707101822419456e-01
-2.071015375826789073e-01
2.525418712301539040e-02
-1.656799134882520619e-01
-3.018848647841805219e-02
-1.523168334684295577e-01
8.479690769853222634e-03
8.537404688042755929e-02
-2.500815855946334487e-01
-6.182938699505557967e-02
-9.792598487962760057e-03
-1.921577435465253725e-01
3.355271355991093496e-02
-9.617770244447847172e-02
-1.361945675809128065e-01
-1.673179445260114806e-01
-2.646436554617971962e-02
-1.091560499469151554e-02
4.668642418802259665e-04
5.814000554675558680e-02
-3.000352020331062755e-02
-3.874924412181383199e-02
-1.466684244581826363e-02
-1.598785974391039588e-01
-6.331677789601110329e-02
-5.799944416032819239e-02
-5.239041399440508284e-02
7.768264448239073361e-02
-7.774349072685043591e-03
7.888133075095412824e-03
1.181846201206656205e-01
-9.257610650341843717e-02
-1.096890541995217960e-01
-6.279831809003041942e-02
-6.352494761294423531e-02
4.236481070151303444e-03
-8.193048828051807675e-02
-3.558636207643663812e-02
-4.294624674023539423e-02
-6.839553232113060321e-02
-3.184752236153686605e-02
8.785939092622929714e-02
2.969473351472045469e-02
-1.085030641606876262e-01
6.571247382107422421e-04
5.323061702943419904e-02
-1.494443760218697875e-02
-1.927233044964907771e-01
3.174218189233083548e-02
-5.822597785279237659e-02
-6.534974773580892087e-04
-1.158822533143132327e-01
-1.443425803448374900e-01
-1.771829252617683204e-01
-2.794865233027439555e-02
-4.983625506050337606e-02
-9.689772056386460747e-03
3.777032500958924649e-02
-9.148659459114878018e-03
-1.103424617697586624e-01
-6.557197711537091078e-02
-2.100767033394273231e-01
-1.209175614985723429e-01
-6.691898736795225122e-02
-6.653106781731406294e-02
2.417790987952021797e-02
-1.357297745736035614e-02
-3.753315194551202355e-02
-4.378267286655125601e-02
-1.048651520403697801e-01
1.790905176770603291e-02
-5.846092246573096618e-02
1.096135844619265387e-01
-1.858145945050085901e-01
-1.110000217137555555e-02
-1.376825693619428692e-01
-1.566989517036630475e-01
-7.508526683904072352e-02
-1.167505193820965875e-01
-5.043018337056778821e-02
7.484731630903487809e-02
-6.371625169410485845e-02
-3.797712871522816724e-02
-2.819814060125642313e-02
-1.187167680684028809e-01
-6.399515694149429668e-02
7.129652870944518106e-02
6.763235631656759617e-02
-1.541529258630560673e-01
-4.643447856400297752e-02
-6.804299785647996424e-02
1.685158720665953444e-02
-7.808868833000628604e-03
-7.540109036432718348e-02
-2.582182097844302748e-01
1.243128708523356940e-02
-1.392505028960211617e-02
-1.145140000936335084e-01
-1.921484226384081728e-01
-2.456811752941891469e-01
-2.095346264777554757e-01
5.748244774035438098e-02
-6.879498457552317425e-02
-1.079383842601090576e-01
-4.208757287048265489e-02
-1.051374566409054023e-01
-1.590476174368380957e-01
-1.188884456217881719e-01
-9.385135911745692144e-03
-2.154235516652704130e-02
-1.033557926362461410e-01
-6.747253097793820542e-02
6.004872000946284358e-03
-5.464048804444361640e-02
-5.113215081669809231e-02
-1.039075067014038067e-01
-1.009118882927292904e-01
6.159882473602255881e-02
-1.055755462790868293e-01
-1.083795275752677950e-01
7.527786806281200338e-02
-8.864959863576671317e-02
3.937989160342741241e-02
-1.961422679014614145e-01
-1.328109352558969614e-01
-1.482175638545471241e-01
-8.040566956497159634e-02
-1.439197337264088439e-01
-1.044261085786452742e-01
-1.029996326666347550e-01
-2.110076797057898468e-01
-2.872949461202232713e-01
-4.921510233511601495e-02
-9.825617109605633281e-02
3.128966017335138572e-02
-8.009629812538220095e-02
-1.897410898632073337e-02
-1.603336035253111538e-02
-1.996840126746087796e-01
1.550864670658987435e-03
-5.741994420227564122e-02
-5.438224414776725302e-02
-6.562342388444683539e-02
-1.973018424606677867e-01
-5.295993989130599183e-02
-1.226557553806795625e-01
-1.028132275161310477e-01
-6.292847180329015633e-02
-1.543043265201374525e-01
-1.355976577951397422e-01
9.568215962338898206e-02
-1.208640886998790798e-01
-2.026950251477522558e-01
-5.693568095611382940e-02
-1.058431619597896556e-01
-1.334413575826838005e-01
-1.139583143994568788e-02
4.607458339322847984e-02
4.678451039231680542e-02
-1.657704363932147595e-01
-8.364994933851049863e-02
-5.031293665426676137e-02
-2.048975910212956220e-01
-6.262705926301496973e-02
-2.015546928303894036e-01
-7.137275129801665119e-02
-8.574540573204075811e-02
-2.768689213734625287e-01
-1.517362166394793099e-01
-1.510317384703045995e-01
-2.609533816865770850e-02
-6.052910791322955314e-02
6.896944689508959815e-03
-8.294582304820975749e-02
-3.874747962302171195e-02
-1.795059991053678805e-01
-3.535176289230682056e-02
-6.875695371835895131e-02
-2.078723379209297673e-02
-1.849659197947676192e-01
-1.729196674504411904e-02
-8.022460905924459762e-02
-1.533149052570125237e-01
-8.500330453908688799e-02
4.675905196717959622e-02
-7.030439354121610640e-02
-2.322538550425462256e-01
3.522219791208459211e-02
-4.589040251589719677e-02
-9.136786479079783696e-03
-3.326150329798675115e-02
-1.830419305392465279e-01
-6.285052007391149498e-02
-2.866967920000681458e-01
-1.443133826684489529e-01
-1.008527803797502759e-01
-1.247030817832762289e-01
1.892428203209033793e-02
-9.430124578650350697e-02
-4.996121086498324371e-02
-1.203870815946938566e-01
-1.927587927827347225e-01
-5.349640043872127410e-02
-1.227521280619072591e-01
-1.462506824256634697e-02
6.561665925349702277e-02
1.054704494242744879e-02
1.719004723937351403e-02
1.782176709984425733e-01
-6.782557981985266882e-02
-1.570946238492457736e-01
-3.276665154488336146e-02
-3.439593230179324290e-03
-7.409574363614038206e-02
-2.081132650273078699e-01
-9.900448152731587681e-02
-1.607420989519937893e-01
-1.730583935989261635e-01
3.506743884527845079e-02
-1.664015639623826759e-02
-4.518036181982535565e-02
2.722783578064128310e-02
-1.665727744377179520e-01
-3.987505334999585926e-02
-6.385180391195759142e-02
6.412747628952819579e-02
-5.998083881200705347e-02
-1.030521687906172240e-01
-1.312029029489053256e-01
-6.611214809718872487e-02
-9.039688667864287375e-02
-5.420141037405270396e-02
-9.237568779015491172e-02
-9.275571713190479406e-02
7.639123460710267599e-02
1.836202421837857673e-02
-5.174150595194576541e-02
-1.399148180566875954e-01
-4.611272242773961638e-02
-3.762852151976304321e-02
-3.859178344844185760e-02
-4.135231804074964573e-02
-1.102025410909226039e-01
-1.427337222529182770e-01
1.034754104532473046e-01
1.230021451929644155e-01
8.401707230580372082e-03
3.486545146005523566e-02
-3.027839356578530539e-01
2.494088586803049068e-02
-7.015272222747736403e-03
-5.582338603079403661e-02
1.995001915290916736e-02
1.753991004935736078e-02
-1.693511097021362932e-01
-1.483671918258310241e-01
-2.221679980189970177e-02
-4.736260469418030611e-02
-2.370917233898986454e-02
-1.223551016518607294e-02
-1.348530513216641413e-01
-1.040410496966129861e-01
-6.632813317897889860e-02
-6.451189860204699367e-02
7.632528889747432210e-02
-3.411576113873113908e-02
-1.287837496068240384e-01
-3.480427925534475275e-02
-3.362035635742403883e-02
-1.798551447193468822e-01
-1.472138299524680498e-02
2.808609735177862790e-02
-5.370412441474356908e-05
-8.888953442572669617e-02
-1.452066193722117426e-01
1.513919515069012643e-02
-5.855415771216287285e-02
-1.178663191811409328e-01
-1.084470002031406866e-01
-4.132844751639985770e-02
-1.838811113763936037e-02
-1.041965861221015172e-01
-4.565460231170433147e-02
-1.064592276919979347e-01
-2.031726075691020830e-02
-1.097661690865857492e-01
-7.470402602280777626e-02
1.515964254696075542e-01
-6.035849176522494614e-02
-9.652164763918757995e-02
6.922747344706008110e-02
-1.213127440421297443e-01
5.087762228854349200e-02
8.254664457098080665e-02
6.884210000195781221e-02
3.775822819796257473e-02
1.769212160097853592e-02
-2.004109109233129515e-01
-1.353886962786682024e-01
-2.465616938623461235e-02
-1.896610585697229567e-02
-2.759405084629999727e-02
-8.601346310140492446e-02
-1.456006658194584080e-01
7.542491596673163434e-02
-6.423201501927738866e-02
-1.152783821468608416e-01
-6.997778131151735637e-02
-4.102115049838009342e-02
1.971625147877299061e-02
-1.243152110138270733e-01
-3.156573057824976769e-02
-1.846192431899537079e-01
-9.126210832956797858e-02
-6.890979278643946659e-02
3.564428643112841494e-02
-6.238595593293290442e-02
-1.450363558685038579e-01
1.560783751107730211e-01
1.795036395760323672e-02
2.448385509531740209e-02
2.031784209702679547e-02
3.645569708318351435e-03
-1.978807740672099691e-01
5.281729629189502867e-02
1.602790845156474853e-01
-1.747050945594510463e-01
-1.184524260898624642e-01
-1.079476825160287506e-01
-1.445219658857002654e-01
4.781101415872890219e-03
-1.267491471265880798e-01
-4.694035672142980037e-02
-9.725972222774000031e-02
-1.019639405328630621e-01
-2.116423243817147359e-01
1.289658342022740323e-01
-9.151986410830868779e-02
-8.746664608669360574e-02
1.510994580687077989e-02
-2.689517838047603138e-02
-6.754860774915182053e-02
-6.063710364953274479e-02
-2.072983989262943139e-01
-4.623260972197513335e-02
-2.520384363803025995e-01
1.279706095479430927e-01
-7.952693168869846840e-02
-8.411300277996333619e-02
1.838131924866705930e-02
-1.275359826326958324e-01
-3.054883965073995622e-02
-4.490961797884395618e-02
-4.414119806788958239e-02
-7.128229307655818692e-02
-7.885650523661687228e-02
-8.905990891490961348e-02
-7.971827426473992312e-03
-2.353132412371286911e-02
-8.233447676707010554e-02
4.461101851191792006e-02
-1.821147797926067277e-02
8.846766292411559207e-03
-1.936732615448379380e-01
-4.951483153056194381e-02
-1.118312359050479959e-01
-2.491928545424388838e-03
-1.068660649410620722e-01
-9.188992654612489208e-03
-6.295625095548446765e-04
-1.476041291853704973e-01
2.583086336755165136e-02
-8.023458966247419555e-02
4.091083331131899897e-02
-2.118372278415784488e-02
-9.838618313650347377e-03
-3.623332142098210223e-02
2.425114789682418157e-02
-1.522534067150801695e-01
-5.536155946042994880e-02
9.040167646360942194e-03
3.137590529057436572e-02
-4.432198809071481033e-02
-1.724812742201960458e-01
-8.068836872978053798e-02
-1.686438803894161065e-01
-2.226730193033879188e-02
-4.751031570419066152e-02
-3.449503069348539702e-02
-2.248402598013714976e-02
-1.441022295210214466e-01
-6.851984711710817910e-02
-9.861266399528741122e-02
-1.591295922660532214e-01
-3.458307884396930043e-02
3.081411617553060991e-02
-1.598045443082923012e-01
-1.862978208966698801e-01
-5.646119157560865187e-02
-1.566532024024975059e-02
3.346935366442385651e-02
3.137132525875967193e-02
-4.862627472931996958e-02
-3.781172663748531143e-02
-4.806205662954846775e-02
9.715135416863963881e-04
6.682862503388126672e-03
3.451940998545954820e-02
-1.426996720565384957e-01
-5.577269780409969957e-02
-4.524479716637607590e-02
-5.036997794231877490e-02
-5.818177305400242666e-02
-1.717659723775990244e-01
-1.183414303075084467e-01
-7.090245887389762247e-02
-3.943418238351912436e-02
8.651663695995628900e-02
-6.386751127655004856e-02
4.125842035268885433e-02
-1.580594572558751132e-01
-8.273775743015419903e-02
-1.381340189360361070e-01
-6.236645323523402375e-03
-1.247857580836827032e-02
1.690898463609605273e-03
-4.940353373799661989e-03
-9.902567006393242499e-02
-7.744755118206206324e-02
3.330974378067835112e-02
9.955941686019365716e-03
-7.025331749401225734e-02
-6.909684359664412800e-02
1.568922362707455068e-02
4.923432561479811065e-02
-2.345471544199334915e-02
-6.813021950245563840e-02
-1.196876745408463061e-01
-6.344905364034405561e-03
7.224890402697749237e-02
-6.463414335327447025e-03
-8.896287771027096281e-02
-5.959977497468493118e-02
-1.104217003322299773e-02
-8.312300495317452576e-02
1.442128103649668695e-02
-2.096749644798655554e-01
5.556557219318331714e-02
1.998858499910822345e-02
-5.843091406225683210e-03
-1.272790746209357012e-02
-1.229528660219626757e-02
-1.646917614152060005e-01
-2.597477143989363954e-02
2.067463756336585662e-02
3.086257592052151638e-02
-1.101574485618726229e-01
-8.856677545559149545e-02
1.213065063328919689e-02
-1.508984636338362439e-01
-1.281996204495957359e-01
-5.801983880585880743e-02
6.000238476226259915e-02
-1.210266534479660649e-01
-2.355033442344126593e-01
1.874704182988553083e-02
1.073484002581643199e-01
5.095326968204071105e-02
1.188743746082563668e-01
-8.960644325665791110e-02
-3.163180021020572247e-02
-2.384631084827678119e-02
-1.083500932340500794e-01
2.834670848794359956e-03
-6.138454089963188420e-02
-4.734240144756593494e-02
-3.822202059506696337e-02
-6.258343756712375638e-02
-1.015266358787685619e-01
-1.376249324684320624e-02
4.499080187471814207e-02
2.660908012805894909e-02
2.380836271968377396e-02
9.761545395741789977e-02
-4.651569093436419555e-02
-2.366974415781951044e-02
-6.368110987187798611e-02
-1.379658316394376527e-01
-2.219207825009581955e-02
-2.007043777743176827e-01
-1.111144414599921360e-01
4.605505033809077775e-02
-5.939861952380082188e-02
1.081533153870211372e-01
-8.629196340739431204e-02
-3.070709803853632121e-03
-2.670818004109005162e-01
-2.612711273644008000e-02
-2.753001899002237643e-02
-1.031731327762180038e-02
1.102094893413069210e-02
-8.735797760067604001e-02
-9.342459920983305077e-02
-5.737243682265680267e-02
-1.739582729150195017e-02
2.172485238624330406e-02
1.295491493546137469e-02
4.126150422270237483e-02
-2.586902918624205648e-03
-1.447587312322087816e-01
-3.781249968039618325e-02
-1.128852375290167603e-01
-2.669755135414545247e-02
-4.135297711265231019e-02
-1.088500165159204391e-01
4.356490197774415263e-02
-6.320599416704912599e-02
-6.490547527445965359e-02
-1.248549859088512598e-01
-9.471211058295694873e-02
-7.000799028131851620e-02
-2.527731420171985821e-02
-1.151595442577459938e-01
-5.685322456023059884e-02
-6.582540248658379223e-02
8.600641530703125037e-02
5.210283879119319977e-02
-4.726526812076015799e-02
-4.847957130002054915e-02
-1.045044130796540516e-01
-3.624301065976427705e-02
-1.517684184374467893e-01
-3.684919320506938739e-02
-7.705126962171039706e-02
6.426197634438254869e-02
-2.060794696106960436e-02
-5.311436187808732390e-02
-1.547711693366645991e-01
-1.910483902088004060e-01
-1.037616156206535856e-01
-1.403372707298404520e-02
-6.612198114073197797e-02
-8.973862960926180798e-02
-9.269146816406088896e-02
-2.043363910468414674e-02
6.263740519542182472e-02
1.079159398749890940e-02
-5.207345352291909563e-02
-1.608658747852275417e-01
-1.234428109548577762e-01
-6.373834789125115696e-02
-1.055309338883053671e-01
2.967812912656625848e-02
7.910532067344553178e-03
-1.219131856104047062e-02
-4.030093213483497416e-02
-2.955213395474827129e-02
-1.280882599478255085e-02
-1.074312185730134928e-01
-6.901735759253466163e-02
1.789900093894406441e-03
-1.049135365394888164e-01
-8.408457904172013386e-02
-6.174776700318071465e-02
-4.603700700720998046e-02
-9.049798463820721284e-02
1.651354242477924214e-02
-6.906638766194793388e-02
-1.658647299598773120e-02
-1.184405195310323927e-01
-5.713047239446655823e-02
5.551282043176367781e-02
-7.296576174614729723e-03
-4.748283755702890907e-02
-1.152214447593136182e-01
1.093831328547073545e-02
3.638814140427668042e-02
-9.494104722776285088e-02
-2.658490076842909972e-02
7.925246645986656902e-02
-2.462017827832734679e-02
-6.350152046115482840e-02
-9.226253219425196994e-02
-4.943598795440322380e-02
2.121372230424900876e-02
4.598394881824093006e-02
-4.438954333128893731e-02
-9.269660262338752510e-02
-1.390278236250292732e-01
-9.593473520487974526e-02
-4.859573815352029313e-02
-1.208917623417320522e-02
-2.355828223566766577e-02
1.178353011767607934e-02
-4.976084096601296469e-02
-1.617987354261962163e-01
-1.303463354386220907e-01
-4.754181311790173919e-02
-1.653126983678364637e-01
2.594050706592966257e-02
-1.054912103862507694e-01
-1.538847798639760532e-02
-1.108683305052510643e-01
-1.548761759032044050e-01
-4.450390807332254423e-02
7.961852990326476198e-02
-5.805735808328462561e-02
-1.273662301711592781e-01
-1.158735644789586905e-01
-2.322034887594488506e-01
5.634854909388203881e-02
-8.404090847661592478e-02
-9.533103130526839053e-02
-9.635885609197790413e-02
-1.273290724628115544e-01
-4.942969783896768166e-02
-6.225082565869677342e-02
-9.249015402829584287e-02
-2.480240098628550272e-01
-6.502673561259700308e-02
-1.070224190701258848e-01
-1.956073211924659258e-02
-3.386996335302326633e-02
-2.095821426221851705e-02
-5.452328111813162237e-02
-2.041812718116281164e-02
-1.117869563557363430e-02
-6.111748604817018177e-02
-2.944528063129703971e-02
-7.071263558289629658e-02
-6.153284908436436329e-02
-1.592635305962451231e-01
4.632486948583917213e-02
-1.418806285381057630e-01
2.858415892994721832e-02
-9.764545972196052304e-02
-4.890692270652635676e-02
-1.210250002445131673e-01
-7.222635780539432560e-02
-1.950455184464880420e-02
-2.806275335879668958e-02
-1.352781176586747847e-01
9.338949646146467096e-03
2.656132836147776302e-02
4.354980732736464522e-02
-1.167064443004050267e-01
-8.483008165520138089e-02
-1.089591517171356050e-01
-1.689567187736785436e-01
-1.591179413660584463e-01
-8.405401144903830446e-02
-1.114645810684389976e-01
-1.019443328450135022e-01
-1.063332644449349190e-01
-1.559193480197061943e-01
-2.523879731837509466e-01
8.013644765786746837e-03
-1.276787584758008465e-01
-1.684953738210605290e-01
-1.049901270420082050e-01
-7.513381151161567517e-02
-1.129916490373203825e-01
-1.141351335557999613e-01
-6.129514729059198919e-02
-1.122705323718198728e-01
-1.114179580982718326e-01
2.726433222084034130e-02
-1.305692421930692848e-01
-6.052056162641405307e-02
-6.165069938183299902e-02
-6.391012913015535479e-02
-2.266294229354324369e-02
-8.393780017502708302e-02
-1.658667707059831020e-01
-5.102800480423714397e-02
-1.263176769869777671e-01
-1.583253754028029481e-01
-7.103350931594659690e-02
-2.067892975889815479e-02
2.332810015244592833e-02
-7.313174653247740686e-02
-5.571159782592400439e-02
-1.931104323273392098e-01
-4.045737716701822140e-02
-9.528658691157562699e-02
-9.287156137200154593e-02
-7.399455149204096915e-02
2.126260241210184247e-03
-3.860438363983884069e-02
-2.092987313426358451e-02
-7.602000238942684118e-02
-1.720195567010810722e-01
-7.345103553413588615e-02
-1.389026397838827864e-01
1.985500342588370631e-02
-1.561357800901167214e-01
-9.004612920163622414e-02
-1.065054944005790066e-01
-5.187975925483390843e-02
-8.444114975066475959e-02
-1.389072559494631542e-01
-8.636506294728527044e-02
-1.073681962044200910e-01
-9.175792295777820962e-02
-7.950478743520485170e-02
-6.182667606706693242e-02
-8.228545743389081846e-02
-1.481272487798154236e-01
-6.806929340224497638e-02
-1.533301868735026108e-01
-5.382170873892010154e-02
-9.161792635992531408e-02
-2.269172476955041706e-01
-3.580955227622819592e-01
-1.683178578899035410e-02
-1.162081450260758625e-01
-8.663154778630904884e-02
-7.054964769062067008e-03
-1.779286553012358885e-01
-1.433416007807844228e-01
-1.592220838279678474e-01
-8.322929762143877266e-03
-1.036784649400369213e-01
-1.077836819021448997e-02
-1.707925072479063722e-01
-1.431060311380563943e-01
-4.095809135736522971e-02
-1.014559001154353851e-01
-2.085552446041853969e-01
-5.134114623815481254e-02
-1.125529370843107169e-01
-1.468630107272796137e-01
-1.395123873936482961e-01
1.048488242859905474e-02
2.823428062425577256e-02
-7.370754340408790239e-02
9.777415499897627871e-03
1.826188781486729612e-02
-2.012888170537990851e-01
-2.099860950518522285e-01
-1.615452019968367445e-02
-3.060809627822560358e-02
-5.622544927011948607e-02
-3.899146544283430688e-02
-1.150421817293008214e-01
-7.509069272388739502e-02
-6.924445599282644248e-02
-2.523176170763112847e-01
-1.348370862414679794e-01
-1.490443616694405067e-02
-2.810089271794285679e-02
-8.135885459634194239e-02
-1.437055529617386473e-01
-2.028535692132842419e-02
-2.234697570089496099e-01
-2.723093003720519767e-01
-1.296873426127206630e-01
-1.527614310441348378e-01
-2.397264402666077765e-01
-1.347879907734300664e-01
-1.091706125513658282e-01
-2.460323723054358702e-01
-1.741306226777961097e-01
-2.544721216445611570e-02
-2.331099254853569169e-02
-6.114919668494749050e-02
-5.927960223260564376e-02
-1.249203897448344647e-01
-6.132390077446093352e-02
-1.095945378507490048e-01
-7.928099410210187603e-02
-7.370931280832548893e-02
-1.293274650841814144e-01
-1.248177908542215248e-01
-1.353894332083191432e-01
-2.042362185243327688e-01
3.319478794306339464e-02
-7.024178076907099111e-02
-1.719327975458747881e-01
-1.094459723591249406e-01
-9.214625892782617178e-02
5.879162615978369977e-02
-5.749715307648783219e-02
-2.237091095713946154e-01
-1.527968958668751986e-01
-3.587296199048679163e-02
1.585433618386332399e-02
-1.914358952706997630e-01
-2.208640818265114603e-01
-1.258871973525406140e-01
-1.532298303424692865e-01
-2.577605893987167662e-01
-4.533741157396086602e-02
-6.753026864483789582e-02
-1.453611284966410122e-01
-2.000679778135894260e-01
-1.517084066292945788e-01
-1.376111494299005894e-02
-1.979144279651960658e-01
-8.410400501858102118e-02
1.019861328070832684e-01
-1.573206502658476280e-01
-1.275927307102451592e-02
-7.236409110454096461e-03
6.559055575591372922e-02
-4.426918396060296190e-02
3.501275920445556800e-02
-2.321277307970070758e-01
-1.796295044580190625e-01
-1.705812922635386447e-02
-4.468839034583225556e-04
-1.357163487685347225e-01
-1.262891463199070086e-01
-1.542787714353371364e-01
-7.873126834551519293e-02
5.604609371153456560e-02
-7.252062828186457699e-02
-5.010772869518732853e-02
-2.670677145543200459e-01
-5.421733399872200737e-02
-7.407405248964384070e-02
-8.841164059297544620e-02
-4.232983672786944790e-02
-1.090184666444947298e-01
-3.071942996568070572e-01
-1.703558202410884181e-01
-7.395119701561410006e-03
-4.028025170083888301e-02
-2.010476420816582899e-02
-2.965100842631526734e-02
-1.084338185870761806e-01
-1.137163584086563206e-01
-1.196850909360142323e-01
2.460008077157960216e-02
-3.252517406278190165e-02
-7.038067760247704308e-02
-3.162908255929646612e-02
-1.392922744533466040e-01
-9.474136394676678508e-02
-2.095704773193682591e-01
-3.012962095010019575e-02
4.050054851932292227e-02
-8.494525996762514186e-02
-1.454491177316927786e-01
-1.004101991652322501e-01
-9.327052306076100141e-02
6.215445377432125135e-02
-4.435528739233302042e-02
-1.026598774952425797e-01
6.929571092892889382e-03
-4.281190267526325394e-02
-7.717650040253599963e-02
-8.109111010506812878e-02
-1.181134888738961386e-01
-7.422125256796262283e-02
-8.243646957848918544e-02
-6.523253391631989029e-02
-1.081523592708315967e-01
-1.375167719153450596e-01
-6.839685309064059970e-02
-5.294962667440532289e-02
-1.854325387057550178e-01
-7.873690216179268786e-02
-1.654358653876677743e-01
2.298248925094138057e-02
-1.053066901432649638e-01
-8.365874611823848062e-02
-3.797303061938488156e-02
6.595316791367904739e-03
-1.259650990170744222e-01
-1.145188020935902079e-01
-1.592250393098103844e-01
-3.475888395615104806e-03
5.913019697077984138e-02
-1.063121225059431157e-01
-1.851753836432992462e-01
-3.133619436222285365e-02
-5.807814143633059645e-02
-1.688924556525822629e-01
-6.629905168591621045e-02
-1.414704658861730968e-01
-1.627051389904107248e-01
-2.330297101523307879e-01
-8.306640578059207303e-02
-9.022462483390024379e-02
-1.044346104564978089e-01
-1.282774467413158592e-01
-9.574602713169733104e-02
-1.298271222153463966e-01
3.944958887332353920e-02
-2.913421562588737745e-01
5.895459027925757656e-03
-8.839025957675955558e-02
-2.265084685481900950e-01
1.212444397447042140e-02
-9.365371838884635480e-02
6.364386480515078770e-02
-5.369555280357379834e-02
-2.510445996265072213e-02
-1.038700323237835565e-01
-1.425804746336006568e-01
-2.715892303714659978e-02
-1.088588464172186507e-02
8.906018398521897694e-03
-5.719293212710727797e-02
-1.330744657184609325e-01
-1.439977829504403804e-02
-5.710489082696358458e-03
-6.141543623064821961e-02
-4.463871374402727382e-02
-1.149584967507181199e-01
-1.418527473710069209e-01
-1.023764578294530103e-01
-1.865527550469287194e-03
-8.991559703577393925e-02
-1.015560776310793917e-01
-9.933031961868218906e-02
-1.947816908268382996e-01
-1.114878645570090004e-01
-2.631478522483714222e-02
-1.317294111400356127e-01
-3.102886598735393395e-02
-7.839177114951262348e-02
-9.476749270805985559e-02
-5.760863943906852774e-02
3.997188100889034756e-02
-2.012848231601353233e-01
-1.092976151955510344e-01
-1.636338582008899090e-01
2.602414262648542614e-02
-1.202512186136039246e-01
6.240313200523717185e-02
-3.402558013621401201e-02
3.484363587314257688e-02
-7.276457895787374897e-02
-1.722448602443910765e-02
-2.136619266911062714e-02
-1.789859710870181919e-01
-7.279120505858452383e-02
-9.104560803908313960e-02
8.177116351433297292e-03
-1.128029635647670170e-01
-1.973297859958473843e-01
-2.355252404801433386e-01
-2.938427702158187549e-02
-9.469292645899925198e-02
-1.825642172805941321e-01
-1.322053410634200787e-01
-1.295197109343933506e-01
-8.586249758539804544e-02
4.033859032009783378e-04
4.869147915252308029e-02
-6.208720973451218456e-02
-1.596964612334310085e-01
-7.377245526708364753e-02
2.623896039280300407e-02
3.169368900235151887e-02
-8.367399060946796585e-02
-6.753272639653684628e-02
-6.915852258985014100e-02
-1.238308411904265605e-01
-2.136139395257656837e-01
-1.021921859291586993e-01
2.555099798435805925e-02
-5.280975149027887505e-02
-2.822415019506307673e-02
4.874527331695371196e-02
4.312815565244113025e-02
-1.884997543198655978e-01
-1.276895016362109281e-01
9.352546469474579127e-02
-1.426841649784631461e-01
-8.199108360389723016e-02
-1.042583222613135963e-01
-1.075077396723869705e-02
-3.569668434897893539e-02
3.626289113622112141e-03
1.778749259204404770e-02
-1.082532789449045241e-01
-3.770322904847110690e-02
-7.858303186617977831e-02
-8.095949791944088980e-02
2.029629609732287905e-03
1.107838556506647865e-01
-3.817643616196928630e-02
-7.893760138337833909e-02
-5.750217288436745844e-02
-1.284087941166484892e-01
-6.140143031293755597e-03
-1.361540366960841894e-02
-7.382175009869754168e-02
8.816950281618086971e-03
-7.854412695537287339e-03
-1.005096148021683393e-02
3.220173135247697375e-03
-1.224158828156886730e-01
-5.735650565750110425e-02
7.639113104379946506e-02
-1.185080286513823244e-01
-3.727861285382902401e-02
2.333584510514758945e-02
-1.270200102900584382e-01
-3.910802868034058376e-03
-4.967272836276088316e-03
-1.672400137597349346e-01
5.972199716084075627e-02
-5.288698407795236478e-02
-1.493715596807242418e-01
6.118466662404997702e-02
5.309846163121596969e-03
-7.212172276578247831e-02
-2.075912107198046863e-02
-2.461174332287253269e-02
-5.455299081960880009e-02
-3.148050009903816115e-02
-1.416243269286262541e-01
-4.650283830045753158e-02
-7.379459916955791177e-02
-8.708213958832465920e-03
9.614551304321074243e-02
7.626265146806607276e-02
-4.985833065929964891e-02
-3.876075661372406500e-02
-8.743050557288718772e-02
-7.872232723980984725e-02
1.337252662532061737e-02
-4.999783904018798020e-02
7.964978024789126643e-02
-5.657299339401477417e-02
-1.171326560976259368e-01
4.376282365095365140e-02
-1.135324633496148511e-01
-4.670934512026124474e-02
3.680980024140285967e-02
-6.270031914276320839e-02
-5.993067577855462624e-02
6.735358583072435790e-02
-2.677321567323975859e-02
-1.435246044780988939e-01
-1.064275587882068524e-01
6.743460360041990398e-02
-2.418109554759286239e-01
-1.005812574001030552e-01
-2.814735837565162102e-01
1.565425892837312705e-01
-1.433930007784039312e-02
-1.387621010228668739e-01
-1.050360247736639198e-02
-5.831355862867586975e-02
-4.291348595112155252e-03
-1.154693169588693613e-01
-8.552269391134803556e-02
-1.058331071527691958e-01
6.951058348112618135e-02
-1.079327709766514931e-01
-5.207052171592969209e-02
-8.167340070514604589e-02
-1.392400013011648174e-01
-6.851187680947234959e-02
-4.877061301329374543e-02
-1.786573454377586301e-01
6.369953105794114168e-02
-9.492949693848370951e-02
-5.928823362051049983e-02
-4.138279244045117017e-02
-8.570202895120236641e-02
-1.076506424000955170e-01
-1.401046124482239752e-01
-9.680363983877296463e-02
-1.075136658893252883e-01
-9.236120355811661131e-02
-1.238016919534806609e-01
-1.340614473334965362e-01
4.984840089948907454e-02
3.951942461423470221e-02
9.606778834728287031e-02
3.760262172972638275e-03
-8.680669932075656126e-02
-5.028591249002990066e-02
-4.167311500804857238e-02
7.521914422220110641e-03
1.043608641752156313e-01
-1.033514156537875157e-02
6.552717937390516167e-02
-1.970201757645313051e-02
1.071241867156284971e-01
2.090839379631567047e-02
-1.586492588771657164e-01
5.130587133791818938e-02
-1.449362886526557289e-03
5.139784709880096392e-02
-8.450085290113100445e-02
-3.766279144671931534e-02
2.249610942941107986e-02
7.036788277046160389e-02
1.127223358747245358e-01
4.240020859708189260e-02
-1.298715435589681277e-01
-1.492636265818251540e-01
6.149660530580642465e-02
8.002538896549131475e-02
-2.451243680515886175e-02
-4.907469415385429939e-02
6.611550791840271890e-02
-8.903417343616552848e-02
-3.409406183419324415e-02
-7.645840687913077471e-02
-2.639051197994275386e-02
7.558881075376944203e-02
-1.054915769610811765e-01
5.635306922454800561e-03
1.334810418729714607e-02
-5.999314355075793109e-02
9.727456986193770694e-02
2.304867164899773377e-02
-6.161348697752471598e-02
-3.463930734004869866e-02
-5.219959859900184101e-02
-6.152294698670651707e-02
-1.222376254220867986e-01
1.364036345052286048e-01
-2.015493979733260638e-02
3.843601918613703122e-02
1.506830986722556415e-02
9.312478818807838621e-02
3.475464850293345787e-02
9.097176664545027214e-02
-2.295612130718404503e-02
-6.985997808538355926e-03
-8.109656963801066543e-02
-1.155657925783633716e-01
7.458922884051037705e-02
-1.271968164048691181e-02
4.098621999259389331e-02
-1.501415998674124341e-01
6.239301062786044988e-02
-5.670926807314784213e-02
-1.955518892131547642e-02
4.997730374610481058e-02
2.388276442237768915e-01
-1.729242489959395210e-02
8.773305950570682576e-02
-6.041930682669988117e-02
-5.538095001010175794e-02
-2.997783028360066770e-02
-1.496007776246471299e-01
8.095427054802495359e-02
1.151572549998798253e-02
-4.757489645873944073e-02
1.511898353156325252e-02
2.057774788839506486e-01
7.076868755921505993e-02
9.089913794801729452e-03
-3.659465027301547074e-02
2.848355694144175804e-02
2.176031246925726192e-02
1.501323083306217998e-01
-2.087466005862645500e-03
6.943618526924646983e-02
3.657117254423727926e-02
4.352870558655370925e-02
6.216329521708505168e-02
5.144641102083090389e-02
-2.564261214423521444e-03
2.142001548973239758e-02
9.354742562296032571e-02
2.307687793320858244e-02
-2.485437178533573058e-02
9.077538374060474535e-02
9.783252171633195771e-02
1.417031975639659880e-01
-5.221983648785121640e-02
4.077467840557283396e-02
2.064288250827971682e-01
-3.753540130394920904e-02
4.564534821619380817e-02
1.482859416936237462e-01
8.043423961672829803e-02
-4.881784341149075085e-02
8.990761542475775303e-02
-2.528304836354109200e-02
3.902625458032774053e-02
-5.845735345306714986e-02
-8.052215279782855284e-02
2.458551904258469284e-02
1.919225375005177703e-01
2.063999870344439963e-02
6.153164606268785725e-02
8.341114936739914276e-02
6.750425954289628050e-02
-4.047229580111139785e-02
3.018869294726508890e-02
9.114725183822213264e-03
-2.638985107491827881e-02
4.778028593276344160e-02
1.224595857358424800e-01
-5.746487684631568227e-03
6.156118601250286371e-02
6.873010918361818766e-02
-3.717807248283390431e-02
-1.232085735957678257e-02
7.487699804196640274e-02
1.497557710984149526e-01
8.626164130306308853e-02
4.705955617555660636e-03
1.240551165486615016e-02
-4.580620727592989161e-02
7.459692004327858790e-03
1.290564889183457853e-01
-5.870331057765459937e-02
8.091004469363603790e-02
8.396757985814889969e-02
-5.512381393151881415e-02
4.634512671547971752e-02
1.490002993547915634e-02
-3.251701871869031035e-02
9.778913996712122747e-02
6.376673075983724237e-02
1.235931747761258165e-01
-4.825826461800873657e-02
-1.780854146550588449e-02
-2.261479270574472469e-02
3.802276052306897275e-02
9.136641654238705779e-02
1.407782188130858765e-02
-4.410358879183141900e-02
4.009737672660629304e-02
-1.028854602033765914e-01
-5.263163655110659339e-02
5.023338719619111631e-02
-2.052280299460622348e-02
-2.456843044328844983e-02
2.618023517347945958e-02
1.401953725300018050e-01
3.509502073012830872e-03
5.842649093349724931e-02
3.077390760757788002e-02
-5.505899247058441970e-02
6.746525056298331713e-02
-2.848905757540690434e-02
-2.740871824278178978e-02
-1.160569761542729235e-02
1.145358913026341130e-01
5.276099838879667187e-02
-5.594664001630084843e-02
8.615862610713989622e-02
3.334054009120679396e-02
4.999226809044769043e-02
4.708161111967578555e-02
8.435475326894087411e-02
7.780082668667698265e-02
1.285346108738052162e-01
4.484991293883482805e-02
-1.615811486384891027e-02
-2.678418276756188571e-02
-8.833217021862886653e-02
-5.681027009632150238e-02
-6.074583175443795668e-02
-8.732186990397412807e-02
-2.420914124135491868e-02
6.069659485057386783e-02
-1.086392235564359945e-03
5.730622925454424005e-02
1.086054812175682865e-01
6.172559700650464415e-02
-2.851175166180933227e-03
7.539454033125483901e-02
1.778566144002772381e-02
-5.668433464070301436e-02
-2.868865136267963190e-02
-1.772670365449442688e-03
-4.854405775114634808e-02
-6.737759316528581233e-02
2.233484505647724550e-02
1.031875735324933180e-01
1.322149015928602289e-01
-1.225010441113687405e-02
-3.221309268204075593e-02
7.414663589164452451e-02
1.297438498255089612e-01
1.856684483478787976e-03
1.934229286356601296e-01
-1.106418972064623918e-02
6.407875581233360429e-02
-3.064572479694020052e-02
3.345794939625258008e-02
-3.731819373986310084e-02
9.294225171974897226e-02
1.651596491539879807e-01
3.847940547801064620e-02
-2.972739629675458933e-02
4.348075001582186322e-02
9.762194122100810445e-02
-9.944348057174467407e-04
3.063338905385838695e-02
3.928331701124359449e-02
4.974173926366160133e-03
-1.121272798592722469e-01
-3.468738469139166086e-02
1.826538832563198711e-02
1.848201363674516207e-01
-3.209695316748447172e-04
7.898647016247938024e-02
8.529423307928342413e-02
7.327722154500443397e-02
-9.717437877622066289e-02
-3.709903043903526459e-02
1.143683378760980418e-01
7.907449645186631626e-02
6.553114002487187006e-02
4.136818969801193957e-02
-5.636546073207580887e-02
-8.107590954524797333e-03
9.276307056815454033e-02
1.697568129589751076e-02
-1.103112004049744757e-02
6.871153211007673123e-02
1.908757586333404976e-01
2.088923194009259174e-02
1.927372136754440524e-01
5.928819854856902383e-02
5.642583194168326877e-02
3.102613216858914752e-02
3.200475326342842874e-02
8.982101511468883887e-03
1.059002839298797960e-01
-1.969908833328887568e-02
3.644886689616327197e-02
2.062733454540544714e-02
-4.309848009118921047e-02
-5.529206930486477156e-02
5.933925032591653298e-02
-5.985849496094807626e-02
9.655826200993465613e-02
8.062236028582898950e-02
4.569220809757711110e-02
7.388905751763256979e-02
-2.124093966891792834e-02
-3.152437929520154891e-02
8.197494012070243030e-02
-3.974893642189380517e-04
9.395649768269836999e-02
1.296069967290935931e-01
-1.136247040387932117e-01
8.976754562112199132e-02
2.127255723697111037e-02
1.367368729587866705e-01
-2.893224684018530155e-02
7.349270805206269130e-02
-3.131996451013065869e-02
2.597926606112666709e-02
1.354470608311470203e-01
-7.666697689755397338e-02
8.852541219172238574e-02
-7.109851945521232508e-02
5.905459997070575465e-03
9.357663021386486424e-02
-6.017549663616087591e-02
8.404521617265400812e-02
-2.547128587557810956e-04
7.562751455779948007e-02
1.263030685212474524e-01
9.516236485198682760e-02
1.087851040692100896e-01
-5.403154597735352477e-02
1.027910804649127263e-01
-8.583280562490015059e-03
6.775486730000401803e-02
2.082557364640718334e-01
2.740018095639188897e-02
2.452874514251687788e-02
-1.033934792351033985e-03
1.222637407375478658e-01
2.967991711300130633e-02
1.586380263514700073e-01
-3.076050775155160164e-02
2.676791550798732124e-03
8.000130410363998079e-02
8.659301938041444324e-02
-7.318050310920730384e-02
4.853295172888895392e-02
1.323459502606419147e-01
1.510789530685088811e-01
2.966048504075145462e-02
1.264126611972431480e-01
1.275174568915764250e-01
5.203833660541593020e-02
5.770705692002525006e-02
1.676149138310818743e-02
1.991866973305060282e-02
-3.389656566592083586e-02
1.277553180175351744e-01
1.334735651761343456e-01
9.756988438189034829e-02
5.376714857803189390e-02
3.909163549814857058e-02
5.800724772993072487e-03
-3.111448094517862452e-03
5.955253861940260247e-03
1.353486631272727558e-01
5.394182253802691507e-02
2.313220208431391450e-02
8.703964483214587933e-02
-9.721082446353636330e-02
1.163452726944471244e-01
1.310264520923953846e-01
1.274645782528779046e-02
2.585781007120202188e-02
-4.329848220287531128e-03
2.931719045717209177e-02
5.745848145835290993e-02
8.983999600657222029e-02
-2.410328061731957169e-02
1.265545465671808201e-01
-1.670328581602153681e-02
-2.545948674787421734e-02
-3.686647077239897652e-02
1.216736146126405210e-01
-4.427722160162963355e-02
6.281236377162921491e-02
2.175473808514997651e-02
1.094713443649054652e-01
-4.205460791831373141e-02
5.643122292934365375e-02
5.541150671804076500e-02
3.728231418707828038e-02
7.139984636098058168e-02
-4.669714820485523776e-02
-6.655909906973127461e-03
-1.545986472671207618e-02
6.461043253517013973e-02
-4.826269989824885642e-02
7.503391311697364674e-02
1.500419265869508967e-01
-7.744833548168139148e-04
-1.567159297362564693e-02
9.308344651404622250e-02
1.324283050739823442e-01
-2.556728601178838434e-02
1.579237804696740910e-01
1.197571233080079456e-01
1.504161086550193094e-01
-3.529394161415193298e-02
5.310391245675764871e-02
1.094702192724820028e-01
1.485413648135131548e-01
9.015374941832522693e-02
2.914554726970963044e-02
-2.215367128264418561e-02
3.604539164557098163e-02
9.028673273464055127e-02
6.402060964705452717e-02
2.973561881451428426e-02
1.125043558452882286e-01
4.483036351592325358e-02
3.022609949481854311e-02
1.176955067104205610e-01
8.190287003678196898e-02
1.937942239384080889e-01
-3.830241974551377993e-02
2.116340174223378667e-01
4.516691111265078162e-02
1.272465338116524070e-01
6.713802314405430127e-02
3.232458784333454294e-02
-6.167267368160300571e-03
6.630528237518648615e-02
6.232015564688146714e-02
1.470273980338811515e-01
7.879525216116380071e-03
1.052284529791346901e-01
6.051407093719546326e-02
1.363556070192934733e-01
-3.244253825538925828e-02
1.003479539150721883e-01
9.449425685318091350e-03
-2.975521590687724496e-03
7.922061585135167783e-02
1.658829857346053593e-01
3.786183605230866028e-02
6.348183402776950979e-02
1.283651695033481144e-01
6.646377538965876630e-02
5.862902677446017036e-02
1.083100053231542542e-01
9.489789318232835780e-02
2.792903431145631141e-03
7.527108569456653075e-02
4.418731571942492026e-02
1.267597208812681620e-01
9.035727769480791927e-02
1.707480900291640791e-01
9.869334336838171684e-02
1.041750671266134243e-01
9.303294276277998542e-02
5.685829519464832144e-02
8.406415500515999895e-02
4.263562759369914773e-02
5.663387184547333773e-03
1.978874732632123212e-01
1.336581727457966939e-01
7.846409282337823976e-02
1.408438859690273326e-01
7.261290888177544811e-02
8.674111517356360157e-02
5.275694600111174165e-02
1.095164607885645708e-01
9.107442678172722461e-02
2.507128830040815382e-02
7.578502627211669562e-02
1.491473325672608430e-01
3.690436074963983348e-02
5.002807736656648963e-02
7.126037678521121577e-02
1.022037057751103289e-01
1.043638394745385369e-02
7.082479067881275459e-02
4.514934644781037204e-02
5.204558650057875685e-02
1.111893555022310529e-03
1.547409696940765106e-02
8.224180498192078248e-02
4.420578380198848800e-02
1.385603274887189928e-01
7.302203759169346997e-02
5.980128013629550099e-02
6.841447943421833343e-03
-2.944270292621997340e-02
6.018220689727443035e-02
1.242848744968305247e-01
1.874347767294952671e-01
4.601075158434322215e-02
8.184555277274430107e-02
1.303375292909708105e-01
-1.117198636760474879e-02
4.123830554532570414e-02
1.300636734712981579e-01
-3.904501282308913768e-05
3.799395802572034381e-02
3.959236236117569946e-02
7.844085682203183474e-02
5.322949176950881461e-02
8.683620521484999855e-02
-1.769450530775134233e-03
8.546449724776009060e-02
-4.177183436112887754e-02
-1.091028684978624236e-01
3.439586456206871617e-02
1.982469985018145767e-02
4.153646699368990919e-02
8.672376280100807522e-02
7.331433121390713847e-02
1.201505245451659487e-01
1.768685946009505017e-01
1.696514185105137407e-01
-3.151152507788809037e-02
1.666577264332702868e-01
-1.249013286896984848e-02
1.469775268294982451e-01
4.979354850454106862e-02
1.170189396442696261e-01
4.780644901224530979e-02
9.641794395032791953e-02
-7.148456467600133174e-03
1.072334227056133266e-01
3.842226391709112343e-02
1.731855927993800337e-01
1.519832506032988972e-01
1.122892745669884368e-01
6.521425973086154848e-02
1.447756081818280804e-01
2.347482383779093962e-01
2.653561555130239460e-02
2.062694635051658728e-03
1.198697913398395626e-01
2.491674637976267620e-02
7.390671878863366850e-02
-5.188483834241088000e-02
5.225409576159684849e-02
1.360543363489706559e-01
1.388922431244364875e-01
1.642296485843624532e-01
4.385918899129242349e-02
6.499325155491005035e-02
-2.167542189956815982e-02
7.879947585873224580e-02
1.743516684811768358e-01
9.995500436824672486e-02
4.909600013961514312e-03
1.316817389077610256e-01
9.560273335226407432e-02
1.281527694204715184e-01
1.382074887267526475e-01
7.781022940410108057e-02
1.466303204277395744e-01
-1.751023460675074639e-02
3.233492589771215509e-02
1.087727289503672840e-01
1.412845371865367183e-01
-1.852180414432618924e-02
9.476840658984099497e-02
9.230170527932449187e-02
-1.130155960090283018e-02
-5.246665955851016749e-02
1.704667113431288794e-01
-1.287567263380184207e-02
2.419288481739494123e-01
1.989077396148961063e-02
1.465263802615983380e-01
7.844111359826212715e-02
5.699532563240111011e-02
5.749798930671221747e-02
7.009001720041005412e-02
2.942126756774569515e-02
1.359354806066217225e-01
1.479081884031422101e-01
4.024944901231661959e-02
1.671556143819768747e-01
7.308228547474027170e-02
1.071468046172695532e-01
7.582124663716872937e-02
7.862025560583232875e-02
2.739138010578274704e-02
1.093702788566206369e-01
9.860321315878750603e-02
1.289019243088146971e-01
-9.947969571716484827e-02
1.516176115576768069e-01
7.061838141697794613e-02
9.945350845549823238e-02
3.634579106231521778e-02
2.155988253640913482e-02
4.635794314245374886e-02
1.228012218589409482e-01
6.639555889853392123e-02
7.663703327742331373e-02
8.645757510740489926e-02
1.692237680136040034e-01
-1.967948396621480023e-02
1.547199029983411522e-01
7.176927350604099531e-02
2.982996734937823011e-02
1.929340899517253405e-01
3.382497199270645405e-02
1.991442176145948040e-02
2.117700401748133510e-01
1.089540971733027885e-01
-5.219830475183401958e-02
2.050809884377874717e-02
3.420105708647198928e-02
1.437353263330423403e-01
1.390778240092800933e-01
2.302425657456209362e-01
1.490945272443466307e-01
8.348716807865823319e-02
6.279596703616877051e-02
1.139569978647133330e-01
8.497914925286279009e-02
7.958200503923421043e-02
-2.301596963554856587e-02
5.490543886196162793e-02
1.125702158927263108e-01
1.665566816049699750e-01
-9.701492197007994481e-04
1.702963193539003828e-01
2.210281100269996871e-02
-6.014164913775136428e-02
4.715417625865217684e-03
1.055770147359130495e-01
9.197121317056429490e-02
7.935576273861687235e-02
9.713908261646841957e-02
-5.351643625101473040e-02
5.611294494760272339e-02
1.882211628702425699e-01
1.181980783198802315e-01
1.329548327423123455e-01
1.239157487373018368e-01
2.148987303301920226e-01
8.075349417048825057e-03
1.259481339497713903e-01
1.385205065620576104e-01
-1.039285143399679666e-02
1.041195813434179357e-01
1.043749284736307376e-01
1.060039347409053728e-01
-2.383807566065097167e-02
3.496512644698693273e-02
9.507041575872339501e-02
1.518368104789055151e-01
1.382090575242127251e-02
2.230218027522734847e-01
1.645711806537383803e-01
1.874445124646705041e-01
8.634136642778049431e-02
1.029612292432155185e-01
1.214725964828497484e-01
4.108792246434687934e-02
1.040578585839323777e-01
1.972839475846811519e-01
1.709297482025529946e-01
1.583875405637924783e-01
2.445244841862228569e-01
1.135325660748854049e-01
9.631854280973206617e-02
-3.138508239584182277e-03
1.242140368548845519e-01
1.643464036375665016e-01
9.080315382974549210e-02
9.905354908314055462e-02
1.516007834926143272e-01
4.928428966614628592e-02
9.421409786906015382e-02
1.163844192409565353e-01
1.395539946050169122e-01
1.369708396119982130e-01
1.046055294707935873e-01
1.540373847799314244e-01
7.167068626676952048e-03
7.360911996892399722e-02
9.831091316549622761e-02
4.324672828730052182e-02
1.037757725086898841e-01
1.518376957577549924e-01
1.788909217530297580e-01
1.965798026017085698e-01
6.805976746066288996e-02
1.487201233622533481e-01
1.839131638843805594e-01
5.786621186845682802e-02
3.144116435494340861e-02
1.595419912439866028e-01
2.173233825029224631e-01
1.359516174528891119e-01
1.084168116357624584e-01
4.354646145398267248e-02
6.082294102909736877e-02
4.964313379525708142e-02
1.613321190146361217e-01
1.571163314383081933e-01
1.655727467976274292e-01
6.132262735770426659e-02
-6.880693898666015960e-03
2.311106455956434824e-01
2.249249776746089780e-01
1.790209691268838388e-01
2.294088832234464914e-01
9.898212743004269898e-02
1.311614374157716867e-01
2.587159326608345217e-02
1.511723759082449041e-02
9.816807723044629341e-02
4.781488051306649611e-02
1.130601104802893553e-01
1.499775459575811987e-01
2.696598462362612136e-02
1.386961365647138567e-01
2.148445868832097108e-02
1.396695277022333703e-01
5.874108874306644551e-02
3.557645409210363069e-02
1.204038691611526435e-01
4.587113531238645736e-02
8.375312241605671615e-02
5.866761544539717682e-02
1.987027897648707686e-01
1.120257763620187696e-01
7.970524208062081117e-02
4.016091933298507333e-02
1.376035287323822409e-01
7.598665318194822160e-02
1.435058918066839384e-01
4.307459490559242127e-02
1.670679630739987098e-01
1.320466845125843336e-01
7.117012914468584528e-02
2.527371833268502593e-02
8.874840413398768502e-02
1.618925790207442414e-02
3.668485914472187359e-02
7.282156825353489071e-02
1.006217518229889779e-01
4.462921344841203064e-02
1.680415478330970769e-01
1.101546528273026210e-01
2.327513670592725459e-01
8.711970981301422889e-02
3.232838410372113752e-02
-1.014614395958887694e-02
4.927628087483710423e-02
6.914156289800198196e-02
1.073683353022668319e-01
7.323923251898006859e-02
8.851219105921419306e-02
6.867132722277663470e-02
1.540552526554231361e-01
-1.714265754414614346e-02
8.387590263024211068e-02
4.091007633072329952e-02
-6.084341406882080167e-03
1.475320683164359492e-01
8.948516189741323457e-03
1.562548922943465812e-01
1.644775288922333267e-01
1.380055868932305030e-01
3.137548824516610962e-02
4.219912837721724597e-02
2.718266411006457772e-02
1.933118467514174099e-01
9.315533925060645593e-02
7.167129130527841174e-02
5.840365647158774626e-02
-1.471799001242225791e-02
8.210841813939889766e-02
1.029960013404313673e-01
4.080352243134013207e-02
4.529483477302520544e-02
-6.860345333224568062e-03
5.353477573244082993e-02
2.299184848419933216e-02
6.761214236834550695e-02
5.555410560948506604e-02
1.561289694708185016e-01
7.899492306545287390e-02
1.342249477160094573e-01
7.264560846663616067e-02
4.306204137290744333e-02
1.256590980145775305e-01
6.412822054992715903e-02
-3.468400185107967972e-04
1.392150560714289220e-01
-7.279514570737094514e-02
1.258287186007540914e-01
1.089659009383142640e-01
6.413156377083517601e-02
-1.929978938462182866e-02
-1.316099961297786079e-02
7.907015648782551864e-02
3.656173279776552681e-02
3.476649757230243498e-02
4.815189295528745500e-02
3.883608845259028941e-02
-2.939527401273973189e-02
1.550515085604058790e-02
-1.013671276384657885e-02
2.736350303864790515e-02
1.152118407849075099e-01
1.052881883208666713e-01
-9.738034108216163387e-02
-6.565985691072410979e-03
1.261276312870306671e-01
3.867898032720190615e-02
1.819571508836809182e-01
5.057325505237733609e-02
9.519440426676721578e-02
2.579913964801429024e-02
-2.736780040646356535e-02
6.949841385706120866e-02
6.773707135077881858e-02
1.066168525447224041e-01
-2.452346450470404247e-03
8.260629690250917423e-02
5.802386404264530534e-02
8.298102431431582382e-02
1.767493456301888477e-01
1.816047711551036946e-03
-1.170507672714725805e-01
-3.105970473757838773e-02
2.601862215967067418e-02
4.839474256030806137e-02
4.209734679407155927e-02
1.172242016534233953e-02
6.459132505645137634e-02
-1.030177003731609503e-01
4.171838973159638225e-02
3.452142636203595072e-02
4.454245331228347607e-03
2.249418983897895352e-02
4.842337447554925789e-02
-5.894220009091708651e-02
1.575279534783603427e-02
5.559973224585319090e-02
5.803455082632556078e-02
-3.371645033548523185e-02
-5.323994351285981502e-03
-8.878371727403361335e-02
5.619832802515653536e-02
3.478839487122903362e-02
-4.455885246074986483e-02
3.588863220483419492e-02
-6.185546099544370069e-02
1.709791393955736316e-01
2.060830186080920765e-02
3.041802442905844339e-02
2.643441056304189629e-02
-8.332873023364946452e-02
-3.040243727872492946e-02
1.959905005853320933e-02
-1.700633727989028440e-02
7.256126822437247714e-02
8.308245853839038575e-02
-3.457453574782701905e-02
2.197082180051879857e-02
1.226678794950051762e-02
-7.037303544883953543e-02
-1.548110276019964426e-01
-8.107753914321152999e-02
6.927143582447392589e-02
-4.037964178753969402e-02
-9.236623740674977309e-03
2.012285819478783905e-02
-1.109485726962003080e-02
-2.335857700816764554e-02
6.666758450007033432e-02
-2.265999320854721749e-02
1.082335356830027295e-01
1.105575367191657075e-02
-1.390896851311434756e-01
-6.013291820754181061e-02
8.823487716137809467e-02
5.941342573188197057e-03
1.670563380901084194e-02
-3.902507443693658401e-02
3.710172831265863558e-02
9.718265341919489486e-02
-1.205012396936179231e-01
-1.188452747849851610e-01
6.484793310154382193e-03
-3.692834280315789031e-02
5.373395804293324557e-02
4.067292372035695783e-03
4.155972305091934493e-02
-1.589675765164645302e-02
-1.262066630468725893e-02
3.654278148106677917e-03
-6.675764107198686736e-02
-2.744846708009967759e-02
4.774850233528848964e-02
-1.150357953943803857e-01
1.094067247042213205e-02
2.039985716122672335e-02
5.811180981104328153e-02
-2.579507736586991382e-02
-4.162795447419250644e-02
2.217260238726428273e-02
-7.500797133588842092e-02
1.424926523387071847e-02
-7.158035570631354760e-02
-1.915959352339848334e-02
-2.211845336876428619e-02
-4.466530253828358832e-02
-1.049856807465929798e-01
-8.904646952793389414e-02
-1.618694226564575123e-01
-1.212678163286091543e-01
-1.054127659431376984e-01
-1.535656457688170384e-01
-5.022223195161229503e-02
-1.100259504682152140e-01
7.505523463467407563e-02
7.211120703904230766e-02
-3.487090941074472150e-02
8.983039253248605027e-02
-5.657102121524502925e-02
7.590274877191289377e-03
-4.507858223689154877e-03
5.833519548016079248e-03
-6.185416238334007222e-02
-1.151441776118208721e-01
-1.405425283952860087e-02
1.030528977322874296e-01
2.250763752335279561e-02
-5.742344239247981763e-02
-2.289653014698400310e-02
4.093830789316012936e-02
5.346665254453079885e-02
-1.358391123085986828e-02
5.231323069335556269e-02
-1.708094008565778574e-02
-8.950209129225286664e-02
8.371733813360503207e-02
-2.380825293740430892e-02
-1.987271889108265400e-03
-1.211387564005598216e-01
-1.476519261531642480e-01
-1.005935150355661140e-01
-7.867140725483623420e-02
1.698043860336058766e-02
-1.200687504663227462e-01
-1.092499447958551195e-01
-1.009745772007915460e-01
3.728475466827639584e-02
9.715909289810604338e-03
-7.624197758208619245e-03
-5.304406194230470994e-02
-5.799819572152759006e-02
-5.148565221711251527e-02
-1.568905259987652401e-01
1.042952837965589741e-02
-1.353768761507226082e-01
-3.979593981020118632e-02
-3.964854072377090727e-02
-4.465416155048054780e-02
3.850506523631017086e-02
-1.301676927809582995e-01
3.032259885927370696e-02
2.856190848290772813e-02
-5.543961193853208513e-02
-3.523502341065809507e-02
-9.175987360364834533e-02
-8.727601127647241497e-02
-4.528748876912220417e-02
-5.618514502744391056e-03
-1.893226865960624325e-02
1.647173539942055343e-02
-1.312946469729251164e-01
-1.363321221372072456e-01
-2.946819871252211870e-02
2.625842177024120469e-02
-1.416182198432201778e-02
-1.517237966726340259e-01
-5.433382971556001417e-02
-5.952293469689157873e-02
-2.215517014309754673e-01
-8.577297726863418459e-02
-8.610984374232835692e-02
-1.388309460573096121e-01
-7.916267257628678555e-02
-6.898760130186111332e-03
2.481086380582632478e-02
-1.688329277499370507e-01
-7.244538249362118820e-02
-1.374996348243039401e-01
-4.557680395553528885e-02
-5.449699715655591248e-02
4.327498518677959372e-02
-4.537130404840537118e-02
-2.536976969069203516e-02
1.369450949407060268e-02
-2.724323692851771811e-02
-1.667069963563548238e-02
-8.490135374357948850e-02
-9.281137354338807322e-02
1.140967859357405441e-03
8.632969206288938768e-02
-1.519142036039867472e-01
-2.964460155072782058e-02
-2.372061030325114603e-02
-1.013288567860931855e-01
-1.095771815195042964e-02
-1.110339490846990462e-01
-8.887247550463137080e-02
-8.685389673917059961e-02
-5.229696407920072371e-02
1.146020836083939121e-01
-1.707804283587086580e-01
6.024145605838705092e-02
-1.995636120064766261e-01
-6.318701772474144551e-02
-3.855589712241529188e-02
-1.276359043030148195e-02
-2.582400696602575249e-02
-4.448891054207768786e-02
-3.916982410309999968e-02
-8.997740707804409432e-02
-4.969974659090992813e-02
-1.173584736700032938e-01
-1.767682556512920750e-02
-1.718242889511612803e-01
2.509228878213638769e-02
-1.632701366714423702e-02
-8.297138268723998344e-02
-3.763174109101084797e-02
-2.048343928775157585e-01
-9.229537868999325434e-02
-4.576514616702840460e-02
-8.004810408808801792e-02
-1.233559810956095550e-02
-1.237744388848258381e-01
-1.373953870861764626e-02
3.720816583531371541e-02
-8.116554416576915454e-02
1.703488762903280010e-03
-8.835077558930930219e-02
-1.331236049331398739e-02
-3.676896948365275530e-02
-6.756222535171563237e-02
3.077923842876836152e-02
-1.104970806005539374e-01
-4.913494312499973316e-02
-6.324536574101218347e-03
3.160132881874987837e-02
-6.848018866546252970e-02
-8.391727567622841999e-02
-7.752328626171800519e-02
8.928130593107394541e-02
-5.319625893997262378e-02
-1.641172609921783543e-01
4.082631613534640908e-02
-4.606244546366727172e-02
-1.597471524519743225e-02
-2.585189020077945099e-02
-2.908639231549684512e-01
-9.132390549011656922e-02
-8.423161196278255991e-03
-1.680646480436355783e-01
-2.558215289380377441e-02
1.829723677090937251e-02
-2.533001964651929172e-02
-4.510687589127614083e-02
-1.280033815312285606e-01
-3.816200473286707889e-02
-4.795773658835462971e-02
2.473245021441674088e-02
-5.645281751570078999e-02
-8.098366272613320704e-02
-1.017537998466772481e-01
-1.489360631459167410e-02
-4.176430559962265865e-02
1.791223455918208168e-02
-9.438954130989356262e-02
-2.177597330172150944e-02
-4.004914536145447179e-02
-7.543795069499256711e-02
-7.641883936784284181e-02
-1.538105819729345680e-01
-1.080315609160356072e-01
-6.785350317939800591e-02
2.357898568221157912e-02
-9.005143681692534541e-02
-5.310341687618478322e-03
1.461487862317011922e-02
-5.782105936304009208e-02
-7.170630860976830168e-02
-6.987754969081654000e-02
9.068603522363995195e-02
-8.684679243670352655e-02
-1.269071249334311202e-01
-3.644956256602510658e-02
-2.774732894227471131e-02
-6.196048530777913815e-02
3.493854502872757728e-02
-8.388512749758422760e-02
-3.663046817804214289e-02
2.391302120265406672e-02
-3.314025598985752014e-03
-7.474615442805350451e-02
-3.822926347080716093e-03
-6.448689510683333626e-02
-6.064172132996994979e-02
1.128829175348718995e-02
3.970140796149494722e-02
3.272788396529549559e-02
7.749214746334134873e-02
-4.051791992908824330e-02
-1.217091586122777958e-01
5.092269973663724608e-02
1.834735702035888982e-02
-8.816542662117490825e-02
-5.133616186882872939e-02
-8.983546827547812808e-02
2.987907830107122686e-02
8.863919617996326994e-02
-3.935773177771099279e-02
7.925112354741936996e-03
-9.068952564347637635e-02
2.314020420579781731e-02
-1.705002501965771355e-01
5.460597575441433760e-02
-8.832077775725701019e-02
-8.451586787778246623e-02
-4.393569776877689730e-04
-1.126777064568046105e-01
-1.079804008296442186e-01
-1.014506928731125912e-01
1.122384485573757473e-02
5.265800713694778618e-02
-1.732970632841186742e-02
4.665741770524182291e-02
-6.845972753213219741e-02
7.837057923452024621e-04
8.791437697360574705e-03
-9.102353902797848118e-02
-6.242395690068925154e-03
4.002905892891901740e-02
-2.094337070872494266e-02
-2.300574739134568156e-02
-7.072694061209079675e-02
-3.799117513069383972e-02
-8.638727537651194957e-03
-6.151231280316390992e-02
-1.959058000802380364e-02
-5.633830933182819994e-02
6.441959789479337339e-02
-1.067005571148035570e-01
-1.612724987801557042e-01
-9.709106355397705002e-02
-6.470610679021340794e-02
-6.902734469122381866e-02
-3.918733258695997895e-02
-5.304485367266313645e-02
-9.942064455850398164e-02
-9.410821357980898860e-02
-5.618183733643241327e-03
-7.754103067599710242e-02
-8.641080246791084385e-02
-1.027227713485777821e-01
-1.068265599443690879e-02
-1.221281690840389511e-01
2.555875100168076425e-02
-1.774729026476114246e-01
1.801215978608946156e-03
-1.902993667073703266e-02
-1.550436979431546736e-01
-7.389594556605275089e-02
-1.038420339932924069e-01
-1.160715894401189302e-01
-9.664710802734742534e-02
-1.655840091808218582e-03
-2.968028330293231640e-02
-2.668567333866831218e-02
3.985919764995831532e-02
8.384118443465359005e-02
-2.406546234973809886e-02
-1.376651849142513928e-01
4.250775506488943707e-03
-2.992436451299909997e-02
-1.781375541406740870e-01
-4.566563763278618654e-02
-8.814912355157758506e-02
-5.375252963589218641e-02
4.483063269228384357e-02
4.586992459470401462e-02
6.876303300423746920e-03
1.345126106362741839e-02
-1.100755673470125151e-01
-4.749914889945125451e-02
-8.232773053363530436e-02
-1.719294714471386321e-01
-1.057655824870671196e-01
-4.830101670824644283e-02
-8.114057172627271719e-02
-6.364618218777218228e-02
-1.068654488016328868e-02
1.930710440366071104e-02
-1.283299738259408573e-01
2.424834384350987512e-02
-2.785193226075447035e-03
-1.075784995133791284e-02
-2.184423668754471859e-01
-9.276370479928977564e-03
-4.727740238624510843e-02
1.698307125876413271e-03
-7.705175040923138707e-02
-3.483824292328703554e-02
-6.808092222747680333e-02
-1.142476167468763765e-01
-4.838542083122546189e-02
-6.891712378545916673e-02
3.281255115878200374e-02
-5.021605993664240292e-02
-8.646387258497216510e-02
-1.419411517482560559e-01
-8.176011238008777660e-02
-1.116676837855563320e-01
-6.935987319377180660e-02
-1.069008015863238542e-01
4.896926969093894771e-02
-1.647949878657038458e-01
-4.131666116728598820e-02
-7.567091101283858479e-02
-6.112915425479179682e-02
-1.804291539366359789e-02
-1.517152785122463099e-01
-1.378685356080210089e-01
-1.070872094254886886e-01
-4.722725385204865935e-03
-6.927282163910881974e-02
-1.526136490705099769e-01
-9.994733581873845030e-02
-1.952849209506871131e-01
-4.831932958193884547e-02
-7.155877278208713776e-02
-4.444771043356664231e-02
-1.441254563149272916e-01
-1.029559250731019726e-01
-2.697763574622703484e-02
-6.796792339269215610e-02
3.638771949421688162e-02
9.274351051348118588e-03
-6.655949655929009612e-02
4.623028281904850018e-02
-2.211900761310964247e-01
-6.759063510269665287e-02
-4.550390863874841096e-02
-1.755201889482693386e-02
9.783307048793256355e-02
-2.499127322824938949e-02
-3.209489445523670131e-02
-4.917767775950957626e-02
5.295421720208020461e-02
-7.361169973813114220e-02
-1.761503690965077196e-01
-2.385127991263267799e-01
-1.203229194054092899e-01
-5.745999731300020091e-02
1.371180663704752063e-02
9.485814480537635429e-02
-5.889447602541875854e-02
-2.472497302139213537e-02
-1.043936359903861327e-01
-8.410500271632855018e-02
5.063269838867439504e-02
-7.442895898547262357e-02
2.021583828339769059e-02
-2.292814061347422591e-02
-5.374037266023171805e-02
-6.110392664491384046e-02
3.388327453487573887e-02
-1.309629679475065311e-01
-8.028875219333904412e-02
8.799431655886870429e-02
-7.254477842452974889e-02
-7.815102055874179054e-02
-7.298493547132517759e-03
9.214275296013508046e-03
1.122600123414793372e-01
-1.151111128437846687e-01
-5.721175040715261589e-02
-1.189991451054124919e-02
-2.316823677249705005e-01
-3.381746057114479176e-02
-1.364316209913265521e-01
-2.053024464206175750e-02
-6.880225083897427429e-02
1.145347963061717211e-02
-1.798322006410152663e-01
-9.707728403377482995e-02
6.449429273010665736e-03
-8.882345817700916524e-02
-3.710200634015870663e-02
2.592543162316545205e-02
-1.830792595406987786e-02
-4.750310546312875443e-02
-5.550194954140984932e-02
-1.655703665579483785e-01
-3.713651001519461398e-02
-1.018735900504968844e-01
-1.173156820060573952e-01
-1.226504387699348525e-01
-5.243040892781680035e-02
-4.333693469012319527e-02
1.672331054115820670e-02
-7.351304540012716660e-02
-5.172098602437725373e-02
-2.413102749879825551e-02
-9.688527018571396754e-02
2.490115313167072519e-02
-3.892901709431086793e-02
-1.891234424296240127e-02
-5.902796500399184326e-02
3.592944066012348364e-02
-2.304257404589644259e-02
-9.799012500997637820e-02
-4.159171759122352180e-02
-1.085570509447091880e-01
-8.458981993625198925e-02
-6.326280939476787435e-02
-7.042338802234511530e-02
-3.516980620654602124e-02
-9.378218433040015622e-02
-1.016657598709980598e-01
-5.602021489664675558e-02
-6.350658214456295081e-03
-5.933569314923137217e-02
4.279514951146393131e-02
-2.733238368258154687e-03
3.196768598276144777e-03
-1.011063030284172770e-01
-8.175571616371099526e-02
-6.362707896194524926e-02
5.281694052472916609e-03
4.385027383865286454e-02
1.267270920940480050e-01
-1.627614440525663453e-01
-9.419531256077461404e-03
-6.379762501498736915e-02
-8.272873282955729712e-02
8.014427025993181098e-04
-7.554636103757376986e-02
-9.883246174251927862e-02
-2.308499982502510983e-01
-9.138974623264191355e-03
-9.235227732271149292e-02
-2.531657764240429279e-02
-1.104075528424337815e-01
-1.590477967820856306e-02
-2.214706736619541719e-02
-2.687704931437596631e-02
5.644478533418585686e-02
-4.107847772668268317e-03
3.839847528654550396e-02
-1.894511251254446180e-02
-1.748862072850488614e-01
-5.581800166366730070e-02
-1.385194733610847218e-01
-1.715638846623259578e-02
-5.534392618850667717e-02
-1.142868899133121507e-01
-4.492184959963310686e-02
-7.514799463358608211e-02
-9.678341103372738174e-02
-5.648611172499824057e-02
-7.957942018614706098e-03
-3.077473252403069640e-02
-1.824291461566895575e-02
-8.601122410536389540e-02
-1.059246219164235725e-01
-5.058143017222899857e-02
-6.542845227282607055e-03
-4.555878447334108655e-02
7.505172016238434440e-02
-9.830033624821807314e-02
-1.301479852084869507e-02
1.433820554286268333e-02
-7.730142299169674887e-03
-7.562091887777729060e-02
-2.626104366252983435e-02
-6.069932429260136569e-02
-1.530995769915948976e-02
-2.648965477152410986e-02
-9.650837126848044178e-02
3.852458855479887201e-02
-7.494788427691664867e-02
-8.612617904882442776e-02
4.388635543962696867e-02
-5.910254505854288520e-02
-7.453582927669746838e-02
-8.764524938244835917e-02
-8.777974436468033437e-02
-6.387665933240194160e-02
-1.077335875683097383e-01
-1.032218570914772565e-01
7.020007177646202245e-02
-1.517417834675782338e-03
-5.124619132649006065e-02
3.083196625353369635e-03
-7.074625588103004847e-02
-5.964907171880565184e-02
-1.272653973463922783e-01
-5.335840218077986773e-03
-4.227097721870563124e-02
1.669013404404978479e-03
-1.214328803468708584e-01
-3.348426726243650120e-02
-6.393914271139097827e-02
-3.573526173550463370e-02
-1.873127279957237379e-01
-9.812581534213526968e-02
-1.279960260649218584e-01
-4.160392986453213121e-02
-3.185689808667275386e-02
-1.559670401664771389e-01
4.668331142097583569e-02
-8.811968496967825804e-02
-1.457053135251403231e-01
-5.875979275673204327e-02
-4.528420284464174800e-02
-6.238639845472564865e-02
-1.441368918125099652e-01
4.179192023585251436e-02
-6.278130855838336133e-02
1.651759481014842407e-02
-1.173242377280753063e-01
-9.591906473839828529e-02
-1.473459511555167967e-01
-1.259992940305240949e-01
-1.649647353540604211e-01
-1.202473413020774123e-01
-4.874331358318053503e-02
3.452597579126937682e-02
8.138783647363144469e-02
-2.354728235896416319e-02
-4.918058026048597459e-02
-1.732429677255760136e-01
-1.145468488261010692e-01
-3.541285510744727333e-02
8.747440277819569857e-03
-5.047234634303862655e-02
-7.911398973309066718e-02
3.970764620128690997e-02
2.963514528820001062e-02
-1.062757715195381675e-01
-2.924607249009850835e-02
-1.606708342803286338e-01
-1.558339402810444141e-01
-4.427258106143460575e-02
-7.436966553846334482e-02
-2.001855041646627698e-01
-9.103204518596715034e-02
-2.179677008748743053e-02
2.653368520208443729e-02
-1.647692069265857193e-02
-6.087977232423203572e-02
2.203570509580771164e-02
-6.843867981746849793e-02
2.094783089005806866e-03
-1.074357803165294084e-01
4.432148685511608927e-02
-8.271103719299520429e-02
-1.330671341255032225e-01
-7.098116647069252494e-02
-2.814938402817021568e-01
-5.066613176236704069e-02
-8.378709338143720819e-02
-5.168237554985936899e-02
-4.949458345370058576e-02
-1.127034665600445407e-01
-1.420256594317754473e-01
1.601221515549857907e-02
-3.374974092535370086e-04
-6.463316295056188709e-02
-5.976409962443157697e-02
-7.448350791494065537e-02
-3.489894506882192798e-02
-1.466323789832132407e-01
-1.498496913039011613e-01
-3.495772038875970267e-02
5.838753138531905910e-03
-5.060326801023096871e-02
-1.460540000454142728e-01
5.172640490203175151e-02
-7.327074202407504733e-02
-2.194770615400919514e-02
-5.957205147617494062e-02
-1.069165571769185724e-01
-3.499120678524065414e-02
-7.445045896524510320e-02
-2.415391991634583541e-02
-6.641141636656469616e-02
-5.365067142569912573e-02
8.379029298506397716e-02
-5.975176931448579302e-03
-5.605116762305185213e-02
-9.474368387676579406e-02
-1.252423244004555736e-01
-1.164041875519229718e-01
-5.711370348927485852e-02
4.351113956235194702e-02
-1.048636743366283541e-01
-1.665947744731900715e-01
-4.124641904121496838e-02
-1.777229801144800114e-01
-5.730509186987962390e-03
5.671890575451692118e-03
-5.363911146627058785e-02
-8.800452854724064369e-03
-9.256933805749292810e-02
5.570246527618668425e-03
-9.823731016588561904e-02
-1.012897639244803999e-01
-1.386600830969281495e-01
-1.345056924777796592e-01
-1.223025019497856331e-01
-5.644811526418354319e-02
1.333975868846603652e-03
-1.245378028102412937e-01
-5.027805017203571675e-02
-7.269537472904955000e-02
7.727439940650272787e-02
-1.220802744365714204e-01
-1.519838975169603146e-01
-6.263323577065915693e-02
-8.391199383324123018e-02
-1.051344929852445903e-01
-5.301452467589392453e-02
-8.237149022884451832e-02
-2.306833475147149551e-02
-4.878505072374878654e-02
-4.038952263039055635e-02
-8.739886519981135415e-02
1.613791420666664186e-02
-1.904202483725729311e-01
-3.857602813595196328e-02
-5.186711082568266212e-02
-3.608106757734957232e-02
7.395646074736639264e-02
-4.841074520084586580e-02
-4.539348976690903842e-02
-1.323553573098697755e-01
-6.876661759243557492e-02
-5.980581643363769295e-02
-1.179998152372080805e-01
-8.440490737384154230e-02
-1.157220361908878337e-01
1.721171213332682928e-02
-8.421985836711633200e-02
-1.466993529194474677e-01
-1.180768213568103575e-01
2.221774637789181855e-02
-6.172600022097089051e-02
-1.689654776987958018e-01
9.070587488667759650e-04
-1.297785131967337524e-01
-3.579346571380198627e-02
-9.324923983899115199e-02
-6.778231549973545711e-02
-7.868386011409388842e-03
-2.024484353477610382e-02
-1.794551529681168989e-01
-4.928567211552706967e-02
-1.981541429895231632e-01
-5.681171979737670991e-02
-1.265037687792764931e-01
-1.450057301685720064e-02
-1.433643612572589321e-01
-7.101189209547616177e-02
-7.500645384262213944e-02
-4.152723634502226285e-02
-1.386439611460233146e-01
-9.991857199840838144e-02
-3.508185435282348136e-02
5.101843925182484446e-02
-9.146778110287229202e-02
1.417716813174212803e-02
-1.797468465212588296e-01
-6.099619233384884209e-02
-1.250232335920178385e-02
-1.599933534815725367e-01
-1.115575125556837049e-01
-1.287099594938116431e-01
-8.443862300338242019e-03
9.937584127678984747e-02
-1.431153222407934023e-01
1.586842894049509539e-03
-1.373080090783728724e-01
-1.632584050462871916e-01
-5.396869132567050364e-02
-2.169472846439212191e-02
-5.247005728539582553e-02
-3.233171783250848169e-02
6.092965979906418000e-02
5.062450683845640814e-02
-1.018834651573335276e-01
-1.790711538164727334e-01
-1.134262201621423077e-01
-6.744000165291645643e-02
-5.708956081172024237e-03
-1.097503699641536878e-01
-1.713329345796769931e-02
1.788273307917792251e-02
-1.731802830605610188e-01
-2.011557164017173729e-02
-5.751225025170237509e-02
-8.257455958059814471e-02
2.867081917659351775e-02
-5.550768911041591841e-02
-7.052747030213081525e-02
-1.607996328731015889e-01
-6.344605253108452636e-02
-1.135826970777745332e-01
-2.617819075544796509e-02
-4.946550439341711874e-02
-1.667886196794171327e-01
-3.975948564592463735e-02
-5.106150792354072210e-02
-1.417771771587333085e-01
-1.401345113960959232e-01
-4.417059885411521447e-02
-7.042693789791902581e-02
-9.826278085997211531e-02
-7.687145982098445018e-02
-5.238483965797087472e-02
-7.383248813989908010e-02
-2.349919504412105800e-02
6.299555268833445520e-02
-1.055311790610067961e-02
4.917715025194141065e-04
-1.593135020777894928e-01
-1.220409029871350609e-01
2.613814405601699170e-02
-5.356285876149866759e-02
-1.126472693708935324e-01
-1.484794887412964337e-01
3.388616888280212430e-02
-3.597258667317870806e-02
-2.188952292853596493e-02
-2.169873408048059171e-02
-1.170369384303188848e-01
-5.511953766809199462e-02
-1.542350150934702901e-01
-8.758956441679170701e-02
-1.298580624527243821e-01
-1.715090078214843994e-02
-2.936836559488886084e-02
-1.078251440047749837e-01
-6.822585568345043705e-02
-3.235636618529151576e-02
-3.755067818394853402e-02
-8.530631323534179633e-02
-1.806017686721124171e-01
-2.634409501423290445e-02
-1.545851943167150522e-01
-1.106627736096900544e-01
-7.082639647279841133e-02
-8.617451449666201080e-02
-4.028693463534485653e-02
-5.652775022142240285e-02
-1.696694584745327694e-01
-1.709701560433353751e-01
-1.133806814488512171e-01
-6.546301632005284421e-02
-5.775120890261793705e-02
-4.413049573574339551e-03
-1.345011095502911258e-01
-4.216048006955732882e-03
1.634846370587249992e-02
-1.274528900903105777e-01
6.100015204420791357e-03
-3.080646588954230256e-02
-1.911019033540677370e-01
-1.415114562769234363e-01
-9.179445128020272127e-02
-1.297488237769541808e-01
-1.665288417211113758e-01
-6.565971845161826248e-02
-1.031945604059648497e-01
-1.756260367004776335e-01
-5.736112355530503110e-02
-4.089427763866015919e-02
-1.061220027915222436e-01
-2.172663883680893415e-02
-5.763743359635807584e-02
-5.167442592166794635e-02
-1.957878443939311819e-01
-1.263549594201751058e-01
-1.158511045610242096e-01
8.697882766483025496e-02
-1.211266675287424183e-01
-5.012429656356298668e-02
-6.633042028483059072e-02
-1.121381978865338414e-01
-9.728850075133824160e-02
-1.787318455127570593e-01
-1.096962297289261062e-01
-1.937516792815484890e-01
-5.759528055855790002e-02
-1.401928069796688769e-01
-1.065961268177257615e-01
-1.758674096136252085e-01
6.210630047111481006e-02
-1.022981210062645641e-01
-5.762446705894708199e-02
-2.337156614840129720e-03
-1.212595786706373163e-01
-2.475568361066056433e-02
-4.094031848179226218e-02
-8.268325027333903177e-02
-1.731751174759831036e-02
-2.320075188935235566e-01
-8.882992737164994990e-02
-4.701416547427950121e-03
-5.072264028516455803e-02
-3.847938499630478015e-02
-3.261104379761881056e-02
5.896368092228362022e-03
-2.736696150874173838e-02
-9.752902862597381817e-02
-2.568820751490456800e-02
-1.507164318087216293e-01
-5.822372969153574024e-02
-1.481314804693994458e-01
-5.775890300904101132e-02
-4.158768422130677128e-02
-1.357645151579782716e-01
-1.027665857706442087e-01
-1.015407333926098415e-01
-8.178321454984974204e-02
-1.426668694663748016e-01
-6.688366608537929525e-02
-5.060501752328006725e-02
-1.126873731856104371e-01
-1.688641142489088753e-01
-1.325699058299481259e-01
3.287019162804473427e-02
-2.932648120087536642e-02
-4.469579812496141807e-02
-1.246335714016089946e-01
-2.536283993231372436e-02
-1.133667934094161889e-01
-5.990693225340985167e-02
1.556688645736229240e-02
-1.181499087551689947e-02
-1.221273854443740148e-01
-1.272596462288662911e-01
-1.018379631914839573e-01
2.093160896997914647e-02
8.903807061899970954e-03
-9.877962279948365731e-02
-6.636613129207173667e-02
-8.776520176063985768e-02
3.026711207440242746e-02
-2.911294845387799035e-02
-1.376020804638639072e-01
-2.337927582019953821e-02
3.568214278616667345e-02
3.912716997227896898e-02
-8.056819463533805570e-02
-8.475619484092480893e-02
2.545064327186025849e-02
-6.671475305425583757e-02
7.623281076753569627e-03
-2.043507245403977310e-02
-1.054718347292081387e-01
-1.226404696994853188e-01
-4.984383402170287219e-02
-3.581590123022110328e-02
-4.708712151709718019e-02
-1.003210528555318476e-01
-3.102047701370751111e-03
6.813754649326189683e-02
-1.215773372998464885e-01
-6.544902365966055735e-02
-1.078180848242303452e-01
-9.179797318444050946e-02
-1.281490667433059227e-02
-8.957843970348706997e-02
-1.283228344396095399e-01
-4.033097046405652308e-02
-9.157753593775730394e-02
-2.865981257791839348e-02
-9.850123355117235135e-02
-1.434931297277490525e-01
-3.375873985425134616e-02
-5.464780233059986919e-02
-8.008565238376175177e-02
-9.213751225142771673e-02
-8.371979635466138270e-02
-1.249433611085428719e-01
-1.504568863218283259e-01
-7.241101830342770718e-02
-2.000150296240451805e-02
-1.286007937405788670e-01
-1.861746925056349256e-01
-3.619537909212060256e-02
-3.252851226444360838e-02
2.596319578303810105e-02
-5.802652421429151108e-02
1.645766549185074049e-02
-5.159005479171615942e-03
-4.788012481060718861e-02
-7.870765550907089791e-02
-1.021580342341890518e-01
-4.413281154306519100e-02
-7.118309640914610714e-02
5.136532569118268214e-03
-2.955411174832164173e-02
-6.379877770686283311e-02
-8.275806614820831186e-02
-5.721484722140744023e-02
-6.132514641374092745e-02
-5.331059668804027929e-02
5.240773455472546444e-02
-9.621098518573699410e-02
-1.317644552289386206e-01
-2.861666473037589170e-02
-7.924122135584664439e-02
-8.130809799144649019e-02
-6.955216663748575723e-02
-2.270929620888596442e-02
-1.186602531708093600e-01
-8.869989665210151197e-02
-4.943461518948531058e-02
5.568982235745830595e-02
1.106411835182941755e-02
-5.801127325180563399e-02
-7.897669620215247432e-02
-5.165822925878400113e-02
-3.454198316786857847e-02
1.806066064389388881e-02
-9.422108286208133454e-02
-1.188484183692612994e-01
1.585867496909278487e-02
-4.438517708543122942e-03
-6.639007788251037601e-02
-7.770748663539525647e-02
-1.208505676876432851e-02
-1.012871467863993985e-01
-7.530054994376812749e-02
-1.483354237207233639e-01
-4.329435703165181865e-02
-1.219476882656310712e-01
2.436489837574206188e-03
-1.002603374624754379e-01
-5.758432828213044113e-03
-1.031680938396272312e-01
-4.262530352525196325e-02
2.325110540579501672e-02
4.034552670450627931e-02
3.688037874916462455e-02
-6.857883342407100624e-02
-1.924781124925862008e-01
-1.122499095318705981e-01
-2.784203906759269431e-02
-4.660617137658686765e-02
-2.929944562565844554e-02
-6.569844119844389652e-02
-8.998443604298861018e-03
-2.777602511070127733e-02
-1.152151578293864054e-01
2.648094639933536425e-03
-1.235023954772262594e-01
1.818919411076634629e-02
-7.678779113041205029e-02
-4.398251248121640838e-02
-2.966575026951840874e-02
1.410723201745827347e-02
8.539191755469618950e-03
-1.428062304314746123e-01
-1.232894928856506922e-01
-1.368938444663374554e-01
-1.092081797182185982e-01
-3.094143969033370800e-02
-5.272500421238037610e-02
-2.827775614807895993e-02
-1.080138955928452854e-01
-7.456788030382564825e-02
-1.105031446401894962e-01
-8.515291896153748263e-02
-3.160096794314523616e-02
-7.824192575296828878e-02
-1.529925075064095530e-01
-1.264983421813666575e-01
-5.660364005251599523e-02
-8.472457210601064270e-02
-7.092433763131764102e-02
1.607701330457955713e-02
-7.110472766569193859e-02
-1.569598609319876881e-01
-7.836395840706278371e-02
6.709967364547372859e-02
-7.931171454277219368e-02
-1.369829944243799169e-01
-1.476447367850022285e-01
-4.245848255491738860e-02
-8.733015812922707843e-02
-6.029845410822200213e-02
-3.188675986177728645e-03
-1.954477319820731654e-02
-5.234050613435789479e-02
-7.659155601780784361e-02
-1.697757695119611887e-01
-4.090891388570066373e-02
-8.044066241919813065e-02
-2.040972692729763407e-02
-8.318426265383330187e-02
1.971822259345240233e-02
-9.127282897973523768e-02
2.227969434541977184e-02
-7.474134340840256352e-02
-7.101679728409404646e-02
8.869127272822982175e-03
-1.174040964703876727e-01
-3.211481573066374273e-02
-1.087520867128620450e-01
-5.110770004969954899e-02
2.442152828382547838e-02
-1.624228662173647086e-01
-1.976337053261049276e-02
-5.184331557306746247e-02
-8.605549649639865351e-02
-1.922448983453905677e-02
-8.725288731549232790e-02
-8.591048730547135026e-02
-7.152321989191456897e-02
-1.138373524668158665e-01
-3.195415401584913301e-02
-2.871532778373075967e-02
-1.011144570293754097e-01
-5.711725703874034193e-02
-4.832430279281296759e-02
2.150381683646128070e-02
-1.179184686888258005e-01
-1.567648141860581573e-02
-1.287270747114682978e-01
8.406794954941580744e-02
-1.354279504681071278e-01
-7.919407190686435227e-02
-5.188398444700599577e-02
-3.921279102910167624e-02
1.185586839326042002e-01
-8.053312711765360163e-03
-9.479972108847126155e-02
-6.383123505040133594e-02
1.772228318121937471e-02
-1.357920516629292085e-01
-2.687085536889496570e-02
-2.336259939665752960e-01
-3.631452893462062959e-02
-1.058940653142129845e-02
-1.166364727642025673e-01
-2.373471971701259994e-02
-1.581782099318686241e-01
5.616707988689301732e-03
-2.503838434487890203e-04
2.677838641840816700e-02
6.276006885834725657e-02
-3.169280574537237244e-02
-9.886067928389233317e-02
-1.753891904372912106e-02
-5.352399337436942323e-02
-5.619154710375120348e-02
-1.179660249147905654e-01
5.474959148657547155e-05
4.607000911197991350e-02
-3.661772887788999897e-02
-1.044015614160346411e-01
-1.057346293224389472e-01
-1.074436880555268009e-01
-1.013545110939280819e-01
-1.548149753999059630e-01
-1.641002452226299202e-01
-1.105206319327294434e-01
-8.187500322869169234e-02
-1.210981959349900945e-02
-3.934118897936236814e-02
-2.359620190474489773e-02
-1.587824910995155880e-01
-4.664802843938161553e-02
8.184463590218102325e-02
-5.609937476048377364e-02
-3.301962852076904820e-02
3.873620103076988452e-02
-3.396709438941709208e-02
-2.908135371342720002e-02
-1.107845418123487580e-01
-3.563166099214122584e-02
-4.962891175600197408e-02
-1.811690426217797689e-02
-9.396522378228280847e-02
-8.831388463814958401e-02
-8.745114499348180526e-02
-1.272449690486905649e-01
-1.707107186787356484e-02
-1.265911058692755220e-01
-9.853059407045131057e-02
4.552946567005607820e-02
1.015275870957219485e-03
-9.734486531522365538e-02
-1.228627199974944850e-01
-7.511463799204792791e-02
-1.022788887799730949e-02
-4.245319052065112814e-02
-7.541739569881145133e-02
3.773861474084296702e-02
-3.924054735783703840e-02
-1.200429908965194303e-01
2.503798639737584569e-02
-6.090652826355760774e-02
-1.969951519248493155e-01
-6.587805013276357147e-02
-1.008956277444768984e-01
9.500445929859793054e-03
-5.053672866546540798e-02
2.599515350725389168e-02
-1.689193174831341571e-01
-1.147672765988835830e-01
-1.261322561726803682e-01
-1.105086178112499734e-01
1.520332945146129523e-02
-6.377349163493077622e-02
-1.378196298889183824e-01
7.860501881420238479e-02
-1.042916736325488619e-01
2.614567588637600835e-03
-2.085397750424921870e-01
-5.346485293086879892e-02
-4.665741644363628760e-02
-7.582945096886932468e-02
-1.652148303597931744e-01
-1.192641610900775362e-01
-1.069118269778618902e-01
-1.373614784712164916e-01
-9.427656910936756118e-02
-2.420777383813305789e-02
1.931800214922238176e-02
6.698637542538793399e-02
-9.945175558783979353e-02
-3.223614274699870136e-02
-8.210464888322729915e-02
-4.369744620154548259e-02
-1.521588896582086181e-01
-1.708204069193791919e-01
-7.248855429161897568e-02
-7.827605356807007531e-02
-3.368732308854514856e-02
3.314964924387803213e-02
-8.263616447823189659e-02
7.486207081651408135e-02
-1.388738852378080743e-02
-1.420271322062441610e-01
-1.556585800609674719e-01
-9.894069360027564486e-02
-6.284289500933862294e-02
-1.460353844527640527e-02
-1.442840000522442323e-01
-2.571970909452772278e-02
-6.001296974529849587e-02
-6.694594018470989560e-02
-8.985065611714905531e-02
-9.100364099443597476e-02
-9.095930096615370553e-02
-8.807890940228220444e-02
-1.236610921674795166e-01
-1.257873750855011130e-01
-9.505646548535362506e-02
-1.239634201589778911e-01
-7.541741751899250223e-02
-1.988557930221504164e-02
-8.963705493460863427e-02
-1.032358140088210918e-01
-1.664457905835103890e-01
-7.617270830993980169e-02
1.999928660720242182e-02
-4.041734407957725539e-02
-1.957232754094326288e-01
-1.001886694081317031e-01
-6.004231997996224701e-02
-1.145778438777902974e-01
-1.158599967340696590e-01
-5.261415525137493748e-02
-9.770271258299767503e-02
7.145408761397595288e-02
-8.535567433552293526e-02
1.212571866104842321e-02
-1.577902655639556451e-01
-1.550451143465577872e-02
-1.125187762048434903e-01
-1.453451659378618421e-01
-4.065185651835268726e-02
2.150073708587920893e-02
-1.847556104529916171e-02
-1.074077571879878679e-01
-1.100592888762604027e-01
-1.541781248898640710e-01
-4.919658126841233714e-02
-4.866414290464186887e-02
-1.002760026292888740e-01
-2.039075240729201766e-01
-9.212454637001302182e-02
-5.330824441154933396e-02
-1.021693532454387848e-01
-1.360242729385833238e-01
-7.475796723655964149e-02
-1.289086150880410231e-01
-8.012066797247845151e-02
-8.763728124867707636e-02
-1.271274300439976801e-01
-2.242318933269043385e-02
-9.758668768346330513e-02
-9.812069852099376821e-02
-7.559163039088340197e-02
-9.394591295911193865e-03
-8.996805989828711436e-02
-9.907914068933693086e-02
2.987600076303139132e-02
-2.132554309941812332e-01
-7.367302619215568629e-03
-1.309720978532193103e-01
-7.520775236977263190e-02
-3.051947436860622323e-02
-1.563209672508622250e-01
-7.439145062903643191e-02
2.482416117034232008e-03
-6.571567475408063297e-02
-9.339860898856484905e-02
-2.636507344203624717e-02
-5.910295233481902694e-02
-6.452573447403624207e-02
-2.040214716169173048e-01
-1.475123383833367441e-01
-6.569549756969310372e-02
1.235366553044556226e-02
-1.108167774376193487e-01
-9.928475861415823889e-02
-1.394423475355996700e-01
-6.307781412779010777e-02
2.772026904423284879e-02
-2.744354205186998533e-02
-9.753167560080110154e-02
-5.579750845414067212e-02
-1.194531595936898227e-01
-3.078602217989080334e-02
4.922949195149011782e-04
-4.141870065846854632e-02
-1.065425767079436759e-01
-1.213225341357206666e-01
-1.121340887209439779e-01
-8.449148977662512827e-02
-1.154418310338828496e-01
-1.314593654582501270e-01
-2.849162350572075411e-02
-1.393103373134992329e-01
-6.702903044076206907e-02
-9.643536834046749495e-02
-8.912522031469921613e-02
-3.603225081715959177e-02
-5.547108794498171319e-02
1.896374697115023322e-02
-1.308015851641581850e-01
-6.511198173909413939e-03
-1.726991613256244062e-01
-7.392833289636384364e-02
-6.393800197167683053e-02
-1.452469311275156327e-01
-1.813659873155578917e-01
-1.488142462798779930e-01
-3.978234494873798127e-02
-1.056151195168196638e-01
-9.775466934765321414e-02
-1.019950820330440822e-01
-5.303970154011067306e-02
-1.387632516017768824e-01
-1.539676367581264971e-01
-1.384608042767392945e-02
1.932274987105810776e-02
-9.214954418207377262e-02
-1.352316548749646352e-01
-1.197842008611591513e-01
-1.303807626412894494e-01
-9.302242666179699748e-02
-1.399603933388163524e-01
-9.479285036332488201e-02
-1.209409511620690020e-01
-1.976998903904834126e-01
-3.267045733830264975e-02
-8.645318545099037189e-02
2.015930173118851351e-02
-4.664666482475493536e-02
-1.919486121181052454e-02
5.168925037821706786e-02
-5.511230428134307469e-02
-7.337320188576952618e-02
1.026239999145849013e-02
-4.384207036795555873e-02
-1.073752212776404522e-02
2.054131544642830848e-02
-1.360597097523324854e-02
-1.320591954520498323e-01
-8.940706072564584550e-02
-3.763088246457654829e-02
-3.276035684624135913e-02
-9.544324920367872056e-03
-9.527540221545440337e-04
-1.358871851915352258e-01
-2.870204555992421358e-02
-7.226565057148197357e-02
-2.689571153954341612e-02
-1.145097774687268699e-01
-3.106402319190854078e-02
-5.312515945824449609e-02
5.557527976032573813e-02
-1.207793469269801551e-01
-5.186597862448880797e-02
9.809081998086263687e-03
-1.374270623231742539e-01
1.166580360969612234e-01
-9.539816804821928120e-02
-1.342812385077080117e-01
-9.438591781440620887e-02
-4.418761512566660860e-02
-6.230331457688723096e-02
-9.687526032705129353e-02
-1.061491991346725644e-01
-9.410159426948781769e-02
1.090683173634671502e-02
-4.187365109447206690e-02
-7.219044119677342497e-02
-1.101383477308257586e-01
-8.398850238924228384e-02
-2.197980580167000972e-02
-7.940355783574545856e-02
-8.633106500093958025e-02
-3.836219761267748579e-02
-8.774863966020318706e-02
-7.058304742439300283e-02
-2.500696511105735681e-02
-9.155410209264938648e-02
-2.134502112688139649e-02
-1.985433436541501201e-02
-7.273499329524385493e-02
-1.361717628502336908e-01
3.008614279966563901e-02
-9.840524539911990609e-02
-1.512679082441569477e-02
-2.373697383946746231e-02
-4.474430206448293951e-02
-4.177207500011830693e-02
-1.182715236141781007e-01
-5.260661962316682400e-02
-2.864882670716075927e-02
-7.719188710825443389e-02
-2.138242578321880236e-03
-1.241276696577344948e-02
8.382159241871277311e-02
-1.020652681797883654e-01
6.183259041909962284e-02
-2.263476564941111976e-02
-1.232251961868793778e-03
-3.294121830550940377e-02
-1.162013515257711294e-01
-8.245038456534994897e-02
-1.834209357323028644e-01
-2.631690678309176259e-02
-7.552423185471443534e-02
-7.787622499712934521e-02
-4.041574866702237617e-02
-3.022964369693140890e-02
-1.140461931811903445e-01
3.220258002232853807e-03
-1.157548994757006955e-01
4.320668067595585110e-02
-4.653747522363662487e-02
3.878029676539315740e-02
-6.140239091690934126e-02
3.208243707469772554e-02
-5.770772796077385663e-02
-8.098940366910120647e-02
-6.417865459866056721e-02
-5.678414191385729864e-02
-1.356951229531554726e-01
-6.158540806553020747e-02
-5.619679569393436214e-02
-3.867066120749544644e-02
-2.160175218013155873e-01
-1.588148166696953523e-01
-5.956260216548844161e-02
-4.889324744504984499e-02
-2.128022555926147030e-02
1.773591350525327917e-02
1.665078158919894779e-03
-2.734837939800745590e-02
-9.930564243119094359e-02
-1.363977967371901578e-01
-1.321017059792676529e-01
-8.440850204477535340e-03
-3.954089265029690076e-02
-9.751171087513146873e-02
-1.047744617053017468e-01
-3.558320646453087821e-02
-4.460136476880384448e-02
-2.475021583179315698e-01
-4.626039547251863809e-02
4.142014309888359530e-02
1.542760292787808026e-02
-1.015146131446407057e-01
-6.716611618645768056e-02
-1.762227411267373312e-01
1.633398531303776463e-02
-7.309521001314096822e-02
-1.053152978594337069e-01
-1.227351319310835374e-02
-7.229067112604285750e-02
2.748903462396019848e-02
-7.784326211774798832e-02
-9.152149513151078275e-02
5.139465348882043400e-02
-1.636702903493890415e-02
-2.114223507710761424e-02
-1.380960040403089173e-01
-5.653358544853923778e-02
-4.815807977640285814e-02
6.342398246039909759e-02
-7.021372631965772104e-02
-5.238648574028915289e-02
3.583808183732549446e-02
2.378267390327487574e-02
-6.539229759181235113e-02
-9.985338907915500273e-02
3.605254348461963548e-02
-5.792103240301321732e-02
-9.088511648174288360e-02
-1.021283950292512233e-01
-7.672516251027958201e-02
1.018872232917108003e-02
-3.343131570316781181e-02
-5.038538060445935107e-02
-3.561653106453185891e-02
-6.315525786732531510e-02
3.383691006627372738e-02
-9.406979874337617620e-02
-3.115196055769086508e-02
6.212797393447142685e-02
-1.854050107640356770e-01
1.012927548438811130e-02
-8.364049308471774302e-02
-1.015108501503249328e-01
8.832554378135536177e-02
-8.054629448727211594e-02
-1.492508679613714084e-01
-1.226199669439786422e-01
-1.328525078900568701e-01
-1.157355040862112772e-01
8.335627336616401387e-03
-6.822293520119177002e-02
-2.912977044151834893e-02
7.738021592678575797e-03
-1.128279746659460597e-01
-8.332373271990949071e-02
-6.783146228206979322e-02
-9.575197007466285104e-02
-2.904353358063951548e-02
-9.839553484321618415e-02
1.762400612744970390e-04
-3.435621492146628125e-02
1.617144697570510950e-02
9.323496794871976093e-03
3.848079168823303337e-02
-5.099516899696891759e-02
-1.046088973991979310e-01
-7.658582974098909757e-02
-1.586826820804204327e-02
6.626774188087916628e-02
4.470584185357683732e-02
-5.602965321916762720e-02
4.296472187131637060e-02
-3.347276211538808416e-02
8.079414410447632866e-02
-5.623533444137039650e-02
-1.423380833157788378e-02
-2.571203951997392580e-04
-3.560137059386837138e-02
-1.065097066850178575e-01
-1.104619255180522563e-01
2.206215882740359194e-02
1.208719353367658858e-02
5.750397578128860730e-03
-1.472876516812530456e-01
-4.373425708322481453e-02
-3.050621718838202046e-02
-3.635481919894237995e-02
-4.345768501338971579e-02
1.376261341122219685e-02
4.766929464212410483e-02
-1.081954766565298987e-01
-7.601707305034942352e-02
-9.486832499624424028e-03
1.598052187639124183e-02
1.749697395499846819e-02
2.282090664593961621e-02
4.508685845687994409e-02
-5.585104037294661566e-02
-7.267120977402313775e-02
-1.483767525466637427e-01
-5.644440729338250952e-03
-5.425354307578840463e-02
-5.433895588624828438e-02
4.957683048138628729e-02
-6.078337927666116469e-02
6.124865293146183193e-02
6.930267218573035737e-02
-7.979829366041085725e-02
8.424381813693126997e-02
5.919620752479366754e-02
-5.341758672215687898e-02
-2.810696766031308552e-02
4.402006272431330247e-02
-4.758593006303430545e-02
-5.119280881078611123e-02
2.347846422614031925e-02
2.490228018672691751e-02
-9.330884063344141444e-02
-2.765097524953698260e-02
-5.484503427817074422e-02
-7.356543945028264087e-02
2.760388963363342302e-02
-3.720300903936009373e-02
-2.210483176052283061e-02
-7.662040734390457297e-02
-1.139806048873613642e-02
-5.736936804653965799e-02
-4.242981781072856923e-02
2.203825150066100400e-02
-1.368302300616590916e-01
-1.491524622473506256e-01
-1.255313776345946819e-03
3.404252096016034679e-02
-7.490477634983155192e-03
-3.129508746130194724e-02
-2.535611128230486414e-02
-9.876630067353858733e-02
-7.403489631337112353e-02
-8.668615266896821658e-02
-9.671614618228338567e-02
8.641172422365035743e-02
-5.904533818508168191e-02
3.011147948861072829e-02
5.294296323125407405e-02
-1.817505541003645864e-02
5.558617912857648224e-02
-8.256389159297346236e-02
-3.563139509748727840e-02
4.428949333919770387e-02
1.302215341227833459e-02
1.486898868088946668e-01
-3.195310994549707684e-02
2.023682712875542883e-02
3.305274821586722672e-03
-5.745343332357542854e-02
-7.456124976099867338e-04
-4.158106424970798090e-03
-3.692752552913145490e-03
-2.493443572316211485e-02
9.778904151819832469e-02
4.660755307442124989e-02
-2.456240550647391385e-02
-8.391846442726258459e-02
-1.005281971044833141e-02
-2.245870065726252029e-01
-2.128861298376195574e-02
-1.107490142183626680e-01
-3.376585969233558693e-02
8.029348702079329436e-02
-1.493840789522627721e-01
6.487518180824551617e-02
-7.746212646068256769e-02
-8.646054307029495123e-02
6.209182309160729552e-02
-6.274039772803122195e-02
-6.315946842082734158e-02
-1.540635353681400928e-02
7.122291295093181873e-02
6.277274152568548815e-02
1.039748854822970109e-02
-3.058705003494890679e-03
9.906926456476582155e-02
-9.817656284843732928e-02
3.391085773745110971e-02
6.340890601446913521e-02
-5.195138569281163715e-02
-3.788181221529515058e-02
-6.569658553007950985e-02
-4.201774294757264910e-02
-5.169499768179548760e-02
1.005280519220576319e-02
-9.863834552228469693e-03
-5.208600912817606260e-02
1.104370635617501865e-02
-8.649142640778080537e-02
-6.000412372696241337e-02
6.587994725298154663e-02
-5.726764925921080246e-02
2.272803530922449383e-02
7.920054480502446148e-02
1.205948923607869615e-02
3.005763690526606219e-02
-4.185973042724429848e-03
-3.631663378854164265e-02
-3.156130502452467179e-02
-1.474890701720688903e-02
-4.648849504539571270e-02
1.025506061233009969e-01
-4.379181778683064602e-02
-1.832489195922861261e-02
1.494197852419882622e-01
-6.005395915745721097e-02
-3.939061539808234348e-03
2.565098404784371330e-02
1.431047552913130433e-02
1.627826337991460787e-02
1.121021083016924408e-02
2.771134184725753888e-02
-2.433129436846677342e-03
8.242208830282804488e-02
1.018834196460949720e-01
8.512287329955185722e-02
9.775720757688611401e-03
3.782717329101689674e-02
8.111771386309918341e-03
-2.644070114555346213e-02
-5.663959631484863366e-02
-2.840821675819808420e-03
1.851500490058785933e-02
-7.648240506736242450e-02
-1.349149388946497240e-02
-1.040106484234379070e-01
-3.399051948857558653e-02
5.026635134847089181e-02
-5.558181682892036901e-02
-8.748544488860808543e-02
-2.625401243199059279e-02
-2.773534133202301341e-02
9.260522869933524937e-04
6.015393259694250261e-02
-1.185344009714007357e-02
2.472099187690921310e-02
9.498287451012797644e-02
4.988695731991881627e-02
-1.414228686572425175e-01
-1.144219850809844174e-01
-2.819214147807770632e-02
-9.771553503468717594e-02
-8.346620624280862155e-02
8.994530016825054430e-02
-4.957556567545919751e-02
2.282808522405010282e-02
1.039128893037702117e-01
-1.036711550305700197e-01
-6.669921127907615932e-02
-4.218891916861639696e-02
5.702162826450575712e-03
-3.991169800782951721e-02
-1.321540924151781704e-02
-1.191465132054661188e-02
-1.047972887471603116e-02
-2.147509543961878889e-02
7.429145983186734303e-02
3.669466808313773948e-02
2.830973172516040859e-02
-1.939331512549308592e-02
1.964756149021463019e-02
-5.804589117255620073e-02
-1.615562752132815305e-01
-2.054506487556446992e-02
1.766732081439541593e-02
1.110259960267735019e-01
-6.783405191950478419e-02
4.132183191783153631e-02
-2.265338808156288838e-02
2.812595241139899740e-02
-9.670734685266868524e-02
3.982488010696477732e-02
2.007979082935566414e-02
-1.834049014383450776e-02
5.022533424046721900e-02
3.274215736216173900e-02
-5.071048768688231866e-03
4.344563569271708836e-02
-1.607781826088132329e-03
6.864081317089712475e-02
8.231918173218888413e-02
2.754837268431982802e-02
9.995018644899779023e-03
1.176935712287027341e-01
-4.803149453010219921e-02
-5.517614085303564064e-02
-1.020269116833429773e-02
3.385201455064638758e-03
-9.096689121128617370e-03
4.437091753216410722e-02
7.232189652221288068e-02
4.808605164447737196e-02
-1.099344592670925547e-02
-4.126795473730208302e-02
-1.317688813092146305e-01
5.353299229254628033e-02
-2.506141942755012869e-02
-1.993422631039962895e-02
6.157639269645198699e-02
-4.565880566054379003e-02
-1.056390435871751646e-02
5.066870380115322953e-02
1.774850509270024801e-01
-7.584164613411556455e-02
2.400735936422288344e-02
4.907290497213476904e-02
4.799705212276803024e-02
1.243145560853355369e-01
6.277061724775337415e-02
5.736631755770994073e-02
6.543227428258757694e-02
2.884062132192150626e-03
1.719035638675433728e-02
-7.810196981595241006e-02
3.312673135591927276e-02
-1.345429200135757897e-01
5.016151075488972655e-02
8.902681032218293100e-02
-9.104996696823358660e-02
6.517118286017384299e-02
-3.060369963133675094e-03
-1.565573764837554019e-02
-5.192615828580603166e-02
-6.547233787595027610e-02
-1.049067637494258964e-01
1.219438798956542364e-01
-1.159604180331544332e-01
9.505822599279660501e-02
6.578523857847466683e-02
-5.915075472770883747e-03
-2.778371811374733338e-02
1.221582645715247606e-01
-8.685799132438717235e-03
5.240756978664720678e-02
1.580333608838754844e-02
-1.086517297826152806e-01
6.995704811814736079e-02
3.657800988213862764e-02
1.672939173894222864e-01
3.720500478128131120e-03
1.772281182579110367e-02
-9.975068782001415141e-03
-2.720862261776016422e-02
-2.033317514749069868e-02
-2.548175623501407194e-02
-5.965497509868524645e-02
1.728134380528202141e-03
6.525879060215916683e-02
-4.638901749742840863e-02
1.183644104161482580e-01
3.067774940114318533e-02
3.794817941435282144e-02
4.746339141880268758e-02
6.562870593952552234e-02
1.449450745723172666e-02
1.599585848090278040e-01
-6.347336930948459244e-02
1.558759270150864365e-02
4.964983321211484391e-02
-4.809907855458116221e-02
2.009484311410112550e-02
3.308019382929409252e-02
1.069891707435284833e-01
4.528836070239385114e-02
3.526398159773441038e-02
-6.058904126058092809e-02
5.699874179120597434e-02
-5.286296253741341183e-02
-8.965060728364371290e-02
3.363432957676981000e-02
-7.740964329516951403e-03
-5.159483184872099698e-02
-8.972558106641591313e-02
-2.037926116717175481e-02
1.404465594408191645e-02
7.300758428698725030e-03
-4.017469112713155377e-02
3.576271922390118763e-02
2.283389663212186463e-02
-3.423429140237826962e-02
4.631637401327610981e-02
-1.370256109000683557e-02
-1.334595881746233059e-01
-1.369920692110226379e-01
1.117162162512517071e-01
-2.108190574142289504e-03
-1.302337712505503842e-01
9.123198069901339302e-02
-1.048845771116033582e-01
1.738860789455232495e-02
1.380247906414956705e-02
-4.715907121234343830e-02
2.048423467109195678e-02
2.139388806657548450e-02
-9.991043975653781956e-04
1.136122341205783176e-01
2.683814466528015169e-02
2.067400830278842347e-02
2.594535334357022868e-02
3.782469920950690817e-02
7.906848688933260441e-03
2.342198612196872559e-02
1.079758710492223217e-01
-6.013787779936075051e-02
3.670433811995098272e-02
5.748836535687871889e-03
1.259282383026135432e-01
2.783727397018271460e-02
6.378182601754625591e-02
-6.368834561523702142e-02
-5.159124875721514403e-02
-1.071433523410450922e-01
-3.347547531046494995e-02
-7.740459576369509986e-02
-4.065574925283356456e-02
-1.501581307149744623e-02
-3.593686552839498154e-03
1.595047393411541323e-02
-6.260539837131910701e-02
-5.692007412846462194e-02
2.022391667761821304e-02
3.469267797453681051e-02
-2.891499218556908314e-03
1.351627942777392476e-02
2.809903043316074739e-02
1.767876207704313293e-02
7.675455989535245882e-02
-8.529962326490030111e-02
5.511037813449067707e-02
-5.838250034758959289e-02
2.200896729670130669e-02
7.592210892951591072e-02
-5.335477876652756218e-02
4.922998370725989448e-02
6.868258765644598418e-02
3.998406733541444436e-02
-5.546670354185435914e-02
1.922679864247762646e-02
7.023854417015293339e-02
4.637071029065713279e-02
8.562405527556037066e-02
4.439976208581471878e-02
4.211162367984479238e-02
-3.836176961356447396e-02
1.118887340193037844e-01
-1.237224518085684316e-01
-7.420771700551888339e-02
-1.771655561073436427e-02
-1.451823265902281272e-02
7.241407222306588121e-02
-4.201754813262668919e-02
3.266714519963372088e-02
2.716165290963478557e-02
1.797990585456968327e-02
1.855763813197659762e-02
4.972153596818409266e-02
-5.762182621289355100e-02
-6.501931871003097108e-02
9.964489997264047716e-02
-4.037615647389972834e-02
6.176736354040843202e-02
9.234407083211639000e-02
1.218914104751427224e-01
-1.148605106358819433e-02
9.231941034979694594e-02
1.122780554929877911e-01
5.534279937416434342e-02
-8.326147812829542971e-02
-7.919935419096368889e-02
8.795340314429386797e-02
6.207817060100169482e-02
2.429269112210425546e-02
4.000393788897586150e-02
3.902294053556480593e-03
4.208971822170714042e-03
2.501483569357835710e-02
8.794765074422682127e-02
-2.834105047564990099e-02
4.122019118332216625e-03
-2.452724189214124106e-02
1.815036301297519999e-02
-4.182201706259235791e-02
2.746309070010304401e-02
2.726842293394783883e-03
5.986363288415848943e-02
-4.081576228757262392e-02
-6.516351690738096669e-02
-5.346647495529350570e-03
-6.808458025704904049e-02
5.058887138550885454e-02
-4.665244240223504618e-02
-3.117694405578665465e-02
3.840900728752161264e-02
1.015528372925849909e-01
-1.437476387458154307e-02
1.259795222838752393e-01
1.619704612900516733e-02
5.246695287504037769e-02
3.623047953323881021e-02
1.796958152175424928e-02
6.285707867912132540e-02
1.194905147705277310e-01
1.298160721119347508e-02
-5.749569069145145372e-02
-9.719665719488883998e-03
2.909691455658805145e-02
6.155395393849820082e-03
-6.174501546223959414e-02
1.428755599824444167e-01
-4.384312954627825332e-02
-5.011483771031314399e-02
-1.111068291303182569e-02
7.840804132101232560e-02
-6.358540692296317520e-02
-4.293084992251856857e-02
-2.679575341405342551e-02
1.366385755943577522e-02
5.397962134324610362e-02
1.063077438329758546e-02
-5.713000351031393559e-02
1.565323243618858481e-02
-1.751421936375888513e-02
2.306694116909118603e-02
-1.123096258681406320e-02
-7.003658962168418135e-03
4.636739148506540537e-02
2.279987405006268439e-02
-3.091734488821349519e-02
2.556844683331463419e-02
1.367426977116142570e-02
-6.629730562775140723e-02
1.712972609496993259e-02
2.475318885907921637e-02
7.631594377006151175e-02
-6.140790523145978064e-03
1.207733422887220971e-02
-1.202369019027675276e-02
-3.337766683082579039e-02
-4.475413175570245108e-03
6.433016970245021560e-02
3.032759318503790505e-02
3.157159273314041198e-02
3.256044739753473360e-02
-4.051729438292703961e-02
7.048299761932559637e-02
8.227738824036046061e-02
2.125389116296099584e-02
1.140309339903223217e-02
8.497683747452328129e-02
-3.232758915336993166e-02
-1.030418117070648898e-01
1.015438360443075977e-01
2.965159720113073188e-02
1.627996898965408017e-03
4.690052162708047145e-02
3.532127914345730563e-02
7.971673806726786715e-02
7.362103628666137600e-02
-9.742565047678350756e-03
-3.944965412410843253e-02
-8.220222490478849495e-03
-1.202179110655563765e-01
-2.470538386712931630e-03
3.513520699033597511e-02
2.304762672937668913e-02
-2.006479546896554333e-02
-2.450090722763029541e-02
2.783379477112697762e-03
2.508283530988897336e-02
-2.750201749251445990e-02
1.942802493302561023e-02
6.697761144697303437e-02
5.945087629401432650e-02
5.019189100487236183e-02
8.658209678991703184e-02
5.112043279878136087e-02
9.351605643728846951e-02
4.689839711439526548e-02
1.591479551962132278e-03
2.653381615534832969e-02
2.871243250907909092e-02
5.076252244689578169e-02
4.896910910238808090e-02
8.795018997256928706e-02
-5.939844046898453550e-02
4.777205756325520608e-02
4.086814824666989976e-02
-6.443082434830856020e-02
2.536091392684372212e-02
8.940707782483006683e-02
4.472588367511357021e-02
1.089437563306465961e-01
8.910887433225428769e-03
6.648870339449254596e-02
-1.482938043301966448e-03
-1.117384299186272370e-02
7.603108656975107911e-03
2.916318713213788584e-03
-8.885761868331069208e-03
3.122443588862261130e-02
6.636643426537002996e-03
3.107253010339885643e-02
-7.744948374790495277e-03
1.367201862487288887e-02
3.107601671227917459e-02
-4.886519692837365536e-02
1.595858033006466170e-01
4.173175828217278588e-02
8.664560255815334511e-02
5.936457076106226721e-02
9.069279427786647307e-02
1.091879340793101699e-01
7.157576518590740011e-02
1.242511781944771465e-01
1.181862369411641051e-01
2.353394739794310506e-02
5.358773561188327761e-02
-1.974797149033366561e-02
8.864886085521486714e-02
-2.575181885266305745e-02
5.613859087641371454e-02
2.804526552851084945e-02
-6.622859660830665574e-02
9.136347357133506319e-02
5.212698941707495821e-03
-8.317087191317561190e-02
-1.188939853159421134e-01
-6.346250020418432031e-03
8.057906854058745350e-02
-4.461509484675513226e-02
8.770410154477355225e-02
-1.252499389218776149e-03
8.484648821945252328e-02
7.207058418643688680e-02
4.452404805424738793e-02
-5.957512565582678832e-02
1.347883971241444767e-01
8.756639151723766279e-02
7.699130987030973483e-02
6.151126948839138325e-02
3.299716511644009559e-02
1.861459008764814460e-01
-1.209075805499357312e-03
4.776602649450576582e-02
-4.057979372007907565e-02
2.704014797236931056e-02
1.073997710646137048e-02
-2.406389117990796050e-02
2.583992147861716160e-02
-4.227335816964463561e-02
3.294771614833063439e-02
-1.041356435542055599e-02
-2.996756490497257119e-02
6.445776049491749871e-02
1.825595378858601431e-02
4.559481143077537659e-04
1.236113758106255900e-01
4.489894524774060494e-03
2.989051555342197783e-02
1.061478617755901160e-01
3.846675561800649151e-02
4.519942179487548145e-02
3.454041992600748873e-02
3.736498236058097971e-02
2.917522870795609402e-02
1.292317562664964670e-01
3.940989381736758473e-02
1.550754272162299940e-01
1.363329076075824042e-01
-6.388606355696040129e-02
1.068517688709140490e-01
1.057061635907842190e-01
6.998174190587473642e-02
-1.177672254172563125e-02
4.335415256714461596e-02
1.523463957534910151e-01
5.621735408044115090e-02
1.428164604962722795e-01
7.237694947047218497e-02
5.943594040793720792e-03
3.114264143912719510e-02
2.243562700451319156e-02
1.596085915300947356e-03
4.306951073054553214e-02
1.269819411371285178e-01
-2.865233749622337484e-02
4.767283908446820484e-02
3.675604766649371441e-02
6.798546250647688471e-02
9.699291432672087904e-03
7.306407746969868777e-03
5.291706555904835546e-02
1.165626886080157742e-01
-1.093939141034786303e-02
1.890237379155442626e-02
5.720136450562094549e-02
3.444140365615373095e-02
3.078433261656029693e-02
1.042100769258339360e-01
-3.402221691093825634e-02
4.668678590366674014e-02
6.179544987712642934e-02
1.316395366768414177e-01
1.234377608811645377e-01
7.171536960890370627e-02
4.959180283650620885e-02
-1.832861998132434209e-02
-2.680257816188383671e-02
1.204358784871839040e-02
1.419902269393320537e-01
1.070235702681591738e-01
-2.584934375391253125e-04
2.512698769528053794e-02
-6.500165328102021356e-02
5.702343933105760709e-02
1.804434646125613606e-01
6.493291751977592341e-02
4.929093806949891993e-02
8.083944592264132034e-02
-2.046146257973291589e-03
-1.876623280374895009e-02
2.311387499000225332e-02
9.194446869455016880e-03
1.232335777531706894e-01
5.593285995064162242e-02
3.795363679538474051e-03
9.803665990605867769e-03
1.307460473171243864e-01
1.095601162944287860e-01
7.895229355010095762e-02
3.400686513041493997e-02
2.514228960370844604e-02
4.961841373475585348e-03
1.142169864371223448e-01
-1.630624055132221667e-02
2.553083663057999567e-02
1.226955077888814138e-01
4.101872120564922092e-02
-1.050070782060087650e-03
9.242797335222867339e-02
2.579233442391033054e-02
-9.664233223340460647e-04
2.692719487393865213e-02
1.241966962293556964e-01
1.045619119566825739e-01
1.319866004428630335e-01
4.879139826658628921e-03
1.426655459949395244e-01
1.489014212412441696e-01
3.524603589969620837e-02
3.077099295687136388e-02
1.160217955913614984e-01
-1.433667883760942133e-02
5.855843342754084128e-03
9.950860975474321024e-02
3.179730625975497188e-02
2.511973691398870778e-02
-4.947316244932310064e-02
-1.160864113463558160e-03
8.612205093897072616e-02
1.633817662685733973e-01
6.697961581703387735e-02
1.051185407024725349e-01
-4.300040088792592141e-02
1.125665647850109669e-01
1.628401705536426311e-02
5.722546640427672582e-02
1.190453023794096621e-01
7.933727742899078506e-02
6.461001907558751312e-02
2.847434229077083073e-02
8.547611881897611286e-02
7.064538679905048302e-02
2.058578644915564151e-02
2.030792022796646876e-02
-4.139451962905646432e-02
5.823595873339980356e-02
-4.919779374891555812e-02
4.504837289311054010e-02
-2.278454698948757448e-02
9.549632801677114535e-02
2.585733703890120277e-02
3.159124390735028320e-02
1.220477096075733014e-01
1.594995690869833657e-02
1.368053962642329889e-02
8.870142944538624008e-02
1.006231550467087676e-02
6.800183565238276939e-02
1.974711523287349738e-02
2.053650051305330390e-03
1.120650038201474880e-01
6.895971469969716661e-02
5.603495152886173170e-02
-3.612327730650320007e-02
4.594019186103109886e-02
3.110973354142302673e-03
1.261664752229410547e-01
-2.352647265225020577e-03
6.393969122773870972e-02
9.202189589944476111e-02
7.537474979756005056e-02
8.554753770771193755e-02
1.323839333366806648e-02
8.099434760605427053e-02
2.850170757018613554e-02
8.661952717662453616e-02
3.697290443573038321e-02
8.211603039278830840e-02
1.210490501996037971e-01
-7.730996066041119497e-02
8.301408781407508541e-02
5.373773552159628875e-02
6.591340022953430522e-02
-2.117944362238158643e-02
-7.407126404651436478e-03
1.360537263424981824e-01
1.070866750628050312e-01
3.103940934273906674e-02
5.357739243252770261e-02
6.309105469626934137e-02
-4.645470311764662158e-02
7.058120771522309773e-03
2.574130796243145544e-02
9.833062770363805438e-02
3.809752731665481257e-02
6.722266764909184955e-02
1.291266400442366014e-01
1.080160392306371148e-01
3.062633603868310586e-02
6.966419534780125822e-02
1.430563409242830153e-01
2.386911397436036406e-02
1.755118318806106470e-01
1.497071076719167504e-01
-3.676560036260670405e-02
1.431707332905407005e-02
1.061273599990520955e-01
-2.449461579120581003e-02
-1.112269819088801577e-02
4.503424962780452206e-02
3.977591779471861821e-02
1.539052503843770514e-01
5.630826909247658302e-02
-4.853619928234576691e-02
1.224482763662710777e-01
4.289576634608014555e-02
5.108035584069015034e-02
6.107783252272387664e-02
-1.283304433275278891e-02
-3.875275026492487965e-03
1.397080741891843225e-01
-4.447792297893680274e-02
-8.638154908707593865e-03
1.068856124848915762e-01
1.130754886672653420e-01
3.618240786612501175e-02
4.982973261406440507e-02
3.579093781968233773e-02
1.026578727576484551e-01
9.776788162760093048e-02
8.717429447287837474e-02
6.322534745799672506e-02
3.089678097631911105e-02
1.005986286236279781e-01
1.480293317022433053e-01
7.152939882169853658e-02
8.407152896633326988e-02
1.501040863685651761e-01
3.748006811023542328e-02
6.447276558468841012e-02
9.154881665338063246e-02
3.969118271188851188e-02
-1.489859974633951298e-02
7.761440571457803306e-02
1.281130786392156162e-01
4.866119051400279172e-02
3.327752102215885549e-02
7.061919394080645729e-02
-1.939149838814102286e-02
9.818464621394647207e-02
3.441423126762830492e-02
9.381134833721181676e-02
1.225235425466562056e-01
9.285928998351965225e-02
-1.274674987978837576e-02
-4.544983759948883345e-02
3.072557712398346630e-02
7.529538174497742153e-02
5.627943491932065750e-02
4.224039944168705291e-02
1.227249123646651369e-01
-4.433296033276569632e-03
8.458534834015449255e-02
-1.823765513793083881e-02
4.436026994083124009e-02
2.250129277280737278e-02
1.216027977112102143e-01
1.684775626490164213e-01
8.960233926625543743e-02
1.354239921133265634e-01
6.045457566890389406e-02
1.126124823415078774e-01
4.730441677179654525e-03
-4.581023263273985291e-02
9.109033955608120126e-02
1.372309592544602736e-03
2.692770378713475396e-02
6.117513753915907598e-02
7.861862581020991059e-02
-2.675850834203436293e-02
4.340513936196706800e-03
1.035137919848604926e-01
9.775762381310672267e-02
2.066753580466145976e-02
-7.163159880833647013e-03
8.905276920622143266e-02
1.480913812834904093e-02
5.078835067873680581e-02
1.182433909798760313e-01
3.994090669939486665e-02
7.541525464729496864e-02
9.650443450855575311e-02
1.524327498664530267e-01
8.010554982155629333e-02
5.330582806828243481e-02
7.880487175249173415e-02
1.770090149638005594e-01
1.112283830979118454e-01
1.011765265394897750e-01
1.921162318424654916e-02
2.009180175130637763e-02
7.222024090192039059e-02
8.112677667983944629e-02
1.126463809464177679e-01
9.945196115659721281e-02
1.394692947997152044e-01
6.065084749945049564e-02
9.039832643259258782e-02
8.248904273216840777e-02
5.547885444052710890e-02
6.701780955651738536e-02
1.589384610745595006e-01
6.708058250460058325e-02
7.639919733677673352e-02
7.680628983859429104e-02
3.660527105827212496e-02
-2.154295247247703382e-02
3.528572354223157709e-02
9.600038305452880671e-02
9.498879356986576761e-02
1.304033031831803857e-01
3.231328445624725293e-02
1.243086532371018155e-01
8.785776393859727473e-02
4.707049221473980083e-02
6.379622966125977901e-02
6.225659379799592524e-02
8.073949457070718483e-02
2.217964153552642870e-01
9.787885566190467068e-02
1.282839738242837757e-01
1.946956985076377933e-01
1.519569409245276059e-01
1.335485565477897985e-01
1.815571433451055455e-02
9.071795699696966198e-02
6.045421866963401197e-02
7.984349037697246326e-03
1.317400146294248620e-01
1.520128131354547274e-01
5.433753793379952901e-02
7.048833754912127436e-02
9.935675489235779034e-02
-5.254837203526305234e-03
7.915345895564668277e-02
1.434226622019219299e-01
9.013735529203929786e-02
6.923940522996280267e-02
6.690521776877404909e-03
9.491239123428266145e-02
9.013937485650656833e-02
1.361427665522566000e-01
6.317196334657551593e-02
7.964038834562930935e-02
2.662655663109671916e-02
8.840555745836121970e-03
4.772230551145005550e-02
9.474006089782507911e-02
-1.360907850851052724e-02
2.119501485465143109e-02
1.085938138512561879e-01
9.095367839751075656e-02
8.667131333865533971e-02
6.347128019099755603e-02
3.923027535881210698e-02
6.620745348828510624e-02
1.519921314239698062e-01
1.380980820096649742e-01
-1.661092108281978083e-03
1.100260710412386683e-01
3.235207343028048601e-04
4.149678730819458816e-02
7.765572894241583313e-02
7.285242584267567767e-02
7.159894970716530749e-02
3.449005257313264572e-02
1.174445015380350538e-01
6.704811723011959435e-02
1.058139079016107847e-01
5.131516971446405118e-02
1.801867185993581977e-01
4.583474792900893435e-02
1.386611541925009683e-01
1.158352093556437035e-01
1.460424164079166809e-01
-8.307664005015381881e-02
-6.469860120424562877e-02
6.440585048741565011e-02
5.595354865648076437e-02
1.331878920489035500e-01
4.539731695293501568e-02
-3.347597086483333761e-02
5.805632815615045794e-02
5.397222630697623424e-02
4.364313577239139347e-02
1.420605581868966405e-01
3.807136680929282951e-02
5.993557538177499144e-02
8.582007694939318421e-02
2.885552518639425759e-02
1.495644315925551693e-01
2.921594729065920409e-02
6.539999112734151687e-02
-1.858995743820777979e-02
1.369191208157826689e-01
5.181076699524988366e-02
-8.228100278694673586e-03
9.237562684143324834e-03
-1.418832526735891615e-02
-1.906084303214833700e-02
7.769382115857276054e-03
4.945193146667409279e-02
1.486915716301321355e-01
3.870974308227056321e-02
5.535962370883712458e-02
1.657579341497137856e-02
7.153435035921322516e-02
5.597230985677709159e-02
7.242582457703930542e-04
1.387930259908299602e-01
1.793217346080553873e-02
1.551269671114639259e-01
1.459174625217325889e-02
4.865492803531738103e-02
4.158077476469632799e-02
5.075635596423837270e-02
6.254791822914000654e-02
3.866511718418404880e-02
5.489732241210464742e-02
3.895376940982233499e-02
1.401981305370694486e-01
6.440273372402532948e-02
1.022085607903204657e-01
1.036224512237931827e-01
7.124006587030137783e-02
6.044766523770491590e-02
7.013944931318345788e-02
1.323652851100495798e-01
3.958651760299849998e-02
8.407073047949116529e-02
4.114074561919519452e-02
2.024327460487115177e-02
1.279189643420302058e-01
1.127490944281141633e-01
6.689041589261275622e-02
3.604020987679798504e-02
3.490546262699128349e-02
7.663710576855960188e-02
6.866694916924705183e-02
2.598045083087521107e-02
1.584576962391102684e-01
8.697751787974242199e-02
-5.096453512654225415e-03
3.881466833091677671e-02
1.075905362632239015e-01
9.136960502474840429e-02
1.555283412693422296e-01
-1.538132103852133878e-02
1.245510532385399605e-01
8.677314290331714086e-02
7.294463043146372228e-02
2.281417990543926216e-02
-1.190335884066801367e-02
-2.500965774699039773e-02
2.307170204614633277e-02
7.136425949619129572e-02
4.871681863064550311e-02
1.184779910854092261e-01
7.280232882246380488e-02
6.634587814650245996e-02
-8.797520367010458128e-03
8.391110145072017135e-02
1.073967410217993995e-01
-6.655451099904154122e-02
-6.698279745213538139e-02
-1.237516197768065082e-02
9.191693797625573314e-02
2.240200531898678057e-02
2.642397414662330316e-02
1.067825067227359398e-01
1.239255634956699936e-01
-2.170316395407672835e-02
4.724233447781146138e-04
4.346763864477615202e-02
5.626189400895618281e-02
2.089237629378646460e-02
2.184998369617905181e-02
-9.276728093198370606e-03
6.395838373991634407e-02
1.393672410545322184e-02
3.367546909501024921e-02
-2.003427502954458622e-02
3.016332155146880106e-02
2.350553478214839620e-02
4.826491714575038144e-02
2.799706619170154107e-02
9.335854026637476280e-03
3.851017264253267514e-02
4.127032707357255331e-03
7.980967314135742341e-02
3.415799388521352509e-02
7.653356311434761361e-02
-5.162073371819188988e-02
2.110111612606987638e-02
2.715387205201498511e-02
-2.434815937091507412e-02
2.433374714777621940e-03
5.381355428766614740e-02
9.423548147359893379e-02
1.221764273357507785e-01
-4.813530066003872399e-02
8.715462085764354161e-02
2.973718583194887022e-02
3.263861453263317697e-02
5.694770191347679929e-03
3.866632276718628969e-02
2.552414740896799539e-02
9.456894912371283102e-02
3.916292028233810812e-02
3.510762627966677180e-02
5.999618652404763164e-02
1.099447872486950147e-02
8.089978163737444883e-03
2.191394848692538797e-02
3.098496894728914805e-02
-1.168916116688907374e-02
6.609660114839426004e-02
3.702102607998186690e-02
1.115411141358528119e-01
-9.734557100341399705e-03
-1.088517704826934274e-02
-4.815057388710199116e-02
2.805992308705494015e-02
4.892319284762385034e-02
3.980949160076988763e-02
-1.694000161717210346e-03
-1.004937561754241926e-02
1.256942069378584881e-01
9.913566801674289844e-03
-3.787657565218004608e-03
3.385266270162981539e-02
-6.705054204556512576e-03
-3.965694765965623036e-02
4.524391598836866382e-03
5.562620308658521029e-02
1.197390879394282653e-01
-3.457387889039510026e-02
-4.965114684017713637e-02
6.889478075484893604e-02
1.039468208049263015e-01
2.283866694979153067e-02
2.166414140165298999e-02
1.137060831317438783e-03
1.119360797200943808e-01
-3.612284678737752441e-02
1.634806414812048705e-02
-3.465075034076856714e-02
2.889591522700282050e-02
-3.937326631301896890e-02
-3.552634662112214015e-02
1.004720984297020718e-02
9.109553216701968270e-02
3.965751107204936593e-02
-7.254189759150019012e-02
-3.069544254107921255e-02
5.174963556521775671e-02
-2.304122031958704894e-02
4.084666925708130975e-02
7.017102328844862513e-02
6.297153713148490040e-02
1.041084089298840720e-01
2.079505971476678858e-02
1.156664006079673353e-02
-4.159409940267386890e-02
5.870303393681982479e-02
3.617959502757735202e-03
-6.804796751136994726e-02
9.690882450996285424e-02
1.150269306049082549e-02
3.315191879404350700e-02
3.643026953835117737e-02
2.181937415655622881e-03
1.702075549369829952e-02
6.305516666000779424e-02
1.667812686518648640e-02
-3.532865814998185222e-02
8.336166334707049985e-02
-1.781486219384919439e-02
5.554715505199264713e-02
7.424573013452574755e-02
-3.686531369144166459e-02
1.521683848405404882e-01
2.434689501053141983e-02
1.685670644475879484e-02
7.289503195789659440e-02
2.603755870889255461e-02
-3.754028871082999014e-02
-1.903787657386593613e-03
-6.965554827986017439e-02
1.153203678268681365e-02
-3.909007929010605703e-02
2.995664536638567577e-02
3.760193607886070516e-02
6.178979245656626013e-02
-7.226314744960347924e-02
3.276841972225427724e-02
-3.228709244061440248e-02
8.428685523266379875e-02
6.171308797348297112e-03
-1.028245078486898362e-01
-3.318976105342758692e-02
-1.636270409975666001e-02
3.320342502973731846e-02
1.386540195930441137e-02
-6.774746727318577133e-02
-3.446786451803219437e-02
5.202909028924194990e-02
-5.631554213070835008e-02
1.945676423711100930e-02
-7.479317592045400809e-02
3.351394547290242887e-02
-8.224883811205885298e-02
-3.901622458201860991e-03
7.354560069907405129e-02
-5.435190220469257594e-02
-3.130559740036457927e-02
1.171201658034797533e-01
-1.026194603143711255e-02
1.727548580520693947e-02
-6.230977409641732384e-03
-5.102937148947593593e-02
-5.369935077467347800e-02
7.362600779378986049e-02
-3.898580529130607399e-03
-5.114447034945249909e-02
-2.275202296536511445e-02
-4.508558827057995017e-02
8.000827149227431045e-02
3.539838866730381228e-02
-6.590018247685928976e-02
2.188412797737935775e-02
-3.254894953228842230e-02
-7.459900492706449115e-02
-5.905220496552324866e-02
2.641424335855343739e-02
-9.086221508157084348e-02
4.023945566047663729e-03
-4.394429119924022492e-02
-8.085236809898414811e-02
-9.517828626398587566e-02
1.167906748764450595e-02
4.098976466889770603e-02
4.495724555335367523e-02
-7.550072043364828775e-03
-8.630230965656238151e-02
-7.222911715374090956e-03
-7.942069042652953603e-03
-6.018557138600190252e-03
-4.141232948356798199e-02
-1.086731633330407371e-02
-7.035914417352105710e-02
2.069723369325294701e-02
3.194107122105219881e-02
4.001685213383698869e-02
1.153355232282187448e-01
-1.046127169329552631e-01
-5.715489006789509913e-02
-3.681000911416731913e-02
-5.612840684258224577e-02
-3.366470882527432956e-02
-5.481198735590496474e-02
1.436812796590559559e-03
-3.794654953617008358e-02
-2.900970905707682054e-02
-4.787160780990042108e-02
4.973964442208930054e-02
-3.480844114179111604e-02
2.193169176763771697e-02
2.837925345927174575e-02
-1.420273936374943230e-02
-1.064581128470453060e-02
1.517602406888454020e-02
4.176104554245671507e-02
5.497977308545031784e-03
-1.004303616884554690e-02
7.818997451175116464e-02
3.042344071791971624e-02
-8.335246458776965350e-02
-2.935369915635713256e-02
-9.126138810408995772e-02
-5.355470087525791151e-02
4.627820753472493970e-03
1.303415250488349809e-02
-4.112933104344494717e-02
-7.079505883697172208e-02
-7.172353317251714544e-02
-8.422271586490984174e-02
5.549170419352127820e-02
4.955340828738410280e-03
-3.926805757913273166e-03
-4.697145751827815768e-02
-2.647362011982505939e-02
-5.925247263321681106e-03
-2.752542327029411373e-02
-4.333001763269501289e-02
-5.427608355860941147e-02
1.909772375719663616e-03
4.530928341072230914e-02
3.802583100950167327e-02
3.090085596313314753e-02
-1.632637906194985694e-02
-4.505164957902293293e-02
-1.111533851509560328e-01
-5.191355329695918758e-02
4.150971932043550500e-02
-6.778818753076501502e-02
-9.957292066531449326e-02
-1.032831617241621557e-02
-1.130398371569748747e-02
-1.621779281310837401e-02
-2.358208927973183891e-02
-8.291889494417972045e-03
-9.405542068458472293e-02
-3.059884076755409188e-02
4.713227850349763215e-02
9.916268280321292872e-03
1.488765884707148220e-03
-4.839637472451922828e-02
-5.637239042875095973e-02
-9.799066562509375911e-02
-1.160371001145998893e-02
-7.966131182706495326e-03
-3.472865498181984534e-02
-1.353722023457111789e-01
4.085220442548401221e-02
5.120712230699703271e-02
7.377935489857913309e-02
4.612517526928306549e-03
-1.959826607675277735e-02
-2.410077037490201621e-02
-1.227570785032823242e-01
1.730210527590573394e-02
-6.238218023709834331e-02
-2.947090885526809645e-02
-5.658273836963646081e-02
-1.572925984917582795e-03
-5.306032885059817211e-02
5.164367489397826000e-02
9.964329442557710859e-02
2.901011586504685658e-02
-8.099776946043930892e-02
2.150535077600685546e-02
-2.775306215310388916e-02
4.555733753756622401e-02
-4.419786572213062897e-02
-7.514954926027213322e-02
-3.738317960708715821e-03
-4.549583673325346966e-02
-1.192522252459579241e-01
5.871584519165383431e-02
2.793854742325785692e-02
-4.009981066515417442e-02
-1.121163505422462514e-01
-1.748766310734952562e-02
-7.357771292344189584e-02
8.581115437099612331e-02
-1.197788942973055798e-01
1.393093900446839770e-02
1.163870807930528078e-01
9.881229151519678802e-03
-1.444183484786742966e-01
-1.178808761500767938e-01
7.111347444944813266e-03
-4.178002578170379733e-02
-7.071974975063663460e-02
6.718086792867467016e-02
-1.314318690811719890e-02
-1.424043798436851714e-02
-7.654049430448089941e-02
-4.710390574892843463e-02
1.204036603224681312e-02
-7.993706022824612067e-02
1.714157983068871974e-02
-6.833350643019525661e-02
-7.239972969935863645e-02
3.731596353515069520e-02
-6.830202608614623083e-02
-1.284086932180102392e-01
4.897064438426901312e-02
-7.981823738071376628e-02
-1.255405432822701006e-01
-1.403577964505893783e-01
1.349242480312222957e-02
1.294209730576285633e-01
-1.318680415942379176e-02
-2.945251347979433582e-02
-1.248013666484346432e-02
-1.421564045924813072e-02
4.163644553293039535e-02
-5.764438638200011789e-02
3.846874010187250042e-03
-7.735915506885282511e-02
3.523115217522275466e-02
-7.205431772451542649e-02
2.080012235232796963e-02
-1.584766896813487660e-02
-4.420294458520061809e-02
-7.649264415769480019e-02
-1.083230572545565151e-01
-7.539840993812522985e-02
-4.599636065244260691e-02
4.971039776600958554e-02
6.922430325343771488e-04
-2.518607590495910986e-02
-2.629153880030628276e-02
8.085489023741820880e-02
7.527134330735850420e-02
-1.169828178286461545e-01
-1.965038275679753532e-02
5.247097156533663681e-03
2.595188807393263367e-02
-1.318333956227475331e-02
-3.136493097035589206e-02
-1.392791882712920148e-01
-5.237457197697062417e-02
-3.101367733825369580e-02
-1.181952687415234043e-01
4.513670181545712673e-02
-1.834101209033124971e-02
-7.874836918222155721e-04
5.437161271025913595e-02
-1.170593884620343928e-03
-5.562565693457806326e-02
1.834468386514117449e-02
5.558350858433117048e-02
-3.556478162526510722e-02
-8.215097350314767843e-02
-6.512771819212554228e-03
-7.237135989159151905e-02
6.356547309153155051e-03
-1.031388500757529220e-01
-2.325244562521405073e-03
-1.891573969710410100e-02
-1.952441481827326894e-02
-5.194295463158179332e-02
-8.733498255639182695e-03
1.240281687108278630e-02
-6.467054942930118566e-02
-1.043163059916007024e-01
-2.803731163382897074e-02
7.274364398018402702e-04
2.485272996407723433e-03
6.701419401823208166e-02
3.220303300252833761e-02
8.070890798153027013e-02
-1.220439421411788003e-02
7.700231125694140949e-03
-2.631365645951144402e-02
1.510480168913245179e-02
-6.428422948503390022e-02
-2.005056373546040827e-02
-3.476864220074865619e-02
1.862812451963239205e-02
-7.214914230143286422e-02
-6.350439443187226585e-02
-6.563844793900007468e-02
3.534210740627993785e-02
-3.933053817195558688e-02
-4.124328141928079727e-02
6.291003108868926941e-02
1.094922066766485305e-02
-6.991319503410830562e-03
-3.571955305846279821e-02
6.165613962739404513e-02
-4.793637854605539705e-02
5.681652350057959933e-02
8.551469543561851516e-02
-6.650030443222760927e-03
-1.785906936429370456e-02
-4.953538324443330226e-02
-1.555789602354933077e-01
6.794708670193910782e-02
-7.576811631404084535e-02
-4.165299993020421532e-02
-4.642963980881896382e-04
-9.784545376892526264e-03
7.481362733342176996e-02
6.404059609271049724e-02
1.846999817714992500e-03
-1.238648417566567787e-02
-3.631426430231413788e-02
6.854587976337672695e-02
5.743021607053995503e-02
-5.853348897188936917e-02
1.504853686098755160e-02
-2.587588654198528029e-02
-9.874115187652970915e-02
1.564608367657065527e-02
-1.547846574319209356e-01
-8.026577460603250003e-02
-5.913894121039143387e-02
-4.099455340606739107e-02
-6.403156392494381566e-02
5.624383749413890826e-02
-7.962934981864440431e-02
-5.111987808245169705e-03
3.499822412539005390e-02
-7.544874909759959059e-02
8.162834011146820334e-03
6.179740844684503132e-02
9.477665514011551773e-02
6.542579037776977136e-02
-4.499564551586583694e-02
2.396966444120872397e-02
-1.539802320784926064e-02
-9.980243267960356435e-02
1.702807007048462440e-02
-8.415452368420872631e-02
5.949328538682233103e-02
-1.025428162539055721e-01
-4.251488520263613236e-02
-8.114103437689516862e-02
4.335035796151701787e-02
-1.009015789201870572e-01
1.209498805601718144e-02
1.593561109794821738e-03
-9.898114480522078595e-02
-8.507882271034249155e-02
-3.086983158492574708e-02
-1.070561622212388847e-01
-1.563204438033584942e-01
-2.342061675144984506e-02
1.576206771995098885e-02
-6.263640100084913453e-02
-5.222472094020950972e-02
-5.483077455059653244e-02
-4.084613184076531928e-02
-5.386256331198331637e-02
3.818794442832718072e-02
3.677076365112940792e-03
-8.134645798561433716e-02
-2.300040433706804915e-02
-4.428427604060722333e-02
2.559120480766872291e-02
-1.568720302095498453e-02
1.386299899719090067e-02
-1.480763981488342484e-01
-6.919417519619899815e-02
-5.420109932408419956e-02
-8.114577757189326418e-03
-7.898877134225813779e-02
-3.247443768908573475e-02
-1.196845880887142943e-01
-4.239065020401577150e-02
-4.923906140346739208e-02
-4.994323288463493882e-02
-6.830664103761650841e-02
2.671967178513239699e-02
6.010013776698811677e-02
-5.620795669258112776e-02
-2.369904372289629094e-02
-4.466830635641069747e-02
-9.437887640312492277e-02
-1.092180429386345741e-01
2.582325238588359384e-02
-2.414626735354929998e-01
-1.743051276037097669e-02
-3.771065430961131199e-02
-5.765560142164612850e-02
-5.441050213432311461e-02
3.191212902167810117e-02
8.453886475972245684e-02
-5.461219356784460105e-02
2.672260195777902223e-03
-9.717595698947999183e-03
-3.623494858731473450e-02
-2.516502869180117438e-02
4.449462908859198873e-02
-6.876675485394902199e-02
-3.401636981552172423e-03
-6.099919809941581339e-02
-7.295387060686112091e-02
-1.134671874376348977e-01
-9.770654577833052384e-03
3.423234893703546583e-02
7.242536943501246688e-03
-6.994712287759208974e-03
-1.183258788828469854e-01
-2.920221470357926494e-02
-5.817679974106514280e-03
-1.185387181364436354e-01
-4.778621676111682870e-02
1.025306823360249255e-03
3.042411647563814797e-02
-5.660922899499653410e-02
-1.127886763567228362e-01
-5.693559641803439680e-02
-2.737281703792302998e-02
-6.744717328416775792e-02
-1.152612547843314458e-03
4.061058361832529939e-02
-6.402511300755960033e-02
-2.765700905161799956e-03
5.850488866925800113e-02
-1.410366752694797166e-02
-7.644590740271538232e-02
-4.303203307913283648e-02
-7.806674312451987452e-02
1.158007045463023930e-02
-7.391267322183331379e-02
-4.269891494568876789e-02
-1.649290063654242425e-02
-5.143650256321114986e-03
3.630980743634984464e-02
6.212233742718885343e-02
-5.520235599162677531e-02
-6.233504607163365546e-02
7.122981037907694102e-02
-7.047524601347321394e-02
3.977521188008126957e-02
1.687798931026410904e-02
6.423125172337751376e-02
-8.418338408003810114e-02
4.466587326100058403e-02
-5.290774693226819869e-02
-3.170289980516211720e-02
1.982801192275644372e-02
3.976375035423449639e-02
-6.268353815925795103e-02
2.972902316904474720e-02
-6.423047414569085789e-02
-1.618860865721887801e-03
-1.690662901602309198e-01
4.128198187504682898e-02
1.368294916467547272e-02
-1.011495398480751449e-02
-1.291134091678699802e-01
-1.547484496419531952e-01
-3.291355738465961966e-02
-9.305756665841560804e-02
-9.845040258202002181e-02
-6.011529062118069894e-02
-4.324083002891317834e-02
-2.523720557680809995e-02
-1.408368978607536792e-02
-4.600496842261831559e-02
-1.832435123954219078e-02
-5.227665351068121191e-02
1.155257469761787788e-02
3.962810612846870417e-02
8.670597519370442860e-03
-7.435263148580034676e-02
9.221308217283584463e-03
7.643768451630177097e-02
-5.693661468315549395e-02
-4.046550093246127286e-03
1.313845790005302959e-02
-2.389166534328744304e-02
-1.447932885250699797e-01
-6.191874807682077458e-02
1.098914930169307518e-02
-2.330263497846538426e-02
-8.966341733715112172e-02
-6.306368095140349461e-02
-6.616009155759601350e-03
-6.928386063231854741e-02
-8.536085376949742454e-02
4.639853720562778228e-02
-1.528816518095697970e-02
-1.368195417262514091e-01
-7.012610811193840943e-02
-1.534618896997560489e-01
-1.083504763304405372e-01
1.327935475370011983e-02
-8.897434443737588239e-02
-2.644909141409208797e-02
4.849250228757429060e-02
-1.866630780957735658e-02
-2.522432787701784154e-02
-2.824407271893924695e-02
-6.417665147046415497e-02
-6.209304092114670964e-02
-5.115582709919148929e-02
-4.052794938690991444e-02
-7.306562685414333402e-02
5.634970620897328947e-02
-1.128147693288495124e-01
-4.107430985203874146e-02
-6.050044404773932682e-02
-8.833691650190225730e-02
-6.301526430088623398e-02
-4.184851048579758120e-02
-8.573546438574222717e-02
-5.058477934970841833e-02
-7.246793741496028451e-02
-1.196832978392858848e-01
1.138044491784893572e-02
-9.980972094638838887e-02
-2.438091211380739518e-02
4.870746154399208105e-02
-6.841566165273348099e-02
-2.072470532979202307e-02
-5.352276638744062759e-02
-2.575638095295226110e-02
-3.435449280757920526e-02
-1.084207251827810081e-01
-9.443538185632258108e-02
-3.195673842641228585e-02
7.806177724422410161e-03
4.055133738226664869e-02
-9.603797826725625486e-02
-1.135530099593131097e-03
-2.931584402947028795e-02
-5.075735039571319801e-02
6.151519186440446672e-03
-6.348739943803654966e-03
-1.670518797522036469e-01
-4.756710930809671806e-02
-3.905822110627063526e-02
8.133078363489358587e-03
-6.372205036565138647e-02
-1.078171944645271718e-01
-3.840914632664949036e-02
-1.718525167034441747e-02
-6.463795181204250173e-02
-3.020633066895787519e-02
-5.914051452910867174e-02
-4.822673595990527307e-02
-7.447245270032332165e-02
-6.166805691143277535e-02
-9.843372297099894919e-02
-6.857565870980820988e-02
-1.625293544153210701e-01
-3.816696197980236349e-02
-5.163095213595332578e-02
2.058137227699051441e-02
-8.034587548176544414e-02
1.210513815403306374e-02
-1.534702633442616981e-01
-2.693374744732622214e-02
-8.775353802627439831e-03
-2.246295293891582834e-02
-1.186208414210608020e-01
9.742237518907165272e-02
1.150238348624593038e-01
1.300278447010596028e-01
3.605451265090074860e-03
-1.215853571348905898e-01
-1.453240947779864678e-01
-3.357265935655142503e-02
-7.851797691310880012e-02
2.788160678846959839e-02
-3.938567565063773313e-02
-8.090746143489413456e-02
-1.992940681338243800e-02
-7.914179297802123592e-02
-8.113537515480352680e-02
-2.439348473958448046e-02
-9.196315105570926351e-02
-2.358102127402373141e-02
-1.071400753150360957e-02
-3.107945644811299646e-02
-5.309320388838432991e-02
-9.197187287124976296e-02
2.921866979265512129e-02
1.952233905626202595e-02
-8.395186007190283406e-02
1.283603313648019190e-02
-1.319724969590236052e-01
-6.852743611617885533e-02
-5.807327035728348380e-02
-4.453398485443464672e-02
-6.706473745728654123e-02
-4.034160079302948065e-02
-6.729217932403866453e-02
-4.819063636455997446e-02
-3.443444014920919727e-02
-5.843959801708837470e-02
-8.641036332288498656e-02
-2.583469188950175341e-02
-8.007627092004611369e-02
-3.122990107541531377e-02
6.428820235991433013e-03
6.567975468106644794e-03
2.840730745429051116e-02
-1.486918925229969643e-02
-8.690725249032048294e-02
-7.226279344181213427e-02
-9.927429143917562704e-02
-3.785931650341849142e-02
-7.108691412995155057e-02
-8.409221622104808003e-02
-2.035252965800379149e-02
-1.463615940246280611e-01
-1.170652393973651006e-01
4.509193052365462889e-02
-1.593984258292521772e-01
-1.133925536840153930e-01
-7.219376516090170171e-02
-7.241943412873941277e-02
-7.143931180104745593e-02
-4.352515201813493551e-02
2.896283750704638574e-02
1.678520367509118635e-02
-3.913463310209939344e-02
-2.620029346799779627e-02
1.569458711001347345e-02
-1.421970384532544873e-01
-3.621769907895998342e-02
-8.866542323754439403e-02
-5.590862511282732733e-02
-5.574660118751129101e-02
-1.007011329079130491e-01
-1.040834334171596987e-01
4.369208560059065216e-02
-8.891767927737685706e-02
-4.149228209267958462e-02
-7.920620827398849872e-02
-9.671310047057009307e-02
1.260263748963583175e-01
-2.487372098596234149e-02
-1.043288159698162534e-02
-8.652655000211956215e-02
-5.059391601377723896e-02
-4.430643809001689332e-02
-5.328502293390759842e-02
-6.894353913369029307e-02
7.240251139996638219e-02
-1.301042551159543315e-01
-6.499721111678533059e-02
2.015892769517081684e-02
-1.104747251693503733e-02
-1.457343384948404097e-01
-5.505267031293269164e-02
8.678200277274265850e-02
-7.130844810760457453e-02
-2.566022424866105586e-02
-9.990197545669769752e-02
-2.534618116597938883e-02
-1.959886276991723228e-02
-7.002917080426893093e-02
5.090286810009972407e-02
-2.087159924700818930e-02
-1.250340187253164426e-01
6.079562633380675846e-02
-4.732699877690380030e-02
-5.541540324575465470e-02
-6.003790444274159643e-02
-7.089981887381516246e-02
-7.064720189672264727e-02
-5.802257338891462363e-02
1.472006816843011989e-02
-9.727761290718278664e-02
-6.107581591887166483e-02
-3.594393187338962292e-02
-7.393717699893462281e-02
-3.189692802804269117e-02
-5.902394414613697932e-02
-3.375373173100431473e-02
-5.651444274123704203e-02
-4.100281045485609788e-02
-4.529229873356895725e-02
-8.025131482145830830e-02
-1.531860462768100672e-01
-5.593380774513322107e-02
-8.571557077121763624e-02
-3.186641549233813764e-02
-6.954129622650663534e-02
1.575821246842069173e-03
-8.863995927778156592e-02
-1.076333185370170337e-01
-6.011707968211953829e-02
-6.895935532724492556e-02
-6.377233070238362382e-03
-3.965464921026564532e-02
-7.808314867838257733e-02
-4.907582590903215858e-02
-1.096724125170638053e-01
-6.780214437296858132e-02
-4.818116263824415157e-02
-2.593960401864265491e-02
-8.109372974573215986e-02
-3.648314666277260171e-02
1.571033815201169264e-03
-6.888466743530359537e-02
-5.293132560793787494e-02
-1.318808393243971477e-01
-1.022942633739017115e-01
-2.400030663479102433e-02
-1.413957584225504771e-01
2.109405679396120920e-02
-3.540292335112244643e-02
1.849331387534397866e-02
-2.963783219457538642e-02
-1.674792060439521260e-03
3.005040102886563647e-02
-1.474658526170599393e-01
-1.515751965747140495e-01
-2.096408815621185751e-01
-7.435535203624073219e-02
-4.285394487862341116e-04
-8.551344845064803857e-02
-9.531396089644841862e-02
-1.264985488556337684e-03
-1.344006494457485601e-01
-7.392097149126328204e-02
-2.816741442279978649e-02
-5.510594151378503391e-02
-1.268039209965892145e-01
-2.319565017819020039e-02
-7.939569915568418790e-02
-9.543406587247220407e-02
-6.380500121063077679e-02
-5.587380642497540711e-02
-1.888287631028013822e-02
-6.063855414982453895e-02
-4.787092643274211412e-02
-3.493200229451205036e-02
-2.053342293998925566e-02
4.296808042988274623e-02
-9.543202777558520977e-02
-6.171619186857384143e-02
-5.981722631573157395e-02
-2.452744129474246013e-02
-9.217215537702200256e-02
-8.700109705984010455e-02
-6.528224077854892504e-02
-4.865515971431160630e-02
-4.851352623137013959e-02
8.040308373137806594e-03
-4.142100831359795537e-02
-1.068151693564466792e-01
-6.647110330663770494e-02
-2.587957787712170596e-02
-6.808313910506724742e-02
-4.749838767356561603e-02
-1.125716539507169850e-01
-3.301432890899796274e-02
-5.487223224497324997e-02
3.319615902310567301e-02
-9.942514740800142969e-03
-8.303187455380015014e-02
-1.336713184994765824e-01
-7.312311976828336779e-02
-1.331443031883524641e-01
-9.803449317681155184e-02
-2.684037271804675523e-02
6.412052992556406539e-03
-7.583901686160453293e-02
-2.093101354431615296e-02
-9.584865053586946737e-02
-8.860799892718659865e-02
1.069455644356534854e-02
-6.476332308850923924e-02
-1.571301496845916856e-01
-1.037181516208239007e-01
-4.708622598798875569e-02
2.585841183279605562e-02
-1.673733745007978946e-01
1.017577383675839992e-03
-9.380886470841481861e-02
1.773361053681066571e-02
-8.793494627868564395e-02
-5.444686593538744512e-02
-1.111541232862221229e-01
-1.989602021388574976e-02
-1.273231968454834918e-02
-6.669116513821858605e-02
-1.961531969214689100e-02
-1.791813241644427679e-01
-2.595261799208208389e-02
-4.134732990820245285e-02
-3.501027534113040213e-02
4.567854140945816488e-02
-2.569818956977579227e-02
-4.956092525407295845e-04
-1.073821995267292967e-01
-1.619244148188193344e-01
5.160222177944891186e-02
-4.058403179643862990e-02
-3.630551994454839920e-02
-1.094536515142062322e-01
-1.667954268679784358e-01
-1.364381578229557357e-01
-4.861794234593261495e-03
-6.972392333625761218e-02
-5.782672873353840448e-02
-9.036550597324534417e-02
-6.045843001424568153e-02
-9.502886019477184421e-02
-5.279156525821009083e-02
-1.647773796226736573e-02
-9.160662588780493776e-02
-1.149157220617954139e-01
9.724911170219587703e-03
-1.003841882230412652e-01
-9.039753001421997614e-02
-1.215264114220797748e-01
-1.663878898470587953e-01
-9.256211018278264618e-03
-1.052590971672669705e-02
-7.950145408270155312e-02
-7.998121954672895995e-02
-8.969830104883853850e-02
-4.896401237219823871e-02
-5.107938826843968355e-02
-1.684950513989504906e-01
-5.475190625995639965e-02
-9.797642158076193264e-03
-1.041813331500632267e-01
-1.583454798143198450e-01
2.575767489427400591e-03
-7.782615605654957802e-02
-1.588830018016283707e-01
-6.466630664413122731e-02
-1.945508902621824812e-02
-3.588918839467770266e-02
1.201149416728677271e-03
-5.276761329882311002e-02
6.686997032355747501e-03
-1.784842930391939211e-02
-1.221441576316309799e-02
-1.340948570694033837e-01
-9.973246840489377596e-02
-2.315680556964625283e-02
-5.322470518602374218e-02
-1.364551498582842470e-01
-6.579642184505567204e-02
-6.265610191435697085e-02
7.853113764810158021e-03
-4.208641685767063739e-03
-7.111062508642347624e-02
-7.476303389168933999e-02
-4.482381486501758189e-02
-3.897321109563445241e-02
-1.169725366958306728e-01
-5.941875186680908687e-03
-5.053948185768610685e-02
-5.472051694977603936e-02
-1.209078174998383243e-01
-9.819525558760532069e-02
-6.897636656792699439e-02
-9.245496289750543273e-02
2.769095322654512373e-02
-1.187857287702264036e-01
-8.952232556827892374e-02
-6.138820151099069582e-03
-7.298383835431350442e-02
-1.361906594197147269e-02
-7.849375739735636737e-02
2.399167554478966527e-02
-1.714422834223581493e-01
3.971182676262446400e-03
-1.062847759373142659e-01
-1.078814631684970882e-01
-3.661190300133856934e-02
-1.185457655258481402e-01
-7.879570902932092613e-02
-9.808451946479294914e-02
-3.456159630277995387e-02
-5.498022337688981964e-02
-4.544417500874818605e-02
-7.778819504440172283e-02
-9.990594560923696243e-02
-5.025666873055596728e-02
-1.273580722354922534e-01
-5.252120719658055076e-02
8.685248422302270857e-03
-2.994746562008970825e-02
-3.226905788822616999e-03
-1.359085913584608396e-01
-5.865977078977329534e-02
-1.554929493672360663e-02
-1.211676022488346049e-01
-9.570971510278193650e-02
-1.782050559663437422e-02
-1.024415987841336972e-01
-1.244664241060199350e-01
-2.419986352201057914e-02
-5.150979219095874750e-02
-9.629431529892447383e-02
-9.589761291117339381e-02
-1.613119337934228459e-01
-3.637385925831498890e-02
-1.820538949357654035e-01
3.423903822897777366e-02
-6.723137851037468138e-02
-1.346618565212738816e-01
1.885623769904931982e-02
-1.770686108737530920e-02
-4.228157086697832689e-03
-7.202450807003962785e-02
-1.078295294439784724e-01
-2.424322815660216734e-02
-1.324285202390255989e-01
-2.663978744058348794e-02
-8.427260748090857623e-02
-3.588541201598009333e-03
-7.383528213485152092e-02
-1.628455683845984533e-02
-4.283403658582373569e-02
-7.654723110682977449e-02
-9.110521816868097367e-02
-7.760731089769602742e-02
-2.547980270901931479e-02
-5.115655071915207325e-02
-1.145124922047648514e-01
-1.376843139927134757e-03
-7.107185779338243484e-03
-7.585658369042151683e-02
-6.691920376859990249e-02
-1.587169757974703499e-01
-4.956993625935278425e-02
-4.052597179398688410e-02
1.847636135567235979e-02
-3.306997309217455522e-02
-8.336868405951404493e-02
-4.719143155726899380e-02
-8.314714803713853242e-02
-7.016073834159640421e-02
-5.159330336490641072e-02
-2.656752772771361557e-02
-1.325576275584701980e-01
1.129148447338233253e-02
-1.412428102873078128e-01
-1.062366296830897366e-01
-1.777217955748188749e-01
-6.730082282542639016e-02
-5.397650474938091997e-02
-1.184909906305986645e-02
-1.080250368472032707e-01
-1.036168371663530041e-01
-4.004815159097734056e-02
-8.439185483727655590e-02
-1.292207554291899541e-01
-7.879301502144607158e-03
-1.041032455301398318e-01
-1.125139849076965681e-01
-7.265786789953045111e-02
-3.813649742031682832e-02
-5.923231067956440110e-03
-8.742912908190042520e-02
-2.053735720252506530e-02
-7.472969189486426689e-02
1.167388331253507369e-02
-3.141331628747989768e-02
-7.865692767510339134e-02
-2.937223653078431876e-02
-8.998436794879370593e-02
-9.950954104444136028e-02
-7.298144081532470517e-02
-5.775655690167452901e-03
-8.675355982849522474e-02
-4.797443471385019059e-02
-5.939530013991888013e-02
-5.173291298870469172e-03
-1.159668023450466656e-01
-1.117749960648427715e-01
-4.737005672430875253e-02
-8.032552233330747526e-02
-2.428175059996342047e-02
-5.586072468333279362e-02
-1.310362004499631972e-01
-8.786885909457146926e-02
-2.991414743965026268e-02
8.481610394241543161e-04
-8.068504367126137777e-02
-1.286676943975637588e-01
4.344952454927768215e-03
-5.958038518883643220e-02
-1.147141303575390930e-01
-4.348203988690890059e-02
-1.430877579525168149e-02
-4.594967359226093812e-02
-3.516642796123045644e-02
-6.265277904718181967e-02
-8.198386612363690873e-02
-1.068366030368501501e-01
-1.387669821276383275e-01
-5.328217610557941381e-02
-1.638763870429875077e-02
-6.251004093389686544e-02
-1.735743248639489700e-01
-1.241469118271272265e-01
-2.244440914022412248e-02
2.525698904477872986e-02
-1.083711961273321478e-01
-4.837953785889353292e-02
-1.372378018493199403e-01
-1.225996068258613098e-01
-3.588288477081726102e-02
-4.188064492426138430e-02
-9.290701184273576774e-02
-3.276591437068775148e-02
5.544553225772631821e-02
-9.072222805815792490e-02
-4.992832642477967875e-02
-2.633170238304680111e-02
-2.989896697778186146e-02
-6.432194568426513603e-02
-1.123017706249174602e-01
-8.101754772404642924e-02
-1.012157376985429319e-02
-4.680116138658750591e-02
6.474710479607853272e-03
-7.038594969225750453e-02
-7.454300877665315239e-02
-1.185800871247301436e-01
-6.150484623885279362e-02
-5.029958843763536469e-02
-6.241888289785193361e-02
-8.193352873367984804e-03
-1.050986063987431052e-01
-1.467503217158287743e-01
-3.137193114505221203e-02
-2.404551256469372039e-02
-1.537288448586322971e-02
-1.092835703602748065e-01
-4.380982491370669085e-02
-5.324649093110956494e-02
-8.034829084797004764e-03
1.653550667675527655e-03
-3.801941982373387152e-02
-1.023503227046739100e-01
-6.129378396430149728e-02
-9.868259803930679031e-02
3.559952189035533315e-02
-2.252113207731119837e-02
-9.556434112847937701e-02
1.315825177325097815e-02
-9.209208360728075859e-02
-1.253428743667423517e-01
-1.514621116005476220e-01
-4.131156030336875090e-02
-5.206555962293606815e-02
-1.345906976535981847e-01
-7.251793393850206049e-02
-5.307081930036386397e-02
-3.395166290085906147e-02
-7.833687966819306847e-02
-3.632782380480888834e-02
-6.310218099110863343e-02
-5.175014302446830951e-03
-3.593012679552774064e-02
-3.525070434545982817e-02
-1.720602420860677453e-02
-2.834127802996545473e-02
-1.573459497845722532e-01
-2.914945821572197809e-02
-6.371491881551692715e-03
2.192941194247379974e-02
-9.747307834049290243e-02
-2.229665746571786802e-02
1.618382995071846256e-02
3.451696765093006242e-02
1.391887163823297274e-02
2.457950522247732885e-03
-9.004039806604052787e-02
2.318325556457024109e-02
-2.212133350128717146e-01
-5.425279960580926819e-02
-1.017975805197785105e-01
-9.041688057480574969e-02
-7.517648960861264551e-02
-3.288398679213831027e-02
-6.089488277593014393e-02
-1.238940224729565553e-01
-5.749465154451234572e-02
-1.363912661530806147e-01
-1.117110217055885674e-01
3.704484694341077765e-03
2.673501809655262282e-02
-3.151039910348474565e-03
-8.992047919571549697e-02
-1.701007519276771796e-01
-7.654324577990452572e-02
-7.914164481292169928e-02
3.994082816993280854e-02
-1.770166029512813544e-01
1.738307937510656306e-02
-8.151395556291667066e-02
-9.151017650080472965e-02
-5.637486698565032095e-02
-4.138947968255334009e-02
-6.198997806627796342e-02
-5.053660550577657173e-02
1.995517369484164222e-02
-4.292423020710560422e-02
-7.176590536708600532e-02
3.709600542252177585e-02
-1.082720250838945797e-01
-5.961034354282782055e-02
-1.238712939104407301e-01
6.085834561945132823e-03
-7.321419520835761863e-02
-2.342986822805603539e-02
-4.302216148072673940e-02
-7.567765944261894973e-02
-6.232742891226871612e-02
-5.551039472882076178e-03
-6.766051342295484328e-02
1.365901976000024297e-02
-2.265776668892891324e-03
-1.089005016172304857e-01
1.975401116503384263e-02
-1.583823211217788296e-01
-1.624686510862207237e-02
-2.463800768609240160e-02
-6.909103262833889147e-02
6.434899226261803565e-03
-1.698676582091818849e-02
8.100113310809908124e-03
-6.673214242322153544e-02
-5.222387712043134733e-02
-3.313244529424131529e-02
-1.165837626664791848e-01
-2.426289585733512263e-02
7.062864922717099203e-02
-8.270445169357619475e-02
-1.644279021744528063e-03
-9.953986118740089373e-02
-1.025438342141113263e-01
-6.292708672575449136e-02
-1.621655546511636126e-01
-7.704823079263467545e-02
-4.043781265767786709e-02
2.199301613357784388e-02
-1.085872649902673293e-01
-8.835990380546436540e-02
-1.401730637578444197e-02
2.351908629285244176e-02
-3.436540585802907305e-02
-9.994309860510265653e-02
-4.102482130878947614e-02
-2.314781188541719173e-02
-1.052049709252381865e-01
-1.613528618608043794e-02
-2.065118560775740242e-02
-6.360712046725675028e-02
-3.406450426028779371e-02
-8.238977663914899552e-02
-3.001957731375100996e-02
-2.194667719859679997e-02
-3.177521824671450390e-02
1.510126354745078628e-02
-1.281019500008128906e-02
-1.268396684167277244e-01
-4.851113487134144781e-02
-6.194674128287228770e-02
-3.806714517803997527e-02
-6.248014355014696458e-02
-5.067463140469691957e-02
-2.158764147665923061e-02
-2.525064718008022263e-02
-1.883734007492752355e-02
-1.290675064000330607e-01
-6.901650995031088920e-02
2.912348804460317478e-02
2.662018259921075918e-03
-5.280625050434258061e-02
-1.142726263963180638e-01
-3.095458557695400167e-02
2.010281193090706145e-02
-7.598387203100059883e-02
-8.147374698906055535e-02
-6.758174241937048299e-02
2.220833379639416266e-02
-3.446506465851312262e-02
-3.057566465051316656e-02
1.559239009395029484e-03
2.844944294837505397e-02
-1.060929344059217128e-01
-3.733807084247499353e-02
-2.888114753624875398e-03
-6.561326869507479176e-02
-6.197957741693562068e-03
-2.799790653987899169e-02
-9.068197671458666509e-02
-2.577734850676770620e-02
9.179228140295381255e-02
-1.801284868868912453e-02
1.239798639481152001e-02
-3.240672874180516860e-02
-1.181449901648681244e-01
4.791472126670093430e-03
-2.259572820618112321e-02
-3.004593842795687253e-02
-5.768606864615219432e-02
1.016224396538515512e-01
-1.273151176018337723e-02
-1.181073647354763112e-01
-9.911609090894368812e-02
-3.034177718905204171e-02
-6.527967974846805854e-02
-1.503523011112160579e-01
-5.833564278536405162e-02
-8.150178270211558273e-02
-1.987584599497475846e-02
-2.249212440141583683e-02
7.476004336689066887e-02
-2.147580390265380404e-02
-1.428386213223844202e-02
-8.728280194483406529e-02
-1.200671768770321113e-01
-2.466738822234213965e-02
2.159659216487860162e-02
6.722086357717940719e-02
-2.371606287218176734e-02
-1.442500160048732216e-01
-4.333366275799946377e-02
-1.824239564629292695e-02
-6.645450320756079998e-02
-6.980204089429886682e-02
-5.504255603816498449e-02
-6.170681590668525285e-02
-9.540109876692234175e-03
-1.988092831571575472e-02
-1.388242901770956605e-01
-1.311909285881343937e-02
-1.302824284524653209e-01
-4.418535891864791565e-03
-8.059061646039850091e-02
-7.659302700387801699e-02
3.555142524055873027e-02
2.528722815886471145e-02
-5.205163255172774728e-02
7.940088968798558397e-03
-6.024290636431412632e-02
-8.141608327352008179e-02
-9.155878644992790361e-02
4.839796980994996028e-02
-7.091743630339604476e-02
-6.581572063904583825e-02
-7.363835716248719188e-02
-1.413985893651980956e-03
-7.117656301955763327e-03
-2.427427542561172089e-02
6.951837733684532172e-02
4.318297348029157164e-03
-3.811272392150236166e-02
1.993402850113032421e-02
-1.783617037980562980e-02
-4.105850155554611330e-02
6.089029989504854412e-02
-3.995122339527498734e-02
-1.014460775364367379e-01
-3.756609711037855320e-02
-3.487364354434670938e-02
1.001161592859178828e-02
5.884646342499495753e-02
-7.285628250873564526e-02
-4.963861512938923248e-02
-9.531881802927681668e-02
3.215199043690782077e-02
-8.112547291298505270e-02
-7.826051928957002135e-03
-2.234262488022717430e-02
-5.358381386765561499e-02
-2.016474323349768533e-02
-5.131826310791356982e-02
-3.202657403792311119e-02
-8.086614471995004494e-02
-5.555677908203526111e-02
-9.196727733484258427e-02
-9.243278412003520794e-02
-7.708766461524382656e-03
-5.924343048459698030e-02
8.085500209548361628e-02
-4.571814412239361136e-02
-7.028492888142828798e-02
-2.486487960705202963e-02
-1.673674837366950080e-02
6.309810225177331540e-03
-3.357409577713429960e-02
-7.825262378551327280e-02
-3.581359775519347283e-02
9.707262001336450230e-02
-2.299979169931831366e-02
7.184920403269060007e-02
-1.102637575625122490e-01
6.276020512534305484e-02
-2.264131293218122135e-02
-9.964246012099846339e-02
-2.770316068511256488e-02
-7.726841067515564931e-02
2.905285555165620578e-02
-5.005074977357228810e-02
-6.669151601657336004e-02
-2.520215345670547436e-03
-7.981265259777368948e-02
-5.251096973714363542e-02
-1.477502447634989648e-02
-7.595684252560341854e-02
2.759020993438058081e-02
-1.029078816752601738e-01
-8.157315435092548847e-03
6.412789349700767812e-03
-1.451399226541978671e-03
-7.859822963675733298e-02
-8.094968101166216679e-02
-7.583722862482225602e-02
-6.077570818931980756e-02
-3.814616114176150319e-02
-6.091695373757390758e-02
8.776862185204153954e-03
-1.022055498035598781e-01
-6.191371351864724537e-02
-2.646699368317709244e-02
-4.677371507921013888e-02
-3.384288080197995433e-03
-2.959923635568873293e-02
-2.442020113488771113e-02
2.986847122814936112e-02
4.870851049738372796e-02
4.422319621780421151e-02
-1.009147625520147584e-01
-7.107469654319037433e-02
-8.850539895738737672e-03
-1.568265659877310092e-01
2.448035236362918268e-02
-1.153413241258745559e-01
-5.577591906856978199e-02
-5.427700545351378525e-02
-4.469156077391469445e-02
1.936591360329340190e-05
-9.433790883950665326e-03
-6.804437487023347331e-02
-2.774834661256510293e-02
3.673749750935072222e-02
-1.090854096253249528e-01
1.299109331790331522e-02
-6.133287277921650044e-02
-1.901256913554022210e-01
-3.404776177542095245e-02
-7.284555791809073366e-02
-1.853098461144706346e-02
-1.075746394420963731e-01
-6.051992602669216403e-02
-5.417016876395835956e-02
6.356120810282804567e-02
-1.781640372650150975e-02
4.043604483754267235e-04
-1.481732536448103210e-01
-8.914616616417242456e-02
-6.624921859300332561e-02
4.234705136478653098e-03
-1.022115059612747068e-01
-1.455874920569098091e-02
-2.781058329286249624e-03
6.185758372239870406e-03
-7.671391241030463444e-03
4.892340091082821030e-02
-4.489422809451518170e-02
-7.955787680100530335e-02
-5.300799915985826560e-02
-2.019352684967637077e-02
-6.538025051832931089e-02
-5.903784776260662809e-02
1.606336110069491591e-02
-3.617077640495226787e-02
-9.722661915443685243e-02
2.436938839615650915e-03
2.885126081823920913e-02
-3.115105622552059861e-02
-5.458905049229439282e-02
-5.961922096727572534e-02
-1.498676485632556392e-02
-8.397008100383110407e-02
-1.302257949770759538e-01
-1.011380407624531269e-01
-5.196496519512826956e-02
-1.141271047133593161e-02
3.087802163743166503e-02
-4.795140208419762518e-02
-3.176808688123020780e-02
1.334464024772352153e-01
5.451138347515219196e-02
-8.282232840333345059e-02
-2.338767199906942318e-02
-6.424256674801440137e-03
-6.951458615184970269e-02
6.584435351967651666e-03
-6.109166823277646652e-02
5.252623783714664013e-03
-6.547352384279588045e-02
-3.976890365197311046e-03
-1.383561358576793077e-01
-6.518096324983979617e-02
6.708014434650422415e-03
-7.398085639605823938e-02
2.260281827651713926e-02
-7.443195614512047691e-03
5.109881136646240996e-02
-8.132921536563540721e-02
-6.555516032231542556e-02
-5.611368876802160649e-02
-2.551815520129809348e-02
1.031874848728948565e-03
-4.462281134715131298e-02
-1.010128969260350520e-02
1.027230620973590761e-02
-7.175349643645684283e-02
-1.018270610154099927e-02
-1.325886325811327926e-01
-4.359417693874609659e-03
-1.137052118725631472e-01
2.373897548190360973e-02
-5.769675110954138042e-02
-9.758167058390868412e-04
-2.814820007175094022e-02
-1.025506076452839359e-02
8.531615614393977740e-03
-8.332603134476147810e-02
-1.201779561433816146e-01
-1.270780126782648789e-01
-1.073587997456903510e-02
-1.005802096341019275e-01
-7.326232055357753681e-02
1.033725397441137735e-02
-5.693073406220461319e-02
-5.763939569219059256e-02
-8.108389612349635456e-02
-2.465098595747007224e-02
4.420701829184442433e-02
5.632555718756750152e-02
5.856932744097976401e-02
7.146445180957590460e-03
-8.016794302841528941e-02
-3.692885971849035887e-02
1.178336084198670745e-02
-4.159970129524485222e-02
9.267133426659553488e-03
2.391101227137240257e-02
-4.494248489907861493e-02
-1.080855363576591344e-01
2.127060982246159471e-03
-7.077695908135324399e-02
-7.172847321291717093e-02
1.501512290548817456e-02
-4.661735754075982396e-02
-8.361294999826880681e-02
2.302551848034815451e-03
-7.309157996710233252e-02
5.212321653075582817e-02
1.586807147493620915e-04
-4.322061655466940405e-02
-6.212361115449997750e-02
-2.427060507180223495e-02
-7.376227183804738574e-02
-1.643502078522214235e-02
-9.176374253576578821e-02
-8.483011953778095415e-02
-6.253220098538597727e-02
3.794723190140227714e-02
1.208253751480243068e-02
-6.252778186749088918e-02
-6.567169693543640357e-03
-7.171209202299911635e-03
-2.589998248579980511e-02
-3.509992312246014434e-02
-1.048335943963268763e-01
-8.995722800936242769e-02
-8.474448437588248673e-02
-1.018734613439336856e-01
1.603736444186230556e-02
-6.155769664093262844e-02
-1.581308074620460871e-02
-7.762251848014228850e-02
1.256064789992566988e-02
3.628528196557539304e-02
-2.397051759023586040e-02
2.537998632448186520e-02
-3.909869720158729023e-02
3.121359441100840862e-02
-1.715221289217477288e-03
-3.590571891347280747e-02
3.810149125864487063e-02
-3.111257012338682678e-03
-7.073366955298956982e-02
-1.563525999998743865e-01
-5.941056624749845028e-02
-7.696578810911641755e-02
-9.536360188554524053e-02
3.606335249795132591e-02
1.375469904587729199e-02
-5.484928129963131255e-02
-5.123020380137484342e-02
-1.203899728261549340e-01
-4.963415235590414726e-02
-3.672584168208664884e-03
6.110167153004442825e-02
1.172148188246392459e-03
-1.546122873363577344e-01
-1.211860780792973352e-01
-4.206481633873034726e-02
-7.421045850985226108e-03
-2.078406707979625276e-02
-8.698051702583585454e-02
3.076511578173543246e-02
-9.161124624334242295e-02
-7.576679086827099729e-02
2.560331594637596866e-02
-1.673829747898477119e-02
-3.201139838714466695e-02
-6.930257146729019990e-02
-2.816518861538006013e-02
-2.488406798365258576e-02
4.574788404868773695e-02
-4.434700159934158725e-02
-2.048107921248750601e-02
-8.645586382153019889e-02
-1.452351546379799900e-02
-2.905154157205956655e-02
1.531948207823133259e-03
-4.528174995591290053e-02
3.421795079508974796e-02
-1.067026981645514613e-02
7.171772199244923207e-02
-4.901447432981892449e-02
-4.987215276144327941e-02
-5.078059421218826530e-02
-6.160882245044561195e-02
-1.120292262677033274e-01
2.182498216023915846e-02
3.465915862497987582e-02
-4.623630967137795644e-02
-4.768285820752514274e-03
3.139685278548348668e-02
-2.527325660091340673e-02
1.071538638137981836e-01
-5.247622928708389062e-02
-2.182038143733399868e-02
-6.653462226886520947e-02
-9.120722577604942205e-02
5.414498108998085091e-02
-1.021327915301399256e-02
-1.296388629313964258e-01
-4.738468648627820745e-04
2.323436588023310503e-02
7.031639024811555706e-03
4.595843693537216695e-02
2.905971170284468025e-02
-2.081714951115310602e-02
-2.118826783699186839e-02
-4.995057946052199743e-02
-1.866257853091863803e-02
-3.668593817738939611e-02
8.911552922752150052e-02
-8.366936672732885882e-02
-3.142255658859453155e-02
-8.223515599246808416e-02
4.031631013235172090e-02
-8.868258466145541308e-02
-1.247899314616041921e-01
-9.628646888886642496e-02
1.515331332678491148e-02
5.093634590512048643e-02
1.635938042784702492e-02
-2.192609601478672648e-02
-8.935059871970976730e-02
-1.155851865720925326e-01
5.262753439813718653e-02
-9.430902830764528733e-02
1.105554220679598118e-02
-1.623366467156752146e-01
5.479876701660938570e-02
-2.647160607224420190e-02
8.271313493509482168e-03
8.322145303400664551e-02
-5.244877742522029845e-02
-5.179991511294793072e-02
7.591329668737968606e-02
-3.168184712118712887e-02
1.718275359339551528e-02
4.353352829865544948e-02
-7.864024730248855843e-02
-8.697536738797437272e-02
-4.606587909048243806e-02
-1.840600932246122881e-02
-1.449706663335939213e-02
8.276439943059127335e-02
-1.979436892691509298e-02
-3.518410108329718487e-03
7.885463923876474129e-03
2.358239391009626235e-02
-1.284775251172157705e-02
-5.361343189151997896e-02
-4.048806653309514753e-02
2.890774483972345654e-02
-5.347374111696403219e-03
3.850859143725509498e-02
-1.397053068088612016e-01
2.931303220521669708e-02
-8.558933649582037284e-02
-4.426404296321266585e-02
-9.136820982405710612e-02
1.613216118440633992e-02
-2.458048257669301004e-02
1.091533260866024008e-02
2.803437637243339983e-02
3.530964850680016337e-02
1.314522774244386918e-02
-3.043823586543242116e-02
1.709171339350962215e-02
-1.610770999595518282e-01
-4.279676339180762956e-02
2.668624968839747313e-02
7.682791868805098623e-02
-2.587145284361932335e-02
-3.590843992239187762e-03
1.878457406058949355e-02
-6.955910006849524985e-02
-5.169905382053138765e-02
4.864210336166081838e-02
-9.065986968538778529e-03
1.793734926253651857e-03
-3.944711799764036297e-02
-9.659141820755853813e-02
9.043251588334275115e-02
2.043478732802384013e-02
8.668944314947281404e-02
-2.955816617186108122e-02
9.507083029677707714e-03
-3.043935461476790852e-02
-3.952195190138089315e-02
2.120809750960124529e-02
3.957233907447658267e-02
-4.874442879572671306e-02
9.786242625757664987e-03
-1.861897442422177917e-02
4.448064429194772268e-02
4.367161579642086372e-02
-2.442675230107901191e-02
4.102778911297193590e-03
5.802380805566207528e-02
-1.829013308823304249e-02
1.019919489645157266e-02
-2.255521089288158379e-03
-6.367722529793165553e-02
6.440324581031554863e-02
-5.841933386637940956e-02
1.724457736222547236e-02
-1.783114783495431607e-02
-1.178047226570065609e-02
-3.307689963021824553e-02
4.128780443629317953e-02
3.157427880103914203e-02
5.864309922822562304e-02
-2.334314388994973219e-02
-9.023671416239172072e-03
-2.256364702482816127e-03
-3.854849631515368247e-02
5.796173540308126315e-02
-2.310004720041751447e-02
5.801762737315833626e-04
2.544031218829478913e-02
2.048247629075435755e-02
-3.512581503749229866e-02
-1.584866345410912772e-02
-3.088825023547465964e-02
2.097187849208263094e-02
-2.562196115566573243e-02
4.636231001627667825e-03
-4.159210336514988782e-02
-4.207525923670811518e-02
-8.103911681398408284e-03
-4.273944040337727263e-02
3.195744307639696719e-02
1.184497351244425366e-02
-1.135800369168854795e-01
-7.954604518477337294e-02
-1.361340922049221469e-02
-3.804917892078462510e-02
4.799926456039158018e-02
1.859281499487184033e-02
9.545868453722097108e-03
-8.178857485373854097e-02
-4.042029650161706178e-02
-5.714978213988437111e-02
2.464085420722267675e-02
2.333474431532965056e-03
-1.610770877594116038e-02
-2.047974413866736278e-04
-6.367566891468420809e-02
1.472100522413309978e-02
4.969638914940927021e-02
-6.809262272141647712e-03
5.675935475475076680e-02
-2.800322528383883403e-02
-7.995651122934649413e-02
1.673427133094588723e-02
-1.589880906511757092e-02
-1.240704424903025897e-02
-7.757816482049401108e-02
-2.074038675450040961e-02
-1.366870667048446925e-03
-3.242393818750091694e-02
-7.171226218427130539e-02
-2.494358261731189144e-02
2.932293942155812100e-02
6.196086132779850958e-02
3.034600495115818627e-02
-1.377829861986069708e-02
5.603318570389033415e-02
6.951630410260581892e-03
3.864031989665894090e-02
-2.753918057880558323e-02
-1.472735580303437264e-02
-3.356699886411811801e-02
4.620374633455371499e-02
6.215821075159994741e-02
-3.855704720578699563e-02
4.000791086374001077e-02
-1.852172809664021785e-02
6.137789800729765571e-02
-2.738478871010014554e-02
1.332592338932662157e-01
4.884672013099357335e-02
-2.990276002923663527e-03
-2.005587826713717270e-02
8.369656460608759785e-02
7.545992748760367574e-02
9.723042294338438141e-02
-3.371701509510029865e-02
-5.166779911686553151e-02
-1.134069549267638019e-02
-1.051974680323052302e-01
2.782127988122544068e-02
-6.491906454398173321e-02
1.690093973807858807e-02
-4.232706813339091878e-02
6.691139509892249371e-02
-4.932922562609610290e-02
9.049422587554127595e-02
-6.017399032692920258e-02
6.149957115945660358e-02
7.496519011001295807e-02
1.541144760013269700e-02
5.719490401046221223e-02
-9.292603314279859056e-03
5.655129929595558574e-02
-8.063949210442755700e-02
1.777305474400829310e-01
-1.064513335855987314e-01
-7.210049297995427264e-02
9.047551967444384183e-03
5.569458054471953384e-02
-1.096429993212385268e-01
-9.261175506874098906e-02
8.042435848015309918e-02
-2.768873378636761695e-02
-6.895920195560022864e-03
2.233676338938404143e-02
-8.128887146218592361e-03
-2.296902853000397024e-02
1.370941723328153276e-02
5.461022595110760075e-02
-1.849112926215052410e-01
-3.851395181027598980e-02
7.932357019473161575e-02
-9.203854731491397864e-03
-7.026597481119808974e-02
-1.266825924807709058e-01
-1.190131364632447675e-01
4.967526457250627525e-02
9.660026979823194138e-02
3.698661068156106763e-02
-4.991712760895768847e-02
6.668799766598679235e-02
6.447730069520488105e-02
1.430163326442592149e-02
-5.405903716208794625e-03
-3.310975783187556504e-02
-5.409568004939991487e-02
-1.023997630845313034e-01
2.123946759403255377e-02
8.545475457689579238e-03
-6.751099073633248793e-02
3.155631196435003394e-02
-9.846170948563716385e-02
6.991835217836929461e-02
-1.102912973205041197e-01
-2.682572838948978078e-02
6.710519498437333974e-02
6.330057135668501478e-02
3.540353996335329767e-02
7.741140062406103028e-02
1.159310755805976166e-02
1.831670628888788094e-02
6.531964530191657417e-03
-1.569038778013499488e-02
-3.145486680375166738e-02
1.155472967309595020e-02
-7.710604706267826236e-02
-2.831583829101613076e-02
3.253727517084688270e-02
1.027451558330585574e-01
-6.125892947603259198e-02
-5.581702689197616529e-03
3.971583475036755823e-02
-7.635715752032380677e-02
3.735665599758901390e-02
8.356274359171684380e-05
1.918323311848626339e-02
-3.793430383956897939e-02
2.692995587294038512e-02
-3.181842854380245028e-02
-4.519380576665255056e-02
-7.946560513541882365e-02
-6.348036272256681045e-02
2.019611691218045624e-02
2.839174209761718623e-02
4.175498417283583091e-02
-9.399327030178646070e-02
2.331256837636699886e-02
-4.391993052127719788e-02
-5.156852398776045482e-02
-4.043046287253191512e-02
-3.672586798631412297e-02
6.217610606627290565e-02
-6.125710441070861961e-02
2.475195729159719582e-02
-3.936225647235502834e-02
5.465069435211670004e-03
5.252990573607541069e-02
-4.141385787530453555e-02
2.090617053829156580e-02
-1.077548424549747662e-02
-5.575275467915756684e-03
-4.974937048023537339e-02
2.464952038445683904e-02
-6.337323633507652328e-03
6.437488808507926819e-02
-8.561298909592400530e-02
-2.189174484792612979e-02
-1.345323145044741153e-01
-1.641602108230455492e-02
-6.951438119987224037e-03
-7.539470577008587637e-02
7.586089906549757511e-02
-1.739587552221906128e-02
1.126642952491910266e-01
-6.057066066358761380e-02
9.659019522055065435e-03
2.857628391362734832e-02
8.596028754327462995e-02
2.861010825412330441e-02
-1.115746102341316423e-02
-1.980433235740340983e-02
4.361613571141260276e-02
6.620675255010334374e-03
1.077581925174353646e-02
-1.377333935679555914e-02
6.224372476665821635e-02
2.832413661311515216e-02
8.527185311990662098e-03
4.583484840699637852e-02
-8.166973887037849971e-04
-7.138906803745534435e-02
-2.770582075164984212e-02
9.609429717295221718e-02
-1.246851750148032789e-02
2.157951157950613666e-02
-1.807425285341868887e-02
7.223175732347492106e-02
-8.896380411321449730e-03
9.081794906954110402e-02
-1.215439340032256448e-02
9.348606244675443724e-03
-5.745635787319456483e-02
-1.641964501357159531e-02
-2.840903293265586646e-02
9.234246549440121646e-03
-9.103784567848985029e-03
-8.336177298001103131e-02
-5.612890066838027020e-02
-9.812384623674620665e-02
-5.344433632674765872e-02
4.438341387344197503e-02
-7.408550175535592863e-02
5.900052514959042843e-02
-2.373578644297459281e-02
-7.699848104112856639e-02
2.884832104403128178e-02
2.820328657086713584e-02
-3.310632452777311635e-02
4.003946121597882352e-02
-4.162246871274900145e-02
9.530629785881772342e-02
1.599161258545607825e-02
2.971438302708244092e-02
1.209339613163175862e-02
6.880721402623457550e-02
-3.716128994287063586e-02
4.482052187409427645e-03
2.829997667154000515e-02
3.192352745229303651e-02
2.783050844370912533e-02
3.714855805988816206e-02
-7.540929872925232133e-03
1.136575793039622112e-01
2.388036457137575341e-02
2.631837575537821113e-03
-6.845103218368910059e-02
7.456566351661102210e-02
-5.097048431209998988e-03
-7.027414379628216246e-02
3.098008468271759228e-02
-9.940020061703945531e-02
2.925309784835186319e-02
9.464561459904904939e-02
-2.186355138704147716e-02
-5.048017238311344745e-02
5.228600357966196877e-02
1.439989964300914665e-02
-5.533013264359529226e-02
-1.281406580251560207e-02
-5.525415037380539129e-02
-4.666977682110581144e-02
-5.224459120709278384e-03
-3.732049740203446236e-02
6.743896970852945871e-03
4.573319177399751828e-02
1.298012210857896719e-02
-8.441928903985500277e-02
-1.689169516896307441e-02
-2.627905242746090761e-02
4.122310907186788748e-02
-5.204448864027764327e-02
1.002158302443357935e-01
-3.032792136742262085e-02
5.996808957410360713e-02
-1.733098465902911927e-03
6.111957144905266759e-02
3.868272900537397807e-02
4.300762751893448532e-02
-5.225564373315750091e-04
2.818676789415097694e-02
1.231910520592026555e-02
-1.947525112965575386e-02
1.828963521787357882e-02
-7.719819337102401535e-02
7.199225126117439477e-02
1.342622807752078262e-01
-4.998387124677233784e-02
4.917539811536229821e-02
4.951972969505639283e-02
1.248697486261400869e-01
-6.332764937439672170e-02
5.716416315694640427e-02
8.331367046691789957e-02
-2.541962062175485634e-02
-2.246481315098832962e-02
-1.607137527673080726e-02
7.790902847828048809e-03
-1.496468864836628977e-02
2.890836777771612146e-02
-2.573171390837902806e-02
-5.536317957027677567e-02
-3.602661352195008632e-02
-2.029965341351765845e-02
-3.684539808728801158e-02
-2.009183011543606498e-02
6.395235541800783907e-02
-5.232229672844583568e-02
1.049933280305599959e-01
-5.114490316119955221e-02
9.577122907043433830e-02
-4.489454478401728316e-02
-2.018009245372888102e-02
5.758470676290283752e-02
2.627657794262612881e-02
-3.826442888598905606e-02
4.988699181384269321e-02
-3.323093680075633015e-03
1.463966310045793431e-02
-9.682436500150455594e-02
4.576466442324695488e-03
1.114417804418319814e-02
7.892784818793542601e-02
2.299943199130652371e-02
-2.828282148648063581e-03
1.212997745892019363e-01
-4.826872260304287260e-02
-3.758341946048487925e-03
2.536934741647961511e-02
-3.683017232821788126e-03
1.722366833034295538e-02
1.804182533984206166e-02
6.389998788783436690e-02
-1.559458316687115619e-02
-1.695614872037491325e-02
-9.188216924197146682e-03
-2.569508796546182347e-02
-9.786638662953704715e-02
-4.149546958996162827e-02
-6.777961454586083068e-02
4.734613897263052068e-02
6.792240733715764964e-03
-6.121552726807311974e-03
1.218708413780464871e-02
7.708099017180559953e-02
-1.816809355500843349e-03
-4.600263010463749580e-02
2.372074559873515662e-02
-8.102795380039325146e-02
-1.669217900541430932e-02
-2.878509621123030715e-02
3.240623119440379230e-03
5.722426570884505542e-02
3.720107055622964148e-02
8.125869066261540152e-02
-3.854332347205857712e-02
-4.023350423907339629e-02
-5.166788794173355487e-02
-1.317040066256698339e-01
9.419216330311850141e-03
3.965352302486787467e-02
4.420586147343519116e-03
-2.203348454732330375e-02
-5.118969792193040456e-03
-1.105317790322710679e-02
1.452757423291394512e-01
4.795394479254243281e-02
1.045995815031415532e-02
6.474119807056755160e-02
4.804739665439509977e-02
6.540541243700835096e-03
-1.853682283607639703e-02
4.118575349378323334e-03
-1.091959186320114461e-01
-6.356859848037251827e-03
3.336455860312893817e-02
-7.003974939711551939e-02
-1.334851923760362394e-02
-4.461308719391888361e-02
2.342223470426197524e-02
-3.310659500834301633e-02
7.942469664567708421e-02
-4.986508197537617426e-02
1.329663157502572746e-01
6.783383450324036168e-02
9.348882306489230895e-03
9.016978031407257149e-03
5.845267134825473526e-02
-4.383732981080137696e-03
5.787313530928498567e-02
1.094184636359169516e-01
-4.739623378992138120e-02
-4.773597717902120646e-02
4.880600834650233172e-02
7.595689311297108837e-02
-4.173135162684342425e-02
6.774200660548579389e-02
-3.514638365365127526e-02
-3.799599006365466519e-02
-2.088242307199417950e-03
-6.332804855063853267e-02
3.997551592172372131e-02
4.062594416054545604e-02
-8.600840748197677863e-04
-1.427293823654913335e-02
-3.961764785005059825e-02
-3.306071835505596662e-02
-3.142683997493599807e-02
-5.564873782642690281e-02
1.493077808543406826e-02
2.985423971601665338e-02
3.725577518670881300e-02
-9.318088258501527887e-03
2.183329167870766419e-02
8.321810052509298616e-02
-5.182474180342749870e-02
5.510500909674945214e-02
4.463409674800331017e-02
2.632067785143350595e-03
5.710348920053334026e-02
-6.963509942899078799e-03
-7.317593884277413287e-03
-1.384813438787294293e-01
4.770992458397674968e-02
1.176343746394106250e-02
1.924720477134408969e-02
-1.119747670316694060e-01
-9.373149281975455896e-03
-1.625708506595345201e-02
-3.722089412130108466e-02
-4.140456565262815719e-02
2.412186664970613140e-02
7.298142065145190975e-03
-7.277365937650299987e-02
6.503995387465601533e-03
7.673812715662985118e-02
-1.274156340447977348e-02
-5.737541863781725482e-02
5.692286587341514187e-02
3.361274952471667021e-02
1.325293080107163013e-01
-1.521409677939895497e-02
2.802313661375826701e-02
4.263012158106205957e-02
7.738252118761504428e-02
-4.256782561860963238e-02
1.623946135423743470e-02
2.592027051931576967e-02
-6.823601161494667611e-02
-6.237923798097614464e-02
-1.772932938581618656e-02
3.710546242107967685e-02
2.354719865820495417e-02
3.996245887399458435e-02
1.037171803508952911e-01
4.769820348526006282e-02
-3.212790885492065873e-02
1.074466709635816114e-01
5.583959762656679621e-02
2.814842188881172200e-02
-7.841045554032106263e-03
7.954902196769134126e-02
2.916632338767730440e-02
2.387545162655338102e-02
2.412575328312403788e-02
9.417817371900378751e-03
-2.354538191736405342e-02
6.184746747583658687e-03
-5.867838261655394100e-02
8.903861189915759228e-03
1.129462366839067561e-01
-6.062789798726916923e-02
4.867373582572242369e-02
1.646223938776316884e-02
3.206117864345457268e-03
-3.828802193955158084e-02
8.893013117130965650e-02
1.312426737142283195e-02
-2.321291480396492357e-02
-1.197644463814271157e-02
4.951120747561965629e-02
5.612327686962149259e-02
5.489273768350952376e-02
2.688359606844852034e-02
-5.008176928782317322e-02
-1.881054950250980046e-02
6.638686641697867652e-02
-8.391815464512518419e-02
-4.354817483288892649e-02
-4.495390995422019614e-02
-4.153321746735621350e-02
-4.032696752017060062e-04
7.364945557974478252e-02
-1.647582487429389468e-03
-1.065912945183174476e-01
-3.945747391546615412e-02
1.234167153389136018e-02
-3.911407730576858810e-02
-5.968841016810050304e-02
2.279106284464236035e-02
-3.113176745031421069e-02
-5.736268331057321757e-02
-1.868529603446193732e-02
5.274010277975265532e-02
-1.303100466257900956e-02
-1.545415803275141699e-02
-5.727139010254676810e-02
5.421068972654057017e-02
5.715276768157958459e-02
2.804310445976275837e-02
4.510820235062021344e-02
-3.079884239517396115e-03
3.438066345229570664e-02
-4.567182218856005033e-02
-1.346428034485287056e-02
-1.347523849778919577e-02
3.011892165109890385e-02
-2.810509416960813023e-02
-2.079148243506010948e-02
9.037408688700883375e-02
-1.297856512334096823e-01
8.948838708410172815e-02
5.868890630728103297e-02
-6.218818144395771991e-02
3.697134405493655157e-02
-1.639212416154966698e-02
-1.427585007285202701e-03
-5.904536161365401235e-03
1.020132745777961591e-01
-1.865447117276485683e-02
7.082761489603189853e-02
-4.801356854165146279e-03
3.801924094070392723e-02
2.768339951541670674e-02
5.248902300304221502e-02
-9.626433438058565328e-03
-4.936162223950563144e-02
1.519812984619357994e-02
2.904647995987143932e-02
3.558137017237614393e-03
5.723701488412787780e-02
7.765112908277060910e-02
-1.743730586910617955e-02
-2.435055924978805995e-03
-2.960697611506752508e-02
-2.886690777478439704e-02
1.956163557971252187e-02
6.851990308543318142e-02
-1.797596406438484867e-02
-1.584511557473559581e-02
1.061976470102729275e-01
4.058759310151435762e-02
1.831479470494773790e-02
3.762863120777665184e-03
-1.971220493284826097e-02
-4.437358285512787298e-02
2.709413494370284739e-02
7.639775291847553627e-03
1.073835142070660026e-01
-1.370277241759112197e-01
2.315781574984580871e-02
-4.110362424676344828e-02
3.654900548051301379e-02
3.992657318886391749e-02
5.584525479626831213e-02
5.078886695366208875e-02
-1.193409555976708038e-02
5.517679175176247452e-02
1.701821932784014155e-02
-1.924233078009796039e-02
-4.169828949440233107e-02
2.598928917335512762e-02
-5.941277594923302652e-02
2.576134427470018473e-03
-8.873196933924419605e-02
1.617367868745231418e-01
4.359101249263902522e-02
7.411303218041439232e-03
-6.955231961829005938e-02
2.178861771512915699e-02
5.172885699866779791e-02
5.114630185857703404e-02
5.039255624834763914e-02
4.744939145086975868e-02
-1.080191885128329449e-02
2.152155176803489597e-02
8.665425224603329896e-03
3.927906433030619454e-02
3.172429032155875666e-03
5.579284997855353534e-02
7.298957176943959846e-02
-2.150049127447357239e-02
2.678363274828629917e-02
6.105137043455984708e-02
8.945164686859401193e-02
1.070236156790549814e-01
9.489369904893807384e-02
6.940376181885968276e-02
4.921241711196661095e-02
8.006082485836448631e-03
8.315421036288125900e-02
6.736072804793749938e-03
-1.309083741186801118e-02
1.118997278544966480e-02
-3.877313599631946467e-02
5.129194389750168018e-03
4.015724111966297027e-02
-3.573838442125908121e-02
4.876555381486760016e-03
3.672799975684625656e-02
-2.082364636830676824e-02
7.387644033639433061e-02
-2.438437684443701611e-02
8.112761179730230976e-02
-1.165659729388540955e-01
1.408839845518137547e-02
5.719632877298728990e-03
5.272936884590537915e-02
5.156591357957082677e-02
2.813870485701860588e-02
-9.194213680749063755e-02
-1.971447324745545515e-02
1.795178578543137407e-02
8.131914563220909997e-02
8.125068025682437300e-02
2.752278836712937840e-02
8.276869470896253134e-02
1.596762880022475212e-02
4.495925413621374572e-02
1.155386245942214007e-01
3.862727450686610081e-02
4.755787503159077806e-02
-3.461638142890915287e-02
-7.592432008715543565e-03
4.938703213834127505e-03
2.077589384004152953e-02
8.342224117304389373e-04
3.901935510958241815e-02
4.233235525502299090e-02
1.656293613884337115e-02
1.505218436663484649e-01
7.790690287670437586e-02
-1.999572164564079185e-03
-2.673589355477465693e-02
1.326930461456557898e-03
-9.401118591110851908e-02
4.208971158715399397e-02
1.424750991061326522e-01
9.367776538187191915e-02
3.816289649176162618e-02
4.148688431062438897e-02
-4.748922153995992212e-02
-2.166848485866504706e-02
-6.720176682599056719e-03
8.710873906494777386e-02
2.831100786019711060e-02
6.190827859557184419e-03
-5.257913009478144828e-02
4.722440548988847409e-02
3.783511252562111321e-02
-4.517420105368694094e-02
-1.447763280600143816e-02
9.216766944739462897e-02
-1.269894817656731095e-02
2.697517404316666229e-02
-2.897350908432472921e-02
-1.286644917973220337e-02
5.473093294227031336e-02
1.015937017849654761e-01
7.852557601979632401e-03
5.636769352515216130e-02
6.081770712718283234e-02
1.287715001569269754e-02
5.252715312548329046e-02
-7.291334566799966346e-03
-1.850557921510437992e-02
-2.386395223097649912e-02
5.556864446970064680e-02
9.555559070058103344e-03
8.229974683882871483e-03
3.163252306548328119e-02
2.568547960365183055e-02
-2.318180374456264500e-02
6.139571696247796140e-02
-6.265436523580697123e-03
4.415403593359339823e-02
1.093021428971673314e-01
3.627595162167262383e-02
3.215667336874374060e-02
-6.175784308373840487e-02
9.535395995294625171e-02
1.228287219600135843e-01
8.323520008467516496e-02
-1.345287883290038553e-02
1.716237610863341478e-03
8.982230804316548856e-02
6.632432624009844402e-02
9.488587622750546680e-02
-6.443939093322999918e-05
5.004783509431055127e-02
5.917577886742927951e-02
2.172284732195660373e-02
-6.608619083624218959e-02
-8.446325145018092340e-03
3.039933379596236260e-02
-5.707134449898666750e-02
1.343366599569917677e-02
7.037210484705304359e-02
7.156819128688807208e-02
7.907636293240402625e-02
8.427257588174480452e-02
4.135521974097123438e-02
-1.960767977969926981e-02
8.495297707920653266e-03
1.569129394796000068e-02
2.829920793076964175e-02
7.045924932800223806e-02
5.693346330959185575e-03
2.672531888876776562e-02
5.464141872339999678e-02
2.296569754055340432e-02
-1.104759566494196814e-02
-1.775731498210961906e-02
7.884901045619271964e-02
8.384458636511241125e-02
4.315697838122072028e-02
8.774564485607040665e-02
5.712803092901517360e-02
2.965885026542173369e-02
3.542969346717422113e-02
7.954458934183204766e-02
2.732536842306455480e-02
1.071567587480807965e-01
2.441434649737905804e-02
-4.985858219923231666e-03
-6.172743634701699511e-02
5.865780783177081126e-02
-1.471157602857339243e-02
-3.304227388641938629e-02
-8.533725040565286191e-03
4.474532000724817937e-02
-5.748240942899118106e-03
9.332280931138631566e-03
3.714912943711372317e-02
9.114504723222170701e-02
5.314674386705879605e-02
3.038394671432499347e-02
8.119490452697314398e-02
1.146594721117059207e-01
2.793467796641777023e-02
1.006185664734371432e-02
7.719160143319812872e-02
6.367147460670326276e-02
-9.077620761368457650e-03
-2.795663070318998855e-02
2.708073218076670341e-02
-1.966566866767014907e-02
6.957453042877295712e-02
-1.851154678606245149e-02
8.518607752524338939e-02
5.675917543986175491e-03
1.019149667590792119e-01
1.535161855578349166e-01
-8.527849628962625578e-03
1.438764265091974637e-01
-2.311224315628447601e-02
4.759733130848866484e-02
6.834276172347980571e-02
5.574868682414652055e-02
5.993790945477060067e-02
2.500504387450089988e-02
5.765541911357570382e-02
1.022939669744278995e-01
2.841083878789634962e-02
7.017353401064077567e-02
9.625464550549960030e-03
4.559415967925061625e-02
1.672921049310032576e-02
1.271984184597760581e-01
5.782982444376891240e-02
2.948306870035531397e-03
8.178100165664514004e-03
8.142701651487369019e-02
3.896778236036068516e-02
7.278790668131329689e-02
4.550319277280539393e-02
1.420436307168168903e-03
1.351688688950139841e-02
6.500447930910840943e-02
7.971776659119846065e-02
9.608693027945115761e-02
1.074012992673813865e-01
1.440097917608570421e-01
3.394993968699324544e-02
1.134824866614233541e-01
1.094298003941327757e-01
4.752926828734760356e-02
8.283609910118591713e-02
6.560627752847322802e-02
-2.942880178862153969e-03
7.502291027952431857e-02
8.712647759467136155e-02
-7.575261764928149788e-02
9.840135823070099430e-02
3.680388673315851400e-02
7.094784762133971197e-03
8.092196809036884819e-02
4.732643099838197698e-02
-3.035355184266165171e-02
1.950476175069196585e-02
1.006017369835293940e-01
7.012063677271666851e-02
5.730584458137089054e-02
1.870959470313419970e-02
1.037803673073597610e-01
-2.168879543413920058e-02
-1.374687372955570724e-02
7.957693960357220542e-02
3.983155883292101296e-02
6.337471590335658211e-02
1.961452923253001468e-02
9.550382053460032550e-02
3.745363747221307216e-02
4.731421132831781229e-02
9.104973906910074355e-02
7.117053584060738236e-02
3.343028737215100049e-02
1.273614195098800783e-03
1.365066926810826024e-02
3.978947618734532399e-02
9.103733964124022249e-02
4.333621321289270883e-02
7.011809186121598959e-03
1.271347896578884362e-01
-1.227854069906968333e-02
-3.478024840090242209e-02
-2.169963952450277428e-02
9.063610908269545408e-02
8.709710530018988095e-02
1.065079149677468778e-01
2.115560045807461306e-02
8.511589665383298420e-02
1.405987395235324400e-01
5.106885250661145209e-02
8.031561634547232029e-03
7.658475663252536925e-02
8.543798222904813722e-02
3.727738547448877088e-02
9.460942668140290279e-02
5.454391417668329883e-02
1.092559813598480561e-01
1.072476960741761826e-01
3.457419880184030292e-02
3.080062405678609533e-02
6.348115457516592675e-02
9.187058074309557842e-02
4.290979370144306498e-02
3.522313397950039421e-02
4.457105086831293639e-02
1.977952796042881448e-02
6.351533499260625382e-02
9.990348159330833533e-02
8.080851309305230740e-03
1.260705006187254895e-01
-1.556152978264251779e-02
7.493615896155808587e-02
-6.873863600841808620e-03
1.015257280881080026e-01
3.535427402943987218e-02
3.758134491640862523e-02
1.045721995947355709e-01
6.601366692787880019e-02
6.275797985317287109e-02
5.465879109027884514e-02
-1.626688878657467016e-02
4.376749539047880555e-02
1.119131851004685346e-01
3.063636977054179020e-02
2.645928185675111219e-02
3.499546082064848573e-02
3.013752733182466226e-02
4.803068100306005783e-02
5.374857590971069549e-02
9.665042224943290461e-02
1.101527130659380876e-01
6.151376694631294217e-02
1.444115806640945965e-01
9.467660851741320494e-02
7.628268558892239981e-02
1.250520756778829845e-01
4.048938622231219864e-02
3.663646641945169508e-02
-2.790247175380967601e-02
4.008771196545159871e-02
2.755459104069279616e-02
3.108124424432515825e-02
5.793695378743270175e-02
9.285965634537490451e-03
8.046427508015119301e-02
1.306379303806871894e-01
1.118226624834911948e-01
4.178966018951132955e-02
1.190235499278074066e-01
-4.912300591278066786e-02
1.081056253215341156e-01
1.036100184383228900e-01
1.167787647236776943e-01
7.338090294230910360e-02
6.713077248588027179e-02
9.378168090603858364e-02
8.847301658302189620e-02
-7.882455649397043795e-02
3.563359209503011438e-02
2.174095130754191973e-01
7.428667377284675633e-02
1.369891714382151238e-01
4.022663690982602319e-02
1.451146128992145297e-02
1.100213669610180106e-01
-4.812379366735997782e-02
4.378638360580988480e-03
-1.728524995162667496e-03
5.466387838717009368e-02
1.115645813348996179e-01
1.153513634625596106e-02
6.080752875593185836e-02
1.048880234219546070e-01
5.924878681999910801e-02
-2.893043994815650000e-02
2.055543640817236034e-02
1.195799175683176230e-01
9.311616076595596869e-02
8.876668176329774451e-03
9.444602540917244882e-02
4.043958986475702094e-02
1.600299038753921210e-01
1.473007705075278853e-02
3.505665581780832013e-02
1.888606965309280392e-02
1.431840105838897703e-01
1.039538841426432825e-01
1.147441047610166659e-01
-2.831047145354028544e-02
1.203297354902111704e-01
5.598169115767680226e-02
9.388746607276880762e-02
1.218166594724593016e-01
2.279190658519551077e-02
6.326980935325168809e-02
4.503767709233194583e-02
9.062875175366892633e-02
2.237918533160359116e-02
-1.694581865855118719e-02
5.879526484969885801e-03
1.200684184588648590e-01
-1.256409752823921082e-02
9.720522831950469123e-02
9.696511017866105142e-02
3.251625424918212770e-02
4.676086179887821437e-02
5.377396193127070151e-02
6.596623662105670360e-02
8.729083892421445057e-02
1.262088043450781127e-01
-4.614061546340963993e-02
4.638296823473533198e-02
7.066904214876616221e-03
6.362712055838405656e-02
8.403018874257829618e-02
1.294666608371442540e-01
9.266119240446217542e-02
5.039015277043520924e-02
9.816960474540624426e-02
2.343150720252111172e-02
4.016647928947650326e-02
7.636386425715797899e-02
7.901021367891802871e-02
1.358713542342439851e-01
7.620289239754052257e-02
2.730089182462541383e-02
1.263635194687715568e-01
1.280950772056207165e-01
1.445800239858350267e-01
1.228189225426447179e-01
2.016162192193819355e-02
9.450885119960786285e-02
1.260897272618597686e-01
6.043302267033105746e-02
-3.304175135761056731e-02
8.894185301854877490e-02
9.978387491888901506e-02
3.727803503172964772e-02
6.142900842686911667e-02
1.150823708266481282e-01
1.664235738879988602e-01
9.930724870650843583e-02
8.274292636529761991e-02
7.361871416344022145e-02
6.775807106602874975e-03
3.750183867247790931e-02
-2.131595435398127725e-03
1.297925543556228967e-01
9.889829380335918296e-02
1.005540497488384977e-01
5.026349805316440017e-02
1.482466176927043910e-01
-1.182140234434967546e-02
7.725684954319092523e-02
-1.785561655839128584e-02
1.298687330020787678e-01
1.214331617223754836e-02
7.023189661298474828e-02
3.519215674350956169e-02
1.098595846112168234e-01
1.105381394842812753e-01
1.260527419066896360e-01
2.335649992649089721e-02
1.052163015166383657e-02
6.327232446347867689e-02
1.645463052049033273e-02
1.518858110572925135e-01
-1.052670495904753194e-02
1.009771229055912573e-01
-1.647163107082898550e-02
3.748445043493093404e-02
8.377170975411031562e-02
1.021871497163091419e-01
1.031158478879992541e-01
4.439909679197033554e-02
1.966154835358403796e-01
7.278518260290353648e-02
6.654389443615052468e-02
6.795103251947837153e-02
1.316437330068571110e-01
3.683423946753287825e-02
1.328060955993085740e-02
2.773706334296689377e-02
9.156363398421558941e-02
3.906559565182322197e-02
7.720041507039474005e-02
1.146500119344601165e-01
9.070639406669699090e-02
3.916301359895708878e-02
2.677892759726470395e-02
2.589234472694344064e-02
3.120777757888425208e-02
-4.341864532865014059e-02
1.205793381533867975e-01
1.137608944347635598e-01
9.669640705141907544e-02
2.522112103112273893e-02
1.461040110831380578e-01
8.414976537571186577e-02
3.986950530839976359e-02
5.975004971343102905e-02
7.002124087155539578e-02
-1.892103822931320498e-02
8.516031436828835899e-02
-2.065221685726481571e-02
6.051256409665394659e-02
4.780526377657298709e-02
6.639778315716560186e-02
1.259517332964165404e-01
1.035731414311657356e-01
3.394698675743813149e-02
4.030186423604167900e-02
6.300785138075552794e-02
1.026397757103433561e-01
-1.417747591038947923e-02
3.591792507947050989e-02
2.514284645236005995e-03
1.538597153609092272e-01
2.428938851203457303e-02
-5.510257181265212217e-03
4.752878981785271101e-02
3.035587171010694849e-02
9.161915322386555982e-02
4.827401687872476949e-02
4.800360379718961873e-02
1.342346756268273933e-01
-4.568669260766895085e-02
7.693454813161718087e-02
-2.674011402173496338e-02
9.473607905625588965e-02
5.784333458843247955e-02
-3.510972128646454304e-02
9.472470342977447333e-02
8.107244114617009889e-02
1.066431891529236592e-01
5.369476456239485884e-02
1.100801508243334781e-01
4.068023242703999731e-02
9.215012263215483987e-03
-2.101331439463554468e-02
-8.783547617483551673e-02
1.499995435374919250e-01
4.777119018836313569e-02
1.299896247558177398e-01
1.014077820253599382e-01
4.974624615626297569e-02
1.791557522320481599e-01
8.949873026376622964e-02
1.061454868976475369e-01
1.089323034388147149e-01
1.166400346702630847e-01
-1.488433922571660677e-02
7.541296243830447436e-03
9.595749972943803940e-02
1.200864338357803818e-01
9.821799300919574482e-02
-4.676450329248264121e-02
1.107783488720333748e-01
4.424214218316287195e-02
8.007672534536885989e-02
8.801135686139129055e-02
-1.135776575573757378e-02
-1.410919508982395702e-02
4.408008397802434808e-02
1.553368298844053953e-02
9.637486666159642001e-02
1.170950006714041730e-01
1.370828385851934061e-01
5.843379486905375675e-02
4.234191290456659762e-02
8.411498789878804616e-02
6.728778954743709628e-02
1.262276475880627080e-01
3.196583262520252128e-02
8.735102663453493677e-02
1.057535743751597951e-01
3.215828971118146751e-02
5.547288605976726655e-02
8.289039342874614247e-02
6.447436290381126922e-02
5.535343068884529538e-02
5.526984440156312850e-02
1.381312314591583157e-01
5.147492813129850991e-02
9.464145424874534362e-02
1.562225707816523590e-01
6.862698153627251607e-02
3.391588194501838488e-02
8.038504423633535678e-02
9.759968300645406603e-02
-2.706344655957922465e-02
6.254865919865014445e-02
2.744179404662156277e-02
6.271359299642235985e-02
9.792564367674323755e-02
1.059402454962502307e-02
3.881042327897626931e-02
-1.733575730840002799e-02
1.724242296000456920e-02
6.634641876027440321e-02
5.315524200172815766e-02
5.259073446966405774e-02
4.026477915710590522e-02
5.511403888632308151e-03
9.336728581080230849e-02
4.987689920279478328e-02
1.042258870688295702e-01
-3.506486882192134946e-02
-6.663454001203140964e-02
3.617914597850047792e-02
1.131542938273322890e-01
5.942548805184676847e-02
-4.582439124376107981e-02
5.718915024427716903e-02
7.909211244546135444e-02
7.382943722424591126e-02
6.345365148880054151e-02
1.228621225642128612e-01
3.117862144508952438e-03
6.950005548153702535e-03
1.151988637702251878e-01
7.475316816735688707e-02
1.389170436680098042e-01
1.092718502082756088e-02
7.592837606403851462e-03
5.367261630893457175e-03
-4.215668059151998770e-02
3.636922130882209309e-02
6.909011696952203907e-02
6.379565821354446498e-02
6.106040746851206652e-02
5.440325919662959697e-02
6.423626253834749389e-02
-2.387705327408483347e-02
-1.682560016175973713e-02
6.059419558709228798e-02
1.053358977982149676e-02
1.093531458107854654e-01
-8.458154816337677684e-02
-3.449174588648724199e-02
-2.678587690127786584e-03
3.788087659738508667e-02
1.323603331143906048e-01
4.225620938272597882e-02
3.912183942425526834e-02
5.805770724458059889e-02
4.777808307317811531e-02
2.089484818496497448e-02
5.861352392828707292e-02
7.558960753519992914e-02
3.844570885071511152e-02
2.201879323758321183e-02
-1.183542237875218409e-02
8.012776643529169462e-02
6.783524582736047415e-02
6.722527710705743231e-02
-1.119583901435856725e-02
-2.723913142008577842e-02
-1.027694478939498134e-02
6.989784585496165714e-02
1.323349407428269509e-01
-3.114181690980809963e-02
7.719357923459339854e-02
2.092331918222257656e-02
5.030765092681495484e-04
5.887700983993278403e-02
-8.842063443790648680e-02
6.600255434039502267e-02
-4.688719689839820903e-02
2.660362018875739309e-02
1.881735506191926643e-01
3.196875567482009017e-02
1.345346888623606685e-02
2.837823917196608675e-02
5.230796163756899764e-02
1.113389536521602746e-01
-2.539100820865293831e-02
-3.446180005014323755e-02
3.858170639738032343e-02
4.114200307386988581e-02
5.884795934722386601e-02
3.586757546679648218e-02
6.376232145844358545e-02
2.331267252618147989e-02
8.073027692214432283e-02
-3.081750040685430486e-02
-3.266809481369903345e-02
2.937611507635945821e-02
1.046721664247470263e-01
1.041600662106449554e-01
1.133151242011591099e-03
-1.112514193830581831e-02
2.855142473405788278e-03
-2.153570958998751728e-02
-2.146179581983388360e-02
-9.504069198500379734e-02
-2.261160938958003269e-02
-1.418930647179499419e-02
7.057918865022040633e-02
-8.848684390598098026e-03
4.546833664521060525e-02
-1.958400083334751270e-04
-1.292295921244633432e-02
-7.136203433926931183e-02
9.106142489995849854e-02
-7.875554969563912378e-02
2.364719966257764622e-02
3.161152950815120793e-02
1.076544276050444421e-01
8.929326478648429155e-02
-2.847998586312068536e-02
-9.354869675409147045e-02
-3.261272980074750999e-02
5.190314132438357542e-02
4.998061900535678836e-02
4.563560749975312941e-02
-3.109419901672452052e-02
5.394923793053505584e-02
1.599081762070848206e-02
-2.360211663685088737e-02
1.064905460751308791e-01
-5.966834412635739493e-02
8.036644369436343402e-03
6.427145794170725790e-02
2.435854780886560593e-03
2.634156633597383584e-02
-2.231625097229079924e-02
-6.265913478932857474e-03
9.810539297422161964e-02
3.606239975160400318e-02
-3.834614932500404055e-02
-2.806620509156642143e-02
5.609111401577600298e-02
-8.860697818108219381e-02
6.706302868623167934e-02
4.504761844774649027e-02
3.116084583325335819e-02
2.110057679662117811e-02
3.936608471082218841e-02
2.050909177289947719e-02
5.491901560409701011e-02
2.523844342826990494e-02
9.071931105486218377e-04
4.410374687923013584e-03
-1.359901524176313804e-02
-1.060617068379521646e-02
5.524681778402522336e-02
4.653510409950258747e-02
-7.550372174467868827e-04
9.458414098018118332e-02
-1.241133324577087770e-02
1.064112713020339412e-01
6.577533655410676416e-02
-1.506898742904761368e-03
-1.893577230278498114e-02
3.392377818553661550e-02
1.202667982838580146e-01
-3.464223065541942315e-02
4.180593614540267094e-02
5.770128296016009684e-02
4.199916614794110131e-02
1.099560492571460268e-01
3.935118931463578440e-02
4.155113511653977382e-02
6.000708422361556577e-02
2.431073299740714455e-02
-1.631334090220253399e-02
9.029431417990216313e-02
9.482303893277727047e-02
-1.777454418151193025e-02
3.540009163975098468e-03
7.315141497323830733e-02
3.238662161783109616e-02
3.828031149317240311e-02
-1.670091195579463325e-02
2.922583131462089950e-02
-6.427039585265343843e-03
-1.708833831681118992e-02
8.607629319683655911e-02
-3.088033744129186145e-02
4.273630998373642575e-02
7.066894946291775448e-02
-6.553057402014282606e-02
-4.580745143611402587e-02
3.077238883768393385e-02
-2.164807305325470652e-02
-1.917798672300851867e-02
-1.079031103122179806e-02
3.268267441923477373e-02
4.624088242524201225e-02
-1.986222165868636261e-03
3.670355405871573301e-02
4.898818278003179427e-02
7.021657195394072348e-02
4.507200008289811294e-02
-9.013803693375106729e-02
-1.963332070467282541e-03
-2.552447527804548033e-02
-1.694022880135663198e-02
-6.348003366679393078e-02
8.002147153391206413e-02
-9.366552017892243454e-02
5.940585789231358355e-02
-6.454532359316461632e-02
2.091826934623322067e-03
-4.805099961846365925e-02
5.389853243872828187e-02
-7.253743452238194112e-02
5.121130775338625374e-02
-3.337742803067167419e-02
4.503209771946525136e-02
-8.790790057032604743e-02
3.031914550712809173e-02
-4.748802185879183457e-03
4.970695205163386948e-02
-6.727415414072943946e-03
7.795178575685005051e-02
1.101506955091255957e-01
-4.146491813126760434e-02
-9.848258937499097809e-03
1.304008720144227661e-02
4.310557800101770531e-02
1.518461409058118224e-02
3.099806913792141350e-02
-1.414153010896613237e-02
-6.945680722529724502e-03
3.532468402935333429e-02
-2.840011201297303750e-02
2.836943374366969473e-02
-1.244441163796539823e-02
-1.385431098335700335e-02
3.723779710744275911e-02
3.339331374161502719e-02
1.281571379763642334e-02
5.502561089506768921e-02
6.462934028130394581e-02
-4.889956458172584758e-02
2.721284040867850626e-02
7.603796710138165105e-02
8.238591833586605961e-02
3.472577708350110121e-02
-3.322234525216021667e-02
7.083744053142806973e-02
9.367660500011650015e-03
4.406441462321660646e-02
-1.240787661746944534e-02
-2.113127771245477959e-02
4.437451858143657071e-03
-1.248250763629976112e-01
4.653814046824529538e-02
1.044974943882847652e-02
1.876612851023287329e-02
3.968639142237529588e-02
4.474225435086084252e-02
2.748041285151601315e-02
-7.893231738584351176e-02
1.021122677127508059e-02
-1.610282754598607591e-02
8.514846721597506274e-02
-4.598633554667001799e-02
4.377719540377794649e-02
4.673163933667766334e-02
-1.677668389375000166e-02
1.908055157964683168e-02
-1.105451877199692054e-02
-1.536366245219923481e-02
3.820612020035828171e-02
2.541399181734583027e-02
-3.236460995043734246e-02
-3.533342224642132667e-03
2.777122714525801644e-02
-2.545570010310199693e-02
9.149169424376232818e-02
-6.512641943826299670e-03
2.232629448398050151e-02
-7.141420744203684501e-02
-3.709987856621457802e-02
1.811360661203029881e-02
-2.645644814902327422e-03
-1.518416910685762428e-02
2.706572878827367620e-02
-1.386463138315476712e-02
1.760883213558837174e-02
1.613714920064632588e-02
5.817993391697130756e-02
-1.231981682739111605e-03
3.815559212556515756e-02
1.989907586406015547e-02
-3.023456481014965419e-02
-7.188102675320232060e-02
-3.027318634204657910e-02
3.677823653147811213e-03
4.169318785899542995e-02
-3.783841300704272187e-02
-2.614022700802113783e-02
-7.807689810973017508e-02
-9.506060699079359189e-02
8.773271653624079014e-02
-5.076760405520684130e-04
5.445304540515030767e-02
1.115884432979571180e-03
-3.847984017146048596e-02
-1.108044351047983433e-01
1.635966835568069145e-03
1.241261476574714306e-01
4.411252684581450090e-02
-1.133993024765732466e-01
-1.669015662740588185e-02
2.682434541595884320e-02
-5.365485009241294234e-02
4.043336712283621820e-02
4.883066793790844656e-02
-2.356510427774595809e-02
-1.063759730995301675e-02
3.403851033610790638e-02
-2.683791621190628925e-03
-2.883243718564384647e-02
4.009310900516306619e-02
-4.080157258189352071e-02
-2.332011384967743253e-02
-3.661839613247129359e-03
-4.972052843517087845e-02
4.602671969266235175e-02
6.259509143806286924e-02
-1.127957726373638933e-03
1.085185774534091069e-01
-1.814677173839102445e-02
-6.501445889628027289e-03
-2.845041236016928200e-03
-1.059878905750758910e-01
5.092069682024710775e-02
-2.670295666971568907e-02
3.292144144551478746e-02
3.075508313854742951e-02
3.206739786723859786e-02
-2.422926755609832936e-02
1.759388553856231982e-02
2.897318331401848787e-02
-4.956514135892774175e-02
-2.653447646137753295e-04
-1.698255209329836094e-03
-9.477418797396421069e-02
6.699478489012467008e-02
6.900909605754008969e-02
-4.358648898605150049e-03
7.879238613258446322e-02
-4.937998908227555356e-02
4.912559141361754270e-03
-3.231342012793075869e-02
-8.855679156803877156e-03
-6.879398021111700345e-02
-3.168996699630148572e-02
1.060880922102292456e-01
-9.012506267986822306e-02
7.369287603369648054e-03
-7.425438527515668130e-02
-4.873326826897872444e-02
-2.284166430758340430e-02
-3.443934013242410264e-03
1.629604348436024253e-01
-1.391972337378071141e-02
-4.729236017849119261e-02
-4.209016891622885392e-02
6.915055726781306478e-02
8.572695768607446754e-02
2.003421401004065738e-02
-1.079593655991736428e-01
-6.314683538791757145e-02
-6.028384136863858267e-03
9.230375357088410615e-02
-1.513552916987169830e-02
1.131204461548399043e-02
-7.537516124101144473e-03
-7.715791410461531052e-02
-1.237719703883229452e-02
-2.668744270756287507e-02
-5.778029695104520275e-02
-8.338330857551709899e-03
-2.127068855321756491e-02
-2.931502987045964473e-02
-2.041825394828778589e-02
9.386214452718712187e-02
3.126848633550596140e-02
-3.501107042346656567e-02
1.737996120842844744e-02
1.005041991924928019e-01
5.705891350851188121e-02
-2.655801948730375159e-02
3.577521056492677376e-02
3.138346833509777362e-02
1.661299045620302653e-03
-4.424016249866294381e-02
-9.245727093065918278e-02
-4.915436516354907207e-03
-9.094524445273100000e-02
1.414536246125027742e-02
2.473079335573235421e-02
2.403551276258183728e-03
-8.047641649152555143e-02
-2.138370696929980247e-02
-1.325325160690150016e-02
2.685050256945684111e-02
5.027732371484624346e-02
1.210894243597681469e-02
4.287475570127705776e-02
8.850856953894083168e-02
-1.176365381931691878e-01
2.618483241866796651e-02
8.075011391723428689e-02
-2.584707659699521376e-02
-4.940465431668438628e-02
2.083326855508767575e-02
3.898210447247077437e-02
-4.219154297576926949e-02
3.023847227978814639e-02
-3.301798419723310507e-02
-2.590209133522858309e-02
3.235393155122417985e-02
-3.990948733467756062e-04
-4.064369498791172569e-02
-2.471124925016855017e-02
-1.204185868697166123e-01
-4.952307448984222954e-02
-6.980788787688074759e-02
-1.425069921801816290e-02
7.848310456556101267e-02
3.310929802046030240e-02
4.423536838877275418e-02
-1.046073677426374582e-01
1.649818549786944560e-02
-7.361270942783115778e-02
-1.443177963806040742e-01
1.393009731036522723e-03
-4.250130682847100966e-02
5.945249365689809357e-02
-1.865604926944579561e-03
-2.395822763184371831e-02
-5.866308637252795610e-02
-1.044985889124912387e-01
2.283107466070242227e-03
-2.306864799605558639e-02
1.873318350191962569e-04
3.677194168911491340e-02
-2.020872441652757714e-02
-2.795942707381765188e-02
1.196739256928723918e-02
6.558545103681866217e-02
-7.239740178279333027e-02
-3.605568732576820701e-02
-3.547358790562667175e-02
2.511180686864741482e-02
-6.487595930598653859e-02
-4.329536229719696538e-02
-1.075319818325133486e-01
-6.630901330751259870e-02
-3.849337206482526114e-02
-4.704765024151520009e-02
-1.876035160245772757e-02
-1.822420673798925972e-02
1.240641541195078475e-02
-1.171547791943477052e-01
-1.540040609312846309e-01
-1.031987746465643993e-02
5.354435014817274241e-02
2.148662691365561470e-02
-8.518694340257483566e-02
-1.784192601030797770e-02
1.054777045586826126e-02
-5.086512391451330356e-02
6.541362155022639908e-03
-5.108534053834297428e-02
-2.595947743844371700e-02
-3.477577460172116136e-02
3.917270140892338201e-03
2.259385585921391132e-02
-5.459133198195799397e-02
-4.735888084955534177e-02
-4.628975570458248451e-02
6.594126375025716712e-03
1.466266062862906124e-02
5.894081809597731536e-02
3.680568059000680070e-02
-2.480147335702126074e-02
-5.290125825111853530e-03
6.505815596269912127e-02
2.616628350608013942e-04
-2.275125138293861843e-02
-1.331448866955570708e-02
2.750218185403227079e-03
-1.300211934598827224e-01
-8.294825225724303253e-02
-8.131828227685752430e-04
-1.752083042450887709e-02
-4.286838227741384538e-02
4.441919361813483069e-02
-6.192513477249099799e-03
-4.795789199854261914e-02
-3.388830980308735197e-02
-5.782306493263197900e-02
-6.207538919239507375e-02
-4.300813463477227289e-02
-2.543600530060361950e-02
-9.681923419689106303e-02
5.421859712199852271e-04
7.617412846812179027e-03
-5.189149331160812419e-04
-2.920932931429972082e-02
3.930569130406741385e-02
1.528237837488790295e-02
-4.368397700585651550e-02
5.445576624895603207e-02
-3.708920413088700324e-02
-3.447043979449061074e-02
-5.892494426367056448e-02
-1.479649872581046202e-02
-4.743856028067030411e-02
-2.846237294295603237e-02
-3.616582035103165643e-02
-5.135120809517675078e-03
-6.223775073829334453e-02
-4.326841820352357593e-02
-3.806115874527241788e-02
-4.207469484049649461e-03
-5.543194753830442412e-02
-1.314729021685542565e-01
-3.139365726702195158e-02
-5.702700743306973741e-02
-1.696498466368999772e-02
-5.789942299361653527e-02
-1.413621424863194601e-02
3.962517952866223547e-02
2.280740284062789114e-02
1.843854285822509390e-02
2.399827312053699410e-02
2.761015303219811756e-02
-5.945211034071742895e-02
-4.399896409541129844e-02
5.605017368961650627e-03
-5.166955186034193070e-02
-7.139141267224116683e-02
-5.766853807416918304e-02
-6.935032532773086067e-02
5.508541636525532414e-02
-4.956780070706821167e-02
-1.175346589595562125e-01
-1.125846989743933407e-01
-3.178707269902358076e-03
-7.092705458443279709e-02
-7.594950608126760372e-02
-7.776520770584025022e-02
-2.408962596143070841e-03
-6.117962451278839697e-02
-6.047210416194150756e-02
-2.346194423883572397e-02
1.578808026185661573e-01
-1.068865720050631539e-02
-9.422997534866976027e-03
8.172739728683139915e-02
-1.077381337187797647e-02
-6.656604769462121096e-02
1.005832696393180008e-02
-1.051539469064449173e-01
-4.163391398815929900e-02
-5.708516592536503655e-03
-2.446275484718517940e-02
-7.745091015516389343e-02
-2.140924225780469273e-02
-7.581796259587998688e-02
5.254510893453356868e-03
-1.372078032048524021e-01
6.744451882540708487e-02
6.927757015921318096e-02
-5.420003629685410385e-02
-8.392250340817389298e-02
-4.115327891323622769e-03
-2.741481083303841729e-03
-7.035242902321249547e-02
5.101923111721617596e-03
2.492515550104172639e-02
2.668321178528628920e-02
-5.781985867478562496e-02
2.982933295121084627e-02
-4.916599246611298019e-02
-5.107574482672781746e-02
-8.569213652874876908e-02
9.550020737333329152e-03
5.524774927427851187e-03
-1.689787702700169814e-02
-2.740457137055215750e-02
-4.394613895345710758e-02
-5.634101063483822752e-02
-3.806297145880716947e-03
2.813633524596246757e-02
-1.325484865364200994e-02
3.685652061667345908e-02
4.337615652634849162e-02
-5.229856538552414558e-02
-1.513603943485090225e-02
-5.370195817054264353e-02
-6.652555858492296970e-02
9.112438295506791394e-03
-3.892421898936576641e-02
4.342403980744419939e-02
5.065211013805365724e-03
3.801067993584076113e-03
-2.441478421792752512e-02
3.674081168697242855e-02
-1.032004863421556382e-02
8.631740922641314637e-03
2.094764229946903533e-02
-6.443392700265503092e-02
-1.767717660890021428e-02
9.515561821687291977e-02
-4.486806178197717820e-02
3.861345625028322470e-03
2.751937258557812099e-02
7.573370889822510221e-02
-3.964878623380602152e-02
-4.840266900416877183e-02
-5.310097176600015595e-02
-2.042605787889804903e-02
-1.376723319836842610e-02
-1.576107870475325357e-02
-2.251111383896696808e-02
-3.366621251041497509e-02
-1.956240514384450721e-02
-5.723248549022887099e-02
-7.424788222374800739e-02
3.024653681314871251e-02
-6.153576752605659228e-02
-3.175412746552640220e-02
-8.761437047379718596e-03
-5.497071624768778281e-02
-1.182908341801834629e-01
-6.114161933455209558e-02
-2.167103041465344264e-03
-4.154698859847422848e-02
-7.685231047467672161e-02
-1.508105288763156859e-01
-1.333701160586679701e-01
-1.170774995080549608e-01
-2.359709252698208477e-03
4.021393230255597417e-02
-9.514062515845707335e-02
-1.462286084051620250e-01
1.390059271635710018e-02
-2.179478396030088815e-04
-2.566663186709804145e-02
-5.127464526265076289e-02
1.067462567780754490e-01
-8.644888018857462345e-03
-3.297522516095675177e-02
2.147403615159204290e-02
-3.782785619748588873e-02
-1.209288195635309648e-01
-2.096409403537714995e-03
-2.640989674701471612e-02
-5.376627914374780548e-02
-3.720178161645180254e-02
-3.161432839451525784e-02
-2.859902170728895882e-02
-4.442061653913399050e-02
-5.784278656890220506e-03
1.010694579004828425e-01
-3.854121921585856175e-02
-4.977679406328180262e-02
6.029530573465930084e-03
-7.581088937468125066e-02
-7.667002666553741907e-02
-8.030008831236391809e-02
-7.339097439273328805e-02
-1.115397893469759379e-02
-9.656326109013901871e-02
-7.275415221645245567e-02
4.772219019226468795e-02
-7.935577411668610914e-02
9.567268272065642884e-03
-6.358636246183856089e-02
9.349687457606734378e-03
-3.840345685249008795e-02
-4.412693357297950425e-02
-8.195718504789373249e-02
-3.945687501738285446e-02
-1.308428456778387185e-02
-9.087630436012716917e-02
-5.499100486863000431e-02
4.605229453050910769e-03
-5.510977868688968911e-02
-8.281079489328418974e-02
-3.790692786898543221e-02
-1.455046074839972184e-02
7.713726760186122994e-03
3.654401358463845242e-03
-5.004777579076643418e-02
-5.616610860931191100e-03
-1.873618305351731905e-02
-7.945605595059128390e-03
-8.953514852914514280e-03
-3.480886928338581404e-02
-6.594706558439761279e-02
-1.070481213829772016e-01
1.414414713612579221e-02
-1.149358807347171801e-01
2.782535230411042546e-02
-3.695644475702698079e-02
-4.071223884540421667e-02
-8.073727734761064478e-02
1.007877026940891679e-01
4.191385470433357102e-02
-6.304062313920794081e-02
-1.009055446699747838e-01
-2.038222092919230247e-02
-4.659496762958128396e-02
-5.714463174354088293e-02
-3.287914635802844515e-02
1.087890810073264538e-03
-6.035630060747985276e-02
2.896687024053176338e-02
-9.329697155379684456e-03
-5.687499379537459127e-02
-1.071744510016644364e-01
1.040786316666066774e-02
-1.480505210197268773e-01
5.631249494733069072e-02
-4.856907988872394971e-02
2.887912108752092172e-02
-1.540601241327167747e-02
-2.440297881477688710e-02
-5.039359092253303807e-02
-4.494772753217115592e-03
-9.192594481722469318e-03
3.059511266874908805e-02
-4.286196780404973733e-02
-7.569628740435323244e-02
1.114890530839658146e-02
-1.665731574586124808e-01
-4.313235998003547150e-02
-1.198336104857516682e-01
-4.401279677994394957e-02
-1.249473941641206232e-02
2.518742853937576756e-02
1.777852032037065613e-02
-3.512470286363972294e-02
4.508965230906566285e-02
1.681933183076823532e-02
-4.746664679118215574e-02
2.080173553064991465e-02
-1.041888744422839741e-01
-1.578155823175743421e-03
-7.088375395156952530e-02
-8.249682020878950847e-03
-1.761271557052366404e-02
-3.100396896214625136e-02
-1.495083320491349121e-01
7.314590032889959790e-04
-2.466287091923100375e-02
-7.255636514633359568e-02
-1.358813414037506329e-01
9.317454352802225989e-03
-3.695271314143933495e-03
-4.233742009263861267e-02
-3.922250192769633111e-03
-2.188056594846854094e-02
-4.857527206169902356e-02
-2.629028489330724125e-02
-9.374596713503668272e-03
1.351066556597031905e-02
-1.076803386270955981e-01
-3.612222350371844387e-02
-4.006097843906793882e-02
-6.923190767472185703e-02
-3.170389890085946460e-02
-5.090724534739746177e-02
-6.827720485483861068e-02
-1.021014427420232447e-03
2.455889374018056445e-02
-1.408136026090487936e-01
1.271769539586670335e-02
3.936436795027652147e-02
-6.231689355703194655e-02
-2.814012173427993951e-02
1.096281785517825777e-02
-1.109860029246281382e-01
-9.361472612218037573e-03
-8.334881055775189562e-02
-3.970573453439571465e-02
-3.615879711791109702e-02
-1.058552812558468254e-01
-2.828366531139693335e-04
-1.390596856364676066e-02
-6.906639172367409762e-02
-4.059887593323168592e-02
-4.552517292747063071e-02
-7.410606879690209703e-02
-2.968721310108107456e-02
-1.313586921515848549e-01
3.142807579987694981e-04
5.687056454093390029e-02
-3.542530238013109900e-02
-8.983366797131778214e-02
-5.649387792393795876e-02
-4.557303092340755923e-02
-5.285910192853855716e-02
-3.497130249727140039e-02
2.461543600452229669e-03
6.495891095682551457e-03
-9.730321859174382790e-03
-2.343244635040672014e-02
-6.294283300784268842e-02
-3.502241292263239686e-02
-6.416618171409840810e-02
1.165216309579170193e-03
-3.323820849606803907e-02
-6.627494311669163141e-02
-7.985776181487796999e-02
-1.369026137995549633e-02
4.245733696308705805e-03
2.118233194891650656e-02
-4.128851631297725255e-02
-4.149110777931024063e-02
-4.836146871689530474e-02
-5.865101604273575964e-02
-9.744277026690616184e-02
9.013545365784331187e-03
-8.654321401041161627e-03
-2.739712825333903701e-02
3.893972754227842826e-03
-1.380987344984249965e-01
-2.541202590519181168e-02
-1.216838781795466680e-02
4.482640757387157393e-02
-1.611138705544814739e-02
-1.412351150419306201e-01
-3.816404925427518968e-02
-5.740168532711192872e-02
-2.917577780437718288e-02
4.759078579355038863e-02
-4.764524680529227951e-02
-7.204858621077865621e-02
2.902873294383892869e-02
-2.217263535164524721e-02
-2.740263015083550802e-02
-3.435516415644691846e-02
-9.454822207950987212e-02
-1.073153733565210405e-01
-1.010546186012482722e-01
9.883787301502850245e-03
-4.539348199708614223e-02
-4.479162180605934102e-02
-6.153319437090052496e-02
-5.167215061473313248e-02
-2.512378698928123197e-02
-1.494767674893006555e-02
-1.062650866671375205e-01
5.090007345148445106e-03
-8.120615405042642954e-02
3.746944850998499416e-02
2.191769499770511789e-02
-1.137300982997733051e-01
-4.666453990391961765e-02
5.296865358775269123e-02
3.973087238062471965e-02
1.574751600954631126e-02
1.288395987178121704e-02
-4.713509469951936148e-02
-7.212311830740156249e-02
-6.901584170938046547e-02
1.155905266523623090e-02
7.502623277204205701e-03
-4.797418815690184662e-02
-1.101945286021260989e-01
-9.767525575051100306e-02
-5.845564631027549973e-02
-6.893957671697684142e-02
-5.803313003631636185e-02
4.681342064673880976e-02
3.657989826112303944e-02
-1.819059472774040356e-02
3.189291500783077854e-02
1.494522067348669214e-02
-4.364427142605097759e-02
-2.180269121722581971e-02
-4.782110663447597387e-02
-9.256522434831480906e-02
-1.934381403932073917e-01
-1.132154122342548114e-01
-1.201330083586945457e-01
4.083727389039928241e-02
-2.435231240039253606e-02
-7.595934903022006496e-03
-6.601033054239374698e-02
-4.521920071252909235e-02
-6.936516715817389600e-02
4.511982535213737017e-02
-8.465808453058568106e-02
-1.355806732691530736e-02
-1.039379644910044809e-01
-1.141927568990238478e-02
-1.724143753388996617e-03
-1.323585875959937133e-03
3.726895436323784255e-02
2.607607112606584801e-02
-1.458830381964859313e-01
1.899088472109031200e-02
-3.152224165756072061e-02
-6.310478842928260446e-02
-7.569743966446565442e-02
4.078643292296687574e-03
-2.424611082795779735e-02
-2.757419847608624797e-02
-1.791410517574073408e-02
-3.299711454942283462e-02
3.027802973644734834e-04
-1.861621935350719556e-02
-4.850942590646681318e-02
-4.991563194024501576e-02
-1.510980213525609482e-02
-1.188795185489894823e-01
9.375168940132110745e-03
-5.912389060747432618e-02
8.792010795285554181e-02
-7.369839788393850455e-02
-5.510126271706355071e-03
-4.792091476660251953e-02
-5.706784864611530450e-02
-6.650016631609813322e-02
-5.699382593123177021e-02
-1.507852932009845492e-01
-8.009369921500575362e-02
-1.310375258313780100e-01
-8.497390521276423914e-02
7.883095126244117276e-03
-8.100266032384292880e-02
-3.347871179894404414e-02
2.259602311681804462e-02
-7.101762254614278624e-02
-4.557810291424956896e-03
4.624312457486778188e-02
-5.180773674724411387e-02
-2.196730649604672694e-02
-3.635684706433196106e-02
-7.953638613950144917e-03
2.902620457341369142e-02
-4.903187629864790703e-02
-9.130011389287907841e-03
-6.400859086277574383e-02
-6.857588046243667801e-02
-4.087130172200337253e-02
-1.160661770608452902e-02
-4.883520691615476916e-02
1.169160145094338098e-02
1.633795705459510639e-02
-6.859032668102968411e-02
-5.407539277740928269e-02
2.383472788292549313e-02
-1.060191362787461233e-01
-1.531499185612276125e-02
-7.580732000038953311e-02
-3.268791708430190956e-02
-6.156829291629641043e-02
-1.657081686174771001e-02
-1.119793575604437347e-01
-1.010117906868594345e-01
-3.940536688481739019e-02
9.263915614099971219e-02
-5.792415107287471332e-02
5.946251333647369769e-02
-4.676921148739492107e-02
9.110723445046861602e-02
-6.355745919331991234e-02
-9.724760344747644669e-02
-7.672538027459424592e-02
-7.257709716400866096e-02
-2.259789178029636761e-02
-1.059976288664949695e-01
-4.700691793268733237e-02
4.442739080544913510e-02
-6.985353375743968973e-02
-4.129075444826484954e-03
-5.098607687210358896e-02
-8.076932444715398396e-02
-3.865145329618607101e-02
-7.310465371316571259e-02
-3.082242069790486899e-02
-3.934876070655525526e-02
-4.108594022724191414e-02
-5.140618719097873185e-02
-8.882251997935725063e-02
-2.466157692812958463e-02
-4.064808445362544376e-02
3.390350734888539219e-02
-6.985650170155228988e-02
-7.511938620757684960e-03
-2.144792759557027223e-02
5.363404825518820057e-02
-5.630269740860043698e-02
-8.069988114974893656e-02
-7.220743406056751024e-02
2.136358995713260461e-02
-3.730591878276686302e-03
-1.297133433302252170e-01
-3.216064707251634763e-02
-6.734393028854719632e-02
-5.162948931399831930e-03
-7.751107345484498090e-02
-1.270123048857680834e-02
4.665266494057159624e-02
9.957062908281733016e-02
-2.393725850563901969e-02
-3.588803970672024748e-03
-9.238444990556708009e-03
-3.158478347019746946e-02
-6.137175108989546130e-02
-1.344502535401352894e-01
1.256385533534102317e-01
-4.448244765943107359e-02
-5.083366777697704425e-02
-6.454370608583477609e-02
-1.011644857690525839e-01
-6.350817670427619244e-02
-6.673231042605888563e-02
-6.507146279355197072e-02
3.875955018692223922e-03
5.969862187027599743e-02
-3.994234333055333291e-02
-1.300629335110606855e-01
1.344330450696971067e-02
3.070561938599533289e-02
-4.062773552964288326e-02
-3.818837667320392360e-03
-5.401169380937992370e-02
-3.933988735272037074e-03
-8.548679118459795445e-02
7.015448897773254693e-03
-5.123665798752055633e-02
-8.351315855267577026e-02
2.806496312805369184e-03
-7.802491354640099519e-02
5.533842428637737731e-02
-1.222835449992853568e-01
-5.490543857516417409e-02
-2.947061551611459412e-02
-3.323690572084062218e-03
5.485258313534051994e-02
-6.265758398796467121e-02
-6.927567549863081209e-02
-2.520529069241745843e-02
-2.841358678521066494e-02
-4.347614553440696562e-03
-2.031516179652870582e-02
8.705333680433840343e-03
-1.992344640647930598e-03
3.555749078956730452e-03
-4.418822514133080581e-02
-4.221283395867812815e-02
-7.215906068589843236e-02
-7.737745121840849949e-02
-5.925535769558031018e-03
-1.016588049076940087e-01
-4.391958869678214833e-02
-2.746464593967169049e-02
-7.950893314667084599e-03
-3.225177396372855970e-02
2.212048579941599397e-02
-6.435683380770967910e-02
1.602343535587481826e-02
5.147039978888750394e-02
-7.234811357485892991e-02
-5.522077584832951400e-03
-1.970261395571549102e-03
-3.552421761028929162e-03
4.754988273715268256e-03
2.789646630312410738e-02
-5.906622205749734178e-02
-8.043698484510938829e-02
-3.065435253673076677e-02
3.600170771461164154e-02
-3.633081219194447126e-02
-3.553559570628909980e-02
-5.967226195681062800e-02
-8.626344060456560270e-02
-3.080572269347235225e-03
-2.486288025513952449e-02
-6.584570453568322490e-02
7.839345562604752016e-03
1.409364784324747960e-02
-3.562810924424904269e-02
-2.356312086811607198e-02
8.604384184530319488e-03
2.365078067164533629e-02
-6.039260585043626506e-02
-5.287718505752524167e-02
9.581154044215358517e-03
2.365509180687755050e-02
-2.194806122100534385e-02
1.602415930622500331e-02
-2.163000923061768332e-02
-5.985765920999397069e-03
-1.699645865762214672e-02
-4.369473056024791163e-02
-1.164309843186155623e-02
-6.428270010111294952e-02
2.038143295386976236e-03
-2.277427242712536798e-02
2.902754346354996171e-02
-1.221858938388686172e-01
-5.015614708415187112e-02
-4.616970383772123210e-03
-6.775235355744996246e-02
-2.022496357767047601e-02
7.559061031583375057e-02
-7.446623153635764138e-03
1.771539237007624043e-02
1.636710041141488641e-03
-8.489886363945085834e-02
-5.525329828650733799e-02
2.853218735629596981e-03
-4.378786508775741985e-03
9.903381874922687067e-02
-6.314169219461478189e-02
-2.100592134977815814e-02
2.487018507646683932e-02
3.685663648819840349e-02
4.565945156182230763e-02
1.238576596182203171e-02
4.986141674124670853e-02
5.322378721123263538e-03
-7.659818833369310721e-03
1.154083470782464073e-02
-1.484036737542137165e-03
9.278800816757655501e-02
-4.516118395761639648e-02
3.716079221787083747e-02
1.692510288259638229e-02
-1.004656542965969568e-01
3.792270316498150273e-02
2.943557370117580799e-02
7.141906491335482665e-03
-3.505888484554739448e-02
1.344628484629872139e-02
1.481604050529613907e-02
-8.259655213480388003e-02
-3.483194679262004156e-02
4.004726096370159888e-02
-4.834962050079208429e-02
6.844798454460972181e-02
4.568824215037769337e-02
9.487447597704935440e-03
1.576421312900226634e-02
-4.836771983860995577e-02
3.504956996702089655e-02
-1.260316327990596182e-02
-1.601429498727743872e-02
-4.427177728041940125e-02
-5.893168144774710293e-02
-3.479153838352037897e-02
6.998293265879976244e-02
-4.749825933375771692e-02
9.406251235244357869e-03
-2.829005121777420154e-02
-6.762527778305749138e-02
-3.771157824237335310e-03
5.485191190523325960e-02
-1.995449282778259323e-02
-5.318473564544552723e-02
-1.099160068049809258e-02
4.573912207755913978e-02
-8.141401003348607002e-02
-2.255741232884026642e-02
4.755613614876814249e-02
-8.899873836708269148e-02
6.979396212424032742e-02
-7.407987805180685226e-02
-6.195493621591537103e-02
1.625495416190544246e-02
3.502338111356317896e-02
-5.393134650493431465e-02
2.428787293368036074e-02
6.316148515854540235e-02
-2.202067416146031784e-02
-6.880143838870629233e-03
5.681663302272410565e-02
1.300833597512089483e-02
-6.229680368508350163e-02
1.438843025800839136e-02
-1.480528973374322169e-02
1.174257630807084424e-02
-9.435870218587480429e-02
-1.058376923690331206e-01
-2.017570270162448789e-02
-3.791376876532145945e-02
-5.335587800361603350e-02
-6.218529683171804268e-02
-5.331695237481746258e-02
-1.419703404234573356e-02
3.417169024913473824e-02
-1.891409580745262095e-02
-1.047987020659209290e-01
6.731880044625107584e-02
5.777155946901933042e-02
4.867919517305188681e-02
4.506360624754403993e-02
-8.340804181211476653e-03
2.701297264508772944e-02
9.214273969802595776e-02
-3.758851059144079770e-02
-8.317784593623011799e-03
-4.831349525823639551e-02
-1.492347452357518922e-02
-1.857533325205788788e-02
1.557969068341821632e-02
-9.842584138164833449e-03
-1.382903677198726519e-02
-1.012430145081837790e-02
-7.655417280383815248e-02
-6.843289294406332268e-02
-4.569392270921449756e-02
-1.822371998300695989e-02
-1.028176210647842037e-01
-3.195238819347569204e-02
3.744899557518810429e-02
-7.106129300089814027e-02
-2.587566165209258251e-02
-1.026491228121345772e-01
-3.477855435593234928e-02
-3.982293622010685263e-02
4.477794048373356234e-02
6.747096001764210649e-02
3.712911113252148620e-02
-9.745449700140003391e-02
-1.365837591089302729e-04
2.254846424068150407e-03
9.942723383653323185e-03
6.218634200100092713e-02
-4.394390614249141930e-02
5.961101272751377633e-02
-6.464435730878169417e-02
-6.506743221577057645e-02
-5.989089614031260778e-02
4.551519468552675529e-02
-1.639278289494704513e-02
-9.019412790614968201e-02
-9.151328346688920867e-02
4.408249388793313017e-02
4.327550154715810449e-02
5.266153925588717283e-02
4.278054693371822516e-03
-9.230246047391141295e-02
-1.186487218569482471e-01
-2.980915282999507115e-02
-5.765054899848943981e-02
1.826730722072334237e-02
-4.830413997112580765e-02
7.357050102899476141e-02
-1.104901924784967154e-02
-1.907815103728131498e-02
-2.245746263017155825e-02
4.624356319414268945e-02
2.955182115101860976e-02
3.763047161791382208e-03
-2.452755723194852827e-02
-6.354693910583810411e-03
-1.110823300519208148e-02
1.099257301136987493e-03
3.519632251657351177e-03
2.210272882630567870e-02
7.008280575308725724e-02
-6.853451643706238994e-02
2.169865308254029235e-02
-1.082591140840467037e-01
1.052529564385115135e-01
1.150972796386866975e-02
-1.093443999154279644e-02
5.830049390335449722e-02
2.225792873253520238e-02
-5.480512698968884738e-02
4.037529581777390790e-03
-3.512892625805370123e-02
-5.107316478975758994e-02
-7.295356279915497788e-02
1.267779511980533791e-01
-4.111138976978229859e-02
4.894595845726032457e-02
-4.437773807856571634e-02
6.045823083154714533e-02
-7.424927401979558583e-02
-7.829375919910398773e-02
3.818649559523187159e-02
-1.059427397903113521e-02
2.090628058413527765e-02
1.776660275421077656e-02
5.797297537904305166e-03
4.263218193163595404e-02
-6.115824576808146645e-02
-2.450035334121766772e-02
9.946782726424496790e-02
1.213397446762939404e-02
2.243712151158075777e-02
1.876498340595296813e-02
-1.236497884420267174e-02
2.702830100176299710e-02
-1.706957984253404947e-01
5.685086071583550504e-02
1.263319495118549532e-02
-3.887006989522023143e-02
-9.136041219886205725e-03
2.059182371069470316e-02
-3.119817705194693862e-03
9.661843678975008676e-02
5.637158060141207044e-02
5.361615587088511617e-03
4.409455189661913577e-02
-8.796165260332275415e-02
-6.878259855342913620e-02
-6.165601008913178943e-02
5.639349334847703482e-02
5.623811823360102408e-02
-2.883987734263404948e-02
-2.635273378093442795e-02
-9.202750295926373351e-05
-2.712002574936736229e-02
6.089221525108821920e-02
-9.145985703564108371e-04
-1.176938714960408007e-02
9.211088380475105503e-03
-9.353516215360140398e-03
-1.514567065788793854e-02
-5.418236283487241380e-03
-4.885472500224385430e-03
-2.487978432962594313e-02
2.173559934640761568e-02
3.591428640401765713e-03
7.748225443894635189e-02
-1.002459543614873522e-01
-4.285094539243980427e-02
1.354728419789443146e-02
3.345377275589785093e-02
6.683788700393443472e-02
1.048337826863896677e-01
-7.607614959778262465e-02
2.566301301869070364e-02
5.049346288333720484e-02
-1.654876069909138117e-02
6.386015453096058336e-02
1.834973990558575949e-02
4.411403884989589103e-02
5.590020898853790459e-04
-9.664713020139705998e-03
5.837066590635635321e-02
5.398992802452146078e-02
2.843259036796275813e-02
2.932291947488639000e-02
2.774075495594574559e-02
-5.083735581746687965e-02
-3.990696124803468775e-02
2.878879109827931632e-02
-6.183558561065242987e-02
2.232109891646567867e-02
5.648726976762165342e-02
-7.249909855471234343e-02
-6.928322561828254011e-02
4.436227464162758628e-03
5.470806344495894591e-02
1.117158472899604238e-01
4.716531020169150573e-03
-5.576825700974868266e-02
7.251035083819513949e-02
1.956452430221468017e-02
1.518767044828601281e-02
2.189844505990864651e-02
4.710381137736450313e-02
-7.350801720652040683e-02
1.113954245056799491e-01
3.966180665895848584e-02
-9.612804646353213323e-04
6.419452419467082394e-02
-3.946500228806274629e-02
-1.363995155692513533e-02
5.533351143388210575e-02
-3.123297888959183921e-02
1.906301153472250015e-02
9.267997267853659432e-03
2.115768468296317859e-02
5.184971152304378855e-02
1.750578002854231152e-01
6.079388135530706949e-02
5.238918833411232434e-02
-3.384929533426875997e-02
5.103669433711481573e-02
8.229260573784863420e-02
3.952387572804930138e-02
-3.237053174658459376e-02
4.250878423089393676e-02
1.322549627613900380e-02
4.181068867587166282e-02
2.563216587138974004e-02
3.230740761810905332e-02
2.151485553804922263e-02
5.944768897939676361e-02
8.655545481258875018e-02
-4.442663770159024916e-02
-4.634062930659459817e-02
4.919129359631126824e-02
-3.696586053630294272e-02
1.404944636326034557e-01
-1.791314245150522899e-02
2.146569383076397594e-02
2.023493789561966322e-02
9.963577354799603436e-02
1.538041618957655850e-02
-2.191288758143529296e-03
2.433593090830195663e-02
3.770443488902547324e-02
-2.912323669934714990e-02
3.414584340697271458e-02
-2.036177285064849629e-02
-7.503899489684798208e-04
7.261849126933314635e-02
-9.612126620251203180e-02
2.015068892270451689e-02
-2.140930265212618797e-02
-1.052369166370958897e-02
-3.104284191117529998e-02
1.145649690565943013e-01
5.405128408711715182e-02
-6.997868619560376063e-03
1.289219256228376059e-03
-2.200472211107515688e-02
-9.726674122572623316e-03
1.578398928389619996e-02
1.895124705852209435e-02
4.596152725512309828e-02
-2.478697853423336098e-03
-3.552456631364089845e-02
5.653062607912978654e-02
5.487371750442691931e-02
-4.380343988245846698e-02
2.513102316206278913e-02
4.601683618482522997e-02
-6.881271448114318658e-03
-5.688825553197967427e-02
5.805907144742446235e-02
-4.829515570617728959e-02
-9.714162392397260662e-03
-5.396204764857236852e-02
3.814093743023849042e-02
3.277451223421217613e-02
6.375586871037154657e-02
-6.773767975460602553e-02
1.836069213940491954e-02
-6.017105796291346426e-02
-5.924503185682804436e-03
-3.854659910869893263e-02
4.564714679046326384e-02
3.043509175811725045e-02
8.684961560629239630e-02
3.318943499241661099e-02
4.392924111398749387e-02
-4.827698148039459222e-03
-9.791539012321411398e-03
9.035232798441682200e-02
2.869988023890924795e-03
3.808767489601199568e-02
5.901790645079953851e-02
-6.650411005459903879e-02
8.312802925313120261e-02
7.595556575405382205e-02
2.989441103419079523e-02
6.360980831979674843e-02
-1.643120232407417267e-02
1.145417981869092938e-02
3.915012365379216819e-02
7.038659440015131163e-02
5.488094374764888178e-02
8.662596250987345328e-03
2.416987191642925442e-02
7.593016224788408375e-02
-2.076118679793442778e-02
-6.042821332419436031e-02
7.702956894082855881e-03
1.137809882697097402e-02
-1.176740869795902741e-03
6.763676050086853651e-03
1.395027847449560598e-02
9.242311500884482778e-03
7.568067363068323172e-02
2.064397208953457769e-02
4.094221031640171010e-02
4.106372889187271183e-03
3.295934395467232936e-02
-3.747924393467708809e-02
6.067064445524889688e-02
-1.382561207433197215e-02
6.481448448495270853e-02
-2.193099640982934702e-03
-3.186453454947667241e-02
5.026733216096349738e-02
1.416740570021071156e-02
5.247380780866185701e-02
4.427822296402666308e-02
-1.908372165083420044e-02
4.207596363196521722e-02
6.377698960618124330e-03
-6.360780957073490505e-02
1.151918970531475572e-01
1.743856729726151258e-02
5.053559844931282408e-02
-7.944463334562654189e-02
-1.576057924045570421e-02
7.763201906411661135e-02
3.511629105297416065e-02
5.321176943679222643e-02
-1.895353907627029405e-02
-1.221811337295736731e-02
7.355808198021125677e-02
1.987573753771798915e-02
6.407976409985405297e-02
5.211763416003123775e-03
5.758732088594711342e-03
-5.306262191717832366e-02
1.203391346438917320e-02
2.934393916081371595e-02
1.346973727816858646e-01
-6.015262289157534241e-03
-2.878504372502164663e-02
1.265383468906150673e-02
6.816607791764675572e-02
-5.915165274115438687e-02
1.318035961352003772e-02
2.248392870415188982e-02
7.876017298718465676e-02
-8.487246612618423725e-02
-7.703331293430587534e-02
5.998786391751858432e-02
1.223541403753773855e-02
3.925935524021114537e-02
8.414700108893538588e-02
-3.637837421321604009e-02
-5.521457642077370886e-02
-3.242948510434474473e-03
-8.882277664351957702e-02
7.471225409076673318e-02
1.075306621052299766e-01
2.089640998828381016e-02
2.975676598744542503e-02
5.280680683593678287e-02
1.710909797883983924e-02
9.560157886714873432e-02
-8.664511810890377155e-03
2.250945352219030707e-02
1.814535570511741774e-02
-3.873550790656361126e-02
2.137234219936313268e-02
6.116541059577702832e-02
-7.148173835450056211e-03
2.944363026616301712e-02
7.355914967299104212e-02
-6.675915899853104287e-04
1.892849699553847409e-02
-6.627077596995249557e-03
7.713918423578364214e-02
6.519698373011473258e-02
1.664430352428341447e-02
-4.002768688447085055e-02
1.118205577092438313e-01
-2.754980464091278183e-03
-2.363155568218895317e-02
4.131295697609728423e-02
-3.729153051115466355e-02
-7.848159886412613834e-03
5.856712237457947431e-03
-5.089162885906253070e-02
2.183563887362573522e-02
-2.009647676516392381e-02
-5.933546329747436954e-02
4.375015832576335112e-02
2.187645427377363314e-03
2.630971667885258908e-02
5.820362401335693603e-02
3.405430715810711662e-02
7.462306842422049280e-02
9.626081253024906456e-03
-2.533398294435559167e-02
1.991202718617247208e-02
-1.173573498374206464e-02
1.036973580849862367e-02
8.299896334357577399e-02
2.967014100103315330e-02
-7.067772900338130382e-02
2.346917945738602462e-02
-2.666149723593687695e-02
-1.681648870836267243e-03
7.517798114280539734e-02
-3.367613840445164014e-02
7.439749220376667971e-02
5.986355087596335195e-02
6.534344683525729336e-02
8.229254332131896721e-02
5.415895137965751061e-02
4.138321483083984287e-02
-1.065495907204544847e-03
9.102088430160509835e-02
-1.519390688789357402e-01
9.452752163749229483e-03
1.383514978326820175e-02
3.361333664636707852e-03
-2.626817079911605152e-03
5.405699565014044500e-02
-7.434943948049273915e-03
-3.827739560478576192e-02
-1.549684057477689406e-02
-5.853524516482019185e-02
-1.426033556659208994e-02
-8.553795274519312986e-02
1.643063262381527084e-02
-6.726628604381847121e-02
2.077819674622609705e-02
-2.430525403070949234e-02
-3.117479688187394307e-02
-2.959677106995238158e-03
1.632173578704691069e-02
-6.431460310318834472e-02
2.644214902225120248e-02
1.511896477775213563e-02
1.958638670369815954e-02
-6.197928682958453450e-02
1.887480885936388547e-02
-5.116238260574169222e-02
-6.220669915375016262e-02
-8.281036697261251467e-02
-2.296076753214083138e-02
-7.385544080786800303e-02
3.551207252361551769e-02
3.400290068597858900e-02
4.834666569422484822e-02
-2.633478507863054943e-02
-4.561029548289297075e-02
-1.198906077148605975e-01
-3.131158976914865527e-02
7.646952659328271062e-02
1.273765808930297783e-01
-4.880620191045225570e-02
-8.485168410643191550e-02
8.513081211087620073e-03
-1.995876223923798501e-02
1.035108156929420709e-02
8.663223395829672269e-03
1.611585307958081706e-02
-6.918746128050061450e-02
-6.871371523200190887e-03
-7.568624786981074937e-02
4.404788780867505832e-02
-9.291700322999536799e-03
-3.218113131335433030e-02
2.685027941189457520e-02
9.628020334439041719e-03
2.151555716439440546e-02
-4.026826702794768925e-02
9.790338220385058285e-03
1.643093313601412808e-01
3.856548320850067268e-02
-2.016618090169821839e-02
-1.007814652984114351e-01
-5.860827777853668680e-02
-6.387277031070098983e-03
-9.075718276442101828e-02
-5.101451813648075900e-03
-2.703023342970745438e-02
-1.252742125307799714e-01
8.278647919649813336e-02
-1.014586914331796694e-02
1.060520620473309923e-02
1.095561719802921608e-01
1.476129369461815291e-02
-4.708332163519993174e-02
2.823547110319215084e-02
-6.210138329301725241e-02
-1.888041968587186870e-02
-8.606446767366790485e-02
8.215804299291530610e-02
-3.458064166518037830e-02
2.895716579257098799e-02
-8.956035955823968275e-02
9.058511197314951524e-02
-3.247009649707089524e-02
-6.395567369074839706e-03
-5.569346771474551622e-02
1.208026968372550788e-02
-1.734747585233726783e-02
-7.972765963266327527e-02
-3.416506137606099835e-02
-8.962301633499472620e-02
2.043885101846848462e-02
-4.877159600056857336e-02
-3.660333338932941771e-02
-3.624902689305393999e-02
1.903895414462905208e-02
4.390389774837465814e-02
8.528814432943757073e-02
-1.908942839061864363e-02
6.459510392746502239e-02
-4.711350800201548339e-02
-1.059328062385172797e-01
8.477438257744345299e-03
1.846906881993863950e-02
-8.571112218849796446e-03
6.073761814687778093e-02
-1.749743607747443822e-02
8.729750010413313277e-02
3.183561102127033249e-02
3.896976595642612229e-02
-1.432734746115859117e-02
-3.138211259581974964e-03
-6.778995006380054804e-04
4.359270492204975894e-02
-2.323721613253053667e-02
6.452230458631302845e-03
-1.646480548381263004e-03
-8.302763178677374789e-02
1.628767702196252248e-02
6.220798884124669609e-02
-8.528773521139570643e-03
3.234303382426063911e-02
5.128983117978607939e-03
-1.272846015394530073e-01
-2.225408896741111128e-02
-1.294451171511542230e-02
-8.579706796829948690e-02
-2.324384727654227670e-02
-9.276808646198028349e-03
4.987643174259755174e-02
2.397645215130322568e-02
2.250539350498008753e-02
-3.571124305778400343e-02
-3.055905882117485386e-02
5.877470533687143006e-02
-4.950525276952707360e-02
-2.257080107091540694e-02
-1.489286973726926776e-02
-5.520050929428926140e-02
7.421390627501041337e-02
-4.696993305981905786e-02
7.321984384790054985e-03
-6.342820450065468629e-02
-1.012326939002991359e-02
6.238848150772430094e-03
2.881649253967419333e-02
-2.950239968424602649e-02
-4.089880160906921957e-04
-1.378540617661332679e-01
-7.377789994822435415e-02
3.418924944992787068e-02
-4.436359976696555019e-02
7.023410076171969670e-03
-1.027669497497530476e-01
-3.604554107895408671e-02
1.147349686885925507e-02
2.564891744213913111e-02
-7.664403551526098590e-02
6.879885779013900776e-03
9.902586432545393280e-03
-1.960884433350830458e-02
3.728342322051593494e-02
-7.646330400489063928e-02
-2.363999363016833222e-02
3.299185250023824179e-02
4.568134356814302494e-02
5.406611396511892820e-02
5.422212015262745793e-02
-5.758501455673731978e-02
-2.217643811112773866e-02
-4.480629689407724346e-03
-1.248446934738071078e-02
-6.651263989334352256e-02
2.269599904122251207e-03
5.120571177078348662e-02
-3.865621094809944258e-02
3.275208960036699729e-02
-1.080329867112182207e-01
4.513005896855542404e-02
7.268099861325624800e-02
-1.050644108405507232e-01
6.458642618258292334e-02
1.096523447731209133e-01
5.342800250206052731e-02
9.922455555797033561e-03
2.818723710263668428e-02
1.219877742342830550e-02
-9.803766971355468065e-04
-1.003749090805679776e-02
-4.705599373085071063e-03
3.503239598161908552e-02
-5.577963455632062306e-02
5.407534094755456905e-02
-1.338275785777097437e-02
7.823368242089671909e-02
-9.397413561461469625e-03
7.185359247140671313e-02
-2.039972998506789717e-02
-4.961203183173863024e-02
-8.912963080446161326e-03
-2.916293497938046188e-03
-5.576132349983355802e-03
3.544559818125103678e-02
8.846000434035786175e-03
-6.023455100488803865e-02
3.660384895979313519e-02
4.278153945246426088e-02
-3.284967987607424755e-02
7.145967981883906417e-02
2.261507083686246575e-03
-4.676426535806393198e-02
-3.152867568174541613e-02
-4.999199117069130782e-02
2.308561625179880381e-02
4.486219362517638448e-02
-1.946372614325439293e-03
4.837237451115541237e-02
-1.129590852869949771e-02
4.050512168249731371e-02
-9.859880604723469943e-02
-1.635147161143635230e-02
-6.680053999306348467e-02
-5.642159473158852440e-02
-5.563964146916984543e-02
-4.751823363758777424e-02
-1.092271970353078138e-02
9.127541952373727230e-02
1.525281783089559896e-02
2.791950505139540947e-02
6.750394347893563796e-02
-1.167714215885272237e-02
3.060873329376806451e-02
-4.432870186258344031e-02
-1.575856335098052433e-03
1.359895480211228795e-02
-4.678138055204637130e-02
-6.115042044579435676e-02
-9.507873777385088265e-02
2.629895607119106526e-02
-9.002014238452132888e-02
3.852576173401110055e-02
1.593673537013964858e-02
-6.015201196520567756e-02
-6.858970581028907276e-02
2.223678284365072574e-02
1.816917567464129690e-02
-2.321374738863602946e-02
5.219391484127382241e-02
2.455193730693094878e-02
2.679293538680321135e-02
-1.598664131856047596e-02
4.966447284135958734e-02
-3.098618236582891677e-02
-6.842066659873138890e-02
7.423752608761682859e-02
-5.253165097914277775e-04
-5.767552235289265250e-02
7.333986677585079862e-03
5.630123822742599642e-03
-2.218578326487076480e-02
2.744278011278160432e-03
-2.691027680199566726e-03
-4.435073040824710072e-02
-1.276224962988959039e-03
3.055131360113599176e-02
-2.442513827397567450e-02
-5.419764871982977669e-03
1.311212949319137157e-02
3.800760377491344683e-02
-4.213891521520244515e-02
-2.302574012287265243e-02
-1.248964024669043521e-02
-5.511582338913974255e-02
-5.629907981740427114e-02
2.734804624289763342e-02
2.061629998205393929e-02
-8.917041489266397392e-02
8.811100193035839578e-02
-2.013510464421433555e-02
-1.436361751664788069e-03
-2.167393373973359322e-02
5.646891215802026659e-02
2.080672840731261075e-03
-5.884471592909037985e-02
-6.034411082009455158e-04
-8.990820051056053197e-02
2.910924069406388686e-03
3.887546213025352970e-02
1.579002828268326331e-02
7.045015968402189299e-02
-9.935343001842279059e-03
-9.605142828378032682e-02
2.503756772033563505e-02
2.320109496997413076e-02
9.524425168837611852e-03
3.773758717937332301e-03
-8.033886320538287384e-03
2.942172016667087692e-02
-5.389950121635297964e-02
1.791339881845543719e-03
2.071485201856942959e-02
-2.694126814459636698e-02
3.054006940825274713e-02
2.662446684720689433e-02
-6.260453210263743073e-02
-8.832955614681889389e-02
5.367688543722724109e-02
-4.007951743723914273e-02
5.924556378808358559e-02
-1.053398992726014560e-01
1.989408481025377665e-02
4.635842929694385106e-02
2.794594784274574001e-02
6.054126931358426097e-03
-5.637929518456042711e-03
-4.972969217384388746e-04
-3.724690893798616835e-03
-2.449365417853446164e-02
-4.898304416179657256e-02
1.399735921115200232e-01
3.022530448176584394e-02
-3.839179386728475835e-02
-6.151298333514309408e-03
7.311005460028614789e-02
4.348442790919802153e-02
-4.828920298064408312e-02
-4.698640739889232282e-02
-3.892741620156588145e-02
-6.125261651718636596e-02
4.964243099992065450e-02
5.835193997034420106e-03
1.176055761349934364e-01
3.260938675652512442e-02
-2.223397645978631224e-02
-3.328366874886272420e-02
-1.379494740217606340e-02
1.216247848341022245e-02
6.784422570776911000e-03
-3.466817189591091253e-02
3.595654039887518499e-02
1.467749752393884572e-03
-2.761549380259538389e-02
3.643253922984056314e-02
-4.155467711534076292e-02
-7.802330774367426114e-02
-3.112628437291157027e-02
1.768844152901588238e-02
-4.576640334200831467e-02
-6.186222099676282754e-02
-3.707761153120871928e-02
5.572870014121388688e-02
-1.763140064374609656e-02
-4.069456481949134535e-02
5.521664788030358761e-02
-2.882492719294842132e-02
3.749547321278109968e-02
-6.539042280189195748e-03
-6.917359202213120561e-02
-1.942897055084421426e-02
-9.900503084274085708e-03
7.105607265920868554e-03
-5.241431145918941381e-03
1.161612694676704589e-02
1.885065606067557690e-03
-3.910608993469572026e-02
-1.285137287839702713e-01
-1.380448515406761667e-01
3.431791995935720013e-02
7.761217380070746519e-02
-8.513225891061507178e-02
3.404920128044676420e-02
-9.115418801798384763e-02
-2.973812314877579202e-02
-2.335456757775578041e-02
-3.888728201881443830e-02
-4.404143620930295322e-02
3.372314356248086453e-02
-7.967587111255663990e-02
-9.812124679103378933e-02
-8.423968307430503358e-03
1.403860406719461933e-02
-1.753065113754906021e-02
5.388089149103033465e-02
-2.168181840098951790e-02
5.373651706691565805e-02
6.701968160373396322e-02
-6.044040721608182065e-02
-1.855769289640385802e-02
-8.099504168582263852e-02
-4.906039874992755567e-02
7.800170811707024532e-02
-1.040806614810095426e-01
-1.058573673523836300e-01
5.420112564854828209e-04
-9.334509716877513463e-02
4.489932613401881323e-02
1.230215138496638765e-02
3.022198384747408137e-02
-4.020952185547142094e-02
-8.254534278796160640e-02
-7.759673353489715715e-03
-3.182149327358721469e-02
3.228170332102163476e-02
-5.709708305290545072e-02
-3.188224702672379923e-02
-7.411670222540946151e-02
-2.380679691171060444e-02
6.908041689667311289e-03
5.919672889341583838e-03
2.080051396918769155e-02
-1.009803875690490071e-01
-2.565888994031901085e-02
-1.881212484823469033e-02
1.874713301182978631e-02
-1.029593156355550626e-01
-3.360366172858290923e-02
-4.920398515047194610e-02
1.342730022121471807e-02
2.785266355978058272e-02
1.443220530695835113e-02
-7.623936534535620535e-02
-3.279646914055713708e-03
-5.578018309419457282e-02
-8.032864195722968018e-03
-9.099614902929656357e-02
5.579029931177916131e-03
-5.894742613294627620e-02
3.639945988806662924e-02
-6.153143033339287388e-02
-2.943221290934772832e-02
-9.133618210043326080e-02
-2.474475684991758392e-02
1.079633203651777888e-02
-2.072009234324727681e-02
-5.568629552582791964e-02
-1.579191481046627044e-01
-1.788658213969481631e-02
-8.316164127726836941e-02
-3.610329845591209175e-02
-5.593688293609652001e-02
-7.746194777540071040e-03
-1.056418122760470566e-04
-4.660677292900636953e-02
-8.575286810040275154e-02
4.768426821396670040e-02
-4.174898121063519429e-02
8.652903120363610034e-02
3.930611121207967101e-02
-3.270241743872442930e-02
-7.467666570929051839e-02
3.198660219656415671e-02
4.287948746110735454e-02
7.019507895279819554e-02
-8.755150752003354464e-02
-3.843414265673374000e-04
-3.536154679014603952e-02
-7.754274025548991978e-02
2.785749026896856134e-02
2.785396106911750339e-02
1.451759178622581171e-02
4.606290412446369109e-02
-4.094628914159588462e-02
-6.578291526856163730e-03
-3.074994588052361311e-02
-3.778113837965260680e-02
4.229364865291403847e-02
-4.168514814675565450e-02
6.575205215579914796e-03
3.734947005448718826e-02
1.124921450305628873e-01
3.895814637695584753e-02
-3.874410308825122079e-02
-9.067068493887091773e-05
3.170823581938198715e-02
-1.525085171457193391e-02
-1.522939689553061138e-01
-7.672824442352532692e-02
7.457261783999252422e-03
-5.888645942591945459e-02
5.374251894542485253e-02
6.314865317021987889e-02
-3.619321682460843737e-02
-6.323723176733229458e-03
-2.974402293462700270e-02
-3.543309784964777248e-02
-4.058384314959306849e-02
6.625461597964583949e-02
-2.027291246320853807e-02
-2.106963599016906108e-02
6.375434249528016441e-03
-6.996902919015776656e-02
-6.611857293031384031e-02
-2.267461077678493281e-02
4.928237703696907585e-02
4.193379881597442127e-02
-4.812667017572333505e-02
-3.152399725606536834e-02
3.969173024060871496e-02
-3.618729979789620313e-03
9.463607836404177437e-03
-9.096900049175855874e-02
-7.102502914647929044e-02
2.436630586586006897e-02
7.010897312063953113e-02
7.090473468451281847e-02
-7.386480290167944662e-02
-4.221144184771653124e-02
-5.580516068804579344e-02
1.802363793160059735e-04
6.324121507925724306e-02
1.505071557325217586e-02
-9.295823448780506093e-02
-1.244718179563589905e-02
2.027281130424538752e-02
-1.402561400445344678e-02
1.108959586647573214e-02
-3.458605745286574763e-04
2.002069898319741061e-03
-8.152557731464069035e-02
-2.303439232925777805e-02
-4.180957753232719676e-02
-5.034431203622014017e-02
-2.118067172304834850e-02
7.467524958774489179e-03
6.663464314114603271e-04
-4.799421026193752965e-02
-6.283799713465412773e-02
1.087661095000226064e-01
-1.976694226246954525e-02
4.755986997616738765e-02
9.916574075892704496e-03
-1.012374741661774789e-02
1.494377558618193401e-02
3.597902417329851277e-03
-3.728632955779186825e-02
-5.135942115196401314e-02
-9.209308092594027662e-02
-4.361017113026826458e-02
-2.149391581547177577e-02
-1.156960971403842020e-01
7.405536838988295567e-02
-7.951715347791947497e-02
3.531920441029973851e-02
1.690141672424370217e-02
5.293097468381965237e-02
-6.133263793060966113e-02
3.305861133981901484e-02
-5.616137147076603886e-02
3.770453912404604646e-02
-6.163791219125675652e-02
6.542462078274897952e-02
-2.099420920202995158e-02
-6.850174627251391646e-02
1.112734174316596381e-01
7.515316638270434779e-02
5.597514395176645362e-03
-2.757395375453537342e-02
3.883636351885925292e-02
-6.830827292361038409e-03
-2.272345838965193158e-03
6.008605052346031872e-02
3.491452897169802089e-02
-1.724186261720299720e-02
3.281780351940330812e-03
-5.810982666040308102e-03
-7.207999325936323420e-02
8.753308202643366939e-03
3.304236203207547989e-02
-3.168980068226340957e-02
-1.638331443991366057e-02
6.801735240398026905e-02
-3.775704887196514037e-02
-4.378778445174751066e-02
4.215552648254443195e-03
7.861033812529816256e-02
-7.461780564024328433e-02
4.927210039018279503e-02
-6.749378409535593260e-02
7.988486050504062241e-03
6.285310137783144124e-02
5.811727989672429290e-02
-4.373131268745940152e-03
4.048632396232386410e-02
-3.093759199098468707e-02
5.612608888873195367e-02
-7.870456756902649564e-03
8.630341918177945881e-02
2.895617641109934567e-02
5.539021117507630931e-02
-5.021829445356205956e-02
6.061758774222394258e-02
4.512838503634390708e-02
1.462843411789512514e-02
6.009153122348934867e-02
2.374628774090351349e-02
-6.704965240564672579e-02
-5.598803692285346523e-03
-3.085223524379460125e-02
-4.286730820241268884e-03
-2.773272275235207085e-02
1.305551521234365325e-02
2.797348258079449673e-02
-1.421490843264788806e-02
-5.797006980007165383e-02
1.757033077250950634e-02
3.438577476289208373e-02
1.467990990827784843e-02
-1.991470245597779486e-03
1.132898992091311034e-03
2.606068662902226440e-02
6.689880947306643677e-02
-1.801678504929111330e-02
-3.137245867613863703e-02
-7.510867761761894947e-03
-1.427176760557924244e-02
-9.530735768726687762e-02
6.957421660031699526e-03
2.894440856695355488e-02
8.646555558271132660e-03
-4.565416950742756663e-02
8.826423982457363981e-02
5.089352038810715517e-02
1.706994191297518323e-02
3.074190776287012705e-02
-1.086199650791210836e-01
1.797798963624300597e-02
-5.800726300310377059e-02
-5.098678968727164001e-02
-1.318698091855432381e-02
3.012187134910365022e-02
7.436391651111623480e-02
-7.360823592046335240e-02
2.917090039144430713e-02
-3.499343711983722571e-02
-3.269419078841850901e-02
-3.708688793610925849e-02
-6.765121906071283608e-02
-3.007971653556748993e-03
2.604941556500491723e-02
6.328994553428941849e-02
4.160164877429583380e-02
3.451623028794766762e-02
5.501118700825120833e-02
1.614553388996693012e-02
1.910505925672914204e-02
3.753380914632515469e-02
-7.808399215926790926e-02
-2.478054274462111392e-02
1.087160167675291916e-02
4.042727450906883485e-02
3.294008434210542180e-02
-5.638362075990333705e-02
6.352157843884452537e-02
1.104230624862718828e-02
-4.975282434709903633e-03
1.221040490419918537e-02
-4.095727609610604752e-02
5.240925742154060180e-02
-3.169087461772229948e-03
-4.306618291631240242e-02
-4.475111263064483064e-02
-4.729551401231681107e-02
1.039685264719163865e-01
5.417541549965767395e-02
2.350729906458009361e-02
-1.921610312167952323e-03
1.215745426931604811e-01
-3.471930766164785243e-02
-5.611497517305100852e-02
-9.255609165571487829e-02
-4.460583485991361646e-02
9.580503862970023154e-02
4.010421408219956574e-02
2.309115647869335389e-02
9.739344630694471081e-03
7.216444109050173866e-04
-1.317683449188383239e-02
2.647919485389335983e-02
-5.966185596556008303e-02
6.315924300931681501e-02
7.220973742791913369e-03
-4.683286078825053128e-02
8.178256515852476427e-02
-4.914669251194609539e-02
3.963665677034616808e-02
-6.974465805998761227e-04
2.360492590635767177e-02
1.766884738511241342e-03
5.814192108248958379e-02
-1.368739424335070620e-02
4.272177592240299082e-02
1.181262424448559532e-04
-2.505737541930652332e-03
5.218115199013842465e-03
4.390797873323821349e-02
6.638302732203911483e-02
7.391542401971700794e-03
9.886284162597135106e-02
1.076775603332476121e-02
-2.318317793275325930e-03
2.343758532610094088e-03
-7.168491799665553102e-04
-4.645532126372311360e-02
6.810925093672957897e-02
8.302684419610702193e-02
-1.729820156546938575e-02
3.259134350250100093e-02
7.417970142775068276e-02
1.220331010359747108e-02
9.790082798923806229e-02
6.232033225134643584e-02
4.283863060977895904e-02
4.834405331946229484e-02
-3.209398364610945020e-02
5.191760311488290147e-03
-1.366499852158183440e-02
5.109331433205114952e-03
3.591182558528432933e-02
8.731438267909633066e-02
8.538427687776220867e-03
1.080402814160610486e-01
1.098204060454662130e-02
1.737719437196169267e-02
1.445932259222673481e-02
-3.580266297582988984e-03
6.855566048830176451e-02
-1.132851923064784154e-02
7.255742407414596251e-02
-3.997557375735633772e-02
6.992147222683549324e-02
7.481916383443541763e-02
-8.069657389840098182e-04
2.287489779389507288e-02
5.280191262683706088e-02
2.166946441566772880e-02
1.833148177684694154e-03
3.930552879755893486e-02
4.956214829131301569e-02
6.982455887331269484e-02
6.797295961206903381e-02
9.880560670784960253e-02
4.162866484362005154e-02
-1.241390674425861367e-02
5.538831713401248802e-02
-1.347279334335339980e-02
2.585783893025052349e-02
5.957206181123589697e-03
4.942319028290221433e-03
1.160329312018089191e-02
9.112345554631069711e-02
-2.998751242840932973e-02
-3.866446101961382859e-03
6.012161718338362992e-02
4.063430545532085297e-02
-8.771004691082950845e-04
7.170052446192053119e-02
1.076305432427068359e-01
4.853946845012862416e-02
-2.234497868841138490e-02
4.481553958805736815e-02
-2.436666498419253445e-03
6.071697311464897134e-02
4.546243658757127132e-02
5.902064760615469141e-02
1.421229255078145307e-02
1.510107866892833849e-02
6.292759245969238580e-02
1.019805662734994123e-01
3.854872496473670408e-03
7.887635239796678133e-02
-4.362875090108686571e-02
1.278471412950040464e-01
2.584223676167849565e-02
-8.146690991973187454e-03
6.952569511720667339e-02
6.921661002395396167e-02
3.414561751395157191e-02
2.628449481723866762e-02
2.555445824987863032e-02
2.389156905466327530e-01
9.139406094298913041e-02
6.209926473164031901e-02
-2.255175117938338844e-02
-3.136467484968308295e-02
-4.131868029322115915e-02
3.575891108540753954e-02
-6.070519839042923943e-02
7.317480484616446790e-02
2.531583067064008263e-02
7.205631636186160538e-02
-1.004766370599191778e-03
7.535459664113226819e-02
5.658945748785387808e-02
4.658790975299727244e-02
5.594991674396737613e-02
7.092321808471378775e-02
-9.293656361241661723e-02
3.574113535827712785e-03
3.153396136450016540e-02
9.608527782108350346e-02
3.795179713894790419e-02
5.771411473256377045e-02
7.064986958788165017e-02
5.039987746048739392e-02
-1.547090574420962976e-02
5.441877172592114731e-02
2.997255446615477298e-02
4.431244559133096228e-02
3.532311911053607340e-02
8.630672758356797147e-02
3.928385086502312468e-02
6.311204362019243175e-02
4.005469384352945694e-02
2.784485168171845978e-02
-2.656090540640104400e-02
1.105450719071548460e-01
-1.114534974968513746e-02
5.644713935539592831e-02
5.043581145942331589e-02
6.011055208203479328e-02
6.592987046356467429e-02
1.224555417653862555e-01
-6.100370194484099062e-02
6.566924321611311566e-02
-1.166931562259605586e-02
7.166248146566962796e-02
1.184360168885204290e-01
5.757307098874138440e-02
6.132900582599369946e-03
7.383154514248625733e-02
9.486858200525234708e-02
-1.510777725784717349e-02
6.528278470489458363e-02
3.031567530009061928e-02
5.136146665649609505e-02
6.695828213168841803e-02
-1.324972021285683067e-02
1.598106792374339585e-02
2.810269925055019352e-02
5.702052178177630104e-02
4.024211243807486460e-02
1.473001237452827572e-01
8.885200225058807744e-02
3.328396254692218836e-02
9.625546344739736859e-02
9.235952176179072770e-02
2.008593037127542891e-02
1.554377307127998709e-01
-2.952685384205471289e-02
4.203176656753800089e-02
1.313089457677682481e-01
1.867252938782677091e-02
1.032683687189030614e-01
3.314837282532723250e-02
4.104880214011939754e-02
-5.855960418795987804e-03
3.477916027922482722e-02
9.664817849139505090e-02
5.833929587597527777e-02
4.583601280574321757e-02
-9.931613420568637801e-03
-2.111904951750817258e-02
8.823865804610095398e-02
2.740484066902702798e-02
1.053616142147760643e-01
8.756886785229829606e-02
9.801861974749234707e-02
7.380283253721542369e-02
9.163369228368115071e-02
6.558698170619402246e-02
7.529566234414460102e-02
2.733884239644450084e-02
1.918985594507588432e-02
7.730613896602672730e-02
8.934111664848112810e-02
4.761642697527466300e-02
8.800610559364527297e-02
4.411897109797371236e-02
2.915919964940209136e-02
3.680452983345850349e-03
-3.933524566625209301e-02
1.057237252696498625e-01
9.376033193172764180e-02
3.336513465310838450e-02
1.000979094041332118e-01
-3.019307992397310056e-02
4.099094145976602682e-02
2.923621095553600654e-02
6.152632130586394715e-02
7.342320967344626026e-02
7.566102596158091886e-02
5.722903576944809306e-02
3.581127798299749577e-03
1.203549841765930301e-01
8.635946689977846980e-02
6.752611556267318349e-02
4.058676770666906630e-02
1.165258989381240673e-01
-5.558064917654709225e-02
4.278990619884051605e-02
1.857956911964722679e-02
-5.875743209773522796e-02
1.580286538968354512e-02
6.782185976965630914e-02
-8.111216481297372702e-03
1.537837768997778187e-01
5.856414551444681649e-02
6.462897277558299347e-02
1.424717850647323585e-02
5.732259517273068095e-02
6.416566544638366287e-02
2.529429902041880132e-02
7.766112736192014310e-02
6.969910137183650545e-02
8.985289687347856880e-02
1.572282714467843345e-01
1.988045486710056028e-02
1.185595331960104942e-01
1.593366142418979267e-02
7.850751231787138351e-02
-2.336160757459419812e-02
1.664236299617547279e-02
1.361914538062941327e-01
9.525445729976306231e-02
1.231162074738327145e-01
4.877626061450020950e-02
-1.205799061213183587e-02
6.262050065255037046e-02
9.430772420864626249e-02
7.100692180909025375e-02
1.604567367698333039e-02
9.382056637917447761e-02
8.961069077749658773e-02
3.343998385177010535e-02
8.252876525890556758e-02
1.266697203776674108e-01
1.181700421575118121e-01
1.200554817135362912e-01
2.728967946624024851e-02
1.429396985554187358e-02
7.519420306710433710e-02
4.765624922035682082e-02
1.055393176721500514e-01
3.953099617256843057e-02
6.911227374532184602e-03
3.990882102802210257e-02
3.254927974537435292e-02
1.025678898815679391e-01
7.658884616954836355e-02
1.307816151148235295e-01
2.048948303719902442e-02
4.117422821547774697e-02
3.584040928847802981e-02
4.326404921957416327e-02
6.899327290168182081e-02
3.540354642348692016e-02
8.579453618451408914e-02
8.638385949779524287e-02
8.774734594502654750e-02
1.645332303345377030e-03
3.896163390180597957e-02
7.023066727948211463e-02
6.040449462887174242e-02
2.556869396011495973e-03
6.139205152313890329e-02
4.836712413973155017e-02
-3.226329236213151819e-02
1.267459316915501011e-01
4.088241278553989000e-02
7.079475277524788224e-02
1.610261081448722820e-01
-2.190996021606845395e-03
8.222187766738191239e-02
8.320055965311738688e-02
-8.100224380199437524e-03
-1.236229147316353881e-02
8.478453638456169561e-02
9.859003521310609475e-02
3.255655389370643721e-02
4.517342725491124700e-02
7.387749113118462219e-02
-1.015071607305388299e-02
1.145409412533111987e-01
7.308924179069005433e-02
4.802257477771917221e-02
1.063131513822003354e-01
8.625623833053887302e-02
7.093875469280299002e-03
1.003771310425303348e-01
7.224393739264807317e-03
1.343228436083545793e-02
7.965550495945955545e-02
1.040360711809482364e-01
3.874365100846061810e-02
9.739103005917834621e-03
1.325684402636148895e-01
1.804815523069395744e-01
1.138424285750079257e-01
7.577275136631683727e-02
5.917937810928786818e-02
-1.810835825995677981e-02
-5.232757791928725061e-03
9.427819230313487509e-02
5.930059504168781748e-02
8.064863960236601237e-02
1.286787856652410467e-01
1.157122366377897893e-01
1.486739793733208095e-02
8.544409085992107911e-02
2.221943271339307802e-02
1.262777595095623262e-01
4.046222793470544143e-02
4.680902183497867575e-02
9.829459733818712852e-02
1.318183839694029857e-01
1.012723043217027274e-01
7.830687388148803441e-02
4.218465450790564314e-02
6.266682673495367617e-02
1.156174121982530695e-01
1.475674639889580919e-01
1.011800650880938512e-01
1.213022465267839800e-01
1.437475642995504344e-01
1.349521138035878476e-01
5.336197123417280724e-02
1.162387224591613089e-01
7.797310517422485765e-02
8.007721210846636961e-02
7.618342791391205515e-02
7.398488721336343721e-02
-1.665603644499225738e-02
1.517590644489867080e-01
1.142028811682977291e-01
9.625940964646562126e-02
1.280883739280601064e-01
-1.303541294043558153e-02
-2.531657598305456160e-04
2.048057811040849066e-02
1.010853274568471877e-01
8.180305464947049132e-02
1.366453484283527142e-01
4.066072379384214064e-02
1.325972909150012480e-01
9.847907191593634549e-03
6.756095296222849877e-02
1.042960816279884795e-01
3.995146350574709654e-02
6.559672915715000774e-02
1.066081064572436260e-01
9.690981959153906200e-02
5.141391335361716192e-02
5.520607509059335949e-02
6.730149927836409640e-02
4.799849023673562198e-02
2.247469611818611254e-02
3.977287033131354094e-02
4.436960447031755572e-02
1.698017393181386891e-01
7.537788729344957819e-03
9.995389726615926118e-02
1.077129983866112056e-01
1.498403762919493509e-01
1.563067967758110521e-01
1.143837531378929240e-01
2.155794585956073151e-01
6.184653036401940168e-02
7.773629204428128547e-02
1.156960232762109519e-01
1.547410718324297441e-01
1.056385608398060227e-01
9.921059719430877499e-02
5.326365789508167442e-02
9.759471611711058314e-02
1.229757084898302211e-01
1.628083619822165151e-01
1.037340972852434234e-01
2.979217781409189414e-02
3.964135027481615475e-02
2.443333628926067438e-02
-1.767815259054773998e-03
8.571267488505097953e-02
1.623164182894874796e-01
-4.211406183572731672e-03
4.903303588032417032e-02
5.319849945046026957e-02
6.461049656271453806e-03
1.277782364341982224e-01
-6.905189910633447066e-03
3.801399369174275622e-02
4.891101447420011933e-02
-2.097517026727795802e-02
9.696988794670141631e-02
5.397401049367884368e-02
3.677344873609753734e-02
9.369441022835735267e-02
1.178551836705929307e-01
2.156231609126575410e-01
-8.438806473855689147e-03
-4.560892601304850080e-02
1.023971165954381118e-01
5.524248204862409334e-02
1.005595144938172536e-01
2.437996548655915058e-02
1.081262814084208435e-01
9.248315365506236396e-02
1.035629847000318904e-01
2.741149523751027633e-02
7.174668739975587073e-02
9.734291081296217452e-02
9.131070072201155630e-02
3.356822380108357567e-02
8.355575187483924027e-02
2.298300224329498029e-02
1.010189203369128569e-01
-1.209269739799692656e-02
3.355863379536700580e-02
1.219612268092649110e-01
2.567681251561800340e-02
1.345800653957855975e-01
8.655919134288104708e-03
5.312407968876860362e-04
8.124613952300695219e-02
7.245755720011497203e-02
7.750032538361098511e-02
8.744661431211769864e-02
8.630136068393542970e-02
1.013916095469968581e-01
6.673812475432043534e-02
6.143285818006420478e-03
6.393083094994436721e-02
1.003797939819356944e-01
4.896661325567785300e-02
8.890732483678040476e-02
7.604234244235238971e-02
5.746756406691254371e-02
1.044971885070055950e-01
6.104817958336083983e-02
1.194296047839643188e-01
1.032194828736409387e-01
1.259514906680443969e-01
6.064321063041599319e-02
1.256976530755943289e-01
7.845649640580285022e-02
1.227972027825805362e-01
1.345321572320233583e-01
7.148591522263487985e-02
8.572168546560351987e-02
3.943388982971428140e-03
1.525066332757164800e-01
9.322303698441510023e-02
8.361674136716691630e-02
5.023017714591110350e-02
5.331510459996466333e-02
3.944022950236830694e-02
1.231453119455635792e-01
7.660378746698912056e-02
7.560494716042742702e-02
1.537729305567033800e-01
3.641358072032953308e-02
7.408811668521288196e-02
7.169170577162042868e-02
5.403133297370519552e-04
1.103134207826069330e-01
5.488168552930655641e-02
1.580171430584765835e-01
1.088993616790876612e-01
8.979738858094972465e-02
5.875309427660122680e-02
5.975832200672258343e-02
1.051351477237052606e-01
4.215308954301318772e-02
6.544698020621880774e-02
8.616959423733996926e-02
2.160822396362521366e-02
8.914495415953831159e-02
2.367010770842895018e-02
9.318722694457245992e-02
-9.600858675457834288e-04
1.235733554548388291e-01
4.098496461128529889e-02
3.702275505055796501e-02
1.275965467269563336e-01
3.028348092906149244e-02
-1.801089197548988094e-02
7.164734598230031171e-02
1.395210157330249723e-01
2.187276789133777224e-02
6.199897631353524369e-02
1.344194777060355173e-01
1.101923159076398651e-01
4.731614705845184343e-02
6.149087544154910323e-02
7.001825605424050192e-02
1.825783772741302810e-02
6.454965141819588026e-02
1.242941817085778389e-01
8.437364761387826373e-02
1.011620320178581584e-01
5.695668401200676412e-02
1.240858485059131294e-01
1.022154424518071508e-01
1.238981331306746453e-01
3.490063711894871024e-02
8.176819036311351596e-02
5.467869000729552904e-03
1.427125421162694086e-01
-5.980804583801831685e-03
1.489951396483931989e-01
5.375076212329536751e-02
1.079228704043517784e-01
1.674514592414203806e-01
8.085089461637265384e-02
3.366015313011135740e-02
3.354200361679553211e-02
1.785189771597719965e-01
1.693980516883978882e-01
4.313388195697955702e-02
7.390917251460130122e-02
-6.384930669592361885e-02
9.088080953917038185e-02
1.012961380407146478e-01
7.910473739821965999e-02
1.043790606945369653e-01
7.844359189433686153e-02
5.971550763047039911e-02
6.212318942320320392e-02
4.301378886439641280e-02
8.954771355271999578e-02
1.466660899484467651e-01
9.312982433410713079e-02
1.029722522848128125e-01
7.605886096457291357e-02
2.065354689004514355e-02
4.158420189116479593e-02
8.039365353875252418e-02
1.220117824634356363e-01
9.272651991557778750e-02
1.690884352166385218e-01
4.779859328610031044e-02
1.926708629029313113e-01
1.355206400852618231e-01
2.741898355798635598e-02
5.320553216993113149e-02
1.010658563407746263e-01
7.861810992389073327e-02
1.362763889102797110e-01
7.809368753078012315e-02
1.522392156756117304e-02
4.384777725081918237e-02
2.185066661053654963e-02
2.923037630267422138e-02
1.528410137270423963e-01
7.863350368223770426e-02
1.231954907348239009e-01
5.957609741681309939e-02
7.735651949485070067e-02
1.171167709019101284e-02
8.609633993965033760e-02
1.222702626593760444e-01
9.067167455607366700e-02
7.919355804035722868e-02
4.462477510580339923e-02
8.593188553774754046e-02
8.559058352451748286e-02
1.370346670554525303e-01
7.448877805487955084e-02
8.085219588364109256e-02
1.403177556469676346e-01
1.409296498414998045e-01
3.698340075193170401e-02
4.080015030750350213e-02
1.707337242267985625e-02
1.018450008512522265e-01
-3.798536716374979749e-02
5.007733244953145590e-02
3.924895562685179473e-02
7.469349006269265789e-02
5.841326003094071684e-02
1.642869073353075970e-01
3.143823448416797894e-02
1.078170988824842386e-01
-2.518979243457235284e-02
1.237909567151845858e-01
9.598195142502739807e-02
5.404154220949670961e-02
6.473511903421670655e-02
5.522445248092749948e-02
2.904229710077834564e-03
6.121283533231352408e-02
5.863585932663420430e-02
1.339518428820938301e-01
1.453706663843364888e-01
9.891198259448832908e-02
1.073883849153477038e-01
7.112202360386588040e-02
2.869763379318253024e-02
8.779654322888191809e-02
6.662775702626282104e-02
2.459936023704283135e-03
5.680732447715550887e-02
-1.779940694681346339e-03
1.066531468752357908e-01
-4.017186609754856697e-02
6.241201218741613405e-02
1.451409172666029423e-02
3.407104767879320234e-02
8.759566840217912487e-02
8.773884032802653499e-02
1.298458066601268501e-01
4.847078233948758780e-02
1.087083309509171702e-01
2.753014406954758589e-02
5.658364656954911753e-02
4.045172387992442692e-02
1.409675823626553026e-01
6.385896576630022137e-02
3.883712494835706019e-02
4.547727369419140436e-02
9.319910768650838118e-02
6.376502364602180950e-02
2.166790994283659955e-02
1.671729319964882221e-01
3.626952177709719116e-02
1.338330039157078211e-01
1.042961895149639162e-01
6.020026218681098079e-02
9.423673955481898928e-03
1.024642920687073716e-01
7.328660696970817900e-02
1.615444512299522295e-01
6.310508361077217521e-02
1.057970101356686815e-01
-4.088007282684554856e-03
-2.999860716116082258e-03
9.300534602483262470e-02
6.660089591345604021e-02
1.314998454958991592e-01
3.371192693886772979e-02
1.957205673330437642e-02
2.864491057127544968e-02
1.124626051582588576e-01
5.988324262927924996e-02
5.557071092968873111e-02
5.615623681412074131e-02
1.966866324655669809e-02
1.026894121332560562e-02
-2.410992178587503983e-03
8.399755110420652204e-02
1.246430778398737033e-01
6.876120120818297876e-02
-1.738168500397600097e-02
-8.318315967704073555e-02
-8.349056883953223651e-03
1.210056677831814198e-01
-1.644134960165235040e-02
5.191075350457384496e-02
6.985160367867254694e-02
1.712761437645395068e-01
2.018624721070872569e-02
2.961697575560351403e-02
2.875731015268768315e-03
8.215986627862967989e-03
8.453338921212849577e-02
1.341160706875449415e-01
5.816878999778442999e-02
2.600867798813658038e-02
5.071432702110673790e-02
7.777681891240162404e-02
-2.412139796784499440e-02
1.635160830296129159e-02
3.828456713479513884e-02
1.178898729803913303e-01
1.596027356767071026e-01
4.009091566691350833e-02
8.009786869411039678e-02
4.803641830938595869e-02
2.340969770587095038e-03
1.143832795019816967e-01
7.434714932656086295e-03
-7.658430836170225867e-03
1.466946133730890334e-01
-6.977981263212208740e-02
1.125073210303736831e-01
3.655669613193870265e-02
5.727147266021010569e-02
2.083214471353963052e-02
-2.188338894641132445e-02
4.898964068386246068e-02
8.788321406192120544e-02
8.832892416800337820e-02
4.948956879535150455e-02
6.408612176848613173e-02
8.037263843730073354e-02
4.544109960556877437e-02
9.684617308415605086e-02
-4.425176891502655835e-02
6.215604638931286618e-02
6.397243833365927335e-02
6.824373069313766083e-02
1.262872209244793043e-01
3.659718203220942156e-02
1.720048476295293199e-02
5.867107017052973494e-02
-3.019186995293165251e-03
3.769093409267947493e-03
4.685527338833397892e-02
1.264461842006114065e-03
6.808969479726960372e-02
1.045948411776787684e-02
1.444252283020833194e-02
9.423424024885254657e-02
5.096207884455095094e-02
3.209868600193578614e-02
-4.430513631010633141e-02
7.150968974341886941e-02
1.678896563620982385e-02
5.731175667818445840e-02
1.191490587956367114e-01
2.903257799356738847e-02
4.401638228604822650e-02
6.231121862976673337e-02
7.008498575580610068e-02
2.792283939726944442e-02
3.326531645030704476e-02
3.935137147315204836e-02
2.894503989702003691e-02
3.789415941994036391e-02
1.231177124548993168e-01
7.917177528866014419e-03
-9.862610273055204269e-03
8.467170372945390100e-02
1.027012184906568454e-01
6.427321213367617747e-02
5.360415807419379591e-02
-1.078048320520832992e-02
3.861452152339121813e-02
3.955397834570510002e-02
2.384292278892105252e-02
8.502803860054737595e-02
8.124491612703541032e-02
6.832780772093055566e-02
-5.006967873221427473e-02
6.137603463671049975e-02
-1.000296143586627134e-02
8.360421877961196624e-02
1.122052986305401706e-01
2.788253912810000762e-02
-1.190479336159906351e-02
-7.220761233099358412e-03
-5.907537712708467448e-02
2.313744358436193096e-02
5.285463045505945159e-03
5.236018720020287065e-02
9.187411570907351444e-02
5.182096844980732531e-02
4.512018789194504470e-02
5.858357881009430140e-02
1.551733277996567538e-02
7.551034533769307444e-02
5.606767528768939052e-02
-3.560177762663112311e-02
4.129904437529050704e-02
4.196274116716250391e-02
1.322153004472254589e-01
1.723237494597843616e-02
5.299218501280580917e-02
3.757853653708239511e-02
7.450086823446903928e-02
2.763396879317919080e-02
-4.713277791106747217e-02
-3.952230246461099945e-03
1.610195986497392831e-02
6.969041351016111441e-02
-1.147889702040929757e-02
6.901659924373471089e-02
1.308489417880031314e-01
-5.557800753645653589e-03
6.466268801347993533e-02
5.800666884336549978e-02
-3.799350287473204912e-02
1.292885139023811358e-01
-1.269259602487757960e-02
6.185022574979209126e-02
1.306422924626826111e-02
9.575931442835503222e-05
4.564998833403360878e-02
8.259780360568601265e-02
3.268200618573669641e-02
3.627295203024470671e-02
2.453214331553711311e-02
6.103509537625359527e-02
1.092065478319361321e-01
4.178662492549654189e-02
1.793157371899537292e-02
1.967928879816866483e-01
-1.492897495620475017e-02
4.761610939283655169e-02
1.083646970047937551e-02
3.358849552919254688e-02
-5.156268527282505294e-03
5.748017098673115916e-02
2.057149296480123915e-02
-3.878068176500521370e-03
-1.515645073465169378e-02
3.163753198519796139e-02
-6.219032155348998281e-02
7.092320392208277535e-02
3.488525934144636603e-02
-2.600359518514659338e-02
8.551546233647197570e-02
2.633964190238996181e-02
-2.714296288159921688e-02
2.380861311481401524e-02
3.297420323921435720e-02
-1.246975617898409515e-02
4.799040850442020528e-02
8.754560072479214416e-02
7.813979900362186259e-02
-6.469247730570153176e-02
6.258195284769661748e-02
-2.636819344851747127e-02
3.712648539058587688e-02
1.051345194498121832e-02
4.968911022720370191e-02
4.987280317447909811e-02
-6.765372315106124752e-03
-1.461103195745467459e-02
-5.859001030018264750e-02
7.460262885674920352e-02
2.760962931330306416e-02
7.255023839010450726e-02
-6.514543320091854828e-02
4.094962532103384178e-02
7.751799558568081561e-02
-1.572830427672228248e-02
-1.227809786232096287e-02
-4.421789236467126710e-02
2.933473588659061757e-02
5.426149526796074374e-02
7.392505093582882325e-02
-4.924585794121518097e-03
4.238311338862815053e-02
7.813257271739412757e-02
-1.540787797049869047e-02
7.215370390458772376e-02
-3.064252687110611412e-02
3.718077981571928786e-02
1.862247858918355745e-02
5.164914018114560162e-02
8.165514855091349222e-02
2.973436023315922938e-02
5.242646263023102021e-02
-5.265003522469621083e-02
1.844567005202088841e-02
3.662848756355738256e-02
2.880212937889779432e-02
-7.201780035792406005e-03
-2.047579520341442916e-02
6.127794548401439140e-02
4.052498080932687846e-02
1.070240910302636302e-02
-2.047766992648277634e-02
3.089368668281577968e-02
5.292140075368457347e-02
1.184074481408073538e-02
1.099516001444958251e-02
3.599048990472977771e-02
2.247086329224154064e-02
5.789928914692232809e-02
1.632274991640984829e-02
4.347091158292987895e-02
-3.846193583888429107e-02
7.150884856946622403e-02
2.162227089065306765e-02
-6.262437116724996027e-03
-4.541440089057820900e-03
4.411007127226037466e-02
-1.068473262238721529e-02
4.942786322133168458e-02
6.698095967173602061e-02
-3.998197132754821776e-04
3.230851688949534090e-02
1.490175740333578649e-02
-1.142185564357436900e-02
6.665646540095476746e-02
4.253001437707563948e-02
-1.044884576364150247e-01
1.983599305761329229e-02
-4.910721618036768517e-04
-4.869118964955660919e-03
-4.734931140766286684e-02
1.752729326546433042e-02
-5.953398000096001008e-02
5.751811748531476115e-02
3.204330728507972376e-02
3.340200853255653746e-02
2.266942801716738745e-02
7.281046964321602477e-02
-1.166080524601783566e-03
6.332741826629716131e-02
-1.519437515791973066e-02
1.306472873850388627e-01
8.291689845554581217e-02
6.037863313688855357e-03
5.125301800778179345e-02
-2.613797760476316637e-03
-3.465838994187653288e-02
-4.005762464530935804e-03
7.603377113691470179e-02
4.917720938894731483e-03
-9.582854650401839702e-02
6.012501761858242422e-02
3.399543925243671272e-02
1.603103749462141125e-02
-6.729311207874694167e-02
-2.690762514390063892e-02
-3.956866004676781387e-03
2.147425904063429702e-02
3.140660936413106064e-02
4.491654804393505757e-02
4.437256730839118229e-02
1.520673467911744453e-03
-2.948711387128056041e-02
2.741886610461024415e-02
1.250227250841959292e-01
-7.656771888984369168e-02
-2.103420732830119100e-02
-5.123552544525422636e-02
-6.673459305852714324e-03
4.904931921450828014e-02
2.880355739833572945e-02
4.616293681331326559e-02
6.452967438128330568e-02
-5.466684610835630120e-02
6.531089977848328343e-02
-5.282936333253353267e-02
7.729612218182285895e-03
2.971487329503379963e-03
1.166803554553357131e-01
7.535497341855006137e-02
1.031343569199386356e-01
6.911222873519531906e-02
4.032007680577302799e-02
2.168499510654742918e-02
7.897990684933042793e-02
6.017715430003315463e-02
4.352312336137617414e-03
-3.641161896429065490e-03
-2.738137611730056056e-02
-4.285411998841568565e-02
-7.635693528828634002e-02
6.901264444135675989e-03
1.242634353147417485e-02
-4.394890051952475563e-02
3.952747111030953386e-02
3.542968652260152645e-02
1.748347748710616214e-03
-3.820720050858126410e-02
1.665301106051144189e-02
-4.624585439264961712e-02
7.152289839268372029e-02
1.266355957412846137e-02
-2.654177880860311006e-02
1.699030958772013850e-02
-4.537091508954687463e-03
3.660552006822366533e-02
-7.098678773781820495e-03
1.675109217416743609e-02
1.955175888007354770e-02
4.600072848630273187e-02
-1.768552302485893596e-04
4.275954953222046301e-02
-8.797346343249712666e-03
-9.725717098787176398e-03
-3.120719335290453658e-02
5.167427033219518240e-02
4.017084106129167886e-02
4.838977714996590268e-02
-5.327458807385649503e-02
-4.807511352017771605e-02
-1.570307803988208600e-02
-3.802206544821837286e-02
-3.756039557847816630e-03
-6.035381041218815246e-02
5.375473529013351931e-02
5.192627669751168767e-02
4.270997085341848160e-02
-6.162255478225314026e-02
-6.960930366443381090e-02
9.236420350357391063e-02
-3.924697701951647411e-02
2.085861908797062569e-02
2.803884970254256689e-03
5.837888456658055225e-02
-6.632376347516502624e-02
2.416072859068984016e-02
-6.501539023716643162e-02
4.521928766808060857e-02
1.377738722923227237e-03
-7.006980484623888394e-02
1.517166271431547898e-02
5.709959939692215228e-03
6.449217315852061316e-02
-4.025457462791838525e-02
5.457318315754367758e-05
-5.785744011156733306e-03
3.308259311209591630e-02
3.870502063516650937e-02
-1.043737375431035980e-01
-3.075836992704439332e-02
-1.407301747909709029e-02
-2.880972736326578229e-02
5.133844121985640246e-02
-1.484559195646477890e-02
2.842220984252275939e-03
5.424879152425874512e-03
2.213415421320309717e-02
6.929722602798450704e-02
7.514939520197129507e-04
-2.658296333940081413e-02
2.939930541602416361e-02
-3.487877057358441946e-02
3.065510100150408562e-02
1.107239389322611962e-02
-5.114836062895442015e-02
-2.179174398460380357e-02
2.521612744160418862e-02
-1.247126266066685696e-01
5.000587820184654482e-04
8.971646427000935786e-02
3.936925526955697280e-02
4.656690227893987150e-02
9.301227246125653297e-03
-3.370887132500053479e-02
-4.017965615280454268e-03
-5.134291190528886273e-02
3.048587560830861784e-02
5.199691839953475558e-02
-3.879747939990828287e-02
5.141221386703075449e-03
1.972911529723345159e-02
-1.512671465945199765e-02
4.381517351883022077e-02
5.057505676571065131e-03
5.248997565395625148e-02
-2.720756362473505593e-02
-7.319387235990917895e-02
1.532793657139770171e-01
-3.815213166820916740e-02
-8.310900173492997284e-03
2.040541578672655509e-02
-7.123474898886113238e-02
-1.399792502867250842e-02
9.979565380877276903e-03
2.171849261764041347e-02
-6.904635080794980194e-03
-4.186855032202237148e-02
-7.249641219377395140e-02
8.983763538258126083e-03
-3.493254095191305336e-02
-6.494454137845942499e-02
1.339035647538250589e-03
2.960861517552986627e-02
9.627035913830647718e-02
5.231771046695275068e-02
5.508717810303821218e-03
-1.505522096239739725e-02
9.026285026935299688e-03
6.338398249763152470e-02
-8.569754618521708417e-03
-7.714240638882652323e-03
2.015567272811964045e-02
4.138880019904270929e-02
-1.428674167531612978e-02
-1.801289660540793258e-02
8.778214703721572143e-02
-8.993858998658888632e-03
1.578864976122164657e-02
-3.188106784869209481e-02
-2.735399941288595496e-02
3.926554596373304368e-02
3.282139146437960953e-02
1.290199681576517134e-02
-1.045049166078874242e-02
-5.156067692811194120e-02
-7.185943470373815090e-02
6.106894405907878354e-03
2.665712647292715898e-02
-9.160587864320388074e-02
-9.662543460921925453e-02
2.451454266614837285e-02
2.663391181423491877e-03
1.728100925680257569e-02
-3.508112263188424042e-03
2.567812422737023037e-02
6.226898169942268052e-02
4.041402025000073034e-02
-7.266848090522231435e-03
-5.693924602811251123e-02
5.490097899961067507e-02
3.984394973602508466e-02
-6.104397332525104795e-03
-1.583906313773978530e-02
-4.168483835783864944e-02
1.268445714607661090e-01
1.225013115308827213e-02
5.387993475793835529e-02
7.201368141235041376e-02
-5.612229366075013187e-02
-1.504103247164593690e-02
-1.249060062240710256e-02
-3.528682229962613187e-02
-4.629247424485951473e-02
4.789730385352086728e-02
-7.939601324987499709e-03
-4.334496976063715451e-02
3.192608349542248869e-02
-3.942699189574213475e-02
-5.525820843193136878e-02
-8.903983680201563167e-02
-5.212579727509019517e-02
2.938042561183156279e-02
5.455041100238896407e-02
-3.925155398113391869e-02
-3.910922754048835187e-02
-1.315679818914636777e-02
-9.278466855885783571e-02
-7.903184194080027647e-02
-1.280938372141396213e-02
-3.851846840549662948e-02
5.512854870611447189e-02
1.037859005570935123e-03
1.343007401172557382e-02
1.831056907108804394e-02
-4.639365648132891262e-02
1.962913816676404785e-02
2.799354795386638228e-02
-8.968071121083706632e-02
-2.157800214147418197e-02
-1.019273141272292460e-01
-3.395989858171265946e-02
-4.775237219949850231e-02
-3.723958764864277599e-02
4.772714657847065833e-02
-1.217394093162147382e-02
-6.292215309081970742e-02
2.240567498184877632e-02
-1.501979572278509464e-02
-6.836449764935710778e-03
1.914477290604010493e-02
5.525968323411259431e-02
-2.419182807018831725e-03
4.513954226237989857e-03
-4.888425500871692447e-02
3.903169705063908729e-02
-2.088587813857267078e-02
1.523128908587316303e-02
-2.156627187152432984e-02
1.104648859534334941e-02
-1.928669257095110348e-02
-1.075528541388695754e-02
6.528152685267997468e-03
-3.441789441817126594e-02
8.495562586763103288e-03
1.840181519836752919e-02
-6.972532117760069093e-02
-4.831364693193399701e-02
7.663676529934264348e-02
8.485795779481818471e-03
2.484162609219038587e-02
-5.123517643700757629e-02
-8.382497706436550788e-03
-2.983445245344447730e-02
-1.574356287104503732e-02
-4.301318616597916283e-02
4.365699583180346344e-02
-3.878590148686383854e-02
6.275997219505041747e-02
-3.566452936920253697e-02
1.023171707175712236e-02
-1.014925406838368821e-01
-4.856906140575407288e-02
-8.437179478618123812e-03
-2.983622336210124681e-02
-2.397510446325474068e-02
1.632949436038304628e-02
1.541682178966202917e-02
-1.029521603650889877e-01
-1.426939558395789835e-02
-5.967547605777071690e-02
4.866308247492667771e-02
-2.344851226959796323e-02
-2.974581415657929009e-02
3.991928013858549174e-02
6.948858788692012511e-02
-4.612129288453938047e-02
1.763389811946727706e-03
-6.690507728975429724e-02
6.887398030404007221e-02
-1.443977135075568720e-02
-1.945332201105547110e-02
7.503887179105203642e-05
-3.669821404182769392e-02
1.910905931526819812e-02
5.314261915429414895e-02
-3.203742273569600701e-02
-1.296169095332594737e-02
-1.380977111909609777e-02
-2.651185545407896711e-03
-9.144740983060382911e-02
-1.187174221461852197e-02
3.001256285595312046e-02
3.564057352822753988e-02
3.859616620022859618e-03
-3.995945087035854965e-02
2.585583868824838268e-03
9.958410431843320657e-03
2.849572331453022536e-02
-1.567370686549125064e-02
-1.433956076824376320e-02
-4.461653062177063297e-03
-3.190120427364015552e-03
-3.522418111222016396e-02
-5.917514909730935135e-02
-8.327724808372176379e-03
-1.885363131716251070e-02
-1.185444481059469771e-02
-8.456050596886227622e-03
5.414586270845549859e-03
3.670302095994630066e-03
-4.557457682829590961e-02
-3.333274349347550847e-02
-3.003282413263006281e-02
4.540647849196556562e-02
-1.272254006020250537e-02
7.592924492016039049e-03
6.996893274917180550e-02
-6.437475553591871791e-02
-9.410870202711235644e-02
4.998714240674145826e-02
4.340477298592485683e-02
-4.279522819019380975e-02
-6.286324151690238227e-02
-9.193335785222913129e-03
-3.856805244416333656e-02
-4.862066548359022383e-02
-4.157449536093469483e-02
3.695130170781226603e-02
1.657235119606987814e-02
-6.769147250675905045e-03
-4.374740599462438595e-02
-7.069909946163673020e-02
-4.718414444321800821e-02
-4.599347548400529312e-02
-4.468774585439012209e-02
3.367700195042137162e-02
-2.599032016875025761e-02
-2.181204297055694408e-02
8.570117431528299565e-03
-9.833138941436496416e-02
-1.933460700229620161e-02
4.534042362626866315e-03
-3.720403868207612652e-02
5.061904867887262460e-02
-3.089294929461570624e-02
5.612216383696621430e-02
6.707051502995357850e-02
8.568201573625258693e-02
-1.214132134512574124e-01
-5.518979558286825869e-03
3.305158886557770653e-02
-2.855872438417148343e-02
-5.703408582900464791e-02
-7.350176143156658681e-02
-2.143243936886711498e-02
2.426596377538812327e-02
-3.166596155121458728e-02
3.051221051107138801e-02
-3.928967486092672934e-02
-5.524909575212631069e-02
3.436934141051342650e-02
-9.709093878905049324e-02
-4.043517101871772074e-02
3.777631750152150858e-02
-4.004384585375561634e-02
4.429383877121705060e-02
-6.007516944463402869e-02
4.213206593545261447e-02
2.458748590042439050e-02
-8.203999081679755334e-02
1.505209542022923133e-02
-2.538115795382364995e-02
7.202800860726242538e-02
-1.690077037196047530e-02
-7.338949049136182790e-02
-1.182156430706710892e-01
1.441545573233322594e-02
-1.472078150875815068e-02
-2.721729078171089902e-02
-1.790803026573595594e-02
4.491923383191749608e-02
-5.031138895830296331e-03
-1.182265349668616405e-01
-1.051206990649892472e-03
-3.392090487015623351e-02
-5.568771580062482213e-02
-4.421693863518261908e-02
1.530802341525277360e-02
-6.612587243371090273e-03
-1.982508846116518876e-03
4.338300692216012777e-02
4.495951740569616856e-02
5.066382123659235459e-02
-4.877309240467376378e-02
-9.980542481453270887e-02
6.295697560783572455e-02
2.906824957405394066e-02
5.958458505294007140e-02
2.743455662524157262e-02
-6.486930350822933677e-02
6.410579114921043098e-02
-6.061635290070861541e-03
9.575811003500319871e-03
3.474143986112565585e-02
-1.864567638982608105e-02
-3.737027585720421874e-02
-3.208389019541976056e-02
-1.559412858192987528e-01
-4.992202988787929410e-03
2.428342731336802923e-02
3.216767451355039692e-02
-1.088361499580633163e-01
3.403651405379168327e-02
-3.367549395748533399e-03
-1.379601204630409930e-02
-3.815232125194608368e-04
6.362177293014541560e-03
-9.382157416535059913e-02
-3.197109447160441376e-02
-2.923196622685954316e-02
6.318176217484407220e-02
-1.898129207382946715e-02
-9.129158546444944566e-02
-4.976754677848757580e-02
-1.652106170215541028e-02
-6.133312563235331777e-02
-4.900336849037208869e-02
7.366988159309456607e-02
2.399449443749936822e-02
4.018527719631475453e-02
2.687672670275541124e-03
-1.958530663183279813e-02
-8.510238702423333912e-02
-7.210044934389965576e-02
2.047711690591192540e-02
-1.379639258718270110e-02
-4.447674660777040795e-02
-3.719149974581916623e-02
-4.800130516469938019e-02
-2.396434225094089959e-02
-3.516818526039983822e-02
6.866958421576423166e-02
2.995667403553752342e-02
4.202658364523753631e-02
-3.368650692226465154e-02
-6.082985202110401807e-02
3.798387028884816358e-02
-5.298859455346011799e-02
-5.560873530921194713e-02
-2.247889395471118837e-02
5.040560846473381151e-02
-2.238376545201569215e-02
5.222719513745872205e-02
6.430552929067319401e-02
5.203737893818587840e-02
-3.519293524386695599e-02
-8.344182742050419710e-02
-2.254603733842828681e-02
4.248961180375029900e-02
-3.138869458691909142e-02
-1.319514298917637794e-02
2.104952057075560809e-02
-1.581936181603377928e-02
1.054384260745746399e-02
9.557862140389239425e-02
-6.338913070860195675e-02
6.747408717792501009e-02
-7.666958076209740014e-02
1.106958462824658707e-03
-7.745688447812031953e-03
-5.169499984565525258e-02
-2.037143629170564893e-02
2.955417549436325717e-02
-3.902033517044554284e-02
5.767559838341799854e-03
5.390032368163654580e-02
-2.474878823269753905e-02
1.725683910264161347e-02
5.089731805443609841e-02
-1.132858758432651533e-02
-5.243277125140845263e-02
1.748527471947376039e-02
6.598513318100253898e-03
1.803813868138356979e-02
-4.081579275474431917e-02
3.948718690817140664e-02
3.607604286643292107e-02
-5.775733871907508254e-02
4.997640059110994987e-03
-6.399837858660990808e-02
-1.004190542963497301e-01
6.461724058659520931e-02
8.215088467469119915e-02
-3.975591762034794141e-02
4.591472525345546840e-02
2.743784783460062604e-02
2.336120856976682883e-02
-3.973460385345178175e-02
-1.736488961335407380e-02
-1.034373390961605514e-02
7.084497144086471243e-02
-8.343108829260965920e-02
-1.551871254558772652e-02
-5.018608784714014698e-02
4.935922549358438133e-02
3.428545617408994967e-02
-9.331184668591029074e-02
2.338417519388054019e-02
-1.985411583561370874e-02
5.232550338991801692e-02
3.001561976727879638e-02
2.123786166690379285e-02
-2.707217544585017316e-02
5.980775939286124554e-02
-4.679791616957137274e-02
2.246407286477038190e-02
-1.924332121223988265e-03
-3.003058171956510258e-02
6.618477167103069270e-02
8.700709163629454651e-03
2.704997323968038811e-02
-4.717477540900895383e-02
-4.933104829703340716e-02
2.008042461267423029e-02
8.918107408658312862e-02
-5.306829071197716879e-02
3.138556634147619123e-02
1.706620525934977872e-02
-1.588844054394786612e-02
2.508075527108655223e-02
8.798127136002951293e-03
-1.465042753990352178e-02
-4.763621260283994879e-02
6.992948316302641243e-02
-1.436099664713291063e-02
1.336950074794667626e-02
1.239962700935504786e-02
3.821370593871414867e-02
-3.897193542033831892e-02
-2.617081483201539466e-02
4.631405534230564197e-03
-1.001230825756943554e-01
-4.593937690363206205e-02
-5.792451963979813184e-03
-4.309948161005346112e-02
-1.039448060438423888e-01
-1.351146472922625519e-01
-1.307392221406017754e-02
1.077912795402866282e-02
4.270210812545603696e-02
-8.592891504124462732e-02
3.521377085016884605e-03
1.970953877008715938e-02
-2.087139566602283156e-02
6.485237778434388423e-02
7.377485394862766388e-02
9.106427407273411448e-03
-9.219824269852237852e-02
-9.260281009470025526e-02
-2.528860453013893894e-02
3.946549687103258902e-02
9.847582374933033095e-03
5.838180979619535770e-03
-6.918497896720893214e-02
-3.001841678502657155e-03
-9.684634730702079697e-02
-9.325087130807649394e-02
-1.639127118418925305e-02
7.039115262273337725e-02
5.794372171365132218e-02
-7.741789943228238879e-02
6.031000736448977745e-02
2.940760325340387171e-02
-8.137754285978922308e-02
-6.674295614169082139e-03
5.280430121663004343e-03
-6.446288961199581058e-02
-3.776437996386938778e-02
-5.240116549285945419e-02
-3.788192491830617153e-02
-5.309381304580969296e-02
-2.094405712670648761e-02
-4.466124443012111506e-02
-1.546068434392320300e-02
8.111366505572950580e-02
-1.110097140871106058e-01
-1.428771252976639670e-02
-5.719192160231375806e-04
-9.276158454660422825e-02
-6.720597947164942687e-02
-4.729129751454041325e-02
-2.531134005188903982e-02
4.481793616248509055e-02
-8.389505718365129761e-03
7.972776942916875997e-02
5.061682168627541084e-02
4.277992008320843226e-02
4.533713930763464545e-03
1.988811817630690201e-03
-7.754283899079805753e-02
-5.884941004468643988e-02
-2.109099062094650992e-02
6.699287260389683030e-02
1.604826419678847746e-02
3.436545078488269928e-02
1.296780857479310281e-02
1.329072899021037368e-02
3.462328766613691211e-02
-1.141215844404886923e-02
-8.062799051727600336e-03
3.407681198674694656e-02
2.226197015219148756e-02
-2.210152937934550463e-02
-7.084351363597089779e-02
7.501857312261801802e-02
2.913195726866279686e-02
7.484332488188895349e-03
6.380801790905231419e-02
1.957677472071888899e-02
1.128622107885495982e-02
3.915074003162655886e-02
-2.231229090768224732e-02
-3.558167697086458275e-02
-5.909459256202349159e-02
1.340177225016080109e-02
-1.108339639840911009e-02
3.255496193664882826e-02
1.531419024975355647e-02
-6.729885831666487794e-02
8.580200993287820377e-02
6.635502487240786673e-02
1.224101275083974878e-02
1.393763057527618032e-02
-6.088882175741273939e-02
2.172854489712424536e-02
4.370200183184841380e-02
-2.914720799223621470e-02
-1.764553298094492101e-02
3.254063326595500044e-02
-3.258216790225124115e-02
-9.004324649660114255e-02
-9.372893152196615230e-02
-9.451442155666345268e-03
4.307927892869305164e-02
-8.425347079790172777e-02
-8.131939066114915460e-02
2.926526046143533566e-02
-4.521838073797662672e-03
-6.825478249404058617e-02
-3.218611379643578074e-02
-2.203177557198040745e-02
-9.837970593853344672e-03
-2.963972697532945774e-02
3.738020008177572046e-02
-4.720338636142505997e-03
2.796525023487111267e-02
-4.906253970236489070e-02
4.295176330830140221e-02
-1.553897764634751093e-02
7.281322193421782552e-02
5.390354376047935825e-02
3.848864377473933812e-02
-3.230085561866485183e-02
-5.797043157193793039e-02
-1.920378292284643726e-02
-3.934611948309724161e-02
5.492028813129894160e-02
2.610040544803230236e-02
-1.766750758502192917e-02
1.319565642028320551e-01
-2.787177177273017850e-02
5.439668295740789777e-02
8.539464754762596255e-03
-4.153099067158456947e-02
1.644695649338265633e-02
7.386615457426270494e-03
8.628118957826788615e-02
4.928911067176302424e-02
1.726334912230845578e-02
-1.828365419526927285e-02
1.759844720289633268e-03
6.953470002382482196e-02
-6.000503366772345221e-02
-1.086644959436390209e-02
2.571340171023752535e-02
-7.474057219473610736e-02
8.171902346706631792e-02
-3.930424986454850861e-02
9.391976400979989981e-02
-3.595672288946937835e-03
3.277171372385642018e-02
3.143047522056176962e-02
-4.883759442291027431e-02
3.266852759160902148e-02
-1.121771908144811314e-02
6.596548775766639117e-02
1.615755796567160812e-02
-1.946233515103990355e-02
-4.133920961746161138e-02
4.823830687693538011e-02
2.737875359557955662e-02
6.067729470905702457e-03
6.802402943766695798e-02
4.088891066885709524e-03
-8.199586853531679043e-02
2.200204023047862278e-02
4.131981833714095526e-02
3.881123742710494012e-02
8.637160791827451500e-02
5.001277444611999280e-03
3.431788590329763744e-02
9.758107345348919492e-02
-3.539310815665908105e-02
2.459702199363607289e-02
2.799131755813140388e-02
3.696345862034199764e-02
6.881283119138888182e-02
3.283379972017842763e-02
-9.091421883799191694e-02
7.255199816759319575e-02
4.867428191315509994e-02
-5.764826200540439094e-02
-2.922319827313187360e-02
-3.702630090798887663e-02
9.700490829125184289e-02
7.161989618421765735e-02
9.001123081110702986e-03
1.808686121433353278e-02
9.275705225883648652e-02
-7.897619752224863815e-03
-9.023106218291856995e-02
7.096895695786679947e-02
-4.925981817959997761e-02
-3.805498735643133429e-02
6.401764043535110305e-02
-3.636510262243640434e-02
-6.066771815161094844e-02
-6.836063892735866343e-02
9.718699712284511669e-03
2.768126430310018440e-02
-3.107793857804872634e-02
1.015315373249503841e-02
-2.492199689219990605e-02
-2.178989043834528294e-02
3.141836509091919249e-02
2.946881635660315857e-02
-3.412356799484726755e-02
5.396967306922477448e-02
8.688145294881233216e-02
1.340710399990409189e-02
3.000181734110270171e-03
3.294674300429914493e-02
1.333622373204098634e-02
5.320163845879096604e-02
8.960717868489710691e-02
1.312596370838415571e-01
-1.040493141785379660e-01
-6.388603122278985191e-02
2.743116694586830717e-02
4.540961683217713957e-02
-3.315085590733099496e-02
2.731690504552876375e-02
-4.725917815833631519e-02
-2.744436359184542623e-02
1.247504489059615418e-01
4.148613894921587136e-02
5.075967454405387602e-02
-8.704536085633088338e-02
3.859974197777776145e-02
1.697712072518797397e-02
2.651377765679638690e-02
6.560702470631751826e-02
-2.439939886360639743e-02
-7.136812024593958137e-02
-6.130308051735965796e-02
1.153184677742912986e-02
7.694209230133793043e-02
6.160139101242487203e-02
-3.958367070834052648e-02
2.512553910209783595e-02
4.512698431418279976e-02
3.618211675482343320e-02
-4.639308907741974963e-02
-1.183184439209221048e-02
8.472487270385274660e-02
5.153999330969333964e-02
2.818759441721069292e-02
8.241167057112627758e-03
8.796358428319503431e-02
2.401876562540437160e-02
7.798831308965022829e-03
2.687861168176536308e-02
1.202171834922259076e-04
6.661397973476103351e-02
-2.124207644470926630e-03
-5.301283992640309917e-02
7.682254291899860699e-02
-3.020402237199313472e-02
8.685742763436284097e-02
-2.731467744966885065e-03
3.707858435347302639e-02
5.874163780859150558e-02
-5.066232746924592689e-02
-7.307457497194411178e-02
1.733566471347252474e-02
2.833137881522340348e-02
9.966834525847881321e-02
1.313908761499928690e-01
6.547918413426571937e-02
5.434400366213015116e-02
-1.116286248508648465e-01
-6.296930460838186250e-02
9.457103672364759739e-02
7.125967074330570583e-02
-1.822290837522299797e-02
7.772556950153389037e-03
-4.183481312224480303e-02
7.046531117793786159e-02
3.521495705625988376e-02
2.975591860016844892e-02
-2.649102826619650908e-02
-5.258185145941944583e-02
7.902476008631072191e-02
-2.464315674028842371e-02
1.712951232916991307e-02
-2.858889183186535954e-02
-5.191284873047213172e-02
-1.696986836431543452e-02
-3.030714250129184356e-02
-2.282702696822981603e-02
-3.810350599033311692e-02
3.890428769522649016e-02
1.649881602443359265e-03
9.364841042359418541e-03
-1.037918222283260462e-03
-5.306695354526894115e-02
1.069356536244365531e-02
7.592700104309584030e-02
6.994398725126577121e-02
-3.158133066547891277e-02
-6.045147629029840042e-02
9.693735638857607639e-03
-6.107347709747308617e-02
-7.499642988316362890e-02
6.716045530832237542e-02
-3.067773720571144187e-03
-1.137435982146338224e-02
5.306434127428991815e-02
7.558640705223527989e-02
8.248322841463678889e-02
4.488398029467342842e-02
8.947421679494615976e-02
1.973261319408338085e-02
-6.777254048615972970e-02
-3.244647717598249381e-02
1.273314599651844958e-01
1.408129019982634067e-01
-6.558692586038825101e-02
-1.255015899130999639e-02
5.981977712173464773e-02
8.852665568510284522e-02
1.249082354907155717e-01
-2.841468701696436405e-03
-6.364455528614044663e-03
7.370730504995713639e-02
3.718787959176442226e-02
5.539502296075905774e-02
6.157637970961596374e-02
1.828960915805208365e-02
-2.093711317923112585e-03
-8.317931697833539847e-03
-1.800999446414943209e-02
8.275669285314304555e-03
6.247821618677682626e-02
-5.017417684041915703e-03
2.950474290641292782e-02
8.836232875118082974e-02
4.618043349199268954e-02
7.318029336669572282e-02
7.849445763925572139e-02
1.184582192187420141e-02
5.466032035672932499e-02
7.150514498158674903e-02
-9.122272375864173832e-03
1.239586708027393125e-01
-7.417454081414719992e-03
-8.699442861532752369e-02
-5.292953934825347928e-02
4.804673106447829301e-02
7.025068173364075463e-02
-3.825249290248130402e-02
-8.331359122101816492e-03
5.013388384449803115e-02
4.621367243685511883e-02
6.383189538827771514e-02
7.432403519746165477e-02
3.116260494504870596e-02
1.446081871050220076e-02
8.567356440071805315e-03
1.847904067758364063e-02
-3.073114480951035996e-02
6.513534372394939875e-02
1.094331228895854408e-01
-2.124506316302067141e-02
9.317379991447943474e-03
6.978087769281252073e-02
1.432551146979700444e-04
4.253654740624414343e-02
-7.387276651760121479e-03
2.431425480155221738e-02
7.505777002136868048e-02
-5.046467540276346198e-02
6.411365277047732791e-02
6.758351653594285580e-02
1.323667583063683865e-02
-1.364036574737803424e-02
-1.635947433062279882e-02
4.926058849554539737e-02
7.972215847855550208e-02
7.401693331135154874e-02
3.335949676605787922e-02
2.767807709172710046e-02
-1.048710715717022374e-02
2.707027432773413331e-02
3.349111708362486478e-02
6.035463294701610276e-02
6.744691950978556894e-02
7.875190174932007736e-02
1.036532185834872499e-01
1.656506173124611733e-03
3.807543481974753549e-03
5.882406921298018870e-02
2.492355441848641273e-02
2.689856736378706814e-02
1.755132240811730759e-03
1.299678961057187665e-01
1.147433547511865059e-03
7.384014482275479130e-02
-3.232975632257104048e-02
8.635004067104352921e-02
1.349937130156658293e-03
1.901828634164442339e-02
1.006616516656616278e-01
8.072791925993895445e-02
4.174526755049182830e-02
3.070240851279923411e-02
1.128010446434474928e-01
7.211257080938614228e-02
-8.277949854934259222e-02
5.921506904653251607e-02
1.041715705404490794e-01
1.756402783612624058e-02
8.617429973883483640e-03
9.230172316658023790e-02
4.329543893578920166e-02
5.072463004917750207e-02
5.254714413802021727e-02
-3.560659162830987629e-02
8.036324140378471592e-02
7.984202416190097629e-02
-1.295220565526137256e-02
1.013410869909357054e-01
7.818049919047656213e-03
1.240431584569045148e-01
4.608298626992456820e-02
1.191900734147630925e-01
5.539099063180387417e-02
1.046163721038822492e-01
-3.441518683677229073e-02
4.249653450045216829e-02
-1.428333887014149317e-02
-9.021302512136175188e-04
1.053281541988509845e-01
-3.127067346051418811e-02
4.844473263202533214e-02
6.103013262742638945e-02
3.218458633244554445e-02
5.014758479066312724e-02
8.852680799609249918e-02
5.320011219762848381e-02
3.930265434669835689e-02
5.461638002052161128e-02
-5.353376609208929104e-02
7.913912794252887795e-02
1.471719199477687923e-01
-2.247341673533603465e-02
-1.423552755729431962e-04
5.074997372015703501e-02
5.212175314760651712e-02
1.296998991675241963e-01
5.905538647208830733e-02
7.572149160658481204e-02
7.515147731197653440e-03
7.944642449210294333e-02
2.707324477592339910e-03
6.420651470871423239e-02
1.442616083929336088e-02
2.735877527178866980e-02
9.218621761495657263e-02
-1.225786540098456993e-02
1.756132734081896490e-02
8.684860844773326094e-02
1.473544917370354923e-02
-3.255263338449491950e-02
1.221320586122869034e-01
4.624586839685909667e-02
-1.811338265692648969e-02
4.665387281767298389e-02
-4.470823433417217552e-03
1.206120987838956750e-02
7.332583578257742540e-02
1.066967028196420531e-01
2.204495246369244862e-02
9.673475053140417890e-02
4.277645657803166857e-02
7.521578002128573304e-02
-3.811452793994749011e-02
4.110996252280157970e-02
6.629804981805889619e-02
2.484677083995748964e-02
9.438987539637617996e-02
8.841051331424162885e-02
8.430550916710627743e-03
9.303824121967006755e-02
1.228601102587017352e-01
6.257645688199328649e-02
4.578239654122290975e-02
2.519495821906224745e-02
2.381815797602327561e-02
5.639928800451595586e-02
3.101008441286655370e-02
5.880096645744710415e-02
5.805213497742218315e-02
3.193128747346329899e-02
-1.683516525043101883e-02
3.782704893377571848e-02
-4.573867455898199090e-03
1.087120904290757584e-01
3.494878519856967763e-02
1.221660723884953614e-01
5.404671560663462659e-02
2.911264773452112899e-03
7.180134398574165855e-02
-1.989883395493223170e-02
1.045893877415691592e-01
8.632950100180521169e-02
8.810640620495147068e-02
5.367705145529780980e-02
8.407539825452790827e-02
2.089081036596869643e-03
5.616877167845649166e-02
8.235658226527251685e-03
3.686174505945335328e-02
8.642499783294994853e-02
9.700043889172463296e-02
3.386726111735301886e-02
7.025415708291936345e-02
3.936462757712771987e-02
3.095338677503502861e-02
1.552561893011160030e-02
2.493730420273129050e-02
9.626658691674672141e-02
1.029517169917780195e-01
-7.766526481064400334e-05
9.628887864840582345e-02
-3.088248087405267434e-02
3.017914908893253381e-02
1.219144868896347017e-01
3.155217716663536766e-03
5.435206060570008102e-02
4.793368522486721878e-02
6.329154374399981187e-02
2.092139493421015656e-02
-8.708035610177508601e-03
1.132986693329011106e-02
4.631966799709041210e-02
5.025266516853495874e-02
4.080764694211335558e-02
9.413790373861150029e-02
2.840251426437913687e-02
1.310875160556978225e-01
5.184977379064961006e-02
6.966934337440615355e-02
1.689557399267775997e-02
5.924285181964215191e-02
3.969684649693223932e-02
4.076243238932214519e-02
1.254715023519744959e-03
2.318666155307936086e-02
1.232216088395834269e-02
1.011631657701693443e-01
-7.019489322768001846e-03
7.313671227698589905e-02
3.416227242595385599e-02
-6.960384341230810984e-03
2.696652595594569227e-02
8.060177447253884242e-02
3.186710298850674306e-02
7.097782043198605506e-02
8.966448393350243129e-02
6.666620236790508913e-02
-5.318649622723581327e-02
1.228714091449487483e-01
5.350449190086097040e-02
5.657583583561373586e-02
5.153001986742928447e-02
-3.207814146159533586e-02
3.044006991730141901e-02
1.561779236976896211e-02
9.220780456470981101e-02
9.379902989343201491e-02
2.669901531221358787e-02
3.860018350788705505e-02
1.399898114346539713e-01
-3.169690531395758654e-02
1.536601157371295101e-01
3.591540844381628517e-02
-5.422811949442241097e-02
6.674356369666044342e-02
8.101207651156577816e-02
-6.639413305254716728e-03
2.705088023823215213e-02
-8.845277435286569615e-05
8.073416726559617951e-02
1.489781541428624179e-01
3.490789725341711391e-02
9.071343131435377280e-03
4.331481185239960396e-02
6.348981343328349847e-02
8.259945619835564259e-03
6.918744904440082832e-03
3.619959860172530797e-02
1.072258167235050352e-02
5.937106796119674679e-03
4.137554715872726607e-02
9.854622232726878428e-02
1.188519393153893433e-01
2.538411172176613731e-02
9.690121564028408851e-02
6.879599958019966266e-02
1.080109352665943601e-02
-1.209769345687494030e-02
5.518130154450400816e-03
-4.243765380436329937e-04
5.124379716154126713e-02
4.951893601482955376e-02
-3.277751930117641516e-02
1.128440241418869200e-01
6.790931313364353961e-02
4.505809696994225039e-02
1.539134810556378741e-01
6.535082091289487471e-02
5.146363205354831383e-02
9.381655549390065241e-02
7.807425985524474310e-02
2.900906128266099449e-02
-3.697326168912966338e-02
2.971113281418941848e-02
-6.981172957949356717e-02
2.296421954838963678e-02
-3.889319044458736108e-02
-2.591548170434146078e-02
2.418122542716618847e-02
6.071237682336233510e-02
-1.282616253786387009e-02
8.787134864765890063e-02
2.824620781506765460e-02
7.856444373216860122e-02
-2.604412549595223544e-02
1.718181585741858364e-02
2.937550414877668561e-02
5.528836258941131898e-02
2.140649491251579370e-02
-3.141542041255627592e-03
6.411642283178811685e-02
5.727885569905608043e-02
8.028558284650445798e-02
5.358253863604715839e-02
-3.989236511593308686e-03
1.681289099359271066e-01
7.187386772637921473e-02
-1.840564452947620472e-02
1.073586428098471067e-02
-4.334459430078244080e-02
2.853782386840848784e-02
5.616157371709180196e-02
1.412246325755257305e-02
7.481121926646762399e-02
6.637724170437741406e-03
-1.474975252945075893e-02
4.413691084823712085e-02
7.097166374796939903e-02
9.225656638713923552e-02
8.746719667515161223e-02
5.215383535879247745e-02
2.272026134706019856e-02
2.194719547543300120e-03
1.375704942423889438e-02
1.308545636687458678e-02
3.865370123032670774e-03
-4.651801850403117916e-02
3.847639100840870990e-02
2.653601600049901657e-02
4.735845406950191239e-02
-5.375096568389613194e-02
7.781564833780910129e-02
9.857394253511921056e-02
-2.253266850448328723e-02
5.945104600571821107e-02
-7.701171925488235238e-03
8.699358514703299516e-02
-3.506256971265224454e-02
8.324931521987123662e-02
1.228962719999455479e-02
4.482565506013892059e-02
7.494161648647235108e-02
6.451256773020937023e-03
-3.207157533409621397e-02
6.619995043958742942e-02
-2.070987245585637071e-02
-5.261541675736471774e-02
9.984286742662077871e-03
8.992611858895679933e-02
1.080496399555418673e-02
3.205601495131850387e-02
-1.286953865895798521e-02
3.953822854280283211e-02
-7.690942798657197932e-02
-3.640377602194673663e-03
4.977929488904891259e-02
4.972086217539645712e-03
4.278281971749654800e-02
5.490461573324460776e-02
5.743375965382770815e-02
8.032827353646593282e-02
1.271404938995672751e-01
2.978451362862388069e-02
2.773956629250223706e-03
9.516813744719153367e-03
4.357428847661420218e-02
1.427380117548648630e-01
7.252907159616642230e-02
2.196240563754345981e-02
3.772897131689187215e-03
3.606987930778368656e-02
1.886326887876122252e-02
4.940285740851157320e-02
1.468526591955101046e-01
1.624624372180644497e-02
-1.222490738290757731e-02
1.393891042351592391e-01
1.157787487515327292e-02
1.174153707604904534e-01
2.280724309580472661e-02
2.101777656020899221e-02
8.148194762423524584e-02
-2.245964888654769856e-02
-1.129372693640591507e-02
5.702946147473195865e-02
1.110707617073211223e-01
-1.243432900842929983e-02
9.406409094097326409e-03
-2.274031695926568078e-02
1.596005361013981680e-03
7.887418670720591773e-02
4.585661317010610721e-02
1.684017910201125734e-02
-5.548137390857479055e-03
-1.182019583836921642e-02
-2.149970415068072974e-02
-6.012201744052728114e-02
-2.411132681869209912e-02
1.326619516689230525e-02
5.658511346663767927e-02
-6.373374398493258583e-03
4.507434596548370864e-02
-1.209154144009302705e-02
5.781109292307828884e-02
-9.619153115740276816e-02
4.362525816771339882e-02
7.551834436897918168e-02
-3.385198485965492526e-02
-1.781333481730382889e-02
-2.247677638834567546e-02
1.265703652728192574e-01
3.246799074690568526e-02
6.681516461301560683e-02
4.443890671035018863e-02
9.877799564101336430e-04
-4.946170862808679097e-02
5.343525188864158698e-02
3.992110377527027798e-02
2.839258898480806568e-03
4.247301246746423148e-02
-1.602675157206496712e-02
-3.389027952362600599e-02
2.278003469776860440e-02
1.946018221061319997e-02
-1.501193843341287575e-02
-1.498202833884491360e-02
5.520131870702296717e-02
-2.048236094128137383e-02
1.013867387054672442e-01
-2.588083394036922932e-02
-4.560479166552307978e-02
-1.376691078282259693e-02
-9.142973379734395389e-02
1.803193569976547020e-02
3.813917661341751503e-02
1.539919048898373728e-02
-2.764700165339925922e-02
9.439786515650401555e-02
3.236130426149607525e-02
7.639549964876078680e-02
-1.160684055030373682e-02
1.088456612325769679e-01
-9.567027781686597912e-03
7.091874176201383440e-02
5.356611862725290524e-02
-5.449653468160371023e-02
2.813141669703976208e-02
3.039938740533323566e-02
6.064393777195917906e-02
-2.298653594402956177e-02
-1.498314727396835543e-02
-7.259904298118162458e-02
-2.905156851220387984e-02
-2.317121532683725366e-02
-4.814939047979353848e-02
-8.733174499930340673e-02
5.337622756898551847e-03
6.098559941186812439e-02
6.072880275104660525e-02
9.729389803496225897e-02
2.477070833783934917e-02
6.329350899463371920e-03
2.356676136738921831e-02
-1.821985552885510909e-02
5.685408750554759270e-03
-1.222465320891509034e-02
-4.093833735110284644e-02
5.548650225552644033e-02
-1.185052570929819200e-02
-7.279238891717969284e-02
4.795618011677181547e-02
2.045411789107577996e-02
-1.233406454343771892e-02
-7.388528232074954849e-03
-5.369940646210089041e-02
2.126781411067849362e-02
2.409998413651877336e-02
-4.935848523286799627e-02
1.359418956089124102e-02
1.451391917721821939e-02
-2.306779403685688123e-02
1.456288289436777524e-03
8.321389584589835089e-03
-2.504363419696839163e-02
9.960505975208439750e-03
-1.074270779066416881e-01
-4.852269707096631274e-02
2.275249395329340465e-02
3.251299079948464371e-02
-4.903498676158279251e-02
-6.995660891151549154e-02
2.130669479166901956e-02
-4.148628539247282802e-03
-3.912289727809664663e-02
8.267530627097563478e-03
-7.911086563974975561e-02
1.007092225315612752e-02
-4.016260951233887461e-02
-7.252910470903654871e-02
7.484249497831579889e-03
-8.125239557210521546e-02
3.958375935045809618e-02
-6.665013947233512648e-02
3.047813344128131111e-02
3.616232922293404622e-02
-3.479773635136188675e-02
-2.275176377285324444e-02
-1.050006777018892556e-01
-1.230451230982952671e-02
-2.607884186935266815e-02
8.666927259434357989e-02
-1.019598888938320555e-02
-1.591354971709972588e-02
-7.296009313551701098e-03
-7.480139106257195636e-02
-1.645031601251299713e-02
2.630317490481273940e-04
-8.744488531880878490e-02
-8.937560695702747790e-03
-9.413617619159649064e-02
-8.894955491714372220e-02
-7.431624475720473300e-02
-1.051655935774209287e-02
-3.965176097203768069e-02
-1.096416540707557813e-01
-4.104539058898634685e-02
-9.713852009896894318e-03
-3.601383871759634980e-02
4.162290670210858079e-02
-5.693041968335532665e-02
-3.373302374061359216e-02
-1.973517799672058412e-02
4.104742002277545626e-02
-1.205751808114729901e-01
-5.818493679893545212e-02
-6.254141015764412559e-02
-3.065200372416566552e-02
-2.031641182612053606e-02
4.837590405661112460e-03
-1.955255587163747671e-02
-6.247062777027784231e-02
3.732577675956234853e-02
-6.310493837659024744e-04
2.374239325438168638e-02
3.394583925458164592e-02
-3.779934269928146573e-02
6.071183461967104289e-03
-8.100355241942887308e-02
2.863528901762601997e-02
-5.790643378414449954e-02
-4.771113900960115978e-02
-4.201057860758448947e-02
-6.536775938303460848e-03
-3.248460716611371868e-02
6.921673039059195176e-02
-5.847299135207788268e-02
6.001689676742325702e-02
-2.534656440265482466e-02
8.142243726313332791e-03
-4.322245156609846872e-02
7.136055896816006095e-04
-2.249234892374780276e-02
3.948795820731768741e-03
-2.494236589158522685e-02
-8.534478824817069709e-02
-2.380870980798475631e-02
-5.496502103649808513e-02
3.970186436195393548e-02
-8.102586877557799161e-02
-1.161643337416883998e-01
-8.175052755774015563e-04
-6.965589892562769336e-02
-1.290280832442403380e-01
7.511705767271105449e-02
9.458913355291227731e-02
-1.952752499158080454e-02
-3.114672973878926400e-06
-9.193921185405049684e-03
2.482487276609583390e-02
2.186836227776030317e-02
-3.423226252546148624e-02
-1.825265860117852509e-02
-3.937661003585028047e-02
3.916541315384892974e-02
-1.072922606166598625e-01
-7.795959844814864814e-02
6.705559838026322640e-03
2.128580775189933827e-02
-1.048458221303782967e-02
5.441973326518105558e-02
-3.634622610437764773e-02
-1.904767741571861475e-02
3.059246469431614601e-02
-5.905175958672323477e-02
4.604314534861060626e-02
-5.089733850869434389e-02
-1.953599356141121068e-02
-5.833784785461759714e-02
3.388788406055365243e-02
-8.309279652406718897e-02
4.431845037073643689e-02
2.275232852264183134e-02
2.028177501099355517e-02
3.438474153245055231e-02
-1.105953919551270516e-02
-1.077727691765555801e-02
3.530146707104728915e-02
7.551621964572274165e-04
-8.707955505038959820e-02
-6.799335626356667328e-02
-7.482289674986093708e-02
-7.502342019196153733e-02
-5.415664028531785162e-02
-6.927671671104865259e-02
-3.204919219879236170e-02
-1.058690042993550885e-02
-8.299013773456269350e-04
-1.445933633664919738e-03
-6.477274998512043414e-02
-1.113299239362460363e-01
-7.531865362920349589e-03
5.674464269474983717e-03
1.895344854206621648e-03
1.239359141573181770e-02
2.009473553307462856e-02
-2.578583994650800182e-02
-3.487976249912377869e-02
-5.616915362419340300e-03
-7.622026473522276746e-02
-3.368055815809792297e-02
-5.953823466767736890e-03
-3.090619956657062774e-03
-1.075614499933014723e-01
4.825041667527071865e-02
-2.376413742193692058e-02
-8.018528185381725015e-02
3.051492374724164638e-02
7.616735659437466784e-03
-1.546014829984018214e-03
2.942411584776388755e-02
2.995656946690746641e-02
-1.661419086044185756e-02
-9.081197994522169359e-02
6.548513034641121298e-03
-4.591654357491284366e-02
-8.673099137848451490e-02
-1.177801493684259154e-01
1.937043561362697701e-03
2.939627525211423176e-02
-7.201409418535584250e-02
-3.299133229428598268e-02
-2.904823791853102313e-02
-5.563065979275799017e-02
-4.777276109315534494e-03
5.603499102980549935e-03
-6.757616798606097541e-02
-4.135830941275238370e-02
-7.823567243939127946e-02
-1.245733553136042782e-01
-9.053785779433540671e-04
6.032066790681395348e-03
-2.436575379064257960e-02
-1.059260597060206754e-01
-9.673563545570222633e-02
-5.642279577856226108e-02
-5.670787359714575017e-03
-7.470264467017105614e-02
3.108629626195169582e-02
1.675441038809815514e-02
-1.702550239202442472e-02
-9.327533622362806087e-02
1.542287493979263742e-02
-7.530860919304843693e-02
-5.732209160349042249e-04
-2.110374688056248366e-02
4.692325942845765666e-03
-7.875981870173623389e-02
-8.781439741838820146e-02
3.008963293938760053e-02
-4.506008405162019448e-02
-7.685536035217352402e-02
6.447682574198598804e-02
3.670206279246919501e-02
-5.750862308690565111e-02
-7.587652978674563897e-02
-3.837887186042107657e-02
3.045624186506961165e-02
-1.393111454495680850e-02
2.474027049083007967e-02
-2.864292278243817796e-03
-3.205523252542450980e-03
-6.190144313388193376e-02
-4.059071039775947326e-03
2.419168684639487130e-02
-6.048720535265222908e-02
-7.648917593439231999e-02
1.255127183566729088e-01
4.305570806749003943e-02
4.073111292784955401e-02
-3.695678028648339414e-02
4.413965503392410644e-02
-1.594410283209023865e-02
-1.353447880985836176e-02
-4.039785697236493445e-02
-7.990947906955730984e-02
3.242943143761430752e-02
-8.677313686611254351e-02
-3.992961714930396561e-02
-6.232083225872259852e-02
-4.286328606848578693e-02
-5.684638600862174790e-02
-1.043583553754397208e-01
-2.762376572972097613e-02
-6.019290807461413761e-02
-1.165597314645262783e-02
-7.531213215621192919e-03
-5.068041839753763961e-02
5.243890218431329631e-02
-3.184547579936041622e-02
-6.599619203578428739e-02
7.620916257657736614e-02
-6.763549061117628269e-02
-2.051827251788865963e-02
-5.487775168499596512e-02
3.278534290296156086e-03
-3.763212163896235973e-02
-7.220418771491923446e-03
-5.927879725929982579e-02
-2.180832069284233468e-02
6.914212872431359236e-02
-6.698546961818075372e-03
-7.552295978075500293e-02
-3.611172944120687872e-02
-3.007956876507434860e-02
-7.440750670846990600e-02
1.053249443112784511e-02
3.159984386729176864e-02
-8.374561925997518752e-02
-1.313115514318578120e-02
-1.037973105755631660e-03
-8.683506519378510202e-02
-2.457501448860840640e-02
-7.496654468009110450e-02
-5.714577260325622715e-02
1.002483451412232614e-02
-8.311711407535310459e-02
1.256427690153368373e-02
7.920290630039282867e-03
-3.933993760504059939e-02
-1.077413058116129391e-01
-3.785522395294813741e-02
7.732065418075596830e-02
-2.827257813116207386e-02
-3.336929437578373906e-03
-5.351066466853239556e-02
-4.732390144346537014e-02
-1.578464433484224466e-02
-3.164896537648123620e-02
-2.056654198673475709e-02
1.021849552303212214e-02
1.280944021155027042e-02
-6.023204804631483028e-02
-5.483573540358781251e-02
-1.066720413077852786e-01
-1.077084246769762638e-02
-7.856985578860187225e-02
2.997870211889757525e-02
-7.244049503333840900e-02
-1.159421126855296191e-01
8.578399161413622492e-03
-8.322382104915140855e-02
4.552613073662589716e-02
-8.378511133249688658e-02
-1.514780188712580231e-02
9.260921910534820889e-02
-1.074681563328663825e-01
3.549323344216304393e-04
-1.085088478117361005e-02
2.471382717693419370e-02
4.068757319937845590e-02
-8.326257083889561372e-02
-4.087217917758431684e-02
-5.004109617755134881e-02
-4.892321557964216666e-02
-4.845863680757009351e-02
-1.617459541474634485e-02
-1.251640792060316164e-02
-3.711715511691720398e-02
1.736856025446250826e-02
-1.751997211445014552e-02
-3.444092042840039142e-02
5.613583623247925952e-02
5.172744107398560484e-03
-8.209976569153404347e-02
3.228274016556380993e-02
-6.854376452915182660e-02
1.371742449755132022e-02
1.597697956387769029e-03
-6.780639087152993960e-02
-8.159293054199161233e-02
-2.365216475048483036e-03
6.079302078663514214e-02
-3.303672672156770032e-03
5.515939499442056720e-02
-2.997344689366431697e-02
-2.969435588968498060e-02
1.319117182437168009e-02
1.559870366426168060e-02
-2.428254819628591910e-03
-5.178087670009093313e-02
-4.689673545971414018e-04
1.033916995133585606e-02
-4.401096519618823144e-02
-1.091089478307827182e-01
7.281177454002006784e-03
4.091484859670252439e-02
-3.135038312967263624e-02
6.122616014360823117e-02
-4.250627309456746564e-03
2.113101397793229821e-02
-5.356271495571554575e-02
5.127450820774245160e-02
1.579630110268611179e-02
-4.713488273090308406e-02
4.445725631606037981e-02
-4.388853918527145515e-02
-6.669391333346484652e-02
2.963103130228532042e-02
-5.627243835742778283e-02
-6.413563744499531372e-02
-4.865469654544755940e-02
1.934563252330280883e-02
-6.269000733732563169e-02
-3.770162174302215535e-02
-2.054947946552823212e-03
1.218353492959193228e-02
-6.961226964556628538e-02
-1.890372212799382515e-02
-7.226610888741701044e-02
3.037858158133758309e-03
5.764692449293738058e-02
1.003263688723652208e-01
1.907436751354455850e-03
-5.441043285457289325e-02
-2.917679383736074879e-03
3.818041132307594537e-02
3.280124749900972109e-02
-3.823993315924508613e-02
-5.198810359754130889e-02
3.361496856000054795e-02
3.440747534014196307e-02
-1.146383907242724300e-02
1.490931510761747507e-02
-1.546638617079635486e-02
7.130671924629328716e-03
5.418695574442097471e-03
4.882666821947812680e-02
2.184931490630004358e-02
-3.554676124178916125e-02
-2.241150837201860008e-02
6.217890476355726614e-02
3.304199386711870190e-02
-9.211227733963059383e-02
-8.240982682947664562e-02
-1.008354789938590819e-03
-6.215915783413253348e-02
9.799663754936130400e-02
9.016437669742051464e-02
4.483297458322361290e-02
5.605547235543974216e-02
-9.101923753687526930e-03
3.110547116056034886e-02
2.263560104521329663e-02
4.268038222791584180e-02
-4.396699714307462231e-02
2.001731294481463169e-02
-7.802896245902626871e-02
1.582754135372668389e-02
1.890025712512221137e-03
6.622657409778832070e-03
3.037831811033852008e-03
-6.625927910298924639e-02
-4.274855062111378862e-02
-5.352655456283486601e-02
-2.482633118585399548e-02
2.203273427165072101e-02
-4.015289411979261480e-02
-1.502161570600133583e-02
4.314793476475394657e-02
-8.354294309963410103e-02
-5.048338925104380037e-02
3.760775386428160533e-02
-9.093149978385686727e-02
-1.289944504825213216e-02
6.014730594709678108e-02
-8.619672395025044023e-03
-4.694527391634004294e-03
-1.612514259767299993e-02
1.170906757352082814e-02
2.115904877325664943e-02
-7.442821025493784326e-02
-7.462553459599183259e-02
-6.172979713500131860e-02
-7.874885707856099648e-02
-2.370947423528484144e-02
2.640786662630404541e-03
1.203847860272711651e-02
-5.274890316979191640e-02
5.730122424631665240e-02
-4.554962285668952976e-02
-1.057348901232589913e-02
2.204369172847621752e-02
-7.764928815239824367e-02
-4.108834757697974599e-02
-1.306068541604517852e-01
8.725191717195686716e-03
2.474615728924074850e-04
9.774351914138381878e-03
-8.619971178043060039e-03
-6.815619369335847166e-02
-2.301475064174535873e-02
2.992154536398530535e-03
5.669984589301314652e-03
-8.404188178225269201e-02
-1.036677002447207972e-02
2.951210598844224500e-02
3.399658186215835654e-02
-4.428897746003880587e-02
-1.552486560764232242e-02
8.390332832458840921e-05
-1.168958937756155864e-02
-3.004536315440732575e-02
1.777639321428636787e-02
2.029196573525813077e-02
1.736877159553674652e-02
-2.299733756118779032e-02
-3.314806813873782260e-02
1.509996090992030138e-02
3.475730312136194461e-02
5.022682756629809906e-04
-4.602735521030053463e-03
-1.803950371188569463e-02
6.216468678880444215e-02
-6.269366135475240576e-03
5.905955482526083905e-02
1.384220700072615745e-02
-1.012973780319770603e-02
1.735705460267184669e-02
1.570331521906602190e-01
-4.759914167083974246e-02
1.705881096165070415e-02
-5.541713912259529917e-02
2.070521719736058419e-02
3.376844389373728078e-02
3.672489522588993915e-02
6.536400721931233393e-02
-5.890061071522811192e-02
8.295376188207523316e-02
-7.796274973882161285e-02
8.692168381594479742e-02
-3.777502734782181570e-03
-4.265591174817174452e-02
4.078500129009595548e-02
-4.574839264622146406e-02
-6.093068779234579735e-02
9.312834524215805876e-02
-1.914888957605107370e-02
7.586738659709728458e-04
-5.339476716806374791e-03
9.012266973404393922e-02
7.211776063006382353e-02
1.884141991575811331e-02
1.283966600588441406e-02
-4.293720463859809072e-02
3.862393769228177065e-02
-5.811962229508704780e-02
-9.696079817351067887e-02
5.535844006062901057e-02
-2.059760518647138841e-02
-2.489702621869190405e-02
-1.953027472498522835e-02
3.196155467002665274e-03
4.062362499447628311e-02
5.040630288387031727e-02
4.473028228210151891e-02
8.831142062543945875e-03
8.711096546608829150e-02
2.115921003005611853e-02
1.401190837150447345e-03
-4.468083496689125717e-02
5.189189246533396430e-03
9.026290733832759497e-03
1.156520582498833834e-02
1.251041309566909843e-01
4.406189317953010387e-02
5.801398752695967331e-02
4.904279999366488452e-02
2.080571746843080244e-02
1.259174984383691154e-03
7.696284513608822597e-02
-5.669918318989002060e-02
3.722720032310303934e-02
9.714993926056432472e-02
-2.490947722475462395e-02
2.967448901542779280e-02
-4.602629630707988362e-02
-1.287491138407929198e-02
3.365714154532335745e-02
6.721963859234113270e-02
-7.550646938190652691e-02
-4.962724302822878186e-02
4.985404957316945038e-03
-3.357433851071238429e-02
8.904747835222320829e-02
7.917888257403062069e-02
-2.168948180293992639e-02
1.145208423483565080e-01
4.196098331623698136e-02
-1.547145330109730120e-02
1.083302003859467483e-02
-2.238146296459222681e-02
1.315109060800118412e-01
1.849538743161556476e-02
1.231778336403076095e-02
9.241130722858929836e-02
1.209346786021505034e-02
-1.135994619671513439e-01
9.827039741659712724e-02
2.358234287845803467e-02
1.686640574762393249e-02
5.995571465479083290e-02
-1.828108051150891325e-02
-4.893298256818953695e-02
7.690168981908045154e-02
8.865485385144757091e-02
-4.355533656189410768e-02
1.057453202441791945e-01
-3.498875670727457504e-02
5.469139271925655549e-02
-1.384470794855206278e-02
2.560922445238145509e-02
7.621304670171075504e-03
7.438292974049050266e-02
5.991821178722267494e-02
-9.782529346794262889e-04
2.238586315351553599e-02
6.517331425023026314e-02
6.835298780852112899e-02
8.165302895800989613e-02
4.957173751900376818e-02
6.962793428743248303e-02
-2.201873972064435914e-02
-1.128872121869878981e-02
9.425292116004757581e-02
-6.306017789422723070e-03
1.984867179214733213e-02
-3.422273349767817555e-03
-4.149637914491374063e-02
-3.308879149398222946e-02
4.348758808507494772e-02
5.050399713518540640e-02
1.686497715211526457e-02
2.881118361840665290e-02
-1.864737929013711090e-02
3.340577687959110642e-02
3.813046168118763152e-02
3.488238462221060487e-02
5.141635445386941172e-02
1.198211223386907651e-02
8.852235925105395031e-02
7.110335930411637237e-03
5.387728721917207919e-02
2.278444797348565948e-02
2.385808105798942896e-02
7.481094116042643141e-03
-3.017916670193186712e-02
-3.878315690183006901e-03
-1.466537844771924684e-02
-5.901482446455327130e-02
2.624045878854803365e-02
-5.993963610803230979e-02
1.715117564244271822e-02
1.208694924333858327e-02
-3.702817212144521742e-03
8.912736391955466964e-02
-3.129152078272953025e-02
5.032888198094256915e-02
6.772189410159761003e-02
7.331027843780169029e-02
-1.092981575272185604e-02
2.013932784077520147e-02
-1.059334472865281450e-02
1.264556099779346951e-02
1.709537644137449838e-02
-2.750463918244647893e-02
9.800186110375704029e-03
1.104030636480172328e-01
9.175003805317272221e-02
-5.889120530573280221e-02
3.603432042038447886e-02
-1.211096571931734728e-01
-4.322826299049652848e-02
7.828917150197419513e-04
-1.481031579042401541e-02
4.321562225579662214e-02
-5.059426671189105884e-02
-3.690275709102461971e-02
3.501390005789835336e-02
3.648563269604799403e-02
5.479671667477124114e-02
7.053819462390896466e-02
-3.418399787880528617e-02
7.074125852731250053e-02
1.414299648656816288e-01
9.762645777989989448e-02
-1.460530163043545493e-01
3.264902703257906158e-02
1.374800914491321017e-02
1.779290556496423634e-02
-1.298393306529645186e-02
5.186183678627032806e-02
4.321196660448766574e-02
-2.981481299982149166e-04
4.670204156383606781e-02
3.334528681142071710e-02
5.933270847846319057e-02
9.805184918447959475e-02
1.514885704748634432e-01
-1.900023682905674013e-02
1.042825149579058169e-01
7.153975702133387460e-02
2.964065881331211585e-02
5.900847895757242723e-02
-1.962463909071568077e-02
-4.235825184400014709e-02
-2.671773857825760282e-02
8.848902015045560787e-02
-1.852759372992409878e-02
8.776045202822216340e-02
1.382138198179607980e-01
1.384708859560855425e-02
5.003165028281922767e-04
8.930938802984490776e-02
8.424755528112705394e-02
7.136728329784790270e-02
7.261098564810357370e-02
5.263544995104268986e-02
9.117122359992503589e-02
6.359074239612461099e-02
9.537224143906085361e-02
9.469716127823060714e-02
3.519802870220367641e-02
2.655285294901086127e-02
4.692512942883665661e-02
3.631092930419806825e-02
6.726139007768962286e-02
9.826604147162613934e-02
2.444068276054127062e-02
3.026143595586435961e-02
1.448973399509153638e-02
1.603419077201171869e-02
3.553415074320194489e-02
5.844059154929427680e-02
7.868521744361119119e-02
-5.465301454283615773e-02
-2.625979834440890157e-02
4.669973952079789492e-02
5.095442838945727498e-02
1.406888214542416013e-02
3.594107394487693063e-02
8.948939427347131492e-02
2.878613635320422318e-02
4.546509068058290914e-02
6.031735513235608748e-02
4.268150622520489046e-02
6.815250554356945892e-03
8.615584041845932017e-02
1.238703774341840258e-01
5.820997923054344741e-02
6.352105452169461153e-02
4.826081141530237650e-02
1.224423202435082209e-01
2.486753764918978732e-02
4.294956900560870094e-02
8.665456864809349680e-02
8.266355834000475855e-02
1.086960806402340052e-01
3.999634648673037335e-02
-1.429936235965661474e-02
5.794176532291365339e-02
1.472798166584581188e-02
4.074701097558856844e-02
6.584781271483033938e-02
3.800867846665707817e-02
-3.346700557136145920e-02
2.538121871145103750e-02
3.549893780699363982e-02
1.646580023605363763e-02
3.115703155027040299e-03
4.383752841241903009e-02
6.169184825988438536e-02
5.793688516961792434e-02
1.191733062642814089e-01
-9.232825766442536233e-03
1.283251422387245433e-01
1.059442228474193060e-01
3.958641445823206373e-02
4.746243940204494804e-02
5.841828011149117518e-03
9.285684495090695822e-02
9.764021868454784980e-02
4.132471119055558528e-02
1.171977329725469585e-02
6.937546028207910997e-02
8.786150281842826371e-02
5.676138769075397827e-02
7.107517527121273541e-04
1.279604968506170733e-02
3.564593550793655752e-02
8.850202285255272250e-02
4.371923069863781902e-02
9.411445424925107828e-02
1.120248686684253009e-01
-8.997736437967786272e-03
2.735625642129657989e-02
-6.624950235181096929e-03
3.390630933296286814e-02
1.044063268641869102e-02
7.855589042064105298e-02
3.882665332941277747e-02
-6.978626566839874444e-03
7.794118886432134345e-03
-3.652597898989511094e-02
3.784282330418966417e-02
-9.247323150695993879e-03
9.255364630655775471e-02
4.975477127551509310e-02
4.974836115269751918e-02
1.331393577843836551e-01
-2.335581339210487592e-02
4.692427472542476385e-02
5.624156295038882508e-02
6.690557546196575223e-02
4.733063221319046276e-02
4.474147963060411820e-02
1.004621762647109479e-01
4.647666088953546215e-02
9.758100723333158755e-02
-4.962048652282283895e-02
-5.597613192004965293e-02
2.709183846386959641e-03
5.785887346406486803e-02
2.664992588031946108e-02
1.085998431612024417e-01
-6.538657635975077265e-02
7.245706336491893051e-02
9.687239942903760892e-02
1.846461204682395794e-03
4.285592809025027400e-02
-5.175718601561415944e-02
1.259201632960919581e-01
1.281518765784785130e-02
9.922598957037105649e-02
7.031947092202449345e-02
8.580881354899093372e-02
5.256477073332711109e-02
4.556567230280984121e-02
1.043597608202974925e-01
7.950904817107601330e-02
1.338202447501475045e-01
5.915736500655787572e-02
3.450032036776179423e-02
4.424780796492856598e-03
-1.543109501416724304e-03
2.015054004138797442e-02
1.295629575269036937e-01
8.546532396055338265e-02
6.072569908761198121e-02
1.012684362803292631e-01
7.579366013917414324e-02
5.059470030889835074e-02
-5.690591189057485344e-02
1.524054824008942710e-01
-2.286030947402854438e-02
-5.226265894450241728e-02
1.737859546863006477e-01
9.120973108911321903e-02
4.238950744388501196e-02
4.627277004416120026e-02
8.383773212740089353e-02
7.361019580013902774e-02
3.242217917472595134e-02
4.050268971239892601e-02
1.940180554627395776e-02
1.982414180114042829e-02
5.585752103091812248e-02
-7.849850739705763886e-03
6.485347793865589572e-02
9.301954120824920680e-02
-2.592367546132742437e-02
1.024857011046173966e-01
1.731021563643416611e-02
-8.376835610424120115e-03
1.025111385729431251e-01
4.655751606507133739e-02
-1.578277541261710951e-02
1.189161754798536974e-01
9.745172444475802553e-02
1.011614160938190538e-01
9.663245580307665283e-02
6.697701166905176140e-02
3.980201569023857078e-02
-1.478173089519713677e-02
1.246194677542193929e-01
1.117449417579066961e-01
1.275422644398578054e-01
1.204090490004983693e-01
1.079964811558450505e-01
1.262847909972343308e-01
1.385436789349928921e-01
1.313660679931296371e-01
3.967739136315825282e-02
6.057559333611319680e-02
-2.020971235549184203e-02
2.095628501138665362e-02
1.027637114390480416e-01
1.081839440675788910e-01
8.404577218208726663e-02
1.155770303360127566e-01
4.688634424277807883e-02
1.149111057442756406e-01
1.427040742243022298e-01
-3.342203170221068765e-03
6.297158466419207345e-02
7.883445116323146984e-02
1.307705164843000201e-01
3.849684699813114147e-02
1.226203898341069048e-01
6.640787085357703623e-02
6.674127845901249578e-02
1.203939678403840585e-01
1.304648897299191534e-01
5.695468733376011367e-02
1.628291539559757750e-01
1.809269686104633956e-01
5.754628230762093288e-02
1.513906503731958508e-01
7.434568282322402688e-02
-1.586514838560434265e-02
7.411493515827910494e-02
3.791208321245140289e-02
1.796960962474007661e-01
1.647525486072572709e-01
1.210787601940292446e-01
1.226164561143619769e-01
8.044306996431349610e-02
8.498381266378104981e-02
8.154820746983176827e-02
7.253545187235309333e-02
7.735384065106250262e-02
1.033317557557205807e-01
8.458576313664431523e-02
4.575145329514903464e-02
4.002055616894042295e-02
1.168618465455946095e-02
1.041379963057516289e-01
1.164085646389563800e-01
7.856895793718432497e-02
7.423551468607945958e-02
1.161560591004594800e-01
-1.229350298323803742e-02
2.394841840645233963e-02
6.900789130208466460e-02
5.840523938743502619e-02
8.918025591148333320e-02
1.429160077829466913e-01
1.264111600111489375e-01
1.197469563110483137e-01
8.036592413829653225e-02
-2.285476723040645586e-02
4.466604418687779299e-02
2.421479051867494320e-02
2.138632780392370550e-02
1.348147482125965080e-01
2.827087494959376265e-02
1.529634483210572937e-01
6.708301604790418982e-02
3.615227092115109314e-02
3.982119548358638295e-02
8.064946335339918948e-02
6.524614320783828081e-02
7.457393874807964618e-02
1.253693067743659739e-01
5.958509439591053863e-02
6.563067814482222151e-02
1.645790877260577476e-02
1.395352897514160091e-02
1.008498440973075588e-01
6.700544674040478932e-02
9.956374530594418182e-02
6.211395701692368904e-02
1.348804994534170132e-01
6.258396256222914511e-02
1.264912054925132201e-01
7.081679006954087752e-02
6.924613153022353418e-02
1.345382489310902596e-01
6.278891180918480530e-02
-4.480028415388832320e-03
6.226752615063237822e-02
5.095910747009303743e-02
3.180806923749354004e-02
-4.755119741807003336e-03
4.451935403357043519e-02
1.295536178038819985e-01
5.650003324070329569e-02
1.186380410712886413e-01
3.956960967875249036e-02
5.699975286325416335e-02
1.068968355038897311e-01
5.975848343102507787e-02
1.807439573694192420e-02
1.180013080156939037e-01
8.414015948508402065e-02
3.334603543209694460e-02
4.855729119142214445e-02
1.502141999214037238e-01
1.388372757281970127e-01
4.040763339219100719e-02
7.010049923984806863e-02
4.351753355060660605e-02
4.169036171837078170e-02
1.093912471120718211e-01
-1.120483046853182688e-02
1.076140145138499843e-01
6.817850469083674980e-02
7.989497137348160194e-02
8.112160889268470176e-02
1.396106509431363218e-01
5.801365422130787264e-02
1.028721757207912840e-01
5.102377899364359676e-02
4.814097441122201088e-02
1.118274526208638125e-01
6.086451535546472807e-02
7.912913772788358890e-02
5.555397522549259531e-02
3.486121097159093629e-02
1.295575561856219804e-01
1.475512788282596841e-02
5.182150364735855358e-02
3.684357376147336799e-02
1.300419451771676893e-01
1.159350545324682735e-01
1.677752868935188935e-01
7.675299846756690469e-02
1.555730152090700757e-01
6.951641168868889775e-02
9.766411528273542808e-02
4.129480263165446335e-02
1.155009366762283357e-01
1.353826263739634772e-01
7.016579135779302256e-02
5.375498529196745708e-03
6.740940544282256197e-02
2.768134251665020640e-02
-1.436276555879559443e-02
2.401316048231599137e-02
2.733512140362153245e-02
1.241525368950380653e-01
8.695351607156044660e-02
4.951945192699062220e-02
9.483100310474022743e-02
1.360312043484978584e-01
1.356624394845689086e-01
6.574202807583279240e-03
2.389942805364033210e-02
1.245383426228991036e-01
7.584036438746334652e-02
8.860954331014990470e-02
2.887955258929069888e-02
6.627506990453088664e-02
7.173713907704683257e-02
7.945867944601509025e-02
-2.406215241683844208e-02
1.079964634361415543e-01
6.089267174899291174e-02
-4.122708412824115792e-02
8.940787697284439950e-02
6.245567422387100776e-02
4.357670178500939323e-02
1.582315927277712364e-02
7.534473662948308614e-02
5.375983197082631615e-02
1.715039055770055110e-01
9.557487579435972047e-02
-1.581483217128607996e-02
4.506528112006040476e-02
3.183778480661127175e-02
1.183223809227666873e-01
-7.764662606679936623e-03
4.806761865577941634e-02
7.683558720703741185e-02
1.386751242384902105e-01
1.355407074361909547e-01
1.055438509579341017e-01
5.981204772816967746e-02
1.117927998618226670e-01
6.899356118887454981e-02
4.373601427425547611e-02
-2.945247208421144375e-02
5.087497271642519442e-02
7.091735252153756608e-02
9.089738699420597812e-02
9.272896459066487171e-03
8.496478403353381614e-02
1.712601876178625540e-02
5.171569453112191683e-02
1.618037124498953316e-01
6.948967773499106770e-02
-5.230325586605877666e-03
-5.548081977719042726e-04
5.147550433801231090e-02
1.185400139854889956e-01
1.221833793619167968e-01
9.037210708638386547e-02
6.070190689429942610e-02
1.680173035755024302e-01
8.137046788052790247e-02
2.534172347160166053e-02
1.638711744695415806e-01
9.070442791050765952e-02
9.842258644108692334e-02
1.199608186994794712e-01
5.605986795602412032e-02
3.857379315243218698e-02
1.839302168018498440e-01
1.698734119506977933e-02
7.126134332163040763e-02
5.737197801627755278e-02
1.567591485800002571e-01
1.473044977561440427e-01
6.006350840867041158e-02
6.572224385161742899e-02
1.201192624357272087e-01
6.025741225510537757e-02
6.171106839879147293e-02
3.444845773139687539e-02
-1.244926753737015182e-02
5.389431331887026277e-02
3.430982418971549597e-02
8.939033602515927823e-02
1.266366017139272659e-01
7.057537990306525510e-02
1.727072432778630207e-01
8.721242144722528289e-02
4.422741675388491833e-02
6.410104750088457511e-04
8.580030069971636419e-02
6.548255930419993875e-02
8.142820878362604098e-02
6.980054099015557678e-02
8.485181264219437969e-02
7.727666386820361555e-02
6.873268297977533359e-02
7.177305535927612501e-02
7.587602262862357116e-02
6.535481038307965063e-02
1.179604738978735218e-01
1.015975958963395986e-01
1.562908191870558683e-01
4.060790826407117970e-02
1.082426306785458647e-01
1.200038217873259233e-01
3.655512540930724863e-02
9.710505002148515918e-02
-4.779074248084004550e-02
9.276314061513657450e-02
1.318639258073635023e-01
-7.900113844309436875e-03
1.616669843779535432e-01
1.363659910908263106e-01
3.614866822723582229e-02
1.301487643995368482e-01
6.789064284305740271e-02
6.494188805972557488e-02
4.046039727812534431e-02
6.667597715287450211e-02
6.936885487238562964e-02
1.872451539714301005e-02
-6.864288451999264913e-03
3.068885059976817625e-02
1.000156539154984509e-01
3.169196532145251294e-02
7.314810701561848261e-02
4.846848885711942806e-02
1.373359931786011789e-01
9.186917992983674452e-02
7.814017569453392265e-02
9.653926277002616851e-02
1.504492296106961224e-01
6.597932689829291708e-02
6.548075815951817646e-02
8.708376328654562903e-02
4.962765517356509254e-02
6.135134614490739269e-02
1.230176073906270179e-01
1.026459519693062074e-02
1.042855963086348065e-01
1.074974018911243889e-01
7.145550433504874177e-02
2.031166513226438392e-03
1.122693997473529770e-01
-1.467987432753183399e-02
-1.982875034415623391e-02
6.664005120045102259e-02
8.410484431565196095e-02
7.252721127829461767e-02
6.132885517359036587e-02
5.053468755115350652e-02
3.656945923722406538e-02
2.683114256981835796e-02
1.164903314181132132e-01
1.713499603965197293e-01
6.940623903334447453e-02
1.885457530702337459e-01
1.017051448788161144e-01
8.143171356013684248e-02
3.925277413054316378e-02
5.143815437648016631e-02
-3.682001563625334623e-02
7.599567102266990837e-02
1.210758616062378029e-01
2.474714131830514641e-02
7.095571277843819302e-02
8.959389722620118846e-02
1.139601946358621415e-01
5.381552914769773682e-02
4.307589478137088812e-02
1.449512799604363820e-02
-7.796475176734933739e-03
3.664079271575434310e-02
-1.009831679585637340e-02
6.411029082900833453e-02
4.453238622660506824e-02
-1.880931044832584789e-02
1.175740602463252737e-01
5.885541033991453785e-02
9.354846425892414385e-02
9.191336813842715392e-02
1.266079181371025375e-01
5.728579573371102990e-02
8.706488043976534641e-02
2.942815575764741107e-02
4.417843199532813653e-02
3.762436996059387306e-02
1.259033524374259250e-01
5.574245164906572320e-02
5.110941053529539230e-02
9.498310910075850877e-03
2.527969929737746216e-02
3.394654600240806785e-02
6.552897760319116582e-02
6.238840777993687192e-02
6.925895859188163639e-02
-3.426205772209123257e-02
4.819771020708587400e-02
1.080538573831740790e-01
5.708990741365262134e-02
7.500433556274203883e-02
9.534475492653249340e-02
5.345012725641751922e-02
6.181983350573945490e-02
8.932800226026267609e-02
4.440162310465062614e-03
2.791125336636407148e-02
6.860625093541546093e-02
7.019083456093168361e-02
9.153884843850323971e-02
1.135848092679228594e-01
2.452294283307438968e-02
4.177756508804768287e-02
9.019060172656774566e-02
5.877047256465777608e-02
4.022568421858813137e-02
4.247731364279509758e-02
7.187262348345022089e-02
8.663613059374825065e-02
-2.220968797895370508e-02
7.920613309105010991e-02
5.016101846728471952e-02
7.265743562326079652e-02
1.043542555995032907e-02
9.433700815558287989e-02
7.771634451127454324e-02
5.166092886158452774e-02
4.356756375574930007e-02
1.231173557452047429e-01
2.614567471697103532e-02
6.420698468178698270e-02
6.536425930797104544e-03
7.071558551203953324e-02
7.515197085059202586e-02
-5.310850965631030290e-02
-5.644102463095183528e-03
7.856249178830576607e-02
4.031421878282025195e-02
5.523636188653410772e-02
1.122484663195278884e-02
1.426348625594909582e-02
4.201446002949401487e-02
6.721288779110404232e-02
5.115310582365908271e-02
5.732299495298469501e-03
7.386113470290563143e-02
7.580753165973326546e-02
9.050488961992064763e-02
1.432070411368289720e-01
9.193649255479975635e-03
3.343378726223984049e-02
9.148271145352390721e-02
2.095503902440012944e-02
-4.388454038433876880e-02
6.683800531980738091e-02
-3.717612139509808133e-03
6.630715242010794264e-02
2.107049782236511057e-02
3.755816224103560724e-02
5.537304851751607276e-02
3.499111049063120815e-02
5.867672702887771069e-02
3.414290448348139551e-02
-5.527832890743678007e-02
1.252258797118845635e-01
-5.565741932043867350e-03
6.426209813439789920e-03
5.704905056887874665e-02
-7.557604127566831115e-03
-3.807433707218577795e-02
4.293218299107445096e-02
8.554281476765411563e-02
1.369445266668375405e-01
9.182081797500984965e-02
2.499052649178849783e-02
2.870640676747894179e-02
5.702866435029788246e-03
1.477056729686169675e-02
1.097221864153637844e-01
-2.195248725226885134e-02
4.446989581016277948e-02
4.231154049273393516e-03
1.165510953494158092e-01
-2.106362131029193910e-02
1.503244159636897281e-01
8.372583837833316722e-02
-2.491819828839061772e-03
1.115092233070652944e-01
9.185398302611988419e-02
1.214961019105620099e-01
-7.557264150552144705e-03
5.559359334033619343e-02
3.386472423755346878e-02
6.448128501368544097e-02
-2.462722189415077201e-02
7.730739811579009912e-02
7.578431600318402683e-02
8.370083769847334876e-02
4.286417883583368976e-02
6.291185228689280540e-02
1.380735247447926334e-02
1.446371418542804523e-02
4.646706936308348662e-02
-1.751749258999114531e-02
-4.668110852253859987e-03
6.212359591084437582e-02
4.428273653156533998e-03
1.639614931573985246e-01
1.223718128472038591e-01
-5.125822973221715040e-02
1.282848621150955160e-01
-3.161289112680609487e-04
-1.299946129044822832e-02
1.215018557235791746e-01
2.466201312773369514e-02
3.169560131256820429e-02
3.631894681583050510e-02
2.649641094140244013e-02
8.743997438950138271e-03
-4.134291377797428418e-02
1.951791284988573308e-02
1.772351535982700024e-02
9.000375246148126229e-02
1.233331003092805189e-01
-2.454771580354029800e-02
-1.646957100062204291e-03
6.924296559633846826e-02
9.794619642736231147e-02
1.743593781545036969e-01
1.374260272395015914e-01
5.280835851947001530e-02
2.033878077071579055e-02
3.639339584036566620e-03
1.490561698663170898e-01
4.613412455793500233e-02
2.136242143510318561e-02
3.234222859890328178e-02
-9.292843640508001088e-03
7.970084314829221916e-02
-4.672364253963712244e-02
8.050308151260046619e-02
6.904218929229295754e-02
3.070861376241703147e-02
1.829651567013975896e-02
8.519466185113062917e-02
-3.357917460571618884e-02
7.834381634882292209e-03
5.850145744226620259e-02
-6.556658482040144710e-03
6.556363809080813232e-02
5.868282520625148907e-02
1.826580160144980133e-02
2.693883427275416478e-02
8.414822998406933097e-02
8.624993613401263359e-02
8.772274097650593905e-02
1.621446586135604287e-02
8.268733043874551547e-02
-6.633543903640928829e-02
3.161439967075103941e-02
5.771414629562632986e-02
1.185742193228373279e-02
8.383530409791216387e-02
4.567111089060921919e-02
6.780610329782592316e-02
7.787300382779244190e-02
6.102062186466754995e-02
3.158409830737161916e-02
4.563455084529403905e-02
2.996382018209131984e-02
6.677209836305375568e-02
2.283353790464276792e-02
3.121601177724526999e-02
2.668114765064329499e-02
-2.303595059417326216e-02
-2.706590310956030060e-02
6.928621419104950829e-02
2.646157410719040745e-02
3.908394225325632215e-02
7.723541919136610312e-02
6.216206750772300393e-03
1.785076474211200886e-02
-2.416058271270328517e-02
5.116922294711855057e-02
9.705943822433620027e-02
8.072175982234165714e-02
8.430050612142717115e-02
9.912300232083176565e-02
3.464817100797807498e-02
-4.921280254786996461e-02
3.417745719159116097e-02
5.299297627924847570e-02
1.734376895357576248e-02
2.412673289521890044e-02
1.436296814836213465e-01
4.575580252775723195e-02
7.488117242719175004e-02
-3.013271703114917682e-02
5.135341097454338560e-02
9.446429799687513368e-03
6.155472375816038039e-02
-9.697031454853094479e-03
5.388157820851855601e-02
6.589934697479275794e-02
3.806240673654149621e-03
6.362755983551343641e-02
8.876381100734773155e-02
8.548745446625378996e-02
6.244630317515429546e-02
1.358335697056865243e-01
5.433374356527353316e-02
6.095789523720611391e-02
3.410710027774562642e-02
3.139993718850931509e-02
1.030703751615909686e-01
-4.882555769499071462e-03
1.123169847765265461e-01
4.889129208814747482e-03
5.666550484949493816e-02
2.424443750547942977e-02
1.111738308473978892e-01
1.055396553903867607e-01
1.605329295463932618e-02
1.592889674404624964e-02
9.324987543689632064e-02
3.937819030689054811e-02
1.414893510657730391e-02
3.490555207613559724e-02
9.054833818969817982e-02
2.288445479997411325e-02
7.262148696943673300e-03
3.602600996397129635e-02
4.747537489987868620e-02
6.107938624780328424e-03
1.361508019323277342e-02
9.898532785385816268e-02
1.102368701817674490e-01
9.191137061701330768e-02
4.878441841288861519e-02
-1.688743472648471938e-02
4.093228923902775956e-02
9.677978833920818091e-02
-9.664789660584224493e-03
6.883168124645540689e-03
7.428864782603480932e-02
5.367595260477331376e-02
2.756844087131555057e-02
1.014504386622449086e-02
7.367934128125849802e-02
2.874257853811552216e-02
1.519066984579722085e-02
-4.197953937944969710e-02
3.688659782129030673e-02
3.353888020731170261e-02
1.017064023438340667e-02
1.257758916482800970e-01
6.274837881367095749e-02
5.752234827666939665e-02
3.199903639889973422e-02
2.547322770143653145e-02
-3.900048377162391999e-02
1.954507436569066347e-03
2.887100663568115816e-02
4.371167042510893525e-02
7.689666686211417412e-02
1.616299955225285190e-01
7.414282196216946674e-03
9.375261982223198620e-02
6.663002020221656281e-03
-8.682473295077602904e-02
3.847270395594249576e-02
1.782197985814174337e-02
-3.568800604286212486e-02
9.750512149604891043e-02
8.608477995979338382e-02
-7.335433214423742188e-02
1.098601899910055246e-01
2.694513838406521755e-02
-1.739554374565366671e-02
-2.096516894464345998e-02
-9.902755101092909282e-03
3.529103335275751707e-02
4.341198178099876792e-02
-1.267120565276966780e-02
1.722979753678424361e-02
4.196022562241963350e-02
-1.067126699030091115e-02
-4.072676728289465614e-02
3.736497270467822266e-03
8.566542765700942141e-02
2.583992782551456594e-03
8.996260305090012996e-03
-7.681262753178250136e-03
1.601445658546312711e-01
1.535742254812976458e-02
-7.112774353448278984e-03
-8.193195659429740318e-03
2.184918613304590029e-02
4.074491810136416509e-02
7.252166225697657953e-02
5.057693607558819832e-02
4.102829140129087698e-02
2.033337899584027400e-02
9.290423100250866373e-02
2.053477189539852990e-02
1.624538164499825244e-02
1.624270733970864869e-02
4.695579083869319548e-02
7.659727878233367482e-02
5.815462030103259704e-03
-6.861561782826891553e-02
8.146818795695168203e-02
3.149138102869557948e-02
2.434814034920777803e-02
4.158617955810391814e-02
7.442226833012653697e-02
8.959547540520712561e-02
6.094092241724091003e-02
4.028117872283918516e-02
-5.150603883718595823e-03
4.788864369664513204e-02
3.527192073838657932e-02
-3.300099689429476096e-02
2.859174020674869719e-03
9.872622050915776538e-04
-5.876095342533296448e-03
4.042427755381527293e-02
-1.542114476098289423e-02
6.998372072686724621e-02
7.085809300411202716e-02
-1.507083234317753775e-02
1.333715393553308419e-02
-3.300296088574092290e-02
6.062695387617836329e-02
1.008685965921262695e-01
7.810710415128277462e-02
-4.893762872512643150e-03
-1.953932187131849144e-02
2.836997355559120818e-02
4.264459106644120229e-02
7.835334432625645773e-02
4.934415608001788828e-02
1.867071760279044243e-02
-4.429452609298664689e-02
-3.838134528538502538e-02
1.311733799688261960e-02
5.335017848738490831e-02
-5.585208100683695942e-02
5.308512338173955458e-02
1.014554965799596697e-02
7.199766103356419755e-02
-1.768848532404799709e-02
6.878170117315152154e-02
1.691512067259004493e-02
2.387976796126628845e-02
5.418125929281794595e-02
-3.421970403508728387e-02
6.074668547128395796e-02
-3.155896116151696296e-02
6.768557162092869728e-02
5.102059513849854788e-02
4.687782370724599690e-02
-3.482321251574433535e-02
1.705815583735465976e-02
7.981657105631835558e-02
3.881031319729625218e-03
-3.101051684002612430e-03
4.343578777779476957e-02
1.014446459749833267e-02
8.945814662832300701e-02
-2.946606612552932561e-02
1.085358587563051624e-03
1.366141274461429335e-02
1.796855537802986369e-03
-7.182384372261857615e-03
-8.252055351277369499e-02
-2.395431253633119664e-02
5.102009647263427289e-02
-5.052503363014147764e-02
5.285137482264800485e-02
4.988552439602431804e-02
1.533380244884250398e-01
-3.594617366177006723e-02
-5.311287860272281142e-02
2.290313480892180661e-02
3.167767231005073902e-02
7.420809775123606011e-02
3.546037143866792758e-03
9.885553262748517436e-03
-4.882883623378870414e-04
9.913105015997843161e-02
3.313546873121650613e-03
1.148608277548950930e-02
8.744033729232328356e-02
7.944322899721367043e-03
-5.457204662839932469e-02
4.155885206524519149e-02
1.227840209930383501e-02
4.703072202718138264e-03
3.121348995274281224e-02
-1.020495587499168667e-02
-3.413856664449453301e-04
-4.771134849733048473e-03
-1.900544557867791737e-02
2.953470230224517629e-02
1.541920919165552517e-01
1.023437433709262732e-02
5.223565851814938182e-02
7.931962800893201104e-02
-6.075142653220187705e-02
3.306458792011260361e-02
1.468919604533441272e-03
5.080357670777679684e-03
1.310608984093743212e-01
2.303321706737327182e-02
1.099579587963670640e-01
-2.936450733852578876e-02
5.876878946039309354e-02
1.450057695610855457e-01
-4.838123468172087632e-02
5.928901533046813249e-02
-4.038142941581500389e-02
-3.222861747742314376e-02
1.623922279765492235e-02
2.202719171555945696e-02
5.982880584997087026e-02
2.862467162634794570e-03
1.872049934478776587e-02
3.581688825093637396e-02
6.603204289590991483e-03
-2.108668102504553110e-02
8.884465053485482433e-02
-7.417397200244876289e-03
6.708852473697690666e-02
6.029912892517652785e-03
-4.091647039605673941e-02
-2.008667265512300518e-03
-2.287013683613307174e-02
8.202807153236113535e-02
-9.304711387300369091e-03
-8.943364984880906518e-03
4.907681253249202534e-03
-2.509874662847132870e-02
-5.905741478173622688e-02
2.665968706595125970e-02
-2.901933669962638088e-02
2.371731334775494665e-02
5.103390134144451112e-02
-4.918154820342647560e-02
2.836772746665079323e-02
9.376254347268972791e-03
6.196764623785896986e-02
6.635786384074093998e-03
3.382605508545256240e-02
9.002178147620115700e-02
5.390418022041994217e-02
-5.930939067486706157e-02
1.527183692111754205e-02
-2.546954296348614630e-02
-1.504034962923260499e-02
3.621038352355295670e-02
5.317880533076765545e-03
1.986701888492102205e-02
1.107910739720837680e-02
4.345293625595074427e-02
1.352870111266293168e-02
-1.100099119184169000e-01
6.166854406396580363e-02
-5.958742544470228830e-02
-1.025254606807882163e-02
6.403247197164865789e-02
-1.066677579749845430e-02
6.225061639848435829e-02
5.475847818985897508e-02
-5.504492654258849940e-03
8.252951784249322464e-02
2.120309398075283236e-02
-4.211181126899552624e-02
6.647200451024391776e-02
9.876919846791776258e-02
1.529929624244507069e-01
9.987908567113402969e-02
1.015539032118001339e-01
-1.779855497359931690e-02
3.206700726845839854e-03
9.335754093924017449e-02
-1.679228404021822565e-02
7.977216928819495789e-02
-7.995724327017637856e-02
1.455538411577176616e-01
5.662818597781412583e-02
-3.644489528378116322e-02
3.758520142263473834e-02
8.888137455122860353e-02
-8.116626523959837025e-02
4.473214263571723679e-04
-3.653999868388798505e-02
-8.251729427778950465e-02
1.068592973621145942e-01
-3.994295475511436266e-02
4.373877379140178601e-02
3.988192814592887714e-02
-2.361777260159555678e-02
-1.235381613995396172e-02
-3.988544137647972304e-02
1.228093169228179106e-02
-1.929773525009229745e-02
3.979916991210651067e-02
4.499398363571812526e-02
-1.036145772945020090e-02
-5.663965348168541886e-02
-4.398866639735223710e-02
1.585044714705484414e-02
2.192227157461574746e-02
2.752582223547984236e-02
-1.539647513627415143e-02
-3.922194839844865902e-03
4.691205542484574997e-02
-5.261191446143147904e-02
-1.903654194547088271e-02
3.698495459486618453e-02
-6.882513844814774906e-02
3.300330119093600884e-02
-2.674172205953694384e-02
5.230555011687675060e-02
-6.376820916747873158e-02
-4.524369175598302872e-02
-1.044641315438992260e-02
3.342325608856215602e-02
-2.576545937856815002e-02
-1.093077627637469018e-01
-2.436411305844057851e-03
8.560978824500365889e-03
9.287888875292174898e-03
2.812759275059297133e-03
-2.997780656523595100e-02
1.679433804787437701e-02
-7.192414541548090498e-03
4.860292317331867812e-02
3.318497882635555729e-02
-1.200613433752243005e-02
-4.321081133419200915e-02
-6.450125634633797900e-02
3.566503414168806924e-02
1.966491321425357583e-02
-1.210281063228480641e-02
-7.578384090506845583e-02
2.017198428048776193e-02
1.797885019873689651e-03
-8.572848436905713965e-02
3.510169158252141042e-02
3.395124990876682153e-02
1.001645883762303235e-02
-6.472463082603671864e-04
-9.284970072639300853e-02
-2.863194799284180664e-02
1.831737036324726162e-02
-2.697942325653128644e-03
3.271444255349032632e-02
-1.638204928782338934e-02
6.205184601549917911e-02
9.251307273136226417e-02
-2.823272617789813338e-02
-5.316591146739728380e-02
-8.630665506409766763e-02
6.082857164704096389e-03
-5.445849866485920343e-02
1.585373204924043697e-02
-6.635009377351888671e-02
7.116481738169608273e-02
-1.028567610639523761e-01
-1.007406164986755955e-02
-7.263939849897140151e-03
-2.963776202208077970e-02
-4.066432944413463785e-02
-9.393537273244723096e-02
-2.221383171575063223e-02
-1.490973142184549675e-02
7.604793014605925401e-05
-7.175270885508583385e-02
5.288318993424507425e-02
-5.196328962861562067e-02
4.636710069394166939e-02
5.990998100949435079e-02
3.415714763084382738e-02
-4.857193616259077723e-02
2.411881713442825745e-02
1.839154335027383402e-02
-4.251050009618644737e-02
2.507457852491565276e-02
4.573265882994460851e-02
2.647816620108971522e-02
-7.144959895774553697e-03
8.353994893379002029e-02
-1.377663584086802166e-02
2.570043107277272462e-02
8.565229417264950615e-03
1.525317303192525765e-02
4.778682347676821429e-02
-5.609137590208959981e-03
2.575653365347311055e-02
1.167312126129339172e-03
7.984125840206895974e-02
7.709039979694495837e-02
1.440251314258385838e-02
-4.019232423368624546e-02
2.450282494636108616e-02
-2.043239886443638798e-02
9.132968824110562767e-03
2.551812186526370568e-02
9.541878167918118811e-03
-2.108429577731685614e-02
7.720344047211599725e-02
8.310954161837755261e-02
4.413813252838894030e-02
6.700656592604731232e-02
-2.574013270768573877e-02
7.597986117460763487e-03
-4.708630264311913782e-02
4.803491920666674159e-02
-2.577181035736270803e-02
-9.715371848445055955e-03
-1.113564053755327216e-01
3.176671426599370074e-02
-6.214638508430416625e-02
-3.188031050511497960e-02
-8.000783037837102402e-03
4.151338459621371768e-02
-3.997365748102518768e-02
2.157796074645788181e-02
-5.197954206877451050e-02
-4.817586220166225619e-02
-4.598275241272442582e-02
-8.086265842060928397e-03
1.059051192974686667e-02
5.154532986391776456e-02
-7.570158674786597874e-02
2.268192428710392311e-02
-3.470050845766763786e-02
-1.526250596767067536e-02
3.016358806882357343e-02
4.349600808749052444e-03
1.196052350505905429e-02
-1.431293913750775497e-03
-2.809615146225766854e-04
-4.954394343077334756e-02
-3.689592156192469247e-02
3.811712678668215115e-02
2.308066937710067691e-03
4.381504771600926856e-02
-8.828425640667779406e-02
-3.266056867040408908e-03
-1.063861151426164636e-02
2.120923995446598320e-02
-5.872584411787914668e-03
1.212189514169627336e-01
-1.307677469349181193e-02
-6.911243349268953243e-03
-4.528003534141705061e-02
7.250397831839786034e-02
-4.307090406554765945e-03
7.478035850165087699e-04
3.393051878927066251e-02
2.294971556519666625e-02
-1.073815867040054245e-01
2.869194446204958310e-02
-1.079864821238498557e-02
-1.501285373906393814e-02
2.808147932871381258e-02
4.675011010849081800e-02
6.305997038897485918e-02
8.973023133500260262e-02
1.322291254807074837e-02
-3.568928135239989724e-02
5.650014823836190664e-02
-9.268090635819938028e-02
-1.107168359908657501e-01
-1.501160933516087863e-02
1.973493334608009044e-03
-1.194029484706267408e-02
-4.126868156497366658e-02
-9.012645368356783648e-02
-2.011900947779540413e-02
3.338026270276190505e-02
-6.946203997066069218e-03
3.429539691849729094e-02
5.918870900223099918e-02
-3.520542112259453932e-02
1.539045631184883349e-02
-1.929938225792664913e-02
6.859794397291583967e-03
-4.474198953022432562e-02
8.359363844073508867e-03
-2.408459722695783720e-02
5.144284234450582048e-03
-7.408492395704119327e-02
-7.063017701302398699e-02
2.051482212956104792e-02
-2.441786968953784526e-02
4.915932895031994293e-02
-6.217751323141790937e-02
-8.556184982233079259e-03
7.379485798541014774e-02
-8.215871782904783996e-03
-2.918028433540485397e-02
1.514373039379254132e-02
6.336753468834830315e-05
7.870273191386976041e-04
1.986797369652886641e-02
-3.311560268181484683e-03
-8.651402463664183140e-02
-3.084979939915872063e-02
-3.509871785546584549e-02
6.850140425490744422e-02
1.286624628244636276e-02
-1.420826086439394044e-02
4.837816410938118594e-02
-2.593596960067053037e-02
2.135405642675638344e-02
-4.807116978283348940e-02
-1.050184290644577967e-01
1.323294897034778435e-02
7.726855547214096787e-02
-1.161112481868032406e-03
1.177147208857459021e-01
5.965732556237950124e-02
1.868332827282905353e-02
-2.828422294001043530e-02
-8.313309036996145360e-03
-5.152205515299895832e-04
3.371850708200232333e-02
2.410017353344847714e-03
9.333563900999336527e-02
-2.511548946400911017e-02
-3.755478725656918176e-02
-7.088242126548059685e-02
1.310105316059760050e-01
1.178370208808488667e-02
8.985553628036452301e-02
-2.670743397892548499e-02
2.126048726324328633e-02
-3.349456994516524476e-03
5.015043276694519658e-02
-8.368667311872860859e-04
7.163485288524136518e-02
-3.239315166920513078e-02
-9.290696804116272897e-03
2.226257160292329038e-03
-5.641235068935548935e-02
6.933285464559614530e-02
5.408373869171050757e-02
1.974406271721988737e-02
4.648468170912983116e-02
3.519041364238888886e-02
4.912670379856293016e-05
-3.968753771377497158e-02
5.740238674252056555e-02
-7.415776574175020341e-02
3.051069181130899779e-03
-1.048797601263968537e-01
7.964347662253503865e-03
4.965280983100377882e-02
3.412265579041986324e-02
4.748487036452250787e-02
2.735156381304112289e-02
4.532602121315542493e-02
-2.733794106264106783e-03
3.339207653885895716e-02
-7.735020699550682055e-02
9.919614608703811523e-03
2.687375462313589675e-02
9.164561784953393839e-03
2.690809894314483836e-02
5.409623750846487972e-02
-4.884950656939483077e-02
8.860097952914412767e-02
1.066307703616775279e-02
6.632439267205295086e-02
-2.280620194569933298e-02
4.111399395799582301e-02
1.165047397484202107e-02
-2.168530924431065487e-02
-4.077924125968851454e-02
-6.869710078477929416e-02
1.542277297903020192e-02
1.413334633766770432e-01
3.934558793952277339e-02
2.723868039525161738e-02
7.029265159719043365e-02
-4.844112723248616970e-02
9.662179272919996231e-02
6.890087455385852933e-02
2.405298362820565070e-02
-4.111719025801372634e-02
-1.685666862405102440e-02
-3.388257432432771610e-02
-5.981771866980817309e-02
-6.843260153551780633e-02
5.470099534994107143e-02
3.403200761805984936e-02
3.965973989530182514e-02
-8.274000452273196429e-03
-3.592261928035526963e-02
-2.497516329869501912e-03
-3.562311408961194720e-02
2.567643199865378683e-03
-5.451893828603866267e-03
-3.060608451747736172e-02
3.050628878679315786e-02
5.654224952013580524e-02
4.431358006411410116e-02
5.071157505149077871e-02
7.916955416275296697e-02
6.066509452313929851e-02
-3.181699827077889148e-02
-6.681151867151978452e-02
1.012348097322776294e-02
1.910544400792648506e-02
1.036815421287269785e-02
3.093154159355167646e-02
2.676033974135279270e-02
7.011738765660707751e-02
3.703967615986071549e-02
4.903908138751104928e-02
5.221427719742494783e-02
3.961345604883055593e-02
-4.011825547567892183e-03
7.079649338467031150e-02
-1.040980863039488689e-02
-1.973831155773387441e-02
5.075919474024104955e-02
4.946598053787346766e-02
-3.222720228860223579e-02
9.744253994421085696e-02
-6.598135963334431087e-02
-2.121493663521475254e-02
4.604912671910243310e-02
4.665290102707858599e-03
-4.017858918121743755e-02
9.094850585829272749e-02
5.315531605532424625e-03
5.839398136945964796e-02
7.268216489793827284e-02
-2.142478926104693024e-02
-1.647655110718359434e-02
9.130094966604239415e-02
-5.118047564282144496e-02
-2.561563666201562440e-03
-4.446434361954770126e-02
6.485851135201685380e-02
5.848158725811641867e-02
-6.193223704261618251e-02
2.190563124425845207e-02
1.188462338059223175e-02
7.407022589947430402e-02
1.095801023944772135e-01
1.000334513171993733e-01
9.642332561810966485e-02
5.820597072416432149e-02
3.050729577358702455e-02
3.147563679702831962e-02
-5.803181081298267041e-02
3.425579110576539715e-02
-1.132420335305556018e-02
9.121516767660748856e-03
4.558992612478539319e-02
1.592355822222493722e-02
7.614722279618657552e-02
-5.842881915085720856e-02
2.450859435130668326e-02
-6.206418069844094054e-03
3.731936116162332812e-02
5.072347647145501737e-02
3.146357974452435209e-03
5.633353787370676269e-02
6.571842196563362770e-02
-9.287569695589236243e-03
9.209166608569824275e-03
-4.086154733791548185e-03
1.103852946778305366e-01
6.097266519583943029e-02
6.128221064931149015e-02
2.490936721563229844e-02
7.107807287586057066e-02
2.157203885925984901e-02
1.568024082067749625e-02
4.678576908482579011e-02
-8.386699039036860093e-02
6.703748544254503616e-02
-3.100683559004259026e-03
1.553012125019932570e-02
6.651766240523518392e-02
-2.603660107275281715e-02
6.694778376191774794e-02
4.054049717451873452e-02
3.364456269644101188e-02
4.755475882119339359e-02
3.462147622193197105e-02
3.227880978273910042e-03
3.111367288653343194e-02
-3.846712607797078253e-03
1.468924921268926209e-01
3.421757404829162130e-02
1.132411911759226564e-01
6.187201611724112149e-02
1.673610281510188062e-03
1.011596278347899440e-02
-1.100695703297922545e-01
3.276871562849834746e-02
2.802211065694728415e-02
7.575119679922476257e-02
2.480415227481122531e-02
2.369851803195487799e-02
2.213735841993851386e-02
2.075553947043580136e-02
-4.261300400382165426e-02
-5.541169943835964201e-02
-3.432609248694176024e-02
1.719244261775517216e-02
-6.192117997747769581e-02
3.917527315288294246e-03
5.180162722402437657e-03
-5.450705110372774248e-02
1.323845426451250862e-01
6.467177295075850207e-02
-1.296509694957322621e-02
-8.469133341146553931e-03
2.923006346070587680e-02
-2.964367440264153650e-02
5.043145886367584457e-02
1.199953628610197229e-03
7.317152675675604387e-03
5.348301485067444988e-02
7.741929346008485924e-02
4.969872804556767221e-02
-2.677230288040787030e-03
4.257465369758239859e-02
4.358861770024017451e-02
3.070400954952852771e-02
1.529965907616085731e-02
-7.779931720882047111e-03
1.021732962932556527e-01
-4.141833325738560750e-02
1.176714304221564561e-01
-2.397367113570103569e-02
-3.551719373806069835e-02
-4.297108392107566732e-02
3.169001106930504231e-03
9.016587797041504537e-02
8.831230858764202787e-03
-4.503286842654636440e-02
3.292479346259502559e-02
-4.237862268304754682e-02
6.010901172248198088e-02
3.305611677343250204e-02
-9.219844935161536359e-03
7.943958742387959016e-02
1.456570486065241789e-02
5.499034686083852791e-02
4.442228756444249749e-02
-3.704031778210381542e-02
7.608380472587150667e-02
2.050095525075930000e-02
8.591956376177667387e-02
-1.875984091352067562e-02
4.789684565654208498e-02
7.725388323213601416e-02
7.147758317247072946e-02
-1.609781584736235532e-02
6.626109487291440003e-02
2.529521894808343940e-02
4.096718956473781315e-02
2.498554038583665829e-02
5.687692136115252151e-02
3.312573598229782978e-02
-7.344947398615439549e-02
8.758995420499852969e-02
6.488961400829451609e-02
1.816848275623817593e-02
1.073984687033783386e-02
2.205212879690217689e-02
9.418826128333622483e-02
3.127866561719463284e-02
2.094019839272494993e-02
9.083629213413417502e-02
4.295921006157419481e-02
7.446644542537250722e-02
2.351099502277206182e-02
3.146470708949564848e-02
7.871571162845712732e-02
-4.788421920007043808e-03
-5.032371009517705440e-02
9.881275926910977614e-02
8.612300034279928018e-02
6.547375275202876876e-02
4.365627528007281349e-02
-5.962986439770286834e-02
8.802324287655081958e-02
6.796309532439485934e-02
3.690060793131984263e-02
9.049644901857785417e-02
-4.101035446848264737e-02
9.313860342635925382e-02
9.557629894889035915e-02
6.702071422542059398e-02
1.082421225880517007e-01
-7.034016111578847430e-02
-1.622490121021260417e-02
8.250275400596444875e-02
-1.160388228532273011e-02
5.500990363376492831e-02
8.391870504046233803e-02
1.021350655517937189e-01
1.242156178399583255e-01
1.150087624945276832e-01
1.514881334534695125e-02
7.980249093514583947e-02
5.639041136616861766e-02
-4.127441886865605702e-02
5.595307066843491911e-02
-5.152820813194251143e-02
-2.628814019710334557e-02
-2.620033997189122679e-02
8.886769812847174210e-03
6.139653079574407951e-02
4.286330503274522752e-02
1.044513315565744616e-01
-3.306837262512202225e-02
-1.493154223249502227e-03
1.762134333162495778e-02
-2.165352189749099321e-02
1.282001214501460040e-01
6.596827022525453277e-02
4.810976646097644971e-02
-1.418081102974100283e-02
6.027455272522429242e-02
1.089795873909083293e-02
-1.796688171845924747e-02
-1.937368616150386691e-02
7.439058714870530609e-02
7.141316799182932662e-02
5.630153375449105380e-02
6.922785505001502471e-02
5.659725000592876615e-02
3.953908511137178838e-02
-4.211424501328970595e-03
8.912219810086871585e-02
8.258120777290083037e-02
1.377180119051272557e-02
2.999383813557932391e-02
-9.175979856201463281e-02
-1.076939688870796842e-03
9.397922125700898521e-02
5.407830402018909410e-02
-1.850106683558714118e-02
-3.678002673221526797e-02
1.298743899650169342e-01
7.628650763496383491e-02
8.306229653785011935e-02
9.401793733576423173e-02
4.082135058720044729e-02
1.886475880758021291e-03
-2.215755516311057258e-02
6.978866425765922754e-02
4.470804964044270552e-02
6.650982734995322665e-02
4.336166462459695170e-02
2.334810286482950914e-02
-6.833635885885289141e-02
2.185669787960979951e-02
6.121643475038247850e-02
2.020787603937782700e-02
-4.078638744124950255e-02
6.351766720694194956e-02
6.110739080763637199e-02
1.238988050347428344e-01
7.751376130924557406e-02
-3.265884170855515301e-02
-7.078566719652730488e-02
8.800806925327715746e-02
5.662795150512951042e-02
2.751222738359857672e-02
4.669615417895275206e-02
7.075134168226006326e-02
8.403694354741496342e-02
7.180209697273968929e-04
1.171467994790905132e-01
-2.697032430410043966e-02
3.489051003077885127e-02
4.051917370527814005e-02
9.318838062102272404e-03
4.187990882883048382e-02
2.380892901969090467e-02
1.194396919171558658e-02
3.702363133975953430e-02
3.087171131581151889e-02
3.569882182159594269e-02
8.642958787507865406e-03
-3.932910839041827561e-02
9.027141427434762222e-02
9.083514394676968362e-02
2.600333965892514046e-02
4.836477932708533461e-02
-2.446628026107948786e-02
2.781821628252469439e-02
7.741866051039643370e-02
1.224522604059427172e-01
5.762642102428968544e-02
8.956089959075552720e-02
5.404021078123560917e-02
4.903846648365878247e-03
5.092919249914406449e-02
7.648233966178795418e-02
6.815818975870668525e-04
1.090688869026109342e-01
4.920736811900452284e-02
1.904329817230580521e-02
-6.526540614304518484e-02
-4.474749694486384460e-02
5.526527121445220375e-02
7.983115234930839021e-02
-3.056931956268019233e-04
3.114762965729136676e-02
3.127744284514068912e-02
8.497182623342954336e-03
2.992614076136645637e-02
1.239155993763559477e-01
2.062878597385815402e-02
3.564259827580919249e-02
9.022710505092475242e-02
1.802596885835639970e-02
-2.007602361004068650e-02
-3.575232128046381547e-02
1.232648116880829571e-02
1.381987919254298001e-02
1.116854970142666520e-01
7.906329565119306346e-02
9.692621513685464874e-02
-2.296668215525952267e-02
-8.559588071185952884e-03
7.882782428701474997e-02
-2.159422104036563470e-02
1.810500048372836596e-02
2.999996031885023701e-02
5.272233789579173352e-02
-3.239372047345015493e-02
-1.063905314690202081e-02
4.438892577860363564e-02
6.463446786398574506e-02
5.995076077336485704e-02
-8.145320252451779264e-02
7.284027480960156287e-02
1.806471204495433899e-02
7.592613549095889036e-02
-3.164786402241540064e-02
-1.495982355205934845e-02
1.901801637983803472e-02
5.948319741414673234e-02
5.189486219921898846e-02
8.232313925224764295e-02
1.033324357615437866e-01
1.108494031658097539e-01
7.583546649027944619e-02
1.742129855658042931e-02
-2.675248554079623017e-02
8.591552448440581413e-02
5.649323327309820064e-02
1.518635171302100233e-02
1.275443309538175363e-01
6.587648972722327800e-02
8.959920790197019314e-02
1.234370120487067631e-02
7.248640383773624629e-02
5.847160973405306217e-02
2.789387055898291667e-02
6.173064452693151349e-02
-4.528002448442040168e-03
6.349989343289721977e-02
4.465524501674478924e-02
2.088611012967609391e-03
5.677810947299245098e-02
5.738877436914441299e-02
2.953665011239007751e-02
9.981797660610298994e-02
3.030791071431740077e-02
-1.160311422895398716e-02
3.848703561852832161e-02
-6.070180478012503905e-02
4.295019827594716288e-02
-3.870669543980637811e-02
6.678990957540999196e-02
2.552815942096665208e-02
-3.234555378878612580e-02
9.534057339721754842e-02
3.065325271904997817e-02
1.050952323892278932e-02
3.776622316419152997e-02
5.027001029260135673e-02
1.128558585839212064e-01
1.454661923414606595e-01
-1.857101054565857973e-02
6.819662957658467750e-02
6.899311959562003105e-02
-1.627233187537955109e-02
-1.930023556963515134e-03
6.725912706904230154e-02
1.643828092150799794e-02
7.927392786701933924e-02
4.198420693993867858e-02
7.883323776406477024e-02
4.475608348876759096e-02
2.234505797638825300e-02
4.613953071196060830e-03
5.670724770602282583e-02
-1.364591757053455062e-02
-4.701785973519653078e-02
1.578767122069105189e-02
9.004665660110353076e-02
2.182505110111206126e-02
-2.952062081414197348e-02
7.700613504001485587e-02
5.186267322937138102e-02
2.639102142188130481e-02
1.737680983040698623e-02
-7.803896710402024803e-03
2.110668265158218218e-02
1.146973600849714170e-01
5.961256610546541990e-02
6.170698247488941995e-02
1.640993006841077670e-02
1.223701054895648815e-01
6.633398026030003225e-03
7.502057824742387748e-02
1.151772364708516551e-03
8.912179125725037954e-02
5.419756158345460234e-02
3.593696984426188873e-02
2.157564941484205884e-02
9.982863608147443668e-02
-4.143687988566108205e-02
3.543412186618645487e-02
7.547534578694822804e-02
5.030348243630864552e-02
1.581473305384241412e-02
5.010787698724437217e-02
7.642708976848583413e-02
1.030165154911561881e-01
8.207047679787082828e-02
2.491239069700525860e-02
1.347353979270514771e-02
5.362328525245043526e-02
2.330834506456203048e-02
2.605820264286346985e-02
6.516679930512878083e-02
-1.130659227511701843e-02
3.639779169652816726e-02
4.673790178005984147e-02
7.176062619098631801e-02
4.827321207471389763e-02
7.920905469341324445e-02
1.222865133284554567e-01
6.033348100835082828e-02
3.999482391143226873e-02
5.221980138469824173e-02
1.887256414990444442e-02
1.172087860099330081e-01
9.602145938300210570e-02
-6.168134317947377224e-03
2.274781964816851784e-02
1.843274989257976185e-02
8.597010538664494328e-02
5.164776171816050365e-02
-1.510224738254122533e-02
-4.569458659420340407e-02
6.252512895317338670e-02
5.796394674957892901e-02
-8.711772643632606852e-03
1.008845655304405065e-02
7.281027225507281930e-02
-1.370099919895288731e-02
9.242917086322947895e-02
-4.155816183521812701e-02
-5.800431810849593361e-02
1.656148044312317352e-02
5.522171539951393343e-02
-1.592141524461280003e-02
-2.561366425372048339e-02
-2.756816169239171416e-02
1.414878445060081076e-03
4.023650795211702186e-02
1.147121077900024877e-01
3.075336965455625904e-02
2.069079908000385701e-02
-5.534591336862943085e-04
1.148644609789014753e-01
5.830396700166506907e-02
6.920223154705473778e-02
4.812729986933701742e-02
3.160912754077723624e-02
2.589790480770792422e-02
1.227187741682645994e-01
9.871955917325626884e-02
7.129199608086117523e-02
4.556711993797282756e-02
-3.570607725560097628e-03
-8.034606591118841068e-03
6.559095212822453613e-02
4.989752554971168402e-02
4.520400710725341192e-02
6.723837070389573900e-02
-1.814567500598553151e-02
1.197251085701924733e-01
1.471110472058326755e-02
-2.477903750727643989e-02
4.497262425421091891e-02
3.126517124807762227e-02
5.639354786540697745e-02
1.134695025428059389e-01
6.749619220247334017e-02
3.069492620404798769e-02
4.494403157814179373e-02
-2.234572138006583192e-02
1.085823048099368304e-01
4.001882620790607470e-02
6.404783944199504697e-02
3.388048756375087317e-02
-3.261847146922072782e-02
3.545825506553080403e-02
1.689245031463679561e-02
4.324989326884604718e-02
1.006974642558642469e-01
9.165019922367426131e-02
7.901759694307512738e-02
-1.425097670944733622e-02
1.491660235066478712e-01
4.094847923877163037e-02
-3.026370225440831729e-02
1.105617592600187243e-01
9.865793550079440810e-02
2.669633103445544480e-03
4.000262933085975414e-02
1.189263321263156203e-01
7.187652956716620743e-04
9.808286787160394593e-02
-7.558188403518678079e-03
-8.012595137648419533e-03
-7.868405276859041092e-03
2.533897241689326077e-02
1.014758985698195060e-01
-3.009668787008931354e-02
4.893167127832796781e-02
2.018540525562795632e-03
1.846805732961100122e-01
6.945468272431938594e-02
1.234542974822356032e-01
-1.852550020500172076e-02
8.156460745683813407e-02
7.288004653611853713e-03
-7.038876041577432630e-02
1.217790724944396580e-01
7.444778355213887977e-02
5.265629026674065183e-02
7.026115006325452106e-02
5.377397531545465709e-02
2.700467113399239796e-02
-5.156735777834351581e-04
4.135845982643433089e-02
-1.178918143883407946e-02
2.707359866856005534e-02
2.404262397850120275e-02
-2.007612055691075214e-03
3.828637365203419601e-02
9.836277974948191838e-02
2.567736249346332794e-02
1.087496077307693737e-01
7.944730689870681262e-02
7.095265920447065000e-02
9.437493244855192642e-02
3.574222215416738430e-02
1.452850730953788583e-01
1.332473694219991553e-02
7.614634678108060661e-02
-3.643685337480546266e-02
-5.889674633067303045e-02
-5.592512835153822621e-04
5.676063346109345986e-02
7.611951794636084845e-02
9.010696029490944392e-02
5.938738673765023290e-02
2.477573222815912177e-02
8.378371139666333789e-02
-3.989728653244147688e-02
5.710493623599596086e-02
1.162584311202551901e-01
3.011168588244358003e-03
-8.718528730704371704e-03
5.972385505995457533e-02
7.943031190041127676e-02
7.521131312747135478e-02
5.279095234807163611e-02
-1.071775629626023699e-03
8.071006980712266965e-02
-7.469127810009399716e-03
3.870946750159274391e-02
9.464782139611994938e-02
4.068908847754298258e-02
2.542539821691525148e-02
4.443215735745414258e-02
4.404430326293118370e-03
-3.046434236359178011e-02
4.296436101280012160e-02
2.936695075487074161e-02
-1.012518993056774237e-02
4.745473809731810821e-02
9.179807239993202639e-02
-1.652059050882997635e-02
7.671222426894716562e-02
2.480918228178432671e-03
2.459345423531447694e-02
2.092078135296725205e-02
8.237071795107932248e-02
1.046735752513761331e-01
-5.053897822831039319e-03
1.175398583413772846e-01
-1.163299049231978667e-02
-3.246134912588519161e-02
4.484184662835279805e-02
4.850744509003564187e-02
5.232969097224489385e-02
5.376183221252756050e-02
8.167265307715944681e-03
-5.297898944669185428e-03
4.669812406519533061e-03
3.748444646146646686e-02
1.305624647863406762e-01
-2.525932294632512315e-02
1.160062493525745586e-01
1.145541691572796172e-01
2.671786703461538279e-02
1.223910024485366926e-01
-5.007680814212457643e-02
-2.175077158734411986e-02
5.440432096008188632e-03
3.025843273042156875e-02
1.744403588817395809e-02
7.945096172089573944e-03
-2.580588839287167521e-02
5.935646508640137625e-02
-3.649774912130936914e-03
9.260086364773791046e-02
4.051563343368152353e-02
2.691604607753802364e-02
4.413190738304759858e-02
5.957443482765410747e-02
2.916150029445602546e-02
-1.873984903926307830e-02
2.190342747456435965e-02
4.793847576023108764e-02
2.217047372447510795e-02
4.967255237520148275e-02
5.088184941033023490e-02
1.169296746312653706e-01
2.462214663558028385e-02
1.709306308438183347e-02
-9.471759718689993102e-04
4.200952326402497550e-02
6.754684248913196687e-02
4.108017555761763612e-02
2.347619838419419749e-02
9.812068685152127920e-03
7.050639309445506930e-02
1.075246048813219280e-01
1.504784262664514601e-02
1.119810066953209893e-01
4.999349744966464365e-02
6.170950436266083722e-02
7.047672223932509306e-02
4.338804290755064047e-03
1.276269286828864702e-01
-1.440255253410274890e-02
8.103220460089399779e-02
7.249532260417504426e-02
-1.083047390953976140e-02
5.909675320919075686e-02
-5.121851592887415039e-02
-2.029443168140187062e-02
-8.696188637325777751e-03
9.914753556132482881e-02
-4.063240553373614894e-02
4.953144781729425933e-02
4.457846299839024473e-02
4.822230906892705643e-02
-7.705300314443578160e-04
1.651329963446078811e-02
-4.572937611621947368e-02
6.092429524725723883e-02
-8.230070646848842422e-04
-7.655033179147965015e-03
7.312219019649504603e-02
1.057611850754115387e-02
-1.039645350182924997e-02
4.389583333123907305e-02
3.344682206384918394e-02
-5.976275213664747864e-03
1.128787030564881305e-01
-2.779132589943791171e-02
3.210236489818296679e-02
4.377465574421070260e-02
-1.349776036471255066e-03
8.563718601934011687e-02
1.427493346829076214e-02
3.870599254274324774e-02
1.060635060308079136e-01
-4.520085966310091741e-02
4.192112479430815108e-02
2.949401904711616840e-02
-6.870002499508830185e-02
3.097203669273837934e-03
-1.007858752329087414e-02
7.777687362942219129e-02
1.059972226742535717e-01
-1.118525051964129428e-02
8.837072221354123902e-02
8.078408032275825879e-02
-2.719705064095966768e-02
4.496422435650882649e-02
-4.977745468432746845e-02
5.596225527454684601e-02
-8.577849275700109855e-02
-2.661030648533695836e-02
-5.470592529226652595e-02
4.571054013495329943e-02
8.548274828364509081e-02
-9.692413517455620436e-03
-3.825662122617701222e-02
-7.187829640437264599e-03
-3.512834182001477179e-02
1.347516039704092609e-02
3.535051262988485321e-02
-9.932667211646867278e-02
5.528081197303932187e-02
4.855298826136415780e-02
2.640971086409544394e-02
8.726062147823751211e-03
-1.113663680397327521e-01
-8.036811721999606584e-02
-3.765615531745952760e-02
-1.073686988668868039e-02
6.237748149231471528e-02
2.611793864237688459e-02
1.401563647646848591e-02
7.284293845746434015e-02
4.324228080916407008e-02
3.006773147238736565e-02
6.350807549864520563e-02
5.526870423260071136e-02
-1.625590724500434797e-03
-1.130731758057659277e-02
6.009012273871933152e-02
-1.752581770522436064e-02
1.480945962168557679e-02
6.503950390818431793e-02
-7.318007480848479074e-02
-1.373958851783528383e-02
-2.571354417793468225e-02
1.556467730025443662e-02
-6.180805178642394433e-03
-8.141550538234454404e-02
-1.881238091738476198e-02
5.563493994507241053e-02
1.042478111591408838e-02
-3.792325139381540894e-02
3.652978112430396718e-02
-4.553844335030236661e-03
-4.948053330430007141e-02
4.886311140346658033e-02
-5.603556394171532035e-02
1.134548900762800822e-01
1.396157243785524707e-02
-5.862225772650701827e-02
-3.382678583391081351e-02
2.508495126261430647e-02
3.187326901509284632e-02
-3.404248488424149038e-02
-9.069337422015702130e-03
-1.002333352149460260e-01
-1.126883872503550536e-02
-5.727631415835229833e-02
-1.127583534640239603e-02
-6.440614627795165914e-02
-9.917456604866627112e-02
-4.279768350520293113e-02
-1.029395006582665799e-02
3.757979474267831438e-02
1.738249139097525556e-02
-2.264662523431962976e-02
2.056309095696318492e-02
-1.067439342523454279e-02
8.181029131567192289e-03
-2.209274543327144835e-04
6.311043314629516399e-02
-4.797514388530166318e-02
-1.634737789455097470e-02
2.216185675752152182e-02
-5.798010009911318263e-02
-7.060339387079461737e-02
-7.637243178858448001e-02
-1.697199831315776217e-02
-5.011241544002562054e-02
1.093280460083804334e-02
-4.058641557163453380e-03
-3.958813670785818473e-02
2.258175431847478376e-02
9.120073898217609691e-04
-1.132111088089191638e-03
-1.153487667953583679e-01
2.985261524066965509e-04
4.847136689486513522e-02
1.142945231888637357e-02
-2.856678072967334253e-02
-1.632865238979544845e-02
1.278194402693963753e-03
-1.009746159285184741e-01
2.205676048536256081e-02
1.785660742530930864e-02
2.929372627360441253e-02
-2.153992472721447810e-02
-3.715823333631654291e-02
3.074832294820587300e-02
1.015992529465337829e-02
-1.111224934079969445e-01
6.378583259450332221e-02
1.422246282747681966e-02
5.889954226860990433e-02
3.187149986043134181e-02
3.307039376939319153e-02
-2.703785581427920609e-02
-3.010311966650163276e-02
-7.050689456691021546e-03
-7.536919540225796299e-02
-2.943584394977126831e-02
-2.946771278963646740e-02
-1.897690467789572106e-03
3.579054760548785758e-03
3.889811530940327777e-02
-3.642156928940334937e-02
3.843838791063541177e-02
-3.180600189123935462e-07
-1.063362812295556153e-01
-4.962512529487845409e-02
4.030473706326598900e-04
-1.172032542277142569e-02
-6.636818170717236065e-02
-7.791994313211306200e-02
8.339918045642441199e-03
-6.815599314230946781e-02
-4.898761338454496461e-02
-1.687020742528667211e-02
-2.906664314579679095e-02
-4.544194626401593801e-02
-5.343601643757130149e-02
-8.951112311020423609e-03
7.599280352542797656e-02
-3.352795308476421571e-02
-3.210056551391429758e-02
-1.089724984191998702e-01
-6.524543330196799773e-02
-6.979586937631906962e-02
-4.468460065440550688e-02
-8.820472375622739891e-02
-1.187529237810009027e-02
2.461862574355898683e-02
-8.900228944965477007e-02
-2.951350079508509999e-02
-2.846520063796823333e-02
-1.151061053675343504e-01
-4.006605948560933161e-02
1.839027936347974873e-02
-1.297514135160987014e-01
-6.601623562415987086e-03
-6.830559351507599353e-02
6.283942935047034418e-03
-4.038807409172921054e-02
-6.326710889362273382e-02
1.034293069500019820e-02
5.600871424353384351e-03
-7.291472571376921008e-02
-1.404674306055198572e-02
-5.873382001052818852e-02
6.168334774569570605e-02
-5.693900694316156308e-02
-5.665236729858089126e-02
2.391021184411670775e-02
-3.809423495654656183e-02
-2.927300645767571055e-02
-1.584186220861513381e-02
-5.015970602896307334e-03
1.836234226016840183e-03
-2.414679062389174860e-02
2.574732924031018083e-02
1.319680688124393779e-03
-5.681016129159784794e-02
-1.004093510259200517e-03
-8.312677350276967414e-02
-1.472674705249279320e-02
-8.668908070399590493e-02
6.718932966395292292e-03
-3.558895354897392144e-02
-5.564482292963737753e-02
-1.109467517122864240e-02
-2.639333113215402635e-02
-1.379820112262658723e-02
-3.902706812856891749e-02
3.128543478626149427e-02
2.313196233645712849e-02
-8.780199076808122005e-02
-6.884728363586192779e-02
-4.092160704768636054e-02
-3.483262360194912255e-02
3.723237861407686401e-03
7.593001179146334489e-02
3.122539578744979241e-02
1.040517504223814477e-01
3.238680111965132336e-02
-2.052360247191171300e-02
-1.115039249276967015e-01
-2.955820616440564454e-03
-6.036163177028208010e-02
3.745189293484060128e-02
-1.283621145277762457e-02
2.448700014692023908e-03
5.147167969190247216e-02
-6.071488732048072436e-05
-4.893629424175455905e-02
-4.568846708788200373e-02
-1.511823241868663452e-02
-5.580096178409618690e-02
-5.468119500137161998e-02
-2.855524811006452182e-02
-6.745929647205613222e-02
-5.020747989906243491e-02
3.902295815671377038e-02
6.715857438010017222e-02
8.411272028582594817e-02
-3.157676850867147805e-02
-8.942465598539605168e-03
-3.702853884573644588e-02
3.767025957453140617e-02
1.274898030131034650e-02
-8.208733705707459138e-02
-2.054482100947539747e-02
-3.162632817638293126e-02
-9.550786704450796305e-02
-2.777819246824821467e-02
7.878653602155586896e-03
-1.222823500033554979e-02
-3.124878702747946411e-03
4.871684711932693090e-02
-3.200333813956504625e-02
-2.407169728775370582e-02
-7.265063057806694924e-02
-6.172332192805624757e-02
9.981718758921223622e-02
1.151674424505293431e-04
-5.115951062248211278e-02
-3.568703279635799391e-02
-3.641024041745819645e-02
-6.411879381032334346e-02
-1.869483718356076268e-02
-3.270954102722776341e-02
2.932794012426853669e-02
2.029092840452940624e-02
-6.833632452019415549e-02
-8.628013877780918439e-02
-2.332505426616313798e-02
-5.817174354860312618e-02
-8.870152499059431872e-03
-2.513895012637669055e-02
-4.620667000522458989e-03
1.001991461332499694e-01
-4.182965218224816983e-02
4.828602132731857344e-02
-1.984518115913625966e-02
5.296122995962995045e-02
-6.668894804536608378e-02
-8.652889449866660310e-02
-4.035816319811641462e-02
-1.466747012759458957e-01
-8.407127732204150439e-02
-7.159318960005379463e-03
-1.501554341263474854e-02
-7.442105954062573636e-02
4.996908319724420455e-02
-1.144870247189039708e-01
3.523104898665180978e-02
2.951162404026242900e-02
-9.913539097127610500e-02
1.468193860638046348e-02
-1.067236390525123368e-01
-6.259673082599431782e-02
-2.825523158839276031e-02
-7.653835683264831324e-02
1.410641737320849146e-03
-5.081274006213595124e-02
-8.271007574235085189e-03
9.134298523955114435e-03
-4.125985174067064304e-02
-2.364494585547699534e-02
-2.628044130049296892e-02
2.031425073302771736e-02
1.691383297321732981e-02
-6.249648604043208516e-02
-9.704531582501337017e-02
-1.558383472559754512e-02
-3.286162992783166897e-02
6.255843394955271086e-02
-4.749432776242475118e-02
1.418143113161144699e-03
2.172052232734577107e-02
-5.897745250225806118e-02
1.429230779711035959e-01
-5.662480528219335230e-02
-1.665669663584621110e-02
-7.657014820470413319e-02
-5.038858547341093508e-02
-3.620951904043494263e-02
-6.586220407471064797e-02
-6.102666587183521590e-02
2.419155716989788811e-03
-7.149186720783375082e-02
6.164222109603304661e-02
7.362871625632191885e-02
7.303893239744833898e-02
-7.776972368662336821e-02
-1.244607808182499470e-01
-2.907051123969710965e-02
-6.621221632902124510e-02
-5.825837885455228612e-03
-9.009077094321227275e-02
1.590777924130687415e-02
-7.140713714113078488e-03
-1.326522353379815944e-01
-1.663694516893136910e-02
-6.644898708015399558e-02
-6.329373051573713993e-02
-2.531788195255652019e-02
-7.948530870306083629e-02
-1.080797992807630420e-01
4.733707803308678796e-02
-6.028928520991485435e-02
2.060690363768789488e-02
-7.758559741853016459e-03
1.500723138169859569e-02
3.708044162441595515e-02
-7.902225043653812037e-03
2.204879717818663751e-02
-2.488450114258456206e-02
-2.928848936761687186e-02
-2.902606752254210162e-03
-5.224419771945928298e-02
-7.104646838672074027e-02
5.281208813100319449e-02
7.726698537875416328e-02
4.660432755425148593e-02
2.827994939871821684e-02
3.577899266852396787e-02
-5.150779039191490799e-02
-4.939441620077179157e-02
-2.760832298519432307e-02
5.072804946436429430e-02
3.631136617168035513e-02
7.523692883065376258e-02
5.869234500700950402e-02
-1.968303133178151906e-02
-8.836441239499415526e-03
-5.213001383381823950e-02
-5.153883671138794614e-02
-6.219963954140430955e-03
-1.250644681830701266e-01
9.174942735284409567e-02
-1.233483837282292467e-01
6.569295856928632216e-02
-2.641774754554125984e-02
-3.350386501473365253e-02
2.992486865039674371e-02
-1.436753180473819905e-02
5.218464783176954280e-02
5.939394027089250211e-02
-1.740722468830397524e-02
-1.707828661642362203e-02
1.885236292320676549e-02
-6.913466184051927921e-02
1.820495162301162539e-02
-6.124389958489352172e-03
-4.614237822590493837e-02
-5.767022610916518188e-02
-2.014390120871938430e-02
-3.198473777376729249e-02
-5.381013481980687768e-02
7.382698536802199951e-02
-1.018256032573502945e-01
7.476210269348618556e-03
-3.264072673939669069e-03
-3.766649210928062902e-02
-7.127819920126736430e-02
1.698854454112278672e-02
6.271339740143199240e-04
-6.132038404502909712e-02
8.046072942024271035e-02
1.391229087795957664e-01
-7.238945550853473181e-03
-3.765426522839643991e-02
-3.835251863856624366e-02
1.069074836527487971e-01
-6.017695880570743394e-02
3.614769873671822703e-02
-7.033893875731082879e-02
-6.864018231456694985e-02
-7.308974490319816719e-02
-4.663787346679751367e-02
1.493705984965779283e-02
-5.147637108031583725e-02
8.972080941584444080e-02
3.719732069374830086e-02
1.280434682614202922e-02
-6.342051284392483113e-02
-4.571401601448980140e-02
2.470878688373042559e-02
5.952155348770451354e-02
7.307521181533355170e-02
-2.874895874226909842e-02
-1.950665308708084134e-02
-6.426667032854359307e-02
-4.128901397689788838e-02
-3.504936334573185985e-02
3.787758858369213999e-02
7.961236216673620025e-02
-4.765788029808923354e-02
1.165130969164729531e-02
1.776668845850919816e-03
5.985185293875473767e-02
1.010313897287222901e-01
-4.077945889331321960e-02
-1.113402554831306041e-01
3.221149427708919211e-02
5.094826055716455970e-02
3.460409712389443670e-02
8.133539039328267772e-02
-3.973469276182962917e-02
-7.811755380052579079e-02
4.241542557242242856e-02
-3.640097231113149923e-02
7.816665663632886563e-02
-5.678069594055325242e-02
5.955951403430739810e-02
4.415243872672957454e-02
-9.151036258840977711e-03
9.915611998308985348e-03
-1.719275659095991990e-02
-8.302040609929943471e-02
-8.494263837114641655e-03
-6.197236272507421900e-02
-3.749211513673099405e-02
6.955781794665594209e-02
-2.497872842509862162e-02
-8.022689072679467515e-02
3.720969642608774192e-02
-1.260170002805796052e-01
-2.963715244118126854e-02
-6.682427556666356572e-02
3.137315392857003421e-02
5.448968584144128074e-02
1.071296009582188135e-03
2.179310369932244834e-02
-1.223674530230501982e-02
-3.599444995762190319e-02
-8.914891660200235934e-02
6.772582447935164562e-02
1.206918166368418643e-01
-2.348716838682653185e-02
1.336523357011667329e-02
1.489619474940162003e-01
-2.072668278938621586e-02
5.229980260923883933e-02
-5.563923372321370742e-02
-1.397375040766552813e-02
3.541490426679175935e-02
-1.824256376781628608e-02
-7.150471092427047870e-02
-3.771618197011245011e-02
-4.847977681714361886e-03
8.126983850468240053e-03
-3.960996450293606530e-02
-8.130115647938056245e-02
-2.517735071280874717e-02
-9.372664121495936917e-02
9.680293375539877898e-02
-8.089785702590115979e-02
-7.213280486449279161e-02
8.794257436444369996e-03
-7.953690289234226218e-03
1.990175477994772513e-02
3.204196335770390786e-02
1.194662502412171916e-02
-1.652853942712403240e-02
-1.824125389769936517e-02
-7.394280101146900874e-02
5.511548345257071685e-02
-1.150592400193124927e-02
2.650422663844924712e-02
-4.239587121891839894e-02
6.414911496124112156e-02
5.920699811195966750e-02
-5.815752884990359889e-02
-1.458467532213421000e-02
3.659223308693784066e-02
7.740525524656284573e-02
1.272514074808128379e-02
-2.889863185318332708e-02
-3.593927055357944850e-02
3.504037682449466506e-02
3.645037366296890319e-02
4.151221931609985760e-02
-2.423337783851636090e-02
2.046717094597578016e-02
-4.361939004336289061e-02
9.610853956057725800e-02
7.753391639544746083e-02
9.741592116923454558e-02
4.127088009636046412e-03
-3.123178202961991029e-02
7.263622499439804925e-02
8.868901224684941006e-03
-1.848754414783751812e-02
-3.258368304699536203e-03
7.319944969586210382e-02
-2.404731729471620838e-02
-4.348865076437694738e-02
5.989694422916241878e-02
3.291985208466958329e-02
-3.486762793567275281e-02
4.056736812647351170e-02
-1.663266068604001349e-02
3.329725467580299525e-02
-8.536208984246401385e-03
-4.646871436955091889e-02
-3.942549537993027264e-02
1.794230079816888299e-02
2.309437160102140868e-02
-5.552100058746439748e-02
1.688408418341189390e-02
-7.187625237021830552e-03
-2.620016880069634194e-02
-5.770245879158313745e-02
3.192491138591384975e-02
2.422610966064279656e-02
2.074254187775229075e-02
-4.499347272603737569e-02
-6.803062452133526450e-02
-5.824390942869744903e-02
4.642775879629820052e-02
-4.773401114582866145e-02
-2.737715202409789564e-02
-1.926467906238406302e-02
-4.628876125053381363e-02
5.648656666346559690e-02
1.360564040428934203e-02
2.482087952095788849e-02
-1.647703109068908434e-02
-8.333893391041775900e-02
-9.848095167970680186e-02
-3.033507125443049915e-02
4.168651900289795098e-02
4.222683736111291358e-02
-8.363209947235656153e-03
1.833598350438469735e-02
3.999412311890244986e-02
1.388503616438154474e-02
1.960672544880696228e-02
3.333433546945138021e-02
-4.825306980445701055e-02
-1.329874711967886543e-02
1.386814289309104380e-02
-5.435164603114422260e-02
-2.440784327710336828e-03
2.950519572812618577e-02
-3.119560601850508621e-03
1.247185248422164744e-02
-4.657666153400828041e-02
5.531652381359142973e-02
2.418553524754819828e-02
-7.358089930885684804e-02
-3.840143256655584314e-02
5.437822225183475307e-03
3.352338909898062297e-02
-6.556186298742547325e-02
-5.474582490183702022e-02
-4.746680411577547387e-02
-1.071522385456985388e-01
-1.204891096980572479e-02
-3.068599423276548513e-02
-8.420959239059301604e-02
-3.475433767562687709e-02
-2.916654214427994232e-02
-1.172101544819154247e-03
-3.306931374851841687e-02
2.707227772522224907e-02
-8.872260890953186097e-03
2.788263510891003313e-02
7.628528144354720930e-02
4.286641427397749199e-02
2.342110020521627912e-03
3.266315821067831970e-02
1.974293188862493928e-02
-2.655439836838969711e-02
3.479814712621713286e-03
3.169185695827016896e-02
7.625959398064455219e-02
-1.587919153372269665e-03
3.378201308845449335e-02
-1.589342231958194851e-02
-1.036001353699403903e-02
-4.603058664641341245e-03
-1.020636918680984176e-02
-3.531734018751420123e-02
-3.875356656787264098e-02
3.318260994165164648e-03
-1.630681824763174567e-02
-1.699365631114194836e-02
7.357543008274001302e-04
-7.598318500202655423e-02
-5.745639876043166089e-02
-1.007285705917971078e-02
8.227601816085240716e-02
1.569103016646794524e-02
9.688262408847062024e-02
8.138096545596525122e-02
8.419936557208704785e-04
4.233739844009374448e-02
-8.158371250401821222e-04
6.746616812638862003e-03
1.061687427712986256e-02
-6.211803308249749800e-02
4.211523720331954157e-02
-9.116423905670494043e-02
1.062147206761275692e-01
-1.692878827962303670e-02
-6.959898895771697569e-02
1.672185095675311761e-02
1.055176837297062964e-01
1.950102030951539681e-02
-8.396941507080649125e-02
4.573708622493847381e-02
5.347626056143584689e-02
2.404396528306588371e-02
4.756372919516155262e-02
-7.435595158337373299e-03
9.731230547359837058e-02
-2.574479175075515894e-02
-1.006828082245743092e-02
-5.222199808977774638e-02
1.852216446229069946e-02
1.000756730700134434e-01
-7.647591933900088623e-02
6.685734995479201970e-02
-2.692184834263472784e-02
1.178678104735793458e-01
4.924352638842920127e-02
4.662434107213541540e-02
1.666897224592043397e-02
6.971349994122622018e-02
8.569316273674126849e-02
-2.872988054642324623e-02
3.371259155449466555e-02
-5.822741971045539144e-02
-2.699218797520413701e-02
-3.511482099211734459e-02
3.319880036093882537e-03
4.381479174470511578e-03
-4.100962350831728782e-03
8.154835437358532238e-03
6.372984856995182745e-02
2.466723121448352596e-02
-6.053273585942096913e-02
1.840888525986819901e-01
3.357356862097737177e-02
-3.410883438649651295e-02
-3.615422904614991328e-02
2.476121356803686821e-02
8.225373608659444780e-02
4.417260837499363546e-02
3.535130970779009479e-02
3.136634022935234911e-02
-7.540895791691937244e-02
2.767774183539328109e-02
2.457693048618381226e-02
3.028113866030748835e-02
5.043835425561135621e-02
7.876513910158712550e-02
-1.267700567985888781e-02
1.709987068424847221e-03
1.069315776413881092e-01
-1.478597933781716778e-02
-2.106568378846362596e-02
-2.608090821062450729e-02
-2.184336174602507716e-02
-5.440281581129936123e-02
-4.230230102198233311e-02
-7.150778049036848882e-02
-1.491920661327181610e-02
-3.058546569557720959e-02
4.501100677037321585e-02
2.102625795490291674e-02
-1.414916539153202382e-02
4.601271716082231539e-02
7.011999856893665062e-02
7.359518229931841238e-02
1.913383020587771516e-02
2.582885627266642142e-02
2.563834825384099514e-02
-2.700845465394644332e-02
-4.190194043129940107e-03
1.304863529099537789e-01
4.008545278529193623e-02
3.390625529604290866e-02
-1.722725084161091588e-02
-4.805906113323844819e-02
9.182376583949436455e-02
3.311384555317439110e-02
-3.206393958613711764e-02
-4.570880401448568914e-02
2.686096788725916146e-02
3.939457674080550087e-02
-1.151060073549911751e-02
-6.385351073098134711e-02
4.207866889422082202e-02
2.374422065790846373e-02
7.113783551744905231e-02
-1.274940481944788345e-02
-2.212494683848169677e-02
1.426031406237349012e-03
2.964522463063186571e-03
4.179431250089394451e-02
-4.627729945333869041e-03
4.389585869333220529e-03
8.452620364088603289e-02
-4.397284278230114557e-02
3.823112362243517859e-02
-9.103820913471864871e-05
-1.349285876055793601e-02
1.216603414195274215e-02
1.899452309870677813e-02
3.074327313864669287e-02
5.728554567609350431e-03
5.088785351658477174e-02
-2.404056086296347400e-02
5.699637115173857016e-02
-1.518894429092094815e-02
-1.551046997824125778e-02
2.931228477104950297e-03
3.559568488298873318e-02
8.572749790000401549e-02
1.177545271933098381e-01
6.807302800910247295e-03
7.074328009376375237e-02
-5.831309512610505230e-02
-3.947589853654429742e-03
6.223007820256552802e-02
6.459778801738712273e-02
-5.220758354194322826e-02
6.938605322554261545e-02
-6.333207401187422592e-02
1.048580209814253122e-01
5.114842047347725740e-02
7.364788810097671820e-03
-5.647937008649927398e-02
-3.204417659897262211e-02
1.228222232277213907e-03
5.891503232916646404e-02
9.738943298124314030e-02
-7.389173970388542012e-02
5.680841981873212265e-02
-2.889959930118973092e-02
4.179992032689762438e-02
-4.630027873761044521e-02
1.817193096838963171e-02
-3.017589038218599501e-02
6.565342808760309644e-03
-9.445095278144290118e-02
5.717711194537910407e-02
-1.730816989137810499e-02
2.350909574177780653e-02
4.079787257864159362e-03
-9.192663356451072354e-02
5.586008337757225606e-02
4.702211809964714634e-02
2.272681540240012801e-02
7.189694719197801953e-03
8.381034832732862927e-02
-1.164031179516698544e-01
3.608766820407986135e-03
1.108482441187449291e-02
-5.283203537959364759e-03
5.081326536068683092e-02
-2.856549505398848013e-02
1.072275982487200519e-01
-4.483614080892606157e-02
-4.934798136353286957e-02
9.345621913354307253e-03
1.250426476823332800e-01
-6.496409409110543917e-03
2.634326397565833061e-02
-1.548985632282403636e-02
9.866323987871318535e-02
4.281432410534162514e-02
1.053922502156335872e-01
-4.180965198521303938e-02
-3.434519310428547261e-04
-1.017868188156011294e-01
-1.573195895976792430e-03
3.147707120446421869e-02
-2.842046062726006662e-03
5.759924569963316421e-02
-4.744162133424205396e-02
5.678506200209595955e-02
3.802503685682230572e-02
5.912370299537242357e-02
-1.027209922750998636e-02
-1.047567639720480524e-02
1.275537760611976899e-02
-2.295334923077623889e-03
1.001376037524987460e-02
8.279411155011454082e-02
5.191865981194752899e-02
-3.875115624853640861e-02
-6.636845718081909630e-03
7.183171768051728467e-02
7.797757124301853138e-02
7.595202359000138848e-02
-2.888158596437149367e-02
1.144887470354924962e-02
-2.008009233866308793e-02
-3.410125852346130443e-02
2.422670427157740461e-02
-3.207185338674201774e-02
6.213388816330214781e-02
6.943148911120737565e-02
8.393601475349719843e-02
3.171413523648829863e-02
6.543094591319481568e-02
-8.416507521727383673e-03
9.785651946159537595e-02
7.981239724807250024e-03
-5.900147740667422043e-03
7.090021304659184509e-02
4.786952332741404442e-02
-1.928245444866069983e-02
3.235934051947550461e-02
3.265819136293102859e-02
6.342712586461309032e-02
-2.772383783770988874e-03
3.021099609643605050e-02
5.663132721040375211e-02
1.009126835430650126e-02
3.345604358950656637e-02
-3.191145400164996371e-02
-1.997777438990526802e-02
5.648783432436686042e-02
-3.870892816641717527e-02
1.406565251722762672e-02
5.265719409000942791e-02
-3.394551546329204611e-02
-8.829411249235866871e-03
4.190882918296849093e-03
3.542194879362232929e-02
-2.389241058377108984e-02
2.858714720281205213e-02
-3.768964205273116902e-02
8.981996453939385117e-02
4.469512393560676200e-02
4.564211701182655651e-02
-4.285958782934647104e-02
8.545839875316717932e-03
1.496369657389929123e-02
9.000578887503371539e-02
1.376301188058101296e-02
-1.888507424961284945e-02
-3.890660113437796261e-03
7.688189311760126876e-02
2.986513480834766809e-02
-5.261347377944596178e-03
1.018404325065714738e-01
-3.911765785186271244e-03
-4.723682269677059037e-02
-5.746993609164626621e-02
-1.143463963106370121e-02
2.765352306193259377e-02
9.782046243380292105e-02
3.486223845740701877e-02
6.060788996405339080e-02
7.263583038825500993e-02
1.292775454049868988e-01
-4.593508397538317856e-02
1.109500737084609945e-01
2.624307506528267622e-02
-3.897653761593859040e-02
2.534067757529318010e-03
4.545016990072668628e-03
1.150387517016482689e-02
-4.952069974779887279e-02
-2.924565332399140655e-02
3.475030596316423803e-02
-2.000348377135288333e-02
8.100270924256899874e-02
3.613756545825966282e-02
2.526050150190353380e-02
5.503389565613228153e-03
2.448021448635319310e-03
2.432669504953102919e-03
7.556204479612363412e-02
-1.561224096035863018e-03
-6.446275504985461008e-03
7.657138739122652804e-02
-3.935509601341557508e-03
-1.455445213687904180e-02
6.223850465041633889e-02
-1.434864653130716594e-01
5.789318093022646078e-02
-4.283445612263721974e-02
3.490126715992955108e-03
2.617109680968766547e-02
6.856065745751793727e-02
1.106049872566881821e-03
4.726461548377496741e-02
3.749066532465951396e-02
5.696582108815620438e-02
1.418255154422432300e-03
3.383977400867521634e-02
-1.251631154866693699e-02
1.043669893316652789e-02
2.836338589444853051e-02
3.442370984900217784e-02
9.584752858529857478e-02
6.971183387309433377e-02
1.181386603156389485e-02
6.795109038170962790e-02
-1.876596787745254957e-02
4.309369124944871510e-02
1.451277733517274404e-01
8.109898448218295919e-02
6.253037127524466166e-02
2.094716835409138611e-01
1.869650555091389998e-02
6.160942548101157323e-02
-2.229902958636694604e-02
1.215290383567887572e-01
1.283780660686196784e-01
5.582406211879330921e-02
3.198892136284525040e-02
6.547881455009608997e-02
3.146174456376750472e-02
6.010787810791622110e-02
5.883878065590650297e-02
4.909225942373358909e-02
-9.067965740721542142e-03
1.924430864932043239e-02
5.040915700222049073e-02
5.066509884617927811e-02
1.110019604870173399e-01
1.449237392625507825e-01
2.597374148712612921e-02
5.279719045926395404e-02
2.363250512982265072e-02
5.051021352112105255e-03
-1.557070002572318252e-03
2.130925241985505078e-02
6.482600956469149189e-02
6.582678882627608641e-02
4.656427678682453081e-02
1.281412348075468624e-02
-1.047084450555854293e-02
4.422684665965632977e-02
5.482505392381082504e-02
4.958505904831484595e-02
1.778236579391771766e-02
2.819915317924024181e-02
7.781768776552980271e-02
8.203371911742410316e-02
6.385337306757898901e-02
1.066064466745778733e-01
7.418396951455732968e-02
5.368782455192105951e-02
-2.319288292695819917e-02
8.050322123913734862e-02
3.109405210473591835e-02
9.140264555055586937e-02
6.689939362731221750e-02
2.289759974270779656e-03
4.892280510031378482e-02
5.542968312199254843e-02
-1.336510083868712624e-02
1.150753966984569172e-02
7.222867266736442138e-02
4.732789298453061316e-02
4.513074296381202472e-02
4.225544153629649108e-02
1.287772783116484208e-02
6.301065367660746430e-02
7.089981914562658652e-03
-8.290922032932130162e-03
2.288785545338817631e-02
1.624737128453041315e-02
3.333169482437772085e-02
2.283944566447275795e-02
9.492137124310000285e-02
5.510211899913160238e-02
-6.996473834092131749e-02
1.113007669446855891e-01
9.329979650581804451e-02
1.797550952226421167e-02
-2.312580963795798222e-02
8.046617445738075622e-03
9.494835747330358788e-02
-5.520545668671926823e-03
2.115952396634076735e-02
3.563000956006311115e-02
3.550384791454832406e-02
1.140754656441349962e-03
7.818891915670983517e-02
1.260693670236228692e-01
4.045356593678352264e-02
-1.841823963941606815e-02
-7.326862471252006126e-02
9.336794954303198613e-02
1.379973670333284053e-01
1.331928611049230660e-01
6.699892470854326709e-02
5.265636095069337053e-02
8.079675270616568095e-02
9.425296941522852412e-02
-1.138570144666361562e-02
-1.512053246608709004e-04
3.160333261036205044e-02
1.233884730738003394e-01
-6.652596601842760728e-03
1.270203404820322013e-02
-3.526806008917687113e-02
1.203778403246296043e-02
1.389133663649931849e-01
8.401721936751994912e-02
7.334882097374027798e-02
9.121710687466828144e-03
3.968324776015454830e-02
1.326880522622935626e-02
3.569911344996807429e-02
1.177224151608592534e-01
2.906366842242455104e-02
6.135886376161805295e-02
6.138827836248812037e-02
1.318992147045290886e-01
1.182827370048374765e-01
3.894709763803960029e-02
7.804086226157914974e-02
5.527982549740152740e-02
5.672722214968830418e-02
-2.828434414595513285e-02
7.801014627219463038e-02
1.287122919053732550e-01
5.342359360125133877e-02
1.972813960223899696e-02
1.571654661308936234e-03
-1.941546816185807378e-02
1.366454931579363409e-02
2.172379004627981308e-02
8.030867973446093044e-02
3.940175568373173454e-02
5.339430006386976929e-02
-1.859852622385139639e-02
8.608629873469132721e-02
7.548285150014467926e-02
2.527520969431298892e-02
1.981525455229183816e-02
2.706097149734433202e-02
1.367228323404001168e-02
1.097289096810671744e-01
3.422422716046750329e-02
2.663714247028668713e-02
1.744285607986491293e-01
3.839279335952833910e-02
5.518553515988684072e-02
6.106923371717589560e-02
1.009505239733554383e-01
9.962861080232945227e-03
6.677611085170529447e-03
4.749987817254855416e-02
5.513805985136231713e-02
7.651736655292565303e-02
1.141241644734344585e-01
-1.709799353057508270e-02
-5.329213574405188697e-02
7.051671839154184662e-02
6.131859635249772844e-02
1.191726305253717200e-01
5.767904145109120639e-02
1.040720580657045202e-01
1.073120320430715202e-01
8.409992738589901207e-02
3.653160181981839755e-02
-4.032878293898764510e-02
6.578455656648526939e-02
-7.910204614184632513e-03
2.183869502073476979e-02
1.062540164585301095e-01
4.171138813208540713e-02
-1.789415748063668057e-02
9.566021334734216980e-03
4.098100830775298908e-02
1.307279315647512929e-01
9.130137289628345587e-03
1.149663618424452277e-01
7.120724479156953501e-02
7.075584959320151135e-02
7.031652771028439053e-02
8.939014491585120514e-02
1.156521765743550867e-01
-4.386485140853564613e-02
1.067899429976477965e-01
6.678258899657728287e-02
3.510595135005584004e-03
7.387558634232803401e-02
4.020455323066240289e-02
9.642233432354398170e-02
1.929429851660405953e-02
4.040880757922742789e-02
1.081495610239270738e-01
1.532808447722514844e-01
1.399560114988954440e-01
-5.496348567632753507e-02
5.943284690390447655e-02
2.476052293604750348e-02
-1.730198696056622562e-02
1.503662158836098772e-01
-6.149724733397106402e-02
8.707731862367198983e-02
4.911281974312200344e-02
1.193566990340145031e-03
1.049852291929829345e-01
5.528863557556240593e-02
1.394774336561037387e-01
-7.205330684352958225e-03
9.116133373398120632e-02
1.149880209526009944e-01
1.473574471546221509e-01
8.575840105420737269e-02
8.156801348610594193e-02
-5.647230748761378899e-02
7.392760057064116930e-02
-6.157974743306362381e-02
1.160696485582922016e-01
1.374638909912208329e-01
9.868953948383843433e-02
9.612802601242587119e-02
6.119015398715316884e-02
6.420510890908530388e-02
4.377791952645818108e-02
6.971533291729641035e-02
7.630832252538695404e-02
5.726673780713789630e-02
-4.222012907500377610e-02
8.964615149028766494e-02
-3.856071286533577225e-02
-9.034039798765823234e-03
-1.782014799804729904e-02
2.461925426497478878e-02
2.082522078658981604e-02
9.644829937596370931e-04
-1.979566896180848939e-02
7.604864844216040198e-02
-4.518971403683841315e-02
6.314682600050394723e-02
6.808336821822513762e-02
6.007751682153952832e-02
7.046812289269251128e-02
-6.099083718487490792e-03
-1.465452768291715911e-02
4.304460126435390166e-02
3.339351566586500064e-02
1.634380583159523656e-03
-4.245987107629549374e-04
1.011210809391910187e-01
4.564884802640007538e-02
2.228062368319085745e-02
1.011836024659871630e-01
8.849756135416508851e-02
-3.437886353246615012e-02
2.705211834923533162e-02
1.343999756026557912e-01
1.577948005788305241e-01
1.035024372794714626e-01
6.691550175729435446e-02
1.259850269316432035e-02
2.002603072832387365e-02
4.949965937140509559e-02
2.193036968548591273e-02
2.031209162375199190e-02
6.000378274544972135e-02
2.087231252286291406e-03
5.401562256884567814e-02
-1.850465907198707918e-02
8.769991519848681361e-02
-1.464527394344455891e-02
-3.237336460826401724e-02
1.901813349444719248e-01
9.639745954402921535e-02
7.489098604455107777e-02
-1.192774024881080100e-02
-3.912603631086750827e-02
-8.441815535848988528e-02
7.574492845513512707e-02
3.042266776039175349e-02
3.935071981211798325e-02
1.735955069062193601e-01
9.451805034689780838e-02
4.558027962166345121e-02
4.782886677529109981e-02
4.022238155771219043e-02
4.913124655029207921e-02
1.033887391434641818e-02
3.616775135002887887e-02
1.858440614996719961e-02
3.124541442000533173e-02
3.484502252724326621e-02
-3.705416819161337638e-02
-1.037305951162850563e-02
5.009666709395420303e-03
8.536410198899352375e-02
1.283628343286828200e-03
4.063610403929901471e-02
8.256132664021810508e-02
2.740462875712500537e-02
6.826626666102969532e-02
7.996902566885936980e-02
4.941617450315233945e-02
8.952118258466544576e-02
5.841810346666081316e-02
6.352982843032820015e-02
7.653732817011661693e-02
4.646281315210861601e-02
2.336846567557820248e-02
1.158884197704392327e-01
4.940718936344651313e-02
4.295100797723560432e-02
3.504048951305218512e-02
7.088605266077462053e-02
-2.045590477032895732e-02
5.805884098196937432e-02
-4.008380413127194536e-02
3.238990424892594644e-02
9.197083400282583809e-02
3.098622077283599147e-02
6.923344651867974209e-02
4.893052271127621561e-02
4.728913974045841767e-02
-3.369405067379436375e-02
1.516778663880500866e-01
1.242222926193145690e-03
7.929365072712600548e-02
-2.485751911839355691e-02
-4.498699745676068562e-02
8.174584529236490760e-02
-5.521905929722994988e-02
3.554003566129525227e-02
4.407678549911465266e-03
1.725792366564184860e-02
1.764064277276861797e-02
2.318759680133184939e-02
4.334353216915883683e-02
8.359711824262545943e-02
9.049868360668228418e-02
-1.327794368849898390e-02
4.026373802380055211e-02
4.726303826858375273e-02
4.242499741035770516e-02
5.007891701874228607e-02
2.407964074857612408e-02
1.508292320640166329e-01
8.974042418423164302e-02
9.873572401088466510e-02
7.678079250791586263e-02
-2.747215956659855227e-02
8.011077017725110050e-02
7.933745094453889535e-02
7.438044738850017878e-02
1.000858618163658620e-01
-1.530334305280628198e-03
5.602073573512048738e-02
8.875710188895474806e-02
7.523951608060348850e-02
1.060137402173576132e-01
-1.302146016642463135e-02
3.978779725541613937e-02
4.502658249472295260e-02
-8.059371250599228070e-03
5.059246519972436518e-02
2.129096021255766358e-02
-2.197294175146188595e-03
1.084868718612161109e-01
3.897841412401292088e-02
5.334933025483403618e-02
7.498036157928682222e-02
3.384602534196140544e-02
1.318024124136234765e-01
-5.760524283758288941e-03
8.207739861385650315e-02
1.935335631548857488e-02
1.263066072244619087e-01
-4.547882814153795215e-03
9.541201056115530821e-02
7.721379746678387612e-02
-1.258627221040731735e-02
2.771252773012007793e-03
7.496781448975461080e-03
-8.271761226540122469e-03
-7.203212956057160332e-02
1.885364462490082826e-02
1.366842128532193557e-01
1.378427275547819408e-01
1.503747004777396257e-01
4.906918190641178928e-02
-1.304672270893776978e-02
4.698457471134273589e-03
6.475111079519292601e-03
-6.100054363250221288e-03
1.958201395470102191e-02
7.851878802641447386e-02
-1.504832162869861045e-02
7.959135048559996817e-02
8.828091929221831835e-02
1.315469921476051796e-01
-1.313180002354917726e-02
2.057233396583498311e-02
1.501244534571654632e-01
4.796749491222248446e-02
-1.826976163746107289e-03
2.447399253198428645e-02
8.733562075485247489e-02
6.893407299736063754e-02
2.246801474557114098e-02
5.702957115884440403e-02
4.458975442037623610e-02
8.064620919291841383e-02
8.982976623442995301e-02
9.415937546867553243e-02
5.974261221912248454e-02
-2.841948936836480658e-02
2.215625423179876791e-02
1.886079679107189044e-01
6.273862246080857963e-02
-9.331343495523189077e-03
3.666572135330375959e-02
1.946156275599568442e-02
8.704451947686196733e-02
8.450571365211898001e-02
1.152804532158093268e-02
1.578106784390827244e-01
-1.785343300444507467e-02
6.396647913349717829e-02
1.082846014817090280e-01
1.394952896808997547e-02
1.676422527816404662e-01
3.668735970004179808e-02
2.608298645219874964e-02
6.964876581310218417e-02
-3.675700306749619256e-02
2.051249398234047255e-02
-2.966998263409307071e-02
1.085498851959435657e-01
7.813868332246601267e-02
1.205466366610223883e-01
6.702197524880454393e-02
-2.424238344102554524e-02
3.557857829542451777e-02
6.673195401761458645e-02
7.271233804386389998e-02
1.047912399716915827e-01
-1.897701981025966614e-02
7.466475597842933687e-02
1.425219696925779655e-01
6.200526388622364105e-02
-1.115893502409876685e-03
1.497562002934639189e-02
8.222845658936899296e-03
2.209820694430611812e-02
6.105484799499786425e-02
1.086071973172757221e-01
1.005374404543527139e-01
-7.958089811956281512e-03
9.047024320127979025e-02
-2.195870428541641176e-02
5.035631005984519959e-02
-3.026233400405682269e-02
7.043182256074079217e-02
4.877894229737710780e-02
-4.755322220202399044e-03
-1.019490286678266348e-02
-4.011589422277851008e-03
4.444832362685159632e-02
1.171928293155549278e-01
1.710820826771311878e-02
1.323475136060930646e-01
1.372532778644942053e-01
9.545355372105394920e-02
-1.341544293005624867e-02
4.228064835264391808e-02
9.398460411781199564e-02
5.297256447455840622e-02
9.636029901564840960e-02
3.111542470113023290e-02
3.028327605368673001e-02
-4.117279671384044964e-02
7.124123745715928158e-02
6.504871547633390982e-02
-4.358672148521781746e-03
-6.009952892319181394e-02
8.439087164216213521e-02
1.153724709381398900e-01
1.048833450958340796e-01
2.071876776264699321e-02
1.137369358898061428e-01
-8.154535765404546943e-02
7.374194154984051175e-02
1.836350543372687952e-02
4.243989609256484941e-02
-1.674991060703332965e-02
4.678666590357316579e-02
1.352294180920040334e-01
-1.803617947009447317e-02
-2.150251124031006891e-02
-3.070111974035943936e-02
2.345765505885474833e-02
4.062723253280800528e-02
1.299537255436648830e-01
-3.413133584801523318e-02
1.342062379252511040e-01
-3.291136672682332814e-02
1.622324542302768305e-02
-2.088667736597903807e-02
-2.654423162274038850e-02
-5.879301523651862815e-02
8.895775396230713727e-02
3.141039113073178235e-02
2.955151382063772245e-02
2.311606882183774372e-02
7.016421505254938351e-02
8.620820998454820517e-04
4.331218954617649386e-02
8.445115955186382681e-03
3.122738820201602025e-02
-2.936900333153912371e-02
1.156500396982955703e-01
4.806722879072813231e-02
2.846865777744569254e-02
-6.079578401377681157e-02
5.079924693997949631e-02
4.483646487617069798e-02
-9.373377915839538332e-03
3.139104943945129206e-02
-2.746597130614751581e-02
-8.332326346040173221e-03
-1.636760912358316625e-02
1.266807556387232990e-02
1.070277647825935013e-01
-6.105244965460229767e-02
9.466848806295154184e-02
4.017849581692981009e-02
3.681287642967594892e-02
7.358172646687996532e-02
-8.095203519994878527e-02
1.204961011969013368e-01
3.823924562026495555e-02
1.949904745835679548e-02
7.719937504788293436e-02
5.778792914927642632e-02
-6.434981667549943482e-03
6.933668716663451970e-02
2.245131694402670991e-02
4.046511496827704529e-02
1.095124518070638396e-02
1.290732155519513646e-01
4.164018421417003957e-03
1.366097044237872815e-01
3.321578690511407111e-02
4.067616567832191450e-03
6.487773681068163822e-02
6.669434797690068639e-02
8.907734457810441431e-02
-6.411798693352948643e-03
3.731762498056557381e-03
1.622213641137429108e-01
4.813989637629457335e-03
-1.344149848400753335e-02
7.232825471920800720e-02
4.180591518652203992e-02
4.687058781201609153e-02
6.177183346713716050e-02
6.406969262687187139e-02
1.722089861573169664e-02
-2.456320012336161637e-02
6.499727659845987160e-02
3.074271626699900950e-02
7.107197089556324676e-02
3.917658433375906246e-02
3.202049314927748330e-02
-6.101557106167584781e-03
9.606989082435200833e-02
2.960121470690560072e-02
-6.259767601317241248e-02
2.924422692305393354e-02
8.176005293674681873e-02
5.438053018761250523e-02
2.311305455729390640e-02
1.157938449270579789e-01
3.456343302313997362e-02
1.061408494238433725e-01
-6.810363042281188106e-02
1.054689994789894530e-01
4.277568158643680479e-02
3.787630262466015751e-02
1.044514564277422008e-01
-2.370236599763642787e-02
-1.884124870559126738e-02
3.549172290330565582e-02
-2.491902173759482503e-02
-4.722764993412140373e-04
2.950788200689221166e-02
8.958522342865793062e-03
1.153841798573534694e-01
9.417567231449731902e-02
9.429104397193623088e-02
1.778713113600586745e-02
8.781019400879550019e-02
3.343102432036005201e-03
2.578403228291472823e-02
7.473596776179426693e-02
1.895906846860239900e-02
-3.511333408679578882e-02
3.233062478876174567e-02
4.773481618981584990e-02
1.795218326803909789e-03
2.662907445864038519e-02
1.663970602128088459e-04
2.632141227820635268e-02
4.694126647417655451e-02
6.266692038907714646e-02
8.256047219896037181e-02
-9.065253241839226275e-03
5.176189867433386022e-02
-2.849955238679495115e-02
1.098419727907508081e-01
-3.182720423059724052e-02
-5.424142634155294795e-02
-2.992782325398065518e-03
1.343675565908077074e-02
6.813564543605471480e-02
1.196880261822093894e-01
3.685000214680095310e-02
9.438139409855156314e-02
-1.389038846085151671e-02
-5.169970423408458762e-03
-3.696314901263265951e-02
1.374188629448063470e-01
5.194532443487379775e-02
7.991835141190669484e-03
8.914264681131794932e-03
-1.573658764787978434e-02
-2.786220764590185278e-02
2.676121262320012642e-02
-3.003327080221173881e-02
6.541787577885421756e-02
2.932663579189688507e-02
-7.386816308676999801e-03
7.988717533410194527e-02
4.901080099483249436e-02
1.043614370007797110e-01
6.998031089318874909e-02
2.878597348554440966e-02
6.399750647691304639e-02
5.484669972264879373e-02
-7.468137527470342096e-02
-2.756048530337358755e-03
1.343423531055456532e-01
2.219618480025729174e-02
4.955367939462797938e-02
-2.370832105731080809e-03
2.337784436664127122e-02
-2.602134755469258723e-02
1.782136317514374652e-02
6.682257985739696593e-02
9.278656363883643413e-03
4.234904306012841207e-02
5.204621323004805789e-02
-1.373472307391704339e-02
2.411916513377793808e-02
5.848012951791115716e-02
2.933065468490009264e-02
-8.635849597658477872e-02
-5.264548477195921811e-02
8.416424541767361656e-02
-3.991020471236768341e-02
-5.802186029701695419e-02
-1.036623254926584761e-02
4.773941194832075768e-02
6.891021312761122508e-02
7.913781231669086980e-02
2.505086917158889925e-02
-3.112554714854630020e-02
3.851279349241013700e-02
2.352440091808398470e-02
-3.247681022783922150e-02
-8.223913003060305538e-02
4.422836649266677182e-03
1.776321720716137267e-02
1.587583868127429715e-02
9.734414847025966988e-02
-1.701546555581145634e-02
3.898365953987113081e-02
5.601003263020324502e-02
3.934881468177756775e-02
-2.639490124252931100e-02
-2.751423811063504962e-02
-7.977636380150050083e-03
2.668470342652987798e-02
-1.210891528664798100e-02
-7.519394390337068301e-02
4.273306834168329876e-02
6.874962927897226850e-02
1.276032083899720226e-01
8.370294700101706120e-02
2.926462601256600918e-02
2.519952219141967809e-03
-1.255455535547655207e-03
-3.259538136158016824e-02
6.545867801105778594e-02
5.976533635074382858e-03
8.005851708507827347e-02
-3.163105479370196399e-02
-5.858685938333180881e-02
2.836440670591997004e-02
9.493444965612923836e-02
1.985841547010425839e-02
4.773012601983468717e-02
-4.091087639329540199e-02
-1.705666035720906915e-02
8.718174707405115798e-03
3.430671442385856140e-02
-9.551456882680766638e-04
1.183967159919451125e-02
1.229236791854066285e-01
-8.101440492864707410e-02
6.166405656838234994e-02
-7.458457610195477760e-02
2.078817984994361240e-02
1.233001051115538080e-02
1.289223554405780243e-02
8.313400665272865919e-02
2.518493823238629123e-02
-2.281530511067937639e-02
-4.282835546787037984e-02
-4.260986300461590964e-02
1.135202821765804032e-01
2.866418615143953574e-02
-4.115949395166477488e-03
4.623175008081515519e-02
-8.158869495608839228e-02
4.427107351107180400e-02
-3.653150341683542024e-02
-3.642394342847609517e-02
5.137269723143153728e-03
3.657771711833769646e-02
-5.870588363363392348e-02
3.451740960865153779e-02
-7.856912232940958807e-02
2.778729304515483237e-02
-3.635219394859363212e-02
-1.155395164789368642e-02
5.818932929861454773e-02
8.474450782630575663e-02
-8.566253530728672183e-02
-2.710893883747363814e-02
7.528409488509810177e-02
-9.909140846273600985e-04
9.621378727413705534e-03
1.921428846017089742e-02
-6.255778731324062973e-03
-8.625073803122598748e-02
3.174939623983678155e-02
-1.297352515159344750e-02
2.550221160566578868e-02
7.104395739898791695e-02
-6.911895665795128596e-03
-7.975783368985932265e-03
-2.735580868422358286e-02
-6.977875763200297454e-02
-1.588325743975136511e-02
-2.893512037433977613e-02
-3.244735169850428147e-02
1.106836152843722748e-01
1.766785499031020557e-02
3.346746994686108229e-02
5.085651913806758101e-02
3.940434248308079257e-02
-4.199460733301155907e-02
-6.405043107846182526e-02
3.960443266732129042e-02
-1.308161967360538074e-02
9.034897071259134077e-03
3.492419207637958295e-02
3.168390962985798837e-02
-4.480252443251349359e-03
1.169356719268659500e-01
1.048341252971179971e-02
1.499567882402938479e-02
1.667119103715458683e-02
-4.592057916007634411e-02
1.093464391322436363e-01
7.620995928886516169e-02
-8.879912214097838638e-03
4.464592240543822921e-02
1.819566976206050263e-02
-2.952189311630688817e-02
4.359631682552324305e-02
1.167755405886561487e-01
7.954565100814378620e-02
-1.400735370102314421e-02
-2.937308451173174795e-03
3.961321474407113706e-03
-4.141418972429157519e-02
3.030314386763542644e-02
3.601563028601380972e-02
7.420454945192221652e-02
-1.955139820858870989e-02
-2.289475538493022239e-02
4.278151029047240483e-02
2.412304885756656400e-02
-1.150821908541288935e-01
8.471119254811199095e-03
9.495824189413759608e-02
-2.196071517799137382e-02
1.081498151960459154e-02
3.626941443151388694e-02
2.188964332253987358e-02
-4.372455936656416409e-02
-4.384419063171592079e-02
-9.939552270060816527e-03
-1.457117237089213500e-02
-4.408752770134007765e-02
-9.074728507069985961e-02
3.650334119288034529e-02
4.243910766946999702e-02
1.325035316307038996e-02
6.777627518732251555e-02
-7.059742911322187953e-02
-6.780094837594027868e-02
1.501651494606227322e-01
-9.605121677909918276e-02
-1.669497747463979248e-02
-2.341234105433648294e-02
4.504197254033667774e-02
-5.971207947707912050e-02
7.581016293699299746e-02
9.965300462917152380e-03
-2.016412811109974737e-02
-1.537257524312740480e-02
-8.459063829137315749e-02
3.840627076397071238e-02
-5.249521212102388479e-02
6.012603743474694701e-02
-7.824769753744185638e-03
6.202131668797421921e-02
5.377455843274261960e-02
-4.089881391537552452e-02
7.862509266838438315e-02
-3.242742745148660677e-02
-3.130900644491567408e-02
1.198881327804746932e-01
1.183614578074118351e-01
9.538448177971411632e-03
-7.176477249456232263e-03
6.799334596064716962e-02
2.660454123823940628e-02
-1.646188407802339632e-02
-6.209139923138184275e-02
5.547900414804597669e-02
2.975089890114341121e-02
4.073809048178641395e-02
1.619550215889586572e-02
2.933051137077063997e-02
-2.603001736921090742e-02
1.137757152766707275e-02
-1.352097093520925747e-02
1.157083872956214503e-02
1.813514028556439256e-02
-8.391963104130151230e-02
8.430406538606671774e-02
6.299443567735811544e-02
-9.555585338756270031e-02
-7.864560525337671582e-02
-4.814383249549914617e-02
-8.744174856329035850e-02
3.687172134615145092e-02
1.462453123914604289e-02
-4.196149438504682277e-02
1.022654729577529217e-02
-6.969903562279708420e-02
5.215030247665132512e-02
8.945422196258409619e-02
1.530596016842239102e-02
1.135350242066802094e-02
-6.732897236670022656e-02
2.753301293779801193e-02
2.489219611225500228e-02
-3.021320848960040717e-02
-1.494967317117486955e-02
-6.176399716695010755e-02
-2.738326394781588277e-02
7.421605725415497679e-02
5.050125839857746296e-02
-5.760574652330608010e-03
-2.035326122523622647e-02
1.979778653747455222e-02
-2.992639635292881906e-02
5.692619977372910360e-03
-8.739776246419613329e-03
5.035129003596022085e-02
-3.832332445409482313e-02
9.755227170349287102e-02
-2.365183535839137860e-02
3.822528305620494921e-02
8.440558263593392341e-02
1.994547906064097348e-02
-4.937817386315061785e-02
-5.892889771221380274e-02
-2.518716197211407284e-02
-1.861446092122119242e-02
-6.958926883668832553e-02
-5.345133237005843252e-02
1.857219872021131923e-02
1.864292918677875471e-02
-1.419644228160859278e-01
-1.617046020213481691e-02
-1.100314039980422078e-02
1.069526068184402795e-01
4.974595376471727809e-02
-3.507533131301351220e-02
-2.828675665351317037e-02
-9.032917134477942700e-02
1.563469580508368775e-02
-6.562005599637228681e-02
-3.135275806751729871e-02
9.927881876320392499e-03
6.128103815220824202e-03
3.187082228826868847e-03
-5.633157153864970512e-02
2.313863546729559573e-02
1.018195489293350145e-02
-5.050352547014132221e-02
-9.912703809878779804e-02
-4.457023442130798180e-02
3.554854634697492133e-02
-1.571657380945715859e-02
-4.230800375986868214e-03
-6.858708416359357574e-02
4.074563353532956178e-03
2.751367529171738421e-02
6.580734596676417192e-02
4.090962698294436234e-02
-1.348516476785595157e-02
-2.765099985081556980e-02
7.339888860007902360e-02
-5.340082177642726385e-02
7.842325800983898643e-02
-2.830489054806919688e-02
-1.398542417786139552e-02
-2.751981387961630054e-02
-8.718372021312532916e-02
1.771088344189074640e-02
-2.616389461114069712e-02
-5.361487476227725507e-02
-5.016975498260116406e-02
-1.103349042102801970e-02
1.373763614926047476e-02
-7.259174728108835906e-02
-5.111770904649515224e-02
-2.221668542904392876e-02
-4.192375413665200105e-03
-3.320555420337586300e-02
-3.081741981963127472e-02
-4.444965961403096050e-02
-4.413744498945790934e-02
1.060263784697679373e-01
6.590720247631604023e-02
-1.862290035838420899e-02
-2.374856783526788431e-02
-7.231584850704909917e-02
-4.590947487888137613e-02
-7.960999496392709429e-02
1.545441241327073952e-02
-1.087857481467417904e-02
-6.660889677486236948e-02
4.323234780679024308e-02
-9.612138791700605700e-02
-1.379610062786554292e-02
-5.263707072030054945e-03
-5.177224069366073017e-02
7.605639739349449868e-02
-7.565158359358126194e-02
3.703319777548047705e-03
5.869200706009656404e-02
3.883989055130707135e-02
-2.266209193145942748e-03
-2.912676267192422855e-02
4.949554405981564098e-02
-1.897532703517688588e-02
-5.821742693437714083e-02
6.990319525933239020e-02
-2.585660815358972048e-02
-1.353798294454234240e-02
-2.227903475341454914e-02
1.203556382628696159e-01
-7.742292713458349962e-02
2.511540893396668403e-02
-7.753900541439164018e-02
6.753455484100070148e-03
-1.260698157452939776e-03
4.279473787817428265e-02
4.989467353506888553e-02
-3.596806545026551283e-02
2.343021868958671330e-02
-9.121625988446699362e-02
9.971909925064405267e-02
1.871708937061470224e-03
-9.206666275132945054e-02
2.630258869347121276e-02
9.597041250726839889e-02
7.830161669593369012e-03
-5.324270625552252056e-02
2.068160212411816311e-03
-3.305954605792699869e-02
-1.283368844300950863e-02
-1.426976141864544634e-01
5.713154318049365465e-02
6.432952869743075765e-03
2.445257571324430459e-02
3.472790998303193488e-02
8.762176160576567660e-03
-9.291105527273404649e-03
1.529187623351605310e-02
3.913152870914670539e-02
-6.791213399847235696e-06
3.397080661841096055e-02
1.068155780009489991e-01
-4.582301739582355510e-02
-7.878196783057150876e-02
5.295987177899708770e-02
1.107175466727262740e-02
-8.869151137095038218e-02
7.085044110022753472e-02
-2.176170866112496233e-03
1.182684211714238841e-02
-1.591578567855242432e-02
6.305201354025948002e-02
5.641235484613039280e-02
-3.868723540958769053e-02
-1.377134876159623843e-02
2.798170475665298987e-02
3.691229937324267546e-02
-2.577292974914952017e-02
4.420892508315912156e-02
-4.198495518349198985e-02
-9.842833629410089203e-04
5.326727103182198747e-03
-2.946984436755432923e-02
5.575855631310990684e-02
-3.954964820043866541e-02
1.712266312253905159e-02
-3.304626677134344520e-02
3.991648828863122306e-02
-7.739451742996041050e-02
-7.680409914836214269e-02
8.266880359209741180e-02
-9.057842450831284087e-02
1.786768637148695299e-02
1.696265709377349148e-02
5.974110372973834987e-02
-8.016465799248377599e-02
-3.254747178918617617e-02
7.707515940171208446e-02
-2.940447009569138390e-02
-3.085101577747824050e-02
-5.735320446150884988e-02
-2.040276183089491380e-02
-2.347311174612389667e-02
-4.977216451886874032e-02
8.066312818260940043e-02
-2.278134276047869347e-02
8.357130643317589591e-02
-1.203536290148305571e-01
-2.712148243546061779e-02
-8.383217896322540594e-03
6.775879634761670933e-02
-4.019081022517080604e-02
-9.438713300999023934e-03
8.012787354811062857e-03
6.670735840211425294e-02
-5.948012594344434523e-02
-7.764270354928887174e-02
3.507978463517758168e-03
-4.678628626647487326e-02
-5.375302519577612043e-02
-7.192018925615630042e-04
2.100238685122558444e-02
-3.720491911935807500e-02
9.580146559586224034e-03
3.381393670134099499e-02
-4.488384426548241990e-02
-2.085213873410636520e-02
3.087492630425713383e-02
1.761084659975834313e-02
-1.508744226033932774e-02
-4.472610111316100562e-02
-7.612217576111797446e-02
-7.274880063675021047e-02
7.721889807619877755e-02
-8.717865207012898132e-02
3.895840779160902184e-02
-3.901131768365486557e-02
2.614679195411094212e-02
-1.056918585060718507e-01
-5.637421438816368757e-02
-6.367765641828750101e-02
2.852040830117034270e-02
4.836021921655647010e-02
-5.446176967414342700e-03
-2.433628432234084815e-02
2.372517122236412687e-02
-1.658189742573655534e-02
7.267743645432102328e-02
-4.897826799005673692e-02
3.613806931988005657e-03
-3.520960918481376434e-02
5.696175297367632451e-02
3.111742252646244877e-02
9.751224634750135442e-03
-6.191534457508057060e-02
1.377651101462278906e-02
3.926387229178046265e-03
4.441888269854921134e-02
-1.212442569743867465e-01
6.237782978257907368e-02
4.090184933627552533e-02
6.569876584162619854e-03
7.023523450680577151e-02
1.048667485682726885e-01
3.666964426688335693e-02
-3.993893322582620781e-02
8.548465014605154122e-02
-1.428317681939349736e-02
4.162896483425173461e-02
-1.071275132909138700e-01
1.247700340915429765e-02
-5.970300046288824769e-03
3.202397021622607753e-02
-5.698528443485896544e-02
-2.643634796648613311e-02
4.490047750404898425e-02
-1.912032846641121761e-02
1.759704114356576768e-02
1.895840213100144500e-02
-8.449462848690861283e-02
-9.636851204623094608e-03
4.739873517520814400e-02
-1.429570059950446836e-01
8.015184676662467922e-02
-5.151798747926000788e-02
6.169532820921214827e-03
-3.440895037662896477e-02
-1.744312079787996642e-02
-8.557987304569521225e-02
7.088814774920301764e-02
3.905256765904902699e-02
-2.090708601623908133e-02
8.358313012745371626e-03
3.646237928433452430e-02
1.924736381156797946e-02
-3.453100688452861999e-02
-1.758324770574543408e-02
-1.067048551939716499e-03
8.047543175551249636e-03
-8.880516276843566925e-02
3.382579458694677521e-02
7.498710197538126232e-02
8.605299888624633360e-04
-3.142228965808445407e-02
-5.394141437476032003e-02
3.931693325169894476e-02
-6.134715339294723874e-02
-2.359455181041020949e-02
-7.085540885445297532e-02
7.654741304908610142e-03
-2.504957313781481371e-02
1.583654602600810535e-02
3.952315823829706531e-02
7.638421520987515034e-02
-6.320414700293468246e-02
-4.897784707681585026e-02
2.007095323280331037e-02
7.413199013617463584e-02
-2.380951265022823379e-02
1.788386685996667946e-02
9.223317348032283869e-02
2.081547899961617640e-02
5.733290179123845531e-02
2.955861199443027363e-03
-1.252178762201471528e-02
5.846313704392396698e-02
2.670592664123772747e-02
1.322721340271367230e-01
9.236132124977168567e-02
-9.300273934075569890e-03
6.462274783993342308e-04
8.022318640491623784e-03
8.191248276921568594e-02
5.111947221007236142e-02
-8.316153121375796653e-02
1.313443763287255525e-02
-3.101542813671593832e-02
-5.567326587787078257e-02
3.358335420005013200e-02
1.367118509721010899e-01
2.433418679897870682e-02
8.531379005924610154e-03
-8.944680715646627367e-02
-6.624517578169532295e-02
1.295471586562426947e-01
2.900380485163050331e-02
5.597404258678836952e-02
-8.060695910366744155e-02
2.087118762526168556e-02
7.210103465106419696e-02
3.430680559062820097e-03
-3.425938112470594803e-03
-1.608616880001077776e-02
9.748569703716314372e-02
4.859345857550079889e-02
-5.342040382340870752e-02
1.030698634094228024e-02
1.033029310476330821e-02
2.258685112743299278e-02
8.382547968888270917e-02
1.161583080117691569e-01
-7.894369396491487251e-03
-5.626534023291167481e-03
8.901575673473240136e-02
-1.879108845625166238e-02
-3.618777524797412576e-02
4.465081808429265109e-02
2.013745849992781486e-02
-6.551425825806886892e-03
7.815346637608562574e-02
4.970777139753190105e-02
2.178998319831781244e-02
-1.465995758221521911e-03
4.565627510804295963e-02
9.558342073915492010e-02
4.885722543940469037e-02
-6.884354107051358918e-02
7.514510781779536186e-02
-1.867712482277053250e-03
-1.749873352578724603e-02
-4.875301638540395499e-02
4.399681031061762615e-02
5.894244400482984841e-02
1.321178877751547076e-01
1.135334534865377505e-02
9.636679159854399934e-02
2.135070805835689173e-02
9.694394754096907763e-02
5.083038369565831549e-02
1.614349752697444643e-02
5.236346798745922237e-02
1.288384684231131394e-01
4.416320333271243209e-02
-3.860351284587409254e-02
2.495379236332984432e-02
2.926505322880358639e-02
1.625757314364941267e-02
-1.964568527199996723e-02
4.803528745572765296e-02
6.963159095956632239e-02
3.618111462611816459e-02
-2.677714523362024340e-02
4.321782663779339534e-02
6.168376517141254539e-02
3.618406014401068932e-02
5.321973961350724702e-02
-3.685625783180863230e-02
1.083158046245402510e-02
1.862359567591506193e-03
6.101553823408648741e-02
4.125818821742093662e-02
-3.782886340531787378e-02
6.264492975247482574e-03
2.981669942727200109e-02
1.435546062844610636e-02
1.011810618097303731e-03
5.223213144203241870e-02
6.112247977284915312e-02
-4.441698818454364178e-03
1.793634054024954849e-02
3.860446593053164753e-03
6.229265313996808912e-02
-6.231895267926776567e-03
7.668594085543840866e-02
9.294722546704291266e-02
3.327340882516954725e-03
-5.277844119586221072e-02
-2.260766213875066780e-02
-2.998344700748580265e-03
6.280196195123805003e-02
3.765661981999220143e-02
1.676107333578890149e-02
1.109826948266549596e-01
-9.131098823545092183e-03
6.114939801070860825e-02
6.032844845850955998e-03
-4.053670252995634354e-02
7.425241088303986478e-03
-1.526455353477868676e-02
4.938761879176277458e-02
7.997138830101657714e-02
4.308208420601008365e-02
7.393298084134238002e-02
-4.304460497456883555e-02
1.140797207269871605e-01
2.465680393737118906e-02
4.264052540281891568e-02
6.151388262786226108e-02
1.713414876616815158e-02
6.195331580082098777e-02
-1.613581336522340939e-02
1.958079397249403580e-02
4.756795914194456021e-02
8.760953369653408374e-02
6.184756854838108220e-02
1.419975524566542517e-02
5.632790624565926080e-02
5.883803727766778041e-02
1.990214786228135246e-02
1.012493415554796689e-01
-5.546349058238581389e-03
1.191556942204364394e-02
6.580681230689629235e-02
-9.700917946781259169e-03
2.666311351646235075e-02
2.267003992657302958e-01
3.056568349363320350e-03
3.482585572000371395e-03
1.186040103794763073e-02
7.668355575314482475e-02
-2.151126579681451878e-02
1.560587478606426277e-02
4.381990026391281712e-02
-9.715425248927284096e-02
4.141166940841523730e-02
7.939212359279733400e-02
2.934196083531702762e-02
-4.190136851953367783e-03
9.501495399486149795e-02
7.767400417004725888e-02
6.567303793574344462e-02
-7.555386878782635943e-03
-5.550147129754046810e-02
6.380218102668509111e-04
1.095075979156554524e-01
9.204221833430518973e-02
6.551494410293180748e-02
-1.243173324315248289e-02
-1.831528411757850708e-02
-6.055038322121219889e-03
1.684161256137200330e-02
4.368409496764021765e-02
-9.156899378471927003e-03
3.867054072425703259e-02
4.635141975525287200e-02
1.065719226164298372e-01
-4.091541415501224327e-02
-4.123521897947327042e-02
8.333127327131913120e-02
8.731842013068544239e-02
-8.059934147241409885e-02
4.807593705784350691e-02
8.811629363275579052e-02
4.110069745693734067e-02
6.691679634679446875e-02
-2.840560645947679333e-02
-3.092183667935958016e-02
2.909331382541231401e-02
7.142866250901561131e-02
-1.853648879988888803e-02
5.742741562743244182e-02
6.853008117891255628e-03
2.858444094580373657e-02
3.198845793785035085e-02
-9.921747978397286657e-03
6.206582975508902894e-02
5.823672237427183346e-02
7.723031700057042537e-02
-2.788894132817058488e-02
-2.239504069053556770e-02
-4.825956830398155095e-02
-2.994183000310730869e-02
8.498074545943955227e-02
9.414157997054724281e-02
4.131119608055663223e-02
3.593929650020780825e-02
1.065163704521523980e-01
1.138597992710745216e-01
7.022014264571428688e-02
4.318336655755476705e-02
6.103240046002776642e-02
6.408137941925253454e-03
6.879586616272795330e-02
8.763605306554587970e-02
4.456237576871471817e-02
5.984464804801376686e-03
3.573743768427080358e-02
4.184329564907539323e-02
8.681049629376377808e-02
1.980007849881342680e-02
1.096605008094446790e-02
3.767587945413853473e-02
4.720473469142660861e-02
7.946937787460048308e-02
3.697570623532313999e-02
5.736334868056729153e-02
7.096746604073422837e-02
1.587824008699841374e-02
9.781052636658188471e-02
5.858603149065525623e-02
6.134834227846878291e-02
-2.115026826866614560e-03
1.113542698389017455e-01
4.435260951259823586e-02
8.054302639634262906e-02
4.722974233176516212e-02
5.407197357516634051e-02
6.103762234581651402e-02
1.249379748582693864e-02
5.157521605996509551e-02
3.137473055344706246e-02
9.092613031760708731e-02
-2.418485324249378468e-02
7.957882884977314497e-02
6.717961984989334612e-02
-2.028195529446895004e-02
3.909919613997488164e-02
4.907469413396724905e-02
-4.931636179226879524e-02
8.797492331816143818e-02
-5.562339606236164219e-02
1.008017089987925941e-01
4.915224684805124394e-02
2.465128534245571851e-02
4.131936234733963459e-02
2.945920075987601416e-02
4.280017747553135909e-02
7.621774844537071783e-03
-8.706347842789135053e-03
3.436654714905340580e-02
6.154045154035128751e-02
9.914366174969248269e-02
-3.033744586706711537e-03
3.524078476842677082e-02
-3.124562362502657231e-02
2.635756743992657622e-02
-1.541358349182824286e-02
5.673354137245852080e-02
5.706865017619415677e-03
5.916118224321183922e-02
1.978279704449792745e-02
1.141659817354644391e-01
5.663936307558455063e-02
8.232893954916921386e-02
3.504655329382475731e-02
9.755543593116157430e-02
1.272441231691899717e-02
2.471087201422015808e-02
1.207348409570186548e-01
-2.296170577022055639e-02
-6.910047065444427372e-02
1.282084302212427585e-01
3.762613005540666605e-02
6.382007092433397699e-02
5.283438699766726532e-02
-3.743969263070300122e-03
2.570433355869483974e-02
5.360848072072138537e-02
-2.119817079114711539e-02
7.079880639070901260e-02
-3.420574635174307584e-04
2.050004173332080001e-02
-3.387083801014643958e-02
9.450135617724798875e-02
6.608006172260444400e-02
-2.800060025327842303e-02
8.342477616026838794e-02
7.416615618841725099e-02
8.922027912410908368e-02
3.335897013006747258e-04
5.219853569827764134e-02
4.175673192818006758e-03
-2.476740174020527693e-02
-5.419821696205377737e-02
1.857107643812382775e-02
8.889559252008620571e-02
7.609557458142138242e-02
-2.731104294699449736e-02
-5.633712423786203793e-02
2.629360000182130036e-02
-3.925532595501929345e-02
5.917022850534081613e-02
2.944462612209348962e-02
1.403913603347715228e-02
8.491117127587304025e-02
9.205630586423683981e-02
8.168887720186761292e-02
1.478614055844311263e-02
2.745030376211817988e-02
-4.364949225187159110e-02
7.573395547502570317e-03
-2.273097050697013566e-02
9.323377896097756468e-02
1.333915006649329278e-02
5.584467883931309995e-02
4.134856476261820901e-02
3.508713525646585396e-02
-7.308100596229973045e-02
1.104573105329526850e-01
3.437088195411199670e-02
3.910723637928930664e-03
1.924072290500137769e-02
4.309761406684389784e-02
-7.407416019887461470e-03
-2.543894461631542731e-02
3.366322539137088510e-02
1.002031747143125248e-02
2.291729259427333770e-02
-8.051837942354535607e-03
-5.275953258897850967e-03
5.469320790778829655e-02
8.250028364399175640e-02
5.099658602069585128e-02
1.590933351021299111e-02
1.508397521042147832e-02
-2.476004849915980008e-02
7.549445942993812664e-02
5.783075971284175332e-02
-2.367774874702091581e-02
-3.708031376875567300e-04
1.156217201749022705e-01
6.423363618750134972e-03
8.199083496737356869e-02
3.146814927444637530e-03
4.421601374162818093e-02
5.901500301487507677e-02
2.673986432113109601e-02
2.427622070185901648e-02
9.584097160656057657e-02
4.148022382775944095e-02
4.198296090075030740e-02
5.140965471420182870e-02
-1.122134099958370552e-02
1.238244538220726471e-01
1.685718188461380052e-01
1.385791463534961389e-02
6.663342236377994832e-02
5.913022263481661212e-02
-2.578201725379030210e-02
1.152486246375923340e-01
6.326389806857894704e-02
7.140251814824141556e-03
-4.124310353992639844e-02
2.732383913788457436e-02
4.623764108745776619e-02
1.062079150788590998e-01
7.761293754288947633e-02
-1.692407213638710134e-02
2.947396536957166621e-02
8.086435372473935179e-02
6.217428941544842630e-02
5.162405454525419157e-02
2.910556053304943352e-02
5.652309172714606311e-02
4.456399030325574467e-02
-2.148359076033585016e-02
5.758457264713125884e-02
4.142129648941141051e-02
3.602480632487156317e-03
3.091286456630949059e-02
-2.515876732531928742e-02
1.023658282341754905e-01
3.625981424507693923e-02
5.489504708674493305e-02
3.926671700399307630e-02
3.810548015489403223e-02
7.418778341575817115e-02
6.184082216538732725e-03
-5.463091799772296087e-02
1.040400872459356502e-01
6.967721650383702781e-02
8.476512063294775953e-03
-1.717056057546120437e-02
1.284600205465078748e-01
5.652916686213082381e-02
9.185995338198861950e-05
1.083252305826622602e-01
1.196869057411738824e-01
7.261313648119770148e-02
-1.903933752443851685e-02
-7.762588653211557714e-03
2.790480499104894610e-02
1.561252681021409704e-02
5.391206960387488062e-02
1.092075443465471418e-01
-4.596005876785942690e-02
6.173204254359693222e-02
8.089065841939803436e-02
-5.667742110777790332e-02
-8.566294384582711502e-03
1.071992761651628101e-01
-3.141454354690165901e-02
6.137199797842745295e-03
4.916788064086446280e-02
-1.622230057176029649e-03
1.248770343029584687e-02
1.339546472115279441e-01
1.997810367517255728e-02
1.241725782848715903e-01
-5.541502761394903956e-03
2.642941092303383380e-02
8.667227064516544455e-02
1.993576206047276839e-02
-8.031051390062094592e-03
-4.289373504554752983e-04
2.280466906286616677e-02
1.038444679798019576e-01
1.154300078607834769e-02
4.117235564930429859e-02
-9.514948363322017072e-03
7.648144221880490146e-02
2.436742054044680264e-02
2.942265812148124257e-02
1.429207987400973878e-01
5.348412610382884125e-02
8.419670121349649705e-02
9.656920123298541603e-02
5.463974341857459616e-02
5.155105434373864065e-02
-4.130605804911653689e-02
3.780395134811597585e-02
2.833099626780867866e-02
3.251800320913445994e-03
-2.059089077737096332e-02
7.555511900003918091e-02
4.772898256984984405e-02
6.114291950711955859e-02
-1.405295023765832600e-03
-3.706723827402309823e-02
7.746650313685245204e-02
1.278333372649534568e-02
2.861652921030779020e-02
8.641204831963962552e-02
1.317883700350018505e-01
-1.897156258606029489e-02
-3.565960570548614567e-02
3.308605955586153662e-03
5.045645562529371686e-02
7.183293067980271729e-02
1.988525178774499646e-03
6.838355052897416436e-03
7.393810450947979618e-02
5.012384432443491022e-02
4.738416906443208843e-02
-4.627322664526342666e-02
1.224702883749606008e-01
7.172537097488648761e-02
5.276855767291025855e-04
3.401005170854208733e-03
-4.087749261172103632e-02
-2.365191028681787322e-02
2.815356564897671110e-02
-4.053192302709446998e-02
6.870852468573197813e-02
6.325575689806879620e-02
8.636967283103484661e-02
3.966742672705884237e-02
1.097079481586456101e-01
1.119379424494028297e-04
-4.032753298677756171e-02
1.284872568593224858e-02
-4.898932279573482707e-02
6.963706871910051166e-03
-7.992597837112501652e-04
6.209918787963711329e-02
4.773038592664948648e-02
2.502987368993846162e-02
4.870129429458613241e-02
4.750366500131580905e-02
-3.876427083427971126e-02
7.445272615522688375e-02
7.278303503728962565e-02
-4.424754994973210259e-02
-1.008407820010929004e-02
8.505437072072566385e-02
-1.293396770801053018e-03
3.164119051178516939e-02
2.913733792107632906e-02
2.639495536000192877e-02
9.840555359798892898e-02
-1.417062499004694345e-02
-1.476781387773583483e-02
2.272573877614869620e-02
1.264980670155774756e-01
1.133670703771387234e-01
-9.195990392331701221e-03
1.535390218204134294e-01
8.486044868020269083e-02
5.114542552312971446e-02
4.077496806656224354e-02
6.186171104436954948e-02
3.716024854001934163e-02
1.625284866216330712e-02
-3.333955786604415883e-02
7.773136967953452048e-02
3.544092655180117873e-02
2.049132585267643067e-02
-1.951435709307553293e-03
8.589895850210889361e-02
8.812334333878067694e-02
-1.277025305440116117e-02
3.260596793965202245e-02
-5.284176162871347289e-03
-5.672209344981565121e-02
5.218747773084041891e-02
4.630602231262351265e-02
1.101614549228859402e-01
-2.690196627570173513e-02
3.363466811767632653e-02
5.671981809577324174e-02
-1.269488397558359016e-02
2.751698327990479906e-02
6.126883479130151855e-03
2.867006339299570453e-02
4.253544273975725515e-02
1.024562164000601405e-01
1.203240214357315443e-02
7.684962243126118586e-02
2.183498054657095899e-02
5.230769278274788325e-02
-7.551345578633730793e-02
1.518897874562694572e-03
1.348317933933971535e-01
9.125709783996124869e-02
6.787592516833436396e-02
4.668726868074729586e-02
8.922578528986496726e-02
1.438267227563718997e-01
4.968979676172806392e-02
5.190632619033989925e-02
1.273266139100127925e-01
1.408979902771708391e-02
3.583243428334522557e-02
4.092549729865013752e-02
6.697059699334109717e-02
5.600796987490730405e-02
4.123038507838025502e-02
-1.265827298146297852e-02
3.253713724321579803e-03
8.091802732499588091e-02
1.202853317397755001e-01
-8.966751259146060749e-03
5.139226669011947440e-02
7.724902775321274007e-02
6.344758790855300340e-03
-3.550878178990160084e-04
7.031166556754847585e-02
6.045653408253890554e-02
1.601932645047187548e-02
1.700692799882308481e-02
-6.882014674245869046e-02
2.379638482654180751e-02
5.807446259127548027e-02
-4.429326916575162393e-02
2.929999660020636901e-02
5.751192660464444356e-02
-2.302505455050612299e-02
8.477415366643822892e-02
-2.075950134987636364e-02
-2.062611795115214947e-02
6.271871069009458954e-02
4.664125267415466375e-02
-2.150520248538429977e-02
3.578039977282588407e-02
-1.839042334840252854e-02
-9.307820049742758809e-04
9.304621249544477862e-03
2.352734177887482944e-02
9.772212976415066421e-02
-1.677725986462866303e-02
1.167273428688075758e-02
1.376916248761045347e-02
-2.197791481535673469e-02
-4.646897516624329955e-02
1.034278477603464003e-01
3.195822545680650217e-02
9.923851064662335408e-02
2.115891594588943658e-02
2.527030092122268395e-02
-1.471391032975807589e-01
2.703783692684242138e-02
-3.020016089382517033e-02
4.231154950654125724e-02
3.873020797769517742e-02
2.720001635481171694e-03
6.458650712804880900e-02
7.878266434048518396e-02
9.632199580191927457e-02
-7.217296089612920684e-02
9.547335765484674108e-02
-7.604827123800918937e-03
2.070960736754795875e-02
5.076805364059400888e-02
-7.052737747757323317e-02
7.170137790610861539e-02
-1.170595968436726267e-02
-1.480698449305645030e-02
6.326492998556600134e-02
-1.268668267580026635e-03
5.000535701384675041e-02
-1.474760885100120586e-02
-8.343786946478604430e-03
5.213234454346057228e-02
-1.168104799109651558e-02
1.592866344590043205e-03
1.133213889728852952e-01
3.496768287878311565e-02
-4.052123941673866844e-03
4.844114100146421076e-02
4.953956678081149201e-02
-4.938754381694853736e-03
-2.482700693960748772e-02
9.942348624603661311e-02
2.959814289610452481e-02
-2.758942541759227401e-02
-1.565685736209167928e-02
4.763373572139061041e-02
1.597862783278162779e-01
2.502833639225134771e-02
-1.802857181689391380e-02
-3.018530427152155832e-02
2.210037853041073308e-02
-8.293405014732217403e-03
-6.979278424775614206e-03
-6.437201434038715593e-03
7.152651830878987982e-02
-3.127608711988765638e-02
-5.461341219561283156e-02
-5.943275719865207841e-03
1.163885340437919441e-01
7.878997881350895127e-02
-1.238937348236586293e-02
-4.205986686601190239e-02
3.503331298753359357e-02
-5.899363937177885993e-03
-2.163301534891022386e-03
-4.665254139970329700e-02
-1.322401814658352888e-03
3.330618434830304869e-02
-1.928760194293406907e-02
-1.923046060254817238e-02
-1.755843640750586257e-02
-1.057447560572053781e-02
-2.332917204176504153e-02
5.011546498573590108e-02
-4.916606394162899817e-03
2.771137724501375812e-02
-3.426548598478691698e-02
5.154060325688465671e-02
9.142878884286000096e-02
-7.251324780617836308e-02
-3.403567997987640842e-02
-6.662654022842262602e-02
-1.629253582569531109e-02
1.843885342403173699e-01
5.463539433227536379e-02
2.493599172055725732e-02
1.609291323241072644e-02
-3.581971733428020860e-02
-2.839425231454275472e-02
-3.103374238767206417e-02
6.017077135926036935e-02
-2.475520537762570389e-02
-8.248879241794741801e-02
1.777491902923649227e-03
-1.712837945392988240e-02
-2.415789905724080588e-02
-4.429636521058704680e-03
-5.416742222456424373e-03
1.191458493881512315e-01
5.991392109336540588e-03
-5.585966353087056663e-02
8.129316244579146145e-02
4.817163544575226580e-02
1.531272737289310348e-02
1.045545383019141628e-01
6.894785533164791980e-02
-3.495347140846068873e-02
5.066014783811171457e-02
7.041465668009674883e-02
2.458151007860092177e-02
1.397529151021568161e-01
-3.827480836028132605e-02
3.645164318370879702e-02
4.562722017197629737e-02
-3.605450171848618730e-03
8.606903383093842189e-03
2.182189248749185143e-02
3.873138386465918570e-02
2.838881700217742166e-02
6.623249471152992118e-02
-2.937064542783409879e-02
2.224600917139232369e-03
8.662006112764776555e-03
-6.055890163411988686e-02
1.917387100425876900e-02
9.492864181945637192e-02
5.115457284576375996e-02
1.048594519313589095e-02
1.386703415937864600e-02
8.967705689617176679e-02
-4.734134465322108187e-02
4.844979410766126100e-03
2.741829429717388550e-02
-8.063435020061597222e-03
2.243983782450216166e-02
-9.255917331131151282e-02
3.658531820314277899e-02
1.759863290388708618e-02
-1.850715305960446561e-02
6.180220085068603014e-02
-1.136854104264196641e-01
-2.211827827856263640e-02
8.070238719071567979e-02
1.828938083362669637e-02
-1.614018184823928226e-01
7.489939762737027329e-02
5.517427127072645210e-02
-1.613922724506269835e-02
-5.246833167509559054e-02
1.313092926877215162e-02
-3.579068851510454341e-02
-1.209658671033586944e-02
7.372405340726091716e-02
5.592839653496591533e-03
-1.263987202389747072e-02
3.245479564085214375e-02
-8.498602448585498847e-02
-3.561095350658869795e-03
6.032473776807320553e-02
5.215560389762370630e-02
-8.419283707991203486e-03
-1.206163129827781538e-01
1.632939370960161812e-02
-2.362502795723215102e-02
4.570461131722907550e-02
-2.981318144769090216e-04
-3.327370188899995973e-02
2.736608816143693695e-02
7.819779200301198163e-02
2.140568776091954922e-02
-2.059261763524963124e-02
4.690072427177667536e-02
1.707432259887988954e-02
2.319851258568250696e-02
-2.454787724843525767e-02
8.118477984581437545e-02
4.760630068475103088e-02
8.120733662686580728e-03
2.201536534270836804e-03
6.284109079824693259e-03
2.545595561933910664e-02
-1.674650420316090016e-02
1.999869226709029973e-02
-5.440624798473311236e-02
-4.709083457669045042e-02
-4.796463298394449543e-02
4.724509089771364301e-02
1.154879721521533814e-02
-6.391586773737321057e-03
-1.334446321543238390e-01
9.499325906669175978e-02
-8.797451665205299233e-04
6.637068708838407549e-04
-4.844610556782176503e-02
1.424347660086719945e-02
3.236130123944824105e-02
-9.610095773562914168e-03
-5.420531953993727899e-03
7.003925871519886548e-02
-7.511947148905991425e-03
3.969395977178787061e-02
6.407110500141126319e-02
6.361392310721711296e-02
8.695929858430735682e-02
7.613894711181803075e-03
7.423821167365154960e-02
4.223537160350408076e-02
3.951430081259844213e-02
3.410188955458056531e-02
6.468415883362163554e-02
1.839940620461960261e-02
4.185179800356162577e-02
-6.415293594072191130e-02
-1.555252776263433764e-02
-2.692595209800941261e-03
4.623987140453403311e-02
2.598958562828872221e-03
6.395422180202485485e-02
7.212591789805185283e-02
1.508457298640038594e-02
-3.467675328916326738e-02
7.558849635192452752e-03
-5.630324520913720064e-03
2.158347765058741749e-02
6.023777385756325792e-02
8.131728449998949781e-02
1.570775204306704143e-02
6.907193386265607880e-03
-8.857885728287094931e-03
-4.645096395382045107e-02
5.517207322619756965e-03
-5.675203163752465946e-02
7.558646244992180130e-02
-1.974837159236046344e-02
-2.500990784838060237e-03
-2.051416705396218176e-02
6.476237931496767186e-02
-4.472249532397894189e-03
-4.437894025778218315e-02
-5.068268540278642736e-02
-4.114054342901488776e-02
-7.485535722739451378e-03
3.893887398140808559e-02
4.038780332738758048e-03
-2.511166729217101032e-02
-1.798822296740408208e-02
8.091575772759519725e-02
-1.997623628986043912e-02
1.431782097038602486e-01
-4.666749168752614557e-02
-6.066901423323631942e-02
5.947594699622858055e-02
8.511101988921464245e-02
-3.345148557605499839e-02
4.294881767541606360e-02
-1.687827063384594872e-01
-1.990507333159017428e-02
4.095925735258730549e-02
-2.204510364880471474e-02
2.676094840336174299e-02
5.625063639732183485e-02
3.536098341589354044e-02
-2.678480645581816921e-02
-2.609921607435831958e-02
2.223989005039908942e-02
-3.302507508494949371e-03
7.477906070946870043e-02
-5.643180826107238590e-02
4.158046824376542688e-02
3.611283979993538257e-02
6.639453428018644854e-02
6.591754426671540996e-03
6.553516594204458756e-02
4.872011061604814702e-02
3.436550339402923843e-02
-5.408297427606177654e-02
2.491068720056205041e-02
-2.620552005870522422e-02
6.017456082384561172e-02
-3.161224919152963442e-02
-5.011904104934622461e-02
-6.768157743673369753e-02
3.176689009127672131e-02
-4.014211367347894632e-02
-5.062711727637152215e-02
6.611838758028586172e-03
-3.312147951802182216e-02
2.053134978430149263e-02
-1.529115262761557813e-02
5.208674516877970229e-02
3.157866577468700087e-02
1.980331465106472538e-02
-5.294875825384660895e-02
-3.926058870153443375e-02
-8.010544341457229980e-04
2.620545262411641887e-02
-3.051402719581232728e-02
6.788569041938544157e-02
-1.827162168227906835e-02
-1.040704876223451543e-02
-5.935060158306694825e-03
-1.176078456429058006e-01
-1.812318886347431910e-03
-3.273548915614021143e-02
2.199841923232535162e-02
-4.977048650854133151e-03
7.481626253572912222e-02
-5.076745079299958135e-02
-6.207881930644561230e-02
2.118269445200822790e-02
1.179668608592381908e-02
2.550923787562855982e-02
-2.515239400496866937e-02
-6.802476220366075743e-02
4.012210465012797100e-02
4.461821987852030574e-02
-2.126794540458985458e-02
4.704085035626279915e-03
-4.763498644066896381e-02
8.584265469293474518e-03
-2.895017689996540536e-02
9.685451208090803399e-02
1.235336047501167482e-02
3.109048444888409812e-02
6.602629055050629470e-02
6.679125566783880585e-02
-3.018398618405573192e-02
-4.344515423081402733e-02
-3.854828051957523427e-02
8.297029135270449218e-02
2.469769744689250673e-02
1.310121464545475206e-02
-2.881207592435972020e-02
1.675938168926948899e-02
-1.122630584640270796e-01
-6.222508658974876261e-02
2.730384612094537578e-03
3.532182299268574188e-02
-4.617019211245609184e-02
-2.903600017213179771e-02
3.137943044664582432e-02
3.779496180831765778e-02
5.356992845088468696e-04
-4.875546509649755084e-02
-5.825238531519957852e-02
-9.805031406158468132e-02
-8.481432630552004914e-02
-1.780740345138956751e-02
-5.254333534461397802e-03
-4.268414780923143748e-02
-5.228089789933294818e-02
5.807699292524878126e-02
2.164764651738730963e-02
-8.709980050005058233e-03
7.987274456818607704e-02
-1.669479584088152599e-02
-5.617540196829347993e-02
-1.036958292763561981e-02
-2.755522745302026524e-02
8.805019199450081491e-02
-6.341208170535840745e-03
-1.017853820107277908e-02
5.318500243132829458e-02
8.835658744709710272e-03
-2.074539336133600712e-02
2.980452995372263186e-02
-6.834675376311240280e-02
-3.910817555880890389e-02
1.148880913458458913e-02
-5.298912238991936724e-03
2.622544580389286895e-02
-2.342987130126874401e-02
-4.970729402732175506e-02
7.900343987680183075e-03
-2.527936957174440127e-02
-2.913846894981045321e-02
8.214784736683872213e-02
9.028995447133786323e-02
-4.931004154240043597e-02
2.180135146255954975e-02
-3.787429230337645281e-02
-4.360091643873785527e-04
2.643327026315985418e-03
4.435617629356519709e-02
2.798883451142547898e-02
7.320042818134100959e-02
-2.369763681622883214e-02
8.589548285564703456e-02
2.687975886938099440e-02
-1.158373362149686253e-01
1.059407367666458100e-01
4.543488237312777976e-03
2.877651960518651242e-02
2.195296493949077526e-02
-5.040049322264046616e-02
1.049734835674690772e-03
-6.521443196408152621e-02
2.163893305866510571e-03
7.472814542609976414e-03
3.137192443339126974e-02
7.481764096835380462e-02
2.143817552265536372e-02
-4.307960156663395018e-02
-2.127099543769100844e-03
-3.540093045238186520e-02
-3.977019257166945765e-02
-3.792542965705909819e-02
4.363486081750807960e-02
1.565008043910053742e-02
2.494779831135175707e-02
-7.409329590934354837e-02
-2.993670057837045581e-02
-2.057107280361616247e-02
-1.343032433367093159e-02
7.143728235740712251e-02
9.562414434859549395e-03
-7.126682803732232313e-03
4.211549202799689390e-02
-5.792822591204268429e-02
-3.846935928457664855e-02
-7.753747979141727142e-02
-5.482491617556644464e-02
-1.111617986928355867e-01
-1.946651091998766528e-02
-6.895589104358432198e-02
2.839669397783605928e-03
-4.784968353574750588e-02
3.166636167665798363e-02
1.939611378291266307e-03
1.029249580938421289e-02
-9.834444608878106786e-02
-5.275565503492661568e-02
-5.928558086849138042e-02
-6.045950525290945399e-02
-5.027796963476559994e-03
2.089405023502878891e-02
-4.112513569276251939e-03
-3.967921509833970128e-02
-4.547661430317817555e-02
1.104502403433911713e-02
3.705353073230484295e-02
-1.555723657665750333e-02
1.214861975089019490e-02
-3.236248780866920333e-02
7.019420776941481810e-03
3.013817309797723615e-06
-1.035016527240821410e-01
2.142987059559719673e-02
4.790123850422377955e-02
-1.281603804745425068e-02
8.262510230416800910e-03
-5.396018950799761488e-02
-7.494787892688871411e-02
4.513313311117504723e-02
4.285964072837991634e-02
6.555684221689221658e-02
-2.521615853890863540e-02
-3.206356921239202767e-02
2.279152821637043039e-02
-1.727412906393693479e-02
7.765436276432924334e-02
3.079806491777252811e-02
-7.647900313970669439e-02
-5.356696699030054527e-03
4.348506562513395485e-03
-3.107392896831894825e-03
-3.647736246183706788e-02
3.632515441788601585e-02
-9.865604879001829697e-03
6.835223925197636552e-02
3.426430752815584624e-02
1.349632379312305092e-02
-1.733803092272765550e-02
3.721829290273866164e-02
5.474748594953349201e-02
-1.418507005298215787e-02
-1.877884298589357556e-02
-1.295180582709009286e-02
3.297505594607005874e-02
-6.176622840442895501e-02
-7.896540652604179533e-02
2.085308577876526272e-03
-9.485174189956651833e-03
-3.607651453502332822e-02
-5.859820709065288041e-02
-5.493977216921232948e-02
5.313662802844244804e-02
-5.457295881128103321e-02
1.237742119545111145e-02
3.725727256337495186e-02
4.745509856226833717e-02
-8.655152998136943221e-02
1.192345700789675458e-02
7.866686257068060406e-02
-1.297620366254285777e-02
-5.769720715310809600e-02
-4.748360183898753251e-02
9.879667341368573996e-02
1.480574287449539124e-02
-9.358432385601320180e-02
3.897241118032282459e-02
1.641245475728075540e-02
3.073475692709649876e-02
4.043387601376168677e-02
-1.156319776088830624e-02
6.282707818056892414e-03
1.883315994025779386e-02
-4.129812148445612119e-02
-5.272268906009452971e-02
-4.839401077496217896e-02
7.413992980018512848e-04
-7.148939323783679023e-02
-5.042041609780628653e-02
-2.700792192119925040e-03
1.157183544232097752e-02
-6.590030899251446417e-02
-6.041266276913182659e-02
-6.723512229230246828e-02
-8.417915722718416482e-02
-9.501464138501074588e-03
5.144570679895041354e-02
7.166344382127409415e-03
-9.931413899604384088e-02
-9.827016775388010272e-02
-1.538635939663972677e-02
-8.213476980402492633e-02
8.258841752590453944e-02
1.827912108792524928e-02
-1.322050056070978030e-02
-2.669707264421179380e-02
4.445261844279617403e-02
2.710271286200376974e-03
-3.897858539963653529e-02
-1.075047774065015366e-01
-1.700815724359464390e-02
-2.917652856990927968e-02
-1.321815377670193525e-02
-7.789561343652248553e-03
-8.741870634055699807e-02
-1.688041513899864524e-02
2.064050435685060164e-02
4.240965218061668041e-02
4.258460772378307863e-02
-6.474783958437151099e-02
-4.289663164983191501e-02
-1.433260713439590307e-02
1.888869914115711562e-02
-8.097115574821904527e-02
-1.425857687148734954e-02
-4.014115341861111685e-02
-1.442868555442938100e-02
-1.212184082059918587e-03
-4.356763250407173771e-02
1.319594954012915863e-03
-2.381430756453969608e-02
6.253121694318389268e-02
-9.890739099261030773e-03
1.943678306512981735e-02
4.998509349761797588e-02
-7.202589639366462071e-02
-7.870238589683538344e-02
-2.652902504926511057e-02
-5.117178378864092013e-04
-1.093010961210014740e-03
-3.040024520100648425e-03
-6.388920414641684198e-02
-5.552253822816344622e-03
-7.795261715113167844e-02
-7.465523687349373549e-02
9.500881745068714967e-02
-2.179094510634266638e-02
-3.807312279279356781e-02
4.266044545924921327e-02
4.465335290655098738e-02
-8.152641593880961823e-02
-2.430949651164727998e-02
1.510402953496115322e-02
3.799807192295845404e-02
-4.860125131650003955e-02
-1.293292929545191428e-01
6.029891567706275116e-03
-4.750430234566530019e-02
4.334816772936209150e-02
3.408101106467941593e-02
-1.729041320972390244e-02
-3.370539972892205166e-02
4.286301434502126639e-02
-2.149163244992382746e-02
5.582046689371090303e-02
-4.919358741642031879e-02
-9.512283090189355139e-02
-4.862106092157428283e-02
-8.649391816156268287e-02
4.017843906605873816e-02
5.911829012500238734e-02
-1.713329498424874531e-02
3.394778991090761228e-02
-7.133241060835485321e-03
2.217696313673392025e-02
-3.748697521033834967e-02
-4.386017089963142879e-02
-3.609481888513783876e-02
-5.734258339206236427e-02
2.477363737728471415e-03
1.995766378636108090e-03
6.049231732555430258e-02
-3.388187199080931744e-02
-5.795379741906909327e-02
-1.923989396068262123e-02
-2.419445088099556745e-02
4.633555861237861548e-03
-1.521952477821855547e-02
-1.139469208357078295e-01
-8.123394691987208260e-02
1.272208553886690699e-02
-5.091598364794933801e-02
-1.569637370255906259e-02
1.560552187004769081e-02
3.252301418137561878e-02
-3.069818999351552405e-02
-3.169538094215670204e-02
-2.917970153146160622e-02
-2.082749013248985648e-02
3.736075469698253021e-02
-2.337637839198630774e-03
-6.619574808442792169e-02
4.085393894177485625e-04
3.283786109563821033e-03
-1.431677200799235435e-03
6.702520934480678261e-02
-1.638127503768863069e-02
-8.661895641098769916e-02
-3.671309418710003852e-02
-1.114559751559610762e-02
-4.999323026584022445e-02
-1.991698651632124208e-03
2.534183986504564418e-02
4.183449007232539069e-02
1.723311908965447295e-02
-3.828994206871697698e-02
4.312082813512239932e-02
2.462561784815046895e-02
-4.959384645627448046e-02
-7.361965002383036305e-02
2.301125906365233259e-02
-2.109870813291543634e-02
5.961594588203385052e-03
4.088016815946407534e-02
1.129614877055028395e-02
-9.621337951682261413e-02
-7.252483506409651559e-02
-3.562998673089154238e-03
-6.790393665016855596e-02
-5.820959639113592460e-02
3.261490890503000728e-02
6.568909864303083823e-02
-3.379979009674288076e-02
-6.445466391334182810e-02
1.130957160618663911e-03
6.650433130298169515e-02
-6.472528485209222415e-02
-4.015937988407167897e-02
-4.450602923640269160e-02
-5.967261559417380568e-02
-1.758796764934488291e-02
-9.648085702778454176e-02
7.185653977860327613e-02
5.058113689303696953e-02
-6.233033818369916601e-02
-3.898631759026753574e-02
-2.300930651140282307e-02
5.936111507075348542e-02
-3.347244607883224227e-02
-2.236504287926792053e-02
-5.014117889586266336e-02
2.491094543700070330e-02
-2.675066091353783815e-02
9.146489229315064862e-02
-6.330095929158607859e-02
3.395877140939126265e-02
-3.786778458394694097e-02
-4.333732345820810045e-02
-9.439132060066018903e-02
-5.134236941531802878e-02
-6.210241177737242484e-03
-7.475133044195418630e-02
-1.813105274851334672e-02
-1.451409110695482153e-02
5.210522262161283724e-02
-7.593489453356597196e-02
-2.159626888327997873e-02
-8.464043429034241381e-03
-3.548471086788741041e-02
-6.551011270611360737e-02
-1.709206592704206034e-03
-5.993769675125743684e-02
3.462043468295571136e-02
-1.139059707297701701e-01
2.413029472151136112e-02
-2.702434383779547464e-02
2.990369768571018300e-02
-5.068084255264505844e-02
-7.753552301001878644e-02
-3.830166964160452298e-03
-1.745940266122064655e-02
1.190835109238448236e-01
-1.534877446054409324e-02
-1.407087259965711934e-01
-2.089958061279546114e-02
-9.659952878171583490e-02
-4.922712642633048433e-03
-1.058837638898241784e-01
-4.441902288362519630e-02
-1.119298482231211728e-01
1.576442290947725061e-02
5.913134337355218859e-03
-3.760159762245910559e-02
1.891605915259287132e-02
-1.452185041567806596e-02
3.724211970144784833e-02
9.476384124431082648e-03
-3.406878487129508942e-02
2.088761147488089193e-02
-1.447655083850623442e-02
3.519190133223941419e-02
1.265410447983065026e-02
-8.841816316993469926e-02
6.722534896868082033e-02
-1.212868146998385965e-01
-5.715105988102248125e-02
-1.014173174603369421e-01
2.738981792246672833e-02
-5.801957910906148375e-02
-5.491840826234299644e-02
5.426975562903486872e-02
1.997274006581949667e-03
-3.786146233513663223e-02
-6.972766568413750997e-03
1.058028583780500596e-02
-1.048093484005354140e-02
-1.529420110097244323e-01
-4.811750924990240708e-02
-7.501010018395415369e-02
1.141125402788259122e-02
-6.539361577057335728e-02
3.907839829506968427e-02
-3.054435850529473376e-02
2.877746977326445244e-02
-5.051396249623611723e-02
-4.682335757317911129e-02
-1.046236056662906283e-01
-3.256033553903796285e-02
4.460986920631230396e-02
-3.515278583961820719e-02
6.285108706360593989e-02
-8.282639980419810588e-02
1.060955071539964982e-02
-5.236724327011063607e-02
1.433531407144703583e-02
-9.249882305545924222e-02
5.325646812334085961e-02
-5.263287297977307239e-02
-2.626156591852214436e-02
7.643368044389604876e-02
-3.022887762326298064e-02
-7.959507602584613498e-03
3.916365358767220223e-02
-1.282175480083015337e-02
3.038526196412288591e-02
-4.448092578375403838e-02
-2.910493224442334964e-02
-7.540071665839827297e-02
4.441313400379340304e-02
-2.172691897177563697e-02
5.902861856257267392e-02
-2.511596082127764626e-02
3.029120001032525183e-02
-5.672268788148977087e-02
7.096158841048601229e-02
8.773334326695754470e-02
-2.038718217150960882e-02
5.331917642805055965e-03
1.062055525453741399e-02
-6.713504795734234754e-02
-6.068608996003944239e-02
-7.449990925944158238e-02
3.363873500625790686e-02
2.062295289169959606e-02
8.675383904359615372e-02
6.171395097217686337e-02
5.400065897466674314e-02
-5.714836605051279439e-02
-5.039777582202058237e-02
-1.126005680014497273e-01
-1.901363456317256562e-02
-4.584040659274984247e-02
-6.246902461045174271e-02
-1.593259653642725357e-02
-3.987536866392361878e-02
-2.309067684226268416e-02
3.839895663087322664e-02
1.245452592515682369e-02
8.845958875086755782e-03
4.819197242110769691e-02
-3.587963721539444428e-02
1.480436254666278595e-02
-1.892810210810473917e-02
-5.995505953438847596e-02
-4.016753369267268836e-02
-6.132535032707343153e-02
-6.495907625412244979e-02
-8.316148373404936081e-03
-1.066775262437435201e-01
-4.722860782531615453e-02
-4.895480330642650035e-02
-4.221752792449139091e-02
-4.297487071694335026e-02
3.731516086207025545e-02
1.025986907965727168e-02
-7.833352340901772459e-02
-6.733582054426132113e-02
2.717681640300854615e-02
-7.431300379700787884e-02
-4.085717007586525673e-02
-3.661797233748194380e-02
-2.648699028575742312e-02
3.986208171400054678e-02
-7.701492592633883694e-02
-4.941642109829251506e-02
6.348823455031752695e-03
-5.404661580965586937e-02
-4.269595484705402712e-03
8.925525953522420869e-03
-7.467580826953718054e-02
-6.485127371389538950e-04
1.127235648515641925e-02
4.824664079284775309e-02
-2.908894881323945136e-02
4.606081794727970996e-02
4.302679961406114667e-02
-2.582676179427522908e-02
-8.769053199700829748e-02
-1.100298734548462061e-02
-5.500275129119117784e-02
-2.536879616684292738e-02
5.174340331175837637e-02
-1.166307197025353432e-02
4.710269337170372439e-02
-3.027383159804528795e-02
1.613764511696578943e-03
3.784773307274298670e-02
-4.814750625065843809e-02
2.481375929097666411e-02
-1.182834480276890171e-01
-2.169622925689548149e-02
-9.195732904159792040e-03
-5.985774116508352921e-02
-7.506773496148640146e-02
-3.088790254187648646e-02
-1.444540233278357108e-02
-5.623971929353302479e-02
1.445253816922692155e-02
-7.375489819354090482e-02
-6.892319378226878512e-02
-2.160269563130639420e-02
-4.998274125177776944e-02
-9.878628274212943039e-02
-5.318107328175297743e-02
-1.010775839946764371e-01
-1.573286447655235709e-03
-1.432620002673580658e-03
-4.774438473753929435e-02
-1.272307430528182570e-01
1.815399700325822166e-02
-4.089742341403323350e-02
3.801692607276756924e-02
-2.026891548745929361e-02
-2.125192453752877686e-02
1.786118621046208638e-02
3.725510850909258265e-02
1.302356066873203155e-02
4.611828372076354210e-03
-2.916995096103951537e-02
-1.028275003134555832e-01
2.105377499260124852e-03
-1.073281333692399780e-01
7.278589032342297482e-02
-4.616591269538109638e-02
7.513015479427491254e-03
-4.477665985964456724e-02
-5.466830714138171121e-02
-3.286054600020878180e-02
3.055892543814929876e-02
-8.274800223294313806e-02
-2.593082543034796669e-02
6.796771634600944079e-02
-7.542331009170623324e-02
-8.664796364349225399e-02
-1.109001432370057827e-01
-4.155409151014666236e-02
-5.697678480341693275e-02
3.190695519661473217e-02
6.252371718073769513e-02
8.069700225161157911e-03
-8.084065492437486622e-02
-5.484767794605710511e-02
-1.184876413899387110e-01
-4.790976939955961765e-03
-3.945218661579826674e-02
-7.936119973286466511e-02
-4.497697652133856444e-02
-9.654623748616465717e-02
-4.335767327196374255e-02
-3.493722551166746071e-02
-5.445323946132137050e-02
-1.101983834346677710e-01
6.519466597171635902e-02
-9.256949049361863635e-02
-9.524438528661837919e-03
-3.441273698263576375e-02
-9.978591272806902612e-02
-8.370143021467087163e-02
-1.420050876081540292e-01
3.495079793981483579e-02
2.200787769337506777e-02
-4.895273330404782686e-02
-1.011921138655977465e-01
-9.768301581671663680e-02
2.531560261139820939e-02
-7.772855587955777856e-02
-6.241101039244022902e-02
-1.086260218720826176e-01
-1.436847191254369757e-02
-8.094335690274920281e-02
-6.157462876454581485e-02
-1.295155251265406836e-02
1.783406966353010686e-02
8.840906685897852169e-02
-7.925911252638492832e-02
-1.467327739119480287e-03
1.421638580433236092e-02
3.882406809668784847e-03
-8.039118118453131290e-02
-1.206934604958911361e-01
-8.764171771428204416e-02
-4.575173625020787643e-02
6.114703936875389573e-02
1.935439739918073249e-02
-3.469021241079029566e-02
-1.437312784669223138e-02
-6.922572743879666646e-02
-4.478134749589206959e-02
-6.035361616926303296e-02
-2.545309488013387453e-02
-5.406426689342915676e-02
-4.747023387553487433e-02
-5.911748492098498065e-02
-6.012887708385655089e-02
2.712800657696704844e-03
-1.159242236879474627e-02
8.495663512485816804e-02
-4.204724585907137352e-02
3.711080108222287316e-02
-1.109609973148859181e-02
6.678080702549120395e-02
-6.609571189901859711e-02
-6.464797282434774084e-02
-1.892406424827501252e-02
-1.257496300438198378e-01
-4.999712997253221575e-02
-3.094342078099765123e-02
-3.372695620272252170e-02
-4.432433964448797420e-02
1.024364060559242728e-01
-3.447973597976904808e-02
-1.518303611579024243e-02
-9.321772807076503242e-02
-9.974179862208981673e-02
-2.684430308663860246e-02
-7.322592623133589163e-02
-8.563316862970324350e-02
-5.654635776300528938e-02
-5.063376304815746937e-02
-2.933448471105931654e-02
3.640862780435157736e-02
9.046576775801258574e-02
-1.638863657360691284e-01
4.907113481908850078e-02
-1.122769985817561877e-01
-9.010218893491239722e-03
5.783025771873007842e-02
-5.049784467730037557e-02
-1.053871081343547428e-01
-3.558197577611674906e-02
-7.886875470571229341e-03
-5.211685111041161264e-03
-2.982915362642154025e-02
-8.612846697609707891e-02
-6.122615979722439983e-02
1.515250643302477607e-01
-5.692089975303830929e-02
-3.799116886420497718e-02
-3.310729057319868052e-02
1.335771552630507682e-02
1.387681924177785499e-02
-1.127291315952242551e-01
2.169070052286730874e-03
-2.112403523514759171e-02
1.440191724249923790e-02
-1.051652731496993398e-01
1.512837762423045219e-02
6.463265248647391895e-03
-1.635862175817428057e-02
-2.760739493199337521e-02
1.115369404954089528e-03
3.078432582361588857e-02
-9.792396193401400883e-02
-4.473205511451170541e-02
-5.118922411336401801e-02
-2.142689518950387575e-02
-3.962244821473542150e-02
-1.434792367479616471e-01
-3.355522227889304321e-02
-1.654229907218132678e-02
-5.146673416683488107e-03
-9.061361978792425997e-02
-9.677622700875293527e-02
5.480884686027157754e-02
-6.031357923403855847e-02
-3.342721337334070980e-02
3.378654689066281497e-02
6.371590985999399208e-03
-6.881490725002271935e-02
-1.198706411865616342e-02
5.151942566994108935e-02
1.799500127373350467e-02
-5.171301919782532452e-02
1.148426744639186176e-01
-5.536964068223671626e-02
-4.843610072110657305e-02
-6.951030859972609499e-02
-1.523134051610866915e-02
-1.203991959107208465e-01
-2.127215674206545462e-02
-1.475696095032205842e-02
-5.951683239594447727e-02
-1.582304085001799004e-02
4.016099077497247566e-02
-2.609547476132058948e-03
-7.075367242170618742e-02
-3.935115065282536462e-02
5.968999448670573443e-02
-5.137117059152698784e-02
-3.366686603300686996e-03
-2.345664846906183459e-02
6.872895570747931948e-02
7.577185168432988560e-02
1.004751269683531040e-01
-3.533262995753090022e-04
-2.506495154648657672e-02
-3.157295489241871561e-02
2.523916112287586180e-02
7.128604526143715592e-02
1.231342511181529424e-02
-2.086170138262443546e-02
-2.316855479087407202e-02
-3.077628231892849328e-03
7.889746682738967357e-03
6.533575521553290633e-02
-9.013325339127445379e-02
6.090623564071720453e-02
2.100346542340041436e-02
1.060017181442141770e-01
4.155959372612301472e-02
3.039914457160373257e-03
4.835264813660571093e-02
-2.911376426185399366e-02
-2.442911644755479950e-02
-5.123887189659520613e-02
-1.424360341910924088e-02
7.785949450031078023e-02
-1.749718394557262880e-03
-3.589149672964177945e-02
-2.863769901098218301e-02
-1.586641387398879865e-03
-4.966315261504528761e-03
4.762451778488510645e-03
-3.923521131329428535e-02
-3.793102356428203203e-02
-6.838240648660029453e-02
-5.159034800122470205e-02
2.364318033093683671e-02
-5.161787470698377817e-02
6.326233330143428424e-02
-2.535655144956644458e-02
-9.476770856816195063e-03
-7.194362148876437546e-02
-2.860918070733989294e-02
1.935457941083362082e-02
-5.326546237072460332e-02
-4.653303314139069224e-02
-9.536782373652878675e-02
1.137165289590904779e-02
2.526598665156030207e-03
3.434453239969777194e-02
-1.770180912238276949e-02
3.268790295798053303e-02
-3.411301232259891097e-02
-8.704008855160068900e-04
5.245075159142954108e-02
-5.628455477442306093e-02
-5.414082182462285481e-02
2.062916866397840679e-02
-5.033460483795751395e-02
-4.977581494521333277e-02
-3.264381441464610234e-02
3.658875381889987316e-02
1.589643783434374191e-03
-6.248557029332992702e-02
2.525876440995420205e-02
7.949469617085589898e-03
-1.016649768129384845e-01
-1.262467286278290690e-01
2.374064178325909630e-02
6.898157542607162573e-02
3.978271464973656820e-04
-3.667620423041631494e-02
1.952891036472416408e-02
5.719816607302604522e-02
-6.505259356014859301e-03
-1.622107370411791536e-05
-7.785970916261417130e-02
9.827999916891491661e-02
2.030739140163886555e-02
5.607587133910189175e-03
-1.027419165099258541e-01
-6.799510047190651489e-03
4.390295977625097157e-02
-8.348537595563339242e-02
-3.467312516370947562e-02
-6.237930922476817019e-02
6.066789678031877381e-02
8.138247972149345588e-02
4.355442062429609046e-02
-3.549437585933594430e-02
5.607709000472339139e-02
3.045609760987232420e-02
-3.050419776444595471e-02
-3.060050756235958326e-03
4.793263628572745627e-02
-6.310056655909970953e-03
-4.607336781270343629e-02
4.219193081751925617e-02
-1.699757943193979173e-02
3.649159370566796429e-02
3.195481473897144459e-02
8.273112989774815060e-03
-5.152440883033097135e-02
5.201371538517252091e-02
2.591377537700577730e-02
9.723364196560672912e-02
-1.880610363762454454e-02
5.248404120679986753e-03
4.371809421434069004e-02
-2.021557562739670008e-02
-1.497724778773370027e-02
-5.754129128087040468e-02
5.048902107510267606e-02
2.004912933281560034e-02
-5.267526731361400934e-03
9.925440170561942999e-02
-7.930464128208284183e-03
1.110760863385853864e-01
1.350440435679598448e-02
2.188518834545459882e-02
2.337303779349575797e-02
-1.201089332239430908e-02
-4.717896191543351908e-02
-3.349324189897112669e-02
1.362293901525217510e-02
2.043062578604528529e-02
-3.515830981156882473e-02
2.446048598437314606e-02
9.112675920345228442e-02
8.239259932588234581e-02
-2.528159942610418501e-02
6.474752501654001957e-02
-4.925808092364647450e-02
5.522092161322170872e-02
4.943494543618503828e-04
-6.389809670962894386e-03
1.247201016619726641e-02
2.483278931701681652e-02
-7.035222013037503719e-02
1.029300313811772755e-02
-3.532512975124264126e-02
3.351479795839923566e-03
-5.813326653527708249e-02
-8.749180710866087674e-02
-1.506966538670723339e-02
-5.381314530385771649e-02
-2.743867268122797062e-02
6.957069094692665268e-02
4.273645782523653736e-02
-2.452583307122422479e-02
6.901764509571133022e-02
3.050107397762840192e-02
-1.130422394789393908e-01
-5.498722138524340247e-02
3.551446634484442619e-03
1.314937129678996064e-01
2.291355009502267850e-02
3.862794460419027159e-02
5.104619366162727739e-02
1.466000811545605242e-01
-4.801435873473340610e-02
1.498087571023597707e-02
1.418083903016549852e-01
7.239027014677296146e-03
7.326552964325561135e-02
1.255362597673316018e-02
2.194049333757575396e-02
-7.860565814154240466e-03
-1.504478744881322704e-03
2.808665954366272761e-03
-2.832558684194670315e-02
4.693377483413683354e-02
-7.581576927088605478e-02
1.180038308437091760e-02
2.192569163274545041e-02
-6.069335330602587675e-02
1.129982746536879572e-02
-1.001023960132561286e-01
-2.629224687622700937e-02
1.338385513868080995e-02
7.066730445315617948e-02
4.453839107397997849e-02
1.161228727023658203e-02
4.385936927740885505e-02
7.140425980351138013e-02
-4.006406468665995452e-02
-1.061269234610764250e-02
5.515507062705494318e-02
-5.485050986523246075e-02
6.752242421616950867e-03
7.777840298405765129e-02
-5.175321562989593401e-03
2.619848473107885475e-02
8.489827277798988811e-03
-1.984773830535610170e-02
6.624174729973388194e-03
-1.554325157968707710e-02
-3.948543230025751416e-02
1.044466739057410970e-01
-7.423346998750655901e-03
4.077671153072614380e-02
2.339871978816195769e-02
4.750143452270758071e-02
3.203995984007800002e-02
-4.239576875648892046e-02
2.423368427405948530e-02
4.638598736776380210e-02
4.619701132789644227e-02
-5.683258715228804714e-02
3.489589310761057744e-02
-3.464967167127915026e-02
4.463852243089008742e-02
1.714360018232364028e-03
4.355253395918032289e-02
7.603750734981094828e-02
1.286821850544100920e-01
1.284694949505144623e-01
-2.360996121425803368e-02
9.409935691617887787e-02
-3.575041031947438774e-02
8.577587251204152330e-02
4.653209516606464369e-02
-2.657352559666727523e-02
-1.030122182922894349e-02
3.954759941530103934e-02
6.211074759304246020e-04
-3.161924025872624167e-02
-1.261125719597308917e-02
1.639530578207948688e-03
1.853897422883213006e-02
5.240569905509160492e-02
1.831310886708958918e-02
-5.045574417097221237e-02
1.016754991863522833e-01
-3.489187121327304991e-02
-2.494517549664116221e-02
4.948338984896299281e-02
3.877727990837304822e-02
6.242046120552106891e-02
5.807473234601954332e-02
9.911259976295914986e-02
7.781575488919650896e-02
7.555785484622808135e-02
-3.062474368150272346e-03
1.214720511727074813e-02
1.131627513126726298e-01
3.153961905892348205e-02
-9.046655740450909589e-02
5.650561966075197395e-02
6.742870073606370418e-02
-1.216396418055873223e-02
-4.208807663053149017e-02
1.929337721803416408e-02
-1.562682766191182682e-02
9.043932053560745088e-02
6.900073761673071460e-02
6.024542360133190548e-03
-5.641000936129119542e-02
-7.953475136355241115e-02
-2.318286942513861793e-03
1.538831590558551940e-02
6.254970766136933036e-02
3.298675401162442372e-02
-1.037319277695107449e-02
-6.069189039872021491e-03
5.973684091018996445e-02
3.323375147503215832e-02
4.540397133567074944e-02
3.097774906645737319e-02
-2.250459808519918864e-02
-4.645065814101145309e-03
5.141574935314043721e-02
1.554313172558090088e-02
-6.937529922448394670e-02
-5.846955114216332433e-02
1.806619782950063743e-02
-2.544835255026475090e-02
-5.055953170033514188e-02
5.029374000648562104e-02
-7.767389312768528675e-02
7.498141382604203709e-02
-8.879140944623210852e-02
5.083694275306591820e-02
-1.945491833602421353e-02
9.879194210129872700e-02
6.426353417681701652e-02
8.349522080320670447e-02
-6.774376203424289922e-02
-1.136249561624932611e-02
-1.052974051366295100e-01
2.045935935619795989e-02
3.383550081256833653e-02
-2.366955397572385184e-03
9.830917286917360831e-02
1.269455489123671836e-02
-7.328223481413029261e-02
7.370122787791257013e-02
-4.608906660171473331e-03
7.520681091900528747e-02
-4.278726714352647405e-03
1.679335012439789679e-02
1.714451565448908699e-02
2.284555372714107413e-02
2.886519899570728909e-02
4.389812431349190275e-02
-2.675296988331773637e-02
6.013735444377251577e-02
-9.446845975463895317e-02
-3.955498248006774492e-02
-8.364937022261161037e-03
-5.646472218329339626e-02
5.396935751208417620e-02
-4.724571219627273638e-02
2.562085612545027605e-02
-4.419568161267381501e-02
1.783846820937532926e-02
1.999757093581373130e-02
5.270764156193678135e-02
3.269034373965228751e-02
2.176721511079578869e-02
8.179201488429779787e-02
-1.076407218439799363e-01
-2.483446708322019705e-02
2.014547485339699198e-03
4.660704497051991468e-02
-8.844214635606324065e-03
5.300411389383510169e-02
4.756912749027508019e-02
1.352107403212530340e-02
-2.588629066190948399e-03
9.915227676951868241e-02
9.755462242672441331e-02
-1.829105198411905275e-02
1.744413917161826560e-02
-3.043822518910863431e-02
-3.916107441146719076e-02
-3.971094041695456822e-02
1.016611081399531116e-02
5.818226677591079032e-02
7.342661889187888924e-02
1.218617881566796679e-01
3.590604036989195752e-02
4.452882624777868004e-02
1.430254344597647713e-02
-2.463206400260092507e-02
-2.935117444110418167e-02
1.367185359058994271e-02
-3.189324632062606746e-02
2.409102364567317078e-02
3.547283605757547975e-02
-2.829049265069687180e-02
-1.920201626792190919e-02
1.576205069852146812e-01
-4.432193967681389082e-03
2.540455421201796501e-02
-9.686215690464829164e-02
9.857217312549511334e-02
1.054932548346377598e-02
4.108767951840125443e-02
9.473094768778299313e-03
-8.130430011079280844e-03
2.689038586544042000e-02
-1.096028947933203046e-02
1.717130178904342774e-02
-4.123847807241322327e-02
-1.507526831015610150e-02
-2.939048680081945975e-02
9.418731488844379884e-02
-1.379858835682531287e-02
1.175819123363269596e-02
-2.484803537325789083e-02
5.241221596761880958e-02
-2.057915947140784643e-03
9.379062156294046271e-02
-8.432973651125341696e-02
3.062792580725647376e-02
5.450037817867823403e-02
1.083505230747122544e-01
4.978655690922977051e-02
3.962556668224714168e-02
8.300514043782290449e-03
6.914541429600422340e-02
3.433148434311290853e-02
2.928082054342566465e-02
3.500287463570338903e-02
1.015317463012441884e-01
4.036412501550162152e-02
1.221844147080215909e-01
2.853623384737142415e-02
4.700081754911892423e-02
-3.398858722040107219e-03
7.826921850795970359e-02
4.071140978562157869e-02
-1.075421334151566155e-01
2.983593547135729787e-02
2.378926653468543123e-02
1.269133694464112116e-01
-1.135595659323408377e-02
1.133791520308234518e-01
7.928682985353449619e-02
1.698562151696426589e-02
-3.587127100792558698e-02
5.516163882189069334e-02
9.418244450552235025e-02
5.007881614433268291e-02
7.815904812081811773e-03
-2.781430297822399048e-02
-2.521054517495848260e-02
2.164035730242068120e-02
-2.330904271984353513e-05
1.040896065835061612e-01
5.041550279228893677e-02
3.229164443860380734e-02
-4.555375188507672000e-04
1.048418260290954473e-01
-5.055465379673852039e-02
7.309241457964633926e-02
1.157540525469410130e-02
5.985573592994274800e-02
8.051616006596720720e-02
2.944570520072815889e-02
-1.596155591595016521e-02
-4.595639727748749431e-02
-1.844766639552518697e-02
2.221980920244491509e-02
7.929303721693087281e-02
-4.906145827231466611e-02
-1.520050310332966836e-02
-1.244999396914085558e-02
6.859001422189811570e-02
-1.872379144718163205e-02
9.880429556614547804e-02
7.186278933058341811e-02
-1.335707246336591790e-02
5.633167035501417813e-02
-5.500379569740100616e-02
3.059303932908085180e-02
1.336982817912586996e-01
3.231386771251780476e-02
4.925753032289542643e-02
1.100610421130485822e-01
-4.025690036159552260e-02
-2.566127144723177531e-02
2.593459718679106893e-02
1.877981984744685889e-02
6.656321075286823763e-02
4.790697279319849206e-02
3.188194239055604229e-02
4.758789812497620647e-03
-4.834063958202970517e-03
9.850269195719366100e-03
3.333816188260192714e-02
1.390624865578365954e-02
9.570382659834507366e-02
8.366626243159322462e-02
-9.021790624402132881e-04
-5.799870459423504127e-02
-1.132015255034633447e-02
-2.486250595001312721e-02
7.693491713801615950e-02
-3.757949974010936500e-02
-4.653030931098168371e-02
3.319008996086688507e-02
2.423647997570737428e-02
5.732789975982542034e-04
-5.263356374281782067e-03
8.798655727270409538e-03
7.601738584448010372e-02
-9.200129197324588559e-03
4.234709129407089601e-02
-9.900423178797133558e-03
4.973438571621221008e-03
2.295536592391337130e-02
-3.241489467327912655e-02
3.911597341280183271e-02
-8.373070479330941077e-03
6.043889218086991727e-02
1.216950187271921904e-02
-4.495291078107251787e-02
1.963710165953708175e-02
-1.320728083768664407e-02
-5.481092862504322732e-02
7.103302595342712855e-02
5.086000475609651905e-02
8.477293668916684177e-02
5.987937384059368456e-02
2.409348230324285037e-02
1.536680041699414051e-02
3.943267222933431043e-02
-7.020982645545528755e-02
4.557540931083466779e-02
3.957859870317501777e-02
5.678912625840033118e-02
1.203559222620097756e-02
-1.877008346559640509e-02
7.009665298915206122e-02
3.715176824750956314e-02
2.603850678354703921e-02
-7.743960606619267051e-02
1.404572675165362272e-02
1.158537154414764209e-01
4.505004054998923424e-02
6.176442676751978111e-02
3.614338030532893847e-02
-2.057674915174888611e-02
7.334846916857258592e-02
-1.244791452755503319e-01
4.834452482058033268e-02
7.259013215070561631e-02
6.091024054593742465e-02
4.916590906020763124e-02
2.496588938868825325e-02
-1.294260178153630592e-01
1.933262015671806996e-03
6.326945501865825772e-02
-1.669064222194596714e-02
1.036672651280588914e-01
2.548824937362557247e-02
-5.982031084908168150e-02
3.415349158838860283e-02
-3.430474744642379725e-02
-1.419259721556979589e-02
1.847869016607871576e-02
6.392193458188407361e-03
2.385732130990111596e-02
-1.593832358202916175e-02
1.817545402287691972e-02
7.670610477660820548e-02
-2.471534072629459969e-02
-8.589565647308519192e-05
1.054035323558459754e-02
-1.318397343181885659e-02
1.796596798824454111e-02
-2.159675084985159671e-02
1.136227631998826537e-01
-1.615815443624968317e-02
2.233980213292036457e-02
3.248839031788582077e-03
-2.681701720068308675e-02
-4.464163587462705030e-02
6.444414317860865972e-03
-4.877618120785669892e-02
-4.972497135875689200e-02
2.038111496703488498e-02
3.886930010019328668e-02
8.069553184925068456e-02
-3.934287684807762780e-02
1.758233954255535719e-02
7.635710205826382393e-03
4.941704268361210572e-02
-8.678576871113946947e-03
4.336357434645989051e-02
2.008011974073410644e-02
7.839111197838860914e-03
2.657658433629719874e-02
1.153798238569151147e-01
-1.963794165877756973e-02
9.361692512247669906e-02
-1.190459448031911532e-02
6.554403914201474557e-02
4.146207631629632122e-03
2.620726097767109991e-02
9.913192879893351073e-02
4.918800157626242869e-02
1.093801185529978681e-01
2.356030907985895428e-02
4.193118015806820281e-02
-2.370709113585664149e-02
-3.673084614411649667e-03
-3.446687429570870903e-02
1.123093468482382201e-01
2.875144907852569473e-02
6.093743819714855098e-02
8.254728008197754346e-03
2.007847462781385192e-02
2.196121736054466173e-02
5.292200121690951442e-02
-1.493989286551946662e-02
4.035540746371734516e-02
5.655264005230608432e-02
5.397906726278707545e-02
1.500895993472061429e-01
1.030778730460684550e-02
1.318575542390121487e-02
1.744771702332226226e-02
-1.076463783573184362e-02
-9.070137238143945136e-04
2.600654177957499591e-02
1.333746115787302899e-02
-4.061650250852902669e-03
6.600164212252143670e-02
-3.637713184997092702e-02
1.034288715287640797e-02
4.953094931636475851e-02
7.042849993525043817e-02
1.104703530870638876e-02
-2.515815368991562023e-02
4.084549492676239901e-02
1.336803658616815271e-01
3.396826763361793927e-02
8.519647918858935798e-02
-3.277093074034699571e-02
6.010254709374000803e-02
1.190392806010989735e-02
-4.808163162441602551e-02
-1.053599584506323128e-01
5.307534823594888679e-02
4.109144854915782602e-02
-3.218916713100539867e-02
3.662242321795708411e-02
-4.333404942616464472e-02
-5.487836907263486663e-02
-1.754108229601929539e-02
8.528921731240195203e-02
4.542615596728421826e-06
3.270914923756467613e-02
1.003731617117204211e-01
-3.940619995851270957e-02
5.344958296418488020e-02
-3.705777216177680300e-03
-2.510703468745847673e-03
-4.504429771910838792e-02
1.782355090789965180e-02
-5.029680493167311590e-03
-3.373143360521175388e-02
2.908245956052303571e-03
-4.988889834835526227e-02
-5.563026869714399886e-02
3.886707867051605175e-02
1.834021485717711106e-02
-8.993558352074982470e-03
5.178144150573079502e-02
1.125752153501698508e-02
-4.178437195104143381e-02
5.446346177277511247e-02
-4.229102393762844479e-04
-6.185505755627422608e-03
5.486325993569427656e-02
7.017539922871791902e-02
8.617094268249081424e-02
3.824933022067426164e-02
4.029301483597081540e-02
-2.091526613938447798e-02
9.209029076258547220e-02
2.827897662622361717e-03
2.157145114875849007e-02
-7.732630686594347234e-03
-4.597170287364713698e-02
9.848835122129934866e-03
5.838490293496298228e-04
5.887221561187829660e-02
4.002731927689504032e-02
-8.032662370829235510e-02
-1.033656292024558686e-02
7.965642950098854314e-02
-3.205246441918653544e-02
5.433458692621630226e-02
-2.488283803007376727e-02
-3.696229385959225872e-02
-1.898387607024067114e-02
-1.166303136534085766e-01
3.769178746880914865e-02
2.488972221196881704e-02
6.551452476031482952e-02
4.378535261031698406e-02
-3.544946559115539492e-02
-2.792133275231842640e-02
3.706968811107635986e-02
1.002277946323855279e-01
-6.241839342521554417e-03
-6.766492126256067920e-03
-2.623669015170747298e-02
-1.075737840347115379e-02
-2.961952759897453630e-02
6.063659469967979353e-03
1.742917542654498844e-02
-3.322286334835133914e-02
4.097494246381867301e-03
6.762746395394515775e-02
-4.169020825054095959e-04
2.667185794983335540e-03
-5.478497717386691945e-02
3.579291762520302178e-02
8.789260803609678929e-02
-3.520314416053014345e-02
4.785150308238533129e-02
-6.566644381424861267e-03
-3.115037545611043165e-02
-3.677404222538350163e-03
1.444884980875918955e-02
-7.197895409748773267e-03
-3.161532701946360990e-02
8.423593046002844642e-02
6.138249232559423590e-02
1.956654127238528426e-02
-2.215615192859061999e-02
9.255888904281751872e-02
6.597125633765318908e-02
5.539776084963002334e-02
-4.533058908719810043e-02
-1.370138737617155981e-02
2.599504311328786413e-02
5.335848028152351263e-02
-1.581081037329908762e-02
4.838513621894586364e-02
7.497713837056363406e-02
4.468894081494055592e-02
4.863386205703083137e-02
8.179952226528506773e-03
7.713957559208785286e-02
-3.523790338993634808e-02
2.043935892013137509e-02
-4.405738804144480360e-03
3.940324895392585680e-02
1.934435413902480319e-02
2.033265690596226458e-02
-7.651992354337687485e-02
6.919767610288277138e-02
-6.189641973638854155e-02
2.839051121626586308e-02
8.993510676252274363e-03
-1.991920423949117974e-02
6.569980555069096506e-02
-4.409026280327878189e-02
2.366732977860382114e-02
4.937817577578147710e-02
-5.828150456776375749e-02
2.100612871222905936e-02
1.580013948386298564e-02
-5.850109599324754793e-03
2.689865359160400256e-03
4.214098883826793845e-02
5.919121412493482531e-02
5.099452905033009104e-02
-3.855325267652984916e-02
3.594186726051915026e-02
-9.444632911012050200e-03
3.895030012008119605e-03
6.574169225269474448e-02
1.172637876360980297e-01
-3.750816613172099079e-02
-4.300215669833230142e-02
-1.598100933130806867e-02
-3.739023546189498143e-02
1.179965094308778051e-01
-2.853969777519635778e-02
5.838710742758061040e-02
2.966238189766749050e-02
-1.117464855041588878e-02
-7.175494905639222612e-03
1.324972439611875677e-02
5.500886758786459330e-02
-7.107963524845622993e-02
3.427437982312097307e-03
-1.647900202923789983e-02
2.269919983373323152e-02
-7.591602571222828832e-03
-2.465253166965271012e-02
9.173027653678823140e-03
5.775356380357405013e-03
4.697531203647774961e-02
1.314326837389595722e-02
-5.755337331041558702e-02
6.231333491407277381e-02
-6.352904775453928343e-02
6.074052759956937581e-02
4.499665151657221418e-02
-9.497471675766481353e-03
1.023240479427428053e-02
3.998661163652072331e-02
3.067700171644100957e-02
-2.713320401548137417e-02
-1.868241971465944146e-02
-9.626943865626774732e-02
2.918712174350551313e-03
1.168616083619924452e-02
4.471589437100552400e-02
-8.530507267144675845e-03
1.672974117498064739e-02
1.223805870423643888e-01
-3.049691500033067243e-03
-7.602509145486695957e-03
-3.820593395182369373e-02
8.675939527232842674e-02
-1.441595734509572464e-02
1.082287199728087894e-02
-1.641495013711750592e-02
-5.827122265840876773e-03
8.473216742584084929e-03
6.076199331914577950e-02
-1.608462262109430080e-02
8.035163660254546203e-02
-2.762650116458909965e-03
1.613612127031948881e-02
2.586638821280655073e-02
3.781901188402402025e-02
1.833442204728834291e-02
3.501917537337679437e-02
6.914186236334990410e-02
-7.914634452642195506e-02
-7.675524693040389375e-03
-1.515606756970085643e-03
-4.064001559145839770e-02
-4.695930803406964810e-02
-4.070786670206678198e-02
5.118338894575807235e-02
1.831281472074453714e-02
4.497393731705598592e-03
2.701057659370637715e-02
-1.956923015879862698e-02
4.848108713194842351e-02
9.340486635133456172e-02
2.300541008287189035e-02
-8.322054401408890412e-02
-7.281988586458303103e-02
6.187647503736272208e-04
5.071934830179577330e-02
-4.665461199343404197e-02
-4.566075250654470091e-02
6.294028614502729380e-02
-5.114823501708141984e-02
4.450675795778753080e-02
-1.402188998842532064e-01
8.274079326312930305e-02
-1.203437439062200465e-01
3.716415467522868332e-02
-4.552859436935038917e-02
-3.195131900360920207e-02
-1.130988544603667330e-02
-7.575261623148994705e-02
3.840850200825795396e-02
-5.032640724726907683e-02
6.909460777431063183e-02
1.739705666134998621e-02
4.411710260886801682e-02
-6.061791541297902042e-02
-3.573468867713478631e-02
-4.515282871794432801e-02
2.122135596386065526e-02
8.546420050776259991e-02
-2.098351114918405383e-02
2.447183837312570318e-02
-5.997903623436282028e-02
3.422640375188453626e-02
-7.070558884828921295e-03
5.355234084554653939e-02
-1.294604721688453986e-03
-4.176482742473713178e-02
5.799105755502167309e-02
5.214455770406677126e-02
4.966890032919202280e-02
-2.683134996889214446e-02
9.283472403257374272e-02
-8.052621864675903185e-02
-6.367148039048596553e-02
-5.046245303986610087e-02
-1.820361475253768832e-02
-5.521805845656035938e-02
-4.989909382983095248e-02
1.699240486090570004e-02
-4.803134215182057465e-02
-5.048079526991549465e-02
-1.096213273714564083e-02
-5.838359696290139692e-03
-3.017405312532386863e-02
4.661250467072419051e-02
-2.729031095018319766e-02
-2.486645869034091391e-02
4.133185574664894474e-02
1.077382087633962579e-02
-8.451772238897176104e-02
2.542449863895296369e-02
-1.266635906142464171e-02
5.511656190273365313e-02
-1.019107746828313253e-02
-3.712357027425008948e-02
2.718415147564103365e-02
-1.050052070640912216e-01
-2.051521096896235380e-02
8.121355728094435678e-02
2.811046068765782682e-02
-1.050827820364664822e-01
3.466398540243609272e-02
-7.872674103447141469e-02
-6.817414377251512780e-02
-8.894557595764953847e-03
-1.264353583107801632e-02
1.782743187588537934e-02
-5.575261867939171334e-02
-8.012003741704608328e-02
-8.656960969710273887e-03
2.435718621927155519e-02
-2.499190713502201511e-02
-1.178961534339348777e-01
-7.204218317453699172e-02
-1.021584376992682314e-01
5.037660297737220350e-02
1.534073934705278419e-01
7.219196709439450188e-02
-5.975593417855882238e-03
-3.693367461028455867e-02
4.767370228079351874e-02
-7.061162806981145790e-02
1.196032909979777292e-02
-2.387548436406467141e-03
-6.937151667862971605e-02
-2.772943285736940988e-02
-2.692166438339659712e-02
-7.237499554842431434e-04
4.563922626068747657e-02
-8.963784920593592664e-02
5.109124722522997292e-02
7.135998152029958234e-03
-5.715823767702781638e-02
-1.626927815427105239e-02
4.560012306658989961e-02
1.608577876501782536e-02
-3.759958041861436590e-02
-4.141202422129666716e-02
5.445873918462513369e-02
-6.561735018902697947e-02
-4.694557910654190147e-02
-2.352479500888634070e-02
-1.085371663527015945e-01
-1.423282499703998061e-01
2.990679773542964312e-02
4.059535195489870352e-02
2.524018472007756586e-02
-8.236509181466278307e-02
-2.495161391511720173e-02
2.216412516946606251e-02
3.325181739108416107e-02
-4.400705990306728876e-02
-8.663127702160804133e-02
-2.890529895311096456e-02
1.014698680435066613e-02
-2.405745151938539633e-02
2.735681990499835500e-02
1.891625116105335666e-02
2.225724372689328462e-02
-5.101524149028881239e-02
-8.638905845239052902e-03
3.855726442015180305e-02
5.444200904213095408e-04
2.534896133713739758e-02
-9.101711586156163714e-03
-5.738632576623624304e-02
-8.443946671419469419e-02
-8.806596041581074563e-02
1.638577972682351072e-02
4.123634849661391745e-03
-3.350117441846004601e-02
4.037019068019041812e-02
-9.329351738704108610e-02
-3.966288685874024000e-02
-7.457883148624393221e-02
-2.242406691947308392e-02
-5.148583799326851562e-02
-4.907045304981397932e-02
7.251652812811450015e-03
-9.433162828615251905e-02
-9.977758554812531100e-02
1.827521337165908394e-02
-7.666054238142064325e-02
-4.324092279933531430e-02
-5.768671812412218963e-02
-1.151819103512694981e-01
-1.434825369018694757e-02
3.910060395790945775e-02
-2.917871601847591215e-02
2.154497552964215745e-02
-3.652070364171025596e-02
-6.925489337380101584e-02
-1.127298465870378713e-01
-3.569397784539363877e-02
-3.088619959739184739e-02
-1.514500538813359949e-02
1.845151570996446735e-02
-3.134034568084955591e-02
-8.881656438277572840e-02
-7.098773352011218674e-02
-4.991770494039952238e-02
-4.451748133281937386e-02
-3.727411566009925653e-02
7.931142693343497599e-03
-1.400509869377261907e-01
7.638245365343765414e-02
2.553806162536195398e-02
3.845788561764350473e-03
-1.367195180975449773e-02
3.917389242229325774e-02
-8.115448351915692526e-02
-5.855368128370489617e-02
-7.341127803828192966e-02
-3.464978192226364495e-02
-4.994102593938528831e-03
-8.280014879986068166e-02
-6.124536129889680131e-02
4.008328414343995810e-02
-2.589444261417543983e-02
-5.609991997353690890e-02
1.926820797093960549e-02
4.478645222323665402e-03
-4.634118312568992482e-02
-1.113404115362119564e-04
3.190017473844100615e-02
-6.254705957820939910e-03
2.731706536909284805e-02
-6.083142577785554533e-02
-2.929076091701370704e-02
1.122811104489461476e-02
-7.474978112627878035e-02
-1.014368791775509815e-01
-1.714236707243900482e-02
-8.058107176731077459e-02
3.520184783624872443e-02
-8.633117444981588950e-02
-7.877473876981397338e-02
-1.052942114965275677e-01
-3.637090883108543005e-02
-1.054700465420505134e-01
3.746715851874782982e-02
-7.303689262555371209e-02
2.933938992177526767e-02
-8.371393057372546187e-02
-3.128433912682395540e-02
2.851175508120223911e-02
-4.957243037051846900e-03
-3.725901336444119305e-02
-5.454426810706015406e-03
-2.193729950593680672e-02
1.271232928778586770e-02
-1.040670437964184986e-01
-3.432510681192729035e-02
-5.219747717413083382e-02
-5.247987572530254941e-03
-2.040017291954085432e-02
-1.532619176547804773e-01
-5.098811802620561127e-03
-7.301987166244908178e-02
2.452447763946555628e-02
-6.349464326638656897e-02
4.127764465462359367e-02
3.544772321535848841e-02
1.248035565387667183e-02
6.037118186328178232e-02
-1.095151448076742695e-01
-1.678837025914898390e-02
-4.405706017347539583e-02
-6.549507862136401751e-03
-4.431734277560089169e-02
-7.687091434536717782e-02
-1.107882605189569169e-03
5.845579039066314819e-02
-2.247349125574679696e-02
-5.588915910260187914e-02
-4.575924629857368309e-02
-9.584601890393399520e-03
-4.411106598719683608e-02
5.969307417152214246e-02
-5.694841393895252318e-02
-8.312053431107854079e-03
-4.290766536312463214e-02
-1.184580028412087066e-01
-3.832253808038306453e-02
-2.087683190171633549e-02
-1.338285549719518963e-01
-7.533205423171700221e-02
1.791622338319403748e-02
-9.646601403562347909e-03
-2.762452154746277561e-02
-2.662935930911216817e-02
-2.556471392123603123e-02
-1.256832316363865887e-01
-5.816952133879863679e-02
-8.488936219214765141e-03
3.042686786305828783e-03
-3.025381388448348391e-02
4.095477748604765822e-02
5.789439478234979786e-02
-2.766965366222964504e-02
-3.510109033472015583e-02
3.712710833606572280e-02
-1.434577607529885224e-01
8.337050993364271412e-02
2.855676387642596542e-02
-8.460726184087727364e-02
-1.110611508505622014e-01
7.556887443299957485e-03
2.461650519144262857e-03
-1.909140422268336412e-02
6.372886558399662796e-03
3.369105165055524820e-02
-1.147743364760899810e-02
1.256777595543028848e-02
-2.376435059990551421e-02
-2.213319159276401840e-02
7.630979486419238456e-02
-5.440527268730700750e-02
-5.025489127688113206e-02
6.208606106935273677e-02
3.049236526412953032e-04
4.660907158697117671e-03
1.853531670735730427e-02
-7.695736274005658684e-02
3.740117841857160206e-03
-7.873503848072473110e-02
-4.182858166729502836e-02
-1.021979307328233916e-01
-9.808114846377437301e-02
1.908730133809237450e-02
-3.748050231679478372e-02
-9.132567246179811027e-02
-1.401010005722973586e-02
-1.412216394154138799e-01
-7.676288248267766623e-02
-6.591034737256022680e-02
-2.099214598948332539e-02
-9.373882597049755516e-02
1.023026892178310540e-02
9.589043144952546713e-03
2.184025274666259731e-02
-7.669102681719959513e-02
1.370087399815975333e-02
-3.988348308175646006e-02
-5.813421694950342278e-02
7.242655431398407895e-02
-2.808983696404773051e-02
-2.448547906616401013e-03
-6.460310175360294005e-02
-6.952716167155061078e-02
-5.443193773212586656e-02
-1.030375144165285861e-01
-1.561092322846146380e-02
-6.015530168012233475e-02
-7.715255253834372648e-03
6.574667538825542529e-03
1.115285958219149054e-02
-9.559144030625023325e-02
3.096763623665957713e-02
2.029759626177793028e-02
-1.289888584981981889e-01
4.515374228918189042e-02
-5.134468594588514206e-02
-1.103134551486609632e-01
-3.954002748880848517e-02
-2.466124611977181524e-02
2.089970111003129280e-02
-6.351777528606188106e-02
-1.403233896520701129e-01
8.664754668074555952e-03
-2.951519957681626033e-02
-8.520744941307138720e-02
2.865684748157459535e-02
2.876875425965317104e-02
1.672432557648766693e-01
-5.136021707687608850e-02
1.836995108452837630e-02
-1.027931472918827555e-01
-7.517116169623545840e-02
-2.933098070607954855e-02
-5.097380735629452458e-02
6.688250520462531157e-02
-8.782819542336019192e-02
-2.053504743047580502e-02
-1.488382404924508060e-02
4.722982407672926368e-03
-2.558440752212426048e-02
4.240776366955682775e-02
4.322584952257638169e-02
-5.073401809750627267e-02
3.095896593428924815e-02
-2.310310565329988866e-02
3.051650425474092525e-03
-3.930838026286126441e-02
-4.051809332017309445e-03
-5.656008370716883449e-02
-6.299739343087985832e-02
-1.569556895784636752e-01
-3.847904841908578091e-03
1.480025058705793269e-02
1.035368845541571048e-01
-6.837755592122478354e-02
-2.073203339802333692e-02
-6.523926953163947107e-02
9.314687465517576190e-03
-8.718436029748498350e-02
-1.228095849679643609e-01
-8.068436046775399884e-02
-1.309503698423415408e-01
-1.024290362450806652e-01
7.529884947028305311e-03
2.392426574491470035e-03
5.895806456261888477e-03
-6.969141924347056760e-02
-1.752513330589993909e-02
-9.604262848542466369e-02
-1.106170403714814704e-01
-2.157393170984284528e-02
4.050124948035156713e-02
-9.312765717325754977e-02
-1.338151910693367863e-01
-5.420059508962204314e-02
3.794544469024083849e-02
-5.966382843276543668e-02
-5.274535982788572386e-02
-6.113739664469800689e-02
-1.438676283809071088e-01
4.983873819342255276e-03
-3.253335691310511868e-02
-3.419181927808771781e-02
1.536831725193496187e-02
3.121234020162408276e-03
-1.537540773166076735e-01
1.316865399151489167e-02
-5.926429231530627034e-02
-1.130442427128721186e-02
2.312741972025748535e-02
5.926843954058854530e-02
-1.271029473275936406e-01
1.652095925204247542e-02
-6.351403623472429150e-02
-3.090328569681804333e-02
2.077027351554532053e-02
2.087955216840864034e-02
-2.013422402439928385e-02
2.589326050363275483e-02
-1.878873875599499366e-01
-5.462039681347006723e-03
-1.367124419342261588e-01
5.459796479376734235e-02
-3.667936953197527272e-02
-6.423650095492296208e-02
5.078635543507249717e-02
-2.644422455987462638e-03
-4.031601292650686258e-02
3.002853815700268821e-03
7.402519320073586324e-03
2.359655154796375803e-02
-3.639625419076626678e-02
2.554882298814201147e-02
-5.184855693265212617e-02
1.208252857665740286e-05
2.531138662524816309e-03
-3.353468484925497400e-03
-2.458964345423206646e-02
1.125470916292237861e-02
-4.577986856461256637e-02
2.961868380110087989e-02
5.624343504570374075e-02
2.260029821032341624e-02
6.192893754320522026e-02
9.602217637495746860e-03
3.950119098078136437e-02
-6.911530197437101841e-02
-1.249049537018268909e-02
-5.026221766699664334e-02
-8.313195002273814083e-02
3.608557598426637841e-02
2.880554126283804001e-02
-5.365955542316150351e-02
2.910298149050525099e-02
-3.653701799728125929e-04
-1.797344341282763533e-02
4.230128359292016638e-02
-9.087097843487457541e-03
1.489149070736455957e-02
8.261977677811020715e-02
4.001380975752080044e-02
-3.122634256083868867e-02
-8.776968394693426823e-02
7.466606763679278780e-02
-7.285437193052274329e-02
3.110127297217476702e-02
-6.262309110463210038e-02
-1.025289310536148246e-01
-2.168673439471699091e-02
-1.157821102542334890e-01
-6.552038903313504858e-02
-3.209619790791180122e-02
-3.208659643354786623e-02
-4.398758744164697754e-02
-1.452001871926547269e-02
-2.021672612005034203e-02
2.579267234079975907e-02
1.535900314824583529e-02
5.734779507894135347e-02
3.772845155509332166e-02
7.635860027428133245e-02
4.263715028720906769e-02
-1.187044908033335318e-03
-7.084296552633377597e-02
2.989458380684884009e-02
6.936858906029980121e-02
1.755038315724786330e-02
6.348115079079780232e-02
6.699781569118513913e-02
4.586330946919327245e-02
-5.474711549723320844e-03
7.846257302556618185e-02
-2.622220071046612103e-02
4.991963995960303074e-02
-2.002725906541153594e-02
-4.496093328320487775e-02
8.762957380555042031e-02
-4.672244027896440242e-03
-4.106296479619913481e-02
6.572413948264699268e-02
-3.416226745971237978e-03
6.411017138361584100e-04
6.452939511045108212e-02
1.271501864170241324e-02
-1.931730750176012187e-02
5.708361222180643318e-02
7.883519971573988219e-03
4.330447111506699476e-02
9.527047777413822846e-03
3.436707684969915640e-03
1.259169153367723469e-02
-2.295703014406593259e-02
5.461728590176471998e-02
-6.257467971295845033e-02
1.652640651690092527e-02
-8.326425036265083096e-03
5.895540715288734995e-02
6.575864437822740577e-03
1.658934914262575125e-02
-6.471438676124456613e-02
2.493004143790558680e-02
2.233550579173510311e-02
-1.688534427425592357e-02
6.578670238276082549e-02
-6.054104704935081571e-02
-1.110117204657271907e-02
-4.377948819831722210e-02
-2.932484440629478870e-02
-9.373636641664233327e-03
7.527713072877890987e-02
4.351309325430422620e-02
-5.741029050673666922e-02
2.854179154463777277e-02
1.029753742384041312e-02
1.839662756324552837e-03
6.713312829479653465e-02
-2.478855905294110804e-02
4.733525879908387357e-02
-5.162893812827550055e-02
4.182740346505579160e-02
9.450000917764414879e-03
9.221628902319094212e-02
6.568861246497247064e-02
-3.729889270106669097e-02
-1.234656679383673399e-02
2.010518050074817237e-02
4.947170642000463074e-03
-5.229027728745178766e-02
3.241238060835007623e-02
1.804833088975741490e-02
3.234461518673671654e-02
-1.551669800626748752e-01
-9.051740517101251535e-03
4.440761155141236677e-02
2.545320439660696526e-03
3.859307377939060618e-02
-5.012576175532985207e-02
8.249631605279304487e-05
-4.492400734563696540e-02
-2.721180894547575377e-02
8.287047089746873985e-02
4.570838670205718858e-03
-3.516597762753460865e-02
1.419271001243518036e-02
6.794420620528293653e-02
2.148151338340376776e-02
1.969501915138260201e-02
-7.328727649166547065e-02
1.981106852926827616e-02
1.135283341519632491e-02
2.887399553665062624e-02
-2.901285428703316224e-02
-1.241500330962050647e-01
5.739399999614910874e-02
-3.341584282894822372e-02
-2.028491602020358539e-02
3.246482451507597122e-02
3.849255274410877392e-02
-9.890998207629233055e-03
6.798584643965008278e-02
7.063968681825064100e-02
3.289875263990207216e-02
4.516341692351778792e-02
-6.664301202855338335e-02
-6.083697919230271478e-02
7.330843474412730709e-02
2.147403020921723540e-02
9.578818897677496280e-02
1.496047322424111023e-02
1.661190025723107908e-02
-1.042347384272294814e-01
-3.133949801567233184e-02
-2.214804151297969717e-03
-3.951758783835149919e-02
7.076080465360116978e-02
5.216418123092816939e-02
1.194039014055220567e-03
5.381669944515526938e-02
5.927657177287205814e-02
2.072962641245861687e-02
9.436028778546343143e-02
2.828373648650149563e-03
5.825425639566474828e-02
4.271983611720110360e-03
-2.359159604629165307e-03
3.212544180985552750e-02
-5.280044420352543455e-02
1.122548620372803840e-01
7.138626748612317274e-02
3.066345798197320227e-02
-5.455477845496157357e-02
1.748361109325233947e-02
1.957325162980122144e-02
5.503142670621453958e-02
8.357693504591411082e-02
1.619604168293045654e-02
-2.056562892898393044e-02
-6.773597253224111769e-02
7.150729950445892935e-02
4.024495501282795290e-02
-2.728779640673377818e-03
2.620032201034709282e-02
1.090212751010241343e-01
-4.894929164074209027e-02
3.151200785190519382e-02
3.921137711276054955e-02
4.658591483162283220e-02
-9.724486599201155601e-02
1.124558587712901347e-01
-2.800641130525557618e-02
3.147347510983717483e-02
1.441675194133573527e-02
-1.741595713911374063e-02
5.347675762442540698e-02
1.506239474431892225e-02
1.432669513975265985e-01
9.952369484998721538e-02
2.667287358290342230e-03
2.988944855725670161e-02
9.604710363367856274e-02
5.712955294375234028e-02
-4.257258856439547628e-02
-1.594790363712219466e-02
-1.138796294267350150e-02
3.562158568175505940e-02
-5.910773333244116745e-02
-1.790918798903188766e-02
3.725980967820386597e-02
7.885152511555375623e-03
1.084527657183740612e-01
4.612259806099169163e-02
1.001263939640426176e-01
4.610500969683808264e-02
-6.862460240165915715e-03
1.028668773025220862e-01
4.554968403861833076e-02
4.414694528925908884e-02
7.187642582184633477e-02
1.129288301156368829e-01
1.554664549467636887e-02
1.112811823930474203e-01
2.923988377807157715e-02
5.735292194188165715e-02
5.454007784398164776e-02
3.240579911861795476e-02
-2.071630013999011671e-02
7.512011568926155181e-03
9.574152190450235800e-02
7.973739641228883013e-02
4.328795739527333680e-02
6.701529839348259465e-02
8.583986361742533544e-02
1.206508189466991158e-03
-6.393040442419535563e-02
1.788761463327898649e-01
3.051847969445727754e-02
-2.643651820906697120e-02
-1.678746033394032736e-02
1.151459901363576233e-01
-5.635674272645293387e-02
8.865054194492542894e-02
4.352454574778624741e-02
9.515954932807312028e-02
6.243702831858828628e-02
6.766855023702635086e-02
2.661696219701631394e-02
1.213781973890797582e-02
1.160029786291998100e-01
-3.489601131780015880e-02
8.967453860264711085e-02
-2.052561782851436423e-02
2.662912946092775568e-02
1.130380564233176253e-02
-4.150155829578347499e-02
3.950270036821689618e-02
1.078451001001488468e-01
1.001693920075184541e-01
-2.682204722260689636e-02
3.546671998276861026e-02
1.651615871628327459e-01
2.955498462462280429e-02
9.621418280203995754e-02
2.136275699018546498e-02
3.946524763343044195e-02
3.604503397907135587e-02
3.924833948348920021e-02
7.007461515681705222e-02
3.705333863028987141e-03
-1.405301268691639110e-03
6.699879812906750498e-02
9.198205282798439797e-02
-6.401493605427276135e-02
2.018613607130593721e-02
2.896686513521122205e-02
7.231975025858650152e-02
4.848167257832797922e-02
3.440243712982240382e-02
1.561123322513091882e-01
1.135253697118969729e-01
1.209321374145594652e-01
6.898731945991665171e-03
3.919071187449912029e-03
5.864925582116195524e-02
1.273841419120783254e-02
5.817788563992881690e-02
-1.220190381797043450e-02
8.438606994612025958e-02
6.702087345682827824e-02
5.376057962990706679e-02
5.165960910344633700e-02
1.248759435885818253e-01
5.715804570662866291e-02
5.566921169056228934e-03
7.784683648873672035e-02
4.756572027338550751e-02
1.282882649344929960e-01
7.153446859954132320e-02
-9.326399543698372929e-02
3.714530245551422860e-02
-2.287429014896441570e-02
2.008612352542593280e-02
3.288110294709676446e-02
4.028061723867713134e-02
1.123735033261092642e-01
3.697356565304824733e-02
-7.709754931845268786e-04
1.018254529008358888e-01
7.898942142834181057e-02
5.731614678801934259e-02
1.192483802329513329e-02
4.363995876262694723e-02
2.375871467834845749e-02
1.453008024571733094e-02
9.138574522241008080e-02
-2.152777718953337652e-02
1.290215624973886921e-01
1.367887456453031371e-02
2.636754242406409710e-02
5.949071737929430281e-02
1.810886307293062270e-02
6.015544934502226743e-03
7.337009560831468657e-02
2.390593068675428076e-02
4.050358858205125451e-02
9.954458270287633304e-02
1.066422986273052598e-01
-1.868127569035251540e-02
1.142844693266149847e-01
2.350032015077281947e-02
-2.338863708450439685e-02
7.817523084115371446e-02
3.906267480423848693e-02
8.630938306673637331e-03
6.583850436396453121e-02
2.589512645393583778e-02
-8.009221399359667259e-03
7.716784045482316667e-02
-2.589363928576006359e-03
5.437253296718985718e-03
5.457819760975567841e-02
2.640340638018317046e-02
2.400136066025057233e-02
8.276710589603940293e-02
6.863481708932817060e-02
5.877666765097014356e-02
-4.680316621777832684e-03
4.257103853509854735e-02
5.077105327124075557e-02
7.340184554407266915e-02
1.322830724855465767e-02
1.567536504300049149e-01
2.062632841017535135e-02
-8.333325885363248794e-03
1.288794980852512040e-01
3.874374372190433902e-02
2.255745029131380006e-03
3.577178642300567635e-03
9.668315319292060048e-03
9.562559428362667202e-02
4.926464742166949962e-02
4.645215447083003019e-02
8.082502163748218893e-02
1.769235508104424412e-02
8.862745353828634098e-02
1.139539065732894652e-01
4.483154275470670885e-02
-1.646554240698739485e-02
-2.230799510673340050e-02
-2.224631861456715168e-02
7.938372900700128854e-02
2.823986722545345635e-02
6.033775820031547082e-02
6.769414010072731525e-02
3.086700096140756328e-02
5.847749078537055334e-02
7.882794824011195300e-02
8.433270467737642717e-02
9.397489190302288353e-02
6.645818437979089666e-02
-1.457288075947615370e-02
1.233214140510669882e-01
4.707527039271861696e-02
7.142150198104471950e-03
9.914163154018620916e-02
1.269294593442559238e-01
9.400178668411175720e-02
-2.143026160187606194e-02
1.332849070284634341e-01
1.478773679761372084e-02
9.957843660176315947e-02
9.118722344180534012e-03
6.029434428601301854e-02
7.023642799601804987e-02
3.048378578694426952e-02
4.627183686299968929e-02
-5.076027780470810519e-02
4.773636882119512009e-02
6.334528894054921970e-03
-3.282829376334482803e-03
-5.616438671237461086e-03
4.295561082341971954e-02
-4.871155953047894699e-02
1.285210328170462331e-02
6.645350701134519755e-02
7.188729208858164743e-02
7.012892372461869417e-02
-2.397545964636842858e-02
9.291661778351777146e-02
3.807746976210735212e-02
3.500711797064766373e-02
3.290900943781958909e-02
7.291699078415286861e-02
-4.827154915556022005e-04
5.665318268631548693e-02
-1.741835237384653512e-02
3.923957966674317122e-02
7.230307150705991837e-02
5.557715312765170584e-02
8.977698095887438889e-02
1.056410586641891164e-01
-1.208274717586741397e-02
7.342057082933324541e-02
8.130479471887845644e-02
4.990901828603196144e-02
2.150281248959867372e-02
6.846143451059764906e-02
7.061697740501741982e-02
6.446680382462612047e-02
2.153648636446697448e-02
7.598242665468850354e-02
7.160270997207385246e-02
1.150161226268262525e-02
1.263943939537689465e-01
2.925296255985697022e-02
-1.396928474793866261e-02
8.046018055928187696e-02
4.395757432581157836e-02
-1.929791935780252260e-03
3.448191490670971665e-02
4.535932342903752773e-02
-1.813026852046940168e-02
2.849495178173778315e-02
8.588124785225308144e-02
1.186482786931146866e-01
1.494487954528771548e-02
7.949931635358055415e-02
1.872529679000372108e-02
2.670201995432379405e-02
8.555676086767770305e-02
-1.351808935135072505e-02
-1.457677296950303687e-02
-3.525976752101181791e-03
4.503052893842934834e-02
2.355961760454060566e-03
-3.835700836866743485e-02
8.485168716167225400e-02
-4.381545604804165661e-02
3.837318178961427427e-03
2.502178594416129206e-02
7.342383421969999810e-03
4.880908760772379763e-03
8.007315923683207270e-02
-4.464696802573075995e-02
9.246546276700245981e-02
6.126192401249330559e-03
1.505581366432524049e-01
-1.035619060043998022e-02
-9.863740985238091813e-03
-2.361843442567081869e-02
1.327526061829277168e-02
9.564789606836614222e-02
3.784052322732203016e-02
3.862322011847656167e-03
-2.379403115207446087e-02
6.482039663919450523e-02
3.687734866043802101e-02
4.541877486837508915e-02
2.333345004495463934e-02
1.451776491658417212e-01
2.637985075834587897e-02
7.749216972936806558e-02
4.964246603801906327e-02
-3.604167733135130863e-02
4.787362602460470962e-02
1.654664860608020746e-02
6.428027951852335886e-02
-2.714472099841224156e-03
6.336706808866842539e-03
8.561546040967683846e-02
4.319904168444269749e-02
1.201967051253313885e-02
-1.287550331812171121e-02
-1.095165743786451857e-03
1.041639478553928744e-01
5.359214351188656272e-02
-2.105125045413768024e-03
8.937506534938691183e-02
2.058189822497110896e-02
-1.595101840890608691e-02
6.023047878222084588e-03
4.024298121178353921e-02
6.415033293088234778e-02
2.583773055727356036e-02
7.024126820580428587e-02
3.253440326974304381e-02
1.150430022105318195e-01
1.270079835233768432e-02
-2.247965070593194170e-02
-4.116962239254202439e-03
-2.355986896039173259e-02
2.560130507069023273e-02
-1.812206840319906948e-02
3.867704403416680897e-02
-2.954936726891962875e-03
2.644583693646148162e-02
2.742962170861775947e-02
5.034995617489704950e-02
-5.521658810630383774e-02
1.577221580973089607e-02
1.429693665659112316e-02
-4.830971716222239726e-02
1.926610247060490944e-02
9.622369547112697569e-03
4.299490992982967635e-02
1.059267087749045655e-01
3.737175987451964512e-03
-4.895935343867551665e-02
7.309620663323530831e-02
-2.894838450865053203e-02
-2.450243512264282941e-02
4.576801273324520442e-02
-1.370383396007665046e-02
1.260217636461477206e-02
5.378834527966039336e-02
1.490597988009675738e-02
1.652377954967041429e-01
4.563126248120281253e-02
7.422898868536244310e-02
-1.371862680598416075e-02
-5.095335203702679866e-02
3.202485601869033138e-02
4.825125876859998747e-02
4.218396606586158337e-02
-1.028391551835977913e-01
4.918433941729863368e-02
7.797902231060796496e-02
9.687018349613649160e-02
-6.563604609611026208e-02
5.764480907627356904e-02
-1.396958817918794900e-02
-3.751423784066996309e-02
7.180510588934836680e-02
-2.610772671325094912e-02
1.741539731940525484e-02
-4.722069628775988487e-03
2.180292726368918133e-02
8.329935704618592063e-02
-5.566038460692959711e-02
-4.626691771103931539e-02
6.272503288701665458e-02
1.599075385164243357e-02
2.315812759011046454e-02
1.096497577063082346e-01
6.449350838355731586e-03
-1.184817825349200777e-02
-2.351156307304958989e-02
-2.686086607468497409e-02
9.273823885497951836e-02
1.376092712002840827e-02
-2.846517867543878200e-02
2.301852692306835188e-02
1.687508280650545922e-02
-9.638461462676561897e-02
1.994740173233073427e-02
1.962901169246452845e-02
-3.044084092423924789e-02
-1.116287994122218755e-02
2.844067608611441662e-03
2.069550252129452941e-02
-2.176957417487363280e-02
7.246516175120093495e-03
-5.223629464310675444e-03
-2.802571378342551267e-02
-9.133904095045200511e-02
-1.270650300773945758e-02
1.651417093594510777e-02
1.208180772692614771e-02
1.884757177041131854e-02
5.889626019885298852e-02
3.957563972356952647e-03
1.870340075955100392e-02
4.541996608255083334e-02
1.109087432734021626e-02
-2.702042246566732989e-02
9.591381543603812523e-03
-8.705989054663162974e-02
-4.000049980115136239e-02
-5.400853572073965186e-03
1.230301723953184934e-01
1.059181231283966990e-02
-3.282205935599844665e-02
-7.465754138293156927e-02
-3.462131386784710052e-02
6.906311708618185878e-03
-2.523176622654897672e-02
-5.400523698569349718e-02
-3.496455364038787011e-02
-5.643857014911250053e-02
6.916948664275386627e-02
-1.905379001306643089e-02
-2.519406700739898128e-02
1.099448655340055057e-02
7.824349977407519044e-03
-1.060898374366434777e-01
-8.191838234918553474e-04
1.681511530681264674e-02
-5.787527764895083332e-02
-7.619916076415979289e-02
5.248835299671157986e-03
-5.855386412185651680e-03
6.229151465940355181e-02
7.607902252616483008e-03
8.269690948655561771e-03
-9.632793814698623058e-02
6.796792117281302836e-02
2.249333138718299582e-02
2.804646360967022467e-02
1.769168369892605563e-01
-3.275207874262317520e-02
2.816408019078378913e-02
7.391147682165566390e-02
-9.071611353371990261e-02
-4.791478722592919931e-02
2.377921283593303556e-02
2.791769725588982495e-02
-5.010491694434560800e-02
-5.091066896512480566e-03
2.366916339096791777e-02
2.344877524853110004e-02
-2.302399434010685836e-02
6.840214405958275345e-02
3.796669123521072275e-02
2.068352350537884868e-02
-3.886545749084973495e-02
4.662528513932028690e-02
1.887575438771518441e-02
-4.378345705675430050e-02
-2.973524901754760405e-02
-8.509772468303708828e-03
5.159852089059063784e-02
6.490482444225842418e-02
-4.051520946493323422e-02
9.003523564351070818e-02
5.291479718609684579e-02
4.378317502022889551e-02
4.911261825496228417e-02
-5.072886189471879220e-02
4.282393304703556447e-02
2.665929097306965478e-02
1.256606242436220273e-02
-1.530348740002266533e-02
3.791428694853312374e-03
-7.136220600762294142e-02
3.757966025122787268e-02
-2.668113322436659052e-02
6.149119308294428293e-02
4.191325262123966194e-02
4.646933810579199214e-02
-1.922904075749315433e-02
2.085943572305419200e-02
5.825258507053267254e-02
-7.348049236867314551e-03
1.065052681074283303e-01
5.232268950446678640e-02
2.044291415520658739e-01
8.001254638521523854e-02
-2.875861517624104125e-03
-1.259727761713040281e-02
-5.838596654797981178e-02
4.856888281345536629e-02
-6.654063822534034278e-02
1.191713580838971382e-03
1.035034966705292575e-01
-2.712472657986217655e-03
9.910025201245258042e-02
6.774528010049581106e-02
-1.191240188037446385e-02
8.035577586074822698e-02
2.244811368993154463e-02
-5.343857897649115923e-02
-3.611543279602977101e-03
7.529907676696651064e-02
4.745741838407892266e-02
2.295100130962048415e-02
1.849040273325780123e-02
2.962079530502891023e-02
1.106888716485865676e-01
1.081253844798230057e-02
-3.646003783610515109e-02
4.989801725806475990e-03
-2.521671928602606944e-02
5.957011143099906481e-02
8.606040018826831284e-02
-1.329536410080674191e-02
2.710258630141635858e-02
-5.659677883128255010e-02
3.338241471589226475e-03
1.234321467006709895e-02
1.266420796913076685e-01
4.579055036111465832e-02
-5.272779598095881509e-02
5.373956209073828261e-02
1.466536103570130478e-02
3.716836322566723777e-02
1.472282111273021457e-02
-1.784980051485475505e-02
-5.063583891438445256e-02
1.491655583743795033e-01
8.507390468859020449e-02
-7.607644287663228866e-02
5.481714747898429330e-03
1.057011648906640150e-01
4.131442327531301140e-02
2.146004493891072451e-02
1.271028097173106941e-01
1.309708587075777975e-02
1.094344822599698785e-01
3.211021425465158258e-02
6.168650715918015670e-02
3.872090224525397140e-02
2.831166521721374327e-02
2.397827070455835902e-02
-4.135357181069419796e-02
-4.326350825555936447e-02
-6.335778930256184827e-03
-5.958984617825804214e-02
-8.538081571065253561e-02
1.001394330216167361e-01
-1.718470329456170398e-03
6.272037819860669383e-02
-8.579695005370974528e-03
-4.031627054766689922e-02
4.813126432048041997e-02
-1.981997735402321603e-02
-2.821154339372671307e-02
2.816011029980225108e-02
6.264589742621184953e-02
9.390469551713678462e-03
-2.269210512501999150e-02
6.291557515302298453e-02
4.317482185050655619e-02
-3.295248930286630989e-02
-3.624822035528989239e-02
-1.927487200371686554e-02
3.854750212310571744e-02
-4.852847886501565622e-02
2.672595678413566822e-02
-1.219732907397111550e-02
-2.456923111454790629e-02
8.511162719279577807e-03
1.973238623954026716e-02
-2.436071476973511105e-02
-6.855729399421640891e-02
7.891272063114697366e-02
5.613240129140643214e-02
-1.947160587378407581e-02
1.296300725795950792e-01
3.041415836058506544e-02
-3.363033659540954484e-02
-1.711380419823591362e-02
1.905349474176937577e-02
-6.620631849531793088e-03
1.010110562311714172e-01
9.712268377988610146e-02
1.365190610329776177e-01
-3.211289410317785115e-02
4.332842878278512361e-02
-3.172124438977536737e-02
-3.475862818526669756e-02
6.336231410203088665e-02
8.636229537168256531e-02
4.042730942480933509e-02
-3.157130133209921224e-02
-4.260876564288180318e-02
-5.215314430126868905e-02
5.456534469401037174e-02
4.464817940891179643e-02
5.807338952355182993e-02
6.900071971804007387e-02
3.179605616649913008e-02
4.216269016523843671e-02
-4.793709130740374247e-02
8.562398101347651336e-03
2.082422352496153192e-02
1.153875326398292323e-01
3.096217908502665525e-02
8.238592093151868301e-02
-1.085952078552296918e-01
7.863176038255176303e-03
-8.234046914457063271e-02
7.642891263716425354e-02
8.477519686346600414e-02
9.373291941938435845e-02
7.491352222046512854e-02
2.104712346611914073e-02
-1.404890980451687921e-01
2.535946501473281683e-02
-2.367870120437861811e-02
1.140935669078991209e-02
-1.033384458384889980e-02
1.168150576729394818e-01
-1.351507855429359417e-01
-9.257283694194248574e-04
-1.749339612733811361e-02
-1.379967901575477641e-02
4.684368273765318613e-02
-1.971556835319978121e-02
1.334428811042543961e-01
3.758834420378710794e-02
8.781209851567969848e-02
-1.020830077861386090e-02
2.653525275981232293e-02
6.501911494455885933e-03
1.985305176218418038e-02
3.151261213344826867e-02
-7.141899517842346425e-03
-8.037059932713778998e-02
5.692080946192074747e-03
-5.856673116524874212e-02
3.040162257877876070e-02
1.058903978649932548e-01
6.724755019949749113e-02
9.909476290722236957e-02
3.745314714490836222e-02
-7.071304638669459811e-03
-2.306092694553942002e-02
2.061263936510285971e-02
-1.472813046610946079e-02
8.349506256411536043e-02
1.212483371144468663e-01
-4.479726649038800329e-02
4.154314322402877929e-02
-8.233348311149203333e-03
-4.151402357683366823e-02
5.278858588109486272e-02
1.041610600243085272e-01
6.056515391244585850e-02
-5.452720785752415700e-03
4.347755979175835922e-02
2.215304564985088806e-02
6.093790183606148658e-02
9.240979374300152538e-02
-4.461224219736216814e-03
-4.371968012708017312e-03
7.476053297691064026e-02
3.711685216581802477e-02
3.292156296439459340e-02
-8.947753125708023114e-02
4.866748221279997705e-02
9.413649712030014438e-02
9.245326784704516188e-02
5.413505913890164639e-02
-2.157176671381092967e-02
-3.808553432443578107e-02
-2.834650829942304134e-02
6.808626255380678671e-02
2.618912432624415781e-02
9.078848815462532695e-02
-2.658085784877526822e-02
5.168687937542128935e-02
3.933009934838498783e-02
-8.112498503319000298e-02
-1.948773634196918417e-02
-3.293473582092409924e-02
4.042621607251645210e-02
2.727930625178731291e-02
2.264130276525014654e-02
2.796138084279710390e-02
5.236750831359275604e-02
-2.990719227179861398e-02
2.677455210617198447e-02
-5.573694981657767791e-03
-1.917541505347144723e-02
2.079345198870374140e-02
4.193683161792601671e-02
3.513330262014053434e-02
1.134122997021345600e-02
-1.428860922357718354e-02
7.452173707042562822e-02
-5.242411978830254470e-03
-6.988061562449816855e-02
4.451563173311468696e-02
9.975335350125143219e-02
-5.218049714694442814e-02
4.689384557953143323e-02
-5.654399431952165933e-02
2.163913298592912149e-02
-1.005949751632667782e-01
1.517229984458690756e-02
6.885719923566825662e-03
-2.695620606813287426e-02
9.223705997288188241e-02
4.270376475956248752e-02
1.054842903530703174e-01
-1.621061280991125883e-02
-2.305247633374262611e-02
4.189298032351380235e-02
3.113719478782361882e-02
5.744552732363312347e-02
1.878607864394449614e-02
2.417044824041557349e-02
5.535010096852101269e-02
-2.839357114678648774e-03
3.440643730064373712e-02
2.286456925838012064e-02
7.342893727016425003e-03
1.563386995259653106e-02
7.264622823693804663e-04
4.869123141990468889e-02
6.720316694639932864e-02
2.849171271205451494e-02
7.050830478893550801e-02
9.957412232848938949e-02
3.445987256104593444e-02
6.209366212528025925e-02
-6.497123040720739762e-02
7.132812160986556904e-02
-7.875900878601325289e-03
-6.901007536786427088e-02
1.242678664728767701e-02
7.815679834841258999e-02
3.978525886876298906e-02
1.753803040045203441e-03
-4.347326899035821451e-02
-4.963662599567991718e-02
-6.705602161256341009e-02
-2.840435888275143206e-02
5.221014020062782202e-02
-1.510993470415126355e-02
1.889219925928077928e-02
-1.617104789557245043e-02
1.548528965867456038e-02
-6.992269201539533241e-02
1.262193371012397362e-02
-2.806634398580325207e-02
5.352749998592908759e-02
4.934760064285925382e-04
4.300904478892279489e-03
4.712848616343279923e-02
2.007804587313814088e-02
-3.817588800760716300e-02
2.106954473174952464e-02
-2.140801278910311328e-02
-6.347313465164425295e-02
-2.966738826735662582e-02
-8.270902747188895940e-03
2.399427254476816165e-02
1.047068331179701745e-01
5.178048985025172739e-03
-3.973119035560870871e-02
2.024506492380752018e-02
-3.843326480714771582e-03
1.416216457492016911e-01
9.182164694609445954e-02
-9.286338733056941075e-02
1.005846098408072486e-02
4.663230382256594586e-02
6.722958435989440096e-03
-1.047428759515529467e-01
-3.605022921474382996e-02
-3.684240454378016894e-02
6.990416450722350405e-02
-3.520946930625427039e-03
-4.389454089136995280e-02
3.147602577872227192e-02
4.042347071209709958e-02
4.675782358372432279e-02
2.280527782444867826e-02
-8.440521607098934453e-02
3.969859766359009473e-02
-4.141794235320119671e-02
1.442933421176101350e-01
-6.562081328125245715e-03
5.967988688091253706e-03
5.555888402582686431e-02
1.476327957711275583e-02
-6.256349645057428070e-03
-5.567284180088944573e-02
1.487222354423847238e-02
3.816085895642975373e-02
5.054397359892842667e-02
-2.938298747426216703e-02
-3.559675164201065584e-02
7.888881653425022789e-02
8.207594617153522731e-02
2.790968247061891006e-02
2.967211009371823176e-03
-1.087352379338549224e-02
-2.646167103687685832e-02
-1.095652992995160835e-01
4.623582500033330406e-02
4.038945836751706500e-03
4.981465243804798770e-02
4.614953445350475358e-02
3.010223194314005229e-02
-1.621893260453612789e-02
-6.703900028278120260e-02
1.156322982122230669e-01
-2.752668001701031805e-02
2.837759917032372028e-02
1.007278837960397765e-02
2.251267765465739257e-02
-6.241855106636474276e-02
5.068274226101709967e-02
-4.004148684308916212e-02
-2.708892380723542520e-02
-1.530740492940032942e-02
-6.872616678483829677e-02
-2.811428986391907234e-02
2.696589875223771512e-02
2.608088087637025487e-02
8.111681893782027308e-02
4.106301071686060261e-02
5.597990412109963426e-02
6.120452539211093668e-02
6.457727039902458332e-02
-2.550233985553576263e-02
-5.125438972192738335e-02
5.984249071212685567e-02
5.449309072666733145e-02
1.006914992308911155e-02
-2.420034586632508790e-03
-3.293589734346666353e-02
-5.283804289473078555e-04
2.273238728218142726e-02
-3.126470054835416013e-02
1.080023666399135968e-02
1.549296871972496298e-02
-1.867109385292277379e-02
-6.286804035618845377e-02
-1.252308564970639609e-02
-4.578911877046090706e-02
-3.161422314721824833e-02
3.070723766037986371e-02
3.972874418276637482e-02
7.126644706300470922e-02
-7.375110577622540770e-03
-2.751140674271776443e-03
6.243152547654793119e-03
-1.211442938042159301e-01
2.655506556043733465e-02
1.210591157861794741e-02
1.116825299712796010e-02
-1.118793543482970859e-01
-2.359260917813801872e-02
1.132739516812741043e-01
2.559398976724064356e-02
4.429533722979580451e-02
-9.076150354759630889e-02
1.464856349739957278e-02
-2.839874339902030698e-02
1.612890895887661782e-02
6.480434893963790341e-03
2.234580343514004988e-02
5.333809344620366738e-02
8.871938491819611472e-02
1.759468262761188992e-02
-1.676457278910214663e-02
-7.484770504273240144e-02
5.867145906185122772e-02
3.205806309761188161e-02
3.914030779408248618e-05
1.503156489823131298e-02
-3.153124138644597396e-02
7.685497806170576984e-02
-3.101858499413254894e-02
-1.608525351895060893e-02
2.892262627594969007e-02
-5.631533303980829075e-02
2.784587356680919001e-02
3.448887778565442133e-04
9.983256435453601030e-02
-6.818108397806862953e-02
1.427409603706164369e-02
-2.997350373643091134e-02
1.581921372954600211e-02
-1.905302995559922385e-02
-8.098604601172440520e-02
-2.203338761492885239e-02
8.634615161328865196e-02
-4.168634393716909997e-02
-6.216916058523112854e-02
-5.440039236402478134e-02
5.985097563482268861e-04
2.409056750823857299e-02
-1.067130215754252959e-01
5.231694303189605294e-02
4.702615557183139477e-02
-1.533843325952146709e-02
6.458049530569164032e-02
5.033838853205872127e-02
1.000339098597111676e-01
3.763627423732145150e-02
1.725116646117286212e-02
6.303696566454569661e-02
7.214320413960017067e-03
4.192252239556783222e-02
5.880220035327592826e-02
3.208169027501588805e-02
3.542038674279957000e-02
7.087480583276131729e-02
-1.251831748872726524e-01
3.027061638742290645e-02
1.053079895914966202e-01
-6.450063978909620702e-03
-5.342551419686011188e-02
1.556226209003953344e-02
-1.398551201112496201e-01
6.908741085542648153e-02
-4.291512207647662364e-02
5.258022986382702296e-03
6.626629319098098839e-03
3.519550808249369105e-03
-1.217491669072750041e-02
1.884390396031524265e-02
-7.750575086252428636e-02
1.381608049798061649e-02
1.364780634527446891e-02
4.198526210462196623e-02
-9.017642463759275098e-03
-3.193482371844576923e-02
6.840042946491310671e-02
-8.500320337760700062e-02
3.657918183202249485e-02
-2.710967903903941864e-02
-9.746314334033306936e-02
-4.642944405616692555e-02
2.685589934267306259e-02
-2.336409379483855853e-02
6.729342584520021930e-02
-1.059958715318698322e-03
6.321111170581956984e-02
-6.734831564312421248e-02
-4.618927671753463027e-02
-3.621142299903269256e-03
1.659685754565796978e-02
7.353341655154204543e-03
-3.222560006153477041e-02
-4.879271894049475033e-02
-5.199015360314606510e-02
-1.521627396118948282e-02
-2.424662721208026978e-02
-4.726459563080614990e-02
1.448476495065378726e-02
5.105026558615060814e-03
-8.549705078755194532e-03
-3.545485197666590343e-02
3.608452948185800202e-02
-1.320246700080702495e-01
-8.273509722806624000e-02
1.225163117093584914e-01
6.049865855690643446e-02
6.221747791882730610e-02
-1.630730888989553179e-02
-1.302594127565057935e-01
-2.912436647928611302e-02
4.629222849669549500e-02
-1.474464381642481489e-02
-3.193859926509146768e-02
-3.026138001045423215e-02
-6.649558126913368561e-02
-5.270146722315930538e-02
-9.367793614473027275e-02
-1.041274266817472371e-01
-8.013035769885958537e-04
-3.540260338628020004e-02
-2.220238425722105211e-02
6.612814258946497770e-02
-7.157215666178093350e-02
7.870620002756091582e-02
2.186638803254487354e-02
1.489987941646958754e-02
-2.388214418376024065e-02
7.758447461540204926e-02
-4.838960163921206259e-02
3.814696697194767949e-02
3.248911388920745075e-02
-6.612275939373199463e-02
1.945094437284637656e-02
-1.359407688582116303e-01
-7.089770901849273832e-02
-4.074815665158677824e-02
-5.890202849502815252e-02
-2.299575127178639031e-02
-1.653147641463326989e-01
-4.993441654137164426e-02
-1.061567576455457185e-01
-7.467492281524855391e-02
-9.267407127193248717e-02
-1.997567044030230943e-01
-5.241220686622046626e-02
-4.696101529257224599e-02
-2.709228194665468450e-02
-1.066463860876637748e-01
-2.858920997212493348e-02
-3.048628931712720619e-02
1.468096773279480016e-02
-9.541900550897700062e-02
-9.291437648670365645e-02
-1.171009333249266489e-02
-5.970570367106919907e-02
-3.263739481183921404e-02
-7.605310102214546397e-02
-1.153590143272815866e-01
-4.879176485946044167e-02
-2.320723146868864106e-01
5.567557737140016449e-02
-9.200074668060864713e-02
4.264437540769195484e-02
-2.594498697079493030e-02
1.572415636116596821e-02
-2.291156586700989969e-02
6.647111894157068518e-03
-6.833479724063953875e-02
-3.129803200805279101e-02
4.678040158396882912e-03
2.472771493889446004e-02
-1.228007188336869282e-01
-5.477972267349268815e-02
-1.306398078389756634e-01
2.526362420475231768e-02
-4.978556013340645209e-02
5.293517962695729745e-03
3.843847645778471211e-02
-5.887445276297536417e-02
-4.779129810974511172e-02
-1.026213769955124783e-01
-5.120974871249896893e-02
-3.933297513989614941e-02
6.613285037180595405e-03
3.798958092201601671e-03
-2.692828590709706732e-02
-1.455198793478315600e-01
3.638318825438967979e-02
-1.460028147012871202e-01
1.744652092164574592e-02
-9.054944517472272858e-02
-3.370928524549241662e-02
-5.449369563549925216e-02
-1.331951901769241713e-02
-7.964501466290994924e-02
-8.289629412449348034e-02
-7.166378680368545862e-02
-3.538107154424890988e-02
6.612396889917581018e-03
-1.017836747729582852e-01
3.155454837511609267e-02
-1.470700330967818492e-01
2.990061854123399893e-02
-4.675482768653992094e-02
-4.891720543507131064e-02
-1.357734115371716510e-01
-1.083103958394627114e-01
-3.958474178550831085e-02
-7.933545741929809436e-03
4.529190411671592947e-02
-5.191149187479297822e-02
8.048542346892664442e-03
8.230000702477827113e-03
-1.862610987202164836e-01
-3.894306902091885375e-02
-1.167589433778851021e-01
-3.818779408060461733e-02
-9.997039095194837355e-02
-9.298058142266647785e-03
-2.350152129777394877e-02
-1.547890740742428189e-02
-1.216502791863075111e-01
-1.023416840421030177e-01
-1.681177087796546787e-02
-9.300497101424322344e-02
-1.147896964001898362e-01
-3.575403127257845148e-02
-8.273053758241470657e-02
-6.994317738486366398e-02
-7.195863690278508917e-02
-1.334544782513070460e-01
-6.907126216761380090e-03
3.663985767777305086e-02
-5.005083088673240033e-02
-1.063044443993295674e-01
-1.605683858468073821e-01
-7.471373551518344092e-02
-5.278707371105847979e-02
5.127682399382989253e-02
-1.022337488852358839e-01
-1.286699813376744432e-02
-1.064146519818599812e-02
9.411358589358946591e-02
7.275235615657449362e-02
3.231258108639001314e-02
-9.892954726314086289e-02
-3.584084418178865852e-04
-8.347310619382611319e-02
2.494757595393247776e-02
6.585126575438020324e-02
-9.816907070966456039e-02
-4.712379658814766503e-02
-1.918551642340803609e-01
-3.472150429876726119e-02
-3.243730807077704892e-02
-9.286981592354491555e-02
1.847286696283256119e-02
-1.222114483012886749e-01
-3.685599747368673018e-02
-6.524735362633883595e-02
-1.421879752840040090e-01
-5.857451863814305826e-02
-2.629978173763782706e-02
5.067296034537158156e-02
1.534055307661704934e-02
-6.561520133800963217e-02
-5.892838866540453524e-02
-4.945953413370358237e-02
-8.100201972189237376e-02
-4.811734702287186888e-02
-1.635023068630702542e-02
-1.070224439863100702e-01
-1.300348623623127919e-01
1.643792279981357365e-02
3.957195022953178404e-02
1.402966692320009590e-02
-1.332795175244321784e-01
-1.539928661763437581e-02
-5.617955498798103686e-02
-9.812142315321764618e-02
-1.605869331213484810e-02
3.183292436435699972e-03
-2.020581534803361223e-01
-1.508689499550981417e-01
-2.251250038033212886e-01
-4.448237393456577066e-02
-1.371834763338323354e-02
-1.936615526574406443e-01
-8.251560329288364082e-02
-1.192152545191005886e-01
-5.344582845469871002e-02
-1.368082623919725758e-02
-1.327273719078689296e-01
-4.320618276420055970e-02
5.345611606980137098e-02
-1.216525957891949339e-01
-2.376225732113854128e-02
5.086185878038475966e-02
-4.468738330380948170e-02
-8.476876391071443140e-02
1.531612633115166794e-02
-1.560367373966536075e-01
-4.645207589357413375e-02
-1.309346366862074174e-01
-1.037923388299163280e-03
-4.368709495241142327e-02
-1.282300556063377395e-02
-8.971864867263180943e-02
-1.359682809257325986e-01
-4.641381610345950148e-02
-1.443300402470549526e-01
-8.371570941858158532e-02
-8.672698071526947772e-02
-1.139102526427064610e-02
-3.562324006131596665e-02
-2.897398803269139386e-02
-1.026891373058255591e-01
-1.931845457665385679e-01
-5.215875211951580964e-02
-3.093000549110030972e-02
-4.408005207310917994e-02
1.863837603876822985e-02
-9.132559469737099034e-02
-5.884693494898125127e-02
-1.400037967613532719e-01
-3.526162453493963261e-02
-5.267210713649266018e-02
-9.927852135344457374e-02
-1.745892165465089824e-02
-1.698270094963639232e-01
-5.562596862089627670e-02
-1.429836908532467754e-01
-7.597094125103108497e-02
-2.168562884719041628e-01
-8.135530159112763782e-02
-5.951220982809582970e-03
-1.991594144704578184e-01
-2.278137161549959565e-03
-1.047686915703246457e-01
-2.959763155958892653e-02
-1.276346372963741982e-01
-6.932797107535169923e-02
-7.938531038998779266e-02
4.458906708852084649e-02
-1.080524662764859034e-02
-9.142654542633810166e-02
1.101220004115798651e-01
-5.628562829841048110e-02
-1.742246515986065059e-02
-5.816815325128756042e-02
-5.793515934778634136e-02
-3.909221995520986009e-02
6.786026189463433000e-02
-7.070375497694195155e-02
-1.246957415923050372e-01
-7.785008466345039180e-02
-1.272661851211041861e-01
-3.045119235588144083e-02
-4.834521927669252483e-02
-9.244444094614209795e-02
7.687852173012942741e-03
3.515929689807265751e-02
-1.228103789131494983e-01
3.775931746091149704e-02
-3.292075589656400653e-02
-6.010138007506540814e-02
-1.139992975167161554e-01
-1.108812860170783343e-01
-1.265482854409066549e-01
-1.381025030757261629e-01
-6.909814724218867055e-02
-1.185894792164529504e-01
-7.766855327018336308e-02
5.545792362701589678e-02
-9.334809859919696029e-02
-7.616629415996321872e-02
-4.579040131100515360e-02
-1.191619405291357153e-01
-1.689314390625621387e-01
-7.808521243895538699e-02
-4.034524537244808806e-02
9.599536974021530625e-03
-9.416654579093827748e-02
-1.248697173501797653e-01
-1.485094673457181824e-01
-3.709735319104009305e-02
-1.358859103008067115e-01
-1.897944913391780633e-02
-4.215102968921553839e-02
-2.827103003502864573e-02
-8.365611626646080046e-02
3.248991045927292903e-02
-7.384618386806239554e-02
-7.164887100466288926e-03
-1.653331941599928967e-01
-9.460772087069618808e-02
-7.705465310876999374e-02
-1.238191661488225875e-01
-1.018197328299695753e-01
3.281619963927221578e-02
-1.411896635478900042e-01
-4.075639741333648286e-02
-9.633716270176700958e-02
-1.183066907237357579e-01
7.054303467361339348e-03
-4.724145794651603975e-02
-1.262833273832904002e-01
-6.977275163367684108e-02
-4.460262887390858966e-02
-1.358972217861042775e-01
-5.788787308191634638e-03
-4.100049532412764625e-02
-7.571938021003447872e-02
-3.966999720664001611e-02
-5.717948774168152976e-02
-8.143977034973827814e-03
-1.156495337498778392e-01
-2.966219827990397139e-03
5.246398940509842089e-03
-9.740953976632088507e-02
-7.527525202961961315e-02
-4.438339867367568914e-02
-9.407248824681443966e-02
-7.009591491003400177e-02
-1.848062494465731453e-01
-9.708624129275493508e-02
-1.962354953820466194e-02
-4.096878657215609343e-02
-1.119049957156071223e-01
-4.981904915738276374e-02
-1.709710668330634842e-01
-8.163360850403958424e-02
-5.163788690068818465e-02
-1.105865249773934911e-01
-1.178527858091990288e-01
-3.618716183623867100e-02
-1.293977138039280605e-01
-5.912472212520787640e-02
-1.034040703642947860e-02
-4.418069231090036852e-02
-1.396774155313882104e-01
-9.085255205756458119e-02
-1.485423738196919585e-01
-1.377956845880886350e-01
-9.969128459363428563e-02
-1.199485048531241937e-01
-1.191607022159200113e-01
-1.564780124077770063e-01
-1.087053890165382009e-01
-3.670998467526995213e-02
-8.971539676385242856e-02
-1.982409817602153179e-01
-2.260295436530664059e-01
-4.955867735812470587e-02
-4.940505572621844976e-02
-6.065514349885058748e-02
-7.382245220333681635e-02
-6.760951722626096227e-02
-8.978783423737464117e-03
-8.670301309077678431e-02
-3.431014196867999272e-02
-5.430254895500550433e-02
-5.139381240171848886e-02
-5.367122810043831876e-02
-5.901139473362573828e-02
-4.756597139927546541e-02
-4.171168738803014697e-02
-1.071449895224020482e-01
-2.721987332309046270e-02
-9.495656331227531055e-02
-1.237207959305337696e-01
-9.079232775958231277e-03
-8.867820749220345702e-03
-6.703532882224394474e-02
-7.643631457354567449e-02
-9.280728813947197731e-02
-1.637698901244324934e-01
-7.865865495301849197e-02
-8.420539973103399745e-02
-4.483923768525006209e-02
2.285677939389180874e-02
-8.136921450929035515e-02
-9.534857977010256780e-02
-7.647480381661559030e-03
-2.912592706119325817e-02
-1.233804511473728105e-01
-1.180310399627493984e-01
-4.642397870327635845e-02
-1.273073257515288381e-01
-5.863967645845594157e-02
-7.616930134823830800e-02
-4.639380227312926014e-02
-1.122653030562403148e-01
-9.998986237236051622e-02
-1.312019734031551754e-01
-5.269203785911898141e-02
-4.400558073272601428e-02
-2.231241031345868736e-02
-4.005752045623579144e-02
-5.284651862347045786e-02
-1.824756363395609038e-01
-1.325446200459176604e-01
-1.225421434215053507e-01
1.050836396918889033e-02
-1.132316480503045564e-01
-5.273787218467129723e-02
-1.282144744645880852e-01
-1.061246603272330141e-01
-6.942573680693468752e-02
-1.091568155432673243e-01
-5.176835393404249919e-02
-4.081568675171733801e-02
-1.064579951103792610e-01
-7.769997384821035469e-02
-1.210234199365394780e-01
-2.006852792581799994e-01
-3.192844041121038756e-02
-5.814313724945422562e-02
-1.211037218533409510e-01
-1.133216734284216327e-02
1.676055506696823294e-02
-3.330037425144902891e-02
-2.673499697944047016e-02
-9.020063077220813463e-02
-8.601224440048625686e-02
-2.273054819169768523e-02
-5.937911597219800580e-02
-8.950395226537852245e-02
-6.303520854372388071e-02
-8.085492638126730303e-02
-3.782877048082630700e-02
-1.086640706528069072e-01
-1.056411819551766468e-01
-1.048133049343652340e-01
-1.394553577123249788e-01
-1.426889949934486701e-01
-7.144448265078007232e-02
-2.267320363873967237e-01
-1.266791271388127416e-01
-9.219282289008517983e-02
-1.584537630608339465e-01
3.844354367957170809e-02
-2.528266044099511736e-02
-1.085406219007231526e-01
-1.319703814952506160e-01
-1.087477858430162814e-01
-5.743413193699672264e-02
7.004042039866762055e-03
-1.829915365279305706e-01
-3.970856296876077579e-02
-1.255586998488527062e-01
-3.372523710280182080e-02
-3.765164381321461917e-02
-1.425293423257326109e-01
-5.458208507910324025e-02
-9.311422572638208828e-02
-1.243548081930105631e-01
-8.600446593325559996e-02
-1.701174963049686406e-01
-2.467088811292134434e-02
-2.873275905070610953e-02
-1.140065443475724444e-01
-8.630887107395693314e-02
-1.064082389683043695e-01
4.978959227997178244e-03
-7.739153523423997205e-02
-5.474003136552912235e-02
-5.481729054119977018e-02
-2.583893243195994199e-02
-4.059282486597852457e-02
-1.110971569421853877e-01
-5.960764922479087902e-02
3.319440347322692719e-02
-1.211207863552306585e-01
-3.504357806604729147e-02
-8.681710032321007797e-02
7.798827377680772610e-02
7.731608422016232607e-02
-4.357510099500644385e-02
-3.222881384567642671e-02
-5.489947989767022390e-02
-7.498690095610499595e-02
-1.117547958466856423e-01
-3.623832038349997231e-02
-4.838681321776802657e-02
-4.105719160187373817e-02
-1.102203572592296982e-01
-1.531157032647942617e-01
-1.723248507114849282e-01
-3.647329817806968522e-02
-7.807434588882600224e-02
-1.170007029443395907e-01
-9.355040299490571809e-02
2.208258846747543011e-02
-1.624522959399711530e-02
-1.130473772843369057e-01
-4.003534625258756662e-03
-7.306947520789616735e-02
-3.172588619748215738e-02
-1.284961581949311486e-03
-6.694402156049937547e-02
-6.082305074078246665e-02
-1.290159047496928224e-01
-1.069737772053177410e-02
-2.249800446135958032e-01
-4.960721697672779845e-02
-5.594858697681367316e-02
-4.569609403835896144e-02
-1.297388353124619698e-01
-6.051954108810073812e-02
-6.139016915876255309e-02
-8.199437946911790343e-02
-1.752166181719671395e-02
-6.370334779158365324e-02
-3.326935105845330032e-02
-1.264935128304503775e-01
-8.390418416476523589e-02
-3.288135847672557510e-02
-1.475008437335121603e-01
-9.284664810871466611e-02
-1.141454234973926229e-01
-9.332465435338682669e-02
-5.575344674499311398e-02
-1.063217864777518396e-01
-5.813477035938816213e-03
-3.825111040928943357e-02
-1.706958149514112844e-01
-1.326184146542268016e-01
-4.014760625279755607e-02
-7.091544707471399145e-02
-6.024570136757934069e-02
9.814148700699641074e-04
-1.417190988877466418e-01
-9.434528267143174607e-02
3.409651634640366389e-03
-1.190843481788182168e-01
-3.414638880244735830e-02
-9.016555245252573514e-02
-3.339011072224692955e-02
-1.087542148574669187e-01
-3.527137761787321052e-02
-6.562254342979835509e-03
-2.051538774107385457e-02
-6.451765919525233317e-02
5.546005609712954809e-02
-6.248954811429049266e-02
-8.621152957981838283e-02
2.848288346104480354e-02
-1.033216830337464892e-01
-1.526155706600722251e-01
-5.091872941223411081e-02
-4.398902228590303998e-02
-5.213250120522803545e-03
-6.527303644041755615e-02
-8.470975554794221707e-02
4.020264789718687448e-02
-1.471623522394191084e-04
-1.092840323083746866e-02
-4.035135946082923225e-02
-2.710123075460416087e-02
-4.887932399499033548e-02
-1.013519967081860235e-01
5.055675820016117955e-02
-1.046364999334732371e-01
1.647676053190480494e-03
-9.187697945002870625e-02
-4.912220612892565647e-02
-1.043585737139191560e-01
-7.996736295652348905e-03
-8.606672516975853726e-02
-6.282184471597521136e-02
-3.697581590179171290e-02
-1.517279317085475608e-02
2.067477187052525756e-02
-2.877231986136110503e-02
-8.790202431431633212e-02
-4.185575083594833545e-02
-3.522389980342365695e-02
-9.989203778313922311e-02
-1.558113848241728626e-02
-6.402338572061705424e-02
-3.963241246652787070e-02
3.013741952542297806e-02
-3.067145451169527720e-02
-1.368306445483595812e-01
-2.362058194676899467e-02
-8.854659682438169310e-02
1.439471310395219056e-02
-5.167753526192896130e-02
1.839892016538102401e-02
3.708573035523483191e-02
-1.472385187354274816e-01
-2.827157893553874229e-02
-4.944675050501603358e-02
-1.225550785103964174e-01
-1.206830198669544135e-01
-2.282903259253061395e-02
-2.780475864186190971e-02
-1.827093227859521302e-03
1.195095373907917834e-02
1.309620708063723854e-02
-7.251931332406179320e-02
-1.411944019988630415e-02
-5.002151960591599139e-02
2.425857203866505288e-03
-2.834030936062439249e-02
-1.143039897533568994e-01
-2.386987412135746153e-02
-6.058303356130344264e-02
-7.697687380949074301e-03
-4.999491519564400188e-02
-2.593867176623450288e-02
-3.994869154155373386e-02
-2.429763560664455549e-02
-6.031434335489834625e-02
-1.212683028573930538e-01
-7.453553350595895112e-03
-9.239759348187852328e-02
-2.291759296402101197e-03
-3.717960324144924805e-02
1.204548988497862808e-02
-2.027742441374041221e-02
-1.703144814093991710e-02
1.943436399733535977e-02
-5.970357915252081510e-02
-7.180177231496960751e-03
6.568701724459619605e-03
-5.821879735437805563e-03
-3.462260874520138587e-02
3.609218671354908490e-04
1.881425322107935227e-02
2.699098724543292846e-02
-1.102585075126805564e-01
-4.180786209456911588e-03
5.955249002946974395e-03
2.080684523951854131e-02
-5.333061807686595435e-02
4.617300153070167529e-02
-4.674331940054116813e-02
-7.287559936837235963e-02
-8.068378601901756916e-03
6.777872697151351988e-02
-2.075779671491383149e-02
-7.347038423369658955e-02
-3.997107217612941299e-02
8.475602924227704227e-02
1.852929297128463881e-02
-5.000465668984701781e-03
-5.945134533449522585e-02
2.759171024977701697e-03
-1.751490010140844406e-02
-9.009176711481153843e-02
-1.152472374465612903e-01
6.314182932606170195e-02
1.077236052178288071e-02
-7.467464315583104140e-02
-4.147876144731121872e-02
2.529789574630452245e-02
-6.764013381375641454e-02
-1.328064834878992517e-01
4.382286908157466410e-02
6.613589483581597261e-02
2.892690456954054648e-02
-7.873147403466732031e-02
3.205848847940496321e-02
3.823276356284996402e-02
2.298799882053809487e-02
-5.187385643693018938e-02
-4.430756921569884745e-03
-5.374967764372466650e-02
-6.191307572358924205e-02
-4.827439659970611530e-02
4.033229848030204373e-02
-9.322220794344705797e-02
-1.564396343770133382e-02
-3.488108919673279552e-03
6.906544911225707961e-02
-1.838143428241931568e-02
-8.640358387861872547e-02
-1.063838701435868006e-01
-1.881236035862983783e-02
-5.585740059639235366e-02
-7.171314250700379367e-02
-2.034771645953464478e-02
2.914132510112652300e-02
-3.415165681098274869e-02
4.711206879545018489e-02
-2.987585803172428459e-02
-5.374938029588337968e-02
-5.325897620389422049e-02
6.018614869550129726e-02
2.536763257217853826e-02
-1.048720795557191304e-01
-2.887053369545578008e-02
-4.167906602274552147e-02
-1.315915310754693368e-01
2.093408466529165027e-02
-6.151082687516982311e-02
-8.553454416647371383e-02
-1.534410538421920704e-02
-1.631595883802660490e-02
-5.690553823831325311e-03
7.767373661212081948e-02
5.000439812611505615e-03
2.709823186188672905e-02
2.426046685047729759e-02
-3.459498148714790916e-02
6.617532719362489470e-03
5.864609843476412121e-02
2.103573566299217837e-02
-6.826675609097664077e-02
4.025790031041638628e-02
4.199589818531051198e-03
-3.731802288410786955e-02
-8.811403484486698967e-02
-1.268039238256923329e-01
1.355301739560344464e-02
7.032700752560194779e-02
-6.267453871082849515e-02
-4.267924370830255415e-02
1.905507396222936786e-02
-1.426726508407025716e-02
-2.730611296916628933e-02
-1.209450807316447274e-01
7.921011267270010314e-03
-5.903427468036442222e-02
-3.228548422237593335e-02
-4.538360297671950594e-02
-5.878568046926304497e-02
-6.320563794810227232e-02
-4.294546747490241706e-02
-1.019806394915905197e-02
1.714553491358540571e-02
4.979178483095902247e-02
1.272667252499320306e-02
1.520485427300763068e-02
-4.919228671691433519e-02
-1.177274973107895334e-01
-1.293015925535049293e-01
-1.956145693991193438e-02
2.250412380495582509e-02
-2.995748174264815933e-02
-5.524710574220787623e-02
-6.235292234851801119e-02
-8.683082791068770512e-02
-5.936243410630478307e-03
-4.578048894678737879e-02
6.232688766307114409e-02
-6.123555281822957996e-02
2.523324044778323116e-02
1.278605584047622090e-02
-4.058148736711659349e-02
-6.577643765441390511e-02
-3.644075209528991471e-02
7.715552174540096786e-02
-9.857720728545980859e-02
-2.873209269641527341e-02
-1.126489594177652043e-01
-5.292773501792530366e-02
9.016694118251132595e-02
-4.659911989337781058e-02
-1.108728633858339571e-02
-1.032524162595756419e-02
-3.986297880945274819e-02
1.438976459600532082e-02
-1.185614804328980788e-02
8.096819342484262716e-02
2.906701895134723365e-02
-7.394625619559493275e-03
-1.130231028441605473e-01
-4.381810899056515218e-02
-1.077351433527397838e-02
-4.116449602609283803e-02
-4.259675292776025912e-02
-2.471626893690856419e-02
-4.666122440747104416e-02
5.773497445476348522e-02
-2.240926034695178357e-02
1.416871830845787585e-02
-1.757269891955490909e-02
3.944415470620971087e-02
-1.679053901861575840e-02
-5.235149363372321868e-02
-5.202288290898301332e-02
-1.521923269174739642e-02
3.211224802134470674e-02
-3.603689850420934565e-02
-5.422414357128314127e-02
-9.239024820865361642e-02
-1.954038526727525787e-02
-6.913825771151681232e-02
-8.597755954238568699e-02
-2.011716167539609121e-02
5.004466785229928077e-02
-3.453003645522703668e-02
-5.771901881850062532e-02
1.838193170625753922e-02
3.539175980968577856e-02
-6.907956685529598184e-02
-7.333422430968595911e-03
4.158176349256032661e-02
-3.596725915768027304e-02
3.625059347538243937e-02
6.583627537233979754e-02
2.843678972470477934e-03
-8.543232546294467211e-02
4.302935646719492635e-02
7.330172062325545149e-03
-5.159265715365343730e-02
-1.049400667539772056e-02
8.650545798010750298e-02
7.370680651663388816e-02
3.338545254384830269e-02
-6.076397253416460087e-02
8.696523531533986370e-03
6.160640110920832108e-02
-1.219078905407005101e-02
5.608405181065003603e-03
1.689933875659890145e-02
2.963836251031483002e-02
3.254493248383876630e-02
5.126458409628684675e-03
-2.802662844310361417e-02
6.285742920741811679e-02
5.303693651892916333e-02
6.878337445261552274e-02
-2.074290256708129568e-02
1.608458744246635611e-02
-1.676142967167253443e-03
-1.918897641651744548e-02
-7.387177203024282435e-02
2.329037937253728135e-03
-3.271445834276678205e-02
-2.788888041143493778e-03
4.668199233024924316e-02
2.502663239276673238e-02
5.666550592509157769e-02
9.652871876777803506e-03
5.285240231649447618e-02
-2.119057218287284314e-02
1.591905629224841384e-02
-1.086644401306860602e-01
1.915790398860998250e-02
-5.344767831483498294e-02
-1.073996471519637376e-02
-2.079369904399926833e-02
-9.691828854059438003e-02
-4.727877151808611983e-02
-6.888547308735332164e-02
3.155717036443229928e-02
1.069808658042181310e-01
-1.280507707130654725e-02
-2.226789386622326714e-02
2.364851099439162045e-03
8.529866671510816234e-02
3.595074778428394152e-02
4.819319361464808466e-02
-6.031967506655918493e-02
7.480321867715857345e-03
-2.932365056024873254e-02
7.040914130719545805e-02
-1.372420594459265210e-02
4.407351988013921695e-02
-5.576138076655996062e-02
-9.349696132037098317e-02
-2.027776766703670228e-02
9.601367820751547863e-03
-4.189308490310653110e-02
-5.023242991287215319e-04
-1.322740571130392138e-02
-2.782559496797635742e-02
5.222384810327336535e-02
1.145105498294417875e-03
7.301060018413400854e-03
-7.733885631516090875e-02
8.833422510701668950e-02
3.135142219917692180e-02
-2.258846719924913551e-02
1.416615413702720407e-02
1.553619015248607592e-02
-1.097354922464144691e-02
-3.457615223501370877e-02
-5.317341063363911075e-02
-5.276471566644204414e-02
4.054423460894725911e-02
3.728207081385553900e-02
-5.152617668070852419e-02
-1.524622577796941152e-02
3.852566450333120424e-02
-2.130510372031021310e-02
-7.705554014976814803e-02
5.238492076762361199e-02
-8.286294232709313229e-03
4.724374421008706998e-02
1.385628662279251855e-01
5.816672542142278064e-04
3.618199936953415269e-02
4.474251948240843407e-02
1.964055998786795598e-02
2.047460440268165580e-02
1.666165972827685776e-02
1.519139249778001140e-02
7.332911724010842715e-03
1.041612822338168660e-02
-1.679871911583409594e-01
5.295977207807039955e-02
1.053511493005938326e-01
-2.565179121004616813e-02
3.116405157611132001e-02
-7.477749170888550734e-02
1.269128265994660422e-02
4.666672073391329306e-02
7.711265998853737702e-02
-4.329443601938052361e-02
-3.325598955203035167e-02
3.440587962745815520e-02
-9.918577666309218166e-02
-9.447074094487746543e-02
4.971379599398370597e-02
1.042898100534077506e-02
-8.242927348390756415e-02
-1.976815339777359889e-02
-5.940852264036029090e-03
3.861629993599144384e-02
1.822465582363589146e-02
6.367016250347174930e-03
2.919377441232610601e-02
9.283465218947904718e-02
4.666822991346506605e-02
1.003596001516852548e-01
-8.750325423155633567e-03
1.554240279546583933e-02
-8.086491600522269230e-02
-6.697115898147455726e-02
-5.304355065940927205e-02
-3.115399507404582879e-02
-3.613204567701361683e-03
5.230800364020779525e-02
7.002144059978031299e-02
3.361893286891052407e-02
4.733045199854384738e-03
-7.563569849572260306e-02
2.709515376014840285e-02
1.026064492523792726e-03
7.729197331635381807e-02
-2.560416896477747326e-03
-6.609532376901745832e-02
8.607198795676170022e-02
-2.118272623299298149e-02
7.921744427045580850e-02
1.916185689245319262e-02
1.047679063936196170e-01
9.022656943166040833e-02
9.539496105746707311e-02
1.360267485202917292e-01
1.105823612821986851e-01
1.333345932946925216e-01
1.201414776144489605e-02
2.620341690533368670e-02
5.219794379644820959e-02
4.569634769054238543e-02
-2.779361999802829747e-02
-2.577595546339244217e-02
3.883908674670491067e-03
-8.519326631275492279e-02
5.807282729887067174e-02
6.223382524633670754e-02
-5.152040109134180257e-02
4.786164023119221511e-02
3.295358503602703604e-02
-4.581693981513803443e-02
-6.737387779401789178e-02
2.567618054356421431e-02
6.476176285700473156e-02
-9.447795704343146458e-03
-4.549665806617540081e-02
2.083654649473398388e-02
-3.195074514082159312e-02
-4.321277766426177142e-02
-9.501522613859921321e-03
4.813990881322001425e-02
-7.303638119359531777e-02
6.454289816667653501e-02
1.578653580893682462e-02
-5.921333430801348219e-02
1.903787254692381192e-01
5.235979253589861937e-02
1.310898985120378252e-02
1.237118200647593230e-01
2.441338074957682264e-02
4.810838650129913713e-02
1.253604098765000729e-01
-7.708243761342074840e-02
6.997953742666608579e-02
-1.789238755531580456e-04
-5.442470961786361958e-03
-6.449329656950754386e-02
5.044608127202477449e-02
-1.781088752820846402e-02
3.250530904266901722e-02
7.900861202595525767e-02
-1.518217124298719967e-01
3.511545693467166274e-02
5.442324678575138908e-03
2.086218054357073803e-02
8.648938947234756369e-02
8.924020875892853645e-04
4.254374456753010764e-02
6.462567524247095352e-02
-4.110314722396886389e-02
1.058461824988773115e-01
4.859167821648036067e-02
5.351215543988066536e-02
4.249945091269821673e-02
-7.943629766184685803e-02
7.481701352396324944e-02
1.236110166518227665e-01
7.835985946924266601e-03
5.749090554437698286e-02
-8.580557350783177273e-02
3.813165930325335129e-02
2.047029868579468021e-03
1.822601150139343054e-02
9.487741294612959952e-02
8.678444484148920002e-02
-4.057777456198607274e-02
3.821120023341414637e-03
6.443840212681077768e-03
4.219194457172743828e-02
3.374794520111845664e-02
-3.831467191863207472e-02
-3.042805297763779768e-02
3.515633265390936263e-02
-2.924488336645205896e-02
4.912332713133336914e-02
-9.035409402439267823e-02
-3.343468148929627098e-02
-3.565821062965718411e-03
2.926685471636448002e-02
1.680367099325656699e-02
2.679160930714471339e-02
3.411805221823820122e-02
-1.038631850882512989e-02
-1.671793156619418713e-02
6.100572175578614087e-02
-2.581596623592238848e-02
-1.805684186136493133e-02
1.999945251853729039e-02
4.074024044039552955e-02
-6.556970291595745452e-03
1.916066936862438619e-02
3.428822329666476182e-02
2.806201938350643202e-02
-7.140688487535473000e-03
-5.158294524578203172e-02
8.773956080515514511e-02
-3.537840111740881560e-02
1.110677720547781216e-01
2.142269715507929759e-02
2.566613097407165200e-02
-2.030608911088739588e-02
4.507730978542219547e-02
7.177543242436081397e-03
2.391646979031732123e-02
-4.825595530923138671e-02
7.659118534353022423e-02
6.617165741370421156e-03
-7.008802301033634392e-03
8.390082586474858356e-03
2.774201143031090541e-02
-1.382857929428573385e-01
6.992816699315690387e-02
2.142975729829704138e-03
-9.697385412873019139e-02
8.050496508731908030e-02
2.334801685149037395e-02
3.600781322941424417e-02
-1.651785674211153285e-02
-3.351433067342848154e-02
2.315045503538289487e-02
-3.144445715979769101e-02
-3.061174179487489641e-02
-2.590411343732716004e-02
5.463673280019411271e-02
-9.430387361731755805e-03
1.581788752579892654e-01
1.128319701555823007e-01
8.375552702877889222e-03
1.217337819995300413e-02
-2.697983513329377595e-02
5.923766740973547551e-02
7.712798222912960189e-02
8.500685543987418491e-03
4.102889713234018215e-02
2.247362475963154971e-02
3.490930852818333041e-03
-5.145655012268131323e-02
1.674775231753877769e-02
7.215841560837621405e-02
8.137479426640679969e-02
-3.121614743178284176e-02
-1.765892563806141166e-02
4.481146910981560066e-02
4.968809950021170485e-02
1.455783238024467748e-02
-3.397934225159800203e-02
-2.700450218193776314e-02
4.026240558045919571e-02
-2.861812767656519291e-02
2.692371245090452794e-02
-1.158612257237958201e-02
8.330508790398452601e-02
-9.556626047186182749e-02
-2.687676432410930280e-02
9.162643056642265360e-02
8.371106104277648008e-02
2.711428659808603580e-04
-4.213776010820752954e-02
8.447117645584667836e-03
8.472717735012648410e-02
6.503816382419251585e-02
-6.067545269071384501e-02
7.801924722483254658e-03
-4.599410646357550425e-02
7.534035197186988997e-02
-8.928916737619480015e-02
8.161460246385048370e-03
1.347884192308252960e-01
-1.226598453434374217e-03
-3.697745154342862300e-02
-3.046477696095539409e-02
2.484399442658763446e-02
7.540833399962859618e-02
3.224203432632981314e-02
-6.414214202667962994e-02
6.579583441577514791e-02
-5.467120982728009004e-02
-4.503577406305576784e-03
2.329071018117681927e-02
-6.607026783049749219e-02
9.814070073407848982e-02
5.838584978752894838e-02
-8.186213904762980331e-02
1.239909571272355265e-02
-8.816119103253196657e-03
-2.890796572423506849e-02
2.802329586123594729e-02
-1.481996133379860081e-01
-4.320061445256241639e-03
2.927977548202803041e-03
6.411495988183070482e-02
-1.672315690021417348e-02
-3.944595815897668223e-02
-5.466270338604386353e-02
-5.416251248571203082e-03
1.254967476326847818e-02
-2.282992727393261690e-03
-1.704897663388833806e-02
3.384740959373126745e-02
2.157775905597274224e-02
-3.164831496780556169e-02
1.275574029010320687e-02
-2.395641307129873360e-02
5.194165316037177051e-03
4.009196201445381670e-03
9.272109602600844824e-02
-5.702314646010860771e-02
-2.088824969303763966e-03
-6.738263420439975782e-02
-9.628983565316344764e-03
-1.203325399490568284e-02
1.649954884456652365e-03
7.146116121494777707e-02
-1.143281050362954937e-02
2.484831067283359285e-02
-1.595312757094452874e-02
-3.130013372538177630e-02
-5.992200990594290233e-02
4.330164251012430521e-02
-8.687153389264370279e-03
1.470683645679336515e-01
-1.309654284765228438e-02
-8.798376734529651799e-02
-1.245793799738801610e-01
-6.474954484986837622e-02
-1.736933887851274672e-01
5.298849460372478254e-02
2.979073109069759612e-02
-2.471821556711616824e-02
5.147957595244732898e-02
-4.337238137167588603e-02
-3.398253420104822842e-02
-2.026045983562446001e-02
3.649161715842682424e-02
-3.064263705285040149e-02
8.529967958072851020e-02
3.826427924880580062e-02
1.392068654208450940e-01
1.121944619291105963e-02
-1.940823853878566319e-02
-7.571295392093631282e-02
-6.668885972207669321e-02
4.955378416594505286e-02
1.314308385317163735e-02
-7.817095210529993732e-02
-4.066237858344499273e-02
-3.537857835857446259e-02
3.582097755031083547e-02
1.927881461772002619e-02
1.374738751668290182e-01
-2.397072218065141730e-02
-6.961883066334635661e-02
2.193039562372654447e-02
3.219737705982757964e-02
7.724388748503517588e-02
-4.546048601273651457e-02
2.885725912643001545e-02
5.038420867803585640e-02
-2.443961492643551003e-02
-2.560341816965788775e-02
2.467897790085963119e-02
6.683742783045178507e-03
-6.589550846320102462e-02
-6.883085522994716876e-02
-1.522205894985575146e-02
1.091761457543221764e-01
1.082287863431183467e-01
-3.239658190998322140e-02
-8.104402320899115053e-02
8.125442530365681315e-02
-5.388344037883967957e-02
-6.882202152409820639e-02
9.255037331687358815e-03
2.487492697598970431e-02
3.581447073920963203e-02
-1.114178951961473235e-01
-1.536036346348424939e-02
-5.355475136171826411e-02
1.672576564859898363e-02
8.345717422668438856e-02
-1.657979083410223917e-02
-5.432807015500316222e-02
1.443171747685000061e-01
-4.040087262067006829e-02
-4.870411958609582870e-02
3.913180383526654316e-02
3.844590361835611286e-02
2.680492835238385343e-02
7.229336493564398822e-03
5.790912438647546900e-02
-1.893696271344937759e-02
9.516831543428720674e-02
3.864969020034415836e-02
-4.165166442844203676e-02
1.952480914297295700e-02
1.047496578356353798e-02
5.934333348467627639e-02
-5.029311612766809714e-02
-3.160017235186458190e-02
3.248942964701701658e-02
1.026785698584994910e-02
-5.015868769905668795e-02
-6.211381967696301756e-03
2.074924722677470509e-02
1.324121013846757573e-02
2.408042831669604273e-03
2.943935573484541060e-02
-5.209049625318006721e-02
-9.874234469275351700e-02
-3.149152709900387981e-02
3.698867450193393108e-02
9.003677529915054406e-03
-1.223258571090564267e-01
-7.676176368630061204e-03
-6.633745478362072789e-02
-1.895891017052921679e-01
3.086704454405766324e-02
-1.179117625860690438e-01
-7.525920734956652314e-02
6.736414282972343721e-04
-1.061890763807271307e-02
-5.415972246086379199e-02
-5.256263270451838610e-02
-5.166289779483838190e-02
3.835067657906962579e-02
-6.638710238811167119e-02
-3.855980446091140240e-02
-8.492965451218691120e-02
-1.010264994089569157e-01
4.136454993238077721e-02
5.477487600734300133e-02
1.239655802165819526e-01
-1.574305497086372907e-01
-8.497419515356252617e-02
1.483010718564966787e-02
-5.244338357901023179e-02
-3.741783511175447025e-02
-1.603412644724225983e-02
-5.807084489851232351e-02
1.574872750048677064e-02
-1.145455680997896353e-02
-3.893007176087780880e-02
-2.211189381960295113e-03
-3.066869134740561262e-02
-6.749397659760929345e-04
-5.241981246338531936e-02
3.835176302422026867e-02
1.903504624583102905e-02
-9.348377211165985034e-04
2.362508632096471661e-02
-3.012649272303989309e-02
-7.462656526782231181e-02
-1.164229620468039232e-02
2.287634318425592339e-02
-2.307995010980130532e-02
-1.655527508295101882e-02
7.185536046707222471e-03
-9.442600756146261876e-02
-4.335951349898734680e-02
-4.921759387798227414e-02
9.088606220019598836e-02
-3.134109338127079314e-02
-7.651912017053606740e-02
-4.169777493226577147e-02
-2.854160201343534584e-02
-5.026587598794973050e-02
-5.163161408033371293e-03
-8.215960969036630035e-02
-1.214762601903311180e-02
-9.353298966531298914e-03
2.160547263584308708e-02
-3.409337421948838848e-02
-1.421286072882771423e-01
-3.704031263069466201e-02
-1.479073379687388945e-01
-7.948067667438957207e-02
1.803948608757672406e-02
-1.172759783673772427e-01
-1.075669671758780754e-01
-2.081621385226926912e-02
-6.205350444840270624e-03
-3.758149488344642020e-02
4.875862283505591477e-02
-9.364195690790974580e-02
-4.596310691552422251e-02
2.861696411471614538e-03
-6.922011794144194985e-02
2.479473723637849736e-02
-7.758111193562920727e-02
-8.665215728391352512e-02
-5.631838125915594045e-02
-4.651106747356489185e-02
-5.147764338254830208e-02
-6.134955190604635122e-02
-3.533288463420073550e-02
-1.277485760212466737e-01
-6.364239940599393519e-02
-7.982286792983121770e-02
-1.026946303156967555e-01
8.046697584951648108e-02
8.046097376804882753e-03
-1.837142517964778649e-02
-1.174559146943515708e-01
8.320825529215582217e-02
-2.602909358124251213e-02
-9.160402067764325529e-02
-1.205468110971133627e-01
-1.671647380816111694e-02
-7.865914285763435376e-02
2.919832653214971072e-03
-3.393657748149633835e-02
1.740612268046767483e-02
-1.343609367355970974e-01
-4.741899541562093201e-02
1.320514799711478005e-02
7.727627509635101588e-02
-2.821260798943843809e-02
-3.302099232518677929e-02
-1.229564965672112486e-01
-8.147566229067718102e-02
2.842941496125060002e-02
-1.527727747863403263e-01
1.089734174175188003e-02
-1.377876831926808272e-02
-1.095294689306063329e-01
-8.508537298758687972e-02
-9.099037618375817316e-02
-1.071812216781671823e-01
-9.729059501233937313e-02
3.687127548453714848e-02
-8.599619540092265368e-03
-1.533255121308104985e-01
2.437272315505380899e-02
-1.327065302311534190e-01
1.150097981018379373e-01
-4.963369819913518444e-02
-3.723344437493076448e-02
-6.445474156560204726e-02
-3.032062489536712507e-02
-8.870158254000062859e-02
-1.017345401845236655e-02
-8.205424265199846856e-02
-1.646487517544193424e-01
-3.747073703371044118e-02
4.740616765690053476e-03
2.771615113179480821e-03
5.780987135128486804e-02
1.949893240543842943e-02
-2.855743177778270400e-02
-2.515339012604091498e-02
-1.149115583390215023e-01
-1.069896732508182347e-01
-7.855884706432772480e-02
-1.523912592869529521e-02
-9.588152501405565464e-02
-1.546418631254568854e-01
-3.400541042282211740e-02
-1.310315558619000731e-01
-4.148416905819645589e-02
-2.207885188438098722e-01
-7.133514471701895947e-03
-1.299592818918442194e-01
-8.988790358807786929e-02
-3.738089271551658238e-02
8.316937298474037787e-02
-2.876929816967285086e-02
-1.198998028785465131e-01
-4.083290239795599880e-02
1.026143089977659848e-03
-7.737425942587915217e-02
-1.026061532184071173e-01
-4.930312975351014426e-03
-3.571934919029560920e-04
-8.464704871990148816e-02
-1.244477700367924294e-01
-2.498612452391905589e-02
-7.066014422858123145e-02
8.528828054683618154e-02
5.226492814128754633e-02
4.222906466648186641e-02
-9.285255455949469050e-02
-1.713668594455062533e-01
3.079455068652637434e-02
-7.339717578355234306e-02
-1.245900163170066965e-01
-4.733176514194240708e-02
9.632240010654873064e-02
-1.250468516055031343e-01
-6.690055124167583467e-02
2.045466461328821275e-02
-1.032455683956400166e-01
7.257554165592713935e-02
-6.373768469012960555e-03
-1.514703952008549827e-02
-7.281631170003875775e-02
-8.519223487244208248e-02
-6.966019898189231008e-02
-6.576575874189859172e-02
-3.543475242443580586e-02
4.523107295376232323e-02
-9.466632572226021947e-02
-1.857949171326902238e-01
-5.903743327793008894e-02
-5.958612921513468247e-02
-7.699245322740427833e-02
-8.336514251719522040e-02
-1.346498742598122326e-03
2.977788155023964461e-02
-1.100260090796428142e-01
-4.630224162669630689e-02
6.281921971122042363e-03
3.990818599335044931e-02
-1.131199558772605224e-01
9.905661044431214590e-02
2.987033029609012340e-03
-3.028307454510654681e-02
-3.824336780258439511e-02
-9.879520664286753351e-02
3.230435495480855901e-02
2.055698335779362895e-02
6.655189473725334291e-04
3.565705146419505256e-02
-4.590100883775886237e-02
-1.163220513214106300e-01
-1.627423283076255001e-01
-1.099189188114745031e-01
-9.164519913057853073e-02
-1.967280644934678649e-03
3.558320657093248796e-02
-1.006688636226392985e-01
-8.599749205744385352e-03
-7.778939681694974073e-02
-1.034269103751296048e-01
3.218243358179513625e-02
-1.279117182514753481e-01
-4.085197099966483489e-03
-8.317139258972308657e-02
-4.933764605643758266e-02
-4.852973619362602881e-02
-9.170778719356291464e-02
1.891914830793670413e-02
-1.409958494943069351e-01
-2.261458590751888251e-02
-1.851230640199781619e-02
-1.457987341990569230e-01
3.522736152236309592e-02
-9.291453146730381529e-02
5.518470462101566359e-03
-4.259686335815113939e-02
-9.352712813913410805e-02
-8.849305342400709540e-02
-7.637101725997698376e-02
4.474510184629696199e-04
-7.306504946482980656e-02
-3.123711874566528768e-02
9.973534500748315601e-02
8.897265305241770783e-03
-4.179621583316957267e-02
2.535860704975126736e-02
-2.008271654045922297e-02
-4.760772680575450777e-02
-6.151945123190778048e-02
-6.616706312028202731e-03
1.784654036796524956e-02
-9.011634307685532919e-02
-1.225222923889507237e-01
-2.538459227599344087e-02
-4.581453798169812797e-02
1.120302619764472069e-01
5.797919566704464941e-03
-2.394434398567964195e-02
-4.850349608037311799e-02
-1.201632773398728440e-02
-1.022260889755589874e-01
5.439522012983762783e-02
2.348342974093122273e-02
-4.267808203150505464e-02
-9.582782729877926953e-02
1.417326517850865837e-02
-5.714473509461603234e-02
-8.478928164527362032e-02
-1.184276184895605988e-01
-9.977899712025295464e-02
-7.320427492060969932e-02
-1.369583537734052059e-01
-6.774530846292182995e-02
-9.594251959576592659e-02
-3.296824492081295438e-02
-6.382289627475942750e-02
-1.395459262902422615e-01
-2.639000181356193631e-02
-9.165468647749105968e-02
-2.737375594313851135e-02
6.604464143937658661e-03
-2.302901181750892368e-02
-3.261506603395716852e-02
-4.393814137265378283e-02
8.999093794444285033e-02
-6.852978786485092177e-02
-1.207726892626196369e-01
-5.313486920312709277e-02
-1.763828146726917623e-01
-2.244164452622572914e-01
-7.842600895788000293e-02
-2.198321181537358365e-02
-1.982642873721065721e-02
-5.120382463986610649e-02
4.659366474626002591e-02
-4.875607003056938935e-03
9.410344692813512463e-03
-4.743329382254944724e-04
-1.404875048587037600e-01
8.415299089610285554e-02
-1.795855147433916051e-03
-5.907064611717900704e-02
-4.792609861372354452e-02
-7.314475135094827829e-02
-3.062620416145623442e-02
-1.902409537001858997e-01
-1.252147270001493784e-01
6.600549776357171605e-02
-6.736259842205445658e-02
-1.160547308627485341e-01
-1.047751103002963341e-01
-6.040792201778324294e-02
-1.461617344289870002e-01
-8.011237501845953901e-02
-9.298209006849229852e-02
2.567296335283099709e-02
-9.785319216016727384e-02
-2.302041782753321691e-02
-3.974025358103905337e-02
-1.032302651659240539e-01
-2.234999727108726575e-01
-5.135142645783381810e-02
-1.277612209326144943e-01
-1.031644358993227262e-01
2.047817579579384178e-02
2.193260895070422989e-02
-5.106460350031791912e-02
-4.192606710648492246e-02
-8.539297299647624628e-02
-8.563084806436731256e-02
-5.506484063077451974e-02
-6.571441105139226579e-02
-5.183172546845965512e-02
2.391149591390381857e-02
2.454867216537777105e-02
-1.208088327486470104e-01
-2.104445153567729293e-02
-1.072727052248469287e-01
-2.344158039588717986e-03
-4.945394461920828155e-02
-7.392530477645940790e-02
-1.911305522895339060e-01
-5.520179057963467417e-02
-3.681887749513979707e-02
-6.054612111928900364e-02
-1.341858122941140888e-02
3.929287901639791532e-03
-1.241740618153567254e-02
-9.204817543701722393e-02
-5.295850257033733743e-02
1.581409674203207731e-04
5.323687791741624903e-02
-6.653119074104393849e-02
-2.777354008740076305e-02
-8.731790212212146851e-02
-6.685816070443761916e-02
6.549018305487551428e-02
6.655264758898255634e-05
-6.385965685865152563e-02
-4.405447277650712673e-02
-8.784571394966507463e-02
1.275970182503116841e-02
-6.827234349992526707e-02
-5.079414472303316747e-02
-6.592026661050742753e-02
-1.340808723908213929e-01
-9.663248073483682310e-02
-1.828444156878695770e-01
-1.325609109331391672e-02
-7.388234355908275541e-02
1.107197248654768346e-02
-5.281442219986164782e-02
-9.355036891167471669e-02
-9.144680723547422840e-02
-1.285562670379304662e-01
-1.104853255203785550e-01
-4.584026879969833879e-02
-2.847349165271640184e-02
-1.389522204754654877e-01
1.802105329305549175e-01
-8.995717665471937574e-02
-4.537390462872282690e-03
-4.295762581798699339e-03
-1.029036606929392833e-01
-3.552034747866519154e-02
1.985424520311200591e-02
-9.020361606052658410e-02
-1.025329755576895874e-01
-9.062928282275990732e-02
-1.104834377551831837e-01
-5.879602022603493822e-02
6.555841632614246330e-03
-1.068095714745995045e-01
-1.125391347000784248e-01
-2.166115909117061478e-01
-7.928442980805625040e-03
-1.052806690140316442e-01
-5.593629772772573672e-02
-1.629265812513214229e-02
-9.229039249045638271e-02
-7.156712249399836689e-02
-5.998465399091669481e-02
-7.495289055801852840e-02
-5.567863998546793147e-02
-3.620396693055285414e-02
3.848299698056471818e-02
1.092456870298450997e-02
-1.582131965481922697e-02
-4.386079445264873256e-02
-1.324914569289355748e-01
-4.152540936917856890e-02
-7.213157231518069201e-02
-3.665138973739966166e-02
-2.399840390961449979e-02
-5.967376938548309140e-02
-3.651486542424828285e-02
-4.244113278983431548e-02
2.999083588694314087e-02
-1.169471675531012778e-01
-3.350527842057043210e-02
-3.035229915413010376e-02
-5.183467016211348866e-02
-1.077805583620978364e-01
-7.776318703902020124e-02
-1.030016562857680729e-01
2.616889969647357567e-02
-1.317145531919911017e-01
-1.064117039946834292e-01
-9.661162542802492759e-02
-1.072455327056640456e-01
-7.512391185183586728e-02
-5.947438694740866255e-02
-1.755878259263224106e-01
-9.206501214580238568e-02
-2.968631613388854687e-02
-4.638626407719732836e-03
-7.081119239815548971e-02
1.982178058529544297e-03
1.933235664726779338e-02
-2.212710556037517627e-04
-9.426797310770433647e-02
-6.003186115758633867e-02
-3.256775939156308225e-02
-5.041948412166504662e-02
-6.522944569965165307e-02
8.415079897405253412e-04
-1.108885576379584903e-01
-1.524306862120221595e-01
-5.502769908486498246e-02
-7.211235528386793388e-03
-7.403861051255912484e-02
-4.754020419111331525e-02
6.450917294748332101e-03
-3.810724928297815062e-02
-6.672277046739090792e-03
-1.098882264031846301e-01
-8.726726597049465350e-02
-1.537245478654229551e-02
1.328791720975441501e-02
-7.478276827673881189e-02
-8.562326612709844978e-03
-1.590069363446817707e-01
-1.170219969079244193e-01
-4.760436158118672850e-02
3.551890352489620040e-02
-2.796328720216592276e-02
-2.951325360907230966e-02
-6.701232156767587822e-02
-5.834547026549106313e-02
2.954335194557920416e-02
-5.388868128110269051e-02
-6.146118682281843243e-02
-1.364259675225744720e-02
-1.024087179170669881e-02
1.795281569768452865e-02
4.151653712800787432e-02
-1.543461943745437770e-01
-6.323168021411874895e-02
-1.350644862547600022e-01
-8.712194131563293087e-02
-3.403553710555821260e-02
-1.738198226609717276e-02
-1.074555772688724903e-01
2.197612906133071531e-02
-7.769246749312347378e-02
8.657529602182142958e-02
-2.353054534164437592e-02
6.735921424430162119e-02
-2.970904437315097235e-02
-8.135040251342801065e-02
1.351570171019619675e-02
-6.544601157976565053e-02
-7.703127166773673928e-02
-9.641876669529760024e-02
-3.272534957084981266e-03
-3.056059895497120760e-02
-2.427468161609458788e-02
-9.309389412129738528e-02
-8.115375336628855019e-02
-9.864043584774483467e-03
-7.102307271532831701e-02
1.207260816338265492e-02
4.870800613392716610e-02
-1.364770974234401357e-01
3.806884404260788002e-03
-5.232016261002993968e-02
1.673392674577428574e-02
-2.328632407247170633e-02
-2.657935978356718021e-02
-7.155677865341214527e-02
9.854750408055164279e-02
-1.214989757565159735e-02
-6.033496434490431826e-02
-9.290412595730800083e-02
-7.658805636050490528e-02
-5.157471108883819599e-02
-1.101025753169249249e-01
-6.860036297431135188e-02
4.736160701066432360e-02
-8.122786224277755984e-03
-5.207171316201227029e-02
7.784580476256365567e-02
-1.326088294790202585e-02
-3.420889272084006588e-02
-7.974665856945733697e-03
-2.274597466549661828e-02
-6.159112773636402777e-03
1.222038905593056163e-04
1.110785187394923955e-02
3.108948602634953318e-02
4.015640179505180346e-02
-7.670573334869586202e-02
-1.419545955941500619e-02
5.238488104252003036e-02
6.994766822620580859e-02
-1.427071153657506475e-01
-4.266213770504778680e-02
2.271401363343524687e-02
7.273905560958944874e-03
5.261259924240981739e-02
-5.712178630185498016e-04
9.796467526441676732e-02
-7.078518234039020418e-02
-5.703791123926549300e-02
-8.526123807514418215e-03
8.916466579992730771e-04
3.257908900797155255e-02
5.029668345573644339e-02
-5.631161604065783310e-02
-4.703904987560549034e-02
-5.370668196929328370e-02
2.611813429183704877e-02
-2.401781234187374051e-04
3.016514415843822225e-02
3.117150040519773777e-02
4.553488029309229806e-04
-4.363360163351936993e-02
-2.458631364253102691e-02
-6.541258919826665671e-03
4.317503289489266205e-03
7.194449745809616825e-02
7.485000610927811278e-03
1.209694397187582871e-01
-1.561315339417521444e-02
-3.954355316626342008e-03
-2.485275583293091589e-02
-2.251900713030899684e-02
4.355339453356293217e-02
3.989168080892036006e-02
-4.126629778899082446e-02
-3.024932802752087688e-02
1.120347919864988495e-01
2.058242095064340832e-02
2.579046006659971302e-02
2.767953868346089905e-02
-6.991513063356380453e-02
4.271708749428275442e-03
1.205864794562031342e-02
1.284153448037350133e-02
9.203479647739337688e-02
9.768403996731070404e-02
8.514683535839515094e-02
-4.986426767065969823e-02
6.437242918238612888e-02
1.414073679449830492e-02
-2.485222649015802945e-03
-3.779505004248756572e-02
1.109852957042884447e-01
-6.194981525229948521e-02
4.292391998468263192e-02
-1.367681330443963963e-02
-3.360364006092025901e-02
1.079266756205442823e-01
-3.988453945914052085e-02
1.439419312708630633e-02
1.780763388935999864e-02
-3.289321288014178390e-02
-5.148866034595321606e-02
1.986122520828475374e-02
1.207770540616409094e-01
-8.439219743029673787e-04
7.145389241048841211e-02
-3.985039527864733117e-02
4.830442976632320917e-02
-3.750323233239084147e-02
-3.591004529797722084e-02
7.516410389669730789e-03
7.259793822830122893e-04
7.480683316704923695e-03
-2.943991681320705725e-02
-5.676461129315385490e-03
-4.260475282197403318e-02
5.456525940402695563e-02
1.344420334298580821e-01
3.008264400617303297e-02
-7.723634687234738616e-02
-1.542251445989637794e-02
1.312886508115247708e-02
-4.236136543224000572e-02
5.754368200798515992e-02
8.056513382264207657e-02
1.166701796063890489e-01
1.965025764898233052e-02
-1.689133917083622538e-02
-3.447274138112291914e-02
-5.308814644839357499e-02
1.030829505020973771e-02
1.427775740320229858e-01
3.603480208262419687e-02
-8.611454528408788237e-03
-2.007296045880918936e-02
4.059730582443592944e-02
1.139391003956328509e-02
7.208630203475464848e-02
4.147811763159049703e-02
-5.208502540837134376e-02
-1.941467050065932842e-02
2.129354384115259360e-02
4.362549076368861523e-02
-3.039406169470057484e-02
1.056885816579604745e-02
5.203485784227786237e-02
3.806667147891928255e-02
8.068074998729622693e-02
-3.264740753976121818e-02
2.367091242321039263e-02
7.270990747488458028e-02
8.776220890160521537e-02
6.620347017952910029e-02
-3.890612832009923000e-02
-1.825334206546348759e-02
5.364997478811135700e-02
3.073613689557569417e-02
-4.258833361663779543e-02
1.282440673792690777e-01
-1.523959011255072819e-02
1.398606580244693247e-02
1.009092514831631676e-01
-2.934772851583959327e-02
1.000083407270442246e-02
4.621884755841460662e-02
3.271378867292859191e-03
8.434335807270576524e-02
2.289555803162768299e-02
-1.391324062650085153e-02
5.304967456518581981e-02
-1.810371235161895020e-02
5.224743728331631559e-02
9.391796642710530107e-02
6.856422409767370940e-02
1.065603349283044537e-01
9.410122036076476806e-03
-4.910459369320629291e-02
3.569242061195019439e-02
-9.576094562213054162e-03
1.059900174052633669e-02
8.278093983654937274e-03
1.773521813635276292e-02
3.798759645468709895e-02
5.537142490122059363e-02
5.641013777571613624e-02
-3.884191299936128744e-02
5.857165578644374371e-02
5.574688226667452035e-02
-3.333816989236672995e-02
-4.342360068075581947e-02
-7.024767758834020437e-02
1.929756225768477496e-01
-8.749673142271813600e-03
1.220357173615297525e-01
-2.303657609496150005e-02
4.765542037205627163e-02
1.090988149918965117e-01
1.525513270188456373e-02
-2.245127361257878360e-02
1.827867450136932623e-02
1.057803352341901704e-01
-1.533767281768582541e-02
7.558381615904659345e-02
8.237044386079195313e-03
-2.693155787859201344e-02
7.628238696344885605e-02
-2.509047906120740953e-02
1.034463993067018667e-01
9.942163216123434122e-02
8.734460805610293199e-02
5.133053624336712806e-02
6.801517521953798218e-02
2.806927497781290526e-02
6.488766108050349202e-02
2.260220097018175137e-04
6.785310164759784934e-02
2.175654458240138325e-02
6.087894942703411805e-02
5.753880609545161673e-02
1.066998424641753956e-01
4.814516154137024606e-02
-1.955967537945116352e-02
3.490845653975773594e-02
-6.602566502846679564e-02
5.780726130778385957e-02
3.966244712686146923e-02
1.195074564227896347e-01
3.414500713249197378e-02
-3.422871990554840916e-03
3.810384448096665322e-02
-6.141626293262612835e-03
2.405940044010407633e-02
9.130823957411499103e-02
-5.934136681639259198e-02
1.368644759199081629e-01
9.159134716699525447e-02
5.949757514436024991e-02
1.775214363292305919e-01
4.155794756673128476e-02
4.073032317389255891e-02
-4.894123312556127731e-02
-9.892184042332843874e-03
7.442045835709890089e-02
9.198516512955898228e-02
4.178052083255195948e-02
6.773872292145607932e-02
9.254746912434083650e-02
1.407595301031968477e-02
4.357856912181888587e-02
7.716349873573814799e-02
1.637132429720617940e-02
-2.127405136700342200e-03
4.372004237895242562e-02
4.502938662516298152e-02
8.444196703487440170e-02
2.094178281529123983e-02
3.191278762231369165e-02
2.657994116929408152e-02
1.479740218139142249e-01
7.954753170337439117e-02
1.859863905621804078e-02
8.442595212076892119e-02
7.001655573688341481e-03
4.963050029741659236e-02
3.484190525562069762e-02
6.995891310514272543e-02
2.385885635108411524e-03
8.944959374632495408e-02
-4.423007716812012158e-03
-3.783238029876809239e-02
1.574845375620330945e-01
5.861509411440861406e-02
-2.074417311158340341e-02
4.292484698268623361e-02
8.758355874011131137e-02
5.705437228808200173e-02
7.569331463598055754e-02
3.571889764979223336e-02
-4.266360877263958296e-02
5.260839241782316184e-03
5.751695009126991248e-02
7.917305324841986125e-03
3.342408089211608424e-02
-1.908179071110272917e-03
1.307481270250643590e-01
8.709613996046161599e-02
6.869072870207329484e-02
-2.683033476577890639e-02
5.505915019265445604e-02
-8.084237503336751812e-03
8.676986511428841364e-02
9.767614302153750094e-02
8.313719402999412977e-02
-3.420003709249432033e-02
1.988332594634255324e-02
1.447363773921643004e-01
1.234134981014420734e-01
6.578119884124100647e-02
7.832887848882345849e-02
1.208941068535760444e-01
8.146538049889259780e-02
1.129609180297138360e-01
1.321462946182822840e-01
3.642390622193686887e-04
1.382036060673308975e-01
1.979516898137095027e-01
1.042547701916566039e-01
-6.305935844072019236e-02
8.396136539565077217e-02
8.043041907202623519e-02
7.457577901128401021e-02
-4.377845637085405264e-03
5.044736086452580870e-02
8.204232181921879141e-02
1.116607561298164492e-01
7.387888229441738619e-02
1.964833235063494568e-02
5.226046217745945743e-02
5.176107507668039481e-02
1.011863522342351385e-01
-4.297537246268219070e-03
9.389354058498693145e-02
4.958292742457942603e-02
9.122647895944444030e-02
7.068245754383431501e-02
1.459240012293730737e-01
8.172569623142961204e-02
1.002337345406836139e-01
2.812967003753773579e-02
5.887340770810309265e-02
8.834884374709374433e-02
1.257194606714347740e-01
3.571526640701702671e-02
7.469193581937866311e-02
5.840998718511196397e-02
5.732588244551693746e-02
2.942512814082590936e-04
9.847256321038737326e-02
5.193784636817838640e-02
4.892173984870099718e-02
9.883148722590023860e-02
1.133653721842438067e-01
9.427218327458386504e-02
1.010376314689188371e-01
5.953736487858618531e-02
2.243852378726708674e-02
-1.692905738926073211e-02
-1.247661212675314421e-02
2.985286627015903624e-02
1.460184623009649352e-01
4.124136185040962188e-02
3.805134509206305107e-03
1.660204150085592412e-01
5.733091549676715831e-02
4.191434442230995011e-02
4.245312908904950999e-02
8.031816508441784463e-02
7.459048949205292212e-02
9.690210781447901323e-02
1.217840001477974027e-01
5.304198393348545648e-02
6.027014164061916812e-02
1.115210598786429627e-02
-4.586736069392123583e-02
1.746417335375273841e-02
6.862442225012348185e-02
1.696110156771736821e-01
8.308959693548964576e-02
1.845617245240008947e-02
9.371183485933187729e-02
-1.065987245063481671e-02
1.045385098309498384e-01
4.831708450945745165e-02
6.395531990329426930e-02
3.266651960695877988e-02
-4.396006020888409971e-02
7.922422542482297769e-02
8.255204873848806524e-02
4.574303043020801901e-02
1.521526394059108112e-01
4.679490776968430604e-02
3.411602773571490409e-03
5.559415248697785472e-02
1.355134427341606052e-01
1.722563710560080091e-02
3.992403331872657751e-02
9.290299328965517800e-02
-3.697499547545448489e-02
1.255025891414939254e-01
1.157486026437662581e-02
1.689132493185013240e-01
1.030173644407724881e-01
8.891136671713675832e-02
2.064056002272186136e-02
-6.499459473272160837e-02
1.527851017553815598e-03
9.596440833681044169e-02
6.860441875143685753e-02
8.992148271859105868e-02
-3.207545133622408812e-02
6.502726544041897982e-02
6.119050972349387302e-02
-3.292481828645996318e-04
1.878477307143645025e-01
-1.320872298280714729e-02
9.389091781179095819e-02
4.642109754123172928e-03
4.054236520561260021e-02
5.556451103942563335e-02
3.846634538775649259e-02
6.713354550380007391e-02
4.058928415909643372e-02
-1.026250177676858201e-02
1.229844890529276265e-02
4.652733866299295362e-02
5.687177136060422855e-02
7.613197087322673418e-02
1.523587592820872805e-02
1.242628008515693633e-01
3.574471801690556200e-02
6.374423282320652862e-02
1.170278375602799847e-01
-2.736677187615402240e-02
1.046708842646506959e-01
2.152568769250294903e-02
3.408142809169883991e-02
3.245517680428618677e-03
7.669000784071784704e-02
1.471386152139195040e-02
5.178379172790744528e-02
1.142456479756649365e-02
1.589002914526306265e-01
1.094633931223263079e-01
2.731402059289613285e-02
9.991206778840447736e-03
5.733485822780001046e-02
-4.882473320939499650e-02
1.138918494282436383e-01
1.375663329853013539e-02
5.327086072781384019e-02
2.838090338891342476e-02
1.177747384201523057e-01
-5.266949537522541171e-03
7.748073279102603295e-02
9.030196704582675593e-02
6.852361827708172703e-02
9.459351167242754932e-02
2.705587126146830057e-02
7.176215657651950630e-02
5.071617118953099246e-02
5.918303786682716644e-02
4.330153596455151715e-02
3.802584517126360308e-02
9.605419528210670799e-02
2.914589640562862544e-02
1.080365340606847246e-01
7.754590659200059910e-02
1.060852833446400585e-02
1.490458521105485906e-02
1.085277475238159012e-01
8.397985190518774540e-03
8.241747242920476058e-02
8.230308342940776886e-03
3.131892162632161219e-02
3.672498800340513736e-02
2.067617392416373073e-02
5.447838860036755687e-02
-2.464124943659578258e-03
9.682216928797085509e-02
-4.037704824341541848e-02
1.626804175845669442e-01
2.255746446131799351e-02
8.944993072275268797e-02
-7.202085777917412342e-03
3.022120287520437681e-02
1.304484140963418082e-01
1.310553134887645910e-01
1.105538108082523147e-01
-3.126972717558816617e-02
6.440231349914034287e-02
1.671581573461195791e-01
2.616499427086955206e-03
6.864140380482753288e-03
5.550325784717897309e-02
1.763226188425996155e-01
5.850245547651022199e-02
-2.415986557612875840e-02
6.029073576781138200e-02
5.297330284005230538e-02
-1.384328834770732564e-03
-3.972445868644226830e-02
4.129791654310348281e-02
4.562616029402726155e-03
6.952901340036436728e-02
1.374622341498140388e-01
2.941157838490961532e-02
-1.613157758441334869e-02
1.115959521623872686e-01
4.231487535626957813e-02
1.421124252439157423e-02
2.991653936070445483e-02
8.337053223859960949e-02
8.732016698141472147e-03
8.062136728741570169e-02
-1.291943929834910932e-03
8.806530668294672293e-02
6.202099656747427081e-02
4.718126403451454454e-02
6.488502189769178308e-02
-2.211683902278384004e-02
-8.546528152397172423e-03
4.891986095493566084e-02
1.500760669819476215e-02
6.250540649950320216e-02
2.053689548422851785e-01
8.644055016724323803e-02
2.486872167575292572e-02
6.967630100003645299e-02
-6.239359968806128080e-03
-3.783342773488409388e-02
3.820225479516659028e-02
-2.597693189954276144e-02
-1.182997203155472174e-02
-1.779793541934843529e-02
2.632079460555574596e-02
7.324161506419550605e-02
6.974941782514143540e-02
1.035485830093249154e-01
-1.730653878736421528e-02
4.473544382939014658e-02
-6.806466568987785438e-03
6.325702949202481606e-02
1.335739275589463079e-02
-2.758185227502828532e-02
2.731675859025073372e-02
3.430144832672718525e-02
1.033798856120112242e-01
-1.161314647838331167e-02
1.254572738937017318e-01
5.609612717911370561e-02
2.495900506155167287e-02
6.227054718764540170e-03
7.101030584769441045e-02
6.452932522767533541e-02
3.527613751819601989e-02
7.913814397227346420e-02
3.842109569295805438e-02
5.089681357413301105e-02
-1.220443697658204520e-03
8.732317823415720881e-02
3.309296595315150673e-03
3.561152616209760369e-02
6.974992411152212968e-02
1.068589869263108644e-01
1.570690600237560908e-01
1.522836219638910860e-02
1.689477173769810825e-01
4.527839060073977212e-02
2.879168718484101386e-02
5.909379818621891128e-02
1.196270874448088217e-01
7.677434441151446964e-02
6.941511764572323717e-02
1.266561146362883139e-01
5.661834665222323371e-02
8.212017094064659462e-02
7.451446318087309728e-02
3.354556975010856978e-02
-2.479436480113098029e-02
9.901205556688133513e-02
8.150230450771156140e-03
-2.496277318016612221e-02
7.456024332390867593e-02
2.374822993845368199e-02
-4.561543420611684913e-02
5.179167086936073416e-02
-1.030238038484231414e-02
6.991920965732870141e-02
-4.356072659627657773e-02
2.354739704655017807e-02
9.184149689529674809e-02
1.060664946816380766e-01
-1.592905709914746795e-02
-3.936446556564798804e-02
-2.691014664521322250e-02
-3.168120714022121948e-02
-1.888341314478928640e-02
-5.992424882214304749e-02
4.155095426419243981e-02
9.901463261992606013e-02
2.224434341745017141e-02
6.889180067295951060e-02
-1.886254805866398321e-02
1.119452229560436302e-01
3.009999250592721234e-02
-3.038993943619568844e-02
1.563005544915087655e-02
1.432398673883517048e-01
8.479438022793801821e-02
-7.145603229278456314e-02
-1.851433799631798521e-02
9.308994362290994029e-02
2.602566013868951728e-02
-6.962450966440894562e-03
3.947019121990283375e-02
-2.574111717054013843e-02
5.207461029595164548e-02
4.689410400590605238e-02
-5.047729212157739398e-02
3.727117366518112318e-02
-8.849721434819260088e-03
6.557473850107439772e-02
1.081554533630003367e-01
4.067927049278029922e-02
-4.588844194888956445e-03
4.296360611128773044e-02
-1.332310641542141516e-01
6.218344683705433890e-02
7.086756138307917507e-02
7.687477660990375827e-02
-9.360801863740353390e-02
-1.487070098289585904e-02
6.062373418523561534e-03
6.325440665143877705e-02
4.336367100953738424e-02
1.100232568800752486e-01
1.430647047040399245e-01
5.091656197641246384e-02
2.578110125213872381e-02
-3.735063778065473433e-02
4.054420922362574065e-02
-1.895325208974145068e-02
9.937527929756098666e-02
1.675634471362734412e-02
-3.242358907794046230e-02
4.997224517178459890e-02
1.289718910427410659e-01
1.292332375548008172e-01
1.264951294595906099e-03
2.098721187561217172e-02
-4.057614459636275928e-02
3.412284987712390499e-02
6.926480471034709985e-02
5.115814332683032289e-02
8.708638235763387081e-02
9.222631129325047084e-02
3.062454599417155018e-02
1.106758041295859557e-01
3.436497638366738799e-02
7.116841998475903486e-02
4.379318817478671660e-02
2.062881636909643379e-01
7.075911466184683918e-02
-2.699321014775000679e-02
1.296288569673516577e-01
4.603208378929816297e-02
1.234246573447652651e-01
2.473961109910303990e-02
6.160986635104654524e-02
-6.920183454929733358e-02
4.600090838533014981e-03
-2.654249275467814029e-02
1.424961322044762113e-01
4.481479187712257561e-02
4.912214904387010583e-02
-5.629300690186064132e-02
2.725683551995671319e-02
5.165353148914805098e-02
1.257362561257208411e-01
5.937389500011224647e-03
5.901787075525052190e-02
5.159199738445430228e-02
6.194241406933666955e-02
-1.946208994047182728e-02
2.153946926737693862e-02
2.359968139569969953e-02
1.009588567084374749e-01
1.099173008789011002e-01
2.907827886831341330e-02
7.040705505959275745e-02
-2.922593869404256726e-03
-2.167178899384390733e-02
6.623100363311462679e-02
2.111465192022460996e-02
-8.803283309925973629e-04
1.538615240379990201e-01
4.207468414430419468e-02
1.076265790677662267e-02
-1.204680351676061696e-02
5.795095576344039268e-02
2.002798654605456290e-03
1.457062325549267345e-02
3.275452844118942330e-02
1.208947913637275634e-01
1.410108755163358707e-01
6.776629240875747806e-02
6.552715283504130517e-02
3.400238929794419801e-02
3.051518812849025528e-02
2.574148647733860706e-02
1.715026794593969145e-02
2.238666010767497577e-02
2.971606702071287465e-02
2.580765114987200806e-02
5.909721878680713331e-02
8.923573854445502815e-03
3.951858349939726262e-02
7.038833899965873941e-02
4.667085716092580355e-02
7.595228576046050839e-02
1.001169557926032960e-01
-8.374583191584043795e-02
1.166160622324428769e-01
7.150211714574766786e-02
3.396368126747563443e-02
1.274499439492647254e-02
1.345925129514783658e-01
1.728418383470005024e-02
1.352506699747683117e-01
2.287091765269227278e-02
9.973563588032413607e-02
6.785446569371642034e-02
1.229295870979980748e-01
-2.869393326106970885e-02
-2.593488424803819248e-02
4.953377214920827443e-02
1.260947209605244312e-01
8.260426758903927080e-03
-1.147344192757045016e-02
1.035172045090336362e-01
1.396531907548796171e-02
6.066715002917027165e-03
4.261169738818375990e-02
5.787630625239246346e-02
1.595244417401692205e-01
-6.937362532647203817e-02
1.748896516423461833e-01
9.074585173231394797e-02
-2.131405123088664106e-03
-1.073220922371483955e-02
1.261711891968314292e-01
1.433399282166299415e-01
-3.240606519648930178e-02
3.875276201551006161e-02
8.891500376541092154e-02
4.381268757417046411e-02
3.783394208812119325e-03
4.515469201305830765e-02
-2.908030541911115277e-02
1.784529559107864705e-01
1.250837415535753228e-01
-1.011795542011501015e-01
6.236820718556976284e-02
9.468788023838070611e-02
4.595204123193851603e-02
2.484228125240837276e-02
1.357824929034808122e-02
1.570331596463570359e-02
1.050434344728273378e-01
1.977294689544540490e-02
-5.445852195129809864e-02
-1.709444502631729187e-02
-6.881794344161334086e-03
1.750104074989451142e-01
-2.401599014673344232e-02
5.777565663107599170e-02
1.765331422388770680e-02
1.198561469737110391e-01
2.042133785682913316e-02
-1.547890700931511820e-02
-2.575271825842305115e-02
1.756964700488762576e-01
7.957810732235925943e-02
7.574204055054684082e-02
1.060720640896761630e-01
-8.886010687535801644e-02
-1.040368262211144174e-01
5.006910188218329644e-02
-5.755772773112806558e-03
-4.586828805351906430e-02
-7.351298353734109746e-03
-2.612184603072018399e-02
2.123167219132485184e-02
-2.784201458520767572e-02
1.874639804109045835e-02
3.326808375751868357e-02
-1.098041099186466141e-01
3.238223064076552887e-02
7.760014592247793663e-02
-5.452755644003275809e-02
4.698024456679160410e-02
8.331111713415748077e-02
5.439790656197466927e-03
-7.106894245443896863e-02
-5.020180846526772463e-04
-2.313582576941259749e-03
1.252747385514549061e-01
-1.258127281912949959e-02
1.079444162461639795e-01
1.097512093964860824e-01
3.705764773120502620e-02
1.180062633032258335e-01
7.196681176477098818e-02
8.275731480961563691e-02
9.754494075020839206e-02
8.536934448405485848e-03
4.899055133926166067e-02
-2.904430475349838864e-03
1.646260577735618180e-01
-4.441788266800520552e-02
5.822839096234141108e-03
4.750253327119847990e-03
7.676557310355709707e-02
1.582297998213950674e-01
1.531118330357187501e-02
1.982359820291776722e-02
1.803074167071478107e-01
1.099495853573842497e-01
5.443518284749020858e-02
4.125854206795808582e-02
-1.571435445992050428e-02
-1.030439008583032695e-01
5.250543742840072317e-03
7.454959483387677693e-03
6.257389636449128822e-02
-1.883838298836573374e-02
1.079948852339116944e-01
2.958352548195631801e-02
1.036109378326874608e-01
1.484681279218818921e-02
4.394026129117646617e-02
4.512504017133519424e-02
-2.818951619995369029e-02
3.171821037775641311e-02
-8.397077811888042920e-02
1.490011012212389130e-01
2.198234917913347714e-02
-7.055911003611521626e-02
6.176588102475660119e-02
1.414057255593823559e-01
-4.112484405032138662e-02
1.069485169037536210e-01
-1.517669344077074954e-02
4.340568935678288526e-02
-4.335299296064151764e-02
1.323261084279663824e-01
-7.856937314316374266e-02
7.221491230929906469e-02
7.448172709452871576e-02
-4.450573908453839961e-02
-7.906888036956859211e-02
3.309353931910957031e-02
1.317170624144439750e-01
-2.624843895779323949e-02
-9.376286844815977239e-02
9.202862369393838282e-02
2.801812493875827093e-02
3.595330081368915132e-02
3.310433193116062156e-02
4.756011975932226965e-02
6.597737994507291842e-03
-6.122724470586026618e-02
-3.838924056763046155e-02
8.157723315343111403e-02
3.221796609634365594e-02
-2.270979128174047817e-02
8.017030211469503009e-02
2.661400117386990283e-02
4.174907302444992585e-02
-7.998367319459484537e-02
5.988139606652027186e-02
2.580965759387647898e-02
-5.055777947402687739e-02
1.531407882089483030e-01
1.020918085545598070e-01
-1.338970290577147851e-02
5.696574762680793776e-03
-3.474802675621912335e-02
8.626973495233877798e-02
1.732997226385990241e-01
1.101568248036148417e-01
-3.704070119601843292e-02
1.407232205856995821e-01
-1.991165685674835609e-02
4.447184162433615029e-02
2.571917213684193210e-02
9.412400786300130495e-02
-3.494552523314597287e-02
8.022377973691645348e-02
-5.210990861830116366e-02
4.800830263629576877e-02
3.313892932878786945e-02
1.011500086032850743e-01
5.027408234325093234e-02
8.785957654996956467e-03
3.426144869827617290e-02
8.601142274925230313e-02
-5.005959838756435763e-03
-6.171753604502691268e-03
3.957611205758119338e-02
4.222913098160336470e-02
-1.988326084309828892e-02
2.341893346358006611e-02
-3.137161495509337150e-02
1.175133566696589665e-01
-1.414877814453536498e-01
-7.757344895970068321e-02
-1.707141004000661128e-02
2.227977649206732552e-02
-7.343417500904603212e-02
1.436988051622526685e-01
2.918273885522374225e-02
4.008364161426991395e-04
-4.808918747851298470e-02
-3.014255956160446798e-03
-1.912743629294089837e-02
6.116694718913220918e-02
-4.171790057012328412e-02
-8.054570799353841237e-02
8.212274891387778136e-03
6.119539345594138952e-02
-9.900554014542348180e-02
1.251277255845624492e-02
9.367670468605286682e-02
-2.419827879104906321e-02
-8.894492401764197975e-02
6.217626517724672564e-03
-2.423001522097170679e-02
-9.626543507895757301e-02
-5.297055113424539025e-02
2.708175561701593737e-02
-4.536113523541641240e-02
-7.616016980477008369e-02
-9.431215192566842764e-02
-1.578552843401088146e-01
1.371954102186160873e-01
-5.162017204072751747e-02
9.777224873442126943e-03
-4.482547485684756222e-02
3.271517981971532041e-02
-9.282083052788440980e-02
-3.817179605447376667e-03
-5.899268364231867456e-02
-1.454556419629450537e-02
1.566727627913656190e-02
3.245960620408885281e-03
5.651037983698734002e-02
4.549197332804093968e-02
-6.812217864956323331e-03
-8.119114434512941791e-02
-1.006527294618302509e-01
-5.881876883051995186e-02
1.269745422426792406e-02
6.315502659710833799e-02
-1.169841515949362198e-01
-1.089485374832494247e-01
4.831368877190681671e-02
1.636325763690431312e-02
-7.593390068910903234e-02
4.093553522032917537e-03
-5.748955197694810559e-02
-5.863865506102309416e-02
-7.330307001959854296e-02
-1.308111157173006377e-02
-1.640226850514485413e-01
3.609758070284206644e-02
-2.642690656253874129e-02
4.223986139698277659e-02
1.113333015349964907e-02
4.235207084276789921e-03
-5.645148216477103437e-02
6.937495495424343683e-02
5.789928519059904174e-03
1.057711885295319204e-01
8.946948782709054915e-02
-4.203926719771238635e-02
-8.468469472536084217e-03
2.475507916191364843e-02
-1.026637551246337154e-01
-1.250212061415415243e-01
-1.123589712913198591e-01
-6.098530718517857635e-02
-3.058043771072114017e-02
-3.867619179373860822e-02
1.781283625899655887e-02
6.040415649240412493e-02
2.589634677079238542e-02
4.359932688837893366e-02
4.383505830317464130e-02
6.757948347448609894e-02
1.970009708486793187e-02
-1.237700769139003509e-01
-1.527684702028059838e-01
1.951773885956312529e-02
-5.992569373805264887e-02
-6.362930572396552353e-02
2.327718764478709998e-02
-2.705521312301124859e-02
-4.272954904040319329e-02
-4.668016864293916585e-04
-1.412202168940209224e-01
-5.886136545173899226e-02
-8.916342445855755805e-02
5.834298173407348465e-02
1.048460440868702326e-01
-1.251872723579559865e-01
-9.086769015913119529e-02
-6.881568485232282539e-02
-4.546321174974669171e-02
-3.296469603329028886e-02
-1.249894319464811034e-03
-4.231599658956556459e-02
-2.080799638507638272e-02
-2.219408538971749667e-02
-3.669709407437722615e-02
-7.412091102460137415e-02
-9.773086182883311546e-02
5.232785410982697394e-02
1.759892455621815330e-02
-1.076417804920849070e-01
-1.124784589920336531e-01
-1.478112001275665444e-01
-1.189409765231634331e-01
-7.753126704287816029e-02
-3.682095383033767017e-02
-1.545737492653348755e-01
-8.271255127870899559e-03
-9.103386502363290667e-02
-6.318003203880585839e-02
-6.631322669514001789e-02
-7.624345413482987166e-02
-2.803362364222861461e-02
-7.557175276962448118e-02
-1.939648983505967428e-01
-1.378991603162671997e-01
-3.333642013431568907e-02
-5.081669717068144215e-02
-7.153476682005917298e-02
-4.248156510669123635e-03
5.472301927335799674e-04
-8.797746946469424401e-02
-1.363322407343784404e-01
9.789510690702701856e-02
-1.891244945666204769e-01
-5.468986711175399112e-02
4.074120771221301750e-03
-7.137018026745424633e-03
-2.174154007678262002e-01
4.186462059979410150e-02
-2.158278359251536785e-02
-3.000804114274486720e-02
-1.824406382508033872e-02
-5.004638856011665859e-02
-2.006869400692992966e-01
-5.811164062766487060e-02
-9.680689815444068480e-02
-6.714683054893599845e-02
-1.155064245586023552e-01
2.661001841331209899e-02
-1.254998724856121739e-01
-2.180655739553729461e-02
-8.838408868148060456e-04
-9.065769142543002312e-02
7.497033257597653100e-02
-1.177778541207774587e-01
-8.661848521216519714e-02
-6.827084542938437021e-03
-3.886543240660900178e-02
-4.953389260667453303e-02
-3.205795948613474663e-03
-1.228380206387631457e-01
-6.774804704492989882e-02
-5.202662436249182176e-02
-2.905363641217162049e-02
-8.449406634595606203e-02
-1.311548278087363850e-01
-5.235652347730876399e-02
-1.425568132920827236e-01
-1.901665418726634638e-01
-1.905817907494227956e-02
-1.722151290915248656e-01
-5.204384553299638144e-02
-2.203282145990666241e-02
-1.515702248924197526e-01
-1.049276280848484705e-01
-5.056172755559508458e-02
1.073410274946078741e-02
-1.616783687669103020e-01
-3.691963486519539428e-02
-1.059578306387851249e-01
3.766596006194345477e-03
-1.110061894649784081e-01
-1.994375038170159431e-01
-1.341555761184530238e-01
-5.539641827717239030e-03
-7.773263242835370956e-02
-4.211572728273732524e-02
-1.151763952821862197e-01
5.135631034082518975e-02
-6.852319214416602300e-02
-1.669799409204086038e-01
-1.533173918103996058e-01
-1.935735288294351819e-02
3.510157850072052194e-02
-1.524979147959818759e-01
-8.985946193281030281e-02
-1.225935597953609763e-01
-9.952004556927999956e-02
-5.517764369249469891e-02
-6.273658229210804516e-02
-9.687941416366217806e-02
-2.004094609625442676e-03
-1.086355828505161936e-01
-2.014196006140754960e-02
-3.318056681637108346e-02
-5.364413611025659057e-02
-1.722118519637153566e-01
-1.743353594831269573e-02
-5.399765572993824730e-02
-3.002744695893713647e-03
3.092064297053000524e-02
-1.379178826293547544e-01
-2.203950069485460794e-01
-5.421819330715005325e-02
-2.580468738173699039e-01
-1.160020249830874955e-01
-5.953389790970292639e-02
-1.606722236463208886e-01
-2.837825678059275464e-02
-1.363670628996129786e-01
-2.267494629033994791e-01
-1.123388639022359775e-01
-1.256475349769338723e-01
-1.263663598486494122e-01
-1.428640709627090888e-01
-1.394110368367073964e-02
-3.297037625443947993e-03
-1.559020748701697989e-01
-6.791063622493280494e-02
1.387290672032359022e-03
-8.901221399255823674e-03
-1.409228672078378097e-01
-1.174442077156131470e-01
3.320420970465173208e-03
-7.339361969671710784e-02
-9.874151829775668077e-02
-1.036056365173246979e-01
-2.053880402330158783e-01
5.260740102311534973e-03
-1.401911066847380816e-01
3.209786037993476050e-03
-8.705269873472416819e-02
-2.981068183904923494e-02
-8.759162032411940690e-02
-4.130297561865734629e-02
-1.190135160089171446e-01
-1.610812210482303330e-01
-9.186323962599325654e-02
-1.506487308116911082e-02
-2.107059905807640576e-01
-1.229045234831764033e-01
-1.985538244701177679e-01
-1.160280889973664027e-02
-2.107994716416559944e-01
-2.321543950383117560e-01
-9.114156113419043248e-02
-2.004062662626655000e-01
-1.976692674482985745e-01
-9.570476844719036369e-02
-1.066741917009102203e-01
-7.959226662367273331e-02
2.721780141648301801e-02
-1.015795617858448324e-01
-6.219550430300554988e-02
-2.501954318664228460e-01
5.980738990836004243e-02
-2.314130560054030172e-01
-1.301472105003707025e-01
-1.265437733971324641e-01
-2.172914782115550891e-01
-1.083204957114232841e-01
-1.268135153835753259e-01
-9.490167418435112301e-02
-1.024651215647202213e-01
-4.143615662262511989e-02
-1.692123640657028361e-01
-1.331040547820367403e-01
-2.728679257007532999e-01
-1.196100602714572636e-01
-1.015247765463453550e-01
-1.941263712432227811e-02
-1.868858722174057407e-01
-1.050621374182432871e-01
-1.420155075739581718e-01
-1.766024912572295991e-01
-6.029224553815047682e-02
-2.402723893799924570e-01
-7.672120710859185733e-02
-8.786314395897432128e-02
-1.531469855866280927e-01
-3.619583230158301967e-02
-1.705555291742315849e-01
-7.932344781897705810e-02
-1.384192832238110016e-01
-5.851367227333025001e-02
-3.162508833400315411e-02
-1.263445212274636742e-01
-6.953660881813818195e-02
-2.055115497895773635e-01
-4.653773434205994014e-02
-9.638987695779864529e-02
-1.472219501603659608e-01
-1.002551425938226215e-01
-2.763154950128115517e-01
-1.925698433715889168e-01
-8.432482322130815944e-02
-6.585214981103955367e-02
-1.492625329675530688e-01
-7.816071162435803479e-03
-1.487249283632530172e-01
-1.957753977323919703e-01
-1.776304955776850103e-01
-2.076606783746711427e-01
-1.115553876144268347e-01
-2.418035717400236206e-01
-2.231665594163769195e-01
-1.117522724873487722e-01
-1.991450758017812850e-01
-1.884944758127225783e-01
-1.945972529082226066e-01
-1.362884958150505366e-01
-8.847907649217635895e-02
-1.068325800834035305e-01
-9.061608473974598621e-02
-2.188207617153834217e-01
-1.844963205467432255e-01
-1.999105026881678182e-01
-6.739282572538406180e-02
-2.538133628838096234e-01
-5.157549446124343184e-02
-1.481942954253341604e-01
-2.000682119204697240e-01
-1.273616871147782714e-01
-1.714975851892796277e-01
-5.483094048016864258e-02
-1.985060528375674482e-01
-1.137710085735420956e-01
-2.494099959498208841e-01
-1.659363757980453769e-01
-1.220286708697004424e-01
-1.359749241936926145e-01
-2.551634954779576914e-01
-9.096943752515865289e-02
-1.449105313194195832e-01
-6.504053367400398911e-02
-7.183545139415235814e-02
-6.913259037332214474e-02
-1.151026288038085876e-01
-2.946334865738324815e-01
-1.393430553504864389e-01
-2.059086159316115827e-01
-2.255697516000623182e-01
-2.205498941524331180e-01
-4.582809989940417328e-02
-1.935463563258239816e-01
-1.895695920258338163e-01
-2.712948283335172572e-01
-1.747406614131762070e-01
-9.141564075174944681e-02
-2.004514468036716901e-01
-1.126134721001774835e-01
-9.608245374577330244e-02
-9.978516676509879835e-02
-1.238762384553169504e-01
-1.009961233491454835e-01
-1.326904073519309391e-01
-1.504961422509716040e-01
-1.397603950550911078e-01
-1.916955314440278724e-02
-9.207053991928489112e-02
-1.853765165068396725e-01
-8.010400685822643974e-02
-2.065096635752264598e-01
-2.614026187939422208e-01
-2.209752754768614380e-01
-2.301029272474129361e-01
-1.406823729632416253e-01
-9.670565603218858608e-02
-2.035475002934729882e-01
-1.298126821377127149e-01
-2.323872755646853583e-01
-3.498162626513237616e-02
-1.734195341244460509e-01
-8.766226645999784794e-02
-2.233792009650980293e-01
-1.625770160750631965e-01
-9.157495394902641361e-02
-2.152650148675513408e-01
-1.756477741669385806e-01
-2.105903547517325169e-01
-8.039230373062006274e-02
-1.428362027966375292e-01
-1.295024520455795303e-01
-1.688757892997958254e-01
-1.357672165549127508e-01
-4.604074453979096343e-02
-1.582804711465693459e-01
-7.919789328428109010e-02
-1.422670925867789982e-01
-1.206132969450210979e-01
-1.637578892586779022e-01
-3.079207845181464870e-02
-1.869203213138535269e-01
-3.583363791667747988e-01
-8.187502988322030439e-02
-2.553978889510291062e-01
-1.092837586405567135e-01
-1.163546770472613234e-01
-1.955145031765499197e-01
-1.805399331505837257e-02
-1.312765784738519348e-01
-2.230318412423995811e-01
-1.236921401816698934e-01
-1.494231590098794209e-03
-1.245821573159424239e-01
-5.890383207571237012e-02
-2.120557710235707605e-01
-7.488749771000152711e-02
-1.181780289471500295e-01
-1.369927282443666183e-01
-1.670160397001364261e-01
-5.264161974791352339e-02
-1.363675072672898003e-01
-1.279473939272318950e-01
-1.588736933005708007e-01
-1.455381630954312999e-01
-2.166123429825216606e-01
-1.822608208658984263e-01
-1.736457661051593326e-01
-5.223742448160288016e-02
-8.317115644554962106e-02
-1.403946562009407983e-01
-1.324060198199160931e-01
-9.416465340861351896e-02
-8.637807498923757987e-02
-4.781008745463506682e-02
-2.054928672523883559e-01
-9.154499450676183148e-02
-3.804399257808553370e-01
-1.218545841992914741e-01
-1.236506740411904282e-01
-1.472552678485815059e-01
-9.202941470173416072e-02
-1.527894376213453365e-01
-1.588278687175517234e-01
-1.010178730171232553e-01
-6.957637115573611641e-02
-1.006768169993870615e-01
-1.444961308161374358e-01
-8.800301667968281338e-02
-2.345666192404938233e-01
-1.589714783750718896e-01
-1.702706666031999494e-01
-6.244908621857187675e-02
-1.774116838460749190e-01
-2.144021065406473137e-01
-2.496605151320056004e-01
-2.297186468549834437e-01
-2.314000484905492649e-01
-1.159688844805556590e-01
-2.553058429130770079e-01
-2.221514670832691607e-01
-1.113028381643237086e-01
-1.266292124182528400e-01
-1.113945675055787732e-01
-9.642192025401789823e-02
-1.880627909084207072e-01
-1.470748708061392629e-01
-1.008995987564473007e-01
-1.494965666508994984e-01
-1.883332176597326546e-01
4.973128719026342209e-03
-1.603822450750876927e-01
-1.489510238872351067e-01
-1.569213290431072938e-01
-1.610703634032628895e-01
-6.502309032147061962e-02
-3.196671412081289465e-02
-6.202104659605707504e-02
-1.699138426089252460e-02
-1.443571701461689727e-01
-2.128109751165465080e-01
-1.595689591267980267e-01
-1.360863264652630855e-01
-6.592796520639666868e-02
-2.061409058258688032e-01
-7.106609709991623669e-02
-6.790991239958821257e-02
-1.249515583096343259e-02
-1.497748677353691049e-01
-1.298074328597748905e-01
-1.087662921090415818e-01
-2.467114143734097098e-01
-2.052966827167853892e-01
-1.687754161970680400e-01
-6.838493283015074919e-02
-9.586740605598660647e-02
-7.588950446500061786e-02
-8.714257577725932624e-03
-2.244287017158370368e-01
-2.085547037992310782e-01
-1.521207711188350686e-01
-9.770866914193905572e-02
-8.843776204918150918e-02
-1.022835345676992164e-01
-1.608321154863738001e-01
3.508283248966253404e-02
-1.478312970753617728e-01
-2.376757782257996332e-01
-7.430855220801116379e-02
8.768873384491926090e-03
-1.174812345607387787e-01
-8.213631177319666299e-02
-1.099946962976224574e-01
-1.717135685183402150e-01
-2.360796577414851494e-01
-7.226102882085765067e-02
-1.199566534906325588e-01
-1.623803414486970631e-01
-1.841741061665362611e-01
-1.539808945692723030e-01
-1.870719554896955183e-01
-1.899211723027561527e-01
-1.287686763773836229e-01
-1.199913387047093077e-01
-1.935398085071291518e-01
-1.155430096288787567e-01
1.976302364105951212e-02
-1.522912767563964764e-01
-1.880455188412710754e-01
-1.528418448322073631e-01
-2.920418598287512560e-02
-9.001170838327898771e-02
-1.487520005310622728e-01
1.609005493607276391e-02
-2.553785929209111405e-01
-1.636330926707011413e-01
-6.865144501291071955e-02
-7.978260583744128942e-02
-1.227664190673409261e-01
-9.765495808257181054e-02
-1.017118589319840893e-01
-1.116473802469656190e-01
-1.595608733452076600e-01
-8.922307762984345303e-02
-1.331044328195837290e-01
-1.838530474519618207e-01
-8.401341490110950105e-02
-5.886616506915949565e-02
-1.064392190878692551e-01
-1.141151258578968347e-01
-1.323647948756945802e-01
-8.944003384738058449e-02
-1.128380736595512440e-01
-1.352334143315953308e-01
-1.001701763778660090e-02
-1.034965830626091432e-01
-2.150391368012166959e-01
-1.525349038996756668e-01
-1.935724636683376076e-01
-4.810370068379429126e-02
1.387399661461027889e-02
-5.238475690128948509e-02
-8.265026226193095127e-02
-1.474297470726046722e-01
-9.301552854397203418e-02
-7.818913562625334768e-02
-9.537737797348218305e-02
-1.098469930879947265e-01
-3.889402618008475782e-02
-2.021261220841000517e-01
-1.578354899110345488e-01
-6.668361701982956913e-02
-1.730293636066596377e-02
-9.107600457732548116e-02
-1.197469037966984035e-01
3.667433963976587941e-02
-3.117658735762660061e-02
-1.139967609515648989e-01
-1.434464744896856436e-01
5.339835399358665996e-02
-3.526637311827318655e-02
-5.284911082420280098e-02
-1.345791705845231501e-01
-1.067385388057445483e-01
-1.662104676242315837e-01
-1.415795207113404730e-01
-9.102768981473198517e-02
-1.541519528535166828e-01
-1.213687537576801645e-01
-1.684033600601762132e-02
-1.504495062149206197e-01
-1.002973658861848888e-01
-2.496589241869111853e-01
-9.312855204980270696e-02
-1.467438370951351934e-01
1.974231156546677954e-02
-9.753048007538309139e-02
-1.606538526068005956e-01
6.605044806783792743e-02
-1.644737817531639057e-01
-1.969622194091842637e-01
-7.813389595706431157e-02
-1.933969695537396047e-02
-1.800476553650033340e-01
2.263974027819907336e-02
-5.017759638144995982e-02
-4.508985987513627891e-02
-1.251989169838170490e-01
8.108703251782416188e-03
-4.266678229762477931e-02
-1.267434788124706391e-01
-1.507799146550111921e-02
-8.982027869739926673e-02
-1.706955292589465156e-01
-2.946554073774001331e-02
-4.100709149416058297e-02
-1.092545204155706551e-01
-2.469888119229439807e-02
3.932503901342276204e-02
-6.788992154252133926e-02
-5.119884684501499472e-02
-6.750432428108765759e-02
-1.188622512402584402e-01
-7.631224389456285617e-02
-6.250945368776347766e-02
-7.224935571100689347e-02
-4.880056311039463607e-02
-1.089746741364994581e-01
2.950390886821488770e-02
-1.003736378543431673e-01
-1.241768797313386880e-01
-4.603201870085908698e-02
-1.138319276392770474e-01
-9.655047749700872151e-02
-2.537156851451221641e-03
-7.189216112011549698e-02
-1.226721576306817191e-01
-5.287332947163371488e-02
3.113562271047351938e-03
-1.025366547159678107e-02
-4.393253684311584917e-02
5.745960288398326704e-02
-8.276001701875240757e-02
-1.469799847028004369e-01
-6.011233585396039830e-02
-1.091218723236833388e-01
-1.763348904169258768e-01
-8.996455571110416327e-02
-6.322012409991138726e-02
-1.454660513307931002e-01
-1.676756121804911029e-02
-6.148298127930718754e-02
-1.873501447327606192e-02
-3.417191371994350579e-02
-4.629318600257117250e-02
-7.234026040169069804e-02
-6.750605316747318452e-02
-1.142819586640401036e-01
-1.467175076857649696e-01
-6.900033116819792589e-02
-9.005782878468138186e-02
5.702279353847813231e-03
-1.003539325775652108e-01
-4.919281752064268848e-02
-5.570517858354043922e-02
4.243351628403726344e-02
-6.584613920232544604e-02
-6.148892516095443711e-03
2.384865515955032420e-02
4.961891038650052127e-02
2.957076674093647717e-02
-2.504130239057495572e-02
-7.611240852465249451e-02
-6.884272238521899068e-02
-1.433077771709882027e-03
-1.575234064279757151e-01
2.103976980289973611e-02
-6.804241981396036421e-02
2.644073997728925082e-02
-9.709707850704464571e-02
2.761778724054876274e-02
-1.364762900012053415e-01
-4.120927520458902288e-02
-8.092503869691312912e-02
-3.411596961031480857e-02
2.660339941524328400e-02
-1.958747883292257658e-02
-8.649976698240237349e-02
-5.575122351588597536e-02
1.530254605722703234e-02
4.484461705006683591e-02
-8.745381761496587997e-03
6.246912253060529774e-02
9.221408898007824040e-02
-6.860943329675385505e-02
1.527133672067717586e-02
-1.074894088550221588e-01
1.676908979084413415e-02
2.893413515046681928e-02
6.974846957736383080e-02
-1.101944625840614242e-02
-1.386562927274181678e-01
1.526081537446741763e-02
-7.361873267006061039e-02
-3.858797698946235533e-02
-7.897223045346139780e-02
-4.470765200074203888e-02
-1.604850006695891229e-01
6.374203431485871499e-03
-1.804019655292163349e-02
4.445469056918281703e-02
-6.007224726987507590e-02
-7.324315509742432284e-02
1.127943315172018346e-02
-3.788130637741510959e-02
1.137636286064532334e-02
-6.893009842441166768e-02
-6.049496493152063670e-02
4.504155065845523616e-03
-1.440870049246383289e-01
5.256114357772593421e-02
2.708197922918874345e-02
-4.989796134608074502e-02
-6.042637652932248554e-02
-3.872846288826918559e-02
-1.168244273974789749e-01
-3.561505655895563088e-02
-1.565279543337951274e-01
-4.865883863912992546e-02
-8.551394613622728680e-02
-1.288411364557084417e-02
-6.978142345684955339e-02
-8.141873247307385153e-02
2.301333836300402738e-02
2.645833323597457376e-02
-1.844583240979286165e-02
6.808185524924598164e-02
-6.163401078892090379e-02
-9.490821800584561818e-02
-3.875756385785315838e-02
-5.648439519824095117e-02
-7.227919287377523871e-02
-7.457470132098785454e-02
6.055003404194864852e-03
5.595954667332321553e-02
-1.362169931824806432e-02
-2.618839222411914816e-02
-1.264386661749848650e-02
-6.294540304872466019e-02
-9.354471227298653824e-02
-1.368013177961627247e-01
-1.086894574684294928e-01
-4.453241415716963775e-02
-7.821698986283710797e-02
3.094406199003850097e-02
9.919195143253029673e-03
1.004303136788112644e-01
1.963217975993309869e-02
-6.182632137988606363e-02
-1.602630371449588476e-02
7.787778812686581634e-03
5.609039833507636214e-02
6.517555323010604772e-03
-7.712688719064175746e-02
-5.793712687258652932e-02
-1.040512586530981803e-02
-2.847596401995366663e-02
-8.942822862884111657e-02
2.802530568394071952e-03
-1.269987986169997252e-02
-1.528466818240939960e-02
-9.101554769512554266e-02
-1.029064250890206339e-01
2.539157784068307375e-02
1.558648853407700388e-02
-1.277911042743290482e-01
3.555488090504940746e-02
-4.241248936282994431e-02
-9.231521792159617934e-02
-1.207708153341578161e-01
7.733048963795695774e-04
-1.385022807014816837e-01
-4.339095366451432845e-02
4.234289209997536829e-02
9.222923267979738285e-03
-8.031141734670815824e-02
5.278837349161941833e-02
-4.850573059046725533e-02
-1.250814438502613479e-01
-1.518837599658459658e-01
-8.542029970801451322e-02
-5.534259790635674692e-02
4.944712584308654651e-02
5.109824497808673413e-03
-5.668345672723552192e-02
-1.547949778006583663e-02
7.015429758832103513e-02
-5.296400900050256960e-02
-5.281956111607834931e-02
-4.394781950600620823e-02
-1.194588630620419673e-01
5.900205361492481815e-02
1.588062456555078619e-02
-4.774942172052321770e-02
5.111258967305467443e-02
-6.816480373932826305e-03
-9.022882310233994174e-02
-1.679604195061150038e-02
3.004796472960606993e-03
-7.615778492321285953e-02
-6.596390652283080913e-02
-1.234793847220124891e-01
-4.513681049460838840e-02
-9.659490681652561916e-02
-7.475661842688446912e-02
-7.918543131121388856e-02
-4.030069300313047359e-02
-8.113763765452537691e-02
-1.996225290974208005e-02
1.346587628315923900e-02
-7.957249885348609275e-02
-3.703995374401414936e-02
-6.683575391138620037e-02
-2.214004265469741994e-02
1.947002020057296903e-02
-1.139262169606776037e-01
-6.857471651113315747e-02
2.946176738983746768e-02
2.547330428123889545e-02
-3.071473332752377300e-02
9.339464330372525269e-02
-7.086650813598857623e-02
-1.000661614697901658e-01
1.355035359521144789e-01
-6.114577757850597761e-02
7.706118246454391266e-03
1.709362670246086791e-03
1.629520341343855538e-02
-4.894338036875926085e-02
-3.552437190847553689e-02
7.705918725109320300e-02
-1.174784809513718942e-01
-5.011584626268697495e-02
5.230437331961070718e-02
-8.097118974995977381e-02
-6.904479202099469970e-02
-6.474699120888724457e-02
-1.224309194150503127e-02
1.075224926737993747e-01
5.944321789277190460e-02
-1.245312924687859563e-01
6.540611831435176604e-02
3.361648810195882325e-02
1.331758324510953946e-02
1.043122413485091660e-01
1.599305048808613017e-01
-6.448438122900758407e-02
7.714276010495613178e-02
-4.828672953197749029e-02
-1.239779047312713905e-01
5.982119022559326954e-02
-1.084237771141108829e-02
1.437139855783301640e-02
1.077657958818580841e-01
5.513895828943685823e-02
-8.171100967865808917e-03
5.703499963461397537e-02
-4.970310499795653481e-02
1.005124918888824909e-01
1.998928091729549814e-02
-5.057274932118971389e-02
3.854485928374524334e-02
4.177064602077205924e-02
5.018541891142855316e-02
-2.999949399056141969e-02
-3.325566580246772791e-02
3.741454431302356637e-02
3.077714735482675601e-02
-5.500641683295652562e-02
6.607121490888612225e-02
-6.997548336364229141e-03
-2.057862381077495834e-02
-2.344550626373387986e-02
-3.886793736921193704e-02
8.654388279382384253e-02
2.043544659651784588e-03
3.238655932124320097e-02
1.302498806340272597e-01
3.847703565994529257e-02
-4.944163126773690881e-02
-1.695135656547161473e-02
1.420833861411557701e-02
6.686244971890388522e-02
2.671736886546017403e-02
1.759064901850873781e-04
3.562755182978216001e-02
1.007877431643476249e-02
7.627727133839110052e-02
6.611726411457974351e-02
-3.297616294888009586e-02
6.007776180246417186e-02
9.755866962354203809e-02
6.017422721959979348e-02
9.191703890135662081e-03
-2.446049802360762346e-02
3.299247997217803069e-02
5.400646077892137104e-02
1.193453807321388505e-01
1.181337070968540848e-01
3.649628549201943545e-02
1.485214426164986612e-01
5.706619226082501606e-02
-2.191573401186109118e-02
4.859257419560514962e-02
1.040784024350494517e-02
2.345206758252769280e-02
1.178287953598571441e-01
-6.603940804594595794e-03
9.571902611799538996e-02
-1.151497244353526239e-01
1.210061758096758061e-02
1.083597084449949427e-01
9.526844835435328840e-02
2.312064753941669645e-02
4.650706838222914974e-02
4.427077814817716173e-02
-4.897675835500141933e-02
9.804485057260921288e-02
1.501563431659090064e-01
1.026190491102282054e-01
1.377655872170999440e-01
-1.863180282770056373e-02
-8.276276283303732328e-02
-8.592881239337434029e-02
1.039658156453616561e-01
-9.113867579507003991e-02
1.416229837026194149e-01
7.770351247780861448e-02
3.031564702487960644e-02
7.012695971334180489e-02
8.398909969495155226e-02
-9.619376268221689619e-02
-6.810731389486543441e-02
9.686812077479543814e-02
-6.039149325557473941e-02
3.934316638662355381e-05
8.891491365691446547e-02
1.541769218374779704e-01
1.923471263773129103e-01
1.409108919732540433e-01
1.104929074924275306e-01
3.192463903870391972e-02
-5.408022044750221934e-03
-7.559477594245052334e-02
1.847844636060867185e-01
1.178507872627649750e-01
7.336204136547526400e-02
1.189849270679899235e-01
1.723102884716615213e-01
4.401737233546322570e-02
1.212743159961053585e-02
-2.022492642622548270e-02
-3.594041061536637494e-02
9.442098746363469797e-02
1.028640310423427490e-01
-8.790199528948950888e-03
1.527557560498497835e-01
1.172961074553329347e-01
1.323532681705623659e-01
6.811002358367412857e-02
4.835323501734108825e-02
1.646042494519731891e-01
1.969716444104000798e-03
1.184708824314326114e-01
3.751437151110205339e-03
6.144281676975371642e-02
1.560566886640970541e-01
6.244534758904744104e-02
9.889303501917159900e-02
5.013499745687297754e-02
-8.042145806315698087e-02
-3.364576308607413607e-02
3.026114142821729330e-02
1.001179600895898414e-01
2.373610648043548033e-03
1.043665866670355664e-02
5.482004994154649619e-02
9.164196593307216698e-02
3.670649687655491017e-02
1.380135002908319114e-02
1.052883462420338562e-01
5.958610309545668213e-03
-4.419136362030583881e-02
-3.213463103388888853e-02
4.644987450106572574e-02
-1.430514596014171441e-02
-1.967815291790277199e-03
3.692835454044806308e-03
8.023971091166305636e-02
-6.755937631812893029e-02
1.729915873446768657e-02
5.856481556072098971e-02
3.577371266755606516e-02
1.169403073586348651e-01
5.256028192204943023e-02
-9.828767750911369949e-03
-5.018908523952395062e-02
1.119757848268938122e-01
6.793929665582101873e-02
8.340133121510118208e-02
3.967590253040608611e-02
1.580505427963436460e-01
1.224878007179875938e-01
5.239498138300663355e-02
1.710065708360774817e-01
5.292104449540279559e-02
-3.643539195700205846e-02
-2.320132065955662903e-02
3.738347929809028580e-02
-8.509794516746607695e-02
-4.308938554646662804e-03
5.734203109507222951e-02
-1.949461980543134784e-02
2.312320352888639838e-02
1.172253878244722790e-02
-2.788634230794680147e-02
5.494085317796769397e-02
1.621345599501244905e-01
1.157173946054585872e-01
5.077160323225278623e-04
2.468438675664059653e-02
8.841900374608731294e-02
-1.901464026267079416e-02
6.020430538545889360e-02
3.004291159224249316e-02
9.134492478370619117e-02
7.388823466008365148e-02
6.721396280715720428e-02
3.386758579113115231e-02
-1.775530193608280266e-02
5.165983868732325346e-02
1.177309936976970312e-01
-7.709119421773363151e-03
1.736833334129526604e-02
7.042876383817442409e-02
3.619826277259137470e-02
1.737956614980754738e-02
6.834022746398345227e-02
5.704329437018790944e-02
-8.354997383463883334e-03
-2.728504709708042333e-02
3.968774605504010733e-02
6.071701442270516225e-02
4.099479029502614558e-02
9.875587797968211901e-02
1.902795457610157726e-01
1.163144616762132669e-02
1.341611102799911137e-01
-1.592124968792252571e-01
1.553332095400023101e-02
9.691094633109407705e-03
1.160497561567767066e-01
2.960722526835467619e-02
3.908772927914078155e-02
7.294271260411767932e-02
-2.586313376220877609e-03
1.692488518404800801e-01
1.684138717452926537e-02
2.880816820752089141e-02
9.904241271472030705e-02
-1.931589096725229784e-02
8.303968736223206470e-02
1.224374112577081425e-01
6.742056710371947814e-02
-1.020002204195989345e-02
2.669544590382763767e-03
1.901088652458712558e-01
1.172085307409676258e-01
-5.001520071018897284e-02
-7.512209108129673518e-02
2.138154993484937816e-02
4.908300945569178675e-02
-1.479477254659491113e-02
-5.765672468154194735e-02
5.886124560424219054e-02
1.008563232528335435e-01
-6.730762332784361035e-02
1.558888005743398475e-01
4.160423880910051747e-02
-1.556878348368547979e-02
-4.291486439525242329e-03
4.926856598254896608e-02
-2.109133226719748025e-02
5.122769835161034707e-02
-1.479021268140167517e-02
1.160478364710191695e-01
-6.567009371527311474e-04
5.220477593819267126e-02
7.030971803446127433e-02
2.408603403477403357e-02
6.980433430304780473e-02
4.993757297297879427e-02
2.444237772111621659e-02
3.512173951350028994e-02
1.272582435295140785e-02
4.045511374974018054e-02
8.434959627853791386e-02
1.017047959733013984e-01
-6.216622694848550346e-02
8.685122815461691903e-02
5.232234539733197215e-02
1.022277956113658813e-02
-2.597091422565639060e-02
-1.364539162966221242e-01
2.282625762456852794e-02
-9.008564372792715602e-02
1.310131390438377431e-02
9.069323113678778858e-02
5.666393768839326009e-03
1.244086529280301195e-01
-5.976027918195292443e-03
8.662265760559978434e-02
5.268715525306827407e-02
-5.951209233061113130e-02
2.160661815989444248e-02
9.210125591538514955e-02
8.638975460616453439e-02
1.023285905179658756e-01
1.644990833941342018e-02
-2.259510099225791810e-02
3.390732907211128910e-02
1.253061394097811365e-01
-2.706522967990738701e-02
5.404560488115461164e-02
-3.625894096753272400e-02
3.026895855694986329e-02
7.093462728284032071e-02
8.143047777891647410e-02
-9.227520513179827966e-02
3.478490197589640537e-02
2.412486490266424130e-02
7.593890839387168121e-03
1.774559922327577713e-02
-3.023803574042686210e-02
2.083062389836175948e-02
2.208056741878485288e-02
9.958041749645030888e-03
4.968906979296223297e-02
1.951626509234456741e-02
9.917965628880109907e-02
-8.469398467197351843e-02
2.280247965113942760e-02
6.503798347264180824e-02
-1.051773749152038057e-01
-9.964727536524350948e-02
2.862959193618986459e-02
4.558594766384025526e-02
-1.385825748050168241e-02
-1.468728992463290070e-02
1.296331519592180959e-01
-7.010831481020213252e-02
-1.907811219455985141e-01
-8.765527484722919482e-02
2.569352475869350269e-02
6.985763758228974440e-02
7.154752486448541504e-03
2.631060722008589717e-02
3.173541624801202304e-02
-8.192426613432600771e-03
1.946665649176090862e-02
4.251820034269770260e-02
-7.854006725191242655e-02
7.250614322762161112e-02
2.579562006252673900e-02
2.240530154413430952e-02
-3.355009167891001565e-02
1.439747635361961903e-02
4.765937084916344046e-02
-1.089020646645229122e-02
4.997401470949972696e-02
-5.518714423720501305e-02
-9.923430270472224923e-03
-4.669907916006395959e-02
3.216401370309565372e-03
2.716793494283524513e-02
2.146406126367144188e-02
-1.671266954522430959e-01
8.195273983710164856e-03
-9.895663468553464459e-02
-1.052699835515642918e-01
-2.274742887701113880e-01
-5.802842470632695038e-02
-1.165536483668880817e-02
-9.923959793657058381e-02
-3.198459115240607359e-02
-2.367883635657627717e-02
2.452686423553444156e-02
2.315810063958207571e-02
-4.835132359193372587e-02
-4.375949995740657794e-02
-9.567306334882154373e-02
3.745830248562109777e-02
6.639577571413479706e-02
-1.315208235558103234e-01
-7.267355830080143853e-02
-7.526338985933939130e-02
2.255370846490456146e-02
-5.229473848392598989e-02
2.864487251909627902e-03
1.224905760895289054e-02
-1.376078255078634627e-01
-1.596930890529656699e-01
-7.055867716433630475e-04
-2.164448661530409337e-02
4.351834017580982414e-03
-1.257730573271550745e-01
-1.503189438161257364e-02
-2.260705337152065300e-02
-7.664155313689779980e-02
1.332454001374547559e-01
-1.097051604289144000e-01
-1.551329589333809156e-01
9.678990740451806629e-02
-8.061312653165970954e-02
9.398192808755348460e-02
-5.385798718197135071e-02
-9.336906991597181127e-02
-2.047607348184032547e-02
-1.720286188796484039e-02
-6.107236493238631797e-02
4.989983433377757904e-02
-6.157980828563333620e-02
-2.532505927814983696e-03
-2.235733015326193951e-01
1.482751799359471011e-02
-5.207076247624869980e-02
-5.928403197371986955e-02
-6.530597399853657614e-02
9.892475694009285336e-02
-6.629534099989793650e-02
-1.763508578797863156e-03
1.556549798859119607e-02
-1.916623241838103994e-02
2.410511383418128400e-02
4.908217793266112655e-02
-1.158221693158544841e-01
-7.146265773700566371e-02
-1.053999690268349054e-01
-8.170034028619113653e-02
-7.000392423136532483e-02
-7.786432934457462179e-03
-1.126275766024740499e-01
-1.062780521951450230e-01
4.041771730056115813e-02
9.331430010676088418e-03
-5.403029862706570929e-02
-1.602175905308473106e-02
-2.239846125326454274e-03
-9.773841163796974374e-02
8.207058884102910734e-02
-2.763246938426947366e-02
-9.927122426349929696e-02
-1.271706057636034781e-01
-6.370452345120554416e-02
1.012848787242682375e-02
-8.967810874867235271e-02
-2.318228091087727941e-02
6.982411202627371305e-02
3.723153344566090817e-02
8.880954999264119298e-02
-3.152963140082255117e-02
-1.807177851703996307e-01
-6.704152528969585523e-02
-5.659088035268726447e-02
-9.910680419272827057e-02
-1.637078158760188196e-01
-8.967926521949319552e-02
-2.038907812870240088e-02
6.377761786758093590e-03
-2.597559701084422440e-02
-1.712695524147971604e-01
-1.376522139969009462e-01
1.413788852520971029e-02
-4.927406496032854522e-02
-7.101677008623864806e-02
-4.855179815317264835e-02
-1.697825365250273111e-01
-7.055651835883393341e-02
-3.671701762279645093e-02
1.455573539765726843e-01
7.221437346596262796e-02
2.655341463218989159e-02
-1.231169325136377141e-01
-1.536117932303109335e-01
-8.262591520671906664e-02
-8.770179156152160121e-03
5.353546146645957182e-02
-2.244537811483603151e-02
2.549280310244231469e-03
-1.036340544839000899e-01
-4.444046475278465302e-02
-1.279346751862721170e-02
-1.792490663006737484e-01
-1.228245733484325253e-01
-1.199054162937996104e-01
-6.888435680812633743e-02
-1.330126013609489732e-01
-8.931623289240715746e-02
-3.875813298673581875e-02
2.008582367614399067e-02
-7.306978810209817377e-02
-3.023557247800440217e-02
-2.009938099170526793e-01
-7.591891727011641777e-02
1.684207263577586211e-02
2.227201112433702807e-02
-7.627931071834809229e-02
-4.218845382685527945e-02
-1.982959422670651714e-02
-3.100941434203990585e-02
-2.629535895226945974e-01
-1.090651025527789447e-01
-3.655959635022728443e-02
-1.617702301100808482e-01
-3.893558705772751094e-02
-1.099717734371935818e-01
-4.126487775229133181e-02
-2.247745629928602773e-01
5.052390458974319841e-03
-6.453539700361679565e-02
-2.503962889029532346e-01
-3.505124710162865753e-02
-8.259759696456731026e-02
7.510824721659459247e-02
-8.287896251848581031e-02
3.348933423930620240e-02
1.590429856824074556e-03
6.557329885561413024e-03
-4.710023845838714335e-02
-9.489244683710089390e-02
-8.622801544973063281e-02
-8.537407692275121585e-02
-3.815681729216863910e-02
7.007218932807680878e-02
-2.585901427541350064e-02
-1.623613010038375271e-01
-6.352775359116655252e-02
-3.915800833913395118e-02
-1.347227347319009394e-01
-1.516853337135724844e-01
-7.675846013316632577e-02
-2.576153512157304537e-02
-2.621069431976886799e-01
-1.182912408934005677e-01
-1.353811860196853234e-01
-4.582748223524662351e-02
7.135978619686975111e-02
-9.709810355964182405e-02
-4.098793474879843879e-04
-5.490189956969396268e-02
-6.438484656697422530e-03
7.560235557246318752e-03
-3.311315475527128876e-02
-2.021522970378238429e-02
-4.260593297342080144e-02
-1.198701371525750653e-01
-5.257499853851090033e-02
-1.804060567491186096e-01
2.607920385959136556e-02
-1.697223253425082234e-01
-1.575728949391849432e-01
8.314029083192585323e-02
-9.596332864968126763e-02
4.020477806352541761e-02
-3.326377811537432200e-02
-4.039554426380664170e-02
-4.991415182535813289e-02
-3.750534625929968779e-02
-8.721381063084681848e-03
-9.664779993854197282e-02
-6.605533676493745288e-02
-4.949744901094117744e-02
-1.199380918317162481e-01
-9.219360345954977221e-02
-5.382309099286242821e-02
4.172395919547941534e-02
-2.195883409478673748e-02
9.410849239192257965e-02
1.586429238997822538e-02
-1.429972033133973530e-01
3.055987863266584198e-02
-7.961368511570127149e-02
-6.797642881527908576e-02
4.794457652455480501e-02
8.137547719830218185e-03
-2.016781630131443404e-01
3.289266905214910386e-02
1.538792875346121636e-01
-1.659161109732117390e-01
-9.304740002490030637e-02
-1.520279731181464478e-01
8.756156235325394943e-02
2.429715151649331287e-02
1.661519781409221547e-02
2.322358540095783783e-02
-4.148988655149282029e-02
-5.431556947720074221e-04
-1.882273835100429019e-02
-1.729503807562442208e-01
-1.031884566055971397e-01
-1.052888124539825276e-01
-6.648115793739428625e-02
-1.754964385754672340e-01
-6.419715195343948799e-02
-4.536375602858577077e-02
-3.553121153642378044e-02
1.466739193041435504e-02
-9.849299374209513624e-02
-1.508223601214119802e-01
-5.255049677772578864e-03
-1.338067552876292809e-01
-8.009298164196146375e-02
-1.165322980539523351e-01
-1.706713204379668725e-01
-1.520341089826547920e-01
-1.201697749639520502e-01
7.316053026961916173e-02
-1.280019961430698405e-01
-7.689918516468978449e-02
-3.426004758817761259e-02
-1.491437411607298147e-01
-7.502417010650137830e-02
-2.816021558667312213e-03
-9.306115338658901837e-02
-1.409345253071798143e-01
-6.622018378064635502e-02
-2.520004408290625955e-02
-4.553769446513623170e-02
-1.538362788475426679e-01
-9.378494732951224433e-02
-4.129041786757982335e-02
-4.209334405960427766e-02
-4.940152882860480987e-02
-3.106325375902215316e-02
-2.440582552007981160e-02
-5.548313525605224478e-02
-1.053738288464586975e-01
-1.442681173813589457e-01
-1.420529098456140178e-02
1.203526800427285291e-02
-8.051854696876330209e-02
-7.148115195963664070e-02
-1.875785549026545984e-01
-1.576850651052764396e-01
4.643701756825659860e-02
-1.841131597527992936e-01
-2.202884338555844701e-01
-1.160010937274457005e-01
-1.371821346432388622e-01
3.334750440646688449e-03
-8.873742517489684178e-02
-1.775799518813905575e-01
-1.268667332346694043e-01
-1.806701951355676669e-02
-1.562251788176289603e-02
-1.629229340075040444e-02
-3.089374389128564657e-01
-4.582621609501180693e-02
-4.505475369771436145e-02
-4.966634589219574153e-02
-8.697488347041129608e-02
-6.515616472298330075e-02
-1.351504237157582222e-01
6.988680756783696713e-02
-5.046373895694557937e-02
-8.905288025821758713e-02
-3.379878991724741266e-02
-4.125088837982301970e-02
-8.743191677367173620e-02
-1.385066903559386553e-01
-2.141098405182541020e-01
-9.180233016654176792e-02
-6.835015822984084888e-02
-7.304083546523774950e-02
-1.605716926783773424e-01
-5.241186896025432779e-02
1.708351152136943982e-02
-7.548494914607395412e-02
-9.302257364398654887e-03
-1.104688969417421118e-01
-1.181577362852799656e-01
-3.072052048608267527e-02
-2.463580018400579608e-03
-2.720723109846236165e-02
-1.303151886418054128e-01
-1.231765009387943421e-01
-1.350259446096965799e-01
-9.461640964863073447e-03
-2.178579713896941494e-02
-1.134484164998759009e-01
-1.049977812808688127e-01
-1.169548467320796897e-01
-1.902596993265032455e-01
5.242523371686767103e-02
-8.657037630518882310e-02
-2.321761018230220075e-01
-5.493701368316098593e-02
-3.316391513816757675e-01
-8.254151273002477418e-02
-1.176369914229408176e-01
-8.094732120474937287e-02
-1.795240135083960853e-01
6.324534442106059806e-02
-1.170607772247811151e-01
5.365527769969934309e-03
-9.392370557396041708e-02
3.800690951444590793e-02
1.597137757631900482e-02
-2.094555273993046196e-01
-1.319432406291572712e-01
-3.127696242318336178e-02
-9.669737098094159655e-02
-1.053152298826984801e-01
3.557280892761946478e-02
-9.998177530701632398e-02
-2.798985180927225994e-02
-5.757038214523886588e-02
-7.844078912146112970e-03
-1.652677040277701348e-01
-5.354379275722376610e-03
-8.071514972310890601e-02
-1.212129459903311390e-01
-7.669140454269747498e-02
-1.379923612477706452e-01
-3.606458735173108388e-02
-4.873139712740663654e-02
-2.773160922428471314e-02
1.245287924188591931e-02
-1.210659023582647126e-01
-2.307967739125033405e-02
-2.075067021033815684e-01
-5.867533123194849237e-02
-2.334125910118305461e-02
-8.559289257825197783e-02
4.852108805647546014e-02
-9.246784928553676564e-02
-5.198644225837496108e-02
-6.753927751043464767e-02
4.259357886104991192e-02
-2.044035217074307298e-01
-9.467022981601118381e-02
-2.032022379707626534e-03
-1.419940280693170187e-01
-1.433916687442068350e-01
-1.831925097000043634e-01
-3.944746464096943878e-02
-2.378970517748139335e-01
-1.302765968138905883e-01
-6.242623220550633928e-02
-2.153528522457688610e-02
-9.015810893784856339e-02
8.282963663333150952e-04
-1.449842853369127660e-01
-5.243349445905007983e-02
-7.843722409954591301e-02
-3.529382045925111289e-02
-2.229744208534829852e-01
9.263871924861785678e-02
-1.364896718939423437e-01
-7.992192853013360687e-02
-6.620673670864314631e-02
-6.208590332553565877e-02
-7.329647212613654705e-02
-1.035281229307281718e-02
2.348037001710585187e-02
-6.357204100255943457e-02
-5.842676585246238397e-02
-8.336389168232108404e-02
-1.534228755519414233e-01
1.287249205460791121e-02
-6.997631546818060266e-02
-4.293503174774876419e-02
-1.495304781477233003e-01
-1.079606699342481185e-01
-1.902393179230735601e-02
-3.872027122642281161e-02
-1.951483900215386924e-01
-6.919240160421238905e-02
-3.312565102899047570e-02
-2.337109555721444965e-02
-1.196458709898154116e-01
-2.720891352346396092e-02
-1.254570869710957548e-01
-3.804779895979468196e-02
-1.430486295439291622e-01
-1.367281929804231230e-02
-1.945946780730685999e-01
-9.452143328842488312e-02
-8.732952273403750409e-02
-7.232216960908871561e-02
-7.554417814707305168e-02
-5.901407384936051270e-02
-4.510150367546583022e-02
1.344444836600622133e-02
-1.163285518437349869e-01
-6.047009808884467458e-02
-1.486255135388410940e-02
-2.094757211553771592e-01
-5.685307384368331989e-03
-3.968521672175292364e-02
-1.166029545831059333e-01
-1.378931503071775533e-01
-4.460918360068104327e-02
-4.902776948183891481e-02
-2.007976626077290563e-03
-4.605756806097086736e-02
-1.546835545230350606e-01
-7.286111533593087053e-02
-3.820976909345536604e-02
-1.172398711991576720e-01
-5.870293136500996656e-02
-2.635381383972754121e-02
1.552669498916274711e-02
-1.116040765617645064e-01
-3.487322198137050855e-02
3.235716607056296490e-02
-1.194003546386207953e-01
-1.621021474185222744e-01
-7.494641423278457226e-02
6.018935968899744721e-02
9.205584877323910731e-02
-9.817074280156576349e-02
8.436454965582726451e-02
-1.023208760891475000e-01
-4.649341781522071254e-02
-4.011310346101196189e-02
-1.218844867252814879e-01
-1.458173613169185812e-01
-1.663660894705386306e-02
-6.979627305631479206e-02
-9.087505200041783027e-02
-1.467273363824110055e-01
-5.166356696724225955e-02
-3.410808289868123844e-02
-1.108646377235445735e-01
-3.441410643375294315e-02
-2.249481875630687452e-02
-1.656671705725683563e-01
-1.164932591637740482e-02
-6.512248809984705344e-02
-2.527715311862602232e-02
-8.643472791158585133e-02
-1.364568050608120642e-01
-9.477195247971147152e-02
-2.134319544247034045e-02
-2.069071258657137757e-01
-9.834397181241370800e-02
8.611145947276417634e-03
8.002835325401246036e-02
-4.179276201146486791e-02
-9.234838750580698710e-03
-1.581695401701820880e-01
-1.485004214174570070e-01
1.862236820146532038e-02
2.607846678939934604e-02
-1.117899131382975031e-01
-5.420151517190376772e-02
-1.257320284002404753e-01
-1.152002640288255220e-01
-2.306774266382621008e-01
-3.489066976748735061e-02
-1.483374369961802108e-01
-2.262662657067584793e-01
1.873472475253724553e-02
6.739899793844085496e-02
-7.632499541392366582e-02
3.132792091927995293e-02
-9.532924780023185884e-02
-2.328253866558402906e-03
1.186369514172024367e-02
-1.339901912206248324e-01
2.371233624994220288e-02
1.206759882895671893e-03
2.473146427124493091e-02
-7.133732670560808103e-04
-9.254096904587973821e-03
-1.331503434786420132e-03
-5.534399021936739493e-02
-1.188986436353165338e-01
6.737892485616829574e-02
-7.387266953829675631e-02
-5.742836762729601474e-02
1.625108029519744049e-02
5.139129602427203181e-02
-5.901603923838927290e-02
-4.462793014904817973e-02
-5.166161278261607176e-03
-7.779232348014744614e-02
5.031537251146704637e-02
-1.167424837383590486e-01
-1.081344599141368171e-02
-1.279835686356486923e-01
-6.982515226760857563e-02
-5.823977260826778551e-02
-9.377949548557102527e-03
8.974376210236474638e-02
-1.333850773931896661e-01
1.704284964994568219e-01
-6.464861733246511817e-03
-3.684358893289445963e-02
-1.305813212602576628e-02
1.526588465356058756e-03
-8.586016365313745013e-02
5.756460053116422637e-04
-6.356652873724491504e-02
-3.490131389453182686e-02
4.827248577600282142e-02
4.592505673985035342e-02
-8.849076469274763657e-02
-6.844237842684768036e-02
5.747771600137403097e-02
2.828081744526991098e-02
-3.498705901026019638e-02
1.156383895858269922e-01
-2.300134752836688334e-02
-2.525147273679292925e-02
1.378438532891829993e-01
-3.534706415738441548e-02
4.210709823869817833e-03
2.481014589008700630e-02
-1.946590211813207377e-02
-1.113941868171651750e-01
6.342289761886263366e-02
-4.063574322059483601e-02
8.364776397211357017e-02
7.718992280957369390e-03
6.855505350313721713e-02
-3.542487869966852443e-02
2.887721488985916032e-02
4.244812236363016550e-03
-2.142786505932837982e-03
-1.057608334201459860e-01
-1.044989721967441859e-01
1.039117992076720315e-01
5.439549231147630670e-02
7.046904760489469677e-02
-6.941826502092308948e-02
4.993855825593384451e-02
-1.227771956308449375e-01
-4.810917354555503504e-03
1.017426110854123822e-01
-6.873340089094838457e-02
5.404884061531196882e-02
-2.870446310749783653e-02
4.751060296989303294e-02
4.936245977166727611e-02
5.490195116507973205e-02
9.196762455582538354e-02
-4.588463516966703043e-02
7.227343535564076382e-02
-6.983619537257035326e-02
2.999058699717867607e-02
-1.287317411021236466e-02
5.965729580988009956e-02
2.983343707066696965e-02
1.188849364109836465e-01
1.599191366146072296e-02
4.817126140347079144e-02
-1.081969397923655679e-01
1.682100293687533235e-02
5.972171002678951929e-02
-7.443629073539412278e-02
-6.794971566860304180e-02
8.607426092926086236e-02
-6.070385947127492077e-02
4.710173906719020078e-04
1.154363572045504216e-01
-7.227962143445683385e-03
-3.946601681556126395e-02
-8.418751477036927333e-02
-7.598353972466641293e-02
4.072952306783549081e-02
1.551298768820906157e-02
-2.005857339542362755e-02
6.786797430847402168e-02
4.557729942074535689e-02
1.915353519837152130e-01
7.077572279078823969e-02
7.193583202323329540e-02
7.863059120730649110e-02
-7.138705222157933072e-02
-7.153222770718639656e-02
2.437055565350885744e-01
3.150830937525658793e-02
1.117428220396071425e-01
1.143274037837669899e-01
3.817980879341730405e-03
6.270297677897684885e-02
-1.522805374523382611e-02
-1.585602635980155883e-03
-4.377163153831328118e-02
9.273696397469023082e-04
1.058300090790013567e-02
-2.403758592439807478e-03
6.959835455470382570e-02
7.871847828944590619e-02
-7.538859454583536623e-02
1.269385586549233724e-01
4.109995243842391732e-02
9.195226902813566361e-02
6.803578707711120666e-02
1.874569844241562866e-01
2.808257187659288778e-01
1.553579657507319634e-01
6.399034001459652510e-02
1.097771626046008253e-01
1.221374003995503166e-01
1.203279848695645027e-01
2.897317103040033051e-02
1.002813881993108863e-01
1.038710815025987028e-01
4.155961184665603325e-02
-4.428707076888696581e-02
-4.030604454446903850e-02
2.223209540871309009e-01
1.603813970516553555e-01
5.879692147852999540e-02
6.971186223007258542e-02
2.768128286517749365e-02
4.013987034302066159e-02
9.041042995884979172e-02
8.125176438609459095e-02
1.354199767677637667e-01
5.920248760325719922e-02
1.483394546991260721e-01
1.346613520225792976e-03
7.181678991657368394e-02
1.410486721807869270e-01
-3.268408751157125813e-02
1.048769277331403210e-01
9.390195203467870122e-02
9.817266132358502817e-02
8.859762227206365026e-02
1.870444348280612956e-01
1.816043747113151308e-01
1.183508650312817684e-01
-1.227071231349191605e-02
1.020933707684313491e-01
2.183347837647697104e-02
1.216067737731955645e-01
8.816887847913426612e-02
6.579908329525346877e-02
5.701321028541725400e-02
6.012735772111094806e-02
8.288413118927553946e-02
2.475851637342769140e-01
2.085588837427305442e-01
1.350797172888655306e-01
1.334213171445857993e-01
4.249294839199289214e-02
4.423409969536059444e-02
5.208843549047707799e-02
1.555259381323402246e-01
5.138276894249695775e-02
2.116622938514695629e-01
1.622978121929310458e-01
9.587019016734479870e-02
1.004219808989815776e-01
1.175546678967251124e-01
4.681214645317475359e-02
9.599246517074563889e-02
7.662699863326589977e-02
1.576526235710454804e-01
7.374857433091482062e-02
1.376497650283756147e-01
9.856808475300776751e-02
7.041449851501688229e-02
-4.148839453276224887e-02
1.157870650096432669e-01
1.033322691886318784e-01
-6.417328513161515979e-02
1.802976808310519929e-01
1.671961021759483523e-01
1.698307613735499932e-01
9.684625204898508755e-02
2.214667319221780284e-01
9.579942512593708770e-02
1.681988446669417103e-01
1.382162352721191534e-01
3.274486138787765371e-02
3.625252614048232735e-02
1.998026947638068540e-01
2.190411023304738095e-03
6.911805596192317769e-02
6.237060777078227286e-02
1.616041246045567537e-01
7.963709153040827993e-02
1.608160246352370870e-01
7.658812401173424600e-02
3.607788287924749288e-02
1.106651582132372330e-01
1.377403002065147319e-01
-1.176744044642237357e-02
8.393815014705194311e-02
-2.565733453278736323e-02
1.667002615431077972e-01
1.949884889985201430e-01
1.192172842596572052e-01
1.588774263969827683e-01
9.173759955862614834e-02
1.215373506427334660e-01
1.911587144660551185e-01
1.441339359343429827e-01
1.731315506390077863e-01
3.146171776232899453e-01
1.116095320905428068e-01
5.712766861398980295e-02
8.424020449360208884e-02
9.069695432331496832e-02
1.808176639039612288e-01
4.161758068219207490e-02
6.227379193219278325e-02
1.450314485950210674e-01
6.972283509715732075e-02
7.353996305864088368e-02
9.029693182148451625e-02
1.516159492253710273e-01
1.503067039057182364e-01
4.090884798362437458e-02
6.453433522009117962e-02
1.800271329385070840e-01
1.609075132166832012e-01
3.199828689866980602e-02
9.697602182388022352e-02
9.543966793204988752e-02
9.169204829116435473e-02
1.566301656939559916e-01
9.217507495609800205e-02
1.944585912195203603e-01
7.910898198209119492e-02
1.136463400273770713e-01
1.072276574847004088e-01
1.045859852310852267e-01
1.616105189827810595e-01
9.531673092590094154e-02
1.464943962613070583e-01
2.017220516528532293e-01
9.091190657474809700e-02
2.129552503629512650e-01
1.650345656921920756e-01
1.767301389507260900e-01
1.822289033536025893e-01
1.902670821756924924e-01
-1.301489697565935862e-02
5.728524068865471774e-02
1.586211617461253387e-01
2.006656755042812990e-01
1.185904433582642414e-01
1.396511803762749138e-01
8.787713836635741016e-02
2.528768901676441416e-01
6.431696790892721394e-02
1.269189268299702189e-01
9.635230818573439771e-02
1.761757754081587080e-01
1.628596036587845186e-01
1.799759930291095766e-01
9.582845813312411420e-02
7.651339207059204561e-02
4.479099248598424760e-02
7.117544000894120149e-02
2.110367184881234426e-01
9.385341063665889050e-02
-5.690548221177645777e-03
4.635269831647901434e-02
-4.217277227928270533e-02
1.395469519364013478e-01
5.136069297276172479e-02
1.477196479185832745e-01
1.280235121880839710e-01
1.174477152894669446e-01
1.759365431927445156e-01
1.650018857691383511e-01
6.560560087483933989e-02
9.614468264625533611e-02
1.499181614970595822e-01
1.514084817248451953e-01
1.460661026954475361e-01
8.512976884303900815e-02
7.487472675741527195e-02
5.023752651897936405e-02
1.197567075954207305e-01
8.927219378672158210e-04
9.273735695171222981e-02
9.545429026714043197e-02
-2.712570752170250649e-02
1.787397605381845986e-02
1.838050516391733502e-01
8.259284445999971747e-02
1.877950297081099756e-02
1.134756630961074875e-01
9.294373034381013532e-02
7.505195592835396667e-02
5.205601387421643356e-02
-4.032743570170936598e-03
1.153687867059099703e-01
8.864110633911871651e-02
2.036544395533383678e-01
1.530703779699934541e-01
1.895239915726631974e-01
8.547992517928133804e-02
1.741110692608075217e-01
8.052957513582696680e-02
1.548453755964496747e-01
1.610486152785300593e-02
-4.778619451906664789e-02
8.635319292408183411e-02
-2.161238101214986440e-02
1.079972423831578182e-01
1.706182952860864702e-02
1.149308375042586289e-01
1.639093918192544019e-01
2.859473163901813872e-02
1.121910579176700201e-01
1.215730184709674644e-01
1.458664979056120137e-01
1.043527830878150930e-01
1.285875151198929423e-01
1.168754965147930508e-01
8.104576897492869747e-02
2.079358841254881629e-01
4.829906142057654311e-02
1.562396414323235505e-01
6.553727750172225197e-02
8.082194572571615998e-02
1.158844081394373032e-01
8.541940793140764820e-02
7.859190015155360920e-02
1.782323700510011211e-01
3.520958523606061014e-02
1.089759797617746023e-01
1.212784506724186306e-01
9.347247880373028839e-02
8.590910514115464303e-02
1.205033600338860922e-01
6.887430278688133622e-02
2.508450416050849174e-01
4.508797410420082447e-02
1.465561190553258952e-01
1.583332335820337167e-01
9.128291713187133838e-02
1.188086857754457881e-01
1.560455964236251158e-01
6.402562174943429718e-02
1.259327887230474695e-02
2.401345311932673032e-01
8.390237150547652512e-02
9.875994200684744262e-02
1.466481816792502002e-01
2.751060295519149046e-02
3.128653836621599765e-02
1.148894755333899897e-01
4.924082765605451717e-02
4.985340057875630587e-02
1.625087776518681359e-01
1.566292603627503777e-01
1.517824100761240302e-01
1.244622424644398068e-01
2.406322685392043859e-01
1.172668784928226071e-01
1.187862255156581920e-01
1.700935721147966984e-01
4.566048498830937302e-02
9.594519550645469463e-02
9.525027273491423752e-02
3.639709318264740950e-02
4.424498227848274595e-02
1.232900774668522492e-01
7.882873082531677289e-02
2.735315696987666856e-02
1.107488226185862901e-01
2.865895389832659457e-01
1.652515222899263170e-01
1.600572414793253462e-01
6.270694659959055728e-02
8.893401026421818290e-02
9.260561814155690574e-02
1.295496432169515044e-01
1.788431082118789039e-01
1.063549840757998799e-01
1.866144448856579541e-01
8.762753112496451946e-02
8.748329123207774713e-03
1.263313632450239754e-01
1.358488587849605855e-01
9.525525914428499552e-02
8.794629551985745641e-02
6.448247179680390018e-02
9.810500935030173897e-02
2.681507627021122858e-02
5.308394582346347840e-02
1.117432967491231444e-01
7.539355288675728128e-02
9.686264443753209163e-02
1.460015711506833236e-01
7.139677576872348330e-02
6.013659922580941175e-02
-8.298683392454522800e-02
1.585749873969683199e-01
1.464983546775116552e-01
8.409663776784544187e-02
1.496389498366378079e-01
1.306363112083803180e-01
2.230465974773938043e-01
1.126996932731947482e-01
7.175673490401095200e-02
2.246287023837193475e-01
1.655858997991838458e-02
1.730910098516242890e-01
1.360649028478147227e-01
1.427297272410799345e-01
1.718687346015839168e-01
1.403458095287990204e-01
8.267121887805282954e-02
5.405713859222235212e-02
1.208569113054012573e-01
-3.909635829034037446e-02
5.993831436417340619e-02
1.854807756037231137e-01
4.531837126581723246e-02
1.013811119927868071e-01
1.054815850964415797e-01
1.232196764513905120e-02
2.706368867971470707e-02
1.651934100510952796e-01
9.364031315763922392e-02
1.503823844892188469e-02
1.549209635691344705e-02
-8.765704846564030539e-02
6.704276158309624423e-02
5.592295002251986002e-02
5.246405124230356376e-02
1.258880590465944194e-01
1.284301265144685393e-02
9.121218429919998594e-02
8.426808896756801670e-02
6.198333012137090259e-02
3.909680963098242923e-02
2.427856653717582261e-02
-7.146862493900283872e-03
5.624950986962041349e-02
-6.177371586467980680e-02
-1.062483180128240626e-02
-3.379152479235430356e-02
7.307642080515804051e-02
4.384550600233477757e-02
3.617075644756809205e-02
4.866569186960862520e-02
1.795920434198120530e-01
8.435990567188887679e-02
2.331632308083880084e-02
1.238748043241104241e-01
8.365332578992089319e-02
1.366494540681390257e-01
1.055858486353049852e-01
4.715514447829630140e-02
8.631811572153791356e-02
2.264943489523451592e-01
1.864655839205701660e-01
1.626950305322103774e-01
-1.687994763395351538e-01
1.094498622826707290e-01
9.659531032911823634e-02
4.881323271946590159e-02
-7.153561529037896771e-02
1.415996387310827775e-01
4.175474862687660743e-02
1.570630885687963330e-01
2.003664280499985531e-02
5.311476776595544513e-02
1.721231471803169877e-01
1.602061841800416220e-01
7.695929888058096469e-02
-3.532994946510670947e-02
1.230367864817644152e-01
8.918071436711237643e-02
-2.892640630072167759e-03
1.240610142146234829e-01
1.041489018506594200e-01
-2.817085692670665345e-02
7.943581245396454105e-02
-4.392112736979527504e-02
-5.589426959680621892e-02
-3.451734570876560659e-02
-1.384481923476698351e-01
-2.399894535393291145e-02
1.033078631987718043e-01
1.435345585575071303e-01
7.918464485380827603e-03
5.943329673740636865e-02
2.097593134108999280e-01
3.339896433073017562e-02
5.816758242997359385e-02
-5.994310208670877022e-02
7.081548628012114543e-02
6.707745230641348234e-03
1.227325216985199474e-01
2.713644430172424959e-01
7.722356467890742482e-02
1.040407515295306146e-01
2.045813608523460170e-01
-9.683531795458509561e-02
1.337861414822456574e-01
-6.018237312649559953e-03
1.374548759321433944e-01
5.371890985808083774e-02
7.373534163284110876e-02
7.856226152444885369e-02
1.963803637300885752e-01
-3.157137479031284222e-02
1.452480312481281566e-01
1.116860340685417036e-01
-4.684953028279938148e-02
1.249259984525616929e-01
1.259786096794571486e-01
1.443153553175708370e-01
1.456214351718560229e-01
1.002198017165223526e-01
1.662215580719998420e-01
1.214742866766387042e-01
1.098563640230691141e-01
6.746013042163986895e-02
5.585564206548026406e-03
-1.036273271140259744e-01
2.485514722808030569e-02
9.134828015356680209e-02
1.023724548666590933e-01
9.783526545094305138e-02
7.284809995139573946e-02
-8.284160391009214031e-02
1.047154585330413619e-02
-6.161291632713305350e-02
1.158844345204994436e-01
1.171655603897986536e-01
4.961608484711244743e-02
3.952686580434525143e-02
9.360163555236611366e-02
-5.090495843069674925e-02
-5.656962131537670441e-02
-4.412809576527228217e-02
-4.713684274752032860e-02
1.368198051648072400e-01
-1.314631494520765442e-02
-7.488376241684807644e-02
6.357609212783503494e-02
-2.340248575318840465e-02
2.235714525008452441e-02
1.534685752618584753e-01
1.551611002077940282e-01
2.339593693728711163e-02
-4.247660929202432684e-02
-1.065417483740564199e-02
-1.756520307294880817e-02
-1.470687778838840028e-03
6.489126227176550410e-02
3.565096562137082259e-02
1.265322324121770647e-01
1.524376241353245232e-01
1.109020571120995224e-01
7.222308740552735307e-02
4.068830053999073632e-02
6.441543074606055630e-02
7.301893372530474102e-02
-3.821959345681014142e-02
-2.044188982298801235e-02
8.252403427079542039e-03
4.913232082583291610e-02
1.491497463024082371e-01
-2.584741691138867786e-02
1.177497064087320577e-01
1.011832772251690798e-01
1.505224918365520581e-01
3.579743618048507325e-02
6.102129583948753822e-02
3.845260587208287287e-03
6.431983832961819803e-02
3.826999888569794506e-02
6.553462683811794864e-02
-1.043969220000138254e-01
5.219812711156437447e-04
1.681080619293370271e-01
2.003929155664128103e-01
5.559947728994144717e-02
-1.644149255922432162e-01
3.383016200163411341e-02
-3.688490012545476981e-02
4.441174295169648956e-02
4.520465706693354430e-02
4.900420628123688949e-02
8.793060857525930585e-02
2.479000542197761781e-01
5.635776132791421589e-02
2.561602956268453635e-02
-1.409274797352701343e-02
-7.878843442643072847e-02
6.213118838480110456e-02
-7.465848611053220452e-02
2.587710370067768106e-02
2.734239225852045374e-01
2.833819442279003967e-02
-2.479495991261854246e-03
2.149894869419257115e-01
1.008803793489990025e-01
2.959839963563749496e-02
1.499216118575737167e-02
1.745187291851357791e-01
4.727095562057813394e-02
5.347260222465097940e-02
1.630230545961669497e-01
4.719029724886993071e-02
1.886566122871987106e-01
1.358271860813973497e-01
1.718549261664828465e-02
9.507968278964465392e-02
-2.041938176631375584e-02
9.437461011641105901e-02
-1.334848555181229468e-01
-1.077962197160753088e-01
-8.292997956379261071e-02
-6.916154765645277092e-02
1.112724886563949828e-01
-2.554899674392532068e-03
8.623732694081348571e-02
4.924388762127433761e-02
4.469444107269694363e-03
1.110166222835461541e-01
-2.304954997715462015e-02
6.975577376727221113e-02
-2.382673632839725150e-02
-1.422374044293056861e-01
-3.818623283925479811e-02
2.655054790743579529e-01
-6.466965066505979409e-02
7.267687781034021244e-02
-8.494712609432332473e-02
8.925148889936242169e-02
-3.350551760414793856e-02
-4.450601295959759839e-05
1.602416971699136342e-02
8.128967443634689538e-02
4.184541505190938343e-02
2.581311140028441295e-02
5.173044795570692911e-02
5.974093528369554124e-02
-3.913282202608167615e-02
4.835056728748261812e-02
-4.637808248922598020e-02
1.099979066375290360e-01
8.735590046233210337e-02
1.423203011702942333e-01
-1.424708044339748347e-01
7.628146173523742135e-02
-4.647863576950329867e-02
1.092683141821981785e-01
-4.809182751312648246e-02
5.151746723342544992e-02
3.739412909253229944e-02
1.962836784492775211e-01
4.422887272810820808e-02
-1.987438027354672399e-02
-6.263494722540054183e-02
1.052285864470537124e-01
-8.679688161006001573e-03
8.624895225647988273e-02
5.999056841217877481e-03
1.589835553821767611e-01
-6.741425026506339332e-03
-4.277817989849252295e-02
6.053685657780561585e-02
5.854771110208423918e-02
-3.586495857374970286e-02
7.849090770344360757e-02
-1.751495520385162180e-02
-2.768296362897843237e-03
1.466521739292044046e-01
-1.065896286039541840e-01
-5.944771375641208500e-02
-2.125261375723608293e-02
-8.363794161124976992e-03
-1.133223427704208447e-01
-9.033532853771031323e-02
5.843876179785204017e-02
1.452754455356371210e-02
-6.829609279117460074e-02
-6.141341569613448237e-02
-1.725459855717604782e-02
-2.587263651938362732e-02
9.813223135641892247e-02
8.889917319207275848e-02
7.635793101939754302e-02
-6.707015157294048124e-02
-6.715182962657824384e-02
-6.789158144876350498e-02
5.372176461537327141e-02
-1.281711037494831507e-01
4.808454128072912198e-02
-7.509141166371130494e-02
-1.742387456510118351e-02
-3.754633051514317393e-02
-2.685028677362313182e-02
3.471179020880053867e-02
-9.633890774174938554e-02
-9.211483229466649325e-02
1.004770586059405002e-01
-4.063825508390958574e-02
-3.303098088676842403e-02
-6.107210940127074522e-02
-2.685213746944220981e-03
-4.691714257577762892e-02
-2.623400429846527160e-02
-2.115366954493430873e-01
-1.432256084467508350e-01
7.876455444616475843e-02
-1.657711029248704060e-01
6.343902924924728348e-02
-1.146817516399170796e-02
-1.642396299663813064e-01
-2.333198995695039413e-01
-9.740080452499216834e-03
3.175181628816758223e-02
-8.279101788197207323e-02
-4.227523225828114413e-03
-1.391416588528680554e-01
-8.956605088843948292e-02
-5.190409592950141759e-02
-7.847080225901709866e-03
-1.877912750500551620e-01
-1.733296433092425259e-01
-2.721522165968210533e-02
4.048609403792897271e-02
-4.889026911000466519e-02
-7.788108428464585176e-02
-2.380113702318261415e-01
1.208935851453525473e-01
9.381553836500797217e-02
-4.771402941879875070e-02
-1.278795558232123097e-01
-1.707023366310587431e-01
-2.355811146322959668e-02
3.444846684971813316e-02
-4.592134103546190171e-02
-2.070192850614228086e-01
-1.521560444678133062e-01
1.267679837539900101e-01
-4.000739325134132496e-02
-8.165732765838430718e-02
-1.877221003550144651e-01
-1.088204074150790068e-01
-3.284022126404952113e-02
4.967143867351345859e-02
-1.652923129083206377e-01
8.694800175886814586e-03
-1.511539536508368364e-01
-2.634482107325913230e-02
-2.033454561621850509e-01
-8.312731609351875495e-02
-1.195869985037034539e-01
-7.649536419410826737e-02
-5.738876409182296079e-02
1.604895828595334917e-01
-1.144715566115348492e-02
-4.768226503662781335e-02
-2.324988170743633731e-01
1.121629568654292954e-02
-3.760975257420684503e-02
-1.596670185604055492e-01
-2.249603900648644572e-02
1.136184533812111853e-02
-1.240333687209600605e-01
1.301407951707294619e-01
7.623472578694599246e-03
-7.171184739338945513e-02
-2.729630413439421491e-02
-3.478109580729966954e-02
-5.784388384607488942e-02
-8.629015393222279340e-02
-1.006896835982706573e-01
-8.375248339323985991e-02
-2.982289892476585602e-01
-5.975764263201088083e-02
-2.148522437710878030e-01
-4.357803386262118495e-02
3.824003441782181101e-02
-8.563064884146862066e-02
6.516516792888292497e-02
-1.014089570536295948e-01
2.490968775415044675e-02
-1.811056277188320685e-01
-2.820863740999140709e-02
-2.561217141834094824e-02
-1.253084689643761684e-01
9.875142583852754286e-02
-4.826942485574634012e-02
-7.312015022146978183e-02
-1.198120819617202321e-01
-4.374238928577600660e-02
-2.846562917487107103e-01
-2.909972147674489418e-01
-1.341252043553390338e-01
-2.138348090573145843e-01
-9.234511482117066516e-02
-1.010411653304764956e-01
-1.257352535939542937e-01
-1.832493445867277027e-01
-6.774227351379000228e-02
-1.595823358076955412e-01
-8.082455475627492447e-02
-1.258025611383466746e-01
2.156999831019658625e-03
3.269621547496863456e-02
-1.830970213755725995e-01
8.422442165308301198e-02
4.999796089232335511e-02
-1.506920938037119573e-01
-8.989553760975568797e-02
-1.170816199516035855e-01
-2.246593210551781905e-01
-5.994842670889614228e-02
-1.408505361783108090e-01
-7.822946634697436341e-02
-1.621117731925571237e-01
1.245892556246188353e-02
-1.871952063644732323e-01
-1.291923069716004180e-01
-2.681387587103035153e-01
-1.131235187863604968e-01
-9.215105606579671038e-02
-1.093752049601867948e-01
-3.713769543741265999e-02
-1.386513517698493014e-01
-3.335450302621565943e-01
-2.948815437792893235e-01
-1.525431751832411753e-01
-8.061590641662660928e-02
-2.896746429559012449e-03
-1.189255443484580066e-01
-1.770250721061341348e-01
1.670198807038093813e-01
-6.879801732717069629e-02
-1.668965224120784185e-01
-9.990611265302010158e-02
-7.948895018847965122e-02
-5.534864701395555281e-02
-6.062158406211271000e-02
-1.040567631020849482e-01
8.747435008060445993e-02
-1.049891347832490052e-01
-4.006628586827135768e-02
-1.342484862477376362e-01
-1.072610117600480140e-01
-1.537495813898069053e-01
-8.338999063489839492e-02
-1.384530725810777414e-02
-1.300026128667551018e-01
-5.073063092990108547e-02
-1.882487456027116812e-01
-1.052179700174663834e-01
7.759332029444395568e-03
6.619749957719966993e-02
5.497345251137180332e-03
5.201188537774708263e-03
-1.655523204807375637e-01
-9.602575244311743752e-02
-1.700812939666161983e-01
-7.989695776688186812e-02
-8.829663005557517041e-02
2.448409319561419689e-02
-8.386200752370565059e-02
-1.294805734282034049e-01
-1.937665463218430362e-01
-2.520241989638255867e-02
-3.881039946568350801e-02
-1.173468504482393093e-01
-8.346253299816147608e-02
1.888651017513918659e-02
-1.245181032791504994e-01
-1.067167013740892706e-01
-1.338961865228025516e-01
-5.813601991697289056e-02
-1.000248364173880466e-01
-1.345883588010269583e-01
-1.531790089296760915e-01
-1.832518464826407567e-01
-7.580224710363893392e-02
-1.610549017521404058e-01
-1.297404375800065846e-01
-2.092101332807789760e-01
-1.035595036310529987e-01
-2.671105325069768680e-02
-1.191711280535960316e-01
-6.775126494890582052e-02
-1.440016174147419441e-02
-2.058639575527952681e-01
-1.888506660176958452e-01
-2.101820701003973280e-01
-1.604911735983400867e-01
9.137913735925062841e-02
-1.870517907410191583e-01
-2.317289823068262866e-01
-1.721456601719047463e-01
-9.587818053162677767e-02
-2.292883138493304399e-02
-1.082643148608620903e-01
-2.509603869207138183e-01
-2.640459197056867491e-01
-1.157152849222390228e-01
-2.246578409499379592e-01
-9.832969700245719480e-02
-2.354595309949843729e-01
-5.394156730256904897e-02
-1.883704281611847317e-02
-5.893704864934189852e-02
-9.503634367892598023e-02
-2.571180530986506008e-01
-1.217873303796595807e-01
-1.790161287196447848e-01
-8.893285759063351836e-02
-2.426861241590689833e-01
-8.875788906037360149e-02
-2.713813471224271190e-01
-2.174372662149954560e-01
-3.151990238273041922e-01
-8.989958868695988037e-02
-1.675525227295122932e-01
-8.617900266866075631e-03
-1.647129420943347078e-01
-7.611130349943388829e-02
-2.680683549177144687e-01
-2.168284219964125292e-01
-2.387805110267493813e-01
-1.651382169540546452e-01
-2.886396589975605553e-01
-1.573496953746758298e-01
-2.539846864553167993e-01
-2.307840984708441068e-01
-1.736614555063370757e-01
-1.011307907815477969e-01
-1.233465168319286681e-01
-1.501897731505799360e-01
-3.175616834671862176e-01
-1.569947346950008316e-01
-8.064064351486169291e-02
-1.786078015085057757e-01
-2.379876634182316042e-01
-1.663009193516123696e-01
-1.718535766677387333e-01
-6.185501659864399426e-02
-2.585398126958785014e-01
-6.723073838820169124e-02
-3.541642574310450153e-01
-7.280904495440293500e-02
-1.947708774575488688e-01
-2.195397023146680726e-01
-2.211298208728326442e-01
-2.088416960671826972e-01
-1.056198291658529964e-01
-1.908119753668806873e-01
-4.078354854062772872e-01
-2.206242408458826132e-01
-1.789644122828458472e-01
-3.005630511908244373e-01
-1.918540556798076502e-01
-1.983606740281460556e-01
-1.760263381908795111e-01
-1.920334118203033957e-01
-1.530894461531603357e-01
-1.898063753944373711e-01
-2.704838544188749028e-01
-7.676036506516259461e-02
-2.285794936959630874e-01
-2.152937949006847040e-01
-8.806998451863563837e-02
-2.356296552679039424e-01
-7.163408617062543005e-02
-2.073279124461573364e-01
-2.648362526265547467e-01
-1.724555018132843121e-01
-1.735482534885038064e-01
-2.401529066622386799e-01
-2.784246551975387285e-01
-1.474388073047694370e-01
-2.832213284031107059e-01
-5.327246612062849773e-02
-2.000718394497295050e-01
-2.279930293910813199e-01
-3.238565673279856783e-01
-8.138708027346525098e-02
-1.901214540297100353e-01
-1.486762571628039153e-01
-3.112249164522236655e-01
-1.742344232933023818e-01
-3.095078279989794123e-01
-1.439338550543166617e-01
-1.744502134490543976e-01
-8.645154120572176581e-02
-1.697743848453767135e-01
-1.524939981024898139e-01
-2.289479734528473698e-01
-5.895311603979377924e-02
-2.552564830903906734e-01
-1.042350356837667968e-01
-1.302965911860625159e-01
-5.837979500418868928e-02
-1.667258515464695445e-01
-2.732641126156152289e-01
-1.993172256555098554e-01
-7.062734427627949396e-02
7.729234704892412426e-03
-2.429332862467739329e-01
-3.510022019823170192e-01
-2.733793599960226972e-02
-2.110994833873184040e-01
-2.783655111383501191e-01
-2.523284378167354181e-01
-3.085059034758321217e-01
-1.676374569498965961e-01
-2.162934125289834308e-01
-1.997981181280809038e-01
-3.835407067498092237e-01
-1.728927756622950229e-01
-3.962936267473823326e-01
-2.824678676627666030e-01
-2.977016732395803000e-01
-1.512316787432218812e-01
-3.768485856262226985e-01
-3.529285570260177751e-01
-1.304219649454701757e-01
-1.374064076057127937e-01
-2.467735189194647238e-01
-1.806112796191821079e-01
-2.609971099554915241e-01
-1.651264307516449314e-01
-3.538895368964150578e-01
2.200893881838976093e-02
-1.754020408194081893e-01
-2.770473173317616333e-01
-1.318271615657298224e-01
-2.460697016652650670e-01
-2.948915947156279249e-01
-2.316757197296538673e-01
-1.933257294438328056e-01
-2.173769748293253867e-01
-2.592468695329274708e-01
-2.162936441638785845e-01
-1.673246895449768401e-01
-2.030071926423684670e-01
-4.198834856286668415e-01
-2.445528744693800383e-01
-1.554501549549258399e-01
-2.777614247721663099e-01
-3.735964806423532902e-01
-1.758891080727794376e-01
-3.529167487400007852e-01
-1.587219138071919444e-01
-1.770289795285827708e-02
-1.419989373559092660e-01
-3.556079934568522338e-01
-8.689778959868942054e-02
-2.968130244908814830e-01
-1.698068265587083514e-01
-1.865889299871349716e-01
-2.008164500939233488e-01
-1.429577301149592417e-01
-2.181986532617829211e-01
-1.471082201463507766e-01
-2.326760639722580681e-01
1.050344221984663567e-02
-2.369830879374892341e-01
-2.729359942769802871e-01
-1.876936272246392812e-01
-2.074985241760454180e-01
-2.113612840245183144e-01
-2.946035460904218306e-01
-2.947376504696595512e-01
-8.776550912251473990e-02
-2.380387306442625084e-01
-2.205260120136747215e-01
-6.429343787183673664e-02
-1.508655275165297627e-01
-6.645979733072798767e-02
-2.343932140345811044e-01
-9.157486246256826834e-02
-9.155854931573051414e-02
-2.157065507373925328e-01
-1.698543264599203240e-01
-2.573828214998040154e-01
-2.107810144921553608e-01
-2.104963950861664934e-01
-2.158731273594357014e-01
-2.059942483882995778e-01
-4.065229218444008780e-02
-1.493685079823925572e-02
-1.252388103318833601e-01
-1.330667102059132911e-01
-2.007655059463622493e-01
-2.253627377016646505e-01
-1.674240040878021696e-01
-1.734489931073504021e-01
-1.660260766260266974e-01
-7.363347948983466063e-02
-3.133605050544231441e-01
-2.596238419166278510e-01
-7.602053618950987968e-02
-2.361304756654717119e-01
-1.773447009464501345e-01
-2.502183474147035014e-01
-1.855897694618076910e-01
-1.826994064741737089e-01
-1.484228117658648594e-01
-1.629283127760641492e-01
-1.948197048443351398e-01
-6.294755856420559958e-02
-1.866788217802138605e-01
-2.393236467725698979e-01
-9.884164477383761138e-02
-1.569079070832230804e-01
-8.858442710839907475e-02
-1.876943379808085899e-01
-2.472444786410052664e-01
-2.693115945314525916e-01
-1.359110163820412276e-01
-1.064675774278520254e-01
-1.672042043182786486e-01
-2.654102209623601105e-01
-1.197485195787091755e-01
-2.472903353897973611e-01
-7.007483605815599190e-03
-9.039156832737532676e-02
-7.778096568262114763e-02
-9.993386464888549814e-02
-1.653241008654997846e-01
-7.084760874712690837e-02
-2.079476396722259313e-01
-1.826540674937909003e-01
-1.517340973833010975e-01
-8.871893155671760345e-02
-1.466423916381266457e-01
-2.579067402696555433e-01
-1.315977806970709263e-01
-1.935924099312121838e-01
-1.331481735651284248e-01
4.669364969644525243e-02
4.083912509417945633e-03
4.742745406431937401e-04
-6.193105081391948874e-02
-1.539629923814219425e-01
-2.558529152509275359e-02
-2.845631050135442180e-02
-1.642910331173149663e-01
-5.342119330347537554e-02
-7.200823215942801780e-02
-4.212034888861329596e-02
-1.995815595798952624e-01
-8.008160333714922641e-02
5.063606360809590548e-03
-2.317009181819430080e-02
-1.493483135529186101e-01
-4.672124243385795961e-02
-1.146095261428908413e-01
-3.829637625465585893e-02
-6.444182943044407530e-02
2.318507621455165660e-02
-6.851240859132427807e-02
-2.350590307166204040e-01
-1.565466753854582171e-01
-1.223023372726016883e-01
-7.006570129150761772e-02
-1.392922352554109844e-01
-1.094727038853088308e-01
-1.789088109421162198e-01
-9.208480858686678150e-02
-1.392285632552702629e-02
-1.179047822027575465e-01
-1.400639054388778670e-01
-1.291312087934053388e-01
-4.996776895967276061e-02
-1.059966799574344753e-01
-4.470148928752854661e-02
-1.417669396243174118e-01
-5.205069046619906215e-02
-1.171914908467568545e-01
-1.435356003973470296e-01
-1.677793559864712014e-01
-2.096265894277273001e-02
-2.461458833422484893e-01
-7.243636563884277291e-02
-4.387366448908557037e-02
-1.287932410078407863e-01
-6.509971177161821831e-02
1.478442252257401333e-04
-1.759949090002651054e-02
-1.030740926871632629e-01
-6.723780485686747799e-02
-1.149146754063631315e-01
-8.171499469021809015e-02
5.704713005916660362e-02
-1.904800207933782241e-01
-1.948638615669424923e-01
-3.643719512101310093e-02
-5.645649551244853737e-02
-8.872009782563385072e-02
-1.161308789530099972e-01
1.781514703439351227e-02
-3.509135320378217043e-02
-1.040133941582002536e-01
-2.934665402197824194e-02
-9.965808560774705449e-02
-9.429528792996315356e-02
-2.451554525371885118e-02
-1.520194272314094319e-01
-6.611137925686916446e-03
3.514632632617163688e-02
2.300345114105626504e-02
-6.441006810524714521e-02
-1.054979405539323983e-01
1.157998503063050605e-02
-6.041548222185376404e-02
1.258779473277591987e-01
-9.047800597356847607e-02
5.794853145212886664e-02
-8.869156836471386862e-02
-8.530376826881573560e-02
1.126124729016265702e-01
-1.148986771192734013e-01
-1.597511361471570246e-01
-1.236994365253262645e-01
-8.464583109769044378e-02
-5.622267496757697020e-02
-1.678166372471221607e-02
1.085357148079237194e-01
-1.256211019514719696e-01
-6.538750619404279374e-02
-3.924035761869244798e-02
-1.921251192021119214e-01
-1.106399627148037246e-02
9.940510715342501524e-02
4.131490750002290296e-02
1.068547486457490682e-02
-1.748345245958780603e-01
-1.777131483124660127e-01
-7.723845911725779612e-02
-1.022907176136600566e-01
-1.366872443812642002e-01
-1.798025267996211565e-03
1.936461549878155941e-02
3.107931523616041386e-02
6.548049472733273590e-02
-2.183471698344517375e-01
5.099754113651785992e-02
-7.402647358372113628e-02
-1.368280635648092547e-01
-5.270154491530131685e-02
-7.808050389647243350e-02
2.325669322756190038e-01
-8.626617267076090723e-02
6.382162321037225527e-02
-6.134179895175610048e-02
1.144373093280910136e-01
-2.476420650222759673e-02
2.776695907954539883e-02
-9.721533838596470301e-02
-5.283317052170807826e-02
9.241608121489339189e-02
2.604241112447542444e-02
-1.412558584433912029e-03
-5.906994698072809413e-02
-4.783101493371116203e-02
-9.790443249715384544e-02
-8.184137301613379767e-02
-4.988671296277177869e-02
5.606154159301695444e-02
-2.215282181535688558e-04
6.028059292012524772e-02
-2.089384165681595906e-02
-5.236476479549018875e-02
-1.163291557060707193e-01
3.381555399037872861e-02
-3.691423895691138546e-03
-3.971572109572133608e-02
6.246921768727506374e-02
-6.336735384618236155e-02
-1.461736359671697016e-01
-5.461648294844958368e-02
2.309154308956262724e-02
1.927388910695783039e-02
-5.459959565996030939e-02
1.150130905197811054e-01
-5.978033533421664436e-02
-2.376252335553832862e-02
1.445845493586964403e-01
2.287064186495430668e-02
3.036901026012813615e-02
1.286395717529036087e-01
-1.173596271284871595e-01
2.906465359707472579e-02
-1.626690134664730558e-01
-5.900067929082629392e-02
-3.394378396216781585e-02
-7.599864612275097908e-02
-4.597521338331090821e-03
-1.338282682140065072e-01
1.077104720614031480e-01
-6.082351053900152127e-02
-4.876951178200479575e-02
-2.132477271154044340e-01
-8.711236913208728061e-02
1.811596199681091146e-02
-4.751126495256230431e-02
8.763098334827846420e-03
1.850616341983934033e-03
-2.902742466578811520e-02
7.404469664054184885e-02
3.064495300724865215e-02
-2.882346950835499352e-03
-4.574247230400310671e-02
2.764361992432919427e-02
1.842010166483634345e-02
-1.210841693592618062e-01
1.472158275398342646e-02
-9.117104176943495453e-02
-1.358867594515569543e-01
1.620816646172942854e-02
1.023387692809357430e-01
-1.579294091012596948e-03
1.522827374289695800e-02
1.121534838580506427e-01
-3.510705278506560945e-02
9.489518593423119930e-02
3.585133314839828583e-03
2.190157644583685601e-02
-7.869561370981292825e-02
6.960634207550077390e-02
-4.087737000994820513e-02
1.223718164566126448e-01
1.271516493725296792e-01
4.142216168166747842e-02
-3.725989428525310759e-02
2.378486761129917360e-01
7.437374836115814847e-02
-9.113033241833512488e-02
1.024193867727647353e-02
-1.284601140450169765e-01
-1.600932950738893218e-02
7.659468482018493007e-02
1.078829582648784535e-01
6.550056356807966440e-02
9.243831338455911484e-02
1.781868391684981665e-02
4.679158060613108384e-03
-8.589196011630644001e-02
1.049955960740576733e-01
3.512548367555380635e-02
7.415569425587779928e-02
5.461916776308849142e-02
8.332730587379788556e-02
-1.059538010123546453e-01
1.247563050954502845e-01
-7.529767401619496051e-03
8.821445365683242001e-02
1.562646018469595888e-01
3.489002053744869047e-02
-8.901952756963686653e-02
1.730566041333437000e-01
4.084385988653797123e-02
5.414631801036482589e-02
1.205262798023927218e-01
-7.870010964053000824e-02
3.978129038256320721e-02
1.442963896055100281e-01
5.928373207721925053e-02
1.514282505152377001e-01
-1.120474912523019978e-01
1.409489130830450243e-01
2.165197044851108199e-02
-2.778650715106831953e-03
-3.187515965112169836e-02
3.070204698775647750e-02
-8.783194247850525938e-02
1.341298526910376931e-01
5.455036593938532991e-02
5.039927593950806195e-02
6.581896935453424025e-02
3.279244813454574858e-01
-3.460337000665172739e-03
1.983886947895518449e-01
1.490133349120148221e-01
7.822765899817160640e-02
1.309942548425516162e-01
1.996543847939331595e-01
8.928134974794342538e-02
1.307311375387472038e-02
7.126068126767362391e-03
-2.421337119036140809e-02
9.564911886868379676e-02
4.592056550410758553e-02
1.819114349214630555e-01
8.386520102838675161e-02
6.253140755798454464e-02
1.419077622814105544e-01
-3.201931937090623376e-02
8.737760943071140596e-02
5.928126823493457681e-02
9.640273240479055317e-02
3.149153236820004947e-02
5.568032766740677042e-02
3.851764650668886014e-02
7.935774178998063200e-02
1.126593826819308752e-01
1.563914475905030244e-01
2.303634735145267676e-01
8.837458059463808302e-02
2.160485473973935144e-01
6.902385321195882162e-02
1.457814518125104264e-01
5.303454597472218729e-02
1.183461973896117597e-01
4.319274029278884902e-02
1.453145155731562221e-01
1.033211731004924916e-01
1.230826516824145567e-01
8.835980565394923811e-03
3.095191841698198554e-02
-2.371222144109255345e-02
1.260299134730492043e-01
9.260849224238429378e-02
2.961690707243374437e-02
1.107048775220216691e-01
-3.577486648035300282e-02
4.496827300350232648e-02
6.975187017488874985e-02
1.589915512218247340e-01
-3.380754327203263493e-02
6.990750929075881248e-02
1.439926649827114047e-01
3.566405018044334074e-01
5.449460675691133321e-02
-3.749224722176987962e-02
1.800212656085522223e-01
1.428835482369733567e-01
3.958904788335490706e-03
1.216885320976108659e-01
1.465182573532063937e-01
5.942300197235092507e-02
1.599311605541203496e-01
2.438050278781101199e-01
7.905324282223571974e-02
-2.577294685485579263e-03
1.571941280811888775e-01
1.488407455457654849e-01
1.042139953277788772e-01
5.962362405548096017e-02
1.417367805468560948e-01
1.492367590723012172e-01
1.648888197387920751e-01
1.105733416882254128e-01
9.768694111727387053e-02
2.048603998209216903e-01
2.363818126444856282e-01
5.985684006473575292e-02
-4.505028283787047838e-02
2.183671756866103486e-01
9.634913849746591652e-02
5.128263301459635125e-03
3.110339183606458113e-01
2.710680548911476029e-01
4.908692766305155358e-02
-3.994001444905573295e-02
1.563019918592692958e-01
1.610235447745168302e-01
9.376567744317257369e-02
2.126546308241949457e-01
-4.952163437744339786e-02
6.143924374171930158e-02
1.028139200178239399e-01
1.637735866974834587e-01
2.498457211053764504e-02
1.477531033154203532e-01
1.610632135449099611e-01
1.472662431136215026e-02
1.744594424395345122e-01
2.301523113102477702e-01
7.266690675577366920e-02
-1.917527968291505777e-02
1.028856051800339233e-01
7.971708091790852269e-02
1.227839903389495724e-01
5.375621147388856547e-02
1.493369437950869960e-01
5.896157747059396076e-02
3.535563913927508572e-02
4.857401906347382642e-02
1.123202541811000182e-01
1.655008905710269596e-01
1.956219376613441419e-01
2.146853910051047809e-01
6.321309873281860670e-02
2.155092407843848257e-01
-1.889131515928797744e-01
4.522688151927788808e-02
7.938852424954553899e-02
6.009413038934192930e-02
1.372067613720583390e-01
1.039748752371661006e-01
4.663019745132380989e-02
2.666579898944993615e-03
1.324127817466001500e-01
1.962003273786989688e-01
1.078278689084144308e-02
2.035680114934176055e-01
1.564151339120624651e-01
6.174520378801109238e-02
5.363357021152143078e-02
1.294157406005566890e-01
-7.702666531708949813e-03
1.070891874741729255e-02
1.139594038257414899e-01
1.055021777859358190e-01
-3.076606821324202184e-02
5.314311278466824634e-02
4.931321218560780900e-02
-2.152512680863658510e-03
4.567531554014431922e-02
-5.271723632381388608e-02
6.264193817356468463e-02
1.874991496275409675e-01
1.807597126493000195e-01
6.506739764893411382e-02
1.027410005136271121e-01
2.607196392150201367e-02
6.485873194173142481e-03
8.809659002263527106e-02
1.984207208367280706e-02
2.205813317940070462e-01
8.196314661445812388e-02
4.979447047313287356e-02
4.552370127766787629e-03
-1.704513654568141079e-01
2.689111647185388546e-02
1.467792363850111415e-01
6.852007095027578057e-03
1.640193822882335950e-01
1.503361180047027290e-01
1.264640064505773986e-01
-1.776505637831058554e-02
5.393889585388552538e-02
8.452274538938842063e-02
1.307128759292728593e-01
-8.115850955512622644e-02
8.285874971101074571e-02
3.139601472942001037e-02
4.931319277100523063e-02
1.555743567728516685e-01
1.265507056370769046e-01
-8.322652232628986735e-02
1.308752984935181718e-01
2.320945031402536080e-02
-7.275960329631937784e-02
2.085137871721421191e-02
-5.709942844301399423e-02
5.184431438254597652e-02
-7.086633333753808439e-02
9.145568114460268794e-02
3.791732812163481348e-02
2.798361896376357766e-02
7.497460414628356884e-02
-5.072858392223977136e-02
1.082405070090145492e-02
2.657627871679582934e-02
9.009390132396276341e-02
1.179301771769520335e-01
9.059825532542176152e-02
-8.055565437494478787e-03
-7.609289038975269870e-02
1.081497229306908059e-01
-1.283492405920540480e-01
-4.942236276593119787e-02
1.001449575962578137e-01
-1.696474045442596390e-01
1.862529851386277302e-01
-1.555055976617208957e-01
2.427771877573141335e-03
-1.042602547086394493e-01
-1.949625252502055761e-01
-9.213163085058226343e-02
6.903919852806907065e-02
8.633899374903830637e-03
-4.250190595370695605e-04
-1.109250603011587288e-01
2.496085799554089053e-04
2.054274744653494453e-02
-8.746895706531442050e-02
5.483440883181790303e-04
5.912326770402744763e-02
2.241278297288373453e-02
-1.050173417210526344e-01
6.191176621046998174e-02
4.093749468340227710e-02
-1.139487097083935127e-02
2.702318804487526677e-02
-5.247030556655682410e-02
-7.299580388621132454e-02
3.923675126290777221e-02
6.379426697285682513e-02
-1.589795916303871071e-01
1.058312847336477236e-01
-2.810138179194822741e-02
-9.443881905304293833e-02
-4.949657767296741090e-02
-1.980804259553817226e-02
-2.125787800171531627e-02
2.391642444710846693e-02
4.579552666964072788e-02
-1.969506455976022252e-01
1.696360723069765541e-01
-8.434473495525190989e-02
-1.842131992959143358e-02
-4.233490566790234361e-02
3.164688009783314659e-02
-1.113536679288664039e-01
5.941563552098812206e-02
3.936743502559847396e-02
-5.708581331242013057e-02
7.669749456914858043e-02
-1.481867996274472410e-01
1.517824863379679118e-02
4.452780166268190121e-02
-6.346887315278545993e-02
4.672569288865951326e-02
-1.031526379884853684e-01
8.416450548094944750e-02
-4.254684674502901692e-02
1.058507017442615744e-01
-5.151933064578844042e-03
-6.852924320138164063e-03
-8.041681596082699002e-02
7.107732174361236499e-02
4.712031003126601614e-02
-1.072308432177119103e-01
4.252224581826827970e-02
-1.450957109246272525e-01
-1.392367144918651989e-01
-8.575795034903309355e-02
1.352369852953568541e-01
-3.648013656434323428e-03
-3.972578984089803616e-02
-2.565278723001541139e-01
1.703900607224863861e-01
1.998210554125864555e-02
-3.026074871648115616e-02
4.138252243889914417e-02
7.851175074577963764e-02
-1.955336191034509619e-01
-1.029791938375727162e-01
-1.394895108563589392e-01
-6.379365795561416086e-02
-1.413325358648848673e-01
-8.973736879243209008e-02
-1.828935675557481488e-01
-2.986634695922287322e-02
-1.578329601391073589e-01
-6.532488745495125537e-02
-6.032839009990483004e-02
4.502771454908720966e-02
-7.863505335822956743e-02
-1.275498322167658571e-01
1.568028346903549463e-03
-4.978191093160853203e-02
-2.766004988841356815e-01
-1.275417831364585031e-01
-3.061651239819342812e-02
1.110676350210801078e-01
-7.972798698651070715e-02
-4.780637365743305861e-02
-3.554348984803482048e-02
-2.554923473628201713e-01
4.068518684435395993e-02
-4.297334745876902652e-03
-1.785540285056259890e-01
-2.807913211993800368e-02
-4.318279316593575529e-02
3.730010799337574873e-02
4.192552811800072388e-02
-4.210359856535333262e-02
1.251818199780719990e-03
-3.168837838592103440e-02
1.656893052060988969e-01
2.670447266841969453e-02
-5.125032192639018130e-02
-1.636132507965901706e-01
1.614396792961295124e-02
-7.315366984785971749e-02
-1.295646657618969126e-02
3.762154214495065999e-03
-1.183410172135622961e-02
-9.826621432875062411e-04
-1.551393418112521072e-01
-2.912392945268743941e-02
-1.605812733954447014e-01
-1.605450528831776635e-01
7.326497864414829864e-02
-6.653725929630920077e-02
-1.012544887222334294e-01
4.574982677733573089e-02
-1.653970243524172379e-01
-7.551924356939528071e-02
-3.192298304432567568e-01
-2.249268996737645125e-03
-7.252335216252873973e-02
-1.198043212557378251e-01
-8.257720595788432816e-02
-1.431022446174055884e-01
-7.228719990764595482e-02
-1.373570148660010204e-01
-1.716766307240744638e-01
-2.112684253586539010e-02
-1.051870098449396995e-01
-4.744313347254517504e-02
2.813931444181549599e-03
-6.982557001402046361e-03
2.521774638776687685e-02
-9.990746288815885445e-02
-1.854128407165746978e-02
-1.682867960653129102e-01
1.031977155187853434e-01
-2.137322576335954488e-02
-8.203955830927972537e-02
6.312891177886936767e-02
-1.599132185991476440e-01
-5.646042779543614804e-02
-6.149591046176806214e-02
1.000954800080166851e-01
-3.537038724817793186e-03
1.170057169781398426e-01
-1.093753175524869586e-01
1.197430812991281540e-01
-7.172305809641416063e-02
-1.485497759184080911e-02
8.399293818303026071e-02
-1.428996036751062071e-01
-1.125655692432550314e-01
2.197299436703681330e-02
1.629343008361109901e-01
-8.329455980871165732e-02
-1.424614297675264873e-01
-2.132177157694320757e-01
-3.909249281874135201e-02
-1.835562735015262015e-01
3.816629844577853342e-02
-2.063310761662442636e-02
4.948056136336979882e-02
-1.380363510172612773e-01
-2.243193708075720549e-03
-6.448501256075671317e-02
1.467514868719576974e-02
9.263260588459505673e-03
-1.465519338792259652e-01
-1.190336649111142370e-01
-5.363113413030354271e-02
-1.047232373652566897e-02
5.472611754292493191e-02
3.928848551312492943e-02
-6.618629540845080705e-02
-1.237552843592232693e-01
-1.879741037428065698e-01
1.153780936063242626e-02
-1.370344444326947742e-01
-1.597826897796620904e-01
-9.450374097256698802e-02
-3.087846426694565993e-01
-1.508751959332369774e-01
-2.595740026456226923e-01
-1.638237112539236984e-01
-8.142942119871740547e-02
-5.120175905588665068e-03
8.996694978760369499e-02
-2.232513283564612275e-02
-2.376976342176878310e-01
-1.753306606247686042e-02
-1.778272084035536216e-01
-7.836582301386035843e-02
-2.917152287109941317e-02
-4.824298907014189924e-02
-3.078139463649826046e-01
-9.098132429486348316e-02
-1.339371625276330746e-01
-1.384469384924443824e-01
-1.473542867518155552e-01
-3.972344752610239282e-02
-5.741204360717767213e-02
2.737141282361734915e-03
2.335691137324150471e-02
-1.886584137581806542e-01
-1.534949101683065753e-01
1.105269232591701706e-01
-2.202861818216354448e-02
-1.303290037918058697e-01
-1.550237627559328257e-01
-1.028202510945894071e-01
-1.172592350227986274e-01
-1.767815019582859026e-01
-2.358433191253350159e-01
-2.080369868550931423e-01
-8.486315580698355898e-02
3.603482987218566830e-02
-1.200536276822634224e-01
-4.282295988346791066e-02
-1.734076167869863239e-01
-4.177975243160578916e-02
-9.126883403370859849e-02
-2.275329422619961073e-01
3.627655013081731300e-02
-1.236473121691227250e-01
-1.898414000270584601e-01
-9.539819341376735984e-02
-1.170881687535327287e-01
-2.260117498404682138e-02
-9.509014530122196496e-02
1.529826310972155247e-02
-1.011807117242497084e-01
-1.846338849674523663e-01
-1.234351942254153928e-01
-1.204043264677828046e-01
5.414516741574279535e-02
1.937638274111661701e-02
-1.995213713057973279e-02
-2.781182816993292839e-01
-1.074111339586185099e-01
-2.028525444083062179e-01
-1.493197621067588465e-01
-9.631851912102068480e-02
-7.426933382674140438e-02
-1.166705562232211307e-01
-1.179278782686079552e-01
-2.070748275207998645e-01
4.827110455752203766e-02
-1.177922729498405777e-02
-1.386913263574724164e-01
-8.592180147395067635e-02
-1.710231833691729098e-01
-1.094433565568498773e-01
-5.902677822324323142e-02
-1.007536410483977352e-01
-1.084210526731038161e-02
-2.287525129726427908e-01
-4.703823079798732931e-02
-4.079568714687990816e-02
-9.474457769191756140e-02
3.254096741823029465e-02
-1.044277633754375628e-01
-4.021834282834151064e-02
4.030941979808854575e-02
-1.680550901329849189e-01
3.223352186840076905e-02
-5.237185343307483587e-02
-9.858290235902290866e-02
-1.240676436553297783e-02
-1.797732472418893390e-01
-1.115507220822509610e-01
-1.788759524131466327e-01
-2.253857905640382353e-01
-5.713266268317911817e-02
-3.632573500230790869e-02
-2.259266628349009265e-01
3.269978571960542590e-02
-7.482306330503864233e-02
-8.007964990702487462e-02
-2.328221474321541529e-01
-8.807233121611326987e-02
-2.656100973728529602e-01
-2.314076506575457881e-01
-1.055031781525118117e-01
3.277915434901736754e-03
-5.036762247748478860e-02
-2.215854730722164809e-02
-1.490171672798876468e-01
-9.830369595574968422e-02
-4.741903896862372653e-02
9.491227887428234367e-02
-8.032305009160450870e-02
-1.288739949469182577e-01
-1.712022652016273183e-01
-1.180152113739120490e-01
-1.201262304645745738e-01
-6.274308355333076126e-02
-9.224573871811488079e-02
-8.945678737581493067e-02
3.045888002471432154e-02
-1.937214084432945793e-01
-9.550689807881357352e-02
-2.030334702423716164e-01
3.906471196610163815e-02
1.970577936790792253e-02
5.475091702121456794e-02
-7.605290328985789272e-02
-6.343314886392686924e-02
-3.160934399809145479e-02
-1.567113174265733974e-02
-9.984853462516916911e-02
-1.559642910713339159e-01
-2.703307126307993163e-02
1.141223926805911984e-03
-8.781465147573744301e-02
-2.676754140921442857e-02
6.533355296170893778e-02
-1.655096564017550717e-02
-5.846602502356318398e-02
-1.074825456722219852e-01
-1.557515901147352999e-01
-3.369710622479302892e-02
-8.097089325101564095e-02
-2.145754265992620979e-01
-1.872094328905175575e-01
-1.509813437720756157e-01
-2.620372667868694702e-02
-1.607913177302473517e-01
-1.818591695277075870e-01
-9.232004626526281454e-02
-5.248210444372716083e-02
-2.281387443564818762e-01
-1.365920667743773520e-01
-4.643009651106832537e-03
-1.731923484248175382e-01
-1.109915579768230021e-01
-5.043249591923426589e-02
-1.184525830628022636e-01
-1.095651059929060173e-01
-1.409551727236040553e-01
-2.076182734080072867e-01
-1.410386333864515340e-01
-1.205575087020529929e-01
-8.013674957215352612e-02
-2.079538320886327174e-01
5.462327510151909760e-02
-1.766753270199833414e-02
-8.451728880390299570e-02
-9.278750669213295388e-02
-4.657914945236561050e-02
-4.629531673434380407e-02
-2.134122206954874035e-01
-1.156126203134906216e-01
-9.815308386997281462e-03
-5.243592406436297509e-02
-8.169987145166973663e-02
-5.394640326262480773e-02
4.435781357892652765e-02
9.591307554657800549e-02
-1.210374732518038898e-01
-2.232089509176261866e-01
2.803538737246677806e-02
-6.995648968410875246e-02
-2.481619240415585889e-02
-7.235935530230618029e-02
1.177583189444466188e-01
-1.485113895896981451e-01
-5.706984824281715468e-02
-2.237026387249698711e-01
-7.653670184671847176e-02
-9.910970864383598922e-02
-1.588388925323934442e-01
1.436019676668817517e-02
-9.926796414461466767e-02
-6.274196280872458564e-02
-6.140391510454263485e-02
-1.518515309781113265e-01
-8.253015479913530794e-02
-1.002010577829536564e-01
-6.983397967967094888e-02
-1.977587370637301778e-01
-1.311511035029805095e-01
-7.523055889084478975e-02
3.200599789337794931e-03
6.218572320821861427e-02
-3.044276131338684993e-03
-1.355584621926526900e-01
5.365445702449987003e-03
9.875175923681199508e-02
-3.268853157477367294e-02
-4.787575790755371069e-02
-2.110358935193943908e-01
-1.937531281560313581e-02
-1.078366798911544432e-02
3.909327782618184088e-02
-1.039074455403246472e-01
3.710408097692488756e-03
-2.519040067168781816e-02
-6.042078587480902152e-02
-2.143484315794496331e-01
-6.377698963520272990e-02
-1.970311707109243804e-01
-1.126103299331664837e-01
-3.911349999159386900e-03
-3.009659376432314432e-02
-1.114265298011163502e-01
1.143271118635493244e-01
-1.574594968064433886e-01
7.112218888029488151e-02
-1.215143072104992450e-01
-1.016975092804511469e-02
7.827189771077767977e-02
7.140697783126256915e-02
-1.716163949429339308e-01
3.037575785633115852e-02
1.279727079325324902e-02
-1.059733343746170620e-01
6.050382932042212836e-02
-1.184008190780868122e-02
-4.765868900305119012e-03
-1.389762308130162161e-01
-8.569753706943333826e-02
1.056294287937909054e-01
-2.640117141903966860e-02
5.450789350869900823e-02
-2.008675179728106400e-02
2.042273879250488047e-02
1.455933297315745341e-02
-3.524364050890353706e-02
7.211377497669282238e-03
1.583565481537630992e-01
5.532719365256460325e-02
-6.886483221265135568e-02
9.585409174292147672e-02
2.993888783700937584e-01
5.501721746300365645e-02
-9.866062923388470296e-02
-2.247790658278218945e-02
-1.007524676563692663e-02
-6.112470183325499802e-04
1.182927815387655179e-01
3.546433583351629032e-02
4.076784005969967539e-02
-1.071773726394681797e-01
9.454887851943348520e-02
2.057312712657461892e-02
7.280276733674520551e-02
2.603465422896282244e-01
-3.876231426669718167e-03
-8.611008501242825575e-02
-9.254660509869333529e-02
3.849809072613429202e-03
1.884798874832222318e-02
-3.567734106530010690e-02
-3.935522462992948473e-02
1.741418442902128647e-02
8.479431063095234367e-02
7.341278472088044738e-02
6.926840437853437615e-03
-1.345330841394144078e-02
2.388669820574125247e-01
5.015973567085046242e-02
2.155373645110652270e-01
1.767162938634845026e-01
7.987585644316549938e-02
-3.293622050586522687e-02
-2.697699498057539239e-02
1.389308701807975138e-02
1.110757588242116262e-01
8.581700759967608727e-02
1.764737277058890663e-01
1.521140586607750422e-01
5.124504304727622861e-02
1.304189665762263695e-01
1.546009782637548513e-01
6.566234950451894925e-02
1.413772543970338580e-01
1.222286392144869560e-01
1.760839658912085881e-01
-5.103348639944484816e-02
7.321735708771572038e-02
4.825068729536901441e-02
1.411780079541793687e-01
1.507950294969128968e-01
1.507427732073652882e-01
1.375261047622838573e-01
2.229339478734517765e-01
1.903808097132200783e-02
2.384968189399173655e-01
1.055112522664295727e-01
1.565375461190300355e-01
2.003028397925820381e-01
9.026411488716749865e-02
-1.665908671230013557e-02
1.257952411677174531e-01
2.537169945877847110e-02
1.340828106178076351e-01
3.503972680796511169e-02
1.852252885708435826e-02
2.028702493347799354e-02
2.326898838206495901e-01
6.201519191406056064e-02
5.052520199853615529e-02
2.165274705107932407e-01
2.515824934512368438e-01
1.679096482521453271e-01
2.317326721331265660e-01
7.066978304133268718e-02
1.229613214307490737e-01
1.538684130761786006e-01
8.500236843500566519e-02
1.841779414714108942e-01
2.312335991073379837e-01
1.053592672866386915e-01
1.735132127138892810e-01
2.129350865834298001e-01
2.234432498682711876e-01
1.329486022999405159e-01
1.640738704810655035e-01
-3.050397098103882140e-02
2.162814052983080271e-01
9.378562867850441520e-02
5.969134353191959952e-02
9.292358498299091440e-02
9.635771243331443803e-02
1.649871018565138292e-01
1.556269812316155021e-01
5.438207969538148140e-02
2.465475528913680936e-01
8.754219897034555553e-02
1.951221353018887106e-01
9.985870568053439866e-02
2.150374451338487591e-01
1.455102597696592559e-01
1.909971492936862053e-02
2.524725707165118571e-01
6.934268080599732820e-02
1.391120902344551991e-01
1.744553486868518355e-01
1.685357579708614828e-01
1.533195675104092326e-01
1.850578458438269236e-01
1.617555434168845563e-01
1.270100699046319004e-01
2.312270555921061010e-01
2.177807844575815610e-01
1.548772867567045075e-01
2.226079707751039416e-01
3.100437502761478892e-01
2.023128861926267730e-01
7.399452718946857022e-02
2.850530419374380231e-01
6.769671502138949193e-02
1.586449689213257908e-01
9.661171155842787628e-02
7.125384966268570597e-02
2.034854408148130955e-01
2.675656922696685869e-01
2.513922307947896728e-01
6.156930712623662899e-02
2.870900645342842616e-01
2.582804344923017026e-01
2.499917478251697245e-01
1.273265694074104393e-01
2.805173125088569197e-01
2.064177665255118310e-01
2.051800213292320207e-01
1.710431912804433185e-01
2.195281389609802514e-01
2.121117795987649546e-01
1.515350990364115746e-01
1.485833352480841196e-01
2.508958104619907759e-01
5.783323278347307639e-02
1.744884769275285019e-01
2.312401879481166267e-01
2.643146931578322922e-01
1.499016078188583068e-01
1.967317695411903711e-01
2.563684958299418115e-01
2.024990028435670331e-01
2.136114388147648813e-01
2.045321102218611853e-01
2.815396644688178962e-01
1.261713740729305533e-01
1.774728605252806346e-01
2.953448044158077379e-01
1.440366071454924068e-01
2.561548016630428581e-02
8.114346973754132941e-02
1.715296639207317120e-01
2.615992506341188184e-01
1.442213870047812652e-01
2.629617252970137264e-01
2.540414669241156664e-01
1.464814553476660175e-01
2.438009059662546163e-01
1.448568383754339217e-01
1.548124106595148708e-01
2.335972036234937321e-01
1.574969948374903839e-01
9.298073363912109923e-02
1.419474333423815238e-01
2.333544258302494567e-01
2.006988763902111395e-01
1.819356348816265068e-01
2.677738857092312186e-01
3.192213447106780344e-01
2.815310601603603913e-01
2.011811917197532107e-01
1.864552118544824666e-01
9.319221381380690672e-02
1.799433119582232732e-01
1.891338288141751756e-01
1.753190247037053895e-01
1.970798595376840046e-01
1.817727927121201015e-01
2.795699010108409488e-01
2.382282873930316736e-01
2.887386751678447938e-01
1.859054213558489488e-01
1.436482383617020686e-01
6.865783504492305178e-02
1.681142287591917417e-01
6.584612638475001445e-02
2.881739078456702630e-01
2.879376244088361347e-01
8.190363956683451019e-02
3.139453500375495865e-01
1.572838879466287032e-01
3.146101356612264754e-01
1.973239837323040868e-01
2.335028465085531024e-01
1.475858407012561324e-01
5.257267221818768405e-02
2.238292669329385864e-01
2.628106847063093610e-01
2.947431723228141620e-01
2.236523401118367671e-01
3.682317991727698803e-02
1.324396772685267898e-01
2.754666866066841635e-01
1.452242330218912747e-01
2.743856835759710400e-01
1.045188722421406952e-01
6.787565883060889260e-02
2.346177028300492351e-01
2.066710489504773873e-01
2.584361049533093202e-01
1.271582191234904291e-01
1.526659275129432503e-01
2.760464950017381680e-01
1.760207017139373831e-01
1.627590407473366030e-01
9.903970019085600596e-02
2.071586025072282566e-01
2.579063986182754675e-01
2.188963975050771393e-01
1.272166164179590331e-01
2.539404422106877335e-01
4.036550556686750030e-02
1.079097171301802022e-01
2.750726153773060956e-01
1.549399305349010054e-02
1.914696075480955273e-01
2.436241465051569854e-01
2.356641798553033018e-01
1.903674954796987229e-01
2.109178890789091820e-01
1.383845553779864124e-01
9.542320387948260985e-02
1.912637072416182027e-01
1.622746163719751833e-01
6.658005075845740972e-02
1.288222605128123421e-01
2.997795488411230669e-01
1.158954881234918188e-01
1.465969780340976580e-01
1.729503556277351417e-01
2.536876834168117489e-01
2.980907158086437136e-01
1.875423528350881053e-01
2.033490289350277092e-01
1.241779736549524366e-01
8.903024939621791145e-02
1.063739148043449101e-01
-2.919443513947309488e-03
2.446557626139206354e-01
2.308083706312098471e-01
2.174097116583986189e-01
1.795654589807507695e-01
2.475259436626247034e-01
1.603322616648950039e-01
2.030230119951580148e-01
1.026402277428405951e-01
2.334888221576895406e-01
1.381069877207974916e-01
1.885090855582593206e-01
1.497617339859880770e-01
2.084037925497397026e-01
2.596845635653453055e-01
-4.153887724379955876e-02
3.030081028857040115e-01
1.055986414300920245e-01
1.834946263678487177e-01
1.284179042248113911e-01
2.714392581094089429e-01
1.926462317225025866e-01
3.610592045894110008e-02
-2.855393012170999445e-02
2.032548198406745332e-01
1.381617253323608185e-01
2.358884465413060572e-01
1.909507741241879553e-01
2.172175908938174804e-01
6.990605446381085997e-02
4.727283227312940178e-02
3.853078091405573447e-02
1.856588383301084888e-01
2.500990331900801444e-01
6.619345082443103823e-02
2.453316491299711855e-01
-1.114287563434122330e-01
-2.431841128076360839e-02
3.164651666117457851e-01
2.408124621835662157e-02
-1.740251610080515918e-02
6.991906297067865261e-02
1.190401338956162958e-01
-2.176199025141488733e-02
-5.029543562627646763e-02
6.473789820853946553e-02
-5.534912380072842114e-02
-9.115060638335307705e-03
1.465131292477514779e-01
2.112174245817729969e-03
1.303494784134465456e-01
1.008788220403334240e-01
9.068861374664122232e-02
1.730850985758778937e-01
1.519875175713621962e-01
2.719798584143089948e-01
1.366532214128472200e-01
4.696670979356976777e-02
7.316138691290785534e-02
-4.662069392878144536e-02
6.924289968569415088e-02
2.482882426041821411e-02
5.509981155729027497e-02
2.284611625887135802e-02
1.178839164406034062e-01
1.111737794914830213e-01
1.679671244758243476e-01
2.226294924375590012e-01
1.762758455104276034e-01
1.758365249410692721e-02
-1.511601886815544526e-02
-7.932577091182117096e-03
5.309335336859169474e-02
-1.956583019520456157e-01
7.935427753412693797e-02
2.130551251096959864e-01
3.400234700310204861e-02
-1.844248787588013694e-01
5.046234146096272716e-02
-2.092898631380628038e-01
2.560108130675323723e-01
-4.929995450524927297e-02
1.904316558666872550e-01
-1.483847692304015864e-01
1.020293449607211356e-01
3.451344543179757363e-02
1.338141729182861228e-01
8.573436034326405164e-02
7.384287280091479666e-02
7.808001159647990318e-03
7.034583219784761206e-03
-1.262466956654627881e-01
1.723560573345729041e-01
1.770306683391922320e-01
9.733900671288649165e-02
4.903927924389837184e-02
9.461668518060836752e-02
1.039275597065032492e-03
2.017900644564808998e-01
3.306987189703684132e-02
4.108152840399458688e-03
-2.544914385537734233e-02
1.812751393391306698e-01
1.873902388205527236e-01
2.578627252921342761e-01
1.158745417300209302e-01
1.319851412204719188e-01
2.570970373833986189e-01
1.934434388226282386e-01
2.041644904891719292e-01
5.537309699797789142e-02
1.452147499512038420e-01
1.643440998765385852e-02
2.403458278429566330e-01
8.407145373337736316e-02
1.098060379980985400e-02
-1.344411355889687798e-01
1.855059162862080779e-01
1.847310796194883420e-01
-9.837296082640903383e-03
1.209556848000001711e-01
9.326088873397208462e-03
2.889072518775539500e-01
5.159347879399971831e-02
-1.559022822844218226e-01
3.647664824873252942e-01
-4.624218613226309393e-02
1.148825922591472093e-01
-1.789075783656851951e-02
3.994695121070480914e-02
1.493461124544900598e-01
9.239618199214100214e-02
-1.088485888895233678e-01
9.557850227184935821e-02
5.988804784359617883e-02
1.311683729118447439e-01
-6.289352210496276796e-02
-4.191467593983835144e-02
1.411465693515726039e-01
-1.067381098729062033e-01
-1.136730278198826855e-02
9.639387547682738699e-02
-9.187970996220980180e-02
3.178658026272098702e-01
9.752626366830549620e-02
-6.246877042422708387e-02
-1.090913702101590881e-02
-1.264432620264148606e-02
-5.274217569259292970e-02
1.440448114985806993e-01
2.643504970959425354e-02
2.183802438840846405e-01
-1.370276474750005968e-01
1.119219578806350951e-01
-1.422734248063177165e-01
2.418198622844201784e-01
2.059885234650280228e-01
-6.893175728716996464e-02
1.883513901004966237e-03
1.136911744006334074e-01
1.494475533388078814e-02
1.012025108456797995e-01
1.276056365624365918e-01
-7.247630805869509363e-02
1.383893568132648078e-01
9.274782889386089246e-02
-2.610708732222390971e-01
-1.553618424833105860e-02
7.905146250727024260e-02
1.811989607469035868e-01
-4.692310556492112344e-02
5.955526768128248556e-03
-1.508461108484853153e-01
-6.688503471135380518e-02
-2.898815070536415670e-02
-1.940897770424312996e-02
2.204819965266607285e-01
-4.122569602757569784e-02
1.561888313398702641e-02
-1.554731391961011559e-02
3.500555293769765097e-02
-8.135556178796804136e-03
-5.081699474041312566e-03
-3.557815536995069250e-01
1.908740521302791926e-01
9.026778429798194489e-03
-7.015352025963254856e-02
4.273793641961011469e-02
-1.452144401001186080e-01
3.879618512750453857e-02
-1.607175665238860518e-01
-9.174256526227252129e-02
-5.849389228962494774e-02
-1.429195092125844224e-01
-2.873028362249268608e-01
-1.649327675974161453e-02
-8.108694173277641859e-02
-3.911326237834760605e-02
4.040114222441740233e-02
6.450933262865429785e-02
-2.328736346692491521e-01
-3.786495645362907697e-02
4.264725514878511120e-02
-2.044711931818658512e-01
-8.871312130668380924e-02
5.689901848395061829e-02
4.593177450071185552e-02
-1.897841693359118009e-01
-6.859130827151907472e-02
7.889467086710887089e-02
-2.430869890486677676e-01
-1.264760207550606197e-01
-1.836494502417778674e-01
-1.379505345038660458e-01
-3.166556602809276338e-02
1.523521331826074299e-01
-2.665162445518850023e-02
-7.425123563235955237e-02
1.074266395804928803e-01
-7.371152695616745368e-03
-1.192767059867015922e-01
-8.018649644383539499e-02
-1.528277760899754423e-01
-1.315575992232049241e-01
5.773695530572200973e-02
-1.150072952361127637e-01
-2.802941783561062605e-01
-3.352294083174574973e-02
-9.309725438580966628e-02
-1.172132523114394892e-01
-1.264785936344970940e-01
-2.336532614213144288e-01
-2.287628252024826239e-02
-1.866337764227830043e-01
-4.853555787343747374e-01
-6.469323231382911876e-02
-1.755039756236406040e-02
-6.570117510218699552e-02
-3.553650499569790261e-02
7.035096032989178461e-02
-3.909135615129150781e-02
-9.024763469390922888e-02
-5.348756698467989346e-02
-1.045754773045837888e-01
-1.976805743501541535e-01
-2.896871513870590831e-01
-2.315559466862710247e-01
4.035072377256947174e-02
-1.933532922333633108e-01
-2.269663377145165750e-01
-7.845884911668797547e-04
-2.015811201271151820e-01
-1.251010289384790752e-01
-2.041322892081205154e-01
-1.242070752893901925e-01
1.241990672005746730e-03
-2.142309025122162425e-01
-2.551196900173263726e-01
1.701105134813144654e-02
-2.575642810274657579e-01
-1.178263748712780751e-01
-1.213745333961071676e-01
-8.979256394246051820e-02
-2.742401194251923302e-01
-1.361108556718470530e-01
-5.166290214010544474e-02
3.757819578527198806e-02
-1.375241791231258393e-01
-3.306173890083879963e-02
-1.344186309112725686e-01
-9.797305210104252648e-02
-1.400910266441235570e-02
-6.768278729771903812e-02
-1.744053434460776930e-01
-9.058694793043527149e-02
-2.375137623199680692e-01
-1.334836693226413573e-01
-1.832793696972497346e-02
-7.113968454602619118e-02
-1.422239195998062367e-01
-2.371597262272586160e-01
1.439154598932489704e-01
-9.461228504724883415e-02
-2.235778322363582080e-02
-7.235415855926399797e-02
-3.528885753635080391e-02
-3.807362796967868335e-02
-3.784902342745573023e-01
-3.084730867933424547e-02
-3.282238342832454608e-02
-2.398334436352259347e-01
-4.253922894468553650e-02
-2.793174813676918555e-01
-8.356865628721840689e-02
-1.045502999507126329e-01
1.172435014065446313e-01
-2.042820984795505057e-01
-2.278319954033052319e-01
-2.234173278117948247e-01
-5.083643970740681518e-04
-8.541681512881540983e-02
-1.448647397158079053e-01
2.666625445597604546e-02
-4.922168407092696041e-02
-1.673008550561673746e-01
-1.912046474418117870e-01
-3.109475564126084612e-01
1.015257704269227667e-03
-6.393284018439231164e-02
-1.473373405125776858e-01
-3.162024080418007060e-02
5.521733477492256695e-03
-8.681157196007247001e-02
-1.294718639903306989e-01
-1.999568591311405852e-01
-3.828671225519337390e-02
4.150901229147731242e-02
1.056436864520262364e-01
-9.579360145062681964e-02
-7.561040622077437601e-02
-1.084389410701939588e-01
1.990863207914130018e-01
-4.279073887841653434e-01
-1.233669001601680332e-01
1.405194660775438593e-02
1.113618607992194164e-02
-1.094207284121673229e-01
2.592943190771284170e-02
-1.181882942387044028e-01
-1.521361436725828242e-01
-3.168816284921543436e-01
2.302962121794920047e-02
-2.540714380117948257e-01
-8.246906282190472406e-03
-1.308017879253494109e-01
-4.474505851349101782e-02
5.834210950819907621e-02
-9.147512442898624030e-02
-3.447690512923226036e-01
-1.822203466678602723e-01
-3.669783496847890958e-01
-3.117216988315471560e-01
-2.622522908075302084e-01
-1.036119201068830820e-01
-1.695583946950851850e-01
-4.186283498203883374e-02
-4.044408187191033122e-01
-2.376569596094847969e-01
-1.519848461614917712e-01
-2.409234198424357598e-01
-1.934182912339069485e-02
-2.326020229247220961e-01
-2.095130108846008088e-01
-1.398722473113585552e-01
-9.472886062533840412e-02
-2.228146735225371711e-01
-1.648677041941253307e-01
-1.617807054599263439e-01
-3.180265482942486455e-01
-4.159597159483775092e-02
-2.743432916612098538e-01
-1.398030790513106747e-01
-1.942083621380944758e-01
-9.011087662488143080e-02
-3.728986563231994622e-01
-8.488490038637851176e-02
-3.810063074318929544e-01
-8.162126300253887135e-02
-4.369832482661175632e-01
-1.751802027308476117e-01
2.119414835679445108e-02
-1.754073493423433383e-01
-4.127722953667219974e-01
-3.129874161178281544e-01
-2.029059437523490217e-01
-3.131300413380049275e-01
-1.534179021837810963e-01
-3.244818797923331721e-01
-5.563818309260595285e-01
6.862860095928530191e-02
-3.362363949425768994e-01
-2.602348170985298581e-01
-8.349381230470377668e-02
-1.934989675364144623e-01
-2.619822711949679750e-01
-3.548302463391549977e-01
-1.339829786977567438e-01
-2.650813875008042886e-01
-2.009565617432418350e-01
-1.242758447582816422e-01
-5.166243758474479281e-02
-1.132319409750458077e-02
-3.526395485344309133e-01
-2.117170747215037785e-01
-3.376967621425628341e-01
-4.598305446357366377e-01
-4.350023004042784525e-01
-2.462209907494977146e-01
-1.925517765318973673e-01
-2.039774676017819255e-01
-2.982918895681226923e-01
1.386933194898384326e-02
-2.598674205535965731e-01
-2.444282695400946115e-01
-7.742280569968043591e-02
-1.571902313534336015e-01
-1.657353712059924655e-01
-3.701736620003899803e-01
-5.326624333695363644e-02
-2.098733636932819391e-01
-3.755480481259995118e-01
-2.546288757659708746e-01
-3.887044945957005004e-01
-2.684498758108559424e-01
-2.202564573438791085e-01
-3.438703470496184411e-01
-2.170841589236166547e-01
-4.983131841247732674e-01
-4.904337888776590382e-01
-4.048500862779464415e-01
-1.969193809886349844e-01
-1.839974300425163134e-01
-4.063745105019705983e-01
-4.891414505629039788e-01
-2.046081717644386844e-01
-3.086290415844674673e-01
-2.251243124883566815e-01
-4.652632068209428540e-01
-2.531452216944652389e-01
-5.510321600680483101e-02
-2.531763588472378257e-01
3.737256881342598813e-02
-1.727956419992991155e-01
-1.769965967886126812e-01
-3.635952581893331925e-01
-2.296430184136563635e-01
-8.701110521271555875e-02
-1.672817820856161430e-01
-1.565184858468140205e-01
-2.282777231326951761e-01
-2.558600291237094759e-01
-2.372702925243055927e-01
-1.912906054086757901e-01
-1.696654415760218970e-01
-1.178617329476908393e-01
-1.297665749870605678e-01
-4.193064214389817246e-01
-1.949325579406771258e-01
-3.264518623905797168e-01
-3.158777501469461901e-01
-6.395475156722973953e-02
-3.708944211571837957e-01
-3.029575204239388642e-01
-1.884125421926947375e-01
-2.095308170105231738e-01
-2.731056328302546299e-01
-4.819778478130790633e-01
1.285374915855103384e-01
-1.388142254315116175e-01
-2.444966653464922535e-01
-2.350449073838900282e-01
-1.316590826195345731e-01
-1.641953792568442705e-01
-2.812809953598955914e-01
-4.107527826911684388e-01
-3.099283953350133181e-01
-1.747667470881168195e-01
-1.067340477128248949e-01
-6.355317488127179559e-02
-7.493916138517567327e-02
-6.665707671321761951e-02
-1.642298077666174694e-01
-1.270123004095732588e-01
-1.012279088821270295e-01
-1.747127350601881401e-01
-2.776110196653771012e-01
-2.945914204503287115e-01
-3.332439142159193124e-01
-3.052278903661346243e-01
-2.056614295841852069e-01
-1.212662372030259006e-01
-1.289500415128851663e-01
-1.066551014467065905e-01
-1.778265196886564259e-01
-7.639871240389130291e-02
-1.598585861860244428e-01
-7.620851343250464871e-02
-2.863749987798333008e-01
-1.736009939674186542e-01
-1.895082251139431906e-01
-2.824959336194427517e-01
-2.653319203325969489e-01
-8.755416376527451472e-02
-2.039530500731293605e-01
-1.950639887760659275e-01
-3.169570821667123117e-01
-1.674305913049224381e-01
-5.916112446255641227e-02
-2.097223536545406997e-01
-1.618332863227794349e-01
-2.507740882708430763e-01
-1.429819626951817774e-02
-7.813486270227829045e-02
-4.171497389856793636e-01
-7.270812811355178984e-02
-1.304534914834646897e-01
-1.690567916929211489e-01
3.775217771223446633e-03
-7.894091742288822378e-02
-2.894231629992569804e-02
-2.257988833139375762e-01
-2.320808477454940344e-01
-1.622361208483676653e-01
-1.723420209263353854e-03
-2.606987260834993103e-01
-1.029652260857337187e-01
-1.195273040088678657e-01
-1.426459415573670952e-01
-3.151996041950145405e-02
-1.283854427113060026e-01
-9.320914538676298988e-02
-1.344962015604491412e-01
-1.087159067390728040e-01
-2.008014320410526354e-01
-1.635695468424099852e-01
-2.840272600593956587e-01
-9.572892407454587638e-02
-6.888499566410115349e-02
-1.091076270685416710e-01
-3.586525007874247911e-02
-9.274805140904258949e-02
-9.582332438415532005e-02
5.475770830220125923e-02
-2.251644583932732036e-01
-9.042281272781961532e-02
-9.569232037410650704e-02
-9.226788890351855787e-02
-9.807615062517084648e-02
-1.194228731257476889e-01
-1.594704670206964492e-02
-1.609541615743164122e-01
-7.107374858867021583e-02
-1.916466399056143410e-01
-1.353570149409180634e-01
-8.813700755962659839e-02
-1.964405602241150184e-01
-1.240976100965722057e-01
-5.599505124414097534e-02
-2.378559615026615559e-01
-1.263162675889848152e-01
-7.437759329767436312e-02
-4.237225789950002652e-02
4.148435396496205629e-02
7.569903713494944772e-03
-1.465011914842327123e-01
6.308261960489736087e-02
-2.646241856971144335e-01
2.086299056861865703e-02
-1.077552071400127848e-01
-2.822817916841220340e-02
-2.483340870935119016e-01
8.651494655217921437e-02
1.223623970026692376e-01
-1.496870353599263903e-01
1.500753843268541887e-01
-1.157551536532416270e-01
3.108503314103985490e-02
-1.076394964219993672e-01
-9.046579688062002245e-02
1.519174649139580502e-01
-1.448787356119722036e-01
-1.005843206229883602e-01
5.476043535235521065e-02
-5.060658268131516986e-03
-6.210380378245102667e-02
-1.333952704161733005e-01
-7.245572758464144392e-02
-1.100480091554704477e-02
-9.582196592628755560e-02
9.086897652359152144e-02
3.139423539184210687e-02
-1.158105198563997573e-01
-5.418175664072920339e-02
-4.261920291629122531e-02
4.386501236210407773e-02
-1.615262151913474109e-02
-1.671592795835443179e-01
-1.058040368947733567e-01
-1.477621874316867659e-02
1.186111067807061464e-01
-7.478960201516567097e-02
-2.003701623563146628e-01
-5.541042307958526925e-02
-1.139610187820235820e-01
-1.111257200167649478e-01
-6.294418339486829161e-02
-4.179507735154246867e-02
1.486096431348073264e-03
-4.191665480249853748e-02
-1.884770673820176101e-01
1.323528407679641916e-01
-3.740604678044322229e-02
-1.440763134358558073e-01
3.460906293676291323e-02
-9.628048384011507477e-02
-5.274426677658073520e-02
-1.037835932277424017e-01
6.254628285878768845e-02
-5.881391719441982080e-02
7.521765921346372161e-03
9.990331996089839295e-02
1.285470383901032854e-01
-6.987963467437777187e-02
-1.658215595463112882e-02
7.185544123576850795e-02
2.129838996931191636e-02
-1.336703700287591723e-01
-2.921081528519539963e-02
1.418664018980296537e-01
-4.183098851907818966e-02
-7.326647682515802229e-02
6.358627452765450161e-02
3.234338808595850767e-01
-7.405727407932675456e-03
-8.027949575058548892e-02
6.937863797147179878e-02
1.569146700107549308e-01
9.354383844208388754e-02
2.427432892040377529e-02
3.268360380795987813e-02
-4.113060436297441558e-02
9.226607123683160105e-02
-1.009531999696561821e-01
-1.101720513559162062e-01
9.007728981408742730e-02
-1.394770830375903145e-02
1.270631756449436822e-01
1.078543721144320233e-01
3.494879591719248224e-01
1.045970273541206308e-01
6.206572487859943893e-03
5.314069752253004764e-02
-4.096426787799858915e-02
1.774132345700718816e-01
3.155528243475743122e-01
1.635193064980101918e-01
4.213572512522003599e-01
1.339692488146671523e-01
1.865389398876459923e-02
-1.299713217287211398e-01
1.159940164611484997e-01
1.108848921658277947e-01
-1.546023551880837399e-01
-1.242275695431624555e-01
2.104749219789536774e-01
-2.094184990258145598e-02
2.700906303356745419e-01
2.393677694538411116e-01
1.294675707767845019e-02
7.270390375520036086e-02
1.514422435673245040e-02
-3.115135561426752783e-02
2.195474630775512415e-01
1.258502052196559529e-01
2.318971430530424593e-01
3.593983093074745172e-01
1.836386481614759869e-01
9.054346471497748405e-02
6.714041748497927287e-02
2.389050782492314340e-01
2.110219607564626787e-01
-5.510381720902780139e-03
1.439704369801425854e-01
8.151542857435571665e-02
2.474080680208509686e-01
1.535404488181357774e-01
1.711856032756206847e-01
1.185765686812280950e-01
-1.399949562917606263e-02
2.674784245483555548e-02
3.047418337145803013e-01
9.465767770120064872e-02
2.084542910051664921e-01
1.669400846389308968e-01
2.313487332755954085e-01
2.583068650371179165e-01
3.369689813153869951e-01
1.911137492129952320e-01
3.335151993991961605e-01
1.828496243066379534e-01
2.690494649801715155e-01
2.276998865319095899e-01
2.518248335625369316e-01
2.601298554165149546e-01
1.553576448478533600e-01
3.145406864805110891e-01
2.909502358965815327e-01
4.758850978647915543e-03
4.198885777789007102e-03
6.025459923144302343e-02
2.146171555191174751e-01
4.298943671065985073e-01
2.226345823811279878e-01
2.195495919844173138e-01
1.851171528723845328e-01
1.774138711668453161e-01
4.434104111609792898e-01
2.867398812036048295e-01
2.220319076538818381e-01
4.315305584273836370e-01
1.373275148022176095e-01
2.810850079366187804e-01
3.876126133592282530e-01
2.358064449378029226e-01
1.344897700901478144e-01
1.262411484434114994e-01
3.262390472917241907e-02
2.647993754816566070e-01
2.010791866487858237e-01
3.008018314775569579e-01
4.711981259740475880e-01
9.080072482667427003e-02
3.838576453192022453e-01
2.042010913955782936e-01
3.668260370989157582e-01
4.882629660421951012e-01
1.577559237587839447e-01
2.701409398808884421e-01
2.418387535381128217e-01
2.816841211083565555e-01
1.230371881060266653e-01
2.710565078946572393e-01
7.907086865468512804e-02
-7.457985993191761087e-02
2.221289708344451885e-01
1.055712061241481370e-01
4.067110359373412032e-01
2.749336815329442851e-01
2.203705157033385431e-01
3.016511680818202978e-01
8.850501922504949368e-03
9.911060957629679036e-02
9.421590733158553832e-02
-5.063926553294949284e-02
2.357718401474378223e-01
5.510528445513706436e-02
-4.325139597829731619e-02
1.846045086830447324e-01
2.241551333548808256e-01
-2.341077114762316405e-02
2.923355127967256495e-01
9.139418898457549179e-02
4.718547752897934988e-02
2.280376404002445179e-01
1.362260258861479681e-02
1.351693026952720533e-01
1.677058474125975585e-01
3.226816908167461084e-02
-1.289144719537918815e-01
6.863068888362966469e-02
1.644737328470294857e-01
-1.684870545000224928e-01
-5.891352077217588273e-02
8.141627268918658067e-02
-9.702472332478091765e-02
-3.713255268194067676e-02
-8.898401242781964204e-02
5.983630507753852357e-02
-1.070847313900894909e-01
1.883998599426242870e-01
-1.083923504559234918e-01
-7.481835341140537221e-02
-5.829123553517370770e-02
-1.963838909660747534e-01
1.426288975174339231e-03
1.996158030701411512e-01
5.579647538433896853e-02
-1.580416949603132837e-01
-8.380060597536455325e-02
-1.654387351991556954e-01
1.475726687659593694e-01
-1.336688611004584193e-01
2.161531424974497406e-01
-4.968239149060330040e-02
-1.083073905775860414e-02
3.513875098971704775e-02
1.986096866991474696e-01
3.094846363737281322e-02
-9.315824923820313630e-02
-8.965930794609308641e-02
1.720896248240902371e-01
-4.017190345762177567e-02
1.548068930271390836e-02
4.774434481643644729e-02
1.360816541744971631e-01
3.387294242435082148e-02
-1.726613181000587749e-01
-6.134595915684693500e-03
-1.764977667844808695e-01
-9.323275997830150763e-02
1.617360475187453184e-01
1.921794841695675660e-01
-6.393441737555563553e-02
1.749801204529779775e-01
1.217475599444928745e-02
-5.277074970128714515e-02
-1.860576221943721076e-01
-1.809798334078449866e-01
-1.140555162698147357e-01
-5.356404122380743066e-02
-4.378250925120920171e-03
-1.442889922439594685e-01
-2.840610698927854144e-02
-6.735652772310178615e-02
-1.480328316089599486e-02
1.486380307352725694e-01
-1.097323387861716681e-01
2.953904960600120533e-01
-1.431819488994156286e-01
-9.062720833752127558e-02
-1.090683353986455634e-01
-1.282829176502621182e-01
-6.705195277556101618e-02
-3.960946912752872917e-01
-7.270254221096193736e-03
-4.570742052311198289e-02
-3.714325694518556126e-02
4.513508153567075999e-03
-1.174431747324196501e-01
-2.407234631933978242e-01
-1.536194803049267658e-04
-5.261498870633141145e-02
-9.912059101724927934e-02
1.856810719642826984e-02
-1.749819804826393543e-01
3.241474957959504521e-02
-1.940648686278996782e-01
-6.933798688090310469e-02
1.414935655377296264e-01
-9.439060499284035455e-02
-1.185247863331630180e-01
1.203095370334762437e-01
1.246017453105102146e-01
-1.646564924142348008e-01
-1.533787595998668818e-01
-6.110585054837451568e-02
-2.894080717449467044e-01
6.219569825159621673e-02
5.207700205270733573e-02
-1.648394104926250575e-02
5.068680633557151594e-02
-4.376548640482235547e-02
-1.039694793475297446e-01
6.413120233937318060e-02
-1.346134974200104140e-01
4.941664254096676985e-03
1.680425497936017809e-01
1.119254057629047450e-01
-6.214266706064978940e-02
-1.449205777342131851e-01
-3.118082266994668394e-01
-1.954422876209338800e-01
-1.719954872844862426e-01
1.096102041037457370e-01
9.501764880039315075e-02
9.497147839718678153e-02
2.232530519307232286e-01
-2.311439479284674026e-01
5.988933993526515676e-02
-6.391803275829385789e-02
1.417518108069234888e-02
-2.217826278799416573e-01
-2.158489153704380437e-01
-2.141861507222740102e-01
1.262307635954387219e-01
-1.590904533922543607e-02
2.037126682465812549e-02
-1.878343784118187698e-01
-1.709421366692349259e-02
-7.024441338534177792e-02
1.228123863531674353e-01
2.025065121596898443e-01
4.934091427105460892e-02
-2.735426878984431043e-01
-1.225370770809670884e-01
-2.198747768207074405e-01
-2.177343791573281562e-01
2.774190933535756673e-02
-4.661398900962161057e-02
-1.462940198145016579e-01
-2.639521788732752672e-01
-2.897685656515440814e-02
-3.559636368575774812e-01
-9.056804487889592858e-02
1.094130488863450379e-01
-2.848447081133238801e-02
-1.152143581881922146e-01
-1.312324987446314151e-01
-1.312616337129312860e-01
-5.880291411809259600e-02
-6.798135155748473435e-02
-3.307254939214326894e-02
-1.689414075396443449e-02
1.279278120992110093e-02
-1.386216408258061639e-01
-2.427499503919160195e-01
6.996409203804551669e-02
1.312530734622672501e-01
6.620182713767049087e-02
-1.848375981721435413e-01
-2.037449106350163186e-01
-1.997409010733605661e-01
2.194652405018421293e-01
3.515764065418137962e-02
8.045896757787567022e-02
-2.237753513511434311e-01
-8.162804583501155620e-02
-1.371123691831285796e-01
1.739727452913479300e-01
-1.935690349096841900e-01
-2.320650604492686120e-01
3.295612644092222546e-03
1.585764261656267063e-02
-2.153459275844522153e-02
3.952848580010311780e-02
-3.221881280971429784e-01
-1.954288538267834885e-01
3.767551402913130731e-01
-1.818707166695349153e-01
1.076216714401023455e-01
-1.304085007302083037e-02
1.658546875136064358e-01
-1.003230068301024097e-01
-1.686451241899024067e-01
-2.428144312012828210e-01
1.094285679096868857e-01
1.904728952244612861e-01
-2.281255615614265764e-01
-4.982475517424857919e-02
9.955533468670651684e-04
-7.308662101564807057e-02
-1.742089251671465611e-01
-1.801420165447213673e-01
-7.798903509744282980e-02
-1.402716031960286602e-01
-7.237969271621952361e-02
-1.063601444419485370e-01
1.289850089979353021e-01
-1.735113212188827692e-01
-3.633234799530302150e-02
-1.180483317539222782e-01
-1.883173866963488707e-01
-1.261767432432971403e-01
-1.414424978249826936e-01
-2.493854191619394867e-01
-3.349258035379624934e-03
-7.383548169517503701e-02
-1.725349662213254420e-01
9.760719989306686217e-02
-1.667227297723164470e-01
-3.181866333898458743e-02
-3.040511682184266484e-01
-7.791082620783099100e-02
-6.118447584374970410e-02
-4.907762768759788702e-02
1.778534189300614785e-02
-3.712951058603722321e-02
-1.535514245793820898e-01
5.254563860900268897e-03
-5.471431001839262981e-02
-2.246653104900859232e-01
-2.717477332118727884e-01
-2.587062937811135388e-01
-2.055762294638955601e-01
-9.356971482803551343e-02
-1.590602679032906142e-01
-4.536185110287146438e-01
-1.607091384201346229e-01
8.502641435904370604e-02
-4.001376660375269290e-02
-1.501069592749748882e-01
-2.353284493459429083e-01
-8.646941965468031566e-02
-1.957750871817168919e-02
-1.322680366778329342e-01
-1.989741380563397610e-01
-2.279844405149018538e-01
-3.402947302450060052e-02
-1.109711646054741957e-01
-1.441715985683041934e-01
-1.180236858093125785e-01
-9.450382419868094686e-02
-4.324606507228390823e-02
1.100224508776502172e-02
-8.425741290142917117e-02
-1.670914874321220434e-01
-6.368905550913113445e-02
5.145789114853493301e-02
-1.194556529072300644e-01
-3.162765722685274578e-03
1.497445932819536918e-01
2.428453181886587250e-02
-1.561818662610873522e-02
-1.339684364622473478e-01
-4.076946915814191191e-02
1.163456841714651524e-01
-1.664875806073430886e-01
-2.640943353548405245e-02
-4.970417659416725281e-02
3.213591670532459088e-02
8.775520450280302476e-02
3.153592795824112366e-02
2.250942066270578967e-01
-1.286313367072995373e-01
-5.720689350975744283e-03
3.919956341235632247e-02
1.606837543289427739e-01
9.214765673715269445e-02
-4.668535016076976255e-03
-4.028123869422968288e-03
-8.085306464614963606e-02
1.540122376149169747e-01
4.671269814363969430e-02
-1.342730428755842254e-02
1.209593792680741936e-01
1.946626848060444837e-01
-9.969421804350599159e-02
-1.464321986814290377e-01
4.227620318830577206e-02
-3.871271930293272018e-02
-1.188632673008965523e-01
-2.794966283987962430e-01
-2.422104589263375241e-01
-2.537972411942786277e-02
-1.515845318161367639e-01
-3.089790367543292920e-02
6.714477078965765122e-02
6.895050935609693676e-02
1.730549870974094073e-01
-7.768003497059719487e-02
2.056990548101680916e-02
1.380948573611105734e-01
-7.259891344088473253e-02
-1.294262297872936784e-01
7.580707941839937014e-02
1.729594694891920317e-02
2.474046044205060746e-01
-7.251319110796448919e-02
8.481827614174909657e-02
1.177423219337071086e-01
4.801649323380459411e-02
1.184984539548483151e-01
-1.507192777507691990e-02
3.682475269490617653e-02
9.275657562851413740e-02
1.667120444705722238e-01
9.648333653058374995e-03
-4.871899733673314137e-02
1.253955987600188782e-01
1.354334605242193956e-01
9.117825624215551705e-02
1.079518073280265056e-01
1.564976526446295868e-01
2.897867110775023680e-01
9.353118146473304861e-02
1.125153662342819605e-01
1.657521932613219007e-01
3.548626822278717896e-02
-1.553921536475875997e-01
-1.036140932899683870e-01
1.138747793976459532e-01
2.711056674143646691e-02
2.905822219688487529e-01
1.636463031101631493e-01
5.701611874041791900e-02
8.843266808218087915e-02
1.266253463771923604e-01
-4.769807405618706891e-02
5.305664814499887194e-02
2.285384467274192699e-01
2.084635234988751473e-01
1.473481084537692776e-01
1.659402761014705519e-02
-3.190309026663153136e-02
1.142727279733699586e-01
7.683152826928490997e-02
2.075426508113134560e-01
1.804824421637559739e-01
3.203038665094435911e-01
1.107806846660500388e-01
2.033643978511691097e-01
2.925947558601352805e-01
1.140197390309723169e-01
1.103984187495616331e-01
2.127703797163283117e-01
2.222594133261114047e-01
1.071667123960188955e-01
1.377002082953798501e-01
4.042630001912688176e-01
1.888579014718316518e-01
7.832272274700503856e-02
2.203651053596975273e-01
1.521788055021224273e-01
1.808511450874032700e-01
1.889743919324260168e-01
1.723454121434449537e-01
3.015902816341027304e-01
4.057016604338489763e-01
5.752493228759788524e-01
1.823393122116268306e-01
5.298535043262572741e-02
1.821415942144832822e-01
2.304364114015526599e-01
4.143413174849614466e-01
2.438257294139537790e-01
2.814345483290837113e-01
2.574071219257212384e-01
2.547249431939000996e-01
5.242224218611000186e-01
3.098033879781965094e-01
2.469083478646466878e-01
3.560644354852458005e-01
2.964439905496485950e-01
1.653560016596256066e-01
3.423568663633979603e-01
3.358039525620897803e-01
3.613068417136242605e-01
3.071531519670395727e-01
4.504757495689972746e-01
1.916862322659546869e-01
3.844868930137890217e-01
2.858170394665544012e-01
3.675595776908207046e-01
3.874330402238093107e-01
2.182208173824719266e-01
1.747739620944256111e-01
2.602882494094334032e-01
3.766554223148674274e-01
1.805670393082638991e-01
4.296002207655195138e-01
1.661395593921083658e-01
3.155358000877044322e-01
3.233333324212471771e-01
3.763337492044339649e-01
2.201596869796546840e-01
3.460508619537871478e-01
3.930457091582477691e-01
2.968283755755405928e-01
7.030537886964588479e-02
3.819441021584962792e-01
9.537631827807653562e-02
4.108038847326569987e-01
1.644404724628204806e-01
1.341719000001760087e-01
1.501561909007082807e-01
4.432537472042025750e-01
-1.013170268441895291e-04
2.460181508064425704e-01
2.810644529795996299e-02
4.397942522558197509e-01
4.396192779489806468e-01
3.282386903615160390e-01
2.035690102186765438e-01
3.171119602662320069e-01
4.491040368083502599e-01
3.297437123986647900e-01
2.886889976766534582e-01
3.355394006556415842e-01
2.064474963207585390e-01
3.785075053012945112e-01
2.964563484315946851e-01
3.100258873620754252e-01
8.954222984592946633e-02
7.019548146191346982e-02
2.813992706551416423e-01
8.283730888640038204e-02
3.068635976282341749e-01
2.741031664737023643e-01
2.226653792341342919e-01
1.353951587156417280e-01
1.267270829052268566e-01
4.228674846776192542e-01
3.618759261241824565e-01
2.326982803114257536e-01
1.178366258665282246e-01
1.156099334254805933e-01
5.805972183173140067e-02
3.504190961360342804e-01
2.027366289051945880e-01
3.245308289689446957e-01
1.085919609196052578e-02
1.480897333271724570e-01
8.110604310839195086e-02
1.816114605611894861e-01
2.446312410310938490e-01
-2.376179935388617048e-01
3.572112697395268266e-01
4.951983580242123595e-01
-7.931611869717182517e-02
1.247282119218275087e-02
4.374989401549416734e-01
1.939191387030801128e-01
1.749735570722968370e-01
1.570602940331289055e-01
-2.672881094634482410e-02
4.299801543615104638e-02
-9.245654213647050423e-02
3.314969088314703161e-01
1.037695815650701986e-01
1.986149749371727766e-02
-1.532158801527829656e-02
-2.264160644824384783e-01
-9.005214263478624435e-04
2.023223266923821484e-01
1.568761460731689927e-01
4.386969546611920595e-02
7.434230388408862022e-02
-8.683337026592637120e-02
4.350867188269312291e-01
1.041983887779382861e-01
-6.829672390398573711e-02
3.879856071546717855e-01
-2.452489287192298473e-02
2.437392387982585396e-01
2.142712091753464776e-01
-1.479125207844416978e-01
1.667604277343991137e-01
-2.552843053755083844e-02
1.518547914928189413e-01
1.858032098014675837e-01
1.525884395988077180e-01
4.760880345770023003e-02
1.688251251640752182e-01
2.083522682876896848e-01
-1.668636588780119875e-02
-1.580097218146379878e-02
1.300007783735118438e-01
1.145430317560911793e-01
-2.041771868830028203e-01
4.696979993419795330e-01
1.798381375793782211e-01
3.373528241654127902e-01
6.624147540447083982e-01
3.790928511446004512e-01
5.960302239318649997e-01
2.049201762226109391e-01
2.594893943835170913e-01
3.773330207031550532e-01
2.590024807642814508e-01
-1.253750253518862989e-01
1.757894055209559547e-01
2.889448639855448087e-01
-3.346293700911444347e-02
5.575762702377499297e-02
3.226921480075495841e-01
1.995680981171487067e-01
-1.534684344761484132e-01
-1.247325238571110606e-01
-9.497715237521087150e-02
7.491920796273283424e-03
6.617357197996004414e-02
-2.255855996319065526e-01
3.106481979161584972e-01
-1.076209479614667064e-01
-1.310551660026651188e-01
-1.432267277942407269e-01
-2.710415667094474568e-01
1.841131689450833386e-01
2.164681350754855127e-01
-1.534818484807005945e-01
-2.784833719636307242e-02
1.798855147304545821e-01
1.202071835177430104e-01
-2.061165828184240156e-01
-2.090420789287164016e-01
1.652048220306584214e-01
2.424786345545637822e-01
2.462789191797483748e-02
-2.053026876108332566e-01
-1.217294203614928960e-01
2.547585999831975534e-01
2.485075782434451597e-01
-1.317136220818664050e-02
3.136927807638795890e-02
-5.959460401210181502e-01
-4.773329818430883109e-01
-3.951077676335326694e-01
-4.428191152953709492e-02
-2.443907073282283460e-01
-1.242402812706790149e-01
-3.809941184501963729e-01
-1.515790812861840531e-01
-1.985249294572912215e-01
-4.859448712616648014e-01
-5.802083313372400353e-01
-3.094656249137405779e-01
-1.417959098365418613e-01
2.556138060869587725e-01
7.094091861766123330e-02
-1.328365788411402515e-01
-1.196554686905435677e-01
-1.331415742372751565e-01
2.346623533934530728e-02
-1.919979526323699892e-01
-9.747168529251039326e-02
-1.985723110819405113e-01
-4.307795504020184296e-02
-1.958681069250024220e-01
1.880110159868153274e-01
-7.096491797693199599e-02
2.647538373238571552e-01
-2.793820884657265968e-01
-4.209953144102780015e-02
-7.008792769651714383e-02
-1.855784373077748461e-01
-3.697559257477225914e-01
1.210905990981647473e-01
3.404685560913638109e-02
-7.737432373295967392e-02
-2.349903229876146582e-01
-7.242955350855127816e-02
-1.634953469402964654e-01
-2.498937449898182839e-01
1.064103448274128089e-01
1.502399027472753890e-01
-1.296208951817386934e-01
-8.174903398638963536e-02
1.724738036937962515e-01
-1.720859174301836436e-01
-1.564761113196499742e-01
-3.031976683698692221e-01
-1.763625321454279915e-01
-3.595736018893516128e-01
-8.192489146909032183e-02
-5.002163101632319669e-02
-1.708145463193029012e-01
6.265831687031109265e-02
-1.995256545730396958e-01
1.525638877539290672e-01
-1.953653575172366597e-01
-1.519341839167749186e-03
1.439194705562004128e-01
-3.303487846061546607e-02
1.790090858361018389e-01
-1.311715255179544404e-01
-1.616009008715783846e-01
-1.403064388576884258e-01
-5.007344707117549198e-01
-7.919009393337009955e-04
-2.121128040222753156e-02
-5.234026901445474472e-02
-1.692029232935930716e-01
2.814509266917017069e-02
-1.434065608933036418e-01
-9.412696673059159358e-02
2.172270534575455325e-01
-2.208773669100319026e-01
-3.635022929939992209e-01
-2.267667509192115849e-02
-4.032125019735299798e-01
5.418693977002475570e-02
-2.356126107771489009e-01
-2.432845120580489906e-01
-3.202364519091938644e-01
-2.940750358839843148e-01
-3.545324993825393345e-01
-1.756093506898035728e-01
-2.121280823850802688e-01
-1.213870750462992670e-01
9.801019915483648315e-03
1.152003563935551783e-01
-2.768707720664033700e-01
-8.391287963190484367e-02
-1.224985476266798740e-01
-2.979753787282629629e-01
-7.880534664550409296e-02
4.135924022300727781e-02
-2.877483085442633093e-01
-3.155971500664996876e-01
5.134426183152875772e-03
-4.010724491956176863e-01
-2.234269386327645268e-01
-1.622543666921996697e-01
-2.850334884835081239e-01
-3.308163184187885575e-01
-3.683445149564572030e-01
-4.788309043545612154e-01
-1.235106401861957304e+00
-1.990783496410859499e-01
-1.900070391663184755e-01
9.929112206515054717e-02
-2.127777783105967366e-02
-3.568271863683198930e-01
-1.457787154089284620e-03
-1.979652028499878091e-01
-1.026461973895295698e-02
-8.505929573286150069e-02
-1.864178123902962281e-01
-6.171515689853952075e-02
-1.332361582596051745e-02
-3.595737522174868167e-02
-1.753398328494170100e-01
-4.115872097800580831e-01
4.365300906653619278e-02
-3.010020120200834759e-01
-1.758718825794677310e-01
-6.485882637349532631e-02
2.889609770539742009e-02
-2.042044883235067665e-01
-4.779485765531280017e-01
-1.356456529532822641e-01
1.119059226087531500e-01
-2.898130186663400165e-01
-3.952718578816670769e-01
-3.398563755455739077e-01
-3.030726177512698127e-01
-1.548448542083263046e-01
-1.560148298130585587e-02
1.460847391390430842e-03
-1.688219173010866991e-01
-4.265448077152154682e-01
-1.520491103486471818e-01
-3.343417834054838722e-01
-1.527865939416078178e-01
-2.951130832536990600e-01
-5.259365202733077282e-01
-1.100895376665982361e-01
-2.380649878756794235e-01
-2.151057295961542604e-01
-4.040512657291639442e-01
-1.123040808034689725e-01
-3.314789613484771524e-01
-2.605646739002500656e-01
4.892155415939253293e-02
-1.397404991806882046e-01
-1.769725910852392725e-01
-1.520606057929256849e-01
-1.566819187769861732e-01
-2.564658282987240523e-01
-1.350181905293771356e-01
6.557829499927805839e-02
-1.603361184717001786e-01
-6.483145698368851517e-02
-3.364502702384478128e-01
-3.306329170843733123e-01
-1.521314455865085957e-01
-1.484843365613938426e-01
-1.800757626168997261e-01
-4.367300734360159975e-01
-3.049998428520798652e-02
-1.872379693133608691e-01
-1.433696847636808103e-01
-7.045011404079350170e-02
-7.708371395307493656e-02
-4.028576792456549094e-01
-4.336660212479967469e-01
-2.946895637181818350e-01
-2.308194553367852453e-01
-8.932968202612415198e-02
-1.758063311091234704e-01
-1.651572827422686518e-01
-4.636338654598830961e-02
-1.269937994214582200e-01
-4.747274097183205865e-02
-1.414829732798825457e-01
-4.259219744034295485e-02
-4.532204227411713859e-02
-2.711894319687429555e-01
-2.956391354833528551e-01
-6.468556050361051746e-02
1.072844500222745467e-01
-2.029611104292621260e-01
5.005143095835621475e-02
-1.394333207283060816e-01
-2.189560187881808839e-01
-1.965282127905998433e-01
-8.170893117772101699e-02
-1.265131618480712719e-02
-1.797616838643922577e-01
-8.691842020210584219e-02
-2.560224270006254410e-01
-2.500336315153021682e-01
-4.660769280676717030e-01
-2.920521666270174399e-01
-2.258970198297190479e-01
-1.522245576291875180e-01
-1.419432209629886872e-02
-1.122348755128713405e-01
3.799799643225171969e-02
-6.942071076436530375e-02
-2.068938439099687610e-01
-2.318375344655221604e-01
-2.880861844175629932e-02
2.998129529897031187e-03
-2.126711578524655699e-01
-2.218761721818557631e-01
-1.840235435779829509e-01
8.981143957427097091e-02
-1.583911257615956691e-02
-4.505866854840123031e-02
-1.421021892787679985e-01
-6.469086311729471683e-02
1.225102857050717059e-01
-4.920397370475892290e-02
1.635038868489943342e-01
-3.605602776262867987e-02
-6.491630246602154986e-02
1.652310359439698451e-01
6.793802092286634065e-02
7.686457740296456786e-02
6.988347262356899015e-02
-9.808253784943042619e-02
8.338692725503651926e-02
7.405096438039820983e-02
-4.724935972817626700e-02
1.361155363982524506e-02
-3.279182802287740339e-02
2.569056295480453000e-01
1.019651719648848182e-01
4.840206091521906395e-01
-2.914466950825543926e-02
1.325351133129515080e-01
7.161873126513602916e-02
7.711533274040374697e-02
9.616401069239119415e-02
-8.628265064096801717e-02
-6.054245203218405758e-02
-1.325117182242954543e-02
-3.611466710675059061e-02
1.252005185042076307e-01
-1.517233378632088792e-01
1.525529624161982567e-01
3.405194180867159026e-02
1.284832634457315492e-01
3.918531172295307285e-02
7.192782059989384635e-02
4.167435114071772057e-02
2.599267062796289246e-02
-6.819926469331030749e-02
8.220786889454749502e-02
-4.326297028720524872e-03
2.060152110703088735e-01
-5.231709959081906613e-02
2.065800827919497470e-02
3.061110430759517720e-01
5.875864344832771868e-01
2.170493230204581514e-01
1.351871806455893499e-01
5.044628072606469060e-02
2.885822387776903683e-02
4.135810786305578191e-01
-4.936299929483184412e-02
2.794568304815533283e-02
1.602116161739818370e-02
1.207484717411217018e-01
6.293142311925059573e-02
1.521873260172167813e-02
2.875232071699290303e-03
1.952890540249662688e-01
-9.121597196525828288e-02
4.351698212722101000e-01
-6.297001419637986153e-02
-3.599962361481592182e-02
-5.867783973486126459e-02
2.353879405047675510e-01
9.924568493868445029e-02
1.606898254983828711e-01
2.195785406205796875e-01
4.040075092913973931e-01
9.653379709108132756e-02
5.509112249879435375e-01
1.840014193484258709e-01
2.460039303536668831e-01
4.640568559956553818e-01
4.404842929553358655e-01
4.636136565819647393e-01
6.598508321609276583e-01
6.355783823217223683e-01
1.064564580894847706e-01
4.726038833939100181e-01
6.049339533152010562e-01
1.188521023327632875e+00
-5.324458815255251123e-03
5.075820324834101616e-01
3.673050869402197938e-01
2.423591959930007089e-01
9.235117486546153831e-01
4.111247264301362558e-01
6.471231246236551771e-01
7.446420650562158849e-01
6.171457106590855224e-01
2.964706605237391046e-02
3.843885572779467408e-01
-5.952191522991528982e-02
-1.777575608502169058e-01
5.728611212261921493e-01
-9.401872354821637356e-02
1.905685742790734771e-01
6.218200927256256616e-02
-5.695188712585711605e-02
-3.001318166555776851e-02
-1.754065804602980005e-01
7.671478986739428685e-02
-1.592644090145419744e-01
1.552266449475691035e-01
3.227091012475365867e-02
5.647717899700398225e-02
1.357873337739298747e-01
1.840189167500717871e-01
9.549531603946986164e-03
8.894949595785418828e-02
-1.212760421910678149e-01
-3.403981314745078701e-01
-1.010848537718073564e-01
8.656531120244666255e-02
-1.854136429373006989e-01
-2.540446228529922856e-01
3.312673332396103010e-02
5.787151009950041169e-01
-1.757903338461455633e-01
-1.321780175479121966e-01
1.048254895853466262e-01
-1.816152095774054565e-01
-3.540093224869835797e-01
2.442495647350340082e-01
-6.307060070458526957e-02
-2.966094701848502324e-01
-2.305974377920722712e-02
-5.995457925902172303e-01
-2.310577398047041278e-02
2.742617455529661741e-01
2.723983263818799960e-01
-1.072139215783524252e-01
3.135540712847572076e-01
5.868046294205842700e-02
-1.438272884647660670e-02
4.418971767419756225e-02
6.460879252249657201e-02
1.459425094347458485e-01
5.162067234289940965e-02
-4.704592610831313526e-01
9.371772144534615268e-02
-4.179709135797745612e-01
2.967018639661760382e-01
-1.560959809875718252e-01
-5.085004039262824849e-02
3.823545102496002102e-01
-2.597544642342476950e-01
-1.399840497092073033e-01
-4.618793841319269733e-01
-6.380860252755320497e-03
9.627404533091603323e-02
-2.920113058469410716e-01
1.701813111603661943e-01
-5.425363239758580064e-02
-4.526686669180456785e-02
5.680430264877292523e-02
6.555952443908263927e-02
3.171497402526687881e-01
-3.194089234482928585e-01
2.611487802057512186e-01
-2.435482432266730113e-01
-8.045794634183910110e-02
-1.572593009932505559e-01
3.752689826194539058e-01
8.307454606948542347e-03
-1.720678569817475634e-02
9.328510540224237146e-02
5.754399384873856022e-02
-1.843264371386350575e-01
1.559076468942650062e-01
8.656815538618956030e-02
-2.758173556446132380e-01
7.238628217112133556e-02
3.721231660250436113e-02
-1.927871841067018699e-01
4.561643264838672329e-01
1.679031135692959087e-01
-3.805060745019700486e-02
-2.239836311167808514e-01
-2.297192644704786069e-01
1.424897207437988977e-01
-1.299623005078837101e-01
1.479686108107174936e-01
1.031770995004303582e-01
-1.230749152592982149e-01
-2.071742295419105040e-01
5.804643948507101636e-02
-8.032834067299411684e-02
-1.440831238122971814e-01
-7.516092085776319986e-02
-5.147412663332656679e-02
-9.100857438617272754e-02
-2.797595020962634349e-01
1.969890434040681981e-01
-2.674223231371797294e-01
1.451559518303058294e-01
-3.231808718158426519e-01
-1.067048586800647819e-01
9.666908921481760786e-02
8.127237393918285840e-03
-1.546257462305045960e-01
-2.594611999504971012e-01
-2.457785369723697044e-01
-2.358010908025035546e-01
-5.896275187969710757e-02
-5.212194939535902405e-02
-1.800209615785714756e-01
-6.708111667926337611e-03
-5.186403329458778577e-01
4.564998362741273102e-02
-5.294821204106280321e-01
-1.019229531228986602e-01
1.373298692295024936e-01
1.159465837233984199e-02
3.346853019314292160e-02
-2.307994124620242060e-01
3.316791727465731587e-01
1.647011369332010700e-01
-1.994653879193275248e-01
5.349659975395539002e-02
1.664406036823083135e-01
2.694590697059710549e-01
2.322847845757097240e-01
7.919515635844023502e-03
1.540739477570670646e-01
-8.110057644949607986e-03
-8.857219520465907381e-02
-1.893836907295372018e-01
8.446150693120854647e-02
1.698721737983436009e-01
-3.504380152445282499e-04
-7.841830852180667333e-03
-1.318072823344138556e-01
2.405672154551643516e-01
1.958270871761534915e-01
-6.606668705101226280e-02
2.105430876704828813e-01
-2.775836219081956671e-02
1.719456996099442692e-01
1.017509961840251248e-01
1.302955061941141468e-01
-1.869981671215847907e-01
4.679795745264071077e-02
6.991920398399732728e-02
-3.372891513913747752e-02
9.946680715698602571e-02
2.403860214530001704e-01
4.224547047214715079e-01
-7.916961121249030398e-02
1.716525083232316451e-01
2.299942995147111757e-01
3.445745911352387503e-01
1.367364324982048296e-01
2.524457323693425348e-01
4.281114854600391872e-01
2.082712133410454802e-01
4.989704050963093551e-01
5.335281123513339052e-01
5.371640267989643558e-01
2.694732673694270053e-01
4.647311479684818059e-01
2.350890395712486591e-01
1.039104921471356996e-01
5.751692318011476512e-01
3.140275855586047160e-01
5.291209545990913643e-01
7.072139468519130778e-01
4.444813020677128579e-01
3.474451302452257195e-01
4.183418937484011391e-01
2.069146079450979725e-01
2.933890827989769079e-01
5.699219433518187827e-01
4.581301317317981181e-01
3.901824031787437530e-01
5.961151393363927076e-01
6.105442614810465685e-01
7.435085970699547575e-01
7.627041414029006594e-01
5.260347622813983381e-01
6.357149185382359180e-01
5.742997525599901065e-01
6.046662846755639364e-01
6.047036306814705942e-01
5.421975046774013540e-01
4.572382523733905524e-01
2.959197651128407380e-01
5.190746514463778771e-01
1.530421989794077675e-01
2.999673155233321675e-01
6.939542042793285515e-02
3.689222584966834750e-01
2.890937692889903876e-01
-2.546110683644822736e-01
-7.189622007052342001e-01
5.992924622239689803e-02
5.517935228249385565e-02
1.589424870612437257e-01
9.519893188483750934e-02
6.107486706000106458e-02
-2.128054082904563271e-01
9.079804409964195577e-02
-5.535771399275578597e-01
4.278649574362061170e-01
3.765877563966726904e-01
1.305942952295472137e-01
1.938306376153285104e-01
2.562328428696778460e-01
-2.748921548462706088e-01
3.349693300650882083e-02
5.133822634074604041e-01
2.303772917316171676e-01
3.073603419208560950e-01
-6.899510568280452227e-02
2.055819885652864498e-01
2.493111271036762833e-01
4.980450898907559099e-01
7.042278957218920388e-01
6.336320643311710299e-02
-1.892381822803248376e-02
3.325455762827499995e-01
-6.243339758773738118e-02
7.598753491588704223e-02
1.466222800750865696e-01
-4.295528553983437581e-01
-1.269057725204903175e-01
1.427150222537341695e-01
1.592941350016180702e-01
-3.478465005384295816e-01
-3.054807908609845635e-01
-6.091670329761920133e-01
-3.605146038159073307e-01
-1.423155755652079912e-01
-5.378275847571886148e-01
-4.618526976746730739e-01
2.787151998473766726e-02
-4.146739412941426450e-01
3.290543630126568364e-01
-2.648066963317627365e-01
-4.894989962795170402e-01
9.539372126386136408e-02
7.825511332724652269e-02
-4.992298624759223397e-02
-1.375583703101364574e-01
-2.194315896898191565e-01
-4.862339915635240373e-01
-2.755597627001224459e-01
3.721399580064813639e-01
-2.639879501047749932e-01
3.698936142676933492e-01
2.975144219585744779e-02
1.277089002718687083e-01
-1.758156041407585579e-01
-1.429446171583286518e-01
-1.626562701353921614e-01
-5.107813626193562495e-01
-2.730344438033794827e-02
1.533108139829698208e-02
-7.971184046490406017e-01
3.287269260617783906e-01
1.839907821310441116e-01
-2.856756591476405926e-01
-5.285340012407112598e-01
-6.064771907193369088e-02
-6.800918549010107617e-01
-6.352805935930725401e-01
3.827683523275317024e-01
-2.290700542354883185e-01
-8.913422267932277982e-04
-1.727677657865481775e-01
-7.790729907795908293e-02
-2.369600529206310480e-01
-2.634127574084868528e-01
2.030749963171220307e-01
2.109964956848753292e-02
-3.142217290783768519e-02
-2.389203775914691963e-01
-2.994717121920597580e-01
2.929074171430910423e-01
-3.392840479958238453e-01
-7.489210394866839815e-01
-6.630024814782223275e-02
-2.247039549340267839e-01
1.986009754872659905e-02
-1.970207131375809328e-01
2.749355433868528112e-02
-6.494504353110951145e-02
-4.245663418330378192e-02
-4.741489085555551930e-01
-3.184789847267082141e-01
-1.268638475697347612e-01
-9.417089283885463763e-03
-2.741959370531035778e-01
-2.892667320204905801e-01
-6.557102517215992465e-01
9.722411578178688507e-02
-5.305167428469818869e-02
-1.198922551105945367e-01
-2.094353825487922094e-01
-2.234209227086627336e-01
2.589258253822799283e-01
-3.040309468699435858e-01
1.315291165225221659e-01
-3.599180401861624690e-01
-1.463778968251869539e-01
-3.897690693371789195e-01
-1.730260318094485605e-01
-3.236348389066971976e-01
2.273688825683596419e-03
-8.602091007946302548e-02
-4.119562501726834608e-02
-2.551993846643830777e-01
-1.907308029694201601e-01
7.502326214165201679e-02
1.181169110450349113e-01
-6.008829210287628397e-01
-7.850506917771619964e-02
6.266969992257408195e-02
-7.314737249108961559e-02
-2.194728512403251730e-01
2.050279093053432589e-01
-6.011998287995632545e-02
2.619538336132326561e-01
1.705028862145662738e-01
-2.710603372633461558e-02
-2.822758342032951617e-01
-1.969140451576474882e-01
-3.926194786995901298e-02
-9.969888947670640933e-02
-2.211249755490855146e-02
-1.955507111666134890e-01
-2.851612409325802178e-01
2.506643505245080283e-01
3.302131263098340846e-02
-6.885185544741335983e-02
-1.910953693176955723e-02
7.228334414616995052e-02
1.385993728859568896e-01
-3.077433805364384115e-02
1.230483935672059270e-01
9.552553425096277362e-02
4.891910611728171598e-02
2.559204898176528076e-01
-1.674618460444637635e-01
-2.917439302315025240e-01
-5.135428856130551389e-02
9.715186927402011396e-02
1.835337712431328872e-01
2.493099807527884570e-01
5.620192316974302882e-01
3.277142001892927592e-01
8.779482541951365293e-02
1.452738081854949292e-01
1.310758753071120941e-01
3.201391241803575594e-01
1.892962614959911860e-01
8.247575692873544417e-01
1.340978492264789157e+00
7.116126163425728901e-02
4.406611954777616691e-01
4.940695181375359124e-01
1.013249203680037791e+00
1.178817729049438823e+00
5.387949112938772434e-01
-6.813161132254989816e-02
1.630549321623419312e-01
-2.792729639093511490e-03
-9.784292961861613958e-02
-1.077710018328515290e-01
-1.344920842267247063e-02
2.236853729491247444e-01
4.643871481954551794e-01
-1.289498452650882088e-01
3.633856352008267288e-01
4.777606791658277618e-01
-2.825178380242270373e-02
-1.599501699310890424e-01
-5.957054190659055726e-01
4.420785479771340842e-01
-1.919613619174067864e-01
4.486794887863184700e-01
-8.876119948676918225e-01
-2.463751120598541289e-01
-1.944316485378252621e-02
1.527497726917791399e-01
1.098443996414659451e-01
-4.558065625341260578e-03
3.735657346123889555e-01
5.886359840547956274e-02
3.616747265940774558e-01
5.645103140790942442e-01
1.575568128462881690e-01
-7.987475676121860713e-02
-7.455570199343287009e-04
-5.649888286479672894e-01
-6.257383343762804584e-01
-2.143732522189325806e-01
-3.693827916224805552e-01
1.035214941272797062e-01
-2.635835507349273410e-01
-4.119884885355654669e-01
-7.600810110086141103e-02
-1.086303149381911415e-01
-4.416896930767441609e-01
-1.373505898839205985e-01
4.797006877530818336e-01
-1.318795350559658908e-01
-1.025704982700227919e-01
1.941497910969732510e-01
-1.503151613795851438e-01
5.462895987907143702e-01
2.614813061904526503e-02
1.493058127905559362e-01
6.396390199687012057e-01
3.414565032676109557e-01
2.352244424637101594e-01
1.572216111141138406e-01
5.046865496412464847e-01
4.589617204267578132e-01
4.561852932469514510e-01
8.138396654349433490e-01
8.841062465508984225e-01
3.650444615053352049e-01
1.120762765526527538e+00
2.492743342223190939e-01
4.619241949035745587e-01
2.278613010820430551e-01
3.033277938374868699e-01
3.187907263236011146e-01
5.593358736063717140e-01
3.035841927994518685e-01
6.654306445216718879e-01
9.486850545916508670e-02
1.382241871839919589e-01
5.730019677855752169e-01
5.106559084808749427e-01
5.022985180936384575e-01
-1.455762279334622100e+00
4.415436650992573542e-01
4.168495953712947899e-01
-8.541444263074531307e-01
-4.616442022571238257e-01
-5.094849292072388680e-01
-8.718848888772184891e-01
3.594870882387924960e-01
-2.079630767682736359e-01
-6.809158989118277994e-01
6.418935596099396568e-01
-1.440578561260532353e-01
-9.062136644443590239e-01
-3.633608864696741270e-01
5.605596275080673152e-01
-8.376052875749320226e-01
-7.153360137215876158e-01
2.895206443419047759e-01
3.420133105552550790e-01
-3.208947409940788309e-01
5.624508973388927385e-02
-5.315840232379664965e-01
-3.425159485476272914e-01
2.396240733181817517e-01
-1.793744907190663596e-01
5.119157672347665056e-01
-8.641272834951388981e-01
-3.910819749550206031e-02
2.621882305672091906e-01
-1.275069780109034934e-01
-6.313153588058743049e-01
2.171144091154198971e-02
4.576197931407968711e-01
-2.431385629821163907e-01
-1.532815281018590214e-01
2.478265491061096282e-01
-1.127794474889000503e-01
3.474168104000856516e-01
-2.162738650238450189e-01
3.825503240830855911e-01
4.514856509054858136e-01
-1.515523868678161912e-01
5.236999527703654067e-01
-5.535931984848400239e-02
2.994809737353991141e-01
2.628830304588378741e-01
5.601739318543602630e-01
3.966871859475372686e-01
1.100922462020963000e+00
-1.599758922011469131e-01
1.443421477000239074e-02
8.475434633022611852e-02
6.367126094970362860e-02
1.473530275108624610e-01
1.529996473901780174e-01
7.057672038218949784e-02
-3.826942908729606962e-01
2.319058789754454286e-01
3.410202562421977279e-01
1.969052750795345919e-01
4.632112570253905104e-01
2.437197734104881719e-01
1.981931280932485717e-01
-9.918408516838304878e-02
7.785789942536640307e-02
7.401931541152456662e-02
1.800009636933065649e-02
1.520367103034853951e-01
-1.508450133129842219e-01
6.998890583058861581e-02
1.978217215974823751e-01
2.475133069787897599e-01
-2.661276373397311254e-02
1.434693459706483099e-01
1.977693652938925795e-01
9.052797761210808203e-02
3.256084323543965986e-02
-3.185174823935581490e-01
-3.075947974345913938e-01
-5.285721855084202225e-01
-5.217772661579810345e-01


==> anc/Fig03_j_charge_L12.txt <==
5.743458521359685598e+00
5.696302840544944068e+00
5.731515203624138799e+00
5.118781364473985462e+00
4.781101281764487787e+00
4.887936729495517163e+00
4.905639516344931117e+00
4.252002627503483012e+00
3.855276300650926302e+00
4.165458054583898395e+00
3.967535455338165651e+00
4.111041846191357152e+00
4.346038218029200983e+00
4.087593622110862412e+00
3.891174510281968590e+00
3.460237054794498057e+00
3.172218859978201966e+00
3.163969290640844978e+00
3.012917872886669013e+00
2.880536457523618754e+00
2.924919598845489688e+00
2.934571235027800373e+00
2.964596269909884008e+00
3.162653370478011539e+00
3.014355748221202891e+00
2.901167134584900609e+00
2.894638485687379248e+00
2.805002807097532802e+00
2.504892416004000921e+00
2.280199405814231639e+00
2.185260422964952820e+00
1.980749000939988846e+00
2.080821100199349960e+00
2.186146201507881415e+00
2.028137439079746862e+00
1.756575633208278031e+00
1.681804335690373131e+00
1.647724043705233177e+00
1.613854500348068655e+00
1.472318815897200706e+00
1.280355706675277094e+00
1.335211911250266725e+00
1.382097566586680593e+00
1.360732911901504583e+00
1.336226902120557503e+00
1.264260765547023713e+00
1.213714178447045100e+00
1.181099991329354948e+00
1.205511208499163045e+00
1.136069180099217535e+00
1.030647150598989814e+00
9.965700948759044220e-01
9.794860631100872350e-01
1.053444238992152115e+00
1.047742353032890872e+00
9.113730567031338436e-01
8.881153038974156644e-01
9.190351168305953555e-01
9.031130445971550236e-01
8.888964381666661918e-01
8.898358367149694637e-01
8.614954183175626001e-01
7.885317280896012582e-01
7.115980294197398193e-01
6.841736636919881764e-01
7.493097974775553283e-01
7.374344940477085553e-01
6.979740175415897196e-01
6.569553178219998957e-01
5.857834389964527988e-01
5.931348149880856235e-01
6.301405797151391486e-01
6.434254983404519290e-01
6.084676287470012213e-01
5.299864210122691155e-01
5.006180508320006162e-01
5.044211739956907525e-01
4.679401536818404428e-01
4.610138148920487899e-01
4.560656978588531474e-01
4.490973442215728806e-01
4.456985081394168602e-01
4.105343230193487236e-01
3.869883728444678539e-01
3.955266713279355084e-01
3.907922277963414848e-01
3.685112587133759221e-01
3.638501284328221619e-01
3.582000632991709232e-01
3.341243389440080591e-01
3.194094346616925262e-01
3.152874349221442829e-01
3.344409592293390854e-01
3.348322122907098630e-01
3.070298490794019508e-01
3.099246746087559456e-01
3.096365370901599801e-01
2.949766236546639830e-01
3.068067675362871061e-01
3.177039570634017651e-01
2.906549940704379886e-01
2.861077088976163862e-01
2.963782344208416575e-01
2.750152005504036268e-01
2.706184153627995137e-01
2.689070984240947704e-01
2.591883092505110620e-01
2.734747351724264308e-01
2.748953720273547008e-01
2.659972482403447080e-01
2.562987821816418155e-01
2.352693884687291903e-01
2.277128957539595600e-01
2.392656673981238269e-01
2.333761607538066274e-01
2.091326909195512229e-01
1.889129731551119074e-01
1.986128617936314678e-01
2.154677420470866578e-01
2.175478609990601220e-01
1.952392428449552797e-01
1.773290174003932795e-01
1.844041916723640762e-01
1.804987721091470265e-01
1.697438011379795719e-01
1.593825596236766728e-01
1.513514488283521919e-01
1.539735615850925665e-01
1.580631872601107601e-01
1.552251867562669529e-01
1.622578984785937317e-01
1.484954997222196205e-01
1.472064545247687428e-01
1.612270058653720306e-01
1.563700627722364733e-01
1.502307935954592943e-01
1.401589156840647998e-01
1.275503607054472577e-01
1.307855267616929995e-01
1.353237740318420090e-01
1.175994797587504859e-01
1.131603883223596535e-01
1.136420144928802362e-01
1.040399737029477079e-01
1.077685756558861979e-01
1.100801826052264926e-01
1.050530006541575273e-01
9.650394885825010205e-02
9.740950406271549344e-02
9.530082218834527719e-02
9.003125426110926421e-02
9.042012943029674454e-02
9.311407322733358805e-02
9.349137715371075297e-02
8.383495329863457912e-02
7.937114371946128732e-02
6.946465012667146777e-02
6.909883585678115725e-02
7.569995526725928348e-02
7.495756886440158029e-02
7.056540753861399728e-02
6.526740649539357342e-02
5.938413417728302668e-02
5.568277840828670527e-02
5.813622902181802415e-02
5.631058260111462821e-02
5.566173125247760728e-02
5.407457852002154480e-02
5.178030341576835005e-02
5.006780824415073272e-02
4.413883565283285154e-02
4.307401673462890601e-02
4.213988954981136292e-02
4.022562526673197775e-02
3.963471226860824925e-02
3.732696765742811451e-02
3.412364635606812691e-02
3.361238845711702478e-02
3.373709304291013650e-02
3.161735348892776021e-02
3.241303316610316676e-02
3.346635305245623110e-02
3.226853683393209743e-02
2.784841084526443189e-02
2.478442332794036917e-02
2.412612455292119720e-02
2.311897892708348820e-02
2.296169412321574094e-02
2.113223433523506514e-02
1.864680756993491659e-02
1.827688161960272853e-02
1.726635556420389947e-02
1.584364458527065880e-02
1.349217163674935188e-02
1.132117594772011696e-02
1.028307524306889403e-02
9.585087596802431206e-03
8.933257936749523440e-03
7.733775761489846030e-03
6.902266500140237168e-03
6.698165852503293501e-03
6.582005914006397625e-03
5.794967462908630525e-03
3.988025031248071915e-03
2.296186565214013587e-03
1.402244344540213390e-03
7.849004022897531014e-04
3.831157603127756362e-04
1.994432437248846697e-04
7.858940694442787857e-05
2.708507218910526830e-05
6.847660173673851920e-06


==> anc/Fig03_j_charge_L13.txt <==
4.701060559463722477e+00
4.943918026664143817e+00
4.929082822251861451e+00
4.891402819744115504e+00
4.798750170304398210e+00
4.790181815675985000e+00
4.876931857015673444e+00
4.644930872783628928e+00
4.707203341493184645e+00
4.932158808429014663e+00
4.836471951810013437e+00
4.555696816214680922e+00
4.384884615612202552e+00
4.470683041590691964e+00
4.700266107087423428e+00
4.902305705327226981e+00
4.506416441581032828e+00
4.314225157712373360e+00
4.410873898168041762e+00
4.580599972330850811e+00
4.762957558091938992e+00
4.560113476974807512e+00
4.384304601790993239e+00
4.532016482264416446e+00
4.580125341739620382e+00
4.221434895185608660e+00
3.868677890323358515e+00
3.940555266734306450e+00
4.245491472486535578e+00
4.324763085017987230e+00
4.017615445444318034e+00
3.920288258207990317e+00
4.023063033646161024e+00
3.674516630481470258e+00
3.760170003830477281e+00
3.916184373468276192e+00
3.814363878707896394e+00
3.957777604334852928e+00
3.908543940676311834e+00
4.002430658900913762e+00
3.924054605875212154e+00
3.611147677415482704e+00
3.475398216062126178e+00
3.471429483257483462e+00
3.633415218634265642e+00
3.613687440865155143e+00
3.220005359875959261e+00
3.214350124115997076e+00
3.533422895326421287e+00
3.449805760309009095e+00
3.449988327184762671e+00
3.348611783909619444e+00
3.133555808486978123e+00
3.278661237303581721e+00
3.280008855667708279e+00
3.129803120768815283e+00
3.299691091008085664e+00
3.498921184099771597e+00
3.264417002537638002e+00
3.117185717561683500e+00
3.178142561967596258e+00
3.093913950294385540e+00
3.011984660772994093e+00
3.049904704441997350e+00
3.111343578450675551e+00
3.052709001024019209e+00
3.104208979274671876e+00
3.109640071953103657e+00
2.902525014952883620e+00
2.844046003682215051e+00
2.829769357214836578e+00
2.972930580950654544e+00
2.988127134238670823e+00
2.730790092959957782e+00
2.715173129797782803e+00
2.779384292206562357e+00
2.652564290365714506e+00
2.577387828605488984e+00
2.517479937837216131e+00
2.592321643433788125e+00
2.705969214352972774e+00
2.648123959922530801e+00
2.606494957272534663e+00
2.441575116859481920e+00
2.433949283325270496e+00
2.536677608510999438e+00
2.562318728585517569e+00
2.639482771696693764e+00
2.520644689499469848e+00
2.519682251654129512e+00
2.537781783904793809e+00
2.240726791913262073e+00
2.256259573772932736e+00
2.234454054296661774e+00
2.085365372650588522e+00
2.203167710064697360e+00
2.230991373709018344e+00
2.209010025775732800e+00
2.272566240368786072e+00
2.199415567739196220e+00
2.147165726172993505e+00
2.213217374384892633e+00
2.081434854409315083e+00
2.157423078500269931e+00
2.198377222802174291e+00
2.090687721632511042e+00
1.985376309443497522e+00
1.964910380677392432e+00
1.943427313089891362e+00
1.806604632927098608e+00
1.806197804160460052e+00
1.848363253867137956e+00
1.833591370164934675e+00
1.685258262917821215e+00
1.609920555433849598e+00
1.594869136116670472e+00
1.709801628029414378e+00
1.737526071824098128e+00
1.586313651298708383e+00
1.591990205402463276e+00
1.557949031339384005e+00
1.554720645192706696e+00
1.660340892233532095e+00
1.628999221750247584e+00
1.524668179869248519e+00
1.437879470201392396e+00
1.467335480657564251e+00
1.459874692248848582e+00
1.359729735517003935e+00
1.321089012418031006e+00
1.360366536505036583e+00
1.370534902109406206e+00
1.269146775667044036e+00
1.226068685898344945e+00
1.314151098177957833e+00
1.291076416241424329e+00
1.220637570139311734e+00
1.293248761201316377e+00
1.305068826414423011e+00
1.198654273671971193e+00
1.145156658289781193e+00
1.196334675018887905e+00
1.302769694772234255e+00
1.285973620645978643e+00
1.251709945100244914e+00
1.259560597581925734e+00
1.191299036003574896e+00
1.145055585558422573e+00
1.163475964425080278e+00
1.192525504935750602e+00
1.151820005611319475e+00
1.083256371103733962e+00
1.052780885817947043e+00
1.065758845071678396e+00
1.112496851242887219e+00
1.154981773934883327e+00
1.121021673144870778e+00
1.062325846198470147e+00
1.049835712187748182e+00
1.022711841776170472e+00
1.082078554393087977e+00
1.086510850684546003e+00
9.586738845059865621e-01
9.171888257871675387e-01
9.319586445949794573e-01
1.035861988703061343e+00
1.084530173484505200e+00
1.009219829865048323e+00
9.588222379616424540e-01
9.424336277180493937e-01
9.741548553794719956e-01
9.752048832950108714e-01
9.501042728828742456e-01
9.342694895666220356e-01
9.444133936585517031e-01
9.909361106461167523e-01
9.434452602228322604e-01
8.839346175942121020e-01
9.393473161721060949e-01
9.763789888592859789e-01
9.125859684815702533e-01
9.028139878548372410e-01
8.813899674458259836e-01
8.259995840551268564e-01
8.348389717666374610e-01
8.727754444211939244e-01
9.273057947599356865e-01
8.630367456802920945e-01
8.137055758723356069e-01
8.231147197718829966e-01
8.323219800773060673e-01
7.982083328960453139e-01
7.410671658307388387e-01
7.443520886331752573e-01
7.364649062747703478e-01
7.630436199233717742e-01
7.468881981326951358e-01
6.243196624935459793e-01
6.276234772844124787e-01
7.067367947688592000e-01
7.031519650556915524e-01
7.104919914701881556e-01
6.684325388857844663e-01
6.507988630494664362e-01
7.260983882693445857e-01
7.273491098076895200e-01
6.610818476745445871e-01
6.431800725623677550e-01
5.919416176269648444e-01
5.653182328038242055e-01
5.930994843452692677e-01
6.148951058784891677e-01
6.053690064602839094e-01
5.959009048613284065e-01
6.109584431365348012e-01
5.747554920729096573e-01
5.260136259988583696e-01
5.271873946225584806e-01
5.624928187364027776e-01
5.772909896473285007e-01
5.580965031430799028e-01
5.679381259782904090e-01
5.569913710638814131e-01
5.399679743406654575e-01
5.418580121148411921e-01
5.477948918042454540e-01
5.561103885430364047e-01
5.595377422533424072e-01
5.206164560040483780e-01
4.801754089041299078e-01
4.907686494610696837e-01
4.799997704842504653e-01
4.824355291168044291e-01
4.826084758017707976e-01
4.741013576084983083e-01
4.933082216009706533e-01
5.034774011467073596e-01
4.862500184021175675e-01
4.604367889277849457e-01
4.406324808870021870e-01
4.541687812318652706e-01
4.418219536887241783e-01
4.155836722754047141e-01
4.286288362387170037e-01
4.406506958334981960e-01
4.466204183293558949e-01
4.436855339468624981e-01
4.428515707999383655e-01
4.469402878389695521e-01
4.409700064777036799e-01
4.376313011218720961e-01
4.347964040149315812e-01
4.418805258010573001e-01
4.371802989733076239e-01
4.026774527634542911e-01
3.836080531023762785e-01
4.133056799515991142e-01
4.401579355570171548e-01
4.153269058170742656e-01
3.806401242962809683e-01
3.814433074608024610e-01
3.848311679985217948e-01
3.939869492962064790e-01
3.975090665969691628e-01
3.951538786100550205e-01
4.028154542560475337e-01
3.909695424088138194e-01
4.013517070433026968e-01
4.232033220877633450e-01
3.980147062067903030e-01
3.932334348290648651e-01
4.058721005841119944e-01
3.678828451472923033e-01
3.328217991577370749e-01
3.564254784667358344e-01
3.739751516505547269e-01
3.485429697665030080e-01
3.289260444037942488e-01
3.285375191942145334e-01
3.359575414666193249e-01
3.191981041232208605e-01
3.229429905243931809e-01
3.456663993829333648e-01
3.497440542790141715e-01
3.696930937147975826e-01
3.654619340576901743e-01
3.594560641782181820e-01
3.631914560074440135e-01
3.272201102145153029e-01
3.241300241826958195e-01
3.538934622833597166e-01
3.455986090278526102e-01
3.299778108877423066e-01
3.274557984327464144e-01
3.092361180462210313e-01
2.943882627892345227e-01
3.221702830550424168e-01
3.376303114618602885e-01
3.227374098155414428e-01
2.910167826536122493e-01
2.912069620700402095e-01
3.239251956813496980e-01
3.027785945758679209e-01
2.930798813554287285e-01
2.971389471765122359e-01
3.125234426912571473e-01
3.025085001612525804e-01
2.666930806586453317e-01
2.772313584293809585e-01
2.724535468506630864e-01
2.729604434570715998e-01
2.842636782979550136e-01
2.817501278266230647e-01
2.793306411867191308e-01
2.735557233687500589e-01
2.704954860934803973e-01
2.657604986079248888e-01
2.615800873159885298e-01
2.715147054924930137e-01
2.742514668724140292e-01
2.575417745661232050e-01
2.451915169511923454e-01
2.470358868154274856e-01
2.602355589500842115e-01
2.441460129670082191e-01
2.536073975836556360e-01
2.600765432333597138e-01
2.289405959209289687e-01
2.452348967870776886e-01
2.627336023664281761e-01
2.555683724721193317e-01
2.546878829163893854e-01
2.561381291947732453e-01
2.483576735602817387e-01
2.261604810853003189e-01
2.051944720814582734e-01
2.411558682961120748e-01
2.539418839269019235e-01
2.209926754889016687e-01
2.231608388190362835e-01
2.272769761439284442e-01
2.167396638484248295e-01
2.214058987568859049e-01
2.199763135896992683e-01
2.100570619702053776e-01
2.017112877324897524e-01
2.120482740340576266e-01
2.156944632799088490e-01
2.006971815373055357e-01
2.000394713988321305e-01
2.049075033229419696e-01
2.059981745661693953e-01
2.021052057269037694e-01
2.099282394120332851e-01
2.148435125641483534e-01
2.022270652475393338e-01
2.024875339345979797e-01
2.075625205706287113e-01
1.943263932502197200e-01
1.888826526690677299e-01
2.002994846925920114e-01
1.954678966917100524e-01
1.917308083997755763e-01
2.010788281972189506e-01
1.985626007854860431e-01
1.931783770215947660e-01
1.988417190220239661e-01
1.945680442262067711e-01
1.783000358742082292e-01
1.800860942509801832e-01
1.848060401615617687e-01
1.874234610495943698e-01
1.906973250621762650e-01
1.856028429159203019e-01
1.848373837627427241e-01
1.801653823778256724e-01
1.728443746316747909e-01
1.744130614060198370e-01
1.639023483923242042e-01
1.631344235757348216e-01
1.701049925320969047e-01
1.679927853641927094e-01
1.581319207544054917e-01
1.560296796934458052e-01
1.689352615208381814e-01
1.564049887903735114e-01
1.457986730123610741e-01
1.509231831472990226e-01
1.407208844028037809e-01
1.445427195358369721e-01
1.556338987152057485e-01
1.509952022428548701e-01
1.536194739595751479e-01
1.608675445993580366e-01
1.532928043456746325e-01
1.502979545041663867e-01
1.604338150457448875e-01
1.655124380364685066e-01
1.599225445790802003e-01
1.523233257035488397e-01
1.565412294609120625e-01
1.554957197470548669e-01
1.428985286940220589e-01
1.404740309478063331e-01
1.412916444224748547e-01
1.377309412250681264e-01
1.354092660454399577e-01
1.375879770720078166e-01
1.447427774479299878e-01
1.418155838981842443e-01
1.361278221543642530e-01
1.338382253497050756e-01
1.242560786860823357e-01
1.278257034364264633e-01
1.325349801283450257e-01
1.294036674490846028e-01
1.297943671561383183e-01
1.242566584323228085e-01
1.274851382773826702e-01
1.308695232538157616e-01
1.398713743552037481e-01
1.423598997452124315e-01
1.336834433750872242e-01
1.366247277828651074e-01
1.342583001083796079e-01
1.291914078359563400e-01
1.278853646735395866e-01
1.308849934096290857e-01
1.260504208948751981e-01
1.178618426800434604e-01
1.247912055874936116e-01
1.249424443928830869e-01
1.165362695539621657e-01
1.213664731206861858e-01
1.191112752128210134e-01
1.174373689455442266e-01
1.255311742162904254e-01
1.224771979226304958e-01
1.142508944799623533e-01
1.027299499067625133e-01
1.077337693002231728e-01
1.153715365975699347e-01
1.098600700722993234e-01
1.092343838885783264e-01
1.047839476912775791e-01
1.074799399405139827e-01
1.122037406253539038e-01
1.104526154031724161e-01
1.103344763909139825e-01
1.066263567347407321e-01
1.081146932276218497e-01
1.109525098768316814e-01
1.087920245140965719e-01
1.079498882347458555e-01
1.050704912363752963e-01
1.049001519110813879e-01
1.070433587108509110e-01
1.023927648906863275e-01
9.588098840382826282e-02
9.208427216321747599e-02
9.516397406448239005e-02
9.611903446618322300e-02
8.877813001283051120e-02
8.998353118843033238e-02
8.862796099747993761e-02
8.997054626475506356e-02
9.328404366734413533e-02
9.009763463880560153e-02
8.767010181391124424e-02
8.317757179258848665e-02
7.508185943841153009e-02
7.256431345712922865e-02
7.190045569234369827e-02
7.540609380137694440e-02
7.881361648022672250e-02
7.347256254601296221e-02
6.932216960342595102e-02
6.928582107841882443e-02
7.023172171489679150e-02
6.871128870779551201e-02
6.879250244667696468e-02
7.034231515472653962e-02
7.126550111055884873e-02
7.061889660852521677e-02
6.656605334144317931e-02
6.640577543351056100e-02
6.664626030376752386e-02
6.525694696317782539e-02
6.627068345669966110e-02
6.074911147224730523e-02
5.804675775278258371e-02
5.912505758580238052e-02
5.874084487820437073e-02
5.763003631692955459e-02
5.685577006527497285e-02
5.624534615034778445e-02
5.722128358369380635e-02
5.374199423326275760e-02
5.097795335331428007e-02
5.535121634510280914e-02
5.558321672628649401e-02
5.166207376053702505e-02
5.107463619609727001e-02
4.863066238919019901e-02
4.535713211877950846e-02
4.726223878459866190e-02
4.677909264867005645e-02
4.893372259981816630e-02
5.179610734637461744e-02
4.935407865736891886e-02
5.090429524725757771e-02
5.087048204364777448e-02
4.556729569477226821e-02
4.486695830195772117e-02
4.633309478150344357e-02
4.642680963753374745e-02
4.506226947250892984e-02
4.308938977731075620e-02
4.209864643557337943e-02
4.162036549489128712e-02
4.356545324847670153e-02
4.396323993796884960e-02
4.306074506952934505e-02
4.255611253564393209e-02
4.083324615711666355e-02
3.795680063559222356e-02
3.854308771314294418e-02
4.056891743873991540e-02
4.060878657164917332e-02
4.210586262611295399e-02
3.877447531016960797e-02
3.686464470769293400e-02
3.902687311261649611e-02
3.811912224845415836e-02
3.524712377389038059e-02
3.438140750769080184e-02
3.437654597742760554e-02
3.655827160503213186e-02
3.475882073633725089e-02
3.094016570906759148e-02
3.087950465917652446e-02
3.122312943528042853e-02
2.991090627126595861e-02
2.955232744278071463e-02
2.923787246093233552e-02
2.813038917609922765e-02
2.894943140127408457e-02
2.864931481835681498e-02
2.801923306212305773e-02
2.615416973889411051e-02
2.479747641270670794e-02
2.486553445974661741e-02
2.537473516687632075e-02
2.646501757303991453e-02
2.667016188866709603e-02
2.489342674470321898e-02
2.388710657976028315e-02
2.371847216508533862e-02
2.317625246054450319e-02
2.294019422471213140e-02
2.264879115152327108e-02
2.181157247467572016e-02
2.189809098491859660e-02
2.114086237506042701e-02
1.905172362694652552e-02
1.792237367648769064e-02
1.866575155274447298e-02
1.928478687323563825e-02
1.843665138821606875e-02
1.754006423794060576e-02
1.749701132795120767e-02
1.749137142866314179e-02
1.752141207641668558e-02
1.653229772046951873e-02
1.526438314321291144e-02
1.522740788163329251e-02
1.400464258419326959e-02
1.409867274665323536e-02
1.359840940245047800e-02
1.179120848920619732e-02
1.099861816941267653e-02
1.082034215096530118e-02
1.043419873479446008e-02
9.619910349317093226e-03
8.927139605347409954e-03
8.008267396922855164e-03
7.340435709245967701e-03
7.190377862055205398e-03
7.330546299122294059e-03
6.884870790043916104e-03
6.294826671346598866e-03
6.462638189844874780e-03
6.737021090592420873e-03
6.631992975879463792e-03
6.067859460369777122e-03
5.935634464569380757e-03
6.347621165116086941e-03
6.543961566760026979e-03
6.300799938401459126e-03
6.035450393887661566e-03
6.166551395415762783e-03
6.086514729059846682e-03
6.445904356007421156e-03
6.820342440364299784e-03
6.814506043941202795e-03
6.421418876728020829e-03
6.060752656193455455e-03
5.963032580168718677e-03
5.566373998064432643e-03
4.711174611031555479e-03
3.886075447352119877e-03
3.344818348025651103e-03
3.023862676031482521e-03
2.733659690977220582e-03
2.160083803698227469e-03
1.701822052303940012e-03
1.424681060738647092e-03
1.174305541424928382e-03
9.525734186305880556e-04
8.046479697211929077e-04
6.292775519605404511e-04
4.777692207588032859e-04
3.386436506774027628e-04
2.690988541023598595e-04
2.138716506292725984e-04
1.535813455701422908e-04
9.308441696601879242e-05
7.014951390826352790e-05
5.140781976113437178e-05
3.224600788703727158e-05
2.521860816847934042e-05
1.813520553709574743e-05
1.194732973035247583e-05
8.726165015561481440e-06
6.765343167359705925e-06
4.854851586104326741e-06
2.609565919563592542e-06
9.467145013765706855e-07
3.592921034341848952e-07
8.368130009550223328e-08


==> anc/Fig03_j_charge_L14.txt <==
4.975538229585539263e+00
5.060592007402574311e+00
4.977869457652420948e+00
5.012307735138129772e+00
5.024165350459834478e+00
5.220935430952735601e+00
5.125903683362351693e+00
4.884993554805272531e+00
4.891295319573029765e+00
5.008795051252069364e+00
4.892446833221332447e+00
4.768933824277913125e+00
4.810399842198499698e+00
4.633295276694409104e+00
4.652882870558933348e+00
4.684958619755200004e+00
4.815613303777028342e+00
5.007658005126791601e+00
4.793253553031365577e+00
4.783376641397238949e+00
4.946815491262390729e+00
4.932928465043938004e+00
4.692904062177158053e+00
4.633485726438697050e+00
4.881601607559290734e+00
4.771273103641679114e+00
4.673092956834177691e+00
4.787076044963759713e+00
4.578598124837478522e+00
4.469948169584285758e+00
4.551358278297975346e+00
4.396725430343910723e+00
4.368285614992995392e+00
4.407313971499357663e+00
4.499642255779237487e+00
4.442859488156753578e+00
4.541597792624987306e+00
4.696265787805932845e+00
4.450072837365945944e+00
4.286157108728790632e+00
4.361581833169015709e+00
4.311699601612464683e+00
4.191540688061440534e+00
4.332447055950945369e+00
4.433798124940477869e+00
4.334100853066247261e+00
4.244088522920844930e+00
4.279671223996025731e+00
4.323850149538544407e+00
4.146915334565628442e+00
4.120092494668404548e+00
4.227501427340201623e+00
4.004924909235801245e+00
3.920503711720781936e+00
3.965434810491277329e+00
4.043814562741406604e+00
4.212653455670953839e+00
4.289840127620202281e+00
4.275465552012903458e+00
4.046637603201368449e+00
3.907043215586849527e+00
4.099417450953118269e+00
4.148814034743085521e+00
4.045347559568442719e+00
3.995142816432866173e+00
4.043093513452699739e+00
4.046865778590867713e+00
3.919756199809091957e+00
4.097056882108724984e+00
4.075227572118844677e+00
3.965260941837474906e+00
3.947631760212542584e+00
3.862694335043998617e+00
3.918720748527380948e+00
3.799747609951612315e+00
3.834325492129942337e+00
4.009882079940076949e+00
4.049173034106331670e+00
3.955831139989576695e+00
3.764769343324604112e+00
3.674648576339303752e+00
3.621172468609649364e+00
3.693239033723345610e+00
3.759068146139830979e+00
3.738299491804727204e+00
3.866699318208334901e+00
3.845813423502338235e+00
3.500247918439906236e+00
3.403013198408223694e+00
3.641516783306038452e+00
3.685978861348206070e+00
3.688590275154459253e+00
3.735415863628913868e+00
3.703166192560203740e+00
3.605239855172331698e+00
3.610258009343043639e+00
3.591827371379566092e+00
3.443214918689029069e+00
3.412367851053426993e+00
3.496499435852205906e+00
3.564765875036082221e+00
3.506785493361700645e+00
3.507001474918696182e+00
3.481289823116416215e+00
3.491359106528167278e+00
3.414825783142802607e+00
3.388082493356078917e+00
3.581912061586522977e+00
3.559277194050277870e+00
3.454741238062996711e+00
3.419440190838715310e+00
3.497330270485570214e+00
3.338074973896137276e+00
3.182107419260869818e+00
3.405596188324742979e+00
3.522265159607614660e+00
3.311944846484524696e+00
3.169285113181929070e+00
3.440760407495343287e+00
3.451991812934484649e+00
3.241163964704191880e+00
3.174304961170310690e+00
3.227883285416561332e+00
3.306373572769365943e+00
3.232155856537247907e+00
3.142305599222944501e+00
3.200882155491942882e+00
3.472650086153687976e+00
3.466050654236645379e+00
3.139943493220021864e+00
3.219088591320026449e+00
3.277534557989352670e+00
3.088362597583662161e+00
3.181841253164997330e+00
3.322521532494504104e+00
3.206995642090042509e+00
3.048261907177643337e+00
3.068601111805968618e+00
3.162283619990501116e+00
3.148527401600845099e+00
3.179128919671996734e+00
3.303698103882501069e+00
3.165065411010149710e+00
3.057051048189659781e+00
3.087411803523495202e+00
3.079002008621202435e+00
3.058001207619053030e+00
3.042284712303952254e+00
2.947246426183093959e+00
2.882315700612786635e+00
2.839505128529630440e+00
2.824597916104839346e+00
2.921744081845908170e+00
2.875549136588233523e+00
2.941872675925915281e+00
2.955924614613754997e+00
2.820016466105120134e+00
2.983858828609975422e+00
2.892500810892856489e+00
2.865738899892261049e+00
2.841623630765664377e+00
2.633850844807832381e+00
2.739235471378762110e+00
2.705359389076620769e+00
2.750300914516891293e+00
2.903562016550205183e+00
2.701705746594122548e+00
2.519922113173617362e+00
2.738737842838799619e+00
2.790308329977587931e+00
2.750346912640766917e+00
2.797325350183778703e+00
2.673335268326159309e+00
2.586154999495306583e+00
2.576198905930191962e+00
2.543760322823428233e+00
2.507984807722566600e+00
2.560402316185896421e+00
2.688247994445012612e+00
2.611555907630664475e+00
2.507595066073642354e+00
2.456045141202225057e+00
2.418043784357345682e+00
2.447843816335617095e+00
2.426352128835232325e+00
2.376644824051620475e+00
2.395800565897775236e+00
2.423339773078195147e+00
2.336529080944552472e+00
2.303410157987247242e+00
2.283995338660184782e+00
2.294752674800882186e+00
2.408617626398133371e+00
2.457888927393678369e+00
2.359270934592375024e+00
2.182234917166738342e+00
2.170905383579005754e+00
2.221213457834976257e+00
2.266118254927364628e+00
2.253663106598143173e+00
2.207197064134299502e+00
2.337728568908941096e+00
2.257755022176289650e+00
2.167472653664320514e+00
2.225899782724435561e+00
2.161337497615687386e+00
2.131874028498874640e+00
2.151169383405320268e+00
2.179087826565023089e+00
2.064698260067579394e+00
2.011057848962412464e+00
2.071506185004198475e+00
2.081193515149348805e+00
2.033382654326299388e+00
1.990186410182438914e+00
1.997896424640642321e+00
2.001955840730952119e+00
2.026143107082299721e+00
2.016034658298976989e+00
1.987071517238951035e+00
1.959628723662115712e+00
1.972770603146897006e+00
1.903758226552643817e+00
1.839898624714338737e+00
1.925294507259227128e+00
1.979816513077844009e+00
1.859386290997299573e+00
1.818040793669032151e+00
1.851687720251683045e+00
1.809494380191447815e+00
1.840372576094563950e+00
1.875289274195261147e+00
1.943157091651481316e+00
1.953218554926780648e+00
1.832597826857236711e+00
1.846516601990220829e+00
1.891524471975153832e+00
1.880999360264433928e+00
1.865843028802952608e+00
1.785064373380592873e+00
1.830556675648892018e+00
1.854684334862304773e+00
1.807118588813410476e+00
1.774110476071028675e+00
1.717037904245791724e+00
1.743254709008475345e+00
1.756208169814498898e+00
1.747402067513159851e+00
1.737393026444221666e+00
1.737223190473142553e+00
1.728834906855062359e+00
1.652622693578229773e+00
1.576759505779482096e+00
1.593192461275778182e+00
1.697245613293272282e+00
1.664923587821335316e+00
1.627951449502492265e+00
1.676701010749831688e+00
1.625054034217405796e+00
1.629531481397860304e+00
1.648368768495040770e+00
1.622874581952437056e+00
1.638712744182788006e+00
1.607327484160093078e+00
1.569634179663148332e+00
1.569648985702077448e+00
1.558853607267681074e+00
1.613258298732320295e+00
1.579609788594060760e+00
1.515107919238354306e+00
1.532414045658983870e+00
1.518078673943321411e+00
1.474361924437744387e+00
1.491482662836345785e+00
1.523597340473362705e+00
1.491265812084989539e+00
1.466563388602930118e+00
1.513268387137389759e+00
1.504725918232125759e+00
1.386260089344626412e+00
1.397561648260909450e+00
1.504748828528405191e+00
1.467421745055476068e+00
1.446488495525113160e+00
1.446942311606980613e+00
1.459823267540766301e+00
1.466441797333007280e+00
1.407484675961065079e+00
1.415237322456954994e+00
1.389098955968770976e+00
1.346897737890253355e+00
1.349747014282979274e+00
1.405691871526707937e+00
1.439007740363185794e+00
1.419647344998985039e+00
1.367331901126190408e+00
1.329708909148759055e+00
1.319108695682983612e+00
1.367084774539882419e+00
1.361114913312307051e+00
1.285963911296739814e+00
1.347443766282190092e+00
1.380079367060828677e+00
1.360877615140200669e+00
1.388681621847307701e+00
1.354331778709148670e+00
1.297692860446646668e+00
1.278895158026101875e+00
1.249313105515244882e+00
1.250725887807094816e+00
1.252749699617984325e+00
1.231754798693154074e+00
1.251847456259933988e+00
1.253959535934245695e+00
1.296594635561131303e+00
1.243791887209062752e+00
1.247970232582747085e+00
1.258136716752039863e+00
1.216225206356276844e+00
1.246396491895027658e+00
1.207330440473650013e+00
1.170523618582778980e+00
1.131144039109565735e+00
1.149283400536370126e+00
1.160757633665420396e+00
1.171804564061773579e+00
1.146549530652981819e+00
1.145268753767062275e+00
1.164105963043964298e+00
1.121324281962572167e+00
1.116070830556249449e+00
1.111086329549731300e+00
1.094521343736239549e+00
1.069980385646092769e+00
1.094462166675837178e+00
1.131147754229413049e+00
1.100675313786798837e+00
1.081101447802138793e+00
1.083923805789851036e+00
1.112902471427799966e+00
1.098232789155693778e+00
1.039024168212218324e+00
1.044679417049547254e+00
1.044351715912969158e+00
1.034070111687575899e+00
1.082417830613814358e+00
1.060352057032267092e+00
1.028218080848607219e+00
1.081627618219375364e+00
1.048361655068226872e+00
9.961493138711089435e-01
1.052509220907100307e+00
1.081981446534926894e+00
1.041799344828645779e+00
9.872271499646201320e-01
9.793919938536655989e-01
1.011756037716367684e+00
9.868051170690643747e-01
1.001069122940398515e+00
1.018849970259045667e+00
9.670165995389204960e-01
9.243182631705170182e-01
9.086551057855795088e-01
9.136220493264034515e-01
9.692320644423291220e-01
9.783444958868053876e-01
9.047219977770134536e-01
8.846360928130966306e-01
8.975955628591063551e-01
9.136176945952073636e-01
8.870751241117759145e-01
8.772351516317454800e-01
9.488843912001591052e-01
9.516458804327526666e-01
9.071894098655975958e-01
8.899346200448872146e-01
8.879139308301202682e-01
8.753951966038771015e-01
8.709037176756790899e-01
9.038504126609293587e-01
8.852911937883402027e-01
8.716316273059123709e-01
9.215993600702174771e-01
8.942388218987937787e-01
8.670962569039538659e-01
8.806716652817035973e-01
8.713434780291816617e-01
8.677071122319203189e-01
8.710986794733797112e-01
8.869218680233266205e-01
8.515005442306159411e-01
8.348167404851225548e-01
8.430661002375527957e-01
8.167568182235024343e-01
8.707514382416443599e-01
8.843799558532208227e-01
8.250687899165537464e-01
8.253359361017751361e-01
8.425941576753605000e-01
8.687799661255616313e-01
8.500147322071720524e-01
7.898034243018188238e-01
7.200599162183288771e-01
7.091691947232670046e-01
7.627698178168875742e-01
8.199076318924387596e-01
8.171870200851182320e-01
7.914136118391786878e-01
7.994672465336843947e-01
7.537007968324749285e-01
7.108442546603054302e-01
7.242327411003859350e-01
7.629374244443571929e-01
7.615624340421913718e-01
7.623297351322676496e-01
7.313172684623928665e-01
7.035920061199447684e-01
7.083525541371592515e-01
6.861271326316418229e-01
7.176417131531097615e-01
7.173944533695812975e-01
7.312644967219150693e-01
7.291094244752599485e-01
6.859714114147758002e-01
7.094721641002033063e-01
6.948334876788575531e-01
7.096724351628943550e-01
7.271789580329657277e-01
7.013070198508843944e-01
7.052315598234005778e-01
6.912478890888273941e-01
6.778802380991960641e-01
7.246091939252864433e-01
7.229054052762041715e-01
6.824812421703766452e-01
6.768128186773407773e-01
6.708640358664544889e-01
6.725359407836174475e-01
6.776793964638171408e-01
6.661672442197299482e-01
6.723591047198282933e-01
6.484143774764595802e-01
6.346461689309519372e-01
6.506578952990710318e-01
6.280933611174684961e-01
6.150084678813036998e-01
6.487506864056744593e-01
6.774218110281642335e-01
6.447038004126995903e-01
6.288322615295157680e-01
6.197681141690140061e-01
6.151344252248770461e-01
6.231815103077820162e-01
6.103256919434402183e-01
5.932846079131141037e-01
5.961588555529995226e-01
6.216403503950808096e-01
6.341103840663065982e-01
6.099742970756721894e-01
5.997822084733438475e-01
6.094745846651435928e-01
6.091980060705234346e-01
5.982105453541280982e-01
5.910244028343102363e-01
6.050011497644683933e-01
6.046358234459588976e-01
5.850058648114380144e-01
5.749609304559042400e-01
5.821126276059040983e-01
5.999188356900991836e-01
5.930804522335902940e-01
5.756087913999115013e-01
5.433455428271208865e-01
5.328216050343855814e-01
5.492131520814764745e-01
5.742068739573831238e-01
5.885407301425882309e-01
5.644825923397783773e-01
5.530012441108308474e-01
5.486993221508319474e-01
5.232063400760214034e-01
5.230753876665501512e-01
5.444428928267507350e-01
5.378912032977275492e-01
5.445067504880136688e-01
5.436112076344077337e-01
5.269203323628789404e-01
5.162548154495731900e-01
5.047002913341112063e-01
5.084998439022884176e-01
5.027176178108017091e-01
5.166814607067911069e-01
5.265461539722362527e-01
5.022813653724167438e-01
5.110822094171761920e-01
5.276584492206529697e-01
4.973199195551079588e-01
5.128145943655261219e-01
5.354857748645015514e-01
4.997746042435037839e-01
5.045231343795811840e-01
5.233539987033722918e-01
5.227228909337554574e-01
5.312934746601272185e-01
5.133771891602688653e-01
4.919742970960803152e-01
4.920285883675270533e-01
4.978863387630192983e-01
4.859418507126302411e-01
4.710554237713641679e-01
4.681545150019342239e-01
4.722857836330909276e-01
4.833848022757449292e-01
4.860438287421621206e-01
4.957000529507254449e-01
5.285609248447115105e-01
5.146954765291495981e-01
4.605587962331816332e-01
4.591078693805982769e-01
4.701464826593392821e-01
4.600233129680529331e-01
4.562210389407869160e-01
4.590466492263602372e-01
4.496881504025754817e-01
4.647832632865834257e-01
4.797206098364327209e-01
4.719941038620868445e-01
4.757119393316129319e-01
4.793818258922462050e-01
4.807016372869024612e-01
4.604093561323337469e-01
4.454610690504515191e-01
4.467392170277906249e-01
4.470371887298284497e-01
4.573024762511068708e-01
4.501357744441598085e-01
4.457304260037558419e-01
4.453395144338217482e-01
4.290072645155688646e-01
4.334376722440142493e-01
4.393141534205260434e-01
4.267489949779959546e-01
4.527481329327064374e-01
4.681043941189383384e-01
4.482915205407685399e-01
4.440017528915563005e-01
4.302620807873369646e-01
4.336364717726472473e-01
4.354857483085979863e-01
4.368169682016392885e-01
4.457694261868443419e-01
4.185972459060848250e-01
4.083084027439772279e-01
4.308076923558243343e-01
4.305505327584681630e-01
4.323493505362106526e-01
4.252045821553842031e-01
4.122293956737470566e-01
4.157615834980006864e-01
4.267328196435875021e-01
4.219549871891262738e-01
4.048790202700623397e-01
4.093444469160075760e-01
4.103594995765584286e-01
4.023099346731938697e-01
3.989551605340183049e-01
4.133320819252445655e-01
4.068605106147727968e-01
3.990216886117426975e-01
3.969900667208639544e-01
4.097615823783519184e-01
4.227764329375220398e-01
4.068746636900928970e-01
3.993164221765839184e-01
3.986280276546046997e-01
3.743682754685815905e-01
3.885176952908120929e-01
4.191149512333519622e-01
4.057063609073612853e-01
4.101242573735640051e-01
4.096537982084140772e-01
3.954935712902735157e-01
3.815565715917732525e-01
3.743473641432944476e-01
3.857552919129152436e-01
3.805425316872554919e-01
3.644634906496097004e-01
3.851582342237999113e-01
3.910414377517636431e-01
3.665732735635245931e-01
3.791896624859404374e-01
3.846437452071267971e-01
3.728310239717845254e-01
3.741440188814483259e-01
3.665677776627896400e-01
3.666042499200148908e-01
3.677619360368222234e-01
3.660996935435537614e-01
3.654350524054131855e-01
3.653685735503162668e-01
3.556133413283261158e-01
3.513131189828252454e-01
3.483479726177456937e-01
3.292992802791862017e-01
3.265699599752878157e-01
3.274728419674821644e-01
3.236903075603708158e-01
3.274807474792446604e-01
3.369689838382138314e-01
3.565911732610684282e-01
3.599785706971238008e-01
3.197079798197968725e-01
3.161634773547967181e-01
3.418209782536785202e-01
3.226980764978406024e-01
3.256751835817224827e-01
3.525194627802517022e-01
3.329784967239351468e-01
3.171991041561203484e-01
3.380911290020959248e-01
3.373677371847499940e-01
3.186035349553553719e-01
3.165275714703918442e-01
3.154893164877439760e-01
3.239808632854198067e-01
3.209532715146186099e-01
3.108807146519009801e-01
3.127648573861890324e-01
3.075389599589130607e-01
3.067253730054660399e-01
3.077276394120365133e-01
3.123804029527574300e-01
3.089368093200018373e-01
3.008221453603944218e-01
3.024143673194516491e-01
2.915151958219157624e-01
2.980375740133699436e-01
2.997301184162241561e-01
2.899105570465504988e-01
2.979288770098308947e-01
2.964194079596810250e-01
2.928682663273174391e-01
2.920422463039827887e-01
2.981457590922809708e-01
2.952035552461396706e-01
2.867674043896147329e-01
2.912793220583327347e-01
2.949275212627487930e-01
2.903750407835654079e-01
2.888696253767994993e-01
2.833178709244080218e-01
2.926737984386055813e-01
2.927075431145819695e-01
2.885336734135996450e-01
3.037564899794289452e-01
2.962664768525154479e-01
2.909385843436274044e-01
2.859278095152701371e-01
2.838155117837136698e-01
2.806682734588367700e-01
2.627279343017305258e-01
2.753606069732796313e-01
2.786614668880996737e-01
2.720399497162224733e-01
2.851210251248540439e-01
2.874742102932383303e-01
2.707001878627972036e-01
2.561952577865456715e-01
2.677286597800893619e-01
2.742131702671065097e-01
2.709339951707184224e-01
2.709189881342793926e-01
2.666247151164020113e-01
2.757824198860720499e-01
2.652719001183113101e-01
2.469651373195153876e-01
2.568879074369749826e-01
2.610428531414286102e-01
2.570343883417350317e-01
2.593945694235906263e-01
2.607615608746641223e-01
2.605858198212836485e-01
2.546916172312019833e-01
2.428854903779859853e-01
2.427552682348585456e-01
2.522930790908854415e-01
2.613452965695762242e-01
2.534877066179600513e-01
2.454728604951846027e-01
2.379144065861374668e-01
2.363219570258244251e-01
2.473303582825158442e-01
2.589775125350813889e-01
2.605375845300389459e-01
2.518994133514397271e-01
2.569938905346003111e-01
2.580939916900441000e-01
2.467670414704583037e-01
2.425425626602814300e-01
2.403394549582421880e-01
2.448888793096462013e-01
2.463737928364076180e-01
2.477807723195011858e-01
2.597556114474423583e-01
2.507960616532474152e-01
2.371711129440770560e-01
2.314402425760348492e-01
2.360799214137165591e-01
2.416906534019181430e-01
2.329204961195835144e-01
2.321229077798136475e-01
2.405745950126362831e-01
2.372798995265067712e-01
2.272375065073416744e-01
2.285935444376600012e-01
2.342707532008458382e-01
2.314271993915513748e-01
2.257113050486082573e-01
2.399038066135785185e-01
2.384838063894305915e-01
2.266630433901869468e-01
2.278486854052483024e-01
2.314678128734931339e-01
2.263995259739293719e-01
2.240721421005525127e-01
2.321486872265342560e-01
2.306088115548801110e-01
2.216712212169053009e-01
2.143930798718542419e-01
2.110278324474223199e-01
2.227061301444040187e-01
2.246985271335553702e-01
2.122839457503363780e-01
2.220260347151215008e-01
2.297961901157298259e-01
2.314215974882402882e-01
2.341495463410569466e-01
2.239482048557226157e-01
2.169986098328241797e-01
2.186114181584873084e-01
2.183410087180201464e-01
2.197383712075930695e-01
2.199100238536109975e-01
2.202571771964906000e-01
2.136932878010328607e-01
2.021889918622684357e-01
2.032746276612836522e-01
2.045704773702488044e-01
2.194003964923034455e-01
2.221717634858995372e-01
2.097554395702040941e-01
2.060729719292798412e-01
2.003757046894017735e-01
2.129600414639914174e-01
2.171757494779803510e-01
2.146408134893343922e-01
2.224611303177453925e-01
2.170097546063279592e-01
2.133439735511128976e-01
2.135870553783284498e-01
2.109811081571099645e-01
2.108884344910921527e-01
1.997843459787571607e-01
1.981223364761575401e-01
2.067485611166997028e-01
2.077882628454985336e-01
2.045491120684689024e-01
2.029750272689827273e-01
1.995562829072586308e-01
2.085647651675124059e-01
2.149223268055295566e-01
1.994533795013131716e-01
1.863421842300360121e-01
1.886716104505469782e-01
2.032319982214206566e-01
2.002148904296656706e-01
1.945168790285692895e-01
2.065971623802043411e-01
2.105182109264970292e-01
1.973947846348649560e-01
1.874413889622855434e-01
1.889556136221217375e-01
2.005645698525762022e-01
2.011450293798370259e-01
1.919335480437163177e-01
1.844213866272285673e-01
1.778073002182090079e-01
1.848599998674296530e-01
1.894602721116386279e-01
1.863809095198976640e-01
1.939815993691289542e-01
1.966143414006403523e-01
1.902190261677861038e-01
1.896207538857738462e-01
1.930751103772515576e-01
1.928653097211759926e-01
1.928961164829377517e-01
1.953610440410872007e-01
1.923299762212144493e-01
1.892318418903286004e-01
1.961777079141807101e-01
1.923194088910613053e-01
1.758252102926198823e-01
1.749991796347076245e-01
1.839938360603018686e-01
1.931546721302260516e-01
1.878830377688144038e-01
1.750340333528147274e-01
1.759627818078291217e-01
1.772945311433470617e-01
1.729219424568499419e-01
1.743444415194521091e-01
1.752314674652390158e-01
1.759220073344635316e-01
1.777490807152204977e-01
1.741958208064706415e-01
1.758196468277260505e-01
1.769009108551840570e-01
1.763098603107855489e-01
1.786094394015441122e-01
1.693212050819770109e-01
1.650221816793941143e-01
1.730099654246370633e-01
1.724758912192816962e-01
1.659728509812824770e-01
1.684219654092216079e-01
1.691061141984918359e-01
1.728781306268091233e-01
1.750432620776998238e-01
1.754614602607560692e-01
1.754436469505364915e-01
1.622184380126695524e-01
1.650226241890469514e-01
1.685057150708847984e-01
1.616186325061112761e-01
1.624523677279900158e-01
1.662917134059631041e-01
1.631021493773638364e-01
1.626301265067950363e-01
1.605058784291791274e-01
1.508090005676883116e-01
1.553155413279935781e-01
1.594875742861281698e-01
1.516222437501057729e-01
1.575739290970414042e-01
1.643841155535141207e-01
1.566539352736996127e-01
1.497893668425308022e-01
1.518547059509978148e-01
1.552492280186506812e-01
1.516177856920481182e-01
1.543352820371575174e-01
1.499153455611971220e-01
1.515695674845619623e-01
1.628231016623533645e-01
1.541966734970649233e-01
1.407881617761335691e-01
1.465917814821738330e-01
1.543828680344349613e-01
1.517974049382966317e-01
1.516042750085243307e-01
1.477205105875646629e-01
1.512914997031696018e-01
1.536623449516229256e-01
1.440940109166639893e-01
1.398602811660536460e-01
1.438984546110168850e-01
1.462540608196422620e-01
1.466013239046642935e-01
1.444753717731883103e-01
1.408582097409606104e-01
1.395886051696663133e-01
1.330216835862162161e-01
1.308634083148804139e-01
1.304549223350659204e-01
1.292691097187214921e-01
1.280830943092095831e-01
1.318743185775679838e-01
1.372352866106917313e-01
1.342648992132069730e-01
1.311878105123767124e-01
1.286336057898689045e-01
1.340316567218773625e-01
1.357752415028762594e-01
1.318623631526534834e-01
1.340571808502794560e-01
1.350349153535240210e-01
1.306481100421590935e-01
1.273417131379746270e-01
1.333621169354963498e-01
1.399520376753354833e-01
1.349028669008033587e-01
1.240071693210804543e-01
1.259841292144334712e-01
1.273166601416493293e-01
1.309321462586514606e-01
1.315610432796685270e-01
1.245372151799904875e-01
1.263167417566453399e-01
1.254749443828654387e-01
1.210494455805819075e-01
1.209017754458130561e-01
1.261678988846746396e-01
1.255011273688347029e-01
1.222814869629381129e-01
1.269499009156635494e-01
1.298716638754044694e-01
1.217481331073024114e-01
1.163606546940699760e-01
1.181642334459125088e-01
1.194427082043072463e-01
1.182862904730454801e-01
1.212329888580784415e-01
1.225257218393577680e-01
1.143114884246718144e-01
1.134672090451967347e-01
1.134934230988655229e-01
1.172220309343657285e-01
1.272202715990644328e-01
1.247527952062302409e-01
1.171887602594696570e-01
1.159217322498773545e-01
1.161910558752002748e-01
1.151804106503088038e-01
1.126213760632111538e-01
1.133284830067817078e-01
1.110791803678541217e-01
1.081397858940521539e-01
1.094565339865742198e-01
1.107757599515937774e-01
1.138820266129908498e-01
1.117815201125720304e-01
1.074018683730508933e-01
1.088565844182287495e-01
1.085027001457907203e-01
1.083421915815793862e-01
1.090822417730529376e-01
1.053205462054795927e-01
1.015826692578136736e-01
1.004833475357448241e-01
1.052481141798156661e-01
1.094258376466598348e-01
1.092599285425501082e-01
1.064253984807796427e-01
1.033965832716606248e-01
1.016326583272994522e-01
1.040710492817070176e-01
1.081267401609097567e-01
1.064700770118572337e-01
1.023954509040883309e-01
1.019307790269811248e-01
1.014023476061494539e-01
9.999815233648418067e-02
9.720319060252875787e-02
9.751849739587975519e-02
1.004027701841057468e-01
1.011575390154527271e-01
1.001156550160760966e-01
9.576678659398843441e-02
9.081778880369097140e-02
9.435136518757857027e-02
1.022098473516604433e-01
9.536653593695182396e-02
8.960995849122674328e-02
9.435246738082918305e-02
9.897767154707860782e-02
9.925007657656541304e-02
9.720600569191190088e-02
1.014243634801402227e-01
1.049929065958169205e-01
1.010048617692286127e-01
9.457180910983781219e-02
9.197981398800206265e-02
8.933027147076001706e-02
8.926285631396749243e-02
9.101097642068615989e-02
9.542461614917560619e-02
9.737455782463379228e-02
9.498411521007454894e-02
9.854471327881671183e-02
9.565732095382481481e-02
8.811026166333559007e-02
8.740971862288705874e-02
9.069654421244754960e-02
9.247074378885898616e-02
9.114975463178547066e-02
9.183995864412576593e-02
9.134447563986151930e-02
8.763222232191654471e-02
8.555751976426875793e-02
8.148387052638153549e-02
8.389774191115829949e-02
8.573280709283200018e-02
8.586954323815580714e-02
8.760757558624539254e-02
8.765285674260897553e-02
8.771359698861087850e-02
8.646201916343093652e-02
8.628775085327788918e-02
8.139008407297292080e-02
7.794983351415510353e-02
8.351272312249889695e-02
8.519113155161657513e-02
8.122006422267108450e-02
8.133664828268891145e-02
8.128653273121756728e-02
7.790767198298513552e-02
7.815427670629822299e-02
8.023837056063626294e-02
8.124441528304136850e-02
8.146597531596000419e-02
7.821437433977924958e-02
7.601864128367853690e-02
7.882175435763365268e-02
7.858313141828432435e-02
7.109968730836518924e-02
7.211238054713130230e-02
7.683097673942068662e-02
7.359599930756011155e-02
7.548707824954943579e-02
7.210249642601636311e-02
6.687757400841684574e-02
7.178813885954002383e-02
7.388123517579171795e-02
7.385414937469336749e-02
7.226279514969172202e-02
7.045841742056031809e-02
6.952233952570882614e-02
6.945311763101318092e-02
7.256736272447508740e-02
7.265162003337581609e-02
7.004200517450047403e-02
6.780128714177752203e-02
6.620660770132218154e-02
6.983623596997737271e-02
7.164117701147799944e-02
6.782648269360304349e-02
6.450715903544278207e-02
6.318708652472711240e-02
6.931960894254525496e-02
6.914741223015187510e-02
6.581506802286408997e-02
6.616515151862598088e-02
6.196184210649827856e-02
6.299570332207120316e-02
6.400443377974554537e-02
6.313379832302597194e-02
6.292659683961426831e-02
5.847875088083762107e-02
5.881995714824272276e-02
6.218305634111230551e-02
5.847904741676035467e-02
5.865211660987369041e-02
5.808962508297170479e-02
5.716924578131899609e-02
5.987031432737462827e-02
5.608003187490001595e-02
5.387277311240228073e-02
5.407118107874404195e-02
5.263200610340305202e-02
5.128375651956285780e-02
4.938222003818746458e-02
5.172977726719360514e-02
5.530377138746881555e-02
5.526029428387772835e-02
5.382603058203747071e-02
5.523645598025338221e-02
5.538381296382510061e-02
5.405470981210735298e-02
5.503858552772490642e-02
5.197138397018707945e-02
5.134583319287152475e-02
5.330799662924649157e-02
5.202217128789338868e-02
5.012527001590540848e-02
5.047392929129388556e-02
5.112370836973324784e-02
5.207274532304301956e-02
5.476897325209578032e-02
5.428273484670825128e-02
5.074456308890106654e-02
4.851108060900168745e-02
4.752367272103139029e-02
4.784666681960200729e-02
4.872952321604358955e-02
4.903760998474303301e-02
4.854648798353265737e-02
4.752602342618501841e-02
4.919447608237610681e-02
4.935506370755615019e-02
4.701829089749777479e-02
4.788166140542806509e-02
4.807390906975383960e-02
4.716509982970761017e-02
4.696685249979917071e-02
4.512556395588851466e-02
4.392928951593848969e-02
4.404533211870702292e-02
4.384076542240218644e-02
4.319175525944969618e-02
4.304532407831077739e-02
4.294518739894915421e-02
4.426590435938299734e-02
4.391374068648434825e-02
4.457788769013867891e-02
4.510325936751620468e-02
4.314325193859684660e-02
4.293211151171194562e-02
4.205799600336352501e-02
4.119924351784660932e-02
4.261593521702010390e-02
4.190921800448206558e-02
3.939537871922595830e-02
3.753161367391377040e-02
3.819895613035062532e-02
4.143203531562210384e-02
4.075214903522663551e-02
3.876636871535319578e-02
3.758685460156385716e-02
3.808274459187910993e-02
3.908313922202812096e-02
3.864015495708181258e-02
3.851578272004999720e-02
3.677729979903156254e-02
3.549517083196943035e-02
3.559321028591078129e-02
3.559363239830926062e-02
3.656460601540321986e-02
3.861835432799044787e-02
3.852240365662159410e-02
3.538421874056061484e-02
3.454778254171709390e-02
3.680355116001786386e-02
3.565690598207426482e-02
3.366232145208968712e-02
3.230497850084562000e-02
3.158238294805858215e-02
3.243642981726739538e-02
3.167228567815638662e-02
3.111394755845864682e-02
3.241267308982553191e-02
3.432354821669256900e-02
3.535927080543106726e-02
3.496572266003380308e-02
3.266626396097697949e-02
3.218690641435970057e-02
3.201067481969373241e-02
3.142369199987917611e-02
3.159019791750657113e-02
3.055059163458956339e-02
3.157199299850685370e-02
3.173454611080561705e-02
2.905841346481376902e-02
2.833229481487050186e-02
3.008707518997967220e-02
2.996691932777422254e-02
2.922467051921881845e-02
3.058033035975534983e-02
3.088523832417138307e-02
2.940127511566009710e-02
2.867709057746521337e-02
2.888642477927952368e-02
2.716718859978684009e-02
2.658361569761817991e-02
2.836807946758455531e-02
2.752737765713473769e-02
2.706339212190737864e-02
2.839365266723500175e-02
2.680756362470381252e-02
2.642286431361543300e-02
2.751881961104804541e-02
2.771910566457834457e-02
2.627562710071918925e-02
2.533916043685066274e-02
2.658140598776788724e-02
2.740675383375392599e-02
2.704171740700596002e-02
2.606641499782840973e-02
2.638562415259533209e-02
2.609048454619363952e-02
2.561151722350252583e-02
2.499008678542259665e-02
2.478078461531248514e-02
2.612194534508749735e-02
2.669790334766171044e-02
2.686594019116616064e-02
2.601826278769995421e-02
2.478837643940515201e-02
2.465619928146829676e-02
2.504002984562722980e-02
2.399378409579193058e-02
2.409167775544221110e-02
2.554544135235374200e-02
2.467972463638336972e-02
2.220714160888197924e-02
2.051360220313224250e-02
2.144833006216725901e-02
2.171631393199069393e-02
2.144885274027034591e-02
2.213049667074129881e-02
2.168910484503479286e-02
2.156852555450806952e-02
2.078978282217516099e-02
1.895710207201165703e-02
1.848380160629806493e-02
1.884519173459939939e-02
1.961388299782012082e-02
1.939033155030695996e-02
1.883059851649527064e-02
1.911919140942731216e-02
1.892869839249774339e-02
1.839484477258996123e-02
1.762843864498269547e-02
1.716360652134570758e-02
1.716004984537563768e-02
1.663543041671174810e-02
1.653098727699187434e-02
1.628565901888384682e-02
1.564360079495136224e-02
1.594488268113469429e-02
1.646417987716174841e-02
1.640083102181503702e-02
1.594955040433605753e-02
1.577293438877099691e-02
1.546772270255140913e-02
1.474877468971205231e-02
1.481777275586850656e-02
1.453899803093091844e-02
1.370198887591808634e-02
1.313991975428718990e-02
1.292678193233575031e-02
1.307270604395590827e-02
1.314309328589551712e-02
1.262713826043333244e-02
1.186827919123305611e-02
1.139536587210176859e-02
1.121791439664122057e-02
1.152108234424010016e-02
1.096761265609831441e-02
9.916257555607974061e-03
9.667219654910290394e-03
9.395145790707498321e-03
9.080524232770111753e-03
8.899817187653839487e-03
8.585572140660665055e-03
8.341663346489997313e-03
8.359771895168739697e-03
8.660831746303202308e-03
8.577109296782282205e-03
8.527274407913331203e-03
8.260067157444605374e-03
7.735285926741919914e-03
7.638750522268035817e-03
7.542997284673596398e-03
7.540552202306269672e-03
7.262967951103247756e-03
6.856973151647251762e-03
6.622825105198582203e-03
6.685813696323869744e-03
6.687207105240481828e-03
6.726265899051326810e-03
6.703204062631550053e-03
6.499562851522137051e-03
6.293394856405845443e-03
6.341036852267625812e-03
6.283687236094655584e-03
6.108257991179615563e-03
6.316245401977433824e-03
6.285285091188673630e-03
6.042560331334625306e-03
6.123253450374198381e-03
6.442903279318194266e-03
6.366110931491892645e-03
6.193483683161538252e-03
6.293947570155145575e-03
6.589966730492010684e-03
6.435949455866905693e-03
6.320521697045458631e-03
6.421230350302021758e-03
6.466410410256464777e-03
6.580920223302917475e-03
6.456817461589024927e-03
6.408773943339913549e-03
6.143945062910320665e-03
5.924449938981165426e-03
6.007599653130623121e-03
5.956595775943687200e-03
5.931896680972945438e-03
5.765284648791496082e-03
5.623634618225426332e-03
5.824665581388296584e-03
5.521165295916000658e-03
4.906371236660891054e-03
4.753844829262270956e-03
4.680597171960723321e-03
4.379362635571436117e-03
3.975976921781729061e-03
3.602137114321224409e-03
3.386564924873857515e-03
3.198996271696734513e-03
2.917808382842829520e-03
2.584438498731073033e-03
2.205081511125003661e-03
1.969485369079978804e-03
1.905916362013099523e-03
1.793784794818658679e-03
1.641956432890526131e-03
1.603072595662376285e-03
1.525304412431218197e-03
1.403102436968303810e-03
1.248696310007915266e-03
1.069213942721056014e-03
1.005100714652960381e-03
9.353718711698035589e-04
8.412462559684448201e-04
7.707239893178857108e-04
7.402257814811699860e-04
6.840865146510434437e-04
6.142550413874565789e-04
5.834833126925411144e-04
5.336270747636810913e-04
4.735994775093572539e-04
3.890992569339655409e-04
3.359432127968113731e-04
3.304862664171430734e-04
3.001982805565163340e-04
2.712771708871072516e-04
2.510194432558842574e-04
2.194751393711921131e-04
1.951951924805773791e-04
1.712326620509289747e-04
1.458328753294589901e-04
1.274600984933230922e-04
1.077831860722043783e-04
9.328616948689896304e-05
8.054462152913865515e-05
6.725846144406116953e-05
5.809167977238979580e-05
5.101759668040194243e-05
4.616164001535068127e-05
3.737275870930945661e-05
3.261553500432348192e-05
2.859820443354572082e-05
2.497299164008884420e-05
2.248739852813967468e-05
1.859450858967476438e-05
1.561086974594456429e-05
1.267951337105945728e-05
1.093027225528655975e-05
9.780336380865724025e-06
7.470628986301379406e-06
5.563066171622893145e-06
4.482892785648453140e-06
3.612867345829672777e-06
2.765100457920945751e-06
2.010554382345255475e-06
1.484966877890827504e-06
1.032154143677578535e-06
6.257790099906148663e-07
3.847595383148583234e-07
2.266463782423712233e-07
1.499760210948108752e-07
8.940862420594836108e-08
4.207916759544321052e-08
1.729970798081003079e-08
5.558117060376779080e-09
1.164892394962751349e-09


==> anc/Fig03_j_charge_L15.txt <==
4.668651180496789621e+00
4.730528075650778597e+00
4.688958897413361804e+00
4.673103524025199462e+00
4.691589894803799510e+00
4.705380910855986087e+00
4.635282734494057699e+00
4.585205089421896751e+00
4.808935116942088861e+00
4.972428870063869688e+00
4.841346459776724842e+00
4.741562737060697863e+00
4.690709232242347149e+00
4.579387231641249834e+00
4.651680193920443962e+00
4.648661665486327976e+00
4.602777650791552766e+00
4.594325669029217352e+00
4.542629758381656835e+00
4.681423370859086219e+00
4.696996991858584991e+00
4.711277870184516381e+00
4.841040641728984184e+00
4.835000330310117000e+00
4.760883889368620281e+00
4.743443424027304012e+00
4.782347297207102166e+00
4.733054467197161941e+00
4.541394812423767746e+00
4.628572795919883909e+00
4.808348955468630059e+00
4.697610099423132013e+00
4.621231316656293941e+00
4.596348667504515539e+00
4.669230513648452430e+00
4.736815984733952156e+00
4.773976236851368959e+00
4.729341498404470379e+00
4.663035274842726174e+00
4.797652024441164897e+00
4.784802104593890881e+00
4.563306927644617872e+00
4.538029305736239749e+00
4.681663787060974968e+00
4.695729809121194975e+00
4.599252914992011831e+00
4.548919970115285594e+00
4.499823621145865538e+00
4.659042737497251174e+00
4.792588415426355830e+00
4.752484165825541673e+00
4.734481294053377809e+00
4.582837989124787015e+00
4.552007838042921861e+00
4.582284542246497061e+00
4.685115457108455672e+00
4.705151793954737371e+00
4.630338276045719681e+00
4.673767069837401422e+00
4.653938333319841192e+00
4.654751695010534540e+00
4.676815886942568667e+00
4.764844372678211926e+00
4.757597069228957309e+00
4.581710673602931827e+00
4.581314827306786519e+00
4.611027239871302363e+00
4.614018470449088305e+00
4.629171175998754606e+00
4.666359439645177964e+00
4.604703856742296431e+00
4.444786941818568593e+00
4.465741665781552960e+00
4.392081275421173991e+00
4.529894099441278854e+00
4.680687952326619161e+00
4.562294819066913476e+00
4.505413011230818832e+00
4.521577302422290501e+00
4.677862736940170407e+00
4.527725337238453385e+00
4.436415419351917855e+00
4.563087515855360543e+00
4.733299310298972884e+00
4.689405807487711186e+00
4.425727611363972969e+00
4.450301323611579818e+00
4.351445061206424825e+00
4.309895445258608682e+00
4.375280940893394366e+00
4.524986653222043742e+00
4.655397015292642493e+00
4.404479729119739062e+00
4.368158235324744787e+00
4.510132753952738938e+00
4.430603331293561098e+00
4.398188909932905233e+00
4.220417360331874868e+00
4.232111539031562231e+00
4.557949599120241224e+00
4.618720533827838537e+00
4.515125862800732470e+00
4.484232831634869854e+00
4.452422798399392256e+00
4.392624216594405162e+00
4.524135154178424045e+00
4.567656824881976441e+00
4.518451377456720763e+00
4.466977930814635123e+00
4.424469181108769966e+00
4.384925203083071210e+00
4.293816602215743572e+00
4.485203915322366619e+00
4.544080259623568985e+00
4.450258139289672954e+00
4.467125992270082335e+00
4.266568530651072777e+00
4.252762988992349946e+00
4.515091915498325115e+00
4.511511301245461070e+00
4.389311195023473999e+00
4.362121366928119137e+00
4.331988529456645587e+00
4.252249065931990479e+00
4.311372698741431364e+00
4.293029127103622500e+00
4.281269105258492580e+00
4.340377985987896814e+00
4.428707010720754234e+00
4.364341764310286642e+00
4.295164467731069635e+00
4.342540830056145218e+00
4.277127178643368666e+00
4.289521582438163172e+00
4.359170651021115006e+00
4.438631940143030974e+00
4.346685700729925550e+00
4.446574865788569753e+00
4.429031302896113687e+00
4.268636030567940054e+00
4.373592825802300688e+00
4.376332464577229686e+00
4.238897361184783996e+00
4.277318042498788664e+00
4.276423401757436515e+00
4.301855204130109023e+00
4.321343419397609686e+00
4.339472961650454153e+00
4.342151431033049569e+00
4.216223461874044176e+00
4.269988516033868642e+00
4.331535940678773677e+00
4.311956495254412047e+00
4.200914339781157025e+00
4.286554824642194284e+00
4.463931319237703477e+00
4.313762675086261211e+00
4.094587159820341604e+00
4.142443623244165707e+00
4.263616994236753222e+00
4.223342494700642824e+00
4.193987285948823640e+00
4.272809406240413388e+00
4.488843786572708439e+00
4.292435612740707285e+00
3.919375038677323175e+00
4.068785282294592243e+00
4.214495602184977763e+00
4.181163379172534000e+00
4.162261457845133350e+00
4.182622590263854079e+00
4.168756543640379952e+00
4.238835856119429479e+00
4.294997428918927440e+00
4.120080055250482154e+00
4.002781752147583028e+00
4.079028621443904434e+00
4.159798414917692533e+00
4.159851257716175255e+00
4.154257331929416708e+00
4.084729142972729932e+00
3.992336347063462298e+00
3.974288188541689859e+00
3.974142504188923120e+00
3.915890441184164850e+00
3.894098284207482052e+00
4.014722957271007253e+00
4.048945730393963771e+00
4.014020895703144021e+00
3.965017910180299143e+00
4.054063988827813603e+00
4.084670836349530099e+00
4.010302692583819884e+00
4.169882717813573336e+00
4.451328656489065061e+00
4.282162884432807459e+00
3.909839404947016650e+00
4.049738179259781745e+00
4.101129853663921132e+00
4.014643144534494112e+00
3.970811947060867819e+00
3.992970205371467074e+00
4.067589925171674281e+00
4.043969548522734492e+00
4.020435447294365972e+00
3.921121429972189265e+00
4.033030509049486234e+00
4.154325543193289505e+00
4.032904577582275607e+00
3.982160340318680714e+00
4.092886567908094797e+00
4.181043327276461774e+00
4.134630564959238086e+00
3.994778764391192283e+00
3.873195455155038047e+00
3.913145810651404766e+00
3.918549485785526532e+00
3.829317091568936959e+00
3.860900023452962682e+00
3.968918500004308125e+00
3.995352003180789424e+00
3.820574998567911607e+00
3.693857688373912929e+00
3.821499593107930082e+00
3.877830733733250046e+00
3.857827899503055491e+00
3.884167268560859920e+00
3.842620593847060562e+00
3.779962910157280920e+00
3.737953850380249410e+00
3.848400671607476564e+00
3.995905341486315709e+00
3.948412925438458121e+00
3.900948856045076241e+00
3.721966952296914766e+00
3.648225657342053729e+00
3.777292722836631977e+00
3.786032022888443649e+00
3.710967459766633336e+00
3.793982553133135927e+00
3.855762021808114781e+00
3.800683021639525094e+00
3.887976252720184434e+00
3.889168126169227246e+00
3.735467470784475275e+00
3.736415928660188790e+00
3.853248152065947174e+00
3.823781920414103919e+00
3.898184213720123914e+00
3.871368327309155699e+00
3.791458187462739993e+00
3.917002969786206990e+00
3.835484907038863245e+00
3.699278894575741994e+00
3.822260890233344810e+00
3.802521872272830894e+00
3.789787369474713952e+00
3.928541141569517503e+00
3.776715110156113830e+00
3.661959272484643257e+00
3.805057753393481512e+00
3.831281311521971045e+00
3.817256306566203516e+00
3.817359172171888915e+00
3.725466453528587074e+00
3.628433480833351599e+00
3.525218565518349223e+00
3.655943183354211090e+00
3.734389975238795234e+00
3.615033768462015296e+00
3.579713784272269717e+00
3.673216713295151425e+00
3.675760956750951269e+00
3.521910430919219515e+00
3.519104004515513306e+00
3.653653736951797182e+00
3.588854776521456458e+00
3.515131188042002197e+00
3.567286273964173748e+00
3.629386003599847310e+00
3.700225375813491535e+00
3.597652167430654302e+00
3.431158874760378286e+00
3.493864714955683848e+00
3.623324952304868951e+00
3.588518726581371610e+00
3.585916581393041369e+00
3.432790836617526598e+00
3.385865338496672372e+00
3.449743125365163809e+00
3.424467753118121571e+00
3.414236139850626017e+00
3.440412474270660326e+00
3.566890758996707600e+00
3.627447127825596418e+00
3.571228685070622522e+00
3.514586201072111393e+00
3.484846270683648495e+00
3.471201958169340074e+00
3.372868977805891788e+00
3.346412025207204266e+00
3.486771471183750748e+00
3.649251689815014466e+00
3.640052608686015656e+00
3.434193514056207430e+00
3.326843697202183314e+00
3.419635133914027403e+00
3.626782777046211326e+00
3.611216606786806782e+00
3.444591847928265338e+00
3.444198665711263541e+00
3.517891894460716262e+00
3.693765936339899802e+00
3.634870784222281159e+00
3.407400166598103741e+00
3.394324557555342015e+00
3.303808445438045194e+00
3.343958349042943645e+00
3.491523485767315638e+00
3.387945873096257721e+00
3.346010179866683032e+00
3.369868641862199699e+00
3.392157936306864130e+00
3.529519748234122734e+00
3.459446451442260262e+00
3.359363965401173768e+00
3.398526396505703318e+00
3.367239032061483339e+00
3.405231551006906887e+00
3.327061244914961691e+00
3.319377738400952182e+00
3.534298810582660266e+00
3.475792304867890259e+00
3.220294859707063306e+00
3.194303273330223014e+00
3.408934633131028846e+00
3.445035346023701983e+00
3.386151091435254834e+00
3.358095108823533792e+00
3.315757364292020171e+00
3.450924549988749312e+00
3.388361687843503667e+00
3.193899188232417252e+00
3.158930527538435840e+00
3.239525259402963098e+00
3.347285926198805051e+00
3.322386662138689051e+00
3.275801057263225236e+00
3.243181490373820086e+00
3.177630692951273428e+00
3.198095488160954680e+00
3.313093494128700911e+00
3.270903727435952923e+00
3.160476978171558482e+00
3.279845062973913983e+00
3.355010741414153230e+00
3.225263598371377327e+00
3.121258907084424994e+00
3.165322700009830292e+00
3.316317544374180137e+00
3.292296197160456295e+00
3.260414223543302903e+00
3.304907386488596277e+00
3.247594252317515640e+00
3.350644630620164044e+00
3.363195218464303693e+00
3.212360902823066411e+00
3.245013046491148856e+00
3.227723910584853417e+00
3.159874895623963731e+00
3.088566497125590171e+00
3.131188620990279059e+00
3.191475245863278687e+00
3.210392396549250460e+00
3.298685555477340881e+00
3.241843984398740997e+00
3.129046373676397153e+00
3.138473094335147096e+00
3.251041258603337258e+00
3.239490834258263341e+00
3.067885981160536346e+00
3.030249430972350222e+00
3.153223121659242789e+00
3.196485948276284184e+00
3.221146395845314370e+00
3.165508630463132356e+00
3.162879323881281568e+00
3.086286412480139241e+00
2.933950389921351931e+00
3.054028385416109881e+00
3.062338024213451249e+00
3.040593791334604834e+00
3.025559084225208917e+00
2.912724236917730636e+00
2.966006415675900953e+00
3.050850260963675176e+00
3.056136589627770128e+00
3.141266765963985907e+00
3.028351304564279367e+00
2.917978226303469924e+00
3.009612809056243954e+00
3.148426142824713558e+00
3.084438526289953408e+00
2.921933838352626545e+00
3.072938510299100034e+00
2.997215908797166595e+00
2.908693921054844811e+00
3.110187574679764477e+00
3.073776501173529851e+00
2.897745840524530436e+00
2.867973672057864576e+00
2.888625799124833637e+00
2.920746856773877465e+00
2.935443672050179753e+00
2.898186376611384230e+00
3.018390289814063099e+00
3.092284758565511993e+00
2.989483677918078008e+00
2.903257119444897949e+00
2.883357435588261186e+00
2.907326922783656009e+00
2.913921024189891629e+00
2.888623564570219848e+00
2.784655161466580431e+00
2.749701932839718310e+00
2.880892541288853081e+00
2.915992353608196197e+00
2.827503859400811503e+00
2.793123307987924075e+00
2.806369444628447507e+00
2.833853432357395619e+00
2.912484506023475195e+00
2.918035572849274839e+00
2.899217896094997027e+00
2.868012261252018469e+00
2.914012771355307674e+00
2.954489303222466834e+00
2.866870025589794313e+00
2.873156263532919752e+00
2.995737275378016928e+00
2.947370714742082676e+00
2.805249952505872724e+00
2.819763823141526959e+00
2.796029178306077334e+00
2.715253191682425182e+00
2.673143870504499642e+00
2.737427020764918062e+00
2.778144944547651818e+00
2.863199208197960033e+00
2.860242680941643023e+00
2.890266937415530091e+00
2.969160146233712272e+00
2.824246898165401198e+00
2.787103139868404966e+00
2.819942850873791151e+00
2.741023333037301057e+00
2.713293465373074032e+00
2.676949404651959519e+00
2.712206577747728442e+00
2.742454861532080734e+00
2.661505342726786516e+00
2.637378438097676359e+00
2.746583266746705831e+00
2.863240559574438571e+00
2.837607849060247212e+00
2.712402190803853141e+00
2.618050308341540067e+00
2.608644261842614220e+00
2.645372665971991832e+00
2.739784250480366445e+00
2.680063508218928803e+00
2.645356010898689547e+00
2.665733626546548773e+00
2.732187161194544966e+00
2.745810699332753568e+00
2.694763622751177756e+00
2.641315864942650027e+00
2.566036741307060609e+00
2.607989375555472389e+00
2.645989139908150545e+00
2.651689615792183652e+00
2.584906687082274335e+00
2.549733227291723914e+00
2.620829375019839258e+00
2.639387860782766992e+00
2.613818822386441365e+00
2.622279486580610719e+00
2.604713502680262138e+00
2.578193088839716651e+00
2.572138289367885022e+00
2.573213160962846136e+00
2.536311276368046208e+00
2.591785719307819313e+00
2.598024662794140127e+00
2.564460616703477580e+00
2.515612115557435580e+00
2.521115127565068281e+00
2.632276879312603235e+00
2.582028016049934038e+00
2.508189701646061476e+00
2.519226188895275609e+00
2.568510937537614502e+00
2.571890297663531832e+00
2.591558181132912253e+00
2.521487833450813287e+00
2.449876798086226604e+00
2.498511242642656782e+00
2.551522515293292770e+00
2.522041205926672358e+00
2.467959658285419078e+00
2.450402201394113799e+00
2.402408740526331243e+00
2.437767888274472661e+00
2.546851205618741343e+00
2.462462167614369868e+00
2.389985997193814438e+00
2.474737585548765662e+00
2.450480525487344519e+00
2.512379691618650046e+00
2.611492355677364152e+00
2.535985920120625625e+00
2.483530782539091764e+00
2.504640493333678997e+00
2.475825735277647155e+00
2.458329451051314063e+00
2.584993244146970515e+00
2.552447646518901880e+00
2.417161403672831277e+00
2.380809731430600706e+00
2.350711174150356797e+00
2.392178801217175632e+00
2.477527623272160806e+00
2.423451208436780302e+00
2.334686122591594692e+00
2.383760323902219369e+00
2.372158366037943278e+00
2.367461439486362451e+00
2.406261528498191637e+00
2.380616391633003648e+00
2.341554601134321789e+00
2.317170854135751856e+00
2.318335168021253168e+00
2.423009370361037806e+00
2.417855382732947422e+00
2.319914585004478447e+00
2.287701064112038551e+00
2.346645174350122875e+00
2.393449870740109731e+00
2.255027270429253328e+00
2.313155317809925116e+00
2.419575814643263989e+00
2.356226970946872612e+00
2.286750526425939789e+00
2.270409492591793921e+00
2.332648261982796178e+00
2.304442708775681137e+00
2.209092669261017772e+00
2.223486383968838798e+00
2.307855620810971953e+00
2.357415508694688633e+00
2.254501759254627924e+00
2.160690946656725675e+00
2.138235301503308428e+00
2.143359214493809173e+00
2.235711995867589952e+00
2.260870753001075872e+00
2.302690936049784920e+00
2.343846188468885927e+00
2.300119607212265826e+00
2.253013133653988920e+00
2.301923733520738313e+00
2.309229299903561294e+00
2.293606239551539527e+00
2.226541585840724480e+00
2.204032115919852597e+00
2.270276411431920494e+00
2.229111061197043497e+00
2.186688611017948869e+00
2.181585274528107909e+00
2.074010588320128079e+00
2.087255329746475319e+00
2.176195159938537405e+00
2.162268769011041147e+00
2.124854334662404476e+00
2.099403826015284746e+00
2.182060209998047728e+00
2.181219662985214303e+00
2.107923197985550612e+00
2.118291590508114997e+00
2.076116787817054110e+00
2.142676556615732419e+00
2.176421337050569615e+00
2.032653301703089888e+00
2.014994770258184076e+00
2.103513674535320011e+00
2.162901530365393121e+00
2.210432638296214503e+00
2.227248533845455292e+00
2.136404964560971287e+00
2.057120863932763832e+00
2.065658906889707769e+00
2.095845725648452618e+00
2.107798685478260658e+00
2.118380576613981603e+00
2.065938680045797948e+00
2.030773950657410953e+00
2.090723837949975739e+00
2.096074521633074728e+00
2.046439821414468341e+00
2.071515315485804365e+00
2.133144597127844655e+00
2.067190194238769596e+00
2.005852424872783146e+00
2.088979116113752088e+00
2.104206804319900481e+00
2.039532281640178635e+00
1.998047076374879216e+00
2.005420756216431233e+00
2.081083621536799821e+00
2.145270786231750382e+00
2.067388004203769114e+00
2.008577944596734000e+00
2.048554525779250568e+00
2.057662654558261472e+00
2.040919076672460530e+00
2.001104645119617942e+00
1.984253781016571017e+00
1.975895266205301537e+00
1.967531208998188452e+00
1.934305868428883191e+00
1.981728750058444843e+00
1.964862570746416459e+00
1.879229173550748477e+00
1.946891405992450697e+00
2.042961544431129539e+00
2.056960858445569418e+00
1.997561248652762522e+00
1.986737882670318589e+00
1.938887878519049979e+00
1.954418492969907772e+00
1.954893017771673014e+00
1.916439352430640231e+00
1.925707657428272768e+00
1.865988149585616984e+00
1.871464201998423338e+00
1.930218845352505319e+00
1.905175145134517800e+00
1.860962822175048714e+00
1.853073465540176379e+00
1.886434829944630076e+00
1.848114435684121037e+00
1.847563333922387807e+00
1.918391382675848744e+00
1.919996101338051320e+00
1.899036245260153022e+00
1.876573518328423784e+00
1.865957362018335175e+00
1.873761222992336384e+00
1.871527673091769817e+00
1.873936703056426678e+00
1.851723888177155386e+00
1.803917660415727875e+00
1.825780017634463626e+00
1.882676564484051296e+00
1.818300054907291852e+00
1.750365085522671116e+00
1.803026328535779044e+00
1.814434070133573274e+00
1.768447128192301543e+00
1.785252147222153640e+00
1.818635158421841647e+00
1.837276264970962414e+00
1.851236440881274481e+00
1.788731828907686561e+00
1.745045109324159016e+00
1.803812683096316816e+00
1.878202421521301124e+00
1.867943301880507612e+00
1.842169958220519321e+00
1.763167155520392049e+00
1.713466176100841398e+00
1.757191975397841777e+00
1.784296059245155108e+00
1.802546072834024127e+00
1.818784331684260236e+00
1.786420795448780963e+00
1.764442697656291248e+00
1.763289163098410217e+00
1.725161938446730714e+00
1.779833301218283204e+00
1.821124797197546386e+00
1.787654042498439511e+00
1.786571325153670786e+00
1.693165437368640891e+00
1.659704003862940924e+00
1.692659247959839020e+00
1.659572785504014325e+00
1.728326666141605461e+00
1.801592065667096065e+00
1.758390482988241965e+00
1.806363051757078564e+00
1.810219531047981611e+00
1.728390402668728010e+00
1.669576416079560754e+00
1.672494401306000578e+00
1.690848376754775728e+00
1.702735842103346942e+00
1.711569329778803938e+00
1.684257317297004120e+00
1.661884995742913818e+00
1.607233719104592673e+00
1.670025734193132827e+00
1.734552130164941364e+00
1.745938437769251284e+00
1.785719135124090196e+00
1.802645728795665425e+00
1.693236226204423822e+00
1.633898617972020073e+00
1.649735713160204842e+00
1.653289513009295719e+00
1.677299960015167679e+00
1.694702576113520376e+00
1.687974814113923694e+00
1.610799389895963607e+00
1.632809784173215428e+00
1.679342556787534413e+00
1.612481077945383090e+00
1.600164445802822133e+00
1.618049421477895544e+00
1.586044797946165152e+00
1.577470981876586631e+00
1.600465329673860904e+00
1.668085057932612525e+00
1.635738435303963678e+00
1.595293262155666580e+00
1.614798081639750915e+00
1.608456631799932701e+00
1.573047017855806251e+00
1.554462291539376206e+00
1.574136554154565104e+00
1.572827545494708934e+00
1.582219849789447297e+00
1.641196960790239912e+00
1.682230327663123637e+00
1.632904490275124854e+00
1.621245148659184787e+00
1.602369920000219050e+00
1.536047141251450032e+00
1.518280329370689907e+00
1.579961455441484475e+00
1.547875315021746578e+00
1.537707448664306531e+00
1.577485170259392167e+00
1.577438358236750826e+00
1.611900434129089232e+00
1.620917494935965264e+00
1.564116621864855894e+00
1.504894251135182381e+00
1.545724290838778936e+00
1.589346643392142377e+00
1.574159426089972280e+00
1.589371703810275260e+00
1.548916263257887227e+00
1.524984077491653878e+00
1.550866585230197714e+00
1.569381603192384400e+00
1.556172751729223869e+00
1.465353899955988304e+00
1.445121025609614751e+00
1.460873461248529903e+00
1.481949948700884701e+00
1.553506685394117737e+00
1.541768323883854874e+00
1.501760708874521288e+00
1.534137130800536930e+00
1.559229464115409414e+00
1.516764703780939527e+00
1.450199305875341516e+00
1.505645744874559266e+00
1.526708095201559034e+00
1.498821186413224593e+00
1.511537102030821478e+00
1.512486735553633999e+00
1.539760510219104095e+00
1.498688821201066057e+00
1.480531247846968990e+00
1.564130710447846129e+00
1.532743495828233771e+00
1.485039785278889246e+00
1.503246282195973116e+00
1.478111966222078966e+00
1.446524507946172378e+00
1.441611158671246562e+00
1.467261441316134229e+00
1.522433892725855387e+00
1.563666658571112533e+00
1.527861557846263540e+00
1.502756159851091677e+00
1.498605660106330006e+00
1.416608289394567732e+00
1.405363435966078489e+00
1.501636482792375382e+00
1.495049244994506532e+00
1.385048849678637506e+00
1.409093119237333269e+00
1.450345845239433329e+00
1.448579256300268847e+00
1.491890306022321422e+00
1.494010629884873875e+00
1.503401033901196504e+00
1.475706492713492191e+00
1.430687344546630602e+00
1.404498342036279102e+00
1.382200910619248990e+00
1.455820604090835246e+00
1.452899420273333408e+00
1.382526750774604407e+00
1.358957863295171986e+00
1.424203080433195545e+00
1.484448454848118937e+00
1.425521213861108860e+00
1.373686940147131885e+00
1.389992681882717740e+00
1.423834552031034040e+00
1.421376480421935984e+00
1.438523414135421508e+00
1.381224143124996750e+00
1.353865990658777996e+00
1.444965669414925991e+00
1.432694740338585015e+00
1.412351062249506350e+00
1.400217412739674483e+00
1.355484311859865176e+00
1.432638817241753681e+00
1.472246013547393817e+00
1.404835015900360862e+00
1.357384390553753706e+00
1.349198267453317612e+00
1.338444797219580096e+00
1.353522969974669588e+00
1.412568656402539480e+00
1.342363724385930768e+00
1.311339470964793197e+00
1.336287353643836440e+00
1.319909937364833086e+00
1.362872205504905621e+00
1.329118504815423707e+00
1.343353668013421931e+00
1.362785448607524152e+00
1.341489903414562646e+00
1.389015875314014270e+00
1.364679396104453657e+00
1.351863617996458711e+00
1.363946304410673882e+00
1.353489792491871180e+00
1.360479335051385519e+00
1.346984566730074162e+00
1.302334215239104864e+00
1.273071607750545509e+00
1.337045531815891142e+00
1.388218750641251997e+00
1.357726729874311422e+00
1.351088048666083896e+00
1.329752630552363035e+00
1.284404759566843746e+00
1.280837827317061972e+00
1.344076606403724616e+00
1.363328989164159566e+00
1.288766900082739753e+00
1.282704242620547053e+00
1.332273973443643289e+00
1.338496293101648416e+00
1.276255458057513836e+00
1.274780679948622097e+00
1.299859750419215976e+00
1.298822673724888466e+00
1.318501324393456908e+00
1.318008300845396885e+00
1.293796407239192314e+00
1.291303920732726818e+00
1.270267878558218211e+00
1.241785761569907720e+00
1.275129230671995684e+00
1.283535306534604681e+00
1.300653903533331768e+00
1.313254841387068383e+00
1.286070683875802922e+00
1.257847858797095819e+00
1.254428307051072222e+00
1.230927042651533743e+00
1.202454189014152464e+00
1.231750114752079517e+00
1.248719890232769192e+00
1.275940696237584771e+00
1.263698005151768111e+00
1.261617176718488720e+00
1.282550218579652013e+00
1.246193129287506141e+00
1.223248259617748968e+00
1.258628093713362484e+00
1.273595290132792268e+00
1.244708753735249251e+00
1.241384414007668413e+00
1.273422392363564137e+00
1.256952441600950099e+00
1.176103729381919871e+00
1.238656533462043852e+00
1.322972832147027544e+00
1.278970744700083984e+00
1.223110081874895450e+00
1.214663197899861435e+00
1.236813485684032266e+00
1.274037115123403341e+00
1.248319225853008918e+00
1.200750947468112839e+00
1.237575625327303364e+00
1.241648098091919783e+00
1.198559028629742507e+00
1.216493852769187978e+00
1.194829470469300992e+00
1.165833378242271845e+00
1.186002346950637110e+00
1.197308254537006400e+00
1.206236367669191845e+00
1.197447179063193756e+00
1.222151844321516023e+00
1.215546381399376763e+00
1.203500150113754996e+00
1.228935050462544476e+00
1.224993332400585722e+00
1.151140207487832079e+00
1.144590972111457106e+00
1.208030704827967039e+00
1.153922824072149966e+00
1.149185950907186005e+00
1.190698071778929057e+00
1.206714738136348997e+00
1.200741301280584539e+00
1.165200271900957985e+00
1.170595972865860812e+00
1.181128711357347649e+00
1.177360048072061183e+00
1.166345705802736887e+00
1.189919805835183642e+00
1.185521238392777121e+00
1.189601136756698097e+00
1.163720752034881123e+00
1.131134974409457206e+00
1.159753592285893253e+00
1.135367612931884596e+00
1.145433815687333157e+00
1.160170887104969184e+00
1.151010681807617786e+00
1.171667242302524059e+00
1.133947057743734721e+00
1.095762512724721027e+00
1.166526534815404137e+00
1.194849388196387974e+00
1.148002761285132456e+00
1.117834177878569424e+00
1.117897867972040160e+00
1.128498745555618132e+00
1.111482324514325271e+00
1.071982216602581861e+00
1.062812110250899167e+00
1.109378272446507774e+00
1.129106676775957219e+00
1.082647717151221656e+00
1.083653871934725510e+00
1.099908931327244987e+00
1.102524100636849136e+00
1.093326709589541812e+00
1.035761936458301946e+00
1.028733551637597721e+00
1.065591045776660639e+00
1.079721121639823034e+00
1.103776670304585039e+00
1.121483349730246992e+00
1.099443577334683342e+00
1.065665138867150974e+00
1.054320574881273176e+00
1.110263460877631614e+00
1.118533483196807010e+00
1.114716080899199158e+00
1.126514809944876516e+00
1.085349577477663141e+00
1.034876008834139105e+00
1.023259955524536746e+00
1.081506434289299046e+00
1.109641015323227897e+00
1.049549357937471283e+00
1.011995518453902232e+00
1.033507983004011699e+00
1.066287572050462540e+00
1.049098554265365024e+00
1.043871232937042093e+00
1.029727262055425641e+00
1.047763509653746095e+00
1.089070783976211043e+00
1.025354591484402000e+00
9.789821545727096508e-01
1.080036640664852943e+00
1.120692472197504674e+00
1.041205180639612093e+00
1.058359434136154409e+00
1.062149145586390508e+00
1.018958886858848834e+00
1.013418774372380149e+00
1.029825257177078957e+00
1.017730261681181414e+00
1.031697013207236502e+00
1.010082529692917896e+00
1.002944616269376699e+00
1.061424915145682490e+00
1.047215750496705677e+00
1.004225647372749552e+00
9.860975747939708658e-01
1.003607143643194588e+00
1.038012988199241926e+00
1.047472003475088620e+00
1.030733819814032337e+00
1.019258108235351568e+00
1.009525595647744689e+00
1.029132822914069267e+00
1.019020447785706551e+00
9.807978665589841549e-01
9.657009661220220531e-01
9.627757271965224906e-01
9.734047453052110388e-01
9.818379651031291511e-01
9.664548145289930670e-01
9.637088417034680443e-01
9.937065803267627340e-01
9.952824636729834529e-01
1.003970865244451227e+00
1.001588637868831677e+00
9.640577655252979827e-01
9.478453032084747099e-01
9.935181846985172704e-01
1.007016105414153984e+00
9.601061707984496207e-01
9.557190853538748421e-01
9.313864502558668601e-01
9.177143597990762292e-01
9.300091394233659381e-01
9.687695516668389795e-01
9.943074143447151458e-01
9.375816628404869402e-01
9.178169245148446453e-01
9.369062942516392933e-01
9.527924820439220843e-01
9.229446106030672059e-01
9.136341411527796330e-01
9.366405483193687154e-01
9.364644395642981456e-01
9.905685167650302159e-01
9.870450424125501998e-01
9.472619294132466061e-01
9.347864897535039796e-01
9.077346053237511647e-01
9.177293812543927398e-01
9.538033343203942138e-01
9.487692365307919262e-01
9.361311371290612637e-01
9.651255671179556073e-01
9.343870758838077606e-01
9.064561771323894623e-01
9.187216690059040181e-01
9.253598297403246020e-01
9.413255126761127523e-01
9.227039598652923003e-01
9.038833430156580917e-01
9.197745593384311080e-01
9.270349177562078324e-01
9.334703181588978049e-01
9.333852866747961441e-01
9.220020981033928420e-01
8.882042327108919944e-01
8.517266499585381956e-01
8.679888572140304071e-01
8.812746265157724856e-01
8.615009264873184636e-01
8.582407464458629009e-01
8.635975863168817712e-01
8.729349608932848170e-01
8.704438370242724154e-01
8.782075066908984207e-01
8.818970893350872586e-01
8.697761399046377573e-01
8.709437261849973799e-01
8.801026652828941588e-01
8.956216988384770872e-01
8.991387011697521414e-01
8.730353333126965598e-01
8.377633215211186535e-01
8.198850937799558869e-01
8.329590457458940778e-01
8.643616522630982457e-01
8.466861980549410527e-01
8.537075658502037978e-01
8.760422973744201869e-01
8.693571127415645750e-01
8.752507223336751796e-01
8.703655745459908388e-01
8.528282715273252101e-01
8.766274038213520692e-01
8.653234853202613763e-01
8.352003189658022686e-01
8.382747481640789866e-01
8.487123681286318222e-01
8.363901781364481147e-01
8.032652444487921040e-01
8.110530954684204152e-01
8.314396619857530313e-01
8.458943144584859519e-01
8.407796572834477233e-01
8.447638326346683657e-01
8.670110202688174894e-01
8.483591307185878172e-01
8.525622497835820823e-01
8.762814057931819223e-01
8.562070818340783429e-01
8.728438470490549328e-01
8.888754349394172305e-01
8.311260769862701681e-01
8.109072990776824419e-01
8.439212875321409069e-01
8.574913154186901698e-01
8.521939856590864393e-01
8.388877726931904810e-01
8.231380603108237048e-01
8.084200986510426956e-01
7.927041166803933114e-01
7.899240311428360473e-01
8.220933269493492235e-01
7.989436780884269229e-01
7.823326996921162735e-01
7.903579527329479548e-01
7.712147431094789063e-01
8.161468974485299732e-01
8.269926764820725307e-01
8.050446466804956902e-01
7.945332091238115346e-01
7.693517249251717871e-01
7.604863445491991669e-01
7.674290931477946165e-01
7.897696474471801453e-01
7.801063816295615849e-01
7.729017265903936895e-01
8.017628667199255821e-01
7.800131218721088056e-01
7.649399962009383325e-01
7.918324016379848507e-01
7.840928209641515600e-01
7.609789942106480742e-01
7.748091183423660988e-01
7.854435006581395040e-01
7.865086108896124362e-01
8.011632745741760209e-01
7.906873500161992752e-01
7.803855023387644696e-01
8.147649102515888142e-01
8.076342896757762180e-01
7.828588346958941235e-01
7.985642910432007024e-01
7.699631693654801490e-01
7.589362124612639704e-01
7.769630633958095611e-01
7.565422173737255118e-01
7.189002351857607387e-01
7.361358813006833035e-01
7.557590494036278139e-01
7.288877322888226429e-01
7.383170283113058563e-01
7.583413086588262075e-01
7.758271949036589232e-01
7.764762091797736687e-01
7.698691582034000724e-01
7.528587565808575466e-01
7.409836546337024155e-01
7.374279621062830303e-01
7.392781872031811696e-01
7.244884885691206255e-01
7.011648047401978223e-01
7.509223932956501368e-01
7.645823282703777535e-01
7.163875839353619490e-01
6.993460320439326416e-01
7.117024368527085088e-01
7.265215360969026204e-01
7.358492958742490764e-01
7.119892018045739235e-01
6.974444820680361090e-01
7.008825940772680507e-01
7.219444021018688318e-01
7.324495901887333460e-01
7.326796020672172727e-01
7.446542222436737246e-01
7.311642053150269049e-01
7.328824803247488973e-01
7.367202302794794155e-01
7.190698723140647175e-01
7.146658973071698950e-01
7.234897285391698185e-01
7.128089746302901375e-01
7.043929335244099033e-01
7.175170879034918903e-01
7.051895981258778923e-01
6.904522363038648747e-01
6.945292152335649227e-01
7.132078767753436965e-01
7.262169724211163802e-01
7.106889507257824201e-01
6.868053406770513458e-01
6.927267887323180773e-01
7.158356000138422770e-01
6.927857283951283085e-01
6.893368173628983131e-01
6.954877362827167619e-01
6.951474202762972787e-01
7.037265451566960817e-01
6.860679388632759945e-01
6.993521646565877825e-01
7.094515817512835332e-01
7.109086975188614321e-01
7.151189214770159452e-01
7.086281809594696668e-01
7.089613524463538319e-01
6.925999155152934295e-01
6.807817486773423132e-01
6.972891898064975669e-01
7.155393522196342726e-01
6.925990741451140131e-01
6.875583019866108314e-01
6.954780016405276433e-01
6.755648959853161051e-01
6.689163428905213760e-01
6.616279994096029293e-01
6.498677859366082110e-01
6.632948021517404147e-01
6.702147640553055563e-01
6.766276390633078064e-01
6.908549222615626428e-01
6.701326000589208354e-01
6.560389731816671510e-01
6.709945955963365627e-01
6.765074488350899529e-01
6.698866971402432924e-01
6.786583763544953296e-01
6.434845321239437421e-01
6.222394139574116689e-01
6.528248316618726621e-01
6.539163390440830836e-01
6.458919294202637440e-01
6.643350377687184949e-01
6.564170763283792009e-01
6.460868847585090613e-01
6.715531488306339947e-01
6.658599282374760842e-01
6.442690644393739285e-01
6.387847335456675602e-01
6.377802275923892816e-01
6.352681063237223258e-01
6.320211645877022999e-01
6.250467051938638496e-01
6.367779479241615359e-01
6.343780021021819815e-01
6.287067054760477891e-01
6.318641370268169855e-01
6.296183639438210911e-01
6.379877606120882838e-01
6.458376106794139204e-01
6.498123971654662379e-01
6.504688545648819042e-01
6.504595595084436965e-01
6.305473251276236812e-01
6.332422503696925054e-01
6.415481796310685825e-01
6.450195403750913492e-01
6.429828388202010192e-01
6.327932418189292640e-01
6.217345919988459535e-01
6.047563345534019419e-01
6.033607968625808171e-01
6.011272063457476778e-01
6.080805072693665769e-01
6.112406484536271334e-01
6.135819518299938657e-01
6.156767503343307801e-01
6.294122760823520624e-01
6.266444843895090377e-01
6.098209655604238666e-01
6.152417421610334447e-01
6.195659344464964358e-01
6.388298059821611030e-01
6.393538145704875664e-01
6.205428876296732454e-01
5.980256698389940784e-01
5.760805024521867823e-01
5.988018946921404018e-01
6.198140606800308650e-01
6.120294561047645576e-01
6.024728194215254184e-01
5.934525111641052453e-01
5.849617052461195676e-01
5.963953607999763484e-01
6.231201692760882649e-01
6.233480715168354669e-01
6.104513901861672309e-01
5.929870824618478364e-01
6.066559308679460027e-01
6.241527066516548983e-01
6.271885272795234556e-01
6.029926147669948389e-01
5.769975664591792119e-01
6.018068268314569202e-01
6.027773684590036485e-01
5.830132879069938046e-01
5.754542127794146644e-01
5.755643393949185782e-01
5.971277950472848595e-01
5.861635473068353974e-01
5.644397931716318428e-01
5.814895799432956425e-01
5.796880303100130361e-01
5.867434926305584719e-01
5.822717064081897043e-01
5.623558097664298483e-01
5.541445165030011166e-01
5.592747413825457370e-01
5.771239973941040269e-01
5.614556741384498784e-01
5.460796885989891436e-01
5.928293842934991842e-01
6.053890549519632680e-01
5.846753411536301792e-01
5.841295336282219530e-01
5.846370257225932399e-01
5.993601151464784671e-01
5.854067771080572191e-01
5.754251518947655075e-01
5.818054506129350933e-01
5.641503395319056313e-01
5.641745150488750582e-01
5.617339606142871533e-01
5.622211739378081274e-01
5.708033555439350204e-01
5.591222612198752939e-01
5.605630149860939548e-01
5.581902974194202782e-01
5.549915087348955556e-01
5.613711494087300080e-01
5.581008744338880057e-01
5.696794630234240930e-01
6.034357766924335342e-01
5.860429259011986636e-01
5.480706573463353104e-01
5.637843216305430394e-01
5.608261625861289401e-01
5.419751479267194139e-01
5.492734702887259735e-01
5.412094749667577531e-01
5.222692760253638822e-01
5.380139492002852242e-01
5.852862035024100074e-01
5.790818920267873926e-01
5.617572963579474665e-01
5.570256089178738934e-01
5.278600917838306428e-01
5.377596312538553969e-01
5.559554624089829700e-01
5.547702688519339231e-01
5.643482388881737588e-01
5.708481183330194053e-01
5.580527844332379139e-01
5.623529855142997969e-01
5.639854789418377035e-01
5.418648749456552727e-01
5.326841548780609781e-01
5.339423213278591263e-01
5.460839402558493871e-01
5.543979244890639979e-01
5.482320199294199448e-01
5.332479114207319126e-01
5.404125458536785942e-01
5.700705352577891682e-01
5.534287556631053429e-01
5.345775578140004036e-01
5.395346304659746073e-01
5.327959478110809721e-01
5.514282312186659096e-01
5.606122949592519111e-01
5.364207217122984872e-01
5.520773790754609500e-01
5.461890982885935220e-01
5.249923408512322531e-01
5.563694026385413993e-01
5.636337352159777048e-01
5.513539487738040590e-01
5.355511989067175405e-01
5.351871877190893523e-01
5.417193311456007798e-01
5.355136978296090033e-01
5.217649358361401424e-01
5.320750971708940735e-01
5.463539313859754332e-01
5.353342284333337808e-01
5.262656480137046788e-01
5.251497795690730497e-01
5.195998019792423817e-01
5.024758829246043224e-01
5.197533986363823688e-01
5.197577312737837740e-01
5.143037216909046583e-01
5.221175095471508598e-01
5.283459917937440853e-01
5.342307969291817393e-01
5.338370781837995516e-01
5.408869320451307194e-01
5.376111045737828054e-01
5.327305966305390106e-01
5.256581949072538507e-01
5.112603510982363098e-01
4.957424261478516336e-01
5.066337287437739922e-01
5.191007551825200794e-01
5.180637848598259598e-01
5.372100160869510699e-01
5.447036565765032146e-01
5.410481163220683953e-01
5.305562927424262165e-01
5.150060952460308039e-01
5.103061931570334053e-01
5.140479010152220196e-01
5.271989924237787672e-01
5.236720095752248616e-01
5.202105491007531501e-01
5.243461340086258415e-01
5.031153520952323932e-01
4.949241962134321993e-01
5.094336261759507822e-01
4.997418022115965308e-01
4.971494709867114170e-01
5.208416193440337238e-01
5.210430988097940475e-01
5.057556440464676673e-01
4.921068780262858877e-01
4.982379520774395387e-01
5.003491299881502874e-01
5.008617039626389600e-01
5.002131612718422327e-01
5.066214918099796183e-01
5.127193374480362165e-01
4.837113338251591843e-01
4.778243444143820962e-01
4.828403613237851610e-01
4.722179534612074292e-01
4.798628972213382360e-01
5.008736764448998846e-01
4.933756333778148151e-01
5.003359464924005406e-01
5.128247861652602824e-01
4.937961319447889408e-01
4.970712241048937940e-01
5.120449448285854244e-01
4.982233264788064608e-01
4.935057352631408989e-01
4.916833505078772593e-01
4.741307698442723817e-01
4.943746747580825551e-01
5.064133157456227607e-01
4.872856667323902102e-01
4.759570356109726896e-01
4.818750904685658587e-01
4.944091932293019354e-01
5.035396092460215911e-01
4.985494662979187419e-01
4.768733882225864584e-01
4.666842223420584745e-01
4.594244749786224324e-01
4.729275331201633903e-01
4.792658492926670788e-01
4.839370060046749300e-01
4.737748576425573344e-01
4.642859926950530514e-01
4.708367452458228630e-01
4.758647563484322274e-01
4.887575245012305003e-01
4.902996109661027502e-01
4.792477063331207487e-01
4.664679823504138678e-01
4.656428498075220190e-01
4.564202898413550202e-01
4.634693439818946548e-01
4.685960949108534668e-01
4.657038510774215712e-01
4.749243595740099133e-01
4.733690362106446337e-01
4.690410717414301711e-01
4.678662421022332651e-01
4.526008116848572738e-01
4.544276658720106665e-01
4.658414326669046424e-01
4.676194283511392880e-01
4.730913822277367231e-01
4.620864947509180642e-01
4.698449519265798791e-01
4.707726031182219995e-01
4.643414697429533167e-01
4.580881074581211743e-01
4.505341622518891920e-01
4.528680511043070012e-01
4.502005943319266623e-01
4.592084802268760479e-01
4.647319435305010682e-01
4.663677418728167656e-01
4.613812101059475146e-01
4.669673796153110956e-01
4.629010869245879234e-01
4.494823046063879945e-01
4.550343204095788630e-01
4.447685594797794462e-01
4.470668351020087861e-01
4.423315385169468428e-01
4.380382745784489606e-01
4.574079305165691944e-01
4.527980801178944636e-01
4.553037232315935712e-01
4.432104190513739272e-01
4.411820858283464486e-01
4.500402375254407006e-01
4.341646112766539001e-01
4.446707519288938815e-01
4.484655905392602726e-01
4.417930033945355328e-01
4.401734295748371273e-01
4.470163923621406354e-01
4.688826051591283295e-01
4.761886039474254595e-01
4.372481560428465586e-01
4.207909674405519995e-01
4.259664805612066174e-01
4.366193929229492121e-01
4.653118817440760613e-01
4.517170682344261445e-01
4.391355323488973506e-01
4.362684580974093285e-01
4.242087150359879488e-01
4.306115071555501328e-01
4.393065391416956511e-01
4.476854732005596249e-01
4.419116758573745085e-01
4.293498144824798302e-01
4.413141329285960590e-01
4.388588289472366011e-01
4.311036860514023683e-01
4.336245622343795070e-01
4.305482809857812954e-01
4.320656736223045247e-01
4.307556030729830510e-01
4.212009419581049796e-01
4.236411771103680834e-01
4.230252099146589173e-01
4.298323262215899554e-01
4.242298552846953119e-01
4.177660978017122551e-01
4.270175680342216951e-01
4.202276579647230559e-01
4.275729458160649199e-01
4.314201797813884132e-01
4.229225724764167915e-01
4.356306897209483164e-01
4.329670734307665136e-01
4.137336969105812612e-01
4.076175957091811020e-01
4.124283264106328173e-01
4.108851451983203673e-01
4.255363550781016690e-01
4.294566407326553259e-01
4.093676156299731472e-01
4.038430162081212971e-01
4.055199064706526135e-01
4.069012209222235277e-01
4.143017609980711446e-01
4.200879528275202612e-01
4.263588852315022826e-01
4.253525773544200583e-01
4.126780012589330582e-01
4.083018116640247941e-01
3.989941308033577716e-01
4.027980442324730070e-01
4.070012681718079284e-01
4.072359062927168316e-01
4.025599326673997003e-01
3.997761334705102754e-01
4.078582260634963652e-01
4.112079954456032138e-01
3.945587739631855606e-01
3.964949343960370021e-01
4.032320280446327621e-01
4.028446205908258193e-01
4.151640387868824056e-01
4.029020041318362999e-01
4.012407197909283463e-01
4.055008191960133845e-01
4.063766477968802637e-01
3.994354161868991504e-01
3.958771894085733600e-01
4.104239966195274425e-01
4.090354466129633715e-01
3.996055099200695460e-01
3.922159931220486340e-01
3.948484081543269242e-01
4.029319573194677373e-01
4.047218266093157713e-01
3.922876577513079721e-01
3.780085923320049557e-01
3.833936845048153130e-01
4.008986518720866754e-01
4.022397243009021572e-01
3.892051837813975679e-01
3.877891026967802968e-01
3.910295047953639691e-01
4.014723309237659410e-01
4.063778831867151387e-01
3.903976046706993386e-01
3.813413986095677832e-01
3.835980284614095015e-01
3.781184847699973206e-01
3.742640924370493893e-01
3.830531872243925773e-01
3.828727518099161453e-01
3.846483034899788600e-01
3.922508760684311757e-01
3.756850760947057499e-01
3.849391609400555359e-01
3.879310661792907400e-01
3.713123903240473367e-01
3.745619385436966819e-01
3.791540441677762052e-01
3.808893758934197571e-01
3.810751917897703400e-01
3.824191318140839901e-01
3.742706871672964453e-01
3.569347547644937668e-01
3.658515460542052233e-01
3.822292471052132767e-01
3.751344910107851649e-01
3.737863893816500971e-01
3.549166159176846413e-01
3.607677005741484200e-01
3.675077202194450554e-01
3.488832301466879837e-01
3.627178048070225924e-01
3.685856752115438950e-01
3.545505125176131034e-01
3.617932538638160556e-01
3.751955646366638142e-01
3.756865401147038153e-01
3.697841308601041987e-01
3.647040111389736050e-01
3.635981880916057674e-01
3.613434261327656549e-01
3.715426900707626823e-01
3.820375720732626101e-01
3.712382756014697693e-01
3.616220969826781650e-01
3.617079608288503723e-01
3.591956005218570058e-01
3.650234342308530389e-01
3.751718086988567458e-01
3.675129724976095580e-01
3.563107658028857316e-01
3.563370591366830653e-01
3.552181509829422379e-01
3.659050111095674129e-01
3.694187805518714951e-01
3.737215346787967074e-01
3.834001840760981050e-01
3.685162158486333661e-01
3.593423647235667318e-01
3.556682259196488061e-01
3.605775444782237660e-01
3.625115035575539046e-01
3.623849244899329802e-01
3.706506384643892815e-01
3.604730406951253685e-01
3.563165502981076593e-01
3.673779001740545280e-01
3.617542021156074372e-01
3.447796833523367743e-01
3.459987827082545153e-01
3.529403217725168851e-01
3.383828021284158716e-01
3.395509445566716744e-01
3.520764144190599576e-01
3.444525059760373265e-01
3.523837036539894663e-01
3.541043828773161040e-01
3.509409838497102307e-01
3.574450572709076956e-01
3.570259612100564195e-01
3.470689925629590333e-01
3.424466991836035423e-01
3.535511581381163837e-01
3.522567415796982182e-01
3.518879087872070488e-01
3.526364934647160942e-01
3.432059612099431223e-01
3.505903063860914548e-01
3.631614204059774309e-01
3.631751357461457941e-01
3.461997709673208523e-01
3.387258718090349618e-01
3.467321360795779794e-01
3.459552878318638003e-01
3.394723631985340773e-01
3.326203029914888143e-01
3.346859358792680927e-01
3.515507363362840865e-01
3.574323680189672725e-01
3.467836974538505701e-01
3.433887287716871350e-01
3.468314209500341083e-01
3.404919836088048934e-01
3.403590377468509454e-01
3.455987764687150077e-01
3.329660498286577952e-01
3.227808333368770710e-01
3.304077143140765616e-01
3.333022909332979400e-01
3.364105533763633304e-01
3.481467095810006351e-01
3.357660117565446911e-01
3.361895293788184635e-01
3.431255364282879694e-01
3.294674475673194380e-01
3.397050646079861624e-01
3.413129614294994063e-01
3.250433472595267714e-01
3.329101757897012792e-01
3.343583512652618661e-01
3.236940302723266827e-01
3.323106375683254621e-01
3.482018820744877674e-01
3.414146530809113456e-01
3.429535645935415933e-01
3.389628501109264724e-01
3.302357024232692173e-01
3.299013937603272328e-01
3.274192097614413433e-01
3.253784180336019571e-01
3.168044342241395084e-01
3.294730885792446218e-01
3.375485181506350241e-01
3.191189836312929295e-01
3.097180595442079465e-01
3.154805446735170493e-01
3.200485932281812440e-01
3.206589569262414119e-01
3.255437726306560364e-01
3.130907837481590184e-01
3.006428965396790720e-01
3.227246984049775280e-01
3.253187302404421111e-01
3.107386446842670402e-01
3.032201770521041895e-01
3.017221852588343745e-01
3.112814595730104550e-01
3.282994156190996438e-01
3.205667602224511192e-01
3.072259309534076110e-01
3.110864586278902499e-01
3.083426819332862334e-01
3.072966905562163342e-01
3.092345627482994130e-01
2.993693060080815926e-01
3.008831936011290842e-01
3.212602085399123841e-01
3.199254664391517622e-01
3.216741366380745371e-01
3.219445381447864074e-01
2.998355125871826066e-01
3.028912409904956915e-01
3.061013193552200584e-01
3.073862414030764656e-01
3.177153463355397167e-01
3.121928271537784405e-01
3.098793220575719043e-01
3.072749528281931153e-01
3.008566987656255964e-01
3.023883993345247712e-01
3.004200657914781747e-01
3.080855109321207763e-01
3.094455100705736927e-01
2.951477425688651679e-01
3.014386902966595949e-01
3.122590379655454385e-01
3.157824223472841529e-01
3.064313819205629619e-01
2.968710606084650760e-01
2.902298103271300778e-01
2.900752495943223486e-01
3.043281936991119041e-01
2.985754915137948107e-01
2.930784256297720436e-01
2.935560237669015970e-01
2.853332694959871962e-01
3.004695457963396654e-01
3.094005219983106958e-01
2.986677021552111566e-01
2.988752594955680908e-01
3.009660434640548110e-01
2.976879418834565971e-01
2.994385829628287699e-01
2.985066990517649677e-01
3.025425401624756705e-01
3.057125452363880225e-01
3.115384406586205746e-01
3.079734511753918214e-01
2.908398915062052614e-01
2.957717510211753109e-01
2.895000429385154450e-01
2.758761717669491742e-01
2.829751135597987077e-01
2.998010227298487651e-01
3.164346813056500007e-01
2.969581558126938581e-01
2.817979556943679964e-01
2.894708681241293102e-01
2.923102522746791609e-01
2.926311496382975053e-01
2.902748967088191190e-01
2.886527304688025763e-01
2.956353509652107636e-01
3.040608653970969799e-01
3.022168543342505509e-01
2.973980311437317003e-01
2.939633478434205971e-01
2.967036552187900522e-01
2.955637685872637976e-01
2.893108847096336200e-01
2.856784957586194773e-01
2.854580687124110283e-01
2.904102360177261422e-01
2.787465714888896495e-01
2.702098237721654583e-01
2.932402708497098831e-01
2.910754026030951680e-01
2.832424723192096261e-01
2.918437218639790554e-01
2.854483568138621030e-01
2.925581999087194518e-01
2.906314279737662321e-01
2.782030686469309511e-01
2.788113127122207602e-01
2.799151959766960074e-01
2.789678948625133881e-01
2.768338289307581412e-01
2.823823075375660463e-01
2.793684027576890383e-01
2.724968219820612103e-01
2.853877015130736328e-01
2.917359335300715451e-01
2.802327766468355463e-01
2.773659286907458332e-01
2.847388022055172829e-01
2.888218912812623995e-01
2.910291883433794857e-01
2.860069636740852350e-01
2.834779895948225104e-01
2.783722474197366514e-01
2.703808189327727152e-01
2.658694863095255601e-01
2.628517250842862807e-01
2.804139816066220647e-01
2.896600277501656939e-01
2.817173325072436785e-01
2.778674950590707127e-01
2.776419472756891937e-01
2.792420317564259791e-01
2.806508648864353139e-01
2.822501899973780537e-01
2.846864956045405681e-01
2.881395397282875415e-01
2.915559506391677824e-01
2.881228913768457134e-01
2.800201614087101110e-01
2.795797292913383969e-01
2.736817369894120056e-01
2.674869512962082529e-01
2.696459101832285876e-01
2.752667716075291593e-01
2.856075491435106084e-01
2.789755824382735283e-01
2.766584331859792689e-01
2.808633841253194152e-01
2.735244312532016386e-01
2.629036784861224496e-01
2.694919320590375422e-01
2.737046019743440972e-01
2.622341597711693173e-01
2.594731200262470616e-01
2.639020060751523511e-01
2.695974775068940010e-01
2.701257527653692092e-01
2.660496308073017069e-01
2.673605854019113770e-01
2.754739434610391502e-01
2.813606299897128959e-01
2.788404852678179058e-01
2.631782579084077645e-01
2.590418441385726189e-01
2.621389952906745258e-01
2.595452678121216161e-01
2.624560094589612480e-01
2.605698674975039375e-01
2.652365621463024792e-01
2.778863428979592154e-01
2.701540651092682044e-01
2.654093807385976000e-01
2.697667815340820119e-01
2.677603529142694727e-01
2.617460818591054172e-01
2.651962074124297741e-01
2.626296322950954498e-01
2.503376542578628072e-01
2.570853507933203996e-01
2.625357346340998488e-01
2.705912912835867212e-01
2.742659701970060482e-01
2.737036770312728517e-01
2.640352644115908087e-01
2.544119078654366595e-01
2.548014659486469990e-01
2.481053164530487021e-01
2.455610307130280667e-01
2.628583402117794510e-01
2.716422210460438524e-01
2.639505381475448775e-01
2.593219757727579511e-01
2.518944811250554694e-01
2.573570499012394208e-01
2.587880157890290467e-01
2.604261850646003573e-01
2.658128680784086484e-01
2.620889644610502334e-01
2.599409775637603337e-01
2.575837351507154205e-01
2.488932184073481269e-01
2.462350966770741889e-01
2.528947147540291374e-01
2.601965790299334280e-01
2.616339028501247221e-01
2.654930278714932035e-01
2.673270145433567779e-01
2.551038271060012130e-01
2.566004634661699924e-01
2.675491671209279110e-01
2.620555027759302602e-01
2.462388846566203326e-01
2.466331495819606423e-01
2.635773989544510365e-01
2.686033804545270853e-01
2.547707547796007055e-01
2.430214270058050907e-01
2.484467601518631774e-01
2.572932565300105612e-01
2.502698160909360703e-01
2.428285261445529697e-01
2.436332722531967532e-01
2.464043353883167697e-01
2.446543771956423696e-01
2.446044410292295135e-01
2.510784641568765130e-01
2.478550490558953656e-01
2.414762083907898982e-01
2.452149543988809410e-01
2.464220761924172665e-01
2.366488472208034266e-01
2.415344584660253091e-01
2.554479941677338384e-01
2.652564158310031783e-01
2.583478177350249649e-01
2.387089859988966167e-01
2.330903938636448292e-01
2.444926676282674072e-01
2.485850878498341299e-01
2.398462934113037570e-01
2.485553575023410622e-01
2.462261159009667133e-01
2.390717370241794981e-01
2.451429515014260652e-01
2.463132070524226003e-01
2.487919711251384003e-01
2.527637644796654204e-01
2.456271562859112800e-01
2.403842322388572150e-01
2.422312452551250994e-01
2.461950454214804351e-01
2.496203073258764227e-01
2.424932125039785669e-01
2.379045608951611546e-01
2.419089039373568950e-01
2.500648769730097754e-01
2.562242149748633624e-01
2.495995192783451166e-01
2.359989561575907002e-01
2.446195355324445320e-01
2.557763176872066557e-01
2.442896195394843872e-01
2.394615895684754359e-01
2.423411608769591163e-01
2.352712375440920156e-01
2.364062196191379916e-01
2.430712376366024330e-01
2.362081096916836542e-01
2.310632229660204429e-01
2.375223734002787634e-01
2.431213949669005780e-01
2.443735426282557244e-01
2.414726007875408476e-01
2.347249764298736940e-01
2.327106010162751093e-01
2.477737747463948648e-01
2.499294315169022507e-01
2.433215145755362740e-01
2.457256067440732050e-01
2.404594017018731877e-01
2.385584096194409143e-01
2.359959699023709834e-01
2.377532091604941111e-01
2.461924550734411188e-01
2.426495035661151434e-01
2.408942043919841958e-01
2.380573042563065289e-01
2.337487709041509709e-01
2.361270151682009211e-01
2.280157050617057646e-01
2.317545721831086314e-01
2.386082424182787431e-01
2.349936948270882064e-01
2.401450554364794321e-01
2.463346408161835310e-01
2.389952151766839006e-01
2.340108329153540445e-01
2.388466051742545171e-01
2.423236162975303254e-01
2.424474423072787710e-01
2.367615543378232545e-01
2.404739007437334819e-01
2.449484086201211275e-01
2.423160677202097213e-01
2.280664019462302905e-01
2.262436117469739660e-01
2.416281114739003977e-01
2.375663094254457097e-01
2.366437230070688458e-01
2.385850409495099689e-01
2.290668082827504171e-01
2.278813188216768926e-01
2.350058401043674805e-01
2.351497913510516014e-01
2.290203766606816738e-01
2.265661240766354001e-01
2.257682967532452234e-01
2.315952306954372208e-01
2.420252937278485339e-01
2.445921781780512616e-01
2.386006432692978074e-01
2.371707525106510339e-01
2.310432396242620978e-01
2.262973234543714240e-01
2.309681967198218833e-01
2.308986843180406701e-01
2.230790934340086684e-01
2.259223649137536982e-01
2.336522902633373644e-01
2.265539946316968978e-01
2.269301106395439638e-01
2.354225042212806374e-01
2.348439558021233609e-01
2.282901561666535184e-01
2.290468360037202777e-01
2.345541537274341282e-01
2.361689733538436531e-01
2.296732722930891757e-01
2.263342477936598762e-01
2.344645205713582203e-01
2.307906172573008508e-01
2.270005883357033849e-01
2.264885539047630514e-01
2.252184680561475361e-01
2.293163997960930289e-01
2.232507230568514800e-01
2.228786657530463788e-01
2.282138297263360815e-01
2.323712977871791041e-01
2.241042791160340053e-01
2.176447102505418008e-01
2.298360378700344819e-01
2.257528306545615593e-01
2.101757470747498413e-01
2.074598135460538895e-01
2.131728165509495510e-01
2.178720750149878704e-01
2.202177482065988123e-01
2.228039936370833363e-01
2.188677871623261051e-01
2.136879824800183292e-01
2.133608676948194061e-01
2.129751979553141938e-01
2.129070846655477800e-01
2.191733371927195306e-01
2.180186184779315806e-01
2.210157053558343687e-01
2.279573291778071165e-01
2.192624160873801464e-01
2.164905175632718115e-01
2.225867643838290999e-01
2.194125456550137521e-01
2.166305312041944264e-01
2.207057356743973020e-01
2.172927985751120505e-01
2.171207075645635587e-01
2.101139716545279701e-01
2.158890881255453864e-01
2.262940970279052333e-01
2.152945430391087767e-01
2.095612370073567099e-01
2.131108745131603255e-01
2.137392264224142469e-01
2.150573429836960537e-01
2.162912279299869789e-01
2.088062088302030384e-01
2.048209741421425645e-01
2.074289673521015620e-01
2.104748097005188223e-01
2.165380146960320384e-01
2.184874749895424073e-01
2.183888393557400220e-01
2.259464816082638605e-01
2.231302141037747044e-01
2.131408216503906383e-01
1.991985392137784194e-01
1.991269028697378596e-01
2.095078499730579913e-01
2.087568155215784871e-01
2.055807155937136865e-01
2.050073611120317441e-01
2.140720031839814796e-01
2.181044661013376018e-01
2.115483665753560283e-01
2.059405446690279196e-01
2.063371271256084771e-01
2.044367720442340497e-01
2.043876419011972090e-01
2.109760086232648491e-01
2.126678072852370427e-01
2.051659236744136083e-01
2.043647248005019401e-01
2.129852221750031804e-01
2.141208808039104516e-01
2.054922839272245727e-01
2.010423300051916995e-01
1.979332820388380876e-01
1.941411848655974492e-01
2.024858384488472107e-01
2.116865565893100154e-01
2.126476902361907895e-01
2.043390662062542218e-01
2.060077955922474668e-01
2.058509853540652357e-01
2.084522466934017049e-01
2.082406769301067273e-01
1.996763728385960168e-01
2.041138969762694988e-01
1.996177309142466716e-01
1.976351623396927493e-01
1.998815387788285269e-01
2.027097451364056335e-01
2.074859768503778679e-01
2.056300349738287292e-01
1.996719965363875637e-01
1.898260492130090515e-01
1.893697157937019593e-01
1.964774703181083881e-01
1.943356773858950781e-01
1.907803647299179950e-01
1.927827809236105638e-01
1.888025487892310006e-01
1.891136038270103681e-01
1.921339120848639392e-01
2.006028936949649788e-01
2.158852992622519174e-01
2.088474415812217322e-01
1.976666262858534917e-01
1.950267012786138510e-01
1.939485333057177630e-01
1.899258428058641368e-01
1.939170187149330815e-01
1.935737493297468859e-01
1.883051367154234823e-01
1.991510317136044317e-01
2.017118350581584285e-01
1.986660637718317413e-01
1.946576726843829985e-01
1.934912258513304673e-01
1.951429625419966729e-01
1.957086179776193480e-01
2.002510276251071031e-01
1.937118476054528471e-01
1.828802764510666923e-01
1.837061991509656433e-01
1.927182230331071222e-01
1.998903381356884335e-01
2.019187967063852951e-01
1.964961844826752790e-01
1.943351130304270813e-01
1.967063728480371032e-01
1.914025809643317977e-01
1.838089264977519344e-01
1.928341630102888837e-01
1.940050060359878592e-01
1.901090405477426915e-01
1.981038182772093259e-01
2.012199318072953880e-01
1.998409575110070557e-01
1.987917739733213451e-01
1.965570639661579078e-01
1.892240174988853718e-01
1.874405437425616106e-01
1.876336192748316312e-01
1.904373223657531422e-01
1.901763825331412860e-01
1.856297014920504918e-01
1.869789205654000253e-01
1.925493688617496701e-01
1.829397617171255319e-01
1.796929185500255322e-01
1.837895589432708421e-01
1.855184500569228845e-01
1.834730682809264657e-01
1.804100957456008791e-01
1.842622237462477053e-01
1.856334782689639251e-01
1.871354064891458946e-01
1.862524823954185005e-01
1.890353908260731519e-01
1.884912896959221318e-01
1.885165587341955384e-01
1.866404157705695843e-01
1.833821305089364528e-01
1.873469127552302160e-01
1.913354554436199617e-01
1.826369826666601470e-01
1.788652793925796236e-01
1.869200382406837613e-01
1.864616851416622811e-01
1.820860735399340846e-01
1.795771209228124998e-01
1.771652924893560854e-01
1.771729034759361998e-01
1.760665649261460020e-01
1.750538890095428290e-01
1.782805860452319480e-01
1.767620636584112948e-01
1.736437224515765820e-01
1.750757561622400815e-01
1.748040723486607162e-01
1.743426620397833526e-01
1.776555793046245835e-01
1.798845341432125100e-01
1.767443555663655019e-01
1.735442496107566512e-01
1.704876916831008782e-01
1.742076253166469635e-01
1.771670892202820424e-01
1.720311153248734737e-01
1.717011879699744115e-01
1.719047973379119187e-01
1.748724307258702204e-01
1.729263152342964405e-01
1.700882710957634103e-01
1.686748841183405290e-01
1.686494140579447021e-01
1.764220976338333469e-01
1.795233126245202593e-01
1.719195961790562777e-01
1.684373656271554442e-01
1.768156329103577062e-01
1.734140117527840919e-01
1.679456084829154816e-01
1.760257696123656568e-01
1.766689318274443643e-01
1.702714098611636528e-01
1.770997369590137649e-01
1.765093901274785715e-01
1.637652274051319967e-01
1.640403860883806741e-01
1.726908623216224792e-01
1.740201497841968870e-01
1.753103988352532616e-01
1.801929756552120565e-01
1.764400450307734847e-01
1.730202030143231373e-01
1.704952047895220146e-01
1.648722404117994034e-01
1.669375031651327002e-01
1.673677142923735706e-01
1.649889495171000531e-01
1.645178711232323510e-01
1.643388617815882136e-01
1.611502825598515320e-01
1.581417967129837010e-01
1.648412898210587230e-01
1.643743706389210468e-01
1.637175951873116042e-01
1.617952151206021594e-01
1.592533517274822563e-01
1.642320163613280037e-01
1.630515870520573563e-01
1.652029449381270110e-01
1.698799442973699669e-01
1.645019266465446994e-01
1.647877110391378075e-01
1.685593059975825647e-01
1.616055580548421411e-01
1.599597092215685468e-01
1.674733449247371997e-01
1.673980531115325521e-01
1.593882606470953534e-01
1.512468265690323777e-01
1.513892374495302007e-01
1.620406319133626261e-01
1.653320418428303462e-01
1.687236106267895608e-01
1.715167768338650700e-01
1.621276478794279052e-01
1.587770462206143929e-01
1.602306706703269523e-01
1.600729675355246628e-01
1.597233383264145268e-01
1.561877958413371015e-01
1.579292817731229592e-01
1.620705957762383354e-01
1.598002607853996893e-01
1.644136990094466622e-01
1.596654051363495808e-01
1.545192719309640972e-01
1.599349020091624385e-01
1.596589965235826192e-01
1.596789182101212567e-01
1.562156793431940527e-01
1.522244370916177314e-01
1.556604272609881656e-01
1.596047532737019103e-01
1.533374055492117416e-01
1.488362631658551039e-01
1.533239791538098529e-01
1.573362734979408539e-01
1.561666558998067722e-01
1.579631045537526757e-01
1.599538222964388967e-01
1.549640830077140541e-01
1.521855826832778924e-01
1.573347785085683903e-01
1.592140738566210356e-01
1.567238255339211406e-01
1.581418433360053943e-01
1.601815289369570849e-01
1.556836571802820424e-01
1.508718694753939660e-01
1.565823103165916996e-01
1.599081467048762417e-01
1.555780261899891159e-01
1.500042570642073914e-01
1.557424016354543583e-01
1.612245698860065857e-01
1.554000947014941014e-01
1.510682079924067223e-01
1.467779064299720160e-01
1.455593185831826619e-01
1.487495930454154069e-01
1.517785133281141785e-01
1.515749089034624797e-01
1.467040878620613775e-01
1.473784576263544588e-01
1.526828191262362688e-01
1.501824598396295507e-01
1.486442826868009381e-01
1.503653223412745321e-01
1.476966659016906158e-01
1.438601484400821029e-01
1.437777457949991899e-01
1.481068835532244332e-01
1.503620493373009348e-01
1.518725052877782367e-01
1.531919236243706461e-01
1.493061895387832461e-01
1.455075986335670479e-01
1.442601039799737139e-01
1.475797208508113911e-01
1.526942847201273046e-01
1.478759758445854777e-01
1.427515330949918337e-01
1.484900053938562614e-01
1.488084230536816654e-01
1.445777883255099094e-01
1.448306216244557576e-01
1.417586443123689810e-01
1.423619277823604257e-01
1.431597482052110182e-01
1.414732105673225382e-01
1.454999271748307343e-01
1.474972483100900622e-01
1.443025451982806739e-01
1.452064240099374681e-01
1.494892373766564808e-01
1.515093733904962769e-01
1.487013730781857057e-01
1.473410920216208786e-01
1.464293530850337421e-01
1.408118257137567775e-01
1.373457558123868383e-01
1.376178565978002644e-01
1.415830743983898521e-01
1.422598572245752091e-01
1.449173037152043098e-01
1.435185190422901547e-01
1.417446099474028720e-01
1.463894850862706432e-01
1.424293777658411086e-01
1.369394137188532645e-01
1.422125621027328646e-01
1.456045468156750011e-01
1.423862605268637060e-01
1.376649812692610775e-01
1.351477372231481011e-01
1.343571491310212029e-01
1.342289373419161824e-01
1.420662984074686497e-01
1.433279260892749152e-01
1.399540892411760551e-01
1.393333750681723937e-01
1.397519492974916566e-01
1.433817854037764961e-01
1.386138144792523896e-01
1.367640488270535637e-01
1.411489464818047324e-01
1.358036227225428438e-01
1.347920194085763246e-01
1.354032030249184559e-01
1.313888274316069860e-01
1.334004889163293295e-01
1.402599847883571893e-01
1.447823545345293950e-01
1.419686107281130094e-01
1.370014053331073123e-01
1.344325131496427739e-01
1.326515859710221679e-01
1.325764909067913000e-01
1.360029148707518898e-01
1.384839042689765265e-01
1.375000158275285211e-01
1.309775152512749619e-01
1.313142568745948036e-01
1.334339900004099244e-01
1.343451142592168024e-01
1.360755349618819332e-01
1.318521414319096530e-01
1.334834929214636368e-01
1.371418988649168447e-01
1.333519241201133743e-01
1.318566225404917691e-01
1.351452929392063518e-01
1.332556693835918737e-01
1.306890133406371779e-01
1.318256689050724684e-01
1.332673808178608810e-01
1.343285554430288242e-01
1.317551247391169911e-01
1.276212274578987782e-01
1.294180199961733058e-01
1.325688145740772650e-01
1.360661592127507258e-01
1.389089345170080592e-01
1.342869373904018171e-01
1.265235278589613432e-01
1.211836134896007444e-01
1.298002470295978594e-01
1.328284597521232069e-01
1.229884393182882202e-01
1.309855491304023900e-01
1.302481320966525635e-01
1.245887018253146183e-01
1.261906508699929541e-01
1.286509536484418126e-01
1.307531560685235572e-01
1.352215985828432998e-01
1.363969973232162514e-01
1.298218230117556549e-01
1.266780560521012511e-01
1.234340644864180686e-01
1.233191943474445662e-01
1.213974301406559597e-01
1.216234422883823024e-01
1.313605366262920182e-01
1.316697537718209687e-01
1.239006394739145256e-01
1.247417242508416652e-01
1.245139086434521730e-01
1.205047753430736751e-01
1.185310736864739756e-01
1.195165735818247421e-01
1.201912861214685380e-01
1.242495836710114654e-01
1.317183294362263557e-01
1.355550722063117997e-01
1.278334040727604204e-01
1.233148232944164674e-01
1.227445281285350770e-01
1.232302353589157795e-01
1.274894906726730393e-01
1.282866459354306266e-01
1.227755454559559950e-01
1.186265550322376655e-01
1.215520564846472445e-01
1.219597984292599552e-01
1.264828490289598428e-01
1.272396389841614350e-01
1.231631397099241659e-01
1.238699440279797254e-01
1.247701883421144242e-01
1.253071587656564845e-01
1.204759186303322183e-01
1.182232978010888530e-01
1.217177716866174320e-01
1.182947287283933197e-01
1.141854929635877230e-01
1.185884336644607712e-01
1.192659888374301563e-01
1.208677368119063233e-01
1.228884152719861428e-01
1.179929230789773936e-01
1.146220702319458995e-01
1.136266460726570032e-01
1.177860204306726138e-01
1.204061879882802888e-01
1.175703266817611226e-01
1.178726047809226241e-01
1.177316845948470636e-01
1.223272763022952431e-01
1.262721228751000901e-01
1.191084898153425414e-01
1.203648910732863092e-01
1.186420838478984691e-01
1.146671651198375858e-01
1.191729030911371501e-01
1.218614461965721596e-01
1.199073090117377671e-01
1.129920795853693871e-01
1.118966231098683373e-01
1.160267268405394681e-01
1.193539526379203963e-01
1.178695423298185968e-01
1.175428905968923382e-01
1.208945970295703803e-01
1.187083326062508271e-01
1.149325002301155724e-01
1.128892716680588298e-01
1.153371431895388599e-01
1.160434785131880392e-01
1.161199232573807971e-01
1.151645990828308319e-01
1.143742563511629534e-01
1.193532106006594679e-01
1.164606606757720014e-01
1.093494760856251052e-01
1.120068174841646058e-01
1.153307945769916493e-01
1.136034973361105122e-01
1.121547069777266564e-01
1.118944496301999963e-01
1.134884016400271728e-01
1.121552299108847101e-01
1.141066463446215040e-01
1.149053483274731224e-01
1.155643538574420703e-01
1.165131900395465075e-01
1.150813658858394067e-01
1.149924365197118326e-01
1.128999043931892127e-01
1.096940874925595999e-01
1.079807384052494379e-01
1.110162579427212692e-01
1.108083110020177120e-01
1.102371021607265050e-01
1.087881305664421122e-01
1.049316169270771842e-01
1.049126140645849775e-01
1.046337727497212156e-01
1.073853585711289360e-01
1.101873919266069257e-01
1.079773588880470481e-01
1.081983513677940156e-01
1.105979026220600403e-01
1.147436404646117597e-01
1.120699460236257577e-01
1.112248819906354880e-01
1.141932214726878170e-01
1.114703266706414259e-01
1.116800031915809455e-01
1.123080175630896682e-01
1.119900537214501834e-01
1.120621542680936694e-01
1.113089993562603047e-01
1.090525674377073179e-01
1.056213756427662187e-01
1.038058259644094733e-01
1.070212262856797131e-01
1.078716798817500044e-01
1.068883724171946353e-01
1.080216610075540318e-01
1.102444163798836085e-01
1.122148025715975495e-01
1.111055088877502678e-01
1.069276326417783751e-01
1.035235734561976706e-01
1.066061449769485220e-01
1.041950667957399906e-01
1.056841138983791728e-01
1.104037654980831035e-01
1.078682028051529962e-01
1.080762086539396594e-01
1.099099313038414405e-01
1.085194932871684920e-01
1.081706889519990361e-01
1.099877528352177919e-01
1.099661592804972859e-01
1.092682922996005418e-01
1.084690709016570415e-01
1.088533597714326645e-01
1.046424661342897355e-01
1.035740928135318040e-01
1.049405662495809105e-01
1.064030335654672782e-01
1.060838755029795411e-01
1.046139529976237159e-01
1.067470484149391358e-01
1.108823850924859911e-01
1.100168710465468935e-01
1.053102843084113838e-01
1.073058890430301088e-01
1.072394400140663367e-01
1.065630405020634025e-01
1.096745879862591339e-01
1.082232714484971103e-01
1.028631764401540805e-01
1.044577036700403277e-01
1.108808855996338549e-01
1.112829172003872991e-01
1.060197584567797169e-01
1.048380183805137783e-01
1.033431521119576313e-01
1.030934080376221529e-01
1.037601248605260484e-01
1.045375891174011307e-01
1.088039570730709726e-01
1.085261560728096181e-01
1.108051209953404143e-01
1.128053775287598537e-01
1.102638182793468646e-01
1.057938953581320507e-01
1.017331662226660244e-01
1.021507166659683108e-01
1.028589840989473231e-01
1.047416033059386659e-01
1.040637155189709367e-01
1.026811202324704325e-01
1.020687962704947688e-01
1.029366249677793610e-01
1.044938558411871998e-01
1.032805549497190639e-01
1.022078377099023966e-01
1.062479254569613785e-01
1.080349928839558771e-01
1.070792299471890474e-01
1.053262488120028789e-01
1.001733129780184306e-01
9.850625386943225037e-02
1.022922652172060243e-01
1.033864380465641247e-01
1.021038763371391322e-01
1.038041371063292279e-01
1.046745302494452440e-01
1.027059318150007478e-01
1.023533947108229147e-01
1.026420789085513707e-01
1.036461491963416720e-01
1.042013596005179343e-01
1.038331697381467550e-01
1.053940218041959365e-01
1.057333471820416787e-01
1.041103207433433653e-01
1.034342395120833868e-01
1.030126011338746844e-01
1.020251125720053331e-01
1.044866796031908296e-01
1.045064285553859024e-01
1.033750164097248653e-01
1.017653659633742796e-01
1.031838770291671620e-01
1.032095456582949600e-01
9.913076504972051506e-02
1.008713980924448861e-01
1.033242561275912186e-01
9.709207446400650032e-02
9.798856130024118094e-02
1.050631895697716756e-01
1.009646738908438895e-01
1.004254127614689629e-01
9.952285347246458969e-02
9.687939675760427749e-02
9.981604293055476584e-02
9.974571763001083280e-02
9.682234485866941798e-02
9.853401465999868380e-02
9.877614264973150204e-02
9.930272004979054379e-02
9.750635763685491786e-02
9.541827937170963003e-02
9.916882184366500319e-02
9.842200678642844258e-02
9.877158461685020541e-02
1.005608953518247056e-01
9.992692238237788072e-02
9.745509686950250272e-02
9.719470825702349048e-02
9.784591579368698278e-02
9.866951089592623791e-02
9.998361253191971609e-02
1.010433559094852107e-01
9.941584107602974285e-02
9.637682318060683540e-02
9.304454499404594958e-02
9.556484195073498833e-02
9.763224454281137221e-02
9.746772337381681695e-02
9.645299300199834669e-02
9.776282510724218500e-02
9.961453757083012228e-02
9.676586178249868553e-02
9.862679825661666011e-02
9.782066847109881225e-02
9.875414024833478743e-02
1.009627722970758562e-01
9.817242188747454801e-02
9.542772924638855125e-02
9.327119302158493053e-02
9.195952758768938251e-02
9.248539433098047768e-02
9.402068273957780997e-02
9.706748624430477923e-02
9.684125919555541806e-02
9.620786135664392835e-02
9.562221393187728125e-02
9.363908611386390080e-02
9.483584220943974685e-02
9.457924706036753559e-02
9.314904615678862299e-02
9.514486290693723036e-02
9.644117743149076272e-02
9.318989549063010080e-02
9.483348219503504040e-02
9.411067006896828291e-02
9.065968811266325589e-02
9.360228045787240270e-02
9.478230617148078463e-02
9.526806696547684972e-02
9.568608385485515011e-02
9.296324288338163322e-02
9.085494288356647796e-02
9.417405735118004884e-02
9.525956271914291784e-02
9.288628402055329469e-02
9.301562813147885855e-02
9.064745324913568714e-02
8.951671360459141635e-02
9.330119057957753093e-02
9.002139116558752208e-02
8.473285698818834588e-02
8.724232435695836174e-02
9.132020914463112593e-02
9.230467573128157965e-02
9.127388161460416038e-02
8.915548584923597975e-02
8.878791155244063205e-02
8.993065565824859275e-02
8.872393508673584450e-02
9.033378600502911526e-02
8.981396523751351835e-02
8.595734039547420213e-02
8.712935974113433790e-02
8.995039959717775202e-02
9.147722279017844738e-02
9.354788167532321341e-02
9.068032525512463582e-02
8.639978293179345625e-02
8.730957842279452041e-02
8.842991012879124202e-02
8.722920082794352603e-02
8.772335825338010984e-02
8.929049906125392788e-02
8.855139444813155125e-02
8.863398755155989239e-02
8.782511395862657722e-02
8.728013185437133448e-02
8.751226759267530242e-02
8.670013069292754893e-02
8.691336304002617030e-02
8.616373026969495474e-02
8.843188565064565021e-02
8.787967226239777607e-02
8.473983707257838616e-02
8.703380626864447300e-02
8.661827181857885416e-02
8.346657221279980832e-02
8.349755360559904527e-02
8.636889742015121940e-02
8.260947367559341725e-02
8.138472179446483434e-02
8.258902913388473099e-02
8.267281038275756111e-02
8.366783680227098119e-02
8.330047590032206573e-02
8.594645824146006363e-02
8.572144209129511916e-02
8.403868496216798656e-02
8.557281920074397141e-02
8.185342201968590081e-02
7.686482555385462656e-02
8.248330497294874275e-02
8.532884496781278916e-02
8.173090062819218793e-02
7.960721888056471185e-02
7.980638638437274890e-02
7.862786518982589623e-02
7.636396047863483472e-02
7.867709678714893129e-02
8.107657868935948253e-02
8.445662019686075994e-02
8.345106305115659873e-02
7.845666726942195079e-02
7.842101865510332781e-02
7.731608919549871894e-02
7.824778228214110398e-02
7.928943136104932288e-02
7.859229498998870911e-02
7.761499317497463912e-02
7.542732575312523224e-02
7.865632699466389155e-02
7.795754503933802204e-02
7.083774030970092783e-02
7.363727932192051795e-02
7.823132409999057624e-02
7.704365632552286070e-02
7.837266844438207924e-02
7.801313890769347170e-02
7.607930160679668430e-02
7.581181817681220680e-02
7.608879763724786527e-02
7.734085387301467551e-02
7.622823249949405022e-02
7.495213338492003052e-02
7.364134049185240560e-02
7.214158535447043330e-02
7.249789411769809455e-02
7.369537288985537893e-02
7.401817507406133201e-02
7.482852104995878217e-02
7.220407277649976141e-02
7.056737650921265925e-02
7.314617707354441334e-02
7.146962982551396948e-02
7.162248545143433398e-02
7.238502307699763716e-02
7.211831630141725402e-02
7.408980011123221521e-02
7.401528389815653641e-02
7.474838335823942581e-02
7.476731359089591744e-02
7.267845835694000667e-02
7.107659653247154485e-02
7.051124089418417396e-02
7.264040578558830785e-02
7.274958564787303850e-02
6.837552316324244095e-02
6.706558002871713942e-02
7.224808611855926266e-02
7.206056399924186395e-02
7.215879594788769669e-02
7.094415822292229890e-02
6.690523889246795253e-02
6.704838278667024642e-02
6.987029995271772098e-02
6.984261815038940446e-02
6.590455619699228662e-02
6.826025202570883132e-02
6.980283645800673675e-02
6.820003041554466294e-02
6.584781020014786324e-02
6.703334622102218032e-02
6.996293843366788168e-02
6.819011909387837078e-02
6.685202020221724106e-02
6.767505456641936812e-02
6.855742326433868217e-02
6.830347237370125446e-02
6.986759755771801417e-02
6.885206435723996432e-02
6.555742706461786806e-02
6.394902813585015555e-02
6.299147956139602988e-02
6.471007318389659924e-02
6.629807544622275117e-02
6.658289688128779527e-02
6.863271415967889255e-02
6.746641462491709262e-02
6.301256243250862032e-02
6.528209154778887024e-02
6.500187296748273502e-02
6.300918274863935575e-02
6.309830041829478375e-02
6.267009477657531358e-02
6.390121962910948195e-02
6.517756361578799784e-02
6.390033217585328051e-02
6.303666146427322481e-02
6.433320915671042473e-02
6.482737236226301936e-02
6.165874391761425044e-02
6.320450847991938848e-02
6.482927048288149308e-02
6.029468433247565928e-02
5.991839262315556275e-02
6.013288816808867732e-02
6.046434688549397890e-02
6.060771829898434909e-02
6.065728087854622280e-02
6.121467904438016722e-02
6.179740797834242655e-02
6.075910951356655598e-02
5.904501998032538057e-02
5.914945050098710522e-02
5.989651397469614169e-02
6.134847843819770524e-02
6.212605078215999166e-02
6.008400630833390932e-02
5.843535084139476338e-02
5.793369393121481498e-02
5.818128280116532242e-02
5.971020965391771185e-02
6.114358910164587046e-02
5.971956453209914528e-02
5.707684815131896378e-02
5.810462301361323662e-02
5.876053879337439501e-02
5.835527163910224357e-02
5.832754924415823466e-02
5.911547031430564036e-02
5.901491325913606201e-02
5.813807156520345992e-02
5.991485664502986530e-02
5.963378939459164363e-02
5.781712515260557100e-02
5.888208791369795719e-02
5.854573723788827205e-02
5.403976084704881222e-02
5.578403667013216022e-02
5.840610297342442581e-02
5.692149947256602144e-02
5.592389368364700242e-02
5.629320490524295645e-02
5.626548246299565431e-02
5.567245114820755514e-02
5.643860719768932499e-02
5.585367017507225640e-02
5.558421926669445540e-02
5.553324843415520518e-02
5.512373838013562982e-02
5.497440203239373907e-02
5.442244697153729438e-02
5.450039063650283927e-02
5.386238725023389379e-02
5.251296657007267776e-02
5.370654161276447458e-02
5.393542999107444474e-02
5.205116655734225856e-02
5.191823889441399970e-02
5.502053886251873777e-02
5.718163063318282280e-02
5.533266799766974747e-02
5.412014163094607672e-02
5.352478927635685724e-02
5.333744143830532886e-02
5.480931794245816335e-02
5.493469112244292463e-02
5.478289276822573273e-02
5.527362174865925459e-02
5.437997889037497756e-02
5.202002537321482462e-02
5.112820836169353067e-02
5.187393726244975134e-02
5.285707657190853725e-02
5.172502726600158168e-02
5.181851659370255436e-02
5.440168607468581080e-02
5.642596473681489588e-02
5.606525203621130077e-02
5.356446920343178181e-02
5.254559856735933898e-02
5.236505567051826654e-02
5.188234088031257879e-02
5.104663590872776657e-02
5.216061336328493142e-02
5.270179860328975258e-02
5.292393641136533544e-02
5.366339809245931902e-02
5.288008670171816250e-02
5.330561066248391822e-02
5.444084184102968016e-02
5.376760307531274624e-02
5.113389693242157558e-02
5.082049006816462267e-02
5.146523406967649233e-02
5.157606033949959506e-02
5.112105993079766458e-02
5.010379397313488581e-02
5.012240993648226645e-02
5.030031078358831315e-02
5.215470594704337687e-02
5.200172359620063717e-02
5.046331858818207949e-02
5.061609293741639592e-02
4.898626419453979558e-02
4.902090555954845275e-02
4.915647525279384644e-02
5.018777730193528519e-02
5.021043862112951894e-02
4.779922488539996989e-02
4.958929618632170605e-02
4.963565408250177058e-02
4.912890128534332795e-02
4.915664141598809211e-02
4.831776038208743934e-02
4.938224380984593265e-02
5.065809274447161809e-02
5.149033922368257549e-02
4.960712840083008474e-02
4.773387265932289153e-02
4.775005475718959586e-02
4.768811262674925444e-02
4.896460019554926130e-02
4.868909449310034748e-02
4.867328806167269678e-02
4.948974667426057211e-02
4.850391339972727478e-02
4.817098574413011119e-02
4.954928350097219381e-02
4.916437286276487129e-02
4.770512166351204703e-02
4.856975177611041333e-02
4.842690849259250613e-02
4.726128592887484520e-02
4.655068928351580038e-02
4.556428433749760976e-02
4.511266063833010292e-02
4.598502951715829901e-02
4.700839137170302606e-02
4.658888316734436513e-02
4.562020132831787894e-02
4.628223131011162395e-02
4.627826983832451085e-02
4.695766382484591051e-02
4.772778208179932757e-02
4.610715090066872662e-02
4.700674832020490523e-02
4.753121845973674875e-02
4.692724561646507975e-02
4.725415590986312836e-02
4.674036232776933308e-02
4.670581888742452586e-02
4.733246495202903664e-02
4.610938685264046738e-02
4.520559464358620688e-02
4.560504902156290591e-02
4.477859211682306412e-02
4.580592417476958556e-02
4.656847168063996817e-02
4.640274482311627924e-02
4.739096184718313842e-02
4.543421288408383552e-02
4.362817388821367548e-02
4.395886944342250469e-02
4.502491917444069458e-02
4.513680325493744233e-02
4.421274998019469882e-02
4.445549729465454736e-02
4.505631934329748511e-02
4.402544532319379450e-02
4.368545515515849520e-02
4.422263435508923257e-02
4.413392121123765194e-02
4.328633946122088794e-02
4.115161045494686309e-02
4.265112516329110093e-02
4.344698385636307919e-02
4.210959166550306415e-02
4.144729475577267619e-02
4.165924280599690027e-02
4.326712999660556336e-02
4.207187660871659213e-02
4.065882092604979764e-02
4.092717275917067549e-02
4.072895772958076699e-02
4.150222291793317919e-02
4.292043967175983299e-02
4.125849970435850611e-02
3.941235223731190396e-02
3.970411607070668120e-02
4.079844063155754763e-02
3.976059289655980294e-02
3.849433444346804511e-02
3.974232695241011748e-02
4.059267514196983340e-02
4.142057214591954306e-02
4.248002918186147975e-02
4.201053230269349847e-02
4.161860612659666614e-02
4.180755811356125229e-02
4.167887092918806657e-02
4.123164601949428493e-02
4.092402894238444944e-02
4.064363440022316504e-02
4.243496724746263077e-02
4.280958061807513260e-02
3.885418542707475692e-02
3.853709456159226665e-02
4.014201273174212992e-02
4.103993549290901183e-02
4.013413259828928215e-02
4.014677709524930999e-02
4.019439485392561212e-02
3.990941854517516402e-02
4.090599235874713829e-02
4.103991371648309933e-02
4.089435934939504580e-02
4.056143577737875844e-02
4.028301050244648129e-02
3.985595696280126027e-02
3.907464563960799664e-02
3.852705293632982531e-02
3.952978705851310087e-02
3.850228429965517341e-02
3.811912846631151930e-02
4.004594387748842271e-02
3.972509369153724712e-02
3.718205100296893134e-02
3.724482262522676307e-02
3.938801329776041998e-02
3.880221109184908007e-02
3.773913356648847528e-02
3.915822859399874928e-02
3.903285954469700586e-02
3.711167984067528097e-02
3.803145567920693942e-02
3.827314152803045627e-02
3.610368872460620326e-02
3.502205325276244036e-02
3.636605481193171119e-02
3.729547228956814342e-02
3.765606378862375314e-02
3.732907229507159003e-02
3.569672248157622352e-02
3.580263360481183293e-02
3.524959449161711028e-02
3.684343076075845269e-02
3.996244810826614369e-02
3.837660860391974710e-02
3.562833855209932704e-02
3.598344822244723545e-02
3.630258182127973215e-02
3.643971939564268070e-02
3.772132939039632427e-02
3.580086979098906497e-02
3.530852832436340988e-02
3.661994946296431852e-02
3.689981679544604432e-02
3.683356091939968963e-02
3.628618777970914894e-02
3.680505852295374442e-02
3.786962824610988487e-02
3.795569609074631034e-02
3.734798158490575115e-02
3.656040453024767684e-02
3.622762809687216784e-02
3.656881231117094233e-02
3.596090767216045259e-02
3.532295554159715911e-02
3.500265561694658467e-02
3.477806616341511114e-02
3.481390752454770893e-02
3.450292024805835800e-02
3.340888623419740328e-02
3.400853085040921736e-02
3.489680966294514408e-02
3.443035275232592812e-02
3.479384057543627451e-02
3.485361599098947549e-02
3.412639267869002624e-02
3.388747272715150749e-02
3.392170978922712937e-02
3.436805314694148933e-02
3.473999461087304286e-02
3.467133005859583672e-02
3.396678618840798247e-02
3.381052284721967199e-02
3.466043976036276009e-02
3.402032916346996866e-02
3.369570938982843072e-02
3.410253260771929640e-02
3.406434254845647214e-02
3.293598266489342064e-02
3.252296402906522388e-02
3.468528662509074573e-02
3.460391762225475260e-02
3.293741608556771672e-02
3.318668208608364922e-02
3.273551897678336764e-02
3.190408917955474960e-02
3.317340621846334020e-02
3.227362507676856396e-02
3.210197470101770062e-02
3.333954600790470235e-02
3.196946597207870472e-02
3.128751498005728771e-02
3.052652260314194996e-02
3.082450130300430982e-02
3.280638282193700656e-02
3.292300893070180395e-02
3.196167135557135414e-02
3.226282579600683875e-02
3.226948035919618291e-02
3.184395589097764601e-02
3.180610738003614157e-02
3.141191181174453340e-02
3.105109799914176558e-02
3.109283978909277782e-02
3.137229556774945999e-02
3.184951034544249854e-02
3.136322700409911735e-02
3.073994462142191214e-02
3.051484396875191879e-02
3.053555673550429131e-02
3.153297701003418552e-02
3.110715510293209779e-02
3.071180721091336038e-02
3.114585198728183485e-02
3.016438528927367635e-02
3.081446008947150844e-02
3.059606507142426796e-02
2.977164397748828170e-02
2.984307097894992392e-02
2.953786432748036969e-02
2.936870079834281999e-02
2.991727340268927893e-02
3.040416504052285626e-02
2.970939796331637656e-02
2.875575659192618205e-02
2.980922045982458551e-02
3.028886304487258402e-02
2.985278702898200298e-02
2.965689220368122533e-02
2.852949790639635469e-02
2.833852614047763230e-02
2.834487055064397604e-02
2.892635536740136709e-02
2.929112422354985396e-02
2.824658362559443955e-02
2.768833940164706561e-02
2.778136410892928163e-02
2.896858160934665666e-02
2.958986284759481528e-02
2.830085968531779322e-02
2.743635570854663364e-02
2.765727178603431813e-02
2.794248383766561108e-02
2.748496806930216321e-02
2.662538051961257229e-02
2.654447360973136855e-02
2.795358240936977184e-02
2.721737691993134436e-02
2.714862823616494975e-02
2.698267753921331641e-02
2.656254190427835560e-02
2.725777711225876518e-02
2.696621153895762887e-02
2.702328568271205114e-02
2.580122217753883646e-02
2.577987576079284263e-02
2.700334215163672363e-02
2.743985218854062824e-02
2.690003240979787005e-02
2.599614649465625815e-02
2.557792459408103625e-02
2.564200593371435480e-02
2.611311196366140897e-02
2.475007076192149713e-02
2.536848320429909223e-02
2.641999264226372116e-02
2.512777992484836048e-02
2.537398443025260658e-02
2.618829988671042899e-02
2.582452521172530144e-02
2.476181574408632333e-02
2.396578677908999672e-02
2.431130231628149743e-02
2.468672025354974597e-02
2.464194579941781163e-02
2.469316042752454227e-02
2.533802169462083531e-02
2.464784469258533839e-02
2.397898705996457172e-02
2.472487626387937995e-02
2.533459960567058938e-02
2.526353318625119623e-02
2.413968612476348127e-02
2.435478504429216748e-02
2.435125493246175638e-02
2.376275230311064926e-02
2.396287258736605127e-02
2.413877007465431435e-02
2.430543949074187929e-02
2.436821940692263794e-02
2.434467266923471054e-02
2.436569752546114895e-02
2.428183820324092759e-02
2.378229875181890954e-02
2.385258233313047177e-02
2.435809578755530891e-02
2.316381650452902299e-02
2.282101910700501390e-02
2.344720116724865328e-02
2.330171539044000387e-02
2.328486031083982361e-02
2.270716004507202651e-02
2.215787863610685013e-02
2.215101990033943938e-02
2.260385124891686748e-02
2.268734922070194185e-02
2.270504679090289482e-02
2.295322644450040542e-02
2.293975378398425968e-02
2.245662714075850538e-02
2.207839871583249652e-02
2.249586432538215261e-02
2.255363982958831157e-02
2.278014689866117784e-02
2.222477445637984633e-02
2.080430524593037192e-02
2.146285478197773947e-02
2.178709383313280970e-02
2.178221131910964073e-02
2.282203042123546674e-02
2.247760027427132823e-02
2.159691311014270976e-02
2.096605815624028035e-02
2.133406852943804666e-02
2.251911526143470302e-02
2.218344120644015829e-02
2.137419294761431707e-02
2.086680622927383766e-02
2.147784624742537021e-02
2.181851249078838387e-02
2.095706125544058440e-02
2.033307840789023296e-02
2.048243046591723474e-02
2.084744021458403637e-02
2.081072607020514886e-02
2.119156314967880067e-02
2.102907933647913535e-02
2.052475142729462756e-02
2.079848051722774094e-02
2.061193190982113163e-02
2.039806013171723345e-02
2.009304301339839491e-02
1.917638145667153321e-02
1.978088658106380571e-02
2.030250391059319412e-02
1.981620145056509422e-02
1.985328085183937774e-02
1.987294948764989355e-02
1.914050372434768915e-02
1.885570061165756789e-02
1.934122364613969150e-02
1.957033985224077358e-02
1.979724328912287751e-02
2.033526013621366618e-02
2.023734007368867965e-02
1.919700936380566714e-02
1.948402032475748599e-02
2.019314771486407922e-02
1.969253592675117986e-02
1.966657894620438274e-02
1.926027606678773832e-02
1.914414755293376499e-02
1.866907213577254088e-02
1.791641853767707987e-02
1.878346173533041591e-02
1.854733430698458571e-02
1.824748314307636857e-02
1.849520047147035912e-02
1.800236115163220130e-02
1.833203344924319578e-02
1.808955257456257987e-02
1.752877952290188973e-02
1.755745656097416202e-02
1.747772540695187102e-02
1.764056219657964691e-02
1.760908389884450337e-02
1.814959769085489755e-02
1.829375133617168123e-02
1.755293578710558772e-02
1.729329914982700306e-02
1.765937734002065440e-02
1.772592783883375142e-02
1.746670882361309532e-02
1.716035864229302141e-02
1.705737614295962934e-02
1.705910959955986989e-02
1.705789324146959191e-02
1.683372619623298497e-02
1.648801441568501294e-02
1.704363238686750631e-02
1.636020073769624272e-02
1.549333000860062676e-02
1.634730734857306814e-02
1.627441493291194655e-02
1.586274911473171609e-02
1.628907319400593051e-02
1.615206731586209948e-02
1.597491644189160190e-02
1.611556812273998510e-02
1.613496299964148686e-02
1.620241253804955914e-02
1.565926474833697138e-02
1.528475355430307554e-02
1.484914125877982369e-02
1.413499898282370368e-02
1.406092751881138012e-02
1.437368032659388541e-02
1.420844968108614902e-02
1.395287464842706951e-02
1.408942238561617863e-02
1.340036495033500308e-02
1.363729276349411566e-02
1.408161041831051778e-02
1.307029344417701827e-02
1.281945301125207541e-02
1.348038921252682140e-02
1.360035930619932741e-02
1.371533770323900628e-02
1.355887795136292637e-02
1.361822887645211880e-02
1.312304969954383033e-02
1.195438448775833738e-02
1.216433800463586137e-02
1.278824336709750813e-02
1.238101612568688788e-02
1.234173267132158448e-02
1.300521765221002331e-02
1.272254215052354490e-02
1.245907323710969752e-02
1.234048365581400311e-02
1.219755051243977956e-02
1.192828625797604132e-02
1.141949147333649883e-02
1.121106186961097657e-02
1.122352962644285711e-02
1.142926916991676180e-02
1.142350206283355117e-02
1.137514749278941383e-02
1.130660250370278501e-02
1.099076514541246809e-02
1.076566238826437254e-02
1.020473447231922889e-02
1.001820595756137793e-02
1.085181549234261189e-02
1.079288860294199022e-02
1.029822439812473969e-02
1.030260066450676415e-02
1.001763203122071552e-02
9.821063456319252885e-03
9.755670414588277911e-03
9.691292268098165852e-03
1.011980525143218318e-02
1.024757017891828395e-02
9.686877509775404169e-03
9.355853388400890355e-03
9.250088169266293750e-03
9.077083787732182982e-03
8.924571634747087423e-03
9.063050231368222770e-03
9.046319626748388146e-03
8.688304753850586981e-03
8.741772895250989744e-03
8.628701841686233637e-03
8.555220439359583970e-03
8.761280702327650660e-03
8.514059534544378416e-03
8.123290621620088761e-03
7.811363124516827391e-03
7.976742250860984970e-03
7.982675735581331797e-03
7.734687926980325472e-03
7.832985807952870180e-03
7.884881387133450131e-03
7.569572174079747251e-03
7.394946608633950862e-03
7.525118335542833881e-03
7.233129989116487100e-03
7.156779689566230770e-03
7.373514508833004660e-03
7.195713401928726695e-03
6.932767028413320577e-03
6.946969645748060813e-03
6.950515827489902980e-03
7.046663806027733158e-03
6.987382708817174541e-03
6.796565686960682855e-03
6.955316974379956510e-03
6.899817089540519893e-03
6.871899600126893382e-03
7.023913049102589734e-03
6.901410707772266326e-03
6.892360440124254903e-03
6.773844381555785450e-03
6.753372960775634072e-03
6.730266412040841924e-03
6.243586066111024395e-03
6.200731016596450901e-03
6.229413128890082252e-03
6.007997427326707170e-03
5.934912518461506886e-03
6.320815271489924753e-03
6.277967369157918393e-03
6.146685570618652845e-03
6.342245589292434121e-03
6.096651018151476656e-03
6.121471460338149401e-03
6.238936113786243930e-03
6.205047995790434479e-03
6.106211522447356488e-03
6.085680672753807953e-03
6.179219307287958651e-03
6.024556004470516327e-03
5.978517009450757050e-03
6.081306369585746420e-03
6.067860630543907459e-03
6.094205052458841199e-03
6.156794818325293100e-03
6.164015616368799001e-03
6.050390757256920472e-03
5.994496753593355452e-03
6.078266258984527104e-03
5.877217821138382668e-03
5.932380196114416492e-03
6.204041404259936707e-03
6.040522846225981207e-03
5.879256199145660271e-03
5.805454045881193632e-03
5.725777691239224317e-03
5.804766665907304390e-03
5.804445389664016422e-03
5.858900657016182130e-03
5.786583312319767795e-03
5.693267678929046782e-03
5.866022277510490532e-03
5.970349329232999165e-03
6.121800213137923267e-03
6.046887506199650694e-03
5.691023751376858217e-03
5.461332413775508814e-03
5.698901978829217473e-03
6.116007036691931305e-03
6.230922589596113101e-03
5.780824170444162635e-03
5.595869292583583940e-03
5.776010090677916389e-03
5.624354126806165206e-03
5.472422425053013843e-03
5.601366930096380106e-03
5.637656620101354384e-03
5.536675227531808949e-03
5.585266852664251894e-03
5.507131389435556898e-03
5.576212293365124389e-03
5.867192028562545798e-03
6.035976043560075874e-03
5.898161545257025150e-03
5.994746145959040443e-03
6.101173789114863397e-03
6.175217859045792172e-03
6.309001163420897319e-03
6.006516973567905919e-03
6.016308375467559547e-03
6.037236265566617820e-03
5.938764221516906402e-03
6.062926549343305820e-03
6.002299542200291611e-03
5.786012933868474838e-03
5.921110387650344378e-03
6.216345796019471549e-03
6.137868531039094092e-03
6.035919785935633247e-03
6.328234744823349120e-03
6.453199670682029619e-03
6.174144243376969952e-03
5.962114770845945363e-03
5.891789876093911534e-03
5.708506296371818056e-03
5.845294243798057274e-03
6.177252686238427458e-03
6.207370555500379451e-03
6.026825763330992576e-03
6.110150542905837430e-03
6.305367852651544078e-03
6.074604288148639439e-03
5.687750004379528088e-03
5.647162376074634817e-03
5.532909574706475903e-03
5.297262865899204400e-03
5.421786466494466807e-03
5.521122764065732394e-03
5.629675489856246495e-03
5.375795555427920723e-03
5.143440518022551061e-03
5.194170360059387377e-03
5.085038257760434582e-03
5.080335262254668562e-03
5.207965451772277737e-03
4.977048052246565990e-03
4.775880603521617807e-03
4.782030158577666237e-03
4.622536021093800324e-03
4.467107959311965477e-03
4.389514176150882685e-03
4.294558215939557437e-03
4.148559020284704052e-03
4.168554489160480013e-03
4.336221779258287584e-03
4.168184840007596592e-03
3.822703283341114672e-03
3.732998798322382118e-03
3.645118036419444860e-03
3.571542351629172860e-03
3.545528987026840516e-03
3.397349050079059851e-03
3.179427600764301014e-03
3.084595996436237213e-03
3.080621576457720934e-03
2.943159004640705234e-03
2.774102711452504193e-03
2.717189490435041165e-03
2.679113541798258929e-03
2.629885640776807258e-03
2.564762389015968255e-03
2.487952881134241831e-03
2.446855038585989822e-03
2.277571415389906869e-03
2.279998729664445712e-03
2.219502144873873248e-03
2.072091267908970479e-03
2.027695449930718482e-03
1.947502647112511840e-03
1.899571463293213761e-03
1.796167206872986612e-03
1.780303044517857723e-03
1.766887457971226018e-03
1.666083449204967554e-03
1.587782092867207886e-03
1.596765614319504110e-03
1.590899283545701027e-03
1.542093233224141194e-03
1.429142366362606918e-03
1.384905926121198037e-03
1.402265338880715351e-03
1.326521960022104775e-03
1.282977175645291096e-03
1.231319155349367518e-03
1.185921488349876533e-03
1.156544228918889939e-03
1.149340554464450478e-03
1.146333855855063933e-03
1.095279346285225322e-03
1.048104696748208831e-03
9.930570586982362564e-04
9.589384425205744371e-04
9.643446409250402626e-04
9.812369834025346654e-04
9.422798167870552770e-04
8.805097103273148941e-04
8.423834234848734046e-04
7.999548560411630501e-04
7.653515702553320482e-04
7.473317998739848140e-04
7.113255356621269159e-04
6.813909239159245948e-04
6.963020977711244100e-04
6.861018809435146925e-04
6.492971054182551400e-04
6.206679115873599446e-04
6.092133015635305994e-04
6.028911839947048192e-04
5.763176061630813363e-04
5.471523994159262997e-04
5.333212577163181332e-04
5.057323197449141959e-04
4.743996111100470293e-04
4.586295728042135149e-04
4.493129941375820940e-04
4.303572604539227789e-04
3.933042128038451569e-04
3.850752782871234565e-04
3.728863552378665282e-04
3.551261548231782455e-04
3.630670495998516360e-04
3.509807528062466788e-04
3.275628148739865848e-04
3.141100779931845963e-04
3.005205124185234412e-04
2.872528573223481979e-04
2.755847987550677806e-04
2.665090704495978215e-04
2.505436013902478118e-04
2.423208135791979866e-04
2.365652867178333904e-04
2.344023062611566089e-04
2.271814446123550087e-04
2.120140120640643267e-04
1.969605039951547040e-04
1.859630256188189777e-04
1.803742832087939997e-04
1.757419449472181669e-04
1.720625066506528624e-04
1.625496724440377949e-04
1.552680676092497059e-04
1.483676160840697981e-04
1.413285022524964822e-04
1.311300834069064356e-04
1.207440633132161011e-04
1.164633336360287836e-04
1.121518962738838498e-04
1.065212389124662999e-04
9.853731526504664858e-05
9.182293587894796330e-05
8.634292141616107033e-05
8.269827301992956731e-05
8.179929785105217934e-05
7.519459584084931501e-05
6.981036750821023552e-05
6.654808039697336739e-05
6.411916092788602140e-05
5.956378528963644445e-05
5.542028681917554844e-05
5.253418279509801657e-05
5.000687214086323320e-05
4.859447228001937563e-05
4.659469198307323348e-05
4.419438683795160882e-05
4.136988965471013384e-05
4.023535248222901610e-05
3.872427875888268689e-05
3.682778057172922669e-05
3.337425184955896475e-05
3.052463574992879018e-05
3.050633181656806672e-05
2.843525503819511663e-05
2.696432848589087728e-05
2.645015010161769176e-05
2.486603234223601835e-05
2.379652769980496562e-05
2.304950403845229502e-05
2.272459783840730010e-05
2.146622254177932358e-05
1.965294013611047875e-05
1.935770479482899919e-05
1.937697214718095081e-05
1.872668349419817632e-05
1.822550144292370232e-05
1.736163309257128233e-05
1.642592245759010009e-05
1.543256375536345101e-05
1.463161513547950469e-05
1.424647023505136452e-05
1.335774592357338610e-05
1.262313066028057473e-05
1.212566975815759344e-05
1.121445187223882841e-05
1.042440899778729342e-05
9.643827017249566357e-06
9.174044553947434202e-06
8.591191665816891017e-06
7.827556431216557795e-06
7.600354945682299906e-06
6.909565496433726686e-06
6.555208276595705877e-06
6.536396295962756718e-06
6.036484813501231325e-06
5.567242252527063913e-06
5.169747926785492854e-06
4.964942856529863285e-06
4.751996282358576417e-06
4.586884785748995921e-06
4.403196873211438509e-06
4.098320374241543946e-06
3.882452044125613071e-06
3.688803008397007363e-06
3.319792898344467369e-06
2.970151164561386165e-06
2.716016751666537225e-06
2.479864171790748364e-06
2.327598045691840801e-06
2.064330342449353976e-06
1.768759143920715317e-06
1.559084132684981637e-06
1.422304604464229638e-06
1.236854311522022947e-06
1.048513067006166259e-06
9.199531403636621980e-07
7.746211722119120795e-07
6.485064292374816131e-07
5.722450247072780772e-07
4.863390930500302572e-07
4.027821620882240055e-07
3.320526217010386037e-07
2.569147155132549489e-07
2.128806254872549900e-07
1.769296507770834951e-07
1.445777694064007652e-07
1.193102272295236715e-07
9.848857004388175076e-08
8.315512142459310015e-08
6.285369467010207474e-08
4.526468159481124797e-08
3.560415471638570718e-08
2.824948531199400429e-08
2.083945730914614005e-08
1.568817677812391966e-08
1.128254232949827199e-08
8.142047446136964420e-09
5.761032762216058840e-09
3.680027155253316206e-09
2.444240816551348122e-09
1.760447510658054363e-09
1.155015465049211632e-09
6.798137834647359908e-10
3.753597106507637036e-10
2.095562127148510449e-10
8.458925145265414601e-11
1.962279410872847746e-11
3.777266678290628095e-12


==> anc/Fig03_j_charge_L16.txt <==
4.792648814115454847e+00
4.853056374525062999e+00
4.652574357835545626e+00
4.511956079654589225e+00
4.617874749910777510e+00
4.781865848413318965e+00
4.928833697430079042e+00
4.875108516085776778e+00
4.777717114636532258e+00
4.923894331423952941e+00
4.755167448924249030e+00
4.571787940182001186e+00
4.697161840365739138e+00
4.786780382554750801e+00
4.724540055897922031e+00
4.643740043883706647e+00
4.604047196714199153e+00
4.400421960786971454e+00
4.470835228825304597e+00
4.650868794435884190e+00
4.627811730363684539e+00
4.564383416938719407e+00
4.585387239021563310e+00
4.678988016078188927e+00
4.632434561517210447e+00
4.667353599919752405e+00
4.715207429671483652e+00
4.825654074461465548e+00
4.789721977948474319e+00
4.753278434563762644e+00
4.889649247532328324e+00
4.808154733319332408e+00
4.593248693634035540e+00
4.552768251460125981e+00
4.768151601606947843e+00
4.772527667853043276e+00
4.662187713150030000e+00
4.602793281466734499e+00
4.610953114353986138e+00
4.655961202306029278e+00
4.717884000306763248e+00
4.653399733855390075e+00
4.623472248883769176e+00
4.709790833098225882e+00
4.595705926190843726e+00
4.589091901061939538e+00
4.552633761401162715e+00
4.534870407561589545e+00
4.575090425638433267e+00
4.555902638891487832e+00
4.604996572952810396e+00
4.584956902246299926e+00
4.563886461177657949e+00
4.716169492573151878e+00
4.781228625340567362e+00
4.565867690207311647e+00
4.534933311959720825e+00
4.633190759366804912e+00
4.608859695230342446e+00
4.715963158298142943e+00
4.861042456687836300e+00
4.705172216001624719e+00
4.641995183501357758e+00
4.709560015814184375e+00
4.568033249181006283e+00
4.363319782134919222e+00
4.537936041133547427e+00
4.698889494523693422e+00
4.576396851596366666e+00
4.607673906119316598e+00
4.631610686588261139e+00
4.484223031718483021e+00
4.598997659200375843e+00
4.801949189964713760e+00
4.743872866427023993e+00
4.732810226967243850e+00
4.584877800647862323e+00
4.449736273479370396e+00
4.567186285902313791e+00
4.574617406529717378e+00
4.583519192655561625e+00
4.704054647041958859e+00
4.696766147295567073e+00
4.586600951748619259e+00
4.465669897262270815e+00
4.529548423163696214e+00
4.521693783813859113e+00
4.571234512616435985e+00
4.646495636809802932e+00
4.741591489153690553e+00
4.820639301999547044e+00
4.729100525440242286e+00
4.750448016237609039e+00
4.664775375751665898e+00
4.561520836159359327e+00
4.624732206234524412e+00
4.559924996476626191e+00
4.562686408647987690e+00
4.736761522636486532e+00
4.834925448772477985e+00
4.724826142474691792e+00
4.687763670347442790e+00
4.685516013158749438e+00
4.645377778392822066e+00
4.606020354909311720e+00
4.498893829481027673e+00
4.587226200970442314e+00
4.628168428268547352e+00
4.675263633944355846e+00
4.775898003495147925e+00
4.571428747991303609e+00
4.521918999266365091e+00
4.642878317779449482e+00
4.664135077114571537e+00
4.755502746244996359e+00
4.757291607584262394e+00
4.555957865725858369e+00
4.371600741093316422e+00
4.527878063948737264e+00
4.625167444069981038e+00
4.667442770475338065e+00
4.666490648755165616e+00
4.625876699158641969e+00
4.482491590824700722e+00
4.486136764272528943e+00
4.521231049594722329e+00
4.528448705324393586e+00
4.581218202976928389e+00
4.528636124897326809e+00
4.544646657315610128e+00
4.500429747047079765e+00
4.569379484039353123e+00
4.634019783258663594e+00
4.642443811422477751e+00
4.568526098470587549e+00
4.535925930343606360e+00
4.630855483251696825e+00
4.655175484071262026e+00
4.386486960094187815e+00
4.263464255803974368e+00
4.424512909186475440e+00
4.694531793198112091e+00
4.804726608044054714e+00
4.536261662346051438e+00
4.458918458162798970e+00
4.623504939766953648e+00
4.630212482111559780e+00
4.540478975979985954e+00
4.620303740244166235e+00
4.565083923052036141e+00
4.593780390699674143e+00
4.703781201111873145e+00
4.521545688004482422e+00
4.316789704210762579e+00
4.418601300700788492e+00
4.558787968482597819e+00
4.537910576552020459e+00
4.717019668766309515e+00
4.814464015182726264e+00
4.598633096436289591e+00
4.371618128911713974e+00
4.463252617619897222e+00
4.552017098459261391e+00
4.593301960153591601e+00
4.593411775660003471e+00
4.445743709069738259e+00
4.373891736803081187e+00
4.354327591048955171e+00
4.498799730100776273e+00
4.549324026687077804e+00
4.566806108523320695e+00
4.633334194727503963e+00
4.473215178160261374e+00
4.431235986422995765e+00
4.480223840875837027e+00
4.445375341288168691e+00
4.386274699283209344e+00
4.486079417257625934e+00
4.502216779752902021e+00
4.484325713216663623e+00
4.586104317267192698e+00
4.466692094298917226e+00
4.422087661856251906e+00
4.484308736071135115e+00
4.472306722727438455e+00
4.306182384205221148e+00
4.388531741324705138e+00
4.552566451027252548e+00
4.507270660863441414e+00
4.414254282307783050e+00
4.517711944485649056e+00
4.775720179042336255e+00
4.634712210363803209e+00
4.508663336150993572e+00
4.417774252544971247e+00
4.309664869947186006e+00
4.447709137905424548e+00
4.571071962188018034e+00
4.512523500845924573e+00
4.410332822689318810e+00
4.388808919880252013e+00
4.423940696637899350e+00
4.454345012019134131e+00
4.459836090940312303e+00
4.537874543236759983e+00
4.385032507825395776e+00
4.356790254313145816e+00
4.428817455026854866e+00
4.420118092850842118e+00
4.419506629727237623e+00
4.298181461545091508e+00
4.371444495395253149e+00
4.374217164188500817e+00
4.329438427022690661e+00
4.349664396263841049e+00
4.417915082733326670e+00
4.491210719590307043e+00
4.403944392380723549e+00
4.374302052810352670e+00
4.555741858900600683e+00
4.530615735847950631e+00
4.301507761162541854e+00
4.373279039443925598e+00
4.557949726101559129e+00
4.556576262588514226e+00
4.437509747104904534e+00
4.301735982777376677e+00
4.206852253501653038e+00
4.252762412035015593e+00
4.249142972187232026e+00
4.401207334143949268e+00
4.497963599247439603e+00
4.406983034540464139e+00
4.364576989658375261e+00
4.457399581520673060e+00
4.531832555376675842e+00
4.547181139494046676e+00
4.639019397538018730e+00
4.449592581619927323e+00
4.349990599551063930e+00
4.332934320866987932e+00
4.319409599327584282e+00
4.242007987292260474e+00
4.153208874048048393e+00
4.351269152008589991e+00
4.448851162519044777e+00
4.364677051475441161e+00
4.461524513395585423e+00
4.487665310058831736e+00
4.274166985795315732e+00
4.263651465348367253e+00
4.403065039682665827e+00
4.400773759609359459e+00
4.411898628485475982e+00
4.432632720885752775e+00
4.344707885052785379e+00
4.384868789109694909e+00
4.354608112288546273e+00
4.363139041733208323e+00
4.398928640897208808e+00
4.316882060783998831e+00
4.299346048102393958e+00
4.370784577384249303e+00
4.505140393724422765e+00
4.455486459436451163e+00
4.372963479007211163e+00
4.288572741106804642e+00
4.388444095702354275e+00
4.441394035636700544e+00
4.340776403823918272e+00
4.527435928520397113e+00
4.441082738000933894e+00
4.220706542965949382e+00
4.317057593836953089e+00
4.375628328251216281e+00
4.308718512611095619e+00
4.261974963321768506e+00
4.297041426872048930e+00
4.452214814757303962e+00
4.535651586272364533e+00
4.343574237388629911e+00
4.308162604168525256e+00
4.365844966399286875e+00
4.268357517506372822e+00
4.330402635565281599e+00
4.336557467548442624e+00
4.320285312070965666e+00
4.508121195390463853e+00
4.618474156100329964e+00
4.409390625838730315e+00
4.221277409123740831e+00
4.308974414583089718e+00
4.383323273039869683e+00
4.399993062618684725e+00
4.432652241616271915e+00
4.437863519463738804e+00
4.407945614966821246e+00
4.387702019215861782e+00
4.320592507587162068e+00
4.300371569427551499e+00
4.305130055449956750e+00
4.385327438268166844e+00
4.547828766171425841e+00
4.552880239771240234e+00
4.475779016356255191e+00
4.416720797577732505e+00
4.329181047360299850e+00
4.364846664706012014e+00
4.440074800352160622e+00
4.286788394954954562e+00
4.185585620889297864e+00
4.224292975889100354e+00
4.253674067084741495e+00
4.250723712299170565e+00
4.205406409278163338e+00
4.235908789756127391e+00
4.203534403966848743e+00
4.203937348865300017e+00
4.224554515945927236e+00
4.244229110304817532e+00
4.204931195984151771e+00
4.161647467654352006e+00
4.188985203679616021e+00
4.355925119617883645e+00
4.545607432021901317e+00
4.433667519505405608e+00
4.276522146899549348e+00
4.218114773693208086e+00
4.328670028820066129e+00
4.359664322057003716e+00
4.291739831243423176e+00
4.206544001406478550e+00
4.238216794799599008e+00
4.308410808339431242e+00
4.348951612966631686e+00
4.275404873680362705e+00
4.275255201016571860e+00
4.355698518356574844e+00
4.334240852454864346e+00
4.235573151653940549e+00
4.163281854256181802e+00
4.277774887951202309e+00
4.300860603250075798e+00
4.361730773478066148e+00
4.511338570550315730e+00
4.394016781645714076e+00
4.233562528192882368e+00
4.280210023257899898e+00
4.246160379763820103e+00
4.349224822233701993e+00
4.452519300436742711e+00
4.439061736927882862e+00
4.311877838097075255e+00
4.145858550455058023e+00
4.405055607978327181e+00
4.310640365604915480e+00
4.084435664300310798e+00
4.207118666652601036e+00
4.246363547271034378e+00
4.369450792256064808e+00
4.299872149475278960e+00
4.214049315908374282e+00
4.276650961720229738e+00
4.246618421250670572e+00
4.193061349459249243e+00
4.241283778815922112e+00
4.310092212133324274e+00
4.260962331980710616e+00
4.132522029372119654e+00
4.173692816319742427e+00
4.186214596237791241e+00
4.112188179049692138e+00
4.161490284223234859e+00
4.251940483864169451e+00
4.285480093451075057e+00
4.276677443262678402e+00
4.261210414930987511e+00
4.266838788351202005e+00
4.223239616128607210e+00
4.184338371457418937e+00
4.302955697472850893e+00
4.260975618435144163e+00
4.185452116253792987e+00
4.186250397377886401e+00
4.233479515630542700e+00
4.301285134709322833e+00
4.341152900278417270e+00
4.274408813773623805e+00
4.223508179407446939e+00
4.358402243572339962e+00
4.296848580084552616e+00
4.253612574116043099e+00
4.457354210338641209e+00
4.425921224545312782e+00
4.220100131353068384e+00
4.204582409837684942e+00
4.370925475138141891e+00
4.428208445616288458e+00
4.337112534195703084e+00
4.314491632218961925e+00
4.202596743638359555e+00
4.121372809751983723e+00
4.202275545454736694e+00
4.122611786800180589e+00
4.004910409952724848e+00
4.081538603710244573e+00
4.106219801219597620e+00
4.075385800539048198e+00
4.031932281001688878e+00
4.079860629566782748e+00
4.153574836158010264e+00
4.185951018008381652e+00
4.288070992622989408e+00
4.271456815445715982e+00
4.192643585806208328e+00
4.197403101958531835e+00
4.210949736857856784e+00
4.173067849181187228e+00
4.168758238206038413e+00
4.114075255640988971e+00
4.218534459647653279e+00
4.238590506102138278e+00
3.993407005412087152e+00
4.085950782723374530e+00
4.199745475381956972e+00
4.140290075079590792e+00
4.085465129306761867e+00
4.166124811031787445e+00
4.330724993132187173e+00
4.217619720761643265e+00
4.105331678538611584e+00
4.138100332404293091e+00
4.196415899188355780e+00
4.261985006660180098e+00
4.217341707456863986e+00
4.136584812894596119e+00
4.074670314247185843e+00
4.078424600242299469e+00
4.196103056768061279e+00
4.163379377165343342e+00
4.198399850484398677e+00
4.307197989767699298e+00
4.189977378957918219e+00
4.191235719929552239e+00
4.301633538181008021e+00
4.181550974317334024e+00
4.182172565031285316e+00
4.185570915212880827e+00
4.093770567583976394e+00
4.193660376401428636e+00
4.199282170364422306e+00
4.146634949748348120e+00
4.100317123929188234e+00
3.993477840713016036e+00
4.082817421589398421e+00
4.167459475833775073e+00
4.144701754732531995e+00
4.187940634578207977e+00
4.171816330805602213e+00
4.171064277218067495e+00
4.116718503350830005e+00
4.117295739223181705e+00
4.173635904377632322e+00
4.194109523878329249e+00
4.176392865878779226e+00
4.042431332234884600e+00
4.009689256092656251e+00
4.015619407679606567e+00
3.990131085631696717e+00
4.180548362310195110e+00
4.210612990358331587e+00
3.974279561050745091e+00
3.974794492216992658e+00
4.047543242977518219e+00
4.088074438176786174e+00
4.112450704289040360e+00
4.132161365063264036e+00
4.118148465700417482e+00
4.087417559663163225e+00
4.057294384247300378e+00
4.171202238543264329e+00
4.300402090280824652e+00
4.135512900532635427e+00
3.953781033771135434e+00
3.869131789091103890e+00
3.967771445867056990e+00
4.104959430327391523e+00
4.042437881095707120e+00
4.035259676980831323e+00
4.226640193074137741e+00
4.335813099646316005e+00
4.191282939416351105e+00
4.068424530227051861e+00
4.006692022813461485e+00
4.012591182414118940e+00
4.133888071360735772e+00
4.128848286698713288e+00
3.978946560276104716e+00
3.988815861368397275e+00
4.118533972586776670e+00
4.013133290385493268e+00
3.971222776175863611e+00
4.018380216543643968e+00
4.086921338421491967e+00
3.943805084702804997e+00
3.911305262717833298e+00
4.067347495679802805e+00
4.000509106663818315e+00
4.106354706037154578e+00
4.095801570451579110e+00
4.035062894345471385e+00
4.105815167965543466e+00
3.986410554868191625e+00
3.974555578165252179e+00
4.118432557185367493e+00
4.059048712626802669e+00
3.949210790806809257e+00
4.121487656751842366e+00
4.216005461266265186e+00
4.019128680322135772e+00
4.015332341212240586e+00
4.096911159182924145e+00
4.130884492512333139e+00
4.181184209724973400e+00
4.084103867589019110e+00
4.003975753507624802e+00
4.035019787847152983e+00
4.115607436546872222e+00
3.994713828751391915e+00
3.844371677462626202e+00
4.019335452405595532e+00
4.042867544372477084e+00
4.015884176411551820e+00
4.069742593896794602e+00
4.034900150652749318e+00
4.021871726242292944e+00
4.092397607741931509e+00
4.146762691176520299e+00
3.960411444849714968e+00
3.992744973304195977e+00
3.989425160506196555e+00
3.829358127977413595e+00
3.976829549200645797e+00
4.035799977837922548e+00
3.989037031265609379e+00
3.982395245287593699e+00
4.169894816768271006e+00
4.091213209339184864e+00
4.028075894982429794e+00
4.127209476085384132e+00
3.991044885929741159e+00
3.921992667545582290e+00
3.882731492715593813e+00
3.905631563002126327e+00
3.816325272401423607e+00
3.875808448439506115e+00
3.978379250600945216e+00
3.933487023006446037e+00
3.962439717750057433e+00
3.930871419162624836e+00
3.959437459371542900e+00
4.007834640077618360e+00
3.927630592417662214e+00
3.943400181665643878e+00
3.993945921054275594e+00
3.989498578979272736e+00
3.915112406981247073e+00
3.877237168440340831e+00
4.065135198686827600e+00
4.165814182011841282e+00
3.993881092949667533e+00
3.947532141205268186e+00
3.997096329412995530e+00
4.100839326178363109e+00
4.011369364115999758e+00
3.988567148704417420e+00
4.107503408453180072e+00
3.981399607572111421e+00
3.839178557951747894e+00
3.701245529759350728e+00
3.801282442785989257e+00
3.977276098694325857e+00
4.014671299539852356e+00
3.935495236170307276e+00
3.864737089434938877e+00
3.974400497522045939e+00
3.996818407911446158e+00
3.907817195742868677e+00
3.819506255851277121e+00
3.922581674762823933e+00
4.070055666756183577e+00
4.022376035680980344e+00
4.044504553500186894e+00
3.892391013857475990e+00
3.945533415374216091e+00
4.178733281764341889e+00
4.033512392610330011e+00
3.898888340795963803e+00
4.065223519576385947e+00
4.002520676809288247e+00
3.892721456351868170e+00
3.901744392755345459e+00
3.772487581236136034e+00
3.875775373156303605e+00
4.123377005400826967e+00
4.148555451065072397e+00
3.971374403901665406e+00
3.891336556080295050e+00
3.851220227400116602e+00
3.891738271728732990e+00
3.910554539318265466e+00
3.848108999347299441e+00
3.883927176449716079e+00
4.033713427260561701e+00
3.988935010280201254e+00
3.886474435840661990e+00
4.060441881011359833e+00
4.006526343980084448e+00
3.959916514333395199e+00
4.011382880204258150e+00
3.942615481028761693e+00
4.007236946524475485e+00
4.061990399047941125e+00
4.062259848253354733e+00
3.850669034746168951e+00
3.715808392621762213e+00
3.837921349734920717e+00
3.835029807438007143e+00
3.868043034626382770e+00
3.936756798558173287e+00
3.830346448893504618e+00
3.780870223186093337e+00
3.909714664446374943e+00
3.945402802303222600e+00
3.813011513062826374e+00
3.722210537828250398e+00
3.889009878026767009e+00
3.970446912805920547e+00
3.843974157203978503e+00
3.853132376131494397e+00
3.916361780847288365e+00
3.963955710538080712e+00
4.105770766937495431e+00
3.983144629026176275e+00
3.894830182261066476e+00
4.114255154145897819e+00
4.105222338240096747e+00
4.003827593598524359e+00
4.024584218211101572e+00
3.893033445760855304e+00
3.849932191368668821e+00
3.974475404543760249e+00
3.877042410471650768e+00
3.961359108326361067e+00
3.940410415951882239e+00
3.791092241520761963e+00
3.887035005212245320e+00
3.937187471223890345e+00
3.893205477847958562e+00
3.806235867649515825e+00
3.864696615354346942e+00
3.932446278946747142e+00
3.904876573173186483e+00
3.817625675737085000e+00
3.851048947421678470e+00
4.003881084772074495e+00
3.976655281573314493e+00
3.991511375277209783e+00
3.948518636330145437e+00
3.828110501441178926e+00
3.836278231989571186e+00
3.776051576752542882e+00
3.784245802265697289e+00
3.874718517854685906e+00
3.897109112212257198e+00
3.878285845818031596e+00
3.998925835261907480e+00
4.126826478360974271e+00
3.840829692650820082e+00
3.785713349967639196e+00
4.004294081888351009e+00
3.876312971588800060e+00
3.813003077805059426e+00
3.901315188578845294e+00
3.892954384653495747e+00
3.958548966700712324e+00
4.017796504079733211e+00
3.960392272590669727e+00
3.936710608199750716e+00
3.857316644126669303e+00
3.782573326762202370e+00
3.817293011706563988e+00
3.856594570617597917e+00
3.810723600914517561e+00
3.782483602087086894e+00
3.738904348747679407e+00
3.779347276617370799e+00
3.818346206724312797e+00
3.659392656128209520e+00
3.698957371441242703e+00
3.735725738514101835e+00
3.728162371901472039e+00
3.726220733778228489e+00
3.587598749824250532e+00
3.736220350441426863e+00
3.960275196170807366e+00
3.835684348810323829e+00
3.802848546413532649e+00
3.878677443513749878e+00
3.906177650240027610e+00
3.878476860295241746e+00
3.646758996241331818e+00
3.671441395782228057e+00
3.846186204760910332e+00
3.838368091899859724e+00
3.803972898819486748e+00
3.806822293122694045e+00
3.744288606316199530e+00
3.693992485333491338e+00
3.897206437635647891e+00
3.917661372076520987e+00
3.703264989575859367e+00
3.737245644832961400e+00
3.794695286646112997e+00
3.812561570650308429e+00
3.935772091463679345e+00
3.911727901004257379e+00
3.847739367362934981e+00
3.752384503092524248e+00
3.752464875105129938e+00
3.824316830491762964e+00
3.773026545073633553e+00
3.796488415079851908e+00
3.810882872146376776e+00
3.844713019849769875e+00
3.853582442351586757e+00
3.755893158788777608e+00
3.779528183889408144e+00
3.870813202398627695e+00
3.963768167648667351e+00
3.994516340855565506e+00
3.977858017350177189e+00
3.890313928383821285e+00
3.822864336057603118e+00
3.863585232420001514e+00
3.825624056476929713e+00
3.881179757011274933e+00
3.934473972837436051e+00
3.876787822664249816e+00
3.853986378904735055e+00
3.764848110545577331e+00
3.704966646334892033e+00
3.851163815868419160e+00
3.887776002365856964e+00
3.827783962858397615e+00
3.856907377369617418e+00
3.892273241883682733e+00
3.746697709168532509e+00
3.728022948358031829e+00
3.857727029433622778e+00
3.705817799786955913e+00
3.620711223400526091e+00
3.710430820105307337e+00
3.738801038461479376e+00
3.718405563700121430e+00
3.670023092117914665e+00
3.644592718269084930e+00
3.645854303539080910e+00
3.787212860946372217e+00
3.956755720798613929e+00
3.869727538298936231e+00
3.730304501729544420e+00
3.571498652639632176e+00
3.603209274962814845e+00
3.804029220444393733e+00
3.930676623686703230e+00
3.938136987396989586e+00
3.816664757018124909e+00
3.802609214494776069e+00
3.862583409123585554e+00
3.890089620565697182e+00
3.889708227206662983e+00
3.745762371686344849e+00
3.628239437494120256e+00
3.764349844667612022e+00
3.811622939666297505e+00
3.750079722661312509e+00
3.762880901851384241e+00
3.706826577222461339e+00
3.641823906829150470e+00
3.620141280823157892e+00
3.651826587606960661e+00
3.732377206030034422e+00
3.774550726550542912e+00
3.801195184027901686e+00
3.703826992244164451e+00
3.615955880414819301e+00
3.749773752856004450e+00
3.828312587440805270e+00
3.783376574374711865e+00
3.736098075022526999e+00
3.774883076040378427e+00
3.805611601786778042e+00
3.682204672682115376e+00
3.712239518863493792e+00
3.772366230217067073e+00
3.679999962049558704e+00
3.650913634508524463e+00
3.642574172462118565e+00
3.687951350684660401e+00
3.741016226196637096e+00
3.738990044398061485e+00
3.730120666689747733e+00
3.633406125897233441e+00
3.677828712490361696e+00
3.806449717856676962e+00
3.655124581125924976e+00
3.715315707420241420e+00
3.810990724905478633e+00
3.831562958288161180e+00
3.888212227329326254e+00
3.691034782980233242e+00
3.620005045527703746e+00
3.635722755697481379e+00
3.715002876547035093e+00
3.862814052442402613e+00
3.771458134366170167e+00
3.626072555917618789e+00
3.681597029767380125e+00
3.722185161787175289e+00
3.811871364735543555e+00
3.835146473611989570e+00
3.714385553585701771e+00
3.706193186586575372e+00
3.705745086768351904e+00
3.704242246631674895e+00
3.814352296531573483e+00
3.797582356730413000e+00
3.831178572187936560e+00
3.840234438494456448e+00
3.597029104257210452e+00
3.608281491530698215e+00
3.694267482654404855e+00
3.667990717395539502e+00
3.705922942999191783e+00
3.792965672118882026e+00
3.716231415437833085e+00
3.637350643590140820e+00
3.712740005326610859e+00
3.722426824670650447e+00
3.736468599799866563e+00
3.680234278928571356e+00
3.670433938959652309e+00
3.702680860958405429e+00
3.628821603121688888e+00
3.636536129294865471e+00
3.758655434762226299e+00
3.756020470785474075e+00
3.642455159883405624e+00
3.762993539011153299e+00
3.825204975070503721e+00
3.620999054445444898e+00
3.688341722667214384e+00
3.721385105237699609e+00
3.562326091599554267e+00
3.555739855521342196e+00
3.631288988400388718e+00
3.586760025967236309e+00
3.493940309114320186e+00
3.597561462100448804e+00
3.602001859474092349e+00
3.678688621030890893e+00
3.693444350231442463e+00
3.521184134850333880e+00
3.467318168050906202e+00
3.479906939346889772e+00
3.553810380217767406e+00
3.640867840822011203e+00
3.703029327862493059e+00
3.663534665493352271e+00
3.662106650183775791e+00
3.702236519013750282e+00
3.582713734507711578e+00
3.610908954594915343e+00
3.692953940957894421e+00
3.619323847371002767e+00
3.616587266488905161e+00
3.683979313970156877e+00
3.656538449402978230e+00
3.623347841830772076e+00
3.699811638918309775e+00
3.679033632456276237e+00
3.721290665266525632e+00
3.857882682740424674e+00
3.681956581546284912e+00
3.712979395436548646e+00
3.755676885280840427e+00
3.624859804830990573e+00
3.743030911066070665e+00
3.651204638704383942e+00
3.621929890708868616e+00
3.619747895820307537e+00
3.609585391542217359e+00
3.662945932799089199e+00
3.597455545762519691e+00
3.535245058764024950e+00
3.533340058051554600e+00
3.641742955803762172e+00
3.792305121615863417e+00
3.734989541408511471e+00
3.605452243403049373e+00
3.636432933991737837e+00
3.522471009446727308e+00
3.529983186761681324e+00
3.646459583250432956e+00
3.641218622364350122e+00
3.564196235866238904e+00
3.457471668964902101e+00
3.542935915749400699e+00
3.617310712010286977e+00
3.675270936496493501e+00
3.657996469173626863e+00
3.566551051548962459e+00
3.559213829427134268e+00
3.607357848287934043e+00
3.734063756709556703e+00
3.725557722359118529e+00
3.642315200817437315e+00
3.573241286894620394e+00
3.572326791297506521e+00
3.657046055626306913e+00
3.665314347615391100e+00
3.566185591034674918e+00
3.603385642487066054e+00
3.585726235469616885e+00
3.511503049684304489e+00
3.629114755286356520e+00
3.528572962828757209e+00
3.507497644578720486e+00
3.627828803657621393e+00
3.581105482752884317e+00
3.480060315448386898e+00
3.487687982712975643e+00
3.525991620427569195e+00
3.535491379485232066e+00
3.471872921219436581e+00
3.379141539812414941e+00
3.539121035034919149e+00
3.632685818450725357e+00
3.606744006290429905e+00
3.632859748982122383e+00
3.600107415301945224e+00
3.580207296950570051e+00
3.614959454461547761e+00
3.658169169573767032e+00
3.648428157846605124e+00
3.589750083305069062e+00
3.560639202931163094e+00
3.573157895453235255e+00
3.457490795949693219e+00
3.521774538254812015e+00
3.603632508729785577e+00
3.590912922490377301e+00
3.586172093038847208e+00
3.550455577449029398e+00
3.517222356132799099e+00
3.473014827051882136e+00
3.624551296814747303e+00
3.671286365196817059e+00
3.605523084399994804e+00
3.513472823763917230e+00
3.423660008139641775e+00
3.405814790608098885e+00
3.437458182449722788e+00
3.505609420796280684e+00
3.580403385390927617e+00
3.582569500847200938e+00
3.579905345486457335e+00
3.503957486119477327e+00
3.429148301580249303e+00
3.474938934731078177e+00
3.595739218074127219e+00
3.576702392457503876e+00
3.432955759289797459e+00
3.420822025883363704e+00
3.472109328580452736e+00
3.513605071035121874e+00
3.433695631502624135e+00
3.464414894585270410e+00
3.495052425637084514e+00
3.428028611817445448e+00
3.512708007943248223e+00
3.553913650909116928e+00
3.477531138190601556e+00
3.379179221197346816e+00
3.370380031976627055e+00
3.484806238617632168e+00
3.524303396270594746e+00
3.484801333691665448e+00
3.481950384960158740e+00
3.473167050790546995e+00
3.495289134596351488e+00
3.563971643391719901e+00
3.540072605277048368e+00
3.495325205505255717e+00
3.455299110299624665e+00
3.451848219806135543e+00
3.453457279066607821e+00
3.414193083833763964e+00
3.382988095380801585e+00
3.357201423683473962e+00
3.475818103512031687e+00
3.538745324046611351e+00
3.558997414540011395e+00
3.526526499991683661e+00
3.442274942215813205e+00
3.439763170421349159e+00
3.369991509587310308e+00
3.359008480938331154e+00
3.387336508032612770e+00
3.469435738688003035e+00
3.533947677550060895e+00
3.444871668984812452e+00
3.380723201336444550e+00
3.435727846443641820e+00
3.446627556163158523e+00
3.384500798207999317e+00
3.400326471384590654e+00
3.527534778880717869e+00
3.602427355416487842e+00
3.435448253708432986e+00
3.326763824780317957e+00
3.384231380985204041e+00
3.507092468196586044e+00
3.479941275398371392e+00
3.372963389346067764e+00
3.372593695339813458e+00
3.339379798873709060e+00
3.502032036865478926e+00
3.556404918332662035e+00
3.415943098959401070e+00
3.358059387993986622e+00
3.447588507607398878e+00
3.525844142372069445e+00
3.452331496351195739e+00
3.500968029411727578e+00
3.529607868610254773e+00
3.552329049235218417e+00
3.527266513800948022e+00
3.445485492451059617e+00
3.515219515935497974e+00
3.543499836672984848e+00
3.485643137561616811e+00
3.435194222436775746e+00
3.300656269534254506e+00
3.275263329920482747e+00
3.334712652595856586e+00
3.335082051850028595e+00
3.485866115037056012e+00
3.523609251564220557e+00
3.449716276576876961e+00
3.383669453284665174e+00
3.254092844208324564e+00
3.337071706584441966e+00
3.458056509165627013e+00
3.463629649136676480e+00
3.463888821686453401e+00
3.400729768274946885e+00
3.344297767716610359e+00
3.424496610772058247e+00
3.490036466538009474e+00
3.380073885719337312e+00
3.448195628946626012e+00
3.437683794804966997e+00
3.346285885098213342e+00
3.303542582285109219e+00
3.297502084435251835e+00
3.368126874364762546e+00
3.295047847700681931e+00
3.426488763248780156e+00
3.542958201340896451e+00
3.392362843346460544e+00
3.330609658260477612e+00
3.325343959830504126e+00
3.369748913609737162e+00
3.487483526001516676e+00
3.442602971319121519e+00
3.416353057431232632e+00
3.489932906445992078e+00
3.426908940099144374e+00
3.325219721182713251e+00
3.348813475747701940e+00
3.358497170273396115e+00
3.301067363657797404e+00
3.356939837311900376e+00
3.482784336294500793e+00
3.497673153150930414e+00
3.381223380152275304e+00
3.302311135149225141e+00
3.357850619203963216e+00
3.372904611955273690e+00
3.320910633201747064e+00
3.300198995418048842e+00
3.421663500981702910e+00
3.420115273294316083e+00
3.299555715015239254e+00
3.350801567378977719e+00
3.359750121783211974e+00
3.343613925691314659e+00
3.391529354649791106e+00
3.386806256284348837e+00
3.342361510222835452e+00
3.301977988095404992e+00
3.281444343691775511e+00
3.360060884102595846e+00
3.366524752670844389e+00
3.227128175982852731e+00
3.273612971010601669e+00
3.257308161718540873e+00
3.233745106413496107e+00
3.205361563263914970e+00
3.231516653858548249e+00
3.291653079034520424e+00
3.216623962531623970e+00
3.313126309819220960e+00
3.336495681497161137e+00
3.286614182750095203e+00
3.344548352485745557e+00
3.356943489576001305e+00
3.350567375848233276e+00
3.383956541519639760e+00
3.327489522919980569e+00
3.274187447070700419e+00
3.216453666907853837e+00
3.359438702680975553e+00
3.315163775175743677e+00
3.141171482204373255e+00
3.256428360687817047e+00
3.385348366039520052e+00
3.386786036686460388e+00
3.314002689466424290e+00
3.271330136003266276e+00
3.202950291537019822e+00
3.188286733094770842e+00
3.186473012355994339e+00
3.188368110734634442e+00
3.259099400921016798e+00
3.167177614246647899e+00
3.175609469360462622e+00
3.266204310600363758e+00
3.228444380752917731e+00
3.212624371610362406e+00
3.180597525892994604e+00
3.272215739658060230e+00
3.279579185110965689e+00
3.211550115655082305e+00
3.202201999949974898e+00
3.165681327180910110e+00
3.213809683873365852e+00
3.180217163239595912e+00
3.197224360479280492e+00
3.342162618500213345e+00
3.247170323940276049e+00
3.154361120708622845e+00
3.225623637788162412e+00
3.202529207012502432e+00
3.216108979012625380e+00
3.197692991034514431e+00
3.098412799820876806e+00
3.172687551300997999e+00
3.255893157323126452e+00
3.283603799219407815e+00
3.292589439805356122e+00
3.305750644644615210e+00
3.282210011277550521e+00
3.201148703626641723e+00
3.264023197775460794e+00
3.240017421120594321e+00
3.186254233469665298e+00
3.221487370660106375e+00
3.236670385449651022e+00
3.314826402126263893e+00
3.439335900155786607e+00
3.431200075881742251e+00
3.295395864124976981e+00
3.257095203067284395e+00
3.252810723690444661e+00
3.272273959824338885e+00
3.162097313907512142e+00
3.183386944226268334e+00
3.259428408159961155e+00
3.262533913874842373e+00
3.323230158502333165e+00
3.233144201508702409e+00
3.183814994910630247e+00
3.168615751559038518e+00
3.232092294164384150e+00
3.269097967587811127e+00
3.279094115727528180e+00
3.266424408056181949e+00
3.210428957592903476e+00
3.232653827061914509e+00
3.328006538367205724e+00
3.362537245471910463e+00
3.180462042993847938e+00
3.183075519429014566e+00
3.203575548209886659e+00
3.146781539812632200e+00
3.110450946489873747e+00
3.067286232255013179e+00
3.220788752550285405e+00
3.314564834712279584e+00
3.316881066033305459e+00
3.246265977523645319e+00
3.122797581685703427e+00
3.145885634213694715e+00
3.175221194996537655e+00
3.152232968950858805e+00
3.161492552912501086e+00
3.268642949663788766e+00
3.229454623534211422e+00
3.169794234321765547e+00
3.243410519865809416e+00
3.194848307380301566e+00
3.118200805354905736e+00
3.100932066066880655e+00
3.121722663924392904e+00
3.068938972723195491e+00
3.090990854389986886e+00
3.253294601622447324e+00
3.178819480953961385e+00
3.058842903827680981e+00
3.078923885831982954e+00
3.174922221411837775e+00
3.203160189507709088e+00
3.122534674230769802e+00
3.116973329061280218e+00
3.100834871338142396e+00
3.059646300806982744e+00
3.128253349788527871e+00
3.244524097882653280e+00
3.171124087641652434e+00
3.033150037204378258e+00
3.034571481184691777e+00
3.056850067099193602e+00
2.968201842390186140e+00
3.028162426146928432e+00
3.156751711094292201e+00
3.206191666182850231e+00
3.212528637959941147e+00
3.164402681052036925e+00
3.139673897351042076e+00
3.058220004479391019e+00
3.032713771984033357e+00
3.056615011040856977e+00
3.106668896858475915e+00
3.098291462901857862e+00
3.115540502240346843e+00
3.169813481688384726e+00
3.059652210285460860e+00
2.968689262057194522e+00
3.029150674840857427e+00
3.230505633123750275e+00
3.185337106630528048e+00
3.132749583474171207e+00
3.194867928940245072e+00
3.099239613278349736e+00
3.121031381072603583e+00
3.214969660456163947e+00
3.249014879624486873e+00
3.181765496240402058e+00
3.108659805271556831e+00
3.010772537827449913e+00
2.954098376582894314e+00
3.016935579099387699e+00
3.037033439411760849e+00
3.096287886194026395e+00
3.218380388567313677e+00
3.219634336837708499e+00
3.143670569819712490e+00
3.064892535717995692e+00
3.110073902488356357e+00
3.123518791965421038e+00
3.030415152492789144e+00
2.960136564130705583e+00
2.981745843539510776e+00
3.067202378451726386e+00
3.050219422031885674e+00
3.018452496873886837e+00
3.074560623222927447e+00
3.080604333561964392e+00
3.035230069214610804e+00
3.035020429017108778e+00
2.997463085798544924e+00
3.003487755837958684e+00
3.035991469246835717e+00
3.074190525617192193e+00
3.066675961250107108e+00
3.022253098680813821e+00
3.032845822483861475e+00
3.043159443361461047e+00
3.013788267653589870e+00
3.005577099745883274e+00
3.047138535402501347e+00
3.067106270009277047e+00
3.019969571319128576e+00
3.070398597777305394e+00
3.085556599383989074e+00
2.954915585403774525e+00
2.985590812171354358e+00
3.056517773626364232e+00
2.947642141154530382e+00
2.990140448648908045e+00
3.093698888876415420e+00
3.050716897261491756e+00
3.023276541363153935e+00
2.976816974369623559e+00
2.967406935623840614e+00
2.946864823465038086e+00
2.906698917690542672e+00
3.021549069981893876e+00
3.104696823981025755e+00
3.104099814930405099e+00
3.012484600260475265e+00
2.976491603998020707e+00
3.037556053972934045e+00
3.065520773053007630e+00
3.032674943157227965e+00
2.938796427774952313e+00
2.921655120210240764e+00
2.933474981492272704e+00
2.962085480826208261e+00
2.832313387084289591e+00
2.812832293969825148e+00
3.002367317925671131e+00
2.983913311356042986e+00
2.894092095664808184e+00
2.979819513831241551e+00
3.011843670888255442e+00
2.981896632738319397e+00
3.018924266174029203e+00
3.061793998140038386e+00
3.045823946307348873e+00
2.948199672545331218e+00
2.949216225449857287e+00
2.967110138354596138e+00
2.943896827949252781e+00
2.876668883305227187e+00
2.856792364383410110e+00
2.980823948631937448e+00
2.965970295686924718e+00
2.906585465182550454e+00
2.916786303972328742e+00
2.927200551172481013e+00
2.932721111581039430e+00
2.849999058478660974e+00
2.755043549880520803e+00
2.787426626644718297e+00
2.927316490699550577e+00
2.913423053177207400e+00
2.845492813551083522e+00
2.922456295002322957e+00
2.985368901339307879e+00
2.887389359189531213e+00
2.900760804773639734e+00
2.956507967251689184e+00
2.914864954005630171e+00
2.901755405543822164e+00
2.932607311339483047e+00
2.978948888390382521e+00
2.886694712610033520e+00
2.873528848935994695e+00
2.948052718778053638e+00
2.971925382333993948e+00
2.948602397424891830e+00
2.869445382004849776e+00
2.848524882344054099e+00
2.838928712013359501e+00
2.859743352019840312e+00
2.910980678133891164e+00
2.918801157104240040e+00
2.921198536035519933e+00
2.941801382666335396e+00
2.969234163259540704e+00
2.913159280193281742e+00
2.917345818963626325e+00
2.994323550761632369e+00
2.895152370919596319e+00
2.844241731765929870e+00
2.921740195235167370e+00
2.961740684485339337e+00
2.922643950499100640e+00
2.901798300235017170e+00
2.947251314207234074e+00
2.848859005648821885e+00
2.867985957264514330e+00
2.908777882551583538e+00
2.818914702555997298e+00
2.778330974800259590e+00
2.783494242164134214e+00
2.834838419217839967e+00
2.855832323549559071e+00
2.797793142041284042e+00
2.818566350546774846e+00
2.820507073389824537e+00
2.801832622177461207e+00
2.832003740756293020e+00
2.851840741241470578e+00
2.895500942325000437e+00
2.877550937908494255e+00
2.812852069241742026e+00
2.773936207656702901e+00
2.825518354430450074e+00
2.801406214856494437e+00
2.801456600773406524e+00
2.877685829728132472e+00
2.834830253838853675e+00
2.866303006613858173e+00
2.868944481844693861e+00
2.809454715243246525e+00
2.810141670013685200e+00
2.840223014539059676e+00
2.852023674386103380e+00
2.799310342244791361e+00
2.834401056708700573e+00
2.856468258655250558e+00
2.844910070175550754e+00
2.798858458628889601e+00
2.761414982404811536e+00
2.783367110443837777e+00
2.783430794943544839e+00
2.865020352429644479e+00
2.793790141201089039e+00
2.775026335504255037e+00
2.855711448685624099e+00
2.725220255215832221e+00
2.733383121040814157e+00
2.802189747197592062e+00
2.841533119223389914e+00
2.859574085836922741e+00
2.774858734117742642e+00
2.827542360127889953e+00
2.867001848532445329e+00
2.774095085570779773e+00
2.814494492847260609e+00
2.847120159489667124e+00
2.741429054950988320e+00
2.753169523627606363e+00
2.793606933265196712e+00
2.829832893643847935e+00
2.876828941762339831e+00
2.831557625303852799e+00
2.749589442451655596e+00
2.731971147710661629e+00
2.731019335036247941e+00
2.745648375918011919e+00
2.801008593462941398e+00
2.719693812171695591e+00
2.648599185892391628e+00
2.672279653298205826e+00
2.772922764487436798e+00
2.765929559993480336e+00
2.731725693721254178e+00
2.787466056648616242e+00
2.644158190643883355e+00
2.643138731634693261e+00
2.704075949327899409e+00
2.633480437940018515e+00
2.710104406894584095e+00
2.693782029120765920e+00
2.768573094668852264e+00
2.836443244593975788e+00
2.645030982383213214e+00
2.613371514803406903e+00
2.704309660514160107e+00
2.698040504887254443e+00
2.652814959252442151e+00
2.607529394105522869e+00
2.657874405716278421e+00
2.710512857257341146e+00
2.666295537538907467e+00
2.606486506594205999e+00
2.616283565719110804e+00
2.713092681819711416e+00
2.661020572627593062e+00
2.635609258847078529e+00
2.679042161195946736e+00
2.719944756678514874e+00
2.845042829051699140e+00
2.861253230848263218e+00
2.799558519061329687e+00
2.698110585008925977e+00
2.596418909493434235e+00
2.626911798403917420e+00
2.722000994492530523e+00
2.665575755530680713e+00
2.560377971536218045e+00
2.615118057067502555e+00
2.615647432057862876e+00
2.631560112656342376e+00
2.767221420557701261e+00
2.796472669741477901e+00
2.734697474666617723e+00
2.667575246977679893e+00
2.593877022604448968e+00
2.641854433669819091e+00
2.705631271433077689e+00
2.639639649305456803e+00
2.643482597252797994e+00
2.634030756686036590e+00
2.636643642834201717e+00
2.765783140001514262e+00
2.761316555696435859e+00
2.679732526478264099e+00
2.636440990055561429e+00
2.627431902270324748e+00
2.704613420540614044e+00
2.729619737701807214e+00
2.658225989088931929e+00
2.636131138147181030e+00
2.591236193618088102e+00
2.566642724483181759e+00
2.586135807796143826e+00
2.627082301118643493e+00
2.621003652992194954e+00
2.479261154580830073e+00
2.546413464774931690e+00
2.723241285242881560e+00
2.759069286875772242e+00
2.725366569270684547e+00
2.619146105821633430e+00
2.610745257726807989e+00
2.694955370916483073e+00
2.667420267944017542e+00
2.576214205306381011e+00
2.614869700524323104e+00
2.672876469668052923e+00
2.549921286215962812e+00
2.560130140626474038e+00
2.617903329129251500e+00
2.651863916476898009e+00
2.647027396415493339e+00
2.591427225913170762e+00
2.635763859570545264e+00
2.625777745929897655e+00
2.634409256174973013e+00
2.672778065843377515e+00
2.648451061686437402e+00
2.645246419506257052e+00
2.645439701152851431e+00
2.665230489534615277e+00
2.689464082206642903e+00
2.624141933863216813e+00
2.554210384276139223e+00
2.600618648156427515e+00
2.628606456418786763e+00
2.571131844014666878e+00
2.628430825493079936e+00
2.679147664941085694e+00
2.640292678275138361e+00
2.578667785198657025e+00
2.552850295769073963e+00
2.626621738768788017e+00
2.631333725374632948e+00
2.558060650938846159e+00
2.628404474299496751e+00
2.631068122947158638e+00
2.564500456010351481e+00
2.604691665080441698e+00
2.602425831414598267e+00
2.545173606394346422e+00
2.524096693443919737e+00
2.530664250293979567e+00
2.482300210410899322e+00
2.522728037423457970e+00
2.634569375411658143e+00
2.620764653760088603e+00
2.533715855413624762e+00
2.476146705137932447e+00
2.533455045659419813e+00
2.463068960264596985e+00
2.377657674790615516e+00
2.526187693690136182e+00
2.544462967706592860e+00
2.574659233745211662e+00
2.709530562918215146e+00
2.688286415184796052e+00
2.570569893272502515e+00
2.490103071520781697e+00
2.496940486302763773e+00
2.501749493219914466e+00
2.495083476192235139e+00
2.481497103928810066e+00
2.494755789440103566e+00
2.608647203784881796e+00
2.657349661256839468e+00
2.542094610281218969e+00
2.403831371678184947e+00
2.452544884307586770e+00
2.571419907469016053e+00
2.564054616563492317e+00
2.475883177000100854e+00
2.423278359203076437e+00
2.429330871461959696e+00
2.472247304592698480e+00
2.547677225267038104e+00
2.554353074067661655e+00
2.509613315718640436e+00
2.483791677565336364e+00
2.495544482368794004e+00
2.523209057041115422e+00
2.415280875096728952e+00
2.368073470911415956e+00
2.439677408105502376e+00
2.583587045961681650e+00
2.640276643797281775e+00
2.559567032009534948e+00
2.531788605681949633e+00
2.446739077518564898e+00
2.475884229661854175e+00
2.543561148772203406e+00
2.512637991752220135e+00
2.510375479391239395e+00
2.480466794412636400e+00
2.454115914661530340e+00
2.509442554017194738e+00
2.565619330696267575e+00
2.455072755747344626e+00
2.426595025724360255e+00
2.556825698487419807e+00
2.555637209583473179e+00
2.402448608141293462e+00
2.365551691480315633e+00
2.494177218719991096e+00
2.545388036120667330e+00
2.526168304323377800e+00
2.517142067652016646e+00
2.511238658469292950e+00
2.424450021808049804e+00
2.493252924460931830e+00
2.539427895928289214e+00
2.492733693846636900e+00
2.466074287162794310e+00
2.426790939091592048e+00
2.434435800772087433e+00
2.425073259574949791e+00
2.397640649390438750e+00
2.444080534610028721e+00
2.480487983771900495e+00
2.435624339101619462e+00
2.454446077687446603e+00
2.456116187020400687e+00
2.426005438394797320e+00
2.396906807481293811e+00
2.474565226019531661e+00
2.481811265571805869e+00
2.396630003427426381e+00
2.379848624152188563e+00
2.324671786518297978e+00
2.327846682844605386e+00
2.477446449413855056e+00
2.449341403574996523e+00
2.367531792940388957e+00
2.431466001805435706e+00
2.410716879790513190e+00
2.416767860025650361e+00
2.431596800191790031e+00
2.422673964656163470e+00
2.319634900077324424e+00
2.293781543535849288e+00
2.428050843030959083e+00
2.457177538696899699e+00
2.400730472290621531e+00
2.413660471340892233e+00
2.453391349390331211e+00
2.403595199493485879e+00
2.395325067541826503e+00
2.448296668422224709e+00
2.480229891995012537e+00
2.463092403969215027e+00
2.467242458085214807e+00
2.460145154765151609e+00
2.456764849146324980e+00
2.413955788068907093e+00
2.382370400966678403e+00
2.552158403863734382e+00
2.588622277785462611e+00
2.465229880386740735e+00
2.373391909179443982e+00
2.312044641081066665e+00
2.294692026425695808e+00
2.366769354721950158e+00
2.425823272832678068e+00
2.339670336430322628e+00
2.405450497952786204e+00
2.440616612476509406e+00
2.387444069949116177e+00
2.407045828850191249e+00
2.412822821938170659e+00
2.399673502731336061e+00
2.355056527046235360e+00
2.344577812476540402e+00
2.324843024606197961e+00
2.380412495646975213e+00
2.366602925674448965e+00
2.347018112452025296e+00
2.369535197552643524e+00
2.298544674069236127e+00
2.308959905179571059e+00
2.283578460677791355e+00
2.312241094114016793e+00
2.370063111649830301e+00
2.327804787718551260e+00
2.411967190465186039e+00
2.394536200325577013e+00
2.302113330197795182e+00
2.352326496057046246e+00
2.344053764315753963e+00
2.301338164677777076e+00
2.254511407824574487e+00
2.221608648123616803e+00
2.320539329616465807e+00
2.337714674823646366e+00
2.269673959399034047e+00
2.384760467257659666e+00
2.424827862300616310e+00
2.299939599183067340e+00
2.259050320995746652e+00
2.304726739184805417e+00
2.357515608714990218e+00
2.379706450620877156e+00
2.324996054525570344e+00
2.332639825434430492e+00
2.301177893471122893e+00
2.246970775009468291e+00
2.235394681762927327e+00
2.211799527455257763e+00
2.301968869859044364e+00
2.346002084301783253e+00
2.348488089037778170e+00
2.329188477296702420e+00
2.346063312480298535e+00
2.349318126155062636e+00
2.327548543575735707e+00
2.347631648683639938e+00
2.358607974159635745e+00
2.333390666740071673e+00
2.323872772011521981e+00
2.303911922297640746e+00
2.244156007654151797e+00
2.264044719718606657e+00
2.275625239463244576e+00
2.222022227711340836e+00
2.227941504131490724e+00
2.360722882579580073e+00
2.346989748658155683e+00
2.342060009631937501e+00
2.395298572290315953e+00
2.406174827862633592e+00
2.402417849609469247e+00
2.305753835154246367e+00
2.280338955422240410e+00
2.291305057894321706e+00
2.282999927340869206e+00
2.274929938529371753e+00
2.296181320331280418e+00
2.295049380103054482e+00
2.310154260978687368e+00
2.306921114911000714e+00
2.262907850928195241e+00
2.232342709862509711e+00
2.233939956433057095e+00
2.263343402207347754e+00
2.241150685588270353e+00
2.220396794210031999e+00
2.269019913929623211e+00
2.330641973398608791e+00
2.380384562933065329e+00
2.352707560624333283e+00
2.304653044003189599e+00
2.248680726684013198e+00
2.271261854179976059e+00
2.308498951207826888e+00
2.328923063365011092e+00
2.251438050736763063e+00
2.186236636582905568e+00
2.303446427890637249e+00
2.322287077416391288e+00
2.294206246901056456e+00
2.327446965575457938e+00
2.296908946836156318e+00
2.267017835153477545e+00
2.304644044562767391e+00
2.249153680179950321e+00
2.244633275255375704e+00
2.284035017545147372e+00
2.223610869937418411e+00
2.156665232599000337e+00
2.205699263461261772e+00
2.286071869808803836e+00
2.287501254630499581e+00
2.259933973009712105e+00
2.237736244483255366e+00
2.282532450712082106e+00
2.255637000584135521e+00
2.206557426414614387e+00
2.285457972110950475e+00
2.286112302606570612e+00
2.223478357100382663e+00
2.197439244634156630e+00
2.267863040720208279e+00
2.301306591800025725e+00
2.290169323128051104e+00
2.267219879725132170e+00
2.239742006641226801e+00
2.259555103954820066e+00
2.202324522797001194e+00
2.150739382541973832e+00
2.136017988443375426e+00
2.148089364720783045e+00
2.268558618227141999e+00
2.314596929071836673e+00
2.238570182833634181e+00
2.191240672218454311e+00
2.216113857223572126e+00
2.243815693216142382e+00
2.221352666006017884e+00
2.224595691618065807e+00
2.170754629218626164e+00
2.117514823798008372e+00
2.175321075664788939e+00
2.161380159102143761e+00
2.139435173353796404e+00
2.084182683955660309e+00
2.074096507582441795e+00
2.168451804685990414e+00
2.221798198927929402e+00
2.224619931602851430e+00
2.116275931285958922e+00
2.085486109410012112e+00
2.164598140090037148e+00
2.111293922951597679e+00
2.092777108914372519e+00
2.158889336228735356e+00
2.174304181156236027e+00
2.199305828669147367e+00
2.155556768301698956e+00
2.142417101274277424e+00
2.115839995502567739e+00
2.132590884318989133e+00
2.185874339455902593e+00
2.113700239555323712e+00
2.087821423009737387e+00
2.158111628984071828e+00
2.172318700929567914e+00
2.140928763245558475e+00
2.197990429575089166e+00
2.254141366103953992e+00
2.221354670425017996e+00
2.167064138587778022e+00
2.177658273341873230e+00
2.138100917039703841e+00
2.108973913212879747e+00
2.098101301409435848e+00
2.087963094513307194e+00
2.085102770000022421e+00
2.089342587170780252e+00
2.155371765225110092e+00
2.109929958026533381e+00
2.101730729399490016e+00
2.105427994818243942e+00
2.079962256354435546e+00
2.061350846824781868e+00
2.060705293862442833e+00
2.145565796072134379e+00
2.155986931946613616e+00
2.128283656853604100e+00
2.107203806807459667e+00
2.084039552616743673e+00
2.066619994575067842e+00
2.027389832788306201e+00
2.039320070893315240e+00
2.064843921261990456e+00
2.140443175636931095e+00
2.204777921320487888e+00
2.068634054931432154e+00
2.054481519058165784e+00
2.179163608207170810e+00
2.177754833893697395e+00
2.065956941765433097e+00
2.039002360316248375e+00
2.110752298642127212e+00
2.128727768441420309e+00
2.133894356499285827e+00
2.157089748863818102e+00
2.099152723007420729e+00
2.088186287316404322e+00
2.108232683164415810e+00
2.091453341645211239e+00
2.100573069904544177e+00
2.158320977294927445e+00
2.182553498628630351e+00
2.096979521240901256e+00
2.043477439007002072e+00
1.994510714623214609e+00
2.053771198080899030e+00
2.198689496720901637e+00
2.176060805094260253e+00
2.167398376219893397e+00
2.166424459668027325e+00
2.086324243022079639e+00
2.099329006567124623e+00
2.074100190150828915e+00
2.030904577955745527e+00
2.070393110881200371e+00
2.104557574124224839e+00
2.141091586969332550e+00
2.143549510835367933e+00
2.098434159144042521e+00
2.038568487015511632e+00
2.042569992417796243e+00
2.082131187060358712e+00
2.098713158262329515e+00
2.020698362846895968e+00
1.998797932102255759e+00
2.111218640197916496e+00
2.078008863964273534e+00
2.020319316313199831e+00
2.043494987918010874e+00
2.079443609837497320e+00
2.054135708231807023e+00
1.999960004772204369e+00
2.053490176959712699e+00
2.088061392785684589e+00
2.089034120848876963e+00
2.111170175014790207e+00
2.044044535520102013e+00
1.994506647602852567e+00
2.025960490758849541e+00
2.063836175123567873e+00
2.116264017762416572e+00
2.165111050478163435e+00
2.126862970308836864e+00
2.061730738649718120e+00
2.037514721360407677e+00
2.031346217982394009e+00
2.098808924246852392e+00
2.110618882056850332e+00
2.039223255602967910e+00
2.038275600347564165e+00
2.100370355103982511e+00
2.115155273683122505e+00
2.057170685480802508e+00
2.018535719467752010e+00
1.998463770009079932e+00
2.060820984283112889e+00
2.078954654301733207e+00
2.037645958531199675e+00
1.990656174392073874e+00
1.933093507873010264e+00
2.009479344330793449e+00
2.024955361787372787e+00
2.001438052877690055e+00
2.090944935465745225e+00
2.087169203147279273e+00
2.028836850278276760e+00
2.013806861826359373e+00
2.031762873805800229e+00
2.020614657177854934e+00
1.978497191502945673e+00
1.961255982055247093e+00
1.996254732198827320e+00
2.018958934035409047e+00
2.042728000703970093e+00
2.050287043786509500e+00
1.962024937720239892e+00
1.988741602971433098e+00
2.070751634123894291e+00
1.981950534188354762e+00
1.877776956744745984e+00
2.003629097599933129e+00
2.050969198772162105e+00
2.004682936110642633e+00
2.072790168515226572e+00
2.024621467174915423e+00
2.049014695795116747e+00
2.033687722304820422e+00
1.942201088140550480e+00
1.962890004164040469e+00
2.015050824252799355e+00
2.031748071319906312e+00
1.983279807305129872e+00
1.957116462335057427e+00
2.012719715327864645e+00
2.129563606207504733e+00
2.093745451491244136e+00
2.007375548354419781e+00
1.980702949887918507e+00
2.032911357080900316e+00
2.021197310197278885e+00
1.941364798404945358e+00
1.984201352241100169e+00
2.000472366176783368e+00
1.985934778749504748e+00
1.930229701922429930e+00
1.904258936851190409e+00
1.964824174504969934e+00
2.045484784690143609e+00
2.049019369134889246e+00
1.958906219391838510e+00
1.915413324382016169e+00
1.959519782128480436e+00
1.982129647229122549e+00
1.934904354228222489e+00
2.009288012485822339e+00
2.014838574442857855e+00
1.902093057545001908e+00
1.902971654046913708e+00
1.936495378236369636e+00
2.026503795236598737e+00
2.048631008969359346e+00
2.015290424487188314e+00
1.962081080363825114e+00
1.946313567890225027e+00
1.981375388207429422e+00
1.967538677347249854e+00
1.939357791292452449e+00
1.968802580698413518e+00
2.011293052733646114e+00
1.951062202354044706e+00
1.934453853127986900e+00
1.957833940867097500e+00
1.990904530424840502e+00
1.959697023593573340e+00
1.957564453558787942e+00
1.950665519405142767e+00
1.909196316332112842e+00
1.971291678382669499e+00
2.018616362802804876e+00
2.019612401734223184e+00
1.920533739605601919e+00
1.878713351252649266e+00
1.890736551569403678e+00
1.831373909571087921e+00
1.846300038628563955e+00
1.893827367295072728e+00
1.907260631482086577e+00
1.893458380313857825e+00
1.872081639611317794e+00
1.830129109485571393e+00
1.864155354115137886e+00
1.878921420408077525e+00
1.853213464569145597e+00
1.868418512943554655e+00
1.929025624298782438e+00
1.971402265120897557e+00
1.893129600355992759e+00
1.913779832823011562e+00
1.937226468537682100e+00
1.862207047371366997e+00
1.851797442971101715e+00
1.887626977411790419e+00
1.883077778470477304e+00
1.908280931263709013e+00
1.933404357029994136e+00
1.863450867609143691e+00
1.847405758972386236e+00
1.917448154218225786e+00
1.894154247319460138e+00
1.884326536359816062e+00
1.896335349435175344e+00
1.873559002506440141e+00
1.893960923372949745e+00
1.872303910114305525e+00
1.830580636694413954e+00
1.854631933494678808e+00
1.870742052930198129e+00
1.859520100116892172e+00
1.838395361041812004e+00
1.872255473763498657e+00
1.866212288158466404e+00
1.815987681812581522e+00
1.915788933330039967e+00
1.931615516295252855e+00
1.936727724775858306e+00
1.981395451236761307e+00
1.946276776411133502e+00
1.885112819340570622e+00
1.871501161142446579e+00
1.971620285315047738e+00
1.995298377588405891e+00
1.904757819921275352e+00
1.845335981632109545e+00
1.835521238286094370e+00
1.843718495153861436e+00
1.850610205148860210e+00
1.852365024572380614e+00
1.869425200840431289e+00
1.863657570440141686e+00
1.820416784178205960e+00
1.866934299149999754e+00
1.876689967997778430e+00
1.853280728560497748e+00
1.867326104582271107e+00
1.904829237334635827e+00
1.861245626918237139e+00
1.824163636567530444e+00
1.918544762521684266e+00
1.920991467371521155e+00
1.947623530101179279e+00
2.004081523730568914e+00
1.952114767153480646e+00
1.861258242232568527e+00
1.828905471252636028e+00
1.795031705876882544e+00
1.814885471946062756e+00
1.854464624042429843e+00
1.827710949201842849e+00
1.845070600671536054e+00
1.853250470129677252e+00
1.858789347732930253e+00
1.916802743800330999e+00
1.914244686989587940e+00
1.871042294425697694e+00
1.847168272185507165e+00
1.861967490393737323e+00
1.864688483202010971e+00
1.847446419292748665e+00
1.829844328944111975e+00
1.837528292730466140e+00
1.865677914151184336e+00
1.887993021347836420e+00
1.873121661405581673e+00
1.833338166310899631e+00
1.800042364013777707e+00
1.747886856002909051e+00
1.778977672757461104e+00
1.844761272313197420e+00
1.858648015967002021e+00
1.821637026683326610e+00
1.822138506602873909e+00
1.878235850826835307e+00
1.843527703182543442e+00
1.747935529180263847e+00
1.780415980005637611e+00
1.834113057712074779e+00
1.863107804209840790e+00
1.915285425705930633e+00
1.866552048220407878e+00
1.786544312356348696e+00
1.826650164075112048e+00
1.856952917511573098e+00
1.903710689922696542e+00
1.919451671626044131e+00
1.840088955333036846e+00
1.796575111275677594e+00
1.823795315446702370e+00
1.860405648298392833e+00
1.762819113029846951e+00
1.734986721633422269e+00
1.819879508892276343e+00
1.770440495089086186e+00
1.740235189268534155e+00
1.763540108486234104e+00
1.807200707822387953e+00
1.846949837973789865e+00
1.804454054565527654e+00
1.766992150513108761e+00
1.775685219482103117e+00
1.780423289162528677e+00
1.782172631101260230e+00
1.798103778546261466e+00
1.756635557884372201e+00
1.782965736604193774e+00
1.763711466637881475e+00
1.720084432842097666e+00
1.759230193391028374e+00
1.777926995571550428e+00
1.721103569891996310e+00
1.712291298918237725e+00
1.781101643381814759e+00
1.774865292244322434e+00
1.806252511903203350e+00
1.812562259903245376e+00
1.776771887685417273e+00
1.814518200482051258e+00
1.751805999540743120e+00
1.744530818998132560e+00
1.766560988828516310e+00
1.741056386886300933e+00
1.759405494382463075e+00
1.740457827994321249e+00
1.759606114885985173e+00
1.768287453298275524e+00
1.762806491033638290e+00
1.792727039142571366e+00
1.816859788969554579e+00
1.788899682013964654e+00
1.764939446416363911e+00
1.767187555126600307e+00
1.825055520166402045e+00
1.814977341444891312e+00
1.855435769425411330e+00
1.881124766826618444e+00
1.763053247280545799e+00
1.773559204969475056e+00
1.785046420071966677e+00
1.777665386778949363e+00
1.781440165171183754e+00
1.820212759570981387e+00
1.871195433535497221e+00
1.790400061373640384e+00
1.720280610398386312e+00
1.734376574114925074e+00
1.766729559050202569e+00
1.726333799692681970e+00
1.724355353921567691e+00
1.783793749529083872e+00
1.763719031834355855e+00
1.737998115629691309e+00
1.732739763786899756e+00
1.730430276272007628e+00
1.738186488671326524e+00
1.712050326477105644e+00
1.691694375680158791e+00
1.712406340234325253e+00
1.729244998502792230e+00
1.747596118019428157e+00
1.706957472502617534e+00
1.696264942630334893e+00
1.740775811411904295e+00
1.716469562561778739e+00
1.752123214576130072e+00
1.740937970825527481e+00
1.727193056912859959e+00
1.751694032269139445e+00
1.718354475509650703e+00
1.711190317297822006e+00
1.655611530938041920e+00
1.679710991240566331e+00
1.713216795960569305e+00
1.706864347822803829e+00
1.768937402513241608e+00
1.779013884407636636e+00
1.691904877810423535e+00
1.636911323592086021e+00
1.671856256105664906e+00
1.742767499013329946e+00
1.718018786210527171e+00
1.699026365141371508e+00
1.761512558582308596e+00
1.719633749841789738e+00
1.722874491126377805e+00
1.750588175494828258e+00
1.729789572959951949e+00
1.718615928147177341e+00
1.711734358438030457e+00
1.673828931399293118e+00
1.624955601691033369e+00
1.661980178134851993e+00
1.669461105099899534e+00
1.672562899683668336e+00
1.654649907265887121e+00
1.639469174661355666e+00
1.672283106772264993e+00
1.628672696573689294e+00
1.629799799044159503e+00
1.679840637610404919e+00
1.678519404107872148e+00
1.667013647102502105e+00
1.655372574872530533e+00
1.715219253850595260e+00
1.690321547402588331e+00
1.650376378481689166e+00
1.697696956404080915e+00
1.671021268028628715e+00
1.664654641085938191e+00
1.665287815544082228e+00
1.714659082254472278e+00
1.759507204451679518e+00
1.683491321889146075e+00
1.712186917796673091e+00
1.778153087784833719e+00
1.733357910409642599e+00
1.693344322243729883e+00
1.663342833538648424e+00
1.693887780319034864e+00
1.731548589738661992e+00
1.751373095085449583e+00
1.734092789654904099e+00
1.658717838579497839e+00
1.680551242683656854e+00
1.776624608677869643e+00
1.783703505304859771e+00
1.686126746979154989e+00
1.626038934959054050e+00
1.632609441996399680e+00
1.681534481812452908e+00
1.688326754157017495e+00
1.684773541161969312e+00
1.696328666607479052e+00
1.649141424818800106e+00
1.679051243027841256e+00
1.697106856215260473e+00
1.712185018621821708e+00
1.716323800201392746e+00
1.643648234946235132e+00
1.681401626948955119e+00
1.719279637269812477e+00
1.692431561093967973e+00
1.719813891277389262e+00
1.712519567386565633e+00
1.691047445282319650e+00
1.662564448157690666e+00
1.621019896116779435e+00
1.647078739970300854e+00
1.678070297187393756e+00
1.724549791138018984e+00
1.726756290899225554e+00
1.667789629354883285e+00
1.619906817926104914e+00
1.575023892068472486e+00
1.614824755108595689e+00
1.681563007780339181e+00
1.637915277007494952e+00
1.660004339367715964e+00
1.667624947668694180e+00
1.601369730954437243e+00
1.606697724927987014e+00
1.627605137319206641e+00
1.657330945771861463e+00
1.720476599668562256e+00
1.709978551853058804e+00
1.669851364500756885e+00
1.657900554025893092e+00
1.629780915380563355e+00
1.683834901019567454e+00
1.683783520104858100e+00
1.621652367757967061e+00
1.628002433505945312e+00
1.644781580623968509e+00
1.653130585573734601e+00
1.650730663381591246e+00
1.638770300803982449e+00
1.697074743651093787e+00
1.711304276938027336e+00
1.663000166791818168e+00
1.677637475660460398e+00
1.671618818658855865e+00
1.681407757256503377e+00
1.645338060668630087e+00
1.599691731921961457e+00
1.600377345765222836e+00
1.601022562146135364e+00
1.619075900855702965e+00
1.606558974416550045e+00
1.657513709991460527e+00
1.646025172122357993e+00
1.561442271870387533e+00
1.567536514114291180e+00
1.602848683125283280e+00
1.624853470593347504e+00
1.630719603659223305e+00
1.653046227056383044e+00
1.620150519173591430e+00
1.601271558395146233e+00
1.672202587824096032e+00
1.639585282241636577e+00
1.586466126293554657e+00
1.641511117865364966e+00
1.650927209701909204e+00
1.619686761972391587e+00
1.689586569698419138e+00
1.685217460536383882e+00
1.593116134554501073e+00
1.570023015034934799e+00
1.560571420554643041e+00
1.607389047504985014e+00
1.621487645194908955e+00
1.561382143630862362e+00
1.558047375296327974e+00
1.586421251789708275e+00
1.597182752955464746e+00
1.613268627870785954e+00
1.599981433017248156e+00
1.606914800513990604e+00
1.621364880240576678e+00
1.636092812238709060e+00
1.638837376194584472e+00
1.589081954125780793e+00
1.547988013853339284e+00
1.564992542757475125e+00
1.602853077233749035e+00
1.632195924993722569e+00
1.614458429601103973e+00
1.562800748086111469e+00
1.572080015639273132e+00
1.570280092893198365e+00
1.554125302934116881e+00
1.613362179686853803e+00
1.663485077974507398e+00
1.593195536287965286e+00
1.569060518018096984e+00
1.619934704876874410e+00
1.594412941570025888e+00
1.559018223553442883e+00
1.554567827883650555e+00
1.537408237268406364e+00
1.515577589807897141e+00
1.560307466920833663e+00
1.591505499032241255e+00
1.513184361274536149e+00
1.517724134636214250e+00
1.593888818270805530e+00
1.601131324836364112e+00
1.560388502137763256e+00
1.541731749847975674e+00
1.533024924252484711e+00
1.551588968056151208e+00
1.562592598354936468e+00
1.560486181980120346e+00
1.585181414873717998e+00
1.587498578745873745e+00
1.596898270334959902e+00
1.565241876772188734e+00
1.556966048997236118e+00
1.568444580472948324e+00
1.581113179895314191e+00
1.616397844537353690e+00
1.619531812653684844e+00
1.604061340930439838e+00
1.583670898112196079e+00
1.589836084482382450e+00
1.593750212997570026e+00
1.560121052761452631e+00
1.552457947273843120e+00
1.571213899701099814e+00
1.512173983470631367e+00
1.517658819257210689e+00
1.542561090820855574e+00
1.587674629222512568e+00
1.608410033224968227e+00
1.559780001608333411e+00
1.549440149644158549e+00
1.563982339645880959e+00
1.558936240507191595e+00
1.563630118293629634e+00
1.548250390124440212e+00
1.505750335258391415e+00
1.544292254539908260e+00
1.539494170289705366e+00
1.562734201963084324e+00
1.557928873351446253e+00
1.524630793311888555e+00
1.508750095495068333e+00
1.528028019956058525e+00
1.602677562514529974e+00
1.597038760208456809e+00
1.537483966306708583e+00
1.534547780334248657e+00
1.514241620693427937e+00
1.499484370445531178e+00
1.549735746727028074e+00
1.500523168695889531e+00
1.500345694030421839e+00
1.514772839473458976e+00
1.511205365071547346e+00
1.567633623027222312e+00
1.552712989691425349e+00
1.522847441094653087e+00
1.519328481528200658e+00
1.507410832494592734e+00
1.495048360453846259e+00
1.506771971100196117e+00
1.465012452936824250e+00
1.485369951844511371e+00
1.535710383979515870e+00
1.496563392906731016e+00
1.493479045904132496e+00
1.548776598139188110e+00
1.594748083895092705e+00
1.557867893784382174e+00
1.494596435330890927e+00
1.478652809392840828e+00
1.500478146231531751e+00
1.539999755048459207e+00
1.531664457657226031e+00
1.498150693468962125e+00
1.513271155035641247e+00
1.552337866885195039e+00
1.552333720431080089e+00
1.511689965084983767e+00
1.486909247371245302e+00
1.519405374822411003e+00
1.554035399076561408e+00
1.467932618466496253e+00
1.470828381259155826e+00
1.518320282308955438e+00
1.516855955170297365e+00
1.549965978444004522e+00
1.538873383524321792e+00
1.510860239527948234e+00
1.563645157209121450e+00
1.583874789969417662e+00
1.527284023500119936e+00
1.490132151637909796e+00
1.456981071937056615e+00
1.488441828949264023e+00
1.531627428509125588e+00
1.539351097507823063e+00
1.523439423617594102e+00
1.513703842070989403e+00
1.536859160497156429e+00
1.530728750809950078e+00
1.485390387341098073e+00
1.439158641441634190e+00
1.461973510183461666e+00
1.505923980348529589e+00
1.458668841738976152e+00
1.428852546625161590e+00
1.502320495985155491e+00
1.520687056696273576e+00
1.477374372765697164e+00
1.456003837536721246e+00
1.482888876932914934e+00
1.542130316248995214e+00
1.537642380801109931e+00
1.503388131806654648e+00
1.487841580163825617e+00
1.478900942757280124e+00
1.470463807451682925e+00
1.449701171799312682e+00
1.450892584515787842e+00
1.493450321201201136e+00
1.484794910287608127e+00
1.479876327092657373e+00
1.493539036357248939e+00
1.485276751045018440e+00
1.477199763065775606e+00
1.473622070418268315e+00
1.466348527048140671e+00
1.417599891442904880e+00
1.453828999656821219e+00
1.568444266034669798e+00
1.528139484109702240e+00
1.490578547521307362e+00
1.508471581876488665e+00
1.483072345902421096e+00
1.503750473136096444e+00
1.507672582748194490e+00
1.501319068305014826e+00
1.497101897558065442e+00
1.462062680316749796e+00
1.425762449395837628e+00
1.452435214025392884e+00
1.479964635698663766e+00
1.457932186285754161e+00
1.502994716381215401e+00
1.500568064057298923e+00
1.468826966946920720e+00
1.455873422414063478e+00
1.436830000446745137e+00
1.462229239897652411e+00
1.484637944245125185e+00
1.502363193438604805e+00
1.520102666610557041e+00
1.474658359526322515e+00
1.425701786681605965e+00
1.434298684266725354e+00
1.457782259577596662e+00
1.475010094188365928e+00
1.476897786172882254e+00
1.473735687353630253e+00
1.456594171040750840e+00
1.488654115875612804e+00
1.521992324010454478e+00
1.552817754095312308e+00
1.562729875799192536e+00
1.466089369005837417e+00
1.465654203685899493e+00
1.525572116677496037e+00
1.490725455644557718e+00
1.462908467882871877e+00
1.449952596754812806e+00
1.385496337502240438e+00
1.398854790145779070e+00
1.412885855039508920e+00
1.417017236393455226e+00
1.495890154881226453e+00
1.473371343422884117e+00
1.413494563119571890e+00
1.416191631417335950e+00
1.413521018811870311e+00
1.394496037252324738e+00
1.424240766524585977e+00
1.467486544947585125e+00
1.484804456677743856e+00
1.447965686175906486e+00
1.444871134726046336e+00
1.484903465219611363e+00
1.490207503252101384e+00
1.504949380006036730e+00
1.476390070621012018e+00
1.457304961754528394e+00
1.502181093485865260e+00
1.507170657577913575e+00
1.487769443539663339e+00
1.444562590519553602e+00
1.412614821263720399e+00
1.435037470088035283e+00
1.477313843384955527e+00
1.453127843568473132e+00
1.403157070270453444e+00
1.386331252766141553e+00
1.430016278820598563e+00
1.420522344228188460e+00
1.381209580052167984e+00
1.414596936256026227e+00
1.420247191119371477e+00
1.472160255022361808e+00
1.504423033435126289e+00
1.441435034855058861e+00
1.411314703335381893e+00
1.413244882319825590e+00
1.396509105499309067e+00
1.412921775225265186e+00
1.435762295667559529e+00
1.469341165941044025e+00
1.440575170281269468e+00
1.389959871268410918e+00
1.377924814906068107e+00
1.403712664238234265e+00
1.425920675869673193e+00
1.353336149063645744e+00
1.349542428958653950e+00
1.379105436037454391e+00
1.345455692945996873e+00
1.345009411278316858e+00
1.406145661227435451e+00
1.439412787419750206e+00
1.392484174308604494e+00
1.385258421229101922e+00
1.411383267156270493e+00
1.385291940520981369e+00
1.411865157825215711e+00
1.389826423503628172e+00
1.360801654476103018e+00
1.335977182190062784e+00
1.330726043588916996e+00
1.401740902206035644e+00
1.414275644043225810e+00
1.449769162504795261e+00
1.417804539906582173e+00
1.385618100050485912e+00
1.397981035804781280e+00
1.413711364562657558e+00
1.423131531086397006e+00
1.374800609641631199e+00
1.407630943487053088e+00
1.413287445471324677e+00
1.392475961306678167e+00
1.419419493240258623e+00
1.440485289258396584e+00
1.454152502139759218e+00
1.449664578511766999e+00
1.436695120438528317e+00
1.428405774200491418e+00
1.401371342087505800e+00
1.376092875150746186e+00
1.411833465974521751e+00
1.416830966794809576e+00
1.364523252235564144e+00
1.340315685687632596e+00
1.368794303024556624e+00
1.395046733772728587e+00
1.395559049675910490e+00
1.421326451016152070e+00
1.443485034934403277e+00
1.411958219806980441e+00
1.367557305410407986e+00
1.341161778807751448e+00
1.349891218017124084e+00
1.388436212386930713e+00
1.396053189761056412e+00
1.374266370768748358e+00
1.394548047259943413e+00
1.399362054604497141e+00
1.392267169407354732e+00
1.408648759373584802e+00
1.368239872439386495e+00
1.324466893007423707e+00
1.366856645086950817e+00
1.388718136191851027e+00
1.398524965595966396e+00
1.402452365340925100e+00
1.357664877109287627e+00
1.361392768166929113e+00
1.411091277287346735e+00
1.378434128384336654e+00
1.339706670609578598e+00
1.370517772020897640e+00
1.407852207651180798e+00
1.396630596267439683e+00
1.350570327787198543e+00
1.345796932086396280e+00
1.354445135798818534e+00
1.386497827486620649e+00
1.326980613943218090e+00
1.308252743825006004e+00
1.380582929712750317e+00
1.381736133754346341e+00
1.378686510870505089e+00
1.397472112391289434e+00
1.337889035824922246e+00
1.334874724679083746e+00
1.373470103711083468e+00
1.334982186169816121e+00
1.328639954180956373e+00
1.308764497497249213e+00
1.342778215130509212e+00
1.419814832170602337e+00
1.392583626349542136e+00
1.350290824635800080e+00
1.372140149573216394e+00
1.412136200786847873e+00
1.423519916020364207e+00
1.365878073738782561e+00
1.341414690740438731e+00
1.353104083228450216e+00
1.347382772184111177e+00
1.346908934979313077e+00
1.364192978590899274e+00
1.342930597663445580e+00
1.340159584725180153e+00
1.380657664274039798e+00
1.377550161192906852e+00
1.370881802007158701e+00
1.334390092093697744e+00
1.302958761290688550e+00
1.338206612395230977e+00
1.351037665390130371e+00
1.332101583407059975e+00
1.327763899660657998e+00
1.339569539462421188e+00
1.339294969637810917e+00
1.327358729783181701e+00
1.325501623273529495e+00
1.329418988474121210e+00
1.381199811916963505e+00
1.388017885987207212e+00
1.298533732005706876e+00
1.262877389153724605e+00
1.273771313953667050e+00
1.272634548910385188e+00
1.300237628788774691e+00
1.323481558666419033e+00
1.311420782511396821e+00
1.314698782489646112e+00
1.343723044171503567e+00
1.332898671813070868e+00
1.342310684998720971e+00
1.327368909789089724e+00
1.299329512184027369e+00
1.312342680380371718e+00
1.337892900741880053e+00
1.387973045887768375e+00
1.353741094237490339e+00
1.281680380611223802e+00
1.260196169082921536e+00
1.285711341489502724e+00
1.316147289154331990e+00
1.321927620257215885e+00
1.334825305425951791e+00
1.332050031286268199e+00
1.372958286258816551e+00
1.386112083690157704e+00
1.358021773450856395e+00
1.380431618076512379e+00
1.324683235312547946e+00
1.264437867662067116e+00
1.269842091483180502e+00
1.297147258199882636e+00
1.297678442915510155e+00
1.298669471708270740e+00
1.278380124642700899e+00
1.249543191080624949e+00
1.257315102683965735e+00
1.275803973153207593e+00
1.328405380884672082e+00
1.323189868645924472e+00
1.293192696754288606e+00
1.309308939811188566e+00
1.314036388708494485e+00
1.335036187018967757e+00
1.321561903155580087e+00
1.289004864232480507e+00
1.321040688446109002e+00
1.303033583896020087e+00
1.277225968810094425e+00
1.275658310164505149e+00
1.272064501228531652e+00
1.247960675798185148e+00
1.256030814285218566e+00
1.325616629865074003e+00
1.329907971637608544e+00
1.278440346984371701e+00
1.286293794908369259e+00
1.327261190670615099e+00
1.343611551126607573e+00
1.327445691582456178e+00
1.257800399709686712e+00
1.262980746456019432e+00
1.327281041913947357e+00
1.326842222142731620e+00
1.283326308020773521e+00
1.237000591470875932e+00
1.265143717027014780e+00
1.306943172548856724e+00
1.251703572311629875e+00
1.257007168157813437e+00
1.338350561781781911e+00
1.331890254745233149e+00
1.323875796356519530e+00
1.300196703405278154e+00
1.261510299387111456e+00
1.281272843674884365e+00
1.269187144821249724e+00
1.284049061146226745e+00
1.327969049229441145e+00
1.331220987217757390e+00
1.316925847142937256e+00
1.281090310398885990e+00
1.284106643933139891e+00
1.295326191610623123e+00
1.295981110161516625e+00
1.303015894493154025e+00
1.248242887936097389e+00
1.208566872729506025e+00
1.256077073563108604e+00
1.285059365295123879e+00
1.259113542947382980e+00
1.266583976142348300e+00
1.272796403116462471e+00
1.233041777162779296e+00
1.235047362217235323e+00
1.251801792503838051e+00
1.260663711759104855e+00
1.236057819640941080e+00
1.242486674085376830e+00
1.289675497594966247e+00
1.252027356215785314e+00
1.225992455961000482e+00
1.245893911195382620e+00
1.268124577411218423e+00
1.265882186688877864e+00
1.264959194106368701e+00
1.277537578816727137e+00
1.272337710727600379e+00
1.276675461318827809e+00
1.244385133321046721e+00
1.220558361596010055e+00
1.248183408873163813e+00
1.253007729002703963e+00
1.256996156090459005e+00
1.269820025534313501e+00
1.276243394931650288e+00
1.274440955185399682e+00
1.269484708305306020e+00
1.260479628627919180e+00
1.221259532138719850e+00
1.224274994579746423e+00
1.271229836611317721e+00
1.266639565134777046e+00
1.272798130527078353e+00
1.244190662117071966e+00
1.240525622321997146e+00
1.293676382432046079e+00
1.294416555989010398e+00
1.234815998113486746e+00
1.213711963201312027e+00
1.252633279037567382e+00
1.248998915074358340e+00
1.225008425414230606e+00
1.208484408250716680e+00
1.239587312725115131e+00
1.249965510788501932e+00
1.250258249013203926e+00
1.243510870697766890e+00
1.208728972293281911e+00
1.216136407653259477e+00
1.224386905637379064e+00
1.212453927803162079e+00
1.188122859262437103e+00
1.205003449837415141e+00
1.233167564364105129e+00
1.236263527373599569e+00
1.229841094128443668e+00
1.226928599841212941e+00
1.204366069328288047e+00
1.175476541947784392e+00
1.188427703335598773e+00
1.198446452375547366e+00
1.191547268554688399e+00
1.191639029251969406e+00
1.194848275628348722e+00
1.215368592089654864e+00
1.253587803241483556e+00
1.228820935199820941e+00
1.193691908834860982e+00
1.234860322998248883e+00
1.235573389593673577e+00
1.193881352242522675e+00
1.191887481247102309e+00
1.233675225189867497e+00
1.234818488958001170e+00
1.185893213054568962e+00
1.150617073530522783e+00
1.154481984919114357e+00
1.217968311113245994e+00
1.220669862390773242e+00
1.228653155361743687e+00
1.261288391697562128e+00
1.229697766713512275e+00
1.202166925368829187e+00
1.192461419448531679e+00
1.161968335386404316e+00
1.146305451200323233e+00
1.170034301410430633e+00
1.201983100261118986e+00
1.217924406830695583e+00
1.178146603485825006e+00
1.178384669938555840e+00
1.219837057039752759e+00
1.220714877231104278e+00
1.208889891406840222e+00
1.208904566022935834e+00
1.245600707927301709e+00
1.205756006591314877e+00
1.185907913000168623e+00
1.208486734275761698e+00
1.210525469794666575e+00
1.205276279882224522e+00
1.215492921979448138e+00
1.232910136969085357e+00
1.237674657804268552e+00
1.264786638728129686e+00
1.226554836105014479e+00
1.177988610706040662e+00
1.163403150696991739e+00
1.177451322726406069e+00
1.186138727238132962e+00
1.186352319082476292e+00
1.198381910462346767e+00
1.174931387226263668e+00
1.137355008016008862e+00
1.148496718314777842e+00
1.166109453735915347e+00
1.155694306587462084e+00
1.165982877252585537e+00
1.173304424118271072e+00
1.165896322721769574e+00
1.169594907331111155e+00
1.200528856563885194e+00
1.216455434917918854e+00
1.191216068120683813e+00
1.184091028128924306e+00
1.197302513184920869e+00
1.206690373333619615e+00
1.207244443700034697e+00
1.185076231709753403e+00
1.179346092176714489e+00
1.177188393021502799e+00
1.150410581854851788e+00
1.116315509179061749e+00
1.144317765558095834e+00
1.199699611022658985e+00
1.173144097747141679e+00
1.138113950368792704e+00
1.122166494510858481e+00
1.163808386994930055e+00
1.188028412906588560e+00
1.157551396829870072e+00
1.150419366534584320e+00
1.181336275790973778e+00
1.189840964270833634e+00
1.170493278844493945e+00
1.190242546270998458e+00
1.154272791075539484e+00
1.134333331820859048e+00
1.175028067061695491e+00
1.182351154426422468e+00
1.180655217618810537e+00
1.169630326811700982e+00
1.115079084359602790e+00
1.109429633877195620e+00
1.150126931101687733e+00
1.159414806574734502e+00
1.154324658505689660e+00
1.138870774632949612e+00
1.175419638810867307e+00
1.185108181877289502e+00
1.149071042037260737e+00
1.144494979958430081e+00
1.127230111960273895e+00
1.132624229217736422e+00
1.149682822121678161e+00
1.136690668603169252e+00
1.134857525245968723e+00
1.149780296036500671e+00
1.136419689684896595e+00
1.113732605670742837e+00
1.144949844025082708e+00
1.191493209863982106e+00
1.163325033540065556e+00
1.149876142933908385e+00
1.143017532047742035e+00
1.165765691146936289e+00
1.156079263090709963e+00
1.097192785928248204e+00
1.115535405586397300e+00
1.167056165750676611e+00
1.185071649756614498e+00
1.134652455703514917e+00
1.128769022513205655e+00
1.151480820711055841e+00
1.148782795075951491e+00
1.107164808908730702e+00
1.068561983536945759e+00
1.123338714528503424e+00
1.150186444360543625e+00
1.124295188851136551e+00
1.151806160621646091e+00
1.191397606674156950e+00
1.168513713116253738e+00
1.162563597740943644e+00
1.161388056759621978e+00
1.124114690011524198e+00
1.100341948757717736e+00
1.106836087984276684e+00
1.154043323678912936e+00
1.148506130477549458e+00
1.134596356955939855e+00
1.150327457790295549e+00
1.155800466142574923e+00
1.167269947113704909e+00
1.174346337299986276e+00
1.202795424504683464e+00
1.168458693908092316e+00
1.098278659126169510e+00
1.075600627738185988e+00
1.102262466241733296e+00
1.141985299712949375e+00
1.119694989918963213e+00
1.111462105400887967e+00
1.137657346839194838e+00
1.154108464812748425e+00
1.124720632404551557e+00
1.112233322024949844e+00
1.146081655830884394e+00
1.142284188476147877e+00
1.097812076849122187e+00
1.109688999912634033e+00
1.165249544494497913e+00
1.168128370644149872e+00
1.157830244294125954e+00
1.142708527530167828e+00
1.117785364188740971e+00
1.102020646659469083e+00
1.074173719553052964e+00
1.078069802188691195e+00
1.071811910752438424e+00
1.086896009626652004e+00
1.131501480552490113e+00
1.141035872524992945e+00
1.123141981232674835e+00
1.079962227764320160e+00
1.043469919863799555e+00
1.047345258702065518e+00
1.103755643506624473e+00
1.115614568339844404e+00
1.129264073328614781e+00
1.108078114619822863e+00
1.083063451887301687e+00
1.085778198400821015e+00
1.066835918799569738e+00
1.076857500354333919e+00
1.118760355333792589e+00
1.098489749087166345e+00
1.057074839605957717e+00
1.073835327785152005e+00
1.104674814334498212e+00
1.133693530898950419e+00
1.101437487787226388e+00
1.088514962726339963e+00
1.066373028793157429e+00
1.041483395166094450e+00
1.077359208514371947e+00
1.107707168687227295e+00
1.111146637549781824e+00
1.083075340347181781e+00
1.063086749420701249e+00
1.097412284220202761e+00
1.100139300932463815e+00
1.050818132360755941e+00
1.010148076382254567e+00
1.048466129138196257e+00
1.068926455861207492e+00
1.061828393809069793e+00
1.099567405862791558e+00
1.099539731421216526e+00
1.085454185953712347e+00
1.057883037103264590e+00
1.037735314872295422e+00
1.057287756836742920e+00
1.087526492854213878e+00
1.081165334057243577e+00
1.075013939310667910e+00
1.077912523808685963e+00
1.081946371874764390e+00
1.071383206586235648e+00
1.111678302264957452e+00
1.116419906408534279e+00
1.064814100699903010e+00
1.080715289465449480e+00
1.078350289644399718e+00
1.073356640814941532e+00
1.090815523761546446e+00
1.091192919841246001e+00
1.057549428016061110e+00
1.072475547600322043e+00
1.082417778433338418e+00
1.025593508110069108e+00
1.013706616201063726e+00
1.067132285729621266e+00
1.069222646797231446e+00
1.084254038000095122e+00
1.076788976316059188e+00
1.046326765323316366e+00
1.063491014711344995e+00
1.076373617510079983e+00
1.080178693270867463e+00
1.054312223325351017e+00
1.044763071132787990e+00
1.065367242974853523e+00
1.105471585574632210e+00
1.101541350779424722e+00
1.070336804764160599e+00
1.065331015648318225e+00
1.052624309834393923e+00
1.087754684158628082e+00
1.124434653212541324e+00
1.085311750002343256e+00
1.076711914024984562e+00
1.065380596353251441e+00
1.031211740073365579e+00
1.030197658331708066e+00
1.036562429858431944e+00
1.047018209556849877e+00
1.033321394527018100e+00
1.040440917246544750e+00
1.076740406807825901e+00
1.057129271925441483e+00
1.022576672303955769e+00
1.054865698609239955e+00
1.098870548653475998e+00
1.094414004815528640e+00
1.040325101953822440e+00
1.022765695226319993e+00
1.013458691862895611e+00
1.031415098599876679e+00
1.081807124903253259e+00
1.052672367328866931e+00
1.064426996707185991e+00
1.073409229807231080e+00
1.043193595790712802e+00
1.076029332691424756e+00
1.053030984383718671e+00
1.017554729900176813e+00
1.005631940072699404e+00
9.692943049457813931e-01
9.981961687447198361e-01
1.049691033189519729e+00
1.065388470902405738e+00
1.069099849452210593e+00
1.057961094187595430e+00
1.048448442653971968e+00
1.038122650015147475e+00
1.032075314306316605e+00
1.040482507945311275e+00
1.040978548596978470e+00
1.062161306153400986e+00
1.050827028360910020e+00
1.022601956932751799e+00
1.022402165373936578e+00
1.033920330834632084e+00
1.033739894531918502e+00
1.035275640482039128e+00
1.048868763398354442e+00
1.034630986144764897e+00
1.039476429120405498e+00
1.034115231812942515e+00
1.014409224682496724e+00
1.012513404429601804e+00
1.031325046010581392e+00
1.030648548751715188e+00
1.027824122644064531e+00
1.022878377461560406e+00
1.011064647958431095e+00
1.007343919293947287e+00
1.028518989060927202e+00
1.057506778651383428e+00
1.012265101799223244e+00
1.028844750977492728e+00
1.044924023490900078e+00
1.012082203263247049e+00
1.018492868623220415e+00
1.033698364480851506e+00
1.022820956936411729e+00
1.033391839827253245e+00
1.036941961564660897e+00
9.907652101524389021e-01
9.954204393811567630e-01
1.002458529839311607e+00
1.005242730758429737e+00
1.016660880821450785e+00
1.013210807310085393e+00
1.012104418988797105e+00
1.004667676990448344e+00
1.014615026764287053e+00
1.018681669450528737e+00
9.841182749811193675e-01
9.663842103070180434e-01
9.771880568257854671e-01
9.976181648665112256e-01
1.037709967408461997e+00
1.009565229969771938e+00
9.965408090386217443e-01
1.032831825141468096e+00
1.046880886266223998e+00
1.024554989779631553e+00
9.965462676249901008e-01
1.005235457883446371e+00
1.000254623056359371e+00
9.859938895014297433e-01
9.887631770740783477e-01
1.000808293295902152e+00
1.007443926922117150e+00
1.010235901626183930e+00
9.930256458882891213e-01
9.773804773209405772e-01
1.026458975554233710e+00
1.045803593609644144e+00
9.968618591801432505e-01
9.665644060589114739e-01
9.889748418347380499e-01
1.011237286105775679e+00
9.912798423927033920e-01
9.796567938599675118e-01
9.820677582000382211e-01
9.966256416186518585e-01
9.940848397120088942e-01
9.812842030694973738e-01
1.020523207553690970e+00
9.975642919145988330e-01
9.645319428759208114e-01
9.786219033656070598e-01
9.718091112945644872e-01
9.941101579200203320e-01
1.016168767892384306e+00
9.750399342474144193e-01
9.321048828192228797e-01
9.589602617566795884e-01
9.682803561093054068e-01
9.722598592372176940e-01
1.009528755644041542e+00
1.004344001349555704e+00
9.873190339366052504e-01
1.010712650148220204e+00
1.018277338288070100e+00
9.876945500389258115e-01
9.770105991801824041e-01
1.018607565269567861e+00
1.007236556534360616e+00
9.849490898280103268e-01
1.003441882316426170e+00
9.858015100992885138e-01
9.544341538006372305e-01
9.562453026923767307e-01
9.717131841611021947e-01
1.004306240363349589e+00
1.005768493968654198e+00
1.002198813939222166e+00
1.024231183679241486e+00
9.945802484092616247e-01
9.509058586250387357e-01
9.491280266437329693e-01
9.671548214169348734e-01
9.664771490545105426e-01
9.605350768747623613e-01
9.686283876346912791e-01
9.813444764527788911e-01
9.684750386704841230e-01
9.651810646744241051e-01
9.707201427558911355e-01
9.781025333043215086e-01
9.507182635352178224e-01
9.502384976915779768e-01
9.827002567891677254e-01
9.667183132988582672e-01
9.491493775156717438e-01
9.617011075131449704e-01
9.778683160973467015e-01
9.735072525712969993e-01
9.814467152133211636e-01
9.882137806828118487e-01
9.954728857383344787e-01
9.751279391544759312e-01
9.488277119045003261e-01
9.563081084919780039e-01
9.562754275601554887e-01
9.469111927210556168e-01
9.523465344621383499e-01
9.770561295507604882e-01
9.884454861838811723e-01
9.749509023606117708e-01
9.468568019456600204e-01
9.259225827908896811e-01
9.474868210429788773e-01
9.608840950702636219e-01
9.590744665732333640e-01
9.551316866953941664e-01
9.509635412107371177e-01
9.713800862094885691e-01
9.573696351938154603e-01
9.399439939559404156e-01
9.444518353025291857e-01
9.241875794476621664e-01
9.377168915081396383e-01
9.638645254068476387e-01
9.366130326415170737e-01
9.308078868613909318e-01
9.486880379910572758e-01
9.352891217831470483e-01
9.117334960213737682e-01
9.203477539257330919e-01
9.204224426380664958e-01
8.963777547179729854e-01
9.257868261715681557e-01
9.472697515919679123e-01
9.462407375229022755e-01
9.460829325062097839e-01
9.407945720700883196e-01
9.278883266790305395e-01
9.327101172767170434e-01
9.332532968607476498e-01
9.111230738397171347e-01
9.201476273571934650e-01
9.043245840780625988e-01
9.302301667527996809e-01
9.682939631106102230e-01
9.687278923283579868e-01
9.584837018307553747e-01
9.578663292579684407e-01
9.373376250236488127e-01
9.256879012549246166e-01
9.524935118898942843e-01
9.531435110990171822e-01
9.728056615189177858e-01
9.347869963765691459e-01
9.099235488790502480e-01
9.509438256452499294e-01
9.467077237028480585e-01
9.439328669511791725e-01
9.489928839732001409e-01
9.284772279569263320e-01
9.233920359378694487e-01
9.048943917647156443e-01
8.889095079815260148e-01
8.901778807286560014e-01
9.124661281484220954e-01
9.271992654535206047e-01
9.026495518117713113e-01
8.974790506842602600e-01
9.142405120241765548e-01
9.084604490544911926e-01
8.864753939075662448e-01
8.966782013753380465e-01
9.373816185642155352e-01
9.521109048575382428e-01
9.343693155790755434e-01
9.573566956959727037e-01
9.145883102123013586e-01
9.010323784541531822e-01
9.429372001421507665e-01
9.119428334052260832e-01
8.893669785938167482e-01
9.058845774736795642e-01
9.193769856217451908e-01
8.813627093609959218e-01
8.683625776067428470e-01
8.852260376554006438e-01
8.820198585306217032e-01
8.772771437921835780e-01
9.070276582886135364e-01
9.026100397308246537e-01
8.963622299942151095e-01
9.298427744220946201e-01
9.321907064723686798e-01
9.168933557121449196e-01
9.144378706550655433e-01
9.018673217403220255e-01
8.895929239380440112e-01
9.133059120459836588e-01
9.115911299835977033e-01
8.974339768694505892e-01
8.994104020433004720e-01
8.956520061199367833e-01
9.098684065518900521e-01
9.192286139090171115e-01
9.270062169680338693e-01
9.220082779123612848e-01
8.944680697117735058e-01
8.846822562319617278e-01
9.045589093601201780e-01
9.438214491845754450e-01
9.260674975253061492e-01
8.856019034246118693e-01
9.056051007067809078e-01
9.222001937715875730e-01
8.887236765704060737e-01
8.764562296036387812e-01
8.954762197020370573e-01
8.971225018690581754e-01
8.716691829813023595e-01
8.766790321584844170e-01
8.795596887524018692e-01
8.914805779032576316e-01
9.076043940179643332e-01
8.744027667420989358e-01
8.632706625361041830e-01
8.594674198661190756e-01
9.012106484093543868e-01
9.039104022895758650e-01
8.694533877649908149e-01
8.630485564815604249e-01
8.604686221598470963e-01
8.800236125911087282e-01
8.793626726689506290e-01
8.875428645834134711e-01
8.922819483368787941e-01
8.947974257076030113e-01
9.144534380552225006e-01
9.022465887474245827e-01
8.706595322782547663e-01
8.724175257341771905e-01
8.604443395456745636e-01
8.534872222634019012e-01
8.593724809845935120e-01
8.747466405524209065e-01
8.840571853861162177e-01
8.701447594156533905e-01
8.725025850310649256e-01
9.006016070061063639e-01
8.917360263795992559e-01
8.563471431627089903e-01
8.536296326597768713e-01
8.785008071157385245e-01
8.862775105970106537e-01
8.713354648797576596e-01
8.792218275651305648e-01
8.796424473472921335e-01
8.810164123600281449e-01
8.888927201600295147e-01
8.799226915942096605e-01
8.863040215272040001e-01
9.022807443491950297e-01
8.667757274098168985e-01
8.432720799310823301e-01
8.812759542091957998e-01
9.123117765992553307e-01
8.982525581252127633e-01
8.762779710852452997e-01
8.506472608789820145e-01
8.502341707351690481e-01
8.694351123648023094e-01
8.840069940608222820e-01
8.785409810069638725e-01
8.589873620756171002e-01
8.531185308425499603e-01
8.644928247164544999e-01
8.741398979436697525e-01
8.836290738240386577e-01
8.677967377356075040e-01
8.682675014081819853e-01
8.957194860600093955e-01
8.831141538578549666e-01
8.430261928376510117e-01
8.227873088708531624e-01
8.419352649949969347e-01
8.555831477529829421e-01
8.449681613432798999e-01
8.301126482691209008e-01
8.661883544246811173e-01
8.677632329490039265e-01
8.294884097146848490e-01
8.712146591799780904e-01
8.930394253562092821e-01
8.493459865584040980e-01
8.634895706090942591e-01
8.932523336375950418e-01
9.024649139617658689e-01
8.885597214413444300e-01
8.632023891557566442e-01
8.496815021832451187e-01
8.373009351843517800e-01
8.538265261126414263e-01
8.371834300792253547e-01
8.407131400926567411e-01
8.553054148528651535e-01
8.492933662202565293e-01
8.729202113628686810e-01
8.718985009566522226e-01
8.582789592014710145e-01
8.432333554459785496e-01
8.640432509220741242e-01
8.488998652930472844e-01
8.425076521532446350e-01
8.547500639630580821e-01
8.333835231381763187e-01
8.569904103410970198e-01
8.489594498461060512e-01
8.324845539536761541e-01
8.542069460422392346e-01
8.622964740281138241e-01
8.508664758503562409e-01
8.460067622483079530e-01
8.412177390268905652e-01
8.308448779925309280e-01
8.527034051165041095e-01
8.532044061368971866e-01
8.500365562436515976e-01
8.616033053608359582e-01
8.777438736124349994e-01
8.603461248199720801e-01
8.437136973604348889e-01
8.800286914071773214e-01
8.900245345867110469e-01
8.621193269751146193e-01
8.337874218274616833e-01
8.461363848291967305e-01
8.723884927396612365e-01
8.541505145080156014e-01
8.151149918932053540e-01
8.325626841188987770e-01
8.614616118593709793e-01
8.600249472078771440e-01
8.326150358187403011e-01
8.361956823425749086e-01
8.742286903859848302e-01
8.651549443892603275e-01
8.355266150720601637e-01
8.094611559017237390e-01
7.994922704284749271e-01
8.354491073166575577e-01
8.506637827422941500e-01
8.375825247380147553e-01
8.348631047392940374e-01
8.360128481084726504e-01
8.177569049271912194e-01
8.105199430266725180e-01
8.122228963447425398e-01
8.157874639148230411e-01
8.096143466724179394e-01
8.198793493126121934e-01
8.535912896071362610e-01
8.525598963572273981e-01
8.287841896185699220e-01
8.069950712091855660e-01
8.132417662366642208e-01
8.165261120299018849e-01
8.174936822575262774e-01
8.115110597858596897e-01
8.086341994171539760e-01
8.240766499809291101e-01
8.380636122569555813e-01
8.577524112735884776e-01
8.309913868390347291e-01
7.989598727495080821e-01
8.098678459003811891e-01
8.312689104728927525e-01
8.512267340048007558e-01
8.359255454705745159e-01
8.475376974820816312e-01
8.680070847268281931e-01
8.248435097110077274e-01
8.026420687989359593e-01
8.031134165037558947e-01
8.138163219953428174e-01
8.207766582489743890e-01
8.155064425241554948e-01
8.003640510710861022e-01
7.864310416892054123e-01
8.144457597644599867e-01
8.173066498066006158e-01
7.993050473979201875e-01
8.030142602399970020e-01
8.027462184905262976e-01
7.967132314506678581e-01
7.912156867778782354e-01
7.976432634846667424e-01
8.438666111533341674e-01
8.201700956024461364e-01
7.975470779590558834e-01
8.290041619666224104e-01
7.946706398208974731e-01
7.667178923557069758e-01
7.801574239849430326e-01
8.039368364389579691e-01
8.381483151543394072e-01
8.216250634001072140e-01
7.995377145940052444e-01
7.981618886490462472e-01
7.937603458683549773e-01
8.209973363511130495e-01
8.025092857383342437e-01
7.763056386115233520e-01
8.022444678738450685e-01
7.867201693407160912e-01
7.786944317353352574e-01
7.965187457117867131e-01
8.024945654851118881e-01
8.149843196469407358e-01
8.140891028007356534e-01
8.065841109321743030e-01
8.012390276724292715e-01
8.015812663569911178e-01
8.027123082694888057e-01
8.000160102881634927e-01
8.009746027949817826e-01
8.041659555106912549e-01
7.936433064469338161e-01
7.757831529786773928e-01
7.881742416594101908e-01
7.994755428323161439e-01
7.865018097623833748e-01
7.929785509034110724e-01
8.077759876605804523e-01
8.029411518063654940e-01
8.093151295357436936e-01
7.894806216838911039e-01
7.712659742980131350e-01
7.794857151937752970e-01
7.835679038050423761e-01
8.082818281794775794e-01
8.164496933611401497e-01
8.043363238938111559e-01
7.954049105644902529e-01
7.922268575650496247e-01
7.940602516115256027e-01
8.204347492761783212e-01
8.268870792064867414e-01
7.831582342707660294e-01
7.545240099285831503e-01
7.807041651026583873e-01
7.704280431803705032e-01
7.674563518233896708e-01
8.135640277031268575e-01
8.115335598142489060e-01
7.959608585358791677e-01
7.728579607542146457e-01
7.679521873423420519e-01
7.776975171974521706e-01
7.874137751708444322e-01
7.952920334610638076e-01
7.811765951164305610e-01
7.780065616493677672e-01
7.823111319764312066e-01
7.649342143273449857e-01
7.467729457654380676e-01
7.636481391828356946e-01
7.805826570635746586e-01
7.717824716742845981e-01
7.645925244474723881e-01
7.868891976159916313e-01
7.759591506312412124e-01
7.568732583736919040e-01
7.905727455816190519e-01
8.035621234694279025e-01
7.864640622933494196e-01
7.578179120735144547e-01
7.575608792825073712e-01
7.779579554076060388e-01
7.842014771927552363e-01
7.858158933381250710e-01
7.677776822169131155e-01
7.763941573951316233e-01
8.029605112425692859e-01
7.716328716581914993e-01
7.231072223299022106e-01
7.454857369782817988e-01
7.730743929519963142e-01
7.659244743722113391e-01
7.567035228677345682e-01
7.552470405637348172e-01
7.676601490275449802e-01
7.730005676139243276e-01
7.775242628330043537e-01
7.763082862909720383e-01
7.636699117018481697e-01
7.411551326601986123e-01
7.357893031857573041e-01
7.382631733421508580e-01
7.464409554464080943e-01
7.848886150074632084e-01
7.911295785561814897e-01
7.624215491668526745e-01
7.432857609748816374e-01
7.628966025813610496e-01
7.790955375265876670e-01
7.790129435114684364e-01
7.650020353286397512e-01
7.528657816033924588e-01
7.455013191211840029e-01
7.571251578846454056e-01
7.625382829464111278e-01
7.479120838923312142e-01
7.675254084066847060e-01
7.551181514492399938e-01
7.312744702596218893e-01
7.390885576548591462e-01
7.560374486313570230e-01
7.678634748761669071e-01
7.575614883722610049e-01
7.462957604907628495e-01
7.364693371182773340e-01
7.374451227504155160e-01
7.472259504707224886e-01
7.400342428082729018e-01
7.514497079679129943e-01
7.407943485570573916e-01
7.536775891549118978e-01
7.852651514444910497e-01
7.632301797224142481e-01
7.239317912679307243e-01
7.272535965870222663e-01
7.692832339484690918e-01
7.763609430340838724e-01
7.431861420278308428e-01
7.243071422197073783e-01
7.502451527892471939e-01
7.426085556206590832e-01
7.206315836367582772e-01
7.381893109836715761e-01
7.448341133387450519e-01
7.411974660643341206e-01
7.590473387298293240e-01
7.492841220804901115e-01
7.056737433177123764e-01
7.234593165971450190e-01
7.616697368479177221e-01
7.446866537733636271e-01
7.412811149271123501e-01
7.515815999865321784e-01
7.411847604765491315e-01
7.167773077108261504e-01
7.125898858303221228e-01
7.475034106491537100e-01
7.453955480842193726e-01
7.125747512207892820e-01
7.184068576421805963e-01
7.314188683325286711e-01
7.334882474913432260e-01
7.313496631123396208e-01
7.452481029304333093e-01
7.603194194990323673e-01
7.319053301104050391e-01
7.260416289702947834e-01
7.592186380021264114e-01
7.566243735280947513e-01
7.415877526994681945e-01
7.566437443621828463e-01
7.372551297394174252e-01
7.237158747372048895e-01
7.247927374491854868e-01
7.282254486116760406e-01
7.365608590732189986e-01
7.168915184212387715e-01
7.192529918645572673e-01
7.301034612933611223e-01
7.237782660157083825e-01
7.234193038752855243e-01
7.399307211939797346e-01
7.379692548225862403e-01
7.296225567635655773e-01
7.312105697656713366e-01
7.212498792158273941e-01
7.304964930457978900e-01
7.289418867022541271e-01
7.495320675086135642e-01
7.417176130688316604e-01
7.343983823303970038e-01
7.474408024074145063e-01
7.171488360425490871e-01
7.184696902754996728e-01
7.181236843181486584e-01
7.349813828579812025e-01
7.343120802867436625e-01
7.464932174977941814e-01
7.649732810550581297e-01
7.305464083486701288e-01
7.117412530153953698e-01
7.354894529476427856e-01
7.350329330706092401e-01
7.204818039667942875e-01
7.279291421901388226e-01
7.148338527660329511e-01
7.215398710515537051e-01
7.152523517327954439e-01
7.140844527215266524e-01
7.296367340271897595e-01
7.218494862981688076e-01
7.424707025554621032e-01
7.386248409333436848e-01
7.177211368554942128e-01
7.439618567837480434e-01
7.420980891986552752e-01
7.306589102132335922e-01
7.397284119853263507e-01
7.209606318411428960e-01
7.079957786069448478e-01
7.305885905317006657e-01
7.338874339281391546e-01
7.087815532684055286e-01
7.274231621487107224e-01
7.327274077030735411e-01
7.120026184260049851e-01
6.988003150342518843e-01
6.851145481844498342e-01
7.070735623155248728e-01
7.353231147382012223e-01
7.272170190370779164e-01
7.236737941018207554e-01
7.219803603260329661e-01
7.122060147862868673e-01
7.020340591753428949e-01
7.052489480093298013e-01
7.032288116483523810e-01
6.946204573954369854e-01
6.935551652949918378e-01
6.896050006405989308e-01
7.038432194616563997e-01
7.014397897575165297e-01
7.030826288617560982e-01
6.974781213740828267e-01
6.897412399297583319e-01
6.995546939575012502e-01
7.100204892147442548e-01
7.148439552370308148e-01
7.031865177134505318e-01
6.884425131131449715e-01
6.866841355526772661e-01
7.018013275851970878e-01
7.178958961810307793e-01
7.143596260127528241e-01
6.965034936062852733e-01
6.932930492781997911e-01
7.202058727429619944e-01
7.051020397108070936e-01
6.864427722973860391e-01
7.117030824603705064e-01
6.974536155916866154e-01
6.843310439141188084e-01
7.020756937866995395e-01
7.057482303971817084e-01
7.005348166151484923e-01
7.111695772534319948e-01
7.093903787171735864e-01
7.040704635064478634e-01
6.951341320598356521e-01
7.081756498982586523e-01
7.131244497857401887e-01
6.932629678959397745e-01
6.943587327540390319e-01
6.887419572883468621e-01
6.984575622984128263e-01
7.029475868415092643e-01
7.064169683766793328e-01
7.035340314763331993e-01
6.731250465368447955e-01
6.706821059391092632e-01
7.011311501243958633e-01
6.985882666973195487e-01
6.891991258175385049e-01
7.014058951224402261e-01
6.972644443558320138e-01
6.835110125528625069e-01
6.789802587850903848e-01
6.840113591264173065e-01
6.853877145936646542e-01
7.075584394246593467e-01
7.012771871865011164e-01
6.926997773054933694e-01
6.943324319939854217e-01
6.940579460194712391e-01
7.112738095665976923e-01
7.036601844917363957e-01
6.833899240629041083e-01
6.706845577305298178e-01
6.901091962193859342e-01
7.086346422286168290e-01
6.725726107447631552e-01
6.572202990105354692e-01
6.766047958952292607e-01
6.854469474488816827e-01
7.126787888760321987e-01
7.026753308138856680e-01
6.768667754116659552e-01
6.858502931092164134e-01
7.073197519415848067e-01
6.941730202909195402e-01
6.925236267585248573e-01
7.018877741217000032e-01
6.834796785252856832e-01
6.873646471889232057e-01
6.940349573765723923e-01
6.832142414336268565e-01
6.829458268051352698e-01
6.845665615949915184e-01
6.622676413519159588e-01
6.648132319236753629e-01
6.596212716187801473e-01
6.516339217517099769e-01
6.732553458281906877e-01
6.789098739503997004e-01
6.886103092071680365e-01
6.797516493060320464e-01
6.626607783843307953e-01
6.671478676662948581e-01
6.790582703989308522e-01
6.677155578028767247e-01
6.611828736380687133e-01
6.944885921502135240e-01
6.899161479019005894e-01
6.720426133423129667e-01
6.857168868142187179e-01
6.808357612841996476e-01
6.749357770502327769e-01
6.826556872799809383e-01
6.685421104109796619e-01
6.736250954687342807e-01
7.003336893093491389e-01
7.084699834033638677e-01
6.866374658845010304e-01
6.620897421105597092e-01
6.818546532216216427e-01
7.078418350861083175e-01
6.949817253906016568e-01
6.592278190972458152e-01
6.554857786905650130e-01
6.876867354853356540e-01
6.910552763225742412e-01
6.563198481019660857e-01
6.569253414445415107e-01
6.871985564374358813e-01
6.691092603093425906e-01
6.586077510164032311e-01
6.719564572225250609e-01
6.624578166253095590e-01
6.593231853044103641e-01
6.605471668295924692e-01
6.434700713752704582e-01
6.625855522419944466e-01
6.918234442541640883e-01
6.820035541592154305e-01
6.787666885563532482e-01
6.825287567813438372e-01
6.623863921305821467e-01
6.660201866049074715e-01
6.639340825161307302e-01
6.407369143588046434e-01
6.611450682602713069e-01
6.709672257584105015e-01
6.681417259081811055e-01
6.580036534385494962e-01
6.639026362464576225e-01
6.645308790924657760e-01
6.598205229381044479e-01
6.678862843257361570e-01
6.712021753912863486e-01
6.567120634652499067e-01
6.411681037736323141e-01
6.492125162071791245e-01
6.666407111179768474e-01
6.751102945303505409e-01
6.551592907009686773e-01
6.676465026399969194e-01
6.782571482184001077e-01
6.605643244553995874e-01
6.562153102072959543e-01
6.553502532545877335e-01
6.639292422789384585e-01
6.554681654142967551e-01
6.609705444350031378e-01
6.680339588194845746e-01
6.507988731074324518e-01
6.481707071360209849e-01
6.357062424519590582e-01
6.331907290514209308e-01
6.193888567346313989e-01
6.266013246864949870e-01
6.471405767193716407e-01
6.404231711780903336e-01
6.616867295340828070e-01
6.768208299084402801e-01
6.528840830463704670e-01
6.485627068723976985e-01
6.761828517330383814e-01
6.598223579606817824e-01
6.407739446660057903e-01
6.381881882188530364e-01
6.268880292529416254e-01
6.475617683032983685e-01
6.630006359549345252e-01
6.821268634304809009e-01
6.771584531919984107e-01
6.471176049064765179e-01
6.747468069688912218e-01
6.856130733303538172e-01
6.455268940003013878e-01
6.373557644010847678e-01
6.495748405013549442e-01
6.344188493954233676e-01
6.312661294097585696e-01
6.473145722560975646e-01
6.566776275618669834e-01
6.710008284253440314e-01
6.593760395609542524e-01
6.424929645900741004e-01
6.452059816423754146e-01
6.588861144679641901e-01
6.584244459148487216e-01
6.338242836668880331e-01
6.404937863450405056e-01
6.598648032417654408e-01
6.521957775796963785e-01
6.285441677885110767e-01
6.370844566082130012e-01
6.380629784266508286e-01
6.649160074966186107e-01
6.583488420420989806e-01
6.184633308293178144e-01
6.524229377452079870e-01
6.609227319039605586e-01
6.401935827861320316e-01
6.241318775142754571e-01
6.244264599441302632e-01
6.515062458163215497e-01
6.557444805805496824e-01
6.356813198456072733e-01
6.423237136273183268e-01
6.413639537329874907e-01
6.236867708600030147e-01
6.229271727082932308e-01
6.171376872722053042e-01
6.214549550983623494e-01
6.472622702533148420e-01
6.613160953261446595e-01
6.404691780485748387e-01
6.321418383307104705e-01
6.389365595649119101e-01
6.399720773840900101e-01
6.373188471137958278e-01
6.068563855210475921e-01
6.147406784862468054e-01
6.293879345109860690e-01
6.041672583260693230e-01
6.161250482050809607e-01
6.438910828908053219e-01
6.269619151870561291e-01
6.152137157499125708e-01
6.423743843781394292e-01
6.526123640678231919e-01
6.282801075439876648e-01
6.192628300845641753e-01
6.163301543497030632e-01
6.192392295120040524e-01
6.136116271174605341e-01
6.134309861997983004e-01
6.243944908400969052e-01
6.248602418828231864e-01
6.360947442395930018e-01
6.457121494115338756e-01
6.498223969008045664e-01
6.385477968883880306e-01
6.345692931328250630e-01
6.358737473133430074e-01
6.387698817692671893e-01
6.336672688568414369e-01
6.230746082061024982e-01
6.154058090638404588e-01
6.139896173629201259e-01
6.211562786165810701e-01
6.219633316272884516e-01
6.207005199713212518e-01
6.273577486687843541e-01
6.284053364434648570e-01
6.263895499215466067e-01
6.202922954072118689e-01
6.290087302163144267e-01
6.356062609871598879e-01
6.223726562952782704e-01
6.260394502346219303e-01
6.218244573491317206e-01
6.237281585927585414e-01
6.315669454850615372e-01
6.316788669880641915e-01
6.314717298751503227e-01
6.166255782718332856e-01
6.094583570472319467e-01
5.928943512895586965e-01
6.030751902180649937e-01
6.465262515742384863e-01
6.331933102485554077e-01
6.127938428216753719e-01
6.231485258573286057e-01
6.247192766841841438e-01
6.387927516489164681e-01
6.351620016903662957e-01
6.313040858144618461e-01
6.179117674894888390e-01
6.016685295145332013e-01
6.278789471955924517e-01
6.100545411948523622e-01
6.135468868875748605e-01
6.372168730491589717e-01
6.277134343318068188e-01
6.193155337536295768e-01
5.967279787142895087e-01
6.042713149280599660e-01
6.343984318904637432e-01
6.344562837409011280e-01
6.249079976190664576e-01
5.994848485089605550e-01
5.985717911238955802e-01
6.007719467491062781e-01
5.883540488044779471e-01
5.991413660357429727e-01
5.995947436650729268e-01
6.134458695599632749e-01
6.088565377553548652e-01
6.049528701051455348e-01
6.040719172700301787e-01
5.897754463088871191e-01
5.984642919979923370e-01
5.969947767715932940e-01
6.123998867677105107e-01
6.351037675571755692e-01
6.264042535217441143e-01
6.225301895848813771e-01
6.208058125615425471e-01
6.145743961217943196e-01
6.200700645745139683e-01
6.226738646739047311e-01
6.024034536794687922e-01
5.993675222236685141e-01
6.191500041027000467e-01
6.011884328761677443e-01
5.945818545607510774e-01
6.098007001373232372e-01
6.021730448291034987e-01
6.098222154520935856e-01
6.375496033422597408e-01
6.265024489346462389e-01
5.988536466431416683e-01
5.958368214329542445e-01
6.089761211719729728e-01
6.182142971344671833e-01
5.858940590712899965e-01
5.682704682693338061e-01
5.837103398213074890e-01
5.975912693363391037e-01
5.987499241900914315e-01
5.873435839413436721e-01
5.963775767356994661e-01
6.169004276223647443e-01
6.256619508236938021e-01
6.160375977350435184e-01
6.076177490440477502e-01
5.959051265254832197e-01
5.995186061761339502e-01
6.006368332141637234e-01
5.934562962463045821e-01
5.995179837355824048e-01
5.988042848697209264e-01
5.978818983336049442e-01
6.142298362276676915e-01
6.220717158298223470e-01
6.117001409341191742e-01
6.107336274928829578e-01
6.024093934425073238e-01
5.962818538516271305e-01
5.926065267614071264e-01
5.922186741646480179e-01
6.137904707500292378e-01
6.066079888282195354e-01
5.817866858085718462e-01
5.884127408434280948e-01
5.930798370439525069e-01
5.820699840847927131e-01
5.936497051725204699e-01
5.956776681015152342e-01
5.842341601013051333e-01
5.929269013598028604e-01
5.833504012475558831e-01
5.836126968325949793e-01
6.054059984851307696e-01
6.010128204366568250e-01
5.915522136394665287e-01
6.034940967690938241e-01
6.120302820874062855e-01
6.084248051151502912e-01
5.801459560439391483e-01
5.701476937523602961e-01
5.837193389921997433e-01
5.933028473538195513e-01
5.977140382990685508e-01
6.003644838262582883e-01
6.003616482243396835e-01
5.961585490222862660e-01
6.142330830160774857e-01
6.201699970240629467e-01
5.982408475511494794e-01
5.861657164227691563e-01
5.837925693077945510e-01
5.724497780885232645e-01
5.803101437695036280e-01
5.951168504292749795e-01
5.938182367227260450e-01
5.963031408010922574e-01
5.910665818182282427e-01
5.910892451947392656e-01
5.842241423921522570e-01
5.669731729331609626e-01
5.820084340622371233e-01
6.036698854796761493e-01
5.852622746153329780e-01
5.765652489616013288e-01
5.924354818574394388e-01
5.915457719600637487e-01
5.774270615413334973e-01
5.693433677681373206e-01
5.696922211778513434e-01
5.769891351541254210e-01
5.830187368924905078e-01
5.695062256913192567e-01
5.648531951085861147e-01
5.699372117869030419e-01
5.766010562361993941e-01
5.667650858981850837e-01
5.747780839866554192e-01
5.853855383520660816e-01
5.844596096971989008e-01
5.834875509675609973e-01
5.901756273423600652e-01
5.887489460719214085e-01
5.591079351583119195e-01
5.665795099171475613e-01
5.878100044767154975e-01
5.839916031467413671e-01
5.900190322348153327e-01
5.890668776627449033e-01
5.802858557795587124e-01
5.783214249622165015e-01
5.688351581021285908e-01
5.685226999928485458e-01
5.896379151661708118e-01
6.036866248579917382e-01
5.915247486055028592e-01
5.716777937051646941e-01
5.655945736720813244e-01
5.754901695709158105e-01
5.836626413311584161e-01
6.060361256073936165e-01
5.923379747662720352e-01
5.560788026834593278e-01
5.547087335035334466e-01
5.589057383387850964e-01
5.690610428060084436e-01
5.850438431763456126e-01
5.813729688037452270e-01
5.672843809852571306e-01
5.670699192400009414e-01
5.778124255576726487e-01
5.648690210903576370e-01
5.535840415279194016e-01
5.608696872203630113e-01
5.598213477057745191e-01
5.501166501714988000e-01
5.687902457342924878e-01
6.008958452240517056e-01
5.855741157988483270e-01
5.671674951536888054e-01
5.575868562855547106e-01
5.559117095062124925e-01
5.538992932494473109e-01
5.675440080494247308e-01
5.722075547575855570e-01
5.646981450873561625e-01
5.738096582111930077e-01
5.634768749415901556e-01
5.628799238015816941e-01
5.572049063019174353e-01
5.462171176023555841e-01
5.634285457075552950e-01
5.684093828133661708e-01
5.688345640596228492e-01
5.933461552336879441e-01
5.872358074309101950e-01
5.503928150811230324e-01
5.605940591987106369e-01
5.880672655514940228e-01
5.780359340860236061e-01
5.727588208977454354e-01
5.901062993693055869e-01
5.988345767015499366e-01
5.857016855695921231e-01
5.758213000253461500e-01
5.670962356382078795e-01
5.648958972106261633e-01
5.697341155022819237e-01
5.642229173793250618e-01
5.520958215386428947e-01
5.697121313544114551e-01
5.804949440228365232e-01
5.754119694239554494e-01
5.647011141298585724e-01
5.457619393829503673e-01
5.516081615945709338e-01
5.660880212387977561e-01
5.655586237097266489e-01
5.384161372553368796e-01
5.522042010434906611e-01
5.697195456292124538e-01
5.602104164376384698e-01
5.653903122674311943e-01
5.592526386952076933e-01
5.419248611067917221e-01
5.485966362042504763e-01
5.463411755220375365e-01
5.453487412036757132e-01
5.627072164692890066e-01
5.641233705358400519e-01
5.711344897407720778e-01
5.634397612639761022e-01
5.558854928036488507e-01
5.477495705931867409e-01
5.470332024059227916e-01
5.487169360278687513e-01
5.457160436102221901e-01
5.501849238444141976e-01
5.488477733466115005e-01
5.639467612968567245e-01
5.540145397703079011e-01
5.620463514807412242e-01
5.686621402129227176e-01
5.399516084587944187e-01
5.408509506400239752e-01
5.569338223591789871e-01
5.693600541899119793e-01
5.815974975256048562e-01
5.764536577049588217e-01
5.659211498442354715e-01
5.717927103843530867e-01
5.626943055904179980e-01
5.543195594660330627e-01
5.599861235440471985e-01
5.634007392870046260e-01
5.519565471537747348e-01
5.363419608845669817e-01
5.351414951205636372e-01
5.518700467970772960e-01
5.523867504953627883e-01
5.554380050691399839e-01
5.592618186111578682e-01
5.606409689024924869e-01
5.755382801495317890e-01
5.600756234988824023e-01
5.407260812139281780e-01
5.463520233704798335e-01
5.514945247212346136e-01
5.506942992118430968e-01
5.464055614649645509e-01
5.377073239449793318e-01
5.430586042064994290e-01
5.501657777838936392e-01
5.433450688613402635e-01
5.434651595114029510e-01
5.489235512824681695e-01
5.571451584928941436e-01
5.509702745197726514e-01
5.509880093331783746e-01
5.545375558537698479e-01
5.472665471381015223e-01
5.526828348103567379e-01
5.520070484202638239e-01
5.660805753963183973e-01
5.634248833446471316e-01
5.445833083885354142e-01
5.563436376276822415e-01
5.498367979503629988e-01
5.511407266395100812e-01
5.575575010375216634e-01
5.492877563747461389e-01
5.484002388559867658e-01
5.433289330007146090e-01
5.472758267736967941e-01
5.464739342673233802e-01
5.535072028673825306e-01
5.530155418254328881e-01
5.512156842604269968e-01
5.590051169430744205e-01
5.356794611346402668e-01
5.193330291993742964e-01
5.352805566241052304e-01
5.421718253307769020e-01
5.276730674824571254e-01
5.299889730785066755e-01
5.463034841701874811e-01
5.391871960190709467e-01
5.226275542458194145e-01
5.229913671296817501e-01
5.308401726715592517e-01
5.397418207534869783e-01
5.560566645827341725e-01
5.496014175638809229e-01
5.478531565218293098e-01
5.558277016774640922e-01
5.419438325511134469e-01
5.258807688456895724e-01
5.215234483896968865e-01
5.280340106096810260e-01
5.310736503859770918e-01
5.215604419864534602e-01
5.331783647842385232e-01
5.502184195531678590e-01
5.505121886094543893e-01
5.349618125042211458e-01
5.166773693227728614e-01
5.393901598662291796e-01
5.497668604821701610e-01
5.343799859300358834e-01
5.301996398269750443e-01
5.365134392560871879e-01
5.308798389486321101e-01
5.337824779840543155e-01
5.308652720692467186e-01
5.165589678241806482e-01
5.241598262434955524e-01
5.320581619149796770e-01
5.237864566614592876e-01
5.218023122945673054e-01
5.473843809335714461e-01
5.584069180226942652e-01
5.430655189673472272e-01
5.214842228440795813e-01
5.201360772803643728e-01
5.081750921271240840e-01
5.025342338080314164e-01
5.227512067915027760e-01
5.141417241374645064e-01
5.202345098340354079e-01
5.289353048506558741e-01
5.299626194501391163e-01
5.372283611508814616e-01
5.400795076793601934e-01
5.333799710245634706e-01
5.113109641230509927e-01
5.121631245718816228e-01
5.177444637454532428e-01
5.120825885115728449e-01
5.209386054449003378e-01
5.209999118587684830e-01
5.212949970409844758e-01
5.352570434155755619e-01
5.283676485474856355e-01
5.074337439514476911e-01
5.146024018063098948e-01
5.319100676495188695e-01
5.240107196123852118e-01
5.181358132028676122e-01
5.247819613859288079e-01
5.427421725128968033e-01
5.414696930626478055e-01
5.267543640679616113e-01
5.233784668393868245e-01
5.188290133380858427e-01
5.154882690688137314e-01
5.297465847515978599e-01
5.242119947193077945e-01
5.060192196724379032e-01
5.168134020419304919e-01
5.282185759981010698e-01
5.306436564969753134e-01
5.187107819175676982e-01
5.069990958491986666e-01
5.070724584456799411e-01
5.186639782920691166e-01
5.157369299497249759e-01
4.970414937469928573e-01
5.049885966193072839e-01
5.303562777916041027e-01
5.359528810570887147e-01
5.197501154487850217e-01
5.248511884039388509e-01
5.191782315784092550e-01
4.994974174105999420e-01
4.968613715198745284e-01
5.120022453143565633e-01
5.236746269037086954e-01
5.231483753563536121e-01
5.234352442201132272e-01
5.041367966414466162e-01
5.080411481855631184e-01
5.318203349899185417e-01
5.452749724067754711e-01
5.427559944902737854e-01
5.238968528660367108e-01
5.197057513143278351e-01
5.332100296453327060e-01
5.368694572650315466e-01
5.260222658031336040e-01
5.220590258728695643e-01
5.074159163701689179e-01
4.954383755194753380e-01
5.013841752440547639e-01
5.060471851949800426e-01
5.035977500626969139e-01
5.069151663351011416e-01
5.129903632428293170e-01
5.307375629282954366e-01
5.301205850887071858e-01
5.342993965296217729e-01
5.278363485090490359e-01
5.208926047083284327e-01
5.386507868026498835e-01
5.171951124539976297e-01
5.018862851932468505e-01
5.058790356316725800e-01
5.087497455497376198e-01
5.092720070565329715e-01
5.069136251214854116e-01
4.930634124909389904e-01
4.910338639527087601e-01
5.016476034284577112e-01
5.044340929448617450e-01
5.027594391069766244e-01
5.023995801121596827e-01
5.123257903952621595e-01
5.205974898415981489e-01
5.115504281587629487e-01
5.019264753376149191e-01
5.165054722302386825e-01
5.284499927312305001e-01
5.127926927715553695e-01
5.062019021217825099e-01
5.102137591394588778e-01
5.110494556095896979e-01
5.286327087734645769e-01
5.281370601146807564e-01
5.178161317154886811e-01
5.164052287069827996e-01
5.045057738785959645e-01
4.923775924954202354e-01
4.960199222923662998e-01
5.109745961869152087e-01
5.087214737781305951e-01
5.096743729914046117e-01
5.110386336159793430e-01
5.092752517291126990e-01
5.022569846062987509e-01
5.100882951008277599e-01
5.141482331077803503e-01
4.834856861976427611e-01
4.840612407648398063e-01
5.082954613319087267e-01
5.116975861358731281e-01
5.026980122711146581e-01
4.938461797646024887e-01
4.939563775493570619e-01
4.999360514180037907e-01
4.925779099052520205e-01
4.969005597059697465e-01
4.970331229994029432e-01
4.820880123046479282e-01
4.924861483964098063e-01
4.964642321335737685e-01
4.997532306964372895e-01
5.045022804366675606e-01
5.059224479375983297e-01
5.072604179099556854e-01
5.004826208110695340e-01
5.004610436973984111e-01
5.056852288202401402e-01
4.961786308763725395e-01
4.957629064707925193e-01
5.083013236350201192e-01
5.030001109853501351e-01
5.230455922004360048e-01
5.107258626069526297e-01
4.871956157237208318e-01
4.959393307226799830e-01
4.834856045331200614e-01
4.861929462564652527e-01
4.940497437943075498e-01
4.714833884458277113e-01
4.811356365991497075e-01
5.033950510249701749e-01
5.122107199779512010e-01
5.101215438765881460e-01
4.974850054507086727e-01
5.021789218439702829e-01
4.995402369610070781e-01
4.994703832239575925e-01
5.061281921281401974e-01
5.039254633687236806e-01
5.036827370942525972e-01
4.879380672383267781e-01
4.822574037056500673e-01
5.027380438420732123e-01
4.883226821415744823e-01
4.654236591296896930e-01
4.785682479530778410e-01
5.064354265131322252e-01
5.011494256839261752e-01
4.847368258221316784e-01
4.958365869485156785e-01
4.997345434463694724e-01
5.067984831124298095e-01
5.026817694821084093e-01
4.780769562294261976e-01
4.905672319373820534e-01
5.075359162890639153e-01
4.998143838429584540e-01
5.003724065170540580e-01
4.967341446726801224e-01
4.946311282587065872e-01
5.029090525682637924e-01
5.081621572308823165e-01
5.072391149005627264e-01
4.997507353126518503e-01
4.950723488748922096e-01
4.816134362177629802e-01
4.863879983422370046e-01
5.044402193312382821e-01
4.992598306285804255e-01
4.884171428539211268e-01
4.976248754032885357e-01
4.938283669292292122e-01
4.613828216152661699e-01
4.565578075658418000e-01
4.805635628014963134e-01
4.960423018371270532e-01
5.001734638153632062e-01
4.990032070195561387e-01
5.044295973065456851e-01
5.037973577865124675e-01
4.855886411762194710e-01
4.759570918740934076e-01
4.764032435431916346e-01
4.746166373432345043e-01
4.844366202439853164e-01
4.968851825785070009e-01
4.917894724323025879e-01
4.694916481758096283e-01
4.697995045919776680e-01
4.768925365649370196e-01
4.726776807196110819e-01
4.795209961904598472e-01
4.730251004465841347e-01
4.774868095060846862e-01
4.846683154548271921e-01
4.845352238959798608e-01
4.905322377351949426e-01
4.824862230776756356e-01
4.838951542513649229e-01
4.813685676402479907e-01
4.659463915827666836e-01
4.703798886257523071e-01
4.774238270798829009e-01
4.769323084769647725e-01
4.821440032331426040e-01
4.878012806494063658e-01
4.829423422011862033e-01
4.865564087962852557e-01
4.953753714132678732e-01
4.878632298316398774e-01
4.837997020578631013e-01
4.848829174304680745e-01
4.852692405620904204e-01
4.839447339223954536e-01
4.762325418699255297e-01
4.694631967863874822e-01
4.666766736514582625e-01
4.769577712788412027e-01
4.899083874462087373e-01
4.930304202364781951e-01
4.822455141338918838e-01
4.711827193273963599e-01
4.817306415523032737e-01
5.000468115095469956e-01
4.993973498176105807e-01
4.946552577075805091e-01
4.797197071560390103e-01
4.764821004230037071e-01
4.835041657703681994e-01
4.720599805590264819e-01
4.647783404152500131e-01
4.755887915899479901e-01
4.754552059923973228e-01
4.688084204418285217e-01
4.787487699981081701e-01
4.769171634483971300e-01
4.633358629417254071e-01
4.619704221741480210e-01
4.755833335022366382e-01
4.923918220382436095e-01
4.948515152044207221e-01
4.694881947425256774e-01
4.662210164972759863e-01
4.821012401687004290e-01
4.892783522843814348e-01
4.807361555355124105e-01
4.680106249577007937e-01
4.764461379592307422e-01
4.689052123176399856e-01
4.568954508888708466e-01
4.689148291105639244e-01
4.702084121674212080e-01
4.748899391936716174e-01
4.725918158034372318e-01
4.651083167926596817e-01
4.663275162076587210e-01
4.674005077967852140e-01
4.644962829359622902e-01
4.741249535964822126e-01
4.754061450020968249e-01
4.441347129152750095e-01
4.525318841904719669e-01
4.806495115115409500e-01
4.773166109806212254e-01
4.743805665602952026e-01
4.717839212757099498e-01
4.508492272047322502e-01
4.416100585210331331e-01
4.460923798212046432e-01
4.688029994177869697e-01
4.786262658595897834e-01
4.656342833704231743e-01
4.704668995425906886e-01
4.701308706673171800e-01
4.606212334986137802e-01
4.726652945598213140e-01
4.796921673878890569e-01
4.577865949362154852e-01
4.620439719112894306e-01
4.658089609153813759e-01
4.583120475526047954e-01
4.518161309969581096e-01
4.570547361680440956e-01
4.720688204098809071e-01
4.595106977740662235e-01
4.661117516986076903e-01
4.747089460865785426e-01
4.567051610325503219e-01
4.548632628864061611e-01
4.671502829972674631e-01
4.597852596840140693e-01
4.542291431697167425e-01
4.574374182690448265e-01
4.574062902449249068e-01
4.590209534645653955e-01
4.624033981241417179e-01
4.754968024557172934e-01
4.812665762464287122e-01
4.754066302180625647e-01
4.610201379620448847e-01
4.493300044335510335e-01
4.535960875865969189e-01
4.509881785095370965e-01
4.659824516468804578e-01
4.819523373866873017e-01
4.623104929228515347e-01
4.513090840314232799e-01
4.566291389810712142e-01
4.661799256980970196e-01
4.729539331825806103e-01
4.838807190537120495e-01
4.699841425592337085e-01
4.536851139837437819e-01
4.630981096026058341e-01
4.629140581814822353e-01
4.514635651475789047e-01
4.458682900994577203e-01
4.562142668478614271e-01
4.550715298283884991e-01
4.424876874509717783e-01
4.459967677725304447e-01
4.576880845825200828e-01
4.576311284152823067e-01
4.646025614966624584e-01
4.674320415957454733e-01
4.618165925914548553e-01
4.540044295114730732e-01
4.384172259440701214e-01
4.454975227210386524e-01
4.625321065818586708e-01
4.612217397227247884e-01
4.610279796345665981e-01
4.562320168907837425e-01
4.441965085659413948e-01
4.415202176223875785e-01
4.524284204357445494e-01
4.559492988314745032e-01
4.562682394833677546e-01
4.620436013793870478e-01
4.664170046639054545e-01
4.599406234202654820e-01
4.463618452913059587e-01
4.428315350915136284e-01
4.423959005756870622e-01
4.451152770422117100e-01
4.459079679806285390e-01
4.500972910760017154e-01
4.545529954321578803e-01
4.473237868049135812e-01
4.434818022209121025e-01
4.492672479258528195e-01
4.435907972272827848e-01
4.441017847267887397e-01
4.473934984063173692e-01
4.356699290034149463e-01
4.306523942613124656e-01
4.390329050952073153e-01
4.328528776007779522e-01
4.304028975211846575e-01
4.401478268970810404e-01
4.509830070432832017e-01
4.486965256705536809e-01
4.426000090959646416e-01
4.468137470559730429e-01
4.510378698948731002e-01
4.520442745079106261e-01
4.429202701274181364e-01
4.418258488899555747e-01
4.402917975932452710e-01
4.297731939090101427e-01
4.364171325410643454e-01
4.429918609524421957e-01
4.403624275748080352e-01
4.414675400405004835e-01
4.377907383029612798e-01
4.398090214010984544e-01
4.339965004818894800e-01
4.323319161783302778e-01
4.475760740600013832e-01
4.408146984310049032e-01
4.229497954370842749e-01
4.405041860025422640e-01
4.630021828063673461e-01
4.539123223513458760e-01
4.461956172729397707e-01
4.563891986306879422e-01
4.552147500741524078e-01
4.495035008721325331e-01
4.593983667933201898e-01
4.523485200654397964e-01
4.514162449065057814e-01
4.541446339573461666e-01
4.447724986411842329e-01
4.458722111280291056e-01
4.347213635062527892e-01
4.248218412273386257e-01
4.315719381461132209e-01
4.371830959084968549e-01
4.407843324026451959e-01
4.487258165903412199e-01
4.348170470484974404e-01
4.233641588962266944e-01
4.357081302500923070e-01
4.300969197750732498e-01
4.176479294606272874e-01
4.199744152671557318e-01
4.336615733202591194e-01
4.431089864633103170e-01
4.415818841091433966e-01
4.334595298735970381e-01
4.329385600494030095e-01
4.429254177330095854e-01
4.497365626438473707e-01
4.460648196132044885e-01
4.298893517918288554e-01
4.235682520691773090e-01
4.236139826617712489e-01
4.328524364142367631e-01
4.320365237537538428e-01
4.305115675946419862e-01
4.402186326555960760e-01
4.469981015405284364e-01
4.420302317623449051e-01
4.385332839752277279e-01
4.418643939330494375e-01
4.292154780918007173e-01
4.264138149868632044e-01
4.427081011531249222e-01
4.396132037161237238e-01
4.297193268792698362e-01
4.296908228240404748e-01
4.297365358370009436e-01
4.347422833977893641e-01
4.447746038287173076e-01
4.328005582929210227e-01
4.250056401691185703e-01
4.294450490533383569e-01
4.127748481778327760e-01
4.272294557767828960e-01
4.368529959161581711e-01
4.353426284979159955e-01
4.348004522932154559e-01
4.232796831395027048e-01
4.352499047097286855e-01
4.356917965092143019e-01
4.150732983430343581e-01
4.137710336737753791e-01
4.235271167298333972e-01
4.182539290394148290e-01
4.246896363002796160e-01
4.286700998871114110e-01
4.201225717729288323e-01
4.193049702620983421e-01
4.190530667418180255e-01
4.221891934447564165e-01
4.238770881934120216e-01
4.171459557500524218e-01
4.180904823227781231e-01
4.266856196486889519e-01
4.253478313460315463e-01
4.260768143139859188e-01
4.452641518194173087e-01
4.486442017470944621e-01
4.318712532093031964e-01
4.266838779802725190e-01
4.275346107923376215e-01
4.257104393433203682e-01
4.247876004137824957e-01
4.277834576107120146e-01
4.205632156225509455e-01
4.224809496482523352e-01
4.282237893384013838e-01
4.204264410349844439e-01
4.183030706088451400e-01
4.202106070059602461e-01
4.370802591340913756e-01
4.464158871506788140e-01
4.152395876815611064e-01
4.002199437999300891e-01
4.144292101728546118e-01
4.358256876429175142e-01
4.437152055510064086e-01
4.358754367129041851e-01
4.281196759510823013e-01
4.164939784088078634e-01
4.168472416764826827e-01
4.254368475382078740e-01
4.175740491961024148e-01
4.182726313100035842e-01
4.216448644956337644e-01
4.243762741519180870e-01
4.129478478773991879e-01
4.016016649786193771e-01
4.216600502496962721e-01
4.251314816791036955e-01
4.226761541116742515e-01
4.264004911470508641e-01
4.297153621638969967e-01
4.359630334687473185e-01
4.280455693389464966e-01
4.049270245431775828e-01
4.085468176453666000e-01
4.308379491936544792e-01
4.304138699244191568e-01
4.232681342021702431e-01
4.243443864280543321e-01
4.267748300840417119e-01
4.326987331295588657e-01
4.176350607654782943e-01
4.030360982164670758e-01
4.152907461823039936e-01
4.210345693482174800e-01
4.150582531532081010e-01
4.197707388260787376e-01
4.204487480455426085e-01
4.087742006949932616e-01
4.148392041765740501e-01
4.234055836099815950e-01
4.226377651461079576e-01
4.246849141479809853e-01
4.111278149796427361e-01
4.150244797339819325e-01
4.192169710053876841e-01
4.083134281614190231e-01
4.162492285424873040e-01
4.285135215348965243e-01
4.159865153699799367e-01
4.009090849670908785e-01
4.112280708420504860e-01
4.230863858424666057e-01
4.238912258511171594e-01
4.109214644547921069e-01
4.233816922241568359e-01
4.246370799596292933e-01
4.001870623902065716e-01
3.975225292829006052e-01
4.119561027698607769e-01
4.175559057438266719e-01
4.138047904867763749e-01
3.990598137018763758e-01
4.014982197272262132e-01
4.146721698902832709e-01
4.132334375193650322e-01
4.100828175310725632e-01
4.054341847458436954e-01
4.143718633350954583e-01
4.151423878481629304e-01
4.057711139504595055e-01
4.063532417224418603e-01
4.152207516988059566e-01
4.199545631572136895e-01
4.100428879557775352e-01
4.049709152218723962e-01
4.065283123388080400e-01
4.136414615269528583e-01
4.217075439247517377e-01
4.084261322050116161e-01
4.003644738453916441e-01
4.003923332648055555e-01
4.082157401358477156e-01
4.176413296566897637e-01
4.130227371819026883e-01
4.045725199295467367e-01
3.946105624393553835e-01
3.943354567899081675e-01
4.008039109591290949e-01
4.075509796370667126e-01
4.074089159973612873e-01
4.076922024443414561e-01
4.107368673773755807e-01
4.080880592650204530e-01
4.058714092298718046e-01
4.174324551360275581e-01
4.138656398932817893e-01
3.876929436181351107e-01
3.982612154309025931e-01
4.084584314287909579e-01
3.992685856894278018e-01
4.161255582241251694e-01
4.197275798535093916e-01
4.082968570805112218e-01
4.102947977865148976e-01
4.091054028653338670e-01
4.148524978409282027e-01
4.161208913951745525e-01
4.038552067457994998e-01
4.050800552742116478e-01
4.023921890678591740e-01
3.943558252298456912e-01
4.008717951640427546e-01
4.220078556656846058e-01
4.183816706517250461e-01
4.035834161707768097e-01
4.067033633271437409e-01
3.980609661808447441e-01
3.982219180469109276e-01
3.963552704028652229e-01
3.987174159410787344e-01
4.061482688693289211e-01
3.983855682683083432e-01
4.024513526578715750e-01
4.031151128181725274e-01
3.990182236635066437e-01
4.031657036328592514e-01
4.076020354078034313e-01
4.159178588306292612e-01
4.132169669149672320e-01
3.985262912874455998e-01
4.012712553061433263e-01
4.061400381138973725e-01
3.921399640348974258e-01
3.954505184854999467e-01
4.095093450990039408e-01
3.937814664560203015e-01
3.883281707407135186e-01
3.985519864071206397e-01
3.989809087727042014e-01
4.038471169463455079e-01
4.009886643315790367e-01
3.971992644193405586e-01
3.873167849445512956e-01
3.726833144871821712e-01
3.787140862148090648e-01
3.911712275434654495e-01
3.905036354433860657e-01
3.932387800582585746e-01
4.035834667924975694e-01
4.042385711841474105e-01
3.919409484820091660e-01
3.912502489633659652e-01
3.972186785026511902e-01
3.936222918718934594e-01
3.961583643800628551e-01
3.883507977128408672e-01
3.849890147493374992e-01
3.966155343818419388e-01
3.877530257536652147e-01
3.863889229507735390e-01
3.883900844431760757e-01
3.945088320736969134e-01
4.200310599116123811e-01
4.092266466899094346e-01
3.840970547973587834e-01
3.884377414603898959e-01
3.892225309096596919e-01
3.758130492600608163e-01
3.767793900591316358e-01
3.787049944010999480e-01
3.834786233952743317e-01
3.865839149766987504e-01
3.963141328772313288e-01
4.039182298644897751e-01
3.946708931161747591e-01
4.019426662366994418e-01
4.036221893922062320e-01
4.053893394199206135e-01
4.028233825866319728e-01
3.954663905760841258e-01
3.829490512653492273e-01
3.739632656855171322e-01
3.935943566835151119e-01
3.945638167571485222e-01
3.799437637248508914e-01
3.815128797651994863e-01
3.902273644451546564e-01
3.934686918840648029e-01
3.876865191687657863e-01
3.824219159056533313e-01
3.814019186570452580e-01
3.785409524050192820e-01
3.797286841804427548e-01
3.820456080178055713e-01
3.801957706394415437e-01
3.806509296170371703e-01
3.937716477921472946e-01
3.866696895497993003e-01
3.812245923059506825e-01
3.916026948774291583e-01
3.805448659461208027e-01
3.814745100075757622e-01
3.907976460904210581e-01
3.918165207869505062e-01
3.957252440983207165e-01
3.898800131207958986e-01
4.042870307448634959e-01
4.015384911265432732e-01
3.809311844264750557e-01
3.841188120702580533e-01
3.876231482414758678e-01
3.965633519098213378e-01
3.986946616325320325e-01
3.847613991484752916e-01
3.818712933175579805e-01
3.730763764990787101e-01
3.716759065209854773e-01
3.960076705641554784e-01
3.883403209610002960e-01
3.672677212046115969e-01
3.732481844889399825e-01
3.807655497889090856e-01
3.830794047156046989e-01
3.806800136365615095e-01
3.840000887972099819e-01
3.892642075784328859e-01
3.829931167941971748e-01
3.870006352803833649e-01
3.910038266426905662e-01
3.829677080802377787e-01
3.868584392723373733e-01
3.930128051824459678e-01
3.854117878659036323e-01
3.898018233415251887e-01
3.855515863365747697e-01
3.885625688102045117e-01
3.841522620319232084e-01
3.704434405486868864e-01
3.796362500111674643e-01
3.858590777303286257e-01
3.897525153484553972e-01
3.884247732357540839e-01
3.805308640050500402e-01
3.809382154381449337e-01
3.752721263495765180e-01
3.757032117957518347e-01
3.778523481317259680e-01
3.673854672946478828e-01
3.703700840327859289e-01
3.825204577849670162e-01
3.763625381325602093e-01
3.757547230225463664e-01
3.783910057893587475e-01
3.641450007881609219e-01
3.611322922549476955e-01
3.711905593002561843e-01
3.820584859986184689e-01
3.789712184580067977e-01
3.703039962731836665e-01
3.679236469486945049e-01
3.650807990449512763e-01
3.690543205833165530e-01
3.762808463164157291e-01
3.708555282497790762e-01
3.685884935391928741e-01
3.766485585165987859e-01
3.773386557576844380e-01
3.634683719160017867e-01
3.598075734730543096e-01
3.739777973028068359e-01
3.805119387743600146e-01
3.737283043940815563e-01
3.640469442010024759e-01
3.672210953099809827e-01
3.822548300184959169e-01
3.785807986076072384e-01
3.657659550735758436e-01
3.634270141644341812e-01
3.607690984792099598e-01
3.612349974652731555e-01
3.634384991543124777e-01
3.623770898731748513e-01
3.673392045360501790e-01
3.745384362548070389e-01
3.626054033189473058e-01
3.518183270429586784e-01
3.636277638060547712e-01
3.653366320847421522e-01
3.596790814934306413e-01
3.742283974380978262e-01
3.799091148178468935e-01
3.755963333967206608e-01
3.670528028901799411e-01
3.718399649471866852e-01
3.828467982970635841e-01
3.739709101040752937e-01
3.703193335700776800e-01
3.694940980136481312e-01
3.668917546540784724e-01
3.568358842219626070e-01
3.542730016663145909e-01
3.665462422374595741e-01
3.713358447456990841e-01
3.754512146735788924e-01
3.733298747757697877e-01
3.676182131234657646e-01
3.708595512428982111e-01
3.678819010801384071e-01
3.566603089895138412e-01
3.626841943805244606e-01
3.763398767228635644e-01
3.733139085272798585e-01
3.657017409132543029e-01
3.548013766631282762e-01
3.537237653110784641e-01
3.591424233700117874e-01
3.662868862526121871e-01
3.703652975196183861e-01
3.619021110662870022e-01
3.565386271591112211e-01
3.611955657284823817e-01
3.753352886525526677e-01
3.833741925908294434e-01
3.829707334599561364e-01
3.712116660978400651e-01
3.649674815406120931e-01
3.695291127890799054e-01
3.671418224846021428e-01
3.764057021889484211e-01
3.755453281985349778e-01
3.565412327522375358e-01
3.600623876298780224e-01
3.725963194120198718e-01
3.711904484449894959e-01
3.628653700179555464e-01
3.599957573555370716e-01
3.627642714802015167e-01
3.586513229332642938e-01
3.625209716439963814e-01
3.655855271146188912e-01
3.649033570985916186e-01
3.639781944631602095e-01
3.518285372040105274e-01
3.492960788643771353e-01
3.519728997409534155e-01
3.556361856079079398e-01
3.623018338376448599e-01
3.653114612169422459e-01
3.601316363763179540e-01
3.664740607819520490e-01
3.732018123146668143e-01
3.628577675968581717e-01
3.727544779778094175e-01
3.644223056104612390e-01
3.450005083499773084e-01
3.616197784537782955e-01
3.644247923549222556e-01
3.455842733094293684e-01
3.530816492356947389e-01
3.741910458757713442e-01
3.663164685566052126e-01
3.469198088231511545e-01
3.547947659671554788e-01
3.583671014863485937e-01
3.554151747015107388e-01
3.677510516077491798e-01
3.656175524093890905e-01
3.593588853761228719e-01
3.698490273154330099e-01
3.688643432744123096e-01
3.543656009493046377e-01
3.578705376430053597e-01
3.632202594809998408e-01
3.704594567153379203e-01
3.779611500242136546e-01
3.710768349067374849e-01
3.671663232074719452e-01
3.611829284869535472e-01
3.650113394921740140e-01
3.710269623327848709e-01
3.554410121517779242e-01
3.601112581746161445e-01
3.618808306399033947e-01
3.538898121185125034e-01
3.586705834282519212e-01
3.603391961091186313e-01
3.671713787164320730e-01
3.620676115551905716e-01
3.630102767421640175e-01
3.695746540416751102e-01
3.677174761832633365e-01
3.644944397668422043e-01
3.615939705308280350e-01
3.587721744591647055e-01
3.502345322187607191e-01
3.558408671154890124e-01
3.619478205967827655e-01
3.627772783209473051e-01
3.624930052178235718e-01
3.579143445765400888e-01
3.502057679890784869e-01
3.533965050468739766e-01
3.502957414794769520e-01
3.536060616163529957e-01
3.616871631796220177e-01
3.589277946378970352e-01
3.649585378469105690e-01
3.584217374187212979e-01
3.409815534454877506e-01
3.470740329537863045e-01
3.549258617633784807e-01
3.559733425022391096e-01
3.576261029452397211e-01
3.461332738753497007e-01
3.466351381883262528e-01
3.563414261942097205e-01
3.575115486503283035e-01
3.487122211861700682e-01
3.542417971519311037e-01
3.511593236970605436e-01
3.504399730313236816e-01
3.618207588470335190e-01
3.599087299396479533e-01
3.546457238710097881e-01
3.462086803163220150e-01
3.507502647007109675e-01
3.530847958538480547e-01
3.445927204460987880e-01
3.504339719646317186e-01
3.594369205986319149e-01
3.653665231718769002e-01
3.589571749340012552e-01
3.629710954205900286e-01
3.610884558604190442e-01
3.498718407983876233e-01
3.441851407495614690e-01
3.463904654973933850e-01
3.533904473105502486e-01
3.486759081538533533e-01
3.394710642192902972e-01
3.323448898419832376e-01
3.425945319465165118e-01
3.529390527096141206e-01
3.537351704392470153e-01
3.420315411301697583e-01
3.440788492431448575e-01
3.573939705516300802e-01
3.583693817112135749e-01
3.488182230404697215e-01
3.391645752613948184e-01
3.389941270847030008e-01
3.425684754128576204e-01
3.483612132780545823e-01
3.450667110684160210e-01
3.455710091064718159e-01
3.504695198238265696e-01
3.517945860536918490e-01
3.529365066906171022e-01
3.448577147177504520e-01
3.532467607610626503e-01
3.533584619116638681e-01
3.452839534714784997e-01
3.496576598655313228e-01
3.522199217601318932e-01
3.565636753268529024e-01
3.403959511165288720e-01
3.293993956841692050e-01
3.394533954762881667e-01
3.455328776735128726e-01
3.484399293925612984e-01
3.497812017265417572e-01
3.423045669499690802e-01
3.480633892508109839e-01
3.543954198195311545e-01
3.475490867234314885e-01
3.538296024605135925e-01
3.476660772272350819e-01
3.399424227270429477e-01
3.433693281735002989e-01
3.450302718141382563e-01
3.477480340737704179e-01
3.344057414003757667e-01
3.295335733117105148e-01
3.471738548351005482e-01
3.528059485137710061e-01
3.564390220599811809e-01
3.446997107408665273e-01
3.195429586536872590e-01
3.304824991718744442e-01
3.516303925788376583e-01
3.455015556275127242e-01
3.380736134777129198e-01
3.393415658659437173e-01
3.423557578066019902e-01
3.415168496675894394e-01
3.381202164138933375e-01
3.385681073668910246e-01
3.334261433490187110e-01
3.252431519767080559e-01
3.265483297812884489e-01
3.392395043577114411e-01
3.395929784949888730e-01
3.375563390908039585e-01
3.349303589354301058e-01
3.273590942412755722e-01
3.338466927438495380e-01
3.479406065649200408e-01
3.378872702069056766e-01
3.320982185389020347e-01
3.460079568704434450e-01
3.422460435508804522e-01
3.370194894026962151e-01
3.374745242867404071e-01
3.366019758290448860e-01
3.373059012103037935e-01
3.379261572843956785e-01
3.411223303740863466e-01
3.392611740809482468e-01
3.387834924475923160e-01
3.518820268218195157e-01
3.431033322099057425e-01
3.329910098832332133e-01
3.389001468683021101e-01
3.412612189253215744e-01
3.426092366461949701e-01
3.341080907873912320e-01
3.300770174589557904e-01
3.377647380870790195e-01
3.483062672552350580e-01
3.512114859544218648e-01
3.355750766520819162e-01
3.359816939711207096e-01
3.402929026035075299e-01
3.253774824109993413e-01
3.232081384941874469e-01
3.317849928029214523e-01
3.461794549013590405e-01
3.551441905819272549e-01
3.466330404548687016e-01
3.351176612940036104e-01
3.405920635376045169e-01
3.315462700182308931e-01
3.306802667293054498e-01
3.461507942265122928e-01
3.432706031756322385e-01
3.359277023897174197e-01
3.424226488614131036e-01
3.408202676596205349e-01
3.262862771287461938e-01
3.281671454605890048e-01
3.314271803393967208e-01
3.370238383979800578e-01
3.437949679032019090e-01
3.459428724553025303e-01
3.409700190476544490e-01
3.358663052672122284e-01
3.313088256091365480e-01
3.403438676296174359e-01
3.365168933805649520e-01
3.309729618493945646e-01
3.342731742352848534e-01
3.256610875683801365e-01
3.298400306699316165e-01
3.377563818673561813e-01
3.280646323017154531e-01
3.249935951933591860e-01
3.305545974946129117e-01
3.275643620858131877e-01
3.300823413557423258e-01
3.333088892550328253e-01
3.280880760759950499e-01
3.380210432284393440e-01
3.371744755073128874e-01
3.282298722529432000e-01
3.332047067995035916e-01
3.259037752941579824e-01
3.300158353597634209e-01
3.302577352131747523e-01
3.256256611190819772e-01
3.335170988791395508e-01
3.342197075228401926e-01
3.328151873407254047e-01
3.301509077095813871e-01
3.299265498978070088e-01
3.332450435395525323e-01
3.264065161640422597e-01
3.186431812665673213e-01
3.244977585344822058e-01
3.238989278472149680e-01
3.280255299371395150e-01
3.437899852428104031e-01
3.364296587705628561e-01
3.269923825789602390e-01
3.264487612214663770e-01
3.314476699580114483e-01
3.338785788156170553e-01
3.284951630797712796e-01
3.248383739613783794e-01
3.371541576497541493e-01
3.436025224391445199e-01
3.257488656551981721e-01
3.222616746488694561e-01
3.215277453299004717e-01
3.228221720494600100e-01
3.290541026460688800e-01
3.301543990242918336e-01
3.326941819606227257e-01
3.296747731880840249e-01
3.387617270860484586e-01
3.379597212455802135e-01
3.265758262527072575e-01
3.249277856341472037e-01
3.288282051855952459e-01
3.262916323191444867e-01
3.206763323905320595e-01
3.345425893176082743e-01
3.455671706432706380e-01
3.319363310627558294e-01
3.295465573582564422e-01
3.314944750482874958e-01
3.167706313066106505e-01
3.151940332429993274e-01
3.283288432859934880e-01
3.202529220500034413e-01
3.064447602209355859e-01
3.177438047202735261e-01
3.261474865649733879e-01
3.197134799312388309e-01
3.193759928352885025e-01
3.260238396828443741e-01
3.293978580730712591e-01
3.326825945685398245e-01
3.252103777859706168e-01
3.205137600571275613e-01
3.175858302962123458e-01
3.200864587669782768e-01
3.294536271632680924e-01
3.323504864225916289e-01
3.294745692078127064e-01
3.195023421150759990e-01
3.195219924324012584e-01
3.251983617108493152e-01
3.284410575031425639e-01
3.354811526554337675e-01
3.237266794430687655e-01
3.093388319185437219e-01
3.130259313974056989e-01
3.180026927390079972e-01
3.176011267128792670e-01
3.159987168768908505e-01
3.089068512825694501e-01
3.109925326987720284e-01
3.163797006545461254e-01
3.102809852827377868e-01
3.232712503868958587e-01
3.297410526402362874e-01
3.184256774340047391e-01
3.201386564242547639e-01
3.277148116570846592e-01
3.359267518751954396e-01
3.325564099244084915e-01
3.211824422101793308e-01
3.154166091593232912e-01
3.064856795389492294e-01
3.096523300861132588e-01
3.244003669338454410e-01
3.289061791139890611e-01
3.181491293575668955e-01
3.179805117704583295e-01
3.228924001299581792e-01
3.117514022086265713e-01
3.096687074787775051e-01
3.170175718191908243e-01
3.166060308185006944e-01
3.122145334756898927e-01
3.140066841309816503e-01
3.193123408453794054e-01
3.127658449294181686e-01
3.144609003480910436e-01
3.239008852437619823e-01
3.183002618772791670e-01
3.152462276840228284e-01
3.154232102093119106e-01
3.085996895831374376e-01
3.091260307122354889e-01
3.229717755808137469e-01
3.205635900325959353e-01
3.173836553014460771e-01
3.227445323577452507e-01
3.214442313778070881e-01
3.229460442709450874e-01
3.207725827053178325e-01
3.124205204266563562e-01
3.107932845242960540e-01
3.205495483449592453e-01
3.197011517405931036e-01
3.254374103507691185e-01
3.307279257301571906e-01
3.243714025555667346e-01
3.200620720154250809e-01
3.214610331414913258e-01
3.265808470566375354e-01
3.304702624668962585e-01
3.329923176024626175e-01
3.193710906191340460e-01
3.136463211319429623e-01
3.095375018434276537e-01
3.091812895492700441e-01
3.121084376135518923e-01
3.094562630320981667e-01
3.142093858211831292e-01
3.111271882487018359e-01
3.075502091639766289e-01
3.173823925951453906e-01
3.235073940552861127e-01
3.150030986117935972e-01
3.221399845322017175e-01
3.156094477220585670e-01
2.965474540947496962e-01
3.059244350417207881e-01
3.192558351806463190e-01
3.234118644066404369e-01
3.188720395179800438e-01
3.171970119758125706e-01
3.170648965892158277e-01
3.105818348335127599e-01
3.110754324508490654e-01
3.169248581587126856e-01
3.161887768256427811e-01
3.163683148061643413e-01
3.163502580248130913e-01
3.115889475278167953e-01
3.098011244000123399e-01
3.149241491748152599e-01
3.232146919529556017e-01
3.165643716988136291e-01
3.065045536203699350e-01
3.095830580659228448e-01
3.091059498522596427e-01
3.050440665222609038e-01
3.033384002327988438e-01
3.030605490935888713e-01
3.110294240382056596e-01
3.177801794090029386e-01
3.205205803839561440e-01
3.152411812102442479e-01
3.039241808343834950e-01
3.063877636822977535e-01
3.155457887431465380e-01
3.125732471809510304e-01
3.166027119397802347e-01
3.134725276655205839e-01
3.056399905660883709e-01
3.010838003139612584e-01
2.981535546813039450e-01
3.004537876272598829e-01
2.992682689301728871e-01
3.133109960044715425e-01
3.098135724173690653e-01
3.050246586752903277e-01
3.017900595663553509e-01
3.051461907558488118e-01
3.147837442570843303e-01
3.018371971458367331e-01
3.006775466601826485e-01
3.014094422343314150e-01
3.059634335674885630e-01
3.124814874996726388e-01
3.032005038392465157e-01
2.961716548487852707e-01
3.004921107090425259e-01
3.156677214557507827e-01
3.256911357314356548e-01
3.151081448790891137e-01
3.074043357436508361e-01
2.999034312445692518e-01
2.951949608492652199e-01
2.943887338589326608e-01
2.946772496655412632e-01
3.028485327204059052e-01
3.040060461422990357e-01
3.039980343611727864e-01
3.099654880114886546e-01
3.174295926424672842e-01
3.191492366951164117e-01
3.202301641697055667e-01
3.112847744470387257e-01
3.038369214096538484e-01
3.035613144363702443e-01
2.980642307346288988e-01
2.938071904127768641e-01
3.001487991167979263e-01
3.008986188658509531e-01
3.065546965585351225e-01
3.151811745906837881e-01
3.039304716305549769e-01
2.980181125688716182e-01
3.004634954831434390e-01
2.984679517092955758e-01
2.968503071287018624e-01
3.016824118818903222e-01
3.075561850124466368e-01
3.060535906592632971e-01
3.062716520593050107e-01
3.038614256266841673e-01
2.968777952221157701e-01
3.035763201385776600e-01
3.029061326563433076e-01
3.028936493466221624e-01
3.039978386283746503e-01
3.039534223747752950e-01
2.974358111934335414e-01
2.952152781564775230e-01
3.064003901385835005e-01
3.020335807988843713e-01
2.929320745001115500e-01
3.027819222471418437e-01
3.080895571240355180e-01
3.024091667944045492e-01
3.136971531039827177e-01
3.087769724136483207e-01
2.979371403357145009e-01
3.064311896276356029e-01
3.053717994547356374e-01
3.075739962173897335e-01
3.094237149545238097e-01
2.943598924695647878e-01
2.994292421911987079e-01
3.052397495739779809e-01
2.991356471061769606e-01
2.867496630866966378e-01
2.805782490207366364e-01
2.890049116537700136e-01
2.922811591351855975e-01
3.108622354399944721e-01
3.176671386460635516e-01
3.024428138551303880e-01
2.996773120670129242e-01
3.006632365225000991e-01
2.989317106018375969e-01
2.957855867124316029e-01
2.992547695167493416e-01
3.089479393490133230e-01
3.056986089926668204e-01
2.907119718267233144e-01
2.956404621740198468e-01
2.992372942036590766e-01
3.053007906567272722e-01
3.131098519871825525e-01
3.018007072983747152e-01
2.968301876844356979e-01
2.957843264286181828e-01
2.951237383775571210e-01
2.936001779559097025e-01
2.992348026813165252e-01
2.978087575236007534e-01
2.973006674396434512e-01
3.085576553677220613e-01
3.091596333146001130e-01
2.964755675993271944e-01
2.900167904109228201e-01
2.929830478616516354e-01
2.981348588115140252e-01
2.991235559456718041e-01
2.985101391552524852e-01
2.999564311878964995e-01
2.946405463127950708e-01
2.980191219068870079e-01
2.925325806580944543e-01
2.816487869733587113e-01
2.886607059362664152e-01
2.927850862329837711e-01
2.948113596612288445e-01
2.950257447515038378e-01
3.031035540428588249e-01
3.086711591567089519e-01
2.979197143706776574e-01
2.955410579140201333e-01
2.911529811347247643e-01
2.845480283528188381e-01
2.874783169242532410e-01
2.898583446329509594e-01
2.942966136560981050e-01
2.963490860603420485e-01
2.890592137017852781e-01
2.930899699798729663e-01
3.146324698676794540e-01
3.124858539043252614e-01
3.020747662791484212e-01
2.993835581729017425e-01
2.896872202173233490e-01
2.854209137603813118e-01
2.891532724909630092e-01
2.964714214212288979e-01
2.933252774191538736e-01
2.917447393521354071e-01
2.955734911380897278e-01
2.965469116774531733e-01
2.924130231780600608e-01
2.838944121234279194e-01
2.920956374453253512e-01
2.970663558707524188e-01
2.736630089714137126e-01
2.772347353696141270e-01
2.913890097401417578e-01
2.840580226119149843e-01
2.920813830768723141e-01
2.918110568131019322e-01
2.871523851634516511e-01
2.848723537422944152e-01
2.845741348965095674e-01
3.010081329699750841e-01
3.033576097384415027e-01
2.912182865449347013e-01
2.844533699271535321e-01
2.816893551312072974e-01
2.833766233563730363e-01
2.819189873296634175e-01
2.856011594720586633e-01
2.980888923870660956e-01
3.007288152808325621e-01
2.926898839740542657e-01
2.851893069262553815e-01
2.855599597275532697e-01
2.887829441933112973e-01
2.911384583202934473e-01
2.902640336017243694e-01
2.858951923948718221e-01
2.890418869417271663e-01
2.844723421093636739e-01
2.790094882575768764e-01
2.885538412177293122e-01
2.903410411162642979e-01
2.957382163518928464e-01
3.006314488182813549e-01
2.894181508115257762e-01
2.881660627234352012e-01
2.908617670770076713e-01
2.895805542511372122e-01
3.007195559058486456e-01
2.985963443541321816e-01
2.848788893813865575e-01
2.889324801519011499e-01
2.977492937109843529e-01
2.936362493819212327e-01
2.900952939746607728e-01
2.886956829167932059e-01
2.872285754437604033e-01
2.875258725511170010e-01
2.908242554869289176e-01
2.870384665062781782e-01
2.848049858185185412e-01
3.029648134878605847e-01
2.923338561367687660e-01
2.803319363524893193e-01
2.859532576227832301e-01
2.797341800670501977e-01
2.784835816756540128e-01
2.731930303086763101e-01
2.825369233830161142e-01
2.881034743674446563e-01
2.852591208266394007e-01
2.884770713373098761e-01
2.831908108375786326e-01
2.797354580683800163e-01
2.832046394680010071e-01
2.935314462094364973e-01
2.926143198217033836e-01
2.817610867159066612e-01
2.806649424614011124e-01
2.749756540356952383e-01
2.813242968675948585e-01
2.904686714949453186e-01
2.785994310515876871e-01
2.755955509913469159e-01
2.850799366297747661e-01
2.884608214448883268e-01
2.912252447315044623e-01
2.907993510052129249e-01
2.808036949090830237e-01
2.815808007871942187e-01
2.870860045608354394e-01
2.827606111751911899e-01
2.825240813813713614e-01
2.842849017190792194e-01
2.777031963761008582e-01
2.918494595236112432e-01
3.047466236091661007e-01
2.888398703798406020e-01
2.767193223022909598e-01
2.725087855787900470e-01
2.688807181610007868e-01
2.755962548001841816e-01
2.851148179711329167e-01
2.771085407280244883e-01
2.730649787551823193e-01
2.782320850332478113e-01
2.776409421321702764e-01
2.809191492572672422e-01
2.827197954673507652e-01
2.919138547162605790e-01
2.966471255188806722e-01
2.937290911348502398e-01
2.909309980294911835e-01
2.793434487940625877e-01
2.784416249689691258e-01
2.870514649838868393e-01
2.911122316831892820e-01
2.873542191319950478e-01
2.810667308314457324e-01
2.856481268756381753e-01
2.801688139532825250e-01
2.727147470640815530e-01
2.693510665035310225e-01
2.787453536210332539e-01
2.926169010719531505e-01
2.877469001459204145e-01
2.917109969646534129e-01
2.878905568890286482e-01
2.685694223246338219e-01
2.701452534785442339e-01
2.782661364100411094e-01
2.749103901504872938e-01
2.745075143814210139e-01
2.768263943757842127e-01
2.844197186386097642e-01
2.868560855268215137e-01
2.843043798988066917e-01
2.855558106355491343e-01
2.821902122737301455e-01
2.753157073908178987e-01
2.689076248097271304e-01
2.739087059115803413e-01
2.787882550097599554e-01
2.702515577788269785e-01
2.718900111918755025e-01
2.762924517128863000e-01
2.745687249411435937e-01
2.720101999965451323e-01
2.666627143399203370e-01
2.683012437780318837e-01
2.785307802988130077e-01
2.779338512170189679e-01
2.680311989001177286e-01
2.722841445704501928e-01
2.847828250549719331e-01
2.763013388527019165e-01
2.700278788567033184e-01
2.659248715162700893e-01
2.665824397272228419e-01
2.782319545064984023e-01
2.714977479025112994e-01
2.689132242966484343e-01
2.715352914396751416e-01
2.678441677843050872e-01
2.720888016618177030e-01
2.738434664783185313e-01
2.775513462295862710e-01
2.788015867709263684e-01
2.743004904922085041e-01
2.816425546411381320e-01
2.791260363454099447e-01
2.831701030560885846e-01
2.823592598332116399e-01
2.738471427067514230e-01
2.827890747241141867e-01
2.880503992315209816e-01
2.872502172973235290e-01
2.787815411059066384e-01
2.629314301406054932e-01
2.643337776439115272e-01
2.708546202040605921e-01
2.772080971046534392e-01
2.895316629880227421e-01
2.765406411480961224e-01
2.699921697062496739e-01
2.719182029295496017e-01
2.725240982796907629e-01
2.797759016647861086e-01
2.800649957873454499e-01
2.829515463028163813e-01
2.796525487704295543e-01
2.700730353797693994e-01
2.727060191980015258e-01
2.817382528411802589e-01
2.704291456922459091e-01
2.684736222383587445e-01
2.728630023261235382e-01
2.749463467531469418e-01
2.752790020131906101e-01
2.666802394071964843e-01
2.655219382571252784e-01
2.762639731159489687e-01
2.855181312857507647e-01
2.794584735867834402e-01
2.687905555291962845e-01
2.697743178241535089e-01
2.756710337557357060e-01
2.665027289079341943e-01
2.701810951684086581e-01
2.742745488087473538e-01
2.766357915328394590e-01
2.778262904922661480e-01
2.820904050085036308e-01
2.810418009642008941e-01
2.696925009751490743e-01
2.757439777985417617e-01
2.730449218855380833e-01
2.617904175213014994e-01
2.593212697750161833e-01
2.754603215386198234e-01
2.755608631831721334e-01
2.652905691948215239e-01
2.686331150491568232e-01
2.697783088654710504e-01
2.672832913355792095e-01
2.638712353980337544e-01
2.698090521652893314e-01
2.626285801287223109e-01
2.590156372146980024e-01
2.796062473305977458e-01
2.744793854830971935e-01
2.598117691369736804e-01
2.613959905566148323e-01
2.647787816183996834e-01
2.666234165479343665e-01
2.658695897569195998e-01
2.656760145191945921e-01
2.720691120818531372e-01
2.696717754160410929e-01
2.625927483645000282e-01
2.694931571797083980e-01
2.740525901419231247e-01
2.650644641548973723e-01
2.624837288089265641e-01
2.703434549694457845e-01
2.762537691012830754e-01
2.730231596970830177e-01
2.684414903101516314e-01
2.744157810211708126e-01
2.735731319415196650e-01
2.696749210153605025e-01
2.652406161476218993e-01
2.647778370596598485e-01
2.715083800844831918e-01
2.628394870565265995e-01
2.562359179926979036e-01
2.638264387283417167e-01
2.632355585009754639e-01
2.642927286761868055e-01
2.716068723880656344e-01
2.625870591710797730e-01
2.566613896432369257e-01
2.660683336823616574e-01
2.722042339535714617e-01
2.695401693267995280e-01
2.748992469359773927e-01
2.765302453699052809e-01
2.653077195694406587e-01
2.598309748320144497e-01
2.564056406829362533e-01
2.615443783318612270e-01
2.635320362952828233e-01
2.659889806992083439e-01
2.670116855879696161e-01
2.576795862237422630e-01
2.600274033148425312e-01
2.681566755317179584e-01
2.675329574339089245e-01
2.758395261061954429e-01
2.725498030560424279e-01
2.537744862349574637e-01
2.527057947954144401e-01
2.624207428258739649e-01
2.636120591566493698e-01
2.493307181391016536e-01
2.499558766144785171e-01
2.668259292843180863e-01
2.673023422161451834e-01
2.627209697303359848e-01
2.692980091891523098e-01
2.680263241825495135e-01
2.612098153753635299e-01
2.688509982779631047e-01
2.677864221809669321e-01
2.544680967519760695e-01
2.573394631783927911e-01
2.651100239426742444e-01
2.651498282745358148e-01
2.735171664710883133e-01
2.810467311188495909e-01
2.708332754966853440e-01
2.662434966340972431e-01
2.685234287954998411e-01
2.609912612029944845e-01
2.561298039938235682e-01
2.595178946280275456e-01
2.603811766377976400e-01
2.628903103289856324e-01
2.719475995821977188e-01
2.679041548847406196e-01
2.542983248529211426e-01
2.576512725125278402e-01
2.719017305648065985e-01
2.796175226516120493e-01
2.704012031737003663e-01
2.680301302846127554e-01
2.694179154146580935e-01
2.600395271319766444e-01
2.705271346072863903e-01
2.730043550255065732e-01
2.663355243735661682e-01
2.660276115171612554e-01
2.608604369856300509e-01
2.598779280487901744e-01
2.621259284913872722e-01
2.653429886674847360e-01
2.623407159053630089e-01
2.528490827976171973e-01
2.465038870353195022e-01
2.553501848901638116e-01
2.643025330605362488e-01
2.551430263691651379e-01
2.467591941995886384e-01
2.552515405482553845e-01
2.682576619238127291e-01
2.593319200984260942e-01
2.508557512636274134e-01
2.514058769818015571e-01
2.579945485690676166e-01
2.639998883933999951e-01
2.573404015042414783e-01
2.624653619782434388e-01
2.644923918401465013e-01
2.560901643089905644e-01
2.614968073342272548e-01
2.599561428704831312e-01
2.571005148073878810e-01
2.584519753476770543e-01
2.539080132924188549e-01
2.633878055053230360e-01
2.723504991287685195e-01
2.664044600280583430e-01
2.565929040269999128e-01
2.543801362462131399e-01
2.572511500291749242e-01
2.627236665269859217e-01
2.611423489441842549e-01
2.635786141429947160e-01
2.630198981674308767e-01
2.535580234235139674e-01
2.583885906633362484e-01
2.594559868767700173e-01
2.573515837228553260e-01
2.616774191568414509e-01
2.573600043933899628e-01
2.561186581743198909e-01
2.594158511925475086e-01
2.612286965417166540e-01
2.660998115061176117e-01
2.643093220901289175e-01
2.529474197044622730e-01
2.430206209432688447e-01
2.457086524461849497e-01
2.534706027075953605e-01
2.598158775684012434e-01
2.593494532883679482e-01
2.602510067310687125e-01
2.623825506183993794e-01
2.616113962804512139e-01
2.626405743301316043e-01
2.642485950571273889e-01
2.573760947083195694e-01
2.505778397804441227e-01
2.533399997714035345e-01
2.554603009806060143e-01
2.524063244718931509e-01
2.464315519593389958e-01
2.464050991746840336e-01
2.447412330986803719e-01
2.455377701910699539e-01
2.513506486848622878e-01
2.463423801972262350e-01
2.442148609496640477e-01
2.481575424097845484e-01
2.518742827532193251e-01
2.554616126754543082e-01
2.524328676914363023e-01
2.493549917824038065e-01
2.539053346148221202e-01
2.554977274412121857e-01
2.516616696679417897e-01
2.572968241543140966e-01
2.568243093163843915e-01
2.575844664297511910e-01
2.567508812292664255e-01
2.463195786978939206e-01
2.440817075459884300e-01
2.463621589199119499e-01
2.542356783380388396e-01
2.601263942494306258e-01
2.569238152546950982e-01
2.568770528871869296e-01
2.560000112323300159e-01
2.496346505072718214e-01
2.488087194541680480e-01
2.503737972125865130e-01
2.456037996430741610e-01
2.449400935302436522e-01
2.535449328049882434e-01
2.563151802953768099e-01
2.574686707767044336e-01
2.540825269326177915e-01
2.437773305460793904e-01
2.445009605601219660e-01
2.561277626515392480e-01
2.520124235412387059e-01
2.476874355586946297e-01
2.567258456530669974e-01
2.576005325665982060e-01
2.527034570671020663e-01
2.530900625584557861e-01
2.538943772873621385e-01
2.498495406358385851e-01
2.556350106834350266e-01
2.544672470787610608e-01
2.469144805063978043e-01
2.453884373403473207e-01
2.464483464215519448e-01
2.479033604374012989e-01
2.478433875540619336e-01
2.456640431406540148e-01
2.451797628861530076e-01
2.461121545881376216e-01
2.525299192176642116e-01
2.472533436561732134e-01
2.488577792044006087e-01
2.533724327200134185e-01
2.536692155845632346e-01
2.518130595750415757e-01
2.493623848673365007e-01
2.599405371220664396e-01
2.583451232182504831e-01
2.533304015064833381e-01
2.561787290728810840e-01
2.618211744107439842e-01
2.540696882047518423e-01
2.485424620504646243e-01
2.448778289395336649e-01
2.388353417748844687e-01
2.433989254857230611e-01
2.521561040992882363e-01
2.489726759268802991e-01
2.487886554059474120e-01
2.515423049951251433e-01
2.522068276262884878e-01
2.510891235444221992e-01
2.561536944298969942e-01
2.560343221611613429e-01
2.441744714732910215e-01
2.467118386930142737e-01
2.449679062101576266e-01
2.442957355390172891e-01
2.440933561564180843e-01
2.486532462452526182e-01
2.572334638642805871e-01
2.515397002642731916e-01
2.453736948739637380e-01
2.497978834481026644e-01
2.573301350436796864e-01
2.495323007441595797e-01
2.387198751894853699e-01
2.390275561667491444e-01
2.433623703711962905e-01
2.473553835903223863e-01
2.456227277650414043e-01
2.513231954590636197e-01
2.497091291349659570e-01
2.428351905199559457e-01
2.455930136158551436e-01
2.424739127823673235e-01
2.441211521826424369e-01
2.475905822333340500e-01
2.474644435769445538e-01
2.416207242275715816e-01
2.396176205361957023e-01
2.438874475542457954e-01
2.449060043743297721e-01
2.431978502228437367e-01
2.467731716808685416e-01
2.503627497513055133e-01
2.538900661295104277e-01
2.545424459525377769e-01
2.498439196687919639e-01
2.474579274350533487e-01
2.412541298767458264e-01
2.414836648676582098e-01
2.445037191467666904e-01
2.419447594902768284e-01
2.423585334856648565e-01
2.417945441149012276e-01
2.358202917181669855e-01
2.403946043407548805e-01
2.439841104127793425e-01
2.461057524247849959e-01
2.432678671709769536e-01
2.361392866174033545e-01
2.375858798948550510e-01
2.510588313746612288e-01
2.557926695317213062e-01
2.515708219206427287e-01
2.467075097910481629e-01
2.447358430034532739e-01
2.535931583566206626e-01
2.529216875762579364e-01
2.429413182462074050e-01
2.408399096784457905e-01
2.440087717897047315e-01
2.400909825708711642e-01
2.419182046376802397e-01
2.478374052630654134e-01
2.448698491633377883e-01
2.434626611266494101e-01
2.440430692753426389e-01
2.388990474141350073e-01
2.487342648929314615e-01
2.589045813853131928e-01
2.455676409927022574e-01
2.361718987232468980e-01
2.421512359368023226e-01
2.365839931213314373e-01
2.286961350706542273e-01
2.325261088124515041e-01
2.324195091646414357e-01
2.345691705543658245e-01
2.472817562241278189e-01
2.509207791566597234e-01
2.357676985167613537e-01
2.366620575023690720e-01
2.438995545948595411e-01
2.473320118465735518e-01
2.536946845945675655e-01
2.499305645977549506e-01
2.396658109732455744e-01
2.371656396909058995e-01
2.363974114738432997e-01
2.300862439049588259e-01
2.288280704527604348e-01
2.366991433457620864e-01
2.422399334590247255e-01
2.420463224232362875e-01
2.486923287256623816e-01
2.474576593001532321e-01
2.372844100017108826e-01
2.343091886718374761e-01
2.437871554488699466e-01
2.395052897261515379e-01
2.331414932344329782e-01
2.376524054447211320e-01
2.370381345038089227e-01
2.401534686544456454e-01
2.418870633495147915e-01
2.412011330183063129e-01
2.349837025905719134e-01
2.379629572895430867e-01
2.365037603392560750e-01
2.294416139803403254e-01
2.332914779833722696e-01
2.360553526339761732e-01
2.449347071777875917e-01
2.521541474790840454e-01
2.546809000208247742e-01
2.498372811721847608e-01
2.470081512365330523e-01
2.432656150949002727e-01
2.421906470711781001e-01
2.462958393068182539e-01
2.373766711237642602e-01
2.366054205811277955e-01
2.383098807647151818e-01
2.334419938128250160e-01
2.339557676748575676e-01
2.326249673279737751e-01
2.285686352708705682e-01
2.360258378365129028e-01
2.380526683919814979e-01
2.423313922786520247e-01
2.452974986774977550e-01
2.353141238557287795e-01
2.387022373714127177e-01
2.445728182856980182e-01
2.464956478274121232e-01
2.415985233497057183e-01
2.423692583447163429e-01
2.441195714126123961e-01
2.368518160103894044e-01
2.422722323471671602e-01
2.436269004579530717e-01
2.347848904944919990e-01
2.336446863982356570e-01
2.347877838139149076e-01
2.329006623027847778e-01
2.235454748951806736e-01
2.301217537319965867e-01
2.425308384997139355e-01
2.286473319309886010e-01
2.276704701733573422e-01
2.324584197734761437e-01
2.293063901951941652e-01
2.358603099922815249e-01
2.433686695636954334e-01
2.384749858900857555e-01
2.319444079452744056e-01
2.355098195717553189e-01
2.287821461518842747e-01
2.244479809057969566e-01
2.402194918058795092e-01
2.405436215438917225e-01
2.324154599522128828e-01
2.346323141801422152e-01
2.339078491443009056e-01
2.383304745298003291e-01
2.310472484325126752e-01
2.340506061096059021e-01
2.346967920102414062e-01
2.283101765797548033e-01
2.307233796774801060e-01
2.290364904519380795e-01
2.332602173594149342e-01
2.324650739279655876e-01
2.326815660069029290e-01
2.358939788876284194e-01
2.305324693972087280e-01
2.302141992319100272e-01
2.424673432849831223e-01
2.374108953320004933e-01
2.207467090390909381e-01
2.228951427416711595e-01
2.343345388693118536e-01
2.284245997296573683e-01
2.206166831941848150e-01
2.268645637734664489e-01
2.273932440000996091e-01
2.275153133374932524e-01
2.224254961677385733e-01
2.151327575416411841e-01
2.186293041752916111e-01
2.281248500548558045e-01
2.275560627833531357e-01
2.255519866069517765e-01
2.325893178622358004e-01
2.294911959253997102e-01
2.289102738272913162e-01
2.315530914762556347e-01
2.354394180958823690e-01
2.375091973589389949e-01
2.358575093358246666e-01
2.344287714086198127e-01
2.259843795619461970e-01
2.203953331366635127e-01
2.253772743854673966e-01
2.335840344918473643e-01
2.335641697114863857e-01
2.314014766202231455e-01
2.315812990329006449e-01
2.254005815669312407e-01
2.251522841565207489e-01
2.302874508836356415e-01
2.293318479741575378e-01
2.249521527949308319e-01
2.252375178954557078e-01
2.232700747634830951e-01
2.183756591347532083e-01
2.205021136047391472e-01
2.248249436095593745e-01
2.272707862215793961e-01
2.272125865421920632e-01
2.288366990688488201e-01
2.309415549247703092e-01
2.301054798932801737e-01
2.236250480656341300e-01
2.254416461091181545e-01
2.293338343917666888e-01
2.318010457163101057e-01
2.299269839412215466e-01
2.235795296619572936e-01
2.204544033309046858e-01
2.208609428204237335e-01
2.233952456290765332e-01
2.240960938942358760e-01
2.272377881622459905e-01
2.324389601628994440e-01
2.325837440705744996e-01
2.250236320404895296e-01
2.282561911542426991e-01
2.300615578687776053e-01
2.214431196776409372e-01
2.198903535884157989e-01
2.240544577059387643e-01
2.264326919855822462e-01
2.270894635787278071e-01
2.276955563117391557e-01
2.281607892838325713e-01
2.305893575645616422e-01
2.249451307636883834e-01
2.244451536705750760e-01
2.277847701089117660e-01
2.247199977844722973e-01
2.215072809763648787e-01
2.217994080683669822e-01
2.286026891048239529e-01
2.310886970926271100e-01
2.291286120643534763e-01
2.289526166989242495e-01
2.227970266351542439e-01
2.291067896936012649e-01
2.338663257620834379e-01
2.319503723744911206e-01
2.343781764307785731e-01
2.307403422582913477e-01
2.290881095523760735e-01
2.271842396697360267e-01
2.289942793919746145e-01
2.320711435944121381e-01
2.292276543303087000e-01
2.289996943864220369e-01
2.207823295970105237e-01
2.220253494683684381e-01
2.222643268515184511e-01
2.207696670444239673e-01
2.325851782197985718e-01
2.295936786203611746e-01
2.218702073031336708e-01
2.200956995235095470e-01
2.278858978035898930e-01
2.278336484084320934e-01
2.245763103468557953e-01
2.299680732834780139e-01
2.305803090757861384e-01
2.308896209296916191e-01
2.311962395456020058e-01
2.185833571957047639e-01
2.152050802919584505e-01
2.185937804764847003e-01
2.203775847669436350e-01
2.237530507683329339e-01
2.264977291811758608e-01
2.261526907862353719e-01
2.263093960949311700e-01
2.276737351619396998e-01
2.210217547454142728e-01
2.177257302879278822e-01
2.270461052889478915e-01
2.260779068907218248e-01
2.220631201527465959e-01
2.234837943725401510e-01
2.151792496008699818e-01
2.139257869033631965e-01
2.213974196386366000e-01
2.220984798146491690e-01
2.199610949950417116e-01
2.199502092315904211e-01
2.213305335041672872e-01
2.243953510534647811e-01
2.261645542821545396e-01
2.226324756502633673e-01
2.224928829349848980e-01
2.314555073083610637e-01
2.251764116993091036e-01
2.223745596219590670e-01
2.264489381574238680e-01
2.253972839528146366e-01
2.332136128881308057e-01
2.326582514839455884e-01
2.276448654555276174e-01
2.289664673099017222e-01
2.312649186116650935e-01
2.250330116825456084e-01
2.123836713397353748e-01
2.146957281306409171e-01
2.272449781730243312e-01
2.271384255695077792e-01
2.164539194286372870e-01
2.172599769778526813e-01
2.215652039594971368e-01
2.192745089361194666e-01
2.214505234248168863e-01
2.315393333890405358e-01
2.282511558822031550e-01
2.217290735412843772e-01
2.169757885758833160e-01
2.196345810222118666e-01
2.206392887837364536e-01
2.106938192604251026e-01
2.132867954848525760e-01
2.183014537034991820e-01
2.150464026072109458e-01
2.100482245787151647e-01
2.160439202994544061e-01
2.204132373162663860e-01
2.181005976869144214e-01
2.186266587455397981e-01
2.208444151443726966e-01
2.204193805220676650e-01
2.185354325853700874e-01
2.116290283033668562e-01
2.086316455097479983e-01
2.206193320057397433e-01
2.264411191311197780e-01
2.145960829910940337e-01
2.113950083353050846e-01
2.173237064013913977e-01
2.171176594135398596e-01
2.197559767042652767e-01
2.250937532703722321e-01
2.248677071529391336e-01
2.287843432575500935e-01
2.251395179201431118e-01
2.179961820698228525e-01
2.232623071129903602e-01
2.204246096131677879e-01
2.097471448623544621e-01
2.120460756699293625e-01
2.154546183136671900e-01
2.161958493359976974e-01
2.193364277314950039e-01
2.181847411095355349e-01
2.174248232981643714e-01
2.103524329567622309e-01
2.102259876710561304e-01
2.204400328469281467e-01
2.192652794513983150e-01
2.123640067435765555e-01
2.098551217670530933e-01
2.142660074130060543e-01
2.167404212253577767e-01
2.172073563007985986e-01
2.123618380318030019e-01
2.079118124309561610e-01
2.169861200970631399e-01
2.199005779591425291e-01
2.169124176787471381e-01
2.215037690069590892e-01
2.182564988923976490e-01
2.123251688837154982e-01
2.120615794906493545e-01
2.088473981445057026e-01
2.054764014326783128e-01
2.064411818228691353e-01
2.106099578555754304e-01
2.138400083127753593e-01
2.118085946675730136e-01
2.146860816300884822e-01
2.184055942242728865e-01
2.127531558913790810e-01
2.074881017099642067e-01
2.144939906370794125e-01
2.172106134777311015e-01
2.118915962106752426e-01
2.158577560609784562e-01
2.166114347718978428e-01
2.174615055692316890e-01
2.232181657087869142e-01
2.217218270491698173e-01
2.093215531490503767e-01
2.087030430573729445e-01
2.103369070090749249e-01
2.162538913204481994e-01
2.207769853557507989e-01
2.144231465371260192e-01
2.158962877123204727e-01
2.171957268045829059e-01
2.182117647810323802e-01
2.209762210964955065e-01
2.149324228656915026e-01
2.108022338191403167e-01
2.099071630198648120e-01
2.032182089885718190e-01
2.081638411483403839e-01
2.175810049579475769e-01
2.165899250640991314e-01
2.115270665730547561e-01
2.073648627636024422e-01
2.093018515984363948e-01
2.116090978875648232e-01
2.106457634327795481e-01
2.055537418578081699e-01
2.103881729716673699e-01
2.115608544143482983e-01
2.088280370316158430e-01
2.155501407730827934e-01
2.146873381814649595e-01
2.154043013420876007e-01
2.151526065085414274e-01
2.120837068469261788e-01
2.105224928761279257e-01
2.037514266752240288e-01
2.067249433872428988e-01
2.104844845557017341e-01
2.095655331585289383e-01
2.108596989860342386e-01
2.126904186324136414e-01
2.121868375394287687e-01
2.111416791843553908e-01
2.126527014475451116e-01
2.141552724507979621e-01
2.135974683031025001e-01
2.141433323065487504e-01
2.202926139370476322e-01
2.126960589539542978e-01
2.045509171120113434e-01
2.030952119014985402e-01
1.997060899696047609e-01
1.980865617964533976e-01
1.966325772761262081e-01
2.039074737921926506e-01
2.080660417077817292e-01
2.055685966154285338e-01
2.069867003872365718e-01
2.112897752756578706e-01
2.159585278645466677e-01
2.115111911404813916e-01
2.097209690258019232e-01
2.130764811418640048e-01
2.043470629626858159e-01
2.033904274274706270e-01
2.118783555679934760e-01
2.080106226207251441e-01
2.085965135397589709e-01
2.073299830008609179e-01
2.065901585358761727e-01
2.063587236111763812e-01
2.015609695144217894e-01
2.048027798083804918e-01
2.045175254722027547e-01
2.008664959929025440e-01
2.026164501353083236e-01
2.017349151626356418e-01
2.106029433566647679e-01
2.118980903097070212e-01
2.069235480937305360e-01
2.108419080850677529e-01
2.070735165984149695e-01
2.119910661951669717e-01
2.112939725449387296e-01
2.106532676840081331e-01
2.180483635945839604e-01
2.098091546527844908e-01
1.971398181417569062e-01
1.962679188486144977e-01
2.025219563167078851e-01
2.063787916578587178e-01
2.080895320298652429e-01
2.046339987637295632e-01
2.054310148432396121e-01
2.064261805898985891e-01
2.013249754601368902e-01
2.104390240384605149e-01
2.109350634521520718e-01
2.039964973674447679e-01
2.065593887954861874e-01
2.048683710874572295e-01
2.065549710588704124e-01
2.068809225939955421e-01
2.055102352192229309e-01
1.996345970988309126e-01
1.963349520895071865e-01
2.080194888794962282e-01
2.068758068438609488e-01
1.994276571588547986e-01
1.994716667348156447e-01
2.006836418429416291e-01
2.059673594683400777e-01
2.082881763504174366e-01
2.011902914472224191e-01
2.023321205281659318e-01
2.107584646090859826e-01
2.118202946733859227e-01
2.059021756003045212e-01
1.969703528976129991e-01
2.034427204311567705e-01
2.051541183231393450e-01
1.979172794953323322e-01
2.031745247151578171e-01
2.066334879694340099e-01
1.981270624831015514e-01
2.017159638880236805e-01
2.078057806325159795e-01
2.053407504358594204e-01
2.080962071320502094e-01
2.045009526861623905e-01
1.976909609770133025e-01
2.003361034331166413e-01
2.077526552634641754e-01
2.061514387989687447e-01
2.052023601974594935e-01
2.030522295644373587e-01
2.028659897429546388e-01
2.049539570246907971e-01
2.038115225347255088e-01
2.059016112663157316e-01
2.055464586408768946e-01
1.982699729724801962e-01
1.988546985933646039e-01
2.050584626340760108e-01
2.045663696118759367e-01
2.041601993382732849e-01
2.019807621788070884e-01
1.992983316856601628e-01
1.991749708421779175e-01
2.036601132181009577e-01
2.041249680816930590e-01
1.997212237935167833e-01
2.008419027888714847e-01
2.049174921281430584e-01
2.028196665522705167e-01
2.031754498587178825e-01
2.025770991346397265e-01
1.963793154412096509e-01
1.955716288705570682e-01
2.050509818362233616e-01
2.130498968018461614e-01
2.107567009269520619e-01
2.037217421006447537e-01
1.973226931191304212e-01
2.031734186105187689e-01
2.093359182728143086e-01
2.047473324784382376e-01
2.045437948544069073e-01
2.023965202597506063e-01
1.957389121683452415e-01
2.039054870318063040e-01
2.032411943785538411e-01
1.938826430123287980e-01
1.996697833959605040e-01
1.998593219944475030e-01
2.014618277158078119e-01
2.089809898900189256e-01
2.019007453368817095e-01
1.962313814137558732e-01
1.992895509104443685e-01
2.016659051228189004e-01
2.031578523456084306e-01
1.971177830229551564e-01
1.951240749141161523e-01
1.995592052475708700e-01
1.970222001698711534e-01
1.898000907606845478e-01
1.901637328558207496e-01
1.996082215126797621e-01
2.053044289783549636e-01
2.010560653834007339e-01
1.957291551863157286e-01
1.967318378744330465e-01
1.998675224156734320e-01
1.975576265153670685e-01
1.899912536629952964e-01
1.946970798255744095e-01
1.960666887620165499e-01
1.965108160312185881e-01
2.015232334508259282e-01
1.967941362894335133e-01
1.917788275264649678e-01
1.931869155158861540e-01
1.950625338633987516e-01
1.927450213648897459e-01
1.972542448532939863e-01
1.936234710101822909e-01
1.930915345707933661e-01
2.016520630866961150e-01
2.019133424908627905e-01
1.936130474310143734e-01
1.957873134388866676e-01
1.995998100581766188e-01
1.922599479682866042e-01
1.933781819297238913e-01
1.976021899446342989e-01
1.975523473541921371e-01
1.986067656853290897e-01
2.005084684379660198e-01
2.013184470001715409e-01
1.978088024105107423e-01
1.870981436873737358e-01
1.922485424036977919e-01
1.991055669570028497e-01
1.930640200195038181e-01
1.922285921604860448e-01
1.952250237860590765e-01
2.006444369449205400e-01
2.007408557455291898e-01
1.981151860652083929e-01
1.982370169009306515e-01
1.916675709187405929e-01
1.918358247692369956e-01
1.994087578342989275e-01
2.005764200403216957e-01
1.978866014924997585e-01
1.980002542817511091e-01
1.974099224712674017e-01
1.940730266710295471e-01
1.957983002664628047e-01
1.893933397403802232e-01
1.838309557877036704e-01
1.877383089555070272e-01
1.922158346072919410e-01
1.933197081206562418e-01
1.885904131600465994e-01
1.927402606762774473e-01
1.979111622156566330e-01
1.926912407968806584e-01
1.867311448687959674e-01
1.859539024687036912e-01
1.848700149144058280e-01
1.855556321745048531e-01
1.950046476502544091e-01
1.991833221772103812e-01
1.947647877259324756e-01
1.944138276426893852e-01
1.894322321024020650e-01
1.881719996821779040e-01
1.939012238103443864e-01
1.921530918593812864e-01
1.925580435598260309e-01
1.913062019541645620e-01
1.900280883541822508e-01
1.947421275078075054e-01
1.971940181445103191e-01
1.955463902682478550e-01
1.998898884501458528e-01
1.979484764182832257e-01
1.927638806490772072e-01
1.877934804819116898e-01
1.840197772337008042e-01
1.917108179226961195e-01
1.925025357273716375e-01
1.878334364403194123e-01
1.924852846788035754e-01
2.044911396600396225e-01
2.027323947039639529e-01
1.911986784045715537e-01
1.947032095505637772e-01
1.947644598988433062e-01
1.839036455504253764e-01
1.867246151505777274e-01
1.950719289247912769e-01
1.907510898590410175e-01
1.856961772498329777e-01
1.881986421692462830e-01
1.897271392535268553e-01
1.929979558012888119e-01
1.900730453067870640e-01
1.883005640615228737e-01
1.892407987744952613e-01
1.902820819350585779e-01
1.888482135200359735e-01
1.936240026399042857e-01
1.947537067903795105e-01
1.850335979180438295e-01
1.858773104374503160e-01
1.876812618875489669e-01
1.849587292180779607e-01
1.905584714767814547e-01
1.919571100838350641e-01
1.849896633065858942e-01
1.902091940861702357e-01
1.929785113221844095e-01
1.914061038494602462e-01
1.885126722721169601e-01
1.881867434711459175e-01
1.935835448211747634e-01
1.968208977887720701e-01
1.928382630423051969e-01
1.901650719898260733e-01
1.927326217975836031e-01
1.926906702265173410e-01
1.924033568249222392e-01
1.911651335868102264e-01
1.905094294639804453e-01
1.876262540505355125e-01
1.836185640030696953e-01
1.900272975514718798e-01
1.978428433737166869e-01
1.988508888593038260e-01
1.911740034349562467e-01
1.865354120613573197e-01
1.884140359873290871e-01
1.840342129685358097e-01
1.829015261738124454e-01
1.855803602552995590e-01
1.845991573531206298e-01
1.866956899652496282e-01
1.941601716127316912e-01
1.922006765829211150e-01
1.874432786592564182e-01
1.917051155470950730e-01
1.869224154031393914e-01
1.846716388707236034e-01
1.816682714726003955e-01
1.818376817642568533e-01
1.981441568192399139e-01
2.011837152712059318e-01
1.954734443963152546e-01
1.902871664921319816e-01
1.879046053853824227e-01
1.839210549414236062e-01
1.796348953828729722e-01
1.805130186996271036e-01
1.854597809550934950e-01
1.870166842596823198e-01
1.926001841874079856e-01
1.935394203104140454e-01
1.906564316349275978e-01
1.949395194446311430e-01
1.886926534850904835e-01
1.802476041530590989e-01
1.783255839740142401e-01
1.831327600693232471e-01
1.813280509157863818e-01
1.825463590072932130e-01
1.913771965244873696e-01
1.858573812990509666e-01
1.838940311778853587e-01
1.855609772515365852e-01
1.832731056183382612e-01
1.863221810351536889e-01
1.930751745054650192e-01
1.885387531368410696e-01
1.784919890129267606e-01
1.809552572083028832e-01
1.802691991389105963e-01
1.835780556146262843e-01
1.866041467059375569e-01
1.808833142261283833e-01
1.790920408892499871e-01
1.824634845752693135e-01
1.800811510680650207e-01
1.767919044965102215e-01
1.803651310117304063e-01
1.744009581680192877e-01
1.755559081116593867e-01
1.878465692671291432e-01
1.914166478874195498e-01
1.854081556001951903e-01
1.822939411393717790e-01
1.833187072932931649e-01
1.810290312766158760e-01
1.811441272441164652e-01
1.863904797608030850e-01
1.813206961238053028e-01
1.768949557239927195e-01
1.788452134716025099e-01
1.826642866791964859e-01
1.882363557492505446e-01
1.815169927054091081e-01
1.802688391144178504e-01
1.838532895451645000e-01
1.861823532208422838e-01
1.884154785111408215e-01
1.870344294104956950e-01
1.822880073225658093e-01
1.783215082925290462e-01
1.753842351881416128e-01
1.799031887081990189e-01
1.810359835119410010e-01
1.797994824798861968e-01
1.836339700213893422e-01
1.850225730518409994e-01
1.835689680111424749e-01
1.818424715524814550e-01
1.801709387052028988e-01
1.796081104639086767e-01
1.805931576216782963e-01
1.855495100186749236e-01
1.897575592301344038e-01
1.866524083762454433e-01
1.858664044185228958e-01
1.807513044103992161e-01
1.833151187688049355e-01
1.841175560159226954e-01
1.829752211299498776e-01
1.843091987598674542e-01
1.819050772817629169e-01
1.760928615584459456e-01
1.697398236131599791e-01
1.791846273291477498e-01
1.813576257212885234e-01
1.818106081004545183e-01
1.864395703845876662e-01
1.840557125909051128e-01
1.843020084801859637e-01
1.800305083920575033e-01
1.780673469269582476e-01
1.801520165061022416e-01
1.772384067971924659e-01
1.732946266385356482e-01
1.725073927566773691e-01
1.713752548421890176e-01
1.775926030355655938e-01
1.807722318751783519e-01
1.793964948745881971e-01
1.772282186841684370e-01
1.740213375670521812e-01
1.734076547673408242e-01
1.734205171400629297e-01
1.763366762172448587e-01
1.767834972831839324e-01
1.752234667136344515e-01
1.709204529936629025e-01
1.732877062079502539e-01
1.733836574049530954e-01
1.711534599524663636e-01
1.748215156591667874e-01
1.721220061580610028e-01
1.807956109270873746e-01
1.788952243379250129e-01
1.719890905100445455e-01
1.760405039662273907e-01
1.722737720490918889e-01
1.751966821755049364e-01
1.805247264941735874e-01
1.832592317907230095e-01
1.797589032656699837e-01
1.786414698341789731e-01
1.780898675114981899e-01
1.730795557000763540e-01
1.752990632964634421e-01
1.754718025022738437e-01
1.763150575557010935e-01
1.776258454962953148e-01
1.730186135157412985e-01
1.763712652912925727e-01
1.746512505997832587e-01
1.662762890499482615e-01
1.659334510077752067e-01
1.766678841922189602e-01
1.792289536014959606e-01
1.726551653781920048e-01
1.756647033697722460e-01
1.751228589999118956e-01
1.710406472614450224e-01
1.738986515604906413e-01
1.801473808217388672e-01
1.841959231446697320e-01
1.788962646502333664e-01
1.738203540735793751e-01
1.710411833543016846e-01
1.700027742431630684e-01
1.719045860751473309e-01
1.745905942475619033e-01
1.783499173593939280e-01
1.747508025448188673e-01
1.701690241547184068e-01
1.630817488263867077e-01
1.650324175302143315e-01
1.695105114702626647e-01
1.691024102147070107e-01
1.743171211517712815e-01
1.733985280693918218e-01
1.734293517731516077e-01
1.735762942635331041e-01
1.723841697731146039e-01
1.771638960004626173e-01
1.746398839336752162e-01
1.747710640371014645e-01
1.775342124219468354e-01
1.774693148626091677e-01
1.768798380482365928e-01
1.782256738604084678e-01
1.780658131218091911e-01
1.752006834224028864e-01
1.767853679783694953e-01
1.763029956078153160e-01
1.685781208349392823e-01
1.602920365923866386e-01
1.675430738472969139e-01
1.802070106448084852e-01
1.769556197272059428e-01
1.700859777549088292e-01
1.747105121084417123e-01
1.733648445056020226e-01
1.743093711996763773e-01
1.737215058459560257e-01
1.695098270843544974e-01
1.736603464250668361e-01
1.771358832917413750e-01
1.723037010680082970e-01
1.635618814423369372e-01
1.706396092467125092e-01
1.739927974200053684e-01
1.750583146942004675e-01
1.780133274987958647e-01
1.717151941208110433e-01
1.679806855372606156e-01
1.758418601066163156e-01
1.756065027412679613e-01
1.717055463017224393e-01
1.783933983908940757e-01
1.723560455679421510e-01
1.671976880542570820e-01
1.672578387589669091e-01
1.691867893600186856e-01
1.707970703016966352e-01
1.688300756954536630e-01
1.661838679395556406e-01
1.637286352762487296e-01
1.658717796136716660e-01
1.748235750146187317e-01
1.768138663185334358e-01
1.710898992561890319e-01
1.727940082494734964e-01
1.705125150907023379e-01
1.680744447459930346e-01
1.716765212463299828e-01
1.747079402556959427e-01
1.723863585637978590e-01
1.677781086833756707e-01
1.709668383428490368e-01
1.753086737007446827e-01
1.742319106362418268e-01
1.758199121913275875e-01
1.736361929163335871e-01
1.692380026454169129e-01
1.707041823290422755e-01
1.699402928006711055e-01
1.709264824327468013e-01
1.719514401699994421e-01
1.727450303157255784e-01
1.752281099156568211e-01
1.679608385333660192e-01
1.669367488428196156e-01
1.740190174586400407e-01
1.697776984284783963e-01
1.670784342633067354e-01
1.743327248788112960e-01
1.796514903831655241e-01
1.754439461624260066e-01
1.747967504827625251e-01
1.797523377953674506e-01
1.735660105200519387e-01
1.700149768852690091e-01
1.715632358380025924e-01
1.677067011852308720e-01
1.654558425391689236e-01
1.666737163469501903e-01
1.660073546984439374e-01
1.662528173473739879e-01
1.729434640092294972e-01
1.718565066346696979e-01
1.721617113536347277e-01
1.736609216236149889e-01
1.758516156917821760e-01
1.735985149977664899e-01
1.696500038512228081e-01
1.693001877537889110e-01
1.708285731950249797e-01
1.726769231992810183e-01
1.643865004076328351e-01
1.615873075005550275e-01
1.682000794031542901e-01
1.781794876173153075e-01
1.775466137851773318e-01
1.700912821549018794e-01
1.686119386013041899e-01
1.661100304488500046e-01
1.617023047276673064e-01
1.667727454656838526e-01
1.678683361608235558e-01
1.635081338127586104e-01
1.595799399350632253e-01
1.585357248916129946e-01
1.630847985824372126e-01
1.675094567379298294e-01
1.657289642512174699e-01
1.619645320153560997e-01
1.648770484830996419e-01
1.714077350985784842e-01
1.706697630477162220e-01
1.624220334556483736e-01
1.641241078033720269e-01
1.652790724472482653e-01
1.639291040765027130e-01
1.671149302031023076e-01
1.679639000385917680e-01
1.673794943883484543e-01
1.657047803959721399e-01
1.636715276796481267e-01
1.645703267461633423e-01
1.670913746822645929e-01
1.665707419762222918e-01
1.627335978890376011e-01
1.629187805034543746e-01
1.630917072981407923e-01
1.621734413390563401e-01
1.676866269900112449e-01
1.690841258056224872e-01
1.659088488168116438e-01
1.659349872760930433e-01
1.650501004139799111e-01
1.667830914851708146e-01
1.731840251383812979e-01
1.713590915049788277e-01
1.677000962215486335e-01
1.725153200590551217e-01
1.730969593900872627e-01
1.683845864911133750e-01
1.685401913467666768e-01
1.667309671205760013e-01
1.703664013763766250e-01
1.708822874846976647e-01
1.664815841152267328e-01
1.683298427936547881e-01
1.674225554425515794e-01
1.644048813087703176e-01
1.634627474092376631e-01
1.616356507099422635e-01
1.612186763494585229e-01
1.656301214763994945e-01
1.653690518844882218e-01
1.672367488788543410e-01
1.673520721144254042e-01
1.654615026190427995e-01
1.613670421748396866e-01
1.594506352416140138e-01
1.611135761727670590e-01
1.577109385211514225e-01
1.611892198789311170e-01
1.652709129056581516e-01
1.653661125138854160e-01
1.681867596293311617e-01
1.615743786471119936e-01
1.596956172463468437e-01
1.652515964561613315e-01
1.662869594208375990e-01
1.652165335955281256e-01
1.609735159292285389e-01
1.609140960740868542e-01
1.638817374355392431e-01
1.633889695238329443e-01
1.576179194795502558e-01
1.547685644527719562e-01
1.555832281503204406e-01
1.567894705880438500e-01
1.582603247502787081e-01
1.592222210812818395e-01
1.562768930326748074e-01
1.583366529208266038e-01
1.660556664403852190e-01
1.670420815787640734e-01
1.638589830693740201e-01
1.633278911240783615e-01
1.619284199370535082e-01
1.627703026353403692e-01
1.610381542484976836e-01
1.595172875273857538e-01
1.641171752328770550e-01
1.656969668766906101e-01
1.621695574686233265e-01
1.599054928531744024e-01
1.577636648484123105e-01
1.600265483118548937e-01
1.646416387765355926e-01
1.645516054296390918e-01
1.627705710683122198e-01
1.585284893649548943e-01
1.615235301753046859e-01
1.604239446008469405e-01
1.576101876765586551e-01
1.616239066744004083e-01
1.612392184702774733e-01
1.604214823469517215e-01
1.591979367103402987e-01
1.620974163616155095e-01
1.625425859563842390e-01
1.584689965421638425e-01
1.616707634998691412e-01
1.665183611088569549e-01
1.628858687085945611e-01
1.553078767825239737e-01
1.616254439548156507e-01
1.655877501886452718e-01
1.629711690151311732e-01
1.637604409579310749e-01
1.633916974953533441e-01
1.605350167958294050e-01
1.568662702686860755e-01
1.531773228037478229e-01
1.507532638734014885e-01
1.587380056700873621e-01
1.637863207043697422e-01
1.619623581027249681e-01
1.654396039552509245e-01
1.633732413918128901e-01
1.560249004156403219e-01
1.575631349807284087e-01
1.531803744452831795e-01
1.544143553262989077e-01
1.596087247200416726e-01
1.557402807292098401e-01
1.600780872778697628e-01
1.572142173115310126e-01
1.549413235157565960e-01
1.601184134330619346e-01
1.644215692400401163e-01
1.624707869153260154e-01
1.574750770008614686e-01
1.592449510079350095e-01
1.571433940345909885e-01
1.568286524818080785e-01
1.581533693154439368e-01
1.571597806480839743e-01
1.593054552809570756e-01
1.561920629592600251e-01
1.540060256481582956e-01
1.566751694679747176e-01
1.570028795689061007e-01
1.573075133819925864e-01
1.556810221781124715e-01
1.561009520062569267e-01
1.570096291221096396e-01
1.581898587112476051e-01
1.597663921857906955e-01
1.621723938447551805e-01
1.605252525124032104e-01
1.575771153012148207e-01
1.567216476411681381e-01
1.572975846309184189e-01
1.571755196075317607e-01
1.585359294850593737e-01
1.606277592010858235e-01
1.554160015237907311e-01
1.519286253282240984e-01
1.552710760458448913e-01
1.587037604406379976e-01
1.591460882692085077e-01
1.642584158768078950e-01
1.644836084672571808e-01
1.553518770001204308e-01
1.530727042614205280e-01
1.540510309433745506e-01
1.584089539585257778e-01
1.587848241142675310e-01
1.582978143994173970e-01
1.609510741396318889e-01
1.557152960444885548e-01
1.555729161481677614e-01
1.594321433457953074e-01
1.569595707107421800e-01
1.554056788229633279e-01
1.538810985855975089e-01
1.521335245713509032e-01
1.599348544729873312e-01
1.616380285223131263e-01
1.570412941970326381e-01
1.590103681577982042e-01
1.552823821324681719e-01
1.522228734464991795e-01
1.577998164441108131e-01
1.597319485362601599e-01
1.644882931874820375e-01
1.610193743042424852e-01
1.540199595410236266e-01
1.551255164497654937e-01
1.594468425547973800e-01
1.560568220795212069e-01
1.521482726644301786e-01
1.542826976154395846e-01
1.568896838771519364e-01
1.543511734833571958e-01
1.474853661570359464e-01
1.513390703114511626e-01
1.531988054845683789e-01
1.533290426002137108e-01
1.551666955282612892e-01
1.529690698856167042e-01
1.541283303690160478e-01
1.581172999839635940e-01
1.547459974827928575e-01
1.548492927861395141e-01
1.540115183860483183e-01
1.511617437685986720e-01
1.614415740129121479e-01
1.532546128800545415e-01
1.413363538500067296e-01
1.505084294594475347e-01
1.546566986038794556e-01
1.535064070522582924e-01
1.529980173277961097e-01
1.509767259137071715e-01
1.488112198544775944e-01
1.501370442506269054e-01
1.545686629189158001e-01
1.590722638595359062e-01
1.590201496357404043e-01
1.531839357609527941e-01
1.529144532890095443e-01
1.588148355442521031e-01
1.605973004239232282e-01
1.569627718663456906e-01
1.524269594834951891e-01
1.526573631389469554e-01
1.519895446641284509e-01
1.516905161949046732e-01
1.514129050933082643e-01
1.544713123677715627e-01
1.597525190495766301e-01
1.561317524970098625e-01
1.547266926922794550e-01
1.542353033524892225e-01
1.495711627747310923e-01
1.558673415873627066e-01
1.631293925698041325e-01
1.552513748901475366e-01
1.567119701798056208e-01
1.592651580448600224e-01
1.518303031276443393e-01
1.516512550813255422e-01
1.501765364733925190e-01
1.540982841307599605e-01
1.571723529751269666e-01
1.540104401799763656e-01
1.560494234583571227e-01
1.531552536418634425e-01
1.491001194641161098e-01
1.509973471113650600e-01
1.508378140221794395e-01
1.462638374582442558e-01
1.482447077747344188e-01
1.544747448815162461e-01
1.538383653174328902e-01
1.549340174601664399e-01
1.534844360243411143e-01
1.514738716305823740e-01
1.529584871334047358e-01
1.524920129535064228e-01
1.516799011069267511e-01
1.507129917937926611e-01
1.512857624849950067e-01
1.557512072252492663e-01
1.600599862306757437e-01
1.549259754156872282e-01
1.501200276972828596e-01
1.530803970775359291e-01
1.563310349066689420e-01
1.502673872208994676e-01
1.487924765671864435e-01
1.538387709423817973e-01
1.543379840053743790e-01
1.586282733899743724e-01
1.578530860399009195e-01
1.541174141125833952e-01
1.526116781916532494e-01
1.492443533793969546e-01
1.509013089321016021e-01
1.523653747759523558e-01
1.489690706278564147e-01
1.508530528301563478e-01
1.549894934303182314e-01
1.540491942331447539e-01
1.518995098506459862e-01
1.540752742648531792e-01
1.556701629143678878e-01
1.526192343424163933e-01
1.501345842694817856e-01
1.489280524567078712e-01
1.514728918161666882e-01
1.559193815287157059e-01
1.542848288602182982e-01
1.515131220252600996e-01
1.519941218522894710e-01
1.551053024725413121e-01
1.553062516175512664e-01
1.524582973893962579e-01
1.529034886682635874e-01
1.535355233111289353e-01
1.493075821052367858e-01
1.460756847526579749e-01
1.508687564120600177e-01
1.505527995984264344e-01
1.504850425007322468e-01
1.549327472521266902e-01
1.508624859681178820e-01
1.479232149000168361e-01
1.505006085057068455e-01
1.488818430911937885e-01
1.490147530323951142e-01
1.511516147508666086e-01
1.550088782143051180e-01
1.542177978817766415e-01
1.485201945723671202e-01
1.414514613496334061e-01
1.410887944335274535e-01
1.449943407602509726e-01
1.483687806404777321e-01
1.534041959177583347e-01
1.565353375293497551e-01
1.552760530390568661e-01
1.489098256948232779e-01
1.449814664857195234e-01
1.445131870486593972e-01
1.488883503042795209e-01
1.511718276041510434e-01
1.495459767741625645e-01
1.514007585185461746e-01
1.501760569813367086e-01
1.463330646071445418e-01
1.445989235478787882e-01
1.482432001282920631e-01
1.503677359593452167e-01
1.435468558482715373e-01
1.412743243038447061e-01
1.427001894558432016e-01
1.429507022413485651e-01
1.490700836422093334e-01
1.495916406582617209e-01
1.463013004677072293e-01
1.475844176022687859e-01
1.498826963283266811e-01
1.525522823168667386e-01
1.468562593756059798e-01
1.421602899465276015e-01
1.476961990519662926e-01
1.526770000131431881e-01
1.483464526612849887e-01
1.441188020565793704e-01
1.466848078430416646e-01
1.474919665102480126e-01
1.493445782750306983e-01
1.521711696224365695e-01
1.469585297463189832e-01
1.435477692459225796e-01
1.480335622623276948e-01
1.502828781078586751e-01
1.491278184782575400e-01
1.458694991872065139e-01
1.464057454408943526e-01
1.487654764868475976e-01
1.448045073212999023e-01
1.413283714511957834e-01
1.404657201963648017e-01
1.412922449075563192e-01
1.422577732984413035e-01
1.493798356114217629e-01
1.549218421673077550e-01
1.554951759985151172e-01
1.530632428318336458e-01
1.443212552840059948e-01
1.407760186951996506e-01
1.483690177506795660e-01
1.530437056478800573e-01
1.493652567373201234e-01
1.464546998107716935e-01
1.458737691947874227e-01
1.517650711049639278e-01
1.530208892107473850e-01
1.467644427046335964e-01
1.425828633524865441e-01
1.412266585375325234e-01
1.432663959291651801e-01
1.461408404864480426e-01
1.452155354688626498e-01
1.455835553416712225e-01
1.439249042743883933e-01
1.403116768411107329e-01
1.425652072435996121e-01
1.456259863336399341e-01
1.501125268489210685e-01
1.506695737763441845e-01
1.465026106365948655e-01
1.474734788374928995e-01
1.449076526022680667e-01
1.424253404336458528e-01
1.405366865268485865e-01
1.411218741062373883e-01
1.427037926259702716e-01
1.444832744398823754e-01
1.474066834257230507e-01
1.418349051223363466e-01
1.370293306016733825e-01
1.454956992711214370e-01
1.518721140040868722e-01
1.482259562044938861e-01
1.438376017710688015e-01
1.429304786291052676e-01
1.469142820909055402e-01
1.467185907047459104e-01
1.451331413618728583e-01
1.450813213687308645e-01
1.442932649697905023e-01
1.444292331580349642e-01
1.426750060129163278e-01
1.408184602043389688e-01
1.456425776368833469e-01
1.507748460773537247e-01
1.538550096760777919e-01
1.484345261475929489e-01
1.419753350654532897e-01
1.413007098851627452e-01
1.426415885573487086e-01
1.390247206923106160e-01
1.352414727898112179e-01
1.484265682657854302e-01
1.518214711634189862e-01
1.428038091726584746e-01
1.401835459870061362e-01
1.442616725130124455e-01
1.435093314276446319e-01
1.434615093713367540e-01
1.468502693356942834e-01
1.433337713274625280e-01
1.415911519616177283e-01
1.379640024189958958e-01
1.387750024986512953e-01
1.418710953689214793e-01
1.441070380765352155e-01
1.405301323573675265e-01
1.400301859800961168e-01
1.430022821458649118e-01
1.423735296788580518e-01
1.394540879136301204e-01
1.390992655187147931e-01
1.423782991457378522e-01
1.431058040196638015e-01
1.408403973251803887e-01
1.372965874250953178e-01
1.411082357154138101e-01
1.437886929995940422e-01
1.446099682791068264e-01
1.470273285429768706e-01
1.468555969596276878e-01
1.414209178480054507e-01
1.376225817862116452e-01
1.393467227678377718e-01
1.418901101646233009e-01
1.421091464233683876e-01
1.426039845646052961e-01
1.450922540056255872e-01
1.458501108605897989e-01
1.418749147241808173e-01
1.411582611699601086e-01
1.426305884931111656e-01
1.433335999725701693e-01
1.404607702239592248e-01
1.394735344516964681e-01
1.431347243338501329e-01
1.414901497939017039e-01
1.404910821964958645e-01
1.453217309544962144e-01
1.442771703677371287e-01
1.380469957278482318e-01
1.431754845199258164e-01
1.412495001676981055e-01
1.352369160803369164e-01
1.369338628571634964e-01
1.397377741026729070e-01
1.400362299477077854e-01
1.449089676898193679e-01
1.452956470611121709e-01
1.390300965246052678e-01
1.378814887931968103e-01
1.372306180265760456e-01
1.406541616677578765e-01
1.371943109852482579e-01
1.346338490792093057e-01
1.396951626621927012e-01
1.439136345433652542e-01
1.444505704851571648e-01
1.423727457540124308e-01
1.437584967783731016e-01
1.432894501580939950e-01
1.445819801166575436e-01
1.398320723734864102e-01
1.352749948513287115e-01
1.378697290916550688e-01
1.353018617802163592e-01
1.404205295046886681e-01
1.415353719984421554e-01
1.373059434827544611e-01
1.372275388484899827e-01
1.390492382126696513e-01
1.404048103082321253e-01
1.401635038418636847e-01
1.393037892310423076e-01
1.395003505516653475e-01
1.405361829574518773e-01
1.352738661095590489e-01
1.355446206860179970e-01
1.404996695516228522e-01
1.356383267127767300e-01
1.331809688252222346e-01
1.385255139803870661e-01
1.407595671849135865e-01
1.413346504303318318e-01
1.411452730367833697e-01
1.390235679708322902e-01
1.374383459137208108e-01
1.393503344787045406e-01
1.424857233674519941e-01
1.409516808594707127e-01
1.408679979629777757e-01
1.353261013349152664e-01
1.309850094797596343e-01
1.370336470302492282e-01
1.400995168059759322e-01
1.380069799741652781e-01
1.340096040902743757e-01
1.326121620867690143e-01
1.362978898512481885e-01
1.394707881415133410e-01
1.409957702700065652e-01
1.419036494508131852e-01
1.378378392336712666e-01
1.324047692486942651e-01
1.337448854719320845e-01
1.344587650394239442e-01
1.316707497894113454e-01
1.390397449004090735e-01
1.406344918041940451e-01
1.385409739109171590e-01
1.376094493485242598e-01
1.359836955498419375e-01
1.415520604749758438e-01
1.434484912430875891e-01
1.378546072579973913e-01
1.342876692877066624e-01
1.380606107164104035e-01
1.402459423595612542e-01
1.365732829157732808e-01
1.384793579326575597e-01
1.383971800125547436e-01
1.329361123138810274e-01
1.298044149090673838e-01
1.291834087535831954e-01
1.336422190652409303e-01
1.345396831352598244e-01
1.318453421957923866e-01
1.334552047511109452e-01
1.346256713359979262e-01
1.384277899736505446e-01
1.387276062361670337e-01
1.341000252980678042e-01
1.356870462175147896e-01
1.342292408412279758e-01
1.299070020998438491e-01
1.322166080856308490e-01
1.326145816665431076e-01
1.355646972381788773e-01
1.387834271075513992e-01
1.374134937501529374e-01
1.353380998118325351e-01
1.325773053741519936e-01
1.348133953431180920e-01
1.350385146644399459e-01
1.352503692719658479e-01
1.354547388656888451e-01
1.314238943774269086e-01
1.300353834121187324e-01
1.366990333477027530e-01
1.360924870036702705e-01
1.308037138927637122e-01
1.306526884219735285e-01
1.342551042524066929e-01
1.392329653269058498e-01
1.393962100391242520e-01
1.383739930952051500e-01
1.361717583189108738e-01
1.312678112598490432e-01
1.315110401640660620e-01
1.355722554415840775e-01
1.350071188552165735e-01
1.308123573598613809e-01
1.277995607969936998e-01
1.297143922776398672e-01
1.311430025717211789e-01
1.332585404329044987e-01
1.369781720314978968e-01
1.344357467700837694e-01
1.326029392802036411e-01
1.324754462040799163e-01
1.300996116104989608e-01
1.335959255722412309e-01
1.311151902722687279e-01
1.264852314688347801e-01
1.315529223667573633e-01
1.365145631278885663e-01
1.352479301443098858e-01
1.266191314338100948e-01
1.226543525782883143e-01
1.304122421815220589e-01
1.372693330538556911e-01
1.387876897313883862e-01
1.381957974584508697e-01
1.374962449586336066e-01
1.343342642312490010e-01
1.312433435019862149e-01
1.315290981655985458e-01
1.317754501784652865e-01
1.318460310942111968e-01
1.315539379359838001e-01
1.316484037851961553e-01
1.296339204608061013e-01
1.307692573225262556e-01
1.309196461880378082e-01
1.303163048778847588e-01
1.295724370388175450e-01
1.301156400201051444e-01
1.344394085901797209e-01
1.291200781303553924e-01
1.296901863348967898e-01
1.318031397039323982e-01
1.290389832926512603e-01
1.362623483395255519e-01
1.363132901810158171e-01
1.320992761173399865e-01
1.316101370035908380e-01
1.301910455223152241e-01
1.322735026886408538e-01
1.351461943994738124e-01
1.348614034804570816e-01
1.287337597888405794e-01
1.280248656136362684e-01
1.286352247431386819e-01
1.296681376526196972e-01
1.316016849653579013e-01
1.289115310794621827e-01
1.323292673655561136e-01
1.318590848949472705e-01
1.300977553872211256e-01
1.284583806992756205e-01
1.296782694489666821e-01
1.311263342800060849e-01
1.254230213987148068e-01
1.265768977839398235e-01
1.341007978134347856e-01
1.332806841502845729e-01
1.281883565094406319e-01
1.287454069135987866e-01
1.343836020976880430e-01
1.380456939682475626e-01
1.327180537993144782e-01
1.324958672969294426e-01
1.311299775362755882e-01
1.270364407910738180e-01
1.284139514501841939e-01
1.290059139241047093e-01
1.298206064782528313e-01
1.288643759791271992e-01
1.302966548496010957e-01
1.277158097761467992e-01
1.257384610860674823e-01
1.300714788042089398e-01
1.295780471649890242e-01
1.303575588334433544e-01
1.306088557904550307e-01
1.329458370464902950e-01
1.325979472083989585e-01
1.295251322209675371e-01
1.310188026381111648e-01
1.310368288933420888e-01
1.327888461850108559e-01
1.295649444576310039e-01
1.277709000322659050e-01
1.306785591795643353e-01
1.293970553633956577e-01
1.269148075753819549e-01
1.240770969574443716e-01
1.270813612165760664e-01
1.301333304594393669e-01
1.271773028679280271e-01
1.271929293950707918e-01
1.312726898678683307e-01
1.301996740597387847e-01
1.276932059620012883e-01
1.265298790031778586e-01
1.264069677849131434e-01
1.309826642261655294e-01
1.346538989437238154e-01
1.329242866039931359e-01
1.248603046347788875e-01
1.243118976292857392e-01
1.293579410800855256e-01
1.331511455673835831e-01
1.318867754786850199e-01
1.254805089929048045e-01
1.292614849588326342e-01
1.323047346784418932e-01
1.261535502919739204e-01
1.201542483662388083e-01
1.259197344657272122e-01
1.315897713282774273e-01
1.311571589513937097e-01
1.317254654670121372e-01
1.260172569477346072e-01
1.250531426086484710e-01
1.270666539187917388e-01
1.258971024419190954e-01
1.259649526198118041e-01
1.260430407556465682e-01
1.248811465018733052e-01
1.276268948601826381e-01
1.288111354013081744e-01
1.253009226933301523e-01
1.253915181893957009e-01
1.303122798878538491e-01
1.288647258034618104e-01
1.245744840150449090e-01
1.261547535303381429e-01
1.262106436258250142e-01
1.286271707043307455e-01
1.305331089889338603e-01
1.319949338844055575e-01
1.333999887856042732e-01
1.292692764442512077e-01
1.252864038722729667e-01
1.258604149630593860e-01
1.257826359416244211e-01
1.294830488401935986e-01
1.284070829937427327e-01
1.230869138834363857e-01
1.265908932955287225e-01
1.247111058137425066e-01
1.250240420751597969e-01
1.248147172012581130e-01
1.210445802848866825e-01
1.228868811179501253e-01
1.298751616244233908e-01
1.363807076623765879e-01
1.318899505695391716e-01
1.259030431229493097e-01
1.262148295340679016e-01
1.293267698660844067e-01
1.290129680733279605e-01
1.279475324367494726e-01
1.281745458120128189e-01
1.278919759021053815e-01
1.291509759065994634e-01
1.279070652192630664e-01
1.276435489228190390e-01
1.281913878777142801e-01
1.266696178901692560e-01
1.225203514862671789e-01
1.228710565127670712e-01
1.265444347131507996e-01
1.279047469247764635e-01
1.294387875303018021e-01
1.257940264359467819e-01
1.214400280869008253e-01
1.226621367906196858e-01
1.219781588179884302e-01
1.209913266663411729e-01
1.249293120802084378e-01
1.263957321555785607e-01
1.279830546758617404e-01
1.250942315472806654e-01
1.224139878950524923e-01
1.251421229868122376e-01
1.265640544141046764e-01
1.249461332823237764e-01
1.271943146484831588e-01
1.275908840985388315e-01
1.228153197769230598e-01
1.256366938311133941e-01
1.282088155943248431e-01
1.251151419688360522e-01
1.279198326338877589e-01
1.293276801882389249e-01
1.238185503141763788e-01
1.242098654737946173e-01
1.249008175809779853e-01
1.229536548218837788e-01
1.231949977725698142e-01
1.249979766997790925e-01
1.271190113562263302e-01
1.275848324972037040e-01
1.210812116004413574e-01
1.186371912831586106e-01
1.195847705523356563e-01
1.173788274357725619e-01
1.195593045669104404e-01
1.228673506624362310e-01
1.256136870945979978e-01
1.231374795886562984e-01
1.234311452547732085e-01
1.277727350828075648e-01
1.248985565767474631e-01
1.224054476575131972e-01
1.257148348847221542e-01
1.270533249061723269e-01
1.269413470916593012e-01
1.255820562961423859e-01
1.247674133326164975e-01
1.253609979948027975e-01
1.221989062059720133e-01
1.192158115303229154e-01
1.226054260626265047e-01
1.233232956708826128e-01
1.243584334754298387e-01
1.222129894431967095e-01
1.183646462320849940e-01
1.232797951588599367e-01
1.179591320872366150e-01
1.158479077002026458e-01
1.214230714508200970e-01
1.200551448096266738e-01
1.180867635845279789e-01
1.196761263867190672e-01
1.187852564932345006e-01
1.178411096806102620e-01
1.203874556272627322e-01
1.218528503244670214e-01
1.206547260613924505e-01
1.176264410164997165e-01
1.206418067946202349e-01
1.240635784032371874e-01
1.208610048312236673e-01
1.209137424026063001e-01
1.276507847673204188e-01
1.277555291566763174e-01
1.224537957655465747e-01
1.183977753174765418e-01
1.212633960831647068e-01
1.253949609978773638e-01
1.207733833317921335e-01
1.205250783831478822e-01
1.234594389070085979e-01
1.218095916797520412e-01
1.185775919496477593e-01
1.182178941659629973e-01
1.227720776754865767e-01
1.244266620167138460e-01
1.243483668744006232e-01
1.242759857393436057e-01
1.201518845727819057e-01
1.200754303846843091e-01
1.227047709969059236e-01
1.219240883685716592e-01
1.206602179345628439e-01
1.205115068915942056e-01
1.202975660577262212e-01
1.210632841008235788e-01
1.190366396305528873e-01
1.177673451950537326e-01
1.202163340884844639e-01
1.205082215963142050e-01
1.197153096375904863e-01
1.180976597103790132e-01
1.183345490693201579e-01
1.201144173878250371e-01
1.175367119416893674e-01
1.179628418199119982e-01
1.228402001405580479e-01
1.259938378273305626e-01
1.211403076630299391e-01
1.153084039865835131e-01
1.145090434908275501e-01
1.187589724293185572e-01
1.231054342059444418e-01
1.186908234389475597e-01
1.189583250360181921e-01
1.231433469490571392e-01
1.248480201998971445e-01
1.216788290908441816e-01
1.187436104520699642e-01
1.193138060438625470e-01
1.175221841356515473e-01
1.169897004827664261e-01
1.170882622869718892e-01
1.191820272795322821e-01
1.214903620658363825e-01
1.209868257368407751e-01
1.191667743500172266e-01
1.189756540831255344e-01
1.197428128210304421e-01
1.167313943103739232e-01
1.191247027429513938e-01
1.189331925438169568e-01
1.156222153880312326e-01
1.201101738388404283e-01
1.198842049724040820e-01
1.183474435786738138e-01
1.190647361566197632e-01
1.185027792590152979e-01
1.158106252687948479e-01
1.145944798727693975e-01
1.128888328781846306e-01
1.132130010784466040e-01
1.195071930707339025e-01
1.209291391828905132e-01
1.198270491644243679e-01
1.220948520013581257e-01
1.225014115277352211e-01
1.191541647413590505e-01
1.162261061074836704e-01
1.149081953576289034e-01
1.190140897871082154e-01
1.189093838278640070e-01
1.140298852864371493e-01
1.138908768541330441e-01
1.201126701544992514e-01
1.212532720704778411e-01
1.165800389528764136e-01
1.188400076204377681e-01
1.192934685330351158e-01
1.169462438760730388e-01
1.152442313795279810e-01
1.148871647074455465e-01
1.174176378878853955e-01
1.203575691144732757e-01
1.202444508785640992e-01
1.219443122241360838e-01
1.223577364957972452e-01
1.158206312073660621e-01
1.171964905721717687e-01
1.199311479548496040e-01
1.163021448226017190e-01
1.156784223091727737e-01
1.185222616594292511e-01
1.176524789124861886e-01
1.170369333690069041e-01
1.197414470074580350e-01
1.168618987243898316e-01
1.151555743837600343e-01
1.144829307314194633e-01
1.128749763620536112e-01
1.156479442076289721e-01
1.162812545624006544e-01
1.137073311454951524e-01
1.136040414319516023e-01
1.181540889889153290e-01
1.196270125356158065e-01
1.172041481670411389e-01
1.172293471172533713e-01
1.192171636283439196e-01
1.155650434568236407e-01
1.129398399824714794e-01
1.151061180820048269e-01
1.157722664421423214e-01
1.170145701030281260e-01
1.160605643190920494e-01
1.178243030964334498e-01
1.158237901309319973e-01
1.133417397042611047e-01
1.163942741830562705e-01
1.190565906662274798e-01
1.190372697017385017e-01
1.161078773404339570e-01
1.145455436283225603e-01
1.120939863189793356e-01
1.124165436952033609e-01
1.146774151260231689e-01
1.163547557778850938e-01
1.177590553094287895e-01
1.182363731848754818e-01
1.188707032111257084e-01
1.167064953224068863e-01
1.166642491934215126e-01
1.194172674595601474e-01
1.174103385350410284e-01
1.143643510350635661e-01
1.153469966273815428e-01
1.134289142646266318e-01
1.142573096699902591e-01
1.142465773771789150e-01
1.129633729920005852e-01
1.187408049773576724e-01
1.198751356891472747e-01
1.158524851671217659e-01
1.150444088405471049e-01
1.137705770333026778e-01
1.114009370809083410e-01
1.140171191173265236e-01
1.155876796585727367e-01
1.143499384153285892e-01
1.122954049173874591e-01
1.142906745623891995e-01
1.151998269918366041e-01
1.120051548745237963e-01
1.134719202737720228e-01
1.186490040420991043e-01
1.155161445887069038e-01
1.096838952953143181e-01
1.138765257307744611e-01
1.173576910903314230e-01
1.166376102408518134e-01
1.145180675196924847e-01
1.110579063757498597e-01
1.108299419935864644e-01
1.087362589894859816e-01
1.083487123545554820e-01
1.114501182388714789e-01
1.124123287314065661e-01
1.108033793720930998e-01
1.111558268963021984e-01
1.135198148418656711e-01
1.117481735154447348e-01
1.128816259838706787e-01
1.162345501122547253e-01
1.109554248147825023e-01
1.076057303999425896e-01
1.108573878407649871e-01
1.126008496508741630e-01
1.120736230686436297e-01
1.114477058136824905e-01
1.147545130557443699e-01
1.170291348779901458e-01
1.123069253984517180e-01
1.111860679807344515e-01
1.132226290033797600e-01
1.099896036485869533e-01
1.124461913957981035e-01
1.156039430747101970e-01
1.140843657261629285e-01
1.120487778670920809e-01
1.105490643408153784e-01
1.098771518281765752e-01
1.096111965888424827e-01
1.080891363453184290e-01
1.102641302029142845e-01
1.131780979454046349e-01
1.128088631965081801e-01
1.110332263369664674e-01
1.103280791576081027e-01
1.086702422532919710e-01
1.100809481424942227e-01
1.118914815534395174e-01
1.118921544700142157e-01
1.147886318961056362e-01
1.150211593645789204e-01
1.129395494923969290e-01
1.093147901844326031e-01
1.135800096734290165e-01
1.155188481693041197e-01
1.146315529500264163e-01
1.170633548892925507e-01
1.122215933778802910e-01
1.047265111289228529e-01
1.081272482535899221e-01
1.107080508836442295e-01
1.093937118531167624e-01
1.136381845678078317e-01
1.127011026014290013e-01
1.117898160690537629e-01
1.090225925737824120e-01
1.085468989797752914e-01
1.112822399785999006e-01
1.125512348304911481e-01
1.132148972163054129e-01
1.094515441940361877e-01
1.093236935717500496e-01
1.110612769928445848e-01
1.101820292104387922e-01
1.090752799915848115e-01
1.096448350979038061e-01
1.104063796380110873e-01
1.094294174240949408e-01
1.073163207265361713e-01
1.086742174534040262e-01
1.135268814179723751e-01
1.134801829121271921e-01
1.101534764253966348e-01
1.128175613207979822e-01
1.152886851161411957e-01
1.100591432060501335e-01
1.075536125753177308e-01
1.106896707804653768e-01
1.133253888887966049e-01
1.112533368350033525e-01
1.092933217315774086e-01
1.099268661388165952e-01
1.073561351860741336e-01
1.054144625406948366e-01
1.058348614555725403e-01
1.120711267757903001e-01
1.155589144649807054e-01
1.110147422229412206e-01
1.080509749584123297e-01
1.097532401088014697e-01
1.085220029578605333e-01
1.042895583298669299e-01
1.078937397636215989e-01
1.116136550860089977e-01
1.081059357388051007e-01
1.073155816391708622e-01
1.067115205027825697e-01
1.045113030107114177e-01
1.078909830217633092e-01
1.079347303278396508e-01
1.067741025211182970e-01
1.084833329065925667e-01
1.091048953582969966e-01
1.064773978065328142e-01
1.026593847460863518e-01
1.039838002753016855e-01
1.079293246987040461e-01
1.086584495611598172e-01
1.051494560889609936e-01
1.049054681973651676e-01
1.068097519184220551e-01
1.080590231432906334e-01
1.084678621416636235e-01
1.086950452244545978e-01
1.065528432145575327e-01
1.076057383158358638e-01
1.133795020989080138e-01
1.107151086450890581e-01
1.058262143791874887e-01
1.061564385353184897e-01
1.085960975931542921e-01
1.088829994522755029e-01
1.103386869789509256e-01
1.068168310497203399e-01
1.040811295836366474e-01
1.078785003009728322e-01
1.083528003428096548e-01
1.080186685158142507e-01
1.088337383170325939e-01
1.119211565317191348e-01
1.100245881160576561e-01
1.115889227160847541e-01
1.109187066858357551e-01
1.075933765387508123e-01
1.098488195514347038e-01
1.111744321929658968e-01
1.099257734397366681e-01
1.042555773272736408e-01
1.018243109757196868e-01
1.010474895320549044e-01
1.026132884407252865e-01
1.019531138976628309e-01
1.063382647691658162e-01
1.120642346905208614e-01
1.066685464312544240e-01
1.067663913414705623e-01
1.079699612383973883e-01
1.077564423989799125e-01
1.097257195427977922e-01
1.077130686469684046e-01
1.029403389760814996e-01
1.042284328849635844e-01
1.072970338186127609e-01
1.063882781748444473e-01
1.076515119912160590e-01
1.056260928898009877e-01
1.012150656812105115e-01
1.023266720138119312e-01
1.035200643728706599e-01
1.032654159509765190e-01
1.051010664580648846e-01
1.054815677602860824e-01
1.089194761711421156e-01
1.094391548328619568e-01
1.063927189342847995e-01
1.074355653132557792e-01
1.034250495238490386e-01
1.028530939653192200e-01
1.039819985096963328e-01
1.033738762109573522e-01
1.048033733400425688e-01
1.022288576255111214e-01
9.869424309380613047e-02
9.935544030972286167e-02
1.059505095589125256e-01
1.049693211546763871e-01
9.961717662885755109e-02
1.007177440266415064e-01
1.019266377758829140e-01
1.006018543715953006e-01
1.007339379299844184e-01
1.005996560011163665e-01
1.014262183944061729e-01
1.011351733847157264e-01
1.018406648877975273e-01
1.097134913724900629e-01
1.110404029831336820e-01
1.066013021665382088e-01
1.048612705493024849e-01
1.048166814588322171e-01
1.060338767392240977e-01
1.046686331952144944e-01
1.041458625682334105e-01
1.041492608326951425e-01
1.056212424257074317e-01
1.055179985418907840e-01
1.003652411789045101e-01
9.836207803532877325e-02
1.007636886462730530e-01
1.046002061268963695e-01
1.035724771167529229e-01
1.040044682381141700e-01
1.059658133549147840e-01
1.060662819699261655e-01
1.078004721568084634e-01
1.034761497772228866e-01
1.013824603706485195e-01
1.032102022874956115e-01
9.919988543419555604e-02
1.007520364441040761e-01
1.043690737456686307e-01
1.041639831823973211e-01
1.026533458979937419e-01
1.031591787414668643e-01
1.056589577131974850e-01
1.026909613669386989e-01
9.927966145834905831e-02
1.009858430849170929e-01
1.022001064089271549e-01
1.012500265312085007e-01
1.030164842618981752e-01
1.016829415240342455e-01
1.004579281180387196e-01
1.030443438081920238e-01
1.016429049505599702e-01
1.016838453721199131e-01
1.027629239769645986e-01
1.025647162829119025e-01
1.005719257303533953e-01
9.979719523799679415e-02
1.008043744174604434e-01
1.015999005706781644e-01
1.022310282703476764e-01
1.021705920367663584e-01
1.070312644447001804e-01
1.027478200217377957e-01
1.005622777577167698e-01
1.007874356315496822e-01
9.788001958434756899e-02
9.882132127603739102e-02
9.907062666835116105e-02
9.941271162694917396e-02
9.763218564732788207e-02
9.904265225717646948e-02
1.020389085832856257e-01
1.000134334880735526e-01
9.768069368221853066e-02
9.760255686978058787e-02
1.001710645550652062e-01
1.002365725387154155e-01
9.735685398447080363e-02
9.973809921478063445e-02
1.027450409614570070e-01
1.029448957007459003e-01
9.947024955105275568e-02
9.611971688018633442e-02
9.802643748658788903e-02
1.007608904392682664e-01
1.002474649997412565e-01
9.697231997769033274e-02
9.531453922674822110e-02
1.015983928789063045e-01
1.050827374126375585e-01
1.006541614250376776e-01
9.789339601215452102e-02
9.803220525314419731e-02
1.012359091349251256e-01
1.008547568376098463e-01
9.888042354627483987e-02
9.730082943168510967e-02
9.570085683220556916e-02
9.888123105363438858e-02
1.023652176800689262e-01
1.010204816165403974e-01
1.005318052357202646e-01
9.834014245767858098e-02
9.654344059060880612e-02
1.003171514655787494e-01
1.020112073764774252e-01
9.786877616568903648e-02
9.505733014367587219e-02
9.822751790697790975e-02
9.913909931568247458e-02
9.899353554184954496e-02
9.652246146424915685e-02
9.610451012095859447e-02
1.000108530624700259e-01
1.022599105177927348e-01
1.003751223317980584e-01
9.584888878280506397e-02
9.859106299102800286e-02
1.048704732201920925e-01
1.055573050962101689e-01
1.006988267410509758e-01
9.805127520614387304e-02
9.774496031186080680e-02
9.855536957659347119e-02
1.003182590662897861e-01
9.971051429634408825e-02
9.944518586650417935e-02
9.775505049075272623e-02
9.543938397677811936e-02
9.862968691132163734e-02
1.031185580661702628e-01
1.010134007950190954e-01
9.831316979970304570e-02
9.827981553396923642e-02
9.739338836266418775e-02
9.825501538745037844e-02
1.002297808926482792e-01
9.885975661416916693e-02
9.661034115007612055e-02
9.296537130455401199e-02
9.478832621989033425e-02
9.879105268212626245e-02
9.523064765203222148e-02
9.744043393271148434e-02
9.897841675298794939e-02
9.786878539428812973e-02
9.890290900350287573e-02
9.994048170318330093e-02
9.983869048992718986e-02
9.654893251887046446e-02
9.671038808868681613e-02
9.758471468386360759e-02
9.588415822880368145e-02
9.710423326779965558e-02
9.877120655739571320e-02
9.650837614923196695e-02
9.268515191863618830e-02
9.170708656254696056e-02
9.617596485607535217e-02
9.495311442927191481e-02
9.599507574944056432e-02
9.769500543120607228e-02
9.624828119980473329e-02
9.727737067918031111e-02
9.775001994083719337e-02
9.562480597693957807e-02
9.439904940852411608e-02
9.350084716105931670e-02
9.546639611449135587e-02
9.743660917361494922e-02
9.466566107090461368e-02
9.478129776622126745e-02
9.390484441753477185e-02
9.410041003271520099e-02
9.447568480910839561e-02
9.143055777138227314e-02
9.294314797453824550e-02
9.596397469393254387e-02
9.490612561774453004e-02
9.519258544755661300e-02
9.336270870655005716e-02
9.096167212055683571e-02
9.405208771863639294e-02
9.704689973030204697e-02
9.705274049672793502e-02
9.500337413092405092e-02
9.444365456339447185e-02
9.490568255923231833e-02
9.407107847313235516e-02
9.243149534605989148e-02
9.037935632390872720e-02
9.331636346250669900e-02
9.644105685865020372e-02
9.690947137062036476e-02
9.848839424068432657e-02
9.460927431149748768e-02
9.177426116514503240e-02
9.743272168047402426e-02
9.578823606030716087e-02
9.218939224912287012e-02
9.447836399883308145e-02
9.501276285129725552e-02
9.459416258822926638e-02
9.499605354607613961e-02
9.401258679902485538e-02
9.307001549163072818e-02
9.442695379920265641e-02
9.431858223832315091e-02
9.382975878390752145e-02
9.509947275190569482e-02
9.760421420114653857e-02
9.608413682187601224e-02
9.298621796507144932e-02
9.456586225556554148e-02
9.444641731943642649e-02
9.688189158904537968e-02
9.732531875939504085e-02
9.547816941111553213e-02
9.517784673915756499e-02
9.361595419745023794e-02
9.418627880840751976e-02
9.298499685634765977e-02
9.489872805266520717e-02
9.754668379823058788e-02
9.685761857240371420e-02
9.696636883432044329e-02
9.560004384745994510e-02
9.393317377501204934e-02
9.241974317909666670e-02
9.277563136871254390e-02
9.387564168600086301e-02
9.256355558440318432e-02
9.247960119126372169e-02
9.202857231129596416e-02
9.316672866289087140e-02
9.403976937082333953e-02
9.209254852535923852e-02
9.118715669828043879e-02
9.375791599185286096e-02
9.560509893751113764e-02
9.154984560170134622e-02
9.283061985937973715e-02
9.421927810040420237e-02
9.150838864411986462e-02
9.523935897229603154e-02
9.600049969381128923e-02
9.386078324040328380e-02
9.303024088964842453e-02
9.045170228401028245e-02
9.170156243747325242e-02
9.346604076746718726e-02
9.381799253707666375e-02
9.381300783810699040e-02
9.474109428631957708e-02
9.659278655869450725e-02
9.348897493215935217e-02
9.027789924654826270e-02
9.330150269449270783e-02
9.558860171950389617e-02
9.596589366409866151e-02
9.244282416663116009e-02
8.796715282517100776e-02
8.905214058556142065e-02
9.008303822537408467e-02
9.078405997626066981e-02
8.985569202758292295e-02
8.960763692572720762e-02
8.994985697846569206e-02
8.815888449188563625e-02
9.091218983388560382e-02
9.556280505212590148e-02
9.392844201602236487e-02
9.313299544126672769e-02
9.384065858348089595e-02
9.229821110940540640e-02
9.014023222143964509e-02
8.962249461952932761e-02
9.137529873667137037e-02
9.122851719585167718e-02
9.021171228195366820e-02
9.005331194144657048e-02
9.125293043208097810e-02
8.892881437363285568e-02
9.217212670146784914e-02
9.592961377305651849e-02
9.109056325092595996e-02
9.004503969202611036e-02
9.093058883635007916e-02
9.087721940449183800e-02
8.862947343636656816e-02
8.813555900022572442e-02
9.043995466525606153e-02
8.936296271527188750e-02
9.030468054447496340e-02
9.226534687089560371e-02
9.001831116737414595e-02
8.923894813524242686e-02
9.107048540382002566e-02
9.072103894716010419e-02
9.294227506902894009e-02
9.153578943490404962e-02
9.103322629302468272e-02
9.173612186096138932e-02
8.939341625862987084e-02
8.982334804778270565e-02
9.031086910121913225e-02
9.165538933338222838e-02
9.326987062210134738e-02
9.075060674962184826e-02
8.786724546924772061e-02
8.782925429667529094e-02
8.775226033409959381e-02
8.691583800371820157e-02
8.884306811128013515e-02
9.272246326651885362e-02
8.779811756320714256e-02
8.630169088794335808e-02
8.921109646874780807e-02
8.832476446464193609e-02
8.726712018645876867e-02
8.530625795768889685e-02
8.884997195647960366e-02
9.160726300772276121e-02
8.813958446553092629e-02
8.660449529076411079e-02
8.711371909532668323e-02
8.778791249248049655e-02
8.702875757427813719e-02
8.708735572191059204e-02
8.910686014292629187e-02
8.906167050110307126e-02
8.598180708730106259e-02
8.627202497086020050e-02
8.911757306683545932e-02
8.704001251638925074e-02
8.555934499116216174e-02
8.864030287083954351e-02
8.965351307017371818e-02
8.922978261782389675e-02
8.705922774999835800e-02
8.671829925987324661e-02
8.710020008145231973e-02
8.943684905938295571e-02
9.243386766543258692e-02
9.002766401338989366e-02
8.791075686385080301e-02
8.865225404505470974e-02
8.690582337820158820e-02
8.562412625361245921e-02
8.830098349417574155e-02
8.648782133454230303e-02
8.819230898809543584e-02
8.997531780450258865e-02
8.727715745934881697e-02
8.671678270822957835e-02
8.607964649948243729e-02
8.691765598500489354e-02
8.652385640265063127e-02
8.453568474833562940e-02
8.404045915843434689e-02
8.564197013643394529e-02
8.576742024963408817e-02
8.651208070330630717e-02
8.960062131944368513e-02
8.925301446590307164e-02
8.775788055597283366e-02
8.790471401973345977e-02
8.605869375759531148e-02
8.608459862594926293e-02
8.724274514255836444e-02
8.668718850309549417e-02
8.876849082572883798e-02
8.688546687476340902e-02
8.384899834387621320e-02
8.488497409134185268e-02
8.635811504285795248e-02
9.024525151166448711e-02
8.978457419004617912e-02
8.771196662882518869e-02
8.674216045982520440e-02
8.547403130731258403e-02
8.905509164525873822e-02
9.050627087084953115e-02
8.772151021853043240e-02
8.611791400861258661e-02
8.499093439611024592e-02
8.137494327997160659e-02
8.300504245102224843e-02
8.570887223839596114e-02
8.578099582364021036e-02
8.781121994432834754e-02
8.755284482917992384e-02
8.795971797665330660e-02
8.612942150669132546e-02
8.485281047206849614e-02
8.377964154415476483e-02
8.051053961285142835e-02
8.422170151862587439e-02
8.769052299618106117e-02
8.545008547813708055e-02
8.171061302159218775e-02
8.224872735614931207e-02
8.558706348905652239e-02
8.796273953242805810e-02
8.664418783068421337e-02
8.470865075074300587e-02
8.622911025795942930e-02
8.375629038052263831e-02
8.217102074896801001e-02
8.508609459568285127e-02
8.526788733948721666e-02
8.394611400044439675e-02
8.364546881017898006e-02
8.548970820498337508e-02
8.722096180586130787e-02
8.485179906004587658e-02
8.355193461234346197e-02
8.444868171164918169e-02
8.198590517270315514e-02
8.123213603718655584e-02
8.252697502336303614e-02
8.219871191279273792e-02
8.233390645796964669e-02
8.380221337359781975e-02
8.468611794908728618e-02
8.203665049445756086e-02
8.356769046136787449e-02
8.553986724410515829e-02
8.510736609425541277e-02
8.310370491337769339e-02
8.125644519455596515e-02
8.176862223783973316e-02
8.217395622638846986e-02
8.622811934423296742e-02
8.571895910249044404e-02
8.248047957463895685e-02
8.208077863418583586e-02
8.204968544441779144e-02
8.410668236358243011e-02
8.557177650564462557e-02
8.267841920340407436e-02
8.157030553807231854e-02
8.232716131298736806e-02
8.202938613933800915e-02
8.335771917643329532e-02
8.281893162481236692e-02
8.286253896608915259e-02
8.414724130976966587e-02
8.454093940320819844e-02
8.613415208147717772e-02
8.504821039755736112e-02
8.155964208673845139e-02
8.184409622725773159e-02
8.381123328156650509e-02
8.138874345251465026e-02
7.975515025229322486e-02
8.214893486724653138e-02
8.200870477810648373e-02
8.066262561780095097e-02
7.964661325741388687e-02
7.985280862798779800e-02
8.280865836659312418e-02
8.110668783259000758e-02
8.068585422728871692e-02
8.357924873461737569e-02
8.424525400257593111e-02
8.270759614548069127e-02
8.011291654885578650e-02
8.223206811340751099e-02
8.396160106132796730e-02
8.313009983431249306e-02
8.138874575791224530e-02
8.208744486232187609e-02
8.136630098344486972e-02
7.959657540278844423e-02
8.030908843402248531e-02
7.889390375362988206e-02
7.927609514229172483e-02
7.972647788890184495e-02
8.175217234184625759e-02
8.085288802243462136e-02
7.689345148187536061e-02
7.690288805233452818e-02
7.908547437304790095e-02
7.915125335490623415e-02
7.897408667498995172e-02
7.994770863788026871e-02
7.928795861058370031e-02
7.913331620778474296e-02
7.808842354611883474e-02
7.795428685790918577e-02
8.011459537640946982e-02
8.075598471682901569e-02
7.953261801370643813e-02
7.894092532134894258e-02
7.977649291796126696e-02
8.110251809468493889e-02
7.811197282932244579e-02
7.677620336471227547e-02
7.831208919509989597e-02
7.822250969079459770e-02
8.098988333622560154e-02
8.147232856542148405e-02
7.852829218085992380e-02
7.859170665636712461e-02
7.838259750669621106e-02
7.791533177585878434e-02
7.842026168425536570e-02
7.814890598880214201e-02
7.984278046866645495e-02
8.148412163844903633e-02
7.847423245043903817e-02
7.630586747341276677e-02
7.778847207096052652e-02
7.920346454408408454e-02
7.792739887699856594e-02
7.559948926073258024e-02
7.805970804936718244e-02
7.965106560662436885e-02
7.919084590246228128e-02
8.024731634258877588e-02
7.840610002711363713e-02
7.873817318468803728e-02
8.092282010187983043e-02
7.858621989046782330e-02
7.881973674881204150e-02
8.002260172030839502e-02
7.815520532619725513e-02
7.828712245333303843e-02
8.031302107535126522e-02
8.120709445312969399e-02
7.697076790988956196e-02
7.535737209063460285e-02
7.732095115411785624e-02
7.818008062779319145e-02
7.986033119999660923e-02
7.831150591171354147e-02
7.639208689599855107e-02
7.529712975113571349e-02
7.435592511825390993e-02
7.400311106484890045e-02
7.443852287985651406e-02
7.881917512206940146e-02
8.015495231713137825e-02
7.909346302566681863e-02
7.984018922235988636e-02
7.790975553542833776e-02
7.696728047646016202e-02
7.645076314965616737e-02
7.759271290833584522e-02
7.919921336943459844e-02
7.665440531294538673e-02
7.399346963330671878e-02
7.490717684307837687e-02
7.719991233677828135e-02
7.797030221067034750e-02
7.792305799565756030e-02
7.874257702606300702e-02
7.813440594042907195e-02
7.581431756219977891e-02
7.540641116214809314e-02
7.404568106721433340e-02
7.569164875263720282e-02
7.655404940103514855e-02
7.429133672038332192e-02
7.530362342099999884e-02
7.718076650998827171e-02
7.649686196691228568e-02
7.485718743644460826e-02
7.483283136158028204e-02
7.588811171143758361e-02
7.479150480630826492e-02
7.502957056716277884e-02
7.822709204795313953e-02
7.701790556956529532e-02
7.556642988101051894e-02
7.638360730239480978e-02
7.553484932413451203e-02
7.425795092884686366e-02
7.253603731650254405e-02
7.546316536625764793e-02
7.594278061922758727e-02
7.218554707447222274e-02
7.600852508805479302e-02
7.795762925395557930e-02
7.668045086207013472e-02
7.389739229111141894e-02
7.244784370184285949e-02
7.455254725608342903e-02
7.295268020002806941e-02
7.348543823954428733e-02
7.310147078638884466e-02
7.181559473944537642e-02
7.207075267111991146e-02
7.053245722268812468e-02
7.039303005805817859e-02
7.331696701375715886e-02
7.822730960039080139e-02
7.769138158855809495e-02
7.455212617470124981e-02
7.425588074211975087e-02
7.504764255645093862e-02
7.444569039940682198e-02
7.422732939483683845e-02
7.259904000273516289e-02
7.194841684711394958e-02
7.425788757600827739e-02
7.332312201843199650e-02
7.452461408293099832e-02
7.946003347816371631e-02
7.954461261508323500e-02
7.632444326454014549e-02
7.372179376742996060e-02
7.459950963641281962e-02
7.378845533963666881e-02
7.363951447993248578e-02
7.504715152772717390e-02
7.425367705531545071e-02
7.327223980070521336e-02
7.175158667595658846e-02
7.310632976520946291e-02
7.359564508229807234e-02
7.227180768904373220e-02
7.188980829585421561e-02
7.204971174153243507e-02
7.134185835799523867e-02
7.305775470375265590e-02
7.277444235581548293e-02
6.989449838186365116e-02
7.173677980650298991e-02
7.574485955893404954e-02
7.354749493974797880e-02
7.231057006435155643e-02
7.160049284491862287e-02
7.076390986493541480e-02
7.157134070082647737e-02
7.154852539893533092e-02
7.164880266671855291e-02
7.024241274065118334e-02
7.132070030040307818e-02
7.286224440882241304e-02
7.196466790636958655e-02
7.238893143570279687e-02
7.496365823942535700e-02
7.556513449320027831e-02
7.547156429433601876e-02
7.632525285144108051e-02
7.532350225818511269e-02
7.318870493753099060e-02
7.231762071533213987e-02
7.101219810957029588e-02
6.937653514577553360e-02
7.191696607366850069e-02
7.488624417220342278e-02
7.232589238231042217e-02
7.167659915713746333e-02
7.120966037303008700e-02
6.821085883131250416e-02
6.774059519405570273e-02
7.065517834246938522e-02
7.112578903652259921e-02
7.045709419775235405e-02
7.008857402487143895e-02
6.897483156299341611e-02
6.753457715675621753e-02
6.854658448533416937e-02
7.158784366491280360e-02
7.192392461923854952e-02
7.246032392117762733e-02
7.114360776296919930e-02
7.192004840289381584e-02
7.343013753932757515e-02
7.046588647594799470e-02
6.826856635350443681e-02
7.100735255424561743e-02
7.239114049434229592e-02
7.042954169160618727e-02
7.054457949191390853e-02
6.959057872762118568e-02
6.886342180758589504e-02
7.013497900960795339e-02
6.930947743021999286e-02
6.918387454776211976e-02
6.974767089745628756e-02
7.045619134040878584e-02
7.025812043267362639e-02
6.792729955655016361e-02
6.665794441748096322e-02
6.713106416185832259e-02
6.579852320975848601e-02
6.834754810918884649e-02
6.923832616263914108e-02
6.664737120820231342e-02
6.805689925829574993e-02
6.934737427584987401e-02
7.080657981583736438e-02
7.098693377464278254e-02
7.023731528773800858e-02
6.966330715745723545e-02
7.073241140547778527e-02
7.094462737382395412e-02
6.966968971978201863e-02
7.080663945682581784e-02
6.971852567386289945e-02
7.023283650412474877e-02
7.092330083225101278e-02
6.804070416840846125e-02
6.805383743367283966e-02
6.786522530765314032e-02
6.882552286597612423e-02
7.019311472060209278e-02
6.826646835234236044e-02
6.839102901479868213e-02
7.000403144832668956e-02
6.927156581425054915e-02
7.110411410879158289e-02
6.935779197068654700e-02
6.715795221862189135e-02
6.835179714570509268e-02
6.941049934609276606e-02
6.869607291525853254e-02
6.734533775311146719e-02
6.750822279999488251e-02
6.830108898595525779e-02
6.865856086700590499e-02
6.840256042235827449e-02
6.976672444304847509e-02
6.922574796739033864e-02
6.840075985886419352e-02
6.860172491323894561e-02
6.997770047969711915e-02
6.818603326554099897e-02
6.643421099223394133e-02
6.619886130657076651e-02
6.644061165110098921e-02
6.751846138312203593e-02
6.628020918961297081e-02
6.711461379133015770e-02
6.841721344418384698e-02
6.832362378002812542e-02
6.873171509464129358e-02
6.936447395544700911e-02
6.783719375658700534e-02
6.744725669242973565e-02
6.790988800275567228e-02
6.833454699285000655e-02
6.682074993812332775e-02
6.534193150374704995e-02
6.733436724790439754e-02
6.644902598171355257e-02
6.328109172322451959e-02
6.169178414198064897e-02
6.407654560923466136e-02
6.528082150752691215e-02
6.441302157440188803e-02
6.389562247368145431e-02
6.291452986142294368e-02
6.420440537887135701e-02
6.427219817891476061e-02
6.613016758818356100e-02
6.790820439411075771e-02
6.495392876916114555e-02
6.569970072337008582e-02
6.646227493363564276e-02
6.453039605687625746e-02
6.754364804008851364e-02
6.829917081475093965e-02
6.391752246860624154e-02
6.486669080741051807e-02
6.645218070103794950e-02
6.454708758854284245e-02
6.509593178519544610e-02
6.766575626677172328e-02
6.879915826913853005e-02
6.770732998920206414e-02
6.702647967288091757e-02
6.610509595527028215e-02
6.523508816447985692e-02
6.479298908567690529e-02
6.371201962587783041e-02
6.413823700341006462e-02
6.624807683507256961e-02
6.771512982074998077e-02
6.550245755979089424e-02
6.487862644933056755e-02
6.506798665966895268e-02
6.423226290420341877e-02
6.467615547026119016e-02
6.433716504083314414e-02
6.399093756482761297e-02
6.318825345170349383e-02
6.251114891089105952e-02
6.250294002128277404e-02
6.266308609982643163e-02
6.305897784926929595e-02
6.535340336980396958e-02
6.480178575635922589e-02
6.317264256901630737e-02
6.341395415933473445e-02
6.255986226898338498e-02
6.180762302436815930e-02
6.320608899139425196e-02
6.430684257403544712e-02
6.119297953104777671e-02
6.284112153148775637e-02
6.703591710956911809e-02
6.619132886505275926e-02
6.331169819466259119e-02
6.298124457986137292e-02
6.504937240167489587e-02
6.386673937062924133e-02
6.375075491065154698e-02
6.322805814521074985e-02
6.252856108801478630e-02
6.218726374032505083e-02
6.172843996050366572e-02
6.199334897975294911e-02
6.117975828195400256e-02
6.174098042391870655e-02
6.164990008265355814e-02
6.208398274767835956e-02
6.111235673058702106e-02
6.163488145177090788e-02
6.395055893522463841e-02
6.161872653998995419e-02
6.077733381796536494e-02
6.327602702948682822e-02
6.167101043142526884e-02
5.979074855411384282e-02
6.315212364011010826e-02
6.610848047393287630e-02
6.415098941750252415e-02
6.247401055380160523e-02
6.240425135669069867e-02
6.302198814036154284e-02
6.431077222376667402e-02
6.456353870688780194e-02
6.328805886852888196e-02
6.053698660944527993e-02
6.020300653558732090e-02
6.201755781171862381e-02
6.395804058459958474e-02
6.213536520699163013e-02
5.971386036075299747e-02
5.927033691032134594e-02
6.226763096520084029e-02
6.433836146523388977e-02
6.079733650591440108e-02
6.114950631026850464e-02
6.214442528398655269e-02
6.053805954522878396e-02
6.010384672303359377e-02
6.063146622304965011e-02
6.205335343636713547e-02
6.336664679963968649e-02
6.306654421337358485e-02
6.110660751648784583e-02
6.041860739488278537e-02
6.144395034489407575e-02
6.180941467266139189e-02
5.945534833677330877e-02
5.859447512439802663e-02
5.972196078203449721e-02
5.913632349867412041e-02
5.894008458767174136e-02
5.818972961711591646e-02
5.852334618174397790e-02
6.191780565490418581e-02
6.260122317820399074e-02
5.904704974298527476e-02
5.811679750702163083e-02
6.122695356787620502e-02
6.163147037994563121e-02
5.930283370002642496e-02
5.987916964975917300e-02
6.176904124479865726e-02
6.082321441140411955e-02
6.025749724813785069e-02
6.244092739704494577e-02
6.048355914717394588e-02
5.940240545489571672e-02
5.966004139186611294e-02
5.824340384361002820e-02
5.799134419223975212e-02
5.917922289193103952e-02
5.993970006994042699e-02
5.926729136432870582e-02
5.921139946249977942e-02
5.847920018930045233e-02
5.952313716049885406e-02
5.983417317232805899e-02
5.894874001369155431e-02
5.962054802356121092e-02
5.936548274152927962e-02
5.779214171761051094e-02
5.735317863043024739e-02
5.870536712173770461e-02
5.796701937704995533e-02
5.887442062961238676e-02
5.981907712899110080e-02
5.739192482219877128e-02
5.723593417651879484e-02
5.795534985992497473e-02
5.890995078796628509e-02
5.754428312427378733e-02
5.610309228494770456e-02
5.749538953200661329e-02
5.597164980821484753e-02
5.629171162248711169e-02
5.821697588146167862e-02
5.882451254535643603e-02
5.916661502140446727e-02
5.941894345980144876e-02
5.972518543549499431e-02
5.821136584578358308e-02
5.876473836460162359e-02
5.891831924039519358e-02
5.688740421843080375e-02
5.641824063954480745e-02
5.811132872354883572e-02
5.904378028995568156e-02
5.817661840344136998e-02
5.979555630889722695e-02
6.126932920451977349e-02
5.703718366380629290e-02
5.605537928329367564e-02
5.772145077040950756e-02
5.770344454553414520e-02
5.817241578876418406e-02
5.700888112195677537e-02
5.769179351530857869e-02
5.789631526834907588e-02
5.628383988910724833e-02
5.787451047101281609e-02
5.782722118557528240e-02
5.756746255990772415e-02
5.917935585268364190e-02
5.931465735783664900e-02
5.976012977467633908e-02
5.979378288645071510e-02
5.820866873734928393e-02
5.747623540582825347e-02
5.747636568297488646e-02
5.852146020814601862e-02
5.757843565332523145e-02
5.627378965224497098e-02
5.604843855921731038e-02
5.709789284810622839e-02
5.850424973123105610e-02
5.799965632194670206e-02
5.730890213806225097e-02
5.594763724279218364e-02
5.658771932620550171e-02
5.667478606284035575e-02
5.586724084819166825e-02
5.620664884909271769e-02
5.874387060587821924e-02
5.897090404762612287e-02
5.683587296346138268e-02
5.677517574634520503e-02
5.767063441786833555e-02
5.682743357399374501e-02
5.502513330668128144e-02
5.655874129957511737e-02
5.755754329078190124e-02
5.686646756295959948e-02
5.684200199112890428e-02
5.732365520790034391e-02
5.776566608184359464e-02
5.540573702395487632e-02
5.471468316169397772e-02
5.567352627701534218e-02
5.543409236057723899e-02
5.716184064855514557e-02
5.607281317395188674e-02
5.434753229953245834e-02
5.578213636992517682e-02
5.625437856997700381e-02
5.609457353192355555e-02
5.603054631631873561e-02
5.614668154533179051e-02
5.599143515958712042e-02
5.545047030267249294e-02
5.425758136193009618e-02
5.517774483999766943e-02
5.600551891589684167e-02
5.448613718510848802e-02
5.464084319681747348e-02
5.361031163621367279e-02
5.384618169487849493e-02
5.418866440202920604e-02
5.301461224270907768e-02
5.518987193865104723e-02
5.656871732982564349e-02
5.580723453747025997e-02
5.493865547241080782e-02
5.542456395531860508e-02
5.506519876571042138e-02
5.317823107784384884e-02
5.328347864244170617e-02
5.514738525298566729e-02
5.588547370222958499e-02
5.646069032686434896e-02
5.586300387051906791e-02
5.629583117536871711e-02
5.582585372043308292e-02
5.356299905369622111e-02
5.396611410528306951e-02
5.537588384798957514e-02
5.587225382931188672e-02
5.567675601966037141e-02
5.592581816305110948e-02
5.526492447853299794e-02
5.477236279010830322e-02
5.472483027451761212e-02
5.390542795788455521e-02
5.323549890464489981e-02
5.363882670146004339e-02
5.403530004394763164e-02
5.418848404155002241e-02
5.356777691427078159e-02
5.440885780559901602e-02
5.411881097782317296e-02
5.306334356256797724e-02
5.447988514782733938e-02
5.505797748928129010e-02
5.444529140137732703e-02
5.463559203614440363e-02
5.373303695596023249e-02
5.288631591493142547e-02
5.393646485988660977e-02
5.304835760888425289e-02
5.295832661291881294e-02
5.215437111935872921e-02
5.150713665388365059e-02
5.306192409207075716e-02
5.364720061578773236e-02
5.390846042062066856e-02
5.316939284895890599e-02
5.284745839982201571e-02
5.467398785301293834e-02
5.409653913105212653e-02
5.166084936174353964e-02
5.110123212004981375e-02
5.211392468304956033e-02
5.265261994480316399e-02
5.185953039318329238e-02
5.225195471025531613e-02
5.214216239855814367e-02
5.189405393214992918e-02
5.301295657902176106e-02
5.438669535431332053e-02
5.375157229203780113e-02
5.237777813351217338e-02
5.237236066935929690e-02
5.307860447183863212e-02
5.493357252074875657e-02
5.398348885624801308e-02
5.563245954001898308e-02
5.527696433912863971e-02
5.177912824388734153e-02
5.228615643544363284e-02
5.311526389577893997e-02
5.299810866386708147e-02
5.197987491026791196e-02
5.149208920923511318e-02
5.144566910975720275e-02
5.181695692241473222e-02
5.086905548579326308e-02
5.031701780517933154e-02
5.142547879448638309e-02
5.300143328335390341e-02
5.337935096218408837e-02
5.157819575284235125e-02
5.216850131318537254e-02
5.294284196032778694e-02
5.218240953564638740e-02
5.401239973086741780e-02
5.291398163084316819e-02
5.005211448523441686e-02
5.191830176769340194e-02
5.247784806135966096e-02
5.251876605934887449e-02
5.505005650156813424e-02
5.451747856228750244e-02
5.124146296265114087e-02
5.200223053271792878e-02
5.321674116534178683e-02
5.203759166634328720e-02
5.130384350158639917e-02
5.132917393254075172e-02
5.113924446263145435e-02
5.090910304198513481e-02
5.201188938698836361e-02
5.204963336049585332e-02
5.346805801370409922e-02
5.367583678493795946e-02
5.192834890357474198e-02
5.073256215730264501e-02
5.065423162216829700e-02
5.107083524183785722e-02
5.143061786331274560e-02
5.151028040740284614e-02
5.221939309087093861e-02
5.298855338767788359e-02
5.215874034730241110e-02
5.024000959382825260e-02
4.951203602768772943e-02
5.050245390785964433e-02
5.050665762178255941e-02
4.973377895818341388e-02
5.051374130137549490e-02
5.118822063431599512e-02
5.112846230551376658e-02
5.030944528871117427e-02
4.982165903981082555e-02
5.151908159912944873e-02
5.141328068697618991e-02
5.129041568777604337e-02
5.136446157427248388e-02
5.103653879012337580e-02
5.133300134294958850e-02
5.144283887235650415e-02
5.111463260659673130e-02
4.934772793902326982e-02
4.911554098644512617e-02
5.033576841125725343e-02
5.026819441511071185e-02
5.024083852195896510e-02
5.217037170224642084e-02
5.191521955705637875e-02
5.058822340182637933e-02
5.074319296969886928e-02
5.147269049136957847e-02
5.044183506436570458e-02
4.757604270144449171e-02
4.737725670410751488e-02
4.870420871825112408e-02
5.187873930690226759e-02
5.177142723900658716e-02
4.875007106640178584e-02
4.854956973350445237e-02
4.845491324589539656e-02
4.745560071607296537e-02
4.930715466378575440e-02
5.056588867170782459e-02
4.937448063713015256e-02
4.927613590504568986e-02
4.962411711347324700e-02
4.961696723114529528e-02
4.998532081054180704e-02
4.868552658206629080e-02
4.713834783685399293e-02
4.836760646320902718e-02
4.911800385673677910e-02
4.920471595267383869e-02
4.990215761924469279e-02
5.044167204000589433e-02
5.075804985137621211e-02
4.969823309254169791e-02
4.758676820052909484e-02
4.784170529546370038e-02
4.975949263759578411e-02
5.055669788172097168e-02
4.962538537044039466e-02
4.819289349932293770e-02
4.875738816104002726e-02
4.994682799718620780e-02
4.907751010156129884e-02
4.758939359100215760e-02
4.660472426192721618e-02
4.931053180933659547e-02
4.840321517611381741e-02
4.589311183601462590e-02
4.814893612821997265e-02
4.761358106344069224e-02
4.718262255443390896e-02
4.996844889690658237e-02
5.021608876215778033e-02
4.852835592747448135e-02
5.015121658755247736e-02
5.009103774367359291e-02
4.907902720566153371e-02
4.982649144321736612e-02
4.907135700715509891e-02
4.805607079656195463e-02
4.869456201207225665e-02
4.936019372424983037e-02
4.838570293780859732e-02
4.910805523365962405e-02
5.025692712041053556e-02
5.000745933625965617e-02
4.946234999835553980e-02
4.694970475846818592e-02
4.612961114399175000e-02
4.629148116884967967e-02
4.795079064334905466e-02
4.861014136063236679e-02
4.748804859030310299e-02
4.714855091548892513e-02
4.676685979798642090e-02
4.716492176317436946e-02
4.758996166869342709e-02
4.913994830815580916e-02
4.886716755218172697e-02
4.884436457127934450e-02
4.914991445818155807e-02
4.821970589921750067e-02
4.736051945851055961e-02
4.674967560572071412e-02
4.762376981807624893e-02
4.878015785402001897e-02
4.845204814511090002e-02
4.679308214510511515e-02
4.780845480985723706e-02
4.816232783316697075e-02
4.693402967283674676e-02
4.823367294211227535e-02
4.821287940261446969e-02
4.759490805538073993e-02
4.703834692917670951e-02
4.716234511352385833e-02
4.872484554990629685e-02
4.898407451450562111e-02
4.808325003307528656e-02
4.618652306428759624e-02
4.664698948980195575e-02
4.747488353422874008e-02
4.566776940777688559e-02
4.655568735327237501e-02
4.727613009722286125e-02
4.509665916464138113e-02
4.563031239801902672e-02
4.822341009050810923e-02
4.848378752503641753e-02
4.848175048325844422e-02
4.850772503632321681e-02
4.747657360695113626e-02
4.773703275538931923e-02
4.805493269828896297e-02
4.788793959533961531e-02
4.747370914712916584e-02
4.809464573781022795e-02
4.874038425223076870e-02
4.701763969904979718e-02
4.464838951681218693e-02
4.544131236004248647e-02
4.697340973279424264e-02
4.621372058436613167e-02
4.670613923508223908e-02
4.780207912175839929e-02
4.818235479771672269e-02
4.690990078448332989e-02
4.526830126010189526e-02
4.635762007469898527e-02
4.743871330390924540e-02
4.657904841046358463e-02
4.595806568442537682e-02
4.654183046130098977e-02
4.641212616032731192e-02
4.753266117894267700e-02
4.715692872245460382e-02
4.618904009149740059e-02
4.676380671704841174e-02
4.624466206176885280e-02
4.618821174350738745e-02
4.583083120835479418e-02
4.505099109884068420e-02
4.549539200042167220e-02
4.577342217799757612e-02
4.504615079437759156e-02
4.591671278391535466e-02
4.627123458371757564e-02
4.568461538977768716e-02
4.559371032065888396e-02
4.580085649500348355e-02
4.662305127034808983e-02
4.568483670719264422e-02
4.494229370901790810e-02
4.570436063032466689e-02
4.478466462408078191e-02
4.462145167464520029e-02
4.499547194808711792e-02
4.529686612080189440e-02
4.635721844071591380e-02
4.757082451401446060e-02
4.810605334158203628e-02
4.690067106863390900e-02
4.526336551071270115e-02
4.523145226318254358e-02
4.684756579955623446e-02
4.697536491080769178e-02
4.530272465603298049e-02
4.492607559408129392e-02
4.630864113025541517e-02
4.610285386697181298e-02
4.535161691021007135e-02
4.521357402909820938e-02
4.515433642296113464e-02
4.535260419578976410e-02
4.446238402551777602e-02
4.474882441236678610e-02
4.567895662915236882e-02
4.396244496270745178e-02
4.389988769224276860e-02
4.553367702419592461e-02
4.444863168187705021e-02
4.311077887895592431e-02
4.374718713127940389e-02
4.476377650620263354e-02
4.491956859275426234e-02
4.488948471885200603e-02
4.519743325646275595e-02
4.583059374713564782e-02
4.588972087732350741e-02
4.550654835806631354e-02
4.559457093562345464e-02
4.409127707683736103e-02
4.300238398241958832e-02
4.398083269339324308e-02
4.537673451519669277e-02
4.553749204656742933e-02
4.308902185936584056e-02
4.373805756636819919e-02
4.561362270634562732e-02
4.581076356866185806e-02
4.553307152871075014e-02
4.487166879177940937e-02
4.440577067250255777e-02
4.461106141316115159e-02
4.424194777319440108e-02
4.308816262096284988e-02
4.414439783894861385e-02
4.456396022532720103e-02
4.386079712422120969e-02
4.327001525233360735e-02
4.258000912505316427e-02
4.322915083141430637e-02
4.297884227458383805e-02
4.243366411376833097e-02
4.272547352245165131e-02
4.434684948108743446e-02
4.575221748807987987e-02
4.402566149382487054e-02
4.343349790875337263e-02
4.463040166188557423e-02
4.466495164001380025e-02
4.535814862885189508e-02
4.433742326077340368e-02
4.278331329759924029e-02
4.349844342310366790e-02
4.448412133850326855e-02
4.421671279723799614e-02
4.208610428527971570e-02
4.377379167300800983e-02
4.498066522789483102e-02
4.354708445865333039e-02
4.302900521531080602e-02
4.346658951701391771e-02
4.370606561428294623e-02
4.307573295262035612e-02
4.358041218154399404e-02
4.309958791800096167e-02
4.361086232622327086e-02
4.493107855121600963e-02
4.419691279603596423e-02
4.378265926559999494e-02
4.339038168062959999e-02
4.296516110093118179e-02
4.332083552648943736e-02
4.460358213170783487e-02
4.522211271324595022e-02
4.443074773193479016e-02
4.314935384376381716e-02
4.298345053389503179e-02
4.247486742513742475e-02
4.130571345451986703e-02
4.251598053242045677e-02
4.215755357023340255e-02
4.255070292046122388e-02
4.363712262183570834e-02
4.161295403140350541e-02
4.137098721470161555e-02
4.247474686446994774e-02
4.377412080179197973e-02
4.475014632087204874e-02
4.462207969948883690e-02
4.375992438559416636e-02
4.138699113138007840e-02
4.035213561591130538e-02
4.099152545688872912e-02
4.236941414700919756e-02
4.281449959451835013e-02
4.230990479903223855e-02
4.213558561132688118e-02
4.285726606506883030e-02
4.355586502152806322e-02
4.357003816910905158e-02
4.232428886832362985e-02
4.120058720521638240e-02
4.097305159436915450e-02
4.114955876428520037e-02
4.339288290656102831e-02
4.304611760762237782e-02
4.151380033701187328e-02
4.229238332431958791e-02
4.167789617579036737e-02
4.065400707713980044e-02
4.110270442306002137e-02
4.199301825807197353e-02
4.131216090905086291e-02
4.052940794485486442e-02
4.157492222911448460e-02
4.131044037300388855e-02
4.071589597606917188e-02
4.165809786714499974e-02
4.138797763863476253e-02
4.069100724336475322e-02
4.060004835230445613e-02
4.013964424384734025e-02
4.077493469360351369e-02
4.158924871100890680e-02
4.234141519267606985e-02
4.161240155943787128e-02
4.004559223954083647e-02
4.036381247425571694e-02
4.128057544195313372e-02
4.088070863445120856e-02
4.089592089772556283e-02
4.020759736397383488e-02
3.958338903699528538e-02
4.053113561559922029e-02
4.055666879864134461e-02
3.965017550482379666e-02
3.907118118667624734e-02
4.136527363138008118e-02
4.279149639617154527e-02
4.125538246302942053e-02
4.063161220763721743e-02
4.071375739730991733e-02
4.007792329114460983e-02
3.860110099870762979e-02
3.811305524061941313e-02
3.993035694896449744e-02
4.064503033451269398e-02
4.098521167009579191e-02
4.119518577154556577e-02
4.148475368893384668e-02
4.169258435333100810e-02
4.038195761927081823e-02
4.051446246652432026e-02
4.053369611620515067e-02
4.089428648648483350e-02
4.158583451573549111e-02
4.095939481716007191e-02
4.077669359059885035e-02
4.054307275726307808e-02
4.137831788142145445e-02
4.081157298703539521e-02
3.927927359073832975e-02
4.054258113304479161e-02
4.120256041758642296e-02
4.072654145305489720e-02
4.050075280861684807e-02
4.068243754801684903e-02
3.905506973890691957e-02
3.910832823249515283e-02
3.966704891789629706e-02
3.889506286470799379e-02
4.012396289760977730e-02
3.840423956451591292e-02
3.769992331155191945e-02
4.068146310073846028e-02
4.086064668343928480e-02
3.881163410581361939e-02
3.937665053155980227e-02
3.986143211179273005e-02
4.010690474990233345e-02
4.087614099495326392e-02
4.063115463806342420e-02
4.157912267208153240e-02
4.126269622254597619e-02
3.944273844493234593e-02
3.927056383775671261e-02
3.898473760694504131e-02
3.915105626450633702e-02
3.985738195996971212e-02
3.911433408554118585e-02
4.014237050935566542e-02
4.051912798055206516e-02
3.880947733850519110e-02
3.936049569010553750e-02
3.905609864140052734e-02
3.751229518254615286e-02
3.827380765490407538e-02
3.811181603819149138e-02
3.794143647192960156e-02
3.919706253944196805e-02
3.814614483639290621e-02
3.766684642684150347e-02
3.921971663806268771e-02
3.949994816533777126e-02
3.770965546192574930e-02
3.689030286530640274e-02
3.813623318663143108e-02
3.872001734719131283e-02
3.829336955262471059e-02
3.859515680194525872e-02
3.954589682879430801e-02
3.950870830795817634e-02
3.842414968366287403e-02
3.783079630143905414e-02
3.756821895470340011e-02
3.860733916063043697e-02
3.841700584003174962e-02
3.718437704695221752e-02
3.810038527851031948e-02
3.748058499451800696e-02
3.856119847470707018e-02
3.961341896339602708e-02
3.852329880293454967e-02
3.743982398045377774e-02
3.696287991912382276e-02
3.798768739258519961e-02
3.906714338656477881e-02
3.908160632888590946e-02
3.866420196815082561e-02
3.835582694797784464e-02
3.924676267081009251e-02
3.891285602997707899e-02
3.912215403446780981e-02
3.987242314339876914e-02
3.805720031697518158e-02
3.706346191684758984e-02
3.618552736559145500e-02
3.670517666498063908e-02
3.779584712137634001e-02
3.712346982896053832e-02
3.757320038024209580e-02
3.782251619725924413e-02
3.768232212792823471e-02
3.860062244661165154e-02
3.702066337566368298e-02
3.584786939656849081e-02
3.781069091648391750e-02
3.814791612396325332e-02
3.865946251752248874e-02
3.856855050910842214e-02
3.756102996727821858e-02
3.727650928017915699e-02
3.798773505961589719e-02
3.961137203304683496e-02
3.817956063318782983e-02
3.660819629567836631e-02
3.567477605822165498e-02
3.716351803493759404e-02
3.737533040033912124e-02
3.622950862929646271e-02
3.706455155368396787e-02
3.682106295792625383e-02
3.722691887972535973e-02
3.622186433802255384e-02
3.533963905542843176e-02
3.722334121599827489e-02
3.791967514911644133e-02
3.799118871788707136e-02
3.915820317205853662e-02
3.793396191569477910e-02
3.725020917320330527e-02
3.745471882341914333e-02
3.601806551105535270e-02
3.636736646373450732e-02
3.733455661467506570e-02
3.730509875696241817e-02
3.770874553170362742e-02
3.703856705513923486e-02
3.548261086142476262e-02
3.581656265548106149e-02
3.589746823519548297e-02
3.590718316230323559e-02
3.596500937149475774e-02
3.666963206817708265e-02
3.664597063347187905e-02
3.617122165883979862e-02
3.728499154173782471e-02
3.714019596288855446e-02
3.650418911664844029e-02
3.675667371561074787e-02
3.681699570137376282e-02
3.558154006206779019e-02
3.541037677263737804e-02
3.593189361196547776e-02
3.492826400839559725e-02
3.519051986778215513e-02
3.619289841251276812e-02
3.539773944007201106e-02
3.461114934143495053e-02
3.479915851676444044e-02
3.556968636364860048e-02
3.593524042775033539e-02
3.570762065585397077e-02
3.617318927446840082e-02
3.552649424063088202e-02
3.449777281326852491e-02
3.476420127230090557e-02
3.483908579621958906e-02
3.515834368041010488e-02
3.453345997245724913e-02
3.546720324988909823e-02
3.700860074238006281e-02
3.524665889069686364e-02
3.472676912766550772e-02
3.534863046348749732e-02
3.584176655191549654e-02
3.628681760242454674e-02
3.634423360528411112e-02
3.666661508781692697e-02
3.596460027551191124e-02
3.579243120245165222e-02
3.593308888116119454e-02
3.525153364970421560e-02
3.434064317677659739e-02
3.421056431458495417e-02
3.532146960486173826e-02
3.534857742691224075e-02
3.357532601816783785e-02
3.496289962910301835e-02
3.598225725701426070e-02
3.410608334479896253e-02
3.446601229991431287e-02
3.584810521744042494e-02
3.616305608498193019e-02
3.565420897501530434e-02
3.583652208413843493e-02
3.494484924021034472e-02
3.487024834276925694e-02
3.568475502258790927e-02
3.536739469806868263e-02
3.418610727130365345e-02
3.346147515319898569e-02
3.398907016379298929e-02
3.411096554961418059e-02
3.430003327990388540e-02
3.491372389901543916e-02
3.526438233528483152e-02
3.471651467647534489e-02
3.454776201640109151e-02
3.461528652221997765e-02
3.389578345312611179e-02
3.395836572063769265e-02
3.464095304372183382e-02
3.431784265363038711e-02
3.477351077861644268e-02
3.533260816560475359e-02
3.377248837300071693e-02
3.275738889139786364e-02
3.294979988139729726e-02
3.286837580332470365e-02
3.379916064722465058e-02
3.376988071787747486e-02
3.310146664277901357e-02
3.345291471278329098e-02
3.354030583733946108e-02
3.402660826790085413e-02
3.372172849450456172e-02
3.374770988944456734e-02
3.478797452199676454e-02
3.386966499872967606e-02
3.373769350894028490e-02
3.374486003442420112e-02
3.289259248863340979e-02
3.306463987401028759e-02
3.305877173162138916e-02
3.360371386505092012e-02
3.389098584697370492e-02
3.290579805262018598e-02
3.196364632454549298e-02
3.242616450739375933e-02
3.385530093748533725e-02
3.352486558566462882e-02
3.310055175072371125e-02
3.404559573039184911e-02
3.344713636895416120e-02
3.306868401235938532e-02
3.455126524858578851e-02
3.477421258452835506e-02
3.354678992270926363e-02
3.201389886565769727e-02
3.142126887490120923e-02
3.343751712058191244e-02
3.516544102997515991e-02
3.447176000825880049e-02
3.348419971276245938e-02
3.305120975006083789e-02
3.256011208039285426e-02
3.225775546492081619e-02
3.291366417775665881e-02
3.352715670859048036e-02
3.311060856547418108e-02
3.284297854168427566e-02
3.314287498991275865e-02
3.218207079751209815e-02
3.161241629433338141e-02
3.231425351527636436e-02
3.252757886998659809e-02
3.187809808123469313e-02
3.161152710161464763e-02
3.273173597282345859e-02
3.287120391403466207e-02
3.228169659347247811e-02
3.222677627431954489e-02
3.235544497993495666e-02
3.197863893212021108e-02
3.166652265297060370e-02
3.177224534431505321e-02
3.220352963573564625e-02
3.230810006200401235e-02
3.192689890540154063e-02
3.182596407772488034e-02
3.218562880155373396e-02
3.311849888730239444e-02
3.356380651232838269e-02
3.201698060317958311e-02
3.151548739685072764e-02
3.198485338221381674e-02
3.133710021757209890e-02
3.070691481596080422e-02
3.081416541543987100e-02
3.113402454631328253e-02
3.102533736019575175e-02
3.118513928688931847e-02
3.327804818231361317e-02
3.402877455313135791e-02
3.194604545998597916e-02
3.186659965269365846e-02
3.174843728524039815e-02
3.057805795339343588e-02
3.143006848560313954e-02
3.129115542044640097e-02
3.103089673288805458e-02
3.134731327681132551e-02
3.013876495459552607e-02
2.964574296954300067e-02
3.029621953160301431e-02
3.119809580752933367e-02
3.228543943294222285e-02
3.130627387061685196e-02
3.079992011021056436e-02
3.126255100519712005e-02
3.009073589362857432e-02
3.059637474336425814e-02
3.215959071397358343e-02
3.194608250741738653e-02
3.153505558934078384e-02
3.178292535655821011e-02
3.123977050365875710e-02
3.148645274811791989e-02
3.142335071347237413e-02
3.196910324559897737e-02
3.289135621824439137e-02
3.187461059093209259e-02
3.128787937082151693e-02
3.139113835538725333e-02
3.084275698007402783e-02
3.043251599676751254e-02
3.006233867876765067e-02
3.020306756693654643e-02
3.059055240267168421e-02
3.070028868565800872e-02
3.059635846124575051e-02
2.991333176912770730e-02
3.070116517980308463e-02
3.154119138543819839e-02
3.099912851783591383e-02
2.989944651860232394e-02
3.074596174988820235e-02
3.110794025311161559e-02
3.130194950480138377e-02
3.263445306209458024e-02
3.181345994092359131e-02
3.105882631332977650e-02
3.062679340966119670e-02
3.042279401447119461e-02
3.018882508223268146e-02
2.984283680129093744e-02
3.027585100187159955e-02
2.960704629090515211e-02
2.879400652970067961e-02
3.037732170423820474e-02
3.045159040025469457e-02
2.998999502755485963e-02
3.122151270133308176e-02
3.116493699689834238e-02
3.010215829400380433e-02
2.982878189379598727e-02
3.008942302339244826e-02
3.055680926872238190e-02
3.014471904047273318e-02
2.938445380525468373e-02
2.947177459662738558e-02
2.987319643889993492e-02
2.978409995376463809e-02
2.969038708928757597e-02
3.012986564521129979e-02
3.030639438241091582e-02
2.995928201937726743e-02
2.949529990962024978e-02
2.923294243364206457e-02
2.993346540838293449e-02
3.031957784092107963e-02
2.949330625296259223e-02
2.937598105454082911e-02
2.958362558081555765e-02
2.956793322211816524e-02
2.983541567231666122e-02
3.030853105686362806e-02
3.004909060983967234e-02
3.048179058657547388e-02
2.978758953715312727e-02
2.879454171851507718e-02
2.967284130117431654e-02
2.957857465599133054e-02
2.970600614905141365e-02
3.049736295470538774e-02
3.064727120778363081e-02
3.008403319818017327e-02
2.932930288455421614e-02
2.902488084409930724e-02
2.927270642342891596e-02
2.884169216938180236e-02
2.893805416198028807e-02
2.964948513146096337e-02
2.934762393212765955e-02
2.901644631085110310e-02
2.910001213211829696e-02
2.974280461413124355e-02
2.928562889266101560e-02
2.911673929916452214e-02
2.902803564186211618e-02
2.906204612965382350e-02
2.943455618099071261e-02
2.887791106979703884e-02
2.909011153992626872e-02
2.972849716652802357e-02
2.979617147859853904e-02
2.929137747911210107e-02
2.913051614769113923e-02
2.935996572791551781e-02
3.022074941717968824e-02
3.039959872702217153e-02
2.964294720644315012e-02
2.930503553128170971e-02
2.820313925541285613e-02
2.948434000762260518e-02
3.076701110924552271e-02
2.914682999800084079e-02
2.902812402593603694e-02
2.999498298181892120e-02
2.974095650246479094e-02
2.826970965735809208e-02
2.831427702275399194e-02
2.898601392833186421e-02
2.799084213019426351e-02
2.672513192672072366e-02
2.746377514585362362e-02
2.950078962210622019e-02
2.912784407883299218e-02
2.802396879510456879e-02
2.808686975990510454e-02
2.860334943191523288e-02
2.973797720764306818e-02
2.924392046788362731e-02
2.819184761305176812e-02
2.870858394554163390e-02
2.878724137161895250e-02
2.870925908963100834e-02
2.911429559361489172e-02
2.910497982849971632e-02
2.865363020484289203e-02
2.856813821003649501e-02
2.895787181500682206e-02
2.876038791237175637e-02
2.817379594551151431e-02
2.796493849247683530e-02
2.749936190249351042e-02
2.729697130359802146e-02
2.780776494111756106e-02
2.827562942123819020e-02
2.823117861711984047e-02
2.834255837818637491e-02
2.838536214518424736e-02
2.813380320630320952e-02
2.835174802217775222e-02
2.784920215087779288e-02
2.726780859308461022e-02
2.746142331328575714e-02
2.783464566979788543e-02
2.810871456102522967e-02
2.828378157559701192e-02
2.735011218603639049e-02
2.681666024848934973e-02
2.724599322161374779e-02
2.746329253706986107e-02
2.736382602752279042e-02
2.717630245130854896e-02
2.750402953822457183e-02
2.713083884771751858e-02
2.670315551403141738e-02
2.738397035404751406e-02
2.793000496633150920e-02
2.800216323320649930e-02
2.725602904075654503e-02
2.656935517817216735e-02
2.694518466063650086e-02
2.717198735048050040e-02
2.798121108553765571e-02
2.857564659088927816e-02
2.753834250191504809e-02
2.655466954841176688e-02
2.690455303946233043e-02
2.744433332164227662e-02
2.661875784400422745e-02
2.657409305613379902e-02
2.674645752581145813e-02
2.633607478017101558e-02
2.769596412944014263e-02
2.781621760664292412e-02
2.687677674667266620e-02
2.664217070637486112e-02
2.632757987012765422e-02
2.667967362861731542e-02
2.605010280254532740e-02
2.622103478003170660e-02
2.678890639895960615e-02
2.660424179838060538e-02
2.728686993509752204e-02
2.751469440283334927e-02
2.740262072614601391e-02
2.647764901578570501e-02
2.610668920019789188e-02
2.639754296929803720e-02
2.599466285429718332e-02
2.656077877649761984e-02
2.727786881096347024e-02
2.664924445400699074e-02
2.557885427492035887e-02
2.557133492218044771e-02
2.588335358767146141e-02
2.563266148485020962e-02
2.563386811840074817e-02
2.650734240720239304e-02
2.744235213882043056e-02
2.654101195170464195e-02
2.592605043610626131e-02
2.575527810438177356e-02
2.628760261272599166e-02
2.696918930651468621e-02
2.676969659837537610e-02
2.717105534403187889e-02
2.776743610733972689e-02
2.748378282611119508e-02
2.706500898965990068e-02
2.742900888795300404e-02
2.677313705385808359e-02
2.596897128743388614e-02
2.563465283554678883e-02
2.596176804313039474e-02
2.605960193259501331e-02
2.587429372389463827e-02
2.569389870016551558e-02
2.553022549305034375e-02
2.579646652697532155e-02
2.648765231730655645e-02
2.648736396957009423e-02
2.548823472309194940e-02
2.545255755740734663e-02
2.616103126275724430e-02
2.613683862937251148e-02
2.519485647534287429e-02
2.489946979799019869e-02
2.516971605994898498e-02
2.577422091278898028e-02
2.660897918212774133e-02
2.585299902280708412e-02
2.507250091236460157e-02
2.571150734330917079e-02
2.637257668380768930e-02
2.628763822241608067e-02
2.581937240480018311e-02
2.551518281639549024e-02
2.480789272883680494e-02
2.397307666399824122e-02
2.438369785593494030e-02
2.586995343531844557e-02
2.605403714181299055e-02
2.554041403963431406e-02
2.534311717319001969e-02
2.429788156260453622e-02
2.464601489547303681e-02
2.559765736506920339e-02
2.491680500808409610e-02
2.447786197718638743e-02
2.498594725860630097e-02
2.580164202358975825e-02
2.538017894491037194e-02
2.507458952749755735e-02
2.538454893386560968e-02
2.571170590577158063e-02
2.502641403045728283e-02
2.466331745290753150e-02
2.563154618799091261e-02
2.563237705256653926e-02
2.500934482157706959e-02
2.465954772006304432e-02
2.477041034301369349e-02
2.545665769038608223e-02
2.546470559240932366e-02
2.491154143459800227e-02
2.482624719965969076e-02
2.469444843476155393e-02
2.469872374288642133e-02
2.540373442918187480e-02
2.521604713505029918e-02
2.423248534826273615e-02
2.441886619046475249e-02
2.421993734096272027e-02
2.394905444656147964e-02
2.418832033392811706e-02
2.511593431253373795e-02
2.542566792666539621e-02
2.492387066134578097e-02
2.454531906760507379e-02
2.476167471328962269e-02
2.541180701700208877e-02
2.454980253517444894e-02
2.374574405865303300e-02
2.402136011255103995e-02
2.469184824524789032e-02
2.476642145950391088e-02
2.449466140089382599e-02
2.432448047663032797e-02
2.459299829059494874e-02
2.457401043398124360e-02
2.427694963937902101e-02
2.464875174931615426e-02
2.438510665296556371e-02
2.429549250388012699e-02
2.458126058748951598e-02
2.414251637373097600e-02
2.413984773247865659e-02
2.409532251241729844e-02
2.326461541088592488e-02
2.397034586465168413e-02
2.460954127037564415e-02
2.390818264759230274e-02
2.414094687723972871e-02
2.395096999576868183e-02
2.369294977499750154e-02
2.402746549195250436e-02
2.391818951707225596e-02
2.399945167894503018e-02
2.359521870955036751e-02
2.312155290091088417e-02
2.349048259878161113e-02
2.362676647736279209e-02
2.375412304571801816e-02
2.371599307421243599e-02
2.390642610361139522e-02
2.400789618814546181e-02
2.401548696512961767e-02
2.304340125202017017e-02
2.251309949742314256e-02
2.313083699664745391e-02
2.299436001648094002e-02
2.381561140859173031e-02
2.450988286712912564e-02
2.410463124407118130e-02
2.303731744702554318e-02
2.321848713587710417e-02
2.386280451840505981e-02
2.366742631642312217e-02
2.337084500033917434e-02
2.288965942311712437e-02
2.292442766764830539e-02
2.385503784705305524e-02
2.377454119010997957e-02
2.282987246763074074e-02
2.322723198513698337e-02
2.373424864136332996e-02
2.354341750386179655e-02
2.386075964316745901e-02
2.429505194998348924e-02
2.361396326292283451e-02
2.338593040142405641e-02
2.317485639605537662e-02
2.297957821923702487e-02
2.318220860434655473e-02
2.311448364132270838e-02
2.366853541375805656e-02
2.407255379040485616e-02
2.296830382538178963e-02
2.263278896201552370e-02
2.289066010181069546e-02
2.293480336732533001e-02
2.322370110766641335e-02
2.246711812713684392e-02
2.269426688746674012e-02
2.213856953773303202e-02
2.155293904960218013e-02
2.256470130958402459e-02
2.277454847209085809e-02
2.193638132168873600e-02
2.222560851122932016e-02
2.326985336820654171e-02
2.352973424121213714e-02
2.283485990872669708e-02
2.182658679424481427e-02
2.247618689782177048e-02
2.298493596672569403e-02
2.291610412075669942e-02
2.257076228247864580e-02
2.239188477467728144e-02
2.225269616895760721e-02
2.238798735676057403e-02
2.309617131001840545e-02
2.376779697913899286e-02
2.378437787143788257e-02
2.235635447018209654e-02
2.155224859697764742e-02
2.206675784461279571e-02
2.233321074625510549e-02
2.209971228208304495e-02
2.147645054848128926e-02
2.149265231183787941e-02
2.243039711470717554e-02
2.260652486752277868e-02
2.213582347231346156e-02
2.188988281189368362e-02
2.150567659647849295e-02
2.163077455462089974e-02
2.195265456265088275e-02
2.149891688114932697e-02
2.063513642920390342e-02
2.069956373148926915e-02
2.178786867302065847e-02
2.182986560582904356e-02
2.137867272754167755e-02
2.145890079312616841e-02
2.117719904766922345e-02
2.156410273425519303e-02
2.174854256315207277e-02
2.139876423495091703e-02
2.111270765996318965e-02
2.133638186035481318e-02
2.179730469143015964e-02
2.093657848761632315e-02
2.125484453466261817e-02
2.219905219719712011e-02
2.184360357118659765e-02
2.170987939404072156e-02
2.219914602847707433e-02
2.177086543428794277e-02
2.100297099953613369e-02
2.086775283314625667e-02
2.082825872137853904e-02
2.164013346993506892e-02
2.138680961484436954e-02
2.057767468068513392e-02
2.078869387412294809e-02
2.094870238919963046e-02
2.083089076406859780e-02
2.003073083749945527e-02
2.036979629990532531e-02
2.114505319564208632e-02
2.117277109254737597e-02
2.107651561641604027e-02
2.116109009450431802e-02
2.157385936563548448e-02
2.114880200583067402e-02
2.092547243089529566e-02
2.125043608764410827e-02
2.075713415623892805e-02
2.036841772109430904e-02
2.045272985750085440e-02
2.107013532609499501e-02
2.159646951643724722e-02
2.116513460545677017e-02
2.043280563242853148e-02
2.023893855030392541e-02
2.056952684512389912e-02
2.085398783270845866e-02
2.059123294039746574e-02
1.997354308415129343e-02
1.978624136555937052e-02
1.974749512954868114e-02
1.978660012678462934e-02
2.051741024634473609e-02
2.111947375139017202e-02
2.078199346653239118e-02
2.079012859967302104e-02
2.118098708766114058e-02
2.063328880151241856e-02
2.036591733122750103e-02
1.991714017366108883e-02
1.995337008233732945e-02
2.030103324583327692e-02
1.985525035795486504e-02
1.963376938073666672e-02
1.887495679665412290e-02
1.947455663782335714e-02
2.008539361659155906e-02
1.950532370700140336e-02
1.980038340285529552e-02
2.060737582776973539e-02
1.993002488344090828e-02
1.954139331119456036e-02
2.033241333560667496e-02
1.979964096349375730e-02
1.958325619657964520e-02
1.959984125698020774e-02
1.906544780207886092e-02
1.841582604731070369e-02
1.905947197930868767e-02
1.976816568128328053e-02
1.951640078088660510e-02
1.951520871815398683e-02
1.926012544704312421e-02
2.011320907077586082e-02
2.018431536356080774e-02
1.935393077848641605e-02
1.924651166717310236e-02
1.939539160346955698e-02
1.901636392884858626e-02
1.875940012398071011e-02
1.930726765741010501e-02
1.916275205423784156e-02
1.889011934644771115e-02
1.933155585795187648e-02
1.918002739559573899e-02
1.889872214528622377e-02
1.926524091829652161e-02
1.907392859122651954e-02
1.873747109628774027e-02
1.812689149095734684e-02
1.815762786244629751e-02
1.862840657164074529e-02
1.829788105609509927e-02
1.822138258123271598e-02
1.873568876440585840e-02
1.866610588694042616e-02
1.854417844088857362e-02
1.898876019646850155e-02
1.900524662054525055e-02
1.893775077054933240e-02
1.838342994272823550e-02
1.773192764703000746e-02
1.794402860605328123e-02
1.878794819412986372e-02
1.911559593784115801e-02
1.831637752376500533e-02
1.810052775740573702e-02
1.834815304986370590e-02
1.826086581650060436e-02
1.835570569733103313e-02
1.823720485212938433e-02
1.816960372591092804e-02
1.816181031338318444e-02
1.799090860169969344e-02
1.837948751563633562e-02
1.833741208296204087e-02
1.787224513201479681e-02
1.761979991235445089e-02
1.793914280935643424e-02
1.831815329683971275e-02
1.821270795895598218e-02
1.784828891098302200e-02
1.706672516664502204e-02
1.711284634686550954e-02
1.758651014284516936e-02
1.780732995424755619e-02
1.803468839200996973e-02
1.735645262186672269e-02
1.680794678582890264e-02
1.729554773429847411e-02
1.790507684497043284e-02
1.748461072965369623e-02
1.676417605875396566e-02
1.732521079624794319e-02
1.756242984022238218e-02
1.705011047217247847e-02
1.666253106029432635e-02
1.730993804741156120e-02
1.767014583156642851e-02
1.722671758241125367e-02
1.742550761096005318e-02
1.722860749749835843e-02
1.774579486528096370e-02
1.821664279505138748e-02
1.749503873349815553e-02
1.691571355981133160e-02
1.699877410627674557e-02
1.709254942191890114e-02
1.701861724763489847e-02
1.742161545979685477e-02
1.761338103640535876e-02
1.740072989292253125e-02
1.749816688525044142e-02
1.703207457966268365e-02
1.686611795228785959e-02
1.726027302569671171e-02
1.684102488775319345e-02
1.650630449622398147e-02
1.713753227039574445e-02
1.722825728959055322e-02
1.656457818755068673e-02
1.664629383433880935e-02
1.718610035980070241e-02
1.730634209868086443e-02
1.691203058292909192e-02
1.670872899753864799e-02
1.649987729108745929e-02
1.642179902975168804e-02
1.632842769530118768e-02
1.643231929632842786e-02
1.675860783175807736e-02
1.637896313201064186e-02
1.642211050326407296e-02
1.622139205230427664e-02
1.584029404603752578e-02
1.612274256756920238e-02
1.638681310113241849e-02
1.655590849694826838e-02
1.607407201636281563e-02
1.575869051556623782e-02
1.581806617628189054e-02
1.577856788383356218e-02
1.602163336149826575e-02
1.608021355603297259e-02
1.558885350265637806e-02
1.543508230952255617e-02
1.552121779991197208e-02
1.591987739303808019e-02
1.617833381392240477e-02
1.590412243509055010e-02
1.553903145523984411e-02
1.563863454614386819e-02
1.516670704405670596e-02
1.513155408156591913e-02
1.579819986491984296e-02
1.540243822406210314e-02
1.528093426155275811e-02
1.553901570842518287e-02
1.566011310359299510e-02
1.535341546810897392e-02
1.543891829468660264e-02
1.597192631121410744e-02
1.574495246512779348e-02
1.529234334347252117e-02
1.516524831883205200e-02
1.584604086736355472e-02
1.598588021770467466e-02
1.580714280362939192e-02
1.564781781908556810e-02
1.506168978239430002e-02
1.476696615903467374e-02
1.466458282851587983e-02
1.474009141759483402e-02
1.475224123675275209e-02
1.519982791241594917e-02
1.499636514768694362e-02
1.487464179831442072e-02
1.533263689021344654e-02
1.566255137663036950e-02
1.556285215939380746e-02
1.541717099108545937e-02
1.521256557738407539e-02
1.487432905242248339e-02
1.511691401840024006e-02
1.540071990700910866e-02
1.500715787676286730e-02
1.480516122469318838e-02
1.486337425341257255e-02
1.461403368430637395e-02
1.492823300799896342e-02
1.525982874058436252e-02
1.490623445553227247e-02
1.459578320410823311e-02
1.490322630289787550e-02
1.488017782792855175e-02
1.463892518902970910e-02
1.442804131493971923e-02
1.495655256512811067e-02
1.520562794031854285e-02
1.445149471529602082e-02
1.424582102572929075e-02
1.430241284389460396e-02
1.474197694274195433e-02
1.513211721912436497e-02
1.470987511738062851e-02
1.429597884744082149e-02
1.417436478904424320e-02
1.411856069640125486e-02
1.429537151650887156e-02
1.466820458441444631e-02
1.435411092564567274e-02
1.407664083801585080e-02
1.485201582842738711e-02
1.460978332874552678e-02
1.395500053089455440e-02
1.433087529774404977e-02
1.404432192386054733e-02
1.362576530172555055e-02
1.401327341490093623e-02
1.413522672573662257e-02
1.365460099541519409e-02
1.346389851165373346e-02
1.396192682317422100e-02
1.446859234502263780e-02
1.445428277681749286e-02
1.402290455785323506e-02
1.384354454895633801e-02
1.361003052984914412e-02
1.334750768456107947e-02
1.383385017785701901e-02
1.427151345170209196e-02
1.398271478507168153e-02
1.377522686451512594e-02
1.358096789027384704e-02
1.344609526911925285e-02
1.345580954854518584e-02
1.356370074833057431e-02
1.399708570309129464e-02
1.370306929072815857e-02
1.347910435228912365e-02
1.364666724944406558e-02
1.357266307575063016e-02
1.349140464045261133e-02
1.391758676478749811e-02
1.382258881043085981e-02
1.335767751461064239e-02
1.321510650306043262e-02
1.330376881054222069e-02
1.400235549871084798e-02
1.376673187363572880e-02
1.304247846692768026e-02
1.350574586350328059e-02
1.362745534826204433e-02
1.324476347562583527e-02
1.338087237843019021e-02
1.298285714409036680e-02
1.278269159403488606e-02
1.311753276803760172e-02
1.318164301920599253e-02
1.351018863583254917e-02
1.333147679985905408e-02
1.335812944509213139e-02
1.339401824550453916e-02
1.323730346515135728e-02
1.325002898325701624e-02
1.276816640942773570e-02
1.329557218694989683e-02
1.335966835163876661e-02
1.270812581554989912e-02
1.252461795180298022e-02
1.250307013193135974e-02
1.278506823009584528e-02
1.306246881428063319e-02
1.282691439403018351e-02
1.248806348728616865e-02
1.254164516887020658e-02
1.246430691486308251e-02
1.207855631997910295e-02
1.185346117896887187e-02
1.230299790304046313e-02
1.265592917198295198e-02
1.258963462925568114e-02
1.281260329354317294e-02
1.250370044697249501e-02
1.188239705610319615e-02
1.213215937676275120e-02
1.264485265315969977e-02
1.266380075354557252e-02
1.264538993751325793e-02
1.287136361639226040e-02
1.271236544179608040e-02
1.240832205436528599e-02
1.279028089719443269e-02
1.306281191716946073e-02
1.268882690508140940e-02
1.227858954342898878e-02
1.217372709121892528e-02
1.224615581676148299e-02
1.226435094813481570e-02
1.210711812186763582e-02
1.218338136643192307e-02
1.189721820872810185e-02
1.141857177497711782e-02
1.197899603176443353e-02
1.181915413595953541e-02
1.147108922823254426e-02
1.165986063094026463e-02
1.164802874320054749e-02
1.183257798391109186e-02
1.185870482454504105e-02
1.152852308319175095e-02
1.136011833773726241e-02
1.184770627818433272e-02
1.184669349508845476e-02
1.151663707120890480e-02
1.162002599059750417e-02
1.123368389985125379e-02
1.150367173683947662e-02
1.180419480911377474e-02
1.158791405313059492e-02
1.168145656455267870e-02
1.144018866474275260e-02
1.138583109888861161e-02
1.120190057485530993e-02
1.125717992025886648e-02
1.123075847729791514e-02
1.083426815561253261e-02
1.107642495888444024e-02
1.136670787787057851e-02
1.126255273364807144e-02
1.109009077312170938e-02
1.134439394726556583e-02
1.155891686647117500e-02
1.105746726797287791e-02
1.075710123200812954e-02
1.073245124280001322e-02
1.060636182915994027e-02
1.064582747941500776e-02
1.051427817743964821e-02
1.067436586865742193e-02
1.098569155139175225e-02
1.097209508150025041e-02
1.074308967080985118e-02
1.049735410274349467e-02
1.049902383165557396e-02
1.057751482322502254e-02
1.044507483341882217e-02
1.039520221611955723e-02
1.024041030295545773e-02
1.015804135322424806e-02
1.037196795049098903e-02
1.038041438240345886e-02
1.012070214856079786e-02
9.816704541816401522e-03
1.050486055730750178e-02
1.066377989970451745e-02
1.010697220061773649e-02
9.970933531443371481e-03
1.028469246043411944e-02
1.045270987593520731e-02
1.031411494975564835e-02
1.035568178457979549e-02
1.003094201337051232e-02
9.922142629226384652e-03
9.968362424132955896e-03
9.869596110351234672e-03
9.800956490923861883e-03
9.457838230638337951e-03
9.524017789172849538e-03
9.731706511368967694e-03
9.600550030468014626e-03
9.919088803869711632e-03
1.015297737845110952e-02
9.900170523170128550e-03
9.870483197147568444e-03
9.578613183523779218e-03
9.278995060961909083e-03
9.285345029503112163e-03
9.138988134791407869e-03
9.317449390369190315e-03
9.378428806014816807e-03
9.482961819112737528e-03
9.615060869225840537e-03
9.463205769709730555e-03
9.172716306509797607e-03
9.181615622701807394e-03
9.029256982032805162e-03
9.051384783683577226e-03
9.275969463438385118e-03
8.901894567498539954e-03
8.889172430004940381e-03
8.993832705894841059e-03
9.164272707421016947e-03
9.461703265488109055e-03
9.445374466231559740e-03
9.254632668348602639e-03
9.077403707925977769e-03
8.767692236427230765e-03
8.706062155488265147e-03
8.946974042365133870e-03
9.027077604482545287e-03
8.921719990152282911e-03
8.749984343421118513e-03
8.875891799605226118e-03
8.856452024346041577e-03
8.378226153617359187e-03
8.308307929508288933e-03
8.474364005395335075e-03
8.307347219811741373e-03
8.211521225248728795e-03
8.276420229242516940e-03
8.294988996400302211e-03
8.130817637554372396e-03
8.265107234449984436e-03
8.407567533774071289e-03
8.082983564865534737e-03
7.884160762340084588e-03
8.131653274023384684e-03
8.227033664557899945e-03
8.002088912737022330e-03
8.009486757002514182e-03
8.044794932362644632e-03
8.048923373783926916e-03
7.951822628279221067e-03
7.784150610934259876e-03
7.985567993772218001e-03
7.896815644838028198e-03
7.613665445094900536e-03
7.947295962409030995e-03
7.985892213207763587e-03
7.688503410193758478e-03
7.719783976194175001e-03
7.896803969775344212e-03
8.032048942755840373e-03
8.136826184416634522e-03
7.832467787704531018e-03
7.534793888053160221e-03
7.769833325659222106e-03
7.743133540042526457e-03
7.603647169363381662e-03
7.643452938901593857e-03
7.499779127742511702e-03
7.470309748960927629e-03
7.673540244962417066e-03
7.769412128868119147e-03
7.825002361640784332e-03
7.617818206497438231e-03
7.423235556939179920e-03
7.329726081972133891e-03
7.356857290242417406e-03
7.362978424760244396e-03
6.971683815388139173e-03
7.117126579545684541e-03
7.151818834443145548e-03
6.856963477761109094e-03
7.322769184916396237e-03
7.428830251447355107e-03
7.182655878743232289e-03
6.977027011346678166e-03
6.839745891076042320e-03
6.932276707602163732e-03
7.063788736981212700e-03
7.062489865557420796e-03
7.071918867062399264e-03
7.087410801447294531e-03
7.157915537856709629e-03
7.164502944621000888e-03
6.999122921247716983e-03
6.731563450825051205e-03
6.643976412831633684e-03
6.903048621270399011e-03
6.855073843912960069e-03
7.103529400488522473e-03
7.252340189006693458e-03
6.938616051149859403e-03
6.787150547702170550e-03
6.645395493473166965e-03
6.571690932295937322e-03
6.685973596427704536e-03
6.947071194564497301e-03
7.042589532230364088e-03
6.917978682769204864e-03
6.559219937496583649e-03
6.268563083080202873e-03
6.528628588196055960e-03
6.700834022133794060e-03
6.820959453861393483e-03
6.626907014950563814e-03
6.432416356898386540e-03
6.592110142575766281e-03
6.683346004019311525e-03
6.688988461092805309e-03
6.389212500178224376e-03
6.277556046720617067e-03
6.418271144172171296e-03
6.322367320205802589e-03
6.354178731386848911e-03
6.606497329168017733e-03
6.421662734927913521e-03
6.212713512480733981e-03
6.564286725490345656e-03
6.528807800775927525e-03
6.313500471415235508e-03
6.252094440336772828e-03
6.084397831280541867e-03
6.226195213942097018e-03
6.239475963721030465e-03
6.272086342883076600e-03
6.537415607678394129e-03
6.490967251990509453e-03
6.249234890332751313e-03
6.051275444679586613e-03
6.102113750888094913e-03
6.220910043324009812e-03
5.994341418745715439e-03
5.835047490750106675e-03
6.102636957069753135e-03
6.207666470041494147e-03
6.115860342380579490e-03
6.125297192041044558e-03
5.973025895095868815e-03
5.949212457933107830e-03
6.100133569002602618e-03
6.119195154232203414e-03
6.126253484604534359e-03
6.106725247913537269e-03
6.106078258495449031e-03
6.169642725742608726e-03
6.196078888183116293e-03
6.015187769321706998e-03
5.835672915669897626e-03
5.941501852348138324e-03
6.045634984440091328e-03
6.050915470307135710e-03
5.894427267784622428e-03
5.900311113670740452e-03
5.909740140361519414e-03
5.749824081261687217e-03
5.811592264847428684e-03
5.877984992905526188e-03
5.885636881769788775e-03
5.724419917973451281e-03
5.764640025909529425e-03
5.836730675446559838e-03
5.785366298003830933e-03
6.045974281518229701e-03
6.113649464753501822e-03
6.009035029543935251e-03
5.771125020731474910e-03
5.756410241955764451e-03
5.843272038521890588e-03
5.900203564427794131e-03
5.972655853112809020e-03
5.791656275801299394e-03
5.758464400460615654e-03
5.900485209008933876e-03
5.969111265581772754e-03
5.890407796916708252e-03
5.731831531463295847e-03
5.706217290041323831e-03
5.843507888540449072e-03
5.872512549526585565e-03
5.892490110987764346e-03
5.825474738966917795e-03
5.751826498149361852e-03
5.815999698053167001e-03
5.864546479996326535e-03
5.927494018995724430e-03
5.916693603382733313e-03
5.787775062835518250e-03
5.681407418277837143e-03
5.674928461284221848e-03
5.748139229521890409e-03
5.662132857113581774e-03
5.698987468590291545e-03
5.975568920866491246e-03
5.902861504610073910e-03
5.582591774812566132e-03
5.618269431570357964e-03
5.776520050496894258e-03
5.594961181479204786e-03
5.481086668917381152e-03
5.634424214733240593e-03
5.821446648561864022e-03
5.815773378681724642e-03
5.774226154014321620e-03
5.796237291498558021e-03
5.807765537337667740e-03
5.760667832861535512e-03
5.828072188644116067e-03
5.797553718639218874e-03
5.520971454934534006e-03
5.570011399176837998e-03
5.740282459287701818e-03
5.749483090747064054e-03
5.937602024772348393e-03
5.897475932440135633e-03
5.592687817355582354e-03
5.605759614843199012e-03
5.778215135561427275e-03
5.776737095054954030e-03
5.734526119957938754e-03
5.851659411128176148e-03
5.845740477524914887e-03
5.698045688261831748e-03
5.689361778551910859e-03
5.652940081748102606e-03
5.580719489191826414e-03
5.847591023589951247e-03
5.965436834094089980e-03
5.883629430862164986e-03
5.723472659595707328e-03
5.482553110277709960e-03
5.553218153474691679e-03
5.863388239619293785e-03
5.836009904025442688e-03
5.698512295010141511e-03
5.743716141123535006e-03
5.710279080785652002e-03
5.797117051647292414e-03
5.829747940967406131e-03
5.973762398247941217e-03
5.951882863800870595e-03
5.815837302794496858e-03
5.809561854383366551e-03
5.733136871543939236e-03
5.842839084332266709e-03
5.968514050959878962e-03
5.770054465745104964e-03
5.697369996191688907e-03
5.805326818824525087e-03
5.661446233836323234e-03
5.872275575754532309e-03
5.974928124749988995e-03
5.654876382991055189e-03
5.471739456329408058e-03
5.634122889665343220e-03
5.750567327516159857e-03
5.842715746583674284e-03
6.011174733405681009e-03
5.832399314613372077e-03
5.675016165499910392e-03
5.776694150312193000e-03
5.856201025567596766e-03
5.850277678218064256e-03
5.779176803750885744e-03
5.555960048867802578e-03
5.645470341495976985e-03
5.799971314653136999e-03
5.770506548982807030e-03
5.679331555432308790e-03
5.608997749093872116e-03
5.706236017127258760e-03
5.784955199019102025e-03
5.761346340559568048e-03
5.641635885858999749e-03
5.539056152407842958e-03
5.880432187264706886e-03
6.285921633334203527e-03
6.182955543807953057e-03
5.925581479642119502e-03
5.852523331229891705e-03
5.830587540093947786e-03
5.737567039244803428e-03
5.784185499182337674e-03
5.588862938554544843e-03
5.485842451854643434e-03
5.734115198940663988e-03
5.873126077964469297e-03
5.993063219211995640e-03
6.016768500396711510e-03
5.879158060281517405e-03
5.863445347674994812e-03
5.838032207098316738e-03
5.830196302850813167e-03
5.928090757723673311e-03
5.917541887367045415e-03
6.000521672667740933e-03
5.970675754923326049e-03
5.875508113849761856e-03
5.798220447453514975e-03
5.922051945879070606e-03
6.170730797249920734e-03
6.054077133309875014e-03
5.988244599744090534e-03
5.971586859206148151e-03
5.819878275818236857e-03
6.016397641991025162e-03
6.060417752179622641e-03
6.138756358344953958e-03
6.367228513581595604e-03
5.939291018052863212e-03
5.723762198632092839e-03
5.872067753747763769e-03
5.832173596021803484e-03
5.931992975987284561e-03
5.953918988466032867e-03
6.125836529738427558e-03
6.094287285503345239e-03
5.759283342524042573e-03
5.910154044683125184e-03
6.114066487721924077e-03
6.047088677853894485e-03
6.043145332965823083e-03
6.134973867635073325e-03
5.965324462729897081e-03
5.893546700894050638e-03
6.082601058314126077e-03
6.217403075815516877e-03
6.060749110976993911e-03
5.908532815355394506e-03
5.992084561602399953e-03
6.060696600507146578e-03
6.127903753917588597e-03
5.980628613335783189e-03
5.954853117348358864e-03
6.166108361256123979e-03
5.974871073267659823e-03
5.842165731550668858e-03
5.826404894617237366e-03
5.892234452827992651e-03
6.200155268278054015e-03
6.221515388403801687e-03
6.069940850663650862e-03
5.919010197312979914e-03
5.868418490401568557e-03
5.843296215651008763e-03
5.676188132892845579e-03
5.680432147722775001e-03
5.887775187611378296e-03
5.882670584551967161e-03
5.871808015905347414e-03
6.026385209884807873e-03
6.136293320573437717e-03
6.176816676757011446e-03
6.034382932098042440e-03
5.922363432505955462e-03
5.766921457926089782e-03
5.721657541654613308e-03
5.867117871888750252e-03
5.733047950687458240e-03
5.775691299304879824e-03
5.945552547802586060e-03
5.989367056450513316e-03
5.987458254529677906e-03
6.080551452548875122e-03
5.929813812853955077e-03
5.722669666820505603e-03
5.810534089947736770e-03
5.663393844818198977e-03
5.549602326958080235e-03
5.619482358069283721e-03
5.861502302123761977e-03
5.933070387010428402e-03
5.765083896407029174e-03
5.723212057756993723e-03
5.793750088545714452e-03
5.923166723803594859e-03
5.871636125962799609e-03
5.585144351668936379e-03
5.426310772447584356e-03
5.679513355497800217e-03
5.855619034241196959e-03
5.734782313328527087e-03
5.547709120308326296e-03
5.632217367873160012e-03
5.766387005161677064e-03
5.713724072295141114e-03
5.601761131527579866e-03
5.542688331018971390e-03
5.652539120901771928e-03
5.561530152472649383e-03
5.391587491452725506e-03
5.525011224346914988e-03
5.798807415960233712e-03
5.733151767678047565e-03
5.565199549741924566e-03
5.486297649152657198e-03
5.367387658291733130e-03
5.304054019711347892e-03
5.452734558277782390e-03
5.411180352712205606e-03
5.497360156921832913e-03
5.707157438013768513e-03
5.586877245083173016e-03
5.610613487734944851e-03
5.732903243025596306e-03
5.544590108101024074e-03
5.520347499271185260e-03
5.665047677558151390e-03
5.477355023096937281e-03
5.342425140677271519e-03
5.541529987999255225e-03
5.663987083878055211e-03
5.619823103479327023e-03
5.406764170668169368e-03
5.505698575218913142e-03
5.615878888871995468e-03
5.351706733624748101e-03
5.486823877634432189e-03
5.478283101251209264e-03
5.309776563807652901e-03
5.226190458403636580e-03
5.217963050349218659e-03
5.349091612501329432e-03
5.399591031484371993e-03
5.284639908884122307e-03
5.272720066610355957e-03
5.255213676527792019e-03
5.217748318114332970e-03
5.155950994579722689e-03
5.102586293466407526e-03
5.184797559872717301e-03
5.043571323585040872e-03
4.970761281455837559e-03
5.148434224658732065e-03
5.242088835701074964e-03
4.954977070099912152e-03
4.910919306840093833e-03
5.097961507217020800e-03
4.954752103163590285e-03
4.806695396909019258e-03
4.782699610150090673e-03
4.801667511727125866e-03
4.774872592051975471e-03
4.860457765552668452e-03
4.926367549796428075e-03
4.838696965397756497e-03
4.824212052812124063e-03
4.759023105300800444e-03
4.686815358739839475e-03
4.627498886103489917e-03
4.563707975855343761e-03
4.760825904784314090e-03
4.784939626329886599e-03
4.492281745146668205e-03
4.371641196887323180e-03
4.381060480560430848e-03
4.536130079684653170e-03
4.559996587134847873e-03
4.421320588711359460e-03
4.374096911133194994e-03
4.460999894786946141e-03
4.555760768694754395e-03
4.440004885444231823e-03
4.262404006372779060e-03
4.327830811573185783e-03
4.368571842622933146e-03
4.096021945142117385e-03
4.120439748340951752e-03
4.252189482558855690e-03
4.231388917873491612e-03
4.114085509141001892e-03
4.042765852951537772e-03
4.026024936091990823e-03
3.952422666156689413e-03
3.950911879889981715e-03
3.872207610102689629e-03
3.825547150190922955e-03
3.692351757472074614e-03
3.806279213747501555e-03
3.900462302082998312e-03
3.737149327415875168e-03
3.732962947740557733e-03
3.763323732622333301e-03
3.807976203820392230e-03
3.799760204090567046e-03
3.784890662217065861e-03
3.710938969013641894e-03
3.642266894948205727e-03
3.673340413168440198e-03
3.667298816139952754e-03
3.633301329284662276e-03
3.646808462814938364e-03
3.481636472196648728e-03
3.290801287517579506e-03
3.380858787715727322e-03
3.511210816319389107e-03
3.470692027054428624e-03
3.374043891090785976e-03
3.323947244500052422e-03
3.293695764052645934e-03
3.144042989925179693e-03
3.172834706922406708e-03
3.312162618089200053e-03
3.272356916856066465e-03
3.219638271926585343e-03
3.086484585677694292e-03
3.013085991334497546e-03
3.126360240085790127e-03
3.205039577604044693e-03
3.123027477334510901e-03
3.101469686653640558e-03
3.118688942141536764e-03
3.029697820660991019e-03
2.909866589355343276e-03
2.859359103968234315e-03
2.883056244767733152e-03
2.868239906550586627e-03
2.808525152070141719e-03
2.851432018972025872e-03
2.830088527038550957e-03
2.754902841618283790e-03
2.776792353853752438e-03
2.723590964719337093e-03
2.689223252319390776e-03
2.681895230892661439e-03
2.611277520112171603e-03
2.624892140385960432e-03
2.656908639304693311e-03
2.601966111514256424e-03
2.551320783912490626e-03
2.535710281472979954e-03
2.485002159909005786e-03
2.429872138550216026e-03
2.396937323355849934e-03
2.407768896244465162e-03
2.505478492904941908e-03
2.490736562496267351e-03
2.380714807014936568e-03
2.314185195487522290e-03
2.293187539594080272e-03
2.294962137676811141e-03
2.269485654735795433e-03
2.202598216511744787e-03
2.189343841574697795e-03
2.212981737851344409e-03
2.187099359237903821e-03
2.167282882041487134e-03
2.086912784783959834e-03
2.041995498654671382e-03
2.109663529193418156e-03
2.099617963962879374e-03
2.079503968750910561e-03
2.096572645225937455e-03
1.987258196506556680e-03
1.887529495155615064e-03
1.909240431959963440e-03
1.903405787415966572e-03
1.890370508510005529e-03
1.826166023283412035e-03
1.776212076794026103e-03
1.778063980184527810e-03
1.754343634808687826e-03
1.808223422794111648e-03
1.931515628421219761e-03
1.931914183425335755e-03
1.848846108252153462e-03
1.800509228962852634e-03
1.742028012413751300e-03
1.743016462896591293e-03
1.776767977152232669e-03
1.813694764526020209e-03
1.734534239627896117e-03
1.648746890696969718e-03
1.629239893920949407e-03
1.638191745399181828e-03
1.620811594314162333e-03
1.625700790194040081e-03
1.633769911399746014e-03
1.603278580786578417e-03
1.603000623567941464e-03
1.594982328113353541e-03
1.612279789928664246e-03
1.590064157959752240e-03
1.551405735752713587e-03
1.498453677484229375e-03
1.516986310867060291e-03
1.526166640539040236e-03
1.486156405733872910e-03
1.489638516342444222e-03
1.482405446502856397e-03
1.429588630060579964e-03
1.407544128782088231e-03
1.437947271396058805e-03
1.435134450011887365e-03
1.414077619300584902e-03
1.413535567258805735e-03
1.428280143213679068e-03
1.390277062171305306e-03
1.329208750711172388e-03
1.339454100603332427e-03
1.359263783154893027e-03
1.325073877911415402e-03
1.261277410183828411e-03
1.223277052747879026e-03
1.219412626939335746e-03
1.242340880105466784e-03
1.225421962881173641e-03
1.226828479539305086e-03
1.238320316925939054e-03
1.181194050046360062e-03
1.180466996851420010e-03
1.204314915757010752e-03
1.197134396572115296e-03
1.138420027142836820e-03
1.113142944508125915e-03
1.119728869888515776e-03
1.090482767118945012e-03
1.090785277261946407e-03
1.079145589609627719e-03
1.100199090278985515e-03
1.093673339319796087e-03
1.065853677799079085e-03
1.065193917731466862e-03
1.032172464846554082e-03
1.039114209531949570e-03
1.061915656770093686e-03
1.066822860394829424e-03
1.029893732684394967e-03
9.846765439069278276e-04
9.807300443523416476e-04
9.920720739920777485e-04
9.914607387461083377e-04
9.771302041913106605e-04
9.196931610868936801e-04
9.032079009121663209e-04
9.301615280798210695e-04
9.149486087201493282e-04
9.212841098402672771e-04
9.152524362431805477e-04
9.000671995251215227e-04
9.014093652239641785e-04
9.029221499663365623e-04
8.856287526073412060e-04
8.687264024818078679e-04
8.504327847201069608e-04
8.303881411277973202e-04
8.598938174499193071e-04
8.585967212539115118e-04
8.302225635260383676e-04
8.113311520055581936e-04
8.004721506032012315e-04
7.972481789262243898e-04
7.729999753902394057e-04
7.473121234735276026e-04
7.819033345223592741e-04
7.952052141607264795e-04
7.711046957267595099e-04
7.609405797729271387e-04
7.229810940060310770e-04
7.131045937089251167e-04
6.934147419511018469e-04
6.857812085734307696e-04
7.256456646093024021e-04
7.325967544323164953e-04
7.121519089014040696e-04
6.922810628982971337e-04
6.746645435600798170e-04
6.733167413025959976e-04
6.609832830892349662e-04
6.592132575524751884e-04
6.487976720215625319e-04
6.611273835509110441e-04
6.681612017715185623e-04
6.444805062461625130e-04
6.556200471349274590e-04
6.548328904904501986e-04
6.480254528491526979e-04
6.394945678878045979e-04
6.108156947256119032e-04
5.770001460376861062e-04
5.850959569701512288e-04
5.973757761954073516e-04
5.958061816993587322e-04
5.896044663389037738e-04
5.548353387681213529e-04
5.457144753748872272e-04
5.618818566735749292e-04
5.547853952378506079e-04
5.265269866622217937e-04
5.242688409465403113e-04
5.519081638924441466e-04
5.254856714238155405e-04
4.928414911897710873e-04
5.026647865819672007e-04
5.139982326348073536e-04
5.108872258617365566e-04
5.048833924821777503e-04
5.060822246016411429e-04
4.981438886339221344e-04
4.926163865104333335e-04
4.872854252205875898e-04
4.686372071177621152e-04
4.536399281702410084e-04
4.588181792613521786e-04
4.629303728471333363e-04
4.396465488026172000e-04
4.388739298003766637e-04
4.476736036915783838e-04
4.518367772214122312e-04
4.502838856111270743e-04
4.314819862405053848e-04
4.134768020169099392e-04
4.125928031457980595e-04
4.213085111269952330e-04
4.050310025245570391e-04
3.977957472705262150e-04
3.966004876752072823e-04
4.021981143826843549e-04
4.053806893882815391e-04
3.871837674607058626e-04
3.672014020324396166e-04
3.711038392445390041e-04
3.856927888993693125e-04
3.893644504721203341e-04
3.881854516890427065e-04
3.741979434511418586e-04
3.584190349307311168e-04
3.451905009083311372e-04
3.457182664797529901e-04
3.521537651332139630e-04
3.471152462996209974e-04
3.489498693174159947e-04
3.509472194520902883e-04
3.405401085746093885e-04
3.278369913026777174e-04
3.224440640568841643e-04
3.223095043678704465e-04
3.117791541717297287e-04
3.029386799097101221e-04
3.005526693521923709e-04
3.030293751624199170e-04
2.957527344549551159e-04
2.809022057686848890e-04
2.887443377503952097e-04
2.891888472912974091e-04
2.862470803335413045e-04
2.714999233617244531e-04
2.617066707820056830e-04
2.648914078945134760e-04
2.537041892807915026e-04
2.549255381335174863e-04
2.625686299833844941e-04
2.591311419015626129e-04
2.553858784310125631e-04
2.544239073271738834e-04
2.487721501286641350e-04
2.450031159095044189e-04
2.373245938712946631e-04
2.261742869355955568e-04
2.259941151811679667e-04
2.200276336966818793e-04
2.144501621891420080e-04
2.205037861422087168e-04
2.187606290480190228e-04
2.170731648922923117e-04
2.157352374435136293e-04
2.069882002439549261e-04
1.980783417258566198e-04
1.963528063441163755e-04
1.930492764127566846e-04
1.935839580818285465e-04
1.903486842963072415e-04
1.864846104577588316e-04
1.899098236567514056e-04
1.888184649769962444e-04
1.854633440246614021e-04
1.819840520102840710e-04
1.850793983744682277e-04
1.794200132727371980e-04
1.755016003511938329e-04
1.793126341093444535e-04
1.822364869270488472e-04
1.793517004611872197e-04
1.660564297579960734e-04
1.629604035190004927e-04
1.671562912547152615e-04
1.651790588214183564e-04
1.601241323694386663e-04
1.550210742635759528e-04
1.556971385300117046e-04
1.570128711570200502e-04
1.513231398369809715e-04
1.491090864438439161e-04
1.524310782674896485e-04
1.481146433874835607e-04
1.437875363646028354e-04
1.420402546634275684e-04
1.356795812580195400e-04
1.354325237167309257e-04
1.347765126862790356e-04
1.317675083770137993e-04
1.284068569692454749e-04
1.293522959147134458e-04
1.299054803857496634e-04
1.260786068434149908e-04
1.252317991307971335e-04
1.253333301120260809e-04
1.231133565077716801e-04
1.183237587675242333e-04
1.134678342920766294e-04
1.096072500903092162e-04
1.108874458743441707e-04
1.084066375537515376e-04
1.039482614406981800e-04
1.050069282103988327e-04
1.036671758475299598e-04
9.920598427560031090e-05
9.851413923344038218e-05
9.668758095742794830e-05
9.291877020768134535e-05
9.188107574288009065e-05
9.303771351509312990e-05
8.970879858401331858e-05
8.610571764858837205e-05
8.593638028934638500e-05
8.420342951523759238e-05
8.350549037501179054e-05
8.228586029525883448e-05
7.947296581167750116e-05
7.743916571368042337e-05
7.509501881641302576e-05
7.314179471093498167e-05
7.442361658184955796e-05
7.408679583758601237e-05
7.013241125485936232e-05
6.915508457168998086e-05
6.887187423049334785e-05
6.559038790060074653e-05
6.471002289199353976e-05
6.399948606918924707e-05
6.353501018543755675e-05
6.305029406531260179e-05
6.111117847179469375e-05
6.110716746775629268e-05
6.085607386979079245e-05
6.127241313721944107e-05
6.152091376069138715e-05
5.989066647885320319e-05
5.617230881655374677e-05
5.544456106999747565e-05
5.572712380327437821e-05
5.388338658281627427e-05
5.300422774050503246e-05
5.209701034649708246e-05
5.018707377489205115e-05
4.912701497433709732e-05
4.941573264318799318e-05
4.857271821399764206e-05
4.809004577958499957e-05
4.741780615025661954e-05
4.661194705141700253e-05
4.461364977888278028e-05
4.505562124049745503e-05
4.582898344761235663e-05
4.520987195612921497e-05
4.433141512295407085e-05
4.216166369187563935e-05
4.194703005557569390e-05
4.119492121114630466e-05
3.915023134304507218e-05
3.886711283537194506e-05
3.919155423280477630e-05
3.822581745921699704e-05
3.698489563892765037e-05
3.719283933592240529e-05
3.649264233244791446e-05
3.481702938045674216e-05
3.419017252739585579e-05
3.395980607481607845e-05
3.400848670351168444e-05
3.280654217689739642e-05
3.218515582061345600e-05
3.245923936910105357e-05
3.151583470578619891e-05
2.979199619889218354e-05
2.890606132562256953e-05
2.955364534238025912e-05
2.925627818622093839e-05
2.875297472551341922e-05
2.855144866780266660e-05
2.814822596443963961e-05
2.788337628762270113e-05
2.850040824455191116e-05
2.814242595103041771e-05
2.638103892663310322e-05
2.538948531088572715e-05
2.575189070079720414e-05
2.690847180591498199e-05
2.549821174227413428e-05
2.406029031357880701e-05
2.412143041368528871e-05
2.348237527069235554e-05
2.317152264996241777e-05
2.305243647878450086e-05
2.328431265782800907e-05
2.271797343393012485e-05
2.268474606034967685e-05
2.240461532088902996e-05
2.164580328242552497e-05
2.144868782876625273e-05
2.176127150217950374e-05
2.175387662872362504e-05
2.087959121378313464e-05
2.028806703607220877e-05
1.960215168300040857e-05
1.971087607088799996e-05
1.962425451750990913e-05
1.919744751679389538e-05
1.944386072069938167e-05
1.893620681109027624e-05
1.844304064199893793e-05
1.860501593277077409e-05
1.852795602533353821e-05
1.809128177364324334e-05
1.753201578641685234e-05
1.685055216143763193e-05
1.661139622223654322e-05
1.714411873171744471e-05
1.683004445985336392e-05
1.624582237206720424e-05
1.641790713799690687e-05
1.638774504664346378e-05
1.578862115351920990e-05
1.586114376134418452e-05
1.561800760875165013e-05
1.501149559273961082e-05
1.508134970832025663e-05
1.471242991433560614e-05
1.416180640327348589e-05
1.395726986495233706e-05
1.405931862662284177e-05
1.365925019767646285e-05
1.323239760894441923e-05
1.308516763704080403e-05
1.314959990102678214e-05
1.382934349858424089e-05
1.354507496424773040e-05
1.266110188715941622e-05
1.270092682868278324e-05
1.275320310225443235e-05
1.253407425982227915e-05
1.213645150362271461e-05
1.197490954383278321e-05
1.170829909939775439e-05
1.132018533529413760e-05
1.092260351177653690e-05
1.072027768916736815e-05
1.065847441420980777e-05
1.046895042327717406e-05
1.039356830368234582e-05
1.007982232113068322e-05
1.011366483931305943e-05
9.883872458929451131e-06
9.335779392069744098e-06
9.221860176369340374e-06
8.917411076372255206e-06
9.153177797435013799e-06
9.447178966350034760e-06
8.836138735599448175e-06
8.297729489224862592e-06
8.121389804956404107e-06
8.092691005064345618e-06
7.771930368511439463e-06
7.545228983575375065e-06
7.570355458884185052e-06
7.744166568002689506e-06
7.765012967795795404e-06
7.364967498197726550e-06
7.186193891625126285e-06
7.024682828484011377e-06
6.889493537555256797e-06
6.608343295183938222e-06
6.348190191938204339e-06
6.508966538211844865e-06
6.434332950051495209e-06
6.151780175417864957e-06
5.971086771482751890e-06
5.916344559889155013e-06
5.789989497334089232e-06
5.657523054899497771e-06
5.716729881008517886e-06
5.509609050582284490e-06
5.184453806346139605e-06
5.035110134395998064e-06
4.866127350356701867e-06
4.934682093264794042e-06
4.869504758014155856e-06
4.821248656563272673e-06
4.906470831255746475e-06
4.829833013804944001e-06
4.645133321861303614e-06
4.457709338791013893e-06
4.457651063980104094e-06
4.390922516780224608e-06
4.145859047935759409e-06
4.072288195300879247e-06
4.099075669678646187e-06
4.102695055102296248e-06
4.182141865053902512e-06
4.034042514072825879e-06
3.787139546790389535e-06
3.592040471718520299e-06
3.677161947793395699e-06
3.685113076250297901e-06
3.504378601637762497e-06
3.420568017033440692e-06
3.255196716166824969e-06
3.091913396011355629e-06
3.170531185334364045e-06
3.234792362880609295e-06
3.126709316931776031e-06
3.146766361992962260e-06
3.043418646240595509e-06
2.881988255138787153e-06
2.955882153946453754e-06
2.954812611840465658e-06
2.871300950959606373e-06
2.795121586711409301e-06
2.689419138307447761e-06
2.531564570306725929e-06
2.468886282650876832e-06
2.448977785673200573e-06
2.398899557617165571e-06
2.333577645832394626e-06
2.181155373033793837e-06
2.132776024511670574e-06
2.117931081254551682e-06
1.987775422912572379e-06
1.899110123975893697e-06
1.814341788179883017e-06
1.708045389008519882e-06
1.700513018080871385e-06
1.672724547830456608e-06
1.564773661190440635e-06
1.573555232506138058e-06
1.605204609498470833e-06
1.532481491908889888e-06
1.454518252373041293e-06
1.393176012784521146e-06
1.376454864649462124e-06
1.388408968039218729e-06
1.373708560817810735e-06
1.286328988397417046e-06
1.232431098309183958e-06
1.205036797950081994e-06
1.100377351236471889e-06
1.064101676456184044e-06
1.069858041278266271e-06
1.049578201298210540e-06
1.026473358561050230e-06
9.800471881709733966e-07
9.357079498123038855e-07
8.878553932784314572e-07
8.733698220158904250e-07
8.392999850811084901e-07
7.930334429064407081e-07
7.738159285114198347e-07
7.424633884257644466e-07
6.966099344667244326e-07
6.630904447344890689e-07
6.453454149420698113e-07
6.129159865364090872e-07
5.961772764917134792e-07
5.693061200068785042e-07
5.393077054921462225e-07
5.084141098422848121e-07
4.768282539742461566e-07
4.637515259172154304e-07
4.427059673429559177e-07
4.052010798605637677e-07
3.806598846973512386e-07
3.653543477389609848e-07
3.437655020263904788e-07
3.360776838212755108e-07
3.230978142141392855e-07
2.972995640901325132e-07
2.772291537734273190e-07
2.766651475158959251e-07
2.785500911162060667e-07
2.678709072253216005e-07
2.518239815118851739e-07
2.375059725273116399e-07
2.309175182578068409e-07
2.222485795598901300e-07
2.110352329505283342e-07
2.037074101447521774e-07
1.924279848314539492e-07
1.736240075655700588e-07
1.618990446475361346e-07
1.604987146411733237e-07
1.557163454470231702e-07
1.436182707719076986e-07
1.306613938007375185e-07
1.293103754037701454e-07
1.278704947566706633e-07
1.124832681301008278e-07
1.006845369639124848e-07
1.001411017238543644e-07
9.707639588880874990e-08
8.773138272482802573e-08
8.096435618802863915e-08
7.798133598368233694e-08
7.512652370354079992e-08
6.880586430561796812e-08
6.419465903173605534e-08
6.039976206289262823e-08
5.409750789153526166e-08
5.109524692993404796e-08
4.710531061260359252e-08
4.341433960956746534e-08
4.337297114211874942e-08
3.993473460867276839e-08
3.613320583224659008e-08
3.485143190894570940e-08
3.266131857886365211e-08
2.941535483691025771e-08
2.676547365078067790e-08
2.555919956896883701e-08
2.357084686593911669e-08
2.103683027380769868e-08
1.953027658198658939e-08
1.846039782872199946e-08
1.657784937759281500e-08
1.490804620275603516e-08
1.438783025949849431e-08
1.378210265941690804e-08
1.251645805092957297e-08
1.103473947076820037e-08
9.942965548863548004e-09
8.944793940023907027e-09
8.021819345327964905e-09
7.204478306617676303e-09
6.512022157846669495e-09
5.618757417785113716e-09
4.707690683949197680e-09
4.288029372585671483e-09
3.827088666462754777e-09
3.378729956331957119e-09
3.075653696792932840e-09
2.634101404281028039e-09
2.250513433013606425e-09
1.972777388051610437e-09
1.773693282328958276e-09
1.586509971970006735e-09
1.351448073273795583e-09
1.119341892025758627e-09
9.295619108372626748e-10
7.865956087914484273e-10
6.744890571173449084e-10
6.023337744651760261e-10
5.150708397649864899e-10
4.267646246492962638e-10
3.590060255247741945e-10
2.870821485266475217e-10
2.375668839493364520e-10
2.045877855268957704e-10
1.650365831128062177e-10
1.316546193426202418e-10
1.045565939063188330e-10
7.867016328206135934e-11
5.774172385118031308e-11
4.675093916342097416e-11
3.835228647690913077e-11
2.824867496835232855e-11
2.025067396812069110e-11
1.564449102950229308e-11
1.108846409045809130e-11
6.338199072419526134e-12
4.168024238889797389e-12
2.920608324879565506e-12
1.768881810498618199e-12
8.492304708705129173e-13
3.682085624696770263e-13
1.589452580495135323e-13
3.716359679831672114e-14
6.736176329414720040e-15


==> anc/Fig03_j_charge_all_states_const_L16.txt <==
8.173343967439212321e+00


==> anc/Fig03_j_charge_all_states_inset_L16.txt <==
1.232013843304809891e-04
1.237658987652989924e-04
1.239370053842150086e-04
1.241584593268170054e-04
1.237356841094089941e-04
1.251569211781340088e-04
1.253317478517989984e-04
1.265978460597539886e-04
1.259205955843659922e-04
1.253477727538440049e-04
1.153057608209619986e-04
9.677993673827000351e-05
8.192168202331899605e-05
6.572559226733600327e-05
5.018519872668699713e-05
3.720681082661699847e-05
2.708310625128400068e-05
2.021091771563399982e-05
1.553665375806900016e-05
1.191620250784699931e-05
9.335129953446999948e-06
7.680725354255999896e-06
6.439686270386999934e-06
5.311939896714000287e-06
4.410433457344999776e-06
3.762928258353999864e-06
3.237710386856000190e-06
2.719356349289000135e-06
2.193593753382000159e-06
1.689464923393000000e-06
1.366290362716000051e-06
1.083405068589999993e-06
8.484998439969999922e-07
6.398931683600000126e-07
4.150845140270000203e-07
2.312096276499999951e-07
2.000993975649999948e-07
1.398221136180000087e-07
4.204198934600000199e-08
1.177740257899999965e-08
2.954749483000000155e-09
7.841671210000000294e-10
2.708918269999999830e-10
9.306187399999999581e-11
2.320378599999999933e-11
4.534045999999999763e-12
8.983460000000000174e-13
1.766450000000000011e-13
3.208000000000000063e-14
6.276000000000000218e-15
1.107000000000000041e-15
1.550000000000000042e-16
2.399999999999999864e-17
4.000000000000000286e-18
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00


==> anc/Fig03_j_charge_all_states_mainpanel_L16.txt <==
1.232013843304809891e-04
1.237658987652989924e-04
1.239370053842150086e-04
1.241584593268170054e-04
1.237356841094089941e-04
1.251569211781340088e-04
1.253317478517989984e-04
1.265978460597539886e-04
1.259205955843659922e-04
1.253477727538440049e-04
1.262927469361260042e-04
1.254775459436920061e-04
1.261439175283750021e-04
1.262644402855839882e-04
1.265440468136580119e-04
1.263541714138449951e-04
1.260310922936239966e-04
1.258583323275999958e-04
1.256736753200999993e-04
1.262091599314509873e-04
1.257473957288830128e-04
1.251864163698719883e-04
1.251421051207069954e-04
1.246251620620410130e-04
1.237475221723229925e-04
1.231872820913939973e-04
1.217163525409690041e-04
1.203601856175969963e-04
1.183998368860720007e-04
1.162763290255630031e-04
1.135067152828419970e-04
1.102149947097099986e-04
1.065623226702230067e-04
1.023723418752449935e-04
9.772406241146599788e-05
9.269305545541899939e-05
8.599902598093899962e-05
7.654863112755600516e-05
6.469238327666600326e-05
5.039676709556700193e-05
3.561079595247400152e-05
2.278130032622400084e-05
1.395620016128500069e-05
8.171311433948000422e-06
4.816211548482000402e-06
2.590015251254999830e-06
9.371776746649999666e-07
1.233383160439999972e-07
1.563831079999999916e-10
7.300000000000000291e-16
1.366290362716000051e-06
1.083405068589999993e-06
8.484998439969999922e-07
6.398931683600000126e-07
4.150845140270000203e-07
2.312096276499999951e-07
2.000993975649999948e-07
1.398221136180000087e-07
4.204198934600000199e-08
1.177740257899999965e-08
2.954749483000000155e-09
7.841671210000000294e-10
2.708918269999999830e-10
9.306187399999999581e-11
2.320378599999999933e-11
4.534045999999999763e-12
8.983460000000000174e-13
1.766450000000000011e-13
3.208000000000000063e-14
6.276000000000000218e-15
1.107000000000000041e-15
1.550000000000000042e-16
2.399999999999999864e-17
4.000000000000000286e-18
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00


==> anc/Fig03_j_charge_const_L12.txt <==
5.414231842353448343e+00


==> anc/Fig03_j_charge_const_L13.txt <==
4.852842879685647759e+00


==> anc/Fig03_j_charge_const_L14.txt <==
5.010094556047699932e+00


==> anc/Fig03_j_charge_const_L15.txt <==
4.690566314477985443e+00


==> anc/Fig03_j_charge_const_L16.txt <==
4.685622075208286219e+00


==> anc/Fig03_j_energ_L12.txt <==
2.062271037750573299e+00
1.996663775534912588e+00
1.911147028046246810e+00
1.970932567786991552e+00
2.050937802412100996e+00
1.944015841548140555e+00
1.784958087123154735e+00
1.777783299019296992e+00
1.692987153639150533e+00
1.720204083808589468e+00
1.795445633719540579e+00
1.778545275357903410e+00
1.644665502038370253e+00
1.541955176516908388e+00
1.467449270231205194e+00
1.394309396547695590e+00
1.258987462440389171e+00
1.247482325020045746e+00
1.411712710028494522e+00
1.300036422277323966e+00
1.273807524073990782e+00
1.285017874494852608e+00
1.203059189057288592e+00
1.283522145345089571e+00
1.338127404079163973e+00
1.261933836414165677e+00
1.264814047793687557e+00
1.255281971420484810e+00
1.048193026374020675e+00
9.109419755776168026e-01
1.020571675888317431e+00
1.005366907221501016e+00
9.586711073890862300e-01
9.762695731737149885e-01
8.725372940184992210e-01
7.801781366511948423e-01
7.726546710195323353e-01
8.086396259442318879e-01
7.185752848308447627e-01
7.037718350652464316e-01
7.304442211734399892e-01
6.746459541116975878e-01
6.847570291976197154e-01
6.847666187269335625e-01
6.481466436087031102e-01
6.520523412959042808e-01
5.898833525346958151e-01
6.132426438710435468e-01
6.745581664420129409e-01
6.427213849622407382e-01
6.326479394647872567e-01
6.417507369289084940e-01
5.341862547149304197e-01
4.965480612926049808e-01
5.693658753233408198e-01
5.304894345992637872e-01
5.002964203796017584e-01
5.117580450062890751e-01
4.922382949567150057e-01
4.648521221959272531e-01
4.657223528473413698e-01
4.700487456295009414e-01
4.470436236744514402e-01
4.159585417933837626e-01
4.207765215898763289e-01
4.154292826915588210e-01
4.177621628178289082e-01
4.172272783722935086e-01
3.749287796235359904e-01
3.427119521212269593e-01
3.634298119812300332e-01
3.908967451208554267e-01
3.833128272998249653e-01
3.724489119896430278e-01
3.586141959388445821e-01
3.529951862822895414e-01
3.478983886973979200e-01
3.393148124554327683e-01
3.441874218752725700e-01
3.336498673849279673e-01
3.182453061702050778e-01
3.196067932521760580e-01
3.202648741476983862e-01
3.096862616234022925e-01
2.895638951200646960e-01
2.855928102023631010e-01
2.982197114821752981e-01
2.899283502268558688e-01
2.780475846065981194e-01
2.744578730677346146e-01
2.790043375523813540e-01
2.938907379592666236e-01
2.972875329309832004e-01
2.857202960227864796e-01
2.666110269572715130e-01
2.675797669803444689e-01
2.908704691384884633e-01
2.873373612915220976e-01
2.702321151267793042e-01
2.805145934470907321e-01
2.894257467596431654e-01
2.868357589050818945e-01
3.051538426097180623e-01
3.149813807352059292e-01
3.094141139648139971e-01
3.031972828971672418e-01
3.014951127746410831e-01
3.062486276497618509e-01
2.835720137584257228e-01
3.141701764659001750e-01
3.583370494845612431e-01
3.551788359300718234e-01
3.697167723273337425e-01
3.616025408656515783e-01
3.458539448966366225e-01
3.743287995986693262e-01
3.626127527435971665e-01
3.551676554653898088e-01
3.760878783221630051e-01
3.673688108780260864e-01
3.631715794352216586e-01
3.863339742646187958e-01
3.716392267739622168e-01
3.549387375933085176e-01
3.594534409514015816e-01
3.784707719840924023e-01
4.205091138918573557e-01
4.074646580495953074e-01
3.957169728518480367e-01
4.021072025559538909e-01
4.055420859821909918e-01
4.155056369694081764e-01
4.108771437774617064e-01
3.963152249655451098e-01
4.012747852561767692e-01
4.223676582732736051e-01
4.415889465424845395e-01
4.258765669405293885e-01
4.108563489380240297e-01
3.928657253544466377e-01
4.186318326129686018e-01
4.564704599916448724e-01
4.600648370788535946e-01
5.000220071244946274e-01
5.271759340918171777e-01
5.509258268649160906e-01
5.386924047867533982e-01
5.519546486622073367e-01
5.901631370712954183e-01
6.026682924755780713e-01
6.358641453084615813e-01
6.562623935321911794e-01
6.783004599386893707e-01
7.091866163444392468e-01
6.897981846596979993e-01
6.942004551521009370e-01
7.656381131220216796e-01
7.383975520352444866e-01
7.083626836580162456e-01
7.040985027478078306e-01
6.193549024227883448e-01
5.996958492988613276e-01
6.214734220136989284e-01
5.640401045953868930e-01
5.180303865337906322e-01
5.351898068545468679e-01
5.325788613927693316e-01
4.926998892983663336e-01
4.764589841357683708e-01
4.670490252710565171e-01
4.474204762206199781e-01
4.237867546226913307e-01
3.848073152143213771e-01
3.847797550183295612e-01
4.180460173963516657e-01
4.264152075233315631e-01
4.269510559171645347e-01
4.032692596519619199e-01
3.739662173908168685e-01
3.650295681505935086e-01
3.686040739055999049e-01
3.855532196012289581e-01
3.652307542049733069e-01
3.471218609931281396e-01
3.539749491180470553e-01
3.468734071189538692e-01
3.719298308311583812e-01
3.720288165361843591e-01
3.602335024103553995e-01
3.502056033687516723e-01
3.654655831827117174e-01
3.571071414205924666e-01
2.834223566228254443e-01
2.765075793623816280e-01
2.432995884714307389e-01
1.860438510447477711e-01
1.532622459035481444e-01
1.121954975136649768e-01
7.800879516531460112e-02
4.896276540596397608e-02
3.268132406051733191e-02
2.440864964582926955e-02
1.594518529717806749e-02
9.840527342126903151e-03
6.857572006892025292e-03
4.459596063344294786e-03
3.252084834286967773e-03
2.283620868330896864e-03
1.188724476751974865e-03
7.154268073707197766e-04
3.031313679183357123e-04
7.864353685641702735e-05


==> anc/Fig03_j_energ_L13.txt <==
2.156105027168337074e+00
2.142436727243756778e+00
2.073285733182532287e+00
2.014110881434824307e+00
2.040862801517652425e+00
2.070883976764960277e+00
2.075200423016332785e+00
2.061529399727740852e+00
2.027143785846706070e+00
2.017052625006341859e+00
1.901662344853088049e+00
1.874950208620177472e+00
1.934271882196559655e+00
1.965735491440547156e+00
1.803745935836569503e+00
1.863570339847763879e+00
1.869199024509216489e+00
1.676346774740392620e+00
1.789921245783281600e+00
1.919646451489829486e+00
1.847374086214295774e+00
1.775908336468341453e+00
1.808043076829782159e+00
1.716083259491782753e+00
1.724641037102525365e+00
1.837384573224862150e+00
1.808966904927145958e+00
1.726016120375435614e+00
1.633320617508702499e+00
1.684559646388572141e+00
1.811092896033822841e+00
1.747555844186102547e+00
1.660984045315911706e+00
1.581516271865087919e+00
1.615349565149174937e+00
1.633710234233057612e+00
1.538062708965917347e+00
1.612848760505891210e+00
1.627257382533870089e+00
1.487875315658146569e+00
1.453267801844504881e+00
1.442053442519936057e+00
1.465031159004436256e+00
1.573044731748366232e+00
1.544367707742435147e+00
1.365886418236362809e+00
1.394957713842730707e+00
1.481589061784848171e+00
1.389283685220185749e+00
1.473950539216958067e+00
1.561211118713343726e+00
1.417821169160238259e+00
1.282292253296309026e+00
1.312722167681148244e+00
1.431216182445500085e+00
1.434857001808695243e+00
1.398711683272766626e+00
1.416280733431367400e+00
1.450528587309094064e+00
1.356315670932375150e+00
1.289308491568216697e+00
1.323355847267241092e+00
1.383813709292459615e+00
1.395490292463358317e+00
1.252269388559162033e+00
1.325996406988978693e+00
1.433240964883803370e+00
1.379444583951250580e+00
1.367403376195152065e+00
1.381839915259164719e+00
1.332591402316880780e+00
1.294212445643999621e+00
1.286387494822135436e+00
1.300635775504215497e+00
1.249143352126755202e+00
1.177243276898226165e+00
1.191113979528236166e+00
1.208438090808468202e+00
1.254261536599221571e+00
1.229710417668996358e+00
1.216153479104241208e+00
1.193680502541320410e+00
1.096247741847170110e+00
1.147752304171600901e+00
1.220115529006059019e+00
1.149822405624914667e+00
1.128249677438385890e+00
1.110918936016753733e+00
1.058276108860249698e+00
1.043157956596419744e+00
1.034679958106895725e+00
1.016321771507643357e+00
1.046041286960700978e+00
1.045306488328851424e+00
9.808764419197125717e-01
1.017406667367674711e+00
1.056826558303568531e+00
1.046245831872143039e+00
1.030709168898692241e+00
9.931085460198797454e-01
9.647729700199363378e-01
9.924200788048169741e-01
9.584706406196805695e-01
8.882094344980128175e-01
9.226009715245477860e-01
1.016439604709186151e+00
1.015896924788716627e+00
9.394417201188463018e-01
9.049575356332121290e-01
8.831898708117410512e-01
8.699724650883275956e-01
8.891249784896387842e-01
9.026792438470003788e-01
9.363877171070783545e-01
9.188608574186697409e-01
8.540410312645024815e-01
8.698138185568173864e-01
8.661499486759680622e-01
8.531645788607025160e-01
8.455471149449887980e-01
8.566429681120178996e-01
8.504555165388546500e-01
7.888522894966529808e-01
7.847949937687278554e-01
7.911485123723079882e-01
7.707735866441376427e-01
7.544722344120837754e-01
7.749876920573303130e-01
7.927855576405249405e-01
7.923432097627552961e-01
7.540027686234588300e-01
7.256849608596196433e-01
7.712626653694492074e-01
7.441829996479096820e-01
6.703157583921889318e-01
6.963691359334657216e-01
7.051865605420107874e-01
6.766953938704298732e-01
6.584584442436978158e-01
6.206853588309009240e-01
6.576380533027336162e-01
7.206807301565243407e-01
6.926556104561056859e-01
6.904651317352272777e-01
7.238836570372391144e-01
6.791892146923981244e-01
6.481467874686418496e-01
6.626714414704758527e-01
6.583895128898639149e-01
6.862650085065447048e-01
7.437781939291735478e-01
6.923185127831698038e-01
6.066366744874762684e-01
6.081289898316070142e-01
6.320952438382387850e-01
6.473879053901081537e-01
6.631765307940964416e-01
6.492032814574779653e-01
6.360750204449344691e-01
6.559784066868492580e-01
6.504404449075246175e-01
5.959682960897948467e-01
5.653198960726787403e-01
6.005314616766233016e-01
5.914704443095749609e-01
5.396392181687720280e-01
5.615705480147050732e-01
5.808047292489497693e-01
5.580341588205510739e-01
5.689027085002382744e-01
5.701527298663373600e-01
5.464564923987123013e-01
5.455728343359456112e-01
5.333159529574694746e-01
5.029244000021378946e-01
5.012429492289524058e-01
5.175529253445739775e-01
5.245717026313456710e-01
5.132126832179344511e-01
5.222435137920602433e-01
5.070543196660906027e-01
5.011882484085019573e-01
5.130518576535723074e-01
4.671051840978351910e-01
4.733591136712458902e-01
4.701098382935193776e-01
4.797261976708623310e-01
4.902100972725598749e-01
4.743312417468892872e-01
4.782721660085543225e-01
4.806256871909360129e-01
4.764863616817899272e-01
4.496854077693642204e-01
4.558818315431278356e-01
4.655327394750573555e-01
4.612496369428290555e-01
4.437832185799931994e-01
4.220939019219341892e-01
4.287193641159702806e-01
4.282180079845236409e-01
4.443611910303785772e-01
4.506429556204327724e-01
4.073747381690788205e-01
3.879373732275430697e-01
4.246547701350707471e-01
4.218034440239705196e-01
3.894596050847919932e-01
4.107457854721421331e-01
3.960207399345002099e-01
3.882997319752037879e-01
4.101360763568420165e-01
4.049450078592257141e-01
4.007583123067935404e-01
3.922771557679946008e-01
3.738849113631385612e-01
3.692222615488972570e-01
3.727737355177388467e-01
3.636652701289387890e-01
3.617619259274788002e-01
3.535822277179628825e-01
3.437512815033321179e-01
3.446969076131894405e-01
3.415792125940227963e-01
3.542809145242898361e-01
3.553470102220100402e-01
3.421710700690890339e-01
3.449987554193030825e-01
3.473101432176339265e-01
3.456543715593603516e-01
3.543162743986171259e-01
3.548652068467390008e-01
3.292395165395580747e-01
3.119118196113846997e-01
3.229794769304825119e-01
3.293645063914114046e-01
3.250977112651654566e-01
3.301240632774868344e-01
3.143684931615001177e-01
3.046867140646198902e-01
3.098641079892532901e-01
3.004560929491199572e-01
2.979909397623662914e-01
3.055170211591454188e-01
3.142393031778442092e-01
3.261271872921132631e-01
3.253600489869788448e-01
3.053225264076165901e-01
2.914216849020922484e-01
2.872155514009112065e-01
2.993067804982095792e-01
3.129430289508153273e-01
2.963995138206206303e-01
2.891954963729466699e-01
3.013953483629605024e-01
3.073198983607443591e-01
3.084276028750527199e-01
3.119969810825468648e-01
3.022154040448567502e-01
3.005369754540593297e-01
3.140248114528698120e-01
3.156816263934744682e-01
3.173019605088547856e-01
3.051355773179814102e-01
3.062917429647543655e-01
3.218814169984817730e-01
3.028854547234713368e-01
2.921473108721926448e-01
2.983220335486632124e-01
2.932313565861567328e-01
2.907247677144248477e-01
2.929451881687517023e-01
3.063337287096783434e-01
3.121471187283005322e-01
3.035833751474902309e-01
2.922071259451139436e-01
3.032080402371986061e-01
2.964859831406032598e-01
2.776021772280862221e-01
2.904613624184644305e-01
3.011174292753646120e-01
2.958265094875365819e-01
2.926118429491733619e-01
3.087386732585087890e-01
3.077836303482219260e-01
2.827134667096288245e-01
2.896822336098346384e-01
3.114639157021046878e-01
3.052763075245440993e-01
2.982534559844365885e-01
3.057688313942366065e-01
3.071371834057810557e-01
2.965315668439512664e-01
2.907153001679593229e-01
2.962953320265870882e-01
3.089461486619098918e-01
3.059344788383849822e-01
3.075915375566457000e-01
3.133777933795098836e-01
3.079602652831064380e-01
3.001002012545450626e-01
3.017113979671466883e-01
2.950596660288886119e-01
2.940095498622355419e-01
3.130534826911776647e-01
3.032009958943372996e-01
2.870224277285577941e-01
2.901242911288696713e-01
3.024325065941947388e-01
3.178106491349559359e-01
3.226124916885272920e-01
2.999708923036490393e-01
2.942660141899897108e-01
3.113390226934171778e-01
3.137587830004801015e-01
2.986911357004323753e-01
3.021761980284828342e-01
3.324569309265000272e-01
3.195391026914968235e-01
3.090932873192953068e-01
3.147422390533357039e-01
3.045660516232575610e-01
3.095735678263137336e-01
3.002049956408079923e-01
2.929351580484943485e-01
3.027121257465079096e-01
2.984251144958865454e-01
2.865694395932889549e-01
2.991382233494372378e-01
3.068165480075373819e-01
2.974313681881919913e-01
2.936874769336398350e-01
3.038640263112240003e-01
3.111424089496013234e-01
2.997740768235074849e-01
3.102636179079249490e-01
3.295526974919541496e-01
3.217379535240597610e-01
3.192574277478388289e-01
3.248232354829794777e-01
3.228189639306308645e-01
3.240944652490700406e-01
3.113785403761502035e-01
3.085373535846473447e-01
3.086731074865663449e-01
3.057342595948980279e-01
3.053118114845751463e-01
2.999229229747301106e-01
3.127848944263300068e-01
3.255514712682344158e-01
3.342082802635673033e-01
3.364795275468950853e-01
3.318641472733191988e-01
3.296663422463257387e-01
3.198129969836386310e-01
3.239055506104959736e-01
3.321932267338284506e-01
3.362792978922620746e-01
3.241337723575997143e-01
3.200764049698825442e-01
3.204285630870996604e-01
3.142392463784059453e-01
3.370901329735727092e-01
3.593625936918251607e-01
3.598251326328701927e-01
3.434233198893853478e-01
3.380324472417607917e-01
3.446017190013926368e-01
3.364525293987758459e-01
3.188181638224849568e-01
3.182350312084624155e-01
3.401689234594114097e-01
3.547671333677896999e-01
3.723045136991947612e-01
3.642788943935409418e-01
3.495865607632162031e-01
3.526760845557568858e-01
3.513563240073153127e-01
3.602965476337331996e-01
3.654445234828080369e-01
3.621482269520975295e-01
3.440868108508890466e-01
3.403491883948853713e-01
3.588038161802230008e-01
3.742760145872071065e-01
3.901674751965313326e-01
3.936530904776077144e-01
3.758665956221663440e-01
3.771204366464975810e-01
3.760347552510582281e-01
3.685154731484275303e-01
3.768954531429076771e-01
3.755828216285784782e-01
3.724123553559476885e-01
3.758650490534205524e-01
4.109099765145746153e-01
3.980380924955905786e-01
3.608664264930334098e-01
3.809687713173633972e-01
4.015786887627212365e-01
4.027538650249739560e-01
3.953104869304039926e-01
3.962134335463599055e-01
4.036895467572232943e-01
4.159154793818056750e-01
4.305014251345088416e-01
4.317947094493164162e-01
4.252944369321669527e-01
4.200971219828534275e-01
4.019884461345867299e-01
4.062698157824793932e-01
4.257369054663498464e-01
4.438097463969671863e-01
4.394312494904928923e-01
4.536587468295831260e-01
4.641962532982198408e-01
4.722273140418214998e-01
5.179904919838054234e-01
5.481787586198154649e-01
5.380612772027298929e-01
5.070354809881800762e-01
5.314926745003079045e-01
5.512894512719890283e-01
5.375522961862317928e-01
5.162884925820321325e-01
4.915376197421028603e-01
5.198921314121839332e-01
5.259225807314890089e-01
5.266281754508438384e-01
5.607464271820893353e-01
5.568741632308528144e-01
5.476664936521854488e-01
5.370864087295940115e-01
5.434283748966910466e-01
5.786785899098705332e-01
5.613163203259047274e-01
5.397578344030078412e-01
5.409677162745752943e-01
5.627734810260976994e-01
5.719879475092330967e-01
5.655655631979735753e-01
5.913092340446179929e-01
5.716679691451120870e-01
5.440862722560340092e-01
5.494959819451685767e-01
5.984084930943958103e-01
6.356878182201372018e-01
6.071862842046991116e-01
5.807299449254095247e-01
5.719354258205878727e-01
5.568978833868987177e-01
5.648659175799300991e-01
5.936630404876466205e-01
6.052216118545884482e-01
5.971967841901703045e-01
5.886777841596859684e-01
6.243802871648321817e-01
6.945035622928745767e-01
7.033510089035176494e-01
7.238996882688435441e-01
7.126303326495169177e-01
6.753479946631459896e-01
6.837652616896006119e-01
6.734775749333542505e-01
6.899918353612546351e-01
7.044006992945107681e-01
6.872314839822282195e-01
6.869505223584269071e-01
7.024704705318050024e-01
6.601264218599721678e-01
6.190307330330622193e-01
6.426996222805870795e-01
6.373604831771331192e-01
6.205223871814684600e-01
6.701000330031131602e-01
6.658059777827700643e-01
6.358623395337338335e-01
6.284115570757582425e-01
6.203378991471864001e-01
6.674714231501459594e-01
6.782888759153218317e-01
6.320937451569379473e-01
6.297661982492479549e-01
6.152402253484664518e-01
6.356189749882881213e-01
6.810738812175884949e-01
6.569015299544496145e-01
6.455113175970225159e-01
6.643833292990882766e-01
6.571239196242343317e-01
6.232458828280433849e-01
5.943338871414105551e-01
5.807131567881360645e-01
5.941445593324558017e-01
5.882772283535204760e-01
5.938384041184797679e-01
5.870430238530641720e-01
5.615038762460135002e-01
5.600130483777309154e-01
5.417862147719273436e-01
5.360075341498677926e-01
5.174468184986547037e-01
4.964817586730699284e-01
4.825886834979742357e-01
4.675466857981432356e-01
4.744488319628633044e-01
4.896840055556245797e-01
5.053661450285951151e-01
5.095032776535973751e-01
4.876124520340208712e-01
5.028486792396894556e-01
5.057210656974501228e-01
4.890957759113430114e-01
5.148651410791276195e-01
5.053005897612862229e-01
4.694436044064265179e-01
4.633077234505119657e-01
5.069812840980379987e-01
5.227203085716221054e-01
4.961072436436138045e-01
4.849404054340055725e-01
4.571496156726440052e-01
4.477636331752978816e-01
4.907643541902075301e-01
5.032418744427029633e-01
4.864357582702260596e-01
4.692648198627883960e-01
4.593114690225715835e-01
4.628210296036055493e-01
4.534345163260568023e-01
4.392687596542450557e-01
4.377337106173836423e-01
4.028157306392551873e-01
4.002704450998942898e-01
4.172697841660520934e-01
3.936408261908707074e-01
4.038528962461270799e-01
4.135327054973528260e-01
3.804063823044874226e-01
3.781566120490112426e-01
4.109044612413338959e-01
3.814771056356354162e-01
3.546321171052390087e-01
3.782925982135083021e-01
3.778418550745966664e-01
3.854538558454069785e-01
3.679693123383576681e-01
3.411857305465266776e-01
3.576702721146907127e-01
3.526968713682268608e-01
3.522866546753469774e-01
3.505648647383380889e-01
3.381369147622541038e-01
3.033107921999510515e-01
2.942069111782230628e-01
2.996852344499640330e-01
2.916262308512073131e-01
3.037425774588904392e-01
2.969252017133039989e-01
2.861883105449899989e-01
2.963509645649982649e-01
3.135500487479792597e-01
3.164965138090489738e-01
3.191955886955499810e-01
3.255616764656639184e-01
3.264850878386377220e-01
3.214253864167495589e-01
3.428682254455025502e-01
3.823953762012158863e-01
4.022143472629895466e-01
4.250695141314024261e-01
4.298520956408473093e-01
4.131249483608775974e-01
3.912569204164772496e-01
4.013168107706785448e-01
3.853059675533890838e-01
3.463501110896984314e-01
3.308316078201217758e-01
2.860499236094448117e-01
2.776608906388396414e-01
2.536838753301621230e-01
2.235548812434771104e-01
2.271963264213223976e-01
2.128172413112743577e-01
1.964472065611858609e-01
1.935846659595885089e-01
1.746639728932379287e-01
1.458468402503714234e-01
1.436915713075813950e-01
1.341403367742744768e-01
1.211225315393933272e-01
1.086583024167304956e-01
9.050554591454514075e-02
8.146456524534886889e-02
7.338254574015992682e-02
6.731060860251796008e-02
6.395133836581799736e-02
5.722529490815172343e-02
5.524180376720238400e-02
5.214264917334334587e-02
4.686448149737761082e-02
4.218005099045723377e-02
3.739654587541383496e-02
3.288788808342892056e-02
2.722600934992976118e-02
2.313303154263061934e-02
2.121989945823040194e-02
1.807602225856146105e-02
1.447287654684221471e-02
1.304866391642165238e-02
1.134975319074040846e-02
9.363307910695818637e-03
8.354568116359246607e-03
7.975407885014584516e-03
6.869794012080445399e-03
5.391736369943942939e-03
4.524754857003215544e-03
3.963324204713652120e-03
3.521923773215722940e-03
3.198185555189777055e-03
2.993192984738437916e-03
2.665258356873070368e-03
2.180042893489465665e-03
1.947905595468406564e-03
1.845349871106822560e-03
1.806154775787123913e-03
1.523201205537713003e-03
1.080920434978721850e-03
8.417986433008746395e-04
6.559861850313916882e-04
4.579805639603516470e-04
2.967195598644830376e-04
2.078523362964072136e-04
1.367836216951685390e-04
7.818618660030457099e-05
5.080885906033083836e-05
2.952938939039364541e-05
1.464432366393400512e-05
5.788459042004629894e-06
2.321426657013418218e-06
6.896792402111466938e-07


==> anc/Fig03_j_energ_L14.txt <==
1.979988382085123844e+00
1.971892587033781785e+00
1.885216673738558946e+00
1.952346472493558194e+00
2.080562412062229694e+00
2.035280171633169211e+00
1.977238135722559909e+00
1.954493634279139469e+00
1.959217881300003183e+00
1.997973077659257468e+00
1.982410182583306923e+00
1.968041443357694265e+00
1.964738315081985931e+00
1.918743158361038148e+00
1.939389512425953033e+00
1.988952527299776563e+00
1.939166490723251091e+00
1.844509322973984178e+00
1.811432736007970501e+00
1.827702564855914202e+00
1.885379621539124306e+00
2.001956538685775833e+00
1.956703767400286731e+00
1.841687258911221203e+00
1.825827902330316999e+00
1.888627700010565347e+00
1.902296903030053166e+00
1.869671122838187038e+00
1.893825522686120699e+00
1.861446531291482298e+00
1.883933703237477442e+00
1.866008523956133924e+00
1.823285444949983347e+00
1.840395335171483016e+00
1.859433077320867378e+00
1.880165219301416446e+00
1.903528738253134289e+00
1.885243456865020040e+00
1.848711491118573136e+00
1.808453033824926504e+00
1.836879709449148912e+00
1.840814155836490551e+00
1.813601239626350781e+00
1.775727745988534556e+00
1.729879314424102699e+00
1.824117293646961624e+00
1.849444400113064546e+00
1.800691712207364903e+00
1.702311921232547265e+00
1.676178106311465799e+00
1.697303381691362523e+00
1.737768484091172461e+00
1.767562722707637368e+00
1.695678518630021614e+00
1.696415004489318479e+00
1.779356145967580183e+00
1.763424796120441007e+00
1.674895634013600976e+00
1.707376999093563441e+00
1.738074737367783174e+00
1.630506648861864027e+00
1.611363436414662953e+00
1.735972924587997790e+00
1.733357719352158766e+00
1.720202800420922440e+00
1.698748646513475569e+00
1.639979360917431572e+00
1.655733488987450430e+00
1.655937195625708958e+00
1.712112420249601419e+00
1.728592103913014322e+00
1.704552675522756466e+00
1.684631166884273501e+00
1.634082505843328592e+00
1.609274811598805810e+00
1.626317626339352396e+00
1.591069530461951542e+00
1.589004879490817146e+00
1.667677935369153097e+00
1.590214271295149473e+00
1.500832234650240515e+00
1.572839565276279661e+00
1.611121815365269994e+00
1.580185928428310627e+00
1.584851911963073734e+00
1.658919853647654152e+00
1.673647188413834863e+00
1.615497959376983150e+00
1.587674086100882898e+00
1.513734932055926352e+00
1.513046201696129911e+00
1.513989861814849291e+00
1.442052189001690188e+00
1.505426638104720105e+00
1.605808182192394407e+00
1.665449777989103763e+00
1.642334558258976784e+00
1.541551740948233329e+00
1.525200261697755577e+00
1.512010496716813757e+00
1.442065254793529316e+00
1.441618440397159917e+00
1.509913437854353280e+00
1.550347107448173611e+00
1.523764910623227387e+00
1.508089171475902379e+00
1.536442118697689319e+00
1.489838506065697343e+00
1.467477093038143554e+00
1.490023033599055635e+00
1.447161392808162139e+00
1.443190705786255412e+00
1.484397752678026983e+00
1.503609051879917446e+00
1.480962792157584307e+00
1.446344955843693603e+00
1.460028131289361264e+00
1.476939015649573195e+00
1.538245440755022342e+00
1.542529791553335361e+00
1.532270612842973501e+00
1.488021550227822454e+00
1.427983734507268787e+00
1.460794492015631940e+00
1.463252290327984539e+00
1.529310810026956791e+00
1.561067077718965246e+00
1.495974727751355093e+00
1.469247119746990737e+00
1.432453826338595082e+00
1.447770224773890169e+00
1.442068536336343687e+00
1.421116806232667340e+00
1.452886328595055954e+00
1.491999174884564683e+00
1.555643136819056860e+00
1.433197898804120518e+00
1.355997762114073746e+00
1.410471910348558122e+00
1.401059086323780845e+00
1.406758358722641988e+00
1.431781923841880078e+00
1.357779316421440008e+00
1.324951012346711199e+00
1.333812980727069331e+00
1.330295656704671758e+00
1.395615781145657319e+00
1.393250393721875646e+00
1.342855756753657204e+00
1.323780266183930410e+00
1.285893890344534052e+00
1.256524357888571641e+00
1.306577842360894026e+00
1.334179900905146043e+00
1.368508910913040388e+00
1.402917305570203776e+00
1.373552688406772138e+00
1.435747863830642235e+00
1.450203189783564550e+00
1.320230138985292845e+00
1.245609577759243969e+00
1.281236520539129398e+00
1.331483677407819810e+00
1.256920336919300718e+00
1.242888237842971755e+00
1.288817615610135192e+00
1.243801378924578760e+00
1.177675272330268808e+00
1.181300473124391015e+00
1.253875115123389117e+00
1.339092153769182891e+00
1.295756739620272047e+00
1.185255167792460984e+00
1.199168265089266106e+00
1.203709710457057547e+00
1.176085783873198620e+00
1.217176313665285781e+00
1.180612318127379767e+00
1.123606849454483303e+00
1.196658341364538192e+00
1.278720163536605003e+00
1.209629789873843508e+00
1.138551359965380483e+00
1.190342870508454887e+00
1.201124254393966195e+00
1.154619586004143938e+00
1.140556505199311177e+00
1.172174320302480366e+00
1.156239844913101500e+00
1.115340045051530504e+00
1.153409838874498217e+00
1.147679595374730965e+00
1.112088066388443153e+00
1.137418197109774098e+00
1.153452176926043959e+00
1.136039738956830192e+00
1.097931781246472394e+00
1.130502646890790386e+00
1.161258855957072678e+00
1.137598239029407710e+00
1.101938150004269534e+00
1.043071802239251999e+00
1.035131947012759568e+00
1.041877497031271194e+00
1.062226860728109790e+00
1.105778373049126184e+00
1.073479208583150379e+00
1.026162994708640808e+00
9.992663087727580162e-01
1.027677995734566974e+00
1.084378069756265717e+00
1.061538293296670155e+00
1.033089071860147312e+00
1.040011446185425514e+00
1.064012453292607407e+00
1.026855621959778642e+00
1.028049150791914279e+00
1.040170200417448676e+00
1.000682159397320525e+00
1.007401794161344899e+00
1.029562498997597553e+00
1.011460818097040582e+00
1.008481888364578305e+00
9.824151920708545926e-01
9.566057992179860525e-01
9.925517791461393458e-01
9.961920350562556425e-01
9.993328160711538732e-01
1.003847128777586306e+00
9.975275889069393775e-01
9.598863364450055391e-01
9.462023518641730080e-01
9.759835808217179887e-01
9.645315506811691364e-01
9.390872560323323404e-01
9.869026522253734335e-01
9.879979404371105334e-01
9.538326283558192786e-01
9.489725078789551516e-01
9.501811660359339440e-01
9.501680637769683857e-01
9.537037233040870365e-01
9.560466818099839781e-01
9.325250324930063339e-01
9.007781710760753846e-01
9.008802364674919350e-01
9.025298624049923335e-01
9.179521216688446561e-01
9.074075897595329510e-01
8.855601480377442991e-01
8.996044045946597345e-01
9.059235591819836397e-01
8.988709187365416797e-01
8.809034475737964609e-01
8.935827998436086661e-01
9.232198125925923371e-01
9.209642744486761234e-01
8.735132063103173694e-01
8.653093492576656720e-01
8.726260058761453609e-01
8.712431405554514896e-01
8.552715949323776989e-01
8.547309435403543931e-01
8.504424675957268365e-01
8.332529614662673723e-01
8.356961637249934460e-01
8.454716536836829333e-01
8.665445049476475647e-01
8.513898227602334501e-01
8.220551486677895037e-01
7.985721996466997874e-01
8.131691760291036575e-01
8.631558640282845918e-01
8.436185245992939841e-01
8.235861155908078546e-01
8.333866953784799803e-01
8.190754759627980608e-01
8.185579101011157821e-01
8.416205347994965003e-01
8.518777127933152560e-01
8.319752774612236834e-01
7.982212901164031926e-01
7.830787295464215481e-01
7.932952066852809736e-01
7.732123605648112408e-01
7.543882581330021431e-01
7.729918149073569111e-01
7.897938457905244736e-01
7.705421514253425475e-01
7.650768267037177939e-01
7.899115669728052902e-01
7.824722237958108284e-01
7.813723571573167881e-01
7.578379847158207561e-01
7.257208145462179516e-01
7.299867482057966761e-01
7.241580141363685996e-01
7.210815272739460324e-01
7.329175051840963739e-01
7.396497134791698569e-01
7.289199830077111031e-01
7.355109608944498945e-01
7.359752622556497981e-01
7.336153996339755956e-01
7.417169654358574116e-01
7.315476392146238460e-01
7.171124759805995730e-01
7.211302602423789176e-01
7.255297318897355741e-01
7.205424298963517549e-01
7.172467720137460923e-01
7.101677653094916609e-01
6.996304021102485171e-01
6.729519421397631707e-01
6.721888546746860316e-01
7.074684865858137384e-01
7.159817610561362011e-01
6.955968179205260782e-01
6.711464314382649121e-01
6.586387447332062717e-01
6.679108172005496780e-01
6.860560232854227003e-01
6.911746029627429122e-01
7.242831575694338442e-01
7.157491338102736078e-01
6.738333795943552973e-01
6.637865458646713401e-01
6.351417835545988266e-01
6.206580654159753463e-01
6.338344968415573488e-01
6.489014305533511440e-01
6.606445909110664205e-01
6.442603030940071696e-01
6.185510585221084545e-01
6.265159008636808080e-01
6.341270042437368026e-01
6.452334090581309800e-01
6.401483771346851981e-01
6.426430207043595244e-01
6.444706856044422061e-01
6.119467011713425331e-01
6.072502200637711622e-01
6.187325890803432316e-01
6.210897539786783828e-01
6.277944938303505751e-01
6.041437053671092627e-01
6.200480405260528904e-01
6.244925523875177742e-01
6.119881617491346182e-01
6.297494378516678148e-01
6.140535931556125870e-01
6.215155689763014468e-01
6.175977891210268078e-01
6.002629493645459391e-01
5.692066181126208546e-01
5.800073004857743131e-01
5.998375114647558348e-01
5.818833398803477941e-01
5.873604403431409438e-01
6.021676918289917690e-01
5.945340139605198582e-01
5.739251553817525942e-01
5.869827151945096189e-01
5.984159979206130631e-01
5.731067902036253159e-01
5.503381848626313078e-01
5.564671889230443647e-01
5.802948070176999762e-01
5.870568309882866487e-01
5.500337188358658258e-01
5.427065049913262218e-01
5.704050629433452535e-01
5.590250284402482617e-01
5.399926679845188371e-01
5.553636847961586076e-01
5.557096882345869959e-01
5.348894426331758378e-01
5.546115848458305075e-01
5.620333013038667502e-01
5.343007368750133379e-01
5.322906162398155505e-01
5.342651821877447693e-01
5.207147262437528124e-01
4.980802308866600359e-01
5.081960522322650498e-01
5.456743543043061084e-01
5.365327458091410096e-01
5.196229641248957254e-01
5.161270268780423498e-01
5.032982166273985980e-01
5.104923210559710878e-01
5.139935200196569243e-01
5.294159608691471064e-01
5.326315798488605591e-01
4.994056599046425293e-01
4.902023043713762962e-01
5.063859864449428150e-01
5.074683510807281861e-01
5.097987102133436643e-01
5.121372803265967777e-01
4.870428874481793624e-01
4.769002204840240844e-01
4.830400777206614316e-01
4.852452393738618808e-01
4.777163949410446753e-01
4.713194564470754577e-01
4.631278138493177821e-01
4.669620834035700385e-01
4.682328775238447371e-01
4.624138316300446805e-01
4.726147990599093851e-01
4.706339307663209848e-01
4.679724430939409263e-01
4.560971602602701958e-01
4.424978837553105726e-01
4.420132488010433680e-01
4.758441754966210580e-01
4.819661285303838416e-01
4.656433110609433657e-01
4.606366781921860665e-01
4.300048411761910327e-01
4.286465988536795058e-01
4.376660002119364123e-01
4.383585075952082244e-01
4.545221668851537333e-01
4.536005958612235878e-01
4.248108386859630881e-01
4.361090177085521491e-01
4.442544913655749883e-01
4.292365934406994765e-01
4.204433320740827984e-01
4.149697961403308599e-01
4.275397120694492403e-01
4.371225724660305900e-01
4.266955307965802913e-01
4.074141754404173033e-01
4.077374371368678307e-01
4.129416562512458477e-01
3.961348142359301661e-01
4.125934196020966116e-01
4.334773298557352272e-01
3.976281004324657697e-01
3.796885845364552092e-01
3.804580979002168961e-01
3.837039231689264862e-01
3.884336454611278522e-01
3.957875662182205323e-01
4.082362752454698485e-01
4.072828545745338924e-01
3.922316147839173262e-01
3.800701739637518117e-01
3.840903381974500319e-01
3.859035377412158851e-01
3.759499637089344093e-01
3.799907609596335778e-01
3.885484097450036534e-01
3.803153482039474675e-01
3.720981527973492575e-01
3.652892828179225004e-01
3.676767265588380407e-01
3.687601419233492162e-01
3.752014659556553444e-01
3.819159177342060230e-01
3.803652073983543880e-01
3.717646727686324537e-01
3.706988341045772684e-01
3.747607888860043368e-01
3.709173813563703126e-01
3.559618194742061315e-01
3.509358546704578474e-01
3.573566308356909138e-01
3.533920340021077244e-01
3.584305431628491689e-01
3.475258684202097159e-01
3.437910561255699826e-01
3.662169635803175227e-01
3.615299250230841199e-01
3.447849536404103410e-01
3.516436298800003080e-01
3.610904057622366659e-01
3.440768505452659887e-01
3.347729591314995146e-01
3.545569237924288686e-01
3.494048912506789173e-01
3.475781658355299175e-01
3.417739029341180790e-01
3.363335511726709970e-01
3.411192629334143245e-01
3.345368327006049136e-01
3.314007160940455887e-01
3.333790001288466920e-01
3.499437913833008951e-01
3.522316054403227259e-01
3.460274124142899699e-01
3.459937895715309852e-01
3.584778957068539551e-01
3.536838755967175452e-01
3.393743415987675038e-01
3.444369551605382385e-01
3.441121898686912983e-01
3.345006525758992266e-01
3.364486059663816531e-01
3.356370718154668142e-01
3.225887189256447796e-01
3.276703802846154812e-01
3.315028503054426312e-01
3.334035852793791332e-01
3.303469124495828635e-01
3.258563784826702392e-01
3.306644904377289973e-01
3.325164461702121432e-01
3.260231123269845543e-01
3.175060381224789063e-01
3.266600500873778068e-01
3.305094018336280914e-01
3.272708130482782085e-01
3.301330496978530649e-01
3.186043724541605116e-01
3.139376269530438912e-01
3.155048478609500662e-01
3.174930724655679604e-01
3.285716256391741363e-01
3.356918618522118924e-01
3.349192414921211558e-01
3.192370867942127544e-01
3.176709354404980701e-01
3.248934013982447411e-01
3.245986126029707375e-01
3.160439392704467720e-01
3.068351458547907695e-01
3.146606984165992160e-01
3.197262208530049499e-01
3.193868891997984627e-01
3.241499018800462761e-01
3.273689979002341599e-01
3.286438965475392271e-01
3.222548615482099810e-01
3.262474549555877124e-01
3.340696217849740135e-01
3.248037980208625108e-01
3.222271343662722609e-01
3.219266711796281433e-01
3.151682287880775424e-01
3.126333457089559564e-01
3.096392621099643971e-01
3.015736426058743813e-01
3.040033482969841105e-01
3.136879050942434355e-01
3.130808034379037874e-01
3.168087933590405525e-01
3.261788809626846586e-01
3.219897148725290870e-01
3.157265496291427054e-01
3.088753332886900460e-01
3.113796620779981095e-01
3.196038309060131866e-01
3.264028665180384592e-01
3.218727302405479662e-01
3.149406706963288616e-01
3.165565818840083145e-01
3.120493027312537526e-01
3.086705127373162716e-01
3.046603630734068813e-01
3.054826328545217629e-01
3.166447106881055684e-01
3.151938459213817767e-01
3.093657263186243012e-01
3.113393111627283383e-01
3.091477740361489035e-01
3.077580344006473623e-01
3.087418493192534696e-01
3.118549558930339138e-01
3.055996296671622536e-01
3.156344010920791865e-01
3.272076319599621086e-01
3.109473939823950706e-01
3.081333049757267184e-01
3.247533262178116109e-01
3.294448357630611057e-01
3.136225100100338281e-01
2.973831340139608814e-01
2.997214515180453565e-01
3.152135333142863649e-01
3.215650900864425177e-01
3.219045675245746918e-01
3.198419672693194604e-01
3.130354732280574148e-01
3.067109548742014136e-01
2.993934687143786078e-01
3.031457789859810514e-01
3.144839769776519023e-01
3.051930887336012921e-01
3.038920613682439820e-01
3.159807735637973902e-01
3.109555423211022296e-01
3.198791491364365025e-01
3.203132235387561866e-01
3.111651565848254641e-01
3.042375837584630482e-01
2.950764849499402098e-01
3.024006955356546844e-01
3.052425827453480456e-01
3.045216077250509912e-01
3.107764057278576408e-01
3.099742703653087239e-01
3.039337335789361050e-01
3.003313650759817932e-01
3.036916216188559337e-01
3.067626433088015414e-01
3.052117395586585458e-01
3.093921939611566363e-01
3.028949315053138247e-01
3.015360583258383520e-01
3.010526379239352179e-01
3.025470929946249554e-01
3.025804113700313325e-01
3.031755120937588144e-01
3.116169264773628877e-01
3.114213230529883636e-01
3.158071155733712110e-01
3.094022777050888795e-01
3.017991423051505917e-01
2.988474672399669685e-01
3.029637542288535212e-01
3.065106114259836811e-01
2.936853535746470900e-01
2.911751231976109078e-01
2.990112048918670551e-01
2.997638246982395893e-01
2.991310095977240957e-01
2.995815644448935888e-01
2.940861188215613820e-01
2.955220089110413006e-01
3.004593995989166544e-01
2.967195646793329145e-01
2.975746340300148840e-01
3.034295295500646361e-01
3.041555391277617204e-01
3.067607850771733591e-01
3.012982970327420240e-01
2.991772550635181660e-01
2.984884032751783378e-01
2.907382975077130172e-01
2.894059031652914116e-01
2.961075123262307818e-01
3.064488513104406398e-01
2.982484089584622744e-01
2.936600728958928541e-01
2.966384102495558395e-01
2.909277150479513407e-01
2.936116929218844929e-01
3.006553788503007474e-01
3.082583520194903670e-01
3.043649757879836604e-01
3.029995458867610902e-01
3.098288770372439327e-01
3.147643469634151536e-01
3.074199876296394018e-01
3.038584889785048704e-01
3.042356481026287085e-01
2.951067998194276676e-01
2.944189344734757241e-01
2.865901121483318548e-01
2.890083860810461758e-01
2.952505995442420428e-01
2.933372159282003899e-01
2.985054696317456235e-01
2.965009096685184975e-01
2.868655641146977131e-01
2.873254888279911934e-01
2.884132143562693762e-01
2.972843167077521831e-01
2.983939120910316101e-01
2.987340305313647693e-01
3.059697760005068989e-01
2.958901740212164233e-01
2.935531669507692176e-01
2.926522259797370573e-01
2.911700103825831110e-01
2.891909703024546086e-01
2.913464342846129873e-01
3.056760585839349842e-01
2.958230094463911164e-01
2.926422069525052572e-01
2.978977073871238446e-01
2.892891333872672499e-01
2.867824673074758635e-01
2.912991176736122734e-01
3.040735014605144282e-01
3.085027173137593337e-01
3.017135494172513144e-01
2.988223230785695406e-01
2.996046459384474336e-01
2.968772741532075266e-01
2.903393875193630569e-01
2.878365882018387167e-01
2.903550803536877334e-01
2.957818069789891480e-01
3.008391305383523173e-01
2.858562389078868060e-01
2.785406710256421170e-01
2.841580462818246722e-01
2.807962572959126213e-01
2.855801301910084189e-01
2.958849916870274210e-01
2.969359491461042166e-01
2.862898158639788915e-01
2.908935154965356373e-01
2.965911957843531122e-01
2.902639336869825559e-01
2.937063733844114677e-01
2.956599493274950641e-01
3.034544337895264121e-01
2.951037503832085185e-01
2.895284676645051292e-01
2.942458933954443800e-01
2.875658547141575760e-01
2.933388013329855659e-01
2.924522477731439363e-01
2.870401403957602571e-01
2.869801908358132758e-01
2.879328650344797347e-01
3.002442148186255655e-01
2.993067383900838152e-01
2.905287555334401528e-01
2.937763194761268126e-01
2.874665707733080611e-01
2.970290400273157827e-01
2.997078018729724125e-01
2.963438765703849120e-01
3.002921610339982506e-01
2.975215762205133396e-01
3.025177510623541788e-01
3.002701864513830921e-01
2.990439338806410441e-01
3.029662609494023773e-01
3.007717493282748844e-01
2.904836149466361594e-01
3.031766675757512908e-01
3.176440320680853913e-01
3.092208373314975778e-01
3.098964549566186610e-01
3.006870166451079962e-01
2.917803538308951228e-01
3.068785404667469519e-01
3.163411155469287861e-01
2.944748825955993965e-01
3.032738024883250283e-01
3.157885831096483575e-01
3.065619359765694441e-01
3.232935191118475604e-01
3.154275242082114628e-01
3.181767117476285711e-01
3.289899182527549204e-01
3.112359331647863714e-01
3.046810776527748010e-01
3.047178028497573576e-01
3.107447731854078854e-01
3.257248218765057546e-01
3.237079837560803419e-01
3.200363677890665226e-01
3.150611269203359432e-01
3.228862977945482493e-01
3.274355905388561250e-01
3.146696004064551966e-01
3.262932654336660465e-01
3.229697019774213085e-01
3.120172425227755730e-01
3.072987944570280683e-01
3.168098993922147666e-01
3.289172857378627191e-01
3.233076394085987459e-01
3.354214203150004958e-01
3.496742162735371195e-01
3.508578288707285830e-01
3.462806010810749457e-01
3.403928023358894772e-01
3.420035908401362623e-01
3.325335903078827648e-01
3.169081552709345218e-01
3.237374393935469885e-01
3.207293207117824507e-01
3.094165736037444714e-01
3.263152192319214162e-01
3.299334461090465132e-01
3.261563773748686335e-01
3.477048060888483505e-01
3.537339825077912003e-01
3.439288492775828820e-01
3.402509860973101374e-01
3.404809566834767209e-01
3.405150256516416007e-01
3.617129053114513382e-01
3.640837996154761558e-01
3.487805244914112257e-01
3.472587623867535722e-01
3.395464819371110665e-01
3.331568300981850861e-01
3.464696189080813116e-01
3.593931105813822358e-01
3.531635188208663845e-01
3.496364102946967201e-01
3.483902005126063850e-01
3.589091119963403465e-01
3.690803706850560584e-01
3.629411096590167141e-01
3.530568498243789599e-01
3.611101996037809903e-01
3.804490384177229845e-01
3.635385379968140152e-01
3.566836995470606397e-01
3.905482440867280025e-01
3.865905787505677371e-01
3.627443752096149998e-01
3.602794582710805438e-01
3.673666749062394765e-01
3.550542331670878404e-01
3.552951525503624253e-01
3.723144598510673142e-01
3.799522313560019238e-01
3.938283033567226976e-01
3.788762029729469405e-01
3.600151301839941698e-01
3.740256784958426173e-01
3.953996490885786641e-01
3.984523627809708479e-01
3.935863558488601477e-01
4.042678355205678864e-01
3.990030620808341921e-01
3.960008192863361809e-01
4.001829863193280268e-01
3.816903188459441210e-01
3.900460332477783121e-01
3.982279845247380101e-01
4.067540577004801206e-01
4.011682512103561526e-01
3.842626099104430315e-01
3.895110698816599548e-01
4.071119762471642201e-01
4.219842984454519885e-01
4.197718575902997240e-01
4.195030535284139384e-01
4.320661775176741770e-01
4.307728370577956212e-01
4.195306311198971350e-01
4.369676322596342533e-01
4.475428496148096125e-01
4.506692717764292366e-01
4.260877986663119121e-01
4.221803905756243425e-01
4.447208665466052535e-01
4.420573683576846102e-01
4.433310323900241379e-01
4.370561883160319350e-01
4.368493079010926650e-01
4.475326846481840204e-01
4.509992722098232765e-01
4.439834457648436095e-01
4.410650380521782821e-01
4.447524936504743120e-01
4.436555068599376539e-01
4.530955607058137491e-01
4.758216074521204875e-01
4.695386092074880779e-01
4.463861283658056012e-01
4.643907695074951936e-01
4.838525002856737256e-01
4.671506019686231803e-01
4.600813116949449277e-01
4.611842391561540300e-01
4.597105411007944564e-01
4.645466465616411300e-01
4.594923638397377941e-01
4.731807653914663625e-01
4.620510587794877111e-01
4.480163459905434076e-01
4.634603444984836673e-01
4.451101352575266290e-01
4.416176935852886287e-01
4.796787477889857820e-01
4.956695699592721938e-01
4.721114402566969348e-01
4.404792645630133952e-01
4.542870215567902936e-01
4.800009633724571234e-01
4.879804415039533660e-01
4.708670317865176203e-01
4.562514208495938584e-01
4.988186845589750451e-01
5.055771890133688995e-01
4.621386791177850006e-01
4.610767394814926368e-01
5.049158966506576141e-01
5.104124563776054613e-01
4.816553697372472631e-01
4.848151608196815121e-01
4.837847024417414876e-01
4.778193236511458775e-01
4.822564852452287387e-01
4.704098265174496696e-01
4.684663449997379381e-01
4.787994282889926345e-01
5.044697901612835711e-01
5.037086997363424690e-01
4.858747907030845914e-01
4.978115393966486280e-01
4.852628110759165669e-01
4.960786971218531516e-01
5.271438126892683540e-01
5.055839595494789895e-01
4.930697112662903447e-01
5.190541524688913055e-01
5.181400416417136778e-01
5.037343931430128263e-01
5.003855444491244198e-01
4.945200874047783191e-01
4.960499691187861826e-01
4.910313545581590500e-01
4.884995370337497089e-01
5.020652262776373886e-01
5.089622998959862921e-01
5.059708182204410987e-01
5.164354627248004537e-01
4.915253772185489978e-01
4.821559815581755726e-01
5.161182441581720903e-01
5.194347196676567524e-01
5.078542218817412301e-01
5.060049816943235079e-01
5.058020623074008792e-01
5.050406176053748863e-01
4.886873139852654369e-01
5.030263115199045121e-01
5.254623297076890243e-01
5.241523794408181613e-01
5.226223801391249868e-01
5.240369592940926635e-01
5.408731814905591850e-01
5.466009246779754971e-01
5.387358824632356713e-01
5.143577694554819502e-01
5.197413278276731274e-01
5.461510658531375517e-01
5.399287721465874101e-01
5.286101800465347056e-01
5.314244946109686341e-01
5.559963779352549151e-01
5.619452040905964507e-01
5.508990808996370170e-01
5.566973749872213828e-01
5.466772534779570369e-01
5.427663453959810091e-01
5.523998963947246432e-01
5.625779291872433641e-01
5.770206315303600952e-01
5.477964378823988456e-01
5.414597761579116320e-01
5.607121113523880762e-01
5.597766280742365597e-01
5.514838132862969200e-01
5.504108816261339410e-01
5.794297609115566239e-01
5.917769909850729704e-01
5.813676462522460175e-01
5.520133522486986299e-01
5.510568660027219678e-01
5.958130064246445201e-01
6.187927194439234446e-01
5.916706176674350059e-01
5.976605521796589660e-01
6.099433432458333249e-01
5.832596566554111295e-01
5.937350726000097945e-01
5.990763614178444829e-01
5.928582688236847531e-01
5.924601255566999125e-01
5.950157496937815704e-01
5.892447729952868807e-01
6.058288940292020364e-01
6.315578167233297791e-01
6.061961796240650235e-01
6.014818481877894918e-01
6.184162850139166556e-01
6.245678813236709148e-01
6.505198336830049222e-01
6.800775168728957487e-01
6.646770146741109997e-01
6.583513242474708926e-01
6.549622823737066835e-01
6.361491943165230589e-01
6.412071724970068720e-01
6.272797264639375925e-01
6.203036058505255745e-01
6.386537554791275051e-01
6.694310152842541939e-01
6.761565559666411485e-01
6.660678350030057038e-01
6.708833977126931192e-01
6.617934062231846104e-01
6.636222455698593814e-01
6.713205779126273365e-01
6.779363235347495298e-01
6.863592453760770651e-01
6.941917573535250074e-01
7.003029698982498052e-01
6.846271306448064031e-01
6.723760451419797946e-01
6.939657450701974817e-01
6.986674118005492540e-01
6.781837815825716431e-01
6.776321889705004820e-01
7.028615787681106175e-01
7.228696957389447730e-01
6.919367552311249669e-01
6.698321463417572508e-01
6.810397510123207265e-01
6.671948844499492326e-01
6.406377903221041059e-01
6.342612041799531308e-01
6.834699022387558109e-01
7.156045967564546029e-01
7.258086646512601492e-01
7.037597075279413694e-01
6.621933339238172955e-01
6.521967135958488537e-01
6.718972194801628994e-01
6.965941780464057764e-01
6.568207279796941522e-01
6.467538165540772654e-01
6.280866082681979545e-01
5.933380015674665220e-01
5.968123950627162166e-01
6.171969677084767625e-01
6.583777701190730580e-01
6.347018896734777371e-01
5.890362944214725394e-01
6.083853787695469029e-01
6.478799970547313158e-01
6.619138737352813218e-01
6.246095527089864374e-01
6.439707272867359888e-01
6.614488634892434771e-01
6.254588006587207261e-01
6.028867906347852301e-01
5.910469728278394674e-01
6.104015967285235655e-01
6.271619765497309373e-01
6.246235963531696633e-01
6.075866087641648150e-01
6.464318547865011144e-01
6.382926739674792405e-01
5.956627245476604493e-01
5.970574274895819045e-01
6.035389944672997498e-01
5.928005095508431799e-01
5.574418902100078954e-01
5.881230956987553160e-01
6.147569386303497474e-01
5.912342524902471919e-01
5.660249396667520472e-01
5.483229021420127358e-01
5.572179932417743453e-01
5.497322967930946547e-01
5.344734839521788627e-01
5.179702664208660767e-01
5.225023832684718705e-01
5.308180951822675242e-01
5.333379820602567323e-01
5.332683100491923955e-01
5.259604109076413403e-01
5.351204172172900897e-01
5.333725388702954540e-01
5.241909903142195626e-01
5.312119051134619463e-01
5.214022018585895424e-01
4.889451450427062529e-01
4.945388140120713372e-01
5.276760413199350630e-01
5.404973768963496905e-01
5.417490125369852638e-01
5.310193158051440543e-01
5.002744173360439417e-01
4.766696636909105167e-01
4.748725675574260174e-01
4.945925409266430650e-01
5.120333138014873109e-01
5.052664324903791693e-01
4.794922842349268466e-01
4.566210748225794092e-01
4.578592562993290538e-01
4.610114574391368514e-01
4.656348234686597531e-01
4.723996941634675539e-01
4.858359347026776076e-01
4.853090912135376023e-01
4.701402260967522673e-01
4.522914124283334281e-01
4.281790334029026979e-01
4.354427570118218349e-01
4.566593438866027310e-01
4.567487939578836476e-01
4.392528137982639747e-01
4.547055432650793372e-01
4.591732659917450721e-01
4.544711837015690259e-01
4.376529245083369268e-01
4.325574112569838259e-01
4.523577257254858264e-01
4.316697737286686043e-01
4.112351481815579857e-01
4.089301057223057034e-01
4.059632135491442195e-01
4.114417629246071573e-01
4.063681016016691405e-01
4.155423012714502540e-01
4.227971788125071684e-01
4.060540643463764754e-01
3.968233127712698094e-01
4.022988553164853487e-01
4.280901654862660499e-01
4.275642480257142997e-01
4.056359115764353040e-01
4.161176407193610260e-01
4.131724089053425142e-01
4.146894411089606658e-01
4.161741375772703422e-01
4.165480392461775039e-01
4.352356593651816041e-01
4.235320150400699313e-01
4.214307162860335687e-01
3.980144033625142574e-01
3.804814290707625446e-01
3.953484047608129548e-01
3.923149540254862178e-01
3.979128223023847277e-01
4.060191697665826438e-01
3.949406606747548065e-01
3.740433093931174180e-01
3.686911045157452160e-01
3.981325213443827060e-01
3.912632365238974952e-01
3.843542423581149392e-01
3.875104677619743976e-01
3.762978784600167770e-01
3.732227211485139584e-01
3.575882142047982493e-01
3.529797024000354555e-01
3.552427921126776189e-01
3.570691425310739686e-01
3.559911106629486954e-01
3.597070169637986425e-01
3.691841355739963748e-01
3.746905318686136743e-01
3.628581983865853955e-01
3.496376995989283198e-01
3.533127694065044677e-01
3.629809778187441105e-01
3.603985714248538197e-01
3.574236093279425930e-01
3.569295741943408484e-01
3.405154810219041539e-01
3.365861226242988780e-01
3.407591173978133936e-01
3.354261499332690244e-01
3.401017718121535083e-01
3.347721480717974485e-01
3.325736316274529591e-01
3.398655922892737657e-01
3.512692267547773972e-01
3.471022248682760214e-01
3.301996481239051762e-01
3.464049289547431743e-01
3.634394246396194794e-01
3.601118323882932515e-01
3.560233610460944442e-01
3.539994548384970408e-01
3.315065951780917231e-01
3.201107906406750470e-01
3.312203937572542611e-01
3.231533784439590273e-01
3.272851632211856154e-01
3.447336865329551636e-01
3.368153814066613405e-01
3.415791622789137172e-01
3.483088076103038055e-01
3.262166072545429896e-01
3.211001545734755713e-01
3.304602601715463384e-01
3.381030644813063923e-01
3.301081425469455932e-01
3.213717994462967908e-01
3.219556068225004064e-01
3.114319970155091655e-01
3.168179799710387767e-01
3.221911814951246011e-01
3.149277982867693115e-01
3.134773306380316260e-01
3.202840461399696359e-01
3.379029204723447144e-01
3.366898058464139476e-01
3.239302191414576981e-01
3.301622653584819767e-01
3.414985694620946699e-01
3.355564880843197595e-01
3.298813191294747149e-01
3.365728522946647150e-01
3.409490592229033612e-01
3.481943685614820594e-01
3.424362216324641217e-01
3.350224739406155727e-01
3.407213738804660275e-01
3.532501420843869866e-01
3.611843481248730447e-01
3.677120525097378745e-01
3.598704322060517491e-01
3.660617154392108996e-01
3.743023958757960568e-01
3.839158734922359928e-01
3.858276207078708553e-01
3.810161968284853651e-01
3.909007602196186704e-01
3.748924990019114611e-01
3.612115448713145716e-01
3.734393715532943192e-01
3.738461500190766729e-01
3.482861940596552741e-01
3.414912768385440778e-01
3.190889823010326087e-01
3.038359834849221897e-01
3.120665624986453390e-01
3.037055460807172036e-01
2.918733278958026700e-01
2.699808036175589399e-01
2.590904500149494027e-01
2.696834629428107033e-01
2.479808445317279453e-01
2.197301491362213255e-01
2.160320015590634635e-01
2.108782345473375064e-01
1.961545215469692738e-01
1.854274486217941942e-01
1.836948080725206989e-01
1.856998213219189786e-01
1.771852784141919324e-01
1.687784218751615661e-01
1.720583089667262477e-01
1.652448568102502513e-01
1.549875347781396739e-01
1.511325225239323888e-01
1.498909719388298034e-01
1.490141619424214803e-01
1.441532075669971491e-01
1.312842914867218824e-01
1.237813110801237182e-01
1.132609767312732219e-01
1.040166503058673059e-01
1.006215415741158747e-01
9.649561692916507061e-02
9.859377963109226817e-02
9.354573284530141863e-02
8.680742885472203518e-02
8.129341343664392427e-02
7.497040005010492669e-02
7.620879384101045262e-02
7.551823177422066491e-02
7.397948285430044901e-02
6.881096785355508838e-02
6.266024681339661673e-02
6.104436470073180965e-02
5.822062671620493318e-02
5.561737401478494131e-02
5.424821575923939598e-02
4.995410927985060451e-02
4.815768985715650902e-02
4.852633449645274433e-02
4.579523466953028948e-02
4.156896141752632751e-02
3.756075221190675884e-02
3.506622860666956665e-02
3.416205972982139238e-02
3.284725781725794658e-02
3.010597995015790174e-02
2.875781988024326066e-02
2.717579522243368517e-02
2.449593326504449081e-02
2.215568059235888468e-02
1.989078528604663540e-02
1.797991679570681497e-02
1.718992942988047806e-02
1.658767028389356024e-02
1.523434303025118092e-02
1.449410959889932404e-02
1.384616210976857831e-02
1.277230677665467176e-02
1.221560443008621981e-02
1.118369787462300015e-02
1.031759108516039705e-02
9.825260072206873016e-03
8.779831078808530975e-03
7.751153897669768589e-03
7.103614962771342099e-03
6.626225844945144577e-03
6.311428827967759461e-03
5.865961492612865695e-03
5.339665127096601856e-03
5.106917234051372781e-03
4.820466985319575744e-03
4.493107517684963130e-03
4.240289201649637477e-03
4.141999974889289463e-03
3.766153433827732801e-03
3.684064346403741110e-03
3.732920856135347326e-03
3.367088013688404862e-03
3.087851435994881655e-03
2.974671629769790916e-03
2.905018873042241462e-03
2.718369408095777651e-03
2.499492774051315525e-03
2.374637598785465410e-03
2.416685305319238655e-03
2.465550335396094091e-03
2.249130599736627340e-03
2.129657171191461258e-03
2.136964257730284041e-03
1.997488786495798998e-03
1.890956032009085330e-03
1.913404631998467725e-03
1.831929146168325860e-03
1.645438652116307937e-03
1.473186852952685722e-03
1.324601741593820327e-03
1.239143519842884726e-03
1.098872573376679122e-03
9.868828579145919218e-04
9.270361842136160468e-04
8.342511113441448880e-04
7.547156817784868429e-04
6.739681416872001082e-04
5.885041912191914162e-04
4.916116834577874146e-04
4.228910751196976806e-04
3.726230934763156500e-04
3.021829261678830696e-04
2.632152824334172770e-04
2.269213069422585207e-04
1.718948408646467558e-04
1.323475711329191685e-04
1.016756849633669417e-04
8.054036078825208228e-05
5.801464570159839472e-05
4.257957209700011057e-05
3.417062174965288819e-05
2.662710000378185090e-05
1.884202115011171522e-05
1.280369023649887156e-05
8.413836753124568518e-06
5.501254567650114940e-06
3.770980829177338840e-06
2.628743329165324180e-06
1.973609721722029568e-06
1.402221783334857351e-06
8.144867228436104083e-07
4.367785695053885819e-07
2.347753188339882942e-07
8.307598300758695363e-08
1.179201475740398568e-08


==> anc/Fig03_j_energ_L15.txt <==
2.070763684470953159e+00
2.156446732460363336e+00
2.147833705602210319e+00
2.067264439400557041e+00
2.075281823389119928e+00
2.098866538917336655e+00
2.086945091043512335e+00
2.160860887277447073e+00
2.154922404931660207e+00
2.152123182980192784e+00
2.146465439040788237e+00
2.141212897997732956e+00
2.122265016999405951e+00
2.065255738762580062e+00
2.104162006734857648e+00
2.093430431634107247e+00
2.080975159516870399e+00
2.072539080964582503e+00
2.105420543210489548e+00
2.137824725469146703e+00
2.095197525547821904e+00
2.090842715295901932e+00
2.106508847608156820e+00
2.099081859809962758e+00
2.159582338464542950e+00
2.129036216610602938e+00
2.053695468258907475e+00
2.010429052165199515e+00
2.031316544368053201e+00
2.089278344034767976e+00
2.130992479938555118e+00
2.100442582511499623e+00
2.075046973480148882e+00
2.129320470007712629e+00
2.111015240793663761e+00
2.059462309854493078e+00
2.021996577690543528e+00
2.093862797814397325e+00
2.127014105633357577e+00
2.104108029574994987e+00
2.108815731606170640e+00
2.113118783978779724e+00
2.096284757252519615e+00
2.125043294557970697e+00
2.090248403697054336e+00
2.018148138012548998e+00
2.049680576741660598e+00
2.058624790477810329e+00
2.130385440300429867e+00
2.053420589533581531e+00
1.971431493533334800e+00
2.128129035774901645e+00
2.145759239537245122e+00
2.058903067461749892e+00
2.036504687566174976e+00
2.068406914007065112e+00
2.104644984866893775e+00
1.980026420459011449e+00
1.942500010561418078e+00
2.032855755569540346e+00
2.049913558113051426e+00
2.045314431074332084e+00
1.997046260074792912e+00
2.022576104270263464e+00
2.146208830821956237e+00
2.139741956043876403e+00
2.047566266502558907e+00
2.042099053852020507e+00
2.038433523237004330e+00
2.039480078288331555e+00
2.024665469098949622e+00
1.959258964181685547e+00
1.974182594655145895e+00
1.998798845076021014e+00
1.995134739223289877e+00
2.004958219339443293e+00
1.978868268050173906e+00
2.005844291008911817e+00
2.045087663834678882e+00
2.012836908491112631e+00
1.955906678813199129e+00
1.983713077871735342e+00
2.065832576378388907e+00
2.049425202551932834e+00
2.005969162292770225e+00
1.983437818186811752e+00
1.938911410290818926e+00
1.864730539750744986e+00
1.843737469952682728e+00
1.909117390551911209e+00
1.939506339339413188e+00
1.984673796444585081e+00
2.069153131271075363e+00
2.043494244455573483e+00
1.949293837656406403e+00
1.831196125275827757e+00
1.887356924031088345e+00
2.015321381403005763e+00
2.006797239919902776e+00
1.998822361516788160e+00
2.013637514800994399e+00
2.010551278290848565e+00
1.983959942213020522e+00
2.017478409837827780e+00
1.948843559007464199e+00
1.858935866086642186e+00
1.831414899756679926e+00
1.888231330345007564e+00
1.888068519074004081e+00
1.908565596422058031e+00
2.011270923064131022e+00
1.961986565855281306e+00
1.920392423904993873e+00
1.908751827328224460e+00
1.891728366159614261e+00
1.916952474907389847e+00
1.938472459192748243e+00
1.987398571180437612e+00
1.998691204486040762e+00
1.905062112797687668e+00
1.886090456036255913e+00
1.903356285214930166e+00
1.925867789954491593e+00
1.986870117942726166e+00
1.996807291096676540e+00
1.928500359902965755e+00
1.914516721500546526e+00
1.899644260914573390e+00
1.913534553696032203e+00
1.929525203366221131e+00
1.886826282857416714e+00
1.881837011238821633e+00
1.908084447006541673e+00
1.892565869004263712e+00
1.842835919103778863e+00
1.833737579450758215e+00
1.845112693823364625e+00
1.874793386689072472e+00
1.850613665967329124e+00
1.827582729832467168e+00
1.896497876465135013e+00
1.880077597919795673e+00
1.833035035444686045e+00
1.918239034384207953e+00
1.924963656435036752e+00
1.859982311674511335e+00
1.827146352315220934e+00
1.802519779768243735e+00
1.827415803895052315e+00
1.828298433389751398e+00
1.820883980774202771e+00
1.870225845682556898e+00
1.854050316489865180e+00
1.814900824577528882e+00
1.810260760385580703e+00
1.816168035411633408e+00
1.837116699852766599e+00
1.843002034714631865e+00
1.860698741616224616e+00
1.939510967542108055e+00
1.975649252583732363e+00
1.891186093060800877e+00
1.804505508399534275e+00
1.771399390666190232e+00
1.770681574490092114e+00
1.740337609137701191e+00
1.771795949440815088e+00
1.837332780314195668e+00
1.792664269909570729e+00
1.740688082601901332e+00
1.774295541846175883e+00
1.821476621937044849e+00
1.770406627943282185e+00
1.728539892891429730e+00
1.763638429442387245e+00
1.795502705472111549e+00
1.816970283610084724e+00
1.789411877984623311e+00
1.785358702565416067e+00
1.792929768742998586e+00
1.750036402253581924e+00
1.731466990293795583e+00
1.732848864149943102e+00
1.715027390601547630e+00
1.742780462798183772e+00
1.759050509450977184e+00
1.762219268619666490e+00
1.799035226254533049e+00
1.785964577715331458e+00
1.795258539954087906e+00
1.780843436331532414e+00
1.757138778509979238e+00
1.790030144604733309e+00
1.799621881428973280e+00
1.801638145445773942e+00
1.782472082556425086e+00
1.773049722571782727e+00
1.791742241396874213e+00
1.771294697489323777e+00
1.763615531145342086e+00
1.700021776038413091e+00
1.665176703901737332e+00
1.837981038311775617e+00
1.859139215964501490e+00
1.756986785056670941e+00
1.783402723258852740e+00
1.731129055394022176e+00
1.724043162261702511e+00
1.754752688705783825e+00
1.710605550915748951e+00
1.716646088354495614e+00
1.728014626812157006e+00
1.694761299959482770e+00
1.657248800384593990e+00
1.681184042126886879e+00
1.683145963278580792e+00
1.683288054941697975e+00
1.771218923128567546e+00
1.802478527925795770e+00
1.752931527689192359e+00
1.746308193955826038e+00
1.701140533818027212e+00
1.664533491441099411e+00
1.703035998454465405e+00
1.673461321655542067e+00
1.693713930211556917e+00
1.676051721199924849e+00
1.703066601268439673e+00
1.735886935263721842e+00
1.688746711464700123e+00
1.666548221534195129e+00
1.641642451757663324e+00
1.710756600426456719e+00
1.721053535615177710e+00
1.655859652161582041e+00
1.669604300563338306e+00
1.747696037791303780e+00
1.718920269682473245e+00
1.699159023647410338e+00
1.742397691647917801e+00
1.681629774565967850e+00
1.655244570971862839e+00
1.658700078939306266e+00
1.689430386422237751e+00
1.711914224204472701e+00
1.724143883882146566e+00
1.665750435315232592e+00
1.692662162885606225e+00
1.757571988094371873e+00
1.629355791696089018e+00
1.609290466737237191e+00
1.685198784322285759e+00
1.709031703450196726e+00
1.687669850619320622e+00
1.702891838629241317e+00
1.651969780426428835e+00
1.598940299905037499e+00
1.614704750347928597e+00
1.578968751424313366e+00
1.626934849869440258e+00
1.670763396089106845e+00
1.629890204792469266e+00
1.668094466873633275e+00
1.693636024146837338e+00
1.641855984036552307e+00
1.595666207977626483e+00
1.591373408679140011e+00
1.604340248510504718e+00
1.597035148246682468e+00
1.634412798591743821e+00
1.673817925733084300e+00
1.654640576384676098e+00
1.649439849425734517e+00
1.609937281008543719e+00
1.583246389602009252e+00
1.607695212418911668e+00
1.618704951930711733e+00
1.604211296463442737e+00
1.619132367099438863e+00
1.668167597033006988e+00
1.594746766331718302e+00
1.511857640848129680e+00
1.567473264092346552e+00
1.628790923857594608e+00
1.601904192212529443e+00
1.536097758457522167e+00
1.534201873465142585e+00
1.614552754735590456e+00
1.590162577374515163e+00
1.579387971569439664e+00
1.602985074943258370e+00
1.583361343980070224e+00
1.584659887758008701e+00
1.625975815325493290e+00
1.652941631928706023e+00
1.569734925364262290e+00
1.555005063777406216e+00
1.581990793847630306e+00
1.594847758307265995e+00
1.547148511542714377e+00
1.525422705335190310e+00
1.630715007063046063e+00
1.649461318357620776e+00
1.545291993657411433e+00
1.512738146236575654e+00
1.574505405518488832e+00
1.586817424574563429e+00
1.550645216459170417e+00
1.564200987803264775e+00
1.568840992235063236e+00
1.554733052361917833e+00
1.547325988940352781e+00
1.522746675507556269e+00
1.517250329402155318e+00
1.534059663446766031e+00
1.589546363911461091e+00
1.584776606635162288e+00
1.540342938782414128e+00
1.553520724541779252e+00
1.519629158784773892e+00
1.528870658496622070e+00
1.514305187022880750e+00
1.463387426783023360e+00
1.492843888880619474e+00
1.522492180694008601e+00
1.486592506619227372e+00
1.462202640503862616e+00
1.489443044059856280e+00
1.488043402689335437e+00
1.549051165195306945e+00
1.583177490077282146e+00
1.521450229380456820e+00
1.520487129480432076e+00
1.551970194523333735e+00
1.569826998035060983e+00
1.577475849976514466e+00
1.643647265850843198e+00
1.599030983244455806e+00
1.523005594961801101e+00
1.609457382944761150e+00
1.594865845768335344e+00
1.564313304587128250e+00
1.539505011916131760e+00
1.504494645633278171e+00
1.506939224524083354e+00
1.522814530057490012e+00
1.491970593266310319e+00
1.505013466902894503e+00
1.580905515257152949e+00
1.594101048347701832e+00
1.516221635389346734e+00
1.501133696901228998e+00
1.571960228377528468e+00
1.546003453604603450e+00
1.493902772296067161e+00
1.474326722732374639e+00
1.492780407562240175e+00
1.518228355002859020e+00
1.528508441584144784e+00
1.557546116628057087e+00
1.544177966722449780e+00
1.502781312470969688e+00
1.439945552001804963e+00
1.428515735931047859e+00
1.461144606722820205e+00
1.484277746957751942e+00
1.546306752917205873e+00
1.532378649426668460e+00
1.510094209499469153e+00
1.521165472132652186e+00
1.472468518580633212e+00
1.420699502457160923e+00
1.486507496632653691e+00
1.531114620856892872e+00
1.466605946666233118e+00
1.436382918264743624e+00
1.466046634392750292e+00
1.437425017747334666e+00
1.411733916507870390e+00
1.421288816967267499e+00
1.465973826582925632e+00
1.504445267037600731e+00
1.486122375106905480e+00
1.509252140635899853e+00
1.440633544793953336e+00
1.402088879939379140e+00
1.454428770501171142e+00
1.452552777002320328e+00
1.473334894352305691e+00
1.470435887891912374e+00
1.455776959403567661e+00
1.458890976614489743e+00
1.447803165213328525e+00
1.415930002059915482e+00
1.436319738872998908e+00
1.453727839152038515e+00
1.428352411546462752e+00
1.440306572628547110e+00
1.458832360464112687e+00
1.459945426138427704e+00
1.418828677741279520e+00
1.380054720360150977e+00
1.424469960473895513e+00
1.459886412928713906e+00
1.440834740053824170e+00
1.424745358206549906e+00
1.400663280539531375e+00
1.417152587819257903e+00
1.426696246088164699e+00
1.421782804749970319e+00
1.402798056111176805e+00
1.485817631620631296e+00
1.482135742697734182e+00
1.368576841148360534e+00
1.401971778813780212e+00
1.386940283750840441e+00
1.350260058995865320e+00
1.378498095716885086e+00
1.409440048217429409e+00
1.412712195441421459e+00
1.381411081220485615e+00
1.358428681528664361e+00
1.390444197354745226e+00
1.419470834038374596e+00
1.418095573656782404e+00
1.410512960105662739e+00
1.373280095318480498e+00
1.380942767038502161e+00
1.435971227160342645e+00
1.442464235458411848e+00
1.423994156727627969e+00
1.403914164670169384e+00
1.383909624412390516e+00
1.384893803192563277e+00
1.344711005318963926e+00
1.317507827393918918e+00
1.335213972085391498e+00
1.397374122151559872e+00
1.435738441253925579e+00
1.341835790272764450e+00
1.314832490784486607e+00
1.394316762744923333e+00
1.397875589503905447e+00
1.339622545931395736e+00
1.362138026402878177e+00
1.384622980212071530e+00
1.388803810968511243e+00
1.390847419419883213e+00
1.373056301237385313e+00
1.336479811346896973e+00
1.326847973797997460e+00
1.342428851009358048e+00
1.307097194546783969e+00
1.294125642096843221e+00
1.281481052408413035e+00
1.325325282149986794e+00
1.370161191551622304e+00
1.377360656610395973e+00
1.426824193669987029e+00
1.391821463314188767e+00
1.361944650434676607e+00
1.348827912179116240e+00
1.328811961877230052e+00
1.319220092184205662e+00
1.303541909150264466e+00
1.346495814312110184e+00
1.416099978573448936e+00
1.367053588266217368e+00
1.290095187524608944e+00
1.319363066439045218e+00
1.348118756961223186e+00
1.369972597417487226e+00
1.373542805276749323e+00
1.331993646125256392e+00
1.316920083486064819e+00
1.324389451716096344e+00
1.292011285584786506e+00
1.311694255358458072e+00
1.315033325130573250e+00
1.298307992380867582e+00
1.294657861035078295e+00
1.310098808640036028e+00
1.351424953324034561e+00
1.349548717130659936e+00
1.303978622354477590e+00
1.314120144621443664e+00
1.326368319909995597e+00
1.304004351852447785e+00
1.313083219101017551e+00
1.294378218235873401e+00
1.304978849234023741e+00
1.321182361810800066e+00
1.332018562712517173e+00
1.309616392538633267e+00
1.249782522178332300e+00
1.300560382515375313e+00
1.324823076708461445e+00
1.290413359524821724e+00
1.228121283692641619e+00
1.213717970401279933e+00
1.262112282062810120e+00
1.263414269318800187e+00
1.271197068093573357e+00
1.269823694087534260e+00
1.269332713649250488e+00
1.262713388107124857e+00
1.276458119589505502e+00
1.256535068536599020e+00
1.202603903686469300e+00
1.203620615232523727e+00
1.209591785244587880e+00
1.224594769756123913e+00
1.241643271342732557e+00
1.242622967852257787e+00
1.236193151932656553e+00
1.232068270436479596e+00
1.216695098064344061e+00
1.236859922092693465e+00
1.265660234179175170e+00
1.218439349810624295e+00
1.188984323910404761e+00
1.206729392805875767e+00
1.235714619445712037e+00
1.286467967444883786e+00
1.258756619323787573e+00
1.211482250234252600e+00
1.233439273136429648e+00
1.267711861480400826e+00
1.279129310243851014e+00
1.250728468490353684e+00
1.258735896180642522e+00
1.279441206262752040e+00
1.222514790573218990e+00
1.177012165325171944e+00
1.232379394515345172e+00
1.232590306793879265e+00
1.221547323200579127e+00
1.206974783293594200e+00
1.176671535443192917e+00
1.194644333854526286e+00
1.207699125041603150e+00
1.219185371039734234e+00
1.201703637420628690e+00
1.190575939234217895e+00
1.190141946168536302e+00
1.162475019509492391e+00
1.187913810564905637e+00
1.232293310897912830e+00
1.212081070815579809e+00
1.154339845803143749e+00
1.173712297648741743e+00
1.235781617639353236e+00
1.177003243732836379e+00
1.124262055126782123e+00
1.168753141705010101e+00
1.182768590928362062e+00
1.179162036243654343e+00
1.193791032442158340e+00
1.176400973811843498e+00
1.149811539805111638e+00
1.121879830358085917e+00
1.163471084520961707e+00
1.202540023738714048e+00
1.170270355340218060e+00
1.162755749585034692e+00
1.187669068368959024e+00
1.179666482312755171e+00
1.156324468120181637e+00
1.151677228402342656e+00
1.131704961219419880e+00
1.141961761416454113e+00
1.168753710488486641e+00
1.151311748632539933e+00
1.122930389569806175e+00
1.117919032490015452e+00
1.131795015703993990e+00
1.161428674618469437e+00
1.174046793936746491e+00
1.153274059992142719e+00
1.118667962961381601e+00
1.117762838088049548e+00
1.097583905354649447e+00
1.076498042084401252e+00
1.132719174013323560e+00
1.159144640636155854e+00
1.153314065761723572e+00
1.158917306492928567e+00
1.121135681261345107e+00
1.100537609394282912e+00
1.108796981313919794e+00
1.085779266094268003e+00
1.056190227078123156e+00
1.079210316781494816e+00
1.122695362792737406e+00
1.118996908457916550e+00
1.112632593388980462e+00
1.131547532616403506e+00
1.158861030778367107e+00
1.157835086638636213e+00
1.152629458932262319e+00
1.166865678452174704e+00
1.104938112040951603e+00
1.063072916986523175e+00
1.082224714282133959e+00
1.080805905454895077e+00
1.108513879972872873e+00
1.116117791402610582e+00
1.055213630138546632e+00
1.043043449114734234e+00
1.102044388640474049e+00
1.130541721273619959e+00
1.096028239168291396e+00
1.074640837350804512e+00
1.098552469634452855e+00
1.085998104903055372e+00
1.080045333898218773e+00
1.081505580116913556e+00
1.082669687081958321e+00
1.094209433603474002e+00
1.121499986365082746e+00
1.123330679883243644e+00
1.069039009016024444e+00
1.082555098377637748e+00
1.074662507888040519e+00
1.023754571946971392e+00
1.044190648011558809e+00
1.105778880608876635e+00
1.094854567245783450e+00
1.040955220099653245e+00
1.061001634470058574e+00
1.055507469647024354e+00
1.055640175004719739e+00
1.087519914926996289e+00
1.098885851960930360e+00
1.078492086571052111e+00
1.056676458300263022e+00
1.073895067033859618e+00
1.055173592582070219e+00
1.069157455133703083e+00
1.065200713982199510e+00
1.048143916104592677e+00
1.029961207693234071e+00
1.012085031457338191e+00
1.028447284443394061e+00
1.036192883517334185e+00
1.054157026920508500e+00
1.049612644577246900e+00
1.052311974400574668e+00
1.023560270039542752e+00
1.052249854795637374e+00
1.077679713338905110e+00
1.004726529548921388e+00
1.011211392608914572e+00
1.031155751060557124e+00
1.007867952235047326e+00
1.020681805379713758e+00
1.074022002861246383e+00
1.056918817390440024e+00
1.021687465740624079e+00
1.046399485989703448e+00
1.070872611724570600e+00
1.049560561582359997e+00
9.950096148888090131e-01
9.584602294360620167e-01
9.283899993669547657e-01
9.642450394635834199e-01
1.002866487564744613e+00
1.023012706660578974e+00
1.034061035133547080e+00
1.028206362040329669e+00
1.024273457534486731e+00
9.810307177594157491e-01
9.756598345593271437e-01
9.996181107926191967e-01
1.005629157109824812e+00
9.896689752855248878e-01
9.944311038428983451e-01
1.015513886237254804e+00
1.001492593456340563e+00
1.002500013448191618e+00
1.000789944241780693e+00
9.914247485003604421e-01
9.872212670899519482e-01
1.007949945933048097e+00
9.894492947546321693e-01
9.821043591425038244e-01
1.010217121678224972e+00
9.659625995145062483e-01
9.589874987449114041e-01
1.004851969353279584e+00
1.012788222316466147e+00
9.826358936894975526e-01
9.712018757848932538e-01
9.744565885343929867e-01
9.542649890325337614e-01
9.519296421739624758e-01
9.792912856444295766e-01
1.019329808829451789e+00
1.036864440812139465e+00
1.009083931351921093e+00
9.695675848044307266e-01
9.623035147725046423e-01
9.415917565100117015e-01
9.617951701647879936e-01
1.013368983170605198e+00
9.720572734202431731e-01
9.524353025302935150e-01
9.598758862974060557e-01
9.525437060277701651e-01
9.606548860996999561e-01
9.546454091993606950e-01
9.418630967386132369e-01
9.502229719335527625e-01
9.464506350799715140e-01
9.473115675790183543e-01
9.735979429262959783e-01
9.603658369851804100e-01
9.709942567375801081e-01
9.850099874129277788e-01
9.390699481342860144e-01
9.354714015300847896e-01
9.604732355530080090e-01
9.537717674262248257e-01
9.578141232228040147e-01
9.611075258304890845e-01
9.535286316244215854e-01
9.551752733073657353e-01
9.070444530764492086e-01
9.208577579400307744e-01
9.352058990207549050e-01
9.025324138772135019e-01
9.183224331180128708e-01
9.095648542519090274e-01
9.328332373527454813e-01
9.453063243150620076e-01
9.246318714819241613e-01
9.316960025512152077e-01
9.311022511498340259e-01
9.330211376635592080e-01
9.248178894299615704e-01
9.183932632941289587e-01
9.101533961584563626e-01
8.934451042050428615e-01
9.059462666155698729e-01
9.057368638363971769e-01
8.906824445546965840e-01
8.836617988027035686e-01
8.768684847935046545e-01
8.777667720193667034e-01
9.053653832773819188e-01
9.105341284906035559e-01
8.849069387200864112e-01
8.934001866447189855e-01
9.127400000704345429e-01
9.021137846552698125e-01
8.603601317964318929e-01
8.518726915739038841e-01
9.235525727058622181e-01
9.300892987904348930e-01
8.980886590650853929e-01
9.037056627291401023e-01
8.794526049166206949e-01
8.522807478614166099e-01
8.609807700429061850e-01
8.794232620747055584e-01
8.651600777525948471e-01
8.472248520670424554e-01
8.661640707879865175e-01
8.880668503425831473e-01
8.708409108069175009e-01
8.630535353478819838e-01
8.626589686528214340e-01
8.658256645292603526e-01
8.770170251891112878e-01
8.541508432451784261e-01
8.516042901324069048e-01
8.722307149722452468e-01
8.704335867954478001e-01
8.625317696988600291e-01
8.489788533305071550e-01
8.531164560855313272e-01
8.543733044987856795e-01
8.627979007298570702e-01
8.662614912448886040e-01
8.586281209519848190e-01
8.708297489050518259e-01
8.613993910414419197e-01
8.493622830418986469e-01
8.441127817885339946e-01
8.225702496641758010e-01
8.383464929221626782e-01
8.336670737857345692e-01
8.048756731370965145e-01
8.193923725033362970e-01
8.476007312672214633e-01
8.586312910438943513e-01
8.482032827623748883e-01
8.370503811154694773e-01
8.171557389879781086e-01
8.402722494022270006e-01
8.680725399010554844e-01
8.622714292958530979e-01
8.415140440309449854e-01
8.280851859288925754e-01
8.242286535202899556e-01
8.576727956628878990e-01
8.491611715893602197e-01
8.074237216324466893e-01
8.270498262179959426e-01
8.275884088528548954e-01
8.060341332282557891e-01
8.041826973630633590e-01
7.953705429010936578e-01
7.871905533010834510e-01
7.868296224032049757e-01
7.973371490737065637e-01
7.829443867806279433e-01
8.119917750791267874e-01
8.652502206848066146e-01
8.204717978974851444e-01
8.117832468783958699e-01
8.227125572562066225e-01
7.986517352021165195e-01
7.704729792078877093e-01
7.629209793208570067e-01
7.705056937013665674e-01
7.684584403838445876e-01
7.910040000443553376e-01
8.023022266301891303e-01
8.018516423131278881e-01
7.539787745591389756e-01
7.692390960247397214e-01
7.983852970571346797e-01
7.751164924056732630e-01
8.066324163685035797e-01
8.181574751421637481e-01
8.169330990816707772e-01
8.114864844186431281e-01
7.934504749969231163e-01
7.886748408746898642e-01
7.765470192733121557e-01
7.638030400379060003e-01
7.911865658620036434e-01
8.018820419144266909e-01
7.840650361332367480e-01
7.808735462125857563e-01
7.964227082913075684e-01
8.024083086786278907e-01
7.751818731551051167e-01
7.805211976889310233e-01
7.992716534718038446e-01
7.820602848839368626e-01
7.900673827690355422e-01
7.750214913975611575e-01
7.669530949407831200e-01
7.634790022245029339e-01
7.513219607308823100e-01
7.610664493528086494e-01
7.399609173620040892e-01
7.673262562889752170e-01
7.861903340034687160e-01
7.640801813415903920e-01
7.773969718273828766e-01
7.713817688018437257e-01
7.690460119661690630e-01
7.449945701720659397e-01
7.058389598874588167e-01
7.382692314991448068e-01
7.768375716504626327e-01
7.645706456309734333e-01
7.759902137764121965e-01
7.867780927434202543e-01
7.697912953914904932e-01
7.609361033746584457e-01
7.706636120708064697e-01
7.898678636298724909e-01
8.087124494788707763e-01
7.767682697480692289e-01
7.202376443675255757e-01
7.411363310286013251e-01
7.632308760807503534e-01
7.490707467641868345e-01
7.448949236006990882e-01
7.496573644779576107e-01
7.749544604535899550e-01
7.914224743130686690e-01
7.671613765328634260e-01
7.289793605086171135e-01
7.181830441740191251e-01
7.526235840918508169e-01
7.538927954367293793e-01
7.059058931341071208e-01
7.226203765333408802e-01
7.560436537639264598e-01
7.129375256198675626e-01
7.098419296812703561e-01
7.312267136394108302e-01
7.108011351311118720e-01
7.185282214218756680e-01
7.425397688981343336e-01
7.554789214499169070e-01
7.395652200123595810e-01
7.145486527010265210e-01
7.166397986650613339e-01
7.204330647450208902e-01
7.112098189294083772e-01
7.069335474237852246e-01
7.243438950443957802e-01
7.154512183850693097e-01
7.213285947856635794e-01
7.448586065086880703e-01
7.319697572922565509e-01
7.081641433963061782e-01
6.899709393678147284e-01
7.183232515225810300e-01
7.424507707661881506e-01
7.089674319865016949e-01
6.889242989965376207e-01
6.962618256336507994e-01
7.068948696181779345e-01
6.958326020960330371e-01
6.953003277445959363e-01
7.168783193066746717e-01
7.143137641140624439e-01
7.124813419330702224e-01
7.117646207683819837e-01
6.917223805101080369e-01
6.677556603439155358e-01
6.701155374688305688e-01
6.841601656344370452e-01
6.891903127344467528e-01
6.930137259701971697e-01
7.018851844243160221e-01
6.972183657230713871e-01
6.947393143775995039e-01
6.930892247879159029e-01
6.855759234324904083e-01
6.769433818022585481e-01
6.703357411042365488e-01
6.884744809515728203e-01
6.968510478408421749e-01
6.715830101178371647e-01
6.732650585728048309e-01
6.789461291667338028e-01
6.579687873266751863e-01
6.571918732663559748e-01
6.656604826032067601e-01
6.425240468941239014e-01
6.528523798120161592e-01
6.783122312211296023e-01
6.645038672521983436e-01
6.720588801833805581e-01
6.759315792532945011e-01
6.726807763556674757e-01
6.685529314487896890e-01
6.540059635171502350e-01
6.795713066428175075e-01
6.778716571117208156e-01
6.298673669337507830e-01
6.381647445296917409e-01
6.614279516551367921e-01
6.635816782865969765e-01
6.456894274964738445e-01
6.366847162976800867e-01
6.235681342581944619e-01
6.202572214073753809e-01
6.386815828246151794e-01
6.293261075655364190e-01
6.326398655420606421e-01
6.541026508551905927e-01
6.426291095564963252e-01
6.433709055467207172e-01
6.436935706271998958e-01
6.311956875412366719e-01
6.497256750658579882e-01
6.674363078967919805e-01
6.586950280191246065e-01
6.279725987778205232e-01
6.269095632377353899e-01
6.380034225767442502e-01
6.403208548543262157e-01
6.277283136988689449e-01
6.096824116173860109e-01
6.150115870376401395e-01
6.107508409479959210e-01
6.143164121475896966e-01
6.257142382923079893e-01
6.253317011584678120e-01
6.095176316321722076e-01
6.145445742000800182e-01
6.461116493675466144e-01
6.260898468886403334e-01
6.381965265394540232e-01
6.340382152196449850e-01
6.108210939057299171e-01
6.353096716235870911e-01
6.386162239502050086e-01
6.093793429572558207e-01
5.952300186448742370e-01
6.179726731237166204e-01
6.273233924624610491e-01
6.140352024197980318e-01
6.049889489104659512e-01
6.061536876892946735e-01
6.026648522451873990e-01
6.031440040346283116e-01
6.121068433501736239e-01
6.190890377286006885e-01
6.233801412938151376e-01
6.076112036810293882e-01
6.035460336283179350e-01
6.227085135011554140e-01
6.246332918025394587e-01
6.177971816777501068e-01
6.085896849890126692e-01
5.927163252494443979e-01
5.711521986298379039e-01
5.954372980441594576e-01
6.246873087027573490e-01
6.142141896525949996e-01
6.072290862168980841e-01
5.943049522578882637e-01
5.879802151838936508e-01
6.027896280028336440e-01
6.125347681124881927e-01
5.936547800037826894e-01
5.863400937007372526e-01
6.042690272128582452e-01
5.929976377779575536e-01
5.859597222058108290e-01
5.941298435531641164e-01
5.806502223732971091e-01
5.706999002129998777e-01
5.791118127645540348e-01
5.818811732492903399e-01
5.740972265141162101e-01
5.712484725478773617e-01
5.818464258139959266e-01
5.793543249943281515e-01
5.727965214090200430e-01
5.561567218938108237e-01
5.530549127307915480e-01
5.685893406911139980e-01
5.683140480885523482e-01
5.698994554220691011e-01
5.709303084189976119e-01
5.646012464056268110e-01
5.558428247764349850e-01
5.670660635847629694e-01
5.804286986188412767e-01
5.767127722889098251e-01
5.590059845416823769e-01
5.612666303896851616e-01
5.639385065531696828e-01
5.401150594470539579e-01
5.544441813797185148e-01
5.645731566441167804e-01
5.566554002873888018e-01
5.767889361668712134e-01
5.718448016307591253e-01
5.647452941367179235e-01
5.706461303497173398e-01
5.541722017681445234e-01
5.536088960910483525e-01
5.538190532100194519e-01
5.487329712181183705e-01
5.376882160015978851e-01
5.259766615165472059e-01
5.124724209242809136e-01
5.234159966097647887e-01
5.439771039587473211e-01
5.395474412941480002e-01
5.288075323676747486e-01
5.245179038114488046e-01
5.450502642371920503e-01
5.492234081736458995e-01
5.491406000022631684e-01
5.607901919866901119e-01
5.426502528327128427e-01
5.407918351396086010e-01
5.525927093207159135e-01
5.303063668121614782e-01
5.365049856718800969e-01
5.422043296895909803e-01
5.165411724040074315e-01
5.114594273866832630e-01
5.276675626869673508e-01
5.404945372268585846e-01
5.364561322757722683e-01
5.289594532166475016e-01
5.230254031895629208e-01
5.131355191481171696e-01
5.250259915671696698e-01
5.376814306381160202e-01
5.365182357680583491e-01
5.319863482612726679e-01
5.318180002275493257e-01
5.331698840130280059e-01
5.468029091672170772e-01
5.623076112077766142e-01
5.403346480841838551e-01
5.081832954469941432e-01
5.018372432722775223e-01
5.204158968746911418e-01
5.256541281440453295e-01
5.225898136268631866e-01
5.252591728993790676e-01
5.110572970703548545e-01
5.028571192881862162e-01
5.214804288125417520e-01
5.084473654669602327e-01
4.962339451313699246e-01
5.199983000292445201e-01
5.075311595753039251e-01
5.020344769116121819e-01
5.066959081022636147e-01
5.013345510242843694e-01
4.937081056390631995e-01
5.030154783314892963e-01
5.146699632161647608e-01
5.089388107434562603e-01
5.012210424341463355e-01
4.858463569339208643e-01
4.906340713799687836e-01
5.057396976105725805e-01
5.135433635541276631e-01
5.102254369268797163e-01
4.936610285966827605e-01
4.848801093439648602e-01
4.851010307621642648e-01
4.866957891141541759e-01
4.944264085754848659e-01
4.912925620550251948e-01
4.925499518583008052e-01
4.974632601861079251e-01
4.987180114122905517e-01
4.996501516650002084e-01
5.000965160999938375e-01
4.848146904622896436e-01
4.698032599878053106e-01
4.699701846301616026e-01
4.809712922567909166e-01
4.956322220792475641e-01
4.896809778379159206e-01
4.726164650040649562e-01
4.692011965568503862e-01
4.861482381690965804e-01
5.023382571319808809e-01
5.036119810610876213e-01
4.878802488920408464e-01
4.729144844941238768e-01
4.793782528745881844e-01
4.857939140659853772e-01
4.824343980945611787e-01
4.872960572537763380e-01
4.882657957531398307e-01
4.886751065910872605e-01
4.772270557733010454e-01
4.603212848028815918e-01
4.846886800682168039e-01
4.970333343339622401e-01
4.854994678667027830e-01
4.765567452015719296e-01
4.702143598176638517e-01
4.702560536840788008e-01
4.633227137013595787e-01
4.651562239537750942e-01
4.797917528798937847e-01
4.773419790788787642e-01
4.685235490291747573e-01
4.763242185126274064e-01
4.752492424374594737e-01
4.662451441162506760e-01
4.607416362970334633e-01
4.566969711061452109e-01
4.727977722802174654e-01
4.763253040226762547e-01
4.627831434676309974e-01
4.641262298114555152e-01
4.633734462001880550e-01
4.668893895060636234e-01
4.694195801220882314e-01
4.688867966288514655e-01
4.534397247585051360e-01
4.491871914828831081e-01
4.502011428727542008e-01
4.366058212490359636e-01
4.452135129397726265e-01
4.483487731754873251e-01
4.529863304008597269e-01
4.701382554340786113e-01
4.642572090221991910e-01
4.586332678681906416e-01
4.507809596900617111e-01
4.527303846848261815e-01
4.782600929472206608e-01
4.870064411634052459e-01
4.577049982850571741e-01
4.383637054088342921e-01
4.491257811457599058e-01
4.540543829021256861e-01
4.685701803522947517e-01
4.702087624511285813e-01
4.504353525226923449e-01
4.349779518908727938e-01
4.455587077376724769e-01
4.494736731867678969e-01
4.278331460283170684e-01
4.368656663306743071e-01
4.410932394861321604e-01
4.541948315571475159e-01
4.660925271299743988e-01
4.557643542338923881e-01
4.486398961952289821e-01
4.472302094596498079e-01
4.515168444796611169e-01
4.465313938193920529e-01
4.334404855267380841e-01
4.367162984899558564e-01
4.516340317909163238e-01
4.572893906922162466e-01
4.506937917127197823e-01
4.524472577413967134e-01
4.539114518468506110e-01
4.453519000652037541e-01
4.468654905485233697e-01
4.306528368781339933e-01
4.223706118247836372e-01
4.323034202911142931e-01
4.416139495071697563e-01
4.392672913076701158e-01
4.372885442578738902e-01
4.326837111983011241e-01
4.287919714423696904e-01
4.416006585713647126e-01
4.393620465883213977e-01
4.308932393673980954e-01
4.285922232353989170e-01
4.216874472830656750e-01
4.189326758448086441e-01
4.181840115385137002e-01
4.282695443802421731e-01
4.326159464352514750e-01
4.240542885093409597e-01
4.233417814022040204e-01
4.282121484188303184e-01
4.346414517385684961e-01
4.203020849460575303e-01
4.142747453811614355e-01
4.212994846536354809e-01
4.128357106688915201e-01
4.146393042530858164e-01
4.215698925038613987e-01
4.257669419323496518e-01
4.236092162038503361e-01
4.193250685049710880e-01
4.215978612220515065e-01
4.206183023625956752e-01
4.230562863034199594e-01
4.322493074778377964e-01
4.328958058660449248e-01
4.260924003103761515e-01
4.241384380330778248e-01
4.107880901651418948e-01
4.046506633764085370e-01
4.204996633152364716e-01
4.190369352558674931e-01
4.107083169903250064e-01
4.148864392159249959e-01
4.115364707746372863e-01
4.140671877018114455e-01
4.234964037495373423e-01
4.236533686237701768e-01
4.136077702020407032e-01
4.023078289017008591e-01
4.029606278864096836e-01
4.113656175828264150e-01
4.210518861696114779e-01
4.156119391407135932e-01
4.082199386822398801e-01
4.060762674611093082e-01
4.073326278109399845e-01
4.241208337062037925e-01
4.259700499656037254e-01
4.101910641737910312e-01
4.045920941230647383e-01
4.057748795825235066e-01
4.079572866835777245e-01
4.144322617148224475e-01
4.191009666401781519e-01
4.084485516463570720e-01
3.957206942520439807e-01
3.856645682768029548e-01
3.782722025291110901e-01
3.857724938034519657e-01
4.082253981121976016e-01
4.129250022691821620e-01
4.045934354696832935e-01
4.066406360670069553e-01
4.065763949380954978e-01
4.031699513594272366e-01
4.039897007973440868e-01
3.981912505778902323e-01
3.985058872252772444e-01
4.022731247015329803e-01
3.934559636005651728e-01
3.909280906997752436e-01
3.961585833648748611e-01
3.974691515093587979e-01
3.973108768158111204e-01
4.016035959200671135e-01
4.004952642748739744e-01
4.028421313978202689e-01
3.998719239230989486e-01
3.929599457531515738e-01
4.065515405084029199e-01
4.077470574634332046e-01
3.927269765288662895e-01
3.849297393967073266e-01
3.813475321954655217e-01
3.861078761266836801e-01
3.869456459633834333e-01
3.910109661447219720e-01
3.871597229621410730e-01
3.786148766329400228e-01
3.860084824219773836e-01
3.870352570431132566e-01
3.806740010137175667e-01
3.834323667062696228e-01
4.000249246230832556e-01
3.963722952251897413e-01
3.796028024617404961e-01
3.876849217570653705e-01
3.812577067134784725e-01
3.766047106060890770e-01
3.847235852260043609e-01
3.824899490309758288e-01
3.888137807968277126e-01
3.909463129171203977e-01
3.834032701618097505e-01
3.852860580720646189e-01
4.030219485179833971e-01
4.005116227090675385e-01
3.877914701562770183e-01
4.007340176509512908e-01
4.027949596798569565e-01
3.930987755339556133e-01
3.868916600315092102e-01
3.664619710791843232e-01
3.706029151673772004e-01
3.855766905075858064e-01
3.807646735510396008e-01
3.760886296568249354e-01
3.776695960059299195e-01
3.811563243053261996e-01
3.760251350213926758e-01
3.679876519586573469e-01
3.649600889192299857e-01
3.747312625007260256e-01
3.951796867425206861e-01
4.040081084976839820e-01
3.926201306599012564e-01
3.789214988477113688e-01
3.769299572226110784e-01
3.738751241091461952e-01
3.750763581035441163e-01
3.740096988425357094e-01
3.675538193416403865e-01
3.710818466579323682e-01
3.699606789223318093e-01
3.747731031110401179e-01
3.856655556780939631e-01
3.873210628194196925e-01
3.755882495057240034e-01
3.708972534366859475e-01
3.738958865376758034e-01
3.658224913306543646e-01
3.621907209517127302e-01
3.634713932160613115e-01
3.649527144466060413e-01
3.726463357850257618e-01
3.769244430408167923e-01
3.696038059530906139e-01
3.724526275632266681e-01
3.728228236762489711e-01
3.722070281893193888e-01
3.707127657766835505e-01
3.604141431863686074e-01
3.638539781556397457e-01
3.691685061651835964e-01
3.747990115610174144e-01
3.705138317319960906e-01
3.563192410126058696e-01
3.664823695956406224e-01
3.817211625402982533e-01
3.739839839807876376e-01
3.701646754715072762e-01
3.693096778839831118e-01
3.582535175690966800e-01
3.613184000139640362e-01
3.689371040870311758e-01
3.738732271843286936e-01
3.751000407883386956e-01
3.673520477792239780e-01
3.603468877100408641e-01
3.512421537205694388e-01
3.454911216769814275e-01
3.518284447563978512e-01
3.548419783172059860e-01
3.535557465291958579e-01
3.596853432878954759e-01
3.641981089322349208e-01
3.666135150599058590e-01
3.610376436040104164e-01
3.586656983847762992e-01
3.561581357956212224e-01
3.546970298293929402e-01
3.541677216536014972e-01
3.546636182399358628e-01
3.608004519469684701e-01
3.539809415738246479e-01
3.503621026407563455e-01
3.516055111904707320e-01
3.557566242243753729e-01
3.632472689461927473e-01
3.612039182982051955e-01
3.490102320251286527e-01
3.485783879560941934e-01
3.481042490331570649e-01
3.460077082817258343e-01
3.554996700057307391e-01
3.584569380829257246e-01
3.583376741903345208e-01
3.619378811782492655e-01
3.618536150277986696e-01
3.597471201423856901e-01
3.564486508695969280e-01
3.573029845962398809e-01
3.595129496386060275e-01
3.487645070837008809e-01
3.472826827509959968e-01
3.517166084549674943e-01
3.533889025548558882e-01
3.470824584164462490e-01
3.488382660679896219e-01
3.529737283207959320e-01
3.415417561939617097e-01
3.491855624629067179e-01
3.623667832122043908e-01
3.524188095103105156e-01
3.401634224520575511e-01
3.421854931172355618e-01
3.450682389046975662e-01
3.369847687718549034e-01
3.367296745871124486e-01
3.433060223344273076e-01
3.532561474084116582e-01
3.565726163701271045e-01
3.489922688260286843e-01
3.546020298193308107e-01
3.536919789141412807e-01
3.492596618198844927e-01
3.463072530470130972e-01
3.428967605665403928e-01
3.461908732597607785e-01
3.487437666275430836e-01
3.453898967007840159e-01
3.448532578105839019e-01
3.463233442510076920e-01
3.440479627580881883e-01
3.417663511176815549e-01
3.435812776758077058e-01
3.497021903899462103e-01
3.501485800861366404e-01
3.518553907872580266e-01
3.550405140165609486e-01
3.471823145697447432e-01
3.407943639034342054e-01
3.431347948836001027e-01
3.488770589768614427e-01
3.444971116964934965e-01
3.411038274059166597e-01
3.379660021597480357e-01
3.363710131693156691e-01
3.395819758372941033e-01
3.381308886780156064e-01
3.325578241146495695e-01
3.347747335625109177e-01
3.424747653060137287e-01
3.313962346100409739e-01
3.292815969296801204e-01
3.277061955217939193e-01
3.355619844863697021e-01
3.365449926543648829e-01
3.292224113268136243e-01
3.361201126290098706e-01
3.338759578881023149e-01
3.284365892004230125e-01
3.201121644241139430e-01
3.223233494401208099e-01
3.290745104337196580e-01
3.347225785914241802e-01
3.445701903485302031e-01
3.398064968322909718e-01
3.268146694828594767e-01
3.303289547438996721e-01
3.394899118159451779e-01
3.401154801990864396e-01
3.335208023313985803e-01
3.229924931897414919e-01
3.220720151006882248e-01
3.235163315745445689e-01
3.288161735733416968e-01
3.318844186509232741e-01
3.294888339355824813e-01
3.233763491498408693e-01
3.309751701098418430e-01
3.409683513267192656e-01
3.391733878530877599e-01
3.351526795083096255e-01
3.288794855227503700e-01
3.224374564972261603e-01
3.156899386010688646e-01
3.240931679771504870e-01
3.222973542317107976e-01
3.199541344657260700e-01
3.280320073245258095e-01
3.311399928423234273e-01
3.355341151975790859e-01
3.336032534934502691e-01
3.292290359736633198e-01
3.293869259250571391e-01
3.349771608699885772e-01
3.316553652948600606e-01
3.214069732556569248e-01
3.238436622128821329e-01
3.180197754768074869e-01
3.203285510440848083e-01
3.283222133621294669e-01
3.265317322394249988e-01
3.271002789311758252e-01
3.273011311459689265e-01
3.335286541266533344e-01
3.345905364303705665e-01
3.253742028937914310e-01
3.267081698393024536e-01
3.327720661670359181e-01
3.282916830594231894e-01
3.268826059342476720e-01
3.255274495570262272e-01
3.241104242980799022e-01
3.208850796246794923e-01
3.248349339547596526e-01
3.339955603370418080e-01
3.326447858147795200e-01
3.259411544234794844e-01
3.232611087982548703e-01
3.287682593969449840e-01
3.251268711536743905e-01
3.228697996711256124e-01
3.239614486457123577e-01
3.269465669556474441e-01
3.243576185975779458e-01
3.105904011436650958e-01
3.085283385259078859e-01
3.153120848056157888e-01
3.133018396468326694e-01
3.099371656304826250e-01
3.257870186065350837e-01
3.231437294707097951e-01
3.147795355616002655e-01
3.246011998687117206e-01
3.210516635968274635e-01
3.090008674777742215e-01
3.136926310899247339e-01
3.166396059377926675e-01
3.141156763675549968e-01
3.170906684042674728e-01
3.208312204212155905e-01
3.220542364710860528e-01
3.163834652286500182e-01
3.153919997438724976e-01
3.199237543111294046e-01
3.192009081522475533e-01
3.182685748248746394e-01
3.154333528828782707e-01
3.126061243071182050e-01
3.175485820271379822e-01
3.144454955736987189e-01
3.153789480329221573e-01
3.166724074298551961e-01
3.171290420039632463e-01
3.088442285990731229e-01
3.091787529575680260e-01
3.192703340808805690e-01
3.184118723704674192e-01
3.261355741635819649e-01
3.278248114816966208e-01
3.176298213310467244e-01
3.127484948120757835e-01
3.143380200166841498e-01
3.165157219793813814e-01
3.116388371330977014e-01
3.121862583215413989e-01
3.219081323909058212e-01
3.238228280669134818e-01
3.173934377310602684e-01
3.137712694996431240e-01
3.176036993982629397e-01
3.153583900057081446e-01
3.132727968810773977e-01
3.157533255538211847e-01
3.115953249181846463e-01
3.066568741646144569e-01
3.090645226650320931e-01
3.057733878489081181e-01
3.067801836768748180e-01
3.132369715402195109e-01
3.053542247205209836e-01
3.067026374765646213e-01
3.134219607121394580e-01
3.161097223805138801e-01
3.212096186801871589e-01
3.141712886392648563e-01
3.101242925022673069e-01
3.104265882989085679e-01
3.051292110225991561e-01
3.067744927129009702e-01
3.071647710031353840e-01
2.994887614074868698e-01
2.952546093219362011e-01
3.018011067058569141e-01
3.099547560581062400e-01
3.122219086504186558e-01
3.087528619085478376e-01
3.124312691957093491e-01
3.229609153405697541e-01
3.191160206479718431e-01
3.092156772106630092e-01
3.069833114357111148e-01
3.019011631816751473e-01
3.019495246733489568e-01
3.080367005868822616e-01
3.112556424850536074e-01
3.079068472008391621e-01
3.028807994468646902e-01
3.002055982084051444e-01
3.076541319451966405e-01
3.122084797595638395e-01
3.075715476947944449e-01
3.063659912196208812e-01
3.052404073251500094e-01
3.040185669810963054e-01
3.066543552409055073e-01
3.151223622741014530e-01
3.103459228942746506e-01
3.096219819803257001e-01
3.094133796444263340e-01
3.028650712797175126e-01
3.118852839873534899e-01
3.115819286230537832e-01
3.001750242071890562e-01
3.058684952740439167e-01
3.075343039818846935e-01
3.076291386707262210e-01
3.087758530161482384e-01
3.092212765474979252e-01
3.117038910655507977e-01
3.089545710330500183e-01
3.044678961086179081e-01
3.037872172955995431e-01
2.988565036959185406e-01
2.963456446911198472e-01
3.039015390138800066e-01
3.024994039655624078e-01
3.058693165568127093e-01
3.099648459033790826e-01
3.065337897730957550e-01
3.104795334678618346e-01
3.103687507039897819e-01
2.985250299649567784e-01
2.939205304053036927e-01
2.936448445879780711e-01
3.044905065603144001e-01
3.066305475532127844e-01
2.983639492840604035e-01
3.025721575316283052e-01
3.010505140176771288e-01
2.933755843100647742e-01
2.962153725636700874e-01
3.020692086320462821e-01
2.964690304080991323e-01
2.996908830991881767e-01
3.149467293988336691e-01
3.100747799387948422e-01
3.083674770050916503e-01
3.061886412184007811e-01
2.942936324271933635e-01
3.015866641283848071e-01
2.994535474799540076e-01
3.021540057866900497e-01
3.082414418129396649e-01
2.968793783667412201e-01
2.909417307805799990e-01
2.975968857827078762e-01
3.015469518016707373e-01
2.965503401666454986e-01
2.982149728454934201e-01
2.996396143856057681e-01
2.958427209946573599e-01
2.892452840994482743e-01
2.937064584215057228e-01
2.975055984231548267e-01
2.989648770032819480e-01
2.964961928420979387e-01
2.888333182092022167e-01
2.929886572934574107e-01
3.019274679834989539e-01
3.057279299759808056e-01
2.956813807008438211e-01
2.890957548390890031e-01
2.866297335490541887e-01
2.981223904295730032e-01
3.048464322601454057e-01
3.006515982288200939e-01
2.993790308679610268e-01
2.977660183557921392e-01
2.909796690722281642e-01
2.865079384179405331e-01
2.965199840213427196e-01
3.033365034375536395e-01
3.012602449123084614e-01
2.958081500229128857e-01
2.988750112157920746e-01
2.919049531732433311e-01
2.851319791249929403e-01
2.919954673710721815e-01
2.955565380868569458e-01
2.945007489410400026e-01
2.913820284624373258e-01
2.890912717525944142e-01
2.946795150711037370e-01
2.993795781715632431e-01
2.942786024549966517e-01
2.940925940160387664e-01
2.919228554000120601e-01
2.847146928204488670e-01
2.820691019995708593e-01
2.930150821716074883e-01
3.008366502730366321e-01
2.932356428791579872e-01
2.934308043718797943e-01
3.032022355902847521e-01
2.959093406087872080e-01
2.945072330551983808e-01
2.968232158692942768e-01
2.922937918623196851e-01
2.994769825507295757e-01
3.024028867575541679e-01
3.066536459583214524e-01
2.980105615965840116e-01
2.946160803286330121e-01
2.932174301769165936e-01
2.796846975614071806e-01
2.791558699048114489e-01
2.872652592778212055e-01
2.868940958284980636e-01
2.898652474228921583e-01
2.980604657365586996e-01
2.927187119921780267e-01
2.899684649901159705e-01
2.954996932364484796e-01
2.926885500196511614e-01
2.892797937360917504e-01
2.916385244243872021e-01
2.896150421828549981e-01
2.850892887775423601e-01
2.834905878055862805e-01
2.847654619389528019e-01
2.853320902772935042e-01
2.851627829150179538e-01
2.907373274584504896e-01
3.008604888990268345e-01
2.907568766975102692e-01
2.779370249095660661e-01
2.873092429946997317e-01
2.933115405219252625e-01
2.874099890095321297e-01
2.776592445956612698e-01
2.806583389757085767e-01
2.900654838026015536e-01
2.887309877891025556e-01
2.916658107438863112e-01
2.900815634674683285e-01
2.855325198522524199e-01
2.859749572395008377e-01
2.833892810247174987e-01
2.797765503659292441e-01
2.851342876881760580e-01
2.945761975704715985e-01
2.972669011225431701e-01
2.960849164268539169e-01
2.892924576113623525e-01
2.843991010383551954e-01
2.819023481984022084e-01
2.865231764508547330e-01
2.913931682127660072e-01
2.850187077848835848e-01
2.860114452034859811e-01
2.885815103793704650e-01
2.814397439518406818e-01
2.793392878131380486e-01
2.919578129487967466e-01
2.967377338452851232e-01
2.846136230933678513e-01
2.787687210693023387e-01
2.789438144457631052e-01
2.773248699461723921e-01
2.805922117529246473e-01
2.828776392198737444e-01
2.846974005522471818e-01
2.895884548587845386e-01
2.897495183268323782e-01
2.904113093073607543e-01
2.900361437550258437e-01
2.829885947041645422e-01
2.796038464390698253e-01
2.824739137681151480e-01
2.817740544912114009e-01
2.884345483688502965e-01
2.881246530254553129e-01
2.799483126023789015e-01
2.825602598552811040e-01
2.818075031310026679e-01
2.812651963551519030e-01
2.862082693816561108e-01
2.935842025795346588e-01
2.917120880394202809e-01
2.870838616749575856e-01
2.819302333798708871e-01
2.838805078063821319e-01
2.848068247120864593e-01
2.803062717565676931e-01
2.867391841762287341e-01
2.941290994210147280e-01
2.941924112003067027e-01
2.850499024307590057e-01
2.818628697622043155e-01
2.797878149675760429e-01
2.741340723104722099e-01
2.797612519748671200e-01
2.821237895354204439e-01
2.751558612938088677e-01
2.726909743409299813e-01
2.779514251519202284e-01
2.849476553475473461e-01
2.839762576454904486e-01
2.811993359308833651e-01
2.825708625427540976e-01
2.817070016186498105e-01
2.839894086205302370e-01
2.827602351473376130e-01
2.815492969732852346e-01
2.944762338252617795e-01
2.974882132863068129e-01
2.906828035563599477e-01
2.912549584386061041e-01
2.810991437903122558e-01
2.765692692115189755e-01
2.793149983065387754e-01
2.848616504878999089e-01
2.941149294125589009e-01
2.904280594783112956e-01
2.817393626065005652e-01
2.738590452360576966e-01
2.780048319062337625e-01
2.843143900854438466e-01
2.815526995511077879e-01
2.728839442944618887e-01
2.756437662493172458e-01
2.844144806942869308e-01
2.921362436424549958e-01
2.928420730007983974e-01
2.817938104771038343e-01
2.805199101075435131e-01
2.799916578557284375e-01
2.780132849102225912e-01
2.857962404011008539e-01
2.880459986350745183e-01
2.875274118294855463e-01
2.864258875027329010e-01
2.822138463577063550e-01
2.876997890944594793e-01
2.806189937065095563e-01
2.744734540313814586e-01
2.805099294187414771e-01
2.836834635813037520e-01
2.817573658902438050e-01
2.866460282853156571e-01
2.861110634947115483e-01
2.842518531956786942e-01
2.929930115863682571e-01
2.941335958467397038e-01
2.905859866093790100e-01
2.901920451844607896e-01
2.889787159987236009e-01
2.796614801293971775e-01
2.770628713229304485e-01
2.844627554157289628e-01
2.873086437852981900e-01
2.812783576764049664e-01
2.828636147976283377e-01
2.854896464921257704e-01
2.849174686137576629e-01
2.871297737844836773e-01
2.791832422590476703e-01
2.788006517281279573e-01
2.887472033318738696e-01
2.916374300240918149e-01
2.843987495025659396e-01
2.857063094279606585e-01
2.920843404032279489e-01
2.853520841853037227e-01
2.862305013373965257e-01
2.926595322845303437e-01
2.941063468296850614e-01
2.878676425994102228e-01
2.795032914201591723e-01
2.811870693228882834e-01
2.815210628972369400e-01
2.834474603131259540e-01
2.758750598443885371e-01
2.753047697038384922e-01
2.896947018212693847e-01
2.866063286266004040e-01
2.849638929633103723e-01
2.943887454586682773e-01
3.017326825691375447e-01
2.941581492209807691e-01
2.850650849486887073e-01
2.901054605909758055e-01
2.960295812806731375e-01
2.861273651008747754e-01
2.856729490643627467e-01
2.897123708216092219e-01
2.863434681757990874e-01
2.860987053865757801e-01
2.960236855483858731e-01
3.022522198408154614e-01
2.890771186425297179e-01
2.755114209983265394e-01
2.766591993101320535e-01
2.891622103671261934e-01
2.911637458491510011e-01
2.910106741809322939e-01
2.930548932845111199e-01
2.921621431784803269e-01
2.922530004036402174e-01
2.872459528238838766e-01
2.820645413860605188e-01
2.881757673553325683e-01
2.929977369847032165e-01
2.919137813460117026e-01
2.871202169672779081e-01
2.926377994431963447e-01
2.950409784500075405e-01
2.821651473247253628e-01
2.770842394660862906e-01
2.776111494201883856e-01
2.853279058917081445e-01
2.940535982294725237e-01
2.881476088460732665e-01
2.904339766729063799e-01
2.992744324523662902e-01
2.871769743888720194e-01
2.869872418239176048e-01
2.918788910304460082e-01
2.934903481026230887e-01
2.958436806410761344e-01
2.973357905007844026e-01
2.968087053294449218e-01
2.906390930634946135e-01
2.911020405262290112e-01
2.932523066691690161e-01
2.944305273568969539e-01
2.929595775290788628e-01
3.003057316769419671e-01
3.080819287106156823e-01
3.028664906426107306e-01
2.888981877073554250e-01
2.911142122149070754e-01
2.988282917157678020e-01
2.901467269654874337e-01
2.882711999954431503e-01
2.993279458861174414e-01
3.038677469255361419e-01
2.938809794355130012e-01
2.877382452581000449e-01
2.936861612211816297e-01
2.917208356808996816e-01
2.919461482744310499e-01
2.958000969192072782e-01
2.945822693603670772e-01
2.891831373886778467e-01
2.908355023469105238e-01
2.944006541495028384e-01
2.962789667828306106e-01
3.004534751843055407e-01
2.983261010721887652e-01
3.005265395396637951e-01
3.013570997910020033e-01
3.097650402640732548e-01
3.043369185185048065e-01
2.947421292090920963e-01
3.072737524158596356e-01
3.034813102649828176e-01
3.022604299866241684e-01
3.067397318905797365e-01
3.100897288101265858e-01
3.087138664156928725e-01
2.947357997967894883e-01
2.917190325464215639e-01
2.873981889621569086e-01
2.929837627221474894e-01
3.055857000968031922e-01
3.010412386223025316e-01
2.937764987482496259e-01
3.025833544269028730e-01
3.121445392473168323e-01
3.100181947759337864e-01
3.033593715352770337e-01
3.070714220824475871e-01
3.170373964388663590e-01
3.136217116641420444e-01
3.054605630700408248e-01
3.099375115677741599e-01
3.041615987849627945e-01
2.916339801989095704e-01
2.983648345999812546e-01
3.033825379824764412e-01
3.049351638332929437e-01
2.986003844883749481e-01
2.867933634461569681e-01
2.951017971683154162e-01
3.071095779146608695e-01
3.166888897235947686e-01
3.173872003158050847e-01
3.017908625470087092e-01
2.929226419985266339e-01
3.014229044446556927e-01
3.069635581023218429e-01
3.011463534529152386e-01
3.018190552175555319e-01
3.036023800821852636e-01
3.040644105538706232e-01
3.137285491607905707e-01
3.193408213886110847e-01
3.088060150586998120e-01
2.945263671681140893e-01
2.979290115690214624e-01
3.102496902237728005e-01
3.108461101622015388e-01
3.057689901503338192e-01
2.974234853300116166e-01
2.940440052964645723e-01
2.968853826244503002e-01
3.032924451337023486e-01
3.118062236930142506e-01
3.144110233966476708e-01
3.074732400182166314e-01
3.036456454571228036e-01
3.163321863928889033e-01
3.197479081894668007e-01
3.165328080160916824e-01
3.173010487060098361e-01
3.081761493528190621e-01
3.022312940072138243e-01
3.079290724414431857e-01
3.138899998435504268e-01
3.063440528727203183e-01
3.062433703411676644e-01
3.106475326333617559e-01
3.117846421349390051e-01
3.131372718975130587e-01
3.113525719836796601e-01
3.084596601711295794e-01
3.043151709753222911e-01
3.063992032021641831e-01
3.102675249348127995e-01
3.117069579585742822e-01
3.117418036170961915e-01
3.142316155214938123e-01
3.120208567071284245e-01
3.094064589114353669e-01
3.112802797378836361e-01
3.107535039565624824e-01
3.136284164137557728e-01
3.233843214298869895e-01
3.206690203732217581e-01
3.091391443021594965e-01
3.061981968743423543e-01
3.099437807715749171e-01
3.188624132967315949e-01
3.223907383772022239e-01
3.252873459960347602e-01
3.332658838518600675e-01
3.267335185497347583e-01
3.158813259133241291e-01
3.142203201366400855e-01
3.173883178926277249e-01
3.191533238757661151e-01
3.200090857796188959e-01
3.224512026844509882e-01
3.188443836530306386e-01
3.192500580539211485e-01
3.253984114318712595e-01
3.209118115419038464e-01
3.147822793173047362e-01
3.222484727305949814e-01
3.298594281380535231e-01
3.256196425411959083e-01
3.238146951976489385e-01
3.218022691606779451e-01
3.203719587770544330e-01
3.239598293769280768e-01
3.206026295280857141e-01
3.189730285348365557e-01
3.167752050336536396e-01
3.174989560938976108e-01
3.190788426894025642e-01
3.107973409226685857e-01
3.096759833949264129e-01
3.234896220931894328e-01
3.287179676499415448e-01
3.183751321054016925e-01
3.209107243249908481e-01
3.271490190692948885e-01
3.183424463914309444e-01
3.164518183242212013e-01
3.238625595186596096e-01
3.262571133589732275e-01
3.254640271777619609e-01
3.203191966434137394e-01
3.306598534800013756e-01
3.359686904310440481e-01
3.214705685870776763e-01
3.165872246079151076e-01
3.207326559512642117e-01
3.188670095888530565e-01
3.167563367712684652e-01
3.320672098734684941e-01
3.353445252730272719e-01
3.249780510123874699e-01
3.251037962850139018e-01
3.258063353376570714e-01
3.416979152941617137e-01
3.450189381479553119e-01
3.367564034646294280e-01
3.369650550971846070e-01
3.284872371486862730e-01
3.282475041681366945e-01
3.291547370550766960e-01
3.342714573091475905e-01
3.364873683689726391e-01
3.269446703135419074e-01
3.219175101058856514e-01
3.225561067803601190e-01
3.307699430080844882e-01
3.335820635159849612e-01
3.230929524023433697e-01
3.297302956010128017e-01
3.357937149266773114e-01
3.365849714967891204e-01
3.403984779520142778e-01
3.417224151096120432e-01
3.398239717699073625e-01
3.315945931637037658e-01
3.434487292405442593e-01
3.462928138603567629e-01
3.406767120584471842e-01
3.413569245034968613e-01
3.360132001176573957e-01
3.357324579736731263e-01
3.425595853904895294e-01
3.445201738483938403e-01
3.387210520131885283e-01
3.395265138304797703e-01
3.424790205140018085e-01
3.493435814591538402e-01
3.564904579475519086e-01
3.428376527122659612e-01
3.346056486413419573e-01
3.467685141200170795e-01
3.409380841759262482e-01
3.308122489328012006e-01
3.342518931704485108e-01
3.418697230582949387e-01
3.470228073913038114e-01
3.589393913524828728e-01
3.550657850874472388e-01
3.397787930360550712e-01
3.405797942651188626e-01
3.375690411411481628e-01
3.385743922479430013e-01
3.426184963982304987e-01
3.529702471742601211e-01
3.545272550120400212e-01
3.461194135190227561e-01
3.497543144443827634e-01
3.514852321017398751e-01
3.471492857056762693e-01
3.377345501533616789e-01
3.389902937782450776e-01
3.408549398588706092e-01
3.373878141227491523e-01
3.477035589416783701e-01
3.582602797731505584e-01
3.516518720287475364e-01
3.430835273642974803e-01
3.398503457794571636e-01
3.404016153394137656e-01
3.486498459882268475e-01
3.480786407265338278e-01
3.448027436183420114e-01
3.434656987322318722e-01
3.399238102575597997e-01
3.553092765753866900e-01
3.584435048121453193e-01
3.544892995048931073e-01
3.627845905303273000e-01
3.515635746965071196e-01
3.380810420019786933e-01
3.394258192946570940e-01
3.463278607564442280e-01
3.519830007423311313e-01
3.499153438710331243e-01
3.529267204587084317e-01
3.643463866422707587e-01
3.517023672477090912e-01
3.553933912149849772e-01
3.574702947754466176e-01
3.443258045630988029e-01
3.526525865477593835e-01
3.663266636468048842e-01
3.769381377566817792e-01
3.646877857120467414e-01
3.637451515356573406e-01
3.604747215486793221e-01
3.488650571349695140e-01
3.555785433608290580e-01
3.569768712623280771e-01
3.676423853880969594e-01
3.707236022137581077e-01
3.543947968706276375e-01
3.492983598077213925e-01
3.525874487478385944e-01
3.543374970040826799e-01
3.595397657406161351e-01
3.659351630262651089e-01
3.614734819303629942e-01
3.600115072860088361e-01
3.697472833999714270e-01
3.547691116577577630e-01
3.362807151001880879e-01
3.546002553966662307e-01
3.721209084682544077e-01
3.616788921225902453e-01
3.530870783763310206e-01
3.597188819944462934e-01
3.551639756623441446e-01
3.554625343614162825e-01
3.649997871063282440e-01
3.655119145929087154e-01
3.637950408772733235e-01
3.575883495996237671e-01
3.528102875225685997e-01
3.636191268192049963e-01
3.679479852427308684e-01
3.535949640354069667e-01
3.633468376313007675e-01
3.704168843157542024e-01
3.652632838143822225e-01
3.739049784072870919e-01
3.623692217890343015e-01
3.617846114371220390e-01
3.805470727217351024e-01
3.671713293645311738e-01
3.558371228374966333e-01
3.611883112777981575e-01
3.627783049064229881e-01
3.668026849939104439e-01
3.719277159177338254e-01
3.615208210139975176e-01
3.631693139946011728e-01
3.828881217081175903e-01
3.702345001857340057e-01
3.643606298972114632e-01
3.698060497806737734e-01
3.702289565774009583e-01
3.723227334355995732e-01
3.706731371858916213e-01
3.740559431226858078e-01
3.704256893115591698e-01
3.722153837366712903e-01
3.688229696401666979e-01
3.618232777960762592e-01
3.565832110298415292e-01
3.628900235733106272e-01
3.802071264000681516e-01
3.778317896493154082e-01
3.696892272348084041e-01
3.620363059458333588e-01
3.642539261273747275e-01
3.671115527228394071e-01
3.542769092855705959e-01
3.617640679778892365e-01
3.731338252986808324e-01
3.748886440535843523e-01
3.774976963179115796e-01
3.722215662694628446e-01
3.791327013335007989e-01
3.816130040948211843e-01
3.710227719680856406e-01
3.715815321503573854e-01
3.713421661894020787e-01
3.590903031926360733e-01
3.485472127353760330e-01
3.666414781261146394e-01
3.752562883966729657e-01
3.740785048835120197e-01
3.881976391647955493e-01
3.773056266815670856e-01
3.618485233197274997e-01
3.648706508167782192e-01
3.666173842538155703e-01
3.817499165976185882e-01
3.885258219544176495e-01
3.833108116750651995e-01
3.804899820718457559e-01
3.721469665068650734e-01
3.775251947148554610e-01
3.771219348610733157e-01
3.821146777866983868e-01
3.819763994152436393e-01
3.721430037312256078e-01
3.686574557690231457e-01
3.692624196757927635e-01
3.942776701489689728e-01
4.012007965353516781e-01
3.766206061210985445e-01
3.710605014787937139e-01
3.712545842587177125e-01
3.664844755450706315e-01
3.694009487991287144e-01
3.723439891985408368e-01
3.726654844956612256e-01
3.717215668130591788e-01
3.705312314647410399e-01
3.722277623789937984e-01
3.738845286811131041e-01
3.846921706581962752e-01
3.715795382902404853e-01
3.676313583899482040e-01
3.959349660615577582e-01
3.969080454453379758e-01
3.841422271470701921e-01
3.788452643965091182e-01
3.923696944706994705e-01
4.008897804358990125e-01
3.912270016903359182e-01
3.924759129021364035e-01
3.905839600060697636e-01
3.821076685331519784e-01
3.974646363691213269e-01
3.977382559999211864e-01
3.787086713782880643e-01
3.849403343931700472e-01
3.946217199242237905e-01
3.947995286176934071e-01
3.957864933697801679e-01
4.055543573233760801e-01
4.003179355468066136e-01
3.778405058763923963e-01
3.764315515477754670e-01
3.888876313229434611e-01
4.007361485947429358e-01
4.044761649906781775e-01
3.991014723886449622e-01
4.022050059940147637e-01
3.889132346454459710e-01
3.895527738214047409e-01
4.022392088774066066e-01
3.967593742013424962e-01
3.957368069553420797e-01
3.965124882070217849e-01
4.052175730980306922e-01
3.879312967412218427e-01
3.722268278169555966e-01
3.920790199475330251e-01
3.966338124335929138e-01
4.002472836463619177e-01
4.033744223110636296e-01
3.899439216504521077e-01
3.816979273222135816e-01
3.885862659011602438e-01
3.926577487550744205e-01
3.911447213799424949e-01
4.041444537592251418e-01
4.086879504097761795e-01
4.130277390510108115e-01
4.025215559426222334e-01
3.857140560299384124e-01
3.894026779452911535e-01
3.965401176095061930e-01
4.135013884816930996e-01
4.028116607034304963e-01
3.957535489908767246e-01
4.026607356583948860e-01
4.024426638499247200e-01
4.106735063108399308e-01
4.200438227809513703e-01
4.238710498519473457e-01
4.018842395750683028e-01
4.155537358913590218e-01
4.325190907174781829e-01
4.080958898458129647e-01
3.983921189850778699e-01
4.013741354977112819e-01
4.027787980417820712e-01
4.001945759205529085e-01
4.169886563560782355e-01
4.248015672271349130e-01
4.129658344147075222e-01
4.067175170777068693e-01
4.090557791418790168e-01
4.195262559658983204e-01
4.147590503616008228e-01
4.115987678509663850e-01
4.242079215310400331e-01
4.262165661710026199e-01
4.101244669749568583e-01
4.030450796473544206e-01
4.161181923007316596e-01
4.064576261944253255e-01
3.935167076877843506e-01
4.082941679211661290e-01
4.164331791681929462e-01
4.328912969781448239e-01
4.306724912644621650e-01
4.141312600682563461e-01
4.150788521716360924e-01
4.094378165754877230e-01
4.108645460242915104e-01
4.192153898372602550e-01
4.089222640417435883e-01
4.012726673303495528e-01
4.277238672500037198e-01
4.440578482543449668e-01
4.239161403228022262e-01
4.303029184678928143e-01
4.381946092596668008e-01
4.221617527642966827e-01
4.102934974512780220e-01
4.043721793937559705e-01
4.073593916274916293e-01
4.236693105301245210e-01
4.303387789461551316e-01
4.270966497501023640e-01
4.334273421595006837e-01
4.254468962077204708e-01
4.108731802520911858e-01
4.203330238440826094e-01
4.295476411535093519e-01
4.258046979038445090e-01
4.297774321619137194e-01
4.168422757265022316e-01
4.293051639030396882e-01
4.627466870676141264e-01
4.513708897481813476e-01
4.394856334025982192e-01
4.426678336348037757e-01
4.376532243138421263e-01
4.451062838542944600e-01
4.357169482877418232e-01
4.268339722511552692e-01
4.337834467301469044e-01
4.373905043600183618e-01
4.237826071709775433e-01
4.068235363800618565e-01
4.092264151981175324e-01
4.101602644846241708e-01
4.191361802005197368e-01
4.296066394473382899e-01
4.292842314226212319e-01
4.298170107581401611e-01
4.308436866641590646e-01
4.370054312637383642e-01
4.426676867792992409e-01
4.381295917872948809e-01
4.466995952355202193e-01
4.424682869666134999e-01
4.467399424836377420e-01
4.498484659901772487e-01
4.440319371726722530e-01
4.370129740798279760e-01
4.320785729684816778e-01
4.441506598097445524e-01
4.469973430944952364e-01
4.421863078433053151e-01
4.342640723314977191e-01
4.238288664569137554e-01
4.244012567388026347e-01
4.439810192297419245e-01
4.478753713958036897e-01
4.491988268595682454e-01
4.341428743422881542e-01
4.347135885795499477e-01
4.440063332233906701e-01
4.404086409739079722e-01
4.522092276769302255e-01
4.405134583502948176e-01
4.319348328535387860e-01
4.472013302746607466e-01
4.567305877267757719e-01
4.500159838009729074e-01
4.558385143409835472e-01
4.586771157561214118e-01
4.537088681984579597e-01
4.539277142129951037e-01
4.535676653587097373e-01
4.474335351491698920e-01
4.476935523081084223e-01
4.585134665351309757e-01
4.608578976891297696e-01
4.520288761344542494e-01
4.614851889421023867e-01
4.674150487360098083e-01
4.480114689465720668e-01
4.596658703050058303e-01
4.628315110151829948e-01
4.580610867013233389e-01
4.701424526803354986e-01
4.632447673031013236e-01
4.632182917889450247e-01
4.619291603469548035e-01
4.465588168671792979e-01
4.591699882953837464e-01
4.697264808590578267e-01
4.648006181665093051e-01
4.676502075287481963e-01
4.718029304061361895e-01
4.783388370811623158e-01
4.728813908497195295e-01
4.733022703326481007e-01
4.725424451996035335e-01
4.674381561171171429e-01
4.686123413239474123e-01
4.576106594717408438e-01
4.547813892597098451e-01
4.487974678165178588e-01
4.517575326379212330e-01
4.763237895989222981e-01
4.647643177190676766e-01
4.450439851237172895e-01
4.583892393427340672e-01
4.657537175187136946e-01
4.690273613493020632e-01
4.750049694177756465e-01
4.677372775059317478e-01
4.729890457339202547e-01
4.642028852686077567e-01
4.654632418225003732e-01
4.690202535352693269e-01
4.740892186343662051e-01
4.778548939196125556e-01
4.702220332395492530e-01
4.740947698882317374e-01
4.767030170062365180e-01
4.755708074661311180e-01
4.790493656623693863e-01
4.896930224364814399e-01
4.957962656346814878e-01
4.921118137256866309e-01
4.723062465773036900e-01
4.731186851194704723e-01
4.779259038183287789e-01
4.707605269040347484e-01
4.735929532317046387e-01
5.006937627888565778e-01
4.889738925271763792e-01
4.645302706876449084e-01
4.795113461171313096e-01
4.907638721301292861e-01
4.909640743360222936e-01
4.933416354544050697e-01
4.991196160889859734e-01
4.982534574072096656e-01
5.005310149260848718e-01
5.097259038125351305e-01
5.051372301299940082e-01
4.887287307446290252e-01
4.806744131010837195e-01
4.839640767513690989e-01
4.904093355535232845e-01
4.946349650353576433e-01
4.894300602740487838e-01
4.853127704744570892e-01
4.894745875226381160e-01
4.978669178792460848e-01
5.143270052045538776e-01
5.196354808590221142e-01
5.177127935859111574e-01
5.136194945255253552e-01
5.005721442900580298e-01
5.057386534684502610e-01
4.978489873980544433e-01
4.853763553343267700e-01
4.881815665157739903e-01
4.832423697298187104e-01
4.976462270502277629e-01
5.024626792809637754e-01
5.072471227727942678e-01
5.083747939348040035e-01
5.062384818119446406e-01
5.195013850558768409e-01
5.275445184532915333e-01
5.211384041019270219e-01
5.083791681205496182e-01
4.988876659695486993e-01
5.217615501511898568e-01
5.394968478888881869e-01
5.098078960852042707e-01
5.055520991421650345e-01
5.072512679527223511e-01
5.171203028031374771e-01
5.316794714721366777e-01
5.149177503049235938e-01
5.218661553298195033e-01
5.350351052047409572e-01
5.138061921905947571e-01
5.080267561258792197e-01
5.195466942311871561e-01
5.152947680485484572e-01
4.991547149947963002e-01
5.038967721597024108e-01
5.311691876007883506e-01
5.499573595767923706e-01
5.413363826489686614e-01
5.339295714487654054e-01
5.187042505530450320e-01
5.123559963691801666e-01
5.502460425400766963e-01
5.572729104432440073e-01
5.401667181745440915e-01
5.333153059929519602e-01
5.395083204483424044e-01
5.269333250601185847e-01
5.209338450809168908e-01
5.486458803028297915e-01
5.513910271638919891e-01
5.344289582845119790e-01
5.426117668092425017e-01
5.462724488113277488e-01
5.212048105771908135e-01
5.230004008070262556e-01
5.363136169595863478e-01
5.317289359213418498e-01
5.410425035195751686e-01
5.529256516142262434e-01
5.428808780864331496e-01
5.395596103393486276e-01
5.527602868000816017e-01
5.591327473947740323e-01
5.460475308129699723e-01
5.290591832411446482e-01
5.422695535162748159e-01
5.581537431214269596e-01
5.599607396940483595e-01
5.532903690786189488e-01
5.514215815215823824e-01
5.674386417977492769e-01
5.674346241188988893e-01
5.558638391178251092e-01
5.521505510515868353e-01
5.642026772733792495e-01
5.858499293044975298e-01
5.659427164211595640e-01
5.559577075040379457e-01
5.726756436095915559e-01
5.858835125889193529e-01
5.702767438529501298e-01
5.528685106760959922e-01
5.687950764721068087e-01
5.591244745876762234e-01
5.722939928336123749e-01
5.968480715675961168e-01
5.861103117038326538e-01
5.569605768702547977e-01
5.404112932327979069e-01
5.635307383863487063e-01
5.739798228459935814e-01
5.807643218346197900e-01
5.798089032604226700e-01
5.554862423561218732e-01
5.636277106938375470e-01
5.704792127106583788e-01
5.625104293201454997e-01
5.732372161130814270e-01
5.731885586441347602e-01
5.665209965689936844e-01
5.894864800791259629e-01
5.970891422251831671e-01
5.918021078344269936e-01
6.020354654003721162e-01
5.947932226076902973e-01
5.823796289019599337e-01
5.813766134363924643e-01
5.934438140038681420e-01
5.896214218776086868e-01
5.655969184253523130e-01
5.705173466900596013e-01
5.908888922510286967e-01
5.872578000149538680e-01
5.704063957724992973e-01
5.819185192368721005e-01
5.853021595224920937e-01
5.886568818776639622e-01
5.841237045559120045e-01
5.840905070038100444e-01
6.326577532739829923e-01
6.182429206280359857e-01
5.921221027937411119e-01
6.160074502907495475e-01
5.913776363687552884e-01
5.758664617608011405e-01
5.948110085729352292e-01
6.073869998421046468e-01
6.027478398031543838e-01
5.878395785583473421e-01
5.954227818509613135e-01
6.036033680641509358e-01
6.083852733838960303e-01
6.137990997197546594e-01
6.203412193983226519e-01
6.239046263110614721e-01
6.107211796116660540e-01
5.908056157445671364e-01
5.983460834679273921e-01
6.123229283747942953e-01
6.215849635624467462e-01
6.133548804462388704e-01
6.075232510927812690e-01
6.312183148768535368e-01
6.441666145309028479e-01
6.392619708946584156e-01
6.356023608105330069e-01
6.331770511282110991e-01
6.164263827507805438e-01
6.328609974771071123e-01
6.283214893041153548e-01
5.988107447709314357e-01
6.235402616846150714e-01
6.415016188439494060e-01
6.105493155969304864e-01
6.108160918347749213e-01
6.282747004460018658e-01
6.371818663375551361e-01
6.173625461833472938e-01
5.854270337397876611e-01
6.127554389067801921e-01
6.285760348202821257e-01
6.341472262708152119e-01
6.290033540382766741e-01
6.388986500253864831e-01
6.573779498182659164e-01
6.373096890528896497e-01
6.229465645908159876e-01
6.291212681584930078e-01
6.328952177516826705e-01
6.285291814067029970e-01
6.401382083359246078e-01
6.321654952343879197e-01
6.166841246696538326e-01
6.134598875162035059e-01
6.212095068052664315e-01
6.079088360457707285e-01
6.072727052393502856e-01
6.276519820578918551e-01
6.325007225110753639e-01
6.397399776769693291e-01
6.159709826619738093e-01
6.083040454258935581e-01
6.310878809954556523e-01
6.142183607690702152e-01
5.982252813550027470e-01
6.062567752592763481e-01
6.184981441631980381e-01
6.304455939060537029e-01
6.450242357307895968e-01
6.453110268932835680e-01
6.291888232322896402e-01
6.365704256406048422e-01
6.499725881094150504e-01
6.393560736404776401e-01
6.397540550934278647e-01
6.688817515117463364e-01
6.613830245341827396e-01
6.487628614491772749e-01
6.514273580489053916e-01
6.378028197614339367e-01
6.369211126964774428e-01
6.350841964468373346e-01
6.328647745795197288e-01
6.317269569437815591e-01
6.173486810722719209e-01
6.218177185454255573e-01
6.369839773846716069e-01
6.636650134611069562e-01
6.572092635438859798e-01
6.232488902900774619e-01
6.364981762292906131e-01
6.397652438877096115e-01
6.506076080139145956e-01
6.618964927117404473e-01
6.409653872003275854e-01
6.587015799664519555e-01
6.661278285773278851e-01
6.701842804647465401e-01
6.506707161787926852e-01
6.293616900800519387e-01
6.451761629345171833e-01
6.493305456308768875e-01
6.486188675237875012e-01
6.354776904060464027e-01
6.454630528795227695e-01
6.506642651556648893e-01
6.335447809047443091e-01
6.363891356235693575e-01
6.480875672829271572e-01
6.651682621612650115e-01
6.750006238848945683e-01
6.605927097998454123e-01
6.647940076554823552e-01
6.879733762373719808e-01
7.151339104631391219e-01
6.857047655020291899e-01
6.570329400019294663e-01
6.626526431308246146e-01
6.366331299397633980e-01
6.496314591727939680e-01
6.645524629211546630e-01
6.734225169163962077e-01
6.717763265753297075e-01
6.489387754971276401e-01
6.496011223328359563e-01
6.609884587506776876e-01
6.913158044326889184e-01
6.939634506070081477e-01
6.739211589499219945e-01
6.775999562341927795e-01
6.638694888112733894e-01
6.469762813137599489e-01
6.398975641496632560e-01
6.674869394826197233e-01
7.013525890477121383e-01
6.827394635662094036e-01
6.757807186192761328e-01
6.615751971241934370e-01
6.419516372026808915e-01
6.735652336163310272e-01
7.157136639919038368e-01
6.964626966869961189e-01
6.570313001046406143e-01
6.552129211107727835e-01
6.613592087803021879e-01
6.685195173060514140e-01
6.614192346908129849e-01
6.554632214727774686e-01
6.772094706882108017e-01
7.021893944649715280e-01
6.803023820694185098e-01
6.788430353388302807e-01
6.764430226210088604e-01
6.770011812872247514e-01
6.796145650949722006e-01
6.652637570596144911e-01
6.767310845069630654e-01
6.936926480651316451e-01
6.983701480925251781e-01
6.764296190741699855e-01
6.811718587943589309e-01
6.864156572794072320e-01
6.729002660695041493e-01
6.601603662146067197e-01
6.836893888424483423e-01
6.816087081727271180e-01
6.662997018145291328e-01
6.796991983458412490e-01
6.738358754967964659e-01
6.705330056787728310e-01
6.603980874043221538e-01
6.569118817570070989e-01
6.757587119456204272e-01
6.673765224382447458e-01
6.570315479898344302e-01
6.622130600681175316e-01
6.552088572340256656e-01
6.475119809284779482e-01
6.642573923466851271e-01
6.647644698009123054e-01
6.500245031289314523e-01
6.569897966769504549e-01
6.657042437838792681e-01
6.624616292807161688e-01
6.617892092038244467e-01
6.671858678403363996e-01
6.491427276974804927e-01
6.508193001864157612e-01
6.719664053272489390e-01
6.557395174718793074e-01
6.499084504300173259e-01
6.719982839895536353e-01
6.652445743171732095e-01
6.480477670260260670e-01
6.595524393807311592e-01
6.517856819422825909e-01
6.234287451377722444e-01
6.324797923231805230e-01
6.274799220939287769e-01
6.331234668241653152e-01
6.609458779467590750e-01
6.561982430820298973e-01
6.540917871308545850e-01
6.407332820260666084e-01
6.464915133124484736e-01
6.435016106267377189e-01
6.359917640634149549e-01
6.719470692518598742e-01
6.750525607266955053e-01
6.440441032753336792e-01
6.501446498122525064e-01
6.486904314177485142e-01
6.334799846574240556e-01
6.299070458787264792e-01
6.209350710882884927e-01
6.249802661961310069e-01
6.393760028098776083e-01
6.338955980184993733e-01
6.015646042480830014e-01
6.166261777631961705e-01
6.347523339462449732e-01
6.186003829374591145e-01
6.116424132101926370e-01
6.118576584938677509e-01
6.361485903798197450e-01
6.448424610050256245e-01
6.363509043756033767e-01
6.269640900437543074e-01
5.965999983796309580e-01
5.892634292538190266e-01
6.018805349000060367e-01
6.062603564779603937e-01
5.992537394852663901e-01
5.858442712415411480e-01
5.780627455629927525e-01
5.906175212181148382e-01
5.854755384653528294e-01
5.877139545698688572e-01
5.962096256983121512e-01
5.870672225385757947e-01
5.734654607933422632e-01
5.871691356812906992e-01
6.161352098805834565e-01
6.103283181160699122e-01
5.959775154459944213e-01
5.807609109000778647e-01
5.670791754826057796e-01
5.603255181937165652e-01
5.590222604194292622e-01
5.620240216480929529e-01
5.751833020390443307e-01
5.850435624823203673e-01
5.827243002746715916e-01
5.984516862738393783e-01
5.921232987529334579e-01
5.593428559915980536e-01
5.692542234223605391e-01
5.795180410190917675e-01
5.448651707948851675e-01
5.530305810082317697e-01
5.752863913484457248e-01
5.703892619351693671e-01
5.641960488917824312e-01
5.416861823033178869e-01
5.430258719636849030e-01
5.552128808369937163e-01
5.420225885174103642e-01
5.260289167122934595e-01
5.312090623545604462e-01
5.428972989278918471e-01
5.173139536251294412e-01
5.203183743114222493e-01
5.481873698911051696e-01
5.500162126393960405e-01
5.626591725378605746e-01
5.571233094132151953e-01
5.458977763101269254e-01
5.403907838773450711e-01
5.417603178441648959e-01
5.414464057978337630e-01
5.237944758819986779e-01
5.084975919772241060e-01
5.094608170698953220e-01
5.235333506232879852e-01
5.021453878173312013e-01
4.773857845832447655e-01
5.043486398773245893e-01
5.135216820279329131e-01
5.049533345867062151e-01
5.147366298829600950e-01
5.183270977405292079e-01
5.170679548338282805e-01
5.131671610912333925e-01
5.068987344925560690e-01
4.916920566571426066e-01
5.015301399626522771e-01
5.235624001228348368e-01
5.098599903818531454e-01
5.124827945493071191e-01
5.359809687031800163e-01
5.165867565314737897e-01
4.945187920136807636e-01
4.945203207345894580e-01
4.851976661121281675e-01
4.997235486866160037e-01
5.076350004671387195e-01
4.850248595452736899e-01
4.931904450299411935e-01
4.896402929767860734e-01
4.752330500407331293e-01
4.971653163595318725e-01
5.091127107604127566e-01
4.971445081800692223e-01
4.856720819408222312e-01
4.798724393031403856e-01
4.881936929243826384e-01
4.995406087531459871e-01
4.789246360941568637e-01
4.774679046164850282e-01
4.959904561383021715e-01
4.891585412961784174e-01
4.793712328371346754e-01
4.731812143649840596e-01
4.631155789693271463e-01
4.637318433833604314e-01
4.759521029621717747e-01
4.665361101359630780e-01
4.489241242915568142e-01
4.617562354298678229e-01
4.822991027684519483e-01
4.885987093767343858e-01
4.704376643615331144e-01
4.570218103257872588e-01
4.679869840474043530e-01
4.655860094039068753e-01
4.646326425166905083e-01
4.504441666199247019e-01
4.511823083702651283e-01
4.673746766830598198e-01
4.482404902748223230e-01
4.600869179638434892e-01
4.821214183919041441e-01
4.681855080251128287e-01
4.526455557085531378e-01
4.350453124859535170e-01
4.400781318530642694e-01
4.583241409780439701e-01
4.561649481240738768e-01
4.673552557137143904e-01
4.750651061302612055e-01
4.627693483542220654e-01
4.583780516508809133e-01
4.547321445262381134e-01
4.530325286578559818e-01
4.596700443451857132e-01
4.511765039900845764e-01
4.623893127221378463e-01
4.713112356157748706e-01
4.592001085629464630e-01
4.542460163765270620e-01
4.617478999959294117e-01
4.619639684498044185e-01
4.307619773595354751e-01
4.267281685052840001e-01
4.571406179658029090e-01
4.693325673319383440e-01
4.437047454764898591e-01
4.267228461899651992e-01
4.341939566553896235e-01
4.476696048837063846e-01
4.405732944394638584e-01
4.231703508385034063e-01
4.430647166580279350e-01
4.513288065358906365e-01
4.408662858623056402e-01
4.516996263050163107e-01
4.480904653874914212e-01
4.409880301665648483e-01
4.472646472439880116e-01
4.576653827159646859e-01
4.584381925319876427e-01
4.503234338804100179e-01
4.415431756359106119e-01
4.505933391005623734e-01
4.549227465535077286e-01
4.316286898950105200e-01
4.186471345914708486e-01
4.189198221809917189e-01
4.434975469194556985e-01
4.424567545882029385e-01
4.238144812125625993e-01
4.432421805798323344e-01
4.406905529805620336e-01
4.345264493597304489e-01
4.476228773613754042e-01
4.357241207581726838e-01
4.347317279526171085e-01
4.329256549739309845e-01
4.122423175029140685e-01
4.143742600169539325e-01
4.214804237571543322e-01
4.187494671422629655e-01
4.268916394488305177e-01
4.192653737646210299e-01
4.133923644770519101e-01
4.246775858063643327e-01
4.276462106257016282e-01
4.266008560982610942e-01
4.214150780197199464e-01
4.256680698622123393e-01
4.313600655979992760e-01
4.262599597916318928e-01
4.306184368005127050e-01
4.190651948640873870e-01
4.113986212245196450e-01
4.165476966893935096e-01
4.246393357438249527e-01
4.245445209154609656e-01
4.153805783620017067e-01
4.221297770608485322e-01
4.212323783138937627e-01
4.356761220960000403e-01
4.449979281734686154e-01
4.305515705760428191e-01
4.192267402593846115e-01
4.128021141834241070e-01
4.213897742760743803e-01
4.279921846894008119e-01
4.316985004223703459e-01
4.281618006328456461e-01
4.195428454423936193e-01
4.171639951934424384e-01
4.061131954353333073e-01
4.093543898916918722e-01
4.193137274914632284e-01
4.117782631482714284e-01
4.239847726122359939e-01
4.379812112950416392e-01
4.345269509932794261e-01
4.379913296652163668e-01
4.170516242589983325e-01
4.000689210849553423e-01
4.082774425672082708e-01
4.213160263962636432e-01
4.086627146867399252e-01
3.829884859128183661e-01
4.026458657147801712e-01
4.222408341475859528e-01
4.147253777064723312e-01
4.122030778553990582e-01
4.005649886544337956e-01
3.898540729841182828e-01
4.003886609987745149e-01
4.022724977645774080e-01
4.116618703178441252e-01
4.173860486898426925e-01
4.041936013773422265e-01
4.000747601098385009e-01
3.974358679711505471e-01
3.866420484331751783e-01
3.859248528524246713e-01
3.941223993402792058e-01
3.917820531034700848e-01
3.952976261981523964e-01
4.180828728407235406e-01
4.268007649831266903e-01
3.976542773144590148e-01
3.868083507499929241e-01
3.928697535301571286e-01
3.872875284964316100e-01
3.919723191794179384e-01
4.029214072647995248e-01
4.120438982047612830e-01
3.987369388759003930e-01
3.935580623189275928e-01
3.963266871104441091e-01
3.820186411939761051e-01
3.821607182197057639e-01
3.904899832293604600e-01
3.705879894308736211e-01
3.783131343324288021e-01
4.010060995753845781e-01
3.983822945322642584e-01
3.939367711872113764e-01
3.823357143073156661e-01
3.929299281935408894e-01
3.980120810735299219e-01
4.067232336097933443e-01
4.046264390514484055e-01
3.811032237266812062e-01
3.870306878114818661e-01
3.921394378661719471e-01
3.925153572969149463e-01
3.985139461264035066e-01
3.717305012931556019e-01
3.581284653103131710e-01
3.940800789939997717e-01
3.991642870565136336e-01
3.852051499082516095e-01
3.941897243671851347e-01
3.881778799690469017e-01
3.810077158534115882e-01
3.799977928731224086e-01
3.758254326315751959e-01
3.770646175013683266e-01
3.746107825292068760e-01
3.767334993464976911e-01
3.802063141603574947e-01
3.780527475664698378e-01
3.640323981135461517e-01
3.572623996019456127e-01
3.688166911717404850e-01
3.787113926641107464e-01
3.737454777029176056e-01
3.681081737517910013e-01
3.670282918656215254e-01
3.723963493031278715e-01
3.727706077118529415e-01
3.694839695223901543e-01
3.711627324399026095e-01
3.790115204332670240e-01
3.680111239049656535e-01
3.516919456256127341e-01
3.689676427096308942e-01
3.783564179522330151e-01
3.754117779715633318e-01
3.688760367645604887e-01
3.551941631204785788e-01
3.502716022417568520e-01
3.660132318181395505e-01
3.647606901489319209e-01
3.547574788707045235e-01
3.634239335389071734e-01
3.721729967228654123e-01
3.756109909562170279e-01
3.719498595658164986e-01
3.662511286077589356e-01
3.639632919605921835e-01
3.566708632993794703e-01
3.570221328132793248e-01
3.563149176339546198e-01
3.506631389305331914e-01
3.613757321326475092e-01
3.575037707482882632e-01
3.386480580540581764e-01
3.409101264766529193e-01
3.518694565337832647e-01
3.579387483465392150e-01
3.646634905069126020e-01
3.593150255007983573e-01
3.628836523279891368e-01
3.681110523986427796e-01
3.728253277459044335e-01
3.790686974303239531e-01
3.667533372465416885e-01
3.612045634829805785e-01
3.704503849898718171e-01
3.712230879337788947e-01
3.566737066068221829e-01
3.616586338808369661e-01
3.546608689727747121e-01
3.542384484565793690e-01
3.684749786822038575e-01
3.495328993762673031e-01
3.378459301701093875e-01
3.453219505116559840e-01
3.459935297791988940e-01
3.381112484548506880e-01
3.513058539688992399e-01
3.639190412011334974e-01
3.480878775616998988e-01
3.535021600048468549e-01
3.571045392853833267e-01
3.523843264981176837e-01
3.597213337820038270e-01
3.600532876077920941e-01
3.548084345250007710e-01
3.453033610250269558e-01
3.512552711209103173e-01
3.554337954671021316e-01
3.376803882601973061e-01
3.366473017148212121e-01
3.510754728662750512e-01
3.601383767496692534e-01
3.647636885725469846e-01
3.571682502095510636e-01
3.470017321643621422e-01
3.427956580131960029e-01
3.309192638389008012e-01
3.309674513822020159e-01
3.446139630994212166e-01
3.468718876651676886e-01
3.478465543707534580e-01
3.510510252857285685e-01
3.471649163739937705e-01
3.421378068922021898e-01
3.431645402468892492e-01
3.478233979880324123e-01
3.564262857363212911e-01
3.590469204466977815e-01
3.448036431778822020e-01
3.399467918850797021e-01
3.392711708827093053e-01
3.349921993103101570e-01
3.386384460496348336e-01
3.294410827736170000e-01
3.304735900942770144e-01
3.501517736371355105e-01
3.467743539638101780e-01
3.387324910302995096e-01
3.366313898936640348e-01
3.304880471022790256e-01
3.232684410592205349e-01
3.247337877065663014e-01
3.401199696789231619e-01
3.334385692344447039e-01
3.289444608993594144e-01
3.381703369865999842e-01
3.369151234634312209e-01
3.347022425106646604e-01
3.351419593052680224e-01
3.470315400178299869e-01
3.597198772389357813e-01
3.484104509403028738e-01
3.314995798858879072e-01
3.213987683284353358e-01
3.272530508654093451e-01
3.517935348248188432e-01
3.490479484087767870e-01
3.247457166906270731e-01
3.299615184306848858e-01
3.294718250564590001e-01
3.216486590662780976e-01
3.266361607170790160e-01
3.320504496134960570e-01
3.478243806484254685e-01
3.389353529415937705e-01
3.230956127447059956e-01
3.365571885353063064e-01
3.401884562947533053e-01
3.341863971069372052e-01
3.300796458943156542e-01
3.340672889146958924e-01
3.345049390592118033e-01
3.312990819798045106e-01
3.422154907853757200e-01
3.446689967821494061e-01
3.440022421460182667e-01
3.464259328066399690e-01
3.405429022327057798e-01
3.324492024266339496e-01
3.239951606427717290e-01
3.381305331437858830e-01
3.399007034392934057e-01
3.223505444344841875e-01
3.193687886833833089e-01
3.204058688332109273e-01
3.351346793571954308e-01
3.377849857861914828e-01
3.279945740589975123e-01
3.361318544022796617e-01
3.317461991741705862e-01
3.148428059115054856e-01
3.338206725193096913e-01
3.550772882156414401e-01
3.472673905475885392e-01
3.305855048646134664e-01
3.360468452275142126e-01
3.388529988418816363e-01
3.255386693305838963e-01
3.378899391600930779e-01
3.511460489178118705e-01
3.460634038056598638e-01
3.355430041830540500e-01
3.366717323148020191e-01
3.385162959422927109e-01
3.354378558388428355e-01
3.273493561317145639e-01
3.209696084787511672e-01
3.306404602357310152e-01
3.376066383204252563e-01
3.284870394157026752e-01
3.374387550001382574e-01
3.392675166915096185e-01
3.244680442670745957e-01
3.267369413738591688e-01
3.300159553446214700e-01
3.406158841112328917e-01
3.399221549470892167e-01
3.244317833219399483e-01
3.209718382177593199e-01
3.338839140688819596e-01
3.395130194999845807e-01
3.395882098477862043e-01
3.367485100574768020e-01
3.279811936393629002e-01
3.287184001900467778e-01
3.298787824522427803e-01
3.319595997920870567e-01
3.404094542438278470e-01
3.352124563638950727e-01
3.206453385775769882e-01
3.179984689508106865e-01
3.259143758833091820e-01
3.402885103369555075e-01
3.427863984478496939e-01
3.330506764820702070e-01
3.318746799477678699e-01
3.304360163681413498e-01
3.397201757528829913e-01
3.388772061377544609e-01
3.418863780539254660e-01
3.415274783719258744e-01
3.294439823981976101e-01
3.397631210644150856e-01
3.390002601622605360e-01
3.284117253356712562e-01
3.312637332849404648e-01
3.283733796552941731e-01
3.432062405778307790e-01
3.518543164404207557e-01
3.408366395388287007e-01
3.319687261430878666e-01
3.203718410999908395e-01
3.151346557404712811e-01
3.208536043423215744e-01
3.223785652921293821e-01
3.196972488259650080e-01
3.264355776428109479e-01
3.297572358002165416e-01
3.257683322647217383e-01
3.066003756000373892e-01
2.985518838068575431e-01
3.092828897284268796e-01
3.129830383935220395e-01
3.053592216662549541e-01
3.014797867248047991e-01
3.052241446652991241e-01
3.052947384322622915e-01
2.963905488600027116e-01
2.962749102374142574e-01
3.103051073309138763e-01
3.033238162242869462e-01
2.934974941244493651e-01
2.983422455317630839e-01
2.960832146237817319e-01
2.859849943670942363e-01
2.795965877486438211e-01
2.804913806326327363e-01
2.828850384806624318e-01
2.771583686820139891e-01
2.662187301526339755e-01
2.639372050580956475e-01
2.667312905525763833e-01
2.666921587246569580e-01
2.567550206671296298e-01
2.498517430593846511e-01
2.466634662226127317e-01
2.538369000004830900e-01
2.602412827911110837e-01
2.477628546987663549e-01
2.396751999256230836e-01
2.396358183311094459e-01
2.415860487453369010e-01
2.404584144418155378e-01
2.256713026848131132e-01
2.193191859176948366e-01
2.210386932419585726e-01
2.201798765082923770e-01
2.299566981951129407e-01
2.237959152089110115e-01
2.038469009843615898e-01
2.070705798819302834e-01
2.036234236448558610e-01
2.024256278029370193e-01
2.063579110430863728e-01
2.013559690162152749e-01
2.026887124705588628e-01
2.004391937121822731e-01
1.927525214411011933e-01
1.817569965829971268e-01
1.816366023387448736e-01
1.807512059082156120e-01
1.724679301733045012e-01
1.708693100803256315e-01
1.781847423880049130e-01
1.724090803066468669e-01
1.631708441443674440e-01
1.701486495812168376e-01
1.614346229433131219e-01
1.532550471983175899e-01
1.642965073560452571e-01
1.656677476998128506e-01
1.593181335978117175e-01
1.583407562708091521e-01
1.589376372500369838e-01
1.524256014281447358e-01
1.467868657274177535e-01
1.484529884835371072e-01
1.475436117936891334e-01
1.471996766126057454e-01
1.460463396139707326e-01
1.397975807300779749e-01
1.331391426021478475e-01
1.283013599648179515e-01
1.262968110957760626e-01
1.277249985404163846e-01
1.280961899858130693e-01
1.268759633670917264e-01
1.247639803206473247e-01
1.217489957736099387e-01
1.156058299049771421e-01
1.149088236954256131e-01
1.117039239323756872e-01
1.055789770291612195e-01
1.034333946351811973e-01
1.051049956157541626e-01
1.033566713207573345e-01
9.649608051806675413e-02
9.692493507344185355e-02
9.741079283123402210e-02
9.460445227417091374e-02
9.139522502032784712e-02
9.222517465791997548e-02
9.401261840265640046e-02
8.932476300203537334e-02
8.567269349695744163e-02
8.574692166698570650e-02
8.613540588312600110e-02
8.468317731235427970e-02
8.268186851535580528e-02
8.059987496526188622e-02
8.011030303378591233e-02
7.885876285899502680e-02
7.653878073720347952e-02
7.288116910473248222e-02
6.825738550823003126e-02
7.043478438144579190e-02
7.078019875882773926e-02
6.929371546122747860e-02
6.951547636769458971e-02
6.791548035667299699e-02
6.704905521253332057e-02
6.700688379214901624e-02
6.663442647437871347e-02
6.658535218244061860e-02
6.396201829362799240e-02
6.101374475626364369e-02
6.081395952664957194e-02
5.995221555330164376e-02
5.733334675153831106e-02
5.488963087034913479e-02
5.404204525125063524e-02
5.441546861941718577e-02
5.418377104078690026e-02
5.293014193399395856e-02
5.273212806634889477e-02
5.049785676723812788e-02
4.877819200557121510e-02
4.889911614611986562e-02
4.845153958567147146e-02
4.864131609984798099e-02
4.772459488793760057e-02
4.736335511769245582e-02
4.720900886223701465e-02
4.334637046259919024e-02
4.149298075119827595e-02
4.278955008590402259e-02
4.185336895919334471e-02
4.074825610091952627e-02
3.936144798538147860e-02
4.039085957787625497e-02
4.041023125521671366e-02
3.807927777215034532e-02
3.754262612748873740e-02
3.673114510683472833e-02
3.661344960718294905e-02
3.526059139659874775e-02
3.459470542541883548e-02
3.481096162670987287e-02
3.363116499523052111e-02
3.257632014080099475e-02
3.130775048883044365e-02
3.063581049588975230e-02
3.088062782514369720e-02
3.034365966422156516e-02
2.956490464797929124e-02
2.864822715251736859e-02
2.699746209290498217e-02
2.679424894811016991e-02
2.749321315035381519e-02
2.748091083470930590e-02
2.572948820440070991e-02
2.572552897739454128e-02
2.572979458751745163e-02
2.444227062901101546e-02
2.403139951202823074e-02
2.382690160813745114e-02
2.376266026686939259e-02
2.338289112879973763e-02
2.262316687848991287e-02
2.144679062589829877e-02
2.130173366436286658e-02
2.112094746233457096e-02
2.080056806305370654e-02
2.086758935920304120e-02
2.045511161952592166e-02
1.923473819308575000e-02
1.852630673165433367e-02
1.860393993878064686e-02
1.740624776807814938e-02
1.668614299741536314e-02
1.662044067425423252e-02
1.597928460742498169e-02
1.542207660053325838e-02
1.519238757212585181e-02
1.516274481571162208e-02
1.519624144643963448e-02
1.470056178654400095e-02
1.388339313091609475e-02
1.351269766916901940e-02
1.369733375299999473e-02
1.396988292947939740e-02
1.315530171857452572e-02
1.219372148794883523e-02
1.184733977042538855e-02
1.205062231369149160e-02
1.191137856377583008e-02
1.089217984194179416e-02
1.053538368656526183e-02
1.064835964892392114e-02
1.028033453471536088e-02
9.808800425595291111e-03
9.289339420477932610e-03
9.192173818253674550e-03
9.326083419877258598e-03
8.884313057912561484e-03
8.464081599914557302e-03
8.800373877962884908e-03
8.685543140658683048e-03
8.054445026012048772e-03
7.833721616934640614e-03
7.716901732588312031e-03
7.309639149048387068e-03
7.163475694811572737e-03
7.184876105119191760e-03
7.129442415220416801e-03
6.916547052756859965e-03
6.620266677781889292e-03
6.418884747787240684e-03
6.232150242848523945e-03
6.289656379075384170e-03
6.306019092874834073e-03
5.812743627520590602e-03
5.453647028695568326e-03
5.373688280496558868e-03
5.148907285724966566e-03
5.043695495005405538e-03
4.971989777171544576e-03
5.052353323347385204e-03
4.990112515748519953e-03
4.834817258936155437e-03
4.623031566939845433e-03
4.486004067400008351e-03
4.476396617755875641e-03
4.299453827590486547e-03
4.328438951085263053e-03
4.381366974196182311e-03
4.116068384538685253e-03
3.958042868958667332e-03
3.914752389385966688e-03
3.824165847844567586e-03
3.803749400352574809e-03
3.693233467655411984e-03
3.533013346190200851e-03
3.601671941164243627e-03
3.646092918825625476e-03
3.334701762069063047e-03
3.198676634067243712e-03
3.331145231531767916e-03
3.250624901820718497e-03
3.162469057363860841e-03
3.176941083844261795e-03
3.049462657991902897e-03
2.953226055920681482e-03
2.899259566224227178e-03
2.830290290324201374e-03
2.733737031659186530e-03
2.665035234302071728e-03
2.635334756045430715e-03
2.662744583399111881e-03
2.656537695865969929e-03
2.472537774474631474e-03
2.387723656518644585e-03
2.460890551201636283e-03
2.395090314976795840e-03
2.341446814956088789e-03
2.417724776692681959e-03
2.288498117890606920e-03
2.219217111332986124e-03
2.235857928178246017e-03
2.229767951860259570e-03
2.222362310765910696e-03
2.137740577181675670e-03
2.111801297300758620e-03
2.136944120563164049e-03
2.072956492744651002e-03
1.926887784070306251e-03
1.941843816809612306e-03
1.958306176072007170e-03
1.922890846217335152e-03
1.925427385623398185e-03
1.897680893884845163e-03
1.842465987548005772e-03
1.880062081886007793e-03
1.864961958600901614e-03
1.748438814888575834e-03
1.731197705660401064e-03
1.660752602101605267e-03
1.605138980884649640e-03
1.625122735910122665e-03
1.612074812554838100e-03
1.540690417255573133e-03
1.486385173056823435e-03
1.474728087266078281e-03
1.465728309468331079e-03
1.462421592716279910e-03
1.361490324106700818e-03
1.265711832002941895e-03
1.257444973288741842e-03
1.252103797450810317e-03
1.245126148534776538e-03
1.200786280140296071e-03
1.183112787972022753e-03
1.143930539248763298e-03
1.078168137658473387e-03
1.062558222212158735e-03
1.036288695794591657e-03
1.009436365714900478e-03
9.939628342266789828e-04
9.357235245108161403e-04
8.635109175620732554e-04
7.942096775862348811e-04
7.731825676365593637e-04
7.765916830588134824e-04
7.292837988385737985e-04
7.191891890205814831e-04
7.104466653480585436e-04
6.540326830461075510e-04
6.000160603410506065e-04
5.679298903683173807e-04
5.416277308570583955e-04
5.215305638803929833e-04
4.933590115606468259e-04
4.800194155456088681e-04
4.666238539813734039e-04
4.357614436437794322e-04
3.950265741980816419e-04
3.563968871261369081e-04
3.495068973885885936e-04
3.369313234042166046e-04
3.032368774889400388e-04
2.831894882435882343e-04
2.777243905559848231e-04
2.694865739685244977e-04
2.545080770394794203e-04
2.345346964672836401e-04
2.216547814981788896e-04
2.135431208586147404e-04
2.005319049013705186e-04
1.883538130399310792e-04
1.847190792148519542e-04
1.777720091301384633e-04
1.545347040535362368e-04
1.422201819690027224e-04
1.344341837378963515e-04
1.262849601389655926e-04
1.237782163256855342e-04
1.179358294136675228e-04
1.114393314001565317e-04
1.068585871442702140e-04
1.001294439474674410e-04
9.538903108409360967e-05
8.905924744328651190e-05
7.905733119087074749e-05
7.453159229404033312e-05
7.066345737910950523e-05
6.411188808429543046e-05
5.705630767634027416e-05
5.376212536178946922e-05
5.077237592334045164e-05
4.542631290754058516e-05
4.120613804644265626e-05
3.790571445932665860e-05
3.475790125943199288e-05
3.128973726859274573e-05
2.716624066986107853e-05
2.491505301473020056e-05
2.264021805097303982e-05
1.964593458763906224e-05
1.749341732255856320e-05
1.555336086356957125e-05
1.447694359147476841e-05
1.320811720607732200e-05
1.155466773438915546e-05
1.035214911832502522e-05
9.228497985588030204e-06
7.910778953556373507e-06
6.689666219941824454e-06
6.165184581104716713e-06
5.530560071975385265e-06
4.595067229218093916e-06
4.140676921313197677e-06
3.778767238621499931e-06
3.042284946760527058e-06
2.688309411733416709e-06
2.347092876477535086e-06
1.920115014075607944e-06
1.564011926369804035e-06
1.319948293498475090e-06
1.122992232664957573e-06
9.235410479070198830e-07
7.847250502861895664e-07
6.604967485956104082e-07
5.451099355625500676e-07
4.557282004362104804e-07
3.845951812495479552e-07
3.030588622288004502e-07
2.219959608402811801e-07
1.649162428669251953e-07
1.302008261925686721e-07
9.802249440702932920e-08
6.659032086143594725e-08
4.452502271920466779e-08
3.094351954793909329e-08
1.970717050319752833e-08
1.088960273470535785e-08
5.825933157274286415e-09
3.648013423777746714e-09
1.890775287433556207e-09
6.640504337464756842e-10
1.872947248453542037e-10
3.721870690239962034e-11


==> anc/Fig03_j_energ_L16.txt <==
2.282945520164298525e+00
2.187357000458195699e+00
2.266410051725719299e+00
2.309042165204712838e+00
2.190121530605053657e+00
2.162223613719246096e+00
2.190849763894624491e+00
2.233422748171331573e+00
2.215818348498978629e+00
2.163182885714680648e+00
2.231019759456613460e+00
2.251219314574057329e+00
2.249904259985996635e+00
2.289167129241902021e+00
2.196535688609154491e+00
2.127527415138513067e+00
2.164947540950882043e+00
2.214255975150328570e+00
2.244244475269060679e+00
2.190403664460184086e+00
2.179995063471710459e+00
2.187168499260786270e+00
2.217308245318750703e+00
2.255065750238276934e+00
2.216462079619974102e+00
2.122122196182517850e+00
2.203699049079313799e+00
2.326648921987665819e+00
2.250164107123627133e+00
2.220076993980736102e+00
2.160697849401264747e+00
2.165410320271476508e+00
2.207675816414980119e+00
2.200086588461729775e+00
2.262784692730120728e+00
2.276788743603721077e+00
2.214749088533264576e+00
2.211804198674913291e+00
2.274695414973522123e+00
2.282089122467528597e+00
2.266263848734886288e+00
2.269721472556672115e+00
2.273857509284991085e+00
2.279014573430430790e+00
2.292431344342040767e+00
2.221601882194156552e+00
2.126759696950501155e+00
2.138255427566488898e+00
2.132893269994188934e+00
2.193711176132644436e+00
2.292475926795797037e+00
2.240175840684251352e+00
2.171827795629837965e+00
2.189529331630750253e+00
2.254781448489215023e+00
2.226662845842716010e+00
2.220328758247149370e+00
2.217141345734629621e+00
2.196446357627886758e+00
2.200129960574750854e+00
2.127619883897843511e+00
2.136596756775434258e+00
2.156273490056996867e+00
2.149170601640003841e+00
2.108579926579484010e+00
2.120215746942146762e+00
2.234768557680988366e+00
2.297481533967377310e+00
2.253587560622330788e+00
2.176478180515990068e+00
2.158009987207982761e+00
2.176001796927677034e+00
2.158021205552696387e+00
2.217984650627699672e+00
2.261059946860534353e+00
2.197755476150554443e+00
2.153144873311059193e+00
2.197537103433757633e+00
2.245114453165625079e+00
2.163768250763569156e+00
2.186569949311614636e+00
2.275729156223267324e+00
2.165646177073545342e+00
2.131206571461438326e+00
2.254645543331416757e+00
2.292148960441042771e+00
2.213749871827354720e+00
2.173800884180431048e+00
2.165262025032419935e+00
2.118898553117329442e+00
2.099420789574435009e+00
2.135460116688223220e+00
2.196956523662592975e+00
2.162486397933720550e+00
2.149916470765910415e+00
2.138842832870328170e+00
2.147256692365843378e+00
2.184385610681654821e+00
2.133693856692345570e+00
2.120967393355322805e+00
2.139202420702660756e+00
2.217949967030945935e+00
2.231450563243550622e+00
2.170243415786256680e+00
2.209573237535246371e+00
2.215474072897965829e+00
2.174711465445589464e+00
2.212250782254008286e+00
2.233250779912328010e+00
2.130111053602320226e+00
2.070553304680191609e+00
2.171209472600413637e+00
2.187370891933902772e+00
2.149434815172500013e+00
2.187684510834748242e+00
2.268343787482384855e+00
2.240259554344082638e+00
2.158369296944255389e+00
2.153429633318429737e+00
2.083366781338806373e+00
2.047845852183295179e+00
2.111489936884612728e+00
2.123639496241259472e+00
2.090616676353511671e+00
2.209340446966193472e+00
2.238801504543129539e+00
2.168337271621230578e+00
2.164491354417096503e+00
2.146539716308075718e+00
2.161472125486155083e+00
2.131431744511192328e+00
2.139541321550233910e+00
2.178309416637262075e+00
2.152687921245772795e+00
2.065494536311971885e+00
2.076483206075439902e+00
2.108492052911042691e+00
2.110270346418483101e+00
2.136541007236869127e+00
2.158906073736016396e+00
2.137717642654223926e+00
2.055373690354053817e+00
2.149628912196575037e+00
2.199708477077110036e+00
2.191230260877870872e+00
2.142438931614779829e+00
2.084660890068642303e+00
2.091945080264014489e+00
2.123892366316953773e+00
2.171686268121796548e+00
2.130885133048892488e+00
2.083568339114984624e+00
2.134621235391410465e+00
2.218901859943447352e+00
2.146258476058441556e+00
2.114020923096275428e+00
2.087907128854963990e+00
2.074773549726089961e+00
2.164649234962944480e+00
2.149423724805363367e+00
2.098977480717221678e+00
2.100660996245525158e+00
2.132749685160318265e+00
2.117379964632592593e+00
2.088563715280803645e+00
2.164319994956525051e+00
2.169030459660605370e+00
2.134864303009249120e+00
2.126110294672614032e+00
2.071126884519613576e+00
2.102805104158436134e+00
2.075094880676692455e+00
2.084481810499929644e+00
2.114597556077786766e+00
2.092774670072364618e+00
2.120520437738654618e+00
2.117266045103707306e+00
2.101003760127888143e+00
2.079632944347108658e+00
2.127270647194579478e+00
2.218923779212703007e+00
2.214122107277911589e+00
2.151998537270162881e+00
2.063603675283205430e+00
2.034989574566493875e+00
2.083464439178763339e+00
2.105769011337449204e+00
2.096382512290067890e+00
2.051585701618230395e+00
2.056215754395306572e+00
2.115767297590419815e+00
2.077503540443436325e+00
2.057928961750187469e+00
2.088996129400872093e+00
2.114055804722440257e+00
2.147685604104049073e+00
2.099211564656616513e+00
2.024804039073135442e+00
2.042132947710029178e+00
2.106604985179452161e+00
2.117761958496118258e+00
2.042277329421838150e+00
2.027372616852684661e+00
2.108980158744545363e+00
2.093966803535257881e+00
2.066824383448776281e+00
2.060946760922957477e+00
2.023285628657990998e+00
2.096742457548355532e+00
2.079707536499535436e+00
2.080855498839917495e+00
2.206874423661767448e+00
2.146867991880871518e+00
2.058157585502498499e+00
2.026590111895894886e+00
1.996184557707847418e+00
1.983873946638155639e+00
1.991925937174914507e+00
2.020706402709731897e+00
2.046505746208618248e+00
2.039826773645631697e+00
2.092508367380109480e+00
2.095951767603102756e+00
2.047424910615552651e+00
2.053732655752737557e+00
2.067583998919829025e+00
2.094077391082360684e+00
2.071157833293645556e+00
2.011405461711552878e+00
2.010332891837939950e+00
2.067350085245790225e+00
2.124916402546133565e+00
2.091075582341741068e+00
1.991656948122489279e+00
2.066600740274383341e+00
2.114444113719183171e+00
2.008742595211364890e+00
2.069859752091946170e+00
2.096046652709800284e+00
2.003432568251134249e+00
1.984423949881564564e+00
2.006086825365596127e+00
2.056831603937178343e+00
2.097976188431885713e+00
2.104667530472495773e+00
2.089648161861937137e+00
2.099665869699194332e+00
2.081066652235038728e+00
2.050095219637651844e+00
2.085195497405100795e+00
2.103236985439065343e+00
2.044713615710134214e+00
1.969539177264288954e+00
1.961836915723089048e+00
1.983540827166631493e+00
2.008573371216010095e+00
2.062652461893382583e+00
2.057910724347436382e+00
2.084577316975595895e+00
2.073474608204915359e+00
2.082814469218977393e+00
2.113861098113309467e+00
2.029681576086072248e+00
1.998893601999653047e+00
2.040610587983321622e+00
2.026584937854521762e+00
2.050521752357888694e+00
2.066753969241993172e+00
2.019857638655168763e+00
2.001424803818544707e+00
2.011538849164335563e+00
2.021697933279572368e+00
2.019144698190697973e+00
2.012134640201430624e+00
2.045099452828980091e+00
2.058339547574485895e+00
2.099140650705014544e+00
2.064965993172612091e+00
1.920864574191341489e+00
1.934309956156696098e+00
1.943035341921485193e+00
1.990403376213691455e+00
2.072612461197795852e+00
2.070604240129803486e+00
2.058757351524923784e+00
2.063219465027758659e+00
1.990228693596221010e+00
1.953708508161352775e+00
2.011015074710951200e+00
2.034081482735266455e+00
1.975982485450554327e+00
1.947899633571702704e+00
1.936342983752343372e+00
1.962048233930476782e+00
2.029984448877281800e+00
2.038583757371049021e+00
2.037166024450116630e+00
1.974964165596984511e+00
1.939708783797901015e+00
1.965713162529095781e+00
2.004044770123998731e+00
1.977195715591261838e+00
2.010662683874286483e+00
2.000876245723138158e+00
1.938517760385113808e+00
1.997918806887787557e+00
2.054993677335382518e+00
2.073033304846285230e+00
2.038616596833914940e+00
2.013808831619200213e+00
2.035513593662002574e+00
2.074992164449570797e+00
2.038123968598609892e+00
2.011783702127577733e+00
2.018970617109490107e+00
1.958661879515309456e+00
1.903358189749900342e+00
1.967194729468525027e+00
2.067678377668257461e+00
1.992772191128831416e+00
1.969091998651875564e+00
2.035136485041493692e+00
2.049401909265972765e+00
2.074802968008703452e+00
2.007431933546282465e+00
1.930497886221551385e+00
1.934794153648425885e+00
1.971728462938622695e+00
2.019946901039790355e+00
1.977876847373522651e+00
1.913813501020977359e+00
1.900476249874933021e+00
1.960535625444925767e+00
1.973011980588857961e+00
1.988015929937085646e+00
2.008225188759788615e+00
1.953744879251139377e+00
1.964593661057572271e+00
2.011118281775725603e+00
1.998735106551478902e+00
1.907141199620807193e+00
1.906366089712441925e+00
1.884119366463642642e+00
1.840909603694368402e+00
1.847633900216547831e+00
1.939653063015491563e+00
1.945801156883932403e+00
1.879511416075417385e+00
1.941694384149732278e+00
1.937614424376145505e+00
1.927511367571983936e+00
1.991089228055945792e+00
1.997653301871122444e+00
2.005650069247162381e+00
2.018786212918274536e+00
2.008306158460317459e+00
2.012437929174418549e+00
1.952682868878828693e+00
1.914644019842179468e+00
1.925929481340114213e+00
1.929253174676304194e+00
1.918101968121304735e+00
1.917429471748828718e+00
2.019332655203597948e+00
2.103670440047692658e+00
2.039882252429080278e+00
1.965570395297149497e+00
1.967181117686731762e+00
1.983624718491248773e+00
2.034513536884980489e+00
2.032327793783422099e+00
1.933709655377227277e+00
1.953683241876650101e+00
1.964347507782588931e+00
1.952940256541443986e+00
1.968824576732572273e+00
1.968467683592201034e+00
1.997917967938326322e+00
1.912751380156561654e+00
1.881748105578575636e+00
1.941490480928975915e+00
1.939531920974765677e+00
1.939036887842098267e+00
1.963609868821320159e+00
1.925435717073148201e+00
1.897379506345012068e+00
1.929004435713225218e+00
1.884538249140914390e+00
1.855602617051268721e+00
1.884915894313887730e+00
1.941092427474550908e+00
1.940972107588518680e+00
1.951830536242257441e+00
1.977488070675131882e+00
1.940375683721151212e+00
1.914649173667032578e+00
1.955009956593729559e+00
1.968900175062984870e+00
1.944914128133043540e+00
1.912835479682279738e+00
1.908180579476483674e+00
1.970445918817568254e+00
1.882391903263577637e+00
1.931323956288777399e+00
2.002380904338594281e+00
1.918838326233150315e+00
1.930173640213710406e+00
1.911879027129995690e+00
1.887648212516998214e+00
1.937624290465237653e+00
1.925898965135237617e+00
1.895176248667880037e+00
1.906330060983009389e+00
1.899717642661507222e+00
1.943470881463066124e+00
2.001246971523163332e+00
1.966740362400880793e+00
1.937031533751350398e+00
1.959513502707856514e+00
1.968553559633267280e+00
1.920736797665298479e+00
1.927589820300862566e+00
1.971734877289319732e+00
1.961414963664543487e+00
1.953572811547944266e+00
1.898596786878796294e+00
1.937336868789251598e+00
1.962150342708307793e+00
1.929784157043882509e+00
1.911322413219885386e+00
1.880229247722259522e+00
1.903439572272820346e+00
1.943538548144387201e+00
1.926725844385487552e+00
1.903920198828553456e+00
1.900743414979397139e+00
1.907674125929704090e+00
1.878889400866044612e+00
1.860798384117782200e+00
1.927170630970763687e+00
1.946585923307157850e+00
1.948064946801274289e+00
1.933202572696674837e+00
1.906013976604747251e+00
1.932923683827882488e+00
1.949381999952026101e+00
1.924243174004889978e+00
1.917385668147212119e+00
1.883780150056645564e+00
1.897855478964847409e+00
1.961083784960743648e+00
1.935351587557891495e+00
1.864451852651210606e+00
1.922257805517721740e+00
1.932068800480264859e+00
1.881068809181469348e+00
1.949323935134605890e+00
1.929979320152392042e+00
1.888870313296545644e+00
1.861395249002050223e+00
1.867684074146959583e+00
1.893538733449175115e+00
1.911756467629038836e+00
1.881458501211948242e+00
1.886252275782719146e+00
1.975975131655184791e+00
1.933497644468270771e+00
1.919606985311353098e+00
1.890712021973367074e+00
1.890892843197404138e+00
1.928983088277621993e+00
1.882533257793722825e+00
1.861226058753320034e+00
1.837429912765732753e+00
1.860046112374075244e+00
1.890807198562709290e+00
1.907592629804848450e+00
1.920525606441149113e+00
1.842592384551680729e+00
1.830892182364438181e+00
1.855301566239325961e+00
1.797366560599197305e+00
1.849622733691705490e+00
1.964335251709418584e+00
1.970582894655475759e+00
1.920784685411520032e+00
1.986170584198747813e+00
1.993308835202416862e+00
1.894423205760783713e+00
1.926066674526750067e+00
1.909753192581898684e+00
1.869067315022175491e+00
1.910978308489524879e+00
1.877204673590382678e+00
1.860142611625299702e+00
1.882842193983201851e+00
1.880225566926278180e+00
1.867789860788257039e+00
1.823050052003484689e+00
1.843386960641516081e+00
1.879579450797091766e+00
1.876485909163531751e+00
1.874639346156167674e+00
1.852041700950300296e+00
1.830148632977400158e+00
1.810438031339299148e+00
1.831874805895156166e+00
1.878550623139528808e+00
1.894802009747859284e+00
1.833419355523516980e+00
1.795814325223311858e+00
1.847785226550431981e+00
1.852866039315630653e+00
1.883441273523484449e+00
1.921012950741164405e+00
1.891315319528246386e+00
1.876253782471443809e+00
1.893728173698597805e+00
1.862735004319608478e+00
1.820723103744929405e+00
1.826275714496696123e+00
1.871267817644913123e+00
1.886153352597607968e+00
1.900778583078862383e+00
1.915442547958439823e+00
1.827772796033117153e+00
1.817800745748608282e+00
1.859813756120632711e+00
1.814489015163748276e+00
1.857832170784694537e+00
1.927996137723616332e+00
1.858012671995314946e+00
1.814928304177157559e+00
1.847750835795135105e+00
1.835202594607383553e+00
1.817329583069968058e+00
1.802429938295275091e+00
1.797517490508116600e+00
1.824529199369163024e+00
1.793254503846462677e+00
1.826047416598027606e+00
1.881378762796737547e+00
1.841997221802598839e+00
1.868304610309228231e+00
1.919574474717171242e+00
1.823621858282752362e+00
1.834066212062667178e+00
1.854985662329033058e+00
1.797639548710115776e+00
1.793743527384143333e+00
1.770403667463681385e+00
1.799562875271719209e+00
1.859249529994389860e+00
1.826986680784554729e+00
1.809694390006247655e+00
1.852226883202894969e+00
1.857652491683851048e+00
1.837884266178856141e+00
1.805721876937642634e+00
1.807236712165718462e+00
1.799081475557957166e+00
1.821888975087716744e+00
1.837678891581362217e+00
1.828624540560691347e+00
1.808590858760652509e+00
1.816688636511844424e+00
1.806858152813381357e+00
1.829438880686521163e+00
1.842840224658987891e+00
1.795020355230711795e+00
1.792865419384154002e+00
1.797196085963888468e+00
1.778761273470657267e+00
1.743696094368453853e+00
1.773993686132979697e+00
1.772521876673333718e+00
1.711313713607442999e+00
1.745514279134317892e+00
1.828093050648867290e+00
1.834245738544885373e+00
1.781271725508393633e+00
1.767502176831478256e+00
1.799039398016361258e+00
1.884429352110841727e+00
1.872570737356250348e+00
1.811636179579702466e+00
1.813243542740248904e+00
1.814266605553245482e+00
1.840631333719223717e+00
1.804466743716003352e+00
1.824620176929482307e+00
1.869438902034813221e+00
1.843838988036266668e+00
1.801173010366221350e+00
1.748594425619079074e+00
1.789074279772088882e+00
1.787503677350501308e+00
1.750801550670276097e+00
1.801351866656219602e+00
1.784954964971284141e+00
1.762262798226444271e+00
1.796640663442162777e+00
1.844107463079393217e+00
1.872154710619288176e+00
1.793638003624224542e+00
1.724932170896760653e+00
1.761298325257655506e+00
1.829175352480683525e+00
1.872537499004197414e+00
1.874764561405632080e+00
1.851868213496698834e+00
1.823282566575020525e+00
1.830597957540853526e+00
1.853502430397944600e+00
1.769092782548824738e+00
1.721405936651605018e+00
1.786281390694434812e+00
1.818915462953060391e+00
1.823354186511263908e+00
1.813402693581892544e+00
1.789004065670164012e+00
1.751400937122354673e+00
1.779789595394682955e+00
1.808507294886073868e+00
1.785583343077610907e+00
1.775004811890205980e+00
1.799555930711668195e+00
1.779961500260607954e+00
1.780249648446292632e+00
1.833499572809953460e+00
1.808858073438538216e+00
1.790985229761090425e+00
1.789931935867796309e+00
1.761351169254725013e+00
1.763939622764453707e+00
1.771129844549448995e+00
1.736212506837343517e+00
1.747492860297228168e+00
1.779790983978386532e+00
1.729775612924618455e+00
1.780376963857850159e+00
1.769445770454884270e+00
1.728402697145992484e+00
1.767145617017973125e+00
1.766661028045422244e+00
1.786178909378868029e+00
1.758728483347286708e+00
1.728543181690023856e+00
1.725357118537436563e+00
1.790979619933703804e+00
1.817000635972858991e+00
1.779000037982902516e+00
1.749336772053234457e+00
1.708950389968796779e+00
1.714111483611248543e+00
1.763803115315131453e+00
1.780218925712461653e+00
1.799219667492858443e+00
1.810057834888781247e+00
1.807514663896222284e+00
1.808843788546977693e+00
1.766442428228311101e+00
1.754073965851088213e+00
1.782510822704250986e+00
1.818597417093214430e+00
1.797935277932526388e+00
1.744194141776135742e+00
1.722548780478726727e+00
1.739185149848592182e+00
1.755612531495881479e+00
1.774448200270031695e+00
1.792045701588645512e+00
1.814070608346849856e+00
1.847944148621328386e+00
1.800706308472538320e+00
1.765298906718174798e+00
1.779083482803858862e+00
1.794408609018801615e+00
1.817151910343535848e+00
1.747391237217852167e+00
1.716713936486331527e+00
1.772964452077550490e+00
1.735033897074775622e+00
1.736294381510877782e+00
1.736645679894689653e+00
1.748980445321048682e+00
1.735109866338663265e+00
1.689890026400680867e+00
1.772014385830313676e+00
1.825223764019003214e+00
1.847693540865488870e+00
1.789428924705882329e+00
1.718629183103918878e+00
1.736933042646690462e+00
1.754741173683377786e+00
1.739525713237906279e+00
1.743498840485158352e+00
1.764598724298184207e+00
1.758443811455055572e+00
1.807866896399304091e+00
1.821643579662288959e+00
1.766896117291476109e+00
1.766005414767389592e+00
1.777912572247979384e+00
1.752196870333958545e+00
1.718158537734673308e+00
1.759602840274840929e+00
1.829823908861951898e+00
1.820311722364098328e+00
1.756422993036228064e+00
1.743574305047969730e+00
1.744166322550227077e+00
1.716150308760891585e+00
1.713824008324690507e+00
1.736480329884837470e+00
1.759339706731777753e+00
1.700279945405519744e+00
1.713233977261101604e+00
1.798823732387117680e+00
1.774011214334807907e+00
1.701112843823643361e+00
1.772307881733915735e+00
1.802076937665344269e+00
1.737129654814534296e+00
1.733451801503939516e+00
1.747546087916873825e+00
1.751256071132957004e+00
1.737428765655771423e+00
1.723600579530788490e+00
1.702080701602403767e+00
1.712902068461728655e+00
1.750064645106353511e+00
1.734357405809457742e+00
1.674315928305801782e+00
1.737369104765939420e+00
1.776235146456606406e+00
1.794983185628274747e+00
1.787985317655435447e+00
1.702980279750946568e+00
1.767633123305784926e+00
1.845066302690827387e+00
1.767347875538044288e+00
1.701121394208970017e+00
1.736288667289901166e+00
1.726715699082364663e+00
1.725203064693736854e+00
1.710629954311993162e+00
1.750694890187140418e+00
1.798067164046823097e+00
1.738148650203146239e+00
1.705267122438533622e+00
1.716933425641079314e+00
1.695989313006017740e+00
1.723745509633954676e+00
1.794152689256614863e+00
1.755862620993040801e+00
1.703852764874657311e+00
1.661862509503177598e+00
1.648540212795678084e+00
1.666674955194985985e+00
1.675885617855477294e+00
1.690249610657201806e+00
1.732572417895205108e+00
1.715306043747496512e+00
1.708819721028036698e+00
1.737952319914404686e+00
1.732752561123291235e+00
1.728557856824151528e+00
1.696391724195977391e+00
1.740415260445219436e+00
1.784707005445621775e+00
1.801486204065939623e+00
1.757882498788174930e+00
1.699981540094288812e+00
1.704298563549554002e+00
1.728540170185430380e+00
1.733533970508881694e+00
1.736160664784896612e+00
1.737094619043008104e+00
1.704366619446558317e+00
1.688624488066742479e+00
1.725888233728156473e+00
1.725148502924893634e+00
1.661759424552093245e+00
1.661225416060692517e+00
1.684339501950690154e+00
1.697615155492043337e+00
1.690709270358326410e+00
1.654474180759724744e+00
1.659651804550680509e+00
1.697631909354466062e+00
1.701280078616367319e+00
1.738800799394239149e+00
1.730711242882533973e+00
1.657715378995127553e+00
1.681049299898100813e+00
1.729569614851760306e+00
1.671359007993690193e+00
1.650986457318496470e+00
1.677396958658728288e+00
1.688479790334395991e+00
1.673612830559452425e+00
1.635179570712367969e+00
1.656341995788616739e+00
1.719484061123965013e+00
1.744099506683521650e+00
1.718228813588930537e+00
1.692950845598911958e+00
1.680231727429163158e+00
1.611641034445203235e+00
1.661418101269177994e+00
1.733454587259309010e+00
1.696361923377297298e+00
1.677893213166627318e+00
1.641323501387897732e+00
1.688311529743464989e+00
1.745485015824695063e+00
1.713150928756417279e+00
1.698367993783494123e+00
1.698506267665080838e+00
1.699195069195454488e+00
1.730216287341214576e+00
1.747991780666164674e+00
1.702867457256084016e+00
1.638386023216831466e+00
1.629950016609605035e+00
1.668209636197138135e+00
1.705989215158616235e+00
1.738787596872156671e+00
1.676990466151832671e+00
1.624685546735126884e+00
1.665849274616535425e+00
1.704410020177039575e+00
1.716489063868021692e+00
1.686759707320787616e+00
1.659941786623200910e+00
1.651442414536893111e+00
1.661565858772960036e+00
1.690417432819911081e+00
1.643314321298383618e+00
1.601216119497244517e+00
1.659560151751621415e+00
1.677505504746322984e+00
1.730816751142166598e+00
1.713674367227385309e+00
1.674571894696895047e+00
1.728274702733355372e+00
1.710730045338815009e+00
1.638373716216672715e+00
1.614477344429482430e+00
1.622552221848393428e+00
1.667963054447540783e+00
1.709882715303264300e+00
1.602131640279733427e+00
1.616109476179571569e+00
1.704557815165337331e+00
1.670604059338377967e+00
1.647476328371251908e+00
1.696744160429609627e+00
1.681759854641001750e+00
1.652990838787886441e+00
1.708696044218825261e+00
1.704614582950537249e+00
1.634358078120000224e+00
1.650998481203593604e+00
1.685200784425243237e+00
1.651691559831518052e+00
1.682404270783427469e+00
1.677301100608032725e+00
1.688734506053210405e+00
1.672250494520155284e+00
1.635486691617784816e+00
1.645759649728822938e+00
1.615396983734715963e+00
1.640441736404883777e+00
1.645804053740025363e+00
1.644016887946002869e+00
1.648963957848851525e+00
1.656134989631817378e+00
1.678812986085486569e+00
1.637320150183730672e+00
1.643500426648326185e+00
1.679975998854527308e+00
1.677101707623499305e+00
1.612651403908203607e+00
1.647196822348299561e+00
1.686305754267327428e+00
1.611495985723940594e+00
1.599034847897292888e+00
1.628370967086751220e+00
1.661753010696155330e+00
1.631240853924718959e+00
1.584405783984242699e+00
1.592699672574813929e+00
1.640414553917920681e+00
1.644014498683666448e+00
1.592267081942683182e+00
1.569915947731129080e+00
1.605293495158702566e+00
1.631873606917477959e+00
1.638154372690355576e+00
1.577763835630748401e+00
1.565605305787200363e+00
1.620137148171956198e+00
1.630135821267950869e+00
1.597899171560513532e+00
1.627906658039621979e+00
1.659098684562839265e+00
1.614810529882936274e+00
1.631557978794490049e+00
1.681877053201294103e+00
1.708476207325238416e+00
1.670610902740425008e+00
1.648236252275408598e+00
1.633719783916927071e+00
1.632585784685155028e+00
1.620732965876050535e+00
1.656251023300711944e+00
1.681938007032586446e+00
1.604419744835547501e+00
1.554203939006554069e+00
1.633651935644965247e+00
1.652687954872202880e+00
1.593812801852880545e+00
1.627981690421632210e+00
1.664900128893163078e+00
1.715849258846648739e+00
1.679691619836271244e+00
1.627621790399454316e+00
1.570973970655173080e+00
1.560772695409273991e+00
1.651781947344163282e+00
1.656974452452825375e+00
1.611985500170936669e+00
1.629561700810526981e+00
1.642496208533637869e+00
1.575559462323274929e+00
1.622504445421731445e+00
1.688430360945520459e+00
1.660666474463583731e+00
1.635266021733682962e+00
1.625172180420044743e+00
1.603215986500919454e+00
1.616607842535424888e+00
1.650362303301627920e+00
1.613472567969520322e+00
1.632957829765516289e+00
1.654677390218646460e+00
1.629878865218658657e+00
1.606428673680910357e+00
1.612260445513086005e+00
1.575113925934838566e+00
1.564563996171061344e+00
1.610754432679297299e+00
1.614751084727829911e+00
1.607562687742955410e+00
1.612439439001535968e+00
1.708835452851221293e+00
1.658867975174551868e+00
1.548727965590993572e+00
1.584844532973228803e+00
1.603712650542525431e+00
1.623388133705529812e+00
1.614551290760850799e+00
1.590394194728457000e+00
1.635871361224149778e+00
1.666484924597948503e+00
1.660862423415588873e+00
1.625005857146331945e+00
1.573340342801450742e+00
1.561810627469027102e+00
1.597483424832009558e+00
1.650434153837379903e+00
1.605071580114582064e+00
1.555767165768120019e+00
1.608587537431655612e+00
1.647677546092383150e+00
1.620310634127849037e+00
1.576878139031680837e+00
1.566359688085878554e+00
1.557170226273232760e+00
1.572410809070805771e+00
1.583927576142576399e+00
1.552171828093035888e+00
1.547575270675252579e+00
1.590101465230196576e+00
1.608919816739332820e+00
1.588339180135263984e+00
1.602883443311737599e+00
1.620777113709413797e+00
1.595050677733239164e+00
1.589439962530745820e+00
1.581429744750754374e+00
1.586226027128063487e+00
1.569384243024114500e+00
1.549963030821601029e+00
1.601653325089510638e+00
1.604920337991931900e+00
1.590056323380628855e+00
1.623803444291249010e+00
1.607541671680549955e+00
1.561828308288160772e+00
1.555658072406489456e+00
1.592152927468167389e+00
1.641724718502159286e+00
1.591588060075686206e+00
1.533645843093439876e+00
1.564795826392828770e+00
1.589259653074187373e+00
1.613701811102269179e+00
1.593115120292704301e+00
1.583534372692595671e+00
1.572490830812435014e+00
1.546999002981144455e+00
1.630287303213887595e+00
1.624589944614303949e+00
1.576374955341867556e+00
1.545745383636994097e+00
1.514384921724711175e+00
1.553640743440667382e+00
1.572237165599371211e+00
1.623523799035092363e+00
1.660981384276400741e+00
1.601349844441606329e+00
1.593337501491419728e+00
1.584163851736644979e+00
1.545405751059947264e+00
1.551480241327502174e+00
1.570722197148644250e+00
1.605938882075059082e+00
1.610085673024028496e+00
1.612840160158413472e+00
1.616704464934779706e+00
1.622474440211694402e+00
1.582013704303888879e+00
1.545220614191433972e+00
1.568988589391027366e+00
1.582498365774074767e+00
1.615089067074641616e+00
1.642821374732234663e+00
1.618521301838737214e+00
1.582255730659864579e+00
1.595289460636139856e+00
1.611691348361669274e+00
1.581080143578734276e+00
1.544495124482162307e+00
1.556184817535098297e+00
1.568570308637912136e+00
1.579919336071563318e+00
1.600008798827098344e+00
1.589059503073131596e+00
1.587305527923134729e+00
1.559026263529522671e+00
1.504847576603365766e+00
1.505897371447217248e+00
1.572482270002478533e+00
1.606297919600149227e+00
1.553706424344714732e+00
1.549900426743672677e+00
1.574440347415666519e+00
1.596327503496901112e+00
1.573367533160601184e+00
1.506870513056920657e+00
1.506712977875873882e+00
1.510529916306493137e+00
1.491540083827203045e+00
1.495242837602714259e+00
1.534632934936147830e+00
1.592390960211099715e+00
1.583594568020462390e+00
1.520113953712681765e+00
1.526139203862649119e+00
1.539384986865906413e+00
1.495592145101597659e+00
1.518963121289884421e+00
1.590952108525013120e+00
1.581760102618868125e+00
1.615096491724240968e+00
1.627995911594038336e+00
1.556569888332417051e+00
1.570567318893403286e+00
1.571318692708127962e+00
1.563329116025877319e+00
1.567045615834571359e+00
1.540302523831865944e+00
1.541659208817108162e+00
1.571552083922551413e+00
1.572294696748512965e+00
1.527310740007612466e+00
1.508223495076822962e+00
1.536004547984429092e+00
1.570692405741416664e+00
1.548616566381258997e+00
1.521220482283027975e+00
1.541803151372035163e+00
1.548990797494446348e+00
1.509821899810172452e+00
1.498645662831790792e+00
1.545858870146210817e+00
1.566480541197506460e+00
1.579361844601450127e+00
1.583997864530946043e+00
1.571055316067498042e+00
1.522354725731049685e+00
1.534310111525152509e+00
1.549319866974517845e+00
1.508650003828397423e+00
1.529505577324429710e+00
1.526839872938101417e+00
1.509175921471903603e+00
1.546988841162540762e+00
1.539979739126879688e+00
1.495158910874284208e+00
1.543613647456336002e+00
1.604794227722394551e+00
1.573135873677647290e+00
1.569312196631079681e+00
1.558278346033660000e+00
1.546208571060031067e+00
1.594771574348736509e+00
1.573755326325028792e+00
1.534277658610134321e+00
1.536638399219638851e+00
1.587782780619225509e+00
1.593385251557330795e+00
1.576011632320901246e+00
1.545003652749403766e+00
1.537979806210417744e+00
1.573132664856629725e+00
1.544996249561153556e+00
1.514727793197445882e+00
1.504061125164083856e+00
1.520104902705783356e+00
1.565147234594275405e+00
1.589218901036407727e+00
1.557704906221942576e+00
1.556101259249682345e+00
1.571471633788660505e+00
1.510593604998469841e+00
1.485996993099061525e+00
1.480957564098916990e+00
1.501449482003389901e+00
1.543542989259854448e+00
1.512160406481121377e+00
1.523507662943588192e+00
1.485593350610646901e+00
1.465452802258927045e+00
1.522375808802469699e+00
1.538654972587121028e+00
1.551753573941069497e+00
1.536333878300364164e+00
1.516054340064810546e+00
1.534707681876285923e+00
1.560644315068429266e+00
1.542055452645340496e+00
1.509931951468723499e+00
1.518516688983442275e+00
1.523694318548489246e+00
1.526227933200785758e+00
1.559150712009623518e+00
1.518226433454516577e+00
1.457481563724138063e+00
1.471121128938473577e+00
1.539712697105361405e+00
1.588953264432051649e+00
1.606506636454370085e+00
1.538224160382820394e+00
1.513335109040486515e+00
1.617522114807099731e+00
1.559162172787693645e+00
1.426559639486094433e+00
1.394966545297766869e+00
1.472297031888813779e+00
1.547870372921013482e+00
1.545111173296464191e+00
1.523084176273963086e+00
1.522335890279885362e+00
1.531879103778253537e+00
1.526359563052348989e+00
1.468798653486335315e+00
1.451589678990108823e+00
1.502212317380919870e+00
1.488146882007117089e+00
1.481038365828460046e+00
1.513117615269811811e+00
1.532962492021331169e+00
1.514806628798645471e+00
1.494980945815745699e+00
1.454023623981610669e+00
1.483706819543875621e+00
1.563318268293838909e+00
1.546588831081582738e+00
1.479126783266889511e+00
1.464433114495712340e+00
1.482010869796975827e+00
1.460443169294402654e+00
1.485157692733524826e+00
1.508151210530484621e+00
1.480293979495786560e+00
1.468251350803665201e+00
1.517164949176246003e+00
1.555412204565761902e+00
1.514191656001642405e+00
1.529857761993584031e+00
1.498184088941121095e+00
1.480322847325650892e+00
1.497937619336622062e+00
1.463985628297846953e+00
1.521543287956271362e+00
1.549511792060501270e+00
1.478384030411345584e+00
1.480470726597975517e+00
1.540661225264583933e+00
1.517576538089562721e+00
1.482081877261714808e+00
1.474712861891818383e+00
1.504849272778324032e+00
1.516302725730247491e+00
1.491833155555628787e+00
1.471360936402065889e+00
1.507025776987841237e+00
1.572617776509721343e+00
1.533780077797357588e+00
1.513815458747407749e+00
1.497959564843477143e+00
1.470829718730832125e+00
1.527938471751415506e+00
1.529574419050573786e+00
1.487979636945724771e+00
1.493138816086551079e+00
1.543416010170717723e+00
1.501414048593281203e+00
1.462808226608078632e+00
1.504146186987576517e+00
1.493133306744143907e+00
1.496146247378542737e+00
1.543723004780639174e+00
1.509124754488409659e+00
1.477172629513695989e+00
1.510908255020987800e+00
1.498501859352197929e+00
1.527709148383559201e+00
1.540237869313442864e+00
1.474624923021081502e+00
1.442602777919069545e+00
1.499779068570662677e+00
1.558294562824078966e+00
1.507087976917035999e+00
1.453504063442145222e+00
1.491374351730521353e+00
1.513363847365355008e+00
1.470857534644730569e+00
1.484213066506206324e+00
1.495112008634827738e+00
1.472453870078270555e+00
1.481555043456629583e+00
1.500438960368279728e+00
1.507791051321492493e+00
1.494726686350289491e+00
1.461237115683029053e+00
1.430009641159822653e+00
1.453657974852938128e+00
1.478838747664522613e+00
1.455229635922741238e+00
1.465763425400258502e+00
1.492789267505375772e+00
1.506835824255344125e+00
1.468670110370950077e+00
1.413856671064433579e+00
1.449070693495479567e+00
1.436680874241138994e+00
1.445202912264626827e+00
1.490323086647274531e+00
1.472053446786586450e+00
1.436292522900511459e+00
1.421427558544839265e+00
1.448176979881940607e+00
1.451834639965584373e+00
1.448635778999050716e+00
1.498441869260966897e+00
1.445677108543016898e+00
1.429306870639428295e+00
1.518986225210011254e+00
1.514053312364154857e+00
1.471146525174899411e+00
1.463619676172485118e+00
1.457391148989703122e+00
1.415424871631089099e+00
1.416067384954831976e+00
1.440606448464509137e+00
1.415608150045693181e+00
1.399070506322415364e+00
1.409861184974184001e+00
1.405543206293574210e+00
1.403083665260639989e+00
1.413472290021421385e+00
1.422957900111132767e+00
1.431411286441839126e+00
1.400625850171881792e+00
1.390874827445345074e+00
1.436725813682730779e+00
1.482428312281785621e+00
1.484499361350776425e+00
1.450935236732413980e+00
1.432980687935453190e+00
1.441048244832416003e+00
1.411695589072544887e+00
1.365681225686775413e+00
1.423638422773681800e+00
1.450477553884441217e+00
1.447304176617434157e+00
1.507652785040722865e+00
1.482478661281722898e+00
1.449807676712323135e+00
1.443426569282701966e+00
1.402984524304626168e+00
1.387326540969584521e+00
1.402521401803056511e+00
1.440411717310235762e+00
1.464795907287384624e+00
1.455749033340412613e+00
1.479171314322269115e+00
1.453958429394768492e+00
1.427186049108144950e+00
1.459175920920961378e+00
1.455900152675544401e+00
1.440657154424374475e+00
1.457430526053425268e+00
1.429764396745073496e+00
1.388267633753481833e+00
1.471016587489625715e+00
1.547277853237612577e+00
1.512584802375366300e+00
1.463597575090563208e+00
1.472684444100673673e+00
1.417891857643482689e+00
1.387478072401677753e+00
1.425491177289635480e+00
1.437005125559811969e+00
1.432734150458802258e+00
1.442437233182629175e+00
1.487242549379880430e+00
1.445916417260169951e+00
1.367644432971251822e+00
1.371027439028927430e+00
1.427456700791411848e+00
1.446489957758832823e+00
1.446253231445624898e+00
1.470037385964316767e+00
1.455514566129428866e+00
1.451620759304385055e+00
1.453422472958928680e+00
1.427031133679885988e+00
1.423299539036788630e+00
1.453818920121437319e+00
1.440441632845371744e+00
1.402249846141067735e+00
1.454994014085780663e+00
1.429526962619237507e+00
1.350031567508291674e+00
1.406371367584164922e+00
1.435689366749402618e+00
1.431403645042208961e+00
1.462285979833640281e+00
1.469016334890949738e+00
1.465370009757568370e+00
1.428402840240781790e+00
1.428715339568805032e+00
1.459460551859391719e+00
1.475945985468160915e+00
1.467101567679423235e+00
1.451615571606623689e+00
1.430304944153963920e+00
1.410060025842167164e+00
1.390257936168445951e+00
1.451064919682338195e+00
1.479647899121425914e+00
1.396651683616925821e+00
1.390698198810406572e+00
1.409731536572849109e+00
1.404062841309702492e+00
1.422027816603512074e+00
1.428551841431418890e+00
1.404875753736442245e+00
1.375588651538720786e+00
1.440295498982667510e+00
1.462058963494727859e+00
1.444940580835670341e+00
1.437023656858208431e+00
1.413581310384517620e+00
1.438914437132899460e+00
1.382298900080118020e+00
1.391985459122867530e+00
1.399718698511932313e+00
1.390404425967363800e+00
1.418559883902930974e+00
1.418474052398920771e+00
1.427100907038169053e+00
1.393319964951962309e+00
1.397118911232539951e+00
1.432548028531569706e+00
1.409612462820882595e+00
1.407198624783431384e+00
1.409892433988834348e+00
1.414069462651682541e+00
1.361694536574653558e+00
1.344310581314926312e+00
1.409249492107143897e+00
1.400885954475368900e+00
1.375405461082423342e+00
1.423103884469552938e+00
1.425344395041595380e+00
1.364378504794373281e+00
1.364610621531688217e+00
1.399274324549829140e+00
1.414246154940280054e+00
1.409728996635041254e+00
1.396665731936316934e+00
1.396254410934876899e+00
1.410266222420748727e+00
1.445223084615889109e+00
1.446402383007490133e+00
1.385610598565954588e+00
1.415672661970284185e+00
1.399303656738256185e+00
1.341673698340024590e+00
1.383137770271106959e+00
1.361500788110939331e+00
1.364246854853316204e+00
1.415276349998145111e+00
1.432098097472398468e+00
1.396775067911533386e+00
1.346199979372157074e+00
1.366577225590077882e+00
1.402752425279384374e+00
1.389196035742607860e+00
1.341716585675114759e+00
1.389628937130745312e+00
1.454884693950498686e+00
1.442528228741735363e+00
1.400074042122693152e+00
1.395301289527184796e+00
1.447607245602937853e+00
1.415774873345134521e+00
1.350258131487305224e+00
1.367841397078119137e+00
1.401181639847014271e+00
1.366555301882042883e+00
1.333567667231468912e+00
1.415386369541341338e+00
1.454062222946276739e+00
1.426935409866337601e+00
1.412343314655808202e+00
1.410570648762366375e+00
1.381272696864797034e+00
1.374668100308380492e+00
1.409732134572522888e+00
1.420464231790690590e+00
1.381520996942981583e+00
1.359019723327316465e+00
1.374206784852413765e+00
1.361327224966163207e+00
1.392921483835177776e+00
1.400360764567146310e+00
1.394277639726505758e+00
1.441259415663932009e+00
1.420099871103704947e+00
1.346289441537993348e+00
1.345313361825461573e+00
1.406098013211706466e+00
1.407690068757980084e+00
1.372920631160902794e+00
1.405986996642688558e+00
1.389009895244136761e+00
1.396264054358824502e+00
1.397360027935067528e+00
1.340123102015638112e+00
1.368220852275231048e+00
1.420714497050353797e+00
1.428249901235436603e+00
1.419342099784489220e+00
1.403420594429210855e+00
1.348357158514867038e+00
1.320750349119411249e+00
1.349429435939346611e+00
1.374076928892405292e+00
1.389918871983365944e+00
1.400343243778966018e+00
1.396024160623508648e+00
1.367736414222943786e+00
1.370230393317673601e+00
1.373553475372024657e+00
1.392104302809999750e+00
1.382415916858042326e+00
1.347314980590185396e+00
1.363170236085601950e+00
1.355695857320059039e+00
1.375546089538649319e+00
1.399646405066076182e+00
1.370406480849042152e+00
1.347657138861538373e+00
1.352968951325187019e+00
1.346415834598547967e+00
1.381969237790372729e+00
1.358613604149446985e+00
1.326543259901588501e+00
1.311772939154699280e+00
1.289894752274146850e+00
1.296310548328047929e+00
1.346319061755426816e+00
1.369868857132189532e+00
1.340273204825860764e+00
1.363835502392372723e+00
1.367259280758005069e+00
1.369345789583646278e+00
1.351124997197052480e+00
1.334406577805031358e+00
1.358888732308113356e+00
1.385853718437729087e+00
1.418271176489043439e+00
1.412783077775550122e+00
1.377884460128347310e+00
1.343893064887882183e+00
1.341088225194311034e+00
1.356033149375108993e+00
1.346417996058488331e+00
1.331814656190002388e+00
1.287150809685680075e+00
1.321443298412883438e+00
1.368371719584993595e+00
1.363029730677119744e+00
1.350320172969083687e+00
1.329035024209937355e+00
1.311674521150946848e+00
1.314205404526580967e+00
1.341871529020590481e+00
1.325197149779638428e+00
1.317925653687880283e+00
1.342101490961124854e+00
1.359239289183906241e+00
1.382577084502824460e+00
1.388731187372628906e+00
1.329685954471425235e+00
1.281319520275281398e+00
1.339401153195894478e+00
1.401641536759413054e+00
1.382662958805235931e+00
1.345693626718253322e+00
1.326889053929400708e+00
1.310681267385152005e+00
1.284683849291590407e+00
1.309821639227093382e+00
1.312776451798371546e+00
1.315669897232236929e+00
1.379555414462243723e+00
1.375732164707634153e+00
1.347222778949314970e+00
1.344297512279871043e+00
1.306910787385438200e+00
1.301546981755720589e+00
1.346107109132172130e+00
1.353282960452331762e+00
1.336099435214807452e+00
1.344804230889017793e+00
1.382331418371905318e+00
1.338638982779795095e+00
1.283354315939278179e+00
1.259262998621681229e+00
1.261164380500910065e+00
1.297978781439226070e+00
1.324249340502043903e+00
1.300712562773385761e+00
1.296456715441668850e+00
1.338978524209704979e+00
1.358533154787806119e+00
1.314464299890969023e+00
1.326233293083268983e+00
1.368185970547070918e+00
1.387171045814294734e+00
1.400240537748087322e+00
1.319363323746867156e+00
1.316583261175926056e+00
1.328742113482411336e+00
1.276946461853731618e+00
1.258302896802980353e+00
1.260209459464251225e+00
1.310615745549227995e+00
1.349159040475220950e+00
1.332437960022727186e+00
1.310083713309296405e+00
1.330372970877065963e+00
1.325624746416143473e+00
1.329775995945887468e+00
1.356637283358303137e+00
1.312353777163521862e+00
1.277319117904057499e+00
1.277896348943930116e+00
1.261779870893892541e+00
1.265134852092894668e+00
1.355362638418088350e+00
1.355299955919568644e+00
1.302806705787382224e+00
1.288549373179711299e+00
1.296594118680201912e+00
1.303716277471275831e+00
1.274795053923692745e+00
1.290467919072674663e+00
1.334481762097339486e+00
1.320564302904368326e+00
1.287422298763948314e+00
1.329337534663103781e+00
1.334971094424511229e+00
1.313703263757605599e+00
1.307783989561817073e+00
1.293646728413246905e+00
1.270045087276397311e+00
1.286805658508831440e+00
1.319822363074491411e+00
1.328194384692522378e+00
1.324203601501092731e+00
1.265193043941238882e+00
1.251232541482505400e+00
1.290902728588716908e+00
1.309985412959521645e+00
1.322206751182920970e+00
1.309934041895344903e+00
1.265011370440962235e+00
1.304875356761545424e+00
1.333036911492049059e+00
1.303570426931700332e+00
1.297107869655003576e+00
1.310379393824963268e+00
1.340922093298790641e+00
1.345945213682276265e+00
1.333851340252085294e+00
1.326912293479658889e+00
1.305821954272095020e+00
1.299900066220015526e+00
1.331260801475785405e+00
1.298241848927791597e+00
1.245035739815478326e+00
1.269702321162069936e+00
1.291288840411874750e+00
1.289267802793018669e+00
1.261801466823198714e+00
1.275430319498164211e+00
1.350492999544511852e+00
1.339037346363214587e+00
1.313025775075510326e+00
1.308541554527776540e+00
1.274642696070924508e+00
1.276024808294363933e+00
1.279216618305800246e+00
1.270936737152398521e+00
1.261452682875236375e+00
1.265998635203050560e+00
1.287542055802407992e+00
1.285514510970258151e+00
1.261950972155151174e+00
1.262031204242017424e+00
1.276121645400380977e+00
1.236870425257559969e+00
1.247672909139562414e+00
1.260178382746083958e+00
1.214449181312319936e+00
1.250099078864533197e+00
1.306885364300076846e+00
1.285952467089413798e+00
1.255383230476196266e+00
1.272852746614731023e+00
1.250914747168747398e+00
1.236475451096924694e+00
1.258506726280264498e+00
1.291708161916795605e+00
1.301934080655640535e+00
1.296519330059455077e+00
1.294506573493987123e+00
1.279833040002266831e+00
1.250453278848626670e+00
1.228813175675160796e+00
1.254342319992831634e+00
1.244559154400879164e+00
1.266609522559712264e+00
1.301153658053133544e+00
1.321898368205610463e+00
1.299250239112138994e+00
1.277413950991971081e+00
1.319422507310476611e+00
1.329228791980469060e+00
1.288146211681034492e+00
1.240609435040002984e+00
1.236534024553108457e+00
1.221071963588099329e+00
1.224024304673903663e+00
1.251460039948273595e+00
1.261889068759249666e+00
1.264855703747516324e+00
1.221205218519409774e+00
1.160482969259645891e+00
1.198001488200958198e+00
1.278324951892535255e+00
1.289136752428937216e+00
1.276486272807634714e+00
1.251638202832744851e+00
1.240411615127063660e+00
1.247511723476017353e+00
1.269829896927993751e+00
1.273536017213830140e+00
1.249942596222279434e+00
1.276306063458700457e+00
1.302960979691091481e+00
1.316619822259464723e+00
1.270880033118062524e+00
1.233341014449324424e+00
1.237674523302140450e+00
1.217853936238656010e+00
1.242314687054288491e+00
1.222430768791509248e+00
1.199836481602610139e+00
1.276183107294079022e+00
1.296903742901408751e+00
1.260689953765498084e+00
1.282841822122557485e+00
1.292369843085370507e+00
1.258221268451591213e+00
1.178541152213936627e+00
1.145014402662790864e+00
1.214790988560659146e+00
1.242171930932860047e+00
1.253857731098566131e+00
1.286690300842110002e+00
1.244287546963449564e+00
1.212091471565196699e+00
1.208969188883245893e+00
1.200743851988129274e+00
1.202662283360399487e+00
1.190751241932338500e+00
1.224774897746703672e+00
1.244265890253598572e+00
1.205530440497512235e+00
1.198587916465369219e+00
1.260526100629507207e+00
1.278807700887472087e+00
1.255596154759111460e+00
1.217505977417536522e+00
1.219460846801569520e+00
1.209643662890311777e+00
1.203107215390055940e+00
1.248565513346495459e+00
1.229679439284270925e+00
1.226749447601306109e+00
1.251273370000135499e+00
1.225792915739753575e+00
1.223010101890743995e+00
1.246191623999856724e+00
1.229277380970566824e+00
1.232908813847013008e+00
1.187676475152056765e+00
1.197114187084398873e+00
1.238544374104054047e+00
1.226645293017299077e+00
1.264383859964870238e+00
1.254637866927561962e+00
1.228165410837845251e+00
1.238615843877837852e+00
1.193705975978219147e+00
1.191388214947648017e+00
1.247068481663684780e+00
1.251161280031973133e+00
1.229668531193150560e+00
1.232414409375140574e+00
1.232917495381985251e+00
1.225665508590731090e+00
1.227859612763640973e+00
1.201077975692897093e+00
1.215363658432315086e+00
1.232293410280520307e+00
1.225402707943060054e+00
1.275681885934931481e+00
1.253786873635825083e+00
1.229316387058172033e+00
1.247273734960791636e+00
1.229149634371964117e+00
1.261422098692064120e+00
1.252199818436023238e+00
1.196224618980994414e+00
1.179553941387219806e+00
1.204019855146139850e+00
1.222620687011484630e+00
1.235759698795954264e+00
1.216268226069850300e+00
1.201663270622142177e+00
1.239220673013687213e+00
1.229668224709542068e+00
1.200996119765584291e+00
1.200355758275561513e+00
1.213595261277124804e+00
1.217601440622660514e+00
1.209528097237861699e+00
1.210860492565619451e+00
1.194284674342815489e+00
1.165618470484630631e+00
1.186382177733218191e+00
1.216071609361197625e+00
1.207163249533987681e+00
1.172878618526969063e+00
1.212612251741594704e+00
1.252439665809510272e+00
1.219343979120887989e+00
1.182264063111685859e+00
1.175119567766371498e+00
1.192978248472570169e+00
1.173860600541802857e+00
1.153103973654235892e+00
1.182525750033544654e+00
1.239449470381507767e+00
1.243452353529391097e+00
1.183353634016129918e+00
1.181336382337480950e+00
1.171003647134423842e+00
1.156617973019521850e+00
1.204362556594427147e+00
1.239880124344311385e+00
1.228727494664940467e+00
1.232623976895154794e+00
1.226705892126536801e+00
1.216662073589075188e+00
1.198984028886722619e+00
1.199045157564897268e+00
1.224459978839653074e+00
1.194171983858612229e+00
1.187378804031636204e+00
1.181702469311259884e+00
1.162078101377434169e+00
1.145767490424921542e+00
1.143325295191850666e+00
1.176404289894496191e+00
1.181328564307361439e+00
1.177611254470995350e+00
1.196553303870626417e+00
1.195887176902093119e+00
1.187467610319048905e+00
1.193763273189084373e+00
1.204519176464010410e+00
1.155591339450685817e+00
1.134507501069853319e+00
1.189147726150931561e+00
1.214415356392867906e+00
1.155518349322057325e+00
1.121859506710799925e+00
1.178056781008800069e+00
1.173927010893777378e+00
1.127286536541802331e+00
1.156864085304991407e+00
1.180129273931164624e+00
1.172910149554585502e+00
1.161349328395579805e+00
1.139716453979137789e+00
1.145924964610346652e+00
1.178951458518796347e+00
1.187739281845109796e+00
1.189962997593869254e+00
1.207605385552582344e+00
1.189409753530429104e+00
1.176276068547011722e+00
1.152144452068944780e+00
1.156998136298486468e+00
1.185061326331199982e+00
1.180269338676856128e+00
1.145053898544211357e+00
1.112506882346784964e+00
1.160889918810398713e+00
1.167282837746548063e+00
1.126334042111406974e+00
1.164986671196436951e+00
1.160322059517461701e+00
1.152801622634870071e+00
1.184951918829261430e+00
1.169925658211660835e+00
1.174564407110853859e+00
1.190816159708082633e+00
1.197892905130480523e+00
1.202744983733490036e+00
1.202926183729709386e+00
1.172807466789558273e+00
1.177274413143412302e+00
1.159236643088153329e+00
1.145657072934969101e+00
1.190752399443947507e+00
1.186398104335673276e+00
1.159494384560522118e+00
1.158623132234192443e+00
1.172311555567304264e+00
1.190480611806654876e+00
1.199222375065213342e+00
1.160134074988332431e+00
1.160017831237295960e+00
1.167418305319894545e+00
1.129225311531378173e+00
1.148194322376957288e+00
1.161645839060771124e+00
1.145614825250558910e+00
1.138614004818898184e+00
1.136936869743334633e+00
1.118259986598096001e+00
1.079676781327115087e+00
1.143562898268221995e+00
1.202732244048184462e+00
1.144033015554606791e+00
1.118633421229500158e+00
1.132752614944672942e+00
1.107010250262901563e+00
1.129447656250297527e+00
1.149327654184970182e+00
1.147345703382055548e+00
1.177319192371791390e+00
1.136641647020574908e+00
1.128282375868177256e+00
1.150392710869605706e+00
1.143708587682787270e+00
1.145429857386636607e+00
1.125497703701856755e+00
1.118252587120621255e+00
1.156136979074034565e+00
1.162544132316578827e+00
1.138569424739810820e+00
1.125601625261691829e+00
1.156457051215300513e+00
1.189977618221699451e+00
1.157279663091547173e+00
1.140122954481562756e+00
1.139726432128638223e+00
1.129942888866101391e+00
1.101229575421516893e+00
1.117053418820606936e+00
1.121509884295702753e+00
1.090639980221500105e+00
1.082061631820719905e+00
1.116571670953315110e+00
1.140083569735153235e+00
1.131784223349301621e+00
1.142404180709712058e+00
1.116171095008536396e+00
1.112739262759772751e+00
1.158117786702915986e+00
1.163208260015945017e+00
1.124618041395620605e+00
1.105143816971616566e+00
1.139747404944035480e+00
1.134052011981501185e+00
1.094965173808966963e+00
1.106795049112416107e+00
1.150862906013047526e+00
1.133847287387810043e+00
1.115912192123479141e+00
1.111903024762011416e+00
1.109678845101294886e+00
1.145663133198251638e+00
1.116783610450740705e+00
1.088164373562528153e+00
1.100997626241482008e+00
1.102239766053368930e+00
1.106664985965359449e+00
1.100466276873374394e+00
1.091610520513082161e+00
1.111676274875481152e+00
1.102110446499839247e+00
1.123384730455936342e+00
1.137349137089308515e+00
1.105625004787706978e+00
1.062733325722259536e+00
1.112354368394811610e+00
1.161292298867232287e+00
1.139043441232640008e+00
1.133732933260104936e+00
1.097262874363300611e+00
1.109731096118722782e+00
1.122169106810052330e+00
1.119651135071938253e+00
1.126363709505291411e+00
1.106441796550391876e+00
1.113689780541056384e+00
1.130031435339835744e+00
1.149705722514921424e+00
1.136392595837055097e+00
1.125322154016417331e+00
1.126421128953486006e+00
1.088678831456631135e+00
1.073713496510662058e+00
1.078274867741135123e+00
1.102995993115994278e+00
1.123933716378684444e+00
1.093707341863770166e+00
1.087781904731059068e+00
1.113624869776183468e+00
1.107569296051672536e+00
1.083322198319923713e+00
1.064222340444532122e+00
1.066984427078877085e+00
1.127416777186511121e+00
1.155499749131238874e+00
1.145494555996595887e+00
1.156501828224436590e+00
1.094155804545077437e+00
1.072938386671388411e+00
1.116147746868397128e+00
1.119534587711290108e+00
1.115014187789581612e+00
1.119794317959373897e+00
1.112129009230031551e+00
1.107351543299034846e+00
1.111970119998959783e+00
1.100741035256086020e+00
1.114522581271898849e+00
1.151083928506372089e+00
1.155702482444960877e+00
1.114706967889996347e+00
1.081536151203119411e+00
1.093656477361918178e+00
1.089124368087406314e+00
1.091175724248446777e+00
1.087341336812639003e+00
1.090328579286379718e+00
1.111256433159340862e+00
1.075935234382460859e+00
1.091082056100687536e+00
1.085279661286308039e+00
1.071947040563994369e+00
1.089951330563398990e+00
1.084002657416529569e+00
1.084129509965394922e+00
1.110666039207047096e+00
1.110339360649453155e+00
1.104937075700483495e+00
1.099849513077713725e+00
1.062432991613408095e+00
1.060368932888665183e+00
1.063944518731562594e+00
1.074031746553363309e+00
1.060689471742150447e+00
1.054619394142898292e+00
1.120378438755502915e+00
1.146061926487643268e+00
1.125182906676257755e+00
1.097453503269977260e+00
1.068095978660146717e+00
1.063351019375668338e+00
1.062102592038525639e+00
1.075808516800541792e+00
1.072584748349356243e+00
1.060479524490041792e+00
1.075708132767090319e+00
1.095301503927631037e+00
1.090860862129057418e+00
1.096948264680619456e+00
1.072733383116814432e+00
1.053595538665819564e+00
1.081491121833286106e+00
1.078703452450551659e+00
1.060478628709442983e+00
1.060910955662619948e+00
1.097587655152339803e+00
1.105501252146192215e+00
1.061460500488869974e+00
1.061433046835932092e+00
1.034386107674289068e+00
1.031419221969693378e+00
1.061278207173374621e+00
1.068069815739274953e+00
1.082995819625651057e+00
1.075801398117173235e+00
1.065771628792538284e+00
1.083533816396990535e+00
1.073678165090604208e+00
1.067313130609531591e+00
1.093926503224106561e+00
1.078814457746983368e+00
1.047339714014328127e+00
1.030062084430571678e+00
1.058107848220646963e+00
1.076052755483589030e+00
1.056970284647538616e+00
1.063616471555355103e+00
1.068530026897755336e+00
1.059830733308287920e+00
1.061925586010731282e+00
1.070343055081992123e+00
1.063710607391408658e+00
1.038423858379075693e+00
1.061382057523451827e+00
1.081767014132012816e+00
1.071178428362166368e+00
1.046886539754255718e+00
1.049705186278383273e+00
1.049088464363866491e+00
1.039015786285812259e+00
1.057561357968517024e+00
1.050372161907100699e+00
1.046579643235153512e+00
1.010401100937236007e+00
1.015562132485338331e+00
1.022090672496186903e+00
1.024990640525878849e+00
1.046604741883096823e+00
1.018325621920062263e+00
1.026414752498332250e+00
1.034967425280919784e+00
1.031409489093349396e+00
1.042935621202373930e+00
1.037073903833970245e+00
1.042823850686839471e+00
1.052570880497979866e+00
1.038052109488520669e+00
1.055961699003125975e+00
1.048177064584884022e+00
1.037594481407852154e+00
1.053327407326186460e+00
1.078872210805097431e+00
1.067255874972768748e+00
1.054198790965892307e+00
1.055033411252511488e+00
1.044906611143310515e+00
1.050939430975464273e+00
1.018267766874124902e+00
9.928212995912042427e-01
1.027433824387780525e+00
1.048586115656938933e+00
1.012361493233708387e+00
1.043453165936024662e+00
1.086627953321445794e+00
1.050987408331651718e+00
1.043180554424882889e+00
1.024599708925068686e+00
9.959730267190379793e-01
1.053126851116018781e+00
1.044388108706455265e+00
1.025574353896472335e+00
1.040326829457829616e+00
1.038049911628620370e+00
1.057205128066202482e+00
1.059437525626246712e+00
1.050415664114659808e+00
1.020668577612635852e+00
1.034819986818396709e+00
1.047496886032757368e+00
1.028317917662423309e+00
1.035694039786138054e+00
1.020066761790857646e+00
9.910925773563237229e-01
1.022998028483563582e+00
1.050983911362227241e+00
1.029074432747182355e+00
1.015989123211867851e+00
1.009843932683799128e+00
1.059408757125130052e+00
1.113093233873090782e+00
1.044532239885178182e+00
9.852577987291954997e-01
1.014541808745193618e+00
1.049154563605518842e+00
1.021631808104958905e+00
1.024105000810870081e+00
1.071835737560331347e+00
1.066554015600261529e+00
1.040118301664456180e+00
1.053615330075991396e+00
1.041684704085096946e+00
1.022910164087193374e+00
1.060254140942892276e+00
1.052668438863832545e+00
1.036506944298990485e+00
1.019917843888828113e+00
9.966694922044029292e-01
9.977848870366130551e-01
1.022447099512032942e+00
1.049418540635328023e+00
1.023815086161530941e+00
9.970733046098021468e-01
9.872669047217313976e-01
9.918672730806383786e-01
1.013907484823874272e+00
1.005451126531482053e+00
1.022465011276228575e+00
1.028850644493704669e+00
1.001260027853846379e+00
1.029890076975485957e+00
1.028386689523645092e+00
1.000209013615207754e+00
9.914489889525971433e-01
9.990358404235606393e-01
1.011291365958459476e+00
9.723896762552062256e-01
9.918920450341234263e-01
1.008155647115666742e+00
9.952353518267860188e-01
9.976916565687915517e-01
9.888719365285829621e-01
1.030603254038140681e+00
1.037397664007954079e+00
1.009714563359510819e+00
9.771325836577791080e-01
9.775712140939919470e-01
9.924609511556957697e-01
9.900519587567746527e-01
1.007035644228339244e+00
9.916154838516593184e-01
1.009276638955274086e+00
1.019144789238106474e+00
9.841604784129122097e-01
9.671512443667145131e-01
1.017263232122103345e+00
1.018875281798126586e+00
9.922541018735216989e-01
9.923212989799500283e-01
9.991445383858760243e-01
1.006114862840416402e+00
1.005035887889218715e+00
1.017418062086789421e+00
1.018963504769619277e+00
9.979109584373904163e-01
9.803620749760345587e-01
9.806679799859463476e-01
1.013824468237197740e+00
1.031380734643161379e+00
9.947982685106490086e-01
9.749670430848332847e-01
9.818135316093439258e-01
1.037243304509848585e+00
1.025192330892190418e+00
1.009756941852221424e+00
9.935248075489034880e-01
9.518307453881639235e-01
9.787206250919758821e-01
9.762217792965498520e-01
9.793591639749696931e-01
9.978932257459441901e-01
9.973661585619869596e-01
9.801385563473281604e-01
9.713920445824273386e-01
9.779804254932391583e-01
9.646226518105079917e-01
9.837590609693505073e-01
9.977641260377918542e-01
9.890235831648749310e-01
9.939033576038036610e-01
9.819540950495290188e-01
9.793010716246803860e-01
9.988899227463383657e-01
9.816644028655536758e-01
9.782168226204298600e-01
9.817714151035912273e-01
9.857969463287190592e-01
9.749638349660192382e-01
9.344347642417411004e-01
9.570594358304358451e-01
9.783408924845901078e-01
9.674394660514890054e-01
9.628252192079009841e-01
9.839985257533229168e-01
1.014935523443940113e+00
9.632842916459624094e-01
9.436229589145977981e-01
9.816165531463993954e-01
9.564576985108919072e-01
9.315292854430969882e-01
9.406586402670498170e-01
9.826584873062608194e-01
9.807751561530699824e-01
9.640695390191676983e-01
9.926950411242084771e-01
9.935221610583785390e-01
9.725592958675646216e-01
9.717417760806972282e-01
9.737672050551491321e-01
9.605249308947697573e-01
9.676471022799282284e-01
9.771186447852689971e-01
9.859054011848897847e-01
1.006824603634049575e+00
9.888054178903278313e-01
9.410103802471203593e-01
9.528194118951851532e-01
9.685652237443602708e-01
9.804020364084503614e-01
9.861540942425989220e-01
9.635441000899932495e-01
9.920586334428194153e-01
1.000008520336451268e+00
9.481410129274177034e-01
9.211247307803118733e-01
9.332063797842590214e-01
9.562285852489874616e-01
9.810482417041432868e-01
9.565891264803401128e-01
9.309133414266986817e-01
9.474394865801847310e-01
9.678126111438075663e-01
9.667678213965656964e-01
9.499391763754314599e-01
9.648912340615454220e-01
9.663177670980446221e-01
9.463414606368999449e-01
9.368496102689952698e-01
9.609290939847979773e-01
1.006491474756438631e+00
9.657505703837159228e-01
9.193729691973652196e-01
9.524361502957326975e-01
9.628063896602688798e-01
9.567757309727785708e-01
9.506787197529992239e-01
9.281567091598909025e-01
9.630676678313709882e-01
1.000100719041525865e+00
9.771578178284446858e-01
9.676341403083716930e-01
9.684327405298261970e-01
9.576886995673128400e-01
9.395655907019813124e-01
9.498018813707371777e-01
9.605010769296784545e-01
9.369721349082367201e-01
9.484479568435374430e-01
9.798483169198423104e-01
9.616559050933322084e-01
9.401266083431769616e-01
9.368968338076698599e-01
9.388537771086469252e-01
9.195388153032888479e-01
8.822045096905692940e-01
8.885273342325449297e-01
9.298716340137842540e-01
9.344053655852487816e-01
9.328978867777191208e-01
9.396418814617436555e-01
9.172114276528030574e-01
9.318861175921756557e-01
9.276283192178119696e-01
9.634987206823150130e-01
9.785970478652651350e-01
9.619953576148501107e-01
9.922128529763103444e-01
9.772839131170180105e-01
9.507158896350342836e-01
9.270552035660726276e-01
9.419966271228988886e-01
9.652621678843805730e-01
9.623037086827930242e-01
9.556471976582774364e-01
9.668752402418814285e-01
9.643934915516996220e-01
9.440658144823015352e-01
9.363203306239754609e-01
9.292604820502717855e-01
9.304118212169903979e-01
9.359562909167927769e-01
9.391449750575048272e-01
9.592301044733446691e-01
9.583149560294264013e-01
9.162867922026318723e-01
9.026995206678806172e-01
9.314739776157623385e-01
9.277026199942424167e-01
9.112797193140876884e-01
8.986979112706096062e-01
8.877409189619132057e-01
9.067994206284352154e-01
9.271881259825708321e-01
9.479070558421756054e-01
9.171926206568465911e-01
8.990132200334032264e-01
9.270011620893073845e-01
9.447677355751570305e-01
9.505814325120137687e-01
9.588865843971433600e-01
9.558564103061054640e-01
9.282076654682868133e-01
9.129704507683475967e-01
9.031615901482378250e-01
9.366112617620749869e-01
9.614949203780849274e-01
9.396638741675518158e-01
9.254489567043606701e-01
9.239813121472130186e-01
9.377226695182299121e-01
9.188738498902221385e-01
9.048905873716760473e-01
9.254002733352674204e-01
9.059576790630106125e-01
8.990759597412160131e-01
9.128825437718478542e-01
9.096058420710287917e-01
9.113237741901495381e-01
9.236192778415232008e-01
9.398143114827810507e-01
9.314256250038043250e-01
9.253364503836142285e-01
9.205047735286536748e-01
9.428211811026578903e-01
9.304312414858775249e-01
8.880637118739710401e-01
9.053697405645037000e-01
9.292567830170282983e-01
9.159991022720932463e-01
8.902674605771583316e-01
8.784760130541804379e-01
8.849091365462002923e-01
9.006835474640220163e-01
9.151198653750151069e-01
9.371148317215409751e-01
9.106197214414689656e-01
8.923577697241326101e-01
9.011053397432080558e-01
8.690781177661915935e-01
8.869156585418752625e-01
9.304106934619289504e-01
9.233087837199448478e-01
9.193431139467588276e-01
9.255447013769596554e-01
9.316542199046232708e-01
9.163033545441490180e-01
8.899680271454674108e-01
8.820904384055984204e-01
8.901624496893121297e-01
8.904744109794099360e-01
8.993309780040182888e-01
9.225260369576343544e-01
9.085324357894314362e-01
9.082525269616426034e-01
9.060154130480638779e-01
9.190479214968538813e-01
9.300675083366025664e-01
8.908367130109721144e-01
8.844391303844361119e-01
8.942390369199263445e-01
8.932255757264276896e-01
8.902564608878889008e-01
8.994893924337682423e-01
8.781851811536565133e-01
8.711280907739290535e-01
8.972667538158350942e-01
8.795234079324842913e-01
8.718515204663542795e-01
8.806737159298984041e-01
9.009128815442954963e-01
9.169364057664145529e-01
9.277017021921282192e-01
9.135273368324076104e-01
8.890137009532387280e-01
9.236572664378608355e-01
9.286730951085866437e-01
9.149977626166174716e-01
9.078366885897737326e-01
9.107017420403651364e-01
9.156544239860620049e-01
9.125015316379506691e-01
8.974012811538666368e-01
8.506446251659529612e-01
8.746922655566686799e-01
8.891072501040847564e-01
8.587563850127910570e-01
8.970834796168913883e-01
9.136474674369929883e-01
8.888202793217389042e-01
8.860870779841811817e-01
8.887110183841840927e-01
8.982407450916499725e-01
9.055620016815545403e-01
8.840823189201885146e-01
8.745822452434025562e-01
8.772368907233397683e-01
9.119509691251858063e-01
9.274455296899764001e-01
8.852187812263931921e-01
8.875990793394774592e-01
8.875243089151331199e-01
8.908069808127603295e-01
9.227577522575111102e-01
9.076901193994499906e-01
8.750353535329443710e-01
8.853439561759119947e-01
8.945456545834017392e-01
9.003907412628423534e-01
8.852363753115367606e-01
8.748478072706485920e-01
8.808291667932242053e-01
8.857100830959666604e-01
8.853489455860128476e-01
8.682275046571725774e-01
8.832776986370440842e-01
8.858035336734250142e-01
8.985364208019408494e-01
8.938549615408171167e-01
8.639465238322370233e-01
8.732206722104443042e-01
8.716176925089187399e-01
8.535198617856910586e-01
8.815941662454148675e-01
9.093089036345352039e-01
8.925840825853740279e-01
8.770155580058132117e-01
8.626371655249609471e-01
8.660195993076712506e-01
8.826750904386702068e-01
8.684609646982189846e-01
8.709116617231298374e-01
8.876814829576540333e-01
8.654026078741738903e-01
8.745158565016443175e-01
8.862734516837367238e-01
8.735750247946318936e-01
8.549559449981443127e-01
8.650488658622205174e-01
8.555183080149376673e-01
8.666778105416976796e-01
8.815597568503071857e-01
8.504807388758185427e-01
8.514722537537404712e-01
8.342942076399303408e-01
8.442155196577414422e-01
8.726945947415188920e-01
8.362450070025885251e-01
8.256609015519980055e-01
8.552824640263456679e-01
8.395188418326329227e-01
8.587624961392934519e-01
8.634512165053092048e-01
8.514218846536766305e-01
8.587990828411977695e-01
8.608302651933636973e-01
8.787093572307135281e-01
8.581312563121354930e-01
8.325293182778178425e-01
8.497137397284275639e-01
8.664252299307020344e-01
8.637403519086803705e-01
8.629615319117260874e-01
9.006718742788406562e-01
9.122937716666796870e-01
8.923650274819480144e-01
8.688741940927375840e-01
8.493883143097135102e-01
8.432791075945540449e-01
8.692048349161436427e-01
8.861716891475222013e-01
8.605480790864831198e-01
8.696620173732585446e-01
8.731585939088827297e-01
8.555940875117675759e-01
8.414677085527658695e-01
8.458499662782948958e-01
8.521499158370540172e-01
8.347451263574608982e-01
8.278326013659397242e-01
8.462173438237321488e-01
8.571339135275602983e-01
8.708678507163721827e-01
8.646568800494196516e-01
8.613404247614614428e-01
8.633709342230765360e-01
8.418699494142798390e-01
8.632722102672456543e-01
8.815086591560626905e-01
8.661799901439615201e-01
8.430851566930556151e-01
8.392380103956259552e-01
8.391913448459358271e-01
8.583703055982889740e-01
8.858929527755055044e-01
8.792245410191462662e-01
8.353507280979297622e-01
8.270096348131914521e-01
8.740507828591889128e-01
8.786475213724181943e-01
8.477394897208355706e-01
8.490840379547459627e-01
8.564675218781120369e-01
8.033527761513628018e-01
7.970453760257255604e-01
8.380761642941539913e-01
8.681521047023027515e-01
8.630389974648489115e-01
8.267787858427777525e-01
8.188774303078543149e-01
8.159457142023831544e-01
8.183883485178270467e-01
8.327763031708907970e-01
8.389364093004806344e-01
8.563963558502271090e-01
8.773354457508140136e-01
9.017336951204575346e-01
8.908339842823300714e-01
8.636687352682423935e-01
8.430064418538895099e-01
8.207691138770242256e-01
8.153227359465879953e-01
8.192297260768685030e-01
8.490572466997859946e-01
8.485990595495324085e-01
8.427726724120762070e-01
8.695798974231621070e-01
8.669991763202123947e-01
8.625338878535273590e-01
8.640204059866446462e-01
8.496373478191147077e-01
8.407428391257139033e-01
8.375850615313037428e-01
8.392257712425276184e-01
8.418816059521907480e-01
8.361650551278534405e-01
8.530971195279707375e-01
8.765161826507590348e-01
8.601215313746625180e-01
8.464295625754780783e-01
8.616560507263233415e-01
8.413870596532077029e-01
8.188253018970629293e-01
8.344950371758058649e-01
8.280761829257287099e-01
8.193711163977291934e-01
8.202492519981693375e-01
8.474147221653171025e-01
8.711225543876905952e-01
8.362899211970923341e-01
8.205039822051174436e-01
8.494281617922854188e-01
8.251851825755127656e-01
7.985376676119512185e-01
8.239868065508171302e-01
8.472096356492880842e-01
8.184857334653424799e-01
8.234106726133627596e-01
8.396174959377090685e-01
8.276128002380066517e-01
8.338706575698693335e-01
8.431756371166022612e-01
8.638612749727188067e-01
8.541784745082943164e-01
8.499603752187385730e-01
8.622876430373895840e-01
8.414526217233689875e-01
8.303329804155304972e-01
8.171542838284283627e-01
8.207602161806549779e-01
8.499465034386457507e-01
8.421093018739059799e-01
8.361139279234318655e-01
8.615100649183137227e-01
8.423670428780291042e-01
8.154665541974287502e-01
8.112661519328568938e-01
8.013098950933870146e-01
8.132322568183451006e-01
7.880057943782097230e-01
7.787054833203522763e-01
8.109919406524265240e-01
8.396769014485914173e-01
8.370668779004787341e-01
8.304541385401880138e-01
8.116543408458457565e-01
8.082526468009318954e-01
8.320754641937047058e-01
8.358557459249427168e-01
8.264855522148005784e-01
8.205023194774885287e-01
8.276930637078032671e-01
8.309788462724502223e-01
8.337542098746503205e-01
8.273201269573132732e-01
8.145280820141156397e-01
8.255418258641614715e-01
8.301760847297011692e-01
7.969860202130498728e-01
8.036957338292954889e-01
8.332678481892730193e-01
8.298679301026594679e-01
8.348999613630960770e-01
8.480602158843186800e-01
8.414310035115165620e-01
8.338947550305039202e-01
8.120762255794764517e-01
7.926793354159253902e-01
7.987762875474319069e-01
8.053763719757236483e-01
8.207010324573971172e-01
8.329235395093267380e-01
8.168810441919240883e-01
8.008258123888724045e-01
8.032171073800425942e-01
8.136436439752464667e-01
8.176726242559341218e-01
8.223730675043816607e-01
8.235181779532377844e-01
8.073231265685933966e-01
8.177492760610390876e-01
8.110018280084712039e-01
7.956086570410272341e-01
7.962100451393635536e-01
7.827099040229642535e-01
7.746582095549311431e-01
8.024784580359132224e-01
8.379208414163673568e-01
8.187325516289527538e-01
7.975009324337922756e-01
8.067232151050267586e-01
8.100220922704920445e-01
7.948358336458647422e-01
7.983632935989100066e-01
7.957981424510042201e-01
7.919731179983354741e-01
8.071216064461939066e-01
7.993115837432570592e-01
7.961277405092255233e-01
8.055179526005802337e-01
7.894516358393550703e-01
7.926711997306501445e-01
8.022333492006651356e-01
8.023063293748902147e-01
8.078964181218188934e-01
8.115307427689626429e-01
8.211517671044180622e-01
8.091585254180569953e-01
7.991093617059739085e-01
7.895412716875197523e-01
8.015376131603515475e-01
7.949773958570742760e-01
7.762473975282554450e-01
7.760260122075934852e-01
7.840387536587145600e-01
7.950459202553308291e-01
8.008010272241424810e-01
7.893372212348344075e-01
7.724651866854030935e-01
7.823034530346320015e-01
7.834558216811758902e-01
7.958732710655228582e-01
7.976232784929083719e-01
7.957494616001683507e-01
7.981288664818788625e-01
7.900553573688140485e-01
7.903083855522838874e-01
8.036536550770888576e-01
7.808899076991157040e-01
7.594511130486185646e-01
7.827548914899817856e-01
8.010290653601385147e-01
8.217921336932391130e-01
8.016478187925970555e-01
7.811775704307837298e-01
7.819064368395689524e-01
7.783959472770697330e-01
7.948684225307367512e-01
7.714040077740642598e-01
7.405747371775591725e-01
7.476462639568185464e-01
7.678097071697452813e-01
7.776229245057879602e-01
8.116488318969026228e-01
8.107785507074113385e-01
7.771671570688301056e-01
7.923107987216436721e-01
7.939515839579586176e-01
7.902887837864178699e-01
7.852556941939466961e-01
7.650717563867966975e-01
7.645074249083575468e-01
7.696549326629845700e-01
7.792405533432592568e-01
8.107748623866130044e-01
8.103869489010601113e-01
7.773240322923454793e-01
7.508299704799299423e-01
7.485169575339379877e-01
7.756519286921825795e-01
7.819260384872613878e-01
7.837360865416469480e-01
7.872172321236180492e-01
7.658406325975791740e-01
7.871987228115664426e-01
8.031071191869548764e-01
7.635744320649748840e-01
7.785003802150519681e-01
8.033662056692730813e-01
7.973838219360542823e-01
7.953069338853261394e-01
7.812722814644595948e-01
7.569077283195008166e-01
7.411921772918670381e-01
7.505865022660846986e-01
7.419485502053657644e-01
7.593908911702803577e-01
7.740813587778547777e-01
7.672422230214382965e-01
7.631579854943736363e-01
7.484155383971972109e-01
7.484850679548838981e-01
7.730612902894431482e-01
7.743929275301311144e-01
7.547252470197520768e-01
7.643379397420820842e-01
7.664658172224576571e-01
7.670279201637340005e-01
7.772812694246833409e-01
7.703766257404263129e-01
7.505274953137061056e-01
7.478599743355778262e-01
7.520959760738857858e-01
7.517116708949028725e-01
7.428594203326004397e-01
7.526556455211669272e-01
7.790427362316642013e-01
7.722483063011611470e-01
7.665531862438895727e-01
7.732178105296982906e-01
7.658973330456563255e-01
7.723851003358718215e-01
7.560357464416428419e-01
7.456647122972526187e-01
7.616244730174898114e-01
7.673663887700258313e-01
7.671688710548518753e-01
7.730438275724333952e-01
7.666576971551248842e-01
7.619775649465321266e-01
7.767029308503332619e-01
7.617110424373358946e-01
7.614853740193698872e-01
7.844646711256673122e-01
7.659934697672338144e-01
7.294246424041997967e-01
7.433980811921218068e-01
7.539652774338798658e-01
7.541039340437846183e-01
7.573628404336043562e-01
7.492150734266306289e-01
7.565662361905237665e-01
7.424492030969156442e-01
7.263241989513589125e-01
7.331168152587875797e-01
7.441768568237819848e-01
7.304039583291966897e-01
7.481665300643979277e-01
7.673593381589012274e-01
7.665447795559915400e-01
7.725458031215374222e-01
7.458949885183043804e-01
7.388097124218307998e-01
7.333006001313224775e-01
7.370095096723464634e-01
7.634807393399096753e-01
7.618375460448719716e-01
7.389154217579950723e-01
7.699679431105319605e-01
7.960747884095462634e-01
7.624066559594756542e-01
7.491756732413639153e-01
7.541553116555362868e-01
7.740708197860581841e-01
7.795906142352901913e-01
7.676090377056100644e-01
7.517358817209394140e-01
7.331599316797573485e-01
7.551058210281904604e-01
7.640929667605536046e-01
7.567368622201618988e-01
7.678124113190523126e-01
7.638057516430132310e-01
7.540384215863810136e-01
7.467526473426783218e-01
7.491645760721467040e-01
7.454048861942902393e-01
7.371159868280233729e-01
7.231641970889426396e-01
7.291913564355700927e-01
7.328472130731038536e-01
7.044295307544353735e-01
7.207922029222457727e-01
7.303643197459401826e-01
7.237771991176175090e-01
7.353494211437573425e-01
7.324612430727384105e-01
7.356576539732588849e-01
7.176669754319782157e-01
6.905338546667433297e-01
7.340583319052280675e-01
7.504813055140704403e-01
7.305630156437969980e-01
7.171566524810022436e-01
7.200226408295732350e-01
7.207282592120390907e-01
7.088459165963846287e-01
7.223333315869691074e-01
7.413427567040840049e-01
7.516377275897004884e-01
7.508876699210637051e-01
7.434377307763659903e-01
7.172074303909408144e-01
7.296041232441056179e-01
7.490270046666337445e-01
7.260942803019670988e-01
7.240249301336012522e-01
7.232705985671171733e-01
7.131721956491521297e-01
7.184373796914794719e-01
7.150435427815506895e-01
7.063669664986489405e-01
7.088891282811914385e-01
7.096472297464170298e-01
7.203925269769639872e-01
7.483240222858522639e-01
7.412690951176699183e-01
7.142076989861907421e-01
7.274327173108372513e-01
7.604872358686709521e-01
7.552205893465441244e-01
7.392311400491289319e-01
7.213634126333491325e-01
6.991652509031655027e-01
7.168105711847819750e-01
7.266102217074688063e-01
7.216763852390926104e-01
7.331068709725934163e-01
7.357163196764274771e-01
7.075839272011666958e-01
7.065192738084867807e-01
7.169948613984477026e-01
7.158962864008997506e-01
7.440456024558680381e-01
7.166773959145666950e-01
6.838833242284422242e-01
7.154225860435792228e-01
7.232317985058417387e-01
7.030577334802690093e-01
7.009416876812749608e-01
6.955868342790376690e-01
6.948204629739864746e-01
7.115169295123879856e-01
7.263051089082175338e-01
7.319597522950682666e-01
7.252602939449792618e-01
7.277790786351684416e-01
7.333865094820416486e-01
7.062462287962431029e-01
6.859408665011510475e-01
7.132640798234900492e-01
7.264363232314574592e-01
7.372179776968112996e-01
7.596811613187850476e-01
7.390067629002446958e-01
7.180739203797377179e-01
7.241612085124968790e-01
7.162899102483134550e-01
7.185612511554567705e-01
7.111514771443133709e-01
7.124833328245081532e-01
7.113761167991976553e-01
6.912846062585495943e-01
7.204661491397414963e-01
7.434259134410969860e-01
7.364120481979823385e-01
7.262460085022289791e-01
7.116143445229228259e-01
7.103308463550194185e-01
7.043250978264962159e-01
6.879762939784022091e-01
6.932405787935826957e-01
7.030443412227106448e-01
7.056925336665111903e-01
6.947842681031212164e-01
7.016210215925815508e-01
7.198512909061546283e-01
6.950708164360103192e-01
6.928557896927961535e-01
7.165156581184674023e-01
7.182628144940352843e-01
7.036493728505934797e-01
6.983348743808842629e-01
7.037538437739561115e-01
6.967945482294810589e-01
6.942852075300798287e-01
6.914113249996254318e-01
6.849969081181814801e-01
6.738015216352902792e-01
6.617403062392910318e-01
6.686767620349242103e-01
6.927043167662718659e-01
7.044891045471634028e-01
7.000952849943740119e-01
6.836956720602368476e-01
6.772302308016359129e-01
7.030246086819695872e-01
7.203077032561769899e-01
7.147873628184943096e-01
7.181209593640619504e-01
7.101849846442140901e-01
7.051795108744931539e-01
7.022355217735406496e-01
7.078304582349441709e-01
7.208967083423837297e-01
7.248251413716541025e-01
7.147466618113523795e-01
6.870578491323696690e-01
6.822153018063283891e-01
6.929472776195234607e-01
6.951907542403908957e-01
6.911192076071642765e-01
6.966746183751343358e-01
7.016810253559884192e-01
6.943006266642829383e-01
6.923995479937170572e-01
7.015282652700191024e-01
7.080654073243802804e-01
6.868046000858676337e-01
6.784147188265440276e-01
7.053659607133065945e-01
7.121316827277596184e-01
7.018019771888184266e-01
6.920926984422094419e-01
7.090455018956508537e-01
7.107771083717775440e-01
6.909694009132840709e-01
6.995979085068626535e-01
6.957725241257999294e-01
6.874013116940164148e-01
6.896110211262774792e-01
6.881228450498475535e-01
6.933439778959996636e-01
6.977800523485302442e-01
6.800982022293193818e-01
6.696048697755977441e-01
6.876670832177769199e-01
6.919843013321712588e-01
6.838207376044161956e-01
6.829100689358793552e-01
6.913855220663931433e-01
7.059570983962755175e-01
7.007756933152662349e-01
6.996928161737252516e-01
7.116692835177086396e-01
6.889024898392266394e-01
6.693693586819111641e-01
6.746335681798238948e-01
6.812542879502612170e-01
6.822428259244361914e-01
6.837507356826640903e-01
6.957918146106447654e-01
6.694531080779300147e-01
6.598762905888834185e-01
6.850538531176597612e-01
6.875783095730343408e-01
6.885812870559607779e-01
7.063991847662006718e-01
7.101537683422588509e-01
6.733687426783854235e-01
6.521151676775541750e-01
6.701876472209294944e-01
6.928384275038128592e-01
6.911325295865849982e-01
6.903393204317377352e-01
6.797013418107037408e-01
6.773320462878305026e-01
7.011564446734273037e-01
6.951906768453179897e-01
6.838133244400887989e-01
6.786929724307565470e-01
6.845866836105856112e-01
6.978831008273248537e-01
6.856041142894685469e-01
6.689493310884170318e-01
6.852400687973686511e-01
7.045835116786661745e-01
6.987453779149629396e-01
6.657492355002195827e-01
6.445709827857173391e-01
6.713794100563036382e-01
6.756742077510775601e-01
6.801908321517969869e-01
6.889547564040581218e-01
6.711406795361519739e-01
6.871997060341810126e-01
6.811923497391921822e-01
6.662265750686002796e-01
6.691063890203404751e-01
6.508934866537937625e-01
6.516943454589831930e-01
6.544271452979129045e-01
6.549586959655944174e-01
6.703402840082858249e-01
6.733007430176050079e-01
6.577639014677532092e-01
6.536182465953432885e-01
6.571053745413161229e-01
6.557797579032198509e-01
6.551336884809643157e-01
6.516392160959572077e-01
6.506371078268118335e-01
6.688312948047629991e-01
6.987238224602801973e-01
6.722049982511802968e-01
6.498396155369319249e-01
6.578437880858789555e-01
6.527292838434571864e-01
6.769561489572210045e-01
6.737026989677378230e-01
6.475282563783547607e-01
6.461963070911822538e-01
6.610105951080913478e-01
6.646171873039342648e-01
6.508661420380916773e-01
6.481901400249047152e-01
6.582651217058536064e-01
6.664167556298001838e-01
6.562790462820635717e-01
6.497441205782319429e-01
6.502975279114282525e-01
6.558090839056366361e-01
6.763364676087773031e-01
6.809223604510122874e-01
6.742345328311062369e-01
6.546964666954913081e-01
6.331595535352865234e-01
6.470082982554360429e-01
6.642224312715514500e-01
6.654559134906616880e-01
6.579979229332575397e-01
6.563315586066171825e-01
6.516601781181519115e-01
6.374459430231537160e-01
6.285331813428627346e-01
6.433862462374184688e-01
6.619369179995345798e-01
6.452759709696961332e-01
6.558715344263426061e-01
6.566617290149797670e-01
6.500548357756251727e-01
6.624349975904312293e-01
6.756286537409844639e-01
6.656038026225599147e-01
6.321743997473624477e-01
6.441495772778816908e-01
6.652252804657416974e-01
6.368702240976477080e-01
6.194729511640553188e-01
6.351365414223525407e-01
6.474305000479817496e-01
6.642925440269757953e-01
6.485443088891941210e-01
6.308021102805928537e-01
6.471768503957900931e-01
6.427906732150109326e-01
6.544537916614040496e-01
6.755625174344329631e-01
6.521132665584282728e-01
6.421133317666138929e-01
6.636668566462016194e-01
6.501056361439591091e-01
6.422648841378181261e-01
6.511719948676011338e-01
6.516614017561321859e-01
6.685575278503088636e-01
6.470008117523102786e-01
6.150528636369476665e-01
6.323332202742535380e-01
6.394527707943775674e-01
6.297355831088786715e-01
6.333128168751481768e-01
6.417948433064805114e-01
6.627105175508383184e-01
6.613277970482264179e-01
6.380360393624999737e-01
6.466105249579291447e-01
6.614404978657686396e-01
6.503579064001121512e-01
6.418493332789468875e-01
6.191959100465010968e-01
6.276016785546533194e-01
6.413218476185946759e-01
6.228399413509240201e-01
6.389206961120638129e-01
6.419245371974725556e-01
6.259604449996245545e-01
6.241974637593469266e-01
6.188509285918978309e-01
6.352608735111656690e-01
6.333186482342852974e-01
6.170299210137080159e-01
6.186035400642170279e-01
6.184039440354052175e-01
6.238577330416884559e-01
6.517249602688852672e-01
6.569206716248665590e-01
6.162531932931513134e-01
6.017783722648952782e-01
6.341006179875103843e-01
6.541658324660820645e-01
6.270194737765291126e-01
6.081818227225358475e-01
6.233342487586114311e-01
6.357860082450015327e-01
6.407379868386701149e-01
6.400816746138096036e-01
6.291018698068896464e-01
6.335819316144006841e-01
6.459568604811820602e-01
6.250281100571032367e-01
6.091380729986606291e-01
6.097202919768310858e-01
6.143528577653245559e-01
6.143699044482704430e-01
6.239844967376089180e-01
6.350218483812004600e-01
6.314680897637877655e-01
6.357242638380843358e-01
6.343158876177730221e-01
6.275367856904451314e-01
6.152698652203114627e-01
6.059869689564070239e-01
6.166141173773708184e-01
6.309190745033402825e-01
6.269140555140020332e-01
6.326798449337103225e-01
6.273033437273607404e-01
6.253595508590182872e-01
6.353040814295600747e-01
6.275130825529713352e-01
6.287492537697451089e-01
6.302723665880882731e-01
6.275893179220083384e-01
6.218521646515985379e-01
6.244405803832410173e-01
6.293901157546204495e-01
6.200073116176272325e-01
6.134546568081326035e-01
6.156511643967285119e-01
6.242531820099079809e-01
6.193554073343404687e-01
6.126905282127990127e-01
6.147236995289762085e-01
6.228116235754496133e-01
6.264773304059179093e-01
6.114740956538465833e-01
6.170710060361440652e-01
6.263594214889265377e-01
6.174826668806000507e-01
6.129052447830615202e-01
6.208331110825866528e-01
6.125439901663923825e-01
6.023830528500588866e-01
5.933364843145020329e-01
5.866725647693035173e-01
6.100538645629955958e-01
6.205446011334517786e-01
6.028440714854751414e-01
6.051838031232698034e-01
6.192521845318096352e-01
6.064023172485513147e-01
5.987187595335428103e-01
6.043243228091437214e-01
6.001245466599086642e-01
6.084274351124034919e-01
6.068881570468210862e-01
5.895951007301243330e-01
5.983633856376563420e-01
6.211123224637059570e-01
6.330125819474731186e-01
6.324877100756570725e-01
6.155699153927548517e-01
6.148594001123959263e-01
6.301164144512896303e-01
6.244729383985615501e-01
6.267316031228071793e-01
6.168281804244301059e-01
5.991643363920993171e-01
5.946072736681805582e-01
5.861094302943686829e-01
5.972553825474824496e-01
5.934663436154256067e-01
5.864153038539986484e-01
6.039583807004880178e-01
6.025675206409434326e-01
6.045734114780302315e-01
6.084591863229342756e-01
6.231997103430700902e-01
6.175967370606564311e-01
5.963502986117464877e-01
6.025709150170136530e-01
6.001255382976840025e-01
6.057420060981342225e-01
6.071840818085914027e-01
6.028488573001090645e-01
6.041969348798170714e-01
6.044014195650589949e-01
6.192323825624889144e-01
6.287131677858168732e-01
6.075305844455278770e-01
5.891823252427800250e-01
5.896168656330113000e-01
5.889019419511887232e-01
5.994125215847985189e-01
5.968967893764597354e-01
5.858211492100683371e-01
5.896294107131505591e-01
5.903898230421976701e-01
5.947931505092655113e-01
5.882715789277467300e-01
5.872881283653987872e-01
6.080352783217758406e-01
6.086254878141168501e-01
5.983748484009497881e-01
5.922003617554847388e-01
5.878847742808930299e-01
5.819507155668327547e-01
5.965460548130528950e-01
6.237860051580789156e-01
6.088625582739730646e-01
5.858801892090372831e-01
5.848487012128268381e-01
5.989535046814528085e-01
6.031504524036893633e-01
5.905578449835509058e-01
5.945524048472378142e-01
5.942767793306537039e-01
5.921762911773780225e-01
5.937108276711033916e-01
5.981077095034208480e-01
5.789557166602297134e-01
5.705342331193521410e-01
6.042853958262683900e-01
6.011666368848052056e-01
5.902050462074154291e-01
5.938606100564137735e-01
5.917144308148739595e-01
5.955791818790726611e-01
5.876818549150638615e-01
5.888968484387573366e-01
5.921010137561049103e-01
5.924803448955895391e-01
5.940823784563808996e-01
6.030905640181742910e-01
6.116396397460501788e-01
5.971952643872237010e-01
5.898077601664695191e-01
6.112246818547809601e-01
6.039821307629329450e-01
5.670426164030967220e-01
5.762552522507572439e-01
5.871868342654150696e-01
5.757650085235244131e-01
5.752474363580734051e-01
5.811663825335636746e-01
5.868019132468320631e-01
5.785997559668990542e-01
5.743683270403833196e-01
5.717583680288530479e-01
5.757731325328548921e-01
5.883266065012574542e-01
5.934898285547897112e-01
5.904372076987929319e-01
5.701590838115558890e-01
5.862702512768785956e-01
5.992273791616733458e-01
5.812917768936078922e-01
5.621568555417043589e-01
5.503847927721997602e-01
5.630319983067941791e-01
5.682076203334351927e-01
5.585710078831331860e-01
5.751281259189527928e-01
5.790722029090968892e-01
5.550630272526622111e-01
5.581807801815156234e-01
5.900173841654156037e-01
5.939276257220174049e-01
5.641566063431712186e-01
5.715327104522041068e-01
5.832306710786212545e-01
5.852843227627491096e-01
5.987480880122054705e-01
5.874805200017174656e-01
5.740377317200443530e-01
5.623079189113656673e-01
5.579260513718027337e-01
5.711735867459619698e-01
5.733306858914031245e-01
5.914877540241452181e-01
5.868521786426886822e-01
5.770558304691352225e-01
5.774256124323072781e-01
5.606647467519543238e-01
5.687792667457912676e-01
6.009138568910693534e-01
5.848190315512694637e-01
5.575289455578101849e-01
5.594372164780530010e-01
5.516966137828760441e-01
5.852847819142723562e-01
5.859985689843810741e-01
5.612832055600056602e-01
5.693883187171113747e-01
5.709934764225824688e-01
5.832753860275750046e-01
5.849436726160733846e-01
5.714312615799629347e-01
5.710106833517789582e-01
5.769130409550151661e-01
5.966646123548056124e-01
5.934106527657702079e-01
5.715176490489058958e-01
5.653152753853390999e-01
5.502688036352212375e-01
5.565444811163535732e-01
5.679531554598374887e-01
5.647953774704006502e-01
5.649314876264398544e-01
5.650304313692622316e-01
5.536332616180602573e-01
5.439679619272519417e-01
5.629222933170323628e-01
5.902898156569360566e-01
5.787325710115929223e-01
5.558623460264620064e-01
5.678193747155112492e-01
5.712981185170815657e-01
5.567896946769336219e-01
5.581103176136250621e-01
5.695752584046579470e-01
5.555425930185567962e-01
5.405128050272237639e-01
5.570409747055721228e-01
5.688840327574389288e-01
5.672831490353903439e-01
5.590809873366424654e-01
5.656297889029646697e-01
5.655721683856236304e-01
5.522305238456975962e-01
5.446390162172549676e-01
5.624497606670079142e-01
5.695586048252327949e-01
5.524343940550052734e-01
5.650744475997281357e-01
5.614926413826976104e-01
5.577849025205352529e-01
5.602478968969057949e-01
5.592370628095802987e-01
5.497444382426612819e-01
5.439436486289176420e-01
5.618581838133945849e-01
5.532463958286829575e-01
5.398796499677844807e-01
5.481273923629004230e-01
5.557860449649811851e-01
5.544060467936596792e-01
5.494541660754205248e-01
5.497321258609074723e-01
5.578052399231574476e-01
5.583040527847263901e-01
5.463317198452168899e-01
5.283147965160300830e-01
5.158355117200187356e-01
5.348217917165820623e-01
5.515666159082739384e-01
5.517931652226714112e-01
5.544315246258632035e-01
5.535727959609596516e-01
5.594594845083922241e-01
5.508261977645206864e-01
5.418218449114257096e-01
5.504621361698450732e-01
5.496438493609493436e-01
5.472385408570092924e-01
5.361661314458575633e-01
5.210109155230202571e-01
5.417638679807734725e-01
5.572997893016949922e-01
5.456868419443376972e-01
5.480191783159530372e-01
5.429596731539517718e-01
5.454837658002179568e-01
5.578239442874937115e-01
5.629707833606542033e-01
5.580758440012538735e-01
5.461448115417576465e-01
5.358140236465540607e-01
5.318699206714063710e-01
5.436986065053907025e-01
5.486774583017091089e-01
5.353679508917994490e-01
5.402183168805870794e-01
5.470039585186279307e-01
5.309306140595340118e-01
5.276615490067443348e-01
5.398551825685545813e-01
5.433754398879269143e-01
5.375277780156395568e-01
5.347612504510936837e-01
5.457811944602769527e-01
5.416300243166765060e-01
5.395497946491691899e-01
5.439245504203602533e-01
5.316818671313076061e-01
5.407344278706405216e-01
5.522749961976065602e-01
5.499715816214814090e-01
5.455363075566072029e-01
5.515066269376690533e-01
5.553017550606167418e-01
5.517877024461363966e-01
5.608237015291538397e-01
5.614371303067692276e-01
5.393991591025890653e-01
5.286038284597204262e-01
5.346819603917364327e-01
5.308991742817353865e-01
5.320142118027231248e-01
5.378289141649101879e-01
5.334653171798336979e-01
5.336487125989389790e-01
5.311246404922401743e-01
5.211490535540597158e-01
5.178734832770697238e-01
5.354664255783645466e-01
5.413762874568974759e-01
5.110906497860022712e-01
5.140290177897882673e-01
5.295867117282054837e-01
5.331593115015843543e-01
5.544444112987800821e-01
5.394500188267565832e-01
5.320517887081009922e-01
5.409115758297211585e-01
5.430264636962038871e-01
5.389655138260227574e-01
5.114512655370044847e-01
4.979077059616565104e-01
5.261746658744461680e-01
5.296267932125354738e-01
5.173145112189759809e-01
5.385156145688538842e-01
5.378824539259201565e-01
5.327473388288551659e-01
5.350866702796523988e-01
5.325269052211606402e-01
5.290854834676127494e-01
5.345569203987095008e-01
5.389179519277604857e-01
5.332083204587018122e-01
5.294143900631934629e-01
5.275617214107337638e-01
5.264879876654249280e-01
5.226545980278038961e-01
5.106066265854382058e-01
5.165623944876457374e-01
5.292864880492168522e-01
5.119059169884138116e-01
5.193699234030256795e-01
5.319726136568253549e-01
5.305722922103128791e-01
5.347687343019071893e-01
5.183905763668046340e-01
5.157369613798870045e-01
5.241741075957406792e-01
5.115266415363057817e-01
5.202748206312546309e-01
5.270610145286455106e-01
5.024577526666469396e-01
5.143383693550167557e-01
5.270579135160126105e-01
5.221442871817784104e-01
5.259330159968246265e-01
5.325492884650907532e-01
5.211851275768510927e-01
5.075692013178848550e-01
5.098080208012434333e-01
5.109684690790572414e-01
5.232339014486536710e-01
5.274598592083524773e-01
5.136912890579247160e-01
5.190271659099198187e-01
5.264965507869008299e-01
5.156579363106809089e-01
5.086419889269556682e-01
5.034670235625836598e-01
5.038396284824617766e-01
5.143705850848220296e-01
5.125982716776016357e-01
4.969914666335704667e-01
5.061366899780194162e-01
5.101256704414743881e-01
5.120820182181669011e-01
5.206397334186433357e-01
5.134426975519349456e-01
5.190343339127895250e-01
5.245568143816748963e-01
5.269674433018747273e-01
5.311696740894663593e-01
5.246351245629524707e-01
5.062719001306982269e-01
5.144971697047108217e-01
5.146296115207619204e-01
4.981101832382875960e-01
5.073921775889658203e-01
5.046163674955091993e-01
5.001963407566194508e-01
5.154989404356322691e-01
5.177084580076120046e-01
5.092538966388436839e-01
5.119543697377294533e-01
5.195112653360022259e-01
5.142776664357275873e-01
5.044198052316347658e-01
5.028165890523534909e-01
5.034081594338423171e-01
5.000338645512987235e-01
5.006071104163515306e-01
4.968133814768315726e-01
4.944897486199871239e-01
5.150059712279668744e-01
5.128906803441880546e-01
5.139889765777159170e-01
5.153616655894381893e-01
5.123240636487927935e-01
5.075460718751405587e-01
5.079230391588716031e-01
5.120385666868310093e-01
4.992714529122994627e-01
5.129943068963531694e-01
5.254579080809123059e-01
5.100336300107055632e-01
4.987366887189099152e-01
5.124268511329590492e-01
5.260470328488261460e-01
5.105426564807644674e-01
4.973485585731496350e-01
5.079971772581046707e-01
5.169091409400135007e-01
5.162611360265177973e-01
5.081379636231216912e-01
4.955469307844871940e-01
4.975486128314857703e-01
4.897110190046263245e-01
4.762490060614021359e-01
4.816475092446366180e-01
4.859576461460590191e-01
4.837581898756845855e-01
4.964728440642978691e-01
5.018048830193271304e-01
4.913840513834251134e-01
4.957742855916399405e-01
4.971375778110286858e-01
5.027243019436068439e-01
5.044366735463529094e-01
4.903241305390441673e-01
4.766125167240214955e-01
4.787980137787360424e-01
4.899971708640272205e-01
4.969688569037940540e-01
5.064722130555284751e-01
5.137911063210537366e-01
5.035377250486691159e-01
5.002899558070162955e-01
4.868119471180893942e-01
4.781038601054546922e-01
4.918575382219279590e-01
4.904580330253384135e-01
4.940518428349105484e-01
4.907531335306022369e-01
4.912410487740649923e-01
5.019019445397850943e-01
5.011391656544904594e-01
5.022216105652592688e-01
5.067555527367511026e-01
4.965979407465413997e-01
5.017697014359439045e-01
5.081852828762327690e-01
5.044457352377444970e-01
5.015739467133931706e-01
4.938165569386015474e-01
4.882453934174603716e-01
4.782143527375224967e-01
4.856389047379823798e-01
4.930160669815840668e-01
4.917810190168334095e-01
4.797825890371087976e-01
4.893366545491663056e-01
4.998621079020854063e-01
4.991466490192768557e-01
4.988131028022738667e-01
4.864819028791944611e-01
4.903500984575242527e-01
4.917870970755048310e-01
5.069116450714662436e-01
5.003856465339204806e-01
4.886105634769072337e-01
5.044613422199621944e-01
4.954137835248567101e-01
4.881287355205118916e-01
4.905789071326554507e-01
4.867726998331378119e-01
4.725073511792784453e-01
4.816531740801816008e-01
4.988712343570892438e-01
4.954564956112988416e-01
4.978688017715358627e-01
4.990432071603296271e-01
5.091409791703763732e-01
5.146733879558043068e-01
4.877705629790212161e-01
4.710193410628869537e-01
4.861739576144624153e-01
4.924476022644551088e-01
4.816884687056329217e-01
4.844714082739119410e-01
4.734589342401495649e-01
4.695553272863329242e-01
4.743926989165372921e-01
4.701360977679580611e-01
4.742687689926962102e-01
4.821676771910957671e-01
4.954812218398840229e-01
4.918448303976900582e-01
4.826237913259496248e-01
4.848230902702703182e-01
4.915759429714956497e-01
4.807404872784190042e-01
4.732673865741269248e-01
4.740175621214033352e-01
4.755941062048731349e-01
4.816259314201997710e-01
4.846919569479903322e-01
4.826775876608351834e-01
4.723492631495321836e-01
4.826860184674063303e-01
5.038826963212409416e-01
4.972789241056452814e-01
4.798465581752048847e-01
4.810288839340484124e-01
4.860957713366691468e-01
4.730025260706335888e-01
4.740908385441883754e-01
4.786367783394760989e-01
4.851123960048235317e-01
4.851418604063036377e-01
4.747986150453757936e-01
4.787434517236867082e-01
4.855840817386448682e-01
4.759377192658306721e-01
4.721646534220915181e-01
4.820703252066709799e-01
4.866883341860483436e-01
4.804768285258853577e-01
4.740931264992717664e-01
4.735619688736812938e-01
4.748091701921897667e-01
4.743688157477819467e-01
4.709941523608203728e-01
4.811616162700719235e-01
4.875615369766650442e-01
4.854991648144050265e-01
4.838598355151177421e-01
4.742319080431364187e-01
4.777880115797771832e-01
4.774011857063575337e-01
4.685732094812561921e-01
4.747914940351881663e-01
4.823158109801736204e-01
4.742897587993282760e-01
4.619378171659254129e-01
4.660827255702021388e-01
4.729463462935659668e-01
4.745082811914899112e-01
4.684879937265772898e-01
4.702390086694334670e-01
4.709619193105401003e-01
4.789320116299279340e-01
4.883421994654477127e-01
4.726556109251073279e-01
4.709588079039699893e-01
4.731950240599352431e-01
4.637312480590734531e-01
4.608153864929190879e-01
4.610802847022567041e-01
4.669206154295751365e-01
4.717459211748591952e-01
4.698457712401628017e-01
4.660874042998935929e-01
4.693927447734826952e-01
4.692180121858798847e-01
4.599776398601386762e-01
4.548437238165423668e-01
4.671701438226134040e-01
4.689282925138205660e-01
4.528007258086939602e-01
4.544680107305493766e-01
4.706738941884204830e-01
4.764755596089045309e-01
4.689992728647338072e-01
4.513263600937333364e-01
4.479491181953779155e-01
4.665395642845512336e-01
4.792274482083955234e-01
4.662613491917780295e-01
4.594344243004750972e-01
4.594904631554075913e-01
4.421834634485752313e-01
4.514806937720435287e-01
4.710002844582132919e-01
4.654274535914072475e-01
4.590075214849045904e-01
4.649426197775077263e-01
4.657184639749715749e-01
4.620919746620428814e-01
4.658083951799398825e-01
4.636891244459472872e-01
4.553084378751080519e-01
4.585523918639997643e-01
4.547113122938953866e-01
4.414766025299192154e-01
4.565215695589071032e-01
4.697384496314155333e-01
4.751866215274345162e-01
4.713969772322624263e-01
4.497297562179303210e-01
4.507145659095036505e-01
4.470484110566690372e-01
4.480524165207079856e-01
4.589477438693662092e-01
4.520739847688821644e-01
4.553931599877780734e-01
4.547212763792884416e-01
4.524854906056431370e-01
4.592535057209932159e-01
4.690280945967594817e-01
4.530007664154921954e-01
4.423505146390154796e-01
4.658952177283931517e-01
4.557648563866578129e-01
4.467268089054340363e-01
4.632859019463469452e-01
4.561360316873662724e-01
4.419667104552111314e-01
4.505220102268640558e-01
4.590253075764388346e-01
4.579782523206499811e-01
4.490545376283399115e-01
4.516475913894354433e-01
4.582420458450239820e-01
4.501035919368765459e-01
4.495405058037432733e-01
4.519255214241804652e-01
4.506867099922314823e-01
4.555617535968644050e-01
4.613670918665104814e-01
4.541879962012725369e-01
4.527555561950987184e-01
4.467476569433280198e-01
4.435160852763839756e-01
4.575039398321586459e-01
4.652660219638079520e-01
4.478163500075548753e-01
4.476801767610278926e-01
4.515409994169051755e-01
4.372970485615093050e-01
4.512675008768421425e-01
4.650841179926003544e-01
4.640738918346899444e-01
4.591207808381253530e-01
4.572418328565250878e-01
4.478919894628011211e-01
4.401686906944539124e-01
4.450469762693500808e-01
4.524655871025192178e-01
4.413076061973871256e-01
4.359464470318905605e-01
4.522113678074494159e-01
4.588410084717360338e-01
4.542701727292225988e-01
4.456948223764370942e-01
4.476178436648756143e-01
4.532325214978590311e-01
4.578385742695969540e-01
4.666683491988719568e-01
4.586185544113300372e-01
4.480497452640048728e-01
4.563712966905400514e-01
4.600258501246579645e-01
4.493514245522909345e-01
4.508080916294422980e-01
4.592453812287017323e-01
4.525503121193879541e-01
4.426587947761579378e-01
4.422050336165735396e-01
4.478722007663878402e-01
4.375552556242501834e-01
4.382483948501883497e-01
4.535962653607247819e-01
4.459855931506152005e-01
4.408967770554516608e-01
4.446202067147052572e-01
4.388551445096403603e-01
4.421690629434801845e-01
4.432114254583816582e-01
4.408313340841527594e-01
4.443045881611419889e-01
4.431964812657529507e-01
4.459824006937481156e-01
4.486200684499290214e-01
4.409438284146018905e-01
4.284772263110985802e-01
4.336585111817501392e-01
4.294566403606396299e-01
4.254553696989433198e-01
4.348307292911733901e-01
4.267258606105385765e-01
4.297689134263440458e-01
4.408622963728629496e-01
4.428836912862092468e-01
4.346735952878010290e-01
4.409618518210406957e-01
4.468789265761473062e-01
4.390310279014197348e-01
4.431761901424515759e-01
4.483577537611712627e-01
4.455181645558755066e-01
4.336079185860831631e-01
4.299834397849164325e-01
4.303317928923028890e-01
4.344624300676722672e-01
4.373875975950042294e-01
4.413038018816432539e-01
4.454721907078366128e-01
4.320256146797853414e-01
4.284858244687437812e-01
4.299448734708273823e-01
4.303097326662507771e-01
4.382460134131890839e-01
4.447772955929296113e-01
4.468129395789275371e-01
4.471960719067790135e-01
4.460235946799092632e-01
4.355373757769109289e-01
4.324771895912751241e-01
4.334142520605915871e-01
4.352034383047756472e-01
4.359705186605929428e-01
4.390083198723618851e-01
4.327569805478652665e-01
4.263095580010369812e-01
4.388837643178228332e-01
4.440871222409679131e-01
4.405240438753735832e-01
4.309316282400152409e-01
4.297955978972804458e-01
4.432840059655360765e-01
4.441361751430922267e-01
4.348028819724846783e-01
4.286347796759393813e-01
4.202689105005055215e-01
4.375316059248605116e-01
4.462499186435269216e-01
4.363918528902899219e-01
4.298887320895389830e-01
4.183767184285784313e-01
4.243617173520236596e-01
4.538197652342321198e-01
4.545839735514837221e-01
4.350650297503266262e-01
4.376318123906061119e-01
4.340336879077034138e-01
4.247471132546747907e-01
4.151748594512353896e-01
4.237167125714786375e-01
4.290761216250482679e-01
4.215380925220191810e-01
4.237848003186623913e-01
4.257485116152339710e-01
4.409167794024549392e-01
4.443717895282792152e-01
4.297905849462761441e-01
4.257356777373041967e-01
4.330137258569901615e-01
4.361097647447582104e-01
4.271372762990421901e-01
4.302321932467197407e-01
4.352025810551561902e-01
4.317755650139418200e-01
4.297961869208952734e-01
4.236491587313357399e-01
4.244317453379636840e-01
4.328092801707551507e-01
4.274762496710922677e-01
4.211914512472813565e-01
4.254245604410852311e-01
4.294287383616621767e-01
4.231940885956390619e-01
4.214453705386490001e-01
4.189198116317114917e-01
4.201768462524549941e-01
4.243635981377809618e-01
4.152179156098519952e-01
4.200977081323090112e-01
4.289376612383578036e-01
4.199435492496915168e-01
4.198633925141551093e-01
4.297843881949952594e-01
4.302241835474725495e-01
4.293934085163135794e-01
4.310158375224779626e-01
4.427792333795174118e-01
4.412235393918158555e-01
4.291994189601780474e-01
4.225683054546034434e-01
4.216313098189183317e-01
4.115013451775179076e-01
4.057929855881920456e-01
4.159855012118612860e-01
4.130925642605225434e-01
4.149541985017166090e-01
4.182168731621510038e-01
4.140170843623619534e-01
4.159751692101261722e-01
4.134046949735299958e-01
4.239860436835680146e-01
4.273833093984362730e-01
4.233496775311602067e-01
4.240171616584084702e-01
4.114365402131665017e-01
4.060207964165411521e-01
4.070996334343956469e-01
4.202599804837748310e-01
4.271244283208411874e-01
4.191203099433390422e-01
4.131460662027411912e-01
4.155186914294791700e-01
4.205920536173726743e-01
4.182828465625290648e-01
4.156594996806562414e-01
4.232805225473433852e-01
4.273392125143260500e-01
4.182412950849700439e-01
4.281195235386723863e-01
4.317711356085542906e-01
4.143747272969611761e-01
4.237037698766908389e-01
4.291532548938560288e-01
4.125249447203845898e-01
4.148232389608340065e-01
4.216428939436407952e-01
4.319416638351569748e-01
4.424797109460695266e-01
4.241776962251581629e-01
4.290030394438235084e-01
4.388631611538298949e-01
4.240872090580060094e-01
4.181790811488875215e-01
4.156708290725934507e-01
4.115505086227126408e-01
4.138651877975532134e-01
4.166619150098954116e-01
4.114103880162517934e-01
4.165448414129648835e-01
4.139068749823314741e-01
4.073574237476129678e-01
4.194578374451101710e-01
4.159246300337708924e-01
4.137995076313107923e-01
4.156977743491420130e-01
4.112964842470662186e-01
4.075405579276159540e-01
4.031200653983899040e-01
4.132374129044880107e-01
4.173768007125784330e-01
4.161564053436085375e-01
4.164720264892905477e-01
4.058916831639304279e-01
4.043847316526377189e-01
4.150723632180239320e-01
4.021758693345949265e-01
3.976658402761424904e-01
4.092230001880567403e-01
4.156132390087547979e-01
4.244951281215303407e-01
4.238389444261828620e-01
4.159150771107247291e-01
4.056123616279934119e-01
4.078705222203541925e-01
4.059005499911684800e-01
4.121845305304827622e-01
4.112900659219982935e-01
3.998108467319607118e-01
4.031092212463804336e-01
4.030404474822166239e-01
4.002049633274754048e-01
4.052021501305035356e-01
4.049293678262486096e-01
3.940749338013030401e-01
4.038944017719752200e-01
4.120866726980134676e-01
4.164571664955614150e-01
4.103212968251406245e-01
4.034351536091570489e-01
4.054366455275132952e-01
4.061023531345471782e-01
4.027657707849409130e-01
4.136205373675455599e-01
4.199309380451289320e-01
4.148416252148446337e-01
4.215504182878594408e-01
4.076275715319568338e-01
4.032169723605788514e-01
4.119361761383710241e-01
4.150153021652620011e-01
4.164183491272056004e-01
4.089119962163214050e-01
4.053858821898297937e-01
4.061633376727177835e-01
4.077767075023323029e-01
4.127578198264482690e-01
4.082569951597677105e-01
4.036701258499783562e-01
4.041808256640133656e-01
4.038358687852760531e-01
4.045876008637050436e-01
4.055146143230197731e-01
3.967013245014221479e-01
3.926681508395977183e-01
4.086563553001602012e-01
4.075151642991124978e-01
4.058490070651688542e-01
4.112916898478401473e-01
4.063486682678893458e-01
4.158079810232454543e-01
4.128338401742678299e-01
4.110664666940322953e-01
4.182405695675759372e-01
4.043589110178673618e-01
4.043811365181359530e-01
4.070695729304067423e-01
4.054501395404775388e-01
4.151677292550003950e-01
4.147944115184641900e-01
4.179266028414622691e-01
4.122864027419791966e-01
3.944230396086020329e-01
3.973682952399051893e-01
4.065414015449970719e-01
4.013708063144310056e-01
4.014314636558390936e-01
4.024745850040525319e-01
3.991578488209610032e-01
3.969653259119205746e-01
3.979046023764276629e-01
4.059465364252165531e-01
4.049712481136019671e-01
3.998180246734783783e-01
3.929535041518769645e-01
3.956540012497731795e-01
4.063350396330674408e-01
3.991806906310612080e-01
3.908001728437568434e-01
3.857743022186946313e-01
3.904226444503601234e-01
4.003929901839285987e-01
3.925098345865929983e-01
3.935297636929288578e-01
4.064070871947686459e-01
4.073892984791653848e-01
4.024272155054963718e-01
4.041808259733459252e-01
4.101301292560674550e-01
4.059862187907539721e-01
4.034926800037080263e-01
4.014675573325448554e-01
3.988461284078151925e-01
4.037777330425192379e-01
4.045240713581848002e-01
3.988348421468259075e-01
3.926136791490100753e-01
3.896903687888037537e-01
3.920638144117566393e-01
4.008803913122684359e-01
3.983723365469074018e-01
3.978363373723026175e-01
3.962600736385782918e-01
3.875999026646193557e-01
3.954459562882790546e-01
3.960692268483390621e-01
3.874438834997404046e-01
3.912230330142135726e-01
3.928024903529959699e-01
3.863186895813398580e-01
3.982698577634772863e-01
4.017289683857144245e-01
3.969847489117884209e-01
3.981505928217095591e-01
3.837489367639441151e-01
3.872286338585513854e-01
3.942443783337126750e-01
4.012098391075007986e-01
4.078757992121314624e-01
4.011629807856972874e-01
3.952313083908152724e-01
3.887822374109601853e-01
3.946768265481647164e-01
3.979894863567775554e-01
3.856912212872727896e-01
3.846698603865246202e-01
3.843488261877623380e-01
3.886848813336352126e-01
3.976928476590835815e-01
3.854690921423453154e-01
3.933716647035742087e-01
3.993571077511589018e-01
3.831670491599823980e-01
3.816397712696945055e-01
3.864943201952687479e-01
3.972121821524585705e-01
4.043264496952365672e-01
3.995499793945678224e-01
3.955138648801683199e-01
3.864693604059274423e-01
3.812514223381849865e-01
3.846308046638174383e-01
3.894002167721882235e-01
3.887845385281260002e-01
3.927024483554579781e-01
3.950188616053020296e-01
3.943807879869875577e-01
3.959606161966747750e-01
3.852569982996310594e-01
3.819788494174930493e-01
3.854694293171788688e-01
3.905110086997568009e-01
3.955370912189538068e-01
3.949493016782489319e-01
3.963664819469843170e-01
3.958992764852602986e-01
3.906761394710064339e-01
3.863373435170808778e-01
3.825451005515087544e-01
3.835777698992061668e-01
3.880677878279694681e-01
3.845500043899322540e-01
3.873834299402061365e-01
3.998550795519573708e-01
3.966500867989352641e-01
3.945299424896763774e-01
3.909758917548184498e-01
3.886716360724237762e-01
3.902383536380719109e-01
3.850959893098166997e-01
3.917674235294554275e-01
3.906984835624835450e-01
3.842209773718401888e-01
3.913665814117259223e-01
3.920739838699259239e-01
3.829971624301151678e-01
3.793967162708535290e-01
3.837950398297052534e-01
3.934333408167555723e-01
3.933989587616998906e-01
3.935939680542224761e-01
4.004649961181164231e-01
3.924697376355087419e-01
3.862469292822578448e-01
3.861483754984672001e-01
3.835085346022234498e-01
3.860927299730431139e-01
3.879030453470261874e-01
3.878864009817061809e-01
3.959243823936611228e-01
3.857732936503622256e-01
3.777924335401424694e-01
3.825610605878303483e-01
3.837576396410642410e-01
3.859501359087530448e-01
3.779042359196904122e-01
3.787733313851682770e-01
3.833418105305519408e-01
3.820737946670459406e-01
3.857278914954022087e-01
3.920591468704383575e-01
3.917373927979800330e-01
3.927053390791093168e-01
3.898610997886158835e-01
3.785282509973373899e-01
3.778196675039313668e-01
3.814652111764991749e-01
3.847823303769948855e-01
3.811586607704484653e-01
3.851693809016394354e-01
3.920137167640668219e-01
3.946584549932535824e-01
3.964548596203547604e-01
3.799691531598174410e-01
3.738403685438408952e-01
3.870631439407786756e-01
3.761644956412836804e-01
3.753998559496063980e-01
3.938844463958893760e-01
3.889758940920973185e-01
3.818232578729488513e-01
3.908606143100494812e-01
3.937023731226091949e-01
3.785909666260632855e-01
3.784206844141876358e-01
3.886184752054627212e-01
3.843208457665192590e-01
3.753735906418542156e-01
3.831664961933604618e-01
3.923828863344230311e-01
3.913307952945694890e-01
3.832044398084880066e-01
3.832561811361366866e-01
3.875055527661513954e-01
3.857221133413349934e-01
3.809363429495827846e-01
3.815544881643628261e-01
3.875603427095621889e-01
3.804267706623499223e-01
3.739115911395249348e-01
3.878050291204505617e-01
3.913510999816763314e-01
3.846715331736832999e-01
3.877156042938355029e-01
3.878758023264107790e-01
3.793166692288008068e-01
3.782527293736707152e-01
3.756452631281811394e-01
3.717784294997197869e-01
3.738821766227634069e-01
3.721960052488951787e-01
3.760154901905656266e-01
3.862226025254761330e-01
3.851897232141329175e-01
3.789002811069102639e-01
3.736498248508308140e-01
3.711363176478029158e-01
3.755720158872961623e-01
3.802592368837886538e-01
3.818367768563230014e-01
3.732086339469075642e-01
3.756661579873779577e-01
3.876001901811106931e-01
3.829511772955772608e-01
3.788409300541577540e-01
3.911505136888508982e-01
3.844106112070159176e-01
3.794279577479132692e-01
3.846673970075564775e-01
3.756649064281506467e-01
3.776237513804980295e-01
3.817095030184911031e-01
3.784347408830711634e-01
3.818942445914479400e-01
3.784027475088556636e-01
3.683400660985095554e-01
3.704639449962848774e-01
3.780898337048514968e-01
3.792415706194188774e-01
3.789580973743671977e-01
3.702478276354319586e-01
3.664605112587090430e-01
3.750867468222372492e-01
3.764377095268618412e-01
3.696613290255780782e-01
3.753402974276597304e-01
3.697986862094866933e-01
3.610379004567965677e-01
3.700950957314615430e-01
3.687922619588980266e-01
3.678459763542827887e-01
3.687812553478533872e-01
3.651844123584633284e-01
3.680180763105060926e-01
3.715971262371171036e-01
3.688942662699427055e-01
3.746463459005923147e-01
3.844791267150186043e-01
3.816169064125932708e-01
3.764527005554463290e-01
3.825623637364932716e-01
3.773682530047366979e-01
3.748191197170333555e-01
3.802046225518362355e-01
3.696028325778781265e-01
3.732496805634435977e-01
3.779728405151796533e-01
3.728998104946376624e-01
3.762548328337433912e-01
3.749023718419262630e-01
3.770729822432705158e-01
3.650748057121409595e-01
3.690052604084148036e-01
3.808828378885220634e-01
3.672909851673222814e-01
3.689825366488735381e-01
3.718777232068413152e-01
3.666626331363912472e-01
3.648940542288854894e-01
3.735277563538885737e-01
3.682867113481950172e-01
3.634110931381789866e-01
3.720627431776387106e-01
3.688403858505764910e-01
3.705419945840875418e-01
3.698614144752818689e-01
3.673322573089001231e-01
3.766605390103549000e-01
3.783844242614029518e-01
3.738691136510527979e-01
3.661274014665608090e-01
3.659722496133516745e-01
3.728282256153941376e-01
3.690983765333420430e-01
3.659619502145679548e-01
3.644575189085021982e-01
3.613979783447219263e-01
3.576978860535996452e-01
3.729944200791659448e-01
3.805633330819476745e-01
3.689033923337162735e-01
3.653662603330912750e-01
3.598828979450833243e-01
3.673497144395401204e-01
3.655753761065675400e-01
3.632085579470847869e-01
3.677353780947013595e-01
3.577841053818605066e-01
3.645406089240632030e-01
3.679972070284132091e-01
3.674842975905991960e-01
3.786246151780056080e-01
3.796696739675308185e-01
3.647221981515878508e-01
3.583255625009492129e-01
3.676857272786112629e-01
3.727411209691445793e-01
3.735077670309949749e-01
3.658649017394349223e-01
3.662691307222711301e-01
3.696560951608601209e-01
3.713253252987282482e-01
3.716593391491667675e-01
3.663830980577082452e-01
3.740359373986100744e-01
3.688516785608687565e-01
3.600175636979083271e-01
3.609591854914649400e-01
3.621967288236840887e-01
3.683571945236868150e-01
3.652791814707057050e-01
3.601234093854316365e-01
3.653469028973009847e-01
3.705597530267068507e-01
3.630548362554855690e-01
3.531287304779743841e-01
3.492772261463071848e-01
3.581203706943306142e-01
3.716918641373819221e-01
3.725827888767332952e-01
3.704256445211712157e-01
3.650646070369638063e-01
3.625333746414437508e-01
3.639994375408226457e-01
3.666399184552573964e-01
3.627529943293332226e-01
3.592737742306676418e-01
3.637826039029256608e-01
3.615250511823511759e-01
3.619971616702106210e-01
3.626597613093927031e-01
3.587671940037536200e-01
3.673947793293697583e-01
3.684510463641839095e-01
3.633628727095959410e-01
3.631833246789619163e-01
3.584741625235762230e-01
3.575408785611166596e-01
3.566591952072509231e-01
3.527041512515848853e-01
3.590808056914274182e-01
3.640706640074294898e-01
3.647860045731325940e-01
3.655763493454290969e-01
3.524919407190796883e-01
3.540982000479064862e-01
3.575711814632089314e-01
3.558367292728883413e-01
3.559549914929311942e-01
3.568786432147735277e-01
3.611396774004528853e-01
3.675428458902075812e-01
3.694253476543920556e-01
3.638268304831722699e-01
3.583962046995632367e-01
3.524821589751006568e-01
3.643011737892112856e-01
3.663621126608018752e-01
3.541146078934996888e-01
3.574783631952100915e-01
3.575446956238231278e-01
3.558241725846058023e-01
3.581203515173357332e-01
3.600822676067610972e-01
3.575682951181656799e-01
3.554360155695683310e-01
3.547724781072866818e-01
3.588999342891893707e-01
3.653602457115209257e-01
3.616364297212739110e-01
3.579800331353633625e-01
3.575740073828966303e-01
3.564326725194162937e-01
3.539556603861909734e-01
3.607755903152145560e-01
3.623684454517512865e-01
3.643525477388658285e-01
3.672431175156077865e-01
3.629395017720820071e-01
3.610722932161971599e-01
3.590636564858618041e-01
3.569921238569727651e-01
3.552758314532714623e-01
3.510450179058743347e-01
3.486493147310134599e-01
3.601510137506456766e-01
3.629981522365285374e-01
3.620588713360609057e-01
3.651287633792238418e-01
3.649486927375141243e-01
3.628578502414553375e-01
3.566088719711055788e-01
3.547977528129622193e-01
3.480939885511546983e-01
3.467536067228076391e-01
3.512535323039078228e-01
3.529732595889767399e-01
3.585632046660829353e-01
3.504269953614956301e-01
3.412131520916779071e-01
3.550088983012269495e-01
3.570565279736833686e-01
3.533759741981221114e-01
3.523540101691250981e-01
3.518355504489246721e-01
3.506376663910893421e-01
3.501146011764137977e-01
3.546001950704141814e-01
3.514331307650698788e-01
3.480827317441953506e-01
3.471234556682734618e-01
3.544501653531660912e-01
3.491568986925451812e-01
3.482647742885692788e-01
3.486778973941484505e-01
3.492375249608927756e-01
3.612498967997258559e-01
3.592078312329430312e-01
3.527022667357449515e-01
3.472473623975412260e-01
3.463264369408452503e-01
3.492064012964971598e-01
3.458066483656120349e-01
3.394453300539279073e-01
3.374211816940020370e-01
3.444693260132227763e-01
3.491517526183214870e-01
3.514718844952710031e-01
3.527606595280678992e-01
3.541004674042857459e-01
3.609577133064557630e-01
3.572156800124160481e-01
3.518324438110426167e-01
3.565337636944499455e-01
3.601583132862657410e-01
3.564352583490914550e-01
3.503642283432755189e-01
3.515884255917952617e-01
3.482418904257404413e-01
3.444028690092157952e-01
3.501191449436196201e-01
3.490486698647941588e-01
3.467807327378690796e-01
3.530499102164701974e-01
3.554055226838435111e-01
3.509248468390900322e-01
3.518195001064527982e-01
3.469579444870196649e-01
3.405876347506777146e-01
3.478888662070776516e-01
3.576395635549302066e-01
3.585224603551321332e-01
3.569345862542131487e-01
3.480640885862097966e-01
3.412304250781820758e-01
3.442919924528546338e-01
3.465107153603217971e-01
3.539228920130563227e-01
3.521793345387363439e-01
3.457237633137225652e-01
3.431739589579390071e-01
3.466974025035967633e-01
3.537621459418129333e-01
3.496136432538397565e-01
3.471462164727660005e-01
3.507511921698858726e-01
3.525426874823855972e-01
3.557295486355001590e-01
3.538541906177967711e-01
3.538986847347284082e-01
3.542418313679633335e-01
3.504225103398562191e-01
3.508133702483067773e-01
3.478748125971236616e-01
3.426849366842658617e-01
3.434400733194324928e-01
3.463908673285941431e-01
3.476294558293283599e-01
3.509335641027600539e-01
3.576336308965203936e-01
3.569875769639785923e-01
3.499330958631848287e-01
3.477818714504201103e-01
3.428293406235627949e-01
3.404389804530901231e-01
3.466119938307251069e-01
3.556057486826739722e-01
3.543873297682438306e-01
3.471707296809942722e-01
3.446172304355804572e-01
3.403974082594752870e-01
3.366557262600218259e-01
3.435952578738261098e-01
3.568352877818072311e-01
3.545636955917194633e-01
3.474419009603551545e-01
3.453840852994160548e-01
3.419044550698404072e-01
3.351963350017656551e-01
3.426172569564275294e-01
3.476936230829603680e-01
3.501325149697737671e-01
3.522333110678271262e-01
3.499002215684012262e-01
3.484710589108815371e-01
3.462373470527635444e-01
3.525119666559406451e-01
3.486481246222180030e-01
3.486419335140656384e-01
3.445573648360302776e-01
3.408713964912300498e-01
3.398620592458542755e-01
3.423345114064607064e-01
3.549507101275001797e-01
3.499893114599185173e-01
3.361536226066463295e-01
3.376133517017720909e-01
3.342019321154320877e-01
3.352401046621536485e-01
3.454033302111105264e-01
3.460916314161306406e-01
3.466760723088027629e-01
3.496546329740474190e-01
3.530913038739202925e-01
3.474473057000453391e-01
3.418492874707550477e-01
3.413171948012956314e-01
3.418413969916274664e-01
3.453320997043438645e-01
3.422261929382006129e-01
3.411270658862701755e-01
3.432860651918483441e-01
3.313791490232964598e-01
3.305783051538223605e-01
3.376317966240496848e-01
3.421157850983212456e-01
3.462441812416687803e-01
3.359866550512406458e-01
3.354145882162807846e-01
3.400094794119302155e-01
3.402692456366120388e-01
3.440337302449351098e-01
3.387350196283089865e-01
3.368474687897989872e-01
3.388022327013366364e-01
3.420145865033946686e-01
3.505338065417292759e-01
3.398581009968417166e-01
3.372878615680147130e-01
3.486912991966137909e-01
3.427807818212111335e-01
3.332034023219813124e-01
3.291711652347060202e-01
3.307246609887911082e-01
3.467126849772990127e-01
3.477633091684794175e-01
3.455383951206521531e-01
3.492854696902496503e-01
3.459106077788290379e-01
3.441600801967282242e-01
3.342157254501548214e-01
3.398498646632800435e-01
3.458039082876109838e-01
3.405271315350686390e-01
3.394118240649670049e-01
3.428380904768142390e-01
3.402424239056061062e-01
3.381240365449709739e-01
3.376612788734639770e-01
3.400651428926683151e-01
3.446241092911283554e-01
3.433881621780487947e-01
3.442223956796069406e-01
3.365289376138964061e-01
3.267114378231629201e-01
3.339016553290901634e-01
3.381037833687857708e-01
3.356647978638004348e-01
3.375321272782167425e-01
3.398065735793892594e-01
3.469219920040325644e-01
3.508377187300863453e-01
3.498075639723039476e-01
3.473812680185134338e-01
3.427415528903453579e-01
3.426090588055775710e-01
3.376450985465425103e-01
3.328410145959659339e-01
3.400683709678740119e-01
3.399397943745088857e-01
3.434830332137652209e-01
3.388099782475623156e-01
3.404828006672337981e-01
3.491479980971630703e-01
3.460377428812245193e-01
3.428098413973041936e-01
3.388138438365471683e-01
3.353215655896266689e-01
3.278652583375836205e-01
3.286533517108493063e-01
3.352173070365296326e-01
3.381386893137351968e-01
3.350323432675520463e-01
3.334641614204164051e-01
3.367767578017690777e-01
3.448184656341459209e-01
3.437717405162037387e-01
3.380675727863098334e-01
3.386046020727040973e-01
3.349019032611648683e-01
3.359203985386268188e-01
3.357961178672655977e-01
3.384125147791442467e-01
3.447158635624859579e-01
3.476901611450389229e-01
3.436166751092227800e-01
3.395925228742627255e-01
3.437474532582085462e-01
3.410374913133041308e-01
3.457758544403501388e-01
3.462428658014681804e-01
3.305446466015583562e-01
3.327896513022092218e-01
3.370502027332894501e-01
3.252801987502841885e-01
3.238234145812998732e-01
3.291950915888801066e-01
3.291955569059411557e-01
3.331077005643410249e-01
3.373463262798452322e-01
3.404321544669471344e-01
3.372678955891881825e-01
3.291468869771841388e-01
3.333817428336604549e-01
3.322765645389266775e-01
3.312949736880878016e-01
3.341227232556311377e-01
3.330897083337050479e-01
3.365558433377093261e-01
3.348578034752472399e-01
3.311028187438557202e-01
3.351796770360331301e-01
3.365462672382303344e-01
3.289328784619015011e-01
3.258492895305836190e-01
3.267542812655979123e-01
3.366882144792093801e-01
3.447576500346782313e-01
3.390951436089190141e-01
3.315007394535765539e-01
3.313264438135988810e-01
3.323426882249421177e-01
3.329471072655297847e-01
3.354974233768619474e-01
3.324184752975664625e-01
3.350864886488839067e-01
3.326799842587631617e-01
3.292305009876597688e-01
3.338236277591493661e-01
3.277546641789423343e-01
3.289734847275413432e-01
3.321665121268864707e-01
3.240548441815807590e-01
3.252506466744004010e-01
3.266476955618511369e-01
3.304895351418185578e-01
3.378661100425218722e-01
3.367404240182910180e-01
3.269226019828060936e-01
3.185400662078426426e-01
3.267636041255509438e-01
3.374919671672009791e-01
3.346728690712033050e-01
3.342590277057320147e-01
3.316856191115456487e-01
3.252389488962426078e-01
3.305960231890806567e-01
3.326390625707721371e-01
3.394132187782288312e-01
3.394901633767540283e-01
3.258876720134964988e-01
3.270976921762766554e-01
3.288225885849373475e-01
3.255759686712959566e-01
3.300775800374798341e-01
3.307515275549949285e-01
3.305571336146564398e-01
3.307952664489092753e-01
3.268216552560829768e-01
3.286104102016513262e-01
3.292395550922599945e-01
3.298141573182835073e-01
3.240972010195284914e-01
3.195802898784216861e-01
3.268049267874531538e-01
3.329791251791003326e-01
3.266564362828400236e-01
3.239309409867801026e-01
3.245169428990436478e-01
3.160948549921114292e-01
3.219830031950144389e-01
3.252765326245928290e-01
3.272597563493768735e-01
3.334291968329151645e-01
3.249931187272610544e-01
3.260820838374706709e-01
3.397256019542411187e-01
3.338306298425977037e-01
3.287796111383815001e-01
3.317773051618841396e-01
3.291841057323119935e-01
3.262724111043154296e-01
3.209207289293257159e-01
3.230617071211037139e-01
3.195243409601555284e-01
3.184018437373251631e-01
3.225692628629279746e-01
3.200188143803142093e-01
3.247514366446608847e-01
3.299367197924436557e-01
3.344921320596473402e-01
3.321312396573420367e-01
3.228224485085374740e-01
3.238820545598198319e-01
3.280729862440508460e-01
3.334468596258713946e-01
3.313958776631532044e-01
3.264071566853140038e-01
3.257209065695719774e-01
3.267809205055413058e-01
3.273156807348556185e-01
3.240066697780077387e-01
3.261682186200971501e-01
3.258461884113223461e-01
3.199047880296089774e-01
3.195494218571338640e-01
3.206724322275406602e-01
3.244049747186923960e-01
3.313265968760825131e-01
3.248106842599871591e-01
3.191423546080275897e-01
3.224413986128343845e-01
3.241016554996634658e-01
3.232424476977951988e-01
3.231007669957594031e-01
3.208770810341780577e-01
3.180805240298564818e-01
3.222093542048046211e-01
3.224037599077740901e-01
3.253651397654584443e-01
3.304541743579477164e-01
3.224710108457904956e-01
3.235124388627720338e-01
3.200809624079586357e-01
3.114640364779970860e-01
3.174246564730096032e-01
3.253172437992176147e-01
3.318932299732724189e-01
3.242101632301428449e-01
3.147154934794672010e-01
3.236841440913804657e-01
3.297270207352620552e-01
3.243842895484638222e-01
3.215470833458073940e-01
3.187848259581240740e-01
3.281363044655986605e-01
3.237750457271473814e-01
3.165801419920854509e-01
3.200668524006378135e-01
3.194521675256535853e-01
3.235531785871928467e-01
3.227003613385886482e-01
3.288681328107371238e-01
3.297868233469911647e-01
3.215542303235658927e-01
3.234948006934058595e-01
3.247743730374045290e-01
3.282567958331017999e-01
3.338548167584139414e-01
3.245285749311274115e-01
3.218068472972249183e-01
3.262799403636426065e-01
3.256065063101674650e-01
3.216341437939355119e-01
3.226559500466921193e-01
3.271416513628004341e-01
3.204111448042447075e-01
3.220507578000192939e-01
3.214796980300180795e-01
3.149573330046192554e-01
3.138975834583023761e-01
3.087741411348798315e-01
3.191097168210326185e-01
3.321357014946833552e-01
3.263197060673528327e-01
3.132313319200735191e-01
3.114226804666959669e-01
3.145634793173632260e-01
3.181434492479279230e-01
3.203095132913984511e-01
3.142272199849057701e-01
3.282647268912260441e-01
3.293976821281320300e-01
3.196992114819867115e-01
3.263510416311998785e-01
3.256821265468499704e-01
3.196581331027010808e-01
3.165650093266937359e-01
3.119724529943804225e-01
3.135113167027868686e-01
3.214783931837414399e-01
3.192455830645333226e-01
3.156629032678681668e-01
3.186472951306448254e-01
3.203999987891495427e-01
3.159270704057862700e-01
3.189302088969658833e-01
3.160817978935023254e-01
3.160438798181894327e-01
3.259027907869584406e-01
3.236887343829831787e-01
3.142830228086335720e-01
3.151437493452097782e-01
3.214856181160190562e-01
3.221866390358850141e-01
3.186345149481100703e-01
3.174216020046835562e-01
3.180239302731163176e-01
3.161832191040558904e-01
3.182861493530468877e-01
3.192343368738833065e-01
3.247385487169183182e-01
3.266182627132796501e-01
3.187776023266933878e-01
3.122673113206063666e-01
3.160218697186892300e-01
3.221702762756976646e-01
3.217861194351987475e-01
3.170414863959548635e-01
3.164893169646078586e-01
3.141348980870327656e-01
3.106055589880569179e-01
3.172989748327668114e-01
3.208653042559073687e-01
3.192276395663489197e-01
3.195151241158963873e-01
3.164015998112311712e-01
3.132371721919249841e-01
3.139876567149911812e-01
3.188867331793359683e-01
3.173837743269954936e-01
3.109546960589637532e-01
3.121836926257895994e-01
3.133301757997379311e-01
3.173011331698387671e-01
3.162564273309410590e-01
3.112526172612358200e-01
3.204658394700404811e-01
3.231801736335627173e-01
3.187387234319642437e-01
3.211466324756724888e-01
3.176755673286544290e-01
3.190567723677091849e-01
3.213187542402042851e-01
3.130547293316874868e-01
3.109950640459750448e-01
3.116668677102736318e-01
3.121046796141129787e-01
3.099562534966053273e-01
3.162873717809863150e-01
3.243364434350086700e-01
3.177777880643065100e-01
3.120899705558329296e-01
3.055976437475024787e-01
3.033806939383980605e-01
3.114853958839025605e-01
3.190369781105588665e-01
3.186407301161062189e-01
3.154166100158682928e-01
3.119013418383449476e-01
3.114619182007079545e-01
3.146689404125199707e-01
3.164422833602959506e-01
3.116437074313385125e-01
3.083294123167496514e-01
3.160747928818748442e-01
3.165565434682636736e-01
3.225323477597295541e-01
3.301833337360590148e-01
3.214048744412393854e-01
3.138602145503647245e-01
3.189128231542141534e-01
3.199384955861555579e-01
3.194731989244842807e-01
3.198466777939186212e-01
3.136906494340828133e-01
3.053509023361783425e-01
3.022237700599612054e-01
3.095883572059319189e-01
3.120089838022793161e-01
3.156542377858316817e-01
3.192873044541885141e-01
3.187351592656010868e-01
3.196078779206944498e-01
3.207166989203044105e-01
3.163672386028001937e-01
3.125223282119528045e-01
3.179354560749427239e-01
3.191358493327188794e-01
3.159776764749421263e-01
3.161039554788843686e-01
3.127513570873640125e-01
3.203687637735550542e-01
3.228407926961138763e-01
3.207677342331949899e-01
3.188817730399222672e-01
3.180377902082682229e-01
3.178348092581366191e-01
3.143684597329304276e-01
3.138652616603429535e-01
3.129036565116436464e-01
3.140686476187994347e-01
3.114333592609905832e-01
3.194937632695450946e-01
3.224018421211997665e-01
3.094014055995416013e-01
2.976839595096031355e-01
2.991219439054524365e-01
3.057455102343489828e-01
3.042021884108498386e-01
3.133306124166392315e-01
3.211677616637954591e-01
3.123717841805166429e-01
3.051619886285001360e-01
3.059162371511400802e-01
3.138085547543140730e-01
3.127839746096494067e-01
3.021056064074617575e-01
3.065909013540030204e-01
3.152130533840107884e-01
3.216297637043483704e-01
3.193681809503010061e-01
3.114256469179797482e-01
3.097551279418208625e-01
3.143000579795556249e-01
3.109990040740125417e-01
3.134233475154506454e-01
3.171220735717196204e-01
3.115588092302005174e-01
3.113700041221201253e-01
3.135765273091917216e-01
3.115916724280623495e-01
3.064194001266180023e-01
3.097468041902829983e-01
3.096008594897492472e-01
3.083304387720909867e-01
3.119034928845254573e-01
3.119092067574802951e-01
3.121738954662882648e-01
3.128176369636952447e-01
3.067624040155548237e-01
3.169976870300166283e-01
3.230476964390394112e-01
3.144644219862388623e-01
3.145548278096294559e-01
3.194683113280725184e-01
3.117851586147497578e-01
3.047996676398460059e-01
3.069951066802892869e-01
3.110759065016454605e-01
3.160555402529164892e-01
3.101500439902895589e-01
3.094796958517336827e-01
3.174151521906755091e-01
3.154917408598097439e-01
3.120397169324403697e-01
3.174073140832234796e-01
3.190484421071103083e-01
3.132565796175204031e-01
3.004493283252456792e-01
2.969163473691582844e-01
3.082992185459634271e-01
3.174744778232236886e-01
3.143914926720083325e-01
3.107182831575051041e-01
3.131267338730476801e-01
3.034516608908316981e-01
3.007549137114330917e-01
3.124051045576544117e-01
3.111098235178682558e-01
3.023109801521892681e-01
2.943227436221727555e-01
3.012343732823320464e-01
3.146306479916878285e-01
3.087544212379304542e-01
3.043953074561619454e-01
3.075934628529786719e-01
3.042210619753355494e-01
3.081976301226139747e-01
3.090815856242807302e-01
3.076700480762660228e-01
3.109799978241769569e-01
3.070410563971925355e-01
3.094193158456119419e-01
3.134667686312282986e-01
3.088513254898860860e-01
3.034656707708411338e-01
2.991528493286268464e-01
3.021716662443956203e-01
3.117435112463161628e-01
3.147008232097064373e-01
3.160973431458911631e-01
3.105487716931275566e-01
3.093971208417899410e-01
3.093938979789834232e-01
3.091478540956534293e-01
3.118803078216924596e-01
3.073730354063838877e-01
3.035817949084866352e-01
3.028518040223514562e-01
3.077859486400590372e-01
3.090263893964830810e-01
3.130114753269516714e-01
3.118384808915253825e-01
3.056684757314049317e-01
3.050905098296383122e-01
3.068822018490518500e-01
3.052752792082028543e-01
3.090291037371761251e-01
3.137187459774458120e-01
3.086120328046543793e-01
3.086223709527127212e-01
3.062123868409802885e-01
3.047742193365344798e-01
3.068861562563074408e-01
3.122528672855133802e-01
3.135731781855443656e-01
3.055206568735426287e-01
3.028208154840110744e-01
3.042807458697214806e-01
3.048435628020300103e-01
3.059060193989446841e-01
3.048332712843561110e-01
3.045603965741288666e-01
3.064549624305212272e-01
3.107521587155271381e-01
3.104147185656168095e-01
3.082740656579656680e-01
3.112279981150330443e-01
3.110613540769995855e-01
3.072846694316186400e-01
3.078567512158364439e-01
3.063572735716920681e-01
3.004486166952317627e-01
2.996166121074893551e-01
2.997014945652625717e-01
3.016643630744515470e-01
3.051239064890850505e-01
3.009067238714429049e-01
3.076117276752700080e-01
3.144455739807498484e-01
3.036123796792520313e-01
3.045746701024515946e-01
3.057482299550943750e-01
3.078981017931811115e-01
3.046244389565747612e-01
3.024289551181310598e-01
3.016850099292376908e-01
2.944060456654500335e-01
2.965493284265643958e-01
2.955572563110449025e-01
2.979799059799740912e-01
3.028699255854194194e-01
2.976445381479126961e-01
2.971891688886310612e-01
3.024912403664269389e-01
3.055813922780961644e-01
3.027843324138976833e-01
2.966000469020641517e-01
2.983979716300111384e-01
3.025919815492268405e-01
2.987981062783650055e-01
2.981629522529223308e-01
3.035960251087856943e-01
3.014587965220064114e-01
3.018209353689941254e-01
3.083369625073932307e-01
3.137038341694874388e-01
3.025007746878544679e-01
2.970245298534851530e-01
3.080559280611657180e-01
3.039411458517636833e-01
3.002543647553695960e-01
3.049395958077574242e-01
3.069775935106464626e-01
3.021660527903520799e-01
3.004759187928468522e-01
3.014512634989965911e-01
2.994510926404239104e-01
3.022578860716458871e-01
3.056143863012664719e-01
3.004214824152970920e-01
2.997920841542929815e-01
3.045061124375297301e-01
2.956759785606223323e-01
2.954847179971764604e-01
3.021905345812753163e-01
3.016954698689728320e-01
3.039450541142649231e-01
3.052620999113046518e-01
2.985187195844532515e-01
2.972572553868016998e-01
3.013231711724621564e-01
3.063744126170313553e-01
3.041235067989890850e-01
2.984011537888098253e-01
3.067339168185234666e-01
3.063953075042792351e-01
2.984187291951062027e-01
3.005575074098246757e-01
3.065206960784464529e-01
3.077281014958712646e-01
3.077840297478873222e-01
3.082789629507047824e-01
3.009282251486668502e-01
2.994279734833579787e-01
3.053632634310005090e-01
3.073117931960949734e-01
3.030386191814987695e-01
3.003029692039649312e-01
2.987518605807326644e-01
3.046785049292796144e-01
3.084855599154452954e-01
3.045320219046104282e-01
3.007590074540111846e-01
2.997971165967686646e-01
3.071076763701579559e-01
2.987880434842544175e-01
2.955917446687082450e-01
2.993771665230711698e-01
2.939281110320893231e-01
3.008785929234988887e-01
3.075179627635823421e-01
3.052920663946064317e-01
3.070088485433118408e-01
3.063684093475018133e-01
3.046156912821034179e-01
2.992693924590765775e-01
2.949416877996162700e-01
2.980444744198865736e-01
3.008028635668820172e-01
2.998865132952543977e-01
3.002026008279446989e-01
3.046520696520363947e-01
3.022663706973636177e-01
2.987130851705898649e-01
3.054459758833415473e-01
3.028761185213972862e-01
2.998772715310501491e-01
3.064913227646258731e-01
2.999290646693473228e-01
2.984938307076966391e-01
2.981541754698945335e-01
2.973009448140980782e-01
3.045054293898157294e-01
2.997705530387204664e-01
2.937505215994740682e-01
2.965698084409783553e-01
3.012949425921342406e-01
3.038153950206177734e-01
3.060529480551937298e-01
3.062645473180463096e-01
3.029754236132713441e-01
3.007693277625935746e-01
3.004991052575552435e-01
3.026096094001449743e-01
3.017883937252750504e-01
3.010159243035969157e-01
3.025901709685138163e-01
3.030144105489377404e-01
2.997058020264610212e-01
3.017055230525958476e-01
3.034647094378363774e-01
2.993420890421358282e-01
3.046787996933650322e-01
3.039128622623938347e-01
3.007028957222298571e-01
3.016719856184105208e-01
3.074071811535133980e-01
3.119803006628251163e-01
3.012928776806952369e-01
2.960555986032129550e-01
2.960921894017480849e-01
2.939387999715187827e-01
3.021069347490951129e-01
2.971256016174800840e-01
2.967460384489333802e-01
3.076985466866725694e-01
3.020354196906388511e-01
2.942963508450826549e-01
2.986757392068940531e-01
3.090667163082027602e-01
3.075761526184940808e-01
3.024871898525539060e-01
2.976560570009492146e-01
2.979374702452650681e-01
3.047129876442891128e-01
3.117408381493224634e-01
3.065768949504981689e-01
2.969803642312422998e-01
2.994845904328167219e-01
3.046560327596007922e-01
3.051086939594439551e-01
3.011002521288950184e-01
2.999863578123649899e-01
2.984812800169170388e-01
2.956232400275938255e-01
2.967418572842125402e-01
2.960593429607275007e-01
2.984003298307009167e-01
3.038044940618270795e-01
2.969607407518172759e-01
2.982472189151084696e-01
3.070253667420932420e-01
3.016273992147595062e-01
2.947234532644199545e-01
2.971504686214398450e-01
2.980885800480802539e-01
2.991677213218365550e-01
3.023611998178747373e-01
2.969422789657273909e-01
2.985071731547979113e-01
2.995158659042000959e-01
3.031082996105144423e-01
3.019453844718521518e-01
2.960810956117582160e-01
2.986567650626442139e-01
2.979312542587770340e-01
3.020252117650073509e-01
3.021440256264005253e-01
2.981209138427374228e-01
2.984401405843397082e-01
2.929553183485831824e-01
2.915038966148577049e-01
2.967033005093536180e-01
2.978806524730779892e-01
2.931880942207669150e-01
2.928685860392123419e-01
3.030581090474447348e-01
3.004054610247211543e-01
2.908063118763885568e-01
2.919194011575035885e-01
2.920404901143168752e-01
2.979745407866096207e-01
2.993084875414593338e-01
2.955206158655806492e-01
2.919677781776755521e-01
2.876631006519823619e-01
2.926469648442288629e-01
3.022357465870701976e-01
2.995968793217821391e-01
2.937858907182764323e-01
2.981251294846599120e-01
2.995564606742956992e-01
2.990472938078297949e-01
2.995388942058546111e-01
2.995522804400913564e-01
2.929739080653941397e-01
2.870425884865748789e-01
2.966822847110470729e-01
2.986896453679309116e-01
2.942881878878503277e-01
2.999163917922382794e-01
3.009782094597191482e-01
2.957126676599522441e-01
2.978404746879509402e-01
3.007880947817834771e-01
3.023781088099580239e-01
3.118709465471927178e-01
3.054991980028037291e-01
2.943005861360070141e-01
2.901112147392566620e-01
2.934356718058313551e-01
2.981386315005736254e-01
2.926663374065744949e-01
2.940152783603109388e-01
2.963049441732337197e-01
2.932212855084939118e-01
3.008530287461332331e-01
2.986429035314063229e-01
2.876186321426248971e-01
2.932277346284846709e-01
2.975185015320786497e-01
2.968674984831928820e-01
2.965757276509795037e-01
2.925975270663643268e-01
2.909768390647494707e-01
3.005028698076778193e-01
2.991079884206514494e-01
2.857399882735409680e-01
2.849648682928886956e-01
2.917766820878857081e-01
2.974287423143755493e-01
3.025760069519538020e-01
3.052225600030604724e-01
3.028770976592561892e-01
3.011294122498754944e-01
2.880682588267889921e-01
2.866325156188155865e-01
2.946971469269044630e-01
2.869545995591746279e-01
2.918529962542815714e-01
3.004965777348369560e-01
3.009298477150634810e-01
3.055748563876763413e-01
3.013406068813162531e-01
2.971068738653326324e-01
2.940806512076507007e-01
2.915050118740524776e-01
2.949393197452330195e-01
2.865365686620228169e-01
2.870188357648998934e-01
2.906326785047939620e-01
2.886656665019935453e-01
2.970706253221377380e-01
2.992711580510559188e-01
2.936916114263888877e-01
2.940874606411332248e-01
2.981620266828297061e-01
2.940091939814370448e-01
2.868806126291315595e-01
2.920757526167532814e-01
2.975266294702886838e-01
2.943993280955239378e-01
2.901888963019211842e-01
2.916852616810890475e-01
3.016893611337165271e-01
3.012717431419246750e-01
3.009059849714773582e-01
3.012519810499230677e-01
2.981388275084857487e-01
2.966098252980517991e-01
2.890658901246081491e-01
2.870402556962145524e-01
2.912081587319828579e-01
2.958490844354213500e-01
2.945424961508674166e-01
2.922018343567543974e-01
2.941425701956906225e-01
2.927455689234830238e-01
3.013977750600018157e-01
3.017175551441366732e-01
2.909775872511278227e-01
2.878246466151557770e-01
2.948973022923882525e-01
2.966600938324277514e-01
2.929168164028120858e-01
2.921436995717270890e-01
2.964031446350932075e-01
2.966223346686838180e-01
2.937034119920639563e-01
2.917506628963808524e-01
2.942524369939066853e-01
2.998040860259592599e-01
2.989297543363901855e-01
3.062792242817219956e-01
3.055079647626782746e-01
2.936347208213777593e-01
2.867868432928131761e-01
2.844557657108285897e-01
2.902487589791239442e-01
2.958078924927738385e-01
2.975006492245164669e-01
2.935819896134688745e-01
2.897397783636671553e-01
2.889775633601767701e-01
2.875826804143677973e-01
2.891154668585458887e-01
2.934107715575663966e-01
2.957379925044751889e-01
2.901660165868407137e-01
2.887736063697441957e-01
2.894592786181712230e-01
2.940683399229302997e-01
2.967719289467948829e-01
2.940175756324065470e-01
2.937961861563845312e-01
2.935082485748891079e-01
2.981345883726950752e-01
2.949474248092674444e-01
2.907970728665643656e-01
2.990904928932379137e-01
2.910304504593350661e-01
2.919400481092190858e-01
2.955127467712923006e-01
2.934538283786319868e-01
2.958938239183860341e-01
2.909350638699822467e-01
2.908752091430461539e-01
2.919319481465694754e-01
2.939501932993962563e-01
3.016095611502871976e-01
3.001322516958838671e-01
2.976987268706059453e-01
2.957329363737459804e-01
2.888586036653079114e-01
2.958990106713293988e-01
2.938809178272927536e-01
2.882444928822113783e-01
2.968547496231963567e-01
2.965214399245422738e-01
2.890729767781253789e-01
2.921971031312857181e-01
3.023923110689815119e-01
3.009197425304633855e-01
2.924309846900733922e-01
2.872945545584081883e-01
2.849498265064154268e-01
2.880889424654612951e-01
2.858481461219764541e-01
2.926944324600140312e-01
3.008845019282333499e-01
2.971600894627092759e-01
2.929430202179774678e-01
2.841312493941750561e-01
2.816943649216532286e-01
2.843218797377403684e-01
2.902726215564051526e-01
2.948420723634276319e-01
2.912065243425891459e-01
2.956463253366066746e-01
2.964593386627898397e-01
2.919798875937939520e-01
2.928400769772648848e-01
2.944053057058623746e-01
2.945075203434231459e-01
2.898734904693708314e-01
2.963235180126497226e-01
3.004672060663419741e-01
2.921706093537099758e-01
2.899653151892410685e-01
2.935387851814946214e-01
2.961810598962819618e-01
2.918456116328608241e-01
2.886990894798682206e-01
2.878625698696636315e-01
2.906135019857427060e-01
2.878225174564668087e-01
2.858825795549502224e-01
2.894305973088699968e-01
2.901420554537263996e-01
2.909833871927726689e-01
2.904094169800041647e-01
2.919083012446809788e-01
2.964520853627490293e-01
3.010144857091559545e-01
2.902100173384157267e-01
2.872447471853355472e-01
2.884967432602449366e-01
2.855842040933733728e-01
2.873357789007611740e-01
2.889704594515431491e-01
2.940909463820376990e-01
2.980185228951877652e-01
2.925374619261054687e-01
2.834228668856351718e-01
2.900976011345680061e-01
2.904381893800720427e-01
2.819691963355608899e-01
2.847637136093122412e-01
2.882014296556119626e-01
2.942064810961302346e-01
2.977309081048675754e-01
2.935212170357812123e-01
2.977628245867156020e-01
3.064693173813800575e-01
2.991718769677988998e-01
2.864327905893654935e-01
2.855542283274103421e-01
2.923987063494336014e-01
3.012795894584623935e-01
3.009569155382644245e-01
2.961593845991566942e-01
2.937254141902577165e-01
2.887759974577667199e-01
2.886397098572511255e-01
2.930151881727874330e-01
2.908726350836744468e-01
2.904617196423695535e-01
2.940757716977215330e-01
2.869029056691607682e-01
2.817169849189202768e-01
2.870693060905806782e-01
2.962615656236312067e-01
2.961303350136013646e-01
2.866458626460199333e-01
2.839841656584620733e-01
2.827543522470682413e-01
2.860402691531261921e-01
2.870652560624158967e-01
2.856708427786479598e-01
2.910928147485702944e-01
2.888314393032841432e-01
2.916214160942176559e-01
2.998519522577089425e-01
2.965851149913905083e-01
2.899886917886136395e-01
2.877107216703330139e-01
2.926873530058801132e-01
2.916892406625237188e-01
2.891666825242846239e-01
2.889929925175029890e-01
2.809133693719570446e-01
2.808371026688701866e-01
2.914032209686757691e-01
2.947079920190976976e-01
2.921541864306937963e-01
2.846591781901849361e-01
2.873619970106143229e-01
2.958400748361546539e-01
2.954803198533254571e-01
2.972391892290296433e-01
2.912555097201471321e-01
2.879298935770264745e-01
2.940931424842262998e-01
2.962064135242477581e-01
2.965044146448171936e-01
2.973434463201151678e-01
2.963587800885280066e-01
2.956904484859952942e-01
2.891325180249845195e-01
2.822572606296846476e-01
2.844296521286514556e-01
2.846733182383978655e-01
2.823542250257073949e-01
2.888379577082493266e-01
2.897585627859431967e-01
2.882740036177927068e-01
2.929261478026364829e-01
2.919390759508432298e-01
2.917906225469011905e-01
2.942889348800123983e-01
2.948930776688447608e-01
2.906355939644940656e-01
2.844013059444191471e-01
2.818197485906322464e-01
2.900496786734211851e-01
2.936403908212670832e-01
2.922004740572430315e-01
2.906274098013613139e-01
2.861373337487193580e-01
2.892559930397218260e-01
2.944998182864591030e-01
2.907764874854620318e-01
2.889294715284430604e-01
2.907019230015691069e-01
2.924386960741250929e-01
2.948135805998753356e-01
2.909623727896176737e-01
2.884216593785247640e-01
2.864129954893974150e-01
2.877920346886617131e-01
2.972128615722897660e-01
2.952142429543777036e-01
2.929184310538174296e-01
3.011863047485679457e-01
2.997313602853199921e-01
2.906580056657436240e-01
2.913815461872227286e-01
2.978413847197720066e-01
2.872850932654739675e-01
2.858817165058578635e-01
2.905314590049519752e-01
2.858902680123894813e-01
2.859413544636587035e-01
2.906067288971009299e-01
2.950063552945416667e-01
2.964128974831446994e-01
2.905221101727198385e-01
2.913180733439546533e-01
2.910827741612994068e-01
2.858791666575978274e-01
2.885238378205784993e-01
2.868079580280141205e-01
2.890478304718563929e-01
2.888303539990823565e-01
2.896203333753525899e-01
2.926114987460901040e-01
2.912315375153327612e-01
2.898550307545842974e-01
2.901092673150074130e-01
2.893854926827117424e-01
2.885062214209825338e-01
2.951207557943982263e-01
2.944016884276613455e-01
2.881691066049937300e-01
2.873319275027122477e-01
2.883408680212514730e-01
2.908393493749850678e-01
2.835266977125431298e-01
2.852816017233947288e-01
2.900369218161719664e-01
2.876087300029292471e-01
2.882089598694373422e-01
2.836891209788382495e-01
2.838365721710791600e-01
2.845547719094993488e-01
2.871618560253121899e-01
2.864387823036437242e-01
2.857800322889338385e-01
2.952059233458111387e-01
2.980507923134997350e-01
3.019907794790771538e-01
2.986537662335273513e-01
2.908781759541683165e-01
2.891856297138173382e-01
2.871294322528108456e-01
2.933161532215337042e-01
3.015179850970990949e-01
2.955672260680642927e-01
2.894155898718012709e-01
2.895050816149584150e-01
2.876534573229160840e-01
2.918232482560352281e-01
2.934821239835342377e-01
2.912544106206928496e-01
2.884177505547791953e-01
2.881470333388717608e-01
2.884819946365148602e-01
2.860229052559552509e-01
2.869519152661547667e-01
2.808218009424758854e-01
2.831179697614344404e-01
2.958402231464357657e-01
3.009548781359913661e-01
2.987278995227218847e-01
2.922633197191741306e-01
2.865931706621591690e-01
2.951238304544474556e-01
2.936302256408727107e-01
2.853672158969967065e-01
2.947600661298464542e-01
2.927782727243096739e-01
2.830036892099902501e-01
2.852027806689584333e-01
2.895970320089467087e-01
2.868724622993391593e-01
2.878863170737440691e-01
2.939621446044938247e-01
2.907864767514064530e-01
2.850395548681077806e-01
2.950779351378139403e-01
3.011774938524380274e-01
2.924215235858248496e-01
2.907443486982457248e-01
2.923785525270679031e-01
2.898897105668604146e-01
2.849105851127332056e-01
2.829774519621346407e-01
2.897781070652710733e-01
2.894475856184863249e-01
2.891073116270832521e-01
2.893929199637171878e-01
2.832860094931011208e-01
2.909348812978615473e-01
2.946898075665563832e-01
2.898970658886205198e-01
2.896810668131249988e-01
2.866785318178646236e-01
2.887298141639921822e-01
2.904865905164776829e-01
2.856689256006674227e-01
2.862572562438737700e-01
2.876751944424641438e-01
2.860910406995702537e-01
2.912326248620646374e-01
2.898372999653723858e-01
2.856731124520144327e-01
2.886470033887235664e-01
2.952122642873408753e-01
2.929121145402961979e-01
2.840788651249130381e-01
2.837328142313051971e-01
2.865302998765116849e-01
2.891652285860152327e-01
2.889871326891765846e-01
2.835830747338745073e-01
2.781160252788585363e-01
2.769517399827879922e-01
2.809077914893463035e-01
2.813685727765106170e-01
2.832822390552314773e-01
2.841704612160318999e-01
2.870643996678526877e-01
2.923403210218254444e-01
2.936691390093756349e-01
2.938436236105680943e-01
2.964356053620844089e-01
2.956713335303418067e-01
2.952846010181299774e-01
2.966230637570281825e-01
2.930115401791183460e-01
2.856771984676647058e-01
2.825497322705739500e-01
2.832418930525136824e-01
2.813229279209397138e-01
2.882394140034595931e-01
2.945857423984563073e-01
2.936855306393948428e-01
3.010590878993112396e-01
3.082102532472432155e-01
2.968955175673943514e-01
2.899777993413275579e-01
2.909160103633517402e-01
2.876095242431515042e-01
2.868217126374258963e-01
2.899594264681992217e-01
2.892947611687609610e-01
2.883094337209010094e-01
2.852753435821511196e-01
2.873245193913792073e-01
2.878287433992080535e-01
2.826930151764693311e-01
2.880097485328201312e-01
2.875650606626219408e-01
2.835886309433894859e-01
2.837048656492929810e-01
2.878050400048864366e-01
2.968119987533747173e-01
2.958155023743486156e-01
2.906275621278627264e-01
2.897715170463318612e-01
2.933623877253822010e-01
2.892082508911008598e-01
2.781660184366136490e-01
2.782876499687625960e-01
2.892642891125299376e-01
2.966027061676652643e-01
2.966575330946509270e-01
3.002240663484321836e-01
2.899696860512150365e-01
2.813639537691589032e-01
2.816298404105218589e-01
2.822160161534877920e-01
2.914372239375359053e-01
2.918799733832644350e-01
2.833311482023763705e-01
2.898929574258147790e-01
2.935539695261771831e-01
2.842268071771025251e-01
2.839872111833575130e-01
2.898949302083351776e-01
2.824541073793166990e-01
2.779300983242274925e-01
2.837514167753599770e-01
2.933821695404115193e-01
2.947952608094409621e-01
2.869244168857101318e-01
2.838395487339591683e-01
2.839547022207185578e-01
2.871879006919912380e-01
2.864675372592451752e-01
2.858581453896656410e-01
2.848729127556014484e-01
2.909669085237541752e-01
2.871948867929182136e-01
2.786788073470217730e-01
2.864243083221887365e-01
2.932058632729488412e-01
2.910419122661647706e-01
2.841843940155150405e-01
2.875690559561996373e-01
2.940922524084224610e-01
2.892143180559640370e-01
2.893260379082191469e-01
2.905612350389980003e-01
2.914384628680461997e-01
2.877147188704880509e-01
2.832723874961342037e-01
2.836956629508235461e-01
2.794519528395112418e-01
2.847988765207473683e-01
2.935913114777102262e-01
2.942648088616789948e-01
2.878218450023535269e-01
2.855573759462033401e-01
2.899749909039217588e-01
2.871462130375962984e-01
2.812241855692645398e-01
2.814673840214266809e-01
2.819533380587287419e-01
2.866680962905925334e-01
2.905843368135827554e-01
2.942193930794754775e-01
2.901994785713541414e-01
2.771090883916482173e-01
2.855396657590655862e-01
2.936160021725652269e-01
2.917179681157683890e-01
2.866976004448806847e-01
2.855715006355983299e-01
2.895912167604263177e-01
2.870002901744178603e-01
2.829141328238942155e-01
2.872014908547211309e-01
2.904691107186843091e-01
2.892375392096178111e-01
2.935345478587294554e-01
2.975242714452663306e-01
2.946538716232915966e-01
2.841152256605797843e-01
2.867454352372634796e-01
2.938349307020415857e-01
2.966184591761786837e-01
2.966566754236003023e-01
2.967430540187694921e-01
2.944649895638186687e-01
2.870582199639627463e-01
2.839466343900947098e-01
2.851491650490002305e-01
2.915082320427112572e-01
3.000572062374398108e-01
3.009920105214724528e-01
2.887930473697120082e-01
2.851087357446449588e-01
2.883048232822275070e-01
2.931584609187275481e-01
2.916949087711815380e-01
2.877782084854949018e-01
2.875186035409365015e-01
2.934639537085804162e-01
2.989815583261125065e-01
2.913590825436732090e-01
2.941578686488254268e-01
2.982035057340202133e-01
2.965180955182749045e-01
2.973222860456010141e-01
2.984417130615849012e-01
2.974754310997028695e-01
2.909776594091829094e-01
2.855873683409460018e-01
2.854019486927151794e-01
2.928446488840495410e-01
2.964844673865043578e-01
2.942654267922019673e-01
2.946399154416710631e-01
2.925104681530982242e-01
2.923045388571421377e-01
2.839084637188172833e-01
2.756253395066921574e-01
2.817960156187090948e-01
2.865813227201233215e-01
2.872877493788643100e-01
2.922231222408759321e-01
2.927595083296222755e-01
2.930008673536111941e-01
2.956949468336900200e-01
2.974770299668044737e-01
2.993885029395463304e-01
2.898846442709582250e-01
2.901285848604348017e-01
2.988437294134946298e-01
2.926058171270808361e-01
2.895967274472719954e-01
2.916360055327453238e-01
2.954314849010350463e-01
2.880164937433238870e-01
2.772568771959934009e-01
2.877235376763784824e-01
2.937914949285805322e-01
2.975814025039026367e-01
2.928489773177600508e-01
2.877067409767654627e-01
2.908841395267036112e-01
2.824465357699426082e-01
2.822671785650846532e-01
2.874961389465724992e-01
2.818531980018594840e-01
2.830405790970271229e-01
2.915047491134373225e-01
2.942486185817380639e-01
3.036522065152521543e-01
3.033542165968075577e-01
2.960103209558604398e-01
2.978667712184729921e-01
2.948546176206151559e-01
2.934225313592647155e-01
2.938958690816331210e-01
2.904973898724032555e-01
2.930290659024491484e-01
2.907194430909134097e-01
2.905276512108130871e-01
2.928695428642869025e-01
2.882402419492379186e-01
2.881298172295919668e-01
2.914736903633047826e-01
2.909451582111547974e-01
2.909870982251477889e-01
2.937841432367501726e-01
2.954806386031773036e-01
2.947143931642086656e-01
2.949045445589299486e-01
2.975055682361518183e-01
2.969747692083087309e-01
2.929206724354876390e-01
2.940272957034790191e-01
2.938769325551418010e-01
2.835984148319758980e-01
2.860194089366400738e-01
2.945896760662133351e-01
2.909917771742727699e-01
2.872790038563300952e-01
2.852352535518661303e-01
2.866850958068313804e-01
2.913866249372029649e-01
2.949206086907844582e-01
2.922145212138470005e-01
2.919918826974653436e-01
2.962375529268355123e-01
2.897086358459733946e-01
2.903845309682138720e-01
2.932341796273588708e-01
2.935156209784488546e-01
2.921607894176504461e-01
2.880251553045483082e-01
2.921243698963660318e-01
2.946185197775550990e-01
2.930070948947224307e-01
2.894317493536517349e-01
2.893372960243870695e-01
2.964111334861787572e-01
2.978995015092255061e-01
2.914235732243522503e-01
2.903184986904446818e-01
2.926997885013452039e-01
2.881756117385882443e-01
2.821997115994074323e-01
2.846641457036945821e-01
2.925610047722836948e-01
2.923335009955610464e-01
2.873917051358989561e-01
2.910507257351040433e-01
2.940257488703633126e-01
2.921567956665840904e-01
2.841263995347400040e-01
2.818100135444869814e-01
2.931040648484747879e-01
2.885472002095825772e-01
2.853806219608510109e-01
2.962371355871922796e-01
2.961311155995407507e-01
2.865285577131135297e-01
2.815183308445909360e-01
2.904497500205223126e-01
2.983425030094689623e-01
2.951009463641423580e-01
2.896140969541264876e-01
2.814967449691959112e-01
2.911617253067963484e-01
2.979770865125333512e-01
2.878318363929538992e-01
2.884518102067185064e-01
2.921872421193296709e-01
2.938235969574931605e-01
2.974841745447732722e-01
2.964605017773132012e-01
2.940495937758716982e-01
2.921522243751449865e-01
2.945863455730908798e-01
2.960611021175132973e-01
2.978211403373565713e-01
2.953730422852107185e-01
2.927259774072208942e-01
2.925219836935473161e-01
2.866698074136638796e-01
2.840019899673547066e-01
2.887839424253691445e-01
2.983778116595186547e-01
2.993999685544854183e-01
2.952882931373710940e-01
2.916434540296761746e-01
2.964724301622075897e-01
2.960315125007815795e-01
2.895343282756791536e-01
2.910835943536919102e-01
2.973891117297610132e-01
2.980282298474604685e-01
2.890202301421279651e-01
2.895540499255128131e-01
2.970133545836278754e-01
2.935039132731228628e-01
2.850717388317851597e-01
2.852647633850611264e-01
2.947307848443164735e-01
3.011482158035930223e-01
2.912767726189414708e-01
2.862928714697620669e-01
2.983290097575875266e-01
3.024255098787682061e-01
2.963409066393154490e-01
2.861227477460895341e-01
2.858675726634669068e-01
2.923363597175138162e-01
2.921562066450974493e-01
2.965527849878294431e-01
2.970157886305949124e-01
2.906774450155231726e-01
2.905158976556381778e-01
2.959635639272197305e-01
3.027253079170594829e-01
3.039276193832695094e-01
3.000777632577055765e-01
2.958029423471369990e-01
2.988574015079696888e-01
2.966136865570710435e-01
2.904928384652766260e-01
2.937552019979797202e-01
2.947789197449553478e-01
2.928277625990575173e-01
2.881142414952154174e-01
2.885102955121227608e-01
2.963994340532861704e-01
2.925449545254434347e-01
2.925287221166516516e-01
2.958265766703739308e-01
2.900169700157357311e-01
2.937002662214477922e-01
2.972929788251152949e-01
2.948605491311963589e-01
2.983515718651706949e-01
2.990078333801079458e-01
2.951039111713066876e-01
2.935474477347005950e-01
2.906823955129537174e-01
2.948072216669722079e-01
2.950930827762207609e-01
2.954971578783445185e-01
2.957466429203371994e-01
2.939445630869201853e-01
2.982957916930609188e-01
2.954641089394801079e-01
3.007545184189513998e-01
3.031125098038048860e-01
2.963342233623922350e-01
2.893509195879713225e-01
2.858786551634084905e-01
2.899932786046372502e-01
2.893980900461131656e-01
2.975532242328590704e-01
2.999111257882914328e-01
2.896143421062706835e-01
2.953477658495086144e-01
2.978281854549083008e-01
2.903483774119516858e-01
2.943688372447973434e-01
3.017956236103248036e-01
3.021837781581421800e-01
3.004415069525652182e-01
2.943384796298210149e-01
2.951137702321167122e-01
3.037718887179861604e-01
2.993018304191188972e-01
2.929033593233006938e-01
2.965786653413566842e-01
2.984413460181930544e-01
2.972589340491286203e-01
2.950346039691316702e-01
2.936662411976884712e-01
2.939433880275236222e-01
2.963305717503841308e-01
2.934458220019621200e-01
2.931696966418599892e-01
2.984441607439048405e-01
3.055312976875245723e-01
3.010462958585361504e-01
2.911900817359266980e-01
2.942544024091264254e-01
2.959386335044489336e-01
2.935864513390509800e-01
2.907144394672884768e-01
2.971660672047395924e-01
3.012491183836398800e-01
2.999636633924074869e-01
2.994711878960956697e-01
3.025386841034365948e-01
2.999018386356036570e-01
2.959718289127971080e-01
2.952777213049340710e-01
2.925440592745846557e-01
2.990398583595618720e-01
3.057505172974986363e-01
3.046854799944093140e-01
3.011498744152160123e-01
2.952999887400615253e-01
2.957387318812990662e-01
2.985544529020303650e-01
2.990412548578796903e-01
2.942266664780849861e-01
2.830220777623828621e-01
2.877951677402783015e-01
3.010799051425326889e-01
2.999618952419708662e-01
2.952533728131988000e-01
2.994823242288676690e-01
3.003796241966298353e-01
3.058091094937308574e-01
3.004030018296497406e-01
2.950721768422705504e-01
2.977148342001956771e-01
3.003339158262151587e-01
2.953625448014118304e-01
2.911155699630075255e-01
2.981895650425189226e-01
3.010433732730979917e-01
3.040549534856779590e-01
3.003899225918008620e-01
2.929583625241800049e-01
2.890327811052502693e-01
3.030452251506776662e-01
3.090114674240919679e-01
2.975303115354268058e-01
2.945079636719733496e-01
2.962102332172897867e-01
3.000803071670068434e-01
3.005717537143638984e-01
3.008437439079632569e-01
3.016699244184993245e-01
2.920188443753211627e-01
2.918893066590281249e-01
2.951882652730434820e-01
2.934475955790089574e-01
2.904959388795610442e-01
2.953740724617541780e-01
3.047063455147514532e-01
2.947276334121058383e-01
2.868255750374571478e-01
2.971006682984094760e-01
2.997077805517245341e-01
2.935203948228642390e-01
2.987979897660439921e-01
2.996632534387729252e-01
2.949943011022095329e-01
2.902788147559751675e-01
2.941169908962360524e-01
2.985063518337298105e-01
2.973724109248219727e-01
3.027104766505427924e-01
3.039026506056847765e-01
3.051522640869331338e-01
3.007639988024513600e-01
2.965299229290070948e-01
3.000158725843755092e-01
2.946345608078780876e-01
2.967018800975499415e-01
3.060314129328522981e-01
3.090190372519955320e-01
3.055138891963398162e-01
3.018919945326919985e-01
2.999562562838808399e-01
2.974107017383524343e-01
3.008512909689408099e-01
2.972085032115246439e-01
2.955337144394197813e-01
2.970478169880937380e-01
2.921730465936487886e-01
2.921851743924099853e-01
2.948578033887231387e-01
3.022072230645448943e-01
3.074388422307679503e-01
3.083979048847714788e-01
3.028804950083677228e-01
2.968021300047860578e-01
3.006084114711397026e-01
2.985555212465320074e-01
2.957871917537820972e-01
2.998842111524682164e-01
2.999775739074139191e-01
2.967051570239147007e-01
2.975823898154498215e-01
2.985107526417044577e-01
3.041943449067689431e-01
3.065358415212975363e-01
2.977152815349408121e-01
2.964493611722845978e-01
2.996019333074062541e-01
3.003472670308268144e-01
3.066239704158058577e-01
3.085187423314864619e-01
3.064391827257040846e-01
3.086943811177512709e-01
3.035543701602665401e-01
3.006814100660486488e-01
3.050188004044114276e-01
3.023364323251412356e-01
2.993041764181631481e-01
3.020516326724161926e-01
3.090332610339243113e-01
3.088919034162830313e-01
3.060927374283871627e-01
2.999196630016828236e-01
2.926700055730408478e-01
2.978298089195031140e-01
3.050727843975572506e-01
3.084820719635142927e-01
3.050818061944846615e-01
2.980868821322485429e-01
3.000652894810932336e-01
2.977169504830325941e-01
2.985964071841141210e-01
3.023920805402303680e-01
3.063551544251580938e-01
3.038285415698981362e-01
2.972227098453293359e-01
3.007594812169837595e-01
2.995416785263894099e-01
2.971604202382564508e-01
2.991942782661701217e-01
3.063703609297205865e-01
3.096924184641536848e-01
3.047279296429252216e-01
3.065173455021421023e-01
3.048186266033650060e-01
3.042560489709784655e-01
3.038661678199670590e-01
2.995710109376289454e-01
3.017071716875737164e-01
2.974904644600560588e-01
2.947360195224363877e-01
3.000561086538831579e-01
2.987150802812361672e-01
2.953715904630743738e-01
3.009813075679273475e-01
3.069888579755555846e-01
3.073448328975969535e-01
2.996941434292975104e-01
2.986615815447448141e-01
2.983923941478505149e-01
2.983631313021009035e-01
3.001359040192740912e-01
3.056213908127698442e-01
3.115054567003590069e-01
3.094609111226555020e-01
3.076188700517943908e-01
3.054059239481169419e-01
3.042357131821146754e-01
3.138920513205916696e-01
3.169962118929295913e-01
3.059115489415664690e-01
3.052522865158627807e-01
3.061916166601234002e-01
3.055012425800051057e-01
3.025669049592820681e-01
3.037278716990369776e-01
3.099352424584859711e-01
3.045356882557590517e-01
2.988882690844723022e-01
3.017456691700134974e-01
3.066449084353585208e-01
3.065229613783557183e-01
3.023851229041073507e-01
2.988879358357438565e-01
3.060336577046307571e-01
3.076367398722372748e-01
3.023723256419999506e-01
3.069984136656029317e-01
3.027843776981646307e-01
3.032124315003484338e-01
3.056857964974891706e-01
3.080618392987920506e-01
3.104218485271327266e-01
3.071386750660869969e-01
3.123428393957179972e-01
3.144565180684276151e-01
3.038247440582391712e-01
2.980443722136323914e-01
3.044728715619580695e-01
3.029730058393279024e-01
3.034423390275632348e-01
3.056584426873405480e-01
3.023132618679867378e-01
3.069981280871411644e-01
3.099801088639232982e-01
3.113982187217987918e-01
3.093715198150962520e-01
3.030889334963409176e-01
3.027704486083682700e-01
3.046755372344360779e-01
3.091256026971151427e-01
3.081733674642909149e-01
3.067594058892544884e-01
3.195348238777233618e-01
3.185223287495724254e-01
3.069085866761893655e-01
3.028713235420273375e-01
3.023219478375807623e-01
3.045607757574592678e-01
3.051096650460449200e-01
3.095185536102540436e-01
3.104778729390101910e-01
3.040396313738624734e-01
3.094097991457228081e-01
3.151198664788716908e-01
3.074499714583973642e-01
3.053867134815657636e-01
3.062011956881333652e-01
3.035351861300678578e-01
3.113384717812558433e-01
3.166128353313798494e-01
3.042086293216694215e-01
3.015388415295901514e-01
3.058758476112718450e-01
3.092958432981380290e-01
3.116880204250269126e-01
3.054378551363601257e-01
3.078656256796313273e-01
3.162688542117524371e-01
3.093438621068025363e-01
3.058238732908929447e-01
3.128267945879218970e-01
3.135162975213111047e-01
3.177577440314463542e-01
3.110335503146340885e-01
3.125803824055351510e-01
3.141735434387204484e-01
3.058282698708434388e-01
3.092890001136988642e-01
3.091189128058510760e-01
3.078286508823377954e-01
3.074094127357976935e-01
3.056476178506436492e-01
3.087873490831157253e-01
3.144805232299606734e-01
3.101928695900966204e-01
3.032007439150385397e-01
3.057343289758205351e-01
3.076151396868855303e-01
2.997319029404590385e-01
3.029133384710701038e-01
3.132892277433934614e-01
3.102720257815642646e-01
3.113517652747558317e-01
3.184717350906272060e-01
3.094906696917930633e-01
3.041953690376103525e-01
3.086208795738685784e-01
3.080081193033833431e-01
3.076227191033726882e-01
3.103249496689909348e-01
3.113923953809072387e-01
3.118573257075188399e-01
3.058953272122122424e-01
3.042391467730642951e-01
3.126079452015600446e-01
3.133485108635752359e-01
3.112450584664793185e-01
3.088914976615566577e-01
3.108140664352581628e-01
3.107200231763148635e-01
3.070663187823796658e-01
3.120806148192800666e-01
3.158554724125956503e-01
3.135908942850033077e-01
3.044692146270700506e-01
3.067250494458211296e-01
3.076305155373694200e-01
3.019754067904109607e-01
3.051193926109099785e-01
3.074015028663096838e-01
3.098840832626754138e-01
3.090301098427308824e-01
3.066824108316510977e-01
3.040578892225454521e-01
3.018295523295548843e-01
2.974566265478107430e-01
3.073415200715808315e-01
3.157226059859461476e-01
3.056072965040643186e-01
3.091215252966402205e-01
3.175584035759387858e-01
3.090486104811467349e-01
2.982955127941883111e-01
3.089682452344460484e-01
3.182954690787592189e-01
3.082489405589146081e-01
3.033411957275195525e-01
3.077046910752512798e-01
3.124373957369112054e-01
3.081089844812892053e-01
3.078306274076071380e-01
3.126286685792217801e-01
3.149881916318263420e-01
3.164613810945348660e-01
3.166279027457401529e-01
3.170812190764197291e-01
3.138830410294939366e-01
3.119546502313699232e-01
3.171750577260504800e-01
3.142284437184689749e-01
3.078147707289967117e-01
3.135534429546979474e-01
3.160681805215848628e-01
3.144739186023284838e-01
3.108657686827702715e-01
3.076011139274588135e-01
3.080562017427536103e-01
3.111439743279406089e-01
3.087690735011789922e-01
3.156593830943963952e-01
3.173166040018616241e-01
3.048091712143978227e-01
3.069037181495494204e-01
3.112800756000774771e-01
3.038147910146203889e-01
3.006864933465183687e-01
3.088900494533370344e-01
3.138876422370813768e-01
3.153334175248088678e-01
3.134819968413852798e-01
3.068687150065366187e-01
3.032445384273763644e-01
3.084413549577054714e-01
3.153000531979572862e-01
3.183697935596036532e-01
3.160183984093493104e-01
3.144109497342138515e-01
3.190337509785673986e-01
3.197943295540410236e-01
3.090366590150256387e-01
3.110323725232173597e-01
3.175369776446099745e-01
3.106208123329113335e-01
3.092391782061170158e-01
3.095219651642313607e-01
3.165489748538607429e-01
3.199309954469800044e-01
3.210147685270145490e-01
3.206031176273235195e-01
3.165790765374925098e-01
3.176110145664021722e-01
3.113526849710752109e-01
3.067323151804164372e-01
3.089525090999251100e-01
3.080264302252428421e-01
3.110399522622766533e-01
3.147855617254293747e-01
3.109173259106133846e-01
3.149265629610515371e-01
3.203462597164111747e-01
3.162468885514632677e-01
3.179913432277000074e-01
3.182786197590019017e-01
3.145678937835487132e-01
3.087673076539402817e-01
3.076385993329662782e-01
3.124864534305475394e-01
3.157234839243142077e-01
3.182149947885176133e-01
3.096926512211405358e-01
3.102646413095233036e-01
3.194939577494069205e-01
3.216376691875100224e-01
3.218252633138398711e-01
3.229951203423184203e-01
3.209933087728759071e-01
3.180086821261801644e-01
3.155154115030687767e-01
3.123743532014388591e-01
3.184017801690097182e-01
3.261709952289952863e-01
3.244661648861508763e-01
3.159359992284841989e-01
3.099757390925260148e-01
3.151739245341089179e-01
3.200491001264739177e-01
3.113285776891748791e-01
3.102044497105213572e-01
3.172917126639472896e-01
3.147908605223291301e-01
3.096450856166769738e-01
3.107482157956346636e-01
3.127077743223957151e-01
3.097715128345820412e-01
3.087553370298449229e-01
3.073442176120236291e-01
3.129822598387335675e-01
3.157014941971045263e-01
3.167510743291425679e-01
3.204412189622584672e-01
3.151523779933806946e-01
3.133115031419601015e-01
3.147447206708622325e-01
3.142409121389407312e-01
3.137154093923180675e-01
3.146528257018882391e-01
3.113530765469423867e-01
3.110363459621080517e-01
3.079150393733096069e-01
3.115190773517936274e-01
3.092024854460608818e-01
3.043824315056605778e-01
3.198404325453761965e-01
3.240693958070196001e-01
3.235453165249107532e-01
3.230343292628722329e-01
3.209790557753257056e-01
3.167154861346844763e-01
3.098891593307833703e-01
3.160221541689110514e-01
3.303522504935484938e-01
3.277922459561390944e-01
3.171943191082007285e-01
3.176215801295438901e-01
3.108743767403787661e-01
3.046587888992883242e-01
3.107476833177367781e-01
3.136028159881625310e-01
3.224088829417581792e-01
3.232462276263782797e-01
3.053425638157125643e-01
3.039285497136282599e-01
3.195876287872486676e-01
3.234591500269185516e-01
3.206483329442769148e-01
3.205961245269678961e-01
3.228032159600536244e-01
3.194167943117940944e-01
3.136151768616636804e-01
3.179415069331689714e-01
3.152390955267283523e-01
3.159742233988815929e-01
3.136080838698612760e-01
3.103080242690516299e-01
3.160510134005287686e-01
3.175862667553449037e-01
3.181643058577892647e-01
3.160081912407238236e-01
3.214609198775920107e-01
3.241083303262359827e-01
3.170287719415444960e-01
3.192827563133214253e-01
3.173675582212497348e-01
3.088570347953360495e-01
3.077389574531220195e-01
3.166699871041743219e-01
3.179019324169472527e-01
3.256590392729927785e-01
3.344157476000886864e-01
3.192019589952940217e-01
3.173378043596573050e-01
3.152698974522589737e-01
3.008237916418605162e-01
3.089358478505438987e-01
3.195047550671953340e-01
3.185125381691977786e-01
3.247143501180254632e-01
3.301167023966393166e-01
3.231956546297165001e-01
3.151404185522314050e-01
3.243305701027603405e-01
3.237165046768229471e-01
3.106957791501840371e-01
3.147899376497755863e-01
3.200468770935449569e-01
3.210189894591742865e-01
3.228214564448697588e-01
3.197748971222494907e-01
3.131326115652594555e-01
3.186718538487469665e-01
3.240213904382754917e-01
3.181729264598303630e-01
3.157705250248856177e-01
3.235335244347117833e-01
3.250981653426557316e-01
3.134022960049605011e-01
3.220336658451237177e-01
3.346306896862932256e-01
3.245976747693062880e-01
3.221055110471365834e-01
3.217790964348086202e-01
3.198747619890455751e-01
3.279911645613610705e-01
3.246538181807600010e-01
3.136665283149519534e-01
3.074027648009299840e-01
3.160013415023982808e-01
3.241980742094677237e-01
3.133554080659047836e-01
3.180401700950016286e-01
3.234172114724594427e-01
3.159255010902485283e-01
3.124266385675470437e-01
3.104626686195505192e-01
3.132539410577223071e-01
3.236689273087184904e-01
3.359197275505371172e-01
3.247873430011070095e-01
3.057927224576861280e-01
3.121961178501698186e-01
3.309517964849754690e-01
3.367868212016774110e-01
3.288754289234641637e-01
3.182869111752828495e-01
3.131970827060816531e-01
3.153087211750598695e-01
3.264487509908752250e-01
3.336272800597390731e-01
3.229859324902980000e-01
3.123662907959925961e-01
3.155802913177978009e-01
3.219943046154319366e-01
3.229946085821078228e-01
3.204639466096501632e-01
3.237441387079923460e-01
3.267307908483645384e-01
3.217745544205281583e-01
3.189793428623743377e-01
3.231159565285928736e-01
3.311631834127554130e-01
3.349798868197269575e-01
3.278245596617156421e-01
3.241352336903157716e-01
3.212986335883163402e-01
3.106350199694831171e-01
3.137938773259676406e-01
3.202808920917945557e-01
3.187382380689961492e-01
3.171263812292979267e-01
3.279930639365912226e-01
3.402292378073868973e-01
3.295989314551108773e-01
3.225799642566570813e-01
3.354152809918616862e-01
3.499776023164978267e-01
3.451797328648423813e-01
3.258672954655497667e-01
3.213247588007762667e-01
3.296057204631671622e-01
3.269329654850761102e-01
3.206627986359659177e-01
3.157164840225286651e-01
3.184685732047618512e-01
3.224688655799286541e-01
3.189221229779987676e-01
3.184670670671006509e-01
3.241521974812785478e-01
3.296902828417712650e-01
3.252351309492143017e-01
3.158959507294171187e-01
3.108795263973429535e-01
3.134445177484720957e-01
3.191922610919349368e-01
3.217080585536711834e-01
3.290589806735174649e-01
3.311163715251173589e-01
3.260590235360619760e-01
3.237835402799703610e-01
3.291957764957831878e-01
3.319050529160842977e-01
3.239045426834381569e-01
3.239776695781956817e-01
3.262541749696559190e-01
3.185587871570122465e-01
3.163320862794222199e-01
3.231588012047399427e-01
3.338620334894538688e-01
3.333774351425544125e-01
3.263437762668138786e-01
3.276979235319887884e-01
3.260955187279796497e-01
3.296626171356235036e-01
3.294141915057964831e-01
3.299830910118028426e-01
3.251970920857976122e-01
3.222919955284801463e-01
3.331865931242450896e-01
3.249833933089908422e-01
3.160327965402494610e-01
3.208651748747179400e-01
3.213215751244554164e-01
3.205082899269900976e-01
3.319068936015786564e-01
3.318030585380860042e-01
3.218273406303953643e-01
3.299124075784441446e-01
3.350694210859879729e-01
3.274583152932182273e-01
3.185870291155696865e-01
3.228103654190654370e-01
3.345287780611694295e-01
3.302785136424157830e-01
3.145878595928299215e-01
3.190454215759983558e-01
3.336965547862352777e-01
3.281297357779429658e-01
3.183089195472729171e-01
3.222974166249065742e-01
3.199533764684452386e-01
3.164601807470049377e-01
3.140857690991606943e-01
3.263582153288752674e-01
3.338575337840834489e-01
3.224816400922718151e-01
3.250502082314926100e-01
3.242957582995630861e-01
3.221994709268714008e-01
3.320255395960686196e-01
3.364998453003811840e-01
3.293747557403889359e-01
3.211364470916082126e-01
3.248477576166514669e-01
3.336465220403433962e-01
3.343306686417810147e-01
3.270155224368251345e-01
3.165794011079773318e-01
3.231630821752788929e-01
3.293964841478059236e-01
3.280773917094136349e-01
3.314692980642607867e-01
3.388491255913579359e-01
3.419422065256418342e-01
3.385197205762217609e-01
3.259627490434006125e-01
3.150624861566556079e-01
3.200888910131534648e-01
3.273839409619213048e-01
3.317437788293623457e-01
3.263198440768437791e-01
3.253740435576219503e-01
3.187496333371595547e-01
3.172865005051382914e-01
3.314781439452106904e-01
3.331322710438469614e-01
3.236722688948024951e-01
3.257153175857939176e-01
3.358724748839927998e-01
3.390097703567910292e-01
3.368047711869951444e-01
3.290532787086561939e-01
3.233860770475425750e-01
3.350908564733074413e-01
3.414551399493301886e-01
3.259822428108442582e-01
3.282622561437592568e-01
3.370887206428715421e-01
3.307568078836291003e-01
3.286174293607369568e-01
3.357969723522576944e-01
3.380679491834247541e-01
3.370438582585389975e-01
3.352158726297210234e-01
3.230954591176409263e-01
3.158004757757337244e-01
3.265580556536463175e-01
3.300615536640779113e-01
3.244545073644153343e-01
3.228159958768123672e-01
3.270013865114835827e-01
3.346381656246826819e-01
3.263867474422065817e-01
3.182694147109794702e-01
3.337213958866497854e-01
3.397819344542299946e-01
3.351974703841423264e-01
3.271508823798451315e-01
3.202256432077324466e-01
3.176576497147130529e-01
3.247773281590642935e-01
3.325311134870798657e-01
3.306905351342596666e-01
3.343497141753979385e-01
3.287402812204944791e-01
3.222151661274537116e-01
3.312082639954356256e-01
3.321805736044619595e-01
3.276496463216569954e-01
3.274197070262090947e-01
3.370270749994330739e-01
3.412092866766566202e-01
3.272476465128428269e-01
3.189577940377336107e-01
3.267107078450314783e-01
3.322679364296969307e-01
3.333484323905729352e-01
3.331365983948695320e-01
3.266362205919787209e-01
3.268137583409044256e-01
3.292883287901781642e-01
3.283276579194651656e-01
3.266462282805281392e-01
3.254594478577729211e-01
3.288418069993668813e-01
3.260500623682318078e-01
3.247420219903688898e-01
3.346541029893452812e-01
3.358558451748157037e-01
3.229319416032139789e-01
3.261555809935087202e-01
3.340575461445864369e-01
3.286171807489898788e-01
3.289622523572264257e-01
3.288375313244925602e-01
3.269205069252698048e-01
3.301550349007802976e-01
3.371240451125628868e-01
3.300501687966875264e-01
3.271002960856030373e-01
3.271987520907407299e-01
3.278410190694148740e-01
3.292624853803791662e-01
3.348415260179617436e-01
3.397842439552323235e-01
3.270619014062936536e-01
3.196086200445319991e-01
3.301765352513171270e-01
3.338501360237625115e-01
3.335399848514523646e-01
3.344312475625313419e-01
3.304434658536312130e-01
3.297525712800248865e-01
3.285460984865350431e-01
3.269354538821281908e-01
3.323695897842517399e-01
3.336718778531324037e-01
3.265282748476490138e-01
3.294866802742451029e-01
3.291451935376782378e-01
3.275185865039674238e-01
3.276873960184036871e-01
3.240942722155283340e-01
3.311181674272108966e-01
3.339020350025487249e-01
3.226269960132266412e-01
3.232199525659599226e-01
3.232656308534937462e-01
3.249287206945207229e-01
3.311941352417205331e-01
3.212708163635929481e-01
3.170837717764253272e-01
3.284064690879610060e-01
3.304122094332310189e-01
3.293002368861245310e-01
3.257983210517425010e-01
3.205390066632426427e-01
3.248683338290730971e-01
3.307819744217834756e-01
3.346945158151258815e-01
3.317987259282232371e-01
3.335930470039003004e-01
3.356030609608517401e-01
3.312472268394956454e-01
3.304105132366806918e-01
3.347474479260084679e-01
3.417242846563618985e-01
3.409457617063833546e-01
3.348307879609465076e-01
3.379334189834813928e-01
3.321884604203047542e-01
3.369148831446820425e-01
3.388270446730503038e-01
3.298904006127147959e-01
3.327349522797620751e-01
3.319514550325825541e-01
3.420966756665461683e-01
3.484052603597518893e-01
3.471359724742482111e-01
3.394029025834360280e-01
3.278095712690584640e-01
3.352644597497451140e-01
3.409864793629792667e-01
3.405196788678008235e-01
3.416589016733209139e-01
3.369229503339318255e-01
3.335896267365112688e-01
3.318440400122922296e-01
3.341512740406794579e-01
3.339904557503133309e-01
3.242344223333349373e-01
3.285013912029238758e-01
3.333735933885098590e-01
3.330628996348648507e-01
3.339950840251751929e-01
3.367151186559575460e-01
3.380664738712752526e-01
3.259033000441286521e-01
3.229847413910376663e-01
3.292765691949208207e-01
3.312349412422266326e-01
3.392809514301072249e-01
3.382281340439675654e-01
3.253633249992485266e-01
3.332349891403979525e-01
3.412997597936114347e-01
3.279351450233367049e-01
3.238289176701868444e-01
3.391161460265062488e-01
3.421163330590339946e-01
3.354167917181913872e-01
3.415559670473391485e-01
3.357766935836356548e-01
3.238829844789860024e-01
3.204371738484858012e-01
3.228564733858396707e-01
3.295143162965330497e-01
3.283085804062050306e-01
3.284056407017687529e-01
3.376233467631618024e-01
3.444499240759445469e-01
3.438353018013555196e-01
3.375495802403561951e-01
3.323265013642910382e-01
3.386037047391678434e-01
3.365229575491807679e-01
3.297780698344289219e-01
3.368582524826903568e-01
3.346626832522336947e-01
3.264374887618889942e-01
3.283987345591719009e-01
3.345865179286136026e-01
3.353810881749419437e-01
3.395773968693047151e-01
3.368034865991182403e-01
3.287746204305884157e-01
3.330274231633222892e-01
3.285853525978095768e-01
3.316270598248613477e-01
3.383928797960807366e-01
3.348636072880437076e-01
3.314681928513421583e-01
3.274162907413769030e-01
3.283249988958249488e-01
3.410045452340647043e-01
3.415746482819304042e-01
3.296160359419283425e-01
3.342356420176300635e-01
3.361340207493428989e-01
3.223452335061527951e-01
3.227206482682213329e-01
3.366821412401811986e-01
3.397321065360392467e-01
3.337150566042592081e-01
3.352369465569602358e-01
3.431645615711953479e-01
3.406869528262349012e-01
3.387317049872300978e-01
3.476578268490747026e-01
3.539841349327348397e-01
3.468386982690853104e-01
3.374551350666284977e-01
3.394251679863689031e-01
3.401472744951840044e-01
3.488091653316840457e-01
3.570054485132249655e-01
3.511958060835815298e-01
3.408160964103809643e-01
3.409942785345130845e-01
3.384895368615801758e-01
3.434615497040470200e-01
3.448934049904968102e-01
3.356460611911293856e-01
3.414445955486218320e-01
3.404716493680685074e-01
3.393731738212711901e-01
3.422554158908748256e-01
3.420963277961985849e-01
3.338201687135687323e-01
3.436368630533986335e-01
3.455238352177461558e-01
3.372442192522775994e-01
3.409014978845640309e-01
3.380984842367538157e-01
3.446579767956546858e-01
3.521113651037698355e-01
3.424809533328194711e-01
3.379201093684121027e-01
3.471173398883554695e-01
3.460407386147312803e-01
3.356380484737133130e-01
3.333657259067414058e-01
3.377027746021053489e-01
3.379716779041840313e-01
3.375972694118322681e-01
3.362893882258207179e-01
3.361619809301856776e-01
3.349536126925750090e-01
3.319473214517084658e-01
3.408626219043531247e-01
3.487995530614259598e-01
3.509314862710711802e-01
3.470367890968457103e-01
3.363808843424657136e-01
3.263127387142953917e-01
3.340663409823347862e-01
3.407257551394282657e-01
3.436749320494122406e-01
3.481905313671226354e-01
3.461069923276512972e-01
3.421501880274523955e-01
3.438438891417441301e-01
3.473985399125205098e-01
3.394091793374097721e-01
3.452147548768366714e-01
3.480569062107086720e-01
3.398910764598498391e-01
3.307553449615553420e-01
3.364088735203237812e-01
3.434801560842067891e-01
3.445545829295925677e-01
3.452658193391560659e-01
3.468167919439884006e-01
3.405967030314173138e-01
3.330810706530046295e-01
3.389204302799049828e-01
3.433485444459697944e-01
3.355182168461761649e-01
3.343451417157659034e-01
3.519779901662966615e-01
3.527028826845901022e-01
3.432749654995376765e-01
3.462434080830295025e-01
3.463168359490631509e-01
3.369831762719248669e-01
3.311350002177913532e-01
3.290879897091975592e-01
3.273178655890031652e-01
3.355849278455719786e-01
3.368390186193544467e-01
3.350090786530361964e-01
3.555816850018235220e-01
3.536538127283112565e-01
3.433571726354375797e-01
3.550146302923194441e-01
3.508255443954498287e-01
3.403025923885754644e-01
3.425022120250514335e-01
3.517815538305208989e-01
3.446185648252582112e-01
3.305487399324597009e-01
3.346898497732361255e-01
3.446184686769168115e-01
3.576945315839785700e-01
3.543756489976072066e-01
3.481345164308890516e-01
3.536282005493754932e-01
3.519232292699991937e-01
3.545596478793523465e-01
3.563714019816977552e-01
3.561445890107405865e-01
3.430266321329573653e-01
3.276221702190240670e-01
3.353750818108408027e-01
3.398096618729566365e-01
3.504546818794000429e-01
3.628944285380258372e-01
3.548638444034205586e-01
3.547795149457863562e-01
3.558735275368526407e-01
3.513251591975616317e-01
3.495854470303736972e-01
3.481202766384644542e-01
3.451698746284104224e-01
3.428296223420202460e-01
3.439432259636502343e-01
3.445608723148359531e-01
3.521385106488215677e-01
3.559234818155013191e-01
3.424144716443870418e-01
3.385521207354648121e-01
3.499469182869107686e-01
3.464003160031460249e-01
3.476747788469919387e-01
3.499492673737946702e-01
3.490023957781012709e-01
3.513225147139752425e-01
3.559483433561154153e-01
3.592396699591120512e-01
3.542776275884571002e-01
3.434289039568020341e-01
3.377402711242648015e-01
3.441503342549439570e-01
3.447986568344242331e-01
3.541652127076665435e-01
3.596971478474563777e-01
3.544299489366674050e-01
3.486067198593024163e-01
3.469745422568538684e-01
3.580878999828057685e-01
3.553370317881049401e-01
3.484626652748135101e-01
3.431321542704509620e-01
3.393891678218083352e-01
3.502323170357404813e-01
3.452869071992104577e-01
3.535546764894828553e-01
3.636664756354733852e-01
3.437297796978802111e-01
3.529466167806224464e-01
3.590119264781186370e-01
3.495450145233958139e-01
3.526570635030101264e-01
3.488277394095354311e-01
3.424030179662838624e-01
3.408066997843062218e-01
3.523015106768985771e-01
3.581510908550038508e-01
3.478865506165431110e-01
3.453807355444402094e-01
3.469662963284733670e-01
3.491177690864757377e-01
3.572123809939004024e-01
3.570610414813830125e-01
3.581126667447354639e-01
3.585563317699904662e-01
3.548358355311180268e-01
3.451493625170170554e-01
3.385727738135549392e-01
3.512946672555135597e-01
3.634517957705292179e-01
3.624134761912952141e-01
3.532422251007519831e-01
3.477131539521273185e-01
3.472212224060968744e-01
3.457952333280036594e-01
3.455403903017474354e-01
3.492118107970848540e-01
3.559754159480755797e-01
3.391986693998848001e-01
3.313808432572880602e-01
3.476743174445500184e-01
3.640568342154993919e-01
3.645272444737347461e-01
3.511394057968647009e-01
3.534128914600765947e-01
3.566370161081838241e-01
3.558063701683452651e-01
3.416045665333379278e-01
3.371194773209963969e-01
3.496703301661283625e-01
3.551773176253787967e-01
3.437778332422900540e-01
3.379866892604761475e-01
3.458398454246279230e-01
3.493868839925030612e-01
3.586085395191730418e-01
3.578409939086164560e-01
3.463893319402782112e-01
3.485685634860417603e-01
3.582519333344058587e-01
3.614982660651751556e-01
3.474039196569458365e-01
3.372856216173515942e-01
3.435065893733129649e-01
3.485843339352598380e-01
3.533640954828862202e-01
3.555719912599006882e-01
3.551401249415748751e-01
3.638952566367427144e-01
3.655980828611122280e-01
3.631692879446517530e-01
3.607523027643115832e-01
3.501059948013977019e-01
3.536365423464788993e-01
3.645461062815129605e-01
3.678675501230042055e-01
3.709981571970563663e-01
3.660501363611547432e-01
3.644324421004906944e-01
3.602036198836364167e-01
3.483872282150778377e-01
3.515945688704873451e-01
3.589501442247480245e-01
3.601984722540655381e-01
3.635854568640979889e-01
3.679244116949467736e-01
3.665300486368984201e-01
3.610032704950661420e-01
3.579725747233600264e-01
3.586971009666792831e-01
3.546655859180522508e-01
3.610363485976342823e-01
3.665705066119742117e-01
3.573620949559866422e-01
3.589214572258905278e-01
3.596458769723793192e-01
3.504219497040655940e-01
3.647851027965310911e-01
3.697730568185232380e-01
3.570414235243347112e-01
3.531933881989648416e-01
3.528235817432360810e-01
3.541781814662472994e-01
3.520725871891095538e-01
3.541848830108444979e-01
3.566521536163571593e-01
3.522840028770520826e-01
3.461625901437348496e-01
3.452458568497358549e-01
3.431772615525022774e-01
3.495204246153179595e-01
3.569305458753731508e-01
3.610342861607042653e-01
3.596904726076264325e-01
3.621947573914570673e-01
3.562558481514458419e-01
3.436290062011291835e-01
3.578882840727830028e-01
3.570857474937210174e-01
3.551672217741445592e-01
3.575553357479875904e-01
3.415889606479489138e-01
3.523881918509270128e-01
3.646073261373800056e-01
3.593443890662025852e-01
3.542562758911811938e-01
3.544112395526955450e-01
3.571158479587180912e-01
3.502884706773110035e-01
3.581320411107329904e-01
3.677256311727895577e-01
3.726370761060623926e-01
3.616800382042095197e-01
3.453368163654343959e-01
3.548585241924887557e-01
3.627995182073729952e-01
3.588384977945003884e-01
3.622400369492232430e-01
3.577999142654462172e-01
3.494169928291711025e-01
3.593822933186741064e-01
3.598984812637979203e-01
3.553067292483233497e-01
3.607354965522280299e-01
3.547236874142026819e-01
3.549091157074533154e-01
3.671357631477037420e-01
3.637717057472127369e-01
3.640951946219097568e-01
3.638879816254846356e-01
3.573387757416984223e-01
3.535912331168865608e-01
3.532651128375589589e-01
3.574317989981082855e-01
3.563838298976322871e-01
3.658105550430290065e-01
3.695563309535485619e-01
3.582497906890929618e-01
3.649981553564520254e-01
3.658179503639493735e-01
3.624558256942509993e-01
3.586645476608906757e-01
3.486361365427259051e-01
3.676460968452280875e-01
3.891869412944046203e-01
3.743671412175515467e-01
3.579928149792539482e-01
3.610106154179708038e-01
3.612406521403675463e-01
3.681436218454495202e-01
3.790143341043231695e-01
3.674382270936747963e-01
3.737174806361364676e-01
3.870261496984674365e-01
3.756976387167828557e-01
3.624834964102292556e-01
3.601621880194441072e-01
3.632311976742226278e-01
3.620665566278490899e-01
3.666538717913334078e-01
3.604510039024244050e-01
3.681535449231405632e-01
3.714381888706533297e-01
3.671351175652685095e-01
3.710300784333833146e-01
3.665056481459822990e-01
3.600187739704102108e-01
3.601890548383770430e-01
3.646234918295335747e-01
3.669489886476490215e-01
3.653947763431397711e-01
3.549814168248650037e-01
3.576029830442447599e-01
3.620958582713311169e-01
3.697189640585996084e-01
3.699228857856469710e-01
3.644165750212390309e-01
3.632708533637507009e-01
3.576442156780702541e-01
3.622997484188099637e-01
3.652224970082239008e-01
3.654018769860351568e-01
3.649997503460267745e-01
3.632147696776538703e-01
3.702221959358520942e-01
3.776539157936503188e-01
3.781713156326002023e-01
3.780648743897570552e-01
3.622050521987829619e-01
3.582436014745776776e-01
3.688550391493330416e-01
3.705911095654289555e-01
3.674792249529698629e-01
3.596783240424787920e-01
3.678660169932422286e-01
3.663585852513382979e-01
3.632827486586652221e-01
3.643978840063653024e-01
3.662314420959122407e-01
3.673668641812525837e-01
3.522074809575440058e-01
3.557875197930378541e-01
3.690246168497568480e-01
3.628147162884939325e-01
3.591839116839789514e-01
3.855418046241783081e-01
3.963411728079578311e-01
3.826439985162268242e-01
3.706212099332998333e-01
3.851899019359467657e-01
3.829912630684086938e-01
3.580689525747809410e-01
3.592266009926922687e-01
3.699849581589594316e-01
3.851083332229899847e-01
3.832845211607543434e-01
3.719630678405236313e-01
3.717543894054962106e-01
3.745767904574990870e-01
3.731519045524552269e-01
3.677268409635074953e-01
3.663518879018006213e-01
3.620438844700505365e-01
3.626488682242420825e-01
3.685915948550660404e-01
3.697743064067737784e-01
3.751374976772872127e-01
3.753296979936193711e-01
3.736507316598667860e-01
3.693570830176254316e-01
3.715136027218532977e-01
3.686100231703161034e-01
3.566706375083092406e-01
3.633034836049938709e-01
3.736869675137669544e-01
3.707026783552825888e-01
3.646089477380381472e-01
3.704698600477713821e-01
3.661671977786772336e-01
3.585478424298127464e-01
3.688864837443803224e-01
3.668331569121248692e-01
3.652937529811176032e-01
3.714419209474107419e-01
3.709470195771945034e-01
3.791699953256986722e-01
3.827371156140875197e-01
3.783877072405169573e-01
3.814878784937112410e-01
3.815307002624926391e-01
3.795970543818169562e-01
3.874331239985617792e-01
3.841445943816085284e-01
3.722459887087104513e-01
3.721408918874565819e-01
3.745715322845218909e-01
3.816857845644928693e-01
3.864498204695085981e-01
3.737334510358854001e-01
3.678673744580667204e-01
3.673170889511336301e-01
3.630442937739009057e-01
3.744414821797177884e-01
3.791620993298516762e-01
3.697698117999385636e-01
3.759610652391658925e-01
3.856274784761171692e-01
3.900274517104908023e-01
3.911991899454586585e-01
3.835645905507906739e-01
3.801667859512065650e-01
3.789290831242947410e-01
3.754991448230849960e-01
3.690121740032860642e-01
3.617203670497421419e-01
3.723329985742502846e-01
3.769619954236369530e-01
3.731186522161397123e-01
3.796879216335704021e-01
3.795482048482806126e-01
3.738839834385568328e-01
3.717031010646610345e-01
3.817641238539810633e-01
3.850790269317736492e-01
3.834482609491625671e-01
3.795551209295541795e-01
3.810108587564097204e-01
3.822593792991482164e-01
3.780352626778470948e-01
3.864361600612676306e-01
3.824473874576262422e-01
3.739662457066749712e-01
3.763294746994599871e-01
3.827409480873570913e-01
3.876450321808996846e-01
3.815086120602267372e-01
3.811720065148574421e-01
3.821526408231757377e-01
3.782619440508399045e-01
3.835570860983736341e-01
3.716157946651314492e-01
3.671956114802371052e-01
3.742098319204159029e-01
3.659009931712077779e-01
3.667378985587950724e-01
3.715829106462491538e-01
3.795758700735027413e-01
3.852097207815299851e-01
3.795696862245434566e-01
3.757186902673957940e-01
3.696468632637289753e-01
3.634940924684452734e-01
3.651865995155941791e-01
3.775996096471817554e-01
3.887053410114257868e-01
3.870572095332636686e-01
3.878610150103964371e-01
3.800470619952485141e-01
3.851966157294917648e-01
3.977901859330165713e-01
3.801165278181862228e-01
3.745631667454385472e-01
3.830531207924524062e-01
3.782073998315297891e-01
3.649638815008720005e-01
3.748235470987732465e-01
3.855947928600478303e-01
3.674636485020434939e-01
3.754557018211712172e-01
3.898835812011073876e-01
3.873513782012835693e-01
3.874817287645557218e-01
3.930895768507459143e-01
3.972600611731478271e-01
3.870988426068610044e-01
3.791851537171114783e-01
3.901400708230390868e-01
3.892547505846534750e-01
3.784353223799916677e-01
3.899845775605656484e-01
3.948041755030536337e-01
3.910778803958875338e-01
3.898625066726325583e-01
3.900190127082206470e-01
3.900143322167127224e-01
3.851790398100763402e-01
3.910916046001391422e-01
3.962682929911712781e-01
3.868242491286518758e-01
3.714028977095043538e-01
3.834114637700239414e-01
3.992326782013598807e-01
3.887766945909830740e-01
3.810281770393291745e-01
3.818458387324025205e-01
3.891192319101671737e-01
4.010244662775214741e-01
3.977652169045863828e-01
3.887373331103926022e-01
3.934415866306191223e-01
3.973472059226678677e-01
3.911458438256705805e-01
3.840268553280931640e-01
3.979240783705574880e-01
4.045828201118018552e-01
3.943555466457857039e-01
3.937139302874476110e-01
4.034639426160321340e-01
3.961569740785957916e-01
3.864401155969134360e-01
3.944467555154284599e-01
3.939397472240798170e-01
3.914475053394202431e-01
3.957128908099122877e-01
3.974608336985324675e-01
4.035203977066074699e-01
4.041569450464143620e-01
3.956649001026210088e-01
3.960280295133513095e-01
3.942432688987940193e-01
3.845326449022331006e-01
3.962343155905880820e-01
4.046216088390325316e-01
4.000346417718884662e-01
3.992110611189177427e-01
3.969706665105265375e-01
3.950677014840787704e-01
3.914842987782785610e-01
3.935740195592369317e-01
3.907184880091096879e-01
3.975632008538362849e-01
3.968626367233958896e-01
3.832550469216556843e-01
3.829581543221165507e-01
3.913915785204440945e-01
3.966142280620353899e-01
3.884562067411049813e-01
3.911212064264969479e-01
3.973045115868286126e-01
3.818672000123476962e-01
3.768687318812700138e-01
3.885154760849877653e-01
3.893654167667714439e-01
4.002267322229109414e-01
4.065791917997675919e-01
3.989755628464710102e-01
4.077701863860008769e-01
4.117537035271116030e-01
4.124365017829109137e-01
4.061129290250698465e-01
3.951507195623106261e-01
4.007444404530762228e-01
4.091125010615597191e-01
4.055552297295602626e-01
3.935415376089083650e-01
3.885359882471922655e-01
3.954135714206665764e-01
4.109345648510365212e-01
4.098741577187653973e-01
3.961693983822467957e-01
3.967862515120922362e-01
3.970665328470142641e-01
3.908201569531450925e-01
3.984593180207479102e-01
3.998103786035532847e-01
3.953317515111050007e-01
3.956502049747612770e-01
3.923292472914369222e-01
3.932788348823783031e-01
3.863843888744212252e-01
3.931018153530846937e-01
4.103825088112297292e-01
4.079854571612359648e-01
4.002259512514885209e-01
4.073597949805657925e-01
4.088723767158671807e-01
4.024685064050716465e-01
3.978867998628298763e-01
3.997462430813212286e-01
4.182704791731955418e-01
4.131115141628364240e-01
4.018769666084944236e-01
4.100913901414710017e-01
4.111134926009398227e-01
4.172788195508045361e-01
4.119355718505172681e-01
4.060784345058341405e-01
4.019043173738288122e-01
3.877004653029732517e-01
3.982283838848366120e-01
4.007443156563375575e-01
4.057444624373737208e-01
4.179616536503896196e-01
4.131178196921742041e-01
4.086845641950676011e-01
3.996090384633568804e-01
3.964385707424090688e-01
4.045978794644751186e-01
4.046765189775545779e-01
3.994584326377606520e-01
4.110093225177391951e-01
4.138970610073238188e-01
4.055439993417984668e-01
4.044365871004662050e-01
4.077899286506254661e-01
4.118467904336213237e-01
4.203230458369545119e-01
4.238733961886837487e-01
4.170533240110169126e-01
4.137584138051485505e-01
4.146365273465726919e-01
4.129664074337714985e-01
4.089064806236392124e-01
4.083870424839810553e-01
4.092204519564748288e-01
4.155695430666762058e-01
4.108929273274238847e-01
4.067820138418910547e-01
4.114280209064785643e-01
4.147977166062438714e-01
4.229677377673874417e-01
4.155779803855594867e-01
4.063325983597097513e-01
4.064134836538661477e-01
4.053630199905409182e-01
4.051133287666434657e-01
4.045303415720376550e-01
4.144814861639923853e-01
4.267214775119436143e-01
4.174247702081925193e-01
4.129758072276032976e-01
4.168366367758122304e-01
4.142176450800915122e-01
4.167336790207253339e-01
4.192217586003536556e-01
4.155727846525263391e-01
4.143239450965461312e-01
4.080095348605784489e-01
4.071454743296240020e-01
4.043967765764827638e-01
3.947591990460710965e-01
4.041070329907393011e-01
4.190565669433921614e-01
4.081654845104890073e-01
4.015968330189699231e-01
4.047509585635642448e-01
4.018059428335797323e-01
4.120118180509180217e-01
4.119062108270148959e-01
4.030468249818701665e-01
4.030024487132307098e-01
4.171602919776095098e-01
4.255348116569282468e-01
4.166506449554011615e-01
4.231094923197880608e-01
4.354238342491198455e-01
4.309579326864886872e-01
4.213927676102575681e-01
4.160640068290831772e-01
4.118481021503855311e-01
3.997145064619531118e-01
4.088789725180408396e-01
4.190848162175238034e-01
4.128749362635362741e-01
4.113313717408616510e-01
4.099522540990227504e-01
4.062033960189962989e-01
4.096664730927386810e-01
4.047672076493658566e-01
3.948822819706278020e-01
4.124374073535843621e-01
4.214244778544186110e-01
4.173695767038582138e-01
4.170968808517146464e-01
4.145743184404324100e-01
4.151055998467623187e-01
4.054646735522392520e-01
4.046104113329624941e-01
4.166487395980044695e-01
4.238216535635108140e-01
4.173947904985347845e-01
4.098906940253581044e-01
4.169638681521526946e-01
4.119409245051572910e-01
4.193733439023938914e-01
4.251723405296199410e-01
4.262072677374862950e-01
4.289927323738600973e-01
4.202610618404354903e-01
4.101003302459940714e-01
4.096114827209453302e-01
4.141196434349287969e-01
4.091227546320679309e-01
4.188232019063090061e-01
4.300976899399367448e-01
4.194008145259554010e-01
4.044257748011266251e-01
4.061012250361712983e-01
4.165567283803417453e-01
4.255355546870122629e-01
4.224202424577799819e-01
4.073915067674258594e-01
4.089853416622450388e-01
4.199478758650116994e-01
4.206936563264733753e-01
4.201983706663888762e-01
4.217428115303289982e-01
4.246625503367295051e-01
4.202947564180854467e-01
4.345024780952576049e-01
4.402715579759890474e-01
4.367198519874780915e-01
4.346838900871279332e-01
4.302194585387214554e-01
4.263302953641725512e-01
4.249888678296937505e-01
4.219097970090815442e-01
4.111704142812092067e-01
4.173188248625984698e-01
4.137528901483773502e-01
4.105235592776774745e-01
4.195135891464562006e-01
4.371396858455903200e-01
4.426426240535181744e-01
4.201748139780562830e-01
4.150974266203911189e-01
4.183436925687605279e-01
4.197610202768836674e-01
4.090086658307625633e-01
4.116403749616543983e-01
4.261131859906759911e-01
4.081997346522206471e-01
3.998940828710310647e-01
4.083105280217665944e-01
4.053836549600755568e-01
4.096885226998294161e-01
4.313849638430645728e-01
4.319525663691990425e-01
4.201838340237626368e-01
4.300647253329042408e-01
4.402047713794115524e-01
4.289050880462016990e-01
4.346896351640378020e-01
4.366477451401951648e-01
4.175652710666374889e-01
4.179148366945539816e-01
4.237566043600610177e-01
4.338683837687432043e-01
4.435105724195538279e-01
4.316474937182903648e-01
4.344645755960665490e-01
4.479247113273704950e-01
4.390756903911076092e-01
4.253602660981026240e-01
4.211894333077288444e-01
4.255049067293318887e-01
4.203349132570509683e-01
4.082054846114770985e-01
4.204540238995041479e-01
4.263651144087510780e-01
4.216563428757359455e-01
4.263629206843424502e-01
4.160343212555933090e-01
4.289679288129507606e-01
4.505798299707087229e-01
4.431022874859671945e-01
4.354620063024047250e-01
4.434171270447035407e-01
4.447008472781690536e-01
4.391075125659403278e-01
4.374826857978463268e-01
4.385874510945195759e-01
4.289303212519057773e-01
4.321309132545250176e-01
4.399940548536736551e-01
4.341733834319679852e-01
4.404362615755102461e-01
4.426114781540052001e-01
4.420166145077247255e-01
4.335180065524942283e-01
4.354609827597043514e-01
4.436324112322352353e-01
4.448557160315839698e-01
4.428208070160865595e-01
4.346260098713001230e-01
4.299115576327441901e-01
4.266661137647038693e-01
4.281707194482989309e-01
4.406254507825929090e-01
4.505816608598687267e-01
4.454785465833042135e-01
4.315541913435314569e-01
4.342530301933310022e-01
4.530655326805808070e-01
4.576138482223078285e-01
4.487391002005198248e-01
4.340565089197488957e-01
4.174771402668507325e-01
4.257384296195161344e-01
4.387141934406039723e-01
4.396739046716481858e-01
4.450716192528591519e-01
4.418609857755593784e-01
4.360302960003402672e-01
4.290131380308341846e-01
4.289942983307468150e-01
4.435967851417784158e-01
4.409934143067373302e-01
4.313933920901096286e-01
4.325055007598179180e-01
4.433640363441485044e-01
4.456136890488896496e-01
4.294509117902539641e-01
4.207938555218199705e-01
4.423344926576617819e-01
4.652301842433441692e-01
4.547671266687133285e-01
4.541549965071036143e-01
4.598075647634301544e-01
4.433043289575173129e-01
4.424973899563832691e-01
4.472440309637750189e-01
4.300364072990168762e-01
4.407671746749496355e-01
4.463195967094395478e-01
4.345896456657440954e-01
4.340130884829113689e-01
4.408477847916187353e-01
4.391416667604789992e-01
4.424467895798459560e-01
4.473568794552937322e-01
4.430327000759078926e-01
4.468496653969617483e-01
4.417054919703042315e-01
4.546683426214827017e-01
4.488251842537770431e-01
4.273878219867953132e-01
4.570746039572511354e-01
4.739630020170002567e-01
4.539290712318827525e-01
4.492973024221300626e-01
4.387174212074565482e-01
4.280062840484193942e-01
4.343319005751869466e-01
4.498127112911906589e-01
4.423448313916257812e-01
4.410094106184162532e-01
4.460127062794259634e-01
4.440516639724525483e-01
4.457361335435325866e-01
4.399837660034958686e-01
4.429582161176151556e-01
4.449942760959752497e-01
4.508452030258872645e-01
4.554260887190050844e-01
4.436063032726845767e-01
4.410560891127682792e-01
4.502717896512054008e-01
4.500471216656736773e-01
4.399592038347023837e-01
4.449270600557225230e-01
4.533741446335511904e-01
4.517943600364875967e-01
4.498331958746517589e-01
4.350941731056895412e-01
4.416132300082051265e-01
4.590571834947306251e-01
4.568559258396402978e-01
4.445793294762750980e-01
4.329518695826752861e-01
4.337056350437887842e-01
4.371357877780246981e-01
4.481592013817294884e-01
4.653733077688770314e-01
4.587293600653048475e-01
4.425658614570924243e-01
4.425235261590316771e-01
4.440885326594975480e-01
4.594031923799875572e-01
4.656433197624728626e-01
4.457165611027577579e-01
4.557001363897532076e-01
4.600681966624292074e-01
4.556770736288497936e-01
4.537546122715773178e-01
4.464061863133814700e-01
4.487989674618039215e-01
4.527011410215204812e-01
4.451592490678125125e-01
4.445770998234209181e-01
4.464238359949157520e-01
4.446461013718276400e-01
4.448339210231723739e-01
4.249206133915188199e-01
4.337008407871499327e-01
4.465102251490841168e-01
4.573664437435492336e-01
4.665049269831498813e-01
4.539417556812327392e-01
4.515614256313696950e-01
4.561417937274686585e-01
4.545779929297288913e-01
4.475482175404525975e-01
4.587522375037262345e-01
4.615264318821091227e-01
4.463608049208259154e-01
4.681775728604287146e-01
4.786383969780725889e-01
4.838095361757043245e-01
4.701433584900520102e-01
4.415983727171775564e-01
4.508607333936556216e-01
4.563459118715220697e-01
4.592097800877237845e-01
4.457105963653581471e-01
4.402554658597431225e-01
4.435707745754400300e-01
4.436634066990465253e-01
4.481192565397141281e-01
4.559273818881809937e-01
4.714171902625338140e-01
4.649018459221118671e-01
4.488534713118025321e-01
4.536256131943202652e-01
4.652441526497047564e-01
4.703040700837498589e-01
4.696522332346109163e-01
4.707452352999849654e-01
4.694436712865555084e-01
4.782315371566311368e-01
4.763321543973992322e-01
4.592194918740368226e-01
4.556368862895373018e-01
4.649421375598176143e-01
4.629961209764991703e-01
4.602545917895472516e-01
4.752928608936479171e-01
4.765211281355056228e-01
4.786819537888306053e-01
4.828849775392103916e-01
4.635699447334776790e-01
4.557659444277497029e-01
4.671820559994427913e-01
4.663134153981862706e-01
4.626824548082931199e-01
4.700542418196195227e-01
4.674829269703378865e-01
4.659062025669742368e-01
4.844775495846633806e-01
4.787728878624473716e-01
4.668525345508811597e-01
4.770275073973664903e-01
4.670016561596684324e-01
4.590947773106183738e-01
4.787986515082865435e-01
4.717863682375784684e-01
4.587391216333920330e-01
4.615897107876067995e-01
4.709600645581297207e-01
4.860356218886764945e-01
4.873246452166357656e-01
4.858638074817189789e-01
4.732059550780250978e-01
4.765567578042265717e-01
4.935918733240869938e-01
4.794990835249991479e-01
4.629136668639053931e-01
4.717886236977649195e-01
4.813416801044579918e-01
4.775618700028621544e-01
4.830647990877017239e-01
4.843476917992459163e-01
4.746139772848178007e-01
4.789213347741888560e-01
4.737674207768894918e-01
4.683975243014869005e-01
4.806965036473800357e-01
4.844254156379891874e-01
4.786479092231514798e-01
4.746769725218203950e-01
4.799701627549393113e-01
4.744273579071333624e-01
4.670209890997528701e-01
4.711515978470597887e-01
4.626477663266416740e-01
4.592421555693887991e-01
4.628127208840778772e-01
4.600353407169214814e-01
4.699543904605294475e-01
4.747267724661469179e-01
4.756839517281237217e-01
4.798907028360778204e-01
4.726368054574670574e-01
4.802923802053603031e-01
4.842646739083522611e-01
4.774221050117784526e-01
4.887303655891648280e-01
4.841554027916009639e-01
4.726410966709335137e-01
4.729162155898910536e-01
4.723144675911797874e-01
4.815586516461575761e-01
4.950468224803305506e-01
4.949034891201590791e-01
4.854784576075479863e-01
4.858499157465610008e-01
4.917112538456874793e-01
4.765391852188368138e-01
4.621176077575216978e-01
4.827896134771585968e-01
4.829648818918281239e-01
4.612383330780336355e-01
4.700473948645553790e-01
4.827003345586740046e-01
4.730818739865776390e-01
4.589054278848717083e-01
4.656922736932010420e-01
4.717191423887365231e-01
4.753466194761272190e-01
4.808130276429621874e-01
4.869059104261569959e-01
4.933107689409754193e-01
4.865696918066603205e-01
4.971053724972522847e-01
4.978037202458331367e-01
4.964588528482063445e-01
5.055500598360742615e-01
4.966928073097066632e-01
4.897893492330648302e-01
4.890305014063846545e-01
4.883197460199383277e-01
4.871840357329271787e-01
4.973535056518426645e-01
5.026492330797270869e-01
4.871486408935975509e-01
4.732872357081670533e-01
4.749699872798147093e-01
4.806278279865588421e-01
4.771145964915991522e-01
4.780123252251242683e-01
4.744156090076585008e-01
4.775623717557411774e-01
4.714129268190437316e-01
4.734417599411893662e-01
4.844197784754507019e-01
4.749848255845444123e-01
4.717395594458760888e-01
4.865396884934207744e-01
5.007500181383325311e-01
4.809053810470044210e-01
4.728883511931056827e-01
4.742201079098915528e-01
4.841105619905901603e-01
4.964139328352309977e-01
4.946333600316525914e-01
4.887644040074357599e-01
4.806551015118364911e-01
4.850922414472994548e-01
4.963094939193548605e-01
5.000044363227378330e-01
4.987509727678434701e-01
5.054411436016966741e-01
4.933264177830034569e-01
4.803588323701576401e-01
4.969955573679242233e-01
5.110423508680924654e-01
5.039680400858549403e-01
5.016072666614227460e-01
4.912627156996615119e-01
4.811667195703222544e-01
4.764598098701913753e-01
4.695731345819068592e-01
4.716102039898152909e-01
4.746334805286927527e-01
4.961235100952577359e-01
5.056965314534489497e-01
5.027446017884544816e-01
4.929274345512530409e-01
4.771511420467081654e-01
4.809790585799926244e-01
4.830342505912365580e-01
4.831105378379543236e-01
4.900408328472858899e-01
5.000240264264170786e-01
5.038080071205653931e-01
5.035638713061798555e-01
4.965316204678049683e-01
4.950286190988755219e-01
5.065392810360038744e-01
5.042754050653821540e-01
5.043917514841107508e-01
5.073298157816781284e-01
4.987721128186449193e-01
4.961118793649776371e-01
4.985371059619279621e-01
5.113814006464423301e-01
5.223835309070593569e-01
5.121947344272239633e-01
5.013842412644115010e-01
4.974781591307894102e-01
5.106998681303268617e-01
5.180438924058237138e-01
5.047907795599047009e-01
5.112717221336435802e-01
5.093761615350482774e-01
5.030963837894047996e-01
5.162531840013427908e-01
5.140444752873235545e-01
4.906340630618256093e-01
4.876350485092566522e-01
5.004197599093577198e-01
5.037586623819988452e-01
4.914005002622174323e-01
4.849044385136345725e-01
4.889261402385066124e-01
4.957776434783397468e-01
5.183838756726723007e-01
5.064069240331326993e-01
4.807574573479262980e-01
4.874350864726219035e-01
4.921050843796461738e-01
4.816198058715836505e-01
4.988333490394357139e-01
5.146673253028509754e-01
5.048855127829735556e-01
4.987064147586073304e-01
4.980848482416277978e-01
5.015913477333525661e-01
4.999603771870141378e-01
5.033214993739124621e-01
5.155182153457703587e-01
5.216291453679453571e-01
5.204009316327822265e-01
5.208883479583180653e-01
5.149735302288045435e-01
5.067878183690636140e-01
5.128224726057658556e-01
5.061586611737712849e-01
5.109398852234254829e-01
5.082944562326757731e-01
4.869297342077067992e-01
4.859512587052146615e-01
4.940572844740620528e-01
5.052583363371183633e-01
5.080129167353047981e-01
5.116863652552849917e-01
5.166058314527947060e-01
5.009825572962672835e-01
4.976146065552662923e-01
5.304430903157123511e-01
5.270362187965544898e-01
5.060763394622009859e-01
5.176532369720229232e-01
5.143475275899854759e-01
4.978727004210828366e-01
4.975916081430651339e-01
5.002424822891429201e-01
5.040667338395439234e-01
5.058523073783617319e-01
4.882545252349731468e-01
4.872237637653547560e-01
5.222139463759117861e-01
5.191008439933496588e-01
5.168485171694972014e-01
5.281596757268344211e-01
5.202236936377067078e-01
5.121662113194788146e-01
5.065776834938667816e-01
5.162273111613613352e-01
5.121954515291072818e-01
5.104819163989501307e-01
5.165005278359235952e-01
5.193057805603489285e-01
5.121760313895318273e-01
5.039734547968601763e-01
5.142606460423801984e-01
5.094356121978127483e-01
4.931238668458829411e-01
4.936590058576753037e-01
4.933555352599822696e-01
5.036617814977504271e-01
5.157319818454585425e-01
5.041568992963113560e-01
4.942622917387748394e-01
5.146542656603101396e-01
5.271076472103034538e-01
5.158321504312214367e-01
5.130369880921293868e-01
5.203511170812624709e-01
5.171180693822832186e-01
5.025201815763574720e-01
5.083517908303712973e-01
5.103209134052443252e-01
5.048758684524636831e-01
5.224944545165670640e-01
5.328160272071880144e-01
5.117021122880474060e-01
4.879120090843107604e-01
4.833790549591311381e-01
5.039812278745159357e-01
5.052351998165741653e-01
5.060058865756276170e-01
5.234087119829916590e-01
5.155068877078313738e-01
5.048530806286970485e-01
5.110496787630913751e-01
5.249634814876382727e-01
5.232253710629760635e-01
5.277008858792402446e-01
5.227011996220947143e-01
5.056628414513362202e-01
5.168308855392452772e-01
5.197380353437440759e-01
5.178779352090330246e-01
5.337945637787406827e-01
5.345117520422556501e-01
5.038336948102463131e-01
4.858977383050674947e-01
5.027699113711593393e-01
5.189011505483049902e-01
5.169815866632658796e-01
5.213599579236460890e-01
5.302985025170036115e-01
5.217931270597616633e-01
5.178306519948246978e-01
5.463365828966686433e-01
5.459959363149453626e-01
5.145330926154674245e-01
5.061074713959293758e-01
5.069916020941668267e-01
5.187314228067987365e-01
5.317580865055556716e-01
5.216294504175646995e-01
5.139361464885031650e-01
5.280115425625013792e-01
5.392621242341563148e-01
5.228015821683101860e-01
5.141333492890575174e-01
5.421443960745154778e-01
5.399662049201922054e-01
5.208715568078944314e-01
5.341586455028344282e-01
5.472219276901674201e-01
5.383228476873231916e-01
5.280152975365913770e-01
5.166247474759249059e-01
5.107329389592724089e-01
5.168006570718478576e-01
5.245117901478328903e-01
5.251066479314594471e-01
5.289189442293421584e-01
5.386710039440109066e-01
5.295864832780918796e-01
5.047594999118956149e-01
5.019046667404203355e-01
5.279433230589013482e-01
5.635912467012460514e-01
5.509196402241173240e-01
5.192978828622111243e-01
5.136251572169188151e-01
5.214513666338318476e-01
5.374917110057629843e-01
5.343413951833995146e-01
5.187840769282413556e-01
5.131494987386258089e-01
5.247814572554156953e-01
5.165676132249237273e-01
5.271630525377489773e-01
5.432741813185082425e-01
5.197157820454200161e-01
5.220216973956013362e-01
5.350714401842674439e-01
5.325649763074826737e-01
5.308228316265590774e-01
5.215680318852403685e-01
5.328818735570505227e-01
5.300444554275470788e-01
5.227876142953966632e-01
5.310908430335324892e-01
5.290358768866706418e-01
5.322724222432309027e-01
5.236313234252195636e-01
5.036439623213062600e-01
4.974133830820707258e-01
5.027788113515840873e-01
5.211954202391366753e-01
5.405851223976906317e-01
5.350514393344265596e-01
5.325383573468779330e-01
5.443305813783710922e-01
5.505226023311159400e-01
5.445474058535534345e-01
5.471081831023036912e-01
5.409463210557646784e-01
5.365064124970840842e-01
5.336565101316018689e-01
5.290051160655748763e-01
5.197570160558983021e-01
5.246191644852372660e-01
5.391037485154468456e-01
5.222780293792504969e-01
5.316556147533346710e-01
5.463462176334142884e-01
5.245224571419634385e-01
5.092711334398809520e-01
5.298851707261026389e-01
5.434028785177121845e-01
5.336442832061415453e-01
5.483956494352364430e-01
5.467460528504397566e-01
5.200184051723760748e-01
5.308594031084509224e-01
5.253040758150206990e-01
5.197245310237562643e-01
5.341963316736587641e-01
5.267753405348069018e-01
5.302993163764856410e-01
5.292178886468005272e-01
5.296361771269871843e-01
5.166656789877271949e-01
5.093098348437081757e-01
5.255913260430026268e-01
5.306874657810326523e-01
5.353079221804127874e-01
5.332188193144669075e-01
5.359312952035988342e-01
5.463948707710871711e-01
5.495828322911138208e-01
5.385512286813221028e-01
5.435547119638087787e-01
5.501948217431683608e-01
5.304242287437767045e-01
5.365993498359612479e-01
5.507795234711480026e-01
5.460053086494339736e-01
5.545334758884458148e-01
5.431242166894275636e-01
5.454709039324847630e-01
5.460813052325963479e-01
5.426591222468178932e-01
5.572609583471697103e-01
5.368564338549439707e-01
5.323893172610459912e-01
5.434227680041959774e-01
5.298953276228431930e-01
5.242070912526665127e-01
5.332280682628377511e-01
5.436793834079095555e-01
5.503125230243040011e-01
5.557539180741877249e-01
5.484493221115244177e-01
5.420871634527052452e-01
5.484576119067418043e-01
5.358728088078623664e-01
5.218531750466667285e-01
5.349657327098266135e-01
5.571560694077466458e-01
5.539652237548615688e-01
5.412712657658823590e-01
5.495558860434910375e-01
5.548834947929858208e-01
5.476582218986013606e-01
5.438561308787509541e-01
5.308738124419536408e-01
5.255601796393226666e-01
5.322909296238249599e-01
5.273733529215096638e-01
5.173432363875231088e-01
5.114028892465064535e-01
5.313536027026448672e-01
5.373714402044459382e-01
5.279374194160753042e-01
5.377209495250121485e-01
5.400834628293643691e-01
5.367478630808577567e-01
5.274224604633661606e-01
5.321781673465275642e-01
5.569630144962173235e-01
5.529230012280175188e-01
5.360030443014253132e-01
5.447376790524486312e-01
5.627911259195750304e-01
5.640017712281064632e-01
5.453729357507909326e-01
5.316668478472190706e-01
5.321996173585545886e-01
5.399759815713464084e-01
5.421394274080123532e-01
5.412203605301247888e-01
5.439265497086341883e-01
5.435752465168307568e-01
5.484649919675237406e-01
5.411886693478025201e-01
5.380375995730407590e-01
5.497835588329917922e-01
5.356402624857894423e-01
5.296072808711881352e-01
5.399293315395262693e-01
5.464422731029545677e-01
5.415921345091702088e-01
5.433413329436772576e-01
5.530119241588004053e-01
5.555821150228122951e-01
5.540902221975148034e-01
5.467047395788597886e-01
5.398917086993023640e-01
5.568260725644414988e-01
5.509635417065292806e-01
5.306645161329061056e-01
5.505257277479835842e-01
5.449294377415935253e-01
5.366196072982900578e-01
5.419202499043955790e-01
5.360699358871461317e-01
5.336605441592443544e-01
5.544703512147224345e-01
5.472775047416152949e-01
5.323480424543217682e-01
5.511153858522820359e-01
5.541829821263537514e-01
5.472169028179153516e-01
5.634024197281426449e-01
5.652238425258313548e-01
5.602519367702130104e-01
5.566112440903372427e-01
5.397294497456927020e-01
5.490427561679578350e-01
5.554598633473268876e-01
5.703414013608918420e-01
5.658423215114176674e-01
5.385377369178899754e-01
5.389340662840490515e-01
5.476067644908303444e-01
5.509870825432774399e-01
5.436685522145294769e-01
5.457730731369205834e-01
5.423941210399282342e-01
5.413550756653496832e-01
5.390547737197902700e-01
5.438426603042239016e-01
5.538723105934386659e-01
5.520359604440193690e-01
5.436865589350112771e-01
5.438408513526271637e-01
5.609180792235040069e-01
5.541718771452783798e-01
5.513681304302613384e-01
5.542845302520468254e-01
5.608305080774019791e-01
5.669703635899039362e-01
5.732667896552890996e-01
5.712756661968854122e-01
5.571542504939108742e-01
5.725454367262081679e-01
5.668516957246181320e-01
5.446737336850158151e-01
5.468090650356566274e-01
5.433374476220538263e-01
5.493576772754279469e-01
5.601152814286565196e-01
5.565442117671312028e-01
5.508227958400803148e-01
5.607728018595082853e-01
5.719452511453052557e-01
5.588685656002342350e-01
5.306779480424885787e-01
5.332475323958281166e-01
5.499785631497953187e-01
5.432722949963144643e-01
5.530728357087995040e-01
5.616087211956750647e-01
5.698126579715059314e-01
5.738462635732544115e-01
5.719336740172109579e-01
5.663701353367095459e-01
5.513714449718699617e-01
5.527833379861963881e-01
5.612991742629936942e-01
5.751685773893020492e-01
5.693358427196227867e-01
5.558638074830389852e-01
5.693271431087282286e-01
5.751148855002982119e-01
5.520244438453555391e-01
5.504623305660600874e-01
5.616481072853090062e-01
5.481617101630785749e-01
5.505277031045278102e-01
5.506657336630730315e-01
5.459348256881275674e-01
5.603422880868931255e-01
5.586701598728593954e-01
5.625036217620275059e-01
5.663655398767453164e-01
5.551158864518707103e-01
5.475138395851651962e-01
5.626739662933348818e-01
5.642499441987515185e-01
5.586563439793031938e-01
5.543949378467568634e-01
5.581034450058357521e-01
5.573349822243719442e-01
5.695537574154871940e-01
5.709227726484378262e-01
5.581163718900591375e-01
5.620534918951241021e-01
5.686218143221590804e-01
5.962812028093653627e-01
5.686804920882450043e-01
5.491731494072303876e-01
5.445778541133442507e-01
5.408569615418034049e-01
5.608254472392071310e-01
5.751684859029719821e-01
6.001567395271173444e-01
6.006892412133837400e-01
6.000898729198361758e-01
5.943769998396980503e-01
5.567081944569706176e-01
5.608924637518978296e-01
5.760162299452248336e-01
5.877509191141695455e-01
5.925065102273270323e-01
5.914821183001534033e-01
6.017965567414743644e-01
5.683580860324477513e-01
5.518392991620186816e-01
5.723401758945367845e-01
5.737909765584936483e-01
5.769779966731477527e-01
5.715524424002799142e-01
5.580510612470407361e-01
5.687450210319183741e-01
5.790318325085676010e-01
5.796605300780304226e-01
5.617650672113326804e-01
5.632598724784597666e-01
5.667592062517596840e-01
5.580743072603124855e-01
5.735327880489993202e-01
5.848278512836077025e-01
5.943582683766353014e-01
5.778464992981940940e-01
5.813717479804382249e-01
5.835535193087023620e-01
5.615686686364549374e-01
5.742463543798805858e-01
5.777773098988060463e-01
5.867025538860449752e-01
5.943762091972825123e-01
5.873478825699343098e-01
5.812944844699372560e-01
5.914446358374013668e-01
5.840940360159622147e-01
5.747186874954450797e-01
5.818065152169347165e-01
5.878654926839778083e-01
5.915914631902479126e-01
5.755898469038752685e-01
5.611079615191910674e-01
5.790085702580902716e-01
5.901584637688963575e-01
5.906718992308775951e-01
5.852931898873637850e-01
5.675461073560650327e-01
5.587591311892153856e-01
5.650030058419487355e-01
5.759520649782527979e-01
5.851770231117352505e-01
5.782817469370044039e-01
5.695197702851271249e-01
5.925376164750149055e-01
5.968595755373788947e-01
5.749531256976007088e-01
5.767784451255624223e-01
5.824714240648215524e-01
5.875739247505810114e-01
6.116182799920937274e-01
6.138880942924527240e-01
5.973142081033199213e-01
5.785573639736196760e-01
5.883783193600528039e-01
6.068287028228218638e-01
6.028604869064224658e-01
5.803502833268384675e-01
5.808430448311345806e-01
5.877979643748908467e-01
5.924269956888253974e-01
5.747546170092888707e-01
5.673143701562838315e-01
5.806835314942613291e-01
5.770246334135774591e-01
5.997142372168278168e-01
6.057242590756721778e-01
5.984070421296093789e-01
5.999103414339992391e-01
6.045580974263269347e-01
5.991288789591576736e-01
5.945210136490275410e-01
5.885059871680800025e-01
5.829255497150220844e-01
5.880512848672787563e-01
5.896747493061127443e-01
5.954511572202209058e-01
5.927224991717080504e-01
5.909931064122354583e-01
5.879506289040543621e-01
5.721848191927311200e-01
5.841217586048146337e-01
5.962653503846109260e-01
5.845548278517858076e-01
5.733179255357115922e-01
5.714574883484494494e-01
6.009814379917813865e-01
6.085784482145659702e-01
5.740797993521248310e-01
5.775577498467271420e-01
6.099418974079442446e-01
5.978677905887690436e-01
5.774949117059113846e-01
5.752796119472846081e-01
5.814488232319998673e-01
5.790115462647649203e-01
5.662567971610066309e-01
5.710513623153096185e-01
5.936999958632785956e-01
6.030415247454753436e-01
5.933196702627119290e-01
5.950188861931232642e-01
5.985506681948262742e-01
6.026772647394476046e-01
5.894548733441945521e-01
5.691876820960658501e-01
5.847998087208391427e-01
6.080247127829048193e-01
5.998332158441064266e-01
5.932600155495332261e-01
5.852417817749001605e-01
5.801811814015152002e-01
6.030981728824559296e-01
6.103373978720487703e-01
6.094141603057282586e-01
6.151073400641478006e-01
6.166243049061952419e-01
6.107663988713419867e-01
6.054391497191848881e-01
6.314707189711484814e-01
6.429225181443690706e-01
6.196920836284977030e-01
6.133565386049838475e-01
6.157766349857231036e-01
6.130285067129686016e-01
5.961019588806767411e-01
5.956846084603761859e-01
6.259277438241799274e-01
6.212185147774778038e-01
6.090888825601998846e-01
6.191912014378846418e-01
6.114427567204613334e-01
5.894410478496640016e-01
5.857128004601055427e-01
5.983296738874992471e-01
6.207926680399470376e-01
6.221261064688461406e-01
5.998367647495890242e-01
5.777835234531528696e-01
5.814037447043657325e-01
5.984912055150595211e-01
6.019810550036490682e-01
6.168121711923399975e-01
6.072929550974603963e-01
5.900392781171702739e-01
6.064298878631033674e-01
6.237510539939558063e-01
6.164862541140468943e-01
6.074477039615021612e-01
6.052774529009632420e-01
6.341531476178613458e-01
6.300225558523973035e-01
5.868131845399234825e-01
6.043270507048965623e-01
6.312587159252029956e-01
6.110553505978598698e-01
5.846592936483765435e-01
5.932367520107828529e-01
6.102586667769038797e-01
6.164226375187596974e-01
6.169022778936619211e-01
6.039136607208449581e-01
6.016781798247136104e-01
6.103161422964432647e-01
5.909446507478710586e-01
5.989063846497840737e-01
6.267266709592945739e-01
6.041300067286974329e-01
5.891870726452995699e-01
6.022187555055152908e-01
6.150083255925351544e-01
6.165647196199560698e-01
6.126395198818807009e-01
6.129999598225052138e-01
6.047974765241317385e-01
6.176915189238955106e-01
6.251296356216665684e-01
6.119152424281754099e-01
6.107693011038204389e-01
6.025158066525180267e-01
6.078880142623890315e-01
6.212606795629801448e-01
6.188088461415006680e-01
6.110272395548339563e-01
5.958939536810492488e-01
5.844002191342683172e-01
5.792673307941192951e-01
5.904507762297838136e-01
6.003548217129047737e-01
5.973231484696518434e-01
6.103601161082806703e-01
6.048811302502219434e-01
6.106196603781351984e-01
6.202759901553730471e-01
6.073802182876588684e-01
5.969150498491164747e-01
6.144566939583155918e-01
6.276101749933248319e-01
6.161428957401766660e-01
6.093066507742999072e-01
6.130194860454066808e-01
6.062393231832020613e-01
5.976215389345075346e-01
6.050489036063243509e-01
6.015372705927963803e-01
6.226819112348693785e-01
6.382686714484245849e-01
6.218032989022705959e-01
6.084615099801321536e-01
6.130747717711027001e-01
6.214631749184033049e-01
6.351987609123036504e-01
6.432061123048413709e-01
6.415486561475707283e-01
6.375039513897179377e-01
6.308007337131259495e-01
6.269487359632797130e-01
6.253947185604683545e-01
6.346476523559949623e-01
6.432629567040262231e-01
6.324135748852477423e-01
6.175576299638456668e-01
6.167898231096935469e-01
5.981561381341504724e-01
6.106532830079764995e-01
6.457028072325436963e-01
6.478740938369312863e-01
6.424104620006119148e-01
6.596847085691670554e-01
6.522280737286674235e-01
6.467859241263776982e-01
6.325198014522349643e-01
6.027308778923449184e-01
6.300234518033064335e-01
6.448240413110165603e-01
6.501750280998783715e-01
6.499736544640511982e-01
6.465446089217207204e-01
6.475786278725856882e-01
6.266295625494787691e-01
6.200843569903146113e-01
6.426076524006505419e-01
6.618365935212432438e-01
6.552306492455605147e-01
6.244652563851039728e-01
6.228649574945311906e-01
6.226790352795184003e-01
6.289273583633014919e-01
6.315858204052019476e-01
6.254094377709878971e-01
6.333701199447696606e-01
6.353928491796402289e-01
6.427222389565285798e-01
6.340290970413131610e-01
6.365185507578287050e-01
6.322662551738906789e-01
6.286761396914750666e-01
6.477623805006180735e-01
6.584346020848700354e-01
6.449345053036160680e-01
6.211356528953949629e-01
6.286704877537220293e-01
6.546994588390629977e-01
6.442043768820040484e-01
6.274944433005928968e-01
6.319228093493918230e-01
6.171116093939491565e-01
6.150705801290101693e-01
6.129094510708829047e-01
6.071633706802334052e-01
6.306045527362221792e-01
6.426004946006936835e-01
6.402499579342961766e-01
6.448605401505003165e-01
6.465946408866577455e-01
6.342872792068251497e-01
6.147405888000033736e-01
6.142759482323452147e-01
6.202145666939715696e-01
6.196305353651787584e-01
6.247325249469440900e-01
6.343084459325535329e-01
6.447399185634201668e-01
6.402049644699893127e-01
6.253040566837958503e-01
6.209710913535361199e-01
6.081843476838471041e-01
6.128731780744014479e-01
6.471796749899294543e-01
6.580123767472614293e-01
6.434937600087844434e-01
6.342707919199065403e-01
6.418493122313982946e-01
6.507808225722756523e-01
6.587314598469287130e-01
6.742384368151037588e-01
6.625076220276505667e-01
6.383457420544578209e-01
6.374774573687365109e-01
6.276189545490716837e-01
6.285522997477438478e-01
6.416860315449707253e-01
6.440939468235699072e-01
6.641571943233093300e-01
6.458193182835193502e-01
6.267589910498176931e-01
6.345553404546012688e-01
6.310459940246003763e-01
6.577522562773336912e-01
6.654279674012638646e-01
6.456185449217347605e-01
6.347335370961338930e-01
6.455268714576725131e-01
6.378097513661431517e-01
6.417332603043316430e-01
6.457694299804768168e-01
6.371192500921026847e-01
6.396841592075678262e-01
6.233502522339593455e-01
6.434952161696101403e-01
6.659433955777295244e-01
6.611938866119161373e-01
6.384241977590274786e-01
6.151304718561828588e-01
6.259458529919695868e-01
6.247143051653937240e-01
6.503222077582018201e-01
6.616082897856001566e-01
6.313010774337560749e-01
6.496162156183895586e-01
6.568277261493006280e-01
6.487989582968257674e-01
6.373882236691876813e-01
6.397383313902454960e-01
6.395494003452832921e-01
6.232293596404535618e-01
6.285113607542418546e-01
6.356953179944532240e-01
6.571175827932660418e-01
6.549616955902899385e-01
6.428968336025239205e-01
6.418859871864913691e-01
6.363287018911832904e-01
6.423411986483720248e-01
6.475719610968931894e-01
6.593818103626202243e-01
6.715860780411651021e-01
6.740475852957029668e-01
6.502990204581760025e-01
6.365319401353510820e-01
6.437336559369871702e-01
6.438203600480504329e-01
6.416408604975479824e-01
6.297496906867018351e-01
6.307817045319873417e-01
6.300946660784320086e-01
6.279237887982224153e-01
6.407038157907106735e-01
6.652548397274496983e-01
6.758009264879708544e-01
6.696708120369850858e-01
6.396764006606909803e-01
6.138799028897332644e-01
6.372529010955363393e-01
6.539781606220145260e-01
6.348233640580227544e-01
6.369845210123306067e-01
6.479900153113065109e-01
6.378357233530387305e-01
6.745090793652097627e-01
6.770044171140874312e-01
6.422894455381009671e-01
6.539736369912877434e-01
6.641329022063503507e-01
6.534810824149714925e-01
6.460944455884694015e-01
6.566801768676698847e-01
6.746376092237590383e-01
6.783758941422194377e-01
6.728099178767347199e-01
6.663878166180006168e-01
6.563679211906576771e-01
6.620772978412560184e-01
6.538619532833495063e-01
6.525986294672074806e-01
6.362555729532701765e-01
6.289749670737476706e-01
6.427019747807264372e-01
6.398524760861933336e-01
6.356393103474645701e-01
6.436971349807711906e-01
6.575627517961220025e-01
6.320045497576106674e-01
6.412310778437733116e-01
6.556702063526185231e-01
6.435132742401985517e-01
6.449967212704272868e-01
6.606096570566225568e-01
6.722436049336951713e-01
6.489546149299699751e-01
6.518829537736885449e-01
6.590095716839986517e-01
6.466962697212602640e-01
6.630907368816322256e-01
6.852121922659462072e-01
6.686193225392871309e-01
6.561878336865744066e-01
6.663328054005424050e-01
6.861702087355707746e-01
6.867898302934016819e-01
6.710202336146536828e-01
6.822682315061390224e-01
6.649740812577160654e-01
6.495175730248343715e-01
6.518325228820057715e-01
6.383748528087739293e-01
6.434231870259117247e-01
6.493414109504255238e-01
6.591315768442289613e-01
6.737868986120368886e-01
6.539522354536753124e-01
6.495794575665138071e-01
6.659761320907235937e-01
6.694037560631549422e-01
6.650908199192101522e-01
6.589111299659102805e-01
6.519895157337778357e-01
6.423977979002489791e-01
6.499095450620644421e-01
6.421308911390998242e-01
6.424952951539075752e-01
6.549083589769323366e-01
6.541058724211494813e-01
6.578551780870826038e-01
6.438291082822500400e-01
6.440309525269107827e-01
6.607253539744339932e-01
6.652053763889795857e-01
6.510011738536141124e-01
6.532132452852902338e-01
6.520274143662855293e-01
6.515087084348467616e-01
6.572041610961805169e-01
6.526521376302620858e-01
6.792530120794706416e-01
6.596179122578341714e-01
6.394624985528668537e-01
6.467354147407688991e-01
6.412710381711161922e-01
6.518554265694226357e-01
6.734507989380474902e-01
6.803234917739701126e-01
6.693770900227535847e-01
6.677214950063150578e-01
6.745394729235788533e-01
6.711912998452044254e-01
6.699318368220033015e-01
6.633130906278559280e-01
6.435950756559407626e-01
6.462993247955129972e-01
6.278339383282010022e-01
6.312207996528127474e-01
6.519622183597790777e-01
6.538280173366615156e-01
6.612979115201226277e-01
6.623814125129919850e-01
6.660799529912242445e-01
6.802210673590589618e-01
6.828630074308639220e-01
6.717443456578545691e-01
6.600984797329292331e-01
6.473067577351752089e-01
6.328548938963359793e-01
6.423686285474177193e-01
6.522975657732105192e-01
6.269086626217468261e-01
6.415420367032431681e-01
6.675991706505676193e-01
6.646944573621811347e-01
6.520357772659955975e-01
6.415039436284574181e-01
6.603727235126505279e-01
6.575261834629018143e-01
6.552772083576525741e-01
6.526946174795177358e-01
6.493284406664473485e-01
6.326806034674133938e-01
6.396606572905343402e-01
6.636904805260814832e-01
6.596531412187889298e-01
6.791767812253575176e-01
6.867869783422665408e-01
6.873608374347893735e-01
6.663572464977521870e-01
6.346662223819612425e-01
6.360626196524865605e-01
6.533391863251315490e-01
6.552609020561546149e-01
6.434923767853615306e-01
6.376414644210084415e-01
6.585698713985698172e-01
6.778722406830702818e-01
6.883571754379776975e-01
6.718174410412073305e-01
6.482384342418098244e-01
6.413852407320023152e-01
6.440797799121246170e-01
6.522696362406769088e-01
6.503672098403220359e-01
6.559655282229133189e-01
6.600053737948629040e-01
6.686090555200530083e-01
6.750373416365995638e-01
6.813352900125444478e-01
6.726813056926084222e-01
6.562240168046636901e-01
6.584814098999284271e-01
6.555923137004076029e-01
6.533667126480906528e-01
6.609243233433962361e-01
6.492004352580930115e-01
6.563752279667001144e-01
6.722595370207302690e-01
6.569848829808085933e-01
6.470564170732513443e-01
6.494311377655532791e-01
6.565518691633284165e-01
6.675421703910476845e-01
6.569228082149979331e-01
6.552088165222387239e-01
6.581293045047809098e-01
6.515834463288630030e-01
6.616388061884173055e-01
6.628221968140185494e-01
6.687072166654852712e-01
6.648308439012188265e-01
6.622228064066439934e-01
6.474419207653409059e-01
6.126331404241398548e-01
6.261888816933912638e-01
6.388559311657393547e-01
6.370808276337005527e-01
6.579931270926175912e-01
6.516704260194555731e-01
6.379953284896358046e-01
6.333662920015293851e-01
6.414246174523031696e-01
6.647725274862686939e-01
6.429710869619675861e-01
6.228603069203079157e-01
6.470513336668520799e-01
6.409494467512976135e-01
6.405242831921384994e-01
6.313749668424989414e-01
6.235855838661109596e-01
6.412901163312710873e-01
6.496452158705553481e-01
6.706965613797002401e-01
6.695031657132139991e-01
6.537672817075306231e-01
6.528830938402699902e-01
6.279245646444969742e-01
6.150270736846636943e-01
6.489673236279804858e-01
6.582133216531901310e-01
6.498641450212765402e-01
6.392535720966467938e-01
6.447761264798081982e-01
6.509726414556809004e-01
6.602812645480002907e-01
6.596712366920469695e-01
6.262416355814357516e-01
6.272151059525538086e-01
6.408067049218875155e-01
6.411803505776404455e-01
6.426256940158783237e-01
6.389596536403460147e-01
6.342257710362108059e-01
6.398259471093075135e-01
6.422545058457572731e-01
6.548746306835460107e-01
6.488152434262597357e-01
6.399745955871032344e-01
6.608253810390326555e-01
6.481534273137121716e-01
6.418880414317660321e-01
6.459004131341934407e-01
6.348012114073696699e-01
6.450626051600333311e-01
6.382110820030829634e-01
6.292159544890986167e-01
6.362035929267382262e-01
6.442592199876192582e-01
6.498921938524220288e-01
6.365396390213360345e-01
6.213181313987611309e-01
6.355348059199807942e-01
6.398165795304212589e-01
6.317791277231070701e-01
6.311730529616405017e-01
6.478575833025356223e-01
6.567730144565128159e-01
6.379862894605045076e-01
6.265886397621416304e-01
6.285642181489042857e-01
6.438374121992764820e-01
6.348911453699722651e-01
6.502408612838508351e-01
6.404898646786134631e-01
6.186745106240737480e-01
6.456202101148230676e-01
6.531746028913999469e-01
6.499707292942268344e-01
6.422417613451275598e-01
6.303365354852974445e-01
6.275330926285326294e-01
6.314360326450998429e-01
6.188443340835273476e-01
6.125493688645373691e-01
6.275256726421960529e-01
6.388354912422045118e-01
6.339699252425892162e-01
6.316652987301997202e-01
6.444296184699893626e-01
6.473132067897831021e-01
6.454368376586148148e-01
6.424068660931595565e-01
6.416047560701226837e-01
6.438521713652722855e-01
6.487793262313450438e-01
6.350398024620956816e-01
6.338468552885350160e-01
6.323147113672642483e-01
6.302867120700971215e-01
6.349182693751208584e-01
6.301063553331446299e-01
6.356204474465749765e-01
6.119664554500569009e-01
6.162255152508143707e-01
6.435851058372605848e-01
6.394567693174529888e-01
6.470235852889182349e-01
6.413294015521855407e-01
6.079414761676783518e-01
6.286161103588453480e-01
6.383199424546176504e-01
6.379400219784273629e-01
6.574722641996533223e-01
6.561000513640410370e-01
6.303906901348655945e-01
6.093342015368634623e-01
6.236011730910713258e-01
6.255149503514496612e-01
6.175484525767764854e-01
6.067544051315758580e-01
6.221998808847135631e-01
6.273363849418756022e-01
6.291050244921371215e-01
6.344601276211444540e-01
6.287613043374385979e-01
6.430158615674529399e-01
6.394574729897513077e-01
6.365799074940775570e-01
6.457093231604347228e-01
6.317560233479694309e-01
6.128901863257834037e-01
6.276136839309497395e-01
6.401000745935296887e-01
6.288616089806560172e-01
6.272248511083471367e-01
6.254035252451524141e-01
6.125534405081097811e-01
6.028599380119638029e-01
5.973804472292326695e-01
5.978937660700511803e-01
6.179545247888188486e-01
6.137501381537403544e-01
6.034203177291291853e-01
6.053114418794639517e-01
6.002096110457553202e-01
6.067690118890312068e-01
6.168927374475625669e-01
6.144404463450918730e-01
6.181606111611293031e-01
6.187579516256301870e-01
6.133886268245900553e-01
6.114628520432933145e-01
6.096373437355846470e-01
6.172488598469625387e-01
6.245794558688979592e-01
6.243771232742404420e-01
6.126602603035111727e-01
6.141697819423589388e-01
6.181946437172016751e-01
6.069620541095989141e-01
5.976068860042121900e-01
6.208056920163895764e-01
6.325950349275090145e-01
6.112962530148116080e-01
6.054198679711264575e-01
6.264660610092371851e-01
6.253392925771832367e-01
6.078811196748915568e-01
6.204724924795721464e-01
6.088852063699482509e-01
5.920452542908697380e-01
6.052443242118774602e-01
6.036493990768777573e-01
5.977373818725821852e-01
6.044472265471863004e-01
6.009349821474746500e-01
6.137321658742278530e-01
6.132525708562899247e-01
6.017763665284987518e-01
5.996361493121123987e-01
5.898901795942499415e-01
5.865884880600464868e-01
5.986149494459077625e-01
6.099718711667253546e-01
5.946976233143652646e-01
5.845168804723157585e-01
5.876336636639650779e-01
6.119008145897005813e-01
6.278599055178263333e-01
6.137007148140420920e-01
6.199114391305713401e-01
6.221358715086794389e-01
6.044833618932059505e-01
5.931720866240387524e-01
6.077983827085846613e-01
6.176582642297004933e-01
6.051460332047504664e-01
6.055150235686669324e-01
6.040896052519468817e-01
5.823882211462696468e-01
5.943759979371684432e-01
6.019578035991789422e-01
5.852486400810091860e-01
5.991877994249507067e-01
5.830866182560004995e-01
5.775653429822367180e-01
5.895472641679545545e-01
5.780615678774797539e-01
5.732476528877002986e-01
5.740205620673575204e-01
5.751093266577472773e-01
5.768037504210392630e-01
5.942597189608953556e-01
5.956155476015954076e-01
5.916893507453451218e-01
5.816372555274622602e-01
5.975270928642271162e-01
6.060445403679068921e-01
5.838084441402400238e-01
5.997431692262445990e-01
6.127042695001981842e-01
5.932784764135492495e-01
5.785054778571455669e-01
5.986360746793528698e-01
6.046926219185226881e-01
5.844188913377035277e-01
5.707452400402576176e-01
5.688741235144872954e-01
5.715539193313885491e-01
5.583024642570407758e-01
5.643583652235802939e-01
5.899439643382468068e-01
5.863121750828472756e-01
5.879407283166276921e-01
5.844593814860354897e-01
5.952870451361954585e-01
5.909961163970123277e-01
5.669390312374645857e-01
5.660571176180619890e-01
5.795740596134763001e-01
5.768240371089274898e-01
5.705154448246865240e-01
5.860439520131097701e-01
5.793257556813762310e-01
5.701585570154648064e-01
5.745356063024508186e-01
5.808562884597445741e-01
5.780437468779295873e-01
5.664080289708867122e-01
5.796533474896317095e-01
5.929973317751860984e-01
5.832861556670343450e-01
5.902874099495436511e-01
5.928284518033747341e-01
5.986096236093042533e-01
6.007589167826179466e-01
5.713916680605047871e-01
5.603368503695563829e-01
5.591892643915659100e-01
5.678129977306489717e-01
5.783952054719334601e-01
5.638141591219237858e-01
5.653460056085652941e-01
5.796885362611875481e-01
5.733665058565090566e-01
5.617211994753137372e-01
5.598582216476301054e-01
5.698750763613524839e-01
5.732728671026493528e-01
5.657738613746016165e-01
5.540175853184204913e-01
5.551308210081296046e-01
5.579455596012287133e-01
5.633558415146084908e-01
5.780340375177265289e-01
5.671264064795630278e-01
5.640554388253140594e-01
5.587148626104226912e-01
5.592224519947678330e-01
5.710655938975771617e-01
5.589371968000903523e-01
5.681891448505518305e-01
5.807728044858972982e-01
5.740063593685494903e-01
5.771626089423507189e-01
5.867315240790875741e-01
5.933979025823549192e-01
5.940473858826903486e-01
5.772561920412381253e-01
5.652311057450777332e-01
5.873880954114211184e-01
5.900734896350334768e-01
5.710666350628673671e-01
5.588014254694713134e-01
5.493345254377229869e-01
5.499631235834013809e-01
5.625920494143201722e-01
5.607611317471941081e-01
5.410949092471494248e-01
5.492911326694298602e-01
5.575987125030631431e-01
5.371568287017862708e-01
5.322105858069585693e-01
5.390683385688092022e-01
5.590178701516349546e-01
5.792624658047746955e-01
5.786455306198102777e-01
5.632060893397269341e-01
5.509039449658168497e-01
5.473564073128190932e-01
5.519054416129492990e-01
5.727790693817944589e-01
5.693980924559702839e-01
5.448100134097021430e-01
5.470928265760964804e-01
5.420784197950808680e-01
5.298735907843978854e-01
5.440997965081932897e-01
5.611759013182315847e-01
5.596294978548178589e-01
5.410129507522569714e-01
5.354503492702142875e-01
5.574567972324080412e-01
5.507222901974848650e-01
5.358825960808859534e-01
5.466992317871023355e-01
5.451341601043356855e-01
5.219172980688986385e-01
5.299230801448124861e-01
5.539850143988424014e-01
5.448010973870885953e-01
5.330886354637303093e-01
5.354238761106607791e-01
5.480490873412797725e-01
5.334672092945461630e-01
5.425184225580617081e-01
5.762627251110055138e-01
5.792032712782406723e-01
5.456692584824749392e-01
5.351231834972748347e-01
5.511116716630958257e-01
5.453901807025466342e-01
5.425844697333376265e-01
5.443773704500920463e-01
5.480121398595523274e-01
5.400344720848293534e-01
5.191165025155742851e-01
5.055962146353158992e-01
5.183756361319268313e-01
5.249724442374470446e-01
5.391729446715780583e-01
5.462637900604165875e-01
5.390707094724705994e-01
5.580710640361155050e-01
5.369684827850359499e-01
5.204719543688932637e-01
5.357378449549298205e-01
5.390033620783236668e-01
5.125316860613915448e-01
5.176156769892685805e-01
5.482809470762628479e-01
5.366752927133311424e-01
5.381061501348824994e-01
5.525369223686498188e-01
5.377231457618729671e-01
5.154640141271815690e-01
5.088974733377522597e-01
5.162471521185030277e-01
5.267631647863614264e-01
5.252401227037509779e-01
5.254714918786753675e-01
5.220985564762923303e-01
5.280587641757485962e-01
5.326479298783204364e-01
5.238828350218953656e-01
5.179955763361446808e-01
5.205832454715616509e-01
5.202386328406500837e-01
5.171435576069878248e-01
5.269950387527854163e-01
5.381062972089080132e-01
5.304284481456371658e-01
5.256556735428905558e-01
5.266366858087542235e-01
5.156946936300255135e-01
5.114065094342002959e-01
5.088429875024645943e-01
5.079248586667715060e-01
5.036699727469776677e-01
5.024437071583439662e-01
5.154931835251501671e-01
5.146161407832998691e-01
5.150258207157459855e-01
5.268312188877626312e-01
5.139304589370840004e-01
5.061340665074446354e-01
5.250137710170934557e-01
5.344765697411121286e-01
5.292007191724533710e-01
5.315616060444685598e-01
5.328282834069445473e-01
5.173354658450589616e-01
5.150560842399217742e-01
5.237981303261437516e-01
5.121725799023747472e-01
5.087832251617525614e-01
5.120166544450611701e-01
5.032661022421121011e-01
4.972038074673038044e-01
5.077993408103327333e-01
5.073435033374980030e-01
5.059227491004461008e-01
5.111653791223765841e-01
4.991079357100013381e-01
4.981713605297413694e-01
5.102890696770162604e-01
5.086134048797817941e-01
4.938679062844954504e-01
4.965593038417384641e-01
4.972927472027910412e-01
4.875173342932012099e-01
5.006115781562621159e-01
5.059826557718565265e-01
4.985867999210730761e-01
5.117880620654187140e-01
5.194093265368308066e-01
5.044749646804445042e-01
4.865333937783746232e-01
5.137650029391432893e-01
5.230000989614642659e-01
5.018845662585423861e-01
5.081506943938113308e-01
5.211132910397480167e-01
5.262802614632960951e-01
5.000068569354509940e-01
4.946729926178574099e-01
5.135329325357710362e-01
5.161812912511111184e-01
5.030583894217376395e-01
4.946097851157162384e-01
5.041917470010042202e-01
5.018001496888191415e-01
4.847487391076704122e-01
4.830667828640428652e-01
4.973638295972705459e-01
4.988332310117566393e-01
5.121124061423729668e-01
5.210811263864056908e-01
5.051836540002987430e-01
4.980272406669850049e-01
4.979285123584977768e-01
5.019572961492000385e-01
5.034367429453525666e-01
5.084391242233093910e-01
5.075017519186131310e-01
4.895308246973650856e-01
4.951634084212711562e-01
5.018061300819235404e-01
4.802757976936437578e-01
4.854493641987440711e-01
5.006702781668187496e-01
5.020254532165856487e-01
5.074188475187820790e-01
4.900604906773816105e-01
4.788853747455426024e-01
4.869572639562843031e-01
4.951429490199606986e-01
5.043132630158119190e-01
5.054670927017970161e-01
5.094477799459280476e-01
5.038283812101083114e-01
4.878097377003655089e-01
4.799898886476955950e-01
4.858687567150093423e-01
4.883876744239711853e-01
4.834372002031637749e-01
4.772415983853492416e-01
4.967585123014325310e-01
5.051513395045954535e-01
4.980269055429371039e-01
5.037480221829194749e-01
4.937777935083131342e-01
4.894854956851384942e-01
4.926298633486454470e-01
5.055971695191684434e-01
5.018339456355593864e-01
4.873229122239131628e-01
4.880688756834286046e-01
4.841779912590066237e-01
4.839340530787581973e-01
4.949569049210886251e-01
4.809312283365482221e-01
4.625546041402637254e-01
4.694353150054335622e-01
4.834309484596092110e-01
4.863448832572235259e-01
4.898511587563136871e-01
4.839004746434426574e-01
4.729067974408297514e-01
4.712693140523495083e-01
4.772849901101762771e-01
4.974506477463013776e-01
5.032226923706849542e-01
5.021780426169414335e-01
4.902090254630896982e-01
4.919064109504163729e-01
4.988939247650563402e-01
4.786935713559888339e-01
4.659231215958087868e-01
4.698555984777761929e-01
4.799931204809106400e-01
4.763065641049815668e-01
4.705093103753805739e-01
4.842266503723161586e-01
4.783143770308777021e-01
4.631675354339968020e-01
4.787188596782309680e-01
4.928384654054771552e-01
4.849477629519460820e-01
4.730218069640544920e-01
4.722466569826306304e-01
4.864282948054693967e-01
4.890781689735331228e-01
4.856339624844384639e-01
4.785547247825235884e-01
4.701166795284181243e-01
4.660536528476389995e-01
4.597345822493867917e-01
4.766672548035501000e-01
4.828215506553140135e-01
4.693644518591561510e-01
4.705047040107476763e-01
4.907449514995335105e-01
4.947223312569505871e-01
4.877724907595366588e-01
4.991793260980030289e-01
5.093162699084624601e-01
4.942262973050917108e-01
4.832192226930919765e-01
4.961497291130947396e-01
4.843837049948568341e-01
4.724684074957124502e-01
4.869291496638100680e-01
4.968392935443181613e-01
4.894953561225993677e-01
4.855101291130244912e-01
4.745401748935826336e-01
4.745559799716376759e-01
4.784613788823122715e-01
4.664097049805661643e-01
4.644593963844194651e-01
4.785888088425815923e-01
4.830818347486159903e-01
4.875511105913921117e-01
4.870546044971270638e-01
4.666021133694271406e-01
4.677652851808893342e-01
4.723914444002317303e-01
4.673924006867825054e-01
4.779092160062032302e-01
4.881348850067062095e-01
4.932711892170930090e-01
4.909579894387254284e-01
4.752710357444139277e-01
4.800480671967917723e-01
4.711886663682465226e-01
4.602406257033437864e-01
4.760711030719310122e-01
4.746088725470479219e-01
4.741758387392869811e-01
4.737888381986240516e-01
4.719919884678561162e-01
4.800809818872591173e-01
4.742889225835033584e-01
4.728216229310885366e-01
4.750815934987329126e-01
4.625642315677057637e-01
4.667664752889671975e-01
4.833009005628768895e-01
4.702103769229507568e-01
4.636992648513557080e-01
4.690061182727256472e-01
4.778059719605422528e-01
4.859857330244668483e-01
4.640084545482263678e-01
4.568151815849018638e-01
4.739557792993746022e-01
4.747401712689229836e-01
4.730272734048528438e-01
4.770654472790373246e-01
4.916146870831700211e-01
4.893917348704416304e-01
4.759705298647597393e-01
4.716483933543474949e-01
4.575894400977373322e-01
4.665735085601394050e-01
4.818157951727599642e-01
4.684220680685297067e-01
4.576097423187611701e-01
4.769210116913666919e-01
4.792286450817477839e-01
4.695207466671009744e-01
4.639729032736788494e-01
4.679525066195527883e-01
4.814270182854070712e-01
4.708621650941730574e-01
4.528637065918259541e-01
4.576958234748457199e-01
4.657729902513161879e-01
4.594611369969251458e-01
4.781062682709857903e-01
4.918706823995062649e-01
4.930128274857141224e-01
5.003038883373647217e-01
4.826369773394584839e-01
4.678841279756597027e-01
4.771245321853926358e-01
4.802916947786305402e-01
4.863156498798523186e-01
4.858973694045888303e-01
4.733288057587430875e-01
4.683624527166790341e-01
4.743738379928507110e-01
4.840080290909222760e-01
4.762963162679016427e-01
4.725162434053961635e-01
4.815539039279321809e-01
4.764352954784524252e-01
4.678104265553805763e-01
4.727703851248289957e-01
4.789299999820829101e-01
4.711561561752647398e-01
4.589571626667027227e-01
4.601471844595222405e-01
4.588801333534646698e-01
4.518421012286331084e-01
4.561007508273707267e-01
4.686499241556477680e-01
4.672822731711508415e-01
4.756472022957127788e-01
4.754748389854642210e-01
4.522825156817887327e-01
4.637179047299894163e-01
4.685738995157719966e-01
4.406668785116167886e-01
4.506392673338778798e-01
4.802498135989984318e-01
4.649918613551949353e-01
4.519344638655901081e-01
4.566519296916461412e-01
4.435373122105061294e-01
4.465180835591275876e-01
4.623608944551435007e-01
4.551239712365478529e-01
4.410390512126040607e-01
4.565206400885697957e-01
4.875424622700914035e-01
4.965862409159924606e-01
4.794253650576905113e-01
4.611168636146845690e-01
4.498649688131300395e-01
4.490239977486456535e-01
4.630696682733182468e-01
4.648289295945067789e-01
4.538845541781238446e-01
4.616820809029923978e-01
4.604519118714173187e-01
4.415681675605305778e-01
4.568866582535467957e-01
4.614325913502927423e-01
4.503284552618720404e-01
4.499149171524757240e-01
4.565302078970558952e-01
4.511208239246580209e-01
4.494979141113972787e-01
4.601403431905590757e-01
4.621439014728254691e-01
4.562228836747106997e-01
4.517101320929816644e-01
4.598311168901030865e-01
4.602841267594833807e-01
4.622718448711487516e-01
4.543846319578498938e-01
4.507126099043612388e-01
4.611540146273024332e-01
4.622098555689853061e-01
4.405957842900029564e-01
4.368776496174412993e-01
4.415248995883035987e-01
4.401938555400379260e-01
4.398787950244070766e-01
4.390312531119475170e-01
4.436239800649051657e-01
4.512681720594955981e-01
4.577077874065119678e-01
4.432511722821967926e-01
4.535307247200959235e-01
4.518783282870259543e-01
4.501373212547200575e-01
4.745867736754615374e-01
4.618711079311789147e-01
4.527438587819148097e-01
4.600634098659932003e-01
4.571056519925396633e-01
4.503623501815339214e-01
4.446997559990348847e-01
4.459254685284926301e-01
4.462319180317375622e-01
4.600290591332332202e-01
4.629848148996646429e-01
4.474560479558480908e-01
4.562121616414176462e-01
4.546572811089477084e-01
4.330510389293750206e-01
4.381849665717518771e-01
4.560659204542961143e-01
4.592643928797078834e-01
4.579431556619107391e-01
4.572029602691071726e-01
4.560041630540927482e-01
4.500889635801960109e-01
4.474366790983672626e-01
4.501790826755982522e-01
4.638738200473980222e-01
4.675879135517048146e-01
4.410508447937748766e-01
4.392578060070436163e-01
4.494455526396119449e-01
4.447452197724273137e-01
4.437448494530152332e-01
4.417335002699548929e-01
4.493693460741075008e-01
4.514548643970929254e-01
4.416573110300132110e-01
4.371003077103735035e-01
4.406144278341263543e-01
4.278415139758067753e-01
4.303621220243280532e-01
4.599300034405337523e-01
4.444370607322249977e-01
4.316724363154020305e-01
4.291897296864344846e-01
4.285412390112501302e-01
4.429744204229166815e-01
4.419797684337026245e-01
4.328971788014578381e-01
4.348267114990763127e-01
4.473771215574749993e-01
4.527503841849741528e-01
4.443787244229402411e-01
4.258536273043183606e-01
4.374867525596573548e-01
4.608422837216402113e-01
4.585698797560460171e-01
4.469190183216240064e-01
4.323069236364084911e-01
4.299806250591709511e-01
4.384366741138431833e-01
4.289466267560429480e-01
4.337200028286015141e-01
4.583058785189409456e-01
4.598100310446293637e-01
4.403077619559543354e-01
4.307162845664943007e-01
4.323862287374238278e-01
4.300136400456811558e-01
4.389759214210569027e-01
4.419439391158434538e-01
4.286734122713720674e-01
4.350992500673351304e-01
4.512572200025904423e-01
4.387509063144682253e-01
4.286878552713759283e-01
4.327209287794388515e-01
4.258357609586428949e-01
4.200548397270024714e-01
4.214051592912435584e-01
4.231361388463316109e-01
4.422748717138704766e-01
4.382054652193777544e-01
4.273997876808786622e-01
4.386179832261328793e-01
4.322261686107195522e-01
4.268485756598446867e-01
4.386726965015647073e-01
4.374302632827910542e-01
4.199753230365508849e-01
4.271205709081739577e-01
4.385039139446262335e-01
4.366400088219254405e-01
4.372146331827752030e-01
4.331518290420647288e-01
4.330634468102412815e-01
4.266410371971295357e-01
4.305776799924933562e-01
4.441187794341361905e-01
4.268951486694408937e-01
4.232111531727321130e-01
4.316620906992140183e-01
4.232431827553059245e-01
4.231853456975684380e-01
4.282327512428952265e-01
4.256369496769625282e-01
4.234857650230451909e-01
4.258275462483226415e-01
4.233667702609758554e-01
4.290423244302538630e-01
4.370569334103953651e-01
4.282239843629419007e-01
4.260573463549473527e-01
4.335599651765073559e-01
4.327414546334268364e-01
4.242067302170996479e-01
4.299350716169496045e-01
4.278483000849619966e-01
4.350412499308419778e-01
4.328160644125846335e-01
4.129785210878694768e-01
4.222844508883891734e-01
4.338355212779033132e-01
4.297672273745801186e-01
4.180993451402860162e-01
4.217516513275598178e-01
4.237059635455962536e-01
4.210408251691499237e-01
4.352341552159136873e-01
4.298211367679796169e-01
4.120072371159207991e-01
4.236511867506865259e-01
4.387899195214928216e-01
4.276905614934451982e-01
4.166257972277696564e-01
4.125254345576595538e-01
4.131186826161967751e-01
4.103950044675936382e-01
4.083801543974026615e-01
4.212509092849914816e-01
4.213679923765900059e-01
4.073251938055221788e-01
4.195426753963983901e-01
4.379857986768877498e-01
4.225346097766320974e-01
4.144329608177973467e-01
4.065268308319353041e-01
4.043296867974979780e-01
4.184574649519419154e-01
4.210567341371314609e-01
4.132015185440763294e-01
4.147150597816989248e-01
4.325011119479097443e-01
4.316609183865708910e-01
4.224865517055695907e-01
4.266041587581337335e-01
4.301945171288009684e-01
4.242864642552406917e-01
4.227295584881962665e-01
4.109012150575745426e-01
4.000243000989539555e-01
4.219603342631442211e-01
4.225043735281120427e-01
4.063103983227219773e-01
4.137416430897442043e-01
4.173584429065150814e-01
4.096442400050848143e-01
4.137421027584209932e-01
4.247349303692843359e-01
4.318653129269871549e-01
4.278580225216350730e-01
4.271151039690706530e-01
4.180771293471398087e-01
4.095721202874529898e-01
4.020467224955325269e-01
3.937900559774226150e-01
3.959794579053069752e-01
3.862507013835985714e-01
4.093882941033358258e-01
4.205153540077781193e-01
4.116033738511912232e-01
4.258737883440811278e-01
4.151287309044062734e-01
4.033900282570323514e-01
4.130589677328280196e-01
4.035966344377006076e-01
4.039569524283333490e-01
4.082185274057589797e-01
3.981156391013007112e-01
3.991969499514851361e-01
4.024514680956540746e-01
4.100753404599690177e-01
4.069377382640270713e-01
4.098121687661243073e-01
4.138936074321705738e-01
3.943829641420448229e-01
3.865669953148668236e-01
4.015021738319555777e-01
4.074713719264186906e-01
4.066503605954984168e-01
4.069328603264997235e-01
4.089500801824314524e-01
4.189728555810048327e-01
4.104771539567159122e-01
4.058766526043887657e-01
4.148220795260166294e-01
4.162757832811477265e-01
4.248172627834482240e-01
4.180428733542541075e-01
3.934980286325812093e-01
3.908767020608158171e-01
4.053445713809452067e-01
4.131160070939366991e-01
4.059373064932243480e-01
4.093274717300234844e-01
4.081625550024489124e-01
4.029207970860654853e-01
4.188169758764208606e-01
4.227558675429909374e-01
4.149902321010134898e-01
4.110380005149297800e-01
4.041322014218863279e-01
4.122582196823135203e-01
4.130250931860118824e-01
4.016605422341829046e-01
4.000137624167844907e-01
4.009771762181070232e-01
4.006852097893512377e-01
4.031888818788443851e-01
4.131216126636126362e-01
4.090278435586664485e-01
3.936738328869031633e-01
3.981559222826997479e-01
3.999812432616439706e-01
4.014547613138078619e-01
4.115065598163872851e-01
4.178763920333278814e-01
4.042002403132186061e-01
3.933420371418592798e-01
3.987690236965166779e-01
3.874470006419815094e-01
3.976955306433372916e-01
4.065960111934498467e-01
3.948531158084025439e-01
3.858229544406168721e-01
3.907940780144499304e-01
4.031691752448239296e-01
4.131911274311048654e-01
4.058101969406436860e-01
3.922513457054965791e-01
3.900558531351264735e-01
3.969879993469729862e-01
4.065541433111207192e-01
4.019833175167783490e-01
3.835414430091365068e-01
3.816160975181709381e-01
3.883497607793371942e-01
3.987867156763618692e-01
4.003133908129625773e-01
3.962368061273102704e-01
4.026788335474109082e-01
3.957766492207697162e-01
3.985251507990592579e-01
4.098728080703806786e-01
4.038598457393128283e-01
3.921824513654556532e-01
3.890673688630462701e-01
3.884282216546433575e-01
3.978013069882535002e-01
4.103362403554761673e-01
4.093452135481205900e-01
4.002752398797846389e-01
4.044634240831176397e-01
4.028321748116711620e-01
3.969246503615221355e-01
4.115548223734609712e-01
4.053835746541232243e-01
3.989320845406403304e-01
4.033534886719674639e-01
4.029454191959719322e-01
4.118328122805198221e-01
4.131554017598683681e-01
4.011283935036591974e-01
3.959460150813114421e-01
4.019420908671876291e-01
4.107870056954450733e-01
4.055805987243235600e-01
3.880756780894871749e-01
4.015612022270018122e-01
4.144934418989790759e-01
3.995349406427508021e-01
3.983401540500154381e-01
4.023357273682883206e-01
3.987159166408141830e-01
4.082968308911144040e-01
4.009888110196349054e-01
3.871509744123713959e-01
3.984503649706053197e-01
4.020373226805828426e-01
3.899635651066422626e-01
3.894007282787323443e-01
3.987800146153225311e-01
3.922743365138807170e-01
3.843917192260894455e-01
3.878210808252950947e-01
3.967424211923836208e-01
4.023416151595864410e-01
3.941245795080935976e-01
3.939361280312679292e-01
3.916007323017066666e-01
3.914330682506085290e-01
3.989742945382084849e-01
4.019645395417253408e-01
3.993964845480234005e-01
3.876521956939936175e-01
3.898537559790941076e-01
3.932355729066290273e-01
3.907286056957028353e-01
3.895240882358298462e-01
3.909890614555468491e-01
3.889018246911848942e-01
3.835236342119064945e-01
3.800509134330964378e-01
3.782349875562904251e-01
3.915386502989195994e-01
3.954169896453450517e-01
3.843999303118696420e-01
3.852078620884533122e-01
3.959856624163283212e-01
3.983382645943184808e-01
3.935936190784558586e-01
3.948014928991931405e-01
4.081712619873432146e-01
4.010924825473208832e-01
3.809395065716684181e-01
3.731169121204129802e-01
3.833467013816864166e-01
3.985894532211791130e-01
3.944815007617255009e-01
3.876222333343628534e-01
3.972930877513184966e-01
3.996539797663365423e-01
3.939527014608499300e-01
3.952189197535362908e-01
3.903043596141525517e-01
3.863411250656687557e-01
3.873473477106070817e-01
3.945406573282549401e-01
3.894509442118425091e-01
3.793552586066351595e-01
3.819956669879411848e-01
3.943652445652763849e-01
3.855374026739106785e-01
3.907547873401853722e-01
3.964882726123784007e-01
3.761525844111513472e-01
3.819774409078549593e-01
3.896092378730845462e-01
3.796590251229523538e-01
3.827079270285492774e-01
3.974798818066769823e-01
3.843618929897492098e-01
3.761875132224591911e-01
3.750638013224158462e-01
3.785938652324856712e-01
3.863223309167858610e-01
3.913471605148661214e-01
3.874127711659788864e-01
3.696730891939531416e-01
3.748784226875921943e-01
3.860702850429021393e-01
3.817192652328934566e-01
3.764854307177429305e-01
3.798118542546587983e-01
3.848996123751448062e-01
3.922677815495118625e-01
3.992567620514139159e-01
3.941742606305354002e-01
3.857326168964445023e-01
3.785587237112589820e-01
3.773388868745609637e-01
3.830623904787361367e-01
3.744030408459273485e-01
3.722793816581060344e-01
3.784928690138475438e-01
3.677121952009467787e-01
3.643390579560298326e-01
3.726741988866557609e-01
3.710408441876490993e-01
3.857947657248128048e-01
3.838391408584219677e-01
3.755223526425798819e-01
3.908271027652021612e-01
3.783270127967031105e-01
3.816155810933262171e-01
3.903716037453855425e-01
3.799460989588765436e-01
3.814120375644313166e-01
3.796182283936501700e-01
3.810301807477314839e-01
3.721459925211046404e-01
3.758390825461932483e-01
3.853963611478704032e-01
3.739021984114950792e-01
3.709807299640287548e-01
3.761603940447064143e-01
3.728449235287519259e-01
3.634139033436973309e-01
3.624607886111788080e-01
3.720630056952155540e-01
3.753018193116542389e-01
3.641803550901441811e-01
3.695599656490575757e-01
3.670731673020855013e-01
3.719729534840449103e-01
3.703909654945177210e-01
3.582233054424751595e-01
3.722633373377583488e-01
3.732542763448364331e-01
3.599342335431126028e-01
3.583946706414872785e-01
3.716649103720606195e-01
3.728555429141157673e-01
3.665726092971263173e-01
3.654088633267590369e-01
3.595911737689717613e-01
3.656862706529522278e-01
3.699315849457834871e-01
3.597435423235224583e-01
3.626888615860517917e-01
3.786567921761415101e-01
3.880842440026357476e-01
3.670624129358331933e-01
3.506200553560813171e-01
3.523728106607387778e-01
3.615829365447305044e-01
3.745809601961508362e-01
3.782630139560016480e-01
3.771751449048010851e-01
3.679519941573906050e-01
3.536802242021127585e-01
3.552580130205397202e-01
3.689771899591033910e-01
3.673735261194391311e-01
3.566020447486258904e-01
3.601344489842587260e-01
3.736063997473945686e-01
3.810001658648539125e-01
3.778180689450705843e-01
3.589556566626023182e-01
3.546258812628679813e-01
3.674906370282259305e-01
3.642308892767305295e-01
3.634990730127849456e-01
3.737382964033085786e-01
3.662607166187948349e-01
3.590063308501493244e-01
3.503623714344736295e-01
3.421161664855463802e-01
3.618239950452180054e-01
3.747487512905043894e-01
3.670668577704964131e-01
3.614303446302562506e-01
3.702864814852728226e-01
3.696222015683765516e-01
3.635694331525801126e-01
3.546978131369878384e-01
3.451497737091502316e-01
3.519212660106763035e-01
3.657344937246074235e-01
3.692571183234623633e-01
3.571805551074939689e-01
3.612815113203446948e-01
3.613346543525793875e-01
3.603311776174451531e-01
3.584230285441624142e-01
3.541411704272887651e-01
3.691209183403885707e-01
3.646704656979751213e-01
3.486246891811103366e-01
3.407595340868590506e-01
3.508039392634409448e-01
3.690898853470257479e-01
3.710228444358508737e-01
3.626758597771518877e-01
3.535797310011151717e-01
3.602242588093053088e-01
3.577526543574757745e-01
3.567025208419751237e-01
3.745968813380579632e-01
3.709923220889065898e-01
3.538606185135004245e-01
3.539913982771353274e-01
3.581223187626667581e-01
3.523611321046555278e-01
3.513641625524261403e-01
3.492554358156934047e-01
3.486425799870198627e-01
3.630298204380250082e-01
3.642662525109951477e-01
3.577141117195978826e-01
3.512372947641941856e-01
3.518373073741966617e-01
3.605798265746811282e-01
3.687296256226637592e-01
3.721487846480382444e-01
3.662458078571225739e-01
3.527495182764470161e-01
3.515644459325092397e-01
3.605677507365479539e-01
3.496015423612339190e-01
3.480411801258385673e-01
3.580007360286698859e-01
3.680058409596775881e-01
3.654184429394794487e-01
3.515858404907022949e-01
3.474948738051575892e-01
3.557763460881051554e-01
3.606248804638177430e-01
3.579155410757046130e-01
3.662543549146745625e-01
3.573917185426564447e-01
3.457476720900710676e-01
3.489656293286049205e-01
3.547791413475754885e-01
3.616134673820962653e-01
3.588030254871904523e-01
3.492286284834758558e-01
3.512570845896645366e-01
3.534071797408779303e-01
3.444829984978032833e-01
3.458218110407636492e-01
3.525841567973770352e-01
3.574720849204901518e-01
3.570937727692269359e-01
3.574637247156114417e-01
3.529741249716910056e-01
3.499500010800850047e-01
3.636076392638682431e-01
3.534141338251188258e-01
3.430912120014751321e-01
3.541014710787102060e-01
3.441888112586483639e-01
3.406346383888632645e-01
3.448992220968294387e-01
3.465041450017093960e-01
3.550820329133460018e-01
3.528873157416034245e-01
3.542159132814139966e-01
3.586535146071871405e-01
3.492339381035901025e-01
3.338613946980569791e-01
3.377792041164033310e-01
3.549216281674110185e-01
3.508310820338845781e-01
3.450132688550666127e-01
3.478927552423682901e-01
3.464917482900071177e-01
3.449415989787948389e-01
3.460605865568002204e-01
3.447268413478900562e-01
3.437288875415527856e-01
3.480360758094243612e-01
3.420679502310671749e-01
3.377998776355564114e-01
3.454577441526279213e-01
3.463966461068325731e-01
3.489527407870147702e-01
3.473017771543334131e-01
3.394637182417558074e-01
3.504906377002412476e-01
3.557314953196220042e-01
3.472893165063735688e-01
3.489666098338153333e-01
3.470036503977523279e-01
3.436803612416179932e-01
3.455922015496075694e-01
3.525424864533969194e-01
3.556796214978257820e-01
3.493749345988840793e-01
3.530526750966703209e-01
3.386161342186034817e-01
3.283480614609218806e-01
3.452425757909459714e-01
3.494665803829519746e-01
3.514740767614453198e-01
3.566808665699167102e-01
3.453941966803448782e-01
3.385457896264117972e-01
3.534887242130094753e-01
3.589219439064271211e-01
3.458005322603550646e-01
3.317296090763469651e-01
3.426830180784747881e-01
3.525757208553954025e-01
3.431397658588364319e-01
3.443482381442805051e-01
3.526623757950092530e-01
3.566847147825534248e-01
3.486477592620751964e-01
3.412547841846507168e-01
3.415673002655397195e-01
3.467828322531859575e-01
3.514742720852033209e-01
3.524476370353367694e-01
3.485198736292017818e-01
3.493511551395087622e-01
3.497038359567911647e-01
3.415055543013550965e-01
3.461429167179279065e-01
3.452723590599431902e-01
3.438202430125343323e-01
3.464328450850552299e-01
3.530940598113763707e-01
3.586919428994788106e-01
3.582358236854444322e-01
3.495009848536924646e-01
3.439747522920984513e-01
3.501062615610823214e-01
3.451115450765607218e-01
3.396517685181384416e-01
3.362105791984226766e-01
3.466768969211785900e-01
3.481277120541351744e-01
3.561218523424340421e-01
3.678845344875596446e-01
3.543323987882937010e-01
3.420053443077574751e-01
3.456358149186394280e-01
3.549803735119647641e-01
3.506598521766344234e-01
3.338291521239978854e-01
3.276296359921639367e-01
3.371360498176357301e-01
3.459619817059094160e-01
3.469823967490522354e-01
3.441546599426515973e-01
3.458989877934995905e-01
3.358540444403877445e-01
3.415548168187306222e-01
3.488161652279317404e-01
3.453652072217865965e-01
3.458413551320508317e-01
3.439538785208443028e-01
3.410220008989477414e-01
3.317719514863136099e-01
3.342636393945893070e-01
3.322726162120259175e-01
3.331645120602524379e-01
3.431916844627146412e-01
3.373257342938840719e-01
3.294253095810631415e-01
3.259675216320188085e-01
3.404433580366668100e-01
3.490532230697372396e-01
3.362289034255616649e-01
3.404363387300263777e-01
3.517933978812893825e-01
3.344531491795348366e-01
3.310694200244316265e-01
3.391580244536064326e-01
3.400332310915379908e-01
3.513426133183587541e-01
3.397772574517519129e-01
3.338771251037325194e-01
3.428549592665138812e-01
3.374048534167963798e-01
3.364392028941262103e-01
3.417032011720684825e-01
3.249933241903608105e-01
3.123671365765438024e-01
3.292880004920125669e-01
3.458260609078377401e-01
3.439708554529550266e-01
3.398352976652391777e-01
3.442768652752649094e-01
3.445223173708108488e-01
3.388280945346958672e-01
3.402629724622909801e-01
3.370511072450140255e-01
3.349034502199848551e-01
3.423482257593194467e-01
3.476740019581532337e-01
3.429509590358512106e-01
3.366784310261369817e-01
3.372719451053486361e-01
3.383397065375205459e-01
3.399245364745301368e-01
3.322229740618611871e-01
3.318941557219252103e-01
3.439362196313819342e-01
3.502880477827678418e-01
3.460113755689743775e-01
3.344806280246589991e-01
3.403864845807683670e-01
3.541241195028107525e-01
3.442894443607703026e-01
3.399305542645699729e-01
3.406115276185739948e-01
3.427525396780479183e-01
3.488787037548274905e-01
3.424429629333099467e-01
3.361246676722671189e-01
3.377548777303914229e-01
3.357695545236489276e-01
3.348617925403739037e-01
3.367249923648122922e-01
3.286383654015726519e-01
3.266403464874606533e-01
3.371119477043044710e-01
3.471272281862195497e-01
3.442453729158854725e-01
3.381008457664229083e-01
3.319637596960220427e-01
3.297486259932295716e-01
3.290153946719601707e-01
3.319555983941896438e-01
3.427583600726855084e-01
3.530213485441655585e-01
3.496314801968897212e-01
3.359168789998134841e-01
3.431162943674620491e-01
3.511838207458164440e-01
3.472145104121444614e-01
3.418397640927188785e-01
3.362558376956851780e-01
3.444515507253608777e-01
3.501566272174851391e-01
3.465178488022311321e-01
3.462202322521295561e-01
3.511202313719769541e-01
3.466054210395741464e-01
3.378190254077512167e-01
3.365571071317149388e-01
3.278273039294354319e-01
3.385744854819160987e-01
3.495881021758739382e-01
3.367192766230578949e-01
3.290739640844093650e-01
3.202964020594588623e-01
3.181172632792770849e-01
3.276428691447560992e-01
3.270803292969300391e-01
3.386202475710962112e-01
3.489815880582621821e-01
3.350286029210965411e-01
3.296447667718775953e-01
3.304029017050568173e-01
3.272704978384929353e-01
3.261290889953193939e-01
3.266353197914622086e-01
3.315734417078697871e-01
3.334436153215789567e-01
3.349197428008774957e-01
3.354740821462038336e-01
3.282966465552098478e-01
3.301394731947073224e-01
3.300312552650288556e-01
3.326715815893190875e-01
3.394256015780378055e-01
3.339967667747106295e-01
3.402848004713293628e-01
3.451102909507909322e-01
3.394366425766326967e-01
3.357530898871656233e-01
3.263961754640944402e-01
3.357787623501596874e-01
3.360284685790795312e-01
3.219323519285878787e-01
3.253044453498576960e-01
3.204418068150233778e-01
3.197769173287968725e-01
3.326402342350121555e-01
3.319417363500939411e-01
3.288683488907063190e-01
3.413867488670348505e-01
3.439803064158897805e-01
3.399924236813671730e-01
3.412659332640839427e-01
3.323046816813629012e-01
3.325219082647985491e-01
3.514616539507193216e-01
3.482206953867649779e-01
3.340859999045835971e-01
3.330659459603069750e-01
3.280557077458040038e-01
3.205125334393676972e-01
3.224675510292616121e-01
3.309041797011308406e-01
3.291580364771350409e-01
3.275122930534462018e-01
3.353735834392483905e-01
3.315508129751554844e-01
3.294226218197482958e-01
3.253092040199185853e-01
3.215383721311664278e-01
3.273458913535764458e-01
3.331193844921869762e-01
3.327837184924985481e-01
3.256243642099702629e-01
3.243282417134754070e-01
3.190677569651306777e-01
3.203916532838834152e-01
3.281263937651732743e-01
3.238046233734793167e-01
3.186681553399964839e-01
3.181281566765062352e-01
3.157899317521991045e-01
3.235814585234444429e-01
3.286493947210344935e-01
3.273001594983100393e-01
3.333412511574964654e-01
3.314210151654487513e-01
3.234885225327413516e-01
3.273802581240722320e-01
3.313180932497279962e-01
3.287643367167052966e-01
3.237086065862184725e-01
3.262548645727330054e-01
3.371398070204227881e-01
3.298008765119503916e-01
3.178738259382193898e-01
3.156440474333301882e-01
3.144991190480632692e-01
3.096351708043825202e-01
3.209369404727457353e-01
3.316632681353069434e-01
3.196387575599044517e-01
3.208495619422188083e-01
3.199382289336717422e-01
3.154878289870927666e-01
3.207906426087578367e-01
3.272369403988545367e-01
3.248736823995899692e-01
3.125812908788688782e-01
3.086296352666308973e-01
3.076679093839310153e-01
3.199446396037743390e-01
3.248227407206658590e-01
3.119900917361738690e-01
3.119153887089957111e-01
3.255373972317353037e-01
3.287723596915786972e-01
3.234249977240479246e-01
3.290016032555204140e-01
3.191127623477691411e-01
3.140028871576442393e-01
3.276814146854420406e-01
3.234735771655597447e-01
3.221992143358877181e-01
3.257802168683386346e-01
3.204799071051733228e-01
3.245319138023987637e-01
3.260199139598187190e-01
3.249808838999649896e-01
3.257650915848140372e-01
3.263783486333480810e-01
3.212522038831471805e-01
3.171568086081125171e-01
3.205786229855928093e-01
3.053576213677739459e-01
3.019445500920741599e-01
3.079303977202940135e-01
3.088136982038570122e-01
3.238354057277755271e-01
3.242460845233238187e-01
3.172552120848323720e-01
3.244901591750389280e-01
3.200756285959272529e-01
3.167744716148765960e-01
3.175855380355119828e-01
3.149719074970079302e-01
3.163534639168544271e-01
3.166510956123054776e-01
3.114183536708527988e-01
2.985409062244119838e-01
3.072959284593942964e-01
3.116303476830099006e-01
3.118293500522776318e-01
3.159793196820008254e-01
3.149185411407713353e-01
3.174846799905179928e-01
3.249785460142202154e-01
3.299682840816575702e-01
3.249034228629055776e-01
3.216772570773989703e-01
3.319266456936474929e-01
3.358287607024442734e-01
3.262671504325134197e-01
3.250207569870091073e-01
3.173096684240549470e-01
3.112936792487439597e-01
3.216715713686836842e-01
3.338903108665606245e-01
3.328140770712412766e-01
3.247075814892017021e-01
3.129723813315076208e-01
3.200097015786079746e-01
3.339522731978885051e-01
3.227129899599575635e-01
3.084874505714583215e-01
3.105228215299485894e-01
3.122782629976936786e-01
3.102512993417508302e-01
3.232849177928030504e-01
3.206713101884209882e-01
3.111625975410581835e-01
3.198020306426482273e-01
3.190035795403431407e-01
3.227199847725984450e-01
3.259209316082072316e-01
3.218496520506196612e-01
3.252514999952078600e-01
3.327252715612713518e-01
3.298428716330362165e-01
3.144868411158200927e-01
3.162100934102282102e-01
3.158219408066439970e-01
3.087709547331173865e-01
3.257619856896448174e-01
3.386871247987947031e-01
3.200847751777995409e-01
3.092406876318017361e-01
3.170558916635871083e-01
3.170500768167331396e-01
3.186560734391165051e-01
3.144020878894041027e-01
3.239711214826129781e-01
3.323898350100539245e-01
3.193575868297242604e-01
3.138694759465814887e-01
3.146647838532013464e-01
3.302294653838610539e-01
3.303432272070485620e-01
3.109023512369544773e-01
3.185330949287432101e-01
3.285730801624329733e-01
3.170821284377980387e-01
3.168467515246994881e-01
3.297445937094086177e-01
3.390118612054634495e-01
3.293010777114981358e-01
3.125012363947795579e-01
3.103069630116745414e-01
3.148875632013887760e-01
3.239966162389241733e-01
3.135280566061763863e-01
3.044217180964718938e-01
3.134596628841155863e-01
3.173653073697490501e-01
3.097105586494886542e-01
3.073648149298684462e-01
3.241055713518296577e-01
3.199865820531815896e-01
3.138959228843933302e-01
3.120458568902941821e-01
3.149950737403459100e-01
3.269701658940174505e-01
3.207858216553213238e-01
3.269365205575726074e-01
3.329391973079439682e-01
3.304098879070260231e-01
3.353016863481540488e-01
3.404144674108992019e-01
3.405156972988421238e-01
3.269170119818267106e-01
3.161968065249773918e-01
3.157133371826331691e-01
3.203209741307223579e-01
3.274077182844516987e-01
3.276620457724709889e-01
3.230861289829729532e-01
3.206712071387608498e-01
3.174730250090652128e-01
3.206655769058203709e-01
3.288706738570556509e-01
3.168487397975298103e-01
3.145487375642689876e-01
3.176903748389145465e-01
3.092438098866963636e-01
3.195849293429062210e-01
3.231764199844664454e-01
3.169819886865333780e-01
3.221660645739389262e-01
3.139057758456563763e-01
3.128900895216445988e-01
3.223450992396079684e-01
3.218154986315290844e-01
3.158048134424478737e-01
3.152981074814464324e-01
3.134146738160386025e-01
3.090525207370900529e-01
3.144329091274556953e-01
3.219136835784536244e-01
3.159003752145514987e-01
3.112867335981468475e-01
3.278438394806783007e-01
3.246855541703246306e-01
3.195499428618935878e-01
3.157081600462846027e-01
3.113719394925527073e-01
3.145553077856659274e-01
3.114497666979151869e-01
3.207962279059209942e-01
3.239638171533558708e-01
3.178070548553085239e-01
3.254880047931176246e-01
3.323961382174045465e-01
3.131439322437877815e-01
3.055408814796443662e-01
3.253910173607671985e-01
3.256690584517201170e-01
3.228212174221522512e-01
3.260600009733775617e-01
3.234845337068954496e-01
3.167408576334830861e-01
3.186505676314422830e-01
3.213487795122266788e-01
3.194816193249109815e-01
3.228332598022286559e-01
3.213257052943197523e-01
3.245651113631168316e-01
3.261799111311884936e-01
3.241138518588504991e-01
3.297492238736559611e-01
3.297341996761648519e-01
3.290937457639566133e-01
3.361105787727529104e-01
3.374602820890219013e-01
3.284933453178097706e-01
3.198975703325454001e-01
3.215202806699766214e-01
3.238004676225799128e-01
3.230788203348277654e-01
3.182945679301677488e-01
3.196968415531893370e-01
3.263903134346398116e-01
3.371389662158306710e-01
3.318868573388780163e-01
3.279884532552407306e-01
3.364006638774790225e-01
3.258512133112558273e-01
3.220284090465130311e-01
3.283270604595430187e-01
3.254503216178567526e-01
3.117617081104305243e-01
3.233079682698257185e-01
3.300237078362764365e-01
3.229801018890934294e-01
3.232261926497108084e-01
3.247670368102648086e-01
3.259213321139120545e-01
3.304546306187238769e-01
3.318390513012998144e-01
3.286607961424327651e-01
3.291153904630457205e-01
3.183423315081225780e-01
3.190142752820357974e-01
3.282285999159402223e-01
3.244886285715098961e-01
3.200403386433758879e-01
3.260497916335190483e-01
3.175435362688125429e-01
3.096733654484884468e-01
3.083341755633757786e-01
3.046561640451038722e-01
3.083254701085412219e-01
3.258266127500042963e-01
3.363493386886866054e-01
3.339256219452034213e-01
3.270188401422566837e-01
3.184143814045015675e-01
3.265414103519281297e-01
3.294947101927690469e-01
3.259155671319127756e-01
3.224085502127492231e-01
3.089629096109927087e-01
3.165956959336518328e-01
3.296085878653632339e-01
3.220027987672515191e-01
3.198319350461903410e-01
3.155966903561664427e-01
3.138129136426099919e-01
3.159751709096059180e-01
3.179997853759987114e-01
3.212683426938031661e-01
3.197619972407823030e-01
3.140390730558775267e-01
3.135612752681802284e-01
3.191044758948979876e-01
3.229173974111288481e-01
3.248473916754214819e-01
3.186314994742023843e-01
3.206839557754276315e-01
3.223231576225872308e-01
3.124170662717328240e-01
3.105723902973684392e-01
3.142186956233706807e-01
2.988408766264630256e-01
2.934584198842344338e-01
3.079052019666354001e-01
3.140401500760436893e-01
3.107312613160462256e-01
2.991000503199445770e-01
2.928394628069158623e-01
2.937155937931494321e-01
2.922150907077754600e-01
2.950586208652810627e-01
3.064527415095552598e-01
3.070853147666902649e-01
3.064466472360777849e-01
3.052445860401106770e-01
2.985357127550383738e-01
2.950702762396135714e-01
2.878676027626580480e-01
2.903158936841347959e-01
2.947926278315529114e-01
3.011843391030543104e-01
3.023507222615546830e-01
2.939256192493154285e-01
2.951355775761666522e-01
2.970500979426425325e-01
3.040512443678894394e-01
3.006889584822596828e-01
2.857242839910199006e-01
2.820335044847405714e-01
2.854093173550192875e-01
2.852040307148831499e-01
2.913456033407069157e-01
2.923724227740274184e-01
2.843302691094825585e-01
2.836296671837602035e-01
2.808196814979065925e-01
2.814457679772618959e-01
2.737200162112134461e-01
2.688366065632737945e-01
2.828565803219711960e-01
2.773620834849597205e-01
2.788077764702190930e-01
2.881011602535876182e-01
2.786119458636691082e-01
2.741502860129445551e-01
2.748150820031338148e-01
2.758993387778844730e-01
2.751692032999892845e-01
2.822748960233358306e-01
2.780399729652380802e-01
2.670544169191195194e-01
2.760476914325193931e-01
2.746660644388883576e-01
2.740636119168958773e-01
2.791723939252464537e-01
2.708927522648522657e-01
2.707754920904528739e-01
2.662800990923210320e-01
2.615696977122913824e-01
2.608779680583015459e-01
2.619702324454477593e-01
2.700412550579006643e-01
2.731527490721565865e-01
2.645281215806876696e-01
2.494854106638334512e-01
2.487174527077776198e-01
2.547872240167884939e-01
2.565623394345991626e-01
2.559328266554911080e-01
2.595525926676969242e-01
2.631778143209781429e-01
2.554055862170246938e-01
2.499770809955583761e-01
2.546688840925830921e-01
2.525477749120899618e-01
2.459649500361028307e-01
2.414267507541492386e-01
2.447936445937801964e-01
2.509625702571922634e-01
2.542208147439683485e-01
2.429424011057862709e-01
2.280787243965144151e-01
2.336574074861261507e-01
2.418260006306933996e-01
2.404957520578620833e-01
2.341500682329433480e-01
2.371121138360924863e-01
2.423771948624794392e-01
2.387009490574342196e-01
2.370153519650398388e-01
2.312071580893632905e-01
2.211023566918736416e-01
2.210663786421956378e-01
2.324419347277632830e-01
2.403339251263564014e-01
2.301914705604846123e-01
2.269700911547227473e-01
2.281683348390208810e-01
2.236013656682850625e-01
2.280016466652681484e-01
2.234703432963894010e-01
2.229118670627270316e-01
2.227059429600420637e-01
2.157041478312338445e-01
2.217948076694925552e-01
2.259082633253688133e-01
2.270213513279114304e-01
2.247126200199994761e-01
2.133464952832811456e-01
2.101235093055688063e-01
2.078088924125964243e-01
2.067281434009071439e-01
2.163420008281847218e-01
2.177811900894359998e-01
2.101516067370862995e-01
2.055568115784631167e-01
2.104127381260018914e-01
2.090623511549648539e-01
2.032421870968453281e-01
2.083097886845849400e-01
2.058986797137536684e-01
1.990955794979845928e-01
2.007288689418130490e-01
2.038817886514099897e-01
2.049015805090768638e-01
2.043545243322156257e-01
1.970981243893128732e-01
1.947660005846822695e-01
1.999801054235296749e-01
1.969810271992134820e-01
1.985955146194063048e-01
1.949176845313900508e-01
1.862943673503834330e-01
1.853752250866251561e-01
1.977502375265007550e-01
2.037944352370468226e-01
1.931363459348960365e-01
1.909705435930939277e-01
1.865234088997581585e-01
1.831496655923004757e-01
1.873616579014320549e-01
1.833992580739928213e-01
1.807792312087163067e-01
1.826330774141533553e-01
1.823420653329262675e-01
1.765593027148767702e-01
1.740794260942701288e-01
1.817492242940066671e-01
1.827501538565912131e-01
1.797582357681264675e-01
1.769471099198792752e-01
1.723939090706160249e-01
1.781118770928933892e-01
1.819383532325367092e-01
1.800275193429518028e-01
1.830547452822503529e-01
1.784048381110750481e-01
1.695039437307970520e-01
1.661329183995379766e-01
1.683035554811375401e-01
1.686809835291880888e-01
1.650195712699705219e-01
1.686389442186532472e-01
1.703346168547789918e-01
1.657981072348198026e-01
1.659285219076997719e-01
1.640230867226730449e-01
1.617846446418492456e-01
1.623878384657213847e-01
1.613637795707330846e-01
1.592598536579540869e-01
1.588333810588340167e-01
1.605206585881749914e-01
1.581143641059861160e-01
1.559789605210175900e-01
1.580240417929874019e-01
1.605003605107660214e-01
1.602429794983127043e-01
1.573393057078760204e-01
1.608666288943193245e-01
1.553595612879391241e-01
1.514702840789778349e-01
1.550652720579199784e-01
1.541848721583050363e-01
1.560699252429473827e-01
1.525839786206644733e-01
1.482367769524225720e-01
1.468933743490854205e-01
1.475578126295537806e-01
1.429971825189347845e-01
1.368947313031705915e-01
1.436533067299335664e-01
1.475050879191897313e-01
1.484744085620562926e-01
1.442079638223751903e-01
1.359392689965051026e-01
1.365970869657616160e-01
1.387078775196648739e-01
1.366696628625718724e-01
1.353456971682649168e-01
1.381258793307720001e-01
1.432962227631359164e-01
1.426499654223814251e-01
1.339481322467885871e-01
1.301322481575125367e-01
1.323043479756769447e-01
1.320825785886005355e-01
1.341400976153001579e-01
1.347131902142563453e-01
1.303650671685077367e-01
1.295181985408532244e-01
1.317718758188447248e-01
1.301879694920040909e-01
1.312820307722251667e-01
1.320343307011995204e-01
1.279183067761605896e-01
1.262870875220157840e-01
1.233348652324113143e-01
1.276344970892043795e-01
1.312680606977939812e-01
1.267622910516774393e-01
1.220265633310430586e-01
1.226645310385805071e-01
1.255069885980667765e-01
1.250216876823993795e-01
1.234014713346484188e-01
1.206789785935674514e-01
1.194976927130934757e-01
1.210430640544922221e-01
1.222426776418151645e-01
1.224736561329321793e-01
1.186102652703662497e-01
1.164057776304296549e-01
1.165541926296089215e-01
1.131609054252756680e-01
1.152008990451959397e-01
1.187545655808895095e-01
1.174178913093520543e-01
1.142101228784978412e-01
1.107060090283712300e-01
1.102054747684769326e-01
1.124912160030583780e-01
1.135176774416289947e-01
1.115632530717508009e-01
1.111976978555697659e-01
1.104474279006480847e-01
1.092006325975875963e-01
1.093357778813152936e-01
1.101272800151643916e-01
1.102753807298839511e-01
1.093165475103040490e-01
1.103220950267567585e-01
1.077182552683212807e-01
1.060026952720044546e-01
1.069085210357001992e-01
1.045614141286656529e-01
1.020581591397918819e-01
1.007677321814911403e-01
1.003816088704165693e-01
9.980373404120995717e-02
1.035793553470348016e-01
1.050874358268191339e-01
1.003005580271132818e-01
9.528460340457318989e-02
9.472632523718796382e-02
9.878112335115145359e-02
9.908192948607980055e-02
9.913038115458308597e-02
1.033008250842105541e-01
1.032231348637533269e-01
9.922997044778847364e-02
9.465269057949426967e-02
9.410786159006979956e-02
9.426738356167066457e-02
9.143782474829825757e-02
9.211016612130555614e-02
9.182096614292473147e-02
9.349484188573251031e-02
9.676366156365019677e-02
9.297637969949976156e-02
8.796904484657237788e-02
8.870749834216774821e-02
8.806924851348214844e-02
8.591082834275685920e-02
8.739549473014146530e-02
8.695792155408779700e-02
8.583570546277340119e-02
8.640660093319825485e-02
8.579084741525730418e-02
8.212482642639906683e-02
8.225097603773241783e-02
8.647017059824554930e-02
8.587737192532611530e-02
8.216933131883638608e-02
7.937585603521055133e-02
8.156662750350616997e-02
8.268611381887203127e-02
8.069106179046597882e-02
8.032188519694734297e-02
8.027618811884353056e-02
7.924156056741291088e-02
7.999265692731816202e-02
8.018692334300805968e-02
7.814313190759394900e-02
7.810090054927959491e-02
7.784051633579155971e-02
7.731616185248617323e-02
7.804307172223132194e-02
7.637591828782891445e-02
7.420898540591840120e-02
7.556792095653443175e-02
7.575719086642339339e-02
7.463687949388077281e-02
7.401868103196554416e-02
7.484440243009438110e-02
7.747562507973256019e-02
7.376977305986667788e-02
7.043589863330020073e-02
7.137433927089617547e-02
7.071751722632022008e-02
6.928617549710686108e-02
6.906445638759109440e-02
7.041508680760935612e-02
7.145335716910733437e-02
7.177594620544837378e-02
6.986848971852745172e-02
6.983818241355174705e-02
6.875334796374427127e-02
6.633368982852963502e-02
6.796767193450568845e-02
6.624788632996758686e-02
6.459385882521548328e-02
6.594886241554635820e-02
6.550247126792989316e-02
6.501029373224914698e-02
6.606798987395674783e-02
6.791025447931818559e-02
6.475884806928344783e-02
6.230531255917729633e-02
6.194017047832565265e-02
6.248664576821219563e-02
6.247870126888169923e-02
6.263124097131683721e-02
6.231853835447838386e-02
6.099034808598265828e-02
6.224899306653395442e-02
5.977662124676910715e-02
5.814640961579559120e-02
5.791666908097843625e-02
5.668126909584502576e-02
5.887459987308842763e-02
6.139264204869668284e-02
5.964943897090729807e-02
5.947264225251337050e-02
5.948702955750864718e-02
5.785824014637751256e-02
5.816657915161606296e-02
5.742574022602018463e-02
5.467024651372968252e-02
5.502855995120724264e-02
5.636442866524050965e-02
5.480779212777858039e-02
5.516317795341677682e-02
5.615650644561988314e-02
5.632339699394663807e-02
5.643278701456064250e-02
5.480299067488219461e-02
5.392596983316923914e-02
5.501181032399144605e-02
5.593074502155022387e-02
5.343502962050207528e-02
5.057145336676283770e-02
5.192246926536065593e-02
5.405093066908608218e-02
5.369467572217490048e-02
5.205364298410469770e-02
5.046658552280498117e-02
5.052174696297231232e-02
5.086259863246154339e-02
4.943160450580997428e-02
4.945797081253808236e-02
4.993873827377343089e-02
5.169306203515133813e-02
5.148776774722303023e-02
4.989268685962165023e-02
4.890381761646452052e-02
4.841184756358942604e-02
4.763092397411650136e-02
4.821916234189821404e-02
4.856257884282311893e-02
4.768628271427279020e-02
4.740739048658793031e-02
4.643941247475963374e-02
4.714096031371607654e-02
4.675243478084910309e-02
4.701657154378831305e-02
4.646357240053694548e-02
4.538415481021847858e-02
4.726354711408794346e-02
4.750460867923008562e-02
4.453510897734518775e-02
4.418526696965387190e-02
4.474754526767941998e-02
4.420392110209611647e-02
4.455571787093558223e-02
4.463005656453410130e-02
4.468937166826442847e-02
4.496093602883843160e-02
4.486573607531856023e-02
4.380811993696984152e-02
4.308079671924527898e-02
4.352261915242532087e-02
4.351645663433641870e-02
4.323554505898073025e-02
4.342569568973759370e-02
4.191350346857611320e-02
4.042929988259204993e-02
4.074684287466831534e-02
4.185376663290256427e-02
4.233787547367669213e-02
4.151427404430427931e-02
4.040794861419462480e-02
3.962564665996100299e-02
3.954448845750380137e-02
4.088480828784682442e-02
4.103364613205126576e-02
4.036481080685852540e-02
4.118639504865734269e-02
3.934311009248471491e-02
3.740730310368995531e-02
3.804984701699806043e-02
3.889958767806930839e-02
3.929032120502717190e-02
3.927123035056485217e-02
3.932647486187798580e-02
3.918183928857506965e-02
3.845619290662453948e-02
3.757671363990213592e-02
3.771678840577610131e-02
3.801173846925078731e-02
3.678624852985774157e-02
3.599738384368469934e-02
3.676328468092565638e-02
3.628714860477373627e-02
3.481252780047720818e-02
3.494890415745083995e-02
3.490786586906562822e-02
3.448940386259378987e-02
3.387083363343453696e-02
3.303855467959944392e-02
3.334735219884402135e-02
3.391367488870504487e-02
3.369186191795624230e-02
3.422068845524495195e-02
3.505251595044014262e-02
3.421043957336128427e-02
3.290236551231191797e-02
3.308496961619113164e-02
3.315414117276667405e-02
3.253503562993114578e-02
3.259024092566793068e-02
3.237877668799574171e-02
3.292627890353755360e-02
3.160708845994814747e-02
2.999975740377465797e-02
3.103972296165820322e-02
3.183400797954640676e-02
3.150481112916897475e-02
3.081529647637628808e-02
3.108355149819127042e-02
3.116544942821187353e-02
3.011902449935323009e-02
2.963944698770475464e-02
2.984311719244918740e-02
2.995269151588230566e-02
2.992261694029899402e-02
3.076475685483322925e-02
3.124358953161429295e-02
2.933620976725302351e-02
2.869420166925329765e-02
2.952880882921606401e-02
2.959440180465500864e-02
2.909912140129616506e-02
2.749935397227352279e-02
2.765531479414401819e-02
2.820308054166857648e-02
2.729084615780077300e-02
2.733663232265276868e-02
2.747599402689370265e-02
2.631072054775017433e-02
2.527011015167113933e-02
2.529593048675637598e-02
2.499419944860568552e-02
2.499884998481394574e-02
2.565668625021138780e-02
2.608088391560740502e-02
2.577431228862315724e-02
2.465047546976732035e-02
2.373761062182051448e-02
2.375364260097197894e-02
2.438775659046185998e-02
2.380262677474730831e-02
2.392226328645822436e-02
2.406133927149315538e-02
2.293386979187153965e-02
2.300086934838791244e-02
2.293572001011744479e-02
2.280720743851998716e-02
2.337246945196067016e-02
2.272049995753554555e-02
2.202915090478680185e-02
2.233290397956540219e-02
2.209899020270122277e-02
2.206267490001655174e-02
2.186956336817059629e-02
2.127991326848675813e-02
2.096052336934229460e-02
2.150472674949214374e-02
2.185339250696843524e-02
2.093094704269344089e-02
2.050324805454286498e-02
2.104388593615115835e-02
2.115953501884226470e-02
2.087894692620940323e-02
2.020464836766630926e-02
1.914710975225632911e-02
1.889829936949239189e-02
1.999085752689713780e-02
2.009404246448110581e-02
1.931760261323909461e-02
1.896145402449388867e-02
1.877145382054545147e-02
1.890112520551272615e-02
1.863532367349031438e-02
1.857612679274878859e-02
1.886624843022180475e-02
1.860348483393621521e-02
1.821654932659685922e-02
1.771121409386491874e-02
1.753942890754191936e-02
1.736575975425218993e-02
1.716298131805430588e-02
1.749132579370295607e-02
1.778462487891481827e-02
1.765917131571240195e-02
1.745132833478418161e-02
1.774032302611306192e-02
1.732515154098138166e-02
1.683801753937038542e-02
1.688309051697643726e-02
1.623066224918560951e-02
1.615181346834157830e-02
1.603500336223178530e-02
1.532046500195397877e-02
1.530241827194987227e-02
1.566181788570909436e-02
1.578473447562258811e-02
1.558233133791693710e-02
1.504425504175726548e-02
1.498214821951567022e-02
1.535625823208053818e-02
1.522869410814034485e-02
1.509853162328960927e-02
1.526819733214162568e-02
1.531530200206888265e-02
1.499212038668710882e-02
1.426088200215811300e-02
1.403307668348523045e-02
1.408321137209787334e-02
1.406721880165625986e-02
1.366384785187099368e-02
1.354903107667091225e-02
1.367493184352115004e-02
1.347318143663726701e-02
1.386301406658733103e-02
1.407187444111698653e-02
1.351034571198298471e-02
1.323622877955198118e-02
1.325211205780546693e-02
1.289838010787305346e-02
1.294912731604896602e-02
1.294914994455090632e-02
1.279727964386687643e-02
1.284694532291122404e-02
1.279966412677034995e-02
1.254606067162890304e-02
1.245665801872595027e-02
1.212915405769160113e-02
1.242344103081967008e-02
1.231885743300310462e-02
1.154966681416626575e-02
1.129711171796934921e-02
1.140750747574695995e-02
1.171980247666063596e-02
1.155056816619731523e-02
1.104431530169708298e-02
1.104143717225499442e-02
1.131490183249072266e-02
1.113767642796757718e-02
1.105565157552159533e-02
1.123559043358001233e-02
1.106911129854687252e-02
1.077677323106185185e-02
1.077097794103651363e-02
1.063041022661692821e-02
1.026393853829451509e-02
9.842858016813978497e-03
9.908112527789027929e-03
9.917723436994081362e-03
9.774251693676728331e-03
9.694168149981563162e-03
9.518276153009725543e-03
9.557149444235192928e-03
9.718831078511775898e-03
9.991363889416546989e-03
9.784956144062587416e-03
9.694024625115425439e-03
9.848165321767471045e-03
9.414130599873407612e-03
9.194219650973835603e-03
9.401342576839123374e-03
9.377324663324537041e-03
8.876782717301452338e-03
8.630623128264290275e-03
8.840552618237454072e-03
8.875678013402074282e-03
8.647132197928359548e-03
8.850326915648057749e-03
9.056297285702719774e-03
8.608326515684695812e-03
8.475023108158574042e-03
8.637694043338467811e-03
8.407519026358417635e-03
7.909927119511502014e-03
8.204979482261851378e-03
8.472127950131535384e-03
8.127283394804703590e-03
8.145866077065558666e-03
8.043612299358519208e-03
7.897366792413563000e-03
7.841806359869861118e-03
7.838107952864402372e-03
7.879398522054621018e-03
7.945773184781630694e-03
7.894143793132723727e-03
7.887958243365149683e-03
7.918235279650701064e-03
7.607706060181396862e-03
7.240691204388763347e-03
7.129765416023579015e-03
7.311935255415288187e-03
7.246453046304757693e-03
7.189853640059782475e-03
7.307250551193183487e-03
7.084234486173672518e-03
6.915901615979986976e-03
7.150175313407066725e-03
7.118172112668189749e-03
6.856739704550997121e-03
6.691848084730942989e-03
6.701545354092285599e-03
6.723044666553610119e-03
6.657118097482973146e-03
6.553998021438278351e-03
6.368903299073437434e-03
6.398639237313547522e-03
6.240955641283560396e-03
6.286362208701902314e-03
6.327882516817837609e-03
6.154451635942962372e-03
6.268256781695997690e-03
6.418843886051519079e-03
6.387978223186435364e-03
6.267857673594094507e-03
6.126748752015406980e-03
5.879191738735768495e-03
5.811490756663426245e-03
5.790771579474563932e-03
5.715000880620573452e-03
5.614086917787601029e-03
5.537056884157291053e-03
5.578202430414105385e-03
5.732734892342058498e-03
5.666390483044198706e-03
5.563217594865655508e-03
5.670250246475919478e-03
5.653410563449749737e-03
5.584980068771906378e-03
5.445876622043879615e-03
5.406524963046032903e-03
5.447936867255982751e-03
5.249529081174367749e-03
5.164419769671823625e-03
5.217268973999917778e-03
5.270744390299087270e-03
5.330172203024054374e-03
5.078943868249046270e-03
5.012563558524570605e-03
5.110424315079864672e-03
4.974748239009670753e-03
4.966647744707716750e-03
4.927228293664144727e-03
4.902515359862349639e-03
5.051579866427078139e-03
5.031957042533133362e-03
4.783501057673241949e-03
4.799576284684204872e-03
4.741120177033921086e-03
4.624948668187823034e-03
4.706536949169518036e-03
4.637272364274132135e-03
4.571464904593030600e-03
4.615198684839210558e-03
4.542961806785033620e-03
4.432379710966008468e-03
4.453410394557730766e-03
4.409930122001092662e-03
4.447096394425869778e-03
4.464237071633524873e-03
4.388238010237874819e-03
4.317780721856313668e-03
4.322251035598458253e-03
4.319005198605939747e-03
4.336175970830586333e-03
4.485307366059247160e-03
4.462136379455207066e-03
4.321537501911057282e-03
4.158684834296923379e-03
4.081418587666412780e-03
4.157536772355232592e-03
4.094153215758857510e-03
4.060585800504929940e-03
4.130508420873413994e-03
3.924522864999633286e-03
3.852381907876593122e-03
3.921082022284799219e-03
3.886149774797872762e-03
3.929349165036595017e-03
3.892271324189797502e-03
3.832100345590245833e-03
3.858386356578345083e-03
3.737810668701913985e-03
3.704287738942084289e-03
3.673694737421844426e-03
3.617168046716451486e-03
3.600738936025475474e-03
3.622014915494652099e-03
3.725125707074913948e-03
3.747573974350940345e-03
3.651081559024335534e-03
3.511133705661814187e-03
3.512357570971378490e-03
3.615295253081993437e-03
3.580286455408132444e-03
3.443255215156313005e-03
3.493066000545604326e-03
3.494604051239674943e-03
3.364622887595689928e-03
3.437355783173282314e-03
3.443812224710641242e-03
3.366358480114739482e-03
3.379548466095677259e-03
3.347946757465206525e-03
3.402398576791983154e-03
3.359735435134182571e-03
3.239776185296877869e-03
3.276086670961987461e-03
3.260793427284941915e-03
3.215723534463792860e-03
3.253404739222204387e-03
3.239919026199662624e-03
3.169063529904233515e-03
2.976087582067687975e-03
2.972800656473680806e-03
3.160011962682776707e-03
3.083197056194383542e-03
2.995243793123091806e-03
2.989615757772972997e-03
2.917592937435443175e-03
2.904012135860052895e-03
2.890357816268724137e-03
2.932697794821551626e-03
2.966208025701370845e-03
2.924379899839577371e-03
2.975940612697455974e-03
2.997071859510088126e-03
2.912812547360595517e-03
2.845745859852973330e-03
2.803839008267246073e-03
2.754279375911436629e-03
2.735998918063899110e-03
2.813522861382837612e-03
2.793382673544033985e-03
2.761698121586061896e-03
2.857846889088181373e-03
2.780681043989876970e-03
2.714605962793124883e-03
2.696320500151832590e-03
2.677334864297991647e-03
2.703094523394765098e-03
2.670794505615828058e-03
2.638543200039425701e-03
2.621803563227944993e-03
2.632104759425220319e-03
2.597563906956491028e-03
2.599373226913651372e-03
2.577048584825135987e-03
2.528058216535241688e-03
2.546674083612256081e-03
2.530494913341660001e-03
2.470242277876558232e-03
2.511957138596923426e-03
2.614474503982655833e-03
2.572946060418265010e-03
2.526647907356984607e-03
2.570435935082497365e-03
2.518788503860309915e-03
2.469444039145679212e-03
2.437554502185362067e-03
2.383806363301798834e-03
2.389026446108310706e-03
2.402049878344786078e-03
2.379552282503199709e-03
2.369531548187344717e-03
2.432771538882132299e-03
2.399701297892414039e-03
2.277534388368457514e-03
2.324647421081481313e-03
2.374704908080343610e-03
2.290884803007871545e-03
2.206740952103364902e-03
2.182239868531209506e-03
2.210898996727343226e-03
2.197401328583193942e-03
2.177151186978416256e-03
2.135342192535979490e-03
2.188872082682574455e-03
2.258865974195390681e-03
2.175798933953128431e-03
2.169536762562239603e-03
2.190498284832211994e-03
2.210552584792825452e-03
2.236702318169562879e-03
2.176268321843126234e-03
2.113774412307189814e-03
2.091823766121837444e-03
2.046638572909293286e-03
2.093964832028624191e-03
2.134385681923243062e-03
2.062116411355598145e-03
2.094993507612016945e-03
2.071483307525825816e-03
2.031869011332993954e-03
2.092704753552871930e-03
2.093291334370151087e-03
2.019885145487446219e-03
1.932227829606836689e-03
1.977804633365552386e-03
1.969858072305743536e-03
1.871581812406935327e-03
1.944145564370863399e-03
1.956557919175547569e-03
1.905368534872564374e-03
1.938149370346206298e-03
1.906963000095456646e-03
1.853338858924081980e-03
1.888020992142400807e-03
1.920629431799873938e-03
1.906579278159933714e-03
1.924000061310322633e-03
1.937256608580870858e-03
1.917299322400184153e-03
1.839889581139959656e-03
1.844692209508103564e-03
1.872090085762281690e-03
1.888535433505179450e-03
1.844237674577829233e-03
1.749526610061199637e-03
1.753193146577131187e-03
1.712781166220803423e-03
1.689321769648160880e-03
1.723382759506741002e-03
1.765050869986272905e-03
1.719207807487160410e-03
1.726890743308432622e-03
1.813052533084479013e-03
1.755118171249322187e-03
1.664240805350112977e-03
1.628807650346298860e-03
1.634379660227366091e-03
1.648102388898978589e-03
1.661530682046897080e-03
1.677381400102402305e-03
1.676704984778639275e-03
1.654133042050152545e-03
1.615923775057535525e-03
1.620761882909241237e-03
1.656276464014521613e-03
1.633702172386417972e-03
1.635355308672202393e-03
1.630662593801156203e-03
1.598101175436669524e-03
1.616195141077480602e-03
1.608186361143183665e-03
1.569152119445872988e-03
1.569521047356634176e-03
1.625794842998034076e-03
1.581983265744055797e-03
1.494890525231986613e-03
1.513086523456534053e-03
1.512408263438266018e-03
1.535430898620135940e-03
1.559127913362642458e-03
1.451895555945761354e-03
1.471285140363084564e-03
1.502184774970322665e-03
1.455582016765409560e-03
1.445378048420491125e-03
1.386979717270437045e-03
1.415111911364129926e-03
1.459026524786687399e-03
1.426035415971454740e-03
1.388749204036100835e-03
1.387851436221158646e-03
1.362675397640722257e-03
1.350266158742623353e-03
1.349347364553720851e-03
1.280713811185776700e-03
1.266183298880663643e-03
1.264612764831434758e-03
1.288076364398551242e-03
1.300619581599564553e-03
1.267274968557916904e-03
1.251945599581605036e-03
1.220637548247317664e-03
1.227340570831706064e-03
1.225817917767495170e-03
1.205556374801572579e-03
1.218300545828626506e-03
1.248072515436145832e-03
1.240581765756283619e-03
1.173740216686381668e-03
1.140006765889399259e-03
1.138272153731781713e-03
1.161634272179975754e-03
1.156236420429069970e-03
1.093785999722530784e-03
1.080048812989612599e-03
1.122937055302304470e-03
1.147222034536915687e-03
1.125367055030662483e-03
1.085785982853646045e-03
1.063029143431582640e-03
1.053176914923171148e-03
1.032769669594869573e-03
1.035747725687693587e-03
1.053759595037200968e-03
1.056501618711728823e-03
1.029496611124559998e-03
1.032090981060650951e-03
1.025297962328723103e-03
1.005789913533942058e-03
1.009345509206288930e-03
9.639596009195616332e-04
9.690369664360312966e-04
9.580999454214043747e-04
9.028126423217104840e-04
9.018279063920219950e-04
9.270467386321976696e-04
9.190677970765390777e-04
8.809428293970884534e-04
8.803761248251549751e-04
8.838744666152851355e-04
8.762132168756120139e-04
8.714589685429514378e-04
8.391599767198444550e-04
8.137128325347310056e-04
8.243107697434874561e-04
8.340394939276563318e-04
8.018697942414751900e-04
8.112754950365942642e-04
8.145953417323619069e-04
7.969096222528207181e-04
8.051021630445169379e-04
7.751634471826789529e-04
7.580381263774481609e-04
7.800310620983509158e-04
7.600874871624862432e-04
7.171054745408553949e-04
7.043533966809374571e-04
7.040733270608577187e-04
7.034886796749433317e-04
6.764289012018497678e-04
6.490734989129156576e-04
6.222549488082380681e-04
6.209149608992973850e-04
6.357694582212856807e-04
6.304934349068833837e-04
6.189269979593581663e-04
5.982345119466224697e-04
5.869925590493074372e-04
5.911319435664440019e-04
5.818831555675032683e-04
5.863070673289510039e-04
5.665924928896191870e-04
5.483356372139074541e-04
5.587880900123782515e-04
5.382051538120604609e-04
5.149891520398395791e-04
5.201392440097613729e-04
5.250316259019244952e-04
4.968526323677534230e-04
4.870380600995467802e-04
4.805040826953314100e-04
4.717340064364316491e-04
4.859168786503432124e-04
4.783609247333043017e-04
4.609250702123802849e-04
4.454593899952805818e-04
4.215509364344856465e-04
4.217872143887360040e-04
4.224000586214726608e-04
4.046194099515507841e-04
4.006192490175387476e-04
3.956435022174353291e-04
3.869637508304086854e-04
3.751290458932945689e-04
3.671810715006068203e-04
3.574075669936185211e-04
3.465783296047219891e-04
3.584915721812463466e-04
3.521563980875021520e-04
3.253599912817804014e-04
3.154151874294075942e-04
3.215334742870046758e-04
3.170574116102239156e-04
3.131304275602152655e-04
3.146609296241878223e-04
3.118449404852487389e-04
2.966608976555549994e-04
2.835858470550207868e-04
2.841601944139071092e-04
2.822399742624921801e-04
2.829664019302808881e-04
2.761856425779301281e-04
2.639487810745472858e-04
2.553311027624793786e-04
2.590087073849636182e-04
2.595234704000054624e-04
2.586750571757971229e-04
2.491046596562106696e-04
2.372642899250909578e-04
2.423865786749033850e-04
2.353119081315668370e-04
2.279211310654850593e-04
2.268940077834352730e-04
2.237048395233240936e-04
2.196098661795868004e-04
2.138604021792410708e-04
2.123596833182816415e-04
2.043496437850656942e-04
1.966321867869891661e-04
1.992357148860035836e-04
1.992620676432481711e-04
1.929914589575423768e-04
1.842930993192137205e-04
1.881865109211190419e-04
1.879631860358754280e-04
1.771441215185130629e-04
1.747648024625937115e-04
1.667866375867478417e-04
1.613551232968078654e-04
1.585243320969448625e-04
1.561161044648603266e-04
1.552096464514511370e-04
1.497483715114284494e-04
1.521162218791866734e-04
1.491895959727825016e-04
1.404245255551158885e-04
1.384254117112365451e-04
1.376856740714537590e-04
1.368990016642382510e-04
1.360092608724176129e-04
1.292666194290402655e-04
1.276802742961765085e-04
1.294080937327626185e-04
1.230005580822062970e-04
1.222221668951608956e-04
1.184018000886376157e-04
1.102583950384491642e-04
1.069690037947438824e-04
1.059122199538990733e-04
1.046605656299466391e-04
1.020200498814427016e-04
9.784612504700357935e-05
9.670168731856643575e-05
9.564743188159643148e-05
9.265657587459960891e-05
9.155587390714825264e-05
8.903227539022689596e-05
8.625815399875076304e-05
8.378697402568096642e-05
8.110985521219310794e-05
8.275280655074734241e-05
8.258982759436106122e-05
7.598296260518920824e-05
7.231191795871948734e-05
7.346362813771698192e-05
7.131422695066636462e-05
6.806299239122358662e-05
6.720823060467402579e-05
6.706306242815643988e-05
6.807772838199446829e-05
6.614377063434803586e-05
6.318200918214438998e-05
6.121975173471567934e-05
5.846473019123507391e-05
5.818251113336598548e-05
5.956873907906189716e-05
5.631100949636195900e-05
5.232089980656417930e-05
5.189852746908070528e-05
5.111253032535809207e-05
4.887392919771499204e-05
5.007346892107002368e-05
4.885564998027547957e-05
4.624337670035910881e-05
4.505174300050457273e-05
4.140771120227636372e-05
4.136150338216809463e-05
4.234158780759295098e-05
4.036434404605537970e-05
3.967353995615975826e-05
3.903364670210676630e-05
3.701642884591239393e-05
3.562648961148147202e-05
3.615647553796333380e-05
3.532993332306077057e-05
3.394390432744119542e-05
3.379092055909709035e-05
3.194242204258254973e-05
3.030679431725753837e-05
3.092689963518620657e-05
2.997723828732860767e-05
2.817895616017106265e-05
2.734713906583848640e-05
2.735824310719899160e-05
2.771172315871690210e-05
2.659394017679014757e-05
2.545904856354402277e-05
2.558274352361853511e-05
2.506232734455911103e-05
2.343995271817893216e-05
2.257943039329035845e-05
2.220513279654543265e-05
2.177177910705931283e-05
2.106060601069073419e-05
2.034901835194704179e-05
1.986399125349411860e-05
1.920211603057120879e-05
1.867422335531183686e-05
1.796711713673756136e-05
1.713126081388124358e-05
1.716044276352394945e-05
1.675608057177569530e-05
1.586465696249721963e-05
1.512557624278254883e-05
1.489882967163089061e-05
1.466821358900047399e-05
1.386672778315727393e-05
1.318455757706345177e-05
1.271040890084860418e-05
1.241652102785251810e-05
1.220500386116457296e-05
1.168547520395511193e-05
1.107543214830300573e-05
1.078731817570365780e-05
1.003372775183791860e-05
9.929420085371374900e-06
1.003935010518959533e-05
9.749800478764246125e-06
9.451750227800474773e-06
8.682263509659587469e-06
8.203096728523326029e-06
8.273712068906500828e-06
8.147796451360732789e-06
7.709761458091777734e-06
7.491953877337449341e-06
7.078178912496290157e-06
6.920382780330084140e-06
6.865372670410776797e-06
6.676017303046995815e-06
6.524000658654870161e-06
6.086266098334587455e-06
6.018648386785042245e-06
6.143268073557896374e-06
5.945513807448882442e-06
5.659999683259842425e-06
5.372740918870927556e-06
5.218652896763689059e-06
5.063317854131372319e-06
4.988710631472308438e-06
4.889269176116104422e-06
4.547963219438166755e-06
4.260568358120485474e-06
4.082597614560597443e-06
3.948605277126014956e-06
3.835383352659050409e-06
3.635358332769044930e-06
3.430196161971396596e-06
3.329398776105578053e-06
3.270106399242986924e-06
3.057510867302403979e-06
2.856918348094914890e-06
2.834281310425795290e-06
2.647341665438325037e-06
2.519691322001906946e-06
2.530298359766767069e-06
2.443866683448251494e-06
2.316934111610257135e-06
2.227644928746868751e-06
2.135312108949807688e-06
2.085690402439546903e-06
2.008412964118336142e-06
1.902439973366210925e-06
1.917379740845935024e-06
1.838928673427270120e-06
1.795173793669972457e-06
1.743978618492630226e-06
1.638429223561985266e-06
1.598819062528526488e-06
1.493406546388079786e-06
1.426160898409901725e-06
1.364902640338741281e-06
1.251119234265997220e-06
1.208539110508666944e-06
1.200457619101087542e-06
1.171055526258175989e-06
1.119041445174109628e-06
1.035307908831030965e-06
9.770190296187393779e-07
9.350205264226840187e-07
9.182032125693897958e-07
8.937948079615191169e-07
8.399717169998309158e-07
8.136455498788774526e-07
7.875737167056146929e-07
7.174958136981166850e-07
6.495655389396639670e-07
6.045467172703037241e-07
5.768805825992936061e-07
5.517067126890189964e-07
5.097576197674563975e-07
4.767969389332338405e-07
4.648114367487261567e-07
4.491152584291694041e-07
4.343533428265656880e-07
4.139627147068419872e-07
3.780259693792806475e-07
3.595006335614835589e-07
3.500508300735234998e-07
3.236596614360686174e-07
2.932737832610050928e-07
2.731905851251450194e-07
2.547446492521616485e-07
2.364902927323128919e-07
2.211141021960292618e-07
2.024058500180470738e-07
1.840617918091267474e-07
1.728362181261603396e-07
1.614996187425274789e-07
1.488769593492862124e-07
1.380513034638617221e-07
1.280835817048130311e-07
1.147352260991739533e-07
1.003689071642633761e-07
8.950178713025829953e-08
7.789284614486790464e-08
6.875886982091916145e-08
6.190249245430136202e-08
5.441995843950208979e-08
4.806544127596552349e-08
4.259366075950229783e-08
3.806974462142686712e-08
3.358816130461518097e-08
2.954021384392054145e-08
2.625122072626409997e-08
2.235797889796328180e-08
1.876937100944119466e-08
1.659594294923440731e-08
1.411237691308834510e-08
1.196965613754525837e-08
1.034153988918752001e-08
8.634742494539601976e-09
7.529560377161087433e-09
6.621478657276758052e-09
5.716692959166864915e-09
4.858341585720446525e-09
3.979518483535068613e-09
3.319912019924957625e-09
2.652676126079794944e-09
2.154855542051438655e-09
1.668894443939657298e-09
1.334374360148073600e-09
1.050384332928488306e-09
7.574315176969787187e-10
6.302945823668271213e-10
5.531173056426881490e-10
4.712907956700517182e-10
3.523357786473626891e-10
2.403425551837168937e-10
1.578174949548838754e-10
1.043964167829481844e-10
7.651724550465750583e-11
5.436024122973427101e-11
3.469745822329486657e-11
1.995423821253950250e-11
1.030626526162505613e-11
5.258803180043637237e-12
2.021660902134788982e-12
4.876552896233173692e-13
9.463172413621274051e-14


==> anc/Fig03_j_energ_all_states_const_L16.txt <==
1.320402032189340424e+01


==> anc/Fig03_j_energ_all_states_inset_L16.txt <==
1.909748498733900110e-04
1.952716308548140065e-04
1.949607751544490009e-04
2.002045533325869943e-04
1.987823150342590101e-04
2.055703233160860064e-04
2.046667616538229873e-04
2.113475451402920056e-04
2.065949953488699972e-04
2.063998589787780131e-04
1.692973059450079911e-04
1.195634230573929983e-04
1.035806564944760037e-04
8.982925229824899403e-05
6.947663402443500101e-05
5.005013701339699664e-05
3.547477768802600301e-05
2.611150546427599988e-05
2.034898702679600139e-05
1.653515178135600116e-05
1.423914822609800001e-05
1.329727926247700077e-05
1.365995584757399961e-05
1.453761280732900022e-05
1.569911089226200029e-05
1.819117973127699995e-05
2.182854110708900159e-05
2.590570044395099948e-05
2.880493495839300136e-05
2.511396557580200105e-05
2.149702170779699896e-05
1.927817342775900143e-05
1.757520513686500093e-05
1.664445319674999992e-05
1.392498719962999973e-05
5.770301098356000331e-06
1.896853711907999954e-06
5.769232692469999494e-07
1.963312435930000051e-07
9.919327823499999652e-08
4.906264079400000107e-08
1.499948269800000055e-08
3.731744831000000137e-09
8.968836840000000418e-10
2.145325849999999943e-10
5.477716300000000094e-11
1.420111500000000072e-11
3.142354999999999892e-12
5.366190000000000180e-13
9.597299999999999657e-14
1.723299999999999899e-14
2.584999999999999998e-15
4.570000000000000304e-16
7.099999999999999506e-17
8.999999999999999874e-18
1.000000000000000072e-18
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00


==> anc/Fig03_j_energ_all_states_mainpanel_L16.txt <==
1.909748498733900110e-04
1.952716308548140065e-04
1.949607751544490009e-04
2.002045533325869943e-04
1.987823150342590101e-04
2.055703233160860064e-04
2.046667616538229873e-04
2.113475451402920056e-04
2.065949953488699972e-04
2.063998589787780131e-04
2.087456828812960061e-04
2.089343733893860087e-04
2.107865544722310118e-04
2.079605800378909900e-04
2.093870537461659984e-04
2.096697167028069937e-04
2.092468671682780031e-04
2.083471849956290071e-04
2.076051713301170065e-04
2.087757913582430065e-04
2.067420365681770010e-04
2.048658635645110083e-04
2.035367057309799867e-04
2.012010343457319879e-04
1.981228879822060068e-04
1.947404538235160073e-04
1.897404803227210055e-04
1.847043752203029879e-04
1.781071158862920117e-04
1.708976263731179924e-04
1.621899255207340013e-04
1.521839777977169973e-04
1.416699521710869868e-04
1.306943275473820051e-04
1.202674586445340055e-04
1.122826665563639981e-04
1.063008913378489973e-04
9.991900390579699454e-05
8.878352520522699921e-05
6.978113768040500157e-05
4.774045562457799718e-05
2.957060097465200084e-05
1.869366005388099991e-05
1.373192226130999960e-05
1.555630565183799838e-05
2.501510665548899943e-05
1.825470776741599971e-05
1.771260658544999949e-06
2.320758451999999967e-09
1.114000000000000037e-14
2.149702170779699896e-05
1.927817342775900143e-05
1.757520513686500093e-05
1.664445319674999992e-05
1.392498719962999973e-05
5.770301098356000331e-06
1.896853711907999954e-06
5.769232692469999494e-07
1.963312435930000051e-07
9.919327823499999652e-08
4.906264079400000107e-08
1.499948269800000055e-08
3.731744831000000137e-09
8.968836840000000418e-10
2.145325849999999943e-10
5.477716300000000094e-11
1.420111500000000072e-11
3.142354999999999892e-12
5.366190000000000180e-13
9.597299999999999657e-14
1.723299999999999899e-14
2.584999999999999998e-15
4.570000000000000304e-16
7.099999999999999506e-17
8.999999999999999874e-18
1.000000000000000072e-18
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00


==> anc/Fig03_j_energ_const_L12.txt <==
1.998390442306164916e+00


==> anc/Fig03_j_energ_const_L13.txt <==
2.085360234109420396e+00


==> anc/Fig03_j_energ_const_L14.txt <==
1.974001305482650626e+00


==> anc/Fig03_j_energ_const_L15.txt <==
2.103518077064640668e+00


==> anc/Fig03_j_energ_const_L16.txt <==
2.247175253631596092e+00


==> anc/Fig03_omega_L12.txt <==
2.493203416792090163e-02
4.901484420182954105e-02
7.255277914051200261e-02
9.560243346100898154e-02
1.185281050166282352e-01
1.415819108214981248e-01
1.653897012483504514e-01
1.892418332899191147e-01
2.128398370741666767e-01
2.362163800123965596e-01
2.595430501562769332e-01
2.833457671265455224e-01
3.083475815004785847e-01
3.334009792713048537e-01
3.570084892852778413e-01
3.803991454888834833e-01
4.046221369582677641e-01
4.286301898274910149e-01
4.518127819662952072e-01
4.747384325526267101e-01
4.979071260033367530e-01
5.217420597855297881e-01
5.458484023033763899e-01
5.693032660350826335e-01
5.916575625813227379e-01
6.136216782210790477e-01
6.360262187042101667e-01
6.590183312595450094e-01
6.824954401855883868e-01
7.059187453279961444e-01
7.292764684935689745e-01
7.529355914156048435e-01
7.765900960731515479e-01
7.999084783850204383e-01
8.221911482096966317e-01
8.435698358756400506e-01
8.651579505710563778e-01
8.876749365347674781e-01
9.112405797219327308e-01
9.353871317717906697e-01
9.599009701247300796e-01
9.848806962701224244e-01
1.010634484404661970e+00
1.036285928117639976e+00
1.061007928138904211e+00
1.085574944988243251e+00
1.109822679631826681e+00
1.132921121708105883e+00
1.154872766437787357e+00
1.176631876996281578e+00
1.198221335261057119e+00
1.219042825910493510e+00
1.239887378970547127e+00
1.262390942326243826e+00
1.286535046239928537e+00
1.310549065352000220e+00
1.333559143096474831e+00
1.356543409379247445e+00
1.379371703015469519e+00
1.400978407456480168e+00
1.421653318435140312e+00
1.443307132644242818e+00
1.467017464208457689e+00
1.491360958883509724e+00
1.515005299271238171e+00
1.537587474413472099e+00
1.559331336338119156e+00
1.581144756275846497e+00
1.603631613735871930e+00
1.625879622670633129e+00
1.647384879273932512e+00
1.668735241282554016e+00
1.690846084414768580e+00
1.713756400383747103e+00
1.737463509593837330e+00
1.761315201464093816e+00
1.783785595824770809e+00
1.805187265804168328e+00
1.826155448914497104e+00
1.847690197642853915e+00
1.870799918575766441e+00
1.895012130367302650e+00
1.918628258658346963e+00
1.940482982028336467e+00
1.961772333108900535e+00
1.983481635432735146e+00
2.006053173278471213e+00
2.029100181432048178e+00
2.052105397821288424e+00
2.075373328082004587e+00
2.098574303371720351e+00
2.121135676912759394e+00
2.143235431199879137e+00
2.165421462791540907e+00
2.187841462610275567e+00
2.210650984087969118e+00
2.234213512529353629e+00
2.257284293281738741e+00
2.279064797229741757e+00
2.301439302734103798e+00
2.325048223378818335e+00
2.348327566764667917e+00
2.370940637158014397e+00
2.393474134976568912e+00
2.416292011620407632e+00
2.439496685656246999e+00
2.463100105359028902e+00
2.486342038521710762e+00
2.508841084228160323e+00
2.530978870413681747e+00
2.552768297860998903e+00
2.574224688995345289e+00
2.595169874916136710e+00
2.617484832646547854e+00
2.642102861389075130e+00
2.666551899563628591e+00
2.689334766157498446e+00
2.711838239475544476e+00
2.734354072333007757e+00
2.756645975083412914e+00
2.779913382452193549e+00
2.804087194216714707e+00
2.828042183431913603e+00
2.851330029333388083e+00
2.874720698908272531e+00
2.898672935550307361e+00
2.923087540454500477e+00
2.947073115290516299e+00
2.969794457339966165e+00
2.992276983425543602e+00
3.015723620616158840e+00
3.039211502462577208e+00
3.061679814168744240e+00
3.083776109986351432e+00
3.106500006399080416e+00
3.129967524651508182e+00
3.153543822971322186e+00
3.177285822729704723e+00
3.201114473436548646e+00
3.224701602239991693e+00
3.248413313827803961e+00
3.273134288049639906e+00
3.298819299330517651e+00
3.323847015773270464e+00
3.347228695171150736e+00
3.370613978074954442e+00
3.395255087687633733e+00
3.420857769241381963e+00
3.447095357806273075e+00
3.474676056453655626e+00
3.502361403188796185e+00
3.528274657531452085e+00
3.553572882071149852e+00
3.579267811802158583e+00
3.604709245136491713e+00
3.629559297111389693e+00
3.654494727256096809e+00
3.679495862418253882e+00
3.706412020189961520e+00
3.735718364898011679e+00
3.763836444773636991e+00
3.790441402639701085e+00
3.818170745615742323e+00
3.847621313065042958e+00
3.877851022251682434e+00
3.908251531489554953e+00
3.938420319839825989e+00
3.968589903718382939e+00
3.998304486701484084e+00
4.027493098627667578e+00
4.057776536626807484e+00
4.089456346447102320e+00
4.121733433452994255e+00
4.153568429130388040e+00
4.184426019233947081e+00
4.215711840325607973e+00
4.249360992372695378e+00
4.285327095168896427e+00
4.321696964692187670e+00
4.358218841533162191e+00
4.397093817121890957e+00
4.435286878125318744e+00
4.470293408239835564e+00
4.505471056507160732e+00
4.542458135631214589e+00
4.580573434679385159e+00
4.619390268301645897e+00
4.657679124760199407e+00
4.694198121893801812e+00
4.732058797144347295e+00
4.772572557054937548e+00
4.816662747234542685e+00
4.862184822574453946e+00
4.907823227767082130e+00
4.957182176356496051e+00
5.007720651026650316e+00
5.059786817160133232e+00
5.114932126490237430e+00
5.174513149452641514e+00
5.240055717191232532e+00
5.304945190250910159e+00
5.372306522116891969e+00
5.450344921200549031e+00
5.536869090419521910e+00
5.625338794475656989e+00
5.718236365861096182e+00
5.816844943885614683e+00
5.920441246092395637e+00
6.038386999002541167e+00
6.181154310576835620e+00
6.364018698450828460e+00
6.647636680823125310e+00


==> anc/Fig03_omega_L13.txt <==
8.606504057847099570e-03
1.673583627038533611e-02
2.461298551159575923e-02
3.235792320868779298e-02
4.013986177028894264e-02
4.789022776828376349e-02
5.561174363243685803e-02
6.334442391923168769e-02
7.108796091529563654e-02
7.882402086856162005e-02
8.656523024589893311e-02
9.425652461349005862e-02
1.018735059965346496e-01
1.094972290627408973e-01
1.170829348315512997e-01
1.245632013340641081e-01
1.319759479973790783e-01
1.394692131225996057e-01
1.470517735772720602e-01
1.547079850197052853e-01
1.625149531072630493e-01
1.703675364746213006e-01
1.781882110408077591e-01
1.859965857193044969e-01
1.938020383220790399e-01
2.015894273162109340e-01
2.093530773530810907e-01
2.172104959215996611e-01
2.251976010578803367e-01
2.331845196088527805e-01
2.410761532558649833e-01
2.489671573099620783e-01
2.569847435742474429e-01
2.650975619003734240e-01
2.731309912019077024e-01
2.809602970226522389e-01
2.886082181714105244e-01
2.961379292607247415e-01
3.037371057021289178e-01
3.114672237732611926e-01
3.191981736446808937e-01
3.267792781853132711e-01
3.343448664965985029e-01
3.421278071564261003e-01
3.500779624633318377e-01
3.581373449980496670e-01
3.661172329301389805e-01
3.738285637925987670e-01
3.814089391167498344e-01
3.890390529159362676e-01
3.967027189530065168e-01
4.042859999850181851e-01
4.117766736900919655e-01
4.191844516303900869e-01
4.266788609897690931e-01
4.343107025671738564e-01
4.420355244728502719e-01
4.498662272710598486e-01
4.575997911917740191e-01
4.652334276649077172e-01
4.728449652130444769e-01
4.804367541844849487e-01
4.879162150903981199e-01
4.952651841849852743e-01
5.026459829199720897e-01
5.099633199777200421e-01
5.171379257644351801e-01
5.243722048626259236e-01
5.317263777345623277e-01
5.391659071649128609e-01
5.467539383315119794e-01
5.544850484097487708e-01
5.622101638963251657e-01
5.699606071601266422e-01
5.778815761053928135e-01
5.859733468072724216e-01
5.941450911227468268e-01
6.022402096428822738e-01
6.101532355221603865e-01
6.181142084762614175e-01
6.261964808125632942e-01
6.342161405797535068e-01
6.422092563545470645e-01
6.500867131891854278e-01
6.578358826682740856e-01
6.656041342360838886e-01
6.733326964235918366e-01
6.809528049531433647e-01
6.884808230737790025e-01
6.959566056184917082e-01
7.033196607372071973e-01
7.106179511048245079e-01
7.180146566652267914e-01
7.254259342775500885e-01
7.329078496696594947e-01
7.405114648120266763e-01
7.482256166716910739e-01
7.561562904470390256e-01
7.643351140200631555e-01
7.725164380986220269e-01
7.806180775067129707e-01
7.887459608626979923e-01
7.967829462479614211e-01
8.047197854419034790e-01
8.125270601038122598e-01
8.201126941313243712e-01
8.274649287865651903e-01
8.348577900757317982e-01
8.424825759408314241e-01
8.500456317578257703e-01
8.575720564856451622e-01
8.651267574744347932e-01
8.726089685024625009e-01
8.801498672096627063e-01
8.878886404878169047e-01
8.957283888565674701e-01
9.032410347144905760e-01
9.104595691590533502e-01
9.177792546086602776e-01
9.252911368843549367e-01
9.329443557380604490e-01
9.407223664350100600e-01
9.484166404686307228e-01
9.559430476416417299e-01
9.636395886275691547e-01
9.714742550553838729e-01
9.792876184466038358e-01
9.870277876957086471e-01
9.946669979042508380e-01
1.002272005744006433e+00
1.009785367510944720e+00
1.017327702141768375e+00
1.024871077099455574e+00
1.032361857866211263e+00
1.039896484301128465e+00
1.047363629941509222e+00
1.054853399100222244e+00
1.062365180773265916e+00
1.069779936039395363e+00
1.077189038112533526e+00
1.084581837181731290e+00
1.091965137162453248e+00
1.099431395573332804e+00
1.106974912687185952e+00
1.114493624887936907e+00
1.121905537379954243e+00
1.129250534649405280e+00
1.136556805170005680e+00
1.143786688768763327e+00
1.150920460219271302e+00
1.158088529214740037e+00
1.165402502061125611e+00
1.172831348777763072e+00
1.180353915267446485e+00
1.187861056638149559e+00
1.195356064076692260e+00
1.202975170692655915e+00
1.210822974675184849e+00
1.218776971614013327e+00
1.226671815200316429e+00
1.234561760355398441e+00
1.242490795004490334e+00
1.250459615680736158e+00
1.258578088838443465e+00
1.266842648978394825e+00
1.275084576199981168e+00
1.283283055136017259e+00
1.291316623713865130e+00
1.299113883114035195e+00
1.306874247962818147e+00
1.314631140965755174e+00
1.322289291376464559e+00
1.329745273708852427e+00
1.336924747981835582e+00
1.343976406895645681e+00
1.351114044167551098e+00
1.358367440735677167e+00
1.365567683466827997e+00
1.372724296038025704e+00
1.380049725628371915e+00
1.387355793686909644e+00
1.394624455996309242e+00
1.402187610989979794e+00
1.409895463722014464e+00
1.417416032712801588e+00
1.424842079896182057e+00
1.432309937458005500e+00
1.439598059878087088e+00
1.446684332620026492e+00
1.453876060298820772e+00
1.461194970996733344e+00
1.468502490526636173e+00
1.475830237172260695e+00
1.483266197612388648e+00
1.490755524457664460e+00
1.498125690091106632e+00
1.505513393486453522e+00
1.513069324808660188e+00
1.520592734065407070e+00
1.528051196368589437e+00
1.535484857873532727e+00
1.542831960853603634e+00
1.550276455109066420e+00
1.557923386231451213e+00
1.565724914452915950e+00
1.573548865513610284e+00
1.581308120421494712e+00
1.589032749703231273e+00
1.596657896935435028e+00
1.604136585777892865e+00
1.611483586973954107e+00
1.618759748533595832e+00
1.625967667955699802e+00
1.633153516686420836e+00
1.640375525902365350e+00
1.647582188816450355e+00
1.654731403999674111e+00
1.661948385485967794e+00
1.669316856244585257e+00
1.676694540927275545e+00
1.684051800243182351e+00
1.691411698261442220e+00
1.698827969348275069e+00
1.706182453078597838e+00
1.713511137301735765e+00
1.720953718477269856e+00
1.728374648665803814e+00
1.735798929965442827e+00
1.743315365156673291e+00
1.750881305630450191e+00
1.758378553409292611e+00
1.765864563577345558e+00
1.773468488617482741e+00
1.781105186355237624e+00
1.788686782705022127e+00
1.796162566199613231e+00
1.803504563499248370e+00
1.810775146534285396e+00
1.818018980135076346e+00
1.825297664131579456e+00
1.832544187572692218e+00
1.839670755537581748e+00
1.846760514545589427e+00
1.853965040395728847e+00
1.861432511013831892e+00
1.869200328072738504e+00
1.877033202722716343e+00
1.884814805846471542e+00
1.892462651092047698e+00
1.900059122510166176e+00
1.907762781017547038e+00
1.915457021748115496e+00
1.923036517180569005e+00
1.930476139511930311e+00
1.937872598492032861e+00
1.945227120589438030e+00
1.952579311771470927e+00
1.960021905550072718e+00
1.967588963156441384e+00
1.975154190969339751e+00
1.982538245566012991e+00
1.989855851452365654e+00
1.997144153131118482e+00
2.004452572627685836e+00
2.011956722438951850e+00
2.019562956156383038e+00
2.027114347642692049e+00
2.034473000739394966e+00
2.041754663217064003e+00
2.049197297273193552e+00
2.056727487955256617e+00
2.064276555930867119e+00
2.071819251973731735e+00
2.079307383878610249e+00
2.086694359782952368e+00
2.093997514980397323e+00
2.101384822148881337e+00
2.108914080760154075e+00
2.116435552363194805e+00
2.123900279530036794e+00
2.131367803605170863e+00
2.138798918794874382e+00
2.146184439803964672e+00
2.153638662418213112e+00
2.161199797789992605e+00
2.168730494763919658e+00
2.176260684734576678e+00
2.183781454057061477e+00
2.191379972111392682e+00
2.199079917800779604e+00
2.206745655737015976e+00
2.214494783617126039e+00
2.222319824662149390e+00
2.230219841579190732e+00
2.238190072479054216e+00
2.246175329404191068e+00
2.254167589118713622e+00
2.262046684483132175e+00
2.269734902904932738e+00
2.277402589678902078e+00
2.285223897994738795e+00
2.293065405500475329e+00
2.300907497807023194e+00
2.308640511859679112e+00
2.316239727234541856e+00
2.324006840642061089e+00
2.331865870650286610e+00
2.339645444563379861e+00
2.347351446579525103e+00
2.355047183094468810e+00
2.362554942702968397e+00
2.369972829356191024e+00
2.377566551545021500e+00
2.385125512666300018e+00
2.392620182195116296e+00
2.400304186531636574e+00
2.408113925859810767e+00
2.415835013196629077e+00
2.423560607087722918e+00
2.431456818958971589e+00
2.439353970973559882e+00
2.447133216080225715e+00
2.454924617305169754e+00
2.462633166827143949e+00
2.470284400458876206e+00
2.477951317645070262e+00
2.485576432362311294e+00
2.493128148921508025e+00
2.500683237450913143e+00
2.508376302711107897e+00
2.516061640907990338e+00
2.523590470948996689e+00
2.531057638837328483e+00
2.538443615493638728e+00
2.545713588759383139e+00
2.552967920122891865e+00
2.560206039749519658e+00
2.567411286184554164e+00
2.574600251763985437e+00
2.581788561407866833e+00
2.589079619504537799e+00
2.596449096634695586e+00
2.603988908807062241e+00
2.611745977299157140e+00
2.619556516589523376e+00
2.627434275718766532e+00
2.635405573244322674e+00
2.643453753544135587e+00
2.651529859078343598e+00
2.659581325111414429e+00
2.667607511413705890e+00
2.675595707035272941e+00
2.683460403067358779e+00
2.691249820536679049e+00
2.699001673394235912e+00
2.706725218207181705e+00
2.714395611663900976e+00
2.722148066085923190e+00
2.729936767441782486e+00
2.737501599934042407e+00
2.745010733537631697e+00
2.752644086160872305e+00
2.760392395716000369e+00
2.768086961102970367e+00
2.775731437354998388e+00
2.783272679876629407e+00
2.790721170660572348e+00
2.798219177469599916e+00
2.805878826815494165e+00
2.813695426725835613e+00
2.821447514680040403e+00
2.829117460151977070e+00
2.836733209340708939e+00
2.844317497045924181e+00
2.851880945442099691e+00
2.859551404931375274e+00
2.867326470784340664e+00
2.874882589022993429e+00
2.882268276320568479e+00
2.889706444961988474e+00
2.897129371651836482e+00
2.904564129526021166e+00
2.912203117510812511e+00
2.919896499697316905e+00
2.927405598484723814e+00
2.934867097077398235e+00
2.942553472965174333e+00
2.950466097066927418e+00
2.958415965942912340e+00
2.966474438457368912e+00
2.974697746003302168e+00
2.983032110034586903e+00
2.991542981466713602e+00
3.000119387259620574e+00
3.008577092102746153e+00
3.016932057947713464e+00
3.025254249664654171e+00
3.033592324896186465e+00
3.041796993487709599e+00
3.049789374450852630e+00
3.057690748007206416e+00
3.065713188991538107e+00
3.073830791694294184e+00
3.081926864246985698e+00
3.089929759728065939e+00
3.097760445610132418e+00
3.105687649237035775e+00
3.113831837026344029e+00
3.121965234082316076e+00
3.129982025394662859e+00
3.138024780842160411e+00
3.146127189340157226e+00
3.154326360055232925e+00
3.162672902276387532e+00
3.170992921187794966e+00
3.179175434470864481e+00
3.187412589448146871e+00
3.195735103807854305e+00
3.203933720822123021e+00
3.212120996354931535e+00
3.220401623639928435e+00
3.228651159923265457e+00
3.236783002169414392e+00
3.244856159130721451e+00
3.253044297118492523e+00
3.261398094742478992e+00
3.269777541528127163e+00
3.278021932294409968e+00
3.286138316504673806e+00
3.294376212814849048e+00
3.302952270902414167e+00
3.311724036393610682e+00
3.320356743180156389e+00
3.328660295433874872e+00
3.336894231178408887e+00
3.345306019682218857e+00
3.353893735760386186e+00
3.362505296067797467e+00
3.370855374396438009e+00
3.379144520249200312e+00
3.387754792636951340e+00
3.396656707396155106e+00
3.405693161259725432e+00
3.414673217076649614e+00
3.423374444415091755e+00
3.432016034060842546e+00
3.440815412811720542e+00
3.449526838077779711e+00
3.458241498464778463e+00
3.467030799716658507e+00
3.475862963962920826e+00
3.485033676818325876e+00
3.494317487773582087e+00
3.503310779057601021e+00
3.512204620175908065e+00
3.521204278667426468e+00
3.530212664271982437e+00
3.539106681765420870e+00
3.547957264095082497e+00
3.556871448850557282e+00
3.565896527200787869e+00
3.574911137373442127e+00
3.583744313852751606e+00
3.592623718028436830e+00
3.601760139766092994e+00
3.610786783533485700e+00
3.619529647739442968e+00
3.628169427383283185e+00
3.636919417438403634e+00
3.645976759122524946e+00
3.655154872763385576e+00
3.664212222401250774e+00
3.673216755255464872e+00
3.682406718537964085e+00
3.691853735809246917e+00
3.701385567972539370e+00
3.710870696560876869e+00
3.720513398436928743e+00
3.730265347080948590e+00
3.739924594011011294e+00
3.749501479545173321e+00
3.759120499819582406e+00
3.768786836450582545e+00
3.778294128002153585e+00
3.787668227681860067e+00
3.796997394969413797e+00
3.806400117079972834e+00
3.815850096272547454e+00
3.825198912570617615e+00
3.834521642444391532e+00
3.843873490234425816e+00
3.853239261213591504e+00
3.862788983987437863e+00
3.872493313742746412e+00
3.882269392991182233e+00
3.892155190156124434e+00
3.901933109036847203e+00
3.911562144742794178e+00
3.921080079023194553e+00
3.930558420980645895e+00
3.940048055123969828e+00
3.949562309176076091e+00
3.959240840587320065e+00
3.969156416708579993e+00
3.979292526550663567e+00
3.989525226820134662e+00
3.999846017026619904e+00
4.010340413416992433e+00
4.020938248630489653e+00
4.031416383085820065e+00
4.041709168130368290e+00
4.051960683438217359e+00
4.062205342812986508e+00
4.072194415987748783e+00
4.081859187833478231e+00
4.091376259260757209e+00
4.101002855112150236e+00
4.110896181528207016e+00
4.121069127999771098e+00
4.131559182217323212e+00
4.142255636827388621e+00
4.153268679517712059e+00
4.164671138870368772e+00
4.176304097236744894e+00
4.187754862032448955e+00
4.199047379222257348e+00
4.210411841594037696e+00
4.221657308524937591e+00
4.232804996184164281e+00
4.243827980910392483e+00
4.254947392443847676e+00
4.266221062535048958e+00
4.277464328773668889e+00
4.288694016327868397e+00
4.299968492100090245e+00
4.311348956645098873e+00
4.322674018976375265e+00
4.334015506748549740e+00
4.345487730499724144e+00
4.356947479653470623e+00
4.368458669587791832e+00
4.380250168217406426e+00
4.392311903510539572e+00
4.404622075100402157e+00
4.417273959168498187e+00
4.429735210130208323e+00
4.441819807652222174e+00
4.453954670105084723e+00
4.466107620737758133e+00
4.478004935509992457e+00
4.490152521580933254e+00
4.502945644526675117e+00
4.516177626564431336e+00
4.529667973880013854e+00
4.543351833647529148e+00
4.557151602446395167e+00
4.570756755236749846e+00
4.583900931562814307e+00
4.597172135270846560e+00
4.610892386500839990e+00
4.624646663545608050e+00
4.638797292248358239e+00
4.653400274190698127e+00
4.667649015441873495e+00
4.681419077141248053e+00
4.695308117599926945e+00
4.709422195239909570e+00
4.723728970409318606e+00
4.738432431144216750e+00
4.753197961599243904e+00
4.767513047693648254e+00
4.781704272618160445e+00
4.796194315475526437e+00
4.811214925064259518e+00
4.827113727444490188e+00
4.843832443117094932e+00
4.861243305148147620e+00
4.879061207774666009e+00
4.896720545979822425e+00
4.914128178628815569e+00
4.931428237195825126e+00
4.949046937697566761e+00
4.966813675430669761e+00
4.984371103992454977e+00
5.001665993767351104e+00
5.018489847966018935e+00
5.035126506183156714e+00
5.051699954447603780e+00
5.068075814176750349e+00
5.084814973014815997e+00
5.102215544551071069e+00
5.119967230153333659e+00
5.138292090218061325e+00
5.157170570222036510e+00
5.176569927938230009e+00
5.196050869392673022e+00
5.215094985562033436e+00
5.234016645031854154e+00
5.253542306225204683e+00
5.274163495766204690e+00
5.295576482215957448e+00
5.317576196675497080e+00
5.339950687499714910e+00
5.362346200197291246e+00
5.384906485489360684e+00
5.408006491155595619e+00
5.431768469889615147e+00
5.455358631821292548e+00
5.478595905429072488e+00
5.502416919239472293e+00
5.526660767000545427e+00
5.551105793793434273e+00
5.576319749105488555e+00
5.603210913863883924e+00
5.632654478455497937e+00
5.664581386864370849e+00
5.696793068854003828e+00
5.727196075363395700e+00
5.757351797280739980e+00
5.790237671312368661e+00
5.825994414886375594e+00
5.864046527509877649e+00
5.904017562546846953e+00
5.944772694247128619e+00
5.988073837241970843e+00
6.036743777482013407e+00
6.087784946395657926e+00
6.137164593343739760e+00
6.189551903176312209e+00
6.249028473545750195e+00
6.312186990928942087e+00
6.374642014300522241e+00
6.436815365555573543e+00
6.504807538493736274e+00
6.584109736017283332e+00
6.672401281804180684e+00
6.774433694404285333e+00
6.896237232072980561e+00
7.053718104832618074e+00
7.310911842559392859e+00


==> anc/Fig03_omega_L14.txt <==
3.680266390912552942e-03
7.227791667643579214e-03
1.079777296917242002e-02
1.441549288605246774e-02
1.805378919574045227e-02
2.164037734662618492e-02
2.519837724588445613e-02
2.876407602957469986e-02
3.233828760624480464e-02
3.592968032007801821e-02
3.952684032198335029e-02
4.309687249430531331e-02
4.664922184148904277e-02
5.019047587875835603e-02
5.368642966318130927e-02
5.718041191919658733e-02
6.073121526964614381e-02
6.432079059606024551e-02
6.792989116630801516e-02
7.155674137996996531e-02
7.517810626803864138e-02
7.875648037049827466e-02
8.229374726045633748e-02
8.582210297401987598e-02
8.938033377561552251e-02
9.296199924338208187e-02
9.652134072651739893e-02
1.000488178910313580e-01
1.035776015927295929e-01
1.071020576345349390e-01
1.106223442151121061e-01
1.141822386747955859e-01
1.177653585907562500e-01
1.213416098799704190e-01
1.249269277268100220e-01
1.285113609585984140e-01
1.320451739219794252e-01
1.355444098160131783e-01
1.390493989205218162e-01
1.425524502423225481e-01
1.460701243093270318e-01
1.496495385909790976e-01
1.532695065802560097e-01
1.568781385682464224e-01
1.604619564603360082e-01
1.640374397778976978e-01
1.676233777296305683e-01
1.712008557912228501e-01
1.747622443434278250e-01
1.783373342353916646e-01
1.819201987705618973e-01
1.854718692239007705e-01
1.890210782387565513e-01
1.925849632216535268e-01
1.961470144233296853e-01
1.997524058287444837e-01
2.034155844921864131e-01
2.070775854688425288e-01
2.107075818877813811e-01
2.143398922423390696e-01
2.179823264868037402e-01
2.216210747283885729e-01
2.252610169358005565e-01
2.288955855277441387e-01
2.325398837051231016e-01
2.361831646792932615e-01
2.398139998767911674e-01
2.434420320204508936e-01
2.470620772208927118e-01
2.506692728574337892e-01
2.542691921847754499e-01
2.578657660988265543e-01
2.614640962747841746e-01
2.650681264173521678e-01
2.686477582939608144e-01
2.721773637063392703e-01
2.757126631482915147e-01
2.792807751804928795e-01
2.828611970188156244e-01
2.864308711694858456e-01
2.899517933036006023e-01
2.934725082278393238e-01
2.970233644491010461e-01
3.005766030554182788e-01
3.041303144630153055e-01
3.076969016283783165e-01
3.112593786480271074e-01
3.148283619445781945e-01
3.184010948388895645e-01
3.219546882045496994e-01
3.255272333573938082e-01
3.291162958298705643e-01
3.326985138210464821e-01
3.362938529763884188e-01
3.399088916326019061e-01
3.435347222106118759e-01
3.471537355572469341e-01
3.507611063014040576e-01
3.543675966234859365e-01
3.579632736768608714e-01
3.615580513896577974e-01
3.651351558886917203e-01
3.686832123596165411e-01
3.722238727197147434e-01
3.757715701917077045e-01
3.793566111991278911e-01
3.829584313606330670e-01
3.865473694780736658e-01
3.901452923285435026e-01
3.937715787614789464e-01
3.974056533230243549e-01
4.010191875876860101e-01
4.045887552976921708e-01
4.081344302042292371e-01
4.116946610204814672e-01
4.152716137023858001e-01
4.188730797883075674e-01
4.224737166849956704e-01
4.260637383876209050e-01
4.296756548153498612e-01
4.332969427440646060e-01
4.368921500632468313e-01
4.404732262450894997e-01
4.440505461827800038e-01
4.475946627417415891e-01
4.511113821275509750e-01
4.546442387043787003e-01
4.582015866102372992e-01
4.617463988429601485e-01
4.652768004367589527e-01
4.688298171327170971e-01
4.724095918721994969e-01
4.759952020309449194e-01
4.795767755694959056e-01
4.831520526782048242e-01
4.866900832468952220e-01
4.902191799262410332e-01
4.937727251394800065e-01
4.973404854475420578e-01
5.009002313007340224e-01
5.044496469516965842e-01
5.080317322092433585e-01
5.116279083195980348e-01
5.152267449061131988e-01
5.188292786672847878e-01
5.224269132653781567e-01
5.260114087535192606e-01
5.295927124839234779e-01
5.331825184354783698e-01
5.367467647390226082e-01
5.402960854668197310e-01
5.438615459847171429e-01
5.474145033379671510e-01
5.509604838797204085e-01
5.545215405973017431e-01
5.580934762018598949e-01
5.616670032869522933e-01
5.652443698201906619e-01
5.688051236420423873e-01
5.723435434645082198e-01
5.758966490577789310e-01
5.794607687849864242e-01
5.830260578961741214e-01
5.865846202471313164e-01
5.901476015597291180e-01
5.937185881880249205e-01
5.972975854664352990e-01
6.008672084230938237e-01
6.044318500191673271e-01
6.079984932454665092e-01
6.115547743976583739e-01
6.151414841961621027e-01
6.187351250658272850e-01
6.222905398436174851e-01
6.258306518862737367e-01
6.293722265550031336e-01
6.329042323236966361e-01
6.364102380445083584e-01
6.399122498826568251e-01
6.434195357179463004e-01
6.469388517915299897e-01
6.504877076938795355e-01
6.540606903488715984e-01
6.576490242199505287e-01
6.612268767389812840e-01
6.647844692393817256e-01
6.683179206449246790e-01
6.718633138653513637e-01
6.754296593798394532e-01
6.789905514233923745e-01
6.825348041624195172e-01
6.860707503507931238e-01
6.896353466936697707e-01
6.932312091827522726e-01
6.968412223979778553e-01
7.004403941287268287e-01
7.040072573726795513e-01
7.075932657210157739e-01
7.112204325915522096e-01
7.148379997096123706e-01
7.184361908298300126e-01
7.219991906328153686e-01
7.255154723656530580e-01
7.290321775681080085e-01
7.325714652035191232e-01
7.361206245717301089e-01
7.396814374278296578e-01
7.432264111288227060e-01
7.467378211892939932e-01
7.502445356687685862e-01
7.537605000613309958e-01
7.572841641487715325e-01
7.608206286481273839e-01
7.643377764400578478e-01
7.678126395394927473e-01
7.713061455640287667e-01
7.748440333495189014e-01
7.783770408549214315e-01
7.819004492963265163e-01
7.854053572916459558e-01
7.888816531483145988e-01
7.923728349290533046e-01
7.959082928914570365e-01
7.994516137010264645e-01
8.030102693175699136e-01
8.065743147256803081e-01
8.100896504336765336e-01
8.135992571378795057e-01
8.171475944682773385e-01
8.207196771505107513e-01
8.242891789469137809e-01
8.278455412929901502e-01
8.313944346220411008e-01
8.349444420066293171e-01
8.384750347031381112e-01
8.419831164428416281e-01
8.454877250437259351e-01
8.490027274851822403e-01
8.525402979637131118e-01
8.560993090523739690e-01
8.596608459138457281e-01
8.632229147860072116e-01
8.667703766224819084e-01
8.702960086413198404e-01
8.738067193936200905e-01
8.773146897991723758e-01
8.808460390026070508e-01
8.844125367576323171e-01
8.879895135144869611e-01
8.915348549038243364e-01
8.950763298113081357e-01
8.986124023880074363e-01
9.021221267532320010e-01
9.056209803899414323e-01
9.091461305053316622e-01
9.127027528704669823e-01
9.162571784828466015e-01
9.197910265418088871e-01
9.232957936461380077e-01
9.267965157515009045e-01
9.303119927677683254e-01
9.338135256544148888e-01
9.372939331011231889e-01
9.407949036738039172e-01
9.443439138122715626e-01
9.479091765363796274e-01
9.514466296273249579e-01
9.549453205616937890e-01
9.584265119016101009e-01
9.619152326929781838e-01
9.654052907358805502e-01
9.689057055248467831e-01
9.724280691424845857e-01
9.759592241416373826e-01
9.795102848884152946e-01
9.830689239429558635e-01
9.866017657092943649e-01
9.901304259586591883e-01
9.936460091505866510e-01
9.971315148024184616e-01
1.000612732638627822e+00
1.004137334789044100e+00
1.007681278366124422e+00
1.011193493034348911e+00
1.014664344904405269e+00
1.018122410482378282e+00
1.021595073536821996e+00
1.025094131667243058e+00
1.028619966088470283e+00
1.032161078920376784e+00
1.035692943284821865e+00
1.039188721531679738e+00
1.042685742944986060e+00
1.046193592924007154e+00
1.049675205124531274e+00
1.053152372613893162e+00
1.056645868404224364e+00
1.060123328502615037e+00
1.063639830509687689e+00
1.067208384406679311e+00
1.070771265631114355e+00
1.074286525743572751e+00
1.077759756521283530e+00
1.081235195839894470e+00
1.084734290231576637e+00
1.088257245660676720e+00
1.091779757955892771e+00
1.095282013357701034e+00
1.098752873536222197e+00
1.102212352523896932e+00
1.105700536873740258e+00
1.109214775536961683e+00
1.112709894153388390e+00
1.116185239502628379e+00
1.119661410875842700e+00
1.123141513745738340e+00
1.126612060137071714e+00
1.130086280292915468e+00
1.133551637919402166e+00
1.136973787536296854e+00
1.140393050207453074e+00
1.143855871001485447e+00
1.147371553774010344e+00
1.150897160367534200e+00
1.154386497995509409e+00
1.157839614076589863e+00
1.161297809783333301e+00
1.164781129842226370e+00
1.168297920269442347e+00
1.171834406016887487e+00
1.175353059846891979e+00
1.178835541819017729e+00
1.182328100358207346e+00
1.185839275028035322e+00
1.189339318766270859e+00
1.192862084375243992e+00
1.196407774663510670e+00
1.199961201702273605e+00
1.203509293678101999e+00
1.207043790215140522e+00
1.210571494049249353e+00
1.214093241327815598e+00
1.217621667435489830e+00
1.221178879508919568e+00
1.224765048841727655e+00
1.228376352162674712e+00
1.231988607205774411e+00
1.235576589929079816e+00
1.239153733164043425e+00
1.242715260358336238e+00
1.246265645179751580e+00
1.249832965831244813e+00
1.253401175992239214e+00
1.256971006148736025e+00
1.260545032122805109e+00
1.264100335348270931e+00
1.267664402233681820e+00
1.271219884162075431e+00
1.274776364302002030e+00
1.278363450313366734e+00
1.281921056573023465e+00
1.285439505221111611e+00
1.288929323379562897e+00
1.292415567708569579e+00
1.295918042924862679e+00
1.299401883595093121e+00
1.302879057077698022e+00
1.306357925006739640e+00
1.309814210202529194e+00
1.313280551689678388e+00
1.316773698829494688e+00
1.320275218114580706e+00
1.323757486072870915e+00
1.327200689583577509e+00
1.330629490303063100e+00
1.334048767737370689e+00
1.337438930019614336e+00
1.340828618531452854e+00
1.344248540939520176e+00
1.347661019870249222e+00
1.351066398055314144e+00
1.354505611115702335e+00
1.357959514369762477e+00
1.361400759318398768e+00
1.364811851885357585e+00
1.368192168841647849e+00
1.371571565330690579e+00
1.374967802240067538e+00
1.378377591399211788e+00
1.381800212720732501e+00
1.385223722118459566e+00
1.388625510766384075e+00
1.392043989208767929e+00
1.395521130490797956e+00
1.399022320038372680e+00
1.402496230925493359e+00
1.405981914479280892e+00
1.409506816386779438e+00
1.413037925555511665e+00
1.416559558760133841e+00
1.420076071798875184e+00
1.423593412145285342e+00
1.427104535693811682e+00
1.430620220833782597e+00
1.434161258485589840e+00
1.437745344935570380e+00
1.441343067724621063e+00
1.444907837797143602e+00
1.448435775136005077e+00
1.451937379723660326e+00
1.455441237644292674e+00
1.458966990398951058e+00
1.462467786288826455e+00
1.465931957141524355e+00
1.469415875113587955e+00
1.472942987126966363e+00
1.476466075905526365e+00
1.479979451528531165e+00
1.483512386087224133e+00
1.487047030967999950e+00
1.490594537413631349e+00
1.494151697080269070e+00
1.497695391915173868e+00
1.501229783676919505e+00
1.504769506499635368e+00
1.508301074804339947e+00
1.511836735755439420e+00
1.515417577470508537e+00
1.519033692347862674e+00
1.522636444857471405e+00
1.526181733742062008e+00
1.529707900597711223e+00
1.533260747376707034e+00
1.536815960033271589e+00
1.540336290650597739e+00
1.543820336898411139e+00
1.547295171263671554e+00
1.550755511477516890e+00
1.554200214772977429e+00
1.557647191421857702e+00
1.561111028786589472e+00
1.564608151486660992e+00
1.568135376864949970e+00
1.571659045895821727e+00
1.575158088974147663e+00
1.578660622572437555e+00
1.582158090447504772e+00
1.585635435793538495e+00
1.589105353447201274e+00
1.592587380332966429e+00
1.596118459502799958e+00
1.599691244795143019e+00
1.603257622658843085e+00
1.606801494986272560e+00
1.610349784685787489e+00
1.613886744754588598e+00
1.617416866476412807e+00
1.620972094606192071e+00
1.624537121517384719e+00
1.628115940118568750e+00
1.631683841509026012e+00
1.635235269308828787e+00
1.638793484926206911e+00
1.642340642767837311e+00
1.645879472996433002e+00
1.649407345566038741e+00
1.652928804522865835e+00
1.656450271803585617e+00
1.659962460616354329e+00
1.663484295686942893e+00
1.667006016511388022e+00
1.670513961862716945e+00
1.674039413380651764e+00
1.677570868513515556e+00
1.681101582467930511e+00
1.684674469169371136e+00
1.688281961943631559e+00
1.691875727709831079e+00
1.695446685294726530e+00
1.699019637189946863e+00
1.702580091716533239e+00
1.706075506943550035e+00
1.709522003591035677e+00
1.712979806454980825e+00
1.716481397546256726e+00
1.720031122049959782e+00
1.723596278445551633e+00
1.727149867403103611e+00
1.730695330098938500e+00
1.734234434606034991e+00
1.737744341607672105e+00
1.741226868498368052e+00
1.744737794464592540e+00
1.748280740421809698e+00
1.751818133986301262e+00
1.755323039758241555e+00
1.758780195557547277e+00
1.762202194624338469e+00
1.765620648509769186e+00
1.769072529201801913e+00
1.772576184703941404e+00
1.776117072528776486e+00
1.779649496456561231e+00
1.783175213909889756e+00
1.786701670258781238e+00
1.790219383146744780e+00
1.793752055834449521e+00
1.797295043000724180e+00
1.800840635022409097e+00
1.804399819514696857e+00
1.807977217278758486e+00
1.811553849091769308e+00
1.815130351710127155e+00
1.818708599161310779e+00
1.822273783989537543e+00
1.825833711923521507e+00
1.829420495096927501e+00
1.833046755522129034e+00
1.836663434820794638e+00
1.840244200629889804e+00
1.843787429575381775e+00
1.847341527594085431e+00
1.850910475507595798e+00
1.854467659198494323e+00
1.858035366844147163e+00
1.861602935729660180e+00
1.865164077115523789e+00
1.868732047274962449e+00
1.872303788289270354e+00
1.875880877878171038e+00
1.879441380855409571e+00
1.882965313365212223e+00
1.886474861763770106e+00
1.890009791205086387e+00
1.893569683240523327e+00
1.897124154016793351e+00
1.900658906955489114e+00
1.904178003421545418e+00
1.907698435611832055e+00
1.911222190382122044e+00
1.914744285313110916e+00
1.918288465359769379e+00
1.921863345068484774e+00
1.925420982420924298e+00
1.928910467655692518e+00
1.932342077973788097e+00
1.935772711286455117e+00
1.939206807623055751e+00
1.942630932755077255e+00
1.946052689412472114e+00
1.949509926997248010e+00
1.953039689512560573e+00
1.956601332456701980e+00
1.960152753238063816e+00
1.963702944694830199e+00
1.967254553633738912e+00
1.970833227543142829e+00
1.974420747019991262e+00
1.977988439370377716e+00
1.981553821854533881e+00
1.985126717676697794e+00
1.988677201272500472e+00
1.992195286784637087e+00
1.995705702549180671e+00
1.999224492412556620e+00
2.002765921739215749e+00
2.006309565662135697e+00
2.009857319159630062e+00
2.013420540291322780e+00
2.016975488337716449e+00
2.020513365426151786e+00
2.024017222293731155e+00
2.027475062891928026e+00
2.030915697193843794e+00
2.034345406580243765e+00
2.037782515694334773e+00
2.041221676866754819e+00
2.044643323530138446e+00
2.048062057352451948e+00
2.051491192963136978e+00
2.054942220774069739e+00
2.058408521740766606e+00
2.061857276958427132e+00
2.065297960240880748e+00
2.068768583563514785e+00
2.072265162612398903e+00
2.075757314974617351e+00
2.079221340992261524e+00
2.082658786309381060e+00
2.086083016694061154e+00
2.089505537897062837e+00
2.092910922430445186e+00
2.096310301471240756e+00
2.099744587765524972e+00
2.103189929887421261e+00
2.106625244144302744e+00
2.110074782550816153e+00
2.113527276178019498e+00
2.116959035809093059e+00
2.120358739071381393e+00
2.123760761407921471e+00
2.127168489540750773e+00
2.130594570705279356e+00
2.134067434550189102e+00
2.137547402420695963e+00
2.141018886111824671e+00
2.144497008926362636e+00
2.147985261187774775e+00
2.151507809920815806e+00
2.155054304500221729e+00
2.158564690365100347e+00
2.162072301579824884e+00
2.165595498367036242e+00
2.169105985601242459e+00
2.172617444531745434e+00
2.176131418860157041e+00
2.179645507304386776e+00
2.183154492825865045e+00
2.186677994159988092e+00
2.190228558981870410e+00
2.193778305446408172e+00
2.197354144943973520e+00
2.200935658587624744e+00
2.204479950567335589e+00
2.208017667897444358e+00
2.211555191865655079e+00
2.215091710990869878e+00
2.218636696015867216e+00
2.222169501251962664e+00
2.225710419896512526e+00
2.229286981197594830e+00
2.232891128051150531e+00
2.236524548290720116e+00
2.240142204346899923e+00
2.243730748817167164e+00
2.247291952330524367e+00
2.250842394415617065e+00
2.254449524856932729e+00
2.258101774009990681e+00
2.261747321776609532e+00
2.265352882643837606e+00
2.268922636473526655e+00
2.272489845696186617e+00
2.276056235717613951e+00
2.279627521991303141e+00
2.283179310418386176e+00
2.286690790044626720e+00
2.290204869556776934e+00
2.293732233607223669e+00
2.297247538325383864e+00
2.300736692296967867e+00
2.304178965447021721e+00
2.307599243500208619e+00
2.311042628349553318e+00
2.314510286171674203e+00
2.318014050184241448e+00
2.321535107573899470e+00
2.325013700732053490e+00
2.328453312886794357e+00
2.331892714718292847e+00
2.335340488019181926e+00
2.338787406956393866e+00
2.342234995170208833e+00
2.345710509920809095e+00
2.349207532933931475e+00
2.352691926526565780e+00
2.356174611326952384e+00
2.359660289053959747e+00
2.363140045249927379e+00
2.366623973048074703e+00
2.370121347513110432e+00
2.373633575653040673e+00
2.377176769919861599e+00
2.380723386121484264e+00
2.384238844211585384e+00
2.387742555435312219e+00
2.391236102533155439e+00
2.394730198407748478e+00
2.398208420936303042e+00
2.401675615011576337e+00
2.405184234422409695e+00
2.408699444855245453e+00
2.412199019162593938e+00
2.415679331432124322e+00
2.419145747483550490e+00
2.422649003550066293e+00
2.426188308450758058e+00
2.429740511369612221e+00
2.433270509041704610e+00
2.436771535373445818e+00
2.440269644315544273e+00
2.443777489938703251e+00
2.447272707227103439e+00
2.450760301843357247e+00
2.454271443055924262e+00
2.457802605154944864e+00
2.461322094214163592e+00
2.464826325270593532e+00
2.468368814795289801e+00
2.471965667055656901e+00
2.475585645878902952e+00
2.479216172469850488e+00
2.482862271077424410e+00
2.486515880455317351e+00
2.490165744213086452e+00
2.493805578455200678e+00
2.497410533636076124e+00
2.501012281829570583e+00
2.504652411877910545e+00
2.508309930639022411e+00
2.511964366168685459e+00
2.515616318236500781e+00
2.519281663632660262e+00
2.522952073741937529e+00
2.526596202582835460e+00
2.530203618469061499e+00
2.533807033911665396e+00
2.537427555095253418e+00
2.541045948044308833e+00
2.544642244725115798e+00
2.548243179710284689e+00
2.551858116777734331e+00
2.555490824254202042e+00
2.559130939135966010e+00
2.562747570181397538e+00
2.566372819221641510e+00
2.570007908978225064e+00
2.573619743505856761e+00
2.577202684334863214e+00
2.580772163692335308e+00
2.584343115765084686e+00
2.587911708493303209e+00
2.591468954801945834e+00
2.595047557201545452e+00
2.598670262316888468e+00
2.602309735002524604e+00
2.605924010853374551e+00
2.609492733573310908e+00
2.613039692023612748e+00
2.616583338371610612e+00
2.620113575782845317e+00
2.623620547284357674e+00
2.627140833106514251e+00
2.630705551643930384e+00
2.634296937025882190e+00
2.637878139366176988e+00
2.641429037373594468e+00
2.644969849503295389e+00
2.648548393659787337e+00
2.652172351874730438e+00
2.655812409674342955e+00
2.659442708086601659e+00
2.663055741857349723e+00
2.666675558674731050e+00
2.670309901800904218e+00
2.673941258675215149e+00
2.677611835547584196e+00
2.681319583000058682e+00
2.685000652748077421e+00
2.688694824334475264e+00
2.692418578202222523e+00
2.696109127548866446e+00
2.699764890672430528e+00
2.703438352104800657e+00
2.707131603494370875e+00
2.710829480535929203e+00
2.714541794114396556e+00
2.718252905684243714e+00
2.721945227548288937e+00
2.725610948630960095e+00
2.729276182022006392e+00
2.732978329535910245e+00
2.736692103738076032e+00
2.740405798298830575e+00
2.744139762294995233e+00
2.747864322271253545e+00
2.751574587896192359e+00
2.755294292771553355e+00
2.758992685385439625e+00
2.762663078721203203e+00
2.766347097309084013e+00
2.770008999161967189e+00
2.773629416747929177e+00
2.777244012223371250e+00
2.780877108943356824e+00
2.784574927190746063e+00
2.788310697671986915e+00
2.792031162534057920e+00
2.795752057805544144e+00
2.799479556245068945e+00
2.803191140437981677e+00
2.806876613320037794e+00
2.810533310005459029e+00
2.814195913161421370e+00
2.817852679401521510e+00
2.821500969578468521e+00
2.825174210334077785e+00
2.828865419523629576e+00
2.832579125249769181e+00
2.836325517902146043e+00
2.840138479088438750e+00
2.843968740311989762e+00
2.847791437632814837e+00
2.851607916295340495e+00
2.855369476352580538e+00
2.859097635229334244e+00
2.862812436709768260e+00
2.866508643275086143e+00
2.870208100501424830e+00
2.873943278774237164e+00
2.877689677312808225e+00
2.881434856217160778e+00
2.885191552939704529e+00
2.888975751982009843e+00
2.892766915422658514e+00
2.896524604410600112e+00
2.900303471822209822e+00
2.904105643240164181e+00
2.907877085436590292e+00
2.911626643963404426e+00
2.915383372063705902e+00
2.919164748702611334e+00
2.922959499151948748e+00
2.926741887501257633e+00
2.930509607514786730e+00
2.934294933116224247e+00
2.938119131388172711e+00
2.941946186978193989e+00
2.945751484053666047e+00
2.949577077751987630e+00
2.953427077464435779e+00
2.957298576277207935e+00
2.961204527181080959e+00
2.965091333093197168e+00
2.968951545357083166e+00
2.972788718489118853e+00
2.976627947540885444e+00
2.980483198450433857e+00
2.984353642276808216e+00
2.988217420863771068e+00
2.992037537737699537e+00
2.995869049761345160e+00
2.999694607718438988e+00
3.003522789179744468e+00
3.007369199524609016e+00
3.011192686051226808e+00
3.015010189586181166e+00
3.018865359700618978e+00
3.022755309200964913e+00
3.026621931192995163e+00
3.030408359787179595e+00
3.034200703367798901e+00
3.038047333369366054e+00
3.041895379178487513e+00
3.045717255965940673e+00
3.049509074196425029e+00
3.053299694349346449e+00
3.057094523539003461e+00
3.060896922368017137e+00
3.064725626925604907e+00
3.068589036569479234e+00
3.072472769660204328e+00
3.076340213029702841e+00
3.080190405953770583e+00
3.084063741031916717e+00
3.087926160732936243e+00
3.091745915606349815e+00
3.095549013658778659e+00
3.099384679534035847e+00
3.103251535966843999e+00
3.107097400487810912e+00
3.110947023814344181e+00
3.114849731814265610e+00
3.118770021697191197e+00
3.122672816490996262e+00
3.126563117940751368e+00
3.130444393457968655e+00
3.134300695076465360e+00
3.138157940644686228e+00
3.142049727814729465e+00
3.145982603862366833e+00
3.149963226685266182e+00
3.153939696197786358e+00
3.157872983544210754e+00
3.161757702734854458e+00
3.165619920924417574e+00
3.169502722015836493e+00
3.173403289970957442e+00
3.177321812145804447e+00
3.181232298029023742e+00
3.185110259190249149e+00
3.188987862138257245e+00
3.192904556629756474e+00
3.196859805695435153e+00
3.200821116167317015e+00
3.204774112808683739e+00
3.208722990081907422e+00
3.212670913362418279e+00
3.216608786709190593e+00
3.220545507823049380e+00
3.224487873006764982e+00
3.228450157940823129e+00
3.232466279961255129e+00
3.236495990765772213e+00
3.240483767796031422e+00
3.244435212997761386e+00
3.248384131324890234e+00
3.252339565219508177e+00
3.256271427561856502e+00
3.260192565026495792e+00
3.264093625647356056e+00
3.267983767291912311e+00
3.271906323225072910e+00
3.275821518452665337e+00
3.279715600288804822e+00
3.283620504513662830e+00
3.287550288491082107e+00
3.291493257793018046e+00
3.295430616508764565e+00
3.299349895035872837e+00
3.303250660779089465e+00
3.307158652779077279e+00
3.311091882001291342e+00
3.315045179847122103e+00
3.318997192294763199e+00
3.322960801681146936e+00
3.326937908162341806e+00
3.330908172281798585e+00
3.334916696772240119e+00
3.338959158541619399e+00
3.343021175642467036e+00
3.347135703099471282e+00
3.351249448826175481e+00
3.355309301876558514e+00
3.359332379735194607e+00
3.363350685059431910e+00
3.367405062084097622e+00
3.371496299070329439e+00
3.375597110567226000e+00
3.379726746425563810e+00
3.383866051733281033e+00
3.387982241191829225e+00
3.392061912482876362e+00
3.396118182787586370e+00
3.400187711976311977e+00
3.404245940393884506e+00
3.408264403399280162e+00
3.412262649004991655e+00
3.416260675445689010e+00
3.420289208990277441e+00
3.424348962229540216e+00
3.428409636166623198e+00
3.432494307367339736e+00
3.436609872935087573e+00
3.440723040009848965e+00
3.444834315739304653e+00
3.448933518447199642e+00
3.453009035263252979e+00
3.457054606930037188e+00
3.461107830004340968e+00
3.465244245153695779e+00
3.469453901626780912e+00
3.473644593348688581e+00
3.477810389810047198e+00
3.482002676065635960e+00
3.486222312683839419e+00
3.490454681415405602e+00
3.494709582672850257e+00
3.498980249943040910e+00
3.503225152318816260e+00
3.507461982576710824e+00
3.511693211988003327e+00
3.515885076729068803e+00
3.520034573774482922e+00
3.524221930132956704e+00
3.528493420184020568e+00
3.532788979673506358e+00
3.537049293764557678e+00
3.541308687834275215e+00
3.545652940811546472e+00
3.550019120214517709e+00
3.554318701156676141e+00
3.558551607002239603e+00
3.562742678656639406e+00
3.566947889003245553e+00
3.571217948281486976e+00
3.575509196255722610e+00
3.579784430009788299e+00
3.584080940239561031e+00
3.588391855713097378e+00
3.592744256502665934e+00
3.597109093677623548e+00
3.601410815424811673e+00
3.605687276627570270e+00
3.609943136411960296e+00
3.614123047473495998e+00
3.618247496594781509e+00
3.622394169567099809e+00
3.626587568516652649e+00
3.630827892469611129e+00
3.635084760110005142e+00
3.639307633563503952e+00
3.643534436319757486e+00
3.647790645629873207e+00
3.652056264000145269e+00
3.656343929372634083e+00
3.660631849392125048e+00
3.664894489754281448e+00
3.669193359777654262e+00
3.673533537153617967e+00
3.677868603133862546e+00
3.682207370560115933e+00
3.686601829604533531e+00
3.691045756622695073e+00
3.695496877822557646e+00
3.699917553905660128e+00
3.704294559892991057e+00
3.708648235111695612e+00
3.712982870732098650e+00
3.717308679999965726e+00
3.721642470701905125e+00
3.726019861704958025e+00
3.730460416962644743e+00
3.734899711336027384e+00
3.739282787940136465e+00
3.743673501352253741e+00
3.748103157059560431e+00
3.752532095328720008e+00
3.756934067449135828e+00
3.761331293005460985e+00
3.765789045460850915e+00
3.770300803784646604e+00
3.774834521398729326e+00
3.779379845538629379e+00
3.783905822422680920e+00
3.788425884377450537e+00
3.792950715656832283e+00
3.797451169556310457e+00
3.801906351908303616e+00
3.806359082134135985e+00
3.810847962785026688e+00
3.815382504216091597e+00
3.819977076945331618e+00
3.824606458805910325e+00
3.829221608690244860e+00
3.833800396689920564e+00
3.838365255566143830e+00
3.842959211607451575e+00
3.847563657627076861e+00
3.852176848777725482e+00
3.856836897871484648e+00
3.861515519386304884e+00
3.866229153256697693e+00
3.871004558077178359e+00
3.875828311804213833e+00
3.880685402598291311e+00
3.885536514919912587e+00
3.890335586439852555e+00
3.895120837592429996e+00
3.899967470858094476e+00
3.904841767649294137e+00
3.909688866389131157e+00
3.914522283048541773e+00
3.919353374209955998e+00
3.924184919590960607e+00
3.928987486428266340e+00
3.933785076180349449e+00
3.938578742372630170e+00
3.943341403788854116e+00
3.948091018029738386e+00
3.952804399684947345e+00
3.957503887155793709e+00
3.962234052865367229e+00
3.966971723801247851e+00
3.971687226981208241e+00
3.976401634404758578e+00
3.981145753127796283e+00
3.985920509028207714e+00
3.990719823406933653e+00
3.995533959611037300e+00
4.000363059833414781e+00
4.005211645724798153e+00
4.010091570220065016e+00
4.015008976539692576e+00
4.019923409786249735e+00
4.024877329166140605e+00
4.029888994553568971e+00
4.034935149673931853e+00
4.039999811026425469e+00
4.045072367684537262e+00
4.050144809838593041e+00
4.055239384604241160e+00
4.060391070814559633e+00
4.065562558883470068e+00
4.070725784817240012e+00
4.075844277616321065e+00
4.080925670439264685e+00
4.086058834196393263e+00
4.091270917113235761e+00
4.096501724261508492e+00
4.101734976196052429e+00
4.106972914863040280e+00
4.112228823727002158e+00
4.117453060630494655e+00
4.122618526327174848e+00
4.127773979186465603e+00
4.132893598001784241e+00
4.138023745243998519e+00
4.143189243948822487e+00
4.148361962495800803e+00
4.153529125432740443e+00
4.158667675896960070e+00
4.163814242686345146e+00
4.168931136512846969e+00
4.173989034397131981e+00
4.179068851489665448e+00
4.184187032219679914e+00
4.189346686530861064e+00
4.194514964569739490e+00
4.199652812994463247e+00
4.204832133823241946e+00
4.210079961060318787e+00
4.215412684525353448e+00
4.220805575091810091e+00
4.226192029629159741e+00
4.231518361580549836e+00
4.236848473195641063e+00
4.242263046403210502e+00
4.247687756697560602e+00
4.253122688034658871e+00
4.258635788274860445e+00
4.264223058607996997e+00
4.269858354699376690e+00
4.275454346225866509e+00
4.280978038034276345e+00
4.286447574781044878e+00
4.291888533288032548e+00
4.297365056317921983e+00
4.302860939338490454e+00
4.308328096174987465e+00
4.313816880967801026e+00
4.319342001233975381e+00
4.324790495483791020e+00
4.330170367525901121e+00
4.335636234881365070e+00
4.341263940004855826e+00
4.346973342080215907e+00
4.352713832728641208e+00
4.358452079020185721e+00
4.364199186294976940e+00
4.369982895706205461e+00
4.375764295179262575e+00
4.381523333195037395e+00
4.387264636509198290e+00
4.393063765134178844e+00
4.398904149956520904e+00
4.404630614263988164e+00
4.410241046224020245e+00
4.415873527976706292e+00
4.421510890268127270e+00
4.427160011890697078e+00
4.432794918283283536e+00
4.438404283207319168e+00
4.444116040637767995e+00
4.449890922177222485e+00
4.455683002632491174e+00
4.461497140022562924e+00
4.467373869591814817e+00
4.473340936946982538e+00
4.479352041376392535e+00
4.485367339822753152e+00
4.491404633105435806e+00
4.497476007650993424e+00
4.503602121005437553e+00
4.509782964939832439e+00
4.515880804602737442e+00
4.521889789558325212e+00
4.527965724938631809e+00
4.534089421138824072e+00
4.540196134174167675e+00
4.546285751183231305e+00
4.552361480808796657e+00
4.558482118406135264e+00
4.564676702326480040e+00
4.570935239950058460e+00
4.577196142033605142e+00
4.583406478723731858e+00
4.589707505465780102e+00
4.596102926345685624e+00
4.602473250911486069e+00
4.608816560288128805e+00
4.615188004279522360e+00
4.621646950202172199e+00
4.628146573078554482e+00
4.634615490284950567e+00
4.641090051793580251e+00
4.647664914284734827e+00
4.654368247628066335e+00
4.661118219012250208e+00
4.667772486325551640e+00
4.674401914321394180e+00
4.681128628359465083e+00
4.687933289678829496e+00
4.694778520465577643e+00
4.701640074096643751e+00
4.708520796876936920e+00
4.715378579765642009e+00
4.722220590117380823e+00
4.729064466139405454e+00
4.736006629631303255e+00
4.743116564980690342e+00
4.750236718347363052e+00
4.757337218864964967e+00
4.764470678431025341e+00
4.771550058091064805e+00
4.778488254068894214e+00
4.785418623976052110e+00
4.792429308139821487e+00
4.799508778186231339e+00
4.806612216456569442e+00
4.813679901117826176e+00
4.820760431095814980e+00
4.827818091655100119e+00
4.834892166812684522e+00
4.842158107820998758e+00
4.849604887389483032e+00
4.857019507576260331e+00
4.864378673161493083e+00
4.871752634619153532e+00
4.879128639146751212e+00
4.886555864511945124e+00
4.894109463640361035e+00
4.901794988926074126e+00
4.909585530908516127e+00
4.917453836628746799e+00
4.925368256881037965e+00
4.933281822791968807e+00
4.941195756118075266e+00
4.949163104184576056e+00
4.957207162347321727e+00
4.965307737104573071e+00
4.973379890850847751e+00
4.981331152840695609e+00
4.989200312120741998e+00
4.997169518542952993e+00
5.005216543004474161e+00
5.013297250667064553e+00
5.021454893953703369e+00
5.029652091909586176e+00
5.037945887721097193e+00
5.046405198663006963e+00
5.054942803970799758e+00
5.063552129473864127e+00
5.072303159408980910e+00
5.081111503925823669e+00
5.089905633966764320e+00
5.098772035429345095e+00
5.107743636496007156e+00
5.116677212747897663e+00
5.125550188917814332e+00
5.134445101466258876e+00
5.143429955582745627e+00
5.152590687159470662e+00
5.161972354506476179e+00
5.171401764246411403e+00
5.180748903688079388e+00
5.190157569975576202e+00
5.199642832602649811e+00
5.209183423324839524e+00
5.218795822705873277e+00
5.228347044670131893e+00
5.237794732958163557e+00
5.247231532764460304e+00
5.256814415184282829e+00
5.266638759772142464e+00
5.276677171435982139e+00
5.286891043065586437e+00
5.297291862395203665e+00
5.307874435587539352e+00
5.318661536763476860e+00
5.329492849398932641e+00
5.340270595668819453e+00
5.351085459574908221e+00
5.361898627069115797e+00
5.372791968474650126e+00
5.383857667762029564e+00
5.395105061119681800e+00
5.406488629192041095e+00
5.417998030796936426e+00
5.429599099817871810e+00
5.441081330700280105e+00
5.452375063488895002e+00
5.463637936634407666e+00
5.474918615523973742e+00
5.486174201043763077e+00
5.497566473081645810e+00
5.509366940639805144e+00
5.521572498235935988e+00
5.534226459099317985e+00
5.547352403701895973e+00
5.560671432928362634e+00
5.574049560217631871e+00
5.587444665375109309e+00
5.600771015084925253e+00
5.614018779252043068e+00
5.627403976764811411e+00
5.640685946588602562e+00
5.653828498350272014e+00
5.667192521744070177e+00
5.680707005286889100e+00
5.694341154228906632e+00
5.708221307387081112e+00
5.722559405727529303e+00
5.737201854315102878e+00
5.751802782085699839e+00
5.766274298413453181e+00
5.780617122742173208e+00
5.794871602504112929e+00
5.809287683569494654e+00
5.824286721808872080e+00
5.839988285971073445e+00
5.856253821760233791e+00
5.873038376455445686e+00
5.889958147069388694e+00
5.906910153256410112e+00
5.924303977634088447e+00
5.941876773973288728e+00
5.959429327078758831e+00
5.977318223305750244e+00
5.995574806963100301e+00
6.014221186155959131e+00
6.033508351023903593e+00
6.053210097774663012e+00
6.072974150191918774e+00
6.092550911271121805e+00
6.111920537395240771e+00
6.131866758328454736e+00
6.153143797517268254e+00
6.175979020389245733e+00
6.199540818301305656e+00
6.223507987520426887e+00
6.248744727257506071e+00
6.275508548551948174e+00
6.302983199794191194e+00
6.330771867542842379e+00
6.360573104813211032e+00
6.393181691900408303e+00
6.426451649544908662e+00
6.459867799833245883e+00
6.494773207631069134e+00
6.532103075744964293e+00
6.572975211160337672e+00
6.615902372337743920e+00
6.659489815309743932e+00
6.706230322669203936e+00
6.755274117134084655e+00
6.805084713078041858e+00
6.859869879891085098e+00
6.918407023548905244e+00
6.976251039391331510e+00
7.035991677399131561e+00
7.103452379774205738e+00
7.182310584139626641e+00
7.276102869921154515e+00
7.391515000687687298e+00
7.538292306017410738e+00
7.762735164718803205e+00


==> anc/Fig03_omega_L15.txt <==
1.318402060589212886e-03
2.556595118903601423e-03
3.791556032294536149e-03
5.025508553293032629e-03
6.260559691086649454e-03
7.498560237530519160e-03
8.734186952306727952e-03
9.958969793353623923e-03
1.118072102276784774e-02
1.240947512588172139e-02
1.363839279369239224e-02
1.486711018297261384e-02
1.610156996123719014e-02
1.733412598728249765e-02
1.856444617159243998e-02
1.979549223713860523e-02
2.102910517993986789e-02
2.226203872104200870e-02
2.348983323874181267e-02
2.471405444525405851e-02
2.594309128271162987e-02
2.718021902893011724e-02
2.841489630562478788e-02
2.964762213468101829e-02
3.088177669599757869e-02
3.211557105512057725e-02
3.334855093016119570e-02
3.457961601080111053e-02
3.581063421103615474e-02
3.704147951683286338e-02
3.827493524512538825e-02
3.951550867996504041e-02
4.076315293925580202e-02
4.200899789884763452e-02
4.324962373351688011e-02
4.449123701561358973e-02
4.573459757894637184e-02
4.697673700427037330e-02
4.821558794863464725e-02
4.945358391475561388e-02
5.069126684878910022e-02
5.192722329816321786e-02
5.315891750103105690e-02
5.439148217536467211e-02
5.562621796993338918e-02
5.685766267769504917e-02
5.808741695036191005e-02
5.930918353157789424e-02
6.052988215879458872e-02
6.175718119072052398e-02
6.298214594711941394e-02
6.420855116506686555e-02
6.543872787084710485e-02
6.667064683179735329e-02
6.790386229358212622e-02
6.913294186882684711e-02
7.035938930148406822e-02
7.158985596699890541e-02
7.282543684510620063e-02
7.406075883480810196e-02
7.529010022897573984e-02
7.651925042234540564e-02
7.774879563003153637e-02
7.897534307034252687e-02
8.019919701758340680e-02
8.142717173414090737e-02
8.265984580714054453e-02
8.389247828012122432e-02
8.513092800694409268e-02
8.637207121882409244e-02
8.761485960112502802e-02
8.885754477715594735e-02
9.009624143804266516e-02
9.133480370716430541e-02
9.257513897680934301e-02
9.381668378545397757e-02
9.505889627032687583e-02
9.630146822731476541e-02
9.754337682947653021e-02
9.878783459035213321e-02
1.000308533016613516e-01
1.012714560600022906e-01
1.025112627776912921e-01
1.037478359529959149e-01
1.049823357992217404e-01
1.062190385174395374e-01
1.074573024971893498e-01
1.086980191394223971e-01
1.099408665676878949e-01
1.111813844179466715e-01
1.124260888990553653e-01
1.136750856129893905e-01
1.149217257214688315e-01
1.161642671172836150e-01
1.174014633552291076e-01
1.186414238626737616e-01
1.198826874589609404e-01
1.211185669425961647e-01
1.223572375804049123e-01
1.235957476633553626e-01
1.248325266472943840e-01
1.260711393458385787e-01
1.273143517930391821e-01
1.285592644836162091e-01
1.298018026498508615e-01
1.310450050756987450e-01
1.322927563400178308e-01
1.335448419288170208e-01
1.348029357656574112e-01
1.360641186387895885e-01
1.373268235598412990e-01
1.385954966989632331e-01
1.398644056438085870e-01
1.411280502986274610e-01
1.423849551234432353e-01
1.436403476730988560e-01
1.448925679564822822e-01
1.461403362421202501e-01
1.473882821168605584e-01
1.486402328146747831e-01
1.498977801417864519e-01
1.511555733333828366e-01
1.524099581576000562e-01
1.536673358399279488e-01
1.549296364414150529e-01
1.561905256311068302e-01
1.574460046905770960e-01
1.586976848190607692e-01
1.599464581105002337e-01
1.611953866549472869e-01
1.624438739440293711e-01
1.636919822238276090e-01
1.649420485964645799e-01
1.661905432257107795e-01
1.674393356245270637e-01
1.686891598292921957e-01
1.699350167308109893e-01
1.711749049786556731e-01
1.724168951828617402e-01
1.736616334696678421e-01
1.749094863198744076e-01
1.761610201213291149e-01
1.774111003228165395e-01
1.786589944158978038e-01
1.799056271482731562e-01
1.811541204255493476e-01
1.824064785975610115e-01
1.836583396897983056e-01
1.849090468877354898e-01
1.861606697281252276e-01
1.874026905781898400e-01
1.886338465115943441e-01
1.898660601338943155e-01
1.911016127847361135e-01
1.923438588379619840e-01
1.935893702903932756e-01
1.948319053281627466e-01
1.960762932459346186e-01
1.973196854003643197e-01
1.985618142687952670e-01
1.998077134710198322e-01
2.010521393754360620e-01
2.022951915063711525e-01
2.035424187958045916e-01
2.047872231815194843e-01
2.060302309850339519e-01
2.072803468981882502e-01
2.085334851248131505e-01
2.097803021936643642e-01
2.110186059515999912e-01
2.122540563523872825e-01
2.134857432729214410e-01
2.147138516629877314e-01
2.159452671041413585e-01
2.171795554452286003e-01
2.184184574872562179e-01
2.196625992810186390e-01
2.209067690192287881e-01
2.221505638312498143e-01
2.233910368461064777e-01
2.246307127936314207e-01
2.258753449607942554e-01
2.271232491045357960e-01
2.283681563261942271e-01
2.296084863051397751e-01
2.308498445635123741e-01
2.320882509218605005e-01
2.333304730195532029e-01
2.345774811006288152e-01
2.358199021490681169e-01
2.370638312994146624e-01
2.383109705101956743e-01
2.395593358009158458e-01
2.408088255267181732e-01
2.420552191006086762e-01
2.432957466125205137e-01
2.445374018846409037e-01
2.457859180770940732e-01
2.470349302404977188e-01
2.482814400221274587e-01
2.495301171498487403e-01
2.507825569160030965e-01
2.520337641397039641e-01
2.532822063634747045e-01
2.545319856638534328e-01
2.557813347977247465e-01
2.570226477965010803e-01
2.582601940653547201e-01
2.594993210270259976e-01
2.607403560494738204e-01
2.619858573017593839e-01
2.632344941799820703e-01
2.644858262071348443e-01
2.657348633782898317e-01
2.669823342213521467e-01
2.682301899238268006e-01
2.694779603521958999e-01
2.707256743252581255e-01
2.719753569227274514e-01
2.732277947148817887e-01
2.744819142067951301e-01
2.757367052646008121e-01
2.769879646012110008e-01
2.782345624496980196e-01
2.794798682839492732e-01
2.807242876178297486e-01
2.819669697397252928e-01
2.832083554549004178e-01
2.844534511890300377e-01
2.857037593919045659e-01
2.869552473733940623e-01
2.882076856093099826e-01
2.894581317126024289e-01
2.907060376656980250e-01
2.919553266306958439e-01
2.932051550878285728e-01
2.944600476809123291e-01
2.957192987129502182e-01
2.969760079305359679e-01
2.982311494522594808e-01
2.994818949050076506e-01
3.007284127135931850e-01
3.019709948302893299e-01
3.032159872885262231e-01
3.044662892023916601e-01
3.057166603101372782e-01
3.069687245173420842e-01
3.082204733592217027e-01
3.094705499111204405e-01
3.107186637273794960e-01
3.119637173620994353e-01
3.132072861191995683e-01
3.144491847723803746e-01
3.156909244513247392e-01
3.169337615246666795e-01
3.181817401540060208e-01
3.194283180104492414e-01
3.206678492441794592e-01
3.219073972668687333e-01
3.231499746699627029e-01
3.243928557847679528e-01
3.256318176220181493e-01
3.268667869110261637e-01
3.281021934132821727e-01
3.293419202872074902e-01
3.305849133987117661e-01
3.318269699101313863e-01
3.330698473226566536e-01
3.343120410659074504e-01
3.355514785132767686e-01
3.367933208894586805e-01
3.380364438014477613e-01
3.392780259565459922e-01
3.405167305311916359e-01
3.417540065546100791e-01
3.429901954537070696e-01
3.442276277532217987e-01
3.454700170369734979e-01
3.467110801335331338e-01
3.479475010936273760e-01
3.491822245741486586e-01
3.504185208551128250e-01
3.516584741997260677e-01
3.529003352267416904e-01
3.541434246286829235e-01
3.553851005679583563e-01
3.566233881449497600e-01
3.578596738219342321e-01
3.590921971417145309e-01
3.603261128158966597e-01
3.615672410702416295e-01
3.628075792635434560e-01
3.640454754166227436e-01
3.652838706525233792e-01
3.665207663989388243e-01
3.677569797857000999e-01
3.689897609070516005e-01
3.702203179722435844e-01
3.714511821201191832e-01
3.726852664325769893e-01
3.739239006092132667e-01
3.751609155185162137e-01
3.764015730109974145e-01
3.776430953808999069e-01
3.788782781220754736e-01
3.801140413266698714e-01
3.813496239289086986e-01
3.825845850926418157e-01
3.838218849560094958e-01
3.850622065192056409e-01
3.863043780615085798e-01
3.875447017316306919e-01
3.887845732197330872e-01
3.900234453548300784e-01
3.912634124626648835e-01
3.925064455566746879e-01
3.937514524412208394e-01
3.950000950203767514e-01
3.962511415678575122e-01
3.974997506628175636e-01
3.987444926839155968e-01
3.999865147651586184e-01
4.012298072440702024e-01
4.024785326658992801e-01
4.037289150219000033e-01
4.049755757536910861e-01
4.062158706463022129e-01
4.074559067886623920e-01
4.086971142885593711e-01
4.099391887889659580e-01
4.111857397194062513e-01
4.124321025722455514e-01
4.136763900122016890e-01
4.149197060165615847e-01
4.161622067624263233e-01
4.174083353513416972e-01
4.186592371557679715e-01
4.199103695965315519e-01
4.211600161436870882e-01
4.224116763238877637e-01
4.236708861048325003e-01
4.249338225103100886e-01
4.261898903607762024e-01
4.274427903237710824e-01
4.286967391763310542e-01
4.299544164735236706e-01
4.312163101820694067e-01
4.324793007728892635e-01
4.337374659534991017e-01
4.349836157284920901e-01
4.362254345795804622e-01
4.374728961314934272e-01
4.387263004158079016e-01
4.399829594625992435e-01
4.412407545965099653e-01
4.424930523407718530e-01
4.437424627216520756e-01
4.449929500756424905e-01
4.462447952524429273e-01
4.474969066090774827e-01
4.487476858023309312e-01
4.500069505069749787e-01
4.512725291105788017e-01
4.525358315527522879e-01
4.537969306435815642e-01
4.550560983793729974e-01
4.563133447441361512e-01
4.575715440928044275e-01
4.588298607593822576e-01
4.600841165648821285e-01
4.613370226700199139e-01
4.625967920811052125e-01
4.638599235937410636e-01
4.651216225186055042e-01
4.663861970391355860e-01
4.676489913937090792e-01
4.689096692785463816e-01
4.701700278303220792e-01
4.714288031708420701e-01
4.726903663645202203e-01
4.739557364375781012e-01
4.752206867686529779e-01
4.764862495904527706e-01
4.777523507065226660e-01
4.790183575206617417e-01
4.802864526445579374e-01
4.815549132850278635e-01
4.828227490477391415e-01
4.840888287257053002e-01
4.853500813783713785e-01
4.866130235963984640e-01
4.878808266488755541e-01
4.891521278519558313e-01
4.904276908406110524e-01
4.917004163955145390e-01
4.929668559261167760e-01
4.942288102142313733e-01
4.954913640432676569e-01
4.967581470991422332e-01
4.980234896109345666e-01
4.992812294202667034e-01
5.005341088914309067e-01
5.017900201611236177e-01
5.030446524431742006e-01
5.042959248554987894e-01
5.055521585602196222e-01
5.068111980460081600e-01
5.080679330225377210e-01
5.093329395854716557e-01
5.106057583301631952e-01
5.118714769712380264e-01
5.131258422458545576e-01
5.143768735431828443e-01
5.156332467846392875e-01
5.168895645729281174e-01
5.181474772672216567e-01
5.194044205325426544e-01
5.206557695043366740e-01
5.219054722151484915e-01
5.231528223190512472e-01
5.243987370624061395e-01
5.256431731839283916e-01
5.268811374578886708e-01
5.281159533082482316e-01
5.293589425578396623e-01
5.306102227980976638e-01
5.318642419712815705e-01
5.331150954176634427e-01
5.343635732677263217e-01
5.356149208947612594e-01
5.368703405143306906e-01
5.381241133991278014e-01
5.393788293981748305e-01
5.406330597508146596e-01
5.418847866631529842e-01
5.431411901026892419e-01
5.443970157165773927e-01
5.456514998492084656e-01
5.469049505966729896e-01
5.481559680842763571e-01
5.494062030792389306e-01
5.506577088707353962e-01
5.519070384500013304e-01
5.531500785411542775e-01
5.543941719852714112e-01
5.556407045731946992e-01
5.568859604418114895e-01
5.581359019807526911e-01
5.593904707782521024e-01
5.606438459236759986e-01
5.618923639780549761e-01
5.631382037394857543e-01
5.643831704750982281e-01
5.656281643134355441e-01
5.668770906112760022e-01
5.681247491904717339e-01
5.693691865184649092e-01
5.706105140495391082e-01
5.718486993196777446e-01
5.730875006735285382e-01
5.743317573352378913e-01
5.755795040570514942e-01
5.768250233537529637e-01
5.780693980285520617e-01
5.793158395154418550e-01
5.805621773581739475e-01
5.818091481345512017e-01
5.830611868153424693e-01
5.843118040719786910e-01
5.855563155473882953e-01
5.868052284714866396e-01
5.880629705959763420e-01
5.893179815239270036e-01
5.905692910654609662e-01
5.918221243777679330e-01
5.930725416938681382e-01
5.943242284685498200e-01
5.955804316959686373e-01
5.968370577271348010e-01
5.980939021169306979e-01
5.993466410879033646e-01
6.005947261741052534e-01
6.018461045300682599e-01
6.031011343113250600e-01
6.043571492421676572e-01
6.056056051344209656e-01
6.068447544277562056e-01
6.080857074639731685e-01
6.093318528101969722e-01
6.105794445355429145e-01
6.118204656156458476e-01
6.130609291737940669e-01
6.143036839465380039e-01
6.155459741099016391e-01
6.167829946130680696e-01
6.180116746745724088e-01
6.192477080171755466e-01
6.204886969997099877e-01
6.217278229559537461e-01
6.229708112484717564e-01
6.242132574125051070e-01
6.254508526720073958e-01
6.266898698379826937e-01
6.279292567815909498e-01
6.291663406816583315e-01
6.304072216162336373e-01
6.316513613564634921e-01
6.328879221799097454e-01
6.341177596830006591e-01
6.353467584346115249e-01
6.365729295802043941e-01
6.377978417138828737e-01
6.390268394694427201e-01
6.402616536134202452e-01
6.414974649136058193e-01
6.427330815670689868e-01
6.439700699727738398e-01
6.452104011041563947e-01
6.464522862678936388e-01
6.476891909751627541e-01
6.489193096617844603e-01
6.501512595763471181e-01
6.513882441606063667e-01
6.526263030480551341e-01
6.538607021730300506e-01
6.550927155577875860e-01
6.563250735023716809e-01
6.575533817272615211e-01
6.587804383629876082e-01
6.600100838905473832e-01
6.612392457082542085e-01
6.624695765682124815e-01
6.637028800321590483e-01
6.649395779928251038e-01
6.661743646613197400e-01
6.674080561712123494e-01
6.686433891344563119e-01
6.698793689597563050e-01
6.711134133342819830e-01
6.723424358461341788e-01
6.735751784004060383e-01
6.748102384682530541e-01
6.760448444916976607e-01
6.772841687481276907e-01
6.785242097987679299e-01
6.797625683433187183e-01
6.810038475314512674e-01
6.822465436783364812e-01
6.834868319209572718e-01
6.847240848062167151e-01
6.859628746100179253e-01
6.872011126309383044e-01
6.884348916863513024e-01
6.896658802519306519e-01
6.908945463601778858e-01
6.921295212274251041e-01
6.933680360235379148e-01
6.945988061771960487e-01
6.958256988282882638e-01
6.970521272264630364e-01
6.982753230524630927e-01
6.994979191390751083e-01
7.007258464417509547e-01
7.019527999410219987e-01
7.031808149588650858e-01
7.044082513871620099e-01
7.056302377914741575e-01
7.068567933167072548e-01
7.080894758055982230e-01
7.093227942794968488e-01
7.105547531593644495e-01
7.117882095131444764e-01
7.130221668364910004e-01
7.142525090365259288e-01
7.154783640898106922e-01
7.166967547478051426e-01
7.179154086919976585e-01
7.191346298783898305e-01
7.203488249412096645e-01
7.215607695710771763e-01
7.227704626839768220e-01
7.239845001606913799e-01
7.251973595469759504e-01
7.264081368217293333e-01
7.276223490229658530e-01
7.288370765805415319e-01
7.300517884448802786e-01
7.312648677172591816e-01
7.324771810392382010e-01
7.336863020508674893e-01
7.348942253058698970e-01
7.361063371808510558e-01
7.373231470585805969e-01
7.385382248422071028e-01
7.397462346252308141e-01
7.409560807816794048e-01
7.421654610462398161e-01
7.433714379238690606e-01
7.445796235991136713e-01
7.457895384473680611e-01
7.470038967684989872e-01
7.482222622289653735e-01
7.494419763957484992e-01
7.506622782092090551e-01
7.518777817890848203e-01
7.530910756214801438e-01
7.543067886580129278e-01
7.555236934161339013e-01
7.567486521248411036e-01
7.579787252834006006e-01
7.592040322767892313e-01
7.604259622855146228e-01
7.616467453915164443e-01
7.628719554598913932e-01
7.640987331675972438e-01
7.653225408656920692e-01
7.665476606214328692e-01
7.677698562648945790e-01
7.689900787246215508e-01
7.702148163058374353e-01
7.714395097461232975e-01
7.726616447346241756e-01
7.738849463477004420e-01
7.751066318339046024e-01
7.763274920801853662e-01
7.775511639425668475e-01
7.787742344641589431e-01
7.799996187781039758e-01
7.812277537163808683e-01
7.824515556048234899e-01
7.836739805896155708e-01
7.849032919848949463e-01
7.861353261830690276e-01
7.873633552162792038e-01
7.885890739816840966e-01
7.898164024430773811e-01
7.910499644752796433e-01
7.922867465480976090e-01
7.935191251206288321e-01
7.947502918667573857e-01
7.959871800112099383e-01
7.972283593545070879e-01
7.984723938444999725e-01
7.997115333430286910e-01
8.009437411402565710e-01
8.021754754309091684e-01
8.034051641261494847e-01
8.046355877437902926e-01
8.058671955585008373e-01
8.070942296781837832e-01
8.083226448578240131e-01
8.095557874547112398e-01
8.107878649988810027e-01
8.120143218368295335e-01
8.132353502190189376e-01
8.144558683318785519e-01
8.156787639195653972e-01
8.169023256604377448e-01
8.181264167137072274e-01
8.193471034723065483e-01
8.205631032989140206e-01
8.217794989163785813e-01
8.229945888704988111e-01
8.242103192927804356e-01
8.254275259218289973e-01
8.266441917080523671e-01
8.278617705783147818e-01
8.290790269036060200e-01
8.302918860805184043e-01
8.314991910251338103e-01
8.327047542805462443e-01
8.339156419042066393e-01
8.351354304293041597e-01
8.363603168802983268e-01
8.375803433870525616e-01
8.388007078018484552e-01
8.400292859328307715e-01
8.412583811913536547e-01
8.424840816209140382e-01
8.437097720937650758e-01
8.449343162647522387e-01
8.461564944397732546e-01
8.473813824128295646e-01
8.486118821156457548e-01
8.498486855501071746e-01
8.510819688988310316e-01
8.523056224858013286e-01
8.535288276138518482e-01
8.547553270059967678e-01
8.559793756380498220e-01
8.572042088765478018e-01
8.584282074107709715e-01
8.596461944245268327e-01
8.608653628416604864e-01
8.620884063724594260e-01
8.633156752820922986e-01
8.645471746654290746e-01
8.657747762533251068e-01
8.669975123254560767e-01
8.682265932584541934e-01
8.694596420576872209e-01
8.706893357975331593e-01
8.719178102251853302e-01
8.731421488285852073e-01
8.743660532267807373e-01
8.755971461314386861e-01
8.768322011345629496e-01
8.780677629113948779e-01
8.793004122319303395e-01
8.805293119349195674e-01
8.817608973986958976e-01
8.829987051908106954e-01
8.842372613766380507e-01
8.854771371552658810e-01
8.867189240400269457e-01
8.879605403977151035e-01
8.892043372522574485e-01
8.904490292698832299e-01
8.916928812143745109e-01
8.929366502422914076e-01
8.941816788672140026e-01
8.954254100405220074e-01
8.966695147753295236e-01
8.979136329750394552e-01
8.991517710639779226e-01
9.003905903118981646e-01
9.016263156518958821e-01
9.028532985366549690e-01
9.040801533434054127e-01
9.053118241082991347e-01
9.065425192560973011e-01
9.077726442729766587e-01
9.090019958175883374e-01
9.102250841737877796e-01
9.114508940806769210e-01
9.126795968540721837e-01
9.139026488433682482e-01
9.151225747537731214e-01
9.163443194861669028e-01
9.175658275364179106e-01
9.187885877571784210e-01
9.200115632660536003e-01
9.212353856181197953e-01
9.224591938934733060e-01
9.236795842203685547e-01
9.249001974444730489e-01
9.261236317800012330e-01
9.273507485464795863e-01
9.285795164841351701e-01
9.298069458834138379e-01
9.310346375381115536e-01
9.322603732273898602e-01
9.334869362082819366e-01
9.347172863890262917e-01
9.359489141846651927e-01
9.371827225939275419e-01
9.384141903013881736e-01
9.396431318841106384e-01
9.408721570176021842e-01
9.421022419572385731e-01
9.433372434398983319e-01
9.445742980612458206e-01
9.458102799254127779e-01
9.470457564442514853e-01
9.482836572522034269e-01
9.495233246128940152e-01
9.507581412954596578e-01
9.519901348645122274e-01
9.532266018067366842e-01
9.544660572549212851e-01
9.557050730931936355e-01
9.569444780445340859e-01
9.581823019147612808e-01
9.594193872981774396e-01
9.606535039256653974e-01
9.618843482782799548e-01
9.631164305935692171e-01
9.643521309467750768e-01
9.655911150559336464e-01
9.668305248613769942e-01
9.680712142945407939e-01
9.693165643048781144e-01
9.705629261972574806e-01
9.718084467778914659e-01
9.730529678066535126e-01
9.742958706063923335e-01
9.755348626015796221e-01
9.767721947076264399e-01
9.780107825401933574e-01
9.792496824174522496e-01
9.804910703450065990e-01
9.817306656842998969e-01
9.829652933201772358e-01
9.841975068457405884e-01
9.854311956319931065e-01
9.866627048160896418e-01
9.878938829815652189e-01
9.891284040180011727e-01
9.903614810764287402e-01
9.915934349928799962e-01
9.928279385460091477e-01
9.940625977953413406e-01
9.952977961817248698e-01
9.965372132553383944e-01
9.977798025706643426e-01
9.990222561467263507e-01
1.000262531531915577e+00
1.001504866968939256e+00
1.002749880028811269e+00
1.003996265911941244e+00
1.005239167814908408e+00
1.006476909240410000e+00
1.007719536660553805e+00
1.008966015974980035e+00
1.010210339166111915e+00
1.011456405543676107e+00
1.012704870038078964e+00
1.013952845970649941e+00
1.015202900811406517e+00
1.016455610688390188e+00
1.017702493222545801e+00
1.018939618894922905e+00
1.020173008034212181e+00
1.021409332909558154e+00
1.022649344279616290e+00
1.023891607810979432e+00
1.025129997299336626e+00
1.026367473370079608e+00
1.027603920409621008e+00
1.028836531098587415e+00
1.030072008109193193e+00
1.031310775990424755e+00
1.032552754884069390e+00
1.033798179973060005e+00
1.035043373307493075e+00
1.036290044647712127e+00
1.037535631432902949e+00
1.038776764541952558e+00
1.040019706576434055e+00
1.041259281699270511e+00
1.042498216069594585e+00
1.043738385226445020e+00
1.044974154207936268e+00
1.046205635970909098e+00
1.047437690121912679e+00
1.048669718298966824e+00
1.049902518159044673e+00
1.051137204110401013e+00
1.052377663774585415e+00
1.053627936284711630e+00
1.054878806200390429e+00
1.056123352152692707e+00
1.057370640918545268e+00
1.058624970368964302e+00
1.059879072507523334e+00
1.061135455623236856e+00
1.062390166994622742e+00
1.063645083792941870e+00
1.064903820007439439e+00
1.066162670410554458e+00
1.067419228897560579e+00
1.068673237899328665e+00
1.069923872873583814e+00
1.071172455646398625e+00
1.072417668118073708e+00
1.073659262426739813e+00
1.074900689277450860e+00
1.076145644327037409e+00
1.077393022127059785e+00
1.078635609282551977e+00
1.079878983028197181e+00
1.081127701790770557e+00
1.082377314981920469e+00
1.083621308294685948e+00
1.084860355728991088e+00
1.086097436121732152e+00
1.087335284303648786e+00
1.088570120911550809e+00
1.089801351494552151e+00
1.091031307678571816e+00
1.092259113311846219e+00
1.093497603024741638e+00
1.094744730736944449e+00
1.095990707729176394e+00
1.097235536215167562e+00
1.098480266391486992e+00
1.099727112875576784e+00
1.100981491350782049e+00
1.102239056024762798e+00
1.103496144855648176e+00
1.104753646153584734e+00
1.106005307398008064e+00
1.107250962854745335e+00
1.108492325769902642e+00
1.109732409507349749e+00
1.110969753846040575e+00
1.112205673083692448e+00
1.113443790998059679e+00
1.114681457739655546e+00
1.115919852785040911e+00
1.117163615064361348e+00
1.118407800624719117e+00
1.119650371639323794e+00
1.120895873574503376e+00
1.122140531876576253e+00
1.123387471455473241e+00
1.124639980260255134e+00
1.125893338883473094e+00
1.127146306489544170e+00
1.128396856780319979e+00
1.129642306640771698e+00
1.130893828851766258e+00
1.132149630157351927e+00
1.133399208760514920e+00
1.134648203537672595e+00
1.135899204734391876e+00
1.137149508300525635e+00
1.138398556187596222e+00
1.139646688690480580e+00
1.140894933125465638e+00
1.142147497587523652e+00
1.143401225893301287e+00
1.144650974661414633e+00
1.145900340151565056e+00
1.147152739585698633e+00
1.148408207754977317e+00
1.149667048210598397e+00
1.150923364146661187e+00
1.152173107274581332e+00
1.153421508739151058e+00
1.154674289213146743e+00
1.155929075956401819e+00
1.157178719748655160e+00
1.158426956675465025e+00
1.159680046219164762e+00
1.160936393702786118e+00
1.162192692404947492e+00
1.163447169756497646e+00
1.164700356733835429e+00
1.165955645088896375e+00
1.167213597740997200e+00
1.168469684213434778e+00
1.169722502121828267e+00
1.170975177970154268e+00
1.172226892042940172e+00
1.173474358575193222e+00
1.174721594247707168e+00
1.175971563573132928e+00
1.177221003001420296e+00
1.178467495302704782e+00
1.179711486292548850e+00
1.180956749460381205e+00
1.182202505274492665e+00
1.183443679124047909e+00
1.184684534574981685e+00
1.185932238495275071e+00
1.187184158587864857e+00
1.188436022849592932e+00
1.189686335909934778e+00
1.190935581959468026e+00
1.192185174153336691e+00
1.193434431364713166e+00
1.194680000980069101e+00
1.195922655332924522e+00
1.197168706332855104e+00
1.198420476823492509e+00
1.199675944309162023e+00
1.200930066289199294e+00
1.202182406966833428e+00
1.203433104084885574e+00
1.204683722480440977e+00
1.205933855239698760e+00
1.207179594081275731e+00
1.208423791068752751e+00
1.209666248326947136e+00
1.210908535099211258e+00
1.212154043172966711e+00
1.213398316879190419e+00
1.214641199740241762e+00
1.215881583160463908e+00
1.217115300115671372e+00
1.218348922463663220e+00
1.219585910135297047e+00
1.220821538435260534e+00
1.222058468502858819e+00
1.223294692827991748e+00
1.224529095112563581e+00
1.225766158557719310e+00
1.227007528168782002e+00
1.228251099102619204e+00
1.229489303484446960e+00
1.230723552781066488e+00
1.231955522941915682e+00
1.233184440187879538e+00
1.234414774704002626e+00
1.235646958567659048e+00
1.236882069420411900e+00
1.238120801188013154e+00
1.239360754367933692e+00
1.240603816886599153e+00
1.241846988919043326e+00
1.243083180826142220e+00
1.244315061634029274e+00
1.245548060411505231e+00
1.246781095859797794e+00
1.248014904646316925e+00
1.249246514512645456e+00
1.250478479583821079e+00
1.251711465972445092e+00
1.252942782692627599e+00
1.254171913730752985e+00
1.255400977149061736e+00
1.256635822975200156e+00
1.257873944298279589e+00
1.259111418891770917e+00
1.260347459947114279e+00
1.261582611757580130e+00
1.262812916567815691e+00
1.264040295773125822e+00
1.265270156815395453e+00
1.266500949754334249e+00
1.267733687604918780e+00
1.268969920518807193e+00
1.270208573054808721e+00
1.271451009025968304e+00
1.272691102861262857e+00
1.273923651018511904e+00
1.275154050308965781e+00
1.276385937883200983e+00
1.277618650347314588e+00
1.278852088665584308e+00
1.280085222026591030e+00
1.281319189903001421e+00
1.282559537684459627e+00
1.283805754062372406e+00
1.285046851122791267e+00
1.286286777546412630e+00
1.287532890668022345e+00
1.288778964193018295e+00
1.290021757595161578e+00
1.291264627133450027e+00
1.292512680099234146e+00
1.293760369936843846e+00
1.295002279210927920e+00
1.296245170294510585e+00
1.297488058993017335e+00
1.298726765927620264e+00
1.299965002580363738e+00
1.301202224339990554e+00
1.302435821080313527e+00
1.303667161878798275e+00
1.304898013151129188e+00
1.306133665497288154e+00
1.307378669750579148e+00
1.308629876500527534e+00
1.309881252302179666e+00
1.311129812872760869e+00
1.312378320611914617e+00
1.313620415430673427e+00
1.314856555303585584e+00
1.316091401782873982e+00
1.317328436199354025e+00
1.318568141764934198e+00
1.319808332621265956e+00
1.321053378032530201e+00
1.322303578814082003e+00
1.323553625121495658e+00
1.324805025294842897e+00
1.326059013162760092e+00
1.327310523547010623e+00
1.328562734871288731e+00
1.329815808942355737e+00
1.331063156878821818e+00
1.332307774126372246e+00
1.333553134428623110e+00
1.334796808670196011e+00
1.336042844827190157e+00
1.337289612534538596e+00
1.338537705336296346e+00
1.339788314308815842e+00
1.341035931990566699e+00
1.342280367527245222e+00
1.343523390203602119e+00
1.344766181187000642e+00
1.346015440273742314e+00
1.347264857922399361e+00
1.348506045041218071e+00
1.349750500826201183e+00
1.350999360884416634e+00
1.352246986855616839e+00
1.353496709597689085e+00
1.354751071953611552e+00
1.356004197735475980e+00
1.357249020399112771e+00
1.358490812322969976e+00
1.359735150968758965e+00
1.360981422486832848e+00
1.362219829821323946e+00
1.363452310546866997e+00
1.364689533843128855e+00
1.365927542944331829e+00
1.367163670070542958e+00
1.368401761805961847e+00
1.369644322241265977e+00
1.370886703599138778e+00
1.372128056092536186e+00
1.373370627864676896e+00
1.374613469656068121e+00
1.375855515357517822e+00
1.377098002541495836e+00
1.378343041182204631e+00
1.379590980747212203e+00
1.380836206276531808e+00
1.382074180539476060e+00
1.383308659868059065e+00
1.384540605974894811e+00
1.385772672094630842e+00
1.387008489920295684e+00
1.388249583972344547e+00
1.389495461798962994e+00
1.390741595245662321e+00
1.391988589577667801e+00
1.393237691821993973e+00
1.394485116853346973e+00
1.395725254716756014e+00
1.396961728078099707e+00
1.398195971947246319e+00
1.399425053441471389e+00
1.400652428452871412e+00
1.401881939361207863e+00
1.403111741396637413e+00
1.404337989875019677e+00
1.405569021829146781e+00
1.406807027198176963e+00
1.408044832309340189e+00
1.409284446774486943e+00
1.410523336656632987e+00
1.411756739786718118e+00
1.412993075946847421e+00
1.414229726026975387e+00
1.415460141722138410e+00
1.416691706766182612e+00
1.417926606385165877e+00
1.419164979032426110e+00
1.420405212887710489e+00
1.421644329282206298e+00
1.422883865407506665e+00
1.424125383829161873e+00
1.425365687654559732e+00
1.426601821451068730e+00
1.427834203406046720e+00
1.429061075254572044e+00
1.430285887781131748e+00
1.431516845779514657e+00
1.432753970363207729e+00
1.433992586584293072e+00
1.435228775995324169e+00
1.436462987826026216e+00
1.437702628474792688e+00
1.438946397003971756e+00
1.440190763938026919e+00
1.441435894763122061e+00
1.442676529834545418e+00
1.443917560718044113e+00
1.445164551022223076e+00
1.446413638057567397e+00
1.447660953561762609e+00
1.448902628261891756e+00
1.450141326907826045e+00
1.451381691677800845e+00
1.452622272342644072e+00
1.453860067047686888e+00
1.455095919885801781e+00
1.456335362058691407e+00
1.457580546425353285e+00
1.458825417196213170e+00
1.460068636921492136e+00
1.461310823104864820e+00
1.462551468296785950e+00
1.463791737906341428e+00
1.465032384925792908e+00
1.466272418626891838e+00
1.467504800275751586e+00
1.468735088127437249e+00
1.469969300784826016e+00
1.471204665819293433e+00
1.472439043007833570e+00
1.473673660002653429e+00
1.474903886244071094e+00
1.476132830695821019e+00
1.477370376104325755e+00
1.478611137808421905e+00
1.479853616436670460e+00
1.481092485447824014e+00
1.482326591375775049e+00
1.483558490711146094e+00
1.484787780555289594e+00
1.486019938757829228e+00
1.487249540198872566e+00
1.488480772152208420e+00
1.489720249250078066e+00
1.490959365538330639e+00
1.492195606204269609e+00
1.493429183089410861e+00
1.494657646614493629e+00
1.495880856167512318e+00
1.497108467813890398e+00
1.498338642715164815e+00
1.499565494062052196e+00
1.500790797152125711e+00
1.502015512823960508e+00
1.503246092168516679e+00
1.504484135999268446e+00
1.505723440349493014e+00
1.506956811107703631e+00
1.508179590575810636e+00
1.509401322160940362e+00
1.510629671366947147e+00
1.511856052061241185e+00
1.513077942325767866e+00
1.514300836268796413e+00
1.515522693648283736e+00
1.516744781614346005e+00
1.517972665425749934e+00
1.519201741255947535e+00
1.520427669223448852e+00
1.521652204763834781e+00
1.522875821159021648e+00
1.524101033199525057e+00
1.525332200703996222e+00
1.526561882087527522e+00
1.527788007772107104e+00
1.529017564457226142e+00
1.530249874972777535e+00
1.531478061005044466e+00
1.532700642003189007e+00
1.533924897570301926e+00
1.535151569766858071e+00
1.536379125782208366e+00
1.537604357805751221e+00
1.538829602318109169e+00
1.540057456013694814e+00
1.541284166425398894e+00
1.542514496499549415e+00
1.543745008881858061e+00
1.544969701307067567e+00
1.546194076719131782e+00
1.547423894283497470e+00
1.548657946246940309e+00
1.549896432990467199e+00
1.551135689361195613e+00
1.552368379774928808e+00
1.553599012183658257e+00
1.554828345325810046e+00
1.556057338383857624e+00
1.557291319519466866e+00
1.558528212992698725e+00
1.559761277225341525e+00
1.560996737931743539e+00
1.562236359529068697e+00
1.563466479415800414e+00
1.564691246233178124e+00
1.565919895406570506e+00
1.567143866377384231e+00
1.568361063752101492e+00
1.569581957660790783e+00
1.570808180782956587e+00
1.572032043245596533e+00
1.573255101760903329e+00
1.574480632046506789e+00
1.575706450319372953e+00
1.576934939199028829e+00
1.578162835761847349e+00
1.579387858688317214e+00
1.580614179340247061e+00
1.581847392888246828e+00
1.583085960548369586e+00
1.584324653014665296e+00
1.585565643960932691e+00
1.586804806338836249e+00
1.588036638426262526e+00
1.589267792277303748e+00
1.590500361183244227e+00
1.591731280350633160e+00
1.592964128748842967e+00
1.594196170648637612e+00
1.595421571093046387e+00
1.596648102657192148e+00
1.597880350289910600e+00
1.599114312776207969e+00
1.600346075448765282e+00
1.601575655657921038e+00
1.602808903547773944e+00
1.604048076095873743e+00
1.605290742921747338e+00
1.606536218970944674e+00
1.607776599289830521e+00
1.609005217706301449e+00
1.610231399636782967e+00
1.611456167659025551e+00
1.612678650828755611e+00
1.613905133837413297e+00
1.615130482242289611e+00
1.616356205487807784e+00
1.617585598620908671e+00
1.618814930382209916e+00
1.620042232739470567e+00
1.621267801876742576e+00
1.622490321486967035e+00
1.623711666249812557e+00
1.624936133572967956e+00
1.626157413395800777e+00
1.627375903049823158e+00
1.628594429201242644e+00
1.629817061685503443e+00
1.631045326769847259e+00
1.632275479681876584e+00
1.633508333519460676e+00
1.634740904998937872e+00
1.635968862829401793e+00
1.637195800592129880e+00
1.638427262846283483e+00
1.639665385667120168e+00
1.640904611017089954e+00
1.642140907253942350e+00
1.643380541117805516e+00
1.644618257141901019e+00
1.645854021721748994e+00
1.647092449433276373e+00
1.648328554820062575e+00
1.649565207510601539e+00
1.650803871713562909e+00
1.652042461111489002e+00
1.653282084652401451e+00
1.654516513652128484e+00
1.655740809292460369e+00
1.656960868207963733e+00
1.658179891579351750e+00
1.659400200292820982e+00
1.660618354534051822e+00
1.661836165814319699e+00
1.663060786005830405e+00
1.664284980301433681e+00
1.665505525366888895e+00
1.666725779262909768e+00
1.667944101082097452e+00
1.669163407515809938e+00
1.670387341774108192e+00
1.671609235739871746e+00
1.672828307285169958e+00
1.674046521561596501e+00
1.675264565213247403e+00
1.676483654561986780e+00
1.677701839983351206e+00
1.678920356696691041e+00
1.680138221181907587e+00
1.681354937152488738e+00
1.682572377459053303e+00
1.683793047004807031e+00
1.685020001024990721e+00
1.686250160927115438e+00
1.687480030688679689e+00
1.688707048089701290e+00
1.689933644129096413e+00
1.691158543988957152e+00
1.692378361643778861e+00
1.693598641639285862e+00
1.694825775756479969e+00
1.696060192712521397e+00
1.697299589996448033e+00
1.698540034373865248e+00
1.699770890148815772e+00
1.701002253654595453e+00
1.702239446645630094e+00
1.703472220803989856e+00
1.704699254785421836e+00
1.705925625882314556e+00
1.707157593167848653e+00
1.708389305396722291e+00
1.709617060920886944e+00
1.710846640670924623e+00
1.712083943326620172e+00
1.713321060611817881e+00
1.714554716396990752e+00
1.715787829607177128e+00
1.717023675566063279e+00
1.718264534268778343e+00
1.719504050140415297e+00
1.720742570720749320e+00
1.721977464264272673e+00
1.723210432747549925e+00
1.724446235760088486e+00
1.725680863254775321e+00
1.726909711708817463e+00
1.728134779046967884e+00
1.729366146836939233e+00
1.730604791117590135e+00
1.731843418164974002e+00
1.733079892875349692e+00
1.734317147021851913e+00
1.735558678093701346e+00
1.736798300201302103e+00
1.738031573859285306e+00
1.739263291682320078e+00
1.740496375012997810e+00
1.741730054883727563e+00
1.742967526983713267e+00
1.744207525518637558e+00
1.745447219043866793e+00
1.746685689189587443e+00
1.747920063950392677e+00
1.749153622346611314e+00
1.750388455941559451e+00
1.751623636727408062e+00
1.752855465917258382e+00
1.754085056933522901e+00
1.755314895632613670e+00
1.756547565991796844e+00
1.757779912644116926e+00
1.759011069996961218e+00
1.760244428207764722e+00
1.761479364236409939e+00
1.762718449794310249e+00
1.763959890386260776e+00
1.765199417499917933e+00
1.766440102682059088e+00
1.767686475683619030e+00
1.768933716553788393e+00
1.770174062187914288e+00
1.771405351438784637e+00
1.772634499408355602e+00
1.773864057556743701e+00
1.775098962632337685e+00
1.776336746150061208e+00
1.777574628461197737e+00
1.778817156337093586e+00
1.780061922261992891e+00
1.781301478758701595e+00
1.782529721974016823e+00
1.783756468853437971e+00
1.784988055793968353e+00
1.786217776960011827e+00
1.787447739779785216e+00
1.788679948728940206e+00
1.789914242957899582e+00
1.791152386619671910e+00
1.792388628682562990e+00
1.793628934689576182e+00
1.794869089935992701e+00
1.796104765728906649e+00
1.797343424226310438e+00
1.798581167584468288e+00
1.799813717655759371e+00
1.801042855207541926e+00
1.802276204474863253e+00
1.803512101556691949e+00
1.804745690032870664e+00
1.805981280813079737e+00
1.807219486185460466e+00
1.808458551218464327e+00
1.809693775402010374e+00
1.810926409829931139e+00
1.812162203747525124e+00
1.813402255321028500e+00
1.814643040004476182e+00
1.815880367577688892e+00
1.817117863691550150e+00
1.818354807035127640e+00
1.819592264656754166e+00
1.820833929832885056e+00
1.822076218694179017e+00
1.823314950056809325e+00
1.824554075980293399e+00
1.825794483173693195e+00
1.827033199326372204e+00
1.828277410982282802e+00
1.829529269918989787e+00
1.830781248726494059e+00
1.832031003310019557e+00
1.833281123264884238e+00
1.834529718224944705e+00
1.835773451986199900e+00
1.837014857784589728e+00
1.838254748381200843e+00
1.839490085760785654e+00
1.840727101612564587e+00
1.841968841030519721e+00
1.843210377273833522e+00
1.844448235480090625e+00
1.845685903853739207e+00
1.846927486134508634e+00
1.848167754126084583e+00
1.849407677827307195e+00
1.850649449366327248e+00
1.851891357230878610e+00
1.853135338895409712e+00
1.854376154322794346e+00
1.855609393467230195e+00
1.856839839058490371e+00
1.858075607023971898e+00
1.859318038589871991e+00
1.860555899441288519e+00
1.861786053453977186e+00
1.863018693408914350e+00
1.864254528338245454e+00
1.865480905226151398e+00
1.866702189998364902e+00
1.867924206373903884e+00
1.869142086460371610e+00
1.870363482618640827e+00
1.871587769430090198e+00
1.872813531461644976e+00
1.874047078984837356e+00
1.875286464119146013e+00
1.876529754625875901e+00
1.877776816354301825e+00
1.879020136543569697e+00
1.880257697329496880e+00
1.881491772818533192e+00
1.882722816745221239e+00
1.883954078593061521e+00
1.885187710917246129e+00
1.886422432247755854e+00
1.887652036928830102e+00
1.888876934630727700e+00
1.890106707181347989e+00
1.891342663521920819e+00
1.892576434960755893e+00
1.893806236291150746e+00
1.895035952243837141e+00
1.896271737897508469e+00
1.897510812527107404e+00
1.898751528164316582e+00
1.899987252678285055e+00
1.901218143770921021e+00
1.902452936037748454e+00
1.903684454162557493e+00
1.904909383147051161e+00
1.906131639995569671e+00
1.907356286193399919e+00
1.908584119204302265e+00
1.909812537049323522e+00
1.911038328152353749e+00
1.912260395390266821e+00
1.913482626954188248e+00
1.914707317939334352e+00
1.915931038317535640e+00
1.917153932836874519e+00
1.918381774922673921e+00
1.919610700251897173e+00
1.920839758735790603e+00
1.922068452107435599e+00
1.923297128937803135e+00
1.924525679418167767e+00
1.925749957217596675e+00
1.926974023491055066e+00
1.928200469832991981e+00
1.929432088659906563e+00
1.930665373269703222e+00
1.931896080943572791e+00
1.933124888284398102e+00
1.934356317653369128e+00
1.935594060745679634e+00
1.936835980911439714e+00
1.938072343971921407e+00
1.939303407310799754e+00
1.940543537175661193e+00
1.941787313805048543e+00
1.943029813590787525e+00
1.944276252163122720e+00
1.945525004656377233e+00
1.946769798006205976e+00
1.948008360335639511e+00
1.949241995933463922e+00
1.950472096738242067e+00
1.951702900165807275e+00
1.952928391083949222e+00
1.954148604413606050e+00
1.955370444261727236e+00
1.956601478651009529e+00
1.957841009703185975e+00
1.959080395425160770e+00
1.960313098957678246e+00
1.961540291951809234e+00
1.962772653992743699e+00
1.964012246872480327e+00
1.965256555223133583e+00
1.966500581542327764e+00
1.967740744678533105e+00
1.968981773289485870e+00
1.970226659515564638e+00
1.971470701678842197e+00
1.972714109083018030e+00
1.973958667186601179e+00
1.975205461403062523e+00
1.976456440059700448e+00
1.977705111138206684e+00
1.978947660776781969e+00
1.980188878918645257e+00
1.981429595990259251e+00
1.982664302982934945e+00
1.983899471550015114e+00
1.985139031384875130e+00
1.986379634152946938e+00
1.987623336716635603e+00
1.988866311750929539e+00
1.990111323853159808e+00
1.991361815574314020e+00
1.992610587051767856e+00
1.993852836586691435e+00
1.995096585605917738e+00
1.996343518233512970e+00
1.997595370692252903e+00
1.998852379380189115e+00
2.000108038747085537e+00
2.001363200860222680e+00
2.002616133373281038e+00
2.003865911338658989e+00
2.005116577100396924e+00
2.006368664908503519e+00
2.007624197409159095e+00
2.008880030105566039e+00
2.010128615052400036e+00
2.011378262951178719e+00
2.012638213675653986e+00
2.013902795808553137e+00
2.015163715833273361e+00
2.016419339398105137e+00
2.017668677235018304e+00
2.018911793972021140e+00
2.020155650359555910e+00
2.021404514671294006e+00
2.022656647365859595e+00
2.023910379140203553e+00
2.025163105971792277e+00
2.026417695232490157e+00
2.027673954035109638e+00
2.028930856637104707e+00
2.030190296795530092e+00
2.031446472256475122e+00
2.032698828004162461e+00
2.033951062742815896e+00
2.035208574131277537e+00
2.036474164745220694e+00
2.037738510276149828e+00
2.038993640622730474e+00
2.040241688636802220e+00
2.041489385905145060e+00
2.042740545658947582e+00
2.043988009618475044e+00
2.045228827340062061e+00
2.046471977199026959e+00
2.047713102773174310e+00
2.048946961665488065e+00
2.050181599241618802e+00
2.051419739756078275e+00
2.052658892267288149e+00
2.053902744206888009e+00
2.055155942647293621e+00
2.056418619243918222e+00
2.057685218115997028e+00
2.058948069085222876e+00
2.060208038761046634e+00
2.061469123369163992e+00
2.062728150105823666e+00
2.063982420875576818e+00
2.065230928892415108e+00
2.066478101473889772e+00
2.067731681060540616e+00
2.068988023088459638e+00
2.070241766297571395e+00
2.071492570028057756e+00
2.072741422032441605e+00
2.073991803005803547e+00
2.075243686777990870e+00
2.076493632773524833e+00
2.077741702386593836e+00
2.078991313901023652e+00
2.080241631637497868e+00
2.081496622568592691e+00
2.082755641737737751e+00
2.084013243986286845e+00
2.085269397135334213e+00
2.086519144593810271e+00
2.087762989128827851e+00
2.089003013994848779e+00
2.090241601564510887e+00
2.091485914775891075e+00
2.092734644463708271e+00
2.093985500379861975e+00
2.095238892618010773e+00
2.096491575851696432e+00
2.097741971168263664e+00
2.098992774466199140e+00
2.100243241055257837e+00
2.101492172440183825e+00
2.102744055826218261e+00
2.104000405173535704e+00
2.105256309871094800e+00
2.106507848320493093e+00
2.107756071222877114e+00
2.109005794577820225e+00
2.110258286102280056e+00
2.111508881462744736e+00
2.112759148018008570e+00
2.114009105270837185e+00
2.115259256959511891e+00
2.116514544197398706e+00
2.117777120632692966e+00
2.119048156339671252e+00
2.120319349490512373e+00
2.121583437061374866e+00
2.122847047775795026e+00
2.124112398006415603e+00
2.125380763037908238e+00
2.126654669518330376e+00
2.127925279360655786e+00
2.129187029638424988e+00
2.130446322243569224e+00
2.131701118472719703e+00
2.132951984334616302e+00
2.134209201670199452e+00
2.135469325723599265e+00
2.136727215391018841e+00
2.137987384392818768e+00
2.139250698767299674e+00
2.140515994448781267e+00
2.141780860467167091e+00
2.143035891186726882e+00
2.144284701368834423e+00
2.145532912015837734e+00
2.146776530997587695e+00
2.148018780077200596e+00
2.149257931064000982e+00
2.150493055048182889e+00
2.151732554336910130e+00
2.152974754745361263e+00
2.154214943471500110e+00
2.155455493949133494e+00
2.156695498087451757e+00
2.157935342238519461e+00
2.159178918971816241e+00
2.160425123501658273e+00
2.161673641978426375e+00
2.162923526127544349e+00
2.164173173590439703e+00
2.165423605784829064e+00
2.166671713658709031e+00
2.167920877987145278e+00
2.169172735046185352e+00
2.170418115176674156e+00
2.171661865781501000e+00
2.172910651922706382e+00
2.174161729926030517e+00
2.175419294940938997e+00
2.176680021063049253e+00
2.177937564141626758e+00
2.179190911394789598e+00
2.180440994944957467e+00
2.181692453484569860e+00
2.182945522900789914e+00
2.184200049901908969e+00
2.185451153786374778e+00
2.186693409651838671e+00
2.187936331513592680e+00
2.189186896180009612e+00
2.190434928053681229e+00
2.191677719986989459e+00
2.192920156525592912e+00
2.194155249856725831e+00
2.195383178402803726e+00
2.196614101326863633e+00
2.197850603131930036e+00
2.199089922109687123e+00
2.200326943280671799e+00
2.201561074034017018e+00
2.202793048807332621e+00
2.204028637799804624e+00
2.205269303436787620e+00
2.206509838033743787e+00
2.207750025302558594e+00
2.208990235646927758e+00
2.210229307327765458e+00
2.211464804695641551e+00
2.212700011481572915e+00
2.213933227282995464e+00
2.215163390741649252e+00
2.216395038729118028e+00
2.217630152124927090e+00
2.218868007260585529e+00
2.220108641870244259e+00
2.221356899169059762e+00
2.222610474874674669e+00
2.223864432860698237e+00
2.225118730053996075e+00
2.226374758486934891e+00
2.227631658000392534e+00
2.228889591748070220e+00
2.230150442780509223e+00
2.231406414921305537e+00
2.232656996889780032e+00
2.233908872918497046e+00
2.235161925034501618e+00
2.236409500447070542e+00
2.237652593883022067e+00
2.238901719736988927e+00
2.240151442822269523e+00
2.241397860725583779e+00
2.242644605490228926e+00
2.243888877198014775e+00
2.245135242054995484e+00
2.246384360043339967e+00
2.247629040338255280e+00
2.248869945588476860e+00
2.250105002599716464e+00
2.251336315790064546e+00
2.252571171311833709e+00
2.253806524326800620e+00
2.255045089026549654e+00
2.256290439960300986e+00
2.257536782320927138e+00
2.258780625586881197e+00
2.260025522943218235e+00
2.261276411562172406e+00
2.262529642045247869e+00
2.263780324789051335e+00
2.265032634992300675e+00
2.266285402054977194e+00
2.267530965207491533e+00
2.268781561932985635e+00
2.270044409722395518e+00
2.271302261295495395e+00
2.272550950686069715e+00
2.273802084823052905e+00
2.275056985448210778e+00
2.276311395063261855e+00
2.277564438007409819e+00
2.278811934009523199e+00
2.280054599098445323e+00
2.281294043590655463e+00
2.282533976356963645e+00
2.283772502993641318e+00
2.285011893496414537e+00
2.286259399607342147e+00
2.287511101460016238e+00
2.288766361919123860e+00
2.290021471369520611e+00
2.291276598210516102e+00
2.292530803176673349e+00
2.293782047668153634e+00
2.295037111956476306e+00
2.296291720873645303e+00
2.297542040627105209e+00
2.298791328650527710e+00
2.300040266691407709e+00
2.301284480679405497e+00
2.302528231391894664e+00
2.303779144151186564e+00
2.305033239802194434e+00
2.306287759804670934e+00
2.307538051632725740e+00
2.308783488862421240e+00
2.310031637936701188e+00
2.311287057622605001e+00
2.312543492928036848e+00
2.313794754679356469e+00
2.315042626074311105e+00
2.316289563162114540e+00
2.317537989094154760e+00
2.318789783745020650e+00
2.320047351206788733e+00
2.321304110498325635e+00
2.322556261695895241e+00
2.323810475057048741e+00
2.325069189392125590e+00
2.326323253077752007e+00
2.327571941277521539e+00
2.328826270418309807e+00
2.330080484539429175e+00
2.331327076280233612e+00
2.332575612506259333e+00
2.333831014532063985e+00
2.335086047669825859e+00
2.336342687269739038e+00
2.337600402731570437e+00
2.338861106232852816e+00
2.340126774405348886e+00
2.341393681532140558e+00
2.342660306583856933e+00
2.343920231112508468e+00
2.345180968556390688e+00
2.346450398725512532e+00
2.347721316547652481e+00
2.348985488990986692e+00
2.350243495122409598e+00
2.351500204143519124e+00
2.352757702798919937e+00
2.354020373838626057e+00
2.355289960113769787e+00
2.356563487590179751e+00
2.357836982192901498e+00
2.359108659393454044e+00
2.360373015891393589e+00
2.361629015283132738e+00
2.362884791520784677e+00
2.364142399119696591e+00
2.365395559922098823e+00
2.366648791416112285e+00
2.367906909657420123e+00
2.369162583985131576e+00
2.370411027415148197e+00
2.371657068351944453e+00
2.372908299724933556e+00
2.374158440802680570e+00
2.375407471084800992e+00
2.376662606136342504e+00
2.377917951402631402e+00
2.379173560227524575e+00
2.380430579686350079e+00
2.381689911419157202e+00
2.382952641896268098e+00
2.384214765542117309e+00
2.385474417130660107e+00
2.386730149433006876e+00
2.387983521329476666e+00
2.389240610534999476e+00
2.390501381890226096e+00
2.391759872790076180e+00
2.393015475317879837e+00
2.394265935331631567e+00
2.395513477954589465e+00
2.396766895947053388e+00
2.398029900808130055e+00
2.399296256652062365e+00
2.400564540599041674e+00
2.401835762583755862e+00
2.403099798766632933e+00
2.404354059091932339e+00
2.405609224114958256e+00
2.406870473239089314e+00
2.408129336583063385e+00
2.409383728016962767e+00
2.410641201007789114e+00
2.411899184826792997e+00
2.413155225874670684e+00
2.414410402600411842e+00
2.415662112630198699e+00
2.416911568358344642e+00
2.418161653688756019e+00
2.419414886728478820e+00
2.420665670034361838e+00
2.421916100044364306e+00
2.423167835024093719e+00
2.424417089485850774e+00
2.425671933621875276e+00
2.426932128708587655e+00
2.428193993912913573e+00
2.429452737869629786e+00
2.430706017707068067e+00
2.431959927966072410e+00
2.433219785968123716e+00
2.434483544140997324e+00
2.435748466592226436e+00
2.437014602778808214e+00
2.438280081618473982e+00
2.439545210723807145e+00
2.440811605807008178e+00
2.442081247476492578e+00
2.443354379685432676e+00
2.444628450589253710e+00
2.445903385445188150e+00
2.447173142755913133e+00
2.448438177629197465e+00
2.449709781097488381e+00
2.450989080069803983e+00
2.452269247685383124e+00
2.453545823089700928e+00
2.454821833041147539e+00
2.456094692745257380e+00
2.457367532182113123e+00
2.458646656290671029e+00
2.459924489115121293e+00
2.461200652852052251e+00
2.462476037963074127e+00
2.463747929851177521e+00
2.465020959551164292e+00
2.466296985727966629e+00
2.467574752895970391e+00
2.468853740652224182e+00
2.470134223280999297e+00
2.471415445217701290e+00
2.472690007862265560e+00
2.473958375950617850e+00
2.475224463719724266e+00
2.476491944019228342e+00
2.477765751643072889e+00
2.479044382981848482e+00
2.480328748509288861e+00
2.481614313332602961e+00
2.482897888306550893e+00
2.484177027266970761e+00
2.485454515738867443e+00
2.486732659940616319e+00
2.488004565348826080e+00
2.489273846770982512e+00
2.490547898741806154e+00
2.491826577327987291e+00
2.493105341125342544e+00
2.494380473156644129e+00
2.495653836425104188e+00
2.496925994792959180e+00
2.498201009732826883e+00
2.499484015827282413e+00
2.500769839263448091e+00
2.502053136407963230e+00
2.503332131808182925e+00
2.504613526689918324e+00
2.505896562522159865e+00
2.507178247927517756e+00
2.508458319608684928e+00
2.509732452661409763e+00
2.511006935501465698e+00
2.512285654541909441e+00
2.513569245100076621e+00
2.514851016677350337e+00
2.516125010551135244e+00
2.517399505208406385e+00
2.518678943443570351e+00
2.519961298211624623e+00
2.521244458325954341e+00
2.522534406591394163e+00
2.523830987849134733e+00
2.525122911966805717e+00
2.526407586132441097e+00
2.527687022747436618e+00
2.528959659956506734e+00
2.530227915911858805e+00
2.531496294029215388e+00
2.532763764083175051e+00
2.534033345945253313e+00
2.535307673858913535e+00
2.536585708631367009e+00
2.537869160847852079e+00
2.539153624675376086e+00
2.540436642590174543e+00
2.541718042075058470e+00
2.542997143494615475e+00
2.544276219292433083e+00
2.545555143344393478e+00
2.546835487339844661e+00
2.548115487502707666e+00
2.549394559826882567e+00
2.550680001186294454e+00
2.551962803234297805e+00
2.553241832199169448e+00
2.554524240278849945e+00
2.555802404297374153e+00
2.557075509759717757e+00
2.558354199295048481e+00
2.559641798831473469e+00
2.560927102714382730e+00
2.562211317914916631e+00
2.563500798020224902e+00
2.564789316447075862e+00
2.566070629856821217e+00
2.567350532418711140e+00
2.568638475972610191e+00
2.569930224255646323e+00
2.571216668942029937e+00
2.572499760839547900e+00
2.573783991233745905e+00
2.575071486457261916e+00
2.576362158850054929e+00
2.577651424771371325e+00
2.578941366358165066e+00
2.580233034353846211e+00
2.581528296291674796e+00
2.582817788970432904e+00
2.584106867474391223e+00
2.585409810698488631e+00
2.586712712739287934e+00
2.588011608374668260e+00
2.589308724142342477e+00
2.590604272526094487e+00
2.591902209678900171e+00
2.593200318398670934e+00
2.594498542865712576e+00
2.595799610139131186e+00
2.597098427793916642e+00
2.598388131668541323e+00
2.599668185722273428e+00
2.600946415906178810e+00
2.602230548291652568e+00
2.603522885704457668e+00
2.604821319561913651e+00
2.606117488853776365e+00
2.607409743042552464e+00
2.608700056679377877e+00
2.609990087434757466e+00
2.611285828193299352e+00
2.612584141581165476e+00
2.613879406366883540e+00
2.615175515597877531e+00
2.616471379826489141e+00
2.617763315853176564e+00
2.619052397118066811e+00
2.620337501895695365e+00
2.621622881650472525e+00
2.622914093760119414e+00
2.624208433238059524e+00
2.625500055632979723e+00
2.626788559590705674e+00
2.628075943676304149e+00
2.629361374391246287e+00
2.630650309415316190e+00
2.631948579714109115e+00
2.633247487586754421e+00
2.634538998862334669e+00
2.635827789322599646e+00
2.637119308952892816e+00
2.638412152229412388e+00
2.639703292505374499e+00
2.640999306647870526e+00
2.642302894916852107e+00
2.643601005168312312e+00
2.644890878913755294e+00
2.646185354039602089e+00
2.647485892114115114e+00
2.648784825520550168e+00
2.650078483461844936e+00
2.651367788339793918e+00
2.652658033445960850e+00
2.653947850108562712e+00
2.655236978815403326e+00
2.656519164945250644e+00
2.657802691364198999e+00
2.659088908905604232e+00
2.660369874534226131e+00
2.661652543194763521e+00
2.662939830831466015e+00
2.664231630851121579e+00
2.665525618628200810e+00
2.666813911917055968e+00
2.668097156429208194e+00
2.669380162274581192e+00
2.670657576662989641e+00
2.671933670457318666e+00
2.673211133310033905e+00
2.674495742247104069e+00
2.675791231451393859e+00
2.677088183252074760e+00
2.678388018009865590e+00
2.679686736612308273e+00
2.680981761796081830e+00
2.682281105041908198e+00
2.683585122001481693e+00
2.684889412040401435e+00
2.686184932675433235e+00
2.687472620852636496e+00
2.688766140133180382e+00
2.690065802125667371e+00
2.691367840179728965e+00
2.692676374546541851e+00
2.693991936448981495e+00
2.695310716992825650e+00
2.696627142458445814e+00
2.697936809263254965e+00
2.699244274487235806e+00
2.700554454748990363e+00
2.701869703307371751e+00
2.703190019818617174e+00
2.704504416077665230e+00
2.705818948520128497e+00
2.707137431934612870e+00
2.708455931217625068e+00
2.709778451853202430e+00
2.711097348107072591e+00
2.712410898449394203e+00
2.713724838765470881e+00
2.715040672973592972e+00
2.716358961252501203e+00
2.717669863777685713e+00
2.718978986793147978e+00
2.720294347701778026e+00
2.721610894892407373e+00
2.722927209165493245e+00
2.724241935179744001e+00
2.725555012723003490e+00
2.726873496335194602e+00
2.728187588791521900e+00
2.729496720395962139e+00
2.730820661055677334e+00
2.732149172164472617e+00
2.733475685201425254e+00
2.734807036730170449e+00
2.736140092791654155e+00
2.737473562726883358e+00
2.738806670291111800e+00
2.740136943483372445e+00
2.741468463146616408e+00
2.742802428121097869e+00
2.744136966188012394e+00
2.745477916406494856e+00
2.746826169036763687e+00
2.748173679694835503e+00
2.749515551364297483e+00
2.750852991585829077e+00
2.752189054902637988e+00
2.753523267652345119e+00
2.754858998012886584e+00
2.756197325063392878e+00
2.757537826858635466e+00
2.758878574808241169e+00
2.760220785098024709e+00
2.761570146848555396e+00
2.762914292792274296e+00
2.764252141031036558e+00
2.765593392093458114e+00
2.766929446146151772e+00
2.768260509644132839e+00
2.769595373557525164e+00
2.770930696845200547e+00
2.772267832556458256e+00
2.773604812651075946e+00
2.774940274113561145e+00
2.776280175731956401e+00
2.777615274213982133e+00
2.778945579839073421e+00
2.780276559033318495e+00
2.781604657007084036e+00
2.782931510627208560e+00
2.784255992620843667e+00
2.785583068428242104e+00
2.786919728182900347e+00
2.788262342146492490e+00
2.789602723860755251e+00
2.790938748671900171e+00
2.792275042308494992e+00
2.793612175640844075e+00
2.794951491664066534e+00
2.796293834716097937e+00
2.797636661598978058e+00
2.798978995904610301e+00
2.800321727452101950e+00
2.801667790521306323e+00
2.803017274524060909e+00
2.804369420870772345e+00
2.805718599894498677e+00
2.807060676855914316e+00
2.808404962478628697e+00
2.809752408139188251e+00
2.811100761952783245e+00
2.812442503412632355e+00
2.813770627788072964e+00
2.815096222715013141e+00
2.816428706303043761e+00
2.817764237462752952e+00
2.819099511810850167e+00
2.820434412750072894e+00
2.821767475320820395e+00
2.823098494810053261e+00
2.824430923227302159e+00
2.825764590696482781e+00
2.827100231785923956e+00
2.828439005927846139e+00
2.829775489595487858e+00
2.831109383903165355e+00
2.832440279234178959e+00
2.833771846200922706e+00
2.835103191425257574e+00
2.836428813701943774e+00
2.837757162734865002e+00
2.839092746065838391e+00
2.840429937984482844e+00
2.841771304834647349e+00
2.843115174115643740e+00
2.844457817436499170e+00
2.845804588427867987e+00
2.847148134050309753e+00
2.848492997229210122e+00
2.849841555049321684e+00
2.851184862051890256e+00
2.852527988762335376e+00
2.853873007929343508e+00
2.855218283037260552e+00
2.856564151352016356e+00
2.857910129616453965e+00
2.859256694510927232e+00
2.860604266252494643e+00
2.861949335980826348e+00
2.863291185431860342e+00
2.864638534642419465e+00
2.865989540084856291e+00
2.867344880565581899e+00
2.868704817582900635e+00
2.870059413467110687e+00
2.871408927455953108e+00
2.872750929597764458e+00
2.874091445982348336e+00
2.875431855742047293e+00
2.876769877389455221e+00
2.878107217651911132e+00
2.879448393591208966e+00
2.880795123187080531e+00
2.882139558619202457e+00
2.883480206972785620e+00
2.884817250484458029e+00
2.886149384641454763e+00
2.887482641447927101e+00
2.888828820611462955e+00
2.890184078990981398e+00
2.891538272764806461e+00
2.892888912104589760e+00
2.894237943151980907e+00
2.895585389674266263e+00
2.896932577344009108e+00
2.898282099837576897e+00
2.899634792937455519e+00
2.900989863794029677e+00
2.902343931256543552e+00
2.903691980156740016e+00
2.905035873394410828e+00
2.906384541839412083e+00
2.907736525070150346e+00
2.909085297431529327e+00
2.910437214368983838e+00
2.911799508798155411e+00
2.913161325160054993e+00
2.914516688634625652e+00
2.915869262567969855e+00
2.917222995746296732e+00
2.918577307098258800e+00
2.919925172845750705e+00
2.921270626471339060e+00
2.922618328953238365e+00
2.923960432461333969e+00
2.925297404478484964e+00
2.926637526740564432e+00
2.927986453692697388e+00
2.929342460007858584e+00
2.930696202727312460e+00
2.932044708398957589e+00
2.933391459287156167e+00
2.934738687961476078e+00
2.936086001233706000e+00
2.937430763129599054e+00
2.938773659180104580e+00
2.940118029192089644e+00
2.941464646139716255e+00
2.942807732581808722e+00
2.944144864067350209e+00
2.945487023354655953e+00
2.946833639183832343e+00
2.948180639801781133e+00
2.949530722605721689e+00
2.950881545844656451e+00
2.952232234083855822e+00
2.953572914162314600e+00
2.954906065732025855e+00
2.956241091447029401e+00
2.957582018046429617e+00
2.958928066725126094e+00
2.960277020138436743e+00
2.961631865095901261e+00
2.962985365601733534e+00
2.964329723284799378e+00
2.965671937284084070e+00
2.967018007610266128e+00
2.968365579005488364e+00
2.969713484651062441e+00
2.971060526904941490e+00
2.972412735564643249e+00
2.973767992159181972e+00
2.975118611439675487e+00
2.976463394244779348e+00
2.977804744412737126e+00
2.979144284184722657e+00
2.980486019434513967e+00
2.981832070541754920e+00
2.983180463155339357e+00
2.984531071647675393e+00
2.985880408580374734e+00
2.987225798709240543e+00
2.988567184398593923e+00
2.989907683592184284e+00
2.991251905106784736e+00
2.992598274627893407e+00
2.993949135652762106e+00
2.995305306198313033e+00
2.996665550190289462e+00
2.998025826245997560e+00
2.999383867699482398e+00
3.000742352375521893e+00
3.002094232386204098e+00
3.003445986408797452e+00
3.004797035546675765e+00
3.006141282858963759e+00
3.007482898322992870e+00
3.008830850529789380e+00
3.010183548200335402e+00
3.011534748861316224e+00
3.012885494333592540e+00
3.014231659489533310e+00
3.015575106659125648e+00
3.016922448744840946e+00
3.018278644420924639e+00
3.019641868239061999e+00
3.021005320179128706e+00
3.022369276713608777e+00
3.023733661639938397e+00
3.025094746421314262e+00
3.026457587057895360e+00
3.027825769984954452e+00
3.029201057257256746e+00
3.030577401881316746e+00
3.031946975876540051e+00
3.033316041161849608e+00
3.034687423476898349e+00
3.036056817985127054e+00
3.037424115152259407e+00
3.038790707901137367e+00
3.040157609599166921e+00
3.041530118438809271e+00
3.042910805172985622e+00
3.044290077808682327e+00
3.045663919240145123e+00
3.047035600301720937e+00
3.048404980947821308e+00
3.049771926879949024e+00
3.051139489799832738e+00
3.052513750987209118e+00
3.053890646974488199e+00
3.055265082855085801e+00
3.056635732509203063e+00
3.058000525216310717e+00
3.059365646432591568e+00
3.060731154310719404e+00
3.062095369256134347e+00
3.063466846368641860e+00
3.064845107266846114e+00
3.066221422627941617e+00
3.067595937636642844e+00
3.068977661268454504e+00
3.070360851415351089e+00
3.071729035511260086e+00
3.073093046866085754e+00
3.074462423721431303e+00
3.075830683269067389e+00
3.077205962872250122e+00
3.078582814782113264e+00
3.079958394021856893e+00
3.081341637381049381e+00
3.082725558748628636e+00
3.084106098046198952e+00
3.085491635124538501e+00
3.086886833403071684e+00
3.088280795426201930e+00
3.089673688365827342e+00
3.091068554348306296e+00
3.092456546140221807e+00
3.093842491253274485e+00
3.095227481714555751e+00
3.096607550324128155e+00
3.097994450766721641e+00
3.099387004436513937e+00
3.100772890903612744e+00
3.102161823923718753e+00
3.103557384125301244e+00
3.104945390477028333e+00
3.106330941719642524e+00
3.107721966474993547e+00
3.109111854131460184e+00
3.110500835405921372e+00
3.111889629715293371e+00
3.113278199253395329e+00
3.114670716711180010e+00
3.116058757328140416e+00
3.117435885208743596e+00
3.118815543789852374e+00
3.120199979115272804e+00
3.121581350760307849e+00
3.122962313487695152e+00
3.124349583845523526e+00
3.125742817940583507e+00
3.127137189687355878e+00
3.128536445975123037e+00
3.129936724868652931e+00
3.131340720897699104e+00
3.132755469067626919e+00
3.134168135395270394e+00
3.135576858636721642e+00
3.136986972207682633e+00
3.138394696367612369e+00
3.139802094248853592e+00
3.141205562482773495e+00
3.142600701283063458e+00
3.143990099479206712e+00
3.145379685449734009e+00
3.146776413021882490e+00
3.148173660662110684e+00
3.149567501498192978e+00
3.150962739819540559e+00
3.152358663232781133e+00
3.153761538773875106e+00
3.155172101458895373e+00
3.156580565519864212e+00
3.157986503253329413e+00
3.159389358435114925e+00
3.160788820764029783e+00
3.162183811466242389e+00
3.163577124567161558e+00
3.164972397050169306e+00
3.166369535120435508e+00
3.167766035720766649e+00
3.169160914419023811e+00
3.170559186532092788e+00
3.171956948454445868e+00
3.173351816000784975e+00
3.174744429005636803e+00
3.176133987062176534e+00
3.177522980172301281e+00
3.178910640884319960e+00
3.180304173871938644e+00
3.181703734750419343e+00
3.183098935235050941e+00
3.184487334411147508e+00
3.185869016438822143e+00
3.187252782331544854e+00
3.188643797585107631e+00
3.190037763705400042e+00
3.191433423479797860e+00
3.192828588873293683e+00
3.194224960325506402e+00
3.195616619871151975e+00
3.197007366533838546e+00
3.198405537416606936e+00
3.199801842883523761e+00
3.201194362581683883e+00
3.202581804367262031e+00
3.203966218685431855e+00
3.205351657036666246e+00
3.206732264799272425e+00
3.208105000787886407e+00
3.209476705713523614e+00
3.210851834652998171e+00
3.212227979920754262e+00
3.213604492142617008e+00
3.214985785149587105e+00
3.216371346475658477e+00
3.217759370376084505e+00
3.219143208582010196e+00
3.220520977288588327e+00
3.221905562083005048e+00
3.223299356450143094e+00
3.224693575480647389e+00
3.226083407744888998e+00
3.227467676380574080e+00
3.228845957510435127e+00
3.230221011648314544e+00
3.231602070172046481e+00
3.232986015000139268e+00
3.234366008618299482e+00
3.235743887370943206e+00
3.237120388248085234e+00
3.238502360116019219e+00
3.239890380692641791e+00
3.241278288161820953e+00
3.242666370902437034e+00
3.244055708071889921e+00
3.245444590583340450e+00
3.246829618387700567e+00
3.248215013273211493e+00
3.249607109818046791e+00
3.251002291589776494e+00
3.252394332771173957e+00
3.253787732138606614e+00
3.255181018231116052e+00
3.256570957171684544e+00
3.257966617217813887e+00
3.259365731649565223e+00
3.260768748029592157e+00
3.262170213509844707e+00
3.263558658316289218e+00
3.264945989733609277e+00
3.266337638352601047e+00
3.267729970445436116e+00
3.269118864538162583e+00
3.270511187697908717e+00
3.271911054351334336e+00
3.273308765843608636e+00
3.274706877663741800e+00
3.276107730586720113e+00
3.277515511189080577e+00
3.278929198240327914e+00
3.280343174166167497e+00
3.281759019041768699e+00
3.283176726080125452e+00
3.284592760410843137e+00
3.286004073543905335e+00
3.287414961346713849e+00
3.288827968937399593e+00
3.290240626932589230e+00
3.291651958616694795e+00
3.293062663143959234e+00
3.294480095816171517e+00
3.295898946706719901e+00
3.297310849058411097e+00
3.298721092252324016e+00
3.300132683597262417e+00
3.301543882744950142e+00
3.302954767767765532e+00
3.304372120099002164e+00
3.305798005435697018e+00
3.307227688657984110e+00
3.308654113199188451e+00
3.310080112397478125e+00
3.311511796897990134e+00
3.312938729698397644e+00
3.314357488237018146e+00
3.315776654149888092e+00
3.317198527989244639e+00
3.318623447963644058e+00
3.320054708924091713e+00
3.321491360299155815e+00
3.322927648617200358e+00
3.324358613013475239e+00
3.325784889758993224e+00
3.327212678138494084e+00
3.328641513256425100e+00
3.330067824394000731e+00
3.331494543690204591e+00
3.332915752733140113e+00
3.334328057826875469e+00
3.335739183347361969e+00
3.337159124955193068e+00
3.338586734363535147e+00
3.340011508210342761e+00
3.341435760842649039e+00
3.342865734890728913e+00
3.344297934996250277e+00
3.345726385821702120e+00
3.347147923992538576e+00
3.348569120458864568e+00
3.349992906323503661e+00
3.351409932301399941e+00
3.352823720003873742e+00
3.354237170958778158e+00
3.355645248893827315e+00
3.357053452424430429e+00
3.358466179060922041e+00
3.359883880359404440e+00
3.361309397813349253e+00
3.362738653158952928e+00
3.364164602015564220e+00
3.365588678426528979e+00
3.367015049181440123e+00
3.368441788248667912e+00
3.369868683406531229e+00
3.371299166570552952e+00
3.372733775627966057e+00
3.374171073341440064e+00
3.375609577575242604e+00
3.377047633171861296e+00
3.378485705768626612e+00
3.379918339955778173e+00
3.381344519769256873e+00
3.382776685366446490e+00
3.384218887372463680e+00
3.385660119482679864e+00
3.387095354283232052e+00
3.388528788497978450e+00
3.389964370217050771e+00
3.391401354323628770e+00
3.392841283232690408e+00
3.394279656471485218e+00
3.395707515624883488e+00
3.397133788437743274e+00
3.398565929712422662e+00
3.400004500551630837e+00
3.401445008334038622e+00
3.402884021806644732e+00
3.404326364157326701e+00
3.405774228493406497e+00
3.407227258912945089e+00
3.408689991343501369e+00
3.410155291310649872e+00
3.411612413128478849e+00
3.413067303882899584e+00
3.414525484956404178e+00
3.415985451719714572e+00
3.417442754877811240e+00
3.418897729124916296e+00
3.420353762834578593e+00
3.421812808872449096e+00
3.423273513270331136e+00
3.424731433678188441e+00
3.426192227088698417e+00
3.427656493695760087e+00
3.429121135354642913e+00
3.430591841318326729e+00
3.432060155781008870e+00
3.433529614130799157e+00
3.435001485375659414e+00
3.436465577429489215e+00
3.437923076796939537e+00
3.439377702716553742e+00
3.440835131034527983e+00
3.442297144627215477e+00
3.443760573295673755e+00
3.445224057792645844e+00
3.446690186748426754e+00
3.448160604539692198e+00
3.449628016106247141e+00
3.451087477042868557e+00
3.452548434169079083e+00
3.454016708357509291e+00
3.455488078610411407e+00
3.456958642939361059e+00
3.458424838092367448e+00
3.459887802392136891e+00
3.461355722169692672e+00
3.462833701400275466e+00
3.464317869461318367e+00
3.465798532393884024e+00
3.467270300656959847e+00
3.468735564819930062e+00
3.470205397098650391e+00
3.471678700913211735e+00
3.473154409511513219e+00
3.474629041975283883e+00
3.476096384886214530e+00
3.477566202703664455e+00
3.479049603122219114e+00
3.480537339117601103e+00
3.482016120412081861e+00
3.483487316980441229e+00
3.484961341762197407e+00
3.486445671710002081e+00
3.487936353318401128e+00
3.489428130055205468e+00
3.490925972255578102e+00
3.492426022748011949e+00
3.493921854966970830e+00
3.495419891412418600e+00
3.496915975791658138e+00
3.498406558246686338e+00
3.499893486782345686e+00
3.501389016653871256e+00
3.502884717612516852e+00
3.504370862175569812e+00
3.505862475448159543e+00
3.507364029778162084e+00
3.508867047113426896e+00
3.510360696115876422e+00
3.511849733947537189e+00
3.513346082183562036e+00
3.514846447422967035e+00
3.516344836581961619e+00
3.517841372094891561e+00
3.519337735601556716e+00
3.520836936414615259e+00
3.522338483069866744e+00
3.523838238164787473e+00
3.525341177198463960e+00
3.526851106162721461e+00
3.528359944888205479e+00
3.529865579891632077e+00
3.531373709755786461e+00
3.532890094211354803e+00
3.534406155352459500e+00
3.535917976135400043e+00
3.537426813594476638e+00
3.538936767076485523e+00
3.540449406948432465e+00
3.541958877513016635e+00
3.543469223617841113e+00
3.544982734576807903e+00
3.546501756816838213e+00
3.548025080646760365e+00
3.549553549099567995e+00
3.551087295957287893e+00
3.552617722076237161e+00
3.554136242498180387e+00
3.555649199085365808e+00
3.557172534122237995e+00
3.558698245795785642e+00
3.560220555287544997e+00
3.561739406882800996e+00
3.563250991371862408e+00
3.564765363280991028e+00
3.566283354736590638e+00
3.567800884672588602e+00
3.569322870659276781e+00
3.570852630206062805e+00
3.572384891326263467e+00
3.573919682994017855e+00
3.575458192265692947e+00
3.576996892341028023e+00
3.578537331152783274e+00
3.580069901912309227e+00
3.581598217451623434e+00
3.583129911170221060e+00
3.584662133848979693e+00
3.586204506309011997e+00
3.587759070256300475e+00
3.589314863158242108e+00
3.590863599586354926e+00
3.592408505374560690e+00
3.593951558207491015e+00
3.595487758897699671e+00
3.597019808877037761e+00
3.598555621461760889e+00
3.600095781661429406e+00
3.601643553537588360e+00
3.603196844513441466e+00
3.604750963600873881e+00
3.606301590428310888e+00
3.607849830849253703e+00
3.609402952657405184e+00
3.610955304772435426e+00
3.612502185678499789e+00
3.614048549889631534e+00
3.615604051752117964e+00
3.617169530434541702e+00
3.618738267585329460e+00
3.620304963600338599e+00
3.621864469715790680e+00
3.623418716209509949e+00
3.624977711614647991e+00
3.626541360465537878e+00
3.628103356991401185e+00
3.629662785550274329e+00
3.631219456938298951e+00
3.632773733885500622e+00
3.634338212400967105e+00
3.635911649617632246e+00
3.637486207965919149e+00
3.639062150379030580e+00
3.640635911593553153e+00
3.642203182871929457e+00
3.643764862250218783e+00
3.645325793248417323e+00
3.646888855181032785e+00
3.648455860843600629e+00
3.650026978036073455e+00
3.651599736430798604e+00
3.653172464189267998e+00
3.654752377541091057e+00
3.656335752805274009e+00
3.657917577941864451e+00
3.659496278979959438e+00
3.661064105438421201e+00
3.662624519458948846e+00
3.664184969228089450e+00
3.665750205340006840e+00
3.667327147944755339e+00
3.668906267243916552e+00
3.670482443985038312e+00
3.672064012781688369e+00
3.673646435337300176e+00
3.675220095307275336e+00
3.676784916513786250e+00
3.678351082399234251e+00
3.679920476014809427e+00
3.681491454811222308e+00
3.683063097581277479e+00
3.684638722700718017e+00
3.686221953929412987e+00
3.687809108408471204e+00
3.689395821578055568e+00
3.690983320681483715e+00
3.692565578327366094e+00
3.694142736225918711e+00
3.695727099015607919e+00
3.697314828364641315e+00
3.698902029635610766e+00
3.700491145467684095e+00
3.702079031190887548e+00
3.703661662120305564e+00
3.705246649259203551e+00
3.706836658395940898e+00
3.708424947649701764e+00
3.710008288212525152e+00
3.711588934568197828e+00
3.713171664554216989e+00
3.714751561009338232e+00
3.716335139833385703e+00
3.717929534957326254e+00
3.719525375843753867e+00
3.721122452171714112e+00
3.722715078811443590e+00
3.724299215988154277e+00
3.725876153136488789e+00
3.727451979091052525e+00
3.729031600164508298e+00
3.730614471885911776e+00
3.732206191615743407e+00
3.733809628862897245e+00
3.735419083833817488e+00
3.737025939538864527e+00
3.738637038732040896e+00
3.740253379373171594e+00
3.741856316816479566e+00
3.743445417603396663e+00
3.745038970853798777e+00
3.746639943289877372e+00
3.748240611376924658e+00
3.749847301712101899e+00
3.751458037410162927e+00
3.753069434787000169e+00
3.754691450136788955e+00
3.756316893302999116e+00
3.757940213636064897e+00
3.759560995494076963e+00
3.761183013006493159e+00
3.762810365312237781e+00
3.764436548508038438e+00
3.766055891903698161e+00
3.767678479426321392e+00
3.769312377606097719e+00
3.770947755491369069e+00
3.772578858355020159e+00
3.774203711669423367e+00
3.775819406230308317e+00
3.777436544657247097e+00
3.779061009597952658e+00
3.780688840756333047e+00
3.782316836490535739e+00
3.783938394228314017e+00
3.785563613505594560e+00
3.787194386989417794e+00
3.788832445880497168e+00
3.790477748008818537e+00
3.792116287307907285e+00
3.793752255656157590e+00
3.795393999173760857e+00
3.797045358572455953e+00
3.798701876646903397e+00
3.800364763539944235e+00
3.802037570657938570e+00
3.803711601395862285e+00
3.805382450707203823e+00
3.807044075119324855e+00
3.808698154892187215e+00
3.810345961214306243e+00
3.811992487602978930e+00
3.813641537979646667e+00
3.815289100832497393e+00
3.816952228393953650e+00
3.818632274750589417e+00
3.820318938709229339e+00
3.822004599870455266e+00
3.823684075990138709e+00
3.825360795122499269e+00
3.827034198990508340e+00
3.828706577170816860e+00
3.830375419072989729e+00
3.832045000941736390e+00
3.833725830151766267e+00
3.835401922272454467e+00
3.837066198928235750e+00
3.838730042677785725e+00
3.840393600281542419e+00
3.842068828241367306e+00
3.843751443532172019e+00
3.845426902420105097e+00
3.847102682054984957e+00
3.848789381170712787e+00
3.850485756637845203e+00
3.852184672544473720e+00
3.853883990940353499e+00
3.855581911157471175e+00
3.857283735296259675e+00
3.858990287620765791e+00
3.860690614577696689e+00
3.862384759376322751e+00
3.864076091690791692e+00
3.865764268456543640e+00
3.867454691563918523e+00
3.869145712681502758e+00
3.870830899061634689e+00
3.872508778252768735e+00
3.874188875855784531e+00
3.875871470235508820e+00
3.877553953282705468e+00
3.879241790084857033e+00
3.880931940166506333e+00
3.882630798539190575e+00
3.884334658726311229e+00
3.886037717081935128e+00
3.887747987919401460e+00
3.889463462197428001e+00
3.891172849367644293e+00
3.892875589615615084e+00
3.894572645044553472e+00
3.896257722636855547e+00
3.897944576961218210e+00
3.899645841265123813e+00
3.901353987132853973e+00
3.903060822736858615e+00
3.904764309131718569e+00
3.906465528822756106e+00
3.908158223358999539e+00
3.909850328298218880e+00
3.911555192078840726e+00
3.913266112825351861e+00
3.914984069513286258e+00
3.916702059299751681e+00
3.918409085438835149e+00
3.920109896852734366e+00
3.921811339273479025e+00
3.923517491510265298e+00
3.925226775595001438e+00
3.926939726968585287e+00
3.928650868736855095e+00
3.930355237899852749e+00
3.932060780178676662e+00
3.933771051733114366e+00
3.935487925428589051e+00
3.937212303062630259e+00
3.938934887860236600e+00
3.940659057916778618e+00
3.942392833298016264e+00
3.944132416489854354e+00
3.945874454341786297e+00
3.947618555530694628e+00
3.949363168880278163e+00
3.951106838707174163e+00
3.952845996936677597e+00
3.954575690858892489e+00
3.956302701697193225e+00
3.958026679334255782e+00
3.959749013375061022e+00
3.961476705055173131e+00
3.963211717838643455e+00
3.964950678514655102e+00
3.966697934351898880e+00
3.968457025439773300e+00
3.970220615854848312e+00
3.971990751496580874e+00
3.973754292591986204e+00
3.975500274048866078e+00
3.977239596981036129e+00
3.978988676624197307e+00
3.980743924084485297e+00
3.982505486969427189e+00
3.984277749600046548e+00
3.986052835363918856e+00
3.987823303195861424e+00
3.989584815533669726e+00
3.991347295942357487e+00
3.993116078166888183e+00
3.994895795811069128e+00
3.996680771193049875e+00
3.998459672901698791e+00
4.000229590741142260e+00
4.001991157037066316e+00
4.003759780188687500e+00
4.005542541075811869e+00
4.007326368388925530e+00
4.009104231944193408e+00
4.010877253091467587e+00
4.012647584542986756e+00
4.014424922217453506e+00
4.016202753239860535e+00
4.017965801176240248e+00
4.019722447422971356e+00
4.021484766274401323e+00
4.023252055214133094e+00
4.025020032663443104e+00
4.026793300480677296e+00
4.028574704116268279e+00
4.030367868068656101e+00
4.032171213140919974e+00
4.033974986552952835e+00
4.035770918071873048e+00
4.037551756924762536e+00
4.039328016171811697e+00
4.041099631961533767e+00
4.042865254604455671e+00
4.044633877432140423e+00
4.046407428993381572e+00
4.048186417352948929e+00
4.049977852865274563e+00
4.051783719296036423e+00
4.053585633149562106e+00
4.055380194997970200e+00
4.057168973252805344e+00
4.058948881562638888e+00
4.060732603130378315e+00
4.062522408679023478e+00
4.064319630242316350e+00
4.066126329618225732e+00
4.067929327311134102e+00
4.069725357464373694e+00
4.071522557223318906e+00
4.073325333677882298e+00
4.075123641200430136e+00
4.076917537075324560e+00
4.078721050948007409e+00
4.080539916637416553e+00
4.082360091928707746e+00
4.084177949773703631e+00
4.085998678167118925e+00
4.087828979168287802e+00
4.089673119450575989e+00
4.091518856502150747e+00
4.093365263013199140e+00
4.095214611654344417e+00
4.097063631895517588e+00
4.098909246534160111e+00
4.100750855161241937e+00
4.102586529487386002e+00
4.104414774181759817e+00
4.106236778817963007e+00
4.108060676452335080e+00
4.109891041573326298e+00
4.111731037900860919e+00
4.113575797098683040e+00
4.115424824438865592e+00
4.117276986400783656e+00
4.119132624128924114e+00
4.120992112588360179e+00
4.122843710891542557e+00
4.124694301650969841e+00
4.126543066963600737e+00
4.128385142351111092e+00
4.130228724487175818e+00
4.132079321984672760e+00
4.133935784228643051e+00
4.135791845308181003e+00
4.137645005107879470e+00
4.139487762786274949e+00
4.141324619346518077e+00
4.143171198991986159e+00
4.145027664972427139e+00
4.146883064984351996e+00
4.148729818216963849e+00
4.150588255724454001e+00
4.152467618997603971e+00
4.154343168966959432e+00
4.156206238871767766e+00
4.158076990871872880e+00
4.159955953490344527e+00
4.161835266400407463e+00
4.163707913106028613e+00
4.165561968607343069e+00
4.167417573869126812e+00
4.169288024626180977e+00
4.171163058173708471e+00
4.173047226892149908e+00
4.174943717152731715e+00
4.176841783847262235e+00
4.178744822543897008e+00
4.180650314075172069e+00
4.182547187729608318e+00
4.184445703080112544e+00
4.186351380371949205e+00
4.188259649481723024e+00
4.190165823395469502e+00
4.192071700304034643e+00
4.193980626283046576e+00
4.195883281428814726e+00
4.197787984597992406e+00
4.199704322588092786e+00
4.201625175145470514e+00
4.203551163004374480e+00
4.205482252020512846e+00
4.207415119512580404e+00
4.209348255980573050e+00
4.211277062516441738e+00
4.213202226943609574e+00
4.215134841607445892e+00
4.217066362288223402e+00
4.218991816464153111e+00
4.220920087122972397e+00
4.222853143526921649e+00
4.224786532880150602e+00
4.226708390891331213e+00
4.228628691090094982e+00
4.230557535171591610e+00
4.232488269831068628e+00
4.234418056230626171e+00
4.236348575066705813e+00
4.238284703256431030e+00
4.240229796152379826e+00
4.242176111461208876e+00
4.244115066240307321e+00
4.246053605899254180e+00
4.248002143233889250e+00
4.249956233769976777e+00
4.251906551628749753e+00
4.253849922895024172e+00
4.255797518311575267e+00
4.257755376095095023e+00
4.259715101975725560e+00
4.261672628199635326e+00
4.263621419311932392e+00
4.265570779813848468e+00
4.267522644952712163e+00
4.269462702375493635e+00
4.271408773181740059e+00
4.273362833075522893e+00
4.275307111302276475e+00
4.277253516286646295e+00
4.279203714600140707e+00
4.281151341257300125e+00
4.283098618351837139e+00
4.285050054775575212e+00
4.287015100223152686e+00
4.288992894785419452e+00
4.290972371532797425e+00
4.292949852619250883e+00
4.294927906659112615e+00
4.296911250963399986e+00
4.298901723786978657e+00
4.300896859213908741e+00
4.302888756819213789e+00
4.304877659533925538e+00
4.306872187714876787e+00
4.308861416975948266e+00
4.310851702595440926e+00
4.312848938933638188e+00
4.314850592338312474e+00
4.316858437119542202e+00
4.318867536430140319e+00
4.320879016086504265e+00
4.322878410130415183e+00
4.324866720009945986e+00
4.326863442375051605e+00
4.328867433803885945e+00
4.330871500522858852e+00
4.332874991598798964e+00
4.334881363023952439e+00
4.336887681024562013e+00
4.338898472659248995e+00
4.340917568696849749e+00
4.342944415084724952e+00
4.344983062831665244e+00
4.347026038015034288e+00
4.349066957741784201e+00
4.351105165545383180e+00
4.353141350357725869e+00
4.355182557399695398e+00
4.357229763171329040e+00
4.359271109666572386e+00
4.361305797773294302e+00
4.363343499716231477e+00
4.365386100687283388e+00
4.367427165711644577e+00
4.369467643921867150e+00
4.371508925612289431e+00
4.373546037465254166e+00
4.375589231857942352e+00
4.377646318534672787e+00
4.379702157793314399e+00
4.381745540266049233e+00
4.383780255500992595e+00
4.385809732005101935e+00
4.387837824849384560e+00
4.389871682690191790e+00
4.391906738241176278e+00
4.393940088760404095e+00
4.395969576488804265e+00
4.397998485118714385e+00
4.400038670755940906e+00
4.402076064266844391e+00
4.404109500020866541e+00
4.406153696855120039e+00
4.408210269567590878e+00
4.410271335382302205e+00
4.412335534835225559e+00
4.414408689190952195e+00
4.416487859068231714e+00
4.418563549426743897e+00
4.420628694802630321e+00
4.422690080526429313e+00
4.424759301249898691e+00
4.426845720685558483e+00
4.428938353397293248e+00
4.431025491537265992e+00
4.433115538661190236e+00
4.435213110742910025e+00
4.437313231082020692e+00
4.439413583593516677e+00
4.441514771098126424e+00
4.443626345959923007e+00
4.445750416001058802e+00
4.447881733529032822e+00
4.450005325138037371e+00
4.452113013145728715e+00
4.454224955177457090e+00
4.456348468074336822e+00
4.458485491257557776e+00
4.460633208773419511e+00
4.462787694374465097e+00
4.464948187504989896e+00
4.467114132776831781e+00
4.469279490363486040e+00
4.471440226479764135e+00
4.473603143096030799e+00
4.475773806906221175e+00
4.477960520678357703e+00
4.480150452624314994e+00
4.482334982538353607e+00
4.484507065137538717e+00
4.486656366206488222e+00
4.488804818061509216e+00
4.490961745622611190e+00
4.493118150038956315e+00
4.495281349893638811e+00
4.497456417749495117e+00
4.499632037247896399e+00
4.501789931532799827e+00
4.503947670180661333e+00
4.506130218553192179e+00
4.508324260224201296e+00
4.510517476085932564e+00
4.512706680050049712e+00
4.514892977030165788e+00
4.517081738706195893e+00
4.519269764635588160e+00
4.521448865044686016e+00
4.523634974088332150e+00
4.525838943347491927e+00
4.528047496976523867e+00
4.530260723523769961e+00
4.532480234336374814e+00
4.534706291397784028e+00
4.536934631336558610e+00
4.539156756677749094e+00
4.541368618924833456e+00
4.543582414353508625e+00
4.545818413781190337e+00
4.548066453496639738e+00
4.550308739120772827e+00
4.552546694990853737e+00
4.554783125336962613e+00
4.557023399818670661e+00
4.559285265173670609e+00
4.561569462690369114e+00
4.563851024302373993e+00
4.566127148594096852e+00
4.568409405956869840e+00
4.570690818942804157e+00
4.572962284858449244e+00
4.575236469336430467e+00
4.577523700226188375e+00
4.579808667111510800e+00
4.582088467787268193e+00
4.584367264207289239e+00
4.586650935743779023e+00
4.588946588395557136e+00
4.591256594587071582e+00
4.593572638510626582e+00
4.595890817124438144e+00
4.598209885743625769e+00
4.600513383441220405e+00
4.602807901038348248e+00
4.605098618769143393e+00
4.607392327113743136e+00
4.609684520565417110e+00
4.611969433608221536e+00
4.614255938497881182e+00
4.616546783700981926e+00
4.618843301027503401e+00
4.621135285970825457e+00
4.623424112147879406e+00
4.625722175599532804e+00
4.628022894281106581e+00
4.630320723009557327e+00
4.632624055843145072e+00
4.634925855558116758e+00
4.637232164759764075e+00
4.639551043064033209e+00
4.641881811774203115e+00
4.644221585059697510e+00
4.646562115291608563e+00
4.648910972535413855e+00
4.651259015948991049e+00
4.653603377233294758e+00
4.655946863414987646e+00
4.658285439734362043e+00
4.660628168266273796e+00
4.662971699362506328e+00
4.665303651381233152e+00
4.667631425019360236e+00
4.669963833252432472e+00
4.672308047061153324e+00
4.674668597271566917e+00
4.677028476006462654e+00
4.679383381970849243e+00
4.681752744308476544e+00
4.684140044424542459e+00
4.686528440573626497e+00
4.688916409726976653e+00
4.691313118033464846e+00
4.693712047669428067e+00
4.696109438796124635e+00
4.698515534361776602e+00
4.700924438383442094e+00
4.703339624352356196e+00
4.705757404741930827e+00
4.708170193966876305e+00
4.710593777641594926e+00
4.713023119262445881e+00
4.715451593009233555e+00
4.717879960200471956e+00
4.720310875566690711e+00
4.722748715375791662e+00
4.725191529111175015e+00
4.727649635009826490e+00
4.730119342492675294e+00
4.732599456063854682e+00
4.735090108575009893e+00
4.737578100452792818e+00
4.740071941604293571e+00
4.742570186096333629e+00
4.745077616488988070e+00
4.747591206614726111e+00
4.750101932017767759e+00
4.752622774178441034e+00
4.755147318065046314e+00
4.757659476586654890e+00
4.760172842470839605e+00
4.762701667168647290e+00
4.765231237272048226e+00
4.767762588496364806e+00
4.770296806539803036e+00
4.772840359086266915e+00
4.775399264214436279e+00
4.777950971295250149e+00
4.780498495097079470e+00
4.783058136190344811e+00
4.785620031396601526e+00
4.788181213044109263e+00
4.790745891256433353e+00
4.793316027338621055e+00
4.795881764327307728e+00
4.798438140325623991e+00
4.800988318059489224e+00
4.803533928998073854e+00
4.806086986962904817e+00
4.808633001182065492e+00
4.811174037609924348e+00
4.813727591674297202e+00
4.816277350031566762e+00
4.818815499003570757e+00
4.821350513354444978e+00
4.823894702086445996e+00
4.826457820361067519e+00
4.829027812780379847e+00
4.831600648938747078e+00
4.834177278703520209e+00
4.836743987413305135e+00
4.839306356835740175e+00
4.841872398448670012e+00
4.844440516086457649e+00
4.847011092059399395e+00
4.849582252163043172e+00
4.852161800742714526e+00
4.854762293842393994e+00
4.857372113513553913e+00
4.859981844953012775e+00
4.862591272231907347e+00
4.865202814714284507e+00
4.867820035746267315e+00
4.870456104857154855e+00
4.873117302903610337e+00
4.875789318794404359e+00
4.878465836937038169e+00
4.881144882566985643e+00
4.883834521815164642e+00
4.886521155954381967e+00
4.889193197247925227e+00
4.891879993145280991e+00
4.894587171180283747e+00
4.897291224246681729e+00
4.899973634320010873e+00
4.902653291868808161e+00
4.905345967203192714e+00
4.908037151219095229e+00
4.910730292986409395e+00
4.913439201519864241e+00
4.916165720866563227e+00
4.918908364613739259e+00
4.921654795255450132e+00
4.924402082537023162e+00
4.927156034616884561e+00
4.929907940923452081e+00
4.932648829203384544e+00
4.935380112615379566e+00
4.938118120191449911e+00
4.940861723534117900e+00
4.943595242999607287e+00
4.946320042245877069e+00
4.949056846854849034e+00
4.951799283651243222e+00
4.954534665105731150e+00
4.957274450841139490e+00
4.960037047190861692e+00
4.962825471780385911e+00
4.965620295864500378e+00
4.968406352552291239e+00
4.971190292268511612e+00
4.973988886855831737e+00
4.976792339830483414e+00
4.979600182499170025e+00
4.982426469409666048e+00
4.985271625498114645e+00
4.988132827494622390e+00
4.990992078865692960e+00
4.993838628583888273e+00
4.996689859944126511e+00
4.999547870159868346e+00
5.002405226253356041e+00
5.005255681526430855e+00
5.008104390366634462e+00
5.010970797628821138e+00
5.013845989440328665e+00
5.016742546528351276e+00
5.019668221206169179e+00
5.022602171370929902e+00
5.025539583066614746e+00
5.028490012301905843e+00
5.031454505281610423e+00
5.034421117138541568e+00
5.037401231739113250e+00
5.040393183024142409e+00
5.043392877817544750e+00
5.046397265958605161e+00
5.049408913243185637e+00
5.052440932908594640e+00
5.055466654091620882e+00
5.058482867783606451e+00
5.061487494634684836e+00
5.064484210350926219e+00
5.067497508528614247e+00
5.070520013039732987e+00
5.073541724333629155e+00
5.076555643077251823e+00
5.079581214429006231e+00
5.082654401850721371e+00
5.085739696085148864e+00
5.088814076497361505e+00
5.091886490844538926e+00
5.094950085658958017e+00
5.098017524180472826e+00
5.101081705315876569e+00
5.104144369480057897e+00
5.107213775516031617e+00
5.110282404630662967e+00
5.113352426811601958e+00
5.116427491774034664e+00
5.119512331008274408e+00
5.122599038092056745e+00
5.125688350245630076e+00
5.128789805727861584e+00
5.131901965895905526e+00
5.135043877817039082e+00
5.138216885577628013e+00
5.141383828579037640e+00
5.144534190879819668e+00
5.147709757395337427e+00
5.150909651235338060e+00
5.154105258104651810e+00
5.157296989156993305e+00
5.160482445703157062e+00
5.163685016315222143e+00
5.166911366427671126e+00
5.170134328686851966e+00
5.173346087686963912e+00
5.176555194315854536e+00
5.179781087868202683e+00
5.183024578793680170e+00
5.186274673835089111e+00
5.189555424858089516e+00
5.192869228144477489e+00
5.196208395144336301e+00
5.199570875211657395e+00
5.202959827350559507e+00
5.206366379911739450e+00
5.209754196633378243e+00
5.213136527940131160e+00
5.216543124266552311e+00
5.219946142259533239e+00
5.223337744102056313e+00
5.226723703653028963e+00
5.230110229833490720e+00
5.233520255964193346e+00
5.236958037449099379e+00
5.240414216691651639e+00
5.243874176800215281e+00
5.247348073292602777e+00
5.250850595477301930e+00
5.254368897771652946e+00
5.257886385708147259e+00
5.261418817329751363e+00
5.264939124045684871e+00
5.268436515486651039e+00
5.271927522390864596e+00
5.275426883508526288e+00
5.278938939488632798e+00
5.282457108280970814e+00
5.286005200850401486e+00
5.289560150491379176e+00
5.293124841441112949e+00
5.296721086622613761e+00
5.300346706862889334e+00
5.303991385218725263e+00
5.307634565370578983e+00
5.311288886201376513e+00
5.314963723638197912e+00
5.318679030823654230e+00
5.322427784045507870e+00
5.326159056939537173e+00
5.329864499952522650e+00
5.333568698456422119e+00
5.337290364272288201e+00
5.341016447561114155e+00
5.344737688507621876e+00
5.348478416862783469e+00
5.352231969783373344e+00
5.356002654219039982e+00
5.359801985553603210e+00
5.363620804533848485e+00
5.367457851636439514e+00
5.371317028499377422e+00
5.375176402503192286e+00
5.379036686341805762e+00
5.382911379137311769e+00
5.386785355036086465e+00
5.390646996644863798e+00
5.394482983961314204e+00
5.398314737762830440e+00
5.402175163896234089e+00
5.406074948881621545e+00
5.409989079499008646e+00
5.413909234952771321e+00
5.417867193693723493e+00
5.421841528930294807e+00
5.425785338752270093e+00
5.429719843192816420e+00
5.433680854773561109e+00
5.437659595798136181e+00
5.441641826586022468e+00
5.445643974196405779e+00
5.449690099073166927e+00
5.453766544807501226e+00
5.457863843636898693e+00
5.461981200209601539e+00
5.466104021231534382e+00
5.470250041928239604e+00
5.474458026186943549e+00
5.478699679331016981e+00
5.482916860090409905e+00
5.487107189936048179e+00
5.491298704763536875e+00
5.495521955724303353e+00
5.499789013367670343e+00
5.504100610009560413e+00
5.508430947592796834e+00
5.512757420657084850e+00
5.517100929548687027e+00
5.521422904197380355e+00
5.525728950016753238e+00
5.530074724558996735e+00
5.534441623156800105e+00
5.538818960968954208e+00
5.543222781077684402e+00
5.547637071752250293e+00
5.552049777657277474e+00
5.556485423745088248e+00
5.560959201862237578e+00
5.565472207704964980e+00
5.569993323672747465e+00
5.574516376751688540e+00
5.579034200868500548e+00
5.583540399989444403e+00
5.588060042094091351e+00
5.592611358524152365e+00
5.597219736585422822e+00
5.601862853169746970e+00
5.606513558826089927e+00
5.611163398516526790e+00
5.615846824410387406e+00
5.620551883113733105e+00
5.625242727713535729e+00
5.629956062138608885e+00
5.634706468566388793e+00
5.639468218139254141e+00
5.644257959572096084e+00
5.649092865493953397e+00
5.653911647383918826e+00
5.658713756802597139e+00
5.663556106047474614e+00
5.668429648990054304e+00
5.673267632134777472e+00
5.678044480715894515e+00
5.682829076810866020e+00
5.687647560561932103e+00
5.692468676295344920e+00
5.697333779392204534e+00
5.702228453889839344e+00
5.707136412054061303e+00
5.712063733530390763e+00
5.717006857140697562e+00
5.721969674661241179e+00
5.726963181302328287e+00
5.732046910666250383e+00
5.737206144850104828e+00
5.742411454311177721e+00
5.747696470162371618e+00
5.753065969758758946e+00
5.758475283654394872e+00
5.763913483565437978e+00
5.769359359495375372e+00
5.774764239351461548e+00
5.780176862401266824e+00
5.785678986687048386e+00
5.791287445025672831e+00
5.796955411480099407e+00
5.802650483133476200e+00
5.808365003762592238e+00
5.814047803578534790e+00
5.819686856452273460e+00
5.825357361266197742e+00
5.831111048265753105e+00
5.836929388607329905e+00
5.842764149162619880e+00
5.848654025887238816e+00
5.854599757152007200e+00
5.860479874774389586e+00
5.866282088595755617e+00
5.872113170396676018e+00
5.878027372005099949e+00
5.883942589202050932e+00
5.889892862176396626e+00
5.895938888849754811e+00
5.901978189722690615e+00
5.907997274438305801e+00
5.914009539201630083e+00
5.920029170004363905e+00
5.926115178863445188e+00
5.932311817547065935e+00
5.938574882631549201e+00
5.944841619253267595e+00
5.951103393350970272e+00
5.957379790402397290e+00
5.963684938889348253e+00
5.970010321488990357e+00
5.976394368606517737e+00
5.982796811256509528e+00
5.989251697828692045e+00
5.995793148669695150e+00
6.002361527626359106e+00
6.008969371483156685e+00
6.015643792434989479e+00
6.022393618307040342e+00
6.029214661198048830e+00
6.036126234432645177e+00
6.043130407114845504e+00
6.050218580081554443e+00
6.057391330991781508e+00
6.064616401959948000e+00
6.071914069363711697e+00
6.079291481530637142e+00
6.086728222098937380e+00
6.094205692461892809e+00
6.101647016976639470e+00
6.109100614530602158e+00
6.116574393635964668e+00
6.123933883015022950e+00
6.131217004042015972e+00
6.138529789822878335e+00
6.145893677673299749e+00
6.153243670597609238e+00
6.160590100510834333e+00
6.168050066837087897e+00
6.175645933995490111e+00
6.183305110980545471e+00
6.191002001331706417e+00
6.198798990047121649e+00
6.206705217312725509e+00
6.214717325522038927e+00
6.222832670948642786e+00
6.231065885069485333e+00
6.239377019439052319e+00
6.247726401775911320e+00
6.256098866420516380e+00
6.264453030690157576e+00
6.272904493843822316e+00
6.281507647214700008e+00
6.290196894576712161e+00
6.298832100644957244e+00
6.307402807493072139e+00
6.315960828433103025e+00
6.324516118473290760e+00
6.333275315093492175e+00
6.342279666375119085e+00
6.351358826161447979e+00
6.360419786275025800e+00
6.369572935150769055e+00
6.379008006784724572e+00
6.388730836778995226e+00
6.398549210871693482e+00
6.408284887592250456e+00
6.417945555338158137e+00
6.427799182147106549e+00
6.437936868802121460e+00
6.448183318171825107e+00
6.458517013052541778e+00
6.468999358075898876e+00
6.479744078942060170e+00
6.490878844078916465e+00
6.502269225722710821e+00
6.513709812403278399e+00
6.525295076692746221e+00
6.537102353382412190e+00
6.549158190665740342e+00
6.561359457614135415e+00
6.573683886857247138e+00
6.586340274930119421e+00
6.599327223778268525e+00
6.612568986619120182e+00
6.625942379809196758e+00
6.639484464414981524e+00
6.653188341202167955e+00
6.666991342836560364e+00
6.680916198732547606e+00
6.695150477718063264e+00
6.709809409001693759e+00
6.724666013392275765e+00
6.739822812410266373e+00
6.755503658998867955e+00
6.771575109839027107e+00
6.787907354526214299e+00
6.804843337289663729e+00
6.822447368695971015e+00
6.840652368862737198e+00
6.859764527712475690e+00
6.879599640864175747e+00
6.899500321763945898e+00
6.919217108249166692e+00
6.939183107141949414e+00
6.959894049845388508e+00
6.981868724948268046e+00
7.005303264877309921e+00
7.029604724066047972e+00
7.054543500680825474e+00
7.079994415975937372e+00
7.106326205960099784e+00
7.133921502878296295e+00
7.162852176953510508e+00
7.192849984404636743e+00
7.223541022781557075e+00
7.255631888437339860e+00
7.290359389064851925e+00
7.328237221809761337e+00
7.368161879170666673e+00
7.408813715601699101e+00
7.449515370541170078e+00
7.491648101208811639e+00
7.536419809853022400e+00
7.583512922418859326e+00
7.635561819227996594e+00
7.692370328084086495e+00
7.756189945995575208e+00
7.832620184882554959e+00
7.923013502777992656e+00
8.033984717079089677e+00
8.187786588766256202e+00
8.446886171995142689e+00


==> anc/Fig03_omega_L16.txt <==
4.292838830643837993e-04
8.173483506619680719e-04
1.204086782224666162e-03
1.591729247824399300e-03
1.978712737677692894e-03
2.366141851684851541e-03
2.753514112117417655e-03
3.141045864098839218e-03
3.528702711532829064e-03
3.916183305095041409e-03
4.303788063387878511e-03
4.690402218025976379e-03
5.077602024234762271e-03
5.465234560859783333e-03
5.852971696976403022e-03
6.241163719180097512e-03
6.628949363943700997e-03
7.016773805757802081e-03
7.404732118543953974e-03
7.793123882606113953e-03
8.181878078895681722e-03
8.570673806147731041e-03
8.960376810029528627e-03
9.349229631045464714e-03
9.737200477332588061e-03
1.012504361404718313e-02
1.051346874961703662e-02
1.090298797399190563e-02
1.129246733150285516e-02
1.168088633243035378e-02
1.206784774341469225e-02
1.245442953475341293e-02
1.284139356781638722e-02
1.322841577309998538e-02
1.361602095695579537e-02
1.400388537273485404e-02
1.439150912732283308e-02
1.477956654361586505e-02
1.516656955417129866e-02
1.555339020380864731e-02
1.594056260935939467e-02
1.632842553887706508e-02
1.671695927825095351e-02
1.710502584325697406e-02
1.749312334871949356e-02
1.788084394801519802e-02
1.826765862358247644e-02
1.865445062201189289e-02
1.904156481688083768e-02
1.942867166133720527e-02
1.981659161225666002e-02
2.020499889441766325e-02
2.059320540984629216e-02
2.098068811521087637e-02
2.136769243255230016e-02
2.175532149280373292e-02
2.214252367840206445e-02
2.252886206629651708e-02
2.291523913972250831e-02
2.330185608210011763e-02
2.368855706129417357e-02
2.407459472860699543e-02
2.446125707932301357e-02
2.484797676571202235e-02
2.523462104001355025e-02
2.562125497932556464e-02
2.600791264873822048e-02
2.639490532822481514e-02
2.678040268457649795e-02
2.716510530821959063e-02
2.754968401338265052e-02
2.793506856545301814e-02
2.831989412732488498e-02
2.870444931247168388e-02
2.909053628629185845e-02
2.947642497887446172e-02
2.986257636682255676e-02
3.024824922673430977e-02
3.063337378851636525e-02
3.101880886100542509e-02
3.140367836162519938e-02
3.178980933830655164e-02
3.217579154365814847e-02
3.256155517185361364e-02
3.294876974397269870e-02
3.333656763059669043e-02
3.372476083136629471e-02
3.411222675440087060e-02
3.449923416691879491e-02
3.488657311266901012e-02
3.527422054355461994e-02
3.566185168228261371e-02
3.604920036650690468e-02
3.643658458777671028e-02
3.682408040529483451e-02
3.721042659063950042e-02
3.759605790345299514e-02
3.798130374921730723e-02
3.836764547764086319e-02
3.875496971269029589e-02
3.914171900678708321e-02
3.952899397081913180e-02
3.991608876266321271e-02
4.030364240168654577e-02
4.069168013713599097e-02
4.107947895996467980e-02
4.146783293617491151e-02
4.185633218255897098e-02
4.224445601615626350e-02
4.263291741726968342e-02
4.302095413972013838e-02
4.340810184613894812e-02
4.379497615654129317e-02
4.418196700827117102e-02
4.456814258767965997e-02
4.495435514341850070e-02
4.534167367943500726e-02
4.572958548849023058e-02
4.611760958039141933e-02
4.650464436109218169e-02
4.689125571899781242e-02
4.727790693972259983e-02
4.766523420742142109e-02
4.805401112250525658e-02
4.844295812162364295e-02
4.883141005346677138e-02
4.921994987522962384e-02
4.960816889919063277e-02
4.999665193893707699e-02
5.038404710538730430e-02
5.077159914315832606e-02
5.116003543011841265e-02
5.154753258410620792e-02
5.193395905108556809e-02
5.232175413182007379e-02
5.271112566832258234e-02
5.310058148504592790e-02
5.348978970425508073e-02
5.387856707999660877e-02
5.426824710935451018e-02
5.465724930548418459e-02
5.504519326192985201e-02
5.543330358926648604e-02
5.582069501836448705e-02
5.620663206790115635e-02
5.659359112547238113e-02
5.698125025675489230e-02
5.736797784774420178e-02
5.775474867417278863e-02
5.814292685554171836e-02
5.853203075214275658e-02
5.892044739294062528e-02
5.930877588671722156e-02
5.969665283753353147e-02
6.008460820216937615e-02
6.047323701730857731e-02
6.086267807065789265e-02
6.125302325546663068e-02
6.164313725032728730e-02
6.203228851887405276e-02
6.242059066242978960e-02
6.280863055426938457e-02
6.319644492041910644e-02
6.358464509837122303e-02
6.397345896384044883e-02
6.436140620543386037e-02
6.474903054498773458e-02
6.513683618370411099e-02
6.552408527337981459e-02
6.591247655977518216e-02
6.630097432098931709e-02
6.668811746023023401e-02
6.707487421697425067e-02
6.746237244471074701e-02
6.785019332399704062e-02
6.823817485654876114e-02
6.862555323300072174e-02
6.901176894590599353e-02
6.939731063969584168e-02
6.978342427197774256e-02
7.017025471103360834e-02
7.055706376300155402e-02
7.094381724282591839e-02
7.133020003244126828e-02
7.171727718723272527e-02
7.210440234280514338e-02
7.249199855825497196e-02
7.287900279361013423e-02
7.326473194047852799e-02
7.365104630765628713e-02
7.403783333383741339e-02
7.442361383470671998e-02
7.480911671230229543e-02
7.519508133616532863e-02
7.558116311987868319e-02
7.596760393934860744e-02
7.635415010027715721e-02
7.674028807126032081e-02
7.712626722057566719e-02
7.751306685894956972e-02
7.790026746231509813e-02
7.828711987579381471e-02
7.867314210626603910e-02
7.905949332077460978e-02
7.944571291683512337e-02
7.983124674494203321e-02
8.021723561737725827e-02
8.060397349029904679e-02
8.099188713078671331e-02
8.137899722869265662e-02
8.176615523156745280e-02
8.215327488795316768e-02
8.253897474580917937e-02
8.292552162132485472e-02
8.331226737015896833e-02
8.369899984339372601e-02
8.408530726204110906e-02
8.447072180224284021e-02
8.485718360862405663e-02
8.524546949774879090e-02
8.563340404276982565e-02
8.602045995594631567e-02
8.640734091584534315e-02
8.679426875444698486e-02
8.718134256851413355e-02
8.756849214083244071e-02
8.795485904600142124e-02
8.833990404220526393e-02
8.872526386293487499e-02
8.911057611062642159e-02
8.949505488328921010e-02
8.987992773978183136e-02
9.026521352662141007e-02
9.065111760333277591e-02
9.103783396226182434e-02
9.142471837662936862e-02
9.181260438791478962e-02
9.220043209063655265e-02
9.258723044571344485e-02
9.297392695532141760e-02
9.336116689226574283e-02
9.374736919446662042e-02
9.413196832640062517e-02
9.451797720119338442e-02
9.490496830334020639e-02
9.529159845710788446e-02
9.567877043354870714e-02
9.606694118319984710e-02
9.645415819155048198e-02
9.684020724194962459e-02
9.722751182099398370e-02
9.761471484465669701e-02
9.800202694812605586e-02
9.838984708471266993e-02
9.877725371754914052e-02
9.916387035313328768e-02
9.954999600633931967e-02
9.993571052423942669e-02
1.003220679394623838e-01
1.007095530951010592e-01
1.010973633892493506e-01
1.014851579081596650e-01
1.018729830024427130e-01
1.022617183340743252e-01
1.026516364915190105e-01
1.030411852186428751e-01
1.034301427416913222e-01
1.038197908660845603e-01
1.042100851972907610e-01
1.045999569733969264e-01
1.049879320983914677e-01
1.053758547826210840e-01
1.057649263284621555e-01
1.061531879650252086e-01
1.065404166368101313e-01
1.069282170150666483e-01
1.073169956371779893e-01
1.077061468091395774e-01
1.080960132114997807e-01
1.084861192290655779e-01
1.088759370402660465e-01
1.092659872175251873e-01
1.096554547780397987e-01
1.100447166213448652e-01
1.104344909081833720e-01
1.108247713431828596e-01
1.112152146830277522e-01
1.116057146884581325e-01
1.119974999975794361e-01
1.123908416951601846e-01
1.127830993264857112e-01
1.131736425844283300e-01
1.135635681158687765e-01
1.139536946128086869e-01
1.143434510713474545e-01
1.147327222342220537e-01
1.151222409381149198e-01
1.155113865068186224e-01
1.159003824087500162e-01
1.162895774321962145e-01
1.166786468921144765e-01
1.170686619675766760e-01
1.174588521311875078e-01
1.178490040146682183e-01
1.182384437604870608e-01
1.186275136411030495e-01
1.190179261043752268e-01
1.194080108214052305e-01
1.197974646069897009e-01
1.201874274177141821e-01
1.205773897390473581e-01
1.209669404814533444e-01
1.213562642373493677e-01
1.217461520699120031e-01
1.221361094592560287e-01
1.225250256771741458e-01
1.229145880780917605e-01
1.233043073252806238e-01
1.236940545361146088e-01
1.240838861049848030e-01
1.244734210705798344e-01
1.248622161485545973e-01
1.252497711141396519e-01
1.256372436595820374e-01
1.260242238188329644e-01
1.264125938782038605e-01
1.268019979744455239e-01
1.271909926963450399e-01
1.275795326155881870e-01
1.279670857774788673e-01
1.283553378098321873e-01
1.287438606562931465e-01
1.291326397551376681e-01
1.295209606284217219e-01
1.299083438336006147e-01
1.302954895548676939e-01
1.306823979111502998e-01
1.310694024918552802e-01
1.314580045248981144e-01
1.318467521496847761e-01
1.322344093168285606e-01
1.326228770054337369e-01
1.330110295063803572e-01
1.333976344630518340e-01
1.337853046009403191e-01
1.341739678403347513e-01
1.345612278168134834e-01
1.349485522582933861e-01
1.353367021419352723e-01
1.357232612255430404e-01
1.361098091068436156e-01
1.364980133915719429e-01
1.368870842828130707e-01
1.372768869780706946e-01
1.376666624932820215e-01
1.380567777758395509e-01
1.384455077010819102e-01
1.388331257523346129e-01
1.392214277678665291e-01
1.396109952292175493e-01
1.400004827492238590e-01
1.403887290448066205e-01
1.407773376529359022e-01
1.411652872899470113e-01
1.415533149797746082e-01
1.419414955282093660e-01
1.423298891478633477e-01
1.427192695522817301e-01
1.431081721131484408e-01
1.434975057347385452e-01
1.438866214053571291e-01
1.442750544980581362e-01
1.446659893986385337e-01
1.450582665001000915e-01
1.454494450721112997e-01
1.458386836930396502e-01
1.462289983401153237e-01
1.466197069006682507e-01
1.470088785596632697e-01
1.473999104256720205e-01
1.477909287414722606e-01
1.481804934681130170e-01
1.485702231736857337e-01
1.489614474284939594e-01
1.493518503002123909e-01
1.497418256459010777e-01
1.501324116227125971e-01
1.505224592672070871e-01
1.509118333293175129e-01
1.513018088686815255e-01
1.516913973531215931e-01
1.520798779810323687e-01
1.524695509219853029e-01
1.528596523804150731e-01
1.532498836260763053e-01
1.536395162927756131e-01
1.540288386294693668e-01
1.544191065495485182e-01
1.548090322615379433e-01
1.551993508103810815e-01
1.555911163234110772e-01
1.559830048150445125e-01
1.563737972143755262e-01
1.567644129940888031e-01
1.571555325973285344e-01
1.575459762849977796e-01
1.579367199000820399e-01
1.583271830466459196e-01
1.587171005898675435e-01
1.591076226391769932e-01
1.594984938887962500e-01
1.598893485869525011e-01
1.602800722836782987e-01
1.606717512140488635e-01
1.610634092832540221e-01
1.614531188965399877e-01
1.618431952725609968e-01
1.622332006071819654e-01
1.626225780145813815e-01
1.630122886892083622e-01
1.634021489796581295e-01
1.637923880154012191e-01
1.641821642960196725e-01
1.645729966005060885e-01
1.649643674038771268e-01
1.653535599015452384e-01
1.657420063070261518e-01
1.661306105309340031e-01
1.665196062349439399e-01
1.669090905883577891e-01
1.672976118526768863e-01
1.676866598694690125e-01
1.680766499803354463e-01
1.684659606831139800e-01
1.688563874562809264e-01
1.692472107293728212e-01
1.696373479364097492e-01
1.700277065991117054e-01
1.704177103963691042e-01
1.708073898170702487e-01
1.711966758133031119e-01
1.715856264097750106e-01
1.719737066905639988e-01
1.723624526768618437e-01
1.727517869657840544e-01
1.731420837329009921e-01
1.735329152020973209e-01
1.739234832352212212e-01
1.743141018732147218e-01
1.747038663766395661e-01
1.750927677914034530e-01
1.754811532410603947e-01
1.758705375131010828e-01
1.762603104782582419e-01
1.766508944606240972e-01
1.770418892501449126e-01
1.774311985286835536e-01
1.778201411665744913e-01
1.782103077269126257e-01
1.786006517104231361e-01
1.789903766791246520e-01
1.793812867868426197e-01
1.797722254477421844e-01
1.801616681521095442e-01
1.805510811371540958e-01
1.809409277055916143e-01
1.813305707148625823e-01
1.817199507281244963e-01
1.821086611666680177e-01
1.824971432028257845e-01
1.828862426911593841e-01
1.832753756243708232e-01
1.836640225769206047e-01
1.840529289137833868e-01
1.844424122458552529e-01
1.848314591528885942e-01
1.852208831699226621e-01
1.856103919754920617e-01
1.859995096969971062e-01
1.863897777376705145e-01
1.867807112511236656e-01
1.871703605483666100e-01
1.875597316181111252e-01
1.879499708301617111e-01
1.883400324514225566e-01
1.887292147665982356e-01
1.891182195726008874e-01
1.895070308260854985e-01
1.898964631814217818e-01
1.902866427957502771e-01
1.906763351324646805e-01
1.910660430950913424e-01
1.914551570803093850e-01
1.918424952359294722e-01
1.922286051945555074e-01
1.926151513493393752e-01
1.930025604534728323e-01
1.933902990933124288e-01
1.937778998359959148e-01
1.941651349171595597e-01
1.945528308023107000e-01
1.949411714051809685e-01
1.953301802930557107e-01
1.957196782733848783e-01
1.961076853523058550e-01
1.964947524177999560e-01
1.968821801700243457e-01
1.972694924196606026e-01
1.976566763642971514e-01
1.980440201841687509e-01
1.984309822869852746e-01
1.988175546710627406e-01
1.992045250150138447e-01
1.995918539164744099e-01
1.999780985138567557e-01
2.003636450909850875e-01
2.007502316307034906e-01
2.011364278470375577e-01
2.015218102208186091e-01
2.019068984995313620e-01
2.022920898974404913e-01
2.026779554443962628e-01
2.030628345896672016e-01
2.034472817169918069e-01
2.038339778117623513e-01
2.042209825541236590e-01
2.046072569999982382e-01
2.049941846024513070e-01
2.053813686443148878e-01
2.057689684730274193e-01
2.061564862639329032e-01
2.065443855307750043e-01
2.069320865777918572e-01
2.073185416926612568e-01
2.077050345115279695e-01
2.080918124093160959e-01
2.084779291126850620e-01
2.088635036500544051e-01
2.092481279693928220e-01
2.096336365262703172e-01
2.100211552323300590e-01
2.104085560066821792e-01
2.107955545320024382e-01
2.111826620048003755e-01
2.115699989158130179e-01
2.119575955496016129e-01
2.123451018569946780e-01
2.127319610825909313e-01
2.131186826338165030e-01
2.135054606816844391e-01
2.138927871560218630e-01
2.142802977768088479e-01
2.146684226911894922e-01
2.150566168571363679e-01
2.154445993638680057e-01
2.158339817191087806e-01
2.162240701210556004e-01
2.166137930268629552e-01
2.170020748992547710e-01
2.173883364493063297e-01
2.177744784094616803e-01
2.181606654437911186e-01
2.185455169391311847e-01
2.189306186741906135e-01
2.193148547714945940e-01
2.196990327381632135e-01
2.200853901409232372e-01
2.204724558007139512e-01
2.208586055110432489e-01
2.212443261856209265e-01
2.216304423059616280e-01
2.220167494066434821e-01
2.224039654204012506e-01
2.227901382868246460e-01
2.231747282032953972e-01
2.235593066656582639e-01
2.239436122365963677e-01
2.243272927150726515e-01
2.247112306660327408e-01
2.250955877668784633e-01
2.254799085343249798e-01
2.258648965138644882e-01
2.262497210928091085e-01
2.266344821334372317e-01
2.270187973427382488e-01
2.274023737483844843e-01
2.277862836429631610e-01
2.281704829742871032e-01
2.285554148269784425e-01
2.289399959061807210e-01
2.293246256533227057e-01
2.297102116300493990e-01
2.300953807340686830e-01
2.304815987575623837e-01
2.308684216485550333e-01
2.312542456939025992e-01
2.316402370446893899e-01
2.320258687021133637e-01
2.324112518993910748e-01
2.327982872488249255e-01
2.331858086881865577e-01
2.335726316531327729e-01
2.339593156989849820e-01
2.343449967209725593e-01
2.347313197002755536e-01
2.351190033947463676e-01
2.355056483422592606e-01
2.358915476335617378e-01
2.362772984760558859e-01
2.366626114782053592e-01
2.370487890032924871e-01
2.374359550048621148e-01
2.378224206474164881e-01
2.382094042183081906e-01
2.385956480087690901e-01
2.389805973417871987e-01
2.393660098587136187e-01
2.397511335124846710e-01
2.401355021331062489e-01
2.405194265480176674e-01
2.409040690431216991e-01
2.412895126656915135e-01
2.416744589617375594e-01
2.420589910556729951e-01
2.424439252520645682e-01
2.428279387324598915e-01
2.432125212681487125e-01
2.435976244325541440e-01
2.439828198189846475e-01
2.443679042661593692e-01
2.447517470900728298e-01
2.451361712975227147e-01
2.455218171020812634e-01
2.459064900689675037e-01
2.462906715085857179e-01
2.466753444661171080e-01
2.470596632170831697e-01
2.474444954302724708e-01
2.478295595455070333e-01
2.482151664162723925e-01
2.486008575849301683e-01
2.489843587621920484e-01
2.493669292065882892e-01
2.497501720213159970e-01
2.501336645646072832e-01
2.505182073526499020e-01
2.509036689043258050e-01
2.512885813433087812e-01
2.516731052972544513e-01
2.520590266355168252e-01
2.524449636362547378e-01
2.528303324759844650e-01
2.532153370077085963e-01
2.536000471185639871e-01
2.539857168868817072e-01
2.543709680869061796e-01
2.547555021691080279e-01
2.551415014333832665e-01
2.555278305718002851e-01
2.559132553962436551e-01
2.562992314422285478e-01
2.566843290560966717e-01
2.570686190462607712e-01
2.574523182047888659e-01
2.578353486183067589e-01
2.582192801160862472e-01
2.586034624712366670e-01
2.589866927345924608e-01
2.593699933533040181e-01
2.597536139869797145e-01
2.601375091917791371e-01
2.605215871683168594e-01
2.609054813456891941e-01
2.612898044459563973e-01
2.616747967855711510e-01
2.620604378907364640e-01
2.624458689877820494e-01
2.628307457407354497e-01
2.632151113877340687e-01
2.635986311107447744e-01
2.639821856016499879e-01
2.643664147431318279e-01
2.647502546774199161e-01
2.651336476917557361e-01
2.655173453077233070e-01
2.659005943778227077e-01
2.662835364520782511e-01
2.666659042184170714e-01
2.670477800524779233e-01
2.674313339710948645e-01
2.678160181457767686e-01
2.682000978598245156e-01
2.685842776933610732e-01
2.689686488544569820e-01
2.693524457093068314e-01
2.697369646912426422e-01
2.701214249274613843e-01
2.705039184108193884e-01
2.708870968366978715e-01
2.712715673193895061e-01
2.716559805769875324e-01
2.720403908617780586e-01
2.724248084984134399e-01
2.728094542800669764e-01
2.731941179814482701e-01
2.735787144570810958e-01
2.739628078406839418e-01
2.743470673193639797e-01
2.747315526502114857e-01
2.751155414836058410e-01
2.754989301746319508e-01
2.758826377805907448e-01
2.762668655666020712e-01
2.766515671099242790e-01
2.770365156629200354e-01
2.774212098448499142e-01
2.778055713143071648e-01
2.781899457751121352e-01
2.785742755846256635e-01
2.789592898094729323e-01
2.793454379287161338e-01
2.797308373761003830e-01
2.801150122541982701e-01
2.804976202434751320e-01
2.808809179586578275e-01
2.812666295379141479e-01
2.816531887254482003e-01
2.820389383433035690e-01
2.824247574329873389e-01
2.828107148244187741e-01
2.831964164547108309e-01
2.835820294714979095e-01
2.839667283086840799e-01
2.843517156296629378e-01
2.847379418698877118e-01
2.851234530530183386e-01
2.855084571326549359e-01
2.858935822753169709e-01
2.862773510921609588e-01
2.866614494240248834e-01
2.870460816352448652e-01
2.874308951865687245e-01
2.878156274785241275e-01
2.882000082676945407e-01
2.885843353243600085e-01
2.889691363723126405e-01
2.893545906097551579e-01
2.897405557087571748e-01
2.901259775144849340e-01
2.905091406254055042e-01
2.908923042568803963e-01
2.912768652966701843e-01
2.916609162925220544e-01
2.920452012204833303e-01
2.924295904530491708e-01
2.928139681616430123e-01
2.931983312037682587e-01
2.935822536380471859e-01
2.939664878000519677e-01
2.943498071722959741e-01
2.947332584455057969e-01
2.951170145541125445e-01
2.954995404845847107e-01
2.958815274081253444e-01
2.962633102823034603e-01
2.966443877564706733e-01
2.970260446897219908e-01
2.974096976599892028e-01
2.977941607215816577e-01
2.981785347645830031e-01
2.985631788907063267e-01
2.989476439120503648e-01
2.993330133161788420e-01
2.997177264922958329e-01
3.001019413193437013e-01
3.004867834420842931e-01
3.008715262477458241e-01
3.012569294707230783e-01
3.016417759906606655e-01
3.020264714246051474e-01
3.024119858232853231e-01
3.027974864824291013e-01
3.031823547299781763e-01
3.035666826585797229e-01
3.039519728448575320e-01
3.043375390605169706e-01
3.047229927670234151e-01
3.051084078875296868e-01
3.054927570460204134e-01
3.058778585292880603e-01
3.062632772960637295e-01
3.066487586141338206e-01
3.070336753441082478e-01
3.074185770615333047e-01
3.078048612245611881e-01
3.081910931159329570e-01
3.085767992537014615e-01
3.089621488161216067e-01
3.093476894059436488e-01
3.097333314958551909e-01
3.101184611528479129e-01
3.105034997057589674e-01
3.108890251170347008e-01
3.112748409173658470e-01
3.116609053005675589e-01
3.120468692420974022e-01
3.124335302004231374e-01
3.128195302931811028e-01
3.132042521740195373e-01
3.135896390330872308e-01
3.139759058257491353e-01
3.143611656415996602e-01
3.147463101878564817e-01
3.151313049537309285e-01
3.155153216424330109e-01
3.159007225977905620e-01
3.162865316717320407e-01
3.166721700033167108e-01
3.170573360818360609e-01
3.174411344838862226e-01
3.178240409676812983e-01
3.182076936417677082e-01
3.185924571442927955e-01
3.189784805492075770e-01
3.193657762938419409e-01
3.197520333589094488e-01
3.201373287531423806e-01
3.205237560133201158e-01
3.209087961568242720e-01
3.212931344419331370e-01
3.216785448365574451e-01
3.220641333552912156e-01
3.224507302525526642e-01
3.228377903516080893e-01
3.232239524901675543e-01
3.236096585686043525e-01
3.239963400416386308e-01
3.243830472184556779e-01
3.247698869707907332e-01
3.251562484253567864e-01
3.255429239662468999e-01
3.259305322538526561e-01
3.263185864940493230e-01
3.267064068060265281e-01
3.270938401526311545e-01
3.274824552562680680e-01
3.278713808787006578e-01
3.282594686183504806e-01
3.286467464062470256e-01
3.290341829208213165e-01
3.294230127791009655e-01
3.298109608617478261e-01
3.301977376366136974e-01
3.305858025060408045e-01
3.309739578073273014e-01
3.313611826949244277e-01
3.317479086404173105e-01
3.321341230638834574e-01
3.325206210218667469e-01
3.329069015510753848e-01
3.332920206220447157e-01
3.336775138409813768e-01
3.340638590335330282e-01
3.344507825413978175e-01
3.348379410005673518e-01
3.352243987306864348e-01
3.356094094655939220e-01
3.359944341283520597e-01
3.363792101084872033e-01
3.367638931948629955e-01
3.371503308841400370e-01
3.375378233161225872e-01
3.379242700579261904e-01
3.383095257861934990e-01
3.386954976557999819e-01
3.390828007498762342e-01
3.394706524662611802e-01
3.398573261712573568e-01
3.402435334525373833e-01
3.406309391498381633e-01
3.410179484971999075e-01
3.414033239123928087e-01
3.417880079357030754e-01
3.421721841989951995e-01
3.425562739038152671e-01
3.429411036651676126e-01
3.433263431946120270e-01
3.437112119186578885e-01
3.440977918835612659e-01
3.444853889887106169e-01
3.448709530378171184e-01
3.452568230375093195e-01
3.456439285147721585e-01
3.460320413288873187e-01
3.464198873219108687e-01
3.468082514224322677e-01
3.471975446756616068e-01
3.475839589724489809e-01
3.479694490872527468e-01
3.483560952811228240e-01
3.487441291406950805e-01
3.491319413846420971e-01
3.495183231716081917e-01
3.499056687685213052e-01
3.502934178456505454e-01
3.506812206208299032e-01
3.510679596828824023e-01
3.514542323641299815e-01
3.518416184359320908e-01
3.522277629754305694e-01
3.526140939473014213e-01
3.529998108765264320e-01
3.533854137388283134e-01
3.537730998601902876e-01
3.541604002727319900e-01
3.545476951431212886e-01
3.549345685284183705e-01
3.553221372431941139e-01
3.557105289622266575e-01
3.560988916055359832e-01
3.564867769469815539e-01
3.568727577248188010e-01
3.572596760736607147e-01
3.576469064782896723e-01
3.580338104078055195e-01
3.584215581003233342e-01
3.588081416397817525e-01
3.591947781341957024e-01
3.595820120240539319e-01
3.599695182296706597e-01
3.603574828049430634e-01
3.607445926398871183e-01
3.611304824994926999e-01
3.615166480497761237e-01
3.619043008425849028e-01
3.622918359571075109e-01
3.626789537008386355e-01
3.630651810410202018e-01
3.634502865067408828e-01
3.638369474101942891e-01
3.642249760162470928e-01
3.646119179616259531e-01
3.649980932354294771e-01
3.653854584178655163e-01
3.657737686174211689e-01
3.661608985848298081e-01
3.665485710409574494e-01
3.669368930084041525e-01
3.673240216380635470e-01
3.677111615324227811e-01
3.680988156462633998e-01
3.684858816457483588e-01
3.688726378496389180e-01
3.692603654763909060e-01
3.696489588785122904e-01
3.700377058854292245e-01
3.704267296859116154e-01
3.708158864162945934e-01
3.712050003676602428e-01
3.715937593117899507e-01
3.719815090467945007e-01
3.723697814805719819e-01
3.727583513073991495e-01
3.731461875762815961e-01
3.735340612323482246e-01
3.739232172523619946e-01
3.743120290937468897e-01
3.747004502823484406e-01
3.750884174388653403e-01
3.754761363194969448e-01
3.758655464654702683e-01
3.762549185515438044e-01
3.766436874678187330e-01
3.770330757293230972e-01
3.774230128796702277e-01
3.778125130640349605e-01
3.782011361062583288e-01
3.785891336164458054e-01
3.789779304471450061e-01
3.793675297756984865e-01
3.797565024790743871e-01
3.801438315623548170e-01
3.805313706225729731e-01
3.809199237332344667e-01
3.813073896797278817e-01
3.816948377343608034e-01
3.820829150156963561e-01
3.824697874014914012e-01
3.828561727613445931e-01
3.832437273313301085e-01
3.836321125956275169e-01
3.840198544190070451e-01
3.844066430374198373e-01
3.847942348494855502e-01
3.851826932130446579e-01
3.855709847811051860e-01
3.859582373520446530e-01
3.863462399431240590e-01
3.867355915336483929e-01
3.871260580677038932e-01
3.875161082657754275e-01
3.879047597211796039e-01
3.882943946772480781e-01
3.886837726527602177e-01
3.890718158561740081e-01
3.894591023516141837e-01
3.898464421786446144e-01
3.902345276229556847e-01
3.906229560848073490e-01
3.910112497494495631e-01
3.913978360298300263e-01
3.917836721507893527e-01
3.921694235747850144e-01
3.925542040951333078e-01
3.929398763841657205e-01
3.933260985792679798e-01
3.937124964770220004e-01
3.940999209933677139e-01
3.944876747971342579e-01
3.948754042597801273e-01
3.952635822891059081e-01
3.956507730375469767e-01
3.960367090098832477e-01
3.964233110929852866e-01
3.968106472102433391e-01
3.971984725240707559e-01
3.975872352989969216e-01
3.979759643599096730e-01
3.983643661836195893e-01
3.987533240207006280e-01
3.991423124552202495e-01
3.995296831682185190e-01
3.999162087951877997e-01
4.003036665267916128e-01
4.006927193666414144e-01
4.010816451426787999e-01
4.014688081957423771e-01
4.018559720243076727e-01
4.022445585932105105e-01
4.026348589101944597e-01
4.030252792781238713e-01
4.034144225496104630e-01
4.038029554326318382e-01
4.041919589326457563e-01
4.045804781839353881e-01
4.049684323721333135e-01
4.053557830726784439e-01
4.057430340109109412e-01
4.061306576488254994e-01
4.065183172815669543e-01
4.069066154515051936e-01
4.072943199351210519e-01
4.076802662020869161e-01
4.080664117030493032e-01
4.084535194246844969e-01
4.088398026114037909e-01
4.092269279165219320e-01
4.096147394442116174e-01
4.100020807368940368e-01
4.103902230363070114e-01
4.107782752239422797e-01
4.111648035008151347e-01
4.115518342902761417e-01
4.119389615154220863e-01
4.123252072152671643e-01
4.127116279467694104e-01
4.130985871080316563e-01
4.134855105898064265e-01
4.138719766317511262e-01
4.142591911027954099e-01
4.146476070442248751e-01
4.150360857562340189e-01
4.154232846031304383e-01
4.158096184091122360e-01
4.161977499790888158e-01
4.165878006751426721e-01
4.169768621081713089e-01
4.173645203502210910e-01
4.177530769893227358e-01
4.181434096917607812e-01
4.185327479233081904e-01
4.189217018611419707e-01
4.193109659791492971e-01
4.196992962430491358e-01
4.200883371630064200e-01
4.204774313861744384e-01
4.208655269300872193e-01
4.212543075787060776e-01
4.216429254191235709e-01
4.220319311025559350e-01
4.224214024562916170e-01
4.228100773651078392e-01
4.231982078243345380e-01
4.235864659093552809e-01
4.239756129080045621e-01
4.243653205591622068e-01
4.247544548440437828e-01
4.251420992680198241e-01
4.255293347694630302e-01
4.259170763923390002e-01
4.263045475070235679e-01
4.266917995427667032e-01
4.270791589854787684e-01
4.274664766092180490e-01
4.278539931086294823e-01
4.282419314543354782e-01
4.286292022394668222e-01
4.290147429680043478e-01
4.294005864953945317e-01
4.297868848821341237e-01
4.301736822023228823e-01
4.305615558293145462e-01
4.309484444170008088e-01
4.313342596935492712e-01
4.317215095777126033e-01
4.321097884870936379e-01
4.324977998852583827e-01
4.328853987371719114e-01
4.332718932680366120e-01
4.336589678188629837e-01
4.340480727850383191e-01
4.344379413007304902e-01
4.348266692594611182e-01
4.352148933116519736e-01
4.356026478137439151e-01
4.359905873687797695e-01
4.363788691719771573e-01
4.367674201946343815e-01
4.371568766588468935e-01
4.375456092768637562e-01
4.379329354934299312e-01
4.383208536327667382e-01
4.387092191090600779e-01
4.390960971427519399e-01
4.394819855606623693e-01
4.398677470489446018e-01
4.402545292878315975e-01
4.406430089259078531e-01
4.410312340659111041e-01
4.414178838709125197e-01
4.418043120843678784e-01
4.421909204866320553e-01
4.425783622642052162e-01
4.429658870361221079e-01
4.433524904258939747e-01
4.437395576398962538e-01
4.441270454771792942e-01
4.445144244680683809e-01
4.449019456533477301e-01
4.452893184321005116e-01
4.456770815676828756e-01
4.460645098194434555e-01
4.464501439255752491e-01
4.468366541591041186e-01
4.472244008488345246e-01
4.476118548300863642e-01
4.479998394397656236e-01
4.483877478527310556e-01
4.487754704122153271e-01
4.491629420350544688e-01
4.495499582780670966e-01
4.499370806986856541e-01
4.503238803418666003e-01
4.507115396586268696e-01
4.511004545308313074e-01
4.514882957531599628e-01
4.518761826526392911e-01
4.522641794346319299e-01
4.526508956845424203e-01
4.530379586365051447e-01
4.534244652174833079e-01
4.538106957275303555e-01
4.541970716580751577e-01
4.545835738728543629e-01
4.549708657715109683e-01
4.553585043056296855e-01
4.557465890231966466e-01
4.561340641251291350e-01
4.565204189909047305e-01
4.569058934558880014e-01
4.572918571887735761e-01
4.576791889189741891e-01
4.580672990370427966e-01
4.584553431974525139e-01
4.588431315402621280e-01
4.592313181258728672e-01
4.596194492633315920e-01
4.600065708305650092e-01
4.603938345387340592e-01
4.607809570444496017e-01
4.611677247341905428e-01
4.615546040993648291e-01
4.619425240931959720e-01
4.623303290361968632e-01
4.627178737609822234e-01
4.631057188110604406e-01
4.634930166277242969e-01
4.638807749404493252e-01
4.642691101082671024e-01
4.646575881171103872e-01
4.650449614597864656e-01
4.654324080556639376e-01
4.658214705034801062e-01
4.662103534724765241e-01
4.665983975375675996e-01
4.669862752160598984e-01
4.673738606347753732e-01
4.677612754541558004e-01
4.681493311378530087e-01
4.685370832472388614e-01
4.689245330977523940e-01
4.693125844182959305e-01
4.697001050264372202e-01
4.700869868093790482e-01
4.704738395365679060e-01
4.708621714114807899e-01
4.712508122629766039e-01
4.716381757614507286e-01
4.720263616035547116e-01
4.724160768322251402e-01
4.728056448883402041e-01
4.731939702332525477e-01
4.735819098431534035e-01
4.739689758767304806e-01
4.743560457998184932e-01
4.747427444089158954e-01
4.751294316103981119e-01
4.755175782468881174e-01
4.759058855044771552e-01
4.762946348920792938e-01
4.766832341036081333e-01
4.770702913333193518e-01
4.774570679123141259e-01
4.778441633869619509e-01
4.782310167374170251e-01
4.786173765651234313e-01
4.790039327742883768e-01
4.793919796291086222e-01
4.797794125089059336e-01
4.801659811944419820e-01
4.805523888869770444e-01
4.809391474208796757e-01
4.813270342225223763e-01
4.817145935958597192e-01
4.821011840015412275e-01
4.824873854790776573e-01
4.828725906267951618e-01
4.832583673606579699e-01
4.836453545583805913e-01
4.840322627892986174e-01
4.844176544055370792e-01
4.848024017154666798e-01
4.851892409678663642e-01
4.855757827975992202e-01
4.859610094968200844e-01
4.863470773458734575e-01
4.867335159984002013e-01
4.871193340500701852e-01
4.875058392029376630e-01
4.878934758358652868e-01
4.882808289389882761e-01
4.886672021388739906e-01
4.890536560565090229e-01
4.894400797283305904e-01
4.898273478742050102e-01
4.902151701161239772e-01
4.906018594990281256e-01
4.909875000006909684e-01
4.913738187464894991e-01
4.917610624416348108e-01
4.921489028596650050e-01
4.925368322186013947e-01
4.929240314335835427e-01
4.933122969400633440e-01
4.937011596133590308e-01
4.940891624577248287e-01
4.944754179846158615e-01
4.948619492027893085e-01
4.952493493174039418e-01
4.956372350752927813e-01
4.960237604559364910e-01
4.964087876086414330e-01
4.967943751853035605e-01
4.971805911926550081e-01
4.975673371654391053e-01
4.979537299932680350e-01
4.983402453905499407e-01
4.987268443670792584e-01
4.991122439241988396e-01
4.994966901227860800e-01
4.998824711299938439e-01
5.002696632124826737e-01
5.006576371310372808e-01
5.010445605044455686e-01
5.014301605226636482e-01
5.018170168468851777e-01
5.022056460363173436e-01
5.025951445233750592e-01
5.029849564431522202e-01
5.033738603499950948e-01
5.037620782329604863e-01
5.041506839194637157e-01
5.045386876067524673e-01
5.049267778831494358e-01
5.053161795451819316e-01
5.057067108574047065e-01
5.060972089206857705e-01
5.064875336352682167e-01
5.068773537724744482e-01
5.072664921761730339e-01
5.076554268648681978e-01
5.080437999034695951e-01
5.084319770423588736e-01
5.088211216618341304e-01
5.092112870153681081e-01
5.096011113508625012e-01
5.099898883130716820e-01
5.103780688148908951e-01
5.107670293345129009e-01
5.111567204768830974e-01
5.115465276095640945e-01
5.119353025026472936e-01
5.123242418089444250e-01
5.127143079387376234e-01
5.131029930385814231e-01
5.134918104699696118e-01
5.138810680625790495e-01
5.142691689134886168e-01
5.146570953909749280e-01
5.150449122666238555e-01
5.154323454748525046e-01
5.158201372067071633e-01
5.162090935617388299e-01
5.165982790497680721e-01
5.169878310053642734e-01
5.173771401978787265e-01
5.177655325557267707e-01
5.181541526317501312e-01
5.185435598004195512e-01
5.189338953347933936e-01
5.193242882373819702e-01
5.197149109389727073e-01
5.201060404196642395e-01
5.204962806113371254e-01
5.208856831598259740e-01
5.212743314557316543e-01
5.216632383518279292e-01
5.220536414275190884e-01
5.224436609814834265e-01
5.228339145693927659e-01
5.232250252149516223e-01
5.236157213877754568e-01
5.240046022789479618e-01
5.243921808891102154e-01
5.247800191685697557e-01
5.251687329407788152e-01
5.255581686702641697e-01
5.259475270910927147e-01
5.263377869780478946e-01
5.267279790531909089e-01
5.271178251875674459e-01
5.275076752278266001e-01
5.278967730229994215e-01
5.282856058791105536e-01
5.286735784216893830e-01
5.290608415547000121e-01
5.294486484000648918e-01
5.298360984456169653e-01
5.302232536056629142e-01
5.306112207598219221e-01
5.309987365518595848e-01
5.313863298261956025e-01
5.317737956692556445e-01
5.321615715947225489e-01
5.325511392274050460e-01
5.329414380605754786e-01
5.333314660525243500e-01
5.337213839047715291e-01
5.341116315708004381e-01
5.345008888661690882e-01
5.348896636714879360e-01
5.352785182230895833e-01
5.356675136643674895e-01
5.360570051742383768e-01
5.364468514757473327e-01
5.368370338900420036e-01
5.372267356808472227e-01
5.376156563558653900e-01
5.380046795608760535e-01
5.383932406850991947e-01
5.387807888101184828e-01
5.391691412304659980e-01
5.395586227451953931e-01
5.399472927473224493e-01
5.403347614896540918e-01
5.407218489978397047e-01
5.411098497534559959e-01
5.414990719762498017e-01
5.418881541928458612e-01
5.422772750629920591e-01
5.426669236151624442e-01
5.430559480024742536e-01
5.434449267571997977e-01
5.438349495940892897e-01
5.442245177844285964e-01
5.446136020924053911e-01
5.450028715457704287e-01
5.453915380083846909e-01
5.457788891274233389e-01
5.461659390339640430e-01
5.465529562596583846e-01
5.469402465118567980e-01
5.473285545009570763e-01
5.477170400097881586e-01
5.481048684484450817e-01
5.484923472266459710e-01
5.488807757581382063e-01
5.492702579742237967e-01
5.496598470200101394e-01
5.500478907868315837e-01
5.504352387658970613e-01
5.508230831198289712e-01
5.512110824353957383e-01
5.515988896968836430e-01
5.519863244560763160e-01
5.523737541150872676e-01
5.527623022497989425e-01
5.531511940813949035e-01
5.535391396897263450e-01
5.539273359170553412e-01
5.543155326340701849e-01
5.547044142210716400e-01
5.550928197414594090e-01
5.554809098497042186e-01
5.558694025752654033e-01
5.562577020260027760e-01
5.566469521891052041e-01
5.570363172352779113e-01
5.574257564963995826e-01
5.578157779629953072e-01
5.582053723361969366e-01
5.585943980364527217e-01
5.589832283001849866e-01
5.593712822946551588e-01
5.597597872664968888e-01
5.601480705704475760e-01
5.605355016246776900e-01
5.609247453552795859e-01
5.613147265597112634e-01
5.617034687677222582e-01
5.620915484396274975e-01
5.624803698752596226e-01
5.628695734399083994e-01
5.632581108626024680e-01
5.636453633741622671e-01
5.640327684223648275e-01
5.644217370230387720e-01
5.648110713560170471e-01
5.652011523538583715e-01
5.655911136904807623e-01
5.659807059641398519e-01
5.663712869785570980e-01
5.667611981851228276e-01
5.671506041730615122e-01
5.675404618419610525e-01
5.679298285861666962e-01
5.683189007796518588e-01
5.687078446890427852e-01
5.690977889734959438e-01
5.694885367574828994e-01
5.698793729310124290e-01
5.702695293891146822e-01
5.706594404740574777e-01
5.710493642083426247e-01
5.714391165796431915e-01
5.718285906310373035e-01
5.722180834157418738e-01
5.726087236598418340e-01
5.729983091181320987e-01
5.733867237296094155e-01
5.737753998075609818e-01
5.741637310086300516e-01
5.745529249224343715e-01
5.749429379603931967e-01
5.753318225131222041e-01
5.757206940262802330e-01
5.761101909348166350e-01
5.764990349934658864e-01
5.768879604103810399e-01
5.772768164576432826e-01
5.776658858841301480e-01
5.780561484412104489e-01
5.784466751624853798e-01
5.788365918772188090e-01
5.792267357750484624e-01
5.796176368331268369e-01
5.800067928846706078e-01
5.803956749558187855e-01
5.807852487598254010e-01
5.811748306966904032e-01
5.815643036782491837e-01
5.819523707685421154e-01
5.823398633808470892e-01
5.827275165942614743e-01
5.831150527156119256e-01
5.835036059334168801e-01
5.838930942035085447e-01
5.842813824014764235e-01
5.846694613143972319e-01
5.850574424712307042e-01
5.854444602701268652e-01
5.858314154144481645e-01
5.862179024951804651e-01
5.866044404483657937e-01
5.869916772251094761e-01
5.873788889242282929e-01
5.877659475579962711e-01
5.881544655482402462e-01
5.885429591678686956e-01
5.889306585810106798e-01
5.893198383206361690e-01
5.897085063485255629e-01
5.900966252878909746e-01
5.904853133858373182e-01
5.908729227615667767e-01
5.912613586994153181e-01
5.916493964843996256e-01
5.920359715448528792e-01
5.924243225688545778e-01
5.928130479106290540e-01
5.932012844205956092e-01
5.935897264396475803e-01
5.939778160876160173e-01
5.943656863608653973e-01
5.947538585545223411e-01
5.951425420252467458e-01
5.955315009277400984e-01
5.959190391549330501e-01
5.963049615416834426e-01
5.966914770633614529e-01
5.970792770017046003e-01
5.974670728866554592e-01
5.978556137967612205e-01
5.982448530258023256e-01
5.986329000858897631e-01
5.990211372873393003e-01
5.994090565834601092e-01
5.997967595887659931e-01
6.001856614673611867e-01
6.005746125018019965e-01
6.009651110661976547e-01
6.013557343680044909e-01
6.017447973512730641e-01
6.021332179588829714e-01
6.025210105667244687e-01
6.029094422219511973e-01
6.032992425056236119e-01
6.036891506239278060e-01
6.040788504641326773e-01
6.044686978138124056e-01
6.048574306810541312e-01
6.052462124412284483e-01
6.056360491642200916e-01
6.060258671010971820e-01
6.064162040345517646e-01
6.068069389314025841e-01
6.071971905702503447e-01
6.075872336663280526e-01
6.079777614790192741e-01
6.083678340088003456e-01
6.087579291833321582e-01
6.091490751395067793e-01
6.095403054010153365e-01
6.099317916647798432e-01
6.103234947314590819e-01
6.107143421244450865e-01
6.111049477555497988e-01
6.114964728402607630e-01
6.118863867195137862e-01
6.122762842387819981e-01
6.126676884351802688e-01
6.130579908316493576e-01
6.134477628716215047e-01
6.138370327017528272e-01
6.142267558421273810e-01
6.146158245773554185e-01
6.150043337451382985e-01
6.153932592334844243e-01
6.157817910932427141e-01
6.161719034358084102e-01
6.165621936246291623e-01
6.169513657147233099e-01
6.173404780700961769e-01
6.177291250593945904e-01
6.181192235958585801e-01
6.185094377858997294e-01
6.188980421317248348e-01
6.192870479075165413e-01
6.196761871237466135e-01
6.200661733714344370e-01
6.204569507412177609e-01
6.208472506378849287e-01
6.212375187164381751e-01
6.216273856212312099e-01
6.220165408272808616e-01
6.224057136221338160e-01
6.227947389282665336e-01
6.231838300734230396e-01
6.235724319502823354e-01
6.239609198702367188e-01
6.243497278141511009e-01
6.247383567473925314e-01
6.251273161808963419e-01
6.255165739025635441e-01
6.259052075456543740e-01
6.262942518716522189e-01
6.266844499782692202e-01
6.270737255644903696e-01
6.274617046291275368e-01
6.278508873120163258e-01
6.282403297701214528e-01
6.286298863013960458e-01
6.290197298523841907e-01
6.294089879923628894e-01
6.297989559457715103e-01
6.301895296756183651e-01
6.305794979933894151e-01
6.309690809381729437e-01
6.313597568255454595e-01
6.317506315977488018e-01
6.321404735184190660e-01
6.325301324735692621e-01
6.329200618620738350e-01
6.333094261524048196e-01
6.336979464970714515e-01
6.340870369615984048e-01
6.344777236929682873e-01
6.348683574553807274e-01
6.352578044034298266e-01
6.356473638350005340e-01
6.360366417907383774e-01
6.364245899644904725e-01
6.368129237072682747e-01
6.372020942901872598e-01
6.375911425957402345e-01
6.379811586041351790e-01
6.383722133008821187e-01
6.387628104187531575e-01
6.391532440794248648e-01
6.395438749305910608e-01
6.399348959955299954e-01
6.403270538449946647e-01
6.407180039279136707e-01
6.411071437719365607e-01
6.414965835126076321e-01
6.418871261215982615e-01
6.422786959297400733e-01
6.426694921887046164e-01
6.430600804772226287e-01
6.434506111736074674e-01
6.438410866200199312e-01
6.442318555073414110e-01
6.446223290162613750e-01
6.450124843469698943e-01
6.454024381761039875e-01
6.457919480213210051e-01
6.461818117648828741e-01
6.465714372373051466e-01
6.469601266490601077e-01
6.473486749014989439e-01
6.477369633381736547e-01
6.481264513147173556e-01
6.485156180190205788e-01
6.489041932026550219e-01
6.492924949220021391e-01
6.496806456930018792e-01
6.500700689375032981e-01
6.504594160205865450e-01
6.508492581885925166e-01
6.512398006716164645e-01
6.516293341857815058e-01
6.520189761939384487e-01
6.524091195326953141e-01
6.527992172745191723e-01
6.531895694415639220e-01
6.535797596105912266e-01
6.539693617652914126e-01
6.543589397924443052e-01
6.547490479620295956e-01
6.551394057168407059e-01
6.555302069207903370e-01
6.559204801810606389e-01
6.563103382339172676e-01
6.567003554461610104e-01
6.570897149627250577e-01
6.574790019785634598e-01
6.578691078598754016e-01
6.582574583037679172e-01
6.586443961626373689e-01
6.590335580628243761e-01
6.594223488100754427e-01
6.598104463898142313e-01
6.601991986251918298e-01
6.605875177952489352e-01
6.609761024966595011e-01
6.613653838662800766e-01
6.617545321064709496e-01
6.621423932762617870e-01
6.625307793456943761e-01
6.629202666856540693e-01
6.633094859054360359e-01
6.636985542893135692e-01
6.640874949903281532e-01
6.644753791634148143e-01
6.648634019004723283e-01
6.652517869328374855e-01
6.656410276077465715e-01
6.660310177454177305e-01
6.664203455866809511e-01
6.668098386397834920e-01
6.671987742910313601e-01
6.675866322672124875e-01
6.679753650252139296e-01
6.683650463368182582e-01
6.687535502797876674e-01
6.691420031650008315e-01
6.695312217191180526e-01
6.699199650758573821e-01
6.703079970207216354e-01
6.706965602146734984e-01
6.710861964137618818e-01
6.714749595675391092e-01
6.718631021705011586e-01
6.722519770460536614e-01
6.726407684871942294e-01
6.730294147566145968e-01
6.734176412717358673e-01
6.738050143350516885e-01
6.741927147587969404e-01
6.745818872285711532e-01
6.749704002465504171e-01
6.753582616681464978e-01
6.757480585048991628e-01
6.761388269795219896e-01
6.765288694248727808e-01
6.769185661426257994e-01
6.773069696992917166e-01
6.776947262461856525e-01
6.780833711423842614e-01
6.784718840087519132e-01
6.788609571503129159e-01
6.792491361937320615e-01
6.796370547097787540e-01
6.800256570392197997e-01
6.804125511020736594e-01
6.807994767272864678e-01
6.811876144450218495e-01
6.815756584374058624e-01
6.819637765570900623e-01
6.823523390189722981e-01
6.827409256837859708e-01
6.831285387304453227e-01
6.835157613436122492e-01
6.839042245704929357e-01
6.842924408987179907e-01
6.846806725724448039e-01
6.850682770022211709e-01
6.854554355049888859e-01
6.858431628995674822e-01
6.862308357490616295e-01
6.866186280687612831e-01
6.870054851132360030e-01
6.873932359506437217e-01
6.877816436127883737e-01
6.881699675265594562e-01
6.885582351100458798e-01
6.889457255263184976e-01
6.893326112730518984e-01
6.897186167885922536e-01
6.901052387516646291e-01
6.904923353543386266e-01
6.908791375491221132e-01
6.912664559231792571e-01
6.916542710683020179e-01
6.920417672468954784e-01
6.924290871165248440e-01
6.928167477602171775e-01
6.932039225139037253e-01
6.935909705855508589e-01
6.939796527866369802e-01
6.943685080494399475e-01
6.947573568347017448e-01
6.951477428279549953e-01
6.955381463169181266e-01
6.959272433000931457e-01
6.963136441819016698e-01
6.967011036231650634e-01
6.970905158651993228e-01
6.974783278213728677e-01
6.978668901419925463e-01
6.982562284130818808e-01
6.986432197086492879e-01
6.990301738912160223e-01
6.994187218375045312e-01
6.998063772543285932e-01
7.001944197067779818e-01
7.005838897083176420e-01
7.009725761737254368e-01
7.013601884232030237e-01
7.017477063215051825e-01
7.021352220719441206e-01
7.025227317802238414e-01
7.029113113837033300e-01
7.032994763327780063e-01
7.036876452511664493e-01
7.040763672429668496e-01
7.044643732379913814e-01
7.048536714239066470e-01
7.052432812729875211e-01
7.056324120006591816e-01
7.060214172841261515e-01
7.064097724296228842e-01
7.067977762598575131e-01
7.071863873367234543e-01
7.075745161483264489e-01
7.079622598185975058e-01
7.083501413814842218e-01
7.087373403977675901e-01
7.091244279198956058e-01
7.095116009742787888e-01
7.098992138267108398e-01
7.102859668115125702e-01
7.106733522721930818e-01
7.110622622782125646e-01
7.114507881657119448e-01
7.118383429100778592e-01
7.122256912495604775e-01
7.126137600986818255e-01
7.130014721769548647e-01
7.133906652943502458e-01
7.137798463245822456e-01
7.141665743603725636e-01
7.145539359356386511e-01
7.149416840257675210e-01
7.153283485527459629e-01
7.157163411079315862e-01
7.161054073516036622e-01
7.164947805047361395e-01
7.168836086136270991e-01
7.172716957311450203e-01
7.176590298620921793e-01
7.180460791212404104e-01
7.184340596145368796e-01
7.188205355997963064e-01
7.192060953045741334e-01
7.195915038418692067e-01
7.199773275549991025e-01
7.203636493386637030e-01
7.207504083470452905e-01
7.211382507390956542e-01
7.215260378527639240e-01
7.219129089156917090e-01
7.222984806258505586e-01
7.226835788651110315e-01
7.230708156837042377e-01
7.234603670868295922e-01
7.238490997407638350e-01
7.242362356847360516e-01
7.246238474468229551e-01
7.250127295044938025e-01
7.254013425407487281e-01
7.257889043966502252e-01
7.261753746789717523e-01
7.265622147974200029e-01
7.269504932607715464e-01
7.273388168347932892e-01
7.277268610132626714e-01
7.281147498084199476e-01
7.285027964010616364e-01
7.288906220466405683e-01
7.292772385349773900e-01
7.296642450201331620e-01
7.300511114839491889e-01
7.304368021301704816e-01
7.308230165711954163e-01
7.312090439169928180e-01
7.315947630100368970e-01
7.319807020279898158e-01
7.323661204166788119e-01
7.327504335218657516e-01
7.331364428859078464e-01
7.335248192168135617e-01
7.339127630115239720e-01
7.343000998662921885e-01
7.346867100356258007e-01
7.350729489405112282e-01
7.354599710627456322e-01
7.358471905962783444e-01
7.362341853031661998e-01
7.366210686620663362e-01
7.370083850793504032e-01
7.373966614038316436e-01
7.377833109869851302e-01
7.381686938128553255e-01
7.385552653946506618e-01
7.389413124073302974e-01
7.393276478656277684e-01
7.397151917674728017e-01
7.401018343101809505e-01
7.404877907935120129e-01
7.408750168877609177e-01
7.412631251243722019e-01
7.416505802707277217e-01
7.420379407787007775e-01
7.424253334586851105e-01
7.428124689897421806e-01
7.431978075972949238e-01
7.435831014460762001e-01
7.439698547154153241e-01
7.443581842463040665e-01
7.447466212104998373e-01
7.451339630061720731e-01
7.455214113014173583e-01
7.459087495703518034e-01
7.462958099126764111e-01
7.466826670236346164e-01
7.470705425202954775e-01
7.474592182752882730e-01
7.478479602722079012e-01
7.482360908442095004e-01
7.486234681314085648e-01
7.490102798120896743e-01
7.493972621896205499e-01
7.497840457627639177e-01
7.501706608687900291e-01
7.505584846357516993e-01
7.509464288261158416e-01
7.513339350786141235e-01
7.517221803239529931e-01
7.521109421969756070e-01
7.524996764444574771e-01
7.528877932213622337e-01
7.532756328812393321e-01
7.536638590753084177e-01
7.540520487508368674e-01
7.544406164755355082e-01
7.548284213884643989e-01
7.552151765702321828e-01
7.556015525070569616e-01
7.559867884681713557e-01
7.563719846102732181e-01
7.567582987185107468e-01
7.571465567086160808e-01
7.575353552083472497e-01
7.579234940891633743e-01
7.583120768532062295e-01
7.587002749191292805e-01
7.590876945512464724e-01
7.594758471144045231e-01
7.598648217734326193e-01
7.602529547531704512e-01
7.606405049588181866e-01
7.610273207027798970e-01
7.614131109614523663e-01
7.617986346276907073e-01
7.621859067819520828e-01
7.625734496838276755e-01
7.629604855944194242e-01
7.633476169513230269e-01
7.637330323293521905e-01
7.641192293303440408e-01
7.645071187991873130e-01
7.648948258462182626e-01
7.652815318295477232e-01
7.656677148603108218e-01
7.660533774879286772e-01
7.664390505375335838e-01
7.668253660952814021e-01
7.672119516974684750e-01
7.675989009515298278e-01
7.679844163103978216e-01
7.683699873006921699e-01
7.687567517983846521e-01
7.691442866654815136e-01
7.695323614200295648e-01
7.699200794666314351e-01
7.703077702178671160e-01
7.706948895904608410e-01
7.710815530209400581e-01
7.714684285664085150e-01
7.718551653888269248e-01
7.722416384135610823e-01
7.726287288816814369e-01
7.730160084520958375e-01
7.734021086253398680e-01
7.737885319000855633e-01
7.741752874358677206e-01
7.745621423228524760e-01
7.749477868384856416e-01
7.753334686599502312e-01
7.757210750206064986e-01
7.761082501883383999e-01
7.764960804465160793e-01
7.768829608456396807e-01
7.772686436945270838e-01
7.776554669891427851e-01
7.780430352472373912e-01
7.784301520869676416e-01
7.788176960293975437e-01
7.792062869824424309e-01
7.795940486726141705e-01
7.799808664910546918e-01
7.803675809369993166e-01
7.807543244079513389e-01
7.811419442187368389e-01
7.815299625650121706e-01
7.819172153805920011e-01
7.823042159131369244e-01
7.826907804445338845e-01
7.830770909057318541e-01
7.834636608425269433e-01
7.838501195408905664e-01
7.842363014623188189e-01
7.846219100947113834e-01
7.850079199739334879e-01
7.853932560388081630e-01
7.857785207445766584e-01
7.861653643399100222e-01
7.865524912960125681e-01
7.869385994975087728e-01
7.873248728142377972e-01
7.877126460514171091e-01
7.880991058947451888e-01
7.884834936950100293e-01
7.888693305259866229e-01
7.892558484110756556e-01
7.896421629625183236e-01
7.900286649886624213e-01
7.904145561391175967e-01
7.908007437718074240e-01
7.911879943124133785e-01
7.915751553912037108e-01
7.919606728460271139e-01
7.923460172618010944e-01
7.927322240351796223e-01
7.931180590102860917e-01
7.935035924407518593e-01
7.938904575126179974e-01
7.942762358804046352e-01
7.946611356246963132e-01
7.950473680970747692e-01
7.954332676542206215e-01
7.958180103374034031e-01
7.962016065615903360e-01
7.965849016358649282e-01
7.969682613169161156e-01
7.973530880829901024e-01
7.977390283766299106e-01
7.981241037357992285e-01
7.985098446501432967e-01
7.988962756907338481e-01
7.992824348124196732e-01
7.996682663725646067e-01
8.000540841355856525e-01
8.004401774431012528e-01
8.008256069567262214e-01
8.012098475241734574e-01
8.015954334240192880e-01
8.019830720575006344e-01
8.023706683103104531e-01
8.027570017279360703e-01
8.031430283082415800e-01
8.035291764246935697e-01
8.039146554650423715e-01
8.042995642678715251e-01
8.046837505474795371e-01
8.050687180589134462e-01
8.054531888684960395e-01
8.058373470589251797e-01
8.062232205305333022e-01
8.066090249104855836e-01
8.069939009777793437e-01
8.073790785325424268e-01
8.077659062586927119e-01
8.081529659141786226e-01
8.085396820205469348e-01
8.089263219630112856e-01
8.093132741822405274e-01
8.097013725021364738e-01
8.100883418820212789e-01
8.104745264341161048e-01
8.108621267930857801e-01
8.112502502659018067e-01
8.116380088464979492e-01
8.120258366602499667e-01
8.124140628766021166e-01
8.128021578028685745e-01
8.131888907791569032e-01
8.135740147844470194e-01
8.139592203943430970e-01
8.143457742369829555e-01
8.147332507879857522e-01
8.151200315521320849e-01
8.155065841897556345e-01
8.158952073317482512e-01
8.162830272991493663e-01
8.166693740308558214e-01
8.170562994377250643e-01
8.174429782913437137e-01
8.178301957767670771e-01
8.182178634727222954e-01
8.186058232384775257e-01
8.189941022436717510e-01
8.193808136559456168e-01
8.197675899476788430e-01
8.201558074866936998e-01
8.205442439859259585e-01
8.209325009195377332e-01
8.213204550922821312e-01
8.217082477493509174e-01
8.220956242025274641e-01
8.224826951842223455e-01
8.228699299063967354e-01
8.232578351354669088e-01
8.236463163887879357e-01
8.240338999167398093e-01
8.244212211077072139e-01
8.248093989578976215e-01
8.251970216141801817e-01
8.255848922464523731e-01
8.259727826300147235e-01
8.263608728288045491e-01
8.267489728524645143e-01
8.271363526904937924e-01
8.275233152388973279e-01
8.279096117608530925e-01
8.282962061336683890e-01
8.286830069640253038e-01
8.290710754582717446e-01
8.294597824723046742e-01
8.298482301133114358e-01
8.302357134521437532e-01
8.306222373574834172e-01
8.310091709598541598e-01
8.313961360829643654e-01
8.317836159511257099e-01
8.321711497638891730e-01
8.325582554618745634e-01
8.329458756971140909e-01
8.333329654855406998e-01
8.337200197300655979e-01
8.341084609221477431e-01
8.344978210179819778e-01
8.348880656583286264e-01
8.352769004552818011e-01
8.356655967249980721e-01
8.360562259951651587e-01
8.364471522890969402e-01
8.368366807225539050e-01
8.372256730297014116e-01
8.376146133741824151e-01
8.380027329170183226e-01
8.383914245897312600e-01
8.387809201217533150e-01
8.391697049279858156e-01
8.395580632330891246e-01
8.399464308099606757e-01
8.403348193471106287e-01
8.407241026768011993e-01
8.411134949682897988e-01
8.415036320957408611e-01
8.418939259086429816e-01
8.422840951862835546e-01
8.426744369240269927e-01
8.430639418655349049e-01
8.434540854555822031e-01
8.438443283823811036e-01
8.442344873490799095e-01
8.446244105936628888e-01
8.450140310046984071e-01
8.454045877805129727e-01
8.457953136403794092e-01
8.461856996711392132e-01
8.465770747465234392e-01
8.469681205003867230e-01
8.473579654095085845e-01
8.477487352814835342e-01
8.481399845122291614e-01
8.485307570734280658e-01
8.489208832616952360e-01
8.493093951775749773e-01
8.496972174375121423e-01
8.500863530804351198e-01
8.504753009224951255e-01
8.508633476034841436e-01
8.512521043584648783e-01
8.516420065081045099e-01
8.520320341083980065e-01
8.524215071373668628e-01
8.528111344348386913e-01
8.532005590826309271e-01
8.535892634405340962e-01
8.539778919670233392e-01
8.543668232346195435e-01
8.547558503500781724e-01
8.551448203528976277e-01
8.555332440771453717e-01
8.559210392773139997e-01
8.563097912664384692e-01
8.566994455686507415e-01
8.570883403097206976e-01
8.574768291800962672e-01
8.578656554849500848e-01
8.582544617548932830e-01
8.586428143302768934e-01
8.590316586676247645e-01
8.594205334104630944e-01
8.598098249868839638e-01
8.601991159399935416e-01
8.605879946355080579e-01
8.609770637524102321e-01
8.613655469870714620e-01
8.617542277536160977e-01
8.621426008601761337e-01
8.625313246754331420e-01
8.629208952589085824e-01
8.633104764700461065e-01
8.637000954453216695e-01
8.640898941733036187e-01
8.644798284369046293e-01
8.648705475213899208e-01
8.652616175753358174e-01
8.656517574047838393e-01
8.660407340597967574e-01
8.664289896657801915e-01
8.668181056759017844e-01
8.672083631970305406e-01
8.675988846457589609e-01
8.679887649287931772e-01
8.683786314220766078e-01
8.687692517145153559e-01
8.691606559853307656e-01
8.695522805100727171e-01
8.699440398415085873e-01
8.703356875416404792e-01
8.707264574780897437e-01
8.711163170167022241e-01
8.715053573567571599e-01
8.718953869710615034e-01
8.722857520747443472e-01
8.726763091935608729e-01
8.730666023318296443e-01
8.734568240305993214e-01
8.738482105959102242e-01
8.742391233973414444e-01
8.746299474687204700e-01
8.750205539315529801e-01
8.754119085212872520e-01
8.758048178368831316e-01
8.761979542144587851e-01
8.765912244942528631e-01
8.769833386356011840e-01
8.773735342280885030e-01
8.777639852430552114e-01
8.781561624060180149e-01
8.785483575188054450e-01
8.789404778012561703e-01
8.793330093687227178e-01
8.797256731240693517e-01
8.801183366126447138e-01
8.805105643346434752e-01
8.809033826705856551e-01
8.812953272644497016e-01
8.816864383172644537e-01
8.820774722750170938e-01
8.824682637792601314e-01
8.828604437996183663e-01
8.832525783151278231e-01
8.836439411769917429e-01
8.840360609994507568e-01
8.844288641172888266e-01
8.848205940208901943e-01
8.852117553616021262e-01
8.856044258759120380e-01
8.859975451356358889e-01
8.863910252675927248e-01
8.867841446844419995e-01
8.871770688564528662e-01
8.875700224402814920e-01
8.879607340506786572e-01
8.883511015080974849e-01
8.887411561223912404e-01
8.891318476151279793e-01
8.895237774642651418e-01
8.899144633929799708e-01
8.903044084589275542e-01
8.906948026014510633e-01
8.910851817066268721e-01
8.914759777453046263e-01
8.918672190998053750e-01
8.922578419590938559e-01
8.926500249528989128e-01
8.930413105324687129e-01
8.934317838090582997e-01
8.938244831235967469e-01
8.942169166986353446e-01
8.946086493693515829e-01
8.950000611666016903e-01
8.953902102723731993e-01
8.957803472263106137e-01
8.961709338195484875e-01
8.965619640287456615e-01
8.969530478029181797e-01
8.973428433055731235e-01
8.977327958330202362e-01
8.981226989609296663e-01
8.985124807603328545e-01
8.989033079728808717e-01
8.992942300368456099e-01
8.996847303990609390e-01
9.000755801950396373e-01
9.004662151775346679e-01
9.008560946696302363e-01
9.012448098663544682e-01
9.016339976316046778e-01
9.020242687390105374e-01
9.024141130540874745e-01
9.028040419578103881e-01
9.031943621366376185e-01
9.035850242031570057e-01
9.039761803827666142e-01
9.043671413251026525e-01
9.047577133899024071e-01
9.051480203555276605e-01
9.055383436809276709e-01
9.059295941805602936e-01
9.063210112232656934e-01
9.067122387876913603e-01
9.071038710831528240e-01
9.074950757416705427e-01
9.078875286607656081e-01
9.082800268664562582e-01
9.086706784901884548e-01
9.090615214468309446e-01
9.094523536441306844e-01
9.098435681655608898e-01
9.102362667597404533e-01
9.106284218912218398e-01
9.110201340967803985e-01
9.114112752694468744e-01
9.118006996894123528e-01
9.121901068429922876e-01
9.125803027008191348e-01
9.129710924393328320e-01
9.133620628390328733e-01
9.137522651093806791e-01
9.141420134481933468e-01
9.145316651643905503e-01
9.149214533025796792e-01
9.153116334069860693e-01
9.157012395513950409e-01
9.160911534755541430e-01
9.164813148107222585e-01
9.168705253038911263e-01
9.172593747810624532e-01
9.176476259686748849e-01
9.180358562255150900e-01
9.184243690144014982e-01
9.188126226410582298e-01
9.192017117333945997e-01
9.195907189095968715e-01
9.199795159782443443e-01
9.203680053061777944e-01
9.207566290158950562e-01
9.211460220574367863e-01
9.215349577882759879e-01
9.219232150351049926e-01
9.223123876766952112e-01
9.227019883977382042e-01
9.230904046608706670e-01
9.234789773859374273e-01
9.238673039544351706e-01
9.242556374130820318e-01
9.246447194475658771e-01
9.250335366813101645e-01
9.254216646582326122e-01
9.258095380155461074e-01
9.261984656684633110e-01
9.265864995579765617e-01
9.269735845188260548e-01
9.273611711065513630e-01
9.277484195868521688e-01
9.281351279130977128e-01
9.285224520395261028e-01
9.289108137775804463e-01
9.292994988978824367e-01
9.296884800358001799e-01
9.300778431643238475e-01
9.304676425935383133e-01
9.308570843364684100e-01
9.312463763167905251e-01
9.316358653679445156e-01
9.320246822806071973e-01
9.324128873294399433e-01
9.328008314626557995e-01
9.331900755734483521e-01
9.335792479376830988e-01
9.339671405964667938e-01
9.343561107866482640e-01
9.347446848264928665e-01
9.351321407567839694e-01
9.355206173586740892e-01
9.359087052954071506e-01
9.362957014030978131e-01
9.366836407274108378e-01
9.370721276008466827e-01
9.374610034267371050e-01
9.378501724291871122e-01
9.382385629827507678e-01
9.386264310805213507e-01
9.390144721225422986e-01
9.394024474785085399e-01
9.397901873962877239e-01
9.401784898326193129e-01
9.405668954242522029e-01
9.409547742899195821e-01
9.413434654022312387e-01
9.417320370938733198e-01
9.421200824828369624e-01
9.425080637920509874e-01
9.428952951696164542e-01
9.432829745168914704e-01
9.436711084717553932e-01
9.440587931556262413e-01
9.444463878756608199e-01
9.448348066628954323e-01
9.452228330809637757e-01
9.456105582242543273e-01
9.459987194100363261e-01
9.463874917489741856e-01
9.467769101278785682e-01
9.471658331491281668e-01
9.475544063931800043e-01
9.479435587254085860e-01
9.483332277768128371e-01
9.487224393701327863e-01
9.491109582309953385e-01
9.494982123778374916e-01
9.498854274036222511e-01
9.502728335072565535e-01
9.506602510814452511e-01
9.510481524470453252e-01
9.514366759664785178e-01
9.518263913711269009e-01
9.522159730771342367e-01
9.526043713621969999e-01
9.529939494817460943e-01
9.533833906368822664e-01
9.537709421475273341e-01
9.541588523913548947e-01
9.545469151175306477e-01
9.549350376356431358e-01
9.553232225202706873e-01
9.557112674945970054e-01
9.560987486100023247e-01
9.564862181216483572e-01
9.568745370448518139e-01
9.572638379077172965e-01
9.576533314421837861e-01
9.580416218117294713e-01
9.584297916095727565e-01
9.588183148751003859e-01
9.592068327173978171e-01
9.595943809390642398e-01
9.599816426455026752e-01
9.603700695531985909e-01
9.607584968771202272e-01
9.611462993947179623e-01
9.615339891548492224e-01
9.619222502935697028e-01
9.623102603773834307e-01
9.626973700791003896e-01
9.630844811271469519e-01
9.634731944076700971e-01
9.638620803502235823e-01
9.642508862098201350e-01
9.646405235928411370e-01
9.650302038605450550e-01
9.654204812180056106e-01
9.658095962482075025e-01
9.661979436186146630e-01
9.665856662021542478e-01
9.669731645222604532e-01
9.673621149289154397e-01
9.677521672761602023e-01
9.681418273190645074e-01
9.685314779154310383e-01
9.689215605853972457e-01
9.693108620411556853e-01
9.697002915968162551e-01
9.700899139085217282e-01
9.704802021065132012e-01
9.708699538092494530e-01
9.712588861096347337e-01
9.716482495426385091e-01
9.720376626138865772e-01
9.724270281729454624e-01
9.728154633024687081e-01
9.732037573659870766e-01
9.735925791969587406e-01
9.739818322530243710e-01
9.743704921282700937e-01
9.747588747651978469e-01
9.751475175831446629e-01
9.755364814414433372e-01
9.759256893498918783e-01
9.763135739705796068e-01
9.767020087990769817e-01
9.770906741715873478e-01
9.774805178682896001e-01
9.778708805025796424e-01
9.782596449787570592e-01
9.786484578853594796e-01
9.790376534599295466e-01
9.794264226458434530e-01
9.798150840144268514e-01
9.802031276744782584e-01
9.805923895227235398e-01
9.809825543016099658e-01
9.813702558580992275e-01
9.817581994391409994e-01
9.821470354022503457e-01
9.825351717591737088e-01
9.829231392717200366e-01
9.833119948209121386e-01
9.836998075450931189e-01
9.840871919955470615e-01
9.844756058797694553e-01
9.848634899833715872e-01
9.852511389969672573e-01
9.856387051903756635e-01
9.860255878717232303e-01
9.864113548741947346e-01
9.867966100522373996e-01
9.871828634137002068e-01
9.875692337635505469e-01
9.879546389317882538e-01
9.883406856407260799e-01
9.887273061238945893e-01
9.891142081972079669e-01
9.895010311565105576e-01
9.898880625850721149e-01
9.902751918041520218e-01
9.906620837743015384e-01
9.910498309192350419e-01
9.914373002057403905e-01
9.918250358240309206e-01
9.922131036366652612e-01
9.926003551724621454e-01
9.929876769196676056e-01
9.933745099791292388e-01
9.937608263358319594e-01
9.941472469035880222e-01
9.945342216480973496e-01
9.949208230236900041e-01
9.953069972054411352e-01
9.956934501274067317e-01
9.960786929843531423e-01
9.964635692843212267e-01
9.968483565834326265e-01
9.972341137882296813e-01
9.976209460929644779e-01
9.980073925692297676e-01
9.983940840137272010e-01
9.987814082177589592e-01
9.991674860968939864e-01
9.995536708379212376e-01
9.999397955942779248e-01
1.000325475235202877e+00
1.000712522314853414e+00
1.001099077231535350e+00
1.001487210526561533e+00
1.001875365255263217e+00
1.002262517860869062e+00
1.002650424417107056e+00
1.003037504321466322e+00
1.003424339630021533e+00
1.003812046555214721e+00
1.004200047596676582e+00
1.004586318372928444e+00
1.004972660919745131e+00
1.005360414482352693e+00
1.005748384311188071e+00
1.006136163415432883e+00
1.006523469102114765e+00
1.006910328611908989e+00
1.007296901977754011e+00
1.007684294951037618e+00
1.008071839233124045e+00
1.008459965584249440e+00
1.008849179097272009e+00
1.009238597148351735e+00
1.009627347288059918e+00
1.010015013396247774e+00
1.010402296351873508e+00
1.010790705534461598e+00
1.011178808666801876e+00
1.011566680290749032e+00
1.011954782019903076e+00
1.012342104350065775e+00
1.012731148323741115e+00
1.013120358408554411e+00
1.013507623191193030e+00
1.013894007082395854e+00
1.014280744385759103e+00
1.014667887806241842e+00
1.015055308274517953e+00
1.015443571928787758e+00
1.015832600760107951e+00
1.016221397222155876e+00
1.016610019529767595e+00
1.016998475955457559e+00
1.017386090410748123e+00
1.017773633794292198e+00
1.018161355116885547e+00
1.018549726201527950e+00
1.018939020180971822e+00
1.019328115007528179e+00
1.019716756809486702e+00
1.020104547622244340e+00
1.020493170419316309e+00
1.020881914424625059e+00
1.021270177920061695e+00
1.021657868482999554e+00
1.022046052678486694e+00
1.022434724712082854e+00
1.022822630254066167e+00
1.023211315395422760e+00
1.023599357160810186e+00
1.023986575421081735e+00
1.024374335659104629e+00
1.024762197872587821e+00
1.025148425911178940e+00
1.025535155199859272e+00
1.025922820737986463e+00
1.026310181268057509e+00
1.026697285094141154e+00
1.027084889846916260e+00
1.027472016157330525e+00
1.027858873200902856e+00
1.028246727023838458e+00
1.028633939909344486e+00
1.029020167218516191e+00
1.029406944307375893e+00
1.029795623754689249e+00
1.030183880276487773e+00
1.030571887794014208e+00
1.030959783865418533e+00
1.031347086741579488e+00
1.031734235955305223e+00
1.032121472168458398e+00
1.032508467192249757e+00
1.032894944077936916e+00
1.033282134927891782e+00
1.033669452048710635e+00
1.034056662477076838e+00
1.034443744493697803e+00
1.034830940091697737e+00
1.035217676781088780e+00
1.035603792153299230e+00
1.035989456653064300e+00
1.036375571573126209e+00
1.036762569388755661e+00
1.037148672097764290e+00
1.037535204086309948e+00
1.037922417699788102e+00
1.038309492533256106e+00
1.038697309563299420e+00
1.039084046406476780e+00
1.039470350446968894e+00
1.039857690561212245e+00
1.040245261401897769e+00
1.040632032403618679e+00
1.041019110945190729e+00
1.041406970536967735e+00
1.041795012587821923e+00
1.042182706908406864e+00
1.042569966973665885e+00
1.042957472980235778e+00
1.043343385917790966e+00
1.043729575929714048e+00
1.044115131430855214e+00
1.044498953460129220e+00
1.044883608942417164e+00
1.045268455254345197e+00
1.045652684717136571e+00
1.046037583483482303e+00
1.046423255528646123e+00
1.046808522182773205e+00
1.047193040310181900e+00
1.047577060468051657e+00
1.047961160239161638e+00
1.048344250820684387e+00
1.048728142753237114e+00
1.049112541312588798e+00
1.049495856297157026e+00
1.049880110184235882e+00
1.050263571105590099e+00
1.050646461387623187e+00
1.051030476283017601e+00
1.051414770918313035e+00
1.051799238297888461e+00
1.052183564928822257e+00
1.052568494793782117e+00
1.052954930014953883e+00
1.053340117207721915e+00
1.053724354309479638e+00
1.054110021453948276e+00
1.054496615815560645e+00
1.054883336079662559e+00
1.055269284690352416e+00
1.055655670887113873e+00
1.056043253782460001e+00
1.056430141521303989e+00
1.056816687488229878e+00
1.057203216631807718e+00
1.057589358355297993e+00
1.057975586772281984e+00
1.058362268752038871e+00
1.058749432690853309e+00
1.059137590741971557e+00
1.059526581616922147e+00
1.059914603935089517e+00
1.060302340270251165e+00
1.060689338833926021e+00
1.061076134132142412e+00
1.061464319866805672e+00
1.061852184081699235e+00
1.062238935640448245e+00
1.062625918867416308e+00
1.063013076071760654e+00
1.063399370581781467e+00
1.063784611645686162e+00
1.064170526455592514e+00
1.064556463226083993e+00
1.064941597401097173e+00
1.065327446122450006e+00
1.065713398338117734e+00
1.066099325479533677e+00
1.066485944728186475e+00
1.066872263209826421e+00
1.067257880841648188e+00
1.067644307891174815e+00
1.068031620577568397e+00
1.068418281407694348e+00
1.068803591873228154e+00
1.069189548137027490e+00
1.069575572077780645e+00
1.069961295978510307e+00
1.070348059954125297e+00
1.070734161143506613e+00
1.071118361324139290e+00
1.071503404562025974e+00
1.071889436942077722e+00
1.072273524672883838e+00
1.072658899580186453e+00
1.073044826933579721e+00
1.073429587682647179e+00
1.073815232061273495e+00
1.074202184716380959e+00
1.074589808133346924e+00
1.074976576952758167e+00
1.075363137336531993e+00
1.075749660415604714e+00
1.076136441055213888e+00
1.076523983913785232e+00
1.076911601660599072e+00
1.077298480005011605e+00
1.077684526486299088e+00
1.078071820834538341e+00
1.078459549977454968e+00
1.078846623886232869e+00
1.079233730000531022e+00
1.079620342028817959e+00
1.080006956988293965e+00
1.080395263078822499e+00
1.080783042897548452e+00
1.081168074389292633e+00
1.081552571684417208e+00
1.081937414406044962e+00
1.082322435213389111e+00
1.082707466313753697e+00
1.083092146926811994e+00
1.083477540017483864e+00
1.083862861623372531e+00
1.084246484980369463e+00
1.084631765647762647e+00
1.085017615438472971e+00
1.085401831347855062e+00
1.085787224564416009e+00
1.086171819071767519e+00
1.086554376897324703e+00
1.086938690291705756e+00
1.087324106165723725e+00
1.087710153538826940e+00
1.088095275977549514e+00
1.088478715064742142e+00
1.088864115213930672e+00
1.089250107256340527e+00
1.089634945056390247e+00
1.090019861403393797e+00
1.090404003164941349e+00
1.090787942526761922e+00
1.091172931980244787e+00
1.091557189804105210e+00
1.091941439233430122e+00
1.092326325207251481e+00
1.092711220670987027e+00
1.093096729075914375e+00
1.093482406934222162e+00
1.093868217724006664e+00
1.094254656580380125e+00
1.094640202398471818e+00
1.095025307743177967e+00
1.095410453791594074e+00
1.095795246115490729e+00
1.096180038310448523e+00
1.096565389634724497e+00
1.096950970875361753e+00
1.097335046411016313e+00
1.097719375666196262e+00
1.098105579250895802e+00
1.098491457202595445e+00
1.098876094975890449e+00
1.099260399686708523e+00
1.099645416343559168e+00
1.100030533092610119e+00
1.100415612973614676e+00
1.100801926449049839e+00
1.101187860478349601e+00
1.101573455553005898e+00
1.101960132637100909e+00
1.102346434142920328e+00
1.102732292482064169e+00
1.103118744036122534e+00
1.103505467504730664e+00
1.103891361881657707e+00
1.104275293337682262e+00
1.104660793609049563e+00
1.105048403394512713e+00
1.105434456094820161e+00
1.105820684408909571e+00
1.106207901648040615e+00
1.106595579600021750e+00
1.106983844796197491e+00
1.107371862521491890e+00
1.107759482131619233e+00
1.108146876943597814e+00
1.108533694316636620e+00
1.108921505174087052e+00
1.109309046210707139e+00
1.109694815610861474e+00
1.110081482928607199e+00
1.110468135706008441e+00
1.110854282567843798e+00
1.111240641354513725e+00
1.111626253369873751e+00
1.112011828677612835e+00
1.112397235626872316e+00
1.112782841495836728e+00
1.113169642120120928e+00
1.113555266119784060e+00
1.113940577157963796e+00
1.114327767220671728e+00
1.114715117783240617e+00
1.115101891012657775e+00
1.115489011313633982e+00
1.115875884873575252e+00
1.116262570450445413e+00
1.116650716702226820e+00
1.117038023682526360e+00
1.117423564317447493e+00
1.117809472834472295e+00
1.118195288149356426e+00
1.118580691876413402e+00
1.118965354264827017e+00
1.119349543429846161e+00
1.119735065048202971e+00
1.120120748516850950e+00
1.120506160920229366e+00
1.120892500793255309e+00
1.121277681310025365e+00
1.121662568492582723e+00
1.122048175213833376e+00
1.122432798816025423e+00
1.122818073772971825e+00
1.123204026540726375e+00
1.123590065160926299e+00
1.123976765204639960e+00
1.124363735794693619e+00
1.124751429475381759e+00
1.125138832162170699e+00
1.125526208302131126e+00
1.125914095201596021e+00
1.126300931211510870e+00
1.126686452277368966e+00
1.127073122185890064e+00
1.127460263806253193e+00
1.127846496701778500e+00
1.128234356706592001e+00
1.128622897999912222e+00
1.129010122831667129e+00
1.129395775938450752e+00
1.129782557303258939e+00
1.130170100724936288e+00
1.130557240962902998e+00
1.130944231514429354e+00
1.131329442550817799e+00
1.131713944689837659e+00
1.132099445623725886e+00
1.132486212193621000e+00
1.132872160454849064e+00
1.133256945281638783e+00
1.133641725109389098e+00
1.134026209705828903e+00
1.134410217183708491e+00
1.134794618027846758e+00
1.135178971008580451e+00
1.135563970207017714e+00
1.135949868386080031e+00
1.136334887607564736e+00
1.136718749086383484e+00
1.137101972138721662e+00
1.137487137385193803e+00
1.137873156782449824e+00
1.138257167839142658e+00
1.138641539956419813e+00
1.139025724024848030e+00
1.139408991140871796e+00
1.139792862320401223e+00
1.140177505514035516e+00
1.140562648575863536e+00
1.140946819608081642e+00
1.141330066080855410e+00
1.141713526039240811e+00
1.142097672184454904e+00
1.142482690064711370e+00
1.142867467184494501e+00
1.143251781285513635e+00
1.143637814526685670e+00
1.144024159292788667e+00
1.144409486277500720e+00
1.144795547450350615e+00
1.145180643340285354e+00
1.145564888327383901e+00
1.145950833994181295e+00
1.146337932521580116e+00
1.146725106270469974e+00
1.147110672074355797e+00
1.147495974825206710e+00
1.147881865886618558e+00
1.148267379154426227e+00
1.148653509906988779e+00
1.149040336338858159e+00
1.149427071600647610e+00
1.149812817981160640e+00
1.150198302976729314e+00
1.150585430742965487e+00
1.150972315270523350e+00
1.151358496536841747e+00
1.151745713474310095e+00
1.152132078596686648e+00
1.152518725737297300e+00
1.152905645728045769e+00
1.153291178594658239e+00
1.153677106511656447e+00
1.154063021487055529e+00
1.154448300268742900e+00
1.154832769852157215e+00
1.155216307071174064e+00
1.155601807389229574e+00
1.155988267311799156e+00
1.156372222143681405e+00
1.156755539682476019e+00
1.157140714726036412e+00
1.157526237598312191e+00
1.157911534183513336e+00
1.158296347440494367e+00
1.158680524510420584e+00
1.159064819955076375e+00
1.159450371696665982e+00
1.159836765508244216e+00
1.160222419028203111e+00
1.160607791505919417e+00
1.160993291359089241e+00
1.161379353428593664e+00
1.161766057026894838e+00
1.162153099547974300e+00
1.162539814813010164e+00
1.162926206366894366e+00
1.163313521628219105e+00
1.163699952083814937e+00
1.164085359630687044e+00
1.164472378460187585e+00
1.164859033983156600e+00
1.165245008055435738e+00
1.165632703392277092e+00
1.166021313822235728e+00
1.166409114176466533e+00
1.166796372207261401e+00
1.167183848998931461e+00
1.167572148799399745e+00
1.167961395066969166e+00
1.168351133802703723e+00
1.168739323869853353e+00
1.169125813177998241e+00
1.169513130494990394e+00
1.169900071346426484e+00
1.170286952586048201e+00
1.170673546699358747e+00
1.171060038166794159e+00
1.171447065329604742e+00
1.171832763170835623e+00
1.172218395266558577e+00
1.172604041927080898e+00
1.172989428890318431e+00
1.173375041020290110e+00
1.173760844534475378e+00
1.174146882364986100e+00
1.174532790165726981e+00
1.174919041254518737e+00
1.175306007184736101e+00
1.175692876910892304e+00
1.176079044734329893e+00
1.176464874863999199e+00
1.176851448613596585e+00
1.177239066708952953e+00
1.177626891204332837e+00
1.178014634710920605e+00
1.178401990806187793e+00
1.178789858964280457e+00
1.179177230682419975e+00
1.179564007688638450e+00
1.179951701029286149e+00
1.180338848397211926e+00
1.180725442761449084e+00
1.181112762123174509e+00
1.181499429510649790e+00
1.181884451830171212e+00
1.182269937135304483e+00
1.182655959767250797e+00
1.183042092367661446e+00
1.183428248542709671e+00
1.183814700822932275e+00
1.184201286677941001e+00
1.184587325704347993e+00
1.184973239092176112e+00
1.185358987997402691e+00
1.185745218199891537e+00
1.186130940404521938e+00
1.186516086347515708e+00
1.186901177473878688e+00
1.187286113769201013e+00
1.187671225350774851e+00
1.188055362619074407e+00
1.188439769337387597e+00
1.188824767234016200e+00
1.189209618152721859e+00
1.189595273379782103e+00
1.189980718459817233e+00
1.190366419038235479e+00
1.190753131869961567e+00
1.191139461039621539e+00
1.191526440337911996e+00
1.191913694140917857e+00
1.192299464320943470e+00
1.192684697625493229e+00
1.193070495860723890e+00
1.193456564868250469e+00
1.193843458935815338e+00
1.194231115696189560e+00
1.194617181886000301e+00
1.195003401743538252e+00
1.195390545401696203e+00
1.195776917793562877e+00
1.196162706780345530e+00
1.196547638250943235e+00
1.196931867265232929e+00
1.197316510249866184e+00
1.197702187710208754e+00
1.198088226174105264e+00
1.198474674166135179e+00
1.198861957419274038e+00
1.199249633398267401e+00
1.199636724766306894e+00
1.200023357556984527e+00
1.200409972571526707e+00
1.200796028759897105e+00
1.201181784708764022e+00
1.201568129654924322e+00
1.201954646076630384e+00
1.202341554755361086e+00
1.202728662348518496e+00
1.203115862248171464e+00
1.203503531980104180e+00
1.203890421527123777e+00
1.204276739256896933e+00
1.204663424417318218e+00
1.205049446281829306e+00
1.205435351748396666e+00
1.205820517502244504e+00
1.206204681620296038e+00
1.206589652795445833e+00
1.206975740119485385e+00
1.207362540774102655e+00
1.207749531232136908e+00
1.208136615026419891e+00
1.208523289669859002e+00
1.208910110331040899e+00
1.209297809350997621e+00
1.209685584864044205e+00
1.210073663209610961e+00
1.210461838789816280e+00
1.210849504612593996e+00
1.211237543535468530e+00
1.211625943815255013e+00
1.212013082703911282e+00
1.212399249211349783e+00
1.212785766041588831e+00
1.213173097498775999e+00
1.213560905964637060e+00
1.213948278102442435e+00
1.214335870276916918e+00
1.214723467745266960e+00
1.215110948584363637e+00
1.215498174331229198e+00
1.215884832033049756e+00
1.216270947328622620e+00
1.216657635745295396e+00
1.217044869781326755e+00
1.217431135432389677e+00
1.217817321869714808e+00
1.218203990143580162e+00
1.218590517423793207e+00
1.218976533084103364e+00
1.219361855950166884e+00
1.219747187261551069e+00
1.220132319026402179e+00
1.220517234867345646e+00
1.220903264090907658e+00
1.221290890622975134e+00
1.221678813340190128e+00
1.222065808752371696e+00
1.222452026654647916e+00
1.222837966957412315e+00
1.223223556991974492e+00
1.223609238341176519e+00
1.223995075637828167e+00
1.224380799341706405e+00
1.224766593710742590e+00
1.225153492788825238e+00
1.225541509615765357e+00
1.225928213800698385e+00
1.226313646613014230e+00
1.226699301916589713e+00
1.227085270990013299e+00
1.227471460362091094e+00
1.227857847737062524e+00
1.228244862367146029e+00
1.228632092618178850e+00
1.229018848284713084e+00
1.229405907855136926e+00
1.229793166925637671e+00
1.230179282184008960e+00
1.230564361295022557e+00
1.230950415365304362e+00
1.231337094145026567e+00
1.231723704066428171e+00
1.232110431217575686e+00
1.232496967197705962e+00
1.232883727258209827e+00
1.233271028028641636e+00
1.233658410234083069e+00
1.234045833219867827e+00
1.234433185657906051e+00
1.234821336923094037e+00
1.235209237743118971e+00
1.235595631082224477e+00
1.235982048047453929e+00
1.236369174158592266e+00
1.236757015776106305e+00
1.237144961315253866e+00
1.237532681451262162e+00
1.237919810539950483e+00
1.238306919983001020e+00
1.238693960872321975e+00
1.239079961047095946e+00
1.239465355426360382e+00
1.239850822118405249e+00
1.240236195775759942e+00
1.240622286317202061e+00
1.241009085521020072e+00
1.241395523722341299e+00
1.241781418064961562e+00
1.242167728835595453e+00
1.242554108075760055e+00
1.242939549720538217e+00
1.243325314779387680e+00
1.243710536260549393e+00
1.244096463446301204e+00
1.244483357910516785e+00
1.244869057725841222e+00
1.245254680941285885e+00
1.245639657537084943e+00
1.246023855572159444e+00
1.246408056563679256e+00
1.246792957948676728e+00
1.247178225896251158e+00
1.247563165480826353e+00
1.247947720749481126e+00
1.248332288509138133e+00
1.248717640470247581e+00
1.249102994022441626e+00
1.249488041052466913e+00
1.249874406767512047e+00
1.250262199158263643e+00
1.250649087723142427e+00
1.251035674252820806e+00
1.251422731908800490e+00
1.251809710929324471e+00
1.252196635176650474e+00
1.252584010020285854e+00
1.252971651363125272e+00
1.253358831483039504e+00
1.253745414588916862e+00
1.254132720648039268e+00
1.254520328266225171e+00
1.254906632467619243e+00
1.255293251089046436e+00
1.255679713724515256e+00
1.256065445864086749e+00
1.256450942650067404e+00
1.256835904471624410e+00
1.257220331263996238e+00
1.257604155429616011e+00
1.257988614006127159e+00
1.258374011504351131e+00
1.258758985538263042e+00
1.259142863277052937e+00
1.259526863471139180e+00
1.259911252920762781e+00
1.260295731663923613e+00
1.260680271721639656e+00
1.261064532192408993e+00
1.261448794560602993e+00
1.261834341456855357e+00
1.262219986317919540e+00
1.262604903187914740e+00
1.262989826133435578e+00
1.263374298773372706e+00
1.263759005545770364e+00
1.264143063568977654e+00
1.264527977012864124e+00
1.264914244435477952e+00
1.265300017706822100e+00
1.265685361898714278e+00
1.266070172653225079e+00
1.266455835858265377e+00
1.266841052313268934e+00
1.267224960358994013e+00
1.267608345317634333e+00
1.267992446704718779e+00
1.268378342967612760e+00
1.268764663751627886e+00
1.269150491612458742e+00
1.269536332106788512e+00
1.269922408407050618e+00
1.270307669619248347e+00
1.270691982672267351e+00
1.271076936068236352e+00
1.271462360216367715e+00
1.271847927123908040e+00
1.272234627384735139e+00
1.272621053460850860e+00
1.273007393296393897e+00
1.273392873846074025e+00
1.273776744064538224e+00
1.274160261878250155e+00
1.274544272668773903e+00
1.274929268020529083e+00
1.275313856714253014e+00
1.275697576692746971e+00
1.276080825599285928e+00
1.276465360565465001e+00
1.276851380398528857e+00
1.277237508818523715e+00
1.277623355167708308e+00
1.278007966754116653e+00
1.278392262975929894e+00
1.278776700028243063e+00
1.279160380254123153e+00
1.279544803916519147e+00
1.279929652026465359e+00
1.280314692457583226e+00
1.280699056175337303e+00
1.281083005117217954e+00
1.281467925100915783e+00
1.281851753035432306e+00
1.282235868370754206e+00
1.282619706875661736e+00
1.283003065456435277e+00
1.283387415791036545e+00
1.283771562083821260e+00
1.284155194310539372e+00
1.284537998107238010e+00
1.284921673956860966e+00
1.285306830674731060e+00
1.285690994963343714e+00
1.286075795229759233e+00
1.286461728643963909e+00
1.286847058145030864e+00
1.287232509611230480e+00
1.287617790842205512e+00
1.288002476146068220e+00
1.288386602923404567e+00
1.288771175271230085e+00
1.289155930030208674e+00
1.289539879623440743e+00
1.289923293940042903e+00
1.290305865809077135e+00
1.290688377660324182e+00
1.291072127594380392e+00
1.291456548494780421e+00
1.291841553686086108e+00
1.292227148574284890e+00
1.292611791365313012e+00
1.292996141513170549e+00
1.293381177110680014e+00
1.293765511017335168e+00
1.294149823203910366e+00
1.294534898484874352e+00
1.294919871991357940e+00
1.295305117024778463e+00
1.295690707860677859e+00
1.296075984828526817e+00
1.296460617712685615e+00
1.296845853648818325e+00
1.297231460581078410e+00
1.297616847112183613e+00
1.298002682279993714e+00
1.298387015386130994e+00
1.298770703473289823e+00
1.299155196126681844e+00
1.299539754622687227e+00
1.299925385815839496e+00
1.300311161311352492e+00
1.300697174506473486e+00
1.301083846985692238e+00
1.301469359901126666e+00
1.301853858602094016e+00
1.302238539249025218e+00
1.302623657253525469e+00
1.303009969289886882e+00
1.303396804228021510e+00
1.303781856238478420e+00
1.304166147507574092e+00
1.304550953548240244e+00
1.304936462106523365e+00
1.305321845688190097e+00
1.305706783617409661e+00
1.306091671649435737e+00
1.306476280967436177e+00
1.306861371417354700e+00
1.307246248589780002e+00
1.307631042319267189e+00
1.308015415651068825e+00
1.308399716811683433e+00
1.308783908463169832e+00
1.309167292250598580e+00
1.309551155173203973e+00
1.309935687803448046e+00
1.310319916279150343e+00
1.310704942521333072e+00
1.311089276931417746e+00
1.311473007484153630e+00
1.311856910456300707e+00
1.312240131066779281e+00
1.312624250067526921e+00
1.313007866062690043e+00
1.313391122842716863e+00
1.313774833050958657e+00
1.314158222559519418e+00
1.314541569422779332e+00
1.314925041837699426e+00
1.315308800553957935e+00
1.315693478014358320e+00
1.316077817484285761e+00
1.316461746457343818e+00
1.316845600840961694e+00
1.317229048381709289e+00
1.317612534422706094e+00
1.317996513462047492e+00
1.318380745209854599e+00
1.318765082963743618e+00
1.319150691433224054e+00
1.319535124450249786e+00
1.319918557800888070e+00
1.320302815336052760e+00
1.320686287966206685e+00
1.321069352621863757e+00
1.321453047742903175e+00
1.321837393061337629e+00
1.322221547285690635e+00
1.322605333109233783e+00
1.322989338742388554e+00
1.323373203118697550e+00
1.323756390308028497e+00
1.324138662294930047e+00
1.324520941461942547e+00
1.324904235249256601e+00
1.325287899236656575e+00
1.325671186905802879e+00
1.326054381529492732e+00
1.326437112855348044e+00
1.326818982932611579e+00
1.327202002848525408e+00
1.327585453309595431e+00
1.327968833702312335e+00
1.328352555719199746e+00
1.328735866361238083e+00
1.329119624340208139e+00
1.329503285811437729e+00
1.329885557833356824e+00
1.330267251051961086e+00
1.330648710662580836e+00
1.331029617672943477e+00
1.331411745400576496e+00
1.331795477062826638e+00
1.332179036499575808e+00
1.332562307177266314e+00
1.332945183938691880e+00
1.333326912114753293e+00
1.333709014300255236e+00
1.334092609677484331e+00
1.334475864548086976e+00
1.334858788002631913e+00
1.335242208360958749e+00
1.335624908314579029e+00
1.336008569979083349e+00
1.336393683563476875e+00
1.336777815845273665e+00
1.337161980086526869e+00
1.337546732855972476e+00
1.337930911097472864e+00
1.338315333874196877e+00
1.338700154233449569e+00
1.339084797061346199e+00
1.339469789409149625e+00
1.339853311996637819e+00
1.340236751284503036e+00
1.340620807595835462e+00
1.341004870418479156e+00
1.341390399038010939e+00
1.341775235515157982e+00
1.342159392787755756e+00
1.342543400802789222e+00
1.342927790104764485e+00
1.343313470185337088e+00
1.343699727306976399e+00
1.344085726363961397e+00
1.344470627822459852e+00
1.344855325185361439e+00
1.345240507109639161e+00
1.345625084624765710e+00
1.346009262195958955e+00
1.346393990075631653e+00
1.346777922210126155e+00
1.347161290307868686e+00
1.347545092143572099e+00
1.347928798563980290e+00
1.348312476071545918e+00
1.348695605718619461e+00
1.349077811045391151e+00
1.349459646284826286e+00
1.349841687435827220e+00
1.350224169257171702e+00
1.350607052206844738e+00
1.350989419649972767e+00
1.351371064158433555e+00
1.351752879043004674e+00
1.352134784318823835e+00
1.352516995142490908e+00
1.352900263314435136e+00
1.353284545468408817e+00
1.353668469781724726e+00
1.354051752350392324e+00
1.354435484351663499e+00
1.354818948092592068e+00
1.355202767335200509e+00
1.355587949418294524e+00
1.355973127653258503e+00
1.356358274655343088e+00
1.356743172186881674e+00
1.357127385574386613e+00
1.357511461309160561e+00
1.357895842245209650e+00
1.358280580230363688e+00
1.358665341300215434e+00
1.359050349923813350e+00
1.359434955269808176e+00
1.359819241926551570e+00
1.360202637042223550e+00
1.360586541882618850e+00
1.360970776407969485e+00
1.361354489588174621e+00
1.361738620222881835e+00
1.362123126297954068e+00
1.362507867465904798e+00
1.362891865612136266e+00
1.363275853823166406e+00
1.363659544821818281e+00
1.364042287049010094e+00
1.364425708000463588e+00
1.364809720549394756e+00
1.365192691377691725e+00
1.365576644330519285e+00
1.365960941816811047e+00
1.366344135147583572e+00
1.366728375800716044e+00
1.367112498528333830e+00
1.367495449148266484e+00
1.367878257446625945e+00
1.368261284801998601e+00
1.368645260879647552e+00
1.369029688288727620e+00
1.369413928514225498e+00
1.369798471718432387e+00
1.370183606500438689e+00
1.370568807378860665e+00
1.370953589335514700e+00
1.371338500522578441e+00
1.371722874948207105e+00
1.372106451605381361e+00
1.372490301094014820e+00
1.372874960676179423e+00
1.373259409182535640e+00
1.373643704045137026e+00
1.374028172829199868e+00
1.374412220038985222e+00
1.374795678431561141e+00
1.375179703613830684e+00
1.375563943110451159e+00
1.375948077040110240e+00
1.376333155129122687e+00
1.376718524800834009e+00
1.377103593113311986e+00
1.377487209591484740e+00
1.377869975887123566e+00
1.378253382323680221e+00
1.378638253736228059e+00
1.379023297147126348e+00
1.379407548561767616e+00
1.379791646061153010e+00
1.380175964457744486e+00
1.380559879575723459e+00
1.380942982177931544e+00
1.381325407288686247e+00
1.381708161339411323e+00
1.382091541452831196e+00
1.382475123309938159e+00
1.382858370891050903e+00
1.383239879265984573e+00
1.383621403197517807e+00
1.384004390748420965e+00
1.384387578561521170e+00
1.384769848105877443e+00
1.385152099932650316e+00
1.385535159492259361e+00
1.385919246655225701e+00
1.386303861960864303e+00
1.386687266506424043e+00
1.387070266705019428e+00
1.387454064710175849e+00
1.387837992039369306e+00
1.388221791642000102e+00
1.388604850570746896e+00
1.388988161620118955e+00
1.389372506671383567e+00
1.389756469346510093e+00
1.390140149308266349e+00
1.390523954465656686e+00
1.390907981686251516e+00
1.391292815981244990e+00
1.391677870873493150e+00
1.392062694834166114e+00
1.392447097815080470e+00
1.392830849610715127e+00
1.393213792987789024e+00
1.393596707519575650e+00
1.393979565475767624e+00
1.394361995209675964e+00
1.394744817842695550e+00
1.395127989961785442e+00
1.395511437833022450e+00
1.395894636056154825e+00
1.396278148068008429e+00
1.396661963536671491e+00
1.397046200267092919e+00
1.397430985612599486e+00
1.397815082645993190e+00
1.398199315359576200e+00
1.398583382286507248e+00
1.398966895778863906e+00
1.399351503439913769e+00
1.399737602208850795e+00
1.400123667150734219e+00
1.400509414372247630e+00
1.400894455688415530e+00
1.401278831332238406e+00
1.401663158987058511e+00
1.402047830196853306e+00
1.402433183720004584e+00
1.402818259396376499e+00
1.403202753490118582e+00
1.403588082907663681e+00
1.403973474629927498e+00
1.404359508620316666e+00
1.404746391162522201e+00
1.405132089965551945e+00
1.405517034295853396e+00
1.405901835103607223e+00
1.406287240607815070e+00
1.406672999672944124e+00
1.407058265282622012e+00
1.407442771292390482e+00
1.407826575198536823e+00
1.408209952367391882e+00
1.408593951872104011e+00
1.408977885506677685e+00
1.409361620773164070e+00
1.409745792599155889e+00
1.410130475684520324e+00
1.410516238086723551e+00
1.410901951528028553e+00
1.411287715114133645e+00
1.411673845936496141e+00
1.412059074044522911e+00
1.412443887378724838e+00
1.412828644394879207e+00
1.413213299262899847e+00
1.413598142512497269e+00
1.413982422295590569e+00
1.414367288501427788e+00
1.414752933477815722e+00
1.415138457759648416e+00
1.415524602827249012e+00
1.415910189955527088e+00
1.416293933010503769e+00
1.416678306698662348e+00
1.417063293053269168e+00
1.417447000695786885e+00
1.417830424005078971e+00
1.418214132522762405e+00
1.418598348229229700e+00
1.418982064968768109e+00
1.419366369403207484e+00
1.419751393308452458e+00
1.420136202104478995e+00
1.420520078832963717e+00
1.420903402708293850e+00
1.421286658003263037e+00
1.421669763018632793e+00
1.422053474349955104e+00
1.422437545701704442e+00
1.422821748305102663e+00
1.423205577074514450e+00
1.423589633636272556e+00
1.423974874483905584e+00
1.424360336695737361e+00
1.424743865042456203e+00
1.425126956931609623e+00
1.425510813042782043e+00
1.425895071285134597e+00
1.426279060727140058e+00
1.426663360587977936e+00
1.427049361374439718e+00
1.427436218916766419e+00
1.427822879316679616e+00
1.428208316179457427e+00
1.428594323803079824e+00
1.428981205312375602e+00
1.429368024614498189e+00
1.429754758477288501e+00
1.430140541118884778e+00
1.430526280777748127e+00
1.430912670327335601e+00
1.431299536279624585e+00
1.431686516581578417e+00
1.432073008732453134e+00
1.432458988401040578e+00
1.432845573569938136e+00
1.433232788313699491e+00
1.433619297527861436e+00
1.434005099253347959e+00
1.434391903983343042e+00
1.434779419503932951e+00
1.435165276035667015e+00
1.435551654347433148e+00
1.435938686202094638e+00
1.436324448975570212e+00
1.436709654609361175e+00
1.437094997485899306e+00
1.437480635825227226e+00
1.437866231820154939e+00
1.438252056252810052e+00
1.438638498198428817e+00
1.439024571877867587e+00
1.439409808552233550e+00
1.439796240389783266e+00
1.440183830832948431e+00
1.440571079228467832e+00
1.440958005808494535e+00
1.441344685230232292e+00
1.441729991187948201e+00
1.442115215923469362e+00
1.442500619238344717e+00
1.442886798312266405e+00
1.443274235176148945e+00
1.443661587524130097e+00
1.444049285893173051e+00
1.444436777046259168e+00
1.444823910647015541e+00
1.445210458551492216e+00
1.445596905006849786e+00
1.445983758967066546e+00
1.446370704468435742e+00
1.446757734650862437e+00
1.447144195897049679e+00
1.447531083512643812e+00
1.447918702897752263e+00
1.448306195657123929e+00
1.448693832718407570e+00
1.449080075229436160e+00
1.449465680462559192e+00
1.449852414187440264e+00
1.450239013241674035e+00
1.450625605400872153e+00
1.451010771398244747e+00
1.451395655462676348e+00
1.451781783026370620e+00
1.452167738428094212e+00
1.452553592338392541e+00
1.452938599914811002e+00
1.453323958513182745e+00
1.453708871699555871e+00
1.454093416803769800e+00
1.454478685701857010e+00
1.454863490702339224e+00
1.455248960847521866e+00
1.455635224919729520e+00
1.456021479837761090e+00
1.456407470393167980e+00
1.456793104287629870e+00
1.457179547467389424e+00
1.457566482312020018e+00
1.457953145619710567e+00
1.458339634733932577e+00
1.458727261669712227e+00
1.459116413687658209e+00
1.459505193001613410e+00
1.459893155539687015e+00
1.460280985466599679e+00
1.460669605550172445e+00
1.461059185635808166e+00
1.461448369293528726e+00
1.461837224890466969e+00
1.462225516753523191e+00
1.462613727752036796e+00
1.463003065336633268e+00
1.463392822678555083e+00
1.463781806759881787e+00
1.464169879505059724e+00
1.464558277014220700e+00
1.464946570777538870e+00
1.465334545969215085e+00
1.465722303644343194e+00
1.466108526536872514e+00
1.466495769997548271e+00
1.466883409902931312e+00
1.467270345462195369e+00
1.467658991632253773e+00
1.468046407929155972e+00
1.468432215986301248e+00
1.468818548828514814e+00
1.469205407998180890e+00
1.469593142047275869e+00
1.469981262518009091e+00
1.470369205280687375e+00
1.470757312054135513e+00
1.471145025491030767e+00
1.471531840650953438e+00
1.471918226481567116e+00
1.472305654478988091e+00
1.472692234477980033e+00
1.473079201073299371e+00
1.473468738625691721e+00
1.473857805370614615e+00
1.474246360349521723e+00
1.474634668897727208e+00
1.475023557127510987e+00
1.475412423937252138e+00
1.475801940921029676e+00
1.476193244904127955e+00
1.476582933594987601e+00
1.476971654130316391e+00
1.477359431216574093e+00
1.477747003474636500e+00
1.478135268355303955e+00
1.478522503331009874e+00
1.478909266956818014e+00
1.479296627662537222e+00
1.479684757149651864e+00
1.480073562651908148e+00
1.480462604004515903e+00
1.480850279689423177e+00
1.481238373404107245e+00
1.481627578475502416e+00
1.482016382391633691e+00
1.482405076213885176e+00
1.482793454056111182e+00
1.483182242053652455e+00
1.483572020330871766e+00
1.483961037983738906e+00
1.484348711776801721e+00
1.484736009813005131e+00
1.485124242632798852e+00
1.485512906556636814e+00
1.485901227832967075e+00
1.486290405091479583e+00
1.486680035152271540e+00
1.487068693677775943e+00
1.487456794635729107e+00
1.487845747531815421e+00
1.488234154505082119e+00
1.488620905098381852e+00
1.489007332578735632e+00
1.489394414246477005e+00
1.489781441314391497e+00
1.490168265321270225e+00
1.490554619532230562e+00
1.490941134024384773e+00
1.491328105332782705e+00
1.491715854220242887e+00
1.492104579193781033e+00
1.492493177901883961e+00
1.492880253714070848e+00
1.493267266185191566e+00
1.493655764941134390e+00
1.494043070655554084e+00
1.494429980417025572e+00
1.494816856203846411e+00
1.495203283831636254e+00
1.495590470333991062e+00
1.495979346479035410e+00
1.496368113788980381e+00
1.496757018843951847e+00
1.497146313144525287e+00
1.497534782175282908e+00
1.497923405922421125e+00
1.498311892927997935e+00
1.498700395125454055e+00
1.499088124701086544e+00
1.499475499049721217e+00
1.499862879351574252e+00
1.500250607304887573e+00
1.500638978888076069e+00
1.501027133506303679e+00
1.501414680410477098e+00
1.501801264353064935e+00
1.502188320322213277e+00
1.502576611429869535e+00
1.502965217243446228e+00
1.503352871598590212e+00
1.503740083387128612e+00
1.504127315463623216e+00
1.504514119313168585e+00
1.504902681773519380e+00
1.505292749261839980e+00
1.505681411933326608e+00
1.506069753550237422e+00
1.506458917005805587e+00
1.506847701496297764e+00
1.507235482077821764e+00
1.507622693070267417e+00
1.508010253521912869e+00
1.508398298622210421e+00
1.508785599030750824e+00
1.509172198846932211e+00
1.509559700209414546e+00
1.509948925529877473e+00
1.510338515070279053e+00
1.510726990411840776e+00
1.511114497321649486e+00
1.511502226667614579e+00
1.511890078162896778e+00
1.512278519206029959e+00
1.512667514560444459e+00
1.513054278680945552e+00
1.513440113119706387e+00
1.513827032286028551e+00
1.514214395260558010e+00
1.514601353539702711e+00
1.514988336091445120e+00
1.515375748648269072e+00
1.515763158532993149e+00
1.516150613251617818e+00
1.516538919910439320e+00
1.516928089071683639e+00
1.517316780091935602e+00
1.517705288490041715e+00
1.518093421885219563e+00
1.518480838673047284e+00
1.518867639880039366e+00
1.519254720325897701e+00
1.519642130427874660e+00
1.520029131979456327e+00
1.520415655599024474e+00
1.520802360922975272e+00
1.521190896692570016e+00
1.521579885775914631e+00
1.521968613294074846e+00
1.522357583621676058e+00
1.522746365091894871e+00
1.523134503992580990e+00
1.523521820927914217e+00
1.523909261766080769e+00
1.524296649050274954e+00
1.524683993446078079e+00
1.525072445224410878e+00
1.525460081769522747e+00
1.525846945339939031e+00
1.526234811526492541e+00
1.526622808780618845e+00
1.527010995884709788e+00
1.527398278425081468e+00
1.527784464119869901e+00
1.528171007313679608e+00
1.528557657441740991e+00
1.528945107026042027e+00
1.529332584784389493e+00
1.529720353537204369e+00
1.530107819888035570e+00
1.530495564738432179e+00
1.530884636608929705e+00
1.531273799954570691e+00
1.531663288057928174e+00
1.532052112679640032e+00
1.532441536929436632e+00
1.532830935389876359e+00
1.533219491483908570e+00
1.533608571870080040e+00
1.533997669869332281e+00
1.534386401122939780e+00
1.534775516716255117e+00
1.535164713432773720e+00
1.535552623195639788e+00
1.535940121863059282e+00
1.536328789769845660e+00
1.536716209518195653e+00
1.537102501444102431e+00
1.537488797993302736e+00
1.537874730081271402e+00
1.538260967835099136e+00
1.538647606617543628e+00
1.539033861791735847e+00
1.539419565398021383e+00
1.539804809947832753e+00
1.540190170226121591e+00
1.540575762392455195e+00
1.540961241438208562e+00
1.541348569656511902e+00
1.541735288231017353e+00
1.542121050475784960e+00
1.542507163123278069e+00
1.542893678321860307e+00
1.543281128899279375e+00
1.543668745469448433e+00
1.544056540560067248e+00
1.544444797370944755e+00
1.544833210352658082e+00
1.545221210963292569e+00
1.545609333099473570e+00
1.545997353751185521e+00
1.546385634316579161e+00
1.546773904531379751e+00
1.547161021945605119e+00
1.547547351554975581e+00
1.547934070665828887e+00
1.548321628079086576e+00
1.548709484536024750e+00
1.549096925788115087e+00
1.549484238128903346e+00
1.549871203039703271e+00
1.550258072320287006e+00
1.550644769101109599e+00
1.551031276082976529e+00
1.551418359456658402e+00
1.551806195941152877e+00
1.552194445783646293e+00
1.552583145824992794e+00
1.552972316086598026e+00
1.553360445932083111e+00
1.553748543486588973e+00
1.554136234149316120e+00
1.554523136777030246e+00
1.554910435892805198e+00
1.555296655857098420e+00
1.555682562728869067e+00
1.556068443180894434e+00
1.556454422386280401e+00
1.556841421498413203e+00
1.557228329572217129e+00
1.557614813805884513e+00
1.558000841620384547e+00
1.558387667380841002e+00
1.558774799597738125e+00
1.559162618429385416e+00
1.559550537302506701e+00
1.559937894139568071e+00
1.560324240280615005e+00
1.560710003198755302e+00
1.561096752925149156e+00
1.561482338056542130e+00
1.561867074057699867e+00
1.562252226720796111e+00
1.562636991600684810e+00
1.563021703550053321e+00
1.563407410956959565e+00
1.563793319993391551e+00
1.564179910053888234e+00
1.564567435667912898e+00
1.564954639425200078e+00
1.565341929612793503e+00
1.565729260536364187e+00
1.566115805487432899e+00
1.566502249902739674e+00
1.566888747444942442e+00
1.567274559445198889e+00
1.567660415772929250e+00
1.568047405334634048e+00
1.568434935436414879e+00
1.568822342459320174e+00
1.569210081028623582e+00
1.569597709595559998e+00
1.569986296929921865e+00
1.570374890678322144e+00
1.570763081956337404e+00
1.571151511391098765e+00
1.571539233121071799e+00
1.571926239152454663e+00
1.572312213672305559e+00
1.572698878207590134e+00
1.573087281842438845e+00
1.573475707656544875e+00
1.573863472439529065e+00
1.574252307200746159e+00
1.574641796374489422e+00
1.575031054404389952e+00
1.575419520387602690e+00
1.575807533222814083e+00
1.576195336417404835e+00
1.576581157627251040e+00
1.576966476976316978e+00
1.577353555017582565e+00
1.577740216973070098e+00
1.578125560751360457e+00
1.578510785067183786e+00
1.578895256419320603e+00
1.579280621927204864e+00
1.579668159950039064e+00
1.580056511284915644e+00
1.580444813594879649e+00
1.580833457949159193e+00
1.581222560967569191e+00
1.581611497598439664e+00
1.581999677968297879e+00
1.582387641818501889e+00
1.582775479686307163e+00
1.583163370375532120e+00
1.583551325153084166e+00
1.583938850572154555e+00
1.584325608195986224e+00
1.584710830851935093e+00
1.585095837566453225e+00
1.585481645753827218e+00
1.585867663181864895e+00
1.586253800009966852e+00
1.586640870334350417e+00
1.587028182786084152e+00
1.587415566220506280e+00
1.587802865824925247e+00
1.588190412501644833e+00
1.588577657095107343e+00
1.588965202454391656e+00
1.589353235989817703e+00
1.589739706669636155e+00
1.590126260517388701e+00
1.590513506215501360e+00
1.590900281070898536e+00
1.591286786525394348e+00
1.591673968325116206e+00
1.592061463667860055e+00
1.592448708752051356e+00
1.592835713896666672e+00
1.593222686517669739e+00
1.593609292016548773e+00
1.593995478707446622e+00
1.594381323065338529e+00
1.594767406807306331e+00
1.595153245753977878e+00
1.595538717419740404e+00
1.595924441746238154e+00
1.596310292874373760e+00
1.596696014705694333e+00
1.597081126297242859e+00
1.597466304038579699e+00
1.597851887911100999e+00
1.598239296507055762e+00
1.598627654062566128e+00
1.599015058829272862e+00
1.599402490816444145e+00
1.599789905332221762e+00
1.600176594435426036e+00
1.600563701664364125e+00
1.600950785344624094e+00
1.601337503419388852e+00
1.601724397838247604e+00
1.602110510619661365e+00
1.602497076884478178e+00
1.602884522074241369e+00
1.603272567999663556e+00
1.603661194959403291e+00
1.604049668263221484e+00
1.604438165074545397e+00
1.604825696653944256e+00
1.605213207590857838e+00
1.605602384284478434e+00
1.605991589288725985e+00
1.606380507900381005e+00
1.606769457618549390e+00
1.607158462262335830e+00
1.607548057752984372e+00
1.607937729121600379e+00
1.608327381985848570e+00
1.608716590269288815e+00
1.609105336904193440e+00
1.609494277055791844e+00
1.609883216846006215e+00
1.610271387297532275e+00
1.610658667871327054e+00
1.611046418487749099e+00
1.611435028653781965e+00
1.611822729324724257e+00
1.612210401448840758e+00
1.612597881355411156e+00
1.612984914947512616e+00
1.613372594158082096e+00
1.613760016195911140e+00
1.614148021911444575e+00
1.614536413885799382e+00
1.614923812465016928e+00
1.615311060271165777e+00
1.615698863313683953e+00
1.616086915805818425e+00
1.616475122040932133e+00
1.616863887877503680e+00
1.617252598588293511e+00
1.617641716491034387e+00
1.618030467080348256e+00
1.618419309129293104e+00
1.618809667165210575e+00
1.619198998109286913e+00
1.619588112025762250e+00
1.619977782808134092e+00
1.620367727051797546e+00
1.620757657343988800e+00
1.621146393687133980e+00
1.621535491401422169e+00
1.621926065149117635e+00
1.622317566196390448e+00
1.622708630982337530e+00
1.623099049303172725e+00
1.623488080785811860e+00
1.623876427686550494e+00
1.624265256018617709e+00
1.624653101263445087e+00
1.625041185489213280e+00
1.625429453551182180e+00
1.625817594752651640e+00
1.626206744576255581e+00
1.626594773518176718e+00
1.626983420551863846e+00
1.627372992559808162e+00
1.627762228968092639e+00
1.628152392613678279e+00
1.628541797354077003e+00
1.628930765834979422e+00
1.629318930503860896e+00
1.629706904552189695e+00
1.630095196852162864e+00
1.630483446638101741e+00
1.630872628186748052e+00
1.631261483468943396e+00
1.631649338982905872e+00
1.632036182466066743e+00
1.632423214284677293e+00
1.632811767687144977e+00
1.633200419860790120e+00
1.633589692469383792e+00
1.633978904977166469e+00
1.634367101775216602e+00
1.634754742934209970e+00
1.635143163014784129e+00
1.635531429592653963e+00
1.635918825503039020e+00
1.636307108402874855e+00
1.636694551354306082e+00
1.637080605101276953e+00
1.637467282890826992e+00
1.637856012583827514e+00
1.638243996700063265e+00
1.638630629429537855e+00
1.639017858892988011e+00
1.639404277695978518e+00
1.639790110321913019e+00
1.640176738373639198e+00
1.640563870471203334e+00
1.640952151314543750e+00
1.641341271853190564e+00
1.641731798337730641e+00
1.642122467108964035e+00
1.642511365142367064e+00
1.642901116784664772e+00
1.643290975197819082e+00
1.643679066458469951e+00
1.644066679822651533e+00
1.644454554622861053e+00
1.644842251455045146e+00
1.645229570261259378e+00
1.645618255278298969e+00
1.646007943785131378e+00
1.646396835499537969e+00
1.646785983586832147e+00
1.647175502869137276e+00
1.647565571664618700e+00
1.647955845839289335e+00
1.648346268070107978e+00
1.648737410948552196e+00
1.649128477905561496e+00
1.649519654460272600e+00
1.649910813561412892e+00
1.650301825669854283e+00
1.650693607557013332e+00
1.651084689062663147e+00
1.651475148265554083e+00
1.651865300183181784e+00
1.652254700745178440e+00
1.652645404245393967e+00
1.653035355888034630e+00
1.653423805295072935e+00
1.653812350171806500e+00
1.654201596313966238e+00
1.654590634004803773e+00
1.654978445643636054e+00
1.655367555668546542e+00
1.655756684234981124e+00
1.656145794039556085e+00
1.656535064507920874e+00
1.656924945011003736e+00
1.657316680291509581e+00
1.657707588583323677e+00
1.658099184554551853e+00
1.658491787899990078e+00
1.658884649083071094e+00
1.659276676430893493e+00
1.659666619885288963e+00
1.660057147439484293e+00
1.660447705212935388e+00
1.660836800318441275e+00
1.661225792188291805e+00
1.661614431887151966e+00
1.662002616159940382e+00
1.662392603924275569e+00
1.662783907796737459e+00
1.663174895982967527e+00
1.663564724219295243e+00
1.663954883436314480e+00
1.664346887609912340e+00
1.664739784573574299e+00
1.665133004682788131e+00
1.665525234640346630e+00
1.665916090522403303e+00
1.666306655142573590e+00
1.666697099334385257e+00
1.667086832445187738e+00
1.667476653748398707e+00
1.667867511305002104e+00
1.668258811949938636e+00
1.668649431811398687e+00
1.669039988300650368e+00
1.669431091790017252e+00
1.669821429847248906e+00
1.670210741848573432e+00
1.670601340980016669e+00
1.670992508502108009e+00
1.671383061841388074e+00
1.671774822787658987e+00
1.672166659485847529e+00
1.672557506689689388e+00
1.672947788739230779e+00
1.673338693530692201e+00
1.673729919109241626e+00
1.674121013305438721e+00
1.674511793739282828e+00
1.674903151280429103e+00
1.675294993206539962e+00
1.675685895425790939e+00
1.676076076893239675e+00
1.676465667509164703e+00
1.676856739203769875e+00
1.677249329600550398e+00
1.677641050679380186e+00
1.678032501018914990e+00
1.678424055990609176e+00
1.678814039897980281e+00
1.679204212527299900e+00
1.679595013588356167e+00
1.679984456285102068e+00
1.680373963982030983e+00
1.680764080435537933e+00
1.681153612753022220e+00
1.681543645520312547e+00
1.681933485732754363e+00
1.682323263649748712e+00
1.682712809114216279e+00
1.683102359620122224e+00
1.683493054690854862e+00
1.683883727110235595e+00
1.684275054269031457e+00
1.684666469792396759e+00
1.685057149559421763e+00
1.685447423961065727e+00
1.685838221281533933e+00
1.686230061251766443e+00
1.686620896952518267e+00
1.687010695774447733e+00
1.687400750213372769e+00
1.687790410104052174e+00
1.688180132814900425e+00
1.688569809450653603e+00
1.688959704147030338e+00
1.689349220919193151e+00
1.689739051116965651e+00
1.690131381597625770e+00
1.690523079568473364e+00
1.690912451470311328e+00
1.691301231005504668e+00
1.691690353080591569e+00
1.692080119316908382e+00
1.692468931820676037e+00
1.692857785339564991e+00
1.693248709477015224e+00
1.693639502062340929e+00
1.694029721885585760e+00
1.694419744802311056e+00
1.694808870751624452e+00
1.695198536965592639e+00
1.695589152750389905e+00
1.695979261393384840e+00
1.696369286430030821e+00
1.696760094142893749e+00
1.697149680823289319e+00
1.697537819095235045e+00
1.697927708411516967e+00
1.698318489700010536e+00
1.698708363446828518e+00
1.699097343317515163e+00
1.699486493296517020e+00
1.699876174567655163e+00
1.700265067677940278e+00
1.700654243376965802e+00
1.701044354627599953e+00
1.701434445662006079e+00
1.701824191610859405e+00
1.702212755895152529e+00
1.702600875722158014e+00
1.702990048606253914e+00
1.703379457748066761e+00
1.703769909752918865e+00
1.704161272151367701e+00
1.704552024256199783e+00
1.704942940274527752e+00
1.705333204876565478e+00
1.705722913576990241e+00
1.706113258709779590e+00
1.706502936938922188e+00
1.706892315006081295e+00
1.707282283108913390e+00
1.707672743964025797e+00
1.708063689331425827e+00
1.708454116303558701e+00
1.708844242730656049e+00
1.709235300674824432e+00
1.709627047843103043e+00
1.710019188449221073e+00
1.710411015595763695e+00
1.710802044824387469e+00
1.711194434835772160e+00
1.711587395960942004e+00
1.711979414364318997e+00
1.712371595393155532e+00
1.712762503608370457e+00
1.713153060042569953e+00
1.713543608189536771e+00
1.713934277806228312e+00
1.714325981756017026e+00
1.714717967067677096e+00
1.715109652808822327e+00
1.715500758486248944e+00
1.715892114621573539e+00
1.716285041457184857e+00
1.716678243896538669e+00
1.717071786768705755e+00
1.717466184243106042e+00
1.717859091068171029e+00
1.718251872883149733e+00
1.718644350107613405e+00
1.719036742407034080e+00
1.719430839426198343e+00
1.719824962459770124e+00
1.720218420651477009e+00
1.720611819288581978e+00
1.721004883645747219e+00
1.721397184013750303e+00
1.721787929249132043e+00
1.722178641271056909e+00
1.722570769493446896e+00
1.722962460385612848e+00
1.723353909684673502e+00
1.723746081838726241e+00
1.724137777611426392e+00
1.724529846674309308e+00
1.724921274613210320e+00
1.725312047884789646e+00
1.725703333442442755e+00
1.726094042503063974e+00
1.726484713772489910e+00
1.726875713204402363e+00
1.727266636327102756e+00
1.727656732974861331e+00
1.728046361023517719e+00
1.728435621169770009e+00
1.728824525332624429e+00
1.729213169502325398e+00
1.729600989638757191e+00
1.729988452404889410e+00
1.730375910065688805e+00
1.730763925241386891e+00
1.731152492862262804e+00
1.731541205072818279e+00
1.731930452477725701e+00
1.732320021043653790e+00
1.732709132211126546e+00
1.733098000276424910e+00
1.733487799095093873e+00
1.733877753989679249e+00
1.734267042046316876e+00
1.734656064094473926e+00
1.735045289288937198e+00
1.735433959549073979e+00
1.735821757551305966e+00
1.736209385558200591e+00
1.736597315308242795e+00
1.736984856265225474e+00
1.737371949786941538e+00
1.737760141697892280e+00
1.738148282308180637e+00
1.738536121969831649e+00
1.738924495725326258e+00
1.739313609118886994e+00
1.739703540381336566e+00
1.740093526510060107e+00
1.740483793630210663e+00
1.740873949461490655e+00
1.741264291557497401e+00
1.741655027547249546e+00
1.742045780328479232e+00
1.742436472266801317e+00
1.742826176578681663e+00
1.743214988791459641e+00
1.743603772122032325e+00
1.743993177878827350e+00
1.744381589563595236e+00
1.744769380529546110e+00
1.745157350932497797e+00
1.745544620867678587e+00
1.745932397630133526e+00
1.746321021177221766e+00
1.746709315581682631e+00
1.747098211054178174e+00
1.747488063871074138e+00
1.747877585851113080e+00
1.748266739104455292e+00
1.748655892590982974e+00
1.749045386881666220e+00
1.749434753743252413e+00
1.749823987800725567e+00
1.750213750221929709e+00
1.750602436557860297e+00
1.750991390052007990e+00
1.751380767605521971e+00
1.751769218674492201e+00
1.752158335707641124e+00
1.752547518429261153e+00
1.752936313262131396e+00
1.753325869216733279e+00
1.753716526303157552e+00
1.754107541157858385e+00
1.754498688410147889e+00
1.754889147534523408e+00
1.755278184164633437e+00
1.755669811608600916e+00
1.756062961962717051e+00
1.756454735703020020e+00
1.756845753017070910e+00
1.757235427597199751e+00
1.757624634002755704e+00
1.758013440829531593e+00
1.758403374787842033e+00
1.758794283648015933e+00
1.759185233679830151e+00
1.759576192098519565e+00
1.759966785781432508e+00
1.760357986104659656e+00
1.760749495313344015e+00
1.761140323193347346e+00
1.761531038840063568e+00
1.761921902501408566e+00
1.762312985634033380e+00
1.762703477386649453e+00
1.763093249594970047e+00
1.763483074991040178e+00
1.763873052017783216e+00
1.764263271572991787e+00
1.764652929712839491e+00
1.765041412199286786e+00
1.765430476407886973e+00
1.765820464069622231e+00
1.766209403487943863e+00
1.766598570409680713e+00
1.766988329913333988e+00
1.767377329827978460e+00
1.767766923950128355e+00
1.768156869436941614e+00
1.768546039065055142e+00
1.768935406180097480e+00
1.769325672104481884e+00
1.769715663203722311e+00
1.770105782423801788e+00
1.770496538183099267e+00
1.770887188692892300e+00
1.771278028698175078e+00
1.771668532051849931e+00
1.772059205998633313e+00
1.772450401026254729e+00
1.772842096806467538e+00
1.773232467980419669e+00
1.773621921840567106e+00
1.774013109375084829e+00
1.774404411655760017e+00
1.774794375276726344e+00
1.775184081144659309e+00
1.775574636011022056e+00
1.775966205506485984e+00
1.776357200785050328e+00
1.776747555441334558e+00
1.777137536579699750e+00
1.777528381293387971e+00
1.777919718569493268e+00
1.778309254744915080e+00
1.778699252423851629e+00
1.779090415541774828e+00
1.779481582985036781e+00
1.779872405040215266e+00
1.780262903884465286e+00
1.780652684815410058e+00
1.781042301482985257e+00
1.781431192259738117e+00
1.781818945845763169e+00
1.782207949543473724e+00
1.782597196048656629e+00
1.782985056234085208e+00
1.783374389729027731e+00
1.783764418777681993e+00
1.784153172124516074e+00
1.784543695944510455e+00
1.784934875233076035e+00
1.785326219804075576e+00
1.785717516994204113e+00
1.786108411815143349e+00
1.786498997112178300e+00
1.786889021383495813e+00
1.787279973164507707e+00
1.787670608769461600e+00
1.788061134278216890e+00
1.788452045655023026e+00
1.788842121203522817e+00
1.789231636639499357e+00
1.789621368538441448e+00
1.790011197038131385e+00
1.790400629979362668e+00
1.790790984541386077e+00
1.791181407237959489e+00
1.791570690859764836e+00
1.791961020000576443e+00
1.792351245524206771e+00
1.792740962328205567e+00
1.793130720962120117e+00
1.793519401643657973e+00
1.793908680351122609e+00
1.794298573415331388e+00
1.794687999684625668e+00
1.795077043732485000e+00
1.795467018301263984e+00
1.795857188350686862e+00
1.796246042910695895e+00
1.796634663213842797e+00
1.797022925303928709e+00
1.797411499755089626e+00
1.797800502222082430e+00
1.798190898484992806e+00
1.798581592958165665e+00
1.798971187127966331e+00
1.799361193733139741e+00
1.799751376780252876e+00
1.800140617341388527e+00
1.800530507527564605e+00
1.800919832307838808e+00
1.801309186583440747e+00
1.801699093439059096e+00
1.802087887304307579e+00
1.802477060186531643e+00
1.802866263237329347e+00
1.803255148474603553e+00
1.803644052119278030e+00
1.804033516758787314e+00
1.804423362125392449e+00
1.804812264442034353e+00
1.805201245727354520e+00
1.805590971059768846e+00
1.805980766316599873e+00
1.806371319576823176e+00
1.806762182279666451e+00
1.807153163797834639e+00
1.807543816638834455e+00
1.807934111748519701e+00
1.808324211257287484e+00
1.808713812339780791e+00
1.809103463671790424e+00
1.809493407727035930e+00
1.809884466207689613e+00
1.810275393735156557e+00
1.810666195622872232e+00
1.811057568472885571e+00
1.811449268775700672e+00
1.811840879309309926e+00
1.812231275532024011e+00
1.812622847467073806e+00
1.813014693746243244e+00
1.813405859750297111e+00
1.813797783120114637e+00
1.814189884692146038e+00
1.814582229272509784e+00
1.814974521597280566e+00
1.815366390157638898e+00
1.815759192876853279e+00
1.816152538826491192e+00
1.816545474996759779e+00
1.816937920227495784e+00
1.817331682878511989e+00
1.817726372635437349e+00
1.818119914307628315e+00
1.818513636032438097e+00
1.818906774233078005e+00
1.819298574576353467e+00
1.819690753188728749e+00
1.820083169672706891e+00
1.820474598618303519e+00
1.820865980268336681e+00
1.821257762328071017e+00
1.821649827845232661e+00
1.822039162761913689e+00
1.822428457622442322e+00
1.822820328942320822e+00
1.823213098544410826e+00
1.823606371751624211e+00
1.823998519384986583e+00
1.824390648194571307e+00
1.824783483440598042e+00
1.825176073164956669e+00
1.825568658276375933e+00
1.825962285932375417e+00
1.826355456803329114e+00
1.826746647770287835e+00
1.827137028084728998e+00
1.827529170923586577e+00
1.827921298726485011e+00
1.828311841742837229e+00
1.828703064932819977e+00
1.829094130111959648e+00
1.829485176461370211e+00
1.829876566275926209e+00
1.830268498080528383e+00
1.830660887760249045e+00
1.831053350646651312e+00
1.831445191835983310e+00
1.831836319465160567e+00
1.832228252264290758e+00
1.832619859789062611e+00
1.833011187625010585e+00
1.833403105581026260e+00
1.833794948355184751e+00
1.834185905467151878e+00
1.834576286321031313e+00
1.834966866412737208e+00
1.835356372205057429e+00
1.835744035510706640e+00
1.836132268694972591e+00
1.836521916478055960e+00
1.836912044372208674e+00
1.837301615180849224e+00
1.837692584115113714e+00
1.838083955395970026e+00
1.838473848951022172e+00
1.838864572335143777e+00
1.839255190596933875e+00
1.839644730499350400e+00
1.840034003338366420e+00
1.840424212730126241e+00
1.840814894653186595e+00
1.841205448963783464e+00
1.841596532082899529e+00
1.841987276694446729e+00
1.842377877883079496e+00
1.842768641501518090e+00
1.843158508436452347e+00
1.843547051780592305e+00
1.843934423272954426e+00
1.844322940295221036e+00
1.844712210624988913e+00
1.845101670116964243e+00
1.845491651776938857e+00
1.845881823047040404e+00
1.846271941593994770e+00
1.846661792665477142e+00
1.847051810005129857e+00
1.847441058429597716e+00
1.847830564129419262e+00
1.848221000271032199e+00
1.848611352893371640e+00
1.849002311451350966e+00
1.849393058024388692e+00
1.849782961990799723e+00
1.850172963058342779e+00
1.850563601239969547e+00
1.850954660082994696e+00
1.851344016901227851e+00
1.851733036125249310e+00
1.852123203991037359e+00
1.852513732966836413e+00
1.852903949743665235e+00
1.853294060320056280e+00
1.853684715184493736e+00
1.854074587085011938e+00
1.854464235362663693e+00
1.854854837987897298e+00
1.855245801357117585e+00
1.855637510062896345e+00
1.856028099312128088e+00
1.856418373596611548e+00
1.856809032463952569e+00
1.857200586217568450e+00
1.857591593876044556e+00
1.857981331490588195e+00
1.858373349782042494e+00
1.858765029209532571e+00
1.859155747048918839e+00
1.859547053570754560e+00
1.859938521850229343e+00
1.860329552044275525e+00
1.860721249167701652e+00
1.861114050144554444e+00
1.861506203281144467e+00
1.861897852811142284e+00
1.862289439341404007e+00
1.862680279888803803e+00
1.863071165341607882e+00
1.863462742582326026e+00
1.863853617517528205e+00
1.864244515053161244e+00
1.864635832241188895e+00
1.865026043185020077e+00
1.865415289417664102e+00
1.865804568925044871e+00
1.866195070914496323e+00
1.866586338428665393e+00
1.866977008788281989e+00
1.867368309641223911e+00
1.867759525636836671e+00
1.868149866936773318e+00
1.868540829308775741e+00
1.868931487162849070e+00
1.869322752745302907e+00
1.869714158384812475e+00
1.870105704804321700e+00
1.870497702365561121e+00
1.870889035827430158e+00
1.871280772560705685e+00
1.871672121934841559e+00
1.872063281610818919e+00
1.872454743771127639e+00
1.872846533208792241e+00
1.873238375643577758e+00
1.873629710747261479e+00
1.874020776833181579e+00
1.874411753064062935e+00
1.874802481630858164e+00
1.875193459326001566e+00
1.875584736480864878e+00
1.875976177964365554e+00
1.876368188184876162e+00
1.876759537167304259e+00
1.877150333545742233e+00
1.877541043203611704e+00
1.877930977021452064e+00
1.878320886116273014e+00
1.878711585666299699e+00
1.879102626815631005e+00
1.879492974472388500e+00
1.879883402883039789e+00
1.880273914074723107e+00
1.880662964474246968e+00
1.881052266338567369e+00
1.881442003120021633e+00
1.881831547245434999e+00
1.882222735145222536e+00
1.882614124250509668e+00
1.883005126258452400e+00
1.883396467665714669e+00
1.883788625257711402e+00
1.884181090050788487e+00
1.884573992303119283e+00
1.884966505781284551e+00
1.885357977969856602e+00
1.885749680937508499e+00
1.886140920160327639e+00
1.886531113421832107e+00
1.886920648414098567e+00
1.887311112300690485e+00
1.887701610049518974e+00
1.888092486474181486e+00
1.888484425421117274e+00
1.888877272437943677e+00
1.889270045045394530e+00
1.889662279363315545e+00
1.890054117245467236e+00
1.890445566895000651e+00
1.890836911497413952e+00
1.891228505657333248e+00
1.891620470306504931e+00
1.892012629906761445e+00
1.892404453565374789e+00
1.892795580379264209e+00
1.893186572905050102e+00
1.893577247226646776e+00
1.893968341757188201e+00
1.894359019786461706e+00
1.894749786611371167e+00
1.895142093027951447e+00
1.895535172945231883e+00
1.895927284609165264e+00
1.896318463772816321e+00
1.896710274569946453e+00
1.897101521442686956e+00
1.897491535095154669e+00
1.897881035567829278e+00
1.898270883016115462e+00
1.898661279314127093e+00
1.899051479878018700e+00
1.899442500445861493e+00
1.899832879074480951e+00
1.900222416117804736e+00
1.900612940679665908e+00
1.901003802556948008e+00
1.901394702707841944e+00
1.901785871496227021e+00
1.902178075847500649e+00
1.902569940459271081e+00
1.902961233071730929e+00
1.903351988458494182e+00
1.903741907966676639e+00
1.904132161946135993e+00
1.904522198959737400e+00
1.904913270405431902e+00
1.905304953842531734e+00
1.905696288752321443e+00
1.906087610816702860e+00
1.906479270477300370e+00
1.906873130069172584e+00
1.907266707946567275e+00
1.907659383136338871e+00
1.908052690803452078e+00
1.908446356626978258e+00
1.908840449754908741e+00
1.909234048911048642e+00
1.909627323234115659e+00
1.910020041042714833e+00
1.910412824445471225e+00
1.910805191877648967e+00
1.911196331230989420e+00
1.911588348764992507e+00
1.911981334371139152e+00
1.912373790195189383e+00
1.912766507638811175e+00
1.913159741855101625e+00
1.913553310755708781e+00
1.913947029613330963e+00
1.914340848254788119e+00
1.914735044756360915e+00
1.915129315228417228e+00
1.915523771120628327e+00
1.915917723588766108e+00
1.916311840604890904e+00
1.916704672773305029e+00
1.917097652547714137e+00
1.917491584395454751e+00
1.917884441696511955e+00
1.918276924630884839e+00
1.918668030882504594e+00
1.919059158308407342e+00
1.919451885963898485e+00
1.919844650069879144e+00
1.920237487059502701e+00
1.920630617548850783e+00
1.921023940095378801e+00
1.921417286893214227e+00
1.921809801441364485e+00
1.922202945603020963e+00
1.922595713160542674e+00
1.922987672906109280e+00
1.923380056336524202e+00
1.923772958221552809e+00
1.924166458303529836e+00
1.924560400553103623e+00
1.924954825524509472e+00
1.925348459892435971e+00
1.925741772953945663e+00
1.926134793366439446e+00
1.926527637701391127e+00
1.926921685396685513e+00
1.927315117279043255e+00
1.927707927183812897e+00
1.928100699632586013e+00
1.928492288780563779e+00
1.928883946417896844e+00
1.929275530227089863e+00
1.929667918555977968e+00
1.930060415504369686e+00
1.930451648314940982e+00
1.930843656543346221e+00
1.931235592837943438e+00
1.931627884767670444e+00
1.932021086348064465e+00
1.932414037763400261e+00
1.932806419809305787e+00
1.933199059509473017e+00
1.933592019921863026e+00
1.933984824299226579e+00
1.934379003045095136e+00
1.934772175710528952e+00
1.935162740419040350e+00
1.935554781570106631e+00
1.935947890414589923e+00
1.936340638342401999e+00
1.936734035670333753e+00
1.937126651616175810e+00
1.937518766395116998e+00
1.937911453101031078e+00
1.938304436594076918e+00
1.938696631530976378e+00
1.939088096476283773e+00
1.939480471881499746e+00
1.939872729032352083e+00
1.940265430619110276e+00
1.940658259898190963e+00
1.941050124935607579e+00
1.941443427872016958e+00
1.941837709502001186e+00
1.942231660282024208e+00
1.942626092120275594e+00
1.943020050212954652e+00
1.943413062359998555e+00
1.943805842438581788e+00
1.944199726637010350e+00
1.944594211404758521e+00
1.944987943471712777e+00
1.945381957095669634e+00
1.945775103021583963e+00
1.946167031725522412e+00
1.946557650005017459e+00
1.946948841040628819e+00
1.947341016678960868e+00
1.947733213761728699e+00
1.948125030546128178e+00
1.948515463697086947e+00
1.948906446953596605e+00
1.949297005049547282e+00
1.949687000979831719e+00
1.950078335911392902e+00
1.950469567527680637e+00
1.950860317157720347e+00
1.951251915017886862e+00
1.951643957640112115e+00
1.952035698004321418e+00
1.952427454118267125e+00
1.952819722981368189e+00
1.953211819437188801e+00
1.953604520205711070e+00
1.953997748031915949e+00
1.954391035647695007e+00
1.954786045595020560e+00
1.955181440349663013e+00
1.955575690204059747e+00
1.955968997740326953e+00
1.956361450431866711e+00
1.956754033236274504e+00
1.957147428959000512e+00
1.957541414750345155e+00
1.957935982164144884e+00
1.958329998437015940e+00
1.958722522885155248e+00
1.959114488360566231e+00
1.959506446749303521e+00
1.959899782612810837e+00
1.960294040333632637e+00
1.960687297766526616e+00
1.961080849732590892e+00
1.961475237505288627e+00
1.961870049657641557e+00
1.962264408304378982e+00
1.962657897116125261e+00
1.963051907578172939e+00
1.963446672353991840e+00
1.963840312610378946e+00
1.964232555472146924e+00
1.964624443178872415e+00
1.965017795156926317e+00
1.965412474845999791e+00
1.965806967152655016e+00
1.966201934295694453e+00
1.966598016020362216e+00
1.966994316169113244e+00
1.967390055301094343e+00
1.967785350887602425e+00
1.968180357933218216e+00
1.968574825993581578e+00
1.968969191056675561e+00
1.969365094341718248e+00
1.969760471846720096e+00
1.970154307100224766e+00
1.970548167171651377e+00
1.970942622169665759e+00
1.971337407217593318e+00
1.971732479646139735e+00
1.972127281511425023e+00
1.972521632698250427e+00
1.972914822912983146e+00
1.973306824046500374e+00
1.973700294818780954e+00
1.974094303857510058e+00
1.974487714332658017e+00
1.974881289553749975e+00
1.975274897270969721e+00
1.975668108488639163e+00
1.976060810977467996e+00
1.976454094008878171e+00
1.976847947886210433e+00
1.977242426288263299e+00
1.977636528333862387e+00
1.978030283674860890e+00
1.978424065670058019e+00
1.978817147790540298e+00
1.979210841422752054e+00
1.979606007934572087e+00
1.980001862354578313e+00
1.980396422680349655e+00
1.980789559197365435e+00
1.981182203708262035e+00
1.981575035769533422e+00
1.981967714286025473e+00
1.982360207891279202e+00
1.982753318866138148e+00
1.983147042294876927e+00
1.983540202941833641e+00
1.983932435406597028e+00
1.984326336647263878e+00
1.984721213827377539e+00
1.985115073132341257e+00
1.985508369428616859e+00
1.985902691068590853e+00
1.986298789181694779e+00
1.986694343696943532e+00
1.987089007149558162e+00
1.987482737424528745e+00
1.987875403495059201e+00
1.988268893280276117e+00
1.988662315934594416e+00
1.989054148479058703e+00
1.989444993483866275e+00
1.989836764751998333e+00
1.990229864578727526e+00
1.990623257219428899e+00
1.991016869487316709e+00
1.991410960329916380e+00
1.991805050334529925e+00
1.992198766304023039e+00
1.992591858141300021e+00
1.992985148656590821e+00
1.993378107771641483e+00
1.993770183971400822e+00
1.994162391149439051e+00
1.994554840166573362e+00
1.994946779420682548e+00
1.995338930170546865e+00
1.995732167643072152e+00
1.996126227423011823e+00
1.996521106153883451e+00
1.996915169787183864e+00
1.997308546275407659e+00
1.997701922021331455e+00
1.998096259977104161e+00
1.998490928227675267e+00
1.998884844828933138e+00
1.999278678799280451e+00
1.999672768139384438e+00
2.000065820469377975e+00
2.000458066134371382e+00
2.000851030153874444e+00
2.001244684004164665e+00
2.001639704954491172e+00
2.002034780645482570e+00
2.002428256063694345e+00
2.002821625802736705e+00
2.003215464250672984e+00
2.003609494272872382e+00
2.004003629189646585e+00
2.004396902239832023e+00
2.004789141779344419e+00
2.005182718434205036e+00
2.005576459132480949e+00
2.005968259494216976e+00
2.006360305393315002e+00
2.006752855600652197e+00
2.007145612567097448e+00
2.007538456899168988e+00
2.007931823257132820e+00
2.008325543288848269e+00
2.008719225023095412e+00
2.009113071032016862e+00
2.009507504088975605e+00
2.009902388969472486e+00
2.010297298586592341e+00
2.010692345930305436e+00
2.011086667027432995e+00
2.011480671826408884e+00
2.011874703587333446e+00
2.012268647973427083e+00
2.012663282035185741e+00
2.013058411344743170e+00
2.013453553439405130e+00
2.013848117067115417e+00
2.014241298821949133e+00
2.014633630904272277e+00
2.015026056804976928e+00
2.015420450071673475e+00
2.015815231316009370e+00
2.016209034675322087e+00
2.016603520678991401e+00
2.016998014324571376e+00
2.017391981460602057e+00
2.017785413809432882e+00
2.018179254871973249e+00
2.018573407312714174e+00
2.018968054685147617e+00
2.019361923623562927e+00
2.019754462191657218e+00
2.020148224147968907e+00
2.020542467858362112e+00
2.020936679027863558e+00
2.021330392186041713e+00
2.021723939704281214e+00
2.022119342721366397e+00
2.022515239796899955e+00
2.022909439844482460e+00
2.023302901877266358e+00
2.023696083247186639e+00
2.024089499616422039e+00
2.024483053857404347e+00
2.024875749678388903e+00
2.025269343780367937e+00
2.025664422693652433e+00
2.026060458764960881e+00
2.026457549027321559e+00
2.026854445289643092e+00
2.027250033987868072e+00
2.027645305670870535e+00
2.028041558777115227e+00
2.028438000489580340e+00
2.028834314265856253e+00
2.029230787930792257e+00
2.029627061177804670e+00
2.030022993377842422e+00
2.030417865977895975e+00
2.030812527543391255e+00
2.031206979612440122e+00
2.031601787322003805e+00
2.031997100273494450e+00
2.032391384151161606e+00
2.032784643355589171e+00
2.033178403662112999e+00
2.033572764255232368e+00
2.033967121662249244e+00
2.034362441624717466e+00
2.034757704676560142e+00
2.035151771115071284e+00
2.035544903509645120e+00
2.035938884101750279e+00
2.036334042004965816e+00
2.036728880746630388e+00
2.037123462965337861e+00
2.037517093166307358e+00
2.037909308820578858e+00
2.038302275123633933e+00
2.038695601398329504e+00
2.039088809358782228e+00
2.039482745870460967e+00
2.039876771823802226e+00
2.040270720111450498e+00
2.040663445710630519e+00
2.041055769781086049e+00
2.041449842865653785e+00
2.041843691928797888e+00
2.042237511866098920e+00
2.042631809029987089e+00
2.043025498353773006e+00
2.043419020670288244e+00
2.043812840213604876e+00
2.044207012239983356e+00
2.044601326969298860e+00
2.044994857803854593e+00
2.045388310168140489e+00
2.045783105828236526e+00
2.046178221831904231e+00
2.046573273199432830e+00
2.046968179136349875e+00
2.047362704737476058e+00
2.047756307462792691e+00
2.048148601300741500e+00
2.048540853233938641e+00
2.048934128826014334e+00
2.049327060870039130e+00
2.049719130846368031e+00
2.050110669975543587e+00
2.050502453232058819e+00
2.050894815589210385e+00
2.051287259485911285e+00
2.051678378557006077e+00
2.052069694262431021e+00
2.052462850337671618e+00
2.052856946693040197e+00
2.053251051450883047e+00
2.053644729095843058e+00
2.054039130000960611e+00
2.054433320111158423e+00
2.054825656640917320e+00
2.055217785290180288e+00
2.055609884132708842e+00
2.056001189333084511e+00
2.056393339607299087e+00
2.056787054426890027e+00
2.057180360320208123e+00
2.057573966090335382e+00
2.057968101578300235e+00
2.058360437578388602e+00
2.058753035315690649e+00
2.059145291329299798e+00
2.059537035315842424e+00
2.059929667432682798e+00
2.060323001835718593e+00
2.060716987697815750e+00
2.061111415624820697e+00
2.061505480547383584e+00
2.061898947905660862e+00
2.062292550197993179e+00
2.062685499461870631e+00
2.063078359492997560e+00
2.063472170877521439e+00
2.063865514525109468e+00
2.064258267203666897e+00
2.064651189977969814e+00
2.065044057461390192e+00
2.065436533789914986e+00
2.065828277715994865e+00
2.066220288185956822e+00
2.066612724638437815e+00
2.067005789124314319e+00
2.067399401113743984e+00
2.067793044419816706e+00
2.068187567980102948e+00
2.068581916074574867e+00
2.068975647477982349e+00
2.069371072420872260e+00
2.069766791715677012e+00
2.070160867322828668e+00
2.070554322489428944e+00
2.070949042721328404e+00
2.071344501795772786e+00
2.071738724314001079e+00
2.072133179645251122e+00
2.072527970294582467e+00
2.072921493069005194e+00
2.073313949866334216e+00
2.073707113919343925e+00
2.074101809521691209e+00
2.074496947150471726e+00
2.074891708999220263e+00
2.075286935917134645e+00
2.075681568977399749e+00
2.076074123930818249e+00
2.076465856470786964e+00
2.076857715724291342e+00
2.077250873568859735e+00
2.077643911503245011e+00
2.078037095423644232e+00
2.078431204272352950e+00
2.078825021369291814e+00
2.079218554931272944e+00
2.079612585326398477e+00
2.080007102334388680e+00
2.080400779917235266e+00
2.080793611463017445e+00
2.081186323668859028e+00
2.081578826000080706e+00
2.081970717747777311e+00
2.082363660880085732e+00
2.082757957856477660e+00
2.083151104942562615e+00
2.083544340905620018e+00
2.083938196398085196e+00
2.084331170849917036e+00
2.084724596590661783e+00
2.085118607942633595e+00
2.085513307327968580e+00
2.085907813327298577e+00
2.086301491128939478e+00
2.086695802480570183e+00
2.087090455794593513e+00
2.087483669911959439e+00
2.087876605715013323e+00
2.088270969157827395e+00
2.088665473898890124e+00
2.089058102576889286e+00
2.089450774201112360e+00
2.089845063831048844e+00
2.090239501539376654e+00
2.090634051300931606e+00
2.091029364484392250e+00
2.091424388878330820e+00
2.091818864363541142e+00
2.092214726817753334e+00
2.092609882644010266e+00
2.093003105854499335e+00
2.093397377021287920e+00
2.093793314346156897e+00
2.094188594878238163e+00
2.094583312243575968e+00
2.094978711997817378e+00
2.095373692835864166e+00
2.095768399095631729e+00
2.096161976671940153e+00
2.096554706307571792e+00
2.096948142693293882e+00
2.097341447766587486e+00
2.097734614203208725e+00
2.098128055838580419e+00
2.098521159128273528e+00
2.098914924512821134e+00
2.099308809344238913e+00
2.099701981576588938e+00
2.100095683412560810e+00
2.100489290314810464e+00
2.100882532937645042e+00
2.101275891769102788e+00
2.101668448395042965e+00
2.102060029973689126e+00
2.102452624359649302e+00
2.102845493307176294e+00
2.103238303852470903e+00
2.103633058799664557e+00
2.104028701357830933e+00
2.104423975629688304e+00
2.104818649487520510e+00
2.105211731119641438e+00
2.105603959124108915e+00
2.105997300202984590e+00
2.106390834280832625e+00
2.106783273409406299e+00
2.107175353657439576e+00
2.107568296901523475e+00
2.107962314665828618e+00
2.108355550144880297e+00
2.108748854957024577e+00
2.109142830770672994e+00
2.109536083349797586e+00
2.109928386877503392e+00
2.110321355151213663e+00
2.110714236968676438e+00
2.111106797086209408e+00
2.111500579182875370e+00
2.111894900726021707e+00
2.112288896131853111e+00
2.112682691686731395e+00
2.113077398536203244e+00
2.113471389769693953e+00
2.113864744429794662e+00
2.114258558688084211e+00
2.114651522372398507e+00
2.115043516096837273e+00
2.115436212635413593e+00
2.115828308826164239e+00
2.116219107044715386e+00
2.116611886067397474e+00
2.117006410183496001e+00
2.117400566943778983e+00
2.117795045842519652e+00
2.118190886605867185e+00
2.118586278885831398e+00
2.118981069663828709e+00
2.119375914863197874e+00
2.119771496404216471e+00
2.120167527184462219e+00
2.120563543022104813e+00
2.120959540428585033e+00
2.121353867093724421e+00
2.121746637027959181e+00
2.122139169007012161e+00
2.122532598792698622e+00
2.122926960725098233e+00
2.123321025368524406e+00
2.123714082385502522e+00
2.124106620247646404e+00
2.124500152208232517e+00
2.124893046284860088e+00
2.125283825909404456e+00
2.125674647951117269e+00
2.126065773133831716e+00
2.126455645551184048e+00
2.126845638024603247e+00
2.127237583037999702e+00
2.127631024858581466e+00
2.128024340628506206e+00
2.128417273666128651e+00
2.128810217292373519e+00
2.129202289272992044e+00
2.129595790228302032e+00
2.129991006261452213e+00
2.130385635426914614e+00
2.130780548723603562e+00
2.131177232377171826e+00
2.131573176301354788e+00
2.131967379334751111e+00
2.132361581733262845e+00
2.132755779826997156e+00
2.133149999747223191e+00
2.133544894566574257e+00
2.133940016751235014e+00
2.134334971362684907e+00
2.134730022673295036e+00
2.135125943677023130e+00
2.135522795861227507e+00
2.135919258235332574e+00
2.136315345392227005e+00
2.136711387982280552e+00
2.137106914084622389e+00
2.137501468731643595e+00
2.137895182289581530e+00
2.138289509139583267e+00
2.138684760217979708e+00
2.139081098104246959e+00
2.139477684444563099e+00
2.139873394939896922e+00
2.140268296386288682e+00
2.140663142966310328e+00
2.141059362656074772e+00
2.141455762100698657e+00
2.141852191176096820e+00
2.142249541772260457e+00
2.142646443433906089e+00
2.143042382116650213e+00
2.143438362456609791e+00
2.143833986174136008e+00
2.144229829854130909e+00
2.144625965809273449e+00
2.145020639537795759e+00
2.145414831975285264e+00
2.145809823565768326e+00
2.146204474850118338e+00
2.146599381808329543e+00
2.146994216498091745e+00
2.147387110358716100e+00
2.147778862798299215e+00
2.148172692144243445e+00
2.148567175303729648e+00
2.148960472330084137e+00
2.149354242018991279e+00
2.149748947953473266e+00
2.150143780574256258e+00
2.150537722900544235e+00
2.150932614179778213e+00
2.151327325220803388e+00
2.151721092196232199e+00
2.152115722632799155e+00
2.152510758582461659e+00
2.152906451623584960e+00
2.153302431697639907e+00
2.153698944708049900e+00
2.154095519982524021e+00
2.154490954242022749e+00
2.154886154288745193e+00
2.155282229805640437e+00
2.155679212245988463e+00
2.156075942688543190e+00
2.156472836831378359e+00
2.156869452809138110e+00
2.157264528926200242e+00
2.157658960585493002e+00
2.158053646755333066e+00
2.158449845434081915e+00
2.158846562366285138e+00
2.159243201502358822e+00
2.159639971896295307e+00
2.160036702588909119e+00
2.160433880861952982e+00
2.160831227597151738e+00
2.161228445789746377e+00
2.161625321982925119e+00
2.162022017569378285e+00
2.162418764448001518e+00
2.162816525064104489e+00
2.163213935342080951e+00
2.163611258241211921e+00
2.164009354507630434e+00
2.164407309051834094e+00
2.164805579292477855e+00
2.165203533365226640e+00
2.165600360872941721e+00
2.165997015128597880e+00
2.166393498721875144e+00
2.166790307405785043e+00
2.167188702720992843e+00
2.167587551442596183e+00
2.167986381873507007e+00
2.168384662125153017e+00
2.168782373461764834e+00
2.169181691531189227e+00
2.169581195595645884e+00
2.169978992875309487e+00
2.170375638286698550e+00
2.170771374385235486e+00
2.171166892967716144e+00
2.171562739442082890e+00
2.171958820883901797e+00
2.172355657571215293e+00
2.172752580716930559e+00
2.173148109307396325e+00
2.173542422452074963e+00
2.173937103736852006e+00
2.174332885066266208e+00
2.174730499377281578e+00
2.175128248975288781e+00
2.175524914197132897e+00
2.175922440260964486e+00
2.176321083471272733e+00
2.176719828468092199e+00
2.177118292235838304e+00
2.177516821746449782e+00
2.177915592075586826e+00
2.178314620653043931e+00
2.178713507471379263e+00
2.179112558252083609e+00
2.179510777816528577e+00
2.179908440505323508e+00
2.180306908797142729e+00
2.180705663664021188e+00
2.181104221747581562e+00
2.181503128297670013e+00
2.181901011210370722e+00
2.182297988437586156e+00
2.182696381415518250e+00
2.183094947149947895e+00
2.183492508816506472e+00
2.183888887629375830e+00
2.184284802773841960e+00
2.184680532940200148e+00
2.185076935565835043e+00
2.185474515876716151e+00
2.185872441044139247e+00
2.186270548740069319e+00
2.186668303765016308e+00
2.187065686939975162e+00
2.187462842271111541e+00
2.187859125687316109e+00
2.188255629569993754e+00
2.188652741238199084e+00
2.189049388961993081e+00
2.189445507196128293e+00
2.189843288805835009e+00
2.190243154310065776e+00
2.190642181019554435e+00
2.191041066215873023e+00
2.191440087715094798e+00
2.191838035120577732e+00
2.192236080340766335e+00
2.192634817752421306e+00
2.193033148257128140e+00
2.193430658436268388e+00
2.193828022668148137e+00
2.194224920988786742e+00
2.194621944248835277e+00
2.195021338347207696e+00
2.195421477833674917e+00
2.195821429532138769e+00
2.196220674829281183e+00
2.196619529106068391e+00
2.197018673697336499e+00
2.197417373686930020e+00
2.197815601081107850e+00
2.198212769458860016e+00
2.198609282280935329e+00
2.199006306408525013e+00
2.199403084055835400e+00
2.199800187518325068e+00
2.200197707489177645e+00
2.200593715893572000e+00
2.200990839624216378e+00
2.201388984295904905e+00
2.201786969935282556e+00
2.202184404618623415e+00
2.202581005331778918e+00
2.202977719479964680e+00
2.203374582813315108e+00
2.203772469493197494e+00
2.204171549382364148e+00
2.204570648466853910e+00
2.204969229105055994e+00
2.205368595027735967e+00
2.205768556029726213e+00
2.206167916870200862e+00
2.206568420594933855e+00
2.206968585577099962e+00
2.207366840347782411e+00
2.207765817155156629e+00
2.208165019693880016e+00
2.208563506009393773e+00
2.208962236225709308e+00
2.209360284423766529e+00
2.209757469954485742e+00
2.210155358574867002e+00
2.210552972090660262e+00
2.210950892431538861e+00
2.211348117897911081e+00
2.211744760905354212e+00
2.212142346571285945e+00
2.212540318126526628e+00
2.212937412847064689e+00
2.213334889231874492e+00
2.213732685413363654e+00
2.214129190135977421e+00
2.214525905557402030e+00
2.214923387358040063e+00
2.215321068725175202e+00
2.215717845742462444e+00
2.216114277157714252e+00
2.216510667960303937e+00
2.216906917412378775e+00
2.217303969882369330e+00
2.217703307363883880e+00
2.218102782130311645e+00
2.218501806419415079e+00
2.218900890118794766e+00
2.219299064144330202e+00
2.219697220382064184e+00
2.220095834226266440e+00
2.220492667826309052e+00
2.220889197489323230e+00
2.221286502041474709e+00
2.221683634183722056e+00
2.222080407613524322e+00
2.222476481124778136e+00
2.222873172687949594e+00
2.223270579376769973e+00
2.223668804676091071e+00
2.224067630733951528e+00
2.224466607003119822e+00
2.224865667539665637e+00
2.225264869415120472e+00
2.225664225061537937e+00
2.226062377113426027e+00
2.226459843695996810e+00
2.226859363217473575e+00
2.227258878993219504e+00
2.227658334792815609e+00
2.228058014715308399e+00
2.228456380878647725e+00
2.228855246788888689e+00
2.229254171338026058e+00
2.229652561356504581e+00
2.230050776099781640e+00
2.230448479132252082e+00
2.230846621475555569e+00
2.231244236601396480e+00
2.231641048913274972e+00
2.232039189036158167e+00
2.232436796348084229e+00
2.232832802905996950e+00
2.233230612818565497e+00
2.233629698761788518e+00
2.234027478494836405e+00
2.234423727199795096e+00
2.234818866749792576e+00
2.235214693289507615e+00
2.235609863899956640e+00
2.236004939570851224e+00
2.236401697522983234e+00
2.236798681099420705e+00
2.237195564702005424e+00
2.237592694338142785e+00
2.237990289219537576e+00
2.238387829930772455e+00
2.238785263805664894e+00
2.239182435887076217e+00
2.239580007102298431e+00
2.239977699817007117e+00
2.240374908687112754e+00
2.240772028632573409e+00
2.241170056621917706e+00
2.241568368944191203e+00
2.241967041153346774e+00
2.242366836333266278e+00
2.242766588292073759e+00
2.243165956874209055e+00
2.243564679704049158e+00
2.243963953009958434e+00
2.244363899364199888e+00
2.244763747458760506e+00
2.245162960213489711e+00
2.245560964043882279e+00
2.245959016394150076e+00
2.246358902664895130e+00
2.246759580062603234e+00
2.247158012596675469e+00
2.247555990368539813e+00
2.247954473947056275e+00
2.248352343244706564e+00
2.248750033217406852e+00
2.249145997746923253e+00
2.249542678614093738e+00
2.249940659528295139e+00
2.250338646748890614e+00
2.250737903712219268e+00
2.251137071409001766e+00
2.251536410525332155e+00
2.251936853092402213e+00
2.252335929983760199e+00
2.252734954289989489e+00
2.253135727778338815e+00
2.253535988691832248e+00
2.253935094632185443e+00
2.254333281605853667e+00
2.254731360824192787e+00
2.255130095839856796e+00
2.255528455840529301e+00
2.255925073338468589e+00
2.256322084389590810e+00
2.256720116529901343e+00
2.257117655404853540e+00
2.257515130152682126e+00
2.257913384814115076e+00
2.258311602553873865e+00
2.258709072143640917e+00
2.259105559715926415e+00
2.259502667010484522e+00
2.259901543148232328e+00
2.260299780106993950e+00
2.260697498829674412e+00
2.261096133014894427e+00
2.261494313483512819e+00
2.261892824917722589e+00
2.262292188239772628e+00
2.262690886193355677e+00
2.263089612376786519e+00
2.263488409094124076e+00
2.263887425031712475e+00
2.264287036689308419e+00
2.264687250984074307e+00
2.265087359805530554e+00
2.265485926664899896e+00
2.265884172109953187e+00
2.266283864951966986e+00
2.266684977927725608e+00
2.267084969404201011e+00
2.267484465021956996e+00
2.267884534480861358e+00
2.268284686112126192e+00
2.268685723803248067e+00
2.269087370847945540e+00
2.269489622893765102e+00
2.269890915611779914e+00
2.270290280817571116e+00
2.270688527204377305e+00
2.271087743682309146e+00
2.271487775442060819e+00
2.271887579346492547e+00
2.272286662455184292e+00
2.272685601989866022e+00
2.273085094963263941e+00
2.273484852299749726e+00
2.273884485233876429e+00
2.274284457298008100e+00
2.274685528073674412e+00
2.275086538962966642e+00
2.275486642636011858e+00
2.275888051090031450e+00
2.276288379945709206e+00
2.276688318758032459e+00
2.277090910590486406e+00
2.277493045295691410e+00
2.277896498435178163e+00
2.278298988110135870e+00
2.278699910716512012e+00
2.279101356599278372e+00
2.279502356608016367e+00
2.279903288684424378e+00
2.280304210278394805e+00
2.280704727360687745e+00
2.281104520109975997e+00
2.281504420736987448e+00
2.281904563980198919e+00
2.282305572775558122e+00
2.282707757107876656e+00
2.283110833463774636e+00
2.283513145176905734e+00
2.283915720753257883e+00
2.284317876445670858e+00
2.284719910358630646e+00
2.285123499103881795e+00
2.285527105135952475e+00
2.285930993965501479e+00
2.286333769059216259e+00
2.286736228227383094e+00
2.287138971261817311e+00
2.287540935314611446e+00
2.287943029789869964e+00
2.288346785916067994e+00
2.288750136532064161e+00
2.289151693362071249e+00
2.289554807866691633e+00
2.289959393666713527e+00
2.290363284478425854e+00
2.290766633268032759e+00
2.291169897064753158e+00
2.291574718820261758e+00
2.291979525778965687e+00
2.292382610440949708e+00
2.292785290199786719e+00
2.293187715021219208e+00
2.293590698068937783e+00
2.293993636914084977e+00
2.294395925054056207e+00
2.294797676364167316e+00
2.295198267005982284e+00
2.295599734681137871e+00
2.296002928134365906e+00
2.296405503280115390e+00
2.296806801245614427e+00
2.297207960222482637e+00
2.297608750589800408e+00
2.298009129756688917e+00
2.298409854923447515e+00
2.298810006302167697e+00
2.299210181958876831e+00
2.299610016236671051e+00
2.300009868010114644e+00
2.300411570495940250e+00
2.300813809022510092e+00
2.301215070049612343e+00
2.301616217158925615e+00
2.302017931629103398e+00
2.302419784728788610e+00
2.302821454802375101e+00
2.303223454656634583e+00
2.303625074649213289e+00
2.304026214500338288e+00
2.304427095029242256e+00
2.304827599775988389e+00
2.305229398227688797e+00
2.305631253454234919e+00
2.306033267864090686e+00
2.306436355138975269e+00
2.306838988084425779e+00
2.307240702956319112e+00
2.307642067835270705e+00
2.308043621865097705e+00
2.308445839342943007e+00
2.308848400632327547e+00
2.309250536905866902e+00
2.309652322561076776e+00
2.310054367609922554e+00
2.310456529388602576e+00
2.310858570563824266e+00
2.311261711023107512e+00
2.311665077941478685e+00
2.312067873470108559e+00
2.312470558271171317e+00
2.312873342610608507e+00
2.313276215898292243e+00
2.313677341548756150e+00
2.314079208100198404e+00
2.314483196350611394e+00
2.314887685075257551e+00
2.315292869114809804e+00
2.315697659905864292e+00
2.316100766449051829e+00
2.316503411594603712e+00
2.316906607799706030e+00
2.317310481400531419e+00
2.317715517024780514e+00
2.318119613456176786e+00
2.318522884114000426e+00
2.318925973961030174e+00
2.319328817386576702e+00
2.319732117140895777e+00
2.320135320634272524e+00
2.320538349272152967e+00
2.320941495715997061e+00
2.321345779554208288e+00
2.321750295221571836e+00
2.322153136756163860e+00
2.322555049572999408e+00
2.322956757866133426e+00
2.323357333667271707e+00
2.323759534656435033e+00
2.324161800455957660e+00
2.324563439795787723e+00
2.324965809519163429e+00
2.325367891467299053e+00
2.325771282736380563e+00
2.326174143620790336e+00
2.326576916189122990e+00
2.326979732175119331e+00
2.327381846632994744e+00
2.327784665296499966e+00
2.328186805879640442e+00
2.328588482500074885e+00
2.328990703840306598e+00
2.329393507653687134e+00
2.329796839334883796e+00
2.330199674607473792e+00
2.330601304453626454e+00
2.331001150941592659e+00
2.331401172344351735e+00
2.331801843128129992e+00
2.332202073541643550e+00
2.332601710546947871e+00
2.333001439252204268e+00
2.333402305125793053e+00
2.333803888532180348e+00
2.334207001668641812e+00
2.334610396511649810e+00
2.335013610663429162e+00
2.335417135437492853e+00
2.335821115910496459e+00
2.336225292672799547e+00
2.336628387627341041e+00
2.337032453493021578e+00
2.337437536196795840e+00
2.337841449920584846e+00
2.338244845374652492e+00
2.338648762745492160e+00
2.339052364829087516e+00
2.339455867983448734e+00
2.339860261864767477e+00
2.340264303062011830e+00
2.340667060969757518e+00
2.341069100472914943e+00
2.341471643264995794e+00
2.341875617040785507e+00
2.342279651762069204e+00
2.342682397034625996e+00
2.343085208564940736e+00
2.343489101293384280e+00
2.343892470628466285e+00
2.344295593918975573e+00
2.344698660526578049e+00
2.345101532102217057e+00
2.345503915332789013e+00
2.345906491789740755e+00
2.346309070030654365e+00
2.346711274046976659e+00
2.347113788493654596e+00
2.347516807026172714e+00
2.347918804124223158e+00
2.348319299545916117e+00
2.348720682983381991e+00
2.349123002124581472e+00
2.349524486694987147e+00
2.349926049853126475e+00
2.350328436890888995e+00
2.350730996815071361e+00
2.351132995709363183e+00
2.351534161223332031e+00
2.351936336825809715e+00
2.352339125487382443e+00
2.352741467320786040e+00
2.353144192914500277e+00
2.353546897503723923e+00
2.353949494110037399e+00
2.354352183786872388e+00
2.354754543682368695e+00
2.355156609399287060e+00
2.355557865103292681e+00
2.355959912199890649e+00
2.356362822466095963e+00
2.356764784027717941e+00
2.357165319073442511e+00
2.357565610139715329e+00
2.357966283975670319e+00
2.358367081879364502e+00
2.358767818304966735e+00
2.359170163176491641e+00
2.359573131343082331e+00
2.359975664171504395e+00
2.360379031917633430e+00
2.360783269925163186e+00
2.361188104843375157e+00
2.361591482197665126e+00
2.361993793279208997e+00
2.362396320952075968e+00
2.362798788518004844e+00
2.363202345464835208e+00
2.363604756728775236e+00
2.364006820224378025e+00
2.364409177273677276e+00
2.364811256287470353e+00
2.365214007994720813e+00
2.365615148573469106e+00
2.366015807001238702e+00
2.366417457383636069e+00
2.366820274515402556e+00
2.367222989641836861e+00
2.367625130440093706e+00
2.368027856637738626e+00
2.368430002042230420e+00
2.368832873628029301e+00
2.369235797153384837e+00
2.369638152045283608e+00
2.370040299221382263e+00
2.370442498936259579e+00
2.370845344383154529e+00
2.371247315229759955e+00
2.371649014234508357e+00
2.372050886797397062e+00
2.372453724882808146e+00
2.372857719621380923e+00
2.373260836295707943e+00
2.373662945454797057e+00
2.374065700032964799e+00
2.374468551372926228e+00
2.374871908975987100e+00
2.375274776799645604e+00
2.375677625092759815e+00
2.376081083331263333e+00
2.376484316520368179e+00
2.376888847393518578e+00
2.377293100799475756e+00
2.377696902972897153e+00
2.378100501045064430e+00
2.378504353585783271e+00
2.378909340373716041e+00
2.379314340163394270e+00
2.379720013937749457e+00
2.380126251948876615e+00
2.380531387127788001e+00
2.380936409594482939e+00
2.381341919577179667e+00
2.381746824244357796e+00
2.382150784837194113e+00
2.382555034131596194e+00
2.382959451248086058e+00
2.383363807716333937e+00
2.383769230125170946e+00
2.384174634427469019e+00
2.384580685113523391e+00
2.384986506783018267e+00
2.385390626452671192e+00
2.385794507037302559e+00
2.386196811931920791e+00
2.386599473286910911e+00
2.387003814308412242e+00
2.387407503458085500e+00
2.387812167632737292e+00
2.388215715476679879e+00
2.388619024184462702e+00
2.389022561231754604e+00
2.389424957405926975e+00
2.389828845065215646e+00
2.390233499791428962e+00
2.390637514459648560e+00
2.391041063641976550e+00
2.391443110638954650e+00
2.391845393900996264e+00
2.392249795665977619e+00
2.392654020599152442e+00
2.393057873255505896e+00
2.393461196691908821e+00
2.393863223162453036e+00
2.394265682471519607e+00
2.394668309854981025e+00
2.395070951237239676e+00
2.395473170089972736e+00
2.395875371574781809e+00
2.396279233009654508e+00
2.396682324373083706e+00
2.397085580364100021e+00
2.397488541281480146e+00
2.397891180464582384e+00
2.398295105194831134e+00
2.398699177706644203e+00
2.399102369397477119e+00
2.399504659324148470e+00
2.399907472681428899e+00
2.400310159187772019e+00
2.400712999240750101e+00
2.401114687788456603e+00
2.401515068072159309e+00
2.401916281436082823e+00
2.402318580632023082e+00
2.402720895442868265e+00
2.403123007367721886e+00
2.403526047313959690e+00
2.403929572864142550e+00
2.404332006165343927e+00
2.404734478359089600e+00
2.405137863824576172e+00
2.405541329488899205e+00
2.405944613473567362e+00
2.406348878276202363e+00
2.406753116240694990e+00
2.407156357587352247e+00
2.407560938091559244e+00
2.407965610868986861e+00
2.408369887971872014e+00
2.408774143803695367e+00
2.409177381066504697e+00
2.409580561648771546e+00
2.409983841979156605e+00
2.410387892211049987e+00
2.410792818728709097e+00
2.411197876440517529e+00
2.411603319753566677e+00
2.412009340286667580e+00
2.412415777082616675e+00
2.412821452545889311e+00
2.413226735690241931e+00
2.413632337742921852e+00
2.414037320008156851e+00
2.414441136658679987e+00
2.414844534035104573e+00
2.415247676277355371e+00
2.415650853056484859e+00
2.416054607835848245e+00
2.416458343928985730e+00
2.416861730172306988e+00
2.417264152192433180e+00
2.417667723770283938e+00
2.418072237951101489e+00
2.418476658160402692e+00
2.418881081171996961e+00
2.419284701749573330e+00
2.419688969017538938e+00
2.420092686147030214e+00
2.420496215142459828e+00
2.420900276081400904e+00
2.421303909098757590e+00
2.421708065355069994e+00
2.422112834049001240e+00
2.422516318576329653e+00
2.422918843187595872e+00
2.423321385820433882e+00
2.423724306330386824e+00
2.424127664935450177e+00
2.424530200183817819e+00
2.424933495051482257e+00
2.425337088476945624e+00
2.425740517840604404e+00
2.426144409588032680e+00
2.426547707790348785e+00
2.426949148759259156e+00
2.427351559775726031e+00
2.427756249377978737e+00
2.428160704882056820e+00
2.428564886052327676e+00
2.428968282140575141e+00
2.429371365655145443e+00
2.429774707171810544e+00
2.430177790410739558e+00
2.430580746552052140e+00
2.430984881945213338e+00
2.431389656016639478e+00
2.431794225480241156e+00
2.432198596542019864e+00
2.432603541836797056e+00
2.433008101493228104e+00
2.433410786188189068e+00
2.433813971098024886e+00
2.434217919520211382e+00
2.434621326977536526e+00
2.435025775778887791e+00
2.435430682181530582e+00
2.435834329200695869e+00
2.436237595496561603e+00
2.436642717469554853e+00
2.437047877821767017e+00
2.437451948980567273e+00
2.437855762333467791e+00
2.438259195710294147e+00
2.438663352501429848e+00
2.439068181303160721e+00
2.439472424632711078e+00
2.439875519797092274e+00
2.440279280011457441e+00
2.440683164113162107e+00
2.441085870059293228e+00
2.441489336696322621e+00
2.441893594088705655e+00
2.442297814452707883e+00
2.442702525669240732e+00
2.443106993252078585e+00
2.443511187535604368e+00
2.443916542920244961e+00
2.444322272753747693e+00
2.444726604243398604e+00
2.445130045557619258e+00
2.445534395531456795e+00
2.445939236097326219e+00
2.446343928375512622e+00
2.446748793020002477e+00
2.447152858980541357e+00
2.447557483396256561e+00
2.447962600912166664e+00
2.448367143554921466e+00
2.448771161364467819e+00
2.449175175498599977e+00
2.449580234755286412e+00
2.449985140136658579e+00
2.450389486202586120e+00
2.450793668839715167e+00
2.451197695365747720e+00
2.451601817147476492e+00
2.452007047981059173e+00
2.452413118750555565e+00
2.452818525893515567e+00
2.453224468468254926e+00
2.453630771328094706e+00
2.454035946991237171e+00
2.454441124564119114e+00
2.454846214258653347e+00
2.455251743290662869e+00
2.455658079028281371e+00
2.456064347941573800e+00
2.456470003736615837e+00
2.456875694884643746e+00
2.457282609056943290e+00
2.457689470140166588e+00
2.458095765129032273e+00
2.458501803069725877e+00
2.458906827574675713e+00
2.459309507565249131e+00
2.459712635650493251e+00
2.460116206393453631e+00
2.460519669999080339e+00
2.460924522420798066e+00
2.461329785149522831e+00
2.461735745610202475e+00
2.462141248853310760e+00
2.462546900432152963e+00
2.462952396683108613e+00
2.463357088362785330e+00
2.463761838117914937e+00
2.464166706893513137e+00
2.464569780889199979e+00
2.464972243474770064e+00
2.465376221623409858e+00
2.465780787076997438e+00
2.466186464938381562e+00
2.466591816586025665e+00
2.466994926698175217e+00
2.467396555190286556e+00
2.467800459840155725e+00
2.468205592752719113e+00
2.468609744594570277e+00
2.469013743173052333e+00
2.469417193835860225e+00
2.469819483416369810e+00
2.470222457446276110e+00
2.470626717866296396e+00
2.471030760326813791e+00
2.471434732589297578e+00
2.471837941554652751e+00
2.472241218148764297e+00
2.472645900625305426e+00
2.473052048687360394e+00
2.473458372311064135e+00
2.473864936981964302e+00
2.474271883634970859e+00
2.474678812438655395e+00
2.475085800193683294e+00
2.475492786665938194e+00
2.475900265338245365e+00
2.476307513019607498e+00
2.476714506495854007e+00
2.477120963267246179e+00
2.477526373986708830e+00
2.477931566469078639e+00
2.478336622135755896e+00
2.478740421044661080e+00
2.479144514383766484e+00
2.479550570044472657e+00
2.479957098825918749e+00
2.480362501710488665e+00
2.480768210323909706e+00
2.481174367608933728e+00
2.481580318970505683e+00
2.481986933635877968e+00
2.482393113976652188e+00
2.482798391857117259e+00
2.483204827748432653e+00
2.483611647278316070e+00
2.484016889350855184e+00
2.484422070034627783e+00
2.484827314760161610e+00
2.485231822310574046e+00
2.485636460836838424e+00
2.486041711634180196e+00
2.486446583213302031e+00
2.486852399428190807e+00
2.487258392197324586e+00
2.487662889997821036e+00
2.488068720386421351e+00
2.488475925105681164e+00
2.488881991270357030e+00
2.489288061772756855e+00
2.489694355183650565e+00
2.490100707137349989e+00
2.490508328109061864e+00
2.490915327801919155e+00
2.491321689138931816e+00
2.491727995427957865e+00
2.492134854072389327e+00
2.492542374271627725e+00
2.492949397610902285e+00
2.493355455260350073e+00
2.493760441266774208e+00
2.494166398265761142e+00
2.494572760550977542e+00
2.494980106196297953e+00
2.495388249572279005e+00
2.495793410502017640e+00
2.496197282726389410e+00
2.496602827481775311e+00
2.497008541166306994e+00
2.497413362457993280e+00
2.497817734942871404e+00
2.498221012551668618e+00
2.498624152684096433e+00
2.499028391452256859e+00
2.499433638453288253e+00
2.499839533420239679e+00
2.500244772035808083e+00
2.500648865266486442e+00
2.501052766026550689e+00
2.501458326962964662e+00
2.501864797174621291e+00
2.502270810109602728e+00
2.502676239977839057e+00
2.503080979302684028e+00
2.503487371439383491e+00
2.503894633913924750e+00
2.504301409295483616e+00
2.504708555554594263e+00
2.505115965351796259e+00
2.505522914516844946e+00
2.505929605731859855e+00
2.506336262137602855e+00
2.506743626551065862e+00
2.507151652928368168e+00
2.507558537724148717e+00
2.507965447163678085e+00
2.508373044719304001e+00
2.508780877944934318e+00
2.509189125946995613e+00
2.509598041701893045e+00
2.510006590124294057e+00
2.510413904418436815e+00
2.510820892279969296e+00
2.511227630275392197e+00
2.511633072540894407e+00
2.512039500718723506e+00
2.512446386446625990e+00
2.512851533812469729e+00
2.513257461193327824e+00
2.513663742430617187e+00
2.514070240283472035e+00
2.514477340127261762e+00
2.514884101729185417e+00
2.515290456732526270e+00
2.515696501281450281e+00
2.516102437166442662e+00
2.516509119969888353e+00
2.516916043951323623e+00
2.517321736022780865e+00
2.517727896244108532e+00
2.518135413297237335e+00
2.518541487486728236e+00
2.518946321842133962e+00
2.519352927041967671e+00
2.519759905434012737e+00
2.520165934976788868e+00
2.520572762025912628e+00
2.520980759139716199e+00
2.521388325025955890e+00
2.521794950313613448e+00
2.522201863328234595e+00
2.522608691298627193e+00
2.523016030523509645e+00
2.523423673384232568e+00
2.523830254170837950e+00
2.524237038022344670e+00
2.524644663271741418e+00
2.525053567556847955e+00
2.525461054578169939e+00
2.525867593343533279e+00
2.526275281801813932e+00
2.526680994766195010e+00
2.527085376092497615e+00
2.527491482462862926e+00
2.527898464346213458e+00
2.528305489753162938e+00
2.528714243478455526e+00
2.529123144047630500e+00
2.529529116984762460e+00
2.529933801996820719e+00
2.530340086276467559e+00
2.530747145901950823e+00
2.531153509803456991e+00
2.531559638897862730e+00
2.531964128877798093e+00
2.532367394602633937e+00
2.532771658342238830e+00
2.533177250343225495e+00
2.533583561598789835e+00
2.533989495468858877e+00
2.534395546343532590e+00
2.534801653561273849e+00
2.535208030220293729e+00
2.535613954790106650e+00
2.536019548625125797e+00
2.536425837441224740e+00
2.536832073140266264e+00
2.537239146291343950e+00
2.537646547927395524e+00
2.538054219266521194e+00
2.538463581099518862e+00
2.538873087665919570e+00
2.539282376732929336e+00
2.539692326455762483e+00
2.540101984435456206e+00
2.540510918997696432e+00
2.540919016656043805e+00
2.541326951291979608e+00
2.541734601874474642e+00
2.542141378568790078e+00
2.542549149387275165e+00
2.542956767356481684e+00
2.543364700634257236e+00
2.543773513730242630e+00
2.544180629871588106e+00
2.544589010816713071e+00
2.544998018082325064e+00
2.545405734620219906e+00
2.545813778256949877e+00
2.546221531631322144e+00
2.546629143111858617e+00
2.547037999816188947e+00
2.547447521070398402e+00
2.547856900482958764e+00
2.548267049519692851e+00
2.548676685266107800e+00
2.549085111935637471e+00
2.549494604824099397e+00
2.549904624148065846e+00
2.550313881295416696e+00
2.550722912408589060e+00
2.551132341586999086e+00
2.551542210235838049e+00
2.551951240340117888e+00
2.552359419295876286e+00
2.552768542973710364e+00
2.553178867304044086e+00
2.553587432522363088e+00
2.553994152623788150e+00
2.554402343611660076e+00
2.554811366078971080e+00
2.555218425392607795e+00
2.555625272371761625e+00
2.556031738903385087e+00
2.556437405539231822e+00
2.556844177759652670e+00
2.557251567074466880e+00
2.557658445411267856e+00
2.558065246620632838e+00
2.558472599143897241e+00
2.558880383231762590e+00
2.559288076988312177e+00
2.559694710603706014e+00
2.560101734149121455e+00
2.560508668457765591e+00
2.560916281563945684e+00
2.561325123026967798e+00
2.561734297397614490e+00
2.562142519497730309e+00
2.562550411573600861e+00
2.562957866212325353e+00
2.563363186079099965e+00
2.563770221484781509e+00
2.564180585479484797e+00
2.564591001855942576e+00
2.565000201030489535e+00
2.565409345792382556e+00
2.565818342007269770e+00
2.566227351900022935e+00
2.566635254286198098e+00
2.567042625051512594e+00
2.567450644609908572e+00
2.567859349061974772e+00
2.568268137332141876e+00
2.568676067679322106e+00
2.569084631254013651e+00
2.569493470617643105e+00
2.569900853191245282e+00
2.570307323855236081e+00
2.570713247266736445e+00
2.571120219465202528e+00
2.571527415573207520e+00
2.571933573469304513e+00
2.572339931839112914e+00
2.572746247464975600e+00
2.573153401057402423e+00
2.573561293071917166e+00
2.573969610223428628e+00
2.574376772331025798e+00
2.574783515526724020e+00
2.575190750348703705e+00
2.575598509196331598e+00
2.576008304046099706e+00
2.576418439289696050e+00
2.576828500650115483e+00
2.577238750013011170e+00
2.577649772933720218e+00
2.578060684266329616e+00
2.578470613455435156e+00
2.578880200814621215e+00
2.579289482621177854e+00
2.579698700838605863e+00
2.580107536477331376e+00
2.580517301879407643e+00
2.580928273744020895e+00
2.581337840594273292e+00
2.581746172928896410e+00
2.582154932118021051e+00
2.582563718137960596e+00
2.582973085603859076e+00
2.583383234352425450e+00
2.583793426082654943e+00
2.584201954839131954e+00
2.584610407565584023e+00
2.585020161776555359e+00
2.585429727960950164e+00
2.585839091202999818e+00
2.586249019762421941e+00
2.586658281504764290e+00
2.587066066886444915e+00
2.587473836778180214e+00
2.587881381761902855e+00
2.588289106243345739e+00
2.588697035761236442e+00
2.589104665986665665e+00
2.589511249043673580e+00
2.589917713023995649e+00
2.590325755867104007e+00
2.590734222940506370e+00
2.591142157703925974e+00
2.591549826165329140e+00
2.591958070787626855e+00
2.592366331825036507e+00
2.592775496010272018e+00
2.593186149934842089e+00
2.593595949298447501e+00
2.594005164612188885e+00
2.594414455261811803e+00
2.594823157666616531e+00
2.595231299453963913e+00
2.595640161126420153e+00
2.596049436972822200e+00
2.596457887090886985e+00
2.596865018782271939e+00
2.597271849761986218e+00
2.597680564189302377e+00
2.598089599626099311e+00
2.598499347922609726e+00
2.598909740216912123e+00
2.599318914025320559e+00
2.599726749981135843e+00
2.600134422861647199e+00
2.600542855539431208e+00
2.600950670507687246e+00
2.601359335164036501e+00
2.601768278464318129e+00
2.602176431284058733e+00
2.602584200498229805e+00
2.602991583381800034e+00
2.603398929168027731e+00
2.603806907950896310e+00
2.604214801904761956e+00
2.604622173156474485e+00
2.605029686474282347e+00
2.605437610995050779e+00
2.605847210793438506e+00
2.606257427724369524e+00
2.606666897068106614e+00
2.607076203277313375e+00
2.607485506907964989e+00
2.607893736486017300e+00
2.608302117727234748e+00
2.608710978365216260e+00
2.609119188770752551e+00
2.609527636179207910e+00
2.609937035109301195e+00
2.610346312319439477e+00
2.610755453071147425e+00
2.611165630112465941e+00
2.611576360918708595e+00
2.611987100099857351e+00
2.612397862287766603e+00
2.612808930818161457e+00
2.613218849295521728e+00
2.613628053982109289e+00
2.614037246355626731e+00
2.614446949957503374e+00
2.614856373478044560e+00
2.615265423665265931e+00
2.615674842651144694e+00
2.616083723299877484e+00
2.616491896608221346e+00
2.616899069868345418e+00
2.617306283819606172e+00
2.617712753396479464e+00
2.618118717965985720e+00
2.618525116330851166e+00
2.618932196787888689e+00
2.619339550846495612e+00
2.619746547931113057e+00
2.620154259334458668e+00
2.620562933531965566e+00
2.620971905020329729e+00
2.621379280896742880e+00
2.621785667322494184e+00
2.622193291510283242e+00
2.622601326733325244e+00
2.623008981076337953e+00
2.623416064886463062e+00
2.623823229569909987e+00
2.624231196423506773e+00
2.624639453980102566e+00
2.625048866335230713e+00
2.625458742802901924e+00
2.625867364248688940e+00
2.626275968671162531e+00
2.626685143363970631e+00
2.627093409151685766e+00
2.627501463279703575e+00
2.627909743867788084e+00
2.628318553349056952e+00
2.628727183263756206e+00
2.629135423533895732e+00
2.629543707985551926e+00
2.629951403813109767e+00
2.630359743483469348e+00
2.630767998612593139e+00
2.631176299367147919e+00
2.631584155646164547e+00
2.631992036992699902e+00
2.632400876098866416e+00
2.632807820656227538e+00
2.633214440384279431e+00
2.633622842587107549e+00
2.634032397366230516e+00
2.634442573506161622e+00
2.634851640371448589e+00
2.635260968721080843e+00
2.635670772652571880e+00
2.636081096962707981e+00
2.636491812935791490e+00
2.636902213099050041e+00
2.637312397489167903e+00
2.637722247305444245e+00
2.638132228681869584e+00
2.638541855069863828e+00
2.638951138455844614e+00
2.639359888098192553e+00
2.639769120883758369e+00
2.640178660737656280e+00
2.640587560382770871e+00
2.640997187766728427e+00
2.641407687797564297e+00
2.641817401518061992e+00
2.642225925863777025e+00
2.642634137536933547e+00
2.643042880078274148e+00
2.643451055715849041e+00
2.643857523834197476e+00
2.644263372074055152e+00
2.644668887986184824e+00
2.645074954023685976e+00
2.645482298523302411e+00
2.645889734232969914e+00
2.646297113229268749e+00
2.646703698208431099e+00
2.647110177123408015e+00
2.647518120234466643e+00
2.647925142288126921e+00
2.648331034490023050e+00
2.648737790111428847e+00
2.649145325161467834e+00
2.649552634326988620e+00
2.649960370834509416e+00
2.650369351943076879e+00
2.650778285934519030e+00
2.651187265147861627e+00
2.651596070083392043e+00
2.652004782819609385e+00
2.652413499642161554e+00
2.652821583084181256e+00
2.653228812050687058e+00
2.653635825840775286e+00
2.654043468867620881e+00
2.654451372344001303e+00
2.654858670004036192e+00
2.655266195912121319e+00
2.655674181474601436e+00
2.656082167898111024e+00
2.656489966696171212e+00
2.656895713294437744e+00
2.657301288045337717e+00
2.657707647298683806e+00
2.658114883919701299e+00
2.658522830995265540e+00
2.658930258200262742e+00
2.659338627723045523e+00
2.659747252724510513e+00
2.660155216981903603e+00
2.660562850453308315e+00
2.660970703502559598e+00
2.661379242187833505e+00
2.661786953472114359e+00
2.662194443809452693e+00
2.662601889830166435e+00
2.663009265477856324e+00
2.663416716685493846e+00
2.663824424978195715e+00
2.664233066978537678e+00
2.664642417126370955e+00
2.665052426967400745e+00
2.665461965678370682e+00
2.665870924694839328e+00
2.666279421995356724e+00
2.666688385638058101e+00
2.667098115838362204e+00
2.667509022492287496e+00
2.667919903586113417e+00
2.668330681986465613e+00
2.668741860245333886e+00
2.669152469980316411e+00
2.669564386504645892e+00
2.669976718058553633e+00
2.670388334138040776e+00
2.670800184686293210e+00
2.671212669372395876e+00
2.671623643557853978e+00
2.672034235606342012e+00
2.672445386763132813e+00
2.672856163342416380e+00
2.673267845006376486e+00
2.673678224574736806e+00
2.674088921445006761e+00
2.674500986993359142e+00
2.674912276292765512e+00
2.675323687550353213e+00
2.675734887797591277e+00
2.676145258517749426e+00
2.676556658130702537e+00
2.676969027688631542e+00
2.677381924721619733e+00
2.677794570970139176e+00
2.678205775781679066e+00
2.678617312379722559e+00
2.679028321701673487e+00
2.679439648585609568e+00
2.679851691262536750e+00
2.680263016099596829e+00
2.680673673732346440e+00
2.681084212492701013e+00
2.681496242731030044e+00
2.681908108189214435e+00
2.682319119466470614e+00
2.682730211588166824e+00
2.683142498424083922e+00
2.683554200222736608e+00
2.683964447357010563e+00
2.684376159152258801e+00
2.684787847025928542e+00
2.685199173336436651e+00
2.685610029565582035e+00
2.686019282661531893e+00
2.686430150262824057e+00
2.686841732399107840e+00
2.687251763380709146e+00
2.687662431262257012e+00
2.688073515416855130e+00
2.688484924481922445e+00
2.688895343184054543e+00
2.689304877589529408e+00
2.689714809180573152e+00
2.690124089334408275e+00
2.690535005533079893e+00
2.690946873280672058e+00
2.691358568032037102e+00
2.691770794869829952e+00
2.692182251674506865e+00
2.692593431749419342e+00
2.693005103902260000e+00
2.693417265559283624e+00
2.693828797665067221e+00
2.694240016092542600e+00
2.694651168877451930e+00
2.695062478457287192e+00
2.695475705527079491e+00
2.695888588574261835e+00
2.696299722002305277e+00
2.696710777556138972e+00
2.697122729946638486e+00
2.697535143588179363e+00
2.697948204874404343e+00
2.698360380403025172e+00
2.698771171911023448e+00
2.699181974479209156e+00
2.699593495198638227e+00
2.700006650866443092e+00
2.700419709849307903e+00
2.700831898999518366e+00
2.701245183617452472e+00
2.701658000336824461e+00
2.702069907107765179e+00
2.702483399314054235e+00
2.702896695999426502e+00
2.703310121751504091e+00
2.703723581131955100e+00
2.704135377564323761e+00
2.704547848183481928e+00
2.704960728711748086e+00
2.705373118472885086e+00
2.705783365111866345e+00
2.706194047972263483e+00
2.706606150853343884e+00
2.707018799482433735e+00
2.707431951628453071e+00
2.707844493496287086e+00
2.708256419772702372e+00
2.708669194989373530e+00
2.709082911332667543e+00
2.709495944764199304e+00
2.709909060141793891e+00
2.710322468501231263e+00
2.710736661554469684e+00
2.711149445580436801e+00
2.711562892727364726e+00
2.711978265624050977e+00
2.712392664423029398e+00
2.712806592150863061e+00
2.713219434849374778e+00
2.713632131916961843e+00
2.714044648391881420e+00
2.714456373517515342e+00
2.714868241022508233e+00
2.715281500600643216e+00
2.715694863838689521e+00
2.716107911440714062e+00
2.716522708348879878e+00
2.716937497809241986e+00
2.717352266570423058e+00
2.717767478766895728e+00
2.718182646498446875e+00
2.718598280230231978e+00
2.719014354491872343e+00
2.719430568987997621e+00
2.719846425165695525e+00
2.720261097178270582e+00
2.720675429134674417e+00
2.721088891723145053e+00
2.721502342760691029e+00
2.721917144152672385e+00
2.722331966136788850e+00
2.722746687445803726e+00
2.723162454659371789e+00
2.723578919560453837e+00
2.723996029232272242e+00
2.724414181588336703e+00
2.724831390905841033e+00
2.725246606469974520e+00
2.725661273755684455e+00
2.726077123693027460e+00
2.726494112429592054e+00
2.726910339288260765e+00
2.727326463900213049e+00
2.727741865921316400e+00
2.728157189848320563e+00
2.728574212833108525e+00
2.728992283128528484e+00
2.729409326131787772e+00
2.729825189989032008e+00
2.730241420529380569e+00
2.730658555470062865e+00
2.731075908901727356e+00
2.731493106208363830e+00
2.731910660773230859e+00
2.732327490000832970e+00
2.732744649906317935e+00
2.733163468219162784e+00
2.733582952590153603e+00
2.734000605922473071e+00
2.734416896552681386e+00
2.734834372622149790e+00
2.735251584868795494e+00
2.735668715615483748e+00
2.736085592487977447e+00
2.736503273780044765e+00
2.736922294801095390e+00
2.737341187116407504e+00
2.737759688127555435e+00
2.738177506868180178e+00
2.738594358953394092e+00
2.739010807127169045e+00
2.739427452035088084e+00
2.739842701893903776e+00
2.740258467037938406e+00
2.740675041070168128e+00
2.741092142461497350e+00
2.741509402957350350e+00
2.741926612283187570e+00
2.742344196961178149e+00
2.742761396890835979e+00
2.743178887532847998e+00
2.743596646138231510e+00
2.744013405486066315e+00
2.744429288414241608e+00
2.744845635585499100e+00
2.745262242699918698e+00
2.745680481097079184e+00
2.746097922992403184e+00
2.746514529628851786e+00
2.746931665070480477e+00
2.747348149805669770e+00
2.747764619470385306e+00
2.748180926012632419e+00
2.748597034733201827e+00
2.749013565373083168e+00
2.749430367398816077e+00
2.749846211845480504e+00
2.750262049304598833e+00
2.750678528929192179e+00
2.751095058135042404e+00
2.751511366120501290e+00
2.751929339747535952e+00
2.752347611393925586e+00
2.752764386128173424e+00
2.753181649366480688e+00
2.753598729084454355e+00
2.754015800302959338e+00
2.754433299374001276e+00
2.754850992789533937e+00
2.755269549331846424e+00
2.755688398072545287e+00
2.756107935524403807e+00
2.756528006422562349e+00
2.756947196803911648e+00
2.757366312984689039e+00
2.757785151185644157e+00
2.758204043630187119e+00
2.758622779475988107e+00
2.759039995187257066e+00
2.759458315490544322e+00
2.759878752923370371e+00
2.760297793617996209e+00
2.760716844077061083e+00
2.761136859574204738e+00
2.761555814468377612e+00
2.761974788047579121e+00
2.762393607757833269e+00
2.762811122149181564e+00
2.763227477346872352e+00
2.763645197342475601e+00
2.764064409399532352e+00
2.764484577786643360e+00
2.764903690223446286e+00
2.765322594095222630e+00
2.765742332641016432e+00
2.766160809411700949e+00
2.766579145102598947e+00
2.766997150529711735e+00
2.767414589378898171e+00
2.767832890882099051e+00
2.768251946504522998e+00
2.768670496239642453e+00
2.769088314634259529e+00
2.769506245202224548e+00
2.769925361956962373e+00
2.770344728468019380e+00
2.770762746631779905e+00
2.771180396736151685e+00
2.771597462247989085e+00
2.772014575738114051e+00
2.772431483167540289e+00
2.772848129398535644e+00
2.773264936807688930e+00
2.773682346389257702e+00
2.774100106594191928e+00
2.774516837095093447e+00
2.774933814543392163e+00
2.775349998040152588e+00
2.775765032399936771e+00
2.776180276079116993e+00
2.776597051993602072e+00
2.777014961525734904e+00
2.777432953532100512e+00
2.777850479390540528e+00
2.778268238848208949e+00
2.778686435141705324e+00
2.779103366851950252e+00
2.779519702007429149e+00
2.779936073242526451e+00
2.780353003226457176e+00
2.780769576479130034e+00
2.781185675764144882e+00
2.781602839644495173e+00
2.782020974034286276e+00
2.782437837152963223e+00
2.782853720475062076e+00
2.783271078783746688e+00
2.783689038366890411e+00
2.784106393464756302e+00
2.784523405073826119e+00
2.784941917866337935e+00
2.785360813894789178e+00
2.785779727520282023e+00
2.786198412389082613e+00
2.786615371099252947e+00
2.787031787584113740e+00
2.787448300339573137e+00
2.787864945226504521e+00
2.788280074829293298e+00
2.788695546594609720e+00
2.789112969849900203e+00
2.789529931520465134e+00
2.789945871188745929e+00
2.790362006252963045e+00
2.790779544940571011e+00
2.791197960827608515e+00
2.791616178931418002e+00
2.792033801874101329e+00
2.792450862054331129e+00
2.792868749667305472e+00
2.793287549209591436e+00
2.793705194219842980e+00
2.794121942409939052e+00
2.794539689101990021e+00
2.794957972837385451e+00
2.795375026884797887e+00
2.795791453266555759e+00
2.796207287467552760e+00
2.796621912417736944e+00
2.797037063707185744e+00
2.797453084790580302e+00
2.797868424035188539e+00
2.798284136819010559e+00
2.798700197552702384e+00
2.799115772241957512e+00
2.799531019852312230e+00
2.799947003314949168e+00
2.800364342714926291e+00
2.800782337878483741e+00
2.801200747682683012e+00
2.801618128749233438e+00
2.802035564482445285e+00
2.802452818552965574e+00
2.802869256034258072e+00
2.803285732944392983e+00
2.803701068232893778e+00
2.804116658653654781e+00
2.804533275959336436e+00
2.804949706327052983e+00
2.805366238684956492e+00
2.805782148403231258e+00
2.806197747856889801e+00
2.806614604018127679e+00
2.807031507553259697e+00
2.807448389897090557e+00
2.807865355328403645e+00
2.808280190081135164e+00
2.808694778792988345e+00
2.809110472369349853e+00
2.809527075187561618e+00
2.809943273799894836e+00
2.810359091470005399e+00
2.810775552866618732e+00
2.811192089211178580e+00
2.811608857199553224e+00
2.812024717973483412e+00
2.812440801111277366e+00
2.812857480795844634e+00
2.813273939184352646e+00
2.813691675722740815e+00
2.814110690432602535e+00
2.814527990453899342e+00
2.814944994389901645e+00
2.815363122971968668e+00
2.815781051592547435e+00
2.816198081022845301e+00
2.816613508569998370e+00
2.817028759964458118e+00
2.817445017559148557e+00
2.817862113059162787e+00
2.818280097887269520e+00
2.818698876236498840e+00
2.819118248612586086e+00
2.819537793338622755e+00
2.819956807284026645e+00
2.820374912337906714e+00
2.820793138506918929e+00
2.821211136779654183e+00
2.821627988438424772e+00
2.822044913328833005e+00
2.822462890534328306e+00
2.822880741510277236e+00
2.823297046574009705e+00
2.823713225495706691e+00
2.824129885668217987e+00
2.824546612026473724e+00
2.824962619434094879e+00
2.825378278151632117e+00
2.825793999366932319e+00
2.826210098286431105e+00
2.826626617480420656e+00
2.827042753850023349e+00
2.827460030153404524e+00
2.827877871558034606e+00
2.828294416178422477e+00
2.828710026323558946e+00
2.829125962205000011e+00
2.829543170199457780e+00
2.829960544481393558e+00
2.830377636363269112e+00
2.830794374174554484e+00
2.831211554926662544e+00
2.831628609615111980e+00
2.832045263436525406e+00
2.832461485777256982e+00
2.832877405324317088e+00
2.833293173731450398e+00
2.833708478861212576e+00
2.834124363469892938e+00
2.834540344964293190e+00
2.834956432480154831e+00
2.835372304324747628e+00
2.835788989508789992e+00
2.836205556105725556e+00
2.836621205635020626e+00
2.837036266097007875e+00
2.837450256334505649e+00
2.837865204415103815e+00
2.838282253459052384e+00
2.838699645069317601e+00
2.839116642749280661e+00
2.839534358836658612e+00
2.839951339343772752e+00
2.840368544477145374e+00
2.840785211640141306e+00
2.841201329584210455e+00
2.841618137384401166e+00
2.842034061541120593e+00
2.842450420339825978e+00
2.842867838577169959e+00
2.843285313246748380e+00
2.843702143639817326e+00
2.844118794657209737e+00
2.844534999681282095e+00
2.844951005201997951e+00
2.845366094523683831e+00
2.845781852397295530e+00
2.846199041686664710e+00
2.846616468245515730e+00
2.847033993742663416e+00
2.847451301424312131e+00
2.847869094571370496e+00
2.848286814337976480e+00
2.848705130048335477e+00
2.849123988571410138e+00
2.849541764761816864e+00
2.849959235591751128e+00
2.850378289759076367e+00
2.850797754317568877e+00
2.851216815289993711e+00
2.851636412718007385e+00
2.852055763762016305e+00
2.852474840858048921e+00
2.852894327667941266e+00
2.853314391646861292e+00
2.853734731939942648e+00
2.854155195044265181e+00
2.854576171442094079e+00
2.854997046787562276e+00
2.855417102453941425e+00
2.855837775211659046e+00
2.856260299818163872e+00
2.856683135519115346e+00
2.857104297526850800e+00
2.857524570154813759e+00
2.857945079273107591e+00
2.858365434272066352e+00
2.858786236370169931e+00
2.859206860848013232e+00
2.859627531571554027e+00
2.860048604336669964e+00
2.860469882785884543e+00
2.860891832635963361e+00
2.861312578563509845e+00
2.861731672790924108e+00
2.862150659198233527e+00
2.862571305885231787e+00
2.862992378766260337e+00
2.863411993493520491e+00
2.863830768812051009e+00
2.864249476198890143e+00
2.864669513983359561e+00
2.865088905873836911e+00
2.865507149711242540e+00
2.865925554425012844e+00
2.866343714088376071e+00
2.866762704440089404e+00
2.867183090041410587e+00
2.867603742331925609e+00
2.868023848375870433e+00
2.868443890269927632e+00
2.868863400694317445e+00
2.869282751233130480e+00
2.869701904411540827e+00
2.870120697219272099e+00
2.870539389288084386e+00
2.870957580013475674e+00
2.871375227141252928e+00
2.871793137872467483e+00
2.872210871229238904e+00
2.872628918510342189e+00
2.873047479828822581e+00
2.873465838448909349e+00
2.873884674463892175e+00
2.874304123721009852e+00
2.874725323012107037e+00
2.875146387683200189e+00
2.875567456361920016e+00
2.875989290679597410e+00
2.876410492209009018e+00
2.876831036692756971e+00
2.877252643949312017e+00
2.877676271192713298e+00
2.878097971404243172e+00
2.878517637563883014e+00
2.878938650327983240e+00
2.879360755062289723e+00
2.879782085325528040e+00
2.880202450977309869e+00
2.880621341518955436e+00
2.881039633071762029e+00
2.881459070028502545e+00
2.881879336440248185e+00
2.882299757446053157e+00
2.882720126611554523e+00
2.883141104421523160e+00
2.883562367754939348e+00
2.883983487264452084e+00
2.884404678887281026e+00
2.884825508279003969e+00
2.885246003856078545e+00
2.885667281278894603e+00
2.886088829933919353e+00
2.886510752035079452e+00
2.886931875636116196e+00
2.887352197085611749e+00
2.887774384922978221e+00
2.888197341461502532e+00
2.888620084531452914e+00
2.889042990104485398e+00
2.889465727212688684e+00
2.889888157332435092e+00
2.890310122372024448e+00
2.890731763450377301e+00
2.891153679751826466e+00
2.891575965353718747e+00
2.891998310691451302e+00
2.892420148068465036e+00
2.892841978598944763e+00
2.893263405174528291e+00
2.893684303344940201e+00
2.894105266235029728e+00
2.894525997064192335e+00
2.894946480856988025e+00
2.895367033035771254e+00
2.895788029260235152e+00
2.896209586876243414e+00
2.896631195832854999e+00
2.897052338196630661e+00
2.897473173839933747e+00
2.897893733589104848e+00
2.898314070576822665e+00
2.898733496817258448e+00
2.899152899993783894e+00
2.899574106140385243e+00
2.899995655593000876e+00
2.900416248682190723e+00
2.900837215443640371e+00
2.901258972662606794e+00
2.901681114396165384e+00
2.902103765201162755e+00
2.902525450518632866e+00
2.902946840247058180e+00
2.903369868083867100e+00
2.903792306894101838e+00
2.904213638135344056e+00
2.904636761642063192e+00
2.905060621326936321e+00
2.905484387087232445e+00
2.905908837668606637e+00
2.906331969309960961e+00
2.906754548652214165e+00
2.907177752393812931e+00
2.907600265765958092e+00
2.908022875114458117e+00
2.908446610399520793e+00
2.908870759910659132e+00
2.909294184556378227e+00
2.909716227045764825e+00
2.910137789201413305e+00
2.910559791498785742e+00
2.910982517361157207e+00
2.911404180825561738e+00
2.911825425789162924e+00
2.912248026246755384e+00
2.912670146841271901e+00
2.913092099628098008e+00
2.913514315652184550e+00
2.913935234111329819e+00
2.914355570479054247e+00
2.914775786431765603e+00
2.915196184649667899e+00
2.915616643708705880e+00
2.916038055188845401e+00
2.916460684530910896e+00
2.916883526086180289e+00
2.917306084969823132e+00
2.917728253307197317e+00
2.918151610168130627e+00
2.918574465434154330e+00
2.918995777521838253e+00
2.919417369637620219e+00
2.919840195253267545e+00
2.920263668695083137e+00
2.920687593652138592e+00
2.921110720868355770e+00
2.921534140207363794e+00
2.921959558622543973e+00
2.922384749394214332e+00
2.922809663820758797e+00
2.923233782436871486e+00
2.923657588861675372e+00
2.924081712084294793e+00
2.924504373863262785e+00
2.924926437538495794e+00
2.925349830720597843e+00
2.925773556731705582e+00
2.926197713866685923e+00
2.926622755914417784e+00
2.927046638427951653e+00
2.927470771437318930e+00
2.927894677841056836e+00
2.928317580528799091e+00
2.928741749343086731e+00
2.929166298062626073e+00
2.929590006059571206e+00
2.930013391079634655e+00
2.930435676563515557e+00
2.930857177987594486e+00
2.931278903561249205e+00
2.931700654360708036e+00
2.932121689525192920e+00
2.932542263184763076e+00
2.932963611432099160e+00
2.933386179922703008e+00
2.933808945867260043e+00
2.934230170604504639e+00
2.934651155131255518e+00
2.935073693966455899e+00
2.935496545625383202e+00
2.935918833546597995e+00
2.936341181304293446e+00
2.936762579792543626e+00
2.937184552928993497e+00
2.937607864736387242e+00
2.938030626027959169e+00
2.938453168920927006e+00
2.938875828444808658e+00
2.939298960640296166e+00
2.939721634615113377e+00
2.940143969693597814e+00
2.940566860885644118e+00
2.940990393035226802e+00
2.941414087757867613e+00
2.941837606409560824e+00
2.942261354644601923e+00
2.942685476152654633e+00
2.943110919099177547e+00
2.943537493232020630e+00
2.943964082876523225e+00
2.944390535837944967e+00
2.944815360053803843e+00
2.945240182038317389e+00
2.945667737842446510e+00
2.946095138900744370e+00
2.946522459856606879e+00
2.946950039869614457e+00
2.947376450925339064e+00
2.947803189322697026e+00
2.948230107592705096e+00
2.948656961310797797e+00
2.949084368931083944e+00
2.949510921558861742e+00
2.949938171081864180e+00
2.950365911291131127e+00
2.950794031021438002e+00
2.951221865265622135e+00
2.951648335327344164e+00
2.952074749330469317e+00
2.952501360935595898e+00
2.952928549377002998e+00
2.953355338139039166e+00
2.953781718409249191e+00
2.954207155529724460e+00
2.954632351604568719e+00
2.955057645132011412e+00
2.955482823101582834e+00
2.955908395951473810e+00
2.956333861010961961e+00
2.956759097062202191e+00
2.957182565232862714e+00
2.957605992407492668e+00
2.958030937059290544e+00
2.958456265321334211e+00
2.958881892634545707e+00
2.959306387558302109e+00
2.959730288425861389e+00
2.960156091774250431e+00
2.960583488658754092e+00
2.961009896812410780e+00
2.961435886391699412e+00
2.961862028393476454e+00
2.962288475062488491e+00
2.962714688721630463e+00
2.963141676576129591e+00
2.963569698940828889e+00
2.963997310758490933e+00
2.964424812584770752e+00
2.964851356895728873e+00
2.965277123961272299e+00
2.965703382884645301e+00
2.966130848696520772e+00
2.966557791782999498e+00
2.966984923986412781e+00
2.967413402608030992e+00
2.967841587032618023e+00
2.968269722110242537e+00
2.968696949400919216e+00
2.969123448840966351e+00
2.969550032379431492e+00
2.969976365882662339e+00
2.970401767998788856e+00
2.970826379249604354e+00
2.971251196933660133e+00
2.971677142194791621e+00
2.972104720252883414e+00
2.972531555478273635e+00
2.972957725018560371e+00
2.973384612953513084e+00
2.973811638114276068e+00
2.974238849162123888e+00
2.974666807054496598e+00
2.975094367141449592e+00
2.975522128074795880e+00
2.975950067682612055e+00
2.976377408054157847e+00
2.976804431836133968e+00
2.977231163838063743e+00
2.977659130179404645e+00
2.978087101571743833e+00
2.978513708079849387e+00
2.978941067062215620e+00
2.979369527303739051e+00
2.979796966055833884e+00
2.980223082243239396e+00
2.980649177048646070e+00
2.981075556211242983e+00
2.981501593212074308e+00
2.981928828468979109e+00
2.982356634800302331e+00
2.982783596971835038e+00
2.983211135265622094e+00
2.983639560683553960e+00
2.984067465686464971e+00
2.984495533788226407e+00
2.984924401108293601e+00
2.985352445887767381e+00
2.985779263126508987e+00
2.986204815250334654e+00
2.986630389486627735e+00
2.987057639377685092e+00
2.987485573835682917e+00
2.987914411268803416e+00
2.988342646878348052e+00
2.988769608153861057e+00
2.989196819989057285e+00
2.989624589692160939e+00
2.990053145702429749e+00
2.990482052985486749e+00
2.990911407482254258e+00
2.991340400343181383e+00
2.991768810942939005e+00
2.992198586078637312e+00
2.992629324087924036e+00
2.993059258027450209e+00
2.993489520771790868e+00
2.993920517317963270e+00
2.994351097780715509e+00
2.994780507201610931e+00
2.995209928647828868e+00
2.995639119644770698e+00
2.996068533604698825e+00
2.996498410790818578e+00
2.996927434202716345e+00
2.997355503305919378e+00
2.997782798594800902e+00
2.998211787548322960e+00
2.998641702086850991e+00
2.999070288356610270e+00
2.999498689405523333e+00
2.999927025586891283e+00
3.000354580019850559e+00
3.000782915182200750e+00
3.001212016623405532e+00
3.001640714207423954e+00
3.002070095172986175e+00
3.002499429867828251e+00
3.002928586411810929e+00
3.003357353939440699e+00
3.003786021959223174e+00
3.004216242577596230e+00
3.004646385616141391e+00
3.005075320079361845e+00
3.005505009465520239e+00
3.005935138840980958e+00
3.006364895755677225e+00
3.006794364700036137e+00
3.007223036934837168e+00
3.007651862529781450e+00
3.008082179826050417e+00
3.008512969737886067e+00
3.008942779661719857e+00
3.009372747349320143e+00
3.009803220363532095e+00
3.010234105685857919e+00
3.010665750579298194e+00
3.011098800156250199e+00
3.011533104346430179e+00
3.011966480921273615e+00
3.012399773987646689e+00
3.012832986647633771e+00
3.013265549987288683e+00
3.013698041910046310e+00
3.014130463906756319e+00
3.014562100930602284e+00
3.014992854705317971e+00
3.015424220239528275e+00
3.015855991262349711e+00
3.016288510406553325e+00
3.016721165858078368e+00
3.017154463805812536e+00
3.017588766316401827e+00
3.018022694359755231e+00
3.018457286727966871e+00
3.018891993237257321e+00
3.019325556604315786e+00
3.019759057733675256e+00
3.020191726828643564e+00
3.020622849626634299e+00
3.021053811621272622e+00
3.021485942340343289e+00
3.021918329162118333e+00
3.022348750861121314e+00
3.022777413835733729e+00
3.023207813595924165e+00
3.023638593476003944e+00
3.024068727616398000e+00
3.024499193536972275e+00
3.024929715462969071e+00
3.025360371006713844e+00
3.025790622430364341e+00
3.026221378061931144e+00
3.026652945417306118e+00
3.027085546640757574e+00
3.027518898081027032e+00
3.027950679731350903e+00
3.028380141195678998e+00
3.028810751185426309e+00
3.029242377643795336e+00
3.029673381689554024e+00
3.030104917425226141e+00
3.030536902982063463e+00
3.030968889797042820e+00
3.031400562648346675e+00
3.031833518680690620e+00
3.032268268955339519e+00
3.032702301276518408e+00
3.033134735021913997e+00
3.033568334085464002e+00
3.034003398262650197e+00
3.034438195639985736e+00
3.034872766057803428e+00
3.035308015461381625e+00
3.035742148019069830e+00
3.036174892148009175e+00
3.036608994589435895e+00
3.037043382148042703e+00
3.037478146345260033e+00
3.037913317341354613e+00
3.038347303971451918e+00
3.038780595573164600e+00
3.039215068113547247e+00
3.039650966398085075e+00
3.040086721300975015e+00
3.040522023726830447e+00
3.040958471883607572e+00
3.041395312797747774e+00
3.041830506366881792e+00
3.042265503331216703e+00
3.042699992099100470e+00
3.043133792660287273e+00
3.043568116653947886e+00
3.044001918668324702e+00
3.044436134928703019e+00
3.044871425783475249e+00
3.045306760170959137e+00
3.045741697514668722e+00
3.046175794415968863e+00
3.046609131163251938e+00
3.047043045455861687e+00
3.047476949144852565e+00
3.047910773791272288e+00
3.048345654933410476e+00
3.048780936281367371e+00
3.049216047514616612e+00
3.049652569209050590e+00
3.050090495659414813e+00
3.050527488532625231e+00
3.050964101022366926e+00
3.051401388975023998e+00
3.051838199759303372e+00
3.052274726676341032e+00
3.052711139890391667e+00
3.053147523472422797e+00
3.053583643275638693e+00
3.054019834556132018e+00
3.054456607098789522e+00
3.054892765247846143e+00
3.055329044046739995e+00
3.055765283550872180e+00
3.056200034587338799e+00
3.056636283823648270e+00
3.057074169322249180e+00
3.057510698848271424e+00
3.057946776874589823e+00
3.058383250126055941e+00
3.058820395071661480e+00
3.059256855481954140e+00
3.059692906343889351e+00
3.060130997265189556e+00
3.060569549858539684e+00
3.061007892654938889e+00
3.061446354349624865e+00
3.061883401153867368e+00
3.062320596296333797e+00
3.062759016518716848e+00
3.063196321028028191e+00
3.063633491603081627e+00
3.064071017711185618e+00
3.064507387389560300e+00
3.064942801998337796e+00
3.065378763007078344e+00
3.065816741887412267e+00
3.066255885584465268e+00
3.066695088732529495e+00
3.067133361964616611e+00
3.067570786989261222e+00
3.068008059180370228e+00
3.068444913760841608e+00
3.068882500168080618e+00
3.069320563388266088e+00
3.069757493736569032e+00
3.070194623794652689e+00
3.070632043759337737e+00
3.071068822485479188e+00
3.071506419920523534e+00
3.071944682169017948e+00
3.072381484366629056e+00
3.072817063415167471e+00
3.073253889395418437e+00
3.073691709919076143e+00
3.074129860509254630e+00
3.074567953700316103e+00
3.075006332987152646e+00
3.075445372886311812e+00
3.075883296222382324e+00
3.076320787191914707e+00
3.076759474337579015e+00
3.077197728864862203e+00
3.077635978041350473e+00
3.078074315821131890e+00
3.078511916182004704e+00
3.078950923799939066e+00
3.079390400122884675e+00
3.079829665736302680e+00
3.080268634172227404e+00
3.080706996372208017e+00
3.081145642355999303e+00
3.081582952738219028e+00
3.082019470899729718e+00
3.082457789786504865e+00
3.082895951966819315e+00
3.083334205000027861e+00
3.083773822573853796e+00
3.084212893660648991e+00
3.084651577180641979e+00
3.085090140788174562e+00
3.085529037654200835e+00
3.085969374919289354e+00
3.086409184578990939e+00
3.086848775027442038e+00
3.087288850767551551e+00
3.087728389241666260e+00
3.088167470066445208e+00
3.088607021238289896e+00
3.089045799586911834e+00
3.089484305447805834e+00
3.089923980139980042e+00
3.090363906912008130e+00
3.090803802399284983e+00
3.091243279301736369e+00
3.091682645165726662e+00
3.092120975188052512e+00
3.092560358134319287e+00
3.093000168211236911e+00
3.093438844212895500e+00
3.093877325258108435e+00
3.094315642166218794e+00
3.094755858568397411e+00
3.095196092298762913e+00
3.095634871611555816e+00
3.096074077411199887e+00
3.096511931439016596e+00
3.096949358253179518e+00
3.097386639376829010e+00
3.097822314588862369e+00
3.098257583547131322e+00
3.098693417730909339e+00
3.099130842841964384e+00
3.099567819548328718e+00
3.100003354789749199e+00
3.100440203935373340e+00
3.100878496833175735e+00
3.101317806485967665e+00
3.101756745786667047e+00
3.102195742374536991e+00
3.102635786415594232e+00
3.103075584139338261e+00
3.103514603293456187e+00
3.103953643389424588e+00
3.104393665856258533e+00
3.104833458467664009e+00
3.105272982877916199e+00
3.105713026727866755e+00
3.106153662787887626e+00
3.106593618021180170e+00
3.107032969809930378e+00
3.107473214911330661e+00
3.107915465643190434e+00
3.108358224413340309e+00
3.108799616572194502e+00
3.109240257612724712e+00
3.109680987219128667e+00
3.110121716475100495e+00
3.110562100621813819e+00
3.111002122575920570e+00
3.111441786632599626e+00
3.111881763975654192e+00
3.112322222608535416e+00
3.112762623199439194e+00
3.113203338218165861e+00
3.113643125842523673e+00
3.114081977547033642e+00
3.114520254522795462e+00
3.114958608340089974e+00
3.115397990367128944e+00
3.115838160406952717e+00
3.116278329917712586e+00
3.116719469299073175e+00
3.117161726813808098e+00
3.117603355951585886e+00
3.118044847865171221e+00
3.118485565738190246e+00
3.118926555483946483e+00
3.119368517469303548e+00
3.119809410633922031e+00
3.120249073138086526e+00
3.120688651626328802e+00
3.121128448063441141e+00
3.121569280860754692e+00
3.122009287386272369e+00
3.122450426830495562e+00
3.122892640625275273e+00
3.123333640878353190e+00
3.123775545325274905e+00
3.124217261893498243e+00
3.124658815299650616e+00
3.125100773834387002e+00
3.125543340368488465e+00
3.125985611253379037e+00
3.126427737834684084e+00
3.126870725924582484e+00
3.127312505025266365e+00
3.127754792394101813e+00
3.128197620564737935e+00
3.128640218256350192e+00
3.129083245875956099e+00
3.129525348167779164e+00
3.129966639504313086e+00
3.130407751975513353e+00
3.130849398290454833e+00
3.131290882626638350e+00
3.131731349055125957e+00
3.132171805934413467e+00
3.132612417645672664e+00
3.133054072458894446e+00
3.133495869822747970e+00
3.133937678809124883e+00
3.134380995617042309e+00
3.134824722548703591e+00
3.135268311057243462e+00
3.135711732590888534e+00
3.136156311027322285e+00
3.136600348372018843e+00
3.137043982207183834e+00
3.137487756692225460e+00
3.137931954583969674e+00
3.138377301021729071e+00
3.138821639733921920e+00
3.139265318640509506e+00
3.139707909946545250e+00
3.140149920782728366e+00
3.140592562507533714e+00
3.141035980156805962e+00
3.141479662228973346e+00
3.141923431865236704e+00
3.142367954214629666e+00
3.142812659256603691e+00
3.143257504296437244e+00
3.143701476128295536e+00
3.144145289066084814e+00
3.144590058540564836e+00
3.145036068178725941e+00
3.145481732031146560e+00
3.145927782468633360e+00
3.146373828182353005e+00
3.146819030528372085e+00
3.147264046726214737e+00
3.147708277392379017e+00
3.148151988636811005e+00
3.148595404725203384e+00
3.149040424068546340e+00
3.149485559153886172e+00
3.149929772096323966e+00
3.150374594827076713e+00
3.150820951851037943e+00
3.151266988753611997e+00
3.151711453595289480e+00
3.152155899268668016e+00
3.152601971045303930e+00
3.153048445508987108e+00
3.153493960444428090e+00
3.153939096347015525e+00
3.154385312938998265e+00
3.154831670049391690e+00
3.155275856736279749e+00
3.155720958498420270e+00
3.156167648754343524e+00
3.156613756537531845e+00
3.157061281610886283e+00
3.157509089546285175e+00
3.157955456133535677e+00
3.158402055564386579e+00
3.158848679367411094e+00
3.159294680749478168e+00
3.159739811907476881e+00
3.160184980911140862e+00
3.160630341727983517e+00
3.161074705225972448e+00
3.161520646907132193e+00
3.161967234758330303e+00
3.162413039751618360e+00
3.162858398623365819e+00
3.163303872244491277e+00
3.163750088234047908e+00
3.164197350348659121e+00
3.164644377405715137e+00
3.165090610883105171e+00
3.165535808482800029e+00
3.165980126094841474e+00
3.166424316168647835e+00
3.166868609553049829e+00
3.167314426375281933e+00
3.167759172657620859e+00
3.168203485663606767e+00
3.168648376981015424e+00
3.169093610254952509e+00
3.169539375953300375e+00
3.169985627378804516e+00
3.170430977636424341e+00
3.170875662191268152e+00
3.171320564566421751e+00
3.171765260446762991e+00
3.172209706484681035e+00
3.172653827949433403e+00
3.173098866656545614e+00
3.173544874029625706e+00
3.173990635504869928e+00
3.174437163886076885e+00
3.174884162953341527e+00
3.175331240955824086e+00
3.175778223247672560e+00
3.176224181900297872e+00
3.176670595732069557e+00
3.177117556793238151e+00
3.177564630584130079e+00
3.178012335911494013e+00
3.178460761320752503e+00
3.178908340010613287e+00
3.179355054842271766e+00
3.179803588549521720e+00
3.180252044956130675e+00
3.180700560312293312e+00
3.181150834763232460e+00
3.181601628450644093e+00
3.182051504194884028e+00
3.182501026472308592e+00
3.182950905252770912e+00
3.183400781407476732e+00
3.183850349765124488e+00
3.184298872654551804e+00
3.184746758832973867e+00
3.185194898952927733e+00
3.185642538295684556e+00
3.186088985997693968e+00
3.186536846789268740e+00
3.186985138321584365e+00
3.187430969577532913e+00
3.187875608125330551e+00
3.188321154784526712e+00
3.188767147215727515e+00
3.189214097116892965e+00
3.189662302761424151e+00
3.190109824759785440e+00
3.190556829943171913e+00
3.191004561976502618e+00
3.191451280617235930e+00
3.191897692121651531e+00
3.192345404898876193e+00
3.192794249146953867e+00
3.193242772316244427e+00
3.193690789420503773e+00
3.194139844706444631e+00
3.194589608213924237e+00
3.195039420286394538e+00
3.195488971376347020e+00
3.195937914792837731e+00
3.196385745242900978e+00
3.196834005091550246e+00
3.197282360044464422e+00
3.197730508439761365e+00
3.198178916224060142e+00
3.198626319191896439e+00
3.199074378295651222e+00
3.199523721101329432e+00
3.199972977497205662e+00
3.200422600451636956e+00
3.200872249143936532e+00
3.201321822751329815e+00
3.201770812917284825e+00
3.202219404431128957e+00
3.202668395404260071e+00
3.203117094611795057e+00
3.203566558588490931e+00
3.204016386436792541e+00
3.204466675966370470e+00
3.204917217096032722e+00
3.205366889448203249e+00
3.205816261392219868e+00
3.206265951115180535e+00
3.206715422112021319e+00
3.207164993894111582e+00
3.207614572608597836e+00
3.208063527131275183e+00
3.208513240371409836e+00
3.208964579540300566e+00
3.209416984525838679e+00
3.209869373511013535e+00
3.210321510407360801e+00
3.210773303260187284e+00
3.211224639026359018e+00
3.211676384199157130e+00
3.212129148632282050e+00
3.212581819810843342e+00
3.213034425339594158e+00
3.213487104441280273e+00
3.213939796269583038e+00
3.214391789825512546e+00
3.214842315917253224e+00
3.215293077008655853e+00
3.215744314798667070e+00
3.216195218090464714e+00
3.216645812802184867e+00
3.217095931019086308e+00
3.217546765554233357e+00
3.217998308103121374e+00
3.218451120186127667e+00
3.218904544050472882e+00
3.219357777424835199e+00
3.219811976112277208e+00
3.220266514342016162e+00
3.220719779563376850e+00
3.221171833731220513e+00
3.221624575142861602e+00
3.222077664599087843e+00
3.222530574533742698e+00
3.222984125322425175e+00
3.223438592081040888e+00
3.223893456654684186e+00
3.224347272406891562e+00
3.224801620721522877e+00
3.225255880151067789e+00
3.225708708113415035e+00
3.226161288688133233e+00
3.226614456200806114e+00
3.227068018426955121e+00
3.227521630212866643e+00
3.227976815384627773e+00
3.228432815230792396e+00
3.228887657963325442e+00
3.229342995623727841e+00
3.229798917349478771e+00
3.230253463354875620e+00
3.230707306661886768e+00
3.231161486207402955e+00
3.231615014221597804e+00
3.232069257283187724e+00
3.232525436841438449e+00
3.232981145798461409e+00
3.233437074115231624e+00
3.233894124747223930e+00
3.234349790585292261e+00
3.234804924422622907e+00
3.235262090360147447e+00
3.235718979802637563e+00
3.236174758041309385e+00
3.236630717488510722e+00
3.237086515862444891e+00
3.237541335235866402e+00
3.237996233770027210e+00
3.238453384782128630e+00
3.238910252561989722e+00
3.239366890083461126e+00
3.239825649696639775e+00
3.240284805517016586e+00
3.240744281413189931e+00
3.241204322524215087e+00
3.241665201603577628e+00
3.242126132849490361e+00
3.242585811975919441e+00
3.243044927428963220e+00
3.243503057423157809e+00
3.243958585797225957e+00
3.244413601832104810e+00
3.244870543209515734e+00
3.245328350117435257e+00
3.245786567430737346e+00
3.246244141328233912e+00
3.246702563307245715e+00
3.247160698853061245e+00
3.247618480840898769e+00
3.248077713766663877e+00
3.248536574938890364e+00
3.248994535109796633e+00
3.249452604308287196e+00
3.249911568110925852e+00
3.250369781772235900e+00
3.250828823829943204e+00
3.251289186849099622e+00
3.251748964143884812e+00
3.252207486734743913e+00
3.252666519925199395e+00
3.253124570345653055e+00
3.253581005591707598e+00
3.254038722329299471e+00
3.254495900706509293e+00
3.254952798411718806e+00
3.255410415632487453e+00
3.255869013099316867e+00
3.256328532717829294e+00
3.256787553083070996e+00
3.257246775743253941e+00
3.257705670191128444e+00
3.258164573774834150e+00
3.258622778246897056e+00
3.259081273679349078e+00
3.259542088106786473e+00
3.260002431150750279e+00
3.260461708399097436e+00
3.260920942765791253e+00
3.261380411437105220e+00
3.261839466279310873e+00
3.262298248794818001e+00
3.262755904949436569e+00
3.263213766323922016e+00
3.263673105422576715e+00
3.264132370250067083e+00
3.264591536320623710e+00
3.265050132379179182e+00
3.265509008703670002e+00
3.265967923100753900e+00
3.266426256871933109e+00
3.266885742407166671e+00
3.267346441386116407e+00
3.267807447497682816e+00
3.268268569245678101e+00
3.268728715499486182e+00
3.269188300512271717e+00
3.269648656088267380e+00
3.270110569228311004e+00
3.270572859270141741e+00
3.271033979971214034e+00
3.271496089260914175e+00
3.271957806145714187e+00
3.272418704279103530e+00
3.272878811504078111e+00
3.273336952654734677e+00
3.273795802570758084e+00
3.274255074044200242e+00
3.274713840955753685e+00
3.275173478873582678e+00
3.275633815779930735e+00
3.276095710580787301e+00
3.276557413195051893e+00
3.277016919824359498e+00
3.277477130636283764e+00
3.277939171282386432e+00
3.278401641611488948e+00
3.278862753103629846e+00
3.279323258468644919e+00
3.279784087274612681e+00
3.280245732839210948e+00
3.280708085177232114e+00
3.281169711169980463e+00
3.281630404265336587e+00
3.282092701297875337e+00
3.282555656581274572e+00
3.283017493045385926e+00
3.283479410323468350e+00
3.283941329872503090e+00
3.284403802673577122e+00
3.284866113861607761e+00
3.285328193370812055e+00
3.285790371498818807e+00
3.286253273970342725e+00
3.286716547246273823e+00
3.287180269428016999e+00
3.287644217280656367e+00
3.288107539833017512e+00
3.288570005485198511e+00
3.289030341573753180e+00
3.289488798533524605e+00
3.289948125340726559e+00
3.290409026487195909e+00
3.290869538194430177e+00
3.291329951602976145e+00
3.291789219054215287e+00
3.292248626489475249e+00
3.292708763856298848e+00
3.293168442427736320e+00
3.293627780209406275e+00
3.294087497154179811e+00
3.294547918199755454e+00
3.295009076264401759e+00
3.295472142033699203e+00
3.295936395826745802e+00
3.296400367761017414e+00
3.296863241091035679e+00
3.297327645509903871e+00
3.297791540183012682e+00
3.298253221509940047e+00
3.298715213734166429e+00
3.299178595013546378e+00
3.299642143128445948e+00
3.300104466106555279e+00
3.300565158468165450e+00
3.301025404015026865e+00
3.301486727712321212e+00
3.301948583387184666e+00
3.302409702508338096e+00
3.302871405622336720e+00
3.303334425228926285e+00
3.303796980185619958e+00
3.304259471719050101e+00
3.304721976743279832e+00
3.305185930286574258e+00
3.305650453529190624e+00
3.306115468135391922e+00
3.306580519889023684e+00
3.307044734139251041e+00
3.307509335963883412e+00
3.307973753967646147e+00
3.308437201229748936e+00
3.308901344725120985e+00
3.309366231762226107e+00
3.309830622249289700e+00
3.310294017439996406e+00
3.310755601095237477e+00
3.311218002841976205e+00
3.311681894587783948e+00
3.312144386791171957e+00
3.312605800277011348e+00
3.313067463938079271e+00
3.313531223679331283e+00
3.313995532796142118e+00
3.314458656550155702e+00
3.314921270044633328e+00
3.315382998474042164e+00
3.315845428459721855e+00
3.316307766733755713e+00
3.316770403404428080e+00
3.317234012162784129e+00
3.317697082279098542e+00
3.318160278579022293e+00
3.318623769010256463e+00
3.319086186712475683e+00
3.319547935395403382e+00
3.320009256662512787e+00
3.320469526117473702e+00
3.320929125782305924e+00
3.321388913373699125e+00
3.321849334740524462e+00
3.322310079382177594e+00
3.322770934207672333e+00
3.323232782149809328e+00
3.323696440822682785e+00
3.324160862813894557e+00
3.324624951118794414e+00
3.325088810216505486e+00
3.325553030103715724e+00
3.326017392182158972e+00
3.326482688827689049e+00
3.326948292839091881e+00
3.327413739204822196e+00
3.327879017045564769e+00
3.328344547336429482e+00
3.328810781494022208e+00
3.329276507407084029e+00
3.329741364087854816e+00
3.330206683334138162e+00
3.330672417171248512e+00
3.331138671118357486e+00
3.331606360289601110e+00
3.332073439185831987e+00
3.332540905507744622e+00
3.333008820087441482e+00
3.333476276402134175e+00
3.333943790880128155e+00
3.334411279860106436e+00
3.334878997049989025e+00
3.335346044581291913e+00
3.335812901589119139e+00
3.336280308831137464e+00
3.336747181426487074e+00
3.337214091849267206e+00
3.337681380658461094e+00
3.338148587794714128e+00
3.338615469694043991e+00
3.339081702260794593e+00
3.339546646470900271e+00
3.340010792313564902e+00
3.340474817956168074e+00
3.340939103120806219e+00
3.341402971293708113e+00
3.341866834640508266e+00
3.342330702906551654e+00
3.342794509867579755e+00
3.343258965171734598e+00
3.343723087821123041e+00
3.344187818180587080e+00
3.344654511089022009e+00
3.345122027955941046e+00
3.345589256857815386e+00
3.346056807396787125e+00
3.346524791727765180e+00
3.346993276444886423e+00
3.347460885028357591e+00
3.347928186439205867e+00
3.348395751488245420e+00
3.348862618160945992e+00
3.349328710263395514e+00
3.349794605632305355e+00
3.350260003306456014e+00
3.350725500406445345e+00
3.351191412114405299e+00
3.351657296389669138e+00
3.352122315763919502e+00
3.352588131864763010e+00
3.353054966450721874e+00
3.353522057738415718e+00
3.353990154347463282e+00
3.354458564375736973e+00
3.354926581129383134e+00
3.355393914990258963e+00
3.355861631875552309e+00
3.356329426447644870e+00
3.356796517592636420e+00
3.357263357298000628e+00
3.357729835427722520e+00
3.358195579338322023e+00
3.358661742608664902e+00
3.359128140128915252e+00
3.359593187727839769e+00
3.360058308957112772e+00
3.360524377992103684e+00
3.360990786856272727e+00
3.361458404910312225e+00
3.361926406872433493e+00
3.362393246162887817e+00
3.362858748300301848e+00
3.363325031297487833e+00
3.363791566324463744e+00
3.364258600079481187e+00
3.364726788621667186e+00
3.365194337847456918e+00
3.365661915554830408e+00
3.366129274043791142e+00
3.366596239295540194e+00
3.367062918424758244e+00
3.367529627348276211e+00
3.367996269810878296e+00
3.368462137766388143e+00
3.368929231441350591e+00
3.369398409549941853e+00
3.369866938944274803e+00
3.370334935918224861e+00
3.370803382960825267e+00
3.371271555239420792e+00
3.371739739587572782e+00
3.372207758199762928e+00
3.372675112201463765e+00
3.373142619006865850e+00
3.373610148270678177e+00
3.374077758584911102e+00
3.374545923742374054e+00
3.375014055408903868e+00
3.375481409986667458e+00
3.375948749120958770e+00
3.376415481590166134e+00
3.376882030159015891e+00
3.377348427580166401e+00
3.377816238417348238e+00
3.378286033165790236e+00
3.378755822178473700e+00
3.379225533170122642e+00
3.379694703783548082e+00
3.380164721592675114e+00
3.380635003337947975e+00
3.381105650043668920e+00
3.381576433441717544e+00
3.382046428917422354e+00
3.382514884948291112e+00
3.382983756721853474e+00
3.383453077951950938e+00
3.383921703187644958e+00
3.384390082945765155e+00
3.384857782987726438e+00
3.385324815308929924e+00
3.385791987209912701e+00
3.386259531530373401e+00
3.386727708710113749e+00
3.387196305686276165e+00
3.387664871866882255e+00
3.388133135072532998e+00
3.388600713252172714e+00
3.389068311501067132e+00
3.389536524932726724e+00
3.390004658963394757e+00
3.390475775788023505e+00
3.390948792137110868e+00
3.391418914842440735e+00
3.391889545662510219e+00
3.392360910149199160e+00
3.392831277557024183e+00
3.393302438994814096e+00
3.393773362288349471e+00
3.394244017251707213e+00
3.394716516070670043e+00
3.395190276442064725e+00
3.395663461263599636e+00
3.396135807381312155e+00
3.396608092345882124e+00
3.397079945367348586e+00
3.397550627660034017e+00
3.398023062137765837e+00
3.398496718137813399e+00
3.398968997208889231e+00
3.399441739316428457e+00
3.399913831913255358e+00
3.400385506134078195e+00
3.400858093043663377e+00
3.401330715834611773e+00
3.401802850512595455e+00
3.402276200116300053e+00
3.402750309984874377e+00
3.403224444145207528e+00
3.403696804153119260e+00
3.404168452901995323e+00
3.404641420610010627e+00
3.405114527363379384e+00
3.405587160902547428e+00
3.406058829960219470e+00
3.406530748093968164e+00
3.407003889669495411e+00
3.407477068412815946e+00
3.407950188252942159e+00
3.408424397936760109e+00
3.408898262063562168e+00
3.409372259519602988e+00
3.409846951180559138e+00
3.410320452918485845e+00
3.410793091935921506e+00
3.411264937200484404e+00
3.411737139690537379e+00
3.412210210107962549e+00
3.412683872146101027e+00
3.413158124601398669e+00
3.413631579874436994e+00
3.414104859230623124e+00
3.414578157467938802e+00
3.415051713104686026e+00
3.415524961378098912e+00
3.415999293234785128e+00
3.416473709815595061e+00
3.416947519501091879e+00
3.417422647933171742e+00
3.417897044928073225e+00
3.418371521191570839e+00
3.418846742072843892e+00
3.419321490601924918e+00
3.419797381686432214e+00
3.420274156453545711e+00
3.420750299910171766e+00
3.421227237360837226e+00
3.421705720911836224e+00
3.422185160469712883e+00
3.422664653614620800e+00
3.423143992196916674e+00
3.423622659304582427e+00
3.424100927677505180e+00
3.424578797902086524e+00
3.425055796392376450e+00
3.425533044339972744e+00
3.426010389602924366e+00
3.426487678288626437e+00
3.426964482608211071e+00
3.427442187993996470e+00
3.427919755726035689e+00
3.428397092230184295e+00
3.428875756174547984e+00
3.429353678172479825e+00
3.429831638813100714e+00
3.430309755397057625e+00
3.430787797368076930e+00
3.431265912877886848e+00
3.431744144020025367e+00
3.432223388667634989e+00
3.432701792022912812e+00
3.433179700573620430e+00
3.433658165634299042e+00
3.434136944613321418e+00
3.434615612591514822e+00
3.435095498649794798e+00
3.435574089722581270e+00
3.436051451984180716e+00
3.436529612584371840e+00
3.437008003784192134e+00
3.437487351194945084e+00
3.437967334152880916e+00
3.438448043296818746e+00
3.438928286636297127e+00
3.439408404142363818e+00
3.439887816261865794e+00
3.440366651208448090e+00
3.440845072975657892e+00
3.441324281160680787e+00
3.441802973154937551e+00
3.442279962608616017e+00
3.442756800517832616e+00
3.443233339273394478e+00
3.443709551236332267e+00
3.444184667213111783e+00
3.444659224549791343e+00
3.445133398741867747e+00
3.445608114615306583e+00
3.446083845166807436e+00
3.446560367607719666e+00
3.447037092273006476e+00
3.447513526502586689e+00
3.447989716307936714e+00
3.448465729449731398e+00
3.448942483786984869e+00
3.449418949389780220e+00
3.449894849313029255e+00
3.450371714076668539e+00
3.450850499336159505e+00
3.451329807918873449e+00
3.451808328426166472e+00
3.452286283259799138e+00
3.452764744335331315e+00
3.453243549963560532e+00
3.453721356941148457e+00
3.454199425647423549e+00
3.454677851388449294e+00
3.455156701590897939e+00
3.455633577113801813e+00
3.456109182309182071e+00
3.456586181804001345e+00
3.457062822306165906e+00
3.457539014363553154e+00
3.458014951874567533e+00
3.458491746702907044e+00
3.458969157697248331e+00
3.459445169026878819e+00
3.459920558511088373e+00
3.460396916196265771e+00
3.460874230127627627e+00
3.461350864930180293e+00
3.461826131407078844e+00
3.462302695684124298e+00
3.462779376726646596e+00
3.463255157007846918e+00
3.463732119256561326e+00
3.464208996658064255e+00
3.464685776464027089e+00
3.465162922152769109e+00
3.465639450151896561e+00
3.466115541508852260e+00
3.466591908776202047e+00
3.467068773158288764e+00
3.467545322917511719e+00
3.468022278932825220e+00
3.468499054701627671e+00
3.468975177696640433e+00
3.469452239448924225e+00
3.469929009452398905e+00
3.470406104129208913e+00
3.470883443417105862e+00
3.471360532196552384e+00
3.471836491689876070e+00
3.472311375137020040e+00
3.472787013289578617e+00
3.473263347697260528e+00
3.473738651181193848e+00
3.474214375387781661e+00
3.474690904666377644e+00
3.475166180303067343e+00
3.475641300924545263e+00
3.476117423923691163e+00
3.476595097972314807e+00
3.477072894456049390e+00
3.477550710260210565e+00
3.478027493767337219e+00
3.478503083707878307e+00
3.478979176446061583e+00
3.479456731031101313e+00
3.479933863374223613e+00
3.480410752753506198e+00
3.480888432190288651e+00
3.481365794755066467e+00
3.481843772501725720e+00
3.482320694496129576e+00
3.482797554493939352e+00
3.483275620834527686e+00
3.483754711634587498e+00
3.484235527517860476e+00
3.484716152901711883e+00
3.485196160323615011e+00
3.485674783170399582e+00
3.486153982135177909e+00
3.486633214777307366e+00
3.487110257744700181e+00
3.487587066761010490e+00
3.488064027575055626e+00
3.488540813127596341e+00
3.489018418564830526e+00
3.489495967411869071e+00
3.489972561744467239e+00
3.490449945797316822e+00
3.490929359748683680e+00
3.491408629926685769e+00
3.491886309220225471e+00
3.492364851946182291e+00
3.492842915285340410e+00
3.493320329349081099e+00
3.493799005742324493e+00
3.494278281140943410e+00
3.494757731899985842e+00
3.495236417933286432e+00
3.495714888489028560e+00
3.496193102731969482e+00
3.496671604648459830e+00
3.497150396313388310e+00
3.497628871778528659e+00
3.498108897488696911e+00
3.498588919217771931e+00
3.499069425432339120e+00
3.499550837874819909e+00
3.500031385929826655e+00
3.500512746071887005e+00
3.500994824636940450e+00
3.501476743633016309e+00
3.501958008835240221e+00
3.502438240015436133e+00
3.502918200791859782e+00
3.503397885407003809e+00
3.503877670758902330e+00
3.504357970558955593e+00
3.504838240576163333e+00
3.505318370995742505e+00
3.505798845258746965e+00
3.506280382411298913e+00
3.506761111023148914e+00
3.507240317512574368e+00
3.507720329024186956e+00
3.508200533975008195e+00
3.508681123002281410e+00
3.509163088896604776e+00
3.509645728405764942e+00
3.510127848573993514e+00
3.510608966175173151e+00
3.511089241880233303e+00
3.511570268700123787e+00
3.512052140246609166e+00
3.512532614851423318e+00
3.513013063107885969e+00
3.513493468883547965e+00
3.513973626402401074e+00
3.514453870435024108e+00
3.514933128242171634e+00
3.515411966834411484e+00
3.515891480554227400e+00
3.516371979695863459e+00
3.516852241619232267e+00
3.517332510060807049e+00
3.517813534095291406e+00
3.518294281663485013e+00
3.518774972530336775e+00
3.519257111753157918e+00
3.519739523888881116e+00
3.520222381023787595e+00
3.520705395423806117e+00
3.521187780977793391e+00
3.521668628156159997e+00
3.522149708655450961e+00
3.522633075686483650e+00
3.523116236655615463e+00
3.523598929417126602e+00
3.524083146598831373e+00
3.524568129153812457e+00
3.525052394722970384e+00
3.525537307085760297e+00
3.526021503662402079e+00
3.526504780060197852e+00
3.526988604106673808e+00
3.527474405155889059e+00
3.527961524833484575e+00
3.528447942293052364e+00
3.528933552677757657e+00
3.529419544149257515e+00
3.529906493197826567e+00
3.530393242445689417e+00
3.530878901430278383e+00
3.531364756716147024e+00
3.531851997221046258e+00
3.532339291534632331e+00
3.532826899780885377e+00
3.533315594818330130e+00
3.533804155228624122e+00
3.534291710623812754e+00
3.534778813097313233e+00
3.535266717899941735e+00
3.535755779972378221e+00
3.536245011007690842e+00
3.536733834915452679e+00
3.537222899179961022e+00
3.537712482012714599e+00
3.538200865057232303e+00
3.538688558854873989e+00
3.539177749282008900e+00
3.539666805297822627e+00
3.540155203355194402e+00
3.540644474114213125e+00
3.541133914150579098e+00
3.541623976409694396e+00
3.542115736400438308e+00
3.542608181438537951e+00
3.543100630197291601e+00
3.543592158807919112e+00
3.544083373635899203e+00
3.544575616061462764e+00
3.545066436888439032e+00
3.545556006635524948e+00
3.546046254606995074e+00
3.546537040301039667e+00
3.547028238449434046e+00
3.547518912974588545e+00
3.548009907935453899e+00
3.548502159436804693e+00
3.548995436770642886e+00
3.549489918086556894e+00
3.549984202596406124e+00
3.550476526226924001e+00
3.550968539133188440e+00
3.551461596668963328e+00
3.551955757760189236e+00
3.552449982204566314e+00
3.552942911168729623e+00
3.553435565936102769e+00
3.553928542130714074e+00
3.554420553298371477e+00
3.554912078977083834e+00
3.555405105840454105e+00
3.555896787375399271e+00
3.556388300074981856e+00
3.556880459815882745e+00
3.557372270307103790e+00
3.557864349107136448e+00
3.558356606645485698e+00
3.558849846706703790e+00
3.559342095774125525e+00
3.559833893255075488e+00
3.560326705527997682e+00
3.560819998879702464e+00
3.561313312539678755e+00
3.561806499615544297e+00
3.562300665909865049e+00
3.562794309783696711e+00
3.563286724036081043e+00
3.563779595501570530e+00
3.564272316877539648e+00
3.564764513525560563e+00
3.565257045818036818e+00
3.565749864237282907e+00
3.566244328886845949e+00
3.566741020730769485e+00
3.567237511629707036e+00
3.567732430931710219e+00
3.568228117094891072e+00
3.568723878016698325e+00
3.569218836369008496e+00
3.569713575373586689e+00
3.570207964651525678e+00
3.570703059501959764e+00
3.571198395149668858e+00
3.571693534811886561e+00
3.572189179568753925e+00
3.572685988267436663e+00
3.573183196921680960e+00
3.573680575560337136e+00
3.574178170301283153e+00
3.574675135952258387e+00
3.575171730897718447e+00
3.575669584838401693e+00
3.576167796713769054e+00
3.576664299260746915e+00
3.577160457688995709e+00
3.577657107545110460e+00
3.578153455212879308e+00
3.578651007067190637e+00
3.579148018659925601e+00
3.579643576325076459e+00
3.580138542998637430e+00
3.580632845847798507e+00
3.581128349816887102e+00
3.581623850204671555e+00
3.582118272494744904e+00
3.582613166435471008e+00
3.583108741572607947e+00
3.583603763064729275e+00
3.584098950786349214e+00
3.584595011124290131e+00
3.585090312032526594e+00
3.585585839622033255e+00
3.586082274752390386e+00
3.586579051061591805e+00
3.587075917979942741e+00
3.587571708293674000e+00
3.588067568966703647e+00
3.588563762514305200e+00
3.589059537307035086e+00
3.589555131939452526e+00
3.590050075258010231e+00
3.590546181745326138e+00
3.591044452726126046e+00
3.591542922295126949e+00
3.592039535296020603e+00
3.592535313295288635e+00
3.593032408070598649e+00
3.593530766533673759e+00
3.594028575548271043e+00
3.594526054881527877e+00
3.595023679136799988e+00
3.595522709400284622e+00
3.596022974413808804e+00
3.596521851078887000e+00
3.597019920078212252e+00
3.597518747162836483e+00
3.598017318875292858e+00
3.598516325571630592e+00
3.599017433626545248e+00
3.599518464164833009e+00
3.600019667925706379e+00
3.600520709427859956e+00
3.601020750972983908e+00
3.601520820592002181e+00
3.602021652256706563e+00
3.602522589792511720e+00
3.603022714813398863e+00
3.603524284350174689e+00
3.604025997085205546e+00
3.604527416016539032e+00
3.605030141341757588e+00
3.605533029366380315e+00
3.606036038367188556e+00
3.606538529722380204e+00
3.607040082596678854e+00
3.607540717229904548e+00
3.608040456898887083e+00
3.608539735584650021e+00
3.609040568667719828e+00
3.609542326673614188e+00
3.610044290798923416e+00
3.610546110588796154e+00
3.611047051514243211e+00
3.611549239945201162e+00
3.612050951221732031e+00
3.612552107511631139e+00
3.613054652200457628e+00
3.613557631191977482e+00
3.614060561920848347e+00
3.614563352463994850e+00
3.615065182237823915e+00
3.615567096221509846e+00
3.616069248532206792e+00
3.616571498852569455e+00
3.617074572547883449e+00
3.617578014430103739e+00
3.618081275926613216e+00
3.618582988544694068e+00
3.619083912427097260e+00
3.619585358525716501e+00
3.620087753390779817e+00
3.620589199195895169e+00
3.621089645861370609e+00
3.621591970730531074e+00
3.622094730763910420e+00
3.622596369053660226e+00
3.623098443215294395e+00
3.623600510223384141e+00
3.624101503242032063e+00
3.624603820950825117e+00
3.625105971035843311e+00
3.625608522212099505e+00
3.626111670684973642e+00
3.626612859712218029e+00
3.627114482114821570e+00
3.627618341620801878e+00
3.628122671032780300e+00
3.628625778197621887e+00
3.629129418657793593e+00
3.629632440737827981e+00
3.630134771838447350e+00
3.630638476443320606e+00
3.631140512114279240e+00
3.631641591619137355e+00
3.632144130092862078e+00
3.632647008224151985e+00
3.633150673185642443e+00
3.633654082048436873e+00
3.634158017498953175e+00
3.634663497262925702e+00
3.635168293095766945e+00
3.635672691357880737e+00
3.636177835543838999e+00
3.636681556538928550e+00
3.637185007067366360e+00
3.637690334018229610e+00
3.638196157585059876e+00
3.638701827793252797e+00
3.639207313301033420e+00
3.639712574589795580e+00
3.640217138628719873e+00
3.640721321709132763e+00
3.641225675596410749e+00
3.641730113893152154e+00
3.642234365332435164e+00
3.642739008396254530e+00
3.643244707603417787e+00
3.643750240814928709e+00
3.644255790501953030e+00
3.644761222226729824e+00
3.645266987627144406e+00
3.645774534039271764e+00
3.646282673442728939e+00
3.646790698485873783e+00
3.647297486046179316e+00
3.647803788801490477e+00
3.648310050333937404e+00
3.648815153456971050e+00
3.649319958422879040e+00
3.649824457592101723e+00
3.650328257099296092e+00
3.650831918961109146e+00
3.651336822913658686e+00
3.651841556588448778e+00
3.652343828736883680e+00
3.652845525519560876e+00
3.653347441395638384e+00
3.653849009143342208e+00
3.654352194474125071e+00
3.654854263247329982e+00
3.655354245201352104e+00
3.655854859797366796e+00
3.656355929583670950e+00
3.656858083108883939e+00
3.657360310728052344e+00
3.657862224671854623e+00
3.658365196574915323e+00
3.658869523733427886e+00
3.659374488314131479e+00
3.659879270362345061e+00
3.660383311296020903e+00
3.660887965573304648e+00
3.661394283888220524e+00
3.661900635395574533e+00
3.662406636314806896e+00
3.662913154627910117e+00
3.663421272990173616e+00
3.663929532960918500e+00
3.664436505180093562e+00
3.664942401940371575e+00
3.665448171035290414e+00
3.665954929653560068e+00
3.666461247906091181e+00
3.666966357334222160e+00
3.667471452940970877e+00
3.667977060182844973e+00
3.668483451518176341e+00
3.668991091340757738e+00
3.669498810508946995e+00
3.670007240809594506e+00
3.670516436766812163e+00
3.671024360270984221e+00
3.671532882343381043e+00
3.672042769601969958e+00
3.672552920104727558e+00
3.673061060130702327e+00
3.673568101203634306e+00
3.674077219385691873e+00
3.674586825494140285e+00
3.675097177954347760e+00
3.675608399929218617e+00
3.676119136037262702e+00
3.676629090789394816e+00
3.677139200400478369e+00
3.677649929710482990e+00
3.678160792384231215e+00
3.678670258967112083e+00
3.679178027466302403e+00
3.679684522967239690e+00
3.680189585693304899e+00
3.680695670767316408e+00
3.681202854734584307e+00
3.681711362822413847e+00
3.682222010888520636e+00
3.682732501247474755e+00
3.683243075095877117e+00
3.683753229634092463e+00
3.684262824437382289e+00
3.684773323194024730e+00
3.685283788556297235e+00
3.685795232505871155e+00
3.686306038533773144e+00
3.686815840242165798e+00
3.687325928787300811e+00
3.687836320535515355e+00
3.688347363170271453e+00
3.688857051723668512e+00
3.689364934050541667e+00
3.689873126886975552e+00
3.690382060077597171e+00
3.690891062876855422e+00
3.691401335569928666e+00
3.691911976942137574e+00
3.692422064793630110e+00
3.692930710460456289e+00
3.693437329237281297e+00
3.693944324503674270e+00
3.694452906737109021e+00
3.694962627401498612e+00
3.695472449421646211e+00
3.695982292830267468e+00
3.696491285365721691e+00
3.696998382628045920e+00
3.697503595841868496e+00
3.698008775690840633e+00
3.698515544122014109e+00
3.699023524123929541e+00
3.699531676614398634e+00
3.700038664043659775e+00
3.700547593683040759e+00
3.701057925560838680e+00
3.701568109998643941e+00
3.702078877293097481e+00
3.702588651004737219e+00
3.703097836586736857e+00
3.703608053205086570e+00
3.704119162290448131e+00
3.704629591509608133e+00
3.705140137576694137e+00
3.705651845890110430e+00
3.706162485374421500e+00
3.706673223107502579e+00
3.707185105078598220e+00
3.707695212929277062e+00
3.708203331462052610e+00
3.708711603910805898e+00
3.709220439987983564e+00
3.709730839556866666e+00
3.710243265638604626e+00
3.710755624199185032e+00
3.711267966537679097e+00
3.711780882200619747e+00
3.712294185692348147e+00
3.712806596886955024e+00
3.713318543303484986e+00
3.713831092512157817e+00
3.714343479976910167e+00
3.714856293856422020e+00
3.715370652437344656e+00
3.715884139499022520e+00
3.716396691404157515e+00
3.716910410949410881e+00
3.717424043709686821e+00
3.717937052961244326e+00
3.718449536814753653e+00
3.718962924824835259e+00
3.719476700976207972e+00
3.719990331991497534e+00
3.720504815995270498e+00
3.721018546421950735e+00
3.721532262468052910e+00
3.722045134601718708e+00
3.722556507834500650e+00
3.723068473765579700e+00
3.723580013521239351e+00
3.724090201399682165e+00
3.724600647348594418e+00
3.725111307713155018e+00
3.725621137224447654e+00
3.726129792415090680e+00
3.726638723825789867e+00
3.727148544592961965e+00
3.727658725682938989e+00
3.728168606774590721e+00
3.728680105159925429e+00
3.729195883555402435e+00
3.729712398349980695e+00
3.730227654979484164e+00
3.730742224817183761e+00
3.731256406543962623e+00
3.731771110187446450e+00
3.732286057927964418e+00
3.732802663653159048e+00
3.733321463646138927e+00
3.733839973142800694e+00
3.734357292786167015e+00
3.734873575568371074e+00
3.735391307687455420e+00
3.735910254082537740e+00
3.736429306069228851e+00
3.736948517296676098e+00
3.737467466198899579e+00
3.737986759800441039e+00
3.738505323428153115e+00
3.739022158065584911e+00
3.739538218087897103e+00
3.740054704831420107e+00
3.740571471951204874e+00
3.741088564996651211e+00
3.741604904874028747e+00
3.742119857491206680e+00
3.742634583648212665e+00
3.743148883622594791e+00
3.743664275559953847e+00
3.744179966270755777e+00
3.744695344158163408e+00
3.745212033647292493e+00
3.745730316004021621e+00
3.746249320498899138e+00
3.746767963446196337e+00
3.747287700334951843e+00
3.747807470682471553e+00
3.748325789009936848e+00
3.748844361047977358e+00
3.749362162776480378e+00
3.749877678114657886e+00
3.750393056751804899e+00
3.750909485662039078e+00
3.751425251686360873e+00
3.751940960747079945e+00
3.752458661855978761e+00
3.752976609889961512e+00
3.753493959694377047e+00
3.754011233498803168e+00
3.754527204079226799e+00
3.755043247109413951e+00
3.755560001339859344e+00
3.756076646674840536e+00
3.756593587065024664e+00
3.757110874017663971e+00
3.757628725625379307e+00
3.758146023163311256e+00
3.758663397659641969e+00
3.759181199058388323e+00
3.759698496805619072e+00
3.760217363734405627e+00
3.760737839309975072e+00
3.761256842948622836e+00
3.761774430856217322e+00
3.762292211219176785e+00
3.762810939257609899e+00
3.763329196534682897e+00
3.763846996099210696e+00
3.764366917999042439e+00
3.764885679779048644e+00
3.765402225840089656e+00
3.765918842640815445e+00
3.766435515348162788e+00
3.766951473872492961e+00
3.767466748851310943e+00
3.767982325271434174e+00
3.768498268172389309e+00
3.769015257227532167e+00
3.769535073128296609e+00
3.770055281367381994e+00
3.770572959440670058e+00
3.771091276393757852e+00
3.771607735898249381e+00
3.772122986428635638e+00
3.772640109726139723e+00
3.773159152054629928e+00
3.773678415450681278e+00
3.774196841708675532e+00
3.774716351255459124e+00
3.775235984690703983e+00
3.775753517293109152e+00
3.776269903376493708e+00
3.776789764917017234e+00
3.777311855581541700e+00
3.777834808706832526e+00
3.778358176392556445e+00
3.778880249508677291e+00
3.779401758980677428e+00
3.779923296541208622e+00
3.780445191535465543e+00
3.780966043280325373e+00
3.781487384408211305e+00
3.782008174939288647e+00
3.782528527726348511e+00
3.783050280265040755e+00
3.783570878898109946e+00
3.784091056495496375e+00
3.784611750657891349e+00
3.785133171669565755e+00
3.785655669083990649e+00
3.786177713902626252e+00
3.786699058591571188e+00
3.787220217907053765e+00
3.787740752113710307e+00
3.788262698459393896e+00
3.788786001812086024e+00
3.789307672622465706e+00
3.789827518615210611e+00
3.790345773577672439e+00
3.790863460265329721e+00
3.791382793464014078e+00
3.791901763621289501e+00
3.792420006477026817e+00
3.792940581322795879e+00
3.793461884639596882e+00
3.793982009420196810e+00
3.794501811072897191e+00
3.795021259897310095e+00
3.795540922483270130e+00
3.796061327009488284e+00
3.796581804431848450e+00
3.797101346703227964e+00
3.797621132428333102e+00
3.798143041182308277e+00
3.798666512625419323e+00
3.799188416545620672e+00
3.799708712457647852e+00
3.800229296753165009e+00
3.800749837239093765e+00
3.801271025193385000e+00
3.801792996292092663e+00
3.802314565960688952e+00
3.802835857383167539e+00
3.803358251517951594e+00
3.803881256840432101e+00
3.804403886840680649e+00
3.804927077731961038e+00
3.805450506947076761e+00
3.805974050318862822e+00
3.806498341660763618e+00
3.807022749578500509e+00
3.807546717938998349e+00
3.808070348150750739e+00
3.808592754883203479e+00
3.809114502942118730e+00
3.809637602065711892e+00
3.810160996636230202e+00
3.810683256004533614e+00
3.811205081601334310e+00
3.811728315559054892e+00
3.812250861884270314e+00
3.812771264918923375e+00
3.813292640188191474e+00
3.813815128494624229e+00
3.814337808330924062e+00
3.814861952537775380e+00
3.815385829555673958e+00
3.815909324613933506e+00
3.816433915357794859e+00
3.816959202320019173e+00
3.817484448809185693e+00
3.818008441574145095e+00
3.818531248182687854e+00
3.819055301789422874e+00
3.819581255726828051e+00
3.820107572882146307e+00
3.820633822362036192e+00
3.821160725621354448e+00
3.821688996296078056e+00
3.822215446689706475e+00
3.822741876817921547e+00
3.823270027459437337e+00
3.823795827435395811e+00
3.824321046585747563e+00
3.824847534629600254e+00
3.825373563677530342e+00
3.825898704732044298e+00
3.826424557393749204e+00
3.826951550878042507e+00
3.827476907604905332e+00
3.828001469211114394e+00
3.828528123987059217e+00
3.829055336960706324e+00
3.829582395961442121e+00
3.830111383134257252e+00
3.830640404320803771e+00
3.831168621593781687e+00
3.831697986140442769e+00
3.832227324377728284e+00
3.832755075096595743e+00
3.833282365160255445e+00
3.833809828953426369e+00
3.834337239858287560e+00
3.834865067686228812e+00
3.835392367161281069e+00
3.835919030635958293e+00
3.836446544926853885e+00
3.836973765047480001e+00
3.837500855542621991e+00
3.838028019178505001e+00
3.838554627669162223e+00
3.839081904973447479e+00
3.839610429140536407e+00
3.840139618262558674e+00
3.840668157673118976e+00
3.841197223828686891e+00
3.841727473568424589e+00
3.842257091609075470e+00
3.842785214294628382e+00
3.843312810167378135e+00
3.843840857644559961e+00
3.844369964107460902e+00
3.844899300929797370e+00
3.845428381035476129e+00
3.845958558541850980e+00
3.846488919913331639e+00
3.847019951233072721e+00
3.847552963357948830e+00
3.848085903521532458e+00
3.848618572189734355e+00
3.849150132964328730e+00
3.849679237011390587e+00
3.850207212050004379e+00
3.850735615760069841e+00
3.851265187706150783e+00
3.851795295803572383e+00
3.852325256907007223e+00
3.852855071715274971e+00
3.853384549915982227e+00
3.853913901557282529e+00
3.854443719545260105e+00
3.854973659257101559e+00
3.855503252759997945e+00
3.856034080405158271e+00
3.856565245314220292e+00
3.857096316822356652e+00
3.857628290520688452e+00
3.858160285466553319e+00
3.858691321566219745e+00
3.859221203603835360e+00
3.859752745214074743e+00
3.860284034852051072e+00
3.860815237776302755e+00
3.861347172300321873e+00
3.861878480341525588e+00
3.862409941414303827e+00
3.862941146091112277e+00
3.863471798052880768e+00
3.864001187916091151e+00
3.864530097694431010e+00
3.865059293410741059e+00
3.865588750433649690e+00
3.866118461719768806e+00
3.866649123420923040e+00
3.867180603342077028e+00
3.867712657257902809e+00
3.868244191232674822e+00
3.868775347095712469e+00
3.869307638244283254e+00
3.869840846785826738e+00
3.870375378977654268e+00
3.870910402787230087e+00
3.871444289926070148e+00
3.871977058778078629e+00
3.872510121025743768e+00
3.873043227513889075e+00
3.873577258482112207e+00
3.874112337985474497e+00
3.874646065716853105e+00
3.875178375358729888e+00
3.875709598479173401e+00
3.876241646022503318e+00
3.876774755370997028e+00
3.877307370123807218e+00
3.877838864149447673e+00
3.878369979167719972e+00
3.878902364190397467e+00
3.879436282751726139e+00
3.879970939556060205e+00
3.880505302872090834e+00
3.881040251736649349e+00
3.881576209158637436e+00
3.882112422682723718e+00
3.882648280005236430e+00
3.883182905854090539e+00
3.883717057847761556e+00
3.884252027927733941e+00
3.884786441420581493e+00
3.885320140962166047e+00
3.885853736721360363e+00
3.886386887309503546e+00
3.886920342873173340e+00
3.887454019981785969e+00
3.887987864343137812e+00
3.888523491281493882e+00
3.889059637000501279e+00
3.889595264466510383e+00
3.890131144194437507e+00
3.890666246977990461e+00
3.891201220403344596e+00
3.891736344755615029e+00
3.892272149004045723e+00
3.892809852826003336e+00
3.893347301488896850e+00
3.893884927958580988e+00
3.894423205379703212e+00
3.894959402563348050e+00
3.895495979412470611e+00
3.896033146099558309e+00
3.896569621452531162e+00
3.897106859306862958e+00
3.897644923882176204e+00
3.898182254361613364e+00
3.898718151993096903e+00
3.899253930417295955e+00
3.899790080766097233e+00
3.900324886828134385e+00
3.900858629552371060e+00
3.901393092327145151e+00
3.901928536396110925e+00
3.902466047514725922e+00
3.903003313362679361e+00
3.903541114946171398e+00
3.904081181547890633e+00
3.904620890745647444e+00
3.905160450062133748e+00
3.905700007221653003e+00
3.906237899823211901e+00
3.906775665826162314e+00
3.907313854582515233e+00
3.907853251606037581e+00
3.908394743248107428e+00
3.908934482320479908e+00
3.909474089580281753e+00
3.910014057927742925e+00
3.910552218492193699e+00
3.911090775655539087e+00
3.911629195228570222e+00
3.912169373090089941e+00
3.912711583332082466e+00
3.913253498939918362e+00
3.913795321459155208e+00
3.914336011597212561e+00
3.914877016072710880e+00
3.915419926307400544e+00
3.915962849608425778e+00
3.916505227747556273e+00
3.917047849806754911e+00
3.917591071299602046e+00
3.918136352753436746e+00
3.918681191120332308e+00
3.919223297327869560e+00
3.919764300414542380e+00
3.920305938429581083e+00
3.920849099889078815e+00
3.921392237744118603e+00
3.921935782335892906e+00
3.922479739147807898e+00
3.923022858346016495e+00
3.923566688179967343e+00
3.924110154265779915e+00
3.924653656377311783e+00
3.925198500847000727e+00
3.925742061933204408e+00
3.926285804440225569e+00
3.926830221677827470e+00
3.927374894769503744e+00
3.927919657862990466e+00
3.928462261852759152e+00
3.929005694525908421e+00
3.929551259589593393e+00
3.930096656162676449e+00
3.930643357660156934e+00
3.931191911414959606e+00
3.931741443780087497e+00
3.932291584419727037e+00
3.932842594281162896e+00
3.933394449025942041e+00
3.933944573669601485e+00
3.934493904009540799e+00
3.935044264465300312e+00
3.935594614269368741e+00
3.936144545633046832e+00
3.936693891122115208e+00
3.937242423380968859e+00
3.937791783701444004e+00
3.938342597997193995e+00
3.938894193956083978e+00
3.939444526311657757e+00
3.939993652806499380e+00
3.940544323519284298e+00
3.941095624617630300e+00
3.941645587749103452e+00
3.942193579967627759e+00
3.942742455935202006e+00
3.943294119487504634e+00
3.943846230016439858e+00
3.944397879003496143e+00
3.944948071743218154e+00
3.945497126816525313e+00
3.946049334986926560e+00
3.946603506325935040e+00
3.947157314485358004e+00
3.947711362027326754e+00
3.948263928007653689e+00
3.948816638963032144e+00
3.949369445449236959e+00
3.949922191560431006e+00
3.950476105987675624e+00
3.951030298306823507e+00
3.951583933672457860e+00
3.952137034528444115e+00
3.952691247071589586e+00
3.953245736842566416e+00
3.953798794841535180e+00
3.954351669803441549e+00
3.954905994043459216e+00
3.955460698554333465e+00
3.956014749633692151e+00
3.956568725325853020e+00
3.957122990878622737e+00
3.957677969039034238e+00
3.958234548610096937e+00
3.958791503722605132e+00
3.959346436249901569e+00
3.959900745150952250e+00
3.960455397220020046e+00
3.961008414374695530e+00
3.961562258360951994e+00
3.962118408869253372e+00
3.962675117798022395e+00
3.963233538961758118e+00
3.963793926259871814e+00
3.964353177728315636e+00
3.964911660212159461e+00
3.965472084747045933e+00
3.966032849071315702e+00
3.966593891242153447e+00
3.967155680445626498e+00
3.967716476056619257e+00
3.968275525849981111e+00
3.968832057302507543e+00
3.969388794670845044e+00
3.969946437717721377e+00
3.970504220807320905e+00
3.971063576428495168e+00
3.971622132504787572e+00
3.972180212853095416e+00
3.972738064662086455e+00
3.973294771650758950e+00
3.973851645213744899e+00
3.974407798759035160e+00
3.974964535856857051e+00
3.975521802784202752e+00
3.976077763280577937e+00
3.976633740042665899e+00
3.977190288231984727e+00
3.977747904030950021e+00
3.978306025641321408e+00
3.978862225470441771e+00
3.979417800773243474e+00
3.979974047619905253e+00
3.980532580301745949e+00
3.981092897590259305e+00
3.981651723227169093e+00
3.982210270990045320e+00
3.982768983680851527e+00
3.983327295664158552e+00
3.983884767218025313e+00
3.984441184211032105e+00
3.984997966271912606e+00
3.985555845994877888e+00
3.986112235016419536e+00
3.986667339936408982e+00
3.987223771568773945e+00
3.987780549876326130e+00
3.988337662871783262e+00
3.988895297501823922e+00
3.989453031683749984e+00
3.990010026482872618e+00
3.990567375105483539e+00
3.991125307752631635e+00
3.991682199257986507e+00
3.992239006437657611e+00
3.992797345875550352e+00
3.993356580488763186e+00
3.993915014538463204e+00
3.994473085557595837e+00
3.995032745334931690e+00
3.995593799239124166e+00
3.996155022073442531e+00
3.996715841401588865e+00
3.997275577596965501e+00
3.997834010560576523e+00
3.998393531707652215e+00
3.998954709068818669e+00
3.999515971583112339e+00
4.000077983210285737e+00
4.000640665157165543e+00
4.001202596374869636e+00
4.001763152365668930e+00
4.002323563173103338e+00
4.002883754102419367e+00
4.003442487488729995e+00
4.004001285304991775e+00
4.004561502266897222e+00
4.005122137335478172e+00
4.005683556553961466e+00
4.006245999948014891e+00
4.006808269557581959e+00
4.007370393227462912e+00
4.007933932467206084e+00
4.008499142804780035e+00
4.009063580790561687e+00
4.009627857382655591e+00
4.010194299841483456e+00
4.010759439537531890e+00
4.011323065874574212e+00
4.011886509274544821e+00
4.012448150575553818e+00
4.013009833614112232e+00
4.013573541445237147e+00
4.014138996854732078e+00
4.014704429749847314e+00
4.015267676628870852e+00
4.015829976204549290e+00
4.016393013776895060e+00
4.016956248724053324e+00
4.017519670606568560e+00
4.018082879367717908e+00
4.018645018514250822e+00
4.019206748075485613e+00
4.019769963826448134e+00
4.020334584224642072e+00
4.020899169741204204e+00
4.021465014318543751e+00
4.022032538265565726e+00
4.022599058306640885e+00
4.023164824110460280e+00
4.023730014748561068e+00
4.024293656204118719e+00
4.024858470399975907e+00
4.025425369225126282e+00
4.025990906492095789e+00
4.026555366669271052e+00
4.027120465512439296e+00
4.027684906454036096e+00
4.028250360063602820e+00
4.028817388656493748e+00
4.029382474504104472e+00
4.029947003335315081e+00
4.030512775626353239e+00
4.031077375656179740e+00
4.031642241520447811e+00
4.032209069285073610e+00
4.032776327472413769e+00
4.033343191944067208e+00
4.033909945312358580e+00
4.034477839465623994e+00
4.035046241530386268e+00
4.035614575235467960e+00
4.036182027134730177e+00
4.036748002906453081e+00
4.037313895192982116e+00
4.037879859196378263e+00
4.038445982281193558e+00
4.039012969806925923e+00
4.039579780945569354e+00
4.040146889092753213e+00
4.040716523027074736e+00
4.041286738927060362e+00
4.041854814522048756e+00
4.042420876797446994e+00
4.042986153458219434e+00
4.043551039152334603e+00
4.044116201091222607e+00
4.044682580502424685e+00
4.045249821373948507e+00
4.045817479860157384e+00
4.046385014681988856e+00
4.046951353482996616e+00
4.047518390546869682e+00
4.048087392077341917e+00
4.048656970179935755e+00
4.049226963924374090e+00
4.049797459420270584e+00
4.050367793241440140e+00
4.050937957128909694e+00
4.051509524514053773e+00
4.052081565093473614e+00
4.052652938933476889e+00
4.053223457372549632e+00
4.053793700661142196e+00
4.054364769348938857e+00
4.054936682528761160e+00
4.055509205514322701e+00
4.056082630395359878e+00
4.056656700277349259e+00
4.057229921066923595e+00
4.057803023080118976e+00
4.058376545749895925e+00
4.058950158756955418e+00
4.059524599352621443e+00
4.060099510498942799e+00
4.060674749069030476e+00
4.061248601896289223e+00
4.061822072299172248e+00
4.062396953581997039e+00
4.062971873089484376e+00
4.063547113981266889e+00
4.064123709824947639e+00
4.064699994111950154e+00
4.065274689649487350e+00
4.065849921381292198e+00
4.066427581718146556e+00
4.067005843455815395e+00
4.067582987713522336e+00
4.068161066984875340e+00
4.068738940313340713e+00
4.069316912202681102e+00
4.069896964610168588e+00
4.070477873345343056e+00
4.071060067748747180e+00
4.071640695079956629e+00
4.072218715159878322e+00
4.072795646223423383e+00
4.073372671323229000e+00
4.073950817137724556e+00
4.074528174526323987e+00
4.075103562387921485e+00
4.075676912163192611e+00
4.076251278626648045e+00
4.076826866276476835e+00
4.077402299438528388e+00
4.077978869313937160e+00
4.078554807096276491e+00
4.079129505933762445e+00
4.079705062417902539e+00
4.080280711149876005e+00
4.080856581792719595e+00
4.081433040807211476e+00
4.082010156147865665e+00
4.082588868269236393e+00
4.083168246324425432e+00
4.083745803026002541e+00
4.084323634421854976e+00
4.084903453571002707e+00
4.085483364364564274e+00
4.086061604496357802e+00
4.086639541601718939e+00
4.087217894029119059e+00
4.087795599393694523e+00
4.088371494113563820e+00
4.088946735133048627e+00
4.089523015914497961e+00
4.090098192203726057e+00
4.090674433034174662e+00
4.091252413955459133e+00
4.091829827956072307e+00
4.092408136946039221e+00
4.092985295074904606e+00
4.093560248520977218e+00
4.094137637687688347e+00
4.094716233164783503e+00
4.095294454220577585e+00
4.095872988811260385e+00
4.096451019854999487e+00
4.097029568158485624e+00
4.097608310970915824e+00
4.098185800769453380e+00
4.098764186476273608e+00
4.099343923637532860e+00
4.099923830418449100e+00
4.100503143903744707e+00
4.101082406099305189e+00
4.101662161282447094e+00
4.102241036874646696e+00
4.102820320382225106e+00
4.103400845693998988e+00
4.103981613886846347e+00
4.104563221716388988e+00
4.105145068653533791e+00
4.105726342357042036e+00
4.106307138564287307e+00
4.106887197445497684e+00
4.107467642788392936e+00
4.108047428981859817e+00
4.108627413262498251e+00
4.109208843296922709e+00
4.109790428835587761e+00
4.110372405261866646e+00
4.110956002824885935e+00
4.111539481013798181e+00
4.112121563891782294e+00
4.112704557458942922e+00
4.113287550386194091e+00
4.113869871844191728e+00
4.114452953080857789e+00
4.115037331311471647e+00
4.115622878383206285e+00
4.116209768350257647e+00
4.116796641983610172e+00
4.117381868028452629e+00
4.117967350561744233e+00
4.118554148309873320e+00
4.119141684642114498e+00
4.119727994348082234e+00
4.120312297893731213e+00
4.120895909923675049e+00
4.121480366818645713e+00
4.122065908118050181e+00
4.122652273362097830e+00
4.123239311047797173e+00
4.123826140870606949e+00
4.124411863135068579e+00
4.124995460059101227e+00
4.125579040377449047e+00
4.126163404038404536e+00
4.126746965937333478e+00
4.127329537770049406e+00
4.127912817593568207e+00
4.128498662206384395e+00
4.129084963942649011e+00
4.129671116656070673e+00
4.130257988201386787e+00
4.130846034493293573e+00
4.131433487302405005e+00
4.132020457366684774e+00
4.132607136171269069e+00
4.133193279912235063e+00
4.133781070220130971e+00
4.134369619163830833e+00
4.134958101136743558e+00
4.135546997505077371e+00
4.136135818948978304e+00
4.136724392233309011e+00
4.137312796320395059e+00
4.137901099315602238e+00
4.138489104818834363e+00
4.139075001833004031e+00
4.139661246469020561e+00
4.140247886234988073e+00
4.140834988611141299e+00
4.141422559566144912e+00
4.142009179393319585e+00
4.142595803803954091e+00
4.143181846890708009e+00
4.143767271127729579e+00
4.144352664976037381e+00
4.144940257484135415e+00
4.145528504233690903e+00
4.146115589189989237e+00
4.146703281965190335e+00
4.147290405590567275e+00
4.147877064409358105e+00
4.148465328861517420e+00
4.149055425609596170e+00
4.149644258803153463e+00
4.150231349571699369e+00
4.150818397048541719e+00
4.151405729099851172e+00
4.151994114227181676e+00
4.152584280298228236e+00
4.153175695224838648e+00
4.153766590005186998e+00
4.154355997056986993e+00
4.154945821101671655e+00
4.155538365881784379e+00
4.156129642615190356e+00
4.156719483694013562e+00
4.157309215059703966e+00
4.157899351180190273e+00
4.158490885674604343e+00
4.159082003867195176e+00
4.159673427606258578e+00
4.160264604702870628e+00
4.160855007368766678e+00
4.161445352584454582e+00
4.162034510513299423e+00
4.162622255280669314e+00
4.163212326120486750e+00
4.163804706506372355e+00
4.164394462365221372e+00
4.164983717910099692e+00
4.165573915255757598e+00
4.166164503280724851e+00
4.166757104711430237e+00
4.167350517976688096e+00
4.167945344580704869e+00
4.168541599341424764e+00
4.169137442398408666e+00
4.169731981503949747e+00
4.170326584877663834e+00
4.170920631303828507e+00
4.171513832565671542e+00
4.172107587167303677e+00
4.172702359935378524e+00
4.173296842937707751e+00
4.173890984582340202e+00
4.174484024323843023e+00
4.175075205634990461e+00
4.175666939394694133e+00
4.176259796963866400e+00
4.176854497467573424e+00
4.177450103680801163e+00
4.178045716641081597e+00
4.178640614080327609e+00
4.179235637285212412e+00
4.179831461099931644e+00
4.180426704549243588e+00
4.181021994544176223e+00
4.181618377937488695e+00
4.182215577012072139e+00
4.182813114981655644e+00
4.183411979513051548e+00
4.184009839673055176e+00
4.184606821081719552e+00
4.185204456066625944e+00
4.185801754366534233e+00
4.186399434516077989e+00
4.186998121113266969e+00
4.187597542173138621e+00
4.188195858864208532e+00
4.188793537974005332e+00
4.189390905942345533e+00
4.189987488335934707e+00
4.190582946306698808e+00
4.191179787974343540e+00
4.191779040753282892e+00
4.192376875275473758e+00
4.192974036465768606e+00
4.193572513486872211e+00
4.194171223741115284e+00
4.194769547135125620e+00
4.195367722966951263e+00
4.195965031796611733e+00
4.196562687096040634e+00
4.197160204930729499e+00
4.197757766303751303e+00
4.198354868725108879e+00
4.198951515625482855e+00
4.199548885695637779e+00
4.200145235541143940e+00
4.200740984596283312e+00
4.201338410815021795e+00
4.201938540992458115e+00
4.202536870522147971e+00
4.203133580269528657e+00
4.203731115046235978e+00
4.204327407627652669e+00
4.204924995553334099e+00
4.205524088943246142e+00
4.206123630881718256e+00
4.206724631964355865e+00
4.207325711542309499e+00
4.207927105680715485e+00
4.208527409718381129e+00
4.209126449393013836e+00
4.209726215631707014e+00
4.210325993463044369e+00
4.210925726984283912e+00
4.211525058304088631e+00
4.212125222342676167e+00
4.212725462557743938e+00
4.213324561963744053e+00
4.213924707701774963e+00
4.214525046898661031e+00
4.215126488837450225e+00
4.215726608096034056e+00
4.216326278061282018e+00
4.216928482392395594e+00
4.217532027854146826e+00
4.218134750175307701e+00
4.218737345744939304e+00
4.219342717666510367e+00
4.219949456419266554e+00
4.220555799180916168e+00
4.221160612584399452e+00
4.221765242603373380e+00
4.222371503089943801e+00
4.222977714636834357e+00
4.223584057889478771e+00
4.224190349879868300e+00
4.224793846674256059e+00
4.225397023076822300e+00
4.226002787325463750e+00
4.226607152928363753e+00
4.227210893301295513e+00
4.227816957188476721e+00
4.228422182360021431e+00
4.229027787709698671e+00
4.229633990806522803e+00
4.230239535725706546e+00
4.230846760234528325e+00
4.231454171810296927e+00
4.232060991207227119e+00
4.232667544622624511e+00
4.233274561320244267e+00
4.233881211770880171e+00
4.234487802219061514e+00
4.235094979202568055e+00
4.235699828787710786e+00
4.236305712116571698e+00
4.236912814476000655e+00
4.237520174656699723e+00
4.238128272925790974e+00
4.238736831090245794e+00
4.239346441539256105e+00
4.239955648495882912e+00
4.240565125765319188e+00
4.241174899378242102e+00
4.241785891763569794e+00
4.242397871244221186e+00
4.243010287315413187e+00
4.243623502037757511e+00
4.244236464672729525e+00
4.244849731530631054e+00
4.245463653357990808e+00
4.246076840176052691e+00
4.246688836247456855e+00
4.247299687866296303e+00
4.247908536207969377e+00
4.248515972094921267e+00
4.249123733844267115e+00
4.249732473557028989e+00
4.250341819974175372e+00
4.250951081002616760e+00
4.251561474701369470e+00
4.252172259464730431e+00
4.252783284829261490e+00
4.253396231506402891e+00
4.254010630282828664e+00
4.254625542782752845e+00
4.255239263628334712e+00
4.255854787820884333e+00
4.256470892556290408e+00
4.257084809795147251e+00
4.257697419738582845e+00
4.258310046001032134e+00
4.258923324616682216e+00
4.259535406756203457e+00
4.260146862509320620e+00
4.260757724189957685e+00
4.261369074814515656e+00
4.261979866335966705e+00
4.262589197901496263e+00
4.263199171869452186e+00
4.263810319088959133e+00
4.264422249295253486e+00
4.265033482077940974e+00
4.265645648489998720e+00
4.266260665752995784e+00
4.266876027002650673e+00
4.267489771588341974e+00
4.268104708036413619e+00
4.268721285855530567e+00
4.269337880163878829e+00
4.269955599165103699e+00
4.270574266204196334e+00
4.271193752969805857e+00
4.271813451274892870e+00
4.272433338149061122e+00
4.273052474381463739e+00
4.273669846818942020e+00
4.274287350689086828e+00
4.274902848743903583e+00
4.275517089601928333e+00
4.276133688855839665e+00
4.276752931457585838e+00
4.277372405839165559e+00
4.277990343527344308e+00
4.278609724855969354e+00
4.279231572002935025e+00
4.279853250889287253e+00
4.280474633020290298e+00
4.281095956914967360e+00
4.281717201496548775e+00
4.282340253416774267e+00
4.282964825632961769e+00
4.283588190715525990e+00
4.284210619397945230e+00
4.284833214582131511e+00
4.285455191550699539e+00
4.286077106593511488e+00
4.286698725204058924e+00
4.287320124436714508e+00
4.287942055631297933e+00
4.288563994850832728e+00
4.289184700566146979e+00
4.289805281747773869e+00
4.290426712305552392e+00
4.291048308737863692e+00
4.291670850182032204e+00
4.292294073452980641e+00
4.292917457820975002e+00
4.293539273011303337e+00
4.294160074861959941e+00
4.294782436341185949e+00
4.295404055709250102e+00
4.296025702361943033e+00
4.296647740111784408e+00
4.297269337032308734e+00
4.297892477119454213e+00
4.298515221069323822e+00
4.299137684084845645e+00
4.299759434060221430e+00
4.300381210830209966e+00
4.301002304432942402e+00
4.301623389227875904e+00
4.302246244383079343e+00
4.302869936175400589e+00
4.303494366385023362e+00
4.304118445923879044e+00
4.304745046012847354e+00
4.305372199706268610e+00
4.305997292098136420e+00
4.306623469123045389e+00
4.307250064893560548e+00
4.307875215132736635e+00
4.308499451063148022e+00
4.309122765274871369e+00
4.309747023558651691e+00
4.310371893154163914e+00
4.310996005768818584e+00
4.311619800600730024e+00
4.312244181070250981e+00
4.312871153206922159e+00
4.313498358573977676e+00
4.314125687620997240e+00
4.314754322562365019e+00
4.315384293896476819e+00
4.316013492581850741e+00
4.316642495382027711e+00
4.317272993823587868e+00
4.317903254024289872e+00
4.318532308279546150e+00
4.319162174872030135e+00
4.319793680782928469e+00
4.320424779907964030e+00
4.321055060815095494e+00
4.321683623922303319e+00
4.322311741744742974e+00
4.322939665987871827e+00
4.323567411600769184e+00
4.324196733080737154e+00
4.324825888713777822e+00
4.325454749782521979e+00
4.326084203663635996e+00
4.326713685200757276e+00
4.327345683895727824e+00
4.327978959953391325e+00
4.328613562510161827e+00
4.329249865146184817e+00
4.329885909716509218e+00
4.330521481821509866e+00
4.331155130817217369e+00
4.331789684596976997e+00
4.332424716921004837e+00
4.333060431873563267e+00
4.333695576301111352e+00
4.334327565789028114e+00
4.334960870680721001e+00
4.335593721915230958e+00
4.336226752153261366e+00
4.336863193783745629e+00
4.337501786270684612e+00
4.338141195102974024e+00
4.338780858112947669e+00
4.339421615580360658e+00
4.340063773423240789e+00
4.340703944252134683e+00
4.341343239173066415e+00
4.341983722344716412e+00
4.342624886144342611e+00
4.343267698949224709e+00
4.343909659495918341e+00
4.344549650246129602e+00
4.345190675224547050e+00
4.345833085176578514e+00
4.346474658794801549e+00
4.347114524780745448e+00
4.347755047554701768e+00
4.348397288555453599e+00
4.349037835321192702e+00
4.349678927003875373e+00
4.350320245033772792e+00
4.350959669500745974e+00
4.351599453671194162e+00
4.352238208126533614e+00
4.352880152718422657e+00
4.353523549284195049e+00
4.354165193256027244e+00
4.354809387913864960e+00
4.355454153381957738e+00
4.356097271973473184e+00
4.356739000070682266e+00
4.357380564926534028e+00
4.358023107047654499e+00
4.358665343197333897e+00
4.359306069803237094e+00
4.359946850747295599e+00
4.360588988677058353e+00
4.361230865973105608e+00
4.361872033956478489e+00
4.362511786720500773e+00
4.363153507360977734e+00
4.363797547762827911e+00
4.364442928324753446e+00
4.365090818255835003e+00
4.365739036036933918e+00
4.366388606397691774e+00
4.367038687816839015e+00
4.367687706907681822e+00
4.368336983916066174e+00
4.368986565005851475e+00
4.369635885566450106e+00
4.370285499826235487e+00
4.370933489130139016e+00
4.371581899809152461e+00
4.372230399298080883e+00
4.372879667727485931e+00
4.373531922705699237e+00
4.374183261637773157e+00
4.374833912892337473e+00
4.375487247119315803e+00
4.376141721648427740e+00
4.376795330270621065e+00
4.377446132158253178e+00
4.378095471985097298e+00
4.378747750364130553e+00
4.379400633600913473e+00
4.380054369896303257e+00
4.380709685165198763e+00
4.381365017783722671e+00
4.382019877848732037e+00
4.382673305322574819e+00
4.383327078468739479e+00
4.383982381463835232e+00
4.384638628914180103e+00
4.385293784769871195e+00
4.385947832355091336e+00
4.386603711608839440e+00
4.387260742456430052e+00
4.387919268588532873e+00
4.388578480180067132e+00
4.389236198849604698e+00
4.389893094784090621e+00
4.390551202713359302e+00
4.391209013792463978e+00
4.391864788072110670e+00
4.392520461749816363e+00
4.393177633482471478e+00
4.393836811642358953e+00
4.394493065203472604e+00
4.395148933074690234e+00
4.395806967300569745e+00
4.396464900557322864e+00
4.397121858860368881e+00
4.397778347387351516e+00
4.398437236890021751e+00
4.399097164432381746e+00
4.399757793602412370e+00
4.400418182258310829e+00
4.401079198493786926e+00
4.401740468656160310e+00
4.402401827538661827e+00
4.403063690610950154e+00
4.403724987534880952e+00
4.404385508909014035e+00
4.405047413327843664e+00
4.405710771344931054e+00
4.406373567389604062e+00
4.407036912213813551e+00
4.407699865560554819e+00
4.408361489638713770e+00
4.409020050510664035e+00
4.409678214401723473e+00
4.410338564472591649e+00
4.410998423933784274e+00
4.411658899607809659e+00
4.412321058866210066e+00
4.412984509531930222e+00
4.413648365247874850e+00
4.414313393612717462e+00
4.414979712144453394e+00
4.415645851432793201e+00
4.416311210259498132e+00
4.416975004736081623e+00
4.417637266966606191e+00
4.418298969497293172e+00
4.418961372550138655e+00
4.419622908387824012e+00
4.420284337296779498e+00
4.420947972986431829e+00
4.421612739585480512e+00
4.422277878435821208e+00
4.422943527775053063e+00
4.423609511791875448e+00
4.424278185404731722e+00
4.424948485693879441e+00
4.425617952123821475e+00
4.426286221816061683e+00
4.426953589835309621e+00
4.427622296236911836e+00
4.428291452570286779e+00
4.428960855029232313e+00
4.429630645820527235e+00
4.430300513076828928e+00
4.430970390328364594e+00
4.431641001708567451e+00
4.432312017921089975e+00
4.432981636574139017e+00
4.433651743406598733e+00
4.434321581960743330e+00
4.434990729414697519e+00
4.435661620942972228e+00
4.436334050318497368e+00
4.437008329231681536e+00
4.437683036140351867e+00
4.438355235719728675e+00
4.439025603816643795e+00
4.439697152105303246e+00
4.440372163376913761e+00
4.441049202714055788e+00
4.441727087044804456e+00
4.442406341894807653e+00
4.443085003640871555e+00
4.443761033390464021e+00
4.444435457936748435e+00
4.445110220174296245e+00
4.445785411275910093e+00
4.446459990557561248e+00
4.447132854046314421e+00
4.447805162242096877e+00
4.448478642215591528e+00
4.449153863695579858e+00
4.449831904333110266e+00
4.450511410755296104e+00
4.451189586613328864e+00
4.451866760091885311e+00
4.452545418811671318e+00
4.453226352128687893e+00
4.453905972493976684e+00
4.454585980873202011e+00
4.455267161425732425e+00
4.455944765611782543e+00
4.456621048056993217e+00
4.457300871121145036e+00
4.457984829833312901e+00
4.458668048377272264e+00
4.459350526554358041e+00
4.460033370402848973e+00
4.460715241598294689e+00
4.461396802684957308e+00
4.462077227951236402e+00
4.462756301789378988e+00
4.463435096858158424e+00
4.464115215764710598e+00
4.464793290717159913e+00
4.465470775196303421e+00
4.466150281795258969e+00
4.466829306278850886e+00
4.467508527198670087e+00
4.468187901716950350e+00
4.468868102329001779e+00
4.469550266842221120e+00
4.470232748687531732e+00
4.470916503724194691e+00
4.471601431303217744e+00
4.472288333599770738e+00
4.472975682299107802e+00
4.473661786671836893e+00
4.474349482160556057e+00
4.475036696543962300e+00
4.475723932918766579e+00
4.476411599795977025e+00
4.477100285556627313e+00
4.477788597499395173e+00
4.478474464844240721e+00
4.479160258537039141e+00
4.479845768724476152e+00
4.480530925346950966e+00
4.481217296320751942e+00
4.481903505631994022e+00
4.482589843955515185e+00
4.483277376988071161e+00
4.483965485176115706e+00
4.484654641164206978e+00
4.485344629638022163e+00
4.486033700144282044e+00
4.486722054056084374e+00
4.487412095100584253e+00
4.488103045146072390e+00
4.488793150844057500e+00
4.489485739828668720e+00
4.490181320231203976e+00
4.490876476300377007e+00
4.491571072623087524e+00
4.492264837234200670e+00
4.492957394002008442e+00
4.493649219258416316e+00
4.494342642252855846e+00
4.495036934754161884e+00
4.495731656787874897e+00
4.496425410368123821e+00
4.497118467327156033e+00
4.497814041150071773e+00
4.498509755768407281e+00
4.499205980227244162e+00
4.499904034129689201e+00
4.500602552126908407e+00
4.501300300774174978e+00
4.501997900142780118e+00
4.502693701689564065e+00
4.503390429581583199e+00
4.504086476274806294e+00
4.504780492481599730e+00
4.505479050533411467e+00
4.506178864742845569e+00
4.506878581645079151e+00
4.507578396292247547e+00
4.508276607500540933e+00
4.508975409689433889e+00
4.509674680980186423e+00
4.510375069154726191e+00
4.511077095874187926e+00
4.511779773928243920e+00
4.512484673453526440e+00
4.513191090037548037e+00
4.513899457352575695e+00
4.514608014796662516e+00
4.515312947527245768e+00
4.516015714857796404e+00
4.516719443007913171e+00
4.517424640014920278e+00
4.518130820310610751e+00
4.518837656290513038e+00
4.519545781489968661e+00
4.520254506421401253e+00
4.520960599620537756e+00
4.521665866329718675e+00
4.522371519380807392e+00
4.523077246330286627e+00
4.523785515169744365e+00
4.524494033797734183e+00
4.525202093098185330e+00
4.525912275420672870e+00
4.526623889146231150e+00
4.527335852967161678e+00
4.528045651613154199e+00
4.528755472472571597e+00
4.529466115753462141e+00
4.530177579760797713e+00
4.530890194063258214e+00
4.531602671835472940e+00
4.532316250306058336e+00
4.533028881266006671e+00
4.533741110817286923e+00
4.534452612929408488e+00
4.535165212265503065e+00
4.535881990179018608e+00
4.536598387487106976e+00
4.537313195388262166e+00
4.538028491664896080e+00
4.538743640182836714e+00
4.539459679585768903e+00
4.540177843508468314e+00
4.540895495854032404e+00
4.541611762629996107e+00
4.542330513338887599e+00
4.543052207610751125e+00
4.543775156735709864e+00
4.544497785380181121e+00
4.545220510148686444e+00
4.545943956053828394e+00
4.546666903653099112e+00
4.547390456800862957e+00
4.548114261892740373e+00
4.548839074644591030e+00
4.549564477890753800e+00
4.550291095296806532e+00
4.551016811746261936e+00
4.551739089121901394e+00
4.552462885155188488e+00
4.553188216745698291e+00
4.553912352238144834e+00
4.554635646707859031e+00
4.555362523695377419e+00
4.556090471167733469e+00
4.556816442343917473e+00
4.557543689783773999e+00
4.558270472459916789e+00
4.558997648484719001e+00
4.559727573163551817e+00
4.560458650977994743e+00
4.561190003061875053e+00
4.561923031642932891e+00
4.562657115069754354e+00
4.563391183853967803e+00
4.564122044813865742e+00
4.564850379126657032e+00
4.565581151094873391e+00
4.566313577220437736e+00
4.567046319910144980e+00
4.567778794552385335e+00
4.568511321548583304e+00
4.569244568659003747e+00
4.569974653329729186e+00
4.570705553977307822e+00
4.571440006681026347e+00
4.572173542468189744e+00
4.572906610164463537e+00
4.573638740032516914e+00
4.574368999688568138e+00
4.575098488365829219e+00
4.575829177106861323e+00
4.576565144959782394e+00
4.577304041121171174e+00
4.578040889524812584e+00
4.578777192856665401e+00
4.579512064533332705e+00
4.580246477940910665e+00
4.580980602158082782e+00
4.581715991004555733e+00
4.582455035046599789e+00
4.583196891337984802e+00
4.583939455732583212e+00
4.584680480652435719e+00
4.585420299007799017e+00
4.586159601091845950e+00
4.586899907208223937e+00
4.587639754172756490e+00
4.588379300782809977e+00
4.589118916099545586e+00
4.589858397798701972e+00
4.590597711335690612e+00
4.591334931668247243e+00
4.592071365873227506e+00
4.592807268970896750e+00
4.593541380611623204e+00
4.594274599940608717e+00
4.595008652031772556e+00
4.595745196418505429e+00
4.596482760199839923e+00
4.597221135140533654e+00
4.597962246891706961e+00
4.598704675363642025e+00
4.599445354163907318e+00
4.600183873982520488e+00
4.600923199445666079e+00
4.601664817473050562e+00
4.602405423882894198e+00
4.603146736726842825e+00
4.603890447133553998e+00
4.604633859808010321e+00
4.605375517285769327e+00
4.606115176530559907e+00
4.606857252810188541e+00
4.607600845854928018e+00
4.608343373100143303e+00
4.609084600480247929e+00
4.609824501730528823e+00
4.610563666287480267e+00
4.611304322298759750e+00
4.612046244059649247e+00
4.612788455885926453e+00
4.613530542425104741e+00
4.614272535154221089e+00
4.615015879511594754e+00
4.615759508639134978e+00
4.616504045933798039e+00
4.617249226593350464e+00
4.617992612075191516e+00
4.618735888738015660e+00
4.619480124323719572e+00
4.620222050806506608e+00
4.620963755060473410e+00
4.621709274447765026e+00
4.622455749360568689e+00
4.623202497018626289e+00
4.623949597881654050e+00
4.624696196830133665e+00
4.625445743583076030e+00
4.626194901960676731e+00
4.626943086760080703e+00
4.627692585591749008e+00
4.628439479816051971e+00
4.629186910937584720e+00
4.629937696107217171e+00
4.630687680746392587e+00
4.631435559937094659e+00
4.632185003638815246e+00
4.632934500015163160e+00
4.633683130387811211e+00
4.634433751279439129e+00
4.635186066123959669e+00
4.635938126880728483e+00
4.636690341114333869e+00
4.637444578149016117e+00
4.638199354020891896e+00
4.638954538017959095e+00
4.639708656717668411e+00
4.640461295101018457e+00
4.641215095031957283e+00
4.641970244852507754e+00
4.642724255533268618e+00
4.643477546381649113e+00
4.644234077605275068e+00
4.644992540598296138e+00
4.645750581327672712e+00
4.646508745987913969e+00
4.647265313972904544e+00
4.648021371813260139e+00
4.648777530097110144e+00
4.649536099411027301e+00
4.650296041072840225e+00
4.651052658385023797e+00
4.651808602569264650e+00
4.652569155185415362e+00
4.653331929931749933e+00
4.654094097950452813e+00
4.654859427730773547e+00
4.655624594485736623e+00
4.656386558773538020e+00
4.657146785099679498e+00
4.657906870228334384e+00
4.658669261202747158e+00
4.659434713296247033e+00
4.660199716020257732e+00
4.660965180638934058e+00
4.661732244546986870e+00
4.662497376578452091e+00
4.663258010469662374e+00
4.664018137793994434e+00
4.664780572756558996e+00
4.665543013321358679e+00
4.666306022995732050e+00
4.667068221023701113e+00
4.667834471905085714e+00
4.668606808777320261e+00
4.669378322660044489e+00
4.670149704427382531e+00
4.670922873055441293e+00
4.671695892605208122e+00
4.672467070740724537e+00
4.673238508001340108e+00
4.674013353493777778e+00
4.674789763849563684e+00
4.675564105511039514e+00
4.676338367892239667e+00
4.677116660844324869e+00
4.677896566534134770e+00
4.678674039339314916e+00
4.679448253120032319e+00
4.680220452683712118e+00
4.680994188950390544e+00
4.681768094076696585e+00
4.682541835276511577e+00
4.683315601357501023e+00
4.684088689919654769e+00
4.684863589377551207e+00
4.685640074001216071e+00
4.686418248106660300e+00
4.687196576914826274e+00
4.687975211926286079e+00
4.688756972075318608e+00
4.689542192395818709e+00
4.690329918098406381e+00
4.691113782598255177e+00
4.691892673094614885e+00
4.692672383266591751e+00
4.693452805071531841e+00
4.694232762438958595e+00
4.695013314682252137e+00
4.695796303129369242e+00
4.696580829450842209e+00
4.697366457447750498e+00
4.698149471974209845e+00
4.698930101018683914e+00
4.699714376550626405e+00
4.700499162774852913e+00
4.701283267028535384e+00
4.702069135436055092e+00
4.702854324090393945e+00
4.703639773234638000e+00
4.704426299087360874e+00
4.705212648059013958e+00
4.705998447547761643e+00
4.706784504252594203e+00
4.707570164042085281e+00
4.708356322661396476e+00
4.709143487611348711e+00
4.709929538321187437e+00
4.710717381931694980e+00
4.711507411937421175e+00
4.712295765777795076e+00
4.713082773388304503e+00
4.713870028496262243e+00
4.714656546423086070e+00
4.715443298254072602e+00
4.716231084819648700e+00
4.717020300069767913e+00
4.717810196870660278e+00
4.718598802473479736e+00
4.719389391429678504e+00
4.720180045349946951e+00
4.720968639528138944e+00
4.721758359039045949e+00
4.722549367920414021e+00
4.723341333368837880e+00
4.724133106520689296e+00
4.724923582292260171e+00
4.725713598389932990e+00
4.726504440958810171e+00
4.727297675875314908e+00
4.728090751508765344e+00
4.728881591733978595e+00
4.729673622873781014e+00
4.730467392028027795e+00
4.731261309127997805e+00
4.732054043725992365e+00
4.732846101807243855e+00
4.733640038343965628e+00
4.734432489477749861e+00
4.735223416656359596e+00
4.736014554709041313e+00
4.736806761639165586e+00
4.737601872466689734e+00
4.738395873047486440e+00
4.739189696869179791e+00
4.739985238582423044e+00
4.740781217848352824e+00
4.741577904963482304e+00
4.742373638774262545e+00
4.743170065411275615e+00
4.743967486619853346e+00
4.744765848807459996e+00
4.745563806278459751e+00
4.746361593050257177e+00
4.747162008340160888e+00
4.747960212458070650e+00
4.748754320261481254e+00
4.749546612481237773e+00
4.750340426544716443e+00
4.751135076808966851e+00
4.751929052016499178e+00
4.752723200734105369e+00
4.753519238839886363e+00
4.754317185254655520e+00
4.755115843172937673e+00
4.755915017869529748e+00
4.756711052891837710e+00
4.757507374408303846e+00
4.758306585344059592e+00
4.759106263690350502e+00
4.759908600539212387e+00
4.760713407913923056e+00
4.761519351927139709e+00
4.762325805889639163e+00
4.763134650725436181e+00
4.763942939983662583e+00
4.764747583969889178e+00
4.765551029041255937e+00
4.766353348735187012e+00
4.767155122315191562e+00
4.767957384934585541e+00
4.768758914694948281e+00
4.769560026831854316e+00
4.770362492729670834e+00
4.771168689694386345e+00
4.771980441098554238e+00
4.772791239100994787e+00
4.773601873474468071e+00
4.774412281161533933e+00
4.775220125840244023e+00
4.776028146226472870e+00
4.776835983450709477e+00
4.777643366687780890e+00
4.778451684105261776e+00
4.779262010354703882e+00
4.780074877621208529e+00
4.780887955165600722e+00
4.781699013054422132e+00
4.782508033181941620e+00
4.783315181684889339e+00
4.784123486508819134e+00
4.784933271609182803e+00
4.785743969359905314e+00
4.786555375100603804e+00
4.787367672160255161e+00
4.788180344491056672e+00
4.788992811488635759e+00
4.789804598638839117e+00
4.790618044895055938e+00
4.791434533456088829e+00
4.792249671087526863e+00
4.793065540088731424e+00
4.793885595031648350e+00
4.794706946547756310e+00
4.795528922332701782e+00
4.796347734683146236e+00
4.797161150486843439e+00
4.797975921562106727e+00
4.798792937028181882e+00
4.799608229942754711e+00
4.800424618451355485e+00
4.801244071251450585e+00
4.802064417060357471e+00
4.802887280398311809e+00
4.803710991025838872e+00
4.804530375192348046e+00
4.805349493663473304e+00
4.806170159010737741e+00
4.806992819085452062e+00
4.807818341271338447e+00
4.808645242697859423e+00
4.809474937631070368e+00
4.810305638870764788e+00
4.811137972223064274e+00
4.811972058686025733e+00
4.812803273700941631e+00
4.813632058538277469e+00
4.814462623334908820e+00
4.815293355871823167e+00
4.816124731169968420e+00
4.816957567125025541e+00
4.817790335345796926e+00
4.818624904967428790e+00
4.819460628391042611e+00
4.820293491507872119e+00
4.821123897786860013e+00
4.821954979124007501e+00
4.822788894477689325e+00
4.823624579946668156e+00
4.824458125295988609e+00
4.825292505116363095e+00
4.826126653709547298e+00
4.826958865896728845e+00
4.827793179690367253e+00
4.828629298136707604e+00
4.829466946779315428e+00
4.830305213339724624e+00
4.831146092741799514e+00
4.831987471014502766e+00
4.832826994063634807e+00
4.833666273117886547e+00
4.834504880306629282e+00
4.835345935503585935e+00
4.836189068055442242e+00
4.837030349231500104e+00
4.837868501515449005e+00
4.838707118053252820e+00
4.839548899960373518e+00
4.840393327611826280e+00
4.841238416089092667e+00
4.842084441306163889e+00
4.842929200291458791e+00
4.843771135237090242e+00
4.844613950882241227e+00
4.845460542581629504e+00
4.846311335031360912e+00
4.847163565207289970e+00
4.848014125359527249e+00
4.848864764592677901e+00
4.849716426471355923e+00
4.850568208802522818e+00
4.851419152593525297e+00
4.852265112544529302e+00
4.853110561423745750e+00
4.853959001009403806e+00
4.854808719904394998e+00
4.855659577448906639e+00
4.856511315459780320e+00
4.857366687961051532e+00
4.858222347075014547e+00
4.859076632625010106e+00
4.859931138638238224e+00
4.860785947844997068e+00
4.861641599189916008e+00
4.862498201814323906e+00
4.863356664459523415e+00
4.864215795590573599e+00
4.865075480290857790e+00
4.865937160565688480e+00
4.866802400870454015e+00
4.867668253411703283e+00
4.868530472103370421e+00
4.869393485448410885e+00
4.870257777717422520e+00
4.871119710370109601e+00
4.871980380045100034e+00
4.872841247513471252e+00
4.873703617151477374e+00
4.874565328102513639e+00
4.875422899246511399e+00
4.876279294216831595e+00
4.877140905029103024e+00
4.878006236210747915e+00
4.878871168905834388e+00
4.879737463370720008e+00
4.880603574695377311e+00
4.881466404954426075e+00
4.882330859864081773e+00
4.883196885390976405e+00
4.884063938862857057e+00
4.884934892783360461e+00
4.885806977997999567e+00
4.886678075342691940e+00
4.887549166930103439e+00
4.888420165586531141e+00
4.889288205184259439e+00
4.890153475209710443e+00
4.891019721476066451e+00
4.891887044238986348e+00
4.892756995324830882e+00
4.893633174674353548e+00
4.894511265480537610e+00
4.895388897475884349e+00
4.896264964895635785e+00
4.897136726966306419e+00
4.898007755120646678e+00
4.898880098305864905e+00
4.899750963295838702e+00
4.900622177344444275e+00
4.901498153371267819e+00
4.902376994017481060e+00
4.903254757133030495e+00
4.904132570292551563e+00
4.905010939509505619e+00
4.905887995570688886e+00
4.906765640107398241e+00
4.907643252096432818e+00
4.908518043419664245e+00
4.909389108483988018e+00
4.910260943789531929e+00
4.911136881970454837e+00
4.912013075539328533e+00
4.912890866497264142e+00
4.913770371761113864e+00
4.914649445289072105e+00
4.915529075649130775e+00
4.916409140276918777e+00
4.917290809536778440e+00
4.918175316156852439e+00
4.919060276156840494e+00
4.919942908082786559e+00
4.920824738247727481e+00
4.921707768534250071e+00
4.922588987429298513e+00
4.923470326630425831e+00
4.924357976192644593e+00
4.925244899861456638e+00
4.926128457379583381e+00
4.927013787529289424e+00
4.927900902661209059e+00
4.928787136220733167e+00
4.929674385752219834e+00
4.930565073457637837e+00
4.931455068178738799e+00
4.932346287930835516e+00
4.933241031529029819e+00
4.934134302882360323e+00
4.935028750524593555e+00
4.935924582685355055e+00
4.936817253924480120e+00
4.937709456644281403e+00
4.938602146806236881e+00
4.939494635536642697e+00
4.940387812487854191e+00
4.941284917681665334e+00
4.942184359641228930e+00
4.943083067468884373e+00
4.943981083364515250e+00
4.944877230972495319e+00
4.945772179502871957e+00
4.946668228374126564e+00
4.947564718248493421e+00
4.948462065186558512e+00
4.949360495536610394e+00
4.950261968052301675e+00
4.951166302512765682e+00
4.952070262465547934e+00
4.952974902298050708e+00
4.953877047351690877e+00
4.954778961922055025e+00
4.955686127628042392e+00
4.956595568214926750e+00
4.957504952531117226e+00
4.958412395081252200e+00
4.959320031405378693e+00
4.960229094062098554e+00
4.961137465271208136e+00
4.962046786273621279e+00
4.962956932581237268e+00
4.963867814488821750e+00
4.964779016325495675e+00
4.965690574191484963e+00
4.966602761615026118e+00
4.967515977040275921e+00
4.968431624267870106e+00
4.969347181036815719e+00
4.970262265652249489e+00
4.971179333764696118e+00
4.972095692234737463e+00
4.973011577281165607e+00
4.973928813826155704e+00
4.974846840534797643e+00
4.975764866803086051e+00
4.976682438984989965e+00
4.977599941226297453e+00
4.978517809550504936e+00
4.979438994804853635e+00
4.980360136047321973e+00
4.981280375644413283e+00
4.982201163678952049e+00
4.983121757798657292e+00
4.984043857272535405e+00
4.984966068203149803e+00
4.985890327580001724e+00
4.986816829351165659e+00
4.987744301943099146e+00
4.988675897260392844e+00
4.989609591687261592e+00
4.990543540046638249e+00
4.991479424489605243e+00
4.992416409749330874e+00
4.993352445278043561e+00
4.994287428205243629e+00
4.995223173526938787e+00
4.996158054569636242e+00
4.997092569154988340e+00
4.998027620714744934e+00
4.998959482392823617e+00
4.999891985071814204e+00
5.000828307046762511e+00
5.001763887423738453e+00
5.002701887936345848e+00
5.003640124944407575e+00
5.004576974334077555e+00
5.005516874519560844e+00
5.006458900709066739e+00
5.007400716666670526e+00
5.008341634870033587e+00
5.009282806855332559e+00
5.010224974232056816e+00
5.011169336052732959e+00
5.012112276737163086e+00
5.013054756557367320e+00
5.014000574086034057e+00
5.014945586458416038e+00
5.015885734273915375e+00
5.016824077310469754e+00
5.017763258997854692e+00
5.018705233051905523e+00
5.019648467823747851e+00
5.020590803019110204e+00
5.021534880928752997e+00
5.022481296103859627e+00
5.023427892967029074e+00
5.024375343267657890e+00
5.025325099211595870e+00
5.026273401184600864e+00
5.027221887141815060e+00
5.028176084100150156e+00
5.029134171285722488e+00
5.030089613179700159e+00
5.031042412769043182e+00
5.031993986099418059e+00
5.032949110388657665e+00
5.033906819469134319e+00
5.034862479910962030e+00
5.035819020429714854e+00
5.036779132922408309e+00
5.037740678002587735e+00
5.038700849819718997e+00
5.039660133742521531e+00
5.040619052536385425e+00
5.041580457339861709e+00
5.042543373382580185e+00
5.043502730086195207e+00
5.044457016358193435e+00
5.045413825747750103e+00
5.046375444654194631e+00
5.047335961403504712e+00
5.048296554536301883e+00
5.049258359414159791e+00
5.050222299963927242e+00
5.051187398290511332e+00
5.052151605473411244e+00
5.053113579046726755e+00
5.054071559948948966e+00
5.055028463561312968e+00
5.055988531441091283e+00
5.056951583362487845e+00
5.057916717925966310e+00
5.058883179532413621e+00
5.059850317481525472e+00
5.060819103524941909e+00
5.061786928344836234e+00
5.062751497520226351e+00
5.063717189274673736e+00
5.064685606334885293e+00
5.065656296981278395e+00
5.066630850974359390e+00
5.067606394895101118e+00
5.068582380785197294e+00
5.069558606264692457e+00
5.070532304884633135e+00
5.071504196022071476e+00
5.072476059133361304e+00
5.073448127239504224e+00
5.074421160718389778e+00
5.075394553991720237e+00
5.076370293475440221e+00
5.077347111656771439e+00
5.078323482271847489e+00
5.079301780820784096e+00
5.080280028040398577e+00
5.081257629369767770e+00
5.082236312854556459e+00
5.083217876783328038e+00
5.084200797029525098e+00
5.085184121494481069e+00
5.086167658164192140e+00
5.087148633857579760e+00
5.088132228340124463e+00
5.089117649827332279e+00
5.090097799536226653e+00
5.091075565297431105e+00
5.092055070912000048e+00
5.093034757051537298e+00
5.094015057475580477e+00
5.094997971245111223e+00
5.095983849369125629e+00
5.096975344762388005e+00
5.097969797234630285e+00
5.098964367479935866e+00
5.099961349044141556e+00
5.100957715871659026e+00
5.101952876673930604e+00
5.102946834721218572e+00
5.103939001898706529e+00
5.104930543839482304e+00
5.105921347515748110e+00
5.106911763584322195e+00
5.107901234090611808e+00
5.108890198640476221e+00
5.109879273610822281e+00
5.110867997791859629e+00
5.111859882886736095e+00
5.112854431579444636e+00
5.113847001635943634e+00
5.114840015609304125e+00
5.115832542048272202e+00
5.116823429543257973e+00
5.117813507762510206e+00
5.118803253479614845e+00
5.119796019147132782e+00
5.120789540596584644e+00
5.121780295561426222e+00
5.122767682760938079e+00
5.123760278698620496e+00
5.124759238517139437e+00
5.125754596704094723e+00
5.126748935548282482e+00
5.127742295865798106e+00
5.128733612197849290e+00
5.129725550388425148e+00
5.130715893643674974e+00
5.131704450755332658e+00
5.132695200604004526e+00
5.133687478180569919e+00
5.134680413913946140e+00
5.135674813546784456e+00
5.136671326947387151e+00
5.137671307106550067e+00
5.138672321982636682e+00
5.139673899565774029e+00
5.140672434112037337e+00
5.141668919889535339e+00
5.142669628168916596e+00
5.143672421785081994e+00
5.144674371025594439e+00
5.145674391495536959e+00
5.146673502650030763e+00
5.147672009364222312e+00
5.148669440662769325e+00
5.149666145993185395e+00
5.150664111531996880e+00
5.151664715332310074e+00
5.152667160658532808e+00
5.153670836665827260e+00
5.154673860146805175e+00
5.155675751422922559e+00
5.156680323055245374e+00
5.157686734636308223e+00
5.158694089680608386e+00
5.159704654028659299e+00
5.160714187990254054e+00
5.161720533769987185e+00
5.162726337814514288e+00
5.163730622635314127e+00
5.164735576197155176e+00
5.165744239425244189e+00
5.166754135677646964e+00
5.167763359539298662e+00
5.168770112408538786e+00
5.169779622808524877e+00
5.170791511290408593e+00
5.171802217983477057e+00
5.172814569220190783e+00
5.173828182733939407e+00
5.174843556899281438e+00
5.175861970099028930e+00
5.176878287816630397e+00
5.177891200201722555e+00
5.178904986578015901e+00
5.179917124407978690e+00
5.180927928769627933e+00
5.181943079858609025e+00
5.182962872798040799e+00
5.183982571881066370e+00
5.185002959023424118e+00
5.186027547215364741e+00
5.187054047337985807e+00
5.188080022685394255e+00
5.189106153295051094e+00
5.190135599250464971e+00
5.191165704929193048e+00
5.192191989981865596e+00
5.193220919248096479e+00
5.194251644861553885e+00
5.195281768726441207e+00
5.196315207441935868e+00
5.197347566759597193e+00
5.198377896453041380e+00
5.199411082212571422e+00
5.200447376719673720e+00
5.201486117241921114e+00
5.202527440186128338e+00
5.203568228822367914e+00
5.204608663100065868e+00
5.205649271998630923e+00
5.206693674993241316e+00
5.207742826454221152e+00
5.208791228094366232e+00
5.209840697757338823e+00
5.210892477682520507e+00
5.211945684498849651e+00
5.213000830418640597e+00
5.214057282136034033e+00
5.215112907130142972e+00
5.216171560313199507e+00
5.217232757944053390e+00
5.218294750293759776e+00
5.219356688347082773e+00
5.220418336106567914e+00
5.221483820792039765e+00
5.222550839372199327e+00
5.223615809797907517e+00
5.224680269323984660e+00
5.225747248456800165e+00
5.226813048885881052e+00
5.227879749027803058e+00
5.228948838792468301e+00
5.230018178455821065e+00
5.231087966460758132e+00
5.232157112977847468e+00
5.233226836531247983e+00
5.234298858679641953e+00
5.235372589255479880e+00
5.236442124495313877e+00
5.237505162969979366e+00
5.238564304544006234e+00
5.239627213081371693e+00
5.240699585073957500e+00
5.241776352682517626e+00
5.242851892340820719e+00
5.243928036844436313e+00
5.245006923892419515e+00
5.246085476851132690e+00
5.247162559408788951e+00
5.248242594495445168e+00
5.249327925277160745e+00
5.250410831916438426e+00
5.251495515397213154e+00
5.252586502298810522e+00
5.253677193563853542e+00
5.254765500152258184e+00
5.255850376724250594e+00
5.256931352067902630e+00
5.258014834872212440e+00
5.259102233196313314e+00
5.260187914479937277e+00
5.261272691413513058e+00
5.262357583175613307e+00
5.263444466356443030e+00
5.264535207087235769e+00
5.265627731733874661e+00
5.266719546091490400e+00
5.267808096528112216e+00
5.268893691182173100e+00
5.269976444830601459e+00
5.271060325017606019e+00
5.272147802938781602e+00
5.273235687128160265e+00
5.274326999245768199e+00
5.275420505807359994e+00
5.276512903561402901e+00
5.277608821574819586e+00
5.278708135720404648e+00
5.279805220077017580e+00
5.280902995081100393e+00
5.282004319567374928e+00
5.283108585658083278e+00
5.284211901023318170e+00
5.285312721803278713e+00
5.286410413144054132e+00
5.287505609405800833e+00
5.288601779836772820e+00
5.289698641532093681e+00
5.290797364421726989e+00
5.291896520173924756e+00
5.292995709855019548e+00
5.294100255934121257e+00
5.295206953235997993e+00
5.296308889978559975e+00
5.297406527948259836e+00
5.298502263676911461e+00
5.299599093496092372e+00
5.300700100658254144e+00
5.301804563996928010e+00
5.302911344481754163e+00
5.304020970662181256e+00
5.305131904258840514e+00
5.306239482117927508e+00
5.307343859992819546e+00
5.308452548190913056e+00
5.309564424749488865e+00
5.310673700684752419e+00
5.311784501453659324e+00
5.312901129980755144e+00
5.314021378221987391e+00
5.315142982648449532e+00
5.316266302202445893e+00
5.317394338278731425e+00
5.318527824289379424e+00
5.319658850236169023e+00
5.320780599511178544e+00
5.321898446358694912e+00
5.323021163220546192e+00
5.324148259652041304e+00
5.325273225894529894e+00
5.326396605484558400e+00
5.327521640795978008e+00
5.328647604195007936e+00
5.329775701944404531e+00
5.330905872141929791e+00
5.332032521905214040e+00
5.333159421747250661e+00
5.334289671226961183e+00
5.335421764486961926e+00
5.336556690080244358e+00
5.337690763679635353e+00
5.338826326406364231e+00
5.339965457031823348e+00
5.341106295365565693e+00
5.342245486096122598e+00
5.343384004838491741e+00
5.344525104374631574e+00
5.345665038488682796e+00
5.346806156628497675e+00
5.347950064251669744e+00
5.349096576677035308e+00
5.350248097892719379e+00
5.351400395284299449e+00
5.352553762443249319e+00
5.353709730400839639e+00
5.354864134900187089e+00
5.356017280434244299e+00
5.357174076864104961e+00
5.358334586574242664e+00
5.359496025162306942e+00
5.360659682379663060e+00
5.361823431988406163e+00
5.362987365310007526e+00
5.364152405564521331e+00
5.365315769641820332e+00
5.366480946588513490e+00
5.367650593423002547e+00
5.368824008141098503e+00
5.370000605894575507e+00
5.371179172183983219e+00
5.372362542326031054e+00
5.373545704827836111e+00
5.374723107582152437e+00
5.375902740620530196e+00
5.377089110933672700e+00
5.378277989906284695e+00
5.379464320720271253e+00
5.380649660391298106e+00
5.381837224661927266e+00
5.383027771303916076e+00
5.384219097498687212e+00
5.385408221342319557e+00
5.386597633457516743e+00
5.387789792848138859e+00
5.388981861137269291e+00
5.390172525988011998e+00
5.391365089240275132e+00
5.392556785973223299e+00
5.393746408203705656e+00
5.394936600727405995e+00
5.396126338611198392e+00
5.397315976902138601e+00
5.398508222494776021e+00
5.399704378940115568e+00
5.400905678153349321e+00
5.402109235289906941e+00
5.403309020841095212e+00
5.404505708361404537e+00
5.405700654614248535e+00
5.406899999602340579e+00
5.408105913518811647e+00
5.409311574887566643e+00
5.410517341591869034e+00
5.411724339721151189e+00
5.412929500104626257e+00
5.414137763025614447e+00
5.415351729596324937e+00
5.416572540540744107e+00
5.417798294693166206e+00
5.419021255464289588e+00
5.420243010244966797e+00
5.421461973711276805e+00
5.422676997921645814e+00
5.423888556429677266e+00
5.425098241974349200e+00
5.426310515210742480e+00
5.427526020889187564e+00
5.428745682702570186e+00
5.429968741694408685e+00
5.431192451871865501e+00
5.432415515695556252e+00
5.433637836173373259e+00
5.434863191853998465e+00
5.436094154040152837e+00
5.437323463841206461e+00
5.438552070578401398e+00
5.439781962558273065e+00
5.441008079846757717e+00
5.442232367230941392e+00
5.443457031049367068e+00
5.444685972385517658e+00
5.445917545264675752e+00
5.447147549677067602e+00
5.448378805348306209e+00
5.449611893333354828e+00
5.450843666252494835e+00
5.452070626571064338e+00
5.453296061359786506e+00
5.454529230605010603e+00
5.455766519337950093e+00
5.456999524580251837e+00
5.458232851334277491e+00
5.459471327930954132e+00
5.460707505686189123e+00
5.461935989915519762e+00
5.463161610272406321e+00
5.464388138885182045e+00
5.465618331023577525e+00
5.466856320886139819e+00
5.468102579128659713e+00
5.469354726189419758e+00
5.470605231488212539e+00
5.471853410679496044e+00
5.473103952712370379e+00
5.474355458988559242e+00
5.475609282150767143e+00
5.476866765686856375e+00
5.478126812993570738e+00
5.479386571130094197e+00
5.480644015295223603e+00
5.481904161901450578e+00
5.483170589229904301e+00
5.484441023039781093e+00
5.485710541838729526e+00
5.486976576691312779e+00
5.488240435899331970e+00
5.489503437732102142e+00
5.490766257121084237e+00
5.492030974477400740e+00
5.493299325522475129e+00
5.494569212174124750e+00
5.495839787421115119e+00
5.497107644201649101e+00
5.498373957543451596e+00
5.499642179706627054e+00
5.500911424788122339e+00
5.502186049094810905e+00
5.503470577737782143e+00
5.504759547528102814e+00
5.506048334397982913e+00
5.507339978225944677e+00
5.508633708464204304e+00
5.509924232100168240e+00
5.511208334246942009e+00
5.512495090294960320e+00
5.513792256179547380e+00
5.515093930261695476e+00
5.516394322597392375e+00
5.517690297470585925e+00
5.518985653938633718e+00
5.520287422523831644e+00
5.521593519946031314e+00
5.522899449472686406e+00
5.524204062295548390e+00
5.525511269371088829e+00
5.526824298315061057e+00
5.528137503505161199e+00
5.529451775213344078e+00
5.530775212260179430e+00
5.532099822951015433e+00
5.533422770632878240e+00
5.534744571201308361e+00
5.536062489284104160e+00
5.537384102256874385e+00
5.538714786944863633e+00
5.540053453348906309e+00
5.541395561407056469e+00
5.542739114686816571e+00
5.544082695127437788e+00
5.545431461181056676e+00
5.546783360980067634e+00
5.548131294554093706e+00
5.549480975016750861e+00
5.550837050198726530e+00
5.552192398666681683e+00
5.553544894687266975e+00
5.554901266939602067e+00
5.556258059067537225e+00
5.557615983177774943e+00
5.558980640148569741e+00
5.560344572165460519e+00
5.561708315143858883e+00
5.563076038039427296e+00
5.564442480745330322e+00
5.565812044153010341e+00
5.567189737595453103e+00
5.568565513446690041e+00
5.569939533932014797e+00
5.571317628454590221e+00
5.572698762510283288e+00
5.574076694003088583e+00
5.575450460937567243e+00
5.576825551068744780e+00
5.578200319020888642e+00
5.579576928592620000e+00
5.580958576275069305e+00
5.582343981945555811e+00
5.583730848128781510e+00
5.585122198045905151e+00
5.586513571128662647e+00
5.587901046662964610e+00
5.589293633798241068e+00
5.590694314674993670e+00
5.592096539930083487e+00
5.593491961632969023e+00
5.594885001285972770e+00
5.596286020563172592e+00
5.597696579749155354e+00
5.599111361853857716e+00
5.600524279492588242e+00
5.601937829559338056e+00
5.603354084537046198e+00
5.604772138512728041e+00
5.606191233315546363e+00
5.607614704340163847e+00
5.609042731996900955e+00
5.610468853801532596e+00
5.611896286879682449e+00
5.613326609766327024e+00
5.614754686055226429e+00
5.616182097980870758e+00
5.617609747622764438e+00
5.619035799137751752e+00
5.620462065029249388e+00
5.621886506486180046e+00
5.623313651058903240e+00
5.624748762930125601e+00
5.626186225683888154e+00
5.627624503898735142e+00
5.629064949712629939e+00
5.630507100032649426e+00
5.631951548717459843e+00
5.633401142569365305e+00
5.634849923394855686e+00
5.636298184090724028e+00
5.637749442086467333e+00
5.639199479721002994e+00
5.640651233713205315e+00
5.642101332119258572e+00
5.643548495661434572e+00
5.645000644039932958e+00
5.646455138740416935e+00
5.647913194989816255e+00
5.649377926929212812e+00
5.650843979995367583e+00
5.652313178975873598e+00
5.653789326301948748e+00
5.655269081126797381e+00
5.656747886135510939e+00
5.658234013454357836e+00
5.659724087530616288e+00
5.661210485674012638e+00
5.662697169046999157e+00
5.664187302967035542e+00
5.665676442194250484e+00
5.667165293888638544e+00
5.668656555694646215e+00
5.670148095436471358e+00
5.671644459148708961e+00
5.673144536443651020e+00
5.674645876888461338e+00
5.676145673645888401e+00
5.677644176465292070e+00
5.679142752602496458e+00
5.680646847348672424e+00
5.682155722200016967e+00
5.683666511516975994e+00
5.685178371638548889e+00
5.686690152998602699e+00
5.688203118370282141e+00
5.689710760037045567e+00
5.691218540504949353e+00
5.692734879445760399e+00
5.694263690351284879e+00
5.695804956654450635e+00
5.697346198550846452e+00
5.698888432447231089e+00
5.700432863425026753e+00
5.701982940315177828e+00
5.703542413899627128e+00
5.705097260780641832e+00
5.706647417056171179e+00
5.708198683012930097e+00
5.709750561288533532e+00
5.711307256824717626e+00
5.712866619706780114e+00
5.714426728630198404e+00
5.715993714248322810e+00
5.717565368398974002e+00
5.719136901671841855e+00
5.720711680172920310e+00
5.722297500289727168e+00
5.723890750242587977e+00
5.725484684706525940e+00
5.727080021312707991e+00
5.728672107984454698e+00
5.730266986413600883e+00
5.731870060520790844e+00
5.733475434554841321e+00
5.735083311709263221e+00
5.736693505614032240e+00
5.738306045113834131e+00
5.739922997381083469e+00
5.741546067919863994e+00
5.743168466639271941e+00
5.744786234580782747e+00
5.746405533656614217e+00
5.748028792723600233e+00
5.749654117260912578e+00
5.751282508289887296e+00
5.752917382688334413e+00
5.754557183755029115e+00
5.756192939017693355e+00
5.757822488394829463e+00
5.759453147132247430e+00
5.761090589826849850e+00
5.762737557320970261e+00
5.764390823621101667e+00
5.766046552549822124e+00
5.767707814205821570e+00
5.769376721850881573e+00
5.771048574236600004e+00
5.772718693572859827e+00
5.774385170622779562e+00
5.776057440536601639e+00
5.777735574273175523e+00
5.779418172656495933e+00
5.781100249821490955e+00
5.782773336248199669e+00
5.784450935602869492e+00
5.786138462153599171e+00
5.787834996721542780e+00
5.789533548298359200e+00
5.791228512862527822e+00
5.792925700102379949e+00
5.794627529108889341e+00
5.796332061394364743e+00
5.798035517361148194e+00
5.799743983299181060e+00
5.801456288336665601e+00
5.803165099386082382e+00
5.804878784222476718e+00
5.806602824433555909e+00
5.808338255862593336e+00
5.810074582942824861e+00
5.811804804785224654e+00
5.813538852760361308e+00
5.815279636824596921e+00
5.817025107763245551e+00
5.818770599941961663e+00
5.820518181401998170e+00
5.822271729810845287e+00
5.824036314858323848e+00
5.825811348570482551e+00
5.827589309247432681e+00
5.829369926310391747e+00
5.831148828599006073e+00
5.832923659245288661e+00
5.834698662143393832e+00
5.836487712848123621e+00
5.838295442757249987e+00
5.840108850499429849e+00
5.841915919512053357e+00
5.843714242973020667e+00
5.845513859801141798e+00
5.847313602780808139e+00
5.849113282565818750e+00
5.850914648566479137e+00
5.852712012765050709e+00
5.854515159611091590e+00
5.856326323493362906e+00
5.858140084106286061e+00
5.859953355211737325e+00
5.861772110870250074e+00
5.863598719296680528e+00
5.865427433212038189e+00
5.867255972662081653e+00
5.869079796967226592e+00
5.870907920794637747e+00
5.872746192490317263e+00
5.874584040852345979e+00
5.876420776616599007e+00
5.878263544437002608e+00
5.880112391246044012e+00
5.881964326224946582e+00
5.883816510722556181e+00
5.885660060259437110e+00
5.887500747637303355e+00
5.889353643485386591e+00
5.891220320582253756e+00
5.893091004691608958e+00
5.894955356948705649e+00
5.896822027344173378e+00
5.898700970083646133e+00
5.900589353378986601e+00
5.902470098438724833e+00
5.904343787747143857e+00
5.906223253477692836e+00
5.908113789583947728e+00
5.910015375187567699e+00
5.911913850733797382e+00
5.913813605879553847e+00
5.915715556394041563e+00
5.917611930683866817e+00
5.919502758320597025e+00
5.921400013477012614e+00
5.923311615500540306e+00
5.925221926059220046e+00
5.927136836237616002e+00
5.929062863000157613e+00
5.930996459126121501e+00
5.932937767452038713e+00
5.934875943268260734e+00
5.936802553224674206e+00
5.938726346667691836e+00
5.940654311606801130e+00
5.942579528941983824e+00
5.944503483000246113e+00
5.946430455651401381e+00
5.948359542987536663e+00
5.950300772992503262e+00
5.952251922285189956e+00
5.954206907922703351e+00
5.956170349992055080e+00
5.958134329126573370e+00
5.960094195805595518e+00
5.962057015518928971e+00
5.964032142369430467e+00
5.966024468821326643e+00
5.968025861029277124e+00
5.970028782489773533e+00
5.972030564577694989e+00
5.974033725824368091e+00
5.976035834525833756e+00
5.978034702356977981e+00
5.980040635146746553e+00
5.982058104449635039e+00
5.984086164103020522e+00
5.986114901826202761e+00
5.988139099842276103e+00
5.990166977736332221e+00
5.992203019137521736e+00
5.994248450872717626e+00
5.996303224722935532e+00
5.998361997245773125e+00
6.000423386261738656e+00
6.002488211792232242e+00
6.004560333084964618e+00
6.006638819709976929e+00
6.008721226183508790e+00
6.010808887770046738e+00
6.012896160710421434e+00
6.014996180490564726e+00
6.017114026661086079e+00
6.019240690460070375e+00
6.021376173108692775e+00
6.023523330374306539e+00
6.025681168562372569e+00
6.027848739302177350e+00
6.030022175098528336e+00
6.032196976812807421e+00
6.034368042903118123e+00
6.036539727429435231e+00
6.038726704405592116e+00
6.040918323618416963e+00
6.043104703243188602e+00
6.045285972209566872e+00
6.047464703416501663e+00
6.049644860319891571e+00
6.051828180963605419e+00
6.054030221601198747e+00
6.056252799012672661e+00
6.058478205931254301e+00
6.060693251204147813e+00
6.062892727087391798e+00
6.065088535641459444e+00
6.067290531262586661e+00
6.069499425809224746e+00
6.071718462581618958e+00
6.073946350451093323e+00
6.076177596428800953e+00
6.078415219499785138e+00
6.080658534748623723e+00
6.082900371325670186e+00
6.085143177038228934e+00
6.087386607928698012e+00
6.089626782186274845e+00
6.091870637878173511e+00
6.094119542514830457e+00
6.096370077128880460e+00
6.098617629547990582e+00
6.100863465531933372e+00
6.103109254368156655e+00
6.105351443241162634e+00
6.107594223681151568e+00
6.109844779077530319e+00
6.112106930752672973e+00
6.114387680549646653e+00
6.116674445359476131e+00
6.118958490785626481e+00
6.121250386490231676e+00
6.123548660211901584e+00
6.125845792509434951e+00
6.128136658831677686e+00
6.130426279408291101e+00
6.132722067844515124e+00
6.135021735241031671e+00
6.137327043561630724e+00
6.139641367647378445e+00
6.141968579646088777e+00
6.144307878921863697e+00
6.146649847255668320e+00
6.148999796576799071e+00
6.151353445131202413e+00
6.153699913022248502e+00
6.156050564375060041e+00
6.158410349215176716e+00
6.160776641081049831e+00
6.163152413937506680e+00
6.165538256896725855e+00
6.167934656434412410e+00
6.170339598220907718e+00
6.172755401840824163e+00
6.175179598803949510e+00
6.177611774883820850e+00
6.180054087276175778e+00
6.182511283372143396e+00
6.184985428900658277e+00
6.187468084083639575e+00
6.189958641118741056e+00
6.192451497895477885e+00
6.194944514305668726e+00
6.197441448996418245e+00
6.199940624514219678e+00
6.202456850982385639e+00
6.204999927852639097e+00
6.207558076903833211e+00
6.210123795771516519e+00
6.212698950213511040e+00
6.215271328525536099e+00
6.217836038227253503e+00
6.220405081964450744e+00
6.222989581555633976e+00
6.225597358622174227e+00
6.228220915221501564e+00
6.230843328228511169e+00
6.233476900498744477e+00
6.236122445051823782e+00
6.238769095004551346e+00
6.241412566518668825e+00
6.244051071529930219e+00
6.246696857201722075e+00
6.249356422291299396e+00
6.252021657568938906e+00
6.254688451200403065e+00
6.257359554325146789e+00
6.260025016738223869e+00
6.262690211542074614e+00
6.265362266115722001e+00
6.268035034318479859e+00
6.270711409504865941e+00
6.273404017038634706e+00
6.276111799106383948e+00
6.278826965342290123e+00
6.281557711719006676e+00
6.284295714400450983e+00
6.287025787410946087e+00
6.289742074210968426e+00
6.292451029867959456e+00
6.295186176651063725e+00
6.297945248587274669e+00
6.300716375277974457e+00
6.303498825873451672e+00
6.306289584873139731e+00
6.309088476149070424e+00
6.311895195643568712e+00
6.314709148911122227e+00
6.317518028537780772e+00
6.320340120034228626e+00
6.323182917284895233e+00
6.326028398881945236e+00
6.328888088735875606e+00
6.331766971553753898e+00
6.334654990209285685e+00
6.337555027037933719e+00
6.340472140116051314e+00
6.343398951349306536e+00
6.346339332142768797e+00
6.349297597314421893e+00
6.352259830726561418e+00
6.355216391482594318e+00
6.358173943447211762e+00
6.361131734355483403e+00
6.364082696300818576e+00
6.367038269599655465e+00
6.370019574379947258e+00
6.373029244143117111e+00
6.376054107254837788e+00
6.379092177182768886e+00
6.382133595528344472e+00
6.385166524227835261e+00
6.388212722072104555e+00
6.391281780823726777e+00
6.394360200551236773e+00
6.397456629459320254e+00
6.400568831728551622e+00
6.403677161195028056e+00
6.406780097848603361e+00
6.409876508170976983e+00
6.412968267988528481e+00
6.416074064587564685e+00
6.419200794572849311e+00
6.422345613742969306e+00
6.425488436111471913e+00
6.428618102960918179e+00
6.431745799173721245e+00
6.434878175732968941e+00
6.438030536925702485e+00
6.441207793632425904e+00
6.444399074686276485e+00
6.447611168088212885e+00
6.450836034843613120e+00
6.454045106672969823e+00
6.457249743202885028e+00
6.460469858371090446e+00
6.463706970602499879e+00
6.466962837881644610e+00
6.470237584646356233e+00
6.473536804909875819e+00
6.476846717832608569e+00
6.480159302015326972e+00
6.483504013157438628e+00
6.486891126749094738e+00
6.490288994382673593e+00
6.493687285760372241e+00
6.497107312517972133e+00
6.500552655384542078e+00
6.504000133904912495e+00
6.507447821711852320e+00
6.510906157346098233e+00
6.514376549906797820e+00
6.517873033225299650e+00
6.521381745597190083e+00
6.524909509708717970e+00
6.528469006688675691e+00
6.532045240876168890e+00
6.535630191203838812e+00
6.539227950511850018e+00
6.542851326385813238e+00
6.546476295451453709e+00
6.550097594260394729e+00
6.553725650278376058e+00
6.557368345396721310e+00
6.561032657567582582e+00
6.564697274204196908e+00
6.568369891854839437e+00
6.572086851031057719e+00
6.575836379613384963e+00
6.579577550440626865e+00
6.583333730046095233e+00
6.587127515811993739e+00
6.590963973697157030e+00
6.594837148202475241e+00
6.598716723937576134e+00
6.602622617425637053e+00
6.606559175673130113e+00
6.610496241438528209e+00
6.614445169713142114e+00
6.618426958350071665e+00
6.622434164072012130e+00
6.626469598080827694e+00
6.630515279793157468e+00
6.634555380597681129e+00
6.638613059184423015e+00
6.642700226965561505e+00
6.646821671967710898e+00
6.650949214488146133e+00
6.655060597364442998e+00
6.659182650853704644e+00
6.663323857997490940e+00
6.667504175967645885e+00
6.671727069196859539e+00
6.675946485322702628e+00
6.680165107962915627e+00
6.684387967691620247e+00
6.688614447747379899e+00
6.692872743696154814e+00
6.697149005869114546e+00
6.701428846547228702e+00
6.705713567376334616e+00
6.709996671580813477e+00
6.714295540984414501e+00
6.718626672555770618e+00
6.722972238527503919e+00
6.727316512618489064e+00
6.731674647251458588e+00
6.736055837559554504e+00
6.740466526189296204e+00
6.744915835844945917e+00
6.749394116347471773e+00
6.753905351297542659e+00
6.758438719255964067e+00
6.763003238377631732e+00
6.767601178383723770e+00
6.772208513739229829e+00
6.776825951628794087e+00
6.781455317768045887e+00
6.786112684363242664e+00
6.790825287756224071e+00
6.795583521921920500e+00
6.800359369498648832e+00
6.805184333321834700e+00
6.810048137426758075e+00
6.814928433468441682e+00
6.819848787860412820e+00
6.824802837732034888e+00
6.829749861336538608e+00
6.834683142033578740e+00
6.839634262199195014e+00
6.844574043523953044e+00
6.849509761738775460e+00
6.854490724905426546e+00
6.859527566286406142e+00
6.864623311741138600e+00
6.869733152050924829e+00
6.874829802582893556e+00
6.879954818290607399e+00
6.885132212160325338e+00
6.890365844897825554e+00
6.895663252635237050e+00
6.901016438868813552e+00
6.906384224229583424e+00
6.911785835666741207e+00
6.917273812809007438e+00
6.922870616666155108e+00
6.928535158162611118e+00
6.934222544749569117e+00
6.939932808704973866e+00
6.945635619045939180e+00
6.951396143843301623e+00
6.957234415619949708e+00
6.963091828156369623e+00
6.968997693560029738e+00
6.974946467211935897e+00
6.980891469888902634e+00
6.986882458603629331e+00
6.992948132206609380e+00
6.999008797692090056e+00
7.005058707295027887e+00
7.011190754294337246e+00
7.017397004468765687e+00
7.023666073518874065e+00
7.030005493590962828e+00
7.036403592077698832e+00
7.042814880367942898e+00
7.049211653843114433e+00
7.055688888856384011e+00
7.062243766266594669e+00
7.068817274441660636e+00
7.075459699461642771e+00
7.082183514199156704e+00
7.088961881664511466e+00
7.095833376241964530e+00
7.102777129448639926e+00
7.109776090917089064e+00
7.116861207832828384e+00
7.124101286405140065e+00
7.131479275593685330e+00
7.138994918996993455e+00
7.146708526631972980e+00
7.154594553265953394e+00
7.162712452296920773e+00
7.170963791822441813e+00
7.179259107264339690e+00
7.187730663693669975e+00
7.196428897708483596e+00
7.205303914383086372e+00
7.214176865898966007e+00
7.223011390471511639e+00
7.231933374720425078e+00
7.240932714129868941e+00
7.250056342233157203e+00
7.259354054706730786e+00
7.268784993787494209e+00
7.278318327111453989e+00
7.287979721800929234e+00
7.297958667273878319e+00
7.308236846568024525e+00
7.318620777503980435e+00
7.329140238078491798e+00
7.339850945546992023e+00
7.350652987982233100e+00
7.361525487150422542e+00
7.372638048172948544e+00
7.383837509002529664e+00
7.395155092251053830e+00
7.406798180971926548e+00
7.418835499866633043e+00
7.431377122694795112e+00
7.444343176455273436e+00
7.457696117126625168e+00
7.471453589443942889e+00
7.485501636525958347e+00
7.499614328401432495e+00
7.513726695466845129e+00
7.528036084063217892e+00
7.542635968826004067e+00
7.557499074314222298e+00
7.572839912139166074e+00
7.588716859836511119e+00
7.604920170557654124e+00
7.621316567196385172e+00
7.638119329300203653e+00
7.655361630634679670e+00
7.673133364037144410e+00
7.691726407419135825e+00
7.711031698641464871e+00
7.730960868988303147e+00
7.751732266185183740e+00
7.773794272474502165e+00
7.797229406631773330e+00
7.821307286524457503e+00
7.845195025615730344e+00
7.868680114857935060e+00
7.892404432732637254e+00
7.917617657676728093e+00
7.944764300512381361e+00
7.973326071251962688e+00
8.002519913358842274e+00
8.031524459385490644e+00
8.060746462913057186e+00
8.091676333741080640e+00
8.125615594122036711e+00
8.162564605808123375e+00
8.201729199383192892e+00
8.242079758503585651e+00
8.284455959826987126e+00
8.332340647670870126e+00
8.388545670378441343e+00
8.458191206905755877e+00
8.543738793442015478e+00
8.652855586683553923e+00
8.800947828958037178e+00
9.027924204309323741e+00


==> anc/Fig03_omega_all_states_inset_L16.txt <==
1.122018454301960028e-04
1.412537544622760035e-04
1.778279410038919987e-04
2.238721138568339957e-04
2.818382931264450130e-04
3.548133892335760269e-04
4.466835921509640242e-04
5.623413251903499645e-04
7.079457843841380172e-04
8.912509381337460406e-04
1.000000000000000056e-01
3.000000000000000444e-01
5.000000000000000000e-01
7.000000000000000666e-01
9.000000000000000222e-01
1.100000000000000089e+00
1.300000000000000044e+00
1.500000000000000000e+00
1.700000000000000178e+00
1.900000000000000133e+00
2.100000000000000089e+00
2.300000000000000266e+00
2.500000000000000000e+00
2.700000000000000178e+00
2.900000000000000355e+00
3.100000000000000089e+00
3.300000000000000266e+00
3.500000000000000000e+00
3.700000000000000178e+00
3.900000000000000355e+00
4.100000000000000533e+00
4.299999999999999822e+00
4.500000000000000000e+00
4.700000000000000178e+00
4.900000000000000355e+00
5.100000000000000533e+00
5.300000000000000711e+00
5.500000000000000000e+00
5.700000000000000178e+00
5.900000000000000355e+00
6.100000000000000533e+00
6.300000000000000711e+00
6.500000000000000000e+00
6.700000000000000178e+00
6.900000000000000355e+00
7.100000000000000533e+00
7.300000000000000711e+00
7.500000000000000000e+00
7.700000000000000178e+00
7.900000000000000355e+00
8.099999999999999645e+00
8.300000000000000711e+00
8.500000000000000000e+00
8.700000000000001066e+00
8.900000000000000355e+00
9.099999999999999645e+00
9.300000000000000711e+00
9.500000000000000000e+00
9.700000000000001066e+00
9.900000000000000355e+00


==> anc/Fig03_omega_all_states_mainpanel_L16.txt <==
1.122018454301960028e-04
1.412537544622760035e-04
1.778279410038919987e-04
2.238721138568339957e-04
2.818382931264450130e-04
3.548133892335760269e-04
4.466835921509640242e-04
5.623413251903499645e-04
7.079457843841380172e-04
8.912509381337460406e-04
1.122018454301963904e-03
1.412537544622755048e-03
1.778279410038924053e-03
2.238721138568341203e-03
2.818382931264454792e-03
3.548133892335755823e-03
4.466835921509632219e-03
5.623413251903491838e-03
7.079457843841380389e-03
8.912509381337455419e-03
1.122018454301963383e-02
1.412537544622754181e-02
1.778279410038922578e-02
2.238721138568339208e-02
2.818382931264452884e-02
3.548133892335753048e-02
4.466835921509629270e-02
5.623413251903488369e-02
7.079457843841374665e-02
8.912509381337449521e-02
1.122018454301962620e-01
1.412537544622753105e-01
1.778279410038922925e-01
2.238721138568339486e-01
2.818382931264453717e-01
3.548133892335750827e-01
4.466835921509630380e-01
5.623413251903484067e-01
7.079457843841376885e-01
8.912509381337443415e-01
1.122018454301962898e+00
1.412537544622752383e+00
1.778279410038921649e+00
2.238721138568336322e+00
2.818382931264451496e+00
3.548133892335748385e+00
4.466835921509627383e+00
5.623413251903480514e+00
7.079457843841371556e+00
8.912509381337454073e+00
4.100000000000000533e+00
4.299999999999999822e+00
4.500000000000000000e+00
4.700000000000000178e+00
4.900000000000000355e+00
5.100000000000000533e+00
5.300000000000000711e+00
5.500000000000000000e+00
5.700000000000000178e+00
5.900000000000000355e+00
6.100000000000000533e+00
6.300000000000000711e+00
6.500000000000000000e+00
6.700000000000000178e+00
6.900000000000000355e+00
7.100000000000000533e+00
7.300000000000000711e+00
7.500000000000000000e+00
7.700000000000000178e+00
7.900000000000000355e+00
8.099999999999999645e+00
8.300000000000000711e+00
8.500000000000000000e+00
8.700000000000001066e+00
8.900000000000000355e+00
9.099999999999999645e+00
9.300000000000000711e+00
9.500000000000000000e+00
9.700000000000001066e+00
9.900000000000000355e+00


==> anc/Fig04_H_kin_const_vals.txt <==
# For L=12,13,14,15,16
1.663647404927846114e-03
1.142880202136679771e-03
6.829884738810528206e-04
3.747771843520140349e-04
2.188496388160001164e-04


==> anc/Fig04_H_kin_mainpanel_L12.txt <==
1.663647404927846114e-03
1.441014736472308929e-03
1.212664570162640641e-03
9.985731322407270447e-04
7.736885920778199550e-04
5.705381441041509124e-04
5.286217924324830824e-04
4.388029328684900474e-04
3.639081569001624853e-04
3.367067181890326974e-04
2.833183829261669718e-04
2.424712409187637695e-04
2.035909710786079272e-04
1.889923145502458177e-04
1.852190082838414166e-04
1.730412729735271362e-04
1.509348984967558128e-04
1.389097901477175405e-04
1.354314810133078911e-04
1.295980537879463208e-04
1.188676804169915609e-04
1.071300209974040507e-04
1.073383669281201253e-04
1.072351262563949864e-04
9.165484400455301461e-05
7.911356107676778277e-05
8.306351482018305328e-05
8.861108280266832284e-05
8.185776428842201898e-05
7.573875660011495585e-05
8.178162474260569290e-05
8.019711943720318802e-05
7.161760051217213609e-05
6.797395038531223155e-05
7.147930139675153481e-05
7.816346883223775207e-05
7.512277756771680137e-05
7.392095293453611402e-05
7.646555649401348914e-05
7.711737834205381289e-05
7.850310952008769118e-05
7.212055893681738297e-05
6.786409458751613657e-05
7.171056745578780606e-05
7.393158032704589297e-05
7.639157548077229640e-05
6.763099522857044129e-05
6.448973724978662270e-05
7.623601961265976952e-05
7.454429131104781754e-05
7.064479632476994254e-05
7.055579210558017447e-05
6.784056011468361205e-05
6.867882462032849167e-05
6.536030011680525218e-05
5.697141050680339585e-05
5.893939585284149247e-05
6.663519948974651428e-05
7.637860551129154471e-05
7.126903421966766566e-05
6.302293019180214536e-05
6.467066105613699745e-05
6.470838865419121860e-05
6.201881924197041992e-05
5.902716072926887257e-05
5.966751603788041927e-05
6.019786081455343399e-05
6.368324971449478933e-05
6.173758635614619533e-05
5.751615346370170354e-05
5.856993228907439182e-05
6.033030254604291958e-05
6.353037322965644643e-05
6.594920613447597237e-05
6.592763504164923804e-05
6.239855930379076233e-05
5.958169800538918307e-05
6.075582506255490137e-05
6.267240780974384540e-05
6.207158105634189927e-05
5.902600289449303590e-05
6.193951197076647214e-05
6.290927491775723690e-05
5.862346184167931145e-05
5.425626868458339520e-05
5.118661801484894637e-05
5.545128528841744374e-05
5.693255453982054679e-05
5.389615736857377278e-05
5.204619728723718178e-05
5.050794569122713309e-05
5.418105755949256092e-05
5.417940965898120732e-05
5.060026457074565906e-05
4.836751936199331899e-05
4.800133087563251266e-05
5.280931900057107099e-05
5.351130569971877018e-05
4.919807379711827003e-05
5.023990450891647412e-05
5.228272491330373341e-05
5.274932933736149922e-05
5.853007183334162653e-05
5.885624738803530288e-05
5.568191011438582318e-05
5.397647633559682031e-05
5.252136416781375737e-05
5.219305425831125662e-05
4.594633751776802389e-05
5.187587706278109904e-05
6.227242165848234363e-05
6.186331328132380254e-05
6.278792052947880834e-05
6.019143183479668815e-05
5.727035127648183259e-05
6.248057519111538426e-05
6.037900239856959614e-05
5.911557148530144302e-05
6.169069560280250478e-05
5.847040291032438129e-05
5.772781908194024456e-05
6.125528935610593867e-05
5.788376760201478208e-05
5.424427762098753682e-05
5.503849295448986080e-05
5.754429002226851304e-05
6.368737810180460121e-05
6.165571923895226878e-05
5.883943855519257175e-05
5.837853111865643591e-05
5.815171718067286026e-05
5.913053615879743156e-05
5.758911227228047570e-05
5.522807954542790967e-05
5.578521216791498675e-05
5.786163747647718458e-05
5.938580083199703825e-05
5.652406191570701397e-05
5.417757129340606192e-05
5.108602480004865727e-05
5.386210160555868377e-05
5.793982481757678303e-05
5.750894710870714066e-05
6.219267593890734824e-05
6.523109642496779546e-05
6.763420343697204454e-05
6.493179196202619708e-05
6.572479557255795593e-05
6.984561601934375036e-05
7.052152890450604590e-05
7.330913512038425431e-05
7.448248345790116354e-05
7.638701948272817385e-05
7.920152251147401885e-05
7.598687414188245515e-05
7.547660824392196524e-05
8.240087996106578946e-05
7.843539182377479125e-05
7.431815723258956721e-05
7.311097014222842918e-05
6.347188917389457775e-05
6.074343361025244455e-05
6.235071214366634106e-05
5.590176206496841983e-05
5.083487159448769297e-05
5.174719690648169773e-05
5.064266513622221001e-05
4.637980614595636281e-05
4.446181850416131264e-05
4.313114400091889333e-05
4.079009401446362756e-05
3.818899956771316744e-05
3.428415295171594827e-05
3.382525552970090991e-05
3.639475479413550939e-05
3.684628458658339702e-05
3.650939348723064495e-05
3.401694572360671392e-05
3.112121768260215726e-05
2.996079568930831689e-05
2.988923331287411829e-05
3.089483040609563148e-05
2.894570328183770547e-05
2.721104584813668602e-05
2.734621661178452808e-05
2.649109715130164948e-05
2.805247561767799851e-05
2.767001119917680019e-05
2.638540949021478315e-05
2.526741824564142217e-05
2.582637545938984585e-05
2.479206888870839651e-05
1.929185516788065041e-05
1.851442612741542704e-05
1.602332857582569912e-05
1.193585074241417516e-05
9.619821270067581442e-06
6.851525665951917431e-06
4.618469418440016400e-06
2.816451003216970755e-06
1.828151865016595821e-06
1.330290713642628732e-06
8.441717095178201193e-07
5.023185202679809938e-07
3.368835645850343748e-07
2.111076124235638104e-07
1.466922944705875589e-07
9.937229344290146002e-08
4.930146244738940994e-08
2.842414457855161705e-08
1.149451619998540952e-08
2.826651564784644145e-09


==> anc/Fig04_H_kin_mainpanel_L13.txt <==
1.142880202136679771e-03
1.200291573298093275e-03
1.153459865185101638e-03
9.390527078724416601e-04
8.738324767629894983e-04
8.217500789733396928e-04
7.561725795944518021e-04
7.454940187719328757e-04
6.797847438285227646e-04
5.714865750284488580e-04
5.015319662009865617e-04
4.798335504507515335e-04
4.324712218661544904e-04
4.100880191187258298e-04
3.800852606037501721e-04
3.740886422642476588e-04
3.425285353706495977e-04
2.995714472285613628e-04
2.758238706712980983e-04
2.488827107629956259e-04
2.582844714667174553e-04
2.570565544214227526e-04
2.260487063140465176e-04
2.141083855023772709e-04
2.030546330623325744e-04
1.956653260948872900e-04
1.910705923293407667e-04
1.720332120095165076e-04
1.568023862147258844e-04
1.480001936217649624e-04
1.562000506824973720e-04
1.486296290772547548e-04
1.434371352904011989e-04
1.496593288766381738e-04
1.358633644605636271e-04
1.252318899761589927e-04
1.193572611398208838e-04
1.117951569966351707e-04
1.110843747737883468e-04
1.088054986911188353e-04
1.038211331076725291e-04
9.694181448002189827e-05
9.162533132221966443e-05
9.027305842285732597e-05
9.025909513579701753e-05
8.822486946686939333e-05
8.381460244522088749e-05
8.149290419535084738e-05
8.134766724759447641e-05
7.681009853394244412e-05
7.740835338396751648e-05
7.337256853352699384e-05
7.000811326099750243e-05
7.347065307681320914e-05
6.797452037132928890e-05
6.457465311683597241e-05
6.853763980773383644e-05
6.246918571504470280e-05
6.097538541083934280e-05
6.405138057289638527e-05
5.949548929941784906e-05
5.892028313693333083e-05
5.573762136825572962e-05
5.495995031000741680e-05
5.639841237562346027e-05
5.699452853168672923e-05
5.425708040514192132e-05
5.105794255062174919e-05
5.092155462360964169e-05
5.095025507609655496e-05
4.747359410175679460e-05
4.994058175436665064e-05
5.185812772550964998e-05
4.584250398342951262e-05
4.218154742405906039e-05
4.181581067658861475e-05
4.488428034451142550e-05
4.290962961232050308e-05
4.039461217858983670e-05
3.979129686993690320e-05
3.951999734218694454e-05
4.155901901208433277e-05
4.109124141503074445e-05
4.016874187600906276e-05
4.182643597567353396e-05
4.049443766634104407e-05
3.969454175360001883e-05
3.981198231994967563e-05
3.868462795574267979e-05
3.881106252866591840e-05
3.888810639957163248e-05
3.894148906853805346e-05
3.935751149769181351e-05
3.849570896527668666e-05
3.795397645836331811e-05
4.015867004254623134e-05
4.018904499639103727e-05
3.779524360933492059e-05
3.917598961868920451e-05
3.928361314528029929e-05
3.578059601107220800e-05
3.793271089051798321e-05
3.738016029766363620e-05
3.400110691293052340e-05
3.680543926750347240e-05
3.847237686064596153e-05
3.731883444148547009e-05
3.587596235019823967e-05
3.540051765866577681e-05
3.675079090532803138e-05
3.622242471327438956e-05
3.499483739346686883e-05
3.466881139693996035e-05
3.648481510176953250e-05
3.619488840746434735e-05
3.485657843271840997e-05
3.610285936658540114e-05
3.477413474597035228e-05
3.540864393996622693e-05
3.538493566284169896e-05
3.358026520622775399e-05
3.460804918973475546e-05
3.420252484751024920e-05
3.358521053361931735e-05
3.598559858717840875e-05
3.585914479925061656e-05
3.347609127692824528e-05
3.495810657141922386e-05
3.425360218431829171e-05
3.339910258475686816e-05
3.440653427232677410e-05
3.229283548308890995e-05
3.273582012705024673e-05
3.629956637127946476e-05
3.702221852712125633e-05
3.586468301154676925e-05
3.426362584028423946e-05
3.463326641184479287e-05
3.560193882997506509e-05
3.459187459857008824e-05
3.486672394710257737e-05
3.503209205075891457e-05
3.325918263021155989e-05
3.126429939190432524e-05
3.098390224568428353e-05
3.204097512255790726e-05
3.474782042393438712e-05
3.582839364541046074e-05
3.639650221928161908e-05
3.552561819115940527e-05
3.520947726336732343e-05
3.533455896366476665e-05
3.345584360065987224e-05
3.338166754196580726e-05
3.278348895659731894e-05
3.411093652752937257e-05
3.437773013805802536e-05
3.459678925024106840e-05
3.372174818112448798e-05
3.218402448764989967e-05
3.430926477757336753e-05
3.433130367743812944e-05
3.261784966163897552e-05
3.241357704906301591e-05
3.412270812480729576e-05
3.343589105005501040e-05
3.262310940138490612e-05
3.318609075162466372e-05
3.342773054077167875e-05
3.269987488124858293e-05
3.144444075036812711e-05
3.121123265126834367e-05
3.321049011025786123e-05
3.492690350003985005e-05
3.363534393360985577e-05
3.312189513372235019e-05
3.461843341350996254e-05
3.506795449787618606e-05
3.186252506148848352e-05
3.240960334036656657e-05
3.317080624918243673e-05
3.054297431227173118e-05
2.898278742535970626e-05
2.876359732640667918e-05
3.064342439569462382e-05
3.116472983831882404e-05
3.220870188667388406e-05
3.210974147602477181e-05
3.048257977664938593e-05
3.175958184142924290e-05
3.264695575809973047e-05
3.225109195199155326e-05
3.207654266501332418e-05
3.103988922529133369e-05
3.052941046427107779e-05
3.160619805465706783e-05
3.105900097962716830e-05
2.893722791777147258e-05
2.773135393782553295e-05
2.809009054834609746e-05
3.043115799326859467e-05
3.107755471451476080e-05
2.853584433079073924e-05
2.670015380242673234e-05
2.904278618943899746e-05
3.197066670069141972e-05
3.005134858543269928e-05
2.955379063507105746e-05
3.058583944463827133e-05
3.123603844565220355e-05
3.241687648980239110e-05
3.166050818727665503e-05
3.097294302693919221e-05
2.976582044116007190e-05
2.862837660764283506e-05
2.898025069614097767e-05
2.871003690666822707e-05
2.899466506082955218e-05
2.976430279615331569e-05
2.821713763868569430e-05
2.663013566546353739e-05
2.664454501586039568e-05
2.707529789776320388e-05
2.811163246831305910e-05
2.822271438812452496e-05
2.578783828989348351e-05
2.593789555961913785e-05
2.742563300278524159e-05
2.834390138034211082e-05
3.036415642564328126e-05
3.029140666543716655e-05
2.775568538646421154e-05
2.684228843287655969e-05
2.813567771212914655e-05
2.828523162874733188e-05
2.882129957649169651e-05
3.005896208804703258e-05
2.859858883465917970e-05
2.702256159805867236e-05
2.855977112556468711e-05
2.814523845825177701e-05
2.665910098379765191e-05
2.779835907727108802e-05
2.868163071914226693e-05
2.926610969615137713e-05
2.836531475809701120e-05
2.710643064093540513e-05
2.554704801751898170e-05
2.588463074302141948e-05
2.932284846413019014e-05
2.868847535174398367e-05
2.607840112411119457e-05
2.560273855872129091e-05
2.617610566920917321e-05
2.797633726304823290e-05
2.995681767690395463e-05
3.079067386120227292e-05
2.859121892197241614e-05
2.713396493252931852e-05
2.856162417595154535e-05
2.976304781735039680e-05
2.951804287453294848e-05
2.848996690324975177e-05
2.800209832633861160e-05
2.832513956740959817e-05
2.759972248040404278e-05
2.710711685367920532e-05
2.972964253799389699e-05
2.898992447885748714e-05
2.633183910211801858e-05
2.684893266508941019e-05
2.864064461727567558e-05
2.893133248208509481e-05
2.795365437753454525e-05
2.630526634433223961e-05
2.685014922324014416e-05
2.777319675917286514e-05
2.619849578046624369e-05
2.710066369660139849e-05
2.788704170812098519e-05
2.715563797195698405e-05
2.757969743774185803e-05
2.929689656445803270e-05
2.989116892133571941e-05
2.665116080201498973e-05
2.668109785211337246e-05
2.950248214721709259e-05
2.872393871316206843e-05
2.780747837188003138e-05
2.922797584673465305e-05
2.910384484069002009e-05
2.700832649383653705e-05
2.619318952168187147e-05
2.736355790937945016e-05
2.896318056273625158e-05
2.929309287681665236e-05
2.968707378287152140e-05
2.888595312698260446e-05
2.851146957220174869e-05
2.783973354674696443e-05
2.712491373162143594e-05
2.648662551058766576e-05
2.688687587952976943e-05
2.898652921673923138e-05
2.852510051182904929e-05
2.651794307329074206e-05
2.613339032093455855e-05
2.770709807730795061e-05
2.928604983426948331e-05
2.895879977389215901e-05
2.673613509418711482e-05
2.753098068623061653e-05
2.885803531703515841e-05
2.867535085646713566e-05
2.668774402735425038e-05
2.736022675611382712e-05
3.106839851273712728e-05
2.883750703192992213e-05
2.792395540762546388e-05
2.811695931588101529e-05
2.678422895142833167e-05
2.779447782633902436e-05
2.617213001864503332e-05
2.547731138898781005e-05
2.701355966002431133e-05
2.639951131824237764e-05
2.510960011232958019e-05
2.632917610873164376e-05
2.720035369057845320e-05
2.602039927305994891e-05
2.540574380674941283e-05
2.618290380281887216e-05
2.697280279662800790e-05
2.582781326186359244e-05
2.658030622742186486e-05
2.855819976688841878e-05
2.819784613502478567e-05
2.810159943058781912e-05
2.839077807376610627e-05
2.800661383648322242e-05
2.757411473525785183e-05
2.623201702606480171e-05
2.609088900411542927e-05
2.597884669348038379e-05
2.557941898682976225e-05
2.536072515469982170e-05
2.480986988300404073e-05
2.618305482908646472e-05
2.736242337305193491e-05
2.812760640211524899e-05
2.788652325693049134e-05
2.713299402473545881e-05
2.685192446234078967e-05
2.582337767426698909e-05
2.624039383804978461e-05
2.685103413817877566e-05
2.727824251345751928e-05
2.616554159015881267e-05
2.560378612758825988e-05
2.557731961288868525e-05
2.474895732085203711e-05
2.653647863079994611e-05
2.854898106408195773e-05
2.852542333877026068e-05
2.700637935900970243e-05
2.643383654033220638e-05
2.702290776121724167e-05
2.661537884190070261e-05
2.492999206367269141e-05
2.445215325114870192e-05
2.585585264938151183e-05
2.708368906141811792e-05
2.879837026016117212e-05
2.785949715556773970e-05
2.642920285311265138e-05
2.661041156227435356e-05
2.665330772296522973e-05
2.724582455371750436e-05
2.762362860797379927e-05
2.766788240121063745e-05
2.577054862097090366e-05
2.505761335682376345e-05
2.661597906726639968e-05
2.779604284793198233e-05
2.887742144374604611e-05
2.902884383508036361e-05
2.758842788935220291e-05
2.774507073657355677e-05
2.735483699831177756e-05
2.645418273078113013e-05
2.711579749409402074e-05
2.681377363103112972e-05
2.638718120036626886e-05
2.677198621780740276e-05
2.928715175007306446e-05
2.811199097239259069e-05
2.524161806186009510e-05
2.646916018950017051e-05
2.800080263809578767e-05
2.786211198237142656e-05
2.710775032581832277e-05
2.731880109360022334e-05
2.785015586796351085e-05
2.851582867508521040e-05
2.958023747030652926e-05
2.961059254579933932e-05
2.891409342574161804e-05
2.854871387170895044e-05
2.692328310274501896e-05
2.702056817445421387e-05
2.840929296353749157e-05
2.952778621591172772e-05
2.908669637744197713e-05
3.004428946702409351e-05
3.077112800877669532e-05
3.128690281184122777e-05
3.424814950792517943e-05
3.618629607331623628e-05
3.547481779304234323e-05
3.306702509078748706e-05
3.465320011558590814e-05
3.594875877200682325e-05
3.472626459427215082e-05
3.319254599220208959e-05
3.146333297724133370e-05
3.308582981351166605e-05
3.336319481396203958e-05
3.345313534733728041e-05
3.566533241798424368e-05
3.521429536129447579e-05
3.439020382006460037e-05
3.354424012671844559e-05
3.371431360846953185e-05
3.582084694635846348e-05
3.464458302300115643e-05
3.324158294720808593e-05
3.313050096454286887e-05
3.428143810155674052e-05
3.477137975395776156e-05
3.439625608039140333e-05
3.586495692763052689e-05
3.441632653073717254e-05
3.248817231378571530e-05
3.277419134091265248e-05
3.565522216612068159e-05
3.774298674000891408e-05
3.601375013361711696e-05
3.427785324281076011e-05
3.357997672542190764e-05
3.250059254050414786e-05
3.290220121703080100e-05
3.444054187326775533e-05
3.499776647818074698e-05
3.444469542050415889e-05
3.368329571735408974e-05
3.572363045876633252e-05
3.966210528737157507e-05
3.990250164620339613e-05
4.086549398042588910e-05
4.006667749811089517e-05
3.776758834686448580e-05
3.805332635878247682e-05
3.733120125669259811e-05
3.812525286452099385e-05
3.879843572856961635e-05
3.769186422702210825e-05
3.748586634960828179e-05
3.820287980257271198e-05
3.573997826000738817e-05
3.330562377778977716e-05
3.445773691018110229e-05
3.402394669644731177e-05
3.293931185934147605e-05
3.555486498174052935e-05
3.518850414263140490e-05
3.345245191560619825e-05
3.297698572806266208e-05
3.239288295685004067e-05
3.473215460102491977e-05
3.513562714063186721e-05
3.259443461808231383e-05
3.231343288267309402e-05
3.141712196604907765e-05
3.234843486394649081e-05
3.450950345230735430e-05
3.307244573652730281e-05
3.240712323608891911e-05
3.335835449690603379e-05
3.280408147292635971e-05
3.084244194943076719e-05
2.921136510411015833e-05
2.841863973291419655e-05
2.901005208249602917e-05
2.868522357689302620e-05
2.886436157030683713e-05
2.845395704677786345e-05
2.720129590866284723e-05
2.703125625266258896e-05
2.603480444578720710e-05
2.564767721355662211e-05
2.472980455037639407e-05
2.361336927125610969e-05
2.284168323931414171e-05
2.207501740952831512e-05
2.228989720283312175e-05
2.295361813828002853e-05
2.360846750942465147e-05
2.364920697832467386e-05
2.254638766502094487e-05
2.318670766695808482e-05
2.321111976469291245e-05
2.236547033647378826e-05
2.344004655431608912e-05
2.288815160493784407e-05
2.124003238877319888e-05
2.085931507298978421e-05
2.275604308977529543e-05
2.343552967742804926e-05
2.210409853688476787e-05
2.150776642324559042e-05
2.022059051468490671e-05
1.970860356981166868e-05
2.155524852445205147e-05
2.203136906286998277e-05
2.117297493006176722e-05
2.034442938887566252e-05
1.979096994396981613e-05
1.985750321541401991e-05
1.940660677366725078e-05
1.879439115626538442e-05
1.865505228996922629e-05
1.706702067903770692e-05
1.688623728791952843e-05
1.753806859871217055e-05
1.650810197436018142e-05
1.688210211158154512e-05
1.718216111940968325e-05
1.567887431212159743e-05
1.551506475267614145e-05
1.685750348880047484e-05
1.560687784884372923e-05
1.445787449489005132e-05
1.538104610526444671e-05
1.529283319744298422e-05
1.551965929624380105e-05
1.474152447713083861e-05
1.364222168795162883e-05
1.427311234064567718e-05
1.400274194313151287e-05
1.390856897640562907e-05
1.376312869559944353e-05
1.320635510619306240e-05
1.180298081182869158e-05
1.136641042088938653e-05
1.149375749105875447e-05
1.113417988573972386e-05
1.158028375110511249e-05
1.128070287827158408e-05
1.083669835355358368e-05
1.118916886303669662e-05
1.177299248636195649e-05
1.180730613652399220e-05
1.185291112555726050e-05
1.203356562411167377e-05
1.198877089029556914e-05
1.173284176153686293e-05
1.245433087084857697e-05
1.381482014435428559e-05
1.444942656831971249e-05
1.519978151014728102e-05
1.529740391504810234e-05
1.460879532068858756e-05
1.373546002317714547e-05
1.398408702146797375e-05
1.332935463922013297e-05
1.189084955755143012e-05
1.127158293810474023e-05
9.663040479537865545e-06
9.307894624241877293e-06
8.443208597381613394e-06
7.383623880327148831e-06
7.452475697484734557e-06
6.934192414721421605e-06
6.352715655405432220e-06
6.209583569039172545e-06
5.560522161608963943e-06
4.599465280632900493e-06
4.500607761439562920e-06
4.170997210553693795e-06
3.740502215723982464e-06
3.333199780513315689e-06
2.752908262424765047e-06
2.455555955746158355e-06
2.195081813944630146e-06
1.992603983250326120e-06
1.874512179163690425e-06
1.663314328592032526e-06
1.592414709740680429e-06
1.492432436075513860e-06
1.328684494841950068e-06
1.183688752249964352e-06
1.037266857730880964e-06
9.029618302526789292e-07
7.409679995441821844e-07
6.230985435760932825e-07
5.654120128433446198e-07
4.770947987058588461e-07
3.774750632659246708e-07
3.368169494274654120e-07
2.902462228716324799e-07
2.372095264064540196e-07
2.095165732819291152e-07
1.980798013625874386e-07
1.687257521561136765e-07
1.306552212592752055e-07
1.084188209111317239e-07
9.343592263901139494e-08
8.182566273160787250e-08
7.341878860795906498e-08
6.770251017027627073e-08
5.956004337734837616e-08
4.797683750071154032e-08
4.211823186166542607e-08
3.926541512261262269e-08
3.784340490384168003e-08
3.142165962590395406e-08
2.189694788730024219e-08
1.678976636049478215e-08
1.287052575736134011e-08
8.801973822454752365e-09
5.584533306340980631e-09
3.835833342311028861e-09
2.481498267307195519e-09
1.388587124634665728e-09
8.813178350754507472e-10
4.975124523695185527e-10
2.399106205745864571e-10
9.189948632064214164e-11
3.549699852300697159e-11
1.008047606484823371e-11


==> anc/Fig04_H_kin_mainpanel_L14.txt <==
6.829884738810528206e-04
6.850383598027300460e-04
6.731203276569257135e-04
6.504088141143933013e-04
6.640742732011377771e-04
6.341629171605784590e-04
6.010926941056288870e-04
5.792404930877146111e-04
5.361235965536790713e-04
5.381135808050407834e-04
5.098468904741939450e-04
4.677443314047936081e-04
4.549836826658860099e-04
4.460269785749027796e-04
4.172360250920171426e-04
4.044619262715778334e-04
4.097742968420017276e-04
3.929276765693496989e-04
3.514170385285596558e-04
3.203792582501332228e-04
3.044214151296880354e-04
2.963484890899110839e-04
2.963787927982749733e-04
2.964187853810993549e-04
2.851901445646081129e-04
2.636827485744383851e-04
2.480202625421902454e-04
2.408684025496386273e-04
2.369606062918534273e-04
2.251439020776584978e-04
2.063281942977320178e-04
1.966171721765427763e-04
1.948261072095284130e-04
1.822935135704600960e-04
1.702038795946205657e-04
1.680140793201642007e-04
1.647685914587567325e-04
1.612753010596073146e-04
1.527993703903461999e-04
1.468058015155471717e-04
1.470750397297975061e-04
1.443043956093680383e-04
1.368186157427124365e-04
1.377639722897290098e-04
1.325566677702547103e-04
1.228837467702763764e-04
1.192980286584882567e-04
1.164370260537718617e-04
1.154561694327199028e-04
1.135092586050063330e-04
1.085125274369568151e-04
1.050128992606490084e-04
1.003505042218338683e-04
9.708388877032314427e-05
9.776640481702750024e-05
9.559228821256155275e-05
9.243621502250352624e-05
9.255600548797727318e-05
9.105902417575308452e-05
8.718124334972749898e-05
8.126088949085181492e-05
8.066127551029444813e-05
8.310342320608002354e-05
8.065787109178869114e-05
7.489865707214811571e-05
7.009346349684708502e-05
7.004796125753170500e-05
6.971379302387542348e-05
6.897991645053200380e-05
6.762185133865417704e-05
7.018595826653359457e-05
7.235841705751807869e-05
6.793715382987210931e-05
6.338998200660255270e-05
6.260383050745063594e-05
6.362485638115191844e-05
6.099023955588269612e-05
5.748717411874752379e-05
5.763134931155920840e-05
5.640760954588562581e-05
5.732006853013133781e-05
5.804890957716992783e-05
5.470356188473040861e-05
5.210577473863457732e-05
5.124444877081576880e-05
5.260845864621977336e-05
5.123199971199379537e-05
4.679569891500943285e-05
4.689962271746310425e-05
4.704897810005992360e-05
4.718804201661542987e-05
4.792760422687809607e-05
4.634949017637939175e-05
4.571490753374687904e-05
4.594761727190772708e-05
4.586705857198748347e-05
4.348353218035128396e-05
4.319349504052173640e-05
4.200895777896447786e-05
3.980998173220262322e-05
4.184229277678976088e-05
4.240968699065737497e-05
4.131895710678289342e-05
4.061712627581566477e-05
3.904006514950504559e-05
3.717078147276086985e-05
3.823397062800736236e-05
3.778765337926412720e-05
3.572199106399118082e-05
3.704029305406118593e-05
3.562815583221596498e-05
3.509908170820209790e-05
3.611370714679109977e-05
3.486079767544308819e-05
3.552559071270682038e-05
3.527744521051476382e-05
3.427112943813514817e-05
3.454797827328101302e-05
3.346392402223082919e-05
3.184713940297556763e-05
3.032598899150597114e-05
3.035574480152755748e-05
3.028187058678596054e-05
3.069476257556380620e-05
3.137262357323677194e-05
2.989277348200243062e-05
2.886417017981196076e-05
2.861098169114551087e-05
2.945446891115360879e-05
2.849659637731315732e-05
2.869838515798955620e-05
2.901968283614044585e-05
2.784170474591320435e-05
2.887591633080254053e-05
2.869988512550629997e-05
2.826433110858139869e-05
2.732833005822455958e-05
2.596165934059176884e-05
2.652756346629284233e-05
2.711984303077082494e-05
2.531923687614096843e-05
2.449804266818529110e-05
2.481637387378492562e-05
2.362742478685795380e-05
2.306257770118671355e-05
2.432309455183528156e-05
2.461547454930661317e-05
2.429951574955546164e-05
2.434101356053588262e-05
2.361767274291950557e-05
2.212251309792203255e-05
2.162397764236827805e-05
2.251482406106195699e-05
2.294768297610204691e-05
2.247856897377933322e-05
2.278251233348529116e-05
2.381700085693427705e-05
2.314163485046329024e-05
2.196755113579043574e-05
2.191927704502787754e-05
2.167456530566002650e-05
2.173120216523094237e-05
2.065454834856388829e-05
2.053884268050681073e-05
2.228339775686018047e-05
2.237870883922787909e-05
2.133820673767462901e-05
2.145076997754728019e-05
2.118894050285342748e-05
2.045000354942185368e-05
1.993110582992620546e-05
1.892970948414056373e-05
2.017404610233828637e-05
2.033545806493991591e-05
2.018516297886319735e-05
2.073406481279802370e-05
2.049446396399398117e-05
2.014824290307756275e-05
1.989216393998904781e-05
1.943652682839586813e-05
1.862380720111429404e-05
1.870481016342116824e-05
1.903261590289257704e-05
1.964218545212609432e-05
2.036861855690044862e-05
2.024845834962814924e-05
1.922962285445956935e-05
1.920611319960607318e-05
1.868999994676103391e-05
1.940870179187262226e-05
2.010465272511557797e-05
1.936276095731657694e-05
1.921125358669683724e-05
1.938388672447203086e-05
1.860393714473046421e-05
1.794773268661546632e-05
1.849042464863021843e-05
1.797715657900848108e-05
1.790069436830937316e-05
1.886443454621907737e-05
1.799409564099982379e-05
1.710969854236121790e-05
1.817891336318141075e-05
1.799583313938056742e-05
1.820605143591652879e-05
1.945578313159975273e-05
1.958256794480509730e-05
1.889327735657252697e-05
1.802062601454387691e-05
1.765399337010371936e-05
1.810326743479622133e-05
1.865106888112397779e-05
1.831159486407921383e-05
1.802266945156240328e-05
1.778542780075447686e-05
1.693868125171863460e-05
1.696041201199439711e-05
1.736846915281183167e-05
1.757355852556215711e-05
1.795776629456234110e-05
1.755014457442936949e-05
1.700006291425850940e-05
1.695845552032584165e-05
1.684528042926654469e-05
1.768457511665911530e-05
1.790047319354467228e-05
1.768388155784276317e-05
1.840830787669012918e-05
1.858018820415846333e-05
1.770842710311377463e-05
1.686211174741949332e-05
1.697860250354928205e-05
1.757030250308927178e-05
1.706256981511564816e-05
1.672231075272741073e-05
1.800551541107644972e-05
1.777216243557189554e-05
1.748709252684541176e-05
1.851044342129556252e-05
1.837619018007953796e-05
1.801505169135323719e-05
1.731623846635300934e-05
1.737549221383032812e-05
1.784449528892947874e-05
1.719998200028997537e-05
1.677538207195753539e-05
1.732743493365130469e-05
1.760429206886393610e-05
1.737255280509560982e-05
1.732935414015804166e-05
1.726934603270353889e-05
1.717899299330992392e-05
1.747925883302868619e-05
1.765620529203139588e-05
1.821233016705418295e-05
1.768424828667340565e-05
1.718971737111008670e-05
1.830056687633843654e-05
1.802428607053994965e-05
1.727878754811483627e-05
1.802373682215909298e-05
1.872878963232613714e-05
1.809969310678044587e-05
1.769952730735332430e-05
1.797943249776690766e-05
1.700988613270345542e-05
1.630725944100610485e-05
1.681567952162578406e-05
1.738105514001595114e-05
1.749337001948212932e-05
1.734874319622866672e-05
1.816021005537433176e-05
1.766646455450482584e-05
1.711846203888366227e-05
1.753295122057426988e-05
1.732818272056735914e-05
1.674597726175767250e-05
1.674416590701882003e-05
1.731344462471044740e-05
1.708942470233534061e-05
1.767366438501863786e-05
1.880018908762017118e-05
1.852494312935389496e-05
1.763551657799988201e-05
1.750279668584701949e-05
1.713552273044923553e-05
1.674197427978303828e-05
1.739420576148859347e-05
1.769624509779502733e-05
1.711917548996518373e-05
1.700239834141509089e-05
1.788896907813315105e-05
1.745934477195409934e-05
1.716483412139377203e-05
1.739438769765587329e-05
1.781335567626613281e-05
1.797577986653053182e-05
1.707061507400890055e-05
1.639090138716126926e-05
1.649351447268709419e-05
1.710645539001137035e-05
1.658733328901827001e-05
1.640384445572728406e-05
1.664854389645888086e-05
1.686708933506606074e-05
1.736057762697998261e-05
1.762720846052164372e-05
1.780888253568750756e-05
1.675748708631813374e-05
1.641463745660800942e-05
1.703522397465593544e-05
1.633989391037847906e-05
1.576005022964299020e-05
1.596658446748991817e-05
1.651216316159883932e-05
1.764127681261604805e-05
1.714164849776234699e-05
1.636308443801549114e-05
1.702192667721978019e-05
1.681553890265946688e-05
1.733359908713497059e-05
1.822934903724767667e-05
1.747292992863923476e-05
1.742480042089573973e-05
1.759045190933471726e-05
1.725590852140987768e-05
1.742934666470920206e-05
1.696404031304490348e-05
1.666341560113054952e-05
1.687994606144442724e-05
1.722119508802986081e-05
1.713313848413465512e-05
1.665294721456363330e-05
1.624450744657230986e-05
1.627585641195750029e-05
1.664113671786266653e-05
1.669385984237614718e-05
1.658415199184409415e-05
1.641093497541294910e-05
1.656618962413418817e-05
1.717833481901857005e-05
1.610046117351240149e-05
1.558056575383566590e-05
1.677744380135497843e-05
1.708988880457421559e-05
1.630729944299710263e-05
1.590364934858449206e-05
1.689423356847107036e-05
1.708371024335394246e-05
1.585210643240907272e-05
1.558395957648542622e-05
1.596279594419315102e-05
1.611859141334936489e-05
1.661294831829519770e-05
1.656857268515545678e-05
1.620449869550779081e-05
1.564340659552490410e-05
1.556312698952352447e-05
1.598971132022226649e-05
1.617571194766335323e-05
1.611327578981222467e-05
1.603843255858726423e-05
1.598702997476068142e-05
1.585519101169546735e-05
1.547582774141528994e-05
1.530515088046591738e-05
1.637284829402960320e-05
1.688939713844508873e-05
1.573625361787946435e-05
1.536146730323424261e-05
1.483749017168121762e-05
1.493992851751841201e-05
1.569262347427085290e-05
1.586442967593599456e-05
1.611254123999334570e-05
1.541461135859073739e-05
1.499526339444058102e-05
1.580755977245439870e-05
1.580621003228147449e-05
1.549603672992194887e-05
1.563687580783812488e-05
1.570354629746498318e-05
1.612580875297818438e-05
1.564354388776075235e-05
1.538054280379838097e-05
1.611481472052726731e-05
1.555377258234204622e-05
1.493911287489907777e-05
1.545968982959462627e-05
1.510148575528789999e-05
1.458666366063125419e-05
1.451155223022051300e-05
1.442269031754860071e-05
1.468838670814787534e-05
1.486129653890555981e-05
1.493521136606874827e-05
1.451102562823556395e-05
1.522659356267151012e-05
1.602679927554617832e-05
1.543649438823883270e-05
1.558628317222608125e-05
1.493572249897354672e-05
1.451240723074000052e-05
1.524742642056010523e-05
1.578955939442798655e-05
1.478843544732655586e-05
1.385088031332982857e-05
1.470594985169244158e-05
1.528086986000194312e-05
1.546402563534509690e-05
1.567251115514364514e-05
1.544134199368046227e-05
1.583502273800888719e-05
1.464660190711431294e-05
1.369933360830508285e-05
1.501110436819163433e-05
1.520085073959587131e-05
1.453457907879222341e-05
1.486447528718995092e-05
1.515028796835937236e-05
1.421748313270169993e-05
1.425516251124486661e-05
1.442439731760574950e-05
1.418864603073453880e-05
1.457926485696582244e-05
1.482434459651302592e-05
1.493682017473500309e-05
1.459939170188676366e-05
1.411715356968249229e-05
1.394753475311452652e-05
1.409882011646305865e-05
1.440242131570996764e-05
1.388888033514263150e-05
1.373064033872580717e-05
1.466553200439820297e-05
1.540945424686104357e-05
1.489180052887792137e-05
1.467574366314113055e-05
1.424718075540374197e-05
1.348536590964649577e-05
1.441295111751444750e-05
1.497629789890776338e-05
1.454723414592047993e-05
1.400360723255096617e-05
1.456327867233495124e-05
1.504345701939521974e-05
1.450151039157460776e-05
1.498186766291555652e-05
1.517878490846562009e-05
1.396259376824704668e-05
1.383709040203402336e-05
1.450523368961654953e-05
1.448278864633723702e-05
1.414536520848152989e-05
1.452837872886810333e-05
1.497757063135409985e-05
1.447246493256825427e-05
1.442774820168566533e-05
1.371828558663912662e-05
1.392902888576337111e-05
1.477265374759698465e-05
1.419183552209281037e-05
1.449026410301819247e-05
1.491755015894560805e-05
1.432928209997890130e-05
1.386119553272180235e-05
1.375922922176779082e-05
1.483479257744119861e-05
1.448247296712640074e-05
1.371772311926413841e-05
1.401268096976650934e-05
1.407919105993581522e-05
1.465173092688530909e-05
1.451170908872638438e-05
1.420793283597885811e-05
1.472302351126497960e-05
1.426766033316718545e-05
1.371724170220622585e-05
1.462932974847221724e-05
1.473325562696070965e-05
1.409994469393397549e-05
1.421810130149657797e-05
1.456130760972140165e-05
1.425473834226760612e-05
1.437578966998070679e-05
1.482950192074720613e-05
1.426733265187474081e-05
1.388200816664586051e-05
1.382380114099121151e-05
1.349320661622769189e-05
1.378189743517864797e-05
1.456300469278947942e-05
1.461446687857352593e-05
1.431134354905200866e-05
1.405096954122503735e-05
1.446044363668219353e-05
1.457262125702809985e-05
1.436259475989132650e-05
1.469098483735843172e-05
1.493220948394240858e-05
1.488656567164714206e-05
1.484849014654727037e-05
1.488281882304421198e-05
1.460593997077493365e-05
1.456921833080611405e-05
1.450767733923948765e-05
1.460554818670911677e-05
1.456747256902975859e-05
1.448116535371272607e-05
1.449650009373605665e-05
1.498178743219511955e-05
1.522062330941395026e-05
1.447222790310159589e-05
1.472507275586759320e-05
1.502519514000202472e-05
1.482343405753360578e-05
1.469540100287718560e-05
1.387377851560820538e-05
1.407253045733067933e-05
1.425894896432883272e-05
1.432829907845784157e-05
1.505986490952654118e-05
1.525714230831831726e-05
1.483344281195807951e-05
1.418000893662711354e-05
1.456530385375517944e-05
1.474951646147629963e-05
1.452044331638191353e-05
1.430382475428792425e-05
1.374688841211849095e-05
1.422436587482057779e-05
1.466710592143060479e-05
1.387364310459280883e-05
1.446633045895912001e-05
1.519314253848790305e-05
1.500363821117739626e-05
1.496620926228835870e-05
1.497971102245300029e-05
1.538327607986289099e-05
1.494431256351697062e-05
1.483515447434531891e-05
1.536942602092345874e-05
1.443451108764750726e-05
1.390412895705336848e-05
1.372963418594904921e-05
1.345629291689759865e-05
1.380664569734403020e-05
1.392691210026735565e-05
1.435030608433058351e-05
1.510566740395685805e-05
1.557752298281714123e-05
1.525388629213879695e-05
1.461737430924387592e-05
1.435516918772107951e-05
1.419853799225915762e-05
1.469990896043570693e-05
1.496725136660013620e-05
1.386782943536247395e-05
1.418939626141625394e-05
1.498462952684545686e-05
1.436398685420703178e-05
1.416496182968807137e-05
1.400232481435122155e-05
1.365815821323049956e-05
1.424507861307753784e-05
1.462851978372756411e-05
1.428885219476389636e-05
1.455299346236425089e-05
1.455026221543713771e-05
1.386290283586599133e-05
1.380240643787429696e-05
1.445328415037171497e-05
1.420228864970005088e-05
1.446444397445722374e-05
1.496512929510857369e-05
1.445683679382379139e-05
1.452263187726931666e-05
1.485096332743876417e-05
1.524691751467424361e-05
1.441048294995190347e-05
1.337152673603403315e-05
1.353834740575101197e-05
1.428491641825871125e-05
1.479497782766800401e-05
1.453679991782379196e-05
1.407611796541251230e-05
1.438506903933676987e-05
1.432182767018897944e-05
1.379445407596489862e-05
1.393508392591158429e-05
1.417286371975749020e-05
1.358021937373508811e-05
1.343381251776499062e-05
1.426428745806196468e-05
1.399187747812345893e-05
1.427979383857862255e-05
1.423767308163388827e-05
1.378578098917631898e-05
1.369809774064771173e-05
1.315256819207197906e-05
1.356649069487586252e-05
1.374374292909502227e-05
1.346673971865995348e-05
1.403546297505888633e-05
1.366312691184667931e-05
1.323168239897524386e-05
1.327803553878549402e-05
1.356982300979711476e-05
1.349708261532672947e-05
1.325439758294233137e-05
1.401262502332364211e-05
1.353224858746334139e-05
1.356093611091293800e-05
1.357803389828045959e-05
1.369120803156552356e-05
1.384741200748982116e-05
1.390664485108928504e-05
1.431855783120306475e-05
1.430878824350213461e-05
1.459362103817498494e-05
1.395863863982170809e-05
1.353775810524366022e-05
1.342561515220668256e-05
1.381925918116995550e-05
1.405387541292201356e-05
1.336978559661846379e-05
1.348601215922614497e-05
1.381997064841745264e-05
1.359941666533036103e-05
1.380760380553659102e-05
1.388457509163457122e-05
1.325877171054420944e-05
1.314917807998681967e-05
1.346327677540628406e-05
1.356155844242443351e-05
1.349146252158212531e-05
1.352173206941969703e-05
1.391643473465773069e-05
1.427184236805507476e-05
1.363151704117069507e-05
1.327483692221950376e-05
1.315748676163307535e-05
1.292483786863397118e-05
1.296622002998083384e-05
1.324766277947973659e-05
1.381886343957859973e-05
1.336384243858288642e-05
1.305891547158884834e-05
1.329749165757575272e-05
1.283681323561607111e-05
1.258123856715940542e-05
1.300048467887426589e-05
1.360299254211868740e-05
1.344850126431836030e-05
1.336153464113043934e-05
1.369993343005558256e-05
1.411273314019392559e-05
1.358759049929792911e-05
1.344253023191703569e-05
1.386297212335357344e-05
1.334079737707297225e-05
1.311084120100889783e-05
1.255611004246836068e-05
1.270692624832865363e-05
1.305417446390218633e-05
1.302801431968848912e-05
1.339488233806305351e-05
1.330491477861333773e-05
1.275552437296149250e-05
1.278691381241487509e-05
1.288655837121588188e-05
1.310183305176281437e-05
1.296338999489553338e-05
1.318140471442498911e-05
1.360159862281793886e-05
1.311386859065377954e-05
1.305307758843674377e-05
1.276694921608019742e-05
1.266929009751924554e-05
1.273960587545668056e-05
1.314237327345184176e-05
1.403186023095502309e-05
1.315667890741680162e-05
1.279183175301901203e-05
1.324295706232435473e-05
1.287298463928209258e-05
1.273008150231690077e-05
1.282957337758288259e-05
1.353159706169692049e-05
1.397643661813622596e-05
1.349134654094375623e-05
1.299637531794251889e-05
1.312705638135453932e-05
1.314781051370230302e-05
1.275695753268603623e-05
1.257190373592825109e-05
1.256673108905201027e-05
1.288985480111074519e-05
1.317695870777005759e-05
1.244141003129115707e-05
1.202713944380309443e-05
1.224303788360287890e-05
1.193545752144166487e-05
1.226272426692886995e-05
1.303865258935561414e-05
1.300940382651071388e-05
1.247818955348113497e-05
1.269186645016750631e-05
1.288139266970641999e-05
1.247441512923165386e-05
1.268088386561050177e-05
1.278595254640160763e-05
1.311409619294769783e-05
1.292611511775581035e-05
1.282907989708657518e-05
1.287743695362178259e-05
1.239340474226516308e-05
1.237013751409513776e-05
1.222642355458658900e-05
1.224784837392280417e-05
1.238856384127835184e-05
1.238657217868352404e-05
1.300847883275560964e-05
1.290485703138086962e-05
1.251756511768770245e-05
1.281840798055632923e-05
1.228110858284981888e-05
1.266265620817603407e-05
1.288811082301105239e-05
1.275084164946177754e-05
1.288172825763178680e-05
1.274308507988445041e-05
1.301229659147412493e-05
1.266046824886741697e-05
1.252440823223951053e-05
1.296518339015242958e-05
1.279696665186295450e-05
1.230675861668806209e-05
1.290924474763589115e-05
1.340147563596182387e-05
1.314387223380173196e-05
1.316643979898595186e-05
1.258893081043315617e-05
1.220759036936995257e-05
1.293617063004546396e-05
1.335800040565268074e-05
1.219381707582880166e-05
1.260722397234879832e-05
1.317474519878574005e-05
1.269616899590927882e-05
1.351724044336910245e-05
1.318908300366105154e-05
1.328700639941722729e-05
1.365388897883614294e-05
1.285275242751445087e-05
1.271043286022464889e-05
1.256480692549923697e-05
1.271548007217149895e-05
1.350167034096716279e-05
1.321452627557987874e-05
1.306182387858353078e-05
1.301890111193111059e-05
1.328787613483941506e-05
1.329802361624797366e-05
1.268871484376757354e-05
1.326134230537866865e-05
1.309149639984572354e-05
1.257503327833788028e-05
1.212283144239390730e-05
1.262074943040929911e-05
1.330046914679319771e-05
1.291574294682290225e-05
1.352412966862360967e-05
1.418177332613429148e-05
1.417005734143879040e-05
1.399490116163283602e-05
1.372865053641138239e-05
1.369833977389923385e-05
1.324114825434820431e-05
1.249307406000723218e-05
1.274039650009147578e-05
1.259676555598365505e-05
1.210784511017755747e-05
1.290021393095180085e-05
1.306798375332595766e-05
1.281333921464416088e-05
1.382588859800170125e-05
1.409686587412941749e-05
1.338231673099127428e-05
1.313083770031267595e-05
1.322259814319986333e-05
1.334316669918588562e-05
1.414877896935942679e-05
1.410849774338785858e-05
1.360067322723973366e-05
1.351697748275731753e-05
1.308596275209387680e-05
1.273068582677763720e-05
1.329214236665024170e-05
1.377011804156375231e-05
1.341941157612174348e-05
1.339497181707923338e-05
1.339256033690861352e-05
1.374346332490634150e-05
1.414161338874675284e-05
1.395382498584111094e-05
1.349671384074818431e-05
1.376330442745143645e-05
1.448863656467484019e-05
1.378681214460003124e-05
1.351440150662024147e-05
1.472854297353057342e-05
1.450311710423198824e-05
1.355310223545758292e-05
1.345190123085908911e-05
1.370178425723408328e-05
1.313785478823931553e-05
1.309215657342697121e-05
1.374355615326549706e-05
1.407021394863635697e-05
1.460655317012127161e-05
1.391768261394121294e-05
1.324865506099727449e-05
1.389363558488018811e-05
1.470117712058334732e-05
1.479936092732469775e-05
1.455190855763647070e-05
1.476544612440426610e-05
1.448294602799739576e-05
1.448676387188511286e-05
1.469782922337518132e-05
1.386405820449271352e-05
1.402121034129972328e-05
1.435156458636957574e-05
1.481706966821687650e-05
1.455034063500442698e-05
1.374829967228415903e-05
1.392301817275498990e-05
1.452248737823032608e-05
1.520584073719620505e-05
1.518041254312765531e-05
1.499795177502465744e-05
1.550639204456536044e-05
1.551209129261111507e-05
1.500301275494055350e-05
1.559438308270387800e-05
1.597706980558856205e-05
1.610162894844024845e-05
1.506815429308902920e-05
1.483671968701115767e-05
1.566337181948122248e-05
1.556677661464579809e-05
1.563632577705467293e-05
1.536272198928580705e-05
1.525530734156211110e-05
1.565885071316489566e-05
1.578617459952382510e-05
1.543974000229070574e-05
1.534976708369327879e-05
1.548726545183076660e-05
1.535355271209016352e-05
1.564599582187542356e-05
1.645455981952156563e-05
1.613739336702581676e-05
1.530474875729866035e-05
1.609078054930479699e-05
1.680804462611379437e-05
1.604901016168756365e-05
1.574305485863705054e-05
1.584413578993557645e-05
1.571783895941190627e-05
1.582529703704729077e-05
1.569762567733720311e-05
1.614244797950047566e-05
1.562730780034688434e-05
1.511544887546144205e-05
1.565194100365565580e-05
1.491815531770486457e-05
1.474584652523791167e-05
1.605972553737938557e-05
1.662434197512879954e-05
1.582976178913498129e-05
1.466908463156979454e-05
1.510817468580753835e-05
1.601019098240210787e-05
1.631780745900418680e-05
1.568169777782692779e-05
1.508005791667184119e-05
1.654084330319754772e-05
1.672958362920486222e-05
1.519230777131528740e-05
1.513303356715657584e-05
1.665197667991454294e-05
1.681057085734822211e-05
1.576681574898228412e-05
1.587364290488026093e-05
1.575236518358522921e-05
1.546610883844871159e-05
1.560281573729849076e-05
1.516477762065669848e-05
1.513767696100074083e-05
1.552797842148210129e-05
1.636944373794574625e-05
1.629021292204701666e-05
1.563028788508172775e-05
1.604365798876825706e-05
1.557257778060747600e-05
1.583975850433190285e-05
1.692204031378667333e-05
1.621476641585530083e-05
1.572137355267872637e-05
1.656414444755400478e-05
1.644426278102853890e-05
1.592030595035848599e-05
1.585134200322553541e-05
1.567657637449436996e-05
1.571306153211677383e-05
1.551112085931307099e-05
1.537221557530376066e-05
1.579354846569270567e-05
1.596974928414291248e-05
1.579934282083709935e-05
1.614111389783645800e-05
1.532530544864627164e-05
1.498171685042169873e-05
1.606452216340981500e-05
1.612250391876309731e-05
1.574070887699011579e-05
1.572777592929630635e-05
1.563967786701013371e-05
1.551309522197586168e-05
1.494009522124468816e-05
1.539858915117894712e-05
1.610682026003278008e-05
1.603650682021631895e-05
1.597687783840847121e-05
1.603569091194802660e-05
1.651032869812677102e-05
1.662393808034016277e-05
1.634613911880100507e-05
1.557426108516476261e-05
1.575270532276031160e-05
1.654174800556009622e-05
1.629210319332610968e-05
1.588180963915564151e-05
1.594059905785870482e-05
1.671161082524889809e-05
1.690882823409677217e-05
1.649958210495617892e-05
1.661075412175604062e-05
1.625757971899642701e-05
1.612753336850233891e-05
1.637469646347566288e-05
1.664866948742147799e-05
1.709825985271822200e-05
1.614536544121580021e-05
1.589742523007610663e-05
1.649161120372215729e-05
1.642338602472166051e-05
1.613741446056938508e-05
1.608806215406854265e-05
1.690685414023541158e-05
1.723660539577472222e-05
1.689591354013625189e-05
1.598947766834162687e-05
1.590532049136107818e-05
1.722263793427807735e-05
1.791108512925292920e-05
1.704855305208513621e-05
1.720210472901843198e-05
1.755425882365088132e-05
1.671382405395820927e-05
1.696173955017649907e-05
1.709180376852760549e-05
1.690822943380938201e-05
1.682099301604606805e-05
1.684439538168433582e-05
1.668974357498278474e-05
1.713876792343060860e-05
1.785129903875121212e-05
1.706603240491899091e-05
1.691995220162117281e-05
1.740540247570854308e-05
1.753683336116919204e-05
1.826554550521600280e-05
1.903206021342401946e-05
1.852214606229188977e-05
1.835960529513270951e-05
1.824828772648206339e-05
1.764897089199752306e-05
1.772220367457382661e-05
1.730553332543381833e-05
1.708706493395547774e-05
1.755280447010841536e-05
1.839094516867288627e-05
1.857153923982582210e-05
1.826750204620615514e-05
1.835685464629336686e-05
1.805273607418409685e-05
1.805186903703442949e-05
1.822786798690137532e-05
1.840300780633723470e-05
1.857361897172255026e-05
1.874904268026071272e-05
1.891599454095366161e-05
1.843631573952220557e-05
1.802723254806629544e-05
1.858031472930163962e-05
1.870391003678142618e-05
1.812202883323570573e-05
1.803979414990086730e-05
1.870863057950349076e-05
1.926417575922564871e-05
1.835219659044067645e-05
1.770637636107192211e-05
1.797366565887216876e-05
1.757186523157566141e-05
1.683929525182929152e-05
1.661695820272882028e-05
1.790471267203478265e-05
1.875513774861462779e-05
1.900922858134738966e-05
1.836979769030991046e-05
1.718536666594806060e-05
1.688873683639274120e-05
1.741305624263590540e-05
1.802059214825326941e-05
1.691576486305492756e-05
1.666736000232411233e-05
1.617006446174728309e-05
1.520452857912466237e-05
1.525671909309548823e-05
1.577143988334198303e-05
1.680849656133029182e-05
1.611741503812429591e-05
1.491871302513627586e-05
1.542035833911919909e-05
1.640474268871695715e-05
1.671118470367190240e-05
1.571199669770682598e-05
1.621348933370979161e-05
1.664942101582592393e-05
1.568850364375564698e-05
1.508927065105226198e-05
1.474866106041022877e-05
1.521137815014601524e-05
1.563034404231350592e-05
1.555382199854957490e-05
1.509663028919424042e-05
1.601579318517573497e-05
1.576979153997623098e-05
1.468127088491671686e-05
1.468434006586084395e-05
1.482999078223650866e-05
1.456216690359255715e-05
1.364783835616418021e-05
1.435995039835257620e-05
1.500142111644537924e-05
1.440253843454974899e-05
1.376410603898772443e-05
1.330242356651953617e-05
1.346370563015530078e-05
1.325164128443210765e-05
1.285779234854512726e-05
1.243220599287276569e-05
1.252100788736237465e-05
1.271162142409112061e-05
1.276989252318282147e-05
1.272813969336601992e-05
1.251717906129622219e-05
1.272502945171702984e-05
1.264309064757737977e-05
1.241795873383236622e-05
1.259777854712374570e-05
1.234709183667434871e-05
1.153943023589916242e-05
1.163813331293165338e-05
1.241840739667650713e-05
1.268761372439555729e-05
1.268404450745343178e-05
1.240150729668612461e-05
1.165227603907537939e-05
1.110234157045536768e-05
1.104622218266320012e-05
1.149422224502576855e-05
1.185267353394697824e-05
1.166877590347376705e-05
1.106019374290509024e-05
1.048981554830170636e-05
1.051632939740246710e-05
1.057203521749736665e-05
1.065033915331724302e-05
1.079126848452222455e-05
1.107297380824024943e-05
1.104706376543224115e-05
1.068276547307783135e-05
1.025809930235663845e-05
9.690909160864951953e-06
9.827424286549122493e-06
1.027646703188072129e-05
1.026211553855746521e-05
9.862088972597199949e-06
1.020156376361431131e-05
1.030024407564770151e-05
1.016220948597341564e-05
9.749917296413053588e-06
9.630423139119399800e-06
1.006858660291436946e-05
9.591937535455374137e-06
9.095325848820890688e-06
9.029376433313422370e-06
8.963950276213707792e-06
9.079163713139794543e-06
8.943696067216781826e-06
9.111008758371765616e-06
9.248318236534807827e-06
8.858347141143706942e-06
8.644530598560930016e-06
8.753233133113380568e-06
9.299607968575474156e-06
9.283093014707827708e-06
8.804374358041831871e-06
9.021391000988601057e-06
8.938863360555842659e-06
8.951004725387132625e-06
8.946852265287301510e-06
8.938425282992571697e-06
9.328558750457287261e-06
9.046453473838808056e-06
8.982295987106614672e-06
8.466263547476898772e-06
8.082477466036366840e-06
8.373858727670893594e-06
8.289783638395327179e-06
8.391569736412529353e-06
8.543239408995904511e-06
8.284983346809952199e-06
7.825423207985264995e-06
7.705474746123918209e-06
8.316841322117722661e-06
8.171449342814015465e-06
8.009260811797318840e-06
8.041692486785627795e-06
7.788312901602444281e-06
7.716803558150905646e-06
7.384529986818042734e-06
7.278870656750858451e-06
7.303052134554576839e-06
7.338098156799886007e-06
7.305192157197188620e-06
7.353673814408710002e-06
7.527948279049970567e-06
7.627148624212744593e-06
7.379971955987971268e-06
7.094870720898302284e-06
7.154115844305530838e-06
7.330330925780594424e-06
7.255287905140114790e-06
7.192465933867575343e-06
7.165602973416767460e-06
6.814749634328353595e-06
6.727252486180066250e-06
6.803307133107167542e-06
6.685351338342820342e-06
6.767911359408556441e-06
6.647572979524728461e-06
6.583639089475361429e-06
6.731542448803355353e-06
6.938150400109195657e-06
6.830751226837683177e-06
6.499787841209732399e-06
6.803691081846537343e-06
7.107250395279438990e-06
7.037311637263519697e-06
6.955953083048713011e-06
6.896925428854507487e-06
6.443654625475084548e-06
6.216096265251019888e-06
6.417348617930295459e-06
6.248395197128205651e-06
6.321138102384180971e-06
6.640164399849448366e-06
6.467059301596278955e-06
6.544933604823459319e-06
6.659074008523911965e-06
6.230230473393844889e-06
6.120212305057434266e-06
6.277413363398341500e-06
6.408687627231183511e-06
6.240722680224760538e-06
6.061522666363837246e-06
6.059459745141465671e-06
5.841420768515667350e-06
5.931904631071793959e-06
6.017938370208655208e-06
5.859642028602647184e-06
5.825750536189959331e-06
5.945404162896799869e-06
6.251904518862370910e-06
6.208648215852053559e-06
5.962086051623821516e-06
6.062787789682902805e-06
6.252704156701752094e-06
6.134634351771344077e-06
6.008941279727973678e-06
6.109873528180471642e-06
6.181020264822971719e-06
6.290782387425106920e-06
6.170008880322411476e-06
6.020123153109050191e-06
6.100724158250406292e-06
6.310514078986750617e-06
6.437699042374767101e-06
6.534184694225215695e-06
6.377396827059998469e-06
6.466905998690489213e-06
6.592859412736937888e-06
6.742014065497488371e-06
6.758554187293385016e-06
6.649466875815173329e-06
6.795390784844226524e-06
6.497746198611567673e-06
6.243324082013069627e-06
6.435209382665279336e-06
6.417624727011553309e-06
5.960849723054548728e-06
5.829410496075514256e-06
5.424421030970828878e-06
5.139949975801794856e-06
5.265792299888018926e-06
5.116309384929355856e-06
4.902727519399991896e-06
4.518783348654095773e-06
4.322073707770636613e-06
4.483291217995849576e-06
4.107939365962856712e-06
3.623922018397991747e-06
3.550827442074877896e-06
3.455237306424468946e-06
3.200377708872689912e-06
3.016508979316008834e-06
2.979425613041444752e-06
2.999534044022329984e-06
2.853117476274933048e-06
2.710935627799574029e-06
2.757071602720548845e-06
2.639642366002286404e-06
2.467345897713229291e-06
2.397098854083853896e-06
2.367163506782620262e-06
2.342455385924361405e-06
2.257207708974200728e-06
2.047822442290289620e-06
1.921228475636620202e-06
1.751138019149263944e-06
1.602894059183085201e-06
1.542683374241089404e-06
1.473856091278642551e-06
1.501924897524739631e-06
1.419854400669405610e-06
1.311763453831092602e-06
1.222881920222686476e-06
1.122860560456544780e-06
1.137842163433989495e-06
1.122033375876866146e-06
1.093171163855594622e-06
1.013135224291989586e-06
9.189157612603975166e-07
8.903771859280812043e-07
8.454070264151205336e-07
8.047437541437894582e-07
7.819225541723731668e-07
7.160189789388950737e-07
6.857946549031205539e-07
6.880573292349750201e-07
6.463884216145299167e-07
5.840085497285423855e-07
5.249668514003071163e-07
4.877050544173894833e-07
4.735019321518436974e-07
4.528485797553304759e-07
4.127638977116570708e-07
3.921563608594247912e-07
3.689246677211603965e-07
3.315722572682139144e-07
2.982038273058791308e-07
2.662126640909248858e-07
2.395865966750312906e-07
2.281436210227820724e-07
2.190363030035519176e-07
1.998626968422832134e-07
1.891839308555958078e-07
1.801672320970625070e-07
1.654488899715409762e-07
1.574848470955532685e-07
1.434180225550652642e-07
1.317348897515598692e-07
1.249831971851529334e-07
1.110256778733101433e-07
9.756114554569775272e-08
8.894654489102796680e-08
8.249189780751259224e-08
7.818966903034936691e-08
7.226102496990536841e-08
6.537224145824660991e-08
6.218883312037548337e-08
5.832752754301651314e-08
5.412747972917660699e-08
5.080603324839854522e-08
4.932315060410798014e-08
4.454925123664177651e-08
4.332695782905289714e-08
4.360570246860731748e-08
3.902660929540476572e-08
3.557902695405143632e-08
3.407004636017742254e-08
3.311520159788584594e-08
3.081295283116160515e-08
2.813509764936157770e-08
2.655981771388740036e-08
2.687214810913095222e-08
2.725198022970817359e-08
2.470193517971086195e-08
2.321659362583677619e-08
2.315346599260811081e-08
2.151532071639210163e-08
2.022271628756637927e-08
2.031371557401996868e-08
1.930554943519439722e-08
1.721311179562753577e-08
1.531450106588771668e-08
1.368200243997230084e-08
1.271669636532969390e-08
1.119300019130661608e-08
9.971791497468044416e-09
9.302467326560340576e-09
8.308216293028500433e-09
7.466563458499966294e-09
6.620425465970487607e-09
5.735892922269490273e-09
4.757267324192240377e-09
4.060610164918388202e-09
3.546114717779918585e-09
2.849476560702481012e-09
2.458041876718052996e-09
2.101495900371158596e-09
1.574941564590332789e-09
1.200455604454501035e-09
9.123787096254648704e-10
7.145720158913208442e-10
5.083280124813960138e-10
3.681179206071039945e-10
2.918110642412137687e-10
2.244560397594468900e-10
1.565337368796943671e-10
1.048157659865407293e-10
6.789334080953588071e-11
4.369444778052639953e-11
2.944861371307274643e-11
2.019738237253774249e-11
1.491742094013982394e-11
1.041580171786242358e-11
5.930210649905786636e-12
3.100702448683385854e-12
1.622021428868123942e-12
5.588818822490349711e-13
7.547390752095453058e-14


==> anc/Fig04_H_kin_mainpanel_L15.txt <==
3.747771843520140349e-04
3.655940395631592909e-04
3.741430157290165717e-04
3.843981479052826816e-04
3.790357750234162721e-04
3.705811590201721741e-04
3.742683072202556663e-04
3.748888996850314233e-04
3.797338629601954810e-04
3.719691984664812482e-04
3.661446562014115101e-04
3.571236419243067764e-04
3.493825666130729994e-04
3.582089232745366272e-04
3.652952025778479070e-04
3.588165383310645416e-04
3.559589666605894338e-04
3.532068689792693529e-04
3.349927718972956414e-04
3.289535264299126211e-04
3.268760142499981328e-04
3.122569157042224771e-04
3.090257553332340459e-04
3.211156576540487501e-04
3.251156671753965876e-04
3.096303409838446503e-04
2.926260764682451880e-04
2.983092470177617340e-04
2.991963876791142881e-04
2.895435477824700077e-04
2.826542545033005629e-04
2.780057272732428821e-04
2.653426024121151002e-04
2.598700614109698869e-04
2.606916781897841858e-04
2.531966981042697244e-04
2.507753813915867798e-04
2.550056374322053694e-04
2.588947555405484379e-04
2.499850848051773521e-04
2.394066722428070523e-04
2.322033945624448360e-04
2.356624807681817837e-04
2.279495012732720457e-04
2.233938363760373368e-04
2.255694663071713783e-04
2.090927134492970329e-04
2.076326433978590994e-04
2.067290208080928304e-04
1.988584057710062586e-04
2.064327590260639435e-04
2.016874435502935623e-04
1.863694954847741180e-04
1.833160903560711135e-04
1.817586574769098197e-04
1.781175571368945234e-04
1.807106706756626260e-04
1.734202634431800615e-04
1.632545586065707957e-04
1.677061019100808752e-04
1.667240062061479391e-04
1.591692804774128272e-04
1.558657359123700092e-04
1.576900499279536608e-04
1.565378108313743690e-04
1.549618505112890102e-04
1.520294921417526476e-04
1.428303493345367070e-04
1.397213236260572806e-04
1.416873827536669099e-04
1.395073229264412343e-04
1.298798567248311679e-04
1.289308785863832528e-04
1.261315524372252537e-04
1.240241696916219503e-04
1.306218549114094955e-04
1.273226521969681151e-04
1.276739864198814006e-04
1.305515247065207633e-04
1.235841939502076885e-04
1.178090321641194410e-04
1.158145049206030084e-04
1.123414514995140190e-04
1.122200027107836574e-04
1.123404286740584476e-04
1.067569826202577094e-04
1.067449538668319088e-04
1.076646765374513365e-04
1.041588138736891742e-04
1.016439573212732410e-04
9.937718298149145733e-05
9.975303025626937835e-05
9.933032487832363757e-05
9.950725260153892352e-05
9.747574668534381560e-05
9.295959686214387194e-05
9.140639636501761553e-05
9.201797032680036469e-05
9.035695463755525844e-05
9.038526819700213265e-05
9.152743984811217623e-05
8.888968430337369981e-05
8.706698509077931685e-05
8.477300532328410035e-05
8.571531214697646777e-05
8.644690724747857824e-05
8.310149124317190296e-05
8.261000420402250289e-05
8.194903936671549206e-05
7.824782270890315783e-05
7.576697712747704086e-05
7.704202733396461238e-05
7.802480974765865231e-05
7.793500898933418452e-05
7.548175375357311164e-05
7.114069423554765688e-05
6.831487655285437260e-05
7.035394536909832068e-05
7.360573665620825305e-05
6.976534912830225743e-05
6.742958623084673823e-05
6.819676983512367677e-05
6.552670635787314853e-05
6.351927077244569732e-05
6.487894624521966928e-05
6.761386212324744355e-05
6.602284624645244205e-05
6.281006164801345262e-05
6.155577925042504043e-05
6.166332533007628277e-05
6.100417651146749137e-05
5.971109363688506826e-05
6.093324951894757142e-05
6.135358082933413978e-05
5.913408795997935415e-05
5.902611745629667619e-05
5.827574395184706679e-05
5.491155087578430949e-05
5.532079911162740712e-05
5.555422698646490613e-05
5.511701292691259312e-05
5.485330181986734180e-05
5.362486478795101379e-05
5.317859928111346053e-05
5.419883373563605682e-05
5.396500827371667527e-05
5.175525079278756702e-05
5.233723563580752806e-05
5.197554530188122824e-05
5.069333677977590522e-05
4.961676884953568041e-05
4.805906695223849390e-05
4.787476922552939297e-05
4.794238082348388182e-05
4.612016546782954124e-05
4.429360908087631536e-05
4.636307498844860676e-05
4.850194836603276076e-05
4.714325213841058607e-05
4.576460527395424582e-05
4.456394034188354265e-05
4.494609779799874354e-05
4.405777608483334943e-05
4.104824856444206380e-05
4.124380954029516899e-05
4.277884170530455181e-05
4.415286527233632522e-05
4.277720502550450221e-05
4.171857555397878763e-05
4.388573968750852754e-05
4.368646624715330718e-05
4.090907228099847188e-05
3.854939857367190335e-05
3.822537541714772090e-05
3.901740448974856944e-05
3.961919338618830348e-05
3.890787656952155696e-05
3.746528100302445982e-05
3.775059885693543858e-05
3.759459233267416765e-05
3.712275848535503704e-05
3.807358724185244187e-05
3.794740660225789979e-05
3.807404407989084863e-05
3.726907315932752568e-05
3.491301666960226535e-05
3.458254627220103291e-05
3.430086728374223942e-05
3.431417522547909566e-05
3.495649226405920222e-05
3.593977147176933689e-05
3.634948202779606272e-05
3.452037241847421433e-05
3.291345756493146166e-05
3.312571994502414821e-05
3.331135641468008419e-05
3.364584823871637524e-05
3.410148107345912892e-05
3.346402541643389431e-05
3.209917187448925588e-05
3.278489440126236554e-05
3.278394545795519958e-05
3.176686971176613349e-05
3.196708683944115626e-05
3.139526210846690246e-05
3.220870017535611715e-05
3.215983599575108804e-05
3.016334392492482042e-05
2.992232946156368162e-05
2.954622395876543403e-05
2.869370212006352015e-05
3.034440238978964693e-05
3.112081510821868062e-05
3.026255179490421529e-05
2.946954495246570981e-05
2.881606930768868083e-05
2.878214096887502110e-05
2.807380444289376488e-05
2.805926082806275477e-05
2.793319339867182126e-05
2.775492109763331530e-05
2.837036184429185914e-05
2.775126295241775329e-05
2.698184071392034655e-05
2.691666916648794889e-05
2.673124781727254058e-05
2.774477104866852404e-05
2.842568281355291836e-05
2.747822385596206723e-05
2.602027647804026555e-05
2.505112229747422881e-05
2.517909344875107427e-05
2.526388799932723661e-05
2.537291786512898162e-05
2.586302889956474765e-05
2.562940610951663909e-05
2.525121116501936519e-05
2.446521474855479188e-05
2.396671502062896206e-05
2.484180969176800436e-05
2.439117737171493192e-05
2.395095103763414228e-05
2.417438226027805696e-05
2.429172459444502088e-05
2.389046753453316613e-05
2.286124168847227867e-05
2.276311283434344685e-05
2.378525853350503934e-05
2.364047733912823669e-05
2.285882577707502278e-05
2.319221790550631617e-05
2.317282885380373837e-05
2.280079605599354600e-05
2.229147086998787170e-05
2.264516432855189938e-05
2.320493631661604069e-05
2.294949519307365297e-05
2.269777001208263636e-05
2.258575049721671859e-05
2.233030369345088501e-05
2.207688582545766381e-05
2.249225213677041014e-05
2.314673808701437713e-05
2.259919820233657745e-05
2.133854456579807921e-05
2.167008544731177725e-05
2.190940818981633879e-05
2.130302146670340384e-05
2.219966282716386125e-05
2.193239692700043605e-05
2.062765221365367742e-05
2.052168599223804969e-05
2.042043508975621650e-05
2.050980322619085449e-05
2.056671419726197511e-05
2.059617910394095488e-05
2.126194576954545872e-05
2.164277053245315072e-05
2.122634973154402432e-05
2.047658261805964384e-05
2.029571070863791471e-05
1.982604661104665647e-05
1.876503267510782556e-05
1.915772775084353857e-05
1.996021774509347624e-05
2.050622621889011674e-05
2.039020718986871250e-05
1.947975281258222140e-05
1.900964088999378528e-05
1.934909322359923054e-05
1.952809867845837604e-05
1.890679291778354741e-05
1.865006131338788870e-05
1.828967621042538956e-05
1.854203854505095671e-05
1.900404347177938837e-05
1.867853392544206661e-05
1.860454844977358271e-05
1.850145477902503087e-05
1.806365778507949067e-05
1.815849146611899292e-05
1.801541067482935780e-05
1.755759485127357332e-05
1.776103278981693798e-05
1.842156097874504981e-05
1.867448276782559830e-05
1.826584580755977562e-05
1.761686417869675079e-05
1.740552106997290599e-05
1.733115175189594166e-05
1.626972222573465444e-05
1.704795552448176788e-05
1.810150869117509157e-05
1.721217835992235883e-05
1.731549892197802772e-05
1.744255617963106416e-05
1.713688116837284661e-05
1.694208561448084163e-05
1.664459406302988334e-05
1.637990055511181944e-05
1.645578279420201832e-05
1.769632863851780500e-05
1.777233655648528224e-05
1.620435495671513625e-05
1.616597628590204789e-05
1.607710835072517010e-05
1.584835800226201235e-05
1.596584670997464907e-05
1.573506930351850153e-05
1.624381612259368968e-05
1.595609710379078549e-05
1.519306011204533786e-05
1.562184895401450078e-05
1.636583674307103394e-05
1.607461821138414585e-05
1.531224030434268687e-05
1.571166415785660289e-05
1.647485353851563155e-05
1.601093693174133903e-05
1.533367234964426576e-05
1.559176360031769881e-05
1.542273438296654691e-05
1.548060489777474031e-05
1.608976576350190947e-05
1.570744829841400623e-05
1.561199902454376513e-05
1.617578565649841944e-05
1.655256379005178068e-05
1.631514477153687634e-05
1.522938469638609096e-05
1.482280410057288124e-05
1.547926120941631539e-05
1.557092245456421267e-05
1.484888933921061793e-05
1.449224504526607227e-05
1.487565754020814677e-05
1.517465800281600917e-05
1.522228987450160724e-05
1.533202488161250208e-05
1.493608601436444133e-05
1.418587630455605130e-05
1.478115805213830006e-05
1.441157232440038420e-05
1.412823468910298104e-05
1.449996652987861130e-05
1.413806533817746404e-05
1.461719734602153232e-05
1.458542048832746795e-05
1.403971550132337328e-05
1.394168529076165337e-05
1.393893399153485877e-05
1.400749288692448475e-05
1.389396581833788205e-05
1.391160940697456430e-05
1.416243913934496509e-05
1.477775730183443948e-05
1.478594756656850748e-05
1.378627343522385125e-05
1.367212377540255102e-05
1.387614789723892217e-05
1.395136410683478991e-05
1.365552510368240284e-05
1.335667220481749175e-05
1.340432655023991668e-05
1.366267283803031744e-05
1.377169223343295315e-05
1.342147450708240711e-05
1.385177024793077174e-05
1.418950389600517876e-05
1.365023412179136571e-05
1.316601482011268566e-05
1.289472738208295500e-05
1.263562600708438967e-05
1.264119470441822214e-05
1.314009852538942534e-05
1.357755589597905491e-05
1.360789016675871355e-05
1.334798938048669492e-05
1.363224487105574020e-05
1.337885025901504332e-05
1.289201878027021910e-05
1.316594397952521548e-05
1.281658492724061950e-05
1.215552834898521520e-05
1.205974125233844139e-05
1.247097679231209543e-05
1.272366780550790365e-05
1.279788272172156387e-05
1.250131070259224133e-05
1.262872058324205207e-05
1.270380775555038983e-05
1.230316387822649052e-05
1.228423175174866588e-05
1.244426561930742925e-05
1.226126945322879109e-05
1.199741690471836273e-05
1.203053756233419171e-05
1.182398507065010631e-05
1.241461625976720889e-05
1.259345359314420514e-05
1.223237781873565551e-05
1.285998998481748483e-05
1.291411407132015268e-05
1.231855039240471714e-05
1.171113184665690210e-05
1.177939730173477703e-05
1.175630277902441447e-05
1.179772350359685240e-05
1.215581793852115841e-05
1.182165953523119012e-05
1.159833710277949615e-05
1.179420999624542010e-05
1.208554552656250688e-05
1.208827683915079421e-05
1.166255164101058216e-05
1.203408518900702790e-05
1.219124131816766383e-05
1.177328156603819425e-05
1.150883814740685304e-05
1.134227294518844474e-05
1.162756389547264636e-05
1.167032776788134490e-05
1.148588380189664325e-05
1.125237637313935025e-05
1.116762048201776228e-05
1.147581207628393864e-05
1.188723189120527171e-05
1.185875995722748190e-05
1.135065070924778958e-05
1.126851119999609746e-05
1.158088956478388600e-05
1.175343651077903110e-05
1.158783640839011815e-05
1.115154998482843033e-05
1.136543213063094461e-05
1.171548399681360211e-05
1.114369003871266747e-05
1.062364978139712152e-05
1.115865320696125902e-05
1.144247804168036269e-05
1.118686628888141496e-05
1.114708611164193629e-05
1.099600370195341608e-05
1.049671775970554495e-05
1.045429991276303407e-05
1.056711000999111940e-05
1.048806743649270513e-05
1.053318966787707901e-05
1.121127598631427680e-05
1.121839819668086610e-05
1.103905060005977030e-05
1.122563345984990446e-05
1.117069496864622939e-05
1.143581623825076801e-05
1.138019933558089491e-05
1.139421375776423541e-05
1.132013602338437271e-05
1.104621990907198458e-05
1.118276668808583342e-05
1.094231725739312288e-05
1.003344436636672518e-05
9.951010382615159229e-06
1.043629393808479410e-05
1.045174727791585405e-05
1.036024436114930546e-05
1.049442894040004117e-05
1.076186943199476481e-05
1.094486954143353726e-05
1.069559683724129596e-05
1.064083349006107444e-05
1.070636916989507832e-05
1.047364226107913307e-05
1.046376437410883296e-05
1.056196338066650184e-05
1.043336075993512393e-05
1.069128485554353960e-05
1.065927824711221421e-05
1.050276690643319347e-05
1.056557820892396032e-05
1.024492327411082271e-05
1.037489008173810905e-05
1.058517250014087649e-05
1.050312359124624010e-05
1.031228805634805707e-05
1.040219770234209844e-05
1.031237049304759324e-05
9.991079352314397030e-06
1.044317855048464571e-05
1.030763221423081771e-05
9.903495425158611950e-06
1.005900506934693138e-05
9.904100035065722967e-06
1.019458095114287055e-05
1.039553843995888876e-05
1.047891121582401936e-05
1.061920274733574842e-05
1.036885245534815845e-05
1.031390618067025677e-05
1.042566848028020357e-05
1.023316034689595637e-05
1.009487833749078803e-05
1.022098997152117873e-05
1.009495509512440814e-05
1.004553215755222257e-05
1.039935992988106559e-05
1.008179021293889054e-05
9.952922100127252456e-06
1.007194407971938296e-05
9.674657434802377641e-06
9.550748611936931239e-06
1.002981337263631476e-05
1.050287175790273785e-05
1.007838358139446365e-05
9.988836180941977223e-06
9.924169400206331039e-06
9.884902935214170757e-06
9.795543687396029658e-06
9.526356863273708402e-06
9.734544228437022056e-06
1.022244266123523059e-05
1.029790505822823011e-05
9.933010426957574070e-06
9.523324834494902748e-06
9.401524259610252211e-06
9.956487043014409719e-06
9.918271149946658241e-06
9.689150200303769838e-06
9.801246942634963524e-06
9.617192263388936780e-06
9.712302395020845972e-06
9.738097146929791889e-06
9.604137176784517096e-06
9.489219419561306667e-06
9.516799801221631787e-06
9.929445952642261883e-06
9.996454526204009926e-06
9.906906460621605397e-06
9.729683197607280403e-06
9.675764289853134252e-06
9.542926287999331058e-06
9.933481140550584585e-06
1.007534762876830493e-05
9.380445829010997157e-06
9.017996094020252039e-06
9.096762276711203420e-06
9.368442199882472205e-06
9.568917413721021064e-06
9.656033605561523760e-06
9.581894161486285004e-06
9.428258858343867055e-06
9.809426513618536898e-06
9.919255353694421520e-06
9.674686465462142254e-06
9.572357464668928071e-06
9.314768063296449709e-06
9.634153280713626900e-06
9.587834112141422309e-06
9.216942427402031974e-06
9.220620494529467042e-06
9.305168070781794339e-06
9.220889105849380777e-06
9.224682670645646614e-06
9.383388362661557029e-06
9.231075701741570848e-06
9.012859373105940570e-06
9.059497627067349503e-06
9.009947712313119475e-06
8.790158102031313096e-06
9.192316967026633565e-06
9.498407595968278198e-06
9.151257060693843265e-06
8.880928993584727592e-06
9.025352020596555177e-06
9.329859846208267247e-06
9.246583446178322456e-06
9.312002069630376046e-06
9.181233886840813786e-06
9.141821346429877278e-06
9.383429007105657726e-06
9.829881702458048750e-06
9.826398589947520193e-06
9.487381318535965385e-06
9.182215465523796310e-06
8.841314772458312761e-06
9.218414246116144226e-06
9.517979247384481775e-06
9.272973866657057698e-06
9.155048366544891127e-06
9.356096063919028095e-06
9.174474762224053481e-06
8.919302025348545087e-06
9.188228489147132032e-06
9.357915573011368310e-06
9.553532772661516606e-06
9.638610373566842672e-06
9.457913077147801754e-06
9.272482627406586329e-06
9.032465275835696101e-06
8.873120337425630019e-06
8.993165577566164125e-06
9.075452882746761762e-06
9.237964450088053211e-06
9.572732446699001250e-06
9.427937918338812848e-06
9.008603783800752217e-06
8.929987831118789231e-06
9.152575834017833060e-06
9.242149974530231834e-06
9.233905127151105890e-06
9.234897119213746766e-06
9.259248386587740260e-06
8.865405375332298203e-06
8.579734194774031776e-06
8.852547239477487182e-06
8.876364576152508790e-06
8.882189834198174822e-06
9.178209980740287158e-06
9.025192993389738385e-06
8.971974898057844756e-06
9.303512568710595220e-06
9.233748431266851193e-06
9.086473469106800220e-06
9.082413367965686549e-06
8.942562093799590812e-06
8.868336876919177930e-06
8.926228337439710858e-06
9.004097974511416857e-06
9.303871142322827666e-06
9.338072846336909445e-06
8.883975153892044232e-06
8.832426384622400992e-06
8.944885839719973441e-06
8.792451244582129164e-06
9.217490055415223467e-06
9.617126570298885140e-06
9.418505234850438701e-06
9.005460663055686206e-06
8.784814444103991539e-06
8.963298336491694272e-06
8.898854731487351255e-06
8.858215988497072105e-06
8.899734553468964852e-06
8.974306246865988476e-06
8.959089738797646008e-06
8.957029142737128735e-06
8.993259766275476180e-06
8.811281112159604633e-06
8.734074885217948568e-06
8.948657669718570285e-06
9.002528357523837410e-06
9.078777105515132052e-06
9.112901459337783107e-06
8.818944272699067349e-06
8.703908228640806253e-06
8.768906620722109879e-06
8.971770499793924026e-06
8.778117530582174775e-06
8.589030497689662100e-06
8.762471468333640995e-06
8.756984469650443866e-06
9.127837200657779035e-06
9.162017061930767726e-06
8.885350736974486526e-06
9.342305196370562627e-06
9.309001083718740439e-06
8.749956752907585538e-06
8.785332997896457035e-06
8.711422376180546766e-06
8.543996661254026366e-06
9.168978453719062665e-06
9.239384304319808117e-06
8.827375785613471347e-06
9.178494026578127530e-06
9.349965842867601261e-06
9.055919887714846485e-06
8.970322087500463148e-06
8.980569392514080361e-06
8.877802437985030066e-06
8.793581714107829328e-06
9.059315161219852553e-06
8.936164121243556557e-06
8.594261877214965650e-06
8.952894524861665772e-06
9.052693395089158292e-06
8.930467107179385156e-06
9.038718299935834987e-06
8.787900318044640177e-06
8.584142037925267902e-06
8.664768191912125683e-06
8.709417489472379490e-06
8.772358590985747289e-06
9.079619066923175899e-06
9.034840756944452237e-06
8.827981528608097578e-06
8.722691201531515814e-06
8.767009373475532867e-06
9.261425841450204784e-06
9.248379937114879483e-06
8.985947780645311958e-06
9.110279939293308040e-06
8.944495206289895600e-06
8.952092845703861089e-06
9.141857562033638737e-06
8.950173470545964391e-06
8.849488522719416647e-06
9.124259489644806311e-06
9.468542974274173014e-06
9.362384235402749786e-06
8.917757700317418672e-06
8.905426911452702055e-06
9.042618122008753159e-06
8.905099686930006183e-06
8.863467721072866898e-06
9.269949771915517452e-06
9.387362158434194441e-06
9.099901801008560088e-06
9.372022349562346741e-06
9.661203657416453025e-06
9.593588455406159161e-06
9.052580189032882215e-06
8.658883268436824300e-06
8.679018289133944705e-06
8.729301042331009228e-06
9.180805668087249543e-06
9.348395163566449541e-06
8.993868725680647229e-06
8.565040639881354596e-06
8.521989336026246335e-06
8.761985554436915724e-06
8.368418065917130843e-06
8.349474355521795691e-06
8.650048269380524314e-06
8.794688954957578586e-06
8.997696695833894438e-06
8.991155569561326688e-06
8.919617677774718963e-06
9.258705230387491835e-06
9.491684114252588484e-06
9.109589672149462995e-06
9.033004705112269322e-06
8.923445629372757398e-06
8.543393909690706291e-06
8.548134495306678265e-06
9.094598050191879694e-06
9.344970229129646649e-06
8.849391621987406976e-06
8.658171359301162920e-06
8.508070752086788378e-06
8.679328897242299029e-06
8.811605635284252243e-06
8.801578803438060892e-06
8.913262442735411567e-06
8.701348447211839661e-06
8.798596267357194678e-06
8.701516964238619086e-06
8.686234680264466943e-06
8.805712978132229987e-06
8.958343843278700273e-06
8.780270649829097202e-06
8.476412899630129149e-06
8.347096380243399243e-06
8.355015313733475064e-06
8.347131194223506118e-06
8.496216155027539916e-06
8.683641124350228492e-06
8.698263429428622825e-06
8.795287192471701223e-06
8.402710992864592885e-06
8.365545143016828592e-06
8.614624617728927234e-06
8.350865330864978373e-06
8.342409793177912712e-06
8.525397154627509312e-06
8.708418857591511514e-06
8.842369831312698911e-06
8.685192069822886797e-06
8.752187334473556467e-06
8.883859515917589492e-06
8.479061755414449964e-06
8.388757409797132570e-06
9.031257352409067490e-06
8.915820410086551062e-06
8.484561898078742410e-06
8.381290032043899984e-06
8.565591369858071609e-06
9.077525854402707301e-06
8.796615785094412583e-06
8.374608982537599965e-06
8.350108911698739215e-06
8.666570030462083661e-06
8.800838924586585390e-06
8.783298158416744157e-06
8.853700003392142950e-06
8.605058689904468091e-06
8.625160864616211745e-06
8.652535634523686635e-06
8.809771554278823618e-06
8.775736739982851366e-06
8.597722232933565026e-06
8.625007535987614499e-06
8.690517390043505977e-06
8.849933834619759060e-06
8.766930462309325040e-06
8.635690764190748561e-06
8.608461675168331526e-06
8.683039210128836526e-06
8.750660723275741263e-06
8.530882261129656873e-06
8.490561398791554424e-06
8.579100237470113939e-06
8.836130904479726707e-06
8.979422662370529687e-06
8.682676235051060184e-06
8.507898067554514539e-06
8.728187267075698705e-06
8.853363490271165027e-06
8.895554819612209701e-06
8.859413911282770513e-06
8.687547007086648284e-06
8.869207499057748934e-06
9.046678574182747911e-06
8.958555758177135661e-06
8.723860400270095039e-06
8.610046243370178675e-06
8.981096226214106153e-06
8.935129037304680708e-06
8.698424352049319178e-06
8.580162862782498979e-06
8.503871521867002959e-06
8.591332972772917543e-06
8.705858682926120190e-06
8.889979989937136660e-06
8.496219622649974431e-06
8.322937315416493209e-06
8.766462399385244479e-06
8.913408608185428177e-06
8.824260711053586524e-06
8.698767377704588448e-06
8.719141658405987346e-06
8.974127995546852296e-06
8.889030145101595162e-06
8.749466015846463641e-06
8.801634601395840713e-06
9.030552264473505012e-06
8.879757232158579772e-06
8.577306039847026607e-06
8.389754939929050973e-06
8.299662401006178901e-06
8.797313726715976260e-06
8.879749354255905562e-06
8.514449691677019992e-06
8.472237338589192398e-06
8.162985752871211936e-06
7.935170843566505022e-06
8.351038642266785260e-06
8.467635680221240644e-06
8.557443256542049214e-06
8.633340639433788154e-06
8.726952240439577081e-06
8.600119912400071723e-06
8.428382531047891990e-06
8.526324754874472380e-06
8.493691578610720321e-06
8.378387114672759052e-06
8.338904667295920272e-06
8.594613932811927647e-06
8.756728864041628325e-06
8.772804396512191882e-06
8.595218857483817170e-06
8.290660074076941822e-06
8.658477889284926562e-06
8.650755101172065330e-06
8.244736080269489921e-06
8.659963064797694066e-06
8.808066729629159461e-06
8.768166438539289553e-06
8.486888352899955672e-06
8.320783886309363763e-06
8.417572427800460241e-06
8.215057819163140140e-06
8.447939710502990493e-06
8.798523025678357880e-06
8.708929255223561312e-06
8.940865709686841482e-06
8.995631619861985971e-06
8.464797846365147284e-06
8.742811725658347502e-06
8.640149592171698643e-06
8.330552285624978116e-06
8.353705876167177079e-06
8.287016004194265793e-06
8.349901968285563424e-06
8.467284964268343746e-06
8.702576738361875785e-06
8.426501561479256080e-06
8.046564171922855008e-06
8.227863006439629036e-06
8.382567424782262454e-06
8.437265642791498264e-06
8.267481127418357915e-06
7.969797404088408874e-06
8.189867850777245251e-06
8.356017807962208281e-06
8.464339251279870465e-06
8.281929606238280843e-06
8.102003071494632002e-06
8.127364962343317759e-06
8.239923117546346819e-06
8.514071329013106997e-06
8.248183307077207665e-06
8.105983596161426034e-06
8.109006609628041404e-06
8.290773219100789127e-06
8.461210741715376375e-06
8.569762356969113179e-06
8.740310286083360989e-06
8.868756189027521695e-06
8.696804856278779865e-06
8.559921513463235958e-06
8.895672733775779155e-06
8.461242861367569872e-06
8.215460474834960960e-06
8.585126653194874531e-06
8.416078618124499367e-06
8.278954944381770338e-06
8.260947850786871276e-06
8.266693722144419831e-06
8.382021335750483430e-06
8.441488345889404876e-06
8.445996845286671097e-06
8.409622343014347225e-06
8.573824112575333770e-06
8.636541943232384783e-06
8.702417465666703058e-06
8.148408507578701627e-06
7.812548303701445499e-06
8.405297038875557067e-06
8.534490969954397702e-06
8.205766945153832314e-06
8.056924482769028384e-06
8.294954786568608436e-06
8.476125605629590765e-06
8.162777107162820143e-06
8.187228218498244069e-06
8.190937443678792919e-06
7.997738751175458808e-06
8.193936426231925472e-06
8.168727986871855153e-06
8.108390335594043197e-06
8.426791249317753675e-06
8.405290575738982064e-06
8.057473923295092617e-06
8.012056113396825890e-06
8.236060471888139543e-06
8.380646066098337867e-06
8.136204599548494892e-06
7.986647952004162526e-06
8.154174944672450516e-06
8.105904694557017394e-06
7.879494558861057762e-06
7.972673243390219979e-06
8.142262546226818732e-06
7.738195910501594773e-06
7.435989535963576512e-06
8.024961653314362676e-06
8.307682697429467209e-06
8.464839748703635795e-06
8.354303010742416237e-06
7.890781269126786047e-06
8.091068998698823259e-06
8.219096379528795362e-06
8.366156316362236158e-06
8.349663574509857161e-06
7.720234593589771912e-06
7.674728103969856492e-06
8.115171455309544099e-06
8.351084745975680742e-06
8.034915310036257020e-06
7.586954272111137166e-06
7.976584791582782798e-06
8.259842779129936079e-06
8.055276450297685174e-06
7.983850280176292937e-06
8.244561842637995467e-06
8.209992041506573550e-06
7.751901943647309577e-06
7.720270657305425025e-06
7.862331923523489187e-06
8.034270580209881103e-06
7.845774163146373114e-06
7.861673394125633929e-06
8.230711778296583483e-06
8.135623062512493570e-06
8.179005449063035904e-06
8.030910043792796325e-06
7.838728590284492706e-06
7.825880301132195918e-06
8.092493219772930365e-06
8.183048146961806118e-06
8.006643127472283530e-06
8.074259436713607211e-06
7.940212279211375361e-06
7.900724361023983076e-06
8.062745687563531162e-06
7.921241233470608577e-06
7.693522889874369696e-06
7.896113673430764143e-06
8.005782617480468867e-06
7.881566945384991624e-06
7.934780619595059207e-06
7.781632515449149871e-06
7.723297421320699473e-06
8.013052695508375217e-06
7.959391039353663124e-06
7.618439376546573723e-06
7.398377946208090173e-06
7.635126714970212809e-06
7.967804229592762298e-06
8.001873186446061448e-06
7.960531565748129462e-06
7.461218491845573592e-06
7.562399329561775341e-06
8.264846835063797471e-06
7.975778496739582442e-06
7.452854275673393396e-06
7.451669814819346969e-06
7.822968665387536677e-06
7.824501084536773587e-06
7.714403709377379436e-06
7.859802585317036879e-06
7.842916157540002949e-06
7.827081998477658940e-06
7.839435383230716514e-06
7.869436739141059744e-06
7.889787869254588645e-06
8.005567618746742671e-06
7.840482601102256814e-06
7.606139187310964287e-06
7.419032061567893001e-06
7.501684773272450086e-06
7.734766889195353432e-06
7.765781655198134017e-06
7.746035859049123454e-06
7.738186794071466750e-06
7.488547614030294655e-06
7.363023070289437614e-06
7.717457652377578833e-06
7.777336980497563196e-06
7.524862733395105259e-06
7.658320070761680162e-06
7.808950819764529935e-06
7.563840437428428785e-06
7.835583731911229102e-06
7.859832749836300839e-06
7.582873250748314661e-06
7.721288674376652130e-06
7.837173173382954708e-06
7.607018487568210040e-06
7.127441135506780206e-06
7.507187061593010583e-06
7.935400545015906476e-06
7.657304069778919409e-06
7.634009587644712599e-06
7.715816893854967178e-06
7.795999518356430333e-06
7.788231744671242468e-06
7.686131963132082921e-06
7.616648752863314488e-06
7.265815572225669178e-06
7.237788946844392643e-06
7.421043649787727108e-06
7.164617692490440753e-06
7.075777447529216986e-06
7.291379518885791274e-06
7.658199827335039766e-06
7.653402009626706387e-06
7.348941481283487607e-06
7.367879732713503250e-06
7.607498792440427771e-06
7.540271826460811877e-06
7.587792451011588518e-06
7.512732884398893590e-06
7.406236888235578820e-06
7.640795446452729335e-06
7.696272067148450050e-06
7.803795625165601979e-06
7.577524443659317446e-06
7.527288218251246225e-06
7.398873260296234095e-06
7.375995782102871653e-06
7.480526563255036223e-06
7.276139988458639006e-06
7.160313377806354620e-06
7.362822892372930474e-06
7.539355091973895627e-06
7.528850574429021016e-06
7.708930778738700451e-06
7.540117054611313263e-06
7.374594875460334267e-06
7.224368071976042558e-06
7.326898493632889925e-06
7.378174927363186695e-06
7.240414721401954926e-06
7.282194824925492118e-06
7.088124396925241971e-06
7.098372615273196882e-06
7.375889147893897258e-06
7.396074042674213528e-06
7.104770630924321012e-06
7.072977954763236983e-06
7.283060612579041509e-06
7.215922770456254331e-06
7.200157678927236071e-06
7.384980687104724138e-06
7.492626534996768003e-06
7.517467515266794653e-06
7.565537856905680582e-06
7.323131937990450391e-06
7.022201893865938153e-06
7.027275451568103760e-06
7.193751166525601460e-06
7.467135606689635415e-06
7.402572134345598757e-06
7.202712330598180731e-06
7.156563288894177991e-06
7.162003038652175140e-06
7.204009208721792692e-06
7.239320655624925182e-06
7.382459914201957329e-06
7.487860917987534876e-06
7.354177798332396871e-06
7.036030424654632262e-06
7.078676643429563190e-06
7.168834536864224117e-06
6.997034504411376693e-06
7.051836749182493440e-06
7.027588956124457539e-06
6.940312160861386265e-06
6.916263141489777511e-06
7.027240524472671774e-06
7.158204071103473941e-06
6.873629477890874337e-06
6.966034935966221577e-06
7.102315507686601718e-06
7.090378761691186772e-06
7.274979320487145761e-06
7.244047859485579936e-06
7.104901862735127744e-06
6.784419713687438007e-06
6.918667223491906481e-06
6.973040456907201287e-06
6.895278817654454498e-06
7.162611553364951472e-06
7.072695731474525574e-06
7.054201877166777481e-06
7.123233964937083355e-06
6.849873153375612282e-06
7.030935659594107812e-06
7.260208955280189970e-06
7.189396927552518439e-06
7.317337888884018241e-06
7.362822928156077888e-06
7.584912626373144971e-06
7.361293351818290004e-06
7.182678643182471643e-06
7.466235764299097827e-06
7.406403696645661664e-06
7.242841196362241549e-06
7.109937578793509829e-06
7.206246050391155265e-06
7.487065686642256911e-06
7.391807331587649985e-06
7.209185850714322013e-06
7.276515508702097618e-06
7.398229764068832999e-06
7.360120584136071793e-06
7.282609476655193134e-06
7.368935064079269588e-06
7.246814291299923435e-06
7.299989580695602396e-06
7.348923938586487594e-06
7.330919428901382967e-06
7.223031456732376762e-06
7.028002062828158038e-06
6.880211640684004177e-06
7.125017851778857837e-06
7.360298304010897350e-06
7.233719517880812039e-06
7.185090484055544855e-06
6.901993787095251990e-06
7.065762709057616354e-06
7.360739506982817036e-06
7.213233367369603935e-06
6.856543189244009214e-06
6.760756465471035524e-06
7.009416488183322342e-06
7.036277002041610582e-06
6.827776110475515861e-06
6.772948121905884323e-06
7.036456687631758250e-06
7.445183657876978737e-06
7.391537342600606940e-06
7.113764538423395645e-06
7.114355054800787310e-06
7.360589660256703142e-06
7.291470602197674901e-06
6.774532204133414924e-06
7.056631873122456629e-06
7.373896316276997996e-06
7.101017030644121560e-06
7.109439137467025221e-06
7.280221288382476369e-06
7.077444469720153814e-06
6.993700802132553670e-06
7.097484471927643713e-06
7.275155615175910809e-06
7.213893455857806523e-06
7.177236187962845807e-06
7.250399162213861629e-06
6.999535154109497543e-06
6.982308953610855405e-06
7.230774030816064896e-06
7.419175489447102497e-06
7.123544191011453120e-06
7.025977213266342285e-06
7.138919389192499550e-06
7.289568295562150702e-06
7.344939482368270065e-06
7.289948226472179890e-06
7.347960469414960020e-06
7.166643625756072075e-06
6.782918905713757571e-06
6.941949973365212961e-06
7.198562106534932186e-06
7.193215583531299191e-06
7.231676134358399731e-06
6.986566603631828376e-06
6.844230573830860008e-06
7.015099066364015556e-06
7.010938367058859496e-06
6.872802219048359840e-06
7.031383784655372019e-06
7.284587121973752328e-06
7.328295256847003664e-06
7.263500975747507252e-06
7.357692553067484246e-06
7.179167292851553728e-06
6.930209568186022971e-06
7.184586566504926053e-06
7.271503125944605184e-06
7.237115833366615203e-06
7.476342096216416200e-06
7.300207624842187625e-06
6.983380221598771041e-06
7.108945458519031477e-06
7.256780775599261364e-06
7.048407794001683306e-06
6.905462353950836320e-06
7.068118305715398042e-06
7.348598083970333171e-06
7.402312205626669239e-06
7.286046044802917719e-06
7.481928547764146326e-06
7.386688175744365700e-06
7.169568900534730401e-06
7.121343740223003197e-06
6.905424218404290055e-06
6.869103691468228758e-06
7.012679677356440436e-06
7.073136231681697958e-06
7.086870715396494042e-06
7.132885704917493120e-06
7.160953600882690446e-06
7.058883136096265403e-06
7.026689878241222190e-06
7.043833269224454933e-06
6.941182742125352407e-06
6.985472127542259987e-06
7.270272808590308398e-06
7.232354159376084150e-06
7.302083067689587758e-06
7.261596311167913190e-06
7.051468521738361803e-06
6.994277218401775090e-06
7.028096364174467228e-06
7.221959051603527343e-06
7.303303765491169018e-06
7.530184048616683258e-06
7.456436510581408467e-06
7.216100082119175329e-06
7.098297426682318134e-06
7.014901237589313534e-06
7.039402107101066293e-06
7.251284541846957634e-06
7.334812178738297189e-06
7.397417471333170305e-06
7.413927109834746149e-06
7.431251716840517655e-06
7.383823634731068532e-06
7.117723398511529143e-06
6.874960219891893547e-06
7.090657831685413727e-06
7.383419670675276579e-06
7.453777451093320316e-06
7.343479026827515631e-06
7.349529278960836280e-06
7.428692421409399880e-06
7.336034634053735559e-06
7.419984078282255257e-06
7.291041526681019805e-06
7.209982407632363275e-06
7.067039194244173273e-06
7.318445358049651053e-06
7.250063793886572974e-06
6.854586414444525048e-06
7.018713822277747803e-06
7.155985838045273329e-06
7.218734469600140220e-06
7.172427155639728906e-06
7.125912857963212180e-06
7.196298234692752015e-06
7.136078382446565821e-06
7.137124758623421386e-06
7.245736312602845570e-06
7.229951754508419167e-06
7.285624630927513730e-06
7.441169537662088321e-06
7.670107747689323767e-06
7.204630126368998715e-06
7.185392977091560127e-06
7.573205363733935253e-06
7.589555241076433595e-06
7.431023090127874226e-06
7.246244781160223792e-06
7.190597812326839023e-06
7.072349818056465875e-06
7.165210757071816935e-06
7.174651756248665167e-06
7.182388122814647435e-06
7.237683348400618120e-06
7.719972758680670866e-06
7.672483892012443160e-06
7.103231952224934569e-06
7.102011557749610853e-06
7.220180209900922475e-06
7.323073790855616175e-06
7.160375682764764626e-06
6.986740557749446290e-06
7.114087934136564431e-06
7.358928607718639775e-06
7.469545762682951653e-06
7.414616402372913999e-06
7.480473269956169875e-06
7.415987298012976652e-06
7.353208680520491901e-06
7.201447345664466323e-06
7.122349020169880848e-06
7.208334275909105226e-06
7.193911484558793146e-06
7.157548360974442544e-06
7.447956302101814818e-06
7.719632151905574796e-06
7.460323022868707925e-06
7.333700370602398870e-06
7.340521784889169973e-06
7.268716235864980823e-06
7.040184417635323483e-06
7.091951312212866601e-06
7.449300586811243465e-06
7.284949010394644539e-06
7.235540345815323989e-06
7.430266606543015060e-06
7.245909108514663946e-06
7.390652162526935943e-06
7.472138373323872543e-06
7.370886108683058405e-06
7.378781844449507866e-06
7.256618384080040265e-06
7.151623444820220309e-06
7.256032674626731758e-06
7.382922204200258645e-06
7.706328844155224970e-06
7.461992588610369071e-06
7.251450466755527596e-06
7.518889302327934384e-06
7.208647495312012129e-06
7.239117467616073119e-06
7.219782531271578400e-06
7.150692596539449690e-06
7.289098814911386647e-06
7.419620675594790568e-06
7.707505620853465271e-06
7.536442139057981982e-06
7.094331913938468490e-06
7.052281481868136206e-06
7.200368061217567819e-06
7.175774378083333634e-06
7.092668538274916282e-06
7.202894856970583793e-06
7.402352887973136186e-06
7.399679532899782282e-06
7.464567576683550274e-06
7.501766558694005362e-06
7.258555752595579203e-06
7.223961422641038584e-06
7.247191692685866906e-06
7.136338915630485160e-06
7.183364282512097847e-06
6.895901167913232820e-06
6.951457801847729190e-06
7.419916106194951913e-06
7.256822511465430784e-06
7.291663710159092975e-06
7.436787317407514478e-06
7.305920041733993826e-06
7.397611513807830418e-06
7.376636864259185858e-06
7.379033865577195692e-06
7.166619826210772129e-06
7.076731736447060891e-06
7.352777759139499164e-06
7.426608844539618085e-06
7.302800325264716431e-06
7.097575869729054865e-06
7.216730103454090458e-06
7.348433997286328687e-06
7.212692138997454625e-06
7.279331822845097841e-06
7.586341235451185098e-06
7.448910241769089124e-06
7.117112147670294574e-06
7.141430330584083053e-06
7.316812959201041659e-06
7.407940179760675398e-06
7.279762095782983269e-06
7.127950609369507182e-06
7.228212557573958222e-06
7.293239879382456799e-06
7.370958392396090472e-06
7.501673470630067370e-06
7.560851994106156976e-06
7.477242607492226342e-06
7.314112058313744710e-06
7.137725994590220529e-06
6.984543105654250559e-06
7.050954390509917918e-06
7.222066881917795236e-06
7.535354504178929801e-06
7.424732191466894540e-06
7.217137321460990132e-06
7.248064770885409474e-06
7.170404845487754278e-06
7.426929884150209834e-06
7.432638302575916359e-06
7.223082769091282196e-06
7.585843902730156460e-06
7.700831486698869204e-06
7.475798371192847148e-06
7.525107011693639813e-06
7.576054197868556007e-06
7.440666643736523087e-06
7.475139297953746760e-06
7.357744783895109915e-06
7.370782039645378518e-06
7.393773510800087085e-06
7.052847322573589511e-06
6.971442635348531656e-06
7.057473707020376435e-06
7.161955168931750851e-06
6.953462462343272800e-06
6.982077623238066514e-06
7.119216796189364277e-06
7.253496843005668103e-06
7.419654869028048606e-06
7.316833919216971607e-06
7.256289278098108176e-06
7.331598643270896892e-06
7.218443195825760019e-06
6.932296969303859531e-06
7.098191141987623494e-06
7.274608841608685473e-06
7.512814322808257850e-06
7.704145318548568950e-06
7.414886436913936977e-06
7.271052315922552356e-06
7.522734249486252847e-06
7.644386930154891671e-06
7.277229837768150562e-06
7.066562258019095002e-06
6.982766973768266324e-06
7.018145472875325939e-06
7.254416462740535656e-06
7.313960638708212214e-06
7.352982801453276472e-06
7.194039893743217882e-06
6.992141161309839634e-06
7.361766378916959098e-06
7.388607636798420071e-06
7.288222142385868412e-06
7.496826471210247071e-06
7.268939496675227664e-06
7.139242494381600588e-06
7.215261913802690337e-06
7.150017064592867378e-06
7.060754907623389380e-06
7.162805108685179936e-06
7.105801800001157444e-06
7.207361267006926205e-06
7.410964860816829311e-06
7.211693154101329141e-06
7.300464192171109489e-06
7.398355444197382307e-06
7.204494411689015100e-06
7.103113541806124336e-06
7.052216932034417506e-06
6.980239139497804957e-06
6.723365214843468733e-06
6.860232491383483365e-06
7.292927102892219124e-06
7.232021799530215888e-06
7.143275559723249916e-06
7.006969925485705694e-06
7.062770526249149211e-06
7.318249334689749201e-06
7.141705513740135424e-06
7.186742102903001277e-06
7.420948492958552991e-06
7.310003832334715050e-06
7.206680849797951893e-06
6.999620468401229340e-06
7.214841706123550163e-06
7.412674974787679913e-06
7.356000175204961497e-06
7.606411144147159597e-06
7.628922583085233746e-06
7.101159551956926367e-06
6.956108267804646369e-06
7.227529113036639137e-06
6.952038667699199727e-06
6.892546367278830360e-06
7.138645486651545974e-06
7.150275945038568218e-06
7.098082563236272452e-06
6.980146530676129972e-06
6.866000698625210036e-06
7.056165718728989415e-06
6.913562088028839652e-06
6.894756266612214239e-06
7.339925904195217132e-06
7.291621028692758851e-06
7.144910772198236720e-06
7.239486920243772569e-06
7.320024502490351982e-06
6.993408564075418091e-06
6.792095370168837898e-06
6.864630981574467842e-06
6.968772107190377244e-06
7.150664607915823071e-06
7.253670290408048926e-06
7.258632680702426015e-06
7.334540184266366355e-06
7.199219447795554903e-06
7.008911015889862925e-06
7.070687260228948632e-06
7.360165774914126426e-06
7.159445711121183226e-06
6.998219099609377639e-06
7.188008697540103928e-06
6.915421656341742741e-06
7.072068658596784725e-06
7.197439151219584971e-06
7.237406105527712498e-06
7.013099199928108385e-06
7.028116794387630475e-06
7.380488868730068456e-06
7.252626784497795745e-06
7.285801184318306339e-06
7.459917639652433551e-06
6.995689862366267700e-06
6.785354560006190744e-06
7.067419638868768410e-06
7.148847119340211199e-06
6.986186549638243918e-06
6.901398149529773859e-06
7.134683524124943724e-06
7.079044061598975921e-06
6.936459304694240240e-06
7.084000131196881808e-06
7.274913023978121381e-06
7.055884893916603797e-06
6.927508003864446754e-06
7.006163545097317461e-06
6.977391229335029215e-06
6.829468450491802692e-06
6.962489650223797307e-06
6.949892884614330302e-06
6.826436820791646025e-06
7.109246238731624564e-06
7.034591755698543210e-06
6.963618036772083566e-06
7.089869278979729366e-06
7.070892936109110687e-06
7.072878224200094876e-06
6.919487343093548780e-06
6.996513696176206121e-06
7.161452073088728458e-06
6.823434321916501567e-06
6.783382455833912112e-06
6.801968680752321267e-06
6.727829055548926722e-06
6.842790350242612137e-06
6.922506788162217670e-06
7.062568407552180993e-06
7.073692872464660368e-06
6.885069234244152526e-06
7.032154568342018068e-06
7.243670128995916616e-06
7.152739070124290854e-06
7.289354490526308067e-06
7.242845168599731385e-06
6.852865679823362375e-06
6.936543729344933112e-06
7.077739722304216017e-06
6.953118159959129168e-06
6.888995553111272907e-06
6.825339772602604190e-06
6.667024829186569211e-06
6.883298131691464247e-06
7.164423458662344756e-06
7.053200697353821717e-06
6.925658658496109937e-06
6.810133940906302497e-06
6.802737788882995812e-06
6.921785281654499631e-06
7.144847831799490839e-06
7.012077177051003947e-06
7.033664900309385811e-06
6.986942389933838894e-06
6.784494599905245716e-06
7.009922473265267105e-06
7.073382395604721907e-06
6.952632479681298153e-06
6.992853312594589643e-06
7.002176739904692241e-06
7.027480683967843108e-06
6.877295277515348306e-06
6.773651150005358415e-06
6.933072403917407520e-06
7.016087188519036536e-06
7.011606648474964726e-06
6.883180182608919190e-06
6.735622022909102663e-06
6.974371014424612297e-06
7.201130170603150493e-06
7.075047032425409124e-06
7.019782135909026652e-06
6.971877046296909681e-06
6.904506692957247023e-06
7.073305787253295492e-06
7.080105797051853605e-06
6.667164923693752393e-06
6.703535181762699694e-06
6.780042543119306439e-06
6.935108136236360065e-06
6.988161050572581798e-06
6.714026088272940471e-06
6.669920110740161716e-06
6.779708235151060684e-06
6.805169979525009787e-06
6.859000684223148542e-06
6.973234262568988859e-06
6.853480143385877902e-06
6.909359651134456034e-06
7.058999088103137022e-06
6.946799437988556585e-06
7.080804481446193755e-06
6.866497471018035940e-06
6.518417672147895207e-06
6.858898563718944271e-06
6.741767996105485176e-06
6.704921966162259557e-06
6.811007719863458860e-06
6.794568851789708201e-06
6.849120734061584620e-06
6.778323223665024237e-06
6.920721716604486836e-06
6.937357399893034465e-06
6.902082318367209084e-06
6.976498946554059733e-06
6.825741452251189050e-06
6.520721542155235406e-06
6.668124246188817004e-06
6.764116714622484116e-06
6.829424353715243865e-06
6.769757955816398325e-06
6.653978543732910437e-06
6.846285810218152466e-06
6.975134961405321796e-06
6.997948533754155074e-06
6.751424277179294996e-06
6.554223049378259435e-06
6.496102230295189485e-06
6.943485413430801821e-06
7.089572784204505321e-06
6.820640888740259845e-06
6.840937540047768663e-06
6.839576692647866982e-06
6.706316623390192834e-06
6.500052918698172331e-06
6.747582528226048245e-06
6.993494863197844598e-06
6.893276432562693923e-06
6.877130266879711556e-06
6.863171212907378925e-06
6.540483663357835870e-06
6.651516933301504010e-06
6.847296949927645404e-06
6.808138817560415393e-06
6.750355234872377675e-06
6.558045244664720908e-06
6.566809253551197334e-06
6.640137102408682679e-06
6.770834370921964437e-06
6.628757563190707212e-06
6.509974149174770494e-06
6.525195720278834296e-06
6.519778685665625066e-06
6.447827126963532010e-06
6.667905897569975924e-06
6.863414557837929441e-06
6.656838938391424039e-06
6.637116849967342941e-06
6.688017551226818475e-06
6.507948462747148087e-06
6.620212627116081537e-06
6.796177505659751708e-06
6.748958676441657073e-06
6.865055123833090443e-06
6.943840548409632368e-06
7.066765170956418264e-06
6.819185238331179608e-06
6.657641601093568377e-06
6.612334982357703963e-06
6.343702493721531858e-06
6.351076901697632448e-06
6.642097262953984330e-06
6.546888796228796690e-06
6.474765898947903558e-06
6.792835432528569937e-06
6.805824913648992594e-06
6.606452669856044022e-06
6.649184282173887561e-06
6.735220479188423087e-06
6.580330152590910114e-06
6.562709145821269067e-06
6.660901514929175054e-06
6.544787774950914247e-06
6.365249435800926747e-06
6.385161057013583820e-06
6.547562404588774500e-06
6.549760678599359069e-06
6.622207834754725979e-06
6.928344811918986108e-06
6.601157398675060108e-06
6.331671033091491562e-06
6.727824618210156846e-06
6.802544457092167666e-06
6.516558389728728001e-06
6.296555754490788042e-06
6.488793070636664781e-06
6.711519392455345503e-06
6.525636460995886656e-06
6.617975499939202999e-06
6.698999614347156687e-06
6.579498626536945362e-06
6.550682718032144064e-06
6.503401615090864503e-06
6.436601200812195790e-06
6.522980482022529577e-06
6.775196078220394069e-06
6.884464194416727750e-06
6.767882194003291175e-06
6.434881605181775050e-06
6.415910225819174866e-06
6.387242747930614529e-06
6.408880239052798693e-06
6.656435784913791551e-06
6.493034350991440006e-06
6.464687996037793118e-06
6.623913969201601012e-06
6.464074760983382806e-06
6.276173536550443381e-06
6.562671840276536980e-06
6.723399390741811533e-06
6.558328183807919312e-06
6.488962168780794999e-06
6.328815559388271094e-06
6.233097304223956408e-06
6.321956030151577126e-06
6.371340557853698187e-06
6.361163644147655646e-06
6.457615497234762389e-06
6.428720223621268331e-06
6.492760232968499657e-06
6.486976547372421380e-06
6.259802227820599069e-06
6.256407991122165672e-06
6.374947036605235210e-06
6.402487054792993886e-06
6.547713850942234430e-06
6.557394589553773049e-06
6.289451959059370650e-06
6.315648314983814226e-06
6.329281445313690223e-06
6.288634525423000638e-06
6.417356265532232117e-06
6.783886450601368981e-06
6.705161793629198501e-06
6.511105306875183863e-06
6.484569550437480241e-06
6.473405861643474535e-06
6.467857627592379344e-06
6.427759894666667544e-06
6.555162782057477356e-06
6.688686004741657454e-06
6.697324271349411971e-06
6.439591996108840678e-06
6.336099863444972054e-06
6.252353906158985471e-06
6.155536132146606970e-06
6.267382903210031816e-06
6.312828536257199972e-06
6.123804719201218178e-06
6.115365520693032406e-06
6.300647992506301130e-06
6.384429409678154564e-06
6.323197772560567933e-06
6.194246748470324028e-06
6.164495024613613291e-06
6.238397351992384314e-06
6.324521882728628476e-06
6.342613545837387317e-06
6.447610353273554875e-06
6.791422230221307962e-06
6.827844193923467284e-06
6.491697600976379760e-06
6.421710756178575210e-06
6.219255663656950816e-06
6.099637244333588692e-06
6.191079020802420171e-06
6.390844256899054638e-06
6.635384316289594948e-06
6.504662790005191117e-06
6.226480664968559061e-06
6.057401627007552030e-06
6.143407003846143151e-06
6.380318754436629159e-06
6.353180831729481748e-06
6.018876744147639122e-06
6.005925742572985555e-06
6.256347309425009066e-06
6.534042884200098572e-06
6.606781399217415540e-06
6.338582565062910763e-06
6.279590349303084925e-06
6.317866109901456389e-06
6.282781751356635375e-06
6.338848783745308333e-06
6.318896109512345603e-06
6.401654182950966507e-06
6.371395217214031261e-06
6.273575703513894904e-06
6.463179567177015810e-06
6.247850863080289498e-06
6.109172255685461133e-06
6.250700110685486728e-06
6.257938516242643813e-06
6.309132370204373569e-06
6.403044097484162888e-06
6.300180118697601436e-06
6.367355817021402341e-06
6.573988403554122645e-06
6.592004115780500572e-06
6.529173841247466998e-06
6.413172603321762087e-06
6.369106286484355325e-06
6.167381770986501331e-06
6.187188811625024757e-06
6.364861596796685162e-06
6.414635269698103693e-06
6.268979311042632491e-06
6.215835558494531166e-06
6.318007074597252613e-06
6.204742573752891404e-06
6.252952221906512767e-06
6.111755315387453498e-06
6.118722603046872586e-06
6.475634842803959905e-06
6.564427393047455807e-06
6.307840131982881760e-06
6.322025797843727903e-06
6.567415476265861436e-06
6.337992331530959588e-06
6.270280420221645272e-06
6.510371071393668883e-06
6.616899550870207319e-06
6.442972862873912692e-06
6.109480564558491094e-06
6.197540959823925450e-06
6.280134220023687550e-06
6.233541191732548541e-06
6.044354652915703950e-06
6.007420471148980076e-06
6.365752553906559292e-06
6.377561973856385624e-06
6.361949177309328816e-06
6.521267652256680319e-06
6.706279446206529334e-06
6.619644277745116783e-06
6.330423445142195457e-06
6.447574742612640262e-06
6.664410283035844971e-06
6.332872365281384754e-06
6.416547864681152008e-06
6.540075215707009774e-06
6.381153991432536170e-06
6.387113533597885910e-06
6.596253457860988552e-06
6.793612359777848247e-06
6.527621688785596679e-06
6.159162459006710748e-06
6.059782425993642570e-06
6.336619248986650206e-06
6.339710630909781431e-06
6.345031352722164661e-06
6.425542912186083350e-06
6.387272542536445820e-06
6.442391724610984750e-06
6.293929494895309216e-06
6.183240813749125331e-06
6.286207173200275569e-06
6.428402612096670907e-06
6.512911374528943177e-06
6.325365689481722017e-06
6.462179518033953493e-06
6.455834025354354707e-06
6.094329111555682911e-06
6.036818851175574090e-06
6.044141658533529532e-06
6.326679377186109200e-06
6.554544163803951893e-06
6.318687245668637176e-06
6.356355438897405319e-06
6.546871960954606008e-06
6.254160425258342607e-06
6.322981361616225685e-06
6.407710546307413248e-06
6.425753679305938727e-06
6.498335185278395322e-06
6.664063953538417622e-06
6.709930262504532418e-06
6.447528449986562848e-06
6.402111831250986354e-06
6.382114238971869972e-06
6.429748404126703709e-06
6.502054385012013459e-06
6.694283758745999877e-06
6.832438573196035677e-06
6.707867418611829628e-06
6.312014667091605589e-06
6.411887194662473252e-06
6.588586092707305396e-06
6.265782150734739300e-06
6.314367794720200682e-06
6.572034940194887922e-06
6.652549133574304936e-06
6.479259641765458148e-06
6.231439783932740148e-06
6.333101656708466460e-06
6.331027952961468576e-06
6.329352269037749174e-06
6.448250683318878777e-06
6.365196621857360799e-06
6.213513512696675902e-06
6.323320144593077539e-06
6.374599471470769278e-06
6.417980510266546053e-06
6.566891572844316612e-06
6.544011886406781291e-06
6.597791926997596759e-06
6.590068769732500028e-06
6.868204326365973682e-06
6.712447239123159689e-06
6.326733362768559184e-06
6.636614594153826599e-06
6.633469236123778508e-06
6.475702661575539316e-06
6.515172659904461705e-06
6.794639721418592367e-06
6.796323026247383527e-06
6.388335400325408860e-06
6.276678718918349377e-06
6.085642956998384381e-06
6.227157834349674260e-06
6.573646217887252070e-06
6.486012371378112451e-06
6.291873782218652059e-06
6.422329205065467459e-06
6.659350483799036867e-06
6.682793000029429112e-06
6.570543024817722461e-06
6.649408497935885046e-06
6.889793905590187887e-06
6.806386828150729339e-06
6.594947714966559701e-06
6.788521463589610240e-06
6.659721461900159469e-06
6.260882489240210034e-06
6.376943820196876734e-06
6.515261273481289760e-06
6.591657364174276028e-06
6.419373080844037493e-06
6.032639617169457080e-06
6.204056596606904317e-06
6.577997821175395950e-06
6.851803410965230961e-06
6.852600744414703510e-06
6.485401106824631653e-06
6.248749329856329658e-06
6.401119534152527266e-06
6.516921730013918519e-06
6.399091756267740781e-06
6.435597661009817683e-06
6.478698187385098235e-06
6.456190110526219251e-06
6.668596167437306332e-06
6.850612650751295396e-06
6.586628431912119884e-06
6.199424596382573612e-06
6.332346823719643895e-06
6.581300679179396091e-06
6.580611933471503563e-06
6.484563684863367669e-06
6.288109763053618811e-06
6.232991511945088544e-06
6.307282421892250342e-06
6.450521555266067299e-06
6.632244357634929622e-06
6.760145933993349787e-06
6.542854133670901787e-06
6.378148702016092598e-06
6.759577836789072290e-06
6.834236600520920530e-06
6.685543939318710570e-06
6.756458836693946768e-06
6.588265310240579208e-06
6.396831940666974631e-06
6.535258573679970410e-06
6.700550897195842409e-06
6.498064388472741453e-06
6.514659632896236839e-06
6.644038050466086658e-06
6.663889567167679286e-06
6.628823290844609114e-06
6.536430506357789386e-06
6.528190812833178606e-06
6.448786053453672653e-06
6.412914074397558366e-06
6.495099597066189689e-06
6.550964705142412304e-06
6.570413024260505447e-06
6.630949857546241621e-06
6.578440568411692078e-06
6.470958619624784515e-06
6.520359005804793657e-06
6.571700856423209681e-06
6.638271110463105159e-06
6.863172223783937810e-06
6.758284017120691281e-06
6.501037019599987130e-06
6.437353554934277609e-06
6.483515125542353048e-06
6.690208486168312638e-06
6.814377745648144089e-06
6.884125297582130642e-06
7.088329547811764292e-06
6.863939736108434386e-06
6.567789544245957415e-06
6.546440447472576187e-06
6.613107404642393614e-06
6.681707000272663185e-06
6.677552186742262817e-06
6.730306771309430306e-06
6.624321124826840756e-06
6.674837701388596155e-06
6.873602807836335185e-06
6.658925444455551546e-06
6.517613979752511761e-06
6.765858736117863911e-06
6.898502768328069394e-06
6.789926615616621857e-06
6.677614087390803412e-06
6.637596580275962136e-06
6.695430980512842479e-06
6.745227800487722699e-06
6.605411304849673815e-06
6.611787542530894706e-06
6.586362012050839768e-06
6.533474669229073828e-06
6.557550718070407777e-06
6.400895333697103775e-06
6.344973878490358097e-06
6.633084964800211668e-06
6.742909800714171841e-06
6.553867589525897457e-06
6.596628977191504042e-06
6.679091412589408625e-06
6.517641250947687139e-06
6.482941225148667145e-06
6.641290866061922296e-06
6.718137890214535776e-06
6.660695906926243867e-06
6.537558195793661362e-06
6.853246105028167809e-06
6.937865360852673144e-06
6.562159018711821743e-06
6.476318363888384199e-06
6.607962727941732168e-06
6.550065766836028178e-06
6.486642121063490711e-06
6.821822905180416356e-06
6.853299233893097313e-06
6.633414023453539166e-06
6.619838208389454130e-06
6.624968292358011030e-06
7.020864642199373180e-06
7.024336196686587368e-06
6.800706850011398552e-06
6.883388603143475820e-06
6.720664930060645367e-06
6.694102085321115948e-06
6.650128807711284131e-06
6.772547927375522591e-06
6.867221790001609079e-06
6.633573911461650976e-06
6.499086970040511168e-06
6.534951072498350643e-06
6.754678772916337571e-06
6.823110354217299550e-06
6.549921978879975394e-06
6.670832187088867009e-06
6.864289808794758260e-06
6.878425844989681994e-06
6.837924536110912464e-06
6.880401710827873774e-06
6.908662663871866474e-06
6.697669548484959735e-06
6.954471637209567385e-06
7.061448482831726385e-06
6.970562500324647968e-06
6.911559013825015495e-06
6.742276507081420435e-06
6.771381460617819226e-06
6.924794949710479759e-06
6.987510738800741965e-06
6.839572269137499505e-06
6.833213798929704568e-06
6.876883166865445211e-06
6.992212499764278114e-06
7.133479074390007511e-06
6.851680438246222691e-06
6.686906843588580144e-06
6.938365314839676988e-06
6.837556026614626503e-06
6.591395058781176746e-06
6.674037014665722772e-06
6.874328472734795500e-06
6.968155099153807112e-06
7.261942126561465542e-06
7.203166793899158561e-06
6.777232659590938553e-06
6.796775273911423826e-06
6.753272849061691394e-06
6.778873861166977678e-06
6.861702314879999909e-06
7.032402200762088393e-06
7.086514408510987450e-06
6.900707976194859910e-06
6.928318649342874285e-06
6.944536869528043705e-06
6.852239530500402762e-06
6.665938661442454806e-06
6.712897169245529366e-06
6.754680639535153365e-06
6.678648268414831066e-06
6.898237572906076863e-06
7.195254501134021339e-06
7.031487086000217996e-06
6.788277614881000009e-06
6.751899791319169935e-06
6.775147717681573451e-06
6.942185506454693154e-06
6.882938816247481828e-06
6.768143465073916394e-06
6.729447855289762300e-06
6.682808782026731175e-06
6.998264976428351746e-06
7.015471148106531283e-06
6.970842985877790194e-06
7.226539636048985999e-06
6.997227574250098307e-06
6.631815495512389459e-06
6.634870416388215568e-06
6.795645717694372545e-06
6.931553459726809003e-06
6.881648201767666955e-06
6.930087205256556120e-06
7.180395665710656989e-06
6.857625264953016624e-06
6.907787666106881266e-06
7.006045055012248084e-06
6.749802041619774262e-06
6.927769356499526022e-06
7.182287092244537578e-06
7.389039742027925260e-06
7.154481242079127486e-06
7.125840541863644135e-06
7.054134284156463290e-06
6.839272626639208663e-06
7.002751992111046465e-06
7.003803624120945491e-06
7.202415993657150772e-06
7.240667692599797679e-06
6.893954173790797660e-06
6.774521778967168597e-06
6.834877617590511560e-06
6.898732963433004880e-06
6.982369546019591570e-06
7.078203204542564018e-06
6.946884388967783471e-06
6.928034196780461610e-06
7.199962470957566630e-06
6.864421043216247590e-06
6.420305043657192476e-06
6.842004223112907436e-06
7.235361194942269787e-06
6.972149084340683731e-06
6.767629385244248288e-06
6.923161645307986838e-06
6.821994074109594594e-06
6.799060538403479534e-06
7.037320949658732462e-06
7.049660711024165766e-06
7.023130820387457573e-06
6.862937330993301633e-06
6.722465597425256325e-06
6.955818908433937461e-06
7.032847527856957589e-06
6.719051681616996718e-06
6.912837586270694668e-06
7.078518076381638318e-06
6.965831540879573340e-06
7.155413328769266207e-06
6.917671720066955172e-06
6.931483053222205413e-06
7.315526829154629577e-06
6.960060585849724957e-06
6.712061502827978068e-06
6.829930740241527790e-06
6.854753416865116675e-06
6.998773596456938862e-06
7.122799877971402046e-06
6.856186649725597916e-06
6.888320908343540266e-06
7.308256869271933265e-06
7.005968226605564253e-06
6.862746404746352644e-06
6.982368862621986639e-06
6.996440615108573631e-06
7.067113963643431215e-06
6.994545395519733632e-06
7.021776170179532873e-06
6.926160568122168374e-06
6.976416676866437370e-06
6.913894182070198129e-06
6.772764640425378499e-06
6.696433796164167845e-06
6.843884763941806322e-06
7.196974834432916696e-06
7.088332726439226275e-06
6.903052823394530681e-06
6.754014727184522529e-06
6.818230253765294850e-06
6.907439492677354283e-06
6.622252982382258360e-06
6.772720982983209225e-06
6.993891469341008201e-06
7.003931542839117681e-06
7.019712552198379037e-06
6.902865759772768062e-06
7.097863729739360110e-06
7.174733088663062324e-06
6.950562654700211904e-06
6.933372275654249823e-06
6.889250479729053840e-06
6.609397879161675951e-06
6.412940582098139862e-06
6.794599997116607655e-06
6.973099138258143708e-06
6.966395534783758756e-06
7.262164736781742471e-06
7.026918826917246800e-06
6.692816278310635434e-06
6.728385671594459620e-06
6.735096724046634755e-06
7.043573517197020882e-06
7.169801103625463346e-06
7.053200134722238244e-06
7.003365530650189950e-06
6.841922866057490056e-06
6.958813116833287205e-06
6.931394823215561199e-06
7.053679483200893471e-06
7.087118993496309694e-06
6.846417830232940719e-06
6.757944530728580985e-06
6.796224658166753386e-06
7.254324768468860055e-06
7.339485093897833556e-06
6.870084610217550625e-06
6.781065152292864158e-06
6.765819252788885450e-06
6.676974373878168906e-06
6.732281035312199224e-06
6.763864353605150321e-06
6.776890484834797628e-06
6.775058932478229128e-06
6.781828493129268172e-06
6.795034330165573735e-06
6.772890548687797533e-06
6.986550115319662336e-06
6.732244080961105754e-06
6.644643772523279007e-06
7.211321601570712801e-06
7.234664445409111874e-06
6.976663426189680897e-06
6.838823558371213644e-06
7.099575073912435184e-06
7.283438616175787195e-06
7.114245005560712194e-06
7.158072611565232690e-06
7.118239098134403843e-06
6.898259669686347205e-06
7.165121730751710469e-06
7.166614062148399007e-06
6.778149576556010009e-06
6.937783538977579452e-06
7.132705509027697862e-06
7.141063261761187579e-06
7.160908514958242113e-06
7.322331038841882467e-06
7.190251251512499706e-06
6.755366488094509533e-06
6.721583457584829419e-06
6.934441612912787069e-06
7.173354535004644852e-06
7.251309100366700796e-06
7.181173874067509213e-06
7.263443675761095446e-06
6.966270421255943573e-06
6.948475066190082262e-06
7.196462174105956039e-06
7.084402053286464026e-06
7.039104309280892577e-06
7.062883186007318744e-06
7.285105856312650866e-06
6.927125770473654279e-06
6.575966560563812285e-06
6.949797818358856798e-06
7.026562409818493971e-06
7.091742117098939805e-06
7.150497574750252941e-06
6.885122640747839792e-06
6.717680243445431419e-06
6.865452726370582413e-06
6.962067025816468544e-06
6.950741028964887807e-06
7.187971170674731059e-06
7.259526958366137905e-06
7.321713842858420195e-06
7.071260828391469145e-06
6.772128253702080015e-06
6.878012061918584008e-06
6.974951462181623803e-06
7.260474423601050616e-06
7.060988845464933750e-06
6.943189047708971283e-06
7.090599933930043023e-06
7.087603153165087165e-06
7.227561721977413769e-06
7.432433803573647234e-06
7.488462788067868168e-06
7.020847497788860847e-06
7.310956488266293281e-06
7.638765934188871317e-06
7.130514171262970285e-06
6.974145572604483788e-06
7.027641935287108204e-06
7.002874081418417130e-06
6.958214063968710517e-06
7.285471663928764188e-06
7.438816858847336814e-06
7.167939820160238771e-06
7.019144869188362637e-06
7.103147633474036177e-06
7.328356361060259187e-06
7.212457722918972866e-06
7.137339061983226071e-06
7.417768690502222856e-06
7.472447248783779170e-06
7.136628041412164500e-06
6.955792506993089474e-06
7.177464683177079223e-06
7.003422371759299484e-06
6.753625641367482878e-06
7.030268674376229934e-06
7.187277902293123673e-06
7.495797849501127998e-06
7.443509831891460410e-06
7.132095895575914546e-06
7.159451451484524854e-06
7.023772107318394736e-06
7.054954901183594382e-06
7.225808883936831629e-06
7.028590197582135934e-06
6.876690157620364738e-06
7.335048695627715157e-06
7.640761870758039996e-06
7.269043358323958059e-06
7.398042393010205988e-06
7.540525112436021738e-06
7.239560868419515972e-06
7.016165909196964544e-06
6.882394118179386759e-06
6.958208052872986589e-06
7.265247077744952674e-06
7.366330084150023471e-06
7.299246288533403453e-06
7.383891681300149873e-06
7.217572364442298856e-06
6.975709515576073752e-06
7.127886108060097815e-06
7.313223094123200779e-06
7.267838499071994522e-06
7.330326484821677730e-06
7.101835848899382063e-06
7.292201355367284685e-06
7.890554528731006062e-06
7.698449167189272061e-06
7.490798212753470748e-06
7.515205600991607542e-06
7.370623479893633670e-06
7.510906071670031069e-06
7.346167993073115363e-06
7.198880478615405361e-06
7.314250063511918142e-06
7.362541132350206560e-06
7.126114656682664574e-06
6.808759243284069013e-06
6.815135279037700536e-06
6.844874372919137571e-06
7.045376414714435567e-06
7.217795500775304438e-06
7.209615759746328845e-06
7.206857879063603463e-06
7.188682513056312316e-06
7.307112154861304322e-06
7.404616405613601165e-06
7.308607097075578646e-06
7.456145623819146581e-06
7.384125711575461419e-06
7.473866878246096158e-06
7.506201537546418609e-06
7.399376455591795317e-06
7.271391979669601756e-06
7.169588252157970041e-06
7.398596167585828265e-06
7.427100683058062887e-06
7.335740494753755621e-06
7.206567032898701544e-06
7.026023633347772050e-06
7.041930029395626914e-06
7.388738434077779181e-06
7.430954399904980961e-06
7.419330510530212325e-06
7.162792532629502040e-06
7.173946683434754991e-06
7.345463230288007338e-06
7.266475795979625137e-06
7.452155228379676797e-06
7.249095577144674204e-06
7.100801927133849581e-06
7.383484178900639657e-06
7.550549876280541591e-06
7.413706293031792234e-06
7.526884104172798774e-06
7.581309720944305628e-06
7.475998584494378430e-06
7.460600949014706329e-06
7.440631908552714074e-06
7.353524183780517289e-06
7.361132774738350372e-06
7.536101509637134806e-06
7.572931659905320374e-06
7.394298044107976984e-06
7.535261385552163506e-06
7.651839187955227121e-06
7.312440763813693121e-06
7.513400902779476162e-06
7.559731408499443048e-06
7.465385499644718009e-06
7.677753862303185410e-06
7.553541949495544975e-06
7.559180812370794433e-06
7.547490519931548378e-06
7.265638836797601165e-06
7.457090939041828596e-06
7.622200053595479972e-06
7.513379298503481470e-06
7.564778926962558899e-06
7.649720768973980903e-06
7.778812570096572374e-06
7.652121979529481326e-06
7.652770398290284335e-06
7.674421106263877725e-06
7.555028867750388481e-06
7.566080266829110217e-06
7.392868273069286004e-06
7.329185088177610284e-06
7.207534811712039813e-06
7.245841323173479354e-06
7.675236189665432998e-06
7.475145503037655918e-06
7.135760875058931462e-06
7.356180465314593699e-06
7.482217762320346982e-06
7.529960421038863786e-06
7.639777860657199148e-06
7.555077363600820833e-06
7.633440347304523143e-06
7.449560044299751525e-06
7.440636833453498536e-06
7.505186254759223640e-06
7.585818525546932176e-06
7.639558580211663980e-06
7.517058250473543462e-06
7.582191817075437894e-06
7.612536206343065926e-06
7.589108993460312233e-06
7.660000004576374524e-06
7.804027047286533157e-06
7.875480102153220057e-06
7.826430854877474092e-06
7.503932608889019495e-06
7.535046971055887328e-06
7.621844361147526782e-06
7.486484110954534537e-06
7.508773166444247042e-06
7.947432386494217342e-06
7.751955101811813459e-06
7.339138279800046557e-06
7.588125699383462379e-06
7.779773196024605673e-06
7.768417735186249507e-06
7.800229139298165987e-06
7.910048262649828029e-06
7.901663029907257538e-06
7.914878592675947194e-06
8.062455016523491534e-06
7.991830237785167959e-06
7.705735984512119359e-06
7.565041500350482512e-06
7.599653299207906305e-06
7.704624905653330831e-06
7.775195379434635449e-06
7.678178388540166018e-06
7.617720164098965439e-06
7.666597545706482536e-06
7.794637457677354157e-06
8.087700623628138368e-06
8.167258263522916251e-06
8.106447185863032941e-06
8.050038756293216111e-06
7.856434948322168138e-06
7.931675437149023967e-06
7.778363729413117415e-06
7.574091519181658371e-06
7.609789194313525803e-06
7.500073840493550386e-06
7.740535892972154127e-06
7.830751381467019429e-06
7.907296843216783010e-06
7.908412007396698135e-06
7.863762879485618933e-06
8.081892915434675599e-06
8.206089518022767791e-06
8.093331420522065502e-06
7.883815150034842613e-06
7.721846413979655471e-06
8.077888746749628212e-06
8.372657346760447935e-06
7.888941427794951016e-06
7.805667681829039049e-06
7.827476743077650938e-06
7.975973507308669911e-06
8.212207342448095326e-06
7.933911135558316491e-06
8.047263683806132786e-06
8.258027061973894107e-06
7.893295150503361050e-06
7.801438841838365405e-06
8.007603631192878230e-06
7.934214833788158343e-06
7.651247247793192653e-06
7.707867622375737888e-06
8.144121313298348936e-06
8.440689063276903708e-06
8.285159403984680997e-06
8.168298080883325791e-06
7.931032392815694993e-06
7.808764026441736408e-06
8.411789474980758502e-06
8.541276558520479462e-06
8.255052581664823241e-06
8.126114484097430419e-06
8.220203976664278500e-06
8.024755939687690975e-06
7.922587392435547063e-06
8.361204639574202027e-06
8.407252695878872904e-06
8.127224714236256500e-06
8.240262466292556408e-06
8.307865324865176926e-06
7.913835630694408000e-06
7.935357909738446677e-06
8.146445429003128081e-06
8.035981324225904775e-06
8.177660351604159301e-06
8.365398910588106888e-06
8.192191961227550376e-06
8.159469350652643509e-06
8.354515921647769991e-06
8.434726433168627705e-06
8.246403720978609655e-06
7.987388460183968809e-06
8.181836769770395133e-06
8.425723103146489390e-06
8.438242062260765296e-06
8.310974428391120549e-06
8.286611364516245965e-06
8.527328640053582665e-06
8.510662623752220462e-06
8.345032939999414058e-06
8.289245349504086510e-06
8.459876072556684148e-06
8.785048001379870257e-06
8.464520890892484088e-06
8.315013467381666956e-06
8.571714990175545017e-06
8.748976982436476230e-06
8.497866735387224203e-06
8.235179667080166994e-06
8.491604431566187973e-06
8.338927999297912004e-06
8.536772804317551141e-06
8.907255260508090337e-06
8.720359639550500473e-06
8.283912541321898851e-06
8.053432270828370489e-06
8.385240418774839128e-06
8.530503047915156885e-06
8.631038826734898546e-06
8.601881023258592436e-06
8.210890515072307843e-06
8.314155389860992699e-06
8.407524937917594719e-06
8.297148581938289399e-06
8.477331404630749986e-06
8.485912746134357854e-06
8.371390145197210602e-06
8.700936070964544126e-06
8.818985139685406522e-06
8.741191198296100585e-06
8.900019983825198643e-06
8.775608197859420249e-06
8.554106209480176993e-06
8.522996612778330487e-06
8.719407424658821951e-06
8.640060096777567525e-06
8.262357389198196592e-06
8.344951819003996690e-06
8.666574129533763553e-06
8.606337003547438828e-06
8.336235395700886390e-06
8.508146561001799662e-06
8.547619740152559258e-06
8.601908689515424034e-06
8.518512265914298978e-06
8.509912690103167465e-06
9.241367786219268854e-06
9.007088137680078704e-06
8.609239037700549323e-06
8.974920264817170864e-06
8.603598547975994571e-06
8.351672772274827388e-06
8.607159615569306177e-06
8.800910043090813786e-06
8.731922924928755460e-06
8.493779419024580774e-06
8.616835560388328666e-06
8.730326045647599474e-06
8.790762745661265528e-06
8.872840740240663202e-06
8.966752907241947143e-06
9.027678631291676716e-06
8.819376576027083400e-06
8.497448168160369149e-06
8.609557324709230325e-06
8.822026082799124704e-06
8.953663246512306076e-06
8.815228760980267880e-06
8.704513083129717559e-06
9.042253346200838899e-06
9.248607211191098109e-06
9.183809320335654581e-06
9.125510119838758377e-06
9.086712282103901346e-06
8.834236482720525231e-06
9.064568831898676241e-06
8.988183987965082464e-06
8.544726052003136314e-06
8.900604862449805856e-06
9.161031856577510007e-06
8.693330260147381537e-06
8.706567425178030753e-06
8.952684393537661245e-06
9.059600086470207618e-06
8.772302903817293519e-06
8.310297908347896240e-06
8.702907712347004152e-06
8.926866906857603120e-06
9.005939817098961771e-06
8.929280097050359825e-06
9.072478506594959034e-06
9.326154025214024207e-06
9.025008874847831479e-06
8.808633746509837655e-06
8.896817056197075903e-06
8.945591041632060603e-06
8.871803879570013901e-06
9.047110284235970452e-06
8.917426910728261087e-06
8.675380296792869082e-06
8.637022802266352029e-06
8.729623553323181633e-06
8.524058841097023742e-06
8.524446983942446905e-06
8.811527619847361347e-06
8.874772761693034638e-06
8.966498913873783321e-06
8.619184079924002776e-06
8.504917633420430305e-06
8.830819055689780850e-06
8.582983191656775305e-06
8.352766411773713048e-06
8.464112937202688009e-06
8.630245961844677498e-06
8.797814364877731835e-06
8.970403133195732319e-06
8.969731017746105617e-06
8.752697703216173711e-06
8.843557366326677791e-06
9.021135327208039598e-06
8.871883346007741953e-06
8.871162678189058821e-06
9.279824319770068450e-06
9.166512949643125535e-06
8.974869311655642032e-06
9.012873158781754625e-06
8.817684334988758931e-06
8.799616599430242937e-06
8.759226329483749869e-06
8.731044950435151879e-06
8.710281673446282358e-06
8.499181341941938598e-06
8.571147777275039189e-06
8.779649313742157802e-06
9.137097201274297701e-06
9.047648396180347927e-06
8.577321256396518194e-06
8.753772299654289266e-06
8.784997493916854583e-06
8.926383711288055244e-06
9.076015208253722908e-06
8.770056207300973850e-06
9.024870681311169870e-06
9.108806973199205765e-06
9.152328036546707331e-06
8.896997887610055329e-06
8.586099193402949435e-06
8.792452285669470825e-06
8.830212081861670372e-06
8.811034053393088268e-06
8.638340624688239607e-06
8.773850601054339522e-06
8.841842767081822973e-06
8.597096943896445306e-06
8.625681688645501699e-06
8.780807739792119882e-06
9.006959373013541750e-06
9.139049909425979402e-06
8.943710643533987553e-06
9.002000425219373607e-06
9.301761917421711717e-06
9.671185843202083680e-06
9.276267034893630005e-06
8.863259852897191661e-06
8.930150814251323302e-06
8.564768056993408597e-06
8.717813328396498509e-06
8.915508461801088723e-06
9.027655236663058891e-06
9.008428810970571979e-06
8.702999645039436821e-06
8.688386547618568800e-06
8.836498205023091986e-06
9.237971666947789029e-06
9.277923191643820943e-06
9.017270365111758386e-06
9.047434973230228318e-06
8.849025092238484104e-06
8.623189280840296443e-06
8.533989761384085787e-06
8.906002356385422456e-06
9.345302036697609869e-06
9.069155836569781082e-06
8.963503994893625381e-06
8.770503739249576819e-06
8.516301573321817233e-06
8.945773863001147436e-06
9.500486958575532891e-06
9.219760106363082507e-06
8.684241000277085945e-06
8.667790717441185093e-06
8.740435304314012424e-06
8.831578327232519134e-06
8.728271912690714398e-06
8.629547632298495381e-06
8.909421006140054309e-06
9.248243943060511694e-06
8.950421618842232982e-06
8.919440391159253395e-06
8.898629855697176943e-06
8.908093664126153050e-06
8.926625660671480837e-06
8.726513840493660569e-06
8.861045062762752891e-06
9.068759173447707227e-06
9.139732185750268852e-06
8.850208945220036430e-06
8.913196378004480642e-06
8.984018656011223818e-06
8.782215789442409496e-06
8.597975975928278102e-06
8.901468538654673708e-06
8.875412864482404583e-06
8.668813072768769538e-06
8.838353319217191653e-06
8.765093840503095053e-06
8.706080226274948180e-06
8.561880983064822876e-06
8.515619304262602216e-06
8.765806987328035569e-06
8.655094456166898258e-06
8.503328558919850689e-06
8.562640773429003945e-06
8.467092361561534913e-06
8.364073910781788231e-06
8.576507781591155436e-06
8.571258264360716398e-06
8.354064045606078437e-06
8.433179455366897941e-06
8.565085970937480066e-06
8.520247555680124255e-06
8.505718348576127885e-06
8.582934375254084781e-06
8.332305428506817541e-06
8.339425089929859215e-06
8.618817406132466848e-06
8.399494250506568801e-06
8.315716404272248735e-06
8.592334147734752140e-06
8.495244354907980521e-06
8.268238866722630115e-06
8.415365629462531315e-06
8.317332330824382585e-06
7.953839090634578561e-06
8.058895763034453088e-06
7.991527511559551669e-06
8.065045047200685298e-06
8.401338968903801350e-06
8.344682017186004418e-06
8.317661678283629943e-06
8.117544726215528836e-06
8.177734539798438350e-06
8.143521880686714813e-06
8.046885880500582506e-06
8.504909584803854299e-06
8.543059574421516303e-06
8.126267764569839697e-06
8.188005441690518135e-06
8.171854155579284443e-06
7.974698418727016894e-06
7.923680648996463263e-06
7.806368726480981490e-06
7.863201312238911621e-06
8.046765904535323725e-06
7.978236721902016206e-06
7.556886725827485582e-06
7.726366141473324701e-06
7.952631423097302965e-06
7.742375009858417132e-06
7.652903956592346638e-06
7.658069563141639387e-06
7.956393650392212051e-06
8.063046659687727740e-06
7.950020731565071811e-06
7.828233781428122113e-06
7.438719988810999012e-06
7.336842555613257884e-06
7.478956465695266492e-06
7.528461257949249882e-06
7.446313330191996999e-06
7.272502093239356378e-06
7.167948112704027157e-06
7.302521699417127312e-06
7.239223405656853892e-06
7.279665232960498124e-06
7.380679168713525459e-06
7.258473265572739906e-06
7.082361354783442313e-06
7.245343235114125125e-06
7.599113862330133107e-06
7.526270390401948262e-06
7.340889700127246161e-06
7.143586834060618742e-06
6.963184834983695286e-06
6.872466108335022005e-06
6.862366787247598368e-06
6.888458612102542222e-06
7.055910716206331277e-06
7.187464273605987384e-06
7.153947259851328922e-06
7.322671102670217988e-06
7.237528053372977157e-06
6.843740909508917160e-06
6.955649199487851389e-06
7.078482508565390831e-06
6.641688849679312772e-06
6.743944284385941297e-06
7.022707184044759259e-06
6.952947490086265290e-06
6.865524211944612419e-06
6.580832624195913985e-06
6.603976283099557125e-06
6.744147562425335788e-06
6.566777932780807206e-06
6.379998419182999976e-06
6.448633495895052549e-06
6.586201356664081437e-06
6.258037132460035100e-06
6.287461006465163122e-06
6.628986865674724925e-06
6.646007038883999895e-06
6.801792709563059601e-06
6.735789605383452916e-06
6.590328361388992360e-06
6.514205408289147781e-06
6.520209983919979592e-06
6.516232493975604497e-06
6.301168425140381351e-06
6.110396599484517272e-06
6.117905954246133066e-06
6.282577667937449672e-06
6.020191182008844682e-06
5.716874648683530810e-06
6.035456922992438301e-06
6.142483805497922886e-06
6.036002842108805019e-06
6.149619662528249474e-06
6.193302092445319130e-06
6.185578324310359066e-06
6.137382961005281479e-06
6.039088298387539624e-06
5.848350131169294179e-06
5.973087363034990549e-06
6.232060039915787039e-06
6.057108668035617410e-06
6.087790466612929462e-06
6.370583510827797829e-06
6.137549280207413950e-06
5.868354502811652303e-06
5.859501245820991491e-06
5.749005951611286337e-06
5.916585118261890558e-06
6.002317530168141086e-06
5.729609317328535257e-06
5.829148247390066311e-06
5.785472562383004708e-06
5.598801622670268005e-06
5.857871728995191079e-06
6.000625437578098753e-06
5.857834397670176068e-06
5.718956234870146845e-06
5.636676421374069741e-06
5.733345951406265113e-06
5.872987116452388217e-06
5.630362495980122494e-06
5.606080465158352984e-06
5.810200208602067407e-06
5.718821860224243803e-06
5.602680254381013526e-06
5.531007822869608772e-06
5.409483349371442684e-06
5.417258102246659860e-06
5.562019496984867928e-06
5.453509004352687170e-06
5.244658431846985970e-06
5.382116179782805858e-06
5.621274964761148144e-06
5.697599806883178195e-06
5.473539182073266047e-06
5.313582283436334241e-06
5.439246796940774377e-06
5.401469106890139545e-06
5.392260099566287497e-06
5.223889861591337880e-06
5.229891350621202808e-06
5.421990431320893822e-06
5.184043506680794152e-06
5.324131636655157507e-06
5.581107657595151557e-06
5.407894574308405056e-06
5.221627515877664283e-06
5.014010634475804678e-06
5.075077241038539831e-06
5.283481530051043924e-06
5.255760712934919745e-06
5.380372769176545365e-06
5.458810245175240044e-06
5.312441895205198166e-06
5.261419316106363952e-06
5.212361875512753236e-06
5.189980830494734570e-06
5.260950628242916507e-06
5.154609824452916790e-06
5.282527891305206605e-06
5.385834009703748196e-06
5.237181311394227861e-06
5.177645191632977892e-06
5.262038332682861345e-06
5.266864740132314934e-06
4.909441946681805055e-06
4.853392961965225561e-06
5.197013985060189080e-06
5.331791235392570972e-06
5.032152103210159327e-06
4.843418670337409051e-06
4.931047486819180366e-06
5.087818739079338312e-06
5.009711406844634735e-06
4.805746113756350749e-06
5.029623028700561662e-06
5.115776404026624534e-06
4.993919225078720192e-06
5.116019061518812997e-06
5.069875519346297745e-06
4.980354488892639603e-06
5.044001401519397012e-06
5.165525085723603489e-06
5.173834525651591216e-06
5.072738068339033586e-06
4.970997727810382934e-06
5.064517323070965069e-06
5.110717898013572391e-06
4.852364066643948540e-06
4.705120742857461749e-06
4.705984924094714667e-06
4.976268827737975553e-06
4.958458317022326447e-06
4.744461224594008120e-06
4.954683057482020218e-06
4.920040022084862566e-06
4.852242722163812432e-06
5.005516203965173068e-06
4.862980563847649346e-06
4.844682999391553071e-06
4.830702541745339843e-06
4.595247714777970682e-06
4.612769055079604360e-06
4.690126013193019771e-06
4.657441270415499805e-06
4.746287290310568907e-06
4.660119478039307624e-06
4.590249664022577939e-06
4.706587756013921006e-06
4.743056860044902229e-06
4.732427430603673156e-06
4.666384651328726952e-06
4.704580885718965627e-06
4.760738657310531541e-06
4.710688553136303631e-06
4.759290503835406011e-06
4.625841664366590119e-06
4.531990322454968735e-06
4.584520364946149854e-06
4.671935342523825280e-06
4.668874435068435185e-06
4.567449261346221712e-06
4.636441600147086753e-06
4.627127867956273622e-06
4.781256047153652393e-06
4.876183506380013806e-06
4.716349078418047606e-06
4.593177318894553625e-06
4.518151948342629030e-06
4.610296214175701488e-06
4.682881342164916428e-06
4.716743232448042524e-06
4.672400924081711475e-06
4.569792042884896586e-06
4.545757594647071202e-06
4.424223357610317575e-06
4.447177283191235720e-06
4.555054282923571463e-06
4.470463953814787054e-06
4.597972829046908972e-06
4.755351307081082128e-06
4.713412301330444593e-06
4.739297262861567299e-06
4.512864368795338469e-06
4.328273889710188174e-06
4.412401612463267534e-06
4.550589346139152475e-06
4.408309197994376034e-06
4.124008958680244874e-06
4.334380618143487543e-06
4.547485291360597367e-06
4.467204712457170283e-06
4.438826808437414179e-06
4.302132258219489724e-06
4.177672958712372698e-06
4.291526255903395753e-06
4.314941864489494625e-06
4.417617501140044743e-06
4.476825889992465390e-06
4.327264746438757848e-06
4.281986173025764589e-06
4.251381034182374758e-06
4.132049425747535829e-06
4.126364359186395518e-06
4.203883870357706921e-06
4.174420374480169221e-06
4.210309363603595180e-06
4.452142783464390034e-06
4.536637982879105674e-06
4.218870713741055067e-06
4.107440174689812715e-06
4.170813871501797534e-06
4.112647190446466509e-06
4.155645159134205264e-06
4.266841496774521981e-06
4.370641245046738149e-06
4.224165014685422950e-06
4.159849063415696836e-06
4.191838123046243500e-06
4.035690920820661692e-06
4.027013703552578876e-06
4.113718962027714137e-06
3.905268496321190420e-06
3.979637405679515277e-06
4.213794933638706401e-06
4.189892062264722897e-06
4.140547917522875625e-06
4.018546054865212102e-06
4.127948043825316508e-06
4.177794798370332146e-06
4.267034397774065422e-06
4.241097083141797173e-06
3.992573468284756810e-06
4.049205252935470084e-06
4.097964326931122949e-06
4.093317721893778644e-06
4.153496940305127141e-06
3.879850748101596061e-06
3.734022706949051445e-06
4.102977203055749097e-06
4.152109616462532258e-06
4.004257256451776765e-06
4.098316947511357989e-06
4.034621265054983280e-06
3.949094806479197902e-06
3.934641637543895674e-06
3.893454463048629601e-06
3.904461815997717280e-06
3.876501698019364108e-06
3.895336411329720118e-06
3.933649952543123303e-06
3.914558892377921675e-06
3.759060091408548453e-06
3.683817948805747803e-06
3.801546264318638175e-06
3.899829109539476924e-06
3.850313209816166391e-06
3.782688555650512726e-06
3.769415673613735365e-06
3.824298525441421488e-06
3.824017206286203210e-06
3.787014235513390042e-06
3.803814825557895497e-06
3.885359326903330299e-06
3.767928897490469836e-06
3.594449173773838098e-06
3.764627182910076819e-06
3.858670816474571402e-06
3.829262191633175424e-06
3.765239920820472045e-06
3.628191410054541952e-06
3.568458562829861939e-06
3.725540731488293529e-06
3.712619113912545883e-06
3.612077327433259179e-06
3.702846258689105162e-06
3.783708988246048962e-06
3.814629655671248595e-06
3.774860394189879973e-06
3.707611452362901437e-06
3.684281154893492768e-06
3.616401427745001898e-06
3.609465883314315645e-06
3.597442841833540917e-06
3.539436034582209368e-06
3.644962709583461258e-06
3.605970313433772414e-06
3.411141923503467462e-06
3.429866351714576045e-06
3.540537069791071942e-06
3.600753425468492053e-06
3.657804732455525171e-06
3.599792283479081298e-06
3.634896451802158479e-06
3.688683031398525511e-06
3.736628717793981395e-06
3.798989462064051851e-06
3.674587334534515424e-06
3.612118405685948733e-06
3.701782578789315255e-06
3.707708796544711455e-06
3.555556672456711113e-06
3.603320580410003745e-06
3.532207556068961317e-06
3.523507278489445868e-06
3.666676334537384698e-06
3.475854805756577768e-06
3.355496947198279759e-06
3.430158978543329552e-06
3.430450599793543735e-06
3.349061414996514193e-06
3.479998517635897439e-06
3.598741660684903942e-06
3.441154115006776552e-06
3.495044816161896730e-06
3.525432852878065170e-06
3.474779590969099751e-06
3.542294765165767647e-06
3.542850145614720490e-06
3.490256100918793428e-06
3.395451843908220750e-06
3.454164627903406812e-06
3.493061548270570616e-06
3.312531748478385592e-06
3.296119274750953064e-06
3.440961313564708310e-06
3.522816483990859290e-06
3.559119777851164352e-06
3.488208501377341042e-06
3.391262924039787056e-06
3.347411469998963887e-06
3.226613718449982176e-06
3.224737116418397195e-06
3.353957682239365165e-06
3.371496170407224759e-06
3.384013268178915356e-06
3.412364982684114165e-06
3.368387977772568715e-06
3.319167149245533751e-06
3.323624854580943884e-06
3.365913849224462019e-06
3.445681253961262507e-06
3.464672533991252421e-06
3.329533447137500917e-06
3.282273009735419977e-06
3.268616838587309161e-06
3.225670262922939596e-06
3.260783847981065891e-06
3.170358053317961715e-06
3.174318995186654105e-06
3.360504355188798638e-06
3.327065419892380026e-06
3.247060481369001338e-06
3.226608051370764780e-06
3.167328717877892930e-06
3.093308752712829129e-06
3.101767631485787474e-06
3.253285209465198404e-06
3.185070258226088031e-06
3.136194297392110289e-06
3.226603084229805033e-06
3.210748609312518799e-06
3.186435167957546059e-06
3.190553927680399382e-06
3.299967010655282616e-06
3.414628923295106578e-06
3.304305456324820784e-06
3.142887085480551928e-06
3.046776302976955521e-06
3.100548413014287719e-06
3.330915249979028099e-06
3.300382804165237570e-06
3.066318691546190469e-06
3.116641010951142454e-06
3.108403904235464507e-06
3.030073929409566885e-06
3.073835570519390199e-06
3.124829010555342877e-06
3.274784277573725064e-06
3.183458850270354822e-06
3.027864423444067253e-06
3.154736679746166373e-06
3.187620823356459019e-06
3.128429872539248201e-06
3.087353246172483745e-06
3.119672004242546666e-06
3.122880123510299438e-06
3.090236477809414250e-06
3.186376751485743903e-06
3.207832662372008526e-06
3.203207369506456285e-06
3.222810281912720145e-06
3.160974837393480247e-06
3.087101403047854989e-06
3.009205913682454533e-06
3.133929077893494920e-06
3.145329410922677587e-06
2.980333404355108948e-06
2.952735767652255557e-06
2.961165232067521021e-06
3.094414525613868106e-06
3.116898747016446388e-06
3.023168425186624482e-06
3.095591620265730483e-06
3.052049412606674485e-06
2.889402183947047848e-06
3.059766712748858301e-06
3.254743244113513110e-06
3.180779798855228295e-06
3.023869448943039573e-06
3.072561702128085582e-06
3.096429257393154417e-06
2.971103644504260637e-06
3.082970703079845230e-06
3.202370437632811378e-06
3.151080565450853517e-06
3.050464249053854852e-06
3.058164423182370442e-06
3.075914749009223436e-06
3.046984769757550612e-06
2.968172276780361323e-06
2.904235855038989155e-06
2.987926260957386710e-06
3.051810245366483572e-06
2.967988507156859623e-06
3.044423095778744778e-06
3.058614123271978379e-06
2.921226458748410918e-06
2.938196895281056065e-06
2.966414527264851488e-06
3.057661564334556713e-06
3.048772313170488438e-06
2.907236306931402589e-06
2.870515318218479193e-06
2.986180926819413261e-06
3.035271558492235338e-06
3.030570241804714532e-06
3.003300940103039998e-06
2.921787944197831340e-06
2.924625304274366058e-06
2.930593898686849743e-06
2.945402783767151634e-06
3.019014485536875472e-06
2.970758954183682031e-06
2.839203896560399549e-06
2.811697886943478943e-06
2.877517563636812765e-06
3.002418368039471282e-06
3.020393426628713589e-06
2.930967698294809719e-06
2.917802344962049296e-06
2.901389533760263649e-06
2.980841456901093492e-06
2.971716696532545565e-06
2.996505821784010167e-06
2.986438146064147497e-06
2.877074422533477146e-06
2.966670908661999699e-06
2.955673162227405666e-06
2.860624684920499026e-06
2.881223650651352739e-06
2.852104336417672616e-06
2.978983973041485103e-06
3.052803133739688517e-06
2.952957868748766526e-06
2.873594203497887811e-06
2.770912313915116292e-06
2.720602172571643571e-06
2.765233020623024645e-06
2.775668595819192309e-06
2.749059720729230640e-06
2.802264779107028197e-06
2.828132098430532706e-06
2.791132610785140433e-06
2.624946625596337978e-06
2.553611003063961780e-06
2.642193626325518410e-06
2.670490822927428706e-06
2.602158009510382117e-06
2.567565621696576925e-06
2.596511135811078823e-06
2.591868553095143266e-06
2.514332039868897489e-06
2.509741560935471095e-06
2.623790364819339167e-06
2.564414518159722782e-06
2.477621116481122071e-06
2.513687958647335516e-06
2.492224583850905966e-06
2.403715499548622351e-06
2.346476210032747347e-06
2.351970001908282760e-06
2.369088113083764654e-06
2.319949702595115710e-06
2.225217167616101283e-06
2.202723753438491357e-06
2.225099608521118327e-06
2.222127219555193705e-06
2.135030221024223166e-06
2.074536775760734578e-06
2.047024924292702654e-06
2.105586752835561600e-06
2.156472189569346575e-06
2.048974048207799287e-06
1.978885383813006616e-06
1.976302971040649865e-06
1.990879308599192988e-06
1.979836705265085880e-06
1.854033630316826717e-06
1.799393132028131394e-06
1.812149636274065385e-06
1.801986957109935854e-06
1.879783436682617961e-06
1.827659920401383261e-06
1.662771742829936830e-06
1.687125191160804671e-06
1.656374655438287458e-06
1.644787427775259541e-06
1.675722496626305665e-06
1.632661621132095702e-06
1.641401495397858883e-06
1.620873576584277487e-06
1.556050907580431361e-06
1.464974359286418055e-06
1.462473015702846999e-06
1.453938685447393911e-06
1.384647260282432086e-06
1.369932121198523721e-06
1.426795396094910537e-06
1.379361103399492411e-06
1.303982597328038713e-06
1.358932110137924953e-06
1.288296926857190230e-06
1.221308737928670505e-06
1.307269567217736168e-06
1.315394703542484251e-06
1.262314477616754196e-06
1.254368269480345181e-06
1.258483918370901330e-06
1.204092124800228719e-06
1.157304263052466940e-06
1.168849022081201118e-06
1.160800163434803427e-06
1.156603839697897468e-06
1.145518841447998830e-06
1.095351283713741004e-06
1.041395388683427998e-06
1.001874979850604746e-06
9.854559612462148464e-07
9.961467392267269095e-07
9.974762094691543655e-07
9.860330578561520187e-07
9.682012038752596028e-07
9.437324775633065888e-07
8.954650637214983717e-07
8.886780207384544986e-07
8.625743497625981891e-07
8.142824868787425534e-07
7.962657703789798295e-07
8.075387356599275057e-07
7.934081717986578283e-07
7.407500926588415777e-07
7.428329272901665069e-07
7.448703037785734279e-07
7.219753627244254783e-07
6.967450794546735004e-07
7.023724279282719549e-07
7.143779500066738224e-07
6.780492025933421099e-07
6.500997069435992794e-07
6.499932674605631054e-07
6.516078677562905074e-07
6.397060462567105987e-07
6.244210690340701952e-07
6.073981029380630453e-07
6.025203179124753049e-07
5.929198274217399271e-07
5.746354621820316869e-07
5.461982668739204370e-07
5.108482476001888509e-07
5.262359188865615347e-07
5.276808117143832480e-07
5.154431410346650092e-07
5.162901446757869917e-07
5.040875590603053003e-07
4.973231219541090304e-07
4.961422614476808319e-07
4.924164381009704112e-07
4.915148506240067928e-07
4.717234473100499534e-07
4.492600624106378148e-07
4.470805998187305651e-07
4.397772290750805155e-07
4.199054543465135350e-07
4.017722387949262819e-07
3.946051987345129407e-07
3.965710430613066384e-07
3.944114588255918344e-07
3.847159920173740084e-07
3.827128184283372248e-07
3.658019316011754106e-07
3.527220357395489345e-07
3.529511835466059223e-07
3.491133058363635138e-07
3.501256365150174967e-07
3.431134518169027460e-07
3.399696697570055839e-07
3.378708744652712685e-07
3.093962340534471454e-07
2.959436641246687362e-07
3.050680886904158314e-07
2.978914676557895345e-07
2.893292432040781536e-07
2.792246587368623272e-07
2.861843376623644604e-07
2.855230696243688376e-07
2.685438691235890954e-07
2.644660805739602251e-07
2.583908917433709135e-07
2.570626484509833407e-07
2.471162822766558015e-07
2.420618729644471186e-07
2.432083132189665801e-07
2.346007247758231542e-07
2.269384978504505861e-07
2.177987148463852567e-07
2.125562377564777935e-07
2.140110852890858999e-07
2.102350894572738151e-07
2.043733014558326133e-07
1.975878142218195017e-07
1.857452082975657317e-07
1.838629480332555525e-07
1.885808072891195039e-07
1.882936380715463739e-07
1.760302046737505145e-07
1.757063089693959397e-07
1.753015086650974756e-07
1.662158678878499875e-07
1.631343559537090451e-07
1.613855359459355523e-07
1.606696297987407663e-07
1.579552334301834025e-07
1.525531592563825503e-07
1.442945006294005324e-07
1.431089405784951094e-07
1.416045044440671378e-07
1.393016608311484025e-07
1.396869552077235750e-07
1.366387383825141888e-07
1.280767029044351197e-07
1.231203488829386459e-07
1.236231684147161671e-07
1.154752508631561006e-07
1.104608869959570581e-07
1.098308671470166299e-07
1.054374788945408348e-07
1.016160012422072632e-07
9.992580312018474154e-08
9.952592790670044997e-08
9.950232251952726442e-08
9.621555435418337544e-08
9.074795060206776675e-08
8.819833511764932045e-08
8.921594144809515358e-08
9.074036153972083417e-08
8.533497307110182244e-08
7.897069183652544098e-08
7.650271274921025804e-08
7.767774211844563928e-08
7.672805850488551169e-08
7.004783845086216565e-08
6.761644587332444066e-08
6.824618610003382429e-08
6.574991013670638711e-08
6.268066650930354369e-08
5.923268815961675955e-08
5.843299219797875971e-08
5.923561114425799620e-08
5.633530302100574394e-08
5.355754243441269401e-08
5.555290463014081435e-08
5.477321662175718250e-08
5.071436669588626153e-08
4.920696552729580126e-08
4.840601825220314941e-08
4.571573487686866220e-08
4.471749103218110804e-08
4.477238013123748576e-08
4.435740741024179854e-08
4.300250839344011376e-08
4.105527819705236376e-08
3.971552354841443959e-08
3.850676997387104672e-08
3.876153508085229974e-08
3.879840939671311764e-08
3.571240471029162639e-08
3.341646648018386708e-08
3.286271638557394707e-08
3.141465600989405612e-08
3.072273817566334299e-08
3.022519764833932769e-08
3.065649829090005874e-08
3.023672810630542812e-08
2.922195071588049899e-08
2.786525186679093272e-08
2.696615176701593168e-08
2.685245441540422763e-08
2.574943464705911640e-08
2.586186955273333314e-08
2.612412960037629884e-08
2.450777522451006098e-08
2.351439104973496247e-08
2.317543330738565900e-08
2.259345639256936620e-08
2.246052799289626903e-08
2.175694721782648062e-08
2.075596873970018839e-08
2.111894665970678822e-08
2.134669930767541976e-08
1.949065102115733476e-08
1.864993275942664537e-08
1.937796514292959879e-08
1.886581901578928329e-08
1.830769816055192596e-08
1.835811959825657434e-08
1.758047015269426894e-08
1.698695328399984062e-08
1.664840482835568315e-08
1.622152119348229738e-08
1.562762416790140062e-08
1.519620423035430393e-08
1.499583583215091694e-08
1.510513837072771896e-08
1.503452760633444682e-08
1.395637317302844359e-08
1.344604335959992055e-08
1.382746447466690504e-08
1.342713479823012136e-08
1.310199721066036912e-08
1.349528058538755291e-08
1.275238805588691646e-08
1.234200821543807038e-08
1.240886676895155174e-08
1.232830128404471305e-08
1.225927076984812955e-08
1.178092103528892886e-08
1.160511430981209292e-08
1.171113765545195220e-08
1.133118861059718909e-08
1.050608597266987897e-08
1.056383945303607258e-08
1.063065684369972758e-08
1.041550796158860012e-08
1.040675034013579424e-08
1.023031149989080189e-08
9.908375489080518472e-09
1.009046790233964392e-08
9.988259777332968133e-09
9.335009106018648988e-09
9.217093690303917078e-09
8.821098319358747702e-09
8.505940762551610827e-09
8.594423958099770136e-09
8.502389585177968067e-09
8.107108105811500445e-09
7.803959801251699984e-09
7.726134191235768883e-09
7.657140074577937619e-09
7.616175953279709100e-09
7.072295074857479833e-09
6.560872744201328204e-09
6.501331215936576966e-09
6.454293590327946216e-09
6.405548826260886410e-09
6.166696239125196961e-09
6.056478147113866740e-09
5.840199871688147619e-09
5.491370429672196061e-09
5.397108001603329942e-09
5.250883413821441314e-09
5.100995183716037866e-09
5.010782754750705453e-09
4.702713796512308503e-09
4.326849771385419386e-09
3.972026699448394780e-09
3.857576176038298458e-09
3.866237507016804504e-09
3.620740131111365139e-09
3.560564561078863965e-09
3.511901925437223719e-09
3.228158746249426785e-09
2.952317029082633333e-09
2.786401363785622755e-09
2.650499806334001782e-09
2.544811156567232947e-09
2.401086288875088800e-09
2.330533627217892631e-09
2.259894080239973489e-09
2.104777268813755465e-09
1.901773434484332130e-09
1.709417251075009331e-09
1.672944647048866538e-09
1.609198594885104026e-09
1.443691298909894659e-09
1.344286869407447754e-09
1.314715486187351422e-09
1.272964547777434473e-09
1.198531784026535791e-09
1.100882490271594368e-09
1.037461141765284247e-09
9.969741869885548604e-10
9.337784759131802908e-10
8.743942908184898388e-10
8.549314457443863361e-10
8.208327267340432106e-10
7.114656380481746391e-10
6.521169448640021563e-10
6.143282802554034675e-10
5.754096244533645843e-10
5.623478900668162754e-10
5.344119664974548691e-10
5.037456421584357416e-10
4.812010142598433641e-10
4.492747739810851901e-10
4.266446346898145661e-10
3.970465689852350506e-10
3.511877439554036374e-10
3.300259414692234234e-10
3.118833401848134509e-10
2.818471764540851783e-10
2.498599718104745819e-10
2.346190876129251267e-10
2.207688451848492528e-10
1.967728252666151539e-10
1.777373418447156604e-10
1.628012604567855742e-10
1.486363394233577613e-10
1.331956491904420041e-10
1.150664583770844417e-10
1.050845892368242587e-10
9.511862122620291929e-11
8.216984723381081497e-11
7.283266505972476913e-11
6.446447743127622493e-11
5.975100982986956478e-11
5.428761922532045375e-11
4.724339173723591622e-11
4.210349906808466663e-11
3.736028166047036835e-11
3.188499896971500590e-11
2.680653869854686768e-11
2.458101543688421169e-11
2.193658988267807206e-11
1.811927515951427133e-11
1.623616779171289246e-11
1.474358234574205934e-11
1.179156049189249402e-11
1.035848616830509379e-11
8.996084580961054859e-12
7.312059226515767076e-12
5.913024553001985444e-12
4.952856555210741863e-12
4.185327697190858879e-12
3.415426953668154211e-12
2.879096764450694509e-12
2.403836329599537274e-12
1.967787778552498360e-12
1.632227897104416504e-12
1.367136874088119589e-12
1.067429945260567704e-12
7.731417816957610827e-13
5.674256345437687159e-13
4.432067235762830379e-13
3.302184509077100524e-13
2.218536174765865244e-13
1.465957597790560218e-13
1.006841709706280263e-13
6.325415541414499387e-14
3.443028799196975253e-14
1.809099968281398200e-14
1.110943843720918013e-14
5.642834283902799643e-15
1.931684284114380060e-15
5.289428720669622488e-16
1.009075180739121475e-16


==> anc/Fig04_H_kin_mainpanel_L16.txt <==
2.188496388160001164e-04
2.255195651734174318e-04
2.200034804330898777e-04
2.174626639387005668e-04
2.150114811269103715e-04
2.140407383051338573e-04
2.132068098383182498e-04
2.097152403653543501e-04
2.126733102520530268e-04
2.116023354421420785e-04
2.075908930779941355e-04
2.025597211961855315e-04
2.026061504258187785e-04
2.093125326053842388e-04
2.095651107815170065e-04
2.097521614942276385e-04
2.112516946096601553e-04
2.069083145004982946e-04
2.068127901583295388e-04
2.086489428065355859e-04
2.056764635470695855e-04
2.053132818677980815e-04
2.021633206401853781e-04
1.984907860650266334e-04
2.051053562684874716e-04
2.084854801908208428e-04
2.134910885463278554e-04
2.160892122031991694e-04
2.191086145008249299e-04
2.162812183409346047e-04
2.041559363500835959e-04
1.983928104060322733e-04
1.965870590877753560e-04
1.981408421318487897e-04
2.005794991135472231e-04
2.011566729526839984e-04
1.964665776818277064e-04
1.930771447695072763e-04
1.972819738357362506e-04
2.000783083989228451e-04
1.969785843249401559e-04
1.917570258400450294e-04
1.874503271703591395e-04
1.954433090787813189e-04
1.988264776265328713e-04
1.968273006918431741e-04
2.031776931830556296e-04
2.021293910373376309e-04
1.957046980704132912e-04
1.901367317528706560e-04
1.895588363764261956e-04
1.893154957045068332e-04
1.895786691998774579e-04
1.961030690428446457e-04
1.981618462372604708e-04
1.901081196250625717e-04
1.854448061298654652e-04
1.853828746271113717e-04
1.850652138057233065e-04
1.820077475688034450e-04
1.794629461329453701e-04
1.765732257012751522e-04
1.745610189061486443e-04
1.804682105582607759e-04
1.788052657321747966e-04
1.763113921473741838e-04
1.793800749359867578e-04
1.797478356308614752e-04
1.741098372688712687e-04
1.742908217845236902e-04
1.780012016561856249e-04
1.768026519126759336e-04
1.809667838976017394e-04
1.792699418255663151e-04
1.720587602329765042e-04
1.676036842803458747e-04
1.702636642670320112e-04
1.716311670327507735e-04
1.708107603237954864e-04
1.699830918172830945e-04
1.658255486101323987e-04
1.643216797856469772e-04
1.621627967032112261e-04
1.639944947486514056e-04
1.633607518790188787e-04
1.585648153841371440e-04
1.601824635139030464e-04
1.626109279917248220e-04
1.609117383296597176e-04
1.609847153325830193e-04
1.620656528843111225e-04
1.606956360617144803e-04
1.580317557917686254e-04
1.569538509732742548e-04
1.571589494805939629e-04
1.535124156930172973e-04
1.518299544647268176e-04
1.548043772280479019e-04
1.563115213236988246e-04
1.500067660198329059e-04
1.458211193183330716e-04
1.472595401868331518e-04
1.432938535739944840e-04
1.441193618895813514e-04
1.474610551736302213e-04
1.478430153789037581e-04
1.506871359926068130e-04
1.476430843732909695e-04
1.392621789100966672e-04
1.401131504496759160e-04
1.390941725605328728e-04
1.360248773501503453e-04
1.394747134683656047e-04
1.382653706811458176e-04
1.355891158627202484e-04
1.365332193703183131e-04
1.394113429377605295e-04
1.370416454119931552e-04
1.342396293569509671e-04
1.353503785394902367e-04
1.309570946334163240e-04
1.296749488104943977e-04
1.309999988144152066e-04
1.285929490306214683e-04
1.283847426902437461e-04
1.277253672124459716e-04
1.246922580929594169e-04
1.269468558378122544e-04
1.277258637753691574e-04
1.251481610709361588e-04
1.236995926001339854e-04
1.248078483356692358e-04
1.234164324388024305e-04
1.170853691395610895e-04
1.217097884770741961e-04
1.229923886334668970e-04
1.192149322187373582e-04
1.177782181717669985e-04
1.197459204952016270e-04
1.195524808204500341e-04
1.153554511684304920e-04
1.155967903525119753e-04
1.148668572954902070e-04
1.139474956670765956e-04
1.143529353950284482e-04
1.124002230159346799e-04
1.106438819513801093e-04
1.112133122976795047e-04
1.109056835899236088e-04
1.096494039881328974e-04
1.092690705605966589e-04
1.090613538576798978e-04
1.083069047351206460e-04
1.086495133502853586e-04
1.075151926306071879e-04
1.063402433439067808e-04
1.050791493008818397e-04
1.064845548906620569e-04
1.063126094927397335e-04
1.020383808795943581e-04
1.016254408762039561e-04
1.038501454459123162e-04
1.022268721336289126e-04
1.017732823206028524e-04
1.028196392864578698e-04
1.027325939203104253e-04
9.848940229663335534e-05
9.586873006534372098e-05
9.832876412045051884e-05
9.937530492221787663e-05
9.729559123695016832e-05
9.608865582990711062e-05
9.543971671532736479e-05
9.463493420122045293e-05
9.500731458051805468e-05
9.182968066898672811e-05
9.442421434412918610e-05
9.615912934093660065e-05
9.329617474355157431e-05
9.258435556414409311e-05
9.125566496741163930e-05
9.073489536358966909e-05
9.190631440768968628e-05
9.253336857870888448e-05
8.927856351789161893e-05
8.770562060148074269e-05
8.817356474584783516e-05
8.915728964822123388e-05
8.824135019623732205e-05
8.922207029314215042e-05
8.811979008963271697e-05
8.352056171063834331e-05
8.446201118034060793e-05
8.620567031283535428e-05
8.356985494377088789e-05
8.437083371372335017e-05
8.789359804192706303e-05
8.636051204149789958e-05
8.143566209835873264e-05
8.409160476611607002e-05
8.724865218269503109e-05
8.156024434629711398e-05
8.015872773881961880e-05
8.111978614906359278e-05
8.204138842951713023e-05
7.934094362370313811e-05
7.823243567208427107e-05
8.265609295396542338e-05
8.026642524611187672e-05
7.674344759788995218e-05
7.756975746588515611e-05
7.689404040792693603e-05
7.674131144566114719e-05
7.568802436650033801e-05
7.458974980089185317e-05
7.620607034903675815e-05
7.670750205838108436e-05
7.465560100823383108e-05
7.416545424130466452e-05
7.520991106674851010e-05
7.699309314613800553e-05
7.645786170739885294e-05
7.345254314483568101e-05
7.481973123829252243e-05
7.434594068925917481e-05
7.222660807091090733e-05
7.456187461361593973e-05
7.374466925970768851e-05
7.233815841459726055e-05
7.011637083172767482e-05
6.680982753531855371e-05
6.818853641778248537e-05
6.827653066139452789e-05
6.741591072766529684e-05
6.523518800491437907e-05
6.632715381473654550e-05
6.778818039448314663e-05
6.569992429153401214e-05
6.439253458134932369e-05
6.417833311237255978e-05
6.389123484687023776e-05
6.349825262650107903e-05
6.454121766113422431e-05
6.444303112740221639e-05
6.468499432408912229e-05
6.463510397479624141e-05
6.335197592349061768e-05
6.214532511507839545e-05
6.419036783307883597e-05
6.625190111783296689e-05
6.371956567317041886e-05
6.185640111657928137e-05
6.143605238402806347e-05
6.183222617394814138e-05
6.227361346976719163e-05
6.064783262205071670e-05
6.077737808307127741e-05
6.031890285208086543e-05
5.950656689157357587e-05
6.164082727065252061e-05
5.961579654646157297e-05
5.721196474339241016e-05
5.850688137258042029e-05
5.695460562972732785e-05
5.698144901144063380e-05
5.514535396377972235e-05
5.431235911118312330e-05
5.773301540992962339e-05
5.754491432277415963e-05
5.642741745194110466e-05
5.561578512570225350e-05
5.477324882626556689e-05
5.599482302407416464e-05
5.681687766375538540e-05
5.525500046396541939e-05
5.526803795868537577e-05
5.506030508665055471e-05
5.352569402640560000e-05
5.331653453736345805e-05
5.390666251110362361e-05
5.390206361792184353e-05
5.360757722789675074e-05
5.347654380514075731e-05
5.186279526463484507e-05
5.033310082284303571e-05
4.932183485308528123e-05
4.955436099690952345e-05
5.159580253507468743e-05
5.247355040986813188e-05
5.146124759884359613e-05
5.062164989809030168e-05
4.985352872109058252e-05
4.995983928265018058e-05
5.006785065851248885e-05
4.984631666496133268e-05
5.027787515160094737e-05
5.055283838829170609e-05
5.158642607446963484e-05
5.100100040260910019e-05
5.039698399550722376e-05
5.036895316319906087e-05
4.973014643017317608e-05
4.725088444107329968e-05
4.688725085480207987e-05
4.996944668672333124e-05
4.928172152707979405e-05
4.595451341430309715e-05
4.563402093632977469e-05
4.721093824610622533e-05
4.809603092795077417e-05
4.671483851845348420e-05
4.662544245862106031e-05
4.786091947142123487e-05
4.625628492482427949e-05
4.588304312138297088e-05
4.562156556075508412e-05
4.409712455222920894e-05
4.501917609728663854e-05
4.514581005410315005e-05
4.382771113851236774e-05
4.480391203869260656e-05
4.427385597473196640e-05
4.372356405949681814e-05
4.375370569300727797e-05
4.338703857867650467e-05
4.287894438332035647e-05
4.195674005875579604e-05
4.209044279439695207e-05
4.196154337204095899e-05
4.192314165908335373e-05
4.230544207889049869e-05
4.290789244171337838e-05
4.309605500790609627e-05
4.156901809738605848e-05
3.995221830236274504e-05
3.983011363047215452e-05
4.030676929922390953e-05
4.112693158993462143e-05
4.201510964238631935e-05
4.189508278758316280e-05
4.111115344687418484e-05
4.063915044523097505e-05
4.000815057466714235e-05
4.044375996468926778e-05
4.090866659736811293e-05
4.049559182532763420e-05
4.005108267361417708e-05
4.010057309320875883e-05
3.945643401099146905e-05
3.784940079026567717e-05
3.886514572061994574e-05
3.974367261405858194e-05
3.890432168468140056e-05
3.824996195651935674e-05
3.967837710801146612e-05
3.944098026091676556e-05
3.817727043498452975e-05
3.784141362527237160e-05
3.704500538965043170e-05
3.626472787554571521e-05
3.559750993284919979e-05
3.709484351529459439e-05
3.761809784149642481e-05
3.701018922142498683e-05
3.640614478823538000e-05
3.600975330976867000e-05
3.664181417538765550e-05
3.615287987544954734e-05
3.611329422176225384e-05
3.708721941128729474e-05
3.755094905786780758e-05
3.793713657002679843e-05
3.752051531929649153e-05
3.629567759490987292e-05
3.511166098406566153e-05
3.414860854474332982e-05
3.434366674140333241e-05
3.509368646500198659e-05
3.479188071693223056e-05
3.511445844300024644e-05
3.630645574357707389e-05
3.607309442556990732e-05
3.464737634905581032e-05
3.431296791713698337e-05
3.351271135241298263e-05
3.351432373987754828e-05
3.419632909933717382e-05
3.349019983665671630e-05
3.329113146685160274e-05
3.315902511426690677e-05
3.392510364553471858e-05
3.445197508434591434e-05
3.357345373591044191e-05
3.242481637516167210e-05
3.236098496493382157e-05
3.276777046288016773e-05
3.253647798163638915e-05
3.228673747323219657e-05
3.267828663699486855e-05
3.325366981946175884e-05
3.304530908935607194e-05
3.072689649571427683e-05
3.069789569969529568e-05
3.176887017087565423e-05
3.213500616260280701e-05
3.291759725567011533e-05
3.169933732531775305e-05
3.066869814926042698e-05
3.035331637233840415e-05
3.044206418307752435e-05
3.011940789314725809e-05
3.104789140947776315e-05
3.269241507945229349e-05
3.152006817327887420e-05
3.044568120114085527e-05
3.035623117234387334e-05
2.960662368791212452e-05
2.892132051349715133e-05
2.910337021698180548e-05
2.970338663752478158e-05
3.030817358873595738e-05
3.011095070205826432e-05
2.881161291913027065e-05
2.894518359529089840e-05
2.954538204158893569e-05
2.944051996031299477e-05
2.896762395858066072e-05
2.845205188362276904e-05
2.885636979201951826e-05
2.924421492551656910e-05
2.844526069539853285e-05
2.900891243765938836e-05
2.975224667760676290e-05
2.865851909841769880e-05
2.756068138094827037e-05
2.738496860418945035e-05
2.796713054638815446e-05
2.728820547594751938e-05
2.601515338361797528e-05
2.765646389021146888e-05
2.808912759560597115e-05
2.726046681404705970e-05
2.741548100757548663e-05
2.723869899581887380e-05
2.775046526159061721e-05
2.731133111061991305e-05
2.676752784536346019e-05
2.678554916673325215e-05
2.736921179368978250e-05
2.682187779007259233e-05
2.642263755844440870e-05
2.665241284054847159e-05
2.604248407873396861e-05
2.670969758034326980e-05
2.724033739098364432e-05
2.683287580792326104e-05
2.600802009545848920e-05
2.537097671793543522e-05
2.586403433622794088e-05
2.593845475735415720e-05
2.559884259323654438e-05
2.607581882670536390e-05
2.582366988605875021e-05
2.571249850997816750e-05
2.555988082567491084e-05
2.524473737710385921e-05
2.582828732701011949e-05
2.492002134378849056e-05
2.410688405716067414e-05
2.495172575619800342e-05
2.599662064472138003e-05
2.560974535223341938e-05
2.425892980182855910e-05
2.378005197623766457e-05
2.388791284808212793e-05
2.391041394459240255e-05
2.330811772978088806e-05
2.353346601200004238e-05
2.461121664402658304e-05
2.484902620246589225e-05
2.372244979621002762e-05
2.406834115343626444e-05
2.510747646533760470e-05
2.418241977559999173e-05
2.370199555803836764e-05
2.346589796927301208e-05
2.394297122882420409e-05
2.414807590753820308e-05
2.317546709328928995e-05
2.306421273592074885e-05
2.341247081997648331e-05
2.325778065270975011e-05
2.324918732757252522e-05
2.287443939505477315e-05
2.241425576433089670e-05
2.305183921824180150e-05
2.336440448478931277e-05
2.277836588464253104e-05
2.304071893090738676e-05
2.315965823072216572e-05
2.302752343208445135e-05
2.247406371062033513e-05
2.190082015234669891e-05
2.310773400191920592e-05
2.301563779171360990e-05
2.209276276383192206e-05
2.210268599267866668e-05
2.258080153433451759e-05
2.231394979522591918e-05
2.221198507460990350e-05
2.204355600603873146e-05
2.204282725845926855e-05
2.175317582288695034e-05
2.144912973937752656e-05
2.205163759429265975e-05
2.189792061779168331e-05
2.199576209059573339e-05
2.185404813046183645e-05
2.090897987739131461e-05
2.074705007979128275e-05
2.138482338592118245e-05
2.092531790189272766e-05
2.074726457126979258e-05
2.155416119680894323e-05
2.235179566723078141e-05
2.166854236011626000e-05
2.075291920382765141e-05
2.024996289594884616e-05
2.006886992741586787e-05
2.077822221814203333e-05
2.086810526272084957e-05
2.103461581056063472e-05
2.097309173574746441e-05
2.026121333366445929e-05
2.047488168981948935e-05
2.089435911391537625e-05
1.993443682020322802e-05
2.008098558878757242e-05
2.069679706816893706e-05
1.986618152430778800e-05
1.994839106721772154e-05
2.071302795428381206e-05
2.051483878154340852e-05
2.062954171635655146e-05
2.021180369904349445e-05
1.957708050959491408e-05
2.002871750648944270e-05
1.977148815680246393e-05
1.970615614823435121e-05
2.010683636260825934e-05
1.995762766115557921e-05
1.921847427276455623e-05
1.933230484766173927e-05
1.981987667917389795e-05
1.990864646481378547e-05
1.980312901489740491e-05
1.894786309060141969e-05
1.915904487143994182e-05
1.928427923289942046e-05
1.909513738220274052e-05
1.958142712184960863e-05
1.983799728638428969e-05
1.934111930257336435e-05
1.879227063516970638e-05
1.894258967020430321e-05
1.924511086829944797e-05
1.917083281737215434e-05
1.866616005251959165e-05
1.878849141377489354e-05
1.928497877813055309e-05
1.851301339089961263e-05
1.857079567092476675e-05
1.923113834822745563e-05
1.903509625013471025e-05
1.887937114878338179e-05
1.836159008787531435e-05
1.835189925789372284e-05
1.836667454431746693e-05
1.843138646897345164e-05
1.786686460814841746e-05
1.773979750741928928e-05
1.834691387691191693e-05
1.817087167162750763e-05
1.813738939411319880e-05
1.854949974337012761e-05
1.825688647760980997e-05
1.764117970501713562e-05
1.764411069924884233e-05
1.783386062980869100e-05
1.822085004453920842e-05
1.810322638688632125e-05
1.821711024526466416e-05
1.784255364728264828e-05
1.731300143205945260e-05
1.755779941166323732e-05
1.712470591294700399e-05
1.694497235745018866e-05
1.703894138937911388e-05
1.701596373371323039e-05
1.715628272925642217e-05
1.706045511407983114e-05
1.714882156010145284e-05
1.768498544582742976e-05
1.728370792319705655e-05
1.689125490543894154e-05
1.717369225943564384e-05
1.718563589147159164e-05
1.739530998483656863e-05
1.732278836063236145e-05
1.670809515435405147e-05
1.633611177756539451e-05
1.675304447668807316e-05
1.653008347324233529e-05
1.597658650796228102e-05
1.607141296168630324e-05
1.665273753925485415e-05
1.656266438328092601e-05
1.643736381625599663e-05
1.654368123717673016e-05
1.645167036194314315e-05
1.648761468472454756e-05
1.610194545201367627e-05
1.606911640112673192e-05
1.597032317440037194e-05
1.627064984577921016e-05
1.670975850135295588e-05
1.623542453075500818e-05
1.587797951312572422e-05
1.607128764584293812e-05
1.637052654364770708e-05
1.625624485541690546e-05
1.604180953225711403e-05
1.602402234268129164e-05
1.615757201081760618e-05
1.594176014555249602e-05
1.532864832620887350e-05
1.530168894964430070e-05
1.551992991919190045e-05
1.604243475821085023e-05
1.610330376435291982e-05
1.552974215300737053e-05
1.556242094451121659e-05
1.531491768728495035e-05
1.458930461763865642e-05
1.490955296486447886e-05
1.554082517348646635e-05
1.532452080623560207e-05
1.517467095714156224e-05
1.537974848276185680e-05
1.583440244412030360e-05
1.592073624295176334e-05
1.503917295769016667e-05
1.481095432905401781e-05
1.487211768392626967e-05
1.478521608837866125e-05
1.510266426433483404e-05
1.539318143203575987e-05
1.573836867511665415e-05
1.511484575148239389e-05
1.485228393840242879e-05
1.497629403325031002e-05
1.468505701938772706e-05
1.467083997509874547e-05
1.457466824066465444e-05
1.489015525412262905e-05
1.527140695354109326e-05
1.487048442049744719e-05
1.459520670887548713e-05
1.481611960522556676e-05
1.476561767504971870e-05
1.442686162813326288e-05
1.465697904763796101e-05
1.488745356923986851e-05
1.418232853984559639e-05
1.450064228145090960e-05
1.472473204930200571e-05
1.398169704142542745e-05
1.362862809612644053e-05
1.420706511368657258e-05
1.460787700080956861e-05
1.443233342174291638e-05
1.448487186941417998e-05
1.436289358471808041e-05
1.427870350912837303e-05
1.443822276937904047e-05
1.483056866642589281e-05
1.463366254846157647e-05
1.440808356973125219e-05
1.403373395048174460e-05
1.402900017865827872e-05
1.409307672541387466e-05
1.382965080222130172e-05
1.392852117764780125e-05
1.394897871405382074e-05
1.363541139112581855e-05
1.366823247801128177e-05
1.399610263726021345e-05
1.384887891802619243e-05
1.352643375774347571e-05
1.325857935421814980e-05
1.316248845867413662e-05
1.351017811399287546e-05
1.362793152108706810e-05
1.361248543053952143e-05
1.381588333251369439e-05
1.382827853040994876e-05
1.417790417440417990e-05
1.400734679109091176e-05
1.395242494679507604e-05
1.426847896802738097e-05
1.389869754567071320e-05
1.330910660091607163e-05
1.304319075802223593e-05
1.318786464241725588e-05
1.316369137114592175e-05
1.308491849216254777e-05
1.333586485848897336e-05
1.373616183641034673e-05
1.359806192916655860e-05
1.294169950684212420e-05
1.292617416433663704e-05
1.305444908067311935e-05
1.301887710018702692e-05
1.319501717359741680e-05
1.321613020260503018e-05
1.342467144984985490e-05
1.370240194589978536e-05
1.354462559734612253e-05
1.313941378929307158e-05
1.296596812816465011e-05
1.271344642236690095e-05
1.260765701459118298e-05
1.267055701583403512e-05
1.236526057686393225e-05
1.274943861439124786e-05
1.327357214716890952e-05
1.347130325371684306e-05
1.334983277572088227e-05
1.254447694007915493e-05
1.213822415556280570e-05
1.265818141929502055e-05
1.286450642795671688e-05
1.252368897928706623e-05
1.231367192401615097e-05
1.237071142785073283e-05
1.250019548131711156e-05
1.236477149654089630e-05
1.213597826246389756e-05
1.213919578631417842e-05
1.233187960192926677e-05
1.261846442828310689e-05
1.237490551726671489e-05
1.177008184451203054e-05
1.213674407511243440e-05
1.235967776835206865e-05
1.197406776715039231e-05
1.199252391542754283e-05
1.186308216235304869e-05
1.187011804891573188e-05
1.237011720691703376e-05
1.265333273056770645e-05
1.215864677217231761e-05
1.190763820864969019e-05
1.213284641213779481e-05
1.227152241590667322e-05
1.234210093439068734e-05
1.247573532629942643e-05
1.242993972474099955e-05
1.223832409391429185e-05
1.201570178826449888e-05
1.189773106032776453e-05
1.221522739536185916e-05
1.218567135708783671e-05
1.210306749189516234e-05
1.202235129278979237e-05
1.141808302308132441e-05
1.152036567824600978e-05
1.181000013907384707e-05
1.181193564643541841e-05
1.185647789636197887e-05
1.140345990613210770e-05
1.163151596908614256e-05
1.203815712860481426e-05
1.158742310373216412e-05
1.136694054586608396e-05
1.201296579060184635e-05
1.215973734207688937e-05
1.164450412431951797e-05
1.133080033988553447e-05
1.136214947113376558e-05
1.139615670714895500e-05
1.122558009949749427e-05
1.150835373393718901e-05
1.189903137416736229e-05
1.168400518367238844e-05
1.137588791668558974e-05
1.130111557565498893e-05
1.136213961719449661e-05
1.137343885546097677e-05
1.149941520661360746e-05
1.167030958765900777e-05
1.157775884619096224e-05
1.125314272588700249e-05
1.110071193736247237e-05
1.157165822409695538e-05
1.184943010600295715e-05
1.135413728484886550e-05
1.103516844981698364e-05
1.135336480695696938e-05
1.131441640899246411e-05
1.127488186918472139e-05
1.099658934684105627e-05
1.071160513367781435e-05
1.112883434493038198e-05
1.114045516854746397e-05
1.093823592535585159e-05
1.066850844226789908e-05
1.106517949138868626e-05
1.151625250894456821e-05
1.121817174614392637e-05
1.112719621949090377e-05
1.085378317724797612e-05
1.061143549594206694e-05
1.107267339524624861e-05
1.116143436280473245e-05
1.094791661414944388e-05
1.121425342304946721e-05
1.124941709628818221e-05
1.085259883616615111e-05
1.059898666491889648e-05
1.050008970765079034e-05
1.024480886853715793e-05
1.022525292461147062e-05
1.045154533335061724e-05
1.066766078002171790e-05
1.066719167713227044e-05
1.050255403089842110e-05
1.045676005915201578e-05
1.061856217112346560e-05
1.056335332713414053e-05
1.070023945035907105e-05
1.064558827083929212e-05
1.021504149140217323e-05
1.042000487104141797e-05
1.054690683241074659e-05
1.013692769631623125e-05
9.861714336939456392e-06
1.039298828644409379e-05
1.066643353332773615e-05
1.021436651092725866e-05
1.010467598718126868e-05
1.008088175795245733e-05
1.014631166616574436e-05
1.041343324390387193e-05
1.053289930916100775e-05
1.035690087872123998e-05
1.041102010452624803e-05
1.065949334413156599e-05
1.058744792517865169e-05
1.034485006559396350e-05
1.020396042629328459e-05
1.030668149494916980e-05
1.051438753832955339e-05
1.033633351050484799e-05
1.000587739170841858e-05
1.022739067946990876e-05
1.018782002238968693e-05
1.004701777701744476e-05
1.011502217781594346e-05
1.023476956087976351e-05
1.034528051322188855e-05
1.035580890365170781e-05
1.005689758363517437e-05
9.842262587422864791e-06
1.009080754250112042e-05
9.856026048206706317e-06
9.523416346443651248e-06
9.488811384582824209e-06
9.628498747228668423e-06
9.977049217373174406e-06
1.020327201833052764e-05
1.006453827682315285e-05
1.002327929607024666e-05
1.007997119107064874e-05
9.980220385603178417e-06
9.664034979398197040e-06
9.728563132069677780e-06
9.845819226166297873e-06
9.703578261128061600e-06
1.000114132458176195e-05
9.789101799665094793e-06
9.677671559622340054e-06
9.816373526472400908e-06
9.668138481469977036e-06
9.629320683869999431e-06
9.495642849154186345e-06
9.400974454173537725e-06
9.426854447067335667e-06
9.750110013346031430e-06
9.853920090342357626e-06
9.745833701570203201e-06
9.846802085866564834e-06
9.651467582898011813e-06
9.392764636275714442e-06
9.406601403881921359e-06
9.464165648458519963e-06
9.635049090592178584e-06
9.890918839807596655e-06
9.630225083984668357e-06
9.290336566009543194e-06
9.493651308590617677e-06
9.528330921246726869e-06
9.127381596646828030e-06
8.962028597811356125e-06
9.110681652203136933e-06
9.412633609155049105e-06
9.342188911954521646e-06
9.197572128049204509e-06
9.444499019949324770e-06
9.535782008543726746e-06
9.401579126954703324e-06
9.301842667821879786e-06
9.126464159648876257e-06
9.170438837634291797e-06
9.124565089727265611e-06
9.343055487371186308e-06
9.727256608494995211e-06
9.411768888410568774e-06
9.000942048473625819e-06
9.063067405596808318e-06
9.251766575232954883e-06
8.992240015729157361e-06
9.029975472237578246e-06
9.255407556784951600e-06
9.301972097583277843e-06
9.198444892710244428e-06
9.295986803655568884e-06
9.368313326177980262e-06
9.293597422511896332e-06
9.378648459467245401e-06
9.337250074216241899e-06
9.211197145411307468e-06
9.092279273789961405e-06
9.068187919158776923e-06
8.878106007285041035e-06
8.746233415508506900e-06
8.941954968655573238e-06
9.207764079110614025e-06
9.346229601631366178e-06
9.097518354094725405e-06
8.709271438800580530e-06
8.805180910672570830e-06
9.123353046169605540e-06
9.167362144808031735e-06
8.867094999830942234e-06
8.892389022719615442e-06
8.884229204750289136e-06
8.943230565728973498e-06
9.149085728497548104e-06
9.079379317350574324e-06
8.920873802090091320e-06
8.711550227178384848e-06
8.882303418590139685e-06
8.742581779415055487e-06
8.834890389087874239e-06
8.883509672911808189e-06
8.642713703569609868e-06
8.610245236517600169e-06
8.658428698858404045e-06
8.644557229898302116e-06
8.477414982128703123e-06
8.529754140931440767e-06
8.735781882456546094e-06
8.985666972795709786e-06
8.817932076759612994e-06
8.823219835895117024e-06
9.115102798676587439e-06
8.820256254640352660e-06
8.668667702498409911e-06
8.694729403102599395e-06
8.323493466698184511e-06
8.286520985155725719e-06
8.648403497496946128e-06
8.680832588882942077e-06
8.358234844229485422e-06
8.150103376064288610e-06
8.382913110689089407e-06
8.630287054305324067e-06
8.560509973799179924e-06
8.486561686842509282e-06
8.636849735731373710e-06
8.700577237821550473e-06
8.510374138706391459e-06
8.316113432863641894e-06
8.438534833539804159e-06
8.750782272421984398e-06
8.786748878579227112e-06
8.731260557376991193e-06
8.785974543018915001e-06
8.346609537100029537e-06
8.298118678311538297e-06
8.737203336510599293e-06
8.470392612651870759e-06
8.203384343355540120e-06
8.248300044998900055e-06
8.113561282585434094e-06
8.128137151197638123e-06
8.468529730556855086e-06
8.502736543275435662e-06
8.370080061979957094e-06
8.222030701234543947e-06
8.308533340503208270e-06
8.461298003468853329e-06
8.397749587836592913e-06
8.500775058836109547e-06
8.379496634769157854e-06
8.240689614000907547e-06
8.249385648311870526e-06
8.314119828038298677e-06
8.226624056655856081e-06
7.956141871959744970e-06
7.978664964201947807e-06
8.064533979171090649e-06
8.217548620353911824e-06
8.201484273604505576e-06
8.163064672427858783e-06
8.259003083321534870e-06
7.886908985268764101e-06
7.932235622488938642e-06
8.219545122488593829e-06
8.128596808515009423e-06
8.116852861932103168e-06
8.074239092535105076e-06
8.110301878066208668e-06
8.015057673364519585e-06
7.787378272276459834e-06
7.810898247642578818e-06
7.951125207358020127e-06
7.993521122116690607e-06
7.900163940232598882e-06
8.135002556161255162e-06
8.327875437804232447e-06
8.057635020820316815e-06
8.016331128480105116e-06
7.992148391254678231e-06
7.708273178923200972e-06
7.854440012601390439e-06
8.057063065428839724e-06
7.926181726153520924e-06
8.093428929649850134e-06
8.182957750865273475e-06
7.793489582933536730e-06
7.868278551186268821e-06
8.010347151085794095e-06
7.967759070260176487e-06
8.111620678414389928e-06
7.773389644031864637e-06
7.540486688129382637e-06
7.605091561507364714e-06
7.844738387120565881e-06
8.265116886973508859e-06
8.156134900363519970e-06
7.837217347155267533e-06
7.706686951161780794e-06
7.639921668748946259e-06
7.871165403149658955e-06
8.001367478542604366e-06
7.703735139737152575e-06
7.726556836877806052e-06
7.824755588504205963e-06
7.592117355456115462e-06
7.922464169706597319e-06
8.079777665027148146e-06
7.856666260398999628e-06
7.827385757587436527e-06
7.808209626873194436e-06
7.693245035755182687e-06
7.555741207100133281e-06
7.476122346620913947e-06
7.514938024026872660e-06
7.553136480534957984e-06
7.526435734113753857e-06
7.743586112053786892e-06
7.810684552997510362e-06
7.644617679576787837e-06
7.384821098451644837e-06
7.569032878790324852e-06
7.916460140670564824e-06
7.775497309433216492e-06
7.627147685439294443e-06
7.709411309174890793e-06
7.839275150789218202e-06
7.720055717605607573e-06
7.620061573675674315e-06
7.651898172902993974e-06
7.694506518024918769e-06
7.615204896234427727e-06
7.395898493788584423e-06
7.322477412651431437e-06
7.391447300986840104e-06
7.393340663914170285e-06
7.438108210234989720e-06
7.575541137534522021e-06
7.649755657758271080e-06
7.534987736770589331e-06
7.554869142997572252e-06
7.547153148001628220e-06
7.398165643395635269e-06
7.244610755986011789e-06
7.272793041577394107e-06
7.329908154058357654e-06
7.326684200251886370e-06
7.353829716842648297e-06
7.475473067263630182e-06
7.526826063530002782e-06
7.293949034953613779e-06
7.410220759931507786e-06
7.696237945720768291e-06
7.621391434367157915e-06
7.429187566345051530e-06
7.176598675309584181e-06
7.013681350634349514e-06
7.465986908493243075e-06
7.565819859132620570e-06
7.356746385162662756e-06
7.334584796419445160e-06
7.312226938175549426e-06
7.240541809614758627e-06
7.108635773406841855e-06
7.313339154429778034e-06
7.280899181327022826e-06
7.184886152232665738e-06
7.237053565761316321e-06
7.139622993544116265e-06
7.326918115574206028e-06
7.360497209478408887e-06
7.228619110764187825e-06
7.149483697910698012e-06
7.172903102229532373e-06
7.288148302302316043e-06
7.198726614509619471e-06
7.352044502887352504e-06
7.428514715686772853e-06
7.217038279674684766e-06
7.311813386710646335e-06
7.349575235026221557e-06
7.152709222438977293e-06
7.042883612444720460e-06
7.016527573485649346e-06
6.901802021795843524e-06
6.964347081373458066e-06
7.261862177540712164e-06
7.256705268437601323e-06
6.997251246740766178e-06
6.980971021705176495e-06
7.162077603050414310e-06
7.248232124407526579e-06
7.175209613822849699e-06
7.045523782620749586e-06
7.168126242703930263e-06
6.959431741671405395e-06
6.817508963038867757e-06
7.048774914150248840e-06
6.766574352907032386e-06
6.558342145058810610e-06
6.726924832354896851e-06
6.893106952361353502e-06
7.099194666064068371e-06
7.029121764198728256e-06
6.864792163763006810e-06
7.001595138666483594e-06
7.041217201430240704e-06
6.956453293826639033e-06
6.961786658409974619e-06
7.128376604807543059e-06
7.163242607202180365e-06
7.000331811334910907e-06
7.159718899397811863e-06
7.136817250916054811e-06
6.749442702903565005e-06
6.860266677934768113e-06
6.857558025251577983e-06
6.849400308425145180e-06
7.040354482506647908e-06
6.996140421288044363e-06
6.793193596151247565e-06
6.517275111726763881e-06
6.563429709499119888e-06
6.763546980647548510e-06
6.926011031522586446e-06
6.907507313377091542e-06
6.881442117984314204e-06
6.865987261350909919e-06
6.871300867989735594e-06
7.052336395512545781e-06
6.840560903470467871e-06
6.599298777274730666e-06
6.723084345240053709e-06
6.657648652527621365e-06
6.445407548401286949e-06
6.434826084601583087e-06
6.794538734228799719e-06
7.078951557237715389e-06
7.122868142189908041e-06
7.193629449508928346e-06
6.994207066376278185e-06
6.904523203129380174e-06
6.990911497613775262e-06
6.826985824766612523e-06
6.838266502265215397e-06
6.901419874726982538e-06
6.832266325128530821e-06
6.803304620238585435e-06
6.795277003453963588e-06
6.780570701913372835e-06
6.834980904393329880e-06
6.728591241285634898e-06
6.730813408576937366e-06
6.764465872597378526e-06
6.663210223207171053e-06
6.559145300064175469e-06
6.628852885353020726e-06
6.595187618514136035e-06
6.430168977378483419e-06
6.614519571531730754e-06
6.884465315579913878e-06
6.835561759019578446e-06
6.751605904700193118e-06
6.968775133271206811e-06
6.985286514210150413e-06
6.805063744363223880e-06
6.594269138353411980e-06
6.739452101551414437e-06
6.729303679733475049e-06
6.508725142821076446e-06
6.398630404306452066e-06
6.359406027816290304e-06
6.461731866753169499e-06
6.458649144038003674e-06
6.694813295922027862e-06
6.860232229268123091e-06
6.569061904165819623e-06
6.409731032011450755e-06
6.539795715998749535e-06
6.621751283597361788e-06
6.772347861382972626e-06
6.669261839674714251e-06
6.584508181256303855e-06
6.530190313418879473e-06
6.341608828865642926e-06
6.568410025374466407e-06
6.581500272193688205e-06
6.480796774746303162e-06
6.651393213035683182e-06
6.583596990350392375e-06
6.292483028589482575e-06
6.257079718855155251e-06
6.201656908675703825e-06
6.244453420686432225e-06
6.599052580423035772e-06
6.558057741359630562e-06
6.354193691340000043e-06
6.458340682933194454e-06
6.655909936740630919e-06
6.498828356345271262e-06
6.226968584125539830e-06
6.285264927851449509e-06
6.319508276433581945e-06
6.540179904096393646e-06
6.839747763085238266e-06
6.875422074127539960e-06
6.769777665166598405e-06
6.574851319613158312e-06
6.502584950513992345e-06
6.445861898186957158e-06
6.465120057733280194e-06
6.508176916131038026e-06
6.433416256375678372e-06
6.185440714961507108e-06
6.233697146740892676e-06
6.265403283240718636e-06
6.168868450772727867e-06
6.421536449342577212e-06
6.457808423760050272e-06
6.315754654160050892e-06
6.305720554248190241e-06
6.249939796661055026e-06
6.262031546114410660e-06
6.406287679186217505e-06
6.459905638473906562e-06
6.353211311455684729e-06
6.249451477527374682e-06
6.395600156628648741e-06
6.324750659718201613e-06
6.194631516663881054e-06
6.240080252524082707e-06
6.281537813527902874e-06
6.507904880559598989e-06
6.250589055733340508e-06
5.998548325706558570e-06
6.247297975023566419e-06
6.241165668357587701e-06
6.005688851586031021e-06
6.059071325606008234e-06
6.048260392781647585e-06
6.058717741289323575e-06
6.167916620785954670e-06
6.171230039023548053e-06
6.279598440722296587e-06
6.208180624247205860e-06
6.151964391371664325e-06
6.178842370203506647e-06
6.230024932206629328e-06
6.097199511314259669e-06
6.082535783144606833e-06
6.338997827457550737e-06
6.307632178985646516e-06
6.211976762168863823e-06
6.095916577741586496e-06
6.008736625668874751e-06
6.034193662782262726e-06
6.167816172999610958e-06
6.349242262812934275e-06
6.278779365814103196e-06
6.142589897406432188e-06
6.072380876165352013e-06
6.218036076073488167e-06
6.280345306091405501e-06
6.059417178296884425e-06
5.919392478800355983e-06
5.955743969635525582e-06
6.104869595953620733e-06
6.095663377100592321e-06
6.063162160010363221e-06
6.077394399042910844e-06
6.058198030245031940e-06
6.172140837471119266e-06
6.312956457222563277e-06
6.329752862752117238e-06
6.108654534505108708e-06
6.047863927384913216e-06
6.261580241990350192e-06
6.388869195659873499e-06
6.292045577173497455e-06
6.196962075085527340e-06
6.170699206114019884e-06
6.017388653152828040e-06
6.083515540025936477e-06
6.205305844218202604e-06
6.069674154080309459e-06
6.078687093321382519e-06
6.017904758802594332e-06
6.029546698927241279e-06
6.228986659412977674e-06
6.140313025039793209e-06
5.812182041684023562e-06
5.762069587759030635e-06
5.885676294303537660e-06
5.854732146015277476e-06
5.942121532539426162e-06
5.969212490326400493e-06
5.983622199158806327e-06
5.891233259284482867e-06
5.893403818378817126e-06
6.239505314733891944e-06
6.141710198602165820e-06
5.957480846128815399e-06
6.161511548655901834e-06
6.194380317289719999e-06
6.105011185130950674e-06
5.934790550275456111e-06
5.846234411400063428e-06
5.906319987118848328e-06
5.958466726723437711e-06
6.236081820982881797e-06
6.019918659001013668e-06
5.753931461087107776e-06
5.891518099802299394e-06
5.946211791241338346e-06
5.845281143187865620e-06
5.963760028094899695e-06
6.072315136421100874e-06
5.978704488948461975e-06
6.011337164419706596e-06
5.954255619826300067e-06
5.926734513093933081e-06
5.990140966314953313e-06
5.749266510535583184e-06
5.697500286809710620e-06
5.872466201458296280e-06
5.910538298487875948e-06
6.005694700865575970e-06
5.978278613362642154e-06
6.056334545250140044e-06
5.896501746458482398e-06
5.835734170126007114e-06
5.927456328393263396e-06
5.856907976416875646e-06
5.927768206529157038e-06
5.926208805837500199e-06
5.860175945959006160e-06
5.875421221466874721e-06
5.925909270631113497e-06
5.895927885981507890e-06
5.906433368977308968e-06
5.815812841815832242e-06
5.799842463321930456e-06
5.898205405344560020e-06
5.765351659797593304e-06
5.789644459951741502e-06
5.851454880280368352e-06
5.924004718581100934e-06
6.108762669488552367e-06
5.999058955528567360e-06
5.626055371866032119e-06
5.583340047624958357e-06
5.663635085494169585e-06
5.622337078633649651e-06
5.917062926249977256e-06
6.041879608597694667e-06
5.978072218504026327e-06
5.944216536995606378e-06
5.862434991588585790e-06
5.913816782294311893e-06
5.867811961821770658e-06
5.992073978864415789e-06
6.020514136691110941e-06
5.713605914346802270e-06
5.676265481351667550e-06
5.785994052146663946e-06
5.616799354796319538e-06
5.631733214279198369e-06
5.955883051685503389e-06
5.844814951869830896e-06
5.865624397201662973e-06
6.145752225656780357e-06
5.884477961601968677e-06
5.517298915091854874e-06
5.522786475991776526e-06
5.646773296615900941e-06
5.747049026778648545e-06
5.757679802100890254e-06
5.603813085771372111e-06
5.627503379383910472e-06
5.790450402086509330e-06
5.833821657910282643e-06
5.722880229800779913e-06
5.694658263180531294e-06
5.651830804983483362e-06
5.581922462409830362e-06
5.673844214175452158e-06
5.815141265677227935e-06
5.689763590709897031e-06
5.605450987425241169e-06
5.684495188655472497e-06
5.688796114829912450e-06
5.732036637087876437e-06
5.828392997037728409e-06
5.680717414973707941e-06
5.661544720812985122e-06
5.595139035439592576e-06
5.477747414244230437e-06
5.513734878101353349e-06
5.335316293710234690e-06
5.507423240077572560e-06
5.776190944697850155e-06
5.740204641950406446e-06
5.572918961526517479e-06
5.593065089076200528e-06
5.666517731187488971e-06
5.520979789959147510e-06
5.379374080872718061e-06
5.553002827736536029e-06
5.684142613855640309e-06
5.577038292222309430e-06
5.585567259353008886e-06
5.632009432322122337e-06
5.625469926189976080e-06
5.451965559059452990e-06
5.379890059904608725e-06
5.664535671213909752e-06
5.605178151877070613e-06
5.465588592619920480e-06
5.446363294283678221e-06
5.443769505843961711e-06
5.559531760317954039e-06
5.505665443566552995e-06
5.553685874446827751e-06
5.573815325226634154e-06
5.516275071968110286e-06
5.466204718299501354e-06
5.318063309893112124e-06
5.521646371725571353e-06
5.673970065267788145e-06
5.496359803226211575e-06
5.592273537160276263e-06
5.643231642414319214e-06
5.498902736657467567e-06
5.406943147799888558e-06
5.554359555267479937e-06
5.635231374392152059e-06
5.515811894441537032e-06
5.401180646447307455e-06
5.320004285689633127e-06
5.251500747984278428e-06
5.313615414663169674e-06
5.409642644893948357e-06
5.480830024578568996e-06
5.680651587853071785e-06
5.558769366519107618e-06
5.344105369793341749e-06
5.287103778639187687e-06
5.297724119240454912e-06
5.394137552400167594e-06
5.451437301493538689e-06
5.382603252463720338e-06
5.363233359104579927e-06
5.445249504474527318e-06
5.560742880783595772e-06
5.539974755509112871e-06
5.555155164570609008e-06
5.521213718873429636e-06
5.531844317219577044e-06
5.510460444231249405e-06
5.296241592979432986e-06
5.228094504146567555e-06
5.295130702030747416e-06
5.292759055538890601e-06
5.197535893502077374e-06
5.251292074135305745e-06
5.309415979483725254e-06
5.327761465963782381e-06
5.381435986359635515e-06
5.337683454924155361e-06
5.371155651934012731e-06
5.505371598395237793e-06
5.605589794298983351e-06
5.637276740691017225e-06
5.551323709329244283e-06
5.593915439147220809e-06
5.525760926555638817e-06
5.450263144672359790e-06
5.422464815819245311e-06
5.357281995022595825e-06
5.582653513253120725e-06
5.494032913792016994e-06
5.389512346299232518e-06
5.487644407008475016e-06
5.516778895899798494e-06
5.490502503346486097e-06
5.431639751160112628e-06
5.365106494361115283e-06
5.284056205579390230e-06
5.085100603041646483e-06
5.214027880377527550e-06
5.570783838019121045e-06
5.350472177705262537e-06
5.309498142290071496e-06
5.416069384588673095e-06
5.351955705137400926e-06
5.309890260265208987e-06
5.473635990584035036e-06
5.644612105932957979e-06
5.554417097126537617e-06
5.401167410993906977e-06
5.450392932360939935e-06
5.562985818327913503e-06
5.529376589296068978e-06
5.467862470923647296e-06
5.297073091798655058e-06
5.130888387926182869e-06
5.222704555310217870e-06
5.314869263634161417e-06
5.182835918093115830e-06
5.125218510384583543e-06
5.229286091367222350e-06
5.390270719024265019e-06
5.537949124003057637e-06
5.387280320041188505e-06
5.074887363349567433e-06
5.269380438706394436e-06
5.519056290928199738e-06
5.415768492922792783e-06
5.426058050363094752e-06
5.498707163203485492e-06
5.466834091192999853e-06
5.329517629327240025e-06
5.397008731865603900e-06
5.333736425890337252e-06
5.032869451959789928e-06
5.063494675677931447e-06
5.193807474746108066e-06
5.271766982289404848e-06
5.402400037556792202e-06
5.469984099992296724e-06
5.361114533052833151e-06
5.319746594917294654e-06
5.381744586751358274e-06
5.191393570550022684e-06
5.087034806180033473e-06
5.068334040611421475e-06
5.040365358965741192e-06
5.310299618771271669e-06
5.398962178807332637e-06
5.239339266932188446e-06
5.263024015757207459e-06
5.237693756659604525e-06
5.144736567545868091e-06
5.251347759526326944e-06
5.388066019042455624e-06
5.438799855085949625e-06
5.401664581914577516e-06
5.225043585760955741e-06
5.155464018433199482e-06
5.123127630900840486e-06
5.229030022197435008e-06
5.349575501654734824e-06
5.359009822193747046e-06
5.415730977092467741e-06
5.327553261235389822e-06
5.226585612732389548e-06
5.305028944828732792e-06
5.188387316365390001e-06
4.961693779960355638e-06
5.167299262161577177e-06
5.182216369450164655e-06
5.072238395297150967e-06
5.229027787903933588e-06
5.369746760668412145e-06
5.390734514834477756e-06
5.164576281415896039e-06
5.161311005462659598e-06
5.378664010670977523e-06
5.306720890504539113e-06
5.271075874614492509e-06
5.292450047306666054e-06
5.259179991713280014e-06
5.203110153450176923e-06
5.152802039137165460e-06
5.286235557592300933e-06
5.312509356289272779e-06
5.097543543156213189e-06
4.926579692002303084e-06
5.122312433761804239e-06
5.251142749554784944e-06
5.114636251842704203e-06
5.109735905945290128e-06
5.195472746017858508e-06
5.229756356119318106e-06
5.198901011797187455e-06
5.198980768823965928e-06
5.075362220354001644e-06
5.178193793526098585e-06
5.333857896707226377e-06
5.121840170003469081e-06
5.213147252380246638e-06
5.257963895680568416e-06
4.912919830580257533e-06
4.777792946269478293e-06
4.980618168835520980e-06
5.188852279908654377e-06
5.222335958578934478e-06
5.265628605870282663e-06
5.324424848390989282e-06
5.303695560263847930e-06
5.203227691140959174e-06
5.152230442149952448e-06
5.152677065116297565e-06
5.032395957272057595e-06
4.926175545792926246e-06
5.144836627241045510e-06
5.223814338433590225e-06
4.978778475731947889e-06
4.951302576992219007e-06
5.077436087973177345e-06
5.154081367889557583e-06
5.182302834055744330e-06
5.200125834508612679e-06
5.088802673693793829e-06
5.155841492630453395e-06
5.192742345002150656e-06
5.034210970651875494e-06
5.195578571137194083e-06
5.299542378822300462e-06
5.276415960984652380e-06
5.217846048194280987e-06
4.969744654735454593e-06
4.880578137180317337e-06
4.908205902584082044e-06
4.915074439823229509e-06
4.861227040540853384e-06
4.998865703233706030e-06
5.123563125839780143e-06
4.964251890634430880e-06
5.088705527718706096e-06
5.119823401573998823e-06
5.083195728045648780e-06
5.249600264662635359e-06
5.104623908029092320e-06
4.890878265160795948e-06
5.085907879662461266e-06
5.189078352055801087e-06
5.085135452374658857e-06
5.174148497963734811e-06
5.123379718199733180e-06
5.127678324472211322e-06
5.314710699638338505e-06
5.231979506116132489e-06
5.076624246836265348e-06
4.978955106506630402e-06
5.062936380848607253e-06
5.202326388900094213e-06
5.157191567381988088e-06
4.953650108876703206e-06
4.887202022588643334e-06
5.052108255923289063e-06
5.122035460938135292e-06
5.064332236440866664e-06
5.045699477714821626e-06
5.192253332403013981e-06
5.020774014541173831e-06
4.998785221780325680e-06
5.401604444898838020e-06
5.312454385145626542e-06
5.194566141112326830e-06
5.303361077038931394e-06
5.109818006315329262e-06
5.066875075019210748e-06
5.158338420619759024e-06
5.075967637170333668e-06
4.926409890739948551e-06
4.830577081028948350e-06
4.833311591426149231e-06
4.975571293163295461e-06
5.145712131146751620e-06
5.039145406803519515e-06
5.097195850811185735e-06
5.168539544552030878e-06
5.076619816923774675e-06
5.070982905810078123e-06
5.104380102575779775e-06
5.201452098564654787e-06
5.106573016055629631e-06
4.959745755420607113e-06
4.970970978876141973e-06
5.047308479438231863e-06
5.119027205528483270e-06
5.126495805243517621e-06
5.087300399455315623e-06
4.950956978055972904e-06
4.968471380293882207e-06
5.019877663627060153e-06
5.005117104520760036e-06
4.982642610738861479e-06
4.982019970189254401e-06
5.136869832819031460e-06
5.125004500370490383e-06
5.025210007722171142e-06
4.724374711544794957e-06
4.850402998548759869e-06
5.133536061839613263e-06
4.979729977254827056e-06
4.885960207890923297e-06
4.952556546922192242e-06
5.015478784116116992e-06
4.979904306867164075e-06
4.866813015964732437e-06
4.818716326345181443e-06
4.883453165349967078e-06
4.954428814626856124e-06
4.944696885466946278e-06
5.000644456319635017e-06
5.007375405149883483e-06
4.717369004409822216e-06
4.745326367427867416e-06
4.822601328975595553e-06
4.881088779903058042e-06
4.972014802863258829e-06
4.868409393801335869e-06
4.995171591090989989e-06
5.045598425477558156e-06
4.882309479453197366e-06
5.009264869561744611e-06
5.092763221849403860e-06
5.005184049931034905e-06
5.102716986392497141e-06
4.942375817692225126e-06
4.856304444919327225e-06
4.940113317774208719e-06
4.748215101940523527e-06
4.787109695432343822e-06
4.982768036154510303e-06
4.946559517842523132e-06
4.844557283816660366e-06
4.871933572905047204e-06
4.884561515659049279e-06
4.764051177565303094e-06
4.891280763946348265e-06
4.993634141892561817e-06
4.887075915840250075e-06
4.835091094199378610e-06
4.922868043519567605e-06
5.123778064276424985e-06
5.048104542414253915e-06
4.914205167437054708e-06
4.965429286713037912e-06
4.916765141741061241e-06
4.850395504949191015e-06
4.838171713576397336e-06
4.939027739063693059e-06
5.001705325173304265e-06
4.906563754368801721e-06
4.949711595327123322e-06
4.843584422299521139e-06
4.694306567412766666e-06
4.814174997121485108e-06
4.853370584411754577e-06
4.795941023188944624e-06
4.917071068834121180e-06
4.899103278474311830e-06
4.746939394983051821e-06
4.748808963338117521e-06
4.764135105313921866e-06
4.846230581179155246e-06
4.881888827554744775e-06
4.885304852798965385e-06
4.935825002449299404e-06
4.929727704130403384e-06
4.847448603287703820e-06
4.845843508151823145e-06
4.800498809588118110e-06
4.643104400040672337e-06
4.647734014745451168e-06
4.717102604683009076e-06
4.844624824794099750e-06
4.802031340857500273e-06
4.889499838922888126e-06
4.981240279659770851e-06
4.752493296471821128e-06
4.765379141210096967e-06
4.864471747248756503e-06
4.845201414347889186e-06
4.886455118715326697e-06
4.875406968328610474e-06
4.924502027646729850e-06
4.938224749134505754e-06
4.857831021818352492e-06
4.948368217673090638e-06
4.866967964956093936e-06
4.715467909071339183e-06
4.874077937564029460e-06
4.965695805725962801e-06
4.906441608625474006e-06
4.765687434566379495e-06
4.818058484428841179e-06
4.938760437983351463e-06
4.720051423134997143e-06
4.637070949439665586e-06
4.885693771275226452e-06
5.029574969009405696e-06
4.968180048529442785e-06
4.912917559685390965e-06
4.934933331632190517e-06
5.008444252686150255e-06
4.968301031122056145e-06
4.922014688815247585e-06
4.790864880818558903e-06
4.739038591691523397e-06
4.901857728934835110e-06
4.807949911165986751e-06
4.746262082106821945e-06
4.880912783176499252e-06
4.961815713134930876e-06
4.986835845253544656e-06
4.993096635112435437e-06
4.951061769370633279e-06
4.986529344974531907e-06
4.904541010700279103e-06
4.872697475556545754e-06
4.935635942354203721e-06
4.884163090740488393e-06
4.838836542711961626e-06
4.879271615666046647e-06
4.843558289852599101e-06
4.768914358839451981e-06
4.816472155814382651e-06
4.800884891848657127e-06
4.816631311005910116e-06
4.887398846297922073e-06
4.869393443874902401e-06
4.773164589475762813e-06
4.742235579784262395e-06
4.705505022879304791e-06
4.757422641494340119e-06
4.797191385085865403e-06
4.806484219920545337e-06
4.726480696030415092e-06
4.827223012378002181e-06
4.903413752115376314e-06
4.799396073817758428e-06
4.869460160304981870e-06
4.978858786556133973e-06
4.902833603993248532e-06
4.662319573952461426e-06
4.697198190196424504e-06
4.863283239572238055e-06
5.023919653805127172e-06
5.054696541666998759e-06
4.873895263017660964e-06
4.755845257456004012e-06
4.780945044018882655e-06
4.857939039298148349e-06
4.881226013633806145e-06
4.781712203588753760e-06
4.770902943244550813e-06
4.797256034664970174e-06
4.862832012435846654e-06
4.729079379177735480e-06
4.694519775481299324e-06
4.778680218013672498e-06
4.808245032025479449e-06
4.810426721434396168e-06
4.766903275027321224e-06
4.868390420641422715e-06
4.781757381322379880e-06
4.814865233469486474e-06
4.812728677694408881e-06
4.768313979135780799e-06
4.801879859958103134e-06
4.750649444404247415e-06
4.775045154007407432e-06
4.779577915767194568e-06
4.743493999828733993e-06
4.821191346414293396e-06
4.839431480707123055e-06
4.707535528614145847e-06
4.766913871571955683e-06
4.880018464402934346e-06
4.881680981857506225e-06
4.954567059008643131e-06
4.866211786856339586e-06
4.760880203001561817e-06
4.733931961130257473e-06
4.658662957714418247e-06
4.570688477273034025e-06
4.575793803255992791e-06
4.779358856507920947e-06
4.710728784532371933e-06
4.654677997090913953e-06
4.732447416833188034e-06
4.832398472377887718e-06
4.817298298120747925e-06
4.711547601230059971e-06
4.768012053469339599e-06
4.800832091438353418e-06
4.927036106843491405e-06
4.869863470010353708e-06
4.833289040841356988e-06
4.748860423135552880e-06
4.574382061775584688e-06
4.551886728748934377e-06
4.619643458047740137e-06
4.707321925148841936e-06
4.749943832255446303e-06
4.693144284911528714e-06
4.596013919487192077e-06
4.634023511826448635e-06
4.682900042704847911e-06
4.770625387264727851e-06
4.654317243778252635e-06
4.678726026848135736e-06
4.702432588679896531e-06
4.599940320055307371e-06
4.577638310971987530e-06
4.611117712863791996e-06
4.720655014922930533e-06
4.542848572515203932e-06
4.528575563452482157e-06
4.820446470205595915e-06
4.874704829977533344e-06
4.826119285389164013e-06
4.700943203934845149e-06
4.786866894960628792e-06
4.915989959081493595e-06
4.722373687587977914e-06
4.580821318225323340e-06
4.540419368669176919e-06
4.671173030864079543e-06
4.631172247830120699e-06
4.549620251556314626e-06
4.748941016295064025e-06
4.825276569688793867e-06
4.790557663178110465e-06
4.711256551229617653e-06
4.676809089513933103e-06
4.718804630065723505e-06
4.736873815147484430e-06
4.717696702645050165e-06
4.664434862029007716e-06
4.770649834850958779e-06
4.714132110059647330e-06
4.698926571055716086e-06
4.669722982490466897e-06
4.605082626013862161e-06
4.714316824741822936e-06
4.613377079430599496e-06
4.668521563827639112e-06
4.741534805133591695e-06
4.624614046741824755e-06
4.663811847507013190e-06
4.685390617722917439e-06
4.741644759440674713e-06
4.681010419068903957e-06
4.568143368466817774e-06
4.745110740677286798e-06
4.812359432627000984e-06
4.776794841684123920e-06
4.800475333303072009e-06
4.697131713198731341e-06
4.705812646940464320e-06
4.649546193413529401e-06
4.657459038741462726e-06
4.785966517543581685e-06
4.709751033618771046e-06
4.754180791003155657e-06
4.729374307299215298e-06
4.655754416214042038e-06
4.645392709349708718e-06
4.706932030561027324e-06
4.753661347133276803e-06
4.749307795793411530e-06
4.747410404934812356e-06
4.719742148385212690e-06
4.677459820835216036e-06
4.678250585385935697e-06
4.766436612540113149e-06
4.764408372587135236e-06
4.694050802719099340e-06
4.520235429735471956e-06
4.483797383245545208e-06
4.681537228767327922e-06
4.770174401721646106e-06
4.621751601047204756e-06
4.678961310498153686e-06
4.632962216722916886e-06
4.600600089726767240e-06
4.688724790622499791e-06
4.651309804513713870e-06
4.684122187310591614e-06
4.688051935252402139e-06
4.710091964103907315e-06
4.693406953913017610e-06
4.815858112052139549e-06
4.656394207382226855e-06
4.532900034707088873e-06
4.852207824211402805e-06
4.917469364486138648e-06
4.798815607724788390e-06
4.669298556229037469e-06
4.598839217777666220e-06
4.609991098460107041e-06
4.481711712780304470e-06
4.652600803265750432e-06
4.800621467781528803e-06
4.647625437455637689e-06
4.582869346768537734e-06
4.503314722461956926e-06
4.539433359974604255e-06
4.555731533471581564e-06
4.581595992091932050e-06
4.674922675659814212e-06
4.627283857711854042e-06
4.616033630109864152e-06
4.700253966989529940e-06
4.630560061403846718e-06
4.550945965471820750e-06
4.714471852467896226e-06
4.733229045269716535e-06
4.512413705998903670e-06
4.479146412001158990e-06
4.635449609803260380e-06
4.674478782800614902e-06
4.588111266841450319e-06
4.608283734017721691e-06
4.761872429137505562e-06
4.752456409435936919e-06
4.516065543381090179e-06
4.375136713879085867e-06
4.479812624064433717e-06
4.557868272822605484e-06
4.616644773261475340e-06
4.733643860554125726e-06
4.861743660221277146e-06
4.778328077731365250e-06
4.501526117211619951e-06
4.454618114889707257e-06
4.493931567482617483e-06
4.655270240119206089e-06
4.707395022335816344e-06
4.569997291015777570e-06
4.605729827568829737e-06
4.746195951841348303e-06
4.828678968476253565e-06
4.583320322974498322e-06
4.395297715356132832e-06
4.478587344622495131e-06
4.496814926356566162e-06
4.628027310523981099e-06
4.733440500081063832e-06
4.686071619958464766e-06
4.613872429445607759e-06
4.520621408746047260e-06
4.621086854551713705e-06
4.868496130860879603e-06
4.611901496099250422e-06
4.389383023692295058e-06
4.603318510221805799e-06
4.717709208856502037e-06
4.606998329694175979e-06
4.555034451994717527e-06
4.720837123086350627e-06
4.632403748862248564e-06
4.487318220108468318e-06
4.551949621997802160e-06
4.509295677014795608e-06
4.383059085277592322e-06
4.490713004017018798e-06
4.649927316029717019e-06
4.645470334223991080e-06
4.520479404708440992e-06
4.414712528989738493e-06
4.485684521141954422e-06
4.612557039143854369e-06
4.608694581010728683e-06
4.437640070355406938e-06
4.500916224801889433e-06
4.594443402346301061e-06
4.624853252695968653e-06
4.762542576125468452e-06
4.603935496778666474e-06
4.597419525464358510e-06
4.707720653722378607e-06
4.627939535415917882e-06
4.623092608637895554e-06
4.671634601241189169e-06
4.645488886601347181e-06
4.550608269123833176e-06
4.506075847729395413e-06
4.464163614256149440e-06
4.552679592694073332e-06
4.670761839903192486e-06
4.686431509587875156e-06
4.677151419138635512e-06
4.579043501244328190e-06
4.522628445927792738e-06
4.589204140179572066e-06
4.537803603194620679e-06
4.550158351783448172e-06
4.656728806305503098e-06
4.588878051820874364e-06
4.624884696988614438e-06
4.567754259733097600e-06
4.494795260723404147e-06
4.581731725681642455e-06
4.602995226838324665e-06
4.578151300086760322e-06
4.407003060835622558e-06
4.450481984689237349e-06
4.617690727648810074e-06
4.535706490913067716e-06
4.433458616812748235e-06
4.530644175330736853e-06
4.673222430239712700e-06
4.417036516708372939e-06
4.426690052243234218e-06
4.770854011871749865e-06
4.747661805178552560e-06
4.611790498576708826e-06
4.482348881202890672e-06
4.534931057207367946e-06
4.595979423066977565e-06
4.525831023851924907e-06
4.531404570091182030e-06
4.535926925133734011e-06
4.568914387331567858e-06
4.586500368028980074e-06
4.543114837762308581e-06
4.549210785502768316e-06
4.568213305128332300e-06
4.770362173522419425e-06
4.715674439192949594e-06
4.511555431749483481e-06
4.602374507268883974e-06
4.586669045576207615e-06
4.481822984570488931e-06
4.506424085151892255e-06
4.460982054597185816e-06
4.522692420093847808e-06
4.660208426166201992e-06
4.510603984024439134e-06
4.493694491572564082e-06
4.492849398206972752e-06
4.466082419674606864e-06
4.493008011473257168e-06
4.548063091007671332e-06
4.523766492730742731e-06
4.560690307564953935e-06
4.667822563332694442e-06
4.504837338033260624e-06
4.516284015597043453e-06
4.680160825158605414e-06
4.696016240301894459e-06
4.669881016633702324e-06
4.564674146158282210e-06
4.500857222809420884e-06
4.497611446375864255e-06
4.518590338336281106e-06
4.613678305698878358e-06
4.619571497587998457e-06
4.462602485482367336e-06
4.584225454500354527e-06
4.757224482366053372e-06
4.684040837297802569e-06
4.584212945044371750e-06
4.620571183472838817e-06
4.666583192534455284e-06
4.550145721716480613e-06
4.551058953950885120e-06
4.552311627935427986e-06
4.565313920146272248e-06
4.552076130130457076e-06
4.443960037858090029e-06
4.399677841683173547e-06
4.437412634347758642e-06
4.506448155364439361e-06
4.450605550137170439e-06
4.417279177257574459e-06
4.534082977182234803e-06
4.537524745293789616e-06
4.508768975288499145e-06
4.567056464276347370e-06
4.602228731773229160e-06
4.585828243095072099e-06
4.532062930089377414e-06
4.422836530754934615e-06
4.439139619208727790e-06
4.583187975662359132e-06
4.470379855645826930e-06
4.530954940500199985e-06
4.501280751555190870e-06
4.340664808645644124e-06
4.437933445555918297e-06
4.421508226621760215e-06
4.581338313799616085e-06
4.561091113173859119e-06
4.512384689850013689e-06
4.616250984498416450e-06
4.381454226797079258e-06
4.360913996657439433e-06
4.572576981354371792e-06
4.632783155309020403e-06
4.492347878301973593e-06
4.563796149663696627e-06
4.582173420457070493e-06
4.361635007686938981e-06
4.382948177388982682e-06
4.448317203350385425e-06
4.424251419471640009e-06
4.296405041840300763e-06
4.365289570531922732e-06
4.599608909112368236e-06
4.543672650203096378e-06
4.498903523194341969e-06
4.509531454545967522e-06
4.431598966888828000e-06
4.554418305775322060e-06
4.770107417264079869e-06
4.829948480480853629e-06
4.517044931128131257e-06
4.341265511996541235e-06
4.438088638040912950e-06
4.452157877017897700e-06
4.581455556825360998e-06
4.648526499657219780e-06
4.612066538291451140e-06
4.594165607726447917e-06
4.488416280502151477e-06
4.436311396043777660e-06
4.578362623876339985e-06
4.650636134349106314e-06
4.537950292617953841e-06
4.549620956121430457e-06
4.603622364499056227e-06
4.545485505845287398e-06
4.463670531645745805e-06
4.416310646322109946e-06
4.372463863376248597e-06
4.408921354756975138e-06
4.416528401520118873e-06
4.472735720716581773e-06
4.597072149426582816e-06
4.434880369449793057e-06
4.369759978323903229e-06
4.432422315810490108e-06
4.536234653667683144e-06
4.709556563623306836e-06
4.596991965064024427e-06
4.471246188456074628e-06
4.535039170249273528e-06
4.529892508943509112e-06
4.459947230678804449e-06
4.459386250116057827e-06
4.435649935758456085e-06
4.504608275977482464e-06
4.521633168700242218e-06
4.490893775154206196e-06
4.533380952843008713e-06
4.488962228837394049e-06
4.449719412720621375e-06
4.316337885824252599e-06
4.298192742594471357e-06
4.554081624038862283e-06
4.601990059238994355e-06
4.493751852430641195e-06
4.518181859880969054e-06
4.577682884400960389e-06
4.518067474301680478e-06
4.464783910050950180e-06
4.394088386109015684e-06
4.390179638268435705e-06
4.490015486625257544e-06
4.519856767999872526e-06
4.637468181133448929e-06
4.505022235707046714e-06
4.431045922051491920e-06
4.589220747359490966e-06
4.537119802515319369e-06
4.409970422934942881e-06
4.395096751105045885e-06
4.543516726489268781e-06
4.585759127609977925e-06
4.485738421270507199e-06
4.429576011302328319e-06
4.466555691322447689e-06
4.434292559696757288e-06
4.444477205188556069e-06
4.534754364034868349e-06
4.469519887951736360e-06
4.408085300855584405e-06
4.430226691472577363e-06
4.612453890804381148e-06
4.564574891464759319e-06
4.477348914798436634e-06
4.515219254200890965e-06
4.523888800758617141e-06
4.478774419286795891e-06
4.492661752507847444e-06
4.602513011923150142e-06
4.614084783257960464e-06
4.461701021798944545e-06
4.518971635797489117e-06
4.676289319472791264e-06
4.539968975670025457e-06
4.565759934603733859e-06
4.530515199845204039e-06
4.396292907858040509e-06
4.496729771757280670e-06
4.521853737756504672e-06
4.347390458610940288e-06
4.356612977390947943e-06
4.428675069215678023e-06
4.510617943181340472e-06
4.592628278677987364e-06
4.479879254453285874e-06
4.323953654327937524e-06
4.391896847262330693e-06
4.487025819059718515e-06
4.360483296448909230e-06
4.289723069533330400e-06
4.352481930900666790e-06
4.529979474261796404e-06
4.488200490444517331e-06
4.366104820203764491e-06
4.393247658840698421e-06
4.523378076997506079e-06
4.464158590294114714e-06
4.259348599434797080e-06
4.353821458931582347e-06
4.562660805192665661e-06
4.570118392645888345e-06
4.305124514908470221e-06
4.316120509566756335e-06
4.423495771971243649e-06
4.422958176036993054e-06
4.367692467060104199e-06
4.363831983207335157e-06
4.587357309922752978e-06
4.527670564832579414e-06
4.460206132465049773e-06
4.504389273404129550e-06
4.401202662248062087e-06
4.434528894816482642e-06
4.429104831717105640e-06
4.406362987060310818e-06
4.454681685014839429e-06
4.513710875412939826e-06
4.526766475767849820e-06
4.419634948815458245e-06
4.433667872757290580e-06
4.392503505436256048e-06
4.418773807283455666e-06
4.504940257883286464e-06
4.447563662821229881e-06
4.464251342514681432e-06
4.435564412092141526e-06
4.417133394893924094e-06
4.342102979091273104e-06
4.445505240049126633e-06
4.479521649267701506e-06
4.145523636087778164e-06
4.224063140130454557e-06
4.412305448369296571e-06
4.308461100834666526e-06
4.391298141611131440e-06
4.475157182505889422e-06
4.416027487404138075e-06
4.354573022377024065e-06
4.415760537651571233e-06
4.492600733670307987e-06
4.458026381572702916e-06
4.358675646117998723e-06
4.242834594523818917e-06
4.286726453057142645e-06
4.295730616933228189e-06
4.269992384103416047e-06
4.414859184061465825e-06
4.506450359931269522e-06
4.471261835938315586e-06
4.500079453566528902e-06
4.375057120955947975e-06
4.322434744096095190e-06
4.425585259842620355e-06
4.467274102898180882e-06
4.469190409882713959e-06
4.296045951411349231e-06
4.301654611461301376e-06
4.361935391925260527e-06
4.267779187991185275e-06
4.383447725523757363e-06
4.422686931018670456e-06
4.233587242943559652e-06
4.143705761384872992e-06
4.233003008536657912e-06
4.380437820337846709e-06
4.458413532924098458e-06
4.349637804574951729e-06
4.322182631513368124e-06
4.378966785414004320e-06
4.341149754720756951e-06
4.376109922155924058e-06
4.427781485499207180e-06
4.438321681048371204e-06
4.428476409145950034e-06
4.333666417210429401e-06
4.271725156567542032e-06
4.449938713357367950e-06
4.448118831202288452e-06
4.432296258327330465e-06
4.442952156668049111e-06
4.475839733683818612e-06
4.526638760113202554e-06
4.533803978589882569e-06
4.422975844216872499e-06
4.212333221658082355e-06
4.305101354550560528e-06
4.429604604270891392e-06
4.372874316403250039e-06
4.346711836610269854e-06
4.369857308451809079e-06
4.205006847488424962e-06
4.272848379758158265e-06
4.365481009896950292e-06
4.293328800493897618e-06
4.258339610341424437e-06
4.345406104997226342e-06
4.482414849101534297e-06
4.396219011677257872e-06
4.220015762900939438e-06
4.172497885671613401e-06
4.180857550958450421e-06
4.308309697754394466e-06
4.370886054999993087e-06
4.232124775540141348e-06
4.278283714989490526e-06
4.246842639127274245e-06
4.213995115386566332e-06
4.404737925139239277e-06
4.455270596386503670e-06
4.397600369535192692e-06
4.393559455094169468e-06
4.365425588091217638e-06
4.413891064072897331e-06
4.586124841169630020e-06
4.374920738203285240e-06
4.124036042528247767e-06
4.297530605339257759e-06
4.395756681051089851e-06
4.434339103414120459e-06
4.445602413706356460e-06
4.395110270150476938e-06
4.349651525544661099e-06
4.444437097583792428e-06
4.492167432857340040e-06
4.372418185384885055e-06
4.344829865478846058e-06
4.357343749643307091e-06
4.487615519149234603e-06
4.420091044689001538e-06
4.227004872566085066e-06
4.153757300088862702e-06
4.186291142756670096e-06
4.364804075093118329e-06
4.400709202707571713e-06
4.344011093724734671e-06
4.204938861943530761e-06
4.183656511391031667e-06
4.310966101685804097e-06
4.385702581813477038e-06
4.387680033038400483e-06
4.181565654137912256e-06
4.267610398283536064e-06
4.344284451530050018e-06
4.279784967954400598e-06
4.377249468881672863e-06
4.442094042274388262e-06
4.402866218854442663e-06
4.255511260101573582e-06
4.351656083506861363e-06
4.358725807734084913e-06
4.228799113765941110e-06
4.226151422174638339e-06
4.244563124062183701e-06
4.359833567199257367e-06
4.198665348015115523e-06
4.131087816959410490e-06
4.438156959188006968e-06
4.449235285412292114e-06
4.245390913609854838e-06
4.348516307167944533e-06
4.492820715017637204e-06
4.387458585297271225e-06
4.275164624659641049e-06
4.181215172602077231e-06
4.256852473586290506e-06
4.369104984082668399e-06
4.295292792841982394e-06
4.268882624045708839e-06
4.267224992048633681e-06
4.307920778474935253e-06
4.274949629892940299e-06
4.128335045032456502e-06
4.260630297607936320e-06
4.353660256750683120e-06
4.384480837822976320e-06
4.406619758200810519e-06
4.393397102653392761e-06
4.347362213644825980e-06
4.301384704924488616e-06
4.402926446757814357e-06
4.374863785952252710e-06
4.213844178480986131e-06
4.037875383022094938e-06
4.107343856333994722e-06
4.280645419181275055e-06
4.370281891161988234e-06
4.386076666062162987e-06
4.264844170612292322e-06
4.190219458706291848e-06
4.273394376468408755e-06
4.424311187476201249e-06
4.370566344671166057e-06
4.469412297105210774e-06
4.507042117735978034e-06
4.242326255824871255e-06
4.041460845814331044e-06
4.073069548485932728e-06
4.219989570890167577e-06
4.232278585779833422e-06
4.321841577242487966e-06
4.443042718934582927e-06
4.385950390780046883e-06
4.218331577290588633e-06
4.244502879668229948e-06
4.340956338221870366e-06
4.286532069310371220e-06
4.250124939185787485e-06
4.249303823289640499e-06
4.270861707888465730e-06
4.260637503046245149e-06
4.257927361491206232e-06
4.228234566338365784e-06
4.162056625231641515e-06
4.276330204694770215e-06
4.305133827962296843e-06
4.264748119612814542e-06
4.256691958798053364e-06
4.161232910773816499e-06
3.992671678496058787e-06
4.027074923111168560e-06
4.128023259668805249e-06
4.139838933871379465e-06
4.183827872544094962e-06
4.253398896602103235e-06
4.339128749900280495e-06
4.309488306766937221e-06
4.300533652874127250e-06
4.243415108889082269e-06
4.163325093450909399e-06
4.188380611978422654e-06
4.268003042057102163e-06
4.194966134196339525e-06
4.153112121255790736e-06
4.235307767511761886e-06
4.136155149489896890e-06
4.092138166335752768e-06
4.239163788144174682e-06
4.256874744971890399e-06
4.167675302359396409e-06
4.154640090841341257e-06
4.203768116730422190e-06
4.325682239414520549e-06
4.277709000268169962e-06
4.199911776589529594e-06
4.087121027961515749e-06
4.049921299591765425e-06
4.126357307949040520e-06
4.163951256057035457e-06
4.164832295406097525e-06
4.060300097640504017e-06
4.149739477956398668e-06
4.298534029143085989e-06
4.330138940381818379e-06
4.182023573590024311e-06
4.024351531283558257e-06
4.205594566132996032e-06
4.482402902438334681e-06
4.491932997094402122e-06
4.387068389134855581e-06
4.417531271233553337e-06
4.288127933858845745e-06
4.148105470211507386e-06
4.248344731646072050e-06
4.141914659889922482e-06
4.035848036434408199e-06
4.158916736976719454e-06
4.238398972544221234e-06
4.203946651039847423e-06
4.233511608112061577e-06
4.136824932878011647e-06
4.047690229875263960e-06
4.210859891156760470e-06
4.248317674808012681e-06
4.178510531924058815e-06
4.126197974020373729e-06
4.107955568682444350e-06
4.260987873123587931e-06
4.285730316765504932e-06
4.291737680724080420e-06
4.363975295630550719e-06
4.232483224499910217e-06
4.223425932981381400e-06
4.360775915160613343e-06
4.264034458664590116e-06
4.163082390799111920e-06
4.173019719918095373e-06
4.176941840589349355e-06
4.196251320858032916e-06
4.093679908520838697e-06
4.144441520780722471e-06
4.118986814435982784e-06
4.072793796363179923e-06
4.154681160985302244e-06
4.118491939530485003e-06
4.196567715682205914e-06
4.237344812407850172e-06
4.308790858362852630e-06
4.331458588753602747e-06
4.273998905307094145e-06
4.302974953100930134e-06
4.367391607939462499e-06
4.508804742656240024e-06
4.406283306580341092e-06
4.316566319640190679e-06
4.257709058115434866e-06
4.113875819446935416e-06
4.208748929563439511e-06
4.209948885634601644e-06
4.247265302680201866e-06
4.324490303985003531e-06
4.262504351526172274e-06
4.148911364952883614e-06
4.101653646853269474e-06
4.067143488626943065e-06
4.083107659193823866e-06
4.224963995597345569e-06
4.129486383207935858e-06
4.034544277650961415e-06
4.242972264457014981e-06
4.294229064241199281e-06
4.284799800231747529e-06
4.283398336087700349e-06
4.178950144128049063e-06
4.180808316695439407e-06
4.125301899108461220e-06
4.024549090558850478e-06
3.994538245402059614e-06
4.107601623534379454e-06
4.254605611703620124e-06
4.179990161282200030e-06
4.101305829773872051e-06
4.224588136358779777e-06
4.252573139119789755e-06
4.141698890300138164e-06
4.277680233372161195e-06
4.295734345819576141e-06
4.105311185299139555e-06
4.105316478541882717e-06
4.159851457389723420e-06
4.229034745392114228e-06
4.175168364155679863e-06
4.145682285237743487e-06
4.161093594787290139e-06
4.158302866880456529e-06
4.179639756990225116e-06
4.196642090925393429e-06
4.166156737355592160e-06
4.085649355823052488e-06
4.148063142576104017e-06
4.212248634428127837e-06
3.982313751956800355e-06
3.917845967922609867e-06
4.153429079975682895e-06
4.223159484691146333e-06
4.159118836845573353e-06
4.245392760506440192e-06
4.394250273358322824e-06
4.209901235619395018e-06
4.078373777666748602e-06
4.126282646588224291e-06
4.073788961563044765e-06
4.142009910728473806e-06
4.249782334360316835e-06
4.174171560042351597e-06
4.138117839042866904e-06
4.123690947126243792e-06
4.055338686190715285e-06
4.104607706017449993e-06
4.273707937929033087e-06
4.268174328230895364e-06
4.077906957426293145e-06
4.131367877733160588e-06
4.163567791512053426e-06
4.121170984949867213e-06
4.184657539375478017e-06
4.106372426191225214e-06
4.000227435674653206e-06
4.174935822029315141e-06
4.286901355678895562e-06
4.123596684219707682e-06
4.064484541432789306e-06
4.086834912656333643e-06
4.072010397321443560e-06
4.063651579491128714e-06
4.138620439699051833e-06
4.187316728266453092e-06
4.142989165376750466e-06
4.129741485916861563e-06
3.996102822412424599e-06
4.043018695872077838e-06
4.111334853425473157e-06
4.080949538922502831e-06
4.106204564338541918e-06
4.046107402244743034e-06
4.134839059233371249e-06
4.076816868508768931e-06
4.004854124732832156e-06
4.060696693802338096e-06
4.101868580707396614e-06
4.114664574637305256e-06
4.049092531432735605e-06
4.015100752030626252e-06
4.127733484443148377e-06
4.194390471851864292e-06
4.100176021660753763e-06
4.044733838844256090e-06
4.025964696463541237e-06
4.170079515235288405e-06
4.203137217882044470e-06
4.111554481353939595e-06
4.041718264710277743e-06
3.952073443698699843e-06
4.077229176067538665e-06
4.136423846450542125e-06
4.069135997595393605e-06
4.063286555841423214e-06
4.153083210033224834e-06
4.230028550813170014e-06
4.039147786099890089e-06
4.030756222391684370e-06
4.079320529694923077e-06
3.952773228976418455e-06
4.104566732161378912e-06
4.216817040255251677e-06
4.147966178196472526e-06
4.225350226044730850e-06
4.082785016486911774e-06
4.008822329280857971e-06
4.104371953605808389e-06
4.028344266299679723e-06
4.137338712754477659e-06
4.164833937767389926e-06
4.049948644425815986e-06
4.043324618918915598e-06
4.132164912384756877e-06
4.088436935014478698e-06
4.072377997944877834e-06
4.122844261606816186e-06
4.165200769674877827e-06
3.995106449722714002e-06
3.971361594835836885e-06
4.220459227307491683e-06
4.056764498733516585e-06
3.959945487190875831e-06
3.993604758622928227e-06
4.054102796322711344e-06
4.050006281335198462e-06
3.951089337929293322e-06
3.979484444454514998e-06
4.026019313028446057e-06
4.255460284866155234e-06
4.135289085150201953e-06
3.979588514513787771e-06
4.144692022012173095e-06
4.005459413843305224e-06
3.988731148397966934e-06
4.054138008360475714e-06
4.095714640830170403e-06
4.154279849861134605e-06
4.184966384841550723e-06
4.107276302398198078e-06
3.915276546425895645e-06
3.931028351860145193e-06
4.077437567057830887e-06
4.086275586782744320e-06
4.146653750781176753e-06
4.183729758234794163e-06
4.108136846476970750e-06
4.060375314084317195e-06
4.048749413352774269e-06
4.205076795733165017e-06
4.221940957265432593e-06
4.060669297945743462e-06
4.099689851144076527e-06
4.200983953642763978e-06
4.070212692932305759e-06
3.958501881427571039e-06
4.017635399217294928e-06
4.151333875092769296e-06
4.280661549875301519e-06
4.182024536123936172e-06
3.977778164019469309e-06
3.944060521400607943e-06
4.057588918744189329e-06
4.094871559314115627e-06
3.918519155091190691e-06
3.880655248247443142e-06
4.122932578816759317e-06
4.130840215481802706e-06
3.996176523296018137e-06
3.969497670182172310e-06
4.006907673238599765e-06
4.021999767207459854e-06
4.093788648379335227e-06
4.220467410457578018e-06
4.000595314138068930e-06
3.707096441634706936e-06
3.680720204433988546e-06
3.821718687196227782e-06
4.014239606318265356e-06
4.104309147316638776e-06
4.188038712311940422e-06
4.145526722522820610e-06
4.040049422544923602e-06
4.033275090359009884e-06
3.967310688921877548e-06
3.990751826914280935e-06
4.063716238015080132e-06
4.102075994748593348e-06
4.012336341683825907e-06
3.900479343148390322e-06
3.909658479606260304e-06
4.060772199317717606e-06
4.097343799397053356e-06
4.047843546191622371e-06
4.038506577963396633e-06
4.048128916498273601e-06
3.985548891851922661e-06
3.915220744569572993e-06
3.932673575807995761e-06
4.012139999236329844e-06
4.106053816270015181e-06
4.083629887149933997e-06
3.995510735037640226e-06
3.890694415445977711e-06
3.926270001499929773e-06
3.978841147223530510e-06
3.962037507958492461e-06
4.005859730154953963e-06
4.114171260217619564e-06
4.096848588801808973e-06
3.944022149748934292e-06
3.899275597587714210e-06
3.983460403178213716e-06
3.999374685778884653e-06
3.951273070876840576e-06
4.062414794026055096e-06
4.221487660095778111e-06
4.099949698023943066e-06
3.988236161333424760e-06
3.994669060092077617e-06
4.009522554697717741e-06
3.885942866115762929e-06
3.830500814660387322e-06
3.932851391525348077e-06
3.890610000407584977e-06
4.050786326123322053e-06
4.085388078210320868e-06
3.962917417576713995e-06
4.010117667640944510e-06
3.980560211322264095e-06
3.855454863664845513e-06
3.924625141110103392e-06
4.050062950826113825e-06
3.975742303083645920e-06
3.996929536591815357e-06
4.007445554547277967e-06
4.041037615554353111e-06
4.065556517232575986e-06
3.957174855487778262e-06
3.980478578502641476e-06
4.080953097836305258e-06
4.007621310910506185e-06
3.897736618420746280e-06
3.914484420258351173e-06
3.960789163183884944e-06
3.970188069625956859e-06
3.914380605876314883e-06
3.998793071808036932e-06
4.050642907658807532e-06
3.863032431562716723e-06
3.911575756522395389e-06
3.900904679424703090e-06
3.809906609352446050e-06
3.835992579864724572e-06
3.828149376627422924e-06
3.992093168275482285e-06
4.088023534679056681e-06
3.908490946896804515e-06
3.796330161101734172e-06
3.826251601146905355e-06
3.900667894819419234e-06
3.961939350874530116e-06
3.977081761518140023e-06
3.920883298885797616e-06
3.892977219398708030e-06
3.949415305117101219e-06
4.066720413747662216e-06
3.985590491049030427e-06
3.871639600052911597e-06
3.978998520986845125e-06
3.858473828349989695e-06
3.910629937664789522e-06
4.040739227235006974e-06
3.878743036801006518e-06
3.794449303434786941e-06
3.897368241119316915e-06
3.895880667704054322e-06
3.869717445517013719e-06
3.890004475949127793e-06
3.790806701442086234e-06
3.847697055731325316e-06
3.980890498381751311e-06
3.966715327747850342e-06
3.846644452960391832e-06
3.812806253926526004e-06
3.916015420679204273e-06
3.965762270886182743e-06
3.969140443923830986e-06
3.966303801483467094e-06
4.041631548528998404e-06
4.000958595356483285e-06
3.910327577788072725e-06
4.046991509670644237e-06
4.008006215294821453e-06
3.968908629517322075e-06
3.943764403024059106e-06
3.835690548014723537e-06
3.928331708150576597e-06
3.838205161894468836e-06
3.876391816194735225e-06
4.004188542998030833e-06
3.957183852106872972e-06
3.942275882174104980e-06
3.865041487591145657e-06
3.905531231464648842e-06
3.932118756219972625e-06
4.003603845460427160e-06
4.128978417073224026e-06
4.216948791418876301e-06
4.199034195002714321e-06
3.930460747487345397e-06
3.824052942796370343e-06
3.894161284589105145e-06
3.970213850948773214e-06
4.012038228772766848e-06
3.906819035611147963e-06
3.818343721811283104e-06
3.829985641424697737e-06
3.840919195878918871e-06
3.922324121066798136e-06
3.909242878233853609e-06
3.839104916824706699e-06
3.950764232279698108e-06
3.992138679823453758e-06
4.024348204879067420e-06
4.062387267354723774e-06
3.976806453589912910e-06
3.966929365339974235e-06
3.946381911033193688e-06
4.023022477903770146e-06
4.014504723453859459e-06
3.865181768206292968e-06
3.912185306481600335e-06
3.943993540051013960e-06
3.990987025238394286e-06
4.019670958511559330e-06
3.874295486161102537e-06
3.748406666572590688e-06
3.772470326549860354e-06
3.795228951058765648e-06
3.765685401942408525e-06
3.810922745780895807e-06
3.844725949406314730e-06
3.804535661869272045e-06
3.697717028433333710e-06
3.875842272226006435e-06
4.044657224140063089e-06
3.946206427588383105e-06
3.940846479554301927e-06
3.937233379075752096e-06
3.903457395101973994e-06
3.911653724580168037e-06
3.959806905324167697e-06
3.834872796730760217e-06
3.800241091135090037e-06
4.006249017983268990e-06
4.001870239107884787e-06
3.894281471607352637e-06
3.917448901226307940e-06
3.886509680449033701e-06
3.762825402693297978e-06
3.804360364056653538e-06
3.842068583560560568e-06
3.773520526741189490e-06
3.807033634149857881e-06
3.937310951712086198e-06
3.969026631976292048e-06
3.946735539695506489e-06
3.842102692553499659e-06
3.862250774275731889e-06
3.903381719956714442e-06
3.838980890805922979e-06
3.909513053581341823e-06
3.814703515038815521e-06
3.736097233037022670e-06
3.810115058112605348e-06
3.803159539330005458e-06
3.798346147959193577e-06
3.827979359322274656e-06
3.843889538901462976e-06
3.851114674192805809e-06
3.784477355170166436e-06
3.790299001590640338e-06
3.859709360415195796e-06
3.819611332593629332e-06
3.798546715033812581e-06
3.890870532292050743e-06
3.887303443721375533e-06
4.011435254822431321e-06
3.981996587348197201e-06
3.757113987134319535e-06
3.782779312674839554e-06
3.755520379868815458e-06
3.737357516470654749e-06
3.787270434763407757e-06
3.842749935456223855e-06
3.957656990824695283e-06
3.933813679509766130e-06
3.843038436633441279e-06
3.834489688833006247e-06
3.756226073631269259e-06
3.746127952181610406e-06
3.980537493672836174e-06
3.980924652439016682e-06
3.829917081300260453e-06
3.831141346377417022e-06
3.835413064844519491e-06
3.822022469926688009e-06
3.840506029400593716e-06
3.846089603247976506e-06
3.827511510345344463e-06
3.813199924441976618e-06
3.787645419542492062e-06
3.843573018295726401e-06
3.866342795054747192e-06
3.750609247309709882e-06
3.779061363118780787e-06
3.824511912378493695e-06
3.788160727067129000e-06
3.820097332774624466e-06
3.747356577494326136e-06
3.739006465989837365e-06
3.790597281132986243e-06
3.872101389358944201e-06
3.843125412359633206e-06
3.782606397724434901e-06
3.980963338660846925e-06
4.080943688373252954e-06
3.907347273802333867e-06
3.756013385593197791e-06
3.651824115499138560e-06
3.740950692660408421e-06
3.884664799878480895e-06
3.761448921078375541e-06
3.665027132579826890e-06
3.686651759915135477e-06
3.745684051876054247e-06
3.741470959851543281e-06
3.781103465921869015e-06
3.729423718704321541e-06
3.851045547667628197e-06
3.908170935363014855e-06
3.677053416742041855e-06
3.833079953454367323e-06
3.911841343104135199e-06
3.759199402640125344e-06
3.691447470150314009e-06
3.700888865518314873e-06
3.755595857580292736e-06
3.703803785136115314e-06
3.725624047474121658e-06
3.871182511219203732e-06
3.879565674747288764e-06
3.831748993725671168e-06
3.714728239464304322e-06
3.796384811253056433e-06
3.752265352878377980e-06
3.653605597642544715e-06
3.720101832730039533e-06
3.727363674695255475e-06
3.779301034888292464e-06
3.748738566859520042e-06
3.813719136214695716e-06
3.737934834895938697e-06
3.684941943771106047e-06
3.761250867180243167e-06
3.747656648577594307e-06
3.743697566149907577e-06
3.776572721445034517e-06
3.860693365614029126e-06
3.855972751320003070e-06
3.732114602712291655e-06
3.709248703798467630e-06
3.796653106277091520e-06
3.830753450305942519e-06
3.804613131409485216e-06
3.732038817425879804e-06
3.764269870616387863e-06
3.806610418105146434e-06
3.699411861381315848e-06
3.650966860179934283e-06
3.717444764936515987e-06
3.635275386283641287e-06
3.714096716059378800e-06
3.849193324914398596e-06
3.876102027896886641e-06
3.823611344952734800e-06
3.768966258390955294e-06
3.746762368754269428e-06
3.726970351604550896e-06
3.935831453443277894e-06
3.977486634520297653e-06
3.906306479014359408e-06
3.881091489549001793e-06
3.708822184850291875e-06
3.657109807008879232e-06
3.774646658552487710e-06
3.832271588284577223e-06
3.910022426324065992e-06
3.811550104512639071e-06
3.677370450970344743e-06
3.769292101801378397e-06
3.872501335781090644e-06
3.817937564564798821e-06
3.743564319521067871e-06
3.707999908247137950e-06
3.676155579874049025e-06
3.718985141275061331e-06
3.749281319682715266e-06
3.665782640639123457e-06
3.683360053530949477e-06
3.780807834417885097e-06
3.810493628294160515e-06
3.740052406664274924e-06
3.645977953430993102e-06
3.767193756131457732e-06
3.862390571910080427e-06
3.745994157420952597e-06
3.711855330967380176e-06
3.672564269162370796e-06
3.644771142710911741e-06
3.819240304040358880e-06
3.994038411949019846e-06
3.841148186499487327e-06
3.709445059236870735e-06
3.682355406889352736e-06
3.658218886001786054e-06
3.684169364769554907e-06
3.705326768886283212e-06
3.762176528728613653e-06
3.754400278984281459e-06
3.693767829271666105e-06
3.634803797839669292e-06
3.700425338574602143e-06
3.774833040815460479e-06
3.723924524994588690e-06
3.598614986329915193e-06
3.586547287405244276e-06
3.661099663604292497e-06
3.738519434271977045e-06
3.827764157274854896e-06
3.812177621351938517e-06
3.696503846121936608e-06
3.692901187522462209e-06
3.722722554816329511e-06
3.742300101851787755e-06
3.776719276904700883e-06
3.820393275077773024e-06
3.795437591735505602e-06
3.829006606172295531e-06
3.812427903182626884e-06
3.766027491750797628e-06
3.867684883258122014e-06
3.852640838811936438e-06
3.828727051544658546e-06
3.847048308930195573e-06
3.690371378397892880e-06
3.599037360370094713e-06
3.743593728229400395e-06
3.768696266258381708e-06
3.784013241464231407e-06
3.752428839170148553e-06
3.665379607970438786e-06
3.709540995280505091e-06
3.636659777590762222e-06
3.653966454557707400e-06
3.709353701014959963e-06
3.736414692394316559e-06
3.711629145588842395e-06
3.639109726421740608e-06
3.730769261529791700e-06
3.808482785561674917e-06
3.786529247776813897e-06
3.699543079488272140e-06
3.749464104949560009e-06
3.815973162363108015e-06
3.719913358067373551e-06
3.710488672103454356e-06
3.799379516604787682e-06
3.831731173929939249e-06
3.706579970855885909e-06
3.619857866769744266e-06
3.752537709336146678e-06
3.740323053709510036e-06
3.582671545574521304e-06
3.616928996302727233e-06
3.660327705224238785e-06
3.638573398292419961e-06
3.647999244845492895e-06
3.634944736538329451e-06
3.607365299094614833e-06
3.657881044301237537e-06
3.738216024647573366e-06
3.696899590688886938e-06
3.674867558971925427e-06
3.801488883950088859e-06
3.843811410066739459e-06
3.748381993233683031e-06
3.677789283433736296e-06
3.685799466077296738e-06
3.747287091732458581e-06
3.731074343950428931e-06
3.713098196016748690e-06
3.830442301164321661e-06
3.673888115916020680e-06
3.490565951624801497e-06
3.723300600886537347e-06
3.695249521725811271e-06
3.671599784977441914e-06
3.811262914403467394e-06
3.801807955179769529e-06
3.671860868136677108e-06
3.626727454909719950e-06
3.774395571396048410e-06
3.780469020656735046e-06
3.669122868822452153e-06
3.763646979943408470e-06
3.799242679576143660e-06
3.710442297952115529e-06
3.650714132920057840e-06
3.565345864327300643e-06
3.617605364460452481e-06
3.712560511092518279e-06
3.659300920057787347e-06
3.566795475443309609e-06
3.620135400138184908e-06
3.696406577338321391e-06
3.742375047753533808e-06
3.709902852131692040e-06
3.625380660518368693e-06
3.751438605545467992e-06
3.731497072371857359e-06
3.737773403583746521e-06
3.715163851732630424e-06
3.574129637831486131e-06
3.711156159149951973e-06
3.718241308595960266e-06
3.726586724104666321e-06
3.645341758902575573e-06
3.629290916748459703e-06
3.744647319402585363e-06
3.801118874665356217e-06
3.891276133950546351e-06
3.693028699950528166e-06
3.512080159220528344e-06
3.604222412804757246e-06
3.661405886644299178e-06
3.666446976902765493e-06
3.580920837484987327e-06
3.528325049494434178e-06
3.558281993197626015e-06
3.600559230352049771e-06
3.576099506601389219e-06
3.495436277875515501e-06
3.637462435052223506e-06
3.702932080495904392e-06
3.512386654391950632e-06
3.568876938114952776e-06
3.672055353710236383e-06
3.539762260804082738e-06
3.648676316848910776e-06
3.758110080613051318e-06
3.826249978345954222e-06
3.784932909214183519e-06
3.562728487483808594e-06
3.582158505164433572e-06
3.724429702063415487e-06
3.755091149230480870e-06
3.595725035681991979e-06
3.574733516614696341e-06
3.714716924020488211e-06
3.793990034719686697e-06
3.819615184974730628e-06
3.764061547406089245e-06
3.729399894425695535e-06
3.650035207547822069e-06
3.622201392800558992e-06
3.716048490084948942e-06
3.693558233448169040e-06
3.768410488785870528e-06
3.893621023831227318e-06
3.698009690836406706e-06
3.565819888351321269e-06
3.605066361411491420e-06
3.556404206170309275e-06
3.624376359884185805e-06
3.766445533313368259e-06
3.835495030658078456e-06
3.792993912154834958e-06
3.653959297581156639e-06
3.727535700322519869e-06
3.820036521677726816e-06
3.675972165163666432e-06
3.547275032171779938e-06
3.645956862598155097e-06
3.668401228998042518e-06
3.494422531817370749e-06
3.467899163731619525e-06
3.533440369103490620e-06
3.624578192034669986e-06
3.626294509531264782e-06
3.533329687844939847e-06
3.670545989939611647e-06
3.715540227916566477e-06
3.595384834717578107e-06
3.714733981838972694e-06
3.680074863775592186e-06
3.702600616207728093e-06
3.713144022596217062e-06
3.629063893142475924e-06
3.677675186071274376e-06
3.610703919785631881e-06
3.625161022784710267e-06
3.617311755939947429e-06
3.635938439119077573e-06
3.767719674234769528e-06
3.827721850009110753e-06
3.742335651849452059e-06
3.640234622197130736e-06
3.675502102176298902e-06
3.760821954152529322e-06
3.793761116844227551e-06
3.703078146942967781e-06
3.634494129666139617e-06
3.627969300798909461e-06
3.677275517590054957e-06
3.708787084444670820e-06
3.649841556952962203e-06
3.753148151038708959e-06
3.776560510721772531e-06
3.698507286801460667e-06
3.754215572926284885e-06
3.843621728448603867e-06
3.771277098590147270e-06
3.680871602188808613e-06
3.740689998485691617e-06
3.701217301902784446e-06
3.638434408955108904e-06
3.636355106867319830e-06
3.530204952772294423e-06
3.403462553171521744e-06
3.536155931032569725e-06
3.638256816408146650e-06
3.644574771451703903e-06
3.600821420597913029e-06
3.621538799976761760e-06
3.683098645469056777e-06
3.616614842443494671e-06
3.606802602083306371e-06
3.652929269268951995e-06
3.630263744750213673e-06
3.629904868032657827e-06
3.606870253521846962e-06
3.652887093411484667e-06
3.685921941888247890e-06
3.601929501290014291e-06
3.699046987942806064e-06
3.676477702526355252e-06
3.635379699264617439e-06
3.684660636685649869e-06
3.672170083333559639e-06
3.674750906105295041e-06
3.697605989651259059e-06
3.771123529449066692e-06
3.906125783133747138e-06
3.842604822781123811e-06
3.729192747942867382e-06
3.702556314071616270e-06
3.629498067217392294e-06
3.686342277045072014e-06
3.714087626202167651e-06
3.558985640517729554e-06
3.665663064099628611e-06
3.848625235719783233e-06
3.696715845813313300e-06
3.630780935482146415e-06
3.683342675725504328e-06
3.646550609745057630e-06
3.737112074712314200e-06
3.693554058299573623e-06
3.644120421049167975e-06
3.751721762116224745e-06
3.675649283228990442e-06
3.541956950088499737e-06
3.565397824298166541e-06
3.646575804601986586e-06
3.674899370015470424e-06
3.670689762451652565e-06
3.602533970859004919e-06
3.529096960583948961e-06
3.618076706206491517e-06
3.751667090342027519e-06
3.759506935343004746e-06
3.714578646872017261e-06
3.739601140077740745e-06
3.778049107235739879e-06
3.693667239987398751e-06
3.642606982957587041e-06
3.736106648601107180e-06
3.669316166081299227e-06
3.511257935892327753e-06
3.620177820803720435e-06
3.667078466781005067e-06
3.614553731627270737e-06
3.687878988154571119e-06
3.692649878017615641e-06
3.665684948909161902e-06
3.664301421928937833e-06
3.597512227942521364e-06
3.768977051696037586e-06
3.835163827149722713e-06
3.725150964028350118e-06
3.720160637079105058e-06
3.754153596193475247e-06
3.650204131003909545e-06
3.501713723984086464e-06
3.521940291457199844e-06
3.593095953488999311e-06
3.722484491333019583e-06
3.806111137404087578e-06
3.806626352366529780e-06
3.620761352869028393e-06
3.470939675887271793e-06
3.567649861431017664e-06
3.593375909140939867e-06
3.633632525429651494e-06
3.714329866391126230e-06
3.712763714413390758e-06
3.708673952158265689e-06
3.695182039995172197e-06
3.736655915573948686e-06
3.704869629359946372e-06
3.573147950731241656e-06
3.652866176273465769e-06
3.691029077126085749e-06
3.689820365664533230e-06
3.737187445418416136e-06
3.654512158309385314e-06
3.680152816412474850e-06
3.728606411586105545e-06
3.644745270970552497e-06
3.658116554111749781e-06
3.695632232374258817e-06
3.605370694033303244e-06
3.751711065706201247e-06
3.696446356278899474e-06
3.588875134903016601e-06
3.754706938220723438e-06
3.722076004306487541e-06
3.677680481290308881e-06
3.629934707428432204e-06
3.633940641002544900e-06
3.658636568308032519e-06
3.578019890725491586e-06
3.499661266533158561e-06
3.610440944902192221e-06
3.616788552578818076e-06
3.510611143104595206e-06
3.673533065742183868e-06
3.743029361429694399e-06
3.662825801369757197e-06
3.514408198861120438e-06
3.537269855092591732e-06
3.621882258417365971e-06
3.642410738343444166e-06
3.628322266161246421e-06
3.587758988581935850e-06
3.725970028812801488e-06
3.756612035311072734e-06
3.686799241165213040e-06
3.692262156638500783e-06
3.709289151282401560e-06
3.630955229731931501e-06
3.513764133435218601e-06
3.546069955990660709e-06
3.619136480804071420e-06
3.672436156108946284e-06
3.633069867442567576e-06
3.521802201785272957e-06
3.589996938829814934e-06
3.797185464034630982e-06
3.795986787727423621e-06
3.639581440564663787e-06
3.794240920235243730e-06
3.836771679056768698e-06
3.703094733641495338e-06
3.578560368637707120e-06
3.499190739374896639e-06
3.639801840400866150e-06
3.590967760584455646e-06
3.447491746550385435e-06
3.494827769225777712e-06
3.599004037390432538e-06
3.712418613191597467e-06
3.747298015046911435e-06
3.655634152071243940e-06
3.676422076016959401e-06
3.746304546928707890e-06
3.702053553388506125e-06
3.703569767372627281e-06
3.771050336299533333e-06
3.771355795846808757e-06
3.612335213695268637e-06
3.606310879629091227e-06
3.688126979325090429e-06
3.595050539575073476e-06
3.649725516116635793e-06
3.639283499290669945e-06
3.585693820805287625e-06
3.646376048587370209e-06
3.710765033724641990e-06
3.625215421766215382e-06
3.516848486854110605e-06
3.541694080108008588e-06
3.479744977019002236e-06
3.632022193083257041e-06
3.772178963608197281e-06
3.687215715598936970e-06
3.634094191492192067e-06
3.564351310246607612e-06
3.542818290509881488e-06
3.519250633217309993e-06
3.576930821552671107e-06
3.765580502473967233e-06
3.749603332769594100e-06
3.598212671349255433e-06
3.549396738493007988e-06
3.531695410900573555e-06
3.509954295713758000e-06
3.575624835292926123e-06
3.730983042235157143e-06
3.714827748008691679e-06
3.604661044895381285e-06
3.606273604785114901e-06
3.626390320123814358e-06
3.616157131520862819e-06
3.593837056185309594e-06
3.588116048572520775e-06
3.731523000868713366e-06
3.742052694595630027e-06
3.698148915434800110e-06
3.649693890430636251e-06
3.625042423889853284e-06
3.687908238817638265e-06
3.672576430806303416e-06
3.803503487121584944e-06
3.857296309303550729e-06
3.754793735768042324e-06
3.788272597149157232e-06
3.718007931267024057e-06
3.529826459842556394e-06
3.634740425450951561e-06
3.592688952810317962e-06
3.541594311720504766e-06
3.676888639525155217e-06
3.696924531086823701e-06
3.675087136113704117e-06
3.665799320765248724e-06
3.662692389455671029e-06
3.733834649022638173e-06
3.783543781114897228e-06
3.600039362091781211e-06
3.496956169833889399e-06
3.691487256149565348e-06
3.767319953072318591e-06
3.581213242074525855e-06
3.546969970549924495e-06
3.627221813360999522e-06
3.624136574052537707e-06
3.628859969062357346e-06
3.667417402372956282e-06
3.584320517393104947e-06
3.465258934945025758e-06
3.590094906398879770e-06
3.671059746323843754e-06
3.616191209705661854e-06
3.580097572104854543e-06
3.623288857301780287e-06
3.627153098972986415e-06
3.576454326897179941e-06
3.625391971548390561e-06
3.546714009977118319e-06
3.576920900110096508e-06
3.613623846525175154e-06
3.551629737278253068e-06
3.601633509858882371e-06
3.595241901681083694e-06
3.530605222510332917e-06
3.482267970714653299e-06
3.499604731176538851e-06
3.535374128048993469e-06
3.699921544440882074e-06
3.830850340701163594e-06
3.802349591879854630e-06
3.712707638901789404e-06
3.553555231708929807e-06
3.515817598484547700e-06
3.588275813972840051e-06
3.681943790099328256e-06
3.729765528910439878e-06
3.683966260769097669e-06
3.603166478340607432e-06
3.489741964744424214e-06
3.587294273979211405e-06
3.662223069222653617e-06
3.536937604569770691e-06
3.626865286104049974e-06
3.682664347561922361e-06
3.687483122077676976e-06
3.817733552007366270e-06
3.711132412172749167e-06
3.616452288742472820e-06
3.630610557665347436e-06
3.525670765343069215e-06
3.522971802378051529e-06
3.540558778237644201e-06
3.499800435309443928e-06
3.671860933142613245e-06
3.741508630103181163e-06
3.609523377163028338e-06
3.578156479126598490e-06
3.660874839286016201e-06
3.770016058125443806e-06
3.822074338107616474e-06
3.726484653253345799e-06
3.602233756083326922e-06
3.643422682301521744e-06
3.620668694458498996e-06
3.584440997571069928e-06
3.682642914335701321e-06
3.659919047664801064e-06
3.598207377494818111e-06
3.586502412679512861e-06
3.559772588501072799e-06
3.542711309264598509e-06
3.549158237864872582e-06
3.563827920373902507e-06
3.675058210136346046e-06
3.755706259799194896e-06
3.725415325340826522e-06
3.713652935069977803e-06
3.653398845408634929e-06
3.645693076306047368e-06
3.666844357130260174e-06
3.595795238694676531e-06
3.646300913791783486e-06
3.720080252699436302e-06
3.705125251995975343e-06
3.726761619281897909e-06
3.645196921433529255e-06
3.662159040564698155e-06
3.675844976170081374e-06
3.671478453093112212e-06
3.633207973829790128e-06
3.535351720045555392e-06
3.671872012555381778e-06
3.674150695191485232e-06
3.512764755839042257e-06
3.625259571765961548e-06
3.704714689940016943e-06
3.616846305597742238e-06
3.625634712373587045e-06
3.634094139852050861e-06
3.547118116008866698e-06
3.611923201595541114e-06
3.646351513939344418e-06
3.523188293582215918e-06
3.499897156832718937e-06
3.580884889757671839e-06
3.599049563843148117e-06
3.558272480144858306e-06
3.701586625008389366e-06
3.716535029800881324e-06
3.601897003695143436e-06
3.735021400139242416e-06
3.818331520842063750e-06
3.746741543443914387e-06
3.641249862870744576e-06
3.607103269700348493e-06
3.646918498344823883e-06
3.594810244529015458e-06
3.635703687496296627e-06
3.713521374367173460e-06
3.739847073543927439e-06
3.698849086018755034e-06
3.646327782158190089e-06
3.601923915822206216e-06
3.492712156499063850e-06
3.552132382120017570e-06
3.714727282631203293e-06
3.679218858078325004e-06
3.609953814520733959e-06
3.760452275734873954e-06
3.682580010704007432e-06
3.641718516467567314e-06
3.763552545160902347e-06
3.760070270729834239e-06
3.617187997607640942e-06
3.489397627178094149e-06
3.653546362234999637e-06
3.696805795726150195e-06
3.637551809263907629e-06
3.713322922769146593e-06
3.619616032549689404e-06
3.462162721402531918e-06
3.474953280590987286e-06
3.565171975917591915e-06
3.633163364902216598e-06
3.486806269929692343e-06
3.548294551969762313e-06
3.732741767382833755e-06
3.648961804776149483e-06
3.499521982813625996e-06
3.500149343314801606e-06
3.665439268151722894e-06
3.711476308515939190e-06
3.741816497551788949e-06
3.815629132891805153e-06
3.730340131230146140e-06
3.690655345609201121e-06
3.660451182743940234e-06
3.587294818642512174e-06
3.474557600764093263e-06
3.556377490339566860e-06
3.627072504388364782e-06
3.439523378986559764e-06
3.540267589733719704e-06
3.666163620757491298e-06
3.624415737687430969e-06
3.587343748178000404e-06
3.602196360995141244e-06
3.648135984338204949e-06
3.718340253591156841e-06
3.638929379012393745e-06
3.493283198572653046e-06
3.526258317133474931e-06
3.638682228735209674e-06
3.650032089170152861e-06
3.634787950308218382e-06
3.660057891834785425e-06
3.657618529357817332e-06
3.747743732306158741e-06
3.730227630443561876e-06
3.581184063584484509e-06
3.459687537114258912e-06
3.496124109864549136e-06
3.567576672229725525e-06
3.715976663818453445e-06
3.699007223667545520e-06
3.549478819649009345e-06
3.618238987283349895e-06
3.609051859554166073e-06
3.732457421351673542e-06
3.756424843930795355e-06
3.638122407803871979e-06
3.669362703975890257e-06
3.701558542067602565e-06
3.668909713740248046e-06
3.598883722900535782e-06
3.745451101070318917e-06
3.833060785339656964e-06
3.680134295868360948e-06
3.603726192555346611e-06
3.699701979033137200e-06
3.682386275660267233e-06
3.559380571783044796e-06
3.673909065061076419e-06
3.743787028188226398e-06
3.693862756321796190e-06
3.684410181912953515e-06
3.744126828581412082e-06
3.651886127432046835e-06
3.611682440429805179e-06
3.677347119849951679e-06
3.679452196455111975e-06
3.620203324303210550e-06
3.550176502294075870e-06
3.647165104952218387e-06
3.721695361440326147e-06
3.666905970994106504e-06
3.651282675493354371e-06
3.680732040604322796e-06
3.610362606335261855e-06
3.607064271224967123e-06
3.582840390291053655e-06
3.648499425924703134e-06
3.719676610058125734e-06
3.703217549295661925e-06
3.562083250922016719e-06
3.539958800888543104e-06
3.739336954667013816e-06
3.678845458492812430e-06
3.553183211172509171e-06
3.569028668928805365e-06
3.665193582394604152e-06
3.720783475549200813e-06
3.601760015632474719e-06
3.593815465774731369e-06
3.489660332942115269e-06
3.491481401527517853e-06
3.623618619985830954e-06
3.567548432334929185e-06
3.576641274326730035e-06
3.566836010578546228e-06
3.520367917042025306e-06
3.579394103556079121e-06
3.683206935310001363e-06
3.604420049815350471e-06
3.529537567725636027e-06
3.613654517278396320e-06
3.716666284683004184e-06
3.658569757536995902e-06
3.582606128327233822e-06
3.538063042488660119e-06
3.577697771106290911e-06
3.682443428982098789e-06
3.656068785176182199e-06
3.615943220489377149e-06
3.661530537263554018e-06
3.669131374251856182e-06
3.610570706342390236e-06
3.550748925970564305e-06
3.590581036379841557e-06
3.605906218351120534e-06
3.588657295226945785e-06
3.684050240454405152e-06
3.711702461963582038e-06
3.721783135861893302e-06
3.749650901749592767e-06
3.719409451906078342e-06
3.615552067936522011e-06
3.583671334566741781e-06
3.571234279685783438e-06
3.651390648213190414e-06
3.760508010756536241e-06
3.661132404754795083e-06
3.554778084015495571e-06
3.605069212257404976e-06
3.646682053839655896e-06
3.606850818343780429e-06
3.657496587461540770e-06
3.646984855641022034e-06
3.687426937431937078e-06
3.771479146982535103e-06
3.641783391308905302e-06
3.541098275064521101e-06
3.549098725555112747e-06
3.647181321608746379e-06
3.718070855596505031e-06
3.706573373327980140e-06
3.581760787217415896e-06
3.484985848342294485e-06
3.550950017634626967e-06
3.749183048722987041e-06
3.774806276430965442e-06
3.586931573892638882e-06
3.673590332902825256e-06
3.716587793310482254e-06
3.660277569647051194e-06
3.669946734020067185e-06
3.713773914585599138e-06
3.724485912262704954e-06
3.724726333654592370e-06
3.764416791315023347e-06
3.663517952369187417e-06
3.601823039400557865e-06
3.628494253036606942e-06
3.554411436081002387e-06
3.483076918184234823e-06
3.494852542214842913e-06
3.599066790722887142e-06
3.540849175867775749e-06
3.526620650457208465e-06
3.625856057444472950e-06
3.667908358279570106e-06
3.686265036932452388e-06
3.591852429039065996e-06
3.648362517883306245e-06
3.667905057814082614e-06
3.631400643389849007e-06
3.581739797718766531e-06
3.496809523670890381e-06
3.670341427689588439e-06
3.664895521562731850e-06
3.537841168604274657e-06
3.576961555988496977e-06
3.634893535810376403e-06
3.742165095264478890e-06
3.615071975445161556e-06
3.512627222152495057e-06
3.619693700010463673e-06
3.597198966086552267e-06
3.453372509458584016e-06
3.561642682673273829e-06
3.705101986794250627e-06
3.627353364584711939e-06
3.709577978040213285e-06
3.838447118964497350e-06
3.768271419583052342e-06
3.595739208041030351e-06
3.544908524817988759e-06
3.613894003408307347e-06
3.685848052682522805e-06
3.703408186402438725e-06
3.737231157526519309e-06
3.726116063894563065e-06
3.649453411060101690e-06
3.635413044498264005e-06
3.577967613525452257e-06
3.620718126121484235e-06
3.675183054535348671e-06
3.676966956351143119e-06
3.586016599449693415e-06
3.553209742436823046e-06
3.670509177436399410e-06
3.618231448636798185e-06
3.574478570733786141e-06
3.665318444832153829e-06
3.642067831439778786e-06
3.640207253629061563e-06
3.591294467889767636e-06
3.570856633247910559e-06
3.661919104306569906e-06
3.629153158226302252e-06
3.620911344608375903e-06
3.538797683083891906e-06
3.554751197511520377e-06
3.577514972154030554e-06
3.502658801776052318e-06
3.662365047787182258e-06
3.569672287546829065e-06
3.494407827903486072e-06
3.630582870692133416e-06
3.603726963707231838e-06
3.576875863613755639e-06
3.655251619938401452e-06
3.619685833307679643e-06
3.562715221273405980e-06
3.698969220230104353e-06
3.647344859377993527e-06
3.670065468326689079e-06
3.669596852127051977e-06
3.527422183454816877e-06
3.464654978723459731e-06
3.456035948368650326e-06
3.522639153259111185e-06
3.644422900213076489e-06
3.718181103319942969e-06
3.767796850046590582e-06
3.681885137502062724e-06
3.590221026205807605e-06
3.661617850972495438e-06
3.630221573308181714e-06
3.656869970396600095e-06
3.747938372729102674e-06
3.700151510927828271e-06
3.605327742099636981e-06
3.619461331872968511e-06
3.710798867542271262e-06
3.717217354477358354e-06
3.486663632488598893e-06
3.391618219185816983e-06
3.549276949435458552e-06
3.588829395721030720e-06
3.642966351543108752e-06
3.762803726252685136e-06
3.627528102000786552e-06
3.485741975732734157e-06
3.651314872811731408e-06
3.595169885828397195e-06
3.546778699835969418e-06
3.690362777997116420e-06
3.586927619975256203e-06
3.480211705809648034e-06
3.527918070307352511e-06
3.579806984364479485e-06
3.573853996060107344e-06
3.599479545924043733e-06
3.593055749462754268e-06
3.518938460331737974e-06
3.559546160386512272e-06
3.567220788682857993e-06
3.523631909282211523e-06
3.565289005659103668e-06
3.522951192292376252e-06
3.552746378157068903e-06
3.547998443734868550e-06
3.562394620021313833e-06
3.620437219903079115e-06
3.625214065170418076e-06
3.661136471692761390e-06
3.583417468853733099e-06
3.469649654304993812e-06
3.529004677042606532e-06
3.603197024471052680e-06
3.595190065538714826e-06
3.614462659568941911e-06
3.559282547208689291e-06
3.619620748971575506e-06
3.715392356573520340e-06
3.697378317951269637e-06
3.664867738821765022e-06
3.701530618018810852e-06
3.697751197183885647e-06
3.654725521814797059e-06
3.681412803578882630e-06
3.803409678856336372e-06
3.691667397621019519e-06
3.684843489949440458e-06
3.750608705909357903e-06
3.561312999312685109e-06
3.539875659061334596e-06
3.507901810247494040e-06
3.511656954151309415e-06
3.523725623235490955e-06
3.499372096075223203e-06
3.564155355552261722e-06
3.643820286926203270e-06
3.732573603378674250e-06
3.729841788016294188e-06
3.753364520168288055e-06
3.699019144393262637e-06
3.604293457503269533e-06
3.640130541032971422e-06
3.600227117510737007e-06
3.564209935374179604e-06
3.603589730217526019e-06
3.510610644016213873e-06
3.543165426859904844e-06
3.678712450635719916e-06
3.663402452830613579e-06
3.598999617500306747e-06
3.587938268746099545e-06
3.706801010880574059e-06
3.708632615993160735e-06
3.610885096549815605e-06
3.593900912939356508e-06
3.515599695923545976e-06
3.575581373903398540e-06
3.687094091015795981e-06
3.685217222600831276e-06
3.769668957837571623e-06
3.604306791256993732e-06
3.521860566658085308e-06
3.653137838280843144e-06
3.712020393023525028e-06
3.619346030701090142e-06
3.516777996439327778e-06
3.561364657056722747e-06
3.712213694446835846e-06
3.637349041450158424e-06
3.607061307499414951e-06
3.595654492119276032e-06
3.532796233956586147e-06
3.659983847267367710e-06
3.750098628092153369e-06
3.733036466490498165e-06
3.656131957429916457e-06
3.561114296923236123e-06
3.596471693141567492e-06
3.804866448085597374e-06
3.668964596617657532e-06
3.578851278949295049e-06
3.622235179535899161e-06
3.618909993378762984e-06
3.643456083911352786e-06
3.536105174225054789e-06
3.530460076480899072e-06
3.625761118689178897e-06
3.688331293038696090e-06
3.679295810459346304e-06
3.753799161830150506e-06
3.720944052372718584e-06
3.594629814907402476e-06
3.710716315701960659e-06
3.707202539361930245e-06
3.481089259075580019e-06
3.400658891496443429e-06
3.526630903074335838e-06
3.530877426917556066e-06
3.621952119721839639e-06
3.653434699674483671e-06
3.527016028953919166e-06
3.499505552079269511e-06
3.589257373539208409e-06
3.626942424158573994e-06
3.599403750027111038e-06
3.647618013700885922e-06
3.646151575452216191e-06
3.634522050758748227e-06
3.586962998532079789e-06
3.527389684384659844e-06
3.583807032495232624e-06
3.633638156134113432e-06
3.682650040586402972e-06
3.694784142825376901e-06
3.681601645586739270e-06
3.767202799578011260e-06
3.753283610150035974e-06
3.651757645068630750e-06
3.567969095602637465e-06
3.532769915993453714e-06
3.462254908898038505e-06
3.462478859585030367e-06
3.585934840656850344e-06
3.721761625629884736e-06
3.782382422015465938e-06
3.637706330536872572e-06
3.586366416083063672e-06
3.639039042078568419e-06
3.713133590050382105e-06
3.761514810846462096e-06
3.655476988526216194e-06
3.668650750276026848e-06
3.680344240610827766e-06
3.612840765901963371e-06
3.681513195505773046e-06
3.658104957806658541e-06
3.518855594510845945e-06
3.604731674060835068e-06
3.717354575599143088e-06
3.629916742816178636e-06
3.680269297718108660e-06
3.724768116097039763e-06
3.716329324795526954e-06
3.686344128706963932e-06
3.573986313482919539e-06
3.650501118966755188e-06
3.673838697288024619e-06
3.558858184966854085e-06
3.561778399757179299e-06
3.554320869608676819e-06
3.483957417390345417e-06
3.444694846656204438e-06
3.545829529506597561e-06
3.693934266961213737e-06
3.762052451920142841e-06
3.741563835919986720e-06
3.649289558882685802e-06
3.604928979760185577e-06
3.627772937828044373e-06
3.724343757201580163e-06
3.694486904114267163e-06
3.552000465881232255e-06
3.591757102819194884e-06
3.683136142749354344e-06
3.623023801635173619e-06
3.543718566369372709e-06
3.543983269067032547e-06
3.626499813899171198e-06
3.695189320167590986e-06
3.671486821005642370e-06
3.655754235797193011e-06
3.614484636155123535e-06
3.558863866514620301e-06
3.518453045005657854e-06
3.595694141412188644e-06
3.621591904451591848e-06
3.626219691326632070e-06
3.724074801480991490e-06
3.616814073015591286e-06
3.522399008728951198e-06
3.592471098041553206e-06
3.627040179711488531e-06
3.540138899369604062e-06
3.496560757593707373e-06
3.530966603110369907e-06
3.631464547850001921e-06
3.651613580555022609e-06
3.698847025156933889e-06
3.752976319367754251e-06
3.726133338977111598e-06
3.678271446698551009e-06
3.659957174509033321e-06
3.681250235841176791e-06
3.569642163744014516e-06
3.573844400252963112e-06
3.682302535777923816e-06
3.598520259307744273e-06
3.498316036578485990e-06
3.606245708089932966e-06
3.622431583878707894e-06
3.621747068477291254e-06
3.542830652421357814e-06
3.489093905494150969e-06
3.693557656801865989e-06
3.697367505807233121e-06
3.715997147490786563e-06
3.757101854013900812e-06
3.683146185894332618e-06
3.666633000926243267e-06
3.586066139102764525e-06
3.524151196361138068e-06
3.647374935340948798e-06
3.682866676024697107e-06
3.584170721611897356e-06
3.563835505828509205e-06
3.557296328906881369e-06
3.624547898852415933e-06
3.677462569809390384e-06
3.710832786862473337e-06
3.672642323391266223e-06
3.586457592182343531e-06
3.660441690974132321e-06
3.707205885465148053e-06
3.617015389338291911e-06
3.614343199088880399e-06
3.724102969160634424e-06
3.712637321914127698e-06
3.651949207069645183e-06
3.719097818099761446e-06
3.765712284827103839e-06
3.713179376049816146e-06
3.651472143793548280e-06
3.605518084647263608e-06
3.622442791853212625e-06
3.672293883441058440e-06
3.648663029499808664e-06
3.566838830058124592e-06
3.548807281559006020e-06
3.653709014559501408e-06
3.717930771498166266e-06
3.704812089287759751e-06
3.598632234857213418e-06
3.599817628958106735e-06
3.581857091535274268e-06
3.461576039467481331e-06
3.528631783786457143e-06
3.649092909161911551e-06
3.573640317198608052e-06
3.542271397848372801e-06
3.669709423630412504e-06
3.580399413461219969e-06
3.493131819736300727e-06
3.628000136097500161e-06
3.714819423185045186e-06
3.618438183291991812e-06
3.635237141605413720e-06
3.660450528019794360e-06
3.580569827903301764e-06
3.681832147507690678e-06
3.649212692291841836e-06
3.592660755737877052e-06
3.595160714540299351e-06
3.461817388281456356e-06
3.569481803723851527e-06
3.690402922396566926e-06
3.646636032704371212e-06
3.549361905888731998e-06
3.586766304802793967e-06
3.589493632949288336e-06
3.500283779074413006e-06
3.586850151307889309e-06
3.707268324512513734e-06
3.629963047502863419e-06
3.637037297214328298e-06
3.594020474377239428e-06
3.505187802876554934e-06
3.631219342470263086e-06
3.632484136851733134e-06
3.644039067025311583e-06
3.661545083499567081e-06
3.587690544361281126e-06
3.627309002083228848e-06
3.645015035903911898e-06
3.458204738721223797e-06
3.526449929169913945e-06
3.617154206105986663e-06
3.566367363031407288e-06
3.610131730844161158e-06
3.645643906066338040e-06
3.556446457496873145e-06
3.580505821283695163e-06
3.683556850815737349e-06
3.596522028624655953e-06
3.588046318816396066e-06
3.710730836544480346e-06
3.637731796926621917e-06
3.688854901536543430e-06
3.780353359951234677e-06
3.767658958330289839e-06
3.624224420867460447e-06
3.576134912453777532e-06
3.759333404981833788e-06
3.643298119569691463e-06
3.625112893791388705e-06
3.634762402044426563e-06
3.526927893447218068e-06
3.621731564108006152e-06
3.705504010929254299e-06
3.643065639225283957e-06
3.508201049617617066e-06
3.522207634927192631e-06
3.628426252357200785e-06
3.685504578671282925e-06
3.694939174289589969e-06
3.650944446234083625e-06
3.791966282034345650e-06
3.814831715137866731e-06
3.757559292163017802e-06
3.636705505108062145e-06
3.610983029981546843e-06
3.655870014099921384e-06
3.591872574015072642e-06
3.717101537555092794e-06
3.643694992626063216e-06
3.510776977506197624e-06
3.498887916690212708e-06
3.610777896739227340e-06
3.807647618701432981e-06
3.709995700496181439e-06
3.551720461138476567e-06
3.669221987028294061e-06
3.810793998200640972e-06
3.711917462341987024e-06
3.622322994898639920e-06
3.635302271241655145e-06
3.589114402202628508e-06
3.553619026036112761e-06
3.585614849391229693e-06
3.651746921441797530e-06
3.688351385435883854e-06
3.632109029942775578e-06
3.579087623736777060e-06
3.569819318285150770e-06
3.704940223645725611e-06
3.781720169289363331e-06
3.702617095050765009e-06
3.636990254515911337e-06
3.606731183302568487e-06
3.622336396353066545e-06
3.665918924829850415e-06
3.734375695762930424e-06
3.627989768146879301e-06
3.540040364636745031e-06
3.588617475361525740e-06
3.624325661885663141e-06
3.678002950359447418e-06
3.682482078939550437e-06
3.629210013855171370e-06
3.669271485650900741e-06
3.672942344222113524e-06
3.620415486616533842e-06
3.602724079914681693e-06
3.561885217333023068e-06
3.515458490676030160e-06
3.481560664298047047e-06
3.580960284430351212e-06
3.662541727409652599e-06
3.676319101572607827e-06
3.697849634917970935e-06
3.699913972258274537e-06
3.833016504186773436e-06
3.728737596347379631e-06
3.613693397800648889e-06
3.676919924855579260e-06
3.679575450775800424e-06
3.608690184521563325e-06
3.625168022886120421e-06
3.733084521432335737e-06
3.651432943511599068e-06
3.581353584265661616e-06
3.685003088031650294e-06
3.724437790790626000e-06
3.629535716668489101e-06
3.626542966439186298e-06
3.498483897308563487e-06
3.451537093450301447e-06
3.439012966971090075e-06
3.521052174733658426e-06
3.684487961617379758e-06
3.593977243483840840e-06
3.584432632841096240e-06
3.704049390543581953e-06
3.693017497280401248e-06
3.608224603069543120e-06
3.596762890293973666e-06
3.626158000423358301e-06
3.611032620730336355e-06
3.589188829739699798e-06
3.666077730912190785e-06
3.741624039931210185e-06
3.647005833679733633e-06
3.612443647845894920e-06
3.530226867904176163e-06
3.485936906864136864e-06
3.634281685704894076e-06
3.650152180225829967e-06
3.693848364987127327e-06
3.711014985761039793e-06
3.501706957044284160e-06
3.513904096933687774e-06
3.604195217631936191e-06
3.576869250901000440e-06
3.674314855889968955e-06
3.654362171192100509e-06
3.557847058253192416e-06
3.697558071551655639e-06
3.731723332093558313e-06
3.694955364276951463e-06
3.631638970787669281e-06
3.457143509831718244e-06
3.547796951987902357e-06
3.635571091395265625e-06
3.592268777088312108e-06
3.572602174751770487e-06
3.613385356549961791e-06
3.709468650942832171e-06
3.773433848527564006e-06
3.716163215446816405e-06
3.680727772781033115e-06
3.646384011653968367e-06
3.594132701144260260e-06
3.545032553566259072e-06
3.531550609755387027e-06
3.674935757793419750e-06
3.717277368802678099e-06
3.735513473117098621e-06
3.662329281067744303e-06
3.505307614556850061e-06
3.525978696916463821e-06
3.584476760561393240e-06
3.600325247344202284e-06
3.520444371261841512e-06
3.564502513835999112e-06
3.577252245561824591e-06
3.547702697857998504e-06
3.619603123735206002e-06
3.574091855433224745e-06
3.559346311187860815e-06
3.608427612919588353e-06
3.461825066504844890e-06
3.404935753813142942e-06
3.540953560073651794e-06
3.612255723107921445e-06
3.694819731960068512e-06
3.671561786427161048e-06
3.639827218898788483e-06
3.646176164971209947e-06
3.588932228957147732e-06
3.583645134443136207e-06
3.725556642425055544e-06
3.660560023345655598e-06
3.594719273321827628e-06
3.637824789716411739e-06
3.563836276719086886e-06
3.552379924661202904e-06
3.615328669137283345e-06
3.665152162734560923e-06
3.633413927156189097e-06
3.595062359129284373e-06
3.564807989019930917e-06
3.513958338928899112e-06
3.481800990264746342e-06
3.461146085931898852e-06
3.517333856939590536e-06
3.602306065400899517e-06
3.592880453586018975e-06
3.620203435745792550e-06
3.626994951229430059e-06
3.625970811399322447e-06
3.639805809392215718e-06
3.658056826523452863e-06
3.699290352959045894e-06
3.784153875299162496e-06
3.763192832467796464e-06
3.634459883954623443e-06
3.628005803904511560e-06
3.649254990566504039e-06
3.593905049845056408e-06
3.587663943069325559e-06
3.505835151738442150e-06
3.550420926185649527e-06
3.681499282238734086e-06
3.642372986570771566e-06
3.508110369755335437e-06
3.468457247566829727e-06
3.529710106366689755e-06
3.527604412242081831e-06
3.605694363678277343e-06
3.705809025057527274e-06
3.715876126192970915e-06
3.675686273125782580e-06
3.690118549085596798e-06
3.694399622084074213e-06
3.730873783526975209e-06
3.654509608663948503e-06
3.638562450426634970e-06
3.606010873298077907e-06
3.497205815797346603e-06
3.506091230693570415e-06
3.496627728573602143e-06
3.527496768271504371e-06
3.443933758857628935e-06
3.461789008796828437e-06
3.596433300907865243e-06
3.650006392810401412e-06
3.690722857405966683e-06
3.648081372680861641e-06
3.709964278219450847e-06
3.714432839807318296e-06
3.612550523900178895e-06
3.510450354877399719e-06
3.432385676426437550e-06
3.454856380518358229e-06
3.494202730909218604e-06
3.626177024163630871e-06
3.586301290988008128e-06
3.621168187138389997e-06
3.766970325644449271e-06
3.721887580546853941e-06
3.563986420453861393e-06
3.480569314406564847e-06
3.555905156119264125e-06
3.554533094964369033e-06
3.647354076129340100e-06
3.792323942199497348e-06
3.659429128905771565e-06
3.519498513861599309e-06
3.580855459549119803e-06
3.541042692374259735e-06
3.494166528948161123e-06
3.609663259053851980e-06
3.687242308279142867e-06
3.562895759692979448e-06
3.617753189372784527e-06
3.706428347501314560e-06
3.683827386664702561e-06
3.659310015042161770e-06
3.634088315426873829e-06
3.664951048487967576e-06
3.574018940330879118e-06
3.461745713354349403e-06
3.543159388142189172e-06
3.645506958613570035e-06
3.570667399254543961e-06
3.471554049970626493e-06
3.512449795495853438e-06
3.729459618647864038e-06
3.707301205879904695e-06
3.661496116243234726e-06
3.682456658561724730e-06
3.610698336536444499e-06
3.709956503900755088e-06
3.766000688268626316e-06
3.600101634418793261e-06
3.608167783942894366e-06
3.564652524854710968e-06
3.521278513738849418e-06
3.652365744821559491e-06
3.601534884597406480e-06
3.569046521607799641e-06
3.654931241169132231e-06
3.650194485374888326e-06
3.587540633438045916e-06
3.593627797541968660e-06
3.577070869902656030e-06
3.527861772802946956e-06
3.435976497104619989e-06
3.436121517416913042e-06
3.532974839748150521e-06
3.626333720522526832e-06
3.500523509449302517e-06
3.479871164690124678e-06
3.621759471116970420e-06
3.651211687085491056e-06
3.587114729724342230e-06
3.499841148724352202e-06
3.620353446198218411e-06
3.629739269665108685e-06
3.554537563449156173e-06
3.636720273951976949e-06
3.564933244457099903e-06
3.484733231588830853e-06
3.542346439912334905e-06
3.635237247194522445e-06
3.657721172642053385e-06
3.509805804834934491e-06
3.416568406300419705e-06
3.435299685157999999e-06
3.502426352439174729e-06
3.474778168759533771e-06
3.413222005732323809e-06
3.342395691010593105e-06
3.556247796124741791e-06
3.683467155845409547e-06
3.695702964406447692e-06
3.760711003147022522e-06
3.690421324254581807e-06
3.725782107836695725e-06
3.657912732015429314e-06
3.637897230441704225e-06
3.675992212895592241e-06
3.647227304300899074e-06
3.532565238635085151e-06
3.437516340845586742e-06
3.564667591786039593e-06
3.650066404222494061e-06
3.588928516687652852e-06
3.562648984217042679e-06
3.639747980910418589e-06
3.639802582299901032e-06
3.569155983501369130e-06
3.511598540276782173e-06
3.428849926473577972e-06
3.425306789158767442e-06
3.469940130479978528e-06
3.471793941394292027e-06
3.421714135591361052e-06
3.531595137142834988e-06
3.593936399585267599e-06
3.600366431586800036e-06
3.687690736771564567e-06
3.606977001565240593e-06
3.549484980029568441e-06
3.598803943799049558e-06
3.667452067542593968e-06
3.663498045669088852e-06
3.664724504757044368e-06
3.559527021597125668e-06
3.537211441233174287e-06
3.545140050197690253e-06
3.543582912579851756e-06
3.642984752519112884e-06
3.624512335914396784e-06
3.586080565503826605e-06
3.517632002899809284e-06
3.533410982279794618e-06
3.490550446818618918e-06
3.434882000501795724e-06
3.472696308228133887e-06
3.537939430192982195e-06
3.602058031110557394e-06
3.616051671988760310e-06
3.617473061467446665e-06
3.620388558651191193e-06
3.532152332751648695e-06
3.501512535275333674e-06
3.589504547794874542e-06
3.615718484058959939e-06
3.615958241384055127e-06
3.606295803943073581e-06
3.532007773898019621e-06
3.557627820259233746e-06
3.572899844881086201e-06
3.571182039973062944e-06
3.696625345403888427e-06
3.666443187061562587e-06
3.551006609897359952e-06
3.647639505598450451e-06
3.684902908618012638e-06
3.566271479199792668e-06
3.515160444794602780e-06
3.535133041103939140e-06
3.511997664767152233e-06
3.416485210794232041e-06
3.427221938748752716e-06
3.576387230513333116e-06
3.685886339971558477e-06
3.631404884449382750e-06
3.708618535080978419e-06
3.675416197374538687e-06
3.470891770031569859e-06
3.495989363527424677e-06
3.592128135409577253e-06
3.628207733600167991e-06
3.655436017363766636e-06
3.638056320546132432e-06
3.620300814820113473e-06
3.615458777004068948e-06
3.549202215894360416e-06
3.599975216931670316e-06
3.632802674872152064e-06
3.467028776346860201e-06
3.491546824236659703e-06
3.515959933942876116e-06
3.524752066182256593e-06
3.639062437717433123e-06
3.577794751281206878e-06
3.539038157470985625e-06
3.499858051814795851e-06
3.404626701261996778e-06
3.389932907994524655e-06
3.545386339924741940e-06
3.505993756384207563e-06
3.428081876944373290e-06
3.489099288672633244e-06
3.533800387451443335e-06
3.625382827157823533e-06
3.526723045949843370e-06
3.559956052236754220e-06
3.562780607936438190e-06
3.424052347625668936e-06
3.424085560689153303e-06
3.449286697387317330e-06
3.511922615791765927e-06
3.554489024474617138e-06
3.584734945087822265e-06
3.548012372616915423e-06
3.429007000906077597e-06
3.449159097285979614e-06
3.559661971147828210e-06
3.602211619567101592e-06
3.590812972166369591e-06
3.554763250578550746e-06
3.589063495165205628e-06
3.571614925839566844e-06
3.510909041484426824e-06
3.612018253226016272e-06
3.755684276910651075e-06
3.685527436924665752e-06
3.522174232860977272e-06
3.509473873079606710e-06
3.558392782959288069e-06
3.641186083231147233e-06
3.641719211261243726e-06
3.567522239663859566e-06
3.448169008485607476e-06
3.363052119599601169e-06
3.472996089323082650e-06
3.532767621250660390e-06
3.503370910059961809e-06
3.461633506718552681e-06
3.345978533282270527e-06
3.317835418391011761e-06
3.459972281184692194e-06
3.469621813496846261e-06
3.437849191284140345e-06
3.475375467692365846e-06
3.473986770179770650e-06
3.544070970138132884e-06
3.459852932726049587e-06
3.542456423185551427e-06
3.670602956891378281e-06
3.526338241841870422e-06
3.530823027316680555e-06
3.549883969952447752e-06
3.494198926502243167e-06
3.606764997200115246e-06
3.606881846844595333e-06
3.459466838960783819e-06
3.437575491968156174e-06
3.449424286989115276e-06
3.524668250924640356e-06
3.434240331936679906e-06
3.377660291100405090e-06
3.474819476352458126e-06
3.500137051814962582e-06
3.529894588640546358e-06
3.458846894933140505e-06
3.494632895079960723e-06
3.538149476913516947e-06
3.454325720146980785e-06
3.472231916201087024e-06
3.472405305347449598e-06
3.489091779857622671e-06
3.497121122451406844e-06
3.525272887576365215e-06
3.503624639387221452e-06
3.430723706429059300e-06
3.472619609552570718e-06
3.479017955452150502e-06
3.491777686336637489e-06
3.581787576172141647e-06
3.493589972014656147e-06
3.423334225769389106e-06
3.451667290558107528e-06
3.513307655456525158e-06
3.584338655583421330e-06
3.541004021856543154e-06
3.473470792441960406e-06
3.366100495521586843e-06
3.377886904007393135e-06
3.424577383631095887e-06
3.536713141533222991e-06
3.544198145015441656e-06
3.400636765031399466e-06
3.414355437887568027e-06
3.488869070109054215e-06
3.504197619883673677e-06
3.411141375310474946e-06
3.327580398716799471e-06
3.380285293059490056e-06
3.349879003224531983e-06
3.308984561038242905e-06
3.306589236358479748e-06
3.478734383163881116e-06
3.714419434717352146e-06
3.457139783613093782e-06
3.246044360725193513e-06
3.436399029123986153e-06
3.573768802488272672e-06
3.458045938882477207e-06
3.497506461996478368e-06
3.579345807775185511e-06
3.528464843176224593e-06
3.502724476665475880e-06
3.443286827395907748e-06
3.430858439031351820e-06
3.531115298078695046e-06
3.574392063142447793e-06
3.577172999994679071e-06
3.625310038896011815e-06
3.560907822155239826e-06
3.441785862128248393e-06
3.376483346636946467e-06
3.441958289699778419e-06
3.592899000339139410e-06
3.581843323666775318e-06
3.430895874533295873e-06
3.421757334889681929e-06
3.486114492832822715e-06
3.505781125764108840e-06
3.515698415406959027e-06
3.513838832233812403e-06
3.515412988503788453e-06
3.503149070964187226e-06
3.579636577537148076e-06
3.557851434166168878e-06
3.481347542511571378e-06
3.386060033786403852e-06
3.222050306938727627e-06
3.390363678227257173e-06
3.621487898439931029e-06
3.522813055299407931e-06
3.445080436599638793e-06
3.468636686739498315e-06
3.323707480947638087e-06
3.417549784408460526e-06
3.547054634615329907e-06
3.452215731416576049e-06
3.562719755233337652e-06
3.555404191502055423e-06
3.484480633890632060e-06
3.579986025706843116e-06
3.501581892682133870e-06
3.403263007879129406e-06
3.475358620460937578e-06
3.470312408357440443e-06
3.472569854577575804e-06
3.579075868591173818e-06
3.612118338172601949e-06
3.412550581721684285e-06
3.346325655732538699e-06
3.525283222557474589e-06
3.496391916502935975e-06
3.442017633409059894e-06
3.345503040156292828e-06
3.445696974683995760e-06
3.527973213005244471e-06
3.483511267335857543e-06
3.464272949652637656e-06
3.399035875184871075e-06
3.464326804615778817e-06
3.472408548002750399e-06
3.454614934198623396e-06
3.508480250681761667e-06
3.556134863276572429e-06
3.500327504216993750e-06
3.528339115714180350e-06
3.565094064352206075e-06
3.575557521654258920e-06
3.607305712922232251e-06
3.507679183051706995e-06
3.387374405743875103e-06
3.381780201320848913e-06
3.502646796899655358e-06
3.542085757920905486e-06
3.405644586625357021e-06
3.374403513624926270e-06
3.410241802556605038e-06
3.390524546627371763e-06
3.476148577370990672e-06
3.457720905464989611e-06
3.462554416634085394e-06
3.510104339862123086e-06
3.428683572208056711e-06
3.431940003070301269e-06
3.505819839990993854e-06
3.564164394329425849e-06
3.452525479107252765e-06
3.379243372911118162e-06
3.400448995351047345e-06
3.480310663617458839e-06
3.481460723249734929e-06
3.399687708298597029e-06
3.467931966480637401e-06
3.597562352595469552e-06
3.552466138342222976e-06
3.519201850390107642e-06
3.475863348439619912e-06
3.427158437297540532e-06
3.521204600340550459e-06
3.502987020943350009e-06
3.394886260622613705e-06
3.368180291290073605e-06
3.474475615502158079e-06
3.481390496643446534e-06
3.445329901657321932e-06
3.526334901805204226e-06
3.624183853544930327e-06
3.542192425210577147e-06
3.494223515945512601e-06
3.503677323649542155e-06
3.437094445938128541e-06
3.418349999315331894e-06
3.551329293491248670e-06
3.631001974855272258e-06
3.554408842126797342e-06
3.558524792876239110e-06
3.520882246713209160e-06
3.453739387643520479e-06
3.503380446086415782e-06
3.488637703182691046e-06
3.399806363097530275e-06
3.432917488496324148e-06
3.428766301329168166e-06
3.482279919672634576e-06
3.573707956512909195e-06
3.522434322768424615e-06
3.461670023004576127e-06
3.512612181061792830e-06
3.518406826847770758e-06
3.599459954760335113e-06
3.600121996692498364e-06
3.437646198115545035e-06
3.300202628326548964e-06
3.233147315874037857e-06
3.360562828206559895e-06
3.409481714395366265e-06
3.445542819413113092e-06
3.494119142884627143e-06
3.507990418387285793e-06
3.498082267190516515e-06
3.548553804420404822e-06
3.491164883276481626e-06
3.388249415635959342e-06
3.483286259004028899e-06
3.476598403992106523e-06
3.464133867460980883e-06
3.399657082952456990e-06
3.354283077376223376e-06
3.557349464277865435e-06
3.454061967778775951e-06
3.391191023938529843e-06
3.448139425475855741e-06
3.425610239050118358e-06
3.511429202281118173e-06
3.575347057016388620e-06
3.553737239051561060e-06
3.507919332094213933e-06
3.423189676093541586e-06
3.355824333959270091e-06
3.570998620576609908e-06
3.612409998568724581e-06
3.342936882817499834e-06
3.230532019505416541e-06
3.275707833688420703e-06
3.309483712367639012e-06
3.390764457182919231e-06
3.534593515917118028e-06
3.612746438095223282e-06
3.487078039250192881e-06
3.459360966490011034e-06
3.438711888973000013e-06
3.410053825637267644e-06
3.441526871262789602e-06
3.376097092653137572e-06
3.406953057066143978e-06
3.476679795638538512e-06
3.483896485442426977e-06
3.414669071126557133e-06
3.416610521306332830e-06
3.469660834034045658e-06
3.451761067732603500e-06
3.421909293860912373e-06
3.487984365514731157e-06
3.475176180270270195e-06
3.458557845375732049e-06
3.517068874970109083e-06
3.481043563044938435e-06
3.425458103008961844e-06
3.361421509469579086e-06
3.377300674139260637e-06
3.433563220323766939e-06
3.488661713400806752e-06
3.486208730976198993e-06
3.486302778037303856e-06
3.492874388619273727e-06
3.398945948087453185e-06
3.378941196695067929e-06
3.598832764040365369e-06
3.617283231104673284e-06
3.457611404062317498e-06
3.524238623585122835e-06
3.580717038865864237e-06
3.453504330557842649e-06
3.385368384222891956e-06
3.414890069801356259e-06
3.489891004844761854e-06
3.557457334564382133e-06
3.479289429251448046e-06
3.449202404786798510e-06
3.561029476426913145e-06
3.535378716603078503e-06
3.451547374144635128e-06
3.534848685532063235e-06
3.545407732238709621e-06
3.444386809513641533e-06
3.370274334960648456e-06
3.350534719225343578e-06
3.437478423462720431e-06
3.485090643161806518e-06
3.429960535636672181e-06
3.413330586099659978e-06
3.410991013344244296e-06
3.323748624232529846e-06
3.320648675530429909e-06
3.503427657275876139e-06
3.572899289523518864e-06
3.446693005638116403e-06
3.224445186765726472e-06
3.335686379268528424e-06
3.560428032794947489e-06
3.440798097237281806e-06
3.398562649594972341e-06
3.483170368035584740e-06
3.429170068709763187e-06
3.477293548715055510e-06
3.449407965765655049e-06
3.419314307788400417e-06
3.550644785274897425e-06
3.501585743967574755e-06
3.512037144553280714e-06
3.553659841508309420e-06
3.500484089753718264e-06
3.370062982395273332e-06
3.262802205162705049e-06
3.414512595702372568e-06
3.513789343049062814e-06
3.443551922353855033e-06
3.484285957706312425e-06
3.502325665822482696e-06
3.467749544746219086e-06
3.427470640953175087e-06
3.369617140787639654e-06
3.359291965996339591e-06
3.390238219966523462e-06
3.443688776506384779e-06
3.422959748219748066e-06
3.488750803998241778e-06
3.532248706990443360e-06
3.536767897371037356e-06
3.513780227806653707e-06
3.368675215607136719e-06
3.396323154432285297e-06
3.543747576030071205e-06
3.515218229539818950e-06
3.423197221144358216e-06
3.475137050163446780e-06
3.513771807690282341e-06
3.504851500109014764e-06
3.420706686382813184e-06
3.476440249066309203e-06
3.492399934681673677e-06
3.432386569666334390e-06
3.454768698881508141e-06
3.384541430385709261e-06
3.374465020872447960e-06
3.432536177650780925e-06
3.515283564726584995e-06
3.546870309180642540e-06
3.372825298201782092e-06
3.295306374407396233e-06
3.460002825359949500e-06
3.441986349983525282e-06
3.290172717506604360e-06
3.363634429937542788e-06
3.419203955696199109e-06
3.352743293812445970e-06
3.337137619643155057e-06
3.424138725098302556e-06
3.415670659838712272e-06
3.323968587694940493e-06
3.387518574831686408e-06
3.302360285148004357e-06
3.206293285552297038e-06
3.319541081406927745e-06
3.352634378589788059e-06
3.397944117965443022e-06
3.421639281244774805e-06
3.312000129243119370e-06
3.448289618833117797e-06
3.490227139630131458e-06
3.376164061039494961e-06
3.354226607122925722e-06
3.415670462835769494e-06
3.398137073394774353e-06
3.325553426885979321e-06
3.387419667490252337e-06
3.366648984674922954e-06
3.355706532027335331e-06
3.379266330817408849e-06
3.406930911076141430e-06
3.410820340360425762e-06
3.355118124020305881e-06
3.442892698833146775e-06
3.424349905173599463e-06
3.260273179850049815e-06
3.323469829040926259e-06
3.400979626407059177e-06
3.322773090290916622e-06
3.317957146263573376e-06
3.333118095166319580e-06
3.260236167268350356e-06
3.324767722253590581e-06
3.418598652269732090e-06
3.508038827589069955e-06
3.394982258331524370e-06
3.297043793568953602e-06
3.379067949153655231e-06
3.338770872485574679e-06
3.377328724511652639e-06
3.456291616383897699e-06
3.384004940657192370e-06
3.354457489331288223e-06
3.410120183216647544e-06
3.319081021677014579e-06
3.327822628825052502e-06
3.446025615037476102e-06
3.445463118404997075e-06
3.350540571582944847e-06
3.418072021689978619e-06
3.422431456573665149e-06
3.320625690590543574e-06
3.372871342072397544e-06
3.360064877250808774e-06
3.307825617861765368e-06
3.370196577779995915e-06
3.415088842470006828e-06
3.309925939985089609e-06
3.297950997546227015e-06
3.410989564852127301e-06
3.533760369004195428e-06
3.474675071498493974e-06
3.430516548087362887e-06
3.520774672201450535e-06
3.476935621162428786e-06
3.441683643470439212e-06
3.501817655109879513e-06
3.523705832374295615e-06
3.396943077349339172e-06
3.371779694115992992e-06
3.405532070938777541e-06
3.377571899161176277e-06
3.433509158138015345e-06
3.407814692771386705e-06
3.401261488935924399e-06
3.373902576477780822e-06
3.346922589562667659e-06
3.375744320541235391e-06
3.420071155817376795e-06
3.487703888195688114e-06
3.482750830736199184e-06
3.349741409477016828e-06
3.287452428967650531e-06
3.440595114317460744e-06
3.379400505419082069e-06
3.366516879049982362e-06
3.386108947883965301e-06
3.256711143391195351e-06
3.329529914633419221e-06
3.436767076425915129e-06
3.449743388585288365e-06
3.368022139561395368e-06
3.337811522007372698e-06
3.405045946113435948e-06
3.359271582414516542e-06
3.369049595779991847e-06
3.345974960534808592e-06
3.344790693275055475e-06
3.333003056258493037e-06
3.275332299193779714e-06
3.333931341082045349e-06
3.371932634111319894e-06
3.400790398776157692e-06
3.415819328462370505e-06
3.352031744232702192e-06
3.354420194455891984e-06
3.381129585093153903e-06
3.322672822221917397e-06
3.348440451132734172e-06
3.396056581971279468e-06
3.390251960442706617e-06
3.398349015621918444e-06
3.402982551562674443e-06
3.364685305580647971e-06
3.379268695160102391e-06
3.418562692750840026e-06
3.436538320259132082e-06
3.447968028063400334e-06
3.397841937673889542e-06
3.337439705452814438e-06
3.389346101221424302e-06
3.370170490197824372e-06
3.353769852368106847e-06
3.378732348413125465e-06
3.324258427398207289e-06
3.358294922885483688e-06
3.396508247829352364e-06
3.440796505860657552e-06
3.473240014747544840e-06
3.426186926234090812e-06
3.417783404133124419e-06
3.482398036858717738e-06
3.447918331847637048e-06
3.421477756483305957e-06
3.455465249100345699e-06
3.491957998457798524e-06
3.562333892630979711e-06
3.442158051889618194e-06
3.378758492267273984e-06
3.403962013851073816e-06
3.357152391473964492e-06
3.358863756830223117e-06
3.313172733433041335e-06
3.394618219993827347e-06
3.545491862185678619e-06
3.501841350692658171e-06
3.306376527843708230e-06
3.386733574213422379e-06
3.600393537504907056e-06
3.544077577051705387e-06
3.463981420061571820e-06
3.383109781612062266e-06
3.329316081862989177e-06
3.400083113229752081e-06
3.515418470026544025e-06
3.510223298834636932e-06
3.382928993368396518e-06
3.348095037904083442e-06
3.427605647213140446e-06
3.416503351480458905e-06
3.361505068630000328e-06
3.391978977595716748e-06
3.353428442024838810e-06
3.342824609309993527e-06
3.370566244790294782e-06
3.292163130727725695e-06
3.367437359573272996e-06
3.461862384957181294e-06
3.341540125408010556e-06
3.235304822009112474e-06
3.380791111248479167e-06
3.488578648960587442e-06
3.331786832324185027e-06
3.290180699648879158e-06
3.310434021724772800e-06
3.337023670783183264e-06
3.370956811580017381e-06
3.328635667519932207e-06
3.349558591541161206e-06
3.366286500473729022e-06
3.478715131154081835e-06
3.445760517898272440e-06
3.343547396957166106e-06
3.357049812593945922e-06
3.305880277224756281e-06
3.360519018499636793e-06
3.393936580667161634e-06
3.370959405784480428e-06
3.421455508123262508e-06
3.295577427503922146e-06
3.275592983324476391e-06
3.372119283544789188e-06
3.374768556804787324e-06
3.331072388897131521e-06
3.342287592457027691e-06
3.432861292924056165e-06
3.342969142974844807e-06
3.287995771238930332e-06
3.287337991494986274e-06
3.287474113830999758e-06
3.409815620652896665e-06
3.409603901207341385e-06
3.317919945790239666e-06
3.289406724226321321e-06
3.276597728454543200e-06
3.353972118110015884e-06
3.463518661995023361e-06
3.388302343254493539e-06
3.298567136094517723e-06
3.307699690196771729e-06
3.343018323440240383e-06
3.374035439240241971e-06
3.375365015029717037e-06
3.375455685868423271e-06
3.301498450644361844e-06
3.182516899092089018e-06
3.325029883760710564e-06
3.449674799835793604e-06
3.391921215168118744e-06
3.432373778658905146e-06
3.438818960150280338e-06
3.361382747356824811e-06
3.376145319574066336e-06
3.315585763662549795e-06
3.326823822689568121e-06
3.542543279895213392e-06
3.459348497958647873e-06
3.350827492863563169e-06
3.287307488746318943e-06
3.254877996766380346e-06
3.356947417471901061e-06
3.403607743251842523e-06
3.354559989892968447e-06
3.292738816855176774e-06
3.307209006894837078e-06
3.367154716876291351e-06
3.331320442748144832e-06
3.314346845857961121e-06
3.338337908855516990e-06
3.327815973623790168e-06
3.401361207000922997e-06
3.409256685956251932e-06
3.392619999451768990e-06
3.383871501021403435e-06
3.403449711153962542e-06
3.454506753629732953e-06
3.322433588204774051e-06
3.211290980445414353e-06
3.278616015621094541e-06
3.360175138911303956e-06
3.424247075905481560e-06
3.485791751588634939e-06
3.449272406995869992e-06
3.418387045248642790e-06
3.274302247974518112e-06
3.294898074441170333e-06
3.414506089594092440e-06
3.261635354705134557e-06
3.306088068717632901e-06
3.410513331171578353e-06
3.395124045773412006e-06
3.452305991400361337e-06
3.428669525814786172e-06
3.344308703343738061e-06
3.273322714610318244e-06
3.306692802049685231e-06
3.354039017893073810e-06
3.246137131655434357e-06
3.265323090789952249e-06
3.240652519666144379e-06
3.171422073737419427e-06
3.309272197484261509e-06
3.399008961082348315e-06
3.340420487173766814e-06
3.334279276801641501e-06
3.408691142364168606e-06
3.414859921035473209e-06
3.302501864594017559e-06
3.302686465490684152e-06
3.379421984014742938e-06
3.305277463917430302e-06
3.226039407822714652e-06
3.280098513328510455e-06
3.468779824216182938e-06
3.514007509230187736e-06
3.467691142596767439e-06
3.434455022363699012e-06
3.363376185290608286e-06
3.282778945262765611e-06
3.199637154973407433e-06
3.201510005712574035e-06
3.302681791906193397e-06
3.374524266945609564e-06
3.361367529196862281e-06
3.278629623608444339e-06
3.286433175295916629e-06
3.318913907522411219e-06
3.406351882778243129e-06
3.463351944267112592e-06
3.322888250239710247e-06
3.218709425713032738e-06
3.268404928986910698e-06
3.310025799952155832e-06
3.285503114836411788e-06
3.319454911471876723e-06
3.374565605220389834e-06
3.322768624659968982e-06
3.315297910603719858e-06
3.325732849155863195e-06
3.354218748425976085e-06
3.421036694116133576e-06
3.418267014989868898e-06
3.476033193404003237e-06
3.462246224739925668e-06
3.312648915179067783e-06
3.230545942806393395e-06
3.175997763696982962e-06
3.212967430884465661e-06
3.378651366186137523e-06
3.453282531113552693e-06
3.368686326657879675e-06
3.335743717365666421e-06
3.291562288803652958e-06
3.292886270871392996e-06
3.339128427388350023e-06
3.280215077695163231e-06
3.302068298376330486e-06
3.293126069420274755e-06
3.279379391380395497e-06
3.258447150418724540e-06
3.331184761168206834e-06
3.335027192542532019e-06
3.257944722687395604e-06
3.277152752030221147e-06
3.332859629472659504e-06
3.409575220503299606e-06
3.376558087901664981e-06
3.310762717329448691e-06
3.366749428611150403e-06
3.254912845032983745e-06
3.281871201461258046e-06
3.321071288450069143e-06
3.303653270953007273e-06
3.368850147564090642e-06
3.256402417570108703e-06
3.267289696110477169e-06
3.363351085736906564e-06
3.437182969671209072e-06
3.441936690848956909e-06
3.378560743781289362e-06
3.398197980301146266e-06
3.406986254883405025e-06
3.313217360922680795e-06
3.362961175372707321e-06
3.309972207613795382e-06
3.222493406033983034e-06
3.330689048665441169e-06
3.313681034688883163e-06
3.219019583303835381e-06
3.277920711448694367e-06
3.451158899712525145e-06
3.391812337096352581e-06
3.261404847392902295e-06
3.189354472976177444e-06
3.159831233201988471e-06
3.284896417264799135e-06
3.286487454466979235e-06
3.402339864629858141e-06
3.474629166781193789e-06
3.356412880527192342e-06
3.298182641442810675e-06
3.141540550034574021e-06
3.132929828695763339e-06
3.263066973301223220e-06
3.361790146372771348e-06
3.404778246596390884e-06
3.368012791282103166e-06
3.351821642585713311e-06
3.264413459523835503e-06
3.204192047562142536e-06
3.270182304184475959e-06
3.322557289630213404e-06
3.316510447629170802e-06
3.268004051732471177e-06
3.393784179119151607e-06
3.437891429984539301e-06
3.269422360285645550e-06
3.244170496116097212e-06
3.282034808982861601e-06
3.321633789197763299e-06
3.340362410239851821e-06
3.237874351235173380e-06
3.146503522227138379e-06
3.254906469731882653e-06
3.251787494534483393e-06
3.305998167431703052e-06
3.344377322713832160e-06
3.274406413489506919e-06
3.301568606000543493e-06
3.271876273510880484e-06
3.312838826396155920e-06
3.418655627851641290e-06
3.475313981701332902e-06
3.273100242230742658e-06
3.220736583077879352e-06
3.327713372904835045e-06
3.287942839132414088e-06
3.230412731719796039e-06
3.227495914085317622e-06
3.324254032705421102e-06
3.409819265112176653e-06
3.341559498918929684e-06
3.211000986546048495e-06
3.283989587472143627e-06
3.262666290674083240e-06
3.184755746905898950e-06
3.287393899268631483e-06
3.281379142251631443e-06
3.332673771746796463e-06
3.384461662854338189e-06
3.250719642699162547e-06
3.361470561454747174e-06
3.505517140854485210e-06
3.392365196824625405e-06
3.223411574633570668e-06
3.183986717209204771e-06
3.318692630905822366e-06
3.416036907123650437e-06
3.376256929621715522e-06
3.311003054305105506e-06
3.299793762399116602e-06
3.282174207804303764e-06
3.285356025115094796e-06
3.319873587175013713e-06
3.227823757074970811e-06
3.174208859949539270e-06
3.324073614483768329e-06
3.297604235197727769e-06
3.179590552743184216e-06
3.252734455593961047e-06
3.404820064773761141e-06
3.357717587045125265e-06
3.211484019878746101e-06
3.193159550834455986e-06
3.150732923214185687e-06
3.157256593570289303e-06
3.244240502767315672e-06
3.299313343299629142e-06
3.286647950146587192e-06
3.208473431144372678e-06
3.290037832154029833e-06
3.469809479527119597e-06
3.423537180416836881e-06
3.248808958513998033e-06
3.199245575882834541e-06
3.271968442536239462e-06
3.262497049069792008e-06
3.240053763143307596e-06
3.264366357540711814e-06
3.122299226451121805e-06
3.074695802638558434e-06
3.267568163433784720e-06
3.315487725146341569e-06
3.314466716670201007e-06
3.229068804202966933e-06
3.201559660851066697e-06
3.315167848642162234e-06
3.311481131428811942e-06
3.370675633255997277e-06
3.336992597771233791e-06
3.295903243771795329e-06
3.346663934606439494e-06
3.329270680789301707e-06
3.345687693956790775e-06
3.443423858650115441e-06
3.427737727101695173e-06
3.334894674897729127e-06
3.306950346728914984e-06
3.230386337911370510e-06
3.205516196178756501e-06
3.234273949647828527e-06
3.203274515588988896e-06
3.256960376612822994e-06
3.299578846077804058e-06
3.297675481416382436e-06
3.339657534591326284e-06
3.353365136121772105e-06
3.377792054122011132e-06
3.373860990879089070e-06
3.348526781151423925e-06
3.317004144445341085e-06
3.258894692036494051e-06
3.209899355629579108e-06
3.285883244297014169e-06
3.302678032302898227e-06
3.273039497325687411e-06
3.265418045882864376e-06
3.208060018289052806e-06
3.281535524167263124e-06
3.395534395935259767e-06
3.316854622537491840e-06
3.283055352251222976e-06
3.337280509849499643e-06
3.308349531907054067e-06
3.306329821948991653e-06
3.280732441895209253e-06
3.278971861110179253e-06
3.228302631939264655e-06
3.186206664232230298e-06
3.331823260116758945e-06
3.337324626392062303e-06
3.365045774419850723e-06
3.466790350208813456e-06
3.341248351888083591e-06
3.235276316687790991e-06
3.281934991526241089e-06
3.374617307295482835e-06
3.226017409688829271e-06
3.174517951147273889e-06
3.259343641771877078e-06
3.219173427779415032e-06
3.213662442418213369e-06
3.249168106171461368e-06
3.341565371837413373e-06
3.360908012567461814e-06
3.239806440730396459e-06
3.272004768916298757e-06
3.308556768183754325e-06
3.247716178470022262e-06
3.270495385182420355e-06
3.260013948596261546e-06
3.294923731735655951e-06
3.260815413949772626e-06
3.251481003522849650e-06
3.288682262754247037e-06
3.294203273657517013e-06
3.275658032340729643e-06
3.295011684771439740e-06
3.308017283288310152e-06
3.227126164226597858e-06
3.293167215224541926e-06
3.341848308272580530e-06
3.285038877779050284e-06
3.254167837709949364e-06
3.262191847599640504e-06
3.265078399551307462e-06
3.166553173739910978e-06
3.221555915407472036e-06
3.302299200041813550e-06
3.242803208057044589e-06
3.246236566529122656e-06
3.210598107691893177e-06
3.197003575172103964e-06
3.161835651269050058e-06
3.192047195593786072e-06
3.241036838369581632e-06
3.241559543736320136e-06
3.337399076898964164e-06
3.389836135949219883e-06
3.451726057272658949e-06
3.408830324800989265e-06
3.363107970261602676e-06
3.297920753972464986e-06
3.172661200598322045e-06
3.244965898250839935e-06
3.429510598015364391e-06
3.424032440375454659e-06
3.300914605966986323e-06
3.266679656452448468e-06
3.279225580957784964e-06
3.293173649186513792e-06
3.302066109790608160e-06
3.300165301208516210e-06
3.226832575000702052e-06
3.240484975872320650e-06
3.273780685277420258e-06
3.226323427181666853e-06
3.199062043559814722e-06
3.145959084068092820e-06
3.194944203929522144e-06
3.304322223676506264e-06
3.370900613583439036e-06
3.409318107023261484e-06
3.371085212393978676e-06
3.209323882493545287e-06
3.312739259370393812e-06
3.373255297331900865e-06
3.206051219275447776e-06
3.313982155866349231e-06
3.322305449604828228e-06
3.149516697639366711e-06
3.212743990310789387e-06
3.269325508375097077e-06
3.174343312301726508e-06
3.219522752152469527e-06
3.337936137853754107e-06
3.302939237187944004e-06
3.209218544281203556e-06
3.332559650984730890e-06
3.387697980761828697e-06
3.325607419071026564e-06
3.367980662688771756e-06
3.352084569947921229e-06
3.261977334071235479e-06
3.141586976274021827e-06
3.153291271891645901e-06
3.283444846667929553e-06
3.231614581271009421e-06
3.220373359461809284e-06
3.267136301371907915e-06
3.205537797359097764e-06
3.355369692863917970e-06
3.398142386439201763e-06
3.242166620097734574e-06
3.254058592228670981e-06
3.234234959107040149e-06
3.247787674381345271e-06
3.286320105278758297e-06
3.202647470241608190e-06
3.174563612472406149e-06
3.194114471849719019e-06
3.185612163150824606e-06
3.251177230187935948e-06
3.167593226252348221e-06
3.125642392035160149e-06
3.234622913188931038e-06
3.304355432431731188e-06
3.258599552367997791e-06
3.122389789045295165e-06
3.129776262782678088e-06
3.225284036712689673e-06
3.285117012597575800e-06
3.250119258524492751e-06
3.182668467508287215e-06
3.078131703380605075e-06
3.054739653098441647e-06
3.123625282729556317e-06
3.124985776103782510e-06
3.175507942802771807e-06
3.173836427014945161e-06
3.259396843161370112e-06
3.329063620912147952e-06
3.265842421548910140e-06
3.281447375748002989e-06
3.338671758359497454e-06
3.345692393452194298e-06
3.346271212788449835e-06
3.329456212532868460e-06
3.299891898472156487e-06
3.255271536630520809e-06
3.168963384009642427e-06
3.126802070170768154e-06
3.105747936158504856e-06
3.204741317525646044e-06
3.294908247733362769e-06
3.295361407678949540e-06
3.410499542771913439e-06
3.534093369524576135e-06
3.355648753802632576e-06
3.231311667700113342e-06
3.246561377043181681e-06
3.171790707464714593e-06
3.223987566948301206e-06
3.241720340659047864e-06
3.177058789972778320e-06
3.191661164388718687e-06
3.195203245171569637e-06
3.260873065195911524e-06
3.267267156293936857e-06
3.127083917802501555e-06
3.198823315808604499e-06
3.292916147278478255e-06
3.223384989754915991e-06
3.202236664624486934e-06
3.256903465749518144e-06
3.349148762575696853e-06
3.327548365289905404e-06
3.327729410112569075e-06
3.320385761151679802e-06
3.311836062262961746e-06
3.268983439707237910e-06
3.081805550105035781e-06
3.054210317785067367e-06
3.260063373883645460e-06
3.375713749792043076e-06
3.402007499522660398e-06
3.424304029569328201e-06
3.212567287208933361e-06
3.063223974521558518e-06
3.107189974593760703e-06
3.172777156822272976e-06
3.292790795070632607e-06
3.329175436386334346e-06
3.185603240984283140e-06
3.209879201781676528e-06
3.252981934053046210e-06
3.158865356193352692e-06
3.165572101898716080e-06
3.230805387708574194e-06
3.144307158631150544e-06
3.121251448049640934e-06
3.226687027596063450e-06
3.310901333941483049e-06
3.294295859550345117e-06
3.203288566193979993e-06
3.189582618281326930e-06
3.181182540098376005e-06
3.144287879799264824e-06
3.160058937627662052e-06
3.223605824891342820e-06
3.195268882558994012e-06
3.233953292523702526e-06
3.198655251115929543e-06
3.077097988789560543e-06
3.172793497614884884e-06
3.294197225216741056e-06
3.296133881543271327e-06
3.189182864242929460e-06
3.206327273128230041e-06
3.310544127162322838e-06
3.217302455392467001e-06
3.225167967416672875e-06
3.277597677092842552e-06
3.275142929888768770e-06
3.216931751616318265e-06
3.139390369755126131e-06
3.133532996785619661e-06
3.096309464572753863e-06
3.191844683420590047e-06
3.365125852138622817e-06
3.348184827157344941e-06
3.188699037623493607e-06
3.158138195856040771e-06
3.274213013409291415e-06
3.241185000185916316e-06
3.143295497319544569e-06
3.174450881310069824e-06
3.174418206758435230e-06
3.268012085860023884e-06
3.306933684441548378e-06
3.303813936624520118e-06
3.269600747086855882e-06
3.106043999046220086e-06
3.166420209466500660e-06
3.253776730269597623e-06
3.280147358245384385e-06
3.230697202442874200e-06
3.205636306577362695e-06
3.274997007469895160e-06
3.236199665834039022e-06
3.193238935672784373e-06
3.246878435999111369e-06
3.227135901820349382e-06
3.213143896856739716e-06
3.282297436282356229e-06
3.361793455628238218e-06
3.339596903942352591e-06
3.169116525466299246e-06
3.193669767268871271e-06
3.297806055084485234e-06
3.351181588022422986e-06
3.299782531161493602e-06
3.312064344065947717e-06
3.348228515516691129e-06
3.279417997966174332e-06
3.191179880257186632e-06
3.186791434763472489e-06
3.341214965618406741e-06
3.390298319543964884e-06
3.370128158334715238e-06
3.224375619897163071e-06
3.162701484280711061e-06
3.205663756945262822e-06
3.251401858766484430e-06
3.242639557529268019e-06
3.193484523718513778e-06
3.244671868813682351e-06
3.276134134321860035e-06
3.262939168343802540e-06
3.232084846853545172e-06
3.285737962032639149e-06
3.341348843641940361e-06
3.336099645503271830e-06
3.323012663384223542e-06
3.372846113998537084e-06
3.357978525652600981e-06
3.226327055439212335e-06
3.160964451480806185e-06
3.149044557988738595e-06
3.254942312818171277e-06
3.344296451856806694e-06
3.319694468329193430e-06
3.283127162485291030e-06
3.268671266214459312e-06
3.277256733094598770e-06
3.169843108348226903e-06
3.087851616597370348e-06
3.160718431613376919e-06
3.232081788646705786e-06
3.241250342772566747e-06
3.281911152227239545e-06
3.282556969421880215e-06
3.274223778628138451e-06
3.285988178689889767e-06
3.333087744544995311e-06
3.366995872042247431e-06
3.208654475974513109e-06
3.265461739185388117e-06
3.404850535320986557e-06
3.280836870502661237e-06
3.230621474170677780e-06
3.258390006875263250e-06
3.290310621756028107e-06
3.202039335209597530e-06
3.088428422305455243e-06
3.232944809539384881e-06
3.344925667323308222e-06
3.396077887789345257e-06
3.272351235354827214e-06
3.197739165732176108e-06
3.233529933467113781e-06
3.109306368603057648e-06
3.083578650157532307e-06
3.139054197365805914e-06
3.131805345987328323e-06
3.198923893366547308e-06
3.268739008409653278e-06
3.248901220836049167e-06
3.406802495051383121e-06
3.459269299076050195e-06
3.335242789128566425e-06
3.284536509860198636e-06
3.237868182883677649e-06
3.203697022453815184e-06
3.195588798040058488e-06
3.208425291337915332e-06
3.314328213627961781e-06
3.251666387005178623e-06
3.205625633388262519e-06
3.225656449730290820e-06
3.157485308878848682e-06
3.192909174688155390e-06
3.250828218179550598e-06
3.223248941090916159e-06
3.203936465871768397e-06
3.284777665976358424e-06
3.345829760623327066e-06
3.325589715693528171e-06
3.296075072233972816e-06
3.313855969479266480e-06
3.312045238494419695e-06
3.271082158470529534e-06
3.298611764702021292e-06
3.303029691010450052e-06
3.139870111021962608e-06
3.134476748789046504e-06
3.258325628149590257e-06
3.196040097383223598e-06
3.144134484363282522e-06
3.173639813677903223e-06
3.214312527451451722e-06
3.214856048668669977e-06
3.244304573329700771e-06
3.248163942739427095e-06
3.286806562914051787e-06
3.327045612158001232e-06
3.202032722874215837e-06
3.239227789404013277e-06
3.284209642388043022e-06
3.268641515645279296e-06
3.288787568292797237e-06
3.222967676125946971e-06
3.234702272237113649e-06
3.292833818397733332e-06
3.257457248101062965e-06
3.211174697827421454e-06
3.228975860641284002e-06
3.322651466691134721e-06
3.334701613419459871e-06
3.268290735457017968e-06
3.221033586803822219e-06
3.229340139579845045e-06
3.189899489502616535e-06
3.072406710959655293e-06
3.095656933140282009e-06
3.209492400432034130e-06
3.237102249079092867e-06
3.208806164996125152e-06
3.248298366205981570e-06
3.255166720344075964e-06
3.240523951538958483e-06
3.136427183069801212e-06
3.078317621421952532e-06
3.255299274382756507e-06
3.181500202853139676e-06
3.119411738598946483e-06
3.278901252063157689e-06
3.304804868926743806e-06
3.209870794482286694e-06
3.109319390038190025e-06
3.225010653286826992e-06
3.302071314317698794e-06
3.257045563502244914e-06
3.262520488209823922e-06
3.153376628215721168e-06
3.229437120555388413e-06
3.330800912868898541e-06
3.185552130574850594e-06
3.193566241054601913e-06
3.251783764212246883e-06
3.230703861693267848e-06
3.335053551781673145e-06
3.338819792303470222e-06
3.271555194070935235e-06
3.215553809821632776e-06
3.238384864158830887e-06
3.319432428949731707e-06
3.307178084217362190e-06
3.195649239331749292e-06
3.207894953805780359e-06
3.259381806707032318e-06
3.209017449375710975e-06
3.166175399512609178e-06
3.173262058832337748e-06
3.263793226647105836e-06
3.270209832036393331e-06
3.259984673346932317e-06
3.210280608990844272e-06
3.224558326061657890e-06
3.243960497401615108e-06
3.196280062052847330e-06
3.180902878494542270e-06
3.275455354321653837e-06
3.292320101549569990e-06
3.146413038527409436e-06
3.187439221498476394e-06
3.306681391076262589e-06
3.255926938175115296e-06
3.145558826921608204e-06
3.119215641401116282e-06
3.251353076242018855e-06
3.375442752500466008e-06
3.200274168006446325e-06
3.134910395111404270e-06
3.316481013476248911e-06
3.315488585034710828e-06
3.259049142805336706e-06
3.140381962889565896e-06
3.112321143879348078e-06
3.199432375353313154e-06
3.210739721651031227e-06
3.277830473674278128e-06
3.318791486964329353e-06
3.246344271635614290e-06
3.192479575931605856e-06
3.246187564139929139e-06
3.380625899843775587e-06
3.402354819092096126e-06
3.312391235954718267e-06
3.269160711101614166e-06
3.294505003253506383e-06
3.254304415268163370e-06
3.180614692125337183e-06
3.209415113680042316e-06
3.245406344293836597e-06
3.194198656213249912e-06
3.136559444282382168e-06
3.156445022815527999e-06
3.215118113623499990e-06
3.198979837107060954e-06
3.221054339315787459e-06
3.239337845533963229e-06
3.188545972214622850e-06
3.243791172808515739e-06
3.276503704353454759e-06
3.238432050082015017e-06
3.329230948399870978e-06
3.352453986068119064e-06
3.291994541363557117e-06
3.304619141041947151e-06
3.234020408711181775e-06
3.235231964345205177e-06
3.240523140020938883e-06
3.239031147039306397e-06
3.271136338055814182e-06
3.285407434190798398e-06
3.306294294898935163e-06
3.293331211261505450e-06
3.399105877695860675e-06
3.395389411247645275e-06
3.284025827181630978e-06
3.229124307772496489e-06
3.189095430616479296e-06
3.231330615378711897e-06
3.204724437321969526e-06
3.263924758289618797e-06
3.272244136196011682e-06
3.146595115301872630e-06
3.273787702845424396e-06
3.317208723871738955e-06
3.151268547247566287e-06
3.196974849409313617e-06
3.337041346109037957e-06
3.344519378187110962e-06
3.340550741159900947e-06
3.252923211018585850e-06
3.219333232621420733e-06
3.332851222081928602e-06
3.277448020544945714e-06
3.200201455994760747e-06
3.278511155173471872e-06
3.268487292908043656e-06
3.251371757806417133e-06
3.260990677701481082e-06
3.231352687952521259e-06
3.213345468372967224e-06
3.237882867353287441e-06
3.242390025034285984e-06
3.252620485785736644e-06
3.306825649045057088e-06
3.388414449206219314e-06
3.331890028781260900e-06
3.195433617136078184e-06
3.215960410415176969e-06
3.245608691711737830e-06
3.233724855551274569e-06
3.171687637313853234e-06
3.251870617877725798e-06
3.321906666402436948e-06
3.249421882567829434e-06
3.225180258660412757e-06
3.312884001254034880e-06
3.306802205725399965e-06
3.294613265051320374e-06
3.289775493027784134e-06
3.205727142727777546e-06
3.305073417158276942e-06
3.412211452439948231e-06
3.390065198585331232e-06
3.333350637723436978e-06
3.223724182400294212e-06
3.237204164429046719e-06
3.311206677338963664e-06
3.302120280857080017e-06
3.205050143356347302e-06
3.061083779659468018e-06
3.145794377311966737e-06
3.320893350424558386e-06
3.275758015168617470e-06
3.250994463535255590e-06
3.319009405802178772e-06
3.317644636984317436e-06
3.389727047215364785e-06
3.318902309891087036e-06
3.245736866312676084e-06
3.279300176269576169e-06
3.311361998187422737e-06
3.225320197130142541e-06
3.177453520730831063e-06
3.252306239176323513e-06
3.315218448872168271e-06
3.412083632206193056e-06
3.330786831518333899e-06
3.188380019429368078e-06
3.154368331912459707e-06
3.344761705629126137e-06
3.406970315739667443e-06
3.245376878310579948e-06
3.207043682365808349e-06
3.263425392290627758e-06
3.283080581661266053e-06
3.260123883457380271e-06
3.277715013313750016e-06
3.295936858467940542e-06
3.165895419216689291e-06
3.143829655062478395e-06
3.206237384628026208e-06
3.254447909851855702e-06
3.230480882008051607e-06
3.225114005258934718e-06
3.333125984726504956e-06
3.205631560308006154e-06
3.098546824464156356e-06
3.221513010482528795e-06
3.295623341330847802e-06
3.231291967951679699e-06
3.272921815110383296e-06
3.256930054548926973e-06
3.134587167903873258e-06
3.099106799103745334e-06
3.186644010107674716e-06
3.268596907739897080e-06
3.258338508833165039e-06
3.323366944279893744e-06
3.372378565632742673e-06
3.356815776801897779e-06
3.290105062741252507e-06
3.242743784305440399e-06
3.281389370160198304e-06
3.210204655512880816e-06
3.214529654944762432e-06
3.320478420599610684e-06
3.365944957762629673e-06
3.313703270842770184e-06
3.288659827397200030e-06
3.278217456181514521e-06
3.237011767688665848e-06
3.291433735120523500e-06
3.246916409749432633e-06
3.219115789684908525e-06
3.239946582012337763e-06
3.194072181745991483e-06
3.180231383296510743e-06
3.205000967070677733e-06
3.287279311424290530e-06
3.348259379354979137e-06
3.346073539657374089e-06
3.309977345692182143e-06
3.270928391971881012e-06
3.280962805784985749e-06
3.248305755876241722e-06
3.214688656949784228e-06
3.208301684646758383e-06
3.214975961624329847e-06
3.251791040341406414e-06
3.251033210737339493e-06
3.248210035082712094e-06
3.341808522416913557e-06
3.385895949052826983e-06
3.275232149913068529e-06
3.222014144088732506e-06
3.240493434171985213e-06
3.249949477379808531e-06
3.348318277106885292e-06
3.371153874725872698e-06
3.312262530917974770e-06
3.333649779779714993e-06
3.300896261500971192e-06
3.300750769411967441e-06
3.367907362350859046e-06
3.320766241253051383e-06
3.274395618963033188e-06
3.292149982701356875e-06
3.368743091525487558e-06
3.377349383827444817e-06
3.335245486318258119e-06
3.236648738678489103e-06
3.159152504247055628e-06
3.267882927808682353e-06
3.344153511633246618e-06
3.354163486861701764e-06
3.308601811067505851e-06
3.179946843784612151e-06
3.183605823286623190e-06
3.186068206504937885e-06
3.249871355644252375e-06
3.320176793616263885e-06
3.322409148941781936e-06
3.282316085251144963e-06
3.197495596283956781e-06
3.212422639488378451e-06
3.205751113036309215e-06
3.170468118706973233e-06
3.190564280769279999e-06
3.292261744597435149e-06
3.360708743220399159e-06
3.323927125749027516e-06
3.329307238773572994e-06
3.303339451531587983e-06
3.314798999172168636e-06
3.339326810227610883e-06
3.281382383918078876e-06
3.280802188945325925e-06
3.233899913774733254e-06
3.217741764091542245e-06
3.264256101576602141e-06
3.236005128145965785e-06
3.205791590257874164e-06
3.296773204064075636e-06
3.341348163774568007e-06
3.315499423379397049e-06
3.221913895473776574e-06
3.185090494619144067e-06
3.220285943621190928e-06
3.232608722027242547e-06
3.214976309147036513e-06
3.316068801628345675e-06
3.434129789217226505e-06
3.397429563052628333e-06
3.353835846831551077e-06
3.310744429111539453e-06
3.273161079458815101e-06
3.406972415860833383e-06
3.463120029840347796e-06
3.322745231871239703e-06
3.296268131849172776e-06
3.298237346524023478e-06
3.294746914617442670e-06
3.248379936526384980e-06
3.271717362551811932e-06
3.355097140409630713e-06
3.319623737825250197e-06
3.252069020414389715e-06
3.245142202045726280e-06
3.297784057469963611e-06
3.296256834105696166e-06
3.244422149893172100e-06
3.231916650007771496e-06
3.326057302262460914e-06
3.311548291556389180e-06
3.274008936998673158e-06
3.351775254315977650e-06
3.249437391350573355e-06
3.242909516662842361e-06
3.287530516034949026e-06
3.337988835809447875e-06
3.365463264040931540e-06
3.287562865240503096e-06
3.345698937273368724e-06
3.405637406702306788e-06
3.282321186663107247e-06
3.227845388328892452e-06
3.306375249588646938e-06
3.235840048717449623e-06
3.251038543339873276e-06
3.315103419221500857e-06
3.284098988471846653e-06
3.311082192631370455e-06
3.338769649557750472e-06
3.357087856764657304e-06
3.338292711383486336e-06
3.279526477626789893e-06
3.255730854035097576e-06
3.296770217287280746e-06
3.342489558487022557e-06
3.308125243516328328e-06
3.300865495969088178e-06
3.453658076115982136e-06
3.445800827994087013e-06
3.326587378212800302e-06
3.278988858220024744e-06
3.237819021109029247e-06
3.256681648588006472e-06
3.268333481484183427e-06
3.339523795679454239e-06
3.341381762563661899e-06
3.236182411046039068e-06
3.303410662307165412e-06
3.378413602601446463e-06
3.307773653921135567e-06
3.301881561789387295e-06
3.275017829353612293e-06
3.226956861068522723e-06
3.372350908023724444e-06
3.413831903646987943e-06
3.234656475112249977e-06
3.255586435072175501e-06
3.314124739004016437e-06
3.286793138689608393e-06
3.317397622809105614e-06
3.275650154279955039e-06
3.298777851471731590e-06
3.402849462686542982e-06
3.326581020311422060e-06
3.281507105027094984e-06
3.355425775634820380e-06
3.365744501221023278e-06
3.439803355011049199e-06
3.377436747707327620e-06
3.387877792529616360e-06
3.407637657198009526e-06
3.291780403745152392e-06
3.325660873229159714e-06
3.319594335210493448e-06
3.297511604283242246e-06
3.289377622014044376e-06
3.272808495512801193e-06
3.341479035119214356e-06
3.395886700517310123e-06
3.323574994371703004e-06
3.242603789905779095e-06
3.304144197417034948e-06
3.328291962101736522e-06
3.159473679164954914e-06
3.180308479643476335e-06
3.356481213907949336e-06
3.351082073361223199e-06
3.338160371139172170e-06
3.397204706632813422e-06
3.315310896270136568e-06
3.265085311080010369e-06
3.282189422339487052e-06
3.255464057023800311e-06
3.270726092224234686e-06
3.326766508174095038e-06
3.344625200583342761e-06
3.325852538129434034e-06
3.259276752582944403e-06
3.241431343207073598e-06
3.359575828459491628e-06
3.356196561615353623e-06
3.300569118237209245e-06
3.302555744032195637e-06
3.340902174777515799e-06
3.316826398110839759e-06
3.295176621816076032e-06
3.364123566976198533e-06
3.382841039768849622e-06
3.357266976092114497e-06
3.233063983282519703e-06
3.287220901888764100e-06
3.289177036186539860e-06
3.158938139754048544e-06
3.186875456392903267e-06
3.244485379715085149e-06
3.279804364181901254e-06
3.289857323071638159e-06
3.252138395890848484e-06
3.192035451477189620e-06
3.181722365618043190e-06
3.156460192542273237e-06
3.271103179926693537e-06
3.367440027655028553e-06
3.274245585666982124e-06
3.301242619112798488e-06
3.407791084945220224e-06
3.318217397857729442e-06
3.137992560172447410e-06
3.279611822560234171e-06
3.408992559442363486e-06
3.267305070934605575e-06
3.187940840365819475e-06
3.232417548098068080e-06
3.305864666574965881e-06
3.249342244639677897e-06
3.256986092678507545e-06
3.339708299058399225e-06
3.378553291197519410e-06
3.369199248284305013e-06
3.355097673609496317e-06
3.356490405725505525e-06
3.348140810083269893e-06
3.343043714209122670e-06
3.396644451496294186e-06
3.365637715858587036e-06
3.307856321835936786e-06
3.374868438531559062e-06
3.386495268084280927e-06
3.376506017227705646e-06
3.277332389295422238e-06
3.255048664250598183e-06
3.304675192612266435e-06
3.318853327239606875e-06
3.282717134039650071e-06
3.349542557997361363e-06
3.369682544873519984e-06
3.214953487368439078e-06
3.253487614927477809e-06
3.296542346340615444e-06
3.193268491764447379e-06
3.178996052100006689e-06
3.245461960813888298e-06
3.302105021037755234e-06
3.350711074842861412e-06
3.339243161785588662e-06
3.238711552526179394e-06
3.176656502765585629e-06
3.266340376560563333e-06
3.342142029538438559e-06
3.392328051275538879e-06
3.368339460982263449e-06
3.337413873793434653e-06
3.398683096480503419e-06
3.410612239191237634e-06
3.277513737029287568e-06
3.302949838873707617e-06
3.414813590247695161e-06
3.310922681028644472e-06
3.263604744918891230e-06
3.256146083385444066e-06
3.344144030437376196e-06
3.414097456695037691e-06
3.429393648083111273e-06
3.390389586388872714e-06
3.351501002121889784e-06
3.398245553184982567e-06
3.319514848447641891e-06
3.248807750891398922e-06
3.268387130112173868e-06
3.251596745845977409e-06
3.295051936095000400e-06
3.335599522592787588e-06
3.250594222311877804e-06
3.295915941323908134e-06
3.377572777680136855e-06
3.338796719054026060e-06
3.335293803131211896e-06
3.341704997507858443e-06
3.336901306873320670e-06
3.256191077597789670e-06
3.235279431607876791e-06
3.301691564667996416e-06
3.335209108745600605e-06
3.363070203273833523e-06
3.266491844812515125e-06
3.253171848067491572e-06
3.379931898923654185e-06
3.424722915579375000e-06
3.428101756298290980e-06
3.421305694030682365e-06
3.357117217933155549e-06
3.345796977370776128e-06
3.341446807578755972e-06
3.315916818263955061e-06
3.383494517722213536e-06
3.470753381704760273e-06
3.435871253663275304e-06
3.318867055484505523e-06
3.259102624689824952e-06
3.303695486775187778e-06
3.368457277547062950e-06
3.271580364994213042e-06
3.250399481100357693e-06
3.343736392443864472e-06
3.318469325127107963e-06
3.233135807387094893e-06
3.237255973119511023e-06
3.306929374854100681e-06
3.278077564436376062e-06
3.252800093303556098e-06
3.247165225029534314e-06
3.315989983209419447e-06
3.329021334874282324e-06
3.327748314123000250e-06
3.396339666245154724e-06
3.319550986720599541e-06
3.265023551245899237e-06
3.329413367001283405e-06
3.330267516097266928e-06
3.278344959163238233e-06
3.314882051689275201e-06
3.265514650588896589e-06
3.263301300753803640e-06
3.243860406802623991e-06
3.253662155115397137e-06
3.211851666866244408e-06
3.178547661129519520e-06
3.375605866720780379e-06
3.397426967160913349e-06
3.400162757564466961e-06
3.400626989948570666e-06
3.366315066375939565e-06
3.314467967505146882e-06
3.244587611789111439e-06
3.336649704022487291e-06
3.527197382851737698e-06
3.484193176327005804e-06
3.316322544705432282e-06
3.309597365421304990e-06
3.226473047770471440e-06
3.152137377203921298e-06
3.254056406272426067e-06
3.304277768229157665e-06
3.400265603740044353e-06
3.390240972432275358e-06
3.149165151284486776e-06
3.135745075097679872e-06
3.334913349970971729e-06
3.415525064491495977e-06
3.388507407216512332e-06
3.371432864593099479e-06
3.366369756729264506e-06
3.307588650120815710e-06
3.270421461739216543e-06
3.336843115383152162e-06
3.311351427633131562e-06
3.280397581889868653e-06
3.246942510445557153e-06
3.216844681007829163e-06
3.287695908537607859e-06
3.334859601592879786e-06
3.353068985972144549e-06
3.310591015711244490e-06
3.354637135231268116e-06
3.395677505297382659e-06
3.299159541543145676e-06
3.315924516839229530e-06
3.309480647290733501e-06
3.209840748195506813e-06
3.190632310229106840e-06
3.294283731013705751e-06
3.323735238613839450e-06
3.419504448194620725e-06
3.508723491136248796e-06
3.316746451915892478e-06
3.301167573878539870e-06
3.279010788098982607e-06
3.107987339006927520e-06
3.219323275605746374e-06
3.344126227124486996e-06
3.320479748358491479e-06
3.383101701417284835e-06
3.439020614363539391e-06
3.339925227722586146e-06
3.250550405439025899e-06
3.363868246466383860e-06
3.354084149642769884e-06
3.197292915440064636e-06
3.232888791793983374e-06
3.332640133032619102e-06
3.362968455562293773e-06
3.400785605931181746e-06
3.362696993877386803e-06
3.251707280403929973e-06
3.349694269396477647e-06
3.426927714049537148e-06
3.283049935386161615e-06
3.249817283369717080e-06
3.385955228662670794e-06
3.404870760206613808e-06
3.251289479742934459e-06
3.347031324413876405e-06
3.524687820337569918e-06
3.386429166259829489e-06
3.357782475376138023e-06
3.375028997966601734e-06
3.337393690954911269e-06
3.420490804763961253e-06
3.372948682508006866e-06
3.232524363744788806e-06
3.163722190061088135e-06
3.268949265351000329e-06
3.355509699262732284e-06
3.215013473529173444e-06
3.267981417071419406e-06
3.333265864310307735e-06
3.271295681567965052e-06
3.249533028404280707e-06
3.220323899196780877e-06
3.250584996136389297e-06
3.371293513029400401e-06
3.499876019666102139e-06
3.370544891460491221e-06
3.143140640546990649e-06
3.207637491357813133e-06
3.443149115779242025e-06
3.524850532369848081e-06
3.433174591499501107e-06
3.247228343422555533e-06
3.198543779372560292e-06
3.273090884291708002e-06
3.381264824947553325e-06
3.459673720594399075e-06
3.355178689712297283e-06
3.234368292303740584e-06
3.242414441421300898e-06
3.300545068569838451e-06
3.331860428578511905e-06
3.298448898635531545e-06
3.314471719901218699e-06
3.365458838489967672e-06
3.312777394053929547e-06
3.270702633561193633e-06
3.338396780758540294e-06
3.443006979863627505e-06
3.488750204235463461e-06
3.431597438678160538e-06
3.382688315880592280e-06
3.316096548813920814e-06
3.161138902462529947e-06
3.187780638477143889e-06
3.275736168431355921e-06
3.268312699183548776e-06
3.268777574989313425e-06
3.429264218198780784e-06
3.553716473755009486e-06
3.403699470792030970e-06
3.322441481024383289e-06
3.464374795080675198e-06
3.653809573510218725e-06
3.611571252432992842e-06
3.384272791435124235e-06
3.309108264620893486e-06
3.404607025337692501e-06
3.369666801751850862e-06
3.281173924779386235e-06
3.237734679620366985e-06
3.278109909486030315e-06
3.297616242006071357e-06
3.260173550440375092e-06
3.276409834866843329e-06
3.336100087952057535e-06
3.396806700532253462e-06
3.346632731910478790e-06
3.227281933992542198e-06
3.168204688914927792e-06
3.213965341333706854e-06
3.250182405519015038e-06
3.272238065599915426e-06
3.399397277242431188e-06
3.428623909001315334e-06
3.368938315030402784e-06
3.336582564316288687e-06
3.390660541129567565e-06
3.410371239767029791e-06
3.298524690484555618e-06
3.315719508427157348e-06
3.350943707345048415e-06
3.244626609787356609e-06
3.235983705610341544e-06
3.338686695500573201e-06
3.452467503934112532e-06
3.438543154521172845e-06
3.353926261960567185e-06
3.352535402503213353e-06
3.336900036012173452e-06
3.410088077551621760e-06
3.388113183066017193e-06
3.381024577607544132e-06
3.333639862913047850e-06
3.313937987552101148e-06
3.430572493306756248e-06
3.306786020045627489e-06
3.201934679474309133e-06
3.267698913698316665e-06
3.278989399431116105e-06
3.246601405810685793e-06
3.387183215345523945e-06
3.389359962157013576e-06
3.257112378689179382e-06
3.367768635338647596e-06
3.453924369415816382e-06
3.370125325754271403e-06
3.242289911586520128e-06
3.311287390959976488e-06
3.449123117157214862e-06
3.363019805842497067e-06
3.184323338886912854e-06
3.231704493708460904e-06
3.395224803050847378e-06
3.319577247779606686e-06
3.218450233596206979e-06
3.307984464560242731e-06
3.264162667045265666e-06
3.214498803202763479e-06
3.200021320857686194e-06
3.317126043378364215e-06
3.395510500998708923e-06
3.272975253961972521e-06
3.312618072125427971e-06
3.298340502043641256e-06
3.279855204063301587e-06
3.399410453371648543e-06
3.459321172360588066e-06
3.387959342188223539e-06
3.275467081905497001e-06
3.299931729426316508e-06
3.382767033224380920e-06
3.400271835849435430e-06
3.326655352014442427e-06
3.195862062624253535e-06
3.290779939989652623e-06
3.344376510256782518e-06
3.304957663798821488e-06
3.366920734689063782e-06
3.475969593126937597e-06
3.508059479953918338e-06
3.452890050655995380e-06
3.325087323612737713e-06
3.189286129810776635e-06
3.243977955761078964e-06
3.333331807220228349e-06
3.367828517920056262e-06
3.303127796390113105e-06
3.302619101708250077e-06
3.227560697442555939e-06
3.230381234165187864e-06
3.409546814111466483e-06
3.390587396816963495e-06
3.249940491159445936e-06
3.290770013470945097e-06
3.425307546492717480e-06
3.455812921257939513e-06
3.412506209761042919e-06
3.327769461713921934e-06
3.275027551002234131e-06
3.410770315234426552e-06
3.482007579262615301e-06
3.272743320374338629e-06
3.294658913372029910e-06
3.407467978664748998e-06
3.353918372878915614e-06
3.331999590596597095e-06
3.404652443744523913e-06
3.428826518889570466e-06
3.424702809639816005e-06
3.414939068617857131e-06
3.248175702968316457e-06
3.160372670295743268e-06
3.300542449074342099e-06
3.343414842241088328e-06
3.288453910261890131e-06
3.251366918381072467e-06
3.284945020741584047e-06
3.392574383055331860e-06
3.295711135789311785e-06
3.205252883070563682e-06
3.373044023420948550e-06
3.418533393929408039e-06
3.365867995892627337e-06
3.273502456988910641e-06
3.192658947877766473e-06
3.159985400912230984e-06
3.235774004721773016e-06
3.334633951473542486e-06
3.333656710369248593e-06
3.385747462141153433e-06
3.321926797390521175e-06
3.228185874066450653e-06
3.354111771191210727e-06
3.383886362384660306e-06
3.309106566134170549e-06
3.300395094649946146e-06
3.422078902647008806e-06
3.455858136781323088e-06
3.278405734194515686e-06
3.188120696837855054e-06
3.302892261709118567e-06
3.366337350720001327e-06
3.361355673768638934e-06
3.380480019120169956e-06
3.273444612926030115e-06
3.253154948185516401e-06
3.294031766539427814e-06
3.286037306256980033e-06
3.285485368686891627e-06
3.272588368931101351e-06
3.297524507403599600e-06
3.269713086731283399e-06
3.248792170076282411e-06
3.350810430037463523e-06
3.365117968773656747e-06
3.216560768109147638e-06
3.271189002935618867e-06
3.374136401527553538e-06
3.303666226142257817e-06
3.297668459387104469e-06
3.290911044578891487e-06
3.258963158483742238e-06
3.294247992824625719e-06
3.399528226599158415e-06
3.315800692590339243e-06
3.280799540298130208e-06
3.271720016657288808e-06
3.257685806784592778e-06
3.283955615830542759e-06
3.340475070228149617e-06
3.403669216338422113e-06
3.287975976899154060e-06
3.218218670890108511e-06
3.330143869987827921e-06
3.354308789835112466e-06
3.358122205613299349e-06
3.378550233971019439e-06
3.325586521413441118e-06
3.300765299611614780e-06
3.262996425748136329e-06
3.260921635329385498e-06
3.335330681481205218e-06
3.327520392493355796e-06
3.249737018142624060e-06
3.292113635170941639e-06
3.291945692573242600e-06
3.273267105323582324e-06
3.271639150658224300e-06
3.225076893709440257e-06
3.304567323098505942e-06
3.357780522105854689e-06
3.210312755377863297e-06
3.203952505261848510e-06
3.233415211861058169e-06
3.234451635651887260e-06
3.288745264597377011e-06
3.188788015572031956e-06
3.153751196917661709e-06
3.274933875182999707e-06
3.296052596624431919e-06
3.278035150574260835e-06
3.241573131677268126e-06
3.176320289058400162e-06
3.224927246582913015e-06
3.308903546847759426e-06
3.333871518318237248e-06
3.286731374549074184e-06
3.317050319756897484e-06
3.354274056171105871e-06
3.290613007218858654e-06
3.260513724013761930e-06
3.318557982681809559e-06
3.421165463710079295e-06
3.408017178536157959e-06
3.338510195171953744e-06
3.375923721007558196e-06
3.277028091988855558e-06
3.311578166708910649e-06
3.347428685651706831e-06
3.255658512469701236e-06
3.293869797834660282e-06
3.296379400025981599e-06
3.428576671311980718e-06
3.495515568965406615e-06
3.456798118961739247e-06
3.354472724651324689e-06
3.229324432866135920e-06
3.320718996825129638e-06
3.399655026778482941e-06
3.392310838681586068e-06
3.401456998649886487e-06
3.330954703949927617e-06
3.279241998392489626e-06
3.283075729538833557e-06
3.324986925238359134e-06
3.299628426997700754e-06
3.171351735798331702e-06
3.258632069355453344e-06
3.322448333250171648e-06
3.282111385226962896e-06
3.269867629731813615e-06
3.330975949991163076e-06
3.373762898156275548e-06
3.215493978677101125e-06
3.169302626712395664e-06
3.242333435753840811e-06
3.275359541074578390e-06
3.376664463882780860e-06
3.335680168945006862e-06
3.177651645832196226e-06
3.292419414720806756e-06
3.382060691835125791e-06
3.219415637096562935e-06
3.169575073856161638e-06
3.350251331157909477e-06
3.397335015111397672e-06
3.319107815046685692e-06
3.379638989152934855e-06
3.312081191033977537e-06
3.179156051757916097e-06
3.147744957259867038e-06
3.168024300263391720e-06
3.233155294175726782e-06
3.225550672419068999e-06
3.212924152362374380e-06
3.340709334383768421e-06
3.428102648610082808e-06
3.403602713112970378e-06
3.346493181721308902e-06
3.284999456670081021e-06
3.342745655556868583e-06
3.315492951559417625e-06
3.229138998202081667e-06
3.317837169327232826e-06
3.311184744847667677e-06
3.209203167364238002e-06
3.221104489719430441e-06
3.276352337589821956e-06
3.286381990147450744e-06
3.334291885078780512e-06
3.297120897992113648e-06
3.201308076172379066e-06
3.242017794615513863e-06
3.205577033060954899e-06
3.235124579351077436e-06
3.306230499777929448e-06
3.284211364302644419e-06
3.264236768249019627e-06
3.210277824727327305e-06
3.210575672057531818e-06
3.361842764795761468e-06
3.359364288862904250e-06
3.217404097044679542e-06
3.263330636465765965e-06
3.286503954648798383e-06
3.143372197700638646e-06
3.151478874698161446e-06
3.296056287759043608e-06
3.325235779392755444e-06
3.270767939013062459e-06
3.287654744149049885e-06
3.367076340535115668e-06
3.340160350822630529e-06
3.338413765127059965e-06
3.426049740245530195e-06
3.464599462688806976e-06
3.416708355150225703e-06
3.317131692716774687e-06
3.296447119822304071e-06
3.310070827977976223e-06
3.443564781909318229e-06
3.535957172600234411e-06
3.461182656158031546e-06
3.348843441841458151e-06
3.342865867399942447e-06
3.310539807527568103e-06
3.367558822105341334e-06
3.413504222471327542e-06
3.314629461335309883e-06
3.326093909779815422e-06
3.296124040132143964e-06
3.299441758694817931e-06
3.335199297254611908e-06
3.324940739389727695e-06
3.244794679403303845e-06
3.372864327718347693e-06
3.386778865667141157e-06
3.274247645325449395e-06
3.307194287224476433e-06
3.291397274594277479e-06
3.366670513208678390e-06
3.441655616496154156e-06
3.343420198294325567e-06
3.290272838286571587e-06
3.379915938589846675e-06
3.363247877083936490e-06
3.253966912650101951e-06
3.228463832914755530e-06
3.279724841366535641e-06
3.298370987652971711e-06
3.296922246415315242e-06
3.264485933816058165e-06
3.246264454603748319e-06
3.245342815482012638e-06
3.216895216436822591e-06
3.320849976698747607e-06
3.412182350161246115e-06
3.416383519074519051e-06
3.370266011768660163e-06
3.265966033815788097e-06
3.140135229244080601e-06
3.218014157282074617e-06
3.311936789733751973e-06
3.337752852683886470e-06
3.365462979607382625e-06
3.340378346535879457e-06
3.314404455036414099e-06
3.357570294222168559e-06
3.383110478429277096e-06
3.293115388220416808e-06
3.366535012923458434e-06
3.371920897732598114e-06
3.282874327882670258e-06
3.199275635573702019e-06
3.243514050711773100e-06
3.298162139861314788e-06
3.325957011463451134e-06
3.350132562695618263e-06
3.366646086449947055e-06
3.294753237467801343e-06
3.190677897509203573e-06
3.250353562237910103e-06
3.317611943794774429e-06
3.241592257724669495e-06
3.218014948816812880e-06
3.389376241778965171e-06
3.410432734262589893e-06
3.332594084999708734e-06
3.352283080303581374e-06
3.346400117237469236e-06
3.248089565308710502e-06
3.191149275723665088e-06
3.165514525996607614e-06
3.131659948565591847e-06
3.240248977544227154e-06
3.261217204853677019e-06
3.212828702413184055e-06
3.440569183844097400e-06
3.424940718088886922e-06
3.289342098249094634e-06
3.414279050177539475e-06
3.387598393831335276e-06
3.262532133194735932e-06
3.274943082759921093e-06
3.393435441109870454e-06
3.320712055149500922e-06
3.163038840674866202e-06
3.195270464799492098e-06
3.309966868269197824e-06
3.463257542493660841e-06
3.425024740195672435e-06
3.347842083446267599e-06
3.404880700638835297e-06
3.386927473498731040e-06
3.410607241155770963e-06
3.435544238762348431e-06
3.449153786928300055e-06
3.319877600557336908e-06
3.132812689726039869e-06
3.205602457013985973e-06
3.246411856924606104e-06
3.372087698768672582e-06
3.520721511850634338e-06
3.421194414175524942e-06
3.437771702276679062e-06
3.452396752090531141e-06
3.384950781091899965e-06
3.353212252521795494e-06
3.352803772866194980e-06
3.326693905141291524e-06
3.275782298007599996e-06
3.281364497715693610e-06
3.296002329324448087e-06
3.389665956567817098e-06
3.425922364659609452e-06
3.287231214761642277e-06
3.262790524315996498e-06
3.375995763225057433e-06
3.344222543191108240e-06
3.353154914937841302e-06
3.357764767115321894e-06
3.352971602194970495e-06
3.367243066047774643e-06
3.425006313009078666e-06
3.494060198253620264e-06
3.417814673363520165e-06
3.275087325379287660e-06
3.214494962598247546e-06
3.300359998589375835e-06
3.324186726921289995e-06
3.397404046208761362e-06
3.449330025843949028e-06
3.409657970134431694e-06
3.329701088262089987e-06
3.292606596437888751e-06
3.410446733073838830e-06
3.379853673046829496e-06
3.314445544594631547e-06
3.240802287234433196e-06
3.203139563271634921e-06
3.349772127228353198e-06
3.295322599758487883e-06
3.376648495529020612e-06
3.490564891658701839e-06
3.274854231357809873e-06
3.371476710082626623e-06
3.445753666569126055e-06
3.340130028251108510e-06
3.358273787425562893e-06
3.308837269325388945e-06
3.254021481237089594e-06
3.252721831491782562e-06
3.366200923414932344e-06
3.428257231079238485e-06
3.326425786058702535e-06
3.276736371703477608e-06
3.281045986079857591e-06
3.314867479360623109e-06
3.418208067916970641e-06
3.431490193343594246e-06
3.422244298554476659e-06
3.411996999340881130e-06
3.374078766976019831e-06
3.288146221460433315e-06
3.225647772793370604e-06
3.331585714017019069e-06
3.450902588563756260e-06
3.451478846058419475e-06
3.372385855555297155e-06
3.303952397523371548e-06
3.275307217536155796e-06
3.271422504787395507e-06
3.282082470350437467e-06
3.304252990526990235e-06
3.366158396456564224e-06
3.206615549274792209e-06
3.131988435102663692e-06
3.294962000457301244e-06
3.465224973948012129e-06
3.465977908174773654e-06
3.323249938550811016e-06
3.349583417937903027e-06
3.380519327120690322e-06
3.366155507808750997e-06
3.209600972720002013e-06
3.182538027730230497e-06
3.304424448576426918e-06
3.343972519876604592e-06
3.230275190512029947e-06
3.174417179929791669e-06
3.264560100206474177e-06
3.316676693454818145e-06
3.412590109590822592e-06
3.387878327314022688e-06
3.263235550787674090e-06
3.269620764426259951e-06
3.387790735224421323e-06
3.441259377731949871e-06
3.268361991263363502e-06
3.162732962059397494e-06
3.240970272539496166e-06
3.295527399595253262e-06
3.346998158225942421e-06
3.361970366688212607e-06
3.346182636826123459e-06
3.448343253292116856e-06
3.481725134031731085e-06
3.452964420784492604e-06
3.411721775168070594e-06
3.303605229876566264e-06
3.370412018679145648e-06
3.469301378943841712e-06
3.482250740870757203e-06
3.503828294870439175e-06
3.464260514933526589e-06
3.445148704994872721e-06
3.379998025913384605e-06
3.257278087479596782e-06
3.304470236922590303e-06
3.400011703494116934e-06
3.402521031033378377e-06
3.430896026179522950e-06
3.464654709685279274e-06
3.478091163581489410e-06
3.451629332560606860e-06
3.396994831230159850e-06
3.384475976253841001e-06
3.325188004199433111e-06
3.392990952649775236e-06
3.467489953042385235e-06
3.370954576607369603e-06
3.391488864747627171e-06
3.388868050092408546e-06
3.277757368653148930e-06
3.445031763291160979e-06
3.501430435706911698e-06
3.350183111396090349e-06
3.320474949152366285e-06
3.316769515613237674e-06
3.313568148113906446e-06
3.296220303514939227e-06
3.318703024985697795e-06
3.361705360788292378e-06
3.316743610895996910e-06
3.235871167380176261e-06
3.206001905994655031e-06
3.165254653757652484e-06
3.255600059993145401e-06
3.340580244416233848e-06
3.388271025353099294e-06
3.389522694318895899e-06
3.411859735853878719e-06
3.347019169631618353e-06
3.190555817566601644e-06
3.333860947924048006e-06
3.344427323158732090e-06
3.301468429546766333e-06
3.341069847999232982e-06
3.203437648428811159e-06
3.289340117342161652e-06
3.406103463265436252e-06
3.357125965830666226e-06
3.300677741588855238e-06
3.307254662621538108e-06
3.345841626299408595e-06
3.290246438032185519e-06
3.362212033492931351e-06
3.436992991033998173e-06
3.489865671284728347e-06
3.375467181480423510e-06
3.203527704908720692e-06
3.304573477444654939e-06
3.391490028373319911e-06
3.362606287954939270e-06
3.371101315862633610e-06
3.305883534667496864e-06
3.248955295748927344e-06
3.362135524022899613e-06
3.366932538449714338e-06
3.308866897887693363e-06
3.356320723015613625e-06
3.301880513212567185e-06
3.304392096669783035e-06
3.429717007795564609e-06
3.387296910447286089e-06
3.378095981719558757e-06
3.396626292759376781e-06
3.339732746942089066e-06
3.283922247592441034e-06
3.286583434164754528e-06
3.335558255844382754e-06
3.311370078285252165e-06
3.393839292562343302e-06
3.435342133041822474e-06
3.316071585213262620e-06
3.381501478735821127e-06
3.404537211177376070e-06
3.369011720427182441e-06
3.314050197481056090e-06
3.220425835910105480e-06
3.418344114761910467e-06
3.635100209383814719e-06
3.478152087566484994e-06
3.312371240476161377e-06
3.361894467166130155e-06
3.365661408189736653e-06
3.420835906812345198e-06
3.521872099736994276e-06
3.414013393155901532e-06
3.492277115909115484e-06
3.628371329428327549e-06
3.503465710174792362e-06
3.364225472052517296e-06
3.341982430810926414e-06
3.376090799652161515e-06
3.360566314191223668e-06
3.372977418700194038e-06
3.308391285082755963e-06
3.411073601738500178e-06
3.439606389276733979e-06
3.411348200190192559e-06
3.456027282109444808e-06
3.384285471137150160e-06
3.313961365351188210e-06
3.322565586837102818e-06
3.368692666245421345e-06
3.395021929710101104e-06
3.369669802597166745e-06
3.262841748682181014e-06
3.289299560982822591e-06
3.355723795927366330e-06
3.439194347711683825e-06
3.411497711905119638e-06
3.341674142395733080e-06
3.338808362060319504e-06
3.295520064981285531e-06
3.346972886485812782e-06
3.378654999183810244e-06
3.363508610854885115e-06
3.355871941835208466e-06
3.340484111546243179e-06
3.419209270253053821e-06
3.492900489109079656e-06
3.508204919728350804e-06
3.523902891837684087e-06
3.342540529657038936e-06
3.311515720830813360e-06
3.431794091557273317e-06
3.424138072008987869e-06
3.382174680226045611e-06
3.312754684638902353e-06
3.402407163685951914e-06
3.382247281257193380e-06
3.353224153013843254e-06
3.383211902414594082e-06
3.377712293874650763e-06
3.369293738365431213e-06
3.223425512599123905e-06
3.249753861258753765e-06
3.397661553833850012e-06
3.335342452941121692e-06
3.284384943045325544e-06
3.566726115462439390e-06
3.668902009015850653e-06
3.519897417414032471e-06
3.401596481097662911e-06
3.547682986449964065e-06
3.531694698285684768e-06
3.277970626530259736e-06
3.278948724025642010e-06
3.394903799464024774e-06
3.558473672910484715e-06
3.525425071311419019e-06
3.415138442327692516e-06
3.406336617104952522e-06
3.422058516916941219e-06
3.422658976905014168e-06
3.376001150266368242e-06
3.349955207259081484e-06
3.313997171787821914e-06
3.336589682837417012e-06
3.380057844235096126e-06
3.378554045175748951e-06
3.441180172002952170e-06
3.456838180120769632e-06
3.429242401190249207e-06
3.369144008286667328e-06
3.390732477896708850e-06
3.347562840510179616e-06
3.223283325665936124e-06
3.310434031942277132e-06
3.427668812130299680e-06
3.393167031416163717e-06
3.326889421049511112e-06
3.394518973522691292e-06
3.363211354687283532e-06
3.284212945765916931e-06
3.368754151919852009e-06
3.345742904781914530e-06
3.321845345333773927e-06
3.373197104166581132e-06
3.385745904055169914e-06
3.471294010967255501e-06
3.507206181352328371e-06
3.459497031756016721e-06
3.483407130644975567e-06
3.472992525804936177e-06
3.447211244196547988e-06
3.535552431786825000e-06
3.490733443131983158e-06
3.372593093602174724e-06
3.375322178586175477e-06
3.403953016805488700e-06
3.479856791668611796e-06
3.519808338525332504e-06
3.395574650989591019e-06
3.344038096016245881e-06
3.340558312634104761e-06
3.285842137899156195e-06
3.396764765524958632e-06
3.454073905581765723e-06
3.353056629692359474e-06
3.411809043821267871e-06
3.509386034182329526e-06
3.547910470460628397e-06
3.564438392917594237e-06
3.502484713502781238e-06
3.458571215418250569e-06
3.439360363468578998e-06
3.418919307043125246e-06
3.358382097690760944e-06
3.279741693365232202e-06
3.381113625119633974e-06
3.412715187289076768e-06
3.366617164758185639e-06
3.451702046016486578e-06
3.444941880833880775e-06
3.373328576342393866e-06
3.352553405602810218e-06
3.452143956400819112e-06
3.484016517134984551e-06
3.472852920120062821e-06
3.435706848941714978e-06
3.446687765441853414e-06
3.463125742617312451e-06
3.420656473477246417e-06
3.498758153861715411e-06
3.468781589189101121e-06
3.392212279460331141e-06
3.410685628302664539e-06
3.457958958690182941e-06
3.508329912886563149e-06
3.458776258560723831e-06
3.434827196930747436e-06
3.436318849226511124e-06
3.414315630421496532e-06
3.488182534223387865e-06
3.360886320132020473e-06
3.293213947096461764e-06
3.367481840654704091e-06
3.292039215423112486e-06
3.298594620458113987e-06
3.349934108831025672e-06
3.424720818735893681e-06
3.465586480768507052e-06
3.413841429067424323e-06
3.388290043480663893e-06
3.322386054916483898e-06
3.253528299380552118e-06
3.278849317058991099e-06
3.404106421403786582e-06
3.521645527828288491e-06
3.509203005442140609e-06
3.506345565453682076e-06
3.421948126195962017e-06
3.476522959932499887e-06
3.617158401615167890e-06
3.433064678238177817e-06
3.365244164992553308e-06
3.444091469355980902e-06
3.397503894962913427e-06
3.261590319962317907e-06
3.357914851853729852e-06
3.467995737957743303e-06
3.278849993499217327e-06
3.376728792989856726e-06
3.515151849103703472e-06
3.466832317414298442e-06
3.474861147604381043e-06
3.551622397114172254e-06
3.604297704348017552e-06
3.495090571002896851e-06
3.403857182443755515e-06
3.501332879067385906e-06
3.483433018809681435e-06
3.369559632790410482e-06
3.484175759309927532e-06
3.539623099236709285e-06
3.506764377919543506e-06
3.486369732101746958e-06
3.502952457980224196e-06
3.515297667435962080e-06
3.451431735726751863e-06
3.517359372317674191e-06
3.581010697236266126e-06
3.478319319396663940e-06
3.311954242556449444e-06
3.417155100548216076e-06
3.584302286111766595e-06
3.488927994375185485e-06
3.405919062971274661e-06
3.417018727307016749e-06
3.494667506376720707e-06
3.611519979663614116e-06
3.572462407720750709e-06
3.463453094625057648e-06
3.507466222027521325e-06
3.567440497607022116e-06
3.501034582819437780e-06
3.421189654363804794e-06
3.576446354881677001e-06
3.635913719476499756e-06
3.543832327824703373e-06
3.536384012297287555e-06
3.594756372353814984e-06
3.520382712954855761e-06
3.433546898901958277e-06
3.522098807084662353e-06
3.523623131666190326e-06
3.482959848403533675e-06
3.522622373128409036e-06
3.566297500475198072e-06
3.620222118971703552e-06
3.604213762550261713e-06
3.515165195870081015e-06
3.529192849065909140e-06
3.521672929348991596e-06
3.429806154452092669e-06
3.539982978962399121e-06
3.610625094835275677e-06
3.558535722859408191e-06
3.566929588651205566e-06
3.536968518179738820e-06
3.507567024540780892e-06
3.473917893828677639e-06
3.486685058024800928e-06
3.451160421599432498e-06
3.523986371624335131e-06
3.542333982602189791e-06
3.420146538170435018e-06
3.410347624673172393e-06
3.482736115077872350e-06
3.547503495623275636e-06
3.465910645668157484e-06
3.485943877817454319e-06
3.550298015504306708e-06
3.381425064820759474e-06
3.324080559357447441e-06
3.442401309990075475e-06
3.446117182594510183e-06
3.543386012853276328e-06
3.603558914382337901e-06
3.539212872486783940e-06
3.624607760017563840e-06
3.666801251195711803e-06
3.670179408788950074e-06
3.597057717079549180e-06
3.497620530344670748e-06
3.548325200483063646e-06
3.633637962167646975e-06
3.596985674178008158e-06
3.492257352838496855e-06
3.453618041007691025e-06
3.494420122230043870e-06
3.652189648668722859e-06
3.646842679037979145e-06
3.503398799536384225e-06
3.505798698129592760e-06
3.512812590990765749e-06
3.449611273250985282e-06
3.511041580244824695e-06
3.531306423352816833e-06
3.499004366595785016e-06
3.486609810075449893e-06
3.445655198867528818e-06
3.465314941276964926e-06
3.401698569980786409e-06
3.468263572363747178e-06
3.634276092390618317e-06
3.598569157184523138e-06
3.517117950592354981e-06
3.602716237528456409e-06
3.616158468222337153e-06
3.544323933657525408e-06
3.516171354954549334e-06
3.532614909942580427e-06
3.708224128165706525e-06
3.663456761346580378e-06
3.552057393545239950e-06
3.620773913864916614e-06
3.620333161845749479e-06
3.685686815892526086e-06
3.648035993170161790e-06
3.592058206939688713e-06
3.537404879242191940e-06
3.403674256859590969e-06
3.504314939248060097e-06
3.521642701774608327e-06
3.562483029561503161e-06
3.686839113783442276e-06
3.650455490981492371e-06
3.585908899075248749e-06
3.495536329331381944e-06
3.477011789927889239e-06
3.546711485195368057e-06
3.554258278190726897e-06
3.523924416170376757e-06
3.628164885461459146e-06
3.647589678468598595e-06
3.560391987346891844e-06
3.543343700577268351e-06
3.591192094517370620e-06
3.628347140852152371e-06
3.698064236345217253e-06
3.740567497739786257e-06
3.674601409769678793e-06
3.616722619595213891e-06
3.626797539036582311e-06
3.625454290977322126e-06
3.580496137680910016e-06
3.583550846222955247e-06
3.599855255636103574e-06
3.640608263100430512e-06
3.574130487510170442e-06
3.536644551511493638e-06
3.596455765148313082e-06
3.641106507010547843e-06
3.722478512987661083e-06
3.650035024627459337e-06
3.545809964400183403e-06
3.539929077861601174e-06
3.540746829921415757e-06
3.548367604593873427e-06
3.546580258463664374e-06
3.632699745799555684e-06
3.744615377591257679e-06
3.654041723856687348e-06
3.604714064655190323e-06
3.628919413825971163e-06
3.604049095617014833e-06
3.639272392417924201e-06
3.660853372679335476e-06
3.622230688562288593e-06
3.619354960435060381e-06
3.558156770322398709e-06
3.537034445893569876e-06
3.513686093819385555e-06
3.429637745963614509e-06
3.525245883753342037e-06
3.670835257926821294e-06
3.564692274213324900e-06
3.495162160874010065e-06
3.521129751581049860e-06
3.488810975739482269e-06
3.584388041830817843e-06
3.585058569025137972e-06
3.509335311829389980e-06
3.502315059603078148e-06
3.626986270447043366e-06
3.709794256322003765e-06
3.625719633315085492e-06
3.691258887441699485e-06
3.808500377606355346e-06
3.756901358031090802e-06
3.653331361633938911e-06
3.618827009148151160e-06
3.595560219786463041e-06
3.459472857755118631e-06
3.545569076279161771e-06
3.643435363071200512e-06
3.566083972237012024e-06
3.558236222251666172e-06
3.556620284259434610e-06
3.514402173072406406e-06
3.542322325994670302e-06
3.500003341842411638e-06
3.407003303912403104e-06
3.581404753165464827e-06
3.667730416107070319e-06
3.628128508997555478e-06
3.627706271472211971e-06
3.589776521407441251e-06
3.593079819836753054e-06
3.515132583987204781e-06
3.504986566817081523e-06
3.611329384378546139e-06
3.674272736207757181e-06
3.611993673051884708e-06
3.537985549918951377e-06
3.604554276901893068e-06
3.557828023562173819e-06
3.629081975772217975e-06
3.678115375326916139e-06
3.674487906990865174e-06
3.706591386266244158e-06
3.629350589781641312e-06
3.535452713269152936e-06
3.530120295116028604e-06
3.563654094569868090e-06
3.524465247486576512e-06
3.615066554071478494e-06
3.722792035863676479e-06
3.625538293470734061e-06
3.474461753430959780e-06
3.502505613192556697e-06
3.612151510154917648e-06
3.684375289339915035e-06
3.625757706154746328e-06
3.486153238376076870e-06
3.522303115105242684e-06
3.613502543410016692e-06
3.622744714585550330e-06
3.631340823986003768e-06
3.636928265840005753e-06
3.652625234482180951e-06
3.620600641157769843e-06
3.762283486766669833e-06
3.812569753334825775e-06
3.777694751558868074e-06
3.755491023444384003e-06
3.698480798207680036e-06
3.662191682770204477e-06
3.664132156415909232e-06
3.638794011745724610e-06
3.529969942474714637e-06
3.574484697222105705e-06
3.545371293334226834e-06
3.532749903043999065e-06
3.618957739973169817e-06
3.769098350734989750e-06
3.816771299418483190e-06
3.602222485060871321e-06
3.553106474753858792e-06
3.585461336375831220e-06
3.602513492120984308e-06
3.497692859758205896e-06
3.521437769354350694e-06
3.660853127534261243e-06
3.490246044930620917e-06
3.399079259593667214e-06
3.481644489678657798e-06
3.477554098544892163e-06
3.508245884111584027e-06
3.698631726983830608e-06
3.701939111482435846e-06
3.579878018236873090e-06
3.669632366862856659e-06
3.779508693186748388e-06
3.690435292762696813e-06
3.746513237496736640e-06
3.758475799910885762e-06
3.561084738451062829e-06
3.553752061249721222e-06
3.614774286446756303e-06
3.703301319856125841e-06
3.796830644794833694e-06
3.689936695798974251e-06
3.703321514075150547e-06
3.818651043443325117e-06
3.745342349578508412e-06
3.634803401701341022e-06
3.604471549052328415e-06
3.642124599086079524e-06
3.580540639259429245e-06
3.464790567986334752e-06
3.580197901406462683e-06
3.628519834078773028e-06
3.583385957972422258e-06
3.617743850382511328e-06
3.517243079876561006e-06
3.638853661420361218e-06
3.840370322490354388e-06
3.778783544768609718e-06
3.720381833104354510e-06
3.791078971915911188e-06
3.786536169908117890e-06
3.742305503675850444e-06
3.724390400068653908e-06
3.725859978943037421e-06
3.648467852055303783e-06
3.671626657246094576e-06
3.745702272507355126e-06
3.702156576423020456e-06
3.743218205028564787e-06
3.753448100015752192e-06
3.753550020150794639e-06
3.671866791232846680e-06
3.682306317869577818e-06
3.763413850161498575e-06
3.781689204361631771e-06
3.765197008435005753e-06
3.688434223692091848e-06
3.656038128554853643e-06
3.639402906107201335e-06
3.630692708505207763e-06
3.728355809587545521e-06
3.822706893052506899e-06
3.781594941968033827e-06
3.662928737852280384e-06
3.678605122301013457e-06
3.841384990075325105e-06
3.885589891371031324e-06
3.811758408681710304e-06
3.677655551846921747e-06
3.525946154074500269e-06
3.598348230159719248e-06
3.701069082396703109e-06
3.716802357459457891e-06
3.771163445963873788e-06
3.730874951343303316e-06
3.675263413782328883e-06
3.624000576975407061e-06
3.624060139106270119e-06
3.738787878231411481e-06
3.711938321936710418e-06
3.633164158318995154e-06
3.649535134270864334e-06
3.747487003664854037e-06
3.768134762506233975e-06
3.610124310920651811e-06
3.541150007207405858e-06
3.747076062020419710e-06
3.940968067299256251e-06
3.840697329434479065e-06
3.842833801412319523e-06
3.902653941999632310e-06
3.741465707082661412e-06
3.717591383190982603e-06
3.764862653027540952e-06
3.617736886266064353e-06
3.716684658255729797e-06
3.765144354097108856e-06
3.651864277461805793e-06
3.649415655010824537e-06
3.707951509769321990e-06
3.694513056813412391e-06
3.735536578518945725e-06
3.785065681238931372e-06
3.736617435753738380e-06
3.752709364644411827e-06
3.713230774707622243e-06
3.847780319335619971e-06
3.800588520637126694e-06
3.604410133094690210e-06
3.855919762441203485e-06
3.999572714213966152e-06
3.819600827117211955e-06
3.771229765978328423e-06
3.674253894264184024e-06
3.577962932121488334e-06
3.631073341328397233e-06
3.770601696332765959e-06
3.704520545530969538e-06
3.692018632169128560e-06
3.744041560269736003e-06
3.727815530361613952e-06
3.745353830042889282e-06
3.693658346451827052e-06
3.709076121658178774e-06
3.726218770450918951e-06
3.780476162066636699e-06
3.821787793529936489e-06
3.716968504507138362e-06
3.697370328872722503e-06
3.768136507434540131e-06
3.756454625873509072e-06
3.667957160850729715e-06
3.716053834010172777e-06
3.801198518927672226e-06
3.782660286377868965e-06
3.757858765762897457e-06
3.620537690225567446e-06
3.681571317068882907e-06
3.840856651326262187e-06
3.813631720442559550e-06
3.708570815563486616e-06
3.614434117522968364e-06
3.611143113929907119e-06
3.628652177004934536e-06
3.729520104324507335e-06
3.894961634864761700e-06
3.838794678656725774e-06
3.681385683477292765e-06
3.676906834106158127e-06
3.703243189226219882e-06
3.836070501828508372e-06
3.881192439361081246e-06
3.707106694482572013e-06
3.793691328680228104e-06
3.830834609966701228e-06
3.790719002560623240e-06
3.772213035038012323e-06
3.708366568843645872e-06
3.724405586409417622e-06
3.762737226636771555e-06
3.704324475303205396e-06
3.683592082489158192e-06
3.694332511713325220e-06
3.686344223440241331e-06
3.687539068713928607e-06
3.515057104145009348e-06
3.605332175704595840e-06
3.715353271193082894e-06
3.807729169167893173e-06
3.901777670056463382e-06
3.784384631132596629e-06
3.758826205633441725e-06
3.788427488794960528e-06
3.764653309852785642e-06
3.704857630352234127e-06
3.802578568259662603e-06
3.830876759761580986e-06
3.694860902751752146e-06
3.894270870692320397e-06
3.988929755494964215e-06
4.034084248625000710e-06
3.916303981512766672e-06
3.654448209115149866e-06
3.724190527737718161e-06
3.763989772430871728e-06
3.793444569214530328e-06
3.682755335004068295e-06
3.627683744316574241e-06
3.647796683492488645e-06
3.638117829348542764e-06
3.688155126175421967e-06
3.769650809674916547e-06
3.898478997266055557e-06
3.839113595954219556e-06
3.699306679852220680e-06
3.736842908109282665e-06
3.839678225095162407e-06
3.880221418289874271e-06
3.862690459255251365e-06
3.889794104374029642e-06
3.883019369386898590e-06
3.962917181655146273e-06
3.950858799581277088e-06
3.784768956918019602e-06
3.742697405775413327e-06
3.836782362152360496e-06
3.826658066781592308e-06
3.790312824751385865e-06
3.919170412844743761e-06
3.937056425745734345e-06
3.958904374092403987e-06
4.002242285551951610e-06
3.829661762662742230e-06
3.744559368068855836e-06
3.847756627273535029e-06
3.841372644944188952e-06
3.801576261941575292e-06
3.867873114022200249e-06
3.846823989551392875e-06
3.829662837071935673e-06
3.991637803607903739e-06
3.935408785853619945e-06
3.827903826359251581e-06
3.923503752208606274e-06
3.837121739337064320e-06
3.762219678686831249e-06
3.936300170892762024e-06
3.870467134843051086e-06
3.754420755055075363e-06
3.783770793636906014e-06
3.864168042560167561e-06
3.995231713286420421e-06
4.012216533986985700e-06
4.001851556354336531e-06
3.888850164638249706e-06
3.915964191426050462e-06
4.060568526922045441e-06
3.932978417743014157e-06
3.789784975336501559e-06
3.866332243732779118e-06
3.936040874647934385e-06
3.902288177268109317e-06
3.958259763473791813e-06
3.970034400328013040e-06
3.883789250768287421e-06
3.918127257788158972e-06
3.862615457590491799e-06
3.818613265981427752e-06
3.937526213743521394e-06
3.977915507634328669e-06
3.923464119571564884e-06
3.878290504977845391e-06
3.915552961569518041e-06
3.866353367127861192e-06
3.808905769609885463e-06
3.847190928006885854e-06
3.766433032040979902e-06
3.736714148996913964e-06
3.772876177559340955e-06
3.748280019370046897e-06
3.835303675743318245e-06
3.866030319566333318e-06
3.876914696983989751e-06
3.916669321988834849e-06
3.847424089763429346e-06
3.916781048837154208e-06
3.949398481044667154e-06
3.890347795698378341e-06
3.988091968125762017e-06
3.940929379702030002e-06
3.838985272380738711e-06
3.850333665092741474e-06
3.846637729567430449e-06
3.925095008752472319e-06
4.039629721138300962e-06
4.047567402082833177e-06
3.960625727897024489e-06
3.949997041734497890e-06
4.000453720299491269e-06
3.877052551767302630e-06
3.764299561896444721e-06
3.929985134732151700e-06
3.927746050151221289e-06
3.746455236760569388e-06
3.815029104089179455e-06
3.921766755559312881e-06
3.837022495545682164e-06
3.707377912638924355e-06
3.769233314496626204e-06
3.817557961007220064e-06
3.844910000490699828e-06
3.890748833529625433e-06
3.952990641271223687e-06
4.007073253695304354e-06
3.940370598446363352e-06
4.029434058644530663e-06
4.027121231134332216e-06
4.030526585342143686e-06
4.110135894866032549e-06
4.025065695449303946e-06
3.976160502300846004e-06
3.967361963677786128e-06
3.945673298362300231e-06
3.930106701548521942e-06
4.022756941896034887e-06
4.069115331279338292e-06
3.935844630519757182e-06
3.829316506095543905e-06
3.847365576640892510e-06
3.886574106324195156e-06
3.856622630875318539e-06
3.863805723911475078e-06
3.828673268373569787e-06
3.859167793853736149e-06
3.806363341505665959e-06
3.820512292940476993e-06
3.916806576641925248e-06
3.839976595222068733e-06
3.811432488676958210e-06
3.931621504626271438e-06
4.051689967947908032e-06
3.880277276046171852e-06
3.806114783817027036e-06
3.816524837319224697e-06
3.900862966796111779e-06
4.001222276195915156e-06
3.988236979516697493e-06
3.935965736940424573e-06
3.864163633522838601e-06
3.906041513796961109e-06
4.001102898287905478e-06
4.030148132203231440e-06
4.018176431438926196e-06
4.081464142156857330e-06
3.979927925203714998e-06
3.857729916539224590e-06
3.999169593833862322e-06
4.120423983372702797e-06
4.059028595751161612e-06
4.031541073698207229e-06
3.936075987128042291e-06
3.870000188547991828e-06
3.820461278649787379e-06
3.743192591144081917e-06
3.769658153542708638e-06
3.790362447637930156e-06
3.976720775957986695e-06
4.068386628711523842e-06
4.040124514138180149e-06
3.948446797729188215e-06
3.812035173574628098e-06
3.845446901071709222e-06
3.847954248367997163e-06
3.846007327096323850e-06
3.907277867779722756e-06
3.987844275549727721e-06
4.020880160793966268e-06
4.030260759905721146e-06
3.985870529483052258e-06
3.964484179631979971e-06
4.049392812588959275e-06
4.025600262257960859e-06
4.032224570947934151e-06
4.075726655257416301e-06
3.999309390825349275e-06
3.971055924300588880e-06
3.983077257184348262e-06
4.080555408482601652e-06
4.183921046766799639e-06
4.097059981635309980e-06
3.999247026475588551e-06
3.974798278253217473e-06
4.087982302911401563e-06
4.138818958709891991e-06
4.027791281925461242e-06
4.086363073003996032e-06
4.067957257906050935e-06
4.016334715289108250e-06
4.131939336627158183e-06
4.105427753620652266e-06
3.909181746687564009e-06
3.894401123199385927e-06
4.000523116720599369e-06
4.021070099795889504e-06
3.905767415641414859e-06
3.849325214584776216e-06
3.882325752459044747e-06
3.932383371508463460e-06
4.127372768791142294e-06
4.043062398556872981e-06
3.824064588916237470e-06
3.864867979145445760e-06
3.901554034145877670e-06
3.818690758429007048e-06
3.966436232622709801e-06
4.092144123748166661e-06
4.004958908824049767e-06
3.954276016875985185e-06
3.950672357665995456e-06
3.974683534668217537e-06
3.968008560477902432e-06
4.001917641842554370e-06
4.088592141682039707e-06
4.133048225232661304e-06
4.123758567450518572e-06
4.130478358261323367e-06
4.081226307257742618e-06
4.020423609226661001e-06
4.072966100690735109e-06
4.010391122474526016e-06
4.047404745374014332e-06
4.027925549466700163e-06
3.848354943892339896e-06
3.834164042014015293e-06
3.902829747254174838e-06
3.989624258732687312e-06
4.020913626778102248e-06
4.063103481702143232e-06
4.096597751566780109e-06
3.961412237625110437e-06
3.931013552442024316e-06
4.198922900234507212e-06
4.172513479253404887e-06
3.995222692893747696e-06
4.090026659141224163e-06
4.059202608338304287e-06
3.917765777397086341e-06
3.921865786744826424e-06
3.950273845631085279e-06
3.977642637736983268e-06
3.983163771458166277e-06
3.850194422035754414e-06
3.846835584696846882e-06
4.125124622824695272e-06
4.093949555858617998e-06
4.079301138730414886e-06
4.169348594274090469e-06
4.097761475361396008e-06
4.041922651518952000e-06
3.986501660673150168e-06
4.059580559568209555e-06
4.018873645099825137e-06
4.000778705131948281e-06
4.070449573644721844e-06
4.097156339195117894e-06
4.033780821760280700e-06
3.962108900852568553e-06
4.044392993672850016e-06
4.005524273774855026e-06
3.862222607405426819e-06
3.868550949022189249e-06
3.871113241252449856e-06
3.952004897385092413e-06
4.050875300142152687e-06
3.955535575043987749e-06
3.872116143464455652e-06
4.028617680342270377e-06
4.135875582795087185e-06
4.051239645999491242e-06
4.029254227286767013e-06
4.089630807192271644e-06
4.055954048374629086e-06
3.937112446455511033e-06
3.990066942553530809e-06
3.999527530621983189e-06
3.955564391017166795e-06
4.095281051334519961e-06
4.177764122041141369e-06
4.007412057642430405e-06
3.802295202797233511e-06
3.767461318206911519e-06
3.949506753519094276e-06
3.955759991166302763e-06
3.959090626202293079e-06
4.102940361163397219e-06
4.024863586335086275e-06
3.937062624695726513e-06
3.987197989876356308e-06
4.110893080609894416e-06
4.100148578878226379e-06
4.128199591173176336e-06
4.079506354932693854e-06
3.931682061736058102e-06
4.031924944091529695e-06
4.057517140183699881e-06
4.033031612004328418e-06
4.161266636967791859e-06
4.178326346139034470e-06
3.926642846630771475e-06
3.773251159119692437e-06
3.916090701661592571e-06
4.034733561862803614e-06
4.014754616816474318e-06
4.063799301536816301e-06
4.136112259131859087e-06
4.067823881929971828e-06
4.041963662683303292e-06
4.280162905074935863e-06
4.269754333065060193e-06
3.997245212511916781e-06
3.922770477963186896e-06
3.932786015978028760e-06
4.031402494349365517e-06
4.140120400745059352e-06
4.054030113083808754e-06
3.990630938045901306e-06
4.108547933779662329e-06
4.201582735405616426e-06
4.067725177770900981e-06
3.999115042852602718e-06
4.223265487520286314e-06
4.203096917824537635e-06
4.049784867363173863e-06
4.147733624095087186e-06
4.254483977287689120e-06
4.190073704404350051e-06
4.108009501185696667e-06
3.999187173684213443e-06
3.938567839146001996e-06
3.998880307430656730e-06
4.065835607087635924e-06
4.066190004773510360e-06
4.102261321123200382e-06
4.181663905575790930e-06
4.102052056141427200e-06
3.898615797107349415e-06
3.875863651560231815e-06
4.087571460790345971e-06
4.365561907598550921e-06
4.261225700310670947e-06
4.016963982848659923e-06
3.971205405052396826e-06
4.036570111396774928e-06
4.164776736083798472e-06
4.125247420069286000e-06
3.994933862685558695e-06
3.952149702351005279e-06
4.045185393879128393e-06
3.986722292167346880e-06
4.068528451038123327e-06
4.191989685595473069e-06
4.011090801067501326e-06
4.024654755400529767e-06
4.126583771629645446e-06
4.110516097189908301e-06
4.095631075283974972e-06
4.011551652283363235e-06
4.101654389350722969e-06
4.084142371929847425e-06
4.030863519061533699e-06
4.096259195493508883e-06
4.072438460207291338e-06
4.088193803085670348e-06
4.027730204321399320e-06
3.878113842700174590e-06
3.820290959713794244e-06
3.864640389116377347e-06
4.009786372556819378e-06
4.163489334165808910e-06
4.123020040068720646e-06
4.095507426606005114e-06
4.185326129256870150e-06
4.242462578196537929e-06
4.190030096061909238e-06
4.193352048577804441e-06
4.143409994436549393e-06
4.122754233732985087e-06
4.104723518875714153e-06
4.063015940156386540e-06
3.979006745307994465e-06
4.014955016014024298e-06
4.133934573502599154e-06
4.005630273527094462e-06
4.082704026749891705e-06
4.193588540931368104e-06
4.021111722264039108e-06
3.902531637602767070e-06
4.065255049976730375e-06
4.163180501192349011e-06
4.083627079444510011e-06
4.203081892269797359e-06
4.192923909020771292e-06
3.984264518566990674e-06
4.063139621347976965e-06
4.013910865424262434e-06
3.969574626098959853e-06
4.082266740549922501e-06
4.029942930864208903e-06
4.056611413976880607e-06
4.038190465739610717e-06
4.057125437395687555e-06
3.957503450822283739e-06
3.892015580682959641e-06
4.014882509096194420e-06
4.039798158839613089e-06
4.073858420109368488e-06
4.064646228639477257e-06
4.096932056709261271e-06
4.178569092327789266e-06
4.204579819250325453e-06
4.119957978407243460e-06
4.143926297578434814e-06
4.196533860364087773e-06
4.044966856665570822e-06
4.094813946366687059e-06
4.209725329030755330e-06
4.157135919934961677e-06
4.223191954141030880e-06
4.139804096323043312e-06
4.155722440461901421e-06
4.159305180114701686e-06
4.126239914569092778e-06
4.238705504340878482e-06
4.082192126357757161e-06
4.047644614159018003e-06
4.133308331558876288e-06
4.016807920307289318e-06
3.971460242022591632e-06
4.049240076279883639e-06
4.125303464228314330e-06
4.181203104557544319e-06
4.236568476017435129e-06
4.171234245585451812e-06
4.112593026653486899e-06
4.174485431274119975e-06
4.078768411915167954e-06
3.955669108548480353e-06
4.049063929950051457e-06
4.224426330383684072e-06
4.200501540810929790e-06
4.096071690414202559e-06
4.159715040345017366e-06
4.216943164772607235e-06
4.160916980542030381e-06
4.120830074838901469e-06
4.013150932016107449e-06
3.964829466927228845e-06
4.019965710940442013e-06
3.983550343588609375e-06
3.900291522923255016e-06
3.854163350761855015e-06
4.008985269562604258e-06
4.051234272441671016e-06
3.971410597333810608e-06
4.051229596422357373e-06
4.069484399097228805e-06
4.042901643959753553e-06
3.979110636283461043e-06
4.019316718885884311e-06
4.214137801966364039e-06
4.182720734615903733e-06
4.046659370100036647e-06
4.113143841980139682e-06
4.250113715216954005e-06
4.258419761440694055e-06
4.108434117434247860e-06
3.997266168562311215e-06
4.011398614137023344e-06
4.065508182267291103e-06
4.081723970422383725e-06
4.080177589469183660e-06
4.094759059630342426e-06
4.086512146743899465e-06
4.121149890265831707e-06
4.069127308637809977e-06
4.045316838332032184e-06
4.131312634492265512e-06
4.022641568655531766e-06
3.978249619879952862e-06
4.057185003638903195e-06
4.113984241502034550e-06
4.080545990700848937e-06
4.088976962669117292e-06
4.159259712609444126e-06
4.172460672754783360e-06
4.164963249046206415e-06
4.108027439770972354e-06
4.052076277932856813e-06
4.178617508861576170e-06
4.132583374066670044e-06
3.984315863289579138e-06
4.133026040340217222e-06
4.081201693674313708e-06
4.015967258812470390e-06
4.053379058832699529e-06
4.004388073548780342e-06
3.989115068298692277e-06
4.151428320676388841e-06
4.097394099545077373e-06
3.979778135277023380e-06
4.117414178224976328e-06
4.139244509861040011e-06
4.096114027138241500e-06
4.222777715508347870e-06
4.228931951755863231e-06
4.196930798596279555e-06
4.167567719071627673e-06
4.031160621040949625e-06
4.104858826710053963e-06
4.145294083405073779e-06
4.259950718051218425e-06
4.229638171940042880e-06
4.016523648553050490e-06
4.019950150803359355e-06
4.084065374326883954e-06
4.108630289524498055e-06
4.053662729800672766e-06
4.065607132270005854e-06
4.032737321276203588e-06
4.033328926596588275e-06
4.015788012334337328e-06
4.044279514849641370e-06
4.120180680069346764e-06
4.116693132923480190e-06
4.046446151362264279e-06
4.040945068533862989e-06
4.178657342899653979e-06
4.120318847960633233e-06
4.102204641846109344e-06
4.117479897715214495e-06
4.169404600406924802e-06
4.219757488282173543e-06
4.262549772759487833e-06
4.247865289539306086e-06
4.136798485519911624e-06
4.251345308107255429e-06
4.208175570308189447e-06
4.034492777091203034e-06
4.051099307690194824e-06
4.027438539779106739e-06
4.076594220576361728e-06
4.160062848882785471e-06
4.122636584629636719e-06
4.083671312999639148e-06
4.161675561013557687e-06
4.241965007252630131e-06
4.146032450333014778e-06
3.931387341307318684e-06
3.940256083742439869e-06
4.063452202215332902e-06
4.012039248086665814e-06
4.087987072100977530e-06
4.155355523368977477e-06
4.217857630200419566e-06
4.251423176099421202e-06
4.237955692997646961e-06
4.205082361204076124e-06
4.089917531493288029e-06
4.093353088703348771e-06
4.156070563797027460e-06
4.252948403727425867e-06
4.203002168338364740e-06
4.103611799803830989e-06
4.206935304836651356e-06
4.248175799798948821e-06
4.077807154352210339e-06
4.062249550180115843e-06
4.141428758535950133e-06
4.040779931463100511e-06
4.059219692508594894e-06
4.055724011803979898e-06
4.019360993650883267e-06
4.130746251695081444e-06
4.113571869997549231e-06
4.143162471530281073e-06
4.178822327422255146e-06
4.089891568147792341e-06
4.030040924704967063e-06
4.143409605189541422e-06
4.147177057028831275e-06
4.109533118838778043e-06
4.086090215966250626e-06
4.109312317980089418e-06
4.097610038022557912e-06
4.192098545829591030e-06
4.202345193030754409e-06
4.098487046638622647e-06
4.123795337678531558e-06
4.176228490238415783e-06
4.388001296340928856e-06
4.179385901773494134e-06
4.030050273297414546e-06
3.991236674832058942e-06
3.963971462666160604e-06
4.111287508007447885e-06
4.218876281136807890e-06
4.412296051318967467e-06
4.410022752053328847e-06
4.405833270305888171e-06
4.363889774873349642e-06
4.073059798931106982e-06
4.103963197704941708e-06
4.218009920950513781e-06
4.314690723406437617e-06
4.350029104259078978e-06
4.333180166619144365e-06
4.415550511869238198e-06
4.155878517222799511e-06
4.033142313335002425e-06
4.187384083620739512e-06
4.196235914319851706e-06
4.224316904494556131e-06
4.174931905145978980e-06
4.070648427849502104e-06
4.153707990238033315e-06
4.231205172787860024e-06
4.233172849795813347e-06
4.097831209406328474e-06
4.114650074238776595e-06
4.141362109699037175e-06
4.066021036445102455e-06
4.180995252221899344e-06
4.271372382640931478e-06
4.339471523251257771e-06
4.212273946335217133e-06
4.244922377648318988e-06
4.257481974133791757e-06
4.085637040020259339e-06
4.178437054201896695e-06
4.206095706200191729e-06
4.277109365318226971e-06
4.331400881304984232e-06
4.284357132203109967e-06
4.245482752792261633e-06
4.313852104765422389e-06
4.253722080497316843e-06
4.184323757131265966e-06
4.237877252240956917e-06
4.273933074545193792e-06
4.297332842947606933e-06
4.185761612482323317e-06
4.078694054222193092e-06
4.212144206215999682e-06
4.291539395151841861e-06
4.282279590923859189e-06
4.244347102253617058e-06
4.120489260987389042e-06
4.052781292445894111e-06
4.101717752007235424e-06
4.173051426805450929e-06
4.236470685366809603e-06
4.189288816331620963e-06
4.122035196955293784e-06
4.295537018222213189e-06
4.325197996564257391e-06
4.158819666607277597e-06
4.176814812610837303e-06
4.214709211126514663e-06
4.254452586229539411e-06
4.437020420558880807e-06
4.447829373605563905e-06
4.325378775146094443e-06
4.180711881566715711e-06
4.250511354967110565e-06
4.389474886111272838e-06
4.360616214786686050e-06
4.189857601940404080e-06
4.189707438948908959e-06
4.239865247577140812e-06
4.275907615843433264e-06
4.147181920728325018e-06
4.091137187505528743e-06
4.192857739216955872e-06
4.169331289746362595e-06
4.343536357160039744e-06
4.381272992487628560e-06
4.320227258669312875e-06
4.324466437937149593e-06
4.358008521639909172e-06
4.323640743843128633e-06
4.281756357823110408e-06
4.235289094825761791e-06
4.197574394301938788e-06
4.237767999686983494e-06
4.247518523314685395e-06
4.288636195704848317e-06
4.263363445172743877e-06
4.251448946907273041e-06
4.238919103380483525e-06
4.119811434718547053e-06
4.196707956288322015e-06
4.285035344554572739e-06
4.203796277036766561e-06
4.121394890691384646e-06
4.103545685997351007e-06
4.313993173122107655e-06
4.364211288945818954e-06
4.113875931297913080e-06
4.141562705679660085e-06
4.372908163209706888e-06
4.286589562947906741e-06
4.143263170441991760e-06
4.120407497571591340e-06
4.162321944207617863e-06
4.148391624657184131e-06
4.059964799537299241e-06
4.094204433240448938e-06
4.253580310723599245e-06
4.325066959203879556e-06
4.255725994160649783e-06
4.268026324376356044e-06
4.296580631235053565e-06
4.320532261241238794e-06
4.213373251754663822e-06
4.062714617980907412e-06
4.173691916770919687e-06
4.336920085895618595e-06
4.282775456982458911e-06
4.241662599174914782e-06
4.179273218707049736e-06
4.144200584988620923e-06
4.318711680504679869e-06
4.366730535231122643e-06
4.359950823656381702e-06
4.406184129261187455e-06
4.409125738987459827e-06
4.360895054663956191e-06
4.318537892345027912e-06
4.509359911025972917e-06
4.598458534341446426e-06
4.424169510911356278e-06
4.376160045311803346e-06
4.395227562699317708e-06
4.375322546249106147e-06
4.245206171579642508e-06
4.241556782114183752e-06
4.465422554829147766e-06
4.429974905602101367e-06
4.338255538406164055e-06
4.406621258771744542e-06
4.344432655365239596e-06
4.179504821514271801e-06
4.158451968601765573e-06
4.250649162146041867e-06
4.420540430256503369e-06
4.429542111978360832e-06
4.257924716553695917e-06
4.100165763373697109e-06
4.127521277129860180e-06
4.247130321850711341e-06
4.267007950409090880e-06
4.375533830488393244e-06
4.311401440268517130e-06
4.176962800508429556e-06
4.290788721204982525e-06
4.425621016242673701e-06
4.373054178499064310e-06
4.309587507980314318e-06
4.296615459978859161e-06
4.499962939299145391e-06
4.465021675189274154e-06
4.149500852439102680e-06
4.273248307877698947e-06
4.470447622126663363e-06
4.325577857270781366e-06
4.131588794870611988e-06
4.193722286017125235e-06
4.314870551569099816e-06
4.357923634216685635e-06
4.359049688633374749e-06
4.268796422791351165e-06
4.257993948763658013e-06
4.317407923333749188e-06
4.170239676508606692e-06
4.222915079133285724e-06
4.426945025400738148e-06
4.265306787222950726e-06
4.154212639257283476e-06
4.238744080276903951e-06
4.331689923296876092e-06
4.351958653669079635e-06
4.323836351038853662e-06
4.325669497868856470e-06
4.256653850467512562e-06
4.350110505684821439e-06
4.410795483866006488e-06
4.317265827687191863e-06
4.313704618970623006e-06
4.253846406001510925e-06
4.288699877813373121e-06
4.376253718330668920e-06
4.353664479249928008e-06
4.300514851408077109e-06
4.192917232555837372e-06
4.104541624699020346e-06
4.068634017453027463e-06
4.145565461152451242e-06
4.214962385166213819e-06
4.201243493246869251e-06
4.291412315372225238e-06
4.249025645957986703e-06
4.294292025826991183e-06
4.365728047784448403e-06
4.268072900340758185e-06
4.187014317047526224e-06
4.313818579669532797e-06
4.414389355233219578e-06
4.328361119291126942e-06
4.265669881670377442e-06
4.286639488219234842e-06
4.245135256366919649e-06
4.188817054186919688e-06
4.244143016800192794e-06
4.225109698128264323e-06
4.368608070405014555e-06
4.470807834173722938e-06
4.349013368448458622e-06
4.251219081919852504e-06
4.283758335464421939e-06
4.345513226263890212e-06
4.441803521069346525e-06
4.503207899033372566e-06
4.497246137352023375e-06
4.459770022502886794e-06
4.409409992776202689e-06
4.384394243069907621e-06
4.373623212150550646e-06
4.438935356366206970e-06
4.498604291490692126e-06
4.410210345567277741e-06
4.304930678511224797e-06
4.309539607810302408e-06
4.167998728337059177e-06
4.255880226451705137e-06
4.512811566542865154e-06
4.524288936069205690e-06
4.480649797868689080e-06
4.605537634424956568e-06
4.550046660930630775e-06
4.503722286214929024e-06
4.407193080643330221e-06
4.193381328474260926e-06
4.385660686344770472e-06
4.489402554800446459e-06
4.521813519279809787e-06
4.518627005668668824e-06
4.491730343800444627e-06
4.495198136088575697e-06
4.346659936459545621e-06
4.303915854773155273e-06
4.463740397120800488e-06
4.600286273335623565e-06
4.554552864787264281e-06
4.341240925389207565e-06
4.324640773465100342e-06
4.318910613368765660e-06
4.363206045827775453e-06
4.380053277223433340e-06
4.333970987220728557e-06
4.391196352675130034e-06
4.403884129168878690e-06
4.450280058229378913e-06
4.395827236629815188e-06
4.408017031909186138e-06
4.370989744544556017e-06
4.350764871056131250e-06
4.484002251842461070e-06
4.561532574444941402e-06
4.465807788957729527e-06
4.291252299362102108e-06
4.347258694984330376e-06
4.538055086599033276e-06
4.452746278049028917e-06
4.327991688991488726e-06
4.363796099213449739e-06
4.258445729214234046e-06
4.244036923140539435e-06
4.228481161326569317e-06
4.185032175867122970e-06
4.351017380527516323e-06
4.436038834194707902e-06
4.416992821785254094e-06
4.446985141131952634e-06
4.456123145044339622e-06
4.370835570721383027e-06
4.236230417093519955e-06
4.230746277307118950e-06
4.268993865410212336e-06
4.271085220907311018e-06
4.308025236478226061e-06
4.362069642192375491e-06
4.437177440517274508e-06
4.404781869897492325e-06
4.291888244372288413e-06
4.264454418477113362e-06
4.176803476404359853e-06
4.207800472676851948e-06
4.444861239504135481e-06
4.521958333432407370e-06
4.424902811037670847e-06
4.356262576522817422e-06
4.403378828918648647e-06
4.471619033979045151e-06
4.526556727596224203e-06
4.633026625395847999e-06
4.542576154728921860e-06
4.375309056936019778e-06
4.381493057768955157e-06
4.306332403596412498e-06
4.309165049308614680e-06
4.399934604652137189e-06
4.415707601658129213e-06
4.559802204910111387e-06
4.428731854228474625e-06
4.293428389683031075e-06
4.346501728915355616e-06
4.314347797259703676e-06
4.507496549166874508e-06
4.560996410272013976e-06
4.412505019349247137e-06
4.337849359508840861e-06
4.412700228843552165e-06
4.352301248167594895e-06
4.379903412154729494e-06
4.413559320882046118e-06
4.350729407308082997e-06
4.367860107700514414e-06
4.253231623976835069e-06
4.393890713548050710e-06
4.552065396548555741e-06
4.510315215370413931e-06
4.352987398473730177e-06
4.194925802944288908e-06
4.264330307196876627e-06
4.256009198194466173e-06
4.435726428308853083e-06
4.508665508532583351e-06
4.297379588959168038e-06
4.426984694520660023e-06
4.480166960365799972e-06
4.425602452403860681e-06
4.341521439798502420e-06
4.354610941205851426e-06
4.351374480138148670e-06
4.239732580249753021e-06
4.279036122795011977e-06
4.328210682436265076e-06
4.472095424586998333e-06
4.453766456601245909e-06
4.372695416129708664e-06
4.365210931644477822e-06
4.320599990209481353e-06
4.362973051324761069e-06
4.404863372432454862e-06
4.477581755616202186e-06
4.554712537634120037e-06
4.574215257425956717e-06
4.404827677178299669e-06
4.310687494669951211e-06
4.366124494853680170e-06
4.362971363996435979e-06
4.343999641771067759e-06
4.262674352523320669e-06
4.267323630750375640e-06
4.260620093642230821e-06
4.245099695843180298e-06
4.335356350734246572e-06
4.505186393904495406e-06
4.575700526963083747e-06
4.532386601256772957e-06
4.323423472559857007e-06
4.145297590939894739e-06
4.308606092957082219e-06
4.424071627439575598e-06
4.289949869354328868e-06
4.298909663912668307e-06
4.370704591384301984e-06
4.301650609964605059e-06
4.552809108224849405e-06
4.571253731513354213e-06
4.336141181719533384e-06
4.411846896093586678e-06
4.476067385211489696e-06
4.404885106069553191e-06
4.358344709652546273e-06
4.427342211547207707e-06
4.542721489805499598e-06
4.565947323728217535e-06
4.531109573394569559e-06
4.491017484990739891e-06
4.420074391040919526e-06
4.448713789134108407e-06
4.388406953374366021e-06
4.385945037082563278e-06
4.280868345533616155e-06
4.236958148429984055e-06
4.322217249505611000e-06
4.297012197374045293e-06
4.273450150678792348e-06
4.327004524170485002e-06
4.426413633975992329e-06
4.252708559106683994e-06
4.311102140443681613e-06
4.403291048430938574e-06
4.316744166690560569e-06
4.336718541879773887e-06
4.436865717740719168e-06
4.510649880180335170e-06
4.354401846205110194e-06
4.374094436996780655e-06
4.426506657573835811e-06
4.338638859495977483e-06
4.446803636821413155e-06
4.604249118852097763e-06
4.490890409221056861e-06
4.401656870246302110e-06
4.467551321668719098e-06
4.595743079618911717e-06
4.596675288679038049e-06
4.492146270671288933e-06
4.569012883565727420e-06
4.450571929999508544e-06
4.344838307747027619e-06
4.353722652831020567e-06
4.260886921343425731e-06
4.303663133359467198e-06
4.338199486395097106e-06
4.393947661494459262e-06
4.498142403573804628e-06
4.366090483085558693e-06
4.329369744412258499e-06
4.438918550742017512e-06
4.469992911279764597e-06
4.441630479220181225e-06
4.392611592508999676e-06
4.345099051901545621e-06
4.278048491039224602e-06
4.326900944224994883e-06
4.275063945021397664e-06
4.277063105593570605e-06
4.359447620825573029e-06
4.349767910595361785e-06
4.380337454647470221e-06
4.287147477521343867e-06
4.284302516509231996e-06
4.397555884189058280e-06
4.423313086087817728e-06
4.326330918052229015e-06
4.344614559180334861e-06
4.332190788392717339e-06
4.327063861163649862e-06
4.365646548163499432e-06
4.336162404572988649e-06
4.517043811603054333e-06
4.377419041980452224e-06
4.235676026306010999e-06
4.290101130459192956e-06
4.256935945812711287e-06
4.325669849669882084e-06
4.470741729136055827e-06
4.514659427840884806e-06
4.435170975995256691e-06
4.423598427648061305e-06
4.471276726089890030e-06
4.452606834071737293e-06
4.441168535088732455e-06
4.393366857721814048e-06
4.266859227463628753e-06
4.285348021247431767e-06
4.157178843268978910e-06
4.179975179099810617e-06
4.315311018822325791e-06
4.324590929634822907e-06
4.371633072704353110e-06
4.378613715430919311e-06
4.408129966402166005e-06
4.500671490364217052e-06
4.513945993348947472e-06
4.439704487331559932e-06
4.358420953427631091e-06
4.265590191890511116e-06
4.175478663081758458e-06
4.242531451765028606e-06
4.294715446265412755e-06
4.122022343959247803e-06
4.231454044248868240e-06
4.406626661362334779e-06
4.378846970550962989e-06
4.294262950673299900e-06
4.225404066547652914e-06
4.346869082564992275e-06
4.327616229849713993e-06
4.312194287150668642e-06
4.291602289874554596e-06
4.265490928606289441e-06
4.151726296241301142e-06
4.201670678665189883e-06
4.370084169784767928e-06
4.343899511375832390e-06
4.470396051665286547e-06
4.518662158241597286e-06
4.522045364970732674e-06
4.378130696305870400e-06
4.158725246226932816e-06
4.169835088823556256e-06
4.288583322038227621e-06
4.297945997354122300e-06
4.215924841688176530e-06
4.180342095591204796e-06
4.321740038124145626e-06
4.442169287173693933e-06
4.511485075814754311e-06
4.401802851778064356e-06
4.243556733956770278e-06
4.200248588412142198e-06
4.221183822266385401e-06
4.269443906258314524e-06
4.253028552651062560e-06
4.296811580492080575e-06
4.318564134632239957e-06
4.377114507042841433e-06
4.423538011989806288e-06
4.457362179309740475e-06
4.401072869569985239e-06
4.291836859226615317e-06
4.304478090408410457e-06
4.287150575411343101e-06
4.269206378899484385e-06
4.316513525312336543e-06
4.239447439492045934e-06
4.290061305199718873e-06
4.394760708762937002e-06
4.287660574010758131e-06
4.222064569049379797e-06
4.240121622820974979e-06
4.285673335573416578e-06
4.358169805002830462e-06
4.284148412557330793e-06
4.269851342722808233e-06
4.293643377012634317e-06
4.252301470137167211e-06
4.313776694703751869e-06
4.314244851045961158e-06
4.350461638026574884e-06
4.330999209015504627e-06
4.309129102106775139e-06
4.204990633168030778e-06
3.978414673097219972e-06
4.068405585531488734e-06
4.154381488649378827e-06
4.143951626231190988e-06
4.279869712865173557e-06
4.237026108303334880e-06
4.139405950241793502e-06
4.103971432914691962e-06
4.161154094689528643e-06
4.316592668131149048e-06
4.169077056047296859e-06
4.031697550874909315e-06
4.194051743172595001e-06
4.155174754347531845e-06
4.148697574437328689e-06
4.092257414219959714e-06
4.040117184533418308e-06
4.153802129076395952e-06
4.211381645251884987e-06
4.347865176001724777e-06
4.343975656653053121e-06
4.240080630716267686e-06
4.231460348477192745e-06
4.061120757600350462e-06
3.965771449051026413e-06
4.189823205875491029e-06
4.252120134680571383e-06
4.200056633593185166e-06
4.128738754808826399e-06
4.160633420942870621e-06
4.205490516220357017e-06
4.266905032152705014e-06
4.262472195481838391e-06
4.042265359337177186e-06
4.046243776100437659e-06
4.136510925316174365e-06
4.139239663858056758e-06
4.151528399543259167e-06
4.124632909992496582e-06
4.091075054421517504e-06
4.127883138657768024e-06
4.144432134091146218e-06
4.219025441516706225e-06
4.172943798173357313e-06
4.116141238433953774e-06
4.258277265020139442e-06
4.178152160625064756e-06
4.132186212502039362e-06
4.158660639241573517e-06
4.088227695622625409e-06
4.150367425606291781e-06
4.103954081103327629e-06
4.050091813851120130e-06
4.097501676145229611e-06
4.145499031361793959e-06
4.174590255735576679e-06
4.090115969385685265e-06
3.983914311267123717e-06
4.079094481403893508e-06
4.115300101495707034e-06
4.057137379595353035e-06
4.057095577740560935e-06
4.164671255125818839e-06
4.212900813807410674e-06
4.090612721147095044e-06
4.016459830693008237e-06
4.021361251930249160e-06
4.116794352053362193e-06
4.063863135884271863e-06
4.163146858744779491e-06
4.098809852541379619e-06
3.960359995807701035e-06
4.136417030645144395e-06
4.186417502114670917e-06
4.169936054761860617e-06
4.119526032388680228e-06
4.032156125910716373e-06
4.012506798838929813e-06
4.046496294587911626e-06
3.959733841690939822e-06
3.906304865078130688e-06
4.002453520307282550e-06
4.077968528801068639e-06
4.052818613699683143e-06
4.037583676189512367e-06
4.113858574941078574e-06
4.129428205007632977e-06
4.119263446071950639e-06
4.101992068818777083e-06
4.093684918547706756e-06
4.104692747447196030e-06
4.137773640438485765e-06
4.052332920900177622e-06
4.043794482822224445e-06
4.034147711327385868e-06
4.017305843095685686e-06
4.043709488075222917e-06
4.016953406347602417e-06
4.053449090388090172e-06
3.897176795642498560e-06
3.920457995871104963e-06
4.095123608498753391e-06
4.068922389434864941e-06
4.120339338307181940e-06
4.085304824841834927e-06
3.863228845307771165e-06
3.991147938169409804e-06
4.055241426587562905e-06
4.051651859560318714e-06
4.176172878014175954e-06
4.166634212791842888e-06
4.000178362443917590e-06
3.869109841036809041e-06
3.959007208075814970e-06
3.964801192709029909e-06
3.914223423358801981e-06
3.846167376907005361e-06
3.942184143512428570e-06
3.979149849658150987e-06
3.988767639857018474e-06
4.014502895193279659e-06
3.979102718009044256e-06
4.073823139460452236e-06
4.051067860632004254e-06
4.029632309661057252e-06
4.090116737589617162e-06
4.006151245924843862e-06
3.885826716631517332e-06
3.975359383700391879e-06
4.047936266752408226e-06
3.976613452504006898e-06
3.969107717598845280e-06
3.954171171698653007e-06
3.876306014773224673e-06
3.814856649634560102e-06
3.776444755119508934e-06
3.775877254625220004e-06
3.901624471814368378e-06
3.871857186840888206e-06
3.802660134065036085e-06
3.822992405214883734e-06
3.787432040717284986e-06
3.822845935505379171e-06
3.889997107017198805e-06
3.872217499097276666e-06
3.893477947059107459e-06
3.900142038038117717e-06
3.865749485775744048e-06
3.850287566830233962e-06
3.841521954488274893e-06
3.894252276944701164e-06
3.943314237219762574e-06
3.937607061070631846e-06
3.859077076241164142e-06
3.871425113098011710e-06
3.898117730116075429e-06
3.822743169716421365e-06
3.758184759832882579e-06
3.903686306313492483e-06
3.976557103277480477e-06
3.838321779131487965e-06
3.800713817308169142e-06
3.935324616782972453e-06
3.933192417013901303e-06
3.823655906510914445e-06
3.901699842150593472e-06
3.827509102733279358e-06
3.719234753330321748e-06
3.799150536816089260e-06
3.784172576242609464e-06
3.744641242779392289e-06
3.786675706967637163e-06
3.769042939011630027e-06
3.852322899929528559e-06
3.844117847543501456e-06
3.768924711467198378e-06
3.753994545070644225e-06
3.685946434428976265e-06
3.664944440671969137e-06
3.747986528366325012e-06
3.817567675225988643e-06
3.716957495277395480e-06
3.655012429287902932e-06
3.674317756135447082e-06
3.827303065597238035e-06
3.924145055208508918e-06
3.832497356190585256e-06
3.872716164418345311e-06
3.887716511155160690e-06
3.775112089803674801e-06
3.702754838778329906e-06
3.797682140508074168e-06
3.857459701204793244e-06
3.774584060202799194e-06
3.776071806105458299e-06
3.765820450044769793e-06
3.629733430455774969e-06
3.702195896398272602e-06
3.749545527753556438e-06
3.649540065863156563e-06
3.735277049039268146e-06
3.633724004201910078e-06
3.599082546388871538e-06
3.669350210852932517e-06
3.594138614036997681e-06
3.564583994764877418e-06
3.570226739431956565e-06
3.577458482476177365e-06
3.587088508490352200e-06
3.697258623241142752e-06
3.703555489928676547e-06
3.673573606127413280e-06
3.612756936106856186e-06
3.719683761029485221e-06
3.773748074734106596e-06
3.627252349741060896e-06
3.727280069488095424e-06
3.808620154746877121e-06
3.679134915724913010e-06
3.587607109457247467e-06
3.718751568960436624e-06
3.756176264833146698e-06
3.621214961535701443e-06
3.536929777067134865e-06
3.530741443594867020e-06
3.544030505366077353e-06
3.460474879848146140e-06
3.498683957973605286e-06
3.656154908422977068e-06
3.635502446687269770e-06
3.644352120745214670e-06
3.616143160863149293e-06
3.682619917242862392e-06
3.656916367818748249e-06
3.508960794353981915e-06
3.503504456580760586e-06
3.591189447038341758e-06
3.572189935400490190e-06
3.524610602924158494e-06
3.623090917560854466e-06
3.581343179210757842e-06
3.518823928829526537e-06
3.548424766136330837e-06
3.589902812454637061e-06
3.566626711114605982e-06
3.490079951377903812e-06
3.574462026927735637e-06
3.659101628522931690e-06
3.602598069300490989e-06
3.643111625328995254e-06
3.654658210284798896e-06
3.692504101974577220e-06
3.705804169085892885e-06
3.528305416438424163e-06
3.452412612545321699e-06
3.437884108121368912e-06
3.497110553373020604e-06
3.558901484386245133e-06
3.466311483547163379e-06
3.482150630458261069e-06
3.572407702270603813e-06
3.530721756978478131e-06
3.457894745571143156e-06
3.441875751132466476e-06
3.505159256356522867e-06
3.525914596306260851e-06
3.472450896873991005e-06
3.401722338016643252e-06
3.414161308931244223e-06
3.430479700035074438e-06
3.458173869784491590e-06
3.549268186587400886e-06
3.486550691627545708e-06
3.465262014900105221e-06
3.423638085839067144e-06
3.428590743962447612e-06
3.505241914930244320e-06
3.428341886277065713e-06
3.483466584752457583e-06
3.557337269839143897e-06
3.516149776320601789e-06
3.536226105671310728e-06
3.600036119799633928e-06
3.641039870008372024e-06
3.637585011704900460e-06
3.533977544854071184e-06
3.459660316700134703e-06
3.595254732278269192e-06
3.614703617514828935e-06
3.498258969811783411e-06
3.421911235160372560e-06
3.362776575158111044e-06
3.360392751940965205e-06
3.434999226940925370e-06
3.427127777189595242e-06
3.308433471122794715e-06
3.357981164801894287e-06
3.403758834102014411e-06
3.278505730524390331e-06
3.245436384483961739e-06
3.282733913595077512e-06
3.410137934755834960e-06
3.534453404385780052e-06
3.529529082428480596e-06
3.434712608342688262e-06
3.357651766892298176e-06
3.335265001089004162e-06
3.362437476165413022e-06
3.489860716706845229e-06
3.465505546037188244e-06
3.316377499382869409e-06
3.332894010509100229e-06
3.301760506318076518e-06
3.225645669058029428e-06
3.308827797787109938e-06
3.409587505642102884e-06
3.395688425201190858e-06
3.283116156249997657e-06
3.249875246036207900e-06
3.385676863506082779e-06
3.344588537808230316e-06
3.250104845059451249e-06
3.320570201968938170e-06
3.313673586146887620e-06
3.165571030987889411e-06
3.210949065976844174e-06
3.357538750016909953e-06
3.303340511320846643e-06
3.232516595672069107e-06
3.245422609419808634e-06
3.327359693413503177e-06
3.237328699332952065e-06
3.289023262478099357e-06
3.494932863886562365e-06
3.513844514895863590e-06
3.305174787781267029e-06
3.239009780992873108e-06
3.337852347775873165e-06
3.302126165579308757e-06
3.285983963902815490e-06
3.297615992170897768e-06
3.317879986103506219e-06
3.266191854160950714e-06
3.139757746639275910e-06
3.057602562765194674e-06
3.132031471435419574e-06
3.171972126785357702e-06
3.257738892524765926e-06
3.297891710928553100e-06
3.257098954073516458e-06
3.375100299087435836e-06
3.243800458305847017e-06
3.141178080646704352e-06
3.232298482795488191e-06
3.254849500689662000e-06
3.094058937007124991e-06
3.121826609690859743e-06
3.307131248112781506e-06
3.235507239227758989e-06
3.240181284150955452e-06
3.331159314462990729e-06
3.245985216589947941e-06
3.105451749903440203e-06
3.061438157357774707e-06
3.104436329115921377e-06
3.169570040305502614e-06
3.158837224624048635e-06
3.157277278516713165e-06
3.135213601865628458e-06
3.173160248478823668e-06
3.203702953584282843e-06
3.148357416592299971e-06
3.112165475167790713e-06
3.127538256934137143e-06
3.123224007608181899e-06
3.105645888220463174e-06
3.163735992875410244e-06
3.230589170480239232e-06
3.186271083807029825e-06
3.156023991479055827e-06
3.158397514379281654e-06
3.089166366996325647e-06
3.064438483927243354e-06
3.049920386065338699e-06
3.045018807167664453e-06
3.019025324355552436e-06
3.009904305222557932e-06
3.093950160411295044e-06
3.085734469558484340e-06
3.081334632586860734e-06
3.154499688093938670e-06
3.077911282398886293e-06
3.031573876084088361e-06
3.144278080186263616e-06
3.200443513393634496e-06
3.167949726558097251e-06
3.179651046020027991e-06
3.186978602222415002e-06
3.089989389944695003e-06
3.076336813674426384e-06
3.127849908816320092e-06
3.059795729172252601e-06
3.041482587885469670e-06
3.056119220060999609e-06
3.001501796052460701e-06
2.964851591037901366e-06
3.029287997676424342e-06
3.025386023979117664e-06
3.017791535155128190e-06
3.046727574588670382e-06
2.970436988083768059e-06
2.969076184169283435e-06
3.040634499469552342e-06
3.028461457463499121e-06
2.942304502881180024e-06
2.960080670081776176e-06
2.961910446092773779e-06
2.898417994400543152e-06
2.979673452778257552e-06
3.008631602124969920e-06
2.963551043788919985e-06
3.044707265166691250e-06
3.086963804878838013e-06
3.001089190856280762e-06
2.894029975331923145e-06
3.054819928995514684e-06
3.110883146491468207e-06
2.981981194576291745e-06
3.018394839785225160e-06
3.095997770379767056e-06
3.126946119675645342e-06
2.966956372306508039e-06
2.931025704361437894e-06
3.044464361685096371e-06
3.058727843068855657e-06
2.977652061493123468e-06
2.929951574746337029e-06
2.990002623511613458e-06
2.972559356406780880e-06
2.867935745995405658e-06
2.858681244461480476e-06
2.943823866319673676e-06
2.953581536762338039e-06
3.033886461861914672e-06
3.088196856506684477e-06
2.990229812457097851e-06
2.941676729922916413e-06
2.940525498411454733e-06
2.967529555571991315e-06
2.976165804265553326e-06
3.003971138026017541e-06
3.001989215716304173e-06
2.894872544394863412e-06
2.927231838997299753e-06
2.963146343759463005e-06
2.832544188831704380e-06
2.864204723721646572e-06
2.953382168220714415e-06
2.961741599219258476e-06
2.994114480612642692e-06
2.891825284047012254e-06
2.824346554698137580e-06
2.872197749238896740e-06
2.920854688077208553e-06
2.975596285885531773e-06
2.982493731358895538e-06
3.005287944720278853e-06
2.969405078416373337e-06
2.870194329455131695e-06
2.821179772289082267e-06
2.856977682902792768e-06
2.873388121118677670e-06
2.841378802942483388e-06
2.806752857001790996e-06
2.922209991132591235e-06
2.967027163583858638e-06
2.925526152642367959e-06
2.960642066364998352e-06
2.900653743711927429e-06
2.875996255075676192e-06
2.894447532225681581e-06
2.969231480164480817e-06
2.944682790640495382e-06
2.858624536399762812e-06
2.864133389307582356e-06
2.841341242090542855e-06
2.840901910887866845e-06
2.906711097869981156e-06
2.823087249326964812e-06
2.711711547723817050e-06
2.750384703881286591e-06
2.830394189363020987e-06
2.850601384385783922e-06
2.874380091558241140e-06
2.834926423129037829e-06
2.767344227658527655e-06
2.754602232171841710e-06
2.790588726811720131e-06
2.915575293282548735e-06
2.949200033402904435e-06
2.936870613272574580e-06
2.866956472246593636e-06
2.877548252531298551e-06
2.914329355983193984e-06
2.793546549537625575e-06
2.721442650949574994e-06
2.744697650465359377e-06
2.799462237930498903e-06
2.780763703888301517e-06
2.749904123411162023e-06
2.827535429230963135e-06
2.794754914014627882e-06
2.703955200750208167e-06
2.791937347173875068e-06
2.875006461412256905e-06
2.829734666363980175e-06
2.758610171095180552e-06
2.747434006894291515e-06
2.830487419631126410e-06
2.845574559807770485e-06
2.824640703965064000e-06
2.781786934062677499e-06
2.733227329649941373e-06
2.714449796248524561e-06
2.673720107148667524e-06
2.769893539212066460e-06
2.808242080544835977e-06
2.727885490292800498e-06
2.731352544576923061e-06
2.850830341856248809e-06
2.875019734713063476e-06
2.833691680828091561e-06
2.901325370836282392e-06
2.958717125839428617e-06
2.865129581018342018e-06
2.802041259159221737e-06
2.881098369216958751e-06
2.813347158813298156e-06
2.742645348581194593e-06
2.825892538051581080e-06
2.882632815641167802e-06
2.836668341203642093e-06
2.812306340875259764e-06
2.750386952395101120e-06
2.749615001935506384e-06
2.770898504861824355e-06
2.699141532662352673e-06
2.688052331287451349e-06
2.775484301631439405e-06
2.800163464629093402e-06
2.824844434051995619e-06
2.819366486303492578e-06
2.699426195855818148e-06
2.707537940523451858e-06
2.734934145933160892e-06
2.702679888218847343e-06
2.763671959554764159e-06
2.824346322237839977e-06
2.851223573557682020e-06
2.837542623432717867e-06
2.744457929219452159e-06
2.768366387186188194e-06
2.715957762158478392e-06
2.655938507342047450e-06
2.743560927147845060e-06
2.733215802430078733e-06
2.732960247364491226e-06
2.728551789253997165e-06
2.719667512581961055e-06
2.769062652910356210e-06
2.734137623754273526e-06
2.726344478035190233e-06
2.741415922381662534e-06
2.667843030050684465e-06
2.690178417850601968e-06
2.782566121304335628e-06
2.703042861776197427e-06
2.666421198211870920e-06
2.700637671183180182e-06
2.745834529027711353e-06
2.790053174437582248e-06
2.667927811118440712e-06
2.629484943457503772e-06
2.728627197303144085e-06
2.732730615683834150e-06
2.723604847477299217e-06
2.744833096621689311e-06
2.825930602701761040e-06
2.808433091069066165e-06
2.729920627809368649e-06
2.705175071406177545e-06
2.620720023241255373e-06
2.673758813083604816e-06
2.763552879179084319e-06
2.687304903288944306e-06
2.626428316547202951e-06
2.737458454849044551e-06
2.747484854678250900e-06
2.689116730328864490e-06
2.656103968552760852e-06
2.677737924072825492e-06
2.753905568118866553e-06
2.693843895905000951e-06
2.590255374202770909e-06
2.617651763754987551e-06
2.663105553489438180e-06
2.625427649748422344e-06
2.734399818151826423e-06
2.816377602371741274e-06
2.823398566795264017e-06
2.863018518737501841e-06
2.761242020928483520e-06
2.672366212625645075e-06
2.718089125468058665e-06
2.737370828275655748e-06
2.773021972686854403e-06
2.769535450198974361e-06
2.701814312111593993e-06
2.673455789158934228e-06
2.705340545032987455e-06
2.758967687890889311e-06
2.715405672406279046e-06
2.695282387886501726e-06
2.743979793005167087e-06
2.712311589089576129e-06
2.662884870493111576e-06
2.693639025558494067e-06
2.726179488395897660e-06
2.680195248093454309e-06
2.613470504725634270e-06
2.618413864648050184e-06
2.612434417620594765e-06
2.571463774159962123e-06
2.594482534988389891e-06
2.668529221032603953e-06
2.656424585189057988e-06
2.703756717823835959e-06
2.706241482884423464e-06
2.571314297582912335e-06
2.634701375008823078e-06
2.662309992272209435e-06
2.501924463549116679e-06
2.558390914029555741e-06
2.726540465888864306e-06
2.638339829953843552e-06
2.563462916701860231e-06
2.589053500816487884e-06
2.514114195113414034e-06
2.530334983865740197e-06
2.621098127774032968e-06
2.582087920225953696e-06
2.499969816509088804e-06
2.589767936803043045e-06
2.763760225486544767e-06
2.808721009478325197e-06
2.713058457118797096e-06
2.608420833288246540e-06
2.543688382030922939e-06
2.539037681546202376e-06
2.619601273189490313e-06
2.629715526092956984e-06
2.565825467551537260e-06
2.607164314452303033e-06
2.598168149297332639e-06
2.492791444916650976e-06
2.582518706153204263e-06
2.608758717657439842e-06
2.544244159061271739e-06
2.541492362637216289e-06
2.578394982035569417e-06
2.546548035712069644e-06
2.537341469617306405e-06
2.598617210303942052e-06
2.607636811280791046e-06
2.571611014011204984e-06
2.545887678939357457e-06
2.590431060955091716e-06
2.594425681161562192e-06
2.607958700389450036e-06
2.561290282743783070e-06
2.538004084367934258e-06
2.596706957049297519e-06
2.601672722295457324e-06
2.476141063981205806e-06
2.458669884343580157e-06
2.486075092293234410e-06
2.474186338069805420e-06
2.474402335172213314e-06
2.468198371556793779e-06
2.489305736748414263e-06
2.535942009014520227e-06
2.573975615636897201e-06
2.490942442287151958e-06
2.548568803811375040e-06
2.538459073625990812e-06
2.528544302092126265e-06
2.665248419078010360e-06
2.592941263138293010e-06
2.539603610919576630e-06
2.581187406430329379e-06
2.565739509785016917e-06
2.525937756037905980e-06
2.493840229622282793e-06
2.497188421496749909e-06
2.493578258332004145e-06
2.576171946691691430e-06
2.595191394954432981e-06
2.504069718224268422e-06
2.551440542049725641e-06
2.543584592916579115e-06
2.422323744273135757e-06
2.451044314262307828e-06
2.554599372181744806e-06
2.572752837056453131e-06
2.568185291698218934e-06
2.559275849683375338e-06
2.546570625574774915e-06
2.516008462222877365e-06
2.499653159403537075e-06
2.516925172643537340e-06
2.593923687738115426e-06
2.610727948472551634e-06
2.463437116472803159e-06
2.455565818049192002e-06
2.513391983769454658e-06
2.485154942055202589e-06
2.472372135781647157e-06
2.459659585570226147e-06
2.505411360028940042e-06
2.516056371181879318e-06
2.459599756275228205e-06
2.431688438178272202e-06
2.451480717898677803e-06
2.381664562353761601e-06
2.393033126252570288e-06
2.557016865989181083e-06
2.473567977920978613e-06
2.401222848892829754e-06
2.387042815660380092e-06
2.383897673868132202e-06
2.463242889553558078e-06
2.460020404506278433e-06
2.406504096752070169e-06
2.413921397380815310e-06
2.485748296148158391e-06
2.515431149322010909e-06
2.466689348639593240e-06
2.364387158434756573e-06
2.433024245865057389e-06
2.564221338435638419e-06
2.547056026386111157e-06
2.478697265742710899e-06
2.398085631575623298e-06
2.386327082264081696e-06
2.433237867364519028e-06
2.375137318416362841e-06
2.401266936971768406e-06
2.542781525834782980e-06
2.548165665896829463e-06
2.438481634476941495e-06
2.387178866903398313e-06
2.394977583173531683e-06
2.377114105130202408e-06
2.427221832025566658e-06
2.444915261334783704e-06
2.368463045714316386e-06
2.403399027290853438e-06
2.493890649315060494e-06
2.426033467384629300e-06
2.369275006607747080e-06
2.391011002859076858e-06
2.351450339327039224e-06
2.318259316126886503e-06
2.324153138924449817e-06
2.334541846385845337e-06
2.441637555728381012e-06
2.417015750843800314e-06
2.355673224568989319e-06
2.415055395699396850e-06
2.381023437159959150e-06
2.350579125857888493e-06
2.418634069924903905e-06
2.418142160409939197e-06
2.319228509280950810e-06
2.354084338149397746e-06
2.416675208883405329e-06
2.406749424275682440e-06
2.406102816195990060e-06
2.381984605809067846e-06
2.382449096930854962e-06
2.347746887431446316e-06
2.368000263155615864e-06
2.439153398367623329e-06
2.347470831902024165e-06
2.326675880615353617e-06
2.369935200950724772e-06
2.324963669482710527e-06
2.325404735232915136e-06
2.353146443519340450e-06
2.336502447847444685e-06
2.320413786016248295e-06
2.334341136518640783e-06
2.322284658587921991e-06
2.354498795497736084e-06
2.400845773451938533e-06
2.348922809013806337e-06
2.336286456571996664e-06
2.377036246312788353e-06
2.371234744372477327e-06
2.328405174528238062e-06
2.359372385657182271e-06
2.340705750535379657e-06
2.378460885778680418e-06
2.369624855520583268e-06
2.261890519316948628e-06
2.310731272539164106e-06
2.371080706573230547e-06
2.347561480890596071e-06
2.283919264241014182e-06
2.306815751113121407e-06
2.317947980909126238e-06
2.301459952795606931e-06
2.379540273537773299e-06
2.351507417504533446e-06
2.252112066571574383e-06
2.312798852453013736e-06
2.396908091279206727e-06
2.336871462524635740e-06
2.274824181295567234e-06
2.250737796507317462e-06
2.252336360386982872e-06
2.237294725959749295e-06
2.226158004617922906e-06
2.297131633264163184e-06
2.298589375544948811e-06
2.220955143143749128e-06
2.285441266347317968e-06
2.384645335939509279e-06
2.298616831287014644e-06
2.252086431213901669e-06
2.209852338780563641e-06
2.201211513468097020e-06
2.283062032756187945e-06
2.291021662143447336e-06
2.242240795124698250e-06
2.254733332720111397e-06
2.352988441117857075e-06
2.346622464972051910e-06
2.293786835585262240e-06
2.318581076398768804e-06
2.339077227246796871e-06
2.305083895201818185e-06
2.294486984081306288e-06
2.227493789326851462e-06
2.169066938992846112e-06
2.290352521766420561e-06
2.293175812729049569e-06
2.202742688402499415e-06
2.237741008252268305e-06
2.258962592087578686e-06
2.221961428799933592e-06
2.240596670936395112e-06
2.300447243583940266e-06
2.340427892376697605e-06
2.319088422841363427e-06
2.314014586731748764e-06
2.262053497314053654e-06
2.216245865988584321e-06
2.177857383790573150e-06
2.130888041296826106e-06
2.137775337906845644e-06
2.087058664072923475e-06
2.217136062331601615e-06
2.275264187004222725e-06
2.225064520835126343e-06
2.302483498324680055e-06
2.242377377164013855e-06
2.176916241512946434e-06
2.230926876592607731e-06
2.178972997502528556e-06
2.176008671839138823e-06
2.199708121363120915e-06
2.147058961742289541e-06
2.151045360416610652e-06
2.167627187149729433e-06
2.209026106298116619e-06
2.193121452985093084e-06
2.206888710375476910e-06
2.226950860988997432e-06
2.123414141449181380e-06
2.082130791849917870e-06
2.161669688263753923e-06
2.189907917783302838e-06
2.187219771995190270e-06
2.190626105955113903e-06
2.198323824780109094e-06
2.251661534854716370e-06
2.204747674836221603e-06
2.179167596664919605e-06
2.229859977379311948e-06
2.237875419412862153e-06
2.284806300086090001e-06
2.251138961623530297e-06
2.114438438480395078e-06
2.096917032429163794e-06
2.177630913147654282e-06
2.219191188173324199e-06
2.177999374474315369e-06
2.196045998759981693e-06
2.189833261191714512e-06
2.159149310248632274e-06
2.243281971623666664e-06
2.266007864370320403e-06
2.224307367394842894e-06
2.201290268362684109e-06
2.161635085887559540e-06
2.204804006486467085e-06
2.208828213918684407e-06
2.149437881398945529e-06
2.142137952241352111e-06
2.144859480856184261e-06
2.141524340382654276e-06
2.154063441520449754e-06
2.207002266867453817e-06
2.186984920038123172e-06
2.105933130328189834e-06
2.126788073588213930e-06
2.134017304920419784e-06
2.141805641475400633e-06
2.197021659229547409e-06
2.231796902045032452e-06
2.158750840226899329e-06
2.100104277446890528e-06
2.127142020541690166e-06
2.064406987466981252e-06
2.122063747490836824e-06
2.170449474321812494e-06
2.104289378460935979e-06
2.055339344205678694e-06
2.079186079839419328e-06
2.145127238653846680e-06
2.201044063191251611e-06
2.162056396156842366e-06
2.086495892609500533e-06
2.071772878333417460e-06
2.108909877616933886e-06
2.163833132477503230e-06
2.142307472860442126e-06
2.040344059725481203e-06
2.031085975276823042e-06
2.064929503621397663e-06
2.113434307028290476e-06
2.123977845244892375e-06
2.105416375063197970e-06
2.140169840598680910e-06
2.102297553327158101e-06
2.114237306511963263e-06
2.175909178718788178e-06
2.142698843832729500e-06
2.076548730845612362e-06
2.058907994120491159e-06
2.057617690711780430e-06
2.110907905794171068e-06
2.177817042154207767e-06
2.168258004278523677e-06
2.118341551456448866e-06
2.142127595247195597e-06
2.135829569342697625e-06
2.104661907847209484e-06
2.177755037667729608e-06
2.141509329413542678e-06
2.108453833794233934e-06
2.134016288533375828e-06
2.133205798783792864e-06
2.181297870120530969e-06
2.185372813115145898e-06
2.119896857400194008e-06
2.093174924109931552e-06
2.123791877330474954e-06
2.169583277707433187e-06
2.143116322063310619e-06
2.051625275243666254e-06
2.122764075801871741e-06
2.188065699165802934e-06
2.104846208964530883e-06
2.100084582602855153e-06
2.123630020432466579e-06
2.105508598940845296e-06
2.155857361454789134e-06
2.115995857549542960e-06
2.041649919986826833e-06
2.099348317008353225e-06
2.116418438337679789e-06
2.052563000222378847e-06
2.050973649180119389e-06
2.101792238225560580e-06
2.065641001481701858e-06
2.020785165120412155e-06
2.040164371196292262e-06
2.089144629621891208e-06
2.119019980818718342e-06
2.073698211299758729e-06
2.071307930561429258e-06
2.059264129254222249e-06
2.057308865975381364e-06
2.096461661851635205e-06
2.112988686477998236e-06
2.097773350907942398e-06
2.034076738992751664e-06
2.045742996362621014e-06
2.064622902442332847e-06
2.051551739420162996e-06
2.043248823235120624e-06
2.051077052472318191e-06
2.038278220485328081e-06
2.007217205208992326e-06
1.989546810772253855e-06
1.982009735548443764e-06
2.050915620361746640e-06
2.067968307700209375e-06
2.012072474921789605e-06
2.016874950983726797e-06
2.072142885882638885e-06
2.085572564108570556e-06
2.062106930634288408e-06
2.067072472401745782e-06
2.136413770347503917e-06
2.100663852859974991e-06
1.992319497799931421e-06
1.948988012985992963e-06
2.003667554840490269e-06
2.081057507276330084e-06
2.060172248225238666e-06
2.026565090482571185e-06
2.075561560509989623e-06
2.087276312920473194e-06
2.058585370238115095e-06
2.065794106891358806e-06
2.036125780321447945e-06
2.013862413892080515e-06
2.019656901525891154e-06
2.056596703073054829e-06
2.028648770663192528e-06
1.974327319432285369e-06
1.990591962570521910e-06
2.058711290203979044e-06
2.008512019743444201e-06
2.031723048704421110e-06
2.063536461609785624e-06
1.956234620939923892e-06
1.986870280300313162e-06
2.027573549113934772e-06
1.974108601683711066e-06
1.990571756781579410e-06
2.067262514551995130e-06
1.997543942049416204e-06
1.953749718869909789e-06
1.949444577472918556e-06
1.966530189968849697e-06
2.005310475315867987e-06
2.033228543401464988e-06
2.009680823079104408e-06
1.915825932961367132e-06
1.944019872112666842e-06
2.001865201209926661e-06
1.979926363374272424e-06
1.952083421900663913e-06
1.968325886663798071e-06
1.994239221086976495e-06
2.033819876936881554e-06
2.067629269788971050e-06
2.039694825131447551e-06
1.996304071180770701e-06
1.957145433207453009e-06
1.951846907874379089e-06
1.982192637105668340e-06
1.938343702908902841e-06
1.927460665098953042e-06
1.958029337841648936e-06
1.901186536828389938e-06
1.882566154091467091e-06
1.924917194462219414e-06
1.916494257314943805e-06
1.991256138467787310e-06
1.982131983672809832e-06
1.940372120428314668e-06
2.018684450764229088e-06
1.952730022798209350e-06
1.968262365654088609e-06
2.013775993327185687e-06
1.961251041148221799e-06
1.970615487276887646e-06
1.960459478720460264e-06
1.966329781566251324e-06
1.917388607613369083e-06
1.936550250960862707e-06
1.986829976410654361e-06
1.925285301393924059e-06
1.911700878463083772e-06
1.938308164216297176e-06
1.919281527194290722e-06
1.870409992295489510e-06
1.865153116280142935e-06
1.914462547751399360e-06
1.931639047801772736e-06
1.872839479885885551e-06
1.897488239857799421e-06
1.885416227140645668e-06
1.911840202248487693e-06
1.902675536172381999e-06
1.839731928469920674e-06
1.911620741617735413e-06
1.914041422555417637e-06
1.845178552974517598e-06
1.839385477228075333e-06
1.906892342527986628e-06
1.912488517759481572e-06
1.882016294970195313e-06
1.876043568901730082e-06
1.842964456046473308e-06
1.873878289635024289e-06
1.896605075321876189e-06
1.842763464588673271e-06
1.856328874610445255e-06
1.937307537311876883e-06
1.986695291159957447e-06
1.878487752324569823e-06
1.793767439077219152e-06
1.804312210286379151e-06
1.850607823689143905e-06
1.916092544367070851e-06
1.933706838445118606e-06
1.929159972093677346e-06
1.881772577786466147e-06
1.807718614142059752e-06
1.815251010596501105e-06
1.884753786242844566e-06
1.876979723066944843e-06
1.820323901215531716e-06
1.836379295455219719e-06
1.906179868897876402e-06
1.946263753328163454e-06
1.928873152031554398e-06
1.829843348613940016e-06
1.807396640349338978e-06
1.872865524768390998e-06
1.855710350952680334e-06
1.852723293661127179e-06
1.905549668064634305e-06
1.867115321548850324e-06
1.829539857758659109e-06
1.782674285984464990e-06
1.738122261726973331e-06
1.840201507702324821e-06
1.908484063234339204e-06
1.869569640338287856e-06
1.838448106455141574e-06
1.882871227757220484e-06
1.880149243282804837e-06
1.848212566461357242e-06
1.802291187291300128e-06
1.751692639921775321e-06
1.785991327155807598e-06
1.856978401068557648e-06
1.875023907929865413e-06
1.814048443659702490e-06
1.832418983672722417e-06
1.829960015588470592e-06
1.825900196297913380e-06
1.817508259581968768e-06
1.793889021715938903e-06
1.869611967052348925e-06
1.847268064410747944e-06
1.766261070380479952e-06
1.729084620015817916e-06
1.781612850401414253e-06
1.871670230288231353e-06
1.878750919010579716e-06
1.835452736038090555e-06
1.789566658144964134e-06
1.822462119075184801e-06
1.809864430311875583e-06
1.805688124078236240e-06
1.894237185618984261e-06
1.873001914914334438e-06
1.785509876478819181e-06
1.786765347820181540e-06
1.806362751655294185e-06
1.777663818760976707e-06
1.773750166727662425e-06
1.763182015626243851e-06
1.758998236232939535e-06
1.832782866014924666e-06
1.839280866606088239e-06
1.803771946045931079e-06
1.770738150332210291e-06
1.774029662706167665e-06
1.818226668393334128e-06
1.857738240659100932e-06
1.875458593502872150e-06
1.846627380250732801e-06
1.778647315889765769e-06
1.768859359076113721e-06
1.812652009299819915e-06
1.758245099021873958e-06
1.750657601070254038e-06
1.801707816972296438e-06
1.851392117401287854e-06
1.836572398612207837e-06
1.765759022761378967e-06
1.746065557517259510e-06
1.787425414213201474e-06
1.810096615391172460e-06
1.796158761989813126e-06
1.839474041822091521e-06
1.795029318299538817e-06
1.735692251793283743e-06
1.751895064388518130e-06
1.780387074040305265e-06
1.813954830233964011e-06
1.799713686809374276e-06
1.751017934945288440e-06
1.760763299548138209e-06
1.769081063368750236e-06
1.723984893254226428e-06
1.731502891296700466e-06
1.766349487526411471e-06
1.790973921885582090e-06
1.788295197455014810e-06
1.789841643966710414e-06
1.766690764661294204e-06
1.749433322843370902e-06
1.816410289709591303e-06
1.766251025581896431e-06
1.716521559250547646e-06
1.772380393256916623e-06
1.718809594995855398e-06
1.701081237401690470e-06
1.723670005824227267e-06
1.729329130978774425e-06
1.771475217280554139e-06
1.761029428149353061e-06
1.767048309986374940e-06
1.789090371878993893e-06
1.741554062385525767e-06
1.663195571200677502e-06
1.682981859293053673e-06
1.770114749266484011e-06
1.749264397863157752e-06
1.717633004350451359e-06
1.731319389656311596e-06
1.724913408974143509e-06
1.717234511474914629e-06
1.723493756382294665e-06
1.717381737991606004e-06
1.708662009848498086e-06
1.727027403047694443e-06
1.699501863774862008e-06
1.679469269250255023e-06
1.715414205855225754e-06
1.717318676434391784e-06
1.730967678119414800e-06
1.725718099801290372e-06
1.686470298853308094e-06
1.738742361247803518e-06
1.764376611197493529e-06
1.723414420464245091e-06
1.729552557403286452e-06
1.719891438830117176e-06
1.704000325950489472e-06
1.712057571466695271e-06
1.747853596771643249e-06
1.762571189622465095e-06
1.728536440207258264e-06
1.746183387543480149e-06
1.674964076561561007e-06
1.623846496489040739e-06
1.708414426592004083e-06
1.728395522513845656e-06
1.736745465630407763e-06
1.762632786503795288e-06
1.707569968411067710e-06
1.673164937171358680e-06
1.746557890354428085e-06
1.774254820434654649e-06
1.706813884453847535e-06
1.635784064567075508e-06
1.689950647510378994e-06
1.739994786221311288e-06
1.693724015716079279e-06
1.697362570199900416e-06
1.738461323738623476e-06
1.760119450070285660e-06
1.720236588160164204e-06
1.681845563432877393e-06
1.681201794059240044e-06
1.707909556161863684e-06
1.731797521277656649e-06
1.734820673765141192e-06
1.716437750557423621e-06
1.720096305434533296e-06
1.719551440128221781e-06
1.678262272879225100e-06
1.701964694541818821e-06
1.698540885582088766e-06
1.690539928168013802e-06
1.702686562572005563e-06
1.735368067632159148e-06
1.761805979934606622e-06
1.758834605691027117e-06
1.714807275679960465e-06
1.686985621536070785e-06
1.717943781037808792e-06
1.693612767094017707e-06
1.666375888207797546e-06
1.648900585517711096e-06
1.700134872882154013e-06
1.707123632911209347e-06
1.746351069992717086e-06
1.803606900219752553e-06
1.735571030416969650e-06
1.673126918014747841e-06
1.690789963379688752e-06
1.737305699198353410e-06
1.716020708565164004e-06
1.631957474277501657e-06
1.600796767664307413e-06
1.650644077225429807e-06
1.693691980695577425e-06
1.696887669917267713e-06
1.681955650294138336e-06
1.690019008560733313e-06
1.640541792746195356e-06
1.666192269560804677e-06
1.702171276670298859e-06
1.686647542586728032e-06
1.688055557635483311e-06
1.677791788485095469e-06
1.662414029218638816e-06
1.616102000020457038e-06
1.627200733535680230e-06
1.617171428082477782e-06
1.622871893108835645e-06
1.671871129259586184e-06
1.640630805406579682e-06
1.602163439514421031e-06
1.588483696926236094e-06
1.658117459062632972e-06
1.697431275344029730e-06
1.634080195482028872e-06
1.654714896349912961e-06
1.709156540204514817e-06
1.624500666826132994e-06
1.609984450089852160e-06
1.648266151973868603e-06
1.648896735011579698e-06
1.703526127057939689e-06
1.647841741573744576e-06
1.618589048189566746e-06
1.662150823431571081e-06
1.634823536838810202e-06
1.630903853467610706e-06
1.657087110224200750e-06
1.574318684504776495e-06
1.512557167665577400e-06
1.594560635903988905e-06
1.673965528198804434e-06
1.664592373673479586e-06
1.643695253971161887e-06
1.665533300514354899e-06
1.668577081065948902e-06
1.640030669798438820e-06
1.646132028309772160e-06
1.629837382309462555e-06
1.617431142832085845e-06
1.652336921540184713e-06
1.678651668432451959e-06
1.656096543700715595e-06
1.623581082253758780e-06
1.626045040716542743e-06
1.630100320788630622e-06
1.637679991037635955e-06
1.603612624658999508e-06
1.601816537472664519e-06
1.657641495952114249e-06
1.687575230423766649e-06
1.667291656623315156e-06
1.610762027508468055e-06
1.637555078132439418e-06
1.705713247322132048e-06
1.657198895830049412e-06
1.634563863067957325e-06
1.638714845335245093e-06
1.648627193213382047e-06
1.678165403610428956e-06
1.645944303491329162e-06
1.614244950088300158e-06
1.622760629146436286e-06
1.613527166060589285e-06
1.606534441550783693e-06
1.615019980625422710e-06
1.576518565521654313e-06
1.567259680167080290e-06
1.617470895116186194e-06
1.664093352009345848e-06
1.650635212939595819e-06
1.620301213924446071e-06
1.588779549522339353e-06
1.579053188217363125e-06
1.576560495721314014e-06
1.589693350822469222e-06
1.640591342710006892e-06
1.689433618014666855e-06
1.673470632933258498e-06
1.607790846213806704e-06
1.639394814309944136e-06
1.676652722028457127e-06
1.658955759332378741e-06
1.633615378675102202e-06
1.606136929689202530e-06
1.643299483564222339e-06
1.671609653072239400e-06
1.654241880964330347e-06
1.651005518349844783e-06
1.675985383872142758e-06
1.654643923321433110e-06
1.611737308789629717e-06
1.605689949629086288e-06
1.563788588747056235e-06
1.614452205714632922e-06
1.664425941395080600e-06
1.601910338592304819e-06
1.566835779956758079e-06
1.523759035629803381e-06
1.512011926021279741e-06
1.557924257079749794e-06
1.554961095800080161e-06
1.609275547033901979e-06
1.658936139363865264e-06
1.591639668890599495e-06
1.563493174952847009e-06
1.567004850787124855e-06
1.552988007507843270e-06
1.546590204026880994e-06
1.547540992800615381e-06
1.571154412449453364e-06
1.581593896394069705e-06
1.589242328364060250e-06
1.590234545779792814e-06
1.555816000747686584e-06
1.564577847204758803e-06
1.562669632288124866e-06
1.574746523504382738e-06
1.607106807767639762e-06
1.581358680595446635e-06
1.609962210583511648e-06
1.632799647407533332e-06
1.605513170879352594e-06
1.586987923899510590e-06
1.542584256174206851e-06
1.586698233900675156e-06
1.587799669624471474e-06
1.520391656175407920e-06
1.534767132213864487e-06
1.511368116828990307e-06
1.509231564567809202e-06
1.569955193969188429e-06
1.565071698644457279e-06
1.549958322085610882e-06
1.609993511314723254e-06
1.621380880607424207e-06
1.600403870539166137e-06
1.605919881866964441e-06
1.564606178549997324e-06
1.565600680206795492e-06
1.654350836374034029e-06
1.638605046963928109e-06
1.570666755980119667e-06
1.565661868547120238e-06
1.543820932200588263e-06
1.508032219240632836e-06
1.515235119022779823e-06
1.554452501802872321e-06
1.545759311334947302e-06
1.537790347233258205e-06
1.574148166892058375e-06
1.554814042137916269e-06
1.545113393722735332e-06
1.526507554483183165e-06
1.508133336463423607e-06
1.535183263247392374e-06
1.561212729622878901e-06
1.557731129984092280e-06
1.522739311400925077e-06
1.515772880106741866e-06
1.492205556271361529e-06
1.498720168727353588e-06
1.534818696765251873e-06
1.513573963577042568e-06
1.487933539646942149e-06
1.486436511168092905e-06
1.476781067273299229e-06
1.511833641436569918e-06
1.533354111751162886e-06
1.525998301550110164e-06
1.554949868331388493e-06
1.547089636277815870e-06
1.510379174355701557e-06
1.527693646555713787e-06
1.544291929943302294e-06
1.530765357189435988e-06
1.507119997385340011e-06
1.518777394148218611e-06
1.568533813248051737e-06
1.536376909318469149e-06
1.481136312178268780e-06
1.468561332319304876e-06
1.462667079486513172e-06
1.439362919046814022e-06
1.490487161855305573e-06
1.541179731537734225e-06
1.486668310274790744e-06
1.490859113283036280e-06
1.484632727615895622e-06
1.464247837560392645e-06
1.488465926247402738e-06
1.518374837296785978e-06
1.507443768936755667e-06
1.449017534115270480e-06
1.430317670680815679e-06
1.425307533792606468e-06
1.481020766917921170e-06
1.504910264489528026e-06
1.445495548716861258e-06
1.443151598036748076e-06
1.506832049230117909e-06
1.521716824247370907e-06
1.496136989168375524e-06
1.521137461698064180e-06
1.474810019202353920e-06
1.450503409221764981e-06
1.512645673351321430e-06
1.492723942160045546e-06
1.487897165044037417e-06
1.506011384477743379e-06
1.480228931926449328e-06
1.497276274516250866e-06
1.504028912041216596e-06
1.498425626611104328e-06
1.500277825095512689e-06
1.502707274103696684e-06
1.478991618580764782e-06
1.459660349457380882e-06
1.474790632280551238e-06
1.405110482853066801e-06
1.389393697338824713e-06
1.415950809747093058e-06
1.419629421754640742e-06
1.489353494455606688e-06
1.491117260775124655e-06
1.457819998262419654e-06
1.491271677116018613e-06
1.470262291973401194e-06
1.455133430187355835e-06
1.458606840808488853e-06
1.445541051866275749e-06
1.451080062127111118e-06
1.451025220937690211e-06
1.426194373424079984e-06
1.367682313573900346e-06
1.407022736870624437e-06
1.425311678361080770e-06
1.427077602329599500e-06
1.446225201906433524e-06
1.440833972315807368e-06
1.452564667427136183e-06
1.487305942879474407e-06
1.510824068498701935e-06
1.485843949080715994e-06
1.469821448927434771e-06
1.516781183999391791e-06
1.534244806239149558e-06
1.490900535674004364e-06
1.484144692834518698e-06
1.447302129385952988e-06
1.419864248828941238e-06
1.465977222705050303e-06
1.521617938850517668e-06
1.517174051234242147e-06
1.478902784117350779e-06
1.424446569395749167e-06
1.456092821180565852e-06
1.518628969838123966e-06
1.466032783902838909e-06
1.402520714052010031e-06
1.412518440727725820e-06
1.419310952885682459e-06
1.410200247853398199e-06
1.469405440237784280e-06
1.456057215113011386e-06
1.412184092073313988e-06
1.451147652260075564e-06
1.447125238340823346e-06
1.464737422519144949e-06
1.478435575859627147e-06
1.458854730716148380e-06
1.473779076571602492e-06
1.506752198277066749e-06
1.492574885530804806e-06
1.423626072956916138e-06
1.431830651327429807e-06
1.428876832636583393e-06
1.396526198787148616e-06
1.472897661689424679e-06
1.531467745142125207e-06
1.446047348376767478e-06
1.395533051810086170e-06
1.432042381181177712e-06
1.432038602719824125e-06
1.437184972754199293e-06
1.417095929953276402e-06
1.461021875037491069e-06
1.499034950735290991e-06
1.438892690403549637e-06
1.413668338957866400e-06
1.417057168604120000e-06
1.487254456689748985e-06
1.486563216337139718e-06
1.398117633509038550e-06
1.433558466934483833e-06
1.479061881573787588e-06
1.425705219395635902e-06
1.422528262796862301e-06
1.480337895868030226e-06
1.521362146555563260e-06
1.477069344207580439e-06
1.402360150170259744e-06
1.393209703780029042e-06
1.412490921753667493e-06
1.452288632823088494e-06
1.404907878513225604e-06
1.363937609576913854e-06
1.404363739993471518e-06
1.421394276285841060e-06
1.386713834422545343e-06
1.375290807523609078e-06
1.449081763933633429e-06
1.429816280230414382e-06
1.402239534157508469e-06
1.393693667986443025e-06
1.406952902278094973e-06
1.460936796431183951e-06
1.432721446070050404e-06
1.459850022999199200e-06
1.486065020664713770e-06
1.473862130316698248e-06
1.495214265468987392e-06
1.517310714107753783e-06
1.517904862393593302e-06
1.455698383633974994e-06
1.407887532350202156e-06
1.406602016505174384e-06
1.426265428516408417e-06
1.457166070123970421e-06
1.457662645918401353e-06
1.437253284979946323e-06
1.426211211872604564e-06
1.411546686819802856e-06
1.424641105495573582e-06
1.460107825320373604e-06
1.406075706648006187e-06
1.395566157360174269e-06
1.409743267885496040e-06
1.371948520013650549e-06
1.416678312883526325e-06
1.432567875318972799e-06
1.405322969304034757e-06
1.427756382033918878e-06
1.390249155561783118e-06
1.385041250452841603e-06
1.426431498499474924e-06
1.423781757876031361e-06
1.397103004241540578e-06
1.393486346911506659e-06
1.384691764283258233e-06
1.366064103022611596e-06
1.389689765722185843e-06
1.421795702074031698e-06
1.394675012765402215e-06
1.373533851555805164e-06
1.445484446143057385e-06
1.432333453596211398e-06
1.410130441629750838e-06
1.391479875410764697e-06
1.371186400187132344e-06
1.384595743434834912e-06
1.371124042439411745e-06
1.412890271037951124e-06
1.426246225692704888e-06
1.397941959978647093e-06
1.431669879214016101e-06
1.461328865732388185e-06
1.374879166077507306e-06
1.341541206736894909e-06
1.429683700660695231e-06
1.430740054119553562e-06
1.417273754271620011e-06
1.430728662314197043e-06
1.419020344356078027e-06
1.389040611356875517e-06
1.396657249410683435e-06
1.407676077347297087e-06
1.399833148171527659e-06
1.414400742570428731e-06
1.406480210752283206e-06
1.420349521988682842e-06
1.427546769033211765e-06
1.418140422584906863e-06
1.441045936047481522e-06
1.439941615713340705e-06
1.437926927012756722e-06
1.468207768344340062e-06
1.472979040723645139e-06
1.433610737202258985e-06
1.396216912408986695e-06
1.401847170002965331e-06
1.410507767436916530e-06
1.407386673094686961e-06
1.385470669547577706e-06
1.392169861608698023e-06
1.421777309616356278e-06
1.466868628345342537e-06
1.443485207294403924e-06
1.426405667490147398e-06
1.462689544826021624e-06
1.415616196955888048e-06
1.397470242905909582e-06
1.424504041248720027e-06
1.412402962662664969e-06
1.352926973365131032e-06
1.402280637703196233e-06
1.430971718998976305e-06
1.400524401945290119e-06
1.401585009567450658e-06
1.408124281392956164e-06
1.411535722063339157e-06
1.430302998450876232e-06
1.437099747673911701e-06
1.422537305767099132e-06
1.422714323854565317e-06
1.375905230633075758e-06
1.378708761404453091e-06
1.417400875887113564e-06
1.400523059360075270e-06
1.381161393403044149e-06
1.406585161509304044e-06
1.369394356148464369e-06
1.335481458479273516e-06
1.329310176908907420e-06
1.312197191052912440e-06
1.327089326631134411e-06
1.402160153330090304e-06
1.447241837091611405e-06
1.436184710545870514e-06
1.406588077188874011e-06
1.369617207301018818e-06
1.404014589445709909e-06
1.415682267693527707e-06
1.399820967454588459e-06
1.384859519129575795e-06
1.325699198557116990e-06
1.357730267046683517e-06
1.413251807196733430e-06
1.380216860547543378e-06
1.370912104300628240e-06
1.352196161743860412e-06
1.343657447393169036e-06
1.352082768362278854e-06
1.360923250466367258e-06
1.374512808269240658e-06
1.367252182728641450e-06
1.342024678834360882e-06
1.338907379440006284e-06
1.362754124184207988e-06
1.379122258752922202e-06
1.386454101122865336e-06
1.358387777625273593e-06
1.366295985947926105e-06
1.374524521043439282e-06
1.332578052867878600e-06
1.323624942512234251e-06
1.338993470973656368e-06
1.272188342477275252e-06
1.248033764664614060e-06
1.309598418019425754e-06
1.335960066063816714e-06
1.321570889628149195e-06
1.270609991219254995e-06
1.243358991700598769e-06
1.246745467173592135e-06
1.239965055024540623e-06
1.252112831049095200e-06
1.298934062720777250e-06
1.301280929217256643e-06
1.299095676953917458e-06
1.292866803332323112e-06
1.263979825203828387e-06
1.248464163131586685e-06
1.217704985172511795e-06
1.227800103464799562e-06
1.246355086820343958e-06
1.273193597585909530e-06
1.277512829166107080e-06
1.240868161516385873e-06
1.244618051880421565e-06
1.252692285990670207e-06
1.282435715159926870e-06
1.267160777780064443e-06
1.203999427974654098e-06
1.187964331036646661e-06
1.201501872339194628e-06
1.200569492667892116e-06
1.225886276140494567e-06
1.230241919090978124e-06
1.195626680185859828e-06
1.191367605078424505e-06
1.178318050169815124e-06
1.180586045177874866e-06
1.148833299168891700e-06
1.128880218780977855e-06
1.186931822982712425e-06
1.162708894416033545e-06
1.168000145286618029e-06
1.206746984067530543e-06
1.166475135371831881e-06
1.147217558487975424e-06
1.149097793195160918e-06
1.153068324280572143e-06
1.150112072822910050e-06
1.179656691905689374e-06
1.161426234264587141e-06
1.114857414119888628e-06
1.151928422523200511e-06
1.145458474473051819e-06
1.142381906927274147e-06
1.163132308551952100e-06
1.128239937574144534e-06
1.126310819321021131e-06
1.107105044679368956e-06
1.087895046209994314e-06
1.084300085244708380e-06
1.088594429160859876e-06
1.122376333140369937e-06
1.135345082146777905e-06
1.098861233368724513e-06
1.035533270339047872e-06
1.031925372597760836e-06
1.056417627624484623e-06
1.062996349655204781e-06
1.059876500304059094e-06
1.074985912604750621e-06
1.090582835257386501e-06
1.057725121051469341e-06
1.034276090300712868e-06
1.053340167386006736e-06
1.043741356456312262e-06
1.016244506585075290e-06
9.973608258208311016e-07
1.010321665978228201e-06
1.035530359142304911e-06
1.048616536326835772e-06
1.001692248658869363e-06
9.403854099877557595e-07
9.630364748753845104e-07
9.960313883671106554e-07
9.897289446103130630e-07
9.635620090152441732e-07
9.755084075008329230e-07
9.967119763475411692e-07
9.815915796505470329e-07
9.738433398624966779e-07
9.488619041092039469e-07
9.075696837997143332e-07
9.076126043495085401e-07
9.533231076011681980e-07
9.848495066527444365e-07
9.428051552677339432e-07
9.292977445449024480e-07
9.339792598227938437e-07
9.152549352415241936e-07
9.331801498752777970e-07
9.139665025334695965e-07
9.114437804541928982e-07
9.104334509753592875e-07
8.816050759353406247e-07
9.062106250150720021e-07
9.219111947990128145e-07
9.256559502170536398e-07
9.159287982370424390e-07
8.697540828109691434e-07
8.561818590887961593e-07
8.460853017877173233e-07
8.413594978434842363e-07
8.804708923355391338e-07
8.859102368848935521e-07
8.543519448628247994e-07
8.359371732963321160e-07
8.550945330017324420e-07
8.488751014579568649e-07
8.252947640100952797e-07
8.459031706387945383e-07
8.354248836106752099e-07
8.075700863457383272e-07
8.140348446359169067e-07
8.264762494091162503e-07
8.303827326044820574e-07
8.274151486639070797e-07
7.977289040734371528e-07
7.878431903076379959e-07
8.088444848658401445e-07
7.966975390912532947e-07
8.027028030857663853e-07
7.870075926005059711e-07
7.518550261044665519e-07
7.486633243610526336e-07
7.980959833036574666e-07
8.216502440270593548e-07
7.785711174554050323e-07
7.696874999785967373e-07
7.511522394904392450e-07
7.373530678768263021e-07
7.540503753265312966e-07
7.375360671533865485e-07
7.266724459068381948e-07
7.336706584642632409e-07
7.321538934152423266e-07
7.088385197282555958e-07
6.986707159009611478e-07
7.289799179677696822e-07
7.327609805591729423e-07
7.207782548596367368e-07
7.091687076252076295e-07
6.902942786631020486e-07
7.130902389928758788e-07
7.280445272960409898e-07
7.200524156159109727e-07
7.318836140220983421e-07
7.126601119448205809e-07
6.769287110497434888e-07
6.633014088135233602e-07
6.719404883654427205e-07
6.729952711914217723e-07
6.581467690539348556e-07
6.722564702770390319e-07
6.786664838797625408e-07
6.605629589942116619e-07
6.605393140472260677e-07
6.528858696793434145e-07
6.434504098966016951e-07
6.453905308349548407e-07
6.413380124772924108e-07
6.325914462884457210e-07
6.306990740596793794e-07
6.372840863667407007e-07
6.274632276038296062e-07
6.185733205048689977e-07
6.262755667447575601e-07
6.359595773583543738e-07
6.350252747821537687e-07
6.236463120941738824e-07
6.372144222742349897e-07
6.145782335427332217e-07
5.985831803721982927e-07
6.125945071394939904e-07
6.093577017435310501e-07
6.164930629304855714e-07
6.021405265810247577e-07
5.847358092131579301e-07
5.793413094042896019e-07
5.822516891899479870e-07
5.638852579653551938e-07
5.394083237049461239e-07
5.660178717123130866e-07
5.808446874745555162e-07
5.844734543353335951e-07
5.672787748662469709e-07
5.342458605718861793e-07
5.367965705761822387e-07
5.448656878077764703e-07
5.364165856238373123e-07
5.312827233057208800e-07
5.419628500713585874e-07
5.618598673449040577e-07
5.591918474665136094e-07
5.247933154317596237e-07
5.097328360696592118e-07
5.183226079952321932e-07
5.168488775454543063e-07
5.242951975431586571e-07
5.265564663837168471e-07
5.092786173117585007e-07
5.060661970389810915e-07
5.149614045532671090e-07
5.083272867986457151e-07
5.122116078913762981e-07
5.150504466624532179e-07
4.990802899675687887e-07
4.922233171496352638e-07
4.801696466842957668e-07
4.966775490275794200e-07
5.105194668513678666e-07
4.928103844669946156e-07
4.741204934401029683e-07
4.764082826832780568e-07
4.875687795242799719e-07
4.856479767279669298e-07
4.791581553199193030e-07
4.683152627339957842e-07
4.633529912487396163e-07
4.692778712255754456e-07
4.739199254907545219e-07
4.743179735208335520e-07
4.589375789358352008e-07
4.503358242005258257e-07
4.506617299364385573e-07
4.372213317040558547e-07
4.449327838608927205e-07
4.587417766860135993e-07
4.534314187128751705e-07
4.406109495225692220e-07
4.270600407386552405e-07
4.248348114629334246e-07
4.335135687902634173e-07
4.377558813722443626e-07
4.300875059072004609e-07
4.284290887950423886e-07
4.253978172774102318e-07
4.203096014125001929e-07
4.204256566078134044e-07
4.231768868615587035e-07
4.239330226944748114e-07
4.200129804828138330e-07
4.234924080441565578e-07
4.136167595618811219e-07
4.068159787140687933e-07
4.099056585761146684e-07
4.004946049272184131e-07
3.907206800517976255e-07
3.858294111737372990e-07
3.842860122818425846e-07
3.818984532596110439e-07
3.960658410011871961e-07
4.015292985755748398e-07
3.829336634260951081e-07
3.635855195278792306e-07
3.614015324771906144e-07
3.767946025695385404e-07
3.777126895587437738e-07
3.779844661020261257e-07
3.938458572554580984e-07
3.932695839505621810e-07
3.777822226514018990e-07
3.601718796550670797e-07
3.581479794401720417e-07
3.583806345819066921e-07
3.471005347169344133e-07
3.498026740553964123e-07
3.489844561474596579e-07
3.552561013049062489e-07
3.671709040039449189e-07
3.524696982111363512e-07
3.335119564955735944e-07
3.361731758117566206e-07
3.335005125935867329e-07
3.249657014402447394e-07
3.304683969076522618e-07
3.288685374511032180e-07
3.245765919836599247e-07
3.265358951199151387e-07
3.241017536197996336e-07
3.101476652378319306e-07
3.102933317748424145e-07
3.259913066586892907e-07
3.236977108326227708e-07
3.095380947475625056e-07
2.988457029540466455e-07
3.071316879623880381e-07
3.113842747537196872e-07
3.038373375233808916e-07
3.024006071136361266e-07
3.021149864135000753e-07
2.980486829663077152e-07
3.004346967066873028e-07
3.008093526643532293e-07
2.931824440405338687e-07
2.931291259795060752e-07
2.920827984257058329e-07
2.897837182685020117e-07
2.922816918321175577e-07
2.859876585051416074e-07
2.778863220418635523e-07
2.829607293806212277e-07
2.833628958683453920e-07
2.788221971283535298e-07
2.765746772489047803e-07
2.795803824175152738e-07
2.892155832198767928e-07
2.751578921493100048e-07
2.625942984264666872e-07
2.661332523828028879e-07
2.633946214326687825e-07
2.578510841550398097e-07
2.569726662653214111e-07
2.620241543357159438e-07
2.657891370147172960e-07
2.668183489577973207e-07
2.595456680836900053e-07
2.592238567427015957e-07
2.551769380076089459e-07
2.460189909786804666e-07
2.518335261485911036e-07
2.453639134017169439e-07
2.393589404875208906e-07
2.443439339073361370e-07
2.424297916053869582e-07
2.404408851896584410e-07
2.442122452122032256e-07
2.508447409195564678e-07
2.391802682738668427e-07
2.300583195143410374e-07
2.284260147833071196e-07
2.305208383008843915e-07
2.305112662885074462e-07
2.307904384050699932e-07
2.294424965610296488e-07
2.243991205657960736e-07
2.291560079543276856e-07
2.201670509396421677e-07
2.138017499259873900e-07
2.126508662886449061e-07
2.080599758644205619e-07
2.161914583272254775e-07
2.254461392744520096e-07
2.187803622606649602e-07
2.180811609553643357e-07
2.182299568360915466e-07
2.120349898573975259e-07
2.129314403236980056e-07
2.101102375430748097e-07
1.999100133477853114e-07
2.011814344594329398e-07
2.058982592311854089e-07
2.001038001392004603e-07
2.015375364043380583e-07
2.050437791390796719e-07
2.054806971549796048e-07
2.056996533041366104e-07
1.995704423462291591e-07
1.962927251422643231e-07
2.001006621288100913e-07
2.034421218380918710e-07
1.942416037860034714e-07
1.837198042747109799e-07
1.886072183203624052e-07
1.962026350736076126e-07
1.947717450989560204e-07
1.887488041670411129e-07
1.828899616500542270e-07
1.829918338771360265e-07
1.841268889968370327e-07
1.787817467745176601e-07
1.788584860069481735e-07
1.805478433996044120e-07
1.868174758099538951e-07
1.859184025289334165e-07
1.799552066535969382e-07
1.763113489968368267e-07
1.745803698226410262e-07
1.718082087253208366e-07
1.735969632042156342e-07
1.746997820032500912e-07
1.715518755733826182e-07
1.703952024759351106e-07
1.669279992477041915e-07
1.693460693532046114e-07
1.678321128773959281e-07
1.686383802616003352e-07
1.665559837206527634e-07
1.627348920171636268e-07
1.692486788438856166e-07
1.700373052107732670e-07
1.594522522528007732e-07
1.580753966461245654e-07
1.600087417213513637e-07
1.579196353807233104e-07
1.591567126069942800e-07
1.593663243718264301e-07
1.594654529370721036e-07
1.604627047607320795e-07
1.599992111537376181e-07
1.561527967419183653e-07
1.534382065094940038e-07
1.548736484101067059e-07
1.549013109457861939e-07
1.538371165906981725e-07
1.543493847680651422e-07
1.488820807423761454e-07
1.436510599236132185e-07
1.446917126775367811e-07
1.483427106193403271e-07
1.499321466846869820e-07
1.470236483595116735e-07
1.430374817181420448e-07
1.402965719858737253e-07
1.399295370781512543e-07
1.444018110463481085e-07
1.450015023880095246e-07
1.426555461001116955e-07
1.453933315913693333e-07
1.388226715587393770e-07
1.318718776392416388e-07
1.340970334309841281e-07
1.371456541906776960e-07
1.384945844359615814e-07
1.382262631106684388e-07
1.382785413293906450e-07
1.377682290281610960e-07
1.352234206835248115e-07
1.320062196643280179e-07
1.323753338821154996e-07
1.334041174506662045e-07
1.289829969407135435e-07
1.260930366800614066e-07
1.287636111431075060e-07
1.271246514039501446e-07
1.218390163267799527e-07
1.221686834518192343e-07
1.219870282812417140e-07
1.204453453062292227e-07
1.182370312208063836e-07
1.153143184686780584e-07
1.163588291332033077e-07
1.182896583868715247e-07
1.175261723667188033e-07
1.192671933621851378e-07
1.220577362414908026e-07
1.191066589065737114e-07
1.145543016074359283e-07
1.151370729043632775e-07
1.152514427404246719e-07
1.131542332010386843e-07
1.132494639705969977e-07
1.122640385100137155e-07
1.141087418070429797e-07
1.094973234016772227e-07
1.039336038102201264e-07
1.075033240784091556e-07
1.100707698411248553e-07
1.089157041860893457e-07
1.064865964007327261e-07
1.073231113658407362e-07
1.076169396847974782e-07
1.039975728480318226e-07
1.022993005399702803e-07
1.029748692301823501e-07
1.032577976376654630e-07
1.030206621847004687e-07
1.059512660630339344e-07
1.075521513929975996e-07
1.009031901041204676e-07
9.861681509916904862e-08
1.013541055724519370e-07
1.016060612688069907e-07
9.991040734917013530e-08
9.434354730131914519e-08
9.476001047694134901e-08
9.659442059073463381e-08
9.349078779748348666e-08
9.360442922259589438e-08
9.404564362137092522e-08
9.009346860659172814e-08
8.640852762410673436e-08
8.632998549191127852e-08
8.527876465218422410e-08
8.529821875236522035e-08
8.755417844622298001e-08
8.897470476322002900e-08
8.786776637878475757e-08
8.398049397412573112e-08
8.082642085768283823e-08
8.085580236137460550e-08
8.295379555647150348e-08
8.083048383091849776e-08
8.121442189107909101e-08
8.169373024911833569e-08
7.777811369382963122e-08
7.796515240584619421e-08
7.770253026633044550e-08
7.720764785429276295e-08
7.913517783359179870e-08
7.688392577886034226e-08
7.446914242258456757e-08
7.547891499148233575e-08
7.465822952970079134e-08
7.450568387553710854e-08
7.383371572469867503e-08
7.178166877926472688e-08
7.066208157845379851e-08
7.249416959216406013e-08
7.366387509423236269e-08
7.046823931492720665e-08
6.895332084796250457e-08
7.075578392311677721e-08
7.114690428035815566e-08
7.020567571457557519e-08
6.788971960447033985e-08
6.427252173258176812e-08
6.337496362713426870e-08
6.702756360641854726e-08
6.738376234931015379e-08
6.475955273423249268e-08
6.349979819659617630e-08
6.278427996522442526e-08
6.323583804780977471e-08
6.233636944833429907e-08
6.207054076814580362e-08
6.305788324413519144e-08
6.213164669510732095e-08
6.077484769377546524e-08
5.908827200683246566e-08
5.844775216111049269e-08
5.780463147975479466e-08
5.713536918940869373e-08
5.822203914975982503e-08
5.915960636404255997e-08
5.870108930947737987e-08
5.796221453553379681e-08
5.886352027052584863e-08
5.749176317661288451e-08
5.590713948625792481e-08
5.599415078374373053e-08
5.372591909849866039e-08
5.341919239525198185e-08
5.304958898186988172e-08
5.068012724458007396e-08
5.056074909862853091e-08
5.169621759150692475e-08
5.211296893040679191e-08
5.145629893634541480e-08
4.966240574289556516e-08
4.942383333914500018e-08
5.060807689672406563e-08
5.017508891939894164e-08
4.973185233459343682e-08
5.025003583426880715e-08
5.038012346172145265e-08
4.928057699798090889e-08
4.680286856859741161e-08
4.606619927746589550e-08
4.626857952972840027e-08
4.617858277494524731e-08
4.484198355712483352e-08
4.437097802340203836e-08
4.471240534814092113e-08
4.411271926657478044e-08
4.538330024500819734e-08
4.601932411413274051e-08
4.415564618414773688e-08
4.321740467466991391e-08
4.324636451601513746e-08
4.209502167749182927e-08
4.226259856128884110e-08
4.223233987849840421e-08
4.169968673988190499e-08
4.183477628279902092e-08
4.167274365863475363e-08
4.080354471583487538e-08
4.045251143656431270e-08
3.939550042797844827e-08
4.032994931686822757e-08
3.992842848373608518e-08
3.742408265411272763e-08
3.662319622331817791e-08
3.698330209539141918e-08
3.795712266209737806e-08
3.739151584004263166e-08
3.574593906726585593e-08
3.572757712990197354e-08
3.659114619459626415e-08
3.596616175560812279e-08
3.567870434627063201e-08
3.626942963133069325e-08
3.573056239598970623e-08
3.476794461998256230e-08
3.472268059089000190e-08
3.424510332207260800e-08
3.303534120350265387e-08
3.165921754941279920e-08
3.187373450010527145e-08
3.187873748687615537e-08
3.139211586506785470e-08
3.110866207773621278e-08
3.054687349719955013e-08
3.067350493084318599e-08
3.116717624526319442e-08
3.200009786250577403e-08
3.132100507058007709e-08
3.104601895313943245e-08
3.155818846060224037e-08
3.014118179926167191e-08
2.939487163397477766e-08
3.005142129338062862e-08
2.992121702096177588e-08
2.830140299380741080e-08
2.752496768319184010e-08
2.818935946823157497e-08
2.826989813181826985e-08
2.750480601050700182e-08
2.815483792186643935e-08
2.881500627394304702e-08
2.736415902699327949e-08
2.691238721978178684e-08
2.742892854934123322e-08
2.667842669157209605e-08
2.507689480878979295e-08
2.601434301650057969e-08
2.684742242961785806e-08
2.573896942322960716e-08
2.579254830674616217e-08
2.544540130490286269e-08
2.495460022820353269e-08
2.476427986648484600e-08
2.474510648954523124e-08
2.488121874467199634e-08
2.507004683615121781e-08
2.490793265742979215e-08
2.487495389613998443e-08
2.494168498469355690e-08
2.396109944932000929e-08
2.280210084888887593e-08
2.243828754631722018e-08
2.298108325412144065e-08
2.275586259506502520e-08
2.256170009352741013e-08
2.292938332759898815e-08
2.222869076478115167e-08
2.168560057414827139e-08
2.240167098258408811e-08
2.227605453090719621e-08
2.144863569862246340e-08
2.092007007645890851e-08
2.094005877499752279e-08
2.100528875640057176e-08
2.077192627439594463e-08
2.044305921032850684e-08
1.987499631451872848e-08
1.993863795147936319e-08
1.942277464417355458e-08
1.957820545587040336e-08
1.969626904935648695e-08
1.912851507437714883e-08
1.947688187545774979e-08
1.994055616800247395e-08
1.982626867418207473e-08
1.944920338339558961e-08
1.900320310286400208e-08
1.821981497786171953e-08
1.800308759598083257e-08
1.791705105888637299e-08
1.767004201955807899e-08
1.735030876789835030e-08
1.710145604366673071e-08
1.723392532396737132e-08
1.771762693296862211e-08
1.750333750520564084e-08
1.716322035662130568e-08
1.747999307482677089e-08
1.742085699396979877e-08
1.718634573116902097e-08
1.674645096200459481e-08
1.662091505980402648e-08
1.674313966835272784e-08
1.612304752816486634e-08
1.584652144132087364e-08
1.600559927334022777e-08
1.616711518524985307e-08
1.634151828143159717e-08
1.556032280172527909e-08
1.534552159509894190e-08
1.563967204588119834e-08
1.520355820036133546e-08
1.516836561403955916e-08
1.504230175642424466e-08
1.496166693362246654e-08
1.541244225115915680e-08
1.533670699060078924e-08
1.456899416769539367e-08
1.460744262853441928e-08
1.443254980557272871e-08
1.406423652601260550e-08
1.428295758531947242e-08
1.406500034075299408e-08
1.387634063607994148e-08
1.399646949409287412e-08
1.375874829138847922e-08
1.341729382344699826e-08
1.346977212653361411e-08
1.333443984956848890e-08
1.344326372737374543e-08
1.348862378495681404e-08
1.325118353952434363e-08
1.302602088730370770e-08
1.301680757425340446e-08
1.300334706442869306e-08
1.306652781475741548e-08
1.351354492311615113e-08
1.343137698522616949e-08
1.298896400401832743e-08
1.249855561714650672e-08
1.226083815310178198e-08
1.246683721572113279e-08
1.227121996120662735e-08
1.217077263362657826e-08
1.236896145842789997e-08
1.173266318892931255e-08
1.151416159040464530e-08
1.172252798560336836e-08
1.159870783553663004e-08
1.171899488731978835e-08
1.161434463577382736e-08
1.142466370864553301e-08
1.148576841390906520e-08
1.112622011405406051e-08
1.102518747698323095e-08
1.092283510475069180e-08
1.074253631397440753e-08
1.067545956778187322e-08
1.073060868953163026e-08
1.103606354584158101e-08
1.110363345621118622e-08
1.081487326451223834e-08
1.038680192514061651e-08
1.038661995994481639e-08
1.068619462664847182e-08
1.057064723449490644e-08
1.016011936213674515e-08
1.030011582322695046e-08
1.029662692930342378e-08
9.902338911001136958e-09
1.010527049818346872e-08
1.011883641700236524e-08
9.891088824523631287e-09
9.929070168084303109e-09
9.821881195745066031e-09
9.974022668948062791e-09
9.844455461438748926e-09
9.481907160750171080e-09
9.581285298958311456e-09
9.533097607232830624e-09
9.392592340412649191e-09
9.496050627577222949e-09
9.455938728185422420e-09
9.242840527539917281e-09
8.674643394812826881e-09
8.657313970920631201e-09
9.196520412548244409e-09
8.967499504518264557e-09
8.703382852072104666e-09
8.684445800270866946e-09
8.471169724956195963e-09
8.427658092987989581e-09
8.374486395599260783e-09
8.488558787127710537e-09
8.588320559258838712e-09
8.456529755385188027e-09
8.601013875159223430e-09
8.664200187979371618e-09
8.405765520534244852e-09
8.203409114901720389e-09
8.080550609506759031e-09
7.932066356135094342e-09
7.874556394093419476e-09
8.089669903485422097e-09
8.024705049251603550e-09
7.927719066688357801e-09
8.205096857538957144e-09
7.972446792537828665e-09
7.770982562746116187e-09
7.719639732063441192e-09
7.658104293189338922e-09
7.724522841292505228e-09
7.634354014258411080e-09
7.539471941370341916e-09
7.478024292841741434e-09
7.503999605054509069e-09
7.404102945372331664e-09
7.401148231196354630e-09
7.326986906709204864e-09
7.179575155214279237e-09
7.233879801206187514e-09
7.186497004715859474e-09
7.004995601607579972e-09
7.117773626852722276e-09
7.411674616315858126e-09
7.287396457001637195e-09
7.146970452003957448e-09
7.265938113485971842e-09
7.116402243218725203e-09
6.977827320268859898e-09
6.883752347655935848e-09
6.723870871197270538e-09
6.731287336545400905e-09
6.763735808553904863e-09
6.694825494583431452e-09
6.660516335042589856e-09
6.829608339948432735e-09
6.730615861783991006e-09
6.389749328958582399e-09
6.521485421856150131e-09
6.653934921740586525e-09
6.409894446410238234e-09
6.167373694922315325e-09
6.097151582856170892e-09
6.177434707522104302e-09
6.136445728125556252e-09
6.080369298807598414e-09
5.958463280365730721e-09
6.102623435725257344e-09
6.292695258450846194e-09
6.054244939394136167e-09
6.034254982563581794e-09
6.088987406717632271e-09
6.142213426593080672e-09
6.209284002100022068e-09
6.036577614674013578e-09
5.859007046322112122e-09
5.792875069907915480e-09
5.666680069654407063e-09
5.793388722943858535e-09
5.898605673383331772e-09
5.694903699786312562e-09
5.781998910102328439e-09
5.716825137881026994e-09
5.603709290401392100e-09
5.763549408224466404e-09
5.758831013959665003e-09
5.551726272251644303e-09
5.309121025845495095e-09
5.430606636038156883e-09
5.406567753379788412e-09
5.132729495510684189e-09
5.328261844338961727e-09
5.357488156312366322e-09
5.210471219597357590e-09
5.296409028021914958e-09
5.207922528969671938e-09
5.058562001584900564e-09
5.151012386186523747e-09
5.237054918084222220e-09
5.195023005160591493e-09
5.239105231915588755e-09
5.267290942260990221e-09
5.209814101536920073e-09
4.999510146239638054e-09
5.007193419212005299e-09
5.075496731883386662e-09
5.118052531740020350e-09
4.995210092077107953e-09
4.735688534591717297e-09
4.743694597059351832e-09
4.627995129313285163e-09
4.559439662986700066e-09
4.649639249918465895e-09
4.759981101679764641e-09
4.631297403209109143e-09
4.646645337322562561e-09
4.872990911596228071e-09
4.716096456007342935e-09
4.471415540037614630e-09
4.371289169640034088e-09
4.381445505790702916e-09
4.416796357250278977e-09
4.449924567353171515e-09
4.486171627984052539e-09
4.480466125996937454e-09
4.416812320346122320e-09
4.313353041141929967e-09
4.324927036265827875e-09
4.416319633854382184e-09
4.352351591522163308e-09
4.353504410064017482e-09
4.339430850095073698e-09
4.248315515978877725e-09
4.291367001126211898e-09
4.267538666377513467e-09
4.160255591145667755e-09
4.155902818168147570e-09
4.303784425231693667e-09
4.186919889321356188e-09
3.952766140436496550e-09
3.998446478832764627e-09
3.991202195501118409e-09
4.047444239700396942e-09
4.108898936710075209e-09
3.822831362573160756e-09
3.870512574626375856e-09
3.949628452938556293e-09
3.823648817978295559e-09
3.794733729822999950e-09
3.638110395082418378e-09
3.709962404603003081e-09
3.825022452467639461e-09
3.734588730761293974e-09
3.631776172745341878e-09
3.626163211820255034e-09
3.556341160163562085e-09
3.521716011765682286e-09
3.519503872883343754e-09
3.336602476885281307e-09
3.295619002054215299e-09
3.290554648958564108e-09
3.348412752186627204e-09
3.377107940981664098e-09
3.289059523131974370e-09
3.246552390563568304e-09
3.159460307984699861e-09
3.176322404970909618e-09
3.172769871044331276e-09
3.117580245761850774e-09
3.147393122113718677e-09
3.220686046295283394e-09
3.199050638412286773e-09
3.025742171187818007e-09
2.936493689522582119e-09
2.928489573722579144e-09
2.986050902253439256e-09
2.968663324870110918e-09
2.805571990499707495e-09
2.768225089654690465e-09
2.876695316215945696e-09
2.936338106861861913e-09
2.878197057853519644e-09
2.775507327541526121e-09
2.714193307159850730e-09
2.686447452430259924e-09
2.632199382991050558e-09
2.637366130204100085e-09
2.681340191055770306e-09
2.686650305220455251e-09
2.616154808019009998e-09
2.621351819097859134e-09
2.601955779240738978e-09
2.550094849665059397e-09
2.557415567157205599e-09
2.439941416924340931e-09
2.451612893712305346e-09
2.422972994335806809e-09
2.280730968605067245e-09
2.276512150835492426e-09
2.338396104142536749e-09
2.316762016455699896e-09
2.218380046145843298e-09
2.214766586628488444e-09
2.222296270188936942e-09
2.200332058790750521e-09
2.187963731945841714e-09
2.106107139082037512e-09
2.038482653721054814e-09
2.063910559108740779e-09
2.088453013725165835e-09
2.006013283446016146e-09
2.027061421978768170e-09
2.034157075645490632e-09
1.988708174102940502e-09
2.007679729482785961e-09
1.931806765403290805e-09
1.887326372954900179e-09
1.940191257220887305e-09
1.889288242125339476e-09
1.780970327115719974e-09
1.748045306714150925e-09
1.746527096685160624e-09
1.743852919149607574e-09
1.675225802132776972e-09
1.606016570185804023e-09
1.538369455221557727e-09
1.533809023341380863e-09
1.569622065934497578e-09
1.556223784687206444e-09
1.526273544052983785e-09
1.473622745909962833e-09
1.444178154492898396e-09
1.453687568825876577e-09
1.429468356121376124e-09
1.438648464342637579e-09
1.390261963765037420e-09
1.344120380909670935e-09
1.368894374808781655e-09
1.318067665937771785e-09
1.259919839787101535e-09
1.270908480512731790e-09
1.281842891238635389e-09
1.212183188105771482e-09
1.187649407738263819e-09
1.170236369837196426e-09
1.147275555185498915e-09
1.181227737021497694e-09
1.162177568511685919e-09
1.118445654866347445e-09
1.079794708147197260e-09
1.021337686468487990e-09
1.021405983771928469e-09
1.021960586100455522e-09
9.774909407426871655e-10
9.673806606753500257e-10
9.545619342456686634e-10
9.325727821786632390e-10
9.030997713944727843e-10
8.829714335268677238e-10
8.589938379307504072e-10
8.325906658285505078e-10
8.605381677766414187e-10
8.444936916201137187e-10
7.794492783775083170e-10
7.548645680894180353e-10
7.691703411949452235e-10
7.576322686953600657e-10
7.473024852080449200e-10
7.505070400572894683e-10
7.431983185066694782e-10
7.064207594794330111e-10
6.746025531351468841e-10
6.752573921298873602e-10
6.703879130624961078e-10
6.717028107747319571e-10
6.548909541893921725e-10
6.252542631555712421e-10
6.040341766494689882e-10
6.122118803834917866e-10
6.135459691717758510e-10
6.111840002402860273e-10
5.876147440597977127e-10
5.591425888229911128e-10
5.710602265233151988e-10
5.539589959342454820e-10
5.359645433027371137e-10
5.328793550660030628e-10
5.247952756816850545e-10
5.145640654114728715e-10
5.004517005914358830e-10
4.967304374635966445e-10
4.776267375603265178e-10
4.589702231908904851e-10
4.649448960692190244e-10
4.646013272826556549e-10
4.494857011874290295e-10
4.289154642662987225e-10
4.375607346363915686e-10
4.366191215741102781e-10
4.110859598985903127e-10
4.051498961701294769e-10
3.861037662302168296e-10
3.731999422815898516e-10
3.664882951560386242e-10
3.606001642655668446e-10
3.580712891046826001e-10
3.452760870495999131e-10
3.504353993663859719e-10
3.433266786874788029e-10
3.227905561553619047e-10
3.177345717743555983e-10
3.157612390045785496e-10
3.138098862187495403e-10
3.115146221614642965e-10
2.957986303468256636e-10
2.918639614806188383e-10
2.954057230879304466e-10
2.803945467734043871e-10
2.783539820180979994e-10
2.694005850232427832e-10
2.505744178241384014e-10
2.428133775185627222e-10
2.401982121472050458e-10
2.372027139453404950e-10
2.310461417065056449e-10
2.213143696381358163e-10
2.184185367380602139e-10
2.159330275700110070e-10
2.089564856012045642e-10
2.061730273009060957e-10
2.002603831932792124e-10
1.939296920060854120e-10
1.882399880091771363e-10
1.819628183759302423e-10
1.854382615537073149e-10
1.848470236237349017e-10
1.698284817832656895e-10
1.614622356777318314e-10
1.639064010990563156e-10
1.589015278122738595e-10
1.514793706985742300e-10
1.495059810186653653e-10
1.490148447765922778e-10
1.510320389292360833e-10
1.465829476505091036e-10
1.398621764287151340e-10
1.353029045321399286e-10
1.290258384340846696e-10
1.282936203384848136e-10
1.313400656172454957e-10
1.240494371078363106e-10
1.150755253071475289e-10
1.139672208954840883e-10
1.121042955838296828e-10
1.070495405004524785e-10
1.095966630506718897e-10
1.068385919637695580e-10
1.009863737850335099e-10
9.829746892200681240e-11
9.021351778919730497e-11
8.996744811639962873e-11
9.205445616062595904e-11
8.767470622418669846e-11
8.601420046600038261e-11
8.450067649030013619e-11
8.003585085826764739e-11
7.692917384920953770e-11
7.804018360756589678e-11
7.621187839463930061e-11
7.312094604456732037e-11
7.269816997764101906e-11
6.861151812516463416e-11
6.498626747375839996e-11
6.623901239743817708e-11
6.414498244812731134e-11
6.023879095486422770e-11
5.837252352639797055e-11
5.832637177220825636e-11
5.904035408355060040e-11
5.657683410594266394e-11
5.407746986800430387e-11
5.430315162417642076e-11
5.314197301067904884e-11
4.960192244945922921e-11
4.770842196590081971e-11
4.686732665680407921e-11
4.592504371640458298e-11
4.438257891949341452e-11
4.280783348832968211e-11
4.170165561025469510e-11
4.027970734800577368e-11
3.914110934920190868e-11
3.759523222623476862e-11
3.580266806693281592e-11
3.581570094978795125e-11
3.493127010994365013e-11
3.302091454465794391e-11
3.143830707603108981e-11
3.093589869426455535e-11
3.042348753215969999e-11
2.872163145440678078e-11
2.726474240534580554e-11
2.625682695583112932e-11
2.561356699602090276e-11
2.514865037634284260e-11
2.405261441274938704e-11
2.276591297733196389e-11
2.214467125911803522e-11
2.056089586232978275e-11
2.032430861233172798e-11
2.053546150423484635e-11
1.991765490057920178e-11
1.927823474471563810e-11
1.768809884563364178e-11
1.669169674639658940e-11
1.680838728754099682e-11
1.652531709323901468e-11
1.560502693540153371e-11
1.515007941833088587e-11
1.429641539787443860e-11
1.395645014565506466e-11
1.382884822067642445e-11
1.342727980794124165e-11
1.310049527744088666e-11
1.220238065291577281e-11
1.205480921380342173e-11
1.229136302112051119e-11
1.187654108396527713e-11
1.128657532573782278e-11
1.069699074267498334e-11
1.037617088633680383e-11
1.005725123551682852e-11
9.895385215988032395e-12
9.684708577677277311e-12
8.993970566048847385e-12
8.410659557848497429e-12
8.046514818473431240e-12
7.769056956411868984e-12
7.536583434419277029e-12
7.134108880286289089e-12
6.719119072306251621e-12
6.511524887961320102e-12
6.387335492979609040e-12
5.960495885145788588e-12
5.558669621770426746e-12
5.505057313482681717e-12
5.133826492297421511e-12
4.880851956148655700e-12
4.893183227356389775e-12
4.718484837331633879e-12
4.465572263891651831e-12
4.285610409328287606e-12
4.101672005646148840e-12
3.999605967059123733e-12
3.845636639198076829e-12
3.636097250961700712e-12
3.660203917177581490e-12
3.505984670804676292e-12
3.415745663229707981e-12
3.311917610582912523e-12
3.104352742676204821e-12
3.024091941792498894e-12
2.820284036273730271e-12
2.688264213365405107e-12
2.567828002086973486e-12
2.349210527807710850e-12
2.264478590406417881e-12
2.244815026163663061e-12
2.185299919298539231e-12
2.084692613727302546e-12
1.924955399111898908e-12
1.813402150496583176e-12
1.732588542534905768e-12
1.698095315065390734e-12
1.649881892147189854e-12
1.547236315896848963e-12
1.495539738550844067e-12
1.444399440607964002e-12
1.313298182117571329e-12
1.186495014250885682e-12
1.101481812282615788e-12
1.048588063428326839e-12
1.000655301853431057e-12
9.223367119825472384e-13
8.605189782617819363e-13
8.369679079467679843e-13
8.069684591840747218e-13
7.787072305112387931e-13
7.403471901210018059e-13
6.743817949224211076e-13
6.396384726137892304e-13
6.213712789389183967e-13
5.731799993276936971e-13
5.179578190716146271e-13
4.812378105657950783e-13
4.474769510492979274e-13
4.141610174848206965e-13
3.860385235476213925e-13
3.523162895335765171e-13
3.193737843281728075e-13
2.988920251236109035e-13
2.784199208748420015e-13
2.558819842475218959e-13
2.365507008510595831e-13
2.187980350503842994e-13
1.953033950670858540e-13
1.701914506444677383e-13
1.512392157071992774e-13
1.311676063792930068e-13
1.153365087050852543e-13
1.034383088336584361e-13
9.060018478363165848e-14
7.973748751023007203e-14
7.040163530612435076e-14
6.266830819745299653e-14
5.505328650553937605e-14
4.823638098133409288e-14
4.268593628567737380e-14
3.618701245695566571e-14
3.023573603599947498e-14
2.661824432614457172e-14
2.253437506253585417e-14
1.903184556425772944e-14
1.637936737680434560e-14
1.360893376149673356e-14
1.180283955940648392e-14
1.032720238661882129e-14
8.867492560278112502e-15
7.497331600811310700e-15
6.103013215883637768e-15
5.060237244418003732e-15
4.016891119867381709e-15
3.242351798259266780e-15
2.495715956365443870e-15
1.981726815566921339e-15
1.549454290125452135e-15
1.108443376565414304e-15
9.158707600141776958e-16
7.980091360173724940e-16
6.751882237954075798e-16
5.009466531974867484e-16
3.387874941155464451e-16
2.204070785645138036e-16
1.443267378737196403e-16
1.048121546865652642e-16
7.376639562898620955e-17
4.653972156238734205e-17
2.642757555535247604e-17
1.343137145913650907e-17
6.724779807083150014e-18
2.532461188774066775e-18
5.940161549282749520e-19
1.110991919139820651e-19


==> anc/Fig04_Sz_const_vals.txt <==
# For L=12,13,14,15,16
4.989826597856714813e-03
3.103142679251082604e-03
1.735558162014019714e-03
9.201272397120957352e-04
5.038795257933394688e-04


==> anc/Fig04_Sz_energy_inset_L12.txt <==
4.883321917008748292e-02
1.185708164330451231e-01
2.009219379062081867e-01
2.837454662611003653e-01
3.569362046818220779e-01
4.399508853261701602e-01
5.218325293640809770e-01
6.026521813854236465e-01
6.824775055910432542e-01
7.646776585918363400e-01
8.436396448854642793e-01
9.235509045383052396e-01
1.010600369597474790e+00
1.085468517586324788e+00
1.165661775100808040e+00
1.240440382402428154e+00
1.321796666016912702e+00
1.400667809635696592e+00
1.479172713751862211e+00
1.559354522342479399e+00
1.636407839240747952e+00
1.714021998130784263e+00
1.794110878001882625e+00
1.883032626311067714e+00
1.961912316856657457e+00
2.040658020153453212e+00
2.120981803828119627e+00
2.199531855504784694e+00
2.279262797748528246e+00
2.359447640569517723e+00
2.439629600878561178e+00
2.519732572756137934e+00
2.595626465519343284e+00
2.677456941646436661e+00
2.756971143289538073e+00
2.839545026472571898e+00
2.922944530431774712e+00
3.004251640961061121e+00
3.083985310184725659e+00
3.153599056784178511e+00
3.236840919388495941e+00
3.323298336758313098e+00
3.395575611667990046e+00
3.474710939149575406e+00
3.553705117134919877e+00
3.642064782980558135e+00
3.721065192543986377e+00
3.790816197676360133e+00
3.877907955602093448e+00
3.968438236753231152e+00


==> anc/Fig04_Sz_energy_inset_L13.txt <==
4.392114879226145102e-02
1.207043545801236017e-01
1.977404445921700782e-01
2.804877777106558612e-01
3.618563767008149412e-01
4.383816624676080131e-01
5.172608053295779662e-01
5.981091060125485193e-01
6.805828350022141704e-01
7.606225692614023703e-01
8.387518248700537304e-01
9.180513002003589662e-01
1.002055522035730117e+00
1.080899809145956514e+00
1.158392131111210643e+00
1.238726441723961624e+00
1.321603286887137907e+00
1.402415558133955686e+00
1.479681822207074893e+00
1.558312103411667149e+00
1.640377273391261825e+00
1.721062507230742389e+00
1.803190807715015387e+00
1.880894797896495163e+00
1.960135908851889930e+00
2.041876567257621122e+00
2.120131643418783796e+00
2.199309318121114742e+00
2.281360413598632952e+00
2.358575680399531915e+00
2.439231930993165154e+00
2.519559899651607093e+00
2.597060555173090091e+00
2.679260088305222887e+00
2.760333188667365434e+00
2.840483134494078854e+00
2.919952370109607287e+00
3.000024709759210761e+00
3.077795765248016568e+00
3.158641454090557854e+00
3.240898852772389205e+00
3.320033540205621581e+00
3.396963727506538966e+00
3.476260452984363702e+00
3.556947559345098320e+00
3.637302891711482022e+00
3.720649115308252153e+00
3.801714669433942539e+00
3.877539360763143428e+00
3.959812210221911322e+00


==> anc/Fig04_Sz_energy_inset_L14.txt <==
4.122042676488021917e-02
1.195507537315443486e-01
1.999634101772150840e-01
2.810132505523068591e-01
3.596743958723513379e-01
4.403432242953441156e-01
5.206067282699426979e-01
6.008539558824820270e-01
6.808189761002308993e-01
7.607648811139398060e-01
8.401942784522540286e-01
9.197169603893706746e-01
1.000585476344978186e+00
1.081211628668478753e+00
1.161402028240232420e+00
1.240897009977751431e+00
1.320119613344410636e+00
1.399236604972130538e+00
1.480079384154288524e+00
1.561186338347478886e+00
1.640483355444383395e+00
1.720072044214170370e+00
1.799192279332170630e+00
1.879341124222949855e+00
1.960355950052726559e+00
2.041144119036507831e+00
2.120422381732421258e+00
2.199166413964328992e+00
2.279386593520794424e+00
2.359751209341245382e+00
2.440288790059701007e+00
2.521045214394082468e+00
2.600421344660328593e+00
2.679612310871272829e+00
2.760713288861265102e+00
2.840296700971349342e+00
2.919237147971366575e+00
2.999681589972883700e+00
3.080205529813355270e+00
3.159732371559490272e+00
3.240365296831406727e+00
3.321185943833138143e+00
3.400051455753223095e+00
3.478023705406661392e+00
3.558471975941505328e+00
3.639445311120707682e+00
3.719558433560424593e+00
3.799713099941261607e+00
3.880833309536096731e+00
3.959868226028630644e+00


==> anc/Fig04_Sz_energy_inset_L15.txt <==
4.015969317527333382e-02
1.199471444226945932e-01
2.004106937209250705e-01
2.801092160339929138e-01
3.603176829939117587e-01
4.400217163451650149e-01
5.199453227699338820e-01
5.999128670818598685e-01
6.797509697193918621e-01
7.598869851130723996e-01
8.400912025529623239e-01
9.200006561803951710e-01
9.996885596357982795e-01
1.079835888225663787e+00
1.160301786537915714e+00
1.239957544508603515e+00
1.319867216379274177e+00
1.399994703928587825e+00
1.479801633780731152e+00
1.559747019405834267e+00
1.639691670026395487e+00
1.719522309905161306e+00
1.799829626347204892e+00
1.880236901109785475e+00
1.959751267896494564e+00
2.039564284514815640e+00
2.119730505389093356e+00
2.199675842553787675e+00
2.279427012798133312e+00
2.359676228150615174e+00
2.439668785139402551e+00
2.519973913882071592e+00
2.600297436924628336e+00
2.679822721246103434e+00
2.759558008467437595e+00
2.839845278789479455e+00
2.919880347264833365e+00
2.999420862668314314e+00
3.079380599465626478e+00
3.160036050893191284e+00
3.239957657097239263e+00
3.320087446100818518e+00
3.400146163781786690e+00
3.479909003984271720e+00
3.559523910660764123e+00
3.639900509453886102e+00
3.720377482878954645e+00
3.799710246082624199e+00
3.879315757556964339e+00
3.959015254131017070e+00


==> anc/Fig04_Sz_energy_inset_L16.txt <==
4.013494986589606628e-02
1.199925867595054152e-01
2.001092872151795654e-01
2.799320207713627551e-01
3.599955839397081525e-01
4.400505603107336960e-01
5.199250872215783748e-01
6.000251404185440451e-01
6.801935970074858284e-01
7.600408989587514874e-01
8.397992482991044616e-01
9.201234747616060528e-01
1.000140698090482783e+00
1.079985236011148153e+00
1.159866479795172545e+00
1.240015607709347600e+00
1.320085880624454422e+00
1.399960155358064950e+00
1.479888697469923464e+00
1.559928054192653013e+00
1.640023386215685441e+00
1.720186139151935301e+00
1.799972245468959509e+00
1.879894851621468854e+00
1.959933230284103267e+00
2.039851230170410812e+00
2.119786929395493402e+00
2.200002914852797975e+00
2.279963114652609146e+00
2.359997171974433261e+00
2.440098641326885254e+00
2.519983895854663203e+00
2.599927766124786821e+00
2.679896688106636837e+00
2.760095734886366614e+00
2.840000014186619293e+00
2.919883335604531283e+00
2.999779270110163321e+00
3.079865460836586077e+00
3.160000839001684714e+00
3.239926740462858223e+00
3.319828928850384830e+00
3.399776934873164347e+00
3.479982933756033070e+00
3.559675733777089679e+00
3.639752205846245925e+00
3.719805580981675242e+00
3.799777353755036113e+00
3.879787914352351930e+00
3.959725042988722521e+00


==> anc/Fig04_Sz_mainpanel_L12.txt <==
4.989826597856714813e-03
4.382002554948367067e-03
3.478741874574585100e-03
2.712905783065719736e-03
2.110978833634120835e-03
1.495233622585139801e-03
1.242478779180804932e-03
9.253824818868372753e-04
7.419745573297337497e-04
6.644900704180642858e-04
5.615559216090385821e-04
4.859883339942499235e-04
3.829733871620744209e-04
3.546730131066520050e-04
3.391942394092324750e-04
2.959349718014367696e-04
2.561385198435263454e-04
2.654716791040240254e-04
2.611438148171727489e-04
2.306620695438769725e-04
2.140707886829083578e-04
2.012678310355964131e-04
1.830048625096434168e-04
1.789732128662908060e-04
1.661154418707444123e-04
1.475950462757983099e-04
1.314787536602604243e-04
1.175925038291471801e-04
1.028589229545175376e-04
8.944033686976682026e-05
8.342321147508427437e-05
7.676130362441016574e-05
7.222089903735895964e-05
6.698944505884727092e-05
6.061827525716152054e-05
5.219905614686241386e-05
4.839610443861363647e-05
5.154206362636028617e-05
5.016042666340371866e-05
4.371573833225648949e-05
4.453156212828685500e-05
4.402424976622592120e-05
3.681321866179832516e-05
3.330089258470232005e-05
3.371089887439195960e-05
3.470442682059114389e-05
3.491044475025983695e-05
3.239341262283908777e-05
2.976168710402152208e-05
2.775798185077369096e-05
2.623919445165243279e-05
2.554963526945536244e-05
2.407544811883600985e-05
2.424983352653598483e-05
2.296572751219865807e-05
2.235637675758578280e-05
2.183639109520536339e-05
2.232687408551139484e-05
2.148464562644967138e-05
1.981893415923649247e-05
2.019336537859324753e-05
1.971278397819258276e-05
1.951297722841819390e-05
1.811134426962363573e-05
1.734939979567409811e-05
1.754732050252652304e-05
1.608698411450721949e-05
1.417465558792999213e-05
1.293698586494016119e-05
1.429870270457513586e-05
1.589196738991364936e-05
1.478803891416158936e-05
1.332496316040768849e-05
1.206972938322941993e-05
1.138768290233589966e-05
1.191807066612346731e-05
1.219334040869726804e-05
1.218862907858444373e-05
1.167505228606381394e-05
1.128950797768683075e-05
1.094863920833054911e-05
1.086082199001830416e-05
1.044543914722229172e-05
1.050968010953198930e-05
1.093058084399137252e-05
1.137024112926782124e-05
1.063860060537163196e-05
9.380375767923619849e-06
9.803311967930827074e-06
9.775918232224643233e-06
8.804454167572203384e-06
8.167082624911656250e-06
8.339432638068393846e-06
8.789913056325355771e-06
8.949067209770713118e-06
7.587797938309029325e-06
6.541893913935510029e-06
7.336447056241099657e-06
7.366378381986223046e-06
6.848255010341095295e-06
7.257728829136804563e-06
7.254639424621605119e-06
6.587788022539455606e-06
6.873176242209448068e-06
6.838511307200764892e-06
5.995692483573908851e-06
5.983991870388226703e-06
5.959963808452973430e-06
5.928983211632255552e-06
6.373418180412601739e-06
6.209264516412353029e-06
5.658010059892327228e-06
5.670144079952121416e-06
5.815195630319911913e-06
6.122166513435510022e-06
6.360296977410960325e-06
6.220680529311479844e-06
5.633211073743448815e-06
5.387963014447611809e-06
5.593505299436513087e-06
5.690376101905910414e-06
5.362367765882518082e-06
4.820741331287704446e-06
4.971455278144330543e-06
5.127087893927604019e-06
4.945648596890277600e-06
5.162562168027789784e-06
5.019398287642484649e-06
4.921288603104941511e-06
5.013911121316667051e-06
4.795263917543164894e-06
4.831917934591625728e-06
4.724940605972918223e-06
4.294133663073704497e-06
4.412298242429263022e-06
4.737542739227251408e-06
4.575385128489532215e-06
4.218672918698998018e-06
4.148321142894194456e-06
4.259232683020518415e-06
4.183917236222945985e-06
4.119885661745770699e-06
3.767808494834373038e-06
3.863045250631554264e-06
4.090638181576874932e-06
4.045962254958983145e-06
3.976354811648793604e-06
3.476602551922755501e-06
3.761166799200674848e-06
4.094907582410612074e-06
4.004179271742784799e-06
4.162817837372904976e-06
3.836978751331425741e-06
3.584785161413824964e-06
3.830026143627561029e-06
3.817037538492872857e-06
3.908828031662516448e-06
4.166111281542070979e-06
3.951016953071852041e-06
3.574785007313893884e-06
3.582620284124961189e-06
3.458435567047261637e-06
3.211788126322792630e-06
3.278383219886721558e-06
3.192956080748221571e-06
2.921057522733042790e-06
3.376252980303378698e-06
3.656955723254769188e-06
3.218331784855182099e-06
2.912322513439088624e-06
2.785450896534050480e-06
2.738732657088460644e-06
2.565224310595462370e-06
2.482415717360757994e-06
2.547336186949026646e-06
2.885055258010131181e-06
3.049939336263705264e-06
2.823654945575330719e-06
2.802331181563687479e-06
2.748077829441532799e-06
2.918847374286987062e-06
3.060223889732782273e-06
2.898903506671956859e-06
3.018819296925956423e-06
3.088968500719463502e-06
3.212477802262345054e-06
3.479433974004574704e-06
3.301340763747558889e-06
3.075947664289313587e-06
2.747556693362705532e-06
2.619156346990850766e-06
2.480033659670636422e-06
1.883079620174284225e-06
1.756111714192572666e-06
1.467995557614168389e-06
1.000943136902176707e-06
7.840519984018261614e-07
5.261478287556263320e-07
3.158465449755411558e-07
1.758421337513557583e-07
1.060903473244564540e-07
7.273868463113508067e-08
4.376976128614150786e-08
2.475160508745802656e-08
1.570149263185423335e-08
9.503818860154056861e-09
6.445740968636183580e-09
4.230867642148701030e-09
1.937953889332908689e-09
9.747224629623834984e-10
3.515483390039691174e-10
7.667824535992785775e-11


==> anc/Fig04_Sz_mainpanel_L13.txt <==
3.103142679251082604e-03
3.160598243259662554e-03
3.049788831860212983e-03
2.548007014994680981e-03
2.353747036579798002e-03
2.176425163350814707e-03
1.941096887519532486e-03
1.907881349661428010e-03
1.757637622816844583e-03
1.435962615640267760e-03
1.238431404410220062e-03
1.183116290707952401e-03
1.045743048228860595e-03
9.870537320710573090e-04
9.166201820664862795e-04
8.733426954477503191e-04
8.099633899426550128e-04
7.149442644617216370e-04
6.417426857123534854e-04
5.817695607674424566e-04
5.721703902233653315e-04
5.287787937298401393e-04
4.673418301818039675e-04
4.517218021322248257e-04
4.178316790117613867e-04
3.942012409746959833e-04
3.863456919742874014e-04
3.475629747861375953e-04
3.035158561341479741e-04
2.789059502701856470e-04
2.935163856118643932e-04
2.779838950482496933e-04
2.609025128706027341e-04
2.574978903874275025e-04
2.321732147945547973e-04
2.257989312270844938e-04
2.109839416012585889e-04
1.924758445696732334e-04
1.834201481516098788e-04
1.750748940081417926e-04
1.766911330405033435e-04
1.704712645318042592e-04
1.560743439680349327e-04
1.432256103987637047e-04
1.415864351978964606e-04
1.472442247565811731e-04
1.377428980599033491e-04
1.321568027442446389e-04
1.379364536347398951e-04
1.332292830273143752e-04
1.275884932488446943e-04
1.245977231944748185e-04
1.234766301353537761e-04
1.219822495405934284e-04
1.135379903239384355e-04
1.079802353491116383e-04
1.079540738720856846e-04
1.017714287194078327e-04
1.001403432573857451e-04
9.992073545397212877e-05
1.017939066768591672e-04
1.014130722272079381e-04
9.156625894296155246e-05
8.919139068950267507e-05
9.030077995587623750e-05
9.375323099938770389e-05
9.259453041660687821e-05
9.153197937091061122e-05
8.522765932998660606e-05
7.953047206115487452e-05
7.664524847437881728e-05
7.359934808561485449e-05
7.668016028221297578e-05
7.522272038241359881e-05
6.724533379298074760e-05
6.331940689658502384e-05
6.402973957803416991e-05
6.438300309110668584e-05
6.365894122735288600e-05
5.823885138501188897e-05
5.547224934515221893e-05
5.540137037715587941e-05
5.081002034075313281e-05
4.900859503422877418e-05
5.012050868863905076e-05
4.814609511349081671e-05
4.837439704801968759e-05
4.687971093477111202e-05
4.282719868790049820e-05
4.180365776795829145e-05
4.188383009946599050e-05
4.064059588733258426e-05
4.081455490678656263e-05
4.014160629058885401e-05
3.715480817018384108e-05
3.385848280367181813e-05
3.332354950569471001e-05
3.328493960568086710e-05
3.497452682593561957e-05
3.481734084372702402e-05
3.308050443277843375e-05
3.268013365826784262e-05
3.050888732056249847e-05
3.009110386879935837e-05
3.014471585614158104e-05
2.905940439710619225e-05
2.871158392029701274e-05
2.723061196564674174e-05
2.470195914704450239e-05
2.378124322565781663e-05
2.526160878416775846e-05
2.474657773054896783e-05
2.385355365262764696e-05
2.310714338759226001e-05
2.316701642269684800e-05
2.317803520565414106e-05
2.314153270011940527e-05
2.364819557522721124e-05
2.240046210260403787e-05
2.246186015664613275e-05
2.305885616099063616e-05
2.207377063481562527e-05
2.040602094726866341e-05
2.011395225862528424e-05
2.022067054251273644e-05
2.046511989172542802e-05
1.963405613679100161e-05
1.916578586027462111e-05
2.025469179276837079e-05
2.054107002998800565e-05
1.891492159001045717e-05
1.803507207284262736e-05
1.831067431473965847e-05
1.784220783526240718e-05
1.753333710524315747e-05
1.780509209827781572e-05
1.681374289477377012e-05
1.699448841567655538e-05
1.775848326309922764e-05
1.687535423980986255e-05
1.670141169606519693e-05
1.599425398957030493e-05
1.507186968597835577e-05
1.533290912906755147e-05
1.512005392592655910e-05
1.533425870932384009e-05
1.571334525048639300e-05
1.531024828765662323e-05
1.518686089829259361e-05
1.535206315762083790e-05
1.570181965946634882e-05
1.554477998084911286e-05
1.457418442103390278e-05
1.451378927330005232e-05
1.472508547040441575e-05
1.417288678904164745e-05
1.363089781985759464e-05
1.363908909619287600e-05
1.339493960514216670e-05
1.371743914181269397e-05
1.409281395305857581e-05
1.312312534979111874e-05
1.315248962810237402e-05
1.367925033605487492e-05
1.328511917730275888e-05
1.180564235193161775e-05
1.159568326667938212e-05
1.289735838131122539e-05
1.218702100957486330e-05
1.091355775948251293e-05
1.102451995074007282e-05
1.094259851334858716e-05
1.161645334702092758e-05
1.165595748434850346e-05
1.060214728689381490e-05
1.040062038540133918e-05
1.103341219347874194e-05
1.159206249453665217e-05
1.093933540805675304e-05
1.051616360322396610e-05
1.032589061082966806e-05
1.022021615497283761e-05
9.902581709374919965e-06
9.516490890012559861e-06
9.418918999426044582e-06
9.597972064199954554e-06
9.784227501402217809e-06
9.545015898058237702e-06
9.227801377032007890e-06
9.412359446436578079e-06
9.485424348964492357e-06
9.036829571854252462e-06
8.630099663649344683e-06
8.599163023885323908e-06
8.351760235476134248e-06
7.788522834507618885e-06
8.460289872020274391e-06
8.914662216489741440e-06
8.464760938493861935e-06
7.790310995488698145e-06
7.296860011838924579e-06
7.610611732532825463e-06
7.877107670521615187e-06
7.575417089840791985e-06
7.310766331125501803e-06
7.549812807134173080e-06
7.345010173607394975e-06
6.963868025403251942e-06
7.185779272982294865e-06
7.238157606696466232e-06
7.562389986533954851e-06
7.568997923558723324e-06
6.872946536498914389e-06
6.778620016671801701e-06
6.474521052986970560e-06
5.865170235164085424e-06
5.710578594309847267e-06
6.437159914982526909e-06
6.935444149767749472e-06
5.995244128216237123e-06
6.032980690588027771e-06
6.849761840624529784e-06
6.625370457876327586e-06
6.289945447411668938e-06
6.007945142772731391e-06
6.269822160714935205e-06
6.275749997700693500e-06
5.935349611385667043e-06
5.959701850077510738e-06
5.666242225996392198e-06
5.577906495767737052e-06
5.822689905342382869e-06
6.150143749880347580e-06
6.075427456363075548e-06
6.028682577210771642e-06
6.013018396092603668e-06
5.923796528413950974e-06
5.474011599866936378e-06
5.225873056384465611e-06
5.880575548587157201e-06
5.536765185250185048e-06
5.213987132707519722e-06
5.870753473444160224e-06
5.761880445685416469e-06
5.307278453534083570e-06
5.408996534309431864e-06
5.069230040719451379e-06
4.766748855778438856e-06
5.038508852251878424e-06
5.125214395105994620e-06
5.032115553504356927e-06
4.823666677898985935e-06
4.265015975562906613e-06
4.461779910957887926e-06
5.006336739693074760e-06
4.858613027550585269e-06
4.414006412614803166e-06
4.341351225227485148e-06
4.740867403971463169e-06
4.784695670113475177e-06
4.781877349250544518e-06
4.674118930556651965e-06
4.282412398685780049e-06
4.389142816702210144e-06
4.702097468280538131e-06
4.552528694782400247e-06
4.426155525384932849e-06
4.447905796228303827e-06
4.435776899414721843e-06
4.506378223220007546e-06
4.395952456992974436e-06
4.211494309213956117e-06
4.095471794130266859e-06
4.237758826814083194e-06
4.239414023247587053e-06
3.905960871958848496e-06
3.693649289909650340e-06
3.802311524932275678e-06
4.126229569644152028e-06
4.111145100957818957e-06
3.995216510426799841e-06
4.208443839268053436e-06
4.193170553340639541e-06
3.837159845772357044e-06
3.851073200480148720e-06
3.965603780021505678e-06
3.986891233251615121e-06
4.037013725861915504e-06
3.925208593597304195e-06
3.757442156337804198e-06
3.999265126878044410e-06
4.144388601221228194e-06
3.821829361709646403e-06
3.702911766848559998e-06
3.825394623091203762e-06
3.566644343054226518e-06
3.437331788699621484e-06
3.482971895998856143e-06
3.458130283717352446e-06
3.752859465942004314e-06
3.659494604685090180e-06
3.356799656606665549e-06
3.440195819101979678e-06
3.491120941057904828e-06
3.611165953085666258e-06
3.536937243360377860e-06
3.326670099976537414e-06
3.200794456686288674e-06
3.037218472657764703e-06
3.212124644649757019e-06
3.295127950648776807e-06
3.442119782150052751e-06
3.443341443770276742e-06
3.202244292743401184e-06
3.243563512732127366e-06
3.278368729730908319e-06
3.261730871047759008e-06
3.329234565523037925e-06
3.162266647681275395e-06
2.991996992022051654e-06
3.036475410537292496e-06
2.938833963521813577e-06
3.068488724649482523e-06
3.308849056009942105e-06
3.107333273358451830e-06
2.881007413198571761e-06
2.861556010568756089e-06
2.985855486037832476e-06
3.046893399457495925e-06
3.125058614945491588e-06
3.159691129539356605e-06
3.044522437280210993e-06
3.130603471069184095e-06
3.040224529970835772e-06
2.816671548975298497e-06
2.885210380234386604e-06
2.885938315292695989e-06
2.765546087571763364e-06
2.848145266250984733e-06
2.914406060896952791e-06
2.836541329894347960e-06
2.719185567604905613e-06
2.602141966654529904e-06
2.496324701413320164e-06
2.578495078322644697e-06
2.726513249587459020e-06
2.773295802615264407e-06
2.674338057266406523e-06
2.614842234792598413e-06
2.555083738270387304e-06
2.531223770518557429e-06
2.777827503055232300e-06
2.754236031156023231e-06
2.541807586765593005e-06
2.483283962797623886e-06
2.437965628790786183e-06
2.384646901683502427e-06
2.476808379857514296e-06
2.486603196180301331e-06
2.398566581283941540e-06
2.415396350164117594e-06
2.411230576181599891e-06
2.489155404739044969e-06
2.592544610730183051e-06
2.428661330910250667e-06
2.357516062964385033e-06
2.534782214437459405e-06
2.411369204331070448e-06
2.313069155643871199e-06
2.341937848187952000e-06
2.351223962667623248e-06
2.454984552449977438e-06
2.351781234346228088e-06
2.331498877385544928e-06
2.337085921247385817e-06
2.197454959250754273e-06
2.181736079268029088e-06
2.123031755016220614e-06
2.162875442883879871e-06
2.190062456393030673e-06
2.385288840396272103e-06
2.435175755276838563e-06
2.266966763285756610e-06
2.250705702821123098e-06
2.245403070742094507e-06
2.305558183969955672e-06
2.204040330706780769e-06
2.297933826415605337e-06
2.308360906341135806e-06
2.102941866480920163e-06
2.171020055645704289e-06
2.238968854648792049e-06
2.149778168923984774e-06
2.016187200964776891e-06
2.105929720456440487e-06
2.136264086869002591e-06
2.029104008182447838e-06
2.157677520856666556e-06
2.221497457842488000e-06
2.148126456495747699e-06
2.130513554801948784e-06
2.154360072653938736e-06
2.136319799408211985e-06
2.124626470048102624e-06
2.113389442609625270e-06
2.072527615497380679e-06
2.094761808316142970e-06
2.205766552921266409e-06
2.264559307250372111e-06
2.346905953829760066e-06
2.378728480504754303e-06
2.122280035602754247e-06
2.197722642332811014e-06
2.345389553719164145e-06
2.237396459269200547e-06
2.183482275959077309e-06
2.213304825545421117e-06
2.350126593007295459e-06
2.366869293937214475e-06
2.365816147526317148e-06
2.249543329348937093e-06
2.185465699938443324e-06
2.159083484100741460e-06
2.004883929920770238e-06
2.105352519269778321e-06
2.217583656283947212e-06
2.189162490916908324e-06
2.132386631255256350e-06
1.988568535081023153e-06
2.154020227361268278e-06
2.305317123681751983e-06
2.236078580121380966e-06
2.240595909209719080e-06
2.215572965259653386e-06
2.201176175103140094e-06
2.226656128506824167e-06
2.252170742384573467e-06
2.264272907962285487e-06
2.194218322170192495e-06
1.996314029969618326e-06
2.044309936790506309e-06
2.058528478378556847e-06
2.138221420486761785e-06
2.259797382775767385e-06
2.191943135719519352e-06
2.094447012806840047e-06
2.034390479735930850e-06
1.958503395452742182e-06
1.804560445963015719e-06
1.984861358460249807e-06
2.062278106302702602e-06
1.966242109109872968e-06
2.024042837878908788e-06
1.941629415594028704e-06
1.815590462483225046e-06
1.922955810892928636e-06
1.919918581848700745e-06
1.816917938141057857e-06
1.873311194895001562e-06
1.953187521952926613e-06
1.892333472591637849e-06
1.823885832671966355e-06
1.903157684642699662e-06
1.839657642228730679e-06
1.749787744011739211e-06
1.814581974848784189e-06
1.805709641654327508e-06
1.686614374696103665e-06
1.642774722388687076e-06
1.634091938358273687e-06
1.641964385432033170e-06
1.711763606751018561e-06
1.701597908446612281e-06
1.561553363796970468e-06
1.549260552862158184e-06
1.666367956150304152e-06
1.709496188657924627e-06
1.620545635569351232e-06
1.568814670712570891e-06
1.589472340144790564e-06
1.497217104045109626e-06
1.534626129807607069e-06
1.592794052624170789e-06
1.562805907700694273e-06
1.475232495546937969e-06
1.444901008747575164e-06
1.451156034480743865e-06
1.473402954694376931e-06
1.532038366506680023e-06
1.439923711250328207e-06
1.433858832330039719e-06
1.540736549650718073e-06
1.552434698345259345e-06
1.572094002956692588e-06
1.621094560495659531e-06
1.536761661010117380e-06
1.438901817749016227e-06
1.478959214346412769e-06
1.527926614906539550e-06
1.539861215864034049e-06
1.638466361300968291e-06
1.643279563080629368e-06
1.564637971306584010e-06
1.457043074495575006e-06
1.307660069700400198e-06
1.359994636421713060e-06
1.406865410037034315e-06
1.304520382606489348e-06
1.350215102195162688e-06
1.496045425963286400e-06
1.496559027408900198e-06
1.391795791729507166e-06
1.350356644417728359e-06
1.301160597253480996e-06
1.282373861919313595e-06
1.313025804416314759e-06
1.316002505786783348e-06
1.392759042000940740e-06
1.423240689398588601e-06
1.383802740710310583e-06
1.323348478502648395e-06
1.274833721537573152e-06
1.324058913455803133e-06
1.355028378643475654e-06
1.261874123938066950e-06
1.268673977480183154e-06
1.250468928671590271e-06
1.204582817221623317e-06
1.275038720082652763e-06
1.307964231555868511e-06
1.280179482274833756e-06
1.230198303654147004e-06
1.234325943458638234e-06
1.271727289850035288e-06
1.360296709114579574e-06
1.399595736152741114e-06
1.345135182133239109e-06
1.269294082045045837e-06
1.264453290385477805e-06
1.395018104538466268e-06
1.379065297726776146e-06
1.346033279984702932e-06
1.391307885789199907e-06
1.450225572227397762e-06
1.486099937074995380e-06
1.389473489126623661e-06
1.432978777987955164e-06
1.487059424170735695e-06
1.416627168059036288e-06
1.447565973291872136e-06
1.430699428561598894e-06
1.345807078233965052e-06
1.254106140554161590e-06
1.192454001234650277e-06
1.130380368276117229e-06
1.107455204199703381e-06
1.194831058628656828e-06
1.194466245868612818e-06
1.179832215055647509e-06
1.257036106686126434e-06
1.259887386966059269e-06
1.198394769878958480e-06
1.231605356245173412e-06
1.232217737094583618e-06
1.186635190279515961e-06
1.174412165919686045e-06
1.275947276812440657e-06
1.401069060488632995e-06
1.462427402030488368e-06
1.559653067178199402e-06
1.561902430594294995e-06
1.466377929319075760e-06
1.354431144706928410e-06
1.350887488973308396e-06
1.244500375213709050e-06
1.085265028467999461e-06
1.015460435123354260e-06
8.447828220119442145e-07
7.975709539063085018e-07
7.049187781291818974e-07
6.129580774110216425e-07
6.071592210794446744e-07
5.497856507665011291e-07
4.966077603057968126e-07
4.707981686844436285e-07
4.082136372661821006e-07
3.328919142819368948e-07
3.288712078003002771e-07
2.944947054557671534e-07
2.592983979098096371e-07
2.321377426827362174e-07
1.859437865463523763e-07
1.597966815044220886e-07
1.415740734507361631e-07
1.247124959386894636e-07
1.133351171903371868e-07
9.946631602914559001e-08
9.267325718302079577e-08
8.614610140104914145e-08
7.510975757192563996e-08
6.387701408839169440e-08
5.371929907497803845e-08
4.539695062457120184e-08
3.755359991046269968e-08
3.041127832726934017e-08
2.601884545098935181e-08
2.193793881339427558e-08
1.716280439284017947e-08
1.491919665761148449e-08
1.267448048878491238e-08
1.027046949637141451e-08
8.765989588034920655e-09
8.162808777793557553e-09
6.798814630795103545e-09
5.306059551934204324e-09
4.641183822044901680e-09
3.928485961041193476e-09
3.425144770791111788e-09
3.072950744284894225e-09
2.756272777112085434e-09
2.368522590645021963e-09
1.864623015562237979e-09
1.630060061730498354e-09
1.507439949016946199e-09
1.408078874338521877e-09
1.122102608258828162e-09
7.384078849297162468e-10
5.449200235997566453e-10
4.033444999777990537e-10
2.584822808343282737e-10
1.550471118937298679e-10
1.017775150667936743e-10
6.370493611480893690e-11
3.403676668081906200e-11
2.068701381040134716e-11
1.095481712660616293e-11
5.002188287516343214e-12
1.870889752426120106e-12
6.855378217790149188e-13
1.844089502620495645e-13


==> anc/Fig04_Sz_mainpanel_L14.txt <==
1.735558162014019714e-03
1.725268014892156155e-03
1.688353568947632572e-03
1.662448307582574825e-03
1.705306126312521606e-03
1.612120711732885174e-03
1.499617805436600625e-03
1.435600614894432013e-03
1.352245329016854092e-03
1.334719132162494543e-03
1.246716035740373261e-03
1.163473890733055177e-03
1.108818986543267347e-03
1.076891998402452035e-03
1.028038401326385968e-03
1.008823954786311917e-03
1.029320955057957000e-03
9.653542736002082179e-04
8.588795288639100231e-04
7.889318859515261030e-04
7.387410189729638321e-04
7.212650426031806542e-04
7.256628009218921409e-04
7.267263899971619732e-04
6.837476856879558078e-04
6.156159482685025870e-04
5.825112628341802762e-04
5.628810955569654370e-04
5.465178398635497448e-04
5.209884034751893550e-04
4.929085812207047211e-04
4.710793600260985135e-04
4.581466891035973596e-04
4.340034423324244574e-04
3.959369303142264780e-04
3.803886681882077308e-04
3.717980296605163460e-04
3.559308622092152274e-04
3.382834664415176125e-04
3.309137634953940310e-04
3.285217811232754039e-04
3.148179318592938896e-04
2.995064098572793022e-04
3.065497249074121823e-04
2.852871789415695235e-04
2.613190842247983424e-04
2.568081560108295518e-04
2.409428047479562191e-04
2.331342850419279621e-04
2.294794278869240157e-04
2.193915436931940773e-04
2.149971444214286481e-04
2.043235771677859921e-04
1.962527477566208139e-04
1.918395299562342148e-04
1.866810546344426782e-04
1.825133754703054333e-04
1.780759872710651172e-04
1.737403021837943449e-04
1.632398463903412232e-04
1.567203273660508565e-04
1.548092553754570563e-04
1.522424976187041878e-04
1.540880383031991059e-04
1.430911382676464127e-04
1.307426146487866909e-04
1.296452425395037901e-04
1.221713529136517727e-04
1.231391736363706638e-04
1.209161477919978975e-04
1.228025773069795726e-04
1.238001244000992175e-04
1.135089442162930416e-04
1.123377159676192355e-04
1.092148783689006193e-04
1.090618234645151412e-04
1.036086120210763571e-04
9.349112519235256813e-05
9.240260909235199533e-05
9.407150057572022590e-05
9.337862489345669505e-05
9.197005675293227112e-05
9.039763700578166852e-05
8.759187877799862079e-05
8.789408106089079706e-05
8.612481612215061751e-05
8.449041177758415697e-05
7.804314357699984237e-05
7.557799905350035365e-05
7.671921651440725531e-05
7.699386469474823070e-05
7.641257608823492258e-05
6.961981579847854689e-05
6.662886621222957541e-05
6.796753019523966261e-05
7.080307546576710526e-05
6.774432546308040300e-05
6.726066120646878501e-05
6.535833034670774559e-05
6.311651788683212967e-05
6.476843889915623645e-05
6.307199798370355002e-05
6.354964080630488073e-05
6.230743414229548949e-05
5.757526145444040390e-05
5.682180363419874841e-05
5.864467447503097781e-05
5.591297818945079539e-05
5.506941854357125173e-05
5.836813855781088268e-05
5.613506544045761525e-05
5.524498822750414999e-05
5.631190472682352517e-05
5.302443677663159908e-05
5.194082808504940499e-05
5.256597376111158933e-05
5.097724451595312913e-05
5.274090242243915678e-05
5.213891029181616282e-05
4.882444760436049631e-05
4.679154879913595693e-05
4.669227476537027961e-05
4.773979778886061333e-05
4.737031465535465076e-05
5.010724828085153247e-05
4.854162338934529342e-05
4.456650655128165355e-05
4.590495783418774425e-05
4.763347669752137102e-05
4.487309749230534826e-05
4.409039081694988082e-05
4.521214570938945985e-05
4.477407919276645508e-05
4.419460298534655385e-05
4.283580326027630668e-05
4.188331368728195897e-05
4.327118863709261985e-05
4.347837206486116548e-05
4.178858640393725627e-05
4.106527235454923307e-05
4.097773062843451392e-05
3.996982924838472486e-05
3.929198622774375863e-05
3.897130338014682710e-05
3.744172154812268593e-05
3.753856771910042797e-05
3.793465104104404582e-05
3.700758551295535355e-05
3.562353221294208011e-05
3.590342597482387379e-05
3.604618040122480857e-05
3.511977055990521737e-05
3.557185130274630256e-05
3.523686402135983606e-05
3.456104652737204637e-05
3.455777975557661013e-05
3.372679098728245667e-05
3.321885822990935987e-05
3.260745400700257378e-05
3.073971029721456465e-05
3.195203430072115320e-05
3.188966966105128082e-05
3.020587607495192883e-05
3.165331450386078328e-05
3.165135491779481224e-05
3.014040923474874887e-05
2.988131479448278568e-05
2.930683813956062728e-05
2.869334551395109648e-05
2.816402839524193445e-05
2.715397555371386001e-05
2.702093278502322538e-05
2.793222695508774885e-05
2.718565255342880171e-05
2.489406063982608271e-05
2.521539777981600158e-05
2.558504696020799649e-05
2.517947737469291398e-05
2.538422085132588442e-05
2.430697804999346276e-05
2.264476957064441161e-05
2.272794255469307931e-05
2.332595734315435386e-05
2.384664465912650775e-05
2.394936689458665604e-05
2.333148480315311833e-05
2.204573189048601815e-05
2.075316597468124342e-05
2.048531068868399943e-05
2.132709846136117288e-05
2.154111973131502764e-05
2.117466344436295855e-05
2.061545125377647035e-05
1.945567814957325936e-05
1.929530400985052122e-05
1.937550030828214507e-05
1.990902424942418358e-05
1.941129089546434397e-05
1.765678491542333573e-05
1.737311499542114904e-05
1.763137726937214636e-05
1.793679066556754624e-05
1.807574759947534301e-05
1.782554624933767667e-05
1.729679759578824208e-05
1.693946418884447521e-05
1.735517561011997768e-05
1.720871495175785288e-05
1.577430315946348714e-05
1.524049265322603450e-05
1.568594359359092415e-05
1.589235310819746988e-05
1.540110467963762899e-05
1.552862382125993554e-05
1.546075042225127677e-05
1.458869504670664465e-05
1.467215488972127232e-05
1.479649826698740661e-05
1.510729219979579544e-05
1.505424690963098239e-05
1.443182792155419629e-05
1.398676384116818949e-05
1.383862376869724425e-05
1.418820532710128768e-05
1.372809488792794205e-05
1.290834140076260068e-05
1.307427976906691741e-05
1.361785346557414154e-05
1.418868326645054980e-05
1.346652675956830651e-05
1.241019349110469623e-05
1.243732390061787263e-05
1.271779264867144813e-05
1.272730811740791053e-05
1.227848559841408297e-05
1.245770394822955661e-05
1.257362412830040580e-05
1.194871689504973908e-05
1.202147316095748441e-05
1.210637652746368862e-05
1.164348714197833177e-05
1.179983651771878739e-05
1.177191077807384076e-05
1.183689843292501879e-05
1.228444318771088143e-05
1.190729315189727952e-05
1.180355598807278974e-05
1.217868854535402782e-05
1.167120209346300603e-05
1.103066836377690351e-05
1.098400338300927277e-05
1.134001893267164156e-05
1.131910747578486823e-05
1.100388908210765852e-05
1.105277335326100948e-05
1.129883569031447941e-05
1.099689363248658516e-05
1.059692111185801151e-05
1.080679409253674506e-05
1.052992890474686580e-05
1.037857849501926710e-05
1.074001866103137613e-05
1.036636676541941853e-05
9.759934331394743247e-06
9.897505571747139478e-06
9.805811211630936528e-06
9.558594688468752748e-06
9.480860025412821287e-06
9.314959291933497642e-06
9.717395790113950174e-06
9.962367552692285677e-06
9.714493900347886824e-06
9.685639657348491622e-06
9.565202123230368074e-06
9.190598132889516033e-06
9.196582596556471994e-06
9.081251203783341895e-06
8.789958533741447692e-06
9.186891440061716038e-06
9.534300138727035273e-06
9.036909379230593779e-06
8.757190377980384645e-06
8.936177246000176957e-06
8.791740483449347201e-06
8.407673374157682134e-06
8.231560736556054229e-06
8.012452756869598841e-06
8.223310534852819022e-06
8.514085023735944497e-06
8.371534835633968232e-06
8.615370297945658775e-06
8.249389323957641553e-06
7.973306634543241714e-06
8.391000864124069535e-06
7.953879342919192543e-06
7.838015925728018278e-06
8.391957008011367372e-06
8.365422429761088251e-06
8.023318469152229489e-06
7.998177937061073448e-06
7.586280447408267777e-06
7.237083677678234211e-06
7.381086209947277384e-06
7.707032833593338168e-06
7.962171009785345180e-06
7.663182464545657439e-06
7.881212029187474163e-06
7.703178782692423710e-06
6.969335703588071198e-06
7.322023639079761109e-06
7.755717477126470384e-06
7.562387383956890029e-06
7.287100457450432151e-06
7.217929565418025534e-06
7.228094792508878806e-06
7.329072114954823939e-06
7.606673094517579873e-06
7.565393568588366008e-06
7.213270994963160804e-06
6.818486909147237060e-06
6.790438312743516508e-06
6.900626790981620164e-06
6.667521712132642918e-06
6.882190716725856980e-06
6.873042759517724203e-06
6.594683675345795178e-06
6.648043028650973133e-06
6.505061666454202200e-06
6.487607342166179496e-06
6.675819289920165435e-06
6.647149046977971213e-06
6.479725940303357707e-06
6.299795712793366555e-06
6.212963225811643449e-06
6.471425924515677904e-06
6.478874354768054600e-06
6.311206254222785602e-06
6.150289342713659874e-06
6.255279714451792083e-06
6.643808668105115437e-06
6.309866747998556242e-06
5.862533610669732791e-06
6.074326623761382805e-06
6.262689634390110838e-06
6.095216927255318380e-06
6.002250054985809542e-06
5.925177647415243877e-06
5.732814435886186557e-06
5.824677874062783246e-06
5.645924509728863685e-06
5.704082797114756350e-06
6.144551409484599225e-06
6.237481638668440800e-06
6.012722768504730469e-06
5.999125236470240018e-06
5.676821887202633041e-06
5.316179338859562506e-06
5.438911929334926250e-06
5.549504026025176329e-06
5.623568975484575311e-06
5.501345723315830748e-06
5.468221715575129977e-06
5.402113392075720299e-06
5.498060068649116415e-06
5.460492752306739885e-06
5.301822898596696226e-06
5.412086597909254937e-06
5.489408899296940636e-06
5.176551012953820382e-06
4.863866268400731458e-06
4.949635459280921013e-06
4.794768974949154340e-06
4.643727659646727195e-06
4.855279649668092255e-06
4.820885518388433281e-06
4.587897255408750614e-06
4.709614429447639459e-06
4.908311956678183538e-06
5.020050129859001789e-06
5.177710753530451774e-06
4.957327707074463283e-06
4.792368309650450343e-06
4.885698665032354331e-06
4.750103106470438388e-06
4.761649282022755661e-06
4.926989222100908391e-06
4.677767578603596783e-06
4.590978925047747523e-06
4.821166849574052039e-06
4.616350633306396733e-06
4.448839247819287788e-06
4.534597722374481480e-06
4.467734738519401483e-06
4.382728243452678597e-06
4.426836820635625235e-06
4.416461382262965481e-06
4.409399998524990885e-06
4.308015300827109147e-06
4.438715312621409647e-06
4.563722862913655640e-06
4.395781977062168476e-06
4.286999588926853502e-06
4.281993397563760054e-06
4.194430626303683281e-06
4.130910925267031633e-06
4.170962017763092120e-06
4.107167340698750449e-06
4.116003081283369489e-06
4.148700963668873945e-06
4.147021896181253274e-06
4.081294026248673130e-06
3.932840594150289414e-06
3.841221276743241187e-06
4.006373881221053468e-06
4.163456916879217681e-06
4.131338632870464527e-06
4.038518290433861736e-06
3.909436780679273213e-06
3.801837194661239864e-06
3.816746680721779805e-06
3.879032142426397618e-06
3.904225321165471786e-06
3.952065073301989764e-06
3.941254883040099164e-06
3.938807508714818737e-06
3.936841402921118039e-06
3.754007360064115724e-06
3.650358840641325496e-06
3.595999248834201018e-06
3.497582334279168354e-06
3.537084554266985700e-06
3.473201785553623767e-06
3.351965594065272540e-06
3.395528724176573278e-06
3.606653133777864080e-06
3.630413270580842327e-06
3.560878228385963564e-06
3.508341635976593290e-06
3.357133712088314525e-06
3.481821050712811871e-06
3.603588847500460090e-06
3.613642945851084987e-06
3.594364181304901612e-06
3.366043191265472956e-06
3.192946008569833354e-06
3.381375458086698536e-06
3.605605971292653272e-06
3.452989051258308630e-06
3.172647403868124518e-06
3.222152932241583305e-06
3.338125369526463035e-06
3.296058155869733873e-06
3.295617500935100448e-06
3.349175931587857899e-06
3.222405108208897969e-06
2.978462761250903719e-06
3.148178760601184406e-06
3.444747618971719976e-06
3.430369223996638096e-06
3.306279990002492024e-06
3.201076573842188532e-06
3.107633834949112514e-06
3.134452243112833149e-06
3.067579600252456239e-06
3.075904862650609940e-06
3.156382807623699121e-06
3.117569317781181212e-06
3.053170561538781232e-06
3.052190602915316273e-06
3.026234457215100928e-06
2.999787040711971485e-06
3.097449568437761034e-06
3.075368870664153206e-06
3.243355795762601967e-06
3.103429022815482495e-06
2.813922728977118716e-06
2.822845310600615534e-06
2.860760651843130965e-06
2.868375974745254547e-06
2.771442398371880614e-06
2.729521061183811162e-06
2.754826866315240377e-06
2.777898340733749517e-06
2.806725799828602617e-06
2.884989394206451337e-06
2.825969452941125883e-06
2.780546923413114441e-06
2.849854951808452481e-06
2.817685606601588021e-06
2.736329562863757445e-06
2.798411771347233740e-06
2.920893994831704914e-06
2.869556370571563793e-06
2.719300206422746161e-06
2.763468705770798046e-06
2.744097542633799489e-06
2.678180159799708540e-06
2.796541025383986173e-06
2.787165893193094310e-06
2.729005749425643414e-06
2.724532313865295538e-06
2.743714088173308396e-06
2.777360844124032438e-06
2.724025680222822254e-06
2.686936054205026208e-06
2.739223473441782619e-06
2.727463231269942902e-06
2.618816041648146944e-06
2.672562729720955319e-06
2.684000045610836225e-06
2.583361103185718906e-06
2.561656246330130527e-06
2.616926621230056471e-06
2.730724495385721424e-06
2.755991100827017841e-06
2.640120892363069144e-06
2.525465972270090029e-06
2.487030749031824001e-06
2.540941770685016511e-06
2.480782806082444388e-06
2.373287551389864333e-06
2.407835289082198675e-06
2.497019167742898026e-06
2.457760553129880168e-06
2.422826360311063349e-06
2.581809721016172826e-06
2.685209527083308310e-06
2.491716889007686366e-06
2.400522992060929309e-06
2.504901892967824952e-06
2.382951315094903258e-06
2.399497276349118954e-06
2.519436582397404462e-06
2.505945105689958358e-06
2.347950836191507975e-06
2.195542600273849074e-06
2.265073458081865089e-06
2.353251498822759114e-06
2.353987425619863211e-06
2.318728922519833032e-06
2.259905635837606278e-06
2.311656948028952785e-06
2.345947161593820215e-06
2.259684576531329472e-06
2.283045917695785908e-06
2.255134713318350393e-06
2.174432629616111415e-06
2.264944358005112569e-06
2.266234924098386324e-06
2.242379223432254922e-06
2.343713216318652293e-06
2.400205644046312001e-06
2.328638995780355076e-06
2.192613995106486048e-06
2.335271685492352297e-06
2.305841947521825899e-06
2.124860395758035818e-06
2.273550322774574073e-06
2.258741882414962036e-06
2.145118684956297257e-06
2.131259790983760867e-06
2.080707485762008823e-06
2.076022276032959351e-06
2.123209788804870390e-06
2.175850957888214070e-06
2.127509911810594455e-06
2.146275630489840426e-06
2.217418863733625894e-06
2.096184857981511667e-06
2.086856498211777125e-06
2.097653407785428152e-06
2.125919434137499102e-06
2.137510119948639885e-06
2.124899283724189687e-06
2.140697745095615062e-06
2.116211215448072682e-06
2.086047977849531154e-06
2.016160596927706973e-06
2.065184191422185868e-06
2.157175906382108338e-06
2.103937313052535126e-06
2.063812926032929811e-06
2.129819557985369975e-06
2.084666654874254552e-06
2.114606278136131488e-06
2.045236834443351781e-06
1.851574238462824437e-06
1.937463163269840529e-06
2.103252808101546716e-06
2.073477901725628051e-06
1.965588415947357099e-06
1.912834713925135480e-06
2.001376674981521765e-06
1.998420674455187916e-06
1.910807744110095772e-06
1.978145636769682865e-06
2.024683833216167443e-06
1.993090036185458592e-06
1.946481648528077019e-06
1.975840178365933956e-06
1.990702063301921318e-06
1.924199385314935668e-06
1.900175659797509619e-06
1.917575423563248921e-06
1.890541755754970948e-06
1.892122774729685091e-06
1.905133159774902465e-06
1.832353826558965964e-06
1.792309813418462542e-06
1.826084553381160753e-06
1.887361502580892895e-06
1.855303815316892196e-06
1.873970585192503797e-06
1.882165939354254759e-06
1.804166248696318453e-06
1.843876346241770941e-06
1.830186907764451373e-06
1.846022205449524581e-06
1.801400404348346753e-06
1.781459024041393466e-06
1.882936297714412852e-06
1.802874338992423198e-06
1.717459760105788067e-06
1.748925273630279952e-06
1.694241910827440019e-06
1.650560390551125603e-06
1.697913876341861670e-06
1.780730468047194706e-06
1.802050326087081430e-06
1.796869314149959317e-06
1.696348333463352282e-06
1.622105987691719410e-06
1.671453075100955461e-06
1.758522285826424030e-06
1.816566965938710098e-06
1.673275139320491705e-06
1.547687448965010890e-06
1.609044278254879276e-06
1.669782613102758454e-06
1.625767858315493135e-06
1.650535794871035265e-06
1.633102152720980737e-06
1.603796130051440673e-06
1.633966899413423481e-06
1.646955381123554683e-06
1.617091146315211888e-06
1.647941691068692325e-06
1.652863494469154411e-06
1.609097653019538124e-06
1.666025847430501392e-06
1.603440834526011985e-06
1.530089222345976373e-06
1.583948115884583966e-06
1.585792550027850443e-06
1.536756327637557592e-06
1.515863303557189430e-06
1.540424080314558605e-06
1.563822284531517102e-06
1.521224479250088497e-06
1.551612309147702396e-06
1.617255764266335114e-06
1.591780735150497899e-06
1.588088763195217048e-06
1.547814138588394471e-06
1.505483533544213702e-06
1.557527854945660136e-06
1.510948591149640213e-06
1.493528827074235067e-06
1.526129197816581074e-06
1.491138024409605310e-06
1.435210559042351980e-06
1.457186931356457641e-06
1.514081035657817392e-06
1.476546445385301092e-06
1.453999094529536060e-06
1.478694361179682904e-06
1.499891629472298635e-06
1.523127057541204369e-06
1.495222636302029130e-06
1.416184840569234887e-06
1.416135900400100754e-06
1.413341682896957799e-06
1.374391028182766612e-06
1.369341263994808678e-06
1.384832395825210148e-06
1.363229202625182077e-06
1.384444446219357296e-06
1.435178038725837350e-06
1.439796563768393655e-06
1.462002997339336124e-06
1.488392184594386561e-06
1.469084381326878730e-06
1.484091199787087001e-06
1.447532148786486664e-06
1.389654785405709723e-06
1.453309155700241278e-06
1.436032855301443523e-06
1.432686212967407364e-06
1.379922273667441128e-06
1.355178266636375746e-06
1.422236081615901830e-06
1.401029054348672804e-06
1.382494663443800492e-06
1.349930133979246450e-06
1.335524725040316199e-06
1.333760133431092713e-06
1.313726108787693911e-06
1.355834508593772246e-06
1.334696776493675854e-06
1.333552456979031957e-06
1.412230454868119773e-06
1.351074992420623423e-06
1.319257782074267819e-06
1.307581731560215619e-06
1.288346678085021924e-06
1.286590717134935090e-06
1.279387762967050374e-06
1.259830508044160819e-06
1.254102595084021622e-06
1.243834415519486858e-06
1.223983378186116118e-06
1.260195673065407986e-06
1.264971099149749331e-06
1.313449662501743292e-06
1.292366112958695609e-06
1.276711308044655930e-06
1.282522880834719832e-06
1.233197509273597222e-06
1.242838829833067827e-06
1.231126213767978582e-06
1.247668667508228328e-06
1.290906704228779329e-06
1.229501556835173822e-06
1.167447789042845112e-06
1.176684307903296931e-06
1.225658146059082854e-06
1.276941824026680370e-06
1.249185035716038528e-06
1.207087560814370967e-06
1.226036933538945284e-06
1.206817617376133968e-06
1.145352838132007432e-06
1.205593628240767120e-06
1.233589633453340837e-06
1.188182646497385852e-06
1.167578034963633377e-06
1.197033099213258793e-06
1.198249074394014477e-06
1.167162401134640445e-06
1.231971703890060709e-06
1.195616280910742756e-06
1.137514028625406115e-06
1.190755557308440198e-06
1.154709606444933114e-06
1.115093656847464499e-06
1.161568198016893721e-06
1.170956133233253074e-06
1.209388733242423068e-06
1.185055320900901294e-06
1.127246189961488412e-06
1.169019248360092864e-06
1.172260479607888104e-06
1.130071599964321795e-06
1.156321920781787426e-06
1.175439954521000107e-06
1.130913806206328910e-06
1.124530862224688753e-06
1.153973781196828600e-06
1.144743200356348911e-06
1.063525546066569998e-06
1.094781119250495697e-06
1.159628495845677068e-06
1.099870818964434960e-06
1.112524338970442602e-06
1.151398905602079117e-06
1.125667054911954212e-06
1.162210786447218806e-06
1.181906326396200019e-06
1.146163769625166962e-06
1.146966517903707681e-06
1.146901975144840355e-06
1.117613363534674285e-06
1.111325004205824687e-06
1.111914837108000332e-06
1.071702228546886482e-06
1.062825649087396000e-06
1.125600297294249280e-06
1.079667586025081238e-06
1.081798840941724865e-06
1.152908905746696194e-06
1.153018885779551966e-06
1.145626241976502031e-06
1.110963803652407773e-06
1.097588757221636402e-06
1.066189880879397211e-06
1.116614335955186819e-06
1.132126501681557041e-06
1.041943650633631549e-06
1.028623789726492736e-06
1.073982239459967751e-06
1.166298764304658399e-06
1.152685319562539773e-06
1.105299917834492037e-06
1.074833255617548110e-06
1.051766204802107215e-06
1.064151017026174370e-06
1.028432721424457715e-06
1.028198158212101547e-06
1.084750944945472898e-06
1.098165933381413334e-06
1.078704056791615645e-06
1.057743023180617654e-06
1.025666733854595369e-06
1.019636814148614552e-06
1.062522025468004922e-06
1.108358348483334731e-06
1.039947648530161769e-06
1.039140160183933334e-06
1.080479369917976071e-06
1.081612217678329717e-06
1.063379100863965825e-06
1.048900583742508578e-06
1.059126100326506607e-06
1.089197246377463982e-06
1.105717352739994565e-06
1.043350289658038746e-06
1.028013661821526083e-06
1.056823769105715770e-06
1.060851851821231494e-06
1.041445522825821608e-06
1.030354749538009262e-06
1.024646475487612123e-06
1.075351294718492137e-06
1.118014058641521678e-06
1.093707809214291353e-06
1.091167678473554194e-06
1.096153939673366073e-06
1.096115631595993377e-06
1.090195316359494028e-06
1.068600618466828383e-06
1.077535532321078629e-06
1.060837568067989198e-06
1.002823832001478926e-06
1.035819301765457030e-06
1.090507223954687474e-06
1.100504383063106289e-06
1.138268899428716744e-06
1.169444220377856398e-06
1.106139928619223946e-06
1.053128299838598807e-06
1.086695509652070763e-06
1.091980546668301197e-06
1.074899130177173131e-06
1.053644614853847128e-06
1.092813730503372815e-06
1.106232120813771380e-06
1.107048005511609296e-06
1.110282868095806296e-06
1.060383778642876053e-06
1.079454574235615519e-06
1.089579264488457931e-06
1.049627074469559103e-06
1.061147115760655081e-06
1.090374043315829513e-06
1.120226701101107852e-06
1.082986840456463683e-06
9.841787415755935115e-07
9.846619894351673517e-07
1.022532014463244898e-06
1.063374101719529527e-06
1.067445423464772761e-06
1.048135282055362549e-06
1.058373046105828037e-06
1.055029910344521475e-06
1.043680112898788482e-06
1.086005837642880386e-06
1.050319618381531104e-06
1.034288310162950018e-06
1.062852151027159038e-06
1.055061910342440140e-06
1.032593250074392092e-06
1.004087031037347287e-06
1.008858527636157530e-06
1.006969910091665655e-06
9.992432752660884798e-07
9.963986654552311109e-07
1.061012653217622390e-06
1.072998788528545578e-06
1.062949168988793730e-06
1.075638281665750929e-06
1.056221113726766741e-06
1.067374863701299360e-06
1.040878686875242571e-06
1.028147433875623231e-06
1.079879641915162746e-06
1.075975443582552538e-06
1.057901974246027314e-06
9.969432802467053526e-07
9.649008900562545453e-07
1.001359421493496144e-06
9.759173061257919511e-07
9.475164354353402483e-07
1.020549177647351913e-06
1.058202400017903004e-06
1.009679747262772021e-06
9.740150546817413375e-07
9.970772991572210424e-07
9.993440418431233557e-07
9.960591602381053658e-07
9.961527707799173115e-07
9.721786284428283618e-07
9.781348342874090226e-07
1.009874740876760116e-06
1.024115421761827998e-06
9.820200586237804735e-07
9.730895459850499027e-07
9.630105584235360658e-07
9.687654803061283749e-07
1.013443053837002712e-06
1.003553532637653825e-06
9.886688275365907711e-07
1.040892086984634451e-06
1.029863763972629329e-06
9.793195464392283572e-07
9.720389621029897377e-07
1.051156097781995508e-06
1.043131724980857910e-06
9.521848053843531709e-07
9.671103641674121769e-07
9.579358933544591924e-07
9.570528928214143488e-07
9.528286437745479345e-07
9.548406828917996226e-07
9.589966773811414939e-07
9.070512394982490330e-07
9.144007687312842163e-07
9.472261549336697177e-07
9.979722337471325936e-07
9.733065442957452412e-07
9.439990891998633134e-07
9.756650921186261550e-07
9.620462989480948634e-07
9.553386975410281752e-07
9.532817843732079409e-07
9.447120415389758382e-07
9.441316200805241645e-07
9.473498511854146766e-07
9.171062015760083657e-07
9.067080619795609446e-07
9.259194280386812006e-07
9.466364165910755063e-07
9.610751128570985881e-07
9.578284185065645865e-07
9.599540293613320994e-07
9.436813003964265546e-07
9.234868215784214110e-07
9.317166242950528796e-07
9.259732716782286310e-07
9.115327803931486316e-07
9.100451858255333221e-07
9.172710499471359372e-07
9.304760082540120809e-07
9.251145677687477801e-07
8.711476456327305898e-07
8.765029176804056718e-07
9.695350056127900331e-07
9.755809730533528457e-07
8.899022147962002027e-07
8.890907764021230536e-07
9.326025477280556300e-07
8.633428463996507389e-07
8.321862403975386168e-07
8.404171999666548126e-07
8.507316582941197246e-07
8.939542173196812245e-07
8.921634657513122278e-07
8.625978912521576661e-07
8.664779538426681334e-07
8.772995860837652401e-07
8.639363479279236698e-07
8.661561864285798813e-07
8.633534935470291538e-07
8.656097488341145491e-07
8.603211034256064691e-07
8.415021556759641549e-07
8.807638658889160775e-07
8.534534138478387420e-07
7.762082980250925110e-07
8.353041323375859628e-07
8.649552867204044700e-07
8.126790006721912856e-07
8.233696607582742485e-07
8.415924569680507376e-07
8.230133404661223385e-07
7.946155255509471515e-07
7.703862538089754046e-07
7.572283589701192068e-07
7.897911287301344024e-07
8.041164552442042920e-07
7.645808900843442393e-07
7.636126845673309570e-07
8.158478054331871232e-07
8.259860150443293603e-07
7.703848108824300554e-07
7.095077437557216015e-07
7.502405758866678899e-07
8.287504027313770391e-07
7.949271007826072512e-07
7.516348072003837307e-07
7.563287584014503039e-07
7.651401786014535764e-07
7.560537864929363488e-07
7.435671917767012159e-07
7.568785545947870989e-07
7.669377503919051525e-07
7.405581432532919107e-07
7.652826563512433682e-07
7.716694473314137966e-07
7.308971457329971993e-07
7.195195888275761384e-07
7.209488999104416056e-07
7.369934739744498197e-07
7.384114039779001330e-07
7.220714568476214705e-07
7.121008162141370487e-07
7.376108516081688243e-07
7.266857628053656858e-07
6.935855812829648190e-07
6.877880364355611920e-07
6.836679846136670317e-07
7.035646609122282772e-07
6.811110639444888859e-07
7.280342938243291260e-07
7.563415770197412789e-07
7.193858497335690345e-07
7.228494635518263497e-07
7.117501228441512584e-07
7.031270103679434130e-07
6.697026241542816622e-07
6.790709857143419322e-07
7.147961652181430455e-07
7.196593214009842313e-07
7.021453845142963911e-07
6.967857520028366375e-07
6.681032972080116008e-07
6.370386009936011421e-07
6.515545495523599442e-07
6.556091216278313754e-07
6.577243584155404099e-07
6.636427103782218259e-07
6.438698525631257147e-07
6.432544579473316149e-07
6.483276852695857610e-07
6.539549915223020109e-07
6.791755040404382731e-07
6.709490823969348472e-07
6.237174273717848492e-07
5.990247438964766688e-07
6.054886860283947700e-07
6.064074587660408005e-07
6.226250448771706765e-07
6.272173095833270334e-07
6.188332344782758518e-07
6.271828049932675631e-07
6.461766886852512256e-07
6.293795165413100431e-07
6.131536409958269670e-07
6.151552187835147159e-07
6.311254438060062189e-07
6.245825371305819771e-07
6.149253155640845162e-07
6.654303959637999864e-07
6.640285756898513891e-07
6.305944550632177197e-07
6.437756904825726637e-07
6.439447100334524747e-07
6.435572786168873187e-07
6.393408805166266982e-07
6.399250564661398589e-07
6.476430776062077550e-07
6.289755667358849869e-07
6.162763317641660616e-07
6.023396637688106466e-07
6.085561046594749646e-07
6.551770777375498682e-07
6.669371510014629353e-07
6.357913625769002916e-07
6.078397734941560493e-07
6.017578388788906527e-07
6.204535496814123670e-07
6.252038605698307078e-07
6.154500097181046875e-07
6.463202587319203915e-07
6.445501664396479029e-07
6.123237715517297208e-07
6.232147655396500974e-07
6.557503118082185050e-07
6.351826059319835497e-07
6.018642976659322084e-07
6.280327108173651185e-07
6.335357294226523534e-07
6.270871002775580865e-07
6.389453253993012006e-07
6.365113577841549114e-07
6.300782323576842592e-07
6.369183049486520230e-07
6.475592186613969206e-07
6.680362842757126241e-07
6.496789498647665124e-07
6.038690935035865633e-07
6.163459434502883633e-07
6.315971311660415258e-07
6.681184616766226823e-07
6.660969802966871789e-07
6.330831559767904654e-07
6.192829407695861786e-07
6.171749031325102691e-07
6.397548811362420918e-07
6.416092151739891408e-07
6.380763310681595619e-07
6.366180656948283935e-07
6.626522673463285706e-07
6.723611635251903417e-07
6.664516879210454890e-07
6.798917293409578735e-07
6.441178555353036215e-07
6.275831953503487699e-07
6.204836537035056739e-07
6.091463459263648898e-07
6.288252405612371402e-07
6.189670548127203278e-07
6.250380715909025531e-07
6.262370018874309147e-07
6.061729134467175661e-07
6.191277670225407764e-07
6.380391497990928920e-07
6.104234394861791410e-07
5.787320975394920443e-07
5.856236773363072019e-07
6.187834581487752325e-07
6.478856500952362649e-07
6.644695885320205021e-07
6.249220836788192969e-07
6.023086343190514961e-07
6.002490541237069925e-07
5.938444436894033973e-07
5.976174083950880840e-07
6.047352041738574503e-07
6.322316263598387729e-07
6.131235766956397596e-07
5.940786656711630311e-07
5.940985509664223342e-07
6.151435194672811255e-07
6.519026639828903411e-07
6.309031469481530591e-07
6.053079231143272082e-07
6.034747314189808762e-07
6.001523554400973060e-07
6.034189701501796914e-07
5.887004131159483152e-07
5.837608086786776848e-07
5.891639672958430454e-07
5.816584942231655189e-07
5.777480402755743136e-07
5.770901450110068602e-07
5.676243189079127950e-07
5.663918022274802306e-07
5.954140550347957973e-07
6.019227545103318090e-07
5.956894790753172417e-07
6.060957308769724680e-07
6.034219914231599345e-07
6.101930716482581997e-07
6.395836701677739721e-07
6.433987444806819339e-07
6.324036042663084513e-07
6.091956521282441029e-07
5.971890942507657038e-07
6.076146250747062095e-07
6.016655516574257552e-07
6.251792923853516206e-07
6.533715093240684013e-07
6.213746118483510452e-07
6.080578632208828831e-07
6.315438554455074181e-07
6.202645198959682158e-07
6.057236653402515010e-07
5.996102422830529320e-07
6.065613404843622286e-07
6.119368695241398951e-07
5.984076700509006861e-07
5.817264020974209978e-07
5.558888649766104513e-07
5.693784991717251718e-07
5.791577360662800094e-07
5.618871662944952512e-07
5.660572729488844026e-07
5.806293412698738260e-07
5.883366034879756265e-07
5.762147603828121512e-07
5.717111329246699811e-07
5.832749912310213614e-07
5.967351106424891331e-07
5.914997031775023754e-07
5.752965914592730613e-07
5.817545056980302315e-07
5.896132384112290862e-07
5.873170129415366858e-07
5.782204769314777696e-07
5.674329972051970256e-07
5.705383828683821804e-07
5.920973569021456280e-07
5.964267940609500737e-07
5.984790507350939346e-07
5.856074834219347347e-07
5.865239889138494483e-07
5.972592263722666267e-07
6.132474691101314813e-07
6.143707803853136851e-07
5.926682710400543358e-07
5.881529909096966326e-07
5.577006149342351760e-07
5.356634930578026255e-07
5.473227949709741208e-07
5.381333527195708453e-07
5.038461720934359258e-07
4.978314290340869357e-07
4.509553232677214762e-07
4.108458625353105562e-07
4.196659511299024302e-07
4.184133487404014198e-07
3.968286254417791680e-07
3.570303691177259098e-07
3.414269278948026712e-07
3.515273442944866996e-07
3.231756458473178589e-07
2.797117664716180008e-07
2.705333703598513829e-07
2.626749574962881355e-07
2.366625093419808691e-07
2.214925188948885439e-07
2.182238441512917566e-07
2.169933889687962835e-07
2.060850293299274143e-07
1.961152848557466968e-07
1.978392671625917508e-07
1.884132584682001257e-07
1.749382681460400149e-07
1.672747961154191133e-07
1.622265950614866517e-07
1.582236858027506174e-07
1.507867250541921296e-07
1.341885895265147298e-07
1.247765798855466496e-07
1.144209349673959864e-07
1.040374180438416458e-07
9.641105851826997391e-08
9.173777881482404233e-08
9.474164057305904858e-08
8.864627567124625762e-08
8.115184006401147060e-08
7.469540311110617287e-08
6.826535595614781109e-08
6.912389253975436435e-08
6.689628491269029933e-08
6.381027136491496636e-08
5.881079935086547352e-08
5.336549629845709586e-08
5.036777460428241566e-08
4.707224257808211671e-08
4.488390675880323260e-08
4.318061550260122778e-08
3.931473763582152037e-08
3.701803449476647501e-08
3.621032082443436705e-08
3.344565052480153823e-08
3.015721847477521505e-08
2.712285321838807970e-08
2.469538150044715527e-08
2.337020877063565459e-08
2.202739246243469464e-08
1.984266686702331571e-08
1.841179197074734947e-08
1.702589021570216555e-08
1.545402884506565328e-08
1.359094608660421870e-08
1.197278819027369873e-08
1.076676569573993331e-08
1.010376797855510887e-08
9.490822098502515187e-09
8.327985054007423279e-09
7.859184531467883140e-09
7.510263311744581955e-09
6.764784235089968120e-09
6.418029200552644504e-09
5.836929972015344598e-09
5.403382120244038486e-09
5.062437244595604401e-09
4.388511431613329486e-09
3.843403259126016918e-09
3.548093116125393510e-09
3.293715333117307228e-09
3.053402687864342507e-09
2.835388450752408851e-09
2.607250177626199309e-09
2.467524826935024499e-09
2.263721719820784626e-09
2.080742707436390129e-09
1.981220138539597855e-09
1.936087413984867661e-09
1.735942136241751544e-09
1.652306721810958223e-09
1.629018390707742442e-09
1.443945207785218663e-09
1.313149294101324742e-09
1.264052080265858284e-09
1.239215955956018191e-09
1.143510548651406175e-09
1.042409900529917223e-09
9.863456338720814408e-10
9.908349164921675008e-10
9.863406697361484247e-10
8.880658988626079956e-10
8.293842406930636690e-10
8.282447444821457165e-10
7.725435422644161843e-10
7.119771619970379791e-10
6.944152795087524596e-10
6.525877996687515318e-10
5.833457098106456132e-10
5.102139452160114292e-10
4.477035723550177857e-10
4.108867072009487517e-10
3.554875828978670136e-10
3.089738461280110376e-10
2.817367966738407526e-10
2.465696771900345052e-10
2.198700712813235138e-10
1.913508456355777496e-10
1.621064628928463546e-10
1.322390254998669500e-10
1.103232164716649723e-10
9.350864383961973583e-11
7.355398255505959949e-11
6.231125870480804754e-11
5.233790208798485038e-11
3.807404991327089080e-11
2.821068547377989349e-11
2.081476371592371528e-11
1.596724468967514453e-11
1.113079068090372986e-11
7.904577363624418274e-12
6.123162428940302837e-12
4.579775090114507982e-12
3.118879999260901738e-12
2.061209624522461569e-12
1.324077549402040655e-12
8.351953554884019870e-13
5.501967492980138196e-13
3.657586738758447263e-13
2.634383013923202767e-13
1.807855855847683376e-13
9.995961327136421131e-14
5.025913377584392101e-14
2.564906262364135180e-14
8.497941001860443257e-15
1.051789489623347289e-15


==> anc/Fig04_Sz_mainpanel_L15.txt <==
9.201272397120957352e-04
8.945754276172183201e-04
8.992047083710339415e-04
9.286765288601029787e-04
9.234419170664416631e-04
8.976631436290763389e-04
9.143503974714216331e-04
9.222122344686072351e-04
9.194583546806659726e-04
8.840886667047679953e-04
8.844865205508751658e-04
8.764368280262865027e-04
8.653708394184969144e-04
8.848931749172171983e-04
8.944778130372967430e-04
8.820658534710005974e-04
8.559240887647367579e-04
8.471219915060188314e-04
8.028856268950484943e-04
7.752704794908016599e-04
7.751627739876135051e-04
7.588200539743138445e-04
7.692466851248918377e-04
7.839571072888249078e-04
7.753851091297363522e-04
7.440316017593259952e-04
7.137210928777927565e-04
7.185632571844920982e-04
7.189077543606581071e-04
6.988289562926197152e-04
6.767217732069899993e-04
6.677563827459757906e-04
6.348422575001326984e-04
6.258475631932496454e-04
6.339009629622830051e-04
6.098054548656474741e-04
6.071431551779136885e-04
6.161664631225641925e-04
6.187555840917785457e-04
6.003698471160848638e-04
5.787100910481503225e-04
5.643663675344160521e-04
5.688309357778414867e-04
5.438194893758095888e-04
5.336245148556141007e-04
5.337842501561037688e-04
4.943106307511204714e-04
4.900998785253891802e-04
4.891460157202888763e-04
4.813348418434350599e-04
4.918704059378827464e-04
4.754423686252642845e-04
4.412837900767006740e-04
4.329941562032989071e-04
4.299056643007564504e-04
4.182300840115179153e-04
4.254638152244123381e-04
4.077626327192465606e-04
3.794680871033051387e-04
3.888758459496550047e-04
3.843158075550038612e-04
3.693135158306506201e-04
3.679723204146976429e-04
3.700184552994061483e-04
3.690991273204799082e-04
3.650502138525812154e-04
3.556927200172768752e-04
3.357687769119352449e-04
3.194801331295322165e-04
3.237918055047162903e-04
3.221654618394732025e-04
2.976594495240420446e-04
2.936822787999591100e-04
2.902212641846196135e-04
2.829366819525024599e-04
2.947785572803613861e-04
2.938843752613896779e-04
2.972358023531130634e-04
2.983356136439549813e-04
2.790274793027402891e-04
2.719628968683732379e-04
2.677713355200614766e-04
2.593607515558379460e-04
2.580298651998592994e-04
2.607750489920573011e-04
2.478369040464059093e-04
2.357407530137206218e-04
2.415189645112504092e-04
2.374570834158099312e-04
2.252357540962894892e-04
2.165264500499669998e-04
2.202387821396634886e-04
2.248109020549711218e-04
2.213140825181643010e-04
2.125813066325954437e-04
2.084207275289243796e-04
2.060588499096908412e-04
2.047922399062340119e-04
2.032683925463253801e-04
2.031080941648296279e-04
2.022116723566948346e-04
1.942777647029700512e-04
1.920600086266965531e-04
1.871932312192194927e-04
1.852705209208241018e-04
1.833966446758728290e-04
1.735324360930697008e-04
1.762165716837568469e-04
1.783931149453797638e-04
1.681221888743257261e-04
1.634796913690272251e-04
1.698408892372419874e-04
1.709520530544094026e-04
1.663850776643457799e-04
1.621970513006180427e-04
1.561316823921423856e-04
1.502373328895501589e-04
1.524172656733183747e-04
1.546052614049339821e-04
1.447230189509897608e-04
1.407940378172290786e-04
1.431430684544880987e-04
1.404333644485252343e-04
1.382657375857145835e-04
1.380928268550979865e-04
1.385409610986592201e-04
1.345293296562726155e-04
1.294606826888950769e-04
1.272872770074024926e-04
1.269765225981649365e-04
1.256562636378446326e-04
1.212384835326409902e-04
1.239428635629557770e-04
1.276663298129288872e-04
1.240479508827481241e-04
1.215188017648547412e-04
1.179152982056820700e-04
1.134895918268908905e-04
1.145650820221351488e-04
1.136253683542954543e-04
1.127161793749845885e-04
1.099308477757661868e-04
1.082056715507853428e-04
1.067133971375750157e-04
1.072867503027430337e-04
1.074469811276270326e-04
1.015602558972729456e-04
1.032482244470623472e-04
1.035974023328697561e-04
1.012643993407366107e-04
9.956572944465077286e-05
9.852582237637611332e-05
9.877751235363539520e-05
9.675980367934518722e-05
9.068867800229559253e-05
8.744532940361283968e-05
9.137193603462982761e-05
9.175864916423581924e-05
9.131706645602242741e-05
9.053652656860748551e-05
8.624767668689514656e-05
8.472798283833887572e-05
8.309731114070114245e-05
7.959706026741977488e-05
8.243391776450446397e-05
8.378651832806712678e-05
8.313811281225616198e-05
8.208339069750485921e-05
7.939642486790624801e-05
8.269374953041184670e-05
8.332967584569862069e-05
8.042696473539591819e-05
7.706326962853839949e-05
7.454739757937181219e-05
7.544833353371438694e-05
7.552762128477558969e-05
7.475919235068235905e-05
7.227123328833331235e-05
7.170842222945223289e-05
7.150948479628880248e-05
7.043974798457746853e-05
7.259379804557335137e-05
7.311140592487190700e-05
7.147193883304816208e-05
6.887777066457688457e-05
6.462291125301113776e-05
6.302736532028684372e-05
6.415457680978354008e-05
6.340473956874991468e-05
6.379879696286118473e-05
6.616452879395912632e-05
6.583979746108580466e-05
6.258066054277778352e-05
6.043688578752505713e-05
6.136934902615200278e-05
6.143934864044468553e-05
6.261463797047876637e-05
6.260818549033307558e-05
6.091258032711646924e-05
5.915290901653804593e-05
5.798260684593685194e-05
5.657631633948485519e-05
5.614344163230292653e-05
5.685175355494975763e-05
5.611309851316725157e-05
5.710172084489834683e-05
5.577404601358078838e-05
5.405252706208610401e-05
5.447657415067690378e-05
5.450711583647300748e-05
5.280912316154601379e-05
5.289155051640265904e-05
5.319933516190998850e-05
5.186792984874942009e-05
5.180038561322503868e-05
5.023256948017250102e-05
4.932859431529096306e-05
4.843455911084802365e-05
4.828251654935507070e-05
4.762621652012839963e-05
4.830240264708124420e-05
4.900291774736936123e-05
4.625453642490865786e-05
4.596776843899500771e-05
4.703934092973134022e-05
4.711553869631718034e-05
4.717953504191384000e-05
4.618262796930853759e-05
4.535494659186165717e-05
4.407548952721995571e-05
4.281529493751197679e-05
4.438418294029542702e-05
4.353144342628795081e-05
4.212109269024656298e-05
4.251332515813292660e-05
4.144821775417168223e-05
4.233918875649752233e-05
4.207005089355440110e-05
4.000064536006333915e-05
4.061704968038345846e-05
3.944542756244871567e-05
3.952736647886949807e-05
3.940087367985787995e-05
3.887332366890685384e-05
3.980747445326375929e-05
3.805508860794813475e-05
3.752608601502812100e-05
3.978247032133772228e-05
4.025221160714629535e-05
3.802978420377021730e-05
3.730478194750263919e-05
3.845759118614532719e-05
3.723044872687794891e-05
3.561927521763425810e-05
3.692437288480602083e-05
3.639805286077620766e-05
3.665346793084630890e-05
3.705582684529044765e-05
3.454754618390388360e-05
3.362647468323248556e-05
3.528514656986610578e-05
3.644419720375016806e-05
3.637450615402446964e-05
3.621206971976938466e-05
3.490423908489380633e-05
3.476687532659835977e-05
3.530016642622926766e-05
3.475476883199361350e-05
3.432863388583392623e-05
3.319414061898390598e-05
3.212407654793271900e-05
3.226156360956261370e-05
3.276801086466677327e-05
3.295257643965474292e-05
3.265872793452494557e-05
3.190883816992080531e-05
3.174232123020052264e-05
3.269902285639311534e-05
3.296047106818373782e-05
3.141803556902237384e-05
3.050541342392403530e-05
2.918830901442568700e-05
2.893431275580970240e-05
2.986309371557220694e-05
2.993051545435726360e-05
3.001256958339439622e-05
2.964016674724921166e-05
2.943704189278204550e-05
2.987403976806102875e-05
3.065976632601578612e-05
2.964802711609739380e-05
2.958547593381287354e-05
2.987063132460631852e-05
3.017768569389655940e-05
3.027537098264788856e-05
2.928458487829964759e-05
2.824070813609882879e-05
2.803992408635978418e-05
2.860214781398730567e-05
2.901439740285450048e-05
2.876041509919268537e-05
2.795073916400378633e-05
2.764082056745210413e-05
2.702375564929896439e-05
2.711748281951183027e-05
2.737265721422849191e-05
2.738507799812117547e-05
2.700247268112769162e-05
2.643270626647114245e-05
2.621967476458750821e-05
2.556680003299923869e-05
2.626501123096499369e-05
2.696600310927164853e-05
2.653642423898629511e-05
2.667773562311951606e-05
2.662793099206560294e-05
2.621157972005287351e-05
2.542811642778490487e-05
2.524750616526170980e-05
2.497487893314599298e-05
2.508008663654723414e-05
2.637251385729361052e-05
2.633856494414644735e-05
2.508252184445916981e-05
2.473678713150720255e-05
2.451506116335271465e-05
2.444938356172389896e-05
2.417813115267169474e-05
2.303387706261742925e-05
2.402290132095956691e-05
2.429996677728986858e-05
2.404570665020682279e-05
2.455633064018657936e-05
2.417973766971902010e-05
2.362434713137341288e-05
2.377893881467934230e-05
2.361264679913731751e-05
2.369205661526014117e-05
2.396224130263706025e-05
2.346208502712449119e-05
2.326366213182877397e-05
2.220805287859270409e-05
2.276264929011091414e-05
2.328850268573211873e-05
2.309077543594438922e-05
2.262358062837381442e-05
2.260485750105153865e-05
2.380596226472024050e-05
2.364000382016239455e-05
2.281548479971675329e-05
2.290246649097492295e-05
2.334659290303292035e-05
2.413965828264493719e-05
2.330225627553455102e-05
2.223026722680144639e-05
2.232389871871040955e-05
2.241340594607372635e-05
2.280427865634643140e-05
2.194301749450881179e-05
2.137278076566747229e-05
2.143187900162249140e-05
2.159498772283584709e-05
2.173410436784935663e-05
2.163826018875314358e-05
2.170728033856567923e-05
2.203205316839656038e-05
2.123107994938561334e-05
2.077984556630491067e-05
2.079650130541023397e-05
1.986873844590765641e-05
2.045749989886853706e-05
2.111144615981898795e-05
2.092572727773252763e-05
2.097661730492511681e-05
2.106990108618414452e-05
2.124423398914015873e-05
2.077809465783631094e-05
2.065399042415256328e-05
2.119211141482583429e-05
2.074239106137684612e-05
2.036339521794317843e-05
1.996424992521255524e-05
1.947992640319620480e-05
2.006606279722741021e-05
2.102334074322153643e-05
2.101118876484435802e-05
2.062320262170658583e-05
2.068888804203776905e-05
2.010829700565764175e-05
2.024383594001654465e-05
2.107972290498246338e-05
1.996732395611696456e-05
1.892841643607253802e-05
1.908302664338093894e-05
1.925110265776645217e-05
1.948712277465892723e-05
1.993640499460993778e-05
1.949505682423089016e-05
1.896155705112182030e-05
1.903999377340131997e-05
1.862805660581970727e-05
1.877990425316992883e-05
1.910588968619383456e-05
1.802314628158597224e-05
1.748245382570136997e-05
1.780325546313661560e-05
1.748247846995937201e-05
1.800876136988856403e-05
1.835358835688354984e-05
1.887679488933402219e-05
1.860827684297678807e-05
1.832213945854003779e-05
1.888401518859047809e-05
1.888467095937137314e-05
1.863283488889847078e-05
1.805106039741198674e-05
1.842804808835160290e-05
1.798935084421608580e-05
1.775589228938458683e-05
1.863506173814262384e-05
1.874544696415032360e-05
1.826140995148148696e-05
1.784003936868423486e-05
1.780567006983809950e-05
1.818881688847069503e-05
1.771780726357543754e-05
1.695956034150222726e-05
1.719523268087765498e-05
1.728394751548560093e-05
1.646421793314189029e-05
1.606376619542942424e-05
1.719867277940861696e-05
1.704329822537735547e-05
1.646693234721358483e-05
1.614894856394441777e-05
1.602403001189430749e-05
1.663518323755767088e-05
1.656797072890686665e-05
1.690246297366029924e-05
1.668791506453506514e-05
1.646613400044410390e-05
1.672015264873315423e-05
1.638255858193864132e-05
1.658343363455175911e-05
1.694187401737937466e-05
1.664118057525711469e-05
1.585530592399119038e-05
1.572244296230946117e-05
1.643734937432426613e-05
1.579709909699134621e-05
1.502157153892964850e-05
1.522230436266763844e-05
1.560030941261999275e-05
1.558359154137293578e-05
1.566927590048415247e-05
1.522729071410891051e-05
1.439016408019611695e-05
1.500114082728182672e-05
1.462111309958598571e-05
1.470606785433428766e-05
1.542582265284265906e-05
1.453142880369171917e-05
1.501200118677788570e-05
1.544389427190904479e-05
1.492815666879309008e-05
1.480936861782083423e-05
1.409951844054622724e-05
1.396610073587143323e-05
1.413340224395743337e-05
1.461004482767648537e-05
1.492582681534500230e-05
1.469456164169293475e-05
1.488304434731453689e-05
1.505747234467326232e-05
1.455967022170064023e-05
1.379250521968866157e-05
1.339703827238194805e-05
1.396643423883817523e-05
1.433184342710337680e-05
1.395939631846545658e-05
1.388134892598874569e-05
1.367698660843316778e-05
1.389858597204383453e-05
1.385731968028172708e-05
1.339639215721020520e-05
1.350482573660831454e-05
1.403746205279937024e-05
1.388252822240869653e-05
1.312870962590609386e-05
1.294492570959537386e-05
1.310927587815839596e-05
1.290319070645949286e-05
1.271593052557753350e-05
1.304543811535282559e-05
1.310221251345707895e-05
1.283049285079112911e-05
1.271127508421570668e-05
1.248077558125504103e-05
1.229877795771590321e-05
1.237191133544184988e-05
1.259709320449988536e-05
1.264764491295400401e-05
1.248583916874079781e-05
1.191236983329079130e-05
1.211834197658449624e-05
1.259192900914046281e-05
1.227154042835466017e-05
1.201687948949646011e-05
1.139716592476613915e-05
1.156424231233836799e-05
1.195867579497979226e-05
1.179414621753503230e-05
1.204209622031452337e-05
1.160325299469811004e-05
1.102368551552093975e-05
1.084582070822645144e-05
1.088261771448551959e-05
1.098236024033449825e-05
1.095950525152707170e-05
1.098853827953246732e-05
1.102776995255161576e-05
1.098407216185917233e-05
1.106479797092750232e-05
1.124956572915623642e-05
1.117595557668517514e-05
1.102508403100336600e-05
1.066957958131677998e-05
1.069379402234799980e-05
1.085613596380964600e-05
1.083935424416958571e-05
1.090389579560409035e-05
1.082130854956234140e-05
1.046614716507939445e-05
1.031590324756705660e-05
1.047651931805830082e-05
1.068019233987260666e-05
1.069090147141377849e-05
1.031381389241025049e-05
1.015436262291891541e-05
1.074655948566152515e-05
1.066749149680056091e-05
1.041609981085270134e-05
1.044804489352628684e-05
1.032333433929242464e-05
1.016983373681450858e-05
1.002126302291984982e-05
9.999588258732489016e-06
9.725786014090226372e-06
9.465125524142083916e-06
9.424275944323905934e-06
9.825337236993264450e-06
9.972270676273567227e-06
9.602767106046189227e-06
9.270703005106513354e-06
9.026072280819253757e-06
9.365530106383371448e-06
9.604145076037298793e-06
9.380426231886169233e-06
9.349590490163303124e-06
9.227869538586006638e-06
9.474148118020940255e-06
9.583121329572256693e-06
9.045077292707171096e-06
8.916816989992907709e-06
9.085729578202600575e-06
8.824803600657575518e-06
8.667651051702068800e-06
9.114937033678205459e-06
8.952041382618174372e-06
8.617088019644821511e-06
8.610988230029762290e-06
8.709816198969648292e-06
8.697042056656019397e-06
8.422770237059747575e-06
8.609512360200761476e-06
8.570049442251443102e-06
8.090818488231691296e-06
7.948448925850490872e-06
8.193317027939139320e-06
8.380977292604138725e-06
8.410110033373113388e-06
8.395577372390000443e-06
8.516670774629181358e-06
8.418320351482799636e-06
8.280735162785769218e-06
8.240597339067119858e-06
7.978620936953747947e-06
7.877773025347840929e-06
8.136245743823657952e-06
8.089500493363851682e-06
8.148126235629638077e-06
8.165088400433656549e-06
7.793637640654386706e-06
8.175762301838137484e-06
8.228672499914276315e-06
7.688020003539738448e-06
7.534435978426671760e-06
7.696420351476751160e-06
7.964907767011501519e-06
7.928209920421073789e-06
7.522189428110952776e-06
7.589112687977314098e-06
7.808849261573855041e-06
7.564046470871175218e-06
7.673240151685839326e-06
7.872051594200115706e-06
7.757628571744176513e-06
7.671481860633988067e-06
7.454268041125463730e-06
7.198242017983323320e-06
7.269521363667270655e-06
7.377414938770120300e-06
7.487208128605115169e-06
7.527464270439058382e-06
7.482577940464980606e-06
7.391574578554216612e-06
7.370574352783351661e-06
7.400628713956309726e-06
7.430844497775537457e-06
7.462861799267792185e-06
7.257736867002474178e-06
7.044956318252013093e-06
7.031824846562789740e-06
7.253455412550830319e-06
7.054146895713385024e-06
6.878700165000823696e-06
6.929454765006166845e-06
6.893188142901051517e-06
6.985276233989193378e-06
7.022975421757016240e-06
7.072567034720236677e-06
6.920738224893765695e-06
6.593619538802998460e-06
6.548722200324946124e-06
6.902379843336190782e-06
6.821213143819517021e-06
6.680842492092354577e-06
6.714961903710530681e-06
6.561978127566447336e-06
6.643524082737403920e-06
6.596287710320924213e-06
6.473350872525644315e-06
6.513886617545342319e-06
6.410018985786547362e-06
6.361638893275657293e-06
6.472151015929397079e-06
6.745586663954979520e-06
6.614574959909680840e-06
6.395020037295554698e-06
6.509565381409591248e-06
6.339821022937877313e-06
6.192831070039120717e-06
6.143887308284263273e-06
6.423981798136332566e-06
6.596328134989888065e-06
6.467125745132339572e-06
6.285842795049074063e-06
6.388696366230288008e-06
6.423257172478040035e-06
6.158437337191008897e-06
6.178502506643134959e-06
6.217585375116632601e-06
6.248685922507722092e-06
6.284316320762638852e-06
6.100276226214951349e-06
6.049936732794150278e-06
6.146249121171750657e-06
5.973488115072330520e-06
6.015124389069707078e-06
6.120975432609409879e-06
6.134265650946943435e-06
6.120378649665062992e-06
6.010304698215678062e-06
5.901460787042744996e-06
5.825594939292013051e-06
6.000451471495603441e-06
6.155823831011668033e-06
5.968887743580892488e-06
5.662350261438069430e-06
5.788657059129914029e-06
5.799053801278801432e-06
5.764975290893851646e-06
6.085000809522327998e-06
5.710829712707285024e-06
5.548796831523213279e-06
5.935746217377292217e-06
5.783177202092501983e-06
5.513907806770991830e-06
5.462029160707572649e-06
5.789457022733912080e-06
5.913148800115299998e-06
5.799772174478798930e-06
5.765075119158877262e-06
5.687619699213467514e-06
5.668155751175742713e-06
5.554724699034383891e-06
5.645453863572701444e-06
5.693430332279104882e-06
5.574522053241788950e-06
5.670263091911545302e-06
5.755231973352960551e-06
5.751724334119111356e-06
5.629296997860630845e-06
5.530306249039206958e-06
5.569266836185312767e-06
5.546080641157497000e-06
5.315919602130317670e-06
5.214091863838419046e-06
5.313991309512219448e-06
5.471754749286210666e-06
5.643153633102873284e-06
5.542722187585936321e-06
5.353915064457932384e-06
5.402325707550383487e-06
5.344048735289535624e-06
5.358272006852710928e-06
5.553595543696660986e-06
5.375659126077434278e-06
5.275821674561343994e-06
5.324078007095176787e-06
5.406304252402888663e-06
5.426749272087203813e-06
5.413079113383058621e-06
5.233448597833143030e-06
4.970574594333354324e-06
5.065440739055602950e-06
5.127879159881681634e-06
5.045297151812569019e-06
5.181033980923818228e-06
5.389692760579910343e-06
5.309636441884915971e-06
5.033770341444457532e-06
4.938934283756913943e-06
5.239761295908272684e-06
5.339280936461201973e-06
5.200736866140456415e-06
5.130502392389971895e-06
5.029787364438475085e-06
5.052047452515940315e-06
5.037685477971372942e-06
5.155905300280461298e-06
5.358465528979431737e-06
5.230332919867560167e-06
4.972809713951009665e-06
4.885006495417125799e-06
4.876417690342011600e-06
4.882818498377468423e-06
4.971146213214850293e-06
4.943155991015486809e-06
4.721679027736840191e-06
4.780567606963099367e-06
4.883830271984093838e-06
4.904193981744723720e-06
4.842915542745485224e-06
4.566413784768303823e-06
4.832725754767117454e-06
5.077771814532166596e-06
4.846823418199062004e-06
4.676652118902859829e-06
4.651538593294598885e-06
4.720017459273409989e-06
4.759343145666102077e-06
4.925800598533107470e-06
4.983775877497550636e-06
4.792652105388701816e-06
4.908191853628102734e-06
4.886024570425823236e-06
4.661957242618755991e-06
4.858771059713124781e-06
4.821553044798028759e-06
4.749406878017446728e-06
4.753381922690598193e-06
4.535959474431857649e-06
4.584373376363989201e-06
4.746621240535664033e-06
4.791785553129903531e-06
4.616501276423711869e-06
4.497675902145261262e-06
4.493303265121903413e-06
4.427549980431054218e-06
4.350887935786095801e-06
4.494325967229866285e-06
4.474158783291680417e-06
4.452451096439155019e-06
4.584545609301303662e-06
4.590412438970846861e-06
4.623236371908885791e-06
4.566717251598703897e-06
4.648652181319938879e-06
4.578944163778458549e-06
4.230115240228236172e-06
4.111476827042250266e-06
4.166581132867566516e-06
4.363043561492345026e-06
4.553260292091507984e-06
4.507936795442948501e-06
4.561808939136714949e-06
4.484973100423428893e-06
4.350498904296151035e-06
4.390953941243271750e-06
4.550641272315036010e-06
4.498735936587154488e-06
4.312344448714213598e-06
4.393397304152334330e-06
4.374008547347081650e-06
4.331050512505076401e-06
4.409904658342685467e-06
4.287999352866118764e-06
4.092417605259452334e-06
4.233427006369193620e-06
4.561308138338329035e-06
4.622674751067689165e-06
4.284168932584698324e-06
4.151881345877998348e-06
4.308037209185040980e-06
4.325935623824021287e-06
4.317322501987730555e-06
4.350191541270815912e-06
4.346531585788361017e-06
4.301358508370197297e-06
4.338562335734538197e-06
4.299964446741652208e-06
4.232380327238843617e-06
4.093450528963256846e-06
4.066269581519499723e-06
4.233141652296929170e-06
4.196428587601720142e-06
4.104050548579989706e-06
4.084624353152390086e-06
4.133012851899043518e-06
4.154232660501158336e-06
4.033167574297378965e-06
3.963279994688298849e-06
4.063974253039459093e-06
4.047702227257696162e-06
3.979874804115233199e-06
4.067076334438380535e-06
4.047307396919480019e-06
4.011564668905922068e-06
3.970694326779793683e-06
3.867521534899462809e-06
3.811295006468330159e-06
3.873916330812006472e-06
3.956615141321276340e-06
3.996285752717748775e-06
3.996525637592210195e-06
3.760495199797228984e-06
3.883969205849665941e-06
3.926919599676715045e-06
3.811612911206571001e-06
4.031711373878693708e-06
3.974350206815916784e-06
3.906601659868328399e-06
3.994015080409859622e-06
4.051101185134048485e-06
3.858434008492807046e-06
3.739646251831658781e-06
3.836193574797457369e-06
3.627083045630940210e-06
3.787623400273504109e-06
4.079191139675979716e-06
3.762000376550303996e-06
3.554679462758925286e-06
3.702268742671764056e-06
3.751790331483966664e-06
3.756073259758543845e-06
3.709601578328493808e-06
3.726176273154531220e-06
3.822429211690997838e-06
3.646746983559827397e-06
3.583775064804567865e-06
3.673112610342550538e-06
3.727223514228685801e-06
3.781943294188980972e-06
3.817634258844750254e-06
3.692419901505699512e-06
3.655324302188387995e-06
3.750819530469512118e-06
3.698347712964389030e-06
3.630667206066189770e-06
3.557607708087121622e-06
3.705078333799725279e-06
3.731025091508272290e-06
3.512805145209327237e-06
3.500342575563222845e-06
3.618564243317253607e-06
3.569377359597542574e-06
3.564490842291033269e-06
3.570402196238797296e-06
3.481522334818055056e-06
3.552501476913602677e-06
3.647050602842022268e-06
3.435296641674533789e-06
3.280927555405713862e-06
3.431960658347093494e-06
3.383055712982281791e-06
3.336805008136814803e-06
3.423244072112698893e-06
3.346214229834657888e-06
3.335362633760094490e-06
3.480912810814966909e-06
3.420067251843253466e-06
3.336264510153135874e-06
3.376537449704679733e-06
3.483231572276118475e-06
3.416287551241794089e-06
3.393597267939387424e-06
3.408388213807998458e-06
3.290048901588404235e-06
3.206889498782237015e-06
3.256890604501222333e-06
3.233660061581892916e-06
3.228730130793705793e-06
3.451978698540095061e-06
3.501804500330664188e-06
3.366043119280567245e-06
3.294533769805150094e-06
3.294298699283754764e-06
3.230892256557416844e-06
3.198414418967814072e-06
3.325437343178317377e-06
3.332942178755208009e-06
3.360082218627072362e-06
3.267955260267899799e-06
3.075654990864741479e-06
3.159796108211643968e-06
3.155188278117294501e-06
3.219154973613475110e-06
3.310069096065130477e-06
3.250864866872492961e-06
3.253150199646009070e-06
3.217313036692134712e-06
3.113880974147585082e-06
3.167278592339767782e-06
3.128031898753725322e-06
3.123850351138441460e-06
3.343628366361764634e-06
3.444922951133316392e-06
3.342068066143703097e-06
3.179989620439882507e-06
3.038736715192820810e-06
3.035849247322261134e-06
3.070280826809255880e-06
3.035521517705030425e-06
3.017728873260833577e-06
3.082684896442148226e-06
3.118816899970776095e-06
3.171851999476947857e-06
3.116716713011546872e-06
3.063302782574421846e-06
3.103715987550921773e-06
3.036940921249919812e-06
3.080398265626890072e-06
3.056888420413015208e-06
3.004124496482137176e-06
2.946083376209660022e-06
2.901153614486650857e-06
2.951339728070449559e-06
2.926599537908225548e-06
2.914187967794424639e-06
2.913704478809070297e-06
2.976736035830393596e-06
3.006665123053276844e-06
2.900487494200350995e-06
2.908868416304380018e-06
2.921809236746958722e-06
2.899658722247722762e-06
2.851611063875777375e-06
2.785265533204968898e-06
2.723254580647648407e-06
2.760509889313694690e-06
2.917853131204385630e-06
2.917228053831319436e-06
2.942064229978326770e-06
3.004522616827349675e-06
2.934049913846178602e-06
2.920059679749654397e-06
2.930510303282994914e-06
2.833119100090189386e-06
2.829597770348012953e-06
2.838088688803171917e-06
2.744284940713964210e-06
2.736522195416603114e-06
2.814291627060945830e-06
2.810533654916689047e-06
2.825290782825430742e-06
2.792718700392358822e-06
2.795483038441489081e-06
2.876076448538042940e-06
2.882280900516187047e-06
2.858771759624203351e-06
2.786525753291453083e-06
2.724019349281845426e-06
2.744973246965576602e-06
2.729800540868882955e-06
2.633341577462974866e-06
2.675098463545760324e-06
2.687883936786132009e-06
2.684032527977851669e-06
2.762719450856889309e-06
2.783633193963117477e-06
2.749467960265624795e-06
2.675495218386802956e-06
2.722735496763039685e-06
2.763834792151163735e-06
2.713816980451255891e-06
2.747096868433828249e-06
2.784986232381189439e-06
2.759397659028015063e-06
2.775852773558805918e-06
2.766398178926802544e-06
2.700842271070015071e-06
2.751402210204172425e-06
2.652394552614197504e-06
2.585996722387108102e-06
2.688187496663620570e-06
2.642269019769352029e-06
2.550744319236865491e-06
2.542816837405580143e-06
2.702833319738226522e-06
2.776614114298746377e-06
2.658151376741598552e-06
2.634360667741072378e-06
2.746348650292068764e-06
2.704111890372992876e-06
2.597094908419797403e-06
2.586498814078378360e-06
2.519378793821198456e-06
2.551387966444747790e-06
2.564672026172956233e-06
2.494828669248762932e-06
2.537561600927263590e-06
2.602150516811486267e-06
2.616403514780890147e-06
2.598018383677148873e-06
2.553538247111141868e-06
2.475774150606470627e-06
2.497363062405180388e-06
2.575360255196291282e-06
2.537024946345296883e-06
2.521442514404547984e-06
2.520523795633664364e-06
2.518805857609717920e-06
2.532415617927366714e-06
2.515592229650302532e-06
2.500856210485766862e-06
2.533385496921662131e-06
2.473209094378751257e-06
2.413489187218170392e-06
2.441224709146826148e-06
2.401726490979762560e-06
2.451817659900332680e-06
2.484621071724110881e-06
2.441891259346644870e-06
2.466629801808673603e-06
2.455221542249002084e-06
2.456312129325354616e-06
2.469081723229016197e-06
2.433897570055175279e-06
2.414673127223559493e-06
2.376845259666837500e-06
2.306601194598052230e-06
2.361463517553697679e-06
2.391228515603939857e-06
2.328673101574033360e-06
2.360909695176895884e-06
2.354433743123563015e-06
2.343415569317559769e-06
2.334006824144360030e-06
2.367766894014557097e-06
2.440338637323510290e-06
2.493120829065894891e-06
2.425212916696114902e-06
2.302366634963646575e-06
2.254460478028494366e-06
2.374430481838288191e-06
2.396183283746888299e-06
2.234250226905900054e-06
2.285596700518563389e-06
2.437018460455125804e-06
2.344479123665602231e-06
2.251091262663290955e-06
2.383593397305693779e-06
2.388636511935104339e-06
2.291586715640420425e-06
2.329307587434553286e-06
2.411122151639095756e-06
2.378109363191306543e-06
2.271720890370327002e-06
2.266335605878021325e-06
2.283050634692146695e-06
2.269252568545136342e-06
2.315473982336094163e-06
2.358534900260159312e-06
2.350572682372489302e-06
2.277833448498284730e-06
2.282740472768076807e-06
2.264020485268632190e-06
2.231055501497733877e-06
2.235672333832541431e-06
2.281688210029959036e-06
2.261093333711249013e-06
2.230848045779545171e-06
2.244006820186466462e-06
2.194023835284190396e-06
2.245856032345196128e-06
2.366491269565215882e-06
2.249165661973775175e-06
2.133181563429537501e-06
2.246602217244155668e-06
2.230901252135564222e-06
2.203753931132960710e-06
2.167045031702311591e-06
2.100750832439291418e-06
2.064824682195105648e-06
2.072077591186357578e-06
2.141485321411534942e-06
2.070258784649820695e-06
2.036880815455175075e-06
2.108988509348261598e-06
2.112565749037998383e-06
2.154058383609461557e-06
2.147369168659895778e-06
2.082859563257667800e-06
2.119948129045243646e-06
2.128768545199018000e-06
2.008518906789045592e-06
1.948515162627021863e-06
2.062280588566526582e-06
2.116526159347756686e-06
2.085856406611308182e-06
2.047495332318640551e-06
2.060698030696681923e-06
2.089287773307381121e-06
2.050733430820761845e-06
1.988412743680985320e-06
1.988627910900507119e-06
2.036511261674563048e-06
2.064422943201972877e-06
2.074527595332899664e-06
2.076037230238084296e-06
2.051876617476781278e-06
2.034656832176424130e-06
2.116353574859437020e-06
2.083396743338612828e-06
1.959261695249155685e-06
2.043442765535303446e-06
2.047521656149445496e-06
1.955216202039944004e-06
2.009993711449842234e-06
2.074420333679782010e-06
2.008495630249832310e-06
1.902400753547431326e-06
1.954340815648332578e-06
2.079414246762447979e-06
2.090864740552388049e-06
2.078739027749463548e-06
2.082135435448154802e-06
2.005497225149588663e-06
1.932303059835493279e-06
1.973355963981093332e-06
1.965893664652677412e-06
1.921937196679043030e-06
1.966398341277846444e-06
1.907346117887043223e-06
1.895368480391516736e-06
1.989244575473068288e-06
1.994562608749147939e-06
1.910190488540859499e-06
1.804594722045238724e-06
1.791624763954371151e-06
1.834565331410700759e-06
1.896916397755504342e-06
1.951910331781167873e-06
1.886995642323609536e-06
1.822520373196936874e-06
1.879674662771264335e-06
1.967855097987821148e-06
2.004525448571640958e-06
1.948409089630645774e-06
1.883376062719669503e-06
1.896969442603627984e-06
1.903887091030697288e-06
1.906886377355536293e-06
1.941437376062876748e-06
1.921099752828926841e-06
1.829008404938647368e-06
1.801730127269949359e-06
1.834667278700512423e-06
1.809230056379969186e-06
1.869837135235241381e-06
1.902054806837819907e-06
1.821429271932840589e-06
1.748902379671805916e-06
1.792915619937488476e-06
1.869838285115137340e-06
1.808653481593531088e-06
1.809641965630652536e-06
1.813625553744647982e-06
1.797669111554744569e-06
1.855357765172292700e-06
1.839158045192069235e-06
1.765099872006015637e-06
1.794391257731336157e-06
1.833185544027070910e-06
1.789841437316794203e-06
1.762601180510675012e-06
1.802403946164833472e-06
1.813055511762673897e-06
1.762276598420848607e-06
1.764100086206202410e-06
1.761085915684444768e-06
1.804048712470035415e-06
1.824841353723176890e-06
1.727993911383472200e-06
1.688968426402307480e-06
1.768519577752524886e-06
1.783263236430866795e-06
1.764084201606759290e-06
1.796448088054143427e-06
1.748197456185518778e-06
1.712439049480502089e-06
1.735074910093907534e-06
1.780208942015367670e-06
1.729585459150138505e-06
1.678155976954328147e-06
1.686899185791205647e-06
1.711300212200436112e-06
1.815739155334713418e-06
1.762008678125480899e-06
1.693267294310580828e-06
1.735296052714972259e-06
1.706329604213772163e-06
1.674127259682403286e-06
1.724012776388861075e-06
1.715529598180412440e-06
1.722385065836774477e-06
1.740217987629025306e-06
1.665968139332128984e-06
1.684697601524959493e-06
1.678359298742393299e-06
1.628991692412535671e-06
1.604020203207555188e-06
1.631264931946050785e-06
1.640016161985547651e-06
1.660413341861982046e-06
1.666122377581740732e-06
1.607950108607523122e-06
1.618710627386858971e-06
1.647535198959106516e-06
1.691643228396329187e-06
1.669851067012283400e-06
1.597233328304857234e-06
1.648515066297556947e-06
1.716384474412627228e-06
1.663166395514107688e-06
1.684808822969895895e-06
1.684817080943954550e-06
1.574343323766856446e-06
1.574530118279653125e-06
1.624864051277211474e-06
1.587222111661078169e-06
1.542090923496881200e-06
1.543353939972831747e-06
1.542297887027095629e-06
1.559585848829414852e-06
1.572748434768053407e-06
1.552807966001515209e-06
1.556113458215625286e-06
1.616674259853285560e-06
1.598549590140274081e-06
1.547720648930725268e-06
1.607842961721231797e-06
1.615998204766058200e-06
1.539594929388950300e-06
1.554532165319014845e-06
1.584930602789205907e-06
1.555536185885818423e-06
1.540003523028109047e-06
1.538928451964195361e-06
1.570785305673435888e-06
1.557854760947879154e-06
1.541163680873084001e-06
1.531893271128913910e-06
1.521880362918157572e-06
1.510159549341214805e-06
1.506052288443992652e-06
1.554138149596118999e-06
1.541536359800498703e-06
1.508350005106333176e-06
1.502732314322619960e-06
1.450567360153268392e-06
1.469204146499240642e-06
1.538931491373905528e-06
1.531409648089003171e-06
1.520673469294539728e-06
1.526056315691672620e-06
1.492817780418638242e-06
1.470121866139168602e-06
1.474307872982538718e-06
1.444510481561062031e-06
1.488372169518911401e-06
1.524693094087413724e-06
1.531523803032858231e-06
1.570156789622335936e-06
1.553940276622961444e-06
1.497886423923732703e-06
1.475254297260287721e-06
1.467648497959112549e-06
1.501193204684378521e-06
1.509679987616179685e-06
1.459433075786319502e-06
1.456514828636228206e-06
1.451573205364591674e-06
1.434192443492746145e-06
1.432522350219762083e-06
1.430017419793490351e-06
1.452565777354664471e-06
1.447252543421845919e-06
1.461304071469344701e-06
1.467039257562524206e-06
1.462870143741897747e-06
1.507239665469428986e-06
1.470432139632823975e-06
1.461682017187471904e-06
1.487888889830045077e-06
1.494919477919264850e-06
1.457514316491684063e-06
1.415361898696408141e-06
1.463754375373863882e-06
1.487949379603447080e-06
1.447077972875094104e-06
1.420064685118804709e-06
1.411490408817064385e-06
1.413921231057337318e-06
1.405263614689927876e-06
1.418509491753766859e-06
1.468371424718495370e-06
1.467139255226496284e-06
1.416985543303126321e-06
1.384547622216194568e-06
1.409577797146589271e-06
1.413485076638593563e-06
1.389629310250051771e-06
1.464948433173657403e-06
1.518839871721498081e-06
1.472598282695031409e-06
1.427154789653714696e-06
1.420479284083658713e-06
1.436399720380496902e-06
1.422896080985299572e-06
1.412966906502539227e-06
1.406321809566614862e-06
1.382481168355251313e-06
1.342101534348908845e-06
1.365959558576281164e-06
1.387740699247696368e-06
1.362177312818571081e-06
1.380444711103797781e-06
1.404005387475480865e-06
1.422188010071137042e-06
1.431073514634056681e-06
1.457420736389922148e-06
1.407544301212671286e-06
1.345747628938742119e-06
1.376155882449051446e-06
1.373995501296570144e-06
1.406431254141548388e-06
1.412391131303741710e-06
1.342952676973973921e-06
1.342161286539987318e-06
1.428120461219132860e-06
1.402848278507255996e-06
1.276975556842749359e-06
1.271522515720016185e-06
1.307321524454085581e-06
1.357184981586128956e-06
1.400511673682381461e-06
1.347910441141462671e-06
1.333270248095864939e-06
1.375306751050597319e-06
1.338228226287861669e-06
1.328060826408458584e-06
1.381052196503882133e-06
1.348872817591432373e-06
1.321368882758038319e-06
1.368590111526047834e-06
1.371792552772862319e-06
1.347290655880366536e-06
1.364018845398039046e-06
1.325840109251739030e-06
1.275492595518784848e-06
1.321598832299896224e-06
1.371956003144083392e-06
1.304413492773533126e-06
1.245113989147166655e-06
1.275424501802426012e-06
1.303445281315470985e-06
1.332404618245538933e-06
1.356021421827001156e-06
1.343616652407434483e-06
1.312799937172620695e-06
1.279798922184180451e-06
1.264047082896542019e-06
1.296022989320850387e-06
1.276763261261678788e-06
1.247715680792183174e-06
1.288595689301280901e-06
1.303930599636140013e-06
1.254759278965294333e-06
1.222389139605280032e-06
1.278990513117316764e-06
1.268478279013563636e-06
1.215524473279524467e-06
1.246572675035214906e-06
1.215931911473671948e-06
1.194123228120009863e-06
1.267111822337437399e-06
1.272929569157201826e-06
1.235091697527043056e-06
1.242759872163140138e-06
1.239509429738142580e-06
1.233235634290736213e-06
1.225672248808949173e-06
1.274872840768945204e-06
1.317314769138175608e-06
1.245311260125102045e-06
1.189846127174995058e-06
1.190764992900775235e-06
1.219427629544208382e-06
1.206845388441759164e-06
1.208043075833777723e-06
1.210902872128418836e-06
1.225046934506818481e-06
1.263951727576621706e-06
1.250901335821530516e-06
1.227346120596681662e-06
1.217039057666765561e-06
1.258228704391468368e-06
1.272493476642800960e-06
1.240054262282075622e-06
1.209189381858400892e-06
1.199244224174407055e-06
1.217630527702090665e-06
1.220471894699938381e-06
1.205664394462452211e-06
1.214364761540680336e-06
1.229472279052687533e-06
1.214062741719780855e-06
1.189394172012857991e-06
1.179518547879933335e-06
1.211901322670214314e-06
1.193194561297537403e-06
1.158624584684635595e-06
1.226009693171179538e-06
1.218899458943637937e-06
1.192985069335922676e-06
1.218498026674038642e-06
1.198782331213757265e-06
1.213034578705687858e-06
1.211641668572656878e-06
1.177445513403512071e-06
1.163713563050297601e-06
1.164028061321327701e-06
1.166665400418046381e-06
1.169294297440699735e-06
1.173534227150382052e-06
1.218517459070628759e-06
1.242985845159071521e-06
1.198386741121547437e-06
1.154455423302282232e-06
1.171551572193058731e-06
1.195818604570589546e-06
1.197767847418508533e-06
1.184153183969334054e-06
1.175122004039620357e-06
1.232474143285166100e-06
1.222461715818631803e-06
1.216255135579178148e-06
1.240100943128737282e-06
1.180574660973955705e-06
1.170237651326097445e-06
1.166576524849004997e-06
1.177449643852145136e-06
1.208467393252278110e-06
1.214125142918235053e-06
1.182960369752133349e-06
1.162076210808145192e-06
1.182581153853579499e-06
1.190511701012616199e-06
1.182679219055632091e-06
1.178836515636632343e-06
1.185843615103430843e-06
1.148517431351873489e-06
1.167574362117641454e-06
1.205496455050110356e-06
1.175214404682131025e-06
1.123063219900865679e-06
1.153979928059367392e-06
1.200865300939010696e-06
1.192679060497460426e-06
1.118934108971328521e-06
1.087095290497043170e-06
1.167599824810722177e-06
1.173800864971448587e-06
1.138512370933351497e-06
1.110848127528650633e-06
1.085801112735314442e-06
1.113650192304669471e-06
1.147042814462691823e-06
1.151861425372928357e-06
1.143371737510623649e-06
1.132043990420177508e-06
1.096361812316136162e-06
1.128179048991214759e-06
1.160188067482513950e-06
1.161118389651461818e-06
1.168057749707909088e-06
1.122257497088900467e-06
1.067433319212890289e-06
1.107994689903006499e-06
1.123723679230585832e-06
1.104410485146972273e-06
1.149597840225906199e-06
1.162707929775710833e-06
1.140071587189329284e-06
1.098271385392721951e-06
1.053924857050645840e-06
1.037444273959792084e-06
1.092904423760110853e-06
1.139948354749375076e-06
1.133108820150819743e-06
1.090017969039192857e-06
1.086571731994717536e-06
1.142316990702441314e-06
1.122525170351655134e-06
1.057275275012584806e-06
1.058609689886728946e-06
1.097693697764472429e-06
1.086882797667166014e-06
1.071728122602136233e-06
1.095718692562788794e-06
1.098735702688110591e-06
1.079728676330875060e-06
1.064312122691875835e-06
1.078021616965963732e-06
1.109273245293065934e-06
1.102279662824671634e-06
1.145288365732226636e-06
1.160413306215639475e-06
1.107545643801416688e-06
1.076890827179809304e-06
1.084043800101453773e-06
1.086696339116049090e-06
1.066902174933009071e-06
1.060872565497339614e-06
1.047187650546686070e-06
1.030892977426631425e-06
1.069704314783446695e-06
1.127206428146124836e-06
1.082431863349530548e-06
1.012752581308593483e-06
1.060734694028788245e-06
1.114810434324685147e-06
1.060651868218069861e-06
1.033944991072712278e-06
1.025294278705696128e-06
1.039592614415040704e-06
1.056016812846194734e-06
1.033313134369282985e-06
1.047775032666843847e-06
1.119940012070401301e-06
1.118864191137882575e-06
1.068301341015242250e-06
1.051365929250386512e-06
1.056553829657907101e-06
1.042618569700026884e-06
1.068956835388487285e-06
1.101248658817735395e-06
1.077722783985384796e-06
1.045338305830934141e-06
1.013340845927797474e-06
1.042242394657228318e-06
1.051926292456786359e-06
1.045829517176256581e-06
1.078880510160833750e-06
1.055271702217987243e-06
9.970280527171625233e-07
1.026966102521695995e-06
1.041747165509877843e-06
1.017052738174180729e-06
1.010830185048090973e-06
1.035116137302888430e-06
1.060329465212866034e-06
1.061436604418296974e-06
1.019340221859820632e-06
9.865313432300720237e-07
1.023227437512751505e-06
9.966912601498581058e-07
9.722197172981645299e-07
9.988278435056752435e-07
1.000558533352177274e-06
9.925055652782124091e-07
1.005522140875728095e-06
1.035419999764304390e-06
1.044136412952074601e-06
1.022783823811576203e-06
1.042724466498267776e-06
1.061572027118123182e-06
1.033655767204660845e-06
1.021461404120401128e-06
1.009015880961231625e-06
9.991544241376322172e-07
9.937695979078364180e-07
1.001795668127716944e-06
1.023773501559016714e-06
9.830636047618475455e-07
9.392976751738719190e-07
9.396944651385996997e-07
9.779732418811021137e-07
1.017621580011633088e-06
9.779742106872944319e-07
9.715741288204341039e-07
9.711191878164386917e-07
9.978431970455336295e-07
1.021201483697191805e-06
9.709847282230510670e-07
9.486246821275636620e-07
9.604562510407962485e-07
9.981379567526214505e-07
1.005520408535002174e-06
1.025191459161648809e-06
9.835018649734858317e-07
9.363879574998239611e-07
9.596281935441017588e-07
9.412512585689252417e-07
9.584687163963877356e-07
9.997734276004879165e-07
9.830458317040873190e-07
9.389065374778042107e-07
9.411990931900163596e-07
9.665438627692224409e-07
9.822295190535944516e-07
9.273090233218340987e-07
9.201762383147186751e-07
9.802315089802338555e-07
9.691410338739726678e-07
9.730578583101723131e-07
9.586439391407710078e-07
9.399187444882721541e-07
9.795892588367466923e-07
9.639266073751431136e-07
9.292136548899134746e-07
9.262103631206723635e-07
9.591001133821142891e-07
9.987603114039068083e-07
9.520008382791041561e-07
9.348029775722781493e-07
9.558044032558285203e-07
9.292098458190535042e-07
9.431367440129583413e-07
9.467544769871744572e-07
9.211033458704920742e-07
9.560845912541276188e-07
9.501658398065917674e-07
9.412199478923316603e-07
9.383216940452566574e-07
9.387117008890294682e-07
9.678246403606019271e-07
9.452138765806917051e-07
9.538232572035088338e-07
9.346736707720072319e-07
8.964371385671243914e-07
9.170519434073455857e-07
9.173083969396848567e-07
8.929663375540425917e-07
9.052447771179921551e-07
9.321380163801953809e-07
9.482084125060198139e-07
9.442445211460310529e-07
9.305001001428860602e-07
9.152395226296472832e-07
8.962972889703848810e-07
9.083526056209452200e-07
9.147652524657004747e-07
9.033894989639307173e-07
8.956064204131980715e-07
8.981367167588823537e-07
8.978472503472966239e-07
8.670967202738493406e-07
8.790714964852890214e-07
9.311179138288605325e-07
9.242186368750766485e-07
8.917708557158533008e-07
8.950553634051514063e-07
9.160670710007864562e-07
9.196030413283435033e-07
9.263109501066486936e-07
9.250777000689919359e-07
8.955875553610556414e-07
8.554373035275701297e-07
8.552765031639286022e-07
9.015964706456154803e-07
9.003562034031333016e-07
8.982302196426298853e-07
9.048048567505331720e-07
8.727249473530092336e-07
8.471693559659465507e-07
8.468911876576614733e-07
8.652396579378734826e-07
8.930360023115361877e-07
8.837312848396724280e-07
8.751857639620666123e-07
8.823093815423779025e-07
8.660462371805574185e-07
8.869065298877855032e-07
8.757513420044603046e-07
8.713785683664680684e-07
8.807195440256293654e-07
8.644825671474994755e-07
8.627847385705381350e-07
8.721152414087740754e-07
8.830993832884091583e-07
8.754623244645069840e-07
8.790368309688785876e-07
8.634885741245308107e-07
8.366709373695585670e-07
8.544398959212332547e-07
9.164543317057938742e-07
9.204200563185972790e-07
8.369909744718080110e-07
8.115125640607221265e-07
8.558213971545583484e-07
8.500362883055718356e-07
8.313407366762151492e-07
8.165277477409574229e-07
8.204665575255003441e-07
8.267388404003183895e-07
8.068769530917484857e-07
7.947098441633448151e-07
8.012334716023648599e-07
8.415981215435958665e-07
8.733118029985970010e-07
8.576198275116213274e-07
8.383720021237850428e-07
8.383944653835038307e-07
7.982279914141426112e-07
8.098548094147228324e-07
8.677325680586808013e-07
8.436701844798626034e-07
8.106830636862739265e-07
8.190877647219965902e-07
8.473134880267989926e-07
8.449120384283222155e-07
8.122173589595026186e-07
8.059800373216395826e-07
8.163339674393789610e-07
8.178846352843300021e-07
8.240090300115575594e-07
8.441147940882268251e-07
8.384533287030838230e-07
8.434577879458718748e-07
8.680772869793281415e-07
8.393001275814511554e-07
7.967949543791158015e-07
8.114116306636020544e-07
8.052734729294931453e-07
7.903070106077498394e-07
8.018108612571943590e-07
8.084791819138176216e-07
8.289765841232095170e-07
8.386145011476928853e-07
8.319017301592413009e-07
8.334941604139573200e-07
8.130453848447387342e-07
7.994528573790599653e-07
8.186202191510860687e-07
8.492591538094411161e-07
8.441578727950855480e-07
8.014132175275378873e-07
7.926211475962987984e-07
8.029208002847423372e-07
7.963598906761440403e-07
7.823414235171461488e-07
7.933772582590026448e-07
8.066605742543960383e-07
7.986693449641690742e-07
7.744361907996205309e-07
7.752207337471040646e-07
8.190896656243116823e-07
8.232945635280341894e-07
8.010443566197353654e-07
7.910923660908286978e-07
7.889794817659742084e-07
8.145648404347093164e-07
7.888302827278511969e-07
7.536708341591218685e-07
7.774853583124905763e-07
7.736842648706878108e-07
7.696895950913276933e-07
7.646124048296887310e-07
7.581964337794327078e-07
7.791525302402171190e-07
7.770688283220852771e-07
7.899939236407887213e-07
7.842804045840510436e-07
7.752300746700280929e-07
8.049362569899640705e-07
7.861518827938808155e-07
7.725458084351074376e-07
7.887401199375731614e-07
7.915274610564760763e-07
7.765727784175349820e-07
7.842973911171786577e-07
7.831131309868082606e-07
7.866935785643920498e-07
7.772030990063675335e-07
7.325999740394858111e-07
7.438206344893106806e-07
7.551355816947880742e-07
7.283239670649449710e-07
7.403083035239656623e-07
7.494308065778517200e-07
7.561567893051360107e-07
7.677489987418750187e-07
7.389250535315923335e-07
7.411285286130629923e-07
7.546592885643916786e-07
7.595319696999806374e-07
7.648763432200597152e-07
7.498402769186471395e-07
7.221749382853489687e-07
7.488131040322895609e-07
7.603749159875008815e-07
7.615150189643674310e-07
7.581046995860200535e-07
7.478223376687640532e-07
7.486926330598547212e-07
7.428204777719136850e-07
7.479731783539878609e-07
7.320632067224323773e-07
7.525776489670041770e-07
7.402706003183752302e-07
7.174049887265225989e-07
7.318050317901311406e-07
7.044720158776264123e-07
6.914177472280604048e-07
7.063382011855912677e-07
7.256847122739483656e-07
7.383710374137120308e-07
7.214903767284840404e-07
7.067964686473021036e-07
7.051172875895489692e-07
7.257174016983203370e-07
7.420335623995016455e-07
7.399294200222152351e-07
7.258501383168254499e-07
7.230133243683976586e-07
7.374078287267211743e-07
7.389250160049560289e-07
7.393605006140921486e-07
7.631355727747048247e-07
7.506829526597467204e-07
7.631612295303464102e-07
7.736484586564086198e-07
7.413416833642567882e-07
7.171113939092175711e-07
6.890880449328482211e-07
6.997576150157120820e-07
7.105155870854254086e-07
7.054964253825233741e-07
7.100119924759416351e-07
7.110388635913709790e-07
7.046999599727822549e-07
7.029334499746678682e-07
7.112849302816034524e-07
6.997860269363366685e-07
7.109713213314357277e-07
7.230654936517741560e-07
6.764072526953641185e-07
6.859417263827933803e-07
6.952536614778249184e-07
6.931357082973797350e-07
7.251133519695827250e-07
7.269022181005416227e-07
7.148827961990120694e-07
7.104418046910706040e-07
6.954984883784871122e-07
6.914496052732331460e-07
6.883606482024269240e-07
7.005254722227037813e-07
7.206709565120774021e-07
7.042190092569484973e-07
7.287030919126841380e-07
7.617843591771414488e-07
7.341555666081862397e-07
6.991159760548019106e-07
6.954150443997263733e-07
7.159599035129601144e-07
7.252438132612517109e-07
7.210046185279817689e-07
7.052023409382315617e-07
6.694548095746540218e-07
6.628553046360759040e-07
6.948415666539209858e-07
7.083619442740750686e-07
6.796905496430183384e-07
6.905247949069527377e-07
7.150994318581396584e-07
7.093291867156306332e-07
6.775205507572974079e-07
6.686413322812900580e-07
6.995285410271428723e-07
7.090117598292375218e-07
6.958081581005408224e-07
6.858485492953477836e-07
6.742111673948501241e-07
6.613631717222592262e-07
6.603341895001959174e-07
6.474909723926076212e-07
6.322153093674675718e-07
6.568499213249776767e-07
6.789788044353099897e-07
6.517187917016309773e-07
6.672704007654871140e-07
6.712765942234073147e-07
6.467624831193303820e-07
6.506740642979593116e-07
6.595234652581013036e-07
6.824348840950986509e-07
6.789615325701265328e-07
6.791646323081596081e-07
7.118876861182159689e-07
7.125524786584532910e-07
6.809501118690962483e-07
6.876412092536447309e-07
6.997503307163757677e-07
6.842767447474855900e-07
6.927319728672735306e-07
6.940882657930297757e-07
6.804662725257717012e-07
6.746080303574772101e-07
6.556354652900370251e-07
6.692325227023989028e-07
6.797871367378140455e-07
6.571447941595388604e-07
6.621266747932496033e-07
6.468716493785431213e-07
6.380079434867911943e-07
6.492354341943748601e-07
6.563117364523391812e-07
6.479501865109777225e-07
6.492880632910380596e-07
6.740115092744978146e-07
6.504160055929783160e-07
6.335030651982706690e-07
6.555029381815053733e-07
6.651581291413477207e-07
6.695764242799704776e-07
6.599075502986071629e-07
6.470822756218687087e-07
6.438804267451946286e-07
6.539427258043199110e-07
6.676015421592417219e-07
6.723445885650775603e-07
6.449858206450373853e-07
6.618542679431276515e-07
6.808935875246491830e-07
6.473727348485651478e-07
6.527948597252146884e-07
6.490426835620030637e-07
6.127915704530602426e-07
5.988768259805494771e-07
6.391459235484675809e-07
6.704758028131656825e-07
6.502936486390991501e-07
6.650800974236513685e-07
6.915517385207127896e-07
6.806181609583762868e-07
6.739639350787533795e-07
6.566352866727135486e-07
6.533845767723047569e-07
6.625701578334063810e-07
6.533740720062236088e-07
6.479038597455028077e-07
6.331506722573003703e-07
6.377526218145409039e-07
6.538115495941724997e-07
6.292293453369328551e-07
6.288181609551056008e-07
6.469797341221782310e-07
6.547881914325254148e-07
6.282169282758405905e-07
6.085508229989226807e-07
6.732241185257882888e-07
6.659502722018747238e-07
6.278468923001620091e-07
6.324960812168167744e-07
6.382787165068690383e-07
6.468291747252974222e-07
6.388271161450395997e-07
6.447072456407038401e-07
6.221092867598913168e-07
6.274756646294862448e-07
6.430770748676185864e-07
6.307602500120497568e-07
6.254570899014275689e-07
6.234682346700502932e-07
6.263940142358414367e-07
6.154866749806946599e-07
6.133519687850897075e-07
5.989605312555841236e-07
6.118929543123169069e-07
6.203397928101677917e-07
6.180763755305475756e-07
6.328716051309715436e-07
6.175355110762161086e-07
6.513392469554963357e-07
6.694087234572167217e-07
6.387861858722244444e-07
6.142749423534178677e-07
6.060674682439691531e-07
6.111932604627688035e-07
6.198361284904184778e-07
6.214412978029638128e-07
6.098332797521031971e-07
6.226101801378586942e-07
6.478157085817912320e-07
6.435993013495283291e-07
6.305767139098159428e-07
6.193392280282864977e-07
6.093661625364620808e-07
6.277578894926321087e-07
6.302668337182795896e-07
6.101137266143033576e-07
5.981828378670508186e-07
6.248258707807057851e-07
6.324922998350539916e-07
6.263953339687568314e-07
6.118018952304469643e-07
6.073640396320639204e-07
6.356237072248413196e-07
6.437178341424805510e-07
6.387234003357206515e-07
6.186842656174045303e-07
5.970984022482839849e-07
5.983324489167068312e-07
5.919831551960770042e-07
5.856831465409959377e-07
6.111105096591250052e-07
6.014235510580734906e-07
5.833891985656529306e-07
5.981787693496518207e-07
6.185357675178016458e-07
6.375081020698634821e-07
6.340916106104791436e-07
6.160188584212574564e-07
6.222211070268135307e-07
6.074661729115402336e-07
5.962318294050224125e-07
5.934652515070817379e-07
5.938317893290509609e-07
6.115201002996341510e-07
6.080242748113648202e-07
5.988131274872323706e-07
5.923935839491720446e-07
6.048259442143516409e-07
6.002605822944603599e-07
5.894637544721514621e-07
5.859672009380147740e-07
5.929309645984550939e-07
6.096931722833798165e-07
6.082505217213436814e-07
6.054075881925392229e-07
5.949974955917633027e-07
5.875378874341813500e-07
6.029058122094580050e-07
5.821217541116841899e-07
5.468487106950560548e-07
5.804046497158196149e-07
6.063591325337151549e-07
5.920896712642503783e-07
5.793543689043125700e-07
5.951203031084563074e-07
6.181951533071558091e-07
5.894917608970262066e-07
5.922699143965253995e-07
6.139370706621722047e-07
5.902855356285737565e-07
5.814853546963064872e-07
5.777737560346667136e-07
5.778208108235134847e-07
5.889478995806548413e-07
5.969291886395152269e-07
5.999174878629614854e-07
5.922677013273269561e-07
5.818996453489441946e-07
5.738718523620731116e-07
5.508531556371519430e-07
5.457857563915221625e-07
5.653619834980770468e-07
5.763434940111712065e-07
5.811823321401800443e-07
5.845268072864187036e-07
5.927531423672313721e-07
5.942386908642380049e-07
5.748198413351819094e-07
5.573804209786640580e-07
5.505528386887217363e-07
5.771108842348288084e-07
5.927044227966667869e-07
5.742301503236153323e-07
5.942376789732615561e-07
6.103575835310127777e-07
5.786897399054598062e-07
5.577615114269427366e-07
5.842629466969408379e-07
5.927786936734984107e-07
5.711764961562640309e-07
5.645672365745324009e-07
5.595804260926676764e-07
5.864934422189486447e-07
5.955943353368198493e-07
5.956000609314938505e-07
5.982119306628511594e-07
5.585723984498581081e-07
5.599518758458457844e-07
5.810382459209696657e-07
5.618794004167976959e-07
5.751197534781398101e-07
5.859491834763224963e-07
5.762444459524583284e-07
5.866846664705764545e-07
5.778682173196596627e-07
5.652728453429451932e-07
5.794928978289168018e-07
5.903278112569581050e-07
5.745568997335543604e-07
5.652115644738729255e-07
5.623325731375367595e-07
5.630356377076455695e-07
5.651521826796255432e-07
5.796494197424069504e-07
5.914105184013230453e-07
5.855592805484953834e-07
5.559551781080832981e-07
5.507857951260104614e-07
5.608039828250118222e-07
5.568760157387709577e-07
5.777327203375733271e-07
5.778495463771765157e-07
5.595328307304024169e-07
5.620765355057457887e-07
5.713087838827780860e-07
5.590223256352552839e-07
5.601294509334743969e-07
5.833616577151478322e-07
5.806169198263195649e-07
5.573957282156480402e-07
5.436799103892445144e-07
5.484857621925495833e-07
5.566092507808204728e-07
5.631386004626803150e-07
5.588795759077670948e-07
5.478997713516961190e-07
5.612879577709586611e-07
5.730856629920728791e-07
5.484593150346454796e-07
5.451084443933045115e-07
5.584579564705709367e-07
5.726866579110360518e-07
5.763672095136728134e-07
5.474917530968644583e-07
5.487880422552824662e-07
5.691806289917886746e-07
5.522364766799231427e-07
5.479363209641596175e-07
5.575605133058721528e-07
5.676125430401785299e-07
5.743878645594482988e-07
5.877774251290396092e-07
5.660051887975225335e-07
5.400068259642925884e-07
5.552489700367195878e-07
5.318584272191960438e-07
5.268451425692931096e-07
5.550546913883195617e-07
5.730913206070832594e-07
5.610046912751141612e-07
5.456913329552415378e-07
5.452161716231732448e-07
5.646654562244778335e-07
5.633594201502189081e-07
5.385221332016293530e-07
5.357222445882049004e-07
5.518960794181925832e-07
5.570956777350471653e-07
5.542722444632388646e-07
5.585691240139047376e-07
5.492032358730657140e-07
5.391445043895095057e-07
5.447685334930799537e-07
5.723905303751109453e-07
5.598887807170586939e-07
5.376804020323690566e-07
5.433948490513260784e-07
5.313815931224838684e-07
5.362287976702235099e-07
5.598630717329673693e-07
5.661890427897945191e-07
5.426747515433224057e-07
5.289477125603262643e-07
5.456883047829516755e-07
5.524387937588697393e-07
5.478209220686176633e-07
5.430648671276841486e-07
5.434133514338576868e-07
5.290921906368067663e-07
5.295682464633108094e-07
5.292284475273055510e-07
5.136591062781100810e-07
5.222438079736855908e-07
5.344839761433802605e-07
5.500908185959496975e-07
5.452104242243072409e-07
5.374946068786971133e-07
5.350913118223117614e-07
5.335992360465056508e-07
5.485924951100543709e-07
5.232525758070737979e-07
5.154241236283681292e-07
5.341525702920184274e-07
5.271864534797257872e-07
5.221187706304857494e-07
5.350492250041982240e-07
5.389095475331741505e-07
5.290239238782529917e-07
5.467172641716441752e-07
5.514835726178438835e-07
5.372596744042818013e-07
5.340802160173488408e-07
5.177672017848424859e-07
5.046733558611087549e-07
5.304856183280017235e-07
5.469786593725534635e-07
5.453550156598470074e-07
5.368515017852729544e-07
5.283736893364461988e-07
5.284334876891535473e-07
5.284190253768837892e-07
5.203544456677787014e-07
5.130115869837148376e-07
5.062157369274760169e-07
5.233127321160450518e-07
5.463112742041697634e-07
5.390253824386252189e-07
5.282812693512529303e-07
5.178064101943389013e-07
5.080472034014399015e-07
5.284107362312121231e-07
5.406181787749841539e-07
5.103911813277386488e-07
5.215941459025108013e-07
5.472313170114285095e-07
5.456685909625166871e-07
5.406128838560282228e-07
5.367006571043875291e-07
5.187511862153592623e-07
5.206413518535894183e-07
5.454454826178972204e-07
5.367628616384654296e-07
5.153634345454909054e-07
5.175452517588373924e-07
5.165431072798604662e-07
5.021514418809471598e-07
5.089596372359966465e-07
5.179377516415112937e-07
5.243422206665959259e-07
5.150161801684429590e-07
5.087955589460978809e-07
5.356802063858186330e-07
5.409867503716924488e-07
5.432942903905953610e-07
5.308634704715017549e-07
5.254484256372586611e-07
5.349749310991350145e-07
5.372833037598012806e-07
5.326644556081153605e-07
5.037370517212111586e-07
5.077876488172216367e-07
4.994147083115423462e-07
4.914569795497614219e-07
5.030727586844680182e-07
5.179742465884669507e-07
5.222685514365991246e-07
4.922667437916399480e-07
5.008834833223491391e-07
5.129980318761291168e-07
5.155954189008339255e-07
5.146643872297020041e-07
5.070640526773330960e-07
5.009840708570773522e-07
5.093515771650986275e-07
5.139656716774050264e-07
5.107723447801352312e-07
5.125543042761723554e-07
5.044514795130882613e-07
5.073359438331764834e-07
5.035609109714476971e-07
4.969254722661187229e-07
5.028686292938400759e-07
5.034779889735073672e-07
4.945130676746747199e-07
5.041288839365902964e-07
5.011220594678688471e-07
4.982796448469243332e-07
5.038081513138131859e-07
5.034472292676117268e-07
4.956755004427770868e-07
4.885979359126890067e-07
5.073396150925080897e-07
5.167378274365593639e-07
4.985789545141228195e-07
4.950308531053446707e-07
5.159319693983113512e-07
5.051493064477370275e-07
4.825506509335540460e-07
4.931539469569764599e-07
5.072757320274703931e-07
5.084892268271365343e-07
5.172949541619380016e-07
5.096691840608259538e-07
5.027736710178759657e-07
5.007680754731210080e-07
4.922626132498755048e-07
5.213656575793716324e-07
5.294636453675647774e-07
5.241795783166526038e-07
5.110595105624131953e-07
4.873722605874567840e-07
4.973552895231430183e-07
5.061133963950048228e-07
5.054223612608729893e-07
4.814667453976116988e-07
4.613014970422664797e-07
4.900348677701697110e-07
5.078906377553062257e-07
4.917992312469672388e-07
4.948859758019440770e-07
4.975057512752627369e-07
4.991512666540044678e-07
5.057440640766961329e-07
4.858129688425474846e-07
4.763712793586882817e-07
4.942839963501707719e-07
4.915158114154779670e-07
4.826579752483705694e-07
4.899761265985320888e-07
4.953925891489850080e-07
4.944704553803867895e-07
4.874497395296366723e-07
4.748642507007844139e-07
4.723123816197017252e-07
4.835285291517760753e-07
4.820403031733545913e-07
4.859919796438956050e-07
5.068400271185095406e-07
4.863977461601136758e-07
4.714853213432619178e-07
4.890828739561352662e-07
4.796272234320375182e-07
4.720772102393648604e-07
4.848163482413950827e-07
5.023091117712815803e-07
4.963702244258949511e-07
4.705592630318227892e-07
4.653153839623694211e-07
4.826622571331217530e-07
4.942760019783447084e-07
4.846353528533098895e-07
4.635442820165398027e-07
4.718929590240132377e-07
4.923521009777783384e-07
4.839900061890399695e-07
4.755980702455712467e-07
4.809896757694405537e-07
4.726671194712475096e-07
4.732803745869213518e-07
4.834135779166699785e-07
4.809692649908913572e-07
4.831793550000411397e-07
4.746289255697675915e-07
4.738192471000550905e-07
4.766105331383768133e-07
4.845073848444320023e-07
4.740889233535117313e-07
4.863419041750234477e-07
5.065670346674724477e-07
4.864195361405696125e-07
4.749380217121462435e-07
4.785543997015425743e-07
4.972880903828429918e-07
4.846481876308333757e-07
4.667948229627737343e-07
4.829506508176021477e-07
4.919323807084506703e-07
4.963809256447195205e-07
4.896220362861335927e-07
4.881134183698024142e-07
5.069344886787841741e-07
4.952550759618536937e-07
4.790179874249116568e-07
4.731566995154854843e-07
4.838220442249294440e-07
4.873650774266781680e-07
4.768125161623020086e-07
4.690712863440032249e-07
4.837469496012444975e-07
4.890384082940536145e-07
4.727241423825532760e-07
4.751219320191786284e-07
4.888311005544705569e-07
5.023455023449925330e-07
4.872095330178746516e-07
4.765224438848112016e-07
4.812343224031987306e-07
4.769745146779503794e-07
4.788531349004581901e-07
4.816169787903844858e-07
4.827075360998955400e-07
4.858595199598593106e-07
4.686667078670478524e-07
4.661310780301889410e-07
4.847150395481947658e-07
4.867412285324240365e-07
4.791844856108941876e-07
4.927865553232260831e-07
5.008621774986042061e-07
4.767295834242157298e-07
4.681286093171521446e-07
4.786490837124012129e-07
4.884723866719732124e-07
4.771681387677739561e-07
4.609385346608594723e-07
4.768946628101059648e-07
4.742112230017051289e-07
4.659357145498400744e-07
4.978155937363541646e-07
5.051276931037532973e-07
4.699132897673091706e-07
4.520133024866131715e-07
4.567190838647718669e-07
4.620621064481567275e-07
4.643188699855467543e-07
4.622348181197551437e-07
4.586822415206675046e-07
4.734525064389060887e-07
4.734430180273349961e-07
4.682317988410280812e-07
4.710113615210044543e-07
4.573957923457453378e-07
4.727023490451662736e-07
4.854602349245994691e-07
4.818221947770127838e-07
4.887369348421349955e-07
4.902706238575066607e-07
4.714987211548323546e-07
4.482967093334075046e-07
4.616268605913561878e-07
4.750599227161444418e-07
4.641108902295287669e-07
4.772779195262266478e-07
4.865873102569960970e-07
4.685903245212951512e-07
4.561741797188547401e-07
4.666430174290696618e-07
4.780338829446156953e-07
4.744144310520813070e-07
4.698954694418547044e-07
4.690103845600924951e-07
4.850364195216676746e-07
4.965996231200607218e-07
4.898481704405544235e-07
4.663713656574322865e-07
4.544584269243733706e-07
4.701115474062974244e-07
4.729445044121356644e-07
4.719739961276232486e-07
4.667168692917816323e-07
4.627033526980843381e-07
4.698917116378449198e-07
4.770205913488962515e-07
4.550405751395091834e-07
4.284036882100454657e-07
4.657881185713500268e-07
4.829657759491296560e-07
4.731837136062686247e-07
4.819078887092034487e-07
4.793880873154971170e-07
4.898948862763854118e-07
4.851632819707607721e-07
4.737308189581728784e-07
4.606282829335929160e-07
4.510396296473100676e-07
4.668545575244644193e-07
4.882456816636763050e-07
4.834275202115443464e-07
4.648043460171323749e-07
4.738075327129062062e-07
4.605417131525012280e-07
4.470062018444685687e-07
4.568860338646027065e-07
4.520289388181146774e-07
4.494434624925453094e-07
4.573480321925749097e-07
4.560195920181315662e-07
4.491682961203372337e-07
4.576086876833328530e-07
4.635338929136678170e-07
4.510144076482255384e-07
4.527845282345072879e-07
4.692025364568321129e-07
4.800450314195279425e-07
4.653837012195136514e-07
4.540607547508758741e-07
4.549413878625238810e-07
4.514064235334587940e-07
4.475464248537632120e-07
4.519812239825054819e-07
4.500034510201824702e-07
4.504674641651073103e-07
4.603528254678136962e-07
4.502828170314399380e-07
4.590611498459951945e-07
4.623776993108167874e-07
4.605468639773113069e-07
4.598050926847498220e-07
4.453891993246520579e-07
4.351423366047173824e-07
4.330154071534164179e-07
4.499946618481017853e-07
4.685951805545845381e-07
4.672184707691345360e-07
4.624798264221995493e-07
4.538222830404537044e-07
4.491919045454533637e-07
4.531297186540220554e-07
4.700852568273484765e-07
4.701907564189404771e-07
4.522099655262146950e-07
4.726070028718816368e-07
4.739829593305070151e-07
4.613871638994141097e-07
4.572209934967966981e-07
4.504407893161344066e-07
4.531378521653469557e-07
4.656923681755310580e-07
4.728256682848219107e-07
4.575629277118166895e-07
4.397304844775346131e-07
4.457222764853353149e-07
4.596123504049773300e-07
4.393013987449792003e-07
4.466163208683277822e-07
4.707291196541055375e-07
4.744987544829580169e-07
4.718992815282813428e-07
4.534003670031439527e-07
4.492272941692274263e-07
4.400066258988385611e-07
4.331076125164551106e-07
4.536047048833225942e-07
4.712831608912575932e-07
4.681540649283895536e-07
4.536000094960801631e-07
4.442831204352643910e-07
4.365355001653435295e-07
4.460696185524669306e-07
4.565963117577439329e-07
4.499653913548119456e-07
4.580381234535260680e-07
4.696336639570638012e-07
4.677592038288845468e-07
4.649822055889530495e-07
4.554183880189122473e-07
4.447362810720582638e-07
4.482221666402304306e-07
4.520754731722934350e-07
4.488699416224746328e-07
4.558658638625245908e-07
4.595233251879001435e-07
4.589659442996597068e-07
4.407103946454051519e-07
4.328951451521151359e-07
4.446563466928825255e-07
4.503152187261889695e-07
4.443339032994008739e-07
4.465274704754659536e-07
4.591814175194926301e-07
4.615298214921028126e-07
4.620203095565397288e-07
4.377276702729979856e-07
4.467846221624095336e-07
4.593542295898378865e-07
4.452338705631318886e-07
4.509537766712561248e-07
4.449735370151679904e-07
4.371069715827794185e-07
4.420637345303096150e-07
4.478085131721822008e-07
4.620914568160985279e-07
4.588292171112053195e-07
4.559568587103932969e-07
4.625614851782674220e-07
4.572406411068596444e-07
4.472521455990368776e-07
4.400314458196683875e-07
4.453290798243467304e-07
4.352504820036695431e-07
4.364625617552622787e-07
4.476096641004173123e-07
4.395253820380044585e-07
4.320591600068921376e-07
4.420464828319659927e-07
4.488399519802046007e-07
4.464179536173969510e-07
4.407930039455712607e-07
4.356874103783350288e-07
4.311526792556863943e-07
4.306023390542028218e-07
4.637318241612850620e-07
4.859537261883071209e-07
4.561723461366840403e-07
4.401578476092330702e-07
4.623308347853755587e-07
4.670772791895080052e-07
4.394041550515513399e-07
4.254766827832479286e-07
4.456517412289912671e-07
4.528845796835162047e-07
4.532338722774562358e-07
4.468512282967293151e-07
4.452347760632746161e-07
4.562621664680012208e-07
4.518921704844516950e-07
4.505057024272674020e-07
4.442231521263434764e-07
4.322859119369968512e-07
4.298101582174960374e-07
4.329514167335604138e-07
4.508521198152207201e-07
4.556315122340720392e-07
4.484953480777450104e-07
4.271686538643729461e-07
4.359900770589631710e-07
4.643899302204017867e-07
4.550476262459894911e-07
4.484149355843243929e-07
4.423477530174091101e-07
4.431075447279676301e-07
4.395369146028848648e-07
4.377073037237997422e-07
4.460027244123340289e-07
4.485917852716190465e-07
4.458702148667141187e-07
4.362621526015358410e-07
4.448621110109885145e-07
4.463902357949632059e-07
4.581533466358712574e-07
4.665384970416992679e-07
4.435036900939126199e-07
4.314038598485858574e-07
4.418013977568311224e-07
4.534024156168286050e-07
4.393201477207111086e-07
4.343392076021014514e-07
4.610014794051304360e-07
4.710012743442323217e-07
4.526213383657637246e-07
4.444791904131106145e-07
4.580114019422373955e-07
4.471905186387495001e-07
4.271585615499317894e-07
4.417138490889253723e-07
4.431493487397172725e-07
4.357300163376701111e-07
4.312562621941647848e-07
4.306601195850682366e-07
4.439460068639739956e-07
4.592685037227165471e-07
4.452618704052924128e-07
4.274322525197865589e-07
4.306516927269947781e-07
4.409685178399704704e-07
4.612959435420003243e-07
4.664108747092105748e-07
4.583296566899286360e-07
4.401939170417757651e-07
4.440228525949900327e-07
4.594906477191023434e-07
4.498513200838171845e-07
4.418769086357479278e-07
4.422347545300820561e-07
4.450771628722455060e-07
4.526134411473854958e-07
4.453340177466791750e-07
4.294474973052459484e-07
4.179807610130169334e-07
4.354467711617294381e-07
4.443996228617988897e-07
4.334266252013175732e-07
4.501612354612977253e-07
4.381493891310941739e-07
4.284020958690842596e-07
4.320785588834476336e-07
4.294090777814681158e-07
4.354773115136687501e-07
4.432637711748949206e-07
4.471458015224683898e-07
4.330062324788184350e-07
4.379758963105943263e-07
4.413865135217694507e-07
4.260280099147037208e-07
4.244127479981437695e-07
4.426907148405549963e-07
4.459434574861714230e-07
4.297887194102681350e-07
4.201182778404922938e-07
4.306616876803951478e-07
4.444838447231134976e-07
4.314164763265096113e-07
4.179455923264658255e-07
4.265042250445656204e-07
4.176997299478901242e-07
4.083365072295235855e-07
4.302538369813674194e-07
4.286266163830373520e-07
4.280428647163234548e-07
4.405448137147574120e-07
4.403172005604284661e-07
4.412708666569541993e-07
4.379826190907604069e-07
4.164978119136850742e-07
4.155332533783389231e-07
4.215600429531671990e-07
4.144102988464395862e-07
4.178417325009042336e-07
4.293981230393947488e-07
4.111997293575433529e-07
4.211442963244436793e-07
4.356599491834312830e-07
4.270481929876892881e-07
4.290107550522448737e-07
4.219537994167225876e-07
4.324565449670169172e-07
4.307204446880914540e-07
4.273921415747470613e-07
4.345284349541568312e-07
4.278370843201639041e-07
4.117981278534523486e-07
4.070884463344208386e-07
4.127626914867513137e-07
4.132748564944570516e-07
4.173188492535554889e-07
4.141400469081391575e-07
4.143714979409396799e-07
4.095363800123713900e-07
3.999407833972000083e-07
4.048736957631238601e-07
4.169397535642277877e-07
4.165175234797817370e-07
4.141337514364369202e-07
4.036379901225212457e-07
3.942524428262148800e-07
4.093890959363337130e-07
4.159427518041484940e-07
4.140884725990725092e-07
3.907826973241122855e-07
3.873092862816795321e-07
4.073844197353988502e-07
4.061041337962401673e-07
4.093452057030965521e-07
4.219646879655736297e-07
4.231434285865818138e-07
4.259337313057403915e-07
4.285913532043555787e-07
4.220404620519741213e-07
4.056071890139069155e-07
3.982511274961902805e-07
4.216006650923323023e-07
4.312081852880501653e-07
4.305495721183682849e-07
4.081984226304972418e-07
3.791238271181610780e-07
4.022126318132008777e-07
4.195419453021912045e-07
4.119168986929323713e-07
3.977829165446222224e-07
4.123283169599442584e-07
4.174014586833176916e-07
4.067726652248675156e-07
4.066344192217791376e-07
3.932962597046943974e-07
3.740604531955241138e-07
3.839895038177133085e-07
3.913383060304107112e-07
4.002218665284182341e-07
4.188334647800904161e-07
3.971071506757236820e-07
3.764517275691519079e-07
3.874144494096936288e-07
3.983994701812435610e-07
3.890196877447258742e-07
3.964098027585958358e-07
3.982251028129954115e-07
3.862269702102478763e-07
3.857204899593658902e-07
3.880411778143687699e-07
3.905520113440757969e-07
3.842501350569128085e-07
3.872644566304971857e-07
4.004188769307097776e-07
3.924388753088161234e-07
3.807355905753010162e-07
3.889188141557114996e-07
3.873208446772443933e-07
3.746843606480654944e-07
3.858589862418874799e-07
3.945136331366461082e-07
3.958185795454616237e-07
3.920896110836119234e-07
3.797818535942444627e-07
3.741998638163365610e-07
3.774128154313750699e-07
3.725762157563706165e-07
3.623595257186279349e-07
3.567867734676497499e-07
3.735618554583784674e-07
3.965679045340924728e-07
3.769144813386193214e-07
3.639452967982546054e-07
3.887538055261666186e-07
3.880948248017389776e-07
3.675100218828674802e-07
3.607638581302676600e-07
3.582373953487399654e-07
3.573241206679179201e-07
3.657779668445280761e-07
3.735224522341790662e-07
3.743705401646437066e-07
3.630402299197924791e-07
3.457126501194927058e-07
3.540947628293937828e-07
3.600423370405338556e-07
3.566696833670076682e-07
3.732020466156224777e-07
3.764590963323176807e-07
3.628666017722337685e-07
3.583137402662242004e-07
3.493158024165144484e-07
3.606299370760083993e-07
3.795928892740211116e-07
3.722227194044994693e-07
3.520585585807785702e-07
3.555178627277293326e-07
3.599508088319810758e-07
3.556963744489507730e-07
3.619603053570512685e-07
3.569966279725132822e-07
3.552991940550990164e-07
3.648445635577116506e-07
3.657359550729749943e-07
3.604782489866621529e-07
3.548105260677542591e-07
3.574300566012139106e-07
3.666606841874402604e-07
3.651818958522359896e-07
3.558491367615214666e-07
3.445239605009161563e-07
3.460259738780545618e-07
3.616320195162954414e-07
3.598499335219529829e-07
3.459796054381497370e-07
3.458339046388129201e-07
3.533117821719060621e-07
3.639972619816523112e-07
3.557571430972832327e-07
3.410078710325817714e-07
3.437181248607028754e-07
3.542033906914229336e-07
3.605304424287383010e-07
3.427720423335378980e-07
3.372008484068767571e-07
3.437274556580147931e-07
3.367386847571367322e-07
3.364839220813117671e-07
3.450554550485112424e-07
3.449584473698369430e-07
3.383439713876366372e-07
3.503717764538096181e-07
3.422469158959364111e-07
3.376982558264132365e-07
3.560745737059388080e-07
3.546771398211665147e-07
3.516057271931046863e-07
3.420438346275207546e-07
3.289066402662178358e-07
3.397783905856921799e-07
3.474923754951270042e-07
3.410876892932025460e-07
3.418163394135233184e-07
3.428247486815312459e-07
3.362899288539104371e-07
3.370554179372052427e-07
3.430468956430804409e-07
3.444125144828551672e-07
3.465329331648967928e-07
3.470019144595445221e-07
3.447796018044819058e-07
3.358192691301251659e-07
3.478891639146092439e-07
3.510015916169738297e-07
3.447908143974574988e-07
3.450737363598307186e-07
3.395123908841995767e-07
3.291182671542759193e-07
3.259837500384875978e-07
3.294275490348351386e-07
3.305249324977377570e-07
3.383675828034289570e-07
3.459492204730765570e-07
3.482626610472991015e-07
3.353757890002240407e-07
3.254240876462542832e-07
3.284924155011635315e-07
3.383928080418043811e-07
3.222552257919571362e-07
3.174433874598039144e-07
3.357425158259231707e-07
3.352049846730167096e-07
3.308427193383488259e-07
3.356542209378467639e-07
3.364055571193483808e-07
3.326623799564682438e-07
3.498614323753677235e-07
3.574273655756252363e-07
3.398261555184493537e-07
3.298333094045342754e-07
3.207219138187774438e-07
3.167862198308235579e-07
3.314549674992096524e-07
3.312873271295922182e-07
3.182082132797130611e-07
3.213720527023620533e-07
3.273236581364825546e-07
3.193449776791882347e-07
3.095917429135466603e-07
3.204045495654012367e-07
3.410797235343134474e-07
3.367852564349273674e-07
3.252064557409575719e-07
3.181250606208063065e-07
3.142968301199880310e-07
3.303059513400044521e-07
3.191305528429461359e-07
3.001565460434618692e-07
3.102085464398302119e-07
3.262869578844317993e-07
3.306585545517355763e-07
3.183405448594023201e-07
3.178071887308513426e-07
3.185481656803347632e-07
3.032532057038425022e-07
3.028245965312091992e-07
3.124228637577703890e-07
3.112293120195159111e-07
3.125290443683007579e-07
3.162834547137991709e-07
3.197035233016767717e-07
3.080480333074392049e-07
2.965370823855827218e-07
2.980589854565885914e-07
3.124573735309278545e-07
3.190714081378667186e-07
3.151270399347928092e-07
3.170923204338121467e-07
3.115775251183577236e-07
3.064025012125018893e-07
3.096862952382865900e-07
3.113363769849044638e-07
3.007976716492432521e-07
3.043402409596044808e-07
3.237577045806331093e-07
3.237343296250763093e-07
3.174882960518771472e-07
3.052586779099361950e-07
3.062000970767641178e-07
3.183729543186632511e-07
3.138743998887612447e-07
3.166649740695511147e-07
3.083888123647756412e-07
2.925101022737757289e-07
3.099566245501110930e-07
3.191970298839972223e-07
3.110213788967079465e-07
3.138420193976768616e-07
3.055589015647569692e-07
2.969254078244497396e-07
2.919671389875490237e-07
2.879945222195543997e-07
2.839222283265453355e-07
2.916762538724996697e-07
2.971559003935714224e-07
2.895735308351503573e-07
2.882338178358835683e-07
2.879699444638329250e-07
2.978306506014192696e-07
3.050872183543641289e-07
2.933237574475974667e-07
2.933057402372807450e-07
3.100506167690068776e-07
3.072450951650173142e-07
3.041862514813391038e-07
3.028591377152919472e-07
3.049310950040442314e-07
3.050433299198509300e-07
2.878998715845239761e-07
2.814438944995069242e-07
2.790515369525549492e-07
2.774568391598206837e-07
2.852174478678341830e-07
2.912427125937869277e-07
2.847966090870314609e-07
2.929472234964865862e-07
3.112156816360906743e-07
3.034315357102420704e-07
3.066536827987336715e-07
3.053588891093753222e-07
2.949378397740521273e-07
3.030451196365135289e-07
3.022238991526923244e-07
2.983621173668527052e-07
2.917835108531306415e-07
3.021494755650024654e-07
3.120401204056025660e-07
3.004199048790704947e-07
2.913865595114337577e-07
2.964144534438264695e-07
3.041912920491556523e-07
2.896762383021385539e-07
2.836589383113175887e-07
2.900698134646343242e-07
2.864712221702183475e-07
2.852853495049659429e-07
2.921160082673641193e-07
2.972401993605307999e-07
2.974695667494473833e-07
3.019166816543729977e-07
2.896974772801542545e-07
2.806086952750552623e-07
2.870247789691545110e-07
2.794440985077345332e-07
2.794852780812780988e-07
2.827759547621473111e-07
2.872141577947076794e-07
2.934813526647261906e-07
2.898753810031181655e-07
2.913021453015438020e-07
2.949930854079225347e-07
2.839904697742729738e-07
2.702430653476517733e-07
2.730240124289133844e-07
2.818150228689347440e-07
2.835008523569949903e-07
2.820081042242426288e-07
2.846447456996394142e-07
2.815985561083368208e-07
2.816715031172054904e-07
2.830817690971882187e-07
2.823836146243543368e-07
2.814009802475838393e-07
2.812862130732054313e-07
2.873769127103125567e-07
2.760623803921856805e-07
2.628491659651833394e-07
2.661400082172288541e-07
2.821343709161609166e-07
2.852264779038286230e-07
2.788189603009053217e-07
2.888277815850503388e-07
2.830419350511198711e-07
2.751587395667475897e-07
2.738136342336109871e-07
2.811177751763724767e-07
2.858343182738406755e-07
2.817503351103001962e-07
2.764226798372753526e-07
2.788762907345762028e-07
2.810758248120028593e-07
2.821829388593703194e-07
2.875662005342576735e-07
2.921829420587291795e-07
2.955440624998010840e-07
2.878203316257126370e-07
2.813490771240740760e-07
2.854026367070582988e-07
2.802200885800310682e-07
2.797514179895284583e-07
2.895934572096850521e-07
2.862081434539408451e-07
2.810952779219412745e-07
2.803250098752702431e-07
2.769890123113729743e-07
2.785279551775332749e-07
2.798946560391820522e-07
2.730704945007168445e-07
2.777624326822010782e-07
2.832236632027122068e-07
2.823843260766114705e-07
2.805632440780135153e-07
2.776743219074643824e-07
2.761640716175224913e-07
2.754387967064919801e-07
2.759235241496058941e-07
2.914560051536555926e-07
2.829769410508229606e-07
2.745322930544292952e-07
2.888106455305178186e-07
2.857037852104465959e-07
2.823236321728122402e-07
2.846271678993875990e-07
2.876069607374653209e-07
2.851960601763591823e-07
2.957010684836318748e-07
3.024349153079548991e-07
2.836966848874218813e-07
2.984653198832636287e-07
3.135420307931568797e-07
2.940785663538856369e-07
2.901874596829418341e-07
2.971353853860443321e-07
3.056627083414668025e-07
3.044515683854056291e-07
2.914643503714483468e-07
2.845258633198111550e-07
2.839178041479012091e-07
2.806606176577661232e-07
2.813829144066574787e-07
2.828238841413776816e-07
2.850042931321923885e-07
2.924687276962719474e-07
2.874408414521815692e-07
2.854187321661578776e-07
2.889439084363083456e-07
2.909028277992667233e-07
2.953282682964142055e-07
2.969536930698766429e-07
2.952024364147133052e-07
2.950313855628071874e-07
2.926775864285961590e-07
2.890440624234767332e-07
2.981812971097286520e-07
2.994339570564157652e-07
2.894862206801977708e-07
2.874171236431361373e-07
2.859058997118187454e-07
2.890126393279103918e-07
2.968319846773478317e-07
2.905259318714093956e-07
2.813359121046725701e-07
2.837482902454867452e-07
2.895580181992872817e-07
2.912756539939194244e-07
2.916306949513497673e-07
2.923418312697105971e-07
2.904731501394618287e-07
2.837181505997548219e-07
2.814841127712635642e-07
2.906333862850239429e-07
2.962012551024108015e-07
2.883474520646188528e-07
2.753632468642090494e-07
2.751906381336393554e-07
2.853131506478504995e-07
2.978952939513992772e-07
3.062372100733544945e-07
2.821647149479802500e-07
2.907429340950599371e-07
2.972188114849380475e-07
2.834084560010693581e-07
2.981885884034188288e-07
2.987549875788969220e-07
2.940150553681758311e-07
2.873335491503047019e-07
3.092501311652955599e-07
3.099025040277497190e-07
2.909781102314216851e-07
2.876127279820913035e-07
2.835321645558706789e-07
2.864152031737682360e-07
2.897797441325251496e-07
2.948495868778274159e-07
2.963577207187560833e-07
2.885082528748973593e-07
2.835173573382469191e-07
2.968489405675875474e-07
2.932495747443119369e-07
2.808698519140671234e-07
2.976508935742809584e-07
2.961773385856967878e-07
2.869401020805464275e-07
2.980534429321369323e-07
2.961704092612451697e-07
2.904161942028478078e-07
2.925173708973364508e-07
3.009808469169368666e-07
3.094695721330527430e-07
3.137590168821509357e-07
3.041194294873348404e-07
2.970625878566155388e-07
2.966165380903164828e-07
2.955926533800551111e-07
2.885927036952722545e-07
2.846980924225893056e-07
2.889807469826282484e-07
2.937009834234194968e-07
2.975254904253117497e-07
2.919058225019293936e-07
2.957134397249962784e-07
3.039867265751673926e-07
3.048931595972664332e-07
2.962240215783211311e-07
2.904485274183781737e-07
2.910676264627167773e-07
2.938951827911480931e-07
2.959490514139423527e-07
2.931646975544055147e-07
2.989588974754543575e-07
3.092172300067473810e-07
2.969354739551674499e-07
2.900742408982115558e-07
2.927731852972837424e-07
2.935792069628216538e-07
2.950523203283234535e-07
2.930112315390629577e-07
2.990089546839573396e-07
3.008853898144656345e-07
3.029889154433119217e-07
2.943270426681416858e-07
2.860623113365317758e-07
2.966772918483673422e-07
2.943299058348888658e-07
2.837153578258163016e-07
2.869875014386564382e-07
2.950710493470008655e-07
2.977600214740465525e-07
3.031122853289795461e-07
3.061197827881733631e-07
2.990090546248738720e-07
2.998054347753022694e-07
2.959730586959304202e-07
2.985304104252886969e-07
3.154300337064627740e-07
3.199205963696128984e-07
3.117545860238375007e-07
3.028037800622702480e-07
2.912266491222525449e-07
2.929783012925834422e-07
3.053073015368852448e-07
3.003795872736872817e-07
2.987020870188524072e-07
2.973888842257982510e-07
3.035674474845998986e-07
3.055882007448651110e-07
2.964495566182912383e-07
2.949043453486524847e-07
2.994225458902996394e-07
3.035571060379230783e-07
2.973731932987567367e-07
2.910032735162974579e-07
2.878123547626819623e-07
3.017618481404805238e-07
3.178440099904356021e-07
3.267473475990110022e-07
3.201767379314130670e-07
3.073130400076871746e-07
3.073879736205125746e-07
3.117638804147669672e-07
3.040281471395649883e-07
3.055480322285844812e-07
3.004668063796015186e-07
2.956533887599627101e-07
3.127241092684147222e-07
3.058127690315218507e-07
3.014784006868699653e-07
3.103627807016089911e-07
2.965926441446049287e-07
2.837085482967157120e-07
3.024025155495755422e-07
3.041949702650307351e-07
2.949215851746295291e-07
3.037239300217657139e-07
3.026595353076698874e-07
3.000006516348541772e-07
2.981081792159783394e-07
2.990176730940781126e-07
3.000458537931517869e-07
2.985103044978830896e-07
3.021328647857296583e-07
3.015753179085195295e-07
2.928856745329562025e-07
2.881254806169942456e-07
2.997761633154717627e-07
2.987733293299422826e-07
2.926342022510458913e-07
2.943608958431579444e-07
2.940879775272628974e-07
2.936776308995505770e-07
2.856872887996418459e-07
2.865084377885210071e-07
2.943342085831512482e-07
2.914722422414153306e-07
2.941268488955188090e-07
3.004625658445784233e-07
2.988214717358761923e-07
2.924197844475677934e-07
2.864585579644017421e-07
2.931543023508719530e-07
2.957417234089896236e-07
2.886304344645879867e-07
2.857656091052946695e-07
2.858467633719112485e-07
2.839155701860264227e-07
2.859355062426944029e-07
2.904520362436513408e-07
2.871856735575981825e-07
2.778849928354711069e-07
2.911105626075478723e-07
2.928729610295288347e-07
2.845033351910490894e-07
2.870743577256302212e-07
2.896043190965264415e-07
2.818823524433336983e-07
2.763038236873384941e-07
2.935211319753901731e-07
2.847307560186709077e-07
2.841507751328107615e-07
2.948383108663003750e-07
2.871592023904265514e-07
2.860563333922420528e-07
2.899409971527425706e-07
2.933777182804943031e-07
2.957189494321120080e-07
2.902496309184895760e-07
2.832574788374865353e-07
2.807426610786195624e-07
2.818915881687976604e-07
2.975549456816202825e-07
2.970072653107515753e-07
2.784149190306375714e-07
2.863202362631943073e-07
2.878397259936302335e-07
2.778368118213361689e-07
2.744003505110143098e-07
2.844120605515775836e-07
3.008851112396277810e-07
2.870956532829410103e-07
2.739088831467937415e-07
2.841854468829436005e-07
2.833130662364278779e-07
2.785490473433712221e-07
2.778737445812137475e-07
2.796905001209331164e-07
2.869843819558474614e-07
2.830426891296959765e-07
2.790761034532774859e-07
2.797146477755669017e-07
2.884506767388713754e-07
2.931136015824052385e-07
2.808587197339039682e-07
2.812035049772582893e-07
2.790634114181596230e-07
2.793592711718521165e-07
2.735580509437913634e-07
2.637372766759852015e-07
2.681780188364337792e-07
2.703809273570486774e-07
2.789471116948689264e-07
2.818268561361140191e-07
2.769215684622626634e-07
2.835901667395674224e-07
2.779387907304661962e-07
2.603122047620676355e-07
2.685761591877652114e-07
2.823231281316838918e-07
2.791632777031289800e-07
2.666709137734957916e-07
2.718089810414009648e-07
2.757504770538257152e-07
2.646057472901171117e-07
2.758116757856526194e-07
2.871364532844167362e-07
2.780609128419813115e-07
2.714508925920198797e-07
2.718216082974381253e-07
2.729742822544646424e-07
2.715077449779104923e-07
2.625218648207216516e-07
2.557499860553472497e-07
2.584156935712033920e-07
2.691964203134839147e-07
2.661156422889509670e-07
2.690889748574264319e-07
2.734219377759500561e-07
2.594290890262070059e-07
2.568815470651915812e-07
2.599044187593081041e-07
2.670913225879232618e-07
2.673014462169547003e-07
2.548640313035949833e-07
2.506868925409460298e-07
2.622836361929987841e-07
2.651506535894253480e-07
2.630069886365704095e-07
2.620521105140602441e-07
2.544288047932353819e-07
2.552629040090638051e-07
2.545406343568111717e-07
2.536346818218020214e-07
2.593181960168471571e-07
2.569753954753206249e-07
2.487579586869479716e-07
2.463771028762653076e-07
2.478060446283086484e-07
2.558151439399864825e-07
2.565576436331995216e-07
2.494867600798180774e-07
2.498663161542644233e-07
2.476920771821688681e-07
2.555338997211333792e-07
2.565369150665601390e-07
2.581135018593700027e-07
2.510899787433915113e-07
2.396623464812373254e-07
2.504012157443453223e-07
2.504836222168035490e-07
2.423134444212054533e-07
2.405090577172804118e-07
2.351680474006014699e-07
2.458222771320703447e-07
2.561127796702921154e-07
2.474982790806395119e-07
2.403326698759523751e-07
2.318210723324369447e-07
2.217941089830831166e-07
2.222193131230153990e-07
2.234157997986242788e-07
2.218794154237045358e-07
2.249139842471429783e-07
2.257362405792023214e-07
2.224055352026160188e-07
2.117140329119012410e-07
2.059096921558136330e-07
2.135659151108342387e-07
2.148678894686665687e-07
2.070330164851926783e-07
2.052634059353669327e-07
2.059865205419106719e-07
2.016403541579017493e-07
1.969551752997212901e-07
1.962710625158300791e-07
2.012441499554619887e-07
1.999589672063358596e-07
1.931564231850676051e-07
1.927250973379979177e-07
1.898277033319040425e-07
1.818243824837202504e-07
1.759210639156687361e-07
1.766385494355994544e-07
1.785068655017701533e-07
1.759542980701183775e-07
1.688526006772286376e-07
1.661836501383526695e-07
1.680978880271832641e-07
1.668269519132790994e-07
1.587296422531195084e-07
1.550426851908462006e-07
1.530944305406646299e-07
1.557802559378949734e-07
1.589893832857072917e-07
1.505512285125845448e-07
1.442438714084281563e-07
1.422699276387267826e-07
1.434817958683596601e-07
1.435324986872801753e-07
1.328687755077643835e-07
1.286137933070146683e-07
1.305826576896284162e-07
1.281232837650843718e-07
1.323534193034997188e-07
1.286391098205197999e-07
1.169423719529853059e-07
1.185588176343397392e-07
1.159403248252234258e-07
1.150875123753227288e-07
1.184880946598771187e-07
1.145458544440656239e-07
1.138770977755484511e-07
1.124271767724693992e-07
1.070173215191861561e-07
9.973530626996194464e-08
9.911735788571476950e-08
9.888554671700343430e-08
9.371637265133433900e-08
9.195805078087034813e-08
9.482870016114448978e-08
9.153339828636993231e-08
8.653858932828426445e-08
8.967840714013881991e-08
8.551093209978655140e-08
8.208977081269926283e-08
8.656601551164228161e-08
8.519218060280223724e-08
8.068531378217987764e-08
8.056009656637548109e-08
8.116234702794651260e-08
7.629219841749667276e-08
7.318754023788284279e-08
7.401306261103227245e-08
7.312382757998207515e-08
7.262758184489311276e-08
7.170005848118169460e-08
6.848242947805918676e-08
6.492925737119832340e-08
6.219745833141744780e-08
6.109482266922066255e-08
6.197069525901033860e-08
6.200377467552484719e-08
6.059478443330534713e-08
5.838801840291446736e-08
5.659739092722313041e-08
5.405013275851897039e-08
5.321364738857198965e-08
5.159624225074073648e-08
4.929469619879234092e-08
4.778591912333086830e-08
4.746741354082655984e-08
4.650169577900985594e-08
4.405668631012669542e-08
4.395709533382018601e-08
4.362222072786997237e-08
4.212169701250404358e-08
4.065217298590605125e-08
4.060590439465652813e-08
4.094799586582099716e-08
3.911408522982924073e-08
3.762481159126954596e-08
3.768616264339139320e-08
3.727730844033240279e-08
3.646363047590687357e-08
3.628629616160656069e-08
3.492922473930142063e-08
3.414448044464052774e-08
3.362834894031283457e-08
3.237912931753995939e-08
3.072714192974459264e-08
2.870910967571317923e-08
2.928592417059271740e-08
2.893649743880256433e-08
2.805764739962148441e-08
2.792410435417127177e-08
2.740474600745073472e-08
2.727288160960856382e-08
2.702346961371628309e-08
2.651855028030889406e-08
2.645374042111130671e-08
2.560129112728852353e-08
2.408623168128958895e-08
2.370205037035132454e-08
2.328433335538859346e-08
2.233533630307118015e-08
2.156796191992942568e-08
2.087198348336346518e-08
2.059600731530030547e-08
2.058495583945612926e-08
2.014601766809654827e-08
1.987944540316533092e-08
1.886778571225149791e-08
1.795566369146585432e-08
1.796918705166618779e-08
1.775249661786142534e-08
1.768295876082529895e-08
1.725459604260529891e-08
1.697210795733932728e-08
1.671180971341319511e-08
1.518640338887559603e-08
1.467123514774377968e-08
1.514796273673357634e-08
1.459978491082018511e-08
1.409504825397086678e-08
1.367004993377312301e-08
1.408957060250902529e-08
1.375441128063877635e-08
1.270873807840511247e-08
1.255837598803684061e-08
1.234516156332791461e-08
1.228648217628236923e-08
1.163341862860936177e-08
1.133747808829133560e-08
1.139475297211413630e-08
1.097577815080576630e-08
1.052998224583196837e-08
1.005488433149119362e-08
9.765399576999252191e-09
9.785126450528554561e-09
9.664961880387577739e-09
9.308998444185128260e-09
8.850973268617830392e-09
8.205258115996395124e-09
8.124058096664265946e-09
8.414301255956857816e-09
8.409706627315447348e-09
7.960696104791069834e-09
7.886572407997852935e-09
7.684234506270826272e-09
7.254818841423946528e-09
7.095060437908130953e-09
6.981260579669631137e-09
6.870110531170756337e-09
6.825342492137875647e-09
6.591067070084472144e-09
6.131740981753331303e-09
6.085260344013115545e-09
5.943088097665636561e-09
5.872846037036918877e-09
5.936271892611487939e-09
5.752777370621781048e-09
5.283513326493441832e-09
5.070865421924208379e-09
5.159679818567210410e-09
4.802419977210064510e-09
4.571130258943972460e-09
4.497278494688513581e-09
4.326130257140074473e-09
4.145355618428139053e-09
4.019833488522591526e-09
3.950806440166209320e-09
3.953034198538310689e-09
3.896896296809798588e-09
3.641604533152785706e-09
3.536005115275953581e-09
3.559119099633893306e-09
3.543296515139944734e-09
3.335494878689045548e-09
3.071993687173484096e-09
2.935471833649482896e-09
2.977644181674936181e-09
2.968891658986351395e-09
2.715817749762017183e-09
2.620981401567878471e-09
2.626737206314851795e-09
2.493826326499832644e-09
2.414933677759087803e-09
2.304068862931210220e-09
2.252381402879199470e-09
2.257916224762479669e-09
2.135797593889276086e-09
2.027351137167935565e-09
2.050347694941992540e-09
2.059063993789102123e-09
1.935941417779863319e-09
1.833900003168492842e-09
1.832907666262277068e-09
1.719429847023063085e-09
1.649964201984328589e-09
1.645264751510237026e-09
1.641232915534540435e-09
1.610340642783813073e-09
1.528182342175502456e-09
1.479933508186243344e-09
1.439661837905557076e-09
1.422456238463134888e-09
1.419519551481720707e-09
1.323071116115971250e-09
1.222632613334561288e-09
1.203738207118903364e-09
1.168371038247032900e-09
1.156088443200207278e-09
1.130290854863210399e-09
1.135018638872220315e-09
1.117954938427582527e-09
1.067272113176086590e-09
1.002521697691007099e-09
9.707875436605692208e-10
9.804152782863192507e-10
9.402573200833443109e-10
9.317734514446087387e-10
9.217032285716682012e-10
8.670148442251327307e-10
8.470459994958606649e-10
8.349837654013774665e-10
8.123436718048274676e-10
8.075865225133430103e-10
7.843073988403198218e-10
7.477907045949856923e-10
7.593239204656381736e-10
7.682531310742868559e-10
7.018930781196017592e-10
6.705609703188003583e-10
6.847791869717466787e-10
6.675176035228398544e-10
6.515742609402393570e-10
6.488256272935816628e-10
6.271974472446639430e-10
6.039361467516186157e-10
5.940127936225696838e-10
5.806267828810979052e-10
5.580211422444695102e-10
5.443699012567664434e-10
5.370444985354206072e-10
5.389989442883293228e-10
5.337563475110457970e-10
4.999080247298960354e-10
4.828134528857769113e-10
4.909768004760954934e-10
4.802426032815458341e-10
4.685128347037585836e-10
4.763850119665809067e-10
4.471247597469687182e-10
4.317670203058311720e-10
4.344433937052071331e-10
4.280075494804790815e-10
4.268844664029845161e-10
4.084419046688807332e-10
3.995441906019949590e-10
3.994716639205091279e-10
3.863853414505890758e-10
3.607178704835408292e-10
3.618633242933547035e-10
3.632906779048460379e-10
3.528324327211525690e-10
3.496543655221289478e-10
3.428490113235043809e-10
3.330158955745432321e-10
3.369500545706049571e-10
3.311521130976401539e-10
3.090493452209532912e-10
3.034645862547717862e-10
2.885813124820566481e-10
2.755309768618110187e-10
2.769996244702502809e-10
2.757414248410371969e-10
2.608974609797396066e-10
2.495274546604348116e-10
2.458962193510051171e-10
2.401363340243554809e-10
2.365046459836797436e-10
2.204608468392212257e-10
2.038191097273239342e-10
1.987656207960125317e-10
1.941148005812784224e-10
1.935343795067093921e-10
1.875814717156180034e-10
1.797412366262477730e-10
1.722497085211626238e-10
1.638394483581334727e-10
1.594447758774019442e-10
1.536763546587843546e-10
1.481962480602477468e-10
1.441964469159320844e-10
1.335048328143439604e-10
1.217463816121963110e-10
1.120305147863979581e-10
1.080525525659290489e-10
1.076912252339946947e-10
1.002989781148484673e-10
9.746783912087715686e-11
9.518711650067421281e-11
8.738052425093722489e-11
7.976306045961992177e-11
7.473776784232443044e-11
7.069671811302783717e-11
6.730757697907807082e-11
6.279380074831044695e-11
6.031753576223147353e-11
5.812400685441081767e-11
5.393979421386020676e-11
4.856288682415878949e-11
4.324538103145039747e-11
4.194304980431711597e-11
4.011172072011730296e-11
3.578193137840042234e-11
3.310312118786444565e-11
3.213121562667673022e-11
3.099413998887272747e-11
2.892024769379007683e-11
2.626734155897405209e-11
2.471576207518841631e-11
2.355678799512357106e-11
2.190394077757637126e-11
2.045002380900488718e-11
1.981441744838362733e-11
1.888966477817459645e-11
1.624608011179512160e-11
1.479669649742227837e-11
1.388733047532215234e-11
1.289093514930808970e-11
1.245524485273558294e-11
1.176260647341890533e-11
1.109049629594698740e-11
1.048116782828030126e-11
9.662278302841480646e-12
9.126790493517736540e-12
8.416621076743223719e-12
7.389451416870296675e-12
6.938753384340771493e-12
6.507814316880859172e-12
5.806453146712643652e-12
5.110956740877088442e-12
4.766037877383910838e-12
4.449864405171704340e-12
3.942784435921849276e-12
3.526920228931181323e-12
3.205316002294259373e-12
2.902275138870156071e-12
2.574095578235894183e-12
2.208250965935969078e-12
1.995769141800445356e-12
1.795454952132250706e-12
1.546569935444319971e-12
1.359961456208852233e-12
1.195461483094685552e-12
1.097828801425927799e-12
9.927966506794071542e-13
8.645719504358711061e-13
7.678985089047390747e-13
6.791068745971941767e-13
5.790868339874134769e-13
4.834435078018842428e-13
4.399077039420021385e-13
3.897538215101970074e-13
3.167123522507790091e-13
2.816642654130730071e-13
2.557841132811706577e-13
2.036672278268627763e-13
1.777252069814396825e-13
1.534563612932787209e-13
1.231299967697542418e-13
9.820948545038953471e-14
8.152246144741063619e-14
6.830202889839357061e-14
5.517726711172119932e-14
4.604782532824052652e-14
3.802281576271239056e-14
3.068250965839666323e-14
2.526643525801836295e-14
2.102218387080665568e-14
1.617781285516543711e-14
1.149348244700309958e-14
8.283100596732513603e-15
6.358927374095860335e-15
4.657874041331251841e-15
3.078092965754782260e-15
1.995933215183796195e-15
1.344999192075211726e-15
8.268088140680307880e-16
4.377134003419620774e-16
2.238755744793112839e-16
1.333992459809919192e-16
6.603669920052203702e-17
2.204213747905084973e-17
5.812720546164722475e-18
1.048889983548378554e-18


==> anc/Fig04_Sz_mainpanel_L16.txt <==
5.038795257933394688e-04
5.213539885843605391e-04
5.019479356653137663e-04
4.967937884491804412e-04
4.921487249801524948e-04
4.970420778555049773e-04
5.005419074008650221e-04
4.893232060689924404e-04
4.921928867425160239e-04
4.903445697125343979e-04
4.745349112968569663e-04
4.596005593152158370e-04
4.646646538592195301e-04
4.809954277778284173e-04
4.918220277829288929e-04
4.953935580484397118e-04
4.895110746362515888e-04
4.858465894139736389e-04
4.853225970564846014e-04
4.816874435805056716e-04
4.742267122582374253e-04
4.719309359708241908e-04
4.689839291722725629e-04
4.626142686167313695e-04
4.706338734905142181e-04
4.805283041871875145e-04
4.910344303286836047e-04
4.887908980481814065e-04
4.971088788295091772e-04
4.922045559797000964e-04
4.708771951481651222e-04
4.583895211909887689e-04
4.534914879661273968e-04
4.644641540551477520e-04
4.663642519400462271e-04
4.666000382108894881e-04
4.599601357536394841e-04
4.504920545592362344e-04
4.568160401739170613e-04
4.604593250871454936e-04
4.496791702045272051e-04
4.368254840895280182e-04
4.323695499596407008e-04
4.510731293758970628e-04
4.575167326423287373e-04
4.584277454669603716e-04
4.691030010800972859e-04
4.594055794575318402e-04
4.455332904267257101e-04
4.381005811897100430e-04
4.425482454533732489e-04
4.421682959157962603e-04
4.408490963930903348e-04
4.516160810003213666e-04
4.574012591271462477e-04
4.415490707359002748e-04
4.297659651726108091e-04
4.280873315120697041e-04
4.214543689225212558e-04
4.130613639130605421e-04
4.147085734811454530e-04
4.125817872536392578e-04
4.029015117219970758e-04
4.127150591603805552e-04
4.143127973370948000e-04
4.093316539119152588e-04
4.169864447803642272e-04
4.171108460101938622e-04
3.976732218266744055e-04
3.978093399028789540e-04
4.058190636706314556e-04
4.049176402056450883e-04
4.146317227403615311e-04
4.099222635913150176e-04
3.962068485219858772e-04
3.920991962359121510e-04
3.948786495201955858e-04
3.883712091974137717e-04
3.916543588948032681e-04
3.932031995972626640e-04
3.832690779806217354e-04
3.819421184667501595e-04
3.771387307366873666e-04
3.815346792775599241e-04
3.724312317083343761e-04
3.617558374959129060e-04
3.722965363084749396e-04
3.713934997534970757e-04
3.654046304304051996e-04
3.695984214984400539e-04
3.752185321224767492e-04
3.704425102497122891e-04
3.614547183174463625e-04
3.575175213617629109e-04
3.616352499668254125e-04
3.551576146233562667e-04
3.495859726784656795e-04
3.581706741962659753e-04
3.632949592232716219e-04
3.466293086897604845e-04
3.342208781275471125e-04
3.398191311623759842e-04
3.300753071880647396e-04
3.308275802430173801e-04
3.404799420201068080e-04
3.403029597855988797e-04
3.468186467229508936e-04
3.384377851150961714e-04
3.228818453078255955e-04
3.233810487618509204e-04
3.162467880625388986e-04
3.144960350038660088e-04
3.223289422880244444e-04
3.201740860912760363e-04
3.118464138413638018e-04
3.125221711609647694e-04
3.237163292023173045e-04
3.173276819271339077e-04
3.062669661960145512e-04
3.080093427858485730e-04
3.013406923630435096e-04
2.990193608759950258e-04
2.994184726480715315e-04
2.940409390773118673e-04
2.997592320614323813e-04
2.975212676096982084e-04
2.896571069303154273e-04
2.928943216937866041e-04
2.887489104214130300e-04
2.829404780500307387e-04
2.816044429840265455e-04
2.856320220177709264e-04
2.831351638086267706e-04
2.711972713354805450e-04
2.793358399542820395e-04
2.770000674951612722e-04
2.681468317183324204e-04
2.653314743859807993e-04
2.691458914161981662e-04
2.737639933016365818e-04
2.650739276792148059e-04
2.636808425944781541e-04
2.660423169128682606e-04
2.668022959094059851e-04
2.604929927269176233e-04
2.552703908196825387e-04
2.555249704082667383e-04
2.560711979365764396e-04
2.535148125914579199e-04
2.488958394496098214e-04
2.516465223020229844e-04
2.523490068966429442e-04
2.496996454649345215e-04
2.476181591251468833e-04
2.451299855774587469e-04
2.431726605731110446e-04
2.363399704571204137e-04
2.388276514478820435e-04
2.412044504851239930e-04
2.294032616233159330e-04
2.284285816215617061e-04
2.352557341761165449e-04
2.297686783175771966e-04
2.302455408527969176e-04
2.343478496046761197e-04
2.330876867957867860e-04
2.222433816502231228e-04
2.168771547343548633e-04
2.259156749925365362e-04
2.253105991685302437e-04
2.175311811920353897e-04
2.179844206866409103e-04
2.190055129632971726e-04
2.159199689252967031e-04
2.165441859207353965e-04
2.109800308890912414e-04
2.136644433148289848e-04
2.145497487981936117e-04
2.089328592268650570e-04
2.093321379864405865e-04
2.053838063715018880e-04
2.029798353157426509e-04
2.055506224414628286e-04
2.092363411907386262e-04
2.032266228628732394e-04
1.976413561869106957e-04
1.967556157816089269e-04
2.008139259953925775e-04
2.009184016729584474e-04
2.028179912737832922e-04
1.985993430673683915e-04
1.868320381127864757e-04
1.892192477576225154e-04
1.939680670136693908e-04
1.886218288883040859e-04
1.885354460181389361e-04
1.947722404076727574e-04
1.917649176890762078e-04
1.825135431399301997e-04
1.845130412362124700e-04
1.888405980778827249e-04
1.819005484127856188e-04
1.803423336430911574e-04
1.819730049458155542e-04
1.844268633140507940e-04
1.754672082756959036e-04
1.712349765132166230e-04
1.801058626524826073e-04
1.755030918445367265e-04
1.702401286238378953e-04
1.733901821238039310e-04
1.722120565042196895e-04
1.680243093215006399e-04
1.653353805485099286e-04
1.677505654111169993e-04
1.710710514315266697e-04
1.715271750542351451e-04
1.677187953545354561e-04
1.661760274964618972e-04
1.674363980179184564e-04
1.691601958259788727e-04
1.688800659759948184e-04
1.645224753519908506e-04
1.657688768867905313e-04
1.626182419039310571e-04
1.572809004736022438e-04
1.621213990023684327e-04
1.617504721471083040e-04
1.579030098366205140e-04
1.533739488804630778e-04
1.479362029294437172e-04
1.508611137510044292e-04
1.501374743894908273e-04
1.472364340325527077e-04
1.440094794652454569e-04
1.467723699822028711e-04
1.487851090008674880e-04
1.441602678734721853e-04
1.410016461803564295e-04
1.404354655599099929e-04
1.402195122576483483e-04
1.381826173336057700e-04
1.411417711377775577e-04
1.422780203217934242e-04
1.417612410499515788e-04
1.397528389458486768e-04
1.359435318246716182e-04
1.352523132263931855e-04
1.398614276275977420e-04
1.433897695487373208e-04
1.382358277467201865e-04
1.319832819327072554e-04
1.312789407420115247e-04
1.339433783568359348e-04
1.322395361237514917e-04
1.279486966132690649e-04
1.298691376481090969e-04
1.295799381700574291e-04
1.302267357639769489e-04
1.360693411571728525e-04
1.314304437236559701e-04
1.246445919211525632e-04
1.265734707470509281e-04
1.255890112939157333e-04
1.249508553804464612e-04
1.213777758559957148e-04
1.189350327699283713e-04
1.238000459943423414e-04
1.238285236666152055e-04
1.239136066733303510e-04
1.231707336694591983e-04
1.186678338979860442e-04
1.215099618048199427e-04
1.228907127793748134e-04
1.193603922397245014e-04
1.199671489675474973e-04
1.183248923224258705e-04
1.152584934218223080e-04
1.154937734349565428e-04
1.168526387342883326e-04
1.165226535019756309e-04
1.155575644508666130e-04
1.139333556342393916e-04
1.107724777187740875e-04
1.086338303509920273e-04
1.066877146243153882e-04
1.056492341584219454e-04
1.096233476544888869e-04
1.135303118583825481e-04
1.107887021628604045e-04
1.062804902474328244e-04
1.043980814337292521e-04
1.061921253145821863e-04
1.073343617091486755e-04
1.068455353331713715e-04
1.084760880798990020e-04
1.082715562285015116e-04
1.097463033509792128e-04
1.094797568305430467e-04
1.069266071778255680e-04
1.067832017265173914e-04
1.050799511396753361e-04
9.932133775380619898e-05
9.885173307645714216e-05
1.035938598783927417e-04
1.022637199337531088e-04
9.583392047190815585e-05
9.501639651755499597e-05
9.819338450674305484e-05
1.014681763930288979e-04
9.900711518331764582e-05
9.779098955781167981e-05
1.007715264883586619e-04
9.650810025761716825e-05
9.555887240739917906e-05
9.676905648432999809e-05
9.498806254001196641e-05
9.620472071553829081e-05
9.465255523980133534e-05
9.158351852614063837e-05
9.526156254270329163e-05
9.381820119575736273e-05
9.073748180712274487e-05
9.182061503347907288e-05
9.156573257648343840e-05
8.860275374160118717e-05
8.623623318604412892e-05
8.639665428822910977e-05
8.634702975555094728e-05
8.691697543424148256e-05
8.655978941668320892e-05
8.825439021104381453e-05
9.005101291855500164e-05
8.966365829707909161e-05
8.715336722657022182e-05
8.351287766632421597e-05
8.484033559143800145e-05
8.521695092039490859e-05
8.454126577311643490e-05
8.547019737547684973e-05
8.420976467100271215e-05
8.336463477915532951e-05
8.289207505783647049e-05
8.345355486422653451e-05
8.347027248612815583e-05
8.213884050392697466e-05
8.275777681927567423e-05
8.356896796708014391e-05
8.213005946644170063e-05
7.892072944927485138e-05
8.164605582517844796e-05
8.232560251516521030e-05
7.947139857158922436e-05
7.890996485586316059e-05
8.196625536414628617e-05
8.150280549645661052e-05
7.754703928698201455e-05
7.812852487660876429e-05
7.794460408813920938e-05
7.542025743287970722e-05
7.374619694789745223e-05
7.628087728204024725e-05
7.589713803346740957e-05
7.434106916971409019e-05
7.323397756523082613e-05
7.265047259905218179e-05
7.601800440386055288e-05
7.547153721795407807e-05
7.254520760116434509e-05
7.530692419236257272e-05
7.752042706056828133e-05
7.633727604833012053e-05
7.527245736175116697e-05
7.370234568787808278e-05
7.220882685085530542e-05
7.024513922482807993e-05
7.017460632332562229e-05
7.251064205778295273e-05
7.147204096615430654e-05
7.063581078662444759e-05
7.486894798085097914e-05
7.531754000555789940e-05
7.060070345617457230e-05
6.942621566295884103e-05
6.792037588658258866e-05
6.764143518205590331e-05
6.874897781109843404e-05
6.892674211512673968e-05
6.863233944149311843e-05
6.677050060175285348e-05
6.814291652132831287e-05
6.769594645741017441e-05
6.568712268559914367e-05
6.456339362770818551e-05
6.429435576687969243e-05
6.411412972624179615e-05
6.376207299558538295e-05
6.455691066017503206e-05
6.580444194506978250e-05
6.544859199596491826e-05
6.516065897204992080e-05
6.218008220756240348e-05
6.152159462199437991e-05
6.338561509125264777e-05
6.331472725224481857e-05
6.430206348918094880e-05
6.217139712960227259e-05
6.135992509085807687e-05
6.105362150813003553e-05
6.008511267501273726e-05
5.958888020916676317e-05
6.238856479170023790e-05
6.490417117539602895e-05
6.095330509886737121e-05
5.973174249201006929e-05
6.137262037681531605e-05
6.067814671466833864e-05
5.856277377251573252e-05
5.673114191998494918e-05
5.737450903568147527e-05
5.842954304916718396e-05
5.788956213655263941e-05
5.649224710538801162e-05
5.690691249984487755e-05
5.830820481152464456e-05
5.965318038901616302e-05
5.964374566820450130e-05
5.785821181206010665e-05
5.724585794853530676e-05
5.771120901290784219e-05
5.594127653544324488e-05
5.657970880103468578e-05
5.760969140216631065e-05
5.558569219537015188e-05
5.548758454601605562e-05
5.589742695316840727e-05
5.588833277297188196e-05
5.381632382150789193e-05
5.079432995630451582e-05
5.216362520302150345e-05
5.298540820409355543e-05
5.267226964336080107e-05
5.454981201466007040e-05
5.476487036770720681e-05
5.370929162360359892e-05
5.259201173783009599e-05
5.223321735298860707e-05
5.302069252872308535e-05
5.330004797907058082e-05
5.143843264242442022e-05
5.123184678778612880e-05
5.136275034237862397e-05
5.043144862777011132e-05
5.141721241472853299e-05
5.236271668336011666e-05
5.170113509951967750e-05
5.013608646507434710e-05
4.902037949989046479e-05
4.855391192192876548e-05
4.858003685135765104e-05
4.924437425439356014e-05
5.000317829895012357e-05
4.999703769082561506e-05
4.957261129509704661e-05
4.777986187735961993e-05
4.750271502818610833e-05
4.876371689819330269e-05
4.712466735670617666e-05
4.710775496384272498e-05
4.864521445957013763e-05
4.897873451386387296e-05
4.824406140354228588e-05
4.639202304916267513e-05
4.579747865503650038e-05
4.556772708207998082e-05
4.639636831604263033e-05
4.597628118220864230e-05
4.473459165467351216e-05
4.556759921427244525e-05
4.678418531611427890e-05
4.598245885867755038e-05
4.508973359878970126e-05
4.628533453247638148e-05
4.668062533360113782e-05
4.680828663480007937e-05
4.545591337618094726e-05
4.537610795807534128e-05
4.596505444434772998e-05
4.415728924236589581e-05
4.434287464372979414e-05
4.532730276189250322e-05
4.435208896866700616e-05
4.522698947367120100e-05
4.470681908603343690e-05
4.264959359594504615e-05
4.383953538902259003e-05
4.440308729685916224e-05
4.270258626023081032e-05
4.292640975564582478e-05
4.286913824808244163e-05
4.217293810178313946e-05
4.171992100870286805e-05
4.188410083924510376e-05
4.362178385852727566e-05
4.220094398240931252e-05
4.099235648304029475e-05
4.097586981391153685e-05
4.213664389423424112e-05
4.185262287068409928e-05
4.110247295081891002e-05
4.115918873191991382e-05
4.065392854879887097e-05
3.967140079556528840e-05
3.889849036714683721e-05
3.996762054186843140e-05
4.041556417220115575e-05
3.959352730782142259e-05
3.898740652498173913e-05
3.906467222816500983e-05
3.987123951166654062e-05
4.020260119813664904e-05
3.950537338448558409e-05
3.998192376975863335e-05
4.019306954971609707e-05
4.051346286165111675e-05
3.987344998426088801e-05
3.851150295237770743e-05
3.820158035291885474e-05
3.836164817117212469e-05
3.865903946134404047e-05
3.917943524580356948e-05
3.872659433915310993e-05
3.765535569773461054e-05
3.687171385851450962e-05
3.706400025739144181e-05
3.753167181537574729e-05
3.739028238353312789e-05
3.739786173639358821e-05
3.668365777241983918e-05
3.634547462077945774e-05
3.732527011568779839e-05
3.882182611029863072e-05
3.819803706742259990e-05
3.719716687218076309e-05
3.736695547418711626e-05
3.705390380593120471e-05
3.763626492030093702e-05
3.749070911733004297e-05
3.690797312701288096e-05
3.743217690822582425e-05
3.661356515424260804e-05
3.573332978256221851e-05
3.577149478877498834e-05
3.578020118706781201e-05
3.612016123890837379e-05
3.530333693001494542e-05
3.451445034127713628e-05
3.512066355729388540e-05
3.533184950174878236e-05
3.498604005117530091e-05
3.526291178924739826e-05
3.523969531906356937e-05
3.458361759072500432e-05
3.411785977173106967e-05
3.367710449823436877e-05
3.424891552136383356e-05
3.442090848258605391e-05
3.394472136876853081e-05
3.365233582232526595e-05
3.414990835309947206e-05
3.378133409999108165e-05
3.389689014062910243e-05
3.522058742283310504e-05
3.478915183825086378e-05
3.402744078903323518e-05
3.323841166340953340e-05
3.304421969484271223e-05
3.321166084115283412e-05
3.280302582741313587e-05
3.166905467350178736e-05
3.062906339250816951e-05
3.160148849652777219e-05
3.228854546221328635e-05
3.163832145925478157e-05
3.151779934313825342e-05
3.137256170161043970e-05
3.178048609415303155e-05
3.193083383968532902e-05
3.257436453155115457e-05
3.237308656084116011e-05
3.126227436859628311e-05
3.134928832240437062e-05
3.060467602238851355e-05
3.036155443949095764e-05
3.126225502948794510e-05
3.025291946324177163e-05
2.987406440850617974e-05
3.027243862640766021e-05
3.000822986024775333e-05
3.089184774530810175e-05
3.080833441138701006e-05
3.008789648443284306e-05
3.020112967151139714e-05
2.993786081978276641e-05
2.952146301204456520e-05
2.986942414280408114e-05
2.985281915512674747e-05
2.932061652286619677e-05
2.920889269263461503e-05
2.889050086418649670e-05
2.898171487733293427e-05
2.953613984368246102e-05
2.895426660419971629e-05
2.836288014565101283e-05
2.864969550529665847e-05
2.923197644131252912e-05
2.856156599738606794e-05
2.843564196682118160e-05
2.897718359665266889e-05
2.866459638665098313e-05
2.849610525798574784e-05
2.820553232676862495e-05
2.789611807069248008e-05
2.808321573319095353e-05
2.918041085206974400e-05
2.911170138867615913e-05
2.794541585307395523e-05
2.741403574892288400e-05
2.794957652423926055e-05
2.850876008531941068e-05
2.766796308695346028e-05
2.718217050324600104e-05
2.678106715893344025e-05
2.751967068490933485e-05
2.753263124873962017e-05
2.590879850259616369e-05
2.665536596545965247e-05
2.731750041804284569e-05
2.806814523831169947e-05
2.845595223712183406e-05
2.695212369088436001e-05
2.658212787981611202e-05
2.597268593173436343e-05
2.527276891606742890e-05
2.586838503908450254e-05
2.653869310394251112e-05
2.623963833706810731e-05
2.588406925191186105e-05
2.620567484533683261e-05
2.678034895239621212e-05
2.688091837756717036e-05
2.591955668801624143e-05
2.570639020129467385e-05
2.484184132190493292e-05
2.467769627187516523e-05
2.539295050485824241e-05
2.530573042763267704e-05
2.546573401152027707e-05
2.491542436214515984e-05
2.466660137105068504e-05
2.495505665357174759e-05
2.486001367633035476e-05
2.507143556831278942e-05
2.553748057571880679e-05
2.547993782841823034e-05
2.567113551680504153e-05
2.497171585506959704e-05
2.413519199139278700e-05
2.475916943409826675e-05
2.525928538396403589e-05
2.417481587935552671e-05
2.435739707436929632e-05
2.510150662189513374e-05
2.341637165907829694e-05
2.405034733166859932e-05
2.518492248412706498e-05
2.387914698356446240e-05
2.288776222255199531e-05
2.309383418351324764e-05
2.375202179487892611e-05
2.421547527113457939e-05
2.403204509523797162e-05
2.355134658744759661e-05
2.371091639441569182e-05
2.403895688364483276e-05
2.427907038934229303e-05
2.356267069765349825e-05
2.273786908595455192e-05
2.297844359445786074e-05
2.352552415968722449e-05
2.302982544726528459e-05
2.293543418051609435e-05
2.340833977009850066e-05
2.373976105634426837e-05
2.320031358071592004e-05
2.225710378022217892e-05
2.284758683513052121e-05
2.332131107553430188e-05
2.318708262945612373e-05
2.245198756006466854e-05
2.163995780040392432e-05
2.215404013474749989e-05
2.234343942870366638e-05
2.168332007826479158e-05
2.182503880067056758e-05
2.217994676399721309e-05
2.252309601524715238e-05
2.204456278836453665e-05
2.219710100340580500e-05
2.274100908101369298e-05
2.178741879640055677e-05
2.166675483727918141e-05
2.154508563435742838e-05
2.152360879202759017e-05
2.167884564976190081e-05
2.138732648534256937e-05
2.183545109222755670e-05
2.282449095645116318e-05
2.225565894140052825e-05
2.064081730673103740e-05
2.134878778815536089e-05
2.227613029411111721e-05
2.161729491740555661e-05
2.126223868629083241e-05
2.124367780031778086e-05
2.174528178337892747e-05
2.250459671068481406e-05
2.207039767514029215e-05
2.076212823053924652e-05
2.044383188465376361e-05
2.047286552524031541e-05
2.028209142539719395e-05
2.046931715190639800e-05
2.053427114222913235e-05
2.077992851728258108e-05
2.098264617286425297e-05
2.121045878852284680e-05
2.118790841345822445e-05
2.039672076645751727e-05
1.969857729139281032e-05
2.035854127368338966e-05
2.042618267819645007e-05
1.963755605195684458e-05
1.978948648536531092e-05
2.034333017188618448e-05
2.027963053456055518e-05
1.974805967292719117e-05
1.983959000489334820e-05
2.005872567780771091e-05
1.979371528188749376e-05
1.909618340365113736e-05
1.920291150408354265e-05
1.906494017922895676e-05
1.895898569555085726e-05
1.976361064166051791e-05
1.984692819732422408e-05
1.953968606089277540e-05
1.912945112436450424e-05
1.930575379012549489e-05
1.976098024977493013e-05
1.960488618296424046e-05
1.900167996235323440e-05
1.932383250222670235e-05
1.957451850688010742e-05
1.913455329743673361e-05
1.944865482241566579e-05
1.956410804307697504e-05
1.925356256159642450e-05
1.965364901937146906e-05
1.967137364222602749e-05
1.918653650513001764e-05
1.941961072906630640e-05
1.904552521134887687e-05
1.901443648804288509e-05
1.922375880630265878e-05
1.901972535905498130e-05
1.939367234687767837e-05
1.910647549012656766e-05
1.906670005654109747e-05
1.861671276612487206e-05
1.750482261848933875e-05
1.803960013636919001e-05
1.886743569244763940e-05
1.835402570832438273e-05
1.796667637030661228e-05
1.842072636485758106e-05
1.804278559782565767e-05
1.796671268567692293e-05
1.843627670308278039e-05
1.833268398430672690e-05
1.851060882582107435e-05
1.854001489752845759e-05
1.868280996537679384e-05
1.874082287704601006e-05
1.804015367713957671e-05
1.785233128347014334e-05
1.789428766113176355e-05
1.769690856062946962e-05
1.762251962801579536e-05
1.720355318712989720e-05
1.760909414526697794e-05
1.784097866226294935e-05
1.761665391207761864e-05
1.758118491648586766e-05
1.746977200994671137e-05
1.785750906553049830e-05
1.747990642168906938e-05
1.718363951986176454e-05
1.703499791375422091e-05
1.703888139409907881e-05
1.745417206779134996e-05
1.660452885984281280e-05
1.650373941915431078e-05
1.757250168438299491e-05
1.775895257816692506e-05
1.721383155442448987e-05
1.664732276425583851e-05
1.704337371062547357e-05
1.728767771999504163e-05
1.703383240634490027e-05
1.721464848782917211e-05
1.720945462047567196e-05
1.721865219465597790e-05
1.727931211235378934e-05
1.699249767723895422e-05
1.660973109255532677e-05
1.649786318189609246e-05
1.693838752227459427e-05
1.686956660571163315e-05
1.614233977648965438e-05
1.640302793168771971e-05
1.641670369176385244e-05
1.601635711809500762e-05
1.592094514138982792e-05
1.577819339251506945e-05
1.584638920672107199e-05
1.564717913625596362e-05
1.558074116442573442e-05
1.615404582388647899e-05
1.605741749846654949e-05
1.646483177559321620e-05
1.650647578343152367e-05
1.525766424764318521e-05
1.535252238428240148e-05
1.590859814573186270e-05
1.549432792040367524e-05
1.553170746566663374e-05
1.637819329090520480e-05
1.630713529949717991e-05
1.581489531295413001e-05
1.542980035938800820e-05
1.544601188546402564e-05
1.578023964989901733e-05
1.545536409940971044e-05
1.553360216726257486e-05
1.556263597926182217e-05
1.549624737947517277e-05
1.598770286669011021e-05
1.578984875527702630e-05
1.528450380294569955e-05
1.495572692232329792e-05
1.500865779527532920e-05
1.549194757046665612e-05
1.556409977825551810e-05
1.515489987894249963e-05
1.507128104747937362e-05
1.514806121148272055e-05
1.488873635391711339e-05
1.508814284399992080e-05
1.563415133753930518e-05
1.525989750515183992e-05
1.526859425663412205e-05
1.523507395329954124e-05
1.474083576894167502e-05
1.510819926540324678e-05
1.483672477091607337e-05
1.455091086235854874e-05
1.485499722346336753e-05
1.427946403491514966e-05
1.430399924505265018e-05
1.484977547153989559e-05
1.475964181239170081e-05
1.494557713878610965e-05
1.503686687219143546e-05
1.480198092965379643e-05
1.462950748387099679e-05
1.467958105198726942e-05
1.454911645320946070e-05
1.467465033612487608e-05
1.449736401214074956e-05
1.423596506300465672e-05
1.464367743257473087e-05
1.491712450692922102e-05
1.439459033599569865e-05
1.402267293118916085e-05
1.445412032539889001e-05
1.434021014149035646e-05
1.423880801766933275e-05
1.435614175104747367e-05
1.437916198647702637e-05
1.417529669815911104e-05
1.445860801117901648e-05
1.473831248613458058e-05
1.419401643481977804e-05
1.380393946480050214e-05
1.386095914112167189e-05
1.413108291806797628e-05
1.437964648242964411e-05
1.403962527304048976e-05
1.375780770291241542e-05
1.385673056502860224e-05
1.386401260828560061e-05
1.339743074085933945e-05
1.335126506950725563e-05
1.388329279799471118e-05
1.398731383829165834e-05
1.418883593496771790e-05
1.395239276926625967e-05
1.359647753333603311e-05
1.332047129564440185e-05
1.371623297845228261e-05
1.391717277548854780e-05
1.339874665807163843e-05
1.378906597813000248e-05
1.355283281383399498e-05
1.350868924981987390e-05
1.410431619401358459e-05
1.412002144795306696e-05
1.368917612450339798e-05
1.352576735735083704e-05
1.357274606035609211e-05
1.334802750719664281e-05
1.323671587132066075e-05
1.350294907961994657e-05
1.360169997552990313e-05
1.342547156574228516e-05
1.358556935834591557e-05
1.363147888101895300e-05
1.374763080730682830e-05
1.383368711685773654e-05
1.372831115008501450e-05
1.346868444772756860e-05
1.323477757643567635e-05
1.316551660503390967e-05
1.308203049604220251e-05
1.307683227976146122e-05
1.296304938869851866e-05
1.295695050088165733e-05
1.333122326260343585e-05
1.334684071621206629e-05
1.300577045949165492e-05
1.303448633298045786e-05
1.294077458672292290e-05
1.273876781940332083e-05
1.308516434034561858e-05
1.341010452739265372e-05
1.292399494603929506e-05
1.285610675638944455e-05
1.356819946899170802e-05
1.332138215363858323e-05
1.316205544372618251e-05
1.307825297179077003e-05
1.280801020190568921e-05
1.284045264484749276e-05
1.303454329663790372e-05
1.300760904255303307e-05
1.246631911090392439e-05
1.216315240409190011e-05
1.251086972589466851e-05
1.254412828940217158e-05
1.190552280253068319e-05
1.171548755681341767e-05
1.223864766858796764e-05
1.277977160935983892e-05
1.270191888449068766e-05
1.273010543434724572e-05
1.310889609141702850e-05
1.305593052328467982e-05
1.249326359296705450e-05
1.201104674013243572e-05
1.228252639401346990e-05
1.244910579739278751e-05
1.276533506410330130e-05
1.285583473937425953e-05
1.224186008778890468e-05
1.203991202639497223e-05
1.248153092020454171e-05
1.288798464533536341e-05
1.261908864968272531e-05
1.227420772803966425e-05
1.193343472422054888e-05
1.186618099968153731e-05
1.226388171924325249e-05
1.252837592354618229e-05
1.247423720899015125e-05
1.290310116067078587e-05
1.236091314470020987e-05
1.202287142398838316e-05
1.287536934578878384e-05
1.263976892989964040e-05
1.226242175962267293e-05
1.207743116338944737e-05
1.192104076181856907e-05
1.201723770768797582e-05
1.224578254049121337e-05
1.218705641247628030e-05
1.189342297867601662e-05
1.191963629603429015e-05
1.212101156466875082e-05
1.248627127292229455e-05
1.241360206743654809e-05
1.217725878253010377e-05
1.204329026812031025e-05
1.176634016928940472e-05
1.220572373774800284e-05
1.237457816428458619e-05
1.191035245342767935e-05
1.164518053196574431e-05
1.173541974685429092e-05
1.214590429372153681e-05
1.212879310787822526e-05
1.206276022868182265e-05
1.200326115266619356e-05
1.189925371472579729e-05
1.195958719607129598e-05
1.165837343256791126e-05
1.178339705688245166e-05
1.210408446933265288e-05
1.203409189430228079e-05
1.177655908783822080e-05
1.155248285753059150e-05
1.156227367059732999e-05
1.146808985292210757e-05
1.152650208116694672e-05
1.161469690350921274e-05
1.152815956400142500e-05
1.121046945992517759e-05
1.121558078512943330e-05
1.134858547181692896e-05
1.163681387801146529e-05
1.176660962572856756e-05
1.161718502230149673e-05
1.184036911898367647e-05
1.157743098677477835e-05
1.084876060136259862e-05
1.069777685654070623e-05
1.125576979740115851e-05
1.161375998978619322e-05
1.146412108890507621e-05
1.152109856149444265e-05
1.192560913325428077e-05
1.147113423738686595e-05
1.111164806004431412e-05
1.138307437860498093e-05
1.104275636165502324e-05
1.107357642784935667e-05
1.124770050362639074e-05
1.113437536579610082e-05
1.122315459401735550e-05
1.122452249925360362e-05
1.129691047324800826e-05
1.150150585348506344e-05
1.133704421060524751e-05
1.114198301168040431e-05
1.098078727463181306e-05
1.110337010702754334e-05
1.145316539960185528e-05
1.096625489033614586e-05
1.074432419757651030e-05
1.105356507065264742e-05
1.083989089429408261e-05
1.068941867101061264e-05
1.095346700303660715e-05
1.096498201439945844e-05
1.078641011442246512e-05
1.090968597514642190e-05
1.093964260505629943e-05
1.097507338417563416e-05
1.068786298861278406e-05
1.055716799900569034e-05
1.110885134966464058e-05
1.110301822389283029e-05
1.060442307405351990e-05
1.056323384315543985e-05
1.086551080623417074e-05
1.066855051010890732e-05
1.063352624761418692e-05
1.072701547666594300e-05
1.071192148252003555e-05
1.080967286354236573e-05
1.106534743405972056e-05
1.122350778922454375e-05
1.132656227250745368e-05
1.105778509897037045e-05
1.051088781648737289e-05
1.070781857800775845e-05
1.087105987254488793e-05
1.054032354204200496e-05
1.084117423971407069e-05
1.099460470774742608e-05
1.113873780962298512e-05
1.101995271602412810e-05
1.052204039835204597e-05
1.066145039770501079e-05
1.056327921503108085e-05
1.071155547034128789e-05
1.060966969143359076e-05
1.028236925043807619e-05
1.021573744171084705e-05
1.054638960415621186e-05
1.062729708416741171e-05
1.050106047770314049e-05
1.066998069621104988e-05
1.071954412774129794e-05
1.071027713816426388e-05
1.046694207521607467e-05
1.058740694510007329e-05
1.084931021105619420e-05
1.023854625367609435e-05
1.016762709055523145e-05
1.055174641136377527e-05
1.034563569858483157e-05
1.040666167795285493e-05
1.038567783196358732e-05
1.063700692731189215e-05
1.057708305507844030e-05
1.031702726706445707e-05
1.050746573985194415e-05
1.047345199209527945e-05
1.041890929259231800e-05
1.037342570015924994e-05
1.028156207980818731e-05
1.032527802577737663e-05
1.034437552726155728e-05
1.022901047594761876e-05
1.014353248778786786e-05
1.021444156325876357e-05
1.018929228054797352e-05
9.927006229971076299e-06
9.827378815339035995e-06
1.010006439611060566e-05
1.050892396789715072e-05
1.032209000003150112e-05
9.968558930867656967e-06
9.810993802771827356e-06
9.846665030129081559e-06
9.812082285688913545e-06
9.846898755617290871e-06
9.815089142993920374e-06
9.622000891828366356e-06
9.822626671415306672e-06
1.007588800357654754e-05
1.011115176181894755e-05
9.788702764806714443e-06
1.003148132899789337e-05
1.040709425341025625e-05
1.021100516130944710e-05
1.004569209730905844e-05
1.000845160188539852e-05
1.013661573445034896e-05
9.721868071072698242e-06
9.909263225243210310e-06
1.023430537498397764e-05
9.920774533540849808e-06
1.001952622436283482e-05
1.018610478751050197e-05
9.717646734443402529e-06
9.580864584537965338e-06
1.003268225701679836e-05
9.858069737314806064e-06
9.836410667118834710e-06
9.815870756748154257e-06
9.705913714487944435e-06
9.668575944282882789e-06
9.489422096944300964e-06
9.499459149513701130e-06
9.606344360067800559e-06
9.622559479521237887e-06
9.659382959878886385e-06
9.812126226297877444e-06
9.992263145651140123e-06
1.004064541761036004e-05
9.856176492653169583e-06
9.541221429414896150e-06
9.599920144813639094e-06
9.880144418663837979e-06
9.607039261590902569e-06
9.493636818623474251e-06
9.883363954665201658e-06
9.774536876725559647e-06
9.331492908484767586e-06
9.605638979753893238e-06
9.842881554772058703e-06
9.846344174097469362e-06
9.858609519465576161e-06
9.184753746324204676e-06
9.232758411165577098e-06
9.676206558620087478e-06
9.454920171419019047e-06
9.275137390896155603e-06
9.160058406702853404e-06
9.425703365166899849e-06
9.573205327028543781e-06
9.476202693783333033e-06
9.544122154049982911e-06
9.627385444717002870e-06
9.754128837150300726e-06
9.575341610193004499e-06
9.377627875133629835e-06
9.366666198291019374e-06
9.430653883648169809e-06
9.568736752925684915e-06
9.332468165317693725e-06
9.254905180440063103e-06
9.539873044128560937e-06
9.710830512551991877e-06
9.527904703610780727e-06
9.197113516672829513e-06
9.179562393237095973e-06
9.538161673006980180e-06
9.539495210450497952e-06
9.334199874304762134e-06
9.237851741198554960e-06
9.096865873148357259e-06
9.024340005276759862e-06
9.324688029177318239e-06
9.416907408575038151e-06
9.279754175871878085e-06
9.583846131155408722e-06
9.579120857788936720e-06
9.165987731696205665e-06
9.054607973916585899e-06
9.236156834835482473e-06
9.107881187700454020e-06
9.191425305938235942e-06
9.315681121757698961e-06
9.227333360160932488e-06
9.080253037193262335e-06
9.236650079472707783e-06
9.182541684135888413e-06
8.974833214031376240e-06
9.219324599984962050e-06
9.226452463523666814e-06
9.099557861381377867e-06
8.929498348150842330e-06
8.838810670825602943e-06
8.714935156701573919e-06
8.700757842922457789e-06
8.853761679616590276e-06
8.843045506443077410e-06
9.084518890070816750e-06
9.098155789342208101e-06
8.844551549929494455e-06
8.722006639182209212e-06
8.703108829860313044e-06
8.879426656535269113e-06
9.133151534910310352e-06
8.940233411891437528e-06
8.719575436047653820e-06
8.828108881624445971e-06
8.755058521860682066e-06
8.748360676094679687e-06
9.038879611931112637e-06
9.403748341522212944e-06
9.140551811113382976e-06
8.710210328377306841e-06
8.576018518392154415e-06
8.488854780664344905e-06
8.880560444270588298e-06
9.310099570291743501e-06
8.940187103287076286e-06
8.575525231419763310e-06
9.064798274460053557e-06
8.992562846718147777e-06
8.810250723938349270e-06
9.069545743228356446e-06
9.073085416910353781e-06
8.909125412491163308e-06
8.703272506496727401e-06
8.635737240322561743e-06
8.585108113409136682e-06
8.771488402537271163e-06
8.956676677946876254e-06
8.868854320251754508e-06
8.944293222767401094e-06
8.686492338184403011e-06
8.448673137865995010e-06
8.724900339067705627e-06
8.840214838452397240e-06
8.989766116057688240e-06
9.006776189941531987e-06
8.746820195037503589e-06
8.657651371609668926e-06
8.632641070546023118e-06
8.563813526169043429e-06
8.799407730077195899e-06
8.926819543028718734e-06
8.655899384152867306e-06
8.423875817465384237e-06
8.428650054788709391e-06
8.444550629028754182e-06
8.472728890215043643e-06
8.277936591071414449e-06
8.267929712134466759e-06
8.539643191024955308e-06
8.538506056855574869e-06
8.328027820169930316e-06
8.260104933239112229e-06
8.602662414317684844e-06
8.576091655029159793e-06
8.468316627548404867e-06
8.490510635695950220e-06
8.568199445271807764e-06
8.614243239190547981e-06
8.424942969183539252e-06
8.431083921900617162e-06
8.384498146887631013e-06
8.272700083352197139e-06
8.358128831952388329e-06
8.282877460192959937e-06
8.183804299264501209e-06
8.172895141634575251e-06
8.166083122814772870e-06
8.221878920878971788e-06
8.044688325391890943e-06
8.164094200913771129e-06
8.503289979105724681e-06
8.179209464799205230e-06
8.057476690666011288e-06
8.057583828142863053e-06
7.958918778853674825e-06
8.094975887198398713e-06
7.932620432235899181e-06
8.075109604430069640e-06
8.183812279686688413e-06
8.080737873778535976e-06
8.027581004607029693e-06
7.991322715855696786e-06
8.092844536969760850e-06
8.294192331299873761e-06
8.202434824791767149e-06
7.949898768483927374e-06
8.094843731278205759e-06
8.234988529811173948e-06
8.081845554084409516e-06
8.237708066577713908e-06
8.372302312030202015e-06
8.008100966728576176e-06
8.119073492146824575e-06
8.127557860405448348e-06
7.872407607897831595e-06
7.729276458819165345e-06
7.874214734458683811e-06
8.088473570596823000e-06
7.746435872978237253e-06
7.847392326698138042e-06
8.239673471428339560e-06
8.097092924611116595e-06
8.039638930748282082e-06
7.916732935198976176e-06
7.802049846897433721e-06
7.885548812628468554e-06
7.741171902852017343e-06
7.938474921629157726e-06
8.169456359189833708e-06
8.036205020554938109e-06
7.996888456177406908e-06
7.994974042171140645e-06
7.660243505423098567e-06
7.444724883417939404e-06
7.755576317967696471e-06
7.894722248943975243e-06
8.011315624532233776e-06
7.914228164924808848e-06
7.656520755114234561e-06
7.902097209223050509e-06
8.071090460559586619e-06
7.969018312208467298e-06
7.679905836608032796e-06
7.557035253542631862e-06
7.700894935285507894e-06
7.805621266295853492e-06
7.815285499790540477e-06
7.608055771368748825e-06
7.351977113667633450e-06
7.342131603994331923e-06
7.498510079535321545e-06
7.486584203750509315e-06
7.370305707163818744e-06
7.581868959409960497e-06
7.842573299098492049e-06
7.701293205608961720e-06
7.622584841861917056e-06
7.636046076596003816e-06
7.606224373210037403e-06
7.657328017915311245e-06
7.808324045247498935e-06
7.748705826783848299e-06
7.813217391379979071e-06
7.800876058315243114e-06
7.714215195110648695e-06
7.657869757802078652e-06
7.433117775343790165e-06
7.537281765530991033e-06
7.710124182163325673e-06
7.617175547385460149e-06
7.596240691527129478e-06
7.386874846181268412e-06
7.283764964595595455e-06
7.535444261396048289e-06
7.429934316519936113e-06
7.554615611935668633e-06
7.609301090150747798e-06
7.410772131362657229e-06
7.330885140358063982e-06
7.218071314744552439e-06
7.273044937886848080e-06
7.392041849372299985e-06
7.507681894823715711e-06
7.492048693740718388e-06
7.398551275509806419e-06
7.342208905252197487e-06
7.287077907693676447e-06
7.201901270445570012e-06
7.075749615611110509e-06
7.206416004791204346e-06
7.291426373892322140e-06
7.277093064866579503e-06
7.156021856466541777e-06
7.245227276149283574e-06
7.231220405250535951e-06
7.145331601032008293e-06
7.331310920217102402e-06
7.326000764244186523e-06
7.399813406644425630e-06
7.269649035469830465e-06
7.146113642220437155e-06
7.082436144360519224e-06
6.893496587394128402e-06
7.347509996249077455e-06
7.530138733415803304e-06
7.134597325217839708e-06
6.978399207624430308e-06
6.935525139561556324e-06
7.215678780353701377e-06
7.326294576983895971e-06
7.118618335991071782e-06
6.986116241431720684e-06
6.899448971358058869e-06
7.076954653220916254e-06
6.930199370174499152e-06
6.861659176206533760e-06
7.144395107762367645e-06
7.165526243881081824e-06
7.117168325535163459e-06
6.942034770556149456e-06
6.858034206960536227e-06
6.967857568911168639e-06
6.957139849982200646e-06
7.211198780020137263e-06
6.966901474712160105e-06
6.710550511716880737e-06
7.090840612857942185e-06
7.087418653109544134e-06
6.955851549592552989e-06
6.879566654797440557e-06
6.860281163674516636e-06
6.700056158208619996e-06
6.701889883944007194e-06
6.727863676440248280e-06
6.622142505691976802e-06
6.734807285988097329e-06
6.771915319990732616e-06
6.769060274632178607e-06
6.986043047150954495e-06
7.254804801160724850e-06
6.948048750711933979e-06
6.723492827709414240e-06
6.774396575186239525e-06
6.600219258343916670e-06
6.849054242967427694e-06
6.917853119462231975e-06
6.517546283914650881e-06
6.535093217537424378e-06
6.743866699324823093e-06
6.640859569768471066e-06
6.602651786782741161e-06
6.643862828130332408e-06
6.497645606487324208e-06
6.553809239710940156e-06
6.669333865400140227e-06
6.563908343092655494e-06
6.699484583517753610e-06
6.671456124623888967e-06
6.544884806948980088e-06
6.603616492321847825e-06
6.421851865100709323e-06
6.358920379391143436e-06
6.718780137532656029e-06
6.613368029095585163e-06
6.621476081043702660e-06
6.883802554140075327e-06
6.539548376954173260e-06
6.563691858091578923e-06
6.629540993315921855e-06
6.607097182137860507e-06
6.591361636056267837e-06
6.419182523909340385e-06
6.506589851586716238e-06
6.562550974872117720e-06
6.487577830453089556e-06
6.551351613347713157e-06
6.815801726454737837e-06
6.781633101104301213e-06
6.503988921050694762e-06
6.405351308440845590e-06
6.319134980130055588e-06
6.329667971927291547e-06
6.333265298315059942e-06
6.260669117280468422e-06
6.207160387631356367e-06
6.291772101459764364e-06
6.617730556231621647e-06
6.814092515669215073e-06
6.527536057940299329e-06
6.324954498371884216e-06
6.323971612958185560e-06
6.354085029884578189e-06
6.430454186333406704e-06
6.383445324224999301e-06
6.243194235466030909e-06
6.334713157750399903e-06
6.218997133986145150e-06
6.167385196883415238e-06
6.415910980454213237e-06
6.373254300854584522e-06
6.224662842833009027e-06
6.105483702023658256e-06
6.130698413941495417e-06
6.014766744031550343e-06
6.082843232099486280e-06
6.362406410638316003e-06
6.318574286562092814e-06
6.391312941765309034e-06
6.287941977804226113e-06
6.176197030881290211e-06
6.139619530083465738e-06
6.037344425410459771e-06
6.236613871982186112e-06
6.262910639497674153e-06
6.401819123086943137e-06
6.477237035931653433e-06
6.218174321890335334e-06
6.043994211973571551e-06
5.993149114173724257e-06
6.050052606045409567e-06
6.075526135721330866e-06
5.973246499061154986e-06
6.021070739295088163e-06
6.023418443396715389e-06
5.939838385622039060e-06
6.240138557243103305e-06
6.329410583802217149e-06
6.192805680872029402e-06
5.999279145995195467e-06
5.881878616544258374e-06
5.854321706094501530e-06
5.673647804539982194e-06
5.987572941370946282e-06
6.013387541731007548e-06
5.895352746484958365e-06
5.977529002644744443e-06
5.905097443066998347e-06
5.899477977516947659e-06
5.907460920049430608e-06
5.788849205802253743e-06
5.736375260328787992e-06
5.815891364128607652e-06
5.911214414496663937e-06
5.787705882587898920e-06
5.648331475042850257e-06
5.806781289220704842e-06
5.797548138772740427e-06
5.862433221641769862e-06
5.962818248174560809e-06
5.893850432951723881e-06
5.893931624140041610e-06
5.794366525625118327e-06
5.717909073566295853e-06
5.809164492795331488e-06
5.868140012895137291e-06
5.773403016799867186e-06
5.636237751592162181e-06
5.878751874214365468e-06
5.961240215610507118e-06
5.623584539809227924e-06
5.640223202190783059e-06
5.909190754237467617e-06
5.785142720817799994e-06
5.576795084520051201e-06
5.627523345551041724e-06
5.688837323890602239e-06
5.684633402236026156e-06
5.718949962262239887e-06
5.827767275951458882e-06
5.762402442998054952e-06
5.765527514428729717e-06
5.927285881551895235e-06
5.825662066458093429e-06
5.731464469868958247e-06
5.690608869614962940e-06
5.625104631212153915e-06
5.683477344345610475e-06
5.625679418407544682e-06
5.640119725104235753e-06
5.652658244464711753e-06
5.721934587901615335e-06
5.685846372698128708e-06
5.358601419014003141e-06
5.440023035107891909e-06
5.288606774313507088e-06
5.244935109782373575e-06
5.478502101883590082e-06
5.242029801268234114e-06
5.306341389558679662e-06
5.663323102838778401e-06
5.663011257772872987e-06
5.559655068483963668e-06
5.568272439274315204e-06
5.525930563194906425e-06
5.401092899291317944e-06
5.458642010371137075e-06
5.613078152073811338e-06
5.493825253503361869e-06
5.451526970458094502e-06
5.541278182272223308e-06
5.421753233525558945e-06
5.168979537955682467e-06
5.200094540629801690e-06
5.329454958112172414e-06
5.243743424019249091e-06
5.168403286515481163e-06
5.315519060955890524e-06
5.360979754787614473e-06
5.341147951774877147e-06
5.431139040274895787e-06
5.333506541936723318e-06
5.257917187031026679e-06
5.275235719946092169e-06
5.220512210510313067e-06
5.228033250584369599e-06
5.332107370124994536e-06
5.314086497388343549e-06
5.327668987367484488e-06
5.319416550612571212e-06
5.228648652644703132e-06
5.354941527359812548e-06
5.303155436646253974e-06
5.108466486091521978e-06
5.218528860637579664e-06
5.237672967683503640e-06
5.014417066691566484e-06
5.114057601083258808e-06
5.279924275144750429e-06
5.139313291279565878e-06
5.115417187266856839e-06
5.238185052636594891e-06
5.188734936043984377e-06
4.964504328201287316e-06
5.034686086643714524e-06
5.198521025443109833e-06
5.091096666086425131e-06
5.150211066384143372e-06
5.212479565356973515e-06
5.140147805763307775e-06
5.237646867256774984e-06
5.196339287814598801e-06
5.014960453499347797e-06
5.056335257623202452e-06
5.123774053468392040e-06
5.078823892782273290e-06
5.068379361142237615e-06
4.945342831663204719e-06
4.945353151144710607e-06
5.132642536912409413e-06
5.150814555755408814e-06
5.130113747702172754e-06
5.073196277739333476e-06
4.968853090357977154e-06
4.907899174892029689e-06
4.969997077892676316e-06
5.050335637189607637e-06
4.917385034246109923e-06
4.743395140138901469e-06
4.801183154163399818e-06
4.874819469120824702e-06
5.063853395426753355e-06
5.166153714566545822e-06
5.013129446683081038e-06
4.951319731578148300e-06
4.918294199410662552e-06
4.921715531653902173e-06
4.842024397726027367e-06
4.698153210830263035e-06
4.680192741133332647e-06
4.769249977227736173e-06
4.850252876945471425e-06
4.937672389842486782e-06
5.039663301650785546e-06
4.909373405865704879e-06
4.881921680230465471e-06
4.897432355670298312e-06
4.685895764331196432e-06
4.597910711363574547e-06
4.728063981571170610e-06
4.807645218885682906e-06
4.851638391595431431e-06
4.819180356955842647e-06
4.673012276139325953e-06
4.824855420280571858e-06
4.813902965842456682e-06
4.751432364991046365e-06
4.807991970594976960e-06
4.716660556122645867e-06
4.705853272780330822e-06
4.801927262995385401e-06
4.805374427147057057e-06
4.697157210721383338e-06
4.580961311097376394e-06
4.539225390929955437e-06
4.548866631955619557e-06
4.716961057499199274e-06
4.683284805193078148e-06
4.515824991952258738e-06
4.510947795473600823e-06
4.529049092793399624e-06
4.716533579641998049e-06
4.720718703265019823e-06
4.564414883342765189e-06
4.670826164291747652e-06
4.881627199380105263e-06
4.775792132297053524e-06
4.648197416978930981e-06
4.790245756007864556e-06
4.769321225770503134e-06
4.704280338892170953e-06
4.636470088738879029e-06
4.506998596137025149e-06
4.578309176487680174e-06
4.651047245804887327e-06
4.619889918335217179e-06
4.666653543432707915e-06
4.688481529289936308e-06
4.634605915290694109e-06
4.685908298460412094e-06
4.664538784560912054e-06
4.497755916185496104e-06
4.410727665534973149e-06
4.323548528818924206e-06
4.431688278864347466e-06
4.637967623655484360e-06
4.612448124481991986e-06
4.623211058132645503e-06
4.631982877674557885e-06
4.589543104034220487e-06
4.550386967082067680e-06
4.469606625125294118e-06
4.428003978923267212e-06
4.398602685545147876e-06
4.297817240287336049e-06
4.329611948052236258e-06
4.443025887559462778e-06
4.438576698142490547e-06
4.435994259101045099e-06
4.583238715802790248e-06
4.512917942846578613e-06
4.413511087556574608e-06
4.566882658439012772e-06
4.431512159870596985e-06
4.227002034453326004e-06
4.356567216748631872e-06
4.477554462782519849e-06
4.385799300006581452e-06
4.275957675527488185e-06
4.414656794987780207e-06
4.507060911475211519e-06
4.374295105066213537e-06
4.282434809127119555e-06
4.326812103567098070e-06
4.500676626355426540e-06
4.500945004661587533e-06
4.323919862335339138e-06
4.279860815990913499e-06
4.292791004627648645e-06
4.284663797421816157e-06
4.309260141791945012e-06
4.363364934459542983e-06
4.435629922119897781e-06
4.488202277093874302e-06
4.429863872340479247e-06
4.281687775277140958e-06
4.288189430652952145e-06
4.339623164416514569e-06
4.321145642646765756e-06
4.219602028146734439e-06
4.130789777453889366e-06
4.170652801704212111e-06
4.337199435993449707e-06
4.265316957504736822e-06
4.014455970581557160e-06
3.978597550893115898e-06
4.083181683455514707e-06
4.237216940420208702e-06
4.306566974748726552e-06
4.294003039975320748e-06
4.270965683758879249e-06
4.098551408364943241e-06
4.037644826895339950e-06
4.187006451207715031e-06
4.108147451386844150e-06
4.069067124315947839e-06
4.169966646180422484e-06
4.202319324556404708e-06
4.087374575692721144e-06
4.163960064008821258e-06
4.224350721375216133e-06
4.079114708495504991e-06
4.021518396694620148e-06
4.031761428954330354e-06
4.129391127105532165e-06
4.160563447247709377e-06
3.947621536039664324e-06
3.761435923946718215e-06
4.049849096212614554e-06
4.294254630405407408e-06
4.253510617849091969e-06
4.157387251126217035e-06
4.014607270052248351e-06
3.967519916613247149e-06
4.063670483479545503e-06
4.067283471136757572e-06
3.925487540095337003e-06
4.012755630835893747e-06
4.017302336415814043e-06
3.974568321623546472e-06
4.060937822890225414e-06
3.998287686000172710e-06
4.053401511937104837e-06
4.166958370574304063e-06
4.099558969507554235e-06
4.071723030885812042e-06
4.018721851032139732e-06
3.966202903463731350e-06
3.969667110645683682e-06
3.945017326772658252e-06
3.925142611299467231e-06
3.986614779598437684e-06
4.074607621877507004e-06
3.937910189796337634e-06
4.003122031091399756e-06
4.061769363394632385e-06
3.883178414727798010e-06
3.874951799247603315e-06
3.992430854630508877e-06
4.078522860387921099e-06
4.021744788091077446e-06
3.847899422853615088e-06
3.817462707469071399e-06
4.029638350284487788e-06
3.886395435020810994e-06
3.710458472582627387e-06
3.767823977587148627e-06
3.788052935599950732e-06
3.820023701551355936e-06
3.839701100642852292e-06
3.949985297903473937e-06
3.968027773871722063e-06
3.874128825657963072e-06
3.882666531214478842e-06
3.850588104578243211e-06
3.691890712013372475e-06
3.764737297089182633e-06
3.938218465778804662e-06
3.824387395139321126e-06
3.742157631764869139e-06
3.816613720742334403e-06
3.848215748096282883e-06
3.839877671372700710e-06
3.915507080704503020e-06
3.860853853244745041e-06
3.772927986789304684e-06
3.751065036677591819e-06
3.786974300590704117e-06
3.891649086128298926e-06
3.875851074315622051e-06
3.784128439611130718e-06
3.658533741802325803e-06
3.662463953039678498e-06
3.619034998405294360e-06
3.607406879433500492e-06
3.741288952671776559e-06
3.817705227747878743e-06
3.755421489055312941e-06
3.718059988609924859e-06
3.683977683278367899e-06
3.715856717569525344e-06
3.839405341663200362e-06
3.783252362643894585e-06
3.701628989873692752e-06
3.703195536464924394e-06
3.739338584593801565e-06
3.851136931386237380e-06
3.771543581821259245e-06
3.736029824885086829e-06
3.771286116674531970e-06
3.702469856390359415e-06
3.687310708165958029e-06
3.667196553689674877e-06
3.706273166398963375e-06
3.607238119777799286e-06
3.620039457769600952e-06
3.678457810751702428e-06
3.577453097587929440e-06
3.698976245592123659e-06
3.774017324528735273e-06
3.709339546174769461e-06
3.626452522828046983e-06
3.657743331451312173e-06
3.739135151252987614e-06
3.615828615888642916e-06
3.620587423116970505e-06
3.736203849675786811e-06
3.712632538227095371e-06
3.702723106093196384e-06
3.694129936091658797e-06
3.580231435794700964e-06
3.568823618118259298e-06
3.631215745559296600e-06
3.621199539452345103e-06
3.607176623469567925e-06
3.588404476105191707e-06
3.456378011243627873e-06
3.451318965887542690e-06
3.545608656486811479e-06
3.501314677348942028e-06
3.412857019731049164e-06
3.515579816489524804e-06
3.634450940580356494e-06
3.514759253555779079e-06
3.559322359252046365e-06
3.670782986529941482e-06
3.590163874200943723e-06
3.605256567296739483e-06
3.600504833075470784e-06
3.416179989255240827e-06
3.422643483852497511e-06
3.497391217198918461e-06
3.515846253238620444e-06
3.608580603349960239e-06
3.563719983394839362e-06
3.433233422309695910e-06
3.495337691499543026e-06
3.513105864238686230e-06
3.468792740258979967e-06
3.558285806235440280e-06
3.521320536719375785e-06
3.445335787381021442e-06
3.375031706188814558e-06
3.435530857733049833e-06
3.528501837370235525e-06
3.465816989316799247e-06
3.446821742455295948e-06
3.333885459109514844e-06
3.327718322750658912e-06
3.416037289489667253e-06
3.437584254807709205e-06
3.377522431627367667e-06
3.398250813371316709e-06
3.498572489605638189e-06
3.434019843109352960e-06
3.447262279963572479e-06
3.454176905809145455e-06
3.421076081932316146e-06
3.484871055953423686e-06
3.432157976468430356e-06
3.358294230889117067e-06
3.362975976835289599e-06
3.370480761079505209e-06
3.340772364408631110e-06
3.334936250775254137e-06
3.401745737195041378e-06
3.328027399433102046e-06
3.323266792069912235e-06
3.435260726458326144e-06
3.411475531916768893e-06
3.353663029024360460e-06
3.365460622408034294e-06
3.307355888762215677e-06
3.290071189641411091e-06
3.424912756696696166e-06
3.470472184865414364e-06
3.369793745262548854e-06
3.310887301960171482e-06
3.337833752209773721e-06
3.308954474420599527e-06
3.378195199052967256e-06
3.460010725063825793e-06
3.443261860300518668e-06
3.306832245711226265e-06
3.201518053288916078e-06
3.300821454439557074e-06
3.373084044280687745e-06
3.220735182643837227e-06
3.278869285634584304e-06
3.464588035488965593e-06
3.288362653671789965e-06
3.281001366931185343e-06
3.273415565576090293e-06
3.256150441931748480e-06
3.331794971105484915e-06
3.190096369644576425e-06
3.307843019610774493e-06
3.421141049778322787e-06
3.355756075647008370e-06
3.444646971988681256e-06
3.374970271025936707e-06
3.179871832014842274e-06
3.181552223723400199e-06
3.267055694486904638e-06
3.376863083022571136e-06
3.320905160875241601e-06
3.267364328571225076e-06
3.382399006285565300e-06
3.381511443512166356e-06
3.336292121834327708e-06
3.284421064735093752e-06
3.270658498442807957e-06
3.271444917980773434e-06
3.293548563605227464e-06
3.299465763209654975e-06
3.240566659940149201e-06
3.192674145625057443e-06
3.250084037927173728e-06
3.261346838164213730e-06
3.181802461373058407e-06
3.159163085017390851e-06
3.180147732104381336e-06
3.176274001795885294e-06
3.120151471894052209e-06
3.102992643785689418e-06
3.114886018192066755e-06
3.156406941134783323e-06
3.082809602222333702e-06
3.037827296362633304e-06
3.154975323813614771e-06
3.308940765853837326e-06
3.272142039591258758e-06
3.077893495106945123e-06
3.021426370179773993e-06
3.180057039674867533e-06
3.219343627020243454e-06
3.095664925078583051e-06
3.162690349817780931e-06
3.266555586887880077e-06
3.268145951380559650e-06
3.193739391027070191e-06
3.143191427111534505e-06
3.140003865429350358e-06
3.187830281165196245e-06
3.173213522727965196e-06
3.132890195579948434e-06
3.082900000530751008e-06
3.133659021069702830e-06
3.181192314249421977e-06
3.104650390667412764e-06
3.181508667063624186e-06
3.255538591790687381e-06
3.194796344651605684e-06
3.035284774444212889e-06
2.964050049376023430e-06
3.042023108914480298e-06
2.996311287014910723e-06
2.940447368033238133e-06
3.075067122067357710e-06
3.096807500371469090e-06
3.002930247146675408e-06
2.950081892295872729e-06
3.034850191022133605e-06
3.089675824627195507e-06
3.016751453160830845e-06
3.077430600003947175e-06
3.067631485538138071e-06
3.099752831565994667e-06
3.085854220462234690e-06
2.919057472596238803e-06
3.038435501882800105e-06
2.965615947224285395e-06
2.873890382750332884e-06
3.148990286432029963e-06
3.173218304325760266e-06
3.019570182147936744e-06
3.029672962020892433e-06
2.952066255043320823e-06
2.853566918403941693e-06
2.872991723528007731e-06
2.931680072242892998e-06
2.869621505184575675e-06
2.803136409602510354e-06
2.926045230350822817e-06
3.066992872922958868e-06
3.144586115284127103e-06
3.018462159048960663e-06
2.941550222804862549e-06
2.913914999428756696e-06
2.807467677497499901e-06
2.765297450449298337e-06
2.903751985114373845e-06
3.057335028443758386e-06
3.113269232560918450e-06
3.021741432901579074e-06
2.978586809882299228e-06
3.073426455839629897e-06
3.022637354078694287e-06
2.978236315417073351e-06
2.881498697415407932e-06
2.880794531181405845e-06
2.950826647396884461e-06
3.009034854542954814e-06
2.998287219917177082e-06
2.879635284778572371e-06
2.898256243443026227e-06
2.896265101366766163e-06
3.009728658416996590e-06
3.071140667809815108e-06
2.864786835686738605e-06
2.837253815700824254e-06
2.979243754376909651e-06
2.954925595601307908e-06
2.939242480474790022e-06
2.899783150646425298e-06
2.771555138929000712e-06
2.833825441081887907e-06
2.978754999035093095e-06
3.009032308593097340e-06
2.957661195638023355e-06
2.910095060262778174e-06
2.908654266375693105e-06
2.917691883340004449e-06
2.810994934320589164e-06
2.745084584750688210e-06
2.864515720652320523e-06
2.921245942072390909e-06
2.873560907019448371e-06
2.809959589798036368e-06
2.818532682428739664e-06
2.867906412431061490e-06
2.918301558158772104e-06
2.869727654620740865e-06
2.827433005693874146e-06
2.810975586429711690e-06
2.901304909463868262e-06
3.033549464283354667e-06
3.022395647327599360e-06
3.054474636960241908e-06
3.031091639343370569e-06
2.952847540528083112e-06
2.897889704871902419e-06
2.814956772715198243e-06
2.776874918777839576e-06
2.895378614027902091e-06
2.866624343917818757e-06
2.819751030054052678e-06
2.857374320505322886e-06
2.843842478190741148e-06
2.786451921160685433e-06
2.744069461851006151e-06
2.821986317763208939e-06
2.789144756446506900e-06
2.710806554831633259e-06
2.766856598150904461e-06
2.802039610637052134e-06
2.782356468869735429e-06
2.790687790544439520e-06
2.914940797667566472e-06
2.872757832773173554e-06
2.784748474466218867e-06
2.850347313115543391e-06
2.772837097278088696e-06
2.708131016338158234e-06
2.739099429629763176e-06
2.808023880239677991e-06
2.826708230785644204e-06
2.816070575551247465e-06
2.796286076134151927e-06
2.744346638678283775e-06
2.840206865752969677e-06
2.804199938769638028e-06
2.806731720742224511e-06
2.808943192033954047e-06
2.661305815780495398e-06
2.746615872268969881e-06
2.869525341719329318e-06
2.823249044638522610e-06
2.702042341421665166e-06
2.613013864423563601e-06
2.672213994147582528e-06
2.820151794530705906e-06
2.874086424816782887e-06
2.790443457139042561e-06
2.703821597204461627e-06
2.715635118377480665e-06
2.713321431876014023e-06
2.724093242821452278e-06
2.676248944770744482e-06
2.694123442250701720e-06
2.821425852600950786e-06
2.807489516743203112e-06
2.704827230823924424e-06
2.736485602490529957e-06
2.681466287271339242e-06
2.658755749795708420e-06
2.752123828340449136e-06
2.705851419372484286e-06
2.678595062302403625e-06
2.707514862273800261e-06
2.753195118763083547e-06
2.694274156549797267e-06
2.721843324809893054e-06
2.731336853874630728e-06
2.642194743352866697e-06
2.735263302863902836e-06
2.771004089239712581e-06
2.771169704632993270e-06
2.772894091818913161e-06
2.751291798260106374e-06
2.752088395008241019e-06
2.740589003520608990e-06
2.728793575832848656e-06
2.626959081311711209e-06
2.609924504527533119e-06
2.633010630033275530e-06
2.658205577773340261e-06
2.754708002056045292e-06
2.754892560857339846e-06
2.764961419932262795e-06
2.773513260726585741e-06
2.769135336286451456e-06
2.730251654009310690e-06
2.688236127412970724e-06
2.685111776334040014e-06
2.626248612297847803e-06
2.592395407108185498e-06
2.636705762382354520e-06
2.746040142641437064e-06
2.685593879128988392e-06
2.624697664292776555e-06
2.605759829898496098e-06
2.526084749484118181e-06
2.554770517834947662e-06
2.586565367556511004e-06
2.603936177389442890e-06
2.540988535545010139e-06
2.569193062823616227e-06
2.607792700147719615e-06
2.515432479320232517e-06
2.535986913980550550e-06
2.593166197024621231e-06
2.565557984980923549e-06
2.514954780010815267e-06
2.515154678659682595e-06
2.546598334953020054e-06
2.531182244665296495e-06
2.548625300322852030e-06
2.558237323000449662e-06
2.562044684728983747e-06
2.671383230512356995e-06
2.713079059293555646e-06
2.719431876644812059e-06
2.632492292277674115e-06
2.501285032856220294e-06
2.486185501053872396e-06
2.514727861010376143e-06
2.563740617255232171e-06
2.537425357521502115e-06
2.527694946729518183e-06
2.556368005349050078e-06
2.612765013438418143e-06
2.641610147262393342e-06
2.605307574440660435e-06
2.603004824934448049e-06
2.528449608434263383e-06
2.408552926626143090e-06
2.446725999222353121e-06
2.543550683342215735e-06
2.605039916250998731e-06
2.579309387811225774e-06
2.493722023288659404e-06
2.511304061997533982e-06
2.607852655098358252e-06
2.586918952591518990e-06
2.569068627333178621e-06
2.554905197262938502e-06
2.519925759870487033e-06
2.606489183726001458e-06
2.568196433769910504e-06
2.510924114704749182e-06
2.494866593166394410e-06
2.508417264778669275e-06
2.555792386745307114e-06
2.600815933156102490e-06
2.554673982399597677e-06
2.477038599130782421e-06
2.512146463379346392e-06
2.536145887146118972e-06
2.495392874544260229e-06
2.429300835101671416e-06
2.487928123088457753e-06
2.482420121665484755e-06
2.531049351268908368e-06
2.582243932979818215e-06
2.437583051626733439e-06
2.439955664758011942e-06
2.535980529632832649e-06
2.485015743294834345e-06
2.413291549684805372e-06
2.456067485328440603e-06
2.468996810867671397e-06
2.462121934006971771e-06
2.413812978321698391e-06
2.457052603946106012e-06
2.577506103545313566e-06
2.546825278534519631e-06
2.436255322050644315e-06
2.426502607489317603e-06
2.423347359780675228e-06
2.367676479967768728e-06
2.375925225340228052e-06
2.409294439225660382e-06
2.518592854175830943e-06
2.548632682765979743e-06
2.532891005160897519e-06
2.487838956507441762e-06
2.446140146770132426e-06
2.471275060062528089e-06
2.489303959305087819e-06
2.444319525972840670e-06
2.412426062847542297e-06
2.391763753331114317e-06
2.368308089970184191e-06
2.467623805376729075e-06
2.512968296408859093e-06
2.454894578182556370e-06
2.397672718191080325e-06
2.455136061813916770e-06
2.432100668108207044e-06
2.385817047663531935e-06
2.480452686829873233e-06
2.486688104339187454e-06
2.408835315915509646e-06
2.327465018394927949e-06
2.340816111153939126e-06
2.495452064246032410e-06
2.471071577402424573e-06
2.420849735378162803e-06
2.509523015345800797e-06
2.393927927215276223e-06
2.330422204529787166e-06
2.423608320667708530e-06
2.493707043251156467e-06
2.573420019626455073e-06
2.500896278694769781e-06
2.400567665924746799e-06
2.340646797722636325e-06
2.320558915626654883e-06
2.373228206035966746e-06
2.414923267872156123e-06
2.473366065188077252e-06
2.438202474097810795e-06
2.363103433497874045e-06
2.376169931287813844e-06
2.410506809308480157e-06
2.433101637091324080e-06
2.349304883746430558e-06
2.293416156469915334e-06
2.361169929911642099e-06
2.409733693037720622e-06
2.344807484701814253e-06
2.296814376400779386e-06
2.333377168583349206e-06
2.307621035614857731e-06
2.278685043144500376e-06
2.274229108879179009e-06
2.282742797636976293e-06
2.328325705738267328e-06
2.336289704206888965e-06
2.370134160505536167e-06
2.411660287185427125e-06
2.355091458956419466e-06
2.385054515023135969e-06
2.375838666986021792e-06
2.293761743906645634e-06
2.255177752870708153e-06
2.237028289469390880e-06
2.288944596431570278e-06
2.321373058028068358e-06
2.327645033117580610e-06
2.357301992259914063e-06
2.294484869676544984e-06
2.260398095414294789e-06
2.322681565559831765e-06
2.339137030071297350e-06
2.309071556081099377e-06
2.328273032759634622e-06
2.347602260181306049e-06
2.294535261783424286e-06
2.302929880804395827e-06
2.322433563201882129e-06
2.309119482462558122e-06
2.302689540432979268e-06
2.300079497532418085e-06
2.368572592586432004e-06
2.376876117503747152e-06
2.328388693575419951e-06
2.336218300026272916e-06
2.294882659274544690e-06
2.310501569686032972e-06
2.357901533445492598e-06
2.353182219387255584e-06
2.307845902287420322e-06
2.272238306700520248e-06
2.290778188294289124e-06
2.311827642801729117e-06
2.299506999055801520e-06
2.293246289188662199e-06
2.306580033207866927e-06
2.220104834160787705e-06
2.220569085331163572e-06
2.288767906441229892e-06
2.240272445133846304e-06
2.222779188141046254e-06
2.236645175131322268e-06
2.238287865692550812e-06
2.253305433790873606e-06
2.301459608061266658e-06
2.230048197574908007e-06
2.195588206339365007e-06
2.209882226358759443e-06
2.131264960426465188e-06
2.154806982586088163e-06
2.252247483458744352e-06
2.223862236272918060e-06
2.126491084617057302e-06
2.195734300285494483e-06
2.241839964041324187e-06
2.233233580502980350e-06
2.250721732407896296e-06
2.203127853265149532e-06
2.233951168472392410e-06
2.243542662203610792e-06
2.218975698884658568e-06
2.269360930155373555e-06
2.245845922365803130e-06
2.185026661350918004e-06
2.209596578330384421e-06
2.144350132242860555e-06
2.142390896708256369e-06
2.184344462248813516e-06
2.191434455238898486e-06
2.200799794180158039e-06
2.214934995261249269e-06
2.285718713382819928e-06
2.288630702212930297e-06
2.204969073008173447e-06
2.140791899463775368e-06
2.188679476857772041e-06
2.192851588754132427e-06
2.180029119391820237e-06
2.162652561877788957e-06
2.134461219218864940e-06
2.145791368489562477e-06
2.251787993532898227e-06
2.293362174826974083e-06
2.215951475097855907e-06
2.142015213133788019e-06
2.072096110877928160e-06
2.132449844353982351e-06
2.187032717488915013e-06
2.078248397917309974e-06
2.039897297390925171e-06
2.121411435369232044e-06
2.177698495221597019e-06
2.219303730557364466e-06
2.248660434805796001e-06
2.202106656539895051e-06
2.190016277715187041e-06
2.216837497507033568e-06
2.238275769952731549e-06
2.209162229429318282e-06
2.188238090582129712e-06
2.225606089220674830e-06
2.175656188522779077e-06
2.122080884977402843e-06
2.132954664763063212e-06
2.202183212233363448e-06
2.227604130260075552e-06
2.179290683488841578e-06
2.183132210636162889e-06
2.233293271656744576e-06
2.251673841051165292e-06
2.221168608196685348e-06
2.170738518299276214e-06
2.144689903698746160e-06
2.159550791126635180e-06
2.163792549386064393e-06
2.164983351779783065e-06
2.164538522813191828e-06
2.143685464997214546e-06
2.094391633086335365e-06
2.110815324226677746e-06
2.167422946554991453e-06
2.113342555378517478e-06
2.180403063957828784e-06
2.223934703995084774e-06
2.123530253833501201e-06
2.133808452591835437e-06
2.137463310308200528e-06
2.101889002707692073e-06
2.098008773550536291e-06
2.113958581366781359e-06
2.131810313656719149e-06
2.080998832441890376e-06
2.105931769958121288e-06
2.148676836835700180e-06
2.091067997734412330e-06
2.080556938697378637e-06
2.083515246775393943e-06
2.085029304177758274e-06
2.082743670199369744e-06
2.093743433603215644e-06
2.159118162744350773e-06
2.166751818276889644e-06
2.100707002287928362e-06
2.107423962160269889e-06
2.148008110473125501e-06
2.070774019998122900e-06
2.021425604198075642e-06
2.066937402694762262e-06
2.093393790543649321e-06
2.047435564212796617e-06
2.057694098479139632e-06
2.126189748390736452e-06
2.128548219785919662e-06
2.146306871898366253e-06
2.117486086870050836e-06
2.110911064681961779e-06
2.095407794500220375e-06
2.027786149759428070e-06
1.977504697355350343e-06
1.995475586346117092e-06
2.039521806878024005e-06
2.074541350339329942e-06
2.082849183828659102e-06
2.113450163203731248e-06
2.188282699459419978e-06
2.105058639680771356e-06
1.946737293764058448e-06
1.947644376211203676e-06
2.013379632149718032e-06
1.996987666562314304e-06
1.961602246773685278e-06
1.970763931878086411e-06
1.990736703599629554e-06
2.019096994431467329e-06
2.023445915384993185e-06
2.033171160126234021e-06
2.073114321360104481e-06
2.021013874969200020e-06
2.012496341634860898e-06
2.049306523101818084e-06
2.097651853631058172e-06
2.096008535033775934e-06
2.034615604467992300e-06
2.046304453924308352e-06
2.026605524155954783e-06
2.002632564842615316e-06
1.998416446013502495e-06
2.041897140468318258e-06
2.100832674484044612e-06
2.064953970511539105e-06
2.065168277864306231e-06
2.026484619633042989e-06
1.962964466462443723e-06
1.948808752783406656e-06
1.962149355466746726e-06
1.964929798600396767e-06
1.916296913035489303e-06
1.935836490199316357e-06
1.954249462752958848e-06
1.944369689609534249e-06
1.965988214590651874e-06
1.999062771802835405e-06
2.024827142063382697e-06
2.012047808201625774e-06
1.984709498827583133e-06
1.945327440852812088e-06
1.923864126434230602e-06
1.941681332953685851e-06
1.950223134042740689e-06
1.920021960691780992e-06
1.954348340332389798e-06
2.007024040168682772e-06
1.981143682173494615e-06
1.977240107260246433e-06
1.970394984709327655e-06
1.952925548800772986e-06
2.007085987747862233e-06
2.047427317874074440e-06
2.058233394096321045e-06
2.017870129987765507e-06
1.963566720306592164e-06
1.963303505391548411e-06
1.931996175525732688e-06
1.859096287523152637e-06
1.869751981746440013e-06
1.955877841594833723e-06
1.987941451064869775e-06
2.009892637799516401e-06
1.998838724669383563e-06
1.927177192621650828e-06
1.995741942020273845e-06
2.048296628121405221e-06
1.983988843115654148e-06
1.987313166778660576e-06
1.948016824481915864e-06
1.869748260731300941e-06
1.819745940066554888e-06
1.864609973046616855e-06
1.932316851565315658e-06
1.952750194213546457e-06
1.969586082891197958e-06
1.930410884264283878e-06
1.860980233411017897e-06
1.856244953669094219e-06
1.858358622388942604e-06
1.904973592503442183e-06
1.932752921622698548e-06
1.912194276732568381e-06
1.904790403679109279e-06
1.816313604341520813e-06
1.866166056578870496e-06
1.953791634674694114e-06
1.924096780444081689e-06
1.897767136572697047e-06
1.897900577737768393e-06
1.918777840200251962e-06
1.912752496557990763e-06
1.902010270326820194e-06
1.872413709994454085e-06
1.913257944877218105e-06
1.939409343335918152e-06
1.894447565070548191e-06
1.886051357568664334e-06
1.927490743667472714e-06
1.926602210856906469e-06
1.899847726403836634e-06
1.860992910143041165e-06
1.847153443395377049e-06
1.961606564271125589e-06
1.971825379897356195e-06
1.977252275911565735e-06
1.911817919996756977e-06
1.815456572843680852e-06
1.911805405548250200e-06
1.956630773955593100e-06
1.888015679542657994e-06
1.838702931198567193e-06
1.862909499172013154e-06
1.863747673133241749e-06
1.867858634925513110e-06
1.828332137349010116e-06
1.834878717814507710e-06
1.907532112326243601e-06
1.874647078816416422e-06
1.883479916097195801e-06
1.926083842118460218e-06
1.923898742810180031e-06
1.855801455475172108e-06
1.848638390664246306e-06
1.920983623917010045e-06
1.902425323913917260e-06
1.876732390499401029e-06
1.792102333274721854e-06
1.796709373441162395e-06
1.819123807354040653e-06
1.798355170760980561e-06
1.868332665583896637e-06
1.856566226395798408e-06
1.850801284940500838e-06
1.873997349665054897e-06
1.940976602379592061e-06
1.877705992318455341e-06
1.781478910753642434e-06
1.794844181093945506e-06
1.792452423171704472e-06
1.840896907550315112e-06
1.830492755721905180e-06
1.745156905635533361e-06
1.771721374584433828e-06
1.795248169097252419e-06
1.799285198893720303e-06
1.840342180460025388e-06
1.807216069866919574e-06
1.775647616278524685e-06
1.823071854020506596e-06
1.839790650345333547e-06
1.769393268158381066e-06
1.821661045004732691e-06
1.852117346144658032e-06
1.798215036839932386e-06
1.828489846049010763e-06
1.867533610777860915e-06
1.861401949971305235e-06
1.862294026604676361e-06
1.805973724018344961e-06
1.790857653359749180e-06
1.800762003301675125e-06
1.801902479377718092e-06
1.841188680132357647e-06
1.802724096541417180e-06
1.758224175195795776e-06
1.765001330994638175e-06
1.812446933189880539e-06
1.844334159316730392e-06
1.831198911685098571e-06
1.773920060185405557e-06
1.772678069075620083e-06
1.751694610806218272e-06
1.760591614932940507e-06
1.811751226812196448e-06
1.769433519189257114e-06
1.769276911198198023e-06
1.743523293823081627e-06
1.810876618983525730e-06
1.901250085470464967e-06
1.798798733787683463e-06
1.764239528921035049e-06
1.860133083237401770e-06
1.822315916051543686e-06
1.740947549037437306e-06
1.758037410763516888e-06
1.773234790959596865e-06
1.787754620071903338e-06
1.812611229643425273e-06
1.813008931237173613e-06
1.723795921578096430e-06
1.709686251688460450e-06
1.750797289905300390e-06
1.754123690120426729e-06
1.772233788842226999e-06
1.761360831872899733e-06
1.791540116308500792e-06
1.865975270666657365e-06
1.829250157170956381e-06
1.774958504409231878e-06
1.753970287857740672e-06
1.723702393881439010e-06
1.780002404922694949e-06
1.798637782686073042e-06
1.788403367983811971e-06
1.764343565493780129e-06
1.674310518089775581e-06
1.618861752401106769e-06
1.630208106856635173e-06
1.701970144457185907e-06
1.747997279341634657e-06
1.778543630173164956e-06
1.832601262566512110e-06
1.824244441924367901e-06
1.777978232725881807e-06
1.782752633263273637e-06
1.802350326896949559e-06
1.803356205100088822e-06
1.793451277061918567e-06
1.763115610611506739e-06
1.709575199852012271e-06
1.678592467957940689e-06
1.691177190736870017e-06
1.694881558244688000e-06
1.730167472354885128e-06
1.711156051483867306e-06
1.700897689613320753e-06
1.758272569283802713e-06
1.817434790230072731e-06
1.807648556414490510e-06
1.731837829202030475e-06
1.735500188978745925e-06
1.707260851956111011e-06
1.656608929512007318e-06
1.698355776626061532e-06
1.721960477111572747e-06
1.739089034900600191e-06
1.738320961060559106e-06
1.719433211821868114e-06
1.733887153877620914e-06
1.700551045429310652e-06
1.686185189912242631e-06
1.733352984845120471e-06
1.725720799161848737e-06
1.673622625447238869e-06
1.630511600700768185e-06
1.710118762587003599e-06
1.734091112359422122e-06
1.695725050751017893e-06
1.732245270264665196e-06
1.682253110313136564e-06
1.669099942046838207e-06
1.700103418021801299e-06
1.711632148315404568e-06
1.728535607356128376e-06
1.701743514630360045e-06
1.737504314746113914e-06
1.801451623853857477e-06
1.716493191810198417e-06
1.664022660462639134e-06
1.673166047254721972e-06
1.691281675528109295e-06
1.715951002245171878e-06
1.670610513969949349e-06
1.632440621382239606e-06
1.638903323587792560e-06
1.663478613720472528e-06
1.647320306306752196e-06
1.620805900621162952e-06
1.613558002861608911e-06
1.663830814364042510e-06
1.653632321431481303e-06
1.598818305244605603e-06
1.660018486992290970e-06
1.636433947980823410e-06
1.593662469673592576e-06
1.639778783796690354e-06
1.654647234108359689e-06
1.610222006711639653e-06
1.613953788709718106e-06
1.655214069037516307e-06
1.606505094430929966e-06
1.645960539629042136e-06
1.693248793285996877e-06
1.609461786009154819e-06
1.587028469507369608e-06
1.541370360442675538e-06
1.530662623738628250e-06
1.598083907494759950e-06
1.590956883851188990e-06
1.591369619992060588e-06
1.600541389463747435e-06
1.618870586084709116e-06
1.656442211327709902e-06
1.627956790819958257e-06
1.645125102367369765e-06
1.679301589978971990e-06
1.645057175370657711e-06
1.637237658826565868e-06
1.639342079997864724e-06
1.617151057655180800e-06
1.598461584074696881e-06
1.588762041857560070e-06
1.601053537886682903e-06
1.599235712576412302e-06
1.566088055876472320e-06
1.605290765103791572e-06
1.622647871404381835e-06
1.614135174039727794e-06
1.633813589311653901e-06
1.615597714893257660e-06
1.632250614715891731e-06
1.625222494320401844e-06
1.556863987075115083e-06
1.505746336758310471e-06
1.594496246187614706e-06
1.633274190155014089e-06
1.603968038205188979e-06
1.644996359111506753e-06
1.587333743002514773e-06
1.546563763676778363e-06
1.555505883334175281e-06
1.584001401978066505e-06
1.554430767178068778e-06
1.534641511493823608e-06
1.566546775041997915e-06
1.566727175929799895e-06
1.541523230796105058e-06
1.584575328233639756e-06
1.618611506206730961e-06
1.591191939187450921e-06
1.582001982718181496e-06
1.541879085300839265e-06
1.591224731458602841e-06
1.556869911352905357e-06
1.512036574790170135e-06
1.552621346923585139e-06
1.582048469078737655e-06
1.580842054567489045e-06
1.529863913305989827e-06
1.573981703980048142e-06
1.615097859015734238e-06
1.576930922313932680e-06
1.560178126124789093e-06
1.598970088705829569e-06
1.613244809722344496e-06
1.600826839756522014e-06
1.612045071206286509e-06
1.580013522416495460e-06
1.560118942471789513e-06
1.574836288416565582e-06
1.558444822957159452e-06
1.578799621128973079e-06
1.574817553320231797e-06
1.551041783407399031e-06
1.601446933884928488e-06
1.597938324199515946e-06
1.531069059864656883e-06
1.525163885967318181e-06
1.511263820539754045e-06
1.540065239553978487e-06
1.544905763622026762e-06
1.498264683195932079e-06
1.527607538898195453e-06
1.537668803002374157e-06
1.557850352007008824e-06
1.564172082457925008e-06
1.503185689940612229e-06
1.475000099990219315e-06
1.513847942233043188e-06
1.501546557496008041e-06
1.492569565477585698e-06
1.494201261163268612e-06
1.510996511571250203e-06
1.530864718132142169e-06
1.537991473509541582e-06
1.538447908251881867e-06
1.533676606011000711e-06
1.568786781346656628e-06
1.549794042867132782e-06
1.562922208355352540e-06
1.503282622212438120e-06
1.434242774653470157e-06
1.543944905772413472e-06
1.599032778260053261e-06
1.529471469426562065e-06
1.448301840106288734e-06
1.452712910716529851e-06
1.466195177623057969e-06
1.522995729609463007e-06
1.575241861226657219e-06
1.488004318393597765e-06
1.500783715718289444e-06
1.524257060748887499e-06
1.521814701156337770e-06
1.486044132831598357e-06
1.457598685839490354e-06
1.479181673431696769e-06
1.467574402335237468e-06
1.464742592366410205e-06
1.500538236035553436e-06
1.530749757204435621e-06
1.505797271858544970e-06
1.475193863019938044e-06
1.448627531432860530e-06
1.452636640459640315e-06
1.438836777396703427e-06
1.494759590119713093e-06
1.571366098587222057e-06
1.581018558011599655e-06
1.487703403680675170e-06
1.420834872400837050e-06
1.480466302278953785e-06
1.478475774225156933e-06
1.435052680735288665e-06
1.426909330332513810e-06
1.452031957686579726e-06
1.457902486402385506e-06
1.462703390439005322e-06
1.489858094891637857e-06
1.468199570748096647e-06
1.504535414460923446e-06
1.535926409261421009e-06
1.472970988757058908e-06
1.468703107338266800e-06
1.443133206242522859e-06
1.392476060973054073e-06
1.452095165712286493e-06
1.487228669160111938e-06
1.428715116974676964e-06
1.485753085753288840e-06
1.515547655186056192e-06
1.448209269834147053e-06
1.486254532437124150e-06
1.523896860515388392e-06
1.501278112560077601e-06
1.409033536567859438e-06
1.374990854384942203e-06
1.461180752118872326e-06
1.474213751051974595e-06
1.489394962789524729e-06
1.487901765075103790e-06
1.474352357324420492e-06
1.469099398435670106e-06
1.448734628035875269e-06
1.466535337433981593e-06
1.462882482625546522e-06
1.491275720683649221e-06
1.490599272997108630e-06
1.457996698567971741e-06
1.452964240358580582e-06
1.462977552005349756e-06
1.444242398989585347e-06
1.442247916795492367e-06
1.470848796201289060e-06
1.448120793871954659e-06
1.386057740357374390e-06
1.382785985514035077e-06
1.423623857264656980e-06
1.437827552002147671e-06
1.472731836723200935e-06
1.447783549116914761e-06
1.437053716818265379e-06
1.425540456538911324e-06
1.395959968906054313e-06
1.418629684180705754e-06
1.462820553421239980e-06
1.438477325430126598e-06
1.399961721360812629e-06
1.434943916179810776e-06
1.397057725693020967e-06
1.352978006936571373e-06
1.358822425542088112e-06
1.416832584764525339e-06
1.409215873070552630e-06
1.364705554443075802e-06
1.391457358524112904e-06
1.413950834545517051e-06
1.443202228396135539e-06
1.406758509774805359e-06
1.376118499666498805e-06
1.435375836645360612e-06
1.482861554643658329e-06
1.413994533673392996e-06
1.347233822669711968e-06
1.365373715527002651e-06
1.380295559209508546e-06
1.372600246795435976e-06
1.366928416921395819e-06
1.389244054904874610e-06
1.364854987694511252e-06
1.363898310979093207e-06
1.387729381079844321e-06
1.398495109370298004e-06
1.393956401986147988e-06
1.349269809752151923e-06
1.348074749818032282e-06
1.372175492992730874e-06
1.395928197363982926e-06
1.414018233191046482e-06
1.374628609202416791e-06
1.354030532645283973e-06
1.373556771250827273e-06
1.372581043355582047e-06
1.372635797061065717e-06
1.370555275874019335e-06
1.402347295332683243e-06
1.412571167584116621e-06
1.388022705734495703e-06
1.375737741204177312e-06
1.355037080174443032e-06
1.350556083180530750e-06
1.374028224423618110e-06
1.375695023727400411e-06
1.346965039136442291e-06
1.398086400565586568e-06
1.450823629572118451e-06
1.438911636525647435e-06
1.374575788211601309e-06
1.326341214361698434e-06
1.345927844225693514e-06
1.345419038626688434e-06
1.329125830116944338e-06
1.308652056836935258e-06
1.363036422215893980e-06
1.428731579971696364e-06
1.375163492784196974e-06
1.346096142279918023e-06
1.358994239431484717e-06
1.346188920682008654e-06
1.377034841739922217e-06
1.378991410072869207e-06
1.343923214174829180e-06
1.361327736808180202e-06
1.381787123497928775e-06
1.333235566730455858e-06
1.329665750731251600e-06
1.362583407021927076e-06
1.373657610246348143e-06
1.363256933066011909e-06
1.334841769248378560e-06
1.304092342416142097e-06
1.328049809072701241e-06
1.348516675725751928e-06
1.294455130251147520e-06
1.357491790135426800e-06
1.420761589606929512e-06
1.374792598791621949e-06
1.342774382011096462e-06
1.342845823258901522e-06
1.367283823238793513e-06
1.377730129636164182e-06
1.353872348029524108e-06
1.335138002637638285e-06
1.357044346033400861e-06
1.309837540633109434e-06
1.272155504787149651e-06
1.307882574205629426e-06
1.297068621613150879e-06
1.313029316655153733e-06
1.360260803391654410e-06
1.368641281923383696e-06
1.372359503881381124e-06
1.354295559659071871e-06
1.314585364486039085e-06
1.303465171236403366e-06
1.276361528303509653e-06
1.298123227279566175e-06
1.359304489944115980e-06
1.324685870735408179e-06
1.274402776512303038e-06
1.269320904161858133e-06
1.299189298001749676e-06
1.320548801900605658e-06
1.246802970836486588e-06
1.251505654599182609e-06
1.282742524728077871e-06
1.284872945339931030e-06
1.274513057301564555e-06
1.238528091813827374e-06
1.268026610570142262e-06
1.289798702567572292e-06
1.315727560068495934e-06
1.319728431265789144e-06
1.299035553778712414e-06
1.300870113651381268e-06
1.292341480121234144e-06
1.245673504079361920e-06
1.232222334578174897e-06
1.307793616205457080e-06
1.318939204697849165e-06
1.254890946657970561e-06
1.259004762855579563e-06
1.285994759272926081e-06
1.257525118627222482e-06
1.241550100155786447e-06
1.251155700517452435e-06
1.259347335927433769e-06
1.309015157789972691e-06
1.315125646077643043e-06
1.270764191638095318e-06
1.284384237128843910e-06
1.283825868557174165e-06
1.254030014345181184e-06
1.238880387789644573e-06
1.242112719689722848e-06
1.291170254644999822e-06
1.284250541794440227e-06
1.270012627176135712e-06
1.252083875790159026e-06
1.259716962616136316e-06
1.308899278865041717e-06
1.261522090648144523e-06
1.215338213834103471e-06
1.223287154990376323e-06
1.238098699508001758e-06
1.290823500831721031e-06
1.295551676938725927e-06
1.253553763965168464e-06
1.256963484263216639e-06
1.272131121421691316e-06
1.253522373887108507e-06
1.202186260866987382e-06
1.230760058829949023e-06
1.299365962108514434e-06
1.276222383057285623e-06
1.208804683510635207e-06
1.240690157557263626e-06
1.289205617359920840e-06
1.236020127309305896e-06
1.225833071795332156e-06
1.251818541129365698e-06
1.230375875674683079e-06
1.236696825993346216e-06
1.267437952340545104e-06
1.246759415260248038e-06
1.233688583839664316e-06
1.285204314568484441e-06
1.274983707611864784e-06
1.257158714684162867e-06
1.268537092117058989e-06
1.220887119278546150e-06
1.170674696689530322e-06
1.214304954049550513e-06
1.275136328014500929e-06
1.282162831325542860e-06
1.262568162459483728e-06
1.239780997975585621e-06
1.204338344409285074e-06
1.203602053018576637e-06
1.200251501947628178e-06
1.197949842449545121e-06
1.221898687606640449e-06
1.213301086334287284e-06
1.196245783732644996e-06
1.223773282780890368e-06
1.256032729019722902e-06
1.249877035825133027e-06
1.222910561108528697e-06
1.236293404159748430e-06
1.253640541674579102e-06
1.261761532924421837e-06
1.247270816332347267e-06
1.213073504561418415e-06
1.266985127818379566e-06
1.229978865101548204e-06
1.156618559800610622e-06
1.172327206653916204e-06
1.230030680911051898e-06
1.241366487337707767e-06
1.235550765895878047e-06
1.246640540500058551e-06
1.208766503752900810e-06
1.194430731729090532e-06
1.220478104955128524e-06
1.217418925869793063e-06
1.196921543562578358e-06
1.183258030641186123e-06
1.193898511927682675e-06
1.217545202345952455e-06
1.238127826753720395e-06
1.236573004690897094e-06
1.232100123596108063e-06
1.199298662988942851e-06
1.195510884592426192e-06
1.227998834791881934e-06
1.209233758782386184e-06
1.191745556465076185e-06
1.202668572916499036e-06
1.172574770071240516e-06
1.164989814591163953e-06
1.236892784477814933e-06
1.256874871737950554e-06
1.227511194698675393e-06
1.203335409131550142e-06
1.195589295296346399e-06
1.200511948294547575e-06
1.226922061123544774e-06
1.255735295773436292e-06
1.218682617617769525e-06
1.163501106011467289e-06
1.161924521509135153e-06
1.207069888553056702e-06
1.215158969292280526e-06
1.171855244867993431e-06
1.211447357743271312e-06
1.199400489223203009e-06
1.111981299258562031e-06
1.130924405366198769e-06
1.187600389146773341e-06
1.194033815522677430e-06
1.192317231168440693e-06
1.185889840547505939e-06
1.206458450346943908e-06
1.164506657146868670e-06
1.146511742476589633e-06
1.187963019954793429e-06
1.164918324529559744e-06
1.188990810765672344e-06
1.200803442333130009e-06
1.154182317785724507e-06
1.146167946875159642e-06
1.155992046694580332e-06
1.161544098143817406e-06
1.182252043063562929e-06
1.155011370923827400e-06
1.122386061377324153e-06
1.153127911758553734e-06
1.201945412907731189e-06
1.203072055921823974e-06
1.179486460072287597e-06
1.190329395183711356e-06
1.194439572681035589e-06
1.172435379276027816e-06
1.174792654260808213e-06
1.186098315937988922e-06
1.178590701715784844e-06
1.159402652994057701e-06
1.129180822746450770e-06
1.138776169861649411e-06
1.186018360205772740e-06
1.177804544130591031e-06
1.141857486275949327e-06
1.152900186722214642e-06
1.159541530804972425e-06
1.172920141489957029e-06
1.177031477888255351e-06
1.179983041891935992e-06
1.162488759875317363e-06
1.141886713936312765e-06
1.137808473466627978e-06
1.149973733575807395e-06
1.157754900667976787e-06
1.130009266888889004e-06
1.148921115187272382e-06
1.176644694700499014e-06
1.181185829950233286e-06
1.150634880257823853e-06
1.164044587808677657e-06
1.184632494631711225e-06
1.159687604176261436e-06
1.180606607285703692e-06
1.164183666005724298e-06
1.115349401723467241e-06
1.169887535312894402e-06
1.173749838821172217e-06
1.103071740428664795e-06
1.089805841561695543e-06
1.087690500992054340e-06
1.123532070467572769e-06
1.163626166241277772e-06
1.128911292377385991e-06
1.135281538850168563e-06
1.175928408534958657e-06
1.167313401156004878e-06
1.139582407853382823e-06
1.136419031791018592e-06
1.142929068512984632e-06
1.123597071772407643e-06
1.127320759113468546e-06
1.105716641305193140e-06
1.079783856418532859e-06
1.154287287162812068e-06
1.151280772574012647e-06
1.137003743800319506e-06
1.174003667731589522e-06
1.135663170787192403e-06
1.141944819635748921e-06
1.142781805372510746e-06
1.095343356926095913e-06
1.087559028692360284e-06
1.124845831864988069e-06
1.134922070736021596e-06
1.122629956888915220e-06
1.115255403879969872e-06
1.090171159197095298e-06
1.088764329133562852e-06
1.111328271748539123e-06
1.134137540670114962e-06
1.114748390610656633e-06
1.094339065193447489e-06
1.103560613876641689e-06
1.115562397836645602e-06
1.131666936774208890e-06
1.163078825414941836e-06
1.170615689767240659e-06
1.153208238643822810e-06
1.155324867982435053e-06
1.103238074967447071e-06
1.084462124445624655e-06
1.118991244636723351e-06
1.124309759974315648e-06
1.106740004195231761e-06
1.109156429252006202e-06
1.105497038819890936e-06
1.074511128887735812e-06
1.063502903660605134e-06
1.058159377961841921e-06
1.089940556649860919e-06
1.106935766860534101e-06
1.158770448622851043e-06
1.155504242044138595e-06
1.092877409404235516e-06
1.119517030642478919e-06
1.118986002394687965e-06
1.120754747646877780e-06
1.135410640914395803e-06
1.132331635214613827e-06
1.116931477615068310e-06
1.071410422719037725e-06
1.089640501769186145e-06
1.141691842172610981e-06
1.132406429489100623e-06
1.128747203033012591e-06
1.102570372420461152e-06
1.082312098722664842e-06
1.109263825063103610e-06
1.121963737987438054e-06
1.088767732311306319e-06
1.093772648163235640e-06
1.103275634939991221e-06
1.086832028919623720e-06
1.090424620171801069e-06
1.067688682086196386e-06
1.059521747274455812e-06
1.075063039233163982e-06
1.092586453999969209e-06
1.094301041206127707e-06
1.071944489102060251e-06
1.076496350931366174e-06
1.079264096124185803e-06
1.082937158436010787e-06
1.072017077431126295e-06
1.043594014561126232e-06
1.046921338006226953e-06
1.039447728645757667e-06
1.049719496878957914e-06
1.037861241784966349e-06
1.021178899462851697e-06
1.037101320303448190e-06
1.043678657475742022e-06
1.051083621790285729e-06
1.075372853982024376e-06
1.073827471775483451e-06
1.065430873907286499e-06
1.047119666154105020e-06
1.051507730803911871e-06
1.062919422250661784e-06
1.035947538897492366e-06
1.051083204298202437e-06
1.069493815237775064e-06
1.052873793689623969e-06
1.073601719268676701e-06
1.087555475776678102e-06
1.073259634041979653e-06
1.067666791516303729e-06
1.031474168628632162e-06
1.019718785889959109e-06
1.048347016587589577e-06
1.076037881407101010e-06
1.056738205823603564e-06
1.027793797246337910e-06
1.027219692187142140e-06
1.051017800868553895e-06
1.046849956080627193e-06
1.024973047918322298e-06
1.012491251907417047e-06
9.964382144170714271e-07
1.025317259708973759e-06
1.032575247307086252e-06
1.048549763080442709e-06
1.071098819725795063e-06
1.074037422354323854e-06
1.052947476432535646e-06
1.037301421189149204e-06
1.066536704612588231e-06
1.073140723031181998e-06
1.049297536871930225e-06
1.030169941929528256e-06
1.019230646113406822e-06
1.006135929653352707e-06
1.009628952443513048e-06
9.910763913768580233e-07
1.001685814868729565e-06
1.022564846490485356e-06
1.010162927532792582e-06
1.029778075979725376e-06
1.064338916837532254e-06
1.063995479442872774e-06
1.066837450081466362e-06
1.066347010555663694e-06
1.055856779561700736e-06
1.076820783309386313e-06
1.071838524508160728e-06
1.052889851672879839e-06
1.038305115859154517e-06
1.029884526250704879e-06
1.050147239875925089e-06
1.082726338677668351e-06
1.079717834332966442e-06
1.049361379315875997e-06
1.048918039801255189e-06
1.035591813406129994e-06
1.057079386313974556e-06
1.045654373843826481e-06
1.009758769952142846e-06
1.027978151996777772e-06
1.045238825590119259e-06
1.026822559729277630e-06
1.012353408369151580e-06
1.026007279337212965e-06
1.019890641677780311e-06
1.008482613680563118e-06
1.006869539913348835e-06
1.018649225845735743e-06
9.983805959882778732e-07
9.899774553225699530e-07
1.014529510331590624e-06
1.008047784888718230e-06
1.022797806553884859e-06
1.078197836394784790e-06
1.111787051391891891e-06
1.092776846429033427e-06
1.051590460180795725e-06
1.031580226154689447e-06
1.037306826088235624e-06
1.047095312203161951e-06
1.027461893248331903e-06
1.019495573158671584e-06
1.014700043772771290e-06
1.025607248346180678e-06
1.028187324678218994e-06
1.007024942674540307e-06
1.011474040698472720e-06
9.972510500874587559e-07
9.694254781997276959e-07
9.699663943509789988e-07
1.018686919139524080e-06
1.033408149590043729e-06
9.805985766540478214e-07
9.664546357372196324e-07
9.953716293499407882e-07
9.988351768216930965e-07
1.002962962250817123e-06
1.013895590276503778e-06
9.790708090820825365e-07
9.722345049239854647e-07
1.010652752390860009e-06
1.010825775563561439e-06
9.655168677525301132e-07
9.795154316064199723e-07
1.022815331735518519e-06
1.000791370545861751e-06
9.706239415454837067e-07
9.828595484727190849e-07
1.000940727977014446e-06
9.792031100261344990e-07
9.601232832424193422e-07
9.821407548165843503e-07
1.006696802024735348e-06
1.015455339423140545e-06
1.009618456351607897e-06
1.006349827739251832e-06
1.006965072975918739e-06
9.918504381107029494e-07
1.010685322599597501e-06
1.042686955826934967e-06
1.012907037417993270e-06
9.845298180252221170e-07
9.881036166973040995e-07
9.812470695211346756e-07
9.763606203609262064e-07
9.828839641356487302e-07
9.767583327502621367e-07
9.919988273325553745e-07
9.977984437487199155e-07
9.814426263494807935e-07
9.996113274129593048e-07
9.916780696828581957e-07
9.718956604727022943e-07
9.888554863267673767e-07
9.830261477680215365e-07
1.006681106589957284e-06
1.033739692377180527e-06
1.039027215897530791e-06
9.977641463096495834e-07
9.609165410657409306e-07
9.728331571267588251e-07
9.544210606956555331e-07
9.629840711815823259e-07
9.791611421795785563e-07
9.801748646873289451e-07
9.753502438198917254e-07
9.647803756422027231e-07
9.391413214143998629e-07
9.506686037905346752e-07
9.942929680047294727e-07
9.553023610182486625e-07
9.302834649946794276e-07
9.698411993873550119e-07
9.960307009675255586e-07
9.873473784632774458e-07
9.540247699445677891e-07
9.478717802837497658e-07
9.573045809986531353e-07
9.661739404434800613e-07
9.857985467026940524e-07
9.811618130987152228e-07
9.598841791212008941e-07
9.623313236748424750e-07
9.446631706017099194e-07
9.277379517124071716e-07
9.168324668648056937e-07
9.293768676948596586e-07
9.653969788385778099e-07
9.763168433491858183e-07
9.480971369816510066e-07
9.360413574409285149e-07
9.447964857672553585e-07
9.312346363503030123e-07
9.643778613816144752e-07
9.771825893506152999e-07
9.547049766445871929e-07
9.570944987922397231e-07
9.873558138897881798e-07
9.657827199738151708e-07
9.325681591991683469e-07
9.463702900924303161e-07
9.308733693599553483e-07
9.469870950982102759e-07
9.465225920082226389e-07
9.239823116131915670e-07
9.617832860662263121e-07
9.714704584491581959e-07
9.758312416349388343e-07
9.755536290126007327e-07
9.708206677644036041e-07
9.759862818282317296e-07
9.692303715245773774e-07
9.651601897311236804e-07
9.566992406813453417e-07
9.687233172663987673e-07
9.674963503580515693e-07
9.533587024701966296e-07
9.167805692263836176e-07
9.051509015426986827e-07
9.403000768828597744e-07
9.450372087785100273e-07
9.469921846552962594e-07
9.376869258627846268e-07
9.188718765794167498e-07
9.341658138914614783e-07
9.496329788571273205e-07
9.457396874311433433e-07
9.439984225554217141e-07
9.328924270076929125e-07
9.252892420030553527e-07
9.498684716572935243e-07
9.396391794722726445e-07
9.050726875363994397e-07
8.897018080992857345e-07
9.109505348196257860e-07
9.406444646453459102e-07
9.478236966223188518e-07
9.577320970719766484e-07
9.686636979329647147e-07
9.510094554256672744e-07
9.445327064259720986e-07
9.551500242476469773e-07
9.270820389182063151e-07
8.959066682199000400e-07
9.227571252666458517e-07
9.329189161659694394e-07
9.379204764801915572e-07
9.392540262152962299e-07
9.149293598808486252e-07
9.241215144757868557e-07
9.096360115477531454e-07
9.149176870601256975e-07
9.513234317182919627e-07
9.370370158911898367e-07
9.213893293774421381e-07
9.510447418224501095e-07
9.206065205435327426e-07
8.738428952608834624e-07
8.876070630912344270e-07
9.068716474342570756e-07
9.259631412098113579e-07
9.274943310655078240e-07
9.116518933318094592e-07
9.127101547220527605e-07
9.127836385991270632e-07
9.250350023344076068e-07
9.415757437678395035e-07
9.198737602061544505e-07
9.214023923494250990e-07
9.277902314445668992e-07
9.384929020833353102e-07
9.192591791455395043e-07
9.002982440501775612e-07
9.440236995257580917e-07
9.178755621079176147e-07
9.038297616679679529e-07
9.114954034404220102e-07
9.184032634759460623e-07
9.362361201120543908e-07
9.175580368527148853e-07
9.051435286259547576e-07
9.132912876300197751e-07
9.155687376880412200e-07
9.004862306802661572e-07
8.925370018565433246e-07
9.081518067141385890e-07
9.179158834621216392e-07
9.256947152916250564e-07
9.345305521738533884e-07
9.005969135043403869e-07
9.173575744507744615e-07
9.113782025825804615e-07
8.934266429442896626e-07
9.245390050727243789e-07
9.117244973636929932e-07
9.097912246417839360e-07
9.053221081891393667e-07
8.924410002985492466e-07
8.873797265914473277e-07
8.822173227925076840e-07
9.239220359587838578e-07
9.339786715315653722e-07
9.123627276788635992e-07
9.092792853375749760e-07
8.731862560266261334e-07
8.765159352277767823e-07
9.089281914594414464e-07
8.996573991596060860e-07
8.864045915927928589e-07
8.632836242957941247e-07
8.638729451797482345e-07
8.789653567983833755e-07
8.931222808516160358e-07
9.295959565093234595e-07
9.200628175349266073e-07
8.901489245985171611e-07
8.658151686258872576e-07
8.840511133509890054e-07
9.221158298119515541e-07
8.811930804514438054e-07
8.660919302482598593e-07
9.046591277700960566e-07
9.041287327442250542e-07
8.681540135646302043e-07
8.810854678186735741e-07
8.918247349594873920e-07
8.938289531004706189e-07
8.944223561068881013e-07
8.870021876297563246e-07
8.973322456943681161e-07
8.964270212610399710e-07
8.873756449263710528e-07
8.815323770163770376e-07
8.665794646581445299e-07
8.425925721890772777e-07
8.506338192195899273e-07
8.694512375686171687e-07
8.685564052152440674e-07
8.685219895391580303e-07
8.729037626275927860e-07
8.799627208577840384e-07
8.878571920926206596e-07
8.966185505965532069e-07
8.820890606557618012e-07
8.368594054582023699e-07
8.396424565739225608e-07
8.831508680317538250e-07
8.896586418139462858e-07
8.631972544170120466e-07
8.644694389790913500e-07
8.973808723469150947e-07
9.145908467638073388e-07
8.728203232220482679e-07
8.771657794555067906e-07
9.130231387830970543e-07
8.622691296393818887e-07
8.517352356042138555e-07
8.686301594777844561e-07
8.473648376864663730e-07
8.573319118246194613e-07
8.694583132436903992e-07
8.663365532593120466e-07
8.582617742878737161e-07
8.495736257411506765e-07
8.260758205854783586e-07
8.480050538060335707e-07
8.842250933714964860e-07
8.806728898176465239e-07
8.483921616266147972e-07
8.439046401388879689e-07
8.540413289121632060e-07
8.348648605888793808e-07
8.468306590396011477e-07
8.681280411659546850e-07
8.886175123899301879e-07
8.840208182166231178e-07
8.486419328018005158e-07
8.520520620617379273e-07
8.844076733975871464e-07
8.819463578031078299e-07
8.657416696275782394e-07
8.677767507264292416e-07
8.783622115933203862e-07
8.523712393952069880e-07
8.267760404086874454e-07
8.429866928924405019e-07
8.325800166900607087e-07
8.419881920975503398e-07
8.684640278350926206e-07
8.665073186701783510e-07
8.718238278887691125e-07
8.593511512220042867e-07
8.552542631135244288e-07
8.592285975579476347e-07
8.699745768750596035e-07
8.718226608040843485e-07
8.167072765897951598e-07
8.024929425266256482e-07
8.349601620246977459e-07
8.378993953276521247e-07
8.423920861870472793e-07
8.335196884876442744e-07
8.180926238624509332e-07
8.212038089490083201e-07
8.306487890877833095e-07
8.347195367837251328e-07
8.420811352685597583e-07
8.345021268633362114e-07
8.693594216384145173e-07
8.803985546849886800e-07
8.515355207478765326e-07
8.461359214974570552e-07
8.386701216790606432e-07
8.430668154701484219e-07
8.339140401009015010e-07
8.350182909172592971e-07
8.365107387863410724e-07
8.216773632723844608e-07
8.208888862581908587e-07
8.654409954926322003e-07
8.543546768512957916e-07
8.196243561392956290e-07
8.468409495066000093e-07
8.515775091845921659e-07
8.443039714042149371e-07
8.508069984402109065e-07
8.280993745646954942e-07
8.258881204977240792e-07
8.334967755682792682e-07
8.488301618420535182e-07
8.831445532866828581e-07
8.724228853242259044e-07
8.361895699735126450e-07
8.344330808447667542e-07
8.456786113742432206e-07
8.444445035850965705e-07
8.409612116588079128e-07
8.473688248493396488e-07
8.713707068270443131e-07
8.262350905467801447e-07
7.796005325525225995e-07
8.403523983367369367e-07
8.364570825946010519e-07
7.964056975731032636e-07
8.271749529155159630e-07
8.440833651224438031e-07
8.687638364559454977e-07
8.810119500885121424e-07
8.442716897077710044e-07
8.184728111153352111e-07
8.255081606534449774e-07
8.487184486637984661e-07
8.341288340564621287e-07
8.591309699929956355e-07
8.716950955943331067e-07
8.357339627750761804e-07
8.590291523707324817e-07
8.300812531434659652e-07
8.110728273770992341e-07
8.325116527549047655e-07
8.286652666970218253e-07
8.466825401049505165e-07
8.525483461531910202e-07
8.420498809074979055e-07
8.086720010170195988e-07
8.023405593274917228e-07
8.179728373795189149e-07
8.288976074944044682e-07
8.559797096917774419e-07
8.262182695894528917e-07
7.966614412349083098e-07
8.310824785040179989e-07
8.426848073866727039e-07
8.104279448002366447e-07
8.003579893571599777e-07
8.095545403385066565e-07
8.141399237111894511e-07
8.144747637464524762e-07
7.929550553893223722e-07
8.094227124935554530e-07
8.248305410103202083e-07
7.923746941224633103e-07
7.966589499384269425e-07
8.175084623460594388e-07
8.071145802615851847e-07
7.792833230700216307e-07
7.795427125267741791e-07
7.895218048343193245e-07
7.945570752182583873e-07
8.190360477682006640e-07
8.030960983174331327e-07
7.699016839446535961e-07
7.904910295110916933e-07
8.079575099951977040e-07
8.011307844868071058e-07
7.938703171126283160e-07
7.783116992286373881e-07
7.843756332540449547e-07
8.203265370305959141e-07
8.139720587750069066e-07
8.030348199344024593e-07
8.228665983688283770e-07
8.189194609672021237e-07
7.980612355792421250e-07
7.713082612414471991e-07
7.703105668974881146e-07
7.857304826497253939e-07
7.645190141182733176e-07
7.819574641415828883e-07
7.938943294275907060e-07
7.833399699500927350e-07
8.156043983850378215e-07
8.060883525077037048e-07
7.684544476197587216e-07
7.926319431072124327e-07
7.869383968520385771e-07
7.617662578990732215e-07
7.920267419313704452e-07
8.056870555545891257e-07
8.171226167697599983e-07
8.161473328804423312e-07
8.112214602650341570e-07
8.204640437101431365e-07
7.960099084527387159e-07
8.136304445942340945e-07
8.314062137865438681e-07
8.113620049487135327e-07
7.969543115908233946e-07
7.710752288048058609e-07
7.758518375682966875e-07
7.869744304360451907e-07
7.871190262859037263e-07
7.763575407265000744e-07
7.771699248350916943e-07
8.049983943496271621e-07
8.127540366099348708e-07
8.019773664824274690e-07
7.782695677023480313e-07
7.632411466250878938e-07
7.866954325988027124e-07
7.852960668481537249e-07
7.884822922835691405e-07
8.063597448162056067e-07
8.106999838205330628e-07
8.007908345297864122e-07
7.964388967540996378e-07
7.999756105468586627e-07
7.876242972905055444e-07
7.683856261059085287e-07
7.766067773332305159e-07
7.967094501190214783e-07
8.028144121978166473e-07
7.881701889091053115e-07
7.636552673779416876e-07
7.805034953747371763e-07
7.860272136787141663e-07
7.881341449330816492e-07
7.894663660842726719e-07
7.959664887119398398e-07
7.905253863547418092e-07
7.743294325301044298e-07
7.693371234627392591e-07
7.670579371017085616e-07
7.798098502646211176e-07
7.999873913001781707e-07
8.173648272127479898e-07
8.061541679883308316e-07
7.993156055004175149e-07
7.817752404807676898e-07
7.660439079679410578e-07
7.845339048796035065e-07
7.806414100535893000e-07
7.883893433308841364e-07
7.991678216655294160e-07
7.754920269906703676e-07
7.801279547967375350e-07
8.026265091175376503e-07
7.697843095910825287e-07
7.354274954560002738e-07
7.275618717559766893e-07
7.437871400024177695e-07
7.745327142733791816e-07
7.571450474458540622e-07
7.544667737783366686e-07
7.761112426183197428e-07
7.566445173911552672e-07
7.468233078489290753e-07
7.827166231052194807e-07
7.993491973883030573e-07
7.907856084248235566e-07
7.917746693300157869e-07
7.870484208784153419e-07
7.613548538937418910e-07
7.550919579602910185e-07
7.464516206003932756e-07
7.383530686024834207e-07
7.775831395323135246e-07
7.666008679308473510e-07
7.629638025214596593e-07
7.808237915875076777e-07
7.643844240837798967e-07
7.585536575821586018e-07
7.576210232693432249e-07
7.687664854897565965e-07
7.685964256227308826e-07
7.811617678471380247e-07
7.764314357168183497e-07
7.513026605457581759e-07
7.554730156342671178e-07
7.701858097944795630e-07
7.758541644070615016e-07
7.802167464089083675e-07
7.608324584136266098e-07
7.486475726307870279e-07
7.478036042010429623e-07
7.304254534306708643e-07
7.601755458107048234e-07
7.832504272219494622e-07
7.696797752952532639e-07
7.613080260711244221e-07
7.726868492251780682e-07
7.671461719905738149e-07
7.592020430077306264e-07
7.528014553594083631e-07
7.667132946181748613e-07
7.802505118447071167e-07
7.731117272799734366e-07
7.867637786322344234e-07
7.639913854600181893e-07
7.484331640455672244e-07
7.623202461536855044e-07
7.590336467344345602e-07
7.486429458462869772e-07
7.559465147720905392e-07
7.251484284129458930e-07
7.153066251884801339e-07
7.431279222172740001e-07
7.316264296638482657e-07
7.231658114411727508e-07
7.474910184378849768e-07
7.515511499925335824e-07
7.454061717026417118e-07
7.474466086225500688e-07
7.528825219050008534e-07
7.587528474186555557e-07
7.484494447716305011e-07
7.682918971428571411e-07
7.826689417936694776e-07
7.779116419404583314e-07
7.751976036389027577e-07
7.632788182315270230e-07
7.613576956250963252e-07
7.770043002766689824e-07
7.595132624089430903e-07
7.151454498496344533e-07
7.198881135625447097e-07
7.299956600291090598e-07
7.284177096641521363e-07
7.409698715056048244e-07
7.254130794679770022e-07
7.055822293285292277e-07
7.159645041924999831e-07
7.545434309153822926e-07
7.585682085901625896e-07
7.180644312803568862e-07
7.215092873692890152e-07
7.633634228765937088e-07
7.586613077910693431e-07
7.189665805345502311e-07
7.333372215156117770e-07
7.735732170476500842e-07
7.712306491024143597e-07
7.358939953193423731e-07
7.505495414633324055e-07
7.533468966901953962e-07
7.159849691256851925e-07
7.427580058485936364e-07
7.518587504985062352e-07
7.339118343761676703e-07
7.287025243929507116e-07
7.288838161235656674e-07
7.427212380294496022e-07
7.404905849866942637e-07
7.418005988632899287e-07
7.622440206855394447e-07
7.419277801123899636e-07
7.231700190762148591e-07
7.368894011597064481e-07
7.376359954989182449e-07
7.271196973204241744e-07
7.233301862434947008e-07
7.356061994569438183e-07
7.482054490074770339e-07
7.452772791763397031e-07
7.475337898961239107e-07
7.485261586171398734e-07
7.336787882838143635e-07
7.284536237668008234e-07
7.228568763622366565e-07
7.147849681646885308e-07
7.439428429599338257e-07
7.592534603679707301e-07
7.221613761011763034e-07
7.405043023166904601e-07
7.526913095694529803e-07
7.365510240587757982e-07
7.258786279349089971e-07
7.475444333854434768e-07
7.671387570450123002e-07
7.295384791320622781e-07
7.298342773179830718e-07
7.201679946398531867e-07
7.158294250375375391e-07
7.486483822568179319e-07
7.383895701182849333e-07
7.052068811753827392e-07
7.124987999142247277e-07
7.283460176148751244e-07
7.332887898621474278e-07
7.415881713855355109e-07
7.359732720806670266e-07
7.257769791417236778e-07
7.441517742644818881e-07
7.399270463846572096e-07
7.195985731428264540e-07
7.333091188183140536e-07
7.174173304940016623e-07
6.783864802443024252e-07
6.687956780941101766e-07
6.886388036134554625e-07
7.254639679796243380e-07
7.334625517774390731e-07
7.322998588214458559e-07
7.248893078984787659e-07
7.061353993326404077e-07
7.110118391046410864e-07
7.170215134967475344e-07
7.153425684856896414e-07
6.902769750055357801e-07
7.060727673037071580e-07
7.219456926213386553e-07
7.086705376513717723e-07
7.348627404846985010e-07
7.365009965756286328e-07
7.246222614899742376e-07
7.204294942157124684e-07
7.274776153105536492e-07
7.373394108815194048e-07
7.225388928067291221e-07
7.027282439192848833e-07
7.071020515019689836e-07
7.150418583753653430e-07
7.245338515379608786e-07
7.330566394323375392e-07
7.365378853528732447e-07
7.166655668094591817e-07
7.245075196842682281e-07
7.464259280487428219e-07
7.360914462100715031e-07
7.415135659965690855e-07
7.163389480181331387e-07
7.086747689907578586e-07
7.178292457175237574e-07
7.228904897339979988e-07
7.342591268543046898e-07
7.486037974769493527e-07
7.426362654259135126e-07
7.052507386398193292e-07
7.023653822348591934e-07
6.947161969930388567e-07
6.949625341997720368e-07
7.159223292071848932e-07
7.202379526772533771e-07
7.225891137786534323e-07
7.157259015709781576e-07
7.008420985690180543e-07
6.993518610293341273e-07
7.397734536456568380e-07
7.398802917067653255e-07
7.131955334535647583e-07
7.180569777357273700e-07
7.118120979927213993e-07
7.006804887169098086e-07
7.010407363954181731e-07
6.996103660218483216e-07
7.012197269406226106e-07
6.995051621515480856e-07
6.876973554803365399e-07
6.928169793005537917e-07
6.821448566693391778e-07
6.758033679738439317e-07
7.111798717708707108e-07
7.253065613668480041e-07
7.025979981822142523e-07
6.873150702362997457e-07
6.916601298811183792e-07
6.941759305850971065e-07
6.834201515004301685e-07
6.764192016586879499e-07
6.760434547966604734e-07
7.053132945232009143e-07
7.090383522379066790e-07
6.903244628710930138e-07
7.022929299253747149e-07
6.834356021729219532e-07
6.905756664837465863e-07
7.161276182037610109e-07
7.078709155963170006e-07
7.005641924981564154e-07
6.811301237210924173e-07
6.837400499809925040e-07
6.970052815823911087e-07
7.160743460018556587e-07
7.235547783707078984e-07
7.020357159959114541e-07
6.861176930853356061e-07
6.776248280571637582e-07
6.924326819661685529e-07
6.909748406861781417e-07
6.907962854268478430e-07
6.854880261964056772e-07
6.901153591525361163e-07
6.869562748382305166e-07
6.794227174664376854e-07
7.055116613701347757e-07
7.018034864636646083e-07
6.961049569071472704e-07
6.956210511822248238e-07
7.142083708185298162e-07
7.116736434744485640e-07
6.779237823806866558e-07
6.812171447773121541e-07
6.945879547885991263e-07
6.852585902765471023e-07
7.063951849435940936e-07
7.178571129136542092e-07
6.940713584726499135e-07
7.061923168505445172e-07
6.922141419377910079e-07
6.729447628230970719e-07
6.793079243310921024e-07
6.643043324001805874e-07
6.619075719617307431e-07
6.687674966376617501e-07
6.788838593493663335e-07
7.082611012551776627e-07
6.940922089744417961e-07
6.787524926293911137e-07
7.080950992576980784e-07
7.072862290043215702e-07
6.908113419455340618e-07
6.702021292236065863e-07
6.799985351444097279e-07
7.212530289455460046e-07
7.137653152661982260e-07
6.945258193024319889e-07
6.806839855351028281e-07
6.859153765043791609e-07
6.873710468942886799e-07
6.835174271117558387e-07
6.752349289542516230e-07
6.796644026960118097e-07
6.776215754735180971e-07
6.679419639458972147e-07
7.040306740913568923e-07
7.070653638627742129e-07
6.928634703686136105e-07
6.763264144658705399e-07
6.846466103574837613e-07
6.911539374870472593e-07
6.834601260892447552e-07
6.839927473021273195e-07
6.768636215275601711e-07
7.028872145283207815e-07
7.019118092229046222e-07
6.858967565426591279e-07
6.830498258883475804e-07
6.823000067687869391e-07
6.957347665547625091e-07
6.791846740904338815e-07
6.919498895925187304e-07
6.953820424788435204e-07
6.497156904339981421e-07
6.586964710935958161e-07
6.801361666382879934e-07
6.828694606980432659e-07
6.753105725342759183e-07
6.675137018837686651e-07
7.007504693979516747e-07
7.138942308005584602e-07
6.820646946376065276e-07
6.842503297953310934e-07
7.089346181537128745e-07
6.888248418169962933e-07
6.837595329945498488e-07
6.863139068878158270e-07
6.775501075421844594e-07
6.875211166392376896e-07
6.881348523491351553e-07
6.642909930215828000e-07
6.594944825192040824e-07
6.574886725452403427e-07
6.462723324771153073e-07
6.550543572673176773e-07
6.598945034682772855e-07
6.687542457371002429e-07
6.857080243526035595e-07
6.612093955591304771e-07
6.321310264126749277e-07
6.735140649445917393e-07
6.877180845072178918e-07
6.605615846827509690e-07
6.460315329875579041e-07
6.543429157125837857e-07
6.802976106483823165e-07
6.712533801722077382e-07
6.451082565710169489e-07
6.507666454256323645e-07
6.490326612549257359e-07
6.237734026589937892e-07
6.211334681295778671e-07
6.506874925679799742e-07
6.779375427150116641e-07
6.763050295269651560e-07
6.696418915824349259e-07
6.486355106378803772e-07
6.624246320890888005e-07
6.949946602688114328e-07
6.908161614334702606e-07
6.802401547349607851e-07
6.687364841997067006e-07
6.551737845262488364e-07
6.514209470104210331e-07
6.589748697888619646e-07
6.563001439351664704e-07
6.427554823753525809e-07
6.417324797618533115e-07
6.689250524542706446e-07
6.854123243575268440e-07
6.760315411369921514e-07
6.649150885326942264e-07
6.725656664655097150e-07
6.492358165523150051e-07
6.376552258586446542e-07
6.460941589298456966e-07
6.389497531448847653e-07
6.554481212436388325e-07
6.585223549835488363e-07
6.550062465921266152e-07
6.555465253646792468e-07
6.531035580754079892e-07
6.463910166672572843e-07
6.394720332055719955e-07
6.518063371505492654e-07
6.525066547126790129e-07
6.353503857039274738e-07
6.459556388503246772e-07
6.652429874447538949e-07
6.402623798799253983e-07
6.306415198263248898e-07
6.513284817463129926e-07
6.790348699254678209e-07
6.993809760056953965e-07
6.679251244362834507e-07
6.371463409224249898e-07
6.476194297413185948e-07
6.396388321771502975e-07
6.275725202319443918e-07
6.351741047987630283e-07
6.301462780394601542e-07
6.222014852020838895e-07
6.362877141979070854e-07
6.551723563752350460e-07
6.452111544717376316e-07
6.234556845652276396e-07
6.506790325110626587e-07
6.679824696036947144e-07
6.819706332139626183e-07
7.043659270964815481e-07
6.755540233403397634e-07
6.420299639782878068e-07
6.285545484633310265e-07
6.229336455890329260e-07
6.317170398268405294e-07
6.501315961195005511e-07
6.363167632462009060e-07
6.271693580503436390e-07
6.414926394028653866e-07
6.735563444654207058e-07
6.767077820618338059e-07
6.763147761748856348e-07
6.676616508996832324e-07
6.356361359326568625e-07
6.388096092186784416e-07
6.344180890185131645e-07
6.384066581700674974e-07
6.625528599276155409e-07
6.607012061746934656e-07
6.368914960063353378e-07
6.168807524864425815e-07
6.389271868845661162e-07
6.628098844460577078e-07
6.419912692500087005e-07
6.437928326178718089e-07
6.443025220353416644e-07
6.299816744666451857e-07
6.429789824513916041e-07
6.405470455852233511e-07
6.546669969725314469e-07
6.597625379289413156e-07
6.379359314892194067e-07
6.356152120689299719e-07
6.324981794504909171e-07
6.377449516297475608e-07
6.493279358036174052e-07
6.422676829537348016e-07
6.262558586026248799e-07
6.357324898631228856e-07
6.429859397527252005e-07
6.426297891696153369e-07
6.454251864157107313e-07
6.442316817930683215e-07
6.446903698979948430e-07
6.443541087903124401e-07
6.614867958845905967e-07
6.522693256335353184e-07
6.256954744354005487e-07
6.298685569498545590e-07
6.379432718109496753e-07
6.313584547326043684e-07
6.345963037135445393e-07
6.430746504506972121e-07
6.358248961443666121e-07
6.407112298752064634e-07
6.289538081244466895e-07
6.144945945726696391e-07
6.341263732768080905e-07
6.294273950335155243e-07
6.197252035429585160e-07
6.399064088310712041e-07
6.568027784525469634e-07
6.451733673698999605e-07
6.375113326885994150e-07
6.409015332270030603e-07
6.228441210087110497e-07
6.283006776483424191e-07
6.620368542275321482e-07
6.554104792338463226e-07
6.254101323593288353e-07
6.239833132423962724e-07
6.204850466332043454e-07
6.113697714584512004e-07
6.091182687451891018e-07
6.140841779741222621e-07
6.176926191731899071e-07
6.115191082439612179e-07
6.238115497013191725e-07
6.438294082078776996e-07
6.412539712764509142e-07
6.468805819830223626e-07
6.298329044037594516e-07
6.202376512315426000e-07
6.267287764965468682e-07
6.095362856371744607e-07
6.064066517110941280e-07
6.113913684768168788e-07
6.007498227800994696e-07
5.795101550127965624e-07
6.026780388989443382e-07
6.296012468520173588e-07
6.034983848865624780e-07
5.965144159317956537e-07
6.032044452126861935e-07
6.144225957916637886e-07
6.400377643988066112e-07
6.349109488684253566e-07
6.195028788298952666e-07
6.074790214321607953e-07
6.252515272670609096e-07
6.375450474752798953e-07
6.380375418235634524e-07
6.435052770507440926e-07
6.421993338184025810e-07
6.479240663278756807e-07
6.245627194279136255e-07
5.834058960025338954e-07
6.037465656341279039e-07
6.500143622020736088e-07
6.374373571271435797e-07
6.175475414189415375e-07
6.068023761861000177e-07
6.065954255055322052e-07
6.173134566258399314e-07
6.230879208388890712e-07
6.100628672140767468e-07
5.958528663203414010e-07
6.153677647669058796e-07
6.286098007325208471e-07
6.466323123330540793e-07
6.324953531630275415e-07
6.179023263083657469e-07
6.146861483908233942e-07
5.945013613021291846e-07
5.985409662057005964e-07
6.095208728565059069e-07
6.199858653845046412e-07
6.112939709407693369e-07
6.034514745988093800e-07
6.298150494891536367e-07
6.276608496166076986e-07
6.159876836665183791e-07
6.255858694383253381e-07
6.182448090125608470e-07
6.106439095962068635e-07
6.006631342341061619e-07
6.058504239421146600e-07
6.174284182491938861e-07
6.084288437863377305e-07
6.006727155966862650e-07
5.948442622437765588e-07
5.977734034836856655e-07
6.128351856905106066e-07
6.091984834460794512e-07
6.064190734740061742e-07
6.115277910845613154e-07
5.919838095256130978e-07
5.984260805648657455e-07
6.309918938112253694e-07
6.163238521078669455e-07
6.096945315586326552e-07
5.974558813296731027e-07
5.872193829325304097e-07
6.117718325986978225e-07
5.929405225056007444e-07
5.822902282938693342e-07
5.919904212517418854e-07
5.974071573883552998e-07
5.954309763748720850e-07
5.910123867082871199e-07
5.883125158104359586e-07
5.894099084599291153e-07
5.980762868738876967e-07
5.921446809315042509e-07
5.848215512802756118e-07
5.856784519531047988e-07
6.072311540554645867e-07
6.322387926181100783e-07
6.176040431646934597e-07
5.912342084151250759e-07
5.948607989453731586e-07
6.059839842219743310e-07
6.156347740445850821e-07
6.157690087190841892e-07
6.112469385589711048e-07
6.000774353692052210e-07
5.999323664838709121e-07
5.947104105720014167e-07
5.916755956583707283e-07
5.946870833661600015e-07
6.060641525489351486e-07
6.180899420485368929e-07
6.005734294509349119e-07
6.039978604316434651e-07
6.077027282318586114e-07
5.857586249889354342e-07
5.853466147212372617e-07
5.842770543916350489e-07
5.763213246196472175e-07
5.885215923414836981e-07
5.819005832597524867e-07
5.917918476109332703e-07
6.184542542725004073e-07
6.091031930903877958e-07
6.025303040084293282e-07
6.028971037767354116e-07
6.091014860442044379e-07
6.060603568988786524e-07
5.876944037522006482e-07
5.904282663272626506e-07
5.687335545972592490e-07
5.843234144684083499e-07
6.117015826469817906e-07
6.016304187684645026e-07
5.932550705903247531e-07
5.916308130507137110e-07
5.936762515805248953e-07
5.936539359479093889e-07
5.893609476874044255e-07
6.007870750522252448e-07
6.236422297419186239e-07
6.133547347433087237e-07
5.911332775857753249e-07
5.785839621597758339e-07
5.832951372114938867e-07
6.036220936976328758e-07
6.137799737989284000e-07
5.921910458208643307e-07
5.820894987276076795e-07
5.961203203683700922e-07
5.941797660971228515e-07
5.974898173940635597e-07
6.023373332150580051e-07
6.067000062963796556e-07
5.990539252894316391e-07
5.863809754597135037e-07
5.877224583680099221e-07
5.731747993150096814e-07
5.766441584107171731e-07
5.829871655320323997e-07
5.825502195114147623e-07
5.955185499829920111e-07
6.021057203804574696e-07
6.031949072881059247e-07
6.058669411436465499e-07
6.090508108987718284e-07
5.863733252785053001e-07
5.768937067608408561e-07
5.831876443545364924e-07
5.927972783214166444e-07
6.086666627464774027e-07
5.863040259803746655e-07
5.807521158011085727e-07
5.880568957137453770e-07
5.822876499861338657e-07
5.842533233597690298e-07
5.937422714115492224e-07
5.944580933390382861e-07
5.979121007476612450e-07
5.885549411000464391e-07
5.909614048671406657e-07
5.958653815085389688e-07
5.838270145884947502e-07
5.904160690965300417e-07
5.906328675036839197e-07
6.021924194879331783e-07
5.900648643919668187e-07
5.813572466186449934e-07
5.757397217734755866e-07
5.745799162369582747e-07
5.910264499177983698e-07
5.731759279737543668e-07
5.804639058566240354e-07
5.921394310284429505e-07
5.871376470034488432e-07
5.864581043617007267e-07
5.955660271994648964e-07
5.952571124024181572e-07
5.755712430478405474e-07
5.783040659099110210e-07
5.863187302951443662e-07
5.754084985519745719e-07
5.610099186533871196e-07
5.549960289590035803e-07
5.733701878876000502e-07
6.046551831653386731e-07
6.000349646842791277e-07
5.822628973507129340e-07
5.754249643918276553e-07
5.674358489943402131e-07
5.647916627988230189e-07
5.736420195530467225e-07
5.665013402300811352e-07
5.676220981214775315e-07
6.051677016833134267e-07
5.889815424038780734e-07
5.532163998674588691e-07
5.860352191925197297e-07
5.940335933409881908e-07
5.704376259667486453e-07
5.643259321562380711e-07
5.625100413475434571e-07
5.689264282953860239e-07
5.671520371927682053e-07
5.861593089237800419e-07
5.952438845755370590e-07
5.935548001381181049e-07
5.965806502635572012e-07
5.754387079076739860e-07
5.524970228356264851e-07
5.614439516328304006e-07
5.901729467162316738e-07
5.816772114605754347e-07
5.636462544792652822e-07
5.625023216234307180e-07
5.756768634660303078e-07
5.893933594823386445e-07
5.788884358117468831e-07
5.733882273018997496e-07
5.782087731670921613e-07
5.612275597619312721e-07
5.639862566082126769e-07
5.962809573047754449e-07
5.768302743805087453e-07
5.680716446002211637e-07
5.593097414414857056e-07
5.529632118783097422e-07
5.889155806021245566e-07
5.949782944919128523e-07
5.783512820634684226e-07
5.750456526864361436e-07
5.802044943499926016e-07
5.713525933097849630e-07
5.752316353319562337e-07
5.736862482350861519e-07
5.462151880880393255e-07
5.386908254845486814e-07
5.724185121062031502e-07
5.862632665985590604e-07
5.700946204651362003e-07
5.557203829807583385e-07
5.625912579713343614e-07
5.587378421410423076e-07
5.502870392685725932e-07
5.705337276759314790e-07
5.733643527652102573e-07
5.654231719185063335e-07
5.629623186606017873e-07
5.680433208709498978e-07
5.733935116692948942e-07
5.759023461249895601e-07
5.868769518261142799e-07
5.971513686028065177e-07
5.817979558362087943e-07
5.588113269807008392e-07
5.731946374993809782e-07
5.795236678212928914e-07
5.633747704633469672e-07
5.669045889435984561e-07
5.652934894656034285e-07
5.491840654063257020e-07
5.646587186443777042e-07
5.840470513390150259e-07
5.721219128804353387e-07
5.589983153462267206e-07
5.448680341575057202e-07
5.401621997135137909e-07
5.493755451674721773e-07
5.510006163728845582e-07
5.607299173367092375e-07
5.553382115937123031e-07
5.524365706087269913e-07
5.605076871367399250e-07
5.400472913831072202e-07
5.321797156058666430e-07
5.394393445006619789e-07
5.511365807850918950e-07
5.594135380178435703e-07
5.570844966217773595e-07
5.563172546610730967e-07
5.609790670837801231e-07
5.509670520509628122e-07
5.451590922039236396e-07
5.593120927482896732e-07
5.616519727635199555e-07
5.491702079681543143e-07
5.466319989137722748e-07
5.372076421986749662e-07
5.391250178465766750e-07
5.460239164892686561e-07
5.502540908858333633e-07
5.600294546800770862e-07
5.609393007774227680e-07
5.643521723992550001e-07
5.575407395074096167e-07
5.513889765315970908e-07
5.541848815237847672e-07
5.677781293671354809e-07
5.695702872367161880e-07
5.483486070172227600e-07
5.314182391428768768e-07
5.306866894531453183e-07
5.357578375437600696e-07
5.426611804230457440e-07
5.490277937109068925e-07
5.434121406522821269e-07
5.264100447700470368e-07
5.516405128802602890e-07
5.749772541357951267e-07
5.663845302226108347e-07
5.510012899917332942e-07
5.362247099549484409e-07
5.338576200693827845e-07
5.296327294393131202e-07
5.213360980937236285e-07
5.388274896653205690e-07
5.367373552134639109e-07
5.306602430983200341e-07
5.493375392385944514e-07
5.514969579379696711e-07
5.479793027752258051e-07
5.401657300945094160e-07
5.440963568953502723e-07
5.509157848470503829e-07
5.620183682304656033e-07
5.480259835907419577e-07
5.217251202974399407e-07
5.291776547328577675e-07
5.387782441927603404e-07
5.535268925694653419e-07
5.496049455183959587e-07
5.375672722963048497e-07
5.185102867590400221e-07
5.074076391037195819e-07
5.359896344656531000e-07
5.443394620094400992e-07
5.521766705161286763e-07
5.451152014374412278e-07
5.378481445805900575e-07
5.547439064136907697e-07
5.572118502039653604e-07
5.411743299807597047e-07
5.278676394963126951e-07
5.459941683401841672e-07
5.594676785127595083e-07
5.477000763483891232e-07
5.379057846152255298e-07
5.331324469459749607e-07
5.366862291215743238e-07
5.406737874162461347e-07
5.437033861697226176e-07
5.464916090177066202e-07
5.487642378562144824e-07
5.491230626339229249e-07
5.593778196124967237e-07
5.570012087252241693e-07
5.280087316881261554e-07
5.210267114401984514e-07
5.355825180333614622e-07
5.481165335096617730e-07
5.526928704690058383e-07
5.440935365503207593e-07
5.431713853171189784e-07
5.524390104198175314e-07
5.311739308852309301e-07
5.287048291003864905e-07
5.414609957070371305e-07
5.304177826520478243e-07
5.285017982607250643e-07
5.400013352354206218e-07
5.542566433458702206e-07
5.413762472546276720e-07
5.308915338200347913e-07
5.221242219737550368e-07
5.232820786569679970e-07
5.400774604471820452e-07
5.456690544392658847e-07
5.347539341587542211e-07
5.257325608565785375e-07
5.210117559555852404e-07
5.343364133418054985e-07
5.421234616041954252e-07
5.272576779317494919e-07
5.294251762719636653e-07
5.343610904778462374e-07
5.295258214425614128e-07
5.254246555796503223e-07
5.387487787274651852e-07
5.443530285575543550e-07
5.341694111898080189e-07
5.245173200843977876e-07
5.186935017847711970e-07
5.379649932116893503e-07
5.404019295183453635e-07
5.221775953922840319e-07
5.397973567916262396e-07
5.465376004187430178e-07
5.298035748629377251e-07
5.512699193962225935e-07
5.531481766020195626e-07
5.275395294667147930e-07
5.235561148608682740e-07
5.323664053280811431e-07
5.254736302863752141e-07
5.198575246095106839e-07
5.351919563131982853e-07
5.226570843320693737e-07
5.218742224479459789e-07
5.199159126831655365e-07
5.214517979423755659e-07
5.251293026052789978e-07
5.137052321540799263e-07
5.177555043660168016e-07
5.367816625968131281e-07
5.430570763734736360e-07
5.298242370862741500e-07
5.153979606550928273e-07
5.289000315043528888e-07
5.443752880528567237e-07
5.391671891518620461e-07
5.431948289273001445e-07
5.393665670308063030e-07
5.180271797490358654e-07
5.120366689867297050e-07
5.264810461023804713e-07
5.287552915059692505e-07
5.221997508051247188e-07
5.098362281888870700e-07
5.214871562784103063e-07
5.239370933245901804e-07
5.084940794683369002e-07
5.065615671218215202e-07
4.949842205788409926e-07
5.214874817450028664e-07
5.331827031061419884e-07
5.122930391479872465e-07
5.198626183620970741e-07
5.258232994871892461e-07
5.296360497304342938e-07
5.342341888581465869e-07
5.246177663665058536e-07
5.108202363056292602e-07
4.995598333596244981e-07
5.062846732900877296e-07
5.114688235145851998e-07
5.149799063110419327e-07
5.212421975531607455e-07
5.265660320815263805e-07
5.306218203690810614e-07
5.139303913646671514e-07
5.145705138499001432e-07
5.182636658958893745e-07
5.205232541345271524e-07
5.205561334291459064e-07
5.072037892195618147e-07
5.231424534818468308e-07
5.258334887925570202e-07
5.023697292548371025e-07
5.081732380972973744e-07
5.186592702589025678e-07
5.163551829998064489e-07
5.166746257863500533e-07
5.152578099641531616e-07
5.245848238265508718e-07
5.231062727509032904e-07
4.988446269712096558e-07
5.016401285420687651e-07
5.221316616672020500e-07
5.237036174679781356e-07
5.238608496096749823e-07
5.267838449157975475e-07
5.224272763029870920e-07
5.241056589394614719e-07
4.989627072184128868e-07
4.962187699926419480e-07
5.092566805507021988e-07
5.022629149474588491e-07
5.140253814233060168e-07
5.228446107900237478e-07
5.278401184093026238e-07
5.290594069224513480e-07
5.247514923896849682e-07
5.256110878546623636e-07
5.105693870008219909e-07
4.984571305013602801e-07
5.159946012752846666e-07
5.032089117236793649e-07
4.954790226682667361e-07
5.053639418083115996e-07
5.019642401774763827e-07
4.971251419486858029e-07
5.048100973719660614e-07
5.152153433275808056e-07
5.038284386106897685e-07
4.978755947982113583e-07
5.113040428321824783e-07
5.135005108346253798e-07
4.984363580297376647e-07
4.997755131052185071e-07
4.982086180729850987e-07
4.822887298683236577e-07
4.996960776447890259e-07
5.097495707129816160e-07
5.056998716119223733e-07
5.115600821061765750e-07
5.121459548520543480e-07
4.965933631657609581e-07
4.743741359362042844e-07
4.781059648881448113e-07
4.847385698282926960e-07
4.975320994566332116e-07
4.932235500137455237e-07
4.958324397329055479e-07
5.161980440039955886e-07
5.129403058022829068e-07
5.000689785465823163e-07
5.008970420013432970e-07
4.929431023693166833e-07
4.918773371897644534e-07
5.082714469634010224e-07
5.061706577269001568e-07
4.972755649728570103e-07
4.956591562871412459e-07
4.835901210692840857e-07
4.918630951316765283e-07
5.095722811629637313e-07
5.088346122935547116e-07
5.049462236351020106e-07
5.051722445271060128e-07
4.987409040864366697e-07
4.780799734473352632e-07
4.813860078012714817e-07
4.943443138814276663e-07
5.049184877807541693e-07
5.046795090463496519e-07
5.034520024224286530e-07
5.121492921762605843e-07
5.013525053891641596e-07
5.121351566879484963e-07
4.971748041721897880e-07
4.731598304539757802e-07
5.009480511436544253e-07
5.021173424698233864e-07
4.783236664752307152e-07
4.736656677903913090e-07
4.868376164715356365e-07
4.969681191226747645e-07
4.972201990969496792e-07
4.836891783247512092e-07
4.861487845561188778e-07
4.901903737929333769e-07
5.056109433405025517e-07
5.153359256497851746e-07
4.964323020768639965e-07
5.010181205052323149e-07
5.152772684712853020e-07
4.968781569573306337e-07
4.774955233205040785e-07
4.841444585772137430e-07
4.835390731686586326e-07
4.956301444294295491e-07
4.930200453904189339e-07
4.874681708311004056e-07
4.888319150012876245e-07
4.934669707555218944e-07
4.966789093252951527e-07
4.786488992982519385e-07
4.777783252375580592e-07
4.766346495538351694e-07
4.778783197438221201e-07
4.952406115235252029e-07
4.957271375628784305e-07
5.006113528234570705e-07
5.155113860440345829e-07
4.865651851774604425e-07
4.789565611435133888e-07
4.882760307200020667e-07
4.914144270057435148e-07
4.867733321259778079e-07
4.680980281271302845e-07
4.836377395587434958e-07
4.840712536130231138e-07
4.762556613716308758e-07
4.871254401646370767e-07
4.824634771894887946e-07
4.752510913137439262e-07
4.860293949344589141e-07
4.817903148685250343e-07
4.708681653971481737e-07
4.821756795421784734e-07
4.907344725588934321e-07
4.934307621449811272e-07
4.905889176511014580e-07
4.841013041806308539e-07
4.841574511442171866e-07
4.770072634349534621e-07
4.809607212896804587e-07
4.836826953450563770e-07
4.739342976104421191e-07
4.685049625941621597e-07
4.727334838625022641e-07
4.677101749001879636e-07
4.709912167137581642e-07
4.693459827144959421e-07
4.653636745827237467e-07
4.850821931341713035e-07
5.021820953310934169e-07
5.091418947823844876e-07
4.877572909404182084e-07
4.870126152401615555e-07
4.801835109374181154e-07
4.735486673854002926e-07
4.919952952712852679e-07
4.803607213805353910e-07
4.543010514403292165e-07
4.494631763706515948e-07
4.655185007155498365e-07
4.840504213264761326e-07
4.803147136298911687e-07
4.729306380026041220e-07
4.942635725285881253e-07
4.952311742442052551e-07
4.790040716767475993e-07
4.785557539676545331e-07
4.844387065979363135e-07
4.861065001085581373e-07
4.826431351949710259e-07
4.626684280973112891e-07
4.560399817294605753e-07
4.793996989694926109e-07
4.765286854323627671e-07
4.785845353304639497e-07
4.853049940081953035e-07
4.831762129735536097e-07
4.861798786551027565e-07
4.794172895136992777e-07
4.624339051899479024e-07
4.646896267548407503e-07
4.692295939003322105e-07
4.620396004160397187e-07
4.767210403024953282e-07
4.804843783418280581e-07
4.737071716255494284e-07
4.791693711035084485e-07
4.701218670625836380e-07
4.587721245881560676e-07
4.852762477163349759e-07
4.883993888967540552e-07
4.606236535417969694e-07
4.625651331012196622e-07
4.725477855828785145e-07
4.596300218380791907e-07
4.556907107339099576e-07
4.683982981967838645e-07
4.518036455259945393e-07
4.585949883901522371e-07
4.771275395293309044e-07
4.734363525576911360e-07
4.727429383552594354e-07
4.684453943370096969e-07
4.773902473283707032e-07
4.755763836070984069e-07
4.700980583417865860e-07
4.635902972315257122e-07
4.732168239877843208e-07
4.785985473445733016e-07
4.584964616451531359e-07
4.565016196399855782e-07
4.653455420717393989e-07
4.711900343529149443e-07
4.839582557761517712e-07
4.731634363147338916e-07
4.593028123041414467e-07
4.705921458524550494e-07
4.655100521603750154e-07
4.665778461173950686e-07
4.803946330200637755e-07
4.816588526021337037e-07
4.592306062634866362e-07
4.480680059023973276e-07
4.559982113381572337e-07
4.544216347605058451e-07
4.579984019415248407e-07
4.705829035479149795e-07
4.767684863608408670e-07
4.746619513199658222e-07
4.636893118382274380e-07
4.541247802493187161e-07
4.539156013162878281e-07
4.562260626713845307e-07
4.526664172976329936e-07
4.442704114175505054e-07
4.470083116146756018e-07
4.451729347273848955e-07
4.506890464725425831e-07
4.670677569941115618e-07
4.523393236735822703e-07
4.417446853020634748e-07
4.600999587560402249e-07
4.658969585170187327e-07
4.480528823399554731e-07
4.542169792944590398e-07
4.644476337594352315e-07
4.705942187633738673e-07
4.756035166834520845e-07
4.533059611395789465e-07
4.380353470838365477e-07
4.394345269028270786e-07
4.614359325743557782e-07
4.669856174183768470e-07
4.572765903062284508e-07
4.614489079728727661e-07
4.599384019942107429e-07
4.572362313055690645e-07
4.579863619503750117e-07
4.612760788037431835e-07
4.575144653243094560e-07
4.652279050406259912e-07
4.675060711699019684e-07
4.674390284848550296e-07
4.750967453025761141e-07
4.587323558681112019e-07
4.502119493881502891e-07
4.618268828524066489e-07
4.539034297846089542e-07
4.574777758125221447e-07
4.679915716283902169e-07
4.463156850831678952e-07
4.497265830791665418e-07
4.758710786504418198e-07
4.799697872663213968e-07
4.649831931170210567e-07
4.600055705740599819e-07
4.539530025933322818e-07
4.528116037504378734e-07
4.540531197163580553e-07
4.553801567598676740e-07
4.650685212927003378e-07
4.543024602429713099e-07
4.451940664141070068e-07
4.509648320529039983e-07
4.523333152208188249e-07
4.428060211984069311e-07
4.517260120623704456e-07
4.664664931935463447e-07
4.511846136600256473e-07
4.381796241198123698e-07
4.439441696563584977e-07
4.452101796481389324e-07
4.524941528771810971e-07
4.539096887622018557e-07
4.535320051265820653e-07
4.536280148880751496e-07
4.563814139221661509e-07
4.632950958336775349e-07
4.589146080740069736e-07
4.621600191107684771e-07
4.717286515552630580e-07
4.648470108774272322e-07
4.584045806342283793e-07
4.535970925454441381e-07
4.477810628422413790e-07
4.484228231038148043e-07
4.575103669427797279e-07
4.594575336492555821e-07
4.398802423983990052e-07
4.413457679461748338e-07
4.526810015703485555e-07
4.453797367180901577e-07
4.408543714119443168e-07
4.475036776993811296e-07
4.433795065204776041e-07
4.338794726577887487e-07
4.277762073789759227e-07
4.409603312865203117e-07
4.510370419955164537e-07
4.399797165245873849e-07
4.338555425292600902e-07
4.344716346406287496e-07
4.438361022309740039e-07
4.537334369742797925e-07
4.456315320257108904e-07
4.401217815325093927e-07
4.441749364437335070e-07
4.461472258204978405e-07
4.412437349545987117e-07
4.391561871735947523e-07
4.474912609913003501e-07
4.503594953249672460e-07
4.541445612147381949e-07
4.475576350988357906e-07
4.355613638909618080e-07
4.331854190433940624e-07
4.361940374629211577e-07
4.401176891343219893e-07
4.397159900868423523e-07
4.387979904971342772e-07
4.547455780355399860e-07
4.601506517926457890e-07
4.431026694326088274e-07
4.365855582463905030e-07
4.336555148075554542e-07
4.347597038769491365e-07
4.392512511156890877e-07
4.406189868118427635e-07
4.370596439896369785e-07
4.511074590353068890e-07
4.613510693261137713e-07
4.505820798925923875e-07
4.391694820510000736e-07
4.279468481644716878e-07
4.373679399470803428e-07
4.517854174673073317e-07
4.528961228062851570e-07
4.536054346267234401e-07
4.447803523491682587e-07
4.300317104768824105e-07
4.278805539708952483e-07
4.352930115819162330e-07
4.229358115889389365e-07
4.181012842142832593e-07
4.372962708603117243e-07
4.486636303709814598e-07
4.519080358637766648e-07
4.384444015787181391e-07
4.344026581910682186e-07
4.375369551623447744e-07
4.267905488015479676e-07
4.351393972074601274e-07
4.357767804202034311e-07
4.458974053025239572e-07
4.588699681632903980e-07
4.359329892171439930e-07
4.452110919883383597e-07
4.459177303014769556e-07
4.156601532123550015e-07
4.245496859949319892e-07
4.296127088231813166e-07
4.259671584734584984e-07
4.284352176052833956e-07
4.212231242496393096e-07
4.256411753625743249e-07
4.299237147305368536e-07
4.385051564761473736e-07
4.438469816510877579e-07
4.379002277711675413e-07
4.357451677169851852e-07
4.293558897024056625e-07
4.311171446596138064e-07
4.431186659247940539e-07
4.424492808173230848e-07
4.371932113371487728e-07
4.270847786881502172e-07
4.304571605357443943e-07
4.214425057264630234e-07
3.954536258909641306e-07
4.101340479604490675e-07
4.256536126083175459e-07
4.245608707254842660e-07
4.169762753804563951e-07
4.249894515027303757e-07
4.339608733690539953e-07
4.232880813286143208e-07
4.192703377188458660e-07
4.073020284209562625e-07
4.147980608349248087e-07
4.268729117773731512e-07
4.235445034908302569e-07
4.247569327851768190e-07
4.308706796737671906e-07
4.308839220174144586e-07
4.288243067947205636e-07
4.241058235003425133e-07
4.238689978654429546e-07
4.382621964500491787e-07
4.261822120072070317e-07
4.212895080012282486e-07
4.267756837283146864e-07
4.286080013318398470e-07
4.195937097564672001e-07
4.119753238197761568e-07
4.237291744096537384e-07
4.234846924564633597e-07
4.271246996381550210e-07
4.269896469663493172e-07
4.269559950258565113e-07
4.361637454218590306e-07
4.388428188170409755e-07
4.235646814025787214e-07
4.205332321353261052e-07
4.387054392237401143e-07
4.449434256481284841e-07
4.338465325974789390e-07
4.255873300976426135e-07
4.317245711528749566e-07
4.404884334652998437e-07
4.202901725879505582e-07
4.041639543908727606e-07
4.218006466010539896e-07
4.303367199174380450e-07
4.283961244340976289e-07
4.183586690001868084e-07
4.206956022372387707e-07
4.254351208955908144e-07
4.206294635947863100e-07
4.177073008900717492e-07
4.149961833534586114e-07
4.279610139583489557e-07
4.358943618723910074e-07
4.244738364184654379e-07
4.261110201396197655e-07
4.398668505903677127e-07
4.234680845171773047e-07
4.169867688625289443e-07
4.309504992562908761e-07
4.215384929409905902e-07
4.179051785387875391e-07
4.194875849846287681e-07
4.187522645259070551e-07
4.157220464556956556e-07
4.165314107355748110e-07
4.116201369859875835e-07
4.223540840297187977e-07
4.385330383054377570e-07
4.239481269091880787e-07
4.128748768757501929e-07
4.119843261593553091e-07
4.195374674868567305e-07
4.282047748998620110e-07
4.333768484548135284e-07
4.141042993969350573e-07
4.056896892984257069e-07
4.251937099765170397e-07
4.297050657628413064e-07
4.143503242128250337e-07
4.044816585264578819e-07
4.128110213398327947e-07
4.135359073806761526e-07
4.181428722526519284e-07
4.286763273157498101e-07
4.209775647578001499e-07
4.183009530437702650e-07
4.174299623544076584e-07
4.155223851277216897e-07
4.212620545922280075e-07
4.223882928475374717e-07
4.228960689341373543e-07
4.170915909809680024e-07
4.112682515813947439e-07
4.033510529456837245e-07
4.087213304701962246e-07
4.207320450316875980e-07
4.053418979344085262e-07
4.095409160317066541e-07
4.265335337298351920e-07
4.215074197055958902e-07
4.086033298801851270e-07
4.168738263024969146e-07
4.214609742612846266e-07
4.134597835842497681e-07
4.241990805813758844e-07
4.234270509602803719e-07
4.131127698949184831e-07
4.173366325222094326e-07
4.304733742716129460e-07
4.277934001289466244e-07
4.139295291526424709e-07
4.034129634478021113e-07
4.032891835110495014e-07
4.055960581229695166e-07
3.999404437450142730e-07
3.890545963116400466e-07
3.963801486951877999e-07
4.133749975848959665e-07
4.071529082914453529e-07
4.110031220531942087e-07
4.109770393361655100e-07
4.105404881611431401e-07
4.258285263127558469e-07
4.190145782386046034e-07
4.032945780656035392e-07
4.031128624047200915e-07
4.097779743711155381e-07
4.122418908407409395e-07
4.152929821067027779e-07
4.026861514692041887e-07
3.976463971992370485e-07
4.086926766016855212e-07
4.088240965217855430e-07
4.088165345813088692e-07
4.096157357336792642e-07
4.016249158140527739e-07
4.002333052908930865e-07
3.995015115068049313e-07
3.990060664731046353e-07
4.042481796229440766e-07
3.989507299083533215e-07
4.002814354047397640e-07
3.987624065097671896e-07
3.956869585216991277e-07
4.105225985053765967e-07
4.124406841539342611e-07
4.049413927364733816e-07
4.003733322641867650e-07
4.010778814705304865e-07
4.014601720197239942e-07
3.965870067995342759e-07
3.949759828632062904e-07
3.956528197880126786e-07
4.046027021257056891e-07
3.973506205192508574e-07
3.934584763941068094e-07
4.084085021014648670e-07
4.069087087709017919e-07
4.148655291174980706e-07
4.212817457933495358e-07
3.997782894422907316e-07
3.773648169455388412e-07
3.911965182910167814e-07
4.066507331867957164e-07
4.136205127346711400e-07
4.209011746242474406e-07
4.069049302614090456e-07
3.953928081150181446e-07
4.142199399008969931e-07
4.219865210634248890e-07
4.055174895771894703e-07
4.075186769472654268e-07
4.043560163262462834e-07
4.054551514902083722e-07
4.071135989306095023e-07
3.919151011844415251e-07
3.932464653280810521e-07
4.017523011898623721e-07
3.902460596071647986e-07
3.854809912398124210e-07
4.038476069963734893e-07
4.189238644629665924e-07
4.100759078969873561e-07
3.986198539852428912e-07
4.010310221795672128e-07
4.077515948378036169e-07
4.008048986016689118e-07
3.983348864889739454e-07
4.052657172170424021e-07
4.001204510902310916e-07
3.969014087394944774e-07
4.114481796672017184e-07
4.066964757134621845e-07
3.978555641399353941e-07
4.164226860309066128e-07
4.189873811256118600e-07
4.060817572881846050e-07
4.017054368774967812e-07
3.999244937079155578e-07
3.865828538442923565e-07
3.866016104770271427e-07
3.923996501612317628e-07
3.845727616519644543e-07
3.958031887302237233e-07
4.069981089480689933e-07
3.972738005972797011e-07
3.996093833092973644e-07
4.021866296037971440e-07
3.981666200224626181e-07
3.991203282633831630e-07
3.969548519395942051e-07
4.018675695603713824e-07
4.169157979833393460e-07
4.105283404175120400e-07
3.886043407503049538e-07
3.805649330291818884e-07
3.927663281822769473e-07
4.093149327590468714e-07
3.978338140328239836e-07
3.793964157736613003e-07
3.810892934701257415e-07
3.812990061325797679e-07
3.836161079824778067e-07
3.940095687810265684e-07
3.924950271276591549e-07
3.892603548316947620e-07
3.878644450563756123e-07
3.815351199511238101e-07
3.911876359825078681e-07
3.839514898245579820e-07
3.666630539557693587e-07
3.694117323790381979e-07
3.841451071027255030e-07
3.976197797339066434e-07
3.998997386027251170e-07
4.019296498567577297e-07
3.968099504809624019e-07
3.924571051238362057e-07
4.040360061208073074e-07
4.073171158666518059e-07
3.913649880082653148e-07
3.945600932114156919e-07
3.988765436548916118e-07
3.962536641375169848e-07
3.875074315130596670e-07
3.891318748920505906e-07
4.006022501837558931e-07
3.891811063176244744e-07
3.883300267958779000e-07
3.966249861282580946e-07
3.871825211700360306e-07
3.854451341549524796e-07
3.759616726681398169e-07
3.680711268943976479e-07
3.773703142756002461e-07
3.864782797805759675e-07
3.910448660037676644e-07
3.933340816272366551e-07
3.952670023167340961e-07
3.974539624586228934e-07
3.878089357318006572e-07
3.821252395718156726e-07
3.894310107523062598e-07
3.937221488413365093e-07
3.938423189920228881e-07
3.843677377654654115e-07
3.841463034232221213e-07
3.951373995747813292e-07
3.873976556906717290e-07
3.831731142704317617e-07
3.858309975477762845e-07
3.836919220244483360e-07
3.864318040953281908e-07
3.852954853343406555e-07
3.903309147970167192e-07
3.903333973892948762e-07
3.997884796601624940e-07
4.011654022871915848e-07
3.897034957422854926e-07
3.740773472611560170e-07
3.821483229867730202e-07
3.967305188642520212e-07
3.762622303759398490e-07
3.784969740521114681e-07
3.928689445307565930e-07
3.923469796996862085e-07
3.950835648814291810e-07
3.959987397291320795e-07
3.869987405387107772e-07
3.904472280318145662e-07
4.038649742211987981e-07
4.022945368171250356e-07
3.986047627417035517e-07
3.802345540645464119e-07
3.703155246813144047e-07
3.838861634692147312e-07
3.811666030317609598e-07
3.925344812322947466e-07
3.962210280215911945e-07
3.798564941644249261e-07
3.791855835448552809e-07
3.876766705529962380e-07
3.774389403742060170e-07
3.700093683229704331e-07
3.750266985618059083e-07
3.726409443114584253e-07
3.747090605049288102e-07
3.777104478257115850e-07
3.797397436645475919e-07
3.743638491224511174e-07
3.804045947854231922e-07
3.819996081513367960e-07
3.780002598519884174e-07
3.850551981241432460e-07
3.854130886284981688e-07
3.884243537822711321e-07
3.923217314457106305e-07
3.898817140938615389e-07
3.844285889817343421e-07
3.897775378072559617e-07
3.902450741029440584e-07
3.771800809441639811e-07
3.810543135664033243e-07
3.785803369120901536e-07
3.716866681883766318e-07
3.784176305066704941e-07
3.786061360523752625e-07
3.824833484734269797e-07
4.009532578776862321e-07
4.017085336669447834e-07
3.784989547041803893e-07
3.628941318909890791e-07
3.625662217249688820e-07
3.798312371379934935e-07
3.805500952372585113e-07
3.702641598812719054e-07
3.826055735231642795e-07
3.892756263016091272e-07
3.784631132646799870e-07
3.770117427622054879e-07
3.754442994160622754e-07
3.642853139170646583e-07
3.783646106348620482e-07
3.857385315638881269e-07
3.749795983454005650e-07
3.753554867628388562e-07
3.768785568377922150e-07
3.810221769149409141e-07
3.874009133473395892e-07
3.894514465359622556e-07
3.748354629467763073e-07
3.621468261353392661e-07
3.738764523395031971e-07
3.789747808166563735e-07
3.714936801925677079e-07
3.650345295199601725e-07
3.767074997386492283e-07
3.888753044558509876e-07
3.841541693271336973e-07
3.805748756634356721e-07
3.807990410979361569e-07
3.934585230009236561e-07
3.806999628699778344e-07
3.590477687674614866e-07
3.669249467200392043e-07
3.650879281935014972e-07
3.682330895879728350e-07
3.835435150865922815e-07
3.800866108916876198e-07
3.769958480507991343e-07
3.810649642936103720e-07
3.765700111171020170e-07
3.793133953012157224e-07
3.914858363735229510e-07
3.907011672819289568e-07
3.747197890492567512e-07
3.741421855301775876e-07
3.722873182159383105e-07
3.757101467133062120e-07
3.832087036776517242e-07
3.756753924331519497e-07
3.773045851072791376e-07
3.719913794664259557e-07
3.652535490586162430e-07
3.606210310568528418e-07
3.630302805559331861e-07
3.675535297175545073e-07
3.659160495614981389e-07
3.716058483106508722e-07
3.779246820197381198e-07
3.632015538131796263e-07
3.614121955088367523e-07
3.588408672074998557e-07
3.582743242693448900e-07
3.765264431549414489e-07
3.681811314630312805e-07
3.696443935095690065e-07
3.693048846746448944e-07
3.690835953922957239e-07
3.819085520831134121e-07
3.838191835744011056e-07
3.829015002090672752e-07
3.802853251532914249e-07
3.792641422087927343e-07
3.804108900883569735e-07
3.645343521465652410e-07
3.588870790917640537e-07
3.653885427478812524e-07
3.748762112358904163e-07
3.934112594461664933e-07
3.817889500543834152e-07
3.759350948951009631e-07
3.884377117254261321e-07
3.833906131900823932e-07
3.751748920062054707e-07
3.698014146645168124e-07
3.682934637985057810e-07
3.688556407013575164e-07
3.685559391437684360e-07
3.741685796588878732e-07
3.708290811154548730e-07
3.676438174474197477e-07
3.645621691621274629e-07
3.430167079138330124e-07
3.435992714690533707e-07
3.723445890986780492e-07
3.694704763199944016e-07
3.539081124533552781e-07
3.663036878743670431e-07
3.669479498790071291e-07
3.626821006974613914e-07
3.789173253838445128e-07
3.756374348622540267e-07
3.799303831161537350e-07
3.855639082470069384e-07
3.674925881645640309e-07
3.639789557736459352e-07
3.600842552627123066e-07
3.599635673415689186e-07
3.680641283577187101e-07
3.707485796354639577e-07
3.721924900348179039e-07
3.732482657790992538e-07
3.652935727841381547e-07
3.568005905047168519e-07
3.597188306086040106e-07
3.648519867403893741e-07
3.796288515375000360e-07
3.818506867155709937e-07
3.746113402053454904e-07
3.752221415315621221e-07
3.682969520975753801e-07
3.561985355803983636e-07
3.683892481747354363e-07
3.735956813260518466e-07
3.638409193983340842e-07
3.657384856578534869e-07
3.604333023177264716e-07
3.535871068934107166e-07
3.543697768318485557e-07
3.508828759142658989e-07
3.440685508298212552e-07
3.509770207885251257e-07
3.642665779597825512e-07
3.759352786324254375e-07
3.782277191533266254e-07
3.651574004919219153e-07
3.614570249700947243e-07
3.729050249990074108e-07
3.601008360142113768e-07
3.618825846083141398e-07
3.745870128567601495e-07
3.609320725055594384e-07
3.616968184884810033e-07
3.723178404471955851e-07
3.689128951597787421e-07
3.582218239720258237e-07
3.557941966024578077e-07
3.553271505999391206e-07
3.625086445834874728e-07
3.697125869449764294e-07
3.609946132985693829e-07
3.668852179077736657e-07
3.734504255674794163e-07
3.635456813045159671e-07
3.518970210850143820e-07
3.467456364695199480e-07
3.631699033066917914e-07
3.740621210912109101e-07
3.636837092377660055e-07
3.625652050286858496e-07
3.673837646009991983e-07
3.686641750232400673e-07
3.527743891432104424e-07
3.500205539723161093e-07
3.700259908340560825e-07
3.781876463156964431e-07
3.713914073613063647e-07
3.630521647094840876e-07
3.557336731044348273e-07
3.518598029656088764e-07
3.656846129864657710e-07
3.598707094333500332e-07
3.496907787101156496e-07
3.605170041378359107e-07
3.529200111820343683e-07
3.390792148904910285e-07
3.420768115981592909e-07
3.487878090671320014e-07
3.565503667283841759e-07
3.549469337477348286e-07
3.528817660194625617e-07
3.534293500359671699e-07
3.475428218838008639e-07
3.357113115512332901e-07
3.439225624734206916e-07
3.495710516982466076e-07
3.394071819963429765e-07
3.491034354852329774e-07
3.491343442996480019e-07
3.466565492337828772e-07
3.568021885604712867e-07
3.562118089768693656e-07
3.526403413793698371e-07
3.541045091119154184e-07
3.579769650351162212e-07
3.519557835025990021e-07
3.421251341286744006e-07
3.454104746664567919e-07
3.608870537600610348e-07
3.625072221418653291e-07
3.505149153898013016e-07
3.570683051247517531e-07
3.675400991502023502e-07
3.636920640877239390e-07
3.543369063143299380e-07
3.466304186734313297e-07
3.465526715557738299e-07
3.540752790761851397e-07
3.558639345662091146e-07
3.553786311567393774e-07
3.576066508484741820e-07
3.516238803688546457e-07
3.510136864918109351e-07
3.577290192402136761e-07
3.562109478080808456e-07
3.569503075898290952e-07
3.503425264938822041e-07
3.539376326034222394e-07
3.579649630232386278e-07
3.595626736102060623e-07
3.641391623303498452e-07
3.573991287518800427e-07
3.506248953769252884e-07
3.364372535052000974e-07
3.365769719319148444e-07
3.518314862137601315e-07
3.594960920793385798e-07
3.598738979503720857e-07
3.472695622304524771e-07
3.472375602009119477e-07
3.554297608930798585e-07
3.545050808331357399e-07
3.510063921265680627e-07
3.514831391498191902e-07
3.532221920893833037e-07
3.462535818976726402e-07
3.432938395351921049e-07
3.409421303930757291e-07
3.369544275529767524e-07
3.501183937532613791e-07
3.571242608185602051e-07
3.411111475286143036e-07
3.469502970625967789e-07
3.519287136487336856e-07
3.612634361597487367e-07
3.589858198067005614e-07
3.375291565648434853e-07
3.293183495278183968e-07
3.291783839682899994e-07
3.312959071330649429e-07
3.333575393694773945e-07
3.420790998791109491e-07
3.489393607065637108e-07
3.556699521239616761e-07
3.547778589101288186e-07
3.525633460420145180e-07
3.599552545461577829e-07
3.581955404838825388e-07
3.487790302544665964e-07
3.475075547897841484e-07
3.427218468349979993e-07
3.436911469573261170e-07
3.514524246897472857e-07
3.511089096820067209e-07
3.498871074909301378e-07
3.436760313902591210e-07
3.480932421954419437e-07
3.504052793771063734e-07
3.448043964347343419e-07
3.488887944679723249e-07
3.480766473698888496e-07
3.397720452976297334e-07
3.372648107626394235e-07
3.384478860578865204e-07
3.392845279513262233e-07
3.498900220452757032e-07
3.506280620814419214e-07
3.496898008690106653e-07
3.555745612683299014e-07
3.466968925073091049e-07
3.367961098480640167e-07
3.398254836087953677e-07
3.483556979921529700e-07
3.558994904924576566e-07
3.483193449670678797e-07
3.383503741538580712e-07
3.317924072100728842e-07
3.290413566365523363e-07
3.393885073584590568e-07
3.476371711164962161e-07
3.468701305520499417e-07
3.521189070445096870e-07
3.566294473649288891e-07
3.486035566561289992e-07
3.486656007477036021e-07
3.597396565528820026e-07
3.534787467757207836e-07
3.502539612704314398e-07
3.434737033169030607e-07
3.356261177761989615e-07
3.420249337198505157e-07
3.494295647238918594e-07
3.573496375449911234e-07
3.582475171711202043e-07
3.511922783959729358e-07
3.379589612581729753e-07
3.450175860824944775e-07
3.431301879785886712e-07
3.397600958291205763e-07
3.608451380978924420e-07
3.628179576725144772e-07
3.472403350001880169e-07
3.366323236225803072e-07
3.419104071080253045e-07
3.447672980637932030e-07
3.538522835323498100e-07
3.614279628259435143e-07
3.531602621102094864e-07
3.451518201725016757e-07
3.444662657925663108e-07
3.487414081485917707e-07
3.423166630781256363e-07
3.381400712715686909e-07
3.422621751406984697e-07
3.381858864942912562e-07
3.321129683325197709e-07
3.345716174571471758e-07
3.543614256472102375e-07
3.757196358108142203e-07
3.786717115860748561e-07
3.566088036162442233e-07
3.324167818997555909e-07
3.330652106458381566e-07
3.345175572317868991e-07
3.359283296666966064e-07
3.395097892781078393e-07
3.378117071713007440e-07
3.319817818681402017e-07
3.308546267959749396e-07
3.363061361914880875e-07
3.412254983716931647e-07
3.377351739117963637e-07
3.371567991067812795e-07
3.290963063893040676e-07
3.169087003818873911e-07
3.288956362898781654e-07
3.365203933034922703e-07
3.358606402970381856e-07
3.325553552270839676e-07
3.254964502272155124e-07
3.281258133487997167e-07
3.374718657078827512e-07
3.471851605723518022e-07
3.450619396364096156e-07
3.327585603484227552e-07
3.343465539039560123e-07
3.406853241985944916e-07
3.363779596590830130e-07
3.333579483621626840e-07
3.301472500523437825e-07
3.401842858657993317e-07
3.467794263893867845e-07
3.342963624360338810e-07
3.422604987290079079e-07
3.494031808237400043e-07
3.380441707539017945e-07
3.378056606171481111e-07
3.334841927536756280e-07
3.294865616060405726e-07
3.360944026993875549e-07
3.365109679101325617e-07
3.323262645429882065e-07
3.302101217366315785e-07
3.352480387625554572e-07
3.322902634780707100e-07
3.413942641616996197e-07
3.450633036869140855e-07
3.331750742139378058e-07
3.318139426663750179e-07
3.397748584402498986e-07
3.405990291500736885e-07
3.426109748274992639e-07
3.372492220899992251e-07
3.220709142909934094e-07
3.346354651441310182e-07
3.343035238104845249e-07
3.223558198584198329e-07
3.256024195430913115e-07
3.309022576568439941e-07
3.384368711843289114e-07
3.336251557426101476e-07
3.194545066548585412e-07
3.269170443634527213e-07
3.180464591572394760e-07
3.154848411109481884e-07
3.210695787453091146e-07
3.192856091762777229e-07
3.275450147409905205e-07
3.270590543661312898e-07
3.259738980418043103e-07
3.179267648580893770e-07
3.250938574564747605e-07
3.321870943535678101e-07
3.273300902418370277e-07
3.307776431283117547e-07
3.316133970555522096e-07
3.292995087546225321e-07
3.266883903048006292e-07
3.348795480850138314e-07
3.354853147628462800e-07
3.312685390598069006e-07
3.386148944382119701e-07
3.400393013443754574e-07
3.303257197732245633e-07
3.158316660453300781e-07
3.246671253815200589e-07
3.392215719206981559e-07
3.385392043439742403e-07
3.386340192622824049e-07
3.381681005530933569e-07
3.347508317007745507e-07
3.365102302632023338e-07
3.380255734963996866e-07
3.338378624409687970e-07
3.277727820931064534e-07
3.260717784232060875e-07
3.189002303798337842e-07
3.161904499764811431e-07
3.291851538260113283e-07
3.290387377287700596e-07
3.286963594232960326e-07
3.339973763525337994e-07
3.322753496087979143e-07
3.349082836100221614e-07
3.340677941651784305e-07
3.309618636767805179e-07
3.370731146005174084e-07
3.289121594962669640e-07
3.269415653541484463e-07
3.330721851069455749e-07
3.263352492802175243e-07
3.237109439460496274e-07
3.321020237945715867e-07
3.264489354150288490e-07
3.128662192545329945e-07
3.243893578205215623e-07
3.238486461968827401e-07
3.213903840859962488e-07
3.254661153707634778e-07
3.322412762393475150e-07
3.457536081990130324e-07
3.281704017329878276e-07
3.176045529850584287e-07
3.261072056850620619e-07
3.216751844195476537e-07
3.203208526765707621e-07
3.257708827232425311e-07
3.268935786045899294e-07
3.210039452999748581e-07
3.135349695954709396e-07
3.162064212647113332e-07
3.258483967328826326e-07
3.312386108539441343e-07
3.232107888135171705e-07
3.176184963532239142e-07
3.291742077425668815e-07
3.346477771798567840e-07
3.255633878199606254e-07
3.236030757962289137e-07
3.281753144019478513e-07
3.267335988505649062e-07
3.289157850356809118e-07
3.366586296674098713e-07
3.341023633584134182e-07
3.299957905464670034e-07
3.257711179193361695e-07
3.283839829673592434e-07
3.233491870638694168e-07
3.134801959122694574e-07
3.208753336150151745e-07
3.274026211188193055e-07
3.333900317372675386e-07
3.261861575821444303e-07
3.225274250306071583e-07
3.302879716387985528e-07
3.231084641891069607e-07
3.257993430754337017e-07
3.179073405513386737e-07
3.175806483231457531e-07
3.272662409611902353e-07
3.248189065879789002e-07
3.207711044504844815e-07
3.139709642777649745e-07
3.131569100155688832e-07
3.130424022034740236e-07
3.213919883274717846e-07
3.173987932557717486e-07
3.197773557072753790e-07
3.309328033272855001e-07
3.286016485210003443e-07
3.283807384817342227e-07
3.203427522983967890e-07
3.176341899919225598e-07
3.171340193352478606e-07
3.168933612393805007e-07
3.130497790299337801e-07
3.133896685567249934e-07
3.302645504075627489e-07
3.267667817301149018e-07
3.128299483110460618e-07
3.107507704216334538e-07
3.210461846041247106e-07
3.273115808167834930e-07
3.206251653569460007e-07
3.125279761182788040e-07
3.153147953997379417e-07
3.231267121605287773e-07
3.225671404995956602e-07
3.247567830947349520e-07
3.202363227268827131e-07
2.956473746677343700e-07
3.045850123744004356e-07
3.126781075930271225e-07
2.990579161752028788e-07
3.070844855935224294e-07
3.147026975485495696e-07
3.178438931166246109e-07
3.183290634924769809e-07
3.152112196801219845e-07
3.175660980343819518e-07
3.176104437332916314e-07
3.103740855669587912e-07
3.123547354758862824e-07
3.259190696291505635e-07
3.246131529756716741e-07
3.094344784552445578e-07
3.164126880206136806e-07
3.304477521084942755e-07
3.172734655495044231e-07
3.077692752944040616e-07
3.126844273239660510e-07
3.134174816136948829e-07
3.187543287188292651e-07
3.106409122171761314e-07
2.989034178122314509e-07
3.132024468813282038e-07
3.133552444024500768e-07
3.058416143628758192e-07
3.157300501056131020e-07
3.209293959437190895e-07
3.135531751750566978e-07
3.076855035405510856e-07
3.202864464588689720e-07
3.237815322994424557e-07
3.096097591401505515e-07
3.010120316963131510e-07
3.122519792776853380e-07
3.212099069744598746e-07
3.139439417543695211e-07
3.140976661629626182e-07
3.212735974886725138e-07
3.148103177461175310e-07
3.096325998019188130e-07
3.119563382782293586e-07
3.114155335909324967e-07
3.101665662208520500e-07
3.153284176188760271e-07
3.162158211916855577e-07
3.154230982966200488e-07
3.223745641693655942e-07
3.245796125395795030e-07
3.258311557325482463e-07
3.203003531558443606e-07
3.181408090139600411e-07
3.203175730480642853e-07
3.225260541967802555e-07
3.193287095584127869e-07
3.070409185944451515e-07
3.129951563877539630e-07
3.218764024236613086e-07
3.168019008822929582e-07
3.139066678685918046e-07
3.201841014662613554e-07
3.221203682572702568e-07
3.184055419132794752e-07
3.066127149761037902e-07
2.946046686037588876e-07
3.013161518755260915e-07
3.073571351713668923e-07
3.105609462794147156e-07
3.191846065425639459e-07
3.183767970038191103e-07
3.069834060472465255e-07
3.007411919200453981e-07
3.146484185758482094e-07
3.274611404595973258e-07
3.209674348522847674e-07
3.124766670644787247e-07
3.039780588118125191e-07
3.104796362908631877e-07
3.189915725490917661e-07
3.191395724151083153e-07
3.107233276434147144e-07
3.090673978170244574e-07
3.081578991651427082e-07
3.077822082021680070e-07
3.054664856580537056e-07
3.025378394760430023e-07
3.101351178896933563e-07
3.054581066466484525e-07
3.031234993773384782e-07
3.112321368304137184e-07
3.030576623766347926e-07
2.958050286480923470e-07
3.216562765684779838e-07
3.195934777743656516e-07
3.007563381507594819e-07
3.061078597912654579e-07
3.102806281149229931e-07
3.116179999982184034e-07
3.120255798026046654e-07
3.139305871673938980e-07
3.248592044237082567e-07
3.257282625768312777e-07
3.100538878389101844e-07
3.080607876276361836e-07
3.080516845951337957e-07
3.031366575291904477e-07
3.084493955311503944e-07
3.078777979869844199e-07
3.025419510334005120e-07
3.073493101853574848e-07
3.089423639920265197e-07
3.056366097484025881e-07
3.114190141933541584e-07
3.076435350256428959e-07
3.034322979276742746e-07
3.059116765186638525e-07
3.128272480368736195e-07
3.198800266638459437e-07
3.121229892310720785e-07
3.117577184622485516e-07
3.093704632882208627e-07
3.030734725464248404e-07
3.107169923537210776e-07
3.165980794760399635e-07
3.096010248720064714e-07
3.086691637478346474e-07
3.135179301595735158e-07
3.128577861510134536e-07
3.075538334012420006e-07
2.972754947772419178e-07
2.969899849664039863e-07
3.011014173739739612e-07
3.031116749209438808e-07
3.038262248363014656e-07
3.062062693720934265e-07
3.027471272445847226e-07
2.957997738137610287e-07
3.010109526698762503e-07
2.972702188523522192e-07
2.954615900661969192e-07
3.065507466585481665e-07
3.154226443367111712e-07
3.047996562385273358e-07
2.952118195471246156e-07
3.017020478509393266e-07
3.041855085049934565e-07
3.059822442181282206e-07
3.028316545948203477e-07
3.081407101063957421e-07
3.099108908498447256e-07
2.980355859200584761e-07
3.000659303139742215e-07
3.113084610512929557e-07
3.060330409447361440e-07
3.065937200380931254e-07
3.100325418846518346e-07
3.047016991914509306e-07
3.031587046597523545e-07
3.005798601027566677e-07
2.966057519357956466e-07
2.956419187349933995e-07
3.020599825825730422e-07
3.066280156885680508e-07
2.982429243846428707e-07
2.952297015955535285e-07
2.989606232605843476e-07
2.922156950106478986e-07
2.928316901117332262e-07
2.999104931648919354e-07
2.986009413734851086e-07
2.951267704623076237e-07
3.043969793947679628e-07
3.050780551448871180e-07
3.070300301738900077e-07
3.043750022386117800e-07
3.000675159158947124e-07
3.047087985345636717e-07
3.020245225180777424e-07
3.109471587680678532e-07
3.083584676367196303e-07
2.941332704989322150e-07
2.959736928262965963e-07
2.969575464466533627e-07
3.064096944421627431e-07
3.075063567734120680e-07
2.909136698684683044e-07
2.935936502816000500e-07
3.013245573132778497e-07
2.921533320453061468e-07
2.816722911878023511e-07
2.894820271058762759e-07
2.943175097119154901e-07
2.916219551101592929e-07
2.880028072128644647e-07
2.973393153061110808e-07
3.112719639193783301e-07
3.078543570419015251e-07
3.024490630754241026e-07
2.918012314536001435e-07
2.978548805538678603e-07
3.109563849887503327e-07
2.973108651384992253e-07
2.953487287070745692e-07
2.997713158357693637e-07
2.961795634115963366e-07
2.941002822684005843e-07
3.040467524075684808e-07
3.021492253180909250e-07
3.023898520303194276e-07
3.053819495719966126e-07
2.888804321963196407e-07
2.967751705373371514e-07
3.048256656722436835e-07
3.010157788358556748e-07
2.965303123262643751e-07
2.852098462046454577e-07
2.834738041509099490e-07
2.953661088296629955e-07
2.987116817699069603e-07
2.867742000877255167e-07
2.924084858428378240e-07
3.028596551372413795e-07
3.019850471413126232e-07
2.977958034237303514e-07
2.920834274674728210e-07
3.015545822457952451e-07
2.990112687423295860e-07
2.899774637074460619e-07
2.968812139257963722e-07
3.012281592604922743e-07
2.974625415057378799e-07
3.026541779821758215e-07
3.035313788995216613e-07
2.899741166296374914e-07
2.930082580891737048e-07
3.017619254825608293e-07
2.945216726464165784e-07
2.888200459340625841e-07
2.934528722652042286e-07
3.037667792785952131e-07
3.048545863615225486e-07
2.979281760937964805e-07
2.992055854494983252e-07
3.038522815072986997e-07
3.031476653769573074e-07
2.915426652773588288e-07
2.823837156863673617e-07
2.890193512122997604e-07
2.961514762056283874e-07
2.955136717687815085e-07
2.888238491230700235e-07
2.974572824187278310e-07
3.082233411934689288e-07
3.085508109066705984e-07
3.022564789533083616e-07
2.881233199393766754e-07
2.868070980088403440e-07
2.952549018107457819e-07
2.987329928831541674e-07
2.926562854198299200e-07
2.895351773140753287e-07
2.865693048393072335e-07
2.893277454640755179e-07
2.901566235003976087e-07
2.862143327851397844e-07
2.959615810401143974e-07
2.959645959704922380e-07
2.929768146246365098e-07
2.947326537777443103e-07
2.916468305246331324e-07
2.879789679132746561e-07
2.851955153046823263e-07
2.969537621429760483e-07
3.062918076216067374e-07
2.998811600457110678e-07
2.965031719566514016e-07
2.964027163646376114e-07
2.989713167362448947e-07
2.941721903618821176e-07
2.859671006743145924e-07
2.953370004788271092e-07
2.880585220448324864e-07
2.800417466947444625e-07
2.920080510056799412e-07
2.881235878955173286e-07
2.814918659234746568e-07
2.795285071249391592e-07
2.754570066829282528e-07
2.843978413089085043e-07
2.980855988130706425e-07
2.893808392509510739e-07
2.871102920785420120e-07
2.963222297774938004e-07
2.929820913134392301e-07
2.940763722582734400e-07
3.015155295240190473e-07
2.912429439900827709e-07
2.841771063422207708e-07
2.954766183027999421e-07
2.975876376025470095e-07
2.981471343754799507e-07
3.001713172554249360e-07
2.907300987949572507e-07
2.911499981207491019e-07
2.898724448987000107e-07
2.817968584933900543e-07
2.837108283573458131e-07
2.941647287331692529e-07
2.986006226514661887e-07
2.855900537366304466e-07
2.808967999111520867e-07
2.855017367850291889e-07
2.906554767615976412e-07
2.713082307716181071e-07
2.728721126622254120e-07
2.863749292354877877e-07
2.735131129592676497e-07
2.811589676855575203e-07
2.869515637236162935e-07
2.875723844503288706e-07
2.882479747734058918e-07
2.908332844838793425e-07
2.897020843616617299e-07
2.850574596643684196e-07
2.913990119712397289e-07
2.907703406382884718e-07
2.887836546713728087e-07
2.844687250087009204e-07
2.883367827059869529e-07
2.924328724238405375e-07
2.866277887914908158e-07
2.886413482761630640e-07
2.863424262276145025e-07
2.858481202516218224e-07
2.894602337449228052e-07
2.918735216381544568e-07
2.904739728401416876e-07
2.812074203495314540e-07
2.741434142466539707e-07
2.788290777876943217e-07
2.868790999933715995e-07
2.845125319051138053e-07
2.788421384344988388e-07
2.853361468808748600e-07
2.915224892963116945e-07
2.925616809543549599e-07
2.892490744980491281e-07
2.786074207943308115e-07
2.797607004763132646e-07
2.925431657907412460e-07
2.941863182681641197e-07
2.840619631016181631e-07
2.883811179877275228e-07
2.924789033160324133e-07
2.864876604042122238e-07
2.891533568759554327e-07
2.869911325298698588e-07
2.840474783171019932e-07
2.819537966853575047e-07
2.817482057545289475e-07
2.829163552699381318e-07
2.718630287287217406e-07
2.714855282096840996e-07
2.797601176308068889e-07
2.875704491772662754e-07
2.862412666679433823e-07
2.872029269743657200e-07
2.911449075901970042e-07
2.842671345972875823e-07
2.799071323059707953e-07
2.777287598057946561e-07
2.820214404405269756e-07
2.873878169626285922e-07
2.849048761339464246e-07
2.919416783621820812e-07
2.936939010233925031e-07
2.811146539271486039e-07
2.818598730356657250e-07
2.842980086438949631e-07
2.902492822716729381e-07
2.863037426900574508e-07
2.729269485673464162e-07
2.746451429947308706e-07
2.827483784409698586e-07
2.773207699441599204e-07
2.753305189062883455e-07
2.847772303265694203e-07
2.760899082295673326e-07
2.770053164641861975e-07
2.854964087827806297e-07
2.934730037367220279e-07
2.864163628179174915e-07
2.751381187297527816e-07
2.863859621575517566e-07
2.848448822979532916e-07
2.784510986815493061e-07
2.745732066080542868e-07
2.777040184580414527e-07
2.824288190165808545e-07
2.802603533736414859e-07
2.882687497303913105e-07
2.854265096323865112e-07
2.707398440746915416e-07
2.778046637530880865e-07
2.732642701658373822e-07
2.725117318309274915e-07
2.769335343540423950e-07
2.790752580983543809e-07
2.777130232334151461e-07
2.743210898850359444e-07
2.799359333346946082e-07
2.791695011331158011e-07
2.796858175096669292e-07
2.753847110356327813e-07
2.723796379989306920e-07
2.703927331742473717e-07
2.826855697425587579e-07
2.913202504776633171e-07
2.833314404981676238e-07
2.766156808187788902e-07
2.745880345668136838e-07
2.738281982537560218e-07
2.734960786675777622e-07
2.789955331760117977e-07
2.788432500872375754e-07
2.769274840586763124e-07
2.742864490934460373e-07
2.692126582259636346e-07
2.775970312514363049e-07
2.858975441993939087e-07
2.782032555418532679e-07
2.736249794762700495e-07
2.749770085782752599e-07
2.731467249775072641e-07
2.707052652557339072e-07
2.747491058651034732e-07
2.759332119068101379e-07
2.687776804571969954e-07
2.735633353825610510e-07
2.759683148824267226e-07
2.794586793409176999e-07
2.797587534370295488e-07
2.739793347023017395e-07
2.723280868368210082e-07
2.668877360128526886e-07
2.732431178204248444e-07
2.829558258106616534e-07
2.763256509546595838e-07
2.757852374502626411e-07
2.783805354894446118e-07
2.717700478197982070e-07
2.756861097119201504e-07
2.751586130821377194e-07
2.646811964085580396e-07
2.676386000150565766e-07
2.764742046137111476e-07
2.771269236461585040e-07
2.748050393950738093e-07
2.744167530427818529e-07
2.787028201350363613e-07
2.746315804777764833e-07
2.629042445212461238e-07
2.617674444447246830e-07
2.670225448765589625e-07
2.716184237613168558e-07
2.765291037787676277e-07
2.726900282690810171e-07
2.654475650972217462e-07
2.698715063751583345e-07
2.716606844135990198e-07
2.640407963047765922e-07
2.693928668065991670e-07
2.726378629773342605e-07
2.694490457247445746e-07
2.765895655436598129e-07
2.860147057343376215e-07
2.809420871544944949e-07
2.780140258502042669e-07
2.776727595514436217e-07
2.722777480132648374e-07
2.726441898115707881e-07
2.620981667703602814e-07
2.690522035168941149e-07
2.769837554985950904e-07
2.684512757350056579e-07
2.654321215451971832e-07
2.636708927298930926e-07
2.671253369133286338e-07
2.694547055086882719e-07
2.648708416992268582e-07
2.645847669809795427e-07
2.689862650870567021e-07
2.669771115236496130e-07
2.648462191483206985e-07
2.640774833106496987e-07
2.640265727557811564e-07
2.714736413393570874e-07
2.676829528600430426e-07
2.636268379613818126e-07
2.712816319152942390e-07
2.736266106043843523e-07
2.748620676690168979e-07
2.774821474003461785e-07
2.775053271479351421e-07
2.737768440583727928e-07
2.698775102258001362e-07
2.649640728508451903e-07
2.713688555406980850e-07
2.730083061161845218e-07
2.642695700229065753e-07
2.705609204689943716e-07
2.753279915795504602e-07
2.729198490753792813e-07
2.668082748802928910e-07
2.615744168229979743e-07
2.678165126345941974e-07
2.743762938423037493e-07
2.684566398848175985e-07
2.672299902880391734e-07
2.624796590600538276e-07
2.647428102458366513e-07
2.728586840816450957e-07
2.698432829896651762e-07
2.721016214484922048e-07
2.682618210381015366e-07
2.658087499495201065e-07
2.700645200628192017e-07
2.725890825115221773e-07
2.757664781865221832e-07
2.777872139872747659e-07
2.830583182163087440e-07
2.867248074916958856e-07
2.735676840311310517e-07
2.709431398894085970e-07
2.713996995015813346e-07
2.657312054944763029e-07
2.679236915614551289e-07
2.686422318030901438e-07
2.670081023264420018e-07
2.642814512148484288e-07
2.701117002688927273e-07
2.703284470474441589e-07
2.678426095680400237e-07
2.775110789594620599e-07
2.700086344603972825e-07
2.658647889903069596e-07
2.747999790012523140e-07
2.703469080583294838e-07
2.598825110364888805e-07
2.599801139637811550e-07
2.703016440502940235e-07
2.695871204482792196e-07
2.632511060804100222e-07
2.712077836637807135e-07
2.654447707501950768e-07
2.574464976989115191e-07
2.713871973214452912e-07
2.624105233307865059e-07
2.492586556010696552e-07
2.588331701587764917e-07
2.606625117273198311e-07
2.600578372443801253e-07
2.585747809774354102e-07
2.560952424400241091e-07
2.583569938009383040e-07
2.583974966979080921e-07
2.654251771619265370e-07
2.618405752019818772e-07
2.669421127120371954e-07
2.656096818757629962e-07
2.497667331121943314e-07
2.483042943717001121e-07
2.600675168131277679e-07
2.587575464132548953e-07
2.575754182991272595e-07
2.712164042685172210e-07
2.651419136371418968e-07
2.616836729010695503e-07
2.719142332612051155e-07
2.769802410591120571e-07
2.717029256438516606e-07
2.645689290451777980e-07
2.618633758728995376e-07
2.653962595188402011e-07
2.640983465983728446e-07
2.623163142428773326e-07
2.711935770947013412e-07
2.684657791000487349e-07
2.550824956224505552e-07
2.633782045752560898e-07
2.743094110661062166e-07
2.719010971321566762e-07
2.657077472289036608e-07
2.640496653910743055e-07
2.633087062881948716e-07
2.640059046970416873e-07
2.582720005611348147e-07
2.578594884920564240e-07
2.618374985819017853e-07
2.591703486554331441e-07
2.616976103582074606e-07
2.626199827269169447e-07
2.670041977494206320e-07
2.580761870663908967e-07
2.522418201256096113e-07
2.601117533131272463e-07
2.584356756651578321e-07
2.632686736799352685e-07
2.704043566746613834e-07
2.655896456325065742e-07
2.646357219145385170e-07
2.648710017878353963e-07
2.643023610876817727e-07
2.637737946787707363e-07
2.581211385638948039e-07
2.573017891278932787e-07
2.613063214001263442e-07
2.560572627409462515e-07
2.606503982206134460e-07
2.608334323235001425e-07
2.628602288243433624e-07
2.647805192512211802e-07
2.559085549521083527e-07
2.613493999462532597e-07
2.660702334998522453e-07
2.532769439831049559e-07
2.516157711139905552e-07
2.630241363033356310e-07
2.645254878571727665e-07
2.649898256346736277e-07
2.626868914640215130e-07
2.563685644228063863e-07
2.652207733986360853e-07
2.646700719675620759e-07
2.604443718648208461e-07
2.712269778569972509e-07
2.629217477967273020e-07
2.624509910592200099e-07
2.689708679198379445e-07
2.669500387081978651e-07
2.664908242606366145e-07
2.674161171177932636e-07
2.647887952745834120e-07
2.644821155972387414e-07
2.590640825571320326e-07
2.480607528198420653e-07
2.549842275952499205e-07
2.618193668871941948e-07
2.574229133602829929e-07
2.502428418773478115e-07
2.553573749880635971e-07
2.631436493632158947e-07
2.618339871587822748e-07
2.570240864661740125e-07
2.579102117722316620e-07
2.675611485127234197e-07
2.743207570119841170e-07
2.654569201548921442e-07
2.569847307572403820e-07
2.654391742100809474e-07
2.611126757810293367e-07
2.578761180370633332e-07
2.553091196807099365e-07
2.484198779927202063e-07
2.601015995655805052e-07
2.583648393918415932e-07
2.399286752912099434e-07
2.424322314054173656e-07
2.547075168738589817e-07
2.585336978946781702e-07
2.585688743624878129e-07
2.617974341905179701e-07
2.600095075797997387e-07
2.542337981867247939e-07
2.473339856091992594e-07
2.458200231030199497e-07
2.560737112597333933e-07
2.618856237077449723e-07
2.619196651891537940e-07
2.572299801730788625e-07
2.605590773602098520e-07
2.577528315748224332e-07
2.460162368634117387e-07
2.485961867172150609e-07
2.577549343376358491e-07
2.639424516633353405e-07
2.639033373867144892e-07
2.611284441079740724e-07
2.613769806001864024e-07
2.530282275532511737e-07
2.491485505007344442e-07
2.566116860168968194e-07
2.528893578118765604e-07
2.523589219717935630e-07
2.614030946270791357e-07
2.559296947993099905e-07
2.527205776221565832e-07
2.586099419876272431e-07
2.556513084423987137e-07
2.554566036384257242e-07
2.526744246305753248e-07
2.537805203947669780e-07
2.582566239905335270e-07
2.555885702001502079e-07
2.529683537813281540e-07
2.557278346707797429e-07
2.525599393162919725e-07
2.476041947841408970e-07
2.501789109145934573e-07
2.566005901739461874e-07
2.573696716886520852e-07
2.531671101174641817e-07
2.517501656770163128e-07
2.421566757344804282e-07
2.451487283349665770e-07
2.590348819038467110e-07
2.545474966510753512e-07
2.519165731671712742e-07
2.520394916191893220e-07
2.473119543357416288e-07
2.481385528715979471e-07
2.551995538620617224e-07
2.639246065675179272e-07
2.638587422517675446e-07
2.564528874893440500e-07
2.514570806966145588e-07
2.494016155035545542e-07
2.438556190897215986e-07
2.471313773373709289e-07
2.563015449758446105e-07
2.580905452733432184e-07
2.608355196057660903e-07
2.588066188812186014e-07
2.554142027415829882e-07
2.600965892748733824e-07
2.538532154802610396e-07
2.491593896998351343e-07
2.523320291867931436e-07
2.536706208178579497e-07
2.587860332006393008e-07
2.546803705315728574e-07
2.538353360245972254e-07
2.502395600529320829e-07
2.532292496643707427e-07
2.615397173325127663e-07
2.566859130144348196e-07
2.593185599287266637e-07
2.591214676661612719e-07
2.542721662223919236e-07
2.460688536804544428e-07
2.505292578864971772e-07
2.604231066964017325e-07
2.504559670452948376e-07
2.479593167415330996e-07
2.499525250232556989e-07
2.402134686959947292e-07
2.430301339444536268e-07
2.468218931822127951e-07
2.478307771266797884e-07
2.524828679229091188e-07
2.528277824993058807e-07
2.581466806166432605e-07
2.570571011169984567e-07
2.521575873160953164e-07
2.540199364048194128e-07
2.540492764263287778e-07
2.547907818409206463e-07
2.556216231183886501e-07
2.478456227604023746e-07
2.513037718481645317e-07
2.589766039144526598e-07
2.554673057593512350e-07
2.560763887562091256e-07
2.568058045065295742e-07
2.485187921909617945e-07
2.437614859651550738e-07
2.501372863884092777e-07
2.522791393454281158e-07
2.607065638703461356e-07
2.590308949578899438e-07
2.471153545083992731e-07
2.432318250991575853e-07
2.425241144523069365e-07
2.408205875469055831e-07
2.475560958646908815e-07
2.568042762736669979e-07
2.497694527693480251e-07
2.473840417718429211e-07
2.504464568544150821e-07
2.506668912677844955e-07
2.481190397926445207e-07
2.528514282563988149e-07
2.569073988017458807e-07
2.542041701477202951e-07
2.541889494731385498e-07
2.571873787393213327e-07
2.537985120865975896e-07
2.474821078670452221e-07
2.448201766598656595e-07
2.444703062475777411e-07
2.465608795946455223e-07
2.477007486566403106e-07
2.511741368222480883e-07
2.568419584077066809e-07
2.607593763817182828e-07
2.533218423105319195e-07
2.482381479462443344e-07
2.528735374788548629e-07
2.507277452547439363e-07
2.462395873246124572e-07
2.418620102322717952e-07
2.402070736269850918e-07
2.418415302473616703e-07
2.509764794702700196e-07
2.521691716606137784e-07
2.516747227442130003e-07
2.534293743225313189e-07
2.521528873659260502e-07
2.569193473766967414e-07
2.523377081916348439e-07
2.457877330985935908e-07
2.511891626856574400e-07
2.585217156190963172e-07
2.527577804244206699e-07
2.536744110818568745e-07
2.546603394553362101e-07
2.544366355941883351e-07
2.507271681477476589e-07
2.416587342694380784e-07
2.481898921577749539e-07
2.542740120561614160e-07
2.631976468889506607e-07
2.627669524834619723e-07
2.531121510931860009e-07
2.459992700547070040e-07
2.419487262670800797e-07
2.470321764918527240e-07
2.458992284243618162e-07
2.455985665435761561e-07
2.451650684555521800e-07
2.451763574859557150e-07
2.569102613200576289e-07
2.576526701632361447e-07
2.534485800161937020e-07
2.535432096884757643e-07
2.450494721700801703e-07
2.435803787869584683e-07
2.496214228092458061e-07
2.471986029788844791e-07
2.506063649904517563e-07
2.571884427708970749e-07
2.535950880681640933e-07
2.450762561128348397e-07
2.472784019429558795e-07
2.520207824692453809e-07
2.443127790039553438e-07
2.465639576424784209e-07
2.452150764479087992e-07
2.481116543415037599e-07
2.512580171213740984e-07
2.516655394587939073e-07
2.502125484964861321e-07
2.470460611643398869e-07
2.542466667275309115e-07
2.517307320109783940e-07
2.447496645232376791e-07
2.415245100025647196e-07
2.492429397998582356e-07
2.541707112539744025e-07
2.505339780883158752e-07
2.477767146903963363e-07
2.478874105721745739e-07
2.468730501552703367e-07
2.468163641820325435e-07
2.516221400250195068e-07
2.527121570381638970e-07
2.546786395795753469e-07
2.457773710537630475e-07
2.404627832937807857e-07
2.406611762100969041e-07
2.412313100553804278e-07
2.451148381915703475e-07
2.438196437078143978e-07
2.437407594625710299e-07
2.460883569563753922e-07
2.550704864053401356e-07
2.619266547067651406e-07
2.567134358446936477e-07
2.458762683489127666e-07
2.404205927621464370e-07
2.312574905045296377e-07
2.357604405639277979e-07
2.440417137624913567e-07
2.421693595739306337e-07
2.504779932908780780e-07
2.590471283663948394e-07
2.492738804173597624e-07
2.401454899571911548e-07
2.395536710293573942e-07
2.424448589498044465e-07
2.489190550611175512e-07
2.451173365621250362e-07
2.374322120754803297e-07
2.349454573859585635e-07
2.396341886136165352e-07
2.458100234189331051e-07
2.478328052163706229e-07
2.513880955003097525e-07
2.560085446750559701e-07
2.493376662982890962e-07
2.495069605632540393e-07
2.508887048486283362e-07
2.403302494974484593e-07
2.408479085072946207e-07
2.453615768834117625e-07
2.458683079740746184e-07
2.482036568101662483e-07
2.435748102605100995e-07
2.445196092955270751e-07
2.457633401314701453e-07
2.479920876027841009e-07
2.530504994103750384e-07
2.459363234918750962e-07
2.468976371577017308e-07
2.461776434668454626e-07
2.431732886950250917e-07
2.494307832963603233e-07
2.530482262736743101e-07
2.545954391607440252e-07
2.510331685264913767e-07
2.454047545451820632e-07
2.422023106534064566e-07
2.416935512716201258e-07
2.391497583703027831e-07
2.415602472739999083e-07
2.412800838544329817e-07
2.383470614610332765e-07
2.438428405455036412e-07
2.447731997748172456e-07
2.444097846702534788e-07
2.465644808138449301e-07
2.477458975073220961e-07
2.460611542120531879e-07
2.457284208409760827e-07
2.508641943232076337e-07
2.480146967631447597e-07
2.380972265538018310e-07
2.402721490259365528e-07
2.429040843539300992e-07
2.441666999325300031e-07
2.489264664392407781e-07
2.517368602769876564e-07
2.525618581641438113e-07
2.440451403233636859e-07
2.323961462922971326e-07
2.327273216159718253e-07
2.439070044144136251e-07
2.515660430372651232e-07
2.502316363201564213e-07
2.533783283852047825e-07
2.524586071967403970e-07
2.477389033380207908e-07
2.456026677333721524e-07
2.444927520732787969e-07
2.445833477424802843e-07
2.457928932687773631e-07
2.472672071966951287e-07
2.391988245954240273e-07
2.378948613045061731e-07
2.419034776092764392e-07
2.475562766138245195e-07
2.524073491194642964e-07
2.523849190930044199e-07
2.512071866967945485e-07
2.456497306173648400e-07
2.458769886790002004e-07
2.485931663801304150e-07
2.469656110100980169e-07
2.480742563874832195e-07
2.450982431308067390e-07
2.423143650086283630e-07
2.435145455749744988e-07
2.429492552444144662e-07
2.484545831571909249e-07
2.520733809482378587e-07
2.443566907671789255e-07
2.471611704537495743e-07
2.498679653977162503e-07
2.523975768272334513e-07
2.576416865012358205e-07
2.506328527889041309e-07
2.479205487858795923e-07
2.405757557978011765e-07
2.389834600123528549e-07
2.426072995805903916e-07
2.375753105336866289e-07
2.480110745797088596e-07
2.514572221389619333e-07
2.388791003071512957e-07
2.365164598628440307e-07
2.441462659710204949e-07
2.434436023551841601e-07
2.392807926249490316e-07
2.511810885893616396e-07
2.503993859262384271e-07
2.454301517401492079e-07
2.542745242796729276e-07
2.429481072634564730e-07
2.364867692993228364e-07
2.412701495229323604e-07
2.412961242390383543e-07
2.520984067620497898e-07
2.527308426051905330e-07
2.455955903974282486e-07
2.444747545445798799e-07
2.482879026606388686e-07
2.414328646800402148e-07
2.376500567587857248e-07
2.449959239280448898e-07
2.435515943913013149e-07
2.406428900815749019e-07
2.423662878424481135e-07
2.440857598833995445e-07
2.447660973715136971e-07
2.415753462507202456e-07
2.409915352786855382e-07
2.419081732757705451e-07
2.389165379998442646e-07
2.435389273281882038e-07
2.399470998729018493e-07
2.356088189497450133e-07
2.378872676118905465e-07
2.338418315840514843e-07
2.353436511813070028e-07
2.422009218492397765e-07
2.421911890351332312e-07
2.384049688648190636e-07
2.343517124992094228e-07
2.445091676481939278e-07
2.503226773613121248e-07
2.367597091908889733e-07
2.410418883269072965e-07
2.506500348461703521e-07
2.434095389683932856e-07
2.345119844131843896e-07
2.381411061730943613e-07
2.374150999030783915e-07
2.386633674611148688e-07
2.436501839265051949e-07
2.404052690683689632e-07
2.399171280138426935e-07
2.380084950999427593e-07
2.350292610675453456e-07
2.404998298426866405e-07
2.515271207724751070e-07
2.502497718280995083e-07
2.420939852271185662e-07
2.407680459353477326e-07
2.451600697642256217e-07
2.387560481524989245e-07
2.341902194939862085e-07
2.421016191956175746e-07
2.439595057377421652e-07
2.476618817840512065e-07
2.424462360565714860e-07
2.314557195713853623e-07
2.361765430698117882e-07
2.386488252353323902e-07
2.358240198043361049e-07
2.329029591232519639e-07
2.353451127236105887e-07
2.439918544727907675e-07
2.456634158045364481e-07
2.470878404134390818e-07
2.440015705840631964e-07
2.370992827809084351e-07
2.425267938213706567e-07
2.529186447252223787e-07
2.515266798770926112e-07
2.391219527430206100e-07
2.344506499184086121e-07
2.378098861119757109e-07
2.451852208800099637e-07
2.462894728580511064e-07
2.482258837602697093e-07
2.512853539034957399e-07
2.460830001322489686e-07
2.396818585277302752e-07
2.404145558997665976e-07
2.406684859053761603e-07
2.326569917484629131e-07
2.396365974125501872e-07
2.465657121154617344e-07
2.400261648250717858e-07
2.386254497659282408e-07
2.399029008186357529e-07
2.387964803591877463e-07
2.394911500719356215e-07
2.381164547508050731e-07
2.358629601122150965e-07
2.423723553182776976e-07
2.439628283580348019e-07
2.446899574541834658e-07
2.447998470982805406e-07
2.434858081402092635e-07
2.427486403758935977e-07
2.377777291283615133e-07
2.463059834293890854e-07
2.476234379621211835e-07
2.316392006238690790e-07
2.212806443803339534e-07
2.277440811358940555e-07
2.343645931848971285e-07
2.361971727989576031e-07
2.431144026123411261e-07
2.410171836656936974e-07
2.390294921088221349e-07
2.410749077477118622e-07
2.400155548490113185e-07
2.356530185488854876e-07
2.351549670788695172e-07
2.415702276675874703e-07
2.392862553925102383e-07
2.376146625685050805e-07
2.294685286149504030e-07
2.321994082737744667e-07
2.461051289899905957e-07
2.390962462214280225e-07
2.306561833401114419e-07
2.420198633018256575e-07
2.487119581582820463e-07
2.402700129436850817e-07
2.323243057179804410e-07
2.304616539494981270e-07
2.357529395635630455e-07
2.403449358806742388e-07
2.375130096827598773e-07
2.353405986159251564e-07
2.398300352091715756e-07
2.401149001767037627e-07
2.371076732517986618e-07
2.381376595804964199e-07
2.437146929087355156e-07
2.426852204584926705e-07
2.351555287840360099e-07
2.351948953507353784e-07
2.374104324413203238e-07
2.431880115344810525e-07
2.430431037527429512e-07
2.369157240313553135e-07
2.435096225841193666e-07
2.454254563154653266e-07
2.455616006844796124e-07
2.475944196918484096e-07
2.443626697805386833e-07
2.443817819756821349e-07
2.362832807219725118e-07
2.281178725494522905e-07
2.366626646701460296e-07
2.397738609573098693e-07
2.330595002731506917e-07
2.348464509312569291e-07
2.349244673896403105e-07
2.394636081451468911e-07
2.421163306403231607e-07
2.358740289253894579e-07
2.298822570060896103e-07
2.335234230499589216e-07
2.375853122658389477e-07
2.304093926475878444e-07
2.283651205589261837e-07
2.394809681122996168e-07
2.383141853360278518e-07
2.333445900929118093e-07
2.443592274294364406e-07
2.466063556105829279e-07
2.422684914660360885e-07
2.266834243088254814e-07
2.258653797465735588e-07
2.340543112238168386e-07
2.305974129079410442e-07
2.377173805488684154e-07
2.433392269239688492e-07
2.388475504970386203e-07
2.329798336146708611e-07
2.326618401982741053e-07
2.385509107650922447e-07
2.357270292783409058e-07
2.395138317728182818e-07
2.419009014442340011e-07
2.394057066371022225e-07
2.378331946826858430e-07
2.323148653164621626e-07
2.334051119019608338e-07
2.359530948902512868e-07
2.449495730950861908e-07
2.420472411642562296e-07
2.363408765294810220e-07
2.341453533278970086e-07
2.362477827670295097e-07
2.437748480806604349e-07
2.377726157917988824e-07
2.344202396430941720e-07
2.359671396952855779e-07
2.364860686275124734e-07
2.360327387952426091e-07
2.448869267863368797e-07
2.434504827843971646e-07
2.386250428692652074e-07
2.381303433644345779e-07
2.406029051762803942e-07
2.427694315057152474e-07
2.386587099044493632e-07
2.451490782801928200e-07
2.399776776371961513e-07
2.416082090370702041e-07
2.416613296409413193e-07
2.373682204774336038e-07
2.410576684362951572e-07
2.373747511854035112e-07
2.333039386616307454e-07
2.268161058529687371e-07
2.214777001329819394e-07
2.272906877707546092e-07
2.417535390730934152e-07
2.383286937676151523e-07
2.346153573625099693e-07
2.446366956475868381e-07
2.494113656192658238e-07
2.402693091421877167e-07
2.325571214923975615e-07
2.348255597519136648e-07
2.410097965143481708e-07
2.457816929083331629e-07
2.334774200272036890e-07
2.279829467968250693e-07
2.323242147745630235e-07
2.280628896243147557e-07
2.322277629538449569e-07
2.380387115907631973e-07
2.310508826628057074e-07
2.287513324187754661e-07
2.303579418015930193e-07
2.305141617508202189e-07
2.331243760288771574e-07
2.328185566071842583e-07
2.343555682924946700e-07
2.299041122818384618e-07
2.266623331154366001e-07
2.411545704550005490e-07
2.482216876694148104e-07
2.408001395709431539e-07
2.363437603365221317e-07
2.357722315488858923e-07
2.362553661985450501e-07
2.319040988253847916e-07
2.310282173655125728e-07
2.345561028479766732e-07
2.305137881389245676e-07
2.297188913864628011e-07
2.286617581336502139e-07
2.292602699860827221e-07
2.344640534981338109e-07
2.377192217157291493e-07
2.420764004199125321e-07
2.382659442855067812e-07
2.343192909043141212e-07
2.309333180186122614e-07
2.277917440841858142e-07
2.380509508063300719e-07
2.441396732102991624e-07
2.386343888791121455e-07
2.333566830174202430e-07
2.345278066071853825e-07
2.354332238593335890e-07
2.261490952774406882e-07
2.250936750602685145e-07
2.311148762374193535e-07
2.263483023495938105e-07
2.197027128945870507e-07
2.175541665606857141e-07
2.244554333842869264e-07
2.270596833259862260e-07
2.301530344907875397e-07
2.399182323529043521e-07
2.381023786928245558e-07
2.351902318432739419e-07
2.380621111557290821e-07
2.352488550274122306e-07
2.381818442499294836e-07
2.397922849210179718e-07
2.263384836829724096e-07
2.241446652189472987e-07
2.313554039936517056e-07
2.256584425204104882e-07
2.293459913918662023e-07
2.369841658022200234e-07
2.358081603249881067e-07
2.328767585856256860e-07
2.292793858461366456e-07
2.386865153066796467e-07
2.394470480847782857e-07
2.315543371912034884e-07
2.265628735863199957e-07
2.195722693624197477e-07
2.222047144970770946e-07
2.317152837949422489e-07
2.342039514198548874e-07
2.354414999899180954e-07
2.310998184197300243e-07
2.242549544283240314e-07
2.289062498520187437e-07
2.298679074646502837e-07
2.277182911734245942e-07
2.288586824725972776e-07
2.276140565021834746e-07
2.272954092257198009e-07
2.322274935171006115e-07
2.399544530904461066e-07
2.392639917132009588e-07
2.373776963489349369e-07
2.403079516836487533e-07
2.436016494917559728e-07
2.445877890455055432e-07
2.430471541401299497e-07
2.361397577692092153e-07
2.305774429548738230e-07
2.308243354797703408e-07
2.296169178639704040e-07
2.308255184712075291e-07
2.302077628577847097e-07
2.304254562901361146e-07
2.343779480661497587e-07
2.329023419491958901e-07
2.302542240680754394e-07
2.318604768099582812e-07
2.237054339892609620e-07
2.122578290597053761e-07
2.238847307163267068e-07
2.327100127284787628e-07
2.304288114948186294e-07
2.319208540450655698e-07
2.329862811030223471e-07
2.325901568987169955e-07
2.397328418345206550e-07
2.427112245000891791e-07
2.302468991715361242e-07
2.240902699631963293e-07
2.278514987784784679e-07
2.336493516009199336e-07
2.271787795086640814e-07
2.297321517271423427e-07
2.416136855246646261e-07
2.402067450213780028e-07
2.308859506872746695e-07
2.275609601266292509e-07
2.283560177697748262e-07
2.288531453432551134e-07
2.394084070667204572e-07
2.500414087718759320e-07
2.399741741473346028e-07
2.278567364605840601e-07
2.313320137741507292e-07
2.310635238369099246e-07
2.308354358130770426e-07
2.330520134750819689e-07
2.342672316842852347e-07
2.294370873447835598e-07
2.233037387426661812e-07
2.216280450830249342e-07
2.238416493779188612e-07
2.321486306038565157e-07
2.335747019446836429e-07
2.365059933513928240e-07
2.315781982964383318e-07
2.249778718298328314e-07
2.240087495165213203e-07
2.190177692083023609e-07
2.248118982804713384e-07
2.304450636031756426e-07
2.306857639683710976e-07
2.272885641385946257e-07
2.240691652558714042e-07
2.265597569176098501e-07
2.286502284958921890e-07
2.337239453798216914e-07
2.368412887732105142e-07
2.351607187463599382e-07
2.298786765291741253e-07
2.278493375919097693e-07
2.348523423130616972e-07
2.341444552667998322e-07
2.312670608508903699e-07
2.313467885711623752e-07
2.237678398981854727e-07
2.205404040788549272e-07
2.254154499583777291e-07
2.255089997087941337e-07
2.231949501121748613e-07
2.191717515346101076e-07
2.230763349647585088e-07
2.306386061323252654e-07
2.295267399285803236e-07
2.292826484340379954e-07
2.255046877936346232e-07
2.270622097073234809e-07
2.374554085846529002e-07
2.340333046587737135e-07
2.322244401767686657e-07
2.407686465201873544e-07
2.324280525142319803e-07
2.280371766018381334e-07
2.258573683772204786e-07
2.275113870798973944e-07
2.346060687020180860e-07
2.266811970689138495e-07
2.272453524317874599e-07
2.312933390041358674e-07
2.291788340606633850e-07
2.291305993256392126e-07
2.256895205259979415e-07
2.217099252550879796e-07
2.225807548566563606e-07
2.264127977989185199e-07
2.298128059742421042e-07
2.323435371602164611e-07
2.289232845591718862e-07
2.300441344971308645e-07
2.326976605393720199e-07
2.348399063040303867e-07
2.396361289318966260e-07
2.326753118735324265e-07
2.227423884148870888e-07
2.226716088419946409e-07
2.328181017263082627e-07
2.320824454039108103e-07
2.296672517149437691e-07
2.342398414986970177e-07
2.301743664591066386e-07
2.286474805014688530e-07
2.275048875945243640e-07
2.300565170305458360e-07
2.338265691221309194e-07
2.310723930963721685e-07
2.262250486105813090e-07
2.265877463667803760e-07
2.286692643242128712e-07
2.305126411444851751e-07
2.341135631287216953e-07
2.282850619772994862e-07
2.261599092720422291e-07
2.386710181470074841e-07
2.316724665778948006e-07
2.171372272980418273e-07
2.191297488804487840e-07
2.267512657778629117e-07
2.257797682427996712e-07
2.201312173520871586e-07
2.259265030710306799e-07
2.309759431637293195e-07
2.241032466357081240e-07
2.253700414656755291e-07
2.330620640620742470e-07
2.285718915730152926e-07
2.255050278387159559e-07
2.322514701358463671e-07
2.293749464065101334e-07
2.186463857105203048e-07
2.312981120102310399e-07
2.296682609376463671e-07
2.200010508860225175e-07
2.231292147659577009e-07
2.237039517695118138e-07
2.219418419463778636e-07
2.257583305881321735e-07
2.299090494963967137e-07
2.273572876070189332e-07
2.330478408422829572e-07
2.354420166292079197e-07
2.304622666229822785e-07
2.251889576041351011e-07
2.248392890768552519e-07
2.232221646059753623e-07
2.240892948226560241e-07
2.281070418404271314e-07
2.242607719616539903e-07
2.263140650616553645e-07
2.261584575646345674e-07
2.216670552800240465e-07
2.203539475589360864e-07
2.182295072162982285e-07
2.192851739046660087e-07
2.273170776188750521e-07
2.345489881023569975e-07
2.351746220565590817e-07
2.244486278044111730e-07
2.163896900869456899e-07
2.217348666316639515e-07
2.247971465696405607e-07
2.324505053155543415e-07
2.320026844935136963e-07
2.216501848495381616e-07
2.202578481929638104e-07
2.253773897341992404e-07
2.270377372722629352e-07
2.214009917968166839e-07
2.187533805614918166e-07
2.185966554482900973e-07
2.168799464945939297e-07
2.218298088676644068e-07
2.229940049763103775e-07
2.200993737358465264e-07
2.227459585423755859e-07
2.288675917006878426e-07
2.262909667773297394e-07
2.295366755688075172e-07
2.356888429290202272e-07
2.276228534481261645e-07
2.216419034494370178e-07
2.198177859684400103e-07
2.223944719294249412e-07
2.217154395843926221e-07
2.207182082056295746e-07
2.271321142616574922e-07
2.292418734814324554e-07
2.279473333212164266e-07
2.206415734436006150e-07
2.165350839958824273e-07
2.188707756148920597e-07
2.231492340258969309e-07
2.339452978026973239e-07
2.303968048836762795e-07
2.221077168244195183e-07
2.310979093994988643e-07
2.370234575150251034e-07
2.279633283036218318e-07
2.249173429222722880e-07
2.255359435568355623e-07
2.235017745145335115e-07
2.229107540816850361e-07
2.202651875611787406e-07
2.215410678192448567e-07
2.230473224339315664e-07
2.183168641498890098e-07
2.159739865849922417e-07
2.186349080340396162e-07
2.243936973365441929e-07
2.329948305602541090e-07
2.340103322175362214e-07
2.211253684073450807e-07
2.175517478952019079e-07
2.217785941897948047e-07
2.185269144372855907e-07
2.205488118368381921e-07
2.223943163726138509e-07
2.212293675118922747e-07
2.184161506221410973e-07
2.203703519408542969e-07
2.275598069600597981e-07
2.281895257816468258e-07
2.243982225001765883e-07
2.299516895576011044e-07
2.328484300188025893e-07
2.261486809429389405e-07
2.234910685576497072e-07
2.225870476020154241e-07
2.210662766116385185e-07
2.165924560951665054e-07
2.188960603825667281e-07
2.204402670018889857e-07
2.166415193056997137e-07
2.186085750502043732e-07
2.170633800793857194e-07
2.133470829956405278e-07
2.209419123652079621e-07
2.264335306230314748e-07
2.234455329054080203e-07
2.244765747520739849e-07
2.299537581245859118e-07
2.276179967742618644e-07
2.263602836116755429e-07
2.253142461661248074e-07
2.197878938856311978e-07
2.215327512057441698e-07
2.271159732192765690e-07
2.252155750376736862e-07
2.217887449561085027e-07
2.226509181601637858e-07
2.237641956192311491e-07
2.257246355599851983e-07
2.239233274591743185e-07
2.238603048214996272e-07
2.245139191175878321e-07
2.180868897572094512e-07
2.181393442529402864e-07
2.204106351043589592e-07
2.295127586532926042e-07
2.335356548586785879e-07
2.197624124615347187e-07
2.106336240148732017e-07
2.118487132360415575e-07
2.177756163291902898e-07
2.177832328396002132e-07
2.206547216407939308e-07
2.257785325075661991e-07
2.274606790724903780e-07
2.221047231669803334e-07
2.246275477429420636e-07
2.268558086485766961e-07
2.267087694615862151e-07
2.298676866401478795e-07
2.228488484592919594e-07
2.287644444151995287e-07
2.305821242866822644e-07
2.174700845653248915e-07
2.125533194959394086e-07
2.140007226611264032e-07
2.206639547291649924e-07
2.221851998428956756e-07
2.169374007540884727e-07
2.209318092184019708e-07
2.180706066097112506e-07
2.137534903746441275e-07
2.225499369505821134e-07
2.271202808487272727e-07
2.251200483537838598e-07
2.225860226189523913e-07
2.210214815733982146e-07
2.190533627632986441e-07
2.217457108827307399e-07
2.234011755123987668e-07
2.259051176385080580e-07
2.240928213045261383e-07
2.198316485583774593e-07
2.199089302975983009e-07
2.173592453100480687e-07
2.153772308579520729e-07
2.190524629125623576e-07
2.270645776357085530e-07
2.297495199234575320e-07
2.244558684764884112e-07
2.222270737230280339e-07
2.274221942451535154e-07
2.232003752746168138e-07
2.134405757661466266e-07
2.109896243487460675e-07
2.140617163561214006e-07
2.174386684963315079e-07
2.219600015777453583e-07
2.225947938275093466e-07
2.201486385757650660e-07
2.257827251092462721e-07
2.260562335004182980e-07
2.195682616281191795e-07
2.186960075556789588e-07
2.133532291673809912e-07
2.137661488130247240e-07
2.233358677661451946e-07
2.211971746595226312e-07
2.228587235973416088e-07
2.248672741226135901e-07
2.177788636765855000e-07
2.166049378890802015e-07
2.175472945471778214e-07
2.131889263302052466e-07
2.115792660009574949e-07
2.127636435714561386e-07
2.205602609786125552e-07
2.239831843947267572e-07
2.185364847403182318e-07
2.253879670540232774e-07
2.314801493555004592e-07
2.239194952055909937e-07
2.175393256159421770e-07
2.247231450365596260e-07
2.236545949438743924e-07
2.138464215341434894e-07
2.165769355321659160e-07
2.220394578405849460e-07
2.174626872115522715e-07
2.171744718763352291e-07
2.188576463498926872e-07
2.189951531676705779e-07
2.284476289125318171e-07
2.285386921762716065e-07
2.159918489845791573e-07
2.130242705850552278e-07
2.132119989018025043e-07
2.215796358909332379e-07
2.227643982483029008e-07
2.120078469380936466e-07
2.175971244810791248e-07
2.156640708181148525e-07
2.103732180216771850e-07
2.189510032426044741e-07
2.200916924967333440e-07
2.105506847107789452e-07
2.085388196000756382e-07
2.147785551360102451e-07
2.199523828024186557e-07
2.194780863023037255e-07
2.162399113954597554e-07
2.144357735537234361e-07
2.167126623743874058e-07
2.161412821032445483e-07
2.150381993752656159e-07
2.143334372578991270e-07
2.186831720598757685e-07
2.261804186043013479e-07
2.195886851923888869e-07
2.147116351522854033e-07
2.237828668082824636e-07
2.288729458624057215e-07
2.273062215419636998e-07
2.221404467261904418e-07
2.163238419521114914e-07
2.230305140891320505e-07
2.284969211385131695e-07
2.269055767251709566e-07
2.239152291530284006e-07
2.204394065847486623e-07
2.133929581247471118e-07
2.113918663353877329e-07
2.198238797974456878e-07
2.269606706794782206e-07
2.256450107334430925e-07
2.239870583524588841e-07
2.219547404076474316e-07
2.287111841837650897e-07
2.260338380674783691e-07
2.150834375867224292e-07
2.215637653253620103e-07
2.256855018753557337e-07
2.159640147765637883e-07
2.170721106691341396e-07
2.279149858345029592e-07
2.283263302974429335e-07
2.237313188118021162e-07
2.159181247266172758e-07
2.184893866256748783e-07
2.215891709390825003e-07
2.173337958090544549e-07
2.154142879941581841e-07
2.192759417934025883e-07
2.210188552594637202e-07
2.164209495431243316e-07
2.166508293535501896e-07
2.156489701413825818e-07
2.098096776118445784e-07
2.123286818652107533e-07
2.178265864832693700e-07
2.203591558754064875e-07
2.170843109820106647e-07
2.181351478879536297e-07
2.209513888039945239e-07
2.175884897935330787e-07
2.142956815377515021e-07
2.170214362086444262e-07
2.236249556555195005e-07
2.180838150137081428e-07
2.160314887275753157e-07
2.188167003278836649e-07
2.185129636799575156e-07
2.214572875036678707e-07
2.219680148235875689e-07
2.176808702576870172e-07
2.161867807057608730e-07
2.248489717964743493e-07
2.220313932172191982e-07
2.130984733072114801e-07
2.150325017921263727e-07
2.183781658775555824e-07
2.227906179635422100e-07
2.189748960475764447e-07
2.164590550639204750e-07
2.203679030539444022e-07
2.220396283716929024e-07
2.202174054764815026e-07
2.215055105708727781e-07
2.170222085345328298e-07
2.110214067863758967e-07
2.133569032082020102e-07
2.096106274223911708e-07
2.124155584237146784e-07
2.236853135314291640e-07
2.224348272575920638e-07
2.216569572676590633e-07
2.214238030041417907e-07
2.100884679015326567e-07
2.113712181445790915e-07
2.162258034792655552e-07
2.184615366023395270e-07
2.168450188071710668e-07
2.187652500975125446e-07
2.258440718313112084e-07
2.226222093057475375e-07
2.186020935716698227e-07
2.150669916208562739e-07
2.176636497295955945e-07
2.213486629416387690e-07
2.214799310044840434e-07
2.202596651416724716e-07
2.193346228102046200e-07
2.135627417330878035e-07
2.165195535426796650e-07
2.231283880855120946e-07
2.201234719140401419e-07
2.178046562224426376e-07
2.168659603088590151e-07
2.185942574170370796e-07
2.200041588696970144e-07
2.175414757068360291e-07
2.184284605497986602e-07
2.239503017313070149e-07
2.107265567726649193e-07
2.025736060013303428e-07
2.125217554024544833e-07
2.134050027668183496e-07
2.110454338843981155e-07
2.094844415255742127e-07
2.103167936343549452e-07
2.159677226277984959e-07
2.198672130710051816e-07
2.180650364153335653e-07
2.150131706556208147e-07
2.167412671824700452e-07
2.162599023963511418e-07
2.167239680547029150e-07
2.178094981061585284e-07
2.169017139742507944e-07
2.205198460455436009e-07
2.218150436334203189e-07
2.156223731139536981e-07
2.204284017774769498e-07
2.266622913594352996e-07
2.243513542253987317e-07
2.184076208075400136e-07
2.138592833278187213e-07
2.153677842322704736e-07
2.177934732981383312e-07
2.164081461863787886e-07
2.200930058204629820e-07
2.260245867069542592e-07
2.237912911078726026e-07
2.247320500210923906e-07
2.187352110662815232e-07
2.099172245904334263e-07
2.183342030518538449e-07
2.214958706390461430e-07
2.187665652569442679e-07
2.210970648269968643e-07
2.188077579066519981e-07
2.167042498989090924e-07
2.148634481330433792e-07
2.144657694470595612e-07
2.171859154847885667e-07
2.201578289011215231e-07
2.157622366023732037e-07
2.103996844260378226e-07
2.165664120535972215e-07
2.161980267867334424e-07
2.096752041594446370e-07
2.089783512304139088e-07
2.144631335231135842e-07
2.213735555749894248e-07
2.185849078207835302e-07
2.227573462336259262e-07
2.231071895481647681e-07
2.100893618789128143e-07
2.087081405622603878e-07
2.167530998521728198e-07
2.200701254015404831e-07
2.198357443533119826e-07
2.174637028673604396e-07
2.137409751231300263e-07
2.114265266488774035e-07
2.143954660054365268e-07
2.230333519645874740e-07
2.197131935376948891e-07
2.176588696981681558e-07
2.133242689784622630e-07
2.169630961426792451e-07
2.287560601015432028e-07
2.211722433629806947e-07
2.203434675877038874e-07
2.245020096842727743e-07
2.219782475661799303e-07
2.228209406524480400e-07
2.247464688586237162e-07
2.222081538330021371e-07
2.229276121706456049e-07
2.257126770626291633e-07
2.199085547318834081e-07
2.173951431877273411e-07
2.192760907161631473e-07
2.170782691793147604e-07
2.190840112162531149e-07
2.248618373278111041e-07
2.293960936837432242e-07
2.249569803457153336e-07
2.208591552632858308e-07
2.163790372090325212e-07
2.141731810304948169e-07
2.226383111918826895e-07
2.201687827552334431e-07
2.117249114071063681e-07
2.147256605030698054e-07
2.186069663206645740e-07
2.142337666533795460e-07
2.122716262414911610e-07
2.224614078772432938e-07
2.188754150898455021e-07
2.128075317878923937e-07
2.164263847103901995e-07
2.110439281367521431e-07
2.048422398067037984e-07
2.153055668346142230e-07
2.217876857967886429e-07
2.163842047724881578e-07
2.144455475864279726e-07
2.136124200898571813e-07
2.167722394633513451e-07
2.199999095351733878e-07
2.145900683869328556e-07
2.158925244727806577e-07
2.235000711361069208e-07
2.181600484537641837e-07
2.187399049782626048e-07
2.176245101960672832e-07
2.168420729451362240e-07
2.167491784239711067e-07
2.090853558566523959e-07
2.158521815544739224e-07
2.218607541411691694e-07
2.129040035382365210e-07
2.136122700980762449e-07
2.170089862221102335e-07
2.166381255465310826e-07
2.194992816483960838e-07
2.212127983230064510e-07
2.240611475857587932e-07
2.195185026058730473e-07
2.186544637970345039e-07
2.224486053123640776e-07
2.183614424278329743e-07
2.155337114061099069e-07
2.160279192564977804e-07
2.204930022342289573e-07
2.235522343987935844e-07
2.164452822738477842e-07
2.165785734865686098e-07
2.231024348430902149e-07
2.187131427099839627e-07
2.154570656873033047e-07
2.179095766941747025e-07
2.175486212953323437e-07
2.167053204590835757e-07
2.163777374735902880e-07
2.129565455295878516e-07
2.127969203174444407e-07
2.238099044674702436e-07
2.240624628414320940e-07
2.191816468612445155e-07
2.216811078238650635e-07
2.199509721841038416e-07
2.141319710937257328e-07
2.164275709309709603e-07
2.196567600557000618e-07
2.184977259667951579e-07
2.240362143124606246e-07
2.262335460744221745e-07
2.215275275655951083e-07
2.114457050481341708e-07
2.049473502324916855e-07
2.061330771618552361e-07
2.133461212479164311e-07
2.178910372028446748e-07
2.140331199323597672e-07
2.164311041001466320e-07
2.202012025239765854e-07
2.155008735431539559e-07
2.145295184206369598e-07
2.143383239179287880e-07
2.146785706863919988e-07
2.192075775818251190e-07
2.153104811430498737e-07
2.130689611612041650e-07
2.168840385944951337e-07
2.178808312692574138e-07
2.240352232265054467e-07
2.206617655222817482e-07
2.143092704051659451e-07
2.171802121622781633e-07
2.154546946236380074e-07
2.129367338978997180e-07
2.170977382876185129e-07
2.186839168793709589e-07
2.143304089454216857e-07
2.152427500372572837e-07
2.167904625973765301e-07
2.180487020330286471e-07
2.112653345440615441e-07
2.096970666155623507e-07
2.159089803524280009e-07
2.114433580395611481e-07
2.095163665350990213e-07
2.214681014196230378e-07
2.301496725848681578e-07
2.196295057567053468e-07
2.146943381048145156e-07
2.146469525920850969e-07
2.123374401627825126e-07
2.182436387785662574e-07
2.240319923272867824e-07
2.177757463293579445e-07
2.135594131717255566e-07
2.137328579712316773e-07
2.137468232343769096e-07
2.183771076293061341e-07
2.213398981522669002e-07
2.173952280099610301e-07
2.164501340900858109e-07
2.178703975721248992e-07
2.193314728485568508e-07
2.238702914509309355e-07
2.246196760814763622e-07
2.204158919942308174e-07
2.150385203689829605e-07
2.141910364702204809e-07
2.145188567938177289e-07
2.120491115254228759e-07
2.158695139880756793e-07
2.123368886976391207e-07
2.127607193096406709e-07
2.218739904634733824e-07
2.162310484006824121e-07
2.153889749895353968e-07
2.152895376876925822e-07
2.139448166024091127e-07
2.138581479591372670e-07
2.117361119442794929e-07
2.188748949756865768e-07
2.256958158136127350e-07
2.196015987094218646e-07
2.139955187266296005e-07
2.144493209239850298e-07
2.103579266072931421e-07
2.154034519206661646e-07
2.173974038647100522e-07
2.092175679809272887e-07
2.128234639707300502e-07
2.149050541684835502e-07
2.183434275406952222e-07
2.165092014599044908e-07
2.151159039564765896e-07
2.213149025548171770e-07
2.167309548241304755e-07
2.121494958934483659e-07
2.107815056467382612e-07
2.144928783733188870e-07
2.148708884681916742e-07
2.144054665064988781e-07
2.169304233321782343e-07
2.156461981852056873e-07
2.159823698138032589e-07
2.141515203318635945e-07
2.196311279381191122e-07
2.202545063839307236e-07
2.162385198108471278e-07
2.189848050281033679e-07
2.202031594511342981e-07
2.211535825451720724e-07
2.224979901179694566e-07
2.217546613886818241e-07
2.096715895497741106e-07
2.072343907774735428e-07
2.174834620601626833e-07
2.115089961199738297e-07
2.046660329887894412e-07
2.122177317446522388e-07
2.152458061827781741e-07
2.104196484999675974e-07
2.103153024532501338e-07
2.136336046060371037e-07
2.084575941382307039e-07
2.139718805316603133e-07
2.232785616790712300e-07
2.247085404035505335e-07
2.233421358386800931e-07
2.171264472013406465e-07
2.136512821204261705e-07
2.149477866640390144e-07
2.098942440497109327e-07
2.057610635317573868e-07
2.121790754342585630e-07
2.114705471080474162e-07
2.084126594598970767e-07
2.135751169737523871e-07
2.201384303353811937e-07
2.169462783852727691e-07
2.161245280314186157e-07
2.182726584815985968e-07
2.255280855142361079e-07
2.241707640107055901e-07
2.131841735789148625e-07
2.072881634222455854e-07
2.092162257838840282e-07
2.188502723080743912e-07
2.144943389849560599e-07
2.134235450021022131e-07
2.194470013445817081e-07
2.171342595219503086e-07
2.161519226711576702e-07
2.168248739007925404e-07
2.159826144716956135e-07
2.137517336859284501e-07
2.153629767688247672e-07
2.186345041497379809e-07
2.158868263276732235e-07
2.170993109086696722e-07
2.182494596111791990e-07
2.111157175709678120e-07
2.090203678680527410e-07
2.121982467479653478e-07
2.153504644211994895e-07
2.177585250936687236e-07
2.228700646740185835e-07
2.149143985640757438e-07
2.095212626128704091e-07
2.108101910965129964e-07
2.148790665503696655e-07
2.214306706492926161e-07
2.127024649822294477e-07
2.064764737245800649e-07
2.120097129720558752e-07
2.180924764710701188e-07
2.144731977664730109e-07
2.124732650171752155e-07
2.084916763106347231e-07
2.092949405729315666e-07
2.171177820674606709e-07
2.126549492558275025e-07
2.129216383891434427e-07
2.181010332794563551e-07
2.181520479898247212e-07
2.117119621027843822e-07
2.142518932792314395e-07
2.252373865628351734e-07
2.225858556438243786e-07
2.191118878536677801e-07
2.149331638757007165e-07
2.156935125875678054e-07
2.177644813154103350e-07
2.144124918235199302e-07
2.091529445521187618e-07
2.097095538393675998e-07
2.123259791394762251e-07
2.064900709901094188e-07
2.073353559148085407e-07
2.139781257872557829e-07
2.177972840586718010e-07
2.158573330384227004e-07
2.109439203547883134e-07
2.095649277329045856e-07
2.118576269266039206e-07
2.091562137813159245e-07
2.044429306898073903e-07
2.178567335849232612e-07
2.246668370813792466e-07
2.134211796462542459e-07
2.049798603678801152e-07
2.074232609886458784e-07
2.094937731099690767e-07
2.119103807647228896e-07
2.170875759280763036e-07
2.166368247687382307e-07
2.120509494051056808e-07
2.113403965380617373e-07
2.128499280784396783e-07
2.159989520948704549e-07
2.167854954701247669e-07
2.120097740063603750e-07
2.130967866794861347e-07
2.137522610724225224e-07
2.097312217485786498e-07
2.057981587582989586e-07
2.096991278384804437e-07
2.118215289545427737e-07
2.109864728794797609e-07
2.141781379880621011e-07
2.156628721262232641e-07
2.131259000902240768e-07
2.135370142668870712e-07
2.175558711358073613e-07
2.223040725988467083e-07
2.219042289408616253e-07
2.164590408305321423e-07
2.077383881968356157e-07
2.076659594077059535e-07
2.093954378823196255e-07
2.112128897912607456e-07
2.108178036353644982e-07
2.089081159780662713e-07
2.189931676402281637e-07
2.186566560270164798e-07
2.052767634187033210e-07
2.069949940736034174e-07
2.169725827246140406e-07
2.109937273357906268e-07
2.056257353684699292e-07
2.066241610796423386e-07
2.104568304537879573e-07
2.109400972832459277e-07
2.085196411949918931e-07
2.109225095331175949e-07
2.141360392793282934e-07
2.157874426191256969e-07
2.137348170048735619e-07
2.146081694172542955e-07
2.103123681899594161e-07
2.062830220221264018e-07
2.153852789687330482e-07
2.140759662984533293e-07
2.080015662717419860e-07
2.093075239186824062e-07
2.085248492703837472e-07
2.150245959594539076e-07
2.132944974433943586e-07
2.015381611448177420e-07
2.117660484903335896e-07
2.223444263413948881e-07
2.156364196911146666e-07
2.115020294860600460e-07
2.116879933092242109e-07
2.145790781030520371e-07
2.157195957638610239e-07
2.122663490584838912e-07
2.122351703621547886e-07
2.101175330623493037e-07
2.108011286510407702e-07
2.140535710621182442e-07
2.126100628760593197e-07
2.082213165296644492e-07
2.027093622937306528e-07
2.056149417227338827e-07
2.064907029632699255e-07
2.087052538681240739e-07
2.144796239146171315e-07
2.098745668058758866e-07
2.019395917323311526e-07
2.040336335367312725e-07
2.099006616830880618e-07
2.165213612704370494e-07
2.135501843360084499e-07
2.083750135160284913e-07
2.087194906310618681e-07
2.102814618618056321e-07
2.148219700497416788e-07
2.134948702025384141e-07
2.073058211044516059e-07
2.029199529999577358e-07
2.052730513647825085e-07
2.133153872128775402e-07
2.098208490968826936e-07
2.066961448543321806e-07
2.133021561029329491e-07
2.081725431171869063e-07
2.088053085088757440e-07
2.226295140567297269e-07
2.206216023611333316e-07
2.094207832977783369e-07
2.078681190031432603e-07
2.022041865376145529e-07
2.008593660361412975e-07
2.023955807195374353e-07
2.029149774563888265e-07
2.016891429363513664e-07
2.043422246418528837e-07
2.134378776482633377e-07
2.080807126962770271e-07
2.037898437053721793e-07
2.053268693096945924e-07
2.118639312165959976e-07
2.184158723827475345e-07
2.122740981555436217e-07
2.102846834909350236e-07
2.071794928639256594e-07
2.014591893646231479e-07
2.034909562028294290e-07
2.042287929783105952e-07
2.013124890091547817e-07
2.044744736177129153e-07
2.005804836575916912e-07
2.035888955045170701e-07
2.160997280077379657e-07
2.125048808170311436e-07
2.103542076273100484e-07
2.127877877264131602e-07
2.123811787119217010e-07
2.167084399080176932e-07
2.146949722578277587e-07
2.059750811568854762e-07
2.025718393354542373e-07
2.060731799066531439e-07
2.101904822728278362e-07
2.098613460755681107e-07
2.076568653209325032e-07
2.061951111115581104e-07
2.098174359359188593e-07
2.051363522499071691e-07
2.021558707538861952e-07
2.041990389080210861e-07
2.026841680966667526e-07
2.036450102230648872e-07
2.116086646861883765e-07
2.148651739572757983e-07
2.031045096368111325e-07
1.977850932565953307e-07
2.045599241137079947e-07
2.055448453527384258e-07
2.040136037788556413e-07
2.025855650562442271e-07
2.001216700580725963e-07
2.019361756100669193e-07
2.110624940374684027e-07
2.145194353632193015e-07
2.074237937331445850e-07
2.046334816656396252e-07
2.079211720050580189e-07
2.097262423214788738e-07
2.050695936915318084e-07
2.022234056489671936e-07
2.047980588880666946e-07
2.130230653099986387e-07
2.166588305729238477e-07
2.099655935459957122e-07
2.060099148713673655e-07
2.043235030654412038e-07
2.069021848886581724e-07
2.135751844741543374e-07
2.035864150538994632e-07
2.016283119124599167e-07
2.078352583552275830e-07
2.020034235785990856e-07
2.021687405739015868e-07
2.070742974098942091e-07
2.111641364963679389e-07
2.092016190493279601e-07
2.031051120345210665e-07
1.944587436624701080e-07
1.958889125988112256e-07
1.998130219859013924e-07
2.028694410143301033e-07
2.126526155234502394e-07
2.064812654253470074e-07
2.042032387320005347e-07
2.016954419100444880e-07
1.926018100830046681e-07
1.952950288838405771e-07
1.990993014504865932e-07
1.995737982752522428e-07
1.981978256246423950e-07
2.061625228290284722e-07
2.059412880925060201e-07
1.978066456777283475e-07
2.085227925743243706e-07
2.107231395233510607e-07
2.057098456782627713e-07
2.019739278189286645e-07
1.992240654690280124e-07
2.050588350030725793e-07
2.038954861205404942e-07
2.067330604970281685e-07
2.085397357579502323e-07
2.008617476857004588e-07
1.960362577465031349e-07
1.985860299821038931e-07
1.994054400648431109e-07
2.082502532714449890e-07
2.145382832284916698e-07
2.025164086943666763e-07
1.969513671778872776e-07
1.956218115464175717e-07
1.950635013681029383e-07
2.001106730266741157e-07
1.962953855211927848e-07
1.951059748109641521e-07
1.979023195570220084e-07
1.995300908529842499e-07
2.032459739386054942e-07
2.056810202879692788e-07
2.052410662220324611e-07
2.019871320354003356e-07
2.003656960385215146e-07
1.967496970692332943e-07
2.043806863166528727e-07
2.078675318569589409e-07
2.044505210629712533e-07
2.052637708138179436e-07
2.050961054777988541e-07
2.019193795450005013e-07
1.972023267533449483e-07
2.023963941583149390e-07
2.017498284272307675e-07
1.971810664431938415e-07
2.004642752288720934e-07
2.034393479495047044e-07
2.081342900055917104e-07
2.073364929773066237e-07
2.035932409042829901e-07
1.991566494833809624e-07
2.018777027905283394e-07
2.050279310722105803e-07
1.973195932097353653e-07
1.998445734987125250e-07
2.085232774375831691e-07
2.085066933477782818e-07
2.028632386340500310e-07
1.960043522772774983e-07
1.997913610154125368e-07
2.046545296120276933e-07
2.037238243531439459e-07
2.057015834273989226e-07
2.000110151335282110e-07
1.948650404354054324e-07
2.059786772373771857e-07
2.069405452374141142e-07
1.977317597849666735e-07
2.017143411267550081e-07
2.089352671669373563e-07
2.082242570603604196e-07
2.051887159879979144e-07
2.059129325057984093e-07
2.017604811973681257e-07
1.980593580721922361e-07
1.974987644378579637e-07
1.989717789644830174e-07
1.981375625106819838e-07
1.980050042183366320e-07
2.043077045306809550e-07
2.078233967910254361e-07
2.059716547047633630e-07
2.036744111141015682e-07
1.986935828351851117e-07
1.961781170340011986e-07
2.015929533790241214e-07
2.059478975674748408e-07
1.998424006061586333e-07
1.951367694349622890e-07
1.957976999270784978e-07
1.976654621191343355e-07
2.061484283030838385e-07
2.046729704223051035e-07
2.048936469992286953e-07
1.994839365805852019e-07
1.943152657306612463e-07
2.030312178563074350e-07
1.971455090387384195e-07
1.949160146660993984e-07
1.943889723957369020e-07
1.943393069170456224e-07
1.935670134846767751e-07
1.987001503161695140e-07
2.070014439104719637e-07
2.002599024970756038e-07
1.951338649212484539e-07
1.928176592515960297e-07
1.976104806287233885e-07
1.988954107984268486e-07
1.984117575305172841e-07
2.018901948377287194e-07
2.021131241483884242e-07
2.014773423238674096e-07
1.942056894358684595e-07
1.994119847447820753e-07
2.011156197209779342e-07
1.914374533531571502e-07
1.929187562483832236e-07
2.004216358754898057e-07
2.030128367526782482e-07
2.008880933710288712e-07
2.029711679394017265e-07
2.060174259070120824e-07
2.030074502041584227e-07
1.930702753972579619e-07
1.904807869832461830e-07
1.895059169352408567e-07
1.845566091233625805e-07
1.832822670958802671e-07
1.894107202087380263e-07
1.984668032724775551e-07
1.951298754415196005e-07
1.939205111801973188e-07
1.991615343897442085e-07
1.954264409056395014e-07
1.958908976174098729e-07
2.016188064539747574e-07
1.978928077656290563e-07
1.917794096261830965e-07
1.916314549684128311e-07
1.982315637798507681e-07
2.014260315924249546e-07
1.962358320784754159e-07
1.939921747923415950e-07
2.030099323667560357e-07
2.079747301092907631e-07
1.971078811027857134e-07
1.903827602319782842e-07
1.913587008742017508e-07
2.006294546267947677e-07
1.983427748610684077e-07
1.917452638111297371e-07
1.909675180606555711e-07
1.902908959945180157e-07
1.937067184023897893e-07
1.965004190780179322e-07
1.949690061770620987e-07
1.957822417697202266e-07
1.995182604133684271e-07
1.997638207696608783e-07
2.020829784782164287e-07
2.069184964493575956e-07
2.011258183110935215e-07
1.943705492541523077e-07
1.978064157700687952e-07
1.958540951854604597e-07
1.883962679471705363e-07
1.912948840008805928e-07
1.934785013403277248e-07
1.909304328626910214e-07
1.933954778809760213e-07
1.964128061609299710e-07
1.975637506572135796e-07
1.914061037023722565e-07
1.948014731033008762e-07
2.017456423580685775e-07
1.961967984410050586e-07
1.860469146450442071e-07
1.922192154214487814e-07
1.952466497009625376e-07
1.884036343662012679e-07
1.949430360980422626e-07
1.983295539281635062e-07
1.956439434750724374e-07
1.926217978684432608e-07
1.939383645154639609e-07
1.893428371579031354e-07
1.854476888414419082e-07
1.930714001440090649e-07
2.007041384580613552e-07
1.973845577652420145e-07
1.909506658475969416e-07
1.967323597096855718e-07
1.990827119398712727e-07
1.974302008282020277e-07
1.916422298706838012e-07
1.880278427330632122e-07
1.857397987549734917e-07
1.885432022776444972e-07
1.913173712691353629e-07
1.923471190140618090e-07
1.941405942590650542e-07
1.909397569102930763e-07
1.981612553899474680e-07
2.008057783650219072e-07
1.972241802091696090e-07
2.007028433093735233e-07
2.005876948168249972e-07
1.975868334371377005e-07
1.954239530355595863e-07
1.883042973591850710e-07
1.858526423915918697e-07
1.820724848354081872e-07
1.827366360892468127e-07
1.898285477518210672e-07
1.919257368710197187e-07
1.911869647218102219e-07
1.901275329474992240e-07
1.922366725516106498e-07
1.928112157698233307e-07
1.948703783022692579e-07
1.962194231500137610e-07
1.967490511898337255e-07
1.920014397870940678e-07
1.889277945467537620e-07
1.920044803094487411e-07
1.928164386868735735e-07
1.925294928689403172e-07
1.902118600698336623e-07
1.895648078499082321e-07
1.905070762725026331e-07
1.876724482930765481e-07
1.848963297345338883e-07
1.817861173466825236e-07
1.862838338592323446e-07
1.919703604089351456e-07
1.953724583439723022e-07
1.972096298594653606e-07
1.947237597587348345e-07
1.892636606954993658e-07
1.931179957102663267e-07
1.972871300217159198e-07
1.923867240218156699e-07
1.911648631137960020e-07
1.873353547128304136e-07
1.900950192724328201e-07
1.915270680322966253e-07
1.892715474276058960e-07
1.908987184257039135e-07
1.908943703535312572e-07
1.926065243120091580e-07
1.939642161941365816e-07
1.911227963412292722e-07
1.903560216333090753e-07
1.903467407036679757e-07
1.923639645984309904e-07
1.944006975699848095e-07
1.997346883975390729e-07
1.967370214357717104e-07
1.904989310893762483e-07
1.887915674955274346e-07
1.822116719884508831e-07
1.811398324051119751e-07
1.845157942643548302e-07
1.855759810266111323e-07
1.875884765691889929e-07
1.876155162807829469e-07
1.868569453921581783e-07
1.832354625324610781e-07
1.815546053902974660e-07
1.955484024265558669e-07
1.950803427415442253e-07
1.854169152355925607e-07
1.912118022944757438e-07
1.919688118225978923e-07
1.917069719045885826e-07
1.914703837876960324e-07
1.944067044781672643e-07
1.943773320774585498e-07
1.894230275868064597e-07
1.933053020487188269e-07
1.941930103207209593e-07
1.885543039470528967e-07
1.856806137134280376e-07
1.931551671437025095e-07
1.957114658673623905e-07
1.834464230616217391e-07
1.847328038016924290e-07
1.933281104930144130e-07
1.910514576481099840e-07
1.884766674775181962e-07
1.860791395328876536e-07
1.890872932234321327e-07
1.892916060227209428e-07
1.915375433074011085e-07
1.992335695579417612e-07
1.949426766490338507e-07
1.875160536118646025e-07
1.860866967424893877e-07
1.828168983378336009e-07
1.808558583841111272e-07
1.802888984774380694e-07
1.819192196078442925e-07
1.863288030518917270e-07
1.853436395121674540e-07
1.858713551358145081e-07
1.877988666736074677e-07
1.873046813485396611e-07
1.853292120514546901e-07
1.861034636167325977e-07
1.884622966135978126e-07
1.893397411139760257e-07
1.891034080467891673e-07
1.880096095762182087e-07
1.857124539994690375e-07
1.863115567320845793e-07
1.891884354839044463e-07
1.843022150494781497e-07
1.809073286136896295e-07
1.892928106521237826e-07
1.916789763393869620e-07
1.875022190172146285e-07
1.877380163106682743e-07
1.877405192128488602e-07
1.868205795454533355e-07
1.834319218157445848e-07
1.850937114819335965e-07
1.889882386470079839e-07
1.917218245299640550e-07
1.915252734257609790e-07
1.858706073865629021e-07
1.867152803247052873e-07
1.854483885876099549e-07
1.849143618676991714e-07
1.822402303611927521e-07
1.759741239202153573e-07
1.772138335461299894e-07
1.838029967878977459e-07
1.855894609058064023e-07
1.847827991747869756e-07
1.880880339843087154e-07
1.913498547889768087e-07
1.915917488385615574e-07
1.828952936628264704e-07
1.814216029509118838e-07
1.807738239777662832e-07
1.808036168345960872e-07
1.862638335224516515e-07
1.818436796847057505e-07
1.775969647695355476e-07
1.813557430402929804e-07
1.855540816594844451e-07
1.795734740427947927e-07
1.790124453140623614e-07
1.873029292795378135e-07
1.869357595517187746e-07
1.844944769573162304e-07
1.857179204954537345e-07
1.818039857469664103e-07
1.774401139533840672e-07
1.787936218267391837e-07
1.765510957116596430e-07
1.796112501007520409e-07
1.802448337656344178e-07
1.782312072870390438e-07
1.794429654826155303e-07
1.843538463818367432e-07
1.837347013746085773e-07
1.827358559235386896e-07
1.891668374869482896e-07
1.808597400762028983e-07
1.742654757085080491e-07
1.867626669562108311e-07
1.885019011163457334e-07
1.828598390471681241e-07
1.839035635321031658e-07
1.817595762465184621e-07
1.770110821967203073e-07
1.779942147148947298e-07
1.843706137179593166e-07
1.805463410580006079e-07
1.747802948732936041e-07
1.817900045739855007e-07
1.815724193143785456e-07
1.788506534717940725e-07
1.818527262017058542e-07
1.835268761579701091e-07
1.829329170712647772e-07
1.827123751010607043e-07
1.840804253291619509e-07
1.823750437529566910e-07
1.781646291839704592e-07
1.764300237816525417e-07
1.779307835511283007e-07
1.804695551281402306e-07
1.821968396355039108e-07
1.836782157705570931e-07
1.815478284652643356e-07
1.811703562045128970e-07
1.818799949658502453e-07
1.790174464985736487e-07
1.838717504341174219e-07
1.899908512239664028e-07
1.816043709815706925e-07
1.758858685033773754e-07
1.801815851515243162e-07
1.749224087393786403e-07
1.739389655922101910e-07
1.818054982880091608e-07
1.879045505418644692e-07
1.895053914214416837e-07
1.857136113425628974e-07
1.831032415769659377e-07
1.813884080005872126e-07
1.750233490945477635e-07
1.748664628742229768e-07
1.771199670913435035e-07
1.787222075220789615e-07
1.801384669260903615e-07
1.779055071666783394e-07
1.758129514222609806e-07
1.758084287152446783e-07
1.767405518175917695e-07
1.787604030751132936e-07
1.830457476574355462e-07
1.865865537281256895e-07
1.807199972378979733e-07
1.807024389207735707e-07
1.818443930425848658e-07
1.793688251453808408e-07
1.830191906920399802e-07
1.820307357011859593e-07
1.822723510198266940e-07
1.785951246023957157e-07
1.749183355747388300e-07
1.801310664917797469e-07
1.763248092905460198e-07
1.743543459724915580e-07
1.797327644292846651e-07
1.834019129069919365e-07
1.844286098054033171e-07
1.764505368014135334e-07
1.790317794444985422e-07
1.784823547152605710e-07
1.699491633122915096e-07
1.696874979464948702e-07
1.765237335480805141e-07
1.767899052557481878e-07
1.737332477950167142e-07
1.756449718926905472e-07
1.711253360671256339e-07
1.697587889538312587e-07
1.706923847933712601e-07
1.709668082879259705e-07
1.726268561916252778e-07
1.742080150567598056e-07
1.769129679604602708e-07
1.773177432872761681e-07
1.725561720571778361e-07
1.731683888651995380e-07
1.755261488904873128e-07
1.734883731343251859e-07
1.741471592360179473e-07
1.753889240855526557e-07
1.774926265402903215e-07
1.758929247775183175e-07
1.710195882776701253e-07
1.720521801469732946e-07
1.717106459410631641e-07
1.712079271375947651e-07
1.671060488224674860e-07
1.667239494351586551e-07
1.717952346890662914e-07
1.719597395049409225e-07
1.725427819711756163e-07
1.752686692599021036e-07
1.792184661976868293e-07
1.767496946171641596e-07
1.749182989189125080e-07
1.724691568725543585e-07
1.702122355789123386e-07
1.768570196185189126e-07
1.799892494512220887e-07
1.716773260892144076e-07
1.681644634782455305e-07
1.725657900527134716e-07
1.747340022912066339e-07
1.720775969178313269e-07
1.759924086876656334e-07
1.730727841729221878e-07
1.661155675830551500e-07
1.739581701762488253e-07
1.772199521803259089e-07
1.723804307712820071e-07
1.725199648350782294e-07
1.776843455501198666e-07
1.801501209088883161e-07
1.770540160847040857e-07
1.769638456232838101e-07
1.733900320276149712e-07
1.643109676817757149e-07
1.672308583593744386e-07
1.742521448909806268e-07
1.780567328289221898e-07
1.739425155781508867e-07
1.642875514057399860e-07
1.663973145205529703e-07
1.712956467648856145e-07
1.726185969865627613e-07
1.744628711292748836e-07
1.708389949201452745e-07
1.688544244830813002e-07
1.671673270939800515e-07
1.638712609162412985e-07
1.667328038345449965e-07
1.726417100918361048e-07
1.707070458968667798e-07
1.668440236690958219e-07
1.717544404486490515e-07
1.733532579456265862e-07
1.717266368889425918e-07
1.712307610051317621e-07
1.685693214123529287e-07
1.688433265880760923e-07
1.697376206135669556e-07
1.717345413530045524e-07
1.697288683680573040e-07
1.693684633948889540e-07
1.715722913714838943e-07
1.700273141260911429e-07
1.667451733405193886e-07
1.665669603598629261e-07
1.686433059886423817e-07
1.654097779700680118e-07
1.688624512370783695e-07
1.732396963952779739e-07
1.730015349132702421e-07
1.711331193454771670e-07
1.688047660705478720e-07
1.738850355414194294e-07
1.694339627734525201e-07
1.714875368681081240e-07
1.729213362898900828e-07
1.607399816214928815e-07
1.656934961531926048e-07
1.736139157920024258e-07
1.717622571524273961e-07
1.736696907045571680e-07
1.732901964050334552e-07
1.655265052113363365e-07
1.618774825555738491e-07
1.629361035917063536e-07
1.668164783128896460e-07
1.730150902986346740e-07
1.721075720611245222e-07
1.707713067796172899e-07
1.699754121761193759e-07
1.694534781106637583e-07
1.722056872797437247e-07
1.707956738336587416e-07
1.703718619969423840e-07
1.629809472981582329e-07
1.624167638088564097e-07
1.671707538520455154e-07
1.694140965273811773e-07
1.670549505566430934e-07
1.614311061345643380e-07
1.648103810333896786e-07
1.639909421716911206e-07
1.649051129135143556e-07
1.691190224731561720e-07
1.654163526548747452e-07
1.662772909857939314e-07
1.721197310366128261e-07
1.711801602554114293e-07
1.686433590734644004e-07
1.639841877141257069e-07
1.607301638789728851e-07
1.617547417657260115e-07
1.637002250658406244e-07
1.705252425999850987e-07
1.716395923876041256e-07
1.638172633010776409e-07
1.624937840978945190e-07
1.687123167635753902e-07
1.680725710101274480e-07
1.658145192851808080e-07
1.675858828515979764e-07
1.650986110577493100e-07
1.675680303893715283e-07
1.682452568106350260e-07
1.685640197368984835e-07
1.630995122742044451e-07
1.633283852636410550e-07
1.695291100880579266e-07
1.672424507001038866e-07
1.703283528273148620e-07
1.692574815028288165e-07
1.676242418199035077e-07
1.651155111264242539e-07
1.655596410214827966e-07
1.636290781861217067e-07
1.628788592254700627e-07
1.711307331702284859e-07
1.692390173986479103e-07
1.647361500986076202e-07
1.562663284990237201e-07
1.581061836666222635e-07
1.678161039554262730e-07
1.706552561256442524e-07
1.709041655516604843e-07
1.709646218433394842e-07
1.709502470107612904e-07
1.609135674839477995e-07
1.580650378134380934e-07
1.643359071511765380e-07
1.655234145293163801e-07
1.678709532405748765e-07
1.674681231486164807e-07
1.669041866045692995e-07
1.657800413130034590e-07
1.649043981735171013e-07
1.654244250127891844e-07
1.617548059015482944e-07
1.613268049501898371e-07
1.628362337457923281e-07
1.684745732180397713e-07
1.665512340381489300e-07
1.615109699548645456e-07
1.623678707381741721e-07
1.569819597259648134e-07
1.598578378470246809e-07
1.722746546990762906e-07
1.689620592283603507e-07
1.624265724300794289e-07
1.664772570432917166e-07
1.634058909616774792e-07
1.590083686501801362e-07
1.582133043051270289e-07
1.597681266954889712e-07
1.632303092525113435e-07
1.626286032203479541e-07
1.668512214039389719e-07
1.652133721415150762e-07
1.607826725046988302e-07
1.578172073958912876e-07
1.588851583669861304e-07
1.614277503819836170e-07
1.662080263252307046e-07
1.680846070202945287e-07
1.631380795759938756e-07
1.613380716606870005e-07
1.605090601832286095e-07
1.648434501518325421e-07
1.665187617215170279e-07
1.665208928838884274e-07
1.663699427540385779e-07
1.640579730934947361e-07
1.597342871430375026e-07
1.604571468540829272e-07
1.610111354550042865e-07
1.646700865517024156e-07
1.661530729120899898e-07
1.625974162716430265e-07
1.623706790837109349e-07
1.607300737350991156e-07
1.645821757764693163e-07
1.695936773647474180e-07
1.666042013837476303e-07
1.605850077455132995e-07
1.592882589907658882e-07
1.589394997981324927e-07
1.582205540058639508e-07
1.602488773496318526e-07
1.643539439619196478e-07
1.650103845484393113e-07
1.604060396936450972e-07
1.626179470437636252e-07
1.594693211930077694e-07
1.546967143741021004e-07
1.597424587248896273e-07
1.607461192718117979e-07
1.565492064304406906e-07
1.591231776916630917e-07
1.602146204563182549e-07
1.551602793421634860e-07
1.566553601834289332e-07
1.594920886579378558e-07
1.580472171753340255e-07
1.590199093109971377e-07
1.628452478030562632e-07
1.552026693430951758e-07
1.562108467708241412e-07
1.617732738833404187e-07
1.606134999252779803e-07
1.656320183895681040e-07
1.608170957141218085e-07
1.509616411904697248e-07
1.524408421488142830e-07
1.577372434902190076e-07
1.649518987330006148e-07
1.631280202254146808e-07
1.588281230498850731e-07
1.612906503495691332e-07
1.597672217148628905e-07
1.561033712597984523e-07
1.581602267900754416e-07
1.586580674938007746e-07
1.569452045105208449e-07
1.589684217125180434e-07
1.565862235208390621e-07
1.581185810925075685e-07
1.567574240322993332e-07
1.514590359641332151e-07
1.519984050090379696e-07
1.554477333762666342e-07
1.545779053533751004e-07
1.566179299368997685e-07
1.592253909982819660e-07
1.583410788368649718e-07
1.606950890374083921e-07
1.573856428123476121e-07
1.583199688566528003e-07
1.608016030129659059e-07
1.587309583311344284e-07
1.562952138073632339e-07
1.515305149819046992e-07
1.523679002527282009e-07
1.529373877271279584e-07
1.559490489275312307e-07
1.560577296980799038e-07
1.552858592027868308e-07
1.560316831606762659e-07
1.573069167617735556e-07
1.614711545974726159e-07
1.634510075130360750e-07
1.597296157562732293e-07
1.537910110472100868e-07
1.554875445975722244e-07
1.555980722590245657e-07
1.561068684101608093e-07
1.538862260386519182e-07
1.518576003563400249e-07
1.559195605392725268e-07
1.579210379889843967e-07
1.566174274536579219e-07
1.524230112196807225e-07
1.521522733493283874e-07
1.540476226312963648e-07
1.480000711863568516e-07
1.459110965395221815e-07
1.453878387693560548e-07
1.486602293179454826e-07
1.560264927812579355e-07
1.555844586623706782e-07
1.577172830232143173e-07
1.567677680555629759e-07
1.556450185393511946e-07
1.546766697076883707e-07
1.480379843553705158e-07
1.441722477986113806e-07
1.521272640436171951e-07
1.574354357893702757e-07
1.518434397452320769e-07
1.533504765082888144e-07
1.549045007143686180e-07
1.523137552459767081e-07
1.556344395431875451e-07
1.561295900516268475e-07
1.523107726077003601e-07
1.518803552265536506e-07
1.513158584141285867e-07
1.546014076033720514e-07
1.517596243602216881e-07
1.518032769845429707e-07
1.527149831175839681e-07
1.529058959045343835e-07
1.543098016577947782e-07
1.547855921218981222e-07
1.539926445960225422e-07
1.481437167123186652e-07
1.502074497425373551e-07
1.579770097349224642e-07
1.526291272310387388e-07
1.519362585243609350e-07
1.559367323501241484e-07
1.536293947889847788e-07
1.536395277952270848e-07
1.509239263541520505e-07
1.497129654893448211e-07
1.478215367324038688e-07
1.476739868900609553e-07
1.485773927162561293e-07
1.511158293368897025e-07
1.544024193831791696e-07
1.541726747942195915e-07
1.525821231053346406e-07
1.520889598304603668e-07
1.535344313557113856e-07
1.546659633745528753e-07
1.536133759883487719e-07
1.549293645387231924e-07
1.526578670335520439e-07
1.498490809271130101e-07
1.530708478543095249e-07
1.526894484134109823e-07
1.551704965505072315e-07
1.553231619372445458e-07
1.511175584379746130e-07
1.490007687910493939e-07
1.533689982228916059e-07
1.548944590624854696e-07
1.516681480480785028e-07
1.520584118299009179e-07
1.505574787355038044e-07
1.526570856401250385e-07
1.554503639240238206e-07
1.506685318609152383e-07
1.444340589882879799e-07
1.506904345583990266e-07
1.544385336419563685e-07
1.491780877193253783e-07
1.476722455880740798e-07
1.502196862891405235e-07
1.544224730473543032e-07
1.551038512245918440e-07
1.489473579333658688e-07
1.502332697195541072e-07
1.524022167910079711e-07
1.515160979980631299e-07
1.516145245002370041e-07
1.455981937609190679e-07
1.442878355724965575e-07
1.494256584607873602e-07
1.506993478299643398e-07
1.458305497067903995e-07
1.456867735557803738e-07
1.490543092090083064e-07
1.476543295287980720e-07
1.480358174623030528e-07
1.461277112807646152e-07
1.487117727413148530e-07
1.519837938289571151e-07
1.489793200554902099e-07
1.466928121883805328e-07
1.451984154612333660e-07
1.436936915751643360e-07
1.423935816222378277e-07
1.473392817298612454e-07
1.526426296926129944e-07
1.498627286934635075e-07
1.471218751446219640e-07
1.489596957565424427e-07
1.526589039185167141e-07
1.508308749467312682e-07
1.477513406851040439e-07
1.487334070068503854e-07
1.511565891635269892e-07
1.490971536649594837e-07
1.482116154056389536e-07
1.488374636287553195e-07
1.456623902257697859e-07
1.456759016896493802e-07
1.453122220777530808e-07
1.460319901629842636e-07
1.471223323193532310e-07
1.463284519626942440e-07
1.451097982900867770e-07
1.457946304869468509e-07
1.486211073440929558e-07
1.485154318640863197e-07
1.450151938642700848e-07
1.425527258526901490e-07
1.467036603850661529e-07
1.507395621540632605e-07
1.453303670850991763e-07
1.411058951816774327e-07
1.413874993063453251e-07
1.496631213515870151e-07
1.488320845849610121e-07
1.416384875017261827e-07
1.441539306102798195e-07
1.464479258979597789e-07
1.438149157558929735e-07
1.446369970350708854e-07
1.456924924651241513e-07
1.470764943545258038e-07
1.519666869400619929e-07
1.487431201298136580e-07
1.446193686519403394e-07
1.470094004459251387e-07
1.458448586568205629e-07
1.409392737707527334e-07
1.444002362841641535e-07
1.461046140171403996e-07
1.463753299392728114e-07
1.469844532282552788e-07
1.446493622610177588e-07
1.448358218856558496e-07
1.483894140791025135e-07
1.473549781050513137e-07
1.443797808894517178e-07
1.459815519883978515e-07
1.440959293537419783e-07
1.428277625588889058e-07
1.452406274503497828e-07
1.490764904498465805e-07
1.462033105308630388e-07
1.422027600806643463e-07
1.427215743314831566e-07
1.432722591029169654e-07
1.443024312897035775e-07
1.457283693442010313e-07
1.445704954701587126e-07
1.409463699644185174e-07
1.411778153849261679e-07
1.478847426815241065e-07
1.481375244359316406e-07
1.429077695342576214e-07
1.417354393978195017e-07
1.410362737587981380e-07
1.467869907366744469e-07
1.471706575667524859e-07
1.462086896111157617e-07
1.481941961283033691e-07
1.476028250394717374e-07
1.462415123471961549e-07
1.434718201298594795e-07
1.420274500231011524e-07
1.422648940999824684e-07
1.472983900444000229e-07
1.473365739401898465e-07
1.472675768713512262e-07
1.468750372277933631e-07
1.440047776671217031e-07
1.473998113187394367e-07
1.444250492302929227e-07
1.380516274347979147e-07
1.394108599811857821e-07
1.443909524283616049e-07
1.477662243474137328e-07
1.456050963945175496e-07
1.419268576693856090e-07
1.402099352814844392e-07
1.434748916873786263e-07
1.496750506193501912e-07
1.484308298410861432e-07
1.434269052960611006e-07
1.397062917117625968e-07
1.382395555321870680e-07
1.422455938736050272e-07
1.463470275821804871e-07
1.423424099339804224e-07
1.418864107635826350e-07
1.439625217634822125e-07
1.436780707784366064e-07
1.459883133742450639e-07
1.451935723839455880e-07
1.453281282305855067e-07
1.424968955023385787e-07
1.414870701124146567e-07
1.456501190843409421e-07
1.430371564458574133e-07
1.415833395334772223e-07
1.404329657050551140e-07
1.412325372058270667e-07
1.449810068528727778e-07
1.457090896934044672e-07
1.437548933134821174e-07
1.406486977287944439e-07
1.394911434709180031e-07
1.398478570442294467e-07
1.420787141871732968e-07
1.459218746459971889e-07
1.435015395009675306e-07
1.413625023606003619e-07
1.395936863926017017e-07
1.376678110184587686e-07
1.439943346163797673e-07
1.461479244893184747e-07
1.423311036924884596e-07
1.414995486863237629e-07
1.438165813543278699e-07
1.418160201019042018e-07
1.378030160110473329e-07
1.371692790173242410e-07
1.414478409725776419e-07
1.409924345740406693e-07
1.371869788884821827e-07
1.451003282818835595e-07
1.467699061041374200e-07
1.407690309379411928e-07
1.440682656274987877e-07
1.440460785817423704e-07
1.361376214183103968e-07
1.341774032604300243e-07
1.362755940654547143e-07
1.340426877041246792e-07
1.347879760785970024e-07
1.428373471600449549e-07
1.424893948762102936e-07
1.379978788608229845e-07
1.410755066887513085e-07
1.396480751913440429e-07
1.391968832241913286e-07
1.457791532301021353e-07
1.458782561097701561e-07
1.428282685016923269e-07
1.424246571020346010e-07
1.379773521078702795e-07
1.381415078457424450e-07
1.399536985251091819e-07
1.402207982944823635e-07
1.415981944753401835e-07
1.418470801812829296e-07
1.432829336248752056e-07
1.447679229446116702e-07
1.433662140273270797e-07
1.388230277994937430e-07
1.391913136508944638e-07
1.381563688693335195e-07
1.337366348881425242e-07
1.340807278314465454e-07
1.376828499733719986e-07
1.404420029365109024e-07
1.431515477679113431e-07
1.448725170373593919e-07
1.456302405209285297e-07
1.454809548879869334e-07
1.429465857605112510e-07
1.432370551643452649e-07
1.383163250917991745e-07
1.383283559541278328e-07
1.403231017786751924e-07
1.384755933478197940e-07
1.397762490827695420e-07
1.366126119992127913e-07
1.388222600017666071e-07
1.405328383766452435e-07
1.373773443930112210e-07
1.388669381941613743e-07
1.392200333020632375e-07
1.387331766129295102e-07
1.367929894286654670e-07
1.349825931051096860e-07
1.369836546887087448e-07
1.409969528982010560e-07
1.443126992979933343e-07
1.391376176203098868e-07
1.317153104569604030e-07
1.323791689091976194e-07
1.387743302997390478e-07
1.383452199005647804e-07
1.374730481276826646e-07
1.426160844748673944e-07
1.394846485800600753e-07
1.348009369102155137e-07
1.375514841405404684e-07
1.397880619400961300e-07
1.395487260009652070e-07
1.380826141162925770e-07
1.384316165674868904e-07
1.388584334925788491e-07
1.375069296043665003e-07
1.343253191960311106e-07
1.315609016031865952e-07
1.343390298718737720e-07
1.371924728430602504e-07
1.366957628498061651e-07
1.316490692374388748e-07
1.283500896632311518e-07
1.345580596448237448e-07
1.367043851949711536e-07
1.376099699250886144e-07
1.377597407779761714e-07
1.354428911318999761e-07
1.370241124756521250e-07
1.388698188760559227e-07
1.366785487519034486e-07
1.372013238337158614e-07
1.413614229105371645e-07
1.392335597808578924e-07
1.361333536292426998e-07
1.401375674146687892e-07
1.389806370235117013e-07
1.325316432671091008e-07
1.338009723513710768e-07
1.348806471041588394e-07
1.378750797628113802e-07
1.411191065315145197e-07
1.391318477955327408e-07
1.388952612397793782e-07
1.337964633494056976e-07
1.282678377729365285e-07
1.327224109434654982e-07
1.366249596371396695e-07
1.352505275567399358e-07
1.355589865271729299e-07
1.380059789682225283e-07
1.386171535941123260e-07
1.365074072763080635e-07
1.340825415956727169e-07
1.323883319379606010e-07
1.340900928584218821e-07
1.368025351513947695e-07
1.369601328431917381e-07
1.340919938041714208e-07
1.354727293272526428e-07
1.373985330819574770e-07
1.349232809928736836e-07
1.386191768374621981e-07
1.437005611292976138e-07
1.424324378675814750e-07
1.330398134114407902e-07
1.335947730833893050e-07
1.398937997045125672e-07
1.387702623994682706e-07
1.370373829613407259e-07
1.364602947244949143e-07
1.320218359650434035e-07
1.335516643973529783e-07
1.349389360835502919e-07
1.314029657636977241e-07
1.341966633152972569e-07
1.355197091401646977e-07
1.387086967516433100e-07
1.360737217432454428e-07
1.329280056027273925e-07
1.435424991862703134e-07
1.408480395043662458e-07
1.315403935735213713e-07
1.355729117847204528e-07
1.366113654270995872e-07
1.359589140474294634e-07
1.383664192004849372e-07
1.415157361094398629e-07
1.393356135340132949e-07
1.346420792027255214e-07
1.323190826386752448e-07
1.315410217998234301e-07
1.314572697521531938e-07
1.324065156103076103e-07
1.336683157089190709e-07
1.337749912554696489e-07
1.396960328395264016e-07
1.386264641006944850e-07
1.386352066607811785e-07
1.368484555431897800e-07
1.318824139933179777e-07
1.356593867424264243e-07
1.310125221756797913e-07
1.294718784440265728e-07
1.303139823154385096e-07
1.281199271892158165e-07
1.297706773179342377e-07
1.353291523439030553e-07
1.365215025726676498e-07
1.344923060959674920e-07
1.373019268772253478e-07
1.369225194219731698e-07
1.372002311736820166e-07
1.375162193516327569e-07
1.373788540665402104e-07
1.350944330547039695e-07
1.304005907295279832e-07
1.322261203282820389e-07
1.388248636307035714e-07
1.404491309278728826e-07
1.412186572002229338e-07
1.403872557363181412e-07
1.347568719465292775e-07
1.328043857781704354e-07
1.312221197700783002e-07
1.332841611298333616e-07
1.371153580239500639e-07
1.357368712383877632e-07
1.325741068540755437e-07
1.321335536754926060e-07
1.318655959093026911e-07
1.360525652848212783e-07
1.373523611634958188e-07
1.338511578516947112e-07
1.327291867595302979e-07
1.328261523707050776e-07
1.357224340730011792e-07
1.362573884374015456e-07
1.341953673617964645e-07
1.328942271508159913e-07
1.352874486519839668e-07
1.348579159259123727e-07
1.335015208175922847e-07
1.307633260488348995e-07
1.334194835926939310e-07
1.390415567704454054e-07
1.332197273172387602e-07
1.300775833524852746e-07
1.332258332258180649e-07
1.332962139434942865e-07
1.324570537897581012e-07
1.328153957884214622e-07
1.338346654321740332e-07
1.359814370401914508e-07
1.345412636262380481e-07
1.298621433553270567e-07
1.292703211111416467e-07
1.333769727325188522e-07
1.365979406832595611e-07
1.374284580455168757e-07
1.363187138628357588e-07
1.326622847747939259e-07
1.351074869004255197e-07
1.318894167876396563e-07
1.297195168414945867e-07
1.335895764959705248e-07
1.317908885144518226e-07
1.348512797642590883e-07
1.331458661457011120e-07
1.309802254848711144e-07
1.296756692489993304e-07
1.290473191541899303e-07
1.324688435262425709e-07
1.329127982472710218e-07
1.311076300132364445e-07
1.321028712383969833e-07
1.332794755079941807e-07
1.352240425651643513e-07
1.370009119319979141e-07
1.348172431537351996e-07
1.329504772303774430e-07
1.337742315501741389e-07
1.364144749360413320e-07
1.369859164568349840e-07
1.366629139786126199e-07
1.322618435508062917e-07
1.316297373724313279e-07
1.309055030609308830e-07
1.290235627136133240e-07
1.291708760603229197e-07
1.286098198450710503e-07
1.282087003875351266e-07
1.324747728578518280e-07
1.349099092791855228e-07
1.325561227266303688e-07
1.276379662368721584e-07
1.260566112834450374e-07
1.295381953052401521e-07
1.305053042526744882e-07
1.301437563980267299e-07
1.300649147670502195e-07
1.336760013588845666e-07
1.320434816706571670e-07
1.315224602372422876e-07
1.347024818218503751e-07
1.300411330900942878e-07
1.299662712612339781e-07
1.333500091565325283e-07
1.317783927979845480e-07
1.336085346138007767e-07
1.349979932596192809e-07
1.324381016196237454e-07
1.319396724047040607e-07
1.310167784543072097e-07
1.315079433312437157e-07
1.335397047174745215e-07
1.310234593209188060e-07
1.322884468674090689e-07
1.321418296012404052e-07
1.331023839739643377e-07
1.387083458775982713e-07
1.380172782865352983e-07
1.323200951758307092e-07
1.273564306587965412e-07
1.295066951852619890e-07
1.338762006606547141e-07
1.339180782060932674e-07
1.319156160682045337e-07
1.287606701182751723e-07
1.296083443786372092e-07
1.325708064815188686e-07
1.317255646789571568e-07
1.333239138707339733e-07
1.334702805544165482e-07
1.314217582072934396e-07
1.340422600036337121e-07
1.346298123038174715e-07
1.329708992477945762e-07
1.321277413453339997e-07
1.303542692242144388e-07
1.327316804870100940e-07
1.321395286571306742e-07
1.275952687972504037e-07
1.278720902639028861e-07
1.313011825366941481e-07
1.335424308344526720e-07
1.340624360541120576e-07
1.345032498447879924e-07
1.302994710592309582e-07
1.316600758401800899e-07
1.354859971180687319e-07
1.332943731871258359e-07
1.325846625950490203e-07
1.376469723761508869e-07
1.369270925009257910e-07
1.324924172480951794e-07
1.342785675385979153e-07
1.338119883080355124e-07
1.332869699616120347e-07
1.341474794128816381e-07
1.304033155882713278e-07
1.271381873155888590e-07
1.258420300108833402e-07
1.274465041119788313e-07
1.316501805013696363e-07
1.349378246351551304e-07
1.358604146273912887e-07
1.335330444327512597e-07
1.302057358400479823e-07
1.308808199935837268e-07
1.343127198915809571e-07
1.363291147595250397e-07
1.379470848994698169e-07
1.358757476718864926e-07
1.314050405131378970e-07
1.316270810953601015e-07
1.325313431426415238e-07
1.307410565987441222e-07
1.329911284101830540e-07
1.349638007301426710e-07
1.380552222859783464e-07
1.367374676181370787e-07
1.321946692107226238e-07
1.352898192945370671e-07
1.358955124958837043e-07
1.330656502854605947e-07
1.362192233501712541e-07
1.399304932142722815e-07
1.400522639577590166e-07
1.397155670841543077e-07
1.352761963311215865e-07
1.328887778707566243e-07
1.369808502924998122e-07
1.359726536757803897e-07
1.337434715356863699e-07
1.328551142439611034e-07
1.336202879372034528e-07
1.368875240261511580e-07
1.354533543264983810e-07
1.323220865586889622e-07
1.322084026920381378e-07
1.291940717089288887e-07
1.269332782430365349e-07
1.319268204972057158e-07
1.292967435121755086e-07
1.283556798914872893e-07
1.335617629421299173e-07
1.310135587342787230e-07
1.305428415377171997e-07
1.315381751667925093e-07
1.337950409932601103e-07
1.366223824321705564e-07
1.340747231638279665e-07
1.389875738394124431e-07
1.376057236039390930e-07
1.338781982000857850e-07
1.403037641834101627e-07
1.367896116832547737e-07
1.324002700497428513e-07
1.346419774739872939e-07
1.336590695750719014e-07
1.354475084084144039e-07
1.346258253885269763e-07
1.306872431111544319e-07
1.324462412694010732e-07
1.342480450866223305e-07
1.363233338047735333e-07
1.360441991003835730e-07
1.345475869704307735e-07
1.337710722184785006e-07
1.283186269292778007e-07
1.309673853190764421e-07
1.364431043643640929e-07
1.325003464129796614e-07
1.305914051044640651e-07
1.324285807955927019e-07
1.339148064661988636e-07
1.330512049847886057e-07
1.318040315886392603e-07
1.330503024104801607e-07
1.331638577658441754e-07
1.329856187342833207e-07
1.349631065839487519e-07
1.352035383768631322e-07
1.368196631163289361e-07
1.326338776482370663e-07
1.287788784041085918e-07
1.296727043322032886e-07
1.309169753694115515e-07
1.331350614096234825e-07
1.312657705393918697e-07
1.304337366444899363e-07
1.302624146410471060e-07
1.282254251609552701e-07
1.304621108259332995e-07
1.315677837189770613e-07
1.298632491155320179e-07
1.342799107540166857e-07
1.340406590619958331e-07
1.344107046606817383e-07
1.366096317276788997e-07
1.322790151354714760e-07
1.308431563577381838e-07
1.317810193912850932e-07
1.350494780640906361e-07
1.385599042449285107e-07
1.352627752310359285e-07
1.308707279102413483e-07
1.356209664384879163e-07
1.351711659922389347e-07
1.306677868237555095e-07
1.320729323965053993e-07
1.314943452691437200e-07
1.311098911047026317e-07
1.331574918709864701e-07
1.348012404028600276e-07
1.316158739070138331e-07
1.328368180637342151e-07
1.372567575460959465e-07
1.364101083131549196e-07
1.348078376605805769e-07
1.347286437765253327e-07
1.353932709981439958e-07
1.379940857015211328e-07
1.395128899258407679e-07
1.346410258664741855e-07
1.295120441514141036e-07
1.326689982512309790e-07
1.366976226786946545e-07
1.328813889256999296e-07
1.310126556520529533e-07
1.336448095589523289e-07
1.353294923512568787e-07
1.338905991833739432e-07
1.374027691239345376e-07
1.379479035861933906e-07
1.294380243371308971e-07
1.294586806794517124e-07
1.347884135643058084e-07
1.358517645227395099e-07
1.363184898918923321e-07
1.371418056086287005e-07
1.314884865726345415e-07
1.297731518738005369e-07
1.346047664443015022e-07
1.315675802864920753e-07
1.318727169984034072e-07
1.332970791969752101e-07
1.308220526595624886e-07
1.317028991260264612e-07
1.361430683042456704e-07
1.375415935683638004e-07
1.340627406246845063e-07
1.320380218389065174e-07
1.318155298407416689e-07
1.300071335899550465e-07
1.310408215140908460e-07
1.365832805730684878e-07
1.319958085345252016e-07
1.325115181613673344e-07
1.338961466279574544e-07
1.346702272882665445e-07
1.380748547132419462e-07
1.361640534523902729e-07
1.366748167037428110e-07
1.354343750717001519e-07
1.347112055918137380e-07
1.329736033086973188e-07
1.292708723209401275e-07
1.293746966179037202e-07
1.344994853367704841e-07
1.354926251898335539e-07
1.374274461665675272e-07
1.339482438722190327e-07
1.335973021277270218e-07
1.360415810248456041e-07
1.294601102098352846e-07
1.308319245962782983e-07
1.336748482336465364e-07
1.339351654323214647e-07
1.345328733257864940e-07
1.306016760397153728e-07
1.305939240885187813e-07
1.357722791037893684e-07
1.341300672876609408e-07
1.315672425789757198e-07
1.331902980216787355e-07
1.351929243228097095e-07
1.352013016301449738e-07
1.371471439859553170e-07
1.386016107160927451e-07
1.364181640575597636e-07
1.356486599215355894e-07
1.413751958523730926e-07
1.374447576415775516e-07
1.320604985116142389e-07
1.344040501027584238e-07
1.321125665873092204e-07
1.279529532019016809e-07
1.305399289421042758e-07
1.350059476906990451e-07
1.340939950415826387e-07
1.330807478684006581e-07
1.331977284954083606e-07
1.347205081772324272e-07
1.333895232955939006e-07
1.331530769862615650e-07
1.280831879918546829e-07
1.287572883557818481e-07
1.335868071255405581e-07
1.323519371196133103e-07
1.313961462461184933e-07
1.284181397307151869e-07
1.270666704946438713e-07
1.286448876127650599e-07
1.337627326878860563e-07
1.399451917920161504e-07
1.405729030403286578e-07
1.341509405809086836e-07
1.303653079158096320e-07
1.349033599692805595e-07
1.368279732428392844e-07
1.353751146318368117e-07
1.364561871761326443e-07
1.365267729310692389e-07
1.337213014010483855e-07
1.320966630077102134e-07
1.370041498969708979e-07
1.378611891152107383e-07
1.362857876770417481e-07
1.343309314807771199e-07
1.326735096306943861e-07
1.334098631988303774e-07
1.355148544491739281e-07
1.344207609056715949e-07
1.333074452158599840e-07
1.339764594057822561e-07
1.330587445152993739e-07
1.336626336922634736e-07
1.338718393048000623e-07
1.350675765628651719e-07
1.311641402120893215e-07
1.303151661853434143e-07
1.356173848021995258e-07
1.348938160164816839e-07
1.319917119028147971e-07
1.330817846713097262e-07
1.315107379827232225e-07
1.300391556146346587e-07
1.311124426916746953e-07
1.375765647688705419e-07
1.396991593437044568e-07
1.309983279229073673e-07
1.295030441036276709e-07
1.304537772035020708e-07
1.302919308586223669e-07
1.359210412025700269e-07
1.421174881398909568e-07
1.399397619778957799e-07
1.329393753755048799e-07
1.322729767612440491e-07
1.354849509107244540e-07
1.396539524345434651e-07
1.366255808829504335e-07
1.341832579392571637e-07
1.312696228090824455e-07
1.298121878288740313e-07
1.402753942439946468e-07
1.408291322182074918e-07
1.354706477190713350e-07
1.357621872616906289e-07
1.355783807750904158e-07
1.366799076103236713e-07
1.365391692846542432e-07
1.328233180010637540e-07
1.319658824776857666e-07
1.326252305839045431e-07
1.364529607954120842e-07
1.422511998624076821e-07
1.391937068145035877e-07
1.350207175778137499e-07
1.391764585880379548e-07
1.404520802559171530e-07
1.409975438846258969e-07
1.392242322138732493e-07
1.342183546934075129e-07
1.342797412991033699e-07
1.364664733732895584e-07
1.391536350670256933e-07
1.379144266453450952e-07
1.343493834726075855e-07
1.334204908499052263e-07
1.356688996299084123e-07
1.383313558049206268e-07
1.385896663142964505e-07
1.394870458111217560e-07
1.387018811763185225e-07
1.386932152790347243e-07
1.381637397917473170e-07
1.351650669170651094e-07
1.355220405647224249e-07
1.352723904401832304e-07
1.366234080154890724e-07
1.383705362532762711e-07
1.365914127860396343e-07
1.365484528676027566e-07
1.374985697534874268e-07
1.355040921798238339e-07
1.356506226114315603e-07
1.401469882243322295e-07
1.392635372954387758e-07
1.362251419373841774e-07
1.339901318542987920e-07
1.357599526024354323e-07
1.406321685514054641e-07
1.426723392996724556e-07
1.416601142167897739e-07
1.361751684086029373e-07
1.339461066413562096e-07
1.389239988483669975e-07
1.397441171460831515e-07
1.384475606332497082e-07
1.380396888668385003e-07
1.374672677694824604e-07
1.378279992702512664e-07
1.396132349097319896e-07
1.416079398730000892e-07
1.394738274533502213e-07
1.412562818182585941e-07
1.378764357836853380e-07
1.341293773153211045e-07
1.361768938748330431e-07
1.356575632705151513e-07
1.348613752997527470e-07
1.341489784709857273e-07
1.328541019884574613e-07
1.346996095325034812e-07
1.384179086812574552e-07
1.383991977392578984e-07
1.382040319579410239e-07
1.369578802737080455e-07
1.363241604700181011e-07
1.397863381978478783e-07
1.387717776609956651e-07
1.344347514736160595e-07
1.351862299357414510e-07
1.345782384903701824e-07
1.369170420053647638e-07
1.417674133481164767e-07
1.388959073194883954e-07
1.354306623169719132e-07
1.386962114129709509e-07
1.400845732953147676e-07
1.377912333973407643e-07
1.395687728513847021e-07
1.400878194378096074e-07
1.384873285386175440e-07
1.375175346731209412e-07
1.332838166759539824e-07
1.358125781909692998e-07
1.422061907491291443e-07
1.370119084768968275e-07
1.330289627132739386e-07
1.359688652675843832e-07
1.354271664130391316e-07
1.362420852604944750e-07
1.371141305219215995e-07
1.350409034068465908e-07
1.376029886286823068e-07
1.416029236435416588e-07
1.420613396059718467e-07
1.385267435742216884e-07
1.404311746876870623e-07
1.416574777398822130e-07
1.395907054980280406e-07
1.409842223620251887e-07
1.349289645117697150e-07
1.301049540470463850e-07
1.366847353313300673e-07
1.415921704734005430e-07
1.398614663865559863e-07
1.370687464799811455e-07
1.363124332544793153e-07
1.388210239112451387e-07
1.411719160924751147e-07
1.385363918133250390e-07
1.382181106622599386e-07
1.367322952566389338e-07
1.340004878160504692e-07
1.388155685797200280e-07
1.388984637840662545e-07
1.393832123208998610e-07
1.383337809858124358e-07
1.378765151087342798e-07
1.397795743972954188e-07
1.360205166592435876e-07
1.358804597622474842e-07
1.389936134165844679e-07
1.400158549732604450e-07
1.365075109358406359e-07
1.337663872685956125e-07
1.372709462070594818e-07
1.366775439170535458e-07
1.362214194533552975e-07
1.427878716800093822e-07
1.448837093625128353e-07
1.463207311216749932e-07
1.464118490494747536e-07
1.417626123740717118e-07
1.347239266037700665e-07
1.358915146206997822e-07
1.390365005428628755e-07
1.381093479480775962e-07
1.385501267223218912e-07
1.364870695257567471e-07
1.380122951668874771e-07
1.418001433849893141e-07
1.397431181650124081e-07
1.386685907299211967e-07
1.396172167526502512e-07
1.370534843462863506e-07
1.364370315981397266e-07
1.391367099905500676e-07
1.412964674776771864e-07
1.394027666599974507e-07
1.372816144612376573e-07
1.393823525996700809e-07
1.390224783379550279e-07
1.378048068245435011e-07
1.394292452991271568e-07
1.400294821839470656e-07
1.402618647279319343e-07
1.425818996852149294e-07
1.446751588453918549e-07
1.401624411633715521e-07
1.413409577802766637e-07
1.439741711912232474e-07
1.392727821244197787e-07
1.418442184505361690e-07
1.427091101056103571e-07
1.408749331977658789e-07
1.398942670029226451e-07
1.393284190078232491e-07
1.414917868225854310e-07
1.417349016808255779e-07
1.427731096483846652e-07
1.441459278679981499e-07
1.421784916820188576e-07
1.384323508972820692e-07
1.387420189487931016e-07
1.410947976814598820e-07
1.405500489640024666e-07
1.399871467816614276e-07
1.374114836574085984e-07
1.330384116473193454e-07
1.385151711242639998e-07
1.455524674121082156e-07
1.425205785697178417e-07
1.400471091337385167e-07
1.405496781322721037e-07
1.390251448163574724e-07
1.378235807992074709e-07
1.389214653734847220e-07
1.426793923500056564e-07
1.437534421136525437e-07
1.428865978910137780e-07
1.397441308338172801e-07
1.351421342314543897e-07
1.381014724279231015e-07
1.452756127495606362e-07
1.454338115466465626e-07
1.391944624373752071e-07
1.411014520500593949e-07
1.470211960226361082e-07
1.426453955746703977e-07
1.374772445464482372e-07
1.338929831813894433e-07
1.363593655269095611e-07
1.388175155247713020e-07
1.404893933733821861e-07
1.416155270053970760e-07
1.360910550694669837e-07
1.310852678222535555e-07
1.365208242967007179e-07
1.412723957008208723e-07
1.358259078547861524e-07
1.393342126515395664e-07
1.418688883332295662e-07
1.386563514280503204e-07
1.397851739581837568e-07
1.445014040748965998e-07
1.446246583801114248e-07
1.412708971563265133e-07
1.386671697628115989e-07
1.364408899880551367e-07
1.368026003808759772e-07
1.396306489839944244e-07
1.408958826686069809e-07
1.395474204999147033e-07
1.380325449407572913e-07
1.349472241467529208e-07
1.365771238784495205e-07
1.358849726864261895e-07
1.347926751623317405e-07
1.369658739029834435e-07
1.370497544693530865e-07
1.366194452391733451e-07
1.407408920587105086e-07
1.425375206173310666e-07
1.372766634643577958e-07
1.361998360698034849e-07
1.379494915685158560e-07
1.402502211949217194e-07
1.415722709585964959e-07
1.448169447684954446e-07
1.444858706576063825e-07
1.398603080630194782e-07
1.357607224101788194e-07
1.373254881565595784e-07
1.388859383226965015e-07
1.417218196555997246e-07
1.432946742527450980e-07
1.415935031713489031e-07
1.395875481290228052e-07
1.378743341569818353e-07
1.384571131846427467e-07
1.391519169542678087e-07
1.402996015499444401e-07
1.397326538013215535e-07
1.428033967637437662e-07
1.425467631009319428e-07
1.395075421279392053e-07
1.404111204880576423e-07
1.393633901878553778e-07
1.397278812489459055e-07
1.415824144317002907e-07
1.398826911122246393e-07
1.402837301932965588e-07
1.382199206360888453e-07
1.353580724049349894e-07
1.358736840464670973e-07
1.406445114849696133e-07
1.430320344212041241e-07
1.436672376450150845e-07
1.454961081956010728e-07
1.396426866383007366e-07
1.335968205580186988e-07
1.376315106581294267e-07
1.374533772353574196e-07
1.382457476064730637e-07
1.436205439702576818e-07
1.379907881856188860e-07
1.390544486754846676e-07
1.420423459515050676e-07
1.372421239286999748e-07
1.383832207900115426e-07
1.416107961981611456e-07
1.416081975289327743e-07
1.397238522909932259e-07
1.373902353606785339e-07
1.339183514901985844e-07
1.342269752871964636e-07
1.406617806265095492e-07
1.422263082910799323e-07
1.400467438681460152e-07
1.387984201059578244e-07
1.403893823369408490e-07
1.420367513024223009e-07
1.407970368110866540e-07
1.391454480409698224e-07
1.352502032529428501e-07
1.353988154331897728e-07
1.369615203963269394e-07
1.360482869390362699e-07
1.371272936334748565e-07
1.357773824252674973e-07
1.379244104605900632e-07
1.426067578955270853e-07
1.402554582344154430e-07
1.410063255120474307e-07
1.423036294705589952e-07
1.395352299285187297e-07
1.371938448801641057e-07
1.390645044645440850e-07
1.394467939230426479e-07
1.358235518554834227e-07
1.383613427969681125e-07
1.397750453797144912e-07
1.362359433202238049e-07
1.373309090039047836e-07
1.341406490779156033e-07
1.318539650612986786e-07
1.372776817514579063e-07
1.368178691371361984e-07
1.388359329251956436e-07
1.419127202007970730e-07
1.377512476254496806e-07
1.349127782032244862e-07
1.413162542174644210e-07
1.448539997548787315e-07
1.375069748836926127e-07
1.321029654298582694e-07
1.356891725532673431e-07
1.436368371232514948e-07
1.420281956991753249e-07
1.386265547948579788e-07
1.415074133222674363e-07
1.420216905952827777e-07
1.405999999662313127e-07
1.383155547798110917e-07
1.340922516699033409e-07
1.347058268838447802e-07
1.386801311455672116e-07
1.376144748992720660e-07
1.393446235698612315e-07
1.427332698351265837e-07
1.383062874693048546e-07
1.361539993137817530e-07
1.394300677445066003e-07
1.384735376930788206e-07
1.380550024852470255e-07
1.406505271296850701e-07
1.451439927594161404e-07
1.442224392085706238e-07
1.408673762841587229e-07
1.370576533559062185e-07
1.368238431969181082e-07
1.388699253997249507e-07
1.387543414519996166e-07
1.383492950062846155e-07
1.359332436736628905e-07
1.375995109329814704e-07
1.405554460166712828e-07
1.472925783369643428e-07
1.478524504067253794e-07
1.408415458582139959e-07
1.361619485169338798e-07
1.382473000916438662e-07
1.412539989411544491e-07
1.426200910876420244e-07
1.373829207392417126e-07
1.319699183520627894e-07
1.397639439227516428e-07
1.446556691807236763e-07
1.420991576216992815e-07
1.380081396180237483e-07
1.381704089445506562e-07
1.349766922520312911e-07
1.348155819369800341e-07
1.396433603727053601e-07
1.420185595844132517e-07
1.422695587582359166e-07
1.411259238703127490e-07
1.361637733997496271e-07
1.328923981358672455e-07
1.342840072148553719e-07
1.326029742035855580e-07
1.356968039292395602e-07
1.392610120118906842e-07
1.338215576662107358e-07
1.317980442971127419e-07
1.381699396837080175e-07
1.418156132322195649e-07
1.402614243020540837e-07
1.361326613085878206e-07
1.352678742389248435e-07
1.389518589564308260e-07
1.379319795993216530e-07
1.399118478737728410e-07
1.406239463377867521e-07
1.349608079587307863e-07
1.365845112341065143e-07
1.352060221803173005e-07
1.329479255719591561e-07
1.360904502632916295e-07
1.354182238531340365e-07
1.368569637891261923e-07
1.388683041015529116e-07
1.336048817120124836e-07
1.302063617740227908e-07
1.352687362985069973e-07
1.389462012081270530e-07
1.387195306224821073e-07
1.368695056638095945e-07
1.383611321252865024e-07
1.433121594029098304e-07
1.403468400183346449e-07
1.396535346662125273e-07
1.371213475477406206e-07
1.327331142811588140e-07
1.348009017966205394e-07
1.378236441980146602e-07
1.375005627800044583e-07
1.339412443756568950e-07
1.327073105015861616e-07
1.309432654369373584e-07
1.328660669526126341e-07
1.361773479546612984e-07
1.356672776729190173e-07
1.369336550689439751e-07
1.384919123476363691e-07
1.397596903054571960e-07
1.372124726907117890e-07
1.334217339498880781e-07
1.392253892797002178e-07
1.392908281446999200e-07
1.354640994882429890e-07
1.363430778705007429e-07
1.366239497490121704e-07
1.376363838266794226e-07
1.358992476631183386e-07
1.325792872221109591e-07
1.358674377358701484e-07
1.364038510219758965e-07
1.333030430641301182e-07
1.360213499591539503e-07
1.366804487105072645e-07
1.368031555604810037e-07
1.387650858881694227e-07
1.412958422280037524e-07
1.393557076785335994e-07
1.353735859025423334e-07
1.345938393510932167e-07
1.358507413945001723e-07
1.349603994124190486e-07
1.358080149004741009e-07
1.393013880476344751e-07
1.407382223319768395e-07
1.397332268358510508e-07
1.360134077160105648e-07
1.360193504607860500e-07
1.367847902197510477e-07
1.370850756417082106e-07
1.387357606799710859e-07
1.367368835029163242e-07
1.356828881690206886e-07
1.358127625904688217e-07
1.343946959721728128e-07
1.368712632883153606e-07
1.401828627493939847e-07
1.378718642788076063e-07
1.372040117610255419e-07
1.376727989608441055e-07
1.338233687109781790e-07
1.374503274881598030e-07
1.371398426365744346e-07
1.335925732092738727e-07
1.360932428108335955e-07
1.305416719131727502e-07
1.277098299835161454e-07
1.321359272964144809e-07
1.316476934799291724e-07
1.332351486233646819e-07
1.371705739855874642e-07
1.342021110367405622e-07
1.293049628797425803e-07
1.292450835159731641e-07
1.291843840862145510e-07
1.281967696151583419e-07
1.286013937915547748e-07
1.288667120709723870e-07
1.320552002183481378e-07
1.371584674420364417e-07
1.359581496656785247e-07
1.339858207508168883e-07
1.338890339957786587e-07
1.295826341139964193e-07
1.315335316032118510e-07
1.352218819572988856e-07
1.338779875982365093e-07
1.356103537507193369e-07
1.359979925977112298e-07
1.342400234914013671e-07
1.325846739493599510e-07
1.289864493793443161e-07
1.295314918034863528e-07
1.289562837438471035e-07
1.275609388574996804e-07
1.297925757615285411e-07
1.278716194911888105e-07
1.292092044610014151e-07
1.329485485499532501e-07
1.301563728992652509e-07
1.292485277483856634e-07
1.348869915691474066e-07
1.344802932240686179e-07
1.318465224682674634e-07
1.320242174890837964e-07
1.300644469871055374e-07
1.315276202187964019e-07
1.386715722862101781e-07
1.377190098527305641e-07
1.306867873446130839e-07
1.315053526800973035e-07
1.323925087110871255e-07
1.310522681439971302e-07
1.297274225439113310e-07
1.309003317705426135e-07
1.303089041370670054e-07
1.279945771830356174e-07
1.293997635660981860e-07
1.286439875053297213e-07
1.306119536619193164e-07
1.308495886899664083e-07
1.305784388807125856e-07
1.310657471966503711e-07
1.306782029264758949e-07
1.303109626764729396e-07
1.254821322597651929e-07
1.242253080410726751e-07
1.237571552687811243e-07
1.250585996205202266e-07
1.282489380190066642e-07
1.262092149364383841e-07
1.229285611462583147e-07
1.228648127925614909e-07
1.236934044006318182e-07
1.273407910746375900e-07
1.292649842159954741e-07
1.268758716318348692e-07
1.272472661744407576e-07
1.303590275945527824e-07
1.302211315080651954e-07
1.293326263649457640e-07
1.274499892190134772e-07
1.254727366999663189e-07
1.270053402269142310e-07
1.273569307027276276e-07
1.283164561626435165e-07
1.290717171687609503e-07
1.274299111920476395e-07
1.238881708124258928e-07
1.232671869415767012e-07
1.206513543474495267e-07
1.215928094827447935e-07
1.292937012969081233e-07
1.286999612832815650e-07
1.262791628295132295e-07
1.233332020994761861e-07
1.226538510978089820e-07
1.262822206863900745e-07
1.287831682136126796e-07
1.274344827969388128e-07
1.209527832343728699e-07
1.178150530436191198e-07
1.192147101854233796e-07
1.230958432497009905e-07
1.250911469761026020e-07
1.220455279171800449e-07
1.201415501683952323e-07
1.263096735924493623e-07
1.289392861735339883e-07
1.262740472853438219e-07
1.260496311671670660e-07
1.215857821330860195e-07
1.202565297827919054e-07
1.246169855720932609e-07
1.234527303941354289e-07
1.257588899132824404e-07
1.295439461594567593e-07
1.248979571234307667e-07
1.253014487501607028e-07
1.270075594840688836e-07
1.253698195984054529e-07
1.235923482173839427e-07
1.228920090640097694e-07
1.212460250573290797e-07
1.194989132940698072e-07
1.216924134921438156e-07
1.188145225725008294e-07
1.168899915885840477e-07
1.184328024319625127e-07
1.176304316572581174e-07
1.244414308828543615e-07
1.264509137884037360e-07
1.217264949331958712e-07
1.238298758244831974e-07
1.220228474406941242e-07
1.220177571801848386e-07
1.225493855819994496e-07
1.212832237583706766e-07
1.210799573987005250e-07
1.187939858850917357e-07
1.174531708898927028e-07
1.157137583793871510e-07
1.177156470977676629e-07
1.151893236066633606e-07
1.165995129508150389e-07
1.191819321476263478e-07
1.181903164428290859e-07
1.203192989681173685e-07
1.242598715656230961e-07
1.274320595900530787e-07
1.237118675594170174e-07
1.216605804311686537e-07
1.243277538542962852e-07
1.263778836779208813e-07
1.260878950385941829e-07
1.238594004065818955e-07
1.201832135474498776e-07
1.197019665366675067e-07
1.211051624445777925e-07
1.251565569051558363e-07
1.249814400879697256e-07
1.192442827681379654e-07
1.150031615255213585e-07
1.176716920976410919e-07
1.211947827755739897e-07
1.161175275445164662e-07
1.140364114796820751e-07
1.185791726904169072e-07
1.195595472308262631e-07
1.176148052133152608e-07
1.214198151988672972e-07
1.202719974139993659e-07
1.174153614881141795e-07
1.196401743398327424e-07
1.186699047817895453e-07
1.200746772513519593e-07
1.200069276602153280e-07
1.196923106396623380e-07
1.210572024384237653e-07
1.214406339927638814e-07
1.201691772095639739e-07
1.167615321678786148e-07
1.185326969144563487e-07
1.164851884276566061e-07
1.120386516465020589e-07
1.181862980239596564e-07
1.237751024251932624e-07
1.172682931148957633e-07
1.131247497570246106e-07
1.173447298258684055e-07
1.177189902896494811e-07
1.167821063936195396e-07
1.149139082124820426e-07
1.192093046725875274e-07
1.233465214948057134e-07
1.172159565322332398e-07
1.153017700748268726e-07
1.156191779445976346e-07
1.194812334394199749e-07
1.184604875281190436e-07
1.112724569601332649e-07
1.157712417119334013e-07
1.212676762953631286e-07
1.167695176738870127e-07
1.136868846534791891e-07
1.163477313073953051e-07
1.184581139592006904e-07
1.165378514764916312e-07
1.122014962807652691e-07
1.119624427195542725e-07
1.136594549495856793e-07
1.163215149791862053e-07
1.132753123032245143e-07
1.107126940608185093e-07
1.134990702317620897e-07
1.149972184049280749e-07
1.116656264473530217e-07
1.093539402070992331e-07
1.155307691491511331e-07
1.142049647526991900e-07
1.111795679183835861e-07
1.106766595639663281e-07
1.122270495540867832e-07
1.166238657759677822e-07
1.140848349570691699e-07
1.161155128912646593e-07
1.179380966555709147e-07
1.169094764398485636e-07
1.184816127744893635e-07
1.197661440831524384e-07
1.214583331759291584e-07
1.157906988902537669e-07
1.122462455645923654e-07
1.131022421183320449e-07
1.131723362565525589e-07
1.145171650706856227e-07
1.146213097098581323e-07
1.143608358616112821e-07
1.138831242180494826e-07
1.127258585577826315e-07
1.122792224082012647e-07
1.147182380430888821e-07
1.120490025105403941e-07
1.106278545834857821e-07
1.120026865235724254e-07
1.106822487563780262e-07
1.136893326076844847e-07
1.142838027748832789e-07
1.115350390645880175e-07
1.127803563097358637e-07
1.103221492758215998e-07
1.096674942955826461e-07
1.123014903398281873e-07
1.118077725418408861e-07
1.093958099837043381e-07
1.092102954630777244e-07
1.087529786709043779e-07
1.082696013287116340e-07
1.102027809505118591e-07
1.111052349052321342e-07
1.093139569904191953e-07
1.081216418365141100e-07
1.118006034494982420e-07
1.124825252589368069e-07
1.120756134360603992e-07
1.092677811122242116e-07
1.073910799833922094e-07
1.085857993979042512e-07
1.085678311878387201e-07
1.119689756202320044e-07
1.117106948289781772e-07
1.089801544852665154e-07
1.124241540094249397e-07
1.128989449605153570e-07
1.058118941986512167e-07
1.044569230366653354e-07
1.110660612002523593e-07
1.115440354838625856e-07
1.102985971253373920e-07
1.113555140680532263e-07
1.102586946955099596e-07
1.083484719380119221e-07
1.078767079201469946e-07
1.083433210101560500e-07
1.103449938935708043e-07
1.113486839974516668e-07
1.092303286132459822e-07
1.108819977202133502e-07
1.113978443795745542e-07
1.102542673537544082e-07
1.105499076500555552e-07
1.098185884683926100e-07
1.107633886447719236e-07
1.132283026944166123e-07
1.136969004221099193e-07
1.102305579630062869e-07
1.086147193725870658e-07
1.082046916649286582e-07
1.070155177591705159e-07
1.073651790308935114e-07
1.054468802908363784e-07
1.072941074809013664e-07
1.100290463240405076e-07
1.120964307002196628e-07
1.110322328877997223e-07
1.093126214190016780e-07
1.121832699220453802e-07
1.092458353424330086e-07
1.068691959136358972e-07
1.084876557471792020e-07
1.069387852523132378e-07
1.030026969177993686e-07
1.064687359250203330e-07
1.076996214980438386e-07
1.072322142835055925e-07
1.088923128028594248e-07
1.089499448095104215e-07
1.073402167154295008e-07
1.081332347782157369e-07
1.093375146187541203e-07
1.090427464371483547e-07
1.076567227782241264e-07
1.031803112993163151e-07
1.039054632709058345e-07
1.065630686603608695e-07
1.054398862216338402e-07
1.039883558909135637e-07
1.052304175318256904e-07
1.028320592678714626e-07
1.014213159237962973e-07
1.004844851585930367e-07
9.823122329505494356e-08
9.913765988437749622e-08
1.040425946261662842e-07
1.068929974330957599e-07
1.066533990770012112e-07
1.060876337315823124e-07
1.036979317812532762e-07
1.048496818217604720e-07
1.047976427604248556e-07
1.042869353820381852e-07
1.047051534538393625e-07
1.001536774931019948e-07
1.015272444307361108e-07
1.050159438519367226e-07
1.029652878729958352e-07
1.023760876093594472e-07
1.008864659564503475e-07
1.003093701528137109e-07
1.001085186538383492e-07
1.009276703665863002e-07
1.019347971639492197e-07
1.009774042123496788e-07
9.905050093957675360e-08
9.828012851868673153e-08
1.000098761184488561e-07
1.013108065978708050e-07
1.018169819649162977e-07
9.931213607171366051e-08
9.965383956909496597e-08
1.019457425545784198e-07
9.950575561401795783e-08
9.780738727801287390e-08
9.941442396673272361e-08
9.413118810492487425e-08
9.108520573961600134e-08
9.566095800241044925e-08
9.877470064512295709e-08
9.815560251655970219e-08
9.291244532688804491e-08
9.065884107360404992e-08
9.096223092863909715e-08
9.087429029156514189e-08
9.309274929184099453e-08
9.471298366217034944e-08
9.428943364346319021e-08
9.461173364549344630e-08
9.402425029478574536e-08
9.283066060087306621e-08
9.111582427117945450e-08
8.803562329488278512e-08
8.868212642173907432e-08
9.119761497860748160e-08
9.359409825546224738e-08
9.279410764881018576e-08
8.924255328896790410e-08
8.912443915920783847e-08
8.993275147684803577e-08
9.277877586423072462e-08
9.130881015462864341e-08
8.695278538039853815e-08
8.592171719682831414e-08
8.622668538103465183e-08
8.643219173156825541e-08
8.831026460179632159e-08
8.843167681081347098e-08
8.593698227702901886e-08
8.522376574088413211e-08
8.365804476285143265e-08
8.381095301298992202e-08
8.232446070808151104e-08
8.154672992171979138e-08
8.437581443884718853e-08
8.183713410174239798e-08
8.262390129223899034e-08
8.545054549541814173e-08
8.226836510053180579e-08
8.098048890621792977e-08
8.055531573317438162e-08
8.056995751871797645e-08
8.115536738630963388e-08
8.310358469693050399e-08
8.157697869344237151e-08
7.832458881360376887e-08
8.074467207695888646e-08
7.968772704521203223e-08
7.918580602121051515e-08
8.064758608616096131e-08
7.820437228110382115e-08
7.713756039719972009e-08
7.580541731013936672e-08
7.493885190345494582e-08
7.407675378383400542e-08
7.422442472332900609e-08
7.748634938793562901e-08
7.852089655017960879e-08
7.606807934990815774e-08
7.165038889921090568e-08
7.054514754655362538e-08
7.222548774425887257e-08
7.248374207456925314e-08
7.205210156801612348e-08
7.306139912990500913e-08
7.486637767183042360e-08
7.267077139973401772e-08
7.098991152188882589e-08
7.205219279958902772e-08
7.118611306649134447e-08
6.965791922449620757e-08
6.790751104683115592e-08
6.841761868240399579e-08
6.987406953902105577e-08
7.026868271309096885e-08
6.764063981213420124e-08
6.419570499498268290e-08
6.504256011782543372e-08
6.691771664740710037e-08
6.593051832134454888e-08
6.400286148048622169e-08
6.560836591429764824e-08
6.703230505651942046e-08
6.616345982074229428e-08
6.563123389014845821e-08
6.335703876363091518e-08
6.045564744810414484e-08
6.091053589932949194e-08
6.371420900205725882e-08
6.525675523770679794e-08
6.248618218095230326e-08
6.103596607102076173e-08
6.108779090402230668e-08
6.049849118898875820e-08
6.177360381615112885e-08
6.014333430079636017e-08
6.011135474726471008e-08
5.985161423899901648e-08
5.795487411689100136e-08
5.984089259563631304e-08
6.026278139160666599e-08
6.012548896373414318e-08
5.928362235413854133e-08
5.651287939113453212e-08
5.570246007679522885e-08
5.482113133080423464e-08
5.461373459955131736e-08
5.702733731835253882e-08
5.700815100798024332e-08
5.544982230755473796e-08
5.489497912250146449e-08
5.559886003444766080e-08
5.457698211276930841e-08
5.300538222088749158e-08
5.486623764851809293e-08
5.391973491985261821e-08
5.219201452247748974e-08
5.288524805787379716e-08
5.367044637809816339e-08
5.372497857017167797e-08
5.291311356866761126e-08
5.132150806906545508e-08
5.077647506446417705e-08
5.187384602526688929e-08
5.116068393555213089e-08
5.125190141870465762e-08
4.974078331904488790e-08
4.794333014215790403e-08
4.829983547392415149e-08
5.084735686966837376e-08
5.176551998777157821e-08
4.936982753065438803e-08
4.898437224288398105e-08
4.709005367872751436e-08
4.610041129736807305e-08
4.712709317978083948e-08
4.605735909796940435e-08
4.525934823132672969e-08
4.568289980530433604e-08
4.615236126104824988e-08
4.452311491557481793e-08
4.356019411454277977e-08
4.512269707740802410e-08
4.536667898050581343e-08
4.488783706552086613e-08
4.417643416904744486e-08
4.281523995516057086e-08
4.418635165930158627e-08
4.490841748713143864e-08
4.414921879806880201e-08
4.477243643029873808e-08
4.327899230724274959e-08
4.133120884869745446e-08
4.099032417261063963e-08
4.179433699036875409e-08
4.156584068726200449e-08
4.039499657875465442e-08
4.115387990477207002e-08
4.129655119889626149e-08
4.029760902366432611e-08
4.019162201217538934e-08
3.992678080727257895e-08
3.906574377327478862e-08
3.895676438679250679e-08
3.904786474798938107e-08
3.820875744593034202e-08
3.813916094665660787e-08
3.862482218102328198e-08
3.817684751321789060e-08
3.747524673856404751e-08
3.756968119232068271e-08
3.814484578671699700e-08
3.829306656816509607e-08
3.810101162056303032e-08
3.860329930535397888e-08
3.657764595454512636e-08
3.530052619130498587e-08
3.635615178823012997e-08
3.646754356250845512e-08
3.681885196240368774e-08
3.569319789738348473e-08
3.447065910802728521e-08
3.434932946355759483e-08
3.483794395426960375e-08
3.377822183410413488e-08
3.222923488628621965e-08
3.385342373180611019e-08
3.463451246120389641e-08
3.483898805993099691e-08
3.381763915175078940e-08
3.172799989043190549e-08
3.190331453358829796e-08
3.226328420822507742e-08
3.154859799667882786e-08
3.141009066448827817e-08
3.214261694381548309e-08
3.312539785531963401e-08
3.279391103927127023e-08
3.070673858501904872e-08
2.982599647503209492e-08
3.036936341597651595e-08
3.007782834518765554e-08
3.018753841119724334e-08
3.025172007143732469e-08
2.936792675702172543e-08
2.951768015823324938e-08
3.024810188665639715e-08
2.977211155157066560e-08
2.972925680322695087e-08
2.985033601864684851e-08
2.931034375366373047e-08
2.880526925331942897e-08
2.782860378688549808e-08
2.849348680929320091e-08
2.900105158276700483e-08
2.817581609060152715e-08
2.733095980322676087e-08
2.732353245395829849e-08
2.778225632833199894e-08
2.778395261888175467e-08
2.740643683418418277e-08
2.660503093257589513e-08
2.616577240367667994e-08
2.668811759245115792e-08
2.712630995135482213e-08
2.692114765208526764e-08
2.581200787791611464e-08
2.529818102489752837e-08
2.545015761012538573e-08
2.469335112832673315e-08
2.490847639579078235e-08
2.568167769292058741e-08
2.538845010280741623e-08
2.460163258260775955e-08
2.390580785101265924e-08
2.357970770115861320e-08
2.401826994846562588e-08
2.460218114529254645e-08
2.425270694063962476e-08
2.414552309877221430e-08
2.393097273908470473e-08
2.342068371583875693e-08
2.340750186045307255e-08
2.360454868779048859e-08
2.369310124747058672e-08
2.338370332855851573e-08
2.352807337747257070e-08
2.306264623071318885e-08
2.273081950734194648e-08
2.279589035272854961e-08
2.207406868779279283e-08
2.159915412474656208e-08
2.143190804008435860e-08
2.124796434395231095e-08
2.114460962395439917e-08
2.186239115138498715e-08
2.182950072115038846e-08
2.061146824297065847e-08
1.970658598605470045e-08
1.973091644903215613e-08
2.057160171526032518e-08
2.055605487159905629e-08
2.077918703838317926e-08
2.179299786548595808e-08
2.137803835226086269e-08
2.041296203222849854e-08
1.955120931454348925e-08
1.952426788633700555e-08
1.944316307599653699e-08
1.859733254454090607e-08
1.889428490436809280e-08
1.915216573584080611e-08
1.951094447812697455e-08
1.977980813483731283e-08
1.891642650886046829e-08
1.791712320506373547e-08
1.806480288337855502e-08
1.789902648041273749e-08
1.718295729839680853e-08
1.768900320701254421e-08
1.773429387325504510e-08
1.742986907909526743e-08
1.750694535464585741e-08
1.730416234573804315e-08
1.649702799976225282e-08
1.644897861947304299e-08
1.717173636501995318e-08
1.707876632016802013e-08
1.651777753593475368e-08
1.583406781201769004e-08
1.626686288785354785e-08
1.661850533124119982e-08
1.617239862563670168e-08
1.606962432187424733e-08
1.606754783387828392e-08
1.590090684775151348e-08
1.576310463151756047e-08
1.562916284865782367e-08
1.542360787015839276e-08
1.551371831165702659e-08
1.544297306425921425e-08
1.513990904096927572e-08
1.534958853706894572e-08
1.520425027128890876e-08
1.473667913950202520e-08
1.495913467953104524e-08
1.481268477230185104e-08
1.444206596385059166e-08
1.445245316191511387e-08
1.459895720745428548e-08
1.497953427992095287e-08
1.421149158836304798e-08
1.365225922121406788e-08
1.399702787877468626e-08
1.369190663641598238e-08
1.332838407321629409e-08
1.328065723256621141e-08
1.346471003926580575e-08
1.374940588723939232e-08
1.376129981629357496e-08
1.327135679789544881e-08
1.325340580635037138e-08
1.304656291322250915e-08
1.259331502326278729e-08
1.280493301809015181e-08
1.242489748235953551e-08
1.233956329642659439e-08
1.263524380836904975e-08
1.238207349317521060e-08
1.223927437661342138e-08
1.237891407543765947e-08
1.264929109125945192e-08
1.210731137626561783e-08
1.167265198461856951e-08
1.149793586403171953e-08
1.163252367121866853e-08
1.173792429822031394e-08
1.175822049429461035e-08
1.160843524616177382e-08
1.125195248123726253e-08
1.156925330140549293e-08
1.124975676873629190e-08
1.080416051572556888e-08
1.060783697678111043e-08
1.039995765494495127e-08
1.085369456706530036e-08
1.131261795237807967e-08
1.091145110944172482e-08
1.093715574498392361e-08
1.102034085274889062e-08
1.063392278216527264e-08
1.062852152819646628e-08
1.049685480330449522e-08
9.990490782536901791e-09
1.001360438616129068e-08
1.016889344938152025e-08
9.812019337061249953e-09
9.925926362137123049e-09
1.011536019926680754e-08
1.011737167745633382e-08
1.008886529039246291e-08
9.730580349513653187e-09
9.566853438329063238e-09
9.765847347453507654e-09
9.975031164963468141e-09
9.495292982473931190e-09
8.953892333838604653e-09
9.191919176648838122e-09
9.566534906818403012e-09
9.456167228854545409e-09
9.119076850713030657e-09
8.864739302586054371e-09
8.891360026380446363e-09
8.857344585986217246e-09
8.554796321443999698e-09
8.607585131331270752e-09
8.653836722129865834e-09
8.878405977607159254e-09
8.756211327002001153e-09
8.524767120096474191e-09
8.401640862897947926e-09
8.303436142063902679e-09
8.225937103315206032e-09
8.196203117187935948e-09
8.220426709823721546e-09
8.143462742475725233e-09
8.061411401050880661e-09
7.926015198418876535e-09
7.938721465822703367e-09
7.822020456691794769e-09
7.869980803697589152e-09
7.806923868369432869e-09
7.685468780521825108e-09
7.871745132004566598e-09
7.937436510017989738e-09
7.489644630354919984e-09
7.341214181356869992e-09
7.468280885704148141e-09
7.389500540117942821e-09
7.398274247693576478e-09
7.418650461276101664e-09
7.423872475582180768e-09
7.452930243766690233e-09
7.412047235646864388e-09
7.179836850280454472e-09
7.015383929947478742e-09
7.076629387699445039e-09
7.155511086946840306e-09
7.145500884539883988e-09
7.102088842387165524e-09
6.877551278679839605e-09
6.677386543676355563e-09
6.672599633556537181e-09
6.712252145668965155e-09
6.742998007347052698e-09
6.683001757680850842e-09
6.483992390331315364e-09
6.416863645607879430e-09
6.394354829943293624e-09
6.469023416427236944e-09
6.580757424212984317e-09
6.523493420671025988e-09
6.545727375342131712e-09
6.231955531351997136e-09
5.884949489203211692e-09
5.991533194387425766e-09
6.177831419932576999e-09
6.213857418272553201e-09
6.150694179756524757e-09
6.135633510472680739e-09
6.160922753050321885e-09
6.068682616418247423e-09
5.860092596222148453e-09
5.896629512103300913e-09
5.970696035982914203e-09
5.699257080599733907e-09
5.587708835237990835e-09
5.741262851396691323e-09
5.655202121972888220e-09
5.377067000978275696e-09
5.357034701246702535e-09
5.334353200618856908e-09
5.232451390978935425e-09
5.135815169357088701e-09
5.034813643796673388e-09
5.124964724401384599e-09
5.188033427598935494e-09
5.141374361354989242e-09
5.203831105648287575e-09
5.330876503229988319e-09
5.250283118666230438e-09
5.051042412184049790e-09
5.052168326544343538e-09
5.021501965437772151e-09
4.955897887405494788e-09
4.929828359166661709e-09
4.806443262002820824e-09
4.905731679273875436e-09
4.722263125151690811e-09
4.482688286245676583e-09
4.577969039215319850e-09
4.614261911886673842e-09
4.635702943464190110e-09
4.574613954237924007e-09
4.566266297631382223e-09
4.593172480634071220e-09
4.452773645653478602e-09
4.366146202578943483e-09
4.386743026268086309e-09
4.379370908966473875e-09
4.331477079244569280e-09
4.444740871294751946e-09
4.512625659142941686e-09
4.218793401063968420e-09
4.126160534238088231e-09
4.242081665775813699e-09
4.275046180608186592e-09
4.197186636622445766e-09
3.951854753743326061e-09
3.932513514151616828e-09
3.999284809930092061e-09
3.906840020073375687e-09
3.936220728395617053e-09
3.937681615819299495e-09
3.782436770431055712e-09
3.591182452931669079e-09
3.545148098281581618e-09
3.549410289369316450e-09
3.549241920832590695e-09
3.627680630404122958e-09
3.673910096365404178e-09
3.597668796376909704e-09
3.424486551194273614e-09
3.281731213634730679e-09
3.309564075818476554e-09
3.405772678956619876e-09
3.278432250304748758e-09
3.285802511374407510e-09
3.325545545426648867e-09
3.150278272670649335e-09
3.164797093031292414e-09
3.165042326373236840e-09
3.084013324625109554e-09
3.152270582919202285e-09
3.111915177840653879e-09
3.001951483840660315e-09
3.030454532062144859e-09
3.025099229301795363e-09
3.013850980906076388e-09
2.983017916602718500e-09
2.891471873022697044e-09
2.849970742632031862e-09
2.915108808578607319e-09
2.958943799647793207e-09
2.811982411392990169e-09
2.749835717279785173e-09
2.799483885336717695e-09
2.795701813692847933e-09
2.778041705917208158e-09
2.688208567598390077e-09
2.558913609702417184e-09
2.498878076225684556e-09
2.642694812989135662e-09
2.679960121647872443e-09
2.554891415556985633e-09
2.513211834341947481e-09
2.463301073250949233e-09
2.461868541833298599e-09
2.459609811464542848e-09
2.451444500880836254e-09
2.493875331289787735e-09
2.443254788730534446e-09
2.377954588273425513e-09
2.310632539814934525e-09
2.276715212605731359e-09
2.244382385582971081e-09
2.216291779343567740e-09
2.280912480746228602e-09
2.299858409136578234e-09
2.260857552075760977e-09
2.243459931804830676e-09
2.251636817593617645e-09
2.204426662427327197e-09
2.186387079661667573e-09
2.176754775793266442e-09
2.058207577756645278e-09
2.035356408573078106e-09
2.022602353876788684e-09
1.927130255448805186e-09
1.910567385700268963e-09
1.956456555706904976e-09
1.974981713005481869e-09
1.962176517894512820e-09
1.900584362966318119e-09
1.867844204290988394e-09
1.886066023920256183e-09
1.876970922748345166e-09
1.871825475340003846e-09
1.898404831389556091e-09
1.896517907578303416e-09
1.821684832441263383e-09
1.746142930112807535e-09
1.746849672850038806e-09
1.764986119310753209e-09
1.746985550219332534e-09
1.686591036691284110e-09
1.654226624194192229e-09
1.643725868485014651e-09
1.643015351322192938e-09
1.695790060079962570e-09
1.709873032885422351e-09
1.636315269332005760e-09
1.582754609820832266e-09
1.573388093412374026e-09
1.553326985673845689e-09
1.564706194521368249e-09
1.574125365915123305e-09
1.557924219705178265e-09
1.540817929807334686e-09
1.539711580291706130e-09
1.508900149878891532e-09
1.489112647210169247e-09
1.451866460548783693e-09
1.465730328756948426e-09
1.432073652224882297e-09
1.364811670589261300e-09
1.357933378704731988e-09
1.361995765758294775e-09
1.388236372874261670e-09
1.388252822572932255e-09
1.327415277903739264e-09
1.301641996493385426e-09
1.319564942844683457e-09
1.302138410122525263e-09
1.303766811572155595e-09
1.312284943693722731e-09
1.293802121179736108e-09
1.260988177852263140e-09
1.251920704832684205e-09
1.243099927935067137e-09
1.201592868107191296e-09
1.146797765435271621e-09
1.151157072784410255e-09
1.152597223925674855e-09
1.137328875009900208e-09
1.122591156035056709e-09
1.113766359112892519e-09
1.110440813694558193e-09
1.115404652328676098e-09
1.142107361693307706e-09
1.129338438609847944e-09
1.131901320019140625e-09
1.139119367575574547e-09
1.073724855899751553e-09
1.035443232324431298e-09
1.063688557718266607e-09
1.065613076756026636e-09
1.018677457409201561e-09
9.877133975861764845e-10
1.003042087163851300e-09
9.995713596609919704e-10
9.803676623587784279e-10
1.002908625440184555e-09
1.001252737163570626e-09
9.567212873201882826e-10
9.534111976695223203e-10
9.748387277840102754e-10
9.497729519975460830e-10
8.993509362505408831e-10
9.270250380403312537e-10
9.432371499442054922e-10
9.144412210016910657e-10
9.206385591716086363e-10
9.030489971234328814e-10
8.726084655737369556e-10
8.635605483056773005e-10
8.696968087159030791e-10
8.801658672221066233e-10
8.743334854407431648e-10
8.803535337236745782e-10
8.899807398597163201e-10
8.683319773485432388e-10
8.365988082136899832e-10
8.063037590781574548e-10
7.874803289241738333e-10
7.990360822788923844e-10
7.877155671166335278e-10
7.823747383361536803e-10
7.981735651752691332e-10
7.795666095819400463e-10
7.600143688647454519e-10
7.829774264741555086e-10
7.690368778820594851e-10
7.409231661391077304e-10
7.362805835534685090e-10
7.335400166134996369e-10
7.342237780598966348e-10
7.258901373046318353e-10
7.149856914794032822e-10
7.022685205505229422e-10
6.991487514230140327e-10
6.742058847871046614e-10
6.869590947897255957e-10
6.946585006299947086e-10
6.679454701944537607e-10
6.718707697366207242e-10
6.852685657832948243e-10
6.741281058889744819e-10
6.716635080476892043e-10
6.609264579231887028e-10
6.322557066378328560e-10
6.233150734184942127e-10
6.126200346177027126e-10
6.067993956549969781e-10
5.936542020328949007e-10
5.863672029793940855e-10
5.940984305824419421e-10
6.157348006951022878e-10
6.121039456621367618e-10
5.942055556041264057e-10
6.065035796827963440e-10
6.078016753118876502e-10
5.935330228547797175e-10
5.837111936881009494e-10
5.750912642488349865e-10
5.728381165603461904e-10
5.532132146933630577e-10
5.443835605743333921e-10
5.563800971942942762e-10
5.590994419591254270e-10
5.603534013276714966e-10
5.347778366267669560e-10
5.245728792045775260e-10
5.343447929817477501e-10
5.202533828592494621e-10
5.196128564256906890e-10
5.126248609318182076e-10
5.117370635433721521e-10
5.313258907522991130e-10
5.246430770301714092e-10
4.980767453906321948e-10
5.002346117970367489e-10
4.976721776635386014e-10
4.812757452680770199e-10
4.890040715061117461e-10
4.855691618736966331e-10
4.814342716131672765e-10
4.799676247713113569e-10
4.707088780664650035e-10
4.637750353017323620e-10
4.580896757145194578e-10
4.556556955353966416e-10
4.645631887534917460e-10
4.624509223887144962e-10
4.544708582466507310e-10
4.520936352259773659e-10
4.457774578978149187e-10
4.418283828350809862e-10
4.475053667902981425e-10
4.612334187377119452e-10
4.637095249230725110e-10
4.446341359024574696e-10
4.230522061442565209e-10
4.199584598400085671e-10
4.272170222616296271e-10
4.168415998508189310e-10
4.121444804131243314e-10
4.209282359008575991e-10
4.009590695172711693e-10
3.940183522840376199e-10
4.020047602281349808e-10
3.925222749091982195e-10
3.949170416274187785e-10
3.978211918904421435e-10
3.967858863131426600e-10
3.955540517421930643e-10
3.776351240493964898e-10
3.730602348908158965e-10
3.676498210323576367e-10
3.634237440770175590e-10
3.650163979748979619e-10
3.653641880381462931e-10
3.727245779720119558e-10
3.751299850050031622e-10
3.698614564449933038e-10
3.593570432202431125e-10
3.623894024851952791e-10
3.702393765191761965e-10
3.617323956805899591e-10
3.529985311276165793e-10
3.562842296882913669e-10
3.510619852798352297e-10
3.402266455886223116e-10
3.466054617449686204e-10
3.451492417860704726e-10
3.381559429301385380e-10
3.400293715680724311e-10
3.361037055866049229e-10
3.390983676273236871e-10
3.329482213968441884e-10
3.204860400698713630e-10
3.231154279057421378e-10
3.215727537924325518e-10
3.169127933204839398e-10
3.190532442407171947e-10
3.203233338773093766e-10
3.120734180629117225e-10
2.956230847627507965e-10
2.965212065010203621e-10
3.083541733275687170e-10
3.037994423547964811e-10
2.972389562308071635e-10
2.945452876706084089e-10
2.844942002995365876e-10
2.826894872180197901e-10
2.802181660360396686e-10
2.839518680592837290e-10
2.894959155677373612e-10
2.819762237553146851e-10
2.866498287316520740e-10
2.888375327645355410e-10
2.785771370629912812e-10
2.729605481952461994e-10
2.694627473199261981e-10
2.645739623274162295e-10
2.622326151120840064e-10
2.677845981815096472e-10
2.654623158641723933e-10
2.659899163667322893e-10
2.789269528356909422e-10
2.693630023252699595e-10
2.594872655324426847e-10
2.548551217046470466e-10
2.541318310401537858e-10
2.591828454259816637e-10
2.564590990362021693e-10
2.530290520469815320e-10
2.492521626922329065e-10
2.508312666098566347e-10
2.456388083660462664e-10
2.417729436010726355e-10
2.399836978016761944e-10
2.377330570356724384e-10
2.395141321037085086e-10
2.391454573785257103e-10
2.330185749951369519e-10
2.356612329722319843e-10
2.461955473889759785e-10
2.414620187753132611e-10
2.354243748377690975e-10
2.390723717761806756e-10
2.353612598012707682e-10
2.318282111998968775e-10
2.274667908227730703e-10
2.208677575506861352e-10
2.230259725087819465e-10
2.226210712309159277e-10
2.201544295757333465e-10
2.177959912063434408e-10
2.196683595585345206e-10
2.175029589366164655e-10
2.080558434205270569e-10
2.140187303345640345e-10
2.180463827623142249e-10
2.080840816307657915e-10
2.018920228174563849e-10
1.997131105575059291e-10
2.009720293909349732e-10
2.004296740715100536e-10
1.990423194826760104e-10
1.964682202590217872e-10
2.006723533304534572e-10
2.042971684985959113e-10
1.968382871164712587e-10
1.970829128207961550e-10
1.979253078147292377e-10
1.990876115330988585e-10
2.009470113314634221e-10
1.961899690393149621e-10
1.896588699692081512e-10
1.861997303716574707e-10
1.833412679892123422e-10
1.866635546100684764e-10
1.884873492531605406e-10
1.822109607983091093e-10
1.845730703453678264e-10
1.834051977950801398e-10
1.808493280093865621e-10
1.849289341533402281e-10
1.852766855639034974e-10
1.779097564179016208e-10
1.694903158926917744e-10
1.746398220364652408e-10
1.756371408827627074e-10
1.655672320928140671e-10
1.701086906351293603e-10
1.714941240044164173e-10
1.665982933865739561e-10
1.693751861049654335e-10
1.663912461522960374e-10
1.607498115828069687e-10
1.621971053950091370e-10
1.652986257408957113e-10
1.635853961215178005e-10
1.639402189273298133e-10
1.657365522267028712e-10
1.637505997052448005e-10
1.568315214327431131e-10
1.574977263180234334e-10
1.592932619263763333e-10
1.600223993540608599e-10
1.566343900979915835e-10
1.477759833439467848e-10
1.481528327728079436e-10
1.443773984537787539e-10
1.403567257786999803e-10
1.438065012081593890e-10
1.486596567390305487e-10
1.458013050193633938e-10
1.459594375177739215e-10
1.515988022814816963e-10
1.460524529896963441e-10
1.386354928992667479e-10
1.354169827297984343e-10
1.355209737583477088e-10
1.372240846933127760e-10
1.377752566911698793e-10
1.372064343024606655e-10
1.361906052257215922e-10
1.350219548001758213e-10
1.321211531970825713e-10
1.318343126410726066e-10
1.344953021203871327e-10
1.325137300904047771e-10
1.323581478068763712e-10
1.325820816051191193e-10
1.300225408173955569e-10
1.300739713155761967e-10
1.289975744540758882e-10
1.261963493854650735e-10
1.248661349092062286e-10
1.292512406142312725e-10
1.267488216280290603e-10
1.190243259170672039e-10
1.199552113729787108e-10
1.192335762008648960e-10
1.204450315802915910e-10
1.225202211942879485e-10
1.141621092820475531e-10
1.148707482175861300e-10
1.168681227304044304e-10
1.141003670913627036e-10
1.130360303468529226e-10
1.074606212143554672e-10
1.093416679991393450e-10
1.134573398893469421e-10
1.116579943500445443e-10
1.085082902674256861e-10
1.065935513461086066e-10
1.040023234408829815e-10
1.034761786267726427e-10
1.030677283357228511e-10
9.714896394582074743e-11
9.542744196420707771e-11
9.645508258351880807e-11
9.807470879248626083e-11
9.745821675484633978e-11
9.479811301950192149e-11
9.390765460135941828e-11
9.097636574743163286e-11
9.156267960936372406e-11
9.141164800599829275e-11
8.873220970958160083e-11
8.964350618191439526e-11
9.202029510499551335e-11
9.063870458491467337e-11
8.597861336721379579e-11
8.337253533680911580e-11
8.278151975303198925e-11
8.464405687463294640e-11
8.346517035093719167e-11
7.851505226699672875e-11
7.784439749604568404e-11
8.061163548403906928e-11
8.174299477204252676e-11
8.073152605534618054e-11
7.802242040546376755e-11
7.582855066596029484e-11
7.473509800596471473e-11
7.281030736347295288e-11
7.262286162046217473e-11
7.378272459882283666e-11
7.415699282844242588e-11
7.203183694960173638e-11
7.178671968929030673e-11
7.124011607575164316e-11
6.947245328249938944e-11
6.923317573762103778e-11
6.645318904795755349e-11
6.674190779007512819e-11
6.551451280421254258e-11
6.170172727335984979e-11
6.163319374547045750e-11
6.303311870280546864e-11
6.239238089670619757e-11
5.956341689139558052e-11
5.918566659146750661e-11
5.933653706466940338e-11
5.855661628240774653e-11
5.831147764796320517e-11
5.578117162344889461e-11
5.358168577378699663e-11
5.457322625739278289e-11
5.505346381569134090e-11
5.272597551047593398e-11
5.322495228688852553e-11
5.314862020679358619e-11
5.210104902154913200e-11
5.267939627566495037e-11
5.067731334281584085e-11
4.933076092469030310e-11
5.031395848993500783e-11
4.918819859356414141e-11
4.638622294717780184e-11
4.511162623921541947e-11
4.521374800681012319e-11
4.508415153453017319e-11
4.308743016756449650e-11
4.138814145928683773e-11
3.933957736836769410e-11
3.897818514091503491e-11
3.978742768966249499e-11
3.936313283165441128e-11
3.873253811902597459e-11
3.726913977552767291e-11
3.636444756186805907e-11
3.658372567221859629e-11
3.597351726545200446e-11
3.612336905941028296e-11
3.486138718106403516e-11
3.355678051005068167e-11
3.402060792584977014e-11
3.279232421502858064e-11
3.134187771860239373e-11
3.154379816456631322e-11
3.166151739187468955e-11
2.985750351017211540e-11
2.926109332340209504e-11
2.873271771986978532e-11
2.799382954917484919e-11
2.883049680994843474e-11
2.842995740566480130e-11
2.711890764862362666e-11
2.613932236831582842e-11
2.476424890061685438e-11
2.451418310446709098e-11
2.451509045737689461e-11
2.346942253714264568e-11
2.311723659187551059e-11
2.277013386000302470e-11
2.227306150113531273e-11
2.157138200366221863e-11
2.097570739134163739e-11
2.030841500185780076e-11
1.976577971327890167e-11
2.034864224938131020e-11
1.990798680127395189e-11
1.842238974982412484e-11
1.773695847410381878e-11
1.801612964788423324e-11
1.767819980327582771e-11
1.732672190064411944e-11
1.735085778101883611e-11
1.714775878203741327e-11
1.630483446149240340e-11
1.555791048546996647e-11
1.552476422820449910e-11
1.541603491021085854e-11
1.543562270644801541e-11
1.497369842244824737e-11
1.421924187071127025e-11
1.376092955018955336e-11
1.394169840659689033e-11
1.395310039796689408e-11
1.386673265970497625e-11
1.320864383086025348e-11
1.255142283664757167e-11
1.281444377218311340e-11
1.239500019937870790e-11
1.203411811231687294e-11
1.193565569166725796e-11
1.167806518857166276e-11
1.145729336321258325e-11
1.111249585451370386e-11
1.094483638453209250e-11
1.051553128754630966e-11
1.012039450704534732e-11
1.021663565666237225e-11
1.018327555242893475e-11
9.864779564372135552e-12
9.407195864686783798e-12
9.553699129543464678e-12
9.495958802448224769e-12
8.914803990581004858e-12
8.750986685546617993e-12
8.321558845442422312e-12
8.050101900388808498e-12
7.914742059513417786e-12
7.782849623984789973e-12
7.692122163007298985e-12
7.424651837314006464e-12
7.516456116443678325e-12
7.316325777247305706e-12
6.881356160683674831e-12
6.748479137646429391e-12
6.687223801195218659e-12
6.649882078600669466e-12
6.606552600988849834e-12
6.269936817676627153e-12
6.149706910364631927e-12
6.205126743850410532e-12
5.882826032297340929e-12
5.788635844740989520e-12
5.582833707039866882e-12
5.214154061890243361e-12
5.063377236036859466e-12
4.996321307476119570e-12
4.937092729089151078e-12
4.789014545842487055e-12
4.559505729348881656e-12
4.497230282243892417e-12
4.421964081836945638e-12
4.264744564008905947e-12
4.201851339971014953e-12
4.080765017632284658e-12
3.941318828247945819e-12
3.801705108920610129e-12
3.672716974912365703e-12
3.745986475140696495e-12
3.723690048902952003e-12
3.416494116461238370e-12
3.241228936986287423e-12
3.278132201097859257e-12
3.170305372102279488e-12
3.016509260288224475e-12
2.975085160144012338e-12
2.962241281653225749e-12
2.982256631809661326e-12
2.884770968008864740e-12
2.748212285594627998e-12
2.640608867879794633e-12
2.520399547408589136e-12
2.502008213464835035e-12
2.554273682338739004e-12
2.412553617996737874e-12
2.234197087844144543e-12
2.208635531682508643e-12
2.170076525985462907e-12
2.066714168925223722e-12
2.106427808601289253e-12
2.045187467927866527e-12
1.936217899704032922e-12
1.885230153696984916e-12
1.717906842653672157e-12
1.708963640087833637e-12
1.744499060790259227e-12
1.657927090894251754e-12
1.623201052175956349e-12
1.590596890127479569e-12
1.502867315121565482e-12
1.438967364313150993e-12
1.463004435943624198e-12
1.431544107524493397e-12
1.366537186210183636e-12
1.356557196079393135e-12
1.278617284194205910e-12
1.204582350853808363e-12
1.222941092002789228e-12
1.182618042407606575e-12
1.109997187138287315e-12
1.069436451266246209e-12
1.070220150339606052e-12
1.082587932459234609e-12
1.029805932350586731e-12
9.813360008357715477e-13
9.837330954284115200e-13
9.646141702162669471e-13
8.978072967114847530e-13
8.589449170626192893e-13
8.423083127533111458e-13
8.261991470036138279e-13
7.968466676127790055e-13
7.629850472387777478e-13
7.398647305715724975e-13
7.185844686904995499e-13
6.979309820441211527e-13
6.664904758182878071e-13
6.362247124876049967e-13
6.343067700667376464e-13
6.151581103351461551e-13
5.768899950828110945e-13
5.496110075081026276e-13
5.419089413249221818e-13
5.319089480498582962e-13
5.031862182774150531e-13
4.746081397114464351e-13
4.545448447219347146e-13
4.416842220254132885e-13
4.328682123425285003e-13
4.151598370346411092e-13
3.918831074765646756e-13
3.805122711227864777e-13
3.527480522691213834e-13
3.470632521568811167e-13
3.501915509331179742e-13
3.401250293009751142e-13
3.286436000081553418e-13
2.997018414958912591e-13
2.835035331281081004e-13
2.839229828148265678e-13
2.774147885852284130e-13
2.620084388333669000e-13
2.533783760765211904e-13
2.388718273742876671e-13
2.336660598582323607e-13
2.317882603442224980e-13
2.245152126041113122e-13
2.181689990761631730e-13
2.037824043086766147e-13
2.010877177183962951e-13
2.042138814455787518e-13
1.974760850141150561e-13
1.872200451771913058e-13
1.778947874498508872e-13
1.729005323793455697e-13
1.671179411526885692e-13
1.642439302932207614e-13
1.601388113510261952e-13
1.478948732532057348e-13
1.385623824203491707e-13
1.329068600736657458e-13
1.282000770655038582e-13
1.237938222532694625e-13
1.167390648162594276e-13
1.096774341778906844e-13
1.062157039420034428e-13
1.038257637268204757e-13
9.650727958898656250e-14
8.957868298961152134e-14
8.824525768184605889e-14
8.249139734832691418e-14
7.809772012500016967e-14
7.804400507847208957e-14
7.545667608281751453e-14
7.125993741465024127e-14
6.801146957794751882e-14
6.505159111553305484e-14
6.356971950363857120e-14
6.097632970427075155e-14
5.747734926127597224e-14
5.809525687150328197e-14
5.548412917455454871e-14
5.359444755432329643e-14
5.200387665055192524e-14
4.879348730655708095e-14
4.732885397321847833e-14
4.391800671333092227e-14
4.185799482610984359e-14
3.987873083913063515e-14
3.650281639502098138e-14
3.524745245976962344e-14
3.472965817247298183e-14
3.370721939863473854e-14
3.208858089845968155e-14
2.959644254583352671e-14
2.785773632349233575e-14
2.653105801824172411e-14
2.585326572853735930e-14
2.498754985200578018e-14
2.338365572132176978e-14
2.249733919258831553e-14
2.167691725478874869e-14
1.966507933880241031e-14
1.768213392947731903e-14
1.641126177406072268e-14
1.559873243308007951e-14
1.480212675083451818e-14
1.359283451214937264e-14
1.263274565441934080e-14
1.224396861381101573e-14
1.179014579987968931e-14
1.134008104687136037e-14
1.072877824408598975e-14
9.708088869114545197e-15
9.164841717239100159e-15
8.894814890857087687e-15
8.176649797132112043e-15
7.364236239938078182e-15
6.844027411068771411e-15
6.345845495164859687e-15
5.836740492690427639e-15
5.410957630622009234e-15
4.915271041303851891e-15
4.425404759488760957e-15
4.121671655005460767e-15
3.823010327001682988e-15
3.497352677972400906e-15
3.220259878016349312e-15
2.955592825977822926e-15
2.625262755579221003e-15
2.276853363411182955e-15
2.010691500501253328e-15
1.732947326463293765e-15
1.510952688357427451e-15
1.348147624158717769e-15
1.176648395058097232e-15
1.029328673290336417e-15
9.029268948151894419e-16
7.965425884047612858e-16
6.931571865434957197e-16
6.037510876218008145e-16
5.293069963508383785e-16
4.456578411661511087e-16
3.708856823364422501e-16
3.241737805643340421e-16
2.718678084646020739e-16
2.277988725853970819e-16
1.949525509758758168e-16
1.611229738488415845e-16
1.388154363535245722e-16
1.204184491755997774e-16
1.025864329799204014e-16
8.628771199678430782e-17
6.966522708090408798e-17
5.719528379780635994e-17
4.507360278677832405e-17
3.612050283797596480e-17
2.758456123428259782e-17
2.170127491259285441e-17
1.682446617278509438e-17
1.195302558231854464e-17
9.766926973093804108e-18
8.427256013920345586e-18
7.067833050433647531e-18
5.189759640821189958e-18
3.469257745097311057e-18
2.225046741629407724e-18
1.435003839397480440e-18
1.031678335705294129e-18
7.188213105811162392e-19
4.458906250526707413e-19
2.495656881174820773e-19
1.249024691581138038e-19
6.088259354649455298e-20
2.232278388130980690e-20
5.040966759644928465e-21
9.011670995361797503e-22


==> anc/Fig04_Sz_values_inset_L12.txt <==
5.233220144436309118e-01
1.383220054347677141e+00
1.693483810430351344e+00
1.855615532546495361e+00
2.055847292421614458e+00
2.408479990728994657e+00
2.660517080065498252e+00
2.763788560475072487e+00
2.351968140981965494e+00
2.141851828997956453e+00
1.873471485748047671e+00
1.985070887263384432e+00
1.901607140941641516e+00
1.996345837264799528e+00
1.933808834960490497e+00
1.861638522805263207e+00
1.920979635830818877e+00
1.975751628663666937e+00
2.004942032348222991e+00
1.901159643024273427e+00
1.909264676189728061e+00
1.768173906536387063e+00
1.897562913919458527e+00
1.896210732855381886e+00
2.070505382917638304e+00
2.025349708591742015e+00
1.864945635524713152e+00
1.889759662127439066e+00
1.833635578411187295e+00
1.912599503186163785e+00
1.833561401987551021e+00
1.910209211587158951e+00
1.892723432385694293e+00
2.142783339508721685e+00
2.076909449788162387e+00
2.009185298796445807e+00
2.117807834084308727e+00
2.169321011895888773e+00
2.092352242439598164e+00
2.203678340577638117e+00
2.151461545127876906e+00
2.121926387657861568e+00
2.170698467385728581e+00
2.346986609302353699e+00
2.395339484273016240e+00
2.564001547902912126e+00
2.559966317373901568e+00
2.412786022455271073e+00
2.312865429802847927e+00
2.644627011444386611e+00


==> anc/Fig04_Sz_values_inset_L13.txt <==
4.885739775368785898e-01
1.324927762614514837e+00
1.666956306620643202e+00
1.850341782465699803e+00
1.979705300504909005e+00
2.245145981114844425e+00
2.487827643433365488e+00
2.436759971479321329e+00
2.238231786885030328e+00
2.112930905741910781e+00
1.997335630754343727e+00
2.010670118120691630e+00
2.046921055487091134e+00
2.042916430819670559e+00
2.156908919520748480e+00
2.180486259511246860e+00
2.109247241499499825e+00
2.116958125548193070e+00
2.047812586910190191e+00
1.948732605557327524e+00
1.910038911169167575e+00
1.933447434661444309e+00
1.992271110954616287e+00
1.964530150469190328e+00
1.882996197559710261e+00
1.952683237070623745e+00
1.920632384085009914e+00
2.014220979676734302e+00
1.954388356525568637e+00
1.951425044409912157e+00
1.978645883975256092e+00
2.034610257572746495e+00
1.967727273363256923e+00
1.968125479138665757e+00
1.992042215207812550e+00
1.974072514452281712e+00
2.068234243703618969e+00
2.034777160683408859e+00
2.158937140243988306e+00
2.405476003914561733e+00
2.457221576277999198e+00
2.585938572781691036e+00
2.627476519180125702e+00
2.515286784847425849e+00
2.536697269596778437e+00
2.408540145590994275e+00
2.341609762118912030e+00
2.302941076776971574e+00
2.436770232772642153e+00
2.493099958528111060e+00


==> anc/Fig04_Sz_values_inset_L14.txt <==
4.919276638037674010e-01
1.420634573699629977e+00
1.704120437508031216e+00
1.792750197746105556e+00
1.900482936854583249e+00
2.160787567070344917e+00
2.379891713139781650e+00
2.396484189247662933e+00
2.222363285681681955e+00
2.083096061979859304e+00
2.027214526349434109e+00
2.068740829194083641e+00
2.050313326824505289e+00
2.065907479405267200e+00
2.076394555247878415e+00
2.090274859246048944e+00
2.025352960541737968e+00
2.009007096162859884e+00
1.982195448981967534e+00
1.925409553716245226e+00
1.951635555569075864e+00
1.908677653812268282e+00
1.985393786277689587e+00
1.954529400515393478e+00
1.968589952414610211e+00
1.996692366381571215e+00
2.000664470367801595e+00
1.969620920604420844e+00
1.937932431037405978e+00
1.939806821905648349e+00
1.937443019984669723e+00
1.907945131858682641e+00
1.903244050625261918e+00
1.920317394630068897e+00
1.958840395740206297e+00
2.017445366683611851e+00
2.063379254107883920e+00
2.242787563184051258e+00
2.319628911491286694e+00
2.387042546919125208e+00
2.421570065036458885e+00
2.483442255228832884e+00
2.516900627947681102e+00
2.519893786611837605e+00
2.483706698068581353e+00
2.378612771990232577e+00
2.331445195849386032e+00
2.308231977193868634e+00
2.203684923752061486e+00
2.291612326259824695e+00


==> anc/Fig04_Sz_values_inset_L15.txt <==
5.288370047713299993e-01
1.440992780075840418e+00
1.722242384710476415e+00
1.790198171119087078e+00
1.902181989179492216e+00
2.129817959720208709e+00
2.387311934753763687e+00
2.416395506010702299e+00
2.244720145277048662e+00
2.109518800454686094e+00
2.062988072616524615e+00
2.097087430622249116e+00
2.130095517274706474e+00
2.116422609367885954e+00
2.091906944014305658e+00
2.072292438497249201e+00
2.063456916118159512e+00
2.024423353213329779e+00
1.980227058251227357e+00
1.935900106136452248e+00
1.928981506419552794e+00
1.927652301860606876e+00
1.926220423945415483e+00
1.961654886473434889e+00
1.971819619818811820e+00
1.958297172165630151e+00
1.938556865415246300e+00
1.928176318436970682e+00
1.902823689363228210e+00
1.897467291645007048e+00
1.921225237013915565e+00
1.939362660333935340e+00
1.948460809291019169e+00
2.001960555505708061e+00
2.026339497479348051e+00
2.070671935569275313e+00
2.093878722444823204e+00
2.134566483035531093e+00
2.215960974717289922e+00
2.279248946093149542e+00
2.347829854491221280e+00
2.424717608315892114e+00
2.534766083684023119e+00
2.558831585623106974e+00
2.535223381390569575e+00
2.445139621855545453e+00
2.379027339592794110e+00
2.368902217917519870e+00
2.305329707356599478e+00
2.274674263795018359e+00


==> anc/Fig04_Sz_values_inset_L16.txt <==
5.659568917770456675e-01
1.467843769305849255e+00
1.697695178612161904e+00
1.759277651870688741e+00
1.851685471817635653e+00
2.077283694378922796e+00
2.290605050748045546e+00
2.316864852594559654e+00
2.212813348183103823e+00
2.129129198744299512e+00
2.109004911563640672e+00
2.120927751783990622e+00
2.129118599063745787e+00
2.111803888225226800e+00
2.066047880717129637e+00
2.012824501871878002e+00
1.985680695314890887e+00
1.957816725410204572e+00
1.937409696243009849e+00
1.943803330556396869e+00
1.958748035638783191e+00
1.968521921627160109e+00
1.986415139389846818e+00
1.982392222940759341e+00
1.963209996829958115e+00
1.943405286816357824e+00
1.934052172513448520e+00
1.932489933784063751e+00
1.935647124462987145e+00
1.946536415741925596e+00
1.942788328777909301e+00
1.947296859272691139e+00
1.939599634051943466e+00
1.944802787248253617e+00
1.986500502107318988e+00
2.048769337385259348e+00
2.103634457670818581e+00
2.154832901638535247e+00
2.205703431870275288e+00
2.285943899929903544e+00
2.392922506247181058e+00
2.472798488326558797e+00
2.502593541490956586e+00
2.514681240295030040e+00
2.503346664632460250e+00
2.453687829538528042e+00
2.405822129781521213e+00
2.338748611682913037e+00
2.292170857560212660e+00
2.271173529473319519e+00


==> anc/Fig04_T1_const_vals.txt <==
# For L=12,13,14,15,16
4.962505620629595326e-03
3.453223029895131999e-03
1.853332587585057069e-03
1.015805707217435055e-03
5.637524109218135498e-04


==> anc/Fig04_T1_energy_inset_L12.txt <==
4.883321917008748292e-02
1.185708164330451231e-01
2.009219379062081867e-01
2.837454662611003653e-01
3.569362046818220779e-01
4.399508853261701602e-01
5.218325293640809770e-01
6.026521813854236465e-01
6.824775055910432542e-01
7.646776585918363400e-01
8.436396448854642793e-01
9.235509045383052396e-01
1.010600369597474790e+00
1.085468517586324788e+00
1.165661775100808040e+00
1.240440382402428154e+00
1.321796666016912702e+00
1.400667809635696592e+00
1.479172713751862211e+00
1.559354522342479399e+00
1.636407839240747952e+00
1.714021998130784263e+00
1.794110878001882625e+00
1.883032626311067714e+00
1.961912316856657457e+00
2.040658020153453212e+00
2.120981803828119627e+00
2.199531855504784694e+00
2.279262797748528246e+00
2.359447640569517723e+00
2.439629600878561178e+00
2.519732572756137934e+00
2.595626465519343284e+00
2.677456941646436661e+00
2.756971143289538073e+00
2.839545026472571898e+00
2.922944530431774712e+00
3.004251640961061121e+00
3.083985310184725659e+00
3.153599056784178511e+00
3.236840919388495941e+00
3.323298336758313098e+00
3.395575611667990046e+00
3.474710939149575406e+00
3.553705117134919877e+00
3.642064782980558135e+00
3.721065192543986377e+00
3.790816197676360133e+00
3.877907955602093448e+00
3.968438236753231152e+00


==> anc/Fig04_T1_energy_inset_L13.txt <==
4.392114879226145102e-02
1.207043545801236017e-01
1.977404445921700782e-01
2.804877777106558612e-01
3.618563767008149412e-01
4.383816624676080131e-01
5.172608053295779662e-01
5.981091060125485193e-01
6.805828350022141704e-01
7.606225692614023703e-01
8.387518248700537304e-01
9.180513002003589662e-01
1.002055522035730117e+00
1.080899809145956514e+00
1.158392131111210643e+00
1.238726441723961624e+00
1.321603286887137907e+00
1.402415558133955686e+00
1.479681822207074893e+00
1.558312103411667149e+00
1.640377273391261825e+00
1.721062507230742389e+00
1.803190807715015387e+00
1.880894797896495163e+00
1.960135908851889930e+00
2.041876567257621122e+00
2.120131643418783796e+00
2.199309318121114742e+00
2.281360413598632952e+00
2.358575680399531915e+00
2.439231930993165154e+00
2.519559899651607093e+00
2.597060555173090091e+00
2.679260088305222887e+00
2.760333188667365434e+00
2.840483134494078854e+00
2.919952370109607287e+00
3.000024709759210761e+00
3.077795765248016568e+00
3.158641454090557854e+00
3.240898852772389205e+00
3.320033540205621581e+00
3.396963727506538966e+00
3.476260452984363702e+00
3.556947559345098320e+00
3.637302891711482022e+00
3.720649115308252153e+00
3.801714669433942539e+00
3.877539360763143428e+00
3.959812210221911322e+00


==> anc/Fig04_T1_energy_inset_L14.txt <==
4.122042676488021917e-02
1.195507537315443486e-01
1.999634101772150840e-01
2.810132505523068591e-01
3.596743958723513379e-01
4.403432242953441156e-01
5.206067282699426979e-01
6.008539558824820270e-01
6.808189761002308993e-01
7.607648811139398060e-01
8.401942784522540286e-01
9.197169603893706746e-01
1.000585476344978186e+00
1.081211628668478753e+00
1.161402028240232420e+00
1.240897009977751431e+00
1.320119613344410636e+00
1.399236604972130538e+00
1.480079384154288524e+00
1.561186338347478886e+00
1.640483355444383395e+00
1.720072044214170370e+00
1.799192279332170630e+00
1.879341124222949855e+00
1.960355950052726559e+00
2.041144119036507831e+00
2.120422381732421258e+00
2.199166413964328992e+00
2.279386593520794424e+00
2.359751209341245382e+00
2.440288790059701007e+00
2.521045214394082468e+00
2.600421344660328593e+00
2.679612310871272829e+00
2.760713288861265102e+00
2.840296700971349342e+00
2.919237147971366575e+00
2.999681589972883700e+00
3.080205529813355270e+00
3.159732371559490272e+00
3.240365296831406727e+00
3.321185943833138143e+00
3.400051455753223095e+00
3.478023705406661392e+00
3.558471975941505328e+00
3.639445311120707682e+00
3.719558433560424593e+00
3.799713099941261607e+00
3.880833309536096731e+00
3.959868226028630644e+00


==> anc/Fig04_T1_energy_inset_L15.txt <==
4.015969317527333382e-02
1.199471444226945932e-01
2.004106937209250705e-01
2.801092160339929138e-01
3.603176829939117587e-01
4.400217163451650149e-01
5.199453227699338820e-01
5.999128670818598685e-01
6.797509697193918621e-01
7.598869851130723996e-01
8.400912025529623239e-01
9.200006561803951710e-01
9.996885596357982795e-01
1.079835888225663787e+00
1.160301786537915714e+00
1.239957544508603515e+00
1.319867216379274177e+00
1.399994703928587825e+00
1.479801633780731152e+00
1.559747019405834267e+00
1.639691670026395487e+00
1.719522309905161306e+00
1.799829626347204892e+00
1.880236901109785475e+00
1.959751267896494564e+00
2.039564284514815640e+00
2.119730505389093356e+00
2.199675842553787675e+00
2.279427012798133312e+00
2.359676228150615174e+00
2.439668785139402551e+00
2.519973913882071592e+00
2.600297436924628336e+00
2.679822721246103434e+00
2.759558008467437595e+00
2.839845278789479455e+00
2.919880347264833365e+00
2.999420862668314314e+00
3.079380599465626478e+00
3.160036050893191284e+00
3.239957657097239263e+00
3.320087446100818518e+00
3.400146163781786690e+00
3.479909003984271720e+00
3.559523910660764123e+00
3.639900509453886102e+00
3.720377482878954645e+00
3.799710246082624199e+00
3.879315757556964339e+00
3.959015254131017070e+00


==> anc/Fig04_T1_energy_inset_L16.txt <==
4.013494986589606628e-02
1.199925867595054152e-01
2.001092872151795654e-01
2.799320207713627551e-01
3.599955839397081525e-01
4.400505603107336960e-01
5.199250872215783748e-01
6.000251404185440451e-01
6.801935970074858284e-01
7.600408989587514874e-01
8.397992482991044616e-01
9.201234747616060528e-01
1.000140698090482783e+00
1.079985236011148153e+00
1.159866479795172545e+00
1.240015607709347600e+00
1.320085880624454422e+00
1.399960155358064950e+00
1.479888697469923464e+00
1.559928054192653013e+00
1.640023386215685441e+00
1.720186139151935301e+00
1.799972245468959509e+00
1.879894851621468854e+00
1.959933230284103267e+00
2.039851230170410812e+00
2.119786929395493402e+00
2.200002914852797975e+00
2.279963114652609146e+00
2.359997171974433261e+00
2.440098641326885254e+00
2.519983895854663203e+00
2.599927766124786821e+00
2.679896688106636837e+00
2.760095734886366614e+00
2.840000014186619293e+00
2.919883335604531283e+00
2.999779270110163321e+00
3.079865460836586077e+00
3.160000839001684714e+00
3.239926740462858223e+00
3.319828928850384830e+00
3.399776934873164347e+00
3.479982933756033070e+00
3.559675733777089679e+00
3.639752205846245925e+00
3.719805580981675242e+00
3.799777353755036113e+00
3.879787914352351930e+00
3.959725042988722521e+00


==> anc/Fig04_T1_mainpanel_L12.txt <==
4.962505620629595326e-03
3.708204300324700539e-03
2.529800617042396362e-03
2.078150505946877238e-03
1.482072869379401445e-03
1.036162750189817145e-03
9.345888442177745486e-04
7.893566296284231388e-04
6.717764228452900461e-04
6.183717881975590250e-04
5.261889291610783977e-04
4.421075377820138136e-04
3.839888844704039098e-04
3.522891298445029757e-04
3.264860559257672904e-04
2.721309059336845539e-04
2.391959447683340303e-04
2.082421586574061719e-04
1.718814040678719656e-04
1.564180473507372014e-04
1.554827696995079870e-04
1.419601271482741442e-04
1.168776515349125277e-04
1.099469334957296166e-04
1.188303731199606136e-04
1.166976797000998715e-04
1.068943093506451403e-04
1.032227170759793060e-04
8.634231613659271479e-05
7.524468224759725673e-05
7.325569385371833928e-05
6.678418621174806401e-05
5.734883471432355393e-05
5.074595543595125126e-05
4.848348264502023953e-05
4.792849925583875047e-05
4.614334296707812662e-05
3.954970808496873489e-05
3.399318958280072965e-05
3.341947046202902756e-05
3.435818903358641053e-05
3.173949124249299535e-05
2.669525379515940930e-05
2.481342838394712136e-05
2.600671788601850200e-05
2.437807007927474275e-05
2.375264521724213817e-05
2.451709273230889488e-05
2.461454903385753009e-05
2.353682549581659689e-05
2.215866147116977316e-05
2.265108200328864416e-05
2.266722983598489129e-05
2.249785335232451142e-05
2.118535551185614081e-05
1.879115299058548496e-05
1.808934308617334824e-05
1.773409364937490981e-05
1.891573371107006403e-05
1.836597782307868991e-05
1.714947444336898917e-05
1.696736357383573295e-05
1.706525044667062471e-05
1.749655221330127997e-05
1.760622536154424924e-05
1.692174392473555727e-05
1.706876203825605774e-05
1.615696006896357795e-05
1.435772933777259293e-05
1.504422393506939148e-05
1.613801986684267176e-05
1.575784876137564756e-05
1.483015007212426318e-05
1.450796025713298331e-05
1.370797496845879849e-05
1.371470292900885159e-05
1.387621941400398162e-05
1.295781764145961595e-05
1.320425005011319813e-05
1.292754201972139293e-05
1.247043182466856681e-05
1.210481766813904962e-05
1.164439052206484120e-05
1.115015124006282839e-05
1.031489775195641636e-05
1.096106486506492920e-05
1.026334717418163338e-05
9.789683179552674302e-06
1.085189996856711239e-05
1.056437243283084781e-05
9.947482958985708610e-06
9.218867090405238134e-06
9.031509802358489366e-06
9.656632738738145982e-06
9.603913362118602872e-06
9.306770600731688721e-06
9.093763573122681679e-06
8.896246450841206410e-06
8.928038027672904032e-06
8.390994128199741046e-06
8.524100528843755412e-06
8.844916390465272830e-06
7.936053714539236998e-06
8.517310447154086364e-06
8.763265415549231440e-06
7.833576793041371463e-06
7.309872060663463931e-06
7.694361420593915569e-06
7.755182649150989491e-06
7.712731534092199653e-06
8.142216189565123349e-06
7.769542722263858038e-06
8.396335486353699525e-06
8.841276520088758793e-06
7.563160105633684280e-06
6.929062851809491065e-06
7.224306479157521779e-06
8.040982190124109543e-06
8.167768358742679078e-06
7.371377154595104366e-06
6.885090427282994184e-06
6.534783424348552894e-06
6.704740813880005479e-06
6.438673748520008700e-06
6.608940372039294564e-06
7.187155079077953905e-06
6.970493233774916481e-06
6.344282886460234018e-06
6.771848718756615589e-06
6.740933206125787444e-06
5.748378920581905355e-06
5.660420587743802796e-06
5.785679854376043152e-06
5.732108812278650890e-06
5.746215850396334168e-06
5.564093969673759071e-06
5.236661972055631319e-06
5.612915631833148943e-06
5.957294185209457792e-06
5.403530279213802398e-06
4.756875671800044307e-06
4.937479368493281776e-06
5.217679657305209092e-06
5.271587359285458626e-06
5.304175019257930940e-06
4.989232375453962902e-06
4.464447977485943495e-06
4.835515613688415339e-06
4.921180838484286582e-06
4.153564713617383397e-06
4.414685323682212692e-06
4.583688154322855779e-06
3.910195893746787960e-06
4.049106960478730908e-06
4.138454809913392186e-06
3.750952489011315603e-06
3.908398684207198257e-06
3.748059885409231070e-06
3.381428998709449686e-06
3.583026433795565003e-06
3.585067093382410544e-06
3.608953448177852984e-06
3.662282239875876660e-06
3.401167879978050935e-06
3.287675609966740536e-06
3.127230907444998380e-06
3.120715367743113423e-06
3.129305208336881192e-06
2.901610107979247820e-06
2.722411734661769028e-06
2.566877397269192577e-06
2.571379910635977991e-06
2.584530138756291413e-06
2.605791093229963817e-06
2.624254508690777978e-06
2.762004545240522899e-06
2.662755341228466639e-06
2.415428942023511038e-06
2.348102229382136322e-06
2.146954668761109750e-06
2.028541043105891880e-06
1.985571035185325892e-06
1.826967775151961876e-06
1.759217546010163063e-06
1.784084820230916414e-06
1.647398490390023226e-06
1.540570581455291671e-06
1.569326861284783150e-06
1.539896078434383091e-06
1.404945387385826141e-06
1.424407344296678830e-06
1.385062122203551663e-06
1.106375676487995132e-06
1.075173068974267696e-06
1.031438763465145274e-06
7.983619398339153213e-07
6.929169376463934935e-07
5.906940292634906231e-07
4.316355715144619712e-07
2.723945501546668468e-07
1.570645090711431207e-07
1.000071080368886668e-07
6.161285057500236952e-08
3.308426392019117773e-08
1.939570604359851562e-08
9.630762768873824695e-09
3.996390640224240855e-09
1.764700599931852830e-09
7.016716943472233060e-10
2.604629762829558534e-10
8.717944901775845775e-11
1.990239038004326344e-11


==> anc/Fig04_T1_mainpanel_L13.txt <==
3.453223029895131999e-03
3.371138713283720369e-03
3.119791783165800237e-03
2.839817017902370247e-03
2.461342082280906958e-03
2.201624684598212870e-03
2.036256030928426230e-03
1.812483253438136946e-03
1.535083255761800431e-03
1.320438532927537120e-03
1.142579226304022734e-03
1.013772544282434251e-03
9.420475589923936076e-04
8.469051847120258499e-04
7.143105726498179828e-04
6.690938698556653068e-04
6.469235014336989107e-04
5.566346267042856589e-04
5.089826451245493214e-04
4.662266735656307661e-04
4.476968133785378398e-04
4.579841562218044657e-04
4.227102963697929342e-04
3.901274802602055060e-04
3.578879981266573727e-04
3.211384434172457388e-04
3.230816415287500638e-04
3.184598064552256733e-04
2.853197944141099311e-04
2.735343701488118567e-04
2.609833158182084498e-04
2.509613826669677321e-04
2.440794508571826886e-04
2.289745641251291310e-04
2.196924766292852307e-04
2.169577060589696895e-04
2.116136166357510682e-04
1.949231433271238548e-04
1.935283229851420981e-04
1.957755424594164449e-04
1.732067802090891972e-04
1.558201579534674805e-04
1.492077271331265743e-04
1.497497816560240246e-04
1.415311163711668234e-04
1.317689404927096066e-04
1.217704456006400807e-04
1.197009053121672552e-04
1.230591747399485463e-04
1.198031921262336554e-04
1.141090403367296175e-04
1.033280493663941079e-04
9.911293619174951222e-05
9.637116692788685348e-05
8.987313003776756660e-05
7.906520670036379134e-05
7.430226177479614291e-05
7.804870113464023706e-05
8.103299263018848731e-05
7.660127668996532624e-05
7.136501746773785994e-05
6.702486948980883417e-05
6.522490040937983888e-05
6.509441907935276041e-05
6.201547575642863254e-05
5.852447563268241363e-05
5.542403034397177760e-05
5.618481507578181402e-05
5.907318059040753187e-05
6.078156674527586514e-05
5.653326020141130945e-05
5.046214947896863741e-05
5.143711263661221141e-05
5.574811943712340849e-05
5.156818387937762424e-05
4.920985426420524848e-05
5.331087392102752047e-05
5.321069933426261897e-05
5.110236657144169852e-05
4.731617744719088508e-05
4.618011190519837988e-05
4.616909492120513056e-05
4.381997180247694534e-05
4.237722084045856836e-05
4.207383526434091664e-05
4.000168262147585694e-05
3.893466933789952204e-05
4.133920118120700010e-05
4.025742474845300735e-05
3.610558678878263080e-05
3.397735070309571784e-05
3.352298343948977103e-05
3.362888899048878470e-05
3.365681851686211525e-05
3.368116020694703809e-05
3.201217291846435544e-05
3.017749339992216879e-05
3.042446293254454778e-05
2.833788100187779399e-05
2.746124655480544857e-05
2.824459555823528536e-05
2.848760909334126836e-05
2.748939226518360622e-05
2.568684824356160068e-05
2.688844228129683961e-05
2.590580145614094500e-05
2.320633702826634963e-05
2.428272098396522033e-05
2.486816626404660777e-05
2.251234809832638911e-05
2.197693099146684549e-05
2.139770746365670358e-05
2.044723094996667975e-05
2.065479111094606905e-05
2.027871850339003264e-05
1.899993140871035358e-05
1.780485122740254456e-05
1.759509078949959257e-05
1.773995710130100216e-05
1.764655608631416611e-05
1.743540166399096562e-05
1.768899641337934791e-05
1.730465535453325058e-05
1.569296859673288122e-05
1.512867606820744398e-05
1.566968205757112605e-05
1.557342353201691701e-05
1.537669649502143351e-05
1.575986048716544163e-05
1.589258389931108665e-05
1.509629807390649878e-05
1.414797607229442984e-05
1.380491934041634212e-05
1.361345079592486055e-05
1.374391465770650843e-05
1.464158299040081011e-05
1.423050873940557038e-05
1.259875885874871277e-05
1.249194400919026866e-05
1.347239074098277997e-05
1.403165352225896636e-05
1.393199087114451166e-05
1.278253091318569738e-05
1.251930356662372050e-05
1.343218148954678771e-05
1.257935923492327982e-05
1.158736903213367420e-05
1.225144982723240862e-05
1.165496083264887596e-05
1.170160174414996156e-05
1.294342730378792029e-05
1.196614459109249870e-05
1.080862385300373983e-05
1.034489824350812440e-05
1.064521601893826732e-05
1.129093896695075200e-05
1.056084841139351639e-05
1.071002484738829936e-05
1.134794703441659405e-05
1.127234308000075391e-05
1.083806431667531924e-05
1.006925966691172117e-05
9.626801342517692867e-06
9.754716905716921682e-06
1.036239929871475423e-05
1.081442961006272597e-05
9.890233812036619801e-06
8.536493790479999225e-06
8.705347746216126053e-06
9.601254382816293054e-06
1.008259224410099434e-05
9.460765832781201388e-06
8.659973523840004138e-06
8.878533903507486712e-06
9.197226214823539026e-06
8.726350314366818601e-06
8.819998833309735962e-06
9.050292417750700213e-06
8.858913456226012641e-06
8.752773922777142067e-06
8.355316333823456767e-06
8.629382190566365086e-06
8.621216398764073818e-06
8.409331402010101171e-06
8.716417541950282122e-06
8.442615921710733393e-06
8.074704737970509692e-06
8.549507992611535162e-06
8.822213905910863591e-06
8.338112326121593145e-06
8.111382404393350324e-06
8.298424488911122773e-06
8.559056885270671194e-06
8.861452371160750662e-06
8.658138454227413207e-06
7.900706436191559532e-06
8.048286874228075601e-06
7.686489447168404928e-06
7.614316841968952846e-06
7.958357474813429889e-06
7.416803338199311842e-06
7.698493917285578771e-06
7.626867537405364625e-06
6.823062135584191340e-06
7.062671927227761728e-06
7.632964273122081920e-06
7.247567363351283360e-06
6.785886225135438043e-06
7.078456239471752716e-06
7.095218516537384058e-06
6.812501184699101664e-06
6.735297519692422031e-06
6.600189772906182624e-06
6.710336766189036268e-06
7.126173123008321753e-06
7.307981084617708674e-06
6.721043993728457998e-06
6.369667381091329127e-06
6.562216943838375194e-06
6.248551838401798313e-06
6.113832286563999675e-06
6.491862807201440445e-06
6.511431329660714992e-06
6.515091258342950027e-06
6.430493957073155363e-06
5.956746395036628165e-06
5.678003933683622790e-06
6.013177445963654672e-06
5.986671673110390257e-06
5.704421230630900743e-06
5.759023423360607540e-06
5.792567143430081145e-06
5.895663644370437985e-06
5.560498361482274982e-06
5.264500256037984591e-06
5.453128709052925367e-06
5.708534533581949192e-06
5.728489826598274217e-06
5.422629266836712317e-06
5.384497011581510278e-06
5.512104823489031452e-06
5.532853298284563043e-06
5.611878615723826540e-06
5.504898814674708911e-06
5.338653755879510182e-06
5.174772777498880194e-06
5.108208388061970626e-06
5.027611226145121102e-06
4.929433900839592949e-06
5.046224530978880302e-06
5.067667320996905079e-06
5.176890220642295800e-06
5.089260753495434610e-06
4.853737259075714959e-06
4.923858474406263594e-06
5.046117716068878341e-06
4.603488190806270111e-06
4.477436392645138817e-06
4.953824350482555870e-06
5.035816942757936909e-06
4.967308533559146990e-06
4.859013279539764944e-06
4.852485365895378919e-06
4.898127306868961262e-06
4.841013012944497729e-06
4.842158143960500088e-06
4.927690202057315424e-06
4.624686747721942540e-06
4.523627174645819299e-06
4.725529447843092228e-06
4.757640552352771139e-06
4.967895892983232705e-06
4.815135436880013099e-06
4.408094880341926285e-06
4.544766903589807669e-06
4.684005255764593420e-06
4.546039315374539936e-06
4.550154949966944884e-06
4.261535691923393565e-06
4.082810250918008190e-06
4.206102344730392576e-06
4.186268596707901916e-06
4.338164061176458348e-06
4.384220940179358838e-06
4.399290425781775684e-06
4.182761784116089539e-06
3.845734208672904021e-06
3.973910127080528452e-06
4.114705520363681515e-06
4.436093032419029635e-06
4.646788560279113587e-06
4.464133431129201321e-06
4.684231742541230472e-06
4.785953779980991785e-06
4.405549873452678516e-06
4.051599476080946381e-06
4.529354922255252482e-06
4.913769547845961488e-06
4.436177265522912390e-06
4.311059480376947110e-06
4.475766318358323306e-06
4.390331326502850055e-06
3.988824815931043107e-06
4.137166318106876889e-06
4.387242321042475101e-06
4.289413178249720679e-06
4.214407266500613133e-06
3.918468605943413634e-06
3.904496145976672552e-06
4.000836469316483623e-06
4.238448391830863762e-06
4.238700016948876612e-06
4.144275868884634847e-06
4.228403222237294665e-06
4.029606805091799254e-06
3.882686531169573942e-06
3.669699481430053359e-06
3.808887451774689108e-06
4.010680850358722031e-06
3.859552600593163060e-06
3.880737690270820248e-06
4.231743980227870866e-06
4.163346256573897531e-06
3.679010821570502551e-06
3.697580685656964362e-06
3.940576051037723103e-06
3.870822263906375478e-06
3.836182684535694214e-06
3.683438009214754495e-06
3.678582911365892161e-06
3.826210458196678008e-06
3.863744716462659515e-06
3.927780890935563808e-06
3.866130732886735306e-06
3.834257781919821798e-06
3.584922771774344698e-06
3.490885651625416141e-06
3.377659189610669198e-06
3.479690275069731449e-06
3.795293051645014103e-06
3.488975023600113205e-06
3.449958768002830296e-06
3.704574165647011046e-06
3.595556740910583417e-06
3.479834274663007990e-06
3.391770545383202002e-06
3.456647497434449021e-06
3.480981573380950283e-06
3.530239865338658779e-06
3.764688299176190629e-06
3.658925729152192206e-06
3.339843630568126028e-06
3.214120383793701844e-06
3.419621565129422430e-06
3.399711730262939166e-06
3.149535221924907727e-06
3.232344007075709527e-06
3.308261474527194953e-06
3.286937206921043192e-06
3.207205548877254852e-06
3.210545206092661897e-06
3.142925704197647171e-06
3.111317279280986100e-06
3.487861684174260531e-06
3.317354304926169156e-06
3.045317734210497898e-06
3.377723773020448667e-06
3.409183124819665407e-06
3.314201900272273316e-06
3.234152914440311411e-06
3.138395036422470055e-06
3.172139430092719375e-06
3.066366640775624353e-06
3.174376122173232255e-06
3.358814953391618337e-06
3.150465417705490742e-06
3.164404991072343111e-06
3.339669593465311726e-06
3.159578798507964978e-06
2.905026399723523553e-06
3.021388241454902436e-06
3.158510759910878987e-06
3.061786493974299310e-06
3.003566785146392313e-06
2.998924201238415007e-06
2.949093472742831266e-06
3.091811344803164953e-06
3.244172908838321828e-06
2.924599095873355471e-06
2.828450930809787411e-06
2.689575682047874865e-06
2.781337419049425488e-06
3.080485704044075153e-06
3.050301861689692889e-06
2.913156694717875398e-06
2.913707607269850626e-06
2.964088753034639297e-06
2.836950512872890911e-06
3.028696903696891484e-06
2.999192597094224953e-06
2.723030716241663637e-06
2.622439819291709890e-06
2.789733898517826908e-06
2.893731036955922697e-06
2.610873347182524427e-06
2.524619681183545335e-06
2.744651833910461138e-06
2.834045872493603213e-06
2.794837259983607760e-06
2.865616982824705706e-06
2.699524624592672884e-06
2.557671332073136497e-06
2.696575963807279881e-06
2.714259297655756018e-06
2.658227947845836161e-06
2.509853027646938632e-06
2.745040097874422237e-06
2.898422346440454614e-06
2.811859338282238804e-06
2.631356958402892335e-06
2.439509885948426038e-06
2.513400580996838698e-06
2.517598365741186588e-06
2.563815304914162376e-06
2.558750282689168270e-06
2.452589740979218451e-06
2.477305847684888516e-06
2.482753034982254837e-06
2.437455063492476921e-06
2.545081972958000858e-06
2.453856105206929550e-06
2.444377246759107636e-06
2.506240310606530370e-06
2.309124968109273168e-06
2.079800178151131416e-06
2.141383959446918607e-06
2.409050399808479932e-06
2.208478261316471764e-06
2.034112244063163758e-06
2.015079545730038433e-06
2.027003688737450247e-06
2.297235507747969429e-06
2.248045791823060322e-06
2.164545346379825398e-06
2.144586484859258881e-06
1.983821166209751490e-06
2.105717482723514907e-06
2.141046483725918749e-06
2.024935224635395583e-06
2.106677373965689625e-06
2.152106805794962996e-06
2.134802838369020706e-06
1.962872780233375602e-06
1.960452487617537659e-06
2.011425129947601928e-06
1.896530854966279811e-06
1.832930155413561370e-06
1.823675478259694998e-06
1.987722333748429901e-06
2.040721437313416534e-06
1.918752377355385477e-06
1.929719374712408604e-06
1.905408202963078475e-06
1.942866147975359900e-06
2.001885658989900843e-06
1.953360890068422066e-06
1.982901030762661509e-06
1.974448062351271087e-06
1.847693151614821769e-06
1.827788843283038358e-06
1.896304977565803088e-06
1.894621778142023760e-06
1.885712770461896336e-06
1.813720237108784789e-06
1.696699647004844058e-06
1.707884739666074102e-06
1.667542377572008981e-06
1.583511913955288285e-06
1.694292538888049096e-06
1.703545112435156858e-06
1.607207452986214832e-06
1.612098881458071666e-06
1.558631034189471655e-06
1.489990914790877413e-06
1.475673176586817026e-06
1.482161700802773098e-06
1.512936491570203386e-06
1.505130499607596627e-06
1.600655184910099250e-06
1.621004871848977746e-06
1.532563113055483275e-06
1.486874762677803853e-06
1.570271616076238448e-06
1.711492071941083439e-06
1.693275614266921261e-06
1.628056962238816995e-06
1.516723855989437026e-06
1.529009059139692282e-06
1.579809230220455699e-06
1.528813687661984277e-06
1.531802499400205020e-06
1.496501327454974678e-06
1.387717926085274918e-06
1.392754407024524912e-06
1.472406466417248462e-06
1.472509492333382009e-06
1.453154799612307363e-06
1.415421695550456708e-06
1.380880655071275289e-06
1.311728413201543146e-06
1.262200540473714624e-06
1.335366977262441636e-06
1.482484400850476504e-06
1.417494266837816315e-06
1.277132783523432519e-06
1.358058981167847131e-06
1.326640347886202359e-06
1.298233024318298104e-06
1.298792010135010895e-06
1.314761970933472025e-06
1.313597105748223580e-06
1.343311107749258526e-06
1.492637835750138769e-06
1.521759212231222038e-06
1.480414755096353912e-06
1.391172051763306769e-06
1.259175584089398503e-06
1.301255729614207266e-06
1.327309535228117354e-06
1.204212328283461782e-06
1.233819586540637890e-06
1.230138244832199612e-06
1.143576005305582423e-06
1.122900398488596812e-06
1.189227768431247256e-06
1.175741295166056155e-06
1.167611240973535157e-06
1.217781422397445183e-06
1.173524548804857453e-06
1.138057510782132417e-06
1.102439081710742188e-06
1.062272408169155916e-06
1.022924438226607475e-06
9.803088532219831849e-07
9.964887172065633335e-07
1.027576356977026575e-06
1.032151945862722223e-06
1.037662606598029102e-06
9.849725335569297628e-07
9.835570808018347891e-07
9.880266279578473368e-07
1.000374079301179800e-06
9.824251837371760427e-07
9.451863542967934802e-07
9.297206148222538391e-07
8.698509816960690001e-07
8.627839675718120287e-07
8.458600824298373097e-07
8.104974549340768990e-07
7.871041706093611532e-07
7.466912202990721960e-07
7.056996939796602255e-07
6.791886832608821469e-07
6.809655190720935020e-07
6.858921611397252978e-07
6.588405137354209479e-07
6.189982167328247532e-07
6.371835087190477631e-07
6.765493912873386899e-07
6.865527016501485767e-07
6.448850219020025704e-07
6.558099300229206635e-07
6.643417426171188218e-07
6.550897546717777865e-07
6.492608893736836994e-07
6.053424482987985805e-07
5.903325295306718936e-07
5.274459537909395256e-07
5.192516365189023887e-07
5.178704421482560507e-07
4.836320329716846015e-07
5.054609185264554043e-07
4.927301185088487401e-07
4.231232033464286585e-07
3.910665458062924965e-07
3.749382640588956271e-07
3.477274407947789376e-07
3.339223060538942866e-07
3.001675634110676515e-07
2.919972612816090052e-07
2.808010354364709646e-07
2.307318584169891240e-07
1.993201989415729061e-07
1.881917935813927333e-07
1.714478837697338721e-07
1.441411241409437611e-07
1.264835775560595642e-07
1.171026008907493943e-07
1.132491707425699539e-07
1.065901700952080367e-07
8.536378646038411260e-08
7.160525929018993892e-08
6.114667384175934977e-08
4.681165370128807210e-08
4.870767752712469148e-08
4.982798179627647498e-08
4.052513431355021969e-08
3.456268416389842854e-08
2.855702314214979342e-08
2.192601338980872944e-08
1.716613449333469891e-08
1.270605042523821117e-08
9.793440166431894158e-09
8.246269024890752602e-09
6.426038263579693971e-09
4.565331765531578001e-09
3.569643826483682090e-09
2.805913475845438715e-09
2.005326638173597683e-09
1.541803040095234015e-09
1.243289680496310618e-09
9.939857926791390106e-10
7.474716085624787348e-10
5.149461994391068113e-10
3.938703927404459943e-10
3.122924913888808042e-10
2.174827998226182220e-10
1.443706468681236613e-10
1.044964173225073623e-10
6.437589649477128267e-11
3.657273460117986776e-11
2.569454721694910383e-11
1.614185571961049139e-11
9.286035415068191894e-12
5.676291752364462702e-12
3.046953456479662813e-12
1.340020157230702657e-12
4.631899606838968407e-13
1.526140304239447172e-13
2.617435724443150038e-14


==> anc/Fig04_T1_mainpanel_L14.txt <==
1.853332587585057069e-03
1.877181877929352599e-03
1.872462332377886150e-03
1.850741872559462332e-03
1.739209170874957003e-03
1.671229803433372553e-03
1.660974084542093769e-03
1.550274663237023818e-03
1.379854144768493003e-03
1.353029308790673320e-03
1.329333094955970638e-03
1.226143667381555252e-03
1.113830465158809156e-03
9.966406255005617453e-04
9.181332329391924708e-04
8.924836283317711750e-04
8.395435712313214626e-04
8.006885700479510377e-04
7.582565213863801546e-04
7.184210602329368141e-04
7.074994747110294885e-04
6.539737253974458545e-04
5.812990760288321750e-04
5.527642684553426677e-04
5.442757538327973885e-04
5.014400869703193164e-04
4.575044311350017390e-04
4.495140269405888448e-04
4.278255010747062542e-04
4.201429395414685275e-04
4.204128017812996097e-04
3.914261230135557246e-04
3.532802563147537968e-04
3.374620854927122635e-04
3.238945688930923287e-04
3.093168010276679879e-04
3.101113635299676975e-04
2.940742022121471092e-04
2.757283963511942561e-04
2.705412164483810391e-04
2.580288435493730838e-04
2.473870197782785784e-04
2.409367364806803133e-04
2.269910687996596363e-04
2.255120132645077699e-04
2.239018006251951656e-04
2.147379916881401085e-04
2.244624393760639134e-04
2.130572015155248107e-04
1.995649277648694619e-04
1.873603254306888751e-04
1.772380632967006169e-04
1.789781470527628362e-04
1.670730114831923041e-04
1.614143647629651633e-04
1.580284984785496419e-04
1.547791859171361410e-04
1.544081828593362100e-04
1.575141802788190912e-04
1.444005104988338927e-04
1.357215817152747969e-04
1.431725448370095512e-04
1.355943878066457405e-04
1.278876798990547848e-04
1.247882005421832813e-04
1.226925104658812182e-04
1.265571748145859177e-04
1.204872859138871434e-04
1.085137287992991720e-04
1.099938627154363772e-04
1.116356038707091178e-04
1.093971578907024076e-04
1.050578341121386194e-04
1.010572368236343843e-04
1.007671963679347498e-04
9.494830676988159164e-05
9.360956788250171545e-05
9.413847826698443244e-05
8.880658608346138805e-05
8.859700978166821117e-05
9.124822052133450107e-05
8.419726260285746234e-05
7.795162531173981980e-05
8.222972372728156983e-05
8.418560250605517357e-05
8.216577460222852043e-05
8.105973775924319358e-05
7.965448081873754711e-05
7.218407782810187204e-05
6.635222257480356291e-05
6.844317644726118891e-05
6.985721957804464938e-05
6.834814239233575966e-05
7.012523549804944355e-05
7.105916641412940980e-05
6.591097839923864535e-05
6.452696646731397338e-05
6.427632582964728592e-05
6.070176049246340990e-05
5.788612635946201163e-05
5.767192303488151011e-05
5.737272119011661739e-05
5.446662627471649058e-05
5.358976852895400215e-05
5.273431611795406572e-05
5.090742906785865459e-05
4.942986417739445644e-05
4.989672149054525052e-05
4.973312083038524106e-05
4.725963491500985897e-05
4.826664969671788787e-05
4.762513864104899136e-05
4.516808878616543674e-05
4.429583396976968210e-05
4.392962835835015334e-05
4.402569211581224576e-05
4.003561755868036013e-05
3.894811902000205894e-05
4.176783274666620848e-05
3.934746516588653723e-05
3.825396580486965385e-05
4.023343132982316916e-05
3.807827245440409354e-05
3.686734394768871451e-05
3.803462728801356091e-05
3.595673191699285998e-05
3.585371270536689498e-05
3.647443758498853837e-05
3.411233911233945429e-05
3.300265512388827745e-05
3.412309745554313877e-05
3.250528243030176935e-05
3.088606925592764143e-05
3.123160466436244380e-05
2.981465360687463333e-05
3.022304546685827023e-05
3.056523626677624055e-05
2.894694679900889790e-05
2.747169637819346413e-05
2.789363902054785386e-05
2.915362707604010809e-05
2.884104785369219398e-05
2.832610260056548751e-05
2.758287587245478590e-05
2.650720731754516930e-05
2.666049594068052665e-05
2.616924001476520341e-05
2.541207326604156262e-05
2.577033923545566361e-05
2.500155295042139915e-05
2.528466212764569139e-05
2.595650000527946277e-05
2.495438845737209591e-05
2.477616007774117413e-05
2.431282042268931217e-05
2.368847140992189225e-05
2.275312587479921153e-05
2.192604107051403795e-05
2.294047350884766826e-05
2.296691983958446537e-05
2.301124579888771374e-05
2.236682157833616791e-05
2.072536446166393191e-05
2.195578311680920877e-05
2.251970111794209743e-05
2.165744656581230945e-05
2.136754083702288576e-05
2.093876639759034060e-05
2.117368538051587625e-05
2.068069286571575798e-05
2.053393349799221852e-05
2.011667824696996548e-05
1.958248878244088604e-05
2.030282492859513597e-05
1.937332212426161700e-05
1.850022406443325605e-05
1.982691675700082795e-05
1.933847873305915958e-05
1.917767776748231806e-05
2.014758480193006869e-05
1.945645493696742935e-05
1.970018770455412403e-05
1.899309494900177506e-05
1.777812494658482517e-05
1.794796953155435390e-05
1.853159040514084250e-05
1.779432930412437708e-05
1.654690898558730449e-05
1.627804132118047827e-05
1.672869322568997600e-05
1.699847710177687047e-05
1.725841011510900400e-05
1.670719648591984449e-05
1.610988391411308441e-05
1.703889191213577676e-05
1.695028478161806544e-05
1.586112008456154650e-05
1.535893319815680185e-05
1.485876266566485175e-05
1.483156761358183429e-05
1.551910309855832792e-05
1.606947452537900391e-05
1.514825927161817019e-05
1.419542724725662040e-05
1.468192124564364411e-05
1.438921876878002218e-05
1.438965324346331046e-05
1.487847073322358405e-05
1.469761934810273323e-05
1.410483480102751880e-05
1.382776626111592270e-05
1.344538646890465119e-05
1.336473621389555617e-05
1.322192341825316758e-05
1.310968779430840598e-05
1.387937098788494058e-05
1.321288470960933228e-05
1.222139740648962539e-05
1.186635294889054038e-05
1.223950645120921299e-05
1.244181155564636631e-05
1.210258219131788242e-05
1.202722492236260062e-05
1.196841100618946174e-05
1.173289287833283454e-05
1.135434871830702804e-05
1.124110460833999355e-05
1.151123364933021028e-05
1.137606215206282290e-05
1.104743970246799472e-05
1.150725935894597665e-05
1.143206527872966195e-05
1.069555982199302964e-05
1.050348376916493785e-05
1.072182285118927669e-05
1.064088770732645966e-05
1.048217764939629105e-05
1.023670716178215171e-05
9.848913315439671053e-06
1.041594354434585633e-05
1.056815311808101729e-05
9.789045014716464324e-06
9.741600469440416416e-06
1.019416906404202487e-05
1.043442477966021961e-05
9.750270031686362527e-06
9.282093006616895652e-06
9.361353918067399872e-06
9.182955031835493006e-06
9.249234566045624290e-06
9.068325398759875033e-06
8.803728106641036419e-06
8.619800660512323112e-06
8.274944806182301261e-06
8.616369793447779102e-06
9.292977613570139366e-06
9.005768367166661726e-06
8.499103330536685668e-06
8.403902784033069072e-06
8.110941000437181864e-06
8.253475983895177095e-06
8.337819116802657230e-06
8.281781842553056656e-06
8.068737265095226308e-06
8.058482471360152113e-06
8.033555277838120380e-06
7.924250820460403480e-06
7.851003787944885751e-06
7.586598053640301802e-06
7.839700767656345091e-06
7.678927886834023382e-06
7.563508083629200085e-06
7.793741106661912469e-06
7.628829152288671788e-06
7.724157128231391619e-06
7.494321535450177106e-06
7.094829798417412879e-06
7.415862974184126496e-06
7.452877066864824730e-06
7.143714624543969218e-06
7.328782136666576419e-06
7.336103706970109001e-06
6.967847951888510033e-06
7.048714443683485220e-06
6.884789233532911560e-06
6.741762890374285477e-06
7.243030385200967402e-06
7.149051947060620610e-06
6.725072162652797090e-06
6.622420056343015543e-06
7.000687004584170275e-06
6.958244564516767193e-06
6.704410876956241528e-06
6.588802346379717417e-06
6.368828779412661970e-06
6.390288530668324391e-06
6.149638353480125442e-06
6.400169858226147497e-06
6.417987030828860668e-06
6.047950002572234339e-06
6.249562266827603256e-06
6.327412332194655821e-06
6.221665376488148317e-06
6.262055911747122435e-06
6.365121576385896957e-06
6.239258198983390754e-06
6.167159483067664055e-06
5.827139539804544121e-06
5.778852833852108535e-06
6.275386973117960512e-06
6.290398827857899566e-06
5.949204759942389951e-06
5.980372287507374754e-06
5.972002909730340631e-06
5.523253708382297647e-06
5.580069503644575306e-06
5.669504033503571473e-06
5.802140618378021128e-06
5.987344987708428786e-06
5.821472132009128686e-06
5.615331100950443809e-06
5.456901439829510416e-06
5.499009621508945100e-06
5.534689174538097624e-06
5.357130009262424188e-06
5.210855191351567094e-06
5.311582052025221047e-06
5.305494476231039394e-06
5.259354891910858517e-06
5.359242248520813686e-06
5.307641942878967475e-06
5.069891594831123283e-06
5.064890929826605068e-06
5.014254749500571556e-06
4.975671571143232384e-06
4.891610750665068379e-06
4.922537807377621176e-06
5.221071548033354036e-06
4.986508243190891548e-06
4.783831745998639252e-06
5.042622957834936429e-06
5.146318434306587729e-06
5.060631576191538362e-06
4.862915085514380282e-06
4.772626540825340411e-06
4.986133589209594256e-06
4.856922418403489902e-06
4.593094682032466872e-06
4.718914595439854409e-06
4.688204801159698968e-06
4.558465205851219353e-06
4.759687886492087848e-06
4.579008252720207959e-06
4.700906653989618722e-06
4.793059839874158765e-06
4.744546537199806386e-06
4.911698753535696616e-06
4.730637487972132306e-06
4.734766331990219543e-06
4.724623582447690623e-06
4.658434297232190737e-06
4.633592587998494604e-06
4.624685869597711597e-06
4.560889996536391613e-06
4.562267764981341758e-06
4.628915378811007302e-06
4.729766932782499117e-06
4.713109582111126548e-06
4.362211000206507074e-06
4.260726621196487538e-06
4.339220682624104205e-06
4.465486047316818016e-06
4.365052165836026548e-06
4.391746910947067475e-06
4.593308998566510411e-06
4.498330490746049730e-06
4.298019377578036100e-06
4.181855383854500575e-06
4.307824022943826548e-06
4.299020508890615447e-06
4.347733901082760146e-06
4.484012897287091080e-06
4.448526576513962339e-06
4.260774351959309451e-06
4.135918957848631002e-06
4.146845641340705149e-06
3.988746685181397477e-06
4.013151710967632144e-06
4.242104753883804545e-06
4.288522726375316234e-06
4.213964745681345815e-06
4.178029730804869888e-06
4.177894930114999421e-06
4.091148508608800574e-06
4.265618966639884956e-06
4.056517489899235013e-06
3.679313345589991158e-06
4.094380035467306199e-06
4.135967085116061947e-06
3.817473725544879947e-06
3.816062740880154185e-06
3.990044295853628133e-06
3.964694789169697938e-06
3.957005985376084728e-06
3.877940780332316309e-06
3.862579005569596675e-06
4.046966495316143690e-06
3.692041419292557111e-06
3.596341411368697942e-06
3.950898306596153796e-06
3.862374563591727705e-06
3.608538464297976058e-06
3.605023289428488865e-06
3.610894443147232411e-06
3.542915193174375228e-06
3.702024730895291814e-06
3.849280130243174964e-06
3.813731264128384702e-06
3.834899595474149378e-06
3.895034394223292300e-06
3.714720040540573508e-06
3.452803477135861135e-06
3.500234874059661237e-06
3.616360374992857979e-06
3.618781461646477530e-06
3.605842871474670526e-06
3.537342764187062684e-06
3.434915109391418155e-06
3.519593465068106586e-06
3.452818517565468546e-06
3.484696718402964935e-06
3.704585648927529556e-06
3.540707100552950057e-06
3.407054955639823840e-06
3.370199150486471380e-06
3.489443108745125237e-06
3.652684218360900320e-06
3.466490703624679198e-06
3.427823748209554881e-06
3.408661748172116479e-06
3.499495977934503321e-06
3.536161578316939699e-06
3.299532941789866568e-06
3.262061800491047863e-06
3.236279024532369073e-06
3.307360492197538806e-06
3.434682423810576434e-06
3.259569496138209925e-06
3.126684249792314617e-06
3.155977980352892242e-06
3.158418232766792008e-06
3.125274359867882044e-06
3.119083991383392920e-06
3.298668839604228419e-06
3.125621310528091366e-06
2.982863370524585039e-06
3.114397516126424410e-06
3.043549815017282572e-06
2.975012274512098914e-06
3.062277226331043417e-06
3.208794076355127660e-06
3.140124744827688607e-06
3.058273082076683572e-06
2.965035602282770264e-06
2.930753503800784058e-06
3.031360636718317223e-06
3.001581312881104592e-06
2.901959528061745375e-06
3.073250921942308086e-06
3.232224404422961411e-06
3.088733930637507714e-06
2.970192949600967441e-06
3.029668623501621995e-06
3.087457387631976984e-06
3.052106271525551284e-06
2.923292062605449233e-06
2.875275881381186733e-06
2.930044302698474683e-06
2.826373048660478826e-06
2.695993489988326612e-06
2.760312624958760525e-06
2.773912549067662180e-06
2.855277800984477538e-06
2.944270866952073402e-06
2.851573634684857277e-06
2.752928080697981134e-06
2.702624962697268936e-06
2.654139927129517077e-06
2.642990610076155853e-06
2.656886974094117111e-06
2.763357136331963677e-06
2.876572715353851333e-06
2.713060555699541718e-06
2.592043059057592252e-06
2.667014579468036622e-06
2.716152877294553153e-06
2.662997864105305721e-06
2.661648670044258114e-06
2.681724250243340038e-06
2.680260055458736138e-06
2.687986716865727410e-06
2.604320142565678462e-06
2.618030637752695320e-06
2.602604860601256305e-06
2.532803832653062878e-06
2.616474129030113635e-06
2.620019490457416937e-06
2.637803645411345837e-06
2.633620686124929254e-06
2.564303951987992139e-06
2.493008544614256190e-06
2.496816101984266503e-06
2.557065654810119011e-06
2.548143721880739244e-06
2.654277078819854423e-06
2.622609495846433166e-06
2.507028507357886303e-06
2.468162422822248966e-06
2.412223938586687393e-06
2.407216515710511872e-06
2.549124075595410862e-06
2.630745652912049157e-06
2.583167324268608702e-06
2.634827621952219923e-06
2.635935181431728954e-06
2.536655930145188446e-06
2.437662223061218296e-06
2.434476914783627503e-06
2.491022279753326099e-06
2.467401425322208223e-06
2.454195896127893592e-06
2.475104240564417390e-06
2.365916096731163100e-06
2.336124235420289166e-06
2.364616176353052232e-06
2.340102336640277976e-06
2.399385047122273785e-06
2.439316787195977271e-06
2.457011398469637833e-06
2.534695008608149912e-06
2.560761917935416952e-06
2.473487326138877924e-06
2.341863107494137503e-06
2.374669302511332327e-06
2.399831446960026104e-06
2.314133142862178478e-06
2.298795360514886362e-06
2.333165251582884669e-06
2.436879365153109590e-06
2.545996046408757465e-06
2.412821474788105476e-06
2.267718127608456921e-06
2.369370433425794492e-06
2.435502029142549576e-06
2.360118716161716153e-06
2.346991479037713552e-06
2.242270765925525634e-06
2.275823542539638276e-06
2.420297317573694828e-06
2.355088137279925085e-06
2.362876948489890491e-06
2.278278010684632509e-06
2.281429546323680627e-06
2.403201402445307590e-06
2.387503263469561280e-06
2.305014389242720207e-06
2.209623335004014549e-06
2.085266158543875644e-06
2.103562066842929391e-06
2.227573863783063555e-06
2.294097460571081345e-06
2.230095404829278179e-06
2.274800756501977563e-06
2.382575795918161093e-06
2.306310030507906379e-06
2.270955109102789189e-06
2.196506090543106009e-06
2.323591299361709714e-06
2.326832570805680471e-06
2.166759268694629061e-06
2.243611072214070566e-06
2.325388158539092248e-06
2.291302445665791043e-06
2.298180568975034553e-06
2.312038612029001498e-06
2.352267236892766438e-06
2.384116714864642797e-06
2.233289432920439006e-06
2.125706026674798834e-06
2.180773331260417181e-06
2.268746244605792475e-06
2.247350928649119618e-06
2.115954812991357333e-06
2.184390135292910876e-06
2.331127213792433142e-06
2.232471745759592580e-06
2.121043139675076786e-06
2.109187881123953152e-06
2.166907367730354685e-06
2.155187119117402256e-06
2.152695575404653780e-06
2.208029815097423318e-06
2.146702330189797538e-06
2.200422136142764834e-06
2.195496154436943439e-06
2.192143089524814490e-06
2.260985245249402268e-06
2.228081854190523047e-06
2.184649799224538829e-06
2.114413117879371894e-06
2.015113135381645398e-06
2.001684478044824195e-06
2.174240685137904974e-06
2.150891827912914874e-06
2.105062410944164106e-06
2.106604633195959856e-06
2.012294841217032300e-06
2.062562852100011176e-06
2.122791966603994316e-06
2.173956021393964220e-06
2.249923262190569437e-06
2.135840826585546701e-06
1.967313143235512983e-06
1.952003630056552520e-06
1.993626926286864977e-06
2.002812879819218860e-06
2.019562797869174966e-06
2.063807092425642462e-06
2.101421111058304176e-06
2.094208221044970530e-06
2.036176909328257530e-06
2.000852348044465544e-06
2.000541801806586344e-06
1.995565408365459022e-06
1.969235863700114128e-06
1.994067882577423903e-06
1.983617980483321607e-06
1.923397710676030160e-06
2.039609892825089939e-06
1.994764858096166770e-06
1.944012487450386500e-06
2.034490145287749267e-06
2.010365717195631043e-06
2.007481174446580278e-06
1.984539779732191585e-06
1.941266266898764398e-06
1.969573717725911905e-06
1.974591648782714239e-06
2.005948376525048484e-06
1.982921066968439953e-06
1.935299883649166075e-06
1.924623634939687061e-06
1.853207910229486211e-06
1.885909844976293716e-06
1.914520280248525744e-06
1.839126671035428820e-06
1.887256367987342608e-06
2.011697970490296329e-06
1.996617818586046129e-06
1.991768660281924709e-06
1.951004811735265066e-06
1.942710649624716480e-06
1.998563525104738958e-06
2.009825473563312255e-06
1.946648386842721231e-06
1.868054684923244842e-06
1.885529075414742168e-06
1.875052171118253938e-06
1.791099761898355068e-06
1.814386852556505410e-06
1.920626676696837567e-06
1.915606448830827107e-06
1.862425504195368074e-06
1.822001876895674356e-06
1.847391248710552330e-06
1.796645980614924969e-06
1.776801717297482481e-06
1.920559270203683616e-06
1.917579165983335144e-06
1.794328613807100478e-06
1.866197284199387019e-06
1.919339922165057249e-06
1.800805528948598888e-06
1.767731273108052472e-06
1.770445964023862717e-06
1.687245969301484132e-06
1.774006287632147378e-06
1.854389396743675714e-06
1.819607841630427435e-06
1.899626551312960734e-06
1.829520895524426160e-06
1.829604483483405602e-06
1.802000554075573299e-06
1.688957562156580024e-06
1.664769903929565842e-06
1.646943165654814115e-06
1.615567510915200809e-06
1.721439991181673594e-06
1.802398491694062422e-06
1.752531943345862284e-06
1.762184513325923118e-06
1.677169035255720752e-06
1.584442321470966115e-06
1.601683468633569011e-06
1.705671083556785313e-06
1.686180895162956109e-06
1.647054183050101365e-06
1.616467565141525947e-06
1.620079279791079715e-06
1.679410662342946164e-06
1.641252391776286479e-06
1.554941132873047926e-06
1.607044625950032383e-06
1.693940698876023527e-06
1.607798448354117336e-06
1.582599148682157749e-06
1.613471421423635986e-06
1.656272711664342904e-06
1.713556159977164832e-06
1.709895480207734242e-06
1.597934245846662591e-06
1.524668093439838982e-06
1.545123720688793113e-06
1.546034349660519767e-06
1.549780847752537581e-06
1.531856441204040669e-06
1.583656448065995686e-06
1.576372010999172306e-06
1.499371711180129575e-06
1.553971976106877617e-06
1.618373582889917725e-06
1.602877276593564779e-06
1.608159797034535519e-06
1.582254567598815362e-06
1.560041225283742520e-06
1.587040413637298025e-06
1.576420366590408045e-06
1.591329109936290679e-06
1.585166002487192389e-06
1.520791665115640385e-06
1.472226868808871270e-06
1.495781108922811069e-06
1.507966757902823842e-06
1.534166805683275892e-06
1.584892532602867732e-06
1.549273865043578674e-06
1.494229833457323607e-06
1.527846258322169714e-06
1.532386234213742381e-06
1.518896404824863826e-06
1.539392592292539612e-06
1.584889017148144296e-06
1.593822456572130763e-06
1.532105515911695981e-06
1.506930924469503029e-06
1.571750611245779760e-06
1.554965127385679894e-06
1.541935322739638725e-06
1.519504682165203041e-06
1.502633179825623336e-06
1.599116174974189831e-06
1.578219767788538978e-06
1.452021783556882404e-06
1.501001945552982993e-06
1.623143748791715401e-06
1.547092330937440903e-06
1.430177956956599156e-06
1.415455015968079480e-06
1.447925459027400736e-06
1.443641867599573090e-06
1.460392282466884755e-06
1.555795620235836619e-06
1.565856401706354792e-06
1.473899870062414405e-06
1.497142924748488172e-06
1.493758413115943581e-06
1.461692570807490339e-06
1.513646793806338326e-06
1.513170009291654748e-06
1.477556171312927201e-06
1.480861367727942678e-06
1.463357252112304690e-06
1.512535322329072447e-06
1.550804174796128746e-06
1.539538730986385675e-06
1.543184448429945897e-06
1.547746394661922123e-06
1.517474971948741515e-06
1.501523254352715332e-06
1.550813299088905323e-06
1.543853404483379161e-06
1.440072080577162035e-06
1.488216680834960976e-06
1.608883280173289684e-06
1.568684457889521983e-06
1.561000719475025318e-06
1.575209672194136043e-06
1.541785382363724756e-06
1.506288283722311835e-06
1.462841799496742581e-06
1.511715284739742916e-06
1.540957518286088341e-06
1.477019913048679118e-06
1.472606456120465249e-06
1.486028107145710037e-06
1.497238188201921719e-06
1.548051955195432040e-06
1.530457390962476566e-06
1.513615061390763511e-06
1.596484971427227212e-06
1.550834066121380407e-06
1.446304873355687156e-06
1.474308839123400625e-06
1.544188903652283188e-06
1.554430975687821372e-06
1.570566843198637852e-06
1.553146260449105862e-06
1.516938238491090688e-06
1.526596823298349927e-06
1.617371019003607699e-06
1.597488612807102055e-06
1.538711031607477286e-06
1.568906175441302663e-06
1.527226089235930491e-06
1.520518393904198360e-06
1.521495260237445911e-06
1.569700881995566845e-06
1.569209574077956410e-06
1.517952223267542266e-06
1.493985347738031144e-06
1.463313640888846690e-06
1.495550431686125906e-06
1.456329609196331096e-06
1.385705464322396246e-06
1.468845327705926169e-06
1.499909699828872940e-06
1.472645594987219547e-06
1.451777256150724106e-06
1.416724040013484222e-06
1.418586520890340341e-06
1.500368068382837783e-06
1.558734237606733723e-06
1.462259581872191925e-06
1.423079959152340165e-06
1.428462009339851538e-06
1.406139527155565537e-06
1.409281714307011275e-06
1.411205317547916657e-06
1.468411124802604275e-06
1.492366988808635033e-06
1.459657368180087163e-06
1.457975194483918466e-06
1.485597896743988642e-06
1.500894831419947596e-06
1.465097045445136921e-06
1.457225403008124456e-06
1.460902847148108704e-06
1.458869856006492978e-06
1.443500309285951743e-06
1.389914630843388320e-06
1.378126349175587770e-06
1.422798004746961849e-06
1.457053466823222812e-06
1.427878044381241797e-06
1.360836029622013665e-06
1.346658429652861690e-06
1.420073038180272744e-06
1.391675655553052633e-06
1.302645692436559694e-06
1.272542058395627053e-06
1.300032400236194978e-06
1.353465718553033304e-06
1.320757239547046825e-06
1.291252244426077702e-06
1.327186243841127372e-06
1.354282680238975267e-06
1.336066191584467423e-06
1.349316278640812307e-06
1.371864397287129206e-06
1.344826164866870737e-06
1.322719019807691989e-06
1.300799739627753595e-06
1.270261705580902221e-06
1.253579943678815735e-06
1.333237052839920139e-06
1.335230191168472607e-06
1.244340423917749700e-06
1.247325737741358156e-06
1.221615586811386921e-06
1.198882485245725066e-06
1.215739365694856310e-06
1.199004071872835398e-06
1.208189141105172298e-06
1.257407716692586291e-06
1.240145305428367762e-06
1.238062275778459387e-06
1.213395198248765792e-06
1.202284476556706820e-06
1.210665138688054464e-06
1.210030588363396463e-06
1.180304381435372034e-06
1.120275152220401321e-06
1.159592094076423331e-06
1.165170176047527337e-06
1.144668124987030569e-06
1.176848242672294479e-06
1.164150463133357705e-06
1.162637813729818140e-06
1.124179869029053124e-06
1.110108605341406318e-06
1.171487778313519984e-06
1.138434240420808813e-06
1.113335045792902209e-06
1.120790880686416107e-06
1.099263879725903160e-06
1.134460556587188187e-06
1.141333934921343194e-06
1.113697927475053794e-06
1.141745883017893264e-06
1.114288678833438998e-06
1.096842409400067872e-06
1.109719105636861517e-06
1.105161341322253763e-06
1.055720938207162495e-06
1.039083686490103680e-06
1.110750358701706173e-06
1.176944737312673193e-06
1.114729647856160541e-06
1.054676807543004741e-06
1.116905389921312035e-06
1.092523258054325310e-06
1.024559364476516470e-06
1.066572429968817145e-06
1.087999602663812561e-06
1.069266979805285914e-06
1.083518635755958088e-06
1.067566962537951645e-06
1.005824017907727890e-06
1.000697380115118798e-06
1.028740653472080868e-06
1.017924982206681563e-06
1.053493969877756093e-06
1.029315027806548817e-06
9.873042579519472325e-07
1.016181481604547065e-06
1.004873232109878804e-06
9.645260744030129502e-07
8.966213280123657191e-07
9.245468296805647569e-07
9.939348488903196302e-07
1.003529216681377339e-06
9.649854051160324708e-07
9.518260183889386582e-07
9.888932478444729314e-07
9.532209952702002987e-07
8.714994601532320603e-07
8.778076938971645319e-07
9.511675839936583014e-07
9.429221251209755827e-07
9.482706637449394077e-07
9.360735032714647872e-07
9.526841766507810110e-07
9.540827374368765719e-07
9.269118728185796755e-07
9.382474791987950736e-07
9.359205780613620425e-07
9.111397323972767416e-07
8.746943578379937642e-07
8.826780606031685258e-07
8.480918989842458481e-07
8.771270113070188212e-07
9.137685073975552775e-07
8.812345534062055645e-07
8.933000605024219249e-07
8.664734585275262429e-07
8.151048883039917433e-07
8.399462386963819031e-07
8.848551361459167595e-07
8.798804898628364531e-07
8.473499178408705086e-07
8.413996069662851844e-07
8.923860108876449917e-07
8.930781128378605144e-07
8.621188636402093108e-07
8.506713196968964634e-07
8.611935988253752409e-07
8.926682888223338858e-07
8.692069278260433739e-07
8.480503830518789548e-07
8.650032128966053203e-07
8.372559764401276189e-07
8.450238864036220986e-07
8.559656824233125118e-07
8.328449238309024781e-07
8.521273040960891202e-07
8.414384220651388876e-07
8.259439803793615802e-07
8.515432316152792617e-07
8.387111515726459583e-07
8.458269279012970219e-07
8.601457359175686860e-07
8.726895423313092024e-07
8.496530051236026308e-07
8.185945029086960449e-07
8.596283395058824723e-07
8.645162329645251569e-07
8.493641584023851974e-07
8.139022664379892127e-07
7.898734499800298080e-07
8.200475564676355772e-07
8.592531568519567315e-07
8.118320911030168344e-07
7.877697526238352852e-07
8.384684062168925846e-07
8.223545811917977429e-07
8.110329615071323613e-07
8.699286430641607962e-07
8.476044596731435632e-07
7.786499533264713687e-07
7.580402465511602849e-07
8.159685746897753867e-07
8.669914242434200509e-07
8.120570482069960776e-07
7.870857730274869685e-07
7.940088425188757958e-07
7.556306418516576344e-07
7.337339022790893220e-07
7.599944909313089667e-07
7.699627014767784856e-07
7.610640167484638522e-07
8.003083458404857824e-07
7.834902893038150739e-07
7.543564915189049463e-07
7.528295743520715095e-07
7.231061283136858450e-07
7.479578229879809991e-07
7.520939740583151706e-07
7.508676584245753451e-07
7.817469599768558365e-07
7.653907840549411362e-07
7.291771123478188609e-07
7.629211010512374749e-07
7.811243433115697676e-07
7.718366611411512305e-07
7.827413257892335584e-07
7.674331320086756981e-07
7.524490136946783066e-07
7.525993867129998289e-07
7.480560104740631333e-07
7.350658539492141005e-07
7.690927252596787537e-07
7.761228979184728884e-07
7.491742703738099422e-07
7.308392804183899461e-07
7.215100157191804260e-07
7.294850106476110111e-07
7.479243735091190765e-07
7.475209176473949088e-07
7.408280644618965046e-07
7.272292434180543697e-07
7.180457777887490152e-07
7.115335765414451861e-07
6.966031104248961674e-07
7.222971915229386902e-07
7.259348559788507806e-07
6.991577559232204681e-07
6.587132040279178644e-07
6.904211970586979129e-07
7.318878647105682683e-07
6.932553612735491403e-07
6.838349902893014549e-07
6.714980316324700804e-07
6.484072179992664039e-07
6.742679126839092360e-07
7.014424735822584788e-07
6.986759907851239633e-07
6.841244612498023479e-07
6.750020719162983164e-07
6.753198056696292770e-07
6.740210637195475944e-07
6.516123260360351803e-07
6.688135460741133349e-07
6.723189449012241120e-07
6.301732469782246460e-07
6.163572017144270866e-07
6.466395466883505026e-07
6.464280624696933315e-07
6.416316079225614077e-07
6.066509728193830140e-07
6.034780202377207683e-07
6.378582801069303159e-07
5.988572849452854321e-07
6.011760740893991261e-07
6.184114896639174918e-07
6.247837783532397979e-07
6.291247624208578231e-07
6.088453744393315881e-07
6.178027348152213589e-07
6.465710973623829901e-07
6.675535852835147917e-07
6.368046298314850697e-07
5.893135227820278722e-07
6.136479569013107550e-07
6.192175067509140979e-07
5.940472939655505149e-07
5.922200494051530219e-07
6.107484548483257741e-07
5.991034099269853294e-07
5.794506244734619345e-07
5.986648532706414961e-07
5.922082886722998082e-07
5.609624615911382543e-07
5.517859276172930894e-07
5.629425251091668085e-07
5.838873363647799736e-07
5.927434681333208480e-07
6.121839809606192760e-07
6.169610319834830412e-07
5.843740651578092391e-07
6.090352351237349230e-07
6.336062879981167299e-07
6.015073667470569256e-07
5.812973028750554483e-07
5.737672999629394316e-07
5.517225774960552079e-07
5.381632586682825346e-07
5.562689989115177333e-07
5.621002454719955832e-07
5.633946356662477369e-07
5.578451113007631179e-07
5.450794709416267721e-07
5.685789167624070618e-07
5.663815226187624207e-07
5.534953133593198644e-07
5.572998971152904926e-07
5.506918656878641328e-07
5.335994686985361497e-07
5.277941134441183075e-07
5.530460218878385589e-07
5.459656825919656689e-07
5.137735916266073174e-07
5.283381950853619110e-07
5.357958952320866621e-07
5.190247231624902791e-07
5.222918755524676304e-07
5.241297544958783162e-07
5.179049381635954847e-07
4.957075404201856289e-07
4.788655040099170572e-07
4.858493646145825379e-07
4.944004433762737394e-07
4.914752818250310403e-07
4.991450998573121443e-07
5.199752627938493829e-07
5.013143444330730323e-07
4.861686951462563810e-07
5.021120080795505476e-07
4.803417712405713237e-07
4.774330648550119496e-07
4.763066693605290342e-07
4.535522298135384263e-07
4.545279492812334730e-07
4.713363414429693254e-07
4.705415360366683641e-07
4.518110231255251202e-07
4.535928346819506039e-07
4.433970832903574612e-07
4.179447668933164946e-07
4.104033503892933760e-07
4.279202567624100265e-07
4.265925558015453333e-07
4.202907339461501740e-07
4.578678941304874837e-07
4.393108389074043241e-07
4.135481213566185069e-07
4.384436798434980723e-07
4.115599004473130920e-07
3.830851427474151273e-07
4.086089821505030546e-07
4.053401558375605067e-07
3.900092935930300664e-07
3.992666176601072926e-07
3.734960087117694360e-07
3.715810190385854609e-07
3.798143824830794317e-07
3.735127485152883410e-07
3.701440565798482628e-07
3.639543359477495872e-07
3.665233108163760906e-07
3.519975539191243908e-07
3.369246074725311583e-07
3.352531511822894142e-07
3.415701856812524960e-07
3.520846774951124485e-07
3.419107093538114326e-07
3.281381374362480047e-07
3.165875559247555551e-07
3.123128986098966498e-07
3.248299411643139382e-07
3.236289746213387725e-07
3.205132741547457403e-07
3.292547437271370350e-07
3.253663079175006409e-07
3.226354377700600463e-07
3.207478696896111419e-07
3.121694088198031065e-07
3.112626416707410328e-07
3.164189891816121315e-07
3.124062078076057687e-07
3.062133908885642985e-07
3.054757938105089846e-07
2.994650931717162978e-07
2.956173997705687263e-07
2.983727986205463191e-07
2.971148987220837534e-07
2.910211522169778834e-07
2.890875116683252749e-07
3.073198068477560613e-07
3.163688384791116798e-07
3.113028656632044622e-07
3.194891030049704814e-07
3.131120823267912514e-07
2.969211416051978387e-07
2.953020983622432130e-07
2.943394715494818806e-07
2.947189841502190185e-07
2.932441826487004212e-07
2.809122699773034555e-07
2.725078275538790812e-07
2.640581860981484415e-07
2.684937588873800027e-07
2.639952894983101631e-07
2.598117316263406579e-07
2.491181143169972474e-07
2.450093871892132321e-07
2.382223936946704575e-07
2.149559832908490388e-07
2.025362259674280433e-07
1.940373850932432126e-07
1.926839775722986870e-07
1.974368113145922178e-07
1.925806232988021529e-07
1.885235549462967628e-07
1.883842024405849480e-07
1.730297108642181226e-07
1.701821176602467860e-07
1.686654667061253420e-07
1.607486544085308407e-07
1.519788021938326741e-07
1.478320148045718947e-07
1.485680782844190547e-07
1.396499553498888811e-07
1.304626539814828114e-07
1.209553041675479653e-07
1.189824464719514880e-07
1.166994795917802391e-07
1.043923182565246971e-07
1.016997706497592421e-07
1.009946711353270888e-07
1.001843318642348913e-07
9.792266598126904644e-08
8.753493595078978337e-08
8.187484261115199911e-08
7.928218230122372936e-08
7.535471393997723061e-08
7.248702122070603074e-08
7.008533648414248276e-08
6.542683521201507755e-08
6.009005548452357670e-08
5.722828445315234247e-08
5.686500914759913682e-08
5.391660720380463990e-08
5.030385065209502800e-08
4.887015665738198941e-08
4.650557380307648269e-08
4.399316567662412452e-08
4.024488463588077257e-08
3.838871797169517310e-08
3.572238519172318204e-08
3.240021495043636803e-08
3.202374438929863274e-08
2.807102436732503060e-08
2.482419807424604902e-08
2.441346956692155265e-08
2.340666749705595565e-08
2.157752562164915698e-08
1.974408477134452653e-08
1.787506127975468926e-08
1.574943180232766600e-08
1.450378014996251443e-08
1.363559198660879568e-08
1.299616988167407717e-08
1.176000552405263959e-08
1.037375172521220141e-08
9.384994800919744763e-09
8.657913726287043284e-09
7.597838701664470506e-09
6.962906511963918538e-09
6.580920046193544439e-09
5.746894755037211940e-09
5.263471990329326033e-09
4.885254796592366331e-09
4.159159291742667593e-09
3.704825759025595351e-09
3.300785477985478814e-09
2.890570825161820652e-09
2.748776293416187181e-09
2.410713286029988233e-09
2.005121995755137415e-09
1.856586743181630131e-09
1.556017759826177216e-09
1.356009191919353771e-09
1.232630696719780051e-09
1.065471807293789746e-09
9.300604096613299835e-10
8.206092928485951317e-10
8.146822860405849053e-10
7.270698402045812698e-10
5.984123214301308621e-10
5.369391648161413362e-10
4.822874462117666460e-10
4.489337194264605151e-10
4.127517045570976100e-10
3.547080622413677240e-10
3.231849709893213787e-10
3.055827317851824809e-10
2.660021750702122610e-10
2.286132969690238789e-10
2.022776520553104011e-10
1.756485687942852514e-10
1.530263787654245263e-10
1.311228687258008493e-10
1.149648604319850039e-10
9.951354377477789094e-11
8.713810754646064640e-11
7.606950528312415596e-11
6.280134487417251631e-11
5.584500969390197079e-11
4.783287198403126037e-11
4.026594944347440424e-11
3.412831612300558910e-11
2.839701829719310267e-11
2.433192643525836888e-11
2.008996523962576203e-11
1.586340652755947308e-11
1.247110814413371255e-11
1.012428651749219199e-11
8.298851489934140082e-12
6.409705118278742086e-12
4.845607389554546293e-12
3.596664199006289255e-12
2.615720744673389140e-12
1.962564229453783246e-12
1.423159840291411524e-12
9.581165696426627816e-13
6.110217690821046015e-13
3.907625433079017472e-13
2.387268116648326429e-13
1.449028242803651189e-13
8.722053534379391720e-14
5.368433870407818646e-14
3.119396130817902416e-14
1.581466138566010957e-14
7.188257297694820907e-15
2.650580515436096978e-15
7.365202451437210303e-16
9.812794911312690236e-17


==> anc/Fig04_T1_mainpanel_L15.txt <==
1.015805707217435055e-03
1.067400706253403015e-03
1.123472137683822819e-03
1.114122701055132074e-03
1.116101628304516690e-03
1.064843527513567329e-03
1.025276348840434282e-03
1.038848108330282013e-03
1.024293687676675491e-03
1.038702844798168341e-03
1.044601777930914384e-03
1.017364815790485931e-03
9.737116140492952862e-04
9.263323380629664896e-04
9.529218324898771839e-04
9.414430749373581091e-04
9.031674669082628880e-04
8.739656831033897023e-04
8.584726157788275490e-04
8.781051275710029247e-04
8.870817745704316247e-04
8.426038098846616500e-04
7.790380992263283436e-04
7.676028194072399098e-04
7.640591604814139489e-04
7.338719794310884052e-04
6.951340420408283136e-04
7.023302710983441105e-04
7.015903473828248539e-04
6.758455057772240352e-04
6.582542228982359370e-04
6.437643025549492047e-04
6.313078943078055498e-04
6.323736077556941712e-04
6.352559619912387726e-04
6.100200132739131819e-04
5.827679034242585652e-04
5.580702685222499286e-04
5.219485068190625725e-04
4.872506867863021437e-04
4.918541013214281464e-04
4.948846058366422607e-04
4.694854932662232859e-04
4.725172736969083880e-04
4.780074623935998287e-04
4.617032487973326106e-04
4.244255328274933658e-04
4.259962239950448350e-04
4.560156645500798318e-04
4.365297434823344077e-04
4.190707364323579772e-04
4.060639614724391184e-04
3.846501854371850828e-04
3.750619488349515190e-04
3.709071966089035467e-04
3.609246567199354198e-04
3.508561183685966929e-04
3.479002691096911280e-04
3.464526491695316839e-04
3.342438424096407608e-04
3.340992490853846703e-04
3.383799238450573466e-04
3.236634458902593612e-04
3.161898231345800056e-04
3.114488420134750883e-04
3.098320531670757335e-04
3.053035622283564688e-04
2.881956741650633347e-04
2.784653767582073529e-04
2.729471366251840403e-04
2.600638147488552356e-04
2.552105777047447913e-04
2.622156320314541871e-04
2.548203135110888376e-04
2.486889915183387889e-04
2.494633450230094099e-04
2.319574272300403554e-04
2.335133307167267620e-04
2.399241264726836192e-04
2.248165450235389926e-04
2.149666626973495800e-04
2.128637797051746770e-04
2.106898528327335934e-04
2.138443503064666764e-04
2.084622059421028595e-04
2.003394734133612275e-04
2.057127991751489212e-04
1.989175721229081647e-04
1.886965274225453051e-04
1.891225703862070800e-04
1.847157232679799135e-04
1.767114178614104540e-04
1.818211837694818159e-04
1.750726391250180937e-04
1.706517578481745584e-04
1.703161575988095184e-04
1.621535238978091722e-04
1.656152668766469539e-04
1.622906750292198511e-04
1.570500521319255895e-04
1.626280294639085016e-04
1.598730220379730553e-04
1.550181170448245555e-04
1.540285887233914445e-04
1.457483902766906997e-04
1.472583417516977065e-04
1.494091915808765211e-04
1.458110408814850228e-04
1.429228860650490218e-04
1.410210795023535027e-04
1.372008825301173729e-04
1.298787998342628325e-04
1.311571818092542748e-04
1.294146187571633226e-04
1.257818453459808722e-04
1.279712133231592115e-04
1.256860760129675835e-04
1.223838859472013132e-04
1.230220386151522293e-04
1.237439612185081879e-04
1.195047447484137769e-04
1.186501829389004350e-04
1.170435243731402300e-04
1.150020747584831033e-04
1.128842752665744120e-04
1.081358105616255850e-04
1.109877887518708915e-04
1.099323040226471627e-04
1.043179694785311296e-04
1.056503277477804600e-04
1.056296286920106433e-04
1.011026983738429224e-04
9.774163339493795101e-05
9.822243485531318525e-05
1.014532342996146279e-04
1.043782815098374500e-04
1.001164216386674094e-04
9.620698899721403293e-05
9.605233241508453449e-05
9.291621897886428690e-05
9.070307776758897438e-05
9.210264908989064861e-05
9.419556271641231417e-05
9.215073029890379238e-05
9.201241329027212191e-05
9.184380698076010968e-05
8.581488322424803996e-05
8.449354676845332722e-05
8.968827961968538318e-05
8.795023349494559715e-05
8.145049234177393206e-05
8.147216721147178254e-05
8.432131584526994939e-05
8.146448260158974477e-05
7.763520462326207149e-05
7.698133173670291380e-05
7.661089062398652050e-05
7.646112532716670682e-05
7.601936422160483981e-05
7.509971338889765856e-05
7.476799830489614426e-05
7.268232118840560398e-05
7.252972758177581643e-05
7.325127855438389845e-05
7.057773133887266603e-05
6.746348616300583639e-05
6.729762144115815229e-05
7.062151087385663286e-05
7.106017127230944593e-05
6.895323569410906144e-05
6.708862086156538453e-05
6.641931135259167372e-05
6.810405601937262303e-05
6.704681277777435914e-05
6.454239710427241790e-05
6.448820672036347976e-05
6.531444690959378274e-05
6.579620707147642580e-05
6.348391776725248296e-05
6.123639825568830965e-05
6.215339708433638584e-05
6.487354903833033020e-05
6.213590871352561078e-05
6.245505519736130047e-05
6.351384742914187374e-05
5.939960888420972628e-05
5.737938540903396580e-05
5.601594094087820376e-05
5.788207928305571240e-05
5.902707223004113749e-05
5.749643025133210672e-05
5.641786027575068619e-05
5.525471130213443794e-05
5.445639295425656515e-05
5.440886377092538919e-05
5.415465417799471672e-05
5.310196057953842265e-05
5.338078667617620075e-05
5.242012793806099326e-05
5.131288785111987348e-05
5.185063410002166287e-05
5.204382055101086933e-05
5.261662616709306275e-05
5.188184741107016178e-05
5.077629599807659087e-05
5.113116413894046520e-05
5.163123207076026044e-05
4.939530646344864349e-05
4.809824725125211184e-05
4.813887864316661195e-05
4.750131334052005289e-05
4.732868567224973012e-05
4.608705294337359033e-05
4.635385978185846265e-05
4.821908013417029580e-05
4.780479068412868355e-05
4.545112929915538964e-05
4.602028144420378819e-05
4.727995969247857484e-05
4.654629642100737325e-05
4.524805410265697679e-05
4.412466641391909724e-05
4.361003785462827688e-05
4.326414170695494493e-05
4.337636129707675555e-05
4.274328258977729651e-05
4.248433717669557598e-05
4.255418179342920033e-05
4.053484174734219979e-05
3.997812008123886629e-05
4.232127956054922672e-05
4.267362443245636071e-05
4.184054217989372659e-05
4.162072247090553399e-05
4.142416998423978667e-05
4.146068217120566548e-05
4.145022576671840133e-05
4.054443878655617878e-05
3.867263298980459980e-05
3.900759192927015409e-05
3.891620939223095578e-05
3.982745529015916053e-05
3.918875203453304736e-05
3.736300894317754606e-05
3.731533747362940888e-05
3.647085521965801877e-05
3.665981806758615493e-05
3.564218299179869076e-05
3.457466263954037062e-05
3.453524649866890957e-05
3.613643277385340298e-05
3.555115935453275573e-05
3.420819008060842052e-05
3.528670060390671766e-05
3.594361490349528009e-05
3.486065486721813268e-05
3.298336165927883811e-05
3.266126160962520955e-05
3.375895180196461363e-05
3.469608349369098649e-05
3.364103433081237500e-05
3.377562837460298966e-05
3.410546137779254481e-05
3.274035052145004930e-05
3.270306595656120516e-05
3.283835490899996139e-05
3.385916756232384105e-05
3.263620243343036729e-05
3.078799108516702091e-05
3.076659488678257183e-05
3.025641859388760976e-05
3.072462296299981546e-05
3.041288297095021730e-05
2.991320519138499092e-05
2.962148640709766416e-05
2.849165531788948699e-05
2.845066938186382536e-05
2.941269504977363816e-05
2.870701524194863824e-05
2.835548960725596480e-05
2.857231270290065239e-05
2.757984902251265562e-05
2.740156316845528757e-05
2.863009669005045201e-05
2.878539658430635237e-05
2.922569229677142888e-05
2.867686894664144581e-05
2.649974193645454268e-05
2.702003662875677561e-05
2.714673186361880471e-05
2.652911362267197019e-05
2.669700705011414987e-05
2.688258697139554170e-05
2.698880660415421979e-05
2.677151843865222935e-05
2.639225456103687934e-05
2.593059539816918382e-05
2.638673490460246204e-05
2.575177520904103096e-05
2.478551298118708722e-05
2.517219782342875918e-05
2.545909051189127083e-05
2.543312890287699810e-05
2.494949977206775604e-05
2.559306940328502986e-05
2.534386320084675010e-05
2.374418206400359796e-05
2.357721330202973377e-05
2.371932455507420293e-05
2.356729280865284623e-05
2.331682775749068269e-05
2.382073923283006229e-05
2.392323418901686036e-05
2.321326701394807449e-05
2.280917956668046547e-05
2.298056681781094601e-05
2.338322669743396015e-05
2.297369340172594201e-05
2.284533668159479332e-05
2.273814215873630866e-05
2.171934285450975328e-05
2.035611462672988757e-05
2.029726791607359247e-05
2.256387664985191056e-05
2.312528132404784119e-05
2.189916847051738094e-05
2.164632517194360031e-05
2.121090925075039407e-05
2.033842145669260176e-05
1.960201339017869534e-05
1.993611493334771409e-05
2.045152441665721565e-05
2.037155553816094662e-05
1.961333774111725595e-05
1.935978091300121065e-05
1.984345959208049079e-05
1.940070807192184604e-05
1.928408195139976822e-05
1.966272002084143745e-05
1.942329887842844915e-05
1.903393187406415279e-05
1.858850641144199498e-05
1.847589741102308888e-05
1.953622739010494217e-05
1.983670890227592909e-05
1.873652214564030467e-05
1.855599244085556467e-05
1.869193805969301083e-05
1.833720359239105803e-05
1.753981308433541129e-05
1.782922873201688639e-05
1.850543863708790102e-05
1.813158363099106612e-05
1.780017454316567958e-05
1.766135770994075864e-05
1.775286602557275923e-05
1.734905646701436589e-05
1.709714669063816132e-05
1.752917192988210260e-05
1.748388756011422259e-05
1.730899914530205149e-05
1.749885475089240749e-05
1.703246453743372616e-05
1.676924724193260027e-05
1.639037749864739334e-05
1.593923650164968947e-05
1.657766388282952961e-05
1.650028482537977794e-05
1.603175535647183866e-05
1.603351398108803774e-05
1.570444692590977078e-05
1.579228684530915009e-05
1.610877042741926121e-05
1.586605130063407316e-05
1.571079521021815650e-05
1.602940597920409003e-05
1.525662713050293822e-05
1.504855708899478809e-05
1.549012211366398086e-05
1.547231570530632923e-05
1.518499574022379425e-05
1.458390545278536653e-05
1.499933031926717122e-05
1.555983038759920878e-05
1.537918468347415770e-05
1.392063455563325396e-05
1.329559742140772109e-05
1.483627720597510004e-05
1.533370437014513720e-05
1.523500128335119630e-05
1.432457697210899783e-05
1.331126390571420354e-05
1.418313227898527739e-05
1.443681667285328735e-05
1.436222406672589469e-05
1.404335616212558374e-05
1.331084143525560337e-05
1.312878718578839453e-05
1.399976840907584614e-05
1.401619353801001766e-05
1.325867189679361345e-05
1.364379308942193459e-05
1.356862208836183942e-05
1.314917806344874871e-05
1.333374313410119238e-05
1.330632451862112691e-05
1.293502014432688955e-05
1.280383762547334713e-05
1.243237454310076669e-05
1.216705884367828433e-05
1.238830867093658968e-05
1.261193002586881045e-05
1.271858451284703317e-05
1.230069599206789360e-05
1.208657414257149741e-05
1.222369487604245668e-05
1.220352140261457709e-05
1.223262511469463969e-05
1.205780864452805940e-05
1.220705607231460612e-05
1.246946639229840702e-05
1.237676251316744792e-05
1.215327122532084706e-05
1.198554984048321897e-05
1.193399543705509173e-05
1.199401794655632059e-05
1.211418117060495779e-05
1.195960971627711774e-05
1.185187609368722956e-05
1.166151695268095832e-05
1.155877968920199247e-05
1.192684768452180497e-05
1.176358211993068460e-05
1.157649745252597835e-05
1.148230284303539792e-05
1.187706863236363198e-05
1.210210362575424351e-05
1.144377901918179089e-05
1.122005888210444094e-05
1.123632996643792870e-05
1.146889423846502962e-05
1.130445547569214142e-05
1.119021712861563404e-05
1.145896727654852518e-05
1.116327186406489535e-05
1.082766351252868101e-05
1.124107860002489697e-05
1.084379963567079493e-05
1.024022288200504452e-05
1.039226941466659102e-05
1.093213865817772801e-05
1.128417008836911347e-05
1.111948402572337458e-05
1.107822538634458026e-05
1.081303572032346117e-05
1.050275630864592780e-05
1.029916986325531865e-05
1.047612609298154151e-05
1.049031561083834985e-05
1.048877004549929281e-05
1.099104363439547458e-05
1.063527920925816201e-05
9.899347192415979056e-06
9.568444426266010437e-06
9.497756466780486002e-06
1.008886331138431037e-05
1.055013993808424149e-05
1.034887659745970156e-05
1.008398388370465308e-05
1.007218806601068575e-05
9.696899725082517974e-06
9.598599605931045102e-06
1.015178040636421931e-05
1.002953535284338370e-05
9.772199506829467089e-06
9.925203553210822200e-06
9.874407193161632525e-06
9.982463427126043722e-06
1.020651614578404508e-05
9.964400559536760397e-06
9.826924361910521934e-06
9.793834188679615267e-06
9.498747536427394893e-06
9.474354903449000171e-06
9.838238125429749165e-06
9.861742131992226680e-06
9.543425798558675572e-06
9.498572333728710391e-06
9.401119133995542733e-06
9.460290767867939355e-06
9.174719743537595456e-06
9.216129181931391950e-06
9.507797008062655024e-06
8.989793723843989649e-06
8.946718279174362747e-06
9.162608380626421166e-06
9.273371583365169410e-06
9.291599289310772546e-06
9.110077508151558301e-06
8.941949049530472423e-06
9.151354116278056518e-06
9.256546753419366748e-06
8.783451404530745932e-06
8.906362495612646203e-06
9.195394154414306527e-06
8.660934269686582950e-06
8.550921789047328706e-06
8.687435243562209732e-06
8.548747000005201013e-06
8.567609611130738012e-06
8.704796629691727359e-06
8.812426426946896058e-06
8.689070032121196102e-06
8.655689066584874476e-06
8.839751967672504756e-06
8.793391478524202601e-06
8.511143829981689360e-06
8.060448146685716259e-06
8.358102638804628049e-06
8.594143847317286617e-06
8.193518569938190111e-06
8.672540916986643626e-06
8.592670036229902589e-06
8.189718772529108059e-06
8.260089799882420146e-06
8.516193654728110310e-06
8.324041695364390607e-06
7.989836272546672105e-06
8.352229924349220642e-06
8.610478903631307417e-06
8.581383739944869595e-06
8.363248787780398430e-06
7.852045762447895077e-06
7.636796393850181611e-06
7.924567255613059388e-06
8.247414171424355739e-06
8.399833040864454747e-06
8.303333202690932961e-06
7.905905912787529133e-06
7.948708676394237448e-06
8.040998154406627953e-06
7.716504493394590124e-06
7.486566413401176464e-06
7.227299506465578369e-06
7.592058608418041573e-06
8.222442377313085533e-06
7.954686660445770295e-06
7.520102257982432263e-06
7.788133168604301318e-06
7.681782331539663584e-06
7.689836314887944492e-06
7.821223962802003899e-06
7.729006854137976279e-06
7.645971757730599032e-06
7.503719916727780529e-06
7.400077012944310163e-06
7.704014540903047310e-06
7.943103868734244870e-06
7.371833351040803955e-06
7.151233419284799185e-06
7.473434683867836096e-06
7.632479061678292489e-06
7.492586988033667733e-06
7.559840590565774902e-06
7.502867734340006479e-06
7.122309432419492107e-06
7.005080014424768165e-06
7.109746079224534728e-06
7.156553598028572789e-06
7.058202212737519644e-06
7.151889294532649469e-06
7.284182237789497715e-06
7.170340152074174409e-06
6.979707196340380734e-06
7.097616909719441683e-06
7.296078847318708364e-06
7.330997071264970385e-06
7.343886071754505695e-06
7.398714274432095959e-06
7.265967484853846240e-06
7.107732730280311661e-06
7.169813051404736443e-06
7.100455132579984117e-06
6.944982509187102349e-06
6.803260738279387284e-06
6.898999236823190364e-06
6.745473359122793168e-06
6.541178927710148662e-06
6.767776866616395580e-06
6.864891664783073865e-06
6.550523286475278853e-06
6.276776111826418748e-06
6.531112993692597712e-06
6.754029994475195867e-06
6.689587300882142849e-06
6.676372483012920179e-06
6.761897694268976906e-06
6.760456365443674915e-06
6.573708175253863355e-06
6.461866314694413183e-06
6.617295254094063099e-06
6.753440570445102260e-06
6.581365720530705478e-06
6.292410635155270274e-06
6.313141369365511862e-06
6.537867907537241085e-06
6.673595545052018175e-06
6.587699181423037836e-06
6.627574955120347892e-06
6.615191424058751915e-06
6.402030762402409536e-06
6.488612142624458325e-06
6.559608368115564644e-06
6.395628543264271002e-06
6.234143288612789016e-06
6.249558593688702469e-06
6.286044923446770119e-06
6.180017269982344746e-06
6.089582794568211038e-06
6.245996571986552351e-06
6.259885083962077998e-06
5.971365690624082828e-06
5.969966326121498877e-06
6.272379397225598739e-06
6.168123853742929521e-06
5.915747567163023592e-06
5.964827532538731984e-06
5.919940506266426629e-06
5.798360125929894288e-06
5.888759303555793927e-06
5.913778230837632620e-06
5.936209230236239860e-06
6.003631868442031323e-06
6.005417034073592643e-06
5.849511439519107694e-06
5.814264468849709393e-06
5.892554048308960655e-06
5.814697029913290952e-06
5.613503747481658357e-06
5.425531573252102469e-06
5.732528081802047313e-06
5.833844843379977377e-06
5.863241376393685025e-06
5.754570734208874792e-06
5.651396288734695086e-06
5.713515775507314884e-06
5.689952881172112239e-06
5.778738600607470523e-06
5.627229771332655025e-06
5.484968076026994757e-06
5.525350914415888196e-06
5.280652550925381099e-06
5.217620177648593091e-06
5.366814320236588452e-06
5.378940607986224066e-06
5.435408071639849358e-06
5.315709882221711556e-06
5.327536296670185785e-06
5.354949299586626613e-06
5.203560719274453872e-06
5.265361686806660553e-06
5.411868365884089082e-06
5.245161093551443422e-06
5.305975084564511392e-06
5.380745131148643611e-06
5.185143667098464856e-06
5.239530664589704166e-06
5.206872789235633915e-06
5.171021426273002665e-06
5.214720594917428349e-06
5.450655097175848514e-06
5.413610036365058196e-06
5.054910497264832416e-06
5.026268215131878006e-06
5.076254104934448820e-06
5.030185783810122979e-06
4.940218035542142625e-06
4.932780551799183087e-06
4.985761451333105667e-06
5.113232593064268185e-06
5.031848440945833625e-06
4.974386298812147287e-06
5.007494173268704955e-06
5.133311376721251329e-06
5.041662364462244304e-06
4.774802742890828363e-06
4.910001763649760816e-06
4.977398791314803544e-06
4.851933964291895220e-06
4.889346908418719135e-06
4.837636478470488304e-06
4.801068677255774577e-06
4.844372456055984407e-06
4.871800463034703126e-06
4.730906244309640606e-06
4.711333958528329012e-06
4.869083872263031304e-06
4.897870302059696547e-06
4.726410495721477072e-06
4.556519985685487974e-06
4.536250531648826707e-06
4.483785020571081086e-06
4.600555057907200628e-06
4.736104837287905580e-06
4.654192064759411052e-06
4.562689356608287700e-06
4.672175277860415987e-06
4.620737242257519050e-06
4.462292069095867571e-06
4.434093050314574082e-06
4.565646427145183908e-06
4.689099887925332502e-06
4.618628652613246228e-06
4.567741205483433660e-06
4.603887239871993378e-06
4.507689521852873718e-06
4.509483561261831183e-06
4.351019798814670745e-06
4.271559237881491247e-06
4.452673725333437941e-06
4.548709956071133269e-06
4.500375149146139118e-06
4.381610424301703204e-06
4.347169604601186639e-06
4.214843966799369875e-06
4.290613648370900066e-06
4.445680518087121053e-06
4.391929977138420473e-06
4.378545831234327860e-06
4.253414892429373739e-06
4.234146438951306875e-06
4.343657307136366214e-06
4.227943363297397995e-06
4.209603256121083632e-06
4.301640050835247166e-06
4.227178086614696333e-06
4.100193353523362246e-06
4.182477335552221253e-06
4.147610997370962186e-06
4.067526993046734618e-06
4.043900943187912645e-06
4.099981067481983515e-06
4.220287314378039696e-06
4.227862626743473380e-06
4.252348671221126402e-06
4.140584258727328634e-06
4.029642200517827779e-06
4.052327521853823112e-06
3.973034505359131837e-06
3.999277865280764786e-06
4.075094807888489775e-06
4.091235119746650989e-06
4.161344894051154738e-06
4.034948083271538584e-06
3.820649597406603473e-06
3.956374515693997728e-06
4.074141172131792763e-06
3.996826511708767239e-06
3.892075196761012297e-06
3.901448807730309424e-06
4.036017883872580045e-06
3.936601392786609534e-06
3.830581578892921904e-06
3.973751482406066688e-06
3.937132540947707737e-06
3.845189568152822853e-06
3.887062180470816534e-06
3.892300389511130618e-06
3.778879580956337869e-06
3.665716841864298344e-06
3.796448676932162881e-06
3.812311694642878287e-06
3.757740811703547215e-06
3.830747771191427099e-06
3.782826682415470118e-06
3.827861195321862534e-06
3.950975164349842461e-06
3.939581879654191031e-06
3.804830737700863844e-06
3.701077262410353918e-06
3.784959180943446812e-06
3.704074163699491892e-06
3.576593947397008099e-06
3.676918735614381574e-06
3.712492524476951140e-06
3.590464830699752846e-06
3.535307822237571623e-06
3.670169202092358261e-06
3.736152895210383741e-06
3.743537204746289064e-06
3.716118787103416741e-06
3.635531818869504918e-06
3.589417339832409134e-06
3.572434110388717132e-06
3.572959709260000776e-06
3.543362397129271733e-06
3.633245145010422711e-06
3.663845816532936340e-06
3.591185502730440716e-06
3.576437473323562834e-06
3.564212433585725191e-06
3.459531948548570229e-06
3.546690007696856258e-06
3.562380534808561437e-06
3.467508610601556386e-06
3.618223098504435302e-06
3.461408598369596123e-06
3.387969832295525397e-06
3.483675029689227471e-06
3.413085105730476188e-06
3.351454220685985268e-06
3.256858366327409214e-06
3.368161984199628251e-06
3.394163151034025203e-06
3.287247783345528730e-06
3.225169656316280081e-06
3.286606875191296528e-06
3.399809879803940979e-06
3.310890068259779398e-06
3.318806904078703704e-06
3.374597562539373322e-06
3.353963696366076216e-06
3.364109160486909574e-06
3.271939558575912623e-06
3.295378940012375236e-06
3.414140462111329014e-06
3.464216447689354650e-06
3.391870329893217339e-06
3.269105771686254276e-06
3.202441425029208511e-06
3.291109549866568008e-06
3.321300102010108512e-06
3.211437243633062651e-06
3.256485825617028570e-06
3.310989246625166956e-06
3.153882073635970202e-06
3.128981587177102139e-06
3.229565750072311225e-06
3.069867491392366364e-06
3.066129874287700154e-06
3.147938759352459788e-06
3.123680045240297087e-06
3.042812027919607169e-06
3.066056495579436616e-06
3.173271533730131536e-06
3.249942081417432740e-06
3.195826305922821631e-06
3.039402993671154837e-06
3.122733137666828814e-06
3.138055928758508980e-06
3.032286056496823354e-06
3.095897436476767203e-06
3.120474824571237079e-06
2.986944024015100662e-06
2.903247302477375342e-06
3.035942690937368670e-06
3.118258613536728326e-06
3.038755058529516136e-06
3.067665362187786149e-06
3.083235207669577318e-06
3.043913234652600904e-06
3.051184634625275550e-06
2.965147099319140055e-06
2.912054433386798674e-06
2.938744438050535648e-06
2.876223036542064463e-06
2.828342523053757661e-06
2.882134024390106609e-06
2.976362662423851766e-06
2.929879538095984284e-06
2.865290605295260043e-06
2.859009186415680719e-06
2.830146176321127574e-06
2.790254407094905475e-06
2.809982180202170605e-06
2.804906193172413922e-06
2.860981934337952713e-06
2.962370528872067885e-06
2.948629303535319443e-06
2.953329730354748214e-06
2.923459338286950763e-06
2.934817612263212720e-06
2.798366299486497190e-06
2.705888907695507539e-06
2.772773942393075458e-06
2.852987560885777315e-06
2.968242601839100981e-06
2.917516860103371246e-06
2.812041036332019683e-06
2.718635993996817721e-06
2.675540876649871301e-06
2.669635209852444594e-06
2.814029369771442238e-06
2.815799650742551012e-06
2.786725784378313580e-06
2.868642857095507919e-06
2.800894469161157647e-06
2.660643342509398713e-06
2.569715414569829079e-06
2.641544438171921093e-06
2.731558660895334782e-06
2.711668464775367364e-06
2.664025930132133824e-06
2.755391569177448882e-06
2.765663822479369718e-06
2.700939240341863225e-06
2.595287902128385109e-06
2.549096508369175830e-06
2.614341417968161519e-06
2.679259184200927308e-06
2.618874095115000157e-06
2.624024083179752675e-06
2.671619086618586848e-06
2.577557087818003409e-06
2.561218077517662882e-06
2.630362989877544073e-06
2.648877387258949814e-06
2.642958568927736119e-06
2.594933424726956328e-06
2.575838116823567339e-06
2.586553752990065778e-06
2.550999879175874848e-06
2.591081145671605392e-06
2.575289721634437016e-06
2.477397069157792971e-06
2.429776364985385015e-06
2.497933490939208325e-06
2.536234345921301993e-06
2.603150635154060987e-06
2.582315084907917582e-06
2.541313385419747899e-06
2.557608494910105542e-06
2.623995105399370234e-06
2.622876661340945428e-06
2.515432755231555098e-06
2.447009019431695670e-06
2.469537876549208111e-06
2.558240809964353403e-06
2.460283596876858857e-06
2.433242156976926596e-06
2.536186822276143131e-06
2.548656746281920366e-06
2.411211536804479934e-06
2.359267851288185559e-06
2.429314598785208002e-06
2.465194394707968684e-06
2.540418280856152198e-06
2.439351401675271701e-06
2.429538777684462489e-06
2.530282978985314914e-06
2.493298647954139186e-06
2.444744417347548783e-06
2.442943761747383089e-06
2.580282180854978792e-06
2.541870060223633204e-06
2.339158791321560069e-06
2.352076232192891073e-06
2.420665752485590256e-06
2.337579925286455310e-06
2.273515921852545404e-06
2.365554034488948682e-06
2.450637316193407411e-06
2.395954082055154228e-06
2.444515611929854177e-06
2.481651227214198639e-06
2.387341441893454880e-06
2.316403896339389705e-06
2.327551544955090578e-06
2.371229723272054475e-06
2.308409549630590209e-06
2.356910939657098744e-06
2.436824092947801757e-06
2.375842284279989545e-06
2.342195757424901329e-06
2.330601289011861944e-06
2.238332621295718986e-06
2.200239795536301622e-06
2.241953891595141033e-06
2.297610540977911335e-06
2.344810408177052797e-06
2.275853182605828764e-06
2.190084574431267834e-06
2.191647536720092748e-06
2.168809810492621341e-06
2.165804598051998116e-06
2.240772348220188611e-06
2.257703140032147821e-06
2.174388756130820180e-06
2.173742855578416104e-06
2.229146975476502843e-06
2.270325773407714962e-06
2.312515019868540644e-06
2.289997325375509216e-06
2.188904386003064084e-06
2.122868276644430445e-06
2.195635944247248219e-06
2.223610135360690985e-06
2.176669842478354582e-06
2.146455553954447452e-06
2.149278923652022878e-06
2.139420291063804688e-06
2.114065421286258639e-06
2.196539986699591672e-06
2.302971592956498071e-06
2.243079370453071660e-06
2.176481933874693062e-06
2.211444868799902590e-06
2.182316224593849118e-06
2.123532044592345241e-06
2.122953398111584712e-06
2.169762061367422438e-06
2.156515259114870371e-06
2.148900363548234900e-06
2.131125550112839139e-06
2.187673340573010689e-06
2.302529916715412575e-06
2.261017071378330041e-06
2.202046646481530036e-06
2.132433607910214563e-06
2.038647568258643654e-06
2.061230943722918025e-06
2.091910547974919750e-06
2.095556397295791964e-06
2.207960456538693042e-06
2.194035385971959308e-06
2.104577927853272841e-06
2.101804845484299597e-06
2.051828394757712338e-06
2.047338088228114827e-06
2.092139069370856862e-06
2.111361937514776346e-06
2.111609538060103670e-06
2.041288337533264613e-06
2.093496989548486797e-06
2.142279406973916635e-06
2.119578393936878445e-06
2.102317978350911739e-06
2.107427211845980998e-06
2.124506361660224746e-06
2.054230241947612676e-06
2.037948080702485006e-06
2.072979408905647357e-06
2.012559219086553628e-06
1.981341024323063172e-06
2.015599549864384180e-06
1.989511779892401964e-06
1.953588011110643728e-06
2.019796190912243543e-06
2.035645677939715751e-06
2.030624033761325839e-06
2.063424624300448915e-06
2.040008182219025975e-06
2.040581175411245930e-06
2.045524100741296037e-06
2.090811437378176750e-06
2.057970531541423849e-06
2.028525772622198251e-06
2.060914395903786965e-06
2.083603294411039395e-06
2.049634659893624713e-06
1.995918518414739378e-06
1.969272608994380352e-06
1.928199478631500788e-06
1.953342819181064306e-06
2.016862950589279739e-06
2.005691143309111412e-06
2.100239933669637712e-06
2.226040122821228948e-06
2.162762297251948037e-06
2.036381074155792499e-06
1.941868150169760937e-06
1.972843855697597632e-06
2.039838463096806777e-06
2.079349701630809492e-06
2.037975261423272690e-06
1.985570269296674277e-06
1.976126079685151681e-06
1.979696327289744762e-06
1.957709035299394561e-06
2.012882754143258411e-06
2.041757516235798437e-06
1.991855595556495887e-06
1.995315530775800852e-06
1.971131153725093974e-06
1.927943848522625284e-06
1.927989292965018834e-06
1.999418921417985133e-06
1.992537567039544146e-06
1.924465926490246806e-06
1.921291989745282039e-06
1.906246944550777978e-06
1.883657915351996586e-06
1.850320518317683930e-06
1.880875652732558398e-06
1.955680141414447327e-06
1.947327119879277572e-06
1.924230995490593888e-06
1.920164249786853868e-06
1.918833926252363075e-06
1.901123267477296619e-06
1.948141814860340565e-06
1.959374766718636708e-06
1.947941048682255235e-06
1.898618443320416054e-06
1.936522123599863126e-06
2.026986332629756082e-06
2.001611617958059621e-06
1.947408336923192583e-06
1.847557096878840208e-06
1.832275210285274855e-06
1.845553774602902366e-06
1.897550817280240685e-06
1.942175897453445467e-06
1.866808881327993593e-06
1.869881476724120016e-06
1.879653698857688351e-06
1.866045354785243156e-06
1.911033078605486602e-06
1.997447967414666428e-06
2.008312578366905447e-06
1.864966646141422592e-06
1.848651664280194239e-06
1.911579488047087585e-06
1.905468138177618413e-06
1.908108537513926591e-06
1.846687033266802790e-06
1.843981717361332086e-06
1.891086342770085292e-06
1.820698437175810304e-06
1.818777537035734835e-06
1.869493255820531241e-06
1.904180808152199288e-06
1.879011501440732664e-06
1.825456919759317216e-06
1.851278036526352746e-06
1.812266363043379155e-06
1.768791145541408712e-06
1.792856656120430424e-06
1.851558628315235849e-06
1.838050508869918151e-06
1.850179605905408457e-06
1.879257454415803587e-06
1.853818251980237105e-06
1.893342551063038125e-06
1.903748436791657773e-06
1.886008010153594674e-06
1.786573799107219660e-06
1.755401069352890994e-06
1.859929232252405786e-06
1.839174848394479900e-06
1.772469739199495524e-06
1.794822693304308870e-06
1.875355729985513197e-06
1.837519700126265801e-06
1.820026081384018266e-06
1.870936250943792855e-06
1.839620423178386837e-06
1.797036376918515261e-06
1.765049878363904757e-06
1.796731614198658026e-06
1.765184522913280691e-06
1.750722509520514496e-06
1.788584981129051354e-06
1.733283826315832727e-06
1.715013043462862931e-06
1.802970996354285259e-06
1.900097271526633181e-06
1.800704392050071950e-06
1.642721794569471716e-06
1.691632953809877879e-06
1.754952928563100365e-06
1.717490284690096992e-06
1.713513602010187463e-06
1.723213603353646609e-06
1.717247450294363658e-06
1.688907621611369376e-06
1.672993086022810834e-06
1.672058939856896508e-06
1.672717489364551872e-06
1.765900277705633028e-06
1.779141722118242605e-06
1.735649142583772267e-06
1.690781259274022429e-06
1.643782212893835008e-06
1.673310866257916197e-06
1.690896741173885187e-06
1.620907572199322689e-06
1.604829099589872545e-06
1.629836048831021641e-06
1.640636550399264264e-06
1.667078063694437458e-06
1.711684145131343933e-06
1.739293061606108552e-06
1.664130448451730079e-06
1.642524285584372106e-06
1.664252338438274541e-06
1.688872442115597788e-06
1.729175562705098784e-06
1.716421356973044089e-06
1.684040772475100547e-06
1.706410303830123290e-06
1.657756139594694910e-06
1.617727445782836867e-06
1.673175428053320449e-06
1.683660498325348038e-06
1.668007832747376545e-06
1.693422672829865532e-06
1.647796339879372539e-06
1.621937672387894665e-06
1.649481589926516895e-06
1.652679372815549366e-06
1.647559125975114460e-06
1.662560745237877327e-06
1.646830251744030559e-06
1.583136103615907857e-06
1.573851633969383332e-06
1.634117922554180574e-06
1.682356738849457537e-06
1.644302792329114059e-06
1.636957024484549134e-06
1.639188823680777024e-06
1.574376284830337782e-06
1.597699309321047829e-06
1.604195422058826168e-06
1.588602323716655711e-06
1.628597998706045056e-06
1.611589503763188641e-06
1.646148055321205421e-06
1.640707518471083067e-06
1.612591651902967108e-06
1.613482789443075124e-06
1.614082451359890438e-06
1.577636250608593318e-06
1.550006035506691467e-06
1.603195277626228057e-06
1.611109633309729691e-06
1.534734642649556304e-06
1.525639492332826726e-06
1.613296014714974178e-06
1.615019472691942176e-06
1.585541309004308148e-06
1.602826028899352377e-06
1.597884629744392057e-06
1.577465262874887965e-06
1.603340228097397978e-06
1.634574897913219765e-06
1.548629918352400843e-06
1.528693925198516104e-06
1.596344391713084487e-06
1.633723820082218028e-06
1.630726240735857978e-06
1.606408517989582732e-06
1.575432174679668995e-06
1.523306762199059367e-06
1.505797628116876275e-06
1.506831055393123677e-06
1.490470136019267083e-06
1.532821778380695545e-06
1.600820680278625389e-06
1.563211413314422783e-06
1.597875165345565721e-06
1.666562973194539857e-06
1.619922831711528496e-06
1.561098992784773821e-06
1.520658778084583519e-06
1.524421123335494542e-06
1.481259770808410022e-06
1.494456064276485655e-06
1.567016239276719233e-06
1.586873782367418940e-06
1.560365971954937359e-06
1.507362933578451788e-06
1.517214205168838679e-06
1.564614018835178770e-06
1.593874122290894449e-06
1.510434451976528303e-06
1.454513857292696240e-06
1.490349939657114970e-06
1.522534909464009448e-06
1.525971629628468991e-06
1.518502205826363229e-06
1.490149584006363771e-06
1.467865821716267957e-06
1.478811834663914880e-06
1.470231411404670877e-06
1.457311756433189678e-06
1.461302440435154123e-06
1.470531800912285286e-06
1.559263330828854360e-06
1.568751880521177313e-06
1.500094241281243115e-06
1.506359625416301513e-06
1.526702584077094804e-06
1.549345580004063105e-06
1.509152333837016865e-06
1.513901752355648832e-06
1.484253111866717968e-06
1.452555449490126232e-06
1.474143803432660798e-06
1.509380289129437722e-06
1.503013676839469053e-06
1.457293411880947862e-06
1.521687034531537477e-06
1.538671214357933210e-06
1.474963662164306991e-06
1.419899243570224125e-06
1.404810532983225008e-06
1.419023001380307408e-06
1.456709718947938350e-06
1.509091753682671209e-06
1.475512994537922266e-06
1.432874515986240759e-06
1.466744665937824078e-06
1.488092714246668307e-06
1.452181145983429335e-06
1.441409223098709595e-06
1.483661804177288037e-06
1.467018868088657602e-06
1.386377940914298159e-06
1.396216188443209494e-06
1.432766551224372007e-06
1.345284177032119646e-06
1.340463716056000108e-06
1.419143051144329640e-06
1.417475363253127404e-06
1.426960082413960771e-06
1.429551475422459684e-06
1.427091429061387864e-06
1.461788189145235191e-06
1.487250503883763530e-06
1.444387875065249330e-06
1.410614389320400472e-06
1.473077774409342838e-06
1.505635800535350325e-06
1.476910293237974713e-06
1.429483537005216802e-06
1.414118141386125044e-06
1.438521651676575349e-06
1.464281143126986753e-06
1.446565142913517009e-06
1.428587650936048336e-06
1.469730342874908632e-06
1.446312833240598536e-06
1.357483919178373629e-06
1.376929970354755589e-06
1.416043329972314439e-06
1.396944074455210033e-06
1.375250394282382609e-06
1.399629888022793138e-06
1.414506024012468545e-06
1.365922400179226946e-06
1.367264728117738613e-06
1.391724044847865504e-06
1.381581065913922146e-06
1.389025898641055804e-06
1.471085799112867174e-06
1.466039301057634209e-06
1.393517108792598049e-06
1.380743361186332879e-06
1.395239282899843951e-06
1.417718029835389701e-06
1.441423084501844962e-06
1.487941457719802576e-06
1.465935795425926656e-06
1.434732969526542210e-06
1.405243622966319074e-06
1.415313554835671761e-06
1.442246952278246083e-06
1.424615550800153868e-06
1.427728404114168204e-06
1.465450569090655537e-06
1.428343940864803582e-06
1.320473692591910823e-06
1.339827360348309907e-06
1.412238880691051630e-06
1.418407640091008630e-06
1.384391806912323052e-06
1.373992292432686121e-06
1.398989838625782281e-06
1.406714268026001687e-06
1.398751299743319377e-06
1.378651299584299924e-06
1.400588657992173547e-06
1.397597011851983886e-06
1.376432099011783858e-06
1.409610273961260970e-06
1.410342328268263476e-06
1.401035267116089188e-06
1.399174211169201426e-06
1.388710177861709387e-06
1.401865689830870524e-06
1.416034742211380570e-06
1.369451937595161357e-06
1.348556500944324908e-06
1.300722895973610411e-06
1.330698780900169064e-06
1.383702553188774453e-06
1.361814867695359485e-06
1.355392576055879971e-06
1.377962733778861618e-06
1.407306483955279702e-06
1.383732023429805054e-06
1.389685810308920744e-06
1.353841952489553484e-06
1.354069568662058762e-06
1.438769907142878886e-06
1.406529116790801770e-06
1.372893092913023325e-06
1.376189942286871204e-06
1.334394741916907837e-06
1.325742977355347908e-06
1.327149196078205405e-06
1.301299513630277182e-06
1.313370754361777085e-06
1.330627732955055088e-06
1.367760834009008481e-06
1.435363929928364808e-06
1.386104656645499145e-06
1.363836662571213374e-06
1.334495376050911604e-06
1.344524924069627795e-06
1.361412053067725573e-06
1.302783352678311402e-06
1.343728203542534419e-06
1.382334002010771059e-06
1.341757989154953643e-06
1.286480440827416376e-06
1.318403205470096754e-06
1.312574923516683875e-06
1.275813872519506963e-06
1.337364379365511190e-06
1.322780509414787783e-06
1.302038512232764793e-06
1.323819587897950575e-06
1.276292736977752658e-06
1.285861927050789687e-06
1.369582984120690215e-06
1.350475290356595756e-06
1.282703252244799042e-06
1.280735330299077930e-06
1.281569641706062553e-06
1.284386571127149205e-06
1.318776288925074052e-06
1.343444389469671197e-06
1.291517211090477209e-06
1.277758380977207592e-06
1.288742763803057381e-06
1.286500061757571652e-06
1.291152084522942531e-06
1.295815357919320074e-06
1.296402369945447805e-06
1.276065746054348166e-06
1.292521799683110152e-06
1.321474628977374635e-06
1.363891737140292764e-06
1.389684579732888562e-06
1.310960626843026192e-06
1.279367326234864067e-06
1.332499202599805647e-06
1.374110053431981768e-06
1.348236733708272660e-06
1.301710478616776002e-06
1.288462806480775688e-06
1.288599185850705410e-06
1.271166670426615989e-06
1.244227804551587372e-06
1.271852111519227046e-06
1.318765785793509418e-06
1.304203386759415375e-06
1.300408046308734233e-06
1.356939697381616069e-06
1.341128887639582116e-06
1.248053859886279350e-06
1.239165834852045768e-06
1.268431778573397340e-06
1.309718158786985028e-06
1.348416340540851777e-06
1.306894275719822807e-06
1.280396836440985907e-06
1.292006002887306865e-06
1.275950945478311644e-06
1.261216680871659200e-06
1.269879144923185290e-06
1.296531668927550515e-06
1.307556912756188623e-06
1.222216336638213377e-06
1.215132912110286420e-06
1.263800436748921512e-06
1.237084219038003842e-06
1.228674014210585472e-06
1.253240610887958039e-06
1.216682345518660451e-06
1.255060853403652956e-06
1.295953351985556120e-06
1.213229433703122076e-06
1.185642291745456882e-06
1.190104859351171171e-06
1.209955991408544087e-06
1.268709779017975550e-06
1.285090915014251288e-06
1.274466177557793912e-06
1.288251976306571379e-06
1.262039607619163661e-06
1.244123770736925139e-06
1.272275076531972782e-06
1.287762958494793523e-06
1.277214697670256832e-06
1.253985269905264145e-06
1.264550072494592994e-06
1.278371899812331845e-06
1.249958442592801001e-06
1.236801833639786368e-06
1.211861993047335249e-06
1.227392704969792899e-06
1.262299542001924671e-06
1.210303410259518150e-06
1.215708184138863748e-06
1.200510872964536357e-06
1.181365444428640639e-06
1.217180739452106885e-06
1.214837922006817898e-06
1.206806443840881588e-06
1.228068840813897427e-06
1.266845458215107226e-06
1.239158114393294365e-06
1.223308073814328117e-06
1.218009360139751218e-06
1.182383134298855369e-06
1.205853958451432376e-06
1.235748680304832401e-06
1.264754981978743615e-06
1.252692672697588576e-06
1.257300911980645868e-06
1.277427903961095609e-06
1.210471500952073557e-06
1.178084563572671994e-06
1.176236371225727895e-06
1.178138544218287854e-06
1.153002027533183162e-06
1.198260279364989293e-06
1.225462924284236234e-06
1.171704008929477282e-06
1.223889163306299836e-06
1.268161915474942603e-06
1.246512269135598098e-06
1.209866004979481984e-06
1.200925928483219002e-06
1.186288931460503388e-06
1.194868500211176606e-06
1.194289056736673500e-06
1.146978257218338195e-06
1.182423573740435294e-06
1.193517391004900901e-06
1.189046851034784661e-06
1.179328942940474485e-06
1.156754204684921411e-06
1.223689790170017353e-06
1.230810121605922382e-06
1.200846472915413093e-06
1.192731613696274253e-06
1.202958026595823892e-06
1.212239198414568534e-06
1.211217834807267338e-06
1.184081654080436754e-06
1.155846735040252308e-06
1.198200915291006063e-06
1.218081053507757944e-06
1.169751681255435238e-06
1.145065206343609764e-06
1.128569375013996435e-06
1.162715142891845627e-06
1.234930625647018027e-06
1.203877823806004308e-06
1.174677367656283363e-06
1.175215408792798251e-06
1.167300846754487109e-06
1.172678845862955508e-06
1.190987390260640834e-06
1.150273220120107231e-06
1.166302943663728390e-06
1.213688336595000156e-06
1.192527929871661281e-06
1.172937507261861323e-06
1.149381457266223015e-06
1.104978760471459849e-06
1.147132408505666205e-06
1.151592001847111096e-06
1.128777238179033873e-06
1.126697411965441565e-06
1.141144103473334049e-06
1.264686700809403903e-06
1.231002109747944994e-06
1.115013630108596416e-06
1.133851133377963186e-06
1.165210922980086681e-06
1.177318730161828089e-06
1.210604627940480220e-06
1.165188276290652698e-06
1.156939852924743378e-06
1.167477719695502360e-06
1.113278316625347808e-06
1.116592314663503670e-06
1.158888222658036476e-06
1.181155090336502632e-06
1.192278247467141397e-06
1.164146771654748360e-06
1.120307372668746435e-06
1.103254476386389663e-06
1.142676397825851107e-06
1.122638861118840096e-06
1.076168339239160591e-06
1.138944264694566027e-06
1.108463793469299566e-06
1.076884627822360619e-06
1.144240259247377475e-06
1.147827367286522347e-06
1.183117171474668453e-06
1.172569454470206361e-06
1.124347627013072101e-06
1.140562876699486737e-06
1.104794281649632660e-06
1.078709089986179688e-06
1.082117846896542578e-06
1.109829013492121112e-06
1.109728866701870599e-06
1.106764017874777040e-06
1.111923740341372523e-06
1.096497394696491345e-06
1.081059955999486400e-06
1.096840522978793853e-06
1.113408730378804689e-06
1.074228058085222051e-06
1.073841414439934176e-06
1.108069664357670562e-06
1.131212505971859144e-06
1.111389210156394569e-06
1.091465197934401338e-06
1.140441072486777378e-06
1.113598001650214116e-06
1.061202756260770678e-06
1.077209680102193466e-06
1.061805813394321745e-06
1.080812182260755522e-06
1.090805666088782830e-06
1.104221364607940900e-06
1.112101596457284056e-06
1.087263120860057771e-06
1.077316213392211713e-06
1.065253750998475805e-06
1.098646141620480153e-06
1.108463114397525566e-06
1.096303084448691517e-06
1.122769077484383654e-06
1.113013180727764706e-06
1.057995242732999836e-06
1.066841634790811494e-06
1.090015908212800347e-06
1.116395799386044714e-06
1.111632098502618177e-06
1.075684666588870639e-06
1.054005387981364903e-06
1.094469133219895270e-06
1.105806632125587443e-06
1.034921218597750651e-06
1.028998964301418861e-06
1.079857850994347031e-06
1.098749387783862145e-06
1.063085322367108682e-06
1.057685933712240737e-06
1.047697867838206794e-06
1.062590650023039471e-06
1.069172569734015445e-06
1.066067316481940010e-06
1.087044645978009639e-06
1.062096765644770564e-06
1.031191918811178553e-06
1.043274616873525874e-06
1.072128955684437535e-06
1.047387406743364768e-06
9.964699074484854254e-07
1.014549763008820342e-06
1.042010720219848741e-06
1.019881313218198066e-06
1.008931975892873351e-06
1.024323574821993857e-06
1.029492110076257973e-06
1.014468000247523517e-06
1.025950666095424170e-06
1.043430708405474507e-06
1.041394671579391857e-06
1.028097680839073805e-06
1.033291605173589088e-06
1.030969548131872470e-06
1.029601461514699531e-06
1.023935488348151333e-06
1.025868044950184949e-06
1.022683020849385998e-06
1.034507746082989052e-06
1.080306295845851042e-06
1.074309046908844988e-06
1.072359507937400418e-06
1.059822856980115912e-06
1.057234403415969604e-06
1.059181445151401091e-06
1.088053620317824028e-06
1.088719304391858816e-06
1.062111622889741599e-06
1.046273185456629821e-06
1.033582796085031096e-06
1.049919920217613294e-06
1.039283520996054084e-06
9.869300265843511944e-07
9.812127913338476030e-07
1.013472678554732791e-06
9.998896899305994432e-07
9.916295939449087149e-07
1.015478614011049955e-06
1.010181537598894355e-06
1.002594496074310714e-06
1.008312523936264640e-06
1.009559345034540788e-06
1.034363228598349807e-06
1.035199720604146139e-06
9.884902769037208667e-07
9.788136158223692525e-07
1.000205637360154157e-06
9.993533678570531847e-07
9.719726506456782522e-07
9.824777675081558636e-07
1.016677336670597989e-06
1.014264121275676770e-06
1.029687693249868155e-06
1.013148735694846280e-06
9.950667685623544427e-07
9.945361210440071945e-07
1.015224007503952825e-06
1.030926075852077012e-06
1.047401988111479628e-06
1.036846182400281504e-06
9.789654451069080297e-07
9.707864838378685538e-07
1.017162243724386091e-06
9.989724119913223252e-07
9.717197953102491826e-07
9.975523458829005760e-07
9.831699098543629282e-07
9.752839176618397845e-07
9.724578876487196896e-07
9.639788735869255618e-07
9.256451235363070343e-07
9.228423991245405686e-07
9.643553694137732889e-07
9.576179329359184513e-07
9.531466885773602999e-07
9.634529609644420951e-07
9.623191605000934673e-07
9.579901439873286091e-07
9.301216895934534173e-07
9.043462867067161647e-07
9.498220356096171176e-07
9.649697928232609454e-07
9.153270565860070845e-07
9.256917384613568012e-07
9.383591085004898382e-07
9.616084520405870550e-07
9.767770145525881582e-07
9.398893617144635483e-07
9.373121231261784139e-07
9.389361600709046076e-07
9.458905224817260031e-07
9.519130238093166474e-07
9.472699373849697193e-07
9.626824080238798060e-07
1.000601558324092104e-06
1.012085236069349587e-06
9.889922868903850972e-07
9.394793432877305192e-07
9.371952175341171805e-07
9.851447870673374712e-07
9.677621250617641708e-07
9.437952902985391262e-07
9.596692762472273551e-07
9.726353540936381565e-07
9.264331634185260240e-07
8.883710236042155593e-07
9.330142191890815961e-07
9.594303475249259552e-07
9.452144905421957555e-07
9.598019834932478243e-07
9.494710307911489116e-07
9.684892823156176067e-07
9.724832724114099319e-07
9.214144812073876452e-07
9.118817644936315614e-07
9.430546272093974169e-07
9.610267737546875266e-07
9.408008378820559853e-07
9.166223952131796283e-07
8.973023874954142692e-07
9.195330797680967570e-07
9.199505434620522773e-07
9.276760845953728826e-07
9.611931653109755331e-07
9.397616337466721824e-07
9.063865392623865579e-07
9.304674459300138958e-07
9.227518417477258338e-07
9.447442465901202557e-07
9.381991644314953206e-07
9.133490056586968654e-07
9.661507685976601865e-07
9.345634493491599938e-07
8.908623536511530149e-07
8.844427574727046754e-07
9.074472622588944658e-07
9.011870669585573644e-07
9.123083072889460143e-07
9.482820628077149822e-07
9.005436932417201134e-07
9.084524236961659635e-07
9.452749797705455038e-07
9.221199645913011303e-07
9.577833485681271391e-07
9.479413438553306985e-07
9.186014908924890616e-07
9.385195161316072747e-07
9.333839335685830259e-07
9.307338615503228646e-07
9.241108991784180802e-07
9.044053530780088900e-07
9.026890740102953889e-07
9.319109819262993988e-07
9.646390299065616409e-07
9.366966907216857563e-07
8.797175549697189594e-07
8.911270476354131950e-07
9.502639242296966283e-07
9.412345554380723884e-07
8.974610997292565169e-07
8.677546457554553314e-07
8.748506854526847137e-07
9.122194898243639082e-07
9.127058408117802523e-07
9.132752779208051786e-07
8.747423824793278663e-07
8.709988410105917584e-07
8.864243109512283593e-07
8.960579225653581997e-07
8.722047254342566154e-07
8.673371835802686374e-07
9.084775949139261038e-07
9.059957928451131157e-07
9.146743529418033691e-07
8.954719455863197253e-07
8.997121404454547675e-07
9.240977339856906575e-07
9.041025122765543078e-07
8.720964147487324401e-07
8.774496918866987620e-07
8.797067926336208691e-07
8.785515560895369628e-07
9.028072139648111554e-07
8.979281750594243821e-07
8.829402179727275909e-07
8.791868260476480920e-07
8.819569165742367491e-07
8.526377339030625611e-07
8.395774034895446578e-07
8.713799963392058814e-07
8.940584060475141426e-07
8.822614469443160755e-07
8.952353808726904597e-07
9.105137063503851994e-07
8.868873920026551689e-07
8.839366873830282049e-07
8.633130846353751729e-07
8.713885864307866919e-07
8.935672760794566590e-07
8.637097294461844708e-07
8.546272793733606881e-07
8.635166275593221521e-07
8.561975702381234378e-07
8.602622582955034714e-07
8.619226213968599860e-07
8.274993108294162005e-07
8.401317900498799978e-07
8.780875490055105312e-07
8.834631140497550506e-07
8.664374378301318227e-07
8.659003408541464430e-07
8.978851705775528073e-07
8.635709894362451394e-07
8.541432568233104160e-07
8.706319664317900725e-07
8.473625115818400491e-07
8.618743399064675992e-07
8.810907141046629972e-07
8.612924499198156776e-07
8.515454421527195191e-07
8.665923516118561400e-07
8.489321297732398730e-07
8.359887730385190941e-07
8.766367361316673131e-07
8.955585077034106668e-07
8.898136394811543827e-07
8.753443693989475633e-07
8.648866460771749921e-07
8.928887128384093940e-07
8.890885051860313108e-07
8.748179760776818791e-07
8.796396736076902741e-07
8.299950208519867482e-07
8.201329228935398049e-07
8.330850090611979761e-07
8.176418968476534553e-07
8.321416854892362346e-07
8.447545097575104472e-07
8.462929231615033536e-07
8.341039765301869405e-07
8.384388247230699977e-07
8.303828390823385144e-07
8.636421098382141136e-07
8.796255869353465859e-07
8.629117658271805456e-07
8.688461116864786221e-07
8.594272938595582229e-07
8.334247604265662849e-07
8.379910120219577078e-07
8.555484778644207227e-07
8.562206352747669537e-07
8.545325625686888075e-07
8.594656354373245409e-07
8.610857297262691389e-07
8.573242910601265854e-07
8.492704868858653283e-07
8.054860999195404819e-07
8.067967251626709072e-07
8.221963061231562455e-07
8.570491374090838339e-07
8.906420954624327830e-07
8.355806733270507248e-07
8.003277546914279913e-07
8.091848606149866280e-07
8.222443404856532786e-07
8.505294649458972510e-07
8.381960610771053892e-07
8.321204194615143721e-07
8.265913921156807313e-07
7.875255279615395580e-07
8.095055567366007887e-07
8.395664260538899818e-07
8.172904946358903183e-07
8.182854932440875387e-07
8.271698074640270446e-07
8.257173778963479723e-07
8.066017191652451415e-07
8.006751678685392576e-07
7.992175393009319585e-07
8.254777835942945769e-07
8.514368794655278923e-07
8.403934514506066997e-07
8.576332164688072759e-07
8.465782323644596358e-07
8.271996524692153872e-07
8.458853519122602379e-07
8.480081126382172648e-07
8.243108175575661607e-07
8.144227196650191454e-07
8.085097094339080143e-07
7.941643005479668355e-07
8.065076402798343830e-07
7.950846846729087490e-07
8.084351031699670364e-07
8.485478336511793279e-07
8.581019688665378194e-07
8.220977714340106795e-07
7.427198342884420911e-07
7.613645929510274349e-07
8.051138482189975859e-07
7.683821509845087961e-07
7.561685774235910130e-07
8.050063293317888450e-07
8.137679567315705616e-07
8.085839178854009717e-07
7.938172369197219030e-07
7.872658701816764259e-07
8.048120151672988228e-07
8.318005691805958647e-07
8.307550203064493699e-07
8.169309128162993856e-07
8.370101144089469167e-07
8.598586041654377007e-07
8.523578309838792795e-07
7.934908751065612358e-07
7.750199327266296282e-07
8.154217786164309501e-07
8.013645321032963554e-07
7.785532160857168353e-07
7.909783802010659870e-07
7.904005171359269302e-07
7.999418736247318169e-07
8.241751905079680748e-07
8.205733867158095931e-07
7.877297671825150351e-07
7.969278744347097431e-07
8.315489225186369090e-07
8.515775551291567792e-07
8.291844415982154642e-07
8.068174933490933855e-07
7.834446452382879915e-07
7.757388742812474716e-07
7.986117217143520372e-07
8.045303967698942115e-07
7.904813016766302763e-07
7.953842067170280309e-07
7.832078968712097303e-07
7.781123797310357272e-07
7.739914105839507511e-07
7.839456937870041149e-07
8.103598802252404071e-07
7.799974311050647440e-07
7.645245400516379053e-07
7.923884610279633031e-07
8.158534571462166637e-07
7.866067044782955590e-07
7.735701358464446542e-07
7.752136651908661939e-07
7.933625859013833574e-07
7.932450082837432089e-07
8.055908603321693160e-07
8.059303484783897655e-07
7.537815502303669965e-07
7.348803086063979600e-07
7.560952763852087373e-07
7.897143483714773022e-07
7.920589664090861237e-07
7.657722819423952747e-07
7.813384571846637655e-07
8.003576274852163877e-07
7.886323929571396433e-07
7.827308960743958462e-07
7.747121608555545557e-07
7.739831383566724986e-07
7.699719018418276841e-07
8.165344384869379847e-07
8.212508297721042157e-07
7.841503445953219871e-07
7.810415264618751957e-07
7.850887547995288821e-07
7.978438987599073579e-07
8.032930238896940753e-07
7.751678062400222515e-07
7.550146017180008151e-07
7.773868650741947506e-07
7.951729822066204098e-07
7.949081364929421299e-07
8.144433154626343481e-07
8.024588888945866375e-07
7.689745930754729861e-07
7.449730667545755798e-07
7.338216919405230265e-07
7.772012655669213560e-07
7.844464324979523931e-07
7.719030720516762062e-07
7.447636486560066936e-07
7.298191578415842150e-07
7.833893263898480977e-07
7.843562163858086333e-07
7.523195321355426349e-07
7.713761464609592590e-07
7.883309647768300312e-07
7.520193112082379898e-07
7.390761353338280526e-07
7.516843704627905211e-07
7.693750818632882721e-07
7.736350559881770049e-07
7.775556122867158880e-07
7.788276368045817147e-07
7.407691903348395439e-07
7.675238670129170722e-07
7.983994149104176346e-07
7.786967785667891486e-07
7.635791396461950951e-07
7.247837762412108908e-07
7.206151239028207016e-07
7.400877902109239974e-07
7.162217839891773045e-07
7.627758412323319850e-07
7.784873282200047644e-07
7.501564019572784770e-07
7.762399238624637234e-07
7.614460812029921908e-07
7.394482532272470643e-07
7.417785385710524667e-07
7.922533832097653867e-07
7.934225446179474178e-07
7.420616612129611350e-07
7.548994784976544905e-07
7.561068057847074850e-07
7.524915889549951052e-07
7.882469092544842114e-07
7.882340225689284094e-07
7.452540605872179687e-07
7.559611545912114790e-07
7.725438676223385119e-07
7.645164062715957729e-07
7.766760900436697314e-07
7.813793554998649686e-07
7.863113939335339920e-07
7.795981747388515534e-07
7.660048102199248337e-07
7.525408570266892398e-07
7.540672236355742557e-07
7.643043831064288948e-07
7.678397430508030703e-07
7.524028679126961174e-07
7.526664809298779233e-07
7.697868122117307505e-07
7.435520466877216882e-07
7.346006839761818238e-07
7.652852385868790891e-07
7.811329448092621527e-07
7.863382491204781945e-07
7.897809360995407999e-07
7.354111233122368745e-07
7.085417772934573219e-07
7.476564199309151951e-07
7.611345491098005346e-07
7.423308997130649815e-07
7.384355456658082095e-07
7.158600439513006943e-07
6.834441871358107005e-07
7.324611379636517328e-07
7.677417563246800455e-07
7.538256043618799070e-07
7.193606230680629495e-07
7.307879042348283584e-07
7.639645646874236757e-07
7.387854577589804820e-07
7.101738206936397267e-07
7.207577002290768029e-07
7.322637041277490955e-07
7.457396353254729448e-07
7.752021846264226747e-07
7.614743522745870773e-07
7.477895153781034792e-07
7.561230405863905200e-07
7.623807383777143368e-07
7.510065471010376045e-07
7.364222511430653327e-07
7.487912037974240208e-07
7.974944757725722495e-07
7.702538447392536424e-07
7.088937960092260377e-07
7.047527484184620395e-07
7.207485512802911200e-07
7.597493869297318509e-07
7.649172775505651344e-07
7.432723868866195985e-07
7.414334739717911474e-07
7.507445099483288324e-07
7.467530602835735770e-07
7.239405780606238305e-07
7.118835117681963319e-07
7.041533137682329588e-07
7.123129948345235001e-07
7.509240784769090628e-07
7.604580988587658399e-07
7.304472933204275414e-07
6.897490190788562070e-07
6.946839561289285008e-07
7.388566507568949940e-07
7.369624264164159704e-07
6.960549890680775017e-07
7.094740394045359475e-07
7.434449707939688954e-07
7.343600445216541544e-07
7.503778393430469896e-07
7.354805094221575273e-07
7.077790237971417060e-07
7.249870705030728202e-07
7.506461086599054013e-07
7.544710242087495371e-07
7.475041055785940233e-07
7.375821756043686682e-07
7.292851744290383388e-07
7.431902371176687442e-07
7.336683565128168774e-07
7.307691792606543367e-07
7.253532375714948861e-07
7.119034326900692429e-07
7.207854335476357461e-07
7.403917657636540130e-07
7.247289516770353521e-07
6.931461429846119203e-07
7.080031192944361949e-07
7.098962646391044352e-07
6.980743606283102899e-07
7.238261834675481724e-07
7.124090619996378902e-07
6.942509988773192258e-07
7.163771937780909191e-07
7.241423965420202283e-07
7.266794621769119366e-07
7.267306202602574068e-07
7.185927267247101333e-07
7.324041340877122019e-07
7.152341947116608825e-07
7.003355033718723742e-07
7.117370856408866808e-07
7.283952536975257258e-07
7.412978272839867011e-07
7.090060198378321897e-07
7.173039646905482463e-07
7.249933638504394016e-07
7.309815460793273302e-07
7.362913557447197607e-07
7.219997151215104282e-07
7.164351753746871903e-07
7.176251815218738239e-07
7.085285223865073718e-07
7.044001642899513890e-07
7.035976215692485715e-07
7.092322785543690981e-07
7.259232320469873553e-07
7.425526023344698099e-07
7.498781718566372666e-07
7.149528369422644880e-07
6.968445854356233214e-07
7.090569650222057891e-07
6.964843938698675272e-07
6.916716558635912440e-07
7.318014295291724225e-07
7.539699750116710912e-07
7.559292897188829851e-07
7.376823735730569152e-07
7.222060758847598569e-07
7.188401614171853243e-07
7.119574465753639944e-07
6.994341178301069153e-07
7.031317501049007613e-07
7.019428127547355594e-07
6.906220642537436440e-07
6.967457939528656122e-07
7.255992396369955419e-07
7.282351529849155161e-07
7.011870461816989157e-07
7.105575876146101900e-07
7.042797310493431972e-07
7.106168654913825564e-07
7.028480248727897394e-07
6.982501774365903767e-07
7.203043629874310459e-07
7.051988827307213568e-07
7.059632850332173580e-07
7.000066060682539178e-07
6.915706932711426221e-07
7.255882035040578394e-07
7.319158669776266783e-07
7.146733868080102788e-07
7.187803670722610584e-07
7.026670299131188820e-07
7.081586388905819210e-07
7.278627743482057270e-07
7.111015830913170139e-07
7.073564908266309166e-07
6.985560695212239052e-07
7.181559385951681260e-07
7.065421116281302063e-07
6.728795425047072885e-07
6.767921263959679414e-07
6.845703287611430853e-07
7.052829826206332603e-07
6.969803608809103150e-07
6.791588893751595162e-07
7.055533285880253766e-07
7.209586047572390211e-07
7.040274611156867406e-07
6.956605126483093577e-07
6.982646894891465679e-07
6.952011038378788594e-07
6.948403761990310714e-07
7.056278613388148954e-07
6.803147256722085457e-07
6.521963865852679991e-07
6.837100078146253589e-07
7.235909854415858661e-07
7.004491812327929195e-07
6.850835814180370812e-07
7.033452182186279115e-07
7.000500433459416186e-07
6.962757590632121166e-07
7.038936418687704178e-07
7.097159635977910130e-07
7.157057434635082449e-07
7.189339065829646826e-07
7.089356445073722277e-07
6.971577815105744417e-07
6.944113295590974235e-07
6.949635573508233215e-07
6.736020197147977783e-07
6.819072088520743612e-07
6.950804721070624426e-07
7.030585343296045804e-07
6.930194266855517573e-07
6.788519063698171253e-07
6.842178382185364731e-07
6.806703946537247486e-07
6.866162076774939513e-07
6.725476409182269524e-07
6.742359640876461568e-07
6.752460857603084210e-07
6.811434443375597514e-07
6.866765609805532063e-07
6.779218660431572989e-07
6.983857599486758060e-07
6.957703309214747772e-07
6.726693388860912064e-07
6.784674002216106642e-07
6.945483649697488342e-07
7.003612526232688073e-07
6.851692730936937522e-07
6.966325269864669214e-07
6.854079380120625224e-07
6.718684992933823037e-07
6.981022949394827762e-07
6.690467095189160991e-07
6.521238126913992753e-07
6.845783846583111684e-07
6.768776168592765351e-07
6.571221372116316784e-07
6.601084310245981799e-07
6.522687403762251275e-07
6.701128868077701080e-07
6.744673861642433125e-07
6.402190858998685474e-07
6.463553195268846544e-07
6.738703900244089189e-07
6.973872614388964118e-07
6.817152637811557684e-07
6.606427409287099041e-07
6.731623187828930367e-07
6.816010097526458651e-07
6.596964298917697081e-07
6.814936293867632163e-07
7.063740067225350567e-07
6.567993860866214020e-07
6.360142777955262955e-07
6.428650788767654694e-07
6.614568886379067949e-07
6.626923910317053478e-07
6.475291253049728671e-07
6.601109138384775202e-07
6.678761545317206914e-07
6.624261974115912607e-07
6.599146613174535007e-07
6.568624946898639866e-07
6.672462642228340888e-07
6.812849073017520289e-07
6.648085073729907656e-07
6.751718125469318594e-07
6.822191143635280047e-07
6.585809118476323630e-07
6.606308220721767073e-07
6.745487093895465785e-07
6.672000799732172595e-07
6.427889424249199287e-07
6.344150225010891080e-07
6.327185187167011932e-07
6.350033171909717541e-07
6.614935631043322082e-07
6.573222824873747957e-07
6.327540120974819976e-07
6.568498984346398784e-07
6.576800228376613986e-07
6.474827382178454433e-07
6.722572424986939433e-07
6.701271454449880697e-07
6.544936688129372746e-07
6.435221591549417859e-07
6.450853509146648039e-07
6.293335157118438188e-07
6.151955531747951136e-07
6.550220441346233946e-07
6.524257544214245432e-07
6.337824266808919482e-07
6.468759727207195620e-07
6.568537311156709156e-07
6.536511880425714009e-07
6.389305850802762992e-07
6.217595276713694926e-07
6.233704090120752529e-07
6.226785716493230354e-07
6.286181009468464793e-07
6.461085413134971721e-07
6.356090249488727956e-07
6.330731814481135049e-07
6.402588243209958007e-07
6.561820888264828632e-07
6.755428042609951833e-07
6.528997582147641438e-07
6.496209926418791469e-07
6.391103541385986484e-07
6.235448252856805126e-07
6.267461824975435446e-07
6.232509259623907807e-07
6.187278392710240518e-07
5.996210194876136363e-07
6.292500093057424511e-07
6.423687995550339941e-07
6.243181916192071543e-07
6.309535033408865800e-07
6.189724411861325292e-07
6.118921851356309855e-07
6.363491959858218322e-07
6.398805984565908157e-07
6.480005647463053907e-07
6.340181745987667988e-07
6.198218243858275837e-07
6.451088063519492247e-07
6.262477325040015090e-07
6.204254973098578620e-07
6.253638025329545701e-07
6.193400756082070776e-07
6.226325017126843407e-07
6.198073613900892698e-07
6.134761594774816323e-07
6.117897402606434306e-07
6.224362631295760334e-07
6.235820453939598242e-07
6.171414334189007159e-07
6.231679665482740186e-07
6.225200460323643347e-07
6.151601199722272944e-07
6.190121277940423231e-07
6.057381660216181212e-07
5.974219616314968692e-07
6.365467317256157167e-07
6.616008584263985931e-07
6.214201798669044752e-07
6.173647306205820468e-07
6.407445680614142884e-07
6.311430084965167690e-07
6.293218941134461548e-07
6.266091758295711471e-07
6.215200997278299588e-07
6.416590444108823579e-07
6.498705313384730446e-07
6.222375638263607303e-07
6.052333658561704784e-07
6.050729540848400638e-07
6.061557294496117998e-07
6.146735543833807826e-07
6.317712020339853619e-07
6.103757087428836673e-07
5.884760202821003009e-07
5.938298166174965330e-07
6.073593109286216940e-07
6.079390056916225913e-07
6.056541255386396944e-07
6.085838631481461663e-07
6.029379762908130803e-07
6.086163172696331264e-07
5.691682743844927058e-07
5.536486128295041617e-07
6.146988632230048459e-07
6.164633129177733797e-07
5.880172790471001373e-07
6.067827569756631353e-07
6.027741348848487907e-07
6.118036029618088258e-07
6.254763859368593906e-07
6.160824123012640591e-07
5.970592191569763280e-07
5.861636217055253553e-07
5.978899304193811792e-07
6.059832652843900042e-07
5.904501708746399524e-07
5.768557999202486747e-07
5.857303374497174223e-07
5.733315205089128208e-07
5.625068413891023204e-07
5.840307619021445408e-07
5.936503356322060917e-07
6.076798765713601183e-07
6.083372602665953814e-07
5.828093719483135869e-07
6.079506044249565438e-07
6.056311220665452355e-07
5.961485994801872143e-07
6.085698998481455848e-07
6.019284986462397058e-07
5.938384022570378679e-07
5.970971172734562133e-07
5.959624455536933933e-07
5.723269683415873210e-07
5.796393787581735145e-07
6.113195013235117277e-07
5.969588521725213260e-07
5.772754881987484288e-07
5.676559126578474331e-07
5.831531646440244748e-07
5.977774565220391966e-07
5.894869659196325334e-07
5.837089238743982404e-07
5.790541692737604885e-07
5.932179160598778955e-07
5.877789397784865436e-07
5.797609475298679640e-07
5.707866679656185367e-07
5.734951845431752236e-07
5.750930691396421285e-07
5.612031168755190855e-07
5.758335376578979624e-07
5.863764069150409840e-07
5.716084543257400969e-07
5.690751544535957334e-07
5.768050743552313371e-07
5.838395777737914043e-07
6.027855603630005230e-07
5.785647611349563032e-07
5.424433278372307946e-07
5.635227922581755062e-07
5.815255286308011296e-07
5.847378619988083375e-07
5.719854195316172875e-07
5.715889836186431276e-07
5.728106834274890000e-07
5.416808767249778473e-07
5.609466521661307245e-07
5.705725346269963268e-07
5.844424232526171068e-07
6.151896938744137536e-07
5.943831962605707395e-07
5.925023635230027570e-07
6.045762689210479496e-07
5.887156493274791233e-07
5.711793904196369775e-07
5.615862639129001199e-07
5.394038362699630764e-07
5.395246779733776804e-07
5.355005394322737824e-07
5.429515683496807157e-07
5.811526638340031034e-07
5.910837070296616347e-07
5.874668071987828205e-07
5.862492828332314335e-07
5.709065507380335186e-07
5.651835976305598150e-07
5.620974029065005726e-07
5.388895921596073503e-07
5.335403697213597941e-07
5.444387766707002525e-07
5.631994514212451359e-07
5.514369873162808806e-07
5.185989317541112476e-07
5.352378865515487609e-07
5.526988141769199355e-07
5.492373632426254706e-07
5.574048430152038645e-07
5.390084561872241571e-07
5.291021790213243815e-07
5.311298498798389041e-07
5.572837438547359145e-07
5.648434352178998483e-07
5.368658567914404991e-07
5.339250556233399361e-07
5.360151595428251606e-07
5.487047683168907695e-07
5.518951164165765510e-07
5.230979649188102463e-07
5.010950044210289920e-07
5.147943727786268278e-07
5.328590383235531121e-07
5.222898199624643528e-07
5.302576375501370890e-07
5.628530571271826448e-07
5.491028016117901492e-07
5.368090473517681090e-07
5.306997306878067748e-07
5.233951211605128740e-07
5.268311113503483582e-07
5.058413685127186990e-07
5.018531872418282546e-07
5.418051729283298612e-07
5.462797035736878183e-07
5.352675763277929589e-07
5.427639771406448427e-07
5.221233072086783173e-07
5.142299128862791250e-07
5.202978450711693344e-07
5.258628098750920756e-07
5.494042461801287889e-07
5.516225367882755952e-07
5.363934691146911048e-07
5.378116283987452060e-07
5.127152145045027803e-07
5.010051533494140124e-07
5.306612862591975030e-07
5.233338326369835388e-07
5.126548135199613030e-07
4.855103123449337113e-07
4.812993624599936996e-07
5.056966066998426079e-07
5.134385364787482697e-07
5.104192907221806143e-07
5.199570271051305205e-07
5.494657557091897332e-07
5.256604731961548099e-07
4.941833703058970461e-07
5.086622885014623428e-07
5.372491687970211270e-07
5.212247857964252677e-07
5.072558493751160922e-07
5.090937022480525895e-07
5.150165175653309981e-07
5.082784266474488540e-07
4.944610641644022032e-07
5.076450862103405003e-07
5.126337224354042705e-07
5.130731943900333342e-07
5.137126786985685978e-07
5.069965214304198515e-07
4.928477574390888425e-07
4.911721429524395385e-07
4.901034829761273390e-07
5.048607746022932965e-07
5.100003161635877599e-07
5.027833816667268855e-07
5.016496352109639795e-07
5.074666894962323304e-07
4.957321262243929397e-07
4.863389428929548645e-07
5.059877970743636652e-07
5.164677757200575673e-07
5.149910521888502165e-07
5.060236937141976176e-07
5.112346938623995374e-07
4.935015659907389469e-07
4.939602735336026410e-07
5.135474051591971419e-07
5.054225376431461613e-07
4.928875189488201666e-07
4.951722630496505399e-07
5.129184095026892409e-07
5.189428355053575122e-07
5.065513743803798923e-07
4.955270210806730433e-07
5.091755286385995145e-07
5.129259448356142866e-07
4.889694915283979694e-07
4.746605786459103429e-07
4.778091161426337155e-07
4.940245064325427872e-07
4.999688704824873574e-07
4.830104275560079866e-07
4.830792696695779075e-07
4.892100475520907112e-07
4.976031386494867156e-07
4.884307100017799023e-07
4.741190258032994946e-07
4.789283206885774432e-07
4.790244699416147860e-07
4.942732007399707943e-07
4.955194086705417239e-07
4.632464000391459846e-07
4.716492531498068905e-07
4.990417052103198605e-07
4.839491198952619671e-07
4.810834779311350906e-07
5.015138197544131025e-07
5.036144863154718775e-07
4.986620524801054466e-07
4.838635492603475963e-07
4.727377770441577526e-07
4.699362194682457231e-07
4.620027929668473965e-07
4.814866151817977370e-07
4.916795548441539249e-07
4.663384401282749719e-07
4.708228634014360579e-07
4.913140371858695780e-07
4.726457354733538549e-07
4.489674101054286072e-07
4.554177448300466080e-07
4.653397364133490128e-07
4.593232173532079572e-07
4.620237768675646453e-07
4.619916122736668102e-07
4.437700893379464139e-07
4.480091100964430129e-07
4.742992461297568414e-07
4.791351558148188434e-07
4.695548722353486971e-07
4.586669200482253059e-07
4.573552368965842595e-07
4.719515404606065264e-07
4.620415401812753223e-07
4.649678313049344888e-07
4.706725094151201679e-07
4.502061716630646833e-07
4.582892730435160723e-07
4.849533858758383228e-07
4.803750546282521944e-07
4.445548794036396913e-07
4.302211853730660342e-07
4.405311555690959690e-07
4.554732059864046690e-07
4.672606995013010024e-07
4.668358597200215515e-07
4.538579794860215130e-07
4.591353147793935704e-07
4.535808165388716254e-07
4.425222439047968405e-07
4.666135264673996092e-07
4.587850147297826890e-07
4.386556971841560734e-07
4.345283802821931163e-07
4.421412725083171994e-07
4.469856114389212714e-07
4.395811334458185897e-07
4.431961439446934997e-07
4.520605898892637917e-07
4.574560486108134898e-07
4.639463709374122457e-07
4.579084614740913596e-07
4.427865105180652581e-07
4.280848524064371963e-07
4.195138473417055925e-07
4.285115701087451548e-07
4.367774311872593664e-07
4.405971376814449993e-07
4.355759349536615386e-07
4.234380059799367060e-07
4.243177384762618281e-07
4.419873031147497369e-07
4.520260917585993854e-07
4.466660637592959787e-07
4.280141974243257179e-07
4.320681571745313656e-07
4.576460799053074270e-07
4.494525875510000197e-07
4.325476619239561692e-07
4.318810947530799184e-07
4.225074943706772925e-07
4.235791899356250312e-07
4.284643880002721580e-07
4.307942858987422847e-07
4.310801337683108951e-07
4.273207135665362760e-07
4.368038444686539212e-07
4.352350733182783402e-07
4.277668028614713299e-07
4.234394505433188039e-07
4.230889605323744991e-07
4.355463872967618333e-07
4.449360162448101107e-07
4.367007033711239342e-07
4.276066335590510800e-07
4.245866432919242052e-07
4.172963963313651789e-07
4.217645842119376406e-07
4.242665268168045361e-07
4.299806692905437171e-07
4.333456017928855488e-07
4.192476873425783191e-07
4.168754126606116807e-07
4.084304121538304186e-07
3.929888551910354197e-07
4.002723864015935634e-07
4.162527110470064894e-07
4.221718354645724389e-07
4.145817370919490777e-07
4.068212728795209963e-07
4.206840734386690298e-07
4.223568470981081492e-07
4.130406632256352514e-07
3.999184723931440556e-07
3.871084252878021890e-07
4.035562860082175654e-07
4.206701825619714131e-07
4.157214298470285154e-07
4.001820727939990757e-07
4.132613793276477053e-07
4.289133895295499164e-07
4.105197705083476294e-07
4.036951334088202093e-07
4.053657374402566807e-07
4.039675056343335897e-07
4.079571795033536094e-07
4.220808565475430743e-07
4.256122613932393407e-07
4.122970177533553233e-07
4.206249764008394579e-07
4.192272524794500429e-07
4.055672587411042815e-07
4.109440783798130365e-07
4.121013722772244520e-07
3.961631030329234841e-07
4.128022164397483601e-07
4.129095272118340340e-07
3.735912372084669177e-07
3.771679727010756548e-07
3.920657322662267093e-07
4.021499861205792032e-07
4.002294133614942523e-07
3.982922903023594191e-07
4.079041570073684303e-07
4.046319982057079723e-07
3.867178048764349823e-07
3.812749506809658201e-07
4.003053645073034710e-07
3.983027612134926656e-07
3.905717331190032281e-07
4.000818901136914027e-07
3.937307374260383480e-07
3.917651441494618561e-07
4.015357101639021293e-07
3.917692304637906465e-07
3.916875297390624700e-07
3.848052499736213730e-07
3.803339836598044280e-07
3.944263417946091058e-07
3.814976205600660369e-07
3.825155550484191918e-07
4.018459324530594231e-07
3.886784548623703454e-07
3.756222532231513508e-07
3.886398128452588608e-07
4.011481292790422506e-07
4.016822691533671268e-07
4.016598368255888246e-07
4.104991061362284837e-07
4.023299157333329481e-07
3.909746562812271823e-07
3.978783623595359994e-07
3.984665292985817105e-07
3.822617831467577149e-07
3.732821062842042578e-07
3.961789322540401446e-07
4.045008806734791438e-07
3.895085984536321956e-07
3.789761948293856318e-07
3.883619864423204686e-07
3.778805245794598858e-07
3.706609411602758230e-07
3.920580961584278315e-07
3.941071188297549585e-07
3.999355774862821604e-07
4.040182606778125746e-07
3.963338104397222847e-07
3.934835388143665623e-07
3.863704758475983557e-07
3.770357061098184380e-07
3.808443226610168049e-07
3.879607189990786949e-07
3.740535667472950389e-07
3.694483188805224621e-07
3.794421975624308205e-07
3.733392745271580951e-07
3.803213054593873951e-07
3.854523103363906802e-07
3.726548503993513210e-07
3.708853123166016943e-07
3.640439117255927437e-07
3.631235937438801588e-07
3.705974865485691713e-07
3.652405414234214047e-07
3.752280557405983781e-07
3.758312701843400969e-07
3.770513852576737748e-07
3.918210396753085391e-07
3.917830912367690229e-07
3.772328708055901451e-07
3.654353050843801889e-07
3.547637619498065975e-07
3.635356908019044288e-07
3.746466224924286505e-07
3.662647113338460602e-07
3.735292424651885228e-07
3.595936661650828732e-07
3.489870172906305392e-07
3.602091525384459424e-07
3.658935796696783983e-07
3.739750188977540720e-07
3.886238104718621483e-07
3.850379061606602725e-07
3.667204853859243606e-07
3.757960657901525505e-07
3.706437341971428236e-07
3.552330341807045064e-07
3.747458063583069776e-07
3.816052349229342031e-07
3.716431495585347422e-07
3.648672216497636210e-07
3.583300440065276667e-07
3.705044663029556701e-07
3.799573412340228801e-07
3.808637562018610836e-07
3.827275710464758143e-07
3.752522011058912601e-07
3.619460592641057526e-07
3.606347875247200971e-07
3.627958994133311597e-07
3.661677332651436906e-07
3.624472704146287319e-07
3.670453678553564456e-07
3.811000685473519756e-07
3.675432573647351170e-07
3.627940939714105828e-07
3.746235655331733759e-07
3.713595746105490788e-07
3.561781088424557627e-07
3.589283286889605801e-07
3.644526168250166795e-07
3.674784235324769417e-07
3.687952622224476193e-07
3.698069978273074687e-07
3.645698394643697592e-07
3.511038483193223119e-07
3.581975804504014855e-07
3.534261491343929628e-07
3.511211794158589505e-07
3.682066316329153475e-07
3.657226350610496331e-07
3.513615752819071101e-07
3.426299399734345443e-07
3.477929663654219566e-07
3.639077056783941606e-07
3.685880892956075073e-07
3.580833487036987825e-07
3.565619675170659153e-07
3.690341537191311774e-07
3.663810293900292937e-07
3.615712122332609924e-07
3.631521687224133793e-07
3.632036838957780415e-07
3.632680481577674663e-07
3.467916932221902921e-07
3.473972205942117454e-07
3.529722805863541926e-07
3.455760090014736022e-07
3.312353935603575685e-07
3.202582930391563601e-07
3.386399461705617666e-07
3.542517857486865481e-07
3.634757041182104391e-07
3.634767583022377290e-07
3.629843771292234862e-07
3.653746636337853316e-07
3.578303818664091711e-07
3.421394342702564795e-07
3.445106674806728706e-07
3.495524484956281367e-07
3.496670973367078105e-07
3.520234961540381040e-07
3.332885013542621108e-07
3.241484936288374058e-07
3.227595658688652446e-07
3.264019710989068866e-07
3.398003016103323880e-07
3.310643247961902345e-07
3.319264005219507008e-07
3.439149701136846228e-07
3.331374275840868296e-07
3.375424446159281224e-07
3.338899450098799442e-07
3.147790973659075100e-07
3.294392403668895813e-07
3.357355699466453266e-07
3.150374614085915896e-07
3.225727429830006908e-07
3.366717403476766064e-07
3.379315843575690670e-07
3.320749049142505536e-07
3.292717659029951765e-07
3.308295470329975478e-07
3.262700648589271327e-07
3.274729615329261323e-07
3.238148358059298283e-07
3.266357941592204967e-07
3.288791594645329695e-07
3.199974823477354317e-07
3.239954234364517351e-07
3.243674563959036977e-07
3.230162523260246222e-07
3.334872854163663527e-07
3.264919905019545565e-07
3.266288434697725647e-07
3.353521961390959592e-07
3.269444232647506215e-07
3.236375946868989985e-07
3.238539871855408617e-07
3.305548423498498000e-07
3.413351538814569532e-07
3.269046865433826476e-07
3.107213811533454675e-07
3.216078708450850182e-07
3.263994129320980266e-07
3.224369142637330748e-07
3.240889613337099926e-07
3.172521914624968957e-07
3.164605403674039981e-07
3.220474038946090454e-07
3.228119061466533213e-07
3.268725237033664268e-07
3.221896753283235634e-07
3.126157958186608333e-07
3.100271981354556868e-07
3.136209310279945059e-07
3.117854969742002088e-07
3.076096850270034188e-07
3.147889577609205637e-07
3.122669201598630963e-07
3.086961900010011412e-07
3.187149259947857728e-07
3.131189172045788678e-07
3.065197440443239559e-07
3.092458004713976093e-07
3.126298616500530395e-07
3.102812036089390989e-07
3.131137388689652604e-07
3.163177214832596738e-07
3.151502640026079262e-07
3.168564015534488534e-07
3.176884257574748687e-07
3.205312771881715446e-07
3.114573475081063411e-07
3.113203717037802275e-07
3.030386882168444027e-07
2.941826751165661002e-07
3.057609822815086686e-07
3.100362037851223888e-07
3.007763509742233801e-07
3.031744048325144537e-07
3.044905907268964296e-07
3.002206421447258200e-07
3.000267545726603920e-07
2.924356090040633725e-07
2.958938370921667470e-07
3.024154292409402353e-07
2.908660371672266250e-07
2.878451015305189067e-07
3.008993905135042069e-07
3.040265120328300473e-07
3.007996518454584170e-07
2.987884796382722862e-07
2.959126687610139962e-07
3.014363131370971502e-07
3.037700926248223661e-07
3.036327734567574613e-07
3.080492920804992931e-07
3.157103981075645821e-07
3.265505047444970127e-07
3.215428083837639215e-07
3.058485110226676084e-07
2.934266961768226078e-07
2.888575122159036506e-07
3.035229671805934299e-07
3.038734817326335858e-07
2.927647135284079310e-07
3.029347579407901485e-07
3.042122678118459946e-07
2.995023163400572442e-07
3.030788540112988472e-07
3.135716692724464938e-07
3.136412291255336240e-07
3.009978379034397273e-07
2.970969741698124391e-07
3.087664713838502266e-07
3.092230794467755328e-07
2.896226092035267804e-07
2.959334973279154217e-07
3.008832288802497561e-07
2.932624514013485268e-07
3.079623440279980840e-07
3.100902039558732808e-07
2.892289488000026591e-07
2.860822115868053724e-07
3.069493988337505896e-07
3.065068974866555038e-07
2.957861086649327159e-07
2.963105932951759653e-07
3.025762053764929613e-07
2.982767164473725149e-07
2.935975327017667730e-07
3.039649218729187907e-07
3.045692978061101099e-07
3.032945743208928009e-07
3.006120294860350670e-07
3.017358415654506629e-07
3.027518693639490252e-07
2.870044696377610442e-07
2.830249498084877685e-07
2.836243405182114897e-07
2.818001325374804135e-07
2.854595820261935234e-07
2.852539450800428733e-07
2.894337704349394895e-07
2.973058129117483375e-07
3.058916486198749540e-07
3.121704050489559720e-07
3.072883022492347087e-07
2.798509665227544482e-07
2.750553967319066684e-07
2.867995570408295109e-07
2.873394986249493883e-07
2.994316188120558018e-07
2.993182122781231445e-07
2.873916594913102021e-07
2.885682400964478473e-07
2.917554444576308879e-07
2.889878307574723012e-07
2.872516159643222512e-07
2.790402964659164061e-07
2.749867590449463196e-07
2.709118263716607344e-07
2.790669518756385479e-07
2.937391237251226486e-07
2.825504362912939876e-07
2.779308868581881453e-07
2.813241930934214843e-07
2.739464543294457250e-07
2.790507702113613370e-07
2.917371373816751448e-07
2.893376958508057100e-07
2.797859109657609525e-07
2.724419706253494653e-07
2.739246549780571403e-07
2.917607325462976796e-07
2.973107630766797438e-07
2.890576834033307602e-07
2.898958016379388243e-07
2.939674579723320078e-07
3.021145699614585758e-07
2.974889846385913931e-07
2.828422089657291293e-07
2.854486673620439445e-07
2.912355811452198451e-07
2.863930388685985859e-07
2.853240988027499118e-07
2.905102714000536104e-07
2.894199330388142016e-07
2.801229623165421359e-07
2.796086846861883698e-07
2.808880896416798931e-07
2.870025506855554874e-07
2.891494767527976435e-07
2.803725057799353346e-07
2.885791648248378175e-07
2.894084804760323979e-07
2.849985403284671169e-07
2.847195928724271804e-07
2.742441442911982773e-07
2.788405612386741886e-07
2.848721747573805786e-07
2.770441068242299896e-07
2.789961471239073639e-07
2.829554683560879512e-07
2.816976159406225890e-07
2.845925860775169015e-07
2.781879477102262693e-07
2.726548715164157490e-07
2.800271803960925523e-07
2.885596745475736269e-07
2.836021292539335611e-07
2.759190973349693485e-07
2.803248857977278445e-07
2.750044839282618423e-07
2.711885302608126111e-07
2.682939687572858591e-07
2.763224921941810482e-07
2.833886599090542394e-07
2.780338379335436558e-07
2.752397913533763267e-07
2.728009924800729226e-07
2.746220806644575181e-07
2.823340365480456598e-07
2.815911974019198565e-07
2.667582896125283570e-07
2.627779020584335613e-07
2.667497740180766927e-07
2.690879710795219226e-07
2.704775143172934655e-07
2.715873224508473536e-07
2.682681092477095730e-07
2.650531029622862162e-07
2.610459284553014087e-07
2.669103228782348907e-07
2.611886710291073026e-07
2.527417831516153849e-07
2.646199213647480318e-07
2.701970937953563280e-07
2.706394399389125929e-07
2.776542406449689790e-07
2.839686989982383964e-07
2.842392812518124085e-07
2.813580622508423326e-07
2.700464066697426502e-07
2.629166173881355746e-07
2.649984209146519479e-07
2.574080031973118075e-07
2.519182643306386205e-07
2.592937496417039900e-07
2.725903791998752971e-07
2.568029258106659509e-07
2.485821803148754321e-07
2.621405545511344160e-07
2.677315635966172198e-07
2.770063194780206663e-07
2.781809896165268615e-07
2.608338406293582318e-07
2.566788616104220131e-07
2.760357452639147661e-07
2.760295368845620407e-07
2.726257535606269404e-07
2.621530087850925058e-07
2.546104249525095440e-07
2.564536939532691954e-07
2.562158247217066336e-07
2.497889347777587941e-07
2.448861560705464592e-07
2.491240383568707899e-07
2.492169528956116222e-07
2.539135675953113758e-07
2.629370564293011911e-07
2.536509894649981511e-07
2.378117890312601624e-07
2.404317051218410644e-07
2.452783647437171934e-07
2.458871218587406091e-07
2.450633182121031026e-07
2.403746282518550103e-07
2.470865595794654923e-07
2.518169295615491395e-07
2.555281864593799511e-07
2.590126768659450297e-07
2.401953471546843124e-07
2.339058777095135822e-07
2.491012212740844655e-07
2.502342760490355690e-07
2.431782572702591113e-07
2.408775348886247251e-07
2.316141383151530833e-07
2.336816772595855623e-07
2.516745720095070362e-07
2.527379173244262049e-07
2.372897249352957993e-07
2.378789538210636818e-07
2.436175688702044064e-07
2.337702856871691995e-07
2.374017290857441594e-07
2.382643372468872873e-07
2.257573395577652004e-07
2.365137150214157404e-07
2.439170918746001231e-07
2.373590199343883460e-07
2.432291796096855551e-07
2.447666491075648277e-07
2.327180082184042780e-07
2.323173927112518925e-07
2.355895215928615904e-07
2.415678441692423440e-07
2.440463634160773078e-07
2.291740348546705661e-07
2.254969209821888845e-07
2.306047619703872546e-07
2.256961331956606578e-07
2.242094751011354646e-07
2.235774525991621913e-07
2.217244017913571601e-07
2.205827153398400830e-07
2.188882178825279827e-07
2.251795264294217588e-07
2.247450377606871699e-07
2.171523128986042353e-07
2.113872392502869124e-07
2.165884182005028774e-07
2.158794471908889635e-07
2.148780111371568294e-07
2.169997316820982165e-07
2.154848002549473510e-07
2.185725415665241270e-07
2.213811908256186473e-07
2.235578716517364295e-07
2.200614237328998900e-07
2.103558249946990378e-07
2.112466997226216535e-07
2.147017699505308922e-07
2.077801414623076250e-07
2.109888245052667544e-07
2.189085445167279283e-07
2.188437379466132073e-07
2.114135734546846681e-07
2.131097586149558221e-07
2.108184618498218630e-07
1.996353421135019621e-07
1.981912858093791887e-07
2.020939086758027423e-07
2.040046286690534380e-07
2.080971745748765064e-07
2.008986633359832150e-07
2.032905967376837803e-07
1.997846108129683526e-07
1.959287733745912459e-07
2.121644219957864763e-07
2.078246324709744971e-07
1.995041117363773736e-07
2.020950754077470411e-07
2.041213005270412192e-07
1.996204616360216229e-07
2.008568742014080263e-07
2.037709965744083430e-07
1.975193681594096898e-07
1.904416463726040680e-07
1.924270932521056186e-07
1.947467155240013572e-07
1.935029000587245198e-07
1.906218643617416271e-07
1.955176307776755060e-07
1.973833036109721725e-07
1.931292446869999620e-07
1.857594003439050226e-07
1.812014345509070212e-07
1.901511320390974747e-07
1.888117786160736636e-07
1.877406967844771247e-07
1.936752898094074079e-07
1.904354738804388343e-07
1.851601129739390574e-07
1.838257900490249174e-07
1.883241507288490615e-07
1.932848411267522922e-07
1.907172199819466082e-07
1.826330471958477850e-07
1.811808562988663573e-07
1.846038480047360336e-07
1.825466957762346037e-07
1.868823838648240589e-07
1.886059228684935294e-07
1.815156319937912856e-07
1.766677994804628324e-07
1.788862640898303944e-07
1.766848487803327834e-07
1.694890432315227583e-07
1.725619450922427806e-07
1.772345039730057871e-07
1.775170913265207984e-07
1.783676795687184611e-07
1.820199851860596376e-07
1.785520497266731012e-07
1.785017085569136730e-07
1.821187411785378209e-07
1.795710793129293963e-07
1.757504037367850462e-07
1.721149659128716090e-07
1.696261665210953636e-07
1.786046722209718690e-07
1.828626592814563642e-07
1.733425666312756096e-07
1.699978534583224148e-07
1.752860203642522966e-07
1.750250046022439280e-07
1.751919343136211453e-07
1.753812736253610748e-07
1.688562837669353753e-07
1.700566603048064566e-07
1.781133235959713314e-07
1.768419823936000413e-07
1.674378979471583996e-07
1.689745445398124061e-07
1.725405861296828784e-07
1.739364967381158947e-07
1.655399818223440504e-07
1.577102249727608991e-07
1.584981662451051969e-07
1.560978234695825647e-07
1.571432116196925244e-07
1.597260081909132453e-07
1.569955639385177083e-07
1.551126998293022322e-07
1.540016764030014887e-07
1.540761552686597819e-07
1.576300540037610645e-07
1.547866218241200409e-07
1.572149737683572216e-07
1.576201664566471329e-07
1.517158371991696045e-07
1.502921979615377529e-07
1.508950447090461745e-07
1.516797048807963726e-07
1.479699626752344049e-07
1.499336411001655031e-07
1.525392299500954665e-07
1.496166171937767557e-07
1.495361715320309842e-07
1.516520780227076616e-07
1.508456191024108565e-07
1.508229270951018946e-07
1.503201700223981650e-07
1.445981423493866062e-07
1.418099975574492303e-07
1.421742311832782667e-07
1.462214757405653515e-07
1.440130346250826523e-07
1.420652147090944828e-07
1.469907033344056996e-07
1.441729787716778552e-07
1.391912909941306065e-07
1.370314215145318279e-07
1.363509641548044326e-07
1.372926984152572674e-07
1.410139126965104740e-07
1.425603383375145278e-07
1.378208430771828995e-07
1.313658888223681723e-07
1.323631097643228836e-07
1.303081043212643880e-07
1.245452050624707283e-07
1.283909262730044340e-07
1.314541190133942530e-07
1.263490378710531511e-07
1.253738623266900436e-07
1.291517133034633790e-07
1.311713027069580375e-07
1.309400609412619340e-07
1.255177009129176015e-07
1.274797616659196550e-07
1.294992749956485854e-07
1.272600118878105191e-07
1.293086220846584172e-07
1.292638478284199933e-07
1.279747745877650363e-07
1.305744404154149970e-07
1.346462122236740067e-07
1.373296188183534607e-07
1.348577751702990247e-07
1.320352823456717582e-07
1.301582859850549756e-07
1.347095701489650062e-07
1.345758167409265802e-07
1.276158900275674225e-07
1.319392955489795356e-07
1.306141927449399495e-07
1.289461846223416302e-07
1.291760505155819281e-07
1.289429089916740692e-07
1.325634538784247785e-07
1.299215356217873495e-07
1.281862447695091225e-07
1.285864142741890686e-07
1.279108738904899748e-07
1.318708140256837499e-07
1.324439376927657758e-07
1.255238170895328160e-07
1.230798669562526623e-07
1.188179387238980727e-07
1.197657372211948066e-07
1.255353141972636697e-07
1.257748449648242502e-07
1.263602337408159680e-07
1.247829591357263855e-07
1.226080357952779402e-07
1.228804099835097020e-07
1.202590129277167089e-07
1.213624445500703107e-07
1.268157741891383969e-07
1.213577573770970159e-07
1.182222671055312001e-07
1.221709572933301488e-07
1.225525449449713030e-07
1.234596858028272678e-07
1.255897705662924939e-07
1.175336159624588997e-07
1.145583450302144130e-07
1.203220885283109782e-07
1.169374106958711317e-07
1.189060902986324390e-07
1.202387387328704271e-07
1.150459994960166768e-07
1.168129185921518087e-07
1.150026774122705037e-07
1.134237346621011289e-07
1.156988461007656796e-07
1.131760551694341922e-07
1.088070832996271843e-07
1.119231774132883879e-07
1.133078322032075953e-07
1.089169783667522775e-07
1.076100384867119219e-07
1.060915391711833237e-07
1.048640343627823810e-07
1.048074861628810438e-07
1.016922918790106298e-07
9.890018088297087106e-08
9.716312114835853219e-08
9.661720478623211137e-08
9.435502659987033652e-08
9.278927994584637244e-08
9.577158016874414750e-08
9.421420209336688401e-08
9.035319915076786343e-08
9.000247636590684497e-08
9.195370017337794417e-08
8.927505740788919750e-08
8.903696836884751951e-08
8.823154635073371155e-08
8.759612456223509794e-08
8.835648283709963504e-08
8.569417843720394049e-08
8.456003069636264764e-08
8.188432838965469627e-08
8.023434606519894509e-08
7.959736875516181439e-08
7.940416717274328828e-08
8.061442210355460054e-08
8.058868145226736797e-08
7.907752442153905758e-08
7.706681704901973794e-08
7.512071635741381424e-08
7.422382378083983369e-08
7.393700787069299400e-08
7.519066033598576861e-08
7.452578571666135772e-08
7.282590442874674551e-08
7.220998692094014358e-08
6.956344425038339732e-08
6.861541564271930213e-08
6.909842507910196599e-08
6.743575453514919913e-08
6.802060111738143469e-08
6.917253980717139349e-08
6.435064509553060022e-08
6.110346340313556387e-08
6.280632133315472068e-08
6.384908559171012065e-08
6.329835242406353296e-08
6.175813065596726008e-08
6.088676027090548621e-08
5.841507917615323930e-08
5.626386449646977008e-08
5.660209726780209305e-08
5.769700402808168830e-08
5.752890773196827135e-08
5.622228736119153223e-08
5.628064393488680240e-08
5.333479964640596042e-08
5.061811557662969344e-08
5.041166801427214956e-08
5.096598801340956789e-08
4.929825513679400881e-08
4.788015365293527632e-08
4.922616834310200532e-08
4.728355084093510800e-08
4.579403139677995766e-08
4.433387512279481800e-08
4.360273446701388326e-08
4.442855715039011884e-08
4.468978271699172613e-08
4.418755915989446246e-08
4.328306910451775450e-08
4.206214715065700587e-08
4.111180267359864423e-08
4.151402928892702426e-08
4.055135831836594773e-08
3.849819211647484547e-08
3.889996975783614701e-08
3.944002465424563010e-08
3.689027165339381570e-08
3.561736437677230279e-08
3.492693683536781312e-08
3.455304261319203071e-08
3.622333019069699963e-08
3.475268888134223520e-08
3.296245042376391194e-08
3.408056987570705483e-08
3.296848170905456135e-08
3.220018506381655402e-08
3.284519522488477249e-08
3.081506810496596080e-08
3.069617249930038663e-08
3.170360826010226308e-08
3.069432330170656187e-08
2.943746268704421855e-08
2.797173551144166215e-08
2.734133312442164575e-08
2.666519496297883040e-08
2.556838804349155418e-08
2.532645112069478619e-08
2.522952381065219900e-08
2.476551551718302050e-08
2.588861629258335257e-08
2.573380325670493579e-08
2.365190061148528407e-08
2.255431242217689253e-08
2.186369770471315703e-08
2.173269294784662786e-08
2.114567928921277559e-08
2.100417560467303154e-08
2.105773215044840354e-08
1.980120181163547775e-08
1.949138646218219054e-08
1.974387725687083288e-08
1.919097380098386633e-08
1.810276767822185692e-08
1.718771484237087752e-08
1.728687099565996179e-08
1.730473789266583546e-08
1.619555017128517326e-08
1.571599901881451710e-08
1.615448566760185457e-08
1.610752982796239728e-08
1.520142428642446021e-08
1.492936861308222791e-08
1.552059683145170082e-08
1.537612346387463988e-08
1.473748361213800051e-08
1.462844980669530888e-08
1.379497642269841788e-08
1.298269306663908720e-08
1.364259402859244062e-08
1.322884212866556842e-08
1.227652557884449916e-08
1.204432192808323532e-08
1.169257604860908975e-08
1.152137340080219908e-08
1.123499011617210344e-08
1.103148418425208105e-08
1.098449068431388639e-08
1.063300445989194250e-08
1.019443574022316945e-08
9.934680441834403041e-09
9.638064648741530666e-09
9.171044538651174646e-09
9.195943092732517020e-09
8.916633116178126018e-09
8.745991418277374480e-09
8.719306202621570468e-09
8.259303481706529024e-09
7.825197348487147673e-09
7.519375739223114644e-09
7.521498931902705371e-09
7.176670896101981333e-09
6.857018845838786049e-09
6.844251108006089818e-09
6.180337841109099559e-09
5.733652393026771779e-09
5.662652421990326948e-09
5.734273937480335956e-09
5.773950271734095299e-09
5.545823462297374511e-09
5.522345901877221878e-09
5.348637251660030515e-09
5.091968830672918567e-09
4.900592503949463481e-09
4.593688968385134424e-09
4.608251321662625764e-09
4.656849136604839654e-09
4.214592209135734133e-09
3.986933276707171137e-09
3.902449576694859751e-09
3.723928496009589652e-09
3.726908172743279384e-09
3.534608182012350329e-09
3.294272270394081271e-09
3.320927400163911242e-09
3.284501988137867915e-09
3.160596701737782604e-09
3.105328217011358809e-09
2.951659930149287095e-09
2.722655411639645899e-09
2.535160496551827219e-09
2.492071770772081992e-09
2.422101367328301171e-09
2.372190529810281926e-09
2.361547697623554012e-09
2.259579788203773022e-09
2.061496085203027550e-09
2.033962447795127982e-09
2.091522201524459654e-09
1.958839975647793905e-09
1.837434102281286991e-09
1.775792014029679616e-09
1.653750988066787781e-09
1.553783068118831032e-09
1.523124102580067396e-09
1.434688142394518428e-09
1.369471099772717616e-09
1.368259191405813819e-09
1.301553988909920614e-09
1.237634383890967921e-09
1.158717440386435907e-09
1.111513733072765759e-09
1.081983446721174839e-09
1.045985798109472846e-09
9.871255138691688907e-10
9.163539956965939776e-10
9.077186982737289074e-10
8.837452565029494645e-10
8.284416971305696081e-10
7.826515433884576112e-10
7.569176062317462643e-10
7.407698264645126898e-10
7.127378977580698598e-10
6.849601806170696603e-10
6.493649049560328187e-10
6.029235817095482817e-10
5.921085828183541884e-10
5.440992441488850819e-10
5.034257182372178837e-10
4.832410114861355699e-10
4.703602063689937369e-10
4.681230330157093175e-10
4.440339847550249139e-10
4.192195328229005625e-10
3.956933453749272297e-10
3.817125170154727671e-10
3.845551506480553420e-10
3.667637062876962498e-10
3.376119626871852759e-10
3.245649905531597801e-10
3.230188435159355773e-10
3.100453020084307480e-10
2.868453839929599381e-10
2.739959219891089737e-10
2.794850973221576801e-10
2.759385510026745104e-10
2.533253570096433435e-10
2.417441925834881118e-10
2.348737762122166962e-10
2.224403161949569687e-10
2.048737380384111773e-10
1.999889806535539075e-10
1.995229920401117406e-10
1.863047911097215521e-10
1.764436644619716695e-10
1.719011986516440225e-10
1.597608159111090828e-10
1.513929576643052872e-10
1.456779739349425176e-10
1.448236537343227444e-10
1.456813421097914441e-10
1.412652286455798868e-10
1.372883679049635261e-10
1.266688450980255419e-10
1.218841224732370706e-10
1.159741802299932756e-10
1.080583396867365927e-10
1.016947175587194701e-10
9.488369625405547181e-11
9.211192987528020986e-11
9.181367951464166424e-11
8.840870528061749797e-11
8.129928500821259865e-11
7.731495789276231016e-11
7.149868432475170456e-11
6.706690336306382339e-11
6.640655474955700916e-11
6.549734397677447281e-11
6.146646554296034944e-11
5.712060011147769932e-11
5.510024447028101422e-11
5.279934030193668673e-11
4.974868426755023699e-11
4.655053279020027573e-11
4.409229007454660584e-11
4.249500000949301973e-11
4.156349073447213027e-11
3.865663196541522941e-11
3.533383890598128343e-11
3.246054870048119971e-11
3.140306897917920202e-11
3.127754917059155271e-11
2.920151400931504398e-11
2.712154702161708614e-11
2.503523723169991848e-11
2.260280467908004823e-11
2.136397288404869466e-11
2.076039952725857304e-11
1.984593496731955498e-11
1.812728010516410789e-11
1.736704750156102771e-11
1.767628366872330664e-11
1.625341470143880858e-11
1.544482062731100730e-11
1.453530824695868952e-11
1.283483675272486664e-11
1.209377215102159401e-11
1.139827732738073793e-11
1.048183224350215062e-11
1.013298409617954866e-11
9.825064437224024879e-12
8.886821314312450710e-12
8.343410718322612680e-12
8.144273195391503996e-12
7.607240861611260569e-12
6.935775125105252847e-12
6.722308785481971693e-12
6.272596158073318270e-12
5.795577319611257481e-12
5.640339444619773203e-12
5.122982305042197526e-12
4.828481436246027777e-12
4.504035881379025339e-12
4.007304455758130910e-12
3.669484106582238606e-12
3.495161449701923620e-12
3.353942516830122466e-12
3.167922946160031487e-12
3.129191629715716734e-12
2.938945564355730808e-12
2.622005881393747570e-12
2.406787477189138179e-12
2.322215827323667660e-12
2.166155156720042517e-12
1.935151060591491264e-12
1.787978362002122175e-12
1.639908944137150034e-12
1.504592612201717628e-12
1.352136909239935164e-12
1.228472679181985307e-12
1.145079047689949567e-12
1.014197791003121602e-12
9.110507309563531630e-13
8.140992338376108836e-13
7.299383212012963871e-13
6.712918977234968153e-13
6.122766525806333465e-13
5.513830717919639462e-13
5.022572409863878031e-13
4.351574014387532453e-13
3.639217181358020988e-13
3.257771703114637862e-13
2.983285297346182570e-13
2.661123358078249992e-13
2.260065896736175562e-13
1.875462643900222572e-13
1.586602971698640361e-13
1.316957730668797353e-13
1.127318483538774215e-13
9.980784440823827276e-14
8.217382363897546959e-14
6.829596237902352382e-14
5.739083928549058163e-14
4.871986427320461217e-14
4.141001123423893770e-14
3.438012252816246781e-14
2.753789269046041806e-14
2.130815554588828532e-14
1.825447391073942958e-14
1.453028805933999878e-14
1.064408473635663243e-14
8.136108502104563218e-15
5.820929127189237183e-15
4.497314134147434385e-15
3.716334109706246572e-15
2.937359975397021144e-15
2.124146002347571901e-15
1.431302757979447474e-15
9.576878881303714261e-16
7.214297107336465812e-16
5.335186253750025744e-16
3.438965968780343519e-16
2.196001912666925421e-16
1.493949591625212443e-16
9.187614240627567536e-17
4.212688353782546899e-17
2.230392824347368371e-17
1.234267783658461288e-17
5.277813504192105558e-18
1.537091188903724881e-18
3.913893185705943662e-19
7.500323122242585426e-20


==> anc/Fig04_T1_mainpanel_L16.txt <==
5.637524109218135498e-04
5.804225623362708987e-04
5.802479277292094161e-04
5.777370601565785455e-04
5.757797060944754280e-04
5.686583249831684032e-04
5.600585068223871152e-04
5.772411811288540332e-04
5.818370461485969673e-04
5.565179288283774632e-04
5.805525208844086521e-04
6.063121949628639054e-04
5.870257293724359541e-04
5.942947290769342271e-04
5.946631661599877279e-04
5.698764857417315359e-04
5.603285001565403356e-04
5.675065745794948338e-04
5.660872407650622412e-04
5.426523152743338964e-04
5.397591284983276538e-04
5.582271470781733236e-04
5.710343936892484052e-04
5.703759356005688340e-04
5.576615404825982242e-04
5.429659202042688660e-04
5.433322160117371380e-04
5.466976386673665653e-04
5.345864600022355020e-04
5.290927453969953165e-04
5.411370486149513857e-04
5.459300160888819892e-04
5.439409798952838651e-04
5.394684500490580037e-04
5.304238148151797652e-04
5.281498183934147782e-04
5.272973045192259466e-04
5.377639358486042531e-04
5.298644515404102133e-04
5.131194660893467286e-04
5.145960249660023328e-04
5.002439876196024607e-04
4.932695338791800782e-04
5.076343630800044015e-04
5.105340679651262448e-04
4.902754321887239138e-04
4.899027100632610777e-04
4.808277066530985814e-04
4.813464069841187783e-04
4.907629652269901877e-04
4.876561209742958963e-04
4.822819353782979148e-04
4.825834861360277250e-04
4.805060049989087951e-04
4.621419502926052999e-04
4.608601183425226327e-04
4.528982160039193676e-04
4.500104068170416249e-04
4.725129218712914537e-04
4.672011690150419129e-04
4.477621421218384271e-04
4.525550981590113482e-04
4.457447356712295351e-04
4.444507431905395339e-04
4.454848411458964849e-04
4.469537788863735175e-04
4.374176418890580770e-04
4.196832679025402262e-04
4.208656917698912919e-04
4.304063260037029135e-04
4.324503820223904687e-04
4.249757464763470605e-04
4.191833774933400279e-04
4.156695425357524016e-04
4.313505252305370637e-04
4.200589014921969275e-04
3.928701981197700718e-04
3.962983077755001331e-04
3.983306743280474647e-04
4.063142953520460020e-04
4.074980351665774482e-04
3.893373518343839091e-04
3.801577344972551170e-04
3.839521030879045993e-04
3.906547964242419214e-04
3.933374087320855089e-04
3.772491975933772810e-04
3.727082635036795661e-04
3.679398525596790656e-04
3.567182184681267905e-04
3.700967568372969777e-04
3.744434246986712701e-04
3.652055176295311003e-04
3.525125074903648109e-04
3.435944484442587953e-04
3.468060917355613262e-04
3.516600157378677732e-04
3.361652865040465387e-04
3.335936732950902837e-04
3.508977081539564526e-04
3.491042852662181828e-04
3.341265128547835626e-04
3.074763560166375522e-04
3.077303712415020405e-04
3.300583449350914930e-04
3.231262823813466816e-04
3.195533176793247218e-04
3.162700922740823155e-04
3.054411325338163242e-04
3.072368209500495962e-04
3.062666338408258793e-04
3.010353830975499466e-04
3.019860749883348963e-04
2.905959646100198901e-04
2.823864034333735981e-04
2.922898271638451695e-04
2.896372811989990684e-04
2.944384705835282560e-04
2.962669621687772140e-04
2.891209760586348730e-04
2.918903711169543863e-04
2.809999942846698809e-04
2.734114680423976873e-04
2.749589867635253882e-04
2.803151698304538471e-04
2.793497388800072253e-04
2.612574515574503224e-04
2.628309262762361354e-04
2.652500293771588779e-04
2.595829994715245412e-04
2.677714619454063332e-04
2.571674772612861414e-04
2.430854767405657337e-04
2.560995774805453458e-04
2.594612074948291543e-04
2.525857516368352866e-04
2.495335211131152493e-04
2.467231461996524438e-04
2.439655962355760069e-04
2.384604705387088441e-04
2.359570311350087329e-04
2.415858342092939536e-04
2.454886347174520234e-04
2.418009154581422847e-04
2.335613776744747245e-04
2.271396687346924402e-04
2.319722277376145680e-04
2.284144595488143384e-04
2.227526841575636616e-04
2.262520692011860970e-04
2.228185344502606928e-04
2.174754633707913227e-04
2.153624049016590245e-04
2.173754928392590254e-04
2.148557703318679170e-04
2.183671203225629126e-04
2.259470319142069510e-04
2.160427427357576114e-04
2.131048756289333321e-04
2.219402080460665188e-04
2.212175803975455961e-04
2.069437151682150002e-04
2.004414488082299339e-04
2.064496756035013811e-04
2.043099477435458182e-04
1.975914352391698993e-04
1.958327687632015397e-04
1.967065057712541389e-04
1.962713536605229913e-04
1.882046060705639366e-04
1.886544589160581631e-04
1.966095747242983588e-04
1.920717784741397089e-04
1.877095140943991190e-04
1.860320643596313772e-04
1.844480978872706429e-04
1.810448343394954925e-04
1.801339312534983516e-04
1.830562505663719489e-04
1.727785958237361386e-04
1.733786694490167758e-04
1.738138333268699225e-04
1.652108687894916273e-04
1.700037965258874620e-04
1.735780399375971990e-04
1.711953392055703060e-04
1.682614081194260924e-04
1.630502758281477901e-04
1.577576105671663119e-04
1.601365198823656046e-04
1.627558826059022053e-04
1.632883565422559914e-04
1.609305457723237299e-04
1.629824662326989789e-04
1.604584905339246107e-04
1.529353590356416156e-04
1.595010426137916082e-04
1.671261334625182438e-04
1.620665154653383715e-04
1.577897711174099733e-04
1.632748080227437487e-04
1.584143986246073132e-04
1.555500782460147698e-04
1.568500581538235985e-04
1.518237239525190940e-04
1.511106490478388389e-04
1.510856895623959744e-04
1.442989028105047197e-04
1.441224053490719351e-04
1.478705895688085467e-04
1.419190736810357813e-04
1.402002751453099031e-04
1.412977161874365306e-04
1.414980967721192549e-04
1.435805192220005226e-04
1.429198239624640998e-04
1.412086498872948653e-04
1.380550874896693369e-04
1.353747386150782608e-04
1.327183159143771086e-04
1.327402146584425032e-04
1.387098050027358199e-04
1.363250626725195924e-04
1.325484052506789535e-04
1.325635805008620449e-04
1.320697819330119501e-04
1.321489751924624634e-04
1.291215127450922337e-04
1.258497090781114474e-04
1.243990740628820473e-04
1.258721752278705067e-04
1.279950899354581932e-04
1.249775129796135056e-04
1.226795656696095377e-04
1.207209138781085197e-04
1.188241466817123622e-04
1.235302246138991267e-04
1.246604950098274692e-04
1.211505483395858182e-04
1.206593600994363921e-04
1.215219887235487168e-04
1.192401746404458799e-04
1.157931360894765824e-04
1.158576305388155900e-04
1.153920284045205932e-04
1.194883861122911792e-04
1.210125271143366621e-04
1.151824314828413010e-04
1.155005146686184078e-04
1.136329249553606481e-04
1.090911137489708981e-04
1.134243076873995968e-04
1.154345434067141911e-04
1.128119426277792461e-04
1.098469365695029464e-04
1.104886721329733864e-04
1.110954283714647576e-04
1.098437858326641844e-04
1.088035301399836377e-04
1.063339511284297592e-04
1.066966695572265397e-04
1.062104114853349698e-04
1.054483019379684130e-04
1.039851627364287313e-04
1.042278488797360522e-04
1.050206551315955867e-04
1.027218892843301831e-04
9.973005396460998427e-05
9.914275091074086215e-05
9.760717138284350685e-05
9.754754473737716077e-05
9.862480261843179592e-05
9.885171341460966107e-05
9.822937284732305451e-05
9.635344004575702561e-05
9.593653710210312002e-05
9.526743711851268584e-05
9.536010320824126472e-05
9.532446094409780261e-05
9.404112307861433348e-05
9.143032633479346771e-05
9.204868335186078493e-05
9.154985624892405919e-05
9.061938683669643155e-05
8.836507176918494025e-05
8.718765852137282514e-05
8.988779430097606853e-05
9.045973448260750146e-05
9.200597134127780797e-05
9.139941949928609465e-05
9.251101053235155722e-05
8.824790917817276769e-05
8.810168586937686607e-05
9.259218937421129648e-05
9.012781176540596577e-05
8.838716459481759920e-05
8.688910818391839478e-05
8.692629154516000366e-05
8.670731388340710815e-05
8.593883556629764657e-05
8.540907038569216974e-05
8.753487252518399970e-05
8.746124277079582508e-05
8.354122267199078251e-05
8.172071122386311199e-05
8.254616414155702782e-05
8.203195168631813143e-05
8.068086385526677235e-05
8.341400413554578557e-05
8.415513041534697510e-05
8.188712892455843123e-05
7.918069394857351533e-05
7.719098532974326432e-05
7.790836702125961632e-05
8.128217172489096546e-05
8.070976691089087429e-05
7.896462015762970173e-05
7.788696258092475081e-05
7.691737887945593495e-05
7.407941246021898084e-05
7.268162036232328331e-05
7.448146317676729267e-05
7.416673956471997887e-05
7.335920762490632217e-05
7.233740672523730666e-05
7.347332537280864477e-05
7.409239819012996555e-05
7.584167307794812101e-05
7.515713668397948192e-05
7.198901366451204513e-05
7.497490012731504157e-05
7.335205349553639530e-05
6.885996329674423742e-05
7.083958659573733367e-05
7.187334918137826430e-05
7.118981213492576890e-05
6.955983939667378035e-05
7.000311396469408682e-05
6.955595298516392070e-05
6.777897450960404882e-05
6.878743938082195896e-05
7.026172455521225249e-05
6.962163766797264085e-05
6.834423666245687911e-05
6.767972942019637671e-05
6.546607291941939017e-05
6.497669529052602316e-05
6.430709453212829301e-05
6.452955312292313339e-05
6.555061110394818714e-05
6.449463075546493112e-05
6.589613391340168303e-05
6.520540589117506422e-05
6.513848453731082633e-05
6.663084812946604889e-05
6.481541191197296391e-05
6.395718317713844001e-05
6.472309250455041672e-05
6.419630564863623603e-05
6.203002547960167850e-05
6.210595242655708476e-05
6.506213252598186890e-05
6.437036558103145280e-05
6.232270240394520574e-05
6.182952336077211276e-05
6.044971431584227208e-05
6.001777924493133601e-05
5.869270890179347470e-05
5.881687492030647236e-05
6.082644967316888244e-05
5.988145995280108440e-05
5.966208393257351649e-05
5.995046662704231764e-05
6.041183545220772818e-05
6.020029319000322668e-05
5.895298132543176346e-05
5.867785904997816659e-05
5.841134399282413471e-05
5.999492226224546353e-05
5.907633730701370881e-05
5.768550362774410990e-05
5.668015090721625405e-05
5.618904339488122840e-05
5.780783298926855604e-05
5.797674216405404422e-05
5.675682163782939151e-05
5.634777583488663141e-05
5.671357490386938737e-05
5.453502906782349151e-05
5.496919626819454915e-05
5.614545092322382813e-05
5.518853920429810111e-05
5.499509826932779251e-05
5.503985456069950607e-05
5.529645589086681261e-05
5.409039037493337327e-05
5.314054164096495176e-05
5.238032321629537913e-05
5.203800081452544785e-05
5.374902859919385108e-05
5.303268677369851487e-05
5.130717740390017251e-05
5.133765879860138537e-05
5.157030220854572072e-05
5.140469518981909309e-05
5.097617328179859949e-05
4.976450697299278152e-05
4.888692779640801907e-05
4.928748157512127657e-05
4.878792076647255397e-05
5.103629931411191110e-05
5.332952788124609075e-05
5.133885490665516767e-05
5.013872385448178666e-05
5.191455194661794535e-05
5.147881902310946214e-05
4.841951471921389789e-05
4.830088572790620233e-05
4.939272977956161450e-05
4.963167521517711196e-05
4.945002244647483686e-05
4.784354152059647392e-05
4.804589964310636096e-05
4.827376702821968351e-05
4.811034739453585904e-05
4.818013797916174978e-05
4.778425023990140702e-05
4.791440012272056256e-05
4.624845031382807120e-05
4.684263361239685334e-05
4.748803281847330449e-05
4.587121639659166720e-05
4.655167620908200356e-05
4.662442597531444937e-05
4.514278385292639685e-05
4.430138942802022808e-05
4.453634566538232603e-05
4.552875276186797780e-05
4.707376049481861656e-05
4.739321124411209911e-05
4.562014783277884886e-05
4.544542114767442884e-05
4.515069001893017047e-05
4.482223903762310211e-05
4.408127755099072888e-05
4.363442569871980100e-05
4.625737613337866950e-05
4.619485408005639878e-05
4.408366992797783614e-05
4.338705697818916494e-05
4.199517655974034582e-05
4.227501317205131754e-05
4.452785221662149991e-05
4.395485671781640543e-05
4.126724706640339061e-05
4.106738305655451899e-05
4.254204598785816838e-05
4.085691405535048270e-05
3.983118488982306154e-05
4.121485053737628288e-05
4.208343891567123375e-05
4.247680486554840704e-05
4.221558903482946562e-05
4.128147041369990285e-05
4.138699774904940287e-05
4.144243003540687528e-05
4.085611744955107807e-05
4.029334673151466347e-05
4.074752017502880500e-05
4.100103921785015466e-05
3.892648651753827168e-05
3.865676423486694949e-05
3.976651001331749942e-05
3.977173122841825903e-05
4.039905678755824136e-05
4.090152576918406984e-05
3.986066857496501102e-05
4.017145113184224269e-05
3.982765834892751459e-05
3.856353806243202869e-05
3.857022806192048222e-05
3.860569614090920043e-05
3.824204163231914442e-05
3.774072398550913822e-05
3.888181256314918801e-05
3.886350113283489256e-05
3.685269443470694164e-05
3.637849217512536512e-05
3.759443994663889266e-05
3.899132253511603994e-05
3.822609702866465366e-05
3.691372980741566248e-05
3.704388296778953220e-05
3.718688805816680468e-05
3.737789847650112334e-05
3.762636937154559280e-05
3.750653084359985447e-05
3.658917705837138061e-05
3.736910075572114998e-05
3.707894132599404727e-05
3.612527654573167161e-05
3.625364688010694836e-05
3.610107718623882419e-05
3.627170873424576244e-05
3.534612933014812293e-05
3.602962972258766361e-05
3.746375915562910375e-05
3.677656327925702014e-05
3.563785036414728009e-05
3.513723736312966608e-05
3.472489355061705830e-05
3.481780474396249680e-05
3.486156549484909173e-05
3.449712447574289657e-05
3.403412249395479177e-05
3.363740401800001438e-05
3.486369548822828912e-05
3.524194993263519418e-05
3.467703539825062187e-05
3.456395568041655209e-05
3.316284452302532902e-05
3.377308884561265335e-05
3.496675733710500591e-05
3.414615488956110540e-05
3.395010648432587202e-05
3.408890042054649644e-05
3.455970621118172948e-05
3.493024078561787727e-05
3.332680464945740817e-05
3.184293848693852324e-05
3.245318086650554509e-05
3.330694266280213547e-05
3.344514744110556467e-05
3.398577921521098535e-05
3.404623782957637133e-05
3.396417751881883351e-05
3.295470842790686222e-05
3.192051948129230539e-05
3.291595056557441345e-05
3.296774899613204117e-05
3.261051615503427604e-05
3.260301240876584095e-05
3.241449612809337244e-05
3.219971736820618021e-05
3.183139308979701448e-05
3.241295928792271847e-05
3.255741360212979953e-05
3.144989692810680162e-05
3.168980657264901691e-05
3.089305202690308718e-05
3.105464482977473174e-05
3.177861219191361057e-05
3.113472507140808970e-05
3.049680894319323776e-05
3.093820550920566898e-05
3.141295008039432513e-05
3.000379510698985501e-05
3.113377932290663116e-05
3.116358234006341818e-05
2.996141579645343717e-05
2.997324564472192236e-05
2.955959537831896194e-05
3.037332635448126284e-05
3.015094746629647048e-05
2.858557875041296896e-05
2.866265233341116315e-05
2.903771490116764941e-05
2.907840519749806747e-05
2.959234706504097981e-05
3.116852858597488036e-05
3.020859450420144168e-05
2.881205714763323538e-05
2.845305611483717962e-05
2.839362405896817153e-05
2.997859598237495230e-05
3.027223257224476163e-05
3.070306359854097823e-05
3.025428871323686958e-05
2.913671852515316074e-05
2.856182391629056005e-05
2.907636456743618034e-05
2.871906595763527566e-05
2.804264374900428515e-05
2.878810964864896867e-05
2.841487317019027189e-05
2.873659912399965279e-05
2.899849860232510995e-05
2.799695425022933210e-05
2.763451232658706191e-05
2.766208167550623638e-05
2.815441746375076817e-05
2.849255894121959645e-05
2.749177792490217385e-05
2.682915949347154414e-05
2.757868653795322937e-05
2.716141430085361301e-05
2.649833424178967787e-05
2.703391495976834041e-05
2.766268255398312488e-05
2.718753996788824870e-05
2.662668347645115447e-05
2.733350346493573760e-05
2.782996561036677873e-05
2.775854166233782046e-05
2.652077627112421087e-05
2.628832714540373322e-05
2.667412754139313253e-05
2.642869291790904374e-05
2.681729969370971655e-05
2.737381355933404028e-05
2.661459461115969042e-05
2.623842513920894443e-05
2.653378813200966179e-05
2.572752852265886847e-05
2.480938763672581115e-05
2.504228608149246807e-05
2.636228538469186702e-05
2.688329123249132583e-05
2.585662242218986342e-05
2.553196808886661206e-05
2.530295618372048518e-05
2.532702111286105925e-05
2.613143699100099976e-05
2.616307121809344113e-05
2.543244836415611867e-05
2.557227956415998750e-05
2.615209748687825317e-05
2.504891219705234504e-05
2.480129276264493579e-05
2.465710515745810397e-05
2.500438479792563639e-05
2.562340566484649717e-05
2.616720451772289871e-05
2.660108800088694750e-05
2.543228946234554169e-05
2.485896595854388059e-05
2.457975857698253640e-05
2.416312926749650987e-05
2.440304724627367596e-05
2.394767002820200505e-05
2.319142996199544937e-05
2.319638516948281496e-05
2.335227085020875291e-05
2.356664131463129404e-05
2.418632898576802214e-05
2.414951244475045046e-05
2.353915836933320407e-05
2.398200708868941577e-05
2.403411324370994222e-05
2.365350467545734433e-05
2.347802278060968201e-05
2.364668110464735273e-05
2.258310105223253070e-05
2.228818838809848042e-05
2.267758455974394982e-05
2.299238349621417454e-05
2.327556260707525630e-05
2.278853148901293906e-05
2.300121645481912477e-05
2.268546000112352362e-05
2.308084060229673666e-05
2.296320892857513113e-05
2.182971506170418833e-05
2.196086399471484978e-05
2.252369752208099936e-05
2.232679831961795775e-05
2.223740363487473787e-05
2.230270809995450003e-05
2.262801964982377812e-05
2.306795411495001207e-05
2.253909274602347262e-05
2.213375413111177818e-05
2.268470225065786778e-05
2.303237073588377401e-05
2.248033065598831261e-05
2.229727321175346998e-05
2.219067943077079926e-05
2.100798204951139685e-05
2.146678672941748015e-05
2.205249538615867402e-05
2.107119080763832081e-05
2.099356598744499852e-05
2.168440774584812382e-05
2.240411908392968919e-05
2.205168302055303877e-05
2.140320952563597526e-05
2.158875323880580179e-05
2.234888658975313084e-05
2.199966218792742039e-05
2.057502019995564930e-05
2.040751049251851652e-05
2.114006062197897826e-05
2.135299936712619465e-05
2.102060063193885071e-05
2.080400174864229342e-05
2.065925786235152075e-05
2.049111264262798017e-05
2.061735203883380656e-05
2.055223040086027173e-05
2.111961620579486801e-05
2.147298985414058958e-05
2.098139074482096114e-05
2.111911721920910686e-05
2.077177910599149508e-05
2.017885503934853383e-05
2.027113782451982218e-05
2.063312975944521738e-05
2.088844756226364169e-05
2.043673701059861315e-05
2.000111106276325495e-05
2.004550481449339803e-05
2.025774797764157145e-05
2.041368357804575358e-05
2.010928328880707189e-05
1.921722956584415726e-05
1.873947746082617379e-05
1.947609858752005603e-05
1.924955723520934534e-05
1.899730341028391155e-05
2.000116092049272811e-05
2.023987293780993158e-05
1.935516590800978004e-05
1.908108172148984447e-05
1.962649779744415316e-05
1.978009821852549314e-05
1.976713348917002392e-05
1.948474045695735410e-05
1.890607771272643977e-05
1.852103226053381787e-05
1.866271399413427145e-05
1.956034536294998531e-05
1.957982987666612162e-05
1.891739541201754990e-05
1.843979144710509904e-05
1.884569463600025693e-05
1.883837062709191174e-05
1.877261204250146713e-05
1.912258229559256342e-05
1.853572753395210068e-05
1.855032126379451503e-05
1.868586217310104510e-05
1.891312088994299764e-05
1.899317073661827332e-05
1.896890076926909254e-05
1.888407381695439443e-05
1.893521355850206336e-05
1.884078508299954883e-05
1.846690144564040202e-05
1.859382890537969850e-05
1.886028127359511245e-05
1.913050840364678265e-05
1.917764481641609893e-05
1.835298871172738499e-05
1.815576921199782355e-05
1.885845566725744059e-05
1.847538646472544072e-05
1.793170903823814474e-05
1.791686660686587406e-05
1.824801719537830550e-05
1.810164347712078149e-05
1.760178426248221973e-05
1.806652397729346536e-05
1.817812337568428685e-05
1.792759871528073868e-05
1.795029744159446915e-05
1.794068328574426695e-05
1.794551594829995491e-05
1.742696559617958486e-05
1.731643039286526962e-05
1.769864859228864376e-05
1.762927975216755429e-05
1.742932821632515308e-05
1.746577462831673484e-05
1.678198115844248414e-05
1.695789762292664127e-05
1.721403450431625211e-05
1.720574839427667428e-05
1.789248197527549720e-05
1.770255138009699369e-05
1.707124728561790591e-05
1.728804581110003518e-05
1.727287548855510924e-05
1.687235440436701578e-05
1.730089170276218015e-05
1.708088133956103691e-05
1.685989168099713526e-05
1.736752259483428400e-05
1.683866202118825605e-05
1.624716909810635556e-05
1.645920544155900071e-05
1.695547347170212141e-05
1.758055561792889456e-05
1.727506155686767925e-05
1.746086320943000711e-05
1.707495287125203193e-05
1.615553623001969106e-05
1.646660028578604922e-05
1.678632366386100357e-05
1.667139949819059833e-05
1.630158841019890706e-05
1.614272610737815488e-05
1.635730894352704085e-05
1.621710359178853275e-05
1.607549056215340353e-05
1.637254474433610780e-05
1.637927834538041577e-05
1.650438756058148016e-05
1.647848600206185428e-05
1.609447519727710211e-05
1.584965846504969759e-05
1.574672729556758657e-05
1.596207027664610253e-05
1.577239758705012296e-05
1.567115749158068264e-05
1.573353078536388660e-05
1.566135161785599776e-05
1.547929532476433347e-05
1.557542662258805876e-05
1.606953698462071798e-05
1.609759317440684248e-05
1.579472069188840493e-05
1.546849109898965541e-05
1.544073197933652311e-05
1.586507527991829017e-05
1.590897757954517046e-05
1.530412531880720914e-05
1.504452795719029209e-05
1.532407548360453637e-05
1.556553433978319592e-05
1.520485481152542087e-05
1.480449979677948121e-05
1.498966065849099624e-05
1.521958488968862388e-05
1.520806046148473214e-05
1.524509215535023751e-05
1.527346394977675373e-05
1.501179388302864235e-05
1.485916593679830321e-05
1.515001927669554602e-05
1.527594575918243079e-05
1.525184072564174652e-05
1.515179358979850121e-05
1.522717241353217499e-05
1.491587840472798056e-05
1.476447312227635505e-05
1.510809868380396875e-05
1.474448790140089569e-05
1.448878337735035849e-05
1.464011142396179348e-05
1.437499763534925329e-05
1.482195583687458441e-05
1.511960711397265970e-05
1.450484935567395364e-05
1.458621387785551730e-05
1.455033744033061445e-05
1.456539351391328701e-05
1.447159216140400031e-05
1.401257182200570472e-05
1.411980759272585251e-05
1.449044066362283520e-05
1.468430818774301932e-05
1.459912719066251473e-05
1.436456365813074437e-05
1.407758691716298818e-05
1.390777030541431115e-05
1.367935363661827371e-05
1.396923274195180085e-05
1.424523622112132434e-05
1.415736958545147138e-05
1.424712889581292529e-05
1.410478010729149112e-05
1.368968328803605303e-05
1.384857240496768529e-05
1.479854453353705228e-05
1.461215980719512594e-05
1.394771014228629464e-05
1.383905367706471647e-05
1.367865969082687451e-05
1.369297731658886694e-05
1.395297580409464489e-05
1.376211019280912784e-05
1.339424475916315534e-05
1.374062483782157324e-05
1.396592495818949958e-05
1.395596079775213378e-05
1.382394077919850441e-05
1.375376018585625991e-05
1.357001703823894023e-05
1.319319023316696098e-05
1.344370423360941409e-05
1.340462963007445977e-05
1.341097664759144382e-05
1.359950447202811229e-05
1.344960321014360125e-05
1.360594741701606990e-05
1.306858513072011244e-05
1.265001519617050823e-05
1.299050991340229854e-05
1.289665199000641059e-05
1.305660998837524055e-05
1.338936584448052375e-05
1.324542117499306588e-05
1.317531237123085964e-05
1.312746669586670877e-05
1.300947941680512726e-05
1.291193578137528989e-05
1.314302275706938434e-05
1.341534121141389313e-05
1.337555518300730741e-05
1.280916301270475363e-05
1.248632559605131780e-05
1.287746713073957066e-05
1.362045059298163305e-05
1.343675841819876854e-05
1.261895924432565429e-05
1.250806572655233337e-05
1.228171352195947646e-05
1.252780395943492792e-05
1.294006812208362521e-05
1.287450842917321752e-05
1.257517135792436670e-05
1.221299328636282762e-05
1.248210604800449967e-05
1.273032437977571567e-05
1.272848100804067189e-05
1.272670863156492960e-05
1.261840038309047368e-05
1.286469276930794748e-05
1.286917519478846737e-05
1.278391302205710582e-05
1.230464085771150024e-05
1.225914290808355078e-05
1.248405122479577022e-05
1.240086858109156722e-05
1.232379355608115633e-05
1.204215793176125016e-05
1.217112773050560141e-05
1.206602489273310389e-05
1.196053209960931035e-05
1.236340484903687662e-05
1.224070276029931288e-05
1.174423371903662503e-05
1.177578091220274600e-05
1.195883924275748082e-05
1.195695190546546616e-05
1.193453417957372786e-05
1.191839057785053894e-05
1.163248311579971330e-05
1.167888276567697769e-05
1.169754524392759354e-05
1.133321282746125626e-05
1.153476305371881820e-05
1.182575744359723131e-05
1.178517049433449093e-05
1.166319412669911438e-05
1.164462751235556170e-05
1.166562191766474081e-05
1.137536981775066904e-05
1.130602503265773464e-05
1.162235210201971722e-05
1.126645814446082853e-05
1.102296410724901889e-05
1.104983472549588965e-05
1.107079146872593002e-05
1.138437348223468991e-05
1.127615309644022741e-05
1.100760188782357779e-05
1.134816345099230102e-05
1.162969810879916556e-05
1.116999908774868010e-05
1.108626695452857507e-05
1.125662192605737807e-05
1.109855429464340404e-05
1.097999371933433882e-05
1.114234244030903217e-05
1.123951159794439616e-05
1.098469580823051163e-05
1.109478105588347532e-05
1.126436531878499273e-05
1.117568536751862511e-05
1.126412842453390186e-05
1.121950879644172942e-05
1.138688797033910664e-05
1.146204729714117546e-05
1.115211196760273025e-05
1.120152631908804198e-05
1.106734000958892557e-05
1.064600756735300377e-05
1.070557282708399459e-05
1.111943963985587863e-05
1.071234924553938437e-05
1.052166850077821329e-05
1.085838818285207173e-05
1.043083692215184764e-05
1.040305006739990268e-05
1.061428787214378152e-05
1.050800440833668365e-05
1.051671970837188088e-05
1.036177113377380763e-05
1.042247417971921842e-05
1.069000111982363077e-05
1.078034934022782029e-05
1.080207168088924575e-05
1.074149635167451307e-05
1.060747047130734232e-05
1.039892036429080615e-05
1.037385840274190894e-05
1.039378345288461243e-05
1.042175338078517136e-05
1.044519546753368341e-05
1.051324475204073647e-05
1.059303853267972918e-05
1.025748601992870793e-05
1.039192964536200774e-05
1.085956280259898922e-05
1.043775705474500582e-05
9.977604795156240004e-06
1.010547778729683344e-05
1.056994609115344322e-05
1.061098124054709461e-05
1.012361897356298812e-05
1.018975539864943840e-05
1.031430046180323579e-05
1.007934644656905402e-05
1.006462587012877970e-05
1.017275331621548337e-05
1.021133841485816611e-05
9.832355935372885937e-06
9.573912206798407704e-06
1.021624979000180682e-05
1.067452138047275459e-05
1.024411187312517460e-05
9.827867368900643951e-06
9.939862795628693414e-06
9.952693660573195555e-06
9.793291930363767677e-06
1.003363379651446255e-05
1.019558253916292735e-05
9.750700341869873139e-06
9.791986856536604881e-06
1.018210144600780525e-05
1.012515991480872262e-05
9.999037600015683156e-06
9.809492890800077777e-06
9.702644815658677076e-06
9.842551440226037131e-06
9.831864130652560060e-06
9.794469228386819368e-06
9.758985427962180135e-06
9.944645794359975805e-06
9.960146906666613495e-06
9.525631810984907776e-06
9.330031319754490609e-06
9.678630772936898266e-06
9.954788053228750283e-06
9.402189366819636642e-06
9.025078021906759776e-06
9.189679126236581554e-06
9.197968056191038988e-06
9.241101388937181688e-06
9.343653161739524804e-06
9.295114654213881071e-06
9.103267107355035503e-06
9.113126882956814283e-06
9.145525297352971873e-06
9.003681810033971694e-06
9.115313149046962838e-06
9.105302152937935740e-06
8.989005002497651309e-06
9.006389909995471656e-06
8.863276066432039865e-06
8.947448579476069170e-06
9.126608234291414072e-06
9.123438910670126389e-06
9.283642562900336264e-06
9.353623153736341972e-06
9.196189405789658046e-06
9.353239029414788322e-06
9.403766767861917761e-06
8.918441117063185264e-06
8.964667138369915300e-06
8.865973192728661428e-06
8.839970475614117318e-06
8.862222470395649112e-06
8.564869564256495199e-06
8.707065230511008526e-06
8.754320666266500689e-06
8.834015480991773802e-06
8.827480039415577115e-06
8.717023597110073286e-06
8.745933680036702547e-06
8.799555872598995029e-06
9.024342009212371876e-06
9.037123820408304457e-06
8.951445186756304471e-06
9.015514838871541159e-06
9.019324016317150380e-06
8.839955653706613547e-06
8.734161793998877955e-06
8.867392160652972136e-06
8.959627277482423699e-06
8.874227834550652360e-06
8.502585282918038339e-06
8.369494057208957962e-06
8.526579497737803262e-06
8.431609067293417134e-06
8.622619971234458675e-06
8.613942641914305797e-06
8.402419927406527727e-06
8.663418145907606811e-06
8.586159102695723358e-06
8.370692550063538946e-06
8.492880784052657706e-06
8.626012020910989926e-06
8.580523598200994669e-06
8.489418551037335986e-06
8.312511045844659321e-06
8.293321628111920124e-06
8.400390462572487961e-06
8.506302193713754004e-06
8.658242761117600323e-06
8.328595917992761245e-06
8.088852042019302249e-06
8.169345859762506987e-06
8.132159973277440775e-06
8.079495204987899892e-06
8.108621815525757378e-06
7.981613923017325798e-06
8.116154573912365199e-06
8.410753655658662271e-06
8.379397205061069067e-06
8.310921193877108152e-06
8.174882597712159621e-06
8.041619009551654809e-06
8.012864311795268011e-06
8.091096311561549157e-06
8.255039255221655333e-06
8.162841675687770098e-06
8.023820934286379371e-06
8.129468880478541034e-06
8.095305887904235718e-06
8.240061080831633414e-06
8.285252762740460597e-06
8.133109340753863243e-06
8.193899117844649917e-06
8.207522455601186308e-06
7.998068528360695320e-06
7.776430042355175439e-06
7.789003697747131819e-06
7.927563016833286249e-06
7.735319046247074565e-06
7.700928151435714153e-06
7.891970874295493380e-06
8.054238243823841849e-06
8.168169997785900357e-06
7.898022200901413817e-06
7.931816032013681007e-06
8.090464965637442847e-06
7.828551997345875035e-06
7.665566637670726349e-06
7.845419304489140378e-06
7.662460788213170629e-06
7.569449889992953777e-06
7.890534089056789726e-06
7.858236296231271281e-06
7.937407666065781511e-06
7.953161677258327409e-06
7.530891640759101959e-06
7.645459968735360495e-06
7.798944401030912901e-06
7.747460915891823767e-06
7.764886346991846990e-06
7.341561628475756674e-06
7.269030549244175830e-06
7.508322106347024428e-06
7.467284253570784172e-06
7.574724541777883358e-06
7.644768804041037025e-06
7.453174874379160932e-06
7.407574595565099178e-06
7.169352614580919519e-06
7.093162081219220704e-06
7.311106614835236145e-06
7.325889564588304480e-06
7.150849010400228905e-06
7.217563345688979626e-06
7.316779083323607685e-06
7.235040806786472823e-06
7.289971560793971247e-06
7.257972018611601558e-06
7.405408702952495199e-06
7.526666020514837061e-06
7.386376874930789140e-06
7.415831243496740085e-06
7.455139916945594070e-06
7.265940176577266733e-06
7.385392532249413152e-06
7.646259150012788721e-06
7.446562250874580212e-06
7.321214924020254064e-06
7.295163863919122163e-06
7.200476776754137532e-06
7.367754885595956004e-06
7.261104295992769034e-06
7.130415519501921679e-06
7.002355186010625960e-06
6.838615957198216952e-06
6.937115783748677399e-06
7.000939530664394218e-06
7.175844133309761514e-06
6.931106088045726724e-06
6.926712401321800190e-06
7.406024353408181413e-06
7.461672534171529001e-06
7.185753066228806983e-06
6.976862864946577986e-06
6.806902169933442728e-06
6.667064800302833211e-06
6.817618683106523570e-06
7.051288126726455329e-06
6.996253916471276798e-06
6.888250271231416495e-06
7.018026369003050822e-06
7.084338792795257409e-06
6.913767306872174126e-06
6.632083646531628970e-06
6.343547960178262141e-06
6.457755424816047113e-06
6.783311532602917876e-06
6.945323256866080067e-06
6.954635860216948366e-06
6.830569398271450804e-06
6.994391814488696143e-06
7.004409424800040089e-06
6.887888789985984930e-06
6.837761698708139625e-06
6.907589710051684140e-06
6.835528451165430621e-06
6.595550587625710452e-06
6.768584219361153159e-06
6.736260975315870219e-06
6.640377009795648451e-06
6.745141410777728804e-06
6.667114450083232619e-06
6.577608580288503365e-06
6.702100810237171700e-06
6.891597009925946625e-06
6.785787785838228413e-06
6.694129321912418757e-06
6.638166930793250938e-06
6.464312081812292081e-06
6.459624748368330100e-06
6.512104488122845249e-06
6.660428987892650770e-06
6.820319327503085124e-06
6.651069189722999036e-06
6.634748018907537880e-06
6.492616998710400110e-06
6.436709724487147119e-06
6.712358986861978395e-06
6.565577728935887520e-06
6.289366688318408737e-06
6.296636887832430594e-06
6.391111727778405038e-06
6.728332483375615713e-06
6.720306709595754207e-06
6.505165907513615459e-06
6.565558014626944808e-06
6.292726046260818119e-06
6.113191395527003142e-06
6.359724191523433800e-06
6.586801154972041389e-06
6.491217673241283949e-06
6.570451616307283074e-06
6.593282054657060777e-06
6.286776714447305939e-06
6.181687757721907537e-06
6.210234087125513282e-06
6.266461917255478561e-06
6.391060338774529902e-06
6.491199859427538413e-06
6.187954252941654519e-06
6.081295727678764741e-06
6.322126685976984026e-06
6.145549415563514150e-06
6.039590266300024792e-06
6.254898365233693774e-06
6.373751903404318878e-06
6.238807694107477097e-06
6.233772998534563364e-06
6.074255576869980992e-06
5.963638463535032848e-06
6.303108357515248006e-06
6.512751672669897770e-06
6.441771082324366839e-06
6.268463048433574138e-06
6.118886304747384028e-06
6.259122340256443531e-06
6.386959640004644417e-06
6.146544601895310273e-06
6.180311916057303856e-06
6.267807256720405339e-06
6.066491263590431546e-06
6.080244693918367580e-06
6.192709530548655075e-06
6.114741278343681187e-06
6.045442267999758784e-06
5.921828705656770755e-06
5.897909346785554151e-06
6.085883597142146677e-06
5.942616952168611384e-06
5.824384682821758122e-06
5.931629145036566670e-06
5.929529838991655954e-06
5.874785813936842320e-06
5.724419739158945219e-06
5.810288962147016614e-06
5.933947902530741918e-06
5.948191678564244810e-06
5.960678590928254939e-06
5.894526859530239426e-06
5.883733073790202226e-06
5.850028005477761890e-06
5.937906817710625907e-06
5.960926508649172814e-06
5.895925724040192867e-06
5.963722520275988452e-06
6.151228311242775279e-06
6.023736860780493332e-06
5.844162517573616820e-06
5.691190647265408762e-06
5.621253412020099095e-06
5.820296547916138408e-06
5.812651779440645962e-06
5.728228998635637248e-06
5.836678985172917390e-06
5.877202091364191444e-06
5.748186036983947390e-06
5.880744777841475127e-06
5.987580206660089862e-06
5.794567827589317076e-06
5.697967633319617001e-06
5.798528097529466116e-06
5.865456889443370713e-06
5.837066946306076774e-06
5.785641777810759991e-06
5.654557289757559591e-06
5.493588380494027731e-06
5.509674455444870316e-06
5.769272348016887334e-06
5.951606301471559120e-06
5.852207438003203202e-06
5.704028252924309810e-06
5.646432503385834213e-06
5.706263321771744570e-06
5.665243642497337203e-06
5.550040731989879823e-06
5.469098302352223251e-06
5.664257811563874577e-06
5.827830369471967469e-06
5.695561142409589573e-06
5.697841606663554859e-06
5.735341605732154107e-06
5.644088895411879875e-06
5.631239028460697077e-06
5.588050343104138347e-06
5.414482048490208982e-06
5.436979693773367891e-06
5.388521738809515348e-06
5.391925562171020369e-06
5.559725231675181868e-06
5.436689024010097447e-06
5.381596565364444814e-06
5.402403322306399897e-06
5.312852216443123463e-06
5.434504529743620425e-06
5.619729625681504028e-06
5.696597307892230084e-06
5.675987717208272454e-06
5.572268573661314434e-06
5.481202470515025671e-06
5.535339253193197366e-06
5.713918042013115094e-06
5.525394367451433905e-06
5.439096599258020838e-06
5.587267455847052490e-06
5.671824970270653501e-06
5.540674652054081475e-06
5.398828628663158999e-06
5.470058609287950158e-06
5.472899262790797385e-06
5.266138568983315048e-06
5.203422560576117624e-06
5.491245765360797850e-06
5.542912963679089630e-06
5.499160929256675386e-06
5.258345696102560308e-06
5.187702035776632838e-06
5.287990955229447179e-06
5.391506104157462661e-06
5.541128666736840518e-06
5.489621413905854716e-06
5.373283191085777741e-06
5.329438815749907959e-06
5.361990282999542689e-06
5.245389033461837224e-06
5.227894654890930262e-06
5.286021568944196280e-06
5.423448527627295646e-06
5.379785348313106086e-06
5.270037185677247780e-06
5.237131867851976961e-06
5.167224697230103662e-06
5.236393458195141300e-06
5.233045294347862773e-06
5.226846329686224913e-06
5.333583087919192756e-06
5.270556021295286286e-06
5.095168577889978136e-06
5.200112685350099622e-06
5.460216020792142593e-06
5.285570801453912371e-06
5.132444149675785902e-06
5.223074057918915799e-06
5.249623257507396958e-06
5.246654551338521884e-06
5.130488877252102033e-06
5.102337335203303003e-06
5.320917547097188109e-06
5.380516275221822942e-06
5.197763369683876636e-06
5.111760170547581452e-06
5.002618760974481383e-06
5.101773285138222629e-06
5.180174643877307173e-06
5.084593210624932572e-06
5.091284653189278813e-06
5.200865282862879764e-06
5.196488311951237251e-06
5.156607430160723606e-06
5.236639425176598055e-06
5.306826355149078381e-06
5.218804529065052690e-06
5.166319514590335635e-06
5.359958254781486050e-06
5.187555384264652946e-06
4.979178383437195790e-06
4.980820498916763507e-06
4.956032004714938278e-06
5.036201907860881500e-06
5.069954039054378232e-06
5.026742269875757102e-06
5.059179631435365725e-06
5.061270078845333186e-06
4.910570354516262212e-06
4.964307978191619167e-06
5.181108992072361859e-06
5.142944827091127623e-06
4.937656131975484189e-06
4.922475866388727351e-06
4.872507764782249474e-06
4.884385019838424718e-06
4.871332829890474545e-06
4.773461623314556201e-06
4.853408601567109047e-06
4.925435697084524246e-06
5.064683433186654211e-06
5.105683752497957562e-06
5.117495902407304563e-06
5.135879088243337090e-06
5.024482060135526607e-06
4.866402355783286809e-06
4.805444228804017762e-06
4.897008101842692255e-06
4.904411526576593635e-06
4.855528428470703545e-06
4.876190764798357308e-06
4.977503136598841001e-06
4.973877379046813111e-06
4.909232138439183037e-06
4.718112152887729299e-06
4.694831504764752447e-06
4.867791797625836224e-06
4.879544617725401554e-06
4.935219560267938970e-06
5.010746944299715175e-06
4.992245179990164489e-06
4.922492717373043935e-06
4.815675359067971416e-06
4.819596881773696411e-06
4.810899365025205258e-06
4.705238376975475061e-06
4.535120569162033558e-06
4.645455735834324782e-06
4.755314120176800763e-06
4.629239787782113895e-06
4.745779022317832889e-06
4.812826135291566892e-06
4.795796163557529422e-06
4.792165980049173107e-06
4.716249252846199667e-06
4.713200352895485394e-06
4.688822236931228537e-06
4.729177880910727058e-06
4.690141279439001635e-06
4.624581696039676122e-06
4.746010890956137009e-06
4.616069607822126068e-06
4.485096527248107228e-06
4.648120359998144756e-06
4.694534278473625829e-06
4.640656876024170239e-06
4.779064931272183516e-06
4.787194413218941548e-06
4.733671320192200490e-06
4.727259589698103681e-06
4.626373833183989666e-06
4.711448188660432652e-06
4.629492605411864329e-06
4.575740604863660618e-06
4.738324814422101538e-06
4.665340776470514667e-06
4.711875297577515755e-06
4.801077246252610971e-06
4.638511733416850995e-06
4.586334417945956492e-06
4.666417654280997885e-06
4.611825574339524114e-06
4.577194895568738362e-06
4.616680418352758834e-06
4.486915794286778769e-06
4.447734822448698021e-06
4.616054395130221575e-06
4.739093789894820317e-06
4.740800387606811248e-06
4.611398645367426449e-06
4.757289645216241358e-06
4.679417360283065614e-06
4.565967252295181870e-06
4.586868946620673430e-06
4.526459596565359934e-06
4.459002359923712066e-06
4.466182256662498897e-06
4.719907869881805313e-06
4.631231935926185771e-06
4.460475022229519807e-06
4.544142751804343339e-06
4.649602421597850802e-06
4.597562822643490780e-06
4.544766672232667565e-06
4.535417802598435353e-06
4.496608063472103544e-06
4.533543987313698956e-06
4.595881371513287342e-06
4.611001897566692976e-06
4.612362417834443943e-06
4.630231061845404170e-06
4.650541889839567624e-06
4.636085350343794551e-06
4.509029086311519445e-06
4.489759677969592616e-06
4.407036707297464174e-06
4.307721935495610744e-06
4.489471565993428237e-06
4.519419587693001161e-06
4.545408482360085341e-06
4.640236369727849650e-06
4.568208860323182988e-06
4.434793807065391329e-06
4.351255755009942335e-06
4.296083181696672864e-06
4.372412734995862228e-06
4.391178617856733410e-06
4.346167376503621462e-06
4.415148026689431270e-06
4.406755262007833804e-06
4.412168341189674512e-06
4.317847117253007159e-06
4.298775179111124891e-06
4.359012134838625589e-06
4.300176956616965013e-06
4.329314725439484044e-06
4.430789323956539397e-06
4.439070824023509852e-06
4.441466313203601990e-06
4.520067209178757081e-06
4.431403100446342594e-06
4.320797725810557483e-06
4.449448065418720035e-06
4.394520558797338641e-06
4.211634920869880901e-06
4.329628570457702829e-06
4.294971198120178182e-06
4.198128960814372738e-06
4.191014125410992748e-06
4.308255689470489101e-06
4.462514742987756835e-06
4.341628781766887721e-06
4.266982014148786582e-06
4.301591728808430362e-06
4.339495823637611154e-06
4.195631633392367668e-06
4.137150087170809974e-06
4.128223489259159578e-06
4.095391610192367592e-06
4.186601152783964374e-06
4.218636642667441081e-06
4.182834203989223184e-06
4.257856731987555063e-06
4.371183428091716930e-06
4.242013247555221294e-06
4.101927360207261124e-06
4.203189239585829458e-06
4.401707399146498564e-06
4.340819321981213243e-06
4.190653774962088595e-06
4.106467105876498667e-06
4.257577461932802643e-06
4.401228013475360154e-06
4.185854303787579661e-06
4.068606725573740347e-06
4.087051448986934274e-06
4.107153169894532955e-06
4.176575808905819868e-06
4.204872073663422450e-06
4.083982313376118937e-06
4.191786695202570423e-06
4.357350257228680543e-06
4.303413161315699289e-06
4.269624654692345700e-06
4.317889745653785082e-06
4.155763466729524401e-06
4.020446440190210972e-06
4.173249615647173198e-06
4.220225645198921045e-06
4.234965679068700955e-06
4.227145417033670031e-06
4.177942429059193116e-06
4.254156414183366050e-06
4.264153088568062489e-06
4.101291367734504345e-06
4.142780973893650119e-06
4.222654966964487344e-06
4.134694308635739399e-06
4.135042486803394200e-06
4.129728067605711452e-06
4.080450787655665794e-06
3.952219011523456695e-06
4.030853599465891572e-06
4.083170930304160571e-06
4.000332957977473971e-06
4.037174128858588414e-06
3.996685414175328220e-06
3.957576211375775386e-06
3.982015473309841119e-06
3.968495917873849698e-06
4.009766455935121088e-06
4.113967803132457434e-06
3.999535195666237443e-06
4.012031334604643705e-06
4.115147134143345800e-06
4.097429200788084517e-06
4.071290848901991974e-06
4.038289691002718899e-06
4.044743715864880642e-06
3.994610846484349115e-06
4.003047426984360204e-06
4.028940061515214600e-06
3.987107039321980231e-06
3.991795086728936026e-06
4.033443276471318848e-06
4.002339641766130189e-06
3.997077302305234525e-06
4.064142762131411744e-06
3.928079591606195968e-06
3.991581536975634544e-06
4.126542293297757708e-06
4.028401569140461271e-06
3.994453949998694371e-06
4.035938024242221405e-06
3.999815597586598216e-06
3.922698868195122791e-06
4.046842107558885374e-06
4.120652465157064510e-06
4.037379201364036893e-06
4.033067850050555616e-06
4.178364039232191406e-06
4.060509673126886554e-06
3.886501368342223188e-06
3.923526803270098192e-06
3.920127403895293861e-06
3.901948835752913272e-06
3.733429609997745789e-06
3.842052857246907997e-06
4.207547018044568375e-06
4.052927601110955647e-06
3.932761040345915530e-06
3.978413524496489453e-06
3.837936175881539974e-06
3.834780990815857029e-06
3.977811707877832402e-06
3.941706665005347136e-06
3.809639928538271560e-06
3.818879235790884972e-06
3.884886574836890218e-06
3.863198364588008702e-06
3.853118650583711687e-06
4.005680095756393580e-06
4.037291821059769349e-06
3.889780539877898229e-06
3.770144241256619207e-06
3.751490032640256371e-06
3.782820625813665545e-06
3.755684098609298341e-06
3.740528679771199328e-06
3.865636818614506557e-06
3.889731716032935673e-06
3.827446938739071605e-06
3.774260045372564716e-06
3.793430453038740114e-06
3.889046113432079383e-06
3.802111896166085313e-06
3.781983664779095391e-06
3.834859142443865309e-06
3.760645353047589407e-06
3.743028417548428901e-06
3.693690962141893615e-06
3.697420751698920292e-06
3.872994466973934637e-06
3.879788273989437632e-06
3.790019599939516849e-06
3.855110495950278009e-06
3.841904390362107063e-06
3.732431619029203652e-06
3.794127906709669643e-06
3.938893222226156814e-06
3.907782071095175122e-06
3.756858946430016525e-06
3.709424463922198991e-06
3.760970568659250014e-06
3.780196865200839338e-06
3.826661149736392366e-06
3.777410270394008619e-06
3.696001721998416004e-06
3.604783153398538285e-06
3.586220398524479997e-06
3.641373960529870745e-06
3.667680654973283599e-06
3.701593816980056368e-06
3.729928172125843455e-06
3.721021417729982426e-06
3.682798585680181405e-06
3.687369837958061822e-06
3.729978660614950958e-06
3.703724994506893776e-06
3.657711058053300634e-06
3.665510001838073094e-06
3.675404091592753352e-06
3.718208492032730335e-06
3.761701072107921307e-06
3.640992061105120871e-06
3.659426543120238338e-06
3.722503041062524009e-06
3.628370854346049175e-06
3.780962521156521295e-06
3.858789145252777628e-06
3.782750854244608546e-06
3.679311679860480216e-06
3.609805806602863242e-06
3.621618134294126375e-06
3.543832389462402830e-06
3.483800877279329131e-06
3.577903780333762140e-06
3.687355038915842309e-06
3.616950769612333123e-06
3.559788624669822663e-06
3.692746419292165972e-06
3.590318878331990578e-06
3.515653352568365296e-06
3.638387782828365306e-06
3.646673154657179812e-06
3.726182228874857887e-06
3.752955669034622389e-06
3.577196508617057006e-06
3.512482038848674178e-06
3.545433471330507540e-06
3.521702121142686995e-06
3.575237570124760546e-06
3.569438765321701405e-06
3.538556352167421089e-06
3.598688973385464445e-06
3.509925947750458326e-06
3.462933025134786409e-06
3.594323443621474065e-06
3.638465113162669239e-06
3.621175644163483611e-06
3.622758892725808371e-06
3.563732362620464916e-06
3.608613944095809410e-06
3.693491642230439808e-06
3.589613205316054091e-06
3.490427625831721360e-06
3.450134462978163895e-06
3.452811953196916370e-06
3.531439763584005616e-06
3.567521046135866250e-06
3.533339026881138749e-06
3.604021379293611558e-06
3.562893612030210624e-06
3.450541936374890762e-06
3.403360187413473621e-06
3.368207754102330224e-06
3.558399855201962828e-06
3.736014452073578586e-06
3.589225257403919850e-06
3.480049359477614074e-06
3.475817131352302417e-06
3.482326785831167344e-06
3.483821748239513083e-06
3.393594236564436342e-06
3.306150516275572284e-06
3.399532736694248506e-06
3.528413203259102826e-06
3.477339163952412756e-06
3.453168708510054676e-06
3.522792540087584488e-06
3.572273765012078370e-06
3.485183870963104665e-06
3.363353662807068345e-06
3.436204820098462855e-06
3.542261546050693657e-06
3.498547777578490925e-06
3.432450110537884804e-06
3.437281551938843054e-06
3.561886537813621222e-06
3.553692987254713007e-06
3.483412522906251428e-06
3.416731760120357296e-06
3.342987852648540930e-06
3.397505211926039978e-06
3.440430739286676538e-06
3.384521616775654765e-06
3.296301967249879522e-06
3.247204541960345489e-06
3.244896394332652173e-06
3.275371490638630376e-06
3.351936702481780466e-06
3.451114898636247022e-06
3.357315832007473654e-06
3.230499577434752237e-06
3.330962941029384517e-06
3.344922588470205071e-06
3.351870996947277890e-06
3.408333110914615674e-06
3.267895580043864171e-06
3.186697831765119978e-06
3.231476815848283343e-06
3.317650150221652244e-06
3.419562081744109373e-06
3.405761952570488243e-06
3.374559823241203541e-06
3.321684569216977369e-06
3.279345178373831504e-06
3.430955151223792773e-06
3.403229389150700789e-06
3.250506865339976437e-06
3.212009670166975229e-06
3.323114206423796067e-06
3.366595895559801238e-06
3.323686245957221785e-06
3.299383300585453610e-06
3.157929764253962341e-06
3.188087230352027388e-06
3.363955014069118286e-06
3.378805716757834167e-06
3.245844201146822202e-06
3.208206841616722341e-06
3.204999154780719500e-06
3.330493609295075497e-06
3.414088147070448520e-06
3.354263365021492823e-06
3.351851310711783624e-06
3.308191595128736773e-06
3.366220113756348398e-06
3.355209596772293039e-06
3.334675044925675001e-06
3.330915590353139221e-06
3.188213243766430242e-06
3.224338824445503333e-06
3.301341179462666372e-06
3.171662590987288989e-06
3.086706424842333643e-06
3.176404491312688221e-06
3.310784486496979613e-06
3.305877533107621999e-06
3.159882955494750378e-06
3.203479384046410714e-06
3.221119957711562558e-06
3.120257524680225989e-06
3.106226942502228824e-06
3.261261609028197708e-06
3.394296712236666707e-06
3.254784436754271011e-06
3.203350092671869410e-06
3.172761821993079881e-06
3.061660503073183467e-06
3.067409094374193545e-06
3.119288826277429817e-06
3.172507049074129954e-06
3.232998924422425197e-06
3.196665388341713468e-06
3.055471210949674042e-06
3.115436619410413106e-06
3.255216642884496576e-06
3.233052327242730400e-06
3.175847091750372918e-06
3.073323730323282167e-06
3.133737582962320820e-06
3.191235602864454100e-06
3.124171615741430105e-06
3.169187660386268835e-06
3.112670766863654604e-06
3.107667716291653038e-06
3.187799706494302371e-06
3.150284380796650391e-06
3.141584118041582019e-06
3.078646651721550923e-06
3.014467782173787359e-06
3.025946718936834500e-06
2.986773789124729026e-06
3.045849609975474467e-06
3.111750823865472453e-06
3.037452597982320231e-06
2.985828007407435890e-06
2.970935990912995756e-06
2.976165199161021442e-06
3.024146456166162393e-06
3.030993393860409647e-06
2.969786805102545432e-06
2.948763991593826815e-06
2.956013961641684930e-06
3.004623312552071370e-06
3.129915140973562898e-06
3.125772137086241335e-06
3.042522512239367715e-06
3.043456956639920990e-06
3.003427329752463671e-06
3.017688971986931282e-06
3.125353196765269933e-06
3.109217599553798840e-06
3.010209308940834525e-06
2.939321030267168819e-06
2.996972353161155047e-06
3.089898702514969778e-06
3.105527689594211953e-06
3.065929381385523985e-06
2.944108893314679382e-06
2.835506702436394509e-06
2.891015207741095529e-06
2.922303038685082965e-06
2.927068870728598943e-06
2.989822933036092305e-06
3.074883319379089740e-06
3.093924330614520382e-06
2.962896800925114430e-06
2.875616073850354811e-06
2.941146740905295502e-06
3.070060751146341539e-06
2.998465810134253481e-06
2.966134888637843544e-06
2.937925913280674262e-06
2.927130316921625383e-06
2.931652106837283531e-06
2.903734632100284985e-06
2.951115888232174309e-06
2.970303558340250334e-06
2.941308759495904561e-06
2.943599296109125010e-06
2.979772248909993285e-06
2.962758009892657814e-06
2.967705080243148626e-06
2.978689379795218324e-06
2.976617887498988585e-06
2.970431552530393048e-06
2.921529936826103678e-06
2.908753498547751729e-06
2.982229033379607745e-06
2.931256313657393729e-06
2.814125883371061690e-06
2.912401867435590031e-06
2.920059698428697271e-06
2.861390833360807163e-06
2.880923827184396906e-06
2.822700536823369734e-06
2.874746954570439048e-06
2.881622997669481246e-06
2.876688279931299031e-06
2.959066841666958046e-06
2.946613680981423143e-06
2.845962882412240110e-06
2.805825607195711752e-06
2.829417545663748546e-06
2.806790732542044557e-06
2.770587969296851670e-06
2.765830484171295361e-06
2.769769347092888193e-06
2.809504148277388219e-06
2.793220070214573731e-06
2.810091874996047596e-06
2.840489200638374801e-06
2.834534536592272172e-06
2.848946907677536950e-06
2.819396234470200858e-06
2.829997098165149684e-06
2.900518390481899932e-06
2.917462124888674201e-06
2.911553586342182021e-06
2.831214632976070184e-06
2.676157086947354121e-06
2.801694643685246211e-06
2.864439270723464384e-06
2.757250113548795647e-06
2.778365634439315763e-06
2.866003328768367267e-06
2.851745591116263368e-06
2.843977616339569911e-06
2.872565885156056558e-06
2.792961240330021601e-06
2.766538323499273725e-06
2.782452420315236256e-06
2.723085605532403835e-06
2.797946928066590670e-06
2.797894485123880407e-06
2.679218180626418975e-06
2.735297331170455688e-06
2.717297512909649951e-06
2.660911510590077291e-06
2.743847702458417961e-06
2.807911493846721151e-06
2.811328615942880887e-06
2.773563452354698002e-06
2.669633621796482143e-06
2.637549682985524278e-06
2.710785812681744782e-06
2.683258437348112438e-06
2.633534784246502934e-06
2.716469864741610917e-06
2.721276917290480750e-06
2.692532167643167743e-06
2.732658306654557265e-06
2.786507933903969021e-06
2.797439049208310580e-06
2.748875330904696550e-06
2.755970129526874735e-06
2.759350006727027772e-06
2.677328990446967953e-06
2.674050036798192145e-06
2.725497585090481351e-06
2.739222555679244340e-06
2.663664467291341609e-06
2.616709902565590156e-06
2.633810441490332295e-06
2.641722290998545770e-06
2.688187617108977377e-06
2.719313761819808250e-06
2.666687884604292269e-06
2.612449227272811232e-06
2.612216683280937759e-06
2.637642238131352435e-06
2.622381722755456887e-06
2.624382068896304413e-06
2.702132044558432007e-06
2.723957088848623535e-06
2.728459427227569061e-06
2.746247721591347855e-06
2.706276237063735331e-06
2.649990483015509947e-06
2.619377475304099220e-06
2.587872847239315715e-06
2.627584238043761370e-06
2.729827053901023976e-06
2.701034050867640532e-06
2.612882602348474646e-06
2.588355758091255401e-06
2.653024578362275839e-06
2.690102804707410036e-06
2.607237288193175129e-06
2.512624933824357462e-06
2.561665349553854891e-06
2.567289861962946793e-06
2.540976573446460838e-06
2.553951148526646392e-06
2.531982359943201812e-06
2.577417693591711174e-06
2.679564200415777434e-06
2.635675990039719029e-06
2.547078529896102068e-06
2.643508029699835968e-06
2.693181892536809526e-06
2.607648867796804899e-06
2.588127503820780613e-06
2.643436602245113938e-06
2.647384466560327575e-06
2.577078969100213432e-06
2.578746177854028680e-06
2.606410955255022748e-06
2.554424584204985234e-06
2.551992765896078903e-06
2.529582366382969936e-06
2.509180804257207356e-06
2.541955162367634063e-06
2.588684932036110564e-06
2.551224851122621431e-06
2.499414229585036763e-06
2.519567278634961812e-06
2.555565600666701201e-06
2.559708080121538123e-06
2.542552543026611578e-06
2.471213094228241509e-06
2.462220757195615616e-06
2.525037467655083033e-06
2.492282095479696572e-06
2.455427903681605640e-06
2.496399413372671020e-06
2.532662997179220989e-06
2.468829156538878835e-06
2.426321763232598874e-06
2.444306434333754999e-06
2.543342804545167891e-06
2.610086333367183787e-06
2.521131104631449144e-06
2.470076988617160308e-06
2.483586437836250283e-06
2.530761216255481550e-06
2.560130640339804665e-06
2.558521704815915184e-06
2.475542436610734094e-06
2.412288387349489694e-06
2.429113689228550413e-06
2.452614118005248003e-06
2.397163251580712124e-06
2.418951829779481337e-06
2.499090744828957918e-06
2.500919531667417357e-06
2.492515680262872844e-06
2.412133833372890977e-06
2.448654235631344963e-06
2.434933485489468149e-06
2.433590808715675913e-06
2.434054942344687294e-06
2.421122435670011699e-06
2.507856419761096947e-06
2.421902687474548681e-06
2.338333786310082745e-06
2.420195931109370895e-06
2.423437545387095846e-06
2.436295656297791998e-06
2.501957577853082129e-06
2.476291332739850896e-06
2.456282811199806709e-06
2.445037639238074433e-06
2.507890373896500805e-06
2.466174338057479735e-06
2.455635875833682917e-06
2.520896113090578378e-06
2.378558435203248599e-06
2.339667531379085654e-06
2.398160929681017676e-06
2.308001410689501760e-06
2.354300840767658901e-06
2.468532832983278454e-06
2.379888210982688744e-06
2.339100629904898248e-06
2.344121045015782905e-06
2.343943701569894502e-06
2.386660456200544869e-06
2.331445121778120377e-06
2.300160661756072554e-06
2.340989128073541161e-06
2.341911158178140349e-06
2.256657832039770165e-06
2.350174896250322329e-06
2.392470976558228728e-06
2.328564445382784901e-06
2.354065013511241635e-06
2.360360387873289985e-06
2.392869702771835046e-06
2.332031817172847639e-06
2.253004630134821312e-06
2.287686969572966314e-06
2.375569461497353434e-06
2.420947411205445421e-06
2.434115768490441118e-06
2.438391132328730353e-06
2.395434825937077615e-06
2.370269689009969199e-06
2.373362315199629359e-06
2.295344608212996915e-06
2.243644850579950604e-06
2.256306955932137131e-06
2.247397722767200796e-06
2.267968763098899155e-06
2.310343824046463015e-06
2.325996221583902162e-06
2.262328245599719863e-06
2.194554606947128948e-06
2.227224176299370735e-06
2.267390609054500444e-06
2.292788841303810770e-06
2.307784968614459569e-06
2.331790815482257033e-06
2.362475754312161465e-06
2.375834919136390426e-06
2.343378869721402910e-06
2.356799084599373318e-06
2.338022212348978843e-06
2.225880415555959757e-06
2.184683001501139929e-06
2.313464984101595665e-06
2.367103744136995499e-06
2.291126312740169700e-06
2.244786372624515904e-06
2.207064022201807449e-06
2.208348204850240285e-06
2.298592403135530327e-06
2.357082563957845835e-06
2.218366101263891814e-06
2.111058958413439730e-06
2.130490101712231211e-06
2.274431411023452544e-06
2.302635822327751686e-06
2.227779027990729888e-06
2.223098772684209644e-06
2.236897404098624737e-06
2.242657414462394474e-06
2.191953201607180641e-06
2.158272118342456290e-06
2.166644976119192176e-06
2.263946355386613954e-06
2.286718262957656324e-06
2.184009144856542902e-06
2.223432460798606143e-06
2.260058370101350185e-06
2.204653641660041224e-06
2.184062511244212768e-06
2.181991958887433323e-06
2.213825879365713938e-06
2.186166160191847445e-06
2.119073874992875986e-06
2.115592208054320034e-06
2.198382125183723830e-06
2.243844822147450836e-06
2.183609374738298542e-06
2.179481886844903709e-06
2.238136639928952719e-06
2.155533264884672458e-06
2.198073277478938809e-06
2.194050002971609461e-06
2.147825430926132830e-06
2.233481967325454835e-06
2.213104374780279997e-06
2.246801133197622113e-06
2.245675526289967647e-06
2.186159920070324286e-06
2.153160955165689718e-06
2.147025924433002356e-06
2.139949730875795878e-06
2.108774788993836099e-06
2.120775326580428217e-06
2.200669639085967954e-06
2.204953952689831994e-06
2.114515833449768125e-06
2.045173394791099304e-06
2.021785048627612699e-06
2.047909526008749374e-06
2.044287786544057321e-06
2.109354616967923383e-06
2.158651143921339853e-06
2.164737157641693318e-06
2.224972534677454388e-06
2.260269851774308596e-06
2.202899544271423396e-06
2.151583606334403001e-06
2.156732705307968880e-06
2.118759755077109816e-06
2.074541810482107061e-06
2.023990553120817340e-06
2.095865334244863197e-06
2.199024533926166139e-06
2.143384844388535881e-06
2.096471624961547719e-06
2.177318909135893497e-06
2.197745707487216780e-06
2.136066088459576770e-06
2.077765822537865221e-06
2.076049144209053743e-06
2.070088032490469013e-06
2.035837114996332467e-06
2.065573624689929727e-06
2.099403133292266603e-06
2.148598133014035296e-06
2.093248988514934584e-06
2.099117581594641354e-06
2.112153803436253416e-06
2.096247546505929642e-06
2.113338175556401379e-06
2.087910910884262936e-06
2.070946528932059971e-06
2.068906906299320335e-06
2.078307125700519097e-06
2.023689958871446969e-06
2.059920451732940290e-06
2.083298159032924401e-06
2.038175003088494491e-06
2.086644385448656862e-06
2.115026719911037420e-06
2.152097633254474423e-06
2.138994973077299438e-06
2.097226386105058144e-06
2.047200726084290738e-06
2.012049536665086543e-06
2.007504983873590626e-06
2.027299488459461479e-06
2.058381972093918900e-06
2.060605465516470757e-06
2.075624995769987056e-06
2.017800113784577253e-06
1.955219923768258770e-06
1.922769104677236918e-06
1.905327951985162270e-06
1.917456640834492313e-06
1.963686914464570154e-06
2.006111540421949552e-06
2.050284688149041401e-06
2.030691473952960112e-06
1.988478325564634427e-06
1.978127518896262755e-06
2.058091827669659522e-06
2.076374009674395974e-06
2.023170636106971111e-06
2.018381756288966894e-06
2.005706986847638421e-06
2.033382814611422267e-06
2.009954412879630202e-06
1.995223760369755057e-06
2.033869699589097446e-06
2.042694238163908926e-06
2.045031126181987514e-06
1.968082966710909767e-06
1.957684975160072854e-06
2.016418431180249378e-06
2.019397429336198793e-06
1.957912874723029266e-06
1.903477878867100932e-06
1.974845076685499698e-06
1.978743820660844447e-06
1.967690195515409733e-06
1.951617270745864019e-06
1.951021275596348705e-06
1.942086956978171558e-06
1.879428495934434342e-06
2.012667512764143690e-06
2.046355415781297003e-06
1.972538356716051132e-06
2.018727258478136365e-06
1.992513743813738165e-06
1.947583532341800850e-06
1.923041995327252057e-06
1.948595166463927892e-06
1.971503219092983487e-06
1.936513554235244179e-06
2.005532819566434485e-06
2.037335250796146310e-06
1.920772406031752677e-06
1.852182934639771775e-06
1.938749743916918129e-06
1.999996575358379513e-06
1.968129892342247753e-06
1.946664951716495379e-06
1.951407237458071988e-06
1.938562827488070020e-06
1.939012554755747356e-06
1.940555543326253678e-06
1.898435281569901852e-06
1.938845318665736805e-06
1.943706935948753536e-06
1.919165673721136402e-06
1.915363303279794342e-06
1.914201372407043511e-06
1.926297883631409415e-06
1.949104675412598028e-06
1.982789958158535440e-06
1.930281186263396024e-06
1.887337073266269500e-06
1.879077879173067728e-06
1.850563567755644648e-06
1.919193834249679114e-06
2.006631636439958622e-06
1.950624462482862162e-06
1.889516168772425720e-06
1.851805115625441741e-06
1.843775198951788961e-06
1.844918626438598026e-06
1.890077263753098812e-06
1.906307602821962372e-06
1.869177442524987578e-06
1.924570636272284629e-06
1.842741871631493668e-06
1.811270977941602895e-06
1.855428403551222853e-06
1.830369273463226127e-06
1.898012469180057919e-06
1.919498459968027816e-06
1.914000603215961191e-06
1.920609356715512802e-06
1.861130349403452313e-06
1.878198218828804128e-06
1.875690963968242974e-06
1.839202602648134385e-06
1.886628898129109288e-06
1.832716973761087578e-06
1.789598759995808814e-06
1.892018475622731262e-06
1.917512769719145274e-06
1.862658858144432688e-06
1.793258423452083191e-06
1.781453764437815663e-06
1.869169574193718967e-06
1.897879997098239769e-06
1.854556641674346378e-06
1.827143403283793357e-06
1.838204380636682733e-06
1.819357857424532082e-06
1.787331232449279007e-06
1.747163069561793700e-06
1.769731197271825532e-06
1.828907219692404760e-06
1.795796049662489020e-06
1.838232991383583066e-06
1.891978294766799747e-06
1.840924200112849073e-06
1.802994526012294029e-06
1.775516048794286688e-06
1.819710323511914514e-06
1.762667779107085066e-06
1.744559857962334205e-06
1.817626819770915343e-06
1.761770998396531962e-06
1.772026169806219399e-06
1.769237529362169493e-06
1.759650437319718046e-06
1.800657557937615138e-06
1.851987816373098817e-06
1.853798283337427389e-06
1.780682447533131130e-06
1.762620267153758720e-06
1.780198817649858251e-06
1.830378067164295631e-06
1.816100001809959341e-06
1.806202003324803387e-06
1.773123987947147049e-06
1.770961302009031789e-06
1.875443440319555993e-06
1.819270285366104778e-06
1.778018467836680014e-06
1.823601630058949663e-06
1.802691993157085629e-06
1.783543990774270557e-06
1.782055652938478321e-06
1.795686105704920632e-06
1.795942901208216066e-06
1.764249302127474536e-06
1.772524118788264956e-06
1.773911975924239363e-06
1.737420858629193588e-06
1.749681629564875381e-06
1.775332747929184411e-06
1.841274171361274229e-06
1.819244970418758643e-06
1.742880283811103524e-06
1.790168048312666710e-06
1.807613704122327030e-06
1.763645361848027417e-06
1.688349805692110338e-06
1.732433029107382587e-06
1.804972500928639766e-06
1.793904565454298954e-06
1.758541518308649300e-06
1.733854511402552709e-06
1.726824947599905261e-06
1.736389724396696874e-06
1.752487052149170752e-06
1.739092263427365385e-06
1.780537284021327736e-06
1.794544754548216308e-06
1.733220774395552905e-06
1.775115568997739477e-06
1.766573091365248930e-06
1.708950217601814586e-06
1.732393536801742498e-06
1.695800308685469867e-06
1.693243690114736574e-06
1.719616389460636494e-06
1.730812279120613449e-06
1.691613774103481191e-06
1.655995212504877695e-06
1.674546906569173235e-06
1.681326783119186176e-06
1.696292969411538132e-06
1.696699756669271391e-06
1.717910626205134972e-06
1.739061977535806819e-06
1.727318235872140633e-06
1.731445646477551079e-06
1.688152016633428595e-06
1.661113792208967390e-06
1.685879372198563956e-06
1.700381826620229277e-06
1.726532132589420576e-06
1.667448068675032106e-06
1.663985801305134435e-06
1.732720079298512664e-06
1.715393304442949505e-06
1.655789965751326070e-06
1.618484344027383734e-06
1.646044074645086313e-06
1.699695779005604652e-06
1.678713602720969582e-06
1.659245548934510892e-06
1.697633519328260202e-06
1.728403096975600531e-06
1.725641713836429212e-06
1.728120380630394577e-06
1.719000745603829489e-06
1.700966325028326291e-06
1.717454599900012340e-06
1.650424664786202650e-06
1.621182803421114942e-06
1.701696247490158474e-06
1.674391897452068418e-06
1.669376593661972937e-06
1.664195663391295688e-06
1.615852877091149970e-06
1.640386079910530776e-06
1.678897405171668315e-06
1.674540239827508816e-06
1.706982832108244781e-06
1.737288900081428924e-06
1.688397105480774615e-06
1.698302732347299249e-06
1.694111073565801752e-06
1.616089644063042326e-06
1.603559982453217983e-06
1.668060116433212797e-06
1.631799554665129509e-06
1.571365098500053021e-06
1.565710634459919759e-06
1.553476719531187035e-06
1.640482089991735970e-06
1.699968863661803835e-06
1.661178673435207970e-06
1.646796084224546990e-06
1.637589361443730756e-06
1.620336952229723776e-06
1.598872402626532802e-06
1.614642285141363170e-06
1.623501017482854079e-06
1.585142877765855082e-06
1.553235898370480141e-06
1.594405096585613162e-06
1.631311775426483201e-06
1.650799174100532547e-06
1.604465630984910955e-06
1.591633806016499521e-06
1.677204863240827529e-06
1.638908542461404000e-06
1.553721184413399114e-06
1.514669753271289778e-06
1.570759741417243802e-06
1.597274410958299478e-06
1.563468426617248544e-06
1.616402313808662905e-06
1.627872474813850014e-06
1.618324818726810658e-06
1.622651985844879937e-06
1.578098205350581567e-06
1.571670570678202228e-06
1.560036414380401491e-06
1.567715833131299620e-06
1.614766566038773605e-06
1.566161898386359037e-06
1.511038355609311799e-06
1.533588184898756525e-06
1.593772084310621434e-06
1.616660145697687137e-06
1.560155295518790575e-06
1.494721995648740752e-06
1.533566381572323792e-06
1.608183908594305824e-06
1.601650045251608175e-06
1.525627134688902077e-06
1.518762235867839342e-06
1.624416511255969684e-06
1.594038754634810409e-06
1.554658672787747761e-06
1.614806092904422239e-06
1.619263961972031853e-06
1.570609980128275345e-06
1.544531711170928642e-06
1.584430578899563164e-06
1.575649768708538305e-06
1.551778752964590865e-06
1.563150429551557136e-06
1.545683471086848775e-06
1.540665394376899339e-06
1.553021878217502975e-06
1.568956486126844931e-06
1.632580858798683103e-06
1.631714548642009706e-06
1.613616182128943124e-06
1.586714006499595886e-06
1.549208747334504105e-06
1.559518006839520768e-06
1.552020008397869665e-06
1.517213411290701393e-06
1.521558066086098887e-06
1.526365133775919187e-06
1.578941042775230438e-06
1.640514846943814581e-06
1.598398796352293595e-06
1.560117808354190757e-06
1.534957143377909454e-06
1.491712102007802983e-06
1.530805592876569600e-06
1.568674905040505574e-06
1.578094083206502615e-06
1.579096614347574727e-06
1.480792119606887431e-06
1.462581239475015447e-06
1.529243493401718735e-06
1.534098727393757024e-06
1.550841932433819891e-06
1.575038189703398707e-06
1.525119242647679869e-06
1.511328737670670304e-06
1.539304364118775169e-06
1.521181718746469283e-06
1.495091639744603310e-06
1.503565505678387215e-06
1.511355150855866215e-06
1.502961855817881950e-06
1.503314734085748480e-06
1.543414978068146798e-06
1.543016196178579719e-06
1.521821386942498487e-06
1.518033012766521634e-06
1.512677029009193417e-06
1.533699144558455275e-06
1.555856387721757072e-06
1.532042210973047649e-06
1.567030251790257527e-06
1.583769050316399570e-06
1.526577031420324568e-06
1.515364642726108183e-06
1.505673156838395404e-06
1.477128019970186991e-06
1.491958073004297764e-06
1.505860558938924294e-06
1.483992333337257532e-06
1.478433519217034661e-06
1.467446669872037692e-06
1.504643794892889409e-06
1.469303273954493657e-06
1.439565131925213862e-06
1.532003854447125940e-06
1.511592390321973938e-06
1.451162410658529139e-06
1.470015381404687464e-06
1.484198171406768248e-06
1.467162769898699048e-06
1.444133952047639241e-06
1.440395502204391587e-06
1.433380974938419677e-06
1.466928317430152557e-06
1.450446672798629057e-06
1.415848013021090546e-06
1.465661312743577248e-06
1.461344247316726142e-06
1.466049135657589437e-06
1.468601390718967251e-06
1.515460287795441204e-06
1.525512418826526481e-06
1.463061487673078394e-06
1.465395014980100657e-06
1.440723080965944199e-06
1.434835212268143789e-06
1.462495259238895724e-06
1.470635907504561083e-06
1.473259447836723396e-06
1.455082423664789499e-06
1.417976218815043412e-06
1.433336226530147774e-06
1.500034902060972833e-06
1.499558385971430675e-06
1.466650938264644839e-06
1.428859240343186139e-06
1.403324737229927332e-06
1.436987855213604193e-06
1.457677090307506781e-06
1.476950044935234754e-06
1.461858264949801487e-06
1.424100042802048080e-06
1.465044353709471841e-06
1.484765706521453879e-06
1.475384167647617828e-06
1.502878023290810177e-06
1.481451207705039155e-06
1.460641630395867696e-06
1.467125581869200269e-06
1.443348790834533039e-06
1.412358960487517875e-06
1.418566112982316769e-06
1.450246226793862652e-06
1.477270165298338459e-06
1.447996537818476483e-06
1.415593377316109579e-06
1.437757521870571978e-06
1.440552330902512441e-06
1.417264536061315302e-06
1.408562071755874947e-06
1.444684720216603648e-06
1.469916233417685303e-06
1.435561103263494694e-06
1.414299714651043473e-06
1.414708850267119997e-06
1.423230763853154118e-06
1.436509852841054677e-06
1.402141185419009297e-06
1.396633697651063031e-06
1.460722172906596738e-06
1.435801669101299316e-06
1.408456851461859762e-06
1.397010362472256262e-06
1.412274285538867338e-06
1.454401904839091932e-06
1.434917171976115629e-06
1.416037679219339887e-06
1.398987505899302250e-06
1.383196883594030949e-06
1.378978740954860466e-06
1.402128043059134617e-06
1.422333763248293200e-06
1.464975022258314319e-06
1.452020883113142083e-06
1.369466840340216890e-06
1.337419167565208850e-06
1.342085741864746608e-06
1.368367670916083426e-06
1.396816778901344695e-06
1.385116251770549747e-06
1.384697527389812696e-06
1.444142817348637769e-06
1.424543284479709246e-06
1.359845181905100847e-06
1.384805270847099987e-06
1.387892412405931736e-06
1.384582461864456476e-06
1.397846327455945769e-06
1.371717745206556637e-06
1.335631094313879812e-06
1.326509700174200328e-06
1.366851256852659354e-06
1.417023136143477653e-06
1.397147806104585827e-06
1.358177099135088429e-06
1.387688539946525333e-06
1.448513698882618826e-06
1.426358520846681746e-06
1.375737202845682642e-06
1.357462334212223341e-06
1.332799038718700548e-06
1.357580345060858991e-06
1.370439043320553588e-06
1.339160665323138793e-06
1.360321186545239246e-06
1.418714115043044866e-06
1.403862496320921647e-06
1.352817407608144170e-06
1.363758699680079547e-06
1.371174581355170560e-06
1.399484755757229640e-06
1.398722672702913387e-06
1.349678592917608607e-06
1.361688961250545042e-06
1.384433829441459632e-06
1.395674888048502800e-06
1.365334798306761980e-06
1.363191773751075806e-06
1.349351704174917687e-06
1.309311628299461238e-06
1.359131740805165783e-06
1.350595264360996346e-06
1.328755047117548242e-06
1.340363630731561292e-06
1.337206402100109149e-06
1.371598938688911681e-06
1.324171085602300773e-06
1.284507562345956899e-06
1.295708950432004594e-06
1.291778758151369537e-06
1.361819485567895872e-06
1.388675429346855393e-06
1.373033163662523700e-06
1.400356176794498507e-06
1.381142031694457432e-06
1.380673853100615115e-06
1.365520010143847633e-06
1.351439762857539246e-06
1.322869199837699325e-06
1.303237737050765714e-06
1.336426151619982931e-06
1.316171994722001825e-06
1.299781935598515215e-06
1.302649350021167465e-06
1.293536987684747579e-06
1.268371829045213334e-06
1.245008639084282361e-06
1.288073942910738849e-06
1.339829680153139697e-06
1.330002051745124190e-06
1.310335287330185482e-06
1.304747375584883649e-06
1.356928207596092894e-06
1.351352342954351611e-06
1.338760404981512492e-06
1.328829104013206515e-06
1.325093896688584331e-06
1.355906369161044396e-06
1.315090109253524509e-06
1.312627928822914554e-06
1.309580268407789319e-06
1.328327056032423731e-06
1.324744963472162363e-06
1.283809398547856350e-06
1.291287620387073529e-06
1.326707546585681770e-06
1.324750972283009199e-06
1.338857831772332932e-06
1.390894683095189963e-06
1.328702037864613074e-06
1.270224705823610232e-06
1.314869020116512730e-06
1.343014837022891942e-06
1.310872372491524074e-06
1.301508536298285824e-06
1.319277416245288501e-06
1.280902822236012769e-06
1.259024459181071751e-06
1.320553011934970657e-06
1.311141214678016241e-06
1.287837918275739811e-06
1.282442232443813168e-06
1.264071088266864551e-06
1.271183801151078916e-06
1.237115608247753808e-06
1.239881472471246041e-06
1.265153131742659746e-06
1.283381729171667499e-06
1.259023717069195277e-06
1.246112052447167445e-06
1.288237497774237850e-06
1.296160002611194558e-06
1.301200525862707745e-06
1.289535543199530652e-06
1.261239119400576721e-06
1.238950280989029732e-06
1.280075552376454552e-06
1.299919401519859702e-06
1.251010343909246356e-06
1.265201039268965608e-06
1.286074784852701574e-06
1.285339372569948875e-06
1.271797376115704334e-06
1.266275660146902261e-06
1.262222074354071196e-06
1.232073458177833182e-06
1.249385270354923309e-06
1.258765053480078041e-06
1.225507113052141260e-06
1.209260716217947103e-06
1.197127139617066068e-06
1.240452040498737561e-06
1.295474034695940654e-06
1.285639020317893697e-06
1.252540225222932282e-06
1.230185657049229609e-06
1.258042848933148949e-06
1.280104569394872134e-06
1.256312692668217756e-06
1.233139636534448877e-06
1.223880176486503248e-06
1.256334645912439921e-06
1.282150284168436155e-06
1.256032636791720992e-06
1.232212137332821390e-06
1.193140164971892024e-06
1.224518138234955324e-06
1.274964473049145966e-06
1.271367594937449045e-06
1.280455453924160104e-06
1.262783636746390335e-06
1.252001375751639937e-06
1.279874236862962618e-06
1.230379528352139937e-06
1.186441775403678970e-06
1.230242000823492193e-06
1.257114452156784437e-06
1.243950203683061517e-06
1.191512634912445099e-06
1.211072727784884231e-06
1.228720728254153507e-06
1.254375165396316787e-06
1.277724644486126496e-06
1.224079167388960476e-06
1.199855555777312575e-06
1.193199134330511726e-06
1.209765855983764141e-06
1.206037151122824813e-06
1.228219759879166567e-06
1.297583494154889846e-06
1.282628860735658159e-06
1.207143818067518665e-06
1.196955914984358687e-06
1.243600751201230587e-06
1.275906284866817799e-06
1.197928111572554261e-06
1.159926457235212205e-06
1.227978155290902235e-06
1.229003748657160821e-06
1.184523264443943047e-06
1.202767258445537182e-06
1.245724636086955763e-06
1.235122236227131907e-06
1.252247464813606558e-06
1.217836130133797743e-06
1.183681372501141719e-06
1.196229181514249325e-06
1.212857966196698894e-06
1.228489070693954955e-06
1.199049232096153221e-06
1.192905025796252434e-06
1.179804650100144119e-06
1.174511096481398422e-06
1.198492171963481469e-06
1.215253180197144193e-06
1.193504062501997681e-06
1.133607235195390940e-06
1.160317029317090568e-06
1.208734243844029988e-06
1.230490653347622310e-06
1.266893932594253017e-06
1.275193615707633674e-06
1.276853692822368990e-06
1.253165052713176319e-06
1.233358161431557649e-06
1.185960635178576132e-06
1.178451714433170311e-06
1.239344331510345523e-06
1.219757331793025562e-06
1.176833149328084208e-06
1.198949604369148835e-06
1.194748654822188904e-06
1.171472261986555146e-06
1.198308426629827755e-06
1.186269748692317648e-06
1.171580905730548566e-06
1.158315685787345741e-06
1.193605577052359026e-06
1.213034384662442099e-06
1.155934272137225518e-06
1.149126373974445541e-06
1.166683475619231981e-06
1.205848840743704763e-06
1.199076963290987008e-06
1.172922879018346004e-06
1.182629746864149817e-06
1.231587629076410532e-06
1.237751242742489370e-06
1.217412662803024677e-06
1.225252831967932966e-06
1.183665066832626935e-06
1.155352670125481608e-06
1.198749947101590038e-06
1.203460730480496650e-06
1.162581523685457698e-06
1.176575552082145814e-06
1.175215603364305425e-06
1.144523285173446393e-06
1.130766972703279896e-06
1.180860823401594488e-06
1.193899747303877251e-06
1.206093233628959548e-06
1.194747552348864802e-06
1.177041510536544903e-06
1.196250379260901798e-06
1.184510725543952587e-06
1.186948976494738831e-06
1.194280336238485487e-06
1.203360894562204789e-06
1.152007190215731220e-06
1.090707195456109395e-06
1.118125158098776038e-06
1.206793345601389931e-06
1.207233851430358738e-06
1.163684581539457546e-06
1.197865041014083752e-06
1.189071916331914262e-06
1.143123287237757907e-06
1.140659382348725138e-06
1.151420215143403375e-06
1.149548579277299212e-06
1.124034619884982843e-06
1.128203864970327161e-06
1.131666347115762622e-06
1.151056684379499427e-06
1.190342413087957035e-06
1.165883420194512143e-06
1.112481336087035172e-06
1.091155012983246747e-06
1.102024738076622546e-06
1.153188321437359443e-06
1.157503743805053843e-06
1.134023582331855078e-06
1.144775323131812924e-06
1.158902393961872119e-06
1.166553296148798032e-06
1.129877194407293717e-06
1.149504014963541607e-06
1.183230234398344921e-06
1.183548734283668098e-06
1.160925953723267236e-06
1.147581491015219824e-06
1.138405113562902093e-06
1.122785459474225956e-06
1.130509865167618837e-06
1.145364637753668548e-06
1.169554800123322421e-06
1.173438224191259001e-06
1.143848505716892309e-06
1.133344889615119888e-06
1.158957936167267752e-06
1.144836085493942352e-06
1.144790228342988577e-06
1.153366013744721002e-06
1.157347823164286343e-06
1.168978339477526510e-06
1.161050765433508080e-06
1.105987932328293382e-06
1.122622713231992767e-06
1.140464275156595672e-06
1.094967140009099376e-06
1.113739728157358537e-06
1.111464846333733553e-06
1.111483939285987485e-06
1.139133032481854595e-06
1.163008149992643779e-06
1.135583514422178688e-06
1.096951016430495408e-06
1.170548297744252301e-06
1.198760267541209833e-06
1.118142891644550552e-06
1.087417710701209909e-06
1.131620072200235479e-06
1.144089091707919334e-06
1.127412953667735210e-06
1.136309213566332256e-06
1.129361104752131036e-06
1.106738326028504179e-06
1.111656995150609070e-06
1.116109158889630416e-06
1.104209469659508844e-06
1.121873134669883166e-06
1.139455873518807229e-06
1.119929505739657599e-06
1.111496489034434790e-06
1.140761430759093780e-06
1.140198283951351749e-06
1.117285604518827330e-06
1.118215743092082414e-06
1.072703043911562290e-06
1.058215592117733457e-06
1.108090636382076600e-06
1.118082585464185672e-06
1.084019158924606506e-06
1.072753951981182908e-06
1.090349318122175325e-06
1.080030114721310607e-06
1.096785377386453728e-06
1.100271371771671462e-06
1.085204004446099770e-06
1.114233148326021105e-06
1.115973480387200496e-06
1.130898591046618066e-06
1.122362217372310045e-06
1.066258006932984120e-06
1.053808954378165326e-06
1.062305089062784319e-06
1.067146311646473209e-06
1.076640991638176784e-06
1.078411248640536327e-06
1.048117157808411899e-06
1.017022439418243631e-06
1.057610175739576235e-06
1.123499454574230158e-06
1.103844420516990910e-06
1.069915194069146447e-06
1.084838482646909361e-06
1.101889231515239334e-06
1.088587485326301514e-06
1.088269086306950880e-06
1.093404956805398699e-06
1.053891392823983370e-06
1.037089162743114560e-06
1.083851574545200803e-06
1.127693387895918249e-06
1.145944293085317140e-06
1.118985913556731503e-06
1.103947341680190987e-06
1.085708353109414376e-06
1.061896694223721119e-06
1.088415358786477553e-06
1.090220364744757452e-06
1.069050845326750955e-06
1.044650499466585595e-06
1.052410461666586359e-06
1.085646680874748035e-06
1.103546711554070759e-06
1.115568298606935261e-06
1.085434549817549725e-06
1.069848866677710985e-06
1.096736723806523104e-06
1.084266853303017011e-06
1.069951740922521775e-06
1.101526362168511146e-06
1.097039796484879547e-06
1.078776629808157076e-06
1.080385239364034210e-06
1.103110456355090077e-06
1.075275977014159739e-06
1.021356868617169066e-06
1.053577298922325687e-06
1.062708122288276052e-06
1.025595499973426413e-06
1.009098479227761751e-06
1.042268741257688348e-06
1.072309811755413841e-06
1.086385687120492926e-06
1.075748397002114025e-06
1.059648055659821012e-06
1.066053627830074787e-06
1.090013593153511819e-06
1.098251541676513365e-06
1.071377260221948588e-06
1.062213299109545113e-06
1.066986565033312093e-06
1.063843941781476334e-06
1.094931884036294227e-06
1.089986031260131637e-06
1.039823242947972604e-06
1.055660414183737207e-06
1.065090557592378764e-06
1.029862776475215920e-06
1.061992221822397635e-06
1.119121341449670547e-06
1.107295026197672428e-06
1.094116035589998334e-06
1.077825309383372287e-06
1.024789441769420421e-06
9.817275868927602013e-07
9.887215821284107209e-07
1.014090663771215101e-06
1.046004831512057752e-06
1.063652586780849005e-06
1.067400131896515859e-06
1.048547330926281302e-06
1.042637648053057259e-06
1.051085918795594052e-06
1.041705669821659057e-06
1.046602122798332295e-06
1.053822448430369905e-06
1.058016415476646839e-06
1.090958058360435302e-06
1.085852536754023687e-06
1.038445582108238369e-06
1.071763677420843774e-06
1.088670476841325745e-06
1.044984460714377327e-06
1.038639864506663423e-06
1.044070175559053608e-06
1.007220244168183077e-06
1.011653410716045408e-06
1.042037314919352809e-06
1.049452446925906693e-06
1.060435485660524675e-06
1.059441158202894018e-06
1.054030823598277466e-06
1.037888654046449566e-06
1.029252892538944450e-06
1.067755161296256811e-06
1.075513788576426623e-06
1.034614049570664144e-06
1.024333915239960386e-06
1.022439490493501557e-06
1.012467918282664772e-06
1.036798038245356271e-06
1.056966326011941293e-06
1.044967997705396339e-06
1.062937638186838708e-06
1.048595804657386114e-06
1.042282873517769621e-06
1.068502690593057777e-06
1.007832285490256128e-06
1.002417964899652829e-06
1.020768147116533101e-06
1.018697455989874535e-06
1.055649927006305584e-06
1.029651355455485089e-06
1.004271533143484663e-06
9.943331556352317703e-07
1.011885942279864596e-06
1.054337679240005093e-06
1.058613635476967566e-06
1.052198045833175132e-06
1.054311434505386850e-06
1.045261673208843766e-06
1.016232188145407589e-06
9.983676723458226790e-07
9.997044693031820467e-07
1.003542096495265066e-06
9.906389136824971244e-07
9.816127783067873184e-07
9.886172818993027726e-07
1.008304364248868971e-06
1.013263384321771355e-06
1.013155266138988823e-06
1.041504478631887472e-06
1.033953151350822372e-06
1.041371307461247652e-06
1.064659577452124330e-06
1.049196949514925194e-06
1.049394043138536001e-06
1.025304254180080610e-06
9.862567228361368336e-07
9.833348370523481463e-07
1.001512852120245957e-06
1.002571729604209336e-06
9.915895842698613886e-07
9.913715572000882396e-07
1.014327641281921334e-06
1.025810454262282909e-06
1.020283372853839311e-06
1.014375842200285824e-06
9.791627173203953444e-07
9.601154853446122616e-07
9.920405809427527732e-07
1.008713266114680452e-06
1.000297580175046227e-06
1.010812872153060997e-06
9.937534558239576002e-07
9.771553191838499403e-07
9.818998891071024379e-07
9.845323648179235364e-07
1.001496066011116869e-06
1.040166724914847680e-06
1.031469865384102175e-06
1.001384133126441685e-06
9.933341632718095129e-07
1.001436177458458596e-06
9.985174142315846443e-07
1.007456063470688012e-06
1.015332823688006955e-06
1.008120506148261880e-06
1.002913170221494970e-06
9.913858980536892179e-07
1.002309163668463805e-06
1.001325564279133391e-06
9.896621948516606063e-07
9.845769453899275689e-07
9.651157529356368799e-07
9.742215070439734095e-07
9.807807454165412906e-07
1.003884354188501285e-06
1.005740367983908984e-06
9.941334408327698721e-07
9.961087080352436801e-07
9.719719872085946703e-07
1.008919167160749443e-06
1.016611080657722032e-06
1.001698187993055886e-06
1.034154022816002382e-06
1.060850254292752210e-06
1.053065999368917720e-06
1.036730708027411012e-06
9.904178133496649465e-07
9.876791430177338279e-07
1.026557291384295058e-06
1.022320915317977752e-06
9.974936348931777876e-07
9.921435353365628778e-07
9.855100773687292739e-07
9.794687493301193751e-07
1.003156967459432630e-06
9.879059593900459822e-07
9.594350584104327661e-07
9.836139221266607449e-07
9.808410116685745418e-07
9.882461698869277737e-07
1.015795054187296066e-06
1.033367770437204849e-06
1.019544191815398853e-06
9.709995351476319202e-07
9.992510924274214494e-07
1.012865529689057356e-06
9.942536331343589031e-07
9.987180142508830934e-07
9.739416366072844571e-07
9.634692362689166211e-07
9.792761798190960812e-07
9.888496879070214021e-07
1.010955176078522461e-06
1.002077432146041595e-06
9.927984460004219518e-07
1.016873693737875946e-06
1.000848900515881551e-06
9.655575614500745747e-07
9.992795767169485214e-07
1.029437252307629525e-06
1.005608814553281659e-06
9.791151502924781254e-07
9.684603656588398338e-07
9.615100552772501621e-07
9.415697179979764013e-07
9.619570151836378983e-07
9.853338892897019125e-07
9.888734688916185054e-07
9.961854881557619141e-07
9.700290019161102714e-07
9.491546727285156268e-07
9.587279156087151088e-07
9.739918509522640748e-07
9.620586154438380434e-07
9.597995918658152713e-07
9.667922482652846232e-07
9.761251262667272286e-07
1.021299311416839533e-06
1.006609185561560180e-06
9.551514558720241882e-07
9.457471569582239830e-07
9.476867798181296951e-07
9.658073337139678341e-07
9.436306978859169745e-07
9.674886804749460569e-07
9.857298933994529644e-07
9.655958264594317462e-07
9.781004888636031089e-07
9.822465384013065675e-07
9.760503124457422230e-07
9.434286351694841423e-07
9.499337455438866476e-07
9.562368472109080167e-07
9.416702603340487553e-07
9.043631699632594076e-07
9.303368806265863388e-07
1.011664337787295846e-06
1.009129124163667289e-06
9.938155690888706522e-07
9.661112426934913566e-07
9.688004434016375715e-07
1.000448750897741217e-06
9.876341518524111630e-07
9.845318195417952773e-07
9.784862879700621005e-07
9.495309659022085275e-07
9.424538650803319858e-07
9.419075829795463932e-07
9.495453001397696212e-07
9.529288456499740569e-07
9.444655688356709031e-07
9.772975266485831549e-07
9.585091125125267518e-07
9.560099792217116404e-07
9.885945398043303515e-07
9.755234154349547433e-07
9.510457476742809089e-07
9.207480362342706839e-07
9.020677541001435761e-07
9.082406397898435860e-07
9.236174711722172491e-07
9.182812872428016216e-07
9.381150466436226581e-07
9.632312700307590266e-07
9.579189335891769919e-07
9.714411779102598309e-07
9.697174057103573393e-07
9.537557012912116293e-07
9.646166878267593367e-07
9.877659593908254114e-07
9.865789746305005891e-07
9.689449463650239132e-07
9.679517806514455027e-07
9.472324079982732628e-07
9.297662974432422904e-07
9.699569026368882783e-07
9.833552888467271608e-07
9.634839267964395599e-07
9.461766665472068905e-07
9.278324933441146072e-07
9.425931652681276094e-07
9.681348279493673529e-07
9.581627271967536742e-07
9.508964084283138213e-07
9.130361830395744905e-07
8.862964891675116290e-07
9.220309415659032718e-07
9.420944487769258590e-07
9.525719165600145372e-07
9.287032622692285476e-07
9.217054266050504479e-07
9.374431606335935454e-07
9.061750016591810011e-07
9.157261187370865436e-07
9.650365997168242522e-07
9.460794023605678040e-07
9.445460498094542101e-07
9.703011457019055754e-07
9.672261780503568684e-07
9.810444789765669365e-07
9.534551867640104007e-07
9.463412003605125759e-07
9.641218664080258550e-07
9.524162695426229839e-07
9.654871540373335044e-07
9.774940869877036252e-07
9.684361191968965792e-07
9.464797008766468198e-07
9.324449703370191959e-07
9.228703263423104945e-07
9.088735743306450874e-07
9.283451177511383818e-07
9.242805434829097089e-07
9.116333668863405688e-07
9.348628626708572946e-07
9.423352971331483839e-07
9.509180983845534645e-07
9.519782550482236518e-07
9.182889224096666443e-07
8.963575121701286206e-07
9.255905874346458814e-07
9.481107421079264790e-07
9.223177921856976806e-07
9.393639714986622926e-07
9.624958778277960568e-07
9.154092198144526076e-07
9.050627001742125813e-07
9.407477205865058796e-07
9.419767230164591134e-07
9.438352559586675016e-07
9.416991354428132150e-07
9.103866038387317072e-07
9.217146840696428475e-07
9.182933543017032789e-07
9.184020525478632369e-07
9.386634286592597288e-07
9.227723390530510614e-07
9.325418781159056006e-07
9.583136204210952950e-07
9.690231742946401496e-07
9.568487334182654566e-07
9.427760994932654144e-07
9.476775124979787173e-07
9.269512750429988251e-07
9.092851931845832934e-07
9.253028560260297900e-07
9.323571257776334920e-07
9.512525395984083393e-07
9.383111117757082693e-07
9.511073404382273552e-07
9.477937352280765266e-07
8.996655916972094976e-07
9.222622488475527109e-07
9.168478669184758839e-07
8.994093692567185528e-07
8.825594696151835811e-07
8.856033520671267511e-07
8.873827865886673484e-07
8.920566334252371391e-07
8.875532767278716131e-07
8.937876332876283028e-07
9.526665144246973176e-07
9.224151675428719013e-07
9.055461772433006400e-07
8.956987884426601636e-07
8.829085188481047949e-07
9.337834114386679076e-07
9.410176172436473627e-07
9.261606388475249290e-07
9.438914927818332506e-07
9.634713684113819559e-07
9.437370337949486161e-07
8.987446305916913447e-07
8.917609251217405578e-07
9.197042984894596664e-07
9.149926198377778821e-07
9.036681317018708110e-07
9.138691577163572332e-07
9.026606825447711955e-07
8.741084437061805267e-07
8.866441568253587424e-07
9.249505402922572644e-07
9.156527267696815930e-07
8.763326187033855100e-07
8.751749212049266825e-07
8.952646885690954404e-07
8.841838081274959979e-07
9.225538932193120759e-07
9.454922705089476942e-07
9.135090755826790583e-07
8.919747503880278955e-07
8.792286434193631731e-07
9.111493485380678530e-07
9.040985085212404020e-07
8.835862840519476898e-07
8.963701672794745993e-07
9.257633564581891821e-07
9.147409111347857785e-07
8.875639399051984182e-07
8.840887968760880277e-07
8.707553616067292271e-07
8.940908503059926579e-07
9.096904923860484739e-07
8.888474625646410300e-07
8.762602303759055193e-07
8.894022857705725938e-07
9.047476719360248961e-07
9.034339620319827560e-07
8.978338189298893589e-07
8.969345060825144150e-07
8.965697046992899920e-07
9.341460241855412570e-07
9.586197976000861513e-07
9.085391697267739204e-07
8.794925584596529215e-07
9.056240807241178350e-07
8.933172585192512219e-07
8.740110584671423784e-07
8.816492547457299282e-07
8.774827148324741894e-07
9.170623563323702269e-07
9.126101564927316129e-07
9.179832923743967111e-07
9.146839388137454789e-07
8.812713600653533691e-07
8.775527176939008012e-07
8.523781641759404664e-07
8.773463294625741975e-07
8.796708017269161402e-07
8.729059516624953076e-07
8.744386996715892687e-07
8.539077601594315872e-07
8.848961613599951832e-07
9.077504346070299716e-07
8.915275990508021928e-07
9.174365635532585892e-07
9.013083249906026732e-07
8.448027928099030571e-07
8.632433980505370931e-07
8.929084618585993364e-07
8.974315800375213068e-07
8.916547165117323360e-07
8.982756382964904100e-07
8.947730564287244351e-07
8.787286574271111026e-07
8.727424959935404407e-07
8.887869671867406050e-07
9.016801277427626577e-07
8.956731199574816604e-07
9.069656382828352401e-07
9.134204264165003867e-07
8.916511881288159651e-07
8.668867568531278130e-07
8.927770242388296568e-07
9.209974692419510229e-07
9.034982873777871141e-07
8.960709067892599075e-07
8.719117995718977909e-07
8.528896695663506069e-07
8.612438925544833162e-07
8.660439785666780868e-07
8.614851336173493696e-07
8.617861304056131949e-07
8.708393069885975158e-07
8.712964661557530720e-07
8.674250994676746721e-07
8.777306406415521288e-07
8.845767607096772872e-07
8.768543921607317716e-07
8.905644931241673486e-07
8.723331532953272279e-07
8.554588641752753304e-07
8.721405939336407493e-07
8.637818941330552816e-07
8.630948089930687913e-07
8.616415134030039437e-07
8.808485709661678173e-07
9.113123946290309406e-07
8.858392686317880993e-07
8.691759604481370885e-07
8.588831354312696462e-07
8.762035949686257826e-07
8.997455380924088134e-07
8.938701583520428678e-07
8.843524133786847330e-07
8.621046135010736444e-07
8.448170090336824967e-07
8.650791724667496990e-07
8.766900461419484337e-07
8.593106326050701504e-07
8.859137793304913649e-07
8.619951289515896072e-07
8.210689465203409896e-07
8.661939685365889104e-07
8.937105093375485789e-07
8.710188809096237989e-07
8.561947580032356597e-07
8.752487759788607171e-07
8.738820003687951174e-07
8.498277933277035162e-07
8.655516100122815892e-07
8.600513643114855666e-07
8.343087627475180309e-07
8.785786460495982077e-07
8.740062451732735198e-07
8.368277244486187836e-07
8.643311274895090982e-07
8.781111633651207017e-07
8.742797556237349211e-07
8.603358623258271159e-07
8.122905626961789240e-07
8.238916395955356476e-07
8.622885845834176323e-07
8.548295702377656033e-07
8.554064033127239648e-07
8.567308080114469509e-07
8.616618467779384851e-07
8.692633341564348758e-07
8.698837826352188716e-07
8.545062215808960916e-07
8.481599386236505922e-07
8.409012317502389830e-07
8.541994285675949272e-07
8.674537250419581095e-07
8.632296783898996727e-07
8.433606057162046590e-07
8.558467277411988436e-07
8.936305682907806251e-07
8.684958341388813785e-07
8.474162341416964868e-07
8.391620957652893785e-07
8.425606696516118984e-07
8.437924353144767106e-07
8.290604340135383126e-07
8.242707904753667639e-07
8.600746006265551501e-07
8.608336350446597231e-07
8.385505851018859991e-07
8.434028765487676577e-07
8.467874069002574681e-07
8.731723857399165773e-07
8.792636043213669445e-07
8.508419991121202287e-07
8.286124431740371341e-07
8.380201400141984568e-07
8.479972841366257437e-07
8.255018744669896939e-07
8.299406637021775038e-07
8.560957961558663901e-07
8.496284846111891946e-07
8.535477242515089296e-07
8.767057169782152603e-07
8.526160128356481430e-07
8.455971499295880963e-07
8.780803688026427531e-07
8.806178620726977477e-07
8.518385640048432967e-07
8.510565874666332625e-07
8.594515609155664136e-07
8.435076870766775397e-07
8.687990193142603266e-07
8.810634093812915181e-07
8.345792529345986170e-07
8.149195556314246491e-07
8.451429571270387846e-07
8.433793559720452843e-07
8.394460483676480071e-07
8.273024197008070985e-07
8.143218564041397063e-07
8.286424377214622053e-07
8.035994307558712046e-07
7.824983578700305218e-07
7.953899698866869773e-07
8.302634709885504067e-07
8.243186217563222693e-07
8.310347146625441930e-07
8.721393888138792602e-07
8.506988202853547279e-07
8.216426210550101535e-07
8.388517670408273866e-07
8.531969335264323881e-07
8.358321458302215001e-07
8.447116631824593628e-07
8.450955703829151018e-07
8.355453302337811872e-07
8.357141523386465090e-07
8.221786626492179692e-07
8.237932226263671348e-07
8.471469574161322372e-07
8.423323048831453956e-07
8.312274795131770548e-07
8.400041617618166258e-07
8.253055878148833909e-07
8.102285269392490237e-07
8.026910068730618921e-07
8.009694154170466776e-07
8.010803834817278967e-07
8.076629176324065120e-07
8.091213804060830119e-07
8.113413923693751648e-07
8.480682387315480093e-07
8.551973023443457219e-07
8.321974955991002291e-07
8.321785452054383591e-07
8.253165919162655060e-07
8.148464297618294637e-07
8.320069081345511876e-07
8.478609770782420947e-07
8.190925367598685442e-07
7.999046144193179077e-07
8.297751886849533756e-07
8.301098007127730128e-07
8.282681381432115793e-07
8.219288140888451149e-07
8.245488029547554247e-07
8.303069981249829846e-07
8.109255374887847359e-07
8.186562811328503503e-07
8.171001287537906263e-07
8.255435885386479561e-07
8.275232819797344010e-07
8.226988997064615875e-07
8.212695162239796907e-07
8.315384544017657762e-07
8.553328433130385086e-07
8.374240812246123036e-07
8.220311733116186861e-07
8.179079869902508625e-07
8.223969490070199998e-07
7.976496266576751508e-07
7.743821104766862743e-07
8.049101842542866013e-07
8.308484214856366472e-07
8.379408163441748907e-07
8.462689092546070196e-07
8.393180182990418960e-07
8.329619900933550824e-07
8.191558501185101448e-07
7.908125723445927871e-07
7.906761493459595860e-07
7.872107158182846150e-07
7.952475436732582204e-07
8.323490159823111886e-07
8.027797679512828452e-07
7.954131418629084214e-07
8.501726407535274879e-07
8.450249685868420029e-07
8.490867294823488224e-07
8.643080980030208082e-07
8.516837745289093346e-07
8.478440803834541221e-07
8.258228019183252904e-07
8.218129974943736822e-07
8.416147950208757690e-07
8.140564025748483292e-07
8.177125199157592024e-07
8.353461594185754283e-07
8.290293643680409261e-07
8.192759611851305660e-07
8.179266888632935138e-07
8.214118361682814494e-07
8.009212152141294142e-07
7.849755980724582672e-07
7.791727083165986658e-07
7.899341723643367431e-07
8.224875907969235843e-07
8.305482541727851409e-07
8.186256832788740331e-07
8.072961661670578182e-07
8.010741079319213532e-07
8.097552350128619763e-07
7.961869884753100143e-07
7.874509709350091758e-07
8.033907119816726271e-07
8.070161841940342948e-07
7.859499075868685248e-07
7.704445738154640036e-07
7.962910342385400264e-07
7.979700406755796920e-07
7.635935242210592893e-07
7.525549264193766803e-07
8.160837118158185136e-07
8.305692930965236742e-07
7.899323831607460964e-07
8.003463044240169937e-07
8.225922682745618960e-07
8.107903200600751424e-07
7.822074813938454740e-07
8.006332913828646792e-07
8.208807171787946621e-07
8.065318427118408984e-07
7.943379007538663211e-07
8.013545411073234360e-07
7.881658064607428066e-07
7.940461658519915889e-07
8.043569343245249304e-07
7.966942220377040155e-07
8.017954961400052950e-07
8.059481915730292134e-07
8.045239058304305566e-07
8.002760434882972450e-07
7.938039751916555451e-07
7.949936264866538577e-07
7.910692643484816688e-07
7.981320005779847532e-07
7.900369539321316580e-07
7.739589429505682760e-07
7.576820374824745426e-07
7.622136411201455023e-07
8.001386221979450296e-07
7.933895872214941625e-07
7.796880159086055339e-07
8.132179235673728520e-07
8.080744330854698026e-07
7.778698214497363809e-07
7.864515904291230395e-07
7.765487515142253619e-07
7.670032740332723448e-07
7.595908460761179137e-07
7.705001436918738358e-07
7.830619000376375208e-07
7.877050827130090462e-07
7.808696532706977958e-07
7.813500576769770411e-07
7.974843721696622301e-07
7.700748489194286115e-07
7.563140659769491165e-07
7.603231010753852912e-07
7.683153796245039517e-07
8.024500438984129991e-07
8.136011315762726248e-07
7.739149287508508295e-07
7.381955074875203873e-07
7.661695249466983956e-07
7.966293574920165614e-07
7.969304278058093264e-07
7.945522670736103882e-07
7.607693830015755747e-07
7.402410130256301963e-07
7.634897251074621944e-07
7.741363320478123672e-07
7.814185537496035224e-07
7.971295312013908027e-07
7.897569896808784173e-07
7.747012201465507293e-07
7.660790317478140691e-07
7.765883699516684697e-07
8.026405321510262030e-07
8.066480323972115427e-07
8.003377853981129404e-07
7.794705877018218965e-07
7.824067259142925061e-07
7.705472698832163096e-07
7.350798622277603477e-07
7.617306350126223853e-07
7.750584530792252743e-07
7.585175828563962170e-07
7.520030212010101405e-07
7.761050099455542410e-07
7.734116628965444934e-07
7.629353567346217918e-07
7.836105738477787872e-07
7.749272018312087596e-07
7.800143508434598561e-07
7.829509703351844678e-07
7.678415022888250740e-07
7.724593474992896423e-07
7.898123798963023692e-07
7.844200642751026424e-07
7.805451006721380056e-07
7.676221653700014674e-07
7.507113122574569596e-07
7.537294336871887457e-07
7.780042512020139369e-07
7.805092654988236580e-07
7.604495048143568091e-07
7.807092291479079568e-07
8.136950821921150012e-07
8.188204975241934587e-07
7.755718157974309844e-07
7.553952130909110939e-07
7.817823020318493280e-07
7.633429985589698277e-07
7.390014861227234576e-07
7.556214683680120629e-07
7.546655582718549605e-07
7.439149859027878585e-07
7.551101628142295800e-07
7.544070404547557366e-07
7.511006906543510147e-07
7.788188176762440317e-07
7.931971246307814441e-07
7.918997691460832192e-07
7.983515489272126120e-07
7.774919376094909691e-07
7.682837534343206468e-07
7.756807060375243419e-07
7.374958113015674241e-07
7.298761866325498089e-07
7.707909486993326158e-07
7.513968174315328063e-07
7.496470111525976998e-07
7.763293182026025832e-07
7.685457281748605266e-07
7.794739282322390558e-07
7.774877102405789170e-07
7.698451484050052072e-07
7.709964187055028853e-07
7.629999222183392309e-07
7.659139739202643651e-07
7.652690976005362246e-07
7.428259175048863766e-07
7.513252149659837906e-07
7.681666088294426204e-07
7.600750838884198952e-07
7.735879566737220960e-07
7.757847372047109825e-07
7.411336114260128281e-07
7.271178161329827242e-07
7.676051855195232441e-07
7.792641015763451507e-07
7.636831525312054554e-07
7.553711899183104443e-07
7.330445845638687314e-07
7.280097463544411987e-07
7.379662696396088739e-07
7.518805891047247706e-07
7.363667782855882035e-07
7.402539190953961888e-07
7.875423336574107674e-07
7.786535040835262957e-07
7.544290062660553852e-07
7.466335248393334520e-07
7.558582834768777612e-07
7.632742405163735257e-07
7.632284988004299259e-07
7.530508218865400962e-07
7.231146550724608292e-07
7.317941611938190549e-07
7.465759908460858763e-07
7.666312814992251962e-07
7.714963535273818227e-07
7.495289800511827811e-07
7.444880303763747677e-07
7.332981956321883859e-07
7.210115376699115677e-07
7.400394343287373112e-07
7.410824443868311996e-07
7.460509480226697628e-07
7.528254743229768311e-07
7.234287050438199534e-07
7.242125151527911536e-07
7.535814849430400409e-07
7.706871994149964123e-07
7.497353774816200759e-07
7.400921547441204924e-07
7.500826949097251734e-07
7.428575357222333638e-07
7.413525094826739960e-07
7.552609209908274872e-07
7.509890587557241729e-07
7.524037292699081753e-07
7.593669173083907627e-07
7.587380043631016789e-07
7.438214686163388960e-07
7.315140989099479139e-07
7.427020093895672692e-07
7.489138216656627497e-07
7.678917980901097869e-07
7.826359081672641832e-07
7.749275139934084422e-07
7.499582176731939047e-07
7.460256326989121382e-07
7.390367393075604243e-07
7.329165652666157512e-07
7.393169725412377542e-07
7.273446102650093392e-07
7.175475528702880551e-07
7.181951025272471783e-07
7.382126900848599508e-07
7.364941427552238827e-07
7.299037717613330245e-07
7.569827075259217697e-07
7.527594244988629134e-07
7.347347956615500350e-07
7.304506026601850952e-07
7.269608257884038356e-07
7.147991865456153533e-07
7.144105363964403126e-07
7.247738089673810763e-07
7.368022170217941333e-07
7.439021814575569886e-07
7.450359642540758741e-07
7.421250611154557980e-07
7.361373149820247702e-07
7.302758968203872369e-07
7.210490194885416077e-07
7.154101194471728664e-07
7.281304245005858826e-07
7.533658123209881421e-07
7.601224054381199524e-07
7.262144931311357173e-07
6.940034204232232536e-07
7.205133057270633390e-07
7.368050285053225002e-07
7.175897029925478472e-07
7.027878999023536324e-07
7.155517282617703376e-07
7.389649076995746822e-07
7.384534746597558690e-07
7.291748894206330781e-07
7.097724810859868497e-07
7.209423062995161403e-07
7.389925888438332203e-07
7.334658375558923732e-07
7.265993033253542167e-07
7.181680765651842033e-07
7.196887067885498474e-07
7.194418219948822606e-07
7.099940495240437108e-07
7.335857224248967528e-07
7.548465213517963335e-07
7.016735948820336424e-07
7.126252789721649852e-07
7.611945178574100829e-07
7.440891069183930121e-07
7.368072153214701797e-07
7.268402643138629966e-07
7.315673016220324972e-07
7.305918162007836570e-07
7.171817448790994380e-07
7.100649239264882487e-07
6.957376037177381277e-07
7.213135944286835392e-07
7.392730056200928857e-07
7.496173689896594186e-07
7.457926110993322998e-07
7.275278663229433732e-07
7.388543509589792887e-07
7.431713154012189227e-07
7.302043218885593908e-07
7.243181736428622795e-07
7.360318265490123062e-07
7.509361412308275991e-07
7.466518460452866216e-07
7.190198743645884000e-07
7.272077272263565038e-07
7.303425723558445495e-07
7.130120524987757571e-07
7.044228753890155021e-07
7.206413599479914720e-07
7.259738566417772170e-07
7.069388726436532829e-07
7.195044281228325087e-07
7.309316554383806471e-07
6.974118379896162691e-07
6.855194899077140826e-07
7.197893081645401136e-07
7.178246029325822387e-07
7.011995591647971890e-07
7.114510828194619079e-07
7.125906474059570784e-07
6.993771640795947223e-07
7.084837720799167909e-07
7.471713017835106584e-07
7.615189953879267032e-07
7.210262039192007192e-07
6.921498528014841804e-07
7.043314079683800285e-07
7.011605272816343447e-07
6.963865784740401148e-07
7.134089431921652639e-07
6.931307744481493716e-07
6.965074384077920532e-07
7.069888072078951512e-07
7.198403865384565579e-07
7.326910847453128067e-07
7.204122967401584006e-07
7.198895937880786357e-07
7.087222077434231044e-07
7.250136741616438418e-07
7.399909434344085534e-07
7.323288054945524153e-07
7.092299657224939949e-07
7.129042030998497105e-07
7.319969001558969644e-07
7.236797834069134493e-07
7.172920255618792788e-07
7.186638308330616428e-07
7.285558273769597943e-07
7.234460231707161114e-07
7.234547069233599936e-07
7.085239924481349267e-07
7.032465332655218770e-07
7.276247283452566098e-07
7.287295491043375645e-07
7.025554436792982940e-07
7.010990610282717692e-07
7.113814147859941670e-07
7.146776979695325477e-07
7.149138914305178562e-07
7.153915696788598258e-07
7.221437907260236667e-07
7.073711258267283683e-07
7.110998337940363039e-07
7.244348700647348832e-07
7.101127057463097343e-07
6.979098194235070098e-07
7.018521706448268449e-07
7.040868320739098149e-07
7.124957451043440608e-07
7.060849743874914453e-07
6.957622798614104181e-07
6.847120754845319141e-07
6.962944953693464371e-07
7.102916088890383163e-07
7.053827476402498042e-07
6.856492959382581166e-07
6.796002253965615489e-07
7.171020730239574647e-07
7.085233493826421243e-07
6.666272087619434231e-07
6.682057988998901092e-07
6.924444251520474264e-07
7.059783906465861562e-07
7.024274097170646836e-07
7.108099064056024416e-07
7.148800707531753924e-07
6.850733175011945776e-07
6.855623335068810312e-07
6.984513758612621171e-07
6.930506504027793112e-07
7.053037287603880609e-07
7.368261925794921031e-07
7.189184505288791372e-07
7.016082901104615516e-07
7.275729320948580462e-07
7.259306284866476832e-07
6.908009428721299455e-07
6.928662502564619214e-07
7.150611217223630798e-07
7.082909666057075515e-07
6.917980104793732888e-07
6.738496021098419101e-07
6.671157029936423138e-07
6.800370429775041421e-07
6.989893279585243288e-07
7.209138167146819186e-07
7.059992408879464301e-07
6.974879193812066510e-07
6.928437240006188219e-07
6.921865302654856081e-07
7.157098093851252246e-07
7.146708469234932662e-07
7.073918638964604085e-07
7.198448492211438181e-07
7.056227553810989988e-07
6.819587270480896483e-07
6.966517640891425690e-07
7.086099383642020689e-07
7.148127858274111353e-07
7.128392291542798300e-07
7.157010143004071785e-07
7.231166566258852166e-07
7.249264784440082678e-07
6.937378508692235162e-07
6.900912406773499659e-07
7.182263983353528407e-07
6.968623012391312613e-07
6.958097315480706686e-07
7.172591700784362157e-07
6.958765725425552157e-07
6.770771050774610627e-07
6.655193547639846810e-07
6.752778603238047760e-07
6.939396856206171238e-07
7.073292585500055215e-07
7.063767794027568263e-07
6.842941870358390655e-07
6.843889362214600009e-07
6.949544654290346912e-07
6.820922894965680694e-07
6.735057722061332657e-07
6.866819433245246455e-07
6.803338519754430872e-07
6.897154254144418776e-07
7.196224808199011891e-07
7.086251108886242862e-07
6.907922278992202209e-07
6.884028704127002650e-07
6.682893401906059170e-07
6.932340485471613018e-07
7.132250864484071224e-07
6.907143179779714944e-07
6.949830911020650178e-07
6.996207709474191641e-07
6.935215175666680356e-07
6.758736173985845564e-07
6.838181062293475674e-07
7.044565864239756184e-07
7.057695251911801771e-07
6.988431823710219556e-07
6.734350578597959236e-07
6.736681851451414285e-07
7.041339837809102617e-07
7.035191772652222367e-07
6.902669530639809094e-07
6.784005799648866987e-07
6.929408508828070887e-07
6.984963068351209194e-07
6.954395975589701771e-07
6.887430405789567882e-07
6.753836316225217222e-07
6.976024163836162213e-07
6.830755090877995845e-07
6.857305585611529211e-07
7.087715081861803606e-07
6.947829480241159595e-07
6.987070766349029908e-07
6.999377516693484113e-07
6.951266967388836586e-07
6.726019782699254744e-07
6.709863089810132334e-07
7.038742422126697481e-07
7.115976753994128039e-07
7.027443994297228702e-07
6.970398798713031787e-07
6.752146246619412274e-07
6.726284006411044425e-07
6.799942311603619567e-07
6.749935357264239752e-07
6.866634323641451199e-07
6.854451297977611988e-07
6.698137985764940121e-07
6.630138335357184151e-07
6.784728586391691076e-07
6.731275719350047532e-07
6.748912984031878686e-07
6.946905487197750463e-07
6.953888044820913276e-07
6.887895380223521744e-07
6.760656833497566347e-07
6.823114871119226661e-07
6.843732793959367792e-07
6.887443259311200561e-07
6.973905586787040343e-07
6.938403120942170014e-07
6.860678366553646248e-07
6.825828278813074997e-07
6.796259562599260885e-07
6.743525907560052001e-07
6.813645825297347289e-07
6.470131241445119450e-07
6.485392461733077854e-07
6.945270886214112007e-07
6.941574348721587232e-07
6.655842455088354040e-07
6.849206220198716588e-07
7.122014100124981474e-07
7.070773286629449454e-07
6.896929245898845403e-07
6.951478027442638114e-07
6.933395308319492251e-07
6.688551726656505607e-07
6.736818720372982447e-07
6.700339597918357142e-07
6.773653191708929702e-07
6.823211086046773728e-07
6.712980401972591699e-07
6.737013540259132184e-07
6.746710215025117094e-07
6.793114540570164807e-07
6.912364331628525319e-07
6.783110689868312354e-07
6.628932188295689299e-07
6.782002518546069922e-07
6.937803915091747433e-07
6.839045787397415202e-07
6.892771776626949855e-07
6.895323966758069480e-07
6.755909953300732674e-07
6.629452282069434812e-07
6.546694953438690587e-07
6.652831982124440614e-07
6.661674817449924332e-07
6.821323617790760985e-07
6.742211173557466251e-07
6.598858484725297587e-07
6.700945293522897954e-07
6.570753353578151158e-07
6.597737203993920017e-07
6.772210669863055200e-07
7.034359562153184213e-07
7.090131152104504620e-07
6.821366612829487124e-07
6.590620932580737822e-07
6.630028962478006180e-07
6.794639111818875903e-07
6.649563742431229360e-07
6.462898162970186342e-07
6.385507582598326576e-07
6.418483635231586083e-07
6.472100998776827534e-07
6.541128572895816781e-07
6.577913743613457613e-07
6.579470160278373809e-07
6.780383811839976902e-07
6.943130786153926997e-07
6.881437876176151779e-07
6.735518809839445304e-07
6.647791134684916065e-07
6.616885630047810441e-07
6.675285249051695716e-07
6.810818987294897725e-07
6.766987735508916079e-07
6.591642696254491898e-07
6.775245019572241153e-07
6.791756099051221797e-07
6.613016461825997241e-07
6.869419792419979097e-07
6.804294401892261470e-07
6.732840177639610556e-07
6.904794148697945933e-07
6.736213662775114968e-07
6.574218161211459243e-07
6.588081869094091867e-07
6.676941283286979753e-07
6.564046930918828041e-07
6.517886811196898532e-07
6.603341433215732308e-07
6.689737992397513034e-07
6.736259440458477576e-07
6.725760315689168855e-07
6.776277863100110702e-07
6.593085740037031828e-07
6.549358629300877419e-07
6.951139887720121351e-07
7.138751261872810348e-07
6.854929100289708036e-07
6.674737839992674712e-07
6.619266216496459712e-07
6.807503654359938562e-07
6.758823709754650150e-07
6.549268037969014070e-07
6.800040080600848990e-07
6.602702433229348088e-07
6.288926580242514753e-07
6.611965026267347470e-07
6.917702734284648840e-07
6.905080911151735223e-07
6.741797574298115012e-07
6.488668061259885479e-07
6.562276102503518700e-07
6.673040138815303743e-07
6.614335771151095205e-07
6.513050824565887964e-07
6.560309032130693632e-07
6.656687503830717849e-07
6.463424940003894733e-07
6.690623501197489504e-07
6.856306263056076611e-07
6.822016229987063346e-07
6.680630012788774932e-07
6.621490801281426725e-07
6.573813939193614066e-07
6.465108281321712025e-07
6.646282169657628559e-07
6.656508955695515172e-07
6.753363764067285392e-07
6.634815234093861394e-07
6.600255209653861771e-07
6.763374444616276350e-07
6.581323784149290697e-07
6.617029223745390840e-07
6.637906482798237513e-07
6.394225400779344360e-07
6.538689508732321204e-07
6.585995952406154263e-07
6.589302272341222503e-07
6.816101930138573387e-07
6.672717640629331835e-07
6.474455039642041099e-07
6.434498117531139446e-07
6.540014353237972144e-07
6.578882777672326169e-07
6.693643962102577359e-07
6.824187742344181070e-07
6.768599454580178193e-07
6.670070465419190468e-07
6.571074235794919345e-07
6.731752180067152386e-07
6.752020821089685053e-07
6.595299767098313935e-07
6.323066513880113439e-07
6.278412520747271305e-07
6.519050662490334183e-07
6.662663736935723569e-07
6.567771661909563505e-07
6.409164793940662336e-07
6.353040294613025952e-07
6.372926194813413305e-07
6.498170062825612675e-07
6.555533777522373459e-07
6.411123211915827626e-07
6.314156874611047753e-07
6.391233027759652769e-07
6.498714108503214084e-07
6.604345070271184836e-07
6.685491097613860428e-07
6.683149142760359855e-07
6.560883632163482934e-07
6.619282660121016740e-07
6.623752277690124545e-07
6.623930035706586219e-07
6.733037422997035458e-07
6.597600887601636583e-07
6.398339031313143029e-07
6.386648394208516617e-07
6.356001651244166099e-07
6.526037452225353942e-07
6.615749486735820035e-07
6.631746467304934896e-07
6.792191634344367908e-07
6.554357368891629255e-07
6.346916180826488367e-07
6.538392586156844187e-07
6.555561142614909960e-07
6.487183940062942480e-07
6.514415529313103767e-07
6.589575029338674401e-07
6.597540763233005950e-07
6.500354985331830373e-07
6.532427184225235437e-07
6.458852343097824396e-07
6.448933768135331818e-07
6.619872334589732019e-07
6.749905527973332114e-07
6.606261450683493638e-07
6.501934583023438821e-07
6.445593122687490901e-07
6.316851185058761732e-07
6.316338246145288619e-07
6.447170087863739710e-07
6.540748861732050778e-07
6.601126979985000562e-07
6.645652582120444595e-07
6.579811635285759320e-07
6.532915334310952457e-07
6.477912122971882411e-07
6.492468623021850581e-07
6.472632208760326234e-07
6.618422565698723654e-07
6.540598597525132683e-07
6.356757659182384297e-07
6.440029491567671638e-07
6.395905343614257325e-07
6.385036570874264372e-07
6.415341214259595496e-07
6.382120467638792521e-07
6.545392642035880352e-07
6.540017962811844022e-07
6.383843189110085744e-07
6.173673105664247075e-07
5.974280229998727319e-07
6.095050757202197651e-07
6.291906507964460353e-07
6.585774952776999939e-07
6.506037591535542020e-07
6.230579659910328878e-07
6.210505222712440440e-07
6.343700438585911147e-07
6.571695578729728371e-07
6.676379503990927979e-07
6.634179111684869630e-07
6.667432182897299226e-07
6.539771125775635924e-07
6.289851631190906084e-07
6.444750429199283105e-07
6.370546639099417445e-07
6.377801413560795413e-07
6.429245748409582500e-07
6.260494419072566802e-07
6.215764905391802626e-07
6.237980833003805363e-07
6.491594683806233604e-07
6.548894062225231511e-07
6.565694616000176647e-07
6.620622986986801146e-07
6.456079534251008038e-07
6.151246819541482093e-07
6.136372283361333627e-07
6.347408889988548381e-07
6.376714925997571144e-07
6.338109065012719144e-07
6.507931554551305252e-07
6.435361769788203710e-07
6.256327666284914054e-07
6.487662948225442273e-07
6.561454136635858796e-07
6.311114426264025509e-07
6.219658847519740941e-07
6.339189997194144866e-07
6.448743315757817807e-07
6.473166521027265481e-07
6.321348754218709388e-07
6.235060666668749944e-07
6.329062449968750886e-07
6.377736122836028825e-07
6.117972853985841752e-07
6.204093593339414546e-07
6.621043635459235646e-07
6.448093782442677668e-07
6.281508519006430256e-07
6.453038225668577239e-07
6.313844429669356486e-07
6.242810285642333152e-07
6.400845888212998927e-07
6.402511641231505631e-07
6.270139957985814324e-07
6.073404432278777534e-07
6.172959750240622070e-07
6.063419302273327127e-07
5.966220327861145667e-07
6.092711621293604951e-07
6.089915080202841296e-07
6.211119363667993223e-07
6.341857875858255690e-07
6.476122916642341970e-07
6.332083103964067615e-07
6.159726119058037703e-07
6.062082395629897040e-07
6.192836663092174056e-07
6.332219840609767890e-07
6.259545902181390857e-07
6.240836352816876006e-07
6.255096634240290237e-07
6.518773305287666574e-07
6.693626304761519126e-07
6.512270341780004034e-07
6.516749717545753748e-07
6.476032931684828301e-07
6.230626526141332515e-07
6.157808737881714260e-07
6.202536487322837099e-07
6.178477438744668709e-07
6.327786646586671168e-07
6.416020234731331831e-07
6.344015357568198878e-07
6.412010888599788139e-07
6.496734039374905367e-07
6.476168969816478054e-07
6.082527673682291929e-07
6.090216501688221234e-07
6.291992806883869368e-07
6.467234460213459881e-07
6.479759485525421188e-07
6.497977630477568228e-07
6.320670101183214247e-07
6.163356231228347888e-07
6.520204748093673080e-07
6.301744142998154197e-07
6.080906967882776312e-07
6.085536692416060381e-07
6.041719349282971996e-07
6.137726995450424276e-07
6.299607017327189286e-07
6.382736935851764834e-07
6.095413697069716889e-07
6.184689857078694865e-07
6.562413850355770250e-07
6.320167461775314544e-07
6.047447139235948766e-07
6.122112849079953906e-07
6.279956419475894450e-07
6.338805190555649765e-07
6.364064521362550563e-07
6.555516384649902009e-07
6.355136652455423689e-07
6.252369345054545245e-07
6.162955978493152203e-07
6.079210891044427489e-07
6.093612322204739088e-07
6.335516200277875566e-07
6.430533444585751523e-07
6.227908117555278827e-07
6.167283835172464942e-07
5.951139800281354944e-07
6.007926500228806358e-07
6.189632430548328795e-07
6.334285544628945826e-07
6.249324249117169657e-07
6.112918189080454124e-07
6.013852656791128906e-07
6.199915255685101522e-07
6.452033119368785000e-07
6.303032112573870816e-07
6.091693723744124844e-07
5.984047856906489119e-07
6.012558404230065294e-07
6.016798395031046655e-07
6.201546781730630521e-07
6.427519093823361121e-07
6.391496889995892810e-07
6.256016765589832289e-07
6.434331467286091803e-07
6.625320735809414576e-07
6.393039005696502237e-07
6.067038521390630603e-07
6.126973743216861501e-07
6.509021359330531672e-07
6.403379664705765740e-07
6.134920571857593218e-07
6.221212896106129016e-07
6.466792723004842736e-07
6.282671991996739395e-07
6.162903601907413415e-07
6.355523668245943065e-07
6.334561943440803145e-07
6.217360542164332633e-07
6.220616002146240472e-07
6.190618008658571467e-07
6.135909551886988772e-07
5.994201824049431341e-07
5.988394898439209284e-07
6.378156638930250566e-07
6.520835641099412347e-07
6.325185299300994166e-07
6.049031064200962217e-07
6.054685315080624845e-07
6.207690197693607747e-07
6.122669849300507861e-07
6.314230663171813637e-07
6.403525943854862028e-07
6.165250019893597879e-07
5.938955047202142616e-07
5.956443365354913286e-07
6.197108714967886532e-07
6.243301237014321152e-07
6.375523330198256869e-07
6.218420062826894500e-07
5.969199352471423533e-07
6.147502081156485144e-07
6.262111765051303461e-07
6.170438393970935732e-07
6.052298539486329842e-07
5.989865997251883067e-07
5.923796954618074119e-07
5.994383489202196800e-07
6.105267344969010915e-07
6.215643917612447177e-07
6.151895206955414728e-07
6.129258514532037683e-07
6.275944516869489311e-07
5.977431223026167613e-07
6.085206717575823482e-07
6.367641394574108393e-07
6.220255806873099289e-07
6.101125229583074456e-07
6.097478154626866443e-07
6.179265247302380280e-07
6.122397805841611734e-07
6.040995185229076520e-07
6.097922899274556035e-07
6.036008782484476149e-07
5.917108980218252044e-07
5.948960721767003424e-07
6.072012497780618754e-07
6.223070275564169295e-07
6.276759483267937136e-07
6.059492085800044163e-07
5.929825885785904428e-07
5.935583532839576679e-07
6.072810896098523950e-07
6.349201563675724956e-07
6.245600790971022135e-07
6.271579602015595074e-07
6.243572014130063547e-07
6.179675766836150551e-07
6.215493092999653215e-07
6.240085768448275480e-07
6.272385662902896622e-07
6.169684129679109629e-07
6.096973238881447407e-07
6.093348322656346898e-07
6.197148903319463743e-07
5.908685870530934074e-07
5.876219453042832239e-07
6.063597026237055794e-07
5.850641554046575070e-07
5.873852209041460950e-07
6.079700075223283556e-07
6.095520711395631278e-07
5.914905022526090799e-07
6.031830121108789414e-07
6.157306867250061206e-07
5.956275613926852029e-07
6.189441934459816125e-07
6.392813838532170076e-07
6.243085873591919639e-07
6.135409726262228984e-07
6.039508819216562037e-07
6.103944947833832370e-07
6.115003469463398055e-07
6.051430231033170937e-07
5.930907472470601172e-07
5.722407896631763439e-07
5.920194574004042985e-07
6.212525627375079447e-07
6.132380637807331559e-07
5.911297417339136428e-07
6.073662512054075787e-07
6.192927238338097172e-07
6.083929489137899535e-07
6.132098786934378728e-07
6.002975901256538848e-07
5.959164228870499033e-07
5.997535215915185976e-07
5.961757638648648617e-07
5.962682240185061293e-07
5.839709416290996082e-07
5.804844201082432006e-07
5.748415064790151192e-07
5.730629177720179271e-07
5.962788054065217065e-07
6.050057146812037016e-07
5.892797535911254977e-07
5.857722322230073972e-07
6.071959562523241590e-07
6.050180419959589565e-07
5.958542434311212590e-07
5.885307194639346665e-07
5.914831639056036730e-07
5.972894616284959856e-07
5.944215960874848095e-07
5.940995850317852649e-07
5.820464808982482024e-07
5.739986926532026373e-07
5.741538982626525237e-07
5.952775107316444954e-07
6.020376615834826114e-07
5.934027442415308172e-07
5.939275542719054572e-07
5.839128406486096800e-07
5.845329713616779180e-07
5.853545917829617487e-07
5.876116351530353027e-07
5.814141009913434986e-07
6.029390316301748342e-07
6.070369672003899139e-07
5.869451432820261927e-07
6.006521199819097943e-07
6.019963868700349046e-07
5.883821052808829457e-07
5.931335807455350350e-07
5.994038779595076091e-07
5.808175608966939318e-07
5.750833408184333342e-07
5.952875021269503566e-07
5.937456137086510578e-07
5.876248555530379222e-07
5.857081140947634614e-07
5.863598410193310090e-07
5.853667133707814673e-07
5.832286494869408563e-07
5.945999038778277394e-07
5.819557723985432624e-07
5.765433501450039165e-07
5.932568711880608341e-07
5.845767760706364222e-07
5.856334425460191719e-07
6.080853134049582257e-07
6.126228936476380049e-07
5.983841529581877727e-07
5.918311645450493566e-07
6.086509768350914047e-07
6.045421462642611387e-07
5.922654137437475819e-07
5.833487500033500262e-07
5.936252153419583272e-07
6.078036681178167716e-07
5.921153425568199530e-07
5.853861738557012348e-07
5.793372843064692715e-07
6.053651861696579277e-07
6.228629330939810638e-07
6.040511947768780283e-07
5.988898577274739775e-07
5.923511884797361697e-07
5.853401064588682802e-07
5.946032151981429297e-07
6.047922704760887714e-07
5.856013312234281408e-07
5.871969234985008319e-07
5.881420886900317127e-07
5.932263094010658954e-07
5.892976301629673342e-07
5.648511241227692001e-07
5.791948826852261109e-07
6.061630683925907529e-07
6.004309960331135855e-07
5.942582579072289905e-07
5.742660619666214774e-07
5.599581252461760117e-07
5.691811033865810158e-07
5.845876681661266993e-07
5.914220308161281460e-07
5.876393277342971306e-07
5.795593625004203929e-07
5.718060206736324898e-07
5.904062763481171955e-07
5.871928698951702900e-07
5.895963072974322143e-07
6.053976622401913831e-07
5.936716293053394175e-07
5.604157734175783532e-07
5.477691057041684761e-07
5.589334482333320106e-07
5.868184176683175035e-07
5.990790675624371747e-07
5.884002116271550252e-07
6.000821853431057788e-07
5.954697492304539618e-07
5.751486768851634853e-07
5.773772773760563919e-07
5.824932282888854902e-07
5.805071145728912249e-07
5.759815244448151926e-07
5.789083960439513140e-07
5.805454502864399730e-07
5.849457174157042174e-07
6.115154670649011270e-07
6.188925225934377365e-07
5.894707527394300359e-07
5.793016965864527014e-07
5.798728794540095852e-07
5.756699744402111530e-07
5.894444361472554741e-07
5.799067995409488482e-07
5.703885022512131173e-07
5.859417501347510965e-07
5.807403097824778202e-07
5.840559533793851444e-07
5.787508732080510462e-07
5.550387075095301222e-07
5.695705739688446477e-07
5.789745255056371703e-07
5.603365353153371619e-07
5.536006983618295769e-07
5.566034355072135603e-07
5.630457540914677055e-07
5.598015439334733036e-07
5.591290912560350207e-07
5.708662067465360126e-07
5.679683142805341837e-07
5.663468991902157139e-07
5.575085702703027402e-07
5.692065439752813648e-07
5.840837117700163059e-07
5.819455953207236275e-07
5.792294430613557551e-07
5.692242584468446064e-07
5.567616902810359564e-07
5.344154367910359214e-07
5.454484983249988738e-07
5.725076588013395007e-07
5.786635743945672856e-07
5.817686303012469576e-07
5.850491635666246445e-07
5.927398683765096888e-07
5.810092319010743399e-07
5.621009254398757018e-07
5.521269784274582516e-07
5.462507465750158509e-07
5.509462743768254006e-07
5.701453368580610802e-07
5.751248408244305201e-07
5.548094510726358777e-07
5.665882978106082108e-07
5.814370324085458321e-07
5.714682028227936276e-07
5.790652662339202082e-07
5.769813258207357088e-07
5.522594578704478882e-07
5.530316674855188965e-07
5.703002354090378981e-07
5.739799707493147851e-07
5.654670212146861522e-07
5.501515314312837472e-07
5.429815143691752818e-07
5.574605726531192335e-07
5.618221981650522215e-07
5.654696797820645085e-07
5.520824224810887229e-07
5.451254721238318205e-07
5.579367818461086240e-07
5.477801315444828347e-07
5.382672443881081374e-07
5.470047242700454309e-07
5.712272931167508271e-07
5.553584893434177453e-07
5.378561086945838418e-07
5.609981042291781165e-07
5.660107933963844618e-07
5.573102779227562678e-07
5.645670466176480180e-07
5.604297529559483579e-07
5.467364877801718715e-07
5.579548156133691543e-07
5.614304231544161887e-07
5.506819499630482254e-07
5.531791584535384419e-07
5.674515798705557663e-07
5.556166483808266072e-07
5.533014590202030691e-07
5.690456568883552329e-07
5.646874789489992693e-07
5.717106681719227173e-07
5.680556440343445856e-07
5.451353845290603860e-07
5.590218609629912908e-07
5.684893633121690122e-07
5.602149973729136994e-07
5.523669008722165008e-07
5.592583325862300511e-07
5.773383507164436050e-07
5.748721836576820039e-07
5.672249063944194908e-07
5.602752512700977004e-07
5.708551271105147936e-07
5.655873310279977514e-07
5.429817147839644417e-07
5.388175151693026579e-07
5.513328480631683908e-07
5.575781046818154106e-07
5.661156930945460656e-07
5.578648876502958735e-07
5.359861845957583984e-07
5.372144261865243235e-07
5.434108391817455231e-07
5.502744027375612945e-07
5.543007399016412286e-07
5.600263284863978043e-07
5.573356639361234793e-07
5.534678905455189316e-07
5.703550906944493948e-07
5.573423672472002096e-07
5.423867884384616521e-07
5.300242901053950673e-07
5.322572071705161589e-07
5.538145102710826334e-07
5.455901413569085943e-07
5.498242237372453033e-07
5.573208726790869109e-07
5.448151803028632639e-07
5.463594438320771193e-07
5.527419717711792555e-07
5.509650454336916042e-07
5.473402330050241505e-07
5.518014964694912828e-07
5.580675114475672241e-07
5.601709536360469220e-07
5.662969045026019028e-07
5.551128295014851591e-07
5.507651153180312941e-07
5.475165849401425856e-07
5.418032360412014099e-07
5.571857737905444202e-07
5.522372217455405112e-07
5.415237351861937672e-07
5.632924079337881328e-07
5.715463218676074317e-07
5.533513555536512344e-07
5.597818064460543135e-07
5.713664874046784895e-07
5.508140230467959520e-07
5.269497455549500650e-07
5.239576176890533346e-07
5.459956088245875222e-07
5.547769594168757639e-07
5.426483619605662679e-07
5.409166275639990543e-07
5.618736631679322634e-07
5.769191319100716585e-07
5.496608213462684190e-07
5.360887345039163561e-07
5.465223010437274226e-07
5.456858561488072384e-07
5.400689597893348367e-07
5.245935714332631737e-07
5.226736008329812436e-07
5.292301072564127543e-07
5.267687260896718135e-07
5.441234830404265133e-07
5.348969648984798793e-07
5.277139303621603391e-07
5.462511417829903421e-07
5.470666072094840740e-07
5.530978007451689864e-07
5.485833938163859510e-07
5.392606972834900821e-07
5.435476870480128390e-07
5.599545635125045541e-07
5.495595333508337996e-07
5.401267836649696574e-07
5.305373795077420481e-07
5.214417679382966115e-07
5.491918446996676657e-07
5.584694756103981456e-07
5.485117007576342367e-07
5.457671959235947055e-07
5.604923141995085933e-07
5.609296988953200164e-07
5.519351303128179698e-07
5.482457941311979838e-07
5.385596515614939893e-07
5.248497718911733772e-07
5.284037738230845946e-07
5.469391526334842353e-07
5.466927115859895899e-07
5.465761272485012498e-07
5.441120692195751408e-07
5.405543152425941954e-07
5.259411679061391789e-07
5.276687431223479328e-07
5.380234803514725301e-07
5.266640506524058522e-07
5.309329950575224462e-07
5.292560892150478115e-07
5.261695643641584818e-07
5.219339054774092557e-07
5.335218180816578997e-07
5.521404455554627588e-07
5.469596706505037701e-07
5.367063789711734970e-07
5.379373558253375205e-07
5.266930261235991321e-07
5.129674870018461181e-07
5.298564427274578010e-07
5.329037589583223703e-07
5.174027335399270457e-07
5.363836514703911167e-07
5.461699610589717479e-07
5.433878381664428109e-07
5.464904663455254004e-07
5.488772034686837054e-07
5.411776756942858177e-07
5.298949690999678488e-07
5.272107795494983714e-07
5.231198025848393626e-07
5.349489717428751408e-07
5.457853838775254447e-07
5.334629522861190757e-07
5.206579428574461096e-07
5.240433175573347501e-07
5.210967621859920051e-07
5.077990154598471540e-07
5.100579621595209422e-07
5.098583689998375289e-07
5.300209573197204290e-07
5.424639581546931103e-07
5.267814203760461256e-07
5.347139196634142337e-07
5.253347844587860217e-07
5.278608753916844602e-07
5.254548861910267076e-07
5.266184530624082095e-07
5.262985381996383980e-07
5.209375233769067049e-07
5.399018860963616142e-07
5.442424996933011467e-07
5.415888967423284384e-07
5.283506454738073609e-07
5.176760109339511729e-07
5.229880470296454743e-07
5.252214044434016291e-07
5.360282018023766839e-07
5.338521839576509605e-07
5.134284577913042411e-07
5.178368477444189102e-07
5.231646574659948977e-07
5.241455486504742290e-07
5.132067989647976380e-07
5.225551923535973628e-07
5.381354657695998292e-07
5.180512587165064082e-07
5.223735508437326406e-07
5.351613427143690920e-07
5.368332790681249606e-07
5.294139023932801439e-07
5.316781101985710257e-07
5.369091021172262693e-07
5.311749561415961578e-07
5.292960481001862289e-07
5.274181703054553004e-07
5.146537583660228347e-07
5.175319466590781041e-07
5.320860841299421377e-07
5.310532240086597763e-07
5.430519585210415619e-07
5.347750201162162711e-07
5.184159074622371901e-07
5.272307250997187269e-07
5.334176306631885226e-07
5.176606358691385667e-07
5.188121672607951951e-07
5.233988743210232437e-07
5.083853228701553446e-07
5.093292631264936723e-07
5.074602611722039816e-07
5.052522050475785878e-07
5.115383900433198288e-07
5.208477809527829484e-07
5.288263418652022998e-07
5.263659256002586951e-07
5.103111436179207907e-07
5.222763789904480452e-07
5.409838212124973339e-07
5.288245166352450810e-07
5.199581113679456945e-07
5.158824814259542191e-07
5.172048067720104607e-07
5.159161510958417159e-07
5.041790882537614685e-07
5.199807360417056767e-07
5.237264040205761480e-07
5.252950387704909989e-07
5.441185676989723501e-07
5.427115820032771591e-07
5.241375460925056582e-07
5.181184452577010464e-07
5.264528425869886363e-07
5.060424639336027697e-07
5.158438210865539914e-07
5.148658098993663433e-07
4.994818306929917382e-07
5.086902234668197617e-07
4.970648489684246690e-07
5.008564632361798713e-07
5.075894561528050543e-07
5.060184906936118309e-07
5.030816085542246543e-07
5.077290197102850325e-07
5.197037995876092994e-07
5.119817975057227844e-07
5.039125887007760676e-07
5.089899109849007395e-07
5.029273430589937944e-07
5.096498049162467536e-07
5.244174486364246509e-07
5.162362570658252038e-07
4.973578845641095452e-07
4.973880203129159404e-07
5.059795751340049818e-07
5.112879951915646013e-07
5.123662603147222520e-07
5.181009450638438385e-07
5.258201023345776756e-07
5.176509101771264993e-07
5.107047741044462499e-07
5.077805664962472222e-07
5.312061168026944214e-07
5.256827562732664057e-07
5.129509537831525415e-07
5.150717673746909766e-07
4.999607592844869592e-07
5.033166435249868204e-07
5.161093781136632990e-07
5.064204416698680284e-07
5.032185658992918209e-07
5.078267319965170194e-07
5.079211852573597595e-07
5.124536432549326107e-07
5.163814925567520379e-07
5.172861831933530242e-07
5.090988693607536081e-07
5.014175111106366610e-07
5.078923273581646534e-07
5.053267762684112850e-07
4.839321323738405564e-07
5.034691779640678339e-07
5.319476394991841045e-07
5.270006384516369937e-07
4.989422912319663175e-07
4.929387558860663983e-07
5.090805171959057761e-07
5.051148939218839412e-07
5.104173052186171970e-07
5.122023079766515915e-07
5.047264447896381124e-07
5.177379538540384013e-07
5.276553606286663757e-07
5.113808049894161371e-07
4.927161219479426211e-07
4.898128897317210725e-07
4.922256889242692591e-07
5.060988509399636546e-07
5.076107976356876487e-07
4.952884940838156304e-07
5.056923773073481984e-07
4.997651122492742109e-07
4.980006334406573557e-07
5.131117521372627176e-07
5.133989156489494350e-07
5.035203302914791556e-07
5.007769957953934975e-07
5.077424722281370345e-07
5.006770419602626908e-07
5.015536139151435728e-07
5.109928840719194280e-07
5.123531963096665684e-07
5.173745686872860078e-07
5.063423051366090138e-07
4.984078679324531685e-07
5.038620054339008665e-07
5.115776385059822122e-07
5.218006733115816321e-07
5.000189939754363129e-07
4.846944571883350254e-07
4.969063821231713213e-07
5.077333296603953916e-07
5.070880453909499878e-07
5.029307307430585598e-07
5.110281358664485853e-07
4.999971043209116211e-07
4.979566947591404330e-07
4.984495459209569111e-07
4.822342958647145617e-07
4.889492951791866216e-07
4.994183983644914792e-07
5.090390236055854781e-07
5.110678025095470199e-07
5.076985143704077554e-07
5.054398063287685751e-07
4.986081928579249923e-07
5.001392912399891032e-07
5.051878996019823861e-07
4.832431278496263956e-07
4.636076133373258192e-07
4.939440253531096959e-07
5.091820905628367392e-07
4.904486488176102720e-07
4.724600048719466725e-07
4.773697350604611958e-07
4.960544875744047747e-07
4.847045850617279512e-07
4.682788391758306252e-07
4.746063558304250653e-07
4.876542183715833521e-07
4.920715819969799633e-07
4.854213973899761397e-07
4.806610000522417019e-07
4.764831367580563542e-07
4.781021184521432026e-07
4.848657565535551791e-07
4.935861237794218043e-07
4.947855644729092421e-07
4.853436380215432692e-07
4.813943627667764089e-07
4.853757287025423455e-07
5.061347112570939112e-07
5.124201523301244215e-07
4.894119267335571988e-07
4.729880317252164340e-07
4.791733340444793339e-07
4.935862285105529637e-07
4.951283509191963004e-07
4.755906810032292281e-07
4.728159385927491072e-07
4.906475776570623183e-07
4.924698816634466627e-07
4.789928373777931561e-07
4.791109546552882194e-07
4.815859925753942251e-07
4.890593115397389250e-07
5.040511410009320276e-07
4.880871244865465459e-07
4.853713894249107103e-07
4.904183957949824762e-07
4.703066964880646323e-07
4.856064269181475812e-07
5.051447991583994228e-07
4.886724149130716224e-07
4.779831954654162739e-07
4.931050059599841942e-07
4.967877144694202160e-07
4.817313590224872618e-07
4.798301669038821947e-07
4.830924755683133660e-07
4.785390236319039943e-07
4.892816097651029554e-07
5.067117079864491314e-07
5.091775561010096707e-07
4.891974516986965980e-07
4.722136549731911309e-07
4.681502361054494368e-07
4.787887890617661345e-07
4.973775978902702098e-07
4.823891759616987011e-07
4.795088581691872843e-07
4.914513061458845336e-07
4.931598378113694666e-07
4.888292293261005109e-07
4.911592832009160614e-07
4.972712867042756140e-07
5.017875861024283857e-07
5.009825496981069381e-07
4.830065868525766047e-07
4.684026278725293660e-07
4.642282214576385347e-07
4.773385299991979386e-07
4.877003791399327062e-07
4.916774169831142063e-07
4.945998703673923353e-07
4.884023999214153305e-07
4.744383606097626987e-07
4.702331224322686453e-07
4.687106012449573517e-07
4.748006124212345004e-07
4.806703679176198920e-07
4.626367795273023961e-07
4.632316158940583982e-07
4.716379641128352503e-07
4.737040456889309875e-07
4.785707785562838520e-07
4.901994453157859337e-07
4.907048260937396041e-07
4.768416586252161473e-07
4.729768448895067566e-07
4.920334217859605098e-07
4.961314839731712566e-07
4.681956174351021963e-07
4.575526263988695760e-07
4.729115161021965477e-07
4.857634365558877123e-07
4.896185005346447854e-07
4.812432887279800868e-07
4.792117204898815646e-07
4.938159411193907272e-07
4.971377119321830237e-07
4.877206534656165146e-07
4.734450826217023260e-07
4.605836664994260538e-07
4.711874681589483790e-07
4.823055433107676146e-07
4.777653273750724478e-07
4.782964142257717119e-07
4.767612593007827792e-07
4.820947375853947159e-07
4.812656015918436237e-07
4.650083964153177351e-07
4.807158094452011226e-07
4.914717219630129226e-07
4.826801329348283166e-07
4.821499075261067679e-07
4.708194493927795436e-07
4.821197108115810570e-07
4.673243822253720603e-07
4.550850350089855071e-07
4.757303466121677278e-07
4.775749721653418281e-07
4.863126370567404097e-07
4.782231112280295403e-07
4.753077030123870278e-07
4.899638451656394098e-07
4.911334627763230501e-07
4.972444001734767919e-07
4.825840477543062260e-07
4.678147235450804567e-07
4.877514104596340010e-07
4.852600373848328172e-07
4.665489719407069347e-07
4.774177517969837728e-07
4.795099063525016153e-07
4.807437556236353310e-07
4.858136560832721875e-07
4.833067570661128735e-07
4.751311502958862732e-07
4.755058931800355612e-07
4.767460266400865073e-07
4.766665793775194322e-07
4.809690645287999601e-07
4.764615800628751831e-07
4.688975514857629994e-07
4.688356957547174292e-07
4.817140793028454238e-07
4.673767950722482189e-07
4.704528013890314629e-07
4.756281951355514717e-07
4.606142475091139113e-07
4.755445622224109072e-07
4.805514478159032752e-07
4.604845742319589935e-07
4.533691814705917420e-07
4.585684785979305571e-07
4.671883188152670178e-07
4.649818751739550479e-07
4.690870904540207828e-07
4.774844135056771659e-07
4.650701921185359378e-07
4.749445549726628017e-07
4.750946046565531042e-07
4.589077129071841811e-07
4.402768741752774396e-07
4.468645944673021026e-07
4.618723895588256225e-07
4.484830984789876734e-07
4.464040153698691983e-07
4.655969715918347423e-07
4.820271508010238320e-07
4.691902692271406771e-07
4.611707569575361598e-07
4.576621012671838192e-07
4.641269491514795717e-07
4.717258094552537860e-07
4.730429593794814471e-07
4.711849099601777896e-07
4.645217017310443941e-07
4.669096499065216997e-07
4.624724381288711272e-07
4.563870884595943570e-07
4.602110122569494906e-07
4.481850701135401098e-07
4.505185444645586603e-07
4.843670638011611656e-07
4.794250957041765994e-07
4.581594623956502824e-07
4.641755402655802314e-07
4.721815517484099879e-07
4.646861927567602168e-07
4.559526733865915131e-07
4.648694334572713330e-07
4.747143879902786322e-07
4.737247544705560475e-07
4.688257174794471423e-07
4.584620635371834872e-07
4.565083016456222045e-07
4.627801015381703913e-07
4.711126907206025382e-07
4.681750378207865696e-07
4.760126396713868778e-07
4.812619077885154034e-07
4.791114487135181267e-07
4.681864646287436596e-07
4.437706742883131465e-07
4.441637676188393939e-07
4.638056160712135547e-07
4.735129328785146253e-07
4.644346614566740586e-07
4.603045864905004993e-07
4.551785653900978072e-07
4.579648208663089494e-07
4.535306827640376392e-07
4.481770451753751622e-07
4.421754241122271837e-07
4.588470485955440424e-07
4.728491992438494648e-07
4.577951419769776872e-07
4.594777745176087654e-07
4.529259071748495128e-07
4.421538898281972615e-07
4.549722709159879731e-07
4.572044577564586148e-07
4.509299295160064718e-07
4.468511420649160967e-07
4.474648213148996152e-07
4.557545894108455077e-07
4.509486942456500089e-07
4.503255771332976603e-07
4.563589294895858617e-07
4.683626232004297854e-07
4.680647728962690364e-07
4.584747550452883029e-07
4.624695249758197062e-07
4.595062360434773222e-07
4.508720184259679737e-07
4.651457456815488910e-07
4.683994626948227605e-07
4.671749533300443639e-07
4.675792988486624302e-07
4.691394849650357129e-07
4.708062303084376786e-07
4.584809904346884722e-07
4.617756395689683949e-07
4.670101501764827150e-07
4.840687234795228143e-07
4.916219023114714005e-07
4.682243522586491908e-07
4.534303486008310118e-07
4.568187398975420136e-07
4.569359694585707762e-07
4.532034212284988143e-07
4.436183540485590317e-07
4.554932151812137789e-07
4.600129480641498297e-07
4.592427836269947634e-07
4.704698882347597548e-07
4.749580089112967939e-07
4.723750909047204192e-07
4.423463164181717659e-07
4.400355890398039857e-07
4.651030778485546358e-07
4.643489889710069466e-07
4.482653371968283835e-07
4.616896441685215253e-07
4.752014827096358878e-07
4.614632984071084429e-07
4.559739812232151129e-07
4.526474436616035738e-07
4.487031129772846451e-07
4.523589408413845362e-07
4.589647317212841673e-07
4.610979179895560682e-07
4.580237986396847155e-07
4.294346414879699651e-07
4.411813779802873792e-07
4.724259034328236354e-07
4.805843111501496664e-07
4.736932105626956859e-07
4.521563564373891892e-07
4.505620805530493648e-07
4.529392251640515669e-07
4.469602919186980460e-07
4.525337668497555683e-07
4.618893727104212637e-07
4.428357100617134599e-07
4.452523968190906566e-07
4.540256651870745794e-07
4.495802914507277014e-07
4.442587076453046431e-07
4.276619667925582904e-07
4.197379629239158422e-07
4.498605679180985069e-07
4.635998834487430682e-07
4.587345520883756333e-07
4.585319291647996566e-07
4.587924060556117233e-07
4.507938014756172048e-07
4.429942868055552870e-07
4.580576921863507480e-07
4.574852666903958911e-07
4.468925303935182386e-07
4.586344212457359257e-07
4.621446465066064350e-07
4.542789183466557060e-07
4.488439486498354869e-07
4.464262592526113140e-07
4.389733580648778775e-07
4.245598533765711358e-07
4.309554702176363486e-07
4.446130808351411453e-07
4.514515240060197626e-07
4.546369462938115750e-07
4.582460932228831998e-07
4.412494342858606185e-07
4.364932990747060981e-07
4.466378465545653906e-07
4.468102464155244078e-07
4.408278475426934098e-07
4.345477078141254827e-07
4.403198395989481803e-07
4.489361954778745053e-07
4.477686802835052839e-07
4.506515945100080011e-07
4.530316587007507344e-07
4.374450203199712258e-07
4.445028286076475444e-07
4.663458002309549695e-07
4.540535554217599897e-07
4.391869958002813961e-07
4.484525662177293554e-07
4.432759881968772322e-07
4.388000800709011153e-07
4.481175525654091357e-07
4.474643844663457739e-07
4.554184062755983945e-07
4.508893806230214892e-07
4.527969822654809728e-07
4.537073379016815864e-07
4.369430042085381203e-07
4.329039147610644257e-07
4.313866430201964936e-07
4.400736973508090843e-07
4.479603969895353909e-07
4.353316543436230412e-07
4.315788295624938722e-07
4.381409468719617836e-07
4.445930084600548730e-07
4.404021316263468249e-07
4.390902142268359313e-07
4.469204322687781785e-07
4.407058219139175424e-07
4.424001996550809065e-07
4.456989620933063113e-07
4.406385196188827516e-07
4.317050356163745281e-07
4.334809240644087074e-07
4.405947356445868588e-07
4.408546866525966253e-07
4.460373381845190544e-07
4.468490256773316082e-07
4.502497696298802827e-07
4.500070468909994321e-07
4.309921954069311366e-07
4.542385988451206838e-07
4.696020063543127640e-07
4.382930545675627940e-07
4.287490577150539296e-07
4.385104661906119767e-07
4.376612130316036156e-07
4.509442149228762508e-07
4.629447632967546127e-07
4.540423545251573805e-07
4.430889091640549745e-07
4.344446170453144996e-07
4.395090401855362751e-07
4.589951157766390386e-07
4.509763924408221710e-07
4.356797974680709881e-07
4.378694939683372800e-07
4.478418257326304223e-07
4.434388903364067078e-07
4.224717535351696073e-07
4.340742073251938250e-07
4.399306397914869994e-07
4.497566445743299232e-07
4.542071068985070595e-07
4.403888557828556071e-07
4.362230384250762651e-07
4.419043723334729377e-07
4.447895934695609270e-07
4.377699950714319463e-07
4.224410896203301335e-07
4.242536679062062105e-07
4.476085918889884943e-07
4.306914766674944223e-07
4.212577844783450320e-07
4.275927986178688893e-07
4.291793651532197452e-07
4.346033772275581095e-07
4.427916489525259302e-07
4.532330130691038730e-07
4.490171107732897082e-07
4.500679716452902972e-07
4.576714899736307525e-07
4.499822206119376454e-07
4.432885224361487322e-07
4.350878451378816427e-07
4.315346833933174668e-07
4.528043722215103476e-07
4.485645977037903461e-07
4.253080977606172897e-07
4.275032184698536326e-07
4.288891471394168061e-07
4.230872510657788243e-07
4.326252788229659887e-07
4.407034811786313045e-07
4.401982764868581044e-07
4.350070709739966625e-07
4.362712758338024459e-07
4.389369896712098927e-07
4.503080255841136518e-07
4.689094395471231558e-07
4.572254140728862977e-07
4.465058424666736467e-07
4.377970446616556444e-07
4.179429715101868697e-07
4.296541371665049303e-07
4.391206910046181784e-07
4.261212513822357854e-07
4.194390452995330640e-07
4.356319174517415267e-07
4.434436294929313409e-07
4.486218767588032745e-07
4.513342304091607977e-07
4.262342900756661117e-07
4.372454168755779798e-07
4.397906355513749555e-07
4.312562649447328627e-07
4.302043646763463080e-07
4.348821157082555287e-07
4.597553518242913361e-07
4.411662190083679658e-07
4.343079514837537589e-07
4.388202164309759725e-07
4.348282452193065938e-07
4.367124429327203505e-07
4.246018513692918279e-07
4.255524455774581183e-07
4.197719742058978475e-07
4.222578905732426691e-07
4.268294225485718742e-07
4.387466936599175485e-07
4.441296731627103958e-07
4.309434191163162394e-07
4.365979714756078124e-07
4.414524745882281714e-07
4.279967633755860868e-07
4.363563318606887094e-07
4.420827854909154574e-07
4.277428030532529556e-07
4.345631669583618673e-07
4.276638592366015827e-07
4.188328541226422467e-07
4.196657373647689083e-07
4.212795601284669094e-07
4.371146044041087251e-07
4.406043292427876956e-07
4.276769326409311603e-07
4.444081508565143227e-07
4.463223642672092369e-07
4.403568238723414152e-07
4.318939440864018056e-07
4.281020316444311209e-07
4.366147132681937527e-07
4.276220038938905718e-07
4.082292943304872453e-07
4.122985997080868333e-07
4.380241208247906203e-07
4.424707649191117283e-07
4.292188770929271152e-07
4.298647817297030464e-07
4.345094709198459914e-07
4.135166684695478932e-07
4.220324639796309942e-07
4.366655043232707080e-07
4.367585856293460128e-07
4.429390503900099308e-07
4.325858013282121903e-07
4.232399312908835925e-07
4.295456397849751192e-07
4.260969051065462958e-07
4.252614708698646373e-07
4.241128326938169228e-07
4.267429839778126535e-07
4.349120730625870763e-07
4.223716870075262795e-07
4.120386323905019249e-07
4.261381457913764477e-07
4.314983143898139238e-07
4.180441442539611247e-07
4.299185056494589166e-07
4.341377275327358749e-07
4.174965313968028964e-07
4.215681049394394112e-07
4.214136535176354157e-07
4.208066491271955906e-07
4.251646432079529259e-07
4.322528898697735258e-07
4.250843775132829485e-07
4.188084145926917636e-07
4.266107025234227775e-07
4.091818144120895536e-07
4.080445956666086680e-07
4.255787407651561603e-07
4.308573114559938026e-07
4.482170400655617089e-07
4.363317868850630428e-07
4.224270861426045304e-07
4.227874853161364377e-07
4.242870638044090678e-07
4.393136301560196772e-07
4.300537635507092782e-07
4.156268188486097734e-07
4.199638028629453983e-07
4.292925313835335779e-07
4.303768168086285899e-07
4.335759580098188032e-07
4.296540874989692571e-07
4.330880923957063003e-07
4.351950579175467413e-07
4.252142329018870454e-07
4.142847023262727879e-07
4.190852304230455605e-07
4.217760559913628007e-07
4.125017509189390199e-07
4.157276246325832513e-07
4.261614383240326401e-07
4.249921588328719747e-07
4.244833045208499504e-07
4.269387482098356785e-07
4.239743124976094916e-07
4.226313902815106386e-07
4.311040728590564112e-07
4.422309173609713502e-07
4.268095324973748793e-07
4.137527628310725928e-07
4.094477668157779075e-07
4.071205717464725228e-07
4.173002502694981615e-07
4.227577670671039697e-07
4.273850073748958931e-07
4.365741197058797874e-07
4.248095938854045551e-07
4.139586653540485061e-07
4.064521922161669909e-07
4.060727174365996304e-07
4.090315092330296943e-07
4.087725183161472147e-07
4.229740202000214366e-07
4.446545136062567519e-07
4.374354688372100148e-07
4.116305531085001907e-07
4.137120001646901172e-07
4.226400286260083027e-07
4.240291394948494784e-07
4.074478937144678894e-07
4.081769843449886423e-07
4.170735583222484481e-07
4.232198166445052204e-07
4.244294938450860519e-07
4.212540539403276195e-07
4.189107041500154077e-07
3.999776725362293327e-07
3.971071476402823303e-07
4.145491267172062708e-07
4.326841913150438361e-07
4.115355065433657011e-07
3.947771921482635588e-07
4.080334039536483402e-07
4.204582765178090687e-07
4.133503649997789569e-07
4.042869176969669943e-07
4.189936306262464584e-07
4.189528182719886133e-07
4.180450992907372008e-07
4.150708741062256784e-07
4.050853211774485886e-07
3.983105017216472842e-07
3.978460477930837111e-07
4.085970672633181852e-07
4.084738415399532896e-07
4.015797066822711347e-07
4.070504498807058119e-07
4.018576057512695933e-07
4.228600474908126865e-07
4.305836887879616828e-07
4.098576895922559451e-07
4.155531760047481146e-07
4.281674866924492106e-07
4.220759202572733418e-07
4.189169628350953805e-07
4.288135213129913799e-07
4.196842947481766011e-07
4.091235310295473123e-07
4.142655872153387999e-07
4.266479037813501368e-07
4.196879988335645528e-07
4.199679701574529587e-07
4.207080370824315387e-07
4.121476940939126546e-07
4.254379665143226507e-07
4.171894476552861794e-07
4.037919059490950371e-07
3.991378782128787468e-07
3.991169732228056849e-07
4.071752342954001926e-07
4.159870694101845093e-07
4.196462705496380891e-07
4.060790726981360059e-07
4.115913155735956247e-07
4.211693681901576153e-07
4.162655532740897202e-07
4.067331581140919604e-07
4.134562341713720187e-07
4.119455839481180687e-07
4.114709176473642619e-07
4.225424503411296723e-07
4.180588258427367948e-07
4.111814531254595918e-07
4.110654370628297332e-07
4.130096811419430000e-07
4.104322573336106873e-07
4.230438443503043218e-07
4.241127454530891025e-07
4.123867784978301292e-07
4.178819588994174774e-07
4.176365376984125570e-07
4.172498444652786628e-07
4.103787093542413826e-07
3.982760771525244821e-07
4.009204258242388399e-07
4.051627896966549152e-07
4.019992838052739777e-07
4.022275697461198690e-07
4.084282066162122495e-07
4.019614025708222109e-07
4.002435712485027637e-07
4.159920715750162603e-07
4.172558824163783248e-07
4.155340768266295430e-07
4.109897995119574750e-07
3.897784544579033548e-07
3.938812774022367865e-07
4.009320678152551940e-07
4.147227434504205113e-07
4.324695775891365692e-07
4.252644487561507848e-07
4.251605123798935699e-07
4.204199412921353634e-07
4.132123955970698036e-07
4.116255119840296829e-07
4.059861976192398670e-07
4.009623034536161084e-07
3.934479429263781416e-07
4.013986831449435581e-07
4.124018458035385824e-07
4.112602932386575105e-07
4.285740195043560800e-07
4.147303538996254003e-07
3.899987747069017466e-07
3.990214485981203983e-07
4.073625920054455171e-07
4.026127326011087769e-07
3.996281359940508116e-07
4.156843067542754049e-07
4.139960965994731169e-07
4.121857634789138806e-07
4.109661165693448151e-07
4.071800425525634956e-07
4.103773579161848169e-07
4.088652790700733499e-07
4.072410096223242051e-07
4.070005173094891639e-07
4.116319153075454861e-07
4.320155721187073311e-07
4.242670497423732013e-07
3.959942499142665535e-07
4.044153619028599602e-07
4.052536294310209618e-07
4.033775852467701095e-07
4.096270900612964142e-07
4.051160972329013378e-07
4.047970692543983854e-07
4.143213991560938384e-07
4.208579078748475000e-07
4.204101549843258376e-07
4.188749867393597858e-07
4.221132187509539332e-07
4.161301401696548623e-07
4.059125372138895879e-07
4.070659202103026384e-07
4.090766244839531646e-07
4.156219356873727855e-07
4.214568505581424858e-07
4.126577929675086419e-07
4.124339391319110245e-07
3.988900069443216848e-07
3.917222187413045101e-07
4.093436978232136945e-07
4.098440944575167970e-07
3.990047056617482293e-07
3.940088290719173387e-07
4.093763112181665066e-07
4.094400408106061681e-07
4.015084539417208016e-07
3.954396350828746552e-07
3.944385434376302518e-07
3.960842002665314363e-07
3.948340932941302522e-07
3.956616087903626781e-07
3.992118750983431835e-07
3.959910722529912831e-07
3.846230902735561705e-07
4.030177960264142631e-07
4.026453806184151999e-07
3.958454785009924552e-07
4.122551454917665549e-07
4.083278534894973737e-07
4.110021718675453868e-07
4.022654822042277274e-07
3.901231753257503740e-07
4.001185083479885571e-07
3.967619619460870781e-07
3.985331053050581711e-07
4.151092842110274189e-07
4.153556913296985431e-07
3.978612449928232556e-07
3.879519372296005244e-07
3.910968468883572978e-07
4.033186632243753302e-07
4.150010260756144326e-07
4.132780825673294163e-07
4.016252020698441031e-07
4.049967158713362104e-07
4.030936349810220637e-07
4.054882723777302582e-07
4.130620125404914196e-07
4.096876225850387886e-07
4.052229437271975383e-07
3.996249506132283857e-07
3.947216973125617668e-07
3.945983280201111259e-07
3.831209635316292226e-07
3.868520030056161590e-07
3.962336211609380612e-07
3.883966750676334295e-07
4.055544535202223660e-07
4.033865082843088847e-07
3.878218023269287375e-07
3.952177625301263127e-07
4.101573758131932085e-07
4.112912384933743677e-07
4.077891827667839057e-07
3.988069022239999747e-07
3.890206177103688798e-07
4.060013910710973244e-07
4.141455047973062723e-07
4.200024341900885306e-07
4.244035503361481769e-07
4.135383955758293398e-07
4.003543974004961004e-07
3.963626069178451271e-07
4.138480959567907767e-07
4.209800366878233903e-07
4.131917532043093388e-07
3.938922694299543085e-07
3.899502364867267079e-07
4.106796054058646960e-07
3.983886127083199236e-07
3.844191339034857630e-07
3.997322779055212551e-07
4.055749724316156254e-07
4.011061081928487423e-07
3.975680231862251244e-07
4.100432967794216949e-07
4.004737753541353375e-07
3.924530554422853619e-07
4.054001364531262912e-07
4.088032867143948567e-07
4.221916319775174044e-07
4.086374398338542388e-07
3.861829325831553200e-07
3.849520670539029498e-07
3.857503219135767784e-07
3.869998405685378975e-07
3.986935470716941204e-07
3.996266087852740973e-07
4.021668435806562163e-07
4.091137502737599761e-07
3.923039570309798526e-07
3.792629486351126321e-07
3.803885597665721171e-07
3.974628396665636727e-07
4.058798884521232606e-07
4.187230774979711178e-07
4.144010802570012363e-07
3.936274723603897019e-07
3.998281833681396572e-07
3.977350827184015849e-07
4.032987409948651842e-07
4.034620531997714735e-07
4.021969899544793128e-07
3.965066282573924466e-07
3.900890892125279235e-07
3.936875182205023926e-07
3.911501210138907786e-07
3.954828077710321846e-07
3.927815073105157814e-07
3.933547892425554214e-07
4.009215696059233710e-07
4.000841526975964233e-07
3.969928206344011239e-07
3.982245532979422780e-07
3.968126810825401863e-07
3.907082876524655775e-07
3.883392071464223278e-07
3.960593740458973999e-07
3.984785372866410768e-07
3.990065286555355028e-07
3.951851388383725902e-07
3.873809900009347636e-07
3.890409041919802212e-07
3.990499721421664012e-07
3.953456181153542830e-07
3.856134865522675623e-07
3.850955897781468951e-07
3.851183788399218833e-07
3.969270597419943703e-07
4.047826769173388209e-07
4.197363034671753124e-07
4.192033669010454086e-07
4.085497905593540569e-07
4.108984192748120997e-07
3.986477065323315964e-07
4.009213546360648409e-07
3.992807509081328551e-07
3.945899654527982111e-07
4.025757669918716531e-07
3.953587946534353423e-07
3.826676236330148048e-07
3.869810185835498248e-07
3.973022873864305937e-07
3.964523721121090538e-07
4.034905752797515202e-07
4.019227055565063709e-07
3.920697304198757833e-07
3.953567491169340371e-07
3.987519540324664963e-07
4.019210364394175463e-07
4.069043942604037378e-07
3.936872856531990112e-07
3.938038947128537001e-07
4.019014079052599913e-07
3.972362024498447086e-07
3.986675552531245009e-07
4.020047264901810545e-07
4.002457246908251436e-07
3.986152920554295449e-07
4.035039902981004358e-07
4.011342192698586594e-07
3.824306100429569118e-07
3.872741550065440018e-07
4.060864669362971939e-07
3.967821510894506538e-07
4.070183135606596006e-07
4.106755174391222739e-07
3.993146010064404227e-07
3.968369352473202775e-07
3.970379546164487712e-07
4.003756138062688087e-07
3.898379815482010308e-07
3.960354361315388755e-07
3.952839180660983233e-07
3.931353916984479051e-07
4.000253568434998716e-07
3.897442846824085175e-07
3.848639550391019723e-07
3.869881693491581263e-07
4.000930805413000912e-07
4.069869419840739721e-07
3.991399948644912400e-07
3.975978800459571483e-07
4.057669734900941544e-07
4.038811901998137120e-07
3.911682977761100758e-07
3.866130378424934836e-07
3.934981458698347738e-07
3.851585222814972929e-07
3.950607720224745235e-07
4.075834995859995096e-07
4.077462229204677277e-07
4.032154802333748305e-07
3.968448906514448364e-07
3.942962092359558931e-07
3.949907782581756771e-07
3.961728346249349164e-07
3.866419176622139503e-07
4.052981881244548166e-07
4.070569078022446477e-07
3.971743508844964262e-07
3.974745555534398707e-07
3.848882813338137377e-07
3.792766123458848824e-07
3.715292422452332921e-07
3.736432824394729828e-07
3.908030715389918417e-07
3.833729786895215334e-07
3.692782989592785261e-07
3.777201811387891988e-07
3.859050536769745600e-07
3.860225690668481711e-07
3.949251161826549473e-07
4.028836050214316470e-07
4.118389830519991713e-07
4.060796927117902026e-07
3.847273659480227286e-07
3.916374660822953897e-07
4.053734202526693470e-07
3.993141150582107958e-07
3.992014563023591197e-07
3.949548277354542100e-07
3.969885255494335390e-07
3.923231122964041661e-07
3.852323955136761643e-07
4.080453993126004640e-07
4.045171172531452156e-07
3.887519105156761765e-07
3.922690256532251004e-07
3.982628185357226360e-07
3.986102466450333634e-07
3.817209186032868298e-07
3.787684395134333603e-07
3.816238536365471650e-07
3.745022688625970123e-07
3.881231360356762909e-07
3.946196684921773706e-07
3.827922110555109149e-07
3.799847862124923386e-07
3.896917744025087004e-07
3.866754281110016071e-07
3.805499859464880104e-07
3.858375234554314382e-07
3.911343563290253505e-07
3.825833262833712958e-07
3.760012720772424039e-07
3.814839318468804990e-07
3.739902056817634040e-07
3.704817844838856027e-07
3.858080021163379538e-07
3.936077703858688230e-07
4.040650386912585500e-07
4.106116525852090870e-07
4.016356790198804829e-07
3.976752731103860253e-07
3.906960046889567284e-07
3.814441296522643937e-07
3.795941605987508373e-07
3.779656006299257133e-07
3.828006734324945657e-07
3.984152971202382094e-07
4.055107654078319696e-07
4.054494142075123909e-07
3.876232391649251726e-07
3.886840604264294406e-07
3.928650437309317971e-07
3.796389809743250412e-07
3.970902892033320659e-07
4.057704795577488589e-07
3.864751113857680835e-07
3.891676941682690072e-07
4.023617382210054171e-07
3.991461446813290688e-07
3.866494025728475213e-07
3.754993319584705102e-07
3.806089855421506796e-07
3.846066948923398653e-07
3.849487069846975399e-07
3.889494758888136946e-07
3.813838446898629256e-07
3.726535552534377338e-07
3.834513234566321704e-07
3.942687658279170708e-07
3.902550578388145219e-07
3.977510487663761553e-07
3.937421140132631293e-07
3.833556762386704830e-07
4.007401101242418951e-07
4.088106956623714523e-07
3.992257761253713440e-07
3.923093595703041612e-07
4.012738151128288792e-07
4.038579937339736795e-07
3.895533218624320797e-07
3.852112205324782872e-07
3.968268369267877144e-07
4.068319525289252614e-07
3.940556196651238993e-07
3.846363593727767211e-07
3.786960340084872000e-07
3.753176470676798808e-07
3.766185877562280537e-07
3.690415802140220798e-07
3.868613915459873011e-07
3.913922107822576734e-07
3.779064935391137707e-07
3.794531481083133429e-07
3.944067471150857326e-07
3.909144173666913423e-07
3.787529122541879719e-07
3.885841504818002504e-07
3.756203431673944607e-07
3.749026515007147752e-07
3.905675588539976940e-07
3.847818861491008216e-07
3.788793550277836913e-07
3.806928541550580427e-07
3.898395680960184076e-07
4.049549444148683441e-07
3.947155438058845719e-07
3.825295045388148885e-07
3.830759996440978340e-07
3.875650248618655771e-07
3.926317506903100256e-07
3.873351981443468789e-07
3.918751774380921772e-07
3.916086916550182150e-07
3.906953133606257755e-07
3.963509812570458432e-07
3.983901154029901153e-07
3.951167431888951213e-07
3.849626808716194101e-07
3.847887291828398322e-07
3.739688151873700894e-07
3.760543493908963703e-07
3.773445320809120197e-07
3.736161906279218585e-07
3.843433749211835045e-07
3.845559145935749062e-07
3.819287880412818747e-07
3.804272830428799478e-07
3.875574942201267894e-07
3.912960023001858487e-07
3.916509860984026958e-07
3.990931211771051143e-07
4.020110873634310371e-07
3.881382969786547663e-07
3.790749269833441008e-07
3.879660897091942698e-07
3.747721374906036368e-07
3.666192634104801700e-07
3.817686581592581411e-07
3.822857837266004460e-07
3.840794285237747063e-07
3.824501906650322893e-07
3.910022462234040814e-07
4.010482336021826192e-07
3.876885245206535159e-07
3.790484825656704086e-07
3.795436757075648558e-07
3.829688716515239009e-07
3.772033576227317580e-07
3.682425129608948489e-07
3.715385668159000294e-07
3.722963076539842017e-07
3.739767284644837584e-07
3.798359600987339202e-07
3.742523648679748892e-07
3.778871411141089529e-07
3.843653138870775266e-07
3.768342113104070248e-07
3.810525027076953501e-07
3.855748849609100810e-07
3.775821024104099873e-07
3.683689332203024730e-07
3.751942434261011939e-07
3.767461260176045322e-07
3.772922864631527382e-07
3.833774124059043472e-07
3.821703164282656501e-07
3.909307780251114403e-07
3.848444553290902575e-07
3.764994701523631744e-07
3.848428701819322268e-07
3.805205915683208804e-07
3.782815525668122550e-07
3.846161245458031307e-07
3.853133541166204402e-07
3.723713483326174089e-07
3.693737441732684315e-07
3.835483619572741798e-07
3.816497480729792126e-07
3.920504209301462635e-07
3.893261819432094850e-07
3.768813412067773832e-07
3.860890937851318625e-07
3.820445994129430196e-07
3.808933216747103885e-07
3.823300000069711437e-07
3.864268589795216960e-07
3.859294804435520671e-07
3.862081014785124259e-07
3.906070135340418250e-07
3.826796046632437142e-07
3.801219586076802834e-07
3.843315470091878205e-07
3.766332886376629935e-07
3.834038220045382431e-07
3.814541842091087721e-07
3.638373152094914264e-07
3.743966718180368506e-07
3.885500429161754149e-07
3.950134035932116342e-07
3.796890689358830386e-07
3.673828356950147384e-07
3.821841783813253523e-07
3.846232965557267800e-07
3.688451387943932536e-07
3.691699564916338199e-07
3.738390901670866180e-07
3.749382694751005304e-07
3.944960792935954992e-07
3.950470259081756914e-07
3.752407898007787747e-07
3.799306064719667211e-07
3.911669285065650381e-07
3.827346649747786094e-07
3.769168503192783472e-07
3.801445046998075511e-07
3.815511174695580090e-07
3.764905335915227914e-07
3.806341235868354523e-07
3.875763764852068525e-07
3.900739410278904661e-07
3.899181776617996975e-07
3.834740679502262447e-07
3.762071057617416384e-07
3.622888852750345912e-07
3.688421537892394533e-07
3.747457676275553696e-07
3.796419325332804000e-07
3.899995540577573188e-07
3.825184254788248838e-07
3.725156900786972876e-07
3.716372470208395289e-07
3.793660597369218796e-07
3.792269884571473554e-07
3.714624074579009443e-07
3.778643072890509229e-07
3.789721602614789236e-07
3.750029552037222584e-07
3.738018471463285434e-07
3.808078774393541979e-07
3.841115901637834690e-07
3.709040237910287711e-07
3.591156121727402661e-07
3.579818915887836766e-07
3.630572311046398933e-07
3.695790621870422821e-07
3.788275683235136236e-07
3.787466440048920676e-07
3.737727251179384088e-07
3.749252597344284307e-07
3.823670948045635049e-07
3.672626733825156084e-07
3.694457391141389249e-07
3.801310177875664563e-07
3.742577811761362281e-07
3.788537611492233482e-07
3.800379738180115465e-07
3.812307886119801194e-07
3.772490991407235993e-07
3.713443459771017126e-07
3.750755627468427030e-07
3.814616030282422695e-07
3.720436224722857701e-07
3.648076300199518358e-07
3.689573757636328095e-07
3.645206900792577721e-07
3.688529412223165540e-07
3.796521944382908519e-07
3.845233438979061249e-07
3.854839256252255962e-07
3.872501870586716100e-07
3.821921981876668089e-07
3.765454389551961315e-07
3.657444713633780448e-07
3.616935170787306579e-07
3.741257598752130423e-07
3.738474975293156553e-07
3.744698627281046707e-07
3.784313813191801344e-07
3.799016554189064193e-07
3.748765152779591986e-07
3.734411851604926245e-07
3.721660601318019577e-07
3.753022543749112377e-07
3.771846399785682566e-07
3.623903187758852964e-07
3.631764171728268287e-07
3.642482560141719424e-07
3.688165091674332992e-07
3.802946676404598902e-07
3.770444630727300439e-07
3.640786932879066430e-07
3.635278880488511845e-07
3.768572725570333291e-07
3.750738591000456079e-07
3.815998146852946953e-07
3.830296175075229742e-07
3.591718481176987084e-07
3.663734227072702776e-07
3.792090512333845405e-07
3.673468168309017422e-07
3.529148028934510976e-07
3.642626562619166232e-07
3.811078468305379576e-07
3.749687635241125298e-07
3.771790835939144113e-07
3.820785417934337005e-07
3.827320091955069785e-07
3.799049588154125118e-07
3.824315569915876400e-07
3.790822293638230604e-07
3.749121318830404381e-07
3.832515908347222147e-07
3.765754064073330216e-07
3.769783643827293220e-07
3.773569491474558720e-07
3.582759295852856370e-07
3.710071642035572315e-07
3.858927898410025777e-07
3.726967370293535207e-07
3.767085865140565092e-07
3.842851659831615107e-07
3.768830190316280151e-07
3.732361890016068399e-07
3.604446760916742024e-07
3.594725531646792179e-07
3.682675723316156042e-07
3.603776847175249097e-07
3.482192864849042680e-07
3.652987430139361951e-07
3.887247113079751898e-07
3.771261052163152164e-07
3.573610174255836063e-07
3.631528528145691277e-07
3.771217788127358643e-07
3.718820378228985926e-07
3.641441334264185020e-07
3.643524337811249313e-07
3.652676480515546396e-07
3.623683453461792555e-07
3.675151238725781261e-07
3.740733240061265906e-07
3.590425709627476232e-07
3.432326888904750902e-07
3.583363269069103727e-07
3.704847291027969986e-07
3.736602302279864478e-07
3.607433400873246819e-07
3.607734121666696767e-07
3.859867017817155645e-07
3.818741968501752195e-07
3.732919126279671754e-07
3.708202857702616489e-07
3.730117849386353676e-07
3.750619313115819579e-07
3.639147260447143120e-07
3.596932851893870562e-07
3.647843869882679520e-07
3.629809899276582807e-07
3.576218374172757354e-07
3.657384025039417936e-07
3.664230830380139734e-07
3.540751197725665559e-07
3.640143955044102342e-07
3.883722911488683453e-07
3.846908822361353245e-07
3.658175463385262147e-07
3.754852061934334298e-07
3.778554821391873581e-07
3.740760407403887002e-07
3.848827282023247635e-07
3.845210268860100361e-07
3.827653505782027412e-07
3.893448719133845901e-07
3.787354182631105263e-07
3.522060453486398747e-07
3.620832728417206555e-07
3.724580754114355535e-07
3.668630907642173480e-07
3.707131260459398636e-07
3.728717243495670927e-07
3.694293728427329233e-07
3.547772698619466538e-07
3.499819343510266948e-07
3.676001741791792639e-07
3.791809269949972768e-07
3.729200622625178443e-07
3.690940817991718920e-07
3.678470889074028647e-07
3.708879980070618707e-07
3.715267150569111782e-07
3.610699849740945975e-07
3.636628005997286100e-07
3.699532658846204438e-07
3.724026973025013684e-07
3.718909506265626410e-07
3.651943740796620601e-07
3.658220250923831999e-07
3.678722348261594899e-07
3.653075240769123370e-07
3.727926484364914454e-07
3.879374787614532134e-07
3.830009074558029704e-07
3.591267838747615144e-07
3.575455384781392817e-07
3.692116128158922372e-07
3.656964985487464313e-07
3.653767080543976499e-07
3.644273561671904129e-07
3.620209377778462566e-07
3.633231847336513497e-07
3.592056813642818729e-07
3.556191357427024595e-07
3.596860448237681911e-07
3.732328603419894063e-07
3.657243367139596518e-07
3.511145990804908202e-07
3.532214348519804630e-07
3.524662097918303194e-07
3.704972658028047718e-07
3.737167509385692074e-07
3.673646535795098393e-07
3.657355508936797885e-07
3.710978314296179707e-07
3.733264619764390893e-07
3.641078220732762742e-07
3.664519897303462356e-07
3.604265006886867699e-07
3.605931813848710981e-07
3.563501474437518147e-07
3.506839575597223576e-07
3.651198737860603847e-07
3.532051794486782816e-07
3.478539502576873971e-07
3.621105608048492485e-07
3.659983838788761243e-07
3.663183409171496737e-07
3.539834432179490878e-07
3.581691889082283278e-07
3.566512148166537571e-07
3.689392426279591749e-07
3.761019781706756182e-07
3.716810631545355447e-07
3.620529924291525683e-07
3.591543638196171719e-07
3.569828137515710613e-07
3.462743698362239692e-07
3.743342677907126260e-07
3.805238898719638211e-07
3.554545976200402632e-07
3.459730748530326943e-07
3.545691236789647489e-07
3.650234182152914030e-07
3.634257919245161836e-07
3.603510838284043950e-07
3.624820444273621128e-07
3.650240239597515432e-07
3.685264307506997830e-07
3.642504123742833800e-07
3.619669760815256442e-07
3.648387237765720382e-07
3.553562392498551211e-07
3.645842180427869172e-07
3.608004466798297334e-07
3.427459935711681254e-07
3.602591594944801440e-07
3.688814687858701108e-07
3.612370111878615655e-07
3.690893221489721914e-07
3.763712082849558753e-07
3.690980088243598505e-07
3.647076584942026595e-07
3.641881817564920602e-07
3.556606905284264917e-07
3.452316967891527372e-07
3.602345510776964084e-07
3.616522163264993356e-07
3.528791187851311946e-07
3.506563260963449732e-07
3.598616430303475215e-07
3.638913752081280881e-07
3.593810638800522742e-07
3.667296119685862721e-07
3.593453536917619375e-07
3.553858646552889208e-07
3.620313138358792884e-07
3.575944595433095804e-07
3.530548720880035397e-07
3.559084070540435149e-07
3.566164047316228073e-07
3.543870278188703203e-07
3.582504684387194168e-07
3.641476283701008951e-07
3.530040850294122063e-07
3.502217219148456288e-07
3.599707141856084331e-07
3.531021373671893401e-07
3.441634217326282847e-07
3.503016588124216318e-07
3.622594481411047028e-07
3.672315775168257719e-07
3.583384093896728656e-07
3.488812705942412440e-07
3.619188921972796430e-07
3.665525043873915648e-07
3.574257469377004845e-07
3.576132097315883168e-07
3.589833672817720615e-07
3.536084355128388395e-07
3.594574371804345193e-07
3.673413054929925263e-07
3.598881816429803225e-07
3.590092424653506235e-07
3.614821563506793336e-07
3.592412971829358489e-07
3.580915055516182482e-07
3.636406779144279838e-07
3.655806268850553725e-07
3.642811247771493190e-07
3.546626779594633862e-07
3.433045241981748556e-07
3.419207279918194891e-07
3.482272702707013393e-07
3.596734584279173800e-07
3.539584129103455212e-07
3.452471131440657533e-07
3.410098986114033714e-07
3.398826347972705252e-07
3.481168231164381644e-07
3.615907548671060724e-07
3.708816253363971381e-07
3.562244283624540453e-07
3.514584064517210693e-07
3.562533883870306205e-07
3.525321659278459382e-07
3.553147800197583124e-07
3.513037909270584624e-07
3.412389237721575255e-07
3.462776975848926199e-07
3.589302991842426077e-07
3.493759147726290143e-07
3.461253866443498030e-07
3.532677279837197123e-07
3.428429585670819421e-07
3.432413988510422030e-07
3.643388447982243487e-07
3.523302526115072240e-07
3.409248924231297195e-07
3.526909272537082231e-07
3.539350506263659308e-07
3.597291623300954993e-07
3.628893616133628685e-07
3.646010542498982056e-07
3.499277142384361515e-07
3.398831184981896589e-07
3.468509599223573608e-07
3.561936252509282524e-07
3.559181868733040026e-07
3.462412420039184945e-07
3.478473053197941650e-07
3.527168846021476462e-07
3.499117192894122884e-07
3.412277401042657852e-07
3.538578801325078286e-07
3.601049456626058629e-07
3.489410690421193087e-07
3.505059233712162794e-07
3.546082169083071625e-07
3.501099528286921835e-07
3.535775442598627780e-07
3.585711971169757944e-07
3.484558194308008102e-07
3.477186244011634107e-07
3.467512620765586263e-07
3.473742309792605191e-07
3.535007817728463174e-07
3.488923504938181410e-07
3.505372196063827188e-07
3.573995940483401376e-07
3.569469011551864000e-07
3.487224535672761954e-07
3.496616810131566770e-07
3.564961720378833699e-07
3.476417431783962869e-07
3.533617999356692245e-07
3.598148277050587679e-07
3.439397252155077900e-07
3.422844918109146722e-07
3.499305901560178377e-07
3.502769104920496959e-07
3.589683165944519809e-07
3.615614570951423480e-07
3.576857238720719478e-07
3.560526031260195845e-07
3.456083981894317136e-07
3.419183624957573406e-07
3.516511720378599560e-07
3.461296199239348939e-07
3.491506800407420248e-07
3.644941852453637833e-07
3.581969512696775777e-07
3.494523956025453589e-07
3.564374768422859466e-07
3.443128648609458907e-07
3.396202033394578387e-07
3.388790511015676939e-07
3.397922999845561865e-07
3.571902191143102043e-07
3.554457213061494302e-07
3.536916555186951381e-07
3.461481703519079294e-07
3.465455479662041661e-07
3.479074504915726172e-07
3.508493323480014289e-07
3.569945642230732286e-07
3.619358464224634427e-07
3.528582281088259217e-07
3.380251826197578174e-07
3.482397634109808499e-07
3.508139332656299317e-07
3.533402080687707899e-07
3.499361527348824893e-07
3.459642246584070533e-07
3.467832671394082607e-07
3.466461926315812771e-07
3.584955527621822678e-07
3.555093409308199904e-07
3.442467100919519965e-07
3.463072522071268389e-07
3.481982809691040157e-07
3.425129388189350955e-07
3.553516627411695083e-07
3.648067549685787075e-07
3.545659289536363618e-07
3.451452686816677412e-07
3.482323067376868594e-07
3.496180522493105469e-07
3.448015114440840671e-07
3.516765096252356482e-07
3.451880544873095071e-07
3.331169708032619652e-07
3.268498156778703653e-07
3.327479889106401112e-07
3.395608017541306897e-07
3.325029909019770494e-07
3.394707441363049197e-07
3.495144152407850356e-07
3.541501075492127178e-07
3.517256595733843055e-07
3.380899651683427796e-07
3.385049876087906423e-07
3.371177326598460995e-07
3.381907123598198886e-07
3.446758601276632744e-07
3.580727618973181032e-07
3.574536578735083838e-07
3.387035800448602927e-07
3.458781840124983957e-07
3.473547353587688193e-07
3.380245772217202295e-07
3.375550879104698705e-07
3.452040711803874102e-07
3.333083190344753014e-07
3.275028481521285424e-07
3.466445635542714883e-07
3.389209083261261391e-07
3.325410785475439923e-07
3.407806209108263707e-07
3.387731140442946107e-07
3.403554546086546207e-07
3.482426527302339712e-07
3.424577628366138517e-07
3.288317039991369273e-07
3.311631505141205708e-07
3.428015214895878336e-07
3.489963737655126305e-07
3.394140737231529472e-07
3.392485635992735327e-07
3.455191339134943993e-07
3.455560909393475043e-07
3.335539583685866286e-07
3.309351142505727623e-07
3.445666973145955577e-07
3.511548374219744910e-07
3.538733844028091370e-07
3.529468291396711064e-07
3.491064303565873191e-07
3.377352539576059957e-07
3.342256799033657649e-07
3.340050516275328344e-07
3.358412595860496382e-07
3.407801874771221199e-07
3.449108771506414094e-07
3.516550660003004411e-07
3.421363172575299905e-07
3.356199172067261732e-07
3.395726709618992044e-07
3.346029755243447185e-07
3.390089028593813148e-07
3.563863186029971580e-07
3.551659741061555990e-07
3.475093824334812880e-07
3.482602363605621582e-07
3.565280284405522884e-07
3.538193498193553471e-07
3.397667716392054900e-07
3.507160964382457739e-07
3.611475182114594700e-07
3.476630298206768358e-07
3.406160883017452560e-07
3.426412186106645131e-07
3.436104641086464611e-07
3.385012631631163070e-07
3.461155132387575252e-07
3.533493507701276452e-07
3.393031209847606264e-07
3.319179872725041845e-07
3.377657422893447597e-07
3.412736077486671629e-07
3.388939101044650315e-07
3.503871463725592094e-07
3.520542191094810573e-07
3.413701208371094309e-07
3.381933199009405679e-07
3.354753001130929086e-07
3.276743114138187832e-07
3.341456092244041915e-07
3.449834328388581445e-07
3.434035418113934520e-07
3.463471436663174491e-07
3.474356884052095190e-07
3.417107455354660752e-07
3.479443370344938685e-07
3.461402734065557363e-07
3.439053481777868421e-07
3.449443654696372808e-07
3.474140505670581570e-07
3.520833286575098702e-07
3.386690315204699095e-07
3.338984916991695002e-07
3.475241220056807337e-07
3.452711988515391348e-07
3.382137399774215659e-07
3.380621209950775363e-07
3.319093278415541853e-07
3.350318191419685293e-07
3.502035777436729623e-07
3.560583030535558932e-07
3.459871722311994975e-07
3.480118299381297738e-07
3.485513283057781867e-07
3.498561414242902000e-07
3.504246069569988570e-07
3.416784853150826871e-07
3.383096365291319726e-07
3.300465938870132166e-07
3.365526756457893491e-07
3.433860846585124130e-07
3.398146800166893612e-07
3.371466726506117997e-07
3.333735958473128829e-07
3.382366406719343271e-07
3.397673745507346626e-07
3.393059941288703049e-07
3.375286355867987011e-07
3.300116041526042849e-07
3.354373169032859896e-07
3.455160787043386007e-07
3.344306167566804941e-07
3.278207481704101053e-07
3.317123741189903210e-07
3.401876021548359427e-07
3.388582019184187041e-07
3.335701574002423663e-07
3.506115211730201372e-07
3.413960344180847552e-07
3.302490129508159754e-07
3.343420779960063278e-07
3.304098779647299049e-07
3.398892945705163828e-07
3.506589219375559355e-07
3.471210681153310635e-07
3.387121321945166147e-07
3.486070638692962385e-07
3.474412888431062679e-07
3.337238103641796485e-07
3.422585921152946010e-07
3.407239083387549831e-07
3.258667200568444397e-07
3.285271367877519481e-07
3.300795172088598984e-07
3.338780961932401357e-07
3.355856810038888927e-07
3.277899271906642037e-07
3.286819800267813669e-07
3.335056318038312033e-07
3.354913777213894936e-07
3.336271521353420435e-07
3.354941059115956614e-07
3.478540478121589574e-07
3.483445957182636635e-07
3.311548060590132229e-07
3.266054292211785400e-07
3.356194742885193616e-07
3.425546739420585205e-07
3.446826514310991338e-07
3.368317360655711796e-07
3.326328022201564439e-07
3.411538002261037204e-07
3.401192628394885048e-07
3.268344327997445328e-07
3.212357855907656103e-07
3.239368595488200847e-07
3.432202865538392199e-07
3.569211178830925406e-07
3.426068899505997845e-07
3.373844348412064837e-07
3.298679052882409170e-07
3.317924764258507015e-07
3.380271281357243518e-07
3.419658392766673026e-07
3.424821808814573724e-07
3.263237030060573566e-07
3.288836345935215625e-07
3.358698835390474282e-07
3.461825401896395556e-07
3.362752704692201863e-07
3.201665502807095440e-07
3.313832049183981952e-07
3.405950912341389114e-07
3.412177366964360748e-07
3.302707345494889815e-07
3.259421801757288822e-07
3.367296134862966473e-07
3.433458005771085595e-07
3.341017876273056436e-07
3.403685331362944258e-07
3.454609141080561035e-07
3.377788961296478852e-07
3.390542430227488114e-07
3.440250813500280419e-07
3.308937520011636366e-07
3.242881955503650220e-07
3.261743311288740538e-07
3.231740522414010375e-07
3.293459375631516546e-07
3.342132027292194469e-07
3.372635971960348856e-07
3.340819472906576681e-07
3.318347237760334884e-07
3.293706868876072987e-07
3.265693627307773117e-07
3.300271074673506789e-07
3.353016710796912599e-07
3.353240414624949797e-07
3.287635802293775843e-07
3.379176374390756240e-07
3.445148458317838182e-07
3.451655544476642501e-07
3.422396911347699996e-07
3.315538239095970493e-07
3.361368439670648485e-07
3.209295209420491940e-07
3.171017064441514619e-07
3.313344269452461571e-07
3.266036168407929226e-07
3.256846722302505500e-07
3.302346308609608952e-07
3.300770634502401929e-07
3.333817088650446661e-07
3.312897015790540876e-07
3.289564436759270674e-07
3.311104776690590313e-07
3.196304591071543081e-07
3.318139388549857356e-07
3.447243193698745416e-07
3.383820917786772343e-07
3.427979410116542944e-07
3.385100130784029835e-07
3.336275755214901756e-07
3.324021170642822189e-07
3.277255323283012111e-07
3.243442196645004270e-07
3.244797454825223563e-07
3.201091567814678670e-07
3.220096683723226191e-07
3.260249061910447997e-07
3.327335514859098793e-07
3.430870498965713244e-07
3.362246635662382991e-07
3.277980098535900818e-07
3.343363832577658602e-07
3.339153086282067911e-07
3.245087673748380852e-07
3.146698225802978658e-07
3.214792636999173176e-07
3.325249040788792192e-07
3.277688010470803356e-07
3.324131077739936051e-07
3.259092637753489837e-07
3.267981595689826101e-07
3.428911226901695548e-07
3.346891161005817850e-07
3.388143488743069291e-07
3.529848529896138442e-07
3.432089720324522582e-07
3.403567151205941521e-07
3.363002282468004600e-07
3.345964331553506299e-07
3.329352390632492768e-07
3.256773096623235110e-07
3.319755925391480480e-07
3.310783572602588071e-07
3.321398276039573772e-07
3.411495667190728130e-07
3.313651188412690014e-07
3.196300607596844911e-07
3.211609066021744127e-07
3.148576494481671408e-07
3.181159416272300007e-07
3.343498110973622307e-07
3.408363457284913774e-07
3.393415780054531187e-07
3.305209108722485787e-07
3.277428550167519050e-07
3.320401616361752147e-07
3.243893704797984242e-07
3.213086081593860734e-07
3.200234594031481143e-07
3.242509441294006327e-07
3.350421658839026831e-07
3.373193072375459231e-07
3.384643214595131295e-07
3.223053340444976521e-07
3.181681933397970665e-07
3.314285911862173030e-07
3.311459531390141285e-07
3.317282926389522278e-07
3.341645273110298957e-07
3.260535298222631905e-07
3.282130938922881661e-07
3.344452909331527403e-07
3.250564524349719268e-07
3.323431072798119520e-07
3.419226749721798873e-07
3.305581252404761919e-07
3.198879827130217732e-07
3.186991001969328104e-07
3.269368866523456219e-07
3.326718537213149661e-07
3.244215311591349759e-07
3.187096715956759176e-07
3.290531288842962191e-07
3.326310348024860817e-07
3.315555352145589398e-07
3.315503292008705315e-07
3.239688054980738636e-07
3.243462831546966238e-07
3.263270530535071124e-07
3.204626835675880335e-07
3.175153736121472677e-07
3.249375161278535740e-07
3.236134106335660919e-07
3.211319098247442884e-07
3.322230632608311832e-07
3.343430261310965928e-07
3.301601229539197757e-07
3.301455958155265877e-07
3.344019037442705903e-07
3.354867290932956909e-07
3.409044030386457981e-07
3.347279534654007900e-07
3.168115026924001328e-07
3.282722313362819339e-07
3.313795478399818657e-07
3.225051002615217472e-07
3.250013435490324758e-07
3.323747999504305194e-07
3.338903352408312977e-07
3.220448481929894168e-07
3.220133657172342406e-07
3.320552852893806200e-07
3.384372671619255323e-07
3.262376118342996113e-07
3.107148157231957813e-07
3.132974782426082783e-07
3.245939647828428878e-07
3.348095107751963354e-07
3.374316738009743184e-07
3.318055376472885110e-07
3.290913261237126923e-07
3.222238171540476705e-07
3.247222491304854959e-07
3.275478143963151251e-07
3.227557293420732810e-07
3.222674183985572092e-07
3.237209484678500068e-07
3.271649765239666111e-07
3.210938007789777068e-07
3.252353587620110774e-07
3.268793016761454580e-07
3.230601623513369194e-07
3.202638616614416364e-07
3.180239958006619941e-07
3.213585135184432636e-07
3.120662911953718088e-07
3.176252277403183532e-07
3.289399860080193720e-07
3.296837752720891184e-07
3.288805418516874673e-07
3.235621510617622951e-07
3.239672702023346828e-07
3.237059231151782288e-07
3.238374806300677714e-07
3.260913023444910940e-07
3.258451721201092511e-07
3.210321371847225131e-07
3.210891823942542076e-07
3.274189465932480503e-07
3.233527823613625463e-07
3.164844686377739280e-07
3.225111819677539258e-07
3.239685376596987950e-07
3.212810058774201699e-07
3.343418916153470349e-07
3.252870345839472243e-07
3.168588566949254431e-07
3.214364796401455578e-07
3.262127931277433427e-07
3.299332670851072065e-07
3.157231512478849524e-07
3.204789346335317477e-07
3.197800224682508735e-07
3.100024518829465556e-07
3.221719027832572391e-07
3.257089912483885626e-07
3.235659069576691650e-07
3.181267765129243566e-07
3.151838658793981673e-07
3.181683605211555790e-07
3.144387782991484949e-07
3.171982908323764175e-07
3.273523895962547218e-07
3.212301494470728136e-07
3.192602632997371825e-07
3.362784123202131834e-07
3.280254770454066411e-07
3.150219940707161915e-07
3.242491311983601138e-07
3.362411609680283458e-07
3.363129234034540092e-07
3.293757507138364775e-07
3.162688941970766385e-07
3.159895935401898807e-07
3.303635428526150919e-07
3.257771853297837040e-07
3.171516590363462239e-07
3.187027890732023019e-07
3.125094623854426514e-07
3.141554791009657054e-07
3.215133396323120148e-07
3.265246319736475964e-07
3.277755324677246379e-07
3.236090881252315426e-07
3.108979300595289129e-07
3.086792933106759206e-07
3.129036653804297701e-07
3.156588541235608593e-07
3.307416317914112543e-07
3.167185233697622628e-07
3.086491914662218412e-07
3.267029818173336373e-07
3.288659329542826375e-07
3.262232961639297909e-07
3.169170263998239760e-07
3.084462307723371038e-07
3.175218102566528905e-07
3.186771626268377006e-07
3.249182696718211062e-07
3.262085558891374794e-07
3.194406195957769048e-07
3.299124340507530586e-07
3.268175277316198246e-07
3.312923434681100316e-07
3.328091280788212203e-07
3.194134240431039771e-07
3.208260399095741274e-07
3.191044437861664985e-07
3.195332451375772307e-07
3.170184470068043154e-07
3.134003801960302007e-07
3.240360394006595144e-07
3.217605858821300703e-07
3.185322634242318302e-07
3.173951513133510602e-07
3.023376508010963303e-07
2.998793452317696703e-07
3.208201041660475118e-07
3.291266411747489596e-07
3.219986521430155626e-07
3.264552710330817429e-07
3.324349382661311730e-07
3.303839914759483915e-07
3.187296813966541507e-07
3.108796807586959795e-07
3.183037371229460794e-07
3.196282365561994377e-07
3.157821877148362819e-07
3.230919269474092782e-07
3.238677597187154741e-07
3.271325972380979860e-07
3.319666510845720594e-07
3.313635495648868882e-07
3.233999634704541912e-07
3.205198222953138584e-07
3.264068216010378819e-07
3.152163527455571707e-07
3.104597252480859947e-07
3.157274857598739629e-07
3.184411213397448900e-07
3.313428342809535340e-07
3.280220450350226966e-07
3.146214633984750636e-07
3.078324409049329774e-07
3.146360363922492424e-07
3.258827064305102389e-07
3.163642221787496518e-07
3.178086755969298163e-07
3.188186990622642646e-07
3.182194393235935617e-07
3.236473242638669066e-07
3.219193266446534863e-07
3.202176986806837816e-07
3.179211491847930650e-07
3.182941658674731700e-07
3.249789154492769398e-07
3.269907697717571578e-07
3.200175679108183315e-07
3.062930356819290434e-07
3.015135712537211901e-07
3.090514455368487197e-07
3.161317074744521752e-07
3.207889844227973125e-07
3.194746095981947627e-07
3.193877159449684578e-07
3.150819512137516987e-07
3.143429224787650507e-07
3.219999409963480133e-07
3.192364621162795935e-07
3.132742561231676222e-07
3.086782837475777802e-07
3.102478292197197393e-07
3.271492435152870091e-07
3.264686169980099990e-07
3.189073413260317472e-07
3.199565925914476772e-07
3.196798337314031471e-07
3.208510396585056227e-07
3.177663471510005663e-07
3.298294828756453593e-07
3.236874978198641883e-07
3.135200141083203886e-07
3.233511250178105071e-07
3.188838889478251324e-07
3.221662394434675881e-07
3.247772674767193670e-07
3.164493322978904399e-07
3.170092255322038228e-07
3.229856148181715508e-07
3.268403391109253628e-07
3.223445942495925005e-07
3.157902209107470317e-07
3.152236822696879868e-07
3.134617024448056763e-07
3.152807868538631502e-07
3.077441881236082324e-07
3.054568923593285142e-07
3.100550262332816825e-07
3.147633490465774084e-07
3.276582324923695612e-07
3.205335485976792374e-07
3.141926141720003524e-07
3.178034798945616277e-07
3.211160551886915073e-07
3.235545531884565797e-07
3.109982543036206919e-07
2.966457820417915450e-07
2.975145441927983980e-07
3.037163729725580857e-07
3.068383215206241531e-07
3.138611359477241151e-07
3.150808113505946298e-07
3.025310395785828020e-07
3.006069763954430277e-07
3.108140714140648689e-07
3.108284576004286741e-07
3.162731613544914850e-07
3.196451195326180853e-07
3.111807077542055824e-07
3.142732348721783375e-07
3.123859944427329317e-07
3.066445428441178405e-07
3.044997177828694994e-07
3.104592114912705186e-07
3.164371184126502795e-07
3.078486046021291057e-07
3.040783763447837476e-07
3.115663135149468471e-07
3.211008288186216317e-07
3.168845284983058599e-07
3.125511873508295000e-07
3.114708502330450570e-07
3.175099291255299084e-07
3.121571742963147597e-07
3.090698734226566988e-07
3.209299234563248004e-07
3.177766367932579526e-07
3.111656931841649672e-07
3.063753469403320117e-07
3.071501622295032589e-07
3.207517899907846968e-07
3.187608806720436095e-07
3.095955346020054983e-07
3.107325543665507855e-07
3.005446183436855105e-07
2.961427762609333318e-07
3.039113807419760888e-07
3.207515955824287210e-07
3.249079243781920606e-07
3.127992592173217151e-07
3.099267210335323273e-07
3.154044982636123661e-07
3.146677780338417566e-07
3.037310975109398455e-07
3.053327072611468431e-07
3.154368562942057782e-07
3.177428576698597266e-07
3.135783435552661528e-07
3.119996158385818027e-07
3.092155974622853055e-07
3.016504782046487102e-07
3.090293699785789068e-07
3.024833123998248459e-07
2.959028801768716638e-07
3.070837342801843773e-07
3.140868239964310751e-07
3.151631779246088912e-07
3.060334141685432423e-07
3.131559167663403418e-07
3.243372181307100724e-07
3.097378997218032766e-07
2.973220204274884098e-07
2.980592002238243997e-07
3.097426745429871141e-07
3.228828354990354468e-07
3.169990766373836401e-07
3.085873527124939021e-07
3.082357909989130889e-07
3.115809900165120398e-07
3.117417596425627796e-07
3.071094065050006372e-07
3.127286568836674037e-07
3.168149703231904689e-07
3.154418904972617010e-07
3.075302619181605757e-07
2.977575311828028171e-07
2.964319803707716235e-07
3.134215370648157291e-07
3.304059139895476728e-07
3.109663206639657573e-07
3.045107274402183306e-07
3.126165900937515333e-07
3.106446899675807673e-07
3.133606795450343311e-07
3.081773328476823111e-07
3.012201436278913187e-07
3.130081535410012588e-07
3.181307020213021467e-07
3.061448717783240711e-07
3.053241362001164624e-07
3.073124463873466803e-07
3.158168466254512711e-07
3.187401826439891235e-07
3.032633097023890647e-07
3.045249907855119639e-07
3.117735829222957575e-07
3.046098619721862983e-07
3.005609131389987048e-07
3.056537171303456363e-07
3.067563061169651607e-07
3.086143238040931615e-07
3.057352836042234606e-07
3.087567868400348218e-07
3.033530983774682568e-07
3.024410052798007572e-07
3.049191033445000343e-07
2.978370250167907673e-07
3.034513869399882281e-07
3.075657777488800145e-07
3.191108520565649896e-07
3.180860791066976986e-07
2.999141841595532410e-07
3.006688789231002230e-07
3.107018932713153806e-07
3.093548808329532690e-07
3.096968967613262795e-07
3.120578209303073864e-07
3.053008572940306522e-07
2.998311565004352345e-07
3.017961328199701523e-07
3.085939795485371804e-07
3.141940849166008497e-07
2.991492589423874534e-07
2.891931023285560735e-07
2.999603538653985313e-07
3.055197060425191922e-07
3.054668653345887128e-07
3.030420438577628878e-07
3.048953065118556074e-07
3.073582584098155582e-07
3.036513712114567919e-07
3.066651434149926647e-07
3.067247908929529273e-07
3.034591978539735263e-07
3.061067363097687876e-07
2.998035783228812636e-07
3.022802378723232239e-07
3.122193868785271894e-07
3.051136258647575662e-07
2.949381201077557486e-07
3.001955609305235445e-07
3.116559710869134905e-07
3.065111452077952153e-07
2.969406701279962133e-07
2.943243339135648434e-07
2.990351927393981270e-07
3.131405038129752166e-07
3.048441579964755131e-07
2.919158804795115649e-07
2.914464392093184963e-07
2.907030222497192157e-07
2.949268150320106937e-07
2.999215987070351579e-07
3.091213402762324210e-07
3.052456287335146303e-07
2.972812433690810889e-07
2.967289181106535023e-07
3.011668666258125614e-07
3.038409731385943718e-07
3.070850375862061730e-07
3.061535021865734821e-07
2.985696638070729515e-07
3.020302667822418328e-07
3.014572128785939760e-07
3.010089208216316136e-07
3.043726559197930917e-07
2.998366990773122508e-07
3.082635749352010070e-07
3.151668008516614213e-07
3.073265377938124620e-07
3.076323522580339937e-07
3.053617300357955643e-07
3.018424409879562193e-07
2.994346951517290247e-07
3.037054281216594973e-07
3.108616221114277399e-07
2.990425147445045559e-07
2.938471688383487400e-07
2.945727629644305858e-07
2.954571158844041370e-07
3.006309644576549344e-07
3.044723839762789928e-07
3.014119135508197566e-07
3.082599056128244810e-07
3.174967954228373103e-07
3.053586251589001692e-07
2.981423980542049850e-07
3.064484343211238271e-07
3.082360047137016724e-07
3.071912083520905009e-07
3.031885611126567832e-07
2.958129655639099698e-07
2.940956248760705348e-07
2.937292075828435355e-07
3.019645918379023718e-07
2.987621727769340894e-07
3.030018897895711553e-07
3.029521877922149224e-07
3.021373591618889399e-07
3.069756654956075118e-07
3.041110757921235831e-07
3.014344987109805344e-07
3.017036958131708116e-07
3.124397222406457740e-07
3.060761314061187273e-07
2.934933698613815876e-07
2.932700337387177544e-07
3.051926672946455805e-07
3.030258860456649621e-07
3.041138138719427594e-07
3.072198226857065329e-07
3.033279353068639205e-07
2.987833923108224477e-07
2.904805961700403116e-07
2.904954397732046945e-07
2.962245337962469898e-07
3.060553294412040293e-07
3.039644130424388890e-07
3.035025604735874565e-07
3.044300098078560454e-07
2.990218177010294682e-07
2.971020724013880875e-07
2.989166463675063030e-07
3.018886718248018349e-07
3.099999466770322825e-07
3.109976432796766128e-07
3.089271808178012466e-07
3.075066516620679043e-07
3.049806770705485695e-07
2.974564135234598262e-07
3.033678345250939092e-07
3.137387302719816452e-07
2.989356383111196563e-07
2.937804056678149246e-07
3.063881751931786517e-07
3.086116917547389685e-07
2.973443843327455731e-07
3.010668733046867718e-07
3.021722512460727308e-07
2.974692489537501531e-07
2.943069990901224652e-07
3.007620561441682318e-07
3.099525100542480056e-07
3.030600048702940369e-07
2.982716909446243506e-07
2.988925963338363759e-07
2.999016498127902424e-07
2.864338795627381906e-07
2.858321108989360989e-07
3.019784474883915603e-07
3.049360810863355811e-07
3.047616896944897478e-07
3.012087397378516844e-07
2.993968263857084913e-07
3.055894024356260537e-07
3.067903034887823179e-07
3.045423170289434732e-07
3.058860968905529916e-07
3.035890284012000690e-07
2.982226976630588956e-07
3.032314670746740248e-07
2.993214304180362321e-07
2.904404404343303382e-07
2.998427292826360645e-07
3.096432049251688656e-07
3.057415796348534643e-07
2.938821567364964918e-07
2.898253241627835067e-07
2.974564131961306670e-07
2.947758873095033564e-07
2.922295838423490532e-07
2.914645037829341724e-07
2.869120960057164659e-07
2.918103390434191497e-07
2.961896094306926079e-07
2.939012765751945322e-07
2.894876022967780208e-07
2.895296265372795554e-07
2.995351084985170951e-07
2.971600262221727554e-07
2.897796331880077873e-07
3.008878932336478674e-07
3.024555551225545426e-07
3.028450275173811195e-07
3.084370902228327756e-07
3.078051286724239445e-07
3.006061269764439304e-07
2.945701878010366363e-07
2.944200221429855530e-07
2.970855453018257992e-07
2.953412583336746075e-07
2.959187284955379484e-07
2.938165934555057804e-07
2.972256976809397159e-07
3.090798514095352959e-07
2.981479111570754826e-07
2.929673951364360791e-07
2.980357704144185413e-07
2.904662488735852346e-07
2.948463391900803650e-07
2.971783272345688714e-07
2.978131824089441649e-07
3.007991542800277112e-07
2.907064809988277399e-07
2.968458644750255460e-07
2.971578242349621650e-07
2.892425846740799014e-07
2.891196214018859380e-07
2.985753650686431123e-07
3.078549752892088002e-07
3.127697655614808382e-07
2.997204364691805292e-07
2.791312526330231653e-07
2.827185400101781374e-07
2.947111742645946105e-07
2.990776661771202596e-07
2.982854888786544844e-07
2.899413051235670556e-07
2.941058389351221185e-07
3.029804293320041970e-07
2.909173353117925975e-07
2.893050732008552376e-07
2.987005868621668877e-07
3.025306942768092813e-07
2.991299453867819433e-07
2.897008212867154319e-07
2.844085799553407976e-07
2.956137686834642096e-07
2.999879365470547520e-07
2.867355466170096907e-07
2.957134248974170331e-07
2.984830346854593522e-07
2.824731508229821407e-07
2.867601901917596393e-07
2.814741158047893396e-07
2.908369008030126518e-07
3.064148072088503951e-07
3.028251395218667544e-07
3.020729123167264568e-07
3.007700420666942156e-07
2.914213180036382330e-07
2.859358830157078812e-07
2.889930494994716036e-07
2.971696394393889918e-07
2.946308531992771095e-07
2.818482725976952775e-07
2.888754718693917175e-07
2.943721160405734153e-07
2.934124920678910855e-07
2.944826803140407552e-07
2.936898533396948616e-07
2.898892529027463245e-07
2.948400244250620899e-07
2.965002261123173768e-07
2.874310188804169117e-07
2.942116998844154305e-07
2.919099502812400338e-07
2.860749593311626276e-07
2.904471192681397028e-07
2.833514312858250301e-07
2.838557086446784144e-07
2.846257793442040832e-07
2.865973154380387342e-07
2.942490168404735854e-07
2.908940823702730053e-07
2.775391490182084215e-07
2.832603696074574852e-07
2.991175274387546726e-07
2.947023813776658587e-07
2.907612130534415822e-07
3.019239615981229074e-07
3.066812799168060402e-07
2.910572103744494475e-07
2.860193586820786972e-07
2.935393974880121593e-07
2.975595423932468565e-07
2.858022419334437624e-07
2.893952289394658261e-07
2.969116814569664264e-07
2.924740441236492110e-07
2.954374222383306357e-07
2.910091576360519384e-07
2.880794653236445536e-07
2.882938133054189154e-07
2.890940494337795750e-07
2.902753175717917967e-07
2.820481465263084339e-07
2.876936870835590968e-07
2.984178070791012112e-07
2.891257841252770745e-07
2.868571767410363449e-07
2.954304262221157582e-07
2.901124007948646306e-07
2.898336993697178309e-07
2.973321576569227738e-07
2.893594745780523304e-07
2.905635124864539965e-07
2.930621045592438824e-07
2.907768446223695814e-07
2.941945591564766150e-07
2.971819849107547217e-07
2.955205556788723335e-07
2.885770417594269438e-07
2.868440579074114600e-07
2.863401225598296191e-07
2.907788194280019014e-07
2.960467501570482434e-07
2.966516309285600632e-07
2.846386668895448606e-07
2.774213702824666400e-07
2.893415604045658748e-07
2.877026750765387221e-07
2.893731392623929213e-07
2.864260567653415872e-07
2.824536083507652936e-07
2.889436736776524320e-07
2.914517776410732530e-07
2.922160295940930805e-07
2.842827259479635804e-07
2.845282397071671466e-07
3.008109623701951149e-07
3.059373486949531714e-07
2.948706490895448998e-07
2.883625079034181416e-07
2.956038053952819127e-07
3.050686820334063986e-07
2.964558907558470604e-07
2.845303910704353520e-07
2.782456999339544183e-07
2.814839315161226079e-07
2.856811742357733396e-07
2.914064166180667688e-07
2.940916480582445837e-07
2.931354341823689432e-07
3.019747144478459042e-07
2.993042404504437718e-07
2.930594665757236093e-07
2.903142062216812486e-07
2.881986524206586708e-07
2.800499403681640522e-07
2.735168098014107422e-07
2.886200043731593203e-07
2.986959195028342938e-07
2.938607368722297772e-07
2.916139036013501132e-07
2.905268228496868679e-07
2.847342362929538585e-07
2.785348630464567975e-07
2.869883851727131106e-07
2.975118141456713344e-07
2.960146552499123726e-07
2.914702188072379087e-07
2.944496143653784307e-07
2.887642815701362003e-07
2.815012198668955002e-07
2.804170703273197671e-07
2.741358876248114192e-07
2.830484089550644612e-07
2.962859757078323193e-07
2.934347788436082033e-07
2.891370567924158607e-07
2.810903117583174172e-07
2.787413957565518799e-07
2.909991025924144960e-07
2.875526685060892629e-07
2.840050705936047362e-07
2.894129380848346500e-07
2.946889071022514941e-07
2.946994833623341613e-07
2.895385510177615086e-07
2.879413853130633948e-07
2.947207713459141462e-07
2.981161595889480055e-07
2.880265907106671913e-07
2.832826331317270717e-07
2.771567990365664226e-07
2.777010669347953089e-07
2.842340944899243062e-07
2.810676059924449023e-07
2.863986778699844055e-07
2.912663348477896947e-07
2.864556183792465861e-07
2.884070285537258114e-07
2.866579068341972497e-07
2.761785286193196101e-07
2.754851628711480946e-07
2.794822612921859818e-07
2.775117596801062880e-07
2.761007328816078254e-07
2.796221777076532730e-07
2.895161774360621599e-07
2.953704979593016390e-07
2.928350629131061771e-07
2.862294431145599692e-07
2.848693518656008730e-07
2.828530831337522546e-07
2.798598410099113690e-07
2.829733742620549032e-07
2.859529158560415950e-07
2.823825043776136362e-07
2.860040683237193493e-07
2.858799712691326656e-07
2.766555345842133835e-07
2.850295682778999955e-07
2.813605804050672613e-07
2.789607551178502254e-07
2.909037894696875756e-07
2.854585650644525359e-07
2.740196491723430527e-07
2.775921342058872908e-07
2.796898742287000650e-07
2.791369780843594983e-07
2.851171736155465358e-07
2.954680826027290730e-07
2.879015015531242366e-07
2.756766178874872420e-07
2.814713255060673326e-07
2.827519656400432364e-07
2.785408854122322335e-07
2.727489770638994760e-07
2.730952073906296331e-07
2.847014333337512159e-07
2.814717872826453810e-07
2.751067968240873583e-07
2.817965066572462422e-07
2.851264602248209500e-07
2.879268272977879214e-07
2.825520997646858232e-07
2.747044101372733897e-07
2.766793992208379571e-07
2.835010230250126407e-07
2.823349294679261998e-07
2.821730807231837012e-07
2.887185496109497618e-07
2.787327214696143151e-07
2.693172472050507928e-07
2.832448771560194422e-07
2.871709701299822033e-07
2.754551178554217777e-07
2.718537939527293552e-07
2.844165841080421210e-07
2.805177787189352676e-07
2.691853529966676348e-07
2.737511757909911830e-07
2.782863638773701481e-07
2.859050414704530653e-07
2.896421941336957957e-07
2.914158808722215185e-07
2.783944381217739550e-07
2.651306742919980407e-07
2.681753887660823349e-07
2.713844299360346276e-07
2.813987843523630075e-07
2.821822544071794052e-07
2.784198778807971676e-07
2.808412101462251645e-07
2.719048085855142944e-07
2.709499642966656162e-07
2.798498621048224285e-07
2.812295853705264244e-07
2.901593459363139838e-07
2.857725434796985384e-07
2.788359622428341723e-07
2.833311738135470912e-07
2.760686789492053753e-07
2.734006437661267452e-07
2.777136399943524993e-07
2.822899991022291127e-07
2.821554756296303776e-07
2.835958018113993166e-07
2.837382705193639652e-07
2.779789844907150636e-07
2.765803526396041725e-07
2.778150556937542266e-07
2.757061059939988589e-07
2.739615594249692312e-07
2.766636264685872174e-07
2.761183736783111718e-07
2.755132257425330193e-07
2.712833584840442135e-07
2.732434739727245126e-07
2.785007460653793682e-07
2.856020418942019442e-07
2.875869871263880348e-07
2.771615489597763466e-07
2.733281696836591399e-07
2.700369887434680097e-07
2.695263784746736065e-07
2.679777056303346897e-07
2.638483296885361920e-07
2.721390805901106472e-07
2.774921068596590271e-07
2.749351869306421463e-07
2.808795752459242683e-07
2.802027883650356081e-07
2.803420318456487795e-07
2.806382743366181354e-07
2.775452628561560866e-07
2.782103675281179047e-07
2.713180808961452347e-07
2.652384763480055398e-07
2.662906307896561463e-07
2.699126331779829917e-07
2.759622149289494789e-07
2.782156541381314564e-07
2.684727889143175089e-07
2.652429286160019498e-07
2.732744800360455498e-07
2.760989332866216405e-07
2.776797757787302883e-07
2.806031062593418500e-07
2.733457223493775215e-07
2.763002339201915575e-07
2.802620550054103563e-07
2.698995142324208499e-07
2.741433753171768925e-07
2.817606872866230391e-07
2.747849618200911843e-07
2.699863549307325146e-07
2.783086515578186152e-07
2.816277251213820653e-07
2.743498700940717668e-07
2.742914927722971282e-07
2.790170047821412809e-07
2.723802091728292626e-07
2.734992014214648745e-07
2.691495814613464607e-07
2.716274653230391692e-07
2.809032903557978345e-07
2.723356547249620262e-07
2.710644695886231054e-07
2.821148266511760726e-07
2.824702751603408545e-07
2.752235017886050312e-07
2.761677694898880406e-07
2.686979673762351485e-07
2.673028658597565813e-07
2.741062377804957752e-07
2.722522798086821289e-07
2.742219415788445051e-07
2.792825333091810285e-07
2.762415800704788104e-07
2.678158780454576129e-07
2.575686045654193884e-07
2.667761713031685412e-07
2.736271637884547175e-07
2.673917991476364946e-07
2.645068463883093619e-07
2.665907322680128864e-07
2.750141936518682865e-07
2.717537846839523142e-07
2.665359406645720375e-07
2.662127564994023584e-07
2.669714321787697124e-07
2.656012048192030140e-07
2.624720152458911210e-07
2.695627671408870612e-07
2.711420009868742027e-07
2.720475694713979493e-07
2.782551425536595504e-07
2.703332414804646330e-07
2.648703892714531455e-07
2.780044471843096173e-07
2.803789523353211103e-07
2.687709733444145281e-07
2.692080740752967967e-07
2.690759704539154973e-07
2.620533532970833934e-07
2.656000273657107512e-07
2.767127967010776549e-07
2.719590896444791384e-07
2.625319037175594913e-07
2.693123891785021927e-07
2.695526913880624232e-07
2.730409133090426624e-07
2.814662491478761143e-07
2.671054295117450695e-07
2.608588925789262394e-07
2.608800522674295508e-07
2.621945369456936349e-07
2.735075918222916063e-07
2.676897644362894404e-07
2.694767918964608744e-07
2.797581788443835009e-07
2.748168263227125078e-07
2.715072219438310832e-07
2.642646429048111451e-07
2.569141864867816622e-07
2.643754249002451579e-07
2.686175836473077661e-07
2.699689284733075093e-07
2.725908495691126927e-07
2.738147191216992125e-07
2.707736396256251000e-07
2.618758722904700117e-07
2.663211418483568878e-07
2.678496357773358527e-07
2.588030380652031374e-07
2.616807727600271978e-07
2.652834223308733330e-07
2.619441375263242508e-07
2.561654283522393744e-07
2.597287013003786982e-07
2.720603363317973805e-07
2.649593836546438096e-07
2.628923712901239963e-07
2.784186217659546903e-07
2.808168738623987950e-07
2.696876971000419351e-07
2.669998876187649884e-07
2.625185585081480430e-07
2.611120629361499212e-07
2.596708874273105824e-07
2.563503973108686620e-07
2.617452962797001332e-07
2.617807480386623614e-07
2.673942849535771353e-07
2.669651511316825482e-07
2.605613729592180663e-07
2.663803919939450110e-07
2.686529722540874854e-07
2.690412328113668793e-07
2.751950594267840083e-07
2.627553831959798517e-07
2.527687229212080749e-07
2.573605666028549063e-07
2.596695170944893741e-07
2.642839611307859139e-07
2.650348671264578479e-07
2.605075420110875806e-07
2.636107290620318889e-07
2.673627321028959649e-07
2.563751819511732254e-07
2.554296904953062667e-07
2.641629876693078989e-07
2.651430958079172911e-07
2.558461798138329227e-07
2.522042669469106372e-07
2.560967371775346571e-07
2.624876934710379460e-07
2.688417551306159521e-07
2.574650641175855143e-07
2.520392488230221548e-07
2.566251329884346810e-07
2.604934767700288990e-07
2.642324575751617318e-07
2.637562838725914157e-07
2.600592298727861599e-07
2.571461965810811866e-07
2.545973749797524421e-07
2.598191366823412036e-07
2.676169289492585846e-07
2.634462619780684504e-07
2.611321293004331665e-07
2.617121024047998850e-07
2.515315092072147498e-07
2.520719246788457125e-07
2.642660998843179154e-07
2.615311795414477875e-07
2.575124617756191376e-07
2.590230965573908848e-07
2.560812620578637582e-07
2.586057267519864985e-07
2.523089606730812321e-07
2.482707765435179555e-07
2.630583969541083203e-07
2.660781554776704549e-07
2.656274945096615695e-07
2.636075119074555529e-07
2.523607114308502995e-07
2.552874792185568595e-07
2.597661218238023941e-07
2.605044029075148223e-07
2.652352039648894036e-07
2.639789277751583213e-07
2.642749099031029713e-07
2.592436794735995619e-07
2.545094181562165663e-07
2.651086047935609100e-07
2.606246316805589754e-07
2.573478475689712843e-07
2.646558198365611479e-07
2.639782707168115675e-07
2.582597673767903110e-07
2.570362647437354043e-07
2.572902033384277176e-07
2.534601982511919861e-07
2.618187231900592887e-07
2.585920007209360958e-07
2.493968322762393007e-07
2.446419909887608472e-07
2.532950597717651710e-07
2.585098791569702279e-07
2.531408808431258670e-07
2.518979174939377739e-07
2.547794150174114549e-07
2.641422209614983206e-07
2.601977598129879246e-07
2.508792996087421764e-07
2.532835505576307096e-07
2.593388282939847296e-07
2.601187114482157015e-07
2.574222735802316754e-07
2.549612166861188344e-07
2.581293702241883794e-07
2.575956493071430636e-07
2.558358888889574843e-07
2.567763406051777886e-07
2.562159693044693177e-07
2.517411305711141079e-07
2.546112304377237472e-07
2.541506306108759711e-07
2.472798860913228950e-07
2.541931274266945306e-07
2.571551045706613784e-07
2.555498719337891758e-07
2.569125148048176222e-07
2.588981794459857505e-07
2.642975544238436653e-07
2.601012119663704715e-07
2.483087688050216573e-07
2.480630867245873303e-07
2.534368114214873508e-07
2.587397500969607011e-07
2.571860024640674264e-07
2.526708519595721950e-07
2.532004864209658260e-07
2.555032120066102283e-07
2.529334191930381109e-07
2.526682761892927443e-07
2.544940494597522467e-07
2.529710081371086128e-07
2.484530226797520218e-07
2.453630829670912693e-07
2.550333904110008637e-07
2.553947016915460925e-07
2.545585293126298903e-07
2.558216545540876496e-07
2.476877885473233482e-07
2.442131903450022556e-07
2.512217645275262851e-07
2.595335351715258730e-07
2.536793087099163756e-07
2.509508970803795938e-07
2.592408409408881819e-07
2.560832665795243151e-07
2.532225209140579460e-07
2.544980944149303426e-07
2.475856541075594927e-07
2.454248241424378139e-07
2.519897078804942074e-07
2.514524516744473791e-07
2.508643984163419756e-07
2.540612732655741033e-07
2.564504803578091543e-07
2.577984255479428043e-07
2.544662625227882796e-07
2.544030380184955043e-07
2.563835660591719635e-07
2.490464144260924978e-07
2.443713502910606219e-07
2.478926197578185165e-07
2.468059980710932877e-07
2.490272304256189262e-07
2.530738640775358771e-07
2.580404585524904419e-07
2.545648097730804582e-07
2.555293009389386303e-07
2.590708943790722481e-07
2.488362451575898786e-07
2.517487308436489579e-07
2.576716411023570238e-07
2.558829181969494897e-07
2.457376801545156217e-07
2.432518184376006611e-07
2.454923461867109398e-07
2.409346158014944306e-07
2.376352103947370908e-07
2.400165325589078817e-07
2.482998391645421503e-07
2.548822193962748014e-07
2.512210207216888428e-07
2.495681309161278304e-07
2.505860516195901396e-07
2.452411838714329432e-07
2.505512748268136812e-07
2.508568339617092016e-07
2.426051474691601127e-07
2.439897646215950694e-07
2.472040671983329493e-07
2.398422171602814019e-07
2.325270091437779742e-07
2.383053400753931631e-07
2.505366455278566106e-07
2.567024175055142345e-07
2.503891261188832051e-07
2.457767014507330899e-07
2.471403340326069787e-07
2.416629951206917856e-07
2.408986681820001483e-07
2.499728505057380375e-07
2.490205628344192664e-07
2.382450682151313954e-07
2.428624545960145748e-07
2.508666552707431875e-07
2.510489335350398577e-07
2.520383982245680066e-07
2.450544777154952703e-07
2.450212151461301967e-07
2.447385875015698345e-07
2.409657435207072403e-07
2.427050537382355179e-07
2.376104643926345098e-07
2.379131624011444273e-07
2.438906404200942365e-07
2.460338648651148518e-07
2.409772062748298526e-07
2.422396660080484376e-07
2.468228843125985833e-07
2.410396205112378438e-07
2.486423665968231616e-07
2.457143270956764684e-07
2.359897774255483693e-07
2.410822346270894501e-07
2.434359786062019289e-07
2.458636133728987736e-07
2.512552124388453185e-07
2.521097985637310328e-07
2.482679826243241867e-07
2.454555363085881668e-07
2.464495493527024464e-07
2.507935933294990937e-07
2.477276968426590434e-07
2.430113595121226414e-07
2.472309486720988015e-07
2.472951480921428639e-07
2.379487940401639491e-07
2.371462221660393517e-07
2.326577047092662176e-07
2.354991308459325241e-07
2.433847294538580424e-07
2.351547110830204794e-07
2.307475281124019382e-07
2.362739571685890354e-07
2.389495427588978309e-07
2.404020808408725130e-07
2.376844661925729098e-07
2.354096741860491957e-07
2.315720724645608055e-07
2.265543055541916606e-07
2.354855829918528578e-07
2.396998597644059160e-07
2.330093763801761598e-07
2.382020845848825678e-07
2.423110135423867209e-07
2.376261801096828564e-07
2.359449094952219951e-07
2.396470560370144065e-07
2.461698165223956664e-07
2.398338568447189682e-07
2.364828119146316193e-07
2.414986937014338158e-07
2.387036809323944347e-07
2.394740307349632559e-07
2.425067266909160410e-07
2.413238827770402256e-07
2.426703308777689351e-07
2.425445185675159699e-07
2.407185606735691412e-07
2.361337900588568466e-07
2.384618094455624418e-07
2.307894039369342670e-07
2.364938625051862016e-07
2.417235536505345856e-07
2.315057754476418642e-07
2.386058821528757701e-07
2.399467574925496752e-07
2.369769997624707246e-07
2.321911006116675414e-07
2.328344435661407527e-07
2.391020702542339828e-07
2.390090739789311639e-07
2.359803871102990956e-07
2.370897773686478755e-07
2.401887521509421262e-07
2.438517014099307329e-07
2.420521420026341813e-07
2.352156831278944261e-07
2.352058186581354119e-07
2.405228990784490881e-07
2.402222960451999350e-07
2.275220893400357611e-07
2.302846647912134223e-07
2.390324981363465751e-07
2.388023847572358742e-07
2.374981077312849334e-07
2.292025697375159705e-07
2.290842385558419772e-07
2.401280449218497979e-07
2.343510768790057043e-07
2.262077183828988276e-07
2.395163283336723085e-07
2.464763318900407797e-07
2.390951150957469945e-07
2.332301166633342934e-07
2.293049169719479274e-07
2.299196086677568003e-07
2.387848406833803642e-07
2.400539253585611492e-07
2.366418875612323538e-07
2.373078051318821338e-07
2.369517128476170863e-07
2.329675198201545545e-07
2.304096456558797853e-07
2.386898277422392847e-07
2.409361223206502516e-07
2.311034293685010709e-07
2.304272438056398871e-07
2.336137855259485692e-07
2.320900628968293481e-07
2.291649258340853805e-07
2.346133539819683608e-07
2.371420074449074627e-07
2.349731752779601833e-07
2.304227384802564585e-07
2.271468485362995130e-07
2.288957174923314613e-07
2.266732412894313516e-07
2.252640467037214373e-07
2.302581695403457963e-07
2.323885598885193693e-07
2.295121150892064570e-07
2.287466056403562463e-07
2.221335954090543744e-07
2.219977061058238687e-07
2.207844166724487371e-07
2.228337834712238597e-07
2.342405579712764222e-07
2.362911550046420197e-07
2.343178500790056807e-07
2.297496549388687803e-07
2.254495160615401349e-07
2.237319957757698316e-07
2.253851897415758897e-07
2.282247077897757333e-07
2.242845665216100492e-07
2.217501723921383753e-07
2.281370106120412947e-07
2.247070730003009897e-07
2.224944854404079710e-07
2.281103463504747913e-07
2.244264650621261808e-07
2.240208589230742770e-07
2.274340736683929810e-07
2.322520738980199706e-07
2.314929680895699590e-07
2.243912313945925003e-07
2.228726656272818320e-07
2.318254272214087612e-07
2.280654757288982153e-07
2.189407773814474308e-07
2.227544078833201346e-07
2.213716116218724493e-07
2.295792993309077078e-07
2.396974816909083937e-07
2.262774260510777728e-07
2.244442022775748271e-07
2.306258740948506265e-07
2.266216772663148834e-07
2.280683545625838135e-07
2.258015456775176098e-07
2.310786385984919452e-07
2.418345497226827664e-07
2.402204244296306941e-07
2.268497786932992584e-07
2.179483052900412420e-07
2.275247042563287192e-07
2.322129873059830243e-07
2.241121782589274626e-07
2.274529100429832789e-07
2.304551192890062018e-07
2.316939448625322394e-07
2.288723143916840362e-07
2.298393341661799414e-07
2.355341001460167428e-07
2.250341096724908502e-07
2.224649715258093616e-07
2.244131739998002674e-07
2.216289113774904241e-07
2.302663785850046286e-07
2.303638733809952607e-07
2.252659223685974069e-07
2.305830141461792705e-07
2.260073333751524379e-07
2.235821666707579958e-07
2.286691646191629332e-07
2.233616109721901650e-07
2.220513110322346833e-07
2.256710522592651248e-07
2.206539032017394556e-07
2.218344517730223263e-07
2.258325981436547023e-07
2.265598150948593810e-07
2.257335342456918907e-07
2.223313556521988504e-07
2.251640202536611256e-07
2.295111938796010811e-07
2.261740642778273540e-07
2.169252043222715956e-07
2.139268793917072547e-07
2.230461570370266536e-07
2.220978626649995420e-07
2.249524142092031433e-07
2.313453248744093122e-07
2.212747405434543911e-07
2.192594486477307819e-07
2.225680153858966299e-07
2.204853485093289022e-07
2.167967621226104437e-07
2.172263335897733770e-07
2.193338955906433137e-07
2.198280522182648046e-07
2.285841089494756781e-07
2.282964634573345357e-07
2.195978962180456817e-07
2.211896847061368276e-07
2.228279381437528751e-07
2.235682619438521229e-07
2.249976724869840060e-07
2.149187397257272676e-07
2.145861307304233061e-07
2.268241521218693159e-07
2.203490655767969661e-07
2.138147083576073697e-07
2.158139977217706893e-07
2.180213221568567845e-07
2.165052380332640776e-07
2.124109447772439082e-07
2.176454719979249340e-07
2.229658622877525921e-07
2.194832800928781857e-07
2.150900855014946904e-07
2.124706262567947044e-07
2.146347769949177503e-07
2.179277436104791032e-07
2.176405398241162907e-07
2.245173258023505687e-07
2.232101682345414367e-07
2.119829103338332778e-07
2.134293149685411726e-07
2.161783913831426027e-07
2.146728384682245143e-07
2.160110789822425728e-07
2.141144204090234444e-07
2.156972937250507067e-07
2.244358351459409139e-07
2.215393737098177250e-07
2.116663394871839663e-07
2.053757807254998608e-07
2.154946936216894234e-07
2.239434503977014506e-07
2.180644784881360612e-07
2.214577718096215269e-07
2.180877757638336570e-07
2.165444721625128810e-07
2.166025019662124554e-07
2.113913150322712088e-07
2.163340560119063200e-07
2.141618992763412828e-07
2.111644947095784947e-07
2.178247836185543201e-07
2.163213476210147090e-07
2.168682839814051168e-07
2.136687501242663231e-07
2.109187407666241037e-07
2.164573142999645072e-07
2.125009009121768609e-07
2.145100979879251661e-07
2.194191768801824460e-07
2.190114859455228817e-07
2.133508746776217871e-07
2.077937290459697063e-07
2.099079233063871575e-07
2.173089182243469439e-07
2.160578668327032460e-07
2.174054682656205430e-07
2.163277132815897980e-07
2.127120351059646956e-07
2.158012426280531116e-07
2.080970725442287903e-07
2.081052262759875232e-07
2.144110945949708680e-07
2.182471398403448910e-07
2.231687399365281035e-07
2.132325062203212856e-07
2.004610767551293648e-07
2.085337217395575160e-07
2.173342080787298787e-07
2.145124930875550664e-07
2.132733005393935021e-07
2.064295483776820694e-07
2.050291253259402427e-07
2.163679255638643950e-07
2.192721289082461067e-07
2.141805731084530035e-07
2.168301386463697181e-07
2.171315207228245066e-07
2.176224082108958902e-07
2.162934120883262157e-07
2.135650218136585955e-07
2.092948176213381799e-07
2.033445047493552777e-07
2.128771373682623721e-07
2.099611867810122840e-07
2.034633340760955283e-07
2.080348586408658268e-07
2.126140122507153908e-07
2.114326028079694523e-07
2.062994037850833854e-07
2.049102190743537434e-07
2.075155238599643679e-07
2.079697840855781336e-07
2.075446875932738665e-07
2.125350124647997287e-07
2.158534911014792868e-07
2.091346550121380008e-07
1.984421641495332481e-07
1.967848522666239662e-07
2.023136229450693607e-07
2.050060508921711996e-07
2.082262251160949679e-07
2.118659790938337567e-07
2.074950578235993981e-07
2.070675003279533408e-07
2.050598391913327879e-07
1.993895727634432592e-07
2.082786129597501664e-07
2.120061980619622629e-07
2.077189255275743401e-07
2.116782794724562151e-07
2.125516652741544015e-07
2.109275929113934721e-07
2.095798296328862791e-07
2.121394348188027195e-07
2.079739757179090961e-07
1.965763019059159310e-07
2.009183260007781760e-07
1.991017566635290495e-07
1.986060937107458142e-07
2.094306924982594141e-07
2.094891178372936350e-07
2.123524776813021940e-07
2.093914125643272947e-07
2.043182709946610130e-07
2.029747546493724195e-07
2.040716683389036420e-07
2.115278389890002828e-07
2.036710265525613471e-07
1.993161080594278093e-07
2.048579957574632916e-07
2.100688391521973134e-07
2.172106635090965206e-07
2.196743958545782794e-07
2.145134693948165527e-07
2.092352362303808017e-07
2.125197881419437945e-07
2.113605323512254729e-07
2.093904133505535455e-07
2.050930848825350189e-07
1.934746320528181346e-07
1.995719140753739028e-07
2.037409633085757662e-07
1.980781359009693272e-07
2.015878898819633545e-07
2.036296912583516350e-07
2.073980055229435637e-07
2.109536917024282650e-07
2.063551742521632897e-07
1.992793176063919514e-07
1.992641390600110714e-07
1.979864000689575928e-07
2.006169809847869835e-07
2.010421794638781184e-07
1.977010813307010193e-07
2.004892431968988677e-07
2.017275319515018990e-07
2.034537596172730261e-07
1.967983621262943621e-07
1.916480011072168484e-07
1.976761602791999802e-07
2.060067014221493098e-07
2.081122663382472448e-07
2.034771006789081122e-07
1.989628414263742422e-07
1.981371795757234868e-07
2.023771979099047746e-07
2.041006654993799586e-07
2.029229446279523806e-07
2.047080122132405970e-07
2.027714957662898015e-07
2.038733689770871007e-07
2.055250716171996645e-07
2.043609573697248412e-07
2.045159863292788754e-07
1.989267186640452445e-07
1.976055214760707774e-07
2.005188652559471619e-07
2.028614104110013344e-07
2.111178087193516408e-07
2.062785722717406364e-07
1.971404235017678154e-07
1.972494479589353982e-07
1.949901503454856437e-07
1.937142590754165809e-07
1.963442562035888720e-07
1.961097936893755955e-07
1.900984155434852531e-07
1.904256992046701930e-07
1.980720073378853344e-07
1.979255850391950451e-07
1.979646759421604897e-07
2.006451314419164973e-07
1.999707803253219363e-07
1.993629532817362854e-07
2.020578132908361526e-07
1.995845486679694923e-07
1.933746420042077630e-07
2.011757847976438176e-07
2.045314552397785132e-07
1.946002422134008850e-07
1.880676828683128218e-07
1.974273215717799673e-07
2.057162670231836653e-07
1.996501594792643561e-07
1.980151087481949338e-07
2.014487753616140590e-07
1.949145305564280243e-07
1.905680848218741660e-07
1.922135354498083073e-07
1.924744979125030716e-07
1.952409300887340121e-07
1.935189438771278747e-07
1.908703777897002837e-07
1.906918294498755165e-07
1.951053864647016736e-07
1.984188692769873965e-07
1.983883339239302573e-07
2.025649090746757764e-07
1.954866120571496877e-07
1.902019203545440356e-07
1.946226747706966609e-07
1.949803204264400201e-07
1.951153045484953394e-07
1.953301865179807138e-07
1.964081598619520978e-07
1.952184369022258935e-07
1.923866310294507522e-07
1.966364292874988997e-07
2.003028220737629442e-07
1.971748443103183357e-07
1.982159199434294030e-07
1.948433901284632187e-07
1.888627012646976529e-07
1.917218910563857420e-07
1.967151768344091667e-07
1.988493245884995064e-07
1.938474718451186957e-07
1.869843114984943397e-07
1.872646875459652299e-07
1.881551904394854343e-07
1.916630651947910399e-07
1.988432806510929572e-07
1.926867583586233795e-07
1.874738137636770024e-07
1.924924120250288836e-07
1.923348477915128846e-07
1.946446966583467656e-07
1.942993685313675342e-07
1.948877708292019547e-07
1.971630152177163508e-07
1.909006746297933007e-07
1.923702628736107687e-07
1.908955199160946600e-07
1.917133055937416266e-07
1.962423741690838679e-07
1.909473273076062261e-07
1.943611648151343103e-07
1.977995592590148396e-07
1.946894574567408850e-07
1.897396857270887930e-07
1.904718605426932499e-07
1.931518350260438726e-07
1.927739346318841187e-07
1.951062262272386633e-07
1.920169909315635084e-07
1.910864001699614917e-07
1.928710847907972063e-07
1.878325586873846504e-07
1.825446171002165557e-07
1.868563140502959065e-07
1.965314957079132884e-07
1.949887044900751694e-07
1.877909367881679128e-07
1.930055045806657307e-07
1.933727191310436271e-07
1.889304213403565823e-07
1.902423599570284827e-07
1.862045686179125865e-07
1.852296528605623463e-07
1.929448205064654246e-07
1.938667427283685964e-07
1.925739022795027437e-07
1.928626467249151857e-07
1.939421227061871140e-07
1.913945180964682113e-07
1.873375509819519966e-07
1.898328930329756665e-07
1.885632880756569613e-07
1.903424803359083775e-07
1.996513837968750229e-07
1.958351436914493223e-07
1.880721198138167617e-07
1.868030526316001345e-07
1.916811342437962165e-07
1.992122188153809612e-07
1.972237008382438323e-07
1.879822026189236529e-07
1.839415322035866353e-07
1.901230138202952492e-07
1.926355339730701580e-07
1.864355209201931633e-07
1.846418994684224258e-07
1.863808310438374248e-07
1.917730196821729880e-07
1.985824188519860041e-07
1.891047850542044830e-07
1.845471925860432759e-07
1.853999924542838899e-07
1.780178172022880090e-07
1.774313304323526172e-07
1.858643837924660150e-07
1.866065054001397960e-07
1.837337022127984730e-07
1.896935504198396756e-07
1.874344356274791212e-07
1.847649554851658040e-07
1.894790786714865772e-07
1.899878087726651075e-07
1.870987286786730715e-07
1.820832154458664064e-07
1.840655194197782831e-07
1.886815175958326907e-07
1.892708992691810674e-07
1.927554881384572012e-07
1.961195421219963999e-07
1.916736523342676374e-07
1.864059196026692151e-07
1.867161862752990244e-07
1.846676763458796693e-07
1.844205765085637213e-07
1.876422674230395108e-07
1.883971169488594763e-07
1.874405598739324430e-07
1.864990902777000597e-07
1.861072800429530110e-07
1.829282193903891563e-07
1.821453459614730557e-07
1.788942975578888067e-07
1.849751549053079436e-07
1.902468450681960153e-07
1.793368183586253735e-07
1.788027316378887269e-07
1.850602836470137781e-07
1.865055750859669714e-07
1.875422370907704715e-07
1.836543469189585075e-07
1.832659796595691221e-07
1.876657429255070805e-07
1.869375773323685588e-07
1.850655866231748230e-07
1.903644213272002927e-07
1.905592363792125626e-07
1.865656814637607944e-07
1.880485359610227760e-07
1.871242343849483409e-07
1.891004913050215673e-07
1.834573637650786908e-07
1.762895432241444878e-07
1.818874584971840009e-07
1.851700599512177735e-07
1.804748382434289850e-07
1.809997783538191433e-07
1.858239463909689410e-07
1.830296159189992998e-07
1.826137439329479928e-07
1.852718972943720236e-07
1.832280331839450020e-07
1.830566313394082270e-07
1.903983153214596309e-07
1.893021534638995990e-07
1.891865637083120470e-07
1.896626504807262402e-07
1.862336692779817763e-07
1.882730336487327621e-07
1.831111590453317462e-07
1.802479896571352281e-07
1.832457073389022707e-07
1.859133469684764181e-07
1.892537097052395641e-07
1.887929488117294992e-07
1.887956272685883661e-07
1.883783738787794485e-07
1.814534411382298629e-07
1.800694981253627845e-07
1.851585460252970804e-07
1.839018773877027345e-07
1.868031419091489873e-07
1.937364757822244822e-07
1.895150343885600898e-07
1.868640749150374923e-07
1.859660389624304839e-07
1.789236692485077787e-07
1.786107941373534905e-07
1.841152468540199602e-07
1.834710036001416630e-07
1.841774555221534652e-07
1.816066272226207889e-07
1.784718156812529845e-07
1.784629163861118306e-07
1.810052359089494185e-07
1.825769818152530568e-07
1.818418731780100724e-07
1.827630413038573170e-07
1.829635199995682537e-07
1.832822531916261737e-07
1.840027991954901175e-07
1.833087472675668018e-07
1.799651978635078278e-07
1.770124515252286849e-07
1.803080866310574624e-07
1.781524737606706736e-07
1.731089946184132457e-07
1.764638929653256145e-07
1.779661106632089791e-07
1.828944974694512286e-07
1.804118355865502500e-07
1.746032751036814221e-07
1.783820720224737017e-07
1.823653024867381285e-07
1.812268146915885833e-07
1.820576616454118048e-07
1.794956273961147774e-07
1.776873509570967200e-07
1.779364524498940700e-07
1.798560719992256687e-07
1.797110055683375929e-07
1.751734406816876005e-07
1.837018507073842908e-07
1.861039118839761617e-07
1.799786878716607504e-07
1.829392389088428316e-07
1.860545191383737735e-07
1.790088222818407912e-07
1.788433365914540267e-07
1.848172399696515277e-07
1.841252438552754487e-07
1.776529314316634984e-07
1.736994442122780984e-07
1.784362053209976669e-07
1.782490712757347309e-07
1.795717321509593191e-07
1.782968538626176863e-07
1.790385112467258403e-07
1.826382678998637816e-07
1.782721693180287911e-07
1.828983273086993273e-07
1.880239490263436415e-07
1.894584079615375830e-07
1.821538473590072702e-07
1.735875941710672921e-07
1.731421157788576706e-07
1.772314842662044718e-07
1.826533643537285139e-07
1.832221250313271178e-07
1.788504537261112571e-07
1.809946769709627643e-07
1.855394915694444073e-07
1.810448746029312442e-07
1.771182026940479209e-07
1.722272956773693187e-07
1.772373842279730720e-07
1.808312491829266280e-07
1.785646733957399235e-07
1.850015466764292343e-07
1.869562079231132148e-07
1.879169674900669396e-07
1.855987715550501385e-07
1.780498551098163522e-07
1.741148696375599481e-07
1.785337771514677692e-07
1.824414506736750055e-07
1.803217455866121049e-07
1.780082105081633967e-07
1.737968260092493701e-07
1.745609777527445150e-07
1.816731417077945713e-07
1.800359691923138063e-07
1.753902789761566219e-07
1.742152376825124820e-07
1.736738268958596599e-07
1.746202667067259861e-07
1.712385676719832985e-07
1.716645697691613377e-07
1.760007767044137188e-07
1.791679057745411209e-07
1.800337013607264076e-07
1.771304770657588554e-07
1.780061355430456067e-07
1.803250238044738024e-07
1.781334258827870062e-07
1.734294826618665278e-07
1.756261864753202942e-07
1.766307300525705591e-07
1.716799281242466205e-07
1.780424036525869321e-07
1.846528909203667078e-07
1.775316828783271244e-07
1.759812717028590687e-07
1.843899542545612905e-07
1.818478894697885295e-07
1.781431015777191971e-07
1.777990176892084199e-07
1.757589456649126230e-07
1.751632623135689921e-07
1.706356859437655547e-07
1.711923545884444051e-07
1.758514733111035013e-07
1.773800876302752991e-07
1.762826197944885673e-07
1.702578321619681456e-07
1.671053654097750452e-07
1.743875983902726643e-07
1.719952228631500889e-07
1.702043765699105484e-07
1.729510438600991139e-07
1.738559078614664138e-07
1.810453103459335269e-07
1.862248058601906204e-07
1.814713845749571113e-07
1.777316076648947876e-07
1.803463844878701019e-07
1.820535671405160305e-07
1.805361165660560978e-07
1.745539504469535244e-07
1.723256176252441374e-07
1.740507130258635347e-07
1.759446676585258323e-07
1.763017455418758425e-07
1.769724891879748538e-07
1.767575079022472782e-07
1.769016962293301872e-07
1.781275987593989346e-07
1.797836280949612782e-07
1.803098194457938204e-07
1.805538049281923558e-07
1.825651166130791298e-07
1.852329778601094131e-07
1.759346672794033235e-07
1.695451460463996979e-07
1.732584752474691239e-07
1.732590703418998123e-07
1.695186876699914413e-07
1.715399706336357644e-07
1.729407478063988398e-07
1.743758643414614891e-07
1.749663094407315604e-07
1.718951194986856448e-07
1.681086960089722188e-07
1.745346841727248801e-07
1.817958440005923791e-07
1.738772138836765662e-07
1.732204618126433467e-07
1.756453030797488099e-07
1.734486638070355770e-07
1.782763645829945908e-07
1.788995755999766910e-07
1.720766944935691834e-07
1.738637649008957378e-07
1.749528466503126576e-07
1.793101225951907305e-07
1.810115367504327481e-07
1.785811474566921668e-07
1.802897393159415833e-07
1.779260394201459546e-07
1.753495886493892501e-07
1.683399406221531159e-07
1.653253655354719221e-07
1.657340288569203787e-07
1.672866356037278489e-07
1.768452104796101060e-07
1.824215561387690848e-07
1.819247778485613599e-07
1.767315842262765374e-07
1.739791439858994080e-07
1.773207361234305132e-07
1.787122352540968854e-07
1.795812322909264554e-07
1.804174557801667135e-07
1.745738879655240148e-07
1.726588869377525792e-07
1.786444987236765229e-07
1.748150357890083203e-07
1.733246221351133791e-07
1.762819582711817237e-07
1.774467416063927671e-07
1.786497919082150216e-07
1.730799035015811518e-07
1.736134249184228002e-07
1.758609111984248897e-07
1.722537876548509885e-07
1.711539558878676057e-07
1.705475659989495867e-07
1.823346380044457400e-07
1.848080878516517857e-07
1.741208637982904170e-07
1.767720735687718936e-07
1.816038422968638445e-07
1.756501134580097737e-07
1.694227626688468130e-07
1.709767518877204194e-07
1.691892379609494355e-07
1.716543087859938360e-07
1.731320407718849031e-07
1.730799733781900929e-07
1.794383492372629453e-07
1.835645210028042076e-07
1.756361857775620657e-07
1.688692630233051084e-07
1.735668212148362694e-07
1.748297678658835460e-07
1.741403440859655856e-07
1.697197149051630005e-07
1.690008031811828016e-07
1.703266149968318521e-07
1.717389066636364208e-07
1.732023471976141427e-07
1.731314275122830424e-07
1.773494340872394385e-07
1.755305859663714079e-07
1.738338226836802706e-07
1.761836931610246518e-07
1.718661815426199800e-07
1.690737656017687244e-07
1.712850769318200975e-07
1.714324721435675195e-07
1.713225680066181591e-07
1.729888765850465450e-07
1.767808114104130617e-07
1.740426667688637952e-07
1.671544113639015250e-07
1.649458874847247293e-07
1.711134169864698487e-07
1.741692424968248794e-07
1.756953547036849820e-07
1.744467835951075153e-07
1.708563949622221535e-07
1.696500204180728644e-07
1.731486401586149946e-07
1.785464780754392719e-07
1.709246388031719540e-07
1.652382967036376829e-07
1.733687908717459819e-07
1.856094619275014571e-07
1.842856375713301749e-07
1.782707886488490956e-07
1.756604512104961784e-07
1.783299283613319068e-07
1.819348299438163440e-07
1.746596381272422562e-07
1.748276865261906656e-07
1.738945627797471471e-07
1.668266925722170879e-07
1.688167050731457791e-07
1.746426520063477103e-07
1.747889253026646287e-07
1.700532537987307730e-07
1.704069212947566162e-07
1.690785195847894858e-07
1.711093032895249284e-07
1.717589122161252688e-07
1.678035149679772569e-07
1.719439037142490580e-07
1.731350838717968073e-07
1.708279821342474301e-07
1.686025896755788764e-07
1.705178871179980480e-07
1.730821896567107701e-07
1.745357952548388018e-07
1.706684423768109895e-07
1.642691270726226305e-07
1.634073869001722997e-07
1.643739324442462599e-07
1.650370983584902131e-07
1.653343277701634484e-07
1.670027940644865477e-07
1.714530317926772814e-07
1.715407187020378970e-07
1.702291752406224013e-07
1.733797589790943871e-07
1.686880366197282476e-07
1.631212868730601262e-07
1.700254636262012679e-07
1.742027995778483122e-07
1.703256586847321068e-07
1.724083041341114234e-07
1.699616139328692768e-07
1.692020664794120817e-07
1.738486332217366052e-07
1.684125089312777880e-07
1.670727757333162141e-07
1.702698614674277211e-07
1.681991538141286375e-07
1.690223148132476259e-07
1.703879618104217159e-07
1.720894883415768588e-07
1.747634038428564866e-07
1.740603419337104154e-07
1.722474932950511775e-07
1.710159907039318041e-07
1.732772113069069250e-07
1.794713223217268663e-07
1.782475378701649509e-07
1.762302313628628808e-07
1.723703150845278055e-07
1.685482034376228049e-07
1.707633951609532622e-07
1.650492789454778829e-07
1.650246267690579035e-07
1.698805830857553696e-07
1.749821174867847516e-07
1.725386100124321363e-07
1.688610206669190529e-07
1.726509428634241498e-07
1.722887376288890488e-07
1.703223246802060153e-07
1.663143233492501567e-07
1.689209687410953545e-07
1.745051130375599286e-07
1.724200540117404478e-07
1.698821089747655754e-07
1.712890876744558248e-07
1.742099520421391819e-07
1.746498496268211632e-07
1.685122421825927465e-07
1.659300621772457379e-07
1.644410246494491625e-07
1.703276484268159402e-07
1.732803662010300663e-07
1.680561848685381727e-07
1.713895235054385273e-07
1.710812229950930423e-07
1.689879306863248717e-07
1.722952906582337917e-07
1.713492963386110520e-07
1.702218591657849068e-07
1.684598365755191317e-07
1.627189345347855157e-07
1.633334602831461192e-07
1.634737391716375731e-07
1.653784812557355635e-07
1.703145866286593637e-07
1.672378366967944412e-07
1.641210953000612808e-07
1.638178658806283434e-07
1.685654325116259853e-07
1.773212855444327346e-07
1.729952397589713142e-07
1.716880040612143926e-07
1.713365757126558696e-07
1.669763737602075460e-07
1.709072236841232838e-07
1.694910365733126526e-07
1.683013422673968558e-07
1.710624418202978992e-07
1.701037549738376772e-07
1.677407462623729005e-07
1.692113863404142990e-07
1.784296770532953758e-07
1.766563423079103335e-07
1.687579510278064926e-07
1.670475570792823458e-07
1.641217484169263765e-07
1.654700253118809161e-07
1.643994146223054266e-07
1.634462237160438364e-07
1.681183011230712174e-07
1.695384363651038234e-07
1.660093867104668162e-07
1.653562584860560376e-07
1.684018856758479934e-07
1.681112289110295113e-07
1.643648497166987812e-07
1.614979398758080577e-07
1.648195555627978763e-07
1.687504334446553270e-07
1.660396888607883153e-07
1.666723137084661084e-07
1.695813082012575633e-07
1.699058261184404486e-07
1.665529713197513872e-07
1.640346065497775601e-07
1.619445934748637610e-07
1.635795312376738773e-07
1.655869531364410471e-07
1.649182586701773426e-07
1.686083321181222485e-07
1.670640499508773986e-07
1.690073279387757947e-07
1.702983257307327511e-07
1.682142947713656224e-07
1.670450108539982922e-07
1.639123687643196808e-07
1.661765316098679695e-07
1.664191129445284103e-07
1.676523822161478600e-07
1.671720967147822129e-07
1.630223220466731489e-07
1.649746244501971305e-07
1.667178219555876676e-07
1.620928512512326289e-07
1.599304031081175183e-07
1.655729441354023245e-07
1.671106296482814283e-07
1.673802838789713319e-07
1.624446048351855132e-07
1.597094897088917117e-07
1.620418860183507565e-07
1.638111445489325424e-07
1.660177862724121645e-07
1.632546375696361903e-07
1.633000910454199438e-07
1.666592376034913837e-07
1.683634100185253933e-07
1.706044724934107226e-07
1.681708208191257128e-07
1.688108245420882869e-07
1.723246293060128144e-07
1.674902349792995257e-07
1.651044320635139708e-07
1.642631412627346402e-07
1.624850603447721299e-07
1.630933286932734009e-07
1.649211547125573093e-07
1.595568467945992532e-07
1.576939221612624643e-07
1.656009303452080519e-07
1.691942079086893582e-07
1.638118020545912018e-07
1.598322285515160739e-07
1.653954236371651082e-07
1.682890434276849638e-07
1.660036721636563575e-07
1.635663947730168229e-07
1.629338939721496437e-07
1.642040608536768207e-07
1.638959519512504599e-07
1.615394504296538553e-07
1.628432520863973725e-07
1.617947349644299553e-07
1.584981597091572009e-07
1.638437579310724724e-07
1.626540701877611161e-07
1.594618613450765384e-07
1.618781925578854099e-07
1.631795793952014766e-07
1.659858945136466034e-07
1.638915627808357297e-07
1.613729652911293042e-07
1.641108554153595030e-07
1.660089750454639142e-07
1.603812918914729101e-07
1.581139148645705142e-07
1.582676624122049736e-07
1.637238048433807475e-07
1.658983919958378523e-07
1.609711251622207021e-07
1.658371189019597078e-07
1.636700814257861366e-07
1.611441289918608554e-07
1.637098475406957286e-07
1.608844484907409891e-07
1.637505999955864288e-07
1.698651231249749622e-07
1.686762144123365948e-07
1.611480331119110737e-07
1.607334659253514996e-07
1.648911027527375239e-07
1.561145524697116469e-07
1.533061522366335086e-07
1.573224140844019665e-07
1.623886976090882354e-07
1.663841172445133090e-07
1.617156917048139791e-07
1.592862823450134915e-07
1.580271217934135962e-07
1.632437476802720764e-07
1.635520508243343473e-07
1.608548669909955508e-07
1.599536428652715543e-07
1.566151550943561182e-07
1.595391687273289118e-07
1.619845489160826289e-07
1.648980990488123519e-07
1.640350833436252618e-07
1.584414334488237450e-07
1.609147096026043967e-07
1.575178579176051703e-07
1.564990349100374763e-07
1.582531877561232546e-07
1.588819068974890681e-07
1.635384077804442056e-07
1.623328934907205548e-07
1.649018199939426147e-07
1.662862014288353364e-07
1.610463006699071361e-07
1.586748753935224609e-07
1.596565663327936322e-07
1.554745817638387704e-07
1.566296811245114622e-07
1.603566731220027507e-07
1.581673267285076079e-07
1.599822272225198821e-07
1.624858357652553311e-07
1.544809381275907223e-07
1.548774118806497789e-07
1.605410795273003271e-07
1.611364070444772651e-07
1.614655285684156270e-07
1.589165447313566286e-07
1.589904602168568431e-07
1.584936622293675830e-07
1.591356666006869761e-07
1.601260974371797720e-07
1.635187451229281957e-07
1.576791354901892480e-07
1.532312055669323930e-07
1.555490659724554282e-07
1.536768926361784009e-07
1.552551173818494113e-07
1.586581598934729693e-07
1.629231648222098478e-07
1.609812021078241663e-07
1.559415340242988984e-07
1.533327536804773033e-07
1.556002172206814477e-07
1.589491304211481674e-07
1.585457714017515771e-07
1.593821836313186624e-07
1.597837450830175120e-07
1.595229800613621359e-07
1.581709730084595583e-07
1.600638986054546479e-07
1.627320329542724680e-07
1.598069692514575490e-07
1.540777528747237633e-07
1.563315849853652856e-07
1.614531429869258603e-07
1.541891166422695109e-07
1.547557508785616370e-07
1.571973832339630874e-07
1.578944012149089311e-07
1.605946995592035117e-07
1.546626927426744989e-07
1.541893112374518117e-07
1.543238647013666356e-07
1.538430265007464479e-07
1.526639791153935215e-07
1.511512025252872105e-07
1.524043805945780279e-07
1.524142088485184752e-07
1.532178999621573973e-07
1.558947382845973361e-07
1.548443207410954658e-07
1.509410856088242724e-07
1.534855506497209476e-07
1.569369485460348075e-07
1.615043678642398617e-07
1.624693061357471632e-07
1.580516813109904219e-07
1.545292860011712335e-07
1.556024650541451372e-07
1.602804280772250202e-07
1.604138226116876346e-07
1.564115820363069063e-07
1.537563499842355683e-07
1.534510531608238651e-07
1.567784517017581652e-07
1.601377759921153764e-07
1.575993459127149406e-07
1.561043915383091001e-07
1.592073240454454235e-07
1.577039890872487680e-07
1.548907313206825552e-07
1.542750637521305423e-07
1.499397200820812196e-07
1.519999325912202913e-07
1.564630707050014356e-07
1.565557857745225364e-07
1.582305915731740477e-07
1.571456069524828812e-07
1.506253411202971345e-07
1.525193435126839935e-07
1.521922539570361716e-07
1.502730442265548031e-07
1.587301380015055649e-07
1.610100839368799758e-07
1.550343311489413669e-07
1.512231217582335525e-07
1.484877492190999895e-07
1.457634843571222610e-07
1.483930498494493368e-07
1.546155047915105864e-07
1.569308802301542892e-07
1.571210859663654223e-07
1.566239680728939645e-07
1.532970640675695057e-07
1.492695658712193340e-07
1.456929121555352915e-07
1.480160991558911814e-07
1.520283007804417774e-07
1.523261145476193473e-07
1.466151506036404728e-07
1.471414465716853369e-07
1.502090490461282605e-07
1.535343188890958282e-07
1.578678173205734815e-07
1.509348377909029977e-07
1.488567175268629634e-07
1.521730734031417535e-07
1.549898073073563355e-07
1.544895601704992564e-07
1.507708039118686018e-07
1.530833772700254871e-07
1.523083996327268961e-07
1.488947104888619597e-07
1.505708920556781333e-07
1.553852606703930156e-07
1.543992117659452419e-07
1.522804612324891721e-07
1.527955809745999727e-07
1.524547460948667664e-07
1.544724049262652213e-07
1.538594534532848943e-07
1.472163226208123272e-07
1.421221294228992233e-07
1.449885401597173012e-07
1.502987228439072754e-07
1.525859495618780227e-07
1.482349739220271383e-07
1.447644792823480856e-07
1.512974316244532920e-07
1.531194595140435767e-07
1.532094416278573395e-07
1.524180737989196317e-07
1.519661231444078631e-07
1.563632223854059665e-07
1.519376143194740367e-07
1.483756930846421258e-07
1.521159415881437671e-07
1.459669723571630661e-07
1.466569402693335891e-07
1.514077279929394717e-07
1.497314758008682571e-07
1.485842411960774100e-07
1.483120979794026962e-07
1.525933684937202122e-07
1.518375159596692449e-07
1.532325169954305762e-07
1.507152705977659839e-07
1.455914787116159470e-07
1.494962190276968700e-07
1.509201729274046141e-07
1.425988078243134126e-07
1.371324945590769553e-07
1.428740247068039103e-07
1.511779366207091170e-07
1.525084567146991284e-07
1.479254494456189086e-07
1.507205289069077726e-07
1.550938229930825653e-07
1.524844916601066577e-07
1.535086704729898109e-07
1.519101353045351072e-07
1.496214165649951300e-07
1.518579413151381382e-07
1.485829510530884339e-07
1.457871315030360913e-07
1.462625747995912480e-07
1.441204075470310200e-07
1.426882941018773060e-07
1.476566735159583291e-07
1.533430294477380935e-07
1.457429330341833433e-07
1.440379976823039631e-07
1.481863000817661060e-07
1.454054047480605690e-07
1.439426557078015093e-07
1.446839542166853139e-07
1.469206734656582694e-07
1.450288632639880359e-07
1.433636941432313003e-07
1.534741818706820640e-07
1.541581829953768927e-07
1.436056584190039047e-07
1.486306835978007726e-07
1.509185063364040958e-07
1.488236321844586543e-07
1.433375804894298193e-07
1.375804610770018295e-07
1.440291463995594428e-07
1.505062958018446619e-07
1.488306509427549680e-07
1.456280988741044613e-07
1.484053329460774340e-07
1.482489940808778004e-07
1.447651071014130617e-07
1.465801539723042022e-07
1.486462395680250721e-07
1.508714511939224721e-07
1.500732037835903566e-07
1.432777498176414966e-07
1.422187641999672491e-07
1.451492886317736692e-07
1.462751915712778864e-07
1.453045477229536461e-07
1.460888220094305951e-07
1.467222469828953123e-07
1.431585427505894826e-07
1.447561921163441155e-07
1.423358339888765696e-07
1.383199583618734560e-07
1.427260626918575604e-07
1.457796345173743101e-07
1.457865065823671153e-07
1.432827234137315500e-07
1.478438537408233335e-07
1.531979686319301044e-07
1.470168884223694483e-07
1.458956240881860138e-07
1.512409576181358726e-07
1.478191414061744173e-07
1.487894226653671890e-07
1.476782581121470465e-07
1.435966404294128054e-07
1.445347397354567611e-07
1.495990640114460445e-07
1.478295529897245514e-07
1.428700967926694320e-07
1.487918477816524335e-07
1.497061695332787698e-07
1.467159454455467822e-07
1.468690105928307362e-07
1.445430234451649715e-07
1.410198252371637215e-07
1.453764527019751299e-07
1.468537505293811320e-07
1.505691104115635468e-07
1.529729201060586931e-07
1.472395424783190221e-07
1.449889668000854956e-07
1.398010655490985245e-07
1.426463479358810724e-07
1.440570012901951631e-07
1.425394693942408286e-07
1.475917596711671112e-07
1.486680909845354324e-07
1.461665955236247577e-07
1.435925884073661710e-07
1.467489697054709309e-07
1.470293774956053603e-07
1.452622967043367832e-07
1.461807063209949899e-07
1.465159011970248379e-07
1.475276517521502493e-07
1.505439818025315685e-07
1.467109631647665106e-07
1.442894421015956110e-07
1.428937058086985100e-07
1.423384092760048009e-07
1.471074658425667685e-07
1.456056174162971066e-07
1.442091693613448860e-07
1.445808141032734628e-07
1.438899295088610060e-07
1.417438444471426231e-07
1.435318588142316812e-07
1.468443339344236176e-07
1.457284517233546900e-07
1.425986312601952899e-07
1.414901158824417554e-07
1.445567233534456628e-07
1.426377885202044723e-07
1.381780768762057870e-07
1.455207708083610056e-07
1.468800484868397215e-07
1.431634190452079028e-07
1.426430205864372609e-07
1.387954936985360359e-07
1.417769508770219008e-07
1.445191066030445635e-07
1.440934332513769598e-07
1.445063880807480099e-07
1.412903113762410302e-07
1.375682394943255410e-07
1.417596260808953920e-07
1.455665122433160895e-07
1.438637867040152871e-07
1.431426523591222049e-07
1.429782753921858266e-07
1.461878145242164079e-07
1.435852061989272803e-07
1.393174982477781898e-07
1.405866579280416299e-07
1.433403344653500866e-07
1.463270076824152798e-07
1.437573581829703230e-07
1.421163499344288230e-07
1.407103442731278893e-07
1.448771776593319692e-07
1.465800236101266037e-07
1.448001372729969391e-07
1.447214205986179345e-07
1.437663277281202021e-07
1.484326026673894107e-07
1.447425218061154034e-07
1.409138106278276094e-07
1.405107651597534326e-07
1.436765799606825919e-07
1.488129352385730761e-07
1.459746377708823711e-07
1.470095490102949139e-07
1.508398353671122616e-07
1.463504776955107637e-07
1.417563853074690515e-07
1.430143997113130475e-07
1.437563241429322746e-07
1.476400912984583883e-07
1.452524072348424290e-07
1.431731744805461996e-07
1.485511177237164831e-07
1.445924508515747311e-07
1.397146656264408779e-07
1.421349148494826998e-07
1.436823035749161648e-07
1.406973447733489255e-07
1.394043227902585246e-07
1.390129955844917870e-07
1.409826467001268870e-07
1.414044173843636370e-07
1.378591410998975032e-07
1.407656217420350670e-07
1.434389713010658625e-07
1.421690028470652020e-07
1.446593068067944057e-07
1.414784940797167158e-07
1.413354483185785132e-07
1.456956622342790177e-07
1.418323810900114134e-07
1.384367784204754660e-07
1.374764705754963302e-07
1.390093677327467146e-07
1.414848315127548043e-07
1.422558854062648012e-07
1.428926257039846176e-07
1.436826798306289139e-07
1.436039074719816873e-07
1.472340754144913781e-07
1.432159203260985305e-07
1.378164987297327291e-07
1.439839962155279961e-07
1.455064500936478011e-07
1.402731039948889849e-07
1.383298856538378361e-07
1.386176370748388393e-07
1.425297407818111485e-07
1.433902332229645492e-07
1.401542304208707259e-07
1.406903081565705232e-07
1.370682950861953217e-07
1.359898306340322000e-07
1.362679247345578264e-07
1.370694552126433110e-07
1.419255944098660408e-07
1.440960943312564991e-07
1.473297370526311154e-07
1.480382671599733234e-07
1.437718650073834392e-07
1.421162809974746114e-07
1.429577219448986533e-07
1.413714339184696528e-07
1.427600516047533230e-07
1.456403568114433163e-07
1.443913699231009008e-07
1.385978994876067308e-07
1.389462543331904953e-07
1.404717722038027269e-07
1.375564646466128619e-07
1.410993987533323887e-07
1.444091287313756746e-07
1.408347982071349311e-07
1.382275779487437499e-07
1.371506618978289799e-07
1.409348590769085294e-07
1.434263424707328693e-07
1.410603263866131657e-07
1.400921694227465858e-07
1.373269201506111637e-07
1.405948666301843994e-07
1.429042072957621240e-07
1.446324709048394307e-07
1.440294648452390782e-07
1.370188112861206822e-07
1.368142194020406650e-07
1.388735365993162702e-07
1.391229147906644930e-07
1.378165283023489177e-07
1.376117970355267652e-07
1.398555057260352531e-07
1.432041142366403388e-07
1.419127639090201638e-07
1.418275612898727933e-07
1.427061221045341360e-07
1.388927149486489685e-07
1.394737466367693006e-07
1.396782886346321310e-07
1.404724116428747905e-07
1.410004326450943740e-07
1.382539182229563916e-07
1.348768686156761365e-07
1.393887085162839500e-07
1.454895769992907574e-07
1.391937134757193921e-07
1.345781649200884952e-07
1.408555526416101631e-07
1.428415392705521947e-07
1.403336816679586930e-07
1.410784208622833281e-07
1.401393514490805478e-07
1.373184066228613925e-07
1.330849166411498004e-07
1.318303326005104896e-07
1.364950230333524613e-07
1.378267294984059158e-07
1.412655843094812375e-07
1.479142958813224506e-07
1.483313909848647079e-07
1.429287260597114893e-07
1.407338875343959800e-07
1.399338158694502613e-07
1.418865672799986748e-07
1.437086519406079968e-07
1.378661575082886019e-07
1.378483450800073560e-07
1.381040190379290698e-07
1.384543322558072490e-07
1.383706082797517911e-07
1.356671842774638520e-07
1.351934690213359317e-07
1.379601616083261464e-07
1.386393392924682083e-07
1.359479529792937592e-07
1.362078778145108012e-07
1.394093029370067571e-07
1.399816552513775229e-07
1.374075515886176685e-07
1.397293206190790859e-07
1.425774153324802213e-07
1.393402581283232798e-07
1.378636765223916210e-07
1.393110091314221137e-07
1.358907144674641466e-07
1.338413931858145805e-07
1.366061038801861896e-07
1.370933026869516934e-07
1.369856513108080308e-07
1.355454081196400535e-07
1.371300519017099670e-07
1.413682270327555601e-07
1.418549998464513715e-07
1.414619125760139807e-07
1.398919412920413073e-07
1.385910476211278161e-07
1.407305517683710129e-07
1.412720646616904817e-07
1.398254272707243396e-07
1.397866921132111687e-07
1.413842384294272883e-07
1.386950043512284321e-07
1.351283327524574610e-07
1.348449263666687676e-07
1.331972325482077365e-07
1.341753767875526090e-07
1.369179507601105713e-07
1.357284313796118290e-07
1.368124996704213943e-07
1.335482250441518518e-07
1.324050832660189392e-07
1.377178842170260328e-07
1.374801668210950556e-07
1.387350471176058293e-07
1.346544649591391590e-07
1.317585657675177748e-07
1.351290953673078626e-07
1.405497972544116953e-07
1.419424530430779155e-07
1.406225678033460771e-07
1.368526869911452408e-07
1.351064134182360784e-07
1.387974319079832647e-07
1.411379999026764467e-07
1.413627714394229415e-07
1.395348104189599235e-07
1.352882572138988671e-07
1.331463281209064278e-07
1.324314419370380476e-07
1.348423075013313913e-07
1.386760306733804398e-07
1.359330054561651951e-07
1.312470580049971330e-07
1.326946655397127053e-07
1.352623870316942902e-07
1.363204248531692198e-07
1.371547637252202658e-07
1.379905077130366426e-07
1.347101043563621663e-07
1.348673442312481636e-07
1.422725168378063604e-07
1.363539392078480895e-07
1.317416285301969546e-07
1.368996070305731170e-07
1.361453487503155201e-07
1.339359034490255139e-07
1.324365581194672157e-07
1.304788598619391436e-07
1.355267741159640720e-07
1.384464070822267971e-07
1.340584829173939590e-07
1.302700382095784704e-07
1.338387521341422904e-07
1.364096420870268784e-07
1.335721580709095656e-07
1.342859228178802144e-07
1.376902955012261305e-07
1.359275259557668004e-07
1.356618612012834166e-07
1.342342228689729476e-07
1.332630928880755943e-07
1.377193134409625873e-07
1.383164285290007920e-07
1.379430335793496450e-07
1.353528055910223097e-07
1.342413886289002800e-07
1.341329553560186908e-07
1.356252996118951166e-07
1.333974329768494206e-07
1.311403001998222171e-07
1.328905509573100236e-07
1.353496998068851714e-07
1.405423336709634170e-07
1.376118709114100783e-07
1.341850259271038898e-07
1.331512375540519122e-07
1.353590895035913618e-07
1.386086446722552421e-07
1.346827547863282102e-07
1.343022389108086753e-07
1.314632341823051203e-07
1.309594751782691258e-07
1.360779375349595057e-07
1.353833835830932209e-07
1.358801832143060311e-07
1.313869964485931182e-07
1.273426084615661316e-07
1.308815527589633945e-07
1.344555884765928393e-07
1.371834193834457565e-07
1.357686871340730923e-07
1.287497045088934471e-07
1.279101834913998784e-07
1.384205852714515297e-07
1.374493800184954715e-07
1.295407159234396670e-07
1.303464990673129720e-07
1.358634659804682938e-07
1.349826079781631126e-07
1.339975833409833329e-07
1.373630912067010496e-07
1.353073324198796799e-07
1.340460000897946325e-07
1.322166004564702410e-07
1.296199357183500023e-07
1.324726209412924635e-07
1.383607402044827934e-07
1.360169620807524823e-07
1.342569230236830091e-07
1.359289379171573050e-07
1.308702962025057468e-07
1.281433832103583538e-07
1.281474606886904249e-07
1.266691072390054324e-07
1.264619663664826154e-07
1.283369945590314197e-07
1.315997326219554295e-07
1.300717644652327330e-07
1.314308249557077021e-07
1.334562204459585898e-07
1.317802668079938521e-07
1.323422491450154136e-07
1.305771147091134131e-07
1.304307826022215675e-07
1.319627504514838289e-07
1.334062987896014327e-07
1.314836545398639699e-07
1.258165995134762386e-07
1.296686020987130676e-07
1.368488979171472181e-07
1.308260836261197067e-07
1.262835729838078342e-07
1.313381420114304649e-07
1.305834555445503960e-07
1.261425982014835593e-07
1.268426612634927138e-07
1.267296892613964659e-07
1.286117359322727898e-07
1.301171184308779089e-07
1.270501970710464132e-07
1.301525636821747565e-07
1.349827446978800368e-07
1.294320644893371386e-07
1.271340857479416293e-07
1.331180515481216254e-07
1.342040537523576748e-07
1.305667852782046841e-07
1.274183684563145899e-07
1.254693976011997207e-07
1.298771203006205203e-07
1.288951547953250202e-07
1.258082267317840396e-07
1.286924066280688843e-07
1.242829433037572979e-07
1.234721766475042370e-07
1.281882859559733595e-07
1.317580741853362994e-07
1.327687114954285648e-07
1.277986280268842093e-07
1.222286312393524662e-07
1.268209835665859623e-07
1.290850123886061808e-07
1.305178871244400371e-07
1.315916013265698072e-07
1.272849040949469543e-07
1.284576737078685338e-07
1.278839766709377897e-07
1.288692916338573969e-07
1.268780515922941471e-07
1.276545532942732289e-07
1.264640397597221634e-07
1.232243626782060808e-07
1.288545860462403013e-07
1.280230773815700214e-07
1.271587514879215807e-07
1.310706912133723510e-07
1.316114770847793519e-07
1.337471265992736068e-07
1.351682242235148705e-07
1.302937897222002135e-07
1.267494138526800447e-07
1.276283163162041138e-07
1.261483535158743612e-07
1.246841944975506693e-07
1.281832483819538673e-07
1.313370134758160474e-07
1.304122828341876204e-07
1.287092954797038245e-07
1.274721932686243531e-07
1.258376523433990945e-07
1.252202593121929108e-07
1.244465390849389266e-07
1.313177101859338618e-07
1.348801771170269795e-07
1.358044658157379740e-07
1.307387284739405398e-07
1.261790688865149426e-07
1.275578467875523154e-07
1.279468025207090017e-07
1.293541997306399682e-07
1.271634624493340580e-07
1.285109554369927949e-07
1.292603174378305025e-07
1.297059751171390703e-07
1.319611487466996782e-07
1.318757522282622068e-07
1.294966411279531208e-07
1.300258470861505597e-07
1.297318341590495404e-07
1.246746049869830023e-07
1.255710544087140341e-07
1.287664690854899604e-07
1.253842940839891011e-07
1.234988859757249586e-07
1.270244985898990956e-07
1.276698812629189966e-07
1.260549353762470078e-07
1.256663457401875653e-07
1.219276984292837569e-07
1.220286250706944053e-07
1.266264600115122493e-07
1.275622515225779016e-07
1.278952783196403473e-07
1.305233600217170967e-07
1.286825272883491989e-07
1.250530775406681873e-07
1.248084692974815666e-07
1.238699588820706404e-07
1.258881245294318244e-07
1.276978575859977949e-07
1.276494850317662430e-07
1.264506177879695637e-07
1.254676737946423719e-07
1.226357801216453494e-07
1.222623020048577573e-07
1.287026444981031676e-07
1.280078807181750743e-07
1.230192583848234866e-07
1.241610088135363925e-07
1.294371547158493804e-07
1.293516127731398323e-07
1.255283539010937076e-07
1.284820327433910105e-07
1.258950390768035868e-07
1.238238120416456625e-07
1.268850897955149140e-07
1.259440324822358313e-07
1.259659950995123551e-07
1.266886306900139350e-07
1.266496121566831566e-07
1.262074394989433191e-07
1.246497151006477830e-07
1.236140365717502926e-07
1.292120705750957675e-07
1.267805402306147530e-07
1.193625641778107857e-07
1.219636100561945555e-07
1.282631144682814552e-07
1.295603384288143854e-07
1.265583628011586788e-07
1.238315369559258661e-07
1.201140339923873215e-07
1.194556157168901870e-07
1.227994102010190154e-07
1.226907875501122096e-07
1.224976320507102260e-07
1.269831303737739225e-07
1.244486632518833786e-07
1.221565583533258291e-07
1.242012586488900217e-07
1.228492219364119413e-07
1.214936144195146055e-07
1.269527611549535259e-07
1.312963496223095033e-07
1.273016759099758295e-07
1.258229062898479025e-07
1.239079910520086640e-07
1.218370601013411000e-07
1.258954485212335434e-07
1.249795762758855613e-07
1.230646891744837916e-07
1.292236331231240327e-07
1.236760837851845719e-07
1.160920977824079062e-07
1.218419694265908129e-07
1.243656191705775440e-07
1.258533445149895063e-07
1.286850686948414809e-07
1.251885176233429197e-07
1.224353216588399319e-07
1.200646674975629489e-07
1.179813172439184379e-07
1.209173387163170811e-07
1.219349696008016140e-07
1.247829030932106077e-07
1.264011168492584390e-07
1.223497849977404285e-07
1.213649264963480703e-07
1.204234738041093286e-07
1.187406110062098064e-07
1.210709137474406279e-07
1.249790952412059171e-07
1.271925293801545855e-07
1.249475213666744461e-07
1.216642000805316386e-07
1.187902729358465233e-07
1.194014857495298836e-07
1.215729415965759163e-07
1.237701574068478872e-07
1.245323992907590521e-07
1.180891029620021244e-07
1.129338068382543458e-07
1.165777883862410801e-07
1.200429947271877277e-07
1.173381201309472968e-07
1.196563048433405856e-07
1.230251980431482637e-07
1.234123977510918855e-07
1.244314494947929712e-07
1.204544418248695488e-07
1.168720215432750071e-07
1.202158137392412608e-07
1.216951451371836582e-07
1.185949943730685832e-07
1.189708495825832345e-07
1.201713345540865678e-07
1.189718369787967991e-07
1.198376786988584702e-07
1.201316316259407695e-07
1.199700370481780000e-07
1.219569468837703022e-07
1.226847509887276986e-07
1.228651339049768447e-07
1.211474388836705833e-07
1.168247902466583581e-07
1.139458187234950398e-07
1.139401712229712042e-07
1.153556414929164626e-07
1.135229509234563435e-07
1.165703709246258071e-07
1.224790318640621751e-07
1.193883345798470753e-07
1.188938915640888778e-07
1.187962151358627740e-07
1.206359722064582194e-07
1.226621006877613012e-07
1.167158342160861163e-07
1.139228426536647384e-07
1.144894615877498541e-07
1.149290176045051320e-07
1.152493759838898992e-07
1.185872668861077423e-07
1.189001147489656324e-07
1.167984907913814950e-07
1.146941119166961928e-07
1.149677047389562143e-07
1.141391374268283538e-07
1.158377898039653820e-07
1.189896489140101873e-07
1.178674859540753645e-07
1.182244087872200843e-07
1.194053416259042189e-07
1.214644706278125810e-07
1.200865464472668038e-07
1.158950261298448385e-07
1.168952755630032725e-07
1.187939014412476754e-07
1.150008935667138595e-07
1.156357249162747891e-07
1.164755433184782208e-07
1.145325361445598523e-07
1.138700780578613020e-07
1.126655100660817192e-07
1.138416145140136298e-07
1.141313655329658014e-07
1.161375325459520029e-07
1.166687861367922495e-07
1.156283677662791978e-07
1.161508050878196212e-07
1.172638980068399343e-07
1.170679073004708230e-07
1.147918205151461507e-07
1.142916269774062553e-07
1.146314845451870767e-07
1.120783954123798131e-07
1.119236002616091649e-07
1.166252694718984101e-07
1.131449886991981507e-07
1.117487224427176925e-07
1.186770802960249624e-07
1.206759661035568424e-07
1.169311345279120532e-07
1.165068985924864701e-07
1.154543752955287694e-07
1.135045940478056189e-07
1.125922585235405987e-07
1.120012094277180634e-07
1.123498982933581856e-07
1.109001876452273447e-07
1.115091746261794215e-07
1.134782609374063159e-07
1.143312591153474443e-07
1.095446398983365483e-07
1.083397027655696399e-07
1.125392829111778160e-07
1.147054739832639319e-07
1.111567049826572479e-07
1.069668700745940880e-07
1.105800148390077727e-07
1.125728221913305031e-07
1.102872883161612408e-07
1.114619127454000522e-07
1.129847662014126827e-07
1.118675588496150388e-07
1.099319555134777818e-07
1.101308194163582384e-07
1.115160859208522207e-07
1.130481697150450426e-07
1.142848574638855921e-07
1.112216183622081683e-07
1.106011824562515151e-07
1.102895670828578560e-07
1.128156330916898753e-07
1.133579666453482854e-07
1.106186519924548168e-07
1.101044078678581375e-07
1.066789059828265013e-07
1.091749266970923721e-07
1.099166109760450572e-07
1.089591455200609048e-07
1.128497162518918855e-07
1.108319003820168130e-07
1.107499791314890924e-07
1.123258969674336674e-07
1.106897604199237008e-07
1.095223013518365351e-07
1.086130059131091399e-07
1.074703769125962980e-07
1.070041392654898887e-07
1.090305839818430465e-07
1.075703001881737222e-07
1.037387921403833760e-07
1.043285260920743559e-07
1.074931812394167642e-07
1.076376022887414479e-07
1.092204012360424002e-07
1.095251669690340173e-07
1.052337381325397753e-07
1.039795369348604764e-07
1.059679433454265124e-07
1.076943612646959405e-07
1.068395340284689754e-07
1.069972281048770338e-07
1.095975118580770122e-07
1.089981752716984114e-07
1.064846289967209314e-07
1.062562852162522597e-07
1.083009630376945109e-07
1.070405118496512304e-07
1.032530904667340273e-07
1.034190138785320531e-07
1.044376581070705517e-07
1.047344451547761231e-07
1.048313545827851585e-07
1.054874154192880522e-07
1.045987135688535634e-07
1.029308036537877640e-07
1.012514727907508664e-07
1.006277907098360284e-07
1.071351850160259516e-07
1.096554179128526901e-07
1.056406278300343820e-07
1.045632120918355730e-07
1.043691465087092078e-07
1.017293611704073686e-07
1.005270863829270172e-07
1.050423134308795779e-07
1.068498762290523408e-07
1.086906245413082266e-07
1.061027366439761500e-07
1.067140883171842060e-07
1.082496772989267542e-07
1.009842288987501645e-07
9.900144099849987737e-08
1.015010331655382866e-07
1.059268264689575515e-07
1.065555587637643306e-07
1.049739016072721146e-07
1.042195997722129826e-07
1.031657832882968014e-07
1.061517158653551120e-07
1.064958762119880240e-07
1.031433515511021235e-07
1.037260948703168990e-07
1.030797249834766923e-07
9.900209524494140356e-08
1.007301761061123495e-07
1.015045356016300344e-07
9.901728789353148397e-08
9.911963590157718684e-08
9.830625072311987593e-08
1.029989519781759373e-07
1.081121376587923581e-07
1.021155062242624886e-07
9.936159264411077510e-08
1.036389012077736655e-07
1.031553650449104943e-07
1.013713627835706625e-07
1.012347205554042909e-07
1.006531009383124604e-07
9.994644701412044353e-08
1.022603367719904124e-07
1.034433188948051926e-07
1.045407231743754143e-07
1.033204092303943011e-07
9.892010774190130173e-08
9.788736053168201579e-08
9.852337072066360588e-08
9.988152357087447530e-08
9.975985393182999536e-08
9.689793287018683442e-08
9.696610450788390947e-08
9.753468736629253809e-08
1.007670786881401377e-07
1.041321775841479101e-07
1.006197933849680842e-07
9.764856879148101704e-08
9.860778925481999642e-08
9.923685768087339366e-08
9.930079710438069238e-08
1.009439066804939981e-07
1.008794756398125724e-07
9.693798496303310262e-08
9.547267755608923014e-08
9.885628645109593300e-08
1.011209266598207117e-07
1.003005701759101692e-07
9.992781011725023679e-08
9.919002917170080742e-08
9.712466954185389312e-08
9.472869654938996006e-08
9.454375069622575456e-08
9.662517579722105012e-08
9.738880619679104266e-08
9.689959332593567755e-08
9.510473153646382446e-08
9.411674501028384992e-08
9.475561608256541164e-08
9.728254604450834465e-08
9.888266433287758050e-08
9.625630968320927872e-08
9.703309945523884469e-08
9.839315164573277958e-08
9.640534840875671319e-08
9.545110990210563705e-08
9.665027623501562132e-08
9.749588432564674432e-08
9.656894535171569598e-08
9.855552545399830089e-08
9.823696170443573040e-08
9.504771996166434288e-08
9.327182935160127679e-08
9.414344324155561540e-08
9.489973948909176820e-08
9.653578529227043827e-08
9.755133234092398279e-08
9.520168401109192253e-08
9.727683839289309537e-08
9.835095142080402197e-08
9.642137122717056652e-08
9.675871734451589987e-08
9.732555383745619479e-08
9.504300318230524398e-08
9.422732401171212111e-08
9.378463772725887122e-08
9.427615730671414111e-08
9.548187275136643215e-08
9.392844898792941647e-08
9.281674903081566012e-08
9.376659999085662346e-08
9.360120646630194579e-08
9.360780756804593193e-08
9.446767243112536788e-08
9.345907398767861578e-08
9.389251397468810419e-08
9.476875479285030180e-08
9.579005502356399383e-08
9.468999742498898605e-08
9.330681466162610719e-08
9.542454534558303651e-08
9.476992047539754132e-08
9.293057995624571762e-08
9.323517885937654456e-08
9.113804172948058497e-08
9.165902232875410758e-08
9.212626004011741669e-08
9.417709562522990291e-08
9.635608351470215387e-08
9.172448601307915226e-08
9.041780861016145517e-08
9.317826964925726433e-08
9.268142253647047781e-08
9.104043528412426139e-08
9.288687174688624189e-08
9.429519965944993624e-08
9.289572182381018298e-08
9.267450008128963329e-08
9.020107437951240257e-08
8.997773063669470829e-08
9.304340168345113226e-08
9.065678791151720556e-08
9.020064927370015362e-08
9.408535981193959507e-08
9.359695448289325113e-08
9.151346966825310533e-08
9.151893668359569668e-08
9.290103883383658230e-08
9.123244308626831867e-08
9.050573736455285793e-08
9.034385329608445728e-08
8.805121350810981671e-08
8.923990285906045667e-08
9.249481148356275643e-08
9.147260836850558339e-08
9.227881148629472215e-08
9.111172495012340181e-08
8.975987699500882682e-08
9.160106555180583225e-08
9.095879766907710096e-08
8.940374813740442421e-08
8.859219679913311471e-08
8.886229251353603069e-08
8.735356911135635189e-08
8.884990300624034025e-08
9.108395821395063938e-08
9.036421529247000798e-08
9.071129540464772501e-08
9.052366492637454584e-08
8.967568037345083667e-08
9.023686249556392316e-08
9.034627538815127194e-08
9.014711220689664071e-08
9.135692852086466558e-08
9.443761149007082360e-08
9.400114953224642069e-08
9.103021576708498903e-08
8.813558779061799855e-08
8.663360937611603791e-08
8.777963037705173060e-08
9.120846700486024048e-08
9.278419759340406411e-08
9.075843766457835273e-08
8.620991304491395290e-08
8.531931511861461846e-08
8.629018661728293671e-08
8.469292861472481066e-08
8.611635180247572309e-08
8.768024786087489262e-08
8.807058200838532249e-08
8.563163877836499787e-08
8.641806261840825942e-08
9.104183945218364251e-08
8.952901181978557226e-08
8.940046028315320882e-08
9.147093484822378072e-08
9.059290272393324984e-08
8.993692143797568129e-08
9.089850329900956143e-08
8.926283095579335615e-08
8.625608826176587404e-08
8.843846920167459560e-08
9.046729479222393981e-08
8.877374780447539821e-08
8.813556671746267780e-08
8.868195682401523601e-08
8.885584976841439962e-08
9.176139017282524966e-08
9.186134924194308959e-08
8.716551952901735542e-08
8.707342546906886796e-08
8.645501704976580389e-08
8.502809165947406918e-08
8.750002679287508769e-08
8.961288767190861759e-08
9.059781528891104571e-08
8.759521111300614193e-08
8.747302624196903687e-08
8.959851854233004225e-08
8.659977404940292730e-08
8.449415302969763809e-08
8.632210793885043334e-08
8.743179016115577805e-08
8.669466759226522898e-08
8.544193693759005805e-08
8.436680860474279444e-08
8.597866892227727140e-08
8.611337248217567346e-08
8.587108464172582132e-08
8.734624304865284602e-08
8.829108833816848877e-08
8.768757804815521462e-08
8.773816724609102147e-08
8.606231000963970431e-08
8.421057637231565731e-08
8.429326333538392658e-08
8.533043095900104988e-08
8.474841460019235794e-08
8.673399158235927322e-08
8.779494220137464624e-08
8.309629538838025309e-08
8.245366692171753406e-08
8.374718148068620492e-08
8.306917405134825904e-08
8.333419614085379030e-08
8.659564984464943684e-08
8.501016172440700140e-08
8.440230243836419421e-08
8.557030982721712811e-08
8.478873412414859370e-08
8.556296100061313348e-08
8.369689104886840119e-08
8.484611324042036647e-08
8.513370482322238604e-08
8.377189969291343130e-08
8.381759782138134567e-08
8.368256814387511415e-08
8.282947098292453841e-08
7.944173008139337208e-08
7.712225072431784558e-08
7.934103524581796444e-08
8.365373139194754853e-08
8.275277183447248399e-08
7.948432579908642222e-08
8.181453301486310724e-08
8.290532551179283251e-08
8.095912284553392034e-08
8.114133603107875025e-08
8.057263810014687588e-08
8.020040733682054468e-08
8.041387437081855786e-08
8.188107294318242343e-08
8.256322018246127318e-08
8.080599413585514506e-08
8.091275334739684734e-08
8.213900070641230120e-08
8.303224080607217667e-08
8.345789733088358951e-08
8.461683041804673323e-08
8.279286571577018927e-08
7.836526204061033100e-08
7.962734554111050409e-08
8.125846038193119239e-08
7.889000506972650014e-08
7.905405069935224707e-08
8.077010979931501494e-08
8.356016991681924342e-08
8.321443322338707499e-08
8.022046831557034664e-08
7.897015604034240100e-08
7.661749565159822588e-08
7.769117143667948696e-08
7.922605861206065695e-08
7.830338894912437359e-08
7.728202982081775672e-08
7.751428169379381004e-08
7.945651771981089113e-08
7.980832412975033963e-08
7.840998607814162249e-08
7.879763984776740685e-08
7.909304670064438584e-08
7.778061483813347930e-08
7.634889395370472960e-08
7.681956240907500691e-08
7.775524855251151498e-08
7.651100490253025872e-08
7.682742516853591583e-08
7.761084662764798920e-08
7.601877500957429635e-08
7.664328211429704833e-08
7.785561288688400897e-08
7.804045815848805328e-08
7.589492439724739575e-08
7.491004158917928691e-08
7.681060590430393702e-08
7.709845270376016152e-08
7.814081384463566666e-08
8.006336815280672081e-08
7.909062132228382550e-08
7.578281745347509817e-08
7.514810156598840938e-08
7.513940660748931571e-08
7.502360186474205619e-08
7.514304102833911822e-08
7.610681006993922605e-08
7.735392865466391257e-08
7.518033855973358325e-08
7.423834596508878655e-08
7.633904848531653507e-08
7.847828207150809661e-08
7.620686231589791127e-08
7.427507635618290581e-08
7.462949690259024728e-08
7.564218051842600031e-08
7.608232931114551763e-08
7.408138252170648777e-08
7.291427679177410159e-08
7.252977233389675656e-08
7.497074399088840164e-08
7.519498947716990208e-08
7.180107421051685638e-08
7.237130688426943372e-08
7.576128868871796149e-08
7.429118651412013341e-08
7.256587176176467956e-08
7.357512932852351545e-08
7.252820662012432727e-08
7.107354925196492894e-08
7.422377361493881311e-08
7.570695944564519719e-08
7.355207670629672258e-08
7.268931263357264088e-08
7.124129052941232319e-08
6.903796753865776357e-08
6.895351359108271543e-08
7.206988055536290667e-08
7.396036158209183553e-08
7.529469498129296531e-08
7.361366180813657335e-08
7.084657157095983421e-08
7.085530163350814533e-08
7.079988610282460717e-08
7.192678204855805244e-08
7.424919894613458010e-08
7.548892457111787815e-08
7.416990820308013831e-08
7.323650171790659836e-08
7.133351183252804570e-08
7.041837264780881459e-08
7.022963547821583675e-08
6.863307351405349931e-08
7.026793590044505167e-08
7.215403865969038648e-08
7.325635260248742562e-08
7.347091240604614942e-08
7.015013370140999298e-08
6.961498363847001936e-08
7.006637327194322650e-08
6.752385664311684265e-08
6.779917849037502844e-08
6.815067941105338917e-08
6.962539539848939622e-08
7.111692210783220013e-08
7.043146619039331317e-08
6.757929930077959816e-08
6.772763824599363412e-08
7.021675896859069347e-08
6.957802000611366791e-08
7.004229881482497785e-08
6.977077955677343288e-08
6.851916346855031897e-08
6.806882264682482699e-08
6.946741050137052852e-08
6.933004656764878532e-08
6.836735492959678865e-08
6.905102955674117726e-08
6.968237697692981950e-08
6.968785037456964929e-08
6.891432347064920965e-08
6.880500851962592950e-08
6.748654208368228285e-08
6.571947302585147495e-08
6.694789801292404087e-08
6.865692364185570900e-08
7.010166093575725178e-08
7.003081278383038599e-08
6.622559685064651271e-08
6.726566000561876568e-08
7.070581924850127191e-08
6.829034352990999071e-08
6.567184116581068277e-08
6.471144075504986512e-08
6.391936799542721620e-08
6.492850628846419713e-08
6.911724265808420970e-08
6.951778830253670275e-08
6.819416602819776820e-08
6.958475746260338075e-08
6.794798093303537970e-08
6.743777676401021172e-08
6.720875056076592993e-08
6.405429125855283254e-08
6.317145713836025818e-08
6.683849243438496912e-08
6.714513504007865768e-08
6.600339325967627537e-08
6.523771127562447019e-08
6.384337780258161348e-08
6.622043882571852189e-08
6.563471174306306985e-08
6.407238668638981715e-08
6.570726889397213837e-08
6.619651936841782344e-08
6.465711411924525645e-08
6.542425705641648049e-08
6.669634541952652287e-08
6.356301615017191708e-08
6.271613385907179670e-08
6.367868391830806871e-08
6.355506965521402599e-08
6.527900200868409186e-08
6.749736508235383647e-08
6.895866117056941026e-08
6.656116930258204655e-08
6.196097575383868661e-08
6.262773980829962898e-08
6.562855135410484739e-08
6.449961193798073457e-08
6.428075753005685707e-08
6.508458600942229907e-08
6.396749439857039873e-08
6.218567289859124697e-08
6.225797751452217984e-08
6.377298116038792056e-08
6.133558485903740310e-08
6.102141016073878809e-08
6.251164875115775563e-08
6.073273327961479022e-08
6.174693765119686527e-08
6.312371523023194776e-08
6.259768317355281966e-08
6.316562454432073331e-08
6.169439556076618509e-08
6.171611671455903790e-08
6.325938020019777190e-08
6.246565263097564093e-08
6.290111418675556312e-08
6.317583620416475523e-08
6.302493698947590017e-08
6.198816193839781263e-08
6.183253289139887030e-08
6.061653728110137725e-08
5.947258514124840449e-08
6.118317393198167463e-08
6.134444735865158071e-08
6.062770459961843859e-08
6.160189363403185531e-08
6.213419481690002281e-08
6.077811027717079822e-08
6.082452276638143814e-08
6.110348035134280336e-08
5.875098208689537167e-08
5.804563120233176656e-08
5.884701948301678631e-08
6.015053552826463208e-08
6.117769546971904942e-08
6.015172168788680072e-08
6.030517982455411939e-08
6.075124908421803994e-08
6.075653566624219532e-08
6.062476517450175379e-08
6.126186256002892099e-08
6.125951255980910137e-08
6.118560447346249490e-08
6.117859804050242125e-08
5.974896317673609722e-08
5.949591113148182771e-08
5.986703705909488597e-08
5.996998893047983716e-08
6.067399377254367109e-08
6.096582495801137764e-08
6.128856533884377538e-08
6.180939534547106761e-08
6.087561219596659530e-08
5.882353279677536657e-08
5.918618353541305983e-08
6.123684074091955440e-08
6.104940157477084762e-08
5.956723521184893428e-08
5.918840343995903064e-08
5.940416695507871016e-08
6.080595680839970293e-08
6.193579738800505175e-08
6.148704115429339394e-08
6.040685689078001518e-08
5.874918125035032874e-08
5.870991036626042664e-08
5.922787760583177558e-08
5.880236468336745741e-08
6.069358801187777270e-08
6.155331679556141873e-08
5.919088785610855206e-08
5.903784997943599300e-08
6.011925015216376886e-08
6.117436223732170967e-08
6.064305316059596729e-08
5.774144495138686697e-08
5.620258744773253789e-08
5.786902107312578733e-08
5.950352690899343623e-08
5.987636772421373318e-08
5.849906682146392875e-08
5.740064600053630943e-08
6.006454798805728910e-08
6.051559190825574360e-08
5.921329209051733153e-08
5.926162355178467176e-08
6.100992591917070106e-08
6.005763503489775111e-08
5.914580728030497402e-08
5.965606887393149440e-08
5.924377479253006143e-08
5.782613357669655597e-08
5.718690497473227991e-08
5.873169432925262653e-08
5.890208699910492265e-08
5.915797061045071232e-08
5.817726950346416322e-08
5.714563581067990163e-08
5.742569859880489678e-08
5.880137894103009226e-08
5.928184529128406377e-08
5.937416963263019128e-08
5.791971902293982762e-08
5.659627021147268023e-08
6.033434938771727286e-08
6.066296870710422441e-08
5.776623042630238793e-08
5.751751973363094027e-08
5.704387101727904831e-08
5.790033679217893830e-08
6.085266071707209304e-08
6.059126697906112598e-08
5.850343236979015637e-08
5.754977034342060334e-08
5.710342139520699511e-08
5.780035869543376610e-08
5.816054120893873188e-08
5.723882173745275121e-08
5.555891267083604520e-08
5.740932990581290823e-08
5.949410306711673310e-08
5.852548664215864551e-08
5.803730699804600161e-08
5.632188730790499966e-08
5.446356608095241229e-08
5.451148593849049921e-08
5.583539864937427977e-08
5.689258411796722325e-08
5.717616001321928584e-08
5.766654684055025043e-08
5.752217412904779196e-08
5.752363314743382516e-08
5.836557813025135902e-08
5.897769998249539986e-08
5.970895085256162340e-08
5.959756669564007117e-08
5.860416485885034648e-08
5.742966352737128969e-08
5.746754644259207550e-08
5.724658516185797717e-08
5.767685020921535067e-08
5.855566689778210352e-08
5.575924670501410494e-08
5.592636365126652098e-08
5.692730584802878545e-08
5.512736007939338764e-08
5.396528338657425796e-08
5.454935563270520783e-08
5.611136403274118727e-08
5.522040745626652758e-08
5.602488521429217572e-08
5.848784578096633704e-08
5.684575927203137837e-08
5.682837320782612541e-08
5.863101655220832924e-08
5.703280205402429241e-08
5.627824736643930943e-08
5.636858585626823030e-08
5.698635447440480877e-08
5.677410909900276038e-08
5.586606559554389185e-08
5.615896007947421687e-08
5.711977876184735328e-08
5.595393669937856631e-08
5.454910067755778758e-08
5.603381724516806366e-08
5.568207870404162980e-08
5.624489845527959270e-08
5.692459751289690804e-08
5.658207369903360360e-08
5.643139356810190778e-08
5.533190961510824186e-08
5.606645163399334356e-08
5.601703506686055149e-08
5.597007687917315119e-08
5.461444456386834188e-08
5.376360149969716709e-08
5.633199049842430338e-08
5.800376790032040171e-08
5.634848044729467720e-08
5.369426283949357487e-08
5.398133184692308615e-08
5.588963716089079113e-08
5.625987790987213722e-08
5.491104175414532670e-08
5.402492371531965579e-08
5.307487490244421808e-08
5.389181315361778319e-08
5.295754585519700882e-08
5.226421158674520357e-08
5.406693958436584068e-08
5.408231240143652268e-08
5.363901562373814443e-08
5.364000252070936498e-08
5.208064549112322651e-08
5.116071426848440931e-08
5.323403214294922653e-08
5.521449256691987153e-08
5.486722186777239531e-08
5.410601233639740661e-08
5.313642519804826737e-08
5.289625063140815684e-08
5.401069629812214831e-08
5.282392652778212658e-08
5.136599340091241932e-08
5.118338621728361115e-08
5.336917861906901485e-08
5.456472841377323087e-08
5.356088709069986384e-08
5.202113330027174957e-08
5.155117178286365793e-08
5.307843844771230846e-08
5.292832577819168474e-08
5.209691560422965188e-08
5.137577870657432252e-08
5.099593725105460187e-08
5.149812871443834690e-08
5.132497514549504785e-08
5.196516013716428081e-08
5.338991941040762063e-08
5.382447718380358457e-08
5.209558524353020658e-08
5.012496147527969398e-08
5.057318563743892763e-08
5.010983216839261434e-08
4.949250222582683066e-08
4.971917537570719074e-08
4.981807902038896830e-08
5.184964677970539265e-08
5.234880188727976460e-08
4.963056250363681936e-08
5.002622618084914430e-08
5.074270490181043372e-08
5.044999765952196243e-08
5.010101858280463799e-08
4.969079860123820671e-08
4.916181722753348926e-08
4.986931541674522531e-08
4.959625264112176280e-08
4.793260031776427915e-08
4.713922280660720870e-08
4.841360959995653057e-08
4.977995364886002172e-08
4.867973613731923278e-08
4.818981187230532604e-08
4.785070353349656566e-08
4.831429613624566657e-08
4.860121865612386684e-08
4.810373722679885265e-08
4.555976294698053471e-08
4.501744648699837886e-08
4.791611150095728407e-08
4.792838798582297335e-08
4.631175137554134285e-08
4.756138849301797817e-08
4.773938319028840123e-08
4.706623517931449747e-08
4.649334453462393793e-08
4.652854326007803449e-08
4.703413274081571568e-08
4.636269383003533962e-08
4.567581652335807925e-08
4.540122034269667410e-08
4.616791098605799813e-08
4.723710967073802091e-08
4.691571013741534773e-08
4.462096356124011774e-08
4.484545131754199491e-08
4.527977630930795801e-08
4.499917218145570596e-08
4.585518934412940917e-08
4.546737549722011564e-08
4.442621550996160156e-08
4.404706029650974944e-08
4.368908688191889513e-08
4.380401095451186894e-08
4.392791390657555518e-08
4.487254427082260632e-08
4.610142722211907514e-08
4.595063945868805404e-08
4.479704480395389862e-08
4.389593147842482125e-08
4.411528941654014925e-08
4.248891085054061186e-08
4.106147509558592978e-08
4.363617518650332147e-08
4.515659496800022542e-08
4.297718834649557782e-08
4.336768432662465287e-08
4.299932785093607684e-08
4.103125306941873395e-08
4.047355252098769661e-08
4.201068647843315061e-08
4.245864604563489550e-08
4.095340417860173353e-08
4.205794925788073466e-08
4.259910737081861744e-08
4.098515291748199588e-08
4.064627928031129171e-08
4.012956284592233687e-08
3.983430259926084966e-08
4.094643593444577915e-08
4.157963403501079155e-08
4.112686554825691300e-08
3.868118500757773226e-08
3.740472699934030569e-08
3.902984923108713917e-08
3.997636087490953182e-08
3.863064860757252164e-08
3.762954827504079123e-08
3.828859473179600329e-08
3.953469316508441298e-08
3.970986273224552899e-08
3.945686240626537998e-08
3.869936875599395807e-08
3.713548846971867127e-08
3.660538905152406538e-08
3.818069860674261001e-08
3.837939053561373468e-08
3.664398052403179627e-08
3.655094205654506966e-08
3.734591832408654765e-08
3.710094960645775236e-08
3.729894675436604530e-08
3.793964177686037929e-08
3.614710768635062218e-08
3.661696765686946040e-08
3.789489576804034118e-08
3.661249928238756375e-08
3.602769090892856683e-08
3.549547657756770643e-08
3.597760037595523400e-08
3.548858627645006853e-08
3.425307200639343002e-08
3.396802438120380090e-08
3.542217468256907995e-08
3.616006035466728662e-08
3.557080984091689624e-08
3.427007877067654038e-08
3.424438835679817989e-08
3.431784912962694257e-08
3.321937167553892155e-08
3.441545903739181106e-08
3.458294448202891544e-08
3.448805084597575773e-08
3.460377907013204739e-08
3.404043034592944399e-08
3.359450855709549448e-08
3.284913469496605023e-08
3.322932814915227604e-08
3.335462010065977537e-08
3.310737692798123972e-08
3.296963963757830008e-08
3.252975238783569493e-08
3.238587271467174925e-08
3.249004349922502514e-08
3.210167349257500051e-08
3.037684364817139674e-08
3.065794290315411806e-08
3.211478490363333390e-08
3.234736356830086580e-08
3.078613145342313632e-08
2.976792473469501191e-08
3.079474496784310247e-08
3.044994351459704274e-08
2.932090310466488062e-08
2.940253346974780520e-08
3.025671394669031953e-08
3.057667114485199844e-08
3.060339738151299350e-08
3.023363155731055818e-08
2.967557896731500892e-08
2.979086647313257549e-08
3.076677420309021869e-08
3.065515400450045975e-08
2.941225784741226065e-08
2.904749833164208405e-08
2.968535373599647766e-08
2.972415775969625267e-08
2.790224171544784602e-08
2.764005752018153089e-08
2.894801144036763071e-08
2.973693410976009003e-08
2.899583128723651169e-08
2.815525135633273880e-08
2.780701364488068242e-08
2.720444946780320495e-08
2.697802734541371336e-08
2.673454326778930820e-08
2.669796588758913359e-08
2.672623769312999889e-08
2.700920821434704146e-08
2.637661285973148714e-08
2.612839577496615751e-08
2.681666416884102947e-08
2.600289442689355157e-08
2.541248737063906140e-08
2.554036603132754327e-08
2.525799139314869211e-08
2.474576577966598826e-08
2.548042653364318168e-08
2.602012724762057767e-08
2.599974945477953056e-08
2.549996090416841041e-08
2.480776486821881662e-08
2.533521276672553147e-08
2.479109475129275065e-08
2.422234769325931522e-08
2.422136878385669427e-08
2.426648044994224178e-08
2.397719442450989690e-08
2.379492927278299965e-08
2.438418692941763974e-08
2.379365833249359646e-08
2.260545590256067423e-08
2.219180863497729547e-08
2.322040724067150746e-08
2.370703750023504387e-08
2.332994578855667130e-08
2.294544860235727157e-08
2.271646256333439708e-08
2.237547698541199826e-08
2.150705797685384591e-08
2.230025400404986907e-08
2.237909387200448236e-08
2.137936229218879823e-08
2.174571122482510853e-08
2.232623736226387531e-08
2.162570188667151024e-08
2.105930280030151800e-08
2.177252539804123307e-08
2.176456151050118446e-08
2.079671353814325072e-08
2.093296773676178333e-08
2.102389624110489446e-08
2.133469807481199649e-08
2.116741026555329786e-08
2.050289108517313664e-08
2.062974433697221356e-08
2.025727274546823883e-08
2.052233116317037856e-08
2.018453120315480850e-08
1.989810904686137542e-08
2.021308639286270334e-08
2.012138095955552772e-08
1.977330025098749321e-08
1.957642324657799962e-08
1.938362844416951314e-08
1.935694025520829396e-08
1.994532685844009442e-08
1.932833568900988538e-08
1.848968140237341592e-08
1.864511380348665470e-08
1.853419381193608849e-08
1.863889625933914691e-08
1.837695958669769836e-08
1.807826329967073683e-08
1.855504011666411023e-08
1.851330306901530061e-08
1.805236025202055902e-08
1.833943698237643395e-08
1.836490390234497777e-08
1.781270869216777771e-08
1.793706852135986549e-08
1.747365218790650014e-08
1.720436217314562381e-08
1.724830070759007189e-08
1.721137774506123365e-08
1.738631173781124908e-08
1.742121488414069604e-08
1.751798528770349238e-08
1.733593838011815885e-08
1.685334291177538641e-08
1.716668082659718688e-08
1.680641424667297596e-08
1.653010018169571591e-08
1.663563574690541449e-08
1.622515575774535915e-08
1.637780650193651155e-08
1.623941615023669956e-08
1.633590066720084738e-08
1.599064042920707103e-08
1.562547177859951155e-08
1.584643649365560768e-08
1.590150035198592277e-08
1.574431777615414380e-08
1.579535932218025309e-08
1.572516256473158202e-08
1.505637089074296227e-08
1.506399580775698917e-08
1.497929050776766563e-08
1.480419459952439653e-08
1.497489590230455661e-08
1.519169803685968194e-08
1.508705712522813654e-08
1.464847623045271328e-08
1.436102685523999543e-08
1.405645647823922748e-08
1.472392155970063887e-08
1.483275032713529539e-08
1.424966063670056073e-08
1.376044227011069132e-08
1.349168194618561345e-08
1.392577628617700787e-08
1.449923052218709204e-08
1.414360166204356810e-08
1.331664750120232972e-08
1.324171459171968920e-08
1.332809201074206341e-08
1.370859740172448587e-08
1.364871535647925586e-08
1.403741129856471159e-08
1.445288776494484276e-08
1.389314729170719973e-08
1.361566611531946806e-08
1.314324504658035610e-08
1.251160768395933555e-08
1.252220020118349083e-08
1.281408145307962828e-08
1.269847879372760295e-08
1.254903371663178927e-08
1.264539616878371310e-08
1.294600416355197402e-08
1.274496947627679042e-08
1.260148938584205470e-08
1.238981942041164357e-08
1.203459912872186599e-08
1.248032730067805817e-08
1.252764018959305298e-08
1.219729366676642999e-08
1.180419970777406192e-08
1.148719523316761975e-08
1.195106032439395825e-08
1.191911578348274461e-08
1.152586115694855506e-08
1.162258410828219454e-08
1.181405401225444068e-08
1.165034305346582334e-08
1.144598956859701652e-08
1.132875672582035209e-08
1.160777070681799995e-08
1.155930885858837591e-08
1.117225859997479458e-08
1.101371591847078656e-08
1.073782906709508450e-08
1.101043415491869972e-08
1.104726111791529288e-08
1.106802961171735724e-08
1.098335968009602639e-08
1.066853652171532470e-08
1.089965965780255966e-08
1.113231563218796639e-08
1.114915359343178105e-08
1.077376284571512078e-08
1.054497004341867213e-08
1.060030895586638708e-08
1.029125122681154248e-08
1.016085713002800775e-08
1.005991450064784749e-08
9.853861625114868327e-09
9.872475141305698883e-09
9.915951737615251285e-09
9.823356583072561916e-09
9.665444296917964946e-09
9.918029023916801637e-09
9.997922108691897650e-09
9.792229215390735433e-09
9.800303261252108054e-09
9.460426408351541646e-09
9.242472224258844227e-09
9.396975577793691456e-09
9.463692119712174600e-09
9.227702407822419818e-09
9.114902933537574428e-09
9.135182146892290449e-09
9.016716245430250949e-09
8.972975033375631595e-09
9.079045509662153846e-09
9.055038733368725427e-09
9.088512506844401392e-09
9.170312450518023411e-09
9.074559759317947716e-09
9.088648070666013079e-09
8.933643048073599251e-09
8.848322941279898807e-09
8.754755078954377192e-09
8.577419336528238903e-09
8.439708083601947777e-09
8.604284379084744978e-09
8.762102888056583010e-09
8.592468962589207380e-09
8.717059492647514478e-09
8.694013818994385677e-09
8.438565397440196051e-09
8.209764764883479636e-09
8.013187817235364203e-09
8.178906588170771290e-09
8.173849283403129767e-09
7.849411762870504568e-09
7.851456039369873078e-09
8.005951465390665677e-09
8.130984272098665342e-09
8.175948953509308119e-09
7.988153803713653352e-09
8.079036968422170968e-09
8.109036693019140052e-09
7.848358205738752671e-09
7.699069249674217952e-09
7.594140948610577583e-09
7.494730805972702772e-09
7.276157068802177337e-09
7.451814597622684526e-09
7.540662660355997188e-09
7.495609005624423696e-09
7.320566933511421669e-09
7.146089428928810025e-09
7.345294152984093821e-09
7.457370690151760591e-09
7.406533292827283520e-09
7.145498604414456707e-09
7.229496532841694989e-09
7.199905776317921335e-09
7.026615457264895374e-09
6.900675023376449044e-09
6.760802710234937426e-09
6.911381666193567490e-09
6.664432942794413989e-09
6.556737010175052885e-09
6.766025719837767975e-09
6.644336684544858602e-09
6.571142995824070330e-09
6.594940658354787827e-09
6.586643056902830540e-09
6.537432574523629404e-09
6.459160925910252439e-09
6.503298335966124412e-09
6.542984582163549430e-09
6.529685723402853102e-09
6.237157167826451424e-09
6.083287797744222751e-09
6.083621329626061070e-09
5.988720661410640749e-09
5.933615639522919079e-09
6.062258778983083237e-09
6.139440573608552161e-09
5.982527474970934569e-09
5.863818016085644021e-09
5.760935293591148867e-09
5.611705696710538167e-09
5.412776515688947030e-09
5.709656715833199030e-09
5.953327220817077614e-09
5.702936948168180839e-09
5.495648778118104637e-09
5.466873115134359033e-09
5.435571778358825839e-09
5.530506972588900481e-09
5.538488120407710159e-09
5.344575383218716783e-09
5.218528970879093985e-09
5.126045446402873060e-09
5.119943278702217450e-09
5.087153987287050193e-09
5.018275439513808174e-09
4.942701510830670289e-09
5.040910936424543408e-09
5.057257381548627567e-09
5.009818138591710905e-09
5.095928412053460929e-09
4.776059515205502019e-09
4.589859271259692224e-09
4.767607973954265465e-09
4.766897375532551018e-09
4.661762728102380467e-09
4.728259260005864688e-09
4.844235810644055193e-09
4.722643803218064397e-09
4.606387934144829928e-09
4.599783098759514632e-09
4.640990230287081829e-09
4.516251995346801972e-09
4.372214092305813894e-09
4.386228546634169427e-09
4.339320625923355306e-09
4.336444676850396217e-09
4.274959487380112095e-09
4.182201090413926543e-09
4.285521522602137794e-09
4.323940543342260268e-09
4.215588564353078210e-09
4.145530986243671012e-09
4.064081632221914569e-09
4.006976764240302141e-09
3.925338595126289861e-09
3.794984448654188136e-09
3.620409428050695591e-09
3.747439951229524593e-09
3.869420769275750000e-09
3.814674312033468015e-09
3.763703101937669236e-09
3.680776041938345895e-09
3.632004592212804759e-09
3.609804688027235130e-09
3.608296157352943763e-09
3.533294476527868855e-09
3.525904794366471419e-09
3.445992202307387528e-09
3.445452821586356305e-09
3.404730521684195074e-09
3.300292575946979504e-09
3.327299436691750144e-09
3.196886332689926934e-09
3.104930033843823395e-09
3.225326393393793752e-09
3.285587839720835144e-09
3.264603953045833383e-09
3.184581777969614304e-09
3.131167271487133111e-09
3.119885805791230820e-09
3.143715826569441095e-09
3.094849011123859541e-09
3.038031463487266483e-09
3.048966845642771423e-09
3.017350938723499612e-09
3.044581360632482257e-09
2.949503268716197995e-09
2.868120345302459835e-09
2.941190316196524316e-09
2.910507259536169957e-09
2.850360756528857475e-09
2.752178683128918010e-09
2.686673888527188321e-09
2.698501308674974926e-09
2.656112358221370614e-09
2.601478186131447913e-09
2.586689333056355851e-09
2.624809285644114558e-09
2.615783207463276393e-09
2.550824157622169250e-09
2.556032697212326832e-09
2.527106460427597702e-09
2.454297622174659319e-09
2.497008166088061630e-09
2.478694899446428565e-09
2.369469171829463689e-09
2.365340805317845175e-09
2.294240005264624230e-09
2.265308328087182587e-09
2.271740325106627257e-09
2.230282202229015750e-09
2.232274422193334771e-09
2.171216126634000877e-09
2.175797612875216712e-09
2.210185159625991261e-09
2.168858945869924808e-09
2.110419468037042663e-09
2.140975819862478509e-09
2.138346791481212609e-09
2.083138386071343285e-09
2.022453617924112267e-09
1.995151332685988637e-09
2.000689542973050142e-09
1.934178988665429574e-09
1.868197860310109806e-09
1.944689998621770929e-09
1.946834196040634322e-09
1.889364975609511872e-09
1.884060395542612705e-09
1.840108991381541773e-09
1.866549989741205056e-09
1.863528583853459717e-09
1.822043563890196283e-09
1.772739800099520746e-09
1.716835792949725961e-09
1.704474110367757382e-09
1.696717711711202847e-09
1.633479509142062452e-09
1.671182832610281338e-09
1.683474951808267799e-09
1.615486734578917924e-09
1.623403237385097165e-09
1.559055416657936856e-09
1.502993597803444535e-09
1.521986518637098388e-09
1.542810906937468721e-09
1.578222232010813578e-09
1.514235801337285360e-09
1.485130969252201841e-09
1.516433246201518495e-09
1.500018157317678090e-09
1.478212190960177856e-09
1.461421516594269379e-09
1.443596229549370217e-09
1.458563759110305188e-09
1.406919858433247060e-09
1.346637055224242488e-09
1.352610164374806715e-09
1.342506516588678985e-09
1.319067087359326747e-09
1.291839555513901817e-09
1.324867940633557402e-09
1.333516618417104078e-09
1.322311200988182144e-09
1.304393259804061309e-09
1.246627052535326523e-09
1.218533444378665011e-09
1.254786610133775124e-09
1.229514364447860800e-09
1.223582881194148368e-09
1.206790634710663350e-09
1.165649103444513789e-09
1.178288548599341298e-09
1.165964690491725353e-09
1.134454019372262627e-09
1.142382644590813018e-09
1.134234267246442007e-09
1.071477341706505290e-09
1.069441608533656635e-09
1.087964375200422536e-09
1.055131259173361277e-09
1.037149077200451386e-09
1.023567301651757654e-09
1.006915367822425040e-09
9.929048960039004537e-10
1.010994630349815289e-09
1.034474979118109353e-09
9.901811893027939813e-10
9.454937856474255968e-10
9.442090311119580220e-10
9.519603589341933314e-10
9.717048592127686987e-10
9.554472363090077686e-10
9.009832381144643176e-10
9.096041425536829250e-10
9.350987994390299283e-10
8.997674039046893150e-10
8.326850826405040820e-10
8.355169030083943351e-10
8.604225633605722420e-10
8.375175337521006443e-10
8.163526351144911346e-10
8.013005228824783011e-10
7.685007617334128680e-10
7.757719316746395735e-10
7.940470362277660772e-10
7.674789422314980156e-10
7.652377443828477012e-10
7.791908393119116620e-10
7.710758380791052234e-10
7.532117916913374799e-10
7.419223068381338622e-10
7.113527478937011789e-10
6.995118871472074467e-10
7.300598467300376963e-10
7.074049377162437061e-10
6.793421290051206466e-10
6.748543611071917813e-10
6.918019016917535269e-10
7.086052613685341086e-10
6.827284642193647016e-10
6.679634782245760636e-10
6.352945068683492246e-10
6.071379047385127074e-10
6.143322626457147768e-10
6.260893652848878481e-10
6.160427466129236132e-10
5.943315583074044966e-10
5.833571666102660110e-10
5.999304974127529271e-10
5.852903457016329369e-10
5.621404740180724351e-10
5.773955767374285917e-10
5.797915320296189606e-10
5.846133315416119138e-10
5.576543818698197540e-10
5.320625394648236192e-10
5.408301937151413087e-10
5.443972128167752701e-10
5.200540414200728463e-10
5.079776717977190690e-10
5.039543579744865420e-10
4.964668121142011634e-10
5.094967614858591468e-10
4.998002446853746434e-10
4.619774702638099635e-10
4.457940396366309034e-10
4.519854218266664368e-10
4.682629226698270403e-10
4.701074828449372590e-10
4.698952426848858828e-10
4.502997458778780341e-10
4.312199608024107548e-10
4.269969701404166178e-10
4.169990714191654983e-10
4.159287772496767036e-10
4.051987881075536991e-10
3.984272042559095731e-10
3.873514161712321790e-10
3.796787133225347310e-10
3.843874940897395494e-10
3.815683168204923832e-10
3.836864914510198855e-10
3.650693358892365259e-10
3.434475022610251718e-10
3.529909533491655654e-10
3.588851417824031488e-10
3.592405047477837059e-10
3.461999127701123412e-10
3.355516623909058962e-10
3.330303976185916429e-10
3.299941348364962021e-10
3.299179392608499222e-10
3.192766965896079435e-10
3.154602856489658858e-10
3.200526893816220412e-10
3.109109756959447535e-10
3.021076660317288786e-10
2.890619393714339215e-10
2.849190282521353697e-10
2.927708256823845773e-10
2.875707732053286352e-10
2.902649915606348757e-10
2.910971713355305743e-10
2.700452124686644205e-10
2.539082402722617655e-10
2.510206549586461388e-10
2.483775391489945965e-10
2.467505507098714302e-10
2.457057216093095908e-10
2.407789733370004283e-10
2.371381149063318240e-10
2.412314105253330269e-10
2.407901955562025955e-10
2.325727325992489574e-10
2.260627653426593159e-10
2.264150505721177943e-10
2.265350842244876736e-10
2.249756606006826475e-10
2.178603017673026336e-10
2.095779567889120558e-10
2.119099436387384979e-10
2.087658670379186754e-10
2.064163642301652198e-10
2.004963060597974609e-10
1.889285488507128695e-10
1.905801561888649945e-10
1.945250361870718616e-10
1.892273472966603414e-10
1.851694136475679674e-10
1.824475297421833739e-10
1.807736933866045395e-10
1.820198357072172162e-10
1.826549182414699370e-10
1.792832409399837591e-10
1.762604807629073475e-10
1.759968029903058915e-10
1.721145755417284400e-10
1.698511372499889906e-10
1.700630749841292506e-10
1.662977111913460951e-10
1.576691026927977762e-10
1.547615816387259329e-10
1.579708142014054928e-10
1.563414274638901799e-10
1.514017879148131795e-10
1.479872117135207458e-10
1.441613119966950816e-10
1.460566977756402137e-10
1.483024916444549332e-10
1.440452591903927492e-10
1.436765237871334172e-10
1.442136793887838800e-10
1.374277700798994459e-10
1.331413928885722976e-10
1.347673660150758142e-10
1.355089013824673624e-10
1.378402777519146835e-10
1.299718305296616868e-10
1.221862052837716699e-10
1.261969330455134367e-10
1.271317270373975333e-10
1.263728450598661433e-10
1.204416020525153000e-10
1.151522588999868617e-10
1.145122057442393938e-10
1.170257133954719836e-10
1.155585510905365433e-10
1.097570139564903508e-10
1.055467741397106880e-10
1.046927584466657741e-10
1.064828195931062536e-10
1.065596195918912309e-10
1.056303589360686920e-10
1.047472478831918883e-10
1.034278565280362257e-10
9.957062378309770463e-11
9.791508757130753842e-11
9.696520646415081718e-11
9.438778991815423991e-11
9.434299348781957814e-11
9.418297549381157108e-11
9.396391280143283316e-11
9.113844205502281387e-11
8.846356609587506781e-11
8.958146377341566964e-11
9.014218634889532810e-11
8.793172292318588198e-11
8.712980809160105647e-11
8.673379531786704707e-11
8.607347468961531515e-11
8.872028539209628437e-11
8.624637697688986149e-11
8.132228260044156196e-11
7.931392882637623226e-11
7.812089295314046636e-11
7.756951511427551335e-11
8.100987573888611207e-11
7.815437616493661099e-11
7.401309781101822315e-11
7.551105270470253125e-11
7.410482402527129906e-11
7.171065297892604808e-11
6.904422518787549454e-11
6.878206442725647679e-11
7.040274321218504654e-11
6.910508540326748712e-11
6.719271264028477973e-11
6.633855171611873996e-11
6.452350378193539692e-11
6.395077496393978276e-11
6.449229949858254955e-11
6.235375437056983697e-11
6.108139449933740034e-11
6.210307337968049666e-11
6.042077406461345975e-11
6.004631530370573468e-11
6.147366286723537600e-11
6.145886135105264275e-11
5.877230170540415357e-11
5.572620119659767898e-11
5.539030558876967656e-11
5.452714059924415905e-11
5.388675652616672705e-11
5.306327772620005808e-11
5.360890918545431970e-11
5.270689840731205467e-11
5.173138148902309810e-11
5.237174693232346487e-11
5.121004738327871032e-11
5.010655453656168051e-11
4.995073742614372038e-11
4.867559438554520288e-11
4.708963595281914195e-11
4.678232695942580032e-11
4.624060740894651582e-11
4.728726351227188940e-11
4.609131699276499715e-11
4.478209331403050443e-11
4.522096417393242486e-11
4.503851411638144492e-11
4.388496709181374497e-11
4.195458385575971933e-11
4.116777688503956411e-11
4.032747190698738437e-11
4.118874131345380427e-11
4.129195653700288637e-11
3.878844914978700816e-11
3.799243628881717436e-11
3.819618286353392180e-11
3.835955809541984672e-11
3.837530764182632933e-11
3.711217143126276273e-11
3.498538970657738284e-11
3.436929034476383591e-11
3.481417712912602269e-11
3.517843538295173959e-11
3.428204956038140008e-11
3.415984784833775720e-11
3.414612491190743487e-11
3.286863353702331323e-11
3.223198090826711877e-11
3.098198436629991316e-11
2.987672843916429706e-11
2.997432472000202828e-11
2.982451517266310478e-11
2.879101040811375319e-11
2.900461578758574007e-11
2.930089448854775645e-11
2.869112943971016806e-11
2.810879881030048764e-11
2.741782966229282793e-11
2.743691150925289900e-11
2.734624407699187872e-11
2.681258380193451152e-11
2.583484322356772672e-11
2.519015480465288569e-11
2.520940537230734886e-11
2.521388010316641190e-11
2.429242488354303007e-11
2.391459339368731636e-11
2.378644383648561683e-11
2.251830518764666911e-11
2.177029984616404660e-11
2.135307008182475871e-11
2.174307987182784536e-11
2.122789969983597901e-11
2.105850597597637746e-11
2.067915591832507552e-11
2.054586042465909183e-11
2.113171892372931339e-11
1.998992437157165888e-11
1.934601008859159965e-11
1.956637061905860513e-11
1.936209621425057055e-11
1.848971977887719543e-11
1.811400325680247973e-11
1.828377685341125858e-11
1.812159079819704857e-11
1.703790085023776113e-11
1.687063993682515033e-11
1.737860370173598796e-11
1.716194149944209407e-11
1.667372939028139030e-11
1.569384812649253791e-11
1.589913020040083367e-11
1.636528344166685355e-11
1.546602267782892043e-11
1.451176931087394556e-11
1.460189867675717543e-11
1.473429659261653980e-11
1.440660719865177935e-11
1.407094873811091652e-11
1.371769046889823855e-11
1.373121924958740661e-11
1.322937386563234962e-11
1.276889208009556921e-11
1.306404538914761698e-11
1.295420180392174417e-11
1.237504779163393992e-11
1.189451434520655021e-11
1.179079960397970000e-11
1.198491540539817498e-11
1.191951342009127147e-11
1.182878953001233915e-11
1.123209356011670615e-11
1.096775412078059244e-11
1.124640855633725797e-11
1.104591687442252541e-11
1.069929821188658665e-11
1.059713618010287198e-11
1.047085696758743899e-11
1.017903563377020073e-11
1.017269536200137994e-11
1.015883669507424535e-11
9.577577179030014710e-12
9.456242250197488755e-12
9.718206628323682098e-12
9.098928243635316619e-12
8.761851564488296183e-12
8.709680319456111425e-12
8.895737271379222311e-12
8.695965730303818786e-12
8.332790130005812068e-12
8.470168615741548813e-12
8.185240192814482434e-12
8.007319414584868261e-12
7.850861277582021120e-12
7.692802848998517454e-12
7.625968239261577909e-12
7.388607328707841567e-12
7.282027098218613402e-12
7.183421440937678739e-12
6.849396198888583997e-12
6.595996786692289564e-12
6.862870966771638603e-12
6.712896188540759235e-12
6.449079496937534565e-12
6.365437768840281948e-12
6.137422223533251241e-12
6.242263607358125926e-12
6.249812611859694247e-12
5.893812471924796655e-12
5.636160377626940138e-12
5.722345812752919109e-12
5.582531134588455403e-12
5.199623651841554155e-12
5.201895520307275259e-12
5.215371299988833227e-12
5.025409507099225711e-12
4.911324135811697394e-12
4.841430205190351160e-12
4.689259172815197173e-12
4.600651429277857641e-12
4.624673398523163394e-12
4.594777342238187498e-12
4.587131455890046678e-12
4.555198701461670021e-12
4.380079227125060123e-12
4.094639464586069232e-12
4.113185498679307190e-12
4.113806451554261251e-12
3.876689898424270266e-12
3.807872653061016516e-12
3.721091078605224760e-12
3.598126472394829923e-12
3.516594249721813761e-12
3.512824765986283850e-12
3.469181336215000698e-12
3.338227114979715369e-12
3.293718332144313378e-12
3.329673129740530968e-12
3.253624200995048623e-12
3.196736389559390841e-12
3.068049224869431474e-12
2.962100956693490398e-12
2.977577033758656260e-12
2.864913400734490846e-12
2.741444343087501801e-12
2.726193113052574318e-12
2.651592161289823101e-12
2.576321429978762632e-12
2.568407128734698569e-12
2.578357809617413982e-12
2.553342473440935715e-12
2.548021261376418323e-12
2.503945304659667689e-12
2.401811466288901076e-12
2.398241515018567613e-12
2.328258180632981805e-12
2.306535074605967152e-12
2.256218377980604099e-12
2.096608824686207760e-12
2.074116883856998710e-12
2.113218137585817052e-12
2.024297344133404322e-12
2.032236920584789462e-12
2.005242656434650063e-12
1.904966720271244554e-12
1.819055678170871320e-12
1.754109541391537855e-12
1.761464080341827159e-12
1.718997550714573225e-12
1.713316779347812731e-12
1.690895738420789506e-12
1.650887035290006202e-12
1.588408370777479419e-12
1.544164221192355537e-12
1.542288494202298586e-12
1.453963768282637654e-12
1.425956794914307282e-12
1.380174964634254623e-12
1.306211194874304482e-12
1.325860362287728182e-12
1.321058215290173916e-12
1.258026220077871341e-12
1.242488581059063126e-12
1.229707130600227998e-12
1.198001762907883802e-12
1.166363558205717019e-12
1.146570884725281945e-12
1.152514700863697719e-12
1.110486263576281844e-12
1.069488155817876956e-12
1.021198759956283123e-12
9.949649433519407970e-13
9.562519159691633622e-13
9.214958792496015251e-13
9.332681923400046977e-13
9.275234685079600593e-13
8.873483020411090344e-13
8.497464728330341555e-13
8.336130081671693273e-13
8.085466650354671221e-13
7.807709802479132740e-13
7.498483121214940020e-13
7.243574106235544887e-13
7.265648914949524559e-13
7.077299834234935411e-13
6.823787930011471682e-13
6.513128784454330520e-13
6.270212483353530411e-13
6.291133260595806337e-13
6.151120897010511571e-13
5.969397907156048116e-13
5.676088746233732152e-13
5.560284369733712133e-13
5.562366986986323196e-13
5.313013068474900803e-13
5.216078413651039005e-13
5.073182638746158604e-13
4.789396460907280438e-13
4.702314353549657050e-13
4.732839065538957890e-13
4.410662482276464021e-13
4.068166507738962387e-13
4.111325720743415474e-13
3.998332879819913910e-13
3.922655780181802824e-13
3.849171358873095161e-13
3.652851756446261762e-13
3.601024815166584311e-13
3.594443212869437033e-13
3.465928644214591039e-13
3.265044974579732506e-13
3.126886811659804819e-13
3.055215558744198489e-13
2.920105265705044121e-13
2.734750129419359447e-13
2.751040282748348640e-13
2.723296437874921310e-13
2.604751238586956614e-13
2.533085042439463111e-13
2.459947746503055336e-13
2.384562243504815843e-13
2.309388599465286619e-13
2.242286699241227582e-13
2.137810007290120812e-13
2.003025696758729009e-13
1.998339223299372804e-13
2.005811194002329563e-13
1.884166997701953088e-13
1.836736258020761165e-13
1.794256064440931667e-13
1.686729667523087369e-13
1.602747363825999000e-13
1.551115121433425270e-13
1.486086306578232497e-13
1.469624406914096504e-13
1.422272620740038281e-13
1.313646168803457073e-13
1.283639382004235356e-13
1.281492680920944693e-13
1.225496079453050678e-13
1.171033521105905271e-13
1.114034309889800720e-13
1.046168799941026211e-13
9.835789314505309658e-14
9.372881501716158746e-14
9.105020499051673877e-14
8.840966377370901047e-14
8.476210837383331553e-14
8.186203693186254659e-14
7.969169851603487218e-14
7.601157919414173178e-14
7.234004002397204716e-14
6.990795563826522318e-14
6.880754618055425597e-14
6.455764367082922031e-14
5.808726928145335418e-14
5.727087146834517278e-14
5.563266576194440802e-14
5.206874453466493496e-14
5.330214057143077466e-14
5.118622777305986829e-14
4.813789087154702564e-14
4.617990109297912596e-14
4.363907386247248279e-14
4.309858584123052484e-14
4.294995110965415104e-14
3.988132916715397454e-14
3.693987744445154988e-14
3.610702692117282385e-14
3.489019884731436154e-14
3.295947657615430497e-14
3.140004994432581454e-14
2.967983693051950165e-14
2.792030673360350329e-14
2.671795334632837274e-14
2.572787232412569765e-14
2.423560002935475715e-14
2.318938052448068069e-14
2.205226291050732531e-14
2.058722481912869524e-14
2.019143908210079019e-14
1.954787217508827183e-14
1.832452520785301611e-14
1.735917941501879214e-14
1.672935231886045408e-14
1.579371869049676073e-14
1.465247123029476045e-14
1.424275109224263645e-14
1.358366095833791834e-14
1.271533588016230853e-14
1.218837277197271944e-14
1.196546500842518363e-14
1.120125385723201372e-14
1.052332024860455785e-14
1.024228008964111921e-14
9.465099637476361369e-15
8.754544064450396385e-15
8.199385054227031689e-15
7.755039000911579334e-15
7.303637226549528117e-15
6.801219530867275838e-15
6.357629932590523702e-15
5.879194152430679272e-15
5.680402925876725842e-15
5.337853962469631446e-15
4.915928050655046180e-15
4.650482326986110527e-15
4.427513653014012070e-15
4.097281412552730946e-15
3.836362001388266922e-15
3.566827724310892168e-15
3.353455674585048371e-15
3.255757456857001783e-15
3.065092367048405376e-15
2.876928866257769094e-15
2.618008750124129969e-15
2.417882761322439373e-15
2.237496850414447745e-15
2.053947788703813752e-15
1.927691874740811890e-15
1.814798944556942207e-15
1.693825492495281012e-15
1.553704956980343478e-15
1.401465227933154790e-15
1.239654704196025189e-15
1.134862160475606479e-15
1.098188025001994007e-15
1.014464587195249310e-15
9.189582527892348317e-16
8.293455124657052346e-16
7.518392054329960386e-16
6.600481917334768518e-16
5.707992290773872024e-16
5.141960390508575240e-16
4.500191316343949807e-16
3.995312842542495753e-16
3.501977767950645339e-16
3.200436022575808371e-16
2.983985281760852478e-16
2.606052905395726437e-16
2.296323421154616840e-16
1.993765449989113260e-16
1.775889356433074764e-16
1.520206259124583144e-16
1.231022424379259741e-16
1.102729262680313446e-16
1.012210377499582757e-16
9.240003830034578401e-17
7.915796487242626245e-17
6.491041787206830676e-17
5.571448582718110869e-17
4.817426064059568037e-17
3.906840375312578445e-17
3.272430322989604276e-17
2.847426012830979222e-17
2.529101721900702027e-17
2.187296085517048074e-17
1.781642099889781414e-17
1.498859469780808388e-17
1.318998332530178160e-17
1.093954801086937612e-17
8.763072371046634558e-18
6.904397182180778468e-18
5.349403667326213405e-18
4.406456415640831098e-18
3.529479468685652885e-18
2.892712202023854236e-18
2.432130715915449551e-18
1.899166334891093273e-18
1.398658806717265823e-18
9.913567668550781869e-19
7.334426785313835944e-19
5.577005240298989568e-19
4.310066529778956610e-19
3.305096065984866077e-19
2.365410365659860676e-19
1.561074974822257692e-19
1.065735450672858969e-19
6.901398551435141216e-20
4.282617467884500862e-20
2.732847622050161021e-20
1.511823926610271704e-20
6.556272936872933003e-21
2.651140828122292130e-21
8.512040470246841908e-22
2.221826756213730220e-22
4.361540208848743757e-23


==> anc/Fig04_T1_values_inset_L12.txt <==
4.146815094352210296e-01
9.926374031463359726e-01
1.459437779128524459e+00
1.760443781647303085e+00
1.968533063210747613e+00
1.815673973768450189e+00
1.835226958022333266e+00
2.020323308322629074e+00
2.007768069528049981e+00
1.767972678985846313e+00
1.661654900943238422e+00
1.478107922451704859e+00
1.387723128949637896e+00
1.429699413392254703e+00
1.581427947412497037e+00
1.709851697282646299e+00
1.623787121159479874e+00
1.748152297806947919e+00
1.860375534173833278e+00
1.997235954350671250e+00
2.019767836271894268e+00
2.070765232880900975e+00
2.125314819610393258e+00
2.139501697623375165e+00
2.044821970679106204e+00
2.123492288803771277e+00
2.077038948088455683e+00
2.237969462196218728e+00
2.230627709970453232e+00
2.313354084342804207e+00
2.328670483483440190e+00
2.443413216852782011e+00
2.762474017232372514e+00
2.622863451140121871e+00
2.790049665393258937e+00
2.604675929481207852e+00
2.868006965337860148e+00
2.760441754457509500e+00
2.690215607110449270e+00
2.674699431085642676e+00
2.707385135253318253e+00
2.858153059720466516e+00
2.699008942102977926e+00
2.666925240319752533e+00
2.593788634080418820e+00
2.532931502087670594e+00
2.370492855996340964e+00
2.556387131011114811e+00
2.417580078043950476e+00
2.360573089646903711e+00


==> anc/Fig04_T1_values_inset_L13.txt <==
4.750814699153321219e-01
1.085554558812476422e+00
1.459591722956324222e+00
1.797505784933176809e+00
1.833173391991332224e+00
1.722267857518743117e+00
1.693388221653302272e+00
1.921039703203796023e+00
1.901196632723721303e+00
1.842144116458740211e+00
1.770906546586876074e+00
1.618054282825952761e+00
1.589854809477582620e+00
1.668129707732262546e+00
1.657745387131926318e+00
1.720808906302293551e+00
1.699851651916320261e+00
1.797926059888708794e+00
1.940930800220405317e+00
1.901501647458015976e+00
1.934430912353922061e+00
1.924281627138208384e+00
1.927880075856713837e+00
1.957477585599226133e+00
1.996198003630972329e+00
2.111909165644171527e+00
2.094979765186597120e+00
2.247331749650401278e+00
2.417211899024914512e+00
2.441435994166083923e+00
2.467332407503886049e+00
2.567139416412941966e+00
2.527848896992588745e+00
2.612224080879425703e+00
2.649172370206370530e+00
2.759569779844528448e+00
2.766938758040100588e+00
2.775840369593951973e+00
2.800583989818709707e+00
2.883683219554675325e+00
2.845725204223518823e+00
2.780242468964900127e+00
2.611203590407959130e+00
2.659041916169907260e+00
2.587224161552231561e+00
2.702146585593152128e+00
2.470470559377385467e+00
2.356754091775983717e+00
2.535769322076670385e+00
2.469854696970948726e+00


==> anc/Fig04_T1_values_inset_L14.txt <==
4.597655034243909866e-01
1.137194507504456276e+00
1.488827645697061941e+00
1.672889152894018627e+00
1.729925694049457841e+00
1.687106177075230029e+00
1.669596220579136592e+00
1.736330461529302926e+00
1.816272549639787348e+00
1.790758513788728079e+00
1.727795894573901592e+00
1.651264839437473375e+00
1.663459285171665636e+00
1.659773197415059354e+00
1.655216048201276102e+00
1.696990850815632834e+00
1.785050739663857522e+00
1.819828767809215764e+00
1.847545121298149295e+00
1.889575859391438462e+00
1.892202585752319477e+00
1.883969136396826283e+00
1.919751072403027337e+00
2.007617652875927750e+00
2.079047320143807109e+00
2.167577733475880120e+00
2.248091140798440968e+00
2.295312903834753726e+00
2.336720587860745990e+00
2.428670375468640952e+00
2.419035741120004079e+00
2.367786849424412754e+00
2.416194416259714206e+00
2.520286780336594479e+00
2.631943507094761436e+00
2.821857786124220446e+00
2.996210606824286860e+00
3.001225334022580071e+00
3.026602169035204959e+00
2.940378672556930528e+00
2.804817020626776181e+00
2.778387356910037465e+00
2.648530937571901500e+00
2.537267074917127996e+00
2.504775043280558222e+00
2.558740925633280927e+00
2.541778193740148239e+00
2.524516742948935022e+00
2.544520241536422756e+00
2.469355533556202520e+00


==> anc/Fig04_T1_values_inset_L15.txt <==
4.807033200633389347e-01
1.179740676796726895e+00
1.474416273437835656e+00
1.662545041354570152e+00
1.732480607633440917e+00
1.693356135981503918e+00
1.655538060204944095e+00
1.710439073572411317e+00
1.772121815772534470e+00
1.800536430815945721e+00
1.755379053718208349e+00
1.726788245834973257e+00
1.710695499494449878e+00
1.671165832772880444e+00
1.665378427417417262e+00
1.663886159098809214e+00
1.726222722177958024e+00
1.802932750002095741e+00
1.808820318972176322e+00
1.861797147147611131e+00
1.908009845673465543e+00
2.018984164583752960e+00
2.080527473949736805e+00
2.136961169408795325e+00
2.201359229147829666e+00
2.231924190076557402e+00
2.260698398609474413e+00
2.257921222997094635e+00
2.313884684252164980e+00
2.358799969773614169e+00
2.394128532780439134e+00
2.464868878554684173e+00
2.533485310831658843e+00
2.605809876849340512e+00
2.693818271953112742e+00
2.783057445657379336e+00
2.823389436401513741e+00
2.833471479916875424e+00
2.855092460390052267e+00
2.866171988826991868e+00
2.798143886112012257e+00
2.753694276900599203e+00
2.693571681128405615e+00
2.619791181909226108e+00
2.545207906009104182e+00
2.532136894084704881e+00
2.516481398375410627e+00
2.501484825195558148e+00
2.413957973791855949e+00
2.366948062638154049e+00


==> anc/Fig04_T1_values_inset_L16.txt <==
5.168503369224219934e-01
1.206634866068077683e+00
1.463788139206744665e+00
1.613759688601034803e+00
1.673920290158984692e+00
1.648302185591363545e+00
1.642802371144376439e+00
1.710879658427706174e+00
1.793643734790741684e+00
1.811366749809621535e+00
1.775526839585965799e+00
1.729128984483653486e+00
1.691881147134959296e+00
1.674034338157626367e+00
1.666081346177961553e+00
1.683156419520388303e+00
1.742624143488181065e+00
1.790614188610475832e+00
1.835142846763089031e+00
1.880439128535439597e+00
1.948795497731875770e+00
2.032559741712869350e+00
2.107172477310085501e+00
2.149000027213691766e+00
2.171699551667213068e+00
2.175809010848876568e+00
2.200272851735117996e+00
2.234054325076115344e+00
2.271728091650983217e+00
2.341307457492113553e+00
2.426799409884303316e+00
2.499860853543658390e+00
2.561484737379530863e+00
2.606617920965812907e+00
2.670120463518736997e+00
2.734331423586200405e+00
2.787194440048098354e+00
2.835410037842825304e+00
2.884333626014295326e+00
2.890090904209857037e+00
2.854614109158205348e+00
2.792977171455043983e+00
2.691932193316668442e+00
2.579776924620961864e+00
2.502648534763212140e+00
2.476468180997482449e+00
2.511189662284332602e+00
2.520017101794421510e+00
2.477041000599723652e+00
2.429970909835864390e+00


==> anc/Fig04_V1_const_vals.txt <==
# For L=12,13,14,15,16
3.533371993102113126e-03
2.315325478197899703e-03
1.343602005247265243e-03
7.054568359051408173e-04
3.965487419386479282e-04


==> anc/Fig04_V1_energy_inset_L12.txt <==
4.883321917008748292e-02
1.185708164330451231e-01
2.009219379062081867e-01
2.837454662611003653e-01
3.569362046818220779e-01
4.399508853261701602e-01
5.218325293640809770e-01
6.026521813854236465e-01
6.824775055910432542e-01
7.646776585918363400e-01
8.436396448854642793e-01
9.235509045383052396e-01
1.010600369597474790e+00
1.085468517586324788e+00
1.165661775100808040e+00
1.240440382402428154e+00
1.321796666016912702e+00
1.400667809635696592e+00
1.479172713751862211e+00
1.559354522342479399e+00
1.636407839240747952e+00
1.714021998130784263e+00
1.794110878001882625e+00
1.883032626311067714e+00
1.961912316856657457e+00
2.040658020153453212e+00
2.120981803828119627e+00
2.199531855504784694e+00
2.279262797748528246e+00
2.359447640569517723e+00
2.439629600878561178e+00
2.519732572756137934e+00
2.595626465519343284e+00
2.677456941646436661e+00
2.756971143289538073e+00
2.839545026472571898e+00
2.922944530431774712e+00
3.004251640961061121e+00
3.083985310184725659e+00
3.153599056784178511e+00
3.236840919388495941e+00
3.323298336758313098e+00
3.395575611667990046e+00
3.474710939149575406e+00
3.553705117134919877e+00
3.642064782980558135e+00
3.721065192543986377e+00
3.790816197676360133e+00
3.877907955602093448e+00
3.968438236753231152e+00


==> anc/Fig04_V1_energy_inset_L13.txt <==
4.392114879226145102e-02
1.207043545801236017e-01
1.977404445921700782e-01
2.804877777106558612e-01
3.618563767008149412e-01
4.383816624676080131e-01
5.172608053295779662e-01
5.981091060125485193e-01
6.805828350022141704e-01
7.606225692614023703e-01
8.387518248700537304e-01
9.180513002003589662e-01
1.002055522035730117e+00
1.080899809145956514e+00
1.158392131111210643e+00
1.238726441723961624e+00
1.321603286887137907e+00
1.402415558133955686e+00
1.479681822207074893e+00
1.558312103411667149e+00
1.640377273391261825e+00
1.721062507230742389e+00
1.803190807715015387e+00
1.880894797896495163e+00
1.960135908851889930e+00
2.041876567257621122e+00
2.120131643418783796e+00
2.199309318121114742e+00
2.281360413598632952e+00
2.358575680399531915e+00
2.439231930993165154e+00
2.519559899651607093e+00
2.597060555173090091e+00
2.679260088305222887e+00
2.760333188667365434e+00
2.840483134494078854e+00
2.919952370109607287e+00
3.000024709759210761e+00
3.077795765248016568e+00
3.158641454090557854e+00
3.240898852772389205e+00
3.320033540205621581e+00
3.396963727506538966e+00
3.476260452984363702e+00
3.556947559345098320e+00
3.637302891711482022e+00
3.720649115308252153e+00
3.801714669433942539e+00
3.877539360763143428e+00
3.959812210221911322e+00


==> anc/Fig04_V1_energy_inset_L14.txt <==
4.122042676488021917e-02
1.195507537315443486e-01
1.999634101772150840e-01
2.810132505523068591e-01
3.596743958723513379e-01
4.403432242953441156e-01
5.206067282699426979e-01
6.008539558824820270e-01
6.808189761002308993e-01
7.607648811139398060e-01
8.401942784522540286e-01
9.197169603893706746e-01
1.000585476344978186e+00
1.081211628668478753e+00
1.161402028240232420e+00
1.240897009977751431e+00
1.320119613344410636e+00
1.399236604972130538e+00
1.480079384154288524e+00
1.561186338347478886e+00
1.640483355444383395e+00
1.720072044214170370e+00
1.799192279332170630e+00
1.879341124222949855e+00
1.960355950052726559e+00
2.041144119036507831e+00
2.120422381732421258e+00
2.199166413964328992e+00
2.279386593520794424e+00
2.359751209341245382e+00
2.440288790059701007e+00
2.521045214394082468e+00
2.600421344660328593e+00
2.679612310871272829e+00
2.760713288861265102e+00
2.840296700971349342e+00
2.919237147971366575e+00
2.999681589972883700e+00
3.080205529813355270e+00
3.159732371559490272e+00
3.240365296831406727e+00
3.321185943833138143e+00
3.400051455753223095e+00
3.478023705406661392e+00
3.558471975941505328e+00
3.639445311120707682e+00
3.719558433560424593e+00
3.799713099941261607e+00
3.880833309536096731e+00
3.959868226028630644e+00


==> anc/Fig04_V1_energy_inset_L15.txt <==
4.015969317527333382e-02
1.199471444226945932e-01
2.004106937209250705e-01
2.801092160339929138e-01
3.603176829939117587e-01
4.400217163451650149e-01
5.199453227699338820e-01
5.999128670818598685e-01
6.797509697193918621e-01
7.598869851130723996e-01
8.400912025529623239e-01
9.200006561803951710e-01
9.996885596357982795e-01
1.079835888225663787e+00
1.160301786537915714e+00
1.239957544508603515e+00
1.319867216379274177e+00
1.399994703928587825e+00
1.479801633780731152e+00
1.559747019405834267e+00
1.639691670026395487e+00
1.719522309905161306e+00
1.799829626347204892e+00
1.880236901109785475e+00
1.959751267896494564e+00
2.039564284514815640e+00
2.119730505389093356e+00
2.199675842553787675e+00
2.279427012798133312e+00
2.359676228150615174e+00
2.439668785139402551e+00
2.519973913882071592e+00
2.600297436924628336e+00
2.679822721246103434e+00
2.759558008467437595e+00
2.839845278789479455e+00
2.919880347264833365e+00
2.999420862668314314e+00
3.079380599465626478e+00
3.160036050893191284e+00
3.239957657097239263e+00
3.320087446100818518e+00
3.400146163781786690e+00
3.479909003984271720e+00
3.559523910660764123e+00
3.639900509453886102e+00
3.720377482878954645e+00
3.799710246082624199e+00
3.879315757556964339e+00
3.959015254131017070e+00


==> anc/Fig04_V1_energy_inset_L16.txt <==
4.013494986589606628e-02
1.199925867595054152e-01
2.001092872151795654e-01
2.799320207713627551e-01
3.599955839397081525e-01
4.400505603107336960e-01
5.199250872215783748e-01
6.000251404185440451e-01
6.801935970074858284e-01
7.600408989587514874e-01
8.397992482991044616e-01
9.201234747616060528e-01
1.000140698090482783e+00
1.079985236011148153e+00
1.159866479795172545e+00
1.240015607709347600e+00
1.320085880624454422e+00
1.399960155358064950e+00
1.479888697469923464e+00
1.559928054192653013e+00
1.640023386215685441e+00
1.720186139151935301e+00
1.799972245468959509e+00
1.879894851621468854e+00
1.959933230284103267e+00
2.039851230170410812e+00
2.119786929395493402e+00
2.200002914852797975e+00
2.279963114652609146e+00
2.359997171974433261e+00
2.440098641326885254e+00
2.519983895854663203e+00
2.599927766124786821e+00
2.679896688106636837e+00
2.760095734886366614e+00
2.840000014186619293e+00
2.919883335604531283e+00
2.999779270110163321e+00
3.079865460836586077e+00
3.160000839001684714e+00
3.239926740462858223e+00
3.319828928850384830e+00
3.399776934873164347e+00
3.479982933756033070e+00
3.559675733777089679e+00
3.639752205846245925e+00
3.719805580981675242e+00
3.799777353755036113e+00
3.879787914352351930e+00
3.959725042988722521e+00


==> anc/Fig04_V1_mainpanel_L12.txt <==
3.533371993102113126e-03
3.711798572041607753e-03
3.076919104842815427e-03
2.255675257557161317e-03
1.920016127640303575e-03
1.513235752476865684e-03
1.256681986453745455e-03
1.079098531174597919e-03
9.706449326344024310e-04
8.518935109964895312e-04
6.857690435268542399e-04
5.576671912419133362e-04
4.804071095627390590e-04
4.132716271112882940e-04
3.691707580425842607e-04
3.290872550939225364e-04
2.869750691785477332e-04
2.648899929100550967e-04
2.303485303742957625e-04
1.984016610981904189e-04
1.869491730499637920e-04
1.778549036293122678e-04
1.808629816496433310e-04
1.705496072844688699e-04
1.479726867724322301e-04
1.373232029023214768e-04
1.277517105367711884e-04
1.136782863000360925e-04
1.006273461390537639e-04
9.447883304684787889e-05
8.595278232396225072e-05
7.472440039541224468e-05
6.989067250637830001e-05
6.194487906964852382e-05
5.656523538938870390e-05
5.217328908326152330e-05
4.997147409179038187e-05
4.665009050277178976e-05
4.332156235336516236e-05
4.038268685131409284e-05
3.528735829547057287e-05
3.392623587503742480e-05
3.813830774189455532e-05
4.107368364936779331e-05
3.682870860189663565e-05
3.631342159439236819e-05
3.439859688994088724e-05
3.068647266518769433e-05
2.959489249409975111e-05
2.920209934451506258e-05
2.816033660489759212e-05
2.819605565969395154e-05
2.688481060285455608e-05
2.541194132801804747e-05
2.611689206553826159e-05
2.465352417320842163e-05
2.284389628974521993e-05
2.192572067060437389e-05
2.228602356787936779e-05
2.300057743619218114e-05
2.150924063929203871e-05
2.127200511930613151e-05
1.897519605385483243e-05
1.714475280793650606e-05
1.865869667305762860e-05
1.842963264150400223e-05
1.804381490099623715e-05
1.756830041343747189e-05
1.678421765891439796e-05
1.567931387606268033e-05
1.519532441338923319e-05
1.462904611338382612e-05
1.464475032999555306e-05
1.432077624436699394e-05
1.248933030094225916e-05
1.347281993024723714e-05
1.332363277617635067e-05
1.264403535753029495e-05
1.250055970129803324e-05
1.183119960286371139e-05
1.235192665148030121e-05
1.278990110480836242e-05
1.249586896180064903e-05
1.173666918772404200e-05
1.097514225343788641e-05
9.563163053822972866e-06
9.626984804518167157e-06
1.066354221924966084e-05
1.063593475914360309e-05
1.002930859520156059e-05
9.887470725273408886e-06
1.024771771018683792e-05
1.034818354312195114e-05
9.394765372937391448e-06
9.175056188505629898e-06
8.952567951657893825e-06
8.571855141710392820e-06
8.686334389815522766e-06
8.475116700762847598e-06
9.081312064184861887e-06
8.689982059682036913e-06
8.087564018348038212e-06
8.295968297991449889e-06
7.612090165536156756e-06
6.868422015826026623e-06
7.152625261397146617e-06
6.966637797628092852e-06
6.997743471975173545e-06
7.898909526557956612e-06
7.654104163917542592e-06
6.818987301264983934e-06
6.496972718113709238e-06
6.310373554776598095e-06
6.302987916175406381e-06
6.505941397555512127e-06
6.459810712538140646e-06
6.578088252936158510e-06
6.553106371101407968e-06
5.736018849447572092e-06
6.128202825729910757e-06
6.736304277469464986e-06
5.904037706524969755e-06
5.706555810478529704e-06
5.975325744009358435e-06
5.829330279813802647e-06
5.235719727976791404e-06
5.181736722946504993e-06
5.395171740001285804e-06
5.716910202414718987e-06
6.085006018406301157e-06
5.624060902288471383e-06
5.151433780693915290e-06
5.153216484396935873e-06
4.828384290158558412e-06
4.509231877914656959e-06
4.831700451043638173e-06
4.709342182817368877e-06
4.390766882959337122e-06
4.391346671415332645e-06
4.289899135213159373e-06
3.974484800857203000e-06
3.985193313997418744e-06
4.246774427298523449e-06
4.342754001643297444e-06
4.339419913452839945e-06
4.135792138906282404e-06
4.208753071417370363e-06
4.122443025747160373e-06
3.652434277640066058e-06
3.842872726599216983e-06
4.188339231284435250e-06
4.161828999164556863e-06
3.868212162015807694e-06
3.743363171950940112e-06
3.621127501102818009e-06
3.675310240680562674e-06
3.868971225976306955e-06
3.746294859606689163e-06
4.106850634540231561e-06
4.353614821494886196e-06
4.177460092817694157e-06
3.918233161117680338e-06
3.830463358058699662e-06
3.731699235240896245e-06
3.269807301791908180e-06
3.417959765500235407e-06
3.912579494094891378e-06
4.038468622117758181e-06
3.640213617804754623e-06
3.134256949455371906e-06
3.202220900132334948e-06
3.077492217800380708e-06
2.748856932065480412e-06
2.733455224128181449e-06
2.636977052937941704e-06
2.425360317174779365e-06
2.352670388736197933e-06
2.308038998275675745e-06
2.360731250223051064e-06
2.264925383138969281e-06
1.994746863150018846e-06
1.886317686153026074e-06
1.640267974171521703e-06
1.333714956998730488e-06
1.389758974312730979e-06
1.449199419263496641e-06
1.310773006830416202e-06
1.272508097158147334e-06
1.195091650495890138e-06
1.155177584230348038e-06
1.215438868510969032e-06
1.273852139603191132e-06
1.257176609260362436e-06
1.132147050510456494e-06
1.180700412904908581e-06
1.290852846689891867e-06
1.580181503085126022e-06
1.776784063524526186e-06
1.651820218569254501e-06
1.642676942585201260e-06
1.650483381610434704e-06
1.568264764392014007e-06
1.240369362528310170e-06
7.395699158970734374e-07
3.629242286530046529e-07
1.779662856414037830e-07
8.336510142633986090e-08
3.640187047852949230e-08
1.634999307040234638e-08
6.199681204498147175e-09
2.054393936134702613e-09
5.237320896232598809e-10


==> anc/Fig04_V1_mainpanel_L13.txt <==
2.315325478197899703e-03
2.315484946571135742e-03
2.059177324544506429e-03
2.041374257636561270e-03
2.070020196102703193e-03
1.840093559172129934e-03
1.831028830010667571e-03
1.762916663240246366e-03
1.499851048987605601e-03
1.349991112886178958e-03
1.242940741715443075e-03
1.145798582933928731e-03
1.107360154035906584e-03
1.008539676542024579e-03
9.097671512086378609e-04
8.680888517155609671e-04
8.661590845526379208e-04
8.142499314551335807e-04
7.238327182888053789e-04
6.488449129929691871e-04
6.104008704596179972e-04
5.796446715120493441e-04
5.673195647126561339e-04
5.587354670180569131e-04
4.923251655205197622e-04
4.320020033981968326e-04
4.268670659409488184e-04
4.134222632909210072e-04
3.755607249474695025e-04
3.608932047584858171e-04
3.476307858826912568e-04
3.339253495332335730e-04
3.270038375412269915e-04
3.225692971455780349e-04
3.224745978850063720e-04
3.067465191376949024e-04
2.642279349417629144e-04
2.290012626481729573e-04
2.288367206791407972e-04
2.199550799284840557e-04
2.122359524028837345e-04
2.069768441484773748e-04
2.060798554754868803e-04
2.050743549520879538e-04
1.834064772295306315e-04
1.718499350695847105e-04
1.690134033206736009e-04
1.540248767468430958e-04
1.400884945341350149e-04
1.418856333754379138e-04
1.495217052414830037e-04
1.455496244128598492e-04
1.343966583254233959e-04
1.293852134788089935e-04
1.323955136025272838e-04
1.293352498314986497e-04
1.175923444001222124e-04
1.123965353593437560e-04
1.057138012493412989e-04
1.023182021640275350e-04
1.019905827393497805e-04
9.557258340752924908e-05
9.129652098162204801e-05
8.980160617063471335e-05
8.923148698632187362e-05
8.474863752437752310e-05
7.933095358026125002e-05
8.114131760815138225e-05
8.199068515692950259e-05
7.650712470007547906e-05
7.802722131047095647e-05
7.446802394778940907e-05
6.811001223878692561e-05
7.088556572016213185e-05
6.955966922755607823e-05
6.408004050318294367e-05
6.038079337759903151e-05
5.998042837497435963e-05
5.650151900885042332e-05
5.423567422763754520e-05
5.609944299258926595e-05
5.434421648195102454e-05
5.241302520092556923e-05
5.147697233882177664e-05
4.837999071915681715e-05
4.529141619930684759e-05
4.392758611222016737e-05
4.504150551496358649e-05
4.269358066131945494e-05
3.697614453406822586e-05
3.606589082903152764e-05
3.547993881249535115e-05
3.874279364645789533e-05
3.883473970230766060e-05
3.391400760893112522e-05
3.391716670334406171e-05
3.295963443223318975e-05
3.139734829249243988e-05
3.151897276610536391e-05
2.874980985939766152e-05
2.639013020648807103e-05
2.682286104911607986e-05
2.705501521506652255e-05
2.710706503404373914e-05
2.614776831927331099e-05
2.629998331450030341e-05
2.546267903079085573e-05
2.397876208673151266e-05
2.251662540897196477e-05
2.374712164813670497e-05
2.458800792068506567e-05
2.321511109868175490e-05
2.334440089678024898e-05
2.268808413160189295e-05
2.152952852925473491e-05
2.283230156868032044e-05
2.180673385451790573e-05
1.908141926962871897e-05
2.008873092461235441e-05
2.118116321041847315e-05
2.048480111757339776e-05
1.971379324869820598e-05
2.078793210535724668e-05
2.018622284861058014e-05
1.799141651411815241e-05
1.841121874665562641e-05
1.902377388000193800e-05
1.780715622119446591e-05
1.744630879638662933e-05
1.766493871437257643e-05
1.776997503242357679e-05
1.749441686584097522e-05
1.721530991176065613e-05
1.691049343879725053e-05
1.668889195445372403e-05
1.591420455434473249e-05
1.510732397882966255e-05
1.472473079286391148e-05
1.426581336678771804e-05
1.463956809423779611e-05
1.557917209636935238e-05
1.514115371031041638e-05
1.403827823703121873e-05
1.410347230207765963e-05
1.479717917295955938e-05
1.550931122600408837e-05
1.547875379236662976e-05
1.462175444128655266e-05
1.450727713688351049e-05
1.456818109038062985e-05
1.438573559700997935e-05
1.393829603216251262e-05
1.370073849009352730e-05
1.442769572016775963e-05
1.394027999284728072e-05
1.329986912669803937e-05
1.395850664034015552e-05
1.333495167447244877e-05
1.223338825749773574e-05
1.265538912492991335e-05
1.301804528408615433e-05
1.269843458871800012e-05
1.186539830280770512e-05
1.179803875307395087e-05
1.184680139943712184e-05
1.184173075994144571e-05
1.141757360874833724e-05
1.141527053686214026e-05
1.190847750372896229e-05
1.207731133216773497e-05
1.209937051421468232e-05
1.123946572334097056e-05
1.049529043591298404e-05
1.051779611773769000e-05
1.061713474524885542e-05
1.036452546494921104e-05
1.072613275779285060e-05
1.041010866847553633e-05
9.238492215107640065e-06
9.489299045758125577e-06
9.883290004214163434e-06
9.611005190934294654e-06
9.150475643683521438e-06
9.113346027008611622e-06
9.985655706910890765e-06
1.041703967771629955e-05
9.527658940742863973e-06
8.484640543026904569e-06
8.998589625881359456e-06
8.993350477740152612e-06
8.187018557073236168e-06
8.944976391591387738e-06
9.538421600202973258e-06
8.710673166293037562e-06
8.231517058471155858e-06
8.375181087605692491e-06
8.155125135836702828e-06
8.453010477532178939e-06
8.473038578021355386e-06
7.883495571046661475e-06
8.096114500538524866e-06
8.199194881560772821e-06
8.160848737221635429e-06
7.605724085081464131e-06
7.449765763480210738e-06
7.616986778124863860e-06
7.255178494314295522e-06
7.363655726395913387e-06
6.971688589941692794e-06
6.850948723140014281e-06
6.864141088490325380e-06
6.901909974757298183e-06
7.190003168271238835e-06
7.080231654761692091e-06
6.805269930746742408e-06
6.207083013841322611e-06
5.837634749077116815e-06
6.306181820183250903e-06
6.643385733054646773e-06
6.316352937905908570e-06
6.196698687626156721e-06
6.050816873782430016e-06
5.693572371091780089e-06
5.785109297240806435e-06
6.048634773272703768e-06
6.216576051713418118e-06
6.212341155690528478e-06
5.560137542431094402e-06
5.376049583932911755e-06
5.689073200575476370e-06
5.614016279983955217e-06
5.714869180783105382e-06
5.758339002831924650e-06
5.566961960449454625e-06
5.524034185032581745e-06
4.842627988228993141e-06
4.775947373623349427e-06
5.296167076984906834e-06
5.526297860779261205e-06
5.569988299984770715e-06
5.357879572420107160e-06
5.537514954272246299e-06
5.312603895890926207e-06
5.158678151877634015e-06
5.111481935559430010e-06
5.074129268185275877e-06
4.976833998878283613e-06
4.861293864012108465e-06
5.088443981607791499e-06
4.965548002534977959e-06
5.016905432395806210e-06
5.152822151111107450e-06
4.842494310995447219e-06
4.783671415309115149e-06
4.604186791567944852e-06
4.872820624327361738e-06
5.023481277437940606e-06
4.812061353845373553e-06
5.148865246412235141e-06
4.891085968991203444e-06
4.597900704663773628e-06
4.499656851208188580e-06
4.845967471875835574e-06
5.180133226776394423e-06
5.055658908971368230e-06
4.910998522609145022e-06
4.527384032874268174e-06
4.407942870532044739e-06
4.507503580833728924e-06
4.544839649275739111e-06
4.687303210007125660e-06
4.676929153411926776e-06
4.592097992982064360e-06
4.734296291015528576e-06
4.642823367494909913e-06
4.670559979348454530e-06
4.597271216055109441e-06
4.136181818561632184e-06
4.028851061849162294e-06
3.834032084796795394e-06
3.992703936149092829e-06
4.399077126572121819e-06
4.468214551465017492e-06
4.344195661887112097e-06
4.607685204308142177e-06
4.546075558404065250e-06
3.972994629390045767e-06
4.150088331491637829e-06
4.088152580334427690e-06
4.229418327281967735e-06
4.377688819429620005e-06
4.128553447130592957e-06
4.056117225595061105e-06
4.065940873642254938e-06
3.993933230424637569e-06
3.834193643793230669e-06
3.749358858005465577e-06
3.675737912038952194e-06
3.603134809157003723e-06
3.774058807766504011e-06
4.161148497318324208e-06
4.158635349195286507e-06
4.113931674073925678e-06
4.133284143208174081e-06
3.884720853281534684e-06
3.871153631678140005e-06
4.080360709522269102e-06
4.119115686185977541e-06
4.120554544752798257e-06
3.981916670535525207e-06
3.697598926158975900e-06
3.480626760333066754e-06
3.725808654804401590e-06
3.844682836147186167e-06
3.606540622791770274e-06
3.845440563177590125e-06
3.902369683993733480e-06
3.689263477601287039e-06
3.738943255700980112e-06
3.720955290440324416e-06
3.607652595964631910e-06
3.535851810725421669e-06
3.399645481099222443e-06
3.650489366504014881e-06
3.802651909969617637e-06
3.617840316143612355e-06
3.565742945127022591e-06
3.522866200593187733e-06
3.605256014179275289e-06
3.384340337496349489e-06
3.449849304997946804e-06
3.605644409330486731e-06
3.391722749138642253e-06
3.256938099887845886e-06
3.107275824637664886e-06
3.357440321516243155e-06
3.560627958457849934e-06
3.386862811402262313e-06
3.250109246541871430e-06
2.963909766468897290e-06
2.899133704429025771e-06
3.195685936219846103e-06
3.312382712348486940e-06
3.108773596927807417e-06
3.062010856407285273e-06
3.141865912860189860e-06
3.012468605530771065e-06
3.057363998051504896e-06
3.140455315256204647e-06
3.001484536577719031e-06
2.828446406102427338e-06
3.032281705384881801e-06
3.089579069113844001e-06
2.848255111604644532e-06
2.935895189913626615e-06
3.166134631520415779e-06
2.988975168827371423e-06
2.934596175723306873e-06
3.021296482232892482e-06
2.895391896043083150e-06
2.972527804546007580e-06
2.907047538135015084e-06
2.901891049124516113e-06
2.976078160461246869e-06
2.684201653926488478e-06
2.541264367745445896e-06
2.686127937178488490e-06
2.742933643607701450e-06
2.757566743707350259e-06
2.550129744688281453e-06
2.544014731626867363e-06
2.927266474454158791e-06
2.841101547638955065e-06
2.524692465211154123e-06
2.594337472496552595e-06
2.653129312231255751e-06
2.589023626441269916e-06
2.510541767496044024e-06
2.547915912034486425e-06
2.507915485917018945e-06
2.455140782500174998e-06
2.418207964419781560e-06
2.354337929826230985e-06
2.509365250713414351e-06
2.503587127754437047e-06
2.468961673573175954e-06
2.469206511631767586e-06
2.508855036752480115e-06
2.430415620331114464e-06
2.153464640247500338e-06
2.236646009501133738e-06
2.455909968544323928e-06
2.448584284916507333e-06
2.365584961249646266e-06
2.321181205348474662e-06
2.264745262778133771e-06
2.348447022455981485e-06
2.259448434452441441e-06
2.175070777055524195e-06
2.264660956272719970e-06
2.148367284113407925e-06
2.215675774120361074e-06
2.372747582936969402e-06
2.252597919749245120e-06
2.065127241821016292e-06
2.028134724306171362e-06
1.988638890818840457e-06
1.950428410491986731e-06
2.006232547120735190e-06
2.273940363019601545e-06
2.393227111750312372e-06
2.159710930485472162e-06
1.998375187767040945e-06
1.919335720962500444e-06
1.868979566410882142e-06
1.895731367292018928e-06
2.019591032310073542e-06
2.080551871316446893e-06
2.063355988705701291e-06
2.173277216896884173e-06
2.220598469253589618e-06
2.189026056824711718e-06
2.185882712687772622e-06
2.082612537438904339e-06
2.095903822633500826e-06
2.003070363113789661e-06
1.888331339750766867e-06
1.953426440679450860e-06
1.993867427212658404e-06
1.905750616780665838e-06
1.853944633245154590e-06
1.943660259198949049e-06
1.866172720671236931e-06
1.855531203751677858e-06
1.792956421583912773e-06
1.779198059539786460e-06
1.864812528164252863e-06
2.024605189076752766e-06
2.046907343317108701e-06
1.842675498265910967e-06
1.851289861358922298e-06
2.033597089863418191e-06
1.946210071684778176e-06
1.772243506078637485e-06
1.822108274996696722e-06
1.843701247158973681e-06
1.924844750390786798e-06
2.002346244868629654e-06
1.984253655027348491e-06
1.867662937593508412e-06
1.850018884823921197e-06
1.907551042403857077e-06
1.839283899958820807e-06
1.774861286123729814e-06
1.925175873419137574e-06
1.883115372174290883e-06
1.817351806365836750e-06
2.011710471594825625e-06
1.901108561714831144e-06
1.829676131493820794e-06
1.825370185075406131e-06
1.775760427687788345e-06
1.814833057897105648e-06
1.833158870374914321e-06
1.872798133130625601e-06
1.942665614697170415e-06
2.025304187192974810e-06
1.919539471413657574e-06
1.863694859254811576e-06
1.816821338704366363e-06
1.636631867110811399e-06
1.694763999037694889e-06
1.741875421018608775e-06
1.778129217683588801e-06
1.859721953418364683e-06
1.881068956141596294e-06
1.856848379070945154e-06
1.732946181710848982e-06
1.709626235977472518e-06
1.791244582196263717e-06
1.864802081061574373e-06
1.849364571738954662e-06
1.736950007215651701e-06
1.697705831642210366e-06
1.698142196293264680e-06
1.762099061869530901e-06
1.755733719710565779e-06
1.695562954725989814e-06
1.698375994612938735e-06
1.789581070662345174e-06
1.861656701031223387e-06
1.854387598423743789e-06
1.884895781465021080e-06
1.762196669989816157e-06
1.674907970479931782e-06
1.684092086755619865e-06
1.628741415804849181e-06
1.621072759551793472e-06
1.616737149324577405e-06
1.578734546910320684e-06
1.661834897364695093e-06
1.656182939616034111e-06
1.510775595825218767e-06
1.524620546141016982e-06
1.611626054588514487e-06
1.657572428259841073e-06
1.629263969302025125e-06
1.542909782671577265e-06
1.532473446121816431e-06
1.677378476983616037e-06
1.619130368786555144e-06
1.637096399884482102e-06
1.700182009989244594e-06
1.616930939214423670e-06
1.599133771318589706e-06
1.467960097478960238e-06
1.402797382760444337e-06
1.379468601288423623e-06
1.393908245189483023e-06
1.414141339400630989e-06
1.359345799068533502e-06
1.262984626337023977e-06
1.226327292656568821e-06
1.245285618373530613e-06
1.305605363342343523e-06
1.267263028685270254e-06
1.249626195611195802e-06
1.245168709226555109e-06
1.191158238826246806e-06
1.217557088552653611e-06
1.128730160546690967e-06
1.103203436068292510e-06
1.181756521335987472e-06
1.200610378310205856e-06
1.127370061077400096e-06
1.047680876146493524e-06
1.101509234879208972e-06
1.109503363129957882e-06
1.083448654440387853e-06
1.107640022602359339e-06
1.079384494606766193e-06
9.939940128048164188e-07
9.653185865201334689e-07
9.598538881470171040e-07
8.878124326720884445e-07
8.291374304505749078e-07
7.974481283449486316e-07
8.104920540927353771e-07
7.986194442875333628e-07
7.752653476858183200e-07
7.635758012817306497e-07
7.218687766358941545e-07
7.294843080885998595e-07
7.556849071195655961e-07
7.609645412565345302e-07
6.865050272746194476e-07
6.373739205247559439e-07
6.355594766185395230e-07
5.951495124174222392e-07
5.567362796596506207e-07
5.233654218551190085e-07
5.261883148836678641e-07
5.350840779329037879e-07
5.705160643388444318e-07
5.644213424482136965e-07
5.283004109738174650e-07
5.400175335225337635e-07
5.110762269765285246e-07
5.056519698659726309e-07
5.210805390926736641e-07
5.042700781905456401e-07
5.030025356306459682e-07
5.160713130791251988e-07
5.137697573501526664e-07
5.617090817266573564e-07
5.681000425659362278e-07
5.596244155296230788e-07
5.851703325522055323e-07
5.982323775926142905e-07
6.343578497295676918e-07
6.563283061715625505e-07
7.042387840228243032e-07
7.224922217789160561e-07
6.864969177181428549e-07
6.562937739003687433e-07
6.736657180310733522e-07
7.232597727100110737e-07
7.220244037845069207e-07
6.519389476643618136e-07
6.306408337328812206e-07
6.050429524592605078e-07
5.931256350739364600e-07
6.168975913912879501e-07
5.647975202379015699e-07
5.403135655319118229e-07
5.864009859479478004e-07
6.300918807441202340e-07
6.613203228041793785e-07
6.566256328975870580e-07
6.636496864487312839e-07
6.690501585000134117e-07
6.709407747829374346e-07
7.077769166838074072e-07
7.306034646593361734e-07
7.236939091071690263e-07
6.493955181626128812e-07
6.126022899787308059e-07
5.873038087133839804e-07
5.140524048942969747e-07
4.166988423754648774e-07
3.304523669969225783e-07
2.767919167161862035e-07
2.390969993109278847e-07
2.104214637773445166e-07
1.607287093672086740e-07
1.134341058051799828e-07
8.328299515592801929e-08
6.391315295465547795e-08
4.926381287129765846e-08
4.119679528679654720e-08
3.111623346440979197e-08
2.138240704617309261e-08
1.415115817774923486e-08
1.114602512351536416e-08
8.259988933967760530e-09
5.362616070519037951e-09
3.252161612103869785e-09
2.327136641495509682e-09
1.713658433369447941e-09
1.140113780606970855e-09
9.233592650537319337e-10
6.927858871053767129e-10
4.435156752381021313e-10
2.860197282757036501e-10
2.213776242246319208e-10
1.504563796026202308e-10
7.680710933740390476e-11
2.467343241387291220e-11
8.022108405869727668e-12
1.600588811618549261e-12


==> anc/Fig04_V1_mainpanel_L14.txt <==
1.343602005247265243e-03
1.318628918080986308e-03
1.253941254844733811e-03
1.278749786621061505e-03
1.285667780806606974e-03
1.279343473951335920e-03
1.261136970533411825e-03
1.239112196298638264e-03
1.201688731284623803e-03
1.158396760717899168e-03
1.089649956132877776e-03
1.015022694804438132e-03
1.003751043928390214e-03
9.792396880529050367e-04
9.944922351515813989e-04
9.555929911919096992e-04
8.759512795609010428e-04
8.585027161484745347e-04
8.059627878910113506e-04
8.125281567522172959e-04
7.763342445081074976e-04
6.983799921597215162e-04
6.781743096470224620e-04
6.518430590411125342e-04
6.260590725212784695e-04
6.081558742508512720e-04
5.992875533393931826e-04
5.476073240497263735e-04
5.235662146576522706e-04
5.220754319655508853e-04
4.887482368753063742e-04
4.681324036280978059e-04
4.760049147430159581e-04
4.907110752961138652e-04
4.470071327642938870e-04
4.138975816678876684e-04
3.963933754574555288e-04
3.738364073612840855e-04
3.714314066072237227e-04
3.464066412067502427e-04
3.430603077591019606e-04
3.514618222982576041e-04
3.229921342610777061e-04
3.039458119666751750e-04
3.036795104176182774e-04
2.912383149688885144e-04
2.877926271481547906e-04
2.797147708183551343e-04
2.555998001855025654e-04
2.595860983861401818e-04
2.520655498150265079e-04
2.363601096992265027e-04
2.399694159608103440e-04
2.436094425321372282e-04
2.378924041744719315e-04
2.219928301919297804e-04
2.084212413449306692e-04
2.060597244073330018e-04
2.010781359490314800e-04
1.888420924537559603e-04
1.843857068548044968e-04
1.797420228606437314e-04
1.730392665052570391e-04
1.673770169592720878e-04
1.656851900975971656e-04
1.667093113284248110e-04
1.542484711247501378e-04
1.514508217911366274e-04
1.544298334067420366e-04
1.544838951391752310e-04
1.537554637560954230e-04
1.449801144655806341e-04
1.333243572240350335e-04
1.301839018957708452e-04
1.348391562719612876e-04
1.317472983539265364e-04
1.280841473929196625e-04
1.219465561852078758e-04
1.207051850322790804e-04
1.227625679043047469e-04
1.171676473882533279e-04
1.082620577068624154e-04
1.039683865803548769e-04
1.069878850500068177e-04
1.088121970949734404e-04
1.066792400416227682e-04
1.022655676976396680e-04
9.849726587680352678e-05
9.343661829004092870e-05
8.967742208408892800e-05
9.042220551510293770e-05
8.957161238331731409e-05
8.816141293630220231e-05
8.817136356425184446e-05
8.717698205029403790e-05
9.099501777526622262e-05
8.968820761365845547e-05
8.402134872707342332e-05
8.029618368698376006e-05
7.876503331930156406e-05
8.254421769484542775e-05
7.954884378578500862e-05
7.502549248059148484e-05
7.469252216966390827e-05
7.619722843482821183e-05
7.257556189158625363e-05
6.731985935044065784e-05
6.769020747498777607e-05
6.554747026503620949e-05
6.329104446142930381e-05
6.468739031380189451e-05
6.127406482500240455e-05
6.004780767506308407e-05
6.101055591016942638e-05
5.925022628566494647e-05
5.931890420686856952e-05
5.992024747296031896e-05
5.623289906597563227e-05
5.162685844198691855e-05
5.444791627529523665e-05
5.523924638101569809e-05
5.249445627633980639e-05
5.241688093452068475e-05
5.256614047182342752e-05
5.090592520123983419e-05
5.007369333963144207e-05
4.791770376233438086e-05
4.749412959998433885e-05
4.712919978387303423e-05
4.677747713893048060e-05
4.577815377922877941e-05
4.375075535811717990e-05
4.269326343833060430e-05
4.043662041595462404e-05
3.958360406159036350e-05
3.995880593498476378e-05
4.101554186200820454e-05
4.328086643577257409e-05
4.280820543779999179e-05
3.964849242468244131e-05
3.932313301299521327e-05
3.869106500811623974e-05
3.764488711374027580e-05
3.713130445538859447e-05
3.667551658051361219e-05
3.655157827237563874e-05
3.528360486257375183e-05
3.622039035544571674e-05
3.655455219377659403e-05
3.500493480135341643e-05
3.436216992808278860e-05
3.370729140499500423e-05
3.522543219873481126e-05
3.557956423253109187e-05
3.291625320884865834e-05
3.237230851323582659e-05
3.249677141772996225e-05
3.157478328275956217e-05
3.240758562313092461e-05
3.182059650740031543e-05
3.089528386222931020e-05
2.989123560428273555e-05
2.956324478158547155e-05
3.035191846830371252e-05
2.824654146627882711e-05
2.768333969097319799e-05
2.974060950655565603e-05
2.948847155339753571e-05
2.763731039735787480e-05
2.731731260243209516e-05
2.741820936957889526e-05
2.586693134040647101e-05
2.559079846652407368e-05
2.485940687423766104e-05
2.364478121564012346e-05
2.381148779060125593e-05
2.391397579749030529e-05
2.405630930244359670e-05
2.424042443420811128e-05
2.348087950422080722e-05
2.272816995709022055e-05
2.210096189962237079e-05
2.168841105372306197e-05
2.230670667622213047e-05
2.171497045489485241e-05
2.148459876398149429e-05
2.177152396193127528e-05
2.052635570661472288e-05
1.989098862167986583e-05
1.988218313518654747e-05
1.992306970021441673e-05
2.009588394697722969e-05
1.964529743508419072e-05
1.896155929181510456e-05
1.961724937904938505e-05
2.096829937740182927e-05
1.942308004145331714e-05
1.759238793696817706e-05
1.711481548577541311e-05
1.725532392998534376e-05
1.705731644908027077e-05
1.712490913227627062e-05
1.695367444068834431e-05
1.590660615498675905e-05
1.692828565122331846e-05
1.716084675795017634e-05
1.583273226879176299e-05
1.542476931996059072e-05
1.554049303886708143e-05
1.625331412518680145e-05
1.610416536478430512e-05
1.511376237666352573e-05
1.479184726759593429e-05
1.447605220510872381e-05
1.432506116004190950e-05
1.400715436547262899e-05
1.389738325573966056e-05
1.341271564543928085e-05
1.354432042159601932e-05
1.411194000164778633e-05
1.307286561359690190e-05
1.290054043530127757e-05
1.324954959735063286e-05
1.308650539052976940e-05
1.284510060276637033e-05
1.256762465487657791e-05
1.240772944461726287e-05
1.208437602179880630e-05
1.216513571787471618e-05
1.200738018656368383e-05
1.164339155454120138e-05
1.158079861518012822e-05
1.153607584250501354e-05
1.147200232231729026e-05
1.145258357905970151e-05
1.235261757495136085e-05
1.253504624880771908e-05
1.193404280621712934e-05
1.150930313306206581e-05
1.112799880114660468e-05
1.095521584753076455e-05
1.109652760504131451e-05
1.119871809879456289e-05
1.069410204663428520e-05
1.046315534964060314e-05
1.053863679170373312e-05
1.044066581016399247e-05
1.055625106402891981e-05
1.019271035251470477e-05
1.008357482136919746e-05
1.078202788929358258e-05
1.083853045512003189e-05
1.043277320130803620e-05
1.022965427360954705e-05
1.015992936271112600e-05
1.003934712250785322e-05
9.684945648804183887e-06
9.876843040086531498e-06
9.906887143450150173e-06
9.378658987553709751e-06
9.742522588391948921e-06
1.017811688914950446e-05
9.737543503630437613e-06
9.047019432512726117e-06
9.318654098167701900e-06
9.131626056790034007e-06
9.180322226122951022e-06
9.380130851615643434e-06
9.155864587447643625e-06
9.425716870107607722e-06
9.586579680988488954e-06
9.399719069023760554e-06
9.063509339639512223e-06
9.235856853990357729e-06
9.441104876528275412e-06
9.361022909678215701e-06
8.826419227262708402e-06
8.466529421224250340e-06
8.180059316029140529e-06
8.130915033913965650e-06
8.687770704542713165e-06
8.747977485690974217e-06
8.245344830389099677e-06
8.213023734023404247e-06
8.459888185270866644e-06
8.533014128093597016e-06
8.291190213412131811e-06
8.299843786040389014e-06
8.292943292968536184e-06
8.044907734462438634e-06
7.901517778473614637e-06
7.618358519662747127e-06
7.720712668318803975e-06
7.908655798604139622e-06
7.913986003436645591e-06
7.825017069767490222e-06
7.735100290540754150e-06
7.796123900661646735e-06
7.907139713869092677e-06
7.578183090737265941e-06
7.438849952108107425e-06
7.590776812986922533e-06
7.607247569952121637e-06
7.615724350528065977e-06
7.424948291017114088e-06
7.412597712958524653e-06
7.593364909781612022e-06
7.505037603049906615e-06
7.263511107133449778e-06
7.501918043797163492e-06
7.816355771400325557e-06
7.404253919222325621e-06
7.163112128186070295e-06
7.149382331937237791e-06
7.044330663028542890e-06
6.958311936231744864e-06
7.005858090209052319e-06
7.091046629992191537e-06
6.747150323131382291e-06
6.686935380439596016e-06
6.855774792318141874e-06
6.836369142881908227e-06
6.915474564771670477e-06
6.474505229202318719e-06
6.189790470747957156e-06
6.606857639736460817e-06
6.788692133535350292e-06
6.660236472202453945e-06
6.525733973873024513e-06
6.546480789970122508e-06
6.428003714880175481e-06
6.316701665284196939e-06
6.158792930848472680e-06
6.192029001274540983e-06
6.307112359426398691e-06
6.184838465908299412e-06
6.315677542735980577e-06
6.210627172511340429e-06
6.282991533113447692e-06
6.384829348136271927e-06
5.888349585360498704e-06
5.780820023003091765e-06
5.757174542199388056e-06
5.884230824179116480e-06
6.010358316474358852e-06
5.895434473485693275e-06
5.942900351555230515e-06
5.854203847310461163e-06
5.792979237735369674e-06
5.736315725955178522e-06
5.819824250380692435e-06
5.932805033754603144e-06
5.723945973041122771e-06
5.655195303574807660e-06
5.513877188594268676e-06
5.501891215970763075e-06
5.597777991400167481e-06
5.432630782975373202e-06
5.544372679626671727e-06
5.540140970165237362e-06
5.341751637018184150e-06
5.429496316128842225e-06
5.412905845144498114e-06
5.298642716598538809e-06
5.319682352253835878e-06
5.238672076745986421e-06
5.003890566847788015e-06
5.036087627147535412e-06
5.126894997861952109e-06
5.078038899055179211e-06
4.877012534906839404e-06
4.700218176049670209e-06
4.849251503568450840e-06
4.865216441731290394e-06
4.855992438475207147e-06
4.965499649908577552e-06
4.913714669908290179e-06
4.903911154953536521e-06
4.897227702378859415e-06
4.878524361390674177e-06
4.828104239946142803e-06
4.746248751098310775e-06
4.700207504318892258e-06
4.813149026778148301e-06
4.780282507919838780e-06
4.453262931636389928e-06
4.405423334143970549e-06
4.533174380339139167e-06
4.582893919329568085e-06
4.487082931176857740e-06
4.243878574253923249e-06
4.154741213760035575e-06
4.290715798006076806e-06
4.259213706028868766e-06
4.317931823953281069e-06
4.302897818092166763e-06
4.204273685238841976e-06
4.221452591816614109e-06
4.095092811933860015e-06
4.136177008859995856e-06
4.132522312871448961e-06
4.163020558943169523e-06
4.168196887065163514e-06
4.111611239347831066e-06
4.183304647837278364e-06
4.080971842931853668e-06
3.928301799576668930e-06
3.973337162022956768e-06
4.014325806528159408e-06
3.976865707022404233e-06
4.000543623467210266e-06
4.102902988373201412e-06
3.891779943204691795e-06
3.608265421566016707e-06
3.659742178451151969e-06
3.635129524600259732e-06
3.854099193433974802e-06
3.733747583885156477e-06
3.649205083580766501e-06
3.883617154549228594e-06
3.571954600904797540e-06
3.436784304968361195e-06
3.698664829848608059e-06
3.660284392686801049e-06
3.444538296228674562e-06
3.599899319989823015e-06
3.760683730638663167e-06
3.664823878227430519e-06
3.606313236283189204e-06
3.615265794258044924e-06
3.603434957150860965e-06
3.584991130082358911e-06
3.575770684446143784e-06
3.437232020217991126e-06
3.513730087112215245e-06
3.573578262618815692e-06
3.419893560791854683e-06
3.352681492824349711e-06
3.443088627443578077e-06
3.384958279550888790e-06
3.348502143220808829e-06
3.413374378114106162e-06
3.499992228293611396e-06
3.457131265422904622e-06
3.279288028711169999e-06
3.371487620699198400e-06
3.354066578670829227e-06
3.300868025254898445e-06
3.332038679021985848e-06
3.292901886569041093e-06
3.202108176681921052e-06
3.181071974710443064e-06
3.252764580797569038e-06
3.206481710199571616e-06
3.304629808239312017e-06
3.331306938135421245e-06
3.180695686315938751e-06
3.197272069657733448e-06
3.217733151841519818e-06
3.236175419015227869e-06
3.170237479514564315e-06
3.142958317083127930e-06
3.098652293300524037e-06
3.092211179733374481e-06
3.035961127463321881e-06
2.948408788256117478e-06
3.116543381927360750e-06
3.014752653170207891e-06
2.964884801060512043e-06
2.899027934469216028e-06
2.792936435411108400e-06
2.901894757459048286e-06
2.869962101545030235e-06
2.888056671221875604e-06
2.938405940500408062e-06
2.973105312793337583e-06
2.893575774383395617e-06
2.807024793862570093e-06
2.787499603433689692e-06
2.907140267015090037e-06
2.814224260105645765e-06
2.813440803839921179e-06
2.864125618026462789e-06
2.718922216166514861e-06
2.799088195198445919e-06
2.745318186306493690e-06
2.631391139389631830e-06
2.707258670050646327e-06
2.753786398289152273e-06
2.634059260661319629e-06
2.606860791478673296e-06
2.715605056303482179e-06
2.743738103790285900e-06
2.630396719374701017e-06
2.485275650135243766e-06
2.518286645334164912e-06
2.641314691508359584e-06
2.668990937675795321e-06
2.702507655780773253e-06
2.704516178358469988e-06
2.601416783155347312e-06
2.570306080911866344e-06
2.607364823328084019e-06
2.484399043310689893e-06
2.476272614361643983e-06
2.636063919416340553e-06
2.655059947623922642e-06
2.629158545113651104e-06
2.589407907070524097e-06
2.621598587378504381e-06
2.637778661184532864e-06
2.711986839848820023e-06
2.712198093908549368e-06
2.558862919913980346e-06
2.499932692983007560e-06
2.470787871412473564e-06
2.455490259015802630e-06
2.559036918322323420e-06
2.539992121020040733e-06
2.446707010911597216e-06
2.495306166537797508e-06
2.522653755313719050e-06
2.509478405940479931e-06
2.410787093896913811e-06
2.373830296041249906e-06
2.506336151147597604e-06
2.631160427701742681e-06
2.613046378269427316e-06
2.550001809372415229e-06
2.474805762748806714e-06
2.475768694475517753e-06
2.560269029844746025e-06
2.483424333281439277e-06
2.490962388750900100e-06
2.479507186956975027e-06
2.340393440230862634e-06
2.418490784468938441e-06
2.421981973445793013e-06
2.412781511428270405e-06
2.405711403718911664e-06
2.423922597710498767e-06
2.525298803393308089e-06
2.507830593055957390e-06
2.434443016239773125e-06
2.485097039698724351e-06
2.546325459179248480e-06
2.467938741658845038e-06
2.339688298909976735e-06
2.338527063924653938e-06
2.420916544668476561e-06
2.345315301893211212e-06
2.283944904163390648e-06
2.321824760812877167e-06
2.329171659874179798e-06
2.237417498721886062e-06
2.189498301549658357e-06
2.133876720348858414e-06
2.180409231732836433e-06
2.302690687191651142e-06
2.266726836487835688e-06
2.214411279081822822e-06
2.293267880874617931e-06
2.387278541940985817e-06
2.371607915060530562e-06
2.364539889378656064e-06
2.359075002982363984e-06
2.194957848329244391e-06
2.092536642420113536e-06
2.247488557911320177e-06
2.345621082973619550e-06
2.233176551069578064e-06
2.197235497483581086e-06
2.231569310239969307e-06
2.222833899279505588e-06
2.377142225551551262e-06
2.436402511997598541e-06
2.350090902611209219e-06
2.225944824424892176e-06
2.214995722220680367e-06
2.275283770419505184e-06
2.145513559729143106e-06
2.104705928150162693e-06
2.188860849366603996e-06
2.096924606608044181e-06
2.122619470139443984e-06
2.215768124583815784e-06
2.158460301288738761e-06
2.232887736082993795e-06
2.233378537757448246e-06
2.189374507773916759e-06
2.178017935641681341e-06
2.213482521665121695e-06
2.256426610610923652e-06
2.170075368535326721e-06
2.124494520307896660e-06
2.104920562186342383e-06
2.148100560318744154e-06
2.166631558807549836e-06
2.110097692176221837e-06
2.217987690835188683e-06
2.209460543698349334e-06
2.066264365473046970e-06
2.098018204046102348e-06
2.144169935231786375e-06
2.163262569511347608e-06
2.127512843569141409e-06
2.105593608303636650e-06
2.078211096309040690e-06
2.126127571409265592e-06
2.160595289281320680e-06
2.184473252833742540e-06
2.165723938503708561e-06
2.011917515864980164e-06
2.003489893835963111e-06
2.041939854059172271e-06
2.084995462160495166e-06
2.118336103079925076e-06
2.046727850334411831e-06
1.954397156472445475e-06
1.929185146833847397e-06
1.949269314767549477e-06
1.968677220282603911e-06
1.989511637706595243e-06
1.984701359881602252e-06
1.984745731095419751e-06
1.902263147384766009e-06
1.846152379175707401e-06
1.857106494662860057e-06
1.878822206231670916e-06
1.952722171287094636e-06
1.991634025966677823e-06
1.914664308237429877e-06
1.818034928795757454e-06
1.917626903752805973e-06
1.955712752667249633e-06
1.887353269539875000e-06
1.908008733612357817e-06
1.966260936686218964e-06
1.981251398325141722e-06
1.888411108738022827e-06
1.872699835211507109e-06
1.885350412011921661e-06
1.869824498447387988e-06
1.830647159648694004e-06
1.804287611309631711e-06
1.875159130228757802e-06
1.844215263901333319e-06
1.694357264710680774e-06
1.768400280152702507e-06
1.899152057014076847e-06
1.801064833159706597e-06
1.744056961060336065e-06
1.766745062062466928e-06
1.754306827853094495e-06
1.767624135898369086e-06
1.788213342632152967e-06
1.775438354939556030e-06
1.776316173747130865e-06
1.732845368236053036e-06
1.744246902980320838e-06
1.742394482646719111e-06
1.696409139073889419e-06
1.700179231788153978e-06
1.697367219222891037e-06
1.726001450421754687e-06
1.770166764880046204e-06
1.732722102319500055e-06
1.755640978257911544e-06
1.719961330385303175e-06
1.622137362942529035e-06
1.673653195615723182e-06
1.717956517445995488e-06
1.723888216562245807e-06
1.694461287554306941e-06
1.666960425311638667e-06
1.697981058978440145e-06
1.640072785977170704e-06
1.626023504434353099e-06
1.674703922272345941e-06
1.754873209664439998e-06
1.771118467306178526e-06
1.720047755161369050e-06
1.725498559403740372e-06
1.637829232505585035e-06
1.587498032836274255e-06
1.616808654457743141e-06
1.612126622350427694e-06
1.662697345899859411e-06
1.734015576908280846e-06
1.708526692327598123e-06
1.645905560905224574e-06
1.591906307040855221e-06
1.593745944120576508e-06
1.626961912503929287e-06
1.584454496857510249e-06
1.598523247995207778e-06
1.636500915495523969e-06
1.624537951642202162e-06
1.609346175851486530e-06
1.604983381978490606e-06
1.601720000123337922e-06
1.650314684845926097e-06
1.686937551482120195e-06
1.621583591081885582e-06
1.587538814762496120e-06
1.544336132525787624e-06
1.516261516732542620e-06
1.483844716604617080e-06
1.478843288778308124e-06
1.509859776278718444e-06
1.522873084314764055e-06
1.524127202673366568e-06
1.531866900256447586e-06
1.515098400647480271e-06
1.451865348010031520e-06
1.453168990501323303e-06
1.518356722847361880e-06
1.484458274363121097e-06
1.484807533623730780e-06
1.557856910501278879e-06
1.485705956090286117e-06
1.472596573986814401e-06
1.488905452582194043e-06
1.430981247256654997e-06
1.531495557877765154e-06
1.565783796677887232e-06
1.443479186244475220e-06
1.470676897370735208e-06
1.517332576218632408e-06
1.485789032351455200e-06
1.469860216857766334e-06
1.481426321182946616e-06
1.437557441858766998e-06
1.375257569135066302e-06
1.405734743569680348e-06
1.445677058562981065e-06
1.429785312123399500e-06
1.475743860578002344e-06
1.456026291348556269e-06
1.425069375904121377e-06
1.477647400546674474e-06
1.406375477563600346e-06
1.357895502455061614e-06
1.371036787756250515e-06
1.377079915290361838e-06
1.364901923295229668e-06
1.336304326807403919e-06
1.437671195828324136e-06
1.443393276669071942e-06
1.371058482311774030e-06
1.357298549407635918e-06
1.361123906040418595e-06
1.366027608288945718e-06
1.380668898995039898e-06
1.419608284694085386e-06
1.415723163473700965e-06
1.416231423928196753e-06
1.373211921886731032e-06
1.382265651131965300e-06
1.395855812317015059e-06
1.348812311008157547e-06
1.360868207130162643e-06
1.330118075549001447e-06
1.328180301778478182e-06
1.345653972776952609e-06
1.281644766601186410e-06
1.335878878251947860e-06
1.310270283758681548e-06
1.215297484187771973e-06
1.248083201597626327e-06
1.293312834197725589e-06
1.291386461769093791e-06
1.262071564648634677e-06
1.242313666805030882e-06
1.234978315888747242e-06
1.257698415977313087e-06
1.300072714716421280e-06
1.313254653737297210e-06
1.275969343498891403e-06
1.290992348222550484e-06
1.314345387973713139e-06
1.279431132126256236e-06
1.279435907085656739e-06
1.257375199911178701e-06
1.190709399360330770e-06
1.193948540614437507e-06
1.234543409173499685e-06
1.255531876852894305e-06
1.261842969784703232e-06
1.245595700027571190e-06
1.163430112604407260e-06
1.136361977091737127e-06
1.215278871809560998e-06
1.264406874986364646e-06
1.215402932772898386e-06
1.191436813637528625e-06
1.190315753174009929e-06
1.177739986313684423e-06
1.236523299002694690e-06
1.248317110575987694e-06
1.213864537188042094e-06
1.179435183997064004e-06
1.197678770786742254e-06
1.209420731328892455e-06
1.164616706640633330e-06
1.142971016441120574e-06
1.155581712490113743e-06
1.170899716478535404e-06
1.202993448762597224e-06
1.200038224758364804e-06
1.207090962402291827e-06
1.191013490760037928e-06
1.166906651358628971e-06
1.144688379088938576e-06
1.127626751274687874e-06
1.185244414829778742e-06
1.156701571213745121e-06
1.102296225751946281e-06
1.128555030792610034e-06
1.157468089858946787e-06
1.168886066267718107e-06
1.194186118811126560e-06
1.161323326220024134e-06
1.136722075030791329e-06
1.108254897091063894e-06
1.093700360795123422e-06
1.134065859683742151e-06
1.156820860577757734e-06
1.155933778432771309e-06
1.159863980583860759e-06
1.138940087592030983e-06
1.045120156540184053e-06
1.058768576491015967e-06
1.112308539131261182e-06
1.090764050118059064e-06
1.107723137125467781e-06
1.155711237291558909e-06
1.138732772869707890e-06
1.104151480017469968e-06
1.093796312660228913e-06
1.117068183249541157e-06
1.142826408677939935e-06
1.116198110205555973e-06
1.093126215900740001e-06
1.111488315027871974e-06
1.097781830832457040e-06
1.047310744707420449e-06
1.068940594396799492e-06
1.082764747596671770e-06
1.053287472841078959e-06
1.077680013128531208e-06
1.048205233090200545e-06
9.945170897761272000e-07
1.028031551514631109e-06
1.000314559433536406e-06
9.743390239146870879e-07
1.000553419695052907e-06
1.077166707668335117e-06
1.091085335039448736e-06
1.048064923172584757e-06
1.096483374550113640e-06
1.121766660090162395e-06
1.112317103863436822e-06
1.081484455131085741e-06
1.073925266340377399e-06
1.108135924390485265e-06
1.059152573695377807e-06
1.009362290779695974e-06
1.010313499779039957e-06
1.006406535246244019e-06
9.840619599697980887e-07
9.727912425181393942e-07
9.634575924401984429e-07
9.781796970354271010e-07
1.022307856365343579e-06
1.029014705220738158e-06
1.051812574946783054e-06
1.042037031484947653e-06
1.013096632691885679e-06
1.054778781962279877e-06
1.080154096403329114e-06
9.984557153929153197e-07
9.669227957639801024e-07
9.962515249064343223e-07
9.971428257046350335e-07
1.004347538248260413e-06
9.920541693135566432e-07
9.538564316152283159e-07
9.656869127370805353e-07
9.916064643445735401e-07
1.024126275053744651e-06
1.030376650945358348e-06
1.045031711775224347e-06
1.035137908644737258e-06
9.488676738478106048e-07
9.364419589277808051e-07
9.207546391405259714e-07
9.644975388102717208e-07
9.926681437209192652e-07
9.263779370474619511e-07
9.443699379292394155e-07
9.892724838780337420e-07
9.678007240179278260e-07
9.947838749735116311e-07
1.020436403707783086e-06
9.896270490145433345e-07
9.716127699731493658e-07
9.436896923899877824e-07
9.430023703914643578e-07
9.429661993875734861e-07
9.461698388503878358e-07
9.472637852875366023e-07
9.436438558799263130e-07
9.704135094634926591e-07
9.951154929571530392e-07
9.726352442136943016e-07
9.556034639880101159e-07
9.492267071244956878e-07
9.305017185297697812e-07
9.478153008771884554e-07
9.953770136655383250e-07
1.017342226993676854e-06
9.171583952805737772e-07
8.587598049802340914e-07
9.160913281081527592e-07
9.393793841133811043e-07
9.205522727988156007e-07
8.889993754587319105e-07
8.872627685223848072e-07
9.208805375769558175e-07
9.023345765478605763e-07
8.850428887592203370e-07
9.145835474404720916e-07
9.052055679561724050e-07
8.666177048717338539e-07
8.670172606990002325e-07
9.324444070425931598e-07
9.156587424723635113e-07
9.062096541207500277e-07
9.299943828326051625e-07
8.899162288541541048e-07
8.764088125541287185e-07
8.999654243652735371e-07
9.124508479461335223e-07
8.614660407021944217e-07
8.554525739129501266e-07
8.999258174659692412e-07
9.308724689201473781e-07
9.336803703604507404e-07
9.200380172705021206e-07
9.446267899999862470e-07
9.538782387736429718e-07
8.970420057151297588e-07
8.530805091200725913e-07
9.099854006579448596e-07
9.137938810281049519e-07
8.639912999556198149e-07
8.647340400706534324e-07
8.547164511408506836e-07
8.886959764104398447e-07
8.831458756238823644e-07
8.539285761657008138e-07
8.717631388970560330e-07
8.921461115213167829e-07
8.894770052807385184e-07
8.554488745935078786e-07
8.532331441196321747e-07
8.712518101906152597e-07
8.750011885374228786e-07
8.821372835130748824e-07
8.900807229842654256e-07
8.607006511682116412e-07
8.589027370276083214e-07
8.737829904434644436e-07
8.900558747566431818e-07
8.885474719693263831e-07
8.757780683287938419e-07
8.780384619329700202e-07
8.776219961846537457e-07
8.627878768720652953e-07
8.552912457175353681e-07
8.650372138518244775e-07
8.720862350343368331e-07
8.651377166184838734e-07
8.146306146025550850e-07
7.927329198720124048e-07
8.460167021139878200e-07
8.768815052514126742e-07
8.421022561501330772e-07
8.123877245087767849e-07
8.339972839735385564e-07
8.506602111992699466e-07
8.190025072788489671e-07
8.402372096879277597e-07
8.512315345416866082e-07
7.828949546992600711e-07
7.894841502964530798e-07
8.094516706233288543e-07
7.749436728913402964e-07
8.106186504244633656e-07
8.391393094275967538e-07
8.537424451662250234e-07
8.197916177637835317e-07
7.874696262770552818e-07
8.203072993693357074e-07
7.897120222887832024e-07
7.479906455407569774e-07
7.892929141870867393e-07
8.203266700346491316e-07
7.925813189346636248e-07
7.917284038404542409e-07
7.885223418312764315e-07
7.906490883507640491e-07
8.159949310521293027e-07
8.218549612142284104e-07
8.325388139895523266e-07
8.201809170515083059e-07
7.810989058040084097e-07
7.830821833846499691e-07
8.092686903363235960e-07
7.649141332653074436e-07
7.223573837158165859e-07
7.683652551124368313e-07
8.709197599162078966e-07
8.748018844787084291e-07
8.006127395847911795e-07
7.858922977434575195e-07
8.105548611465975471e-07
8.163212733748820708e-07
8.271659793278542004e-07
8.733964203558861960e-07
8.442513868267857408e-07
8.243136313769530511e-07
8.701138260105761685e-07
8.677005795894244499e-07
8.330886473686685686e-07
8.299521218213926857e-07
8.185087574367857536e-07
8.111150886660090320e-07
8.164792664901098868e-07
8.253104040737064839e-07
8.006152626895753426e-07
7.844873471915521768e-07
7.961805790972506674e-07
7.978231982525463542e-07
7.768467538891735762e-07
7.883813624384797210e-07
8.287451847152021220e-07
8.100785692162502202e-07
7.636145844988353302e-07
8.087480886381666250e-07
8.222738393738575987e-07
7.677435809801174744e-07
8.170358921804898468e-07
8.330923494510779745e-07
8.151157930011074376e-07
8.124435403205488370e-07
7.779679128414917308e-07
7.683996715017571149e-07
7.932884363025735850e-07
8.169426866316037864e-07
8.007072288496533274e-07
7.801610986829637028e-07
8.029429062158233285e-07
7.956659081418311768e-07
7.938705033740251582e-07
7.949341593461646150e-07
7.619558529610856321e-07
7.332633414720791347e-07
7.375502384277537029e-07
7.854507222689096748e-07
8.003865755453313514e-07
7.943232782440927809e-07
7.892564250617698941e-07
8.127771639451332675e-07
8.091076301228164447e-07
7.695254337741661300e-07
7.595800766513440246e-07
7.645440836057995291e-07
7.795417661657380945e-07
7.525831881455697094e-07
7.264707216478192033e-07
7.252576863619885239e-07
7.157620288052579138e-07
6.941839679477108898e-07
7.186762956287142094e-07
7.267917426855133772e-07
6.906275730627008411e-07
7.181442815778751673e-07
7.124316388685324900e-07
6.876694211534014059e-07
6.768658078608592602e-07
6.670440868564429224e-07
6.549644512247483167e-07
6.669633207888937283e-07
6.867536164384816596e-07
6.815100787632252684e-07
6.632956382168786795e-07
6.455506861389567680e-07
6.443568066222286446e-07
6.460931541492329017e-07
6.553623505878012812e-07
6.497475542456045345e-07
6.313700002753190813e-07
6.151551124164860614e-07
6.173188309676951356e-07
6.008357620408202693e-07
6.300521193516130818e-07
6.353178831456486362e-07
5.792394698200087020e-07
5.562272564917185580e-07
5.841709491686279782e-07
6.206968045317201611e-07
6.123777278483294851e-07
5.902389954189493552e-07
6.017428998862707639e-07
6.051033362597641103e-07
5.688613694729452031e-07
5.633836039396021076e-07
5.678739998604532477e-07
5.707281344086590757e-07
5.902932980563224230e-07
5.870555133516285157e-07
5.280770757349983661e-07
5.215476039347424630e-07
5.458299695155798540e-07
5.295856166058985473e-07
5.236301236991520662e-07
5.282942062085222915e-07
5.417042575185181244e-07
5.450024016813632530e-07
5.265121211255313272e-07
5.008317116612273548e-07
4.934188289139690021e-07
4.856337166243792941e-07
4.778765008272551491e-07
4.864306687034555522e-07
4.838222855476136604e-07
4.430304257436746754e-07
4.470819372457030185e-07
4.644746830210754734e-07
4.424586429547822648e-07
4.390947049154398181e-07
4.300170031262521297e-07
4.107554936380113840e-07
4.030375126130303701e-07
4.279948722084468682e-07
4.346310539320364387e-07
4.261280149665724972e-07
4.266014278358151705e-07
4.165655422811970505e-07
3.979142970395929314e-07
3.806871968479373095e-07
3.764395910954509251e-07
3.839252841991926780e-07
4.133971185674822271e-07
4.128837986330230735e-07
3.726731177681915363e-07
3.656674963023591976e-07
3.827212634121445310e-07
3.737187517114936562e-07
3.627772189968238318e-07
3.705314515431146597e-07
3.607719058018149890e-07
3.473233857777795993e-07
3.483902649667009312e-07
3.508838358922818353e-07
3.548186033347984660e-07
3.531859265576047470e-07
3.415021339407244683e-07
3.349510136047472065e-07
3.357782444354322047e-07
3.278301668242379255e-07
3.285587125897268488e-07
3.356797197667899017e-07
3.218662460149291119e-07
3.113103377204947527e-07
3.213522896529797577e-07
3.179471633417149985e-07
3.189925391175060469e-07
3.064711326884400511e-07
2.938613936866722292e-07
3.067880858190536470e-07
3.123015680601223796e-07
3.042802127985971651e-07
3.079756243020290695e-07
3.232322599305781415e-07
2.911768887442016433e-07
2.726192727911624107e-07
3.040910591622499505e-07
3.021489743154857587e-07
2.942025548594644007e-07
3.028822511775298298e-07
2.990119032843017349e-07
2.969182464638562370e-07
2.995821936401751674e-07
3.066445522581955940e-07
2.944711937379220827e-07
2.830698278709160080e-07
2.682954857673991650e-07
2.686343569798285654e-07
2.819983588349654640e-07
2.731164027460084636e-07
2.675375533912951183e-07
2.695787428658848287e-07
2.745350672864884278e-07
2.837200023018868928e-07
2.821091212014027468e-07
2.751418116371226375e-07
2.711315490921509649e-07
2.678585623459605381e-07
2.757848688829779833e-07
2.806057471240465989e-07
2.873368531757703978e-07
2.786402264128753955e-07
2.673696123883443967e-07
2.774756235153797625e-07
2.789354146600568519e-07
2.714101227253894197e-07
2.834754890625614193e-07
2.933923979829320467e-07
2.925797389233537319e-07
2.897223429605853388e-07
2.873174388785525571e-07
2.866130702475420596e-07
2.738827655029965258e-07
2.794073318933427182e-07
3.047319146355959057e-07
3.004622473301810960e-07
2.842605211039156063e-07
2.854596843451482260e-07
2.807678820451077721e-07
2.692871086687203780e-07
2.742272298332349870e-07
2.769127999952899693e-07
2.718480931887073535e-07
2.762189015932404406e-07
2.765062389135798171e-07
2.705994725573470356e-07
2.833368157706283869e-07
2.948340370306624142e-07
2.903812205972584047e-07
2.822373771320660212e-07
2.765761870419153108e-07
2.764488916792579726e-07
2.789868575760886731e-07
2.929810122644022728e-07
3.022081237318175387e-07
3.018899687799976498e-07
2.976871804452417059e-07
3.027589086591602473e-07
3.028040603873206337e-07
2.922588970074995440e-07
2.937104228418186089e-07
2.910228294674680205e-07
2.896163621982869259e-07
3.011180230159802965e-07
3.055861908139178453e-07
2.975654147956908634e-07
2.825563064089363407e-07
2.892178910728922850e-07
2.933227409077122918e-07
2.962778655413293212e-07
2.967084527706544090e-07
2.940881129649435751e-07
2.897134262937333493e-07
2.896766083651360657e-07
3.094079624769880040e-07
3.019164841177488000e-07
2.831290736923806597e-07
2.899077868110559067e-07
3.062001391554290141e-07
3.138288500159472042e-07
3.155849481367947885e-07
3.259649322457940182e-07
3.407354771151509759e-07
3.348017835516551046e-07
3.386953818691999670e-07
3.396714540569803336e-07
3.333203055279855113e-07
3.331779604983712976e-07
3.291387650629313861e-07
3.269886409378303612e-07
2.984103384775953370e-07
2.872221444306005234e-07
3.020818482447619186e-07
2.866120539720334435e-07
2.691610346080105742e-07
2.565388583045390292e-07
2.500206333607261642e-07
2.560049727102009151e-07
2.381879189428503553e-07
2.121823567569489896e-07
2.057435030249436012e-07
1.986293501279477649e-07
1.801733471945226478e-07
1.572849718731283607e-07
1.398218489628011199e-07
1.274433463024129136e-07
1.167736046350006193e-07
1.043510622320067107e-07
9.095207995252135992e-08
7.768316001485475386e-08
6.736275999280848713e-08
6.245039551763391443e-08
5.762512924785379108e-08
5.240046445932640121e-08
4.811914026342713467e-08
4.440172392805107678e-08
3.975843530252628819e-08
3.412489990454035702e-08
2.910577072395835080e-08
2.647121081686950847e-08
2.457741872042236317e-08
2.207854611312669915e-08
1.945442365343128770e-08
1.773683417531880527e-08
1.612196790051469665e-08
1.419624205133273894e-08
1.310540231647116422e-08
1.178597853712154504e-08
1.005155652260853411e-08
8.116904407246805391e-09
6.873601787524565894e-09
6.537253675843150446e-09
5.768188077634308778e-09
4.998743459407586226e-09
4.622782952791266119e-09
4.115217794953960763e-09
3.545466057013011502e-09
3.088683206299713986e-09
2.614218132910357477e-09
2.193164441009104753e-09
1.772530877691395438e-09
1.469172788951194979e-09
1.239233187503562101e-09
1.032681825593299800e-09
8.781855416881381415e-10
7.520210797679356242e-10
6.920643715026013077e-10
5.796165797840379029e-10
5.087568842383332175e-10
4.555653787359726451e-10
4.208045398416941168e-10
3.915102619295050669e-10
3.326218562641769528e-10
2.830559684603149490e-10
2.251083322256156368e-10
1.868809036295276046e-10
1.650213899277263124e-10
1.245680281232459449e-10
9.169359569309439910e-11
6.899785738017276982e-11
5.238593757495966631e-11
3.958825269839107414e-11
2.744629122914118934e-11
1.921363928827179839e-11
1.271444581610734053e-11
7.308107284119852540e-12
4.146444245656530220e-12
2.248714760708871994e-12
1.371756053099546472e-12
7.629591702682620820e-13
3.367902074321159068e-13
1.399491051893608250e-13
4.723178427557447623e-14
8.857082428978449881e-15


==> anc/Fig04_V1_mainpanel_L15.txt <==
7.054568359051408173e-04
7.207449927072045754e-04
7.500549708851301026e-04
7.688394005855213537e-04
7.277666666456310838e-04
6.829237955981201473e-04
6.898428158298710797e-04
6.828949212132379328e-04
6.797430669591560072e-04
7.174236601975711100e-04
7.097395043940868571e-04
6.842984407526982952e-04
6.744779354967958464e-04
6.679253250801040973e-04
6.825668475821674392e-04
6.755891937127038492e-04
6.542178777651180919e-04
6.711907695669264628e-04
6.739163531899089498e-04
6.649759762576942009e-04
6.547859597452683521e-04
6.273331499760818929e-04
6.043763611347516621e-04
6.219927218285804457e-04
6.179431591511095299e-04
6.034921238716204955e-04
5.955089849271762940e-04
5.839482870709221960e-04
5.995922099542160422e-04
5.800216152833718953e-04
5.774144534293790569e-04
5.909682544926402699e-04
5.787913597709820439e-04
5.871898965352048043e-04
5.748905292517378059e-04
5.350277221510330765e-04
5.302703297213178521e-04
5.494343706599907765e-04
5.460691971925598536e-04
5.249356002577842614e-04
5.176405799916158077e-04
5.067732677584192453e-04
4.910664436338490211e-04
4.909283659596675852e-04
4.968148949793005668e-04
4.796298064047750122e-04
4.696155557152190086e-04
4.640739758978700154e-04
4.336158553008804010e-04
4.181221931569469182e-04
4.326106987068154344e-04
4.346842579457116254e-04
4.257436021427816737e-04
4.217378934285078698e-04
4.082446842891624328e-04
4.049660761423449639e-04
3.937493673474669938e-04
3.849672650825263528e-04
4.077465329897500546e-04
4.064468296094954987e-04
3.863220774970277621e-04
3.716491443856311016e-04
3.617783632906373102e-04
3.606203858824489055e-04
3.562304838652661826e-04
3.505844239296267303e-04
3.431668300826196116e-04
3.501817654699870114e-04
3.596740810680385523e-04
3.423153130572378932e-04
3.308972681450753441e-04
3.307863095377139425e-04
3.189470697035283572e-04
3.125575071609945524e-04
3.128273121899489734e-04
2.973596689654011641e-04
3.005864610198570402e-04
3.062642123406092280e-04
3.014505586288647194e-04
2.873706294653969695e-04
2.756886817291306197e-04
2.868543781329856049e-04
2.823504177835368836e-04
2.679816315162623333e-04
2.551590380046837381e-04
2.562864503311651455e-04
2.516670878167063413e-04
2.438293960163376013e-04
2.489728028352651470e-04
2.449167662065447420e-04
2.324133585628271065e-04
2.318042764269813536e-04
2.390600412904404456e-04
2.354317266055258855e-04
2.291186852833316785e-04
2.270686475004024454e-04
2.296538152252155043e-04
2.247345991522857619e-04
2.119071523540648320e-04
2.047395800439044070e-04
2.017244418628898867e-04
2.018282424657104118e-04
2.050401392158353406e-04
2.000605674676607577e-04
1.925515241359793627e-04
1.960987609453888317e-04
1.955257154927111355e-04
1.920524112942863725e-04
1.967993760775698536e-04
1.923506671770351217e-04
1.817195994456625410e-04
1.806769360604194461e-04
1.796961440789658756e-04
1.777061158678016771e-04
1.767899144410868756e-04
1.730079648050737023e-04
1.800834969979337916e-04
1.790392712504106738e-04
1.654417503473337497e-04
1.592037846676915675e-04
1.544409454946849241e-04
1.494316614037567140e-04
1.489447369360998735e-04
1.542810452131824096e-04
1.575719916863605927e-04
1.579811885255115716e-04
1.524431673363445055e-04
1.463017633762287058e-04
1.487498298746984691e-04
1.451796446226974522e-04
1.347363090557821246e-04
1.381236292152743716e-04
1.402678847451748726e-04
1.359743959392483706e-04
1.353707931342485447e-04
1.353246521720477644e-04
1.343349813350432336e-04
1.280779111554200891e-04
1.240756745402629409e-04
1.210554630741191831e-04
1.224387173939782566e-04
1.257593082072763779e-04
1.226561227007796440e-04
1.162661319585931016e-04
1.148351886817057245e-04
1.195990189336729393e-04
1.194681826903358024e-04
1.169105790982892366e-04
1.161820358820787278e-04
1.169689831525749178e-04
1.154789115103999769e-04
1.077186157358265032e-04
1.059347884556885211e-04
1.119813701633093578e-04
1.133651846181659117e-04
1.075634382175624977e-04
1.020964696629051582e-04
1.036444469965972875e-04
1.050698201585969680e-04
1.043923004277475387e-04
1.032072005451992517e-04
1.024710852811409293e-04
1.005622496871384276e-04
9.909421253750775888e-05
9.743085665962962038e-05
9.263829619846393893e-05
9.393417634818761132e-05
9.409819835190260360e-05
9.437564966398384071e-05
9.403757376930754568e-05
8.872562742152782008e-05
8.896684258114347576e-05
8.882169536166795404e-05
8.653610278885765232e-05
8.922641805921557119e-05
8.977069777199853638e-05
8.637603526917396208e-05
8.748078737042582625e-05
8.882254396080447104e-05
8.421085334345764536e-05
8.154239459005991285e-05
8.057901106640136463e-05
7.870878396721172449e-05
7.897324114793539203e-05
7.893502080990016500e-05
8.099311202435889384e-05
7.964567542640640138e-05
7.580935790479146187e-05
7.469012660711642432e-05
7.330754914044040362e-05
7.144751991125870740e-05
7.132000199453836578e-05
7.415036602499575362e-05
7.484845130686867910e-05
7.379642872394689696e-05
7.044303547016596485e-05
6.909707724882480171e-05
6.727325071940513479e-05
6.505853547303956576e-05
6.793302222625187360e-05
6.923123918634346266e-05
6.662143370693071869e-05
6.712539544598264602e-05
6.811961948212693480e-05
6.451975102025512372e-05
6.415186506611723948e-05
6.575275427175843147e-05
6.539976653137628425e-05
6.293841041225203424e-05
6.018337572525084159e-05
6.389863813792675466e-05
6.439217345314762688e-05
6.145797698726618492e-05
6.116751429677902494e-05
5.964982207278433452e-05
5.863836116955993376e-05
5.927660839164372445e-05
5.969212984123769346e-05
5.915696422027809853e-05
5.826517996744762028e-05
5.819731605388842895e-05
5.857438398600484970e-05
5.568249043593394976e-05
5.379114584872071508e-05
5.430222552345040159e-05
5.616691332013928873e-05
5.579298966668906439e-05
5.295855228794912162e-05
5.200292333926670679e-05
5.340057767549481163e-05
5.372452467927415809e-05
5.098563662742405708e-05
5.113865973511171243e-05
5.060825614581489999e-05
5.137779627419445533e-05
5.245215854644784669e-05
5.026380576643626319e-05
4.879335373248621272e-05
4.902188050335526252e-05
4.855173366189667979e-05
4.807386565145897392e-05
4.916033315289629899e-05
4.927878448083197049e-05
4.854899485438966128e-05
4.777722718566455450e-05
5.012827303713997420e-05
4.769664289585058824e-05
4.299928860682302346e-05
4.268363261275019341e-05
4.540183419146072793e-05
4.615039769289210357e-05
4.592957581539810282e-05
4.612221336052483482e-05
4.267233984383857735e-05
4.333693358961758003e-05
4.543729927987394650e-05
4.344432776275220062e-05
4.215136307812907538e-05
4.213463870995596422e-05
4.223798568201923679e-05
4.277682732629841007e-05
4.137257428740101641e-05
4.008991116678192632e-05
4.030751808900007855e-05
3.989412116874606524e-05
3.948568913668744514e-05
4.011216197643111984e-05
3.995441831076221995e-05
4.054754326982810037e-05
4.108611732946162960e-05
3.885939069460733075e-05
3.765625970547082626e-05
3.884224953910468307e-05
3.899148104772479984e-05
3.851763343133997715e-05
3.786728188505750697e-05
3.724726647853261063e-05
3.692938467730810592e-05
3.633851094029335352e-05
3.553105788380176496e-05
3.670637715639803552e-05
3.704640449740389201e-05
3.620652113400794127e-05
3.578688864833320227e-05
3.556245665855541446e-05
3.634749527607820225e-05
3.534917529782113655e-05
3.309074080710512286e-05
3.194898598054567618e-05
3.273614693919553161e-05
3.451714392597176896e-05
3.545014984222534613e-05
3.462769302065763063e-05
3.398215956241461261e-05
3.350159901989324148e-05
3.303871664895119214e-05
3.473751624174439015e-05
3.451404187064618690e-05
3.237028939578750906e-05
3.152023567270206665e-05
3.127675096497389108e-05
3.157728755588755490e-05
3.091113195105307332e-05
3.034567279693863601e-05
3.080760411708656087e-05
3.118077881873519382e-05
3.060791159663541085e-05
3.008539631749956061e-05
2.948034647795405680e-05
2.992228631180652763e-05
2.999562584843281114e-05
2.927699586997696649e-05
2.875883514447447848e-05
2.977130488507828758e-05
3.084747693541383545e-05
3.042342785138623377e-05
3.005160068697823722e-05
2.978181993683728988e-05
2.863065141586795868e-05
2.757160776629882307e-05
2.811870683285822906e-05
2.858594048708068178e-05
2.900257865741215260e-05
2.792088469956682711e-05
2.749607157676288389e-05
2.789013714121911213e-05
2.654818612540920389e-05
2.696199305502802181e-05
2.806680200112799631e-05
2.712877148107675768e-05
2.674652865493255493e-05
2.773928476545835855e-05
2.730946205398064678e-05
2.588222035164964373e-05
2.560597097532308673e-05
2.565524211030635582e-05
2.533876832624729048e-05
2.541990038685042685e-05
2.526375405959501328e-05
2.531194568337446954e-05
2.542655030534555667e-05
2.417886746525850080e-05
2.407940138917261268e-05
2.473986581004944337e-05
2.472465716737893115e-05
2.457919959905043573e-05
2.460703863758258790e-05
2.487337889023468490e-05
2.448400653196276369e-05
2.403567367963939979e-05
2.366091669355051573e-05
2.421579057122203029e-05
2.540626749259911952e-05
2.454323723822000378e-05
2.364021678637891167e-05
2.366149751186109404e-05
2.301553475518465158e-05
2.283472140349437069e-05
2.317608735241745064e-05
2.278588623538700339e-05
2.245487048289928239e-05
2.289429041395624786e-05
2.312186022852731761e-05
2.314766846009940423e-05
2.249723783355011048e-05
2.186568237222451258e-05
2.138192506213168383e-05
2.080358230209149113e-05
2.216872730819277241e-05
2.185689816083311366e-05
1.978328727974908892e-05
2.002802798634258503e-05
2.142900154931466993e-05
2.179519349603740693e-05
2.107639477336487968e-05
2.089932564718391915e-05
2.072831409335289130e-05
2.035316245054118138e-05
2.008610017902304667e-05
2.036042240186040523e-05
2.012560862757058100e-05
1.991590112733332074e-05
2.088243478066100558e-05
2.056157242617843376e-05
1.942491190835836750e-05
1.999201231489099032e-05
2.032494409587036995e-05
1.991599263044200989e-05
2.002061066759280538e-05
1.899488313291010496e-05
1.847812709505066177e-05
1.862070232620488503e-05
1.940928529942690880e-05
2.033300199440025717e-05
1.941624090033198890e-05
1.896227506579358028e-05
1.929209484317462891e-05
1.918498853260453633e-05
1.907483712902913222e-05
1.873800342053260089e-05
1.846490470387510005e-05
1.819800329845660834e-05
1.764309629496162550e-05
1.769739791916755659e-05
1.811310925211694005e-05
1.795864780822384888e-05
1.799862245985242958e-05
1.819765528889096502e-05
1.769016436369235632e-05
1.736734472455155203e-05
1.780486330715646263e-05
1.819088772274211766e-05
1.800260600300105041e-05
1.695969865289248494e-05
1.615312634930374364e-05
1.675299204421001916e-05
1.719680086846761514e-05
1.677521042117384369e-05
1.699529182646843922e-05
1.711192430550234473e-05
1.717530090771034694e-05
1.719264468312207262e-05
1.656359865571340842e-05
1.659001595393578266e-05
1.647215491845751867e-05
1.651842066856962639e-05
1.625567416376338806e-05
1.598690649230037782e-05
1.614679122765002979e-05
1.675334754725564044e-05
1.697179211877814319e-05
1.624371220432839364e-05
1.555399636207140891e-05
1.573648677767007232e-05
1.599118016469375125e-05
1.586287558967851199e-05
1.557403500767168858e-05
1.535959086342326900e-05
1.587126240032999468e-05
1.576564422522925635e-05
1.523141859595984946e-05
1.544674218269250510e-05
1.553987769011084806e-05
1.465485730015471880e-05
1.437077199319438989e-05
1.451256413431485178e-05
1.502087413553574868e-05
1.564367244877921847e-05
1.490783586456475952e-05
1.462098885820918950e-05
1.456188046730978690e-05
1.432978666181422758e-05
1.467530935602930096e-05
1.509936815950524925e-05
1.492753033857691028e-05
1.419165689812288768e-05
1.411354564938742223e-05
1.419303408315406213e-05
1.422886574430925986e-05
1.419566025168699815e-05
1.392654016079033550e-05
1.375991779198528568e-05
1.435907003206553241e-05
1.455003206483583081e-05
1.377002941839125984e-05
1.341977030146300979e-05
1.365581690331955481e-05
1.357206361928617293e-05
1.368782233746812258e-05
1.392932874201511621e-05
1.332042581181867779e-05
1.330157553969709979e-05
1.373794368579282471e-05
1.376882292461103595e-05
1.321419529019947891e-05
1.278620741132660951e-05
1.278202984176648087e-05
1.281681553523270448e-05
1.291379242548008205e-05
1.290308193520735576e-05
1.287516948678463250e-05
1.261467780014764086e-05
1.263895207972810354e-05
1.289496111614673763e-05
1.265252305384082681e-05
1.222003089687545276e-05
1.217191775946728693e-05
1.189963505059109882e-05
1.139390565736643912e-05
1.178854252276748529e-05
1.251370653022336503e-05
1.221679743957224042e-05
1.203113145267010476e-05
1.200337746370682805e-05
1.210203261028032116e-05
1.223036793344259703e-05
1.202947158151445723e-05
1.184908521787929371e-05
1.134252560567786168e-05
1.137196593865347197e-05
1.183926000043750527e-05
1.185146007524230655e-05
1.162362544365422289e-05
1.110103898799795068e-05
1.061208852255004804e-05
1.135722347832394872e-05
1.138768191922393475e-05
1.086291754760761572e-05
1.158698140159709635e-05
1.155239299641622620e-05
1.088729976615686132e-05
1.067703496137586546e-05
1.092292205669966915e-05
1.115939520014428168e-05
1.114392503237032312e-05
1.096570763701159203e-05
1.031789892367320944e-05
1.043579153624032940e-05
1.055171047072233804e-05
1.035740199747202062e-05
1.062077020998870329e-05
1.062123802954100401e-05
1.044928289743564192e-05
1.013699921604601444e-05
9.929589534867606658e-06
1.033378554844762954e-05
1.063943758478699283e-05
1.038009427736862221e-05
1.040802082900479864e-05
1.035983900002140486e-05
1.022687255383911672e-05
1.035683367314264560e-05
1.014290292294550659e-05
1.013902881063297580e-05
9.806526028594508726e-06
9.626148027210825532e-06
1.007674961273773053e-05
9.924629328668687939e-06
9.605386156294217468e-06
9.344313351000424668e-06
9.582720204379077507e-06
9.851409705332093855e-06
9.596005985816417059e-06
9.516187915678081150e-06
9.466775878378647121e-06
9.224869953651707288e-06
9.328132762712688166e-06
9.389516767375781083e-06
9.195788099625284206e-06
9.639058906413288099e-06
9.805509694928451643e-06
9.756798791916115974e-06
9.508819810758283364e-06
9.338408103719349177e-06
9.126416252059566390e-06
8.541768325424805956e-06
8.515595739907790774e-06
8.558468558095848517e-06
8.502355335911240990e-06
8.671181345940345137e-06
8.646053771707138912e-06
8.747592652908978088e-06
8.891923842879417801e-06
8.631721528770950794e-06
8.492255714789757493e-06
8.315469290727998169e-06
8.303384423246433138e-06
8.660544928170643101e-06
8.524662915044659106e-06
8.271135506295645141e-06
8.638570845232770355e-06
8.644583153386196602e-06
8.361024429867329200e-06
8.117738366274557105e-06
8.051939036145350516e-06
8.025623829553535835e-06
8.172694450760691171e-06
8.297101633711253602e-06
7.969873096073396620e-06
7.887405153475407854e-06
7.942877227278050725e-06
7.929178393295017454e-06
8.058515137050881449e-06
7.818213631990593977e-06
7.698284401453354170e-06
8.044685393600106840e-06
8.143717012061838423e-06
7.800825504894776067e-06
7.384028385524921455e-06
7.339722523088478383e-06
7.607959356962508307e-06
7.841801124354205762e-06
7.627999183724405195e-06
7.321724550051429340e-06
7.262692486786619167e-06
7.172731661919755308e-06
7.212268121789833919e-06
7.349204342837874568e-06
7.274239175728422155e-06
7.286544611772557332e-06
7.142218148693231423e-06
7.186269322706547890e-06
7.318962384211522403e-06
7.052050847509065844e-06
7.138967118108953115e-06
7.084764946842740206e-06
7.020058058311772532e-06
7.341055604225680283e-06
7.092803269726633975e-06
7.054778372942170513e-06
7.164042448639479560e-06
6.957625792890181290e-06
6.729646072101439141e-06
6.605727086067912053e-06
6.803444964958380511e-06
6.787818750009361496e-06
6.700191562844917396e-06
6.907214955365582652e-06
6.947427892695747493e-06
6.767499985606988312e-06
6.811747686580351310e-06
7.118365053414548588e-06
7.072075795862827559e-06
6.659923940106981520e-06
6.620221608131751085e-06
6.611226093509350567e-06
6.597275969410530500e-06
6.709009082651047489e-06
6.465243545149883582e-06
6.412201880264745477e-06
6.507419523009150004e-06
6.437482626320589332e-06
6.523369375490378353e-06
6.275103662895265767e-06
6.395356430552695273e-06
6.597847733866131845e-06
6.466374198444632411e-06
6.476909574026404541e-06
6.349346190467263586e-06
6.554061550539666850e-06
6.458865142105409947e-06
6.344363733431937917e-06
6.350322378526942234e-06
6.212101475383537098e-06
6.295080894269273917e-06
6.191305714036664344e-06
6.338190049759234116e-06
6.336096922587403634e-06
6.207660891611954614e-06
6.105289544169856356e-06
6.025609143330686093e-06
6.126429846961505604e-06
6.083491482597351865e-06
6.148833746818446981e-06
5.970362841830403821e-06
5.957278147619865639e-06
6.248757622499673214e-06
6.107165296788653797e-06
5.836489051348411047e-06
5.673612768675790760e-06
5.503853162658291212e-06
5.838129737221864014e-06
6.169698034865197409e-06
5.966152314723078325e-06
5.741001472170526376e-06
5.526050108361965325e-06
5.662664594425546077e-06
5.923367655697271584e-06
5.658814596349392557e-06
5.536059438992886788e-06
5.618930542700681473e-06
5.623817408067981054e-06
5.725869732037512965e-06
5.802575003984758170e-06
5.839538988465801344e-06
5.643016006606374634e-06
5.492233988047915549e-06
5.524610809801185746e-06
5.587774524759750874e-06
5.503571025495959337e-06
5.519134581767684804e-06
5.472697624187882906e-06
5.209101302440145090e-06
5.287480423758227064e-06
5.584176774293279722e-06
5.738224472383780686e-06
5.656811007198924419e-06
5.411205532929758544e-06
5.356160561834230934e-06
5.293253745931343245e-06
5.185551275806364694e-06
5.111072565666417121e-06
5.137332829455923428e-06
5.339523445843483562e-06
5.491723190946838762e-06
5.411825960877647839e-06
5.396774743437224971e-06
5.407283851420398397e-06
5.439932262014479745e-06
5.518486460910493702e-06
5.275852743945847766e-06
5.178972222946627206e-06
5.207860541714089907e-06
5.154167729117500268e-06
4.993477449350449256e-06
5.041751722403416962e-06
5.273856972564673460e-06
5.256684813975389641e-06
5.134654581955746699e-06
5.146135595006232685e-06
5.232438198991363916e-06
5.321873719456337186e-06
5.137641269627989635e-06
5.025281011288013885e-06
4.877620301817055132e-06
4.823014994475074731e-06
4.924579246632413149e-06
5.033137678711067878e-06
5.123877345088152053e-06
5.056336906676061913e-06
5.044006262717862501e-06
5.066822365022685290e-06
5.073080779511228028e-06
4.827259769245208836e-06
4.808362216859530643e-06
4.755205064436147816e-06
4.685451039232609887e-06
4.873926326675768850e-06
4.897565660819265374e-06
4.723659392813840537e-06
4.670641508917452749e-06
4.958781516477764842e-06
4.949773776674471350e-06
4.662266269475086126e-06
4.615764004270760222e-06
4.614771386924810498e-06
4.655470509354580065e-06
4.776526716808445364e-06
4.712142149209304026e-06
4.610155126383400555e-06
4.493505320660514676e-06
4.479975009205188403e-06
4.615016267712722850e-06
4.578494357909987871e-06
4.738501412769919987e-06
4.854057808144785968e-06
4.626049760663974230e-06
4.611731191616295663e-06
4.820824238515564086e-06
4.713214580492455625e-06
4.616319649295644758e-06
4.778513588431303907e-06
4.733622089746058003e-06
4.662185846527387832e-06
4.635788771872483505e-06
4.588534536168640141e-06
4.518467109018840589e-06
4.425288372714348168e-06
4.430017244401785229e-06
4.418231479981495036e-06
4.371456669525648990e-06
4.335460343264940966e-06
4.320008471834193683e-06
4.488047889542086292e-06
4.616830302692490528e-06
4.532571243565893815e-06
4.468661570826876340e-06
4.335754356493448442e-06
4.298930765271150643e-06
4.456407745116754014e-06
4.368758470589594979e-06
4.353091368951929412e-06
4.363047177455913703e-06
4.344530511194438855e-06
4.374953338654779731e-06
4.304468789373813644e-06
4.250001576377631606e-06
4.121489124249132071e-06
4.189751316798123679e-06
4.379645972397731804e-06
4.280992075195541279e-06
4.180769776948954207e-06
4.340360107140942266e-06
4.285430153464012363e-06
4.110498947194652790e-06
4.138107418296522352e-06
4.163185813348306199e-06
4.056795366323238978e-06
4.248315046631797848e-06
4.438989533863959438e-06
4.253689308629974189e-06
4.269490134109845298e-06
4.396162393024546801e-06
4.239194981906861750e-06
4.137063583842735409e-06
4.173615023759449017e-06
4.162902595633717630e-06
4.038800628519682172e-06
4.192453039289208067e-06
4.306355971062535197e-06
4.217548000621551415e-06
4.236151997185033106e-06
4.136379064025566185e-06
4.028235655678278665e-06
4.001290998677693993e-06
4.030778972499652847e-06
4.127633434355263438e-06
4.060282621877955014e-06
4.032665961393287593e-06
4.046430097750010549e-06
3.876230390837091070e-06
3.986204144088784985e-06
3.971913751155470830e-06
3.899559850706692027e-06
4.024328407765570377e-06
4.057865122567951730e-06
3.887492701270974458e-06
3.846818471964246998e-06
4.046187716637097760e-06
3.937503950580963093e-06
3.732433745627034725e-06
3.905769577900215619e-06
4.009536897950083627e-06
3.912856392579622575e-06
3.839947799243169322e-06
3.803705492697547002e-06
3.789691512117347549e-06
3.802243199415639381e-06
3.944688876492224815e-06
3.921539800394963010e-06
3.912530914051392383e-06
3.905419017780139124e-06
3.789495553514646373e-06
3.878664853777680543e-06
3.812517762568206831e-06
3.765252657274125564e-06
3.826577651082879904e-06
3.800544645930553710e-06
3.777617627370151852e-06
3.747675893171452422e-06
3.774629295561002099e-06
3.755358249351025839e-06
3.762346003301011869e-06
3.720123735241472985e-06
3.737618413593171873e-06
3.980940867081818710e-06
4.084028330580347430e-06
3.845916906380102664e-06
3.688764846422679083e-06
3.684414801333154199e-06
3.654612400916320034e-06
3.567087412131861202e-06
3.733518335827094677e-06
3.836085496262102813e-06
3.544257838098198058e-06
3.586563749343855774e-06
3.656387498868883025e-06
3.618379661482149544e-06
3.682185767162267600e-06
3.615625339768092723e-06
3.460330283182195077e-06
3.453439223569793055e-06
3.581814994169862426e-06
3.506713175187947997e-06
3.526163338032796272e-06
3.677066395587971397e-06
3.683969293904828655e-06
3.577125140942530144e-06
3.651958531034775319e-06
3.581242849411954067e-06
3.419338186145570926e-06
3.453221153402681794e-06
3.500932378504042777e-06
3.475127371856200659e-06
3.460442467921579402e-06
3.571198265076810386e-06
3.456859523072477767e-06
3.469526368376611098e-06
3.646794116234642746e-06
3.598693572949310832e-06
3.461762554520017611e-06
3.329949737828061085e-06
3.339755766490325810e-06
3.286700971853472560e-06
3.209099568833236929e-06
3.385178211194220477e-06
3.475224163572205775e-06
3.524879954174790583e-06
3.469508452362777163e-06
3.311000876422411880e-06
3.307243051994885371e-06
3.354155176385739688e-06
3.374743906476771430e-06
3.400804240653045290e-06
3.410879264197677569e-06
3.338256013261056692e-06
3.274720507944878935e-06
3.344271857037011721e-06
3.373227093502291465e-06
3.343630628705706544e-06
3.252461400552713501e-06
3.288288369213624229e-06
3.426324290226849759e-06
3.398905921243053523e-06
3.257508153389012138e-06
3.180495803236381908e-06
3.320536207378437339e-06
3.361173426346768149e-06
3.246913721515980602e-06
3.173413099492856024e-06
3.076782377575532464e-06
3.109387292084383853e-06
3.162956954304814504e-06
3.180145326092483442e-06
3.259717547791651092e-06
3.243027857732602030e-06
3.142909941735319858e-06
3.125686313242615010e-06
3.056200729191432471e-06
3.060225870854231008e-06
3.222201605099625090e-06
3.147716004302879906e-06
3.075316091161566075e-06
3.088572147378218668e-06
3.124208552316145078e-06
3.188537115352141778e-06
3.166344071369468532e-06
3.232467661020379479e-06
3.116423012814699129e-06
2.958010243391223644e-06
3.043039037443063417e-06
3.151797319884536769e-06
3.011632605854416641e-06
2.926828275985915275e-06
3.136107373488210616e-06
3.161565085685383292e-06
3.061323063839681270e-06
3.125007973413319634e-06
3.129560462049403205e-06
2.988471458478138101e-06
3.001928848677997826e-06
3.019535608205798567e-06
3.050640373078560064e-06
3.118761254608463952e-06
2.952035294523702033e-06
2.950990636061464642e-06
2.943948395049296678e-06
2.853122069156571243e-06
2.949333216903788045e-06
2.921682158976487733e-06
3.070434181809401046e-06
3.099232684585697330e-06
2.843690183756950196e-06
2.942261212105280358e-06
2.995804096889034566e-06
2.869152018612070032e-06
2.924484121393894897e-06
2.933919171473842685e-06
2.930793511379883085e-06
2.971816472986868034e-06
2.763183123080283845e-06
2.742607963932146194e-06
2.856190277035527586e-06
2.793178888853226734e-06
2.893997817022295783e-06
2.941515335317329416e-06
2.894018580154609990e-06
2.798912482830177591e-06
2.736353166313864153e-06
2.712431895288097758e-06
2.719862647128773702e-06
2.763914146076403837e-06
2.759091732946551750e-06
2.781436835814428595e-06
2.768715001306268007e-06
2.739870389430277349e-06
2.737322689298363613e-06
2.716961437221442122e-06
2.776254359610359373e-06
2.813857874056979208e-06
2.744252585694619936e-06
2.757667776338091800e-06
2.791126902186834099e-06
2.764339024073205295e-06
2.858207634839729792e-06
2.787100054966146903e-06
2.651430773593912680e-06
2.603346411876232323e-06
2.621431464028234790e-06
2.785529458452503399e-06
2.782416418074880974e-06
2.707312565216274247e-06
2.674836343218836478e-06
2.564519738396281393e-06
2.607966470940209092e-06
2.773247735908086259e-06
2.642858401350381014e-06
2.488859878865581216e-06
2.493764859295765967e-06
2.566268347086638291e-06
2.585644432834098007e-06
2.617050845897331663e-06
2.751899669537637046e-06
2.751083745375964488e-06
2.652739779979390330e-06
2.623668593151586994e-06
2.645192851785114525e-06
2.640555204605950743e-06
2.532906801784577744e-06
2.507068224029420451e-06
2.575880495941130953e-06
2.546546987189435502e-06
2.540211612828671845e-06
2.516164993238107427e-06
2.495130243252420647e-06
2.579963961523610249e-06
2.581922169858097799e-06
2.509915541473676749e-06
2.432277724302072776e-06
2.444615561112275356e-06
2.552490657058292393e-06
2.574386227904749757e-06
2.526989387250953679e-06
2.450960927436095495e-06
2.392326712114435706e-06
2.417264699968764797e-06
2.350508331917271490e-06
2.302721194942156024e-06
2.464900938596363834e-06
2.516499608963985138e-06
2.348523789922593205e-06
2.356279616697627304e-06
2.448732899605005106e-06
2.367250806687904504e-06
2.345957932180063045e-06
2.400133545688296148e-06
2.444158748552565015e-06
2.476044299314211490e-06
2.530357229068193472e-06
2.473876399035274457e-06
2.365674959399509836e-06
2.303462514889723218e-06
2.372701071858270035e-06
2.528395219232401624e-06
2.366236765589437690e-06
2.332235420589258839e-06
2.458232920022858892e-06
2.350242953326606824e-06
2.300580381727458501e-06
2.304370256293605769e-06
2.320250783084789609e-06
2.412058177318513576e-06
2.408467909649274740e-06
2.341157265096682047e-06
2.300262463410474409e-06
2.336631735526691678e-06
2.349251749620905526e-06
2.268820438410501823e-06
2.221942331097047729e-06
2.292486104118840904e-06
2.333265542399507228e-06
2.267394366435163797e-06
2.258481174308058850e-06
2.287136629795174922e-06
2.284080644634844797e-06
2.268761258197042368e-06
2.330512729854204221e-06
2.293537201338600038e-06
2.193868015591912542e-06
2.238701469793550847e-06
2.221046247663409483e-06
2.158103222857765036e-06
2.201812232284189868e-06
2.203833846852911922e-06
2.170155162798939871e-06
2.206434646412997870e-06
2.259372825665885123e-06
2.253391906381112696e-06
2.217758170522352361e-06
2.193877108184735603e-06
2.197460988777051584e-06
2.210678886774544002e-06
2.117017096638466742e-06
2.147162998350341920e-06
2.274773295193703751e-06
2.221949626072299008e-06
2.240687071437677804e-06
2.245150911887975588e-06
2.110632943239691613e-06
2.057028231906394266e-06
2.102599433019407592e-06
2.121561889198490177e-06
2.155871917896910125e-06
2.139359620014947020e-06
2.072941660580974835e-06
2.121273825603464117e-06
2.053890609192389627e-06
1.941108490000622593e-06
2.020012969346592823e-06
2.080598718206264637e-06
2.148947207255516927e-06
2.134027019998446113e-06
2.083981885585559077e-06
2.046254324435442815e-06
2.063434229096189892e-06
2.100069797486760654e-06
2.068126124695082489e-06
2.078476273332093555e-06
2.086169423640603153e-06
2.018528115324745498e-06
1.946595355201246464e-06
2.046701958407959799e-06
2.048188614690470898e-06
1.998281673203060801e-06
2.044185150282582022e-06
2.038600532940672520e-06
1.963617328199546879e-06
1.966255333825256779e-06
2.015787462166363920e-06
2.022995519329713816e-06
2.096579381862714097e-06
2.040913480734438552e-06
1.986320198713804556e-06
2.085792986892595879e-06
2.010058148498245366e-06
2.017941529545175780e-06
2.122069829123761795e-06
2.139829872807765112e-06
2.090558461567238830e-06
2.028899434563992680e-06
2.025540499149594040e-06
2.017822775520145258e-06
2.042555828922966064e-06
2.005735086600185657e-06
2.013205813698843545e-06
2.068343300762157398e-06
2.044752984481077459e-06
2.005345124323800249e-06
1.939374170516958733e-06
1.940012650816039585e-06
2.010283002480615821e-06
1.993958397572203000e-06
1.920217524904715775e-06
1.910687515864761668e-06
1.926142140661776302e-06
1.866194380901709311e-06
1.873275024572884968e-06
1.873259009790243609e-06
1.900403795782482842e-06
1.956402390359939461e-06
1.844402173278509111e-06
1.849324920049797278e-06
1.909368755399862378e-06
1.847768790098550364e-06
1.901052911810583708e-06
1.894987440230308505e-06
1.813024930811596961e-06
1.831205943830139720e-06
1.816641920466609404e-06
1.807260402063846988e-06
1.866457679936584602e-06
1.880184830970822620e-06
1.865598287643876551e-06
1.898099417052656636e-06
1.941118026888690338e-06
1.959715834250403801e-06
1.892849722015093766e-06
1.916848735278633055e-06
1.901776461878099363e-06
1.780867101422509302e-06
1.788862179033122650e-06
1.792214926869571337e-06
1.754754505987542740e-06
1.786276264722595792e-06
1.878053620788541472e-06
1.815083088829564643e-06
1.759482258555275904e-06
1.804236025940331663e-06
1.810163336416781115e-06
1.784631659867746075e-06
1.777980008915578737e-06
1.838300318972129052e-06
1.852172876498472429e-06
1.840686204560544112e-06
1.759702240741429896e-06
1.762917878292734313e-06
1.855294179408768364e-06
1.838008385101883079e-06
1.766754019036634528e-06
1.749752306544828488e-06
1.746064867997346811e-06
1.800400592544648516e-06
1.868145272109832285e-06
1.751718113194202264e-06
1.705609181466226606e-06
1.731624972122463415e-06
1.749821239006236521e-06
1.708829241833191935e-06
1.702498009333802432e-06
1.726341509587610903e-06
1.730611903962156244e-06
1.757503709664105716e-06
1.714926996691211681e-06
1.712475945482074614e-06
1.702250423825127867e-06
1.683106846131371722e-06
1.709621557109854524e-06
1.700491287597784303e-06
1.627024028561196776e-06
1.671167409983808889e-06
1.766248905695983866e-06
1.734503755796474017e-06
1.647270530864376287e-06
1.678728925077878660e-06
1.763451263444606172e-06
1.823805531219711941e-06
1.769545130740857132e-06
1.643986336097575485e-06
1.680407750655185690e-06
1.730807728907029868e-06
1.721433668588788796e-06
1.720095511327452110e-06
1.719871065069720347e-06
1.674184131303395691e-06
1.694995396758329432e-06
1.733622768873522861e-06
1.668921879488910890e-06
1.615697900878901769e-06
1.625165753589291290e-06
1.656407976001173839e-06
1.669581360144145746e-06
1.658859893133835866e-06
1.639236668665192910e-06
1.684391761984191926e-06
1.721522140202343260e-06
1.670387333557532363e-06
1.666816427036996336e-06
1.673403596166134141e-06
1.609002746491112009e-06
1.617735467701342222e-06
1.648548340838268263e-06
1.650996029454578491e-06
1.658913490204804656e-06
1.609324847732404422e-06
1.601041679466199203e-06
1.676237589307837418e-06
1.728797904467196787e-06
1.645083007122658643e-06
1.540828427246074955e-06
1.555824953920328387e-06
1.616172655464778726e-06
1.601590974523798527e-06
1.559789218516070429e-06
1.579023651643218579e-06
1.524636856467623864e-06
1.477479829702921760e-06
1.538897858845481244e-06
1.613574561913201087e-06
1.679642291570191845e-06
1.624258218803878427e-06
1.566040235306043874e-06
1.545066044602597133e-06
1.546747906361055924e-06
1.596748495799616408e-06
1.554860178343340039e-06
1.548621148798190845e-06
1.569475326487924893e-06
1.555932946587379738e-06
1.597398943971223675e-06
1.614759831589729177e-06
1.580628440164794275e-06
1.543921923228280420e-06
1.550943461939292674e-06
1.526113034972546018e-06
1.500097246417352411e-06
1.529315498710127448e-06
1.555118974004512729e-06
1.579701770607785903e-06
1.554036207207232132e-06
1.536537851778300042e-06
1.539658010242350306e-06
1.537492690646785096e-06
1.560835215909703114e-06
1.502786246621253470e-06
1.482278378964034351e-06
1.501196093089980559e-06
1.504033727999601126e-06
1.547564512203813522e-06
1.573172613487544224e-06
1.555712437599917753e-06
1.517293794380582069e-06
1.512250404162335335e-06
1.542838654145207392e-06
1.543610411051026004e-06
1.520423740109493851e-06
1.526417804526736445e-06
1.521367878059436834e-06
1.515918860930165398e-06
1.506963219193858121e-06
1.460000943979606868e-06
1.440281943056181615e-06
1.490817762088945910e-06
1.525528611829450416e-06
1.547793860696100561e-06
1.520401130288909762e-06
1.507980841858203473e-06
1.539587671560025686e-06
1.514461714814754739e-06
1.489762670979786533e-06
1.522026109561969248e-06
1.522571906214291487e-06
1.424720164221349801e-06
1.402231523198702279e-06
1.510889564580627167e-06
1.517990285775766273e-06
1.419205760274163216e-06
1.397411161776852979e-06
1.403041888066469073e-06
1.413852724752995091e-06
1.523211027908124522e-06
1.548313717599562275e-06
1.454448647055832990e-06
1.449069932593755918e-06
1.482673624298305991e-06
1.473283677606513619e-06
1.472125353970166992e-06
1.502675836332245328e-06
1.483867821035359968e-06
1.429270103901354112e-06
1.436518819454505074e-06
1.473206897683454012e-06
1.496748831342540759e-06
1.453890570505054043e-06
1.403633409616692033e-06
1.422243618600987191e-06
1.417837924542492345e-06
1.394440463875146259e-06
1.444210769124510743e-06
1.465932688359991975e-06
1.422693388002680751e-06
1.413858910075469735e-06
1.417737904583596656e-06
1.415579310381992337e-06
1.451242782853098706e-06
1.472590428376427686e-06
1.437713556938947731e-06
1.421567735948432776e-06
1.412524362473573890e-06
1.389199332542695158e-06
1.375066366095838327e-06
1.360897317925167579e-06
1.404300076945840511e-06
1.452684378170721775e-06
1.437480496234371453e-06
1.447377968132739190e-06
1.422308163039577180e-06
1.391444441087037599e-06
1.385248047683901180e-06
1.398995493357381124e-06
1.352559345581931106e-06
1.320636779315129729e-06
1.405451371707532152e-06
1.395608161619188166e-06
1.388501092888187806e-06
1.370260598346032270e-06
1.362981097534293827e-06
1.388590994635515137e-06
1.398345161415471825e-06
1.389595600506090251e-06
1.325227379106134853e-06
1.381772173236715863e-06
1.441897422794943683e-06
1.353032742926047337e-06
1.341480813032236754e-06
1.372144016746809852e-06
1.392861595007682121e-06
1.435925962354573958e-06
1.399559024011946050e-06
1.372850056824725388e-06
1.346147521537790986e-06
1.382288969919688036e-06
1.411474209165267451e-06
1.358185359343785170e-06
1.384338481144492984e-06
1.360958770529938451e-06
1.323582708459198875e-06
1.378563627368340012e-06
1.392753202541296507e-06
1.387303214888896969e-06
1.368505912985057559e-06
1.367405456840296621e-06
1.401886021041235556e-06
1.385048488424947958e-06
1.378840576879317240e-06
1.384143048171059466e-06
1.382792669386771870e-06
1.364179122907878363e-06
1.356747317529459203e-06
1.355505175294022937e-06
1.294126428023214812e-06
1.332930877357360517e-06
1.373030768309112220e-06
1.354362945339993362e-06
1.352951067769879741e-06
1.325917461930882861e-06
1.314126948695527733e-06
1.296706092881405207e-06
1.297366171933546838e-06
1.302564967084527221e-06
1.271350272125782321e-06
1.240116800025381080e-06
1.318509173563109499e-06
1.410958075273821381e-06
1.373487370813014821e-06
1.309744119915781940e-06
1.236796744590967269e-06
1.265321686370704901e-06
1.366191390088971116e-06
1.347908047509405310e-06
1.322071564772085554e-06
1.312717482674747759e-06
1.255377356811951066e-06
1.227942967510327225e-06
1.269524608662062751e-06
1.339763759054894304e-06
1.351160646207734246e-06
1.327937603784336791e-06
1.330861878649457037e-06
1.316068738966146194e-06
1.296473898657704533e-06
1.273908419724765368e-06
1.286045353872782679e-06
1.329866291603651769e-06
1.307399471227961826e-06
1.271024316589350802e-06
1.295422868506354036e-06
1.301626746961217003e-06
1.296482184719945984e-06
1.303712615104588692e-06
1.293520519697029959e-06
1.307426181748964921e-06
1.319033158034833589e-06
1.293846953789799533e-06
1.269352065991881663e-06
1.244771376271100158e-06
1.259848144246598964e-06
1.309927070859432335e-06
1.334407175794451437e-06
1.306825534781028125e-06
1.258952444416288535e-06
1.257015997892504535e-06
1.245557752512390812e-06
1.237134593680935080e-06
1.248052657020772913e-06
1.259095607279718646e-06
1.238462029929689905e-06
1.217475850372114968e-06
1.193737552062884316e-06
1.189424474400930601e-06
1.248657971178473558e-06
1.272756444279777405e-06
1.286035040864581035e-06
1.274561972833598958e-06
1.208582833901562433e-06
1.220901126895957453e-06
1.272963945587106807e-06
1.275253530830781648e-06
1.297692216834195541e-06
1.311211504676117001e-06
1.293632526987413016e-06
1.286885357919183052e-06
1.262304393395988453e-06
1.231296808904763784e-06
1.194722974746100166e-06
1.197158494738559311e-06
1.220077916178914019e-06
1.252902468760090265e-06
1.300169179416075886e-06
1.256609900968399304e-06
1.229386135369184427e-06
1.218449415868016128e-06
1.185631708843997987e-06
1.229218300385602345e-06
1.244013511463515975e-06
1.200607611086638518e-06
1.212952846597550741e-06
1.192461240959060278e-06
1.192922417322995418e-06
1.227492854949779756e-06
1.223200325852129765e-06
1.216223234752470083e-06
1.201765968546949800e-06
1.216760578350667700e-06
1.206676607356763054e-06
1.214802268385602399e-06
1.212400292283909169e-06
1.213275639289877047e-06
1.227942793588218896e-06
1.203994839932564270e-06
1.197444715027826579e-06
1.202914787956605252e-06
1.178476568090622089e-06
1.149174328125391571e-06
1.159623966387390297e-06
1.164701241734452735e-06
1.198304674015690906e-06
1.200187869340218302e-06
1.181022906463261036e-06
1.154985370522810157e-06
1.162377036103433739e-06
1.190093334279618713e-06
1.198843180998532203e-06
1.187019006937662870e-06
1.166776942968808539e-06
1.195917480352044411e-06
1.195062920932418275e-06
1.196223898926392899e-06
1.187375402595994172e-06
1.203316305866745887e-06
1.198216392313953589e-06
1.171678511449636447e-06
1.183876102762020623e-06
1.200023705374756878e-06
1.203598398210669075e-06
1.199099610538243220e-06
1.185716619690658353e-06
1.147856806006176423e-06
1.120612736392622164e-06
1.132675007247546486e-06
1.127200170381678092e-06
1.109039193054114679e-06
1.173454514489153512e-06
1.197630816020954490e-06
1.175122814954472877e-06
1.171292072972974835e-06
1.170836465578194122e-06
1.160460187629464322e-06
1.124692414052775251e-06
1.107420432275669392e-06
1.138571133989022977e-06
1.181086585036884840e-06
1.137361221378190626e-06
1.113299745789789638e-06
1.142349493531762754e-06
1.161277843072692358e-06
1.202385414595442082e-06
1.189756245874561113e-06
1.182182197039483585e-06
1.188381013523981754e-06
1.183151937372204265e-06
1.165771332923760689e-06
1.144144021797460028e-06
1.120968243012279904e-06
1.106105112255711200e-06
1.169213044689925120e-06
1.163359363794100616e-06
1.124127262452487081e-06
1.119721783385174660e-06
1.109751190079557063e-06
1.102157655299761818e-06
1.091778252561302647e-06
1.134292507103123631e-06
1.152571903729076434e-06
1.139455862188038388e-06
1.115448695753592167e-06
1.088621634464949687e-06
1.095900946434375863e-06
1.127172186621660234e-06
1.172826394096563287e-06
1.114677298651056329e-06
1.065227858932501353e-06
1.104961528764183808e-06
1.139314077641278660e-06
1.154342585188610632e-06
1.114744398362682575e-06
1.077201181854267648e-06
1.083898147458241290e-06
1.147919659645718950e-06
1.153576330552052412e-06
1.061167001136937427e-06
1.022958872822790104e-06
1.061951538255083890e-06
1.090704099853816343e-06
1.092770483510850774e-06
1.116389236683205275e-06
1.101856306772522518e-06
1.127888969659724464e-06
1.125487545871591070e-06
1.093863358878825569e-06
1.108359749151606029e-06
1.118549759420972986e-06
1.083610748082668417e-06
1.061618250411867075e-06
1.105915184795950606e-06
1.108550231776943990e-06
1.112579620653772982e-06
1.055848998121790195e-06
1.034039647139428932e-06
1.104229647592581099e-06
1.127973921594883088e-06
1.123719568938349638e-06
1.116465542430029065e-06
1.133341941642155168e-06
1.113238394256426657e-06
1.061158773987480701e-06
1.067375565313007392e-06
1.073761985272071061e-06
1.091519688102821226e-06
1.083313230272898975e-06
1.065455327245390582e-06
1.063285006603622443e-06
1.049966216371399551e-06
1.065954907070686010e-06
1.052595724802959112e-06
1.057511841691349462e-06
1.099487234969109962e-06
1.091767595944411825e-06
1.048667842762904616e-06
1.016563086310914524e-06
1.026178313271830676e-06
1.079607748916035164e-06
1.081791896604756957e-06
1.076303650967742846e-06
1.114256392218217142e-06
1.093631560822354352e-06
1.013579961539027593e-06
9.773492016354623416e-07
1.018878764934404970e-06
1.050003412444815112e-06
1.018709705620255158e-06
1.008351038722093053e-06
1.060277093962238380e-06
1.071688227202818450e-06
1.051029486878488783e-06
1.031811375359441486e-06
1.047378266132937860e-06
1.045815918156637296e-06
1.039212805702463386e-06
1.032710174520821220e-06
9.999446318097918299e-07
1.017723475210037638e-06
1.053142162864471635e-06
1.059736471868655417e-06
1.045869730831990814e-06
1.032562548200364116e-06
1.024176589346102286e-06
1.013869368836093724e-06
1.014311000416531690e-06
1.014025087622484513e-06
9.873106071025188291e-07
9.823776507599837267e-07
1.027987784930961939e-06
1.056609631275941174e-06
1.047710429297175763e-06
1.051270340815695672e-06
1.040618518188079094e-06
1.043568521809621515e-06
1.006090572227604624e-06
9.810889974951517643e-07
1.003732307758506787e-06
1.039847524332295474e-06
1.057426666273312957e-06
1.034156297459111079e-06
1.011622855115028539e-06
9.585811015332629013e-07
9.596146443774786045e-07
1.003717766940547171e-06
9.862821415019814755e-07
1.024193458911063409e-06
1.050217563184125260e-06
1.027070095812871816e-06
9.863955485063877837e-07
9.175669285304494105e-07
9.486185296144020099e-07
1.007474763669978630e-06
1.026061119761529101e-06
1.006091010250707130e-06
9.736025913866617111e-07
9.838276138863440765e-07
1.000122451536522509e-06
1.022124471534719686e-06
1.030747985464173458e-06
9.971942399357388125e-07
9.535416936649057239e-07
9.742704367369017714e-07
1.000055422517176757e-06
9.582733676237974688e-07
9.518315446655232195e-07
9.510465273851259601e-07
9.864218738796170667e-07
9.759250253445495874e-07
9.247822582477037062e-07
9.332452461995835499e-07
9.366560476697192836e-07
9.301486726988680924e-07
9.471690128376948787e-07
9.321846589731886406e-07
9.418161426210872592e-07
9.870568602261027834e-07
9.637099128269006054e-07
9.534141619577479538e-07
9.860450408788007846e-07
9.614543100876840971e-07
9.205322163499845805e-07
9.479692493790682211e-07
9.776399410129095323e-07
9.627323179102793419e-07
9.405179563124878754e-07
9.626006867797915054e-07
9.398032161840605812e-07
9.214682615088563634e-07
9.625531932919248647e-07
9.748262389665099751e-07
9.535888239177184520e-07
9.604637428771381202e-07
9.890419909951114985e-07
9.608869035761865513e-07
9.106648717270501652e-07
9.116721368356173018e-07
9.406114397998230717e-07
9.407992241953298189e-07
9.288313776391700084e-07
9.057923436012034874e-07
8.787070194887815245e-07
9.121353880654942412e-07
9.556788978642766465e-07
9.470047342910329138e-07
9.110481023047159131e-07
8.958735666266887672e-07
9.272065232981367931e-07
9.160065099160950344e-07
9.136614152407353808e-07
9.395643460009795071e-07
8.880665619639466315e-07
9.006651499740304067e-07
9.237002339024016291e-07
9.429551026443188930e-07
9.561262982103504056e-07
8.841341609063096553e-07
8.814994759659009455e-07
9.363511318434727785e-07
9.574329202259067795e-07
9.204154896153871979e-07
8.614313822776048201e-07
8.862518554441007943e-07
9.342032117707352786e-07
9.144108557653522614e-07
9.092819883422395447e-07
8.744544918938947645e-07
8.914948402024442412e-07
9.469628247552961333e-07
9.110421911343330636e-07
8.565681198192513841e-07
8.653863543485803733e-07
8.861506085575098457e-07
9.126600962288990589e-07
9.247638806296713457e-07
8.846167870432917293e-07
8.795462719530155462e-07
9.076475947204350443e-07
9.383877671708384724e-07
8.627238114595991169e-07
8.483262248276980844e-07
9.035017047627268558e-07
8.794697439206449218e-07
8.693712642033822866e-07
8.716326097376734415e-07
9.073709437665123386e-07
9.551789265739003732e-07
9.148994269217217209e-07
8.363970636218985634e-07
8.529669716611463438e-07
8.950675805416178970e-07
8.874002783995834729e-07
9.061947685200270649e-07
9.094173523634725079e-07
8.632630397989209744e-07
8.974786818478432865e-07
9.134529455985424974e-07
8.767804849909099130e-07
9.154824927430005488e-07
9.262094506726304484e-07
8.802527186720163233e-07
8.476939655022262417e-07
8.757454138659945479e-07
8.960582875845338085e-07
8.820077026834454444e-07
8.866311498017066572e-07
8.718966569794328905e-07
8.648338392787453066e-07
8.788637487452723809e-07
8.477553133889225435e-07
8.446021727550907734e-07
8.661304062595546429e-07
8.428750644745131270e-07
8.501826512856763552e-07
8.479685835830525192e-07
8.490903429412795090e-07
9.044094851967127824e-07
8.845434356372543038e-07
8.582891469753444797e-07
8.707911613345721977e-07
8.451278441492822105e-07
8.250162998142016128e-07
8.523022734693648470e-07
8.669959730640295743e-07
8.650624505595284039e-07
8.591581429365185455e-07
8.026085411714318583e-07
8.041149410862851771e-07
8.279033355489780106e-07
8.180030334424632606e-07
8.392321974398567520e-07
8.783948469237615018e-07
8.717783682837150068e-07
8.618460353753754303e-07
8.634824413809593289e-07
8.382280892025508947e-07
8.548010334999035919e-07
8.734259838560503474e-07
8.609660596872343689e-07
8.629405509104769392e-07
8.540397123148064161e-07
8.343947899244613444e-07
8.344241072434950780e-07
8.306117997281320327e-07
8.486520638353321250e-07
8.716313082314571630e-07
8.543884220970293805e-07
8.435432770328347267e-07
8.435940715047140540e-07
8.625953783069637580e-07
8.702340378687790996e-07
8.092840321370919842e-07
8.150451617417182227e-07
8.671967445775830623e-07
8.545309076153749658e-07
8.563893639057471797e-07
8.357387546504040667e-07
8.127657794428253631e-07
8.439349795069819582e-07
8.514236998098983955e-07
8.396505833642848113e-07
8.252947370707754575e-07
8.090181572829173811e-07
8.437726253031792281e-07
8.417245047473450861e-07
8.371092871706420042e-07
8.508980396021350324e-07
8.189112657779163310e-07
7.890677150447087089e-07
7.829489958941935318e-07
8.064283863572889499e-07
8.409414241127476975e-07
8.186318444904485782e-07
7.905808415535536691e-07
7.956336174312180443e-07
7.892538292710830707e-07
7.752605835823190234e-07
7.977518690893325516e-07
8.255438887593970536e-07
7.893294863019157119e-07
7.999379820475740160e-07
8.280321594718551951e-07
8.143697750420947154e-07
8.039688106290767485e-07
8.088174890747164679e-07
8.172575634668536451e-07
7.996992372598470823e-07
8.174706078342373553e-07
8.375519554136570400e-07
8.095415226352765074e-07
8.211336830328912035e-07
7.987577932109036615e-07
7.652682364254630378e-07
7.972310535719077065e-07
8.191627407919709064e-07
8.048427075931291288e-07
7.847808647805223595e-07
7.934717185453394080e-07
7.844254103378773296e-07
7.816361050609630348e-07
7.790411393735037530e-07
7.920334976008696734e-07
8.177569396785212468e-07
7.866735456845211905e-07
8.100059405645456872e-07
8.181849593456228216e-07
7.874406327291148224e-07
8.027079342578626000e-07
7.886827148817368834e-07
7.653827584076674690e-07
7.857491992650514433e-07
7.931161899470977571e-07
7.947731852784766152e-07
7.935141235853518495e-07
7.644692645616982979e-07
7.770670768700733455e-07
7.765609409924475223e-07
7.440405398133368984e-07
7.506957973098989340e-07
7.849542609485981194e-07
7.704585957917079486e-07
7.536534684351310514e-07
7.688878909171666075e-07
7.933039265104520614e-07
8.002472384902396102e-07
8.023971995339458950e-07
7.779996779038337042e-07
7.552451411160770173e-07
7.736449987707666924e-07
7.874739262190434057e-07
7.794016697151230476e-07
7.447080541936102758e-07
7.740110381471221456e-07
8.038505771247814165e-07
7.439558439518208831e-07
7.099056393185136025e-07
7.188954266380979140e-07
7.369427449667265720e-07
7.501025613316653847e-07
7.476916120788852550e-07
7.583165241584791437e-07
7.649944768791836251e-07
7.598298313213393301e-07
7.440478614792115024e-07
7.335444254540484648e-07
7.532981307878857434e-07
7.633899758336696498e-07
7.553229968269731741e-07
7.624891644374263216e-07
7.653134377792075672e-07
7.609601858499735169e-07
7.612331103128639539e-07
7.826642465762817694e-07
7.647276929494112105e-07
7.363959201346574594e-07
7.478445401832210182e-07
7.484004534377581218e-07
7.516460395287650441e-07
7.477983127882213095e-07
7.243383172381032602e-07
7.329021613053111288e-07
7.314160829181764052e-07
7.088371302746450381e-07
7.367946843406805354e-07
7.540354816829199561e-07
7.405779837082688537e-07
7.402548848440859704e-07
7.493596721661663801e-07
7.588913900359453794e-07
7.655931853934082388e-07
7.587650995775721463e-07
7.409933000371691024e-07
7.258421200571450851e-07
7.253788990136984062e-07
7.383099755267647742e-07
7.391035084246402356e-07
7.437677196005977968e-07
7.530915423101327071e-07
7.526293541996372709e-07
7.669289817790044576e-07
7.688569616852397063e-07
8.104529292494227662e-07
8.031667349549453907e-07
7.598816605107099248e-07
7.772249639910180377e-07
7.579272242444979130e-07
7.103245754232527252e-07
6.998193219603634685e-07
7.289703934242673600e-07
7.625910969595008240e-07
7.634012950338771945e-07
7.490122591062109935e-07
7.738383474663061284e-07
7.808435972482632073e-07
7.361251825794718696e-07
7.211595851615154290e-07
7.243940101390672238e-07
7.160826593437397353e-07
7.147351990816744186e-07
7.151398101781800862e-07
7.638676534511294101e-07
7.736095737844271437e-07
7.569636467078265375e-07
7.374234713965145850e-07
7.075586741123682627e-07
7.149454804105012248e-07
7.250811141812820404e-07
7.214002283271952429e-07
7.134603905664509767e-07
7.060767467900425939e-07
6.800446023431608514e-07
6.914887365369286538e-07
7.096572810672115350e-07
7.125513093637733820e-07
6.986038977048323384e-07
6.942083457728768529e-07
7.137109610803544109e-07
7.149440169187626928e-07
7.357014562862282000e-07
7.122191058009418515e-07
6.723698666767384242e-07
6.906087129901486409e-07
7.058429335464714302e-07
6.878481209170059864e-07
7.121098849555438944e-07
7.324651177568138423e-07
7.086773926816466205e-07
7.040498336283596238e-07
6.975207129050415259e-07
6.923334440520999433e-07
7.083546891095777168e-07
7.313078753886229210e-07
7.116288720511387785e-07
7.054738460540348309e-07
7.067810344229999675e-07
6.824709283858344401e-07
6.709339526396216064e-07
6.936082138864615414e-07
6.947515874436048497e-07
6.999131737193952408e-07
7.237370956848622870e-07
6.959802091314875511e-07
6.830176448720598204e-07
7.037140505335292917e-07
7.189311280342630734e-07
7.022040964000818877e-07
7.038848800276648845e-07
7.164920857023494745e-07
7.004133203538303676e-07
6.915833049009386241e-07
7.102367241382042386e-07
7.048195697580960288e-07
6.845671444679271632e-07
6.882158814305220102e-07
6.956120144861071460e-07
6.994398815800508756e-07
6.851661451855157059e-07
6.898897078601272178e-07
7.003681015196321717e-07
6.741022771479504333e-07
6.627148674955157128e-07
6.935031896332436679e-07
7.258773101046092787e-07
7.189248841084785201e-07
7.014866632763515750e-07
7.037841100039866659e-07
7.136167542254222923e-07
6.970410570650853991e-07
6.891669535979224446e-07
6.859161228614037132e-07
7.034067432861012739e-07
7.079680244719180387e-07
6.865440511416768844e-07
7.011795060189310184e-07
6.982081124164903720e-07
6.971634471450720086e-07
6.774822179651508952e-07
6.495173388874986630e-07
6.644953582213617347e-07
6.895210769053870935e-07
6.871732469363636896e-07
6.514418291780750512e-07
6.424375678639833367e-07
6.775889955428835083e-07
6.788682424021282223e-07
6.379847906717199549e-07
6.598042570401275531e-07
7.002826788898756037e-07
6.895526848882997827e-07
6.704815243284452593e-07
6.745947873204805353e-07
6.809156000222936547e-07
6.941465840288092333e-07
7.075757763683399176e-07
7.001044269416612880e-07
6.858595386885680583e-07
6.870124172779701555e-07
6.869219621749479678e-07
6.794668183265122822e-07
6.867652025219946555e-07
6.919124852365462005e-07
6.834186278878310405e-07
6.636995137133443881e-07
6.705183366726941880e-07
6.709234998156169341e-07
6.508796548530045076e-07
6.556983621523688550e-07
6.564882407852988491e-07
6.350739792807632742e-07
6.513293087176594915e-07
6.861436261341588481e-07
6.912522135937779640e-07
6.824929526379799022e-07
6.725763678116702296e-07
6.734096311064966892e-07
6.588569206209078232e-07
6.564003367247459827e-07
6.648977876011179984e-07
6.488848717513393060e-07
6.474236287449917234e-07
6.666513872419629612e-07
6.722020852786084496e-07
6.638953452453004876e-07
6.888762573129448321e-07
7.082745592617945867e-07
6.764248215748091936e-07
6.779558071342768516e-07
7.002292392784596030e-07
6.694743013355202952e-07
6.688070867834509838e-07
7.008878716887393021e-07
6.833260031910117246e-07
6.555623720929067065e-07
6.690185320896765029e-07
6.796087551129469919e-07
6.776446835193684878e-07
6.713858916216871397e-07
6.668848084412229271e-07
6.656258666745792075e-07
6.594968156892068697e-07
6.631116786226263501e-07
6.755020917208289509e-07
6.636814558391440613e-07
6.490198717156024772e-07
6.475464633158070550e-07
6.504951174913628896e-07
6.462368418376990385e-07
6.235681341119014949e-07
6.317297380985723032e-07
6.738739868368734142e-07
6.723684966248800033e-07
6.584221569006931476e-07
6.591378945877121116e-07
6.740913906679112433e-07
6.665881870351507322e-07
6.274112409698402601e-07
6.306959292276089816e-07
6.764672621057553879e-07
6.893190546401040595e-07
6.724258235315491554e-07
6.478991494583134951e-07
6.405177894336471936e-07
6.471674157054727618e-07
6.197877204630972720e-07
6.112066752929353737e-07
6.287420113713212907e-07
6.710569081761483186e-07
6.608519784887785293e-07
6.591764102267741765e-07
6.588869594122092978e-07
6.407107070108469401e-07
6.680293847048472133e-07
6.738980372397699263e-07
6.619921934840760750e-07
6.509152023347839165e-07
6.252052973972491459e-07
6.146230251799673916e-07
6.337497549385325446e-07
6.368890936163220566e-07
6.517646674098918392e-07
6.632748237501391626e-07
6.287790387225960788e-07
6.168738869892137856e-07
6.417977586179139857e-07
6.543157934338576186e-07
6.594473483641077075e-07
6.438254896001974979e-07
6.170535626927593297e-07
6.450235562154115661e-07
6.542444148804762281e-07
6.336537601957342201e-07
6.454306164790749405e-07
6.506477873186798267e-07
6.377592332574227210e-07
6.291934613635228698e-07
6.317937389363092424e-07
6.367249570624068284e-07
6.456351090354189960e-07
6.313208278385805644e-07
6.027970229741691730e-07
6.292195117897415365e-07
6.196589588069067301e-07
6.267352080152260462e-07
6.427158823417012617e-07
6.129481690846999279e-07
6.121177785845365281e-07
6.130153160253437239e-07
6.274920788868229387e-07
6.155125523943063076e-07
6.030457379010557403e-07
6.139010322158289674e-07
6.224627944776840194e-07
6.160162386181070914e-07
6.157500583323945651e-07
6.404514387648963437e-07
6.577972417948435661e-07
6.551965025805099083e-07
6.267853405492211921e-07
6.113518810535008500e-07
6.330620543296796410e-07
6.264216070466541245e-07
6.049530757739479384e-07
6.176012281861580746e-07
6.276427484694528602e-07
6.171484021591623786e-07
6.268766161726619148e-07
6.298537000850428161e-07
6.260133193753975389e-07
6.156922323894916627e-07
6.057663150207833072e-07
6.149276253066472900e-07
6.104540848816194285e-07
6.156828691113708527e-07
6.126805249063293292e-07
6.120401786004593042e-07
6.189268751871649434e-07
6.176056836350536280e-07
6.289655904482058334e-07
6.187535040649093097e-07
6.031296706393749278e-07
6.166342111066236197e-07
6.262232875811043238e-07
6.110305198892393445e-07
5.884044077902393351e-07
5.878450873549586644e-07
5.997894842234132319e-07
6.105802461103400681e-07
6.119835100473614554e-07
6.135657088918916560e-07
6.175122923442648199e-07
6.314744819541658646e-07
6.272495085424927567e-07
5.931095863202282459e-07
5.989194481269448559e-07
6.250218165750901518e-07
6.323169635019934226e-07
6.191586086852043643e-07
6.096167306486583326e-07
6.068138150629977451e-07
5.989042510817409670e-07
6.181993497282988708e-07
6.062498683698902519e-07
5.722092809120100047e-07
5.826090668222008005e-07
5.762546944935176810e-07
5.792456854645244287e-07
6.057386014833028422e-07
6.109873535714787568e-07
6.137579975079033468e-07
6.113929467026025174e-07
5.955753949058021686e-07
6.037327690563782015e-07
6.128895612801869845e-07
5.883642686844279592e-07
5.599752049838405030e-07
5.599991893196129087e-07
5.852330913013838478e-07
5.852768492800888233e-07
5.833835547965525908e-07
5.933039954484301331e-07
5.856410364797317685e-07
5.621431872718245690e-07
5.692426366908552790e-07
5.952599343038596993e-07
5.816095671224215088e-07
5.822736361432784749e-07
6.095495049289952991e-07
6.041242635616917852e-07
5.894532153199001408e-07
5.809355653587358886e-07
5.737706870783073350e-07
5.764781371313639074e-07
5.730065214498878914e-07
5.859987569105712380e-07
5.915362340900966833e-07
5.705985975974584813e-07
5.687448698869276461e-07
5.866368747777787462e-07
5.812318213372553385e-07
6.058115479374455053e-07
6.178296880635297481e-07
5.884298289779925462e-07
5.744134807506181952e-07
5.564341143224632805e-07
5.412311013393784212e-07
5.414139394896498122e-07
5.600006904831195352e-07
5.703597445998952603e-07
5.775411803098087204e-07
5.795919281487527197e-07
5.792258388445032000e-07
5.933540879935220067e-07
5.779479709252776738e-07
5.658854272385209062e-07
5.597246574971187572e-07
5.518258506212622636e-07
5.496542879036257482e-07
5.579280228432498783e-07
5.696465360197728755e-07
5.438172256287380520e-07
5.360750165577490069e-07
5.352190174774372463e-07
5.422148143046412513e-07
5.672342086903765817e-07
5.556756253510321802e-07
5.487445731671791517e-07
5.752175892419901935e-07
5.874010000837638360e-07
5.781578554766102307e-07
5.598274697520869411e-07
5.530146347187884284e-07
5.395473366520423184e-07
5.404311881607123231e-07
5.669048962467831548e-07
5.718871024573445248e-07
5.553658564953747571e-07
5.620840543861112371e-07
5.740268970024837976e-07
5.587876120547868414e-07
5.572997492144189627e-07
5.593678760584879791e-07
5.485830915270553413e-07
5.457260715266422505e-07
5.314026686415927794e-07
5.433608056880137063e-07
5.510881907952968553e-07
5.311296079340038774e-07
5.397005234998062827e-07
5.520190213550906489e-07
5.499229466773112976e-07
5.590036161558030855e-07
5.630887589703790922e-07
5.504171789038786073e-07
5.547355689353849619e-07
5.615617060273887591e-07
5.526374513630276494e-07
5.511877265095679907e-07
5.613957010236869659e-07
5.677149727177135447e-07
5.420256966258938154e-07
5.239667451811053295e-07
5.479319678920099719e-07
5.376896629577148854e-07
5.222999773883238240e-07
5.088585935536413245e-07
5.253629539364160517e-07
5.442023739310787803e-07
5.370775096364757559e-07
5.486948462230667368e-07
5.360027498668153502e-07
5.266761734433879091e-07
5.343208759229218389e-07
5.362402210607700053e-07
5.385795065073291171e-07
5.351395089316919066e-07
5.275934639745504126e-07
5.154476522980189398e-07
5.182310761878842306e-07
5.438219626863330412e-07
5.578302618304245966e-07
5.477941938211638995e-07
5.446854186992064189e-07
5.484792418850506428e-07
5.276670035155977367e-07
5.141987805713362235e-07
5.131976560784864801e-07
5.260649508733650277e-07
5.322030547692391403e-07
5.088399486022632612e-07
5.039929217919672393e-07
4.933826551741232767e-07
5.030876295687808397e-07
5.347576672537920479e-07
5.434795867431498889e-07
5.246951989287225827e-07
5.220032127729143289e-07
5.158744351977237684e-07
5.064972042537018902e-07
5.332329833588173829e-07
5.508913937561965010e-07
5.498381121685471546e-07
5.171176327222407483e-07
5.130810135280229300e-07
5.353994557820426750e-07
5.171017016786644176e-07
4.901738738329028181e-07
5.080802509846171320e-07
5.180420176023014215e-07
4.984235296283670267e-07
5.155938422447061115e-07
5.385286528131750014e-07
5.171318768986992057e-07
5.075468565064663496e-07
5.132634918790564465e-07
5.061307490291855363e-07
5.023853144151432709e-07
5.144332154821820786e-07
4.953455377656092139e-07
4.932095814866978484e-07
5.007006217188989444e-07
4.911972660237557667e-07
4.977798350569135581e-07
5.071941552907370332e-07
5.193380187026786283e-07
5.199623995799223504e-07
5.171144488057829635e-07
4.972667703855104639e-07
4.862609231375281084e-07
4.947615538921572379e-07
4.982848320749317017e-07
5.026145880191609892e-07
5.127530512302167113e-07
5.066657042060042928e-07
4.998577603826202981e-07
4.996281635937140211e-07
5.125379517866458386e-07
5.126453140656120421e-07
4.872564748736898728e-07
4.933240823388311888e-07
4.931079564961123290e-07
4.847625171141183992e-07
4.797284430640612987e-07
4.886111552986294992e-07
5.050519796530155161e-07
5.015893954290957300e-07
4.842966795479133063e-07
4.896813652039129149e-07
5.167948629810227255e-07
5.011859711323092986e-07
5.018974353394971851e-07
5.184455259609473973e-07
5.004500568329142870e-07
4.922911788967547421e-07
4.845856162226366865e-07
4.818421883261625579e-07
4.967894494319022090e-07
5.108673017403379487e-07
4.978233013634245189e-07
4.803571933446706532e-07
4.758771607763786650e-07
4.772733961548578676e-07
4.894206601568379007e-07
4.888929787518320907e-07
5.024310940849152427e-07
4.869187600562088122e-07
4.815683760706224593e-07
5.006919330562405421e-07
4.837970423991165194e-07
4.821108858817575937e-07
4.880606418002724802e-07
4.713999697160142012e-07
4.682035386887521288e-07
4.887679195328061407e-07
4.982964161313570002e-07
4.827307219754290637e-07
4.850451440363842799e-07
4.932175988483427652e-07
5.064677164250695430e-07
5.003827828875505744e-07
4.724380854466949501e-07
4.769270007872927124e-07
4.812119731985798494e-07
4.686727801035840827e-07
4.632770462191525512e-07
4.602961922113410362e-07
4.570096931839154553e-07
4.603581364858944042e-07
4.742158894212072869e-07
4.912529387798281076e-07
4.816142084423892683e-07
4.759534634501830683e-07
4.645351087852549086e-07
4.562204959589326573e-07
4.695740858634627235e-07
4.628200079061457190e-07
4.578408545651220684e-07
4.692783675404873128e-07
4.717305255197579997e-07
4.567599150622680169e-07
4.569724322402834240e-07
4.562576725273747928e-07
4.489749599455066340e-07
4.525137486405921819e-07
4.521561406238639796e-07
4.558212431059896799e-07
4.657852832542283951e-07
4.726280592778808755e-07
4.723134361039678371e-07
4.567836853828963913e-07
4.484646791826019991e-07
4.708657798274386614e-07
4.691873595650966905e-07
4.598321332905530702e-07
4.525665301271085113e-07
4.524055077599456978e-07
4.547446061015799366e-07
4.563570133119202093e-07
4.579570147128837075e-07
4.484212994703618840e-07
4.532922052259520301e-07
4.534111686525050911e-07
4.472503466765358252e-07
4.492789352996678804e-07
4.588990586008478874e-07
4.603651557682546875e-07
4.544856460889933284e-07
4.517927641843462574e-07
4.512374490953756122e-07
4.462731600231130542e-07
4.450219560385199337e-07
4.603570818299372021e-07
4.464038056031644448e-07
4.105431292183223091e-07
4.360606428907696535e-07
4.750241213350841640e-07
4.566076497029324254e-07
4.518851250968801374e-07
4.489463008379929667e-07
4.362015734029879322e-07
4.432670410561312169e-07
4.528587192729740543e-07
4.381578210158612057e-07
4.233339501849959675e-07
4.382773029271708250e-07
4.440317916971566328e-07
4.510067465766467575e-07
4.472727173419539937e-07
4.448571525008753771e-07
4.514071673838769037e-07
4.630197839897636435e-07
4.674069059381633929e-07
4.501273957203063311e-07
4.441042049250637562e-07
4.500981589807026630e-07
4.422856787265167990e-07
4.265284127561047066e-07
4.292903097330195172e-07
4.314702556574642309e-07
4.435210694169008852e-07
4.485380749157095512e-07
4.378892334460793494e-07
4.441117092988610467e-07
4.351128101558786913e-07
4.309792626977356958e-07
4.175984925326951721e-07
4.152870222777294561e-07
4.331147654593772202e-07
4.336797465575262789e-07
4.398811121923380504e-07
4.511483015003874045e-07
4.463144016111405787e-07
4.363877697467767633e-07
4.408673525755011631e-07
4.387109657561177202e-07
4.362408341088381769e-07
4.481423531533964495e-07
4.577211224456733654e-07
4.542568819214116061e-07
4.315527256289831696e-07
4.197496899137669873e-07
4.231217123922443972e-07
4.255912976456731858e-07
4.360239552220330735e-07
4.368638950873472582e-07
4.185018899042633821e-07
4.165577067180620257e-07
4.257463260429980634e-07
4.278652744764117106e-07
4.216413881176049278e-07
4.172433545832346867e-07
4.247264589694744000e-07
4.384379670192248265e-07
4.287775803457867630e-07
4.233126502519730593e-07
4.346715492785314004e-07
4.316261376583844399e-07
4.294523620076446470e-07
4.244639149696535005e-07
4.243453562360486536e-07
4.244806755391060969e-07
4.293978052234537489e-07
4.276410912091101704e-07
4.315481658556680085e-07
4.349827441023170761e-07
4.264074805576522757e-07
4.168092350528605361e-07
4.118337513834585423e-07
4.083959048976211385e-07
4.086962446243519367e-07
4.229847170495248563e-07
4.378334006899218307e-07
4.316612286282984376e-07
4.211458739503719136e-07
4.306084686561393725e-07
4.292648263416205143e-07
4.263298744909340489e-07
4.155585997047651845e-07
4.000298418523966990e-07
4.125317304790531725e-07
4.114827438278137964e-07
4.245904158663330054e-07
4.458416240948709083e-07
4.341137001324170203e-07
4.176104910354407317e-07
4.086224144125149822e-07
4.163853111434279524e-07
4.207742690131309722e-07
4.060384875124273175e-07
4.113051758901181406e-07
4.256289362684616252e-07
4.087677641536040934e-07
4.040532682229913407e-07
4.176192403162525616e-07
4.049823896069221366e-07
4.010991723471315974e-07
4.176968968570977149e-07
4.137015142255039320e-07
4.091750436609822994e-07
4.144753989938466519e-07
4.269632780571005943e-07
4.339130241272653340e-07
4.149058748582259211e-07
4.134173841093705803e-07
4.239126716439875460e-07
4.195038556021599829e-07
4.304887875142060473e-07
4.251859605025192038e-07
4.183294230705353311e-07
4.229737540218281389e-07
4.094515151678195080e-07
4.108911482296657614e-07
4.215542227927794567e-07
4.233040921447848300e-07
4.205757362143072389e-07
4.147312741113210117e-07
4.058881412225018670e-07
4.042377068416513916e-07
4.198296609326774069e-07
4.195364542525882536e-07
3.984014666351456353e-07
3.940532971232454712e-07
3.953399477093503999e-07
4.029905628229477883e-07
4.080316236224259546e-07
4.170894261475548536e-07
4.171397601638930051e-07
3.961071007350463309e-07
3.957494500935117460e-07
4.016776102370122529e-07
3.955322264930719310e-07
3.828959843299126207e-07
4.006245063055345088e-07
4.172013407271065225e-07
4.050854155357988705e-07
4.029624647740238897e-07
4.133041391287710384e-07
4.201139051769535457e-07
4.279535381531054273e-07
4.248482209756715739e-07
4.096294769716507119e-07
4.043622217398822858e-07
4.160537768984261511e-07
4.130092279199610205e-07
4.064021956423507784e-07
4.155243036357651918e-07
4.041618824356466588e-07
4.083599511508221765e-07
4.148798607849184215e-07
4.081854139586289966e-07
4.060963140787715095e-07
4.044430158680687115e-07
4.198158544720793657e-07
4.243132615153519872e-07
4.044149376751930654e-07
4.092766486336117595e-07
4.230942631281575849e-07
4.105548951432969599e-07
4.015750308373134003e-07
4.039979017967184230e-07
4.028838598173586710e-07
4.086124164593681820e-07
4.078873818534059807e-07
4.051144363082584278e-07
4.010050568051306255e-07
3.898772746882252338e-07
3.887636593712955492e-07
3.970826215277413213e-07
4.034744933463904630e-07
4.078035844774753474e-07
4.080103846299593954e-07
4.041749086677857556e-07
4.126923119026245041e-07
4.165655400384607998e-07
4.046156118120089752e-07
3.875844693094637972e-07
3.902367709984505307e-07
3.999927898652413260e-07
4.046377896878668031e-07
4.189986165241293652e-07
4.086303643457057744e-07
3.973481792995236149e-07
4.025934136021254936e-07
3.920821528451071372e-07
3.904098157399404315e-07
4.049981348467496091e-07
3.988904747050774442e-07
3.878198896995646259e-07
4.077016338826710899e-07
4.088597159447542333e-07
3.997840938533716338e-07
4.095558215833217897e-07
3.959808095220991437e-07
3.943471403186624064e-07
4.101454342393150876e-07
3.979345202413110595e-07
3.941942016386094300e-07
4.161164126576770421e-07
4.174276542526341009e-07
4.026226378043270531e-07
4.053041796153269538e-07
4.010172127090851862e-07
3.942335692347957660e-07
4.120351462466769023e-07
4.290298785168756031e-07
4.173023461369410321e-07
4.044430437774868449e-07
4.011242504648919612e-07
4.016397764254405850e-07
4.116394527055493509e-07
4.006548953727262602e-07
3.950418028536294225e-07
4.135397369993385547e-07
4.106081523553845996e-07
3.892054453211409710e-07
3.988900800260816461e-07
4.090098322069033157e-07
3.981034483408595694e-07
3.891018085261536304e-07
3.873584765815261021e-07
3.842793848685404764e-07
3.933485679026101157e-07
4.036687966430687776e-07
4.154723877048768674e-07
4.427870155599823566e-07
4.300410996707563062e-07
4.053027519974117188e-07
4.011052042905348317e-07
3.905447522993762591e-07
4.077385287854286952e-07
4.122573879355356194e-07
3.900587458165338191e-07
4.088364083817489547e-07
4.049549298011035611e-07
3.912542647170886919e-07
3.900227580591614332e-07
3.921319455932059913e-07
3.891254378518748612e-07
3.904834401699517855e-07
4.224138037850056906e-07
4.190535696404665590e-07
4.088555245111625583e-07
4.137719037454874080e-07
3.945235272891363883e-07
3.956922730552339645e-07
4.174406939617503088e-07
4.073794648322140531e-07
3.845199498811143023e-07
3.939529707946186851e-07
3.927399125746800447e-07
3.834121856365196918e-07
4.008909074284657861e-07
4.081979878376342359e-07
4.003179494594332633e-07
3.841016544224713635e-07
3.790560821825837579e-07
3.975258526330077605e-07
4.011738769671083541e-07
3.978976736729010907e-07
3.934391958191123055e-07
3.894635004931223974e-07
3.964761237992001817e-07
3.903815356282911772e-07
3.937688936124220984e-07
4.063825000008121254e-07
4.081489120888589799e-07
3.956212652891527236e-07
3.810261235057828905e-07
3.916486774497420512e-07
3.944599582357014822e-07
3.939310690582923783e-07
4.020436315169012290e-07
4.026932679140358546e-07
3.959482990009924767e-07
3.945691707870916273e-07
3.983947803194940359e-07
3.969779989142618354e-07
4.055711523851855805e-07
3.998300479340245670e-07
3.902185551837689418e-07
4.003622037393228783e-07
4.021760448847628801e-07
3.954249031120975853e-07
3.939050426498192977e-07
3.949444172994995177e-07
3.895802571613329404e-07
3.907448248784202753e-07
4.005321776212475897e-07
3.963011797092366848e-07
3.915983155484096965e-07
3.953043812286760354e-07
4.096467227389655054e-07
3.973162888461489574e-07
3.920529166338833098e-07
4.116359724046877239e-07
4.210913570388198573e-07
4.111840276834984169e-07
3.930859181639825582e-07
3.906284666241424660e-07
3.853877196262147098e-07
3.925064235598827498e-07
4.023670931580589542e-07
4.108703286115253867e-07
4.122659191300731764e-07
3.931392905458971741e-07
3.864495095605244120e-07
3.935305153799540120e-07
3.835139254283480768e-07
3.781064182199475287e-07
3.928735073473229083e-07
3.967396069166129893e-07
3.909672017967318137e-07
3.884075456950477709e-07
3.792710633371000800e-07
3.782078886062616201e-07
3.882866610574310598e-07
3.782679661635834416e-07
3.761795482104308029e-07
3.944182766817279035e-07
3.915649698687385563e-07
3.947770364992615877e-07
4.031212157878230011e-07
3.869162865235812406e-07
3.863615466314101457e-07
3.901748052230096589e-07
3.878524162810307598e-07
3.993794527205730367e-07
4.034875131089913821e-07
3.969216628378409759e-07
3.934025928037189063e-07
3.899897813219482895e-07
3.953036432380624009e-07
3.910392076738864111e-07
3.824555219359750627e-07
3.938804509481820964e-07
4.054060104916413290e-07
4.015216628402458362e-07
4.072305995792194762e-07
4.196705847440127762e-07
4.016697847107225094e-07
3.860704891049711412e-07
3.841755057279673154e-07
3.767362151608431973e-07
3.828542998081855225e-07
3.925791696544324139e-07
3.876288140914324652e-07
3.804725570877180201e-07
3.811746851916981333e-07
3.857690797977292111e-07
3.832413985063963958e-07
3.939246977714983223e-07
3.826990142233557878e-07
3.729616571343930545e-07
3.859908612631945017e-07
3.913274651408389344e-07
4.031157200153397780e-07
3.981325173702231761e-07
3.894675512905893330e-07
3.984991311342904026e-07
3.802120220459366785e-07
3.608313452131864313e-07
3.787157615124128142e-07
3.845706386766968385e-07
3.813376736210611020e-07
3.820162673283221862e-07
3.985819695022219895e-07
4.057977066279592416e-07
3.921398315048607387e-07
3.844431713037655315e-07
3.844670394945782036e-07
4.029815820972247651e-07
3.968384841242510034e-07
3.834168873517544247e-07
3.905859392994241266e-07
4.066494976170892640e-07
4.131276981408139417e-07
3.913761851896250338e-07
3.674978165689005144e-07
3.661423999971764611e-07
3.751845985297155638e-07
3.884538281248221403e-07
3.864409151723294837e-07
3.823915672388062668e-07
3.953431593263363997e-07
3.830735208314537999e-07
3.910268858421642593e-07
3.870814547279347443e-07
3.746155028018316074e-07
3.942006647982213462e-07
3.903632760645809499e-07
3.795479386950213623e-07
3.843245412330405729e-07
3.978411045442805571e-07
3.948115455524807528e-07
3.778099184162200126e-07
3.847396372181021922e-07
3.973530133631425249e-07
3.937632235627722820e-07
4.002900184636680113e-07
4.026437132959577918e-07
3.947670924480293623e-07
3.944860431812986938e-07
3.921416399483235617e-07
3.938571549874547645e-07
4.041098063652049466e-07
4.040136005898898501e-07
3.910486795951762999e-07
3.878458640039313981e-07
3.850756169463484966e-07
3.748215675199031954e-07
3.878137671907047395e-07
3.946487133629015719e-07
3.783938726455234441e-07
3.765765554582306348e-07
3.904467902800400059e-07
3.803274503667093945e-07
3.714067203524180916e-07
3.760133442305805767e-07
3.832122132633158972e-07
3.896505072655330081e-07
3.848699526149204715e-07
3.848183616082964045e-07
3.907980333403510106e-07
3.920144764615825695e-07
3.837439287270007307e-07
3.921925633099643482e-07
3.874059059307323171e-07
3.686379807639104034e-07
3.734457195906119675e-07
3.772258588187858346e-07
3.831699052494418678e-07
3.880419985875136137e-07
3.764632671177001149e-07
3.711926860831777154e-07
3.862605138650705409e-07
3.964395806927186652e-07
3.759567330545284809e-07
3.630470840097284599e-07
3.776559466501630281e-07
3.934216946654584010e-07
3.821135931193764120e-07
3.728775326330532956e-07
3.702348666088879631e-07
3.720220704309654502e-07
3.849301533191006764e-07
3.893640798202400382e-07
3.811110892697194663e-07
3.684269513073000346e-07
3.660398341979614936e-07
3.681630067110647118e-07
3.865317279781375263e-07
3.943264536718244556e-07
3.935551995919526146e-07
3.797839007435322337e-07
3.609553986717879778e-07
3.653567704351499616e-07
3.577577297846839797e-07
3.618638974614680368e-07
3.704501304457515983e-07
3.732452760239495390e-07
3.742219259403307346e-07
3.781298112771571356e-07
3.897638823687257412e-07
3.799034815633241138e-07
3.688597191020334518e-07
3.786094876648927183e-07
3.761373603840793979e-07
3.661224341671068822e-07
3.832073077452540243e-07
3.974093247544604974e-07
3.952899974098033050e-07
3.926240901314697751e-07
3.872679138629812535e-07
3.774104555022020216e-07
3.752086389306035658e-07
3.717531892914972346e-07
3.659950614598770029e-07
3.731972381737559114e-07
3.694725975702251043e-07
3.742552448631238438e-07
3.617315427980563168e-07
3.423173944841615252e-07
3.594323179863143042e-07
3.776079090004516700e-07
3.721984980038740262e-07
3.747170894933851889e-07
3.807538423397084185e-07
3.662175326491431813e-07
3.769940048311386473e-07
3.703006596534439200e-07
3.444051317683074995e-07
3.581714557435451825e-07
3.750328536723804876e-07
3.642704695482083255e-07
3.610771043052377769e-07
3.601787907207146505e-07
3.532749149980137884e-07
3.628222055307873934e-07
3.712505396038493006e-07
3.731911873060046148e-07
3.679702439975119636e-07
3.785326979412757172e-07
3.769613572775754573e-07
3.565264874290879309e-07
3.474558221237519378e-07
3.443924077114490436e-07
3.599454716006056248e-07
3.674071228507429729e-07
3.560964628143284191e-07
3.543539796091849586e-07
3.647825145947111781e-07
3.559357156537505804e-07
3.580119686709305157e-07
3.574398519435525554e-07
3.449902664262715339e-07
3.588885353169071987e-07
3.681271462363266641e-07
3.493743784150339783e-07
3.475184249653639048e-07
3.456159040539721041e-07
3.258010537542710081e-07
3.278101898761625882e-07
3.458133437009478230e-07
3.544292611761561689e-07
3.458203185730225512e-07
3.470599122207419582e-07
3.362374692057199796e-07
3.205431555083018711e-07
3.272889663592501474e-07
3.304496570272166749e-07
3.311952628424725942e-07
3.328335961630229435e-07
3.218094046386024412e-07
3.396486381249098675e-07
3.641515333534899213e-07
3.422271072000335031e-07
3.288693132408289920e-07
3.239048091504032031e-07
3.245197413585658387e-07
3.425087951493811267e-07
3.499022273109720083e-07
3.426177565269511008e-07
3.363970540720383806e-07
3.410297925786970557e-07
3.331607375216905834e-07
3.236123141664686561e-07
3.322566080805099682e-07
3.403446610438324817e-07
3.319015626009599258e-07
3.288062027898686304e-07
3.380479541256216325e-07
3.468037161185196444e-07
3.353504211709328771e-07
3.228752967313208081e-07
3.294313022131558583e-07
3.160009451717895686e-07
3.124129221141351896e-07
3.255867007018386749e-07
3.204772412072898393e-07
3.177801844204225896e-07
3.267445245253946045e-07
3.254204714644660428e-07
3.202285408425085214e-07
3.271776927733280984e-07
3.248693506957266524e-07
3.131687090476950686e-07
3.141757487878642609e-07
3.245792408697541375e-07
3.257919962843843723e-07
3.198068960223916001e-07
3.137666380599328917e-07
3.113944928824381571e-07
3.156650656285833740e-07
3.178926685060889907e-07
3.133876057435117800e-07
2.944773513032989931e-07
3.035986263364283949e-07
3.198027813141920699e-07
3.172128614906583087e-07
3.111194742784816628e-07
3.016574543886414190e-07
3.053650630670143073e-07
2.881426115137430384e-07
2.825453583493010298e-07
3.072243917021258470e-07
3.075549576127728100e-07
2.904371588709956808e-07
3.023275263927398030e-07
3.134056160359697611e-07
3.022648194738842479e-07
3.060274913058614787e-07
3.215861478130801170e-07
3.132386477152739878e-07
2.964176292966400225e-07
2.922243454785598948e-07
2.882870715542730146e-07
2.958991492572988898e-07
2.849974667959905207e-07
2.760083662639898848e-07
2.884071105234514043e-07
2.824037295213347121e-07
2.794412116492126029e-07
2.778115829150660435e-07
2.769012942850459429e-07
2.897524424226739155e-07
2.971760866468092424e-07
2.878011436387542027e-07
2.798964426939823745e-07
2.873402493842932704e-07
2.840491175003069773e-07
2.895562675318223593e-07
2.993394491882068484e-07
2.867115907064228857e-07
2.825942034587897754e-07
2.793405129005929743e-07
2.766294278021673546e-07
2.739991486112698214e-07
2.819327664455816411e-07
2.951267785506322251e-07
2.949917330639336329e-07
2.897472352382620426e-07
2.811811474560940082e-07
2.699408551623724292e-07
2.658392600903947928e-07
2.788309636928166383e-07
2.904247153017260333e-07
2.832526978136791072e-07
2.638693080777759656e-07
2.578925964316808477e-07
2.618529602848695377e-07
2.734571340977857131e-07
2.698842684307675547e-07
2.682094455463874329e-07
2.790050892877480849e-07
2.836277976070473989e-07
2.804015128693605522e-07
2.666172107660899281e-07
2.655865981815766848e-07
2.652276196387060330e-07
2.606092646318338303e-07
2.602612333986778166e-07
2.595549822394234823e-07
2.655841851694620838e-07
2.672892125384000355e-07
2.496011681853218225e-07
2.484642237526882559e-07
2.564086315698326949e-07
2.661086792614129139e-07
2.671824044718493644e-07
2.534366558513610349e-07
2.504088903399536828e-07
2.505281693590979597e-07
2.490638302318575393e-07
2.564891069369033303e-07
2.666362539149024389e-07
2.621969016231617026e-07
2.547295264626941096e-07
2.485938889541553510e-07
2.396146489996517529e-07
2.373753933413925688e-07
2.497020662495170029e-07
2.583066841939816920e-07
2.536184697814660018e-07
2.431891156659852283e-07
2.346382815786140561e-07
2.303653849245718538e-07
2.400279910868905232e-07
2.510998468901427841e-07
2.351133834474045849e-07
2.324535497293849976e-07
2.410924890942894573e-07
2.413971503875024483e-07
2.395141144952832987e-07
2.389601869706445450e-07
2.429435395684447143e-07
2.464116070600228725e-07
2.525862410799064778e-07
2.478439626196933807e-07
2.392587711161595325e-07
2.335683560396713821e-07
2.328858451582279303e-07
2.339004912059245135e-07
2.322867576696844572e-07
2.348245873839037841e-07
2.291354863281177827e-07
2.236069395892298825e-07
2.298535877696979909e-07
2.316634688547467753e-07
2.261551290059108281e-07
2.319399558380423740e-07
2.374211033712928115e-07
2.267290249310230395e-07
2.230161187005068034e-07
2.291206798923053273e-07
2.264943622465374156e-07
2.220225513517707065e-07
2.259365451002532156e-07
2.239142671453900471e-07
2.158246235096565456e-07
2.114524950670759853e-07
2.095104681816876986e-07
2.098681079615404475e-07
2.097738881407130310e-07
2.079809521715695932e-07
2.083447715629430932e-07
2.147023330341771998e-07
2.192705129356720949e-07
2.205470498886353826e-07
2.140100624415490459e-07
2.071591033391432161e-07
2.096367253061406248e-07
2.099008235934667667e-07
2.118269449980528504e-07
2.028770009866097072e-07
1.921958388903344136e-07
1.980455026654788123e-07
2.116725822570968248e-07
2.043039259050794205e-07
1.925761362107237519e-07
2.093181796051935359e-07
2.124267688314981040e-07
1.997970913145911715e-07
1.989316408993795720e-07
1.973825993653381108e-07
1.956237992012567661e-07
1.949009857703231864e-07
1.997281038719662123e-07
2.013984407458465196e-07
2.020279307183874081e-07
1.960508813264931689e-07
1.819237767234712647e-07
1.790708017175285400e-07
1.814309475623319899e-07
1.900986393490359678e-07
1.922734297491461786e-07
1.897575938631984951e-07
1.928492144837228780e-07
1.901047544572450625e-07
1.885817157158573083e-07
1.882709089418985356e-07
1.849498766633437663e-07
1.831237719642435755e-07
1.826594913764178707e-07
1.868805646507987309e-07
1.858330555140804768e-07
1.774992613344642609e-07
1.762780590624774820e-07
1.801708035369256678e-07
1.794915068401305666e-07
1.722385672359617820e-07
1.739713372714274941e-07
1.792568381676481984e-07
1.790309878006122224e-07
1.787877789084345654e-07
1.766336086240058100e-07
1.755781631907018924e-07
1.735583763094590260e-07
1.705822399379510073e-07
1.675598765151728763e-07
1.621405877255920137e-07
1.646533692517912115e-07
1.672725698205589225e-07
1.673251511685962333e-07
1.676493033936319421e-07
1.595224823370153436e-07
1.620078113756417809e-07
1.717920642626272781e-07
1.692873916547276307e-07
1.633042351902849952e-07
1.646605711085634983e-07
1.664293616830667977e-07
1.655346216926516714e-07
1.574933734566114233e-07
1.577964033507938231e-07
1.611250721285653656e-07
1.625873537688770935e-07
1.624307253156355141e-07
1.548239058703388305e-07
1.568927320492394361e-07
1.590092735572472552e-07
1.576075594328639380e-07
1.580098408027449019e-07
1.568727166248392712e-07
1.542147797902554823e-07
1.582163983753657011e-07
1.544323315392798568e-07
1.532974766750706533e-07
1.513498025468826254e-07
1.478127208515075228e-07
1.519314226762264055e-07
1.468356299657482242e-07
1.517630598911931781e-07
1.604490501202760372e-07
1.547416720150106132e-07
1.472328551862199907e-07
1.509354225198034106e-07
1.529646740419960810e-07
1.500853537500491772e-07
1.506567106746380559e-07
1.518330241712479214e-07
1.497257011838889743e-07
1.456161499682994345e-07
1.502214742910012705e-07
1.503821827808872987e-07
1.442898241606594924e-07
1.412947282301792860e-07
1.387704124132640962e-07
1.422062101651088671e-07
1.433041569673389499e-07
1.455863899813366905e-07
1.409471035314424483e-07
1.400016458270822984e-07
1.462718621101917372e-07
1.415513455476415045e-07
1.370924674118156342e-07
1.390033504054807497e-07
1.399844294175858524e-07
1.411312153297143847e-07
1.429407468589834317e-07
1.403933259473743955e-07
1.320075904014131174e-07
1.333156416970226137e-07
1.342043517349117829e-07
1.285797158313744868e-07
1.323869666667639695e-07
1.376082917543526078e-07
1.370328368502883274e-07
1.331702934600835988e-07
1.341132845534841527e-07
1.359445319138570276e-07
1.338355117395957724e-07
1.318647069682911553e-07
1.333923965143253024e-07
1.336926197334486604e-07
1.348814538134562741e-07
1.314035673742815132e-07
1.317725156696072180e-07
1.320748555155491708e-07
1.269019122457851174e-07
1.329689957059772515e-07
1.338336734816675726e-07
1.304805965158032072e-07
1.281566108220315676e-07
1.278395310585847737e-07
1.274501569380344115e-07
1.241954846900903320e-07
1.285147167074091067e-07
1.322786080270159540e-07
1.332339964440679273e-07
1.353625487919381862e-07
1.362102127317106041e-07
1.324694923892587070e-07
1.256280280829908992e-07
1.249858202748816869e-07
1.260147222018250065e-07
1.225171023943631718e-07
1.236909597282142913e-07
1.254228556282743282e-07
1.236927012941410271e-07
1.270891889271192517e-07
1.316118092409836491e-07
1.309132056907871106e-07
1.267247770900550639e-07
1.256842105368677161e-07
1.257743186901192870e-07
1.223719913142777836e-07
1.255569531377663144e-07
1.234606297788794326e-07
1.217159653167194973e-07
1.232374038576901964e-07
1.267365330618188785e-07
1.279256368581559787e-07
1.242008538766704293e-07
1.226829536273255203e-07
1.164950362314168757e-07
1.191627688100323629e-07
1.246112415888555619e-07
1.183068764206913561e-07
1.199986706308891531e-07
1.252014108146641016e-07
1.187113461146185474e-07
1.191233648037029612e-07
1.241704734888563583e-07
1.195608418588287016e-07
1.162300971682395339e-07
1.191379512421308121e-07
1.182589389370097637e-07
1.173480004355853561e-07
1.214889600455693640e-07
1.260272521011259220e-07
1.232557842203594719e-07
1.231609019802595154e-07
1.229428987157172889e-07
1.174985100864202783e-07
1.165183718003962734e-07
1.185032313651737077e-07
1.194964436423906267e-07
1.141824612970622907e-07
1.163583189984207016e-07
1.249349155888499557e-07
1.230731909549861919e-07
1.174244577828962444e-07
1.165364805443925482e-07
1.171685851589478752e-07
1.219217368201712760e-07
1.256683610768544459e-07
1.202555931215001208e-07
1.153010093575798829e-07
1.176811263614351266e-07
1.210724885002865211e-07
1.165341195313238606e-07
1.115816684210114924e-07
1.150940270445083555e-07
1.192749549606318242e-07
1.172604229673300898e-07
1.177646901614925718e-07
1.229208595017580029e-07
1.212116952135984084e-07
1.191837276496390453e-07
1.161111077510716757e-07
1.149763614417552859e-07
1.204738044033451262e-07
1.192794650096257733e-07
1.176985034583955940e-07
1.222473759052578132e-07
1.230189445097079589e-07
1.211062634527035618e-07
1.200498397350361512e-07
1.187479643453768247e-07
1.208653848606052546e-07
1.180484429486061882e-07
1.186581292299398992e-07
1.214366169480613073e-07
1.178424709976025049e-07
1.138717574070176689e-07
1.123150193130072345e-07
1.188408942799351754e-07
1.236210836298533842e-07
1.223843030783287165e-07
1.214628950653534061e-07
1.202204658466086299e-07
1.192719155184073714e-07
1.233722463117828953e-07
1.218717993194547767e-07
1.218966642334471457e-07
1.257458433660802078e-07
1.251459834111849103e-07
1.204646020233355717e-07
1.185833699506619746e-07
1.219265604219586965e-07
1.178726222660438684e-07
1.184718840862009745e-07
1.237502603811206977e-07
1.237894624599076619e-07
1.216117217444917320e-07
1.220381682380931508e-07
1.237360290145233225e-07
1.267908223917958340e-07
1.203858224392928788e-07
1.176673649868531798e-07
1.227429900446836278e-07
1.232488181562133852e-07
1.276668899475349635e-07
1.277088097422052524e-07
1.254255780470398478e-07
1.251617712085458470e-07
1.226932167626161498e-07
1.224914201259476546e-07
1.220946258142657146e-07
1.243651929432025242e-07
1.279232298907885619e-07
1.271225453039209372e-07
1.251515398728288624e-07
1.241178706540466331e-07
1.228272169516423183e-07
1.271912387480038706e-07
1.265556134164536590e-07
1.252732914404612185e-07
1.340329588237425849e-07
1.318456019442365524e-07
1.291431171473044902e-07
1.310702279497462515e-07
1.308828165086302243e-07
1.328548221244009996e-07
1.310443815755476887e-07
1.307804092252889381e-07
1.290781679811530009e-07
1.255618829608242981e-07
1.310527303292414971e-07
1.328324995899793769e-07
1.318679640309488386e-07
1.303088711986510779e-07
1.285533595559953697e-07
1.306057477062995154e-07
1.322565801143352364e-07
1.334264209797486449e-07
1.334761734326509455e-07
1.333844249472516105e-07
1.370539535494923942e-07
1.401292365158542941e-07
1.388598733200367381e-07
1.375291262156596381e-07
1.383163734964170879e-07
1.389066974581156259e-07
1.382332744401499829e-07
1.387608702998217501e-07
1.439803381807634531e-07
1.433024515178026655e-07
1.360852547480134314e-07
1.332020372366479087e-07
1.373106670515433189e-07
1.422350741301284870e-07
1.415012410985700099e-07
1.461959890070272574e-07
1.430015150047220630e-07
1.383440963588121979e-07
1.431826149457116984e-07
1.448259634965034505e-07
1.466260465357055775e-07
1.438772847714131641e-07
1.437480534900924211e-07
1.467181994357553961e-07
1.474107055051188709e-07
1.517983730055034611e-07
1.495327412023319312e-07
1.479261980217153316e-07
1.479366477235786361e-07
1.439833090045054300e-07
1.414086789024512846e-07
1.427929751459090374e-07
1.455188344030408030e-07
1.426296703916927788e-07
1.441531540934547696e-07
1.453068121533015004e-07
1.406580137868949667e-07
1.392940808772568055e-07
1.447908156468436518e-07
1.399279602571206574e-07
1.341351675331897967e-07
1.365996422314852014e-07
1.365336861888378125e-07
1.373655048127239453e-07
1.415219259170020319e-07
1.449488442965683368e-07
1.493176565782055846e-07
1.507766948725872455e-07
1.445372275508798635e-07
1.435327353155030279e-07
1.421890774982145010e-07
1.461403851988539320e-07
1.480020354842020419e-07
1.421722215809431238e-07
1.418427061459797763e-07
1.440570085077671683e-07
1.460967324806283535e-07
1.426450886224743678e-07
1.414987918266121193e-07
1.431324587227095354e-07
1.388023056923310043e-07
1.367733049014544643e-07
1.381208309091309594e-07
1.396196909228026013e-07
1.382822548419719406e-07
1.355485936707908525e-07
1.405144595591104153e-07
1.392745126064652518e-07
1.400171839520234796e-07
1.462024944532514526e-07
1.419126276727401475e-07
1.403911386496345929e-07
1.410738601355376378e-07
1.364830222302340030e-07
1.341270536127887395e-07
1.396173588729062043e-07
1.460811158877786366e-07
1.444080085426645296e-07
1.361917151714646459e-07
1.383668815384144044e-07
1.411767472865271085e-07
1.329415440652456910e-07
1.318249823516622635e-07
1.386891736886121874e-07
1.373029783116477685e-07
1.320739347928672491e-07
1.321287626966274393e-07
1.325645401876103021e-07
1.350700657649335132e-07
1.411181669628422565e-07
1.446776117287172530e-07
1.427738551170826994e-07
1.461930378127429023e-07
1.502324506977162945e-07
1.522286660772356262e-07
1.510307405724043591e-07
1.442110595160810769e-07
1.478860103350558613e-07
1.511203034341315765e-07
1.495524289546052106e-07
1.506463843406365508e-07
1.451348044059496581e-07
1.406994491980175846e-07
1.440800423203590282e-07
1.479845717303242117e-07
1.462223292354863822e-07
1.451307240097286853e-07
1.520761190168666755e-07
1.519726915730568031e-07
1.444879554164477574e-07
1.426608206614664432e-07
1.412923155552385640e-07
1.358560035311016289e-07
1.399148861802098620e-07
1.455458615769809208e-07
1.414558922524724883e-07
1.363529004937194755e-07
1.398132158826262462e-07
1.408652254659488340e-07
1.365268652308328122e-07
1.287714750233199400e-07
1.241860190558469341e-07
1.201861672175950204e-07
1.145365166121216271e-07
1.178313534990272389e-07
1.182876896216758648e-07
1.187066564661877717e-07
1.136792475684939093e-07
1.099687565936526349e-07
1.088198110649078505e-07
1.037487532078650108e-07
1.036620811501013005e-07
1.048835334923285317e-07
1.001639891593701317e-07
9.619008862903793207e-08
9.359817777390902530e-08
8.908674067085823907e-08
8.784718713269139955e-08
8.671396738148050901e-08
8.191279908781412824e-08
7.847715121890608353e-08
8.017461874908799201e-08
8.121949516944186359e-08
7.655554838184057551e-08
7.067886146365236799e-08
6.942241536348411973e-08
6.762563071152022968e-08
6.544979837009577545e-08
6.466335394984720740e-08
6.203185472970811977e-08
5.764463356686453434e-08
5.560158282123333246e-08
5.476761911961205575e-08
5.128290517159742315e-08
4.908815151909692314e-08
4.770202485857391704e-08
4.514187717292434904e-08
4.289990098955433531e-08
4.156645912241829747e-08
4.056264898682610445e-08
3.939579586649580068e-08
3.639832034104777971e-08
3.555091273344004232e-08
3.453813399686594931e-08
3.231847272785736060e-08
3.054687335565613595e-08
2.940242388419344072e-08
2.890399024872123798e-08
2.691872477973871977e-08
2.641225287393957033e-08
2.571613521212955502e-08
2.409262185532402109e-08
2.284685918514315211e-08
2.300599823224896009e-08
2.309488312196075204e-08
2.188925942566192024e-08
2.005599315085294368e-08
1.919335010432342091e-08
1.915920638863706888e-08
1.796169112838167336e-08
1.743433051579941798e-08
1.675312091368115542e-08
1.586054174929325446e-08
1.509442505740466610e-08
1.479428660227122491e-08
1.462712911489343558e-08
1.361917028657799442e-08
1.279820745039341104e-08
1.221962274752619487e-08
1.185550293752935557e-08
1.170312482887012445e-08
1.150155687597674807e-08
1.115790420573848175e-08
1.062443028535737906e-08
1.000053354698765874e-08
9.332026243553844069e-09
8.731537120641580528e-09
8.475962236239317448e-09
8.125466381439090850e-09
7.714127107953460312e-09
7.691739640781158974e-09
7.442361280141611922e-09
6.972541984441157241e-09
6.711125149981042540e-09
6.494157836365304833e-09
6.378980360277843124e-09
6.083442493819694623e-09
5.575163386514003246e-09
5.444168735570098750e-09
5.130848477304204084e-09
4.746349346183215414e-09
4.643356933305439116e-09
4.558659447691066234e-09
4.346028666763823155e-09
3.926478146929951520e-09
3.797250628938040722e-09
3.646490883581187968e-09
3.408739679738440299e-09
3.403542905705200455e-09
3.257165750404844652e-09
3.025609914003077368e-09
2.845028818707966800e-09
2.690416008493265813e-09
2.600431797601279248e-09
2.471739472810140477e-09
2.376238972204716145e-09
2.203345569603108982e-09
2.089169169640555652e-09
2.060349976223324249e-09
2.006151870699542510e-09
1.914310553270982282e-09
1.806257548722874876e-09
1.706741857391713263e-09
1.571750728774055074e-09
1.444726304824993413e-09
1.422449305129353150e-09
1.405874631869659560e-09
1.300744142358176777e-09
1.230353753691054379e-09
1.140547813610152567e-09
1.079353437100741694e-09
1.004980684311130633e-09
9.202652234240530107e-10
8.928554389176795706e-10
8.519399714663497177e-10
7.877776230453642621e-10
7.283350788997172221e-10
6.969213109175099269e-10
6.478815303646625027e-10
6.189454170198566287e-10
5.983464367138187065e-10
5.346890530749265175e-10
4.993565484728006886e-10
4.816291077043752624e-10
4.616806362066921507e-10
4.310816190446605767e-10
3.970700480282753925e-10
3.675089875779842032e-10
3.564970410241347016e-10
3.466572750368631284e-10
3.316864503227596968e-10
3.116169707062393118e-10
2.909478199806917653e-10
2.885964159604807382e-10
2.795188181051243782e-10
2.587022846011629671e-10
2.340742004100243246e-10
2.183500179358482643e-10
2.190208664525918520e-10
2.072276630128902589e-10
2.004320131063598315e-10
1.985355686202219564e-10
1.852243469041537713e-10
1.763190948270500202e-10
1.703129264353651641e-10
1.698491254469570072e-10
1.645325304754526881e-10
1.533162848612671171e-10
1.540779669706504124e-10
1.515180537708875770e-10
1.435760914264928590e-10
1.441905944183477472e-10
1.380066278279735636e-10
1.287466086066019175e-10
1.201013127124301748e-10
1.155540322750027786e-10
1.150831539801848269e-10
1.069701735156215450e-10
9.901046562535242638e-11
9.331835559573794028e-11
8.727658770031187222e-11
8.151519078747852378e-11
7.570410519767034827e-11
7.297572154821270509e-11
6.843900312072894710e-11
6.230691444107206846e-11
5.906198428921502448e-11
5.364868754719977742e-11
5.046562424741919692e-11
4.918558830460251338e-11
4.575691629277999841e-11
4.175158139262295096e-11
3.840653278890127336e-11
3.649058792855476741e-11
3.512794409416865275e-11
3.359921495996627248e-11
3.180995075340776785e-11
2.961501820324892970e-11
2.751336585626722757e-11
2.551061514715542506e-11
2.242101081333928627e-11
1.960663665457762986e-11
1.778508639735375677e-11
1.628771041181797718e-11
1.487378331687942733e-11
1.288063030562610325e-11
1.091834130250702939e-11
9.492732276906419256e-12
8.536309934267856348e-12
7.239809841542115334e-12
5.963926318632636187e-12
5.117773826674688643e-12
4.259411413978481069e-12
3.470703767695585541e-12
2.987932572848070698e-12
2.497086223682970599e-12
2.002690396032104722e-12
1.605531653591458346e-12
1.201325344612095096e-12
9.731830411321008304e-13
7.977094861110513145e-13
6.521910378436780591e-13
5.253338620149709069e-13
4.157059339650307076e-13
3.416195506096773531e-13
2.521452708185519604e-13
1.777451101631861996e-13
1.377993938805191011e-13
1.084809640488013199e-13
7.943071206097329984e-14
5.983246207666745473e-14
4.287258441687571616e-14
3.016047995064962200e-14
2.101718201541431774e-14
1.305233772161336158e-14
8.267036963042014181e-15
6.121035104739872187e-15
4.013017683764349085e-15
2.266009221430312557e-15
1.226878858614742440e-15
6.853288965466622239e-16
2.715904080247434378e-16
5.679562732363523452e-17
9.897278038516872153e-18


==> anc/Fig04_V1_mainpanel_L16.txt <==
3.965487419386479282e-04
4.046675112698247014e-04
4.070771790186999755e-04
4.032446916865888953e-04
4.127063123287769250e-04
3.874392239786538222e-04
3.763356978890555131e-04
3.968099821507625486e-04
3.980239970732995288e-04
3.984098835775825328e-04
4.025041381694327439e-04
3.964734270624141292e-04
3.926197433316474584e-04
3.969688994607690883e-04
3.993056907052856905e-04
3.936182130067042190e-04
3.832748824224044780e-04
3.693916406295480546e-04
3.698116328781783581e-04
3.822455440307637132e-04
3.830364965982535229e-04
3.806414377271319697e-04
3.843198321377508408e-04
3.878469531197385831e-04
3.792034794063702278e-04
3.818438100652309683e-04
3.869782264112162800e-04
3.899035912523370040e-04
3.891379297055472600e-04
3.892150088081694102e-04
3.927229215208943944e-04
3.879409575826762145e-04
3.890995490260159575e-04
3.792371267927073433e-04
3.765592060079668677e-04
3.831693804701684900e-04
3.831491514182433413e-04
3.808733991229720285e-04
3.739949426711135293e-04
3.720084935543186235e-04
3.681948133465977194e-04
3.677104251192870915e-04
3.737672458436176542e-04
3.833661402835909521e-04
3.864761641717103695e-04
3.761313462086096127e-04
3.678649509092732253e-04
3.686550767738852228e-04
3.738105267294845467e-04
3.735517311755699212e-04
3.643492794587883899e-04
3.624076618927113500e-04
3.570720840906727923e-04
3.551190642369240883e-04
3.614277287725816096e-04
3.506881744833345604e-04
3.474403287023479676e-04
3.571142973907243069e-04
3.600709949571218862e-04
3.609590022130479935e-04
3.510788977901710926e-04
3.493199876315460518e-04
3.438896874445055633e-04
3.381112004076902689e-04
3.514917575907841054e-04
3.470887214837835863e-04
3.395347281235535893e-04
3.392778212080074362e-04
3.436704782286904478e-04
3.483662496649370176e-04
3.562010339371363046e-04
3.502063181439008053e-04
3.380759160249769183e-04
3.368052896550145715e-04
3.370800153460602700e-04
3.382428527218421846e-04
3.294356027450405034e-04
3.239137804555354853e-04
3.156337017791117699e-04
3.109937190709761252e-04
3.311825621551490518e-04
3.395673275440797868e-04
3.167085564890201928e-04
3.193922085209606378e-04
3.296352306535288803e-04
3.252913630226115507e-04
3.311600628028872335e-04
3.299761619897258321e-04
3.228427438304138719e-04
3.285785638841260759e-04
3.253353175907123564e-04
3.156079398400824703e-04
3.114648432608873446e-04
3.026768206886191006e-04
3.057109035734234385e-04
3.031175612823821088e-04
3.041105930939466901e-04
3.037061372484953876e-04
2.954566889971139585e-04
3.031120432392490080e-04
3.025062939227222275e-04
2.965833337147379752e-04
2.938795102978060555e-04
3.032288313727225142e-04
3.054990006268794994e-04
2.945062173418174921e-04
2.890997792569133555e-04
2.850830321432515965e-04
2.885775867119763508e-04
2.875267265942559242e-04
3.018906421704437991e-04
3.059023455751554458e-04
2.892829782104502229e-04
2.872559136096152475e-04
2.810941847366119290e-04
2.755026513049825001e-04
2.714352394039571000e-04
2.751521531041010364e-04
2.781591123018821942e-04
2.732755802350242142e-04
2.838290220388286437e-04
2.821927897377191335e-04
2.702203261496269977e-04
2.704374022001009145e-04
2.682968667941045991e-04
2.663838139752112630e-04
2.737297232257575015e-04
2.719039350127913559e-04
2.638332303242999898e-04
2.651838689190207186e-04
2.594747570631072346e-04
2.561852370532434367e-04
2.522557530130720388e-04
2.494504769030550973e-04
2.598776093974286701e-04
2.554654379978818003e-04
2.457647968414429138e-04
2.488842203145697537e-04
2.548548211796991601e-04
2.542277122102113698e-04
2.490425794080139638e-04
2.511132032181028471e-04
2.457501589837814181e-04
2.389039813079323461e-04
2.398159395208087469e-04
2.459303938948138998e-04
2.406103831999440953e-04
2.327439850103536550e-04
2.391600321964720312e-04
2.455265772318016167e-04
2.407248095970262406e-04
2.330727002930153564e-04
2.328726927952954587e-04
2.269731725702743921e-04
2.286367557406960411e-04
2.382373495704327704e-04
2.302847135915510898e-04
2.170514347450172002e-04
2.182163863932660151e-04
2.277495795429975399e-04
2.246145223723659454e-04
2.234505443721680946e-04
2.274830256209903591e-04
2.252657457462292742e-04
2.286051019932795964e-04
2.260604486493273388e-04
2.151711585012499976e-04
2.129121365059097901e-04
2.110741216022985758e-04
2.095809023719053432e-04
2.137816780882162383e-04
2.126005443883855980e-04
2.124385892048656036e-04
2.117845229692700388e-04
2.058397517824373337e-04
2.038652307024551463e-04
2.062074704675482737e-04
2.033498201334819541e-04
2.043793025238165744e-04
2.064920300584574466e-04
2.063628000596315554e-04
2.010775264425630987e-04
1.916991279623058808e-04
1.920443322980741141e-04
1.911962551972807645e-04
1.858220804735641297e-04
1.945585736095667765e-04
2.003385750113839041e-04
1.933262807509930495e-04
1.873233947770407918e-04
1.898185720961374627e-04
1.927326528779665167e-04
1.889455720548563261e-04
1.803743993454967121e-04
1.819873924993802917e-04
1.870407912198632260e-04
1.851060606175662366e-04
1.876848257975142196e-04
1.884812343091973701e-04
1.870080262878963753e-04
1.807609412463437489e-04
1.789078557182965012e-04
1.816189194742572662e-04
1.771495734413196916e-04
1.715666722740568750e-04
1.745177548002342335e-04
1.761767932928222759e-04
1.794021531301816046e-04
1.793838531437944614e-04
1.705298786890802575e-04
1.630158672879901741e-04
1.622622635320510932e-04
1.725163321891048636e-04
1.706250124176922952e-04
1.670212862565101397e-04
1.676872332384898509e-04
1.658741462719745584e-04
1.658148159507539523e-04
1.632467004841580121e-04
1.642852206475571813e-04
1.636921510770382806e-04
1.596036733651464074e-04
1.626630216581110254e-04
1.596480660433005757e-04
1.545546600086452011e-04
1.603355489670762535e-04
1.577785704180025656e-04
1.475306661193076269e-04
1.504468157920316000e-04
1.569873826098967882e-04
1.531195579279319994e-04
1.553977598995148843e-04
1.588418713132360588e-04
1.553895593818598422e-04
1.482376721371307941e-04
1.490258631434844246e-04
1.551783200839908445e-04
1.520094282657938822e-04
1.480459673355047443e-04
1.512839679204592181e-04
1.536461132043010619e-04
1.488721431400500859e-04
1.480420910105714782e-04
1.456850050997375795e-04
1.370570561281446930e-04
1.390861586779787863e-04
1.465969468056788657e-04
1.437852000676088080e-04
1.376690342733611532e-04
1.361979212619368108e-04
1.381381628871581593e-04
1.383594513895733782e-04
1.352250306393144841e-04
1.338054674728542061e-04
1.374281368355652171e-04
1.391461450630123147e-04
1.393521426561694057e-04
1.377684220841874252e-04
1.337524878681872038e-04
1.313737113353790047e-04
1.305109405476764946e-04
1.326857351090476704e-04
1.335086408864605831e-04
1.304019141678781565e-04
1.310479901860998561e-04
1.280894093166590848e-04
1.252567137744901643e-04
1.282567491825922789e-04
1.255095588943673849e-04
1.265163046174165161e-04
1.263566342287650139e-04
1.225394822879946567e-04
1.246285212095162476e-04
1.255340108102644483e-04
1.250738321115284039e-04
1.257386205280651783e-04
1.224251282965873916e-04
1.195912393577883647e-04
1.190674220316655319e-04
1.177008634904386583e-04
1.172506249416336568e-04
1.180220441546771232e-04
1.192468518516216612e-04
1.232332981918630110e-04
1.228379473058689372e-04
1.190421929444929460e-04
1.176640180288013830e-04
1.135297024292012069e-04
1.117854477543805437e-04
1.122016938058260693e-04
1.179376409612781457e-04
1.173082922024415464e-04
1.156226010460375782e-04
1.149083262974361108e-04
1.120796770177072041e-04
1.159721059429921519e-04
1.112723233297536785e-04
1.098761458250598890e-04
1.130380814400782844e-04
1.131417912147571572e-04
1.128590097547369604e-04
1.086025255642555963e-04
1.090683762264857090e-04
1.108517570404705401e-04
1.062398211214949327e-04
1.032536474083258377e-04
1.026049796640104457e-04
1.062316020667085879e-04
1.096900554864930740e-04
1.085706941895932996e-04
1.030481055437060923e-04
1.007744135534819268e-04
1.065457128603468329e-04
1.086332517587720344e-04
1.045093137733778569e-04
1.010778156490207584e-04
9.949549271964810396e-05
9.744568170206048259e-05
9.813557103322354945e-05
9.939268820919469681e-05
9.983209540202139527e-05
9.938530268955267399e-05
9.802952562629236200e-05
9.824480792905395711e-05
9.646201512199302584e-05
9.688617810646133561e-05
1.007015416190406161e-04
9.715106086088372099e-05
9.328512597224986925e-05
9.412810494464375882e-05
9.531585521155336684e-05
9.597314081440134223e-05
9.444070800615683226e-05
9.204525960820867281e-05
9.368332183913705060e-05
9.462051263069776381e-05
9.395528655258972566e-05
9.283333076919156107e-05
9.139775514314181677e-05
9.323721282696763985e-05
9.000966093056620191e-05
8.887625588882132961e-05
9.099705494294618507e-05
9.000722965723312525e-05
9.091179859786689666e-05
8.740051491496854321e-05
8.477871841768365349e-05
8.788003953646774682e-05
8.705139291287524025e-05
8.600252645835944473e-05
8.789865249163327887e-05
8.654951679267446464e-05
8.571966719385322236e-05
8.587431417948270744e-05
8.567269488804536855e-05
8.557494982433488365e-05
8.549195273594597491e-05
8.622508685274062512e-05
8.315498064345115117e-05
8.039130248001015195e-05
8.178422684587302019e-05
8.267982092647401470e-05
8.398913196697116261e-05
8.563032346956275874e-05
8.481043637976406634e-05
8.363679579895772029e-05
8.197860724598143812e-05
8.165741623345104769e-05
8.016173513651350592e-05
7.955385170680659207e-05
7.976204884875784276e-05
7.826475992926541065e-05
8.021275536202407961e-05
8.076661440900498843e-05
7.828009947821657399e-05
7.875252146232661463e-05
7.765842989545455573e-05
7.670576747028628865e-05
7.588591461412339271e-05
7.661713601045677809e-05
7.806026863869198812e-05
7.598608310185939239e-05
7.377889765164536817e-05
7.408396213503771284e-05
7.690188403605260144e-05
7.750213573321370838e-05
7.487144735452399820e-05
7.284745527743297056e-05
7.211193400703419141e-05
7.235608824351599279e-05
7.472689593699800121e-05
7.498651563812886464e-05
7.214764722899705350e-05
7.290765416498693494e-05
7.487181569144706712e-05
7.191335542931269150e-05
7.079081504339919092e-05
6.982959624145193436e-05
6.958386088165493134e-05
7.253736794403641821e-05
7.364997079687168240e-05
7.111893341036281562e-05
6.912905126414620259e-05
6.930511225209568156e-05
7.016547212597381742e-05
7.015027726636211610e-05
6.769784116183148541e-05
6.778478081726860304e-05
6.862515210248913353e-05
6.737873112746900971e-05
6.759353210091111779e-05
6.581217059590154037e-05
6.666225017777246650e-05
6.837260851215268308e-05
6.711070599040910433e-05
6.693543382978682770e-05
6.624440453661347469e-05
6.725416558813623749e-05
6.560315944325859256e-05
6.364633706820228181e-05
6.551735044844306808e-05
6.383655156338773973e-05
6.327467611564796990e-05
6.478914006489408300e-05
6.230856973317310161e-05
6.144866525077118959e-05
6.311997104307414557e-05
6.374700716561048307e-05
6.554634499511412693e-05
6.432302532155572523e-05
6.034853504095949353e-05
6.213708379243214493e-05
6.296507335963046786e-05
6.077754294877848421e-05
6.161351094348798004e-05
6.102988498207806580e-05
6.080230041938369714e-05
6.177005594132671182e-05
6.253122874895838891e-05
6.393707386852283815e-05
6.224297044965881550e-05
5.941529047292332214e-05
6.015036012822890589e-05
6.066458089332233609e-05
5.967686999708921101e-05
6.093247161888687310e-05
5.953749809450124836e-05
5.755474900339906233e-05
5.778941250645276836e-05
5.759392413321006956e-05
5.774765483913642185e-05
5.824275042605633310e-05
5.883560700547029674e-05
5.872356336613037103e-05
5.720132326478080551e-05
5.619328617346661272e-05
5.597678310224480085e-05
5.582946655437534414e-05
5.493363227362888385e-05
5.334169624243972880e-05
5.441715322569994117e-05
5.673514560575588470e-05
5.534050004704207855e-05
5.414971057401124494e-05
5.528149422740884369e-05
5.507683004016617666e-05
5.605165768386745893e-05
5.594941823623843013e-05
5.404807309785057549e-05
5.406753555135030591e-05
5.523560187963462832e-05
5.430818313516445894e-05
5.336182009763166970e-05
5.161033419864728743e-05
5.179480428651242328e-05
5.310690189802585613e-05
5.243714932539440213e-05
5.237409866528623811e-05
5.081324196016116551e-05
5.151134952141886252e-05
5.321659537164539670e-05
5.301434648210680387e-05
5.234198442083046188e-05
5.111165506027934107e-05
5.073828981949404771e-05
5.219679605858459719e-05
5.193044859031857027e-05
4.895494063369426613e-05
4.835348287349546393e-05
5.026073046159349145e-05
5.055114266629858583e-05
5.053814958736128606e-05
5.142752671345797205e-05
5.064712522389148915e-05
4.907215132304074118e-05
4.990127002067809429e-05
5.024052001093075271e-05
4.882525240943908108e-05
4.944656333742096234e-05
5.011411410398164276e-05
4.950284889607280175e-05
4.910281122753190489e-05
4.849219325691758546e-05
4.885718710566348567e-05
4.723054832705474122e-05
4.677565086874822586e-05
4.808892599656015593e-05
4.771270572680645454e-05
4.856073423498191217e-05
4.754492672200651750e-05
4.741266742160506312e-05
4.743905578055792498e-05
4.670034309125462875e-05
4.593029040681988450e-05
4.532446648311267822e-05
4.789540604526752640e-05
4.673830898031415879e-05
4.499364336851419263e-05
4.431910509860395337e-05
4.361548150831298681e-05
4.404479556382742900e-05
4.337616074835939965e-05
4.343141906223816246e-05
4.415153181417131863e-05
4.469926504500355678e-05
4.505677772866446601e-05
4.507380952194534090e-05
4.473643677495627030e-05
4.485267716822740654e-05
4.397183754305455320e-05
4.340418198488389510e-05
4.342589332799757910e-05
4.266033218313165689e-05
4.231760935494935388e-05
4.146209704188392504e-05
4.297897651444458367e-05
4.476202785403607664e-05
4.470084139350595688e-05
4.422894176032437808e-05
4.256513693669037701e-05
4.285113064090263703e-05
4.314178469873204420e-05
4.221270645515712473e-05
4.233817310978349316e-05
4.234951589052764122e-05
4.204369448314604363e-05
4.210215057745118780e-05
4.180681228723297249e-05
4.152132951221143250e-05
4.158036243833121057e-05
4.025544850448078754e-05
3.948422742748671800e-05
4.076989879371024992e-05
4.131867806666906996e-05
4.137726935873654876e-05
3.945077396645766538e-05
3.813445723166782205e-05
4.018458730043967180e-05
4.054625110361462090e-05
4.086209613994725657e-05
3.971334165458367035e-05
3.811917117408912298e-05
3.953210307714606208e-05
4.065039111649438772e-05
3.998369988911079832e-05
3.919312661396094947e-05
3.854067950373830443e-05
3.845542059622207261e-05
3.938108480373035734e-05
3.831176233706518486e-05
3.783939997021738876e-05
3.776163408266930513e-05
3.730698223892874764e-05
3.873756921274085105e-05
3.853423173433184507e-05
3.799589355920016820e-05
3.785247469579769403e-05
3.766187820886875587e-05
3.829989955739586491e-05
3.714676560005583173e-05
3.672053864425874081e-05
3.730958479318432748e-05
3.750733957439906835e-05
3.684699004857455522e-05
3.576921374270446011e-05
3.542414323688615647e-05
3.625620183854505674e-05
3.759570758946076071e-05
3.642139897706308019e-05
3.577326685059137215e-05
3.714700572041905414e-05
3.671317320655782612e-05
3.568639535644180889e-05
3.597356502737868817e-05
3.624826840217079850e-05
3.574261115569844782e-05
3.579130982979494109e-05
3.718806788426714713e-05
3.688356678729487194e-05
3.496448964566822854e-05
3.521559645328925259e-05
3.538250689931271375e-05
3.473994564184644502e-05
3.545555560655898916e-05
3.461961212037241036e-05
3.423436222019379875e-05
3.522615795099306237e-05
3.499580252192302678e-05
3.433101022820306416e-05
3.440783572845112836e-05
3.493267599652077437e-05
3.391956951830264001e-05
3.409127873021112185e-05
3.421037761162895634e-05
3.316780085441459322e-05
3.330025494882811102e-05
3.308591858769997709e-05
3.387390488662565786e-05
3.442212948939619885e-05
3.446218679801508811e-05
3.423686272461763847e-05
3.307851099605723299e-05
3.272859365954887683e-05
3.227586011318900360e-05
3.272697296207122635e-05
3.328253956114922272e-05
3.285436355384362649e-05
3.225124997204683930e-05
3.217824970172235505e-05
3.281947342316665503e-05
3.202503953243801836e-05
3.107301707121811547e-05
3.115281434014844427e-05
3.224943945997043042e-05
3.297576445973358835e-05
3.244523323550654284e-05
3.237674842090554117e-05
3.138362826309324332e-05
3.091663547387499180e-05
3.159325053887683613e-05
3.267905229221397870e-05
3.252452950502994668e-05
3.124194105327341418e-05
3.122131215734794200e-05
3.064652977379513598e-05
3.051643691566462518e-05
3.037331913303827579e-05
3.033312198220906855e-05
3.105736421287981009e-05
3.091793506514828549e-05
3.074998663333641146e-05
3.021283343087579750e-05
2.999789592419041428e-05
3.033655468189766480e-05
3.031394746984825746e-05
3.022811880406534979e-05
2.992992997684320504e-05
2.985682251814314762e-05
2.956875614906475459e-05
2.904296988203463033e-05
3.044355428542766553e-05
3.007484738539295115e-05
2.837189185628390627e-05
2.928523787921172210e-05
2.976933507313883062e-05
2.901694948715647876e-05
2.786803040146802328e-05
2.788577499600475380e-05
2.913231579604956653e-05
2.948493011176627008e-05
2.859537332188176294e-05
2.854280241425219918e-05
2.834814310239005907e-05
2.729691704190014763e-05
2.743382862760291763e-05
2.787906686996992432e-05
2.788406589205431421e-05
2.852903064821707521e-05
2.848796488502350371e-05
2.830923230183139599e-05
2.952374464072301976e-05
2.932480542180308303e-05
2.867439667235693890e-05
2.899969066021055962e-05
2.860520488791910168e-05
2.717717760567636554e-05
2.682541153631707342e-05
2.664462535847865208e-05
2.607565383109688276e-05
2.628515203307700492e-05
2.696053325004596992e-05
2.802246958015761248e-05
2.738072885546448959e-05
2.648967134833325206e-05
2.685035740611741941e-05
2.724293696786886992e-05
2.689040315708719059e-05
2.665065791687875335e-05
2.650945670026707467e-05
2.569715673361487463e-05
2.603136018859879419e-05
2.558103209349872094e-05
2.552163742600812365e-05
2.673243837767512405e-05
2.658749010089168859e-05
2.625152721935128223e-05
2.579077530809627318e-05
2.516728974877187241e-05
2.556175830105610072e-05
2.627791591601262263e-05
2.615670483021151742e-05
2.619412218735507597e-05
2.643034584184270183e-05
2.582674228711667727e-05
2.517437326789850335e-05
2.499601146295164693e-05
2.536211275710741842e-05
2.616586555304207927e-05
2.564915166041499488e-05
2.464990833501451851e-05
2.478472772673782334e-05
2.530607753134789991e-05
2.533080697550708750e-05
2.547732806098910381e-05
2.524958068748590085e-05
2.463833792101141450e-05
2.477278945466561996e-05
2.434169758845040676e-05
2.356377110096810636e-05
2.463448373754821579e-05
2.553509380359460037e-05
2.523273723337740538e-05
2.497938419284524434e-05
2.414494084624791638e-05
2.400055883662400704e-05
2.390261618006531079e-05
2.355309132297167250e-05
2.391938647858771839e-05
2.419255840645732276e-05
2.370920261298604343e-05
2.348750181821319103e-05
2.356345732094968569e-05
2.331284083615117687e-05
2.339527552399209889e-05
2.361281100039293052e-05
2.342341484508858823e-05
2.306291160405136412e-05
2.304166292168410154e-05
2.355459662500087383e-05
2.382841833909693459e-05
2.361763479492353320e-05
2.321572126991612489e-05
2.292211255280063173e-05
2.277781799466649433e-05
2.219858381538036756e-05
2.177922966805510144e-05
2.278002701594167433e-05
2.276521780012160634e-05
2.227653182099334592e-05
2.300321966903862505e-05
2.262804230679120920e-05
2.266962055976387666e-05
2.302567375287888744e-05
2.264608786605825356e-05
2.221661456061489712e-05
2.164716523344019584e-05
2.150234043343289013e-05
2.167423842147903130e-05
2.202134978791218486e-05
2.222642876743065207e-05
2.247061998977919496e-05
2.231158262770133709e-05
2.215744902131525855e-05
2.196814044994155365e-05
2.127658656489985614e-05
2.177387543035521771e-05
2.242946640797095550e-05
2.159479422591305411e-05
2.137436497115971479e-05
2.189365414895928623e-05
2.162466168034892479e-05
2.089111458404431353e-05
2.024158057425634556e-05
2.098646073050255926e-05
2.152863244056468548e-05
2.068580608369252773e-05
2.062000823767756120e-05
2.118053528379397151e-05
2.101020677683329666e-05
2.104949950290936262e-05
2.095330662161947328e-05
2.083898914863247431e-05
2.105773092949100707e-05
2.131051575399662342e-05
2.137209565561450368e-05
2.156977435272264262e-05
2.101049312735709469e-05
2.020637912304346122e-05
1.998389359302461324e-05
2.001455521844501984e-05
2.040209317798647405e-05
1.982880067450174029e-05
1.993341454464535594e-05
2.024444451668753897e-05
2.043262551938649496e-05
2.087493406015646829e-05
2.050957819616402899e-05
2.046313311242265552e-05
2.030535353074538498e-05
2.025772571640418605e-05
2.027897857381651036e-05
1.988295903907083843e-05
1.972483575026634856e-05
1.971066338826502198e-05
2.002920376207637220e-05
2.006059083720370417e-05
2.036408039780062012e-05
2.019752013114415191e-05
1.932932356335043339e-05
1.952508401922020082e-05
1.939097568663503376e-05
1.932883370430743547e-05
1.954932352567691979e-05
1.922971499318363542e-05
1.931365275843209119e-05
1.893444511798094166e-05
1.875962831843641461e-05
1.900644624286972715e-05
1.909423676411069453e-05
1.919639422967487927e-05
1.944160996407908880e-05
1.912123582885313491e-05
1.833126618682465528e-05
1.804411481674425579e-05
1.792357862067715685e-05
1.876571316101667168e-05
1.964523643943873269e-05
1.921407447710923256e-05
1.874521443560426024e-05
1.885575432273518655e-05
1.874501982433583164e-05
1.863516435206989734e-05
1.899459102889148552e-05
1.856626092302645563e-05
1.813721149879672656e-05
1.876209691627440791e-05
1.863062715638498729e-05
1.843563622027707277e-05
1.823388400931275245e-05
1.771150715228027501e-05
1.844518130538899678e-05
1.859206000245837591e-05
1.786544227244804412e-05
1.805128522135090197e-05
1.890622776393366446e-05
1.843500883040011777e-05
1.762844320656521989e-05
1.805930423647406121e-05
1.858601183858596338e-05
1.854464253594939783e-05
1.790505688417648586e-05
1.768308231708171947e-05
1.802958178385346682e-05
1.853294820593763445e-05
1.878050656937829891e-05
1.800698057900662770e-05
1.783220802277736005e-05
1.834715486769118665e-05
1.772673217274263726e-05
1.752911175111923723e-05
1.825609854887563283e-05
1.802889904514042547e-05
1.789265726157496648e-05
1.780795905295455586e-05
1.755328720197122638e-05
1.758461450022076456e-05
1.740524056730198684e-05
1.717236248069742952e-05
1.722091264441981268e-05
1.726802628171815311e-05
1.684615801640172562e-05
1.626770056533822571e-05
1.618195122878418642e-05
1.663348436035013556e-05
1.706178816237198797e-05
1.758810287702602886e-05
1.712029640399842398e-05
1.659770184088724015e-05
1.680242101490267163e-05
1.685647235825665118e-05
1.713467432014884111e-05
1.706665181838324676e-05
1.629653633298854063e-05
1.619551371353018362e-05
1.692806559448025423e-05
1.700143330155839966e-05
1.703106155256729328e-05
1.741683555996093662e-05
1.720737536401415962e-05
1.664777684364884507e-05
1.684008326715783898e-05
1.700519702029421778e-05
1.672475833290814424e-05
1.675715650841662463e-05
1.645661107702925521e-05
1.644252607358577553e-05
1.623346738271027792e-05
1.634308864981979075e-05
1.631689997799654678e-05
1.594364861793780161e-05
1.599818307427515590e-05
1.624369913316840131e-05
1.620099794883918365e-05
1.581820534030438797e-05
1.592179463714910712e-05
1.596499370170936929e-05
1.560165921503777685e-05
1.598171895829899095e-05
1.573239150479229092e-05
1.536629174279642321e-05
1.638891814096827223e-05
1.642639627828600853e-05
1.566639715553653481e-05
1.569076822312429891e-05
1.565857327128303904e-05
1.526981417466088630e-05
1.538030219862323718e-05
1.541791104160939610e-05
1.558816004898219232e-05
1.570030419159898179e-05
1.574304179386461837e-05
1.557287523079905927e-05
1.534904115259661455e-05
1.544402812906941322e-05
1.524460917413633095e-05
1.475010117966224484e-05
1.471460630873578207e-05
1.496709622718624073e-05
1.474622933043083128e-05
1.507833941439520371e-05
1.529079542209115335e-05
1.497953602366221568e-05
1.537124844511334802e-05
1.562878062171460452e-05
1.512055204394766672e-05
1.505061500752689628e-05
1.573294660777303016e-05
1.539147566683616252e-05
1.472397847413129818e-05
1.481946672391357399e-05
1.480940982695244270e-05
1.489611001532261960e-05
1.513746003044766070e-05
1.545934057798564615e-05
1.522046292256197944e-05
1.465471843339236759e-05
1.466779101958041590e-05
1.442876447126773039e-05
1.455063781411472153e-05
1.469674308226090440e-05
1.476881823583207448e-05
1.484336129173529525e-05
1.463373448436645135e-05
1.481527379350826081e-05
1.412119045291826174e-05
1.369551100142640315e-05
1.405997196886556181e-05
1.425258370476187977e-05
1.443876596299504150e-05
1.455244925531558865e-05
1.446816008932674824e-05
1.445883873687417810e-05
1.442455395991345250e-05
1.424328909239542070e-05
1.410223594905739592e-05
1.417808866061971449e-05
1.463611905638614202e-05
1.418041606048469091e-05
1.353338831251576752e-05
1.391289665688223390e-05
1.402428725755683731e-05
1.395377396987972253e-05
1.359209976564044389e-05
1.373557720170025911e-05
1.424411692541569583e-05
1.402611124202916776e-05
1.381270759396880137e-05
1.391510589139063493e-05
1.427438230935741589e-05
1.412685194302431414e-05
1.411718412944892200e-05
1.413680845856296339e-05
1.350899241482701541e-05
1.350762947825196314e-05
1.411324797385025008e-05
1.393405883475235636e-05
1.357325496634348757e-05
1.366660223722618078e-05
1.378945304784127514e-05
1.413183343707650318e-05
1.416528047747846598e-05
1.340141555404707260e-05
1.300728972185281421e-05
1.338155839833324986e-05
1.335520337332001403e-05
1.333676761065124803e-05
1.338992937451188186e-05
1.372727423219445205e-05
1.346149871616805705e-05
1.297891677084926149e-05
1.312052001944167673e-05
1.341521878533712988e-05
1.378421216167691279e-05
1.338883735775223166e-05
1.311012765579251209e-05
1.326134158295502017e-05
1.329462962097960719e-05
1.322527922694575724e-05
1.316656047324985814e-05
1.319906993529079601e-05
1.316941965655556617e-05
1.290158815668195648e-05
1.279348913735929134e-05
1.256961308404248498e-05
1.236741823675595492e-05
1.265565344228633875e-05
1.310480471645779001e-05
1.299632589222623052e-05
1.312286310973795297e-05
1.337186685943648623e-05
1.319219300126355600e-05
1.303643882737882675e-05
1.309236495611143284e-05
1.317155883593802301e-05
1.331205640319119177e-05
1.315146902602240177e-05
1.286289275405045425e-05
1.265573321285690469e-05
1.237059697034708912e-05
1.255565331390782563e-05
1.292467574962027049e-05
1.297099856184100901e-05
1.279400863689651769e-05
1.230142271144160611e-05
1.221523867565662350e-05
1.273617439884749692e-05
1.272312808658709613e-05
1.224255554733214036e-05
1.214717721107341399e-05
1.241648371167410814e-05
1.244190260454063738e-05
1.259685163630957862e-05
1.242509181938754968e-05
1.235062585194003614e-05
1.253270460289296315e-05
1.234725165991024406e-05
1.216419343577921223e-05
1.198916261131185670e-05
1.186276795073731947e-05
1.205897806727000555e-05
1.198511101169209713e-05
1.227446156564872325e-05
1.304148139422620147e-05
1.274989111510358510e-05
1.206681790492597808e-05
1.202773445734619846e-05
1.224073726203039856e-05
1.193727786437125136e-05
1.156316151163378343e-05
1.163399056206356239e-05
1.145978643486819742e-05
1.158463188784119791e-05
1.195071975873543517e-05
1.186022711381578416e-05
1.212848864960826433e-05
1.234322772956961435e-05
1.185342505760434491e-05
1.154422420583683549e-05
1.178802488458761185e-05
1.214692809913364494e-05
1.203861031253323387e-05
1.182516925172683329e-05
1.196233684762302508e-05
1.195611155157837087e-05
1.176079307346637113e-05
1.193286903681622852e-05
1.196608411937326643e-05
1.151806514585622069e-05
1.107900098871602482e-05
1.119270387781205810e-05
1.143437296356052027e-05
1.171593177327684751e-05
1.209609610223901465e-05
1.223502498966308161e-05
1.190227542636350669e-05
1.151155635712982559e-05
1.166453673929882502e-05
1.129985102007868153e-05
1.144906374346305140e-05
1.161189339148085299e-05
1.132288038491326037e-05
1.138539757302859823e-05
1.145881294530986597e-05
1.137114112680928975e-05
1.117353730554744581e-05
1.113379133255140185e-05
1.111756760816066383e-05
1.129815706563253635e-05
1.132755595742950413e-05
1.114463549595991078e-05
1.107209800143223593e-05
1.112095414205559565e-05
1.115057058123008244e-05
1.104517959855041433e-05
1.096724767147613377e-05
1.099179809330299482e-05
1.094437001009638815e-05
1.116030998217090468e-05
1.128908852091547989e-05
1.123473489212319176e-05
1.120384567911479540e-05
1.098894575195988779e-05
1.110106240092974432e-05
1.132359739606563295e-05
1.149297347594395844e-05
1.133532544092872978e-05
1.123161597082828501e-05
1.134209490222919329e-05
1.120262397289893429e-05
1.101379986437052254e-05
1.094928640675081885e-05
1.117465981963762942e-05
1.113096846813977843e-05
1.097064921878315911e-05
1.073932485233256099e-05
1.074743710294494648e-05
1.091100362938481188e-05
1.087215350404217860e-05
1.071651434072638893e-05
1.055048280926876338e-05
1.052524447044294508e-05
1.038286012953581932e-05
1.030031018603433171e-05
1.043110238612361592e-05
1.080618709313344375e-05
1.112439947566173142e-05
1.065598567344735975e-05
1.042274476990311611e-05
1.068531417268738265e-05
1.058573082868821062e-05
1.028312692805870713e-05
1.058227357364062208e-05
1.120647131336242824e-05
1.063408811464205970e-05
1.046689093127663411e-05
1.104741798428709791e-05
1.075651162643728826e-05
1.051869308114729688e-05
1.052174899220952317e-05
1.046827466581654326e-05
1.082445795597032233e-05
1.075146228878808696e-05
1.034115216161534549e-05
1.025978384048790987e-05
1.050459055153988303e-05
1.070242194072945692e-05
1.019793256523422545e-05
1.007022870129512702e-05
1.026905198262915337e-05
1.039787260531372793e-05
1.050685909701180542e-05
1.040229250884826692e-05
1.045957192533589292e-05
1.075002721450691558e-05
1.067377012627129495e-05
9.982359718209348550e-06
9.783233564110512369e-06
1.007517080554194564e-05
1.006216229930926075e-05
9.900017384550589665e-06
9.977292442984721189e-06
9.958089223711965896e-06
1.011839867020064603e-05
1.027941701074330177e-05
1.003650635893672097e-05
9.855861669158232237e-06
9.947409121250167993e-06
1.022810054627419857e-05
1.009217279112645503e-05
9.705182315122906349e-06
9.697449827341120615e-06
9.841591053794901013e-06
9.684356711919971979e-06
9.771109411269005671e-06
9.887424105486295240e-06
9.774758074048812975e-06
9.685762097576710555e-06
9.766306778942817775e-06
9.955643939295527530e-06
9.907718699893020258e-06
1.019345827652947919e-05
1.014524888999140598e-05
1.000566334665049716e-05
1.002471066791906015e-05
9.969723875410194255e-06
9.980978150194765448e-06
9.664654539810195832e-06
9.627814860090234074e-06
9.515165285199053734e-06
9.323672361950893788e-06
9.694896302362938852e-06
9.924875645261163235e-06
9.639896268065718994e-06
9.663983398201455194e-06
9.861880252824067677e-06
9.708102594502318646e-06
9.370626956822648208e-06
9.529696371044866560e-06
9.518772822036428467e-06
9.416380458377795551e-06
9.378475089809732820e-06
9.407772241720450170e-06
9.472672902096631337e-06
9.255564227140954638e-06
9.344614043479539740e-06
9.090820554114601099e-06
8.947657822689265860e-06
9.411948649634859895e-06
9.554097827421726257e-06
9.664720816727750483e-06
9.827969695693687416e-06
9.738996080369684589e-06
9.444771192528326085e-06
9.402087542609103156e-06
9.700282067018829084e-06
9.399824201410521504e-06
8.953862174997051111e-06
8.722681603235142074e-06
9.084822577470629169e-06
9.346418484479042578e-06
9.319419805047985086e-06
9.436476192676340795e-06
9.128374266735058749e-06
9.351329416700503578e-06
9.351353829413387722e-06
8.899298918637179860e-06
9.030744707032002877e-06
9.168615275389237275e-06
9.274552445133890787e-06
8.971657657057543223e-06
9.030311396089981166e-06
9.227461755042268244e-06
9.025272704742504733e-06
9.152065569183546052e-06
9.462175149588656739e-06
9.106340312908384465e-06
8.604498024002565644e-06
8.779688095561330953e-06
8.951958826553567736e-06
8.950176304010223579e-06
8.832412957968272812e-06
8.532905525574927531e-06
8.757572597898391340e-06
9.184375537936036827e-06
9.133329407425575531e-06
9.000725987235672093e-06
9.136366652114413019e-06
9.457598947461381787e-06
9.254394305825024337e-06
8.789441855818044060e-06
8.680916373445771595e-06
8.764169881786839603e-06
8.982116667076088491e-06
8.788382407764816357e-06
8.794434994942206118e-06
8.905271018548918644e-06
8.840398740023736588e-06
8.718597664748407655e-06
8.413821159815818102e-06
8.548965694444701698e-06
8.758524052260311524e-06
8.792057185556992853e-06
8.611007369984150810e-06
8.606898890320413632e-06
8.734817588752385968e-06
8.630791484428841390e-06
8.549495654483315051e-06
8.606010123100896702e-06
8.812084736888754812e-06
8.878065166432563444e-06
8.658598298847960405e-06
8.621312681350617102e-06
8.529699421884244122e-06
8.518942890900601240e-06
8.560940916238106297e-06
8.509891754154424258e-06
8.764596607625506713e-06
8.930847965075571789e-06
8.504221294992210360e-06
8.381932172394111280e-06
8.678447930826918252e-06
8.532187308789623953e-06
8.357619995673486947e-06
8.473709238449000011e-06
8.593628272742589804e-06
8.333214543267723426e-06
8.098580480468733821e-06
8.256672226021377330e-06
8.444530280145817505e-06
8.692329655226497756e-06
8.427275371907240364e-06
8.196331853631004836e-06
8.249581338146197497e-06
8.190970869308412432e-06
8.417959720981973889e-06
8.443263277025553923e-06
8.197877424337912945e-06
8.231181604104990409e-06
8.052034886291858617e-06
8.098319615229399959e-06
8.429164903978235776e-06
8.411046122514513899e-06
8.381699636605741737e-06
8.280134421983025741e-06
8.148051502240022466e-06
8.055633892911688793e-06
8.206164931094488474e-06
8.214816655015128496e-06
8.071315440542641722e-06
7.912566982062175749e-06
7.953992399187324356e-06
7.847325005745121534e-06
7.919097666328690205e-06
8.339083323299112833e-06
8.354458832184713288e-06
8.008713675501071474e-06
8.104518477167216243e-06
8.166463522104982212e-06
8.020196462631171651e-06
8.328359680032076313e-06
8.140923645322514958e-06
7.988170495892857678e-06
7.996940513586176804e-06
7.842585847582635107e-06
7.923383166828400285e-06
7.929251592620865189e-06
7.767249463776174727e-06
7.971889440686296253e-06
7.853166106175971220e-06
7.610824658715835508e-06
7.994007223642872256e-06
7.914732106309309330e-06
7.953968867585452476e-06
8.034926317784001412e-06
7.771182244803784069e-06
8.160884669751478578e-06
8.109802532908039780e-06
7.761190695976867993e-06
7.752100865174903761e-06
7.784012945552778976e-06
7.843517589623021229e-06
7.859971696113725981e-06
7.931088548057914749e-06
7.893440277548094676e-06
7.735833842397989713e-06
7.582473856727014162e-06
7.630196310075642346e-06
7.678893590901887767e-06
7.689027726299072491e-06
7.717651193652617827e-06
7.697862150537752149e-06
7.521086715549634662e-06
7.733290321232578384e-06
7.949776104097683468e-06
7.913180568394934748e-06
7.812661244058099035e-06
7.622493862002642153e-06
7.540728823827835493e-06
7.683932365512154039e-06
7.813581430972417339e-06
7.499378168888940896e-06
7.375693528760432072e-06
7.691060743322752102e-06
7.817401592715590963e-06
7.380074392442795935e-06
7.037926497016456866e-06
7.398404431126965846e-06
7.707027477371487163e-06
7.630214330562608933e-06
7.593161979624244467e-06
7.367813045367822990e-06
7.200269170516240416e-06
7.542715541680784260e-06
7.526547374855330447e-06
7.238532006209068567e-06
7.323833646773916587e-06
7.557238533055353767e-06
7.646825466176948618e-06
7.546988030880715958e-06
7.423504664533422525e-06
7.478992376041016902e-06
7.662933171567815402e-06
7.715715675326974081e-06
7.524155309329018389e-06
7.542883085548454438e-06
7.545426904181597062e-06
7.337376222143968260e-06
7.342085507163581990e-06
7.357113789684960162e-06
7.464072851213915754e-06
7.505575682290975576e-06
7.279419391430100314e-06
7.102389586023960961e-06
7.183643549714558297e-06
7.315373680830888189e-06
7.273366450663280749e-06
7.271887959379873779e-06
7.233917494732506081e-06
7.157806255802462738e-06
7.317124708083531057e-06
7.267638615457769307e-06
6.998187861138559433e-06
6.977371549023236149e-06
7.190917427912571119e-06
7.419363497469704014e-06
7.257309641076578225e-06
7.312082660780813646e-06
7.206351492950284521e-06
6.808887822454019208e-06
6.979984724697701192e-06
6.990430561712140646e-06
6.793124266147784334e-06
6.970684250588887228e-06
7.058386562535784979e-06
6.896308429077983275e-06
7.039810503342294070e-06
6.951200564907762214e-06
7.078171846594269837e-06
7.214512204335079387e-06
6.756506734748118657e-06
6.540139520676576530e-06
6.702802302315397482e-06
6.930663403604908473e-06
6.884284390442575361e-06
6.902227688494672559e-06
7.149282532746841706e-06
6.947478668908659772e-06
6.991074961446611657e-06
7.177858344981793356e-06
6.869141315987649798e-06
6.777883360251355049e-06
6.834008581141579674e-06
6.956280887880346348e-06
6.976168017742729878e-06
6.898556691021918699e-06
7.069113627916682975e-06
6.963371069835282148e-06
6.935621930302920862e-06
7.066211435093911681e-06
6.840466775756675974e-06
6.746793116838829803e-06
6.783569648089628535e-06
6.890940315576981248e-06
6.654335532605407170e-06
6.487562808157568584e-06
6.884983089983886475e-06
6.974155927395533017e-06
6.864420326769614260e-06
6.745368916300681597e-06
6.648018625500311693e-06
6.774597696329217580e-06
6.790026035358250783e-06
6.696885995708163919e-06
6.682581887810500652e-06
6.772531545200558273e-06
6.911446009300355283e-06
6.706296315630383874e-06
6.491367837151033089e-06
6.766134810590619309e-06
6.822050639167461445e-06
6.565468016577098889e-06
6.596727666519149955e-06
6.784471016015781821e-06
6.894707275970325002e-06
6.677476686205657420e-06
6.586129624081533936e-06
6.526058428528108574e-06
6.279015530133522618e-06
6.268747869657699603e-06
6.463506546203358062e-06
6.565466880312763738e-06
6.571850968648110369e-06
6.411731890848287630e-06
6.335003692637582625e-06
6.604162849878535409e-06
6.647984806927903278e-06
6.464421404922448132e-06
6.469852065139529787e-06
6.526444401162347752e-06
6.458987136737153546e-06
6.465859092602116387e-06
6.488445261594573260e-06
6.580352195095981585e-06
6.494706295824721584e-06
6.169357919675398758e-06
6.143983477622103404e-06
6.334515638456213910e-06
6.516267002516217586e-06
6.498340746782488508e-06
6.296644516082106402e-06
6.272136098438751129e-06
6.148718204242183304e-06
6.100664342335837893e-06
6.215239905945203675e-06
6.333278437687082228e-06
6.287786629613949656e-06
6.321378909569148320e-06
6.310574860078984183e-06
6.241855604707372254e-06
6.346929362037153147e-06
6.375369672081320325e-06
6.359030166492016841e-06
6.411591864768060545e-06
6.316039528776162115e-06
6.214231209463858712e-06
6.330643441229047380e-06
6.252458844522487252e-06
6.226950033026840103e-06
6.199937078219084817e-06
6.191456100815746438e-06
6.181021680180746311e-06
6.074839219881561312e-06
6.147899993010256208e-06
6.154141679442293683e-06
6.061146691929482653e-06
6.200346280999868941e-06
6.155631502164800544e-06
6.079062447207742239e-06
6.036766335449516061e-06
5.784507460998934553e-06
5.979687735478235419e-06
6.113042883301987979e-06
5.832019549013021331e-06
6.007525056489153818e-06
6.284384463438794823e-06
6.170908574652386094e-06
5.967237225508558636e-06
5.907292380511172588e-06
5.819914631843230819e-06
5.676625969214393851e-06
5.806649448276909716e-06
5.936220434434651807e-06
5.942027503340824411e-06
5.946878622581175069e-06
5.960546931879791131e-06
5.817336362990821617e-06
5.822098639958496932e-06
5.909598290831006735e-06
5.882181838933922180e-06
6.051508286761986801e-06
5.936258880884571905e-06
5.921539712042206836e-06
5.907609383289445382e-06
5.880439463477566663e-06
5.876195479849720551e-06
5.834143158137397039e-06
5.955277018478727599e-06
6.003149989232907092e-06
5.987852191027081960e-06
5.835767692197751068e-06
5.720746696767437377e-06
5.667267939935960176e-06
5.637707092711321470e-06
5.701758871847465541e-06
5.856653880014250233e-06
5.984234849674056874e-06
5.972965345384547238e-06
5.911906646586552382e-06
5.742830108573242936e-06
5.666803622797165905e-06
5.613883039017105552e-06
5.412846239100269850e-06
5.376409993959748502e-06
5.708197424740221894e-06
5.783863855492260476e-06
5.718745879812135262e-06
5.917921547719454581e-06
5.796840782546620057e-06
5.493710497775902383e-06
5.315969051704700152e-06
5.410441980883411460e-06
5.520423265368071095e-06
5.450839987658327424e-06
5.527277428173478561e-06
5.582727512199343901e-06
5.561286339764005201e-06
5.537602400688550918e-06
5.518127069107453318e-06
5.748606397572376290e-06
5.815788063861745778e-06
5.543033005974865776e-06
5.385702418264780846e-06
5.443408073845141742e-06
5.416044714931502141e-06
5.453280141845255674e-06
5.495981274858448436e-06
5.404413461671315856e-06
5.468750099586033707e-06
5.648577401006556123e-06
5.591241291403084241e-06
5.529664913454327998e-06
5.665640645091224144e-06
5.562232568222381151e-06
5.385856440881314837e-06
5.393272308922999541e-06
5.562078250611924717e-06
5.645496898941438117e-06
5.623182010400289530e-06
5.448079059662162010e-06
5.275802303150593084e-06
5.328360271818126333e-06
5.372806952312656227e-06
5.455634559014702391e-06
5.278663343226689387e-06
5.365566524028515403e-06
5.491782462172147373e-06
5.381392941969064523e-06
5.427356348967513599e-06
5.475208370738213123e-06
5.424842130753143865e-06
5.329726188813413895e-06
5.366991523909599337e-06
5.393692512056210449e-06
5.367696282821883839e-06
5.351341903614203047e-06
5.374133188576832440e-06
5.371626790375311340e-06
5.341445459358591458e-06
5.326205806608639785e-06
5.238463092247189900e-06
5.381263882766681390e-06
5.532945380838222825e-06
5.380145420839493051e-06
5.337467688531622263e-06
5.335897284541068464e-06
5.246520650544081265e-06
5.139222347525350720e-06
5.113903613208587524e-06
5.377092293001886808e-06
5.371217941034418435e-06
5.169919855340602924e-06
5.215583437014052741e-06
5.143988164398434190e-06
5.125233373341589232e-06
5.205965797229115765e-06
5.060712406252786816e-06
5.129748048659191538e-06
5.127727257277290775e-06
5.001855949866762567e-06
5.138714656675188852e-06
5.089694355507988222e-06
4.917600628126061681e-06
4.868294086123568956e-06
5.110251920494209936e-06
5.089063908831587360e-06
4.921550995287055896e-06
5.093906497574366062e-06
5.109266209691003625e-06
5.032034339551791572e-06
5.153577898595649834e-06
5.082443016853215450e-06
5.123505606194243667e-06
5.172396314064845233e-06
5.097112394022091190e-06
5.067622773006713482e-06
4.961746315339103549e-06
4.995230959842439714e-06
5.043927597327820545e-06
4.947051636345502128e-06
4.937993723118813504e-06
5.029395819714428084e-06
5.132533295065873497e-06
5.019438639094593932e-06
4.827422118007678054e-06
4.875557509899822033e-06
4.773415399584909671e-06
4.775650513532878829e-06
5.117904299911465241e-06
5.201031943424591557e-06
4.979065413088919090e-06
4.960838035091581219e-06
5.012438162763345893e-06
5.000458627920999861e-06
4.946674876889935513e-06
4.866275074703487439e-06
4.930650893851519390e-06
4.963383546234689977e-06
4.759356246238749375e-06
4.778984522826781105e-06
4.819087283517897841e-06
4.769232140328022110e-06
4.820184526335761333e-06
4.805419036020705505e-06
4.908023592870916191e-06
4.866532499528692721e-06
4.836588959289285325e-06
4.930125769611469922e-06
4.905416819250612270e-06
4.776265254940875591e-06
4.775385207842089946e-06
4.843442943683343513e-06
4.755461780561036818e-06
4.684215798675434134e-06
4.701325965384156811e-06
4.812051134893275054e-06
4.730230251902443920e-06
4.622276705566661098e-06
4.604358154288076698e-06
4.601367441407839221e-06
4.695743090347447011e-06
4.641136163874987911e-06
4.579138295709113560e-06
4.654127691666900182e-06
4.698923646600705214e-06
4.614988471233050177e-06
4.683795790177424737e-06
4.731795468491309845e-06
4.656947683894269123e-06
4.749162262498022230e-06
4.715079690358055848e-06
4.709636279480062461e-06
4.722885411177678545e-06
4.686521432706353235e-06
4.667748829272987918e-06
4.633732426613034895e-06
4.634307191338185712e-06
4.477618317798602540e-06
4.418698425544124905e-06
4.515925889592482218e-06
4.475560646577833750e-06
4.465154942967797258e-06
4.494949515994306659e-06
4.469473357069533742e-06
4.506962300541621074e-06
4.357663209972130038e-06
4.345947507424862235e-06
4.370852561591481538e-06
4.360560176200191765e-06
4.550670629799534281e-06
4.624806818858985558e-06
4.552684193924042844e-06
4.499091651760794977e-06
4.428222712208065624e-06
4.378087231443173155e-06
4.542267519159808147e-06
4.566987591979704615e-06
4.571209488317284213e-06
4.553232576094757883e-06
4.356847676183848594e-06
4.202573509505532710e-06
4.250574338052817048e-06
4.508310193984236740e-06
4.595310880106148841e-06
4.474785795773189623e-06
4.499767055432351156e-06
4.523398269059926033e-06
4.332936635973087189e-06
4.290133361755467003e-06
4.289300210941007310e-06
4.326352370861976732e-06
4.307725613874075231e-06
4.195630602944885532e-06
4.161975378640498752e-06
4.238439734059892299e-06
4.245780853993523030e-06
4.268717895737579884e-06
4.346423948878847988e-06
4.279354347413737207e-06
4.259370334749953228e-06
4.322504721299072285e-06
4.508092608645768132e-06
4.251352983643588216e-06
4.071823784707020529e-06
4.199765492450157967e-06
4.053827416491703024e-06
4.115464722429441850e-06
4.318300081277995782e-06
4.291969788007215704e-06
4.273898652003320841e-06
4.338148427557003396e-06
4.339081976121095577e-06
4.337686178060192317e-06
4.345965762942090879e-06
4.220424878763923029e-06
4.122183722216801609e-06
4.228842495353709688e-06
4.144319208078383239e-06
4.051334773100399984e-06
4.108280877970350036e-06
4.157591943900753373e-06
4.132936753462015474e-06
3.985516860984597836e-06
4.126908269522183597e-06
4.198666001351719362e-06
4.146575563883936276e-06
4.078658206566602175e-06
4.041935029385065534e-06
4.389090440469217380e-06
4.434871718318221588e-06
4.274027792155905825e-06
4.318778541962527616e-06
4.276002577970087927e-06
4.175056315266904408e-06
4.160204866891846991e-06
4.136596600686260030e-06
4.073209590121328660e-06
3.956652515609986933e-06
3.931808839654465695e-06
3.958321450110796525e-06
3.971448878875014955e-06
4.103716643437903018e-06
4.121741363300180088e-06
4.216413942403959277e-06
4.169756432838596298e-06
3.912412169465897349e-06
3.870587291011509066e-06
4.000992779910023887e-06
4.128041691340969564e-06
4.228901886179470752e-06
4.164485920977555073e-06
3.978566765185855064e-06
3.826426701421915254e-06
3.922481928553293583e-06
4.055332644946963558e-06
3.989638589892759174e-06
4.020073194325795782e-06
3.935284163005961925e-06
3.868335312546018683e-06
4.042231748283687845e-06
4.006132071559303944e-06
3.873032582358993576e-06
3.887511611974609160e-06
3.911955168502437908e-06
4.012858286350026020e-06
4.009400237414639577e-06
3.976061767703859650e-06
3.921431538271107404e-06
3.940739034630519631e-06
3.980169253613937720e-06
3.873710722902370035e-06
3.969954065125558895e-06
4.099222861801866918e-06
3.882456160383060372e-06
3.805692718975952520e-06
3.950478018131330134e-06
3.963447525548413553e-06
3.981218929597865974e-06
3.940846848274289738e-06
3.883654090912505085e-06
3.810146245946448879e-06
3.719730581598157740e-06
3.757349107383530962e-06
3.881527922434252916e-06
3.866650089493818802e-06
3.865905983137061696e-06
3.868036468691799553e-06
3.746603070495339538e-06
3.759581075567293575e-06
3.760061102552381884e-06
3.794770533030175774e-06
3.857069464595620938e-06
3.708622192531825712e-06
3.718561407790770202e-06
3.827809752127927197e-06
3.893525005550291091e-06
3.939970343198182061e-06
3.894059224938086462e-06
3.886312940171631210e-06
3.855955979442684503e-06
3.777266931846815080e-06
3.772979702081895782e-06
3.874433722769571626e-06
3.730850453932463719e-06
3.709105825177868919e-06
3.855146646171960987e-06
3.744022624851609440e-06
3.690729834266991239e-06
3.656897970788210457e-06
3.770295794162275758e-06
3.804215964693583854e-06
3.721390405062878948e-06
3.790651121868390475e-06
3.791530038753490384e-06
3.695855653957437355e-06
3.684809673373613637e-06
3.650438898218216534e-06
3.499091821047124217e-06
3.475462334404107101e-06
3.522349011686154866e-06
3.690084278985661721e-06
3.626821403499239923e-06
3.591775250326899945e-06
3.677372607042436338e-06
3.600155026299265609e-06
3.633645616443925006e-06
3.652430320255957520e-06
3.637838265584859656e-06
3.639830065718915376e-06
3.676631616220448371e-06
3.687043256836694717e-06
3.660765775406374859e-06
3.518627150622985203e-06
3.441516878369388130e-06
3.562340769288188294e-06
3.641106849044409014e-06
3.666960606383710831e-06
3.653974426174273916e-06
3.686738792836674054e-06
3.664479121798973769e-06
3.645659818498438044e-06
3.641906912354041032e-06
3.554155832746049757e-06
3.494877571024778091e-06
3.495332225655134798e-06
3.594316517717948652e-06
3.542565641469258325e-06
3.447531686105264579e-06
3.616944943358112108e-06
3.578377064906723076e-06
3.327171264201933118e-06
3.396805888352189947e-06
3.439845125497014560e-06
3.422372737742763339e-06
3.548022636732747989e-06
3.525292473476279064e-06
3.431841143067479483e-06
3.573951256991979132e-06
3.597908756538621365e-06
3.409361507855234918e-06
3.398749673947521385e-06
3.441064486488363302e-06
3.427723897124394828e-06
3.435030792745095109e-06
3.347907727156027208e-06
3.368911968070348046e-06
3.571286721002126068e-06
3.488738650115557705e-06
3.377126653187171247e-06
3.459471930241272366e-06
3.509674679920005034e-06
3.385454959482500261e-06
3.366600555888413563e-06
3.396569407246876117e-06
3.346678955660103439e-06
3.396859251733791128e-06
3.376659258944630218e-06
3.416860797287343478e-06
3.552812029857448921e-06
3.444692017133768500e-06
3.322531650893351452e-06
3.373479547739104434e-06
3.402570583232277562e-06
3.494830343898783737e-06
3.417260539839551514e-06
3.375951533811672498e-06
3.435375118228736927e-06
3.437289179103186748e-06
3.401836143612958898e-06
3.332909442465841908e-06
3.378517496214993767e-06
3.406935255833241589e-06
3.334918543911637066e-06
3.278231475326031608e-06
3.326206037817158732e-06
3.483833634083334313e-06
3.459352183432762415e-06
3.317117613160746753e-06
3.325298515639780043e-06
3.310784411622163928e-06
3.224047791051894110e-06
3.220535057287761577e-06
3.248079609742916415e-06
3.248482392206312216e-06
3.269486604354869852e-06
3.312726487575446345e-06
3.273233196834620938e-06
3.144892726526445199e-06
3.259686554792358275e-06
3.415539070709029057e-06
3.363331710304643966e-06
3.259677418275521534e-06
3.201981707334169566e-06
3.181301293489476482e-06
3.328563178571600950e-06
3.362525424518360763e-06
3.203745944176831398e-06
3.218201777441852135e-06
3.308184025748298032e-06
3.219203015397262322e-06
3.136724048630175955e-06
3.252290007535825882e-06
3.281222624496302371e-06
3.187004850205895665e-06
3.132474677438271380e-06
3.163695813603377400e-06
3.138071889332402051e-06
3.066770982145381764e-06
2.985834513961343864e-06
3.094917245762794238e-06
3.260697477747624765e-06
3.310852912165339355e-06
3.253420146107839231e-06
3.163190887418451778e-06
3.170251089778271536e-06
3.175536399528468864e-06
3.180264803956662916e-06
3.099704636773884484e-06
3.042155770368000379e-06
3.038015407163532896e-06
3.025435188077034714e-06
2.980368545672500553e-06
3.080755827245273811e-06
3.187942442398237637e-06
3.116663468486625289e-06
3.120707724231905021e-06
3.119781253353166410e-06
3.140013979768339774e-06
3.060871570091647048e-06
2.968428937589336376e-06
2.991863863154102810e-06
3.064086385063550843e-06
3.229269122361983079e-06
3.188646220176939049e-06
3.080787851331006798e-06
3.153516222481961050e-06
3.097497999749586502e-06
2.975047994639034826e-06
2.968883961214582895e-06
3.076699580194021658e-06
3.090939617182249676e-06
2.957659949293399457e-06
3.009899099491151618e-06
3.075742460499833628e-06
3.092920404531120542e-06
3.113582573135905511e-06
3.106385551937158755e-06
3.107404256562618632e-06
3.016256180691289950e-06
3.031402787044944784e-06
3.124464420142917335e-06
3.004985950301408300e-06
2.926796849985464370e-06
2.957874308985981144e-06
2.988376556730911218e-06
3.050336902573123318e-06
3.034568112865790996e-06
2.935705238369398962e-06
2.943599880209049488e-06
3.046502325899574228e-06
3.071806524851287084e-06
2.978549230039847830e-06
3.020298475404674424e-06
3.091921579683337079e-06
2.987672020164411994e-06
2.969671811229908082e-06
2.989335416656605594e-06
2.993201498317981379e-06
3.084046316285179385e-06
2.969297860010904238e-06
2.827528314179046711e-06
2.957687365251312856e-06
2.997829704979790627e-06
2.977337336739550159e-06
3.024526275315601226e-06
2.955378044071625195e-06
2.874776409618303837e-06
2.921008015625857849e-06
2.886457827592180036e-06
2.900948096863290919e-06
2.990963234928669634e-06
2.964259585820469966e-06
2.970897299151744103e-06
2.963954988762008313e-06
2.923274900638007699e-06
2.861981642175403989e-06
2.854307662182658826e-06
2.960495022291944955e-06
2.953315723251833617e-06
2.806959214611374873e-06
2.802861933441120535e-06
2.893374889810932377e-06
2.879163652817687247e-06
2.847246959632792707e-06
2.889660626443606557e-06
2.890550557514855863e-06
2.863609968554290043e-06
2.949914452372554133e-06
2.930308001875978856e-06
2.804863902755610303e-06
2.860403304305911334e-06
2.926915390086454972e-06
2.880692792493039574e-06
2.896448661305704923e-06
2.891492953993197725e-06
2.859539779653322323e-06
2.861576841593715046e-06
2.871445121407873294e-06
2.838364187951679217e-06
2.807233244133403335e-06
2.821252565363021990e-06
2.903996719275552226e-06
2.876880780448936449e-06
2.666836866901986470e-06
2.722254921931754901e-06
2.875631613698843954e-06
2.870883074680198502e-06
2.877207779391860004e-06
2.867695803129711878e-06
2.905373967141148584e-06
2.897525852910958068e-06
2.813168890843499160e-06
2.880396232591537186e-06
2.890312605748734746e-06
2.835444442787617031e-06
2.774275270778430616e-06
2.807500983850525773e-06
2.798437726141159331e-06
2.772402263777853834e-06
2.756306354080472946e-06
2.718038288908986249e-06
2.801509069974805705e-06
2.806549930946372765e-06
2.736246155156988222e-06
2.705975027667772983e-06
2.763182482708653017e-06
2.759608412178405715e-06
2.772349407594196034e-06
2.822092559259615021e-06
2.768688739715144177e-06
2.784890810184656278e-06
2.813401803017649105e-06
2.678529597785030517e-06
2.662759505060217379e-06
2.742020050975901660e-06
2.686549844428606290e-06
2.632282348576385702e-06
2.637542255946128410e-06
2.676858904264658565e-06
2.678050267391894555e-06
2.635672831011883278e-06
2.711625067483383057e-06
2.725685128640726062e-06
2.702320820111770316e-06
2.696560032047564722e-06
2.680533021302881018e-06
2.677027227592145205e-06
2.692282667257499661e-06
2.703516988547596885e-06
2.733491889267363274e-06
2.732494482619342217e-06
2.636759892951854214e-06
2.637024782759369081e-06
2.672611495433469029e-06
2.664809273242024372e-06
2.722709640588889516e-06
2.658082850114240873e-06
2.665181340967509392e-06
2.758657880861767555e-06
2.631052506055041872e-06
2.577084061725438356e-06
2.613921664036390545e-06
2.592368747574321557e-06
2.585996088654275028e-06
2.597315944514262419e-06
2.594975372233931184e-06
2.628736680134377112e-06
2.655773817434233392e-06
2.573835018468609124e-06
2.580543928474986648e-06
2.715604757927715048e-06
2.708988529639532769e-06
2.584900888468677157e-06
2.590163887611618105e-06
2.619802295488648920e-06
2.600738289033399588e-06
2.563237150333990339e-06
2.665855453682169254e-06
2.740368740219404564e-06
2.639392165657126828e-06
2.684935299486571036e-06
2.653480488564948567e-06
2.579309734465326411e-06
2.648016845393056223e-06
2.703604865727060903e-06
2.677375923767265304e-06
2.643147838188086888e-06
2.650880777199684567e-06
2.607887325538922726e-06
2.614789914760389083e-06
2.627447406137701987e-06
2.632509508050420028e-06
2.655941892103101041e-06
2.610543050129738264e-06
2.600629969953440516e-06
2.583412016106935028e-06
2.595254647621195194e-06
2.589042718971558081e-06
2.566731094458621602e-06
2.480903222299409923e-06
2.474920109986809696e-06
2.627014533209116866e-06
2.608681046271700396e-06
2.502547529503047900e-06
2.486665486731944677e-06
2.532320311437161298e-06
2.535516299308037141e-06
2.472878177712250527e-06
2.521180078800004453e-06
2.528038016666006787e-06
2.507544443321527450e-06
2.575928328958780344e-06
2.494145138186306189e-06
2.444076761880267035e-06
2.511078073887039539e-06
2.548733596022023440e-06
2.548229368755894563e-06
2.553867616069516489e-06
2.605855945404169894e-06
2.559769338836670755e-06
2.500631230113359512e-06
2.512060639707242122e-06
2.547290284260353853e-06
2.517201694619545539e-06
2.392518388038496550e-06
2.348694371005269468e-06
2.321460180449038107e-06
2.452984937807617912e-06
2.563188022832651853e-06
2.526062515750954338e-06
2.583504611994072590e-06
2.512050001130196854e-06
2.452259055622772110e-06
2.492203174636310541e-06
2.435438381074840661e-06
2.527295679005725970e-06
2.608298843103037973e-06
2.500006065867296593e-06
2.460210742596758822e-06
2.394667153410899796e-06
2.439601492011975160e-06
2.481461453745751646e-06
2.390493846921537266e-06
2.483429924627425189e-06
2.547952680393568647e-06
2.447309292481275321e-06
2.425212455113068371e-06
2.491767642532839364e-06
2.478983695992546157e-06
2.489650187233064821e-06
2.500666510055312420e-06
2.398107819355477759e-06
2.432164285750331982e-06
2.429193803055395995e-06
2.338025493493014192e-06
2.390712952804088601e-06
2.390254456438174561e-06
2.323936915913962178e-06
2.370815444267761448e-06
2.382384321658452953e-06
2.383037679711155609e-06
2.439220197742139114e-06
2.449871322308480914e-06
2.474617949279618054e-06
2.428687566938704924e-06
2.386052789586499232e-06
2.471231713448594049e-06
2.522494131800125514e-06
2.436537811597485532e-06
2.434460936384148827e-06
2.514336404910438160e-06
2.468367651630542783e-06
2.438287905128748666e-06
2.442341192323300433e-06
2.433773301950553845e-06
2.404355151655528807e-06
2.317219851971327550e-06
2.310669153875800703e-06
2.306150510428660807e-06
2.293911393878712299e-06
2.391051498749805735e-06
2.429640260998334558e-06
2.418757516377793294e-06
2.403571970186583910e-06
2.394704052663880711e-06
2.370615613176282806e-06
2.350322523668034383e-06
2.435965474662089194e-06
2.456110566209074495e-06
2.404474195769308894e-06
2.400162715843055991e-06
2.390863591171413223e-06
2.383239886426987570e-06
2.407634868875889133e-06
2.408722189819447028e-06
2.320783632637644073e-06
2.295288640378681059e-06
2.341399828831113334e-06
2.348909990924971941e-06
2.334911900786484754e-06
2.279144156389599581e-06
2.351860324723408014e-06
2.352519416656755093e-06
2.403086526386296951e-06
2.457527741555893239e-06
2.262282303499925829e-06
2.255178120290869272e-06
2.303268170764893181e-06
2.278881651372482251e-06
2.312797284860145869e-06
2.284510485156294227e-06
2.300752918123813508e-06
2.297056954240439532e-06
2.280201799080674446e-06
2.304238047765864270e-06
2.297109263618003107e-06
2.380939067298567137e-06
2.403671151071016959e-06
2.382664265988784270e-06
2.360409111089628370e-06
2.259973730415601544e-06
2.222926570309287264e-06
2.299979427314015460e-06
2.399482040441708761e-06
2.329380288759089490e-06
2.272844051501869026e-06
2.334891553022466319e-06
2.309509143754012531e-06
2.304707019691732297e-06
2.348641102619302283e-06
2.360543623491163542e-06
2.267546447297511351e-06
2.275699449142974598e-06
2.358885965225109378e-06
2.323257225097338067e-06
2.261992610496284425e-06
2.217515895620015100e-06
2.223155979684268190e-06
2.229837924767233286e-06
2.278240683366729625e-06
2.331825808115447921e-06
2.304484338731668608e-06
2.238274511069542884e-06
2.172028910199921128e-06
2.222032155050525867e-06
2.223710164593508374e-06
2.132659487992277954e-06
2.218808562870568365e-06
2.305501062379045159e-06
2.302914509094928270e-06
2.254867126294691416e-06
2.206434168409707319e-06
2.220605709759997164e-06
2.234927413849813970e-06
2.225888993533833974e-06
2.240053432349315123e-06
2.265398150342608954e-06
2.256681834169472966e-06
2.282040494368606356e-06
2.260396951352611818e-06
2.193191277057489437e-06
2.197010883995755076e-06
2.222657683827878394e-06
2.243091427154462485e-06
2.191485742045059881e-06
2.160699731465425012e-06
2.162611045197395515e-06
2.166009326990350334e-06
2.201001917198736211e-06
2.179989859053719722e-06
2.187300636549684979e-06
2.249605697272184555e-06
2.234439048004631924e-06
2.207127345629847342e-06
2.238399477409867955e-06
2.215048526428358986e-06
2.155040196598063947e-06
2.189161688911983095e-06
2.196517623171350673e-06
2.210620866319237979e-06
2.277178904254403495e-06
2.136146171957670757e-06
2.095588324829185005e-06
2.213786520010111987e-06
2.161874687114784165e-06
2.161024694516070644e-06
2.215391960034788546e-06
2.172089168254412291e-06
2.173526529393890666e-06
2.192799818482912088e-06
2.207572022076772304e-06
2.159631654874275950e-06
2.145121076200144799e-06
2.203636735648638263e-06
2.217226222299383970e-06
2.268497493510013019e-06
2.231858380935776141e-06
2.111000110220612661e-06
2.106768504635655013e-06
2.152930736181231453e-06
2.175505618031562158e-06
2.166112539901679447e-06
2.129599427376836115e-06
2.187707397336075013e-06
2.176946163259691963e-06
2.110268826514509980e-06
2.108444729450731590e-06
2.167280141292407894e-06
2.214245168963589617e-06
2.181944174835953084e-06
2.144141703767363270e-06
2.072478232549238906e-06
2.144693674135204785e-06
2.130743496979689328e-06
2.083271374382954343e-06
2.150005354677526303e-06
2.118224125680636348e-06
2.051017203894890067e-06
2.063408866080158316e-06
2.120133863903564724e-06
2.137796590483797066e-06
2.094566077911595391e-06
2.120944206813685627e-06
2.106039181242003637e-06
2.003399079050303911e-06
2.054493651306476775e-06
2.122846629057072955e-06
2.120725728365287644e-06
2.089254687409249586e-06
2.116152906404743484e-06
2.077386825465304599e-06
2.134500538008456884e-06
2.150365637268872775e-06
2.101767084485694585e-06
2.161416930240979148e-06
2.100630659839251036e-06
2.062850653182004734e-06
2.061534153057238875e-06
2.101850823411760250e-06
2.107857609678487829e-06
2.022435709085298913e-06
2.054041747094705139e-06
2.121527335585003821e-06
2.078271327355871930e-06
2.073084295971262182e-06
2.156017881894240788e-06
2.081558759802561716e-06
1.990750951485540161e-06
2.079077537123247389e-06
2.107941824359486567e-06
2.091893504644321001e-06
2.124010306881495142e-06
2.119794607985874393e-06
2.112364797276580802e-06
2.131511416205146041e-06
2.083873725254605343e-06
2.043228854344778870e-06
2.046347937730312162e-06
2.116935876644473619e-06
2.202202507052082946e-06
2.140659950861718682e-06
2.016914339068731790e-06
2.043727996197171410e-06
2.024462718226238606e-06
2.003569179736879992e-06
2.059713378716731735e-06
2.075384293793638268e-06
2.078677427915078558e-06
2.063463722049120001e-06
2.095688735796064021e-06
2.021078065811541802e-06
2.012104910752363034e-06
2.092528955529084710e-06
2.073127063998922600e-06
2.019769943647015479e-06
1.950927146321538190e-06
1.981248186092936740e-06
2.058983497565440508e-06
2.028842634504546425e-06
2.009806699912402356e-06
1.996531948359799820e-06
2.002716244098708941e-06
2.023390073633821482e-06
2.000683031943615590e-06
2.019165108524084414e-06
2.035233605982926938e-06
1.972316973506148137e-06
2.010261085610867689e-06
2.087968078904375163e-06
2.050020514219557234e-06
2.034596845280365217e-06
1.962604732536145039e-06
1.904217671947939303e-06
1.976188016478138630e-06
2.014377846506234784e-06
2.014536304633180764e-06
2.009815861735483844e-06
1.973781458192481386e-06
1.919606112262755073e-06
1.951364255853458223e-06
1.948262826504424728e-06
1.924533893279229469e-06
1.970907790673809351e-06
2.015122353435240753e-06
2.023914031493543209e-06
1.978129537064906924e-06
1.938753638990466682e-06
1.969141650208305326e-06
2.051585069316471331e-06
2.034043206903594159e-06
2.019880438128395272e-06
2.011552411897127529e-06
1.976785380233005824e-06
1.905576053574397046e-06
1.852730474146111350e-06
1.973377913142372533e-06
1.985714594222616034e-06
1.927754991101407936e-06
1.934850863118552900e-06
1.898323844937568900e-06
1.921893299288832851e-06
1.982903997844393270e-06
1.953868696320641351e-06
1.908171314233797738e-06
1.957627279506980629e-06
1.937904106351881177e-06
1.944476606655721055e-06
1.975179123388170984e-06
1.914553620948794801e-06
1.878278684858852497e-06
1.896504668672128863e-06
1.932663865541376278e-06
1.964443039951962693e-06
1.975406160379709702e-06
1.971616073119380047e-06
1.959061112897151018e-06
1.915764391954128448e-06
1.925224277036283590e-06
1.976936185640504237e-06
1.970361468951082264e-06
1.939573845254586255e-06
1.942802073764980504e-06
1.982412466592100991e-06
1.997698967950388450e-06
1.946136200078460147e-06
1.910350381201794015e-06
1.903079473747531152e-06
1.924188439420875242e-06
1.943008546754165260e-06
1.935440802407024447e-06
1.901954561255342723e-06
1.892694186747608412e-06
1.940689969516232107e-06
1.931653583411838791e-06
1.963627182568809580e-06
1.925723068365900737e-06
1.832061291331606285e-06
1.882021192788469880e-06
1.946234365251013274e-06
1.909401073250720336e-06
1.865434778489457264e-06
1.883461158934490341e-06
1.904262693365567358e-06
1.907866253878662280e-06
1.871583663376191188e-06
1.847767938519638056e-06
1.841589341043588799e-06
1.815685415280469304e-06
1.847653819224750651e-06
1.898936975911485717e-06
1.912138460544588869e-06
1.898548150419695802e-06
1.933161234796209022e-06
1.900237475742697043e-06
1.839925151849933425e-06
1.919312463042388903e-06
1.933669746801737816e-06
1.956949270417541565e-06
1.976933928747302775e-06
1.918495650564993875e-06
1.887998176063939889e-06
1.859059602026801298e-06
1.829837721441602080e-06
1.872152900430752335e-06
1.880621632667568006e-06
1.884143995508298458e-06
1.892823093102523096e-06
1.850853216948329882e-06
1.836214588464587059e-06
1.811695892845017304e-06
1.889172908536230971e-06
1.961209520087452952e-06
1.893367740587772071e-06
1.794440854744480015e-06
1.811076899127475139e-06
1.880210511802163415e-06
1.925853884653414408e-06
1.928572471495163848e-06
1.872659326193115602e-06
1.817270864506957190e-06
1.834812763205641621e-06
1.912764901931454789e-06
1.892480352868502026e-06
1.804569291955266117e-06
1.776559437039382576e-06
1.871384729114547410e-06
1.897939068696334478e-06
1.834838076554364899e-06
1.821985768283866071e-06
1.838268515794951719e-06
1.856011812901972950e-06
1.899246806355311393e-06
1.839563006171604628e-06
1.760042578378407268e-06
1.820589118840371777e-06
1.857443134580756045e-06
1.935558525239804290e-06
1.902981507608185086e-06
1.848790787937054255e-06
1.898553993962449441e-06
1.809554028368418146e-06
1.790546067005687803e-06
1.886966551054373372e-06
1.874217097604061614e-06
1.842684540964575906e-06
1.871757400758972720e-06
1.820394404658070695e-06
1.811607314605734229e-06
1.857244324472040280e-06
1.811727080041659549e-06
1.765426526709778191e-06
1.733612922069152705e-06
1.746069368964942423e-06
1.804933829134402181e-06
1.829519787467026341e-06
1.813128996945695128e-06
1.771805873018358956e-06
1.822759382837591686e-06
1.860833057456196903e-06
1.810419363302504582e-06
1.799924541455158549e-06
1.769778910511153387e-06
1.745230536402705566e-06
1.779512840304651132e-06
1.839378460087149442e-06
1.872419561268818164e-06
1.810523525091920615e-06
1.803058425142504192e-06
1.817258062499521659e-06
1.790552831233154661e-06
1.772976098085734470e-06
1.706057786887095734e-06
1.765250546182691484e-06
1.814774428847736368e-06
1.750719167174394547e-06
1.751794682144386171e-06
1.751357987012118961e-06
1.770721018030467408e-06
1.813764188767361037e-06
1.806962438075217934e-06
1.773830053108279110e-06
1.781160139829495048e-06
1.782667032530968262e-06
1.825241830647321873e-06
1.874725183180404256e-06
1.785344810791306652e-06
1.661018552722571218e-06
1.704650233368985928e-06
1.791044801246615840e-06
1.778935692911308040e-06
1.770237162408657746e-06
1.740287645310629278e-06
1.691131495630743719e-06
1.728268580110111730e-06
1.775536512497295243e-06
1.721984963783017554e-06
1.700214202508685953e-06
1.731083794351501850e-06
1.701301534624335465e-06
1.667541279363935378e-06
1.732709565094062816e-06
1.780845871375357799e-06
1.722370011988898443e-06
1.698865675575604468e-06
1.706461637954650552e-06
1.710828969838817091e-06
1.708710449102820846e-06
1.744636444593757445e-06
1.710497428052367982e-06
1.674342242676307028e-06
1.744298010007818911e-06
1.746403110595524698e-06
1.728641583469594667e-06
1.756399463269084251e-06
1.709833108896806036e-06
1.648322478240385589e-06
1.695452008014013190e-06
1.733314104681262788e-06
1.716672797405068004e-06
1.653778225293962833e-06
1.709996643288982162e-06
1.738657313880046294e-06
1.694975728039059987e-06
1.696376585007932093e-06
1.727365226988989987e-06
1.717110136216661252e-06
1.654051509810581241e-06
1.695283464021260358e-06
1.764212769777459811e-06
1.752037524814975161e-06
1.686051352312707591e-06
1.721466266739341155e-06
1.755030317337787949e-06
1.688942443832939327e-06
1.694582260102475174e-06
1.696360246655937414e-06
1.647626644578438157e-06
1.643647250702308164e-06
1.694340255430651709e-06
1.698174492659083014e-06
1.645597046685626633e-06
1.673750320474284623e-06
1.715681967634992499e-06
1.731618267304392675e-06
1.712933322599350250e-06
1.668686275436967234e-06
1.642840034600771382e-06
1.658363452271834535e-06
1.705801389116579154e-06
1.720420570872014224e-06
1.734224966533995605e-06
1.660308735326323294e-06
1.617131515942964529e-06
1.625746853515449170e-06
1.616738703544485289e-06
1.702053197481612691e-06
1.707605984467257751e-06
1.669777323206398733e-06
1.658895902318575731e-06
1.682539669405867266e-06
1.681871156745097955e-06
1.645728713843419555e-06
1.659961166135393707e-06
1.677476562505686008e-06
1.636405236249150563e-06
1.611048860601420191e-06
1.618099017553661760e-06
1.646912223574177415e-06
1.667884192654754764e-06
1.640323528670060448e-06
1.705851237464481190e-06
1.695585170876674766e-06
1.672988360552642869e-06
1.716396975285616045e-06
1.638129058572360481e-06
1.583292992104977597e-06
1.598979243098046441e-06
1.613910964550047612e-06
1.608247382817146922e-06
1.619963301281675213e-06
1.617550529033404427e-06
1.636159880705090815e-06
1.653066988827016286e-06
1.595285746835006311e-06
1.619293911308230991e-06
1.648433043419444864e-06
1.605956246876778048e-06
1.596962391436711519e-06
1.573795761646053045e-06
1.610700431146083820e-06
1.661233017126951491e-06
1.662354709555305154e-06
1.636571307324846161e-06
1.582665405498912654e-06
1.596547294368594345e-06
1.602227916277899366e-06
1.544733173559941464e-06
1.548189032618722288e-06
1.625325482951180339e-06
1.652446651362607160e-06
1.627450337608993220e-06
1.608802831202199846e-06
1.571769777639209903e-06
1.539346852939458157e-06
1.594720009032053217e-06
1.573804368911943875e-06
1.530183245078093764e-06
1.578639612580072225e-06
1.630445628766372555e-06
1.611276785279011909e-06
1.570493712224660132e-06
1.593720733691744933e-06
1.565391156599050474e-06
1.528342345087402599e-06
1.581510994680483914e-06
1.620098734979781243e-06
1.609285276404588407e-06
1.585580704104811857e-06
1.563585836813307295e-06
1.595923075949099991e-06
1.609726802507162931e-06
1.597927087490393626e-06
1.615899284946655676e-06
1.562015613377394075e-06
1.523269222949679832e-06
1.556606080481289079e-06
1.583726757052794025e-06
1.608910214853544256e-06
1.607682270765270481e-06
1.599693581331758896e-06
1.594809008141756919e-06
1.566819587314516655e-06
1.568857489171303709e-06
1.547502335666242771e-06
1.565612533476164367e-06
1.591779384685557887e-06
1.600773990289433992e-06
1.601051251135481747e-06
1.578772607658274913e-06
1.603728578887691275e-06
1.593175858265647888e-06
1.560147257853790053e-06
1.556379142744944700e-06
1.552267338972083857e-06
1.557446903731487173e-06
1.566017471270366856e-06
1.567441352911889088e-06
1.594516678142128615e-06
1.591128695581328782e-06
1.597814651396160349e-06
1.631298127236743417e-06
1.611913144311120292e-06
1.542420660549964757e-06
1.502370943317298071e-06
1.548337098646843448e-06
1.585284058169286385e-06
1.552329788685797264e-06
1.467604633703388981e-06
1.499179182364606449e-06
1.560759128763966247e-06
1.505259243862089885e-06
1.479621918073342551e-06
1.488852628220514385e-06
1.523259642315651931e-06
1.511844446460124124e-06
1.474733805621339069e-06
1.454614747424805911e-06
1.488479175571069372e-06
1.555127682048932867e-06
1.545070248621728010e-06
1.451555453475520358e-06
1.466200425945877874e-06
1.529502640418794237e-06
1.490001450414448239e-06
1.487885763143989778e-06
1.483667108866680077e-06
1.491111191175342433e-06
1.512102954236172283e-06
1.497093583519765193e-06
1.441956050616320384e-06
1.454119914956460293e-06
1.547871342633850690e-06
1.529004742558590213e-06
1.512399656676101844e-06
1.520363528531132145e-06
1.558670188873320470e-06
1.573141202896297849e-06
1.501668632692772670e-06
1.463149159562800390e-06
1.458017618037812627e-06
1.539229596650590565e-06
1.579665979831953043e-06
1.524961248750436085e-06
1.502787419713206645e-06
1.565832479374064022e-06
1.528375114308238667e-06
1.443314785476845633e-06
1.492789548889146913e-06
1.521570057680638282e-06
1.510764804915854394e-06
1.489751565352604220e-06
1.482736358352223165e-06
1.476222255664603326e-06
1.461273672557093875e-06
1.478337003219088853e-06
1.498263444189560120e-06
1.486405108923608083e-06
1.484512080184110365e-06
1.468155835581885765e-06
1.442910336192163820e-06
1.462853488077730149e-06
1.464912207646838687e-06
1.473152534239545907e-06
1.408449176822550536e-06
1.424131464681402693e-06
1.464936178890159729e-06
1.404301747405190207e-06
1.419955317483931493e-06
1.426152635502402794e-06
1.424356187692539077e-06
1.440559923886032477e-06
1.438450401438418581e-06
1.444087501042518033e-06
1.469261417842819349e-06
1.499097862511554799e-06
1.498655278085323029e-06
1.479420630352179204e-06
1.483564684148682739e-06
1.487080645041431250e-06
1.446579122272418625e-06
1.416578340428734524e-06
1.457916219707694456e-06
1.471832959009643952e-06
1.452333357865273203e-06
1.476105794963554813e-06
1.453320562637088387e-06
1.479437770753903980e-06
1.539314022089423666e-06
1.468990262175421448e-06
1.414867106784047472e-06
1.438788620278144978e-06
1.428344965896488979e-06
1.429942539857816845e-06
1.451157653239450485e-06
1.408306117826776352e-06
1.388504456937199806e-06
1.415759124126290301e-06
1.427914279506462324e-06
1.426142061142666179e-06
1.430189510760240598e-06
1.400851043885536496e-06
1.432663765184510687e-06
1.494401076680195329e-06
1.490951739488074097e-06
1.439133684370727812e-06
1.375737820370974797e-06
1.388669066790131557e-06
1.408030491968142218e-06
1.428455228992123519e-06
1.446265170073376448e-06
1.421551787027958855e-06
1.396671542271362894e-06
1.390548323789259291e-06
1.381396134557826862e-06
1.415018951853920418e-06
1.485196993542731261e-06
1.484000621543111309e-06
1.440990339477740611e-06
1.485858615263277901e-06
1.456436367071465904e-06
1.399427716780551507e-06
1.421113010587016925e-06
1.416033490300267901e-06
1.461175426706216780e-06
1.451126766807726244e-06
1.409553240017952247e-06
1.431536042027986665e-06
1.386088531847493691e-06
1.377343040337518264e-06
1.409347099422931242e-06
1.404133817922995487e-06
1.389199633508219574e-06
1.363835556534885201e-06
1.399987958495751108e-06
1.397899679811547128e-06
1.367874425071655113e-06
1.451448593373665377e-06
1.484013439381016218e-06
1.419884498547642208e-06
1.365785649506542056e-06
1.393001119277863840e-06
1.441751996132733706e-06
1.425286289416340898e-06
1.380364229934932622e-06
1.383808202015044884e-06
1.413572711273560631e-06
1.362327079158077248e-06
1.374497323808354309e-06
1.421910653750348681e-06
1.369148488492663448e-06
1.316269839123571484e-06
1.338876045103152343e-06
1.368135041007832121e-06
1.395567011817371659e-06
1.342025326033623389e-06
1.344191133187454428e-06
1.417081049736728850e-06
1.398265952129089694e-06
1.357438313555011224e-06
1.313018036126037613e-06
1.358912296997856641e-06
1.378637780906389267e-06
1.347147350239624785e-06
1.357320369165399908e-06
1.365115513692769732e-06
1.372205036281627043e-06
1.409682016554834124e-06
1.404728389293752123e-06
1.402570741426626971e-06
1.396936244853850816e-06
1.329343425501866175e-06
1.350347589477319961e-06
1.375871017356541189e-06
1.341133138156152529e-06
1.334078277518617669e-06
1.353136105833634380e-06
1.329690866106418528e-06
1.336039781544174190e-06
1.370334881087637668e-06
1.347354622974044203e-06
1.312717749314428429e-06
1.329133751287681445e-06
1.344682124767470901e-06
1.329305306418070372e-06
1.318507648812819550e-06
1.315876520769410772e-06
1.304914907439755964e-06
1.329205417463975612e-06
1.402612571629802553e-06
1.371216599461473784e-06
1.324816501826892026e-06
1.358601636240614116e-06
1.373182881911593891e-06
1.355576909466441751e-06
1.287166614742018812e-06
1.309586094730659602e-06
1.342305298008740742e-06
1.268666128578736082e-06
1.302031831275256847e-06
1.303220335949186434e-06
1.301144557326758289e-06
1.340040724405817938e-06
1.374666858811614474e-06
1.372257007048138341e-06
1.344440082421062745e-06
1.326195206157732441e-06
1.288378061434115775e-06
1.303074931129686331e-06
1.339072074516960876e-06
1.334346235995366186e-06
1.299134091878091399e-06
1.308735481984373116e-06
1.269781950335196836e-06
1.246106503932486289e-06
1.300662246782546154e-06
1.319385687143724851e-06
1.321526203963942598e-06
1.328338789495178051e-06
1.277025022078527514e-06
1.263245441508059062e-06
1.307330050715087360e-06
1.283758740694650381e-06
1.264015643385811420e-06
1.305639446659789736e-06
1.336841700222002595e-06
1.309917802054412484e-06
1.323830830177954591e-06
1.370305791960674247e-06
1.348674757818710617e-06
1.337796288256617747e-06
1.304980593845625612e-06
1.266876367221551026e-06
1.239969200043523373e-06
1.319108456793484975e-06
1.359709263223419463e-06
1.304798573748838743e-06
1.317613232432042101e-06
1.309163149190556730e-06
1.325604686789915097e-06
1.321782466816456666e-06
1.306084066518807560e-06
1.332630654710435099e-06
1.331945032048265198e-06
1.323474037229576063e-06
1.302725222350542731e-06
1.245747769747440032e-06
1.284999499969988423e-06
1.344419849017070572e-06
1.330216245813497371e-06
1.337520453579530285e-06
1.334094590383531573e-06
1.300305993763948648e-06
1.279416949536428878e-06
1.260718979776472751e-06
1.269273337515225596e-06
1.273047585213515045e-06
1.282369231817311492e-06
1.310312691695847260e-06
1.238927732596724040e-06
1.217054616784041726e-06
1.284452441483377461e-06
1.299550211812976437e-06
1.268053738458794850e-06
1.241729487533986756e-06
1.266733114529043367e-06
1.281847590712041306e-06
1.251502046418793008e-06
1.260471141596779677e-06
1.274327226663631784e-06
1.299557687665174496e-06
1.300114809917439690e-06
1.242965888241432268e-06
1.245258274267202268e-06
1.243150713739995568e-06
1.208447202568941085e-06
1.234784459556800150e-06
1.281993579990811357e-06
1.300498300829646596e-06
1.259078027610085392e-06
1.229322700565903135e-06
1.201608740860031310e-06
1.229892698601871811e-06
1.288164040170695356e-06
1.253837351755272845e-06
1.228513066068593931e-06
1.243179942870932081e-06
1.262818534726181149e-06
1.226864362502984850e-06
1.235717610724452896e-06
1.293202004103275580e-06
1.263590527256551146e-06
1.250227938821109110e-06
1.273428678999935534e-06
1.264223761808632297e-06
1.221506483554202207e-06
1.201655237193584095e-06
1.256208370509837827e-06
1.281258650913648118e-06
1.284902767603670379e-06
1.267773851554734658e-06
1.242945154379070213e-06
1.246061105456653528e-06
1.261161682385984879e-06
1.252040742156300685e-06
1.217134189951258441e-06
1.206575118834064205e-06
1.249273138607613596e-06
1.271456077199819984e-06
1.244211948954991341e-06
1.233756765830511274e-06
1.218394607674930969e-06
1.227334622421078187e-06
1.226828570238080138e-06
1.208189748720391788e-06
1.240126408332106234e-06
1.233964861249626404e-06
1.197615305261157531e-06
1.227456794606512090e-06
1.263864531609205221e-06
1.240955157472462402e-06
1.256860729630325223e-06
1.279637061546634693e-06
1.258988039090695053e-06
1.210552891997422167e-06
1.232131386319130841e-06
1.248885247689772359e-06
1.216196665227426411e-06
1.216619654971597255e-06
1.199234634293243177e-06
1.217288773390908047e-06
1.253642463175653387e-06
1.242818572777223472e-06
1.203851901192886909e-06
1.211532340743991139e-06
1.216863038931068688e-06
1.254122481962357869e-06
1.213849803995263985e-06
1.160438011184452507e-06
1.181260842256656556e-06
1.204187062956965457e-06
1.239113757586331406e-06
1.217167021740681270e-06
1.214339205524687976e-06
1.250756072211547170e-06
1.243049052066945520e-06
1.207565527463932948e-06
1.185477436768770294e-06
1.162844623940448919e-06
1.158745565420967992e-06
1.179444771420933844e-06
1.177778708084064871e-06
1.195545946363629173e-06
1.246598595847430779e-06
1.237899346097776610e-06
1.180427785926600312e-06
1.146979942776419694e-06
1.161164199135338542e-06
1.173808573031533725e-06
1.162911019018166705e-06
1.173684062286024474e-06
1.184243264677185533e-06
1.216301288563123298e-06
1.219207731174071515e-06
1.197120039272274821e-06
1.193142542459194784e-06
1.177615682161511276e-06
1.220167542469149504e-06
1.227654623534794950e-06
1.164550842702951180e-06
1.153897962195232090e-06
1.185457532024555084e-06
1.194707795104906914e-06
1.189735541854748024e-06
1.154125064632480098e-06
1.112335903164355342e-06
1.128590614976310001e-06
1.192292267614232939e-06
1.216230196230718171e-06
1.219705765237265149e-06
1.206310487451086364e-06
1.148805986686303177e-06
1.142533327053926087e-06
1.151101798718947419e-06
1.128420885518351046e-06
1.111606830027613990e-06
1.131358454018528784e-06
1.183072234022215156e-06
1.184886550326022554e-06
1.166704802868735242e-06
1.160046672500131887e-06
1.157097674660953505e-06
1.173671692571726167e-06
1.193365112381107177e-06
1.166523605304810253e-06
1.107701402480314271e-06
1.130238753310290897e-06
1.171473275011366192e-06
1.165656488542315428e-06
1.128305806466478358e-06
1.128632146969741781e-06
1.179980541216855640e-06
1.176467911040568688e-06
1.156101754930424233e-06
1.165093209439158108e-06
1.182115636411619736e-06
1.179900129952667765e-06
1.139198159633922875e-06
1.135634084316697099e-06
1.168436382901064707e-06
1.157117024650746434e-06
1.136945912405519532e-06
1.167307452120717399e-06
1.194566875593509397e-06
1.165661326034961936e-06
1.114579127090644465e-06
1.124386690746080790e-06
1.127280208220554866e-06
1.119581855702149632e-06
1.155521607574630241e-06
1.153182175309667260e-06
1.171249050465284678e-06
1.155991839163939592e-06
1.125212688324910309e-06
1.153589460737446943e-06
1.156855064128693248e-06
1.144111903891758471e-06
1.123937489021884037e-06
1.152826675082094529e-06
1.202513906666821149e-06
1.143544157657839165e-06
1.117087196987690814e-06
1.152967146484881103e-06
1.148579373967075020e-06
1.136165815915810754e-06
1.153827332199215280e-06
1.168033511084761517e-06
1.094506544728602582e-06
1.115840546298376978e-06
1.141950983460943045e-06
1.076746931126452160e-06
1.112846372903371687e-06
1.132476821709501104e-06
1.125355706955157445e-06
1.117182878799428226e-06
1.110517686360930471e-06
1.138661704900417828e-06
1.136270499147374898e-06
1.179840503951692530e-06
1.194067802973422140e-06
1.104113390492759531e-06
1.058752599462696438e-06
1.091703689999566432e-06
1.125087431067266774e-06
1.110323294109609865e-06
1.091319264475782679e-06
1.122721266402138974e-06
1.144033165369210122e-06
1.115264488613756126e-06
1.090096915903904096e-06
1.139226577174585126e-06
1.158918911047353083e-06
1.139662394893296859e-06
1.121572589158676136e-06
1.098698407547471067e-06
1.122851952840346323e-06
1.134138233288757726e-06
1.147215894099147595e-06
1.122786009753445163e-06
1.083593312401541660e-06
1.077363478212617046e-06
1.089637471769964800e-06
1.087783080013508501e-06
1.082058862583620779e-06
1.110548111478933953e-06
1.114364686980808340e-06
1.117762047636844460e-06
1.092314795724942990e-06
1.072898560506474242e-06
1.113310416852026929e-06
1.107092233921341503e-06
1.082111820490823701e-06
1.129133045921510047e-06
1.154390562343604397e-06
1.124072041667631870e-06
1.093945402518387097e-06
1.092199194651467586e-06
1.076381593301611719e-06
1.085576258903818554e-06
1.109416346127016955e-06
1.102181537937886181e-06
1.094230193123078953e-06
1.062148040232990549e-06
1.063332277791010328e-06
1.090313025240199368e-06
1.095519889100565442e-06
1.100477035836717895e-06
1.116323426384993911e-06
1.082447839773823047e-06
1.043681083508678804e-06
1.055349228529284567e-06
1.095851225467797403e-06
1.118721854604136565e-06
1.085615250913752757e-06
1.066782108532438344e-06
1.076772834655190926e-06
1.098747130754042527e-06
1.129288564404471098e-06
1.122080992902177861e-06
1.114228914621128966e-06
1.112054555968223154e-06
1.077464886172555597e-06
1.064608482219043992e-06
1.078214677303944316e-06
1.062450698486225795e-06
1.069847931264199344e-06
1.041837934083942540e-06
1.014899305741422903e-06
1.020294068363378695e-06
1.035852902060758037e-06
1.067775237093191654e-06
1.064319561005389286e-06
1.039237298344180958e-06
1.065986681963386378e-06
1.075553051441325946e-06
1.035554322013143397e-06
1.045910501927987583e-06
1.051096198626690198e-06
1.075749003705170934e-06
1.103290364917726607e-06
1.095187334281277744e-06
1.057498032867065800e-06
1.064966517319007594e-06
1.115275666968123262e-06
1.092027571755831264e-06
1.059690761905835076e-06
1.066831417475112463e-06
1.074035066842164569e-06
1.067896324809142179e-06
1.033432700556821841e-06
1.033761395132774736e-06
1.049566619045763508e-06
1.052611532990286546e-06
1.072680208163838308e-06
1.066322843518210335e-06
1.059955147973953682e-06
1.057504250799429270e-06
1.033406931765009848e-06
1.029321653535908980e-06
1.021114411109206611e-06
1.049753245815674311e-06
1.086338943006630365e-06
1.079528024852661704e-06
1.113748743403040005e-06
1.097863006168014237e-06
1.078937272727109443e-06
1.074317255203954783e-06
1.063387901153225617e-06
1.045486561271943785e-06
1.030785476454710137e-06
1.043880376657627104e-06
1.053220126775029308e-06
1.067158884856928049e-06
1.047781620066304022e-06
1.021062554057285433e-06
1.018036622071272003e-06
1.057150310112150100e-06
1.050154217940342482e-06
1.046103439866265371e-06
1.079294858857871123e-06
1.030030481149421288e-06
1.036584376218740780e-06
1.090206661198335177e-06
1.074066199460411017e-06
1.050654659628420428e-06
1.017486632701658164e-06
1.009729919953459302e-06
1.039350572103921000e-06
1.037158523980024737e-06
1.035323479593541188e-06
1.047663580551015223e-06
1.007825133529354636e-06
9.800613157969215333e-07
1.019274640792300687e-06
1.027841760021546615e-06
1.017920941810541574e-06
1.002504789474733848e-06
1.000729881548301454e-06
1.065663700273827808e-06
1.050423414358845033e-06
1.015629635452899513e-06
1.032550360282560451e-06
9.924674204102820112e-07
9.924454060960857046e-07
1.027874184094301332e-06
1.023048376497951113e-06
1.023688515564905109e-06
1.053946986087692431e-06
1.033779213065586013e-06
9.981592736908805133e-07
1.001503044738105244e-06
1.004243584337179016e-06
1.036334902995974278e-06
1.028652183475142358e-06
9.903904387909431836e-07
1.000611803050325761e-06
1.024878720564253134e-06
1.028485236519836610e-06
1.023335348842620875e-06
1.017633239739492146e-06
9.938757604359529041e-07
9.758136708527358872e-07
1.008978690849983360e-06
1.008910009471162056e-06
1.016935863609370247e-06
1.015065911223239067e-06
9.803114100409979308e-07
9.978875073389151472e-07
1.030280614338991998e-06
1.010465936292351936e-06
1.020958086764342888e-06
1.071686622053761404e-06
1.032312471343037836e-06
9.892590384011084916e-07
9.733160965827118784e-07
9.785263135697343523e-07
9.604170134497365216e-07
9.825827485009397489e-07
1.016124483458096043e-06
1.004614101825214538e-06
1.003925749155890010e-06
1.003135815992750335e-06
1.001976926971583262e-06
9.939987435542478828e-07
1.006136819154085706e-06
1.020290102243944733e-06
1.003193839341063085e-06
9.666981362471023893e-07
9.541280846917594393e-07
9.840295348495825244e-07
1.016226954894860507e-06
1.001684422157821621e-06
1.000655668042717060e-06
1.002476224529586044e-06
9.818053630222686443e-07
9.688775054361139510e-07
9.459821807802954045e-07
9.644641838918549945e-07
9.944348989705626684e-07
9.842936233905669928e-07
9.762984738286920835e-07
9.625021755441429101e-07
9.854293422937754302e-07
9.969610096495282193e-07
1.016161636407595080e-06
1.039533946320441735e-06
9.899981500084892918e-07
9.792232565864144175e-07
9.805208976819448157e-07
9.763460075264133995e-07
1.004717468323926932e-06
9.932259627579981615e-07
9.933956840396476027e-07
1.009357630861508594e-06
9.728670737572353042e-07
9.510340255377541687e-07
9.492736121188358135e-07
9.839281313541125989e-07
1.036806455858687892e-06
1.010743342793724939e-06
9.754043084995848723e-07
9.896554560533012587e-07
1.006955807595690897e-06
9.924734599331283340e-07
1.000090764344135639e-06
9.952143354610942744e-07
9.778347971010788758e-07
9.907793612046887874e-07
9.914634537779648659e-07
1.000254286012584113e-06
1.010359658725796148e-06
1.018725849468440290e-06
1.015345729174543224e-06
1.001298960832587315e-06
9.603912889009803692e-07
9.330983977684742606e-07
9.534946743277276463e-07
9.891039107687289650e-07
1.009090570209821385e-06
9.865605068642868995e-07
9.759273968023368269e-07
9.715929548059177583e-07
9.713820906240042668e-07
9.745616896091867296e-07
9.821456889105826714e-07
9.798248944032353418e-07
9.721078806412136555e-07
9.357081658660840614e-07
9.256407061905963253e-07
9.350573889230656532e-07
9.187548639950268116e-07
9.543224480058830916e-07
9.849190402180979801e-07
9.712584996986078249e-07
9.659389617690689863e-07
9.845922586039863085e-07
9.674736807013613613e-07
9.492690677444402966e-07
9.451403021633107466e-07
9.570516780072852865e-07
9.816013365428551879e-07
9.985265830500188054e-07
9.771017202293845956e-07
9.444674142945440365e-07
9.587435599961140949e-07
9.531435454545825903e-07
9.260466200114664225e-07
9.382270742256915366e-07
9.560137480436221298e-07
9.247154583015793834e-07
9.288850523125615095e-07
9.624754310615369661e-07
9.671229510728098452e-07
9.465441944175831908e-07
9.406486106118055278e-07
9.607449627890317432e-07
9.393529711311061234e-07
9.335024459039841766e-07
9.659874317539052560e-07
9.660754838319397252e-07
9.480350154690223990e-07
9.229804261909086602e-07
9.004460482581730521e-07
9.103216005834332188e-07
9.459958173121372466e-07
9.531020096287987331e-07
9.336348214707174322e-07
9.369322419224813904e-07
9.490585310327029572e-07
9.450188992720565048e-07
9.383228265436183157e-07
9.558825960300662822e-07
9.399586455126296492e-07
9.402421466939429750e-07
9.670025548065214428e-07
9.089510483261178355e-07
8.800540369136006033e-07
9.374093205633214282e-07
9.494535426110314687e-07
9.286090161986960151e-07
9.071327013319738127e-07
9.158732039559655997e-07
9.258612961017015484e-07
9.360720112300379816e-07
9.312305814351642863e-07
9.129486973383372695e-07
9.349708945577514237e-07
9.398641613316081110e-07
9.255501633184639884e-07
9.008923144800595149e-07
9.012206740599684263e-07
9.325750110165291710e-07
9.543266206267685054e-07
9.532848219610709403e-07
9.306504640368966769e-07
9.285322153349770246e-07
9.130339028976193797e-07
9.231337702282382147e-07
9.468439525296157835e-07
9.476643825226389335e-07
9.651602863759937166e-07
9.283384191909741615e-07
9.293661945048094294e-07
9.349575997064287351e-07
8.893953056971727272e-07
8.987370441655111746e-07
9.090969628285326877e-07
9.156729700299811217e-07
9.129531582862142328e-07
8.859365241539968312e-07
8.896164931036115368e-07
9.045525557555525822e-07
9.065046217349969101e-07
9.242429279063601404e-07
9.320020299130083262e-07
9.007788871747127042e-07
8.743226486008338549e-07
8.879716297437851462e-07
9.222459244964417495e-07
9.194910484135918680e-07
9.370873818779791482e-07
9.529116345430818171e-07
9.182323300556414014e-07
9.008646176363972416e-07
8.839515816302775753e-07
8.933087364873403176e-07
9.006169518793532675e-07
8.714627659135497770e-07
8.589960656644796343e-07
8.993453024479571008e-07
9.257149390309699251e-07
9.242088022244489450e-07
9.067788014112953920e-07
8.824284942104633724e-07
9.133247829125572033e-07
9.050261805456495305e-07
8.803962262132694926e-07
8.898744723576249168e-07
8.814623101025748643e-07
8.832563012366898688e-07
9.095771974741936269e-07
9.253876283285254095e-07
9.229884077704409196e-07
9.043723384057674295e-07
9.105441115971853689e-07
9.149666739199137216e-07
8.868367235571956798e-07
8.948600422636757456e-07
8.901544396576197265e-07
8.879608140617202797e-07
9.096130570958054370e-07
9.039374309988448371e-07
8.932351748726997265e-07
8.924941596675502843e-07
8.785696816910998653e-07
8.951312283172036777e-07
8.997029130197272072e-07
8.693569756797883920e-07
8.750604066382636174e-07
8.775212477474421577e-07
8.900151469049928106e-07
8.700476252365559728e-07
8.450997419949759110e-07
8.706037975010074778e-07
8.895423225391477096e-07
8.852668231709372327e-07
8.914979176294515939e-07
8.909298552688484705e-07
8.880735750548844350e-07
8.922272085593461737e-07
8.519308835082647202e-07
8.229158009269306245e-07
8.796370370337561745e-07
9.015520806982294789e-07
8.865814823768221590e-07
8.817155185427171214e-07
8.695198027111985514e-07
8.855263642452068877e-07
8.997704662980492543e-07
8.951245708729035489e-07
8.873075046012099777e-07
8.966085773864291421e-07
8.913391496527411349e-07
8.859532566416522543e-07
8.865825926222586407e-07
8.685855898919986022e-07
8.605778896955145416e-07
8.732479229387746030e-07
8.727020214234924904e-07
8.880203416690108678e-07
9.076196986098153221e-07
8.837323488230273257e-07
8.456102182721072263e-07
8.285987654475777828e-07
8.358709909646969651e-07
8.627190777381608104e-07
8.610140967315627563e-07
8.480589204025027888e-07
8.629887389137167296e-07
8.447891350443666545e-07
8.279480605854923633e-07
8.499031109034763235e-07
8.697885574685622301e-07
8.429540950895793915e-07
8.768903048553628844e-07
8.913779956676293156e-07
8.625660197293841858e-07
8.715743362344024129e-07
8.698042695538583742e-07
8.502574568821640371e-07
8.624436042382879270e-07
9.077383852807012317e-07
8.767502799832296699e-07
8.417238750333737569e-07
8.373212612442476193e-07
8.507744549429154337e-07
8.506353005184575343e-07
8.438021400242078898e-07
8.516406890953799657e-07
8.813446481218928076e-07
8.799673063050999234e-07
8.655403382888838841e-07
8.696780131508146213e-07
8.560586347400277236e-07
8.350603866935173693e-07
8.382828413515939484e-07
8.520849351183571302e-07
8.496746772260859410e-07
8.407488399778677523e-07
8.442683070897534394e-07
8.474097788696102180e-07
8.422095251361611747e-07
8.799496711404590391e-07
8.659150282961817236e-07
8.292268288320891181e-07
8.361781088486711417e-07
8.361847648973191068e-07
8.296238802081529265e-07
8.462850363178550251e-07
8.544459808774222200e-07
8.709748607028651575e-07
8.707286726063073640e-07
8.240202550435448668e-07
8.203784514208905497e-07
8.239056838851102885e-07
8.527432641194080671e-07
8.772476787507402216e-07
8.568695166568322950e-07
8.605099347417059814e-07
8.405782531851219516e-07
8.444857544602336743e-07
8.363485437756640193e-07
8.440388592041367631e-07
8.370390972190918908e-07
7.989986860766676975e-07
8.339506088724652786e-07
8.465542733888065547e-07
8.447609576848908095e-07
8.608993001626864300e-07
8.903224434941578192e-07
8.870887397074780914e-07
8.694126825179313607e-07
8.541456051714917205e-07
8.420947788848687043e-07
8.321694523094283259e-07
8.048972081685710422e-07
8.272989402784732742e-07
8.407338551792013009e-07
8.314175980649748236e-07
8.071321921702849220e-07
8.145270126554052316e-07
8.284464534024195641e-07
8.155130867139004371e-07
8.314550478644497327e-07
8.389622222250055177e-07
8.446564946673697237e-07
8.443228899695752457e-07
8.504036475671178199e-07
8.488881045705016553e-07
8.276446043389461003e-07
8.271766439271842584e-07
8.410286235336600212e-07
8.388843764423319311e-07
8.542001924356606703e-07
8.579394085437845524e-07
8.604062405019857438e-07
8.413342108707843887e-07
8.343689783844657382e-07
8.405890284483953727e-07
8.094099953622012159e-07
8.242489349002165942e-07
8.432396365823107217e-07
8.353158116299908556e-07
8.077681086769493191e-07
7.877335008494040745e-07
8.098092812467367361e-07
8.270894172422325030e-07
8.316279289349172651e-07
8.192311843967065751e-07
8.050032929042942795e-07
8.180244450825876111e-07
8.152721420397791109e-07
8.130317346477991632e-07
8.147335027844631413e-07
8.038690243973943127e-07
8.329622708001696231e-07
8.302487575299263150e-07
8.155576648879554664e-07
8.355889157312625104e-07
8.353321054638239813e-07
8.138337016784225762e-07
8.178853279844841231e-07
8.421925724146337570e-07
8.266010614894064131e-07
8.338076260564092088e-07
8.443134405985027397e-07
8.376175708234983802e-07
8.173588678325445290e-07
8.144163110553193726e-07
8.199860315332278086e-07
8.133144106495236884e-07
8.189635931519379971e-07
8.241759584411507608e-07
8.216729323731108862e-07
7.993505306944600106e-07
7.937734662659278133e-07
7.967244925448105784e-07
7.896039166097002916e-07
7.955619187556247324e-07
8.073857848193571895e-07
8.214409467538492309e-07
8.085938999086792360e-07
8.061266066118252944e-07
8.125674127041320421e-07
8.193573681202057089e-07
8.206145413200837410e-07
8.071936977159496035e-07
8.145193646968420807e-07
8.499327162521828778e-07
8.618735066642288247e-07
8.036900489474403727e-07
7.800885917725341398e-07
7.958137105432743743e-07
7.797037213926544828e-07
7.852959928715840819e-07
7.918489677989418559e-07
8.032446576367376326e-07
8.031505447269520013e-07
7.776088403198969880e-07
7.800786137755037469e-07
7.783960414941403542e-07
7.882512798905411271e-07
8.074172117582903186e-07
8.225047199154413715e-07
8.195420486886465835e-07
8.018552328519926664e-07
8.067331487072680732e-07
8.193467738048044192e-07
8.250193499367999434e-07
8.145576895888202910e-07
8.121722086734976165e-07
8.363755926051841033e-07
8.145659089571584538e-07
7.813595038882420535e-07
7.980154484907651191e-07
8.069629482363323776e-07
8.201168746718752196e-07
8.287651686912472537e-07
7.732086492197334715e-07
7.672758295968546024e-07
7.992934713431110742e-07
8.077768981188978774e-07
8.089589109458235933e-07
8.009488854859845321e-07
8.051923461227831555e-07
8.057829965533316001e-07
8.000349937382360696e-07
7.786931112223733090e-07
7.773229923924616277e-07
8.155260290532628535e-07
8.119325955735789301e-07
8.180655101156055818e-07
8.336183237806434852e-07
8.173860238873916471e-07
7.900364440320414734e-07
7.777598215274072187e-07
7.909360067329082587e-07
7.724738911837061607e-07
7.642974763977027054e-07
8.054538525614905701e-07
7.952654035685739369e-07
7.625875261824821049e-07
7.615157241976577910e-07
7.720626794100423200e-07
7.820830057303649263e-07
7.941562015461075476e-07
8.056433525840053840e-07
8.171484935455040619e-07
8.173568622354485907e-07
7.772191786594029238e-07
7.709931915616621262e-07
8.058726931540076668e-07
8.278102888744985050e-07
7.928182105266189584e-07
7.800313873532714815e-07
7.857782595522488289e-07
7.708258173266913378e-07
7.738701714297771245e-07
7.939332325028916009e-07
7.956750704740205471e-07
7.600932356454224375e-07
7.622558356759452921e-07
7.952573576338209207e-07
8.035128958465622016e-07
7.958760676904008627e-07
7.713741062234954895e-07
7.564490845084064728e-07
7.720675847354988533e-07
7.836176493868170441e-07
7.899249212314670315e-07
7.986625812441269375e-07
7.940457918285636302e-07
7.986231110311044754e-07
7.862376467689024847e-07
7.894961618025802009e-07
7.929137296245204610e-07
7.675135471313322178e-07
7.680963584993744410e-07
7.697841902160518010e-07
7.887736449234265031e-07
7.754000634877438439e-07
7.808331605045382582e-07
7.844348769358636710e-07
7.572441800898184130e-07
7.798700503120247336e-07
7.926425595964496327e-07
7.812976188318489055e-07
7.749121005579241278e-07
7.833432500822146679e-07
7.980626668985117156e-07
7.955336439196155285e-07
7.893759301380355047e-07
7.518366448470686186e-07
7.483421454664014225e-07
7.805986251356044463e-07
7.556077147924779311e-07
7.688134335227891314e-07
7.887876002590927543e-07
7.808864245157733945e-07
7.511654804402930571e-07
7.596832409985815255e-07
7.679371260839477248e-07
7.331293359634038631e-07
7.323701069033164339e-07
7.357473954096530662e-07
7.424753521721197842e-07
7.596536213322071779e-07
7.757199200250491877e-07
7.566644802268558572e-07
7.548153091895491476e-07
7.549919904552961227e-07
7.587635976479948404e-07
7.611521898599585735e-07
7.517048407707826398e-07
7.406467918777755425e-07
7.317106988144415245e-07
7.586233020076953605e-07
7.644449925522140090e-07
7.681105952670630312e-07
7.784003048785430755e-07
7.648486397768888876e-07
7.624186236074652440e-07
7.743471907219502351e-07
7.468097821133515422e-07
7.250365810434626085e-07
7.380977955917540719e-07
7.435100660310844612e-07
7.513128251656550271e-07
7.658084870502887867e-07
7.705728074871494156e-07
7.696583707286108469e-07
7.685499170854059613e-07
7.668206587029850269e-07
7.793416143020628223e-07
7.701429519822076503e-07
7.271201047221517784e-07
7.080683689207505120e-07
7.259969738058350056e-07
7.404899737453575376e-07
7.335354019986370572e-07
7.326898168764788822e-07
7.525439833964492015e-07
7.431487884392920170e-07
7.075398141714431826e-07
7.352479561063160481e-07
7.647411399524942732e-07
7.384318352164058683e-07
7.380150681430195973e-07
7.534892665402965787e-07
7.441118266185855314e-07
7.254884080738842112e-07
7.125122771079112764e-07
7.363704909476427262e-07
7.767883608983204112e-07
7.703699947394765583e-07
7.642716232541903640e-07
7.489108682420172971e-07
7.128673227287103095e-07
7.079026022660754372e-07
7.171290785875801981e-07
7.176920277865053598e-07
7.396528472640759018e-07
7.560660676396763107e-07
7.220911498212282093e-07
7.238016325118389815e-07
7.553010870991957300e-07
7.611200112877194788e-07
7.438696967899954018e-07
7.474088853409252281e-07
7.654050838895534987e-07
7.375050321349844103e-07
7.260189246373234184e-07
7.476711566832391509e-07
7.452310453675062503e-07
7.549072098510774917e-07
7.675973114143650811e-07
7.447712240391665497e-07
7.162607610393039075e-07
7.179021433133334562e-07
7.267521915564547739e-07
7.391633407329228411e-07
7.348532770014423597e-07
7.250636292536413071e-07
7.609360401159500934e-07
7.490605553089877859e-07
7.139522263819803987e-07
7.209397149365917695e-07
7.433588781292706349e-07
7.488332841598620805e-07
7.437771492174890382e-07
7.375799773468005279e-07
7.089734454557630490e-07
7.146196681905867436e-07
7.222782301330647116e-07
7.419333076953737683e-07
7.597221465285260915e-07
7.317297000139536753e-07
7.415645972121947009e-07
7.302763017290872364e-07
6.940480271845314091e-07
7.014421571798336733e-07
7.268935602817286798e-07
7.431180592490347801e-07
7.319191830317069377e-07
7.215936031564159481e-07
7.408254833242897103e-07
7.598309858172129090e-07
7.418767933817852084e-07
7.142139213242939458e-07
7.174638730034726637e-07
7.236306683623778636e-07
7.232888925384391157e-07
7.263759015585515021e-07
7.407866776141701642e-07
7.598887974013718964e-07
7.429894539433766838e-07
7.272382927727806534e-07
7.328371413960757245e-07
7.339699266142551082e-07
7.415184591220045681e-07
7.485011672970524532e-07
7.413553813392939123e-07
7.100517545764653109e-07
6.972611721558341052e-07
7.116578063222454692e-07
7.072389046837718665e-07
6.961551999911221550e-07
7.374884024192369407e-07
7.398312680431654560e-07
7.128352324081004588e-07
7.144748546183239368e-07
7.084930937065198262e-07
7.200800657593218360e-07
7.069760011308336032e-07
7.199239882237607643e-07
7.324946452537356328e-07
7.165170098744854067e-07
7.405130516393561996e-07
7.250207493541152860e-07
6.959909005699294104e-07
6.964187481546909237e-07
6.992933573903098821e-07
7.231244957501094349e-07
7.144982321428414569e-07
7.229506425728641562e-07
7.595321090651478448e-07
7.439925746781656533e-07
7.157991261366375283e-07
6.968683138796611733e-07
6.979688125729147429e-07
7.271894951711080767e-07
7.505321688258603669e-07
7.352959850045696572e-07
7.158331853069098792e-07
7.187455208026212647e-07
7.209983632552764092e-07
6.972008129280482112e-07
6.768620529379365427e-07
6.765709423908267775e-07
6.826066534398201946e-07
7.008374055117328153e-07
7.154270349374074274e-07
7.209179903513952055e-07
7.255117738331415165e-07
7.296593176534075626e-07
7.178820194715142690e-07
7.062589554437570607e-07
6.961066741367442144e-07
7.010692892360637732e-07
6.953250920287835597e-07
6.880902558138992827e-07
7.118949263614537667e-07
7.178087050514882287e-07
7.052531710391357880e-07
7.005438443034369730e-07
6.979831003528335092e-07
7.152834871766914762e-07
7.216774948041133672e-07
6.993766601087768848e-07
7.039295617660646707e-07
7.107389222560704254e-07
6.962112968763358417e-07
7.092052719377354393e-07
7.082685291698988608e-07
7.113019040190836472e-07
7.347489356731307168e-07
7.053995932486831123e-07
6.776551323090850401e-07
6.958205251550722426e-07
6.877785603214745727e-07
6.903686753908070970e-07
7.108385127986966746e-07
7.074316317260482300e-07
7.266744501301283255e-07
7.318165284154808337e-07
6.855075977721903538e-07
7.105132666013471926e-07
7.117144395375510045e-07
6.814793975939613879e-07
7.265427227434047332e-07
7.310562479395364371e-07
7.091827856607007793e-07
6.944851232839667475e-07
7.115028475792807929e-07
6.992172629586334070e-07
6.898448850985954032e-07
7.101730958361274144e-07
6.848962529720815412e-07
6.834215870039548506e-07
7.086139075965711564e-07
7.099679803677106363e-07
7.065330594529157101e-07
6.931179166895232129e-07
6.935411902320917166e-07
7.223077795723488486e-07
7.404947703731452512e-07
7.151467607763312603e-07
6.825539114519540497e-07
6.742312190582479125e-07
6.850741490973004168e-07
7.024399045468919621e-07
6.900243768755590840e-07
6.719850176475929523e-07
6.847017164334688604e-07
7.039389139135047742e-07
6.947203713229053565e-07
6.760919200851181202e-07
6.662099547743896810e-07
6.748815761360934900e-07
7.056839856420972496e-07
6.854007623135828677e-07
6.635478746960884995e-07
6.894310470731692335e-07
6.868751414384533404e-07
6.883741467264266463e-07
6.967768918932534917e-07
7.065691210958901062e-07
7.012133232489356784e-07
6.933236859126060464e-07
7.044609108903925260e-07
7.000982741731450369e-07
6.828015915328045825e-07
6.707255714402970424e-07
6.767700532322560353e-07
6.704321554099329610e-07
6.914101266990452294e-07
7.008679715429839067e-07
6.817463524035750700e-07
6.842695954568848986e-07
6.821577769668733335e-07
6.767569510982106485e-07
7.038299913828899052e-07
7.175943928096681063e-07
6.875103189255351490e-07
6.690690648454469718e-07
6.851648771481280482e-07
6.955401448920218179e-07
6.847429705391052395e-07
6.915913891234373408e-07
6.920035124417793878e-07
6.867546784751626739e-07
7.067463714193242067e-07
7.240935789025717096e-07
7.021179082714293502e-07
6.837614170499440616e-07
6.985034624128574372e-07
7.175559457704463281e-07
7.073912414607332868e-07
6.862377585542794639e-07
6.717878126050310943e-07
6.858920672635055872e-07
7.097576905024881171e-07
6.981243353924176682e-07
6.895029898233962446e-07
7.011239917748708679e-07
6.870991091224101333e-07
7.063524999927374186e-07
7.287992307957629700e-07
7.002490466633325914e-07
6.658315493456669804e-07
6.690537242286921541e-07
6.927472248268632345e-07
6.932338705636894452e-07
6.746376090495344009e-07
6.574298317455806882e-07
6.822587374300062751e-07
6.773271991002137862e-07
6.606529652254561743e-07
6.781109244056642405e-07
7.022681570890933997e-07
6.820056405416239059e-07
6.576774935954330949e-07
6.608837103177795349e-07
6.558837818786207894e-07
6.707624171828972156e-07
6.741896924756039425e-07
6.730750274745233176e-07
6.809828851839772340e-07
6.699590270853406499e-07
6.650136232132898417e-07
6.699597641063969626e-07
6.680945033629431077e-07
6.591914336886623754e-07
6.667962584208407960e-07
6.632729795823552578e-07
6.461393452354363485e-07
6.616767118423720030e-07
6.627673355151442816e-07
6.608750530470180847e-07
6.740557061156074802e-07
6.548494080485137465e-07
6.601585647099705050e-07
6.868162493962501693e-07
6.633884498008877554e-07
6.578938172863078293e-07
6.658850992211038674e-07
6.582648672208226996e-07
6.801712332086014587e-07
6.799663095127308786e-07
6.761556529769044241e-07
6.888633586023752566e-07
6.796877822429295468e-07
6.694106319203264131e-07
6.696435638435795547e-07
6.754242188517796110e-07
6.622256545551094798e-07
6.543930389036311405e-07
6.605247219938069891e-07
6.602349488599375792e-07
6.766390168167287355e-07
6.630453049677993679e-07
6.505196013718962869e-07
6.730160727119476225e-07
6.803144849786011937e-07
6.700178188804456305e-07
6.669088850804840775e-07
6.971057654769831156e-07
6.885630613909372630e-07
6.677388172297029135e-07
6.649000793002336341e-07
6.535787813561869680e-07
6.742522300305741657e-07
6.779092630942389138e-07
6.785497801910394873e-07
6.709476774121275333e-07
6.602142462510658106e-07
6.720354564506460475e-07
6.609999800279115718e-07
6.475021200129577068e-07
6.676582653800207930e-07
6.963665816610353316e-07
7.047531304316941858e-07
6.790145129331799028e-07
6.601263814481454622e-07
6.908703466840536731e-07
6.811985478690917583e-07
6.515246029454686756e-07
6.678516682437453810e-07
6.674816160447128354e-07
6.710977866987936414e-07
6.761615961787539225e-07
6.663967253780293914e-07
6.850055237943593860e-07
6.581608722111823060e-07
6.325891358061545690e-07
6.458026720745728640e-07
6.672384705830509403e-07
6.956523165721486231e-07
6.773344996151411136e-07
6.342386665536904807e-07
6.421880582210629516e-07
6.581035527235995648e-07
6.570195065259656887e-07
6.745265960691054799e-07
6.566094795721329213e-07
6.567677594889992618e-07
6.690976208288358456e-07
6.530707666296769708e-07
6.542751132845678789e-07
6.615755198005454198e-07
6.702269393521038146e-07
6.795854892953595489e-07
6.661456602364433170e-07
6.463594883051701629e-07
6.533858592569954241e-07
6.711914309050049040e-07
6.814970561221020980e-07
6.685220073863887246e-07
6.361200833038021750e-07
6.315909811516739726e-07
6.523288870649391090e-07
6.591564487712443173e-07
6.552091628682714311e-07
6.570330291013627161e-07
6.689787818902888792e-07
6.607627178652716359e-07
6.422336259587667260e-07
6.355170313046452915e-07
6.349572134837806090e-07
6.378836189104741668e-07
6.361209708780258623e-07
6.430278736333667903e-07
6.320535126097491406e-07
6.326649812280550629e-07
6.654082666849967460e-07
6.698678363732243563e-07
6.633283779584200960e-07
6.445477982625820044e-07
6.465923691002278592e-07
6.622213017673497697e-07
6.469988310241459492e-07
6.382257265687525798e-07
6.365235076619794368e-07
6.623015161594068244e-07
6.667704319711064486e-07
6.480816569095623377e-07
6.465649803992219805e-07
6.448314937113986737e-07
6.488274694182613201e-07
6.436541224505237951e-07
6.283358192786171953e-07
6.345800044574305312e-07
6.556024645378792214e-07
6.543720742479251227e-07
6.352968143550821023e-07
6.149676420786199866e-07
6.302302906626136443e-07
6.464309507177091254e-07
6.466865668130966381e-07
6.565152222344789799e-07
6.482361430623685425e-07
6.225410897787009409e-07
6.217288465142424294e-07
6.372069421993014503e-07
6.521541924500936537e-07
6.394960741637125443e-07
6.266620945315126453e-07
6.312753533682195719e-07
6.287168762737144927e-07
6.371498655013203122e-07
6.370003783703165522e-07
6.385349991733033807e-07
6.486966260166108142e-07
6.572898110695188866e-07
6.538195788896389877e-07
6.361128914603049159e-07
6.278508123049328483e-07
6.424179064080147438e-07
6.429547006135686701e-07
6.210870498045805035e-07
6.323821274728177502e-07
6.357018955278565331e-07
6.385683267624790437e-07
6.335449638880474450e-07
6.421976632356215499e-07
6.627953594486100683e-07
6.595740768983108247e-07
6.424210534037642074e-07
6.328737707036308442e-07
6.571404698726259161e-07
6.480240879698234004e-07
6.201234624476700237e-07
6.195262536774550482e-07
6.142042458255227844e-07
6.171663214133746392e-07
6.494372639287792980e-07
6.423943391354577079e-07
6.193377191473523627e-07
6.203995488904229229e-07
6.305191728047657101e-07
6.311643063791954726e-07
6.124760427248035302e-07
6.038894065326937851e-07
6.186442376548180404e-07
6.351099312908651735e-07
6.511437834615785386e-07
6.536697258293749154e-07
6.350624336017069618e-07
6.141440438626930716e-07
6.354290356481592062e-07
6.633470533925576024e-07
6.412114501084566675e-07
6.192230232836612916e-07
6.235940199258767408e-07
6.256339585495351062e-07
6.174198490138172388e-07
6.268840193598829446e-07
6.295574818465585046e-07
6.120474969683260012e-07
6.130401459560789487e-07
6.200056727228045818e-07
6.240975458373589558e-07
6.231310990492281370e-07
6.176650666821091144e-07
6.439578943357381723e-07
6.599845320525360934e-07
6.387183831863071222e-07
6.137756563164074097e-07
6.224575835944731834e-07
6.386323075488576556e-07
6.403499708300839606e-07
6.257196688000903622e-07
6.119913832105222076e-07
6.209311566396800230e-07
6.174274015736119684e-07
5.992427658680575052e-07
6.155764300225772702e-07
6.234697027740829110e-07
6.201266726218258186e-07
6.529821622815719849e-07
6.574012407079615676e-07
6.417805750015182948e-07
6.411553774792167421e-07
6.196728571606470812e-07
5.975604761911878215e-07
6.072007199048181158e-07
6.399570814642772545e-07
6.354236188147913826e-07
6.118237786677754459e-07
6.223723992201585811e-07
6.265098905230999546e-07
6.303339005705411367e-07
6.410777311919592605e-07
6.211815075169386176e-07
5.968641017721387831e-07
6.013699930003700132e-07
6.255400716457184889e-07
6.295422785603083930e-07
6.138468521522707655e-07
6.119814386473523744e-07
6.255178629086593378e-07
6.344233213902759517e-07
6.131213692799892983e-07
6.029827055815040354e-07
6.161557241213633372e-07
6.219367859570210821e-07
6.198706642036528506e-07
6.433404837434748521e-07
6.489555986464197866e-07
6.243910804901158633e-07
6.022827475244982885e-07
6.057821330405276385e-07
6.235927350539040741e-07
6.183061579014218510e-07
5.948594083943841957e-07
6.041878399590660861e-07
6.170400838381298981e-07
6.040554863551841628e-07
6.157678167382369976e-07
6.383410141237180652e-07
6.202336936412522667e-07
5.915429573646476255e-07
6.170519269202420925e-07
6.173294592492158660e-07
6.257797306241540769e-07
6.286767725809494372e-07
6.183926815708827412e-07
6.187871448540657165e-07
5.877463987423970238e-07
5.840471064810843559e-07
5.889836434055412207e-07
6.094384494352287903e-07
6.178196588927303611e-07
6.145101905889057075e-07
6.221543499617791729e-07
6.178350004615942573e-07
6.062856170662524228e-07
6.154089096064533450e-07
6.233000438240061183e-07
6.334975153110357262e-07
6.303538974763728958e-07
6.075127290110226695e-07
6.054330189543251067e-07
6.033964206242229954e-07
5.952428586976085726e-07
5.875728475757994094e-07
6.044595209973018927e-07
6.149536814283190938e-07
6.106021091098721927e-07
5.877631594029862889e-07
5.852622657597121603e-07
6.003655854694221595e-07
6.240539106895032175e-07
6.255954629548688635e-07
6.019697012923932426e-07
6.045073449714357813e-07
5.856487066271576178e-07
5.748011803684945146e-07
6.042638636461967467e-07
6.165878526815797066e-07
6.106057868737436545e-07
5.990426894781827719e-07
5.875941618320766638e-07
5.916951136652416161e-07
6.015253467027019402e-07
5.959681083788526659e-07
6.051651162858750261e-07
6.130784605293550470e-07
5.828690358113363030e-07
5.893991702593678185e-07
5.885366818611937818e-07
5.915331448042475395e-07
6.055125232235720905e-07
5.926391391532455632e-07
5.892088699495995250e-07
5.938212423292551649e-07
6.175373107135654817e-07
6.219166269807032063e-07
6.074913241001134519e-07
6.165873089775854668e-07
6.056203371967972503e-07
5.833835784476602304e-07
5.890406115933941510e-07
6.071378235686988339e-07
6.121769051498596259e-07
6.095626939412669922e-07
6.112603325911641682e-07
6.124036857556875159e-07
6.179218314854898923e-07
5.970029310178390468e-07
5.733732188014085021e-07
5.906358448027099487e-07
5.954159911931646293e-07
5.990847196091010289e-07
6.109750189155510991e-07
5.912665112624378288e-07
5.877316632531602345e-07
5.961071284580987310e-07
6.008263034661194220e-07
5.865307758386769183e-07
5.803370796483343828e-07
5.985282316597496103e-07
5.941133675694886811e-07
5.936299476079728488e-07
5.958552396477219963e-07
5.957327213012458634e-07
5.966151092696737944e-07
5.979605835266409212e-07
6.089447547603475279e-07
6.047322073951827465e-07
5.877964362819546081e-07
5.917579255222908285e-07
5.923113042318761759e-07
5.942104089410330865e-07
5.994793645040109024e-07
6.024171918747701446e-07
6.061714978111932479e-07
6.036315065358092954e-07
6.009657668710883200e-07
6.043444420998188528e-07
6.072148909988026161e-07
6.014602829788445131e-07
6.143790936420917028e-07
6.148890379162010983e-07
5.929162568148199293e-07
6.044326618628866358e-07
5.831979588070138023e-07
5.713962459825639152e-07
5.856668332169430601e-07
5.778661784660290886e-07
5.842602912624528564e-07
5.783541654651954791e-07
5.828575592239093004e-07
5.878737118260173693e-07
5.587006704341098269e-07
5.694859392147252198e-07
5.973596459602490976e-07
5.983909389583436790e-07
5.876625811549672203e-07
5.977275340196990690e-07
5.862509862651263701e-07
5.797892314567895643e-07
6.052870823669166653e-07
6.097015556692041929e-07
6.190642116978919535e-07
5.934477922001639914e-07
5.861704976792541601e-07
6.041799671439175024e-07
5.984939421006892552e-07
5.963418449927050089e-07
5.990327986553560317e-07
6.047208990764192165e-07
6.092164316707122618e-07
6.022362053693783325e-07
5.936735037439494047e-07
5.820766880107273924e-07
5.559212872009399065e-07
5.480256808044150839e-07
5.655781311862952709e-07
5.895739548422279421e-07
5.891338408964606434e-07
5.750436865198937583e-07
5.830158882106016149e-07
5.662929975633953784e-07
5.677516844292964735e-07
5.694616553012855297e-07
5.519060156551867283e-07
5.632298848765354731e-07
5.657570035264038048e-07
5.780401069309432278e-07
5.941904353505009550e-07
5.728830702472466388e-07
5.684479691584457473e-07
5.769098587767063527e-07
5.667075395689272980e-07
5.563540068742474826e-07
5.685205027938318460e-07
5.864827972113103446e-07
5.834514909569654411e-07
5.765509356089223654e-07
5.752744661206190168e-07
5.747106498397164496e-07
5.960594763891850207e-07
5.823980151797394647e-07
5.734897031280102002e-07
5.814527410028879048e-07
5.831238520378372729e-07
5.935900304523534586e-07
5.776772334532475319e-07
5.859944966307083811e-07
5.935010120820692132e-07
5.934489923102072416e-07
5.785734989832428948e-07
5.663937248417955183e-07
5.949180171794131614e-07
5.887948704647705822e-07
5.548596025087841758e-07
5.767698616954190999e-07
5.882499130854048948e-07
5.874868558021809134e-07
6.079332097206737488e-07
6.031217824282521512e-07
5.891560180212445631e-07
5.708739537583726011e-07
5.618671352636483996e-07
5.809437277336164330e-07
6.002061545788729809e-07
5.961118253795236056e-07
5.675992363776978758e-07
5.575062352150164763e-07
5.765618370517889336e-07
5.923552451709006510e-07
5.891414427945507691e-07
5.804243555178932293e-07
5.894674154563767894e-07
5.871648126924203277e-07
5.646689023126444407e-07
5.595855074483315253e-07
5.686316349362219449e-07
5.836177501729898812e-07
5.694198702467783684e-07
5.547574537683511018e-07
5.644518151291562933e-07
5.700925522592652818e-07
5.716791763877711769e-07
5.798650591534162356e-07
5.742429135604196207e-07
5.700568735483926316e-07
5.664240162239314457e-07
5.570776298923069490e-07
5.838204702147433466e-07
5.927758299848217576e-07
5.825943156676525051e-07
5.746454297954808439e-07
5.556960643713479748e-07
5.490939257809311835e-07
5.691731326253255008e-07
5.845697610906420340e-07
5.765887349674455796e-07
5.521271562045555068e-07
5.475967674164832199e-07
5.627207758723050268e-07
5.597593551351256512e-07
5.617155032801662811e-07
5.829834795113447545e-07
5.855695082716049101e-07
5.800737678368294679e-07
5.761174639828388069e-07
5.716988064454197668e-07
5.637713634027461599e-07
5.622031789081208366e-07
5.929186996044355481e-07
5.993772977421059465e-07
5.724110721385443610e-07
5.637555598343199861e-07
5.629303403657861901e-07
5.656829554733023631e-07
5.611717133811551997e-07
5.578527649587778251e-07
5.604543785629671789e-07
5.636319768834905620e-07
5.747675613114695238e-07
5.754358620165593825e-07
5.558952509856007308e-07
5.463124346000824648e-07
5.578683375195596415e-07
5.640009094106247743e-07
5.604029791202483661e-07
5.616388176782018525e-07
5.901923378331811263e-07
5.848637212033440322e-07
5.458372507079729539e-07
5.469976359672624036e-07
5.477957133358378516e-07
5.489959074019762486e-07
5.418073629918128663e-07
5.403648205016856674e-07
5.716451210813588348e-07
5.718756039629261070e-07
5.495229223195129227e-07
5.505378410787348972e-07
5.488357851127583423e-07
5.363132455147540269e-07
5.436078751115700709e-07
5.648615954494315584e-07
5.566202147830612597e-07
5.522526009876400924e-07
5.593557695430060932e-07
5.603681314084582173e-07
5.623486365445215143e-07
5.543920096167771636e-07
5.713431249226984891e-07
5.618832856614067400e-07
5.533110394160302705e-07
5.626300857278176063e-07
5.696113595710287797e-07
5.604076587287908550e-07
5.393800169772352602e-07
5.382051384681272556e-07
5.398611322507396939e-07
5.504272571775162304e-07
5.735811159357379430e-07
5.735840989012312183e-07
5.627370940813954345e-07
5.560211969593781788e-07
5.386904786067176316e-07
5.536962194622333280e-07
5.480696348608834771e-07
5.474592293605311722e-07
5.545390274006381720e-07
5.604587746210741272e-07
5.682150420181387372e-07
5.661485441480555190e-07
5.543319220780510142e-07
5.441960525621913195e-07
5.361852772597867045e-07
5.387670303503992918e-07
5.610792257191316472e-07
5.640192736856930237e-07
5.571636174940667866e-07
5.449317663253053297e-07
5.439573468116612380e-07
5.460039369982851089e-07
5.572064397551515754e-07
5.562069827102048196e-07
5.486288293752223579e-07
5.396376207828853182e-07
5.381731473570294577e-07
5.436056145345405827e-07
5.452849183458167872e-07
5.515483948099530574e-07
5.432988228454412825e-07
5.492255132115963255e-07
5.457853479444867626e-07
5.297380392067467774e-07
5.375266534296975426e-07
5.326706564740887497e-07
5.427961412145296168e-07
5.670737925895894055e-07
5.477887205754656339e-07
5.487936820085980148e-07
5.572563033249137234e-07
5.549532882068825486e-07
5.558474339883286804e-07
5.367445461964785041e-07
5.475720916445913719e-07
5.576670389249208484e-07
5.586539646569386593e-07
5.580441692357406198e-07
5.474796759163960668e-07
5.420900160774198279e-07
5.360009978362448698e-07
5.272839006421036553e-07
5.409639526579444725e-07
5.632288041450811242e-07
5.580140174932435031e-07
5.368542437559720670e-07
5.430646050973502072e-07
5.534472102966471509e-07
5.404035668035762000e-07
5.318147212281913857e-07
5.465955391952470252e-07
5.558905226566059359e-07
5.379732229309157124e-07
5.390214814115657296e-07
5.622500217681609107e-07
5.604247767507830569e-07
5.537886191181966758e-07
5.586178865090437360e-07
5.592002209538336725e-07
5.452738586485083600e-07
5.237119194549842724e-07
5.407903447597251231e-07
5.496744892394232887e-07
5.480594195300324108e-07
5.467449511015161551e-07
5.402810619081055600e-07
5.438411898549462499e-07
5.406464789246728304e-07
5.471540759149545981e-07
5.374354166643435790e-07
5.205801233085155942e-07
5.236213694652314327e-07
5.417524014121362335e-07
5.509242709455898270e-07
5.384653328161452931e-07
5.377286126888194540e-07
5.328481994382438770e-07
5.205048526300205191e-07
5.351417653163207051e-07
5.312965671139712878e-07
5.187230734121318799e-07
5.409577966970346291e-07
5.484650372612409850e-07
5.445448354178716810e-07
5.430164026334492742e-07
5.532712918102951183e-07
5.546755601254280319e-07
5.203424605531602555e-07
5.008725379512742770e-07
5.275216375146617290e-07
5.501806737754574191e-07
5.426813692081764282e-07
5.387806074894239908e-07
5.277480933722745952e-07
5.317714546479521832e-07
5.468283423226130397e-07
5.479316528684746540e-07
5.360964331382192804e-07
5.399961273607119958e-07
5.416177228165591871e-07
5.209523364491527394e-07
5.318741516753243146e-07
5.285131013543424542e-07
5.121213326060708378e-07
5.302396667412579293e-07
5.484221927364522077e-07
5.344867704229522435e-07
5.208987647442192697e-07
5.242165432407241942e-07
5.279117316156726206e-07
5.217558506290505688e-07
5.288085396426757428e-07
5.138342323162271926e-07
4.891919490095881260e-07
5.085613597679862466e-07
5.255691049989109768e-07
5.290838225965246647e-07
5.267017148049435047e-07
5.335803534478108087e-07
5.576060071888609734e-07
5.515942534872830731e-07
5.385574747634669218e-07
5.391148530042087378e-07
5.319911515230706191e-07
5.192860735706116151e-07
5.100207333311219301e-07
5.246173632389300067e-07
5.390197711795873779e-07
5.426157748086233322e-07
5.417854454471946213e-07
5.374371412859452788e-07
5.353365132394227347e-07
5.375699205078364758e-07
5.310007320044297559e-07
5.269168639703635503e-07
5.408689510743494866e-07
5.417960787662531172e-07
5.470527676600071165e-07
5.378722374951943603e-07
5.114850732069722399e-07
5.106364151951190063e-07
5.115611329916076406e-07
5.071532236153079503e-07
5.043362566635137294e-07
5.122088000849890558e-07
5.145502085637068042e-07
5.205222370596928669e-07
5.194042114833328629e-07
5.196505242611619292e-07
5.178584974426902889e-07
5.073139417644474037e-07
5.152095353248925363e-07
5.348141373097464834e-07
5.417648240498190148e-07
5.260567539205359924e-07
5.203297172478521441e-07
5.244271794763086779e-07
5.167515339829190753e-07
5.202823714543499773e-07
5.325778285123448495e-07
5.246385272020222500e-07
5.102417397724184536e-07
5.092493464410754606e-07
5.296353915171220116e-07
5.348722657973505823e-07
5.155570694491651616e-07
5.151037356027744231e-07
5.228315946487271180e-07
5.327200981731797571e-07
5.335560988931399696e-07
5.082201913644249525e-07
5.094951986220209749e-07
5.240908083569009283e-07
5.046020851714854713e-07
5.035435364470040455e-07
5.282526964138955768e-07
5.361759018672406995e-07
5.334276129901574271e-07
5.224814846893068765e-07
5.184766684753535710e-07
5.285535850082404521e-07
5.085871773531852701e-07
4.910054962413766176e-07
5.106154886882356506e-07
4.947004359976370918e-07
4.879153536084639159e-07
5.162639709863891306e-07
5.112852745667381281e-07
4.958051948255610597e-07
5.120386498530362343e-07
5.231627338858045521e-07
5.169858981047880028e-07
5.098915839454093060e-07
5.194061206191931788e-07
5.197545681418384520e-07
5.253749189322845351e-07
5.306430722453404649e-07
5.094165886598963460e-07
5.174678272622255116e-07
5.227026357349846942e-07
5.128856333391784318e-07
5.200643396687767987e-07
5.133199412798466009e-07
5.032479705453433741e-07
5.103160552112891024e-07
5.159625008670115283e-07
5.331630862792399376e-07
5.232097604678689857e-07
5.128488105592626232e-07
5.207954006588255029e-07
5.173395777414119619e-07
5.327314558891626360e-07
5.318753275096049962e-07
5.223512774771513829e-07
5.401256805352301726e-07
5.301009883071512985e-07
5.131498109411845353e-07
5.308500642339140638e-07
5.323685302809463858e-07
5.164789264444345329e-07
5.244296637236162632e-07
5.266796002510356642e-07
5.103758751326425671e-07
5.116564567350143477e-07
5.325628329327494539e-07
5.242129046844943189e-07
5.177645753835950412e-07
5.394998680310662348e-07
5.300258291294011168e-07
5.148621891053670793e-07
5.176711488407557826e-07
5.270119897230898662e-07
5.311818361750918337e-07
5.375442962059748025e-07
5.342111899265424897e-07
5.119098243378205418e-07
5.171566468882933676e-07
5.223186425874907547e-07
5.136707592098140516e-07
5.277024713065626217e-07
5.178692164056193881e-07
4.991086047182726025e-07
5.048394350380521360e-07
5.047249077230770290e-07
5.175389321194473201e-07
5.208320944828804716e-07
5.072338879045988827e-07
5.076637438024825145e-07
5.126690962381870417e-07
4.933664472931626086e-07
4.978167139255885641e-07
5.171870312518563174e-07
5.127386488313434519e-07
5.151958211582433724e-07
5.127829216469506075e-07
5.050893321397258045e-07
5.016810239011643694e-07
5.058370452293290978e-07
5.164540355599337451e-07
5.268011260151903056e-07
5.158291266564005459e-07
5.102068448838668636e-07
5.106463686209164335e-07
5.114468289041040405e-07
5.081292737152762785e-07
4.938260826292263631e-07
5.002886481993550351e-07
5.046642024455366469e-07
5.058913774712007802e-07
4.955767801735731583e-07
4.964855443240028110e-07
5.051602147121793071e-07
5.130021414910993651e-07
5.121364574666205419e-07
5.114402947194403909e-07
5.198715204713930164e-07
5.079646676526901239e-07
5.029131914283117153e-07
5.068793540800805421e-07
5.014242342367818192e-07
5.005420374119995105e-07
4.955982621969803832e-07
4.893176942590269531e-07
4.970369614275040896e-07
5.032205675058105628e-07
4.981578655236913475e-07
4.761189987616454312e-07
4.856556067562049340e-07
4.988924718607487460e-07
5.034920511066495935e-07
5.040161406953756783e-07
4.849455649374642098e-07
4.824453383647947086e-07
4.951974107576314408e-07
5.003183684714096540e-07
4.928439249171230755e-07
4.947409853668165329e-07
5.022651101743837616e-07
5.029334511759736252e-07
4.909318899387565431e-07
4.943810826273348003e-07
5.034093308175494087e-07
4.850799575928832024e-07
5.094969688495008464e-07
5.290737515596470694e-07
5.222050184842973831e-07
5.237571996154436872e-07
5.034077159568401302e-07
5.048229928528633836e-07
5.063991464728173983e-07
4.952905445016650549e-07
4.872143426014048350e-07
4.817003607638240447e-07
5.025548226604078510e-07
5.036179892098490941e-07
4.939465612771799563e-07
5.117348438386822436e-07
5.129139013309834391e-07
4.994871137471845884e-07
5.056492157496674524e-07
5.169180725642089572e-07
4.962012123250826281e-07
4.895553873781666403e-07
5.118973256822297259e-07
4.994477773471841127e-07
4.846715324862976659e-07
4.855508140732987818e-07
5.099995130491346022e-07
5.079909565901620119e-07
4.746396669392982079e-07
4.845469098028242779e-07
4.949507921198673739e-07
4.888980435563674358e-07
4.914078544056122901e-07
4.921615019251758922e-07
4.958157551811842209e-07
5.232153463781300145e-07
5.175953846458969406e-07
5.002402614321332655e-07
4.964045518778792563e-07
4.920926676439055470e-07
4.869449724439017258e-07
4.921595853025393746e-07
5.032512954830638914e-07
4.839812223541980591e-07
4.730082955401568090e-07
4.954882402071118045e-07
5.052011195752985112e-07
4.991834254916025010e-07
4.926132419471139326e-07
4.934552823830310626e-07
4.966614135739966864e-07
4.956008040307075076e-07
4.863859437903359005e-07
4.715800832155493195e-07
4.722602521198901378e-07
4.971374691703614543e-07
5.078233360971060624e-07
4.974102359068964290e-07
4.997501646189755972e-07
4.772223599480763168e-07
4.810545950396676930e-07
5.107092099595213458e-07
4.994825880121207116e-07
4.697565174196282852e-07
4.776067627168755948e-07
4.856519535195890167e-07
4.782032148173892750e-07
4.941132050448299612e-07
4.894127244739368719e-07
4.712968752715898762e-07
4.732550785858851490e-07
4.772543784305438440e-07
4.936496059085964398e-07
5.011075316813005309e-07
4.852394774558174181e-07
4.883451058504623522e-07
5.035634696379487683e-07
4.934389009090126609e-07
4.750980549488365610e-07
4.721175279462658192e-07
4.835885853340874829e-07
5.074790132519235946e-07
4.901774693061955182e-07
4.825982545884331130e-07
4.859373220367350205e-07
4.842213318644005521e-07
4.951982248506266469e-07
4.870493094475279437e-07
4.745649271157100091e-07
4.816070480125799427e-07
5.044167813365330549e-07
4.961424787458329813e-07
5.006851585033465533e-07
5.095859852910117675e-07
4.953610417534143935e-07
4.893223251640611831e-07
4.813048388302410771e-07
4.816540270732971208e-07
4.982618199275936656e-07
4.939931886159979500e-07
4.780889897243737887e-07
4.876241008622395890e-07
4.823067073614517240e-07
4.770647201880738000e-07
4.858609003947943474e-07
4.908527496250354031e-07
4.960490648452916503e-07
4.955744496583029178e-07
4.907575051631315946e-07
4.851333479612531914e-07
4.873564509538058751e-07
4.774751237032636647e-07
4.637326486075746761e-07
4.738729061517028604e-07
4.866050549798296538e-07
4.771298768598566142e-07
4.653893582939566574e-07
4.609914108977575485e-07
4.660302631220305536e-07
4.761650001617360469e-07
4.738994068509207666e-07
4.797663463077367516e-07
4.967255669207810730e-07
4.904142931663258949e-07
4.728301879685357698e-07
4.845668947167609342e-07
4.895910239484477625e-07
4.662033334362641600e-07
4.690702237308320102e-07
4.702874661827306071e-07
4.651600695572587439e-07
4.707723501162744105e-07
4.764637433719378762e-07
4.767835692445489878e-07
4.654318256284183580e-07
4.560977382718511627e-07
4.571494871930294707e-07
4.733296732893236864e-07
4.936994738943348945e-07
4.829541525420571399e-07
4.848709698374667106e-07
4.884232175072918423e-07
4.733664502670510086e-07
4.856332032064822938e-07
4.772654864932891403e-07
4.660192050429231974e-07
4.746116764199846418e-07
4.745004711666164448e-07
4.696856331977414893e-07
4.707810844778521010e-07
4.755975191914842355e-07
4.704730058715584671e-07
4.777564799665520462e-07
4.904941947474064278e-07
4.745223881449562657e-07
4.765825069392160009e-07
4.930357353013660774e-07
4.786094261403189002e-07
4.670965295419861568e-07
4.813014122969424232e-07
4.890746841442340099e-07
4.750959893685960430e-07
4.713431900810549800e-07
4.717980410802918582e-07
4.636030483853068581e-07
4.509291822979212067e-07
4.536694574753316504e-07
4.566835656564901315e-07
4.414346439885688280e-07
4.467018965878829973e-07
4.722547488644039800e-07
4.816250875996842101e-07
4.810661850404002793e-07
4.762154823130320183e-07
4.677418646692330721e-07
4.746559125214291252e-07
4.789743540008610339e-07
4.717318388638238400e-07
4.696742405472348185e-07
4.667828970392170715e-07
4.794236527094121695e-07
4.913632338410284387e-07
4.809780112414493828e-07
4.747602572253725213e-07
4.681511069273871067e-07
4.624943745002561686e-07
4.670432336896546559e-07
4.685750869441505617e-07
4.666021291101835310e-07
4.811440190587579871e-07
4.804628776022360939e-07
4.748814939003663676e-07
4.737037689549146335e-07
4.765815908727928542e-07
4.647873149527381251e-07
4.542919821811902107e-07
4.569923172903778815e-07
4.681031221919153902e-07
4.941857087860876579e-07
4.899339784630159207e-07
4.765056513637939507e-07
4.730654130273777697e-07
4.843707597865176206e-07
4.832138073587312543e-07
4.756846657328569459e-07
4.774921493464975507e-07
4.737551977124698218e-07
4.818286681045908933e-07
4.827519179083604857e-07
4.653791362579976510e-07
4.692273377118487670e-07
4.806943565672852524e-07
4.707902108344954996e-07
4.700748837536555104e-07
4.650991880577008587e-07
4.667755817874067635e-07
4.810600974278906863e-07
4.705929274997925951e-07
4.668913591651021536e-07
4.668875802582694281e-07
4.615902032468178185e-07
4.637676183713552498e-07
4.722495299708962648e-07
4.741849053107132118e-07
4.526418706817056842e-07
4.450138807069328823e-07
4.623268639799905317e-07
4.631187261580760594e-07
4.559581025780730519e-07
4.638409037340571714e-07
4.722621383128493376e-07
4.664579988757479462e-07
4.648510015459477953e-07
4.697833856203596901e-07
4.665243230876512700e-07
4.532481373000979802e-07
4.487846509956630419e-07
4.660867339629331743e-07
4.655307961597344154e-07
4.482622083536251192e-07
4.536892543308789437e-07
4.728490856803663159e-07
4.850265845919553205e-07
4.725184728394073888e-07
4.634987104925275503e-07
4.810245749471441130e-07
4.809877705799434792e-07
4.638543296547921971e-07
4.603678286126181092e-07
4.577701938989605809e-07
4.718951725680104410e-07
4.747052313225542282e-07
4.540349637297925763e-07
4.497035065972518475e-07
4.714506573077119859e-07
4.686569572686014419e-07
4.456959088605679579e-07
4.413313396710898396e-07
4.394993495430288577e-07
4.423426901357031415e-07
4.570409029475695754e-07
4.675603349373136163e-07
4.678660285401270341e-07
4.728878320464727986e-07
4.775781291980362582e-07
4.788043324100807482e-07
4.493964971726359943e-07
4.460943695605991337e-07
4.550058795363167802e-07
4.530384533976486553e-07
4.632999771633875158e-07
4.693431110970374725e-07
4.735731003625883816e-07
4.787638294259837217e-07
4.796651606989265618e-07
4.742302849908639624e-07
4.809612786517483007e-07
4.655190076728374452e-07
4.348593663848089148e-07
4.409255948704502551e-07
4.577260950354386732e-07
4.706318313485443145e-07
4.706377402549528327e-07
4.658637951275086003e-07
4.708064790701011394e-07
4.771262817697695604e-07
4.676257754479696653e-07
4.587220932123318796e-07
4.630362002588102574e-07
4.602351480367189567e-07
4.589783776820287453e-07
4.656681678742606442e-07
4.736477169104988853e-07
4.472910048219756144e-07
4.405588955589381797e-07
4.572731665191090795e-07
4.533490361115447267e-07
4.788328957993414718e-07
4.803000094598835279e-07
4.660746427767793939e-07
4.469955230265630902e-07
4.409905383974772776e-07
4.719990977327165846e-07
4.598489800283624060e-07
4.517793844664773247e-07
4.780253054094474833e-07
4.729026786013208449e-07
4.578912292461016019e-07
4.556222027699246198e-07
4.582477566450516709e-07
4.600979915313502417e-07
4.579125660750200600e-07
4.554351016752437838e-07
4.624346279841548708e-07
4.663540345613504517e-07
4.496996406225247746e-07
4.411711757986651953e-07
4.629854523540809062e-07
4.747067582921829424e-07
4.485676480002200604e-07
4.486837089151550648e-07
4.626388527778424093e-07
4.642640321989816093e-07
4.596134568307269417e-07
4.560764488739101738e-07
4.481235735917246795e-07
4.421696779978876502e-07
4.392200160771770795e-07
4.341991967408972362e-07
4.482521739702084800e-07
4.579503566037588533e-07
4.330419071708822276e-07
4.223189117489776135e-07
4.421001782591372153e-07
4.537141502822988465e-07
4.611009394806483011e-07
4.636002704121622837e-07
4.434276196788858821e-07
4.488200349367179429e-07
4.614189853421037258e-07
4.425831789424013633e-07
4.562365522813278061e-07
4.660177839966501386e-07
4.400005933053994792e-07
4.381583098726883122e-07
4.535277310053518586e-07
4.638804001906509869e-07
4.632311891854252775e-07
4.484682364642437221e-07
4.388900813124095313e-07
4.415221343016239965e-07
4.510690820716679675e-07
4.546633100459475264e-07
4.616464104393328105e-07
4.733948264242515549e-07
4.500097673263929688e-07
4.466908618521027420e-07
4.653060091903990873e-07
4.532017519624963037e-07
4.626254167936998373e-07
4.582428100510337168e-07
4.356964236953592160e-07
4.358138740590488441e-07
4.387492169215128682e-07
4.510760086840020389e-07
4.582957423290091765e-07
4.487259260823586682e-07
4.335338945663034468e-07
4.324838105315585658e-07
4.443615407568574139e-07
4.461531774619158570e-07
4.402227568849199359e-07
4.412169766146126835e-07
4.363483202302884128e-07
4.344430317212989013e-07
4.335051112242744410e-07
4.360201775759863378e-07
4.484111442523006720e-07
4.415744690842492466e-07
4.406252314716190056e-07
4.486941937938806169e-07
4.377439610671343719e-07
4.385805174616563785e-07
4.453514138252827207e-07
4.464204250495722356e-07
4.397631161544965224e-07
4.322845054507835631e-07
4.487074262054250038e-07
4.381179953439188696e-07
4.321384988249097781e-07
4.526365887071857624e-07
4.486315113963272881e-07
4.441138064945899626e-07
4.433811415590951614e-07
4.310660048430380931e-07
4.427577463826291394e-07
4.557888902330560107e-07
4.460356845800086724e-07
4.386223437956111870e-07
4.436049960423476698e-07
4.552231824000945546e-07
4.598335624937097890e-07
4.455025983084240322e-07
4.403034670320365020e-07
4.488170357334637318e-07
4.315690066714668798e-07
4.181140678842052653e-07
4.315420426407261689e-07
4.525467834189364501e-07
4.463169056220025363e-07
4.375633474605256990e-07
4.477453805333217408e-07
4.514541400382572675e-07
4.450776615960686238e-07
4.302745385969050161e-07
4.396837228628503667e-07
4.434593818849653124e-07
4.381064131113816644e-07
4.309208943190080767e-07
4.310241467359776195e-07
4.552479407562971851e-07
4.531152897591722122e-07
4.329782950893242953e-07
4.380016293078863229e-07
4.415444815034925544e-07
4.310425152107687880e-07
4.332487344508497555e-07
4.470557477085550894e-07
4.514746675423459789e-07
4.357784961983976674e-07
4.292629812907704042e-07
4.252827876241337974e-07
4.225411301379662021e-07
4.362878202607696057e-07
4.356218817374333159e-07
4.377532239733491218e-07
4.454486804151294557e-07
4.428683181138592616e-07
4.408304608080731757e-07
4.426210402597963766e-07
4.494431147515047301e-07
4.450629984894045319e-07
4.375917173738986312e-07
4.313024115826111931e-07
4.392715718781648192e-07
4.452549878831442165e-07
4.483866157412872464e-07
4.342340233052401544e-07
4.172047632514498002e-07
4.305226560037418402e-07
4.218263336441504495e-07
4.287973990711575600e-07
4.388340229449558829e-07
4.413617112712145919e-07
4.469607440308532006e-07
4.217964561251601164e-07
4.234470613852536953e-07
4.397926487861225100e-07
4.309855593368586575e-07
4.296260112413139679e-07
4.341996085502924418e-07
4.329112299773072379e-07
4.362712953846771154e-07
4.248239100498540405e-07
4.136575699862445945e-07
4.174834486580607081e-07
4.300929064103395676e-07
4.469640262500642096e-07
4.316158527918230594e-07
4.293257825824406523e-07
4.466068576918804210e-07
4.421995666308671643e-07
4.358933307783388700e-07
4.288765310955500038e-07
4.248296644239128042e-07
4.334145688275126642e-07
4.486585927265998142e-07
4.511409799225208473e-07
4.411032573555432527e-07
4.374693413814527157e-07
4.458483990646070687e-07
4.490464115143876687e-07
4.544796707014194054e-07
4.640836672799039679e-07
4.509823721624890375e-07
4.364550785526907630e-07
4.326889680931881368e-07
4.278802410024393139e-07
4.319366901057749323e-07
4.419305034919935409e-07
4.329941394677941620e-07
4.137005496251509578e-07
4.371255583082523137e-07
4.552607458742095403e-07
4.485209973038809700e-07
4.389312423927807507e-07
4.249551245198988264e-07
4.338434998076456102e-07
4.411355575874733273e-07
4.417901823673898066e-07
4.353935393569728336e-07
4.263792348552509778e-07
4.187932333853188693e-07
4.124087330967473437e-07
4.177752496075776301e-07
4.224030591544909244e-07
4.266059072491970488e-07
4.171540614214359628e-07
4.116743194018958816e-07
4.181188126538270809e-07
4.256045433142520441e-07
4.262281728220915976e-07
4.203697381176018434e-07
4.225613674565632281e-07
4.178751856310947988e-07
4.168001624323757818e-07
4.247235731368237183e-07
4.217656827346159562e-07
4.199763440082284538e-07
4.208586338877032762e-07
4.374855843662664205e-07
4.409328405239509143e-07
4.154339930973295258e-07
4.069732110896790824e-07
4.058056154246042565e-07
4.166834644458327365e-07
4.262144219989888574e-07
4.359954125317363872e-07
4.303361940634172362e-07
4.203473487666760337e-07
4.212006628374222523e-07
4.261381739216852625e-07
4.339264691836537080e-07
4.376706270544831434e-07
4.348456747614676214e-07
4.403094551279810519e-07
4.388589798909511315e-07
4.159347326224625488e-07
4.082330240225017027e-07
4.163108555969937758e-07
4.410444932016303997e-07
4.452994226304876159e-07
4.309388813710846414e-07
4.273901852703478766e-07
4.201007798570483475e-07
4.153671664024061722e-07
4.212858981722073884e-07
4.288168707177133824e-07
4.234604529401055163e-07
4.220317469653680113e-07
4.323627931225428591e-07
4.259431348865280828e-07
4.235323060215817992e-07
4.316784763706971290e-07
4.234425215757039667e-07
4.110500657004891955e-07
4.157959999289967218e-07
4.248655984470611161e-07
4.209316808818524111e-07
4.209423849009781744e-07
4.197091160617949846e-07
4.182049264887308120e-07
4.329795478445642179e-07
4.270479048654124200e-07
4.152142378886522694e-07
4.251610437212653910e-07
4.291318607128300025e-07
4.281051879171684906e-07
4.253131350034253796e-07
4.238144335945759634e-07
4.260209599122858613e-07
4.233138866728405270e-07
4.262989278769927915e-07
4.254944474409159252e-07
4.306243553949874999e-07
4.445521454937034161e-07
4.344353422788383314e-07
4.315765704232276908e-07
4.341653767216132927e-07
4.308116842116178926e-07
4.248230259583087010e-07
4.239118003393254289e-07
4.297142891922934678e-07
4.232938469437415069e-07
4.280645760693995922e-07
4.181453321118814881e-07
4.040391749734424287e-07
4.171360438626646567e-07
4.156767842113970379e-07
4.162365419677805373e-07
4.218056354492705482e-07
4.178646770054625514e-07
4.160210998723859191e-07
4.034146459751866488e-07
4.040046639702723686e-07
4.231457709340605886e-07
4.267710876378483952e-07
4.157659388191941562e-07
4.271609642913827991e-07
4.289641700992555162e-07
4.245179925115612215e-07
4.428069419672665744e-07
4.273863198872823171e-07
4.078020490128781369e-07
4.177747996120225502e-07
4.253164819349628480e-07
4.100619489526858345e-07
4.095900875482551527e-07
4.161925449480526245e-07
4.109387725919863420e-07
3.991039410475090417e-07
4.026300621421589815e-07
4.174612777310547682e-07
4.168748887441989087e-07
4.153770134077949286e-07
4.037456961590512974e-07
4.091169360496992374e-07
4.165232189282442430e-07
4.188954487793102052e-07
4.213518810519334347e-07
4.238839993678872759e-07
4.212680209698338554e-07
4.082560622328861366e-07
4.118945927068035714e-07
4.101284439134008875e-07
4.172030724413785226e-07
4.232687439754139168e-07
4.222926799209608002e-07
4.145186805661554040e-07
4.063769169430309495e-07
4.123526765640526093e-07
4.109445330652016100e-07
4.017651849894737966e-07
4.082830527601848135e-07
4.267997871821575638e-07
4.135955898495717014e-07
3.983221579370041768e-07
4.211234401101648269e-07
4.327932036435582409e-07
4.335332104642892937e-07
4.248864000399605318e-07
4.081945676168855202e-07
4.201999874973149303e-07
4.151620771198487400e-07
4.129770494648737293e-07
4.245906642742999125e-07
4.340026674813489004e-07
4.235880372454713884e-07
4.131191387319930940e-07
4.147708761824353349e-07
4.108104886434803759e-07
4.077641586570621863e-07
4.026006303257395703e-07
4.051740442976433805e-07
4.128551020760505615e-07
4.282117682832649191e-07
4.145497754347000555e-07
3.909338449628142399e-07
4.018021352003883815e-07
4.100266802718391838e-07
4.055348336294091275e-07
4.083341831277466877e-07
4.209834101459222140e-07
4.240425225596409885e-07
4.158201217248066118e-07
4.016509487567280626e-07
3.951745263209970231e-07
4.020782677677781106e-07
3.957058553324379721e-07
3.904771001314238870e-07
3.923164419030966970e-07
3.974622601415410114e-07
4.095902288540891388e-07
4.267456659496822009e-07
4.232855071934768117e-07
3.980264917644229367e-07
3.919475431928958124e-07
4.080923334194538812e-07
4.258162916678424684e-07
4.206335343284158330e-07
4.152432748421138789e-07
4.164813735181765202e-07
4.112084483890323023e-07
3.912990049269200690e-07
3.899762394377888374e-07
4.086054369139391981e-07
4.127585708095686260e-07
4.120796298781842769e-07
3.976272507784958301e-07
4.013873743418696705e-07
4.190840472378842079e-07
4.074097325714605193e-07
4.026326880620526372e-07
4.093700628931066482e-07
4.084794579530065144e-07
4.097833172965767504e-07
4.041690674860834117e-07
3.988388774927327165e-07
3.944089945455846147e-07
3.966098853355673575e-07
3.982741827607373449e-07
4.096826390878499069e-07
4.167883276392342003e-07
4.039160159803374341e-07
3.917954959745721980e-07
3.947230193994683840e-07
4.139280935048350436e-07
4.154221436819268914e-07
4.116046099145787921e-07
4.094629775807310970e-07
4.024196938996565344e-07
4.073118023256017258e-07
4.138980320632547547e-07
4.121885391775879562e-07
4.185320313883487097e-07
4.148743185504005287e-07
4.046295089340475893e-07
4.074208567422352910e-07
4.039409111381665041e-07
4.063310931659602842e-07
4.065086752500202665e-07
3.937353698194355684e-07
3.920068372066337820e-07
4.065200627134711806e-07
4.078775233004762937e-07
4.142272731205914240e-07
3.971604414782348044e-07
3.833280538400871283e-07
3.965360875023241238e-07
3.816857876715460267e-07
3.931686090906906028e-07
4.033175745756695068e-07
4.053874831018826390e-07
4.168998852685441600e-07
4.087126358510751353e-07
4.173427063042651129e-07
4.116572593548929659e-07
4.035000296410900476e-07
4.127907590261710743e-07
3.966322478834567639e-07
3.831389995784260381e-07
3.887416673574408471e-07
3.956470788937740393e-07
3.923928062602471106e-07
3.981937205260530830e-07
4.016583833335395737e-07
3.889455314022233758e-07
3.872319049041524870e-07
3.895965287428630351e-07
3.990985689273855768e-07
3.925254125219965623e-07
3.804362381151323669e-07
3.815939080257356198e-07
3.881974510390622611e-07
4.090215773136863127e-07
4.027193293677081695e-07
3.890022971007976852e-07
3.996043090497326580e-07
4.027647274242522634e-07
3.925962240586909351e-07
3.941426309829969476e-07
4.100509890364997449e-07
4.050847767609738030e-07
3.929986446225746060e-07
4.008338970968491365e-07
4.049834503200585314e-07
3.987596834513751425e-07
3.888257102438143813e-07
3.915174233203065913e-07
4.018235798146357835e-07
4.011030076999981530e-07
4.007370051235031364e-07
4.059075651193208640e-07
3.878640500631168793e-07
3.730939660902018634e-07
3.914728613690051385e-07
4.099680340404229795e-07
4.126329399525433187e-07
4.041232172745105847e-07
3.854995144090190166e-07
3.795842700105326358e-07
3.935534993076081813e-07
3.915258997985876513e-07
3.872692065733090933e-07
3.983741048872558397e-07
3.953057683678166045e-07
3.938212240061873723e-07
4.007227703380544959e-07
4.035753746721564498e-07
3.973947793841820750e-07
3.944074604292315574e-07
4.017824571548090429e-07
4.107197780594602867e-07
3.944734558021491982e-07
3.933227271946630704e-07
4.015283881078999258e-07
3.854450554964842418e-07
3.841914171918866912e-07
3.908595309509259154e-07
3.983142389956980744e-07
3.948095557816467683e-07
3.965209504673079296e-07
3.972699424611099245e-07
4.057564639685767051e-07
4.016519949978439147e-07
3.890132695528477246e-07
4.011600702860407658e-07
3.912751702384217183e-07
3.793593135653346437e-07
3.823170622984788279e-07
3.889857100318729433e-07
3.808599825096028388e-07
3.854453108285393404e-07
3.925318076153270038e-07
3.816270157712439677e-07
3.938007733377599372e-07
3.888978951099333711e-07
3.892399702146352442e-07
3.888453665319126725e-07
3.825024574139568164e-07
3.844603893963977323e-07
3.865256842085842669e-07
3.928778964180305581e-07
3.923424258697461226e-07
3.905570757737441116e-07
3.941240435978538931e-07
3.956359662393747325e-07
4.023619979578538700e-07
4.022650331671768776e-07
3.911238669278219100e-07
3.960742805219957932e-07
3.970745452326880149e-07
3.877279041770811963e-07
3.874720703509860014e-07
3.927657523834990224e-07
3.935254802919591469e-07
3.885532061016975861e-07
3.808604096686849044e-07
3.879773576270553197e-07
3.897314785557843190e-07
3.823858837213262362e-07
3.901993702255475405e-07
3.924701591561466204e-07
3.923119752429159348e-07
3.967972808853551921e-07
3.872069751136373806e-07
3.735248607394026143e-07
3.820523210058856202e-07
3.925215113245910181e-07
3.803836506551814944e-07
3.719191997378039365e-07
3.797046410885949800e-07
3.976615264043998983e-07
3.919816635652692811e-07
3.898724954339113489e-07
3.929125892420029881e-07
3.853683782369432874e-07
3.989996974990255157e-07
4.013970692528856997e-07
3.950852021814910351e-07
3.800569908070181744e-07
3.803843581542340075e-07
3.911146600309589246e-07
3.949364128832918031e-07
3.914791766406271490e-07
3.897190471599685867e-07
3.979687466432930553e-07
4.016030787348045142e-07
4.010236737480432870e-07
3.956052389594296310e-07
3.893072278558790776e-07
3.892047952853959933e-07
3.953923033146998831e-07
3.839294288633160047e-07
3.740032053046099552e-07
3.885993651863468762e-07
4.019729813729749767e-07
3.949001261225239010e-07
3.994852722062772330e-07
3.916306601336798305e-07
3.770219110783137753e-07
3.714132520796833072e-07
3.764070587826208980e-07
3.852155406001181568e-07
3.729302330629683132e-07
3.884979206512802351e-07
3.928278146596158060e-07
3.795736269016498712e-07
3.839622042038674428e-07
3.941467566767095544e-07
3.945661469888661934e-07
3.767320627596567091e-07
3.798099075562798266e-07
3.968501037746130726e-07
3.996524269929333345e-07
3.913293932756699094e-07
3.930694419414557291e-07
3.898422750423174445e-07
3.759062051054452592e-07
3.751261491926643189e-07
3.802381392381789890e-07
3.755180060579969116e-07
3.937133146503845612e-07
4.015232361972262193e-07
3.928602221740010516e-07
3.868214518830407296e-07
3.831666911713645822e-07
3.967271068721645904e-07
4.018101718306521847e-07
3.967837089814298527e-07
3.797495968872600898e-07
3.658410877548268180e-07
3.701729692413967754e-07
3.818483410177947976e-07
3.819044847407075072e-07
3.751568341628162850e-07
3.747035028061757686e-07
3.795577242962460091e-07
3.800152632107411153e-07
3.842765529731678362e-07
3.802739299812843490e-07
3.685219429008147458e-07
3.729535195732844135e-07
3.810198133870123875e-07
3.772345096397362928e-07
3.757887043165136229e-07
3.807506577709858188e-07
3.877635603991232177e-07
3.848125487328499357e-07
3.711106266818098934e-07
3.681181453945024034e-07
3.694210482386531990e-07
3.692517090156380876e-07
3.757229400919941866e-07
3.809392658900251128e-07
3.784771426593742210e-07
3.909242472481786515e-07
4.062130539266044858e-07
3.950030892992691400e-07
3.781611278098820868e-07
3.819694602817738463e-07
3.767067969908331623e-07
3.733286495096302284e-07
3.864389062383119390e-07
3.821143967205406833e-07
3.826768044571144952e-07
3.791478133885252891e-07
3.713608309007845509e-07
3.753309148410785638e-07
3.751859967305385943e-07
3.774871938907165631e-07
3.777244086205486447e-07
3.796927994535995066e-07
3.790365651040470042e-07
3.768745650025916579e-07
3.746516434918255655e-07
3.759120950190685234e-07
3.809879346197862320e-07
3.770623665954479849e-07
3.705303736167660873e-07
3.777196917725107909e-07
3.807689768572454436e-07
3.764662598811399638e-07
3.805357573215014192e-07
3.916517305994812342e-07
3.829336239046047330e-07
3.710936512078671052e-07
3.753379675748307124e-07
3.759747994665164607e-07
3.697281667058662580e-07
3.668858348916074743e-07
3.753082959029675615e-07
3.829256582717064385e-07
3.832655509916441504e-07
3.819806415786952711e-07
3.876348511157279993e-07
3.909735980072587962e-07
3.851322231326453319e-07
3.732818685430982736e-07
3.679504725817159446e-07
3.712778038557349381e-07
3.744734129971628997e-07
3.740664244595222680e-07
3.823729228953136801e-07
3.934621824217741317e-07
3.812833989607550363e-07
3.809182631464280657e-07
3.831880552081641346e-07
3.712928127421956474e-07
3.731241987783352170e-07
3.711019708169726814e-07
3.634548909015219869e-07
3.672939869133682883e-07
3.685917883992076021e-07
3.608187621740401046e-07
3.735166667388204664e-07
3.851553461502888917e-07
3.853756185013830610e-07
3.870744968480466753e-07
3.796951970386400941e-07
3.821869830132276082e-07
3.820069198035812271e-07
3.640889072549525021e-07
3.608519578448143665e-07
3.681016816275592235e-07
3.841043741108470093e-07
3.805274902819050924e-07
3.788497296752956447e-07
3.858776193132314112e-07
3.680285807019862624e-07
3.628696750174424781e-07
3.611443842911513607e-07
3.664947566643554051e-07
3.728533429255018215e-07
3.781587692474308978e-07
3.859735054574578417e-07
3.701597799900583444e-07
3.681612555044690359e-07
3.698351673630983278e-07
3.614061499423862105e-07
3.622842829216935619e-07
3.741940924428736233e-07
3.739816219451487125e-07
3.700269581093783324e-07
3.752706118267463932e-07
3.782229750912757410e-07
3.760983549552427273e-07
3.615988889938594895e-07
3.625122570400186702e-07
3.688815187410320737e-07
3.704425802385914091e-07
3.757723073991896213e-07
3.815970558891124191e-07
3.853445951566255245e-07
3.792956369758838774e-07
3.646560781627113215e-07
3.614289928806895077e-07
3.680999803541498230e-07
3.824117117423787515e-07
3.893021085814435388e-07
3.727811658787980834e-07
3.621854957135183260e-07
3.651872199065819839e-07
3.710118825626897930e-07
3.781442509543449093e-07
3.675816458326585846e-07
3.567906158889481756e-07
3.587024598381622116e-07
3.608905666489129858e-07
3.663164098691736050e-07
3.608898300299689948e-07
3.616973028481078021e-07
3.642803134418913718e-07
3.568071099793388832e-07
3.600880989899307667e-07
3.641334909282373867e-07
3.685570022542444466e-07
3.793796097678650236e-07
3.776841302861895935e-07
3.693353046623899911e-07
3.691406191014595693e-07
3.676808720350952824e-07
3.632238255457261202e-07
3.672331233505916350e-07
3.601732889470337011e-07
3.546832275960036193e-07
3.644107050923870301e-07
3.749422631343272471e-07
3.803060288114247805e-07
3.756700283199494084e-07
3.652855385662600783e-07
3.660405789037397315e-07
3.782699533264158458e-07
3.740867037258026152e-07
3.622344131066755434e-07
3.617468534862664075e-07
3.678077550886306871e-07
3.740687769941138864e-07
3.757408625834886034e-07
3.625633060702723551e-07
3.522349198585902101e-07
3.618459431202096732e-07
3.616682839196044014e-07
3.698537087937672776e-07
3.755927206862272995e-07
3.666776496354473928e-07
3.689212455670732195e-07
3.750572312078910406e-07
3.667243459438120495e-07
3.623149895442920547e-07
3.701030677115118251e-07
3.599086672139885077e-07
3.571277392048733673e-07
3.687763402608423225e-07
3.646507717688072481e-07
3.483605647175366031e-07
3.461526444430207523e-07
3.621059563120044795e-07
3.646698736733370474e-07
3.594763773041447822e-07
3.555088076628511372e-07
3.549351821668007654e-07
3.645051069143175467e-07
3.581563071360473843e-07
3.610637641192450607e-07
3.600122731294202740e-07
3.557072885446936516e-07
3.599961357724090829e-07
3.662387102298736857e-07
3.697285506348567497e-07
3.610760268007162709e-07
3.662076993556483948e-07
3.762602105530007886e-07
3.646111673663772509e-07
3.637238131827124100e-07
3.685598109941101717e-07
3.529871458803237305e-07
3.526936063296911850e-07
3.559377058767825270e-07
3.557906406088449305e-07
3.609563839286606448e-07
3.653842279490460891e-07
3.701107776698379788e-07
3.720644351085852881e-07
3.765029908750178670e-07
3.677076142387764460e-07
3.545348318330231153e-07
3.632990203091444430e-07
3.665925389496383337e-07
3.591556506227539664e-07
3.618096687374926301e-07
3.551846990380304894e-07
3.553575403314274193e-07
3.653774146497276829e-07
3.633602332483285045e-07
3.712227322442078263e-07
3.711987153720905484e-07
3.604113885414430889e-07
3.649584890946712100e-07
3.755086315936632268e-07
3.683243986756695241e-07
3.584386266722193934e-07
3.640718315866759056e-07
3.669721749446754722e-07
3.675142285144775662e-07
3.698412750363932482e-07
3.675778589101996075e-07
3.647257789764539651e-07
3.645139486321686944e-07
3.579152900795464843e-07
3.569067418975405370e-07
3.551183783102202702e-07
3.530828162623796589e-07
3.512224985277765944e-07
3.496960469832162756e-07
3.604224775071762564e-07
3.667538451994615385e-07
3.681345226254238170e-07
3.624838215693864438e-07
3.538916264133172142e-07
3.548027725787184505e-07
3.544400266503924795e-07
3.583096069982944338e-07
3.471050725828956820e-07
3.396237573025962103e-07
3.489700228422723652e-07
3.620041164087183721e-07
3.706941663724368041e-07
3.561639856253487390e-07
3.484680115590944540e-07
3.519309760158941453e-07
3.544137109256725117e-07
3.592995612677473697e-07
3.636455257527543918e-07
3.559652251581236544e-07
3.599628755423673211e-07
3.603253201902313328e-07
3.520861573435087134e-07
3.493634048597973229e-07
3.399038559189770415e-07
3.490254729804237307e-07
3.592221327051238146e-07
3.473167413735480406e-07
3.412198723540346717e-07
3.547839846879147415e-07
3.644968879605067204e-07
3.620221581550692348e-07
3.539001826466796230e-07
3.665521862002634161e-07
3.710936088501559925e-07
3.527584032286736642e-07
3.592929424437725399e-07
3.602918306711661698e-07
3.560321687363399507e-07
3.733618139460353377e-07
3.797358777590078113e-07
3.764986365371043777e-07
3.758047302304130480e-07
3.683932265853978979e-07
3.620404255094051226e-07
3.522256356659992620e-07
3.562048820714501948e-07
3.618268847927737412e-07
3.636252736588346536e-07
3.493151688468772012e-07
3.433103530533778773e-07
3.450060937736664530e-07
3.418083932261395944e-07
3.417832712662805178e-07
3.490592755461973846e-07
3.573345535948530637e-07
3.497915996035305503e-07
3.435698946588197230e-07
3.393084512024470996e-07
3.526039635149994169e-07
3.586096785448532581e-07
3.524463276092430321e-07
3.502635887389340797e-07
3.563770230146222962e-07
3.691846000956367282e-07
3.645780893584400995e-07
3.525371175701637938e-07
3.510392211705910908e-07
3.585490374691498362e-07
3.667961195595243216e-07
3.611691489566015597e-07
3.484060696278963275e-07
3.460375199245987125e-07
3.406287916984278014e-07
3.412081328600048560e-07
3.501461026776410653e-07
3.508862960511260066e-07
3.483510051967831296e-07
3.519731666313935438e-07
3.614403205610762475e-07
3.499429575952516643e-07
3.461844430141562139e-07
3.560712300368449272e-07
3.533494500210788791e-07
3.432974980794675592e-07
3.446349556403966765e-07
3.473999291616388815e-07
3.520317416476048885e-07
3.551051462309443033e-07
3.572694402362519439e-07
3.620405414079332198e-07
3.533856640426069327e-07
3.424584859549054725e-07
3.433320434528507505e-07
3.499218482211387357e-07
3.480512538434707921e-07
3.519378249773958787e-07
3.454165405007227071e-07
3.396836001343221318e-07
3.316918824005125662e-07
3.371972085178323336e-07
3.511723728048299168e-07
3.520943194889257031e-07
3.431935692924292518e-07
3.340775904063883860e-07
3.492696961369353821e-07
3.481462229615627179e-07
3.465613798395197920e-07
3.486108309858991180e-07
3.527045729446194973e-07
3.512322036595276460e-07
3.374870588967072028e-07
3.408548352567490809e-07
3.402616173376315615e-07
3.497475350304470991e-07
3.472667889136284847e-07
3.346962272661098771e-07
3.512373629826446956e-07
3.579637096918967106e-07
3.493894438533933954e-07
3.540535245932139087e-07
3.607355652068271736e-07
3.506439407519306493e-07
3.529956149127175160e-07
3.527113053323877546e-07
3.573419435845447984e-07
3.572610136062035135e-07
3.347447089029631915e-07
3.274032318634135597e-07
3.453320063545187117e-07
3.597582214619685323e-07
3.626911271542556970e-07
3.532045170251924938e-07
3.399754037982207196e-07
3.364393552930810263e-07
3.380711168470184228e-07
3.445619746988431801e-07
3.349988422256637684e-07
3.428512015360904265e-07
3.529428504394375145e-07
3.414099963025007407e-07
3.359367332049507753e-07
3.346185558906645811e-07
3.315452069014702738e-07
3.378660224484199998e-07
3.517789628104070680e-07
3.488569185866442778e-07
3.281650749512337538e-07
3.232899589950385461e-07
3.406146717546110986e-07
3.466812890386387797e-07
3.423435191127050264e-07
3.438218266340358427e-07
3.406023258721416335e-07
3.406048870432801662e-07
3.460316251717301604e-07
3.414286820400332561e-07
3.343321760212427480e-07
3.361855603866510411e-07
3.362419536385061833e-07
3.317484999404943483e-07
3.307352095601839629e-07
3.306932341395629556e-07
3.412942516566973608e-07
3.393184239555604670e-07
3.335143052503438954e-07
3.414703179578226712e-07
3.376393360527740417e-07
3.276892992046902660e-07
3.364151834586351881e-07
3.468424792871688856e-07
3.437076561786584318e-07
3.297959417325966735e-07
3.276668467098427422e-07
3.523360801016272363e-07
3.609181013984147304e-07
3.585425160492176446e-07
3.544381290265077689e-07
3.410163974484940180e-07
3.463094786021068005e-07
3.387441287575749060e-07
3.396331762086101970e-07
3.542928374030479216e-07
3.386981741824244559e-07
3.340245664076734260e-07
3.472113902095250443e-07
3.487445113116258466e-07
3.417954310003581356e-07
3.412294747182507892e-07
3.303409822712124264e-07
3.292003269553362486e-07
3.440107953476261266e-07
3.481195407715028030e-07
3.407502701154987697e-07
3.507785396924178982e-07
3.578152548355335748e-07
3.410137619064293778e-07
3.501868266409954272e-07
3.538114373156755620e-07
3.423776031229585447e-07
3.390409298846824820e-07
3.399116719749989834e-07
3.354961788232177284e-07
3.301284884044477237e-07
3.326634495163945693e-07
3.246521959419163673e-07
3.163539253124358261e-07
3.287732435866992867e-07
3.356238487712255294e-07
3.316442628527552628e-07
3.367867997647869172e-07
3.395944843017455336e-07
3.493227236154729711e-07
3.464612815346668185e-07
3.414429314690188289e-07
3.446320886522347322e-07
3.403684373557675670e-07
3.427164917422392130e-07
3.437556454618154725e-07
3.410307775495621131e-07
3.347668645059355642e-07
3.428509354854114274e-07
3.607986734073269264e-07
3.479551586816468645e-07
3.384328385579928720e-07
3.380878022238321615e-07
3.305580410690337188e-07
3.306264775974930923e-07
3.369065108989697880e-07
3.373693317847460796e-07
3.358344017674826703e-07
3.450064901628983752e-07
3.520022750551971363e-07
3.393184307534782835e-07
3.328735078942067582e-07
3.419095863967277889e-07
3.369269172472415323e-07
3.241203762186440926e-07
3.299542390879952199e-07
3.388134770869279881e-07
3.292221146563540499e-07
3.335488965901170922e-07
3.383977265936694802e-07
3.279083799630711395e-07
3.290334368893735822e-07
3.282379700976758437e-07
3.293568976904095666e-07
3.397258941037961785e-07
3.362002045233613873e-07
3.348858162012213250e-07
3.429092901480363288e-07
3.397260002897217243e-07
3.273521525329807127e-07
3.317775684457780771e-07
3.312900778828797641e-07
3.250677859487514370e-07
3.362254509659492784e-07
3.453038823826866285e-07
3.488450188298725201e-07
3.371553225599033966e-07
3.305689206284457997e-07
3.265343561642583482e-07
3.172976528920733105e-07
3.294497052303062108e-07
3.404337662397763276e-07
3.333095568215359740e-07
3.321891029609425041e-07
3.421497365106066792e-07
3.351118072585562559e-07
3.196285049378596387e-07
3.296427442337536512e-07
3.357978099921964701e-07
3.300734929568876198e-07
3.319115083804380486e-07
3.239674638051182800e-07
3.147650775804005160e-07
3.198863026408785416e-07
3.207806648535169491e-07
3.236672396204995731e-07
3.366054839314150252e-07
3.346497856050360146e-07
3.322668628999278212e-07
3.309341122419465968e-07
3.312133013553342614e-07
3.327476135326238284e-07
3.309128333385765883e-07
3.357020264193645421e-07
3.309841968051881869e-07
3.251727799314732004e-07
3.280261344709827822e-07
3.303905731041921959e-07
3.270843042959195729e-07
3.216774482863316127e-07
3.291193134716556533e-07
3.300490250997858588e-07
3.255312173681111997e-07
3.266034180196399253e-07
3.312807631301604834e-07
3.364732041492353703e-07
3.242658004116833596e-07
3.230014149419310391e-07
3.260889003424913239e-07
3.247780394990365622e-07
3.288625298141856549e-07
3.247171840370596115e-07
3.226622810490847334e-07
3.340474989610377917e-07
3.435340326474981581e-07
3.443709413575153270e-07
3.358714128848598929e-07
3.270369784571384854e-07
3.257344647926791997e-07
3.283498653439651364e-07
3.381119966108178409e-07
3.335250480244452972e-07
3.286426388014208026e-07
3.298599168090706015e-07
3.179276204852578544e-07
3.213259130965425160e-07
3.296950872967130075e-07
3.326190272173053902e-07
3.244022769068674248e-07
3.192879671241156115e-07
3.303209728807122359e-07
3.279568990040722770e-07
3.161640489637472715e-07
3.227254511968410282e-07
3.381890853799778707e-07
3.307904385297215013e-07
3.271755756641881647e-07
3.188237518506364306e-07
3.150430605859164893e-07
3.235438518603202910e-07
3.165228659929113385e-07
3.208373327969117474e-07
3.399589202629608305e-07
3.380728543996105426e-07
3.242754161786691964e-07
3.235442011261713178e-07
3.258091016382479534e-07
3.168792406710205184e-07
3.197209414055607837e-07
3.410489149066711916e-07
3.313137692760659647e-07
3.232668713675384359e-07
3.281258746768296463e-07
3.264183446900422814e-07
3.289364523125902829e-07
3.272087698181681401e-07
3.318068250191804539e-07
3.279532335548926569e-07
3.177222041924826951e-07
3.131946159434149993e-07
3.183857178220342079e-07
3.209316366961582289e-07
3.258680844764309167e-07
3.236643818015219577e-07
3.142696217653080017e-07
3.201217930174663782e-07
3.213283316630954680e-07
3.225613295260023793e-07
3.280388218547416644e-07
3.284102479629670978e-07
3.282265396858299383e-07
3.275193697409867496e-07
3.265281053760827422e-07
3.166266959776260773e-07
3.251893379245287784e-07
3.336663066446235617e-07
3.159940197527073383e-07
3.066518044157018426e-07
3.237834723462401225e-07
3.247507842434956396e-07
3.159784308662641126e-07
3.307941966337636436e-07
3.301641234032455595e-07
3.323362292047912344e-07
3.258141417864336331e-07
3.208707706894669002e-07
3.340470530140043204e-07
3.296132255660315641e-07
3.239869144115597635e-07
3.292312967283524415e-07
3.301424098776219214e-07
3.224199068122642311e-07
3.315458159228820878e-07
3.366364721034068303e-07
3.174377049292312462e-07
3.116140928044222036e-07
3.162467016737745683e-07
3.146436453843926084e-07
3.123842928191779515e-07
3.157079302628541441e-07
3.311159738021285211e-07
3.324797706507513088e-07
3.112347214800305526e-07
3.081067439335522954e-07
3.196941478070785432e-07
3.237985239107321708e-07
3.211074428440921878e-07
3.195000818991524709e-07
3.236592150586355768e-07
3.224749900040596147e-07
3.208094814111999218e-07
3.307074781857634688e-07
3.266729036690001166e-07
3.161396367849463061e-07
3.188292159116135067e-07
3.213850570464895197e-07
3.188609779854989930e-07
3.118813193428662624e-07
3.110046867602204582e-07
3.121777009076066572e-07
3.171789590838051430e-07
3.209833026676283184e-07
3.160371586480968606e-07
3.207347222176636087e-07
3.163770141663886632e-07
3.109275128759321430e-07
3.180436281670260426e-07
3.094741177496515114e-07
3.114230271023255380e-07
3.207915647940257427e-07
3.183974710810110021e-07
3.174779660809718911e-07
3.168215954203520276e-07
3.103550659107998371e-07
3.155119712484980797e-07
3.278062856686990463e-07
3.260169629296330010e-07
3.173542042449604688e-07
3.071266780411917858e-07
3.037873534549517481e-07
3.124572701115254169e-07
3.224271531391834530e-07
3.228656513046185965e-07
3.150343470266350323e-07
3.089413674323737860e-07
3.138358704201965910e-07
3.223155548964480115e-07
3.139633520007403830e-07
3.096018791220800063e-07
3.175297689844391256e-07
3.156558251064094717e-07
3.076181628437029968e-07
3.079231158680927712e-07
3.224899414636135531e-07
3.178843383064485245e-07
3.047476401661955285e-07
3.101939159496173333e-07
3.143190506565529918e-07
3.037466389224680973e-07
3.092267428020717078e-07
3.200259307827533050e-07
3.231001742292467381e-07
3.320381677660775305e-07
3.287833916639068880e-07
3.275135283785835848e-07
3.198017617327485890e-07
3.148222880574247020e-07
3.163592432547912846e-07
3.208233117397415372e-07
3.255747475588273772e-07
3.201038342733985703e-07
3.151765607082050504e-07
3.119041514965718511e-07
3.145757729117476052e-07
3.123019974803840442e-07
3.139205349150877823e-07
3.105166977924595540e-07
3.042116570806766832e-07
3.033622761659761413e-07
3.042090999274816050e-07
3.100559043845363115e-07
3.071777685278336417e-07
3.022021428255268145e-07
3.104013326368598147e-07
3.061228266641441593e-07
2.998963772257178876e-07
3.150879927669908943e-07
3.199748595651705807e-07
3.139276649013291910e-07
3.153569707182123714e-07
3.119037860235790178e-07
3.164220260257475395e-07
3.168061375928311654e-07
3.034447963610885072e-07
3.061307885798051717e-07
3.080274508122577984e-07
3.074072159374425773e-07
3.044273411188662739e-07
3.005205969803793706e-07
3.103713831617756498e-07
3.112646667154406955e-07
3.078878778549504432e-07
3.149579076577816336e-07
3.050628983099647031e-07
2.978764020682563922e-07
3.030984006490286995e-07
3.012028377759869387e-07
3.099759553313586186e-07
3.210199344072556884e-07
3.100685012896992822e-07
2.992989422443068148e-07
3.037645864815706570e-07
3.024871929990463329e-07
3.075599937767841212e-07
3.103869562988539607e-07
3.090776906064215890e-07
3.146060282946527197e-07
3.106005877041895232e-07
3.088502989516824238e-07
3.111357669330517494e-07
3.110842017085239982e-07
3.215207371515955609e-07
3.264070770691491300e-07
3.199702753786062218e-07
3.214758000205830084e-07
3.233829847499215723e-07
3.117573298762703335e-07
2.911355249113618845e-07
3.030167528613013163e-07
3.152828064257343923e-07
3.022659288936299950e-07
3.021450968202807756e-07
3.216936901698210093e-07
3.214111240451560329e-07
2.968869418158428925e-07
3.028850565262923743e-07
3.136108910437066518e-07
3.022216456796853896e-07
2.996150094306028367e-07
3.085318639310858850e-07
2.986814783140529630e-07
2.966640137714986349e-07
2.993110292199466882e-07
3.040096340238662415e-07
3.117868078376577476e-07
2.999683905750597619e-07
2.978744862493632972e-07
2.956915380198864708e-07
3.066729581423786837e-07
3.216102659803150516e-07
3.039906445832967631e-07
2.957003394122343585e-07
3.028633895068591805e-07
2.959052966977767853e-07
3.000604907597249523e-07
3.111619233443130987e-07
3.061724963377603661e-07
2.961106792113261414e-07
2.947556388619485948e-07
3.020402432246954522e-07
3.054472278974645196e-07
3.044171934881718260e-07
3.072530264133249932e-07
3.044236386827419443e-07
3.091867872438434968e-07
3.142077514022879753e-07
2.961122854914064288e-07
3.033811517926990134e-07
3.089223295676468264e-07
3.093168839672303524e-07
3.145541491392959281e-07
3.084789092084917930e-07
3.152323386153573744e-07
3.139755019094488943e-07
3.076819662863573261e-07
3.038422918676913384e-07
3.007427061478635777e-07
3.014465629362113936e-07
2.971905230751858415e-07
2.968894772002533744e-07
2.959964616723483139e-07
2.961313501235099692e-07
3.085295601562194140e-07
3.032035461007863996e-07
2.987977596771226635e-07
3.093936725319554040e-07
3.049913856192310873e-07
2.977461680435198634e-07
3.022983994497965869e-07
3.003340640586284063e-07
2.989321974027780560e-07
3.076837096207745857e-07
3.166290637092554013e-07
3.123736393554017394e-07
3.064132770197375927e-07
3.000850810133794473e-07
2.946132210668886567e-07
2.894812385893109569e-07
2.912998903812589454e-07
2.972036849725177128e-07
2.931328809844175057e-07
2.934767290854207294e-07
2.923876415591736230e-07
2.972876219586894490e-07
3.039368400712065980e-07
3.047486869148881980e-07
3.037536926613256876e-07
3.025631282180214055e-07
2.993390242264737789e-07
2.980081353756933813e-07
3.015495499600269857e-07
2.974114724144677864e-07
2.912104122186370814e-07
2.920649215476045700e-07
2.955320818694635228e-07
2.991598574360864401e-07
2.932218097791562520e-07
2.873328079888129591e-07
2.940634159469309286e-07
3.053463676724512722e-07
2.988556524000259945e-07
2.966035395693929863e-07
3.025365665821197320e-07
3.018928223619705087e-07
2.930240812783631836e-07
2.957966714347170378e-07
3.026091208038530260e-07
2.906552910554672125e-07
2.917265347985959564e-07
2.961547471840853820e-07
2.917091800931497480e-07
2.953725575636023179e-07
2.983109254429516408e-07
2.989763727544074222e-07
2.997358523629378921e-07
2.914168976564137065e-07
2.923725132831017314e-07
3.022140772331245075e-07
3.042069381718011572e-07
3.053478176323260698e-07
3.056386595006942332e-07
2.995377950736250462e-07
3.080029779555000735e-07
3.051890686566872294e-07
2.908787282670221731e-07
2.941936858323592026e-07
2.908444596382519826e-07
2.910547353287275836e-07
2.991997563880033409e-07
3.005709161916353660e-07
2.935073369983479290e-07
2.939709494318416753e-07
3.070410409048355236e-07
3.003530212580878814e-07
2.984149921489982701e-07
3.033837762708058500e-07
3.038005082391118395e-07
3.059457193570125207e-07
2.959260503964379901e-07
2.952816528293870192e-07
2.959835584700711746e-07
2.842198046308304513e-07
2.900008994307001152e-07
3.032363474152839398e-07
3.024499412749608272e-07
3.034353839781813382e-07
3.003872050372855740e-07
2.940183966725878220e-07
2.881448106647278089e-07
2.842846302548218307e-07
3.007870527650249994e-07
3.027180173125706755e-07
2.928976303304912534e-07
2.946477140973571470e-07
2.895420032660944976e-07
2.925862069522123665e-07
2.869311687687900167e-07
2.850415223373512849e-07
2.963441335089028765e-07
3.019558046461846118e-07
3.039494302954703596e-07
3.000820902728346945e-07
3.042404124077176041e-07
3.039456700435787150e-07
2.976446507832651210e-07
2.916635442491488624e-07
2.857061031839174092e-07
2.926299362397968008e-07
2.962978096694024812e-07
2.991550619712772394e-07
2.926272011054804355e-07
2.886735177319646889e-07
2.921901383146357836e-07
2.939658834652183664e-07
2.929589821715137532e-07
2.910835515260629411e-07
2.972485906945377531e-07
3.017114043756139321e-07
3.024588576247390031e-07
3.007572102358593336e-07
2.945512030626616149e-07
2.943920245449596779e-07
2.961144945027767536e-07
2.816817921790031623e-07
2.854681161313834620e-07
2.979525165740370995e-07
2.909838046347789420e-07
2.905495917883833435e-07
2.947994875623985480e-07
2.886709523387325677e-07
2.941536628382085245e-07
3.038249071793837799e-07
2.986959276931686612e-07
2.926247622732701384e-07
2.979658456637880394e-07
2.995918790183903936e-07
2.947936576323977489e-07
2.915433880483019314e-07
2.884948127207393784e-07
2.936705982363296110e-07
2.981275856027806848e-07
2.961673399762154441e-07
2.956064938553550147e-07
2.915061441765138670e-07
2.816126458228173386e-07
2.877891012268568964e-07
2.937174157593617075e-07
2.926790366855506634e-07
2.956274975323659054e-07
2.893110205767461983e-07
2.882376461261130179e-07
2.937302445823608886e-07
2.898948695634311137e-07
2.818268937672301437e-07
2.836113691356396999e-07
2.936075751734498330e-07
2.937016551993502209e-07
2.961631874201057828e-07
2.990703660051112563e-07
2.921425278262025300e-07
2.982645182093919473e-07
3.006870780027815134e-07
2.939292060531244942e-07
2.924259549132627903e-07
2.906901376059385035e-07
2.938307407830931984e-07
3.006086652194084443e-07
2.913278907394065830e-07
2.842703166079468586e-07
2.944977428066634743e-07
2.940531142390779968e-07
2.812143327817447654e-07
2.801730828596192314e-07
2.900435976864932512e-07
2.955768453362305694e-07
2.855672664921063603e-07
2.701019082158288680e-07
2.771264853634860858e-07
2.892972886656138810e-07
2.854440526031643018e-07
2.835459936742724691e-07
2.875725182155121302e-07
2.882199609288013091e-07
2.836804693129889083e-07
2.897569224041836085e-07
2.948106517807641168e-07
2.805877298491556852e-07
2.765364128867589193e-07
2.908446106110045392e-07
2.920879809666675581e-07
2.905840226076709956e-07
2.966553552880797129e-07
2.919680317440897948e-07
2.859469364829789729e-07
2.810799267823225112e-07
2.803365745387944225e-07
2.829171305419142227e-07
2.856014930369711146e-07
2.957665440159693414e-07
2.971209688648534291e-07
2.900291924589461587e-07
2.826551599203759220e-07
2.780778663241814794e-07
2.819532567795579445e-07
2.876764600147756053e-07
2.982700447084353127e-07
2.994936272138838314e-07
2.830161601857531567e-07
2.742678825577088065e-07
2.839721821709684604e-07
3.001583612889604653e-07
3.015115262354624883e-07
2.916019344937382230e-07
2.865005082151308782e-07
2.792926013091255411e-07
2.782776065871875637e-07
2.817394113111314683e-07
2.826839264815584947e-07
2.863918170859456132e-07
2.883823570954502030e-07
2.865958756347492364e-07
2.868125050302658039e-07
2.895162318244395617e-07
2.860513974105450995e-07
2.862066672430010466e-07
2.903913478458652702e-07
2.875706671436408111e-07
2.868162348184075952e-07
2.947845611080573410e-07
2.882879895837428209e-07
2.806144224184099464e-07
2.832883075792675062e-07
2.896976218166202353e-07
2.820138913254882405e-07
2.685187241270942781e-07
2.795948001153920651e-07
2.930420036217835357e-07
2.910648364074510446e-07
2.816215308566006025e-07
2.832388994377134508e-07
2.907071905906090334e-07
2.881151664957934272e-07
2.817656238481189152e-07
2.861029834318985749e-07
2.948264507611228823e-07
2.929859036718622384e-07
2.857188458784768609e-07
2.820390701468208969e-07
2.856021380635355606e-07
2.866921408394858461e-07
2.821922605265615324e-07
2.816677218528349096e-07
2.881303318255624185e-07
2.920845107155044608e-07
2.835902513340565306e-07
2.746689207233325835e-07
2.810982511489201488e-07
2.888599130380299356e-07
2.813108920781561293e-07
2.732179126353549703e-07
2.700475449551353128e-07
2.778409146008287775e-07
2.824767234095999306e-07
2.729597731415503236e-07
2.731738046244968368e-07
2.786573929940815703e-07
2.780512379321331486e-07
2.765884120599113026e-07
2.792207547221325562e-07
2.822999432630173207e-07
2.865896351114712036e-07
2.873216651362481738e-07
2.891263816944575345e-07
2.896174007681416886e-07
2.792053664162353208e-07
2.814201981019597034e-07
2.834432876175501899e-07
2.743293771149284068e-07
2.677751700152978735e-07
2.750035851789848335e-07
2.806032462651299751e-07
2.829254908250812989e-07
2.787698207060178795e-07
2.725947102907571024e-07
2.762820896234123752e-07
2.783654997398604642e-07
2.728874092913216049e-07
2.728625541052172909e-07
2.782256494038844899e-07
2.788884134848160808e-07
2.813396407559813203e-07
2.695656003737299133e-07
2.672708744133813317e-07
2.718171820355911629e-07
2.699658999020927633e-07
2.691875976111330624e-07
2.730068176424373554e-07
2.903903173441209323e-07
2.952733272377759338e-07
2.827118520923854234e-07
2.759759816497351441e-07
2.755757618797235605e-07
2.745647993471673418e-07
2.827020561512907820e-07
2.890934199024945119e-07
2.837458058270000482e-07
2.736128969512229195e-07
2.721562850746597009e-07
2.749134913328640189e-07
2.714537701117946670e-07
2.759755063032447472e-07
2.725371940589897198e-07
2.769498852621188535e-07
2.849689771373292250e-07
2.702859744528080648e-07
2.726388156257899276e-07
2.762854003667462978e-07
2.651916976388938929e-07
2.649136560239298804e-07
2.598075035433041277e-07
2.577466886667634695e-07
2.713101060555875690e-07
2.670035373465047819e-07
2.661292697678290768e-07
2.699428010396046037e-07
2.669329676859988399e-07
2.753613328709941459e-07
2.688730953663289404e-07
2.676157038235901328e-07
2.718620213989058514e-07
2.688848662958503764e-07
2.661139960718833801e-07
2.707384905079599702e-07
2.747807609141960229e-07
2.686012246115717667e-07
2.709008348160882711e-07
2.745737049006362551e-07
2.730851854388170875e-07
2.655704816814797881e-07
2.646142263601534483e-07
2.672758521278042847e-07
2.696752373788279125e-07
2.768942458523645761e-07
2.737077894455993708e-07
2.632411277524190811e-07
2.673112056847101536e-07
2.705601264958423299e-07
2.734085618744916699e-07
2.781704728952146433e-07
2.786235416102249517e-07
2.737357461583311459e-07
2.684625101745276539e-07
2.700076962404628340e-07
2.678007755510851492e-07
2.789660029922616880e-07
2.780932701222794505e-07
2.698611959117097919e-07
2.734338571848343376e-07
2.698271386972983496e-07
2.585206491965125833e-07
2.642522723028225737e-07
2.739225488980400921e-07
2.729225882523722515e-07
2.755809450707721672e-07
2.723250239170576928e-07
2.744684012993651789e-07
2.771333823018764876e-07
2.674656201215849015e-07
2.698462703029837049e-07
2.758667688539829287e-07
2.687203457711375984e-07
2.750127150022161301e-07
2.805739731639222526e-07
2.759207536993697765e-07
2.710726133524509988e-07
2.593856695564868368e-07
2.630336245981119445e-07
2.748189886243616473e-07
2.737519003088582124e-07
2.775010452828983856e-07
2.821643512813933852e-07
2.781127713294630337e-07
2.735537833959160334e-07
2.793462944170791025e-07
2.769141934806162609e-07
2.648533717736916914e-07
2.703568839632871234e-07
2.805077375509199814e-07
2.781893225003032467e-07
2.736324957002079323e-07
2.772204623679146090e-07
2.737488733710560845e-07
2.654640207236687597e-07
2.654411104179714548e-07
2.685429092219367790e-07
2.640571956920262216e-07
2.689777873779139500e-07
2.687029871760697211e-07
2.668173916012756171e-07
2.625240535228064524e-07
2.596679766666134589e-07
2.766548806754437122e-07
2.746358891488886913e-07
2.672895585874437571e-07
2.636348714938978440e-07
2.581905339648419811e-07
2.648091908375387933e-07
2.667923122364117044e-07
2.592687521732155286e-07
2.639685654546828224e-07
2.653700323009065059e-07
2.559897457525486250e-07
2.666970005232390877e-07
2.796552642345377353e-07
2.752121291229748185e-07
2.646664855461098366e-07
2.631162820173512604e-07
2.711795888035064765e-07
2.714896070245244708e-07
2.696057368393034349e-07
2.714324858759319154e-07
2.692714158640961873e-07
2.612621448311898776e-07
2.697449462643775385e-07
2.721809638297520378e-07
2.641709965224083931e-07
2.588426211635270016e-07
2.558253102226069445e-07
2.626599353169341325e-07
2.678547266475410684e-07
2.654115696346764598e-07
2.615015403050832485e-07
2.600782251729928775e-07
2.589332742659081743e-07
2.618495448942497061e-07
2.688391171554527708e-07
2.741581925753645140e-07
2.758362432109278704e-07
2.701833054706771764e-07
2.622807253084899548e-07
2.690805250664274174e-07
2.680175686680499153e-07
2.630878658347495333e-07
2.638356567832243444e-07
2.666236136802501133e-07
2.703516553231755779e-07
2.623828408958508736e-07
2.646184740273535193e-07
2.662331608748891582e-07
2.662490178834264850e-07
2.658175220298892432e-07
2.568788745977220868e-07
2.662335441641070886e-07
2.637984077320782528e-07
2.626453849692291730e-07
2.697346174095301994e-07
2.614041494517305725e-07
2.634749952953677773e-07
2.662966691305390360e-07
2.576498230083468487e-07
2.631290236018219422e-07
2.642256650122160437e-07
2.579007334013710208e-07
2.561631049032942742e-07
2.597338319043953261e-07
2.640948860371679316e-07
2.581986829406433287e-07
2.544963235109627903e-07
2.537918248968442522e-07
2.604888421887662752e-07
2.609089610483768720e-07
2.558879605821721589e-07
2.574930762620943337e-07
2.596848397022421781e-07
2.517904393849116875e-07
2.511096345085155143e-07
2.602580672331771110e-07
2.643881622089985011e-07
2.673167982023104504e-07
2.633109146277782838e-07
2.565416245179084036e-07
2.610997740497895524e-07
2.661097539473926361e-07
2.652575820928222621e-07
2.620612837545613553e-07
2.541349311181868844e-07
2.554772165009612465e-07
2.465502003031144245e-07
2.439584883175120372e-07
2.608469592107912328e-07
2.584044789035879896e-07
2.568487341506811135e-07
2.625769986338121777e-07
2.656448091109725023e-07
2.627749566509240624e-07
2.615211474894870063e-07
2.586377191602018586e-07
2.618550656899226644e-07
2.669044503300539419e-07
2.547874929319327818e-07
2.526553749795866568e-07
2.501457430487792141e-07
2.526070973870953154e-07
2.594021857981020692e-07
2.614596314673564090e-07
2.682004262034239517e-07
2.657621185608211751e-07
2.621136869151179184e-07
2.640196084637962902e-07
2.585992411168181775e-07
2.611506555052537497e-07
2.666200971132173047e-07
2.601737417390328032e-07
2.606776746515709976e-07
2.660557377679587514e-07
2.626284962089117431e-07
2.587995821425084035e-07
2.599560014458251035e-07
2.628842677448465243e-07
2.656545594143449801e-07
2.600600878996628748e-07
2.601310856171523933e-07
2.599748051543384335e-07
2.574239244358476107e-07
2.531707099032926780e-07
2.531624210599904923e-07
2.578892464801834076e-07
2.670782554187040059e-07
2.699283653738371250e-07
2.586526210691789626e-07
2.525085691405700142e-07
2.590834945001426573e-07
2.586983737186402568e-07
2.479761667903289517e-07
2.472317596458722565e-07
2.589494584559667478e-07
2.648522083929038112e-07
2.616742799592748687e-07
2.637258622617023873e-07
2.530893492662233216e-07
2.458860216137778140e-07
2.508383121843189282e-07
2.596417339262429164e-07
2.661054427461101642e-07
2.580868288389018395e-07
2.566951566358695593e-07
2.576365271909662490e-07
2.517175537070110401e-07
2.560666199384913366e-07
2.628569415769347142e-07
2.587667927754945994e-07
2.521260110399846179e-07
2.546146405969777287e-07
2.603473463104327375e-07
2.565824980770816865e-07
2.550929268606359419e-07
2.559028743246376638e-07
2.559647891407814071e-07
2.526491077826917082e-07
2.541023900419869664e-07
2.602785830848415136e-07
2.556245046149173738e-07
2.536830782336176964e-07
2.600876828066522965e-07
2.552058231479819586e-07
2.475723391137401670e-07
2.540125243685596856e-07
2.590480186662764244e-07
2.597760500295978514e-07
2.604252942393858960e-07
2.625875386321469753e-07
2.491161201382918439e-07
2.423265683000181877e-07
2.502341032752588069e-07
2.568704398243795814e-07
2.624237160742870890e-07
2.584658138656804997e-07
2.495901809690562139e-07
2.453464891555488980e-07
2.508128814586991277e-07
2.531099647169115306e-07
2.498965750184372051e-07
2.586760568987587853e-07
2.640703402249816097e-07
2.490016671437162703e-07
2.439549892369494760e-07
2.415104140762766566e-07
2.479166399418833226e-07
2.548233118243844986e-07
2.478108253426267017e-07
2.459494687475003071e-07
2.495958148066228258e-07
2.525622998599757775e-07
2.442019045094288031e-07
2.409040574881815556e-07
2.499379179618303046e-07
2.565105490883956089e-07
2.519917579448503662e-07
2.473369812776913315e-07
2.436759879830819732e-07
2.505838679822983481e-07
2.585788028090592148e-07
2.517881480215766939e-07
2.473809265252356078e-07
2.459126556344818932e-07
2.505062962252177442e-07
2.564782471138171123e-07
2.578395305184769407e-07
2.614290077579589395e-07
2.580968420432718899e-07
2.567889176433899750e-07
2.564127884148215280e-07
2.494403866744873194e-07
2.505581201315400324e-07
2.564709404696917748e-07
2.503516825642310150e-07
2.436062054691980129e-07
2.482053404339542031e-07
2.453018474510407391e-07
2.405811343319333508e-07
2.480678113414543046e-07
2.477191826772119416e-07
2.462113532766684530e-07
2.507472513610196027e-07
2.545984664158591477e-07
2.559216379041155435e-07
2.478681819327387861e-07
2.485074927866774039e-07
2.517399079524051526e-07
2.611694932494685300e-07
2.591110388509305185e-07
2.523990375429350011e-07
2.546123561750361803e-07
2.452521291277723752e-07
2.471544684783214585e-07
2.538124973562544603e-07
2.527206237036515370e-07
2.479722270484562616e-07
2.456426522372719342e-07
2.500500463219442535e-07
2.536429011628495768e-07
2.478500583339683998e-07
2.445445733694819754e-07
2.515846335289655687e-07
2.477454397687107258e-07
2.410877911191440026e-07
2.454816734108710980e-07
2.463367892280323004e-07
2.455255118105269098e-07
2.428542659572347333e-07
2.504220139008006779e-07
2.556532861087415056e-07
2.550883472896430510e-07
2.543919800095821390e-07
2.502554299111984005e-07
2.502251465706642077e-07
2.472589439330697720e-07
2.554595985365070260e-07
2.564585611326575119e-07
2.474216100795524791e-07
2.498001872698926129e-07
2.556576452789963290e-07
2.556878920223737516e-07
2.547422845363729103e-07
2.549877952644067120e-07
2.524688701436010034e-07
2.450731375991389689e-07
2.397676250029736113e-07
2.450578263596277965e-07
2.451559862247148801e-07
2.410129328788293006e-07
2.402307894123880269e-07
2.399373489285483589e-07
2.329366860437135332e-07
2.328508461693644981e-07
2.458015298034458280e-07
2.476920028086698980e-07
2.381521569894993998e-07
2.393363070613361655e-07
2.470805760291116601e-07
2.399034260845965795e-07
2.456350090390551226e-07
2.481185740094921586e-07
2.386165885105954968e-07
2.398401089782553745e-07
2.380803535622584935e-07
2.428232767075005996e-07
2.436639626758651365e-07
2.495024067292476658e-07
2.510329819624323513e-07
2.422749797439091415e-07
2.400130856400775036e-07
2.400427792721972602e-07
2.452145899284234767e-07
2.425247412097120398e-07
2.416492260116707323e-07
2.504220375615690459e-07
2.460706726643597390e-07
2.415419060125780254e-07
2.446748572129316649e-07
2.434183153788234890e-07
2.392485017621317018e-07
2.395128706765821650e-07
2.387305429301092257e-07
2.409829817722037193e-07
2.493903576989215169e-07
2.479537858794202701e-07
2.480222494868545524e-07
2.445674226284202992e-07
2.395112400525316634e-07
2.389364913941921109e-07
2.403499765424175297e-07
2.388324432419352113e-07
2.358140080442095867e-07
2.494664258680789351e-07
2.462176353215437531e-07
2.374734873568468724e-07
2.423082908397399884e-07
2.429521357155617911e-07
2.436250111735509360e-07
2.352801566788485832e-07
2.319464859812864686e-07
2.361975599248632812e-07
2.330149147174460961e-07
2.350761044955894088e-07
2.362326749692337326e-07
2.354070701724729024e-07
2.370617264191733593e-07
2.465408737069784579e-07
2.558848223210053774e-07
2.435970580418613272e-07
2.319333022615296016e-07
2.297987031935367977e-07
2.380249161237209164e-07
2.478613898071787832e-07
2.408848249563248139e-07
2.440883702603551380e-07
2.510144796160607383e-07
2.439888332415875658e-07
2.358495219091934862e-07
2.432765665449638219e-07
2.456674331023508634e-07
2.388649368675496416e-07
2.375513351596598922e-07
2.314451677051318097e-07
2.354831709689181822e-07
2.424120116822423703e-07
2.419245173276822782e-07
2.358413163045047534e-07
2.351880569936872981e-07
2.346662028148787394e-07
2.315019545228960924e-07
2.381138738718319277e-07
2.419950509450807830e-07
2.358080626365314455e-07
2.357956409312725381e-07
2.470484098129600719e-07
2.513390369723736764e-07
2.439744086470789442e-07
2.443298998597717097e-07
2.394765281897387445e-07
2.345468656400590991e-07
2.385224968950321828e-07
2.397713546455785193e-07
2.373608529638685389e-07
2.334533075346201654e-07
2.415046143720331166e-07
2.342483799704011976e-07
2.262732575872112120e-07
2.403444298945265801e-07
2.426351301153961922e-07
2.448799834565663204e-07
2.371170612939938082e-07
2.338631898762590566e-07
2.435391643507430628e-07
2.382829790477384264e-07
2.377679549965620893e-07
2.345929554311525920e-07
2.364409052314636565e-07
2.412469602768345110e-07
2.450385563652393682e-07
2.444557720913501960e-07
2.270806883460950154e-07
2.275836814470690875e-07
2.382045545709516418e-07
2.383016502855720888e-07
2.403465407076755932e-07
2.360580893896918148e-07
2.354218222148025442e-07
2.371287271901572499e-07
2.369122402032084396e-07
2.398815688207391105e-07
2.365696161416116170e-07
2.360525973990704643e-07
2.353392444591829388e-07
2.346225912874757772e-07
2.273654211639224117e-07
2.224491044196377930e-07
2.281535232441575742e-07
2.301121341930055353e-07
2.325795423144052512e-07
2.431319915311748410e-07
2.438726757910251055e-07
2.324489546466465622e-07
2.338247995272651220e-07
2.359852737377957563e-07
2.338206443308645080e-07
2.344703985300657761e-07
2.361155983440900013e-07
2.360718964835209670e-07
2.355107982275946879e-07
2.372282318911075946e-07
2.369792660742233062e-07
2.291776958397218299e-07
2.308106675921216882e-07
2.315600460210602815e-07
2.340527836104409668e-07
2.435551797787225726e-07
2.338879077855965787e-07
2.249567003398539352e-07
2.310944753976383668e-07
2.369882504404627289e-07
2.349518699176200935e-07
2.281743135120183267e-07
2.274280912809883068e-07
2.312522594785291972e-07
2.247580615033924378e-07
2.337641172591148982e-07
2.419400918864388461e-07
2.394523110670544192e-07
2.386918491587941789e-07
2.362714606968088611e-07
2.269040185725134772e-07
2.244743094872825546e-07
2.337862238475701396e-07
2.347677854387761850e-07
2.318352549505024481e-07
2.314615355103315197e-07
2.322820616943880261e-07
2.330456489306695377e-07
2.407087571604336322e-07
2.438143099569860009e-07
2.348517583507618093e-07
2.326235912095465058e-07
2.399809925629368336e-07
2.360969296912984294e-07
2.319987939727072011e-07
2.389931353422717614e-07
2.372820935066400122e-07
2.346991910624481732e-07
2.355067377124199216e-07
2.326867020669955965e-07
2.337341965179915276e-07
2.289544767421779772e-07
2.302923344918661056e-07
2.295315374619656101e-07
2.292357538438113694e-07
2.382026695510770110e-07
2.351843498793086535e-07
2.262553787263892023e-07
2.276351372733153840e-07
2.342554324947498080e-07
2.344164020452429433e-07
2.301975299131845195e-07
2.284772439353355461e-07
2.237776181070990289e-07
2.207276588950963162e-07
2.348224025842004889e-07
2.407734678203891898e-07
2.350715745823227026e-07
2.302380078832008560e-07
2.341030546722647444e-07
2.356747488562120681e-07
2.304399133052963163e-07
2.318501522078531737e-07
2.278565790202615127e-07
2.238406724826377062e-07
2.286252897906248546e-07
2.339634437939407444e-07
2.366947366466510890e-07
2.342336563905870366e-07
2.261068335521660386e-07
2.268026364729847586e-07
2.306168964825756073e-07
2.267932006660986585e-07
2.288517636411841721e-07
2.307448194141020708e-07
2.334195823487526349e-07
2.333498898238539463e-07
2.269168829041894485e-07
2.312935593434776518e-07
2.264113209019994011e-07
2.251123042170115636e-07
2.262040426930406620e-07
2.287459510678056590e-07
2.326243555778279265e-07
2.311360918796244442e-07
2.326850902316564214e-07
2.249591998378932005e-07
2.191666925841994848e-07
2.280158641111876904e-07
2.387867930466210073e-07
2.317675227799710205e-07
2.222176463680794094e-07
2.177250908359560407e-07
2.143763732542356849e-07
2.218851217259425665e-07
2.223241513946543996e-07
2.315017697668097552e-07
2.370923140063105979e-07
2.261747118222273318e-07
2.271712623246227704e-07
2.263768462404121305e-07
2.305453733093440363e-07
2.362573736314136421e-07
2.294487139954523862e-07
2.242938796875932566e-07
2.214967888621429430e-07
2.218918287770828198e-07
2.243218313390241010e-07
2.274044028576932193e-07
2.271988801816319052e-07
2.202653200221473871e-07
2.232771730436891524e-07
2.224881955566715545e-07
2.275318301323695917e-07
2.290962772236859971e-07
2.204629711406652603e-07
2.218434039405945285e-07
2.332718558470440408e-07
2.308506060769721939e-07
2.203622329962451258e-07
2.288839264707226219e-07
2.306979813773664951e-07
2.243256532997510419e-07
2.279338842293815356e-07
2.314656987993615153e-07
2.315421936029335714e-07
2.292409835972000226e-07
2.269747318627303566e-07
2.218826751480493564e-07
2.175489366929857030e-07
2.250389908764060359e-07
2.255080868099024418e-07
2.180266345759902060e-07
2.138663700494743569e-07
2.196964135956410330e-07
2.221481527239726991e-07
2.220971379465093974e-07
2.223808957196942235e-07
2.260830759212444230e-07
2.254499716461170476e-07
2.325462979216442037e-07
2.401514394372982508e-07
2.300118508594589144e-07
2.242245327722994495e-07
2.252447258822069810e-07
2.234752548686282665e-07
2.289120877375369749e-07
2.305187053580606159e-07
2.194687564912914771e-07
2.220706847744767095e-07
2.283055678882040662e-07
2.309543334891504444e-07
2.280923012295442431e-07
2.234163769385545207e-07
2.179209454475904424e-07
2.160422139042232105e-07
2.194296562734697450e-07
2.212284475887008232e-07
2.203828786668152293e-07
2.227605164111643608e-07
2.223061521011025683e-07
2.200641989947690273e-07
2.285558073076427767e-07
2.379360006700825440e-07
2.339513345037890669e-07
2.212882516776809384e-07
2.191342579760094774e-07
2.246293093166567046e-07
2.183366620592337515e-07
2.131977222017009631e-07
2.170384407058020574e-07
2.222295475631689363e-07
2.201615857163018687e-07
2.170071380989801971e-07
2.242646299348390107e-07
2.302080474511730565e-07
2.264695935875202849e-07
2.230244592532499041e-07
2.245759468847507170e-07
2.266462621609854152e-07
2.291984939753726798e-07
2.185664941121506746e-07
2.116771694964111772e-07
2.164771298951767166e-07
2.150080087774365029e-07
2.171691853936972743e-07
2.246949848650156515e-07
2.238360141501913207e-07
2.139374660148975773e-07
2.200586286567321189e-07
2.215963884337592187e-07
2.185366980739867494e-07
2.241926455142525857e-07
2.277471282849148005e-07
2.305474683315861979e-07
2.210108839963336136e-07
2.177778706967103654e-07
2.177863240001157519e-07
2.180409449843348394e-07
2.175737767548195884e-07
2.144286891827671618e-07
2.153157527664323303e-07
2.232331879715633751e-07
2.277592925896437174e-07
2.200851145436314018e-07
2.170376484950145855e-07
2.170358164840095877e-07
2.176253789623377288e-07
2.164146264088699397e-07
2.141267104818450706e-07
2.157108360589369552e-07
2.210246867348441296e-07
2.222338700161445885e-07
2.182501919133746226e-07
2.134911842595049495e-07
2.167540458620199125e-07
2.183164524147138486e-07
2.190272198410271066e-07
2.276144001293802702e-07
2.261920464071406528e-07
2.195762900995726406e-07
2.156024262602557806e-07
2.150918364521349825e-07
2.156391690102271490e-07
2.151953312336767746e-07
2.171104828317692197e-07
2.205774708128759877e-07
2.225816820802395225e-07
2.199103874067305201e-07
2.127965207962412010e-07
2.073092678717607071e-07
2.111299510119660803e-07
2.150671151183122614e-07
2.139821841389872233e-07
2.161144894359480842e-07
2.150469448743646245e-07
2.119299852626930189e-07
2.178239075965402501e-07
2.174832255942950033e-07
2.177907545953654053e-07
2.210586463552923446e-07
2.145922925922391044e-07
2.215357675151591465e-07
2.304193176085829341e-07
2.235900134679557394e-07
2.219018636768843603e-07
2.216416747667086829e-07
2.122061091725194218e-07
2.108190909212243900e-07
2.169882193115435728e-07
2.209529710873438478e-07
2.154975042691928567e-07
2.092151745977460490e-07
2.149494250372501080e-07
2.211076686384043222e-07
2.159762190194727595e-07
2.082038065186935297e-07
2.093481048164010956e-07
2.134346990449038619e-07
2.154539464321386147e-07
2.127798828021454410e-07
2.182620945495454961e-07
2.235405905079325693e-07
2.213554750707929376e-07
2.166756123778733848e-07
2.169588693146534223e-07
2.151778987991532685e-07
2.167834885704767559e-07
2.270920401013168855e-07
2.272626786029926816e-07
2.244221452878963007e-07
2.157709025037916344e-07
2.092030539132552314e-07
2.097593127063557692e-07
2.099547421010809350e-07
2.116340407795923301e-07
2.161068076794192143e-07
2.087630522541524522e-07
2.119621329406502362e-07
2.153951467787687134e-07
2.144202995885209895e-07
2.174599752241242611e-07
2.151257594171875917e-07
2.204662170039400829e-07
2.158248218360684775e-07
2.095654693227360880e-07
2.186348937418162691e-07
2.225513921803651953e-07
2.203568493678166464e-07
2.172445001795765933e-07
2.145005921025364337e-07
2.215329687603610609e-07
2.235017140290743860e-07
2.207299578701010373e-07
2.141503863152812197e-07
2.146969171824123536e-07
2.219137594287081871e-07
2.151598495437111739e-07
2.079035727600391589e-07
2.139903773695437097e-07
2.221838998607935571e-07
2.175350347318550876e-07
2.126239918535453128e-07
2.087292335841638034e-07
2.110973746272968853e-07
2.148295593272175497e-07
2.165375594906022952e-07
2.168199542001696057e-07
2.182707339646172872e-07
2.149038083734915762e-07
2.089522702733563031e-07
2.081258033153459131e-07
2.107699638466886537e-07
2.125444310377306879e-07
2.108502268257611819e-07
2.169916193335005182e-07
2.175583759307726945e-07
2.124268495425693185e-07
2.106185068812600361e-07
2.135692826480474796e-07
2.117681541366297200e-07
2.022779851012889195e-07
2.037784497753888368e-07
2.136050806197915685e-07
2.151896412248474945e-07
2.167800873654750869e-07
2.133266546096330153e-07
2.122249834780165859e-07
2.130162816570496445e-07
2.126334114687590751e-07
2.121826254690542133e-07
2.094401634644240725e-07
2.128030561089083939e-07
2.089140740946528259e-07
2.072632485768522482e-07
2.184233914439079568e-07
2.201889733735301165e-07
2.124850248302071879e-07
2.093892328363578879e-07
2.152629259732513707e-07
2.223205082914728364e-07
2.194701826296987365e-07
2.142725306626963348e-07
2.138454456665988289e-07
2.138916765767387348e-07
2.085675294783619139e-07
2.021190098909960924e-07
2.005419391054806031e-07
2.052901675129622306e-07
2.084914461404040892e-07
2.086577517580572826e-07
2.158217925462294174e-07
2.169773427481069580e-07
2.088575853763175279e-07
2.064213008264334722e-07
2.107434464243375130e-07
2.155850794505586124e-07
2.207130850441943839e-07
2.132148027574990668e-07
2.048027661269315226e-07
2.095632395587538089e-07
2.123797186354607758e-07
2.122334101561790023e-07
2.115204017767886402e-07
2.100617380582711232e-07
2.119015778332559709e-07
2.094452285243373630e-07
2.138177032121741008e-07
2.189571212876822290e-07
2.106522337476115260e-07
2.145856008435026113e-07
2.251081893786179873e-07
2.209851388718430857e-07
2.109132021837347297e-07
2.088216208759681883e-07
2.068443128534608580e-07
2.090579408924890885e-07
2.111559054989157611e-07
2.075365867513025222e-07
2.078354913462703401e-07
2.122312665793454708e-07
2.122997896725020110e-07
2.128576046481288379e-07
2.093092612535272369e-07
2.097919819060372498e-07
2.129215510502152017e-07
2.106269862821804497e-07
2.145013682160246435e-07
2.141011439460548659e-07
2.120054586633289895e-07
2.153523124917011983e-07
2.130386209886765535e-07
2.068398424497908538e-07
2.056909676514045981e-07
2.064393159616171996e-07
2.060376569282486678e-07
2.033204445716478117e-07
2.002369675991354750e-07
2.045403833080641791e-07
2.069921482882827790e-07
2.118996470310195921e-07
2.155874612606907096e-07
2.077390613291589500e-07
2.092312206208562575e-07
2.083424130434678942e-07
2.040246877781789410e-07
2.054979918316373280e-07
2.048939371386156627e-07
2.107941959859861553e-07
2.161835744504889030e-07
2.086775224435703731e-07
2.066246304584476824e-07
2.056491211425512572e-07
2.018608854087406356e-07
2.046347423572721141e-07
2.073186630721443110e-07
2.067926500479073548e-07
2.079948198434180580e-07
2.089173989778511294e-07
2.090809988345190254e-07
2.119526141815452282e-07
2.143230902774702737e-07
2.154092262618930244e-07
2.125842133926621054e-07
2.101651420727082909e-07
2.151051397554023465e-07
2.220528352188516814e-07
2.210360772704519650e-07
2.141443987036143373e-07
2.092149204901690052e-07
2.036716831571428631e-07
2.037982582348725673e-07
2.074719505047158020e-07
2.114059765882120507e-07
2.142908599396227153e-07
2.114347011105787626e-07
2.021234613881762151e-07
1.961868458336949596e-07
2.027873257171911500e-07
2.004823329955407406e-07
2.015401771257812133e-07
2.091141376755371738e-07
2.066962415143210666e-07
2.025382429079196223e-07
2.087077485974401616e-07
2.130111956631433319e-07
2.069539685138408423e-07
2.046074309037506425e-07
2.037261790441979887e-07
2.080209267699785751e-07
2.109164032366401078e-07
2.098809930240478208e-07
2.082437382569868822e-07
2.041650998978490120e-07
2.050197067787314772e-07
2.082508643493524520e-07
2.071973880654403398e-07
2.053016999279866002e-07
2.061293380150272786e-07
2.057420845609479438e-07
2.083022134340688760e-07
2.113271768477826510e-07
2.041903038033093097e-07
1.980981009948581135e-07
2.052450794515621626e-07
2.114082369610368507e-07
2.077858191199122148e-07
2.019693664410672389e-07
2.015456221658633470e-07
2.063536924174938482e-07
2.029524847763625650e-07
2.002382749225920026e-07
2.045915237793581912e-07
2.079323272176198706e-07
2.062057925675231922e-07
2.045693451573672513e-07
2.114174805100291240e-07
2.086338672421273934e-07
2.028683328318714020e-07
2.069946672088867072e-07
2.056795480548804568e-07
2.014407874775155969e-07
1.976322591338558149e-07
2.001630532344478382e-07
2.071124990926745553e-07
2.069451935869969458e-07
2.070721498338670385e-07
2.044628002691539156e-07
2.075371240751469241e-07
2.105502214567567699e-07
2.043345273839441674e-07
1.981972590067356037e-07
1.990886438748139791e-07
2.046465820348665613e-07
2.020060091373886071e-07
2.080754565585323626e-07
2.082146562809206854e-07
1.993718374183788858e-07
2.098842318148685844e-07
2.064295455628657219e-07
2.023721538381624010e-07
2.096891880238969298e-07
2.047732957204624168e-07
1.967065538289814134e-07
2.016048962306755043e-07
2.085596985751847100e-07
2.017683168451562585e-07
2.078797364679131509e-07
2.138334556524492721e-07
2.002600127461504349e-07
2.014806231408760697e-07
2.071742265447709593e-07
2.020795076035928248e-07
2.005935851121055578e-07
2.043031421972725295e-07
2.097673983203713818e-07
2.055802147155358209e-07
1.960050568305225068e-07
2.006088617581392667e-07
1.990072585185293631e-07
1.967755679107037312e-07
2.020405936773734209e-07
2.013494526675398469e-07
2.054847096950781150e-07
2.076017424285073759e-07
2.054767005369974526e-07
2.048022482796763655e-07
2.061201581272184057e-07
2.034044096924751506e-07
1.968901634494333199e-07
1.903970876148846741e-07
1.983457426152325992e-07
2.092789318544183784e-07
2.054975341123943455e-07
2.024947715032862026e-07
1.996394304965803742e-07
2.012521905561402690e-07
2.077460640134356433e-07
2.072788361763641182e-07
2.079974164668720733e-07
2.064361495942013095e-07
2.049130319450229959e-07
2.035868850502459298e-07
2.035085935795643265e-07
1.997566558669628905e-07
1.996827106630427093e-07
2.020060272014580063e-07
2.028390113257757215e-07
2.078932205631412240e-07
2.077278882558928717e-07
2.065134071375698884e-07
2.052976074337557721e-07
2.009022615002095913e-07
2.023220483852528907e-07
2.024551470407508867e-07
1.938381408379176518e-07
1.981454368191772350e-07
2.085364392102662541e-07
2.058743169763512301e-07
2.022589656879870963e-07
2.050268732799868096e-07
2.037130155098733295e-07
2.063628519334743753e-07
2.077462286744165722e-07
2.032688618324818119e-07
2.059187812624987980e-07
2.101240663155661055e-07
2.045506422933369475e-07
2.014403226412305557e-07
2.079657372477150995e-07
2.099183811179241848e-07
2.122412066732121852e-07
2.098222639429668787e-07
2.062884777227922561e-07
2.069710512818775372e-07
2.054049109767217083e-07
1.988214828935101005e-07
2.016019951259974903e-07
2.103125936839545323e-07
2.064673512481422140e-07
2.007525575184199563e-07
1.978339957554810784e-07
2.014661151007008677e-07
2.033893695601611894e-07
2.029596202613297385e-07
2.082011053467050739e-07
2.110108109215344531e-07
2.071249444122743402e-07
2.043031108444869797e-07
2.043205366216772687e-07
1.999393759491649358e-07
1.982438820698168300e-07
1.978143779897773662e-07
1.963654087576288011e-07
2.027615343109872497e-07
2.094336049866621074e-07
2.039140467906527305e-07
2.037762399228323949e-07
2.089459968507672863e-07
2.009911070791932071e-07
2.015709824939287209e-07
2.017682420578794437e-07
1.871819827379663404e-07
1.881211333190036725e-07
1.977606887894396563e-07
1.966129383203162311e-07
1.951215619503765395e-07
1.980873687721872404e-07
2.016457949511393829e-07
1.985457213854692925e-07
1.993096351128955444e-07
2.042623508834893035e-07
2.024155260563082145e-07
1.982596146090130950e-07
1.997224836758440136e-07
2.066801264996698994e-07
2.018829112769077528e-07
2.026075931156703588e-07
2.036089362942184689e-07
2.034757333252988734e-07
2.079661786832442853e-07
2.044447040755887043e-07
2.003473280411050656e-07
1.964615050899251803e-07
1.937632625305606695e-07
1.945882679346302997e-07
1.975358383153580929e-07
1.973397572066545300e-07
2.002148957892603366e-07
2.026855985806388786e-07
1.991345195968354999e-07
1.979788397911186618e-07
2.033650003086726976e-07
1.998827104373286138e-07
1.976429610581091692e-07
1.980419235579140592e-07
1.970710619865291766e-07
1.936180249631203890e-07
1.972937009858793457e-07
2.076860843795405724e-07
2.062047756266971687e-07
2.023512403396611452e-07
2.007833985877698402e-07
2.036472296682032558e-07
2.044095377946817351e-07
2.028394804654996632e-07
2.027891799606419206e-07
1.958016688216923241e-07
1.957100229990583120e-07
2.074218093692353844e-07
2.081745376922166700e-07
2.037324968371841115e-07
2.004714122600906328e-07
2.002899140442224069e-07
2.031996311751644063e-07
1.973145670024272867e-07
1.959934896803537250e-07
1.990656870835228154e-07
1.941342641691252567e-07
1.980029201746500449e-07
2.004891585385866210e-07
1.988488773342996975e-07
2.004637419454854672e-07
2.032265968572124709e-07
2.044427930723824228e-07
2.032337316636075213e-07
2.002311177483265723e-07
1.982070256677903273e-07
1.962493500234051863e-07
1.969971412217527316e-07
2.001049722746364391e-07
1.966119588828606877e-07
1.991979155241792893e-07
2.023905700414209476e-07
2.002292472659134291e-07
2.000534749825728007e-07
1.976646941883017424e-07
1.940951905791941079e-07
1.991742018124810127e-07
2.024856588521402988e-07
2.021817067967700874e-07
2.022258787327997360e-07
1.958759846065377360e-07
1.917326400913580403e-07
1.901670569189427914e-07
1.935878455841291336e-07
1.973456188982887006e-07
2.003408627217176349e-07
1.958990920030644219e-07
1.945215027206839738e-07
2.022762879393052090e-07
2.030340040326114879e-07
2.018204220023966918e-07
2.003104057166556360e-07
1.996451933177844451e-07
1.975711501284115490e-07
1.966058240878951305e-07
1.928035963833303197e-07
1.928597597741215890e-07
1.958462362286756301e-07
1.992010221050275974e-07
1.992513819048230350e-07
1.946451510710453901e-07
1.948899950354490718e-07
1.903856010937806591e-07
1.898773721189538657e-07
2.018082639277827197e-07
2.014846735938736844e-07
1.966386244297398404e-07
1.972875751474203998e-07
1.900344090933046438e-07
1.892082988831636455e-07
1.945634569889622706e-07
1.974811618879981555e-07
2.002611933568824639e-07
1.932721003965255079e-07
1.893832840541207669e-07
1.928609089605368505e-07
1.963866790956993677e-07
1.961809833286490146e-07
1.901080169121563632e-07
1.889716391216402778e-07
1.896123161163001107e-07
1.936369567356947292e-07
2.021575983807079052e-07
2.025106486988444534e-07
2.027847963557320534e-07
2.054617688919728586e-07
2.058653602712405231e-07
2.023696471344228002e-07
2.009740565577516361e-07
2.055995197902407284e-07
2.025303615126625491e-07
1.988960998111681676e-07
1.961361773409181719e-07
1.953484855794514233e-07
1.914903168580439894e-07
1.921540929597052211e-07
1.975745833563792560e-07
1.998148452402191127e-07
2.069249989821752551e-07
1.994440884788142758e-07
1.951747589341604185e-07
1.988742628042326723e-07
1.964912495432331580e-07
1.966255080727966240e-07
1.940245800289951591e-07
1.931079745915818884e-07
1.984860980831192434e-07
1.952276562723457648e-07
1.874353012733354845e-07
1.962976058840950840e-07
2.002301514490495196e-07
1.907848857876713469e-07
1.884182845069422951e-07
1.892903632977708752e-07
1.947812398451830495e-07
1.982483895994164683e-07
1.989869110098852204e-07
2.042799623147859458e-07
2.034238223239579665e-07
1.981785064464186286e-07
1.932502687297699238e-07
1.885464753232002728e-07
1.950014170165073131e-07
2.043678533796040259e-07
2.022806957768966757e-07
1.947577803238924540e-07
1.895801316264004584e-07
1.931865890788235222e-07
2.015890232227669091e-07
2.052017079889155544e-07
2.004724951069583367e-07
1.941512329117259327e-07
1.980704198782482131e-07
2.051629696274485385e-07
1.996363108908132890e-07
1.949078278972305501e-07
1.954635242152827703e-07
1.912373140601809841e-07
1.897190056682695269e-07
1.895439526982653522e-07
1.929623400792373053e-07
1.970731374965431557e-07
1.962885879773763912e-07
1.918628837767074028e-07
1.881639654578476938e-07
1.903530981224640719e-07
1.932140377345561576e-07
1.968561850638000920e-07
1.980939228900286128e-07
1.981452556498811356e-07
1.976003483582041066e-07
1.919365295722904180e-07
1.918034432644630679e-07
1.986308556974483619e-07
1.971804225848522337e-07
1.951175288968375273e-07
1.935641872778289396e-07
1.992150628293932089e-07
1.980751488306067146e-07
1.908135654447431863e-07
1.981523888253770059e-07
2.008758702051365400e-07
1.956438588836994046e-07
1.928328521298206728e-07
1.914773213330488428e-07
1.905297430729929520e-07
1.954947587762179093e-07
1.999364290617805637e-07
1.973999118571908067e-07
1.923094446762548007e-07
1.898639764030080897e-07
1.924955520601515896e-07
1.931113117593740678e-07
1.914221525166733695e-07
1.932375120841938073e-07
1.955301490328476357e-07
1.924190964167849984e-07
1.936738278853531401e-07
1.953000311187064680e-07
1.886017514924213933e-07
1.859082937337828194e-07
1.892104704509938212e-07
1.923644916519606198e-07
1.944342976595481580e-07
1.994912660909481591e-07
1.942521322781214554e-07
1.946371205777868056e-07
1.977194163547911837e-07
1.875889876129768384e-07
1.884873405464042798e-07
1.908519466350719353e-07
1.960741483991391237e-07
1.975444432918263332e-07
1.892538750730491322e-07
1.877669194796189469e-07
1.903169600178488999e-07
1.898472386386255552e-07
1.918393171894156914e-07
1.988354091314682961e-07
1.976416248953738618e-07
1.911906744041127122e-07
1.875917046337234108e-07
1.900966775623133879e-07
1.983215607830724962e-07
1.963507535083170049e-07
1.910840162605009835e-07
1.927585891652416793e-07
1.933961734020991784e-07
1.937131027103166233e-07
1.891091039185292837e-07
1.871717582551130349e-07
1.941843961981864868e-07
1.904263856990771042e-07
1.877075911989021571e-07
1.904973996901201268e-07
1.903941737091370915e-07
1.883361460358724541e-07
1.937347071846873053e-07
2.004239074388793240e-07
1.913562094268142377e-07
1.844210237315556070e-07
1.799163004124523283e-07
1.844415937935292483e-07
1.899955148900066477e-07
1.863055831576781711e-07
1.945437014153566600e-07
2.034321679614893745e-07
1.964430761531802095e-07
1.880699259878001701e-07
1.879326411047948509e-07
1.927441313894320207e-07
1.882757271329051607e-07
1.879566218727427217e-07
1.957119328444998859e-07
1.955991717398934851e-07
1.948279217108225921e-07
1.940993430848494575e-07
1.938746068171985484e-07
1.918132673491109960e-07
1.911246859656599724e-07
1.937132952273173522e-07
1.932117408021182904e-07
1.955558740748131797e-07
1.962167542189873160e-07
1.897354302965542512e-07
1.911382034658574760e-07
2.005805025610067637e-07
1.978118328816431080e-07
1.917789192536659961e-07
1.883687361304431328e-07
1.806234247735649804e-07
1.887397829077736117e-07
2.026402536279428309e-07
2.005856784645330550e-07
1.946620779360861940e-07
1.934551376234713608e-07
1.919699642180814101e-07
1.914177284212084080e-07
1.894927584980619743e-07
1.913432250228517218e-07
1.954830576164240443e-07
1.915257174071806455e-07
1.887711663496937506e-07
1.888873532495922332e-07
1.884597741164399075e-07
1.923797050301632351e-07
1.979035461124236563e-07
1.934695986660849471e-07
1.827052183617707005e-07
1.837126601890570750e-07
1.894953968133736820e-07
1.929589764914615059e-07
2.005279007219393516e-07
1.968748714852363528e-07
1.930362263825793264e-07
1.943341286610507033e-07
1.964646041445787026e-07
2.006878927065273425e-07
2.009758307619941791e-07
1.898330281168816253e-07
1.864695458932939614e-07
1.970956428841581682e-07
1.988916422776009171e-07
1.951699552918057509e-07
1.878000533402750861e-07
1.843379327958855352e-07
1.891385770750000406e-07
1.913706421076515069e-07
1.942931382092840825e-07
1.900960114931056802e-07
1.828765312437723464e-07
1.932164402506677631e-07
1.957682886575230323e-07
1.840304465133505024e-07
1.824323418204185581e-07
1.812358754862654343e-07
1.784927889371207585e-07
1.873368780435910810e-07
1.861895033893530660e-07
1.818665110566798676e-07
1.889031415772305497e-07
1.922314710444631786e-07
1.909627450018330477e-07
1.872343195224047777e-07
1.889656450637691224e-07
1.924484215998198922e-07
1.898036658147671321e-07
1.923632351090971741e-07
1.928325929162113913e-07
1.861905430557049755e-07
1.829796010014008832e-07
1.838775599037181016e-07
1.863619900412620204e-07
1.914074693768874375e-07
1.888316821834139378e-07
1.847268675980555312e-07
1.868262339984891149e-07
1.895385181893552072e-07
1.921091361814990504e-07
1.856408522145426792e-07
1.829600176509640112e-07
1.936103086311069677e-07
1.922821384582272206e-07
1.873446201510779469e-07
1.853872215258211646e-07
1.837848162067040658e-07
1.853948609116080874e-07
1.846727606336978841e-07
1.876822394471416977e-07
1.869355290747252856e-07
1.853261317622453993e-07
1.883886955219691636e-07
1.930201386058272542e-07
1.889344558835538836e-07
1.885240279408423159e-07
1.886094665927252954e-07
1.892370581791083603e-07
1.958943814470084818e-07
1.920980292336813321e-07
1.870111637873457269e-07
1.898674818509352941e-07
1.849270472742964633e-07
1.788433896961698317e-07
1.818265137430147184e-07
1.818859006306589892e-07
1.881953299105872332e-07
1.908026090926453957e-07
1.848902436650913203e-07
1.814201880864274167e-07
1.788972757833998705e-07
1.847496917483402424e-07
1.882702195324402302e-07
1.844287680281274186e-07
1.830926154913251570e-07
1.824552731251280341e-07
1.835937205513623455e-07
1.833367055838108260e-07
1.860076902745872175e-07
1.929394025652936231e-07
1.882340171243280241e-07
1.820116265197262829e-07
1.883214993793894382e-07
1.912194905915907503e-07
1.836147914765914816e-07
1.805923821930507890e-07
1.886872652800681444e-07
1.955700685797360096e-07
1.921848616300022170e-07
1.934506374719891613e-07
1.866695515759552486e-07
1.819176910975730262e-07
1.888382282002528491e-07
1.884898747199826194e-07
1.910144329401032312e-07
1.907387783948428072e-07
1.865670958869059176e-07
1.885318583733092026e-07
1.869168719511494040e-07
1.873830783257788468e-07
1.991321504707117209e-07
1.974239129133322343e-07
1.861281275110684145e-07
1.828331488619642729e-07
1.855041507449865002e-07
1.865093955705579220e-07
1.777472783395142701e-07
1.765631597471310345e-07
1.836966049469488213e-07
1.848978553075429153e-07
1.891354189628938594e-07
1.894632822756392890e-07
1.879759041863339451e-07
1.897497604872511415e-07
1.833891318627258744e-07
1.832263309306279341e-07
1.907903851171516944e-07
1.847171009091642609e-07
1.801395299398101956e-07
1.823403546906889465e-07
1.833082574733759251e-07
1.834440090621617008e-07
1.810013876371525774e-07
1.834505025484608605e-07
1.878467470366229616e-07
1.930754651854450717e-07
1.958806835956873753e-07
1.929429732023259598e-07
1.877828823726011149e-07
1.806993826395701253e-07
1.836145846299248171e-07
1.894471612507517598e-07
1.899344853586017191e-07
1.888089641900259475e-07
1.821341827297441693e-07
1.786594363243669578e-07
1.792850707948939363e-07
1.846554341207322324e-07
1.848041184432573668e-07
1.828026724193071174e-07
1.850817446240883305e-07
1.905675081735049632e-07
1.954581131701719783e-07
1.893096406176016957e-07
1.889286110436195521e-07
1.919406625193933268e-07
1.848124522883815777e-07
1.814751188836509558e-07
1.848585686173094021e-07
1.839707390290065966e-07
1.833287028127993606e-07
1.810224525277253917e-07
1.803878813136053780e-07
1.805460037999138992e-07
1.821925466528964532e-07
1.810887387642737953e-07
1.809353433195587688e-07
1.827348515394649777e-07
1.797232744762991352e-07
1.883122895715380903e-07
1.918270323340155559e-07
1.873478526504101142e-07
1.894400518002644539e-07
1.842867866782694203e-07
1.775243311843715490e-07
1.757003834518481686e-07
1.788397933232134216e-07
1.837811569049208794e-07
1.849878535455950819e-07
1.842488075237678644e-07
1.890171457811139326e-07
1.895584397798407221e-07
1.797523945812822433e-07
1.792902633213386647e-07
1.866710728734177200e-07
1.865112591362160615e-07
1.816209639875157508e-07
1.809959353800971055e-07
1.831379113216173016e-07
1.844693331053546454e-07
1.832727074028915906e-07
1.834894182845126135e-07
1.862226760606870274e-07
1.856154006905267026e-07
1.797475599619030997e-07
1.829388683677691247e-07
1.891179891064166663e-07
1.844113530072840394e-07
1.866957506394029764e-07
1.876497988865105568e-07
1.848110262299465369e-07
1.859023820455895386e-07
1.816943229067603000e-07
1.777843721680035837e-07
1.821904436585011590e-07
1.821498512278986501e-07
1.802129202136293869e-07
1.808977857896162868e-07
1.772831655410870849e-07
1.827257902916410906e-07
1.910862298969595886e-07
1.807654413048170642e-07
1.779614494309794977e-07
1.839647888252969090e-07
1.803307541385948226e-07
1.852696420820246480e-07
1.854233411662938740e-07
1.798104252282510270e-07
1.813403457564748437e-07
1.862336878065456208e-07
1.845984296352946860e-07
1.835933693721765726e-07
1.842696358056970722e-07
1.770583645047254066e-07
1.756943206641019491e-07
1.816946784941852364e-07
1.863364451936957171e-07
1.817867851543084384e-07
1.816204210337188195e-07
1.880347313056940116e-07
1.864618865643738465e-07
1.785009315844613422e-07
1.773221731262952562e-07
1.814371087912533462e-07
1.801777781144550913e-07
1.796254870858740681e-07
1.807870483074702383e-07
1.827153457563730383e-07
1.803229443259849193e-07
1.792876104494474329e-07
1.807518598099996023e-07
1.802004906619570056e-07
1.819492682419861722e-07
1.833562098847972309e-07
1.757509866814222289e-07
1.749958733507559233e-07
1.802457862227936760e-07
1.823693313435592828e-07
1.830430271486144968e-07
1.825400373809122191e-07
1.843529670596005693e-07
1.854130873321570801e-07
1.852860215518832107e-07
1.861026977276566979e-07
1.814706670003415203e-07
1.794453197373614462e-07
1.800682683914912573e-07
1.805790921994583471e-07
1.836984683017311206e-07
1.843539694917334675e-07
1.936557979101230600e-07
1.897807483250613967e-07
1.794275985653257317e-07
1.845978221995795566e-07
1.817559447934520370e-07
1.754080462579614881e-07
1.738253607141347140e-07
1.731566458402032438e-07
1.773738189636884280e-07
1.792246937523555913e-07
1.830453841440844325e-07
1.852715590013004417e-07
1.812954381841597433e-07
1.825508200619851962e-07
1.843732490771333705e-07
1.798193279036870623e-07
1.760704285205394441e-07
1.826082130382801401e-07
1.864952655729981600e-07
1.783665604614510464e-07
1.768148436954162185e-07
1.809633828916620146e-07
1.812828194672301248e-07
1.818400511251936588e-07
1.837491859229307481e-07
1.819651766162640668e-07
1.799973922084459538e-07
1.831753003839381449e-07
1.859580835117342536e-07
1.840298305838588638e-07
1.783685841682269111e-07
1.803962187805135105e-07
1.817916543730608714e-07
1.879080962159907496e-07
1.848802845651718514e-07
1.734991812224335838e-07
1.732792134641088380e-07
1.759582700423672577e-07
1.795418689721065253e-07
1.728722415171581515e-07
1.746899865255362321e-07
1.812997548845972933e-07
1.795168269381434468e-07
1.771741309295039302e-07
1.792538177056051757e-07
1.803641646553906037e-07
1.831927508411156390e-07
1.858907945045074353e-07
1.827060992100984064e-07
1.836298804805740939e-07
1.819865327163997641e-07
1.820586392066791526e-07
1.838106106510717611e-07
1.816767614619217675e-07
1.858734035197608757e-07
1.900828177478212686e-07
1.879691980422780721e-07
1.818662201436944273e-07
1.751288151065535386e-07
1.807874956642452342e-07
1.811196927150748401e-07
1.741474827645286351e-07
1.746815287269687109e-07
1.778497395234497390e-07
1.750924296404614488e-07
1.726063252175061676e-07
1.834959631319463081e-07
1.877498943852864717e-07
1.872736597291292635e-07
1.807172849404451840e-07
1.757501488224632243e-07
1.828104581057847016e-07
1.861994042632937810e-07
1.890805299617088300e-07
1.863647308884859074e-07
1.774678945488844411e-07
1.747422811549079571e-07
1.773171690639087713e-07
1.777853383801058055e-07
1.725308578956890962e-07
1.759919781406436318e-07
1.848700787277730166e-07
1.786881119878734538e-07
1.802252699421853303e-07
1.843468766214752233e-07
1.806114424818091656e-07
1.758666298562207401e-07
1.735871209275842616e-07
1.838802195386629032e-07
1.864917394334188243e-07
1.784892097922613830e-07
1.787175020465191481e-07
1.839044357348436914e-07
1.833429859121304745e-07
1.779099634523966520e-07
1.760910333913891746e-07
1.816922749970122517e-07
1.810247493160521967e-07
1.820769741524547683e-07
1.840219384419900952e-07
1.803098575721992790e-07
1.817951887971158809e-07
1.822875401437941625e-07
1.833935110325845176e-07
1.819863375824808185e-07
1.797746296046272693e-07
1.817049809215158151e-07
1.826177193171090590e-07
1.801155286008559019e-07
1.818142045824692090e-07
1.812609257418643210e-07
1.762232206900619461e-07
1.815925010496526147e-07
1.791264686917050139e-07
1.734668042688598557e-07
1.758423061696701677e-07
1.782293034050171827e-07
1.809307001296298868e-07
1.803233212888042139e-07
1.762630819784152988e-07
1.764633583615479253e-07
1.762193729882252107e-07
1.738040076065116533e-07
1.840629992911458388e-07
1.904331256763730125e-07
1.848179536433085756e-07
1.807086648560097023e-07
1.836937899377374233e-07
1.837096754836077248e-07
1.816394789845099842e-07
1.755674618474578446e-07
1.780852753104171814e-07
1.856585476509779928e-07
1.793279575961183417e-07
1.811849331489664000e-07
1.849347071341274328e-07
1.782121774202340239e-07
1.788923694476982319e-07
1.825747052040297963e-07
1.857279831924429988e-07
1.900384545742386047e-07
1.867311698538874131e-07
1.794335740333954986e-07
1.801418204837952903e-07
1.792558028872478451e-07
1.800968511772795656e-07
1.895085916973138702e-07
1.858049266056881521e-07
1.824490104555149213e-07
1.830085960865501026e-07
1.832569410759578736e-07
1.846400534147999997e-07
1.848346215232070125e-07
1.851658319476423305e-07
1.873843330784934539e-07
1.883523770553164751e-07
1.830209789114988591e-07
1.809111607422175128e-07
1.776114682437230020e-07
1.799272680655057825e-07
1.856194890001755109e-07
1.813025538615905969e-07
1.838863099285005155e-07
1.863366682112339991e-07
1.857000436628665166e-07
1.909445611063361879e-07
1.899676571712946761e-07
1.831625256292226149e-07
1.783656465401682995e-07
1.816123348450542973e-07
1.794933181936195226e-07
1.700444418138321629e-07
1.740653913561121654e-07
1.769544777486521821e-07
1.733252158358137420e-07
1.762284694936091536e-07
1.806841599076431305e-07
1.830232723235466189e-07
1.853383855453119850e-07
1.789506012160764181e-07
1.783346963859127875e-07
1.865542340383196308e-07
1.801505983873669145e-07
1.803003091149844603e-07
1.854822284306641606e-07
1.798342412936635914e-07
1.792241368665539144e-07
1.802432802394906957e-07
1.793949348441518687e-07
1.810117528560993565e-07
1.774143408677660561e-07
1.808407823779482992e-07
1.827338080781387814e-07
1.782614803998759211e-07
1.796934712495187879e-07
1.850315661393556334e-07
1.895654677542046383e-07
1.812643379653669764e-07
1.760004177709945530e-07
1.757873083445693931e-07
1.836593680697250277e-07
1.859098878329906651e-07
1.803275326257786454e-07
1.830848801900930293e-07
1.810838575103047329e-07
1.750999812289691623e-07
1.722883611386020657e-07
1.786358742579824181e-07
1.845922901231378210e-07
1.860781277247991756e-07
1.843686170661525470e-07
1.837803009776720016e-07
1.853206279870065902e-07
1.814588508462802748e-07
1.758053787687883843e-07
1.729057296447795016e-07
1.748646312915086480e-07
1.820742214595870283e-07
1.766191141603563780e-07
1.713966200066496660e-07
1.787285340905256293e-07
1.729894746814712127e-07
1.707481372157171716e-07
1.732621198886143123e-07
1.744113453223655659e-07
1.765427148928418286e-07
1.738298234134615658e-07
1.765536698083578176e-07
1.803627066022306357e-07
1.774507116834077836e-07
1.785942726997057258e-07
1.793686075357417218e-07
1.724471415917189173e-07
1.770045019708338589e-07
1.842009959021166161e-07
1.800773584075278334e-07
1.797529657456336409e-07
1.745656398482798231e-07
1.747133949618975077e-07
1.799105597513531020e-07
1.732902035643142941e-07
1.687260279810054654e-07
1.731759017364007298e-07
1.766017965474451593e-07
1.763551318383820595e-07
1.803227860722259542e-07
1.815113020449802290e-07
1.833859066636088906e-07
1.848769485305435517e-07
1.831185885164828935e-07
1.806365027266857632e-07
1.850511055367406821e-07
1.865289306925664570e-07
1.813349747605965310e-07
1.837525469757594148e-07
1.801895088529233892e-07
1.749398905988626978e-07
1.776688838532979736e-07
1.800149467995671832e-07
1.811822518893682608e-07
1.811522045004065829e-07
1.795925235525444225e-07
1.802944625671457012e-07
1.778094005639602763e-07
1.778064588431916971e-07
1.820991835349711041e-07
1.770182746516831071e-07
1.746288106492995053e-07
1.798750345100735581e-07
1.821743871657150626e-07
1.849252049188409549e-07
1.804448972221483358e-07
1.805703223751165726e-07
1.895639356421402484e-07
1.869216139529736975e-07
1.763658680668486906e-07
1.753608160585616067e-07
1.840851362697782870e-07
1.826085758271710679e-07
1.773492743122229056e-07
1.789986855014159985e-07
1.844227790076397628e-07
1.860368860865842607e-07
1.839496184747593928e-07
1.829696657658649090e-07
1.806898280672219344e-07
1.763839358090220812e-07
1.798498278512043134e-07
1.809061946292229853e-07
1.781001245500069078e-07
1.755810217581184024e-07
1.728668967080790206e-07
1.792003473901418449e-07
1.801856942151231791e-07
1.771863019019366857e-07
1.737564117098029884e-07
1.750483888783672087e-07
1.768315525284222131e-07
1.777615047127001140e-07
1.827310378618126387e-07
1.805410435949352417e-07
1.786757183510543542e-07
1.794315551397735276e-07
1.781917122490409736e-07
1.748934878120374861e-07
1.779855448413034079e-07
1.806300007324294128e-07
1.788116713389053179e-07
1.819552302407767428e-07
1.801522587419982879e-07
1.812342989252341151e-07
1.800097353948351176e-07
1.811459204250184754e-07
1.863190068461764754e-07
1.742635889514758342e-07
1.743236131306272428e-07
1.841441262582194414e-07
1.810265263112572630e-07
1.768765434185062864e-07
1.779937848112368150e-07
1.767484734570070024e-07
1.747767510296111343e-07
1.774784817145223393e-07
1.821702727490772166e-07
1.829595457096136396e-07
1.829527286271282154e-07
1.833443833418407031e-07
1.830442643045799048e-07
1.805726747390954796e-07
1.774319079533787051e-07
1.809747613510123832e-07
1.835669258755862802e-07
1.836269597849604577e-07
1.777164541205459245e-07
1.763788858881771495e-07
1.790360627386358406e-07
1.782507080324862004e-07
1.811252087855651054e-07
1.860104964673685955e-07
1.851277307419847037e-07
1.846216309766013586e-07
1.877868936450725473e-07
1.780553300932338111e-07
1.801902694586187074e-07
1.851230101155712591e-07
1.863074281700836792e-07
1.876059158502650945e-07
1.859525791299920345e-07
1.839216555506065576e-07
1.753708797893654887e-07
1.736389138747026410e-07
1.792536506997729599e-07
1.815303901147135630e-07
1.730694364418347981e-07
1.774100256726434580e-07
1.861158691128542743e-07
1.797798220807464087e-07
1.750979271122247953e-07
1.780204234468535824e-07
1.809106323453071287e-07
1.800220041427292440e-07
1.754466660189859279e-07
1.757157114276797668e-07
1.802288485470203061e-07
1.782918734238434103e-07
1.776065129182231152e-07
1.795256780516018681e-07
1.805314397541687760e-07
1.810532152525322447e-07
1.773029811349762818e-07
1.783580526547327163e-07
1.789352747646970784e-07
1.782843294847533418e-07
1.751026914679319635e-07
1.724125177666216661e-07
1.788441475834989882e-07
1.819111411140752495e-07
1.870067911229788453e-07
1.917872876228198892e-07
1.845459648122538724e-07
1.818279439159736573e-07
1.799044371627716392e-07
1.802978005662241941e-07
1.863700455885673269e-07
1.804044637174490202e-07
1.770877810365488135e-07
1.793777486893188724e-07
1.751775215454634016e-07
1.717215652608934710e-07
1.774748988731400312e-07
1.806122751254354626e-07
1.749633468713819293e-07
1.769466518255802306e-07
1.840078991140323067e-07
1.812956215788956541e-07
1.804118104970247325e-07
1.818576432944493932e-07
1.825617232975915445e-07
1.852138466808992176e-07
1.852864798593899663e-07
1.824560555788139728e-07
1.807940139420830853e-07
1.828388363453582564e-07
1.831665478994698845e-07
1.819027766918112934e-07
1.808062614857230282e-07
1.787288290004536923e-07
1.802875927994091370e-07
1.823802084561173782e-07
1.831231559555103635e-07
1.874218229958955849e-07
1.849053683300090773e-07
1.815563431534741261e-07
1.805064717667916928e-07
1.783406391538584884e-07
1.720598655323210124e-07
1.691807756230960863e-07
1.708311639372750022e-07
1.678559143720623158e-07
1.746458090601613981e-07
1.792198714652653988e-07
1.857957003291089360e-07
1.893475448009406132e-07
1.785922615075365130e-07
1.794740404303446138e-07
1.816127310258575634e-07
1.738872695131890694e-07
1.776113516557041036e-07
1.814061048064717257e-07
1.787380578609068081e-07
1.807048952261930204e-07
1.771904328757809204e-07
1.771316461670483841e-07
1.829717540197363837e-07
1.863404701014979701e-07
1.833590850732097574e-07
1.870321225498707832e-07
1.875329580833016626e-07
1.791969326758792776e-07
1.759872372392612500e-07
1.752615073529798675e-07
1.787600734463003305e-07
1.829234882388962456e-07
1.808649478913979306e-07
1.723686857780174128e-07
1.735872839765085495e-07
1.778009961354816002e-07
1.731554009741177600e-07
1.775279111686881678e-07
1.845157023239093566e-07
1.801635410583907460e-07
1.745915185627114669e-07
1.734788637108017206e-07
1.804005579276661259e-07
1.859695476394298718e-07
1.783599188135599628e-07
1.794313920664524674e-07
1.838453413361726685e-07
1.798636365403491358e-07
1.765672175960171041e-07
1.827190674059741447e-07
1.835788942524975221e-07
1.751212831869725087e-07
1.746167509051770483e-07
1.753510870117657021e-07
1.786883109489025074e-07
1.848156719377006275e-07
1.811386220146312735e-07
1.756503806296190350e-07
1.789083129307766561e-07
1.812263629171589379e-07
1.795884899883388020e-07
1.794307975287825969e-07
1.832552958436417650e-07
1.768748165697354781e-07
1.717406123872074248e-07
1.782069526499183618e-07
1.788559582167887160e-07
1.720294573757103062e-07
1.732934467734425580e-07
1.747333582514756203e-07
1.726843059179532235e-07
1.782842348433255224e-07
1.810823527362752230e-07
1.798312984639309167e-07
1.748223874017986577e-07
1.670397450658620993e-07
1.711187321941862662e-07
1.791618250787704910e-07
1.860163704813246012e-07
1.857489280001176926e-07
1.829119315814092961e-07
1.873524748951359165e-07
1.853659302776800892e-07
1.861814563180384562e-07
1.818438020947004210e-07
1.718391891318617003e-07
1.773070411703236124e-07
1.765366469544077149e-07
1.711948518550831029e-07
1.763398134390420708e-07
1.767451825326040839e-07
1.747001004071341564e-07
1.788651254016441613e-07
1.843204949551384296e-07
1.808604085527605365e-07
1.815398704250883298e-07
1.797155738238556697e-07
1.741811214342291163e-07
1.760044035321064929e-07
1.740387536143961075e-07
1.725314508853997705e-07
1.768647326193437642e-07
1.767227541430308252e-07
1.735330311859842976e-07
1.769969977623800996e-07
1.797615632972634020e-07
1.838155168347548350e-07
1.856528728305502821e-07
1.801108555728823370e-07
1.745921487801592595e-07
1.757553764697915133e-07
1.834907320200204102e-07
1.835921270749060927e-07
1.835795827525982490e-07
1.854697971974661016e-07
1.824272512361671392e-07
1.843521730288678102e-07
1.791064035515437784e-07
1.791520395792900654e-07
1.835170463268463466e-07
1.777430332512759695e-07
1.778794593207598610e-07
1.817240362984387891e-07
1.802340999808541601e-07
1.754727532487007877e-07
1.781040038895330658e-07
1.883047555896770234e-07
1.827520067368142833e-07
1.757828776286406263e-07
1.780847558613828840e-07
1.808163416118888873e-07
1.855310852013776490e-07
1.828147570142404550e-07
1.846954548318862574e-07
1.790678696310444165e-07
1.709382087929583162e-07
1.782895513346730170e-07
1.821880623328476084e-07
1.787736632848290213e-07
1.787407646186572109e-07
1.785279089393725412e-07
1.787928778593821140e-07
1.845739352335276434e-07
1.820691519059821845e-07
1.799104264018660843e-07
1.806142771045556071e-07
1.794199695697020201e-07
1.779438540623653368e-07
1.813192344294577868e-07
1.824215376891089534e-07
1.722609082832525493e-07
1.774438675486965128e-07
1.820748045894008068e-07
1.753355578889075400e-07
1.746758416531321246e-07
1.854506623351310495e-07
1.810913171601817143e-07
1.682326249132710107e-07
1.778722967652744498e-07
1.836656093515216736e-07
1.792976119268679336e-07
1.737062175097810091e-07
1.775522222651779961e-07
1.779473590766421389e-07
1.810588415473127865e-07
1.815251818854889584e-07
1.754771785799647170e-07
1.761401321247468733e-07
1.739459388184418809e-07
1.776194011807882995e-07
1.734130257137870981e-07
1.724577864480257817e-07
1.809501873935049638e-07
1.796917623208556326e-07
1.765885722037898833e-07
1.747280017180388605e-07
1.726332661584318153e-07
1.748602628910827265e-07
1.795251676887168098e-07
1.738385143385051597e-07
1.731107857952711163e-07
1.790918117423038374e-07
1.774781842870155014e-07
1.720679669367101370e-07
1.739912989312803084e-07
1.781682093075383152e-07
1.765500739297484966e-07
1.727914843660663157e-07
1.695184964384430162e-07
1.730149432471570104e-07
1.757538298124704711e-07
1.788386825171367377e-07
1.807544012752744356e-07
1.794788305684728820e-07
1.769234477256229593e-07
1.781640836970608039e-07
1.783718914105823656e-07
1.765481794035881851e-07
1.826628266007675973e-07
1.839940615112162360e-07
1.730507255427486303e-07
1.696584815107134274e-07
1.742426152996188868e-07
1.755582794113340445e-07
1.712833211835315908e-07
1.725235190711575892e-07
1.750378083255892216e-07
1.695242152730270040e-07
1.735731328072083608e-07
1.820831685086955665e-07
1.751091560664863887e-07
1.725468385875115394e-07
1.789570958317596523e-07
1.785400425542577323e-07
1.736442311882386536e-07
1.731667806934038560e-07
1.762352978359146421e-07
1.719884156698012436e-07
1.713656385973252896e-07
1.803375370672942774e-07
1.878194125657662949e-07
1.799495618271094774e-07
1.678647906467882776e-07
1.656552519756834817e-07
1.731188998030830620e-07
1.732386043553957280e-07
1.678237924850795373e-07
1.673138523795913875e-07
1.695132760894247482e-07
1.722613902002415219e-07
1.717232918165538483e-07
1.750963299725804857e-07
1.799947535384708838e-07
1.791128190888320798e-07
1.765877346201681498e-07
1.725854684616175610e-07
1.710977286297445718e-07
1.754739478096899577e-07
1.772932987640765989e-07
1.753506540075156259e-07
1.712674146435679179e-07
1.690819678619502208e-07
1.706201713418747928e-07
1.751170781743353525e-07
1.786452237756317599e-07
1.746544746942264258e-07
1.771434157970642337e-07
1.743883921933315699e-07
1.675037917976594747e-07
1.741900292986695076e-07
1.754058957931448357e-07
1.732032282753511932e-07
1.749413830003731884e-07
1.758051610716967134e-07
1.765008303375231664e-07
1.758708575623288528e-07
1.739316317824077581e-07
1.778806397757343895e-07
1.787493900353844771e-07
1.711238375111630311e-07
1.702694919575460326e-07
1.682069472017049996e-07
1.668535703648744983e-07
1.729862265109542659e-07
1.721634681514937830e-07
1.714899407666994721e-07
1.687925702798160338e-07
1.668136911161059475e-07
1.721816416669406874e-07
1.711055857465293121e-07
1.719468351606404418e-07
1.740904649767546219e-07
1.719088287102417774e-07
1.721546996422383424e-07
1.738802227644711145e-07
1.722327787538679454e-07
1.723250972278920016e-07
1.696665188394383755e-07
1.694816406136122659e-07
1.759714521152912225e-07
1.695218980418804338e-07
1.659585305020583710e-07
1.698052203382459661e-07
1.732445280072794762e-07
1.755664859613837560e-07
1.720900095499675944e-07
1.680190637764836599e-07
1.704045526364316109e-07
1.797763977006816868e-07
1.796719916570739665e-07
1.693392151182313908e-07
1.678973022367283924e-07
1.688217792587956111e-07
1.666556522458264993e-07
1.708779661201823407e-07
1.728104857236823807e-07
1.675894141850563692e-07
1.689236919586656182e-07
1.712465834078049067e-07
1.695681058158038852e-07
1.705550242971603754e-07
1.678026453449947127e-07
1.644304396961871012e-07
1.653660035605465894e-07
1.695608932158907793e-07
1.740456846652181332e-07
1.741748246746861804e-07
1.711839238917946595e-07
1.698704547120471869e-07
1.730096180162396095e-07
1.712878701085143668e-07
1.679334971210578713e-07
1.733429728938108945e-07
1.793963890317439448e-07
1.798346169857487590e-07
1.790038339041247504e-07
1.752008787805386531e-07
1.702864145724322375e-07
1.732752131835898649e-07
1.765096005254095759e-07
1.707580509377738884e-07
1.721830567833166858e-07
1.714336231663344347e-07
1.706188590684295605e-07
1.777844161805706947e-07
1.755894811199664106e-07
1.673438424946209476e-07
1.717185990399910511e-07
1.731795846495528199e-07
1.706182141257541989e-07
1.733777888764844195e-07
1.720314827021236774e-07
1.736052853697876385e-07
1.709579196214405302e-07
1.700375567293636673e-07
1.674396889620927139e-07
1.631281636287363430e-07
1.700575604457811766e-07
1.681055309403549601e-07
1.647419009100735216e-07
1.663419243435907463e-07
1.637985525328277027e-07
1.660128313527243333e-07
1.717704456064950539e-07
1.738127569956515062e-07
1.661730493844645829e-07
1.655689620131265883e-07
1.638898129183569332e-07
1.625332602904168468e-07
1.672714886232387820e-07
1.675019625336521785e-07
1.649546633815030626e-07
1.657494726575236478e-07
1.698535015494732341e-07
1.719543107579895536e-07
1.679148094419546078e-07
1.647705798703002491e-07
1.616640361027591346e-07
1.616514189888605446e-07
1.676554781395308523e-07
1.587558418031778706e-07
1.577144435236556708e-07
1.709917921245374940e-07
1.659048663713363515e-07
1.569574079527404236e-07
1.637999823377144831e-07
1.698670515576858519e-07
1.658422882150801374e-07
1.641505333308527884e-07
1.683349603171821995e-07
1.642230823430699766e-07
1.570747934569843986e-07
1.622628271313415736e-07
1.661381792444436659e-07
1.687640359516535695e-07
1.710777964104247518e-07
1.637978993999639545e-07
1.657799386917181071e-07
1.677554500726498837e-07
1.640286648862681930e-07
1.642504019408724226e-07
1.621228289466163212e-07
1.604198696812742949e-07
1.626570579081585441e-07
1.617032678716237079e-07
1.567051589491652850e-07
1.622088032062393079e-07
1.683305148757257227e-07
1.660100182725626042e-07
1.637893840324116116e-07
1.590433293111466004e-07
1.575790130215688786e-07
1.612799737133273740e-07
1.624339932613836853e-07
1.572879857978041572e-07
1.581029870439098725e-07
1.663129101015222782e-07
1.674674169451003046e-07
1.651856919659366779e-07
1.634258754501929494e-07
1.640142670465926002e-07
1.639693655311205263e-07
1.693097337122417716e-07
1.735898779006081899e-07
1.648369577243205960e-07
1.590916503617574820e-07
1.564357070724573767e-07
1.589121172579147973e-07
1.645508748315930141e-07
1.656952400674311278e-07
1.656354096388417666e-07
1.593872680370490251e-07
1.583741865761738061e-07
1.638372108169254067e-07
1.667294526793228676e-07
1.635700542011419351e-07
1.586732153893615573e-07
1.605813821443464147e-07
1.615291890575340122e-07
1.577815825049250438e-07
1.541095517346341706e-07
1.578395061217764418e-07
1.663791763834363969e-07
1.618794077845981592e-07
1.561845537358350295e-07
1.614040921734749914e-07
1.616355766742817186e-07
1.660257778367929730e-07
1.690566674604613106e-07
1.603818426241532959e-07
1.571038839259535489e-07
1.619995571096839135e-07
1.594639026276578920e-07
1.563120054940219033e-07
1.613016554103964527e-07
1.627388658533927607e-07
1.599907565212038121e-07
1.564909334475059720e-07
1.584779335990334197e-07
1.612568722975579477e-07
1.581414510269686369e-07
1.542495039601260255e-07
1.605954004426537387e-07
1.703090304601909054e-07
1.674668363534189260e-07
1.640255066493493512e-07
1.612315160570559163e-07
1.581786758093330084e-07
1.562140026380708778e-07
1.554039826141751138e-07
1.599872926589270357e-07
1.595490973310629359e-07
1.586263083525473543e-07
1.626075347106151408e-07
1.569100919779556066e-07
1.505061601072749320e-07
1.552872082758901118e-07
1.566687218408072868e-07
1.536853113655108163e-07
1.543952005265239763e-07
1.518223730005315373e-07
1.523149734610301127e-07
1.598001967874713485e-07
1.588457622175277243e-07
1.566384216685987283e-07
1.572418966577393140e-07
1.533781670046144327e-07
1.507590463887729969e-07
1.535056404245713896e-07
1.554086260491283663e-07
1.553204932616084076e-07
1.571132114042631863e-07
1.604314917005309196e-07
1.539519796159086564e-07
1.564653051166450525e-07
1.606275520173645363e-07
1.528152498641418867e-07
1.534077573104183696e-07
1.551755340588819351e-07
1.539618630873227890e-07
1.499014625818378851e-07
1.509363987420077276e-07
1.537539133043579071e-07
1.570270483168034869e-07
1.613935076586067433e-07
1.581911720912329977e-07
1.529520052289006719e-07
1.534456749182080588e-07
1.530180759856777434e-07
1.540106862007001300e-07
1.537199429663355567e-07
1.552453024818710302e-07
1.603105652676484309e-07
1.575127094693489422e-07
1.512141475192189119e-07
1.487453137755918294e-07
1.520253643699627196e-07
1.518008262253705605e-07
1.497731143751257895e-07
1.503485235886852335e-07
1.532594710675490485e-07
1.548018570566507773e-07
1.547480275806275286e-07
1.522032628831559384e-07
1.471829699101428528e-07
1.497421814841282322e-07
1.520872341110511337e-07
1.528955546821392086e-07
1.549230826429137267e-07
1.557046988154965540e-07
1.522839090873595666e-07
1.534390944226370403e-07
1.553400007236108633e-07
1.509487073659799407e-07
1.524101361429929422e-07
1.533416349341697346e-07
1.500087957285998486e-07
1.504117011520852002e-07
1.533475375047294027e-07
1.513549229005860521e-07
1.466596978464755239e-07
1.508720616030554157e-07
1.553188555660458799e-07
1.533435769592520514e-07
1.504179500720352234e-07
1.472894601752828448e-07
1.484790294389901922e-07
1.514879402463039796e-07
1.527791498536500536e-07
1.477753218980474499e-07
1.478701064981955576e-07
1.536684410262208395e-07
1.526334894161206994e-07
1.507661813505526152e-07
1.479531523581552526e-07
1.468052833703082371e-07
1.468894957210344487e-07
1.492396668343320697e-07
1.524606859228539898e-07
1.554170905005687615e-07
1.542891213133534082e-07
1.486227854475985015e-07
1.474215314574078774e-07
1.531272366831066885e-07
1.554998663829634740e-07
1.562468475379685286e-07
1.557844877873517538e-07
1.469477361390533444e-07
1.497211786151150665e-07
1.530193803470666719e-07
1.469464374232911312e-07
1.465484714174091123e-07
1.485407467942651619e-07
1.500169706797606257e-07
1.468652043769275811e-07
1.440436232497912320e-07
1.474177270384601589e-07
1.464719853160657267e-07
1.470841371839084447e-07
1.442037727635932194e-07
1.424974798313311791e-07
1.450533947321339554e-07
1.455864953140853885e-07
1.509486800295134216e-07
1.532207866236416499e-07
1.519408862528269011e-07
1.521940815582380653e-07
1.453026790465209961e-07
1.434100615982365219e-07
1.433037904038248136e-07
1.396729323163662244e-07
1.424834189477827256e-07
1.451706863896542893e-07
1.429299907958507037e-07
1.405921136131902906e-07
1.511978328884182105e-07
1.543045159830469488e-07
1.478264300706890166e-07
1.516316360490866650e-07
1.497750030814095149e-07
1.431523907819941268e-07
1.432913420713907482e-07
1.435608152413054077e-07
1.480176268327902361e-07
1.520764857055521908e-07
1.476572409815686796e-07
1.431592415760380625e-07
1.406396713682426158e-07
1.423026851368228956e-07
1.445954564948356603e-07
1.429787486020886065e-07
1.445594045988291598e-07
1.459225813398567677e-07
1.483920823342804699e-07
1.527760130969808902e-07
1.492658024868617840e-07
1.457545844706616892e-07
1.484922030719297457e-07
1.434140924770851459e-07
1.454968170790405556e-07
1.472094974049427164e-07
1.433414817613782334e-07
1.430484027098816642e-07
1.400912487647132627e-07
1.412732914503665386e-07
1.407629774406177484e-07
1.412611785547742019e-07
1.419392147026741478e-07
1.428907289756185025e-07
1.425075820068015823e-07
1.400026944154464878e-07
1.447061075489246678e-07
1.447577763065191872e-07
1.448099765731510145e-07
1.445509190396779936e-07
1.438438606751586291e-07
1.477506461487827106e-07
1.476670183307760345e-07
1.462669391852659438e-07
1.448680303924673430e-07
1.485925203488193826e-07
1.445379370679583038e-07
1.402596981520816187e-07
1.446110531407284931e-07
1.447990338499929426e-07
1.446901885649719032e-07
1.463868072995660534e-07
1.474511309190856822e-07
1.458290473623531379e-07
1.441360420336130810e-07
1.427459278763131025e-07
1.409311491532424920e-07
1.402674000862521902e-07
1.391618776974671677e-07
1.367498079709422124e-07
1.419056506794526150e-07
1.467750986202167151e-07
1.437945079163582627e-07
1.435613178093687895e-07
1.422827814332075138e-07
1.427153315208672415e-07
1.419875806570889578e-07
1.368152406664787110e-07
1.403429135534644867e-07
1.428862806268668063e-07
1.405022940020898991e-07
1.416829005968151729e-07
1.396379871890800962e-07
1.376421581079555668e-07
1.414049829545414151e-07
1.425172145302350946e-07
1.391919812913534502e-07
1.409417159469800466e-07
1.384408942594056149e-07
1.394539874966466563e-07
1.406622626348940386e-07
1.390850170110613898e-07
1.379589484237955922e-07
1.345969354648346084e-07
1.387255100807147657e-07
1.423906852530438566e-07
1.403684025035036005e-07
1.384979606162802490e-07
1.372635859369883037e-07
1.407309475808080147e-07
1.406435850482997794e-07
1.358427596306875573e-07
1.427473684176524770e-07
1.428957087887200864e-07
1.367206528199803614e-07
1.381092816849646241e-07
1.401756890233534734e-07
1.434924836899896016e-07
1.407137416929783390e-07
1.347363404228044751e-07
1.354562766911947543e-07
1.387525874277987901e-07
1.400067417986618117e-07
1.374299132172159439e-07
1.341939473973417891e-07
1.364830811995935678e-07
1.376800853645076222e-07
1.388892488597363438e-07
1.410660762862341498e-07
1.372666952178945799e-07
1.347973854503322195e-07
1.364967699392274448e-07
1.401197922655559726e-07
1.400985898971256625e-07
1.360647002999351522e-07
1.331747597860844523e-07
1.355886876482340103e-07
1.388739396981377573e-07
1.378741297952941093e-07
1.374744539311986204e-07
1.372240614274436043e-07
1.379703399855834726e-07
1.377151175353399239e-07
1.361448666437795791e-07
1.350164108015777193e-07
1.299762635473605783e-07
1.317762668168898111e-07
1.354437222466828635e-07
1.344375209515235223e-07
1.359054341454086747e-07
1.350824597962596373e-07
1.325633766127704559e-07
1.345921596141899555e-07
1.330429658318763922e-07
1.312540607494133509e-07
1.352900093804571521e-07
1.349674989405215884e-07
1.317684182603800191e-07
1.328227078038314018e-07
1.326521539727323866e-07
1.329133519948057294e-07
1.321809069276463308e-07
1.295248736676878880e-07
1.271923609183381137e-07
1.272960541324399420e-07
1.271468200136359623e-07
1.298922207212618027e-07
1.331776045644059479e-07
1.283522205083077679e-07
1.263317112882665471e-07
1.275652337019006703e-07
1.351869506974702044e-07
1.359238713704894073e-07
1.336809967999248954e-07
1.388663809211159538e-07
1.435669377338250756e-07
1.379338380270245506e-07
1.323179393575519807e-07
1.303844977513356820e-07
1.266555533457280506e-07
1.325726091339445391e-07
1.369059436687765842e-07
1.352634088741919827e-07
1.350950570339479966e-07
1.310007774895493437e-07
1.278938803037984599e-07
1.341317267138740855e-07
1.349937061272097009e-07
1.318222380007399004e-07
1.323347972905435025e-07
1.311386737319349594e-07
1.276431265601655005e-07
1.283916217167151060e-07
1.307195161699324776e-07
1.299308786418684200e-07
1.296448784133946430e-07
1.354969509041579241e-07
1.328387702770616733e-07
1.332824558050001529e-07
1.376771132613550422e-07
1.326452296575200897e-07
1.346190128721334317e-07
1.321570223096096109e-07
1.279680118239060742e-07
1.318863266108487802e-07
1.271382430511003509e-07
1.252380355769622566e-07
1.285398524683840776e-07
1.283466336906533770e-07
1.295856900900906297e-07
1.287721613106319808e-07
1.307091506206358346e-07
1.287730602430186928e-07
1.286121657586988757e-07
1.295220335518872291e-07
1.277494669979713441e-07
1.271851175696472971e-07
1.231356495092931135e-07
1.267684759072048343e-07
1.263193552756074200e-07
1.228878167260001208e-07
1.283604612569073666e-07
1.287164681104649312e-07
1.270533056493172867e-07
1.272356811543425017e-07
1.277727182508218857e-07
1.303027081350159120e-07
1.290807527399726314e-07
1.280739691275228013e-07
1.234154957140833632e-07
1.231310416067450351e-07
1.274103268427319708e-07
1.251536038514453266e-07
1.255104276542619903e-07
1.278577768251636291e-07
1.272512275724448325e-07
1.263912358498652025e-07
1.276782117906269699e-07
1.269807158184845645e-07
1.284700192057116402e-07
1.282174792313659177e-07
1.250005233963454688e-07
1.250399942616549010e-07
1.220837817832669268e-07
1.229736966534656254e-07
1.255507701312872976e-07
1.232411968817640587e-07
1.258097791773915743e-07
1.281666274433991781e-07
1.241091465074177506e-07
1.223239279535259302e-07
1.234130473844620937e-07
1.229641531157522015e-07
1.238803434817259757e-07
1.264037694124110054e-07
1.266267864752009989e-07
1.232495829005834961e-07
1.211884092838452812e-07
1.229503421473088720e-07
1.230015915249652165e-07
1.201521939215604528e-07
1.219088592722955770e-07
1.250482734365897722e-07
1.238512353583893483e-07
1.189387154786592737e-07
1.168639065325183609e-07
1.182510218277680180e-07
1.216639689367204086e-07
1.240009462613505492e-07
1.231553295185614275e-07
1.218334934095374834e-07
1.183291454686055299e-07
1.177182065401538255e-07
1.234891849284100038e-07
1.250274575396022218e-07
1.182278723324218294e-07
1.159335155798481685e-07
1.232670697596609959e-07
1.224731086503894664e-07
1.200799578325177441e-07
1.217406297070695760e-07
1.229705631941654943e-07
1.265245305797936475e-07
1.242998064264547307e-07
1.202016256630149827e-07
1.203932196531591876e-07
1.208700627269642101e-07
1.211140544717242346e-07
1.237082858385975975e-07
1.245798852665957066e-07
1.203992895197443740e-07
1.156481565882913689e-07
1.187529383945418635e-07
1.195917262188390237e-07
1.177482696849198670e-07
1.189018376904364399e-07
1.198195540012904484e-07
1.198060044455017917e-07
1.214012807698386786e-07
1.223007231733184048e-07
1.194596540135760600e-07
1.208456834915064158e-07
1.211275027567391204e-07
1.188046432063596982e-07
1.186781431662917862e-07
1.162543350704537265e-07
1.169137026608695992e-07
1.154825135768667424e-07
1.120306543957420595e-07
1.176148946178909844e-07
1.155961516159972763e-07
1.122017978745099343e-07
1.163792630344470702e-07
1.143622804837023982e-07
1.125614672754397334e-07
1.175515770398463292e-07
1.169177345684925712e-07
1.142733297202778375e-07
1.196753904395306670e-07
1.181846354534479663e-07
1.131242079265263251e-07
1.180768334502016995e-07
1.167636929595955463e-07
1.157687751645258668e-07
1.180453131623040922e-07
1.159171438525050655e-07
1.149861323802816725e-07
1.136426420063611304e-07
1.112631254655864414e-07
1.118167579073701282e-07
1.144295415618829474e-07
1.127621565645379543e-07
1.147194629922285076e-07
1.143312598140656239e-07
1.115594176197703452e-07
1.147618195168970492e-07
1.183870097708173787e-07
1.153068026731049600e-07
1.126057283271660675e-07
1.152823769231166894e-07
1.141530293487414795e-07
1.132432613038112868e-07
1.106518416091718113e-07
1.110090852789878132e-07
1.136150446212461667e-07
1.117162292304028377e-07
1.147330951795344164e-07
1.155541324380726879e-07
1.136550474867356969e-07
1.120709725805837807e-07
1.104960333681714992e-07
1.122802203708063553e-07
1.123856927058854340e-07
1.114237853431211686e-07
1.120635324082584058e-07
1.116409605628165747e-07
1.113958812906447103e-07
1.088033228669229236e-07
1.096600590246516163e-07
1.128307812571786442e-07
1.078150654326694989e-07
1.040517269436005097e-07
1.084947585148391873e-07
1.111336250578709824e-07
1.105009886803179514e-07
1.096488544830057857e-07
1.072965455060704769e-07
1.102446341375389614e-07
1.119315325873428190e-07
1.084392651552242710e-07
1.092340795457950426e-07
1.098775001995600482e-07
1.068962143632084972e-07
1.079592345156062357e-07
1.099846879937913626e-07
1.080452573115927874e-07
1.085356610903518673e-07
1.071820908338139480e-07
1.095043802011439224e-07
1.113422415815954725e-07
1.095812406441052315e-07
1.077833257563007044e-07
1.045223701887620136e-07
1.063088000744271754e-07
1.091319769950936510e-07
1.080904374237159308e-07
1.047512502000411669e-07
1.039347644858213732e-07
1.059361290757085009e-07
1.063900081002666030e-07
1.044985472654876007e-07
1.032284558382163657e-07
1.044281397877622685e-07
1.054987011291542847e-07
1.027944722867767343e-07
1.066444806321005531e-07
1.086074506959581812e-07
1.060593202788786162e-07
1.063522929977177118e-07
1.085873478731756328e-07
1.069113057054322970e-07
1.033396912476061948e-07
1.057587725542418421e-07
1.026312414108741248e-07
9.990945827684615950e-08
1.075004033135556846e-07
1.092220415496291446e-07
1.041491265418291842e-07
1.043159071113596459e-07
1.067688126641685934e-07
1.065424531184653969e-07
1.049012344861692732e-07
1.047831159811999349e-07
1.070981129373734248e-07
1.094145490481668553e-07
1.076741913328090718e-07
1.068526565304276026e-07
1.031688404142629605e-07
1.015912439436021885e-07
1.022461981792344528e-07
1.015014454184332466e-07
1.027255192376402600e-07
1.052444584261700092e-07
1.033715420708664296e-07
1.011348913026326831e-07
1.044771993910199325e-07
1.025489234780279267e-07
1.012028693218755749e-07
1.062954457282064136e-07
1.030267845658528006e-07
9.901376114279685982e-08
1.041216272985811333e-07
1.039292975753470326e-07
1.011177817635153189e-07
1.034824994379887165e-07
1.070021853457070645e-07
1.054020961686638977e-07
1.013566396402891981e-07
1.025054550620809504e-07
1.014687331642114232e-07
1.005102120848112181e-07
1.014082984356226916e-07
1.001121016986116776e-07
9.892919081926437464e-08
1.011293750129463714e-07
1.028434929847291389e-07
9.939526343804316687e-08
1.001589866343910624e-07
1.007436091166494498e-07
9.933541686397775802e-08
9.832001769067067023e-08
9.809059195659546785e-08
9.964524016155042535e-08
9.914279501275193604e-08
9.622578134263032348e-08
9.483098843640646891e-08
9.688599620067197532e-08
9.818493982369317192e-08
9.577257442302351028e-08
9.728749857878253243e-08
1.017303745424404869e-07
9.634320464971863723e-08
9.443441353712984961e-08
1.011597376085218492e-07
9.941414093729834767e-08
9.971123783214812801e-08
9.975841438563645078e-08
9.746592459041253317e-08
9.828898592142775776e-08
9.614081916395900852e-08
9.674620458896150031e-08
1.001484450986404451e-07
9.966511438482767734e-08
9.972718281927853832e-08
9.794064339917591517e-08
9.480906719286120009e-08
9.578249250202224168e-08
9.710966270922760080e-08
9.524237843106699961e-08
9.296584503842009796e-08
9.526355148481930302e-08
9.668946447521484050e-08
9.468953852889471879e-08
9.352577720779083860e-08
9.583187600636035149e-08
9.596264706265748919e-08
9.655097995539640540e-08
9.711521016201131736e-08
9.385274014072790333e-08
9.326424286109861583e-08
9.642028217328655923e-08
9.830178585647225927e-08
9.566372177527603092e-08
9.430221774453051179e-08
9.513167687882154823e-08
9.296793112112719732e-08
9.246512059986271104e-08
9.415073173365640680e-08
9.307474637903579214e-08
9.337340696124135301e-08
9.398573179145486282e-08
9.158574178273836595e-08
9.211359523884346536e-08
9.406342508189222375e-08
9.261929761810774392e-08
8.971060393278594503e-08
9.113444343715508672e-08
9.309766134382493260e-08
9.037978627356538123e-08
9.171015791334128610e-08
9.506884902753077836e-08
9.359371926696401673e-08
9.139372457802396103e-08
8.962000054343072065e-08
9.047798532935404083e-08
9.106139467190816788e-08
9.013806106431099551e-08
9.234426212824915966e-08
9.431224602049585150e-08
9.390332536705768266e-08
9.076891518947099315e-08
8.924036444576219978e-08
9.129809861776260814e-08
9.252890093222780114e-08
9.067715262352929574e-08
9.069599266698205647e-08
8.934443571822337530e-08
8.777484458268176644e-08
8.842463024899481817e-08
8.957617946429526851e-08
8.753462901067066979e-08
8.399953854209410094e-08
8.909612556286841110e-08
9.082992248415154719e-08
8.965879545964333527e-08
9.255800297780819835e-08
9.054520193261191096e-08
8.813663360605709888e-08
8.905872330918884146e-08
8.936935420499547093e-08
8.860781467564195351e-08
8.893872931118936604e-08
8.717427699466581917e-08
8.851625663687331194e-08
9.099047446852728337e-08
9.025181112167046853e-08
8.929989162633094306e-08
8.756560706857554441e-08
8.882388620649227124e-08
8.776065187701451760e-08
8.785583934904421292e-08
8.448456782221596328e-08
8.429053677751762281e-08
8.705923314579595341e-08
8.581415395398087811e-08
8.669231098590229749e-08
8.376539992093842557e-08
8.349842879466558702e-08
8.601508094821139541e-08
8.500572090668574919e-08
8.494776465548650965e-08
8.363952350679170059e-08
8.229252593625001957e-08
8.181866845028480555e-08
8.167123225729836606e-08
8.459466481278797056e-08
8.491675147606371299e-08
8.536045357579504460e-08
8.630503717013602324e-08
8.452358151619983629e-08
8.429959876824042516e-08
8.353185041436536291e-08
8.564467093930963400e-08
8.655247381168209499e-08
8.443099511050637190e-08
8.545862861919063838e-08
8.345599286533006371e-08
8.244416140912788059e-08
8.222294881627775445e-08
8.231583534345424883e-08
8.462082973017997663e-08
8.247026836371683697e-08
7.873318633523876014e-08
8.101150378734177592e-08
8.466024401490803473e-08
8.350826478214429477e-08
8.256069945343523963e-08
8.379836831249351458e-08
8.231958059840804849e-08
8.190710956617779113e-08
8.170895394570411526e-08
7.966296534330120495e-08
7.948859134441303607e-08
7.976447805559450351e-08
7.934792002082595061e-08
7.850312497175895710e-08
7.986134209509841333e-08
8.282974040726653470e-08
8.021476237496215374e-08
7.835886579614668233e-08
7.910332146733365020e-08
7.652444023496234590e-08
7.699675601659612780e-08
7.874857197252366251e-08
7.703190697120854741e-08
7.839861204993623995e-08
7.930248089153425684e-08
7.593720183624519008e-08
7.612040976662942738e-08
7.745774910173471247e-08
7.477986888051266188e-08
7.489013336935551637e-08
7.864004631751329420e-08
8.121286654300427912e-08
7.957013639612616193e-08
7.698298259206304282e-08
7.717481211610344879e-08
7.777530318127875602e-08
7.931145165093544580e-08
7.816452742695633090e-08
7.763019191011223759e-08
7.763454576301562735e-08
7.628743418116765466e-08
7.619970590735146971e-08
7.692057088456432164e-08
7.780430556785317187e-08
7.825323177692774608e-08
7.899683180833598067e-08
7.741955287081269964e-08
7.395366955728773058e-08
7.624946416392034288e-08
7.751096773291981935e-08
7.490028975904426831e-08
7.433461958678082142e-08
7.542963525292940537e-08
7.638046487695598956e-08
7.697586698493907375e-08
7.602055237540831662e-08
7.502385091496498548e-08
7.608228866102503326e-08
7.583273343725557212e-08
7.532152896620807369e-08
7.436406421759398670e-08
7.460469192748677309e-08
7.498594019912282266e-08
7.452966554674235903e-08
7.433101797405856196e-08
7.466188164042246277e-08
7.711136244880186064e-08
7.790014963109584751e-08
7.781800100669950723e-08
7.642922171587841531e-08
7.392698284552880043e-08
7.354262303248354918e-08
7.282543002635540704e-08
7.363656674526839744e-08
7.287161494803968898e-08
7.157789874319415389e-08
7.311153107432755723e-08
7.231707847458418600e-08
7.229608775065602867e-08
7.470518442111557066e-08
7.480136626988968459e-08
7.343227460034532827e-08
7.132528576476337666e-08
7.182587575366820523e-08
7.078520324061551452e-08
6.965177928033487089e-08
7.128773159162519662e-08
7.111821581782850955e-08
7.290634401249502799e-08
7.246483153090622544e-08
7.117295643858751645e-08
7.363535405737622277e-08
7.404693108252062558e-08
7.293551415115650626e-08
7.281603603125382821e-08
7.107420865316393230e-08
7.109232387736831324e-08
7.157118630419596062e-08
7.264649177924183842e-08
7.327215929388040078e-08
6.929703551952744277e-08
6.885975356329317547e-08
7.183717405221044171e-08
7.182781988074614721e-08
7.036824726940415709e-08
7.167373334279185945e-08
7.268422584391740107e-08
7.253854599373836795e-08
7.156864665046514469e-08
6.847940185752720842e-08
6.795705474596161597e-08
6.961198778699026975e-08
6.945207543845716822e-08
6.845001659311210955e-08
7.051754556377316578e-08
7.106122890919932575e-08
6.998450740958238395e-08
7.098980561223588721e-08
6.994319655132083073e-08
6.812715163569366452e-08
6.936164043946171041e-08
7.011821478663231322e-08
7.171190605720941622e-08
7.184908062787456347e-08
6.754616641863235736e-08
6.676552066075689888e-08
6.632707723277969900e-08
6.499764049081635328e-08
6.684648901343092717e-08
6.749579138917122709e-08
6.815476069024404523e-08
6.838406609839149270e-08
6.797369381201660039e-08
6.906231915271464624e-08
6.802974359447914383e-08
6.652275235670953572e-08
6.666572819224164696e-08
6.628162850660086148e-08
6.840399058713859408e-08
6.782581253973523814e-08
6.643505239287933396e-08
6.926972797396468564e-08
6.770723138546722713e-08
6.622283783393316032e-08
6.695425878561859980e-08
6.539309552055648145e-08
6.632401378482941487e-08
6.816950062663143444e-08
6.611719218075754964e-08
6.441821814963895625e-08
6.534606575628967813e-08
6.567109279894656500e-08
6.604096506161355476e-08
6.845846589556247835e-08
6.802853418103989570e-08
6.647064789727877302e-08
6.648207274735043978e-08
6.588416740864169480e-08
6.576206493773270327e-08
6.585414606599518457e-08
6.671049434797649889e-08
6.779927408126837609e-08
6.601216532750404374e-08
6.302835019749058824e-08
6.451957712920743697e-08
6.544225639564346500e-08
6.188206920724296556e-08
6.280433251455684308e-08
6.525995655750488588e-08
6.578219701452705142e-08
6.646625104852478874e-08
6.545851110487949083e-08
6.451870396867077435e-08
6.329709733891611533e-08
6.274248785016739267e-08
6.237186388462823026e-08
6.512996014925719966e-08
6.817438153633568160e-08
6.713207877787163534e-08
6.367844798999640198e-08
6.298087082947515024e-08
6.584646552399907776e-08
6.528911913290471513e-08
6.520548767489900464e-08
6.469601884183524691e-08
6.226347206016043368e-08
6.233890153163146597e-08
6.349934169788966019e-08
6.574646499243953403e-08
6.661910145863766737e-08
6.191007150529027443e-08
5.948428917535782436e-08
6.205412496469473814e-08
6.598182842473491688e-08
6.586805361293151484e-08
6.298551163687771232e-08
6.501746269077352757e-08
6.616442377052576360e-08
6.442122190347038121e-08
6.416683746043376847e-08
6.613679505292639319e-08
6.697326413176176357e-08
6.365464843308236431e-08
6.362639269046123232e-08
6.483967947127373025e-08
6.300678636990069851e-08
6.213118918424877686e-08
6.246572680168880890e-08
6.329961668777251653e-08
6.405878758418571938e-08
6.433407060846523229e-08
6.140003257483197871e-08
5.950874120299897037e-08
6.139343886040976791e-08
6.157267661576316833e-08
6.061724724804174221e-08
6.123803209218129113e-08
6.284514561106504089e-08
6.277383450101471768e-08
6.161207814222196810e-08
6.269404136860967571e-08
6.379644302146721947e-08
6.381158576127418924e-08
6.097808271754046751e-08
6.087325217086744944e-08
6.302773856948905238e-08
6.131257696088539691e-08
6.207202088384104983e-08
6.194453980804229860e-08
6.145940804609432099e-08
6.127724105463790074e-08
6.031241886372660204e-08
6.007366866159557025e-08
5.868194576471853821e-08
5.953129228174365838e-08
6.005791805510640301e-08
6.175876364983944649e-08
6.317190941278871425e-08
6.303659961340013601e-08
6.394495059294970338e-08
6.266359109872199091e-08
5.937641551790049968e-08
5.754544581303682632e-08
5.931694839369146186e-08
6.078077748061485061e-08
5.989610885452048406e-08
5.840295922808850968e-08
5.945897955568413951e-08
6.131000117895552413e-08
6.096032444659165816e-08
5.993713833820241549e-08
5.869397542494056562e-08
5.909026081696377250e-08
6.037203556166471585e-08
5.834025779924214812e-08
5.917102094742145980e-08
6.035982336276491385e-08
5.954323452309436937e-08
5.863391756385592724e-08
5.783498817983159722e-08
6.002486263473857714e-08
6.000044037197147731e-08
6.042797152022956153e-08
6.067425372884947997e-08
5.988217477454169943e-08
5.998396412830867469e-08
6.081185377177848867e-08
6.176070449403934285e-08
5.850420881194718071e-08
5.846771868051521722e-08
5.980621925540874300e-08
5.882106560271045464e-08
5.862837557071297681e-08
5.881140955693325289e-08
5.872080646894564106e-08
5.829786389698685724e-08
5.938731531052800139e-08
5.824342101938868278e-08
5.875059977564154525e-08
6.004804820772258623e-08
5.736390701466360623e-08
5.648187404157981043e-08
5.695630802070320860e-08
5.658981028843969756e-08
5.779073885590643165e-08
5.830404727434642335e-08
5.759372205177953119e-08
5.859626883696167601e-08
5.957387854799067385e-08
6.029105834518353402e-08
5.916429055615914588e-08
5.842184880312121391e-08
5.944936545014299308e-08
5.883544560404026794e-08
5.810487176779992869e-08
5.767139194377532272e-08
5.705965165354808374e-08
5.665423293331860552e-08
5.633792604532493901e-08
5.848129530760576281e-08
6.020835218669097031e-08
5.817054821235567305e-08
5.825488346388333779e-08
5.805825583301663122e-08
5.644386287618790210e-08
5.712478158272602716e-08
5.773707676650065504e-08
5.820052271232510153e-08
5.745710602821958784e-08
5.697274066914224406e-08
5.731266730690938001e-08
5.612095728774278940e-08
5.771689124819653038e-08
6.033395352101154516e-08
5.781174503204499999e-08
5.588905361469857159e-08
5.756738546652643985e-08
5.645839500383795118e-08
5.604767866968125818e-08
5.745216195732001081e-08
5.778256561493704469e-08
5.738923757141063448e-08
5.607277424644677974e-08
5.655341665612900289e-08
5.838883547543054521e-08
5.935082800328866296e-08
5.892077538972265795e-08
5.806738599020588746e-08
5.688972571036508472e-08
5.716248823574127589e-08
5.912337294303162375e-08
5.809037471647309481e-08
5.634059499355243285e-08
5.786463137024911979e-08
5.962829556178492198e-08
6.076727263321235542e-08
6.032584001917594808e-08
5.614824299791966950e-08
5.560862391342429703e-08
5.728977147910215907e-08
5.569023832642534933e-08
5.459411818591843491e-08
5.582206735325526935e-08
5.529479280462395942e-08
5.531018862132752284e-08
5.712576685000956297e-08
5.754385524967703559e-08
5.731556387884954112e-08
5.713715224540202766e-08
5.747568094144314214e-08
5.696917960222606525e-08
5.658394613814957978e-08
5.745268363480888191e-08
5.729114250728970523e-08
5.607692697101830419e-08
5.582037172976740518e-08
5.667030728417997648e-08
5.785851515887677520e-08
5.773399327140933480e-08
5.733547562249908399e-08
5.896713055953234564e-08
5.812576186277485646e-08
5.860295555781469979e-08
5.871105333678896450e-08
5.752361640306380050e-08
5.685776994955017979e-08
5.468466818191453609e-08
5.587326352885487521e-08
5.737346137474440753e-08
5.755784659613748910e-08
5.663826703978694715e-08
5.608354222475247733e-08
5.639157581542081723e-08
5.774733866502453522e-08
5.657696314430170660e-08
5.523587030864931392e-08
5.723502859831968698e-08
5.785252303590158290e-08
5.679825841462435447e-08
5.654594886091816533e-08
5.611559925372427797e-08
5.795069587081580530e-08
5.737412297090761211e-08
5.324646890119807323e-08
5.202715351803816969e-08
5.511307277072641094e-08
5.915846641330812094e-08
5.620472160855242214e-08
5.467689228167232883e-08
5.549482736109626265e-08
5.527638052194536831e-08
5.507725213245701222e-08
5.479090156448514513e-08
5.655928141066082033e-08
5.689613556474485980e-08
5.728458749645124856e-08
5.724846167408893204e-08
5.551541216235917287e-08
5.558934850858990927e-08
5.598925954044655871e-08
5.609594539001489833e-08
5.457317866446273676e-08
5.456431918739339087e-08
5.567123971050413630e-08
5.538158309402620451e-08
5.531497548482471634e-08
5.363080770421918247e-08
5.366513385708870121e-08
5.504878998992342940e-08
5.433122846535103233e-08
5.387618872167330772e-08
5.699060267520919322e-08
5.731375321030923169e-08
5.499993737607859121e-08
5.461549618535318473e-08
5.517125580733633465e-08
5.708926370201275101e-08
5.662406592433740477e-08
5.465683460345641179e-08
5.628226279746556332e-08
5.739205877556042029e-08
5.619196003082719336e-08
5.490420232250568836e-08
5.456289078801891935e-08
5.556271522338272287e-08
5.595795457292406174e-08
5.629761916805814600e-08
5.737008082548576835e-08
5.821796761443411162e-08
5.627121900544935512e-08
5.568354908208801700e-08
5.665527786362014105e-08
5.504180935422195176e-08
5.548706310370601176e-08
5.616155624349359771e-08
5.572219485532848014e-08
5.686250341641207222e-08
5.734706689045416409e-08
5.705187566649627552e-08
5.764416128333402790e-08
5.732198344648603507e-08
5.763640015254402548e-08
5.796945259763745619e-08
5.720916731864634012e-08
5.699880391028909624e-08
5.706912317022215895e-08
5.781767784107422424e-08
5.627168549108534209e-08
5.643165351929395378e-08
5.648952189982990824e-08
5.681204832674304694e-08
5.740391030677057116e-08
5.659855128010121119e-08
5.602695639076728994e-08
5.723014798515275434e-08
5.967818836153591682e-08
5.754478776149534994e-08
5.531134372594552921e-08
5.692761337973701757e-08
5.664456933537627018e-08
5.461502134482077308e-08
5.372077124324067621e-08
5.437054603186658235e-08
5.594636442121146575e-08
5.764122526415063461e-08
5.649960544479415253e-08
5.310857617499917061e-08
5.552554804035167540e-08
5.853128295555834916e-08
5.452479983069591740e-08
5.364501987237061210e-08
5.615994048227459532e-08
5.572939925224044978e-08
5.628120041849750935e-08
5.645053585798174250e-08
5.558425783615885987e-08
5.656437183433817855e-08
5.841071787372919420e-08
5.705821476576402952e-08
5.618588579188343680e-08
5.638939309365712030e-08
5.658790078138838827e-08
5.723084144258751674e-08
5.722838752186366483e-08
5.614459107428051077e-08
5.519211485734937058e-08
5.538290873418185182e-08
5.699336607813270505e-08
5.807859755204711326e-08
5.786550328066644549e-08
5.666221353520351149e-08
5.573257239850987335e-08
5.466397063758210365e-08
5.511398435634067410e-08
5.861700611226076057e-08
5.715547355820015823e-08
5.455058215581495552e-08
5.652615960065167007e-08
5.765274995278659515e-08
5.525731052204671694e-08
5.557594501137274063e-08
5.811214721747541312e-08
5.864021703677566985e-08
5.659215904804142163e-08
5.736658035646572791e-08
5.969479357646976211e-08
5.888285566133017382e-08
5.701884732580951266e-08
5.593889102202346261e-08
5.613522373386910828e-08
5.742235174727252255e-08
5.945887193147817998e-08
5.876983929394230448e-08
5.969738271029543040e-08
6.066651019967091041e-08
5.826223390598565358e-08
5.662333754420536268e-08
5.653287322527599254e-08
5.699142931424224040e-08
5.847067449668510189e-08
5.801009218022031914e-08
5.739576029973583947e-08
5.729973801777920777e-08
5.638396414795608121e-08
5.612785225734898833e-08
5.532307937702711053e-08
5.487066393917362527e-08
5.653751851368666290e-08
5.773559819056040272e-08
5.719035718191084970e-08
5.743183086655182206e-08
5.737458421201026451e-08
5.712072530631850104e-08
5.661819962049593607e-08
5.666155113418052129e-08
5.747513255398460698e-08
5.691649393805506135e-08
5.626967676908809821e-08
5.603440432339023799e-08
5.847044952684102767e-08
5.950405127218120078e-08
5.737686449679749716e-08
5.882887362757090553e-08
5.827915013909175353e-08
5.785094842491614559e-08
6.125386585301971037e-08
6.134990177596822134e-08
5.974183398695955710e-08
5.941415096288170302e-08
5.988793109608487759e-08
5.825330899622376315e-08
5.686912205241362824e-08
5.754531175329157936e-08
5.861651879901157229e-08
5.685865288575040112e-08
5.569339493099183337e-08
5.698938505077987196e-08
5.731340729263123445e-08
5.951506631675177078e-08
6.038625817122402278e-08
5.877542828211342802e-08
5.857964204551113732e-08
5.851146678766566194e-08
5.852260793609904843e-08
6.053613996612907004e-08
6.046975133499620512e-08
6.022922079627823693e-08
5.995466645653976295e-08
5.925307305995550799e-08
5.958157140738322501e-08
5.757003204371515430e-08
5.791877364630175043e-08
5.963988618852520179e-08
6.012650366980495159e-08
6.132211077336931098e-08
6.075243250024141188e-08
5.925392981782933864e-08
5.859190275263252953e-08
5.717593002092324849e-08
5.855818727242095380e-08
5.945016778363678941e-08
5.871087980324001369e-08
5.838489691634580185e-08
5.962906984590071197e-08
6.043530941103230061e-08
5.912574609650674643e-08
5.931591820781529205e-08
5.994477995330120199e-08
5.971508224070825663e-08
5.758271634798839429e-08
5.911228541985013292e-08
5.986141816201407306e-08
5.783054743946859353e-08
5.815972116364984887e-08
5.797547690875395596e-08
5.789657511041260326e-08
5.928742044306479793e-08
6.059261905346449430e-08
6.064869700248487903e-08
5.983963444190845168e-08
6.158915470145418796e-08
6.259945881191818792e-08
6.066336163319997396e-08
6.030294948374370018e-08
6.023288433229577340e-08
6.104263104184706478e-08
6.126020097583554813e-08
5.870028417789730801e-08
5.830862711428727013e-08
5.913044517575577007e-08
6.046764478059652839e-08
6.064849265666229187e-08
5.977759483248786022e-08
5.888377289154078962e-08
5.855292929192491785e-08
5.884708204799947492e-08
5.739188322213378932e-08
5.775073540890043408e-08
6.225812422277333171e-08
6.049116460577680939e-08
5.472059633529252057e-08
5.710633844100398879e-08
5.992673991362281039e-08
5.823507799935930235e-08
5.894232180500276121e-08
5.999387319886949592e-08
5.970628984044130532e-08
6.032042791389505527e-08
5.894026941359871714e-08
5.715497725274583742e-08
5.817158755510854479e-08
5.943052449506690681e-08
5.789421565644025178e-08
5.819397837261438379e-08
6.034267789788202189e-08
6.118592835325921296e-08
6.197948853426258912e-08
6.274375689582535128e-08
6.163583132518888478e-08
6.008777505559850766e-08
5.975370469832894668e-08
5.938823317627373070e-08
5.973988910325626627e-08
6.043395127696961397e-08
5.979302253932350493e-08
6.085226295481273350e-08
6.120806088288662818e-08
6.018908563840864083e-08
5.947585149773628458e-08
5.884016538226950194e-08
6.011049117775741575e-08
5.986489729320738710e-08
5.884350085443989978e-08
5.979958912437292886e-08
6.227329156122268425e-08
6.227229835296184427e-08
5.941495771667572398e-08
6.003650831090688323e-08
6.162125860840216920e-08
6.266903195138574885e-08
6.231046056435386715e-08
6.157086665306169381e-08
6.134486152526523084e-08
5.934295868784303487e-08
5.868760887543804157e-08
5.998117671737160811e-08
6.152652538937928869e-08
6.093138380383694482e-08
6.016758537850509309e-08
5.909613230969245514e-08
5.903777605703582746e-08
5.993638455945226977e-08
5.848303630420345887e-08
5.855247757397899617e-08
5.922610384977000203e-08
5.846076627149527648e-08
6.079726358662535940e-08
6.319343566819639807e-08
6.131877601035056007e-08
6.081693479546812918e-08
6.018012663294509920e-08
5.927409726889100589e-08
6.075649074333572839e-08
5.958230708208997873e-08
5.865449263777402838e-08
5.904837067598143891e-08
5.970810263384090249e-08
6.119363126759378519e-08
6.174903692548192686e-08
6.113870055602645288e-08
6.199064771322549060e-08
6.145444889963166780e-08
6.074426332807546694e-08
6.219948863203296648e-08
6.388018933281429069e-08
6.503083099604757636e-08
6.148505910045047096e-08
5.911096508490900906e-08
6.008968152177520550e-08
6.108904367814336133e-08
6.313442874074907169e-08
6.353378253362846217e-08
6.065250286925639249e-08
6.115239589050167964e-08
6.334122957692478925e-08
6.375612492400430531e-08
6.350149868338464717e-08
6.147799722351163161e-08
6.123220933895601555e-08
6.055194435583411459e-08
6.036667387541257985e-08
6.083151352808567408e-08
6.068326774378982572e-08
6.020559521536731502e-08
6.104285494383349955e-08
6.258652005237198994e-08
6.278812825184391943e-08
6.313198554743212398e-08
6.419901406837447399e-08
6.299550645835716067e-08
6.228382390091264377e-08
6.328726218758396976e-08
6.130883814797630309e-08
6.028633649973316250e-08
6.334315879856453507e-08
6.448792749837221761e-08
6.245189280356765105e-08
6.223606898397125249e-08
6.071387152622753543e-08
5.998961039383537831e-08
6.195731504335791722e-08
6.212090562764866472e-08
6.163846663757698116e-08
6.298855871272081926e-08
6.322873449520955851e-08
6.104463304028220740e-08
6.017637073085987828e-08
6.184746594486184189e-08
6.299267397040131607e-08
6.344341336142135881e-08
6.248243505091981538e-08
6.185959346554796107e-08
6.444620067634171759e-08
6.540185232417321834e-08
6.321732822173948932e-08
6.386241163331291764e-08
6.410531475473723777e-08
6.217578614069007312e-08
6.353841366209746344e-08
6.296371555517181611e-08
6.268814035472461692e-08
6.425123586680414171e-08
6.430386237738972645e-08
6.340066206855465579e-08
6.191742339489445974e-08
6.140005724578398924e-08
6.081072960017993582e-08
6.164479722035738006e-08
6.477339205367056148e-08
6.454455351546990026e-08
6.211260492971186092e-08
6.199905102442261797e-08
6.146281175140340579e-08
6.033138407579356959e-08
6.106792310411398106e-08
6.143744752263005174e-08
6.242954306695227052e-08
6.469689324359203375e-08
6.299364184857404050e-08
6.340995831255144171e-08
6.374896748883824833e-08
6.147814342457590563e-08
6.217912637735768870e-08
6.228434659768950427e-08
6.028400087049909412e-08
6.232586752146567521e-08
6.418442486821589499e-08
6.264730394539262899e-08
6.278592187679889783e-08
6.189218969513703680e-08
6.170789609296839639e-08
6.034636021961459855e-08
5.946742553085138909e-08
6.043034037669472404e-08
6.233531243788562213e-08
6.341440026299800906e-08
6.168206706535603077e-08
5.996622765994831564e-08
5.926335856234821868e-08
6.139639194569684535e-08
6.358965367482700743e-08
6.420657433407509200e-08
6.422106460977613057e-08
6.236314227505867614e-08
6.208048311139911547e-08
6.061386916383371213e-08
6.014080279468933405e-08
6.435309532747936962e-08
6.461728396027374454e-08
6.311610731741208271e-08
6.161150244864309999e-08
6.172580831140405099e-08
6.410273029051657948e-08
6.530117665963666186e-08
6.332290605907748464e-08
6.240125639920014917e-08
6.127222946950987749e-08
6.016078659680928643e-08
6.025236140275465226e-08
6.011557578391465992e-08
6.387254371946430831e-08
6.397249885522884330e-08
6.140593612014519822e-08
6.075966296669241911e-08
6.118445876470601097e-08
6.118894750196155724e-08
6.001926808275807930e-08
5.855405063365736602e-08
6.086168267865111267e-08
6.343878549775994785e-08
6.154206365995551643e-08
6.150674573792222369e-08
6.195347873750428064e-08
6.194635705610513534e-08
6.084416287393920436e-08
6.186782697602055314e-08
6.170256963636499234e-08
6.135339820162804836e-08
6.429216177304960154e-08
6.375966021730063213e-08
6.409285695884052603e-08
6.385099466301813498e-08
6.118907725637166820e-08
5.995795416394696432e-08
5.899449021885317280e-08
6.265624568437226455e-08
6.422970843576639611e-08
6.295949221262481719e-08
6.428563400885455803e-08
6.371674456722031004e-08
6.152121930205164371e-08
6.071796915703721663e-08
6.138920968704913458e-08
6.128044862701077975e-08
6.487279892538334574e-08
6.531859163018873033e-08
6.253050043861658820e-08
6.214830103392858137e-08
6.172279487271491678e-08
6.166531939784597125e-08
6.194392687121430678e-08
6.104793436964682320e-08
5.930991011324998999e-08
5.961061727670150082e-08
6.116462638276435402e-08
6.248967183114039570e-08
6.425112647800668997e-08
6.442291776570318350e-08
6.290073635185496880e-08
6.272720803385633366e-08
6.292341370338190632e-08
6.052139573752963290e-08
6.179296574152524777e-08
6.434608771499259146e-08
6.381059421282985035e-08
6.465744532528258935e-08
6.355893336792546511e-08
6.213372459002608839e-08
6.180688061147636055e-08
6.081397577814529930e-08
6.252537570999332253e-08
6.449454969175395546e-08
6.456272344207247225e-08
6.306115477467173069e-08
6.095649170544772509e-08
6.158849974979312046e-08
6.230539929810439746e-08
6.374864311818068309e-08
6.334021337504800609e-08
6.252555921081268523e-08
6.122081160103376623e-08
6.011842129847351398e-08
6.224850689023764789e-08
6.235402410304850444e-08
6.384478636074992096e-08
6.559621526679655797e-08
6.396029814195057963e-08
6.242803675778318313e-08
6.222360311567624992e-08
6.185513516578040867e-08
6.111269734883012310e-08
6.319048141895149197e-08
6.267930119023512462e-08
6.026865691728037214e-08
6.227859402547673370e-08
6.210722078808622264e-08
6.125442364350527627e-08
6.234162865453789785e-08
6.262546463201704385e-08
6.259673646490555723e-08
6.343577709116189261e-08
6.213511959401923132e-08
6.168736117626514858e-08
6.260372292643063275e-08
6.216653837725827892e-08
6.176666557756645059e-08
6.219985690823750475e-08
6.544223882958250787e-08
6.431796195313321878e-08
6.275902302814236898e-08
6.475865382177723350e-08
6.523281482327481076e-08
6.290311722375625181e-08
6.173040589465329599e-08
6.403370147107756238e-08
6.368488898889857297e-08
6.342221224902151753e-08
6.478012685946164253e-08
6.430959777786518181e-08
6.199709557278761726e-08
6.220471080129058765e-08
6.229832798665913023e-08
6.112121814379025363e-08
6.210817280035468662e-08
6.152147362019307112e-08
6.223037380259223722e-08
6.450552726276611106e-08
6.253274847268168769e-08
6.062123389483336780e-08
6.367577513904119776e-08
6.547682274700328033e-08
6.280319440333599200e-08
6.105839287977612659e-08
6.341417778074031873e-08
6.441551681185184785e-08
6.193604862963707912e-08
6.106736347205490926e-08
6.325472073839334487e-08
6.399833962354346353e-08
6.210266740090816506e-08
6.276620361418661046e-08
6.225731958020738330e-08
6.130874460680042180e-08
6.331115009708981992e-08
6.242207676933468030e-08
6.281045009888782340e-08
6.388950227472207866e-08
6.389619447059267970e-08
6.346783793912594330e-08
6.095890740199712870e-08
6.284352930653464805e-08
6.395865062334610239e-08
6.172131685730773028e-08
6.305389418429195204e-08
6.381512774344759751e-08
6.169848386953358945e-08
6.185241192590174559e-08
6.182078587204116732e-08
6.209254704910114675e-08
6.441142457891195661e-08
6.367062939225057415e-08
6.261368374050167526e-08
6.173417122218500099e-08
6.155668371994579288e-08
6.365247408068013178e-08
6.387333250289107636e-08
6.329494100549369328e-08
6.467404361571143676e-08
6.402797225494321935e-08
6.198854721907800232e-08
6.213083693370325394e-08
6.284409981841680461e-08
6.326918441614343700e-08
6.230630101909628719e-08
6.299475231037680351e-08
6.484608196260282382e-08
6.438987623195697793e-08
6.387614914215881692e-08
6.310969133317111039e-08
6.477436131149396501e-08
6.358909545682738267e-08
6.296011466572069356e-08
6.369752746868714966e-08
6.117873977666573904e-08
6.275237645706615738e-08
6.439785857305755278e-08
6.365703861087418375e-08
6.365137016647429124e-08
6.465489992636627460e-08
6.312874622960552620e-08
6.377489032858455295e-08
6.509527428565428074e-08
6.312709380519129308e-08
6.122439209902689853e-08
6.275928977705628894e-08
6.413646900954278567e-08
6.355677789259838619e-08
6.418536087207589750e-08
6.414179962168923339e-08
6.326756505126791796e-08
6.377944275526108996e-08
6.518737320674761650e-08
6.516564938012011695e-08
6.544301016016691151e-08
6.327176280130200499e-08
6.360185622804414900e-08
6.593237433506414935e-08
6.627211815326970258e-08
6.518765806405755945e-08
6.554189652646778175e-08
6.654009575830130886e-08
6.615806298734734554e-08
6.687279105624881325e-08
6.509967737125880262e-08
6.259409976163491312e-08
6.501091112458764796e-08
6.951906181638448770e-08
6.888398933864593927e-08
6.511694207992562001e-08
6.473119131698452153e-08
6.434461555567529660e-08
6.267752648487650806e-08
6.390555802054972210e-08
6.309485096717796199e-08
6.177099430945731563e-08
6.431113606443459333e-08
6.558309343846444015e-08
6.628170646353558064e-08
6.641282819712817649e-08
6.498449634977530134e-08
6.493591571242140186e-08
6.592488848879442469e-08
6.762650535333704609e-08
6.828924959412905291e-08
6.720389752939579821e-08
6.481573164253147310e-08
6.422327205206162224e-08
6.740310396394555772e-08
6.613598442946030130e-08
6.579450323450850774e-08
6.794264473287665663e-08
6.724964100935331306e-08
6.771993686566274179e-08
6.750183909154373710e-08
6.623790889879257407e-08
6.698400649640454024e-08
6.687815996394646257e-08
6.816470083150957187e-08
6.972073958559307713e-08
6.583504958222426864e-08
6.493669014715992572e-08
6.539228375207985413e-08
6.375020301664783067e-08
6.572574988983241542e-08
6.595189185812595102e-08
6.676098789272689784e-08
6.707891552086821757e-08
6.446067687247419055e-08
6.599314475017441902e-08
6.805034887482971876e-08
6.761233660773404108e-08
6.792787297453444453e-08
6.892232588434084534e-08
6.787409013811033512e-08
6.611726790402042211e-08
6.611393513012776065e-08
6.806838781817503641e-08
6.663889289526740785e-08
6.511979586821704369e-08
6.665948346633613976e-08
6.809462648455039401e-08
7.099123124688280822e-08
6.836236511065519393e-08
6.662593444556225571e-08
6.894936138348802932e-08
6.648232571869154778e-08
6.487106553453993733e-08
6.393278847299838418e-08
6.434285213842826686e-08
6.743921307761879484e-08
6.671339435962980412e-08
6.634468997997565469e-08
6.629666452458466999e-08
6.479605515154652355e-08
6.532713537286973991e-08
6.392391688328557050e-08
6.452618624443943272e-08
6.762841783255864218e-08
6.671919872144720399e-08
6.484887046653826182e-08
6.715126046573788346e-08
6.832418328687491752e-08
6.661819526874595241e-08
6.545140532954550850e-08
6.610210250037978161e-08
6.518381916950503232e-08
6.372922993545812921e-08
6.338572577874019223e-08
6.159715009484071121e-08
6.339399413383392857e-08
6.405610001968374216e-08
6.530642806288109892e-08
6.641193717034439635e-08
6.583523177757961825e-08
6.422467975495639744e-08
6.233570009353250821e-08
6.284198830397666988e-08
6.172138998498596961e-08
6.087961443689443514e-08
6.184645382843056736e-08
6.424773615602414638e-08
6.499372007710686132e-08
6.394786186257004280e-08
6.313119340235401383e-08
6.326223893068600456e-08
6.325398697972541704e-08
6.253295662712555937e-08
6.113842210375732415e-08
6.005843368069092623e-08
6.136171472716092262e-08
6.296172452914252402e-08
6.256261205333906545e-08
5.904252711384386132e-08
6.013093184388889207e-08
6.236304567839307327e-08
6.143148882445235850e-08
6.065018233758874206e-08
6.064102630031162239e-08
6.201352126392073409e-08
5.996355338361193084e-08
5.802887523377069036e-08
5.880287807149944870e-08
6.112566802448839841e-08
6.050223418052888300e-08
5.777186544691979816e-08
5.686776161362557731e-08
5.731044074183215960e-08
5.717691347442339707e-08
5.733333994808102662e-08
5.616070659930626500e-08
5.782257848327654611e-08
6.063884080280645187e-08
5.914622976089893040e-08
5.828807232456156701e-08
5.950728275569871662e-08
5.889882119570414613e-08
5.767716674594505174e-08
5.801036734877365357e-08
5.560106177333869092e-08
5.493972753544511783e-08
5.678897442041218206e-08
5.792989725709130136e-08
5.845955227418306766e-08
5.614071628024456469e-08
5.639874337617158866e-08
5.694637899970036629e-08
5.507779815385245766e-08
5.625963389866457608e-08
5.562454244701111920e-08
5.392691148523066402e-08
5.222629198781391669e-08
5.186115795440633507e-08
5.356782529886292365e-08
5.389200520370407385e-08
5.276737335772132505e-08
5.290680962246663314e-08
5.299102059217255972e-08
5.240016018340296593e-08
5.161214971474569443e-08
5.105308130901237272e-08
5.112882708018039873e-08
4.944302670259000342e-08
4.891130827056909682e-08
5.040756295340991239e-08
5.105384064332018378e-08
4.858295321674124619e-08
4.901137960685794585e-08
5.029629823842397705e-08
4.759445073364440571e-08
4.640014629371424516e-08
4.589175182379077508e-08
4.628520741478483815e-08
4.673601888583489281e-08
4.708730380840596583e-08
4.699052706069713541e-08
4.543286030968325490e-08
4.562715003205708392e-08
4.573094084128871564e-08
4.517366903988369950e-08
4.473929265920363760e-08
4.426202902818282652e-08
4.567995967238279993e-08
4.559096570439699938e-08
4.195947331725292860e-08
4.105054224484216024e-08
4.176338034394035885e-08
4.230773868538202962e-08
4.223284993959938769e-08
4.113969589706216926e-08
4.074517008080192035e-08
4.157159001622766065e-08
4.250906518516669413e-08
4.145097832173203623e-08
3.972048421015727481e-08
4.054649549427243140e-08
4.064730630785631990e-08
3.821136079198170790e-08
3.832510590731031098e-08
3.862201755549949523e-08
3.818186328414987130e-08
3.695813492084655695e-08
3.634600406133156589e-08
3.708281837412183679e-08
3.617925671445383309e-08
3.512716321437645850e-08
3.456352990516237964e-08
3.491024211996787430e-08
3.400065745751148025e-08
3.387672079590141590e-08
3.467845186862824025e-08
3.386123064888373250e-08
3.346127187068648261e-08
3.319250290759350498e-08
3.305763166157839428e-08
3.333801609392659905e-08
3.335408732319923828e-08
3.281931797665432247e-08
3.209328910137670590e-08
3.228146945732933765e-08
3.228784599736269167e-08
3.153774639237934330e-08
3.139493189963075387e-08
2.990045156239114299e-08
2.834460088916243532e-08
2.920839283686696546e-08
3.037201624915167166e-08
2.965850266718495404e-08
2.859221933934057523e-08
2.848576950829459206e-08
2.801107675864662711e-08
2.675959629701522936e-08
2.722966071805198835e-08
2.819328362166195522e-08
2.772675280710131711e-08
2.689109812505462798e-08
2.559055119755904943e-08
2.512964056918132688e-08
2.603158175043475880e-08
2.656107424628485733e-08
2.605735973711297044e-08
2.595530119719217168e-08
2.570574951906844202e-08
2.504989328483634012e-08
2.402584406477460408e-08
2.329409559690569339e-08
2.348499160603064181e-08
2.321043715199407133e-08
2.271794525808142415e-08
2.321891988774266590e-08
2.330816741315137740e-08
2.239110872989019959e-08
2.221473942433404596e-08
2.179300836161555522e-08
2.160339799018667606e-08
2.167338383151870626e-08
2.103646665241870383e-08
2.085492453806694234e-08
2.093209156526985370e-08
2.082807341196144842e-08
2.050223937050689587e-08
2.008414965875156950e-08
1.965105064514645043e-08
1.920244695623932892e-08
1.895462444139862218e-08
1.876644336015342924e-08
1.943997817546369589e-08
1.949272257160107192e-08
1.859398851108671060e-08
1.788739432617494092e-08
1.772515695977825204e-08
1.771931990720830575e-08
1.711708582993052915e-08
1.672335782469667676e-08
1.659245884305100668e-08
1.667133516043736595e-08
1.672439744645380380e-08
1.670682583964788779e-08
1.591676986888199868e-08
1.540513798824686426e-08
1.577122958513036289e-08
1.548736820324147255e-08
1.541322663621646849e-08
1.555522222455007606e-08
1.458633568968307602e-08
1.381152099880028639e-08
1.391079046322012611e-08
1.371646734130587131e-08
1.364106873103621355e-08
1.335440207382037961e-08
1.293301810675142819e-08
1.269993714773766786e-08
1.249770987725391188e-08
1.292450227960126793e-08
1.367354731787650810e-08
1.368549947599970379e-08
1.307486106278789545e-08
1.266268353628020519e-08
1.231584454312193711e-08
1.239768297347295909e-08
1.255106718096376262e-08
1.258807043620495350e-08
1.210497538243740576e-08
1.150824579322090265e-08
1.114192904731266340e-08
1.107275061079061000e-08
1.111583010139730874e-08
1.110117227676689040e-08
1.111328298380512465e-08
1.098786019379240221e-08
1.105602125652579745e-08
1.089237767841679862e-08
1.074660682694247753e-08
1.044042215594568085e-08
1.014091173207803397e-08
9.920735897950632058e-09
1.014384890365991804e-08
1.021282888857683451e-08
9.754607864016261381e-09
9.646544664983357605e-09
9.597641606068085357e-09
9.246059858665624098e-09
9.083403695125091115e-09
9.355108587059654261e-09
9.255663209385577164e-09
9.082721515607981544e-09
9.168602190429538342e-09
9.185754376312395863e-09
8.858443909940080393e-09
8.419520121857183444e-09
8.477273948555060275e-09
8.711619196361277054e-09
8.417050025001871095e-09
7.893754240816857222e-09
7.706100954621753785e-09
7.667755417710460708e-09
7.749310860963575352e-09
7.556785688295164990e-09
7.585788198631300189e-09
7.766770238986218904e-09
7.309778847581615477e-09
7.342344400910170255e-09
7.462394130863825032e-09
7.296518975112152489e-09
6.935854880775217556e-09
6.727632949746531563e-09
6.891438656904083993e-09
6.732409829223828913e-09
6.554988790650325791e-09
6.501578759818198583e-09
6.676270942362562033e-09
6.567464957747932285e-09
6.417706105744980034e-09
6.423069047384868014e-09
6.093227382973105054e-09
6.130647023547273978e-09
6.240322210755404430e-09
6.149328902659276443e-09
5.951878208225212873e-09
5.770428776614305334e-09
5.793470880288558693e-09
5.837473381273941965e-09
5.749652152320657024e-09
5.612843616627242006e-09
5.284124850473610163e-09
5.103872743441892614e-09
5.235214335885061061e-09
5.246651790475758497e-09
5.307847357465727315e-09
5.171044355746592153e-09
5.081800181704305505e-09
5.028292178843222247e-09
4.976555883459181514e-09
4.987728555794348962e-09
4.909569381170191074e-09
4.761619436988417711e-09
4.588511991707385035e-09
4.724042945539896177e-09
4.701011031900412633e-09
4.531314263988561612e-09
4.445284586961771558e-09
4.358096082225513294e-09
4.313719203281302677e-09
4.228194695976655441e-09
4.126745483773361142e-09
4.258446273773199711e-09
4.336178880930806684e-09
4.230794913607569344e-09
4.161685990601785116e-09
3.946426080033001095e-09
3.800206402945382272e-09
3.675977883076107706e-09
3.674951865153162775e-09
3.886483828540523256e-09
3.874031161722602290e-09
3.709840108118615701e-09
3.608416239126683426e-09
3.591515505709997405e-09
3.621387966223228460e-09
3.481744914235279474e-09
3.388250739548698268e-09
3.341492494415148417e-09
3.499166395112997621e-09
3.494075471401357982e-09
3.303799752663852888e-09
3.332940107548894836e-09
3.352858971339358546e-09
3.317748807912871442e-09
3.225541508484919772e-09
3.116687527054232281e-09
2.975884685018471718e-09
3.033535557069783737e-09
3.096157576216384228e-09
3.053928001815627326e-09
3.005577010925988572e-09
2.842577488850581364e-09
2.740826296312315086e-09
2.791425145172379817e-09
2.776316237078111029e-09
2.648153713774245207e-09
2.632904616663399269e-09
2.742711602385587673e-09
2.639623327124014375e-09
2.485058306028542736e-09
2.511100258809793457e-09
2.554759685431350410e-09
2.516983222942844749e-09
2.480787889808622233e-09
2.459244966085202202e-09
2.381438661920450158e-09
2.377780400867554219e-09
2.406353845364710274e-09
2.306827729494671233e-09
2.198176890049912444e-09
2.210780151762932544e-09
2.203025644104332481e-09
2.082986533029075547e-09
2.099534379576129242e-09
2.155124711128229264e-09
2.182692718446221617e-09
2.135257219520525533e-09
2.008558492767787311e-09
1.936623707981854732e-09
1.962290270741478514e-09
1.994984414744717166e-09
1.899860092362991843e-09
1.862060194835924196e-09
1.847546304590694361e-09
1.877487010733497874e-09
1.902113287432505551e-09
1.814822757023002862e-09
1.705467425304112654e-09
1.711317293476650418e-09
1.788153307858665279e-09
1.777394282165587630e-09
1.736382746278487750e-09
1.689541422117168630e-09
1.622679615700090583e-09
1.554085395194274965e-09
1.580441796677644919e-09
1.619365912808663379e-09
1.576413826441443196e-09
1.598102173049772362e-09
1.599392745370709182e-09
1.515460610068695576e-09
1.450161943841345745e-09
1.431244521462475367e-09
1.412297151823100171e-09
1.352021986835843103e-09
1.332923974351758416e-09
1.337422584348300333e-09
1.344080011502850914e-09
1.320251821666255366e-09
1.246171687421717249e-09
1.276749038602747835e-09
1.277794916417358330e-09
1.241573601466365607e-09
1.184136108570436943e-09
1.161798462917048113e-09
1.171489674105639660e-09
1.100517844200264057e-09
1.098586403570813715e-09
1.136093175199320678e-09
1.108848169414967276e-09
1.074515777008847641e-09
1.076056592588826970e-09
1.059737727467147656e-09
1.033915393489821467e-09
1.005187558197888816e-09
9.686892802100693303e-10
9.696875836112262904e-10
9.326280514824159285e-10
8.982324594032012933e-10
9.172468844564442042e-10
8.970712569299406771e-10
8.812353947925354604e-10
8.868679888174607345e-10
8.552043692565443664e-10
8.155334599719747921e-10
8.016778164115399295e-10
7.909659741681399941e-10
8.010255072534425527e-10
7.858008377797227810e-10
7.709321751757541820e-10
7.718858459760327027e-10
7.542905682471714466e-10
7.340909647931669546e-10
7.281529597377511401e-10
7.403409508499634851e-10
7.056786227358230948e-10
6.973481700971812024e-10
7.178535170515419236e-10
7.236237370846258596e-10
6.979893877182626651e-10
6.443648072115673917e-10
6.367563091565247398e-10
6.373728453235387713e-10
6.241407546369739317e-10
6.120028975121891157e-10
6.006033241529893858e-10
6.000256384587594055e-10
6.034511337197227382e-10
5.902309403108883757e-10
5.784448784235040204e-10
5.702296442552820310e-10
5.514439074241728651e-10
5.486265826243525669e-10
5.373152742807744239e-10
5.007360823119253316e-10
5.047431255201280876e-10
5.103465740020307287e-10
4.926033984506594691e-10
4.794759961791027719e-10
4.828501050819039033e-10
4.838082820652616402e-10
4.661140182907573840e-10
4.585004496024539034e-10
4.552155964141019402e-10
4.436013117800684753e-10
4.252750088097344084e-10
4.105703382040206715e-10
4.014238520946196092e-10
4.017273337044390008e-10
3.874125334749467302e-10
3.729587357256824209e-10
3.776973623038558679e-10
3.682710526785354018e-10
3.521747741673204013e-10
3.524369316381793477e-10
3.437236093591507447e-10
3.278822304509952755e-10
3.256816346292469482e-10
3.268407218548818849e-10
3.118845882941849742e-10
2.995864114428548438e-10
2.982384695488754989e-10
2.926899508486423658e-10
2.891884319076032388e-10
2.848395349562601030e-10
2.748234882469246165e-10
2.649302559570188445e-10
2.566924406874952759e-10
2.481414048657843998e-10
2.495253511081362114e-10
2.469981286807944905e-10
2.358937129677282369e-10
2.322935782797515177e-10
2.286916984559165424e-10
2.206891078604281784e-10
2.156089919075895586e-10
2.146124882357879735e-10
2.140164954903991191e-10
2.128039907249165261e-10
2.051245588428341972e-10
2.010721398443004698e-10
2.044060283967223387e-10
2.013674705721479293e-10
2.020928300899704082e-10
2.033174375109558386e-10
1.904455931680673399e-10
1.833757041496640817e-10
1.889132832611765256e-10
1.851495143049611151e-10
1.764324851388542712e-10
1.717977790822086033e-10
1.684211475849579291e-10
1.672037314781826853e-10
1.650450643271953838e-10
1.620926981555654791e-10
1.639362274013480376e-10
1.619178864807089587e-10
1.560082729299091522e-10
1.497859198824535289e-10
1.536588106958350463e-10
1.549864549230148447e-10
1.518192452430550508e-10
1.483576671220244393e-10
1.372045317026861695e-10
1.377783562180061088e-10
1.386348599076773165e-10
1.295402789548746469e-10
1.291189878304454742e-10
1.337790207894772860e-10
1.312625856589618613e-10
1.270103067636117744e-10
1.252221339180351246e-10
1.213877970944759119e-10
1.168996188066665115e-10
1.159217024037998344e-10
1.151625943302067825e-10
1.173002464129094571e-10
1.134803009294039261e-10
1.098218768101168191e-10
1.119577178391955410e-10
1.090319127366955604e-10
1.042151383970551995e-10
1.022383812626362323e-10
1.046823137283910053e-10
1.048489058512129620e-10
1.008648449730699072e-10
9.903334949973626267e-11
9.794609636825935161e-11
9.835922155870194801e-11
1.005364292380619948e-10
9.884197494491256375e-11
9.377664283432018785e-11
8.953918090680185193e-11
9.037080551610675441e-11
9.604437588100420557e-11
9.191411263859795173e-11
8.599880046876257363e-11
8.686385717352921369e-11
8.548631276793319112e-11
8.639771787442431008e-11
8.573445390666904019e-11
8.448041125661330759e-11
8.318450294183374392e-11
8.221823732146603656e-11
8.129218697546257920e-11
7.983599089817745120e-11
7.837271631897983120e-11
7.939963058003563903e-11
7.913638612471230715e-11
7.428353561599873270e-11
7.203686883487321680e-11
7.137784867939392816e-11
7.241548654181305832e-11
7.142083114923071615e-11
7.069789838997157303e-11
7.266925910749108492e-11
7.002523938986367815e-11
6.731672630038613215e-11
6.763524427078091413e-11
6.809842641779366210e-11
6.707291272049589288e-11
6.380502162044043992e-11
6.127787175585220740e-11
6.081052515629041999e-11
6.225453260619634936e-11
6.166112709535419639e-11
5.896769727017594133e-11
5.972859699963166679e-11
6.075061374423684276e-11
5.814372641222112000e-11
5.764919271650392555e-11
5.636446500762018691e-11
5.402939981935679764e-11
5.447343452326112887e-11
5.411582337915248531e-11
5.236791562372991302e-11
5.072476660999912627e-11
5.178488731477349253e-11
5.127788856802588810e-11
4.987128708829519519e-11
4.872224692561350120e-11
4.885816759431800129e-11
5.089496868607950069e-11
4.952326274433705562e-11
4.685314232424394617e-11
4.693698582041159272e-11
4.704222134413299313e-11
4.653564035720328952e-11
4.515725319587196797e-11
4.459388119202937415e-11
4.388268741330525993e-11
4.188264955449566969e-11
4.009186189081912830e-11
3.983175948801619908e-11
4.013955407110571615e-11
3.906021286203597274e-11
3.839286220417437393e-11
3.713531468230378942e-11
3.721760684784225573e-11
3.724130203176965584e-11
3.508210204713969355e-11
3.397990420399532582e-11
3.315122184187157646e-11
3.393636569392104348e-11
3.499883032809672955e-11
3.306126575650542868e-11
3.096851645026138803e-11
3.053144931273918559e-11
3.063313261663961108e-11
2.976430167465210438e-11
2.842218616389166543e-11
2.803547699553772642e-11
2.870726020478124481e-11
2.879939517137666204e-11
2.729627305336807358e-11
2.620455073511697775e-11
2.598738474726782223e-11
2.519144862989804748e-11
2.387932993866560144e-11
2.341784909807734540e-11
2.353721164458161618e-11
2.315608893027315758e-11
2.260786673982761517e-11
2.207898830757165634e-11
2.135302854801576932e-11
2.066861787130888991e-11
2.078217848758312937e-11
2.099840906578737151e-11
1.982300690344911030e-11
1.853769615287275733e-11
1.796438349617375878e-11
1.724874781450183276e-11
1.727727491777548568e-11
1.685333787468789496e-11
1.659535126026048027e-11
1.712463005974121204e-11
1.706110292824546873e-11
1.619157506545704340e-11
1.557231062275919304e-11
1.567000604090351210e-11
1.528898121154883685e-11
1.458747035729025620e-11
1.433053876876944515e-11
1.419593024845891871e-11
1.394562479767895912e-11
1.410758665329037398e-11
1.366040231714539498e-11
1.291073489158272465e-11
1.243403803323326455e-11
1.242419057313283740e-11
1.207171370548214171e-11
1.152183388444793478e-11
1.121235661385341022e-11
1.068441449999234644e-11
1.021985891961157244e-11
1.040905141250798016e-11
1.058066555287197295e-11
1.005633594642060211e-11
1.002208468744071272e-11
9.764798736245603453e-12
9.280204051784576633e-12
9.431796542132832098e-12
9.437510245846607383e-12
9.108900019476123923e-12
8.686049357038334590e-12
8.302790694376197739e-12
7.811392382255036421e-12
7.694080389918747287e-12
7.657912400739122433e-12
7.473392026527426446e-12
7.267902434776978730e-12
6.713899830274184565e-12
6.476405368615488860e-12
6.390780928005211068e-12
6.017067230556521890e-12
5.733496967577792400e-12
5.462057062475665394e-12
5.141199576940888533e-12
5.085747928570155778e-12
4.977597373032046258e-12
4.621334165874478502e-12
4.604405599904503504e-12
4.653571807149964392e-12
4.456452304279648084e-12
4.207750223472034484e-12
3.988287737708146258e-12
3.942549949291998796e-12
3.991026700675241431e-12
3.929732807126464363e-12
3.673073848944528868e-12
3.536464715928760930e-12
3.405937492615952235e-12
3.048292173068305646e-12
2.966766483615447844e-12
2.967885169655158164e-12
2.874516464076333346e-12
2.785342590647888533e-12
2.655164941734345826e-12
2.581666291886495291e-12
2.448692179133567917e-12
2.354831696417911872e-12
2.259744720040344321e-12
2.122376106919415362e-12
2.032460687277695209e-12
1.955168506118423539e-12
1.820488627902338132e-12
1.699967731591615676e-12
1.656220379243153208e-12
1.568530965179403129e-12
1.509596453600774277e-12
1.428400248509020472e-12
1.345093952529593574e-12
1.260670744676994357e-12
1.172028884566674537e-12
1.131692594853622798e-12
1.068581274913479862e-12
9.754114640475174164e-13
9.068193267344827161e-13
8.597688325441442760e-13
8.090499611492218846e-13
7.895706808933546232e-13
7.464224073859479297e-13
6.821062781755878508e-13
6.344148497004601414e-13
6.284508930392001493e-13
6.252665315977035705e-13
5.938344781739036864e-13
5.586339539225857559e-13
5.192542026270578061e-13
4.970434791428865969e-13
4.767204743579761580e-13
4.461576042002755941e-13
4.261652365296547070e-13
3.996987193686984036e-13
3.582402582960596621e-13
3.348351704564875412e-13
3.260533723478387199e-13
3.130711470812506534e-13
2.903684337303833676e-13
2.660885932192964651e-13
2.620098349171224470e-13
2.552070294730256400e-13
2.229335198160708197e-13
1.984889873988144314e-13
1.957181781848617761e-13
1.889994621836744966e-13
1.714419868559032102e-13
1.571365677035799354e-13
1.502054182212777332e-13
1.429310483385856800e-13
1.301175933448024965e-13
1.205349392026496757e-13
1.116472425388616585e-13
1.007125689449942742e-13
9.538915276784648290e-14
8.667213997595833849e-14
7.836223363348775942e-14
7.870677906485353529e-14
7.300468983022267440e-14
6.521027457462158899e-14
6.285444908165927638e-14
5.883641671081072326e-14
5.295875060698754692e-14
4.768457817192389233e-14
4.499593813562432737e-14
4.157848187052254302e-14
3.748239885852370877e-14
3.532301786540358737e-14
3.333745534253523528e-14
2.990236053030003232e-14
2.676480885148564730e-14
2.596227437227798075e-14
2.471429831196376548e-14
2.225703313764697831e-14
1.970239635855622509e-14
1.770820742693862995e-14
1.586310042967819846e-14
1.422718573253900240e-14
1.294417399477263760e-14
1.167457936226008471e-14
9.781233093803708234e-15
8.103608814862873264e-15
7.391061917020982250e-15
6.605562071761991452e-15
5.833416403480845483e-15
5.255837842514129110e-15
4.437415306141312409e-15
3.711208195992959870e-15
3.248007777506747229e-15
2.901252004611331381e-15
2.564597452066154079e-15
2.162443396832183362e-15
1.797394419283415120e-15
1.475468132533905669e-15
1.226333512368208666e-15
1.052763827972355783e-15
9.399811133418531677e-16
8.025944480459440870e-16
6.640199877830004897e-16
5.540082679934118081e-16
4.439365040599103273e-16
3.685162666320636306e-16
3.139970858312247145e-16
2.492412049146835721e-16
1.966773533228908919e-16
1.563345396057705977e-16
1.156043659172169048e-16
8.339862862089514475e-17
6.699600913059475216e-17
5.411422776954743212e-17
3.875840192493124510e-17
2.718391348438746990e-17
2.085693372123536924e-17
1.468335763045643155e-17
8.122854383352356672e-18
5.053043809322929233e-18
3.438763278964534579e-18
2.105261233151742906e-18
1.013687722083877200e-18
4.317941301447399003e-19
1.841668711045679380e-19
4.138542102390517748e-20
7.109449509202565533e-21


==> anc/Fig04_V1_values_inset_L12.txt <==
4.474537156946651884e-01
1.276708248066188878e+00
2.021686254892688162e+00
2.238769603672178032e+00
2.303761965294233605e+00
2.302613122991320704e+00
2.435478255520388657e+00
2.586146557642972077e+00
2.348222044678172526e+00
2.087261991363665192e+00
1.847600779086458145e+00
1.727423738772364992e+00
1.900059852268443761e+00
2.074588397630375614e+00
1.962614884540049731e+00
2.027176164614441500e+00
2.046497637854812979e+00
2.146620495317417276e+00
2.041142341037481600e+00
2.152296512236654191e+00
2.047012551469299613e+00
1.992799967461271082e+00
2.053087584028306711e+00
2.157159139936543291e+00
2.032531974570109146e+00
2.096740586137281426e+00
2.247642471360620675e+00
2.144373062279742115e+00
2.234465611407151719e+00
2.234190613175606632e+00
2.046902114143755114e+00
2.291038224460502981e+00
2.109211102943491678e+00
2.299289978622128139e+00
2.318546782155417763e+00
2.320177141709338198e+00
2.213896463357877042e+00
2.502280182002307729e+00
2.256693605019848281e+00
2.269082111747753316e+00
2.141093196600000859e+00
2.339822863637525785e+00
2.355139540234502338e+00
2.312974787289454603e+00
2.434885052838982489e+00
2.431321225885596959e+00
2.879695028053900874e+00
2.806857374429052587e+00
2.566105424710716676e+00
2.989873076002252272e+00


==> anc/Fig04_V1_values_inset_L13.txt <==
4.309265494071062852e-01
1.396438552746104067e+00
1.951212076721867250e+00
2.319707769508863482e+00
2.377269432319791598e+00
2.456026048718947585e+00
2.377530558134843819e+00
2.326621529291661883e+00
2.120741247558450837e+00
1.908110771052760501e+00
1.842669515327642005e+00
1.877738726335351105e+00
1.888447370085626353e+00
1.844617126673560703e+00
2.055071990257567371e+00
2.043840085699183184e+00
2.075428974584482500e+00
2.004612881940365021e+00
2.017875693962191352e+00
1.997370203261052746e+00
1.900145685337760959e+00
1.846987273778897043e+00
1.871869584856907132e+00
1.910640322526349077e+00
1.968572091225746501e+00
2.090902649962409487e+00
2.063095443292457087e+00
2.163070621070513067e+00
2.168144196263139811e+00
2.281147531838465969e+00
2.332883169078118435e+00
2.314185962153225695e+00
2.277380923235121646e+00
2.300233805627652117e+00
2.304810814417445286e+00
2.275805024052688808e+00
2.243107427789461372e+00
2.221165559487689123e+00
2.163844582196991162e+00
2.189305666560174224e+00
2.331693600996215032e+00
2.197867081801084588e+00
2.345373423889789422e+00
2.441175435314834274e+00
2.498479174660376501e+00
2.583713056450205769e+00
2.674015679838842363e+00
2.661928490677650139e+00
2.794822787768797223e+00
2.680746483393881441e+00


==> anc/Fig04_V1_values_inset_L14.txt <==
4.556895928613112767e-01
1.462828400545662877e+00
1.968919625847763921e+00
2.207653935401854728e+00
2.331127691862682649e+00
2.296317319889216613e+00
2.305876815447188921e+00
2.298549550033804678e+00
2.142091785071825960e+00
1.972121988901582634e+00
1.881945502516072954e+00
1.915673984631050208e+00
1.977346195537262874e+00
2.026270217008370622e+00
2.029016790363073142e+00
2.044703898199697445e+00
2.001253767773527148e+00
1.933358855026200640e+00
1.884995140349275289e+00
1.907638523338098135e+00
1.902145432306365125e+00
1.861053670864441845e+00
1.926590513199361254e+00
2.006660706916110648e+00
2.059511320022451741e+00
2.129843975071619155e+00
2.222753611612680036e+00
2.186938433920558644e+00
2.199373208814991099e+00
2.182323342367825436e+00
2.250122147875686984e+00
2.209243600884098768e+00
2.239056709841885429e+00
2.252690158668249953e+00
2.204144585664995937e+00
2.210312333768716719e+00
2.235007034160646278e+00
2.251413412310082407e+00
2.258451796945106782e+00
2.323608142688984746e+00
2.316929040318576494e+00
2.338436675483458238e+00
2.397890727902986630e+00
2.428918039821566399e+00
2.487178436525872893e+00
2.451070084274178829e+00
2.549188972199803338e+00
2.719469843999467784e+00
2.767521942109706146e+00
2.805925032256164631e+00


==> anc/Fig04_V1_values_inset_L15.txt <==
4.837970068914194122e-01
1.545271597268218056e+00
1.970586959639945235e+00
2.125217525565016086e+00
2.189570257688312260e+00
2.238471631165217079e+00
2.274801960706268833e+00
2.249639342283842769e+00
2.138381340439677203e+00
1.992119970545285002e+00
1.948742205262426141e+00
1.953034909624347559e+00
1.991779950437336133e+00
2.025937359070141941e+00
2.020460397166912170e+00
1.980298793057813977e+00
1.949367771389825643e+00
1.917335585982185897e+00
1.905890834241223963e+00
1.902761036367444314e+00
1.935349670261877986e+00
1.975092648607454260e+00
2.018986027399204186e+00
2.050381109030411153e+00
2.084158700683598653e+00
2.100593065893533229e+00
2.089181102492317699e+00
2.100510926800316813e+00
2.123608337897954002e+00
2.123971371511690354e+00
2.166070992258054773e+00
2.183100881411787153e+00
2.239006918783554845e+00
2.282718917490488053e+00
2.311901698885303169e+00
2.298062368029006652e+00
2.294477815218983530e+00
2.270643251148238395e+00
2.257983638656829939e+00
2.219849026312941564e+00
2.222009458263130899e+00
2.248303602853887195e+00
2.308986520662257735e+00
2.398402396084281740e+00
2.475958858225113079e+00
2.566910544281617135e+00
2.635900134004101503e+00
2.739377743904520823e+00
2.774072834627855588e+00
2.715194021449150341e+00


==> anc/Fig04_V1_values_inset_L16.txt <==
5.253646562367705330e-01
1.555796425221679824e+00
1.932296948455310748e+00
2.050231131710312571e+00
2.115598613759592350e+00
2.199708866527720907e+00
2.268314223709913868e+00
2.268111840093343989e+00
2.167532389586065644e+00
2.051388632977855675e+00
1.979150518560193417e+00
1.977837843010976204e+00
1.987947710440750138e+00
1.971537375461413388e+00
1.945549535797008733e+00
1.921212577138070809e+00
1.901644463577039090e+00
1.885230317673834088e+00
1.882948976365470095e+00
1.888957575526347465e+00
1.926430118898355914e+00
1.955335245851103743e+00
1.989541260266118217e+00
2.010878852086033231e+00
2.050331173619888148e+00
2.075948562040972778e+00
2.114166522570353202e+00
2.149559820723735193e+00
2.167055652079557415e+00
2.209480018925776612e+00
2.238806066957642393e+00
2.253396672318973781e+00
2.267870958443747753e+00
2.267719520753256113e+00
2.283876410715418803e+00
2.256665655183779151e+00
2.257044393460405196e+00
2.234839958597270915e+00
2.220568625064036627e+00
2.227459519286587142e+00
2.253221750591878791e+00
2.290546945381655153e+00
2.332969012824410715e+00
2.364038430950990755e+00
2.407963137827945133e+00
2.506044514108297872e+00
2.613700974275857014e+00
2.711257788710076611e+00
2.743617292182483958e+00
2.711491406073343491e+00


==> anc/Fig04_energies_L12.txt <==
2.493203416792090163e-02
4.901484420182954105e-02
7.255277914051200261e-02
9.560243346100898154e-02
1.185281050166282352e-01
1.415819108214981248e-01
1.653897012483504514e-01
1.892418332899191147e-01
2.128398370741666767e-01
2.362163800123965596e-01
2.595430501562769332e-01
2.833457671265455224e-01
3.083475815004785847e-01
3.334009792713048537e-01
3.570084892852778413e-01
3.803991454888834833e-01
4.046221369582677641e-01
4.286301898274910149e-01
4.518127819662952072e-01
4.747384325526267101e-01
4.979071260033367530e-01
5.217420597855297881e-01
5.458484023033763899e-01
5.693032660350826335e-01
5.916575625813227379e-01
6.136216782210790477e-01
6.360262187042101667e-01
6.590183312595450094e-01
6.824954401855883868e-01
7.059187453279961444e-01
7.292764684935689745e-01
7.529355914156048435e-01
7.765900960731515479e-01
7.999084783850204383e-01
8.221911482096966317e-01
8.435698358756400506e-01
8.651579505710563778e-01
8.876749365347674781e-01
9.112405797219327308e-01
9.353871317717906697e-01
9.599009701247300796e-01
9.848806962701224244e-01
1.010634484404661970e+00
1.036285928117639976e+00
1.061007928138904211e+00
1.085574944988243251e+00
1.109822679631826681e+00
1.132921121708105883e+00
1.154872766437787357e+00
1.176631876996281578e+00
1.198221335261057119e+00
1.219042825910493510e+00
1.239887378970547127e+00
1.262390942326243826e+00
1.286535046239928537e+00
1.310549065352000220e+00
1.333559143096474831e+00
1.356543409379247445e+00
1.379371703015469519e+00
1.400978407456480168e+00
1.421653318435140312e+00
1.443307132644242818e+00
1.467017464208457689e+00
1.491360958883509724e+00
1.515005299271238171e+00
1.537587474413472099e+00
1.559331336338119156e+00
1.581144756275846497e+00
1.603631613735871930e+00
1.625879622670633129e+00
1.647384879273932512e+00
1.668735241282554016e+00
1.690846084414768580e+00
1.713756400383747103e+00
1.737463509593837330e+00
1.761315201464093816e+00
1.783785595824770809e+00
1.805187265804168328e+00
1.826155448914497104e+00
1.847690197642853915e+00
1.870799918575766441e+00
1.895012130367302650e+00
1.918628258658346963e+00
1.940482982028336467e+00
1.961772333108900535e+00
1.983481635432735146e+00
2.006053173278471213e+00
2.029100181432048178e+00
2.052105397821288424e+00
2.075373328082004587e+00
2.098574303371720351e+00
2.121135676912759394e+00
2.143235431199879137e+00
2.165421462791540907e+00
2.187841462610275567e+00
2.210650984087969118e+00
2.234213512529353629e+00
2.257284293281738741e+00
2.279064797229741757e+00
2.301439302734103798e+00
2.325048223378818335e+00
2.348327566764667917e+00
2.370940637158014397e+00
2.393474134976568912e+00
2.416292011620407632e+00
2.439496685656246999e+00
2.463100105359028902e+00
2.486342038521710762e+00
2.508841084228160323e+00
2.530978870413681747e+00
2.552768297860998903e+00
2.574224688995345289e+00
2.595169874916136710e+00
2.617484832646547854e+00
2.642102861389075130e+00
2.666551899563628591e+00
2.689334766157498446e+00
2.711838239475544476e+00
2.734354072333007757e+00
2.756645975083412914e+00
2.779913382452193549e+00
2.804087194216714707e+00
2.828042183431913603e+00
2.851330029333388083e+00
2.874720698908272531e+00
2.898672935550307361e+00
2.923087540454500477e+00
2.947073115290516299e+00
2.969794457339966165e+00
2.992276983425543602e+00
3.015723620616158840e+00
3.039211502462577208e+00
3.061679814168744240e+00
3.083776109986351432e+00
3.106500006399080416e+00
3.129967524651508182e+00
3.153543822971322186e+00
3.177285822729704723e+00
3.201114473436548646e+00
3.224701602239991693e+00
3.248413313827803961e+00
3.273134288049639906e+00
3.298819299330517651e+00
3.323847015773270464e+00
3.347228695171150736e+00
3.370613978074954442e+00
3.395255087687633733e+00
3.420857769241381963e+00
3.447095357806273075e+00
3.474676056453655626e+00
3.502361403188796185e+00
3.528274657531452085e+00
3.553572882071149852e+00
3.579267811802158583e+00
3.604709245136491713e+00
3.629559297111389693e+00
3.654494727256096809e+00
3.679495862418253882e+00
3.706412020189961520e+00
3.735718364898011679e+00
3.763836444773636991e+00
3.790441402639701085e+00
3.818170745615742323e+00
3.847621313065042958e+00
3.877851022251682434e+00
3.908251531489554953e+00
3.938420319839825989e+00
3.968589903718382939e+00
3.998304486701484084e+00
4.027493098627667578e+00
4.057776536626807484e+00
4.089456346447102320e+00
4.121733433452994255e+00
4.153568429130388040e+00
4.184426019233947081e+00
4.215711840325607973e+00
4.249360992372695378e+00
4.285327095168896427e+00
4.321696964692187670e+00
4.358218841533162191e+00
4.397093817121890957e+00
4.435286878125318744e+00
4.470293408239835564e+00
4.505471056507160732e+00
4.542458135631214589e+00
4.580573434679385159e+00
4.619390268301645897e+00
4.657679124760199407e+00
4.694198121893801812e+00
4.732058797144347295e+00
4.772572557054937548e+00
4.816662747234542685e+00
4.862184822574453946e+00
4.907823227767082130e+00
4.957182176356496051e+00
5.007720651026650316e+00
5.059786817160133232e+00
5.114932126490237430e+00
5.174513149452641514e+00
5.240055717191232532e+00
5.304945190250910159e+00
5.372306522116891969e+00
5.450344921200549031e+00
5.536869090419521910e+00
5.625338794475656989e+00
5.718236365861096182e+00
5.816844943885614683e+00
5.920441246092395637e+00
6.038386999002541167e+00
6.181154310576835620e+00
6.364018698450828460e+00
6.647636680823125310e+00


==> anc/Fig04_energies_L13.txt <==
8.606504057847099570e-03
1.673583627038533611e-02
2.461298551159575923e-02
3.235792320868779298e-02
4.013986177028894264e-02
4.789022776828376349e-02
5.561174363243685803e-02
6.334442391923168769e-02
7.108796091529563654e-02
7.882402086856162005e-02
8.656523024589893311e-02
9.425652461349005862e-02
1.018735059965346496e-01
1.094972290627408973e-01
1.170829348315512997e-01
1.245632013340641081e-01
1.319759479973790783e-01
1.394692131225996057e-01
1.470517735772720602e-01
1.547079850197052853e-01
1.625149531072630493e-01
1.703675364746213006e-01
1.781882110408077591e-01
1.859965857193044969e-01
1.938020383220790399e-01
2.015894273162109340e-01
2.093530773530810907e-01
2.172104959215996611e-01
2.251976010578803367e-01
2.331845196088527805e-01
2.410761532558649833e-01
2.489671573099620783e-01
2.569847435742474429e-01
2.650975619003734240e-01
2.731309912019077024e-01
2.809602970226522389e-01
2.886082181714105244e-01
2.961379292607247415e-01
3.037371057021289178e-01
3.114672237732611926e-01
3.191981736446808937e-01
3.267792781853132711e-01
3.343448664965985029e-01
3.421278071564261003e-01
3.500779624633318377e-01
3.581373449980496670e-01
3.661172329301389805e-01
3.738285637925987670e-01
3.814089391167498344e-01
3.890390529159362676e-01
3.967027189530065168e-01
4.042859999850181851e-01
4.117766736900919655e-01
4.191844516303900869e-01
4.266788609897690931e-01
4.343107025671738564e-01
4.420355244728502719e-01
4.498662272710598486e-01
4.575997911917740191e-01
4.652334276649077172e-01
4.728449652130444769e-01
4.804367541844849487e-01
4.879162150903981199e-01
4.952651841849852743e-01
5.026459829199720897e-01
5.099633199777200421e-01
5.171379257644351801e-01
5.243722048626259236e-01
5.317263777345623277e-01
5.391659071649128609e-01
5.467539383315119794e-01
5.544850484097487708e-01
5.622101638963251657e-01
5.699606071601266422e-01
5.778815761053928135e-01
5.859733468072724216e-01
5.941450911227468268e-01
6.022402096428822738e-01
6.101532355221603865e-01
6.181142084762614175e-01
6.261964808125632942e-01
6.342161405797535068e-01
6.422092563545470645e-01
6.500867131891854278e-01
6.578358826682740856e-01
6.656041342360838886e-01
6.733326964235918366e-01
6.809528049531433647e-01
6.884808230737790025e-01
6.959566056184917082e-01
7.033196607372071973e-01
7.106179511048245079e-01
7.180146566652267914e-01
7.254259342775500885e-01
7.329078496696594947e-01
7.405114648120266763e-01
7.482256166716910739e-01
7.561562904470390256e-01
7.643351140200631555e-01
7.725164380986220269e-01
7.806180775067129707e-01
7.887459608626979923e-01
7.967829462479614211e-01
8.047197854419034790e-01
8.125270601038122598e-01
8.201126941313243712e-01
8.274649287865651903e-01
8.348577900757317982e-01
8.424825759408314241e-01
8.500456317578257703e-01
8.575720564856451622e-01
8.651267574744347932e-01
8.726089685024625009e-01
8.801498672096627063e-01
8.878886404878169047e-01
8.957283888565674701e-01
9.032410347144905760e-01
9.104595691590533502e-01
9.177792546086602776e-01
9.252911368843549367e-01
9.329443557380604490e-01
9.407223664350100600e-01
9.484166404686307228e-01
9.559430476416417299e-01
9.636395886275691547e-01
9.714742550553838729e-01
9.792876184466038358e-01
9.870277876957086471e-01
9.946669979042508380e-01
1.002272005744006433e+00
1.009785367510944720e+00
1.017327702141768375e+00
1.024871077099455574e+00
1.032361857866211263e+00
1.039896484301128465e+00
1.047363629941509222e+00
1.054853399100222244e+00
1.062365180773265916e+00
1.069779936039395363e+00
1.077189038112533526e+00
1.084581837181731290e+00
1.091965137162453248e+00
1.099431395573332804e+00
1.106974912687185952e+00
1.114493624887936907e+00
1.121905537379954243e+00
1.129250534649405280e+00
1.136556805170005680e+00
1.143786688768763327e+00
1.150920460219271302e+00
1.158088529214740037e+00
1.165402502061125611e+00
1.172831348777763072e+00
1.180353915267446485e+00
1.187861056638149559e+00
1.195356064076692260e+00
1.202975170692655915e+00
1.210822974675184849e+00
1.218776971614013327e+00
1.226671815200316429e+00
1.234561760355398441e+00
1.242490795004490334e+00
1.250459615680736158e+00
1.258578088838443465e+00
1.266842648978394825e+00
1.275084576199981168e+00
1.283283055136017259e+00
1.291316623713865130e+00
1.299113883114035195e+00
1.306874247962818147e+00
1.314631140965755174e+00
1.322289291376464559e+00
1.329745273708852427e+00
1.336924747981835582e+00
1.343976406895645681e+00
1.351114044167551098e+00
1.358367440735677167e+00
1.365567683466827997e+00
1.372724296038025704e+00
1.380049725628371915e+00
1.387355793686909644e+00
1.394624455996309242e+00
1.402187610989979794e+00
1.409895463722014464e+00
1.417416032712801588e+00
1.424842079896182057e+00
1.432309937458005500e+00
1.439598059878087088e+00
1.446684332620026492e+00
1.453876060298820772e+00
1.461194970996733344e+00
1.468502490526636173e+00
1.475830237172260695e+00
1.483266197612388648e+00
1.490755524457664460e+00
1.498125690091106632e+00
1.505513393486453522e+00
1.513069324808660188e+00
1.520592734065407070e+00
1.528051196368589437e+00
1.535484857873532727e+00
1.542831960853603634e+00
1.550276455109066420e+00
1.557923386231451213e+00
1.565724914452915950e+00
1.573548865513610284e+00
1.581308120421494712e+00
1.589032749703231273e+00
1.596657896935435028e+00
1.604136585777892865e+00
1.611483586973954107e+00
1.618759748533595832e+00
1.625967667955699802e+00
1.633153516686420836e+00
1.640375525902365350e+00
1.647582188816450355e+00
1.654731403999674111e+00
1.661948385485967794e+00
1.669316856244585257e+00
1.676694540927275545e+00
1.684051800243182351e+00
1.691411698261442220e+00
1.698827969348275069e+00
1.706182453078597838e+00
1.713511137301735765e+00
1.720953718477269856e+00
1.728374648665803814e+00
1.735798929965442827e+00
1.743315365156673291e+00
1.750881305630450191e+00
1.758378553409292611e+00
1.765864563577345558e+00
1.773468488617482741e+00
1.781105186355237624e+00
1.788686782705022127e+00
1.796162566199613231e+00
1.803504563499248370e+00
1.810775146534285396e+00
1.818018980135076346e+00
1.825297664131579456e+00
1.832544187572692218e+00
1.839670755537581748e+00
1.846760514545589427e+00
1.853965040395728847e+00
1.861432511013831892e+00
1.869200328072738504e+00
1.877033202722716343e+00
1.884814805846471542e+00
1.892462651092047698e+00
1.900059122510166176e+00
1.907762781017547038e+00
1.915457021748115496e+00
1.923036517180569005e+00
1.930476139511930311e+00
1.937872598492032861e+00
1.945227120589438030e+00
1.952579311771470927e+00
1.960021905550072718e+00
1.967588963156441384e+00
1.975154190969339751e+00
1.982538245566012991e+00
1.989855851452365654e+00
1.997144153131118482e+00
2.004452572627685836e+00
2.011956722438951850e+00
2.019562956156383038e+00
2.027114347642692049e+00
2.034473000739394966e+00
2.041754663217064003e+00
2.049197297273193552e+00
2.056727487955256617e+00
2.064276555930867119e+00
2.071819251973731735e+00
2.079307383878610249e+00
2.086694359782952368e+00
2.093997514980397323e+00
2.101384822148881337e+00
2.108914080760154075e+00
2.116435552363194805e+00
2.123900279530036794e+00
2.131367803605170863e+00
2.138798918794874382e+00
2.146184439803964672e+00
2.153638662418213112e+00
2.161199797789992605e+00
2.168730494763919658e+00
2.176260684734576678e+00
2.183781454057061477e+00
2.191379972111392682e+00
2.199079917800779604e+00
2.206745655737015976e+00
2.214494783617126039e+00
2.222319824662149390e+00
2.230219841579190732e+00
2.238190072479054216e+00
2.246175329404191068e+00
2.254167589118713622e+00
2.262046684483132175e+00
2.269734902904932738e+00
2.277402589678902078e+00
2.285223897994738795e+00
2.293065405500475329e+00
2.300907497807023194e+00
2.308640511859679112e+00
2.316239727234541856e+00
2.324006840642061089e+00
2.331865870650286610e+00
2.339645444563379861e+00
2.347351446579525103e+00
2.355047183094468810e+00
2.362554942702968397e+00
2.369972829356191024e+00
2.377566551545021500e+00
2.385125512666300018e+00
2.392620182195116296e+00
2.400304186531636574e+00
2.408113925859810767e+00
2.415835013196629077e+00
2.423560607087722918e+00
2.431456818958971589e+00
2.439353970973559882e+00
2.447133216080225715e+00
2.454924617305169754e+00
2.462633166827143949e+00
2.470284400458876206e+00
2.477951317645070262e+00
2.485576432362311294e+00
2.493128148921508025e+00
2.500683237450913143e+00
2.508376302711107897e+00
2.516061640907990338e+00
2.523590470948996689e+00
2.531057638837328483e+00
2.538443615493638728e+00
2.545713588759383139e+00
2.552967920122891865e+00
2.560206039749519658e+00
2.567411286184554164e+00
2.574600251763985437e+00
2.581788561407866833e+00
2.589079619504537799e+00
2.596449096634695586e+00
2.603988908807062241e+00
2.611745977299157140e+00
2.619556516589523376e+00
2.627434275718766532e+00
2.635405573244322674e+00
2.643453753544135587e+00
2.651529859078343598e+00
2.659581325111414429e+00
2.667607511413705890e+00
2.675595707035272941e+00
2.683460403067358779e+00
2.691249820536679049e+00
2.699001673394235912e+00
2.706725218207181705e+00
2.714395611663900976e+00
2.722148066085923190e+00
2.729936767441782486e+00
2.737501599934042407e+00
2.745010733537631697e+00
2.752644086160872305e+00
2.760392395716000369e+00
2.768086961102970367e+00
2.775731437354998388e+00
2.783272679876629407e+00
2.790721170660572348e+00
2.798219177469599916e+00
2.805878826815494165e+00
2.813695426725835613e+00
2.821447514680040403e+00
2.829117460151977070e+00
2.836733209340708939e+00
2.844317497045924181e+00
2.851880945442099691e+00
2.859551404931375274e+00
2.867326470784340664e+00
2.874882589022993429e+00
2.882268276320568479e+00
2.889706444961988474e+00
2.897129371651836482e+00
2.904564129526021166e+00
2.912203117510812511e+00
2.919896499697316905e+00
2.927405598484723814e+00
2.934867097077398235e+00
2.942553472965174333e+00
2.950466097066927418e+00
2.958415965942912340e+00
2.966474438457368912e+00
2.974697746003302168e+00
2.983032110034586903e+00
2.991542981466713602e+00
3.000119387259620574e+00
3.008577092102746153e+00
3.016932057947713464e+00
3.025254249664654171e+00
3.033592324896186465e+00
3.041796993487709599e+00
3.049789374450852630e+00
3.057690748007206416e+00
3.065713188991538107e+00
3.073830791694294184e+00
3.081926864246985698e+00
3.089929759728065939e+00
3.097760445610132418e+00
3.105687649237035775e+00
3.113831837026344029e+00
3.121965234082316076e+00
3.129982025394662859e+00
3.138024780842160411e+00
3.146127189340157226e+00
3.154326360055232925e+00
3.162672902276387532e+00
3.170992921187794966e+00
3.179175434470864481e+00
3.187412589448146871e+00
3.195735103807854305e+00
3.203933720822123021e+00
3.212120996354931535e+00
3.220401623639928435e+00
3.228651159923265457e+00
3.236783002169414392e+00
3.244856159130721451e+00
3.253044297118492523e+00
3.261398094742478992e+00
3.269777541528127163e+00
3.278021932294409968e+00
3.286138316504673806e+00
3.294376212814849048e+00
3.302952270902414167e+00
3.311724036393610682e+00
3.320356743180156389e+00
3.328660295433874872e+00
3.336894231178408887e+00
3.345306019682218857e+00
3.353893735760386186e+00
3.362505296067797467e+00
3.370855374396438009e+00
3.379144520249200312e+00
3.387754792636951340e+00
3.396656707396155106e+00
3.405693161259725432e+00
3.414673217076649614e+00
3.423374444415091755e+00
3.432016034060842546e+00
3.440815412811720542e+00
3.449526838077779711e+00
3.458241498464778463e+00
3.467030799716658507e+00
3.475862963962920826e+00
3.485033676818325876e+00
3.494317487773582087e+00
3.503310779057601021e+00
3.512204620175908065e+00
3.521204278667426468e+00
3.530212664271982437e+00
3.539106681765420870e+00
3.547957264095082497e+00
3.556871448850557282e+00
3.565896527200787869e+00
3.574911137373442127e+00
3.583744313852751606e+00
3.592623718028436830e+00
3.601760139766092994e+00
3.610786783533485700e+00
3.619529647739442968e+00
3.628169427383283185e+00
3.636919417438403634e+00
3.645976759122524946e+00
3.655154872763385576e+00
3.664212222401250774e+00
3.673216755255464872e+00
3.682406718537964085e+00
3.691853735809246917e+00
3.701385567972539370e+00
3.710870696560876869e+00
3.720513398436928743e+00
3.730265347080948590e+00
3.739924594011011294e+00
3.749501479545173321e+00
3.759120499819582406e+00
3.768786836450582545e+00
3.778294128002153585e+00
3.787668227681860067e+00
3.796997394969413797e+00
3.806400117079972834e+00
3.815850096272547454e+00
3.825198912570617615e+00
3.834521642444391532e+00
3.843873490234425816e+00
3.853239261213591504e+00
3.862788983987437863e+00
3.872493313742746412e+00
3.882269392991182233e+00
3.892155190156124434e+00
3.901933109036847203e+00
3.911562144742794178e+00
3.921080079023194553e+00
3.930558420980645895e+00
3.940048055123969828e+00
3.949562309176076091e+00
3.959240840587320065e+00
3.969156416708579993e+00
3.979292526550663567e+00
3.989525226820134662e+00
3.999846017026619904e+00
4.010340413416992433e+00
4.020938248630489653e+00
4.031416383085820065e+00
4.041709168130368290e+00
4.051960683438217359e+00
4.062205342812986508e+00
4.072194415987748783e+00
4.081859187833478231e+00
4.091376259260757209e+00
4.101002855112150236e+00
4.110896181528207016e+00
4.121069127999771098e+00
4.131559182217323212e+00
4.142255636827388621e+00
4.153268679517712059e+00
4.164671138870368772e+00
4.176304097236744894e+00
4.187754862032448955e+00
4.199047379222257348e+00
4.210411841594037696e+00
4.221657308524937591e+00
4.232804996184164281e+00
4.243827980910392483e+00
4.254947392443847676e+00
4.266221062535048958e+00
4.277464328773668889e+00
4.288694016327868397e+00
4.299968492100090245e+00
4.311348956645098873e+00
4.322674018976375265e+00
4.334015506748549740e+00
4.345487730499724144e+00
4.356947479653470623e+00
4.368458669587791832e+00
4.380250168217406426e+00
4.392311903510539572e+00
4.404622075100402157e+00
4.417273959168498187e+00
4.429735210130208323e+00
4.441819807652222174e+00
4.453954670105084723e+00
4.466107620737758133e+00
4.478004935509992457e+00
4.490152521580933254e+00
4.502945644526675117e+00
4.516177626564431336e+00
4.529667973880013854e+00
4.543351833647529148e+00
4.557151602446395167e+00
4.570756755236749846e+00
4.583900931562814307e+00
4.597172135270846560e+00
4.610892386500839990e+00
4.624646663545608050e+00
4.638797292248358239e+00
4.653400274190698127e+00
4.667649015441873495e+00
4.681419077141248053e+00
4.695308117599926945e+00
4.709422195239909570e+00
4.723728970409318606e+00
4.738432431144216750e+00
4.753197961599243904e+00
4.767513047693648254e+00
4.781704272618160445e+00
4.796194315475526437e+00
4.811214925064259518e+00
4.827113727444490188e+00
4.843832443117094932e+00
4.861243305148147620e+00
4.879061207774666009e+00
4.896720545979822425e+00
4.914128178628815569e+00
4.931428237195825126e+00
4.949046937697566761e+00
4.966813675430669761e+00
4.984371103992454977e+00
5.001665993767351104e+00
5.018489847966018935e+00
5.035126506183156714e+00
5.051699954447603780e+00
5.068075814176750349e+00
5.084814973014815997e+00
5.102215544551071069e+00
5.119967230153333659e+00
5.138292090218061325e+00
5.157170570222036510e+00
5.176569927938230009e+00
5.196050869392673022e+00
5.215094985562033436e+00
5.234016645031854154e+00
5.253542306225204683e+00
5.274163495766204690e+00
5.295576482215957448e+00
5.317576196675497080e+00
5.339950687499714910e+00
5.362346200197291246e+00
5.384906485489360684e+00
5.408006491155595619e+00
5.431768469889615147e+00
5.455358631821292548e+00
5.478595905429072488e+00
5.502416919239472293e+00
5.526660767000545427e+00
5.551105793793434273e+00
5.576319749105488555e+00
5.603210913863883924e+00
5.632654478455497937e+00
5.664581386864370849e+00
5.696793068854003828e+00
5.727196075363395700e+00
5.757351797280739980e+00
5.790237671312368661e+00
5.825994414886375594e+00
5.864046527509877649e+00
5.904017562546846953e+00
5.944772694247128619e+00
5.988073837241970843e+00
6.036743777482013407e+00
6.087784946395657926e+00
6.137164593343739760e+00
6.189551903176312209e+00
6.249028473545750195e+00
6.312186990928942087e+00
6.374642014300522241e+00
6.436815365555573543e+00
6.504807538493736274e+00
6.584109736017283332e+00
6.672401281804180684e+00
6.774433694404285333e+00
6.896237232072980561e+00
7.053718104832618074e+00
7.310911842559392859e+00


==> anc/Fig04_energies_L14.txt <==
3.680266390912552942e-03
7.227791667643579214e-03
1.079777296917242002e-02
1.441549288605246774e-02
1.805378919574045227e-02
2.164037734662618492e-02
2.519837724588445613e-02
2.876407602957469986e-02
3.233828760624480464e-02
3.592968032007801821e-02
3.952684032198335029e-02
4.309687249430531331e-02
4.664922184148904277e-02
5.019047587875835603e-02
5.368642966318130927e-02
5.718041191919658733e-02
6.073121526964614381e-02
6.432079059606024551e-02
6.792989116630801516e-02
7.155674137996996531e-02
7.517810626803864138e-02
7.875648037049827466e-02
8.229374726045633748e-02
8.582210297401987598e-02
8.938033377561552251e-02
9.296199924338208187e-02
9.652134072651739893e-02
1.000488178910313580e-01
1.035776015927295929e-01
1.071020576345349390e-01
1.106223442151121061e-01
1.141822386747955859e-01
1.177653585907562500e-01
1.213416098799704190e-01
1.249269277268100220e-01
1.285113609585984140e-01
1.320451739219794252e-01
1.355444098160131783e-01
1.390493989205218162e-01
1.425524502423225481e-01
1.460701243093270318e-01
1.496495385909790976e-01
1.532695065802560097e-01
1.568781385682464224e-01
1.604619564603360082e-01
1.640374397778976978e-01
1.676233777296305683e-01
1.712008557912228501e-01
1.747622443434278250e-01
1.783373342353916646e-01
1.819201987705618973e-01
1.854718692239007705e-01
1.890210782387565513e-01
1.925849632216535268e-01
1.961470144233296853e-01
1.997524058287444837e-01
2.034155844921864131e-01
2.070775854688425288e-01
2.107075818877813811e-01
2.143398922423390696e-01
2.179823264868037402e-01
2.216210747283885729e-01
2.252610169358005565e-01
2.288955855277441387e-01
2.325398837051231016e-01
2.361831646792932615e-01
2.398139998767911674e-01
2.434420320204508936e-01
2.470620772208927118e-01
2.506692728574337892e-01
2.542691921847754499e-01
2.578657660988265543e-01
2.614640962747841746e-01
2.650681264173521678e-01
2.686477582939608144e-01
2.721773637063392703e-01
2.757126631482915147e-01
2.792807751804928795e-01
2.828611970188156244e-01
2.864308711694858456e-01
2.899517933036006023e-01
2.934725082278393238e-01
2.970233644491010461e-01
3.005766030554182788e-01
3.041303144630153055e-01
3.076969016283783165e-01
3.112593786480271074e-01
3.148283619445781945e-01
3.184010948388895645e-01
3.219546882045496994e-01
3.255272333573938082e-01
3.291162958298705643e-01
3.326985138210464821e-01
3.362938529763884188e-01
3.399088916326019061e-01
3.435347222106118759e-01
3.471537355572469341e-01
3.507611063014040576e-01
3.543675966234859365e-01
3.579632736768608714e-01
3.615580513896577974e-01
3.651351558886917203e-01
3.686832123596165411e-01
3.722238727197147434e-01
3.757715701917077045e-01
3.793566111991278911e-01
3.829584313606330670e-01
3.865473694780736658e-01
3.901452923285435026e-01
3.937715787614789464e-01
3.974056533230243549e-01
4.010191875876860101e-01
4.045887552976921708e-01
4.081344302042292371e-01
4.116946610204814672e-01
4.152716137023858001e-01
4.188730797883075674e-01
4.224737166849956704e-01
4.260637383876209050e-01
4.296756548153498612e-01
4.332969427440646060e-01
4.368921500632468313e-01
4.404732262450894997e-01
4.440505461827800038e-01
4.475946627417415891e-01
4.511113821275509750e-01
4.546442387043787003e-01
4.582015866102372992e-01
4.617463988429601485e-01
4.652768004367589527e-01
4.688298171327170971e-01
4.724095918721994969e-01
4.759952020309449194e-01
4.795767755694959056e-01
4.831520526782048242e-01
4.866900832468952220e-01
4.902191799262410332e-01
4.937727251394800065e-01
4.973404854475420578e-01
5.009002313007340224e-01
5.044496469516965842e-01
5.080317322092433585e-01
5.116279083195980348e-01
5.152267449061131988e-01
5.188292786672847878e-01
5.224269132653781567e-01
5.260114087535192606e-01
5.295927124839234779e-01
5.331825184354783698e-01
5.367467647390226082e-01
5.402960854668197310e-01
5.438615459847171429e-01
5.474145033379671510e-01
5.509604838797204085e-01
5.545215405973017431e-01
5.580934762018598949e-01
5.616670032869522933e-01
5.652443698201906619e-01
5.688051236420423873e-01
5.723435434645082198e-01
5.758966490577789310e-01
5.794607687849864242e-01
5.830260578961741214e-01
5.865846202471313164e-01
5.901476015597291180e-01
5.937185881880249205e-01
5.972975854664352990e-01
6.008672084230938237e-01
6.044318500191673271e-01
6.079984932454665092e-01
6.115547743976583739e-01
6.151414841961621027e-01
6.187351250658272850e-01
6.222905398436174851e-01
6.258306518862737367e-01
6.293722265550031336e-01
6.329042323236966361e-01
6.364102380445083584e-01
6.399122498826568251e-01
6.434195357179463004e-01
6.469388517915299897e-01
6.504877076938795355e-01
6.540606903488715984e-01
6.576490242199505287e-01
6.612268767389812840e-01
6.647844692393817256e-01
6.683179206449246790e-01
6.718633138653513637e-01
6.754296593798394532e-01
6.789905514233923745e-01
6.825348041624195172e-01
6.860707503507931238e-01
6.896353466936697707e-01
6.932312091827522726e-01
6.968412223979778553e-01
7.004403941287268287e-01
7.040072573726795513e-01
7.075932657210157739e-01
7.112204325915522096e-01
7.148379997096123706e-01
7.184361908298300126e-01
7.219991906328153686e-01
7.255154723656530580e-01
7.290321775681080085e-01
7.325714652035191232e-01
7.361206245717301089e-01
7.396814374278296578e-01
7.432264111288227060e-01
7.467378211892939932e-01
7.502445356687685862e-01
7.537605000613309958e-01
7.572841641487715325e-01
7.608206286481273839e-01
7.643377764400578478e-01
7.678126395394927473e-01
7.713061455640287667e-01
7.748440333495189014e-01
7.783770408549214315e-01
7.819004492963265163e-01
7.854053572916459558e-01
7.888816531483145988e-01
7.923728349290533046e-01
7.959082928914570365e-01
7.994516137010264645e-01
8.030102693175699136e-01
8.065743147256803081e-01
8.100896504336765336e-01
8.135992571378795057e-01
8.171475944682773385e-01
8.207196771505107513e-01
8.242891789469137809e-01
8.278455412929901502e-01
8.313944346220411008e-01
8.349444420066293171e-01
8.384750347031381112e-01
8.419831164428416281e-01
8.454877250437259351e-01
8.490027274851822403e-01
8.525402979637131118e-01
8.560993090523739690e-01
8.596608459138457281e-01
8.632229147860072116e-01
8.667703766224819084e-01
8.702960086413198404e-01
8.738067193936200905e-01
8.773146897991723758e-01
8.808460390026070508e-01
8.844125367576323171e-01
8.879895135144869611e-01
8.915348549038243364e-01
8.950763298113081357e-01
8.986124023880074363e-01
9.021221267532320010e-01
9.056209803899414323e-01
9.091461305053316622e-01
9.127027528704669823e-01
9.162571784828466015e-01
9.197910265418088871e-01
9.232957936461380077e-01
9.267965157515009045e-01
9.303119927677683254e-01
9.338135256544148888e-01
9.372939331011231889e-01
9.407949036738039172e-01
9.443439138122715626e-01
9.479091765363796274e-01
9.514466296273249579e-01
9.549453205616937890e-01
9.584265119016101009e-01
9.619152326929781838e-01
9.654052907358805502e-01
9.689057055248467831e-01
9.724280691424845857e-01
9.759592241416373826e-01
9.795102848884152946e-01
9.830689239429558635e-01
9.866017657092943649e-01
9.901304259586591883e-01
9.936460091505866510e-01
9.971315148024184616e-01
1.000612732638627822e+00
1.004137334789044100e+00
1.007681278366124422e+00
1.011193493034348911e+00
1.014664344904405269e+00
1.018122410482378282e+00
1.021595073536821996e+00
1.025094131667243058e+00
1.028619966088470283e+00
1.032161078920376784e+00
1.035692943284821865e+00
1.039188721531679738e+00
1.042685742944986060e+00
1.046193592924007154e+00
1.049675205124531274e+00
1.053152372613893162e+00
1.056645868404224364e+00
1.060123328502615037e+00
1.063639830509687689e+00
1.067208384406679311e+00
1.070771265631114355e+00
1.074286525743572751e+00
1.077759756521283530e+00
1.081235195839894470e+00
1.084734290231576637e+00
1.088257245660676720e+00
1.091779757955892771e+00
1.095282013357701034e+00
1.098752873536222197e+00
1.102212352523896932e+00
1.105700536873740258e+00
1.109214775536961683e+00
1.112709894153388390e+00
1.116185239502628379e+00
1.119661410875842700e+00
1.123141513745738340e+00
1.126612060137071714e+00
1.130086280292915468e+00
1.133551637919402166e+00
1.136973787536296854e+00
1.140393050207453074e+00
1.143855871001485447e+00
1.147371553774010344e+00
1.150897160367534200e+00
1.154386497995509409e+00
1.157839614076589863e+00
1.161297809783333301e+00
1.164781129842226370e+00
1.168297920269442347e+00
1.171834406016887487e+00
1.175353059846891979e+00
1.178835541819017729e+00
1.182328100358207346e+00
1.185839275028035322e+00
1.189339318766270859e+00
1.192862084375243992e+00
1.196407774663510670e+00
1.199961201702273605e+00
1.203509293678101999e+00
1.207043790215140522e+00
1.210571494049249353e+00
1.214093241327815598e+00
1.217621667435489830e+00
1.221178879508919568e+00
1.224765048841727655e+00
1.228376352162674712e+00
1.231988607205774411e+00
1.235576589929079816e+00
1.239153733164043425e+00
1.242715260358336238e+00
1.246265645179751580e+00
1.249832965831244813e+00
1.253401175992239214e+00
1.256971006148736025e+00
1.260545032122805109e+00
1.264100335348270931e+00
1.267664402233681820e+00
1.271219884162075431e+00
1.274776364302002030e+00
1.278363450313366734e+00
1.281921056573023465e+00
1.285439505221111611e+00
1.288929323379562897e+00
1.292415567708569579e+00
1.295918042924862679e+00
1.299401883595093121e+00
1.302879057077698022e+00
1.306357925006739640e+00
1.309814210202529194e+00
1.313280551689678388e+00
1.316773698829494688e+00
1.320275218114580706e+00
1.323757486072870915e+00
1.327200689583577509e+00
1.330629490303063100e+00
1.334048767737370689e+00
1.337438930019614336e+00
1.340828618531452854e+00
1.344248540939520176e+00
1.347661019870249222e+00
1.351066398055314144e+00
1.354505611115702335e+00
1.357959514369762477e+00
1.361400759318398768e+00
1.364811851885357585e+00
1.368192168841647849e+00
1.371571565330690579e+00
1.374967802240067538e+00
1.378377591399211788e+00
1.381800212720732501e+00
1.385223722118459566e+00
1.388625510766384075e+00
1.392043989208767929e+00
1.395521130490797956e+00
1.399022320038372680e+00
1.402496230925493359e+00
1.405981914479280892e+00
1.409506816386779438e+00
1.413037925555511665e+00
1.416559558760133841e+00
1.420076071798875184e+00
1.423593412145285342e+00
1.427104535693811682e+00
1.430620220833782597e+00
1.434161258485589840e+00
1.437745344935570380e+00
1.441343067724621063e+00
1.444907837797143602e+00
1.448435775136005077e+00
1.451937379723660326e+00
1.455441237644292674e+00
1.458966990398951058e+00
1.462467786288826455e+00
1.465931957141524355e+00
1.469415875113587955e+00
1.472942987126966363e+00
1.476466075905526365e+00
1.479979451528531165e+00
1.483512386087224133e+00
1.487047030967999950e+00
1.490594537413631349e+00
1.494151697080269070e+00
1.497695391915173868e+00
1.501229783676919505e+00
1.504769506499635368e+00
1.508301074804339947e+00
1.511836735755439420e+00
1.515417577470508537e+00
1.519033692347862674e+00
1.522636444857471405e+00
1.526181733742062008e+00
1.529707900597711223e+00
1.533260747376707034e+00
1.536815960033271589e+00
1.540336290650597739e+00
1.543820336898411139e+00
1.547295171263671554e+00
1.550755511477516890e+00
1.554200214772977429e+00
1.557647191421857702e+00
1.561111028786589472e+00
1.564608151486660992e+00
1.568135376864949970e+00
1.571659045895821727e+00
1.575158088974147663e+00
1.578660622572437555e+00
1.582158090447504772e+00
1.585635435793538495e+00
1.589105353447201274e+00
1.592587380332966429e+00
1.596118459502799958e+00
1.599691244795143019e+00
1.603257622658843085e+00
1.606801494986272560e+00
1.610349784685787489e+00
1.613886744754588598e+00
1.617416866476412807e+00
1.620972094606192071e+00
1.624537121517384719e+00
1.628115940118568750e+00
1.631683841509026012e+00
1.635235269308828787e+00
1.638793484926206911e+00
1.642340642767837311e+00
1.645879472996433002e+00
1.649407345566038741e+00
1.652928804522865835e+00
1.656450271803585617e+00
1.659962460616354329e+00
1.663484295686942893e+00
1.667006016511388022e+00
1.670513961862716945e+00
1.674039413380651764e+00
1.677570868513515556e+00
1.681101582467930511e+00
1.684674469169371136e+00
1.688281961943631559e+00
1.691875727709831079e+00
1.695446685294726530e+00
1.699019637189946863e+00
1.702580091716533239e+00
1.706075506943550035e+00
1.709522003591035677e+00
1.712979806454980825e+00
1.716481397546256726e+00
1.720031122049959782e+00
1.723596278445551633e+00
1.727149867403103611e+00
1.730695330098938500e+00
1.734234434606034991e+00
1.737744341607672105e+00
1.741226868498368052e+00
1.744737794464592540e+00
1.748280740421809698e+00
1.751818133986301262e+00
1.755323039758241555e+00
1.758780195557547277e+00
1.762202194624338469e+00
1.765620648509769186e+00
1.769072529201801913e+00
1.772576184703941404e+00
1.776117072528776486e+00
1.779649496456561231e+00
1.783175213909889756e+00
1.786701670258781238e+00
1.790219383146744780e+00
1.793752055834449521e+00
1.797295043000724180e+00
1.800840635022409097e+00
1.804399819514696857e+00
1.807977217278758486e+00
1.811553849091769308e+00
1.815130351710127155e+00
1.818708599161310779e+00
1.822273783989537543e+00
1.825833711923521507e+00
1.829420495096927501e+00
1.833046755522129034e+00
1.836663434820794638e+00
1.840244200629889804e+00
1.843787429575381775e+00
1.847341527594085431e+00
1.850910475507595798e+00
1.854467659198494323e+00
1.858035366844147163e+00
1.861602935729660180e+00
1.865164077115523789e+00
1.868732047274962449e+00
1.872303788289270354e+00
1.875880877878171038e+00
1.879441380855409571e+00
1.882965313365212223e+00
1.886474861763770106e+00
1.890009791205086387e+00
1.893569683240523327e+00
1.897124154016793351e+00
1.900658906955489114e+00
1.904178003421545418e+00
1.907698435611832055e+00
1.911222190382122044e+00
1.914744285313110916e+00
1.918288465359769379e+00
1.921863345068484774e+00
1.925420982420924298e+00
1.928910467655692518e+00
1.932342077973788097e+00
1.935772711286455117e+00
1.939206807623055751e+00
1.942630932755077255e+00
1.946052689412472114e+00
1.949509926997248010e+00
1.953039689512560573e+00
1.956601332456701980e+00
1.960152753238063816e+00
1.963702944694830199e+00
1.967254553633738912e+00
1.970833227543142829e+00
1.974420747019991262e+00
1.977988439370377716e+00
1.981553821854533881e+00
1.985126717676697794e+00
1.988677201272500472e+00
1.992195286784637087e+00
1.995705702549180671e+00
1.999224492412556620e+00
2.002765921739215749e+00
2.006309565662135697e+00
2.009857319159630062e+00
2.013420540291322780e+00
2.016975488337716449e+00
2.020513365426151786e+00
2.024017222293731155e+00
2.027475062891928026e+00
2.030915697193843794e+00
2.034345406580243765e+00
2.037782515694334773e+00
2.041221676866754819e+00
2.044643323530138446e+00
2.048062057352451948e+00
2.051491192963136978e+00
2.054942220774069739e+00
2.058408521740766606e+00
2.061857276958427132e+00
2.065297960240880748e+00
2.068768583563514785e+00
2.072265162612398903e+00
2.075757314974617351e+00
2.079221340992261524e+00
2.082658786309381060e+00
2.086083016694061154e+00
2.089505537897062837e+00
2.092910922430445186e+00
2.096310301471240756e+00
2.099744587765524972e+00
2.103189929887421261e+00
2.106625244144302744e+00
2.110074782550816153e+00
2.113527276178019498e+00
2.116959035809093059e+00
2.120358739071381393e+00
2.123760761407921471e+00
2.127168489540750773e+00
2.130594570705279356e+00
2.134067434550189102e+00
2.137547402420695963e+00
2.141018886111824671e+00
2.144497008926362636e+00
2.147985261187774775e+00
2.151507809920815806e+00
2.155054304500221729e+00
2.158564690365100347e+00
2.162072301579824884e+00
2.165595498367036242e+00
2.169105985601242459e+00
2.172617444531745434e+00
2.176131418860157041e+00
2.179645507304386776e+00
2.183154492825865045e+00
2.186677994159988092e+00
2.190228558981870410e+00
2.193778305446408172e+00
2.197354144943973520e+00
2.200935658587624744e+00
2.204479950567335589e+00
2.208017667897444358e+00
2.211555191865655079e+00
2.215091710990869878e+00
2.218636696015867216e+00
2.222169501251962664e+00
2.225710419896512526e+00
2.229286981197594830e+00
2.232891128051150531e+00
2.236524548290720116e+00
2.240142204346899923e+00
2.243730748817167164e+00
2.247291952330524367e+00
2.250842394415617065e+00
2.254449524856932729e+00
2.258101774009990681e+00
2.261747321776609532e+00
2.265352882643837606e+00
2.268922636473526655e+00
2.272489845696186617e+00
2.276056235717613951e+00
2.279627521991303141e+00
2.283179310418386176e+00
2.286690790044626720e+00
2.290204869556776934e+00
2.293732233607223669e+00
2.297247538325383864e+00
2.300736692296967867e+00
2.304178965447021721e+00
2.307599243500208619e+00
2.311042628349553318e+00
2.314510286171674203e+00
2.318014050184241448e+00
2.321535107573899470e+00
2.325013700732053490e+00
2.328453312886794357e+00
2.331892714718292847e+00
2.335340488019181926e+00
2.338787406956393866e+00
2.342234995170208833e+00
2.345710509920809095e+00
2.349207532933931475e+00
2.352691926526565780e+00
2.356174611326952384e+00
2.359660289053959747e+00
2.363140045249927379e+00
2.366623973048074703e+00
2.370121347513110432e+00
2.373633575653040673e+00
2.377176769919861599e+00
2.380723386121484264e+00
2.384238844211585384e+00
2.387742555435312219e+00
2.391236102533155439e+00
2.394730198407748478e+00
2.398208420936303042e+00
2.401675615011576337e+00
2.405184234422409695e+00
2.408699444855245453e+00
2.412199019162593938e+00
2.415679331432124322e+00
2.419145747483550490e+00
2.422649003550066293e+00
2.426188308450758058e+00
2.429740511369612221e+00
2.433270509041704610e+00
2.436771535373445818e+00
2.440269644315544273e+00
2.443777489938703251e+00
2.447272707227103439e+00
2.450760301843357247e+00
2.454271443055924262e+00
2.457802605154944864e+00
2.461322094214163592e+00
2.464826325270593532e+00
2.468368814795289801e+00
2.471965667055656901e+00
2.475585645878902952e+00
2.479216172469850488e+00
2.482862271077424410e+00
2.486515880455317351e+00
2.490165744213086452e+00
2.493805578455200678e+00
2.497410533636076124e+00
2.501012281829570583e+00
2.504652411877910545e+00
2.508309930639022411e+00
2.511964366168685459e+00
2.515616318236500781e+00
2.519281663632660262e+00
2.522952073741937529e+00
2.526596202582835460e+00
2.530203618469061499e+00
2.533807033911665396e+00
2.537427555095253418e+00
2.541045948044308833e+00
2.544642244725115798e+00
2.548243179710284689e+00
2.551858116777734331e+00
2.555490824254202042e+00
2.559130939135966010e+00
2.562747570181397538e+00
2.566372819221641510e+00
2.570007908978225064e+00
2.573619743505856761e+00
2.577202684334863214e+00
2.580772163692335308e+00
2.584343115765084686e+00
2.587911708493303209e+00
2.591468954801945834e+00
2.595047557201545452e+00
2.598670262316888468e+00
2.602309735002524604e+00
2.605924010853374551e+00
2.609492733573310908e+00
2.613039692023612748e+00
2.616583338371610612e+00
2.620113575782845317e+00
2.623620547284357674e+00
2.627140833106514251e+00
2.630705551643930384e+00
2.634296937025882190e+00
2.637878139366176988e+00
2.641429037373594468e+00
2.644969849503295389e+00
2.648548393659787337e+00
2.652172351874730438e+00
2.655812409674342955e+00
2.659442708086601659e+00
2.663055741857349723e+00
2.666675558674731050e+00
2.670309901800904218e+00
2.673941258675215149e+00
2.677611835547584196e+00
2.681319583000058682e+00
2.685000652748077421e+00
2.688694824334475264e+00
2.692418578202222523e+00
2.696109127548866446e+00
2.699764890672430528e+00
2.703438352104800657e+00
2.707131603494370875e+00
2.710829480535929203e+00
2.714541794114396556e+00
2.718252905684243714e+00
2.721945227548288937e+00
2.725610948630960095e+00
2.729276182022006392e+00
2.732978329535910245e+00
2.736692103738076032e+00
2.740405798298830575e+00
2.744139762294995233e+00
2.747864322271253545e+00
2.751574587896192359e+00
2.755294292771553355e+00
2.758992685385439625e+00
2.762663078721203203e+00
2.766347097309084013e+00
2.770008999161967189e+00
2.773629416747929177e+00
2.777244012223371250e+00
2.780877108943356824e+00
2.784574927190746063e+00
2.788310697671986915e+00
2.792031162534057920e+00
2.795752057805544144e+00
2.799479556245068945e+00
2.803191140437981677e+00
2.806876613320037794e+00
2.810533310005459029e+00
2.814195913161421370e+00
2.817852679401521510e+00
2.821500969578468521e+00
2.825174210334077785e+00
2.828865419523629576e+00
2.832579125249769181e+00
2.836325517902146043e+00
2.840138479088438750e+00
2.843968740311989762e+00
2.847791437632814837e+00
2.851607916295340495e+00
2.855369476352580538e+00
2.859097635229334244e+00
2.862812436709768260e+00
2.866508643275086143e+00
2.870208100501424830e+00
2.873943278774237164e+00
2.877689677312808225e+00
2.881434856217160778e+00
2.885191552939704529e+00
2.888975751982009843e+00
2.892766915422658514e+00
2.896524604410600112e+00
2.900303471822209822e+00
2.904105643240164181e+00
2.907877085436590292e+00
2.911626643963404426e+00
2.915383372063705902e+00
2.919164748702611334e+00
2.922959499151948748e+00
2.926741887501257633e+00
2.930509607514786730e+00
2.934294933116224247e+00
2.938119131388172711e+00
2.941946186978193989e+00
2.945751484053666047e+00
2.949577077751987630e+00
2.953427077464435779e+00
2.957298576277207935e+00
2.961204527181080959e+00
2.965091333093197168e+00
2.968951545357083166e+00
2.972788718489118853e+00
2.976627947540885444e+00
2.980483198450433857e+00
2.984353642276808216e+00
2.988217420863771068e+00
2.992037537737699537e+00
2.995869049761345160e+00
2.999694607718438988e+00
3.003522789179744468e+00
3.007369199524609016e+00
3.011192686051226808e+00
3.015010189586181166e+00
3.018865359700618978e+00
3.022755309200964913e+00
3.026621931192995163e+00
3.030408359787179595e+00
3.034200703367798901e+00
3.038047333369366054e+00
3.041895379178487513e+00
3.045717255965940673e+00
3.049509074196425029e+00
3.053299694349346449e+00
3.057094523539003461e+00
3.060896922368017137e+00
3.064725626925604907e+00
3.068589036569479234e+00
3.072472769660204328e+00
3.076340213029702841e+00
3.080190405953770583e+00
3.084063741031916717e+00
3.087926160732936243e+00
3.091745915606349815e+00
3.095549013658778659e+00
3.099384679534035847e+00
3.103251535966843999e+00
3.107097400487810912e+00
3.110947023814344181e+00
3.114849731814265610e+00
3.118770021697191197e+00
3.122672816490996262e+00
3.126563117940751368e+00
3.130444393457968655e+00
3.134300695076465360e+00
3.138157940644686228e+00
3.142049727814729465e+00
3.145982603862366833e+00
3.149963226685266182e+00
3.153939696197786358e+00
3.157872983544210754e+00
3.161757702734854458e+00
3.165619920924417574e+00
3.169502722015836493e+00
3.173403289970957442e+00
3.177321812145804447e+00
3.181232298029023742e+00
3.185110259190249149e+00
3.188987862138257245e+00
3.192904556629756474e+00
3.196859805695435153e+00
3.200821116167317015e+00
3.204774112808683739e+00
3.208722990081907422e+00
3.212670913362418279e+00
3.216608786709190593e+00
3.220545507823049380e+00
3.224487873006764982e+00
3.228450157940823129e+00
3.232466279961255129e+00
3.236495990765772213e+00
3.240483767796031422e+00
3.244435212997761386e+00
3.248384131324890234e+00
3.252339565219508177e+00
3.256271427561856502e+00
3.260192565026495792e+00
3.264093625647356056e+00
3.267983767291912311e+00
3.271906323225072910e+00
3.275821518452665337e+00
3.279715600288804822e+00
3.283620504513662830e+00
3.287550288491082107e+00
3.291493257793018046e+00
3.295430616508764565e+00
3.299349895035872837e+00
3.303250660779089465e+00
3.307158652779077279e+00
3.311091882001291342e+00
3.315045179847122103e+00
3.318997192294763199e+00
3.322960801681146936e+00
3.326937908162341806e+00
3.330908172281798585e+00
3.334916696772240119e+00
3.338959158541619399e+00
3.343021175642467036e+00
3.347135703099471282e+00
3.351249448826175481e+00
3.355309301876558514e+00
3.359332379735194607e+00
3.363350685059431910e+00
3.367405062084097622e+00
3.371496299070329439e+00
3.375597110567226000e+00
3.379726746425563810e+00
3.383866051733281033e+00
3.387982241191829225e+00
3.392061912482876362e+00
3.396118182787586370e+00
3.400187711976311977e+00
3.404245940393884506e+00
3.408264403399280162e+00
3.412262649004991655e+00
3.416260675445689010e+00
3.420289208990277441e+00
3.424348962229540216e+00
3.428409636166623198e+00
3.432494307367339736e+00
3.436609872935087573e+00
3.440723040009848965e+00
3.444834315739304653e+00
3.448933518447199642e+00
3.453009035263252979e+00
3.457054606930037188e+00
3.461107830004340968e+00
3.465244245153695779e+00
3.469453901626780912e+00
3.473644593348688581e+00
3.477810389810047198e+00
3.482002676065635960e+00
3.486222312683839419e+00
3.490454681415405602e+00
3.494709582672850257e+00
3.498980249943040910e+00
3.503225152318816260e+00
3.507461982576710824e+00
3.511693211988003327e+00
3.515885076729068803e+00
3.520034573774482922e+00
3.524221930132956704e+00
3.528493420184020568e+00
3.532788979673506358e+00
3.537049293764557678e+00
3.541308687834275215e+00
3.545652940811546472e+00
3.550019120214517709e+00
3.554318701156676141e+00
3.558551607002239603e+00
3.562742678656639406e+00
3.566947889003245553e+00
3.571217948281486976e+00
3.575509196255722610e+00
3.579784430009788299e+00
3.584080940239561031e+00
3.588391855713097378e+00
3.592744256502665934e+00
3.597109093677623548e+00
3.601410815424811673e+00
3.605687276627570270e+00
3.609943136411960296e+00
3.614123047473495998e+00
3.618247496594781509e+00
3.622394169567099809e+00
3.626587568516652649e+00
3.630827892469611129e+00
3.635084760110005142e+00
3.639307633563503952e+00
3.643534436319757486e+00
3.647790645629873207e+00
3.652056264000145269e+00
3.656343929372634083e+00
3.660631849392125048e+00
3.664894489754281448e+00
3.669193359777654262e+00
3.673533537153617967e+00
3.677868603133862546e+00
3.682207370560115933e+00
3.686601829604533531e+00
3.691045756622695073e+00
3.695496877822557646e+00
3.699917553905660128e+00
3.704294559892991057e+00
3.708648235111695612e+00
3.712982870732098650e+00
3.717308679999965726e+00
3.721642470701905125e+00
3.726019861704958025e+00
3.730460416962644743e+00
3.734899711336027384e+00
3.739282787940136465e+00
3.743673501352253741e+00
3.748103157059560431e+00
3.752532095328720008e+00
3.756934067449135828e+00
3.761331293005460985e+00
3.765789045460850915e+00
3.770300803784646604e+00
3.774834521398729326e+00
3.779379845538629379e+00
3.783905822422680920e+00
3.788425884377450537e+00
3.792950715656832283e+00
3.797451169556310457e+00
3.801906351908303616e+00
3.806359082134135985e+00
3.810847962785026688e+00
3.815382504216091597e+00
3.819977076945331618e+00
3.824606458805910325e+00
3.829221608690244860e+00
3.833800396689920564e+00
3.838365255566143830e+00
3.842959211607451575e+00
3.847563657627076861e+00
3.852176848777725482e+00
3.856836897871484648e+00
3.861515519386304884e+00
3.866229153256697693e+00
3.871004558077178359e+00
3.875828311804213833e+00
3.880685402598291311e+00
3.885536514919912587e+00
3.890335586439852555e+00
3.895120837592429996e+00
3.899967470858094476e+00
3.904841767649294137e+00
3.909688866389131157e+00
3.914522283048541773e+00
3.919353374209955998e+00
3.924184919590960607e+00
3.928987486428266340e+00
3.933785076180349449e+00
3.938578742372630170e+00
3.943341403788854116e+00
3.948091018029738386e+00
3.952804399684947345e+00
3.957503887155793709e+00
3.962234052865367229e+00
3.966971723801247851e+00
3.971687226981208241e+00
3.976401634404758578e+00
3.981145753127796283e+00
3.985920509028207714e+00
3.990719823406933653e+00
3.995533959611037300e+00
4.000363059833414781e+00
4.005211645724798153e+00
4.010091570220065016e+00
4.015008976539692576e+00
4.019923409786249735e+00
4.024877329166140605e+00
4.029888994553568971e+00
4.034935149673931853e+00
4.039999811026425469e+00
4.045072367684537262e+00
4.050144809838593041e+00
4.055239384604241160e+00
4.060391070814559633e+00
4.065562558883470068e+00
4.070725784817240012e+00
4.075844277616321065e+00
4.080925670439264685e+00
4.086058834196393263e+00
4.091270917113235761e+00
4.096501724261508492e+00
4.101734976196052429e+00
4.106972914863040280e+00
4.112228823727002158e+00
4.117453060630494655e+00
4.122618526327174848e+00
4.127773979186465603e+00
4.132893598001784241e+00
4.138023745243998519e+00
4.143189243948822487e+00
4.148361962495800803e+00
4.153529125432740443e+00
4.158667675896960070e+00
4.163814242686345146e+00
4.168931136512846969e+00
4.173989034397131981e+00
4.179068851489665448e+00
4.184187032219679914e+00
4.189346686530861064e+00
4.194514964569739490e+00
4.199652812994463247e+00
4.204832133823241946e+00
4.210079961060318787e+00
4.215412684525353448e+00
4.220805575091810091e+00
4.226192029629159741e+00
4.231518361580549836e+00
4.236848473195641063e+00
4.242263046403210502e+00
4.247687756697560602e+00
4.253122688034658871e+00
4.258635788274860445e+00
4.264223058607996997e+00
4.269858354699376690e+00
4.275454346225866509e+00
4.280978038034276345e+00
4.286447574781044878e+00
4.291888533288032548e+00
4.297365056317921983e+00
4.302860939338490454e+00
4.308328096174987465e+00
4.313816880967801026e+00
4.319342001233975381e+00
4.324790495483791020e+00
4.330170367525901121e+00
4.335636234881365070e+00
4.341263940004855826e+00
4.346973342080215907e+00
4.352713832728641208e+00
4.358452079020185721e+00
4.364199186294976940e+00
4.369982895706205461e+00
4.375764295179262575e+00
4.381523333195037395e+00
4.387264636509198290e+00
4.393063765134178844e+00
4.398904149956520904e+00
4.404630614263988164e+00
4.410241046224020245e+00
4.415873527976706292e+00
4.421510890268127270e+00
4.427160011890697078e+00
4.432794918283283536e+00
4.438404283207319168e+00
4.444116040637767995e+00
4.449890922177222485e+00
4.455683002632491174e+00
4.461497140022562924e+00
4.467373869591814817e+00
4.473340936946982538e+00
4.479352041376392535e+00
4.485367339822753152e+00
4.491404633105435806e+00
4.497476007650993424e+00
4.503602121005437553e+00
4.509782964939832439e+00
4.515880804602737442e+00
4.521889789558325212e+00
4.527965724938631809e+00
4.534089421138824072e+00
4.540196134174167675e+00
4.546285751183231305e+00
4.552361480808796657e+00
4.558482118406135264e+00
4.564676702326480040e+00
4.570935239950058460e+00
4.577196142033605142e+00
4.583406478723731858e+00
4.589707505465780102e+00
4.596102926345685624e+00
4.602473250911486069e+00
4.608816560288128805e+00
4.615188004279522360e+00
4.621646950202172199e+00
4.628146573078554482e+00
4.634615490284950567e+00
4.641090051793580251e+00
4.647664914284734827e+00
4.654368247628066335e+00
4.661118219012250208e+00
4.667772486325551640e+00
4.674401914321394180e+00
4.681128628359465083e+00
4.687933289678829496e+00
4.694778520465577643e+00
4.701640074096643751e+00
4.708520796876936920e+00
4.715378579765642009e+00
4.722220590117380823e+00
4.729064466139405454e+00
4.736006629631303255e+00
4.743116564980690342e+00
4.750236718347363052e+00
4.757337218864964967e+00
4.764470678431025341e+00
4.771550058091064805e+00
4.778488254068894214e+00
4.785418623976052110e+00
4.792429308139821487e+00
4.799508778186231339e+00
4.806612216456569442e+00
4.813679901117826176e+00
4.820760431095814980e+00
4.827818091655100119e+00
4.834892166812684522e+00
4.842158107820998758e+00
4.849604887389483032e+00
4.857019507576260331e+00
4.864378673161493083e+00
4.871752634619153532e+00
4.879128639146751212e+00
4.886555864511945124e+00
4.894109463640361035e+00
4.901794988926074126e+00
4.909585530908516127e+00
4.917453836628746799e+00
4.925368256881037965e+00
4.933281822791968807e+00
4.941195756118075266e+00
4.949163104184576056e+00
4.957207162347321727e+00
4.965307737104573071e+00
4.973379890850847751e+00
4.981331152840695609e+00
4.989200312120741998e+00
4.997169518542952993e+00
5.005216543004474161e+00
5.013297250667064553e+00
5.021454893953703369e+00
5.029652091909586176e+00
5.037945887721097193e+00
5.046405198663006963e+00
5.054942803970799758e+00
5.063552129473864127e+00
5.072303159408980910e+00
5.081111503925823669e+00
5.089905633966764320e+00
5.098772035429345095e+00
5.107743636496007156e+00
5.116677212747897663e+00
5.125550188917814332e+00
5.134445101466258876e+00
5.143429955582745627e+00
5.152590687159470662e+00
5.161972354506476179e+00
5.171401764246411403e+00
5.180748903688079388e+00
5.190157569975576202e+00
5.199642832602649811e+00
5.209183423324839524e+00
5.218795822705873277e+00
5.228347044670131893e+00
5.237794732958163557e+00
5.247231532764460304e+00
5.256814415184282829e+00
5.266638759772142464e+00
5.276677171435982139e+00
5.286891043065586437e+00
5.297291862395203665e+00
5.307874435587539352e+00
5.318661536763476860e+00
5.329492849398932641e+00
5.340270595668819453e+00
5.351085459574908221e+00
5.361898627069115797e+00
5.372791968474650126e+00
5.383857667762029564e+00
5.395105061119681800e+00
5.406488629192041095e+00
5.417998030796936426e+00
5.429599099817871810e+00
5.441081330700280105e+00
5.452375063488895002e+00
5.463637936634407666e+00
5.474918615523973742e+00
5.486174201043763077e+00
5.497566473081645810e+00
5.509366940639805144e+00
5.521572498235935988e+00
5.534226459099317985e+00
5.547352403701895973e+00
5.560671432928362634e+00
5.574049560217631871e+00
5.587444665375109309e+00
5.600771015084925253e+00
5.614018779252043068e+00
5.627403976764811411e+00
5.640685946588602562e+00
5.653828498350272014e+00
5.667192521744070177e+00
5.680707005286889100e+00
5.694341154228906632e+00
5.708221307387081112e+00
5.722559405727529303e+00
5.737201854315102878e+00
5.751802782085699839e+00
5.766274298413453181e+00
5.780617122742173208e+00
5.794871602504112929e+00
5.809287683569494654e+00
5.824286721808872080e+00
5.839988285971073445e+00
5.856253821760233791e+00
5.873038376455445686e+00
5.889958147069388694e+00
5.906910153256410112e+00
5.924303977634088447e+00
5.941876773973288728e+00
5.959429327078758831e+00
5.977318223305750244e+00
5.995574806963100301e+00
6.014221186155959131e+00
6.033508351023903593e+00
6.053210097774663012e+00
6.072974150191918774e+00
6.092550911271121805e+00
6.111920537395240771e+00
6.131866758328454736e+00
6.153143797517268254e+00
6.175979020389245733e+00
6.199540818301305656e+00
6.223507987520426887e+00
6.248744727257506071e+00
6.275508548551948174e+00
6.302983199794191194e+00
6.330771867542842379e+00
6.360573104813211032e+00
6.393181691900408303e+00
6.426451649544908662e+00
6.459867799833245883e+00
6.494773207631069134e+00
6.532103075744964293e+00
6.572975211160337672e+00
6.615902372337743920e+00
6.659489815309743932e+00
6.706230322669203936e+00
6.755274117134084655e+00
6.805084713078041858e+00
6.859869879891085098e+00
6.918407023548905244e+00
6.976251039391331510e+00
7.035991677399131561e+00
7.103452379774205738e+00
7.182310584139626641e+00
7.276102869921154515e+00
7.391515000687687298e+00
7.538292306017410738e+00
7.762735164718803205e+00


==> anc/Fig04_energies_L15.txt <==
1.318402060589212886e-03
2.556595118903601423e-03
3.791556032294536149e-03
5.025508553293032629e-03
6.260559691086649454e-03
7.498560237530519160e-03
8.734186952306727952e-03
9.958969793353623923e-03
1.118072102276784774e-02
1.240947512588172139e-02
1.363839279369239224e-02
1.486711018297261384e-02
1.610156996123719014e-02
1.733412598728249765e-02
1.856444617159243998e-02
1.979549223713860523e-02
2.102910517993986789e-02
2.226203872104200870e-02
2.348983323874181267e-02
2.471405444525405851e-02
2.594309128271162987e-02
2.718021902893011724e-02
2.841489630562478788e-02
2.964762213468101829e-02
3.088177669599757869e-02
3.211557105512057725e-02
3.334855093016119570e-02
3.457961601080111053e-02
3.581063421103615474e-02
3.704147951683286338e-02
3.827493524512538825e-02
3.951550867996504041e-02
4.076315293925580202e-02
4.200899789884763452e-02
4.324962373351688011e-02
4.449123701561358973e-02
4.573459757894637184e-02
4.697673700427037330e-02
4.821558794863464725e-02
4.945358391475561388e-02
5.069126684878910022e-02
5.192722329816321786e-02
5.315891750103105690e-02
5.439148217536467211e-02
5.562621796993338918e-02
5.685766267769504917e-02
5.808741695036191005e-02
5.930918353157789424e-02
6.052988215879458872e-02
6.175718119072052398e-02
6.298214594711941394e-02
6.420855116506686555e-02
6.543872787084710485e-02
6.667064683179735329e-02
6.790386229358212622e-02
6.913294186882684711e-02
7.035938930148406822e-02
7.158985596699890541e-02
7.282543684510620063e-02
7.406075883480810196e-02
7.529010022897573984e-02
7.651925042234540564e-02
7.774879563003153637e-02
7.897534307034252687e-02
8.019919701758340680e-02
8.142717173414090737e-02
8.265984580714054453e-02
8.389247828012122432e-02
8.513092800694409268e-02
8.637207121882409244e-02
8.761485960112502802e-02
8.885754477715594735e-02
9.009624143804266516e-02
9.133480370716430541e-02
9.257513897680934301e-02
9.381668378545397757e-02
9.505889627032687583e-02
9.630146822731476541e-02
9.754337682947653021e-02
9.878783459035213321e-02
1.000308533016613516e-01
1.012714560600022906e-01
1.025112627776912921e-01
1.037478359529959149e-01
1.049823357992217404e-01
1.062190385174395374e-01
1.074573024971893498e-01
1.086980191394223971e-01
1.099408665676878949e-01
1.111813844179466715e-01
1.124260888990553653e-01
1.136750856129893905e-01
1.149217257214688315e-01
1.161642671172836150e-01
1.174014633552291076e-01
1.186414238626737616e-01
1.198826874589609404e-01
1.211185669425961647e-01
1.223572375804049123e-01
1.235957476633553626e-01
1.248325266472943840e-01
1.260711393458385787e-01
1.273143517930391821e-01
1.285592644836162091e-01
1.298018026498508615e-01
1.310450050756987450e-01
1.322927563400178308e-01
1.335448419288170208e-01
1.348029357656574112e-01
1.360641186387895885e-01
1.373268235598412990e-01
1.385954966989632331e-01
1.398644056438085870e-01
1.411280502986274610e-01
1.423849551234432353e-01
1.436403476730988560e-01
1.448925679564822822e-01
1.461403362421202501e-01
1.473882821168605584e-01
1.486402328146747831e-01
1.498977801417864519e-01
1.511555733333828366e-01
1.524099581576000562e-01
1.536673358399279488e-01
1.549296364414150529e-01
1.561905256311068302e-01
1.574460046905770960e-01
1.586976848190607692e-01
1.599464581105002337e-01
1.611953866549472869e-01
1.624438739440293711e-01
1.636919822238276090e-01
1.649420485964645799e-01
1.661905432257107795e-01
1.674393356245270637e-01
1.686891598292921957e-01
1.699350167308109893e-01
1.711749049786556731e-01
1.724168951828617402e-01
1.736616334696678421e-01
1.749094863198744076e-01
1.761610201213291149e-01
1.774111003228165395e-01
1.786589944158978038e-01
1.799056271482731562e-01
1.811541204255493476e-01
1.824064785975610115e-01
1.836583396897983056e-01
1.849090468877354898e-01
1.861606697281252276e-01
1.874026905781898400e-01
1.886338465115943441e-01
1.898660601338943155e-01
1.911016127847361135e-01
1.923438588379619840e-01
1.935893702903932756e-01
1.948319053281627466e-01
1.960762932459346186e-01
1.973196854003643197e-01
1.985618142687952670e-01
1.998077134710198322e-01
2.010521393754360620e-01
2.022951915063711525e-01
2.035424187958045916e-01
2.047872231815194843e-01
2.060302309850339519e-01
2.072803468981882502e-01
2.085334851248131505e-01
2.097803021936643642e-01
2.110186059515999912e-01
2.122540563523872825e-01
2.134857432729214410e-01
2.147138516629877314e-01
2.159452671041413585e-01
2.171795554452286003e-01
2.184184574872562179e-01
2.196625992810186390e-01
2.209067690192287881e-01
2.221505638312498143e-01
2.233910368461064777e-01
2.246307127936314207e-01
2.258753449607942554e-01
2.271232491045357960e-01
2.283681563261942271e-01
2.296084863051397751e-01
2.308498445635123741e-01
2.320882509218605005e-01
2.333304730195532029e-01
2.345774811006288152e-01
2.358199021490681169e-01
2.370638312994146624e-01
2.383109705101956743e-01
2.395593358009158458e-01
2.408088255267181732e-01
2.420552191006086762e-01
2.432957466125205137e-01
2.445374018846409037e-01
2.457859180770940732e-01
2.470349302404977188e-01
2.482814400221274587e-01
2.495301171498487403e-01
2.507825569160030965e-01
2.520337641397039641e-01
2.532822063634747045e-01
2.545319856638534328e-01
2.557813347977247465e-01
2.570226477965010803e-01
2.582601940653547201e-01
2.594993210270259976e-01
2.607403560494738204e-01
2.619858573017593839e-01
2.632344941799820703e-01
2.644858262071348443e-01
2.657348633782898317e-01
2.669823342213521467e-01
2.682301899238268006e-01
2.694779603521958999e-01
2.707256743252581255e-01
2.719753569227274514e-01
2.732277947148817887e-01
2.744819142067951301e-01
2.757367052646008121e-01
2.769879646012110008e-01
2.782345624496980196e-01
2.794798682839492732e-01
2.807242876178297486e-01
2.819669697397252928e-01
2.832083554549004178e-01
2.844534511890300377e-01
2.857037593919045659e-01
2.869552473733940623e-01
2.882076856093099826e-01
2.894581317126024289e-01
2.907060376656980250e-01
2.919553266306958439e-01
2.932051550878285728e-01
2.944600476809123291e-01
2.957192987129502182e-01
2.969760079305359679e-01
2.982311494522594808e-01
2.994818949050076506e-01
3.007284127135931850e-01
3.019709948302893299e-01
3.032159872885262231e-01
3.044662892023916601e-01
3.057166603101372782e-01
3.069687245173420842e-01
3.082204733592217027e-01
3.094705499111204405e-01
3.107186637273794960e-01
3.119637173620994353e-01
3.132072861191995683e-01
3.144491847723803746e-01
3.156909244513247392e-01
3.169337615246666795e-01
3.181817401540060208e-01
3.194283180104492414e-01
3.206678492441794592e-01
3.219073972668687333e-01
3.231499746699627029e-01
3.243928557847679528e-01
3.256318176220181493e-01
3.268667869110261637e-01
3.281021934132821727e-01
3.293419202872074902e-01
3.305849133987117661e-01
3.318269699101313863e-01
3.330698473226566536e-01
3.343120410659074504e-01
3.355514785132767686e-01
3.367933208894586805e-01
3.380364438014477613e-01
3.392780259565459922e-01
3.405167305311916359e-01
3.417540065546100791e-01
3.429901954537070696e-01
3.442276277532217987e-01
3.454700170369734979e-01
3.467110801335331338e-01
3.479475010936273760e-01
3.491822245741486586e-01
3.504185208551128250e-01
3.516584741997260677e-01
3.529003352267416904e-01
3.541434246286829235e-01
3.553851005679583563e-01
3.566233881449497600e-01
3.578596738219342321e-01
3.590921971417145309e-01
3.603261128158966597e-01
3.615672410702416295e-01
3.628075792635434560e-01
3.640454754166227436e-01
3.652838706525233792e-01
3.665207663989388243e-01
3.677569797857000999e-01
3.689897609070516005e-01
3.702203179722435844e-01
3.714511821201191832e-01
3.726852664325769893e-01
3.739239006092132667e-01
3.751609155185162137e-01
3.764015730109974145e-01
3.776430953808999069e-01
3.788782781220754736e-01
3.801140413266698714e-01
3.813496239289086986e-01
3.825845850926418157e-01
3.838218849560094958e-01
3.850622065192056409e-01
3.863043780615085798e-01
3.875447017316306919e-01
3.887845732197330872e-01
3.900234453548300784e-01
3.912634124626648835e-01
3.925064455566746879e-01
3.937514524412208394e-01
3.950000950203767514e-01
3.962511415678575122e-01
3.974997506628175636e-01
3.987444926839155968e-01
3.999865147651586184e-01
4.012298072440702024e-01
4.024785326658992801e-01
4.037289150219000033e-01
4.049755757536910861e-01
4.062158706463022129e-01
4.074559067886623920e-01
4.086971142885593711e-01
4.099391887889659580e-01
4.111857397194062513e-01
4.124321025722455514e-01
4.136763900122016890e-01
4.149197060165615847e-01
4.161622067624263233e-01
4.174083353513416972e-01
4.186592371557679715e-01
4.199103695965315519e-01
4.211600161436870882e-01
4.224116763238877637e-01
4.236708861048325003e-01
4.249338225103100886e-01
4.261898903607762024e-01
4.274427903237710824e-01
4.286967391763310542e-01
4.299544164735236706e-01
4.312163101820694067e-01
4.324793007728892635e-01
4.337374659534991017e-01
4.349836157284920901e-01
4.362254345795804622e-01
4.374728961314934272e-01
4.387263004158079016e-01
4.399829594625992435e-01
4.412407545965099653e-01
4.424930523407718530e-01
4.437424627216520756e-01
4.449929500756424905e-01
4.462447952524429273e-01
4.474969066090774827e-01
4.487476858023309312e-01
4.500069505069749787e-01
4.512725291105788017e-01
4.525358315527522879e-01
4.537969306435815642e-01
4.550560983793729974e-01
4.563133447441361512e-01
4.575715440928044275e-01
4.588298607593822576e-01
4.600841165648821285e-01
4.613370226700199139e-01
4.625967920811052125e-01
4.638599235937410636e-01
4.651216225186055042e-01
4.663861970391355860e-01
4.676489913937090792e-01
4.689096692785463816e-01
4.701700278303220792e-01
4.714288031708420701e-01
4.726903663645202203e-01
4.739557364375781012e-01
4.752206867686529779e-01
4.764862495904527706e-01
4.777523507065226660e-01
4.790183575206617417e-01
4.802864526445579374e-01
4.815549132850278635e-01
4.828227490477391415e-01
4.840888287257053002e-01
4.853500813783713785e-01
4.866130235963984640e-01
4.878808266488755541e-01
4.891521278519558313e-01
4.904276908406110524e-01
4.917004163955145390e-01
4.929668559261167760e-01
4.942288102142313733e-01
4.954913640432676569e-01
4.967581470991422332e-01
4.980234896109345666e-01
4.992812294202667034e-01
5.005341088914309067e-01
5.017900201611236177e-01
5.030446524431742006e-01
5.042959248554987894e-01
5.055521585602196222e-01
5.068111980460081600e-01
5.080679330225377210e-01
5.093329395854716557e-01
5.106057583301631952e-01
5.118714769712380264e-01
5.131258422458545576e-01
5.143768735431828443e-01
5.156332467846392875e-01
5.168895645729281174e-01
5.181474772672216567e-01
5.194044205325426544e-01
5.206557695043366740e-01
5.219054722151484915e-01
5.231528223190512472e-01
5.243987370624061395e-01
5.256431731839283916e-01
5.268811374578886708e-01
5.281159533082482316e-01
5.293589425578396623e-01
5.306102227980976638e-01
5.318642419712815705e-01
5.331150954176634427e-01
5.343635732677263217e-01
5.356149208947612594e-01
5.368703405143306906e-01
5.381241133991278014e-01
5.393788293981748305e-01
5.406330597508146596e-01
5.418847866631529842e-01
5.431411901026892419e-01
5.443970157165773927e-01
5.456514998492084656e-01
5.469049505966729896e-01
5.481559680842763571e-01
5.494062030792389306e-01
5.506577088707353962e-01
5.519070384500013304e-01
5.531500785411542775e-01
5.543941719852714112e-01
5.556407045731946992e-01
5.568859604418114895e-01
5.581359019807526911e-01
5.593904707782521024e-01
5.606438459236759986e-01
5.618923639780549761e-01
5.631382037394857543e-01
5.643831704750982281e-01
5.656281643134355441e-01
5.668770906112760022e-01
5.681247491904717339e-01
5.693691865184649092e-01
5.706105140495391082e-01
5.718486993196777446e-01
5.730875006735285382e-01
5.743317573352378913e-01
5.755795040570514942e-01
5.768250233537529637e-01
5.780693980285520617e-01
5.793158395154418550e-01
5.805621773581739475e-01
5.818091481345512017e-01
5.830611868153424693e-01
5.843118040719786910e-01
5.855563155473882953e-01
5.868052284714866396e-01
5.880629705959763420e-01
5.893179815239270036e-01
5.905692910654609662e-01
5.918221243777679330e-01
5.930725416938681382e-01
5.943242284685498200e-01
5.955804316959686373e-01
5.968370577271348010e-01
5.980939021169306979e-01
5.993466410879033646e-01
6.005947261741052534e-01
6.018461045300682599e-01
6.031011343113250600e-01
6.043571492421676572e-01
6.056056051344209656e-01
6.068447544277562056e-01
6.080857074639731685e-01
6.093318528101969722e-01
6.105794445355429145e-01
6.118204656156458476e-01
6.130609291737940669e-01
6.143036839465380039e-01
6.155459741099016391e-01
6.167829946130680696e-01
6.180116746745724088e-01
6.192477080171755466e-01
6.204886969997099877e-01
6.217278229559537461e-01
6.229708112484717564e-01
6.242132574125051070e-01
6.254508526720073958e-01
6.266898698379826937e-01
6.279292567815909498e-01
6.291663406816583315e-01
6.304072216162336373e-01
6.316513613564634921e-01
6.328879221799097454e-01
6.341177596830006591e-01
6.353467584346115249e-01
6.365729295802043941e-01
6.377978417138828737e-01
6.390268394694427201e-01
6.402616536134202452e-01
6.414974649136058193e-01
6.427330815670689868e-01
6.439700699727738398e-01
6.452104011041563947e-01
6.464522862678936388e-01
6.476891909751627541e-01
6.489193096617844603e-01
6.501512595763471181e-01
6.513882441606063667e-01
6.526263030480551341e-01
6.538607021730300506e-01
6.550927155577875860e-01
6.563250735023716809e-01
6.575533817272615211e-01
6.587804383629876082e-01
6.600100838905473832e-01
6.612392457082542085e-01
6.624695765682124815e-01
6.637028800321590483e-01
6.649395779928251038e-01
6.661743646613197400e-01
6.674080561712123494e-01
6.686433891344563119e-01
6.698793689597563050e-01
6.711134133342819830e-01
6.723424358461341788e-01
6.735751784004060383e-01
6.748102384682530541e-01
6.760448444916976607e-01
6.772841687481276907e-01
6.785242097987679299e-01
6.797625683433187183e-01
6.810038475314512674e-01
6.822465436783364812e-01
6.834868319209572718e-01
6.847240848062167151e-01
6.859628746100179253e-01
6.872011126309383044e-01
6.884348916863513024e-01
6.896658802519306519e-01
6.908945463601778858e-01
6.921295212274251041e-01
6.933680360235379148e-01
6.945988061771960487e-01
6.958256988282882638e-01
6.970521272264630364e-01
6.982753230524630927e-01
6.994979191390751083e-01
7.007258464417509547e-01
7.019527999410219987e-01
7.031808149588650858e-01
7.044082513871620099e-01
7.056302377914741575e-01
7.068567933167072548e-01
7.080894758055982230e-01
7.093227942794968488e-01
7.105547531593644495e-01
7.117882095131444764e-01
7.130221668364910004e-01
7.142525090365259288e-01
7.154783640898106922e-01
7.166967547478051426e-01
7.179154086919976585e-01
7.191346298783898305e-01
7.203488249412096645e-01
7.215607695710771763e-01
7.227704626839768220e-01
7.239845001606913799e-01
7.251973595469759504e-01
7.264081368217293333e-01
7.276223490229658530e-01
7.288370765805415319e-01
7.300517884448802786e-01
7.312648677172591816e-01
7.324771810392382010e-01
7.336863020508674893e-01
7.348942253058698970e-01
7.361063371808510558e-01
7.373231470585805969e-01
7.385382248422071028e-01
7.397462346252308141e-01
7.409560807816794048e-01
7.421654610462398161e-01
7.433714379238690606e-01
7.445796235991136713e-01
7.457895384473680611e-01
7.470038967684989872e-01
7.482222622289653735e-01
7.494419763957484992e-01
7.506622782092090551e-01
7.518777817890848203e-01
7.530910756214801438e-01
7.543067886580129278e-01
7.555236934161339013e-01
7.567486521248411036e-01
7.579787252834006006e-01
7.592040322767892313e-01
7.604259622855146228e-01
7.616467453915164443e-01
7.628719554598913932e-01
7.640987331675972438e-01
7.653225408656920692e-01
7.665476606214328692e-01
7.677698562648945790e-01
7.689900787246215508e-01
7.702148163058374353e-01
7.714395097461232975e-01
7.726616447346241756e-01
7.738849463477004420e-01
7.751066318339046024e-01
7.763274920801853662e-01
7.775511639425668475e-01
7.787742344641589431e-01
7.799996187781039758e-01
7.812277537163808683e-01
7.824515556048234899e-01
7.836739805896155708e-01
7.849032919848949463e-01
7.861353261830690276e-01
7.873633552162792038e-01
7.885890739816840966e-01
7.898164024430773811e-01
7.910499644752796433e-01
7.922867465480976090e-01
7.935191251206288321e-01
7.947502918667573857e-01
7.959871800112099383e-01
7.972283593545070879e-01
7.984723938444999725e-01
7.997115333430286910e-01
8.009437411402565710e-01
8.021754754309091684e-01
8.034051641261494847e-01
8.046355877437902926e-01
8.058671955585008373e-01
8.070942296781837832e-01
8.083226448578240131e-01
8.095557874547112398e-01
8.107878649988810027e-01
8.120143218368295335e-01
8.132353502190189376e-01
8.144558683318785519e-01
8.156787639195653972e-01
8.169023256604377448e-01
8.181264167137072274e-01
8.193471034723065483e-01
8.205631032989140206e-01
8.217794989163785813e-01
8.229945888704988111e-01
8.242103192927804356e-01
8.254275259218289973e-01
8.266441917080523671e-01
8.278617705783147818e-01
8.290790269036060200e-01
8.302918860805184043e-01
8.314991910251338103e-01
8.327047542805462443e-01
8.339156419042066393e-01
8.351354304293041597e-01
8.363603168802983268e-01
8.375803433870525616e-01
8.388007078018484552e-01
8.400292859328307715e-01
8.412583811913536547e-01
8.424840816209140382e-01
8.437097720937650758e-01
8.449343162647522387e-01
8.461564944397732546e-01
8.473813824128295646e-01
8.486118821156457548e-01
8.498486855501071746e-01
8.510819688988310316e-01
8.523056224858013286e-01
8.535288276138518482e-01
8.547553270059967678e-01
8.559793756380498220e-01
8.572042088765478018e-01
8.584282074107709715e-01
8.596461944245268327e-01
8.608653628416604864e-01
8.620884063724594260e-01
8.633156752820922986e-01
8.645471746654290746e-01
8.657747762533251068e-01
8.669975123254560767e-01
8.682265932584541934e-01
8.694596420576872209e-01
8.706893357975331593e-01
8.719178102251853302e-01
8.731421488285852073e-01
8.743660532267807373e-01
8.755971461314386861e-01
8.768322011345629496e-01
8.780677629113948779e-01
8.793004122319303395e-01
8.805293119349195674e-01
8.817608973986958976e-01
8.829987051908106954e-01
8.842372613766380507e-01
8.854771371552658810e-01
8.867189240400269457e-01
8.879605403977151035e-01
8.892043372522574485e-01
8.904490292698832299e-01
8.916928812143745109e-01
8.929366502422914076e-01
8.941816788672140026e-01
8.954254100405220074e-01
8.966695147753295236e-01
8.979136329750394552e-01
8.991517710639779226e-01
9.003905903118981646e-01
9.016263156518958821e-01
9.028532985366549690e-01
9.040801533434054127e-01
9.053118241082991347e-01
9.065425192560973011e-01
9.077726442729766587e-01
9.090019958175883374e-01
9.102250841737877796e-01
9.114508940806769210e-01
9.126795968540721837e-01
9.139026488433682482e-01
9.151225747537731214e-01
9.163443194861669028e-01
9.175658275364179106e-01
9.187885877571784210e-01
9.200115632660536003e-01
9.212353856181197953e-01
9.224591938934733060e-01
9.236795842203685547e-01
9.249001974444730489e-01
9.261236317800012330e-01
9.273507485464795863e-01
9.285795164841351701e-01
9.298069458834138379e-01
9.310346375381115536e-01
9.322603732273898602e-01
9.334869362082819366e-01
9.347172863890262917e-01
9.359489141846651927e-01
9.371827225939275419e-01
9.384141903013881736e-01
9.396431318841106384e-01
9.408721570176021842e-01
9.421022419572385731e-01
9.433372434398983319e-01
9.445742980612458206e-01
9.458102799254127779e-01
9.470457564442514853e-01
9.482836572522034269e-01
9.495233246128940152e-01
9.507581412954596578e-01
9.519901348645122274e-01
9.532266018067366842e-01
9.544660572549212851e-01
9.557050730931936355e-01
9.569444780445340859e-01
9.581823019147612808e-01
9.594193872981774396e-01
9.606535039256653974e-01
9.618843482782799548e-01
9.631164305935692171e-01
9.643521309467750768e-01
9.655911150559336464e-01
9.668305248613769942e-01
9.680712142945407939e-01
9.693165643048781144e-01
9.705629261972574806e-01
9.718084467778914659e-01
9.730529678066535126e-01
9.742958706063923335e-01
9.755348626015796221e-01
9.767721947076264399e-01
9.780107825401933574e-01
9.792496824174522496e-01
9.804910703450065990e-01
9.817306656842998969e-01
9.829652933201772358e-01
9.841975068457405884e-01
9.854311956319931065e-01
9.866627048160896418e-01
9.878938829815652189e-01
9.891284040180011727e-01
9.903614810764287402e-01
9.915934349928799962e-01
9.928279385460091477e-01
9.940625977953413406e-01
9.952977961817248698e-01
9.965372132553383944e-01
9.977798025706643426e-01
9.990222561467263507e-01
1.000262531531915577e+00
1.001504866968939256e+00
1.002749880028811269e+00
1.003996265911941244e+00
1.005239167814908408e+00
1.006476909240410000e+00
1.007719536660553805e+00
1.008966015974980035e+00
1.010210339166111915e+00
1.011456405543676107e+00
1.012704870038078964e+00
1.013952845970649941e+00
1.015202900811406517e+00
1.016455610688390188e+00
1.017702493222545801e+00
1.018939618894922905e+00
1.020173008034212181e+00
1.021409332909558154e+00
1.022649344279616290e+00
1.023891607810979432e+00
1.025129997299336626e+00
1.026367473370079608e+00
1.027603920409621008e+00
1.028836531098587415e+00
1.030072008109193193e+00
1.031310775990424755e+00
1.032552754884069390e+00
1.033798179973060005e+00
1.035043373307493075e+00
1.036290044647712127e+00
1.037535631432902949e+00
1.038776764541952558e+00
1.040019706576434055e+00
1.041259281699270511e+00
1.042498216069594585e+00
1.043738385226445020e+00
1.044974154207936268e+00
1.046205635970909098e+00
1.047437690121912679e+00
1.048669718298966824e+00
1.049902518159044673e+00
1.051137204110401013e+00
1.052377663774585415e+00
1.053627936284711630e+00
1.054878806200390429e+00
1.056123352152692707e+00
1.057370640918545268e+00
1.058624970368964302e+00
1.059879072507523334e+00
1.061135455623236856e+00
1.062390166994622742e+00
1.063645083792941870e+00
1.064903820007439439e+00
1.066162670410554458e+00
1.067419228897560579e+00
1.068673237899328665e+00
1.069923872873583814e+00
1.071172455646398625e+00
1.072417668118073708e+00
1.073659262426739813e+00
1.074900689277450860e+00
1.076145644327037409e+00
1.077393022127059785e+00
1.078635609282551977e+00
1.079878983028197181e+00
1.081127701790770557e+00
1.082377314981920469e+00
1.083621308294685948e+00
1.084860355728991088e+00
1.086097436121732152e+00
1.087335284303648786e+00
1.088570120911550809e+00
1.089801351494552151e+00
1.091031307678571816e+00
1.092259113311846219e+00
1.093497603024741638e+00
1.094744730736944449e+00
1.095990707729176394e+00
1.097235536215167562e+00
1.098480266391486992e+00
1.099727112875576784e+00
1.100981491350782049e+00
1.102239056024762798e+00
1.103496144855648176e+00
1.104753646153584734e+00
1.106005307398008064e+00
1.107250962854745335e+00
1.108492325769902642e+00
1.109732409507349749e+00
1.110969753846040575e+00
1.112205673083692448e+00
1.113443790998059679e+00
1.114681457739655546e+00
1.115919852785040911e+00
1.117163615064361348e+00
1.118407800624719117e+00
1.119650371639323794e+00
1.120895873574503376e+00
1.122140531876576253e+00
1.123387471455473241e+00
1.124639980260255134e+00
1.125893338883473094e+00
1.127146306489544170e+00
1.128396856780319979e+00
1.129642306640771698e+00
1.130893828851766258e+00
1.132149630157351927e+00
1.133399208760514920e+00
1.134648203537672595e+00
1.135899204734391876e+00
1.137149508300525635e+00
1.138398556187596222e+00
1.139646688690480580e+00
1.140894933125465638e+00
1.142147497587523652e+00
1.143401225893301287e+00
1.144650974661414633e+00
1.145900340151565056e+00
1.147152739585698633e+00
1.148408207754977317e+00
1.149667048210598397e+00
1.150923364146661187e+00
1.152173107274581332e+00
1.153421508739151058e+00
1.154674289213146743e+00
1.155929075956401819e+00
1.157178719748655160e+00
1.158426956675465025e+00
1.159680046219164762e+00
1.160936393702786118e+00
1.162192692404947492e+00
1.163447169756497646e+00
1.164700356733835429e+00
1.165955645088896375e+00
1.167213597740997200e+00
1.168469684213434778e+00
1.169722502121828267e+00
1.170975177970154268e+00
1.172226892042940172e+00
1.173474358575193222e+00
1.174721594247707168e+00
1.175971563573132928e+00
1.177221003001420296e+00
1.178467495302704782e+00
1.179711486292548850e+00
1.180956749460381205e+00
1.182202505274492665e+00
1.183443679124047909e+00
1.184684534574981685e+00
1.185932238495275071e+00
1.187184158587864857e+00
1.188436022849592932e+00
1.189686335909934778e+00
1.190935581959468026e+00
1.192185174153336691e+00
1.193434431364713166e+00
1.194680000980069101e+00
1.195922655332924522e+00
1.197168706332855104e+00
1.198420476823492509e+00
1.199675944309162023e+00
1.200930066289199294e+00
1.202182406966833428e+00
1.203433104084885574e+00
1.204683722480440977e+00
1.205933855239698760e+00
1.207179594081275731e+00
1.208423791068752751e+00
1.209666248326947136e+00
1.210908535099211258e+00
1.212154043172966711e+00
1.213398316879190419e+00
1.214641199740241762e+00
1.215881583160463908e+00
1.217115300115671372e+00
1.218348922463663220e+00
1.219585910135297047e+00
1.220821538435260534e+00
1.222058468502858819e+00
1.223294692827991748e+00
1.224529095112563581e+00
1.225766158557719310e+00
1.227007528168782002e+00
1.228251099102619204e+00
1.229489303484446960e+00
1.230723552781066488e+00
1.231955522941915682e+00
1.233184440187879538e+00
1.234414774704002626e+00
1.235646958567659048e+00
1.236882069420411900e+00
1.238120801188013154e+00
1.239360754367933692e+00
1.240603816886599153e+00
1.241846988919043326e+00
1.243083180826142220e+00
1.244315061634029274e+00
1.245548060411505231e+00
1.246781095859797794e+00
1.248014904646316925e+00
1.249246514512645456e+00
1.250478479583821079e+00
1.251711465972445092e+00
1.252942782692627599e+00
1.254171913730752985e+00
1.255400977149061736e+00
1.256635822975200156e+00
1.257873944298279589e+00
1.259111418891770917e+00
1.260347459947114279e+00
1.261582611757580130e+00
1.262812916567815691e+00
1.264040295773125822e+00
1.265270156815395453e+00
1.266500949754334249e+00
1.267733687604918780e+00
1.268969920518807193e+00
1.270208573054808721e+00
1.271451009025968304e+00
1.272691102861262857e+00
1.273923651018511904e+00
1.275154050308965781e+00
1.276385937883200983e+00
1.277618650347314588e+00
1.278852088665584308e+00
1.280085222026591030e+00
1.281319189903001421e+00
1.282559537684459627e+00
1.283805754062372406e+00
1.285046851122791267e+00
1.286286777546412630e+00
1.287532890668022345e+00
1.288778964193018295e+00
1.290021757595161578e+00
1.291264627133450027e+00
1.292512680099234146e+00
1.293760369936843846e+00
1.295002279210927920e+00
1.296245170294510585e+00
1.297488058993017335e+00
1.298726765927620264e+00
1.299965002580363738e+00
1.301202224339990554e+00
1.302435821080313527e+00
1.303667161878798275e+00
1.304898013151129188e+00
1.306133665497288154e+00
1.307378669750579148e+00
1.308629876500527534e+00
1.309881252302179666e+00
1.311129812872760869e+00
1.312378320611914617e+00
1.313620415430673427e+00
1.314856555303585584e+00
1.316091401782873982e+00
1.317328436199354025e+00
1.318568141764934198e+00
1.319808332621265956e+00
1.321053378032530201e+00
1.322303578814082003e+00
1.323553625121495658e+00
1.324805025294842897e+00
1.326059013162760092e+00
1.327310523547010623e+00
1.328562734871288731e+00
1.329815808942355737e+00
1.331063156878821818e+00
1.332307774126372246e+00
1.333553134428623110e+00
1.334796808670196011e+00
1.336042844827190157e+00
1.337289612534538596e+00
1.338537705336296346e+00
1.339788314308815842e+00
1.341035931990566699e+00
1.342280367527245222e+00
1.343523390203602119e+00
1.344766181187000642e+00
1.346015440273742314e+00
1.347264857922399361e+00
1.348506045041218071e+00
1.349750500826201183e+00
1.350999360884416634e+00
1.352246986855616839e+00
1.353496709597689085e+00
1.354751071953611552e+00
1.356004197735475980e+00
1.357249020399112771e+00
1.358490812322969976e+00
1.359735150968758965e+00
1.360981422486832848e+00
1.362219829821323946e+00
1.363452310546866997e+00
1.364689533843128855e+00
1.365927542944331829e+00
1.367163670070542958e+00
1.368401761805961847e+00
1.369644322241265977e+00
1.370886703599138778e+00
1.372128056092536186e+00
1.373370627864676896e+00
1.374613469656068121e+00
1.375855515357517822e+00
1.377098002541495836e+00
1.378343041182204631e+00
1.379590980747212203e+00
1.380836206276531808e+00
1.382074180539476060e+00
1.383308659868059065e+00
1.384540605974894811e+00
1.385772672094630842e+00
1.387008489920295684e+00
1.388249583972344547e+00
1.389495461798962994e+00
1.390741595245662321e+00
1.391988589577667801e+00
1.393237691821993973e+00
1.394485116853346973e+00
1.395725254716756014e+00
1.396961728078099707e+00
1.398195971947246319e+00
1.399425053441471389e+00
1.400652428452871412e+00
1.401881939361207863e+00
1.403111741396637413e+00
1.404337989875019677e+00
1.405569021829146781e+00
1.406807027198176963e+00
1.408044832309340189e+00
1.409284446774486943e+00
1.410523336656632987e+00
1.411756739786718118e+00
1.412993075946847421e+00
1.414229726026975387e+00
1.415460141722138410e+00
1.416691706766182612e+00
1.417926606385165877e+00
1.419164979032426110e+00
1.420405212887710489e+00
1.421644329282206298e+00
1.422883865407506665e+00
1.424125383829161873e+00
1.425365687654559732e+00
1.426601821451068730e+00
1.427834203406046720e+00
1.429061075254572044e+00
1.430285887781131748e+00
1.431516845779514657e+00
1.432753970363207729e+00
1.433992586584293072e+00
1.435228775995324169e+00
1.436462987826026216e+00
1.437702628474792688e+00
1.438946397003971756e+00
1.440190763938026919e+00
1.441435894763122061e+00
1.442676529834545418e+00
1.443917560718044113e+00
1.445164551022223076e+00
1.446413638057567397e+00
1.447660953561762609e+00
1.448902628261891756e+00
1.450141326907826045e+00
1.451381691677800845e+00
1.452622272342644072e+00
1.453860067047686888e+00
1.455095919885801781e+00
1.456335362058691407e+00
1.457580546425353285e+00
1.458825417196213170e+00
1.460068636921492136e+00
1.461310823104864820e+00
1.462551468296785950e+00
1.463791737906341428e+00
1.465032384925792908e+00
1.466272418626891838e+00
1.467504800275751586e+00
1.468735088127437249e+00
1.469969300784826016e+00
1.471204665819293433e+00
1.472439043007833570e+00
1.473673660002653429e+00
1.474903886244071094e+00
1.476132830695821019e+00
1.477370376104325755e+00
1.478611137808421905e+00
1.479853616436670460e+00
1.481092485447824014e+00
1.482326591375775049e+00
1.483558490711146094e+00
1.484787780555289594e+00
1.486019938757829228e+00
1.487249540198872566e+00
1.488480772152208420e+00
1.489720249250078066e+00
1.490959365538330639e+00
1.492195606204269609e+00
1.493429183089410861e+00
1.494657646614493629e+00
1.495880856167512318e+00
1.497108467813890398e+00
1.498338642715164815e+00
1.499565494062052196e+00
1.500790797152125711e+00
1.502015512823960508e+00
1.503246092168516679e+00
1.504484135999268446e+00
1.505723440349493014e+00
1.506956811107703631e+00
1.508179590575810636e+00
1.509401322160940362e+00
1.510629671366947147e+00
1.511856052061241185e+00
1.513077942325767866e+00
1.514300836268796413e+00
1.515522693648283736e+00
1.516744781614346005e+00
1.517972665425749934e+00
1.519201741255947535e+00
1.520427669223448852e+00
1.521652204763834781e+00
1.522875821159021648e+00
1.524101033199525057e+00
1.525332200703996222e+00
1.526561882087527522e+00
1.527788007772107104e+00
1.529017564457226142e+00
1.530249874972777535e+00
1.531478061005044466e+00
1.532700642003189007e+00
1.533924897570301926e+00
1.535151569766858071e+00
1.536379125782208366e+00
1.537604357805751221e+00
1.538829602318109169e+00
1.540057456013694814e+00
1.541284166425398894e+00
1.542514496499549415e+00
1.543745008881858061e+00
1.544969701307067567e+00
1.546194076719131782e+00
1.547423894283497470e+00
1.548657946246940309e+00
1.549896432990467199e+00
1.551135689361195613e+00
1.552368379774928808e+00
1.553599012183658257e+00
1.554828345325810046e+00
1.556057338383857624e+00
1.557291319519466866e+00
1.558528212992698725e+00
1.559761277225341525e+00
1.560996737931743539e+00
1.562236359529068697e+00
1.563466479415800414e+00
1.564691246233178124e+00
1.565919895406570506e+00
1.567143866377384231e+00
1.568361063752101492e+00
1.569581957660790783e+00
1.570808180782956587e+00
1.572032043245596533e+00
1.573255101760903329e+00
1.574480632046506789e+00
1.575706450319372953e+00
1.576934939199028829e+00
1.578162835761847349e+00
1.579387858688317214e+00
1.580614179340247061e+00
1.581847392888246828e+00
1.583085960548369586e+00
1.584324653014665296e+00
1.585565643960932691e+00
1.586804806338836249e+00
1.588036638426262526e+00
1.589267792277303748e+00
1.590500361183244227e+00
1.591731280350633160e+00
1.592964128748842967e+00
1.594196170648637612e+00
1.595421571093046387e+00
1.596648102657192148e+00
1.597880350289910600e+00
1.599114312776207969e+00
1.600346075448765282e+00
1.601575655657921038e+00
1.602808903547773944e+00
1.604048076095873743e+00
1.605290742921747338e+00
1.606536218970944674e+00
1.607776599289830521e+00
1.609005217706301449e+00
1.610231399636782967e+00
1.611456167659025551e+00
1.612678650828755611e+00
1.613905133837413297e+00
1.615130482242289611e+00
1.616356205487807784e+00
1.617585598620908671e+00
1.618814930382209916e+00
1.620042232739470567e+00
1.621267801876742576e+00
1.622490321486967035e+00
1.623711666249812557e+00
1.624936133572967956e+00
1.626157413395800777e+00
1.627375903049823158e+00
1.628594429201242644e+00
1.629817061685503443e+00
1.631045326769847259e+00
1.632275479681876584e+00
1.633508333519460676e+00
1.634740904998937872e+00
1.635968862829401793e+00
1.637195800592129880e+00
1.638427262846283483e+00
1.639665385667120168e+00
1.640904611017089954e+00
1.642140907253942350e+00
1.643380541117805516e+00
1.644618257141901019e+00
1.645854021721748994e+00
1.647092449433276373e+00
1.648328554820062575e+00
1.649565207510601539e+00
1.650803871713562909e+00
1.652042461111489002e+00
1.653282084652401451e+00
1.654516513652128484e+00
1.655740809292460369e+00
1.656960868207963733e+00
1.658179891579351750e+00
1.659400200292820982e+00
1.660618354534051822e+00
1.661836165814319699e+00
1.663060786005830405e+00
1.664284980301433681e+00
1.665505525366888895e+00
1.666725779262909768e+00
1.667944101082097452e+00
1.669163407515809938e+00
1.670387341774108192e+00
1.671609235739871746e+00
1.672828307285169958e+00
1.674046521561596501e+00
1.675264565213247403e+00
1.676483654561986780e+00
1.677701839983351206e+00
1.678920356696691041e+00
1.680138221181907587e+00
1.681354937152488738e+00
1.682572377459053303e+00
1.683793047004807031e+00
1.685020001024990721e+00
1.686250160927115438e+00
1.687480030688679689e+00
1.688707048089701290e+00
1.689933644129096413e+00
1.691158543988957152e+00
1.692378361643778861e+00
1.693598641639285862e+00
1.694825775756479969e+00
1.696060192712521397e+00
1.697299589996448033e+00
1.698540034373865248e+00
1.699770890148815772e+00
1.701002253654595453e+00
1.702239446645630094e+00
1.703472220803989856e+00
1.704699254785421836e+00
1.705925625882314556e+00
1.707157593167848653e+00
1.708389305396722291e+00
1.709617060920886944e+00
1.710846640670924623e+00
1.712083943326620172e+00
1.713321060611817881e+00
1.714554716396990752e+00
1.715787829607177128e+00
1.717023675566063279e+00
1.718264534268778343e+00
1.719504050140415297e+00
1.720742570720749320e+00
1.721977464264272673e+00
1.723210432747549925e+00
1.724446235760088486e+00
1.725680863254775321e+00
1.726909711708817463e+00
1.728134779046967884e+00
1.729366146836939233e+00
1.730604791117590135e+00
1.731843418164974002e+00
1.733079892875349692e+00
1.734317147021851913e+00
1.735558678093701346e+00
1.736798300201302103e+00
1.738031573859285306e+00
1.739263291682320078e+00
1.740496375012997810e+00
1.741730054883727563e+00
1.742967526983713267e+00
1.744207525518637558e+00
1.745447219043866793e+00
1.746685689189587443e+00
1.747920063950392677e+00
1.749153622346611314e+00
1.750388455941559451e+00
1.751623636727408062e+00
1.752855465917258382e+00
1.754085056933522901e+00
1.755314895632613670e+00
1.756547565991796844e+00
1.757779912644116926e+00
1.759011069996961218e+00
1.760244428207764722e+00
1.761479364236409939e+00
1.762718449794310249e+00
1.763959890386260776e+00
1.765199417499917933e+00
1.766440102682059088e+00
1.767686475683619030e+00
1.768933716553788393e+00
1.770174062187914288e+00
1.771405351438784637e+00
1.772634499408355602e+00
1.773864057556743701e+00
1.775098962632337685e+00
1.776336746150061208e+00
1.777574628461197737e+00
1.778817156337093586e+00
1.780061922261992891e+00
1.781301478758701595e+00
1.782529721974016823e+00
1.783756468853437971e+00
1.784988055793968353e+00
1.786217776960011827e+00
1.787447739779785216e+00
1.788679948728940206e+00
1.789914242957899582e+00
1.791152386619671910e+00
1.792388628682562990e+00
1.793628934689576182e+00
1.794869089935992701e+00
1.796104765728906649e+00
1.797343424226310438e+00
1.798581167584468288e+00
1.799813717655759371e+00
1.801042855207541926e+00
1.802276204474863253e+00
1.803512101556691949e+00
1.804745690032870664e+00
1.805981280813079737e+00
1.807219486185460466e+00
1.808458551218464327e+00
1.809693775402010374e+00
1.810926409829931139e+00
1.812162203747525124e+00
1.813402255321028500e+00
1.814643040004476182e+00
1.815880367577688892e+00
1.817117863691550150e+00
1.818354807035127640e+00
1.819592264656754166e+00
1.820833929832885056e+00
1.822076218694179017e+00
1.823314950056809325e+00
1.824554075980293399e+00
1.825794483173693195e+00
1.827033199326372204e+00
1.828277410982282802e+00
1.829529269918989787e+00
1.830781248726494059e+00
1.832031003310019557e+00
1.833281123264884238e+00
1.834529718224944705e+00
1.835773451986199900e+00
1.837014857784589728e+00
1.838254748381200843e+00
1.839490085760785654e+00
1.840727101612564587e+00
1.841968841030519721e+00
1.843210377273833522e+00
1.844448235480090625e+00
1.845685903853739207e+00
1.846927486134508634e+00
1.848167754126084583e+00
1.849407677827307195e+00
1.850649449366327248e+00
1.851891357230878610e+00
1.853135338895409712e+00
1.854376154322794346e+00
1.855609393467230195e+00
1.856839839058490371e+00
1.858075607023971898e+00
1.859318038589871991e+00
1.860555899441288519e+00
1.861786053453977186e+00
1.863018693408914350e+00
1.864254528338245454e+00
1.865480905226151398e+00
1.866702189998364902e+00
1.867924206373903884e+00
1.869142086460371610e+00
1.870363482618640827e+00
1.871587769430090198e+00
1.872813531461644976e+00
1.874047078984837356e+00
1.875286464119146013e+00
1.876529754625875901e+00
1.877776816354301825e+00
1.879020136543569697e+00
1.880257697329496880e+00
1.881491772818533192e+00
1.882722816745221239e+00
1.883954078593061521e+00
1.885187710917246129e+00
1.886422432247755854e+00
1.887652036928830102e+00
1.888876934630727700e+00
1.890106707181347989e+00
1.891342663521920819e+00
1.892576434960755893e+00
1.893806236291150746e+00
1.895035952243837141e+00
1.896271737897508469e+00
1.897510812527107404e+00
1.898751528164316582e+00
1.899987252678285055e+00
1.901218143770921021e+00
1.902452936037748454e+00
1.903684454162557493e+00
1.904909383147051161e+00
1.906131639995569671e+00
1.907356286193399919e+00
1.908584119204302265e+00
1.909812537049323522e+00
1.911038328152353749e+00
1.912260395390266821e+00
1.913482626954188248e+00
1.914707317939334352e+00
1.915931038317535640e+00
1.917153932836874519e+00
1.918381774922673921e+00
1.919610700251897173e+00
1.920839758735790603e+00
1.922068452107435599e+00
1.923297128937803135e+00
1.924525679418167767e+00
1.925749957217596675e+00
1.926974023491055066e+00
1.928200469832991981e+00
1.929432088659906563e+00
1.930665373269703222e+00
1.931896080943572791e+00
1.933124888284398102e+00
1.934356317653369128e+00
1.935594060745679634e+00
1.936835980911439714e+00
1.938072343971921407e+00
1.939303407310799754e+00
1.940543537175661193e+00
1.941787313805048543e+00
1.943029813590787525e+00
1.944276252163122720e+00
1.945525004656377233e+00
1.946769798006205976e+00
1.948008360335639511e+00
1.949241995933463922e+00
1.950472096738242067e+00
1.951702900165807275e+00
1.952928391083949222e+00
1.954148604413606050e+00
1.955370444261727236e+00
1.956601478651009529e+00
1.957841009703185975e+00
1.959080395425160770e+00
1.960313098957678246e+00
1.961540291951809234e+00
1.962772653992743699e+00
1.964012246872480327e+00
1.965256555223133583e+00
1.966500581542327764e+00
1.967740744678533105e+00
1.968981773289485870e+00
1.970226659515564638e+00
1.971470701678842197e+00
1.972714109083018030e+00
1.973958667186601179e+00
1.975205461403062523e+00
1.976456440059700448e+00
1.977705111138206684e+00
1.978947660776781969e+00
1.980188878918645257e+00
1.981429595990259251e+00
1.982664302982934945e+00
1.983899471550015114e+00
1.985139031384875130e+00
1.986379634152946938e+00
1.987623336716635603e+00
1.988866311750929539e+00
1.990111323853159808e+00
1.991361815574314020e+00
1.992610587051767856e+00
1.993852836586691435e+00
1.995096585605917738e+00
1.996343518233512970e+00
1.997595370692252903e+00
1.998852379380189115e+00
2.000108038747085537e+00
2.001363200860222680e+00
2.002616133373281038e+00
2.003865911338658989e+00
2.005116577100396924e+00
2.006368664908503519e+00
2.007624197409159095e+00
2.008880030105566039e+00
2.010128615052400036e+00
2.011378262951178719e+00
2.012638213675653986e+00
2.013902795808553137e+00
2.015163715833273361e+00
2.016419339398105137e+00
2.017668677235018304e+00
2.018911793972021140e+00
2.020155650359555910e+00
2.021404514671294006e+00
2.022656647365859595e+00
2.023910379140203553e+00
2.025163105971792277e+00
2.026417695232490157e+00
2.027673954035109638e+00
2.028930856637104707e+00
2.030190296795530092e+00
2.031446472256475122e+00
2.032698828004162461e+00
2.033951062742815896e+00
2.035208574131277537e+00
2.036474164745220694e+00
2.037738510276149828e+00
2.038993640622730474e+00
2.040241688636802220e+00
2.041489385905145060e+00
2.042740545658947582e+00
2.043988009618475044e+00
2.045228827340062061e+00
2.046471977199026959e+00
2.047713102773174310e+00
2.048946961665488065e+00
2.050181599241618802e+00
2.051419739756078275e+00
2.052658892267288149e+00
2.053902744206888009e+00
2.055155942647293621e+00
2.056418619243918222e+00
2.057685218115997028e+00
2.058948069085222876e+00
2.060208038761046634e+00
2.061469123369163992e+00
2.062728150105823666e+00
2.063982420875576818e+00
2.065230928892415108e+00
2.066478101473889772e+00
2.067731681060540616e+00
2.068988023088459638e+00
2.070241766297571395e+00
2.071492570028057756e+00
2.072741422032441605e+00
2.073991803005803547e+00
2.075243686777990870e+00
2.076493632773524833e+00
2.077741702386593836e+00
2.078991313901023652e+00
2.080241631637497868e+00
2.081496622568592691e+00
2.082755641737737751e+00
2.084013243986286845e+00
2.085269397135334213e+00
2.086519144593810271e+00
2.087762989128827851e+00
2.089003013994848779e+00
2.090241601564510887e+00
2.091485914775891075e+00
2.092734644463708271e+00
2.093985500379861975e+00
2.095238892618010773e+00
2.096491575851696432e+00
2.097741971168263664e+00
2.098992774466199140e+00
2.100243241055257837e+00
2.101492172440183825e+00
2.102744055826218261e+00
2.104000405173535704e+00
2.105256309871094800e+00
2.106507848320493093e+00
2.107756071222877114e+00
2.109005794577820225e+00
2.110258286102280056e+00
2.111508881462744736e+00
2.112759148018008570e+00
2.114009105270837185e+00
2.115259256959511891e+00
2.116514544197398706e+00
2.117777120632692966e+00
2.119048156339671252e+00
2.120319349490512373e+00
2.121583437061374866e+00
2.122847047775795026e+00
2.124112398006415603e+00
2.125380763037908238e+00
2.126654669518330376e+00
2.127925279360655786e+00
2.129187029638424988e+00
2.130446322243569224e+00
2.131701118472719703e+00
2.132951984334616302e+00
2.134209201670199452e+00
2.135469325723599265e+00
2.136727215391018841e+00
2.137987384392818768e+00
2.139250698767299674e+00
2.140515994448781267e+00
2.141780860467167091e+00
2.143035891186726882e+00
2.144284701368834423e+00
2.145532912015837734e+00
2.146776530997587695e+00
2.148018780077200596e+00
2.149257931064000982e+00
2.150493055048182889e+00
2.151732554336910130e+00
2.152974754745361263e+00
2.154214943471500110e+00
2.155455493949133494e+00
2.156695498087451757e+00
2.157935342238519461e+00
2.159178918971816241e+00
2.160425123501658273e+00
2.161673641978426375e+00
2.162923526127544349e+00
2.164173173590439703e+00
2.165423605784829064e+00
2.166671713658709031e+00
2.167920877987145278e+00
2.169172735046185352e+00
2.170418115176674156e+00
2.171661865781501000e+00
2.172910651922706382e+00
2.174161729926030517e+00
2.175419294940938997e+00
2.176680021063049253e+00
2.177937564141626758e+00
2.179190911394789598e+00
2.180440994944957467e+00
2.181692453484569860e+00
2.182945522900789914e+00
2.184200049901908969e+00
2.185451153786374778e+00
2.186693409651838671e+00
2.187936331513592680e+00
2.189186896180009612e+00
2.190434928053681229e+00
2.191677719986989459e+00
2.192920156525592912e+00
2.194155249856725831e+00
2.195383178402803726e+00
2.196614101326863633e+00
2.197850603131930036e+00
2.199089922109687123e+00
2.200326943280671799e+00
2.201561074034017018e+00
2.202793048807332621e+00
2.204028637799804624e+00
2.205269303436787620e+00
2.206509838033743787e+00
2.207750025302558594e+00
2.208990235646927758e+00
2.210229307327765458e+00
2.211464804695641551e+00
2.212700011481572915e+00
2.213933227282995464e+00
2.215163390741649252e+00
2.216395038729118028e+00
2.217630152124927090e+00
2.218868007260585529e+00
2.220108641870244259e+00
2.221356899169059762e+00
2.222610474874674669e+00
2.223864432860698237e+00
2.225118730053996075e+00
2.226374758486934891e+00
2.227631658000392534e+00
2.228889591748070220e+00
2.230150442780509223e+00
2.231406414921305537e+00
2.232656996889780032e+00
2.233908872918497046e+00
2.235161925034501618e+00
2.236409500447070542e+00
2.237652593883022067e+00
2.238901719736988927e+00
2.240151442822269523e+00
2.241397860725583779e+00
2.242644605490228926e+00
2.243888877198014775e+00
2.245135242054995484e+00
2.246384360043339967e+00
2.247629040338255280e+00
2.248869945588476860e+00
2.250105002599716464e+00
2.251336315790064546e+00
2.252571171311833709e+00
2.253806524326800620e+00
2.255045089026549654e+00
2.256290439960300986e+00
2.257536782320927138e+00
2.258780625586881197e+00
2.260025522943218235e+00
2.261276411562172406e+00
2.262529642045247869e+00
2.263780324789051335e+00
2.265032634992300675e+00
2.266285402054977194e+00
2.267530965207491533e+00
2.268781561932985635e+00
2.270044409722395518e+00
2.271302261295495395e+00
2.272550950686069715e+00
2.273802084823052905e+00
2.275056985448210778e+00
2.276311395063261855e+00
2.277564438007409819e+00
2.278811934009523199e+00
2.280054599098445323e+00
2.281294043590655463e+00
2.282533976356963645e+00
2.283772502993641318e+00
2.285011893496414537e+00
2.286259399607342147e+00
2.287511101460016238e+00
2.288766361919123860e+00
2.290021471369520611e+00
2.291276598210516102e+00
2.292530803176673349e+00
2.293782047668153634e+00
2.295037111956476306e+00
2.296291720873645303e+00
2.297542040627105209e+00
2.298791328650527710e+00
2.300040266691407709e+00
2.301284480679405497e+00
2.302528231391894664e+00
2.303779144151186564e+00
2.305033239802194434e+00
2.306287759804670934e+00
2.307538051632725740e+00
2.308783488862421240e+00
2.310031637936701188e+00
2.311287057622605001e+00
2.312543492928036848e+00
2.313794754679356469e+00
2.315042626074311105e+00
2.316289563162114540e+00
2.317537989094154760e+00
2.318789783745020650e+00
2.320047351206788733e+00
2.321304110498325635e+00
2.322556261695895241e+00
2.323810475057048741e+00
2.325069189392125590e+00
2.326323253077752007e+00
2.327571941277521539e+00
2.328826270418309807e+00
2.330080484539429175e+00
2.331327076280233612e+00
2.332575612506259333e+00
2.333831014532063985e+00
2.335086047669825859e+00
2.336342687269739038e+00
2.337600402731570437e+00
2.338861106232852816e+00
2.340126774405348886e+00
2.341393681532140558e+00
2.342660306583856933e+00
2.343920231112508468e+00
2.345180968556390688e+00
2.346450398725512532e+00
2.347721316547652481e+00
2.348985488990986692e+00
2.350243495122409598e+00
2.351500204143519124e+00
2.352757702798919937e+00
2.354020373838626057e+00
2.355289960113769787e+00
2.356563487590179751e+00
2.357836982192901498e+00
2.359108659393454044e+00
2.360373015891393589e+00
2.361629015283132738e+00
2.362884791520784677e+00
2.364142399119696591e+00
2.365395559922098823e+00
2.366648791416112285e+00
2.367906909657420123e+00
2.369162583985131576e+00
2.370411027415148197e+00
2.371657068351944453e+00
2.372908299724933556e+00
2.374158440802680570e+00
2.375407471084800992e+00
2.376662606136342504e+00
2.377917951402631402e+00
2.379173560227524575e+00
2.380430579686350079e+00
2.381689911419157202e+00
2.382952641896268098e+00
2.384214765542117309e+00
2.385474417130660107e+00
2.386730149433006876e+00
2.387983521329476666e+00
2.389240610534999476e+00
2.390501381890226096e+00
2.391759872790076180e+00
2.393015475317879837e+00
2.394265935331631567e+00
2.395513477954589465e+00
2.396766895947053388e+00
2.398029900808130055e+00
2.399296256652062365e+00
2.400564540599041674e+00
2.401835762583755862e+00
2.403099798766632933e+00
2.404354059091932339e+00
2.405609224114958256e+00
2.406870473239089314e+00
2.408129336583063385e+00
2.409383728016962767e+00
2.410641201007789114e+00
2.411899184826792997e+00
2.413155225874670684e+00
2.414410402600411842e+00
2.415662112630198699e+00
2.416911568358344642e+00
2.418161653688756019e+00
2.419414886728478820e+00
2.420665670034361838e+00
2.421916100044364306e+00
2.423167835024093719e+00
2.424417089485850774e+00
2.425671933621875276e+00
2.426932128708587655e+00
2.428193993912913573e+00
2.429452737869629786e+00
2.430706017707068067e+00
2.431959927966072410e+00
2.433219785968123716e+00
2.434483544140997324e+00
2.435748466592226436e+00
2.437014602778808214e+00
2.438280081618473982e+00
2.439545210723807145e+00
2.440811605807008178e+00
2.442081247476492578e+00
2.443354379685432676e+00
2.444628450589253710e+00
2.445903385445188150e+00
2.447173142755913133e+00
2.448438177629197465e+00
2.449709781097488381e+00
2.450989080069803983e+00
2.452269247685383124e+00
2.453545823089700928e+00
2.454821833041147539e+00
2.456094692745257380e+00
2.457367532182113123e+00
2.458646656290671029e+00
2.459924489115121293e+00
2.461200652852052251e+00
2.462476037963074127e+00
2.463747929851177521e+00
2.465020959551164292e+00
2.466296985727966629e+00
2.467574752895970391e+00
2.468853740652224182e+00
2.470134223280999297e+00
2.471415445217701290e+00
2.472690007862265560e+00
2.473958375950617850e+00
2.475224463719724266e+00
2.476491944019228342e+00
2.477765751643072889e+00
2.479044382981848482e+00
2.480328748509288861e+00
2.481614313332602961e+00
2.482897888306550893e+00
2.484177027266970761e+00
2.485454515738867443e+00
2.486732659940616319e+00
2.488004565348826080e+00
2.489273846770982512e+00
2.490547898741806154e+00
2.491826577327987291e+00
2.493105341125342544e+00
2.494380473156644129e+00
2.495653836425104188e+00
2.496925994792959180e+00
2.498201009732826883e+00
2.499484015827282413e+00
2.500769839263448091e+00
2.502053136407963230e+00
2.503332131808182925e+00
2.504613526689918324e+00
2.505896562522159865e+00
2.507178247927517756e+00
2.508458319608684928e+00
2.509732452661409763e+00
2.511006935501465698e+00
2.512285654541909441e+00
2.513569245100076621e+00
2.514851016677350337e+00
2.516125010551135244e+00
2.517399505208406385e+00
2.518678943443570351e+00
2.519961298211624623e+00
2.521244458325954341e+00
2.522534406591394163e+00
2.523830987849134733e+00
2.525122911966805717e+00
2.526407586132441097e+00
2.527687022747436618e+00
2.528959659956506734e+00
2.530227915911858805e+00
2.531496294029215388e+00
2.532763764083175051e+00
2.534033345945253313e+00
2.535307673858913535e+00
2.536585708631367009e+00
2.537869160847852079e+00
2.539153624675376086e+00
2.540436642590174543e+00
2.541718042075058470e+00
2.542997143494615475e+00
2.544276219292433083e+00
2.545555143344393478e+00
2.546835487339844661e+00
2.548115487502707666e+00
2.549394559826882567e+00
2.550680001186294454e+00
2.551962803234297805e+00
2.553241832199169448e+00
2.554524240278849945e+00
2.555802404297374153e+00
2.557075509759717757e+00
2.558354199295048481e+00
2.559641798831473469e+00
2.560927102714382730e+00
2.562211317914916631e+00
2.563500798020224902e+00
2.564789316447075862e+00
2.566070629856821217e+00
2.567350532418711140e+00
2.568638475972610191e+00
2.569930224255646323e+00
2.571216668942029937e+00
2.572499760839547900e+00
2.573783991233745905e+00
2.575071486457261916e+00
2.576362158850054929e+00
2.577651424771371325e+00
2.578941366358165066e+00
2.580233034353846211e+00
2.581528296291674796e+00
2.582817788970432904e+00
2.584106867474391223e+00
2.585409810698488631e+00
2.586712712739287934e+00
2.588011608374668260e+00
2.589308724142342477e+00
2.590604272526094487e+00
2.591902209678900171e+00
2.593200318398670934e+00
2.594498542865712576e+00
2.595799610139131186e+00
2.597098427793916642e+00
2.598388131668541323e+00
2.599668185722273428e+00
2.600946415906178810e+00
2.602230548291652568e+00
2.603522885704457668e+00
2.604821319561913651e+00
2.606117488853776365e+00
2.607409743042552464e+00
2.608700056679377877e+00
2.609990087434757466e+00
2.611285828193299352e+00
2.612584141581165476e+00
2.613879406366883540e+00
2.615175515597877531e+00
2.616471379826489141e+00
2.617763315853176564e+00
2.619052397118066811e+00
2.620337501895695365e+00
2.621622881650472525e+00
2.622914093760119414e+00
2.624208433238059524e+00
2.625500055632979723e+00
2.626788559590705674e+00
2.628075943676304149e+00
2.629361374391246287e+00
2.630650309415316190e+00
2.631948579714109115e+00
2.633247487586754421e+00
2.634538998862334669e+00
2.635827789322599646e+00
2.637119308952892816e+00
2.638412152229412388e+00
2.639703292505374499e+00
2.640999306647870526e+00
2.642302894916852107e+00
2.643601005168312312e+00
2.644890878913755294e+00
2.646185354039602089e+00
2.647485892114115114e+00
2.648784825520550168e+00
2.650078483461844936e+00
2.651367788339793918e+00
2.652658033445960850e+00
2.653947850108562712e+00
2.655236978815403326e+00
2.656519164945250644e+00
2.657802691364198999e+00
2.659088908905604232e+00
2.660369874534226131e+00
2.661652543194763521e+00
2.662939830831466015e+00
2.664231630851121579e+00
2.665525618628200810e+00
2.666813911917055968e+00
2.668097156429208194e+00
2.669380162274581192e+00
2.670657576662989641e+00
2.671933670457318666e+00
2.673211133310033905e+00
2.674495742247104069e+00
2.675791231451393859e+00
2.677088183252074760e+00
2.678388018009865590e+00
2.679686736612308273e+00
2.680981761796081830e+00
2.682281105041908198e+00
2.683585122001481693e+00
2.684889412040401435e+00
2.686184932675433235e+00
2.687472620852636496e+00
2.688766140133180382e+00
2.690065802125667371e+00
2.691367840179728965e+00
2.692676374546541851e+00
2.693991936448981495e+00
2.695310716992825650e+00
2.696627142458445814e+00
2.697936809263254965e+00
2.699244274487235806e+00
2.700554454748990363e+00
2.701869703307371751e+00
2.703190019818617174e+00
2.704504416077665230e+00
2.705818948520128497e+00
2.707137431934612870e+00
2.708455931217625068e+00
2.709778451853202430e+00
2.711097348107072591e+00
2.712410898449394203e+00
2.713724838765470881e+00
2.715040672973592972e+00
2.716358961252501203e+00
2.717669863777685713e+00
2.718978986793147978e+00
2.720294347701778026e+00
2.721610894892407373e+00
2.722927209165493245e+00
2.724241935179744001e+00
2.725555012723003490e+00
2.726873496335194602e+00
2.728187588791521900e+00
2.729496720395962139e+00
2.730820661055677334e+00
2.732149172164472617e+00
2.733475685201425254e+00
2.734807036730170449e+00
2.736140092791654155e+00
2.737473562726883358e+00
2.738806670291111800e+00
2.740136943483372445e+00
2.741468463146616408e+00
2.742802428121097869e+00
2.744136966188012394e+00
2.745477916406494856e+00
2.746826169036763687e+00
2.748173679694835503e+00
2.749515551364297483e+00
2.750852991585829077e+00
2.752189054902637988e+00
2.753523267652345119e+00
2.754858998012886584e+00
2.756197325063392878e+00
2.757537826858635466e+00
2.758878574808241169e+00
2.760220785098024709e+00
2.761570146848555396e+00
2.762914292792274296e+00
2.764252141031036558e+00
2.765593392093458114e+00
2.766929446146151772e+00
2.768260509644132839e+00
2.769595373557525164e+00
2.770930696845200547e+00
2.772267832556458256e+00
2.773604812651075946e+00
2.774940274113561145e+00
2.776280175731956401e+00
2.777615274213982133e+00
2.778945579839073421e+00
2.780276559033318495e+00
2.781604657007084036e+00
2.782931510627208560e+00
2.784255992620843667e+00
2.785583068428242104e+00
2.786919728182900347e+00
2.788262342146492490e+00
2.789602723860755251e+00
2.790938748671900171e+00
2.792275042308494992e+00
2.793612175640844075e+00
2.794951491664066534e+00
2.796293834716097937e+00
2.797636661598978058e+00
2.798978995904610301e+00
2.800321727452101950e+00
2.801667790521306323e+00
2.803017274524060909e+00
2.804369420870772345e+00
2.805718599894498677e+00
2.807060676855914316e+00
2.808404962478628697e+00
2.809752408139188251e+00
2.811100761952783245e+00
2.812442503412632355e+00
2.813770627788072964e+00
2.815096222715013141e+00
2.816428706303043761e+00
2.817764237462752952e+00
2.819099511810850167e+00
2.820434412750072894e+00
2.821767475320820395e+00
2.823098494810053261e+00
2.824430923227302159e+00
2.825764590696482781e+00
2.827100231785923956e+00
2.828439005927846139e+00
2.829775489595487858e+00
2.831109383903165355e+00
2.832440279234178959e+00
2.833771846200922706e+00
2.835103191425257574e+00
2.836428813701943774e+00
2.837757162734865002e+00
2.839092746065838391e+00
2.840429937984482844e+00
2.841771304834647349e+00
2.843115174115643740e+00
2.844457817436499170e+00
2.845804588427867987e+00
2.847148134050309753e+00
2.848492997229210122e+00
2.849841555049321684e+00
2.851184862051890256e+00
2.852527988762335376e+00
2.853873007929343508e+00
2.855218283037260552e+00
2.856564151352016356e+00
2.857910129616453965e+00
2.859256694510927232e+00
2.860604266252494643e+00
2.861949335980826348e+00
2.863291185431860342e+00
2.864638534642419465e+00
2.865989540084856291e+00
2.867344880565581899e+00
2.868704817582900635e+00
2.870059413467110687e+00
2.871408927455953108e+00
2.872750929597764458e+00
2.874091445982348336e+00
2.875431855742047293e+00
2.876769877389455221e+00
2.878107217651911132e+00
2.879448393591208966e+00
2.880795123187080531e+00
2.882139558619202457e+00
2.883480206972785620e+00
2.884817250484458029e+00
2.886149384641454763e+00
2.887482641447927101e+00
2.888828820611462955e+00
2.890184078990981398e+00
2.891538272764806461e+00
2.892888912104589760e+00
2.894237943151980907e+00
2.895585389674266263e+00
2.896932577344009108e+00
2.898282099837576897e+00
2.899634792937455519e+00
2.900989863794029677e+00
2.902343931256543552e+00
2.903691980156740016e+00
2.905035873394410828e+00
2.906384541839412083e+00
2.907736525070150346e+00
2.909085297431529327e+00
2.910437214368983838e+00
2.911799508798155411e+00
2.913161325160054993e+00
2.914516688634625652e+00
2.915869262567969855e+00
2.917222995746296732e+00
2.918577307098258800e+00
2.919925172845750705e+00
2.921270626471339060e+00
2.922618328953238365e+00
2.923960432461333969e+00
2.925297404478484964e+00
2.926637526740564432e+00
2.927986453692697388e+00
2.929342460007858584e+00
2.930696202727312460e+00
2.932044708398957589e+00
2.933391459287156167e+00
2.934738687961476078e+00
2.936086001233706000e+00
2.937430763129599054e+00
2.938773659180104580e+00
2.940118029192089644e+00
2.941464646139716255e+00
2.942807732581808722e+00
2.944144864067350209e+00
2.945487023354655953e+00
2.946833639183832343e+00
2.948180639801781133e+00
2.949530722605721689e+00
2.950881545844656451e+00
2.952232234083855822e+00
2.953572914162314600e+00
2.954906065732025855e+00
2.956241091447029401e+00
2.957582018046429617e+00
2.958928066725126094e+00
2.960277020138436743e+00
2.961631865095901261e+00
2.962985365601733534e+00
2.964329723284799378e+00
2.965671937284084070e+00
2.967018007610266128e+00
2.968365579005488364e+00
2.969713484651062441e+00
2.971060526904941490e+00
2.972412735564643249e+00
2.973767992159181972e+00
2.975118611439675487e+00
2.976463394244779348e+00
2.977804744412737126e+00
2.979144284184722657e+00
2.980486019434513967e+00
2.981832070541754920e+00
2.983180463155339357e+00
2.984531071647675393e+00
2.985880408580374734e+00
2.987225798709240543e+00
2.988567184398593923e+00
2.989907683592184284e+00
2.991251905106784736e+00
2.992598274627893407e+00
2.993949135652762106e+00
2.995305306198313033e+00
2.996665550190289462e+00
2.998025826245997560e+00
2.999383867699482398e+00
3.000742352375521893e+00
3.002094232386204098e+00
3.003445986408797452e+00
3.004797035546675765e+00
3.006141282858963759e+00
3.007482898322992870e+00
3.008830850529789380e+00
3.010183548200335402e+00
3.011534748861316224e+00
3.012885494333592540e+00
3.014231659489533310e+00
3.015575106659125648e+00
3.016922448744840946e+00
3.018278644420924639e+00
3.019641868239061999e+00
3.021005320179128706e+00
3.022369276713608777e+00
3.023733661639938397e+00
3.025094746421314262e+00
3.026457587057895360e+00
3.027825769984954452e+00
3.029201057257256746e+00
3.030577401881316746e+00
3.031946975876540051e+00
3.033316041161849608e+00
3.034687423476898349e+00
3.036056817985127054e+00
3.037424115152259407e+00
3.038790707901137367e+00
3.040157609599166921e+00
3.041530118438809271e+00
3.042910805172985622e+00
3.044290077808682327e+00
3.045663919240145123e+00
3.047035600301720937e+00
3.048404980947821308e+00
3.049771926879949024e+00
3.051139489799832738e+00
3.052513750987209118e+00
3.053890646974488199e+00
3.055265082855085801e+00
3.056635732509203063e+00
3.058000525216310717e+00
3.059365646432591568e+00
3.060731154310719404e+00
3.062095369256134347e+00
3.063466846368641860e+00
3.064845107266846114e+00
3.066221422627941617e+00
3.067595937636642844e+00
3.068977661268454504e+00
3.070360851415351089e+00
3.071729035511260086e+00
3.073093046866085754e+00
3.074462423721431303e+00
3.075830683269067389e+00
3.077205962872250122e+00
3.078582814782113264e+00
3.079958394021856893e+00
3.081341637381049381e+00
3.082725558748628636e+00
3.084106098046198952e+00
3.085491635124538501e+00
3.086886833403071684e+00
3.088280795426201930e+00
3.089673688365827342e+00
3.091068554348306296e+00
3.092456546140221807e+00
3.093842491253274485e+00
3.095227481714555751e+00
3.096607550324128155e+00
3.097994450766721641e+00
3.099387004436513937e+00
3.100772890903612744e+00
3.102161823923718753e+00
3.103557384125301244e+00
3.104945390477028333e+00
3.106330941719642524e+00
3.107721966474993547e+00
3.109111854131460184e+00
3.110500835405921372e+00
3.111889629715293371e+00
3.113278199253395329e+00
3.114670716711180010e+00
3.116058757328140416e+00
3.117435885208743596e+00
3.118815543789852374e+00
3.120199979115272804e+00
3.121581350760307849e+00
3.122962313487695152e+00
3.124349583845523526e+00
3.125742817940583507e+00
3.127137189687355878e+00
3.128536445975123037e+00
3.129936724868652931e+00
3.131340720897699104e+00
3.132755469067626919e+00
3.134168135395270394e+00
3.135576858636721642e+00
3.136986972207682633e+00
3.138394696367612369e+00
3.139802094248853592e+00
3.141205562482773495e+00
3.142600701283063458e+00
3.143990099479206712e+00
3.145379685449734009e+00
3.146776413021882490e+00
3.148173660662110684e+00
3.149567501498192978e+00
3.150962739819540559e+00
3.152358663232781133e+00
3.153761538773875106e+00
3.155172101458895373e+00
3.156580565519864212e+00
3.157986503253329413e+00
3.159389358435114925e+00
3.160788820764029783e+00
3.162183811466242389e+00
3.163577124567161558e+00
3.164972397050169306e+00
3.166369535120435508e+00
3.167766035720766649e+00
3.169160914419023811e+00
3.170559186532092788e+00
3.171956948454445868e+00
3.173351816000784975e+00
3.174744429005636803e+00
3.176133987062176534e+00
3.177522980172301281e+00
3.178910640884319960e+00
3.180304173871938644e+00
3.181703734750419343e+00
3.183098935235050941e+00
3.184487334411147508e+00
3.185869016438822143e+00
3.187252782331544854e+00
3.188643797585107631e+00
3.190037763705400042e+00
3.191433423479797860e+00
3.192828588873293683e+00
3.194224960325506402e+00
3.195616619871151975e+00
3.197007366533838546e+00
3.198405537416606936e+00
3.199801842883523761e+00
3.201194362581683883e+00
3.202581804367262031e+00
3.203966218685431855e+00
3.205351657036666246e+00
3.206732264799272425e+00
3.208105000787886407e+00
3.209476705713523614e+00
3.210851834652998171e+00
3.212227979920754262e+00
3.213604492142617008e+00
3.214985785149587105e+00
3.216371346475658477e+00
3.217759370376084505e+00
3.219143208582010196e+00
3.220520977288588327e+00
3.221905562083005048e+00
3.223299356450143094e+00
3.224693575480647389e+00
3.226083407744888998e+00
3.227467676380574080e+00
3.228845957510435127e+00
3.230221011648314544e+00
3.231602070172046481e+00
3.232986015000139268e+00
3.234366008618299482e+00
3.235743887370943206e+00
3.237120388248085234e+00
3.238502360116019219e+00
3.239890380692641791e+00
3.241278288161820953e+00
3.242666370902437034e+00
3.244055708071889921e+00
3.245444590583340450e+00
3.246829618387700567e+00
3.248215013273211493e+00
3.249607109818046791e+00
3.251002291589776494e+00
3.252394332771173957e+00
3.253787732138606614e+00
3.255181018231116052e+00
3.256570957171684544e+00
3.257966617217813887e+00
3.259365731649565223e+00
3.260768748029592157e+00
3.262170213509844707e+00
3.263558658316289218e+00
3.264945989733609277e+00
3.266337638352601047e+00
3.267729970445436116e+00
3.269118864538162583e+00
3.270511187697908717e+00
3.271911054351334336e+00
3.273308765843608636e+00
3.274706877663741800e+00
3.276107730586720113e+00
3.277515511189080577e+00
3.278929198240327914e+00
3.280343174166167497e+00
3.281759019041768699e+00
3.283176726080125452e+00
3.284592760410843137e+00
3.286004073543905335e+00
3.287414961346713849e+00
3.288827968937399593e+00
3.290240626932589230e+00
3.291651958616694795e+00
3.293062663143959234e+00
3.294480095816171517e+00
3.295898946706719901e+00
3.297310849058411097e+00
3.298721092252324016e+00
3.300132683597262417e+00
3.301543882744950142e+00
3.302954767767765532e+00
3.304372120099002164e+00
3.305798005435697018e+00
3.307227688657984110e+00
3.308654113199188451e+00
3.310080112397478125e+00
3.311511796897990134e+00
3.312938729698397644e+00
3.314357488237018146e+00
3.315776654149888092e+00
3.317198527989244639e+00
3.318623447963644058e+00
3.320054708924091713e+00
3.321491360299155815e+00
3.322927648617200358e+00
3.324358613013475239e+00
3.325784889758993224e+00
3.327212678138494084e+00
3.328641513256425100e+00
3.330067824394000731e+00
3.331494543690204591e+00
3.332915752733140113e+00
3.334328057826875469e+00
3.335739183347361969e+00
3.337159124955193068e+00
3.338586734363535147e+00
3.340011508210342761e+00
3.341435760842649039e+00
3.342865734890728913e+00
3.344297934996250277e+00
3.345726385821702120e+00
3.347147923992538576e+00
3.348569120458864568e+00
3.349992906323503661e+00
3.351409932301399941e+00
3.352823720003873742e+00
3.354237170958778158e+00
3.355645248893827315e+00
3.357053452424430429e+00
3.358466179060922041e+00
3.359883880359404440e+00
3.361309397813349253e+00
3.362738653158952928e+00
3.364164602015564220e+00
3.365588678426528979e+00
3.367015049181440123e+00
3.368441788248667912e+00
3.369868683406531229e+00
3.371299166570552952e+00
3.372733775627966057e+00
3.374171073341440064e+00
3.375609577575242604e+00
3.377047633171861296e+00
3.378485705768626612e+00
3.379918339955778173e+00
3.381344519769256873e+00
3.382776685366446490e+00
3.384218887372463680e+00
3.385660119482679864e+00
3.387095354283232052e+00
3.388528788497978450e+00
3.389964370217050771e+00
3.391401354323628770e+00
3.392841283232690408e+00
3.394279656471485218e+00
3.395707515624883488e+00
3.397133788437743274e+00
3.398565929712422662e+00
3.400004500551630837e+00
3.401445008334038622e+00
3.402884021806644732e+00
3.404326364157326701e+00
3.405774228493406497e+00
3.407227258912945089e+00
3.408689991343501369e+00
3.410155291310649872e+00
3.411612413128478849e+00
3.413067303882899584e+00
3.414525484956404178e+00
3.415985451719714572e+00
3.417442754877811240e+00
3.418897729124916296e+00
3.420353762834578593e+00
3.421812808872449096e+00
3.423273513270331136e+00
3.424731433678188441e+00
3.426192227088698417e+00
3.427656493695760087e+00
3.429121135354642913e+00
3.430591841318326729e+00
3.432060155781008870e+00
3.433529614130799157e+00
3.435001485375659414e+00
3.436465577429489215e+00
3.437923076796939537e+00
3.439377702716553742e+00
3.440835131034527983e+00
3.442297144627215477e+00
3.443760573295673755e+00
3.445224057792645844e+00
3.446690186748426754e+00
3.448160604539692198e+00
3.449628016106247141e+00
3.451087477042868557e+00
3.452548434169079083e+00
3.454016708357509291e+00
3.455488078610411407e+00
3.456958642939361059e+00
3.458424838092367448e+00
3.459887802392136891e+00
3.461355722169692672e+00
3.462833701400275466e+00
3.464317869461318367e+00
3.465798532393884024e+00
3.467270300656959847e+00
3.468735564819930062e+00
3.470205397098650391e+00
3.471678700913211735e+00
3.473154409511513219e+00
3.474629041975283883e+00
3.476096384886214530e+00
3.477566202703664455e+00
3.479049603122219114e+00
3.480537339117601103e+00
3.482016120412081861e+00
3.483487316980441229e+00
3.484961341762197407e+00
3.486445671710002081e+00
3.487936353318401128e+00
3.489428130055205468e+00
3.490925972255578102e+00
3.492426022748011949e+00
3.493921854966970830e+00
3.495419891412418600e+00
3.496915975791658138e+00
3.498406558246686338e+00
3.499893486782345686e+00
3.501389016653871256e+00
3.502884717612516852e+00
3.504370862175569812e+00
3.505862475448159543e+00
3.507364029778162084e+00
3.508867047113426896e+00
3.510360696115876422e+00
3.511849733947537189e+00
3.513346082183562036e+00
3.514846447422967035e+00
3.516344836581961619e+00
3.517841372094891561e+00
3.519337735601556716e+00
3.520836936414615259e+00
3.522338483069866744e+00
3.523838238164787473e+00
3.525341177198463960e+00
3.526851106162721461e+00
3.528359944888205479e+00
3.529865579891632077e+00
3.531373709755786461e+00
3.532890094211354803e+00
3.534406155352459500e+00
3.535917976135400043e+00
3.537426813594476638e+00
3.538936767076485523e+00
3.540449406948432465e+00
3.541958877513016635e+00
3.543469223617841113e+00
3.544982734576807903e+00
3.546501756816838213e+00
3.548025080646760365e+00
3.549553549099567995e+00
3.551087295957287893e+00
3.552617722076237161e+00
3.554136242498180387e+00
3.555649199085365808e+00
3.557172534122237995e+00
3.558698245795785642e+00
3.560220555287544997e+00
3.561739406882800996e+00
3.563250991371862408e+00
3.564765363280991028e+00
3.566283354736590638e+00
3.567800884672588602e+00
3.569322870659276781e+00
3.570852630206062805e+00
3.572384891326263467e+00
3.573919682994017855e+00
3.575458192265692947e+00
3.576996892341028023e+00
3.578537331152783274e+00
3.580069901912309227e+00
3.581598217451623434e+00
3.583129911170221060e+00
3.584662133848979693e+00
3.586204506309011997e+00
3.587759070256300475e+00
3.589314863158242108e+00
3.590863599586354926e+00
3.592408505374560690e+00
3.593951558207491015e+00
3.595487758897699671e+00
3.597019808877037761e+00
3.598555621461760889e+00
3.600095781661429406e+00
3.601643553537588360e+00
3.603196844513441466e+00
3.604750963600873881e+00
3.606301590428310888e+00
3.607849830849253703e+00
3.609402952657405184e+00
3.610955304772435426e+00
3.612502185678499789e+00
3.614048549889631534e+00
3.615604051752117964e+00
3.617169530434541702e+00
3.618738267585329460e+00
3.620304963600338599e+00
3.621864469715790680e+00
3.623418716209509949e+00
3.624977711614647991e+00
3.626541360465537878e+00
3.628103356991401185e+00
3.629662785550274329e+00
3.631219456938298951e+00
3.632773733885500622e+00
3.634338212400967105e+00
3.635911649617632246e+00
3.637486207965919149e+00
3.639062150379030580e+00
3.640635911593553153e+00
3.642203182871929457e+00
3.643764862250218783e+00
3.645325793248417323e+00
3.646888855181032785e+00
3.648455860843600629e+00
3.650026978036073455e+00
3.651599736430798604e+00
3.653172464189267998e+00
3.654752377541091057e+00
3.656335752805274009e+00
3.657917577941864451e+00
3.659496278979959438e+00
3.661064105438421201e+00
3.662624519458948846e+00
3.664184969228089450e+00
3.665750205340006840e+00
3.667327147944755339e+00
3.668906267243916552e+00
3.670482443985038312e+00
3.672064012781688369e+00
3.673646435337300176e+00
3.675220095307275336e+00
3.676784916513786250e+00
3.678351082399234251e+00
3.679920476014809427e+00
3.681491454811222308e+00
3.683063097581277479e+00
3.684638722700718017e+00
3.686221953929412987e+00
3.687809108408471204e+00
3.689395821578055568e+00
3.690983320681483715e+00
3.692565578327366094e+00
3.694142736225918711e+00
3.695727099015607919e+00
3.697314828364641315e+00
3.698902029635610766e+00
3.700491145467684095e+00
3.702079031190887548e+00
3.703661662120305564e+00
3.705246649259203551e+00
3.706836658395940898e+00
3.708424947649701764e+00
3.710008288212525152e+00
3.711588934568197828e+00
3.713171664554216989e+00
3.714751561009338232e+00
3.716335139833385703e+00
3.717929534957326254e+00
3.719525375843753867e+00
3.721122452171714112e+00
3.722715078811443590e+00
3.724299215988154277e+00
3.725876153136488789e+00
3.727451979091052525e+00
3.729031600164508298e+00
3.730614471885911776e+00
3.732206191615743407e+00
3.733809628862897245e+00
3.735419083833817488e+00
3.737025939538864527e+00
3.738637038732040896e+00
3.740253379373171594e+00
3.741856316816479566e+00
3.743445417603396663e+00
3.745038970853798777e+00
3.746639943289877372e+00
3.748240611376924658e+00
3.749847301712101899e+00
3.751458037410162927e+00
3.753069434787000169e+00
3.754691450136788955e+00
3.756316893302999116e+00
3.757940213636064897e+00
3.759560995494076963e+00
3.761183013006493159e+00
3.762810365312237781e+00
3.764436548508038438e+00
3.766055891903698161e+00
3.767678479426321392e+00
3.769312377606097719e+00
3.770947755491369069e+00
3.772578858355020159e+00
3.774203711669423367e+00
3.775819406230308317e+00
3.777436544657247097e+00
3.779061009597952658e+00
3.780688840756333047e+00
3.782316836490535739e+00
3.783938394228314017e+00
3.785563613505594560e+00
3.787194386989417794e+00
3.788832445880497168e+00
3.790477748008818537e+00
3.792116287307907285e+00
3.793752255656157590e+00
3.795393999173760857e+00
3.797045358572455953e+00
3.798701876646903397e+00
3.800364763539944235e+00
3.802037570657938570e+00
3.803711601395862285e+00
3.805382450707203823e+00
3.807044075119324855e+00
3.808698154892187215e+00
3.810345961214306243e+00
3.811992487602978930e+00
3.813641537979646667e+00
3.815289100832497393e+00
3.816952228393953650e+00
3.818632274750589417e+00
3.820318938709229339e+00
3.822004599870455266e+00
3.823684075990138709e+00
3.825360795122499269e+00
3.827034198990508340e+00
3.828706577170816860e+00
3.830375419072989729e+00
3.832045000941736390e+00
3.833725830151766267e+00
3.835401922272454467e+00
3.837066198928235750e+00
3.838730042677785725e+00
3.840393600281542419e+00
3.842068828241367306e+00
3.843751443532172019e+00
3.845426902420105097e+00
3.847102682054984957e+00
3.848789381170712787e+00
3.850485756637845203e+00
3.852184672544473720e+00
3.853883990940353499e+00
3.855581911157471175e+00
3.857283735296259675e+00
3.858990287620765791e+00
3.860690614577696689e+00
3.862384759376322751e+00
3.864076091690791692e+00
3.865764268456543640e+00
3.867454691563918523e+00
3.869145712681502758e+00
3.870830899061634689e+00
3.872508778252768735e+00
3.874188875855784531e+00
3.875871470235508820e+00
3.877553953282705468e+00
3.879241790084857033e+00
3.880931940166506333e+00
3.882630798539190575e+00
3.884334658726311229e+00
3.886037717081935128e+00
3.887747987919401460e+00
3.889463462197428001e+00
3.891172849367644293e+00
3.892875589615615084e+00
3.894572645044553472e+00
3.896257722636855547e+00
3.897944576961218210e+00
3.899645841265123813e+00
3.901353987132853973e+00
3.903060822736858615e+00
3.904764309131718569e+00
3.906465528822756106e+00
3.908158223358999539e+00
3.909850328298218880e+00
3.911555192078840726e+00
3.913266112825351861e+00
3.914984069513286258e+00
3.916702059299751681e+00
3.918409085438835149e+00
3.920109896852734366e+00
3.921811339273479025e+00
3.923517491510265298e+00
3.925226775595001438e+00
3.926939726968585287e+00
3.928650868736855095e+00
3.930355237899852749e+00
3.932060780178676662e+00
3.933771051733114366e+00
3.935487925428589051e+00
3.937212303062630259e+00
3.938934887860236600e+00
3.940659057916778618e+00
3.942392833298016264e+00
3.944132416489854354e+00
3.945874454341786297e+00
3.947618555530694628e+00
3.949363168880278163e+00
3.951106838707174163e+00
3.952845996936677597e+00
3.954575690858892489e+00
3.956302701697193225e+00
3.958026679334255782e+00
3.959749013375061022e+00
3.961476705055173131e+00
3.963211717838643455e+00
3.964950678514655102e+00
3.966697934351898880e+00
3.968457025439773300e+00
3.970220615854848312e+00
3.971990751496580874e+00
3.973754292591986204e+00
3.975500274048866078e+00
3.977239596981036129e+00
3.978988676624197307e+00
3.980743924084485297e+00
3.982505486969427189e+00
3.984277749600046548e+00
3.986052835363918856e+00
3.987823303195861424e+00
3.989584815533669726e+00
3.991347295942357487e+00
3.993116078166888183e+00
3.994895795811069128e+00
3.996680771193049875e+00
3.998459672901698791e+00
4.000229590741142260e+00
4.001991157037066316e+00
4.003759780188687500e+00
4.005542541075811869e+00
4.007326368388925530e+00
4.009104231944193408e+00
4.010877253091467587e+00
4.012647584542986756e+00
4.014424922217453506e+00
4.016202753239860535e+00
4.017965801176240248e+00
4.019722447422971356e+00
4.021484766274401323e+00
4.023252055214133094e+00
4.025020032663443104e+00
4.026793300480677296e+00
4.028574704116268279e+00
4.030367868068656101e+00
4.032171213140919974e+00
4.033974986552952835e+00
4.035770918071873048e+00
4.037551756924762536e+00
4.039328016171811697e+00
4.041099631961533767e+00
4.042865254604455671e+00
4.044633877432140423e+00
4.046407428993381572e+00
4.048186417352948929e+00
4.049977852865274563e+00
4.051783719296036423e+00
4.053585633149562106e+00
4.055380194997970200e+00
4.057168973252805344e+00
4.058948881562638888e+00
4.060732603130378315e+00
4.062522408679023478e+00
4.064319630242316350e+00
4.066126329618225732e+00
4.067929327311134102e+00
4.069725357464373694e+00
4.071522557223318906e+00
4.073325333677882298e+00
4.075123641200430136e+00
4.076917537075324560e+00
4.078721050948007409e+00
4.080539916637416553e+00
4.082360091928707746e+00
4.084177949773703631e+00
4.085998678167118925e+00
4.087828979168287802e+00
4.089673119450575989e+00
4.091518856502150747e+00
4.093365263013199140e+00
4.095214611654344417e+00
4.097063631895517588e+00
4.098909246534160111e+00
4.100750855161241937e+00
4.102586529487386002e+00
4.104414774181759817e+00
4.106236778817963007e+00
4.108060676452335080e+00
4.109891041573326298e+00
4.111731037900860919e+00
4.113575797098683040e+00
4.115424824438865592e+00
4.117276986400783656e+00
4.119132624128924114e+00
4.120992112588360179e+00
4.122843710891542557e+00
4.124694301650969841e+00
4.126543066963600737e+00
4.128385142351111092e+00
4.130228724487175818e+00
4.132079321984672760e+00
4.133935784228643051e+00
4.135791845308181003e+00
4.137645005107879470e+00
4.139487762786274949e+00
4.141324619346518077e+00
4.143171198991986159e+00
4.145027664972427139e+00
4.146883064984351996e+00
4.148729818216963849e+00
4.150588255724454001e+00
4.152467618997603971e+00
4.154343168966959432e+00
4.156206238871767766e+00
4.158076990871872880e+00
4.159955953490344527e+00
4.161835266400407463e+00
4.163707913106028613e+00
4.165561968607343069e+00
4.167417573869126812e+00
4.169288024626180977e+00
4.171163058173708471e+00
4.173047226892149908e+00
4.174943717152731715e+00
4.176841783847262235e+00
4.178744822543897008e+00
4.180650314075172069e+00
4.182547187729608318e+00
4.184445703080112544e+00
4.186351380371949205e+00
4.188259649481723024e+00
4.190165823395469502e+00
4.192071700304034643e+00
4.193980626283046576e+00
4.195883281428814726e+00
4.197787984597992406e+00
4.199704322588092786e+00
4.201625175145470514e+00
4.203551163004374480e+00
4.205482252020512846e+00
4.207415119512580404e+00
4.209348255980573050e+00
4.211277062516441738e+00
4.213202226943609574e+00
4.215134841607445892e+00
4.217066362288223402e+00
4.218991816464153111e+00
4.220920087122972397e+00
4.222853143526921649e+00
4.224786532880150602e+00
4.226708390891331213e+00
4.228628691090094982e+00
4.230557535171591610e+00
4.232488269831068628e+00
4.234418056230626171e+00
4.236348575066705813e+00
4.238284703256431030e+00
4.240229796152379826e+00
4.242176111461208876e+00
4.244115066240307321e+00
4.246053605899254180e+00
4.248002143233889250e+00
4.249956233769976777e+00
4.251906551628749753e+00
4.253849922895024172e+00
4.255797518311575267e+00
4.257755376095095023e+00
4.259715101975725560e+00
4.261672628199635326e+00
4.263621419311932392e+00
4.265570779813848468e+00
4.267522644952712163e+00
4.269462702375493635e+00
4.271408773181740059e+00
4.273362833075522893e+00
4.275307111302276475e+00
4.277253516286646295e+00
4.279203714600140707e+00
4.281151341257300125e+00
4.283098618351837139e+00
4.285050054775575212e+00
4.287015100223152686e+00
4.288992894785419452e+00
4.290972371532797425e+00
4.292949852619250883e+00
4.294927906659112615e+00
4.296911250963399986e+00
4.298901723786978657e+00
4.300896859213908741e+00
4.302888756819213789e+00
4.304877659533925538e+00
4.306872187714876787e+00
4.308861416975948266e+00
4.310851702595440926e+00
4.312848938933638188e+00
4.314850592338312474e+00
4.316858437119542202e+00
4.318867536430140319e+00
4.320879016086504265e+00
4.322878410130415183e+00
4.324866720009945986e+00
4.326863442375051605e+00
4.328867433803885945e+00
4.330871500522858852e+00
4.332874991598798964e+00
4.334881363023952439e+00
4.336887681024562013e+00
4.338898472659248995e+00
4.340917568696849749e+00
4.342944415084724952e+00
4.344983062831665244e+00
4.347026038015034288e+00
4.349066957741784201e+00
4.351105165545383180e+00
4.353141350357725869e+00
4.355182557399695398e+00
4.357229763171329040e+00
4.359271109666572386e+00
4.361305797773294302e+00
4.363343499716231477e+00
4.365386100687283388e+00
4.367427165711644577e+00
4.369467643921867150e+00
4.371508925612289431e+00
4.373546037465254166e+00
4.375589231857942352e+00
4.377646318534672787e+00
4.379702157793314399e+00
4.381745540266049233e+00
4.383780255500992595e+00
4.385809732005101935e+00
4.387837824849384560e+00
4.389871682690191790e+00
4.391906738241176278e+00
4.393940088760404095e+00
4.395969576488804265e+00
4.397998485118714385e+00
4.400038670755940906e+00
4.402076064266844391e+00
4.404109500020866541e+00
4.406153696855120039e+00
4.408210269567590878e+00
4.410271335382302205e+00
4.412335534835225559e+00
4.414408689190952195e+00
4.416487859068231714e+00
4.418563549426743897e+00
4.420628694802630321e+00
4.422690080526429313e+00
4.424759301249898691e+00
4.426845720685558483e+00
4.428938353397293248e+00
4.431025491537265992e+00
4.433115538661190236e+00
4.435213110742910025e+00
4.437313231082020692e+00
4.439413583593516677e+00
4.441514771098126424e+00
4.443626345959923007e+00
4.445750416001058802e+00
4.447881733529032822e+00
4.450005325138037371e+00
4.452113013145728715e+00
4.454224955177457090e+00
4.456348468074336822e+00
4.458485491257557776e+00
4.460633208773419511e+00
4.462787694374465097e+00
4.464948187504989896e+00
4.467114132776831781e+00
4.469279490363486040e+00
4.471440226479764135e+00
4.473603143096030799e+00
4.475773806906221175e+00
4.477960520678357703e+00
4.480150452624314994e+00
4.482334982538353607e+00
4.484507065137538717e+00
4.486656366206488222e+00
4.488804818061509216e+00
4.490961745622611190e+00
4.493118150038956315e+00
4.495281349893638811e+00
4.497456417749495117e+00
4.499632037247896399e+00
4.501789931532799827e+00
4.503947670180661333e+00
4.506130218553192179e+00
4.508324260224201296e+00
4.510517476085932564e+00
4.512706680050049712e+00
4.514892977030165788e+00
4.517081738706195893e+00
4.519269764635588160e+00
4.521448865044686016e+00
4.523634974088332150e+00
4.525838943347491927e+00
4.528047496976523867e+00
4.530260723523769961e+00
4.532480234336374814e+00
4.534706291397784028e+00
4.536934631336558610e+00
4.539156756677749094e+00
4.541368618924833456e+00
4.543582414353508625e+00
4.545818413781190337e+00
4.548066453496639738e+00
4.550308739120772827e+00
4.552546694990853737e+00
4.554783125336962613e+00
4.557023399818670661e+00
4.559285265173670609e+00
4.561569462690369114e+00
4.563851024302373993e+00
4.566127148594096852e+00
4.568409405956869840e+00
4.570690818942804157e+00
4.572962284858449244e+00
4.575236469336430467e+00
4.577523700226188375e+00
4.579808667111510800e+00
4.582088467787268193e+00
4.584367264207289239e+00
4.586650935743779023e+00
4.588946588395557136e+00
4.591256594587071582e+00
4.593572638510626582e+00
4.595890817124438144e+00
4.598209885743625769e+00
4.600513383441220405e+00
4.602807901038348248e+00
4.605098618769143393e+00
4.607392327113743136e+00
4.609684520565417110e+00
4.611969433608221536e+00
4.614255938497881182e+00
4.616546783700981926e+00
4.618843301027503401e+00
4.621135285970825457e+00
4.623424112147879406e+00
4.625722175599532804e+00
4.628022894281106581e+00
4.630320723009557327e+00
4.632624055843145072e+00
4.634925855558116758e+00
4.637232164759764075e+00
4.639551043064033209e+00
4.641881811774203115e+00
4.644221585059697510e+00
4.646562115291608563e+00
4.648910972535413855e+00
4.651259015948991049e+00
4.653603377233294758e+00
4.655946863414987646e+00
4.658285439734362043e+00
4.660628168266273796e+00
4.662971699362506328e+00
4.665303651381233152e+00
4.667631425019360236e+00
4.669963833252432472e+00
4.672308047061153324e+00
4.674668597271566917e+00
4.677028476006462654e+00
4.679383381970849243e+00
4.681752744308476544e+00
4.684140044424542459e+00
4.686528440573626497e+00
4.688916409726976653e+00
4.691313118033464846e+00
4.693712047669428067e+00
4.696109438796124635e+00
4.698515534361776602e+00
4.700924438383442094e+00
4.703339624352356196e+00
4.705757404741930827e+00
4.708170193966876305e+00
4.710593777641594926e+00
4.713023119262445881e+00
4.715451593009233555e+00
4.717879960200471956e+00
4.720310875566690711e+00
4.722748715375791662e+00
4.725191529111175015e+00
4.727649635009826490e+00
4.730119342492675294e+00
4.732599456063854682e+00
4.735090108575009893e+00
4.737578100452792818e+00
4.740071941604293571e+00
4.742570186096333629e+00
4.745077616488988070e+00
4.747591206614726111e+00
4.750101932017767759e+00
4.752622774178441034e+00
4.755147318065046314e+00
4.757659476586654890e+00
4.760172842470839605e+00
4.762701667168647290e+00
4.765231237272048226e+00
4.767762588496364806e+00
4.770296806539803036e+00
4.772840359086266915e+00
4.775399264214436279e+00
4.777950971295250149e+00
4.780498495097079470e+00
4.783058136190344811e+00
4.785620031396601526e+00
4.788181213044109263e+00
4.790745891256433353e+00
4.793316027338621055e+00
4.795881764327307728e+00
4.798438140325623991e+00
4.800988318059489224e+00
4.803533928998073854e+00
4.806086986962904817e+00
4.808633001182065492e+00
4.811174037609924348e+00
4.813727591674297202e+00
4.816277350031566762e+00
4.818815499003570757e+00
4.821350513354444978e+00
4.823894702086445996e+00
4.826457820361067519e+00
4.829027812780379847e+00
4.831600648938747078e+00
4.834177278703520209e+00
4.836743987413305135e+00
4.839306356835740175e+00
4.841872398448670012e+00
4.844440516086457649e+00
4.847011092059399395e+00
4.849582252163043172e+00
4.852161800742714526e+00
4.854762293842393994e+00
4.857372113513553913e+00
4.859981844953012775e+00
4.862591272231907347e+00
4.865202814714284507e+00
4.867820035746267315e+00
4.870456104857154855e+00
4.873117302903610337e+00
4.875789318794404359e+00
4.878465836937038169e+00
4.881144882566985643e+00
4.883834521815164642e+00
4.886521155954381967e+00
4.889193197247925227e+00
4.891879993145280991e+00
4.894587171180283747e+00
4.897291224246681729e+00
4.899973634320010873e+00
4.902653291868808161e+00
4.905345967203192714e+00
4.908037151219095229e+00
4.910730292986409395e+00
4.913439201519864241e+00
4.916165720866563227e+00
4.918908364613739259e+00
4.921654795255450132e+00
4.924402082537023162e+00
4.927156034616884561e+00
4.929907940923452081e+00
4.932648829203384544e+00
4.935380112615379566e+00
4.938118120191449911e+00
4.940861723534117900e+00
4.943595242999607287e+00
4.946320042245877069e+00
4.949056846854849034e+00
4.951799283651243222e+00
4.954534665105731150e+00
4.957274450841139490e+00
4.960037047190861692e+00
4.962825471780385911e+00
4.965620295864500378e+00
4.968406352552291239e+00
4.971190292268511612e+00
4.973988886855831737e+00
4.976792339830483414e+00
4.979600182499170025e+00
4.982426469409666048e+00
4.985271625498114645e+00
4.988132827494622390e+00
4.990992078865692960e+00
4.993838628583888273e+00
4.996689859944126511e+00
4.999547870159868346e+00
5.002405226253356041e+00
5.005255681526430855e+00
5.008104390366634462e+00
5.010970797628821138e+00
5.013845989440328665e+00
5.016742546528351276e+00
5.019668221206169179e+00
5.022602171370929902e+00
5.025539583066614746e+00
5.028490012301905843e+00
5.031454505281610423e+00
5.034421117138541568e+00
5.037401231739113250e+00
5.040393183024142409e+00
5.043392877817544750e+00
5.046397265958605161e+00
5.049408913243185637e+00
5.052440932908594640e+00
5.055466654091620882e+00
5.058482867783606451e+00
5.061487494634684836e+00
5.064484210350926219e+00
5.067497508528614247e+00
5.070520013039732987e+00
5.073541724333629155e+00
5.076555643077251823e+00
5.079581214429006231e+00
5.082654401850721371e+00
5.085739696085148864e+00
5.088814076497361505e+00
5.091886490844538926e+00
5.094950085658958017e+00
5.098017524180472826e+00
5.101081705315876569e+00
5.104144369480057897e+00
5.107213775516031617e+00
5.110282404630662967e+00
5.113352426811601958e+00
5.116427491774034664e+00
5.119512331008274408e+00
5.122599038092056745e+00
5.125688350245630076e+00
5.128789805727861584e+00
5.131901965895905526e+00
5.135043877817039082e+00
5.138216885577628013e+00
5.141383828579037640e+00
5.144534190879819668e+00
5.147709757395337427e+00
5.150909651235338060e+00
5.154105258104651810e+00
5.157296989156993305e+00
5.160482445703157062e+00
5.163685016315222143e+00
5.166911366427671126e+00
5.170134328686851966e+00
5.173346087686963912e+00
5.176555194315854536e+00
5.179781087868202683e+00
5.183024578793680170e+00
5.186274673835089111e+00
5.189555424858089516e+00
5.192869228144477489e+00
5.196208395144336301e+00
5.199570875211657395e+00
5.202959827350559507e+00
5.206366379911739450e+00
5.209754196633378243e+00
5.213136527940131160e+00
5.216543124266552311e+00
5.219946142259533239e+00
5.223337744102056313e+00
5.226723703653028963e+00
5.230110229833490720e+00
5.233520255964193346e+00
5.236958037449099379e+00
5.240414216691651639e+00
5.243874176800215281e+00
5.247348073292602777e+00
5.250850595477301930e+00
5.254368897771652946e+00
5.257886385708147259e+00
5.261418817329751363e+00
5.264939124045684871e+00
5.268436515486651039e+00
5.271927522390864596e+00
5.275426883508526288e+00
5.278938939488632798e+00
5.282457108280970814e+00
5.286005200850401486e+00
5.289560150491379176e+00
5.293124841441112949e+00
5.296721086622613761e+00
5.300346706862889334e+00
5.303991385218725263e+00
5.307634565370578983e+00
5.311288886201376513e+00
5.314963723638197912e+00
5.318679030823654230e+00
5.322427784045507870e+00
5.326159056939537173e+00
5.329864499952522650e+00
5.333568698456422119e+00
5.337290364272288201e+00
5.341016447561114155e+00
5.344737688507621876e+00
5.348478416862783469e+00
5.352231969783373344e+00
5.356002654219039982e+00
5.359801985553603210e+00
5.363620804533848485e+00
5.367457851636439514e+00
5.371317028499377422e+00
5.375176402503192286e+00
5.379036686341805762e+00
5.382911379137311769e+00
5.386785355036086465e+00
5.390646996644863798e+00
5.394482983961314204e+00
5.398314737762830440e+00
5.402175163896234089e+00
5.406074948881621545e+00
5.409989079499008646e+00
5.413909234952771321e+00
5.417867193693723493e+00
5.421841528930294807e+00
5.425785338752270093e+00
5.429719843192816420e+00
5.433680854773561109e+00
5.437659595798136181e+00
5.441641826586022468e+00
5.445643974196405779e+00
5.449690099073166927e+00
5.453766544807501226e+00
5.457863843636898693e+00
5.461981200209601539e+00
5.466104021231534382e+00
5.470250041928239604e+00
5.474458026186943549e+00
5.478699679331016981e+00
5.482916860090409905e+00
5.487107189936048179e+00
5.491298704763536875e+00
5.495521955724303353e+00
5.499789013367670343e+00
5.504100610009560413e+00
5.508430947592796834e+00
5.512757420657084850e+00
5.517100929548687027e+00
5.521422904197380355e+00
5.525728950016753238e+00
5.530074724558996735e+00
5.534441623156800105e+00
5.538818960968954208e+00
5.543222781077684402e+00
5.547637071752250293e+00
5.552049777657277474e+00
5.556485423745088248e+00
5.560959201862237578e+00
5.565472207704964980e+00
5.569993323672747465e+00
5.574516376751688540e+00
5.579034200868500548e+00
5.583540399989444403e+00
5.588060042094091351e+00
5.592611358524152365e+00
5.597219736585422822e+00
5.601862853169746970e+00
5.606513558826089927e+00
5.611163398516526790e+00
5.615846824410387406e+00
5.620551883113733105e+00
5.625242727713535729e+00
5.629956062138608885e+00
5.634706468566388793e+00
5.639468218139254141e+00
5.644257959572096084e+00
5.649092865493953397e+00
5.653911647383918826e+00
5.658713756802597139e+00
5.663556106047474614e+00
5.668429648990054304e+00
5.673267632134777472e+00
5.678044480715894515e+00
5.682829076810866020e+00
5.687647560561932103e+00
5.692468676295344920e+00
5.697333779392204534e+00
5.702228453889839344e+00
5.707136412054061303e+00
5.712063733530390763e+00
5.717006857140697562e+00
5.721969674661241179e+00
5.726963181302328287e+00
5.732046910666250383e+00
5.737206144850104828e+00
5.742411454311177721e+00
5.747696470162371618e+00
5.753065969758758946e+00
5.758475283654394872e+00
5.763913483565437978e+00
5.769359359495375372e+00
5.774764239351461548e+00
5.780176862401266824e+00
5.785678986687048386e+00
5.791287445025672831e+00
5.796955411480099407e+00
5.802650483133476200e+00
5.808365003762592238e+00
5.814047803578534790e+00
5.819686856452273460e+00
5.825357361266197742e+00
5.831111048265753105e+00
5.836929388607329905e+00
5.842764149162619880e+00
5.848654025887238816e+00
5.854599757152007200e+00
5.860479874774389586e+00
5.866282088595755617e+00
5.872113170396676018e+00
5.878027372005099949e+00
5.883942589202050932e+00
5.889892862176396626e+00
5.895938888849754811e+00
5.901978189722690615e+00
5.907997274438305801e+00
5.914009539201630083e+00
5.920029170004363905e+00
5.926115178863445188e+00
5.932311817547065935e+00
5.938574882631549201e+00
5.944841619253267595e+00
5.951103393350970272e+00
5.957379790402397290e+00
5.963684938889348253e+00
5.970010321488990357e+00
5.976394368606517737e+00
5.982796811256509528e+00
5.989251697828692045e+00
5.995793148669695150e+00
6.002361527626359106e+00
6.008969371483156685e+00
6.015643792434989479e+00
6.022393618307040342e+00
6.029214661198048830e+00
6.036126234432645177e+00
6.043130407114845504e+00
6.050218580081554443e+00
6.057391330991781508e+00
6.064616401959948000e+00
6.071914069363711697e+00
6.079291481530637142e+00
6.086728222098937380e+00
6.094205692461892809e+00
6.101647016976639470e+00
6.109100614530602158e+00
6.116574393635964668e+00
6.123933883015022950e+00
6.131217004042015972e+00
6.138529789822878335e+00
6.145893677673299749e+00
6.153243670597609238e+00
6.160590100510834333e+00
6.168050066837087897e+00
6.175645933995490111e+00
6.183305110980545471e+00
6.191002001331706417e+00
6.198798990047121649e+00
6.206705217312725509e+00
6.214717325522038927e+00
6.222832670948642786e+00
6.231065885069485333e+00
6.239377019439052319e+00
6.247726401775911320e+00
6.256098866420516380e+00
6.264453030690157576e+00
6.272904493843822316e+00
6.281507647214700008e+00
6.290196894576712161e+00
6.298832100644957244e+00
6.307402807493072139e+00
6.315960828433103025e+00
6.324516118473290760e+00
6.333275315093492175e+00
6.342279666375119085e+00
6.351358826161447979e+00
6.360419786275025800e+00
6.369572935150769055e+00
6.379008006784724572e+00
6.388730836778995226e+00
6.398549210871693482e+00
6.408284887592250456e+00
6.417945555338158137e+00
6.427799182147106549e+00
6.437936868802121460e+00
6.448183318171825107e+00
6.458517013052541778e+00
6.468999358075898876e+00
6.479744078942060170e+00
6.490878844078916465e+00
6.502269225722710821e+00
6.513709812403278399e+00
6.525295076692746221e+00
6.537102353382412190e+00
6.549158190665740342e+00
6.561359457614135415e+00
6.573683886857247138e+00
6.586340274930119421e+00
6.599327223778268525e+00
6.612568986619120182e+00
6.625942379809196758e+00
6.639484464414981524e+00
6.653188341202167955e+00
6.666991342836560364e+00
6.680916198732547606e+00
6.695150477718063264e+00
6.709809409001693759e+00
6.724666013392275765e+00
6.739822812410266373e+00
6.755503658998867955e+00
6.771575109839027107e+00
6.787907354526214299e+00
6.804843337289663729e+00
6.822447368695971015e+00
6.840652368862737198e+00
6.859764527712475690e+00
6.879599640864175747e+00
6.899500321763945898e+00
6.919217108249166692e+00
6.939183107141949414e+00
6.959894049845388508e+00
6.981868724948268046e+00
7.005303264877309921e+00
7.029604724066047972e+00
7.054543500680825474e+00
7.079994415975937372e+00
7.106326205960099784e+00
7.133921502878296295e+00
7.162852176953510508e+00
7.192849984404636743e+00
7.223541022781557075e+00
7.255631888437339860e+00
7.290359389064851925e+00
7.328237221809761337e+00
7.368161879170666673e+00
7.408813715601699101e+00
7.449515370541170078e+00
7.491648101208811639e+00
7.536419809853022400e+00
7.583512922418859326e+00
7.635561819227996594e+00
7.692370328084086495e+00
7.756189945995575208e+00
7.832620184882554959e+00
7.923013502777992656e+00
8.033984717079089677e+00
8.187786588766256202e+00
8.446886171995142689e+00


==> anc/Fig04_energies_L16.txt <==
4.292838830643837993e-04
8.173483506619680719e-04
1.204086782224666162e-03
1.591729247824399300e-03
1.978712737677692894e-03
2.366141851684851541e-03
2.753514112117417655e-03
3.141045864098839218e-03
3.528702711532829064e-03
3.916183305095041409e-03
4.303788063387878511e-03
4.690402218025976379e-03
5.077602024234762271e-03
5.465234560859783333e-03
5.852971696976403022e-03
6.241163719180097512e-03
6.628949363943700997e-03
7.016773805757802081e-03
7.404732118543953974e-03
7.793123882606113953e-03
8.181878078895681722e-03
8.570673806147731041e-03
8.960376810029528627e-03
9.349229631045464714e-03
9.737200477332588061e-03
1.012504361404718313e-02
1.051346874961703662e-02
1.090298797399190563e-02
1.129246733150285516e-02
1.168088633243035378e-02
1.206784774341469225e-02
1.245442953475341293e-02
1.284139356781638722e-02
1.322841577309998538e-02
1.361602095695579537e-02
1.400388537273485404e-02
1.439150912732283308e-02
1.477956654361586505e-02
1.516656955417129866e-02
1.555339020380864731e-02
1.594056260935939467e-02
1.632842553887706508e-02
1.671695927825095351e-02
1.710502584325697406e-02
1.749312334871949356e-02
1.788084394801519802e-02
1.826765862358247644e-02
1.865445062201189289e-02
1.904156481688083768e-02
1.942867166133720527e-02
1.981659161225666002e-02
2.020499889441766325e-02
2.059320540984629216e-02
2.098068811521087637e-02
2.136769243255230016e-02
2.175532149280373292e-02
2.214252367840206445e-02
2.252886206629651708e-02
2.291523913972250831e-02
2.330185608210011763e-02
2.368855706129417357e-02
2.407459472860699543e-02
2.446125707932301357e-02
2.484797676571202235e-02
2.523462104001355025e-02
2.562125497932556464e-02
2.600791264873822048e-02
2.639490532822481514e-02
2.678040268457649795e-02
2.716510530821959063e-02
2.754968401338265052e-02
2.793506856545301814e-02
2.831989412732488498e-02
2.870444931247168388e-02
2.909053628629185845e-02
2.947642497887446172e-02
2.986257636682255676e-02
3.024824922673430977e-02
3.063337378851636525e-02
3.101880886100542509e-02
3.140367836162519938e-02
3.178980933830655164e-02
3.217579154365814847e-02
3.256155517185361364e-02
3.294876974397269870e-02
3.333656763059669043e-02
3.372476083136629471e-02
3.411222675440087060e-02
3.449923416691879491e-02
3.488657311266901012e-02
3.527422054355461994e-02
3.566185168228261371e-02
3.604920036650690468e-02
3.643658458777671028e-02
3.682408040529483451e-02
3.721042659063950042e-02
3.759605790345299514e-02
3.798130374921730723e-02
3.836764547764086319e-02
3.875496971269029589e-02
3.914171900678708321e-02
3.952899397081913180e-02
3.991608876266321271e-02
4.030364240168654577e-02
4.069168013713599097e-02
4.107947895996467980e-02
4.146783293617491151e-02
4.185633218255897098e-02
4.224445601615626350e-02
4.263291741726968342e-02
4.302095413972013838e-02
4.340810184613894812e-02
4.379497615654129317e-02
4.418196700827117102e-02
4.456814258767965997e-02
4.495435514341850070e-02
4.534167367943500726e-02
4.572958548849023058e-02
4.611760958039141933e-02
4.650464436109218169e-02
4.689125571899781242e-02
4.727790693972259983e-02
4.766523420742142109e-02
4.805401112250525658e-02
4.844295812162364295e-02
4.883141005346677138e-02
4.921994987522962384e-02
4.960816889919063277e-02
4.999665193893707699e-02
5.038404710538730430e-02
5.077159914315832606e-02
5.116003543011841265e-02
5.154753258410620792e-02
5.193395905108556809e-02
5.232175413182007379e-02
5.271112566832258234e-02
5.310058148504592790e-02
5.348978970425508073e-02
5.387856707999660877e-02
5.426824710935451018e-02
5.465724930548418459e-02
5.504519326192985201e-02
5.543330358926648604e-02
5.582069501836448705e-02
5.620663206790115635e-02
5.659359112547238113e-02
5.698125025675489230e-02
5.736797784774420178e-02
5.775474867417278863e-02
5.814292685554171836e-02
5.853203075214275658e-02
5.892044739294062528e-02
5.930877588671722156e-02
5.969665283753353147e-02
6.008460820216937615e-02
6.047323701730857731e-02
6.086267807065789265e-02
6.125302325546663068e-02
6.164313725032728730e-02
6.203228851887405276e-02
6.242059066242978960e-02
6.280863055426938457e-02
6.319644492041910644e-02
6.358464509837122303e-02
6.397345896384044883e-02
6.436140620543386037e-02
6.474903054498773458e-02
6.513683618370411099e-02
6.552408527337981459e-02
6.591247655977518216e-02
6.630097432098931709e-02
6.668811746023023401e-02
6.707487421697425067e-02
6.746237244471074701e-02
6.785019332399704062e-02
6.823817485654876114e-02
6.862555323300072174e-02
6.901176894590599353e-02
6.939731063969584168e-02
6.978342427197774256e-02
7.017025471103360834e-02
7.055706376300155402e-02
7.094381724282591839e-02
7.133020003244126828e-02
7.171727718723272527e-02
7.210440234280514338e-02
7.249199855825497196e-02
7.287900279361013423e-02
7.326473194047852799e-02
7.365104630765628713e-02
7.403783333383741339e-02
7.442361383470671998e-02
7.480911671230229543e-02
7.519508133616532863e-02
7.558116311987868319e-02
7.596760393934860744e-02
7.635415010027715721e-02
7.674028807126032081e-02
7.712626722057566719e-02
7.751306685894956972e-02
7.790026746231509813e-02
7.828711987579381471e-02
7.867314210626603910e-02
7.905949332077460978e-02
7.944571291683512337e-02
7.983124674494203321e-02
8.021723561737725827e-02
8.060397349029904679e-02
8.099188713078671331e-02
8.137899722869265662e-02
8.176615523156745280e-02
8.215327488795316768e-02
8.253897474580917937e-02
8.292552162132485472e-02
8.331226737015896833e-02
8.369899984339372601e-02
8.408530726204110906e-02
8.447072180224284021e-02
8.485718360862405663e-02
8.524546949774879090e-02
8.563340404276982565e-02
8.602045995594631567e-02
8.640734091584534315e-02
8.679426875444698486e-02
8.718134256851413355e-02
8.756849214083244071e-02
8.795485904600142124e-02
8.833990404220526393e-02
8.872526386293487499e-02
8.911057611062642159e-02
8.949505488328921010e-02
8.987992773978183136e-02
9.026521352662141007e-02
9.065111760333277591e-02
9.103783396226182434e-02
9.142471837662936862e-02
9.181260438791478962e-02
9.220043209063655265e-02
9.258723044571344485e-02
9.297392695532141760e-02
9.336116689226574283e-02
9.374736919446662042e-02
9.413196832640062517e-02
9.451797720119338442e-02
9.490496830334020639e-02
9.529159845710788446e-02
9.567877043354870714e-02
9.606694118319984710e-02
9.645415819155048198e-02
9.684020724194962459e-02
9.722751182099398370e-02
9.761471484465669701e-02
9.800202694812605586e-02
9.838984708471266993e-02
9.877725371754914052e-02
9.916387035313328768e-02
9.954999600633931967e-02
9.993571052423942669e-02
1.003220679394623838e-01
1.007095530951010592e-01
1.010973633892493506e-01
1.014851579081596650e-01
1.018729830024427130e-01
1.022617183340743252e-01
1.026516364915190105e-01
1.030411852186428751e-01
1.034301427416913222e-01
1.038197908660845603e-01
1.042100851972907610e-01
1.045999569733969264e-01
1.049879320983914677e-01
1.053758547826210840e-01
1.057649263284621555e-01
1.061531879650252086e-01
1.065404166368101313e-01
1.069282170150666483e-01
1.073169956371779893e-01
1.077061468091395774e-01
1.080960132114997807e-01
1.084861192290655779e-01
1.088759370402660465e-01
1.092659872175251873e-01
1.096554547780397987e-01
1.100447166213448652e-01
1.104344909081833720e-01
1.108247713431828596e-01
1.112152146830277522e-01
1.116057146884581325e-01
1.119974999975794361e-01
1.123908416951601846e-01
1.127830993264857112e-01
1.131736425844283300e-01
1.135635681158687765e-01
1.139536946128086869e-01
1.143434510713474545e-01
1.147327222342220537e-01
1.151222409381149198e-01
1.155113865068186224e-01
1.159003824087500162e-01
1.162895774321962145e-01
1.166786468921144765e-01
1.170686619675766760e-01
1.174588521311875078e-01
1.178490040146682183e-01
1.182384437604870608e-01
1.186275136411030495e-01
1.190179261043752268e-01
1.194080108214052305e-01
1.197974646069897009e-01
1.201874274177141821e-01
1.205773897390473581e-01
1.209669404814533444e-01
1.213562642373493677e-01
1.217461520699120031e-01
1.221361094592560287e-01
1.225250256771741458e-01
1.229145880780917605e-01
1.233043073252806238e-01
1.236940545361146088e-01
1.240838861049848030e-01
1.244734210705798344e-01
1.248622161485545973e-01
1.252497711141396519e-01
1.256372436595820374e-01
1.260242238188329644e-01
1.264125938782038605e-01
1.268019979744455239e-01
1.271909926963450399e-01
1.275795326155881870e-01
1.279670857774788673e-01
1.283553378098321873e-01
1.287438606562931465e-01
1.291326397551376681e-01
1.295209606284217219e-01
1.299083438336006147e-01
1.302954895548676939e-01
1.306823979111502998e-01
1.310694024918552802e-01
1.314580045248981144e-01
1.318467521496847761e-01
1.322344093168285606e-01
1.326228770054337369e-01
1.330110295063803572e-01
1.333976344630518340e-01
1.337853046009403191e-01
1.341739678403347513e-01
1.345612278168134834e-01
1.349485522582933861e-01
1.353367021419352723e-01
1.357232612255430404e-01
1.361098091068436156e-01
1.364980133915719429e-01
1.368870842828130707e-01
1.372768869780706946e-01
1.376666624932820215e-01
1.380567777758395509e-01
1.384455077010819102e-01
1.388331257523346129e-01
1.392214277678665291e-01
1.396109952292175493e-01
1.400004827492238590e-01
1.403887290448066205e-01
1.407773376529359022e-01
1.411652872899470113e-01
1.415533149797746082e-01
1.419414955282093660e-01
1.423298891478633477e-01
1.427192695522817301e-01
1.431081721131484408e-01
1.434975057347385452e-01
1.438866214053571291e-01
1.442750544980581362e-01
1.446659893986385337e-01
1.450582665001000915e-01
1.454494450721112997e-01
1.458386836930396502e-01
1.462289983401153237e-01
1.466197069006682507e-01
1.470088785596632697e-01
1.473999104256720205e-01
1.477909287414722606e-01
1.481804934681130170e-01
1.485702231736857337e-01
1.489614474284939594e-01
1.493518503002123909e-01
1.497418256459010777e-01
1.501324116227125971e-01
1.505224592672070871e-01
1.509118333293175129e-01
1.513018088686815255e-01
1.516913973531215931e-01
1.520798779810323687e-01
1.524695509219853029e-01
1.528596523804150731e-01
1.532498836260763053e-01
1.536395162927756131e-01
1.540288386294693668e-01
1.544191065495485182e-01
1.548090322615379433e-01
1.551993508103810815e-01
1.555911163234110772e-01
1.559830048150445125e-01
1.563737972143755262e-01
1.567644129940888031e-01
1.571555325973285344e-01
1.575459762849977796e-01
1.579367199000820399e-01
1.583271830466459196e-01
1.587171005898675435e-01
1.591076226391769932e-01
1.594984938887962500e-01
1.598893485869525011e-01
1.602800722836782987e-01
1.606717512140488635e-01
1.610634092832540221e-01
1.614531188965399877e-01
1.618431952725609968e-01
1.622332006071819654e-01
1.626225780145813815e-01
1.630122886892083622e-01
1.634021489796581295e-01
1.637923880154012191e-01
1.641821642960196725e-01
1.645729966005060885e-01
1.649643674038771268e-01
1.653535599015452384e-01
1.657420063070261518e-01
1.661306105309340031e-01
1.665196062349439399e-01
1.669090905883577891e-01
1.672976118526768863e-01
1.676866598694690125e-01
1.680766499803354463e-01
1.684659606831139800e-01
1.688563874562809264e-01
1.692472107293728212e-01
1.696373479364097492e-01
1.700277065991117054e-01
1.704177103963691042e-01
1.708073898170702487e-01
1.711966758133031119e-01
1.715856264097750106e-01
1.719737066905639988e-01
1.723624526768618437e-01
1.727517869657840544e-01
1.731420837329009921e-01
1.735329152020973209e-01
1.739234832352212212e-01
1.743141018732147218e-01
1.747038663766395661e-01
1.750927677914034530e-01
1.754811532410603947e-01
1.758705375131010828e-01
1.762603104782582419e-01
1.766508944606240972e-01
1.770418892501449126e-01
1.774311985286835536e-01
1.778201411665744913e-01
1.782103077269126257e-01
1.786006517104231361e-01
1.789903766791246520e-01
1.793812867868426197e-01
1.797722254477421844e-01
1.801616681521095442e-01
1.805510811371540958e-01
1.809409277055916143e-01
1.813305707148625823e-01
1.817199507281244963e-01
1.821086611666680177e-01
1.824971432028257845e-01
1.828862426911593841e-01
1.832753756243708232e-01
1.836640225769206047e-01
1.840529289137833868e-01
1.844424122458552529e-01
1.848314591528885942e-01
1.852208831699226621e-01
1.856103919754920617e-01
1.859995096969971062e-01
1.863897777376705145e-01
1.867807112511236656e-01
1.871703605483666100e-01
1.875597316181111252e-01
1.879499708301617111e-01
1.883400324514225566e-01
1.887292147665982356e-01
1.891182195726008874e-01
1.895070308260854985e-01
1.898964631814217818e-01
1.902866427957502771e-01
1.906763351324646805e-01
1.910660430950913424e-01
1.914551570803093850e-01
1.918424952359294722e-01
1.922286051945555074e-01
1.926151513493393752e-01
1.930025604534728323e-01
1.933902990933124288e-01
1.937778998359959148e-01
1.941651349171595597e-01
1.945528308023107000e-01
1.949411714051809685e-01
1.953301802930557107e-01
1.957196782733848783e-01
1.961076853523058550e-01
1.964947524177999560e-01
1.968821801700243457e-01
1.972694924196606026e-01
1.976566763642971514e-01
1.980440201841687509e-01
1.984309822869852746e-01
1.988175546710627406e-01
1.992045250150138447e-01
1.995918539164744099e-01
1.999780985138567557e-01
2.003636450909850875e-01
2.007502316307034906e-01
2.011364278470375577e-01
2.015218102208186091e-01
2.019068984995313620e-01
2.022920898974404913e-01
2.026779554443962628e-01
2.030628345896672016e-01
2.034472817169918069e-01
2.038339778117623513e-01
2.042209825541236590e-01
2.046072569999982382e-01
2.049941846024513070e-01
2.053813686443148878e-01
2.057689684730274193e-01
2.061564862639329032e-01
2.065443855307750043e-01
2.069320865777918572e-01
2.073185416926612568e-01
2.077050345115279695e-01
2.080918124093160959e-01
2.084779291126850620e-01
2.088635036500544051e-01
2.092481279693928220e-01
2.096336365262703172e-01
2.100211552323300590e-01
2.104085560066821792e-01
2.107955545320024382e-01
2.111826620048003755e-01
2.115699989158130179e-01
2.119575955496016129e-01
2.123451018569946780e-01
2.127319610825909313e-01
2.131186826338165030e-01
2.135054606816844391e-01
2.138927871560218630e-01
2.142802977768088479e-01
2.146684226911894922e-01
2.150566168571363679e-01
2.154445993638680057e-01
2.158339817191087806e-01
2.162240701210556004e-01
2.166137930268629552e-01
2.170020748992547710e-01
2.173883364493063297e-01
2.177744784094616803e-01
2.181606654437911186e-01
2.185455169391311847e-01
2.189306186741906135e-01
2.193148547714945940e-01
2.196990327381632135e-01
2.200853901409232372e-01
2.204724558007139512e-01
2.208586055110432489e-01
2.212443261856209265e-01
2.216304423059616280e-01
2.220167494066434821e-01
2.224039654204012506e-01
2.227901382868246460e-01
2.231747282032953972e-01
2.235593066656582639e-01
2.239436122365963677e-01
2.243272927150726515e-01
2.247112306660327408e-01
2.250955877668784633e-01
2.254799085343249798e-01
2.258648965138644882e-01
2.262497210928091085e-01
2.266344821334372317e-01
2.270187973427382488e-01
2.274023737483844843e-01
2.277862836429631610e-01
2.281704829742871032e-01
2.285554148269784425e-01
2.289399959061807210e-01
2.293246256533227057e-01
2.297102116300493990e-01
2.300953807340686830e-01
2.304815987575623837e-01
2.308684216485550333e-01
2.312542456939025992e-01
2.316402370446893899e-01
2.320258687021133637e-01
2.324112518993910748e-01
2.327982872488249255e-01
2.331858086881865577e-01
2.335726316531327729e-01
2.339593156989849820e-01
2.343449967209725593e-01
2.347313197002755536e-01
2.351190033947463676e-01
2.355056483422592606e-01
2.358915476335617378e-01
2.362772984760558859e-01
2.366626114782053592e-01
2.370487890032924871e-01
2.374359550048621148e-01
2.378224206474164881e-01
2.382094042183081906e-01
2.385956480087690901e-01
2.389805973417871987e-01
2.393660098587136187e-01
2.397511335124846710e-01
2.401355021331062489e-01
2.405194265480176674e-01
2.409040690431216991e-01
2.412895126656915135e-01
2.416744589617375594e-01
2.420589910556729951e-01
2.424439252520645682e-01
2.428279387324598915e-01
2.432125212681487125e-01
2.435976244325541440e-01
2.439828198189846475e-01
2.443679042661593692e-01
2.447517470900728298e-01
2.451361712975227147e-01
2.455218171020812634e-01
2.459064900689675037e-01
2.462906715085857179e-01
2.466753444661171080e-01
2.470596632170831697e-01
2.474444954302724708e-01
2.478295595455070333e-01
2.482151664162723925e-01
2.486008575849301683e-01
2.489843587621920484e-01
2.493669292065882892e-01
2.497501720213159970e-01
2.501336645646072832e-01
2.505182073526499020e-01
2.509036689043258050e-01
2.512885813433087812e-01
2.516731052972544513e-01
2.520590266355168252e-01
2.524449636362547378e-01
2.528303324759844650e-01
2.532153370077085963e-01
2.536000471185639871e-01
2.539857168868817072e-01
2.543709680869061796e-01
2.547555021691080279e-01
2.551415014333832665e-01
2.555278305718002851e-01
2.559132553962436551e-01
2.562992314422285478e-01
2.566843290560966717e-01
2.570686190462607712e-01
2.574523182047888659e-01
2.578353486183067589e-01
2.582192801160862472e-01
2.586034624712366670e-01
2.589866927345924608e-01
2.593699933533040181e-01
2.597536139869797145e-01
2.601375091917791371e-01
2.605215871683168594e-01
2.609054813456891941e-01
2.612898044459563973e-01
2.616747967855711510e-01
2.620604378907364640e-01
2.624458689877820494e-01
2.628307457407354497e-01
2.632151113877340687e-01
2.635986311107447744e-01
2.639821856016499879e-01
2.643664147431318279e-01
2.647502546774199161e-01
2.651336476917557361e-01
2.655173453077233070e-01
2.659005943778227077e-01
2.662835364520782511e-01
2.666659042184170714e-01
2.670477800524779233e-01
2.674313339710948645e-01
2.678160181457767686e-01
2.682000978598245156e-01
2.685842776933610732e-01
2.689686488544569820e-01
2.693524457093068314e-01
2.697369646912426422e-01
2.701214249274613843e-01
2.705039184108193884e-01
2.708870968366978715e-01
2.712715673193895061e-01
2.716559805769875324e-01
2.720403908617780586e-01
2.724248084984134399e-01
2.728094542800669764e-01
2.731941179814482701e-01
2.735787144570810958e-01
2.739628078406839418e-01
2.743470673193639797e-01
2.747315526502114857e-01
2.751155414836058410e-01
2.754989301746319508e-01
2.758826377805907448e-01
2.762668655666020712e-01
2.766515671099242790e-01
2.770365156629200354e-01
2.774212098448499142e-01
2.778055713143071648e-01
2.781899457751121352e-01
2.785742755846256635e-01
2.789592898094729323e-01
2.793454379287161338e-01
2.797308373761003830e-01
2.801150122541982701e-01
2.804976202434751320e-01
2.808809179586578275e-01
2.812666295379141479e-01
2.816531887254482003e-01
2.820389383433035690e-01
2.824247574329873389e-01
2.828107148244187741e-01
2.831964164547108309e-01
2.835820294714979095e-01
2.839667283086840799e-01
2.843517156296629378e-01
2.847379418698877118e-01
2.851234530530183386e-01
2.855084571326549359e-01
2.858935822753169709e-01
2.862773510921609588e-01
2.866614494240248834e-01
2.870460816352448652e-01
2.874308951865687245e-01
2.878156274785241275e-01
2.882000082676945407e-01
2.885843353243600085e-01
2.889691363723126405e-01
2.893545906097551579e-01
2.897405557087571748e-01
2.901259775144849340e-01
2.905091406254055042e-01
2.908923042568803963e-01
2.912768652966701843e-01
2.916609162925220544e-01
2.920452012204833303e-01
2.924295904530491708e-01
2.928139681616430123e-01
2.931983312037682587e-01
2.935822536380471859e-01
2.939664878000519677e-01
2.943498071722959741e-01
2.947332584455057969e-01
2.951170145541125445e-01
2.954995404845847107e-01
2.958815274081253444e-01
2.962633102823034603e-01
2.966443877564706733e-01
2.970260446897219908e-01
2.974096976599892028e-01
2.977941607215816577e-01
2.981785347645830031e-01
2.985631788907063267e-01
2.989476439120503648e-01
2.993330133161788420e-01
2.997177264922958329e-01
3.001019413193437013e-01
3.004867834420842931e-01
3.008715262477458241e-01
3.012569294707230783e-01
3.016417759906606655e-01
3.020264714246051474e-01
3.024119858232853231e-01
3.027974864824291013e-01
3.031823547299781763e-01
3.035666826585797229e-01
3.039519728448575320e-01
3.043375390605169706e-01
3.047229927670234151e-01
3.051084078875296868e-01
3.054927570460204134e-01
3.058778585292880603e-01
3.062632772960637295e-01
3.066487586141338206e-01
3.070336753441082478e-01
3.074185770615333047e-01
3.078048612245611881e-01
3.081910931159329570e-01
3.085767992537014615e-01
3.089621488161216067e-01
3.093476894059436488e-01
3.097333314958551909e-01
3.101184611528479129e-01
3.105034997057589674e-01
3.108890251170347008e-01
3.112748409173658470e-01
3.116609053005675589e-01
3.120468692420974022e-01
3.124335302004231374e-01
3.128195302931811028e-01
3.132042521740195373e-01
3.135896390330872308e-01
3.139759058257491353e-01
3.143611656415996602e-01
3.147463101878564817e-01
3.151313049537309285e-01
3.155153216424330109e-01
3.159007225977905620e-01
3.162865316717320407e-01
3.166721700033167108e-01
3.170573360818360609e-01
3.174411344838862226e-01
3.178240409676812983e-01
3.182076936417677082e-01
3.185924571442927955e-01
3.189784805492075770e-01
3.193657762938419409e-01
3.197520333589094488e-01
3.201373287531423806e-01
3.205237560133201158e-01
3.209087961568242720e-01
3.212931344419331370e-01
3.216785448365574451e-01
3.220641333552912156e-01
3.224507302525526642e-01
3.228377903516080893e-01
3.232239524901675543e-01
3.236096585686043525e-01
3.239963400416386308e-01
3.243830472184556779e-01
3.247698869707907332e-01
3.251562484253567864e-01
3.255429239662468999e-01
3.259305322538526561e-01
3.263185864940493230e-01
3.267064068060265281e-01
3.270938401526311545e-01
3.274824552562680680e-01
3.278713808787006578e-01
3.282594686183504806e-01
3.286467464062470256e-01
3.290341829208213165e-01
3.294230127791009655e-01
3.298109608617478261e-01
3.301977376366136974e-01
3.305858025060408045e-01
3.309739578073273014e-01
3.313611826949244277e-01
3.317479086404173105e-01
3.321341230638834574e-01
3.325206210218667469e-01
3.329069015510753848e-01
3.332920206220447157e-01
3.336775138409813768e-01
3.340638590335330282e-01
3.344507825413978175e-01
3.348379410005673518e-01
3.352243987306864348e-01
3.356094094655939220e-01
3.359944341283520597e-01
3.363792101084872033e-01
3.367638931948629955e-01
3.371503308841400370e-01
3.375378233161225872e-01
3.379242700579261904e-01
3.383095257861934990e-01
3.386954976557999819e-01
3.390828007498762342e-01
3.394706524662611802e-01
3.398573261712573568e-01
3.402435334525373833e-01
3.406309391498381633e-01
3.410179484971999075e-01
3.414033239123928087e-01
3.417880079357030754e-01
3.421721841989951995e-01
3.425562739038152671e-01
3.429411036651676126e-01
3.433263431946120270e-01
3.437112119186578885e-01
3.440977918835612659e-01
3.444853889887106169e-01
3.448709530378171184e-01
3.452568230375093195e-01
3.456439285147721585e-01
3.460320413288873187e-01
3.464198873219108687e-01
3.468082514224322677e-01
3.471975446756616068e-01
3.475839589724489809e-01
3.479694490872527468e-01
3.483560952811228240e-01
3.487441291406950805e-01
3.491319413846420971e-01
3.495183231716081917e-01
3.499056687685213052e-01
3.502934178456505454e-01
3.506812206208299032e-01
3.510679596828824023e-01
3.514542323641299815e-01
3.518416184359320908e-01
3.522277629754305694e-01
3.526140939473014213e-01
3.529998108765264320e-01
3.533854137388283134e-01
3.537730998601902876e-01
3.541604002727319900e-01
3.545476951431212886e-01
3.549345685284183705e-01
3.553221372431941139e-01
3.557105289622266575e-01
3.560988916055359832e-01
3.564867769469815539e-01
3.568727577248188010e-01
3.572596760736607147e-01
3.576469064782896723e-01
3.580338104078055195e-01
3.584215581003233342e-01
3.588081416397817525e-01
3.591947781341957024e-01
3.595820120240539319e-01
3.599695182296706597e-01
3.603574828049430634e-01
3.607445926398871183e-01
3.611304824994926999e-01
3.615166480497761237e-01
3.619043008425849028e-01
3.622918359571075109e-01
3.626789537008386355e-01
3.630651810410202018e-01
3.634502865067408828e-01
3.638369474101942891e-01
3.642249760162470928e-01
3.646119179616259531e-01
3.649980932354294771e-01
3.653854584178655163e-01
3.657737686174211689e-01
3.661608985848298081e-01
3.665485710409574494e-01
3.669368930084041525e-01
3.673240216380635470e-01
3.677111615324227811e-01
3.680988156462633998e-01
3.684858816457483588e-01
3.688726378496389180e-01
3.692603654763909060e-01
3.696489588785122904e-01
3.700377058854292245e-01
3.704267296859116154e-01
3.708158864162945934e-01
3.712050003676602428e-01
3.715937593117899507e-01
3.719815090467945007e-01
3.723697814805719819e-01
3.727583513073991495e-01
3.731461875762815961e-01
3.735340612323482246e-01
3.739232172523619946e-01
3.743120290937468897e-01
3.747004502823484406e-01
3.750884174388653403e-01
3.754761363194969448e-01
3.758655464654702683e-01
3.762549185515438044e-01
3.766436874678187330e-01
3.770330757293230972e-01
3.774230128796702277e-01
3.778125130640349605e-01
3.782011361062583288e-01
3.785891336164458054e-01
3.789779304471450061e-01
3.793675297756984865e-01
3.797565024790743871e-01
3.801438315623548170e-01
3.805313706225729731e-01
3.809199237332344667e-01
3.813073896797278817e-01
3.816948377343608034e-01
3.820829150156963561e-01
3.824697874014914012e-01
3.828561727613445931e-01
3.832437273313301085e-01
3.836321125956275169e-01
3.840198544190070451e-01
3.844066430374198373e-01
3.847942348494855502e-01
3.851826932130446579e-01
3.855709847811051860e-01
3.859582373520446530e-01
3.863462399431240590e-01
3.867355915336483929e-01
3.871260580677038932e-01
3.875161082657754275e-01
3.879047597211796039e-01
3.882943946772480781e-01
3.886837726527602177e-01
3.890718158561740081e-01
3.894591023516141837e-01
3.898464421786446144e-01
3.902345276229556847e-01
3.906229560848073490e-01
3.910112497494495631e-01
3.913978360298300263e-01
3.917836721507893527e-01
3.921694235747850144e-01
3.925542040951333078e-01
3.929398763841657205e-01
3.933260985792679798e-01
3.937124964770220004e-01
3.940999209933677139e-01
3.944876747971342579e-01
3.948754042597801273e-01
3.952635822891059081e-01
3.956507730375469767e-01
3.960367090098832477e-01
3.964233110929852866e-01
3.968106472102433391e-01
3.971984725240707559e-01
3.975872352989969216e-01
3.979759643599096730e-01
3.983643661836195893e-01
3.987533240207006280e-01
3.991423124552202495e-01
3.995296831682185190e-01
3.999162087951877997e-01
4.003036665267916128e-01
4.006927193666414144e-01
4.010816451426787999e-01
4.014688081957423771e-01
4.018559720243076727e-01
4.022445585932105105e-01
4.026348589101944597e-01
4.030252792781238713e-01
4.034144225496104630e-01
4.038029554326318382e-01
4.041919589326457563e-01
4.045804781839353881e-01
4.049684323721333135e-01
4.053557830726784439e-01
4.057430340109109412e-01
4.061306576488254994e-01
4.065183172815669543e-01
4.069066154515051936e-01
4.072943199351210519e-01
4.076802662020869161e-01
4.080664117030493032e-01
4.084535194246844969e-01
4.088398026114037909e-01
4.092269279165219320e-01
4.096147394442116174e-01
4.100020807368940368e-01
4.103902230363070114e-01
4.107782752239422797e-01
4.111648035008151347e-01
4.115518342902761417e-01
4.119389615154220863e-01
4.123252072152671643e-01
4.127116279467694104e-01
4.130985871080316563e-01
4.134855105898064265e-01
4.138719766317511262e-01
4.142591911027954099e-01
4.146476070442248751e-01
4.150360857562340189e-01
4.154232846031304383e-01
4.158096184091122360e-01
4.161977499790888158e-01
4.165878006751426721e-01
4.169768621081713089e-01
4.173645203502210910e-01
4.177530769893227358e-01
4.181434096917607812e-01
4.185327479233081904e-01
4.189217018611419707e-01
4.193109659791492971e-01
4.196992962430491358e-01
4.200883371630064200e-01
4.204774313861744384e-01
4.208655269300872193e-01
4.212543075787060776e-01
4.216429254191235709e-01
4.220319311025559350e-01
4.224214024562916170e-01
4.228100773651078392e-01
4.231982078243345380e-01
4.235864659093552809e-01
4.239756129080045621e-01
4.243653205591622068e-01
4.247544548440437828e-01
4.251420992680198241e-01
4.255293347694630302e-01
4.259170763923390002e-01
4.263045475070235679e-01
4.266917995427667032e-01
4.270791589854787684e-01
4.274664766092180490e-01
4.278539931086294823e-01
4.282419314543354782e-01
4.286292022394668222e-01
4.290147429680043478e-01
4.294005864953945317e-01
4.297868848821341237e-01
4.301736822023228823e-01
4.305615558293145462e-01
4.309484444170008088e-01
4.313342596935492712e-01
4.317215095777126033e-01
4.321097884870936379e-01
4.324977998852583827e-01
4.328853987371719114e-01
4.332718932680366120e-01
4.336589678188629837e-01
4.340480727850383191e-01
4.344379413007304902e-01
4.348266692594611182e-01
4.352148933116519736e-01
4.356026478137439151e-01
4.359905873687797695e-01
4.363788691719771573e-01
4.367674201946343815e-01
4.371568766588468935e-01
4.375456092768637562e-01
4.379329354934299312e-01
4.383208536327667382e-01
4.387092191090600779e-01
4.390960971427519399e-01
4.394819855606623693e-01
4.398677470489446018e-01
4.402545292878315975e-01
4.406430089259078531e-01
4.410312340659111041e-01
4.414178838709125197e-01
4.418043120843678784e-01
4.421909204866320553e-01
4.425783622642052162e-01
4.429658870361221079e-01
4.433524904258939747e-01
4.437395576398962538e-01
4.441270454771792942e-01
4.445144244680683809e-01
4.449019456533477301e-01
4.452893184321005116e-01
4.456770815676828756e-01
4.460645098194434555e-01
4.464501439255752491e-01
4.468366541591041186e-01
4.472244008488345246e-01
4.476118548300863642e-01
4.479998394397656236e-01
4.483877478527310556e-01
4.487754704122153271e-01
4.491629420350544688e-01
4.495499582780670966e-01
4.499370806986856541e-01
4.503238803418666003e-01
4.507115396586268696e-01
4.511004545308313074e-01
4.514882957531599628e-01
4.518761826526392911e-01
4.522641794346319299e-01
4.526508956845424203e-01
4.530379586365051447e-01
4.534244652174833079e-01
4.538106957275303555e-01
4.541970716580751577e-01
4.545835738728543629e-01
4.549708657715109683e-01
4.553585043056296855e-01
4.557465890231966466e-01
4.561340641251291350e-01
4.565204189909047305e-01
4.569058934558880014e-01
4.572918571887735761e-01
4.576791889189741891e-01
4.580672990370427966e-01
4.584553431974525139e-01
4.588431315402621280e-01
4.592313181258728672e-01
4.596194492633315920e-01
4.600065708305650092e-01
4.603938345387340592e-01
4.607809570444496017e-01
4.611677247341905428e-01
4.615546040993648291e-01
4.619425240931959720e-01
4.623303290361968632e-01
4.627178737609822234e-01
4.631057188110604406e-01
4.634930166277242969e-01
4.638807749404493252e-01
4.642691101082671024e-01
4.646575881171103872e-01
4.650449614597864656e-01
4.654324080556639376e-01
4.658214705034801062e-01
4.662103534724765241e-01
4.665983975375675996e-01
4.669862752160598984e-01
4.673738606347753732e-01
4.677612754541558004e-01
4.681493311378530087e-01
4.685370832472388614e-01
4.689245330977523940e-01
4.693125844182959305e-01
4.697001050264372202e-01
4.700869868093790482e-01
4.704738395365679060e-01
4.708621714114807899e-01
4.712508122629766039e-01
4.716381757614507286e-01
4.720263616035547116e-01
4.724160768322251402e-01
4.728056448883402041e-01
4.731939702332525477e-01
4.735819098431534035e-01
4.739689758767304806e-01
4.743560457998184932e-01
4.747427444089158954e-01
4.751294316103981119e-01
4.755175782468881174e-01
4.759058855044771552e-01
4.762946348920792938e-01
4.766832341036081333e-01
4.770702913333193518e-01
4.774570679123141259e-01
4.778441633869619509e-01
4.782310167374170251e-01
4.786173765651234313e-01
4.790039327742883768e-01
4.793919796291086222e-01
4.797794125089059336e-01
4.801659811944419820e-01
4.805523888869770444e-01
4.809391474208796757e-01
4.813270342225223763e-01
4.817145935958597192e-01
4.821011840015412275e-01
4.824873854790776573e-01
4.828725906267951618e-01
4.832583673606579699e-01
4.836453545583805913e-01
4.840322627892986174e-01
4.844176544055370792e-01
4.848024017154666798e-01
4.851892409678663642e-01
4.855757827975992202e-01
4.859610094968200844e-01
4.863470773458734575e-01
4.867335159984002013e-01
4.871193340500701852e-01
4.875058392029376630e-01
4.878934758358652868e-01
4.882808289389882761e-01
4.886672021388739906e-01
4.890536560565090229e-01
4.894400797283305904e-01
4.898273478742050102e-01
4.902151701161239772e-01
4.906018594990281256e-01
4.909875000006909684e-01
4.913738187464894991e-01
4.917610624416348108e-01
4.921489028596650050e-01
4.925368322186013947e-01
4.929240314335835427e-01
4.933122969400633440e-01
4.937011596133590308e-01
4.940891624577248287e-01
4.944754179846158615e-01
4.948619492027893085e-01
4.952493493174039418e-01
4.956372350752927813e-01
4.960237604559364910e-01
4.964087876086414330e-01
4.967943751853035605e-01
4.971805911926550081e-01
4.975673371654391053e-01
4.979537299932680350e-01
4.983402453905499407e-01
4.987268443670792584e-01
4.991122439241988396e-01
4.994966901227860800e-01
4.998824711299938439e-01
5.002696632124826737e-01
5.006576371310372808e-01
5.010445605044455686e-01
5.014301605226636482e-01
5.018170168468851777e-01
5.022056460363173436e-01
5.025951445233750592e-01
5.029849564431522202e-01
5.033738603499950948e-01
5.037620782329604863e-01
5.041506839194637157e-01
5.045386876067524673e-01
5.049267778831494358e-01
5.053161795451819316e-01
5.057067108574047065e-01
5.060972089206857705e-01
5.064875336352682167e-01
5.068773537724744482e-01
5.072664921761730339e-01
5.076554268648681978e-01
5.080437999034695951e-01
5.084319770423588736e-01
5.088211216618341304e-01
5.092112870153681081e-01
5.096011113508625012e-01
5.099898883130716820e-01
5.103780688148908951e-01
5.107670293345129009e-01
5.111567204768830974e-01
5.115465276095640945e-01
5.119353025026472936e-01
5.123242418089444250e-01
5.127143079387376234e-01
5.131029930385814231e-01
5.134918104699696118e-01
5.138810680625790495e-01
5.142691689134886168e-01
5.146570953909749280e-01
5.150449122666238555e-01
5.154323454748525046e-01
5.158201372067071633e-01
5.162090935617388299e-01
5.165982790497680721e-01
5.169878310053642734e-01
5.173771401978787265e-01
5.177655325557267707e-01
5.181541526317501312e-01
5.185435598004195512e-01
5.189338953347933936e-01
5.193242882373819702e-01
5.197149109389727073e-01
5.201060404196642395e-01
5.204962806113371254e-01
5.208856831598259740e-01
5.212743314557316543e-01
5.216632383518279292e-01
5.220536414275190884e-01
5.224436609814834265e-01
5.228339145693927659e-01
5.232250252149516223e-01
5.236157213877754568e-01
5.240046022789479618e-01
5.243921808891102154e-01
5.247800191685697557e-01
5.251687329407788152e-01
5.255581686702641697e-01
5.259475270910927147e-01
5.263377869780478946e-01
5.267279790531909089e-01
5.271178251875674459e-01
5.275076752278266001e-01
5.278967730229994215e-01
5.282856058791105536e-01
5.286735784216893830e-01
5.290608415547000121e-01
5.294486484000648918e-01
5.298360984456169653e-01
5.302232536056629142e-01
5.306112207598219221e-01
5.309987365518595848e-01
5.313863298261956025e-01
5.317737956692556445e-01
5.321615715947225489e-01
5.325511392274050460e-01
5.329414380605754786e-01
5.333314660525243500e-01
5.337213839047715291e-01
5.341116315708004381e-01
5.345008888661690882e-01
5.348896636714879360e-01
5.352785182230895833e-01
5.356675136643674895e-01
5.360570051742383768e-01
5.364468514757473327e-01
5.368370338900420036e-01
5.372267356808472227e-01
5.376156563558653900e-01
5.380046795608760535e-01
5.383932406850991947e-01
5.387807888101184828e-01
5.391691412304659980e-01
5.395586227451953931e-01
5.399472927473224493e-01
5.403347614896540918e-01
5.407218489978397047e-01
5.411098497534559959e-01
5.414990719762498017e-01
5.418881541928458612e-01
5.422772750629920591e-01
5.426669236151624442e-01
5.430559480024742536e-01
5.434449267571997977e-01
5.438349495940892897e-01
5.442245177844285964e-01
5.446136020924053911e-01
5.450028715457704287e-01
5.453915380083846909e-01
5.457788891274233389e-01
5.461659390339640430e-01
5.465529562596583846e-01
5.469402465118567980e-01
5.473285545009570763e-01
5.477170400097881586e-01
5.481048684484450817e-01
5.484923472266459710e-01
5.488807757581382063e-01
5.492702579742237967e-01
5.496598470200101394e-01
5.500478907868315837e-01
5.504352387658970613e-01
5.508230831198289712e-01
5.512110824353957383e-01
5.515988896968836430e-01
5.519863244560763160e-01
5.523737541150872676e-01
5.527623022497989425e-01
5.531511940813949035e-01
5.535391396897263450e-01
5.539273359170553412e-01
5.543155326340701849e-01
5.547044142210716400e-01
5.550928197414594090e-01
5.554809098497042186e-01
5.558694025752654033e-01
5.562577020260027760e-01
5.566469521891052041e-01
5.570363172352779113e-01
5.574257564963995826e-01
5.578157779629953072e-01
5.582053723361969366e-01
5.585943980364527217e-01
5.589832283001849866e-01
5.593712822946551588e-01
5.597597872664968888e-01
5.601480705704475760e-01
5.605355016246776900e-01
5.609247453552795859e-01
5.613147265597112634e-01
5.617034687677222582e-01
5.620915484396274975e-01
5.624803698752596226e-01
5.628695734399083994e-01
5.632581108626024680e-01
5.636453633741622671e-01
5.640327684223648275e-01
5.644217370230387720e-01
5.648110713560170471e-01
5.652011523538583715e-01
5.655911136904807623e-01
5.659807059641398519e-01
5.663712869785570980e-01
5.667611981851228276e-01
5.671506041730615122e-01
5.675404618419610525e-01
5.679298285861666962e-01
5.683189007796518588e-01
5.687078446890427852e-01
5.690977889734959438e-01
5.694885367574828994e-01
5.698793729310124290e-01
5.702695293891146822e-01
5.706594404740574777e-01
5.710493642083426247e-01
5.714391165796431915e-01
5.718285906310373035e-01
5.722180834157418738e-01
5.726087236598418340e-01
5.729983091181320987e-01
5.733867237296094155e-01
5.737753998075609818e-01
5.741637310086300516e-01
5.745529249224343715e-01
5.749429379603931967e-01
5.753318225131222041e-01
5.757206940262802330e-01
5.761101909348166350e-01
5.764990349934658864e-01
5.768879604103810399e-01
5.772768164576432826e-01
5.776658858841301480e-01
5.780561484412104489e-01
5.784466751624853798e-01
5.788365918772188090e-01
5.792267357750484624e-01
5.796176368331268369e-01
5.800067928846706078e-01
5.803956749558187855e-01
5.807852487598254010e-01
5.811748306966904032e-01
5.815643036782491837e-01
5.819523707685421154e-01
5.823398633808470892e-01
5.827275165942614743e-01
5.831150527156119256e-01
5.835036059334168801e-01
5.838930942035085447e-01
5.842813824014764235e-01
5.846694613143972319e-01
5.850574424712307042e-01
5.854444602701268652e-01
5.858314154144481645e-01
5.862179024951804651e-01
5.866044404483657937e-01
5.869916772251094761e-01
5.873788889242282929e-01
5.877659475579962711e-01
5.881544655482402462e-01
5.885429591678686956e-01
5.889306585810106798e-01
5.893198383206361690e-01
5.897085063485255629e-01
5.900966252878909746e-01
5.904853133858373182e-01
5.908729227615667767e-01
5.912613586994153181e-01
5.916493964843996256e-01
5.920359715448528792e-01
5.924243225688545778e-01
5.928130479106290540e-01
5.932012844205956092e-01
5.935897264396475803e-01
5.939778160876160173e-01
5.943656863608653973e-01
5.947538585545223411e-01
5.951425420252467458e-01
5.955315009277400984e-01
5.959190391549330501e-01
5.963049615416834426e-01
5.966914770633614529e-01
5.970792770017046003e-01
5.974670728866554592e-01
5.978556137967612205e-01
5.982448530258023256e-01
5.986329000858897631e-01
5.990211372873393003e-01
5.994090565834601092e-01
5.997967595887659931e-01
6.001856614673611867e-01
6.005746125018019965e-01
6.009651110661976547e-01
6.013557343680044909e-01
6.017447973512730641e-01
6.021332179588829714e-01
6.025210105667244687e-01
6.029094422219511973e-01
6.032992425056236119e-01
6.036891506239278060e-01
6.040788504641326773e-01
6.044686978138124056e-01
6.048574306810541312e-01
6.052462124412284483e-01
6.056360491642200916e-01
6.060258671010971820e-01
6.064162040345517646e-01
6.068069389314025841e-01
6.071971905702503447e-01
6.075872336663280526e-01
6.079777614790192741e-01
6.083678340088003456e-01
6.087579291833321582e-01
6.091490751395067793e-01
6.095403054010153365e-01
6.099317916647798432e-01
6.103234947314590819e-01
6.107143421244450865e-01
6.111049477555497988e-01
6.114964728402607630e-01
6.118863867195137862e-01
6.122762842387819981e-01
6.126676884351802688e-01
6.130579908316493576e-01
6.134477628716215047e-01
6.138370327017528272e-01
6.142267558421273810e-01
6.146158245773554185e-01
6.150043337451382985e-01
6.153932592334844243e-01
6.157817910932427141e-01
6.161719034358084102e-01
6.165621936246291623e-01
6.169513657147233099e-01
6.173404780700961769e-01
6.177291250593945904e-01
6.181192235958585801e-01
6.185094377858997294e-01
6.188980421317248348e-01
6.192870479075165413e-01
6.196761871237466135e-01
6.200661733714344370e-01
6.204569507412177609e-01
6.208472506378849287e-01
6.212375187164381751e-01
6.216273856212312099e-01
6.220165408272808616e-01
6.224057136221338160e-01
6.227947389282665336e-01
6.231838300734230396e-01
6.235724319502823354e-01
6.239609198702367188e-01
6.243497278141511009e-01
6.247383567473925314e-01
6.251273161808963419e-01
6.255165739025635441e-01
6.259052075456543740e-01
6.262942518716522189e-01
6.266844499782692202e-01
6.270737255644903696e-01
6.274617046291275368e-01
6.278508873120163258e-01
6.282403297701214528e-01
6.286298863013960458e-01
6.290197298523841907e-01
6.294089879923628894e-01
6.297989559457715103e-01
6.301895296756183651e-01
6.305794979933894151e-01
6.309690809381729437e-01
6.313597568255454595e-01
6.317506315977488018e-01
6.321404735184190660e-01
6.325301324735692621e-01
6.329200618620738350e-01
6.333094261524048196e-01
6.336979464970714515e-01
6.340870369615984048e-01
6.344777236929682873e-01
6.348683574553807274e-01
6.352578044034298266e-01
6.356473638350005340e-01
6.360366417907383774e-01
6.364245899644904725e-01
6.368129237072682747e-01
6.372020942901872598e-01
6.375911425957402345e-01
6.379811586041351790e-01
6.383722133008821187e-01
6.387628104187531575e-01
6.391532440794248648e-01
6.395438749305910608e-01
6.399348959955299954e-01
6.403270538449946647e-01
6.407180039279136707e-01
6.411071437719365607e-01
6.414965835126076321e-01
6.418871261215982615e-01
6.422786959297400733e-01
6.426694921887046164e-01
6.430600804772226287e-01
6.434506111736074674e-01
6.438410866200199312e-01
6.442318555073414110e-01
6.446223290162613750e-01
6.450124843469698943e-01
6.454024381761039875e-01
6.457919480213210051e-01
6.461818117648828741e-01
6.465714372373051466e-01
6.469601266490601077e-01
6.473486749014989439e-01
6.477369633381736547e-01
6.481264513147173556e-01
6.485156180190205788e-01
6.489041932026550219e-01
6.492924949220021391e-01
6.496806456930018792e-01
6.500700689375032981e-01
6.504594160205865450e-01
6.508492581885925166e-01
6.512398006716164645e-01
6.516293341857815058e-01
6.520189761939384487e-01
6.524091195326953141e-01
6.527992172745191723e-01
6.531895694415639220e-01
6.535797596105912266e-01
6.539693617652914126e-01
6.543589397924443052e-01
6.547490479620295956e-01
6.551394057168407059e-01
6.555302069207903370e-01
6.559204801810606389e-01
6.563103382339172676e-01
6.567003554461610104e-01
6.570897149627250577e-01
6.574790019785634598e-01
6.578691078598754016e-01
6.582574583037679172e-01
6.586443961626373689e-01
6.590335580628243761e-01
6.594223488100754427e-01
6.598104463898142313e-01
6.601991986251918298e-01
6.605875177952489352e-01
6.609761024966595011e-01
6.613653838662800766e-01
6.617545321064709496e-01
6.621423932762617870e-01
6.625307793456943761e-01
6.629202666856540693e-01
6.633094859054360359e-01
6.636985542893135692e-01
6.640874949903281532e-01
6.644753791634148143e-01
6.648634019004723283e-01
6.652517869328374855e-01
6.656410276077465715e-01
6.660310177454177305e-01
6.664203455866809511e-01
6.668098386397834920e-01
6.671987742910313601e-01
6.675866322672124875e-01
6.679753650252139296e-01
6.683650463368182582e-01
6.687535502797876674e-01
6.691420031650008315e-01
6.695312217191180526e-01
6.699199650758573821e-01
6.703079970207216354e-01
6.706965602146734984e-01
6.710861964137618818e-01
6.714749595675391092e-01
6.718631021705011586e-01
6.722519770460536614e-01
6.726407684871942294e-01
6.730294147566145968e-01
6.734176412717358673e-01
6.738050143350516885e-01
6.741927147587969404e-01
6.745818872285711532e-01
6.749704002465504171e-01
6.753582616681464978e-01
6.757480585048991628e-01
6.761388269795219896e-01
6.765288694248727808e-01
6.769185661426257994e-01
6.773069696992917166e-01
6.776947262461856525e-01
6.780833711423842614e-01
6.784718840087519132e-01
6.788609571503129159e-01
6.792491361937320615e-01
6.796370547097787540e-01
6.800256570392197997e-01
6.804125511020736594e-01
6.807994767272864678e-01
6.811876144450218495e-01
6.815756584374058624e-01
6.819637765570900623e-01
6.823523390189722981e-01
6.827409256837859708e-01
6.831285387304453227e-01
6.835157613436122492e-01
6.839042245704929357e-01
6.842924408987179907e-01
6.846806725724448039e-01
6.850682770022211709e-01
6.854554355049888859e-01
6.858431628995674822e-01
6.862308357490616295e-01
6.866186280687612831e-01
6.870054851132360030e-01
6.873932359506437217e-01
6.877816436127883737e-01
6.881699675265594562e-01
6.885582351100458798e-01
6.889457255263184976e-01
6.893326112730518984e-01
6.897186167885922536e-01
6.901052387516646291e-01
6.904923353543386266e-01
6.908791375491221132e-01
6.912664559231792571e-01
6.916542710683020179e-01
6.920417672468954784e-01
6.924290871165248440e-01
6.928167477602171775e-01
6.932039225139037253e-01
6.935909705855508589e-01
6.939796527866369802e-01
6.943685080494399475e-01
6.947573568347017448e-01
6.951477428279549953e-01
6.955381463169181266e-01
6.959272433000931457e-01
6.963136441819016698e-01
6.967011036231650634e-01
6.970905158651993228e-01
6.974783278213728677e-01
6.978668901419925463e-01
6.982562284130818808e-01
6.986432197086492879e-01
6.990301738912160223e-01
6.994187218375045312e-01
6.998063772543285932e-01
7.001944197067779818e-01
7.005838897083176420e-01
7.009725761737254368e-01
7.013601884232030237e-01
7.017477063215051825e-01
7.021352220719441206e-01
7.025227317802238414e-01
7.029113113837033300e-01
7.032994763327780063e-01
7.036876452511664493e-01
7.040763672429668496e-01
7.044643732379913814e-01
7.048536714239066470e-01
7.052432812729875211e-01
7.056324120006591816e-01
7.060214172841261515e-01
7.064097724296228842e-01
7.067977762598575131e-01
7.071863873367234543e-01
7.075745161483264489e-01
7.079622598185975058e-01
7.083501413814842218e-01
7.087373403977675901e-01
7.091244279198956058e-01
7.095116009742787888e-01
7.098992138267108398e-01
7.102859668115125702e-01
7.106733522721930818e-01
7.110622622782125646e-01
7.114507881657119448e-01
7.118383429100778592e-01
7.122256912495604775e-01
7.126137600986818255e-01
7.130014721769548647e-01
7.133906652943502458e-01
7.137798463245822456e-01
7.141665743603725636e-01
7.145539359356386511e-01
7.149416840257675210e-01
7.153283485527459629e-01
7.157163411079315862e-01
7.161054073516036622e-01
7.164947805047361395e-01
7.168836086136270991e-01
7.172716957311450203e-01
7.176590298620921793e-01
7.180460791212404104e-01
7.184340596145368796e-01
7.188205355997963064e-01
7.192060953045741334e-01
7.195915038418692067e-01
7.199773275549991025e-01
7.203636493386637030e-01
7.207504083470452905e-01
7.211382507390956542e-01
7.215260378527639240e-01
7.219129089156917090e-01
7.222984806258505586e-01
7.226835788651110315e-01
7.230708156837042377e-01
7.234603670868295922e-01
7.238490997407638350e-01
7.242362356847360516e-01
7.246238474468229551e-01
7.250127295044938025e-01
7.254013425407487281e-01
7.257889043966502252e-01
7.261753746789717523e-01
7.265622147974200029e-01
7.269504932607715464e-01
7.273388168347932892e-01
7.277268610132626714e-01
7.281147498084199476e-01
7.285027964010616364e-01
7.288906220466405683e-01
7.292772385349773900e-01
7.296642450201331620e-01
7.300511114839491889e-01
7.304368021301704816e-01
7.308230165711954163e-01
7.312090439169928180e-01
7.315947630100368970e-01
7.319807020279898158e-01
7.323661204166788119e-01
7.327504335218657516e-01
7.331364428859078464e-01
7.335248192168135617e-01
7.339127630115239720e-01
7.343000998662921885e-01
7.346867100356258007e-01
7.350729489405112282e-01
7.354599710627456322e-01
7.358471905962783444e-01
7.362341853031661998e-01
7.366210686620663362e-01
7.370083850793504032e-01
7.373966614038316436e-01
7.377833109869851302e-01
7.381686938128553255e-01
7.385552653946506618e-01
7.389413124073302974e-01
7.393276478656277684e-01
7.397151917674728017e-01
7.401018343101809505e-01
7.404877907935120129e-01
7.408750168877609177e-01
7.412631251243722019e-01
7.416505802707277217e-01
7.420379407787007775e-01
7.424253334586851105e-01
7.428124689897421806e-01
7.431978075972949238e-01
7.435831014460762001e-01
7.439698547154153241e-01
7.443581842463040665e-01
7.447466212104998373e-01
7.451339630061720731e-01
7.455214113014173583e-01
7.459087495703518034e-01
7.462958099126764111e-01
7.466826670236346164e-01
7.470705425202954775e-01
7.474592182752882730e-01
7.478479602722079012e-01
7.482360908442095004e-01
7.486234681314085648e-01
7.490102798120896743e-01
7.493972621896205499e-01
7.497840457627639177e-01
7.501706608687900291e-01
7.505584846357516993e-01
7.509464288261158416e-01
7.513339350786141235e-01
7.517221803239529931e-01
7.521109421969756070e-01
7.524996764444574771e-01
7.528877932213622337e-01
7.532756328812393321e-01
7.536638590753084177e-01
7.540520487508368674e-01
7.544406164755355082e-01
7.548284213884643989e-01
7.552151765702321828e-01
7.556015525070569616e-01
7.559867884681713557e-01
7.563719846102732181e-01
7.567582987185107468e-01
7.571465567086160808e-01
7.575353552083472497e-01
7.579234940891633743e-01
7.583120768532062295e-01
7.587002749191292805e-01
7.590876945512464724e-01
7.594758471144045231e-01
7.598648217734326193e-01
7.602529547531704512e-01
7.606405049588181866e-01
7.610273207027798970e-01
7.614131109614523663e-01
7.617986346276907073e-01
7.621859067819520828e-01
7.625734496838276755e-01
7.629604855944194242e-01
7.633476169513230269e-01
7.637330323293521905e-01
7.641192293303440408e-01
7.645071187991873130e-01
7.648948258462182626e-01
7.652815318295477232e-01
7.656677148603108218e-01
7.660533774879286772e-01
7.664390505375335838e-01
7.668253660952814021e-01
7.672119516974684750e-01
7.675989009515298278e-01
7.679844163103978216e-01
7.683699873006921699e-01
7.687567517983846521e-01
7.691442866654815136e-01
7.695323614200295648e-01
7.699200794666314351e-01
7.703077702178671160e-01
7.706948895904608410e-01
7.710815530209400581e-01
7.714684285664085150e-01
7.718551653888269248e-01
7.722416384135610823e-01
7.726287288816814369e-01
7.730160084520958375e-01
7.734021086253398680e-01
7.737885319000855633e-01
7.741752874358677206e-01
7.745621423228524760e-01
7.749477868384856416e-01
7.753334686599502312e-01
7.757210750206064986e-01
7.761082501883383999e-01
7.764960804465160793e-01
7.768829608456396807e-01
7.772686436945270838e-01
7.776554669891427851e-01
7.780430352472373912e-01
7.784301520869676416e-01
7.788176960293975437e-01
7.792062869824424309e-01
7.795940486726141705e-01
7.799808664910546918e-01
7.803675809369993166e-01
7.807543244079513389e-01
7.811419442187368389e-01
7.815299625650121706e-01
7.819172153805920011e-01
7.823042159131369244e-01
7.826907804445338845e-01
7.830770909057318541e-01
7.834636608425269433e-01
7.838501195408905664e-01
7.842363014623188189e-01
7.846219100947113834e-01
7.850079199739334879e-01
7.853932560388081630e-01
7.857785207445766584e-01
7.861653643399100222e-01
7.865524912960125681e-01
7.869385994975087728e-01
7.873248728142377972e-01
7.877126460514171091e-01
7.880991058947451888e-01
7.884834936950100293e-01
7.888693305259866229e-01
7.892558484110756556e-01
7.896421629625183236e-01
7.900286649886624213e-01
7.904145561391175967e-01
7.908007437718074240e-01
7.911879943124133785e-01
7.915751553912037108e-01
7.919606728460271139e-01
7.923460172618010944e-01
7.927322240351796223e-01
7.931180590102860917e-01
7.935035924407518593e-01
7.938904575126179974e-01
7.942762358804046352e-01
7.946611356246963132e-01
7.950473680970747692e-01
7.954332676542206215e-01
7.958180103374034031e-01
7.962016065615903360e-01
7.965849016358649282e-01
7.969682613169161156e-01
7.973530880829901024e-01
7.977390283766299106e-01
7.981241037357992285e-01
7.985098446501432967e-01
7.988962756907338481e-01
7.992824348124196732e-01
7.996682663725646067e-01
8.000540841355856525e-01
8.004401774431012528e-01
8.008256069567262214e-01
8.012098475241734574e-01
8.015954334240192880e-01
8.019830720575006344e-01
8.023706683103104531e-01
8.027570017279360703e-01
8.031430283082415800e-01
8.035291764246935697e-01
8.039146554650423715e-01
8.042995642678715251e-01
8.046837505474795371e-01
8.050687180589134462e-01
8.054531888684960395e-01
8.058373470589251797e-01
8.062232205305333022e-01
8.066090249104855836e-01
8.069939009777793437e-01
8.073790785325424268e-01
8.077659062586927119e-01
8.081529659141786226e-01
8.085396820205469348e-01
8.089263219630112856e-01
8.093132741822405274e-01
8.097013725021364738e-01
8.100883418820212789e-01
8.104745264341161048e-01
8.108621267930857801e-01
8.112502502659018067e-01
8.116380088464979492e-01
8.120258366602499667e-01
8.124140628766021166e-01
8.128021578028685745e-01
8.131888907791569032e-01
8.135740147844470194e-01
8.139592203943430970e-01
8.143457742369829555e-01
8.147332507879857522e-01
8.151200315521320849e-01
8.155065841897556345e-01
8.158952073317482512e-01
8.162830272991493663e-01
8.166693740308558214e-01
8.170562994377250643e-01
8.174429782913437137e-01
8.178301957767670771e-01
8.182178634727222954e-01
8.186058232384775257e-01
8.189941022436717510e-01
8.193808136559456168e-01
8.197675899476788430e-01
8.201558074866936998e-01
8.205442439859259585e-01
8.209325009195377332e-01
8.213204550922821312e-01
8.217082477493509174e-01
8.220956242025274641e-01
8.224826951842223455e-01
8.228699299063967354e-01
8.232578351354669088e-01
8.236463163887879357e-01
8.240338999167398093e-01
8.244212211077072139e-01
8.248093989578976215e-01
8.251970216141801817e-01
8.255848922464523731e-01
8.259727826300147235e-01
8.263608728288045491e-01
8.267489728524645143e-01
8.271363526904937924e-01
8.275233152388973279e-01
8.279096117608530925e-01
8.282962061336683890e-01
8.286830069640253038e-01
8.290710754582717446e-01
8.294597824723046742e-01
8.298482301133114358e-01
8.302357134521437532e-01
8.306222373574834172e-01
8.310091709598541598e-01
8.313961360829643654e-01
8.317836159511257099e-01
8.321711497638891730e-01
8.325582554618745634e-01
8.329458756971140909e-01
8.333329654855406998e-01
8.337200197300655979e-01
8.341084609221477431e-01
8.344978210179819778e-01
8.348880656583286264e-01
8.352769004552818011e-01
8.356655967249980721e-01
8.360562259951651587e-01
8.364471522890969402e-01
8.368366807225539050e-01
8.372256730297014116e-01
8.376146133741824151e-01
8.380027329170183226e-01
8.383914245897312600e-01
8.387809201217533150e-01
8.391697049279858156e-01
8.395580632330891246e-01
8.399464308099606757e-01
8.403348193471106287e-01
8.407241026768011993e-01
8.411134949682897988e-01
8.415036320957408611e-01
8.418939259086429816e-01
8.422840951862835546e-01
8.426744369240269927e-01
8.430639418655349049e-01
8.434540854555822031e-01
8.438443283823811036e-01
8.442344873490799095e-01
8.446244105936628888e-01
8.450140310046984071e-01
8.454045877805129727e-01
8.457953136403794092e-01
8.461856996711392132e-01
8.465770747465234392e-01
8.469681205003867230e-01
8.473579654095085845e-01
8.477487352814835342e-01
8.481399845122291614e-01
8.485307570734280658e-01
8.489208832616952360e-01
8.493093951775749773e-01
8.496972174375121423e-01
8.500863530804351198e-01
8.504753009224951255e-01
8.508633476034841436e-01
8.512521043584648783e-01
8.516420065081045099e-01
8.520320341083980065e-01
8.524215071373668628e-01
8.528111344348386913e-01
8.532005590826309271e-01
8.535892634405340962e-01
8.539778919670233392e-01
8.543668232346195435e-01
8.547558503500781724e-01
8.551448203528976277e-01
8.555332440771453717e-01
8.559210392773139997e-01
8.563097912664384692e-01
8.566994455686507415e-01
8.570883403097206976e-01
8.574768291800962672e-01
8.578656554849500848e-01
8.582544617548932830e-01
8.586428143302768934e-01
8.590316586676247645e-01
8.594205334104630944e-01
8.598098249868839638e-01
8.601991159399935416e-01
8.605879946355080579e-01
8.609770637524102321e-01
8.613655469870714620e-01
8.617542277536160977e-01
8.621426008601761337e-01
8.625313246754331420e-01
8.629208952589085824e-01
8.633104764700461065e-01
8.637000954453216695e-01
8.640898941733036187e-01
8.644798284369046293e-01
8.648705475213899208e-01
8.652616175753358174e-01
8.656517574047838393e-01
8.660407340597967574e-01
8.664289896657801915e-01
8.668181056759017844e-01
8.672083631970305406e-01
8.675988846457589609e-01
8.679887649287931772e-01
8.683786314220766078e-01
8.687692517145153559e-01
8.691606559853307656e-01
8.695522805100727171e-01
8.699440398415085873e-01
8.703356875416404792e-01
8.707264574780897437e-01
8.711163170167022241e-01
8.715053573567571599e-01
8.718953869710615034e-01
8.722857520747443472e-01
8.726763091935608729e-01
8.730666023318296443e-01
8.734568240305993214e-01
8.738482105959102242e-01
8.742391233973414444e-01
8.746299474687204700e-01
8.750205539315529801e-01
8.754119085212872520e-01
8.758048178368831316e-01
8.761979542144587851e-01
8.765912244942528631e-01
8.769833386356011840e-01
8.773735342280885030e-01
8.777639852430552114e-01
8.781561624060180149e-01
8.785483575188054450e-01
8.789404778012561703e-01
8.793330093687227178e-01
8.797256731240693517e-01
8.801183366126447138e-01
8.805105643346434752e-01
8.809033826705856551e-01
8.812953272644497016e-01
8.816864383172644537e-01
8.820774722750170938e-01
8.824682637792601314e-01
8.828604437996183663e-01
8.832525783151278231e-01
8.836439411769917429e-01
8.840360609994507568e-01
8.844288641172888266e-01
8.848205940208901943e-01
8.852117553616021262e-01
8.856044258759120380e-01
8.859975451356358889e-01
8.863910252675927248e-01
8.867841446844419995e-01
8.871770688564528662e-01
8.875700224402814920e-01
8.879607340506786572e-01
8.883511015080974849e-01
8.887411561223912404e-01
8.891318476151279793e-01
8.895237774642651418e-01
8.899144633929799708e-01
8.903044084589275542e-01
8.906948026014510633e-01
8.910851817066268721e-01
8.914759777453046263e-01
8.918672190998053750e-01
8.922578419590938559e-01
8.926500249528989128e-01
8.930413105324687129e-01
8.934317838090582997e-01
8.938244831235967469e-01
8.942169166986353446e-01
8.946086493693515829e-01
8.950000611666016903e-01
8.953902102723731993e-01
8.957803472263106137e-01
8.961709338195484875e-01
8.965619640287456615e-01
8.969530478029181797e-01
8.973428433055731235e-01
8.977327958330202362e-01
8.981226989609296663e-01
8.985124807603328545e-01
8.989033079728808717e-01
8.992942300368456099e-01
8.996847303990609390e-01
9.000755801950396373e-01
9.004662151775346679e-01
9.008560946696302363e-01
9.012448098663544682e-01
9.016339976316046778e-01
9.020242687390105374e-01
9.024141130540874745e-01
9.028040419578103881e-01
9.031943621366376185e-01
9.035850242031570057e-01
9.039761803827666142e-01
9.043671413251026525e-01
9.047577133899024071e-01
9.051480203555276605e-01
9.055383436809276709e-01
9.059295941805602936e-01
9.063210112232656934e-01
9.067122387876913603e-01
9.071038710831528240e-01
9.074950757416705427e-01
9.078875286607656081e-01
9.082800268664562582e-01
9.086706784901884548e-01
9.090615214468309446e-01
9.094523536441306844e-01
9.098435681655608898e-01
9.102362667597404533e-01
9.106284218912218398e-01
9.110201340967803985e-01
9.114112752694468744e-01
9.118006996894123528e-01
9.121901068429922876e-01
9.125803027008191348e-01
9.129710924393328320e-01
9.133620628390328733e-01
9.137522651093806791e-01
9.141420134481933468e-01
9.145316651643905503e-01
9.149214533025796792e-01
9.153116334069860693e-01
9.157012395513950409e-01
9.160911534755541430e-01
9.164813148107222585e-01
9.168705253038911263e-01
9.172593747810624532e-01
9.176476259686748849e-01
9.180358562255150900e-01
9.184243690144014982e-01
9.188126226410582298e-01
9.192017117333945997e-01
9.195907189095968715e-01
9.199795159782443443e-01
9.203680053061777944e-01
9.207566290158950562e-01
9.211460220574367863e-01
9.215349577882759879e-01
9.219232150351049926e-01
9.223123876766952112e-01
9.227019883977382042e-01
9.230904046608706670e-01
9.234789773859374273e-01
9.238673039544351706e-01
9.242556374130820318e-01
9.246447194475658771e-01
9.250335366813101645e-01
9.254216646582326122e-01
9.258095380155461074e-01
9.261984656684633110e-01
9.265864995579765617e-01
9.269735845188260548e-01
9.273611711065513630e-01
9.277484195868521688e-01
9.281351279130977128e-01
9.285224520395261028e-01
9.289108137775804463e-01
9.292994988978824367e-01
9.296884800358001799e-01
9.300778431643238475e-01
9.304676425935383133e-01
9.308570843364684100e-01
9.312463763167905251e-01
9.316358653679445156e-01
9.320246822806071973e-01
9.324128873294399433e-01
9.328008314626557995e-01
9.331900755734483521e-01
9.335792479376830988e-01
9.339671405964667938e-01
9.343561107866482640e-01
9.347446848264928665e-01
9.351321407567839694e-01
9.355206173586740892e-01
9.359087052954071506e-01
9.362957014030978131e-01
9.366836407274108378e-01
9.370721276008466827e-01
9.374610034267371050e-01
9.378501724291871122e-01
9.382385629827507678e-01
9.386264310805213507e-01
9.390144721225422986e-01
9.394024474785085399e-01
9.397901873962877239e-01
9.401784898326193129e-01
9.405668954242522029e-01
9.409547742899195821e-01
9.413434654022312387e-01
9.417320370938733198e-01
9.421200824828369624e-01
9.425080637920509874e-01
9.428952951696164542e-01
9.432829745168914704e-01
9.436711084717553932e-01
9.440587931556262413e-01
9.444463878756608199e-01
9.448348066628954323e-01
9.452228330809637757e-01
9.456105582242543273e-01
9.459987194100363261e-01
9.463874917489741856e-01
9.467769101278785682e-01
9.471658331491281668e-01
9.475544063931800043e-01
9.479435587254085860e-01
9.483332277768128371e-01
9.487224393701327863e-01
9.491109582309953385e-01
9.494982123778374916e-01
9.498854274036222511e-01
9.502728335072565535e-01
9.506602510814452511e-01
9.510481524470453252e-01
9.514366759664785178e-01
9.518263913711269009e-01
9.522159730771342367e-01
9.526043713621969999e-01
9.529939494817460943e-01
9.533833906368822664e-01
9.537709421475273341e-01
9.541588523913548947e-01
9.545469151175306477e-01
9.549350376356431358e-01
9.553232225202706873e-01
9.557112674945970054e-01
9.560987486100023247e-01
9.564862181216483572e-01
9.568745370448518139e-01
9.572638379077172965e-01
9.576533314421837861e-01
9.580416218117294713e-01
9.584297916095727565e-01
9.588183148751003859e-01
9.592068327173978171e-01
9.595943809390642398e-01
9.599816426455026752e-01
9.603700695531985909e-01
9.607584968771202272e-01
9.611462993947179623e-01
9.615339891548492224e-01
9.619222502935697028e-01
9.623102603773834307e-01
9.626973700791003896e-01
9.630844811271469519e-01
9.634731944076700971e-01
9.638620803502235823e-01
9.642508862098201350e-01
9.646405235928411370e-01
9.650302038605450550e-01
9.654204812180056106e-01
9.658095962482075025e-01
9.661979436186146630e-01
9.665856662021542478e-01
9.669731645222604532e-01
9.673621149289154397e-01
9.677521672761602023e-01
9.681418273190645074e-01
9.685314779154310383e-01
9.689215605853972457e-01
9.693108620411556853e-01
9.697002915968162551e-01
9.700899139085217282e-01
9.704802021065132012e-01
9.708699538092494530e-01
9.712588861096347337e-01
9.716482495426385091e-01
9.720376626138865772e-01
9.724270281729454624e-01
9.728154633024687081e-01
9.732037573659870766e-01
9.735925791969587406e-01
9.739818322530243710e-01
9.743704921282700937e-01
9.747588747651978469e-01
9.751475175831446629e-01
9.755364814414433372e-01
9.759256893498918783e-01
9.763135739705796068e-01
9.767020087990769817e-01
9.770906741715873478e-01
9.774805178682896001e-01
9.778708805025796424e-01
9.782596449787570592e-01
9.786484578853594796e-01
9.790376534599295466e-01
9.794264226458434530e-01
9.798150840144268514e-01
9.802031276744782584e-01
9.805923895227235398e-01
9.809825543016099658e-01
9.813702558580992275e-01
9.817581994391409994e-01
9.821470354022503457e-01
9.825351717591737088e-01
9.829231392717200366e-01
9.833119948209121386e-01
9.836998075450931189e-01
9.840871919955470615e-01
9.844756058797694553e-01
9.848634899833715872e-01
9.852511389969672573e-01
9.856387051903756635e-01
9.860255878717232303e-01
9.864113548741947346e-01
9.867966100522373996e-01
9.871828634137002068e-01
9.875692337635505469e-01
9.879546389317882538e-01
9.883406856407260799e-01
9.887273061238945893e-01
9.891142081972079669e-01
9.895010311565105576e-01
9.898880625850721149e-01
9.902751918041520218e-01
9.906620837743015384e-01
9.910498309192350419e-01
9.914373002057403905e-01
9.918250358240309206e-01
9.922131036366652612e-01
9.926003551724621454e-01
9.929876769196676056e-01
9.933745099791292388e-01
9.937608263358319594e-01
9.941472469035880222e-01
9.945342216480973496e-01
9.949208230236900041e-01
9.953069972054411352e-01
9.956934501274067317e-01
9.960786929843531423e-01
9.964635692843212267e-01
9.968483565834326265e-01
9.972341137882296813e-01
9.976209460929644779e-01
9.980073925692297676e-01
9.983940840137272010e-01
9.987814082177589592e-01
9.991674860968939864e-01
9.995536708379212376e-01
9.999397955942779248e-01
1.000325475235202877e+00
1.000712522314853414e+00
1.001099077231535350e+00
1.001487210526561533e+00
1.001875365255263217e+00
1.002262517860869062e+00
1.002650424417107056e+00
1.003037504321466322e+00
1.003424339630021533e+00
1.003812046555214721e+00
1.004200047596676582e+00
1.004586318372928444e+00
1.004972660919745131e+00
1.005360414482352693e+00
1.005748384311188071e+00
1.006136163415432883e+00
1.006523469102114765e+00
1.006910328611908989e+00
1.007296901977754011e+00
1.007684294951037618e+00
1.008071839233124045e+00
1.008459965584249440e+00
1.008849179097272009e+00
1.009238597148351735e+00
1.009627347288059918e+00
1.010015013396247774e+00
1.010402296351873508e+00
1.010790705534461598e+00
1.011178808666801876e+00
1.011566680290749032e+00
1.011954782019903076e+00
1.012342104350065775e+00
1.012731148323741115e+00
1.013120358408554411e+00
1.013507623191193030e+00
1.013894007082395854e+00
1.014280744385759103e+00
1.014667887806241842e+00
1.015055308274517953e+00
1.015443571928787758e+00
1.015832600760107951e+00
1.016221397222155876e+00
1.016610019529767595e+00
1.016998475955457559e+00
1.017386090410748123e+00
1.017773633794292198e+00
1.018161355116885547e+00
1.018549726201527950e+00
1.018939020180971822e+00
1.019328115007528179e+00
1.019716756809486702e+00
1.020104547622244340e+00
1.020493170419316309e+00
1.020881914424625059e+00
1.021270177920061695e+00
1.021657868482999554e+00
1.022046052678486694e+00
1.022434724712082854e+00
1.022822630254066167e+00
1.023211315395422760e+00
1.023599357160810186e+00
1.023986575421081735e+00
1.024374335659104629e+00
1.024762197872587821e+00
1.025148425911178940e+00
1.025535155199859272e+00
1.025922820737986463e+00
1.026310181268057509e+00
1.026697285094141154e+00
1.027084889846916260e+00
1.027472016157330525e+00
1.027858873200902856e+00
1.028246727023838458e+00
1.028633939909344486e+00
1.029020167218516191e+00
1.029406944307375893e+00
1.029795623754689249e+00
1.030183880276487773e+00
1.030571887794014208e+00
1.030959783865418533e+00
1.031347086741579488e+00
1.031734235955305223e+00
1.032121472168458398e+00
1.032508467192249757e+00
1.032894944077936916e+00
1.033282134927891782e+00
1.033669452048710635e+00
1.034056662477076838e+00
1.034443744493697803e+00
1.034830940091697737e+00
1.035217676781088780e+00
1.035603792153299230e+00
1.035989456653064300e+00
1.036375571573126209e+00
1.036762569388755661e+00
1.037148672097764290e+00
1.037535204086309948e+00
1.037922417699788102e+00
1.038309492533256106e+00
1.038697309563299420e+00
1.039084046406476780e+00
1.039470350446968894e+00
1.039857690561212245e+00
1.040245261401897769e+00
1.040632032403618679e+00
1.041019110945190729e+00
1.041406970536967735e+00
1.041795012587821923e+00
1.042182706908406864e+00
1.042569966973665885e+00
1.042957472980235778e+00
1.043343385917790966e+00
1.043729575929714048e+00
1.044115131430855214e+00
1.044498953460129220e+00
1.044883608942417164e+00
1.045268455254345197e+00
1.045652684717136571e+00
1.046037583483482303e+00
1.046423255528646123e+00
1.046808522182773205e+00
1.047193040310181900e+00
1.047577060468051657e+00
1.047961160239161638e+00
1.048344250820684387e+00
1.048728142753237114e+00
1.049112541312588798e+00
1.049495856297157026e+00
1.049880110184235882e+00
1.050263571105590099e+00
1.050646461387623187e+00
1.051030476283017601e+00
1.051414770918313035e+00
1.051799238297888461e+00
1.052183564928822257e+00
1.052568494793782117e+00
1.052954930014953883e+00
1.053340117207721915e+00
1.053724354309479638e+00
1.054110021453948276e+00
1.054496615815560645e+00
1.054883336079662559e+00
1.055269284690352416e+00
1.055655670887113873e+00
1.056043253782460001e+00
1.056430141521303989e+00
1.056816687488229878e+00
1.057203216631807718e+00
1.057589358355297993e+00
1.057975586772281984e+00
1.058362268752038871e+00
1.058749432690853309e+00
1.059137590741971557e+00
1.059526581616922147e+00
1.059914603935089517e+00
1.060302340270251165e+00
1.060689338833926021e+00
1.061076134132142412e+00
1.061464319866805672e+00
1.061852184081699235e+00
1.062238935640448245e+00
1.062625918867416308e+00
1.063013076071760654e+00
1.063399370581781467e+00
1.063784611645686162e+00
1.064170526455592514e+00
1.064556463226083993e+00
1.064941597401097173e+00
1.065327446122450006e+00
1.065713398338117734e+00
1.066099325479533677e+00
1.066485944728186475e+00
1.066872263209826421e+00
1.067257880841648188e+00
1.067644307891174815e+00
1.068031620577568397e+00
1.068418281407694348e+00
1.068803591873228154e+00
1.069189548137027490e+00
1.069575572077780645e+00
1.069961295978510307e+00
1.070348059954125297e+00
1.070734161143506613e+00
1.071118361324139290e+00
1.071503404562025974e+00
1.071889436942077722e+00
1.072273524672883838e+00
1.072658899580186453e+00
1.073044826933579721e+00
1.073429587682647179e+00
1.073815232061273495e+00
1.074202184716380959e+00
1.074589808133346924e+00
1.074976576952758167e+00
1.075363137336531993e+00
1.075749660415604714e+00
1.076136441055213888e+00
1.076523983913785232e+00
1.076911601660599072e+00
1.077298480005011605e+00
1.077684526486299088e+00
1.078071820834538341e+00
1.078459549977454968e+00
1.078846623886232869e+00
1.079233730000531022e+00
1.079620342028817959e+00
1.080006956988293965e+00
1.080395263078822499e+00
1.080783042897548452e+00
1.081168074389292633e+00
1.081552571684417208e+00
1.081937414406044962e+00
1.082322435213389111e+00
1.082707466313753697e+00
1.083092146926811994e+00
1.083477540017483864e+00
1.083862861623372531e+00
1.084246484980369463e+00
1.084631765647762647e+00
1.085017615438472971e+00
1.085401831347855062e+00
1.085787224564416009e+00
1.086171819071767519e+00
1.086554376897324703e+00
1.086938690291705756e+00
1.087324106165723725e+00
1.087710153538826940e+00
1.088095275977549514e+00
1.088478715064742142e+00
1.088864115213930672e+00
1.089250107256340527e+00
1.089634945056390247e+00
1.090019861403393797e+00
1.090404003164941349e+00
1.090787942526761922e+00
1.091172931980244787e+00
1.091557189804105210e+00
1.091941439233430122e+00
1.092326325207251481e+00
1.092711220670987027e+00
1.093096729075914375e+00
1.093482406934222162e+00
1.093868217724006664e+00
1.094254656580380125e+00
1.094640202398471818e+00
1.095025307743177967e+00
1.095410453791594074e+00
1.095795246115490729e+00
1.096180038310448523e+00
1.096565389634724497e+00
1.096950970875361753e+00
1.097335046411016313e+00
1.097719375666196262e+00
1.098105579250895802e+00
1.098491457202595445e+00
1.098876094975890449e+00
1.099260399686708523e+00
1.099645416343559168e+00
1.100030533092610119e+00
1.100415612973614676e+00
1.100801926449049839e+00
1.101187860478349601e+00
1.101573455553005898e+00
1.101960132637100909e+00
1.102346434142920328e+00
1.102732292482064169e+00
1.103118744036122534e+00
1.103505467504730664e+00
1.103891361881657707e+00
1.104275293337682262e+00
1.104660793609049563e+00
1.105048403394512713e+00
1.105434456094820161e+00
1.105820684408909571e+00
1.106207901648040615e+00
1.106595579600021750e+00
1.106983844796197491e+00
1.107371862521491890e+00
1.107759482131619233e+00
1.108146876943597814e+00
1.108533694316636620e+00
1.108921505174087052e+00
1.109309046210707139e+00
1.109694815610861474e+00
1.110081482928607199e+00
1.110468135706008441e+00
1.110854282567843798e+00
1.111240641354513725e+00
1.111626253369873751e+00
1.112011828677612835e+00
1.112397235626872316e+00
1.112782841495836728e+00
1.113169642120120928e+00
1.113555266119784060e+00
1.113940577157963796e+00
1.114327767220671728e+00
1.114715117783240617e+00
1.115101891012657775e+00
1.115489011313633982e+00
1.115875884873575252e+00
1.116262570450445413e+00
1.116650716702226820e+00
1.117038023682526360e+00
1.117423564317447493e+00
1.117809472834472295e+00
1.118195288149356426e+00
1.118580691876413402e+00
1.118965354264827017e+00
1.119349543429846161e+00
1.119735065048202971e+00
1.120120748516850950e+00
1.120506160920229366e+00
1.120892500793255309e+00
1.121277681310025365e+00
1.121662568492582723e+00
1.122048175213833376e+00
1.122432798816025423e+00
1.122818073772971825e+00
1.123204026540726375e+00
1.123590065160926299e+00
1.123976765204639960e+00
1.124363735794693619e+00
1.124751429475381759e+00
1.125138832162170699e+00
1.125526208302131126e+00
1.125914095201596021e+00
1.126300931211510870e+00
1.126686452277368966e+00
1.127073122185890064e+00
1.127460263806253193e+00
1.127846496701778500e+00
1.128234356706592001e+00
1.128622897999912222e+00
1.129010122831667129e+00
1.129395775938450752e+00
1.129782557303258939e+00
1.130170100724936288e+00
1.130557240962902998e+00
1.130944231514429354e+00
1.131329442550817799e+00
1.131713944689837659e+00
1.132099445623725886e+00
1.132486212193621000e+00
1.132872160454849064e+00
1.133256945281638783e+00
1.133641725109389098e+00
1.134026209705828903e+00
1.134410217183708491e+00
1.134794618027846758e+00
1.135178971008580451e+00
1.135563970207017714e+00
1.135949868386080031e+00
1.136334887607564736e+00
1.136718749086383484e+00
1.137101972138721662e+00
1.137487137385193803e+00
1.137873156782449824e+00
1.138257167839142658e+00
1.138641539956419813e+00
1.139025724024848030e+00
1.139408991140871796e+00
1.139792862320401223e+00
1.140177505514035516e+00
1.140562648575863536e+00
1.140946819608081642e+00
1.141330066080855410e+00
1.141713526039240811e+00
1.142097672184454904e+00
1.142482690064711370e+00
1.142867467184494501e+00
1.143251781285513635e+00
1.143637814526685670e+00
1.144024159292788667e+00
1.144409486277500720e+00
1.144795547450350615e+00
1.145180643340285354e+00
1.145564888327383901e+00
1.145950833994181295e+00
1.146337932521580116e+00
1.146725106270469974e+00
1.147110672074355797e+00
1.147495974825206710e+00
1.147881865886618558e+00
1.148267379154426227e+00
1.148653509906988779e+00
1.149040336338858159e+00
1.149427071600647610e+00
1.149812817981160640e+00
1.150198302976729314e+00
1.150585430742965487e+00
1.150972315270523350e+00
1.151358496536841747e+00
1.151745713474310095e+00
1.152132078596686648e+00
1.152518725737297300e+00
1.152905645728045769e+00
1.153291178594658239e+00
1.153677106511656447e+00
1.154063021487055529e+00
1.154448300268742900e+00
1.154832769852157215e+00
1.155216307071174064e+00
1.155601807389229574e+00
1.155988267311799156e+00
1.156372222143681405e+00
1.156755539682476019e+00
1.157140714726036412e+00
1.157526237598312191e+00
1.157911534183513336e+00
1.158296347440494367e+00
1.158680524510420584e+00
1.159064819955076375e+00
1.159450371696665982e+00
1.159836765508244216e+00
1.160222419028203111e+00
1.160607791505919417e+00
1.160993291359089241e+00
1.161379353428593664e+00
1.161766057026894838e+00
1.162153099547974300e+00
1.162539814813010164e+00
1.162926206366894366e+00
1.163313521628219105e+00
1.163699952083814937e+00
1.164085359630687044e+00
1.164472378460187585e+00
1.164859033983156600e+00
1.165245008055435738e+00
1.165632703392277092e+00
1.166021313822235728e+00
1.166409114176466533e+00
1.166796372207261401e+00
1.167183848998931461e+00
1.167572148799399745e+00
1.167961395066969166e+00
1.168351133802703723e+00
1.168739323869853353e+00
1.169125813177998241e+00
1.169513130494990394e+00
1.169900071346426484e+00
1.170286952586048201e+00
1.170673546699358747e+00
1.171060038166794159e+00
1.171447065329604742e+00
1.171832763170835623e+00
1.172218395266558577e+00
1.172604041927080898e+00
1.172989428890318431e+00
1.173375041020290110e+00
1.173760844534475378e+00
1.174146882364986100e+00
1.174532790165726981e+00
1.174919041254518737e+00
1.175306007184736101e+00
1.175692876910892304e+00
1.176079044734329893e+00
1.176464874863999199e+00
1.176851448613596585e+00
1.177239066708952953e+00
1.177626891204332837e+00
1.178014634710920605e+00
1.178401990806187793e+00
1.178789858964280457e+00
1.179177230682419975e+00
1.179564007688638450e+00
1.179951701029286149e+00
1.180338848397211926e+00
1.180725442761449084e+00
1.181112762123174509e+00
1.181499429510649790e+00
1.181884451830171212e+00
1.182269937135304483e+00
1.182655959767250797e+00
1.183042092367661446e+00
1.183428248542709671e+00
1.183814700822932275e+00
1.184201286677941001e+00
1.184587325704347993e+00
1.184973239092176112e+00
1.185358987997402691e+00
1.185745218199891537e+00
1.186130940404521938e+00
1.186516086347515708e+00
1.186901177473878688e+00
1.187286113769201013e+00
1.187671225350774851e+00
1.188055362619074407e+00
1.188439769337387597e+00
1.188824767234016200e+00
1.189209618152721859e+00
1.189595273379782103e+00
1.189980718459817233e+00
1.190366419038235479e+00
1.190753131869961567e+00
1.191139461039621539e+00
1.191526440337911996e+00
1.191913694140917857e+00
1.192299464320943470e+00
1.192684697625493229e+00
1.193070495860723890e+00
1.193456564868250469e+00
1.193843458935815338e+00
1.194231115696189560e+00
1.194617181886000301e+00
1.195003401743538252e+00
1.195390545401696203e+00
1.195776917793562877e+00
1.196162706780345530e+00
1.196547638250943235e+00
1.196931867265232929e+00
1.197316510249866184e+00
1.197702187710208754e+00
1.198088226174105264e+00
1.198474674166135179e+00
1.198861957419274038e+00
1.199249633398267401e+00
1.199636724766306894e+00
1.200023357556984527e+00
1.200409972571526707e+00
1.200796028759897105e+00
1.201181784708764022e+00
1.201568129654924322e+00
1.201954646076630384e+00
1.202341554755361086e+00
1.202728662348518496e+00
1.203115862248171464e+00
1.203503531980104180e+00
1.203890421527123777e+00
1.204276739256896933e+00
1.204663424417318218e+00
1.205049446281829306e+00
1.205435351748396666e+00
1.205820517502244504e+00
1.206204681620296038e+00
1.206589652795445833e+00
1.206975740119485385e+00
1.207362540774102655e+00
1.207749531232136908e+00
1.208136615026419891e+00
1.208523289669859002e+00
1.208910110331040899e+00
1.209297809350997621e+00
1.209685584864044205e+00
1.210073663209610961e+00
1.210461838789816280e+00
1.210849504612593996e+00
1.211237543535468530e+00
1.211625943815255013e+00
1.212013082703911282e+00
1.212399249211349783e+00
1.212785766041588831e+00
1.213173097498775999e+00
1.213560905964637060e+00
1.213948278102442435e+00
1.214335870276916918e+00
1.214723467745266960e+00
1.215110948584363637e+00
1.215498174331229198e+00
1.215884832033049756e+00
1.216270947328622620e+00
1.216657635745295396e+00
1.217044869781326755e+00
1.217431135432389677e+00
1.217817321869714808e+00
1.218203990143580162e+00
1.218590517423793207e+00
1.218976533084103364e+00
1.219361855950166884e+00
1.219747187261551069e+00
1.220132319026402179e+00
1.220517234867345646e+00
1.220903264090907658e+00
1.221290890622975134e+00
1.221678813340190128e+00
1.222065808752371696e+00
1.222452026654647916e+00
1.222837966957412315e+00
1.223223556991974492e+00
1.223609238341176519e+00
1.223995075637828167e+00
1.224380799341706405e+00
1.224766593710742590e+00
1.225153492788825238e+00
1.225541509615765357e+00
1.225928213800698385e+00
1.226313646613014230e+00
1.226699301916589713e+00
1.227085270990013299e+00
1.227471460362091094e+00
1.227857847737062524e+00
1.228244862367146029e+00
1.228632092618178850e+00
1.229018848284713084e+00
1.229405907855136926e+00
1.229793166925637671e+00
1.230179282184008960e+00
1.230564361295022557e+00
1.230950415365304362e+00
1.231337094145026567e+00
1.231723704066428171e+00
1.232110431217575686e+00
1.232496967197705962e+00
1.232883727258209827e+00
1.233271028028641636e+00
1.233658410234083069e+00
1.234045833219867827e+00
1.234433185657906051e+00
1.234821336923094037e+00
1.235209237743118971e+00
1.235595631082224477e+00
1.235982048047453929e+00
1.236369174158592266e+00
1.236757015776106305e+00
1.237144961315253866e+00
1.237532681451262162e+00
1.237919810539950483e+00
1.238306919983001020e+00
1.238693960872321975e+00
1.239079961047095946e+00
1.239465355426360382e+00
1.239850822118405249e+00
1.240236195775759942e+00
1.240622286317202061e+00
1.241009085521020072e+00
1.241395523722341299e+00
1.241781418064961562e+00
1.242167728835595453e+00
1.242554108075760055e+00
1.242939549720538217e+00
1.243325314779387680e+00
1.243710536260549393e+00
1.244096463446301204e+00
1.244483357910516785e+00
1.244869057725841222e+00
1.245254680941285885e+00
1.245639657537084943e+00
1.246023855572159444e+00
1.246408056563679256e+00
1.246792957948676728e+00
1.247178225896251158e+00
1.247563165480826353e+00
1.247947720749481126e+00
1.248332288509138133e+00
1.248717640470247581e+00
1.249102994022441626e+00
1.249488041052466913e+00
1.249874406767512047e+00
1.250262199158263643e+00
1.250649087723142427e+00
1.251035674252820806e+00
1.251422731908800490e+00
1.251809710929324471e+00
1.252196635176650474e+00
1.252584010020285854e+00
1.252971651363125272e+00
1.253358831483039504e+00
1.253745414588916862e+00
1.254132720648039268e+00
1.254520328266225171e+00
1.254906632467619243e+00
1.255293251089046436e+00
1.255679713724515256e+00
1.256065445864086749e+00
1.256450942650067404e+00
1.256835904471624410e+00
1.257220331263996238e+00
1.257604155429616011e+00
1.257988614006127159e+00
1.258374011504351131e+00
1.258758985538263042e+00
1.259142863277052937e+00
1.259526863471139180e+00
1.259911252920762781e+00
1.260295731663923613e+00
1.260680271721639656e+00
1.261064532192408993e+00
1.261448794560602993e+00
1.261834341456855357e+00
1.262219986317919540e+00
1.262604903187914740e+00
1.262989826133435578e+00
1.263374298773372706e+00
1.263759005545770364e+00
1.264143063568977654e+00
1.264527977012864124e+00
1.264914244435477952e+00
1.265300017706822100e+00
1.265685361898714278e+00
1.266070172653225079e+00
1.266455835858265377e+00
1.266841052313268934e+00
1.267224960358994013e+00
1.267608345317634333e+00
1.267992446704718779e+00
1.268378342967612760e+00
1.268764663751627886e+00
1.269150491612458742e+00
1.269536332106788512e+00
1.269922408407050618e+00
1.270307669619248347e+00
1.270691982672267351e+00
1.271076936068236352e+00
1.271462360216367715e+00
1.271847927123908040e+00
1.272234627384735139e+00
1.272621053460850860e+00
1.273007393296393897e+00
1.273392873846074025e+00
1.273776744064538224e+00
1.274160261878250155e+00
1.274544272668773903e+00
1.274929268020529083e+00
1.275313856714253014e+00
1.275697576692746971e+00
1.276080825599285928e+00
1.276465360565465001e+00
1.276851380398528857e+00
1.277237508818523715e+00
1.277623355167708308e+00
1.278007966754116653e+00
1.278392262975929894e+00
1.278776700028243063e+00
1.279160380254123153e+00
1.279544803916519147e+00
1.279929652026465359e+00
1.280314692457583226e+00
1.280699056175337303e+00
1.281083005117217954e+00
1.281467925100915783e+00
1.281851753035432306e+00
1.282235868370754206e+00
1.282619706875661736e+00
1.283003065456435277e+00
1.283387415791036545e+00
1.283771562083821260e+00
1.284155194310539372e+00
1.284537998107238010e+00
1.284921673956860966e+00
1.285306830674731060e+00
1.285690994963343714e+00
1.286075795229759233e+00
1.286461728643963909e+00
1.286847058145030864e+00
1.287232509611230480e+00
1.287617790842205512e+00
1.288002476146068220e+00
1.288386602923404567e+00
1.288771175271230085e+00
1.289155930030208674e+00
1.289539879623440743e+00
1.289923293940042903e+00
1.290305865809077135e+00
1.290688377660324182e+00
1.291072127594380392e+00
1.291456548494780421e+00
1.291841553686086108e+00
1.292227148574284890e+00
1.292611791365313012e+00
1.292996141513170549e+00
1.293381177110680014e+00
1.293765511017335168e+00
1.294149823203910366e+00
1.294534898484874352e+00
1.294919871991357940e+00
1.295305117024778463e+00
1.295690707860677859e+00
1.296075984828526817e+00
1.296460617712685615e+00
1.296845853648818325e+00
1.297231460581078410e+00
1.297616847112183613e+00
1.298002682279993714e+00
1.298387015386130994e+00
1.298770703473289823e+00
1.299155196126681844e+00
1.299539754622687227e+00
1.299925385815839496e+00
1.300311161311352492e+00
1.300697174506473486e+00
1.301083846985692238e+00
1.301469359901126666e+00
1.301853858602094016e+00
1.302238539249025218e+00
1.302623657253525469e+00
1.303009969289886882e+00
1.303396804228021510e+00
1.303781856238478420e+00
1.304166147507574092e+00
1.304550953548240244e+00
1.304936462106523365e+00
1.305321845688190097e+00
1.305706783617409661e+00
1.306091671649435737e+00
1.306476280967436177e+00
1.306861371417354700e+00
1.307246248589780002e+00
1.307631042319267189e+00
1.308015415651068825e+00
1.308399716811683433e+00
1.308783908463169832e+00
1.309167292250598580e+00
1.309551155173203973e+00
1.309935687803448046e+00
1.310319916279150343e+00
1.310704942521333072e+00
1.311089276931417746e+00
1.311473007484153630e+00
1.311856910456300707e+00
1.312240131066779281e+00
1.312624250067526921e+00
1.313007866062690043e+00
1.313391122842716863e+00
1.313774833050958657e+00
1.314158222559519418e+00
1.314541569422779332e+00
1.314925041837699426e+00
1.315308800553957935e+00
1.315693478014358320e+00
1.316077817484285761e+00
1.316461746457343818e+00
1.316845600840961694e+00
1.317229048381709289e+00
1.317612534422706094e+00
1.317996513462047492e+00
1.318380745209854599e+00
1.318765082963743618e+00
1.319150691433224054e+00
1.319535124450249786e+00
1.319918557800888070e+00
1.320302815336052760e+00
1.320686287966206685e+00
1.321069352621863757e+00
1.321453047742903175e+00
1.321837393061337629e+00
1.322221547285690635e+00
1.322605333109233783e+00
1.322989338742388554e+00
1.323373203118697550e+00
1.323756390308028497e+00
1.324138662294930047e+00
1.324520941461942547e+00
1.324904235249256601e+00
1.325287899236656575e+00
1.325671186905802879e+00
1.326054381529492732e+00
1.326437112855348044e+00
1.326818982932611579e+00
1.327202002848525408e+00
1.327585453309595431e+00
1.327968833702312335e+00
1.328352555719199746e+00
1.328735866361238083e+00
1.329119624340208139e+00
1.329503285811437729e+00
1.329885557833356824e+00
1.330267251051961086e+00
1.330648710662580836e+00
1.331029617672943477e+00
1.331411745400576496e+00
1.331795477062826638e+00
1.332179036499575808e+00
1.332562307177266314e+00
1.332945183938691880e+00
1.333326912114753293e+00
1.333709014300255236e+00
1.334092609677484331e+00
1.334475864548086976e+00
1.334858788002631913e+00
1.335242208360958749e+00
1.335624908314579029e+00
1.336008569979083349e+00
1.336393683563476875e+00
1.336777815845273665e+00
1.337161980086526869e+00
1.337546732855972476e+00
1.337930911097472864e+00
1.338315333874196877e+00
1.338700154233449569e+00
1.339084797061346199e+00
1.339469789409149625e+00
1.339853311996637819e+00
1.340236751284503036e+00
1.340620807595835462e+00
1.341004870418479156e+00
1.341390399038010939e+00
1.341775235515157982e+00
1.342159392787755756e+00
1.342543400802789222e+00
1.342927790104764485e+00
1.343313470185337088e+00
1.343699727306976399e+00
1.344085726363961397e+00
1.344470627822459852e+00
1.344855325185361439e+00
1.345240507109639161e+00
1.345625084624765710e+00
1.346009262195958955e+00
1.346393990075631653e+00
1.346777922210126155e+00
1.347161290307868686e+00
1.347545092143572099e+00
1.347928798563980290e+00
1.348312476071545918e+00
1.348695605718619461e+00
1.349077811045391151e+00
1.349459646284826286e+00
1.349841687435827220e+00
1.350224169257171702e+00
1.350607052206844738e+00
1.350989419649972767e+00
1.351371064158433555e+00
1.351752879043004674e+00
1.352134784318823835e+00
1.352516995142490908e+00
1.352900263314435136e+00
1.353284545468408817e+00
1.353668469781724726e+00
1.354051752350392324e+00
1.354435484351663499e+00
1.354818948092592068e+00
1.355202767335200509e+00
1.355587949418294524e+00
1.355973127653258503e+00
1.356358274655343088e+00
1.356743172186881674e+00
1.357127385574386613e+00
1.357511461309160561e+00
1.357895842245209650e+00
1.358280580230363688e+00
1.358665341300215434e+00
1.359050349923813350e+00
1.359434955269808176e+00
1.359819241926551570e+00
1.360202637042223550e+00
1.360586541882618850e+00
1.360970776407969485e+00
1.361354489588174621e+00
1.361738620222881835e+00
1.362123126297954068e+00
1.362507867465904798e+00
1.362891865612136266e+00
1.363275853823166406e+00
1.363659544821818281e+00
1.364042287049010094e+00
1.364425708000463588e+00
1.364809720549394756e+00
1.365192691377691725e+00
1.365576644330519285e+00
1.365960941816811047e+00
1.366344135147583572e+00
1.366728375800716044e+00
1.367112498528333830e+00
1.367495449148266484e+00
1.367878257446625945e+00
1.368261284801998601e+00
1.368645260879647552e+00
1.369029688288727620e+00
1.369413928514225498e+00
1.369798471718432387e+00
1.370183606500438689e+00
1.370568807378860665e+00
1.370953589335514700e+00
1.371338500522578441e+00
1.371722874948207105e+00
1.372106451605381361e+00
1.372490301094014820e+00
1.372874960676179423e+00
1.373259409182535640e+00
1.373643704045137026e+00
1.374028172829199868e+00
1.374412220038985222e+00
1.374795678431561141e+00
1.375179703613830684e+00
1.375563943110451159e+00
1.375948077040110240e+00
1.376333155129122687e+00
1.376718524800834009e+00
1.377103593113311986e+00
1.377487209591484740e+00
1.377869975887123566e+00
1.378253382323680221e+00
1.378638253736228059e+00
1.379023297147126348e+00
1.379407548561767616e+00
1.379791646061153010e+00
1.380175964457744486e+00
1.380559879575723459e+00
1.380942982177931544e+00
1.381325407288686247e+00
1.381708161339411323e+00
1.382091541452831196e+00
1.382475123309938159e+00
1.382858370891050903e+00
1.383239879265984573e+00
1.383621403197517807e+00
1.384004390748420965e+00
1.384387578561521170e+00
1.384769848105877443e+00
1.385152099932650316e+00
1.385535159492259361e+00
1.385919246655225701e+00
1.386303861960864303e+00
1.386687266506424043e+00
1.387070266705019428e+00
1.387454064710175849e+00
1.387837992039369306e+00
1.388221791642000102e+00
1.388604850570746896e+00
1.388988161620118955e+00
1.389372506671383567e+00
1.389756469346510093e+00
1.390140149308266349e+00
1.390523954465656686e+00
1.390907981686251516e+00
1.391292815981244990e+00
1.391677870873493150e+00
1.392062694834166114e+00
1.392447097815080470e+00
1.392830849610715127e+00
1.393213792987789024e+00
1.393596707519575650e+00
1.393979565475767624e+00
1.394361995209675964e+00
1.394744817842695550e+00
1.395127989961785442e+00
1.395511437833022450e+00
1.395894636056154825e+00
1.396278148068008429e+00
1.396661963536671491e+00
1.397046200267092919e+00
1.397430985612599486e+00
1.397815082645993190e+00
1.398199315359576200e+00
1.398583382286507248e+00
1.398966895778863906e+00
1.399351503439913769e+00
1.399737602208850795e+00
1.400123667150734219e+00
1.400509414372247630e+00
1.400894455688415530e+00
1.401278831332238406e+00
1.401663158987058511e+00
1.402047830196853306e+00
1.402433183720004584e+00
1.402818259396376499e+00
1.403202753490118582e+00
1.403588082907663681e+00
1.403973474629927498e+00
1.404359508620316666e+00
1.404746391162522201e+00
1.405132089965551945e+00
1.405517034295853396e+00
1.405901835103607223e+00
1.406287240607815070e+00
1.406672999672944124e+00
1.407058265282622012e+00
1.407442771292390482e+00
1.407826575198536823e+00
1.408209952367391882e+00
1.408593951872104011e+00
1.408977885506677685e+00
1.409361620773164070e+00
1.409745792599155889e+00
1.410130475684520324e+00
1.410516238086723551e+00
1.410901951528028553e+00
1.411287715114133645e+00
1.411673845936496141e+00
1.412059074044522911e+00
1.412443887378724838e+00
1.412828644394879207e+00
1.413213299262899847e+00
1.413598142512497269e+00
1.413982422295590569e+00
1.414367288501427788e+00
1.414752933477815722e+00
1.415138457759648416e+00
1.415524602827249012e+00
1.415910189955527088e+00
1.416293933010503769e+00
1.416678306698662348e+00
1.417063293053269168e+00
1.417447000695786885e+00
1.417830424005078971e+00
1.418214132522762405e+00
1.418598348229229700e+00
1.418982064968768109e+00
1.419366369403207484e+00
1.419751393308452458e+00
1.420136202104478995e+00
1.420520078832963717e+00
1.420903402708293850e+00
1.421286658003263037e+00
1.421669763018632793e+00
1.422053474349955104e+00
1.422437545701704442e+00
1.422821748305102663e+00
1.423205577074514450e+00
1.423589633636272556e+00
1.423974874483905584e+00
1.424360336695737361e+00
1.424743865042456203e+00
1.425126956931609623e+00
1.425510813042782043e+00
1.425895071285134597e+00
1.426279060727140058e+00
1.426663360587977936e+00
1.427049361374439718e+00
1.427436218916766419e+00
1.427822879316679616e+00
1.428208316179457427e+00
1.428594323803079824e+00
1.428981205312375602e+00
1.429368024614498189e+00
1.429754758477288501e+00
1.430140541118884778e+00
1.430526280777748127e+00
1.430912670327335601e+00
1.431299536279624585e+00
1.431686516581578417e+00
1.432073008732453134e+00
1.432458988401040578e+00
1.432845573569938136e+00
1.433232788313699491e+00
1.433619297527861436e+00
1.434005099253347959e+00
1.434391903983343042e+00
1.434779419503932951e+00
1.435165276035667015e+00
1.435551654347433148e+00
1.435938686202094638e+00
1.436324448975570212e+00
1.436709654609361175e+00
1.437094997485899306e+00
1.437480635825227226e+00
1.437866231820154939e+00
1.438252056252810052e+00
1.438638498198428817e+00
1.439024571877867587e+00
1.439409808552233550e+00
1.439796240389783266e+00
1.440183830832948431e+00
1.440571079228467832e+00
1.440958005808494535e+00
1.441344685230232292e+00
1.441729991187948201e+00
1.442115215923469362e+00
1.442500619238344717e+00
1.442886798312266405e+00
1.443274235176148945e+00
1.443661587524130097e+00
1.444049285893173051e+00
1.444436777046259168e+00
1.444823910647015541e+00
1.445210458551492216e+00
1.445596905006849786e+00
1.445983758967066546e+00
1.446370704468435742e+00
1.446757734650862437e+00
1.447144195897049679e+00
1.447531083512643812e+00
1.447918702897752263e+00
1.448306195657123929e+00
1.448693832718407570e+00
1.449080075229436160e+00
1.449465680462559192e+00
1.449852414187440264e+00
1.450239013241674035e+00
1.450625605400872153e+00
1.451010771398244747e+00
1.451395655462676348e+00
1.451781783026370620e+00
1.452167738428094212e+00
1.452553592338392541e+00
1.452938599914811002e+00
1.453323958513182745e+00
1.453708871699555871e+00
1.454093416803769800e+00
1.454478685701857010e+00
1.454863490702339224e+00
1.455248960847521866e+00
1.455635224919729520e+00
1.456021479837761090e+00
1.456407470393167980e+00
1.456793104287629870e+00
1.457179547467389424e+00
1.457566482312020018e+00
1.457953145619710567e+00
1.458339634733932577e+00
1.458727261669712227e+00
1.459116413687658209e+00
1.459505193001613410e+00
1.459893155539687015e+00
1.460280985466599679e+00
1.460669605550172445e+00
1.461059185635808166e+00
1.461448369293528726e+00
1.461837224890466969e+00
1.462225516753523191e+00
1.462613727752036796e+00
1.463003065336633268e+00
1.463392822678555083e+00
1.463781806759881787e+00
1.464169879505059724e+00
1.464558277014220700e+00
1.464946570777538870e+00
1.465334545969215085e+00
1.465722303644343194e+00
1.466108526536872514e+00
1.466495769997548271e+00
1.466883409902931312e+00
1.467270345462195369e+00
1.467658991632253773e+00
1.468046407929155972e+00
1.468432215986301248e+00
1.468818548828514814e+00
1.469205407998180890e+00
1.469593142047275869e+00
1.469981262518009091e+00
1.470369205280687375e+00
1.470757312054135513e+00
1.471145025491030767e+00
1.471531840650953438e+00
1.471918226481567116e+00
1.472305654478988091e+00
1.472692234477980033e+00
1.473079201073299371e+00
1.473468738625691721e+00
1.473857805370614615e+00
1.474246360349521723e+00
1.474634668897727208e+00
1.475023557127510987e+00
1.475412423937252138e+00
1.475801940921029676e+00
1.476193244904127955e+00
1.476582933594987601e+00
1.476971654130316391e+00
1.477359431216574093e+00
1.477747003474636500e+00
1.478135268355303955e+00
1.478522503331009874e+00
1.478909266956818014e+00
1.479296627662537222e+00
1.479684757149651864e+00
1.480073562651908148e+00
1.480462604004515903e+00
1.480850279689423177e+00
1.481238373404107245e+00
1.481627578475502416e+00
1.482016382391633691e+00
1.482405076213885176e+00
1.482793454056111182e+00
1.483182242053652455e+00
1.483572020330871766e+00
1.483961037983738906e+00
1.484348711776801721e+00
1.484736009813005131e+00
1.485124242632798852e+00
1.485512906556636814e+00
1.485901227832967075e+00
1.486290405091479583e+00
1.486680035152271540e+00
1.487068693677775943e+00
1.487456794635729107e+00
1.487845747531815421e+00
1.488234154505082119e+00
1.488620905098381852e+00
1.489007332578735632e+00
1.489394414246477005e+00
1.489781441314391497e+00
1.490168265321270225e+00
1.490554619532230562e+00
1.490941134024384773e+00
1.491328105332782705e+00
1.491715854220242887e+00
1.492104579193781033e+00
1.492493177901883961e+00
1.492880253714070848e+00
1.493267266185191566e+00
1.493655764941134390e+00
1.494043070655554084e+00
1.494429980417025572e+00
1.494816856203846411e+00
1.495203283831636254e+00
1.495590470333991062e+00
1.495979346479035410e+00
1.496368113788980381e+00
1.496757018843951847e+00
1.497146313144525287e+00
1.497534782175282908e+00
1.497923405922421125e+00
1.498311892927997935e+00
1.498700395125454055e+00
1.499088124701086544e+00
1.499475499049721217e+00
1.499862879351574252e+00
1.500250607304887573e+00
1.500638978888076069e+00
1.501027133506303679e+00
1.501414680410477098e+00
1.501801264353064935e+00
1.502188320322213277e+00
1.502576611429869535e+00
1.502965217243446228e+00
1.503352871598590212e+00
1.503740083387128612e+00
1.504127315463623216e+00
1.504514119313168585e+00
1.504902681773519380e+00
1.505292749261839980e+00
1.505681411933326608e+00
1.506069753550237422e+00
1.506458917005805587e+00
1.506847701496297764e+00
1.507235482077821764e+00
1.507622693070267417e+00
1.508010253521912869e+00
1.508398298622210421e+00
1.508785599030750824e+00
1.509172198846932211e+00
1.509559700209414546e+00
1.509948925529877473e+00
1.510338515070279053e+00
1.510726990411840776e+00
1.511114497321649486e+00
1.511502226667614579e+00
1.511890078162896778e+00
1.512278519206029959e+00
1.512667514560444459e+00
1.513054278680945552e+00
1.513440113119706387e+00
1.513827032286028551e+00
1.514214395260558010e+00
1.514601353539702711e+00
1.514988336091445120e+00
1.515375748648269072e+00
1.515763158532993149e+00
1.516150613251617818e+00
1.516538919910439320e+00
1.516928089071683639e+00
1.517316780091935602e+00
1.517705288490041715e+00
1.518093421885219563e+00
1.518480838673047284e+00
1.518867639880039366e+00
1.519254720325897701e+00
1.519642130427874660e+00
1.520029131979456327e+00
1.520415655599024474e+00
1.520802360922975272e+00
1.521190896692570016e+00
1.521579885775914631e+00
1.521968613294074846e+00
1.522357583621676058e+00
1.522746365091894871e+00
1.523134503992580990e+00
1.523521820927914217e+00
1.523909261766080769e+00
1.524296649050274954e+00
1.524683993446078079e+00
1.525072445224410878e+00
1.525460081769522747e+00
1.525846945339939031e+00
1.526234811526492541e+00
1.526622808780618845e+00
1.527010995884709788e+00
1.527398278425081468e+00
1.527784464119869901e+00
1.528171007313679608e+00
1.528557657441740991e+00
1.528945107026042027e+00
1.529332584784389493e+00
1.529720353537204369e+00
1.530107819888035570e+00
1.530495564738432179e+00
1.530884636608929705e+00
1.531273799954570691e+00
1.531663288057928174e+00
1.532052112679640032e+00
1.532441536929436632e+00
1.532830935389876359e+00
1.533219491483908570e+00
1.533608571870080040e+00
1.533997669869332281e+00
1.534386401122939780e+00
1.534775516716255117e+00
1.535164713432773720e+00
1.535552623195639788e+00
1.535940121863059282e+00
1.536328789769845660e+00
1.536716209518195653e+00
1.537102501444102431e+00
1.537488797993302736e+00
1.537874730081271402e+00
1.538260967835099136e+00
1.538647606617543628e+00
1.539033861791735847e+00
1.539419565398021383e+00
1.539804809947832753e+00
1.540190170226121591e+00
1.540575762392455195e+00
1.540961241438208562e+00
1.541348569656511902e+00
1.541735288231017353e+00
1.542121050475784960e+00
1.542507163123278069e+00
1.542893678321860307e+00
1.543281128899279375e+00
1.543668745469448433e+00
1.544056540560067248e+00
1.544444797370944755e+00
1.544833210352658082e+00
1.545221210963292569e+00
1.545609333099473570e+00
1.545997353751185521e+00
1.546385634316579161e+00
1.546773904531379751e+00
1.547161021945605119e+00
1.547547351554975581e+00
1.547934070665828887e+00
1.548321628079086576e+00
1.548709484536024750e+00
1.549096925788115087e+00
1.549484238128903346e+00
1.549871203039703271e+00
1.550258072320287006e+00
1.550644769101109599e+00
1.551031276082976529e+00
1.551418359456658402e+00
1.551806195941152877e+00
1.552194445783646293e+00
1.552583145824992794e+00
1.552972316086598026e+00
1.553360445932083111e+00
1.553748543486588973e+00
1.554136234149316120e+00
1.554523136777030246e+00
1.554910435892805198e+00
1.555296655857098420e+00
1.555682562728869067e+00
1.556068443180894434e+00
1.556454422386280401e+00
1.556841421498413203e+00
1.557228329572217129e+00
1.557614813805884513e+00
1.558000841620384547e+00
1.558387667380841002e+00
1.558774799597738125e+00
1.559162618429385416e+00
1.559550537302506701e+00
1.559937894139568071e+00
1.560324240280615005e+00
1.560710003198755302e+00
1.561096752925149156e+00
1.561482338056542130e+00
1.561867074057699867e+00
1.562252226720796111e+00
1.562636991600684810e+00
1.563021703550053321e+00
1.563407410956959565e+00
1.563793319993391551e+00
1.564179910053888234e+00
1.564567435667912898e+00
1.564954639425200078e+00
1.565341929612793503e+00
1.565729260536364187e+00
1.566115805487432899e+00
1.566502249902739674e+00
1.566888747444942442e+00
1.567274559445198889e+00
1.567660415772929250e+00
1.568047405334634048e+00
1.568434935436414879e+00
1.568822342459320174e+00
1.569210081028623582e+00
1.569597709595559998e+00
1.569986296929921865e+00
1.570374890678322144e+00
1.570763081956337404e+00
1.571151511391098765e+00
1.571539233121071799e+00
1.571926239152454663e+00
1.572312213672305559e+00
1.572698878207590134e+00
1.573087281842438845e+00
1.573475707656544875e+00
1.573863472439529065e+00
1.574252307200746159e+00
1.574641796374489422e+00
1.575031054404389952e+00
1.575419520387602690e+00
1.575807533222814083e+00
1.576195336417404835e+00
1.576581157627251040e+00
1.576966476976316978e+00
1.577353555017582565e+00
1.577740216973070098e+00
1.578125560751360457e+00
1.578510785067183786e+00
1.578895256419320603e+00
1.579280621927204864e+00
1.579668159950039064e+00
1.580056511284915644e+00
1.580444813594879649e+00
1.580833457949159193e+00
1.581222560967569191e+00
1.581611497598439664e+00
1.581999677968297879e+00
1.582387641818501889e+00
1.582775479686307163e+00
1.583163370375532120e+00
1.583551325153084166e+00
1.583938850572154555e+00
1.584325608195986224e+00
1.584710830851935093e+00
1.585095837566453225e+00
1.585481645753827218e+00
1.585867663181864895e+00
1.586253800009966852e+00
1.586640870334350417e+00
1.587028182786084152e+00
1.587415566220506280e+00
1.587802865824925247e+00
1.588190412501644833e+00
1.588577657095107343e+00
1.588965202454391656e+00
1.589353235989817703e+00
1.589739706669636155e+00
1.590126260517388701e+00
1.590513506215501360e+00
1.590900281070898536e+00
1.591286786525394348e+00
1.591673968325116206e+00
1.592061463667860055e+00
1.592448708752051356e+00
1.592835713896666672e+00
1.593222686517669739e+00
1.593609292016548773e+00
1.593995478707446622e+00
1.594381323065338529e+00
1.594767406807306331e+00
1.595153245753977878e+00
1.595538717419740404e+00
1.595924441746238154e+00
1.596310292874373760e+00
1.596696014705694333e+00
1.597081126297242859e+00
1.597466304038579699e+00
1.597851887911100999e+00
1.598239296507055762e+00
1.598627654062566128e+00
1.599015058829272862e+00
1.599402490816444145e+00
1.599789905332221762e+00
1.600176594435426036e+00
1.600563701664364125e+00
1.600950785344624094e+00
1.601337503419388852e+00
1.601724397838247604e+00
1.602110510619661365e+00
1.602497076884478178e+00
1.602884522074241369e+00
1.603272567999663556e+00
1.603661194959403291e+00
1.604049668263221484e+00
1.604438165074545397e+00
1.604825696653944256e+00
1.605213207590857838e+00
1.605602384284478434e+00
1.605991589288725985e+00
1.606380507900381005e+00
1.606769457618549390e+00
1.607158462262335830e+00
1.607548057752984372e+00
1.607937729121600379e+00
1.608327381985848570e+00
1.608716590269288815e+00
1.609105336904193440e+00
1.609494277055791844e+00
1.609883216846006215e+00
1.610271387297532275e+00
1.610658667871327054e+00
1.611046418487749099e+00
1.611435028653781965e+00
1.611822729324724257e+00
1.612210401448840758e+00
1.612597881355411156e+00
1.612984914947512616e+00
1.613372594158082096e+00
1.613760016195911140e+00
1.614148021911444575e+00
1.614536413885799382e+00
1.614923812465016928e+00
1.615311060271165777e+00
1.615698863313683953e+00
1.616086915805818425e+00
1.616475122040932133e+00
1.616863887877503680e+00
1.617252598588293511e+00
1.617641716491034387e+00
1.618030467080348256e+00
1.618419309129293104e+00
1.618809667165210575e+00
1.619198998109286913e+00
1.619588112025762250e+00
1.619977782808134092e+00
1.620367727051797546e+00
1.620757657343988800e+00
1.621146393687133980e+00
1.621535491401422169e+00
1.621926065149117635e+00
1.622317566196390448e+00
1.622708630982337530e+00
1.623099049303172725e+00
1.623488080785811860e+00
1.623876427686550494e+00
1.624265256018617709e+00
1.624653101263445087e+00
1.625041185489213280e+00
1.625429453551182180e+00
1.625817594752651640e+00
1.626206744576255581e+00
1.626594773518176718e+00
1.626983420551863846e+00
1.627372992559808162e+00
1.627762228968092639e+00
1.628152392613678279e+00
1.628541797354077003e+00
1.628930765834979422e+00
1.629318930503860896e+00
1.629706904552189695e+00
1.630095196852162864e+00
1.630483446638101741e+00
1.630872628186748052e+00
1.631261483468943396e+00
1.631649338982905872e+00
1.632036182466066743e+00
1.632423214284677293e+00
1.632811767687144977e+00
1.633200419860790120e+00
1.633589692469383792e+00
1.633978904977166469e+00
1.634367101775216602e+00
1.634754742934209970e+00
1.635143163014784129e+00
1.635531429592653963e+00
1.635918825503039020e+00
1.636307108402874855e+00
1.636694551354306082e+00
1.637080605101276953e+00
1.637467282890826992e+00
1.637856012583827514e+00
1.638243996700063265e+00
1.638630629429537855e+00
1.639017858892988011e+00
1.639404277695978518e+00
1.639790110321913019e+00
1.640176738373639198e+00
1.640563870471203334e+00
1.640952151314543750e+00
1.641341271853190564e+00
1.641731798337730641e+00
1.642122467108964035e+00
1.642511365142367064e+00
1.642901116784664772e+00
1.643290975197819082e+00
1.643679066458469951e+00
1.644066679822651533e+00
1.644454554622861053e+00
1.644842251455045146e+00
1.645229570261259378e+00
1.645618255278298969e+00
1.646007943785131378e+00
1.646396835499537969e+00
1.646785983586832147e+00
1.647175502869137276e+00
1.647565571664618700e+00
1.647955845839289335e+00
1.648346268070107978e+00
1.648737410948552196e+00
1.649128477905561496e+00
1.649519654460272600e+00
1.649910813561412892e+00
1.650301825669854283e+00
1.650693607557013332e+00
1.651084689062663147e+00
1.651475148265554083e+00
1.651865300183181784e+00
1.652254700745178440e+00
1.652645404245393967e+00
1.653035355888034630e+00
1.653423805295072935e+00
1.653812350171806500e+00
1.654201596313966238e+00
1.654590634004803773e+00
1.654978445643636054e+00
1.655367555668546542e+00
1.655756684234981124e+00
1.656145794039556085e+00
1.656535064507920874e+00
1.656924945011003736e+00
1.657316680291509581e+00
1.657707588583323677e+00
1.658099184554551853e+00
1.658491787899990078e+00
1.658884649083071094e+00
1.659276676430893493e+00
1.659666619885288963e+00
1.660057147439484293e+00
1.660447705212935388e+00
1.660836800318441275e+00
1.661225792188291805e+00
1.661614431887151966e+00
1.662002616159940382e+00
1.662392603924275569e+00
1.662783907796737459e+00
1.663174895982967527e+00
1.663564724219295243e+00
1.663954883436314480e+00
1.664346887609912340e+00
1.664739784573574299e+00
1.665133004682788131e+00
1.665525234640346630e+00
1.665916090522403303e+00
1.666306655142573590e+00
1.666697099334385257e+00
1.667086832445187738e+00
1.667476653748398707e+00
1.667867511305002104e+00
1.668258811949938636e+00
1.668649431811398687e+00
1.669039988300650368e+00
1.669431091790017252e+00
1.669821429847248906e+00
1.670210741848573432e+00
1.670601340980016669e+00
1.670992508502108009e+00
1.671383061841388074e+00
1.671774822787658987e+00
1.672166659485847529e+00
1.672557506689689388e+00
1.672947788739230779e+00
1.673338693530692201e+00
1.673729919109241626e+00
1.674121013305438721e+00
1.674511793739282828e+00
1.674903151280429103e+00
1.675294993206539962e+00
1.675685895425790939e+00
1.676076076893239675e+00
1.676465667509164703e+00
1.676856739203769875e+00
1.677249329600550398e+00
1.677641050679380186e+00
1.678032501018914990e+00
1.678424055990609176e+00
1.678814039897980281e+00
1.679204212527299900e+00
1.679595013588356167e+00
1.679984456285102068e+00
1.680373963982030983e+00
1.680764080435537933e+00
1.681153612753022220e+00
1.681543645520312547e+00
1.681933485732754363e+00
1.682323263649748712e+00
1.682712809114216279e+00
1.683102359620122224e+00
1.683493054690854862e+00
1.683883727110235595e+00
1.684275054269031457e+00
1.684666469792396759e+00
1.685057149559421763e+00
1.685447423961065727e+00
1.685838221281533933e+00
1.686230061251766443e+00
1.686620896952518267e+00
1.687010695774447733e+00
1.687400750213372769e+00
1.687790410104052174e+00
1.688180132814900425e+00
1.688569809450653603e+00
1.688959704147030338e+00
1.689349220919193151e+00
1.689739051116965651e+00
1.690131381597625770e+00
1.690523079568473364e+00
1.690912451470311328e+00
1.691301231005504668e+00
1.691690353080591569e+00
1.692080119316908382e+00
1.692468931820676037e+00
1.692857785339564991e+00
1.693248709477015224e+00
1.693639502062340929e+00
1.694029721885585760e+00
1.694419744802311056e+00
1.694808870751624452e+00
1.695198536965592639e+00
1.695589152750389905e+00
1.695979261393384840e+00
1.696369286430030821e+00
1.696760094142893749e+00
1.697149680823289319e+00
1.697537819095235045e+00
1.697927708411516967e+00
1.698318489700010536e+00
1.698708363446828518e+00
1.699097343317515163e+00
1.699486493296517020e+00
1.699876174567655163e+00
1.700265067677940278e+00
1.700654243376965802e+00
1.701044354627599953e+00
1.701434445662006079e+00
1.701824191610859405e+00
1.702212755895152529e+00
1.702600875722158014e+00
1.702990048606253914e+00
1.703379457748066761e+00
1.703769909752918865e+00
1.704161272151367701e+00
1.704552024256199783e+00
1.704942940274527752e+00
1.705333204876565478e+00
1.705722913576990241e+00
1.706113258709779590e+00
1.706502936938922188e+00
1.706892315006081295e+00
1.707282283108913390e+00
1.707672743964025797e+00
1.708063689331425827e+00
1.708454116303558701e+00
1.708844242730656049e+00
1.709235300674824432e+00
1.709627047843103043e+00
1.710019188449221073e+00
1.710411015595763695e+00
1.710802044824387469e+00
1.711194434835772160e+00
1.711587395960942004e+00
1.711979414364318997e+00
1.712371595393155532e+00
1.712762503608370457e+00
1.713153060042569953e+00
1.713543608189536771e+00
1.713934277806228312e+00
1.714325981756017026e+00
1.714717967067677096e+00
1.715109652808822327e+00
1.715500758486248944e+00
1.715892114621573539e+00
1.716285041457184857e+00
1.716678243896538669e+00
1.717071786768705755e+00
1.717466184243106042e+00
1.717859091068171029e+00
1.718251872883149733e+00
1.718644350107613405e+00
1.719036742407034080e+00
1.719430839426198343e+00
1.719824962459770124e+00
1.720218420651477009e+00
1.720611819288581978e+00
1.721004883645747219e+00
1.721397184013750303e+00
1.721787929249132043e+00
1.722178641271056909e+00
1.722570769493446896e+00
1.722962460385612848e+00
1.723353909684673502e+00
1.723746081838726241e+00
1.724137777611426392e+00
1.724529846674309308e+00
1.724921274613210320e+00
1.725312047884789646e+00
1.725703333442442755e+00
1.726094042503063974e+00
1.726484713772489910e+00
1.726875713204402363e+00
1.727266636327102756e+00
1.727656732974861331e+00
1.728046361023517719e+00
1.728435621169770009e+00
1.728824525332624429e+00
1.729213169502325398e+00
1.729600989638757191e+00
1.729988452404889410e+00
1.730375910065688805e+00
1.730763925241386891e+00
1.731152492862262804e+00
1.731541205072818279e+00
1.731930452477725701e+00
1.732320021043653790e+00
1.732709132211126546e+00
1.733098000276424910e+00
1.733487799095093873e+00
1.733877753989679249e+00
1.734267042046316876e+00
1.734656064094473926e+00
1.735045289288937198e+00
1.735433959549073979e+00
1.735821757551305966e+00
1.736209385558200591e+00
1.736597315308242795e+00
1.736984856265225474e+00
1.737371949786941538e+00
1.737760141697892280e+00
1.738148282308180637e+00
1.738536121969831649e+00
1.738924495725326258e+00
1.739313609118886994e+00
1.739703540381336566e+00
1.740093526510060107e+00
1.740483793630210663e+00
1.740873949461490655e+00
1.741264291557497401e+00
1.741655027547249546e+00
1.742045780328479232e+00
1.742436472266801317e+00
1.742826176578681663e+00
1.743214988791459641e+00
1.743603772122032325e+00
1.743993177878827350e+00
1.744381589563595236e+00
1.744769380529546110e+00
1.745157350932497797e+00
1.745544620867678587e+00
1.745932397630133526e+00
1.746321021177221766e+00
1.746709315581682631e+00
1.747098211054178174e+00
1.747488063871074138e+00
1.747877585851113080e+00
1.748266739104455292e+00
1.748655892590982974e+00
1.749045386881666220e+00
1.749434753743252413e+00
1.749823987800725567e+00
1.750213750221929709e+00
1.750602436557860297e+00
1.750991390052007990e+00
1.751380767605521971e+00
1.751769218674492201e+00
1.752158335707641124e+00
1.752547518429261153e+00
1.752936313262131396e+00
1.753325869216733279e+00
1.753716526303157552e+00
1.754107541157858385e+00
1.754498688410147889e+00
1.754889147534523408e+00
1.755278184164633437e+00
1.755669811608600916e+00
1.756062961962717051e+00
1.756454735703020020e+00
1.756845753017070910e+00
1.757235427597199751e+00
1.757624634002755704e+00
1.758013440829531593e+00
1.758403374787842033e+00
1.758794283648015933e+00
1.759185233679830151e+00
1.759576192098519565e+00
1.759966785781432508e+00
1.760357986104659656e+00
1.760749495313344015e+00
1.761140323193347346e+00
1.761531038840063568e+00
1.761921902501408566e+00
1.762312985634033380e+00
1.762703477386649453e+00
1.763093249594970047e+00
1.763483074991040178e+00
1.763873052017783216e+00
1.764263271572991787e+00
1.764652929712839491e+00
1.765041412199286786e+00
1.765430476407886973e+00
1.765820464069622231e+00
1.766209403487943863e+00
1.766598570409680713e+00
1.766988329913333988e+00
1.767377329827978460e+00
1.767766923950128355e+00
1.768156869436941614e+00
1.768546039065055142e+00
1.768935406180097480e+00
1.769325672104481884e+00
1.769715663203722311e+00
1.770105782423801788e+00
1.770496538183099267e+00
1.770887188692892300e+00
1.771278028698175078e+00
1.771668532051849931e+00
1.772059205998633313e+00
1.772450401026254729e+00
1.772842096806467538e+00
1.773232467980419669e+00
1.773621921840567106e+00
1.774013109375084829e+00
1.774404411655760017e+00
1.774794375276726344e+00
1.775184081144659309e+00
1.775574636011022056e+00
1.775966205506485984e+00
1.776357200785050328e+00
1.776747555441334558e+00
1.777137536579699750e+00
1.777528381293387971e+00
1.777919718569493268e+00
1.778309254744915080e+00
1.778699252423851629e+00
1.779090415541774828e+00
1.779481582985036781e+00
1.779872405040215266e+00
1.780262903884465286e+00
1.780652684815410058e+00
1.781042301482985257e+00
1.781431192259738117e+00
1.781818945845763169e+00
1.782207949543473724e+00
1.782597196048656629e+00
1.782985056234085208e+00
1.783374389729027731e+00
1.783764418777681993e+00
1.784153172124516074e+00
1.784543695944510455e+00
1.784934875233076035e+00
1.785326219804075576e+00
1.785717516994204113e+00
1.786108411815143349e+00
1.786498997112178300e+00
1.786889021383495813e+00
1.787279973164507707e+00
1.787670608769461600e+00
1.788061134278216890e+00
1.788452045655023026e+00
1.788842121203522817e+00
1.789231636639499357e+00
1.789621368538441448e+00
1.790011197038131385e+00
1.790400629979362668e+00
1.790790984541386077e+00
1.791181407237959489e+00
1.791570690859764836e+00
1.791961020000576443e+00
1.792351245524206771e+00
1.792740962328205567e+00
1.793130720962120117e+00
1.793519401643657973e+00
1.793908680351122609e+00
1.794298573415331388e+00
1.794687999684625668e+00
1.795077043732485000e+00
1.795467018301263984e+00
1.795857188350686862e+00
1.796246042910695895e+00
1.796634663213842797e+00
1.797022925303928709e+00
1.797411499755089626e+00
1.797800502222082430e+00
1.798190898484992806e+00
1.798581592958165665e+00
1.798971187127966331e+00
1.799361193733139741e+00
1.799751376780252876e+00
1.800140617341388527e+00
1.800530507527564605e+00
1.800919832307838808e+00
1.801309186583440747e+00
1.801699093439059096e+00
1.802087887304307579e+00
1.802477060186531643e+00
1.802866263237329347e+00
1.803255148474603553e+00
1.803644052119278030e+00
1.804033516758787314e+00
1.804423362125392449e+00
1.804812264442034353e+00
1.805201245727354520e+00
1.805590971059768846e+00
1.805980766316599873e+00
1.806371319576823176e+00
1.806762182279666451e+00
1.807153163797834639e+00
1.807543816638834455e+00
1.807934111748519701e+00
1.808324211257287484e+00
1.808713812339780791e+00
1.809103463671790424e+00
1.809493407727035930e+00
1.809884466207689613e+00
1.810275393735156557e+00
1.810666195622872232e+00
1.811057568472885571e+00
1.811449268775700672e+00
1.811840879309309926e+00
1.812231275532024011e+00
1.812622847467073806e+00
1.813014693746243244e+00
1.813405859750297111e+00
1.813797783120114637e+00
1.814189884692146038e+00
1.814582229272509784e+00
1.814974521597280566e+00
1.815366390157638898e+00
1.815759192876853279e+00
1.816152538826491192e+00
1.816545474996759779e+00
1.816937920227495784e+00
1.817331682878511989e+00
1.817726372635437349e+00
1.818119914307628315e+00
1.818513636032438097e+00
1.818906774233078005e+00
1.819298574576353467e+00
1.819690753188728749e+00
1.820083169672706891e+00
1.820474598618303519e+00
1.820865980268336681e+00
1.821257762328071017e+00
1.821649827845232661e+00
1.822039162761913689e+00
1.822428457622442322e+00
1.822820328942320822e+00
1.823213098544410826e+00
1.823606371751624211e+00
1.823998519384986583e+00
1.824390648194571307e+00
1.824783483440598042e+00
1.825176073164956669e+00
1.825568658276375933e+00
1.825962285932375417e+00
1.826355456803329114e+00
1.826746647770287835e+00
1.827137028084728998e+00
1.827529170923586577e+00
1.827921298726485011e+00
1.828311841742837229e+00
1.828703064932819977e+00
1.829094130111959648e+00
1.829485176461370211e+00
1.829876566275926209e+00
1.830268498080528383e+00
1.830660887760249045e+00
1.831053350646651312e+00
1.831445191835983310e+00
1.831836319465160567e+00
1.832228252264290758e+00
1.832619859789062611e+00
1.833011187625010585e+00
1.833403105581026260e+00
1.833794948355184751e+00
1.834185905467151878e+00
1.834576286321031313e+00
1.834966866412737208e+00
1.835356372205057429e+00
1.835744035510706640e+00
1.836132268694972591e+00
1.836521916478055960e+00
1.836912044372208674e+00
1.837301615180849224e+00
1.837692584115113714e+00
1.838083955395970026e+00
1.838473848951022172e+00
1.838864572335143777e+00
1.839255190596933875e+00
1.839644730499350400e+00
1.840034003338366420e+00
1.840424212730126241e+00
1.840814894653186595e+00
1.841205448963783464e+00
1.841596532082899529e+00
1.841987276694446729e+00
1.842377877883079496e+00
1.842768641501518090e+00
1.843158508436452347e+00
1.843547051780592305e+00
1.843934423272954426e+00
1.844322940295221036e+00
1.844712210624988913e+00
1.845101670116964243e+00
1.845491651776938857e+00
1.845881823047040404e+00
1.846271941593994770e+00
1.846661792665477142e+00
1.847051810005129857e+00
1.847441058429597716e+00
1.847830564129419262e+00
1.848221000271032199e+00
1.848611352893371640e+00
1.849002311451350966e+00
1.849393058024388692e+00
1.849782961990799723e+00
1.850172963058342779e+00
1.850563601239969547e+00
1.850954660082994696e+00
1.851344016901227851e+00
1.851733036125249310e+00
1.852123203991037359e+00
1.852513732966836413e+00
1.852903949743665235e+00
1.853294060320056280e+00
1.853684715184493736e+00
1.854074587085011938e+00
1.854464235362663693e+00
1.854854837987897298e+00
1.855245801357117585e+00
1.855637510062896345e+00
1.856028099312128088e+00
1.856418373596611548e+00
1.856809032463952569e+00
1.857200586217568450e+00
1.857591593876044556e+00
1.857981331490588195e+00
1.858373349782042494e+00
1.858765029209532571e+00
1.859155747048918839e+00
1.859547053570754560e+00
1.859938521850229343e+00
1.860329552044275525e+00
1.860721249167701652e+00
1.861114050144554444e+00
1.861506203281144467e+00
1.861897852811142284e+00
1.862289439341404007e+00
1.862680279888803803e+00
1.863071165341607882e+00
1.863462742582326026e+00
1.863853617517528205e+00
1.864244515053161244e+00
1.864635832241188895e+00
1.865026043185020077e+00
1.865415289417664102e+00
1.865804568925044871e+00
1.866195070914496323e+00
1.866586338428665393e+00
1.866977008788281989e+00
1.867368309641223911e+00
1.867759525636836671e+00
1.868149866936773318e+00
1.868540829308775741e+00
1.868931487162849070e+00
1.869322752745302907e+00
1.869714158384812475e+00
1.870105704804321700e+00
1.870497702365561121e+00
1.870889035827430158e+00
1.871280772560705685e+00
1.871672121934841559e+00
1.872063281610818919e+00
1.872454743771127639e+00
1.872846533208792241e+00
1.873238375643577758e+00
1.873629710747261479e+00
1.874020776833181579e+00
1.874411753064062935e+00
1.874802481630858164e+00
1.875193459326001566e+00
1.875584736480864878e+00
1.875976177964365554e+00
1.876368188184876162e+00
1.876759537167304259e+00
1.877150333545742233e+00
1.877541043203611704e+00
1.877930977021452064e+00
1.878320886116273014e+00
1.878711585666299699e+00
1.879102626815631005e+00
1.879492974472388500e+00
1.879883402883039789e+00
1.880273914074723107e+00
1.880662964474246968e+00
1.881052266338567369e+00
1.881442003120021633e+00
1.881831547245434999e+00
1.882222735145222536e+00
1.882614124250509668e+00
1.883005126258452400e+00
1.883396467665714669e+00
1.883788625257711402e+00
1.884181090050788487e+00
1.884573992303119283e+00
1.884966505781284551e+00
1.885357977969856602e+00
1.885749680937508499e+00
1.886140920160327639e+00
1.886531113421832107e+00
1.886920648414098567e+00
1.887311112300690485e+00
1.887701610049518974e+00
1.888092486474181486e+00
1.888484425421117274e+00
1.888877272437943677e+00
1.889270045045394530e+00
1.889662279363315545e+00
1.890054117245467236e+00
1.890445566895000651e+00
1.890836911497413952e+00
1.891228505657333248e+00
1.891620470306504931e+00
1.892012629906761445e+00
1.892404453565374789e+00
1.892795580379264209e+00
1.893186572905050102e+00
1.893577247226646776e+00
1.893968341757188201e+00
1.894359019786461706e+00
1.894749786611371167e+00
1.895142093027951447e+00
1.895535172945231883e+00
1.895927284609165264e+00
1.896318463772816321e+00
1.896710274569946453e+00
1.897101521442686956e+00
1.897491535095154669e+00
1.897881035567829278e+00
1.898270883016115462e+00
1.898661279314127093e+00
1.899051479878018700e+00
1.899442500445861493e+00
1.899832879074480951e+00
1.900222416117804736e+00
1.900612940679665908e+00
1.901003802556948008e+00
1.901394702707841944e+00
1.901785871496227021e+00
1.902178075847500649e+00
1.902569940459271081e+00
1.902961233071730929e+00
1.903351988458494182e+00
1.903741907966676639e+00
1.904132161946135993e+00
1.904522198959737400e+00
1.904913270405431902e+00
1.905304953842531734e+00
1.905696288752321443e+00
1.906087610816702860e+00
1.906479270477300370e+00
1.906873130069172584e+00
1.907266707946567275e+00
1.907659383136338871e+00
1.908052690803452078e+00
1.908446356626978258e+00
1.908840449754908741e+00
1.909234048911048642e+00
1.909627323234115659e+00
1.910020041042714833e+00
1.910412824445471225e+00
1.910805191877648967e+00
1.911196331230989420e+00
1.911588348764992507e+00
1.911981334371139152e+00
1.912373790195189383e+00
1.912766507638811175e+00
1.913159741855101625e+00
1.913553310755708781e+00
1.913947029613330963e+00
1.914340848254788119e+00
1.914735044756360915e+00
1.915129315228417228e+00
1.915523771120628327e+00
1.915917723588766108e+00
1.916311840604890904e+00
1.916704672773305029e+00
1.917097652547714137e+00
1.917491584395454751e+00
1.917884441696511955e+00
1.918276924630884839e+00
1.918668030882504594e+00
1.919059158308407342e+00
1.919451885963898485e+00
1.919844650069879144e+00
1.920237487059502701e+00
1.920630617548850783e+00
1.921023940095378801e+00
1.921417286893214227e+00
1.921809801441364485e+00
1.922202945603020963e+00
1.922595713160542674e+00
1.922987672906109280e+00
1.923380056336524202e+00
1.923772958221552809e+00
1.924166458303529836e+00
1.924560400553103623e+00
1.924954825524509472e+00
1.925348459892435971e+00
1.925741772953945663e+00
1.926134793366439446e+00
1.926527637701391127e+00
1.926921685396685513e+00
1.927315117279043255e+00
1.927707927183812897e+00
1.928100699632586013e+00
1.928492288780563779e+00
1.928883946417896844e+00
1.929275530227089863e+00
1.929667918555977968e+00
1.930060415504369686e+00
1.930451648314940982e+00
1.930843656543346221e+00
1.931235592837943438e+00
1.931627884767670444e+00
1.932021086348064465e+00
1.932414037763400261e+00
1.932806419809305787e+00
1.933199059509473017e+00
1.933592019921863026e+00
1.933984824299226579e+00
1.934379003045095136e+00
1.934772175710528952e+00
1.935162740419040350e+00
1.935554781570106631e+00
1.935947890414589923e+00
1.936340638342401999e+00
1.936734035670333753e+00
1.937126651616175810e+00
1.937518766395116998e+00
1.937911453101031078e+00
1.938304436594076918e+00
1.938696631530976378e+00
1.939088096476283773e+00
1.939480471881499746e+00
1.939872729032352083e+00
1.940265430619110276e+00
1.940658259898190963e+00
1.941050124935607579e+00
1.941443427872016958e+00
1.941837709502001186e+00
1.942231660282024208e+00
1.942626092120275594e+00
1.943020050212954652e+00
1.943413062359998555e+00
1.943805842438581788e+00
1.944199726637010350e+00
1.944594211404758521e+00
1.944987943471712777e+00
1.945381957095669634e+00
1.945775103021583963e+00
1.946167031725522412e+00
1.946557650005017459e+00
1.946948841040628819e+00
1.947341016678960868e+00
1.947733213761728699e+00
1.948125030546128178e+00
1.948515463697086947e+00
1.948906446953596605e+00
1.949297005049547282e+00
1.949687000979831719e+00
1.950078335911392902e+00
1.950469567527680637e+00
1.950860317157720347e+00
1.951251915017886862e+00
1.951643957640112115e+00
1.952035698004321418e+00
1.952427454118267125e+00
1.952819722981368189e+00
1.953211819437188801e+00
1.953604520205711070e+00
1.953997748031915949e+00
1.954391035647695007e+00
1.954786045595020560e+00
1.955181440349663013e+00
1.955575690204059747e+00
1.955968997740326953e+00
1.956361450431866711e+00
1.956754033236274504e+00
1.957147428959000512e+00
1.957541414750345155e+00
1.957935982164144884e+00
1.958329998437015940e+00
1.958722522885155248e+00
1.959114488360566231e+00
1.959506446749303521e+00
1.959899782612810837e+00
1.960294040333632637e+00
1.960687297766526616e+00
1.961080849732590892e+00
1.961475237505288627e+00
1.961870049657641557e+00
1.962264408304378982e+00
1.962657897116125261e+00
1.963051907578172939e+00
1.963446672353991840e+00
1.963840312610378946e+00
1.964232555472146924e+00
1.964624443178872415e+00
1.965017795156926317e+00
1.965412474845999791e+00
1.965806967152655016e+00
1.966201934295694453e+00
1.966598016020362216e+00
1.966994316169113244e+00
1.967390055301094343e+00
1.967785350887602425e+00
1.968180357933218216e+00
1.968574825993581578e+00
1.968969191056675561e+00
1.969365094341718248e+00
1.969760471846720096e+00
1.970154307100224766e+00
1.970548167171651377e+00
1.970942622169665759e+00
1.971337407217593318e+00
1.971732479646139735e+00
1.972127281511425023e+00
1.972521632698250427e+00
1.972914822912983146e+00
1.973306824046500374e+00
1.973700294818780954e+00
1.974094303857510058e+00
1.974487714332658017e+00
1.974881289553749975e+00
1.975274897270969721e+00
1.975668108488639163e+00
1.976060810977467996e+00
1.976454094008878171e+00
1.976847947886210433e+00
1.977242426288263299e+00
1.977636528333862387e+00
1.978030283674860890e+00
1.978424065670058019e+00
1.978817147790540298e+00
1.979210841422752054e+00
1.979606007934572087e+00
1.980001862354578313e+00
1.980396422680349655e+00
1.980789559197365435e+00
1.981182203708262035e+00
1.981575035769533422e+00
1.981967714286025473e+00
1.982360207891279202e+00
1.982753318866138148e+00
1.983147042294876927e+00
1.983540202941833641e+00
1.983932435406597028e+00
1.984326336647263878e+00
1.984721213827377539e+00
1.985115073132341257e+00
1.985508369428616859e+00
1.985902691068590853e+00
1.986298789181694779e+00
1.986694343696943532e+00
1.987089007149558162e+00
1.987482737424528745e+00
1.987875403495059201e+00
1.988268893280276117e+00
1.988662315934594416e+00
1.989054148479058703e+00
1.989444993483866275e+00
1.989836764751998333e+00
1.990229864578727526e+00
1.990623257219428899e+00
1.991016869487316709e+00
1.991410960329916380e+00
1.991805050334529925e+00
1.992198766304023039e+00
1.992591858141300021e+00
1.992985148656590821e+00
1.993378107771641483e+00
1.993770183971400822e+00
1.994162391149439051e+00
1.994554840166573362e+00
1.994946779420682548e+00
1.995338930170546865e+00
1.995732167643072152e+00
1.996126227423011823e+00
1.996521106153883451e+00
1.996915169787183864e+00
1.997308546275407659e+00
1.997701922021331455e+00
1.998096259977104161e+00
1.998490928227675267e+00
1.998884844828933138e+00
1.999278678799280451e+00
1.999672768139384438e+00
2.000065820469377975e+00
2.000458066134371382e+00
2.000851030153874444e+00
2.001244684004164665e+00
2.001639704954491172e+00
2.002034780645482570e+00
2.002428256063694345e+00
2.002821625802736705e+00
2.003215464250672984e+00
2.003609494272872382e+00
2.004003629189646585e+00
2.004396902239832023e+00
2.004789141779344419e+00
2.005182718434205036e+00
2.005576459132480949e+00
2.005968259494216976e+00
2.006360305393315002e+00
2.006752855600652197e+00
2.007145612567097448e+00
2.007538456899168988e+00
2.007931823257132820e+00
2.008325543288848269e+00
2.008719225023095412e+00
2.009113071032016862e+00
2.009507504088975605e+00
2.009902388969472486e+00
2.010297298586592341e+00
2.010692345930305436e+00
2.011086667027432995e+00
2.011480671826408884e+00
2.011874703587333446e+00
2.012268647973427083e+00
2.012663282035185741e+00
2.013058411344743170e+00
2.013453553439405130e+00
2.013848117067115417e+00
2.014241298821949133e+00
2.014633630904272277e+00
2.015026056804976928e+00
2.015420450071673475e+00
2.015815231316009370e+00
2.016209034675322087e+00
2.016603520678991401e+00
2.016998014324571376e+00
2.017391981460602057e+00
2.017785413809432882e+00
2.018179254871973249e+00
2.018573407312714174e+00
2.018968054685147617e+00
2.019361923623562927e+00
2.019754462191657218e+00
2.020148224147968907e+00
2.020542467858362112e+00
2.020936679027863558e+00
2.021330392186041713e+00
2.021723939704281214e+00
2.022119342721366397e+00
2.022515239796899955e+00
2.022909439844482460e+00
2.023302901877266358e+00
2.023696083247186639e+00
2.024089499616422039e+00
2.024483053857404347e+00
2.024875749678388903e+00
2.025269343780367937e+00
2.025664422693652433e+00
2.026060458764960881e+00
2.026457549027321559e+00
2.026854445289643092e+00
2.027250033987868072e+00
2.027645305670870535e+00
2.028041558777115227e+00
2.028438000489580340e+00
2.028834314265856253e+00
2.029230787930792257e+00
2.029627061177804670e+00
2.030022993377842422e+00
2.030417865977895975e+00
2.030812527543391255e+00
2.031206979612440122e+00
2.031601787322003805e+00
2.031997100273494450e+00
2.032391384151161606e+00
2.032784643355589171e+00
2.033178403662112999e+00
2.033572764255232368e+00
2.033967121662249244e+00
2.034362441624717466e+00
2.034757704676560142e+00
2.035151771115071284e+00
2.035544903509645120e+00
2.035938884101750279e+00
2.036334042004965816e+00
2.036728880746630388e+00
2.037123462965337861e+00
2.037517093166307358e+00
2.037909308820578858e+00
2.038302275123633933e+00
2.038695601398329504e+00
2.039088809358782228e+00
2.039482745870460967e+00
2.039876771823802226e+00
2.040270720111450498e+00
2.040663445710630519e+00
2.041055769781086049e+00
2.041449842865653785e+00
2.041843691928797888e+00
2.042237511866098920e+00
2.042631809029987089e+00
2.043025498353773006e+00
2.043419020670288244e+00
2.043812840213604876e+00
2.044207012239983356e+00
2.044601326969298860e+00
2.044994857803854593e+00
2.045388310168140489e+00
2.045783105828236526e+00
2.046178221831904231e+00
2.046573273199432830e+00
2.046968179136349875e+00
2.047362704737476058e+00
2.047756307462792691e+00
2.048148601300741500e+00
2.048540853233938641e+00
2.048934128826014334e+00
2.049327060870039130e+00
2.049719130846368031e+00
2.050110669975543587e+00
2.050502453232058819e+00
2.050894815589210385e+00
2.051287259485911285e+00
2.051678378557006077e+00
2.052069694262431021e+00
2.052462850337671618e+00
2.052856946693040197e+00
2.053251051450883047e+00
2.053644729095843058e+00
2.054039130000960611e+00
2.054433320111158423e+00
2.054825656640917320e+00
2.055217785290180288e+00
2.055609884132708842e+00
2.056001189333084511e+00
2.056393339607299087e+00
2.056787054426890027e+00
2.057180360320208123e+00
2.057573966090335382e+00
2.057968101578300235e+00
2.058360437578388602e+00
2.058753035315690649e+00
2.059145291329299798e+00
2.059537035315842424e+00
2.059929667432682798e+00
2.060323001835718593e+00
2.060716987697815750e+00
2.061111415624820697e+00
2.061505480547383584e+00
2.061898947905660862e+00
2.062292550197993179e+00
2.062685499461870631e+00
2.063078359492997560e+00
2.063472170877521439e+00
2.063865514525109468e+00
2.064258267203666897e+00
2.064651189977969814e+00
2.065044057461390192e+00
2.065436533789914986e+00
2.065828277715994865e+00
2.066220288185956822e+00
2.066612724638437815e+00
2.067005789124314319e+00
2.067399401113743984e+00
2.067793044419816706e+00
2.068187567980102948e+00
2.068581916074574867e+00
2.068975647477982349e+00
2.069371072420872260e+00
2.069766791715677012e+00
2.070160867322828668e+00
2.070554322489428944e+00
2.070949042721328404e+00
2.071344501795772786e+00
2.071738724314001079e+00
2.072133179645251122e+00
2.072527970294582467e+00
2.072921493069005194e+00
2.073313949866334216e+00
2.073707113919343925e+00
2.074101809521691209e+00
2.074496947150471726e+00
2.074891708999220263e+00
2.075286935917134645e+00
2.075681568977399749e+00
2.076074123930818249e+00
2.076465856470786964e+00
2.076857715724291342e+00
2.077250873568859735e+00
2.077643911503245011e+00
2.078037095423644232e+00
2.078431204272352950e+00
2.078825021369291814e+00
2.079218554931272944e+00
2.079612585326398477e+00
2.080007102334388680e+00
2.080400779917235266e+00
2.080793611463017445e+00
2.081186323668859028e+00
2.081578826000080706e+00
2.081970717747777311e+00
2.082363660880085732e+00
2.082757957856477660e+00
2.083151104942562615e+00
2.083544340905620018e+00
2.083938196398085196e+00
2.084331170849917036e+00
2.084724596590661783e+00
2.085118607942633595e+00
2.085513307327968580e+00
2.085907813327298577e+00
2.086301491128939478e+00
2.086695802480570183e+00
2.087090455794593513e+00
2.087483669911959439e+00
2.087876605715013323e+00
2.088270969157827395e+00
2.088665473898890124e+00
2.089058102576889286e+00
2.089450774201112360e+00
2.089845063831048844e+00
2.090239501539376654e+00
2.090634051300931606e+00
2.091029364484392250e+00
2.091424388878330820e+00
2.091818864363541142e+00
2.092214726817753334e+00
2.092609882644010266e+00
2.093003105854499335e+00
2.093397377021287920e+00
2.093793314346156897e+00
2.094188594878238163e+00
2.094583312243575968e+00
2.094978711997817378e+00
2.095373692835864166e+00
2.095768399095631729e+00
2.096161976671940153e+00
2.096554706307571792e+00
2.096948142693293882e+00
2.097341447766587486e+00
2.097734614203208725e+00
2.098128055838580419e+00
2.098521159128273528e+00
2.098914924512821134e+00
2.099308809344238913e+00
2.099701981576588938e+00
2.100095683412560810e+00
2.100489290314810464e+00
2.100882532937645042e+00
2.101275891769102788e+00
2.101668448395042965e+00
2.102060029973689126e+00
2.102452624359649302e+00
2.102845493307176294e+00
2.103238303852470903e+00
2.103633058799664557e+00
2.104028701357830933e+00
2.104423975629688304e+00
2.104818649487520510e+00
2.105211731119641438e+00
2.105603959124108915e+00
2.105997300202984590e+00
2.106390834280832625e+00
2.106783273409406299e+00
2.107175353657439576e+00
2.107568296901523475e+00
2.107962314665828618e+00
2.108355550144880297e+00
2.108748854957024577e+00
2.109142830770672994e+00
2.109536083349797586e+00
2.109928386877503392e+00
2.110321355151213663e+00
2.110714236968676438e+00
2.111106797086209408e+00
2.111500579182875370e+00
2.111894900726021707e+00
2.112288896131853111e+00
2.112682691686731395e+00
2.113077398536203244e+00
2.113471389769693953e+00
2.113864744429794662e+00
2.114258558688084211e+00
2.114651522372398507e+00
2.115043516096837273e+00
2.115436212635413593e+00
2.115828308826164239e+00
2.116219107044715386e+00
2.116611886067397474e+00
2.117006410183496001e+00
2.117400566943778983e+00
2.117795045842519652e+00
2.118190886605867185e+00
2.118586278885831398e+00
2.118981069663828709e+00
2.119375914863197874e+00
2.119771496404216471e+00
2.120167527184462219e+00
2.120563543022104813e+00
2.120959540428585033e+00
2.121353867093724421e+00
2.121746637027959181e+00
2.122139169007012161e+00
2.122532598792698622e+00
2.122926960725098233e+00
2.123321025368524406e+00
2.123714082385502522e+00
2.124106620247646404e+00
2.124500152208232517e+00
2.124893046284860088e+00
2.125283825909404456e+00
2.125674647951117269e+00
2.126065773133831716e+00
2.126455645551184048e+00
2.126845638024603247e+00
2.127237583037999702e+00
2.127631024858581466e+00
2.128024340628506206e+00
2.128417273666128651e+00
2.128810217292373519e+00
2.129202289272992044e+00
2.129595790228302032e+00
2.129991006261452213e+00
2.130385635426914614e+00
2.130780548723603562e+00
2.131177232377171826e+00
2.131573176301354788e+00
2.131967379334751111e+00
2.132361581733262845e+00
2.132755779826997156e+00
2.133149999747223191e+00
2.133544894566574257e+00
2.133940016751235014e+00
2.134334971362684907e+00
2.134730022673295036e+00
2.135125943677023130e+00
2.135522795861227507e+00
2.135919258235332574e+00
2.136315345392227005e+00
2.136711387982280552e+00
2.137106914084622389e+00
2.137501468731643595e+00
2.137895182289581530e+00
2.138289509139583267e+00
2.138684760217979708e+00
2.139081098104246959e+00
2.139477684444563099e+00
2.139873394939896922e+00
2.140268296386288682e+00
2.140663142966310328e+00
2.141059362656074772e+00
2.141455762100698657e+00
2.141852191176096820e+00
2.142249541772260457e+00
2.142646443433906089e+00
2.143042382116650213e+00
2.143438362456609791e+00
2.143833986174136008e+00
2.144229829854130909e+00
2.144625965809273449e+00
2.145020639537795759e+00
2.145414831975285264e+00
2.145809823565768326e+00
2.146204474850118338e+00
2.146599381808329543e+00
2.146994216498091745e+00
2.147387110358716100e+00
2.147778862798299215e+00
2.148172692144243445e+00
2.148567175303729648e+00
2.148960472330084137e+00
2.149354242018991279e+00
2.149748947953473266e+00
2.150143780574256258e+00
2.150537722900544235e+00
2.150932614179778213e+00
2.151327325220803388e+00
2.151721092196232199e+00
2.152115722632799155e+00
2.152510758582461659e+00
2.152906451623584960e+00
2.153302431697639907e+00
2.153698944708049900e+00
2.154095519982524021e+00
2.154490954242022749e+00
2.154886154288745193e+00
2.155282229805640437e+00
2.155679212245988463e+00
2.156075942688543190e+00
2.156472836831378359e+00
2.156869452809138110e+00
2.157264528926200242e+00
2.157658960585493002e+00
2.158053646755333066e+00
2.158449845434081915e+00
2.158846562366285138e+00
2.159243201502358822e+00
2.159639971896295307e+00
2.160036702588909119e+00
2.160433880861952982e+00
2.160831227597151738e+00
2.161228445789746377e+00
2.161625321982925119e+00
2.162022017569378285e+00
2.162418764448001518e+00
2.162816525064104489e+00
2.163213935342080951e+00
2.163611258241211921e+00
2.164009354507630434e+00
2.164407309051834094e+00
2.164805579292477855e+00
2.165203533365226640e+00
2.165600360872941721e+00
2.165997015128597880e+00
2.166393498721875144e+00
2.166790307405785043e+00
2.167188702720992843e+00
2.167587551442596183e+00
2.167986381873507007e+00
2.168384662125153017e+00
2.168782373461764834e+00
2.169181691531189227e+00
2.169581195595645884e+00
2.169978992875309487e+00
2.170375638286698550e+00
2.170771374385235486e+00
2.171166892967716144e+00
2.171562739442082890e+00
2.171958820883901797e+00
2.172355657571215293e+00
2.172752580716930559e+00
2.173148109307396325e+00
2.173542422452074963e+00
2.173937103736852006e+00
2.174332885066266208e+00
2.174730499377281578e+00
2.175128248975288781e+00
2.175524914197132897e+00
2.175922440260964486e+00
2.176321083471272733e+00
2.176719828468092199e+00
2.177118292235838304e+00
2.177516821746449782e+00
2.177915592075586826e+00
2.178314620653043931e+00
2.178713507471379263e+00
2.179112558252083609e+00
2.179510777816528577e+00
2.179908440505323508e+00
2.180306908797142729e+00
2.180705663664021188e+00
2.181104221747581562e+00
2.181503128297670013e+00
2.181901011210370722e+00
2.182297988437586156e+00
2.182696381415518250e+00
2.183094947149947895e+00
2.183492508816506472e+00
2.183888887629375830e+00
2.184284802773841960e+00
2.184680532940200148e+00
2.185076935565835043e+00
2.185474515876716151e+00
2.185872441044139247e+00
2.186270548740069319e+00
2.186668303765016308e+00
2.187065686939975162e+00
2.187462842271111541e+00
2.187859125687316109e+00
2.188255629569993754e+00
2.188652741238199084e+00
2.189049388961993081e+00
2.189445507196128293e+00
2.189843288805835009e+00
2.190243154310065776e+00
2.190642181019554435e+00
2.191041066215873023e+00
2.191440087715094798e+00
2.191838035120577732e+00
2.192236080340766335e+00
2.192634817752421306e+00
2.193033148257128140e+00
2.193430658436268388e+00
2.193828022668148137e+00
2.194224920988786742e+00
2.194621944248835277e+00
2.195021338347207696e+00
2.195421477833674917e+00
2.195821429532138769e+00
2.196220674829281183e+00
2.196619529106068391e+00
2.197018673697336499e+00
2.197417373686930020e+00
2.197815601081107850e+00
2.198212769458860016e+00
2.198609282280935329e+00
2.199006306408525013e+00
2.199403084055835400e+00
2.199800187518325068e+00
2.200197707489177645e+00
2.200593715893572000e+00
2.200990839624216378e+00
2.201388984295904905e+00
2.201786969935282556e+00
2.202184404618623415e+00
2.202581005331778918e+00
2.202977719479964680e+00
2.203374582813315108e+00
2.203772469493197494e+00
2.204171549382364148e+00
2.204570648466853910e+00
2.204969229105055994e+00
2.205368595027735967e+00
2.205768556029726213e+00
2.206167916870200862e+00
2.206568420594933855e+00
2.206968585577099962e+00
2.207366840347782411e+00
2.207765817155156629e+00
2.208165019693880016e+00
2.208563506009393773e+00
2.208962236225709308e+00
2.209360284423766529e+00
2.209757469954485742e+00
2.210155358574867002e+00
2.210552972090660262e+00
2.210950892431538861e+00
2.211348117897911081e+00
2.211744760905354212e+00
2.212142346571285945e+00
2.212540318126526628e+00
2.212937412847064689e+00
2.213334889231874492e+00
2.213732685413363654e+00
2.214129190135977421e+00
2.214525905557402030e+00
2.214923387358040063e+00
2.215321068725175202e+00
2.215717845742462444e+00
2.216114277157714252e+00
2.216510667960303937e+00
2.216906917412378775e+00
2.217303969882369330e+00
2.217703307363883880e+00
2.218102782130311645e+00
2.218501806419415079e+00
2.218900890118794766e+00
2.219299064144330202e+00
2.219697220382064184e+00
2.220095834226266440e+00
2.220492667826309052e+00
2.220889197489323230e+00
2.221286502041474709e+00
2.221683634183722056e+00
2.222080407613524322e+00
2.222476481124778136e+00
2.222873172687949594e+00
2.223270579376769973e+00
2.223668804676091071e+00
2.224067630733951528e+00
2.224466607003119822e+00
2.224865667539665637e+00
2.225264869415120472e+00
2.225664225061537937e+00
2.226062377113426027e+00
2.226459843695996810e+00
2.226859363217473575e+00
2.227258878993219504e+00
2.227658334792815609e+00
2.228058014715308399e+00
2.228456380878647725e+00
2.228855246788888689e+00
2.229254171338026058e+00
2.229652561356504581e+00
2.230050776099781640e+00
2.230448479132252082e+00
2.230846621475555569e+00
2.231244236601396480e+00
2.231641048913274972e+00
2.232039189036158167e+00
2.232436796348084229e+00
2.232832802905996950e+00
2.233230612818565497e+00
2.233629698761788518e+00
2.234027478494836405e+00
2.234423727199795096e+00
2.234818866749792576e+00
2.235214693289507615e+00
2.235609863899956640e+00
2.236004939570851224e+00
2.236401697522983234e+00
2.236798681099420705e+00
2.237195564702005424e+00
2.237592694338142785e+00
2.237990289219537576e+00
2.238387829930772455e+00
2.238785263805664894e+00
2.239182435887076217e+00
2.239580007102298431e+00
2.239977699817007117e+00
2.240374908687112754e+00
2.240772028632573409e+00
2.241170056621917706e+00
2.241568368944191203e+00
2.241967041153346774e+00
2.242366836333266278e+00
2.242766588292073759e+00
2.243165956874209055e+00
2.243564679704049158e+00
2.243963953009958434e+00
2.244363899364199888e+00
2.244763747458760506e+00
2.245162960213489711e+00
2.245560964043882279e+00
2.245959016394150076e+00
2.246358902664895130e+00
2.246759580062603234e+00
2.247158012596675469e+00
2.247555990368539813e+00
2.247954473947056275e+00
2.248352343244706564e+00
2.248750033217406852e+00
2.249145997746923253e+00
2.249542678614093738e+00
2.249940659528295139e+00
2.250338646748890614e+00
2.250737903712219268e+00
2.251137071409001766e+00
2.251536410525332155e+00
2.251936853092402213e+00
2.252335929983760199e+00
2.252734954289989489e+00
2.253135727778338815e+00
2.253535988691832248e+00
2.253935094632185443e+00
2.254333281605853667e+00
2.254731360824192787e+00
2.255130095839856796e+00
2.255528455840529301e+00
2.255925073338468589e+00
2.256322084389590810e+00
2.256720116529901343e+00
2.257117655404853540e+00
2.257515130152682126e+00
2.257913384814115076e+00
2.258311602553873865e+00
2.258709072143640917e+00
2.259105559715926415e+00
2.259502667010484522e+00
2.259901543148232328e+00
2.260299780106993950e+00
2.260697498829674412e+00
2.261096133014894427e+00
2.261494313483512819e+00
2.261892824917722589e+00
2.262292188239772628e+00
2.262690886193355677e+00
2.263089612376786519e+00
2.263488409094124076e+00
2.263887425031712475e+00
2.264287036689308419e+00
2.264687250984074307e+00
2.265087359805530554e+00
2.265485926664899896e+00
2.265884172109953187e+00
2.266283864951966986e+00
2.266684977927725608e+00
2.267084969404201011e+00
2.267484465021956996e+00
2.267884534480861358e+00
2.268284686112126192e+00
2.268685723803248067e+00
2.269087370847945540e+00
2.269489622893765102e+00
2.269890915611779914e+00
2.270290280817571116e+00
2.270688527204377305e+00
2.271087743682309146e+00
2.271487775442060819e+00
2.271887579346492547e+00
2.272286662455184292e+00
2.272685601989866022e+00
2.273085094963263941e+00
2.273484852299749726e+00
2.273884485233876429e+00
2.274284457298008100e+00
2.274685528073674412e+00
2.275086538962966642e+00
2.275486642636011858e+00
2.275888051090031450e+00
2.276288379945709206e+00
2.276688318758032459e+00
2.277090910590486406e+00
2.277493045295691410e+00
2.277896498435178163e+00
2.278298988110135870e+00
2.278699910716512012e+00
2.279101356599278372e+00
2.279502356608016367e+00
2.279903288684424378e+00
2.280304210278394805e+00
2.280704727360687745e+00
2.281104520109975997e+00
2.281504420736987448e+00
2.281904563980198919e+00
2.282305572775558122e+00
2.282707757107876656e+00
2.283110833463774636e+00
2.283513145176905734e+00
2.283915720753257883e+00
2.284317876445670858e+00
2.284719910358630646e+00
2.285123499103881795e+00
2.285527105135952475e+00
2.285930993965501479e+00
2.286333769059216259e+00
2.286736228227383094e+00
2.287138971261817311e+00
2.287540935314611446e+00
2.287943029789869964e+00
2.288346785916067994e+00
2.288750136532064161e+00
2.289151693362071249e+00
2.289554807866691633e+00
2.289959393666713527e+00
2.290363284478425854e+00
2.290766633268032759e+00
2.291169897064753158e+00
2.291574718820261758e+00
2.291979525778965687e+00
2.292382610440949708e+00
2.292785290199786719e+00
2.293187715021219208e+00
2.293590698068937783e+00
2.293993636914084977e+00
2.294395925054056207e+00
2.294797676364167316e+00
2.295198267005982284e+00
2.295599734681137871e+00
2.296002928134365906e+00
2.296405503280115390e+00
2.296806801245614427e+00
2.297207960222482637e+00
2.297608750589800408e+00
2.298009129756688917e+00
2.298409854923447515e+00
2.298810006302167697e+00
2.299210181958876831e+00
2.299610016236671051e+00
2.300009868010114644e+00
2.300411570495940250e+00
2.300813809022510092e+00
2.301215070049612343e+00
2.301616217158925615e+00
2.302017931629103398e+00
2.302419784728788610e+00
2.302821454802375101e+00
2.303223454656634583e+00
2.303625074649213289e+00
2.304026214500338288e+00
2.304427095029242256e+00
2.304827599775988389e+00
2.305229398227688797e+00
2.305631253454234919e+00
2.306033267864090686e+00
2.306436355138975269e+00
2.306838988084425779e+00
2.307240702956319112e+00
2.307642067835270705e+00
2.308043621865097705e+00
2.308445839342943007e+00
2.308848400632327547e+00
2.309250536905866902e+00
2.309652322561076776e+00
2.310054367609922554e+00
2.310456529388602576e+00
2.310858570563824266e+00
2.311261711023107512e+00
2.311665077941478685e+00
2.312067873470108559e+00
2.312470558271171317e+00
2.312873342610608507e+00
2.313276215898292243e+00
2.313677341548756150e+00
2.314079208100198404e+00
2.314483196350611394e+00
2.314887685075257551e+00
2.315292869114809804e+00
2.315697659905864292e+00
2.316100766449051829e+00
2.316503411594603712e+00
2.316906607799706030e+00
2.317310481400531419e+00
2.317715517024780514e+00
2.318119613456176786e+00
2.318522884114000426e+00
2.318925973961030174e+00
2.319328817386576702e+00
2.319732117140895777e+00
2.320135320634272524e+00
2.320538349272152967e+00
2.320941495715997061e+00
2.321345779554208288e+00
2.321750295221571836e+00
2.322153136756163860e+00
2.322555049572999408e+00
2.322956757866133426e+00
2.323357333667271707e+00
2.323759534656435033e+00
2.324161800455957660e+00
2.324563439795787723e+00
2.324965809519163429e+00
2.325367891467299053e+00
2.325771282736380563e+00
2.326174143620790336e+00
2.326576916189122990e+00
2.326979732175119331e+00
2.327381846632994744e+00
2.327784665296499966e+00
2.328186805879640442e+00
2.328588482500074885e+00
2.328990703840306598e+00
2.329393507653687134e+00
2.329796839334883796e+00
2.330199674607473792e+00
2.330601304453626454e+00
2.331001150941592659e+00
2.331401172344351735e+00
2.331801843128129992e+00
2.332202073541643550e+00
2.332601710546947871e+00
2.333001439252204268e+00
2.333402305125793053e+00
2.333803888532180348e+00
2.334207001668641812e+00
2.334610396511649810e+00
2.335013610663429162e+00
2.335417135437492853e+00
2.335821115910496459e+00
2.336225292672799547e+00
2.336628387627341041e+00
2.337032453493021578e+00
2.337437536196795840e+00
2.337841449920584846e+00
2.338244845374652492e+00
2.338648762745492160e+00
2.339052364829087516e+00
2.339455867983448734e+00
2.339860261864767477e+00
2.340264303062011830e+00
2.340667060969757518e+00
2.341069100472914943e+00
2.341471643264995794e+00
2.341875617040785507e+00
2.342279651762069204e+00
2.342682397034625996e+00
2.343085208564940736e+00
2.343489101293384280e+00
2.343892470628466285e+00
2.344295593918975573e+00
2.344698660526578049e+00
2.345101532102217057e+00
2.345503915332789013e+00
2.345906491789740755e+00
2.346309070030654365e+00
2.346711274046976659e+00
2.347113788493654596e+00
2.347516807026172714e+00
2.347918804124223158e+00
2.348319299545916117e+00
2.348720682983381991e+00
2.349123002124581472e+00
2.349524486694987147e+00
2.349926049853126475e+00
2.350328436890888995e+00
2.350730996815071361e+00
2.351132995709363183e+00
2.351534161223332031e+00
2.351936336825809715e+00
2.352339125487382443e+00
2.352741467320786040e+00
2.353144192914500277e+00
2.353546897503723923e+00
2.353949494110037399e+00
2.354352183786872388e+00
2.354754543682368695e+00
2.355156609399287060e+00
2.355557865103292681e+00
2.355959912199890649e+00
2.356362822466095963e+00
2.356764784027717941e+00
2.357165319073442511e+00
2.357565610139715329e+00
2.357966283975670319e+00
2.358367081879364502e+00
2.358767818304966735e+00
2.359170163176491641e+00
2.359573131343082331e+00
2.359975664171504395e+00
2.360379031917633430e+00
2.360783269925163186e+00
2.361188104843375157e+00
2.361591482197665126e+00
2.361993793279208997e+00
2.362396320952075968e+00
2.362798788518004844e+00
2.363202345464835208e+00
2.363604756728775236e+00
2.364006820224378025e+00
2.364409177273677276e+00
2.364811256287470353e+00
2.365214007994720813e+00
2.365615148573469106e+00
2.366015807001238702e+00
2.366417457383636069e+00
2.366820274515402556e+00
2.367222989641836861e+00
2.367625130440093706e+00
2.368027856637738626e+00
2.368430002042230420e+00
2.368832873628029301e+00
2.369235797153384837e+00
2.369638152045283608e+00
2.370040299221382263e+00
2.370442498936259579e+00
2.370845344383154529e+00
2.371247315229759955e+00
2.371649014234508357e+00
2.372050886797397062e+00
2.372453724882808146e+00
2.372857719621380923e+00
2.373260836295707943e+00
2.373662945454797057e+00
2.374065700032964799e+00
2.374468551372926228e+00
2.374871908975987100e+00
2.375274776799645604e+00
2.375677625092759815e+00
2.376081083331263333e+00
2.376484316520368179e+00
2.376888847393518578e+00
2.377293100799475756e+00
2.377696902972897153e+00
2.378100501045064430e+00
2.378504353585783271e+00
2.378909340373716041e+00
2.379314340163394270e+00
2.379720013937749457e+00
2.380126251948876615e+00
2.380531387127788001e+00
2.380936409594482939e+00
2.381341919577179667e+00
2.381746824244357796e+00
2.382150784837194113e+00
2.382555034131596194e+00
2.382959451248086058e+00
2.383363807716333937e+00
2.383769230125170946e+00
2.384174634427469019e+00
2.384580685113523391e+00
2.384986506783018267e+00
2.385390626452671192e+00
2.385794507037302559e+00
2.386196811931920791e+00
2.386599473286910911e+00
2.387003814308412242e+00
2.387407503458085500e+00
2.387812167632737292e+00
2.388215715476679879e+00
2.388619024184462702e+00
2.389022561231754604e+00
2.389424957405926975e+00
2.389828845065215646e+00
2.390233499791428962e+00
2.390637514459648560e+00
2.391041063641976550e+00
2.391443110638954650e+00
2.391845393900996264e+00
2.392249795665977619e+00
2.392654020599152442e+00
2.393057873255505896e+00
2.393461196691908821e+00
2.393863223162453036e+00
2.394265682471519607e+00
2.394668309854981025e+00
2.395070951237239676e+00
2.395473170089972736e+00
2.395875371574781809e+00
2.396279233009654508e+00
2.396682324373083706e+00
2.397085580364100021e+00
2.397488541281480146e+00
2.397891180464582384e+00
2.398295105194831134e+00
2.398699177706644203e+00
2.399102369397477119e+00
2.399504659324148470e+00
2.399907472681428899e+00
2.400310159187772019e+00
2.400712999240750101e+00
2.401114687788456603e+00
2.401515068072159309e+00
2.401916281436082823e+00
2.402318580632023082e+00
2.402720895442868265e+00
2.403123007367721886e+00
2.403526047313959690e+00
2.403929572864142550e+00
2.404332006165343927e+00
2.404734478359089600e+00
2.405137863824576172e+00
2.405541329488899205e+00
2.405944613473567362e+00
2.406348878276202363e+00
2.406753116240694990e+00
2.407156357587352247e+00
2.407560938091559244e+00
2.407965610868986861e+00
2.408369887971872014e+00
2.408774143803695367e+00
2.409177381066504697e+00
2.409580561648771546e+00
2.409983841979156605e+00
2.410387892211049987e+00
2.410792818728709097e+00
2.411197876440517529e+00
2.411603319753566677e+00
2.412009340286667580e+00
2.412415777082616675e+00
2.412821452545889311e+00
2.413226735690241931e+00
2.413632337742921852e+00
2.414037320008156851e+00
2.414441136658679987e+00
2.414844534035104573e+00
2.415247676277355371e+00
2.415650853056484859e+00
2.416054607835848245e+00
2.416458343928985730e+00
2.416861730172306988e+00
2.417264152192433180e+00
2.417667723770283938e+00
2.418072237951101489e+00
2.418476658160402692e+00
2.418881081171996961e+00
2.419284701749573330e+00
2.419688969017538938e+00
2.420092686147030214e+00
2.420496215142459828e+00
2.420900276081400904e+00
2.421303909098757590e+00
2.421708065355069994e+00
2.422112834049001240e+00
2.422516318576329653e+00
2.422918843187595872e+00
2.423321385820433882e+00
2.423724306330386824e+00
2.424127664935450177e+00
2.424530200183817819e+00
2.424933495051482257e+00
2.425337088476945624e+00
2.425740517840604404e+00
2.426144409588032680e+00
2.426547707790348785e+00
2.426949148759259156e+00
2.427351559775726031e+00
2.427756249377978737e+00
2.428160704882056820e+00
2.428564886052327676e+00
2.428968282140575141e+00
2.429371365655145443e+00
2.429774707171810544e+00
2.430177790410739558e+00
2.430580746552052140e+00
2.430984881945213338e+00
2.431389656016639478e+00
2.431794225480241156e+00
2.432198596542019864e+00
2.432603541836797056e+00
2.433008101493228104e+00
2.433410786188189068e+00
2.433813971098024886e+00
2.434217919520211382e+00
2.434621326977536526e+00
2.435025775778887791e+00
2.435430682181530582e+00
2.435834329200695869e+00
2.436237595496561603e+00
2.436642717469554853e+00
2.437047877821767017e+00
2.437451948980567273e+00
2.437855762333467791e+00
2.438259195710294147e+00
2.438663352501429848e+00
2.439068181303160721e+00
2.439472424632711078e+00
2.439875519797092274e+00
2.440279280011457441e+00
2.440683164113162107e+00
2.441085870059293228e+00
2.441489336696322621e+00
2.441893594088705655e+00
2.442297814452707883e+00
2.442702525669240732e+00
2.443106993252078585e+00
2.443511187535604368e+00
2.443916542920244961e+00
2.444322272753747693e+00
2.444726604243398604e+00
2.445130045557619258e+00
2.445534395531456795e+00
2.445939236097326219e+00
2.446343928375512622e+00
2.446748793020002477e+00
2.447152858980541357e+00
2.447557483396256561e+00
2.447962600912166664e+00
2.448367143554921466e+00
2.448771161364467819e+00
2.449175175498599977e+00
2.449580234755286412e+00
2.449985140136658579e+00
2.450389486202586120e+00
2.450793668839715167e+00
2.451197695365747720e+00
2.451601817147476492e+00
2.452007047981059173e+00
2.452413118750555565e+00
2.452818525893515567e+00
2.453224468468254926e+00
2.453630771328094706e+00
2.454035946991237171e+00
2.454441124564119114e+00
2.454846214258653347e+00
2.455251743290662869e+00
2.455658079028281371e+00
2.456064347941573800e+00
2.456470003736615837e+00
2.456875694884643746e+00
2.457282609056943290e+00
2.457689470140166588e+00
2.458095765129032273e+00
2.458501803069725877e+00
2.458906827574675713e+00
2.459309507565249131e+00
2.459712635650493251e+00
2.460116206393453631e+00
2.460519669999080339e+00
2.460924522420798066e+00
2.461329785149522831e+00
2.461735745610202475e+00
2.462141248853310760e+00
2.462546900432152963e+00
2.462952396683108613e+00
2.463357088362785330e+00
2.463761838117914937e+00
2.464166706893513137e+00
2.464569780889199979e+00
2.464972243474770064e+00
2.465376221623409858e+00
2.465780787076997438e+00
2.466186464938381562e+00
2.466591816586025665e+00
2.466994926698175217e+00
2.467396555190286556e+00
2.467800459840155725e+00
2.468205592752719113e+00
2.468609744594570277e+00
2.469013743173052333e+00
2.469417193835860225e+00
2.469819483416369810e+00
2.470222457446276110e+00
2.470626717866296396e+00
2.471030760326813791e+00
2.471434732589297578e+00
2.471837941554652751e+00
2.472241218148764297e+00
2.472645900625305426e+00
2.473052048687360394e+00
2.473458372311064135e+00
2.473864936981964302e+00
2.474271883634970859e+00
2.474678812438655395e+00
2.475085800193683294e+00
2.475492786665938194e+00
2.475900265338245365e+00
2.476307513019607498e+00
2.476714506495854007e+00
2.477120963267246179e+00
2.477526373986708830e+00
2.477931566469078639e+00
2.478336622135755896e+00
2.478740421044661080e+00
2.479144514383766484e+00
2.479550570044472657e+00
2.479957098825918749e+00
2.480362501710488665e+00
2.480768210323909706e+00
2.481174367608933728e+00
2.481580318970505683e+00
2.481986933635877968e+00
2.482393113976652188e+00
2.482798391857117259e+00
2.483204827748432653e+00
2.483611647278316070e+00
2.484016889350855184e+00
2.484422070034627783e+00
2.484827314760161610e+00
2.485231822310574046e+00
2.485636460836838424e+00
2.486041711634180196e+00
2.486446583213302031e+00
2.486852399428190807e+00
2.487258392197324586e+00
2.487662889997821036e+00
2.488068720386421351e+00
2.488475925105681164e+00
2.488881991270357030e+00
2.489288061772756855e+00
2.489694355183650565e+00
2.490100707137349989e+00
2.490508328109061864e+00
2.490915327801919155e+00
2.491321689138931816e+00
2.491727995427957865e+00
2.492134854072389327e+00
2.492542374271627725e+00
2.492949397610902285e+00
2.493355455260350073e+00
2.493760441266774208e+00
2.494166398265761142e+00
2.494572760550977542e+00
2.494980106196297953e+00
2.495388249572279005e+00
2.495793410502017640e+00
2.496197282726389410e+00
2.496602827481775311e+00
2.497008541166306994e+00
2.497413362457993280e+00
2.497817734942871404e+00
2.498221012551668618e+00
2.498624152684096433e+00
2.499028391452256859e+00
2.499433638453288253e+00
2.499839533420239679e+00
2.500244772035808083e+00
2.500648865266486442e+00
2.501052766026550689e+00
2.501458326962964662e+00
2.501864797174621291e+00
2.502270810109602728e+00
2.502676239977839057e+00
2.503080979302684028e+00
2.503487371439383491e+00
2.503894633913924750e+00
2.504301409295483616e+00
2.504708555554594263e+00
2.505115965351796259e+00
2.505522914516844946e+00
2.505929605731859855e+00
2.506336262137602855e+00
2.506743626551065862e+00
2.507151652928368168e+00
2.507558537724148717e+00
2.507965447163678085e+00
2.508373044719304001e+00
2.508780877944934318e+00
2.509189125946995613e+00
2.509598041701893045e+00
2.510006590124294057e+00
2.510413904418436815e+00
2.510820892279969296e+00
2.511227630275392197e+00
2.511633072540894407e+00
2.512039500718723506e+00
2.512446386446625990e+00
2.512851533812469729e+00
2.513257461193327824e+00
2.513663742430617187e+00
2.514070240283472035e+00
2.514477340127261762e+00
2.514884101729185417e+00
2.515290456732526270e+00
2.515696501281450281e+00
2.516102437166442662e+00
2.516509119969888353e+00
2.516916043951323623e+00
2.517321736022780865e+00
2.517727896244108532e+00
2.518135413297237335e+00
2.518541487486728236e+00
2.518946321842133962e+00
2.519352927041967671e+00
2.519759905434012737e+00
2.520165934976788868e+00
2.520572762025912628e+00
2.520980759139716199e+00
2.521388325025955890e+00
2.521794950313613448e+00
2.522201863328234595e+00
2.522608691298627193e+00
2.523016030523509645e+00
2.523423673384232568e+00
2.523830254170837950e+00
2.524237038022344670e+00
2.524644663271741418e+00
2.525053567556847955e+00
2.525461054578169939e+00
2.525867593343533279e+00
2.526275281801813932e+00
2.526680994766195010e+00
2.527085376092497615e+00
2.527491482462862926e+00
2.527898464346213458e+00
2.528305489753162938e+00
2.528714243478455526e+00
2.529123144047630500e+00
2.529529116984762460e+00
2.529933801996820719e+00
2.530340086276467559e+00
2.530747145901950823e+00
2.531153509803456991e+00
2.531559638897862730e+00
2.531964128877798093e+00
2.532367394602633937e+00
2.532771658342238830e+00
2.533177250343225495e+00
2.533583561598789835e+00
2.533989495468858877e+00
2.534395546343532590e+00
2.534801653561273849e+00
2.535208030220293729e+00
2.535613954790106650e+00
2.536019548625125797e+00
2.536425837441224740e+00
2.536832073140266264e+00
2.537239146291343950e+00
2.537646547927395524e+00
2.538054219266521194e+00
2.538463581099518862e+00
2.538873087665919570e+00
2.539282376732929336e+00
2.539692326455762483e+00
2.540101984435456206e+00
2.540510918997696432e+00
2.540919016656043805e+00
2.541326951291979608e+00
2.541734601874474642e+00
2.542141378568790078e+00
2.542549149387275165e+00
2.542956767356481684e+00
2.543364700634257236e+00
2.543773513730242630e+00
2.544180629871588106e+00
2.544589010816713071e+00
2.544998018082325064e+00
2.545405734620219906e+00
2.545813778256949877e+00
2.546221531631322144e+00
2.546629143111858617e+00
2.547037999816188947e+00
2.547447521070398402e+00
2.547856900482958764e+00
2.548267049519692851e+00
2.548676685266107800e+00
2.549085111935637471e+00
2.549494604824099397e+00
2.549904624148065846e+00
2.550313881295416696e+00
2.550722912408589060e+00
2.551132341586999086e+00
2.551542210235838049e+00
2.551951240340117888e+00
2.552359419295876286e+00
2.552768542973710364e+00
2.553178867304044086e+00
2.553587432522363088e+00
2.553994152623788150e+00
2.554402343611660076e+00
2.554811366078971080e+00
2.555218425392607795e+00
2.555625272371761625e+00
2.556031738903385087e+00
2.556437405539231822e+00
2.556844177759652670e+00
2.557251567074466880e+00
2.557658445411267856e+00
2.558065246620632838e+00
2.558472599143897241e+00
2.558880383231762590e+00
2.559288076988312177e+00
2.559694710603706014e+00
2.560101734149121455e+00
2.560508668457765591e+00
2.560916281563945684e+00
2.561325123026967798e+00
2.561734297397614490e+00
2.562142519497730309e+00
2.562550411573600861e+00
2.562957866212325353e+00
2.563363186079099965e+00
2.563770221484781509e+00
2.564180585479484797e+00
2.564591001855942576e+00
2.565000201030489535e+00
2.565409345792382556e+00
2.565818342007269770e+00
2.566227351900022935e+00
2.566635254286198098e+00
2.567042625051512594e+00
2.567450644609908572e+00
2.567859349061974772e+00
2.568268137332141876e+00
2.568676067679322106e+00
2.569084631254013651e+00
2.569493470617643105e+00
2.569900853191245282e+00
2.570307323855236081e+00
2.570713247266736445e+00
2.571120219465202528e+00
2.571527415573207520e+00
2.571933573469304513e+00
2.572339931839112914e+00
2.572746247464975600e+00
2.573153401057402423e+00
2.573561293071917166e+00
2.573969610223428628e+00
2.574376772331025798e+00
2.574783515526724020e+00
2.575190750348703705e+00
2.575598509196331598e+00
2.576008304046099706e+00
2.576418439289696050e+00
2.576828500650115483e+00
2.577238750013011170e+00
2.577649772933720218e+00
2.578060684266329616e+00
2.578470613455435156e+00
2.578880200814621215e+00
2.579289482621177854e+00
2.579698700838605863e+00
2.580107536477331376e+00
2.580517301879407643e+00
2.580928273744020895e+00
2.581337840594273292e+00
2.581746172928896410e+00
2.582154932118021051e+00
2.582563718137960596e+00
2.582973085603859076e+00
2.583383234352425450e+00
2.583793426082654943e+00
2.584201954839131954e+00
2.584610407565584023e+00
2.585020161776555359e+00
2.585429727960950164e+00
2.585839091202999818e+00
2.586249019762421941e+00
2.586658281504764290e+00
2.587066066886444915e+00
2.587473836778180214e+00
2.587881381761902855e+00
2.588289106243345739e+00
2.588697035761236442e+00
2.589104665986665665e+00
2.589511249043673580e+00
2.589917713023995649e+00
2.590325755867104007e+00
2.590734222940506370e+00
2.591142157703925974e+00
2.591549826165329140e+00
2.591958070787626855e+00
2.592366331825036507e+00
2.592775496010272018e+00
2.593186149934842089e+00
2.593595949298447501e+00
2.594005164612188885e+00
2.594414455261811803e+00
2.594823157666616531e+00
2.595231299453963913e+00
2.595640161126420153e+00
2.596049436972822200e+00
2.596457887090886985e+00
2.596865018782271939e+00
2.597271849761986218e+00
2.597680564189302377e+00
2.598089599626099311e+00
2.598499347922609726e+00
2.598909740216912123e+00
2.599318914025320559e+00
2.599726749981135843e+00
2.600134422861647199e+00
2.600542855539431208e+00
2.600950670507687246e+00
2.601359335164036501e+00
2.601768278464318129e+00
2.602176431284058733e+00
2.602584200498229805e+00
2.602991583381800034e+00
2.603398929168027731e+00
2.603806907950896310e+00
2.604214801904761956e+00
2.604622173156474485e+00
2.605029686474282347e+00
2.605437610995050779e+00
2.605847210793438506e+00
2.606257427724369524e+00
2.606666897068106614e+00
2.607076203277313375e+00
2.607485506907964989e+00
2.607893736486017300e+00
2.608302117727234748e+00
2.608710978365216260e+00
2.609119188770752551e+00
2.609527636179207910e+00
2.609937035109301195e+00
2.610346312319439477e+00
2.610755453071147425e+00
2.611165630112465941e+00
2.611576360918708595e+00
2.611987100099857351e+00
2.612397862287766603e+00
2.612808930818161457e+00
2.613218849295521728e+00
2.613628053982109289e+00
2.614037246355626731e+00
2.614446949957503374e+00
2.614856373478044560e+00
2.615265423665265931e+00
2.615674842651144694e+00
2.616083723299877484e+00
2.616491896608221346e+00
2.616899069868345418e+00
2.617306283819606172e+00
2.617712753396479464e+00
2.618118717965985720e+00
2.618525116330851166e+00
2.618932196787888689e+00
2.619339550846495612e+00
2.619746547931113057e+00
2.620154259334458668e+00
2.620562933531965566e+00
2.620971905020329729e+00
2.621379280896742880e+00
2.621785667322494184e+00
2.622193291510283242e+00
2.622601326733325244e+00
2.623008981076337953e+00
2.623416064886463062e+00
2.623823229569909987e+00
2.624231196423506773e+00
2.624639453980102566e+00
2.625048866335230713e+00
2.625458742802901924e+00
2.625867364248688940e+00
2.626275968671162531e+00
2.626685143363970631e+00
2.627093409151685766e+00
2.627501463279703575e+00
2.627909743867788084e+00
2.628318553349056952e+00
2.628727183263756206e+00
2.629135423533895732e+00
2.629543707985551926e+00
2.629951403813109767e+00
2.630359743483469348e+00
2.630767998612593139e+00
2.631176299367147919e+00
2.631584155646164547e+00
2.631992036992699902e+00
2.632400876098866416e+00
2.632807820656227538e+00
2.633214440384279431e+00
2.633622842587107549e+00
2.634032397366230516e+00
2.634442573506161622e+00
2.634851640371448589e+00
2.635260968721080843e+00
2.635670772652571880e+00
2.636081096962707981e+00
2.636491812935791490e+00
2.636902213099050041e+00
2.637312397489167903e+00
2.637722247305444245e+00
2.638132228681869584e+00
2.638541855069863828e+00
2.638951138455844614e+00
2.639359888098192553e+00
2.639769120883758369e+00
2.640178660737656280e+00
2.640587560382770871e+00
2.640997187766728427e+00
2.641407687797564297e+00
2.641817401518061992e+00
2.642225925863777025e+00
2.642634137536933547e+00
2.643042880078274148e+00
2.643451055715849041e+00
2.643857523834197476e+00
2.644263372074055152e+00
2.644668887986184824e+00
2.645074954023685976e+00
2.645482298523302411e+00
2.645889734232969914e+00
2.646297113229268749e+00
2.646703698208431099e+00
2.647110177123408015e+00
2.647518120234466643e+00
2.647925142288126921e+00
2.648331034490023050e+00
2.648737790111428847e+00
2.649145325161467834e+00
2.649552634326988620e+00
2.649960370834509416e+00
2.650369351943076879e+00
2.650778285934519030e+00
2.651187265147861627e+00
2.651596070083392043e+00
2.652004782819609385e+00
2.652413499642161554e+00
2.652821583084181256e+00
2.653228812050687058e+00
2.653635825840775286e+00
2.654043468867620881e+00
2.654451372344001303e+00
2.654858670004036192e+00
2.655266195912121319e+00
2.655674181474601436e+00
2.656082167898111024e+00
2.656489966696171212e+00
2.656895713294437744e+00
2.657301288045337717e+00
2.657707647298683806e+00
2.658114883919701299e+00
2.658522830995265540e+00
2.658930258200262742e+00
2.659338627723045523e+00
2.659747252724510513e+00
2.660155216981903603e+00
2.660562850453308315e+00
2.660970703502559598e+00
2.661379242187833505e+00
2.661786953472114359e+00
2.662194443809452693e+00
2.662601889830166435e+00
2.663009265477856324e+00
2.663416716685493846e+00
2.663824424978195715e+00
2.664233066978537678e+00
2.664642417126370955e+00
2.665052426967400745e+00
2.665461965678370682e+00
2.665870924694839328e+00
2.666279421995356724e+00
2.666688385638058101e+00
2.667098115838362204e+00
2.667509022492287496e+00
2.667919903586113417e+00
2.668330681986465613e+00
2.668741860245333886e+00
2.669152469980316411e+00
2.669564386504645892e+00
2.669976718058553633e+00
2.670388334138040776e+00
2.670800184686293210e+00
2.671212669372395876e+00
2.671623643557853978e+00
2.672034235606342012e+00
2.672445386763132813e+00
2.672856163342416380e+00
2.673267845006376486e+00
2.673678224574736806e+00
2.674088921445006761e+00
2.674500986993359142e+00
2.674912276292765512e+00
2.675323687550353213e+00
2.675734887797591277e+00
2.676145258517749426e+00
2.676556658130702537e+00
2.676969027688631542e+00
2.677381924721619733e+00
2.677794570970139176e+00
2.678205775781679066e+00
2.678617312379722559e+00
2.679028321701673487e+00
2.679439648585609568e+00
2.679851691262536750e+00
2.680263016099596829e+00
2.680673673732346440e+00
2.681084212492701013e+00
2.681496242731030044e+00
2.681908108189214435e+00
2.682319119466470614e+00
2.682730211588166824e+00
2.683142498424083922e+00
2.683554200222736608e+00
2.683964447357010563e+00
2.684376159152258801e+00
2.684787847025928542e+00
2.685199173336436651e+00
2.685610029565582035e+00
2.686019282661531893e+00
2.686430150262824057e+00
2.686841732399107840e+00
2.687251763380709146e+00
2.687662431262257012e+00
2.688073515416855130e+00
2.688484924481922445e+00
2.688895343184054543e+00
2.689304877589529408e+00
2.689714809180573152e+00
2.690124089334408275e+00
2.690535005533079893e+00
2.690946873280672058e+00
2.691358568032037102e+00
2.691770794869829952e+00
2.692182251674506865e+00
2.692593431749419342e+00
2.693005103902260000e+00
2.693417265559283624e+00
2.693828797665067221e+00
2.694240016092542600e+00
2.694651168877451930e+00
2.695062478457287192e+00
2.695475705527079491e+00
2.695888588574261835e+00
2.696299722002305277e+00
2.696710777556138972e+00
2.697122729946638486e+00
2.697535143588179363e+00
2.697948204874404343e+00
2.698360380403025172e+00
2.698771171911023448e+00
2.699181974479209156e+00
2.699593495198638227e+00
2.700006650866443092e+00
2.700419709849307903e+00
2.700831898999518366e+00
2.701245183617452472e+00
2.701658000336824461e+00
2.702069907107765179e+00
2.702483399314054235e+00
2.702896695999426502e+00
2.703310121751504091e+00
2.703723581131955100e+00
2.704135377564323761e+00
2.704547848183481928e+00
2.704960728711748086e+00
2.705373118472885086e+00
2.705783365111866345e+00
2.706194047972263483e+00
2.706606150853343884e+00
2.707018799482433735e+00
2.707431951628453071e+00
2.707844493496287086e+00
2.708256419772702372e+00
2.708669194989373530e+00
2.709082911332667543e+00
2.709495944764199304e+00
2.709909060141793891e+00
2.710322468501231263e+00
2.710736661554469684e+00
2.711149445580436801e+00
2.711562892727364726e+00
2.711978265624050977e+00
2.712392664423029398e+00
2.712806592150863061e+00
2.713219434849374778e+00
2.713632131916961843e+00
2.714044648391881420e+00
2.714456373517515342e+00
2.714868241022508233e+00
2.715281500600643216e+00
2.715694863838689521e+00
2.716107911440714062e+00
2.716522708348879878e+00
2.716937497809241986e+00
2.717352266570423058e+00
2.717767478766895728e+00
2.718182646498446875e+00
2.718598280230231978e+00
2.719014354491872343e+00
2.719430568987997621e+00
2.719846425165695525e+00
2.720261097178270582e+00
2.720675429134674417e+00
2.721088891723145053e+00
2.721502342760691029e+00
2.721917144152672385e+00
2.722331966136788850e+00
2.722746687445803726e+00
2.723162454659371789e+00
2.723578919560453837e+00
2.723996029232272242e+00
2.724414181588336703e+00
2.724831390905841033e+00
2.725246606469974520e+00
2.725661273755684455e+00
2.726077123693027460e+00
2.726494112429592054e+00
2.726910339288260765e+00
2.727326463900213049e+00
2.727741865921316400e+00
2.728157189848320563e+00
2.728574212833108525e+00
2.728992283128528484e+00
2.729409326131787772e+00
2.729825189989032008e+00
2.730241420529380569e+00
2.730658555470062865e+00
2.731075908901727356e+00
2.731493106208363830e+00
2.731910660773230859e+00
2.732327490000832970e+00
2.732744649906317935e+00
2.733163468219162784e+00
2.733582952590153603e+00
2.734000605922473071e+00
2.734416896552681386e+00
2.734834372622149790e+00
2.735251584868795494e+00
2.735668715615483748e+00
2.736085592487977447e+00
2.736503273780044765e+00
2.736922294801095390e+00
2.737341187116407504e+00
2.737759688127555435e+00
2.738177506868180178e+00
2.738594358953394092e+00
2.739010807127169045e+00
2.739427452035088084e+00
2.739842701893903776e+00
2.740258467037938406e+00
2.740675041070168128e+00
2.741092142461497350e+00
2.741509402957350350e+00
2.741926612283187570e+00
2.742344196961178149e+00
2.742761396890835979e+00
2.743178887532847998e+00
2.743596646138231510e+00
2.744013405486066315e+00
2.744429288414241608e+00
2.744845635585499100e+00
2.745262242699918698e+00
2.745680481097079184e+00
2.746097922992403184e+00
2.746514529628851786e+00
2.746931665070480477e+00
2.747348149805669770e+00
2.747764619470385306e+00
2.748180926012632419e+00
2.748597034733201827e+00
2.749013565373083168e+00
2.749430367398816077e+00
2.749846211845480504e+00
2.750262049304598833e+00
2.750678528929192179e+00
2.751095058135042404e+00
2.751511366120501290e+00
2.751929339747535952e+00
2.752347611393925586e+00
2.752764386128173424e+00
2.753181649366480688e+00
2.753598729084454355e+00
2.754015800302959338e+00
2.754433299374001276e+00
2.754850992789533937e+00
2.755269549331846424e+00
2.755688398072545287e+00
2.756107935524403807e+00
2.756528006422562349e+00
2.756947196803911648e+00
2.757366312984689039e+00
2.757785151185644157e+00
2.758204043630187119e+00
2.758622779475988107e+00
2.759039995187257066e+00
2.759458315490544322e+00
2.759878752923370371e+00
2.760297793617996209e+00
2.760716844077061083e+00
2.761136859574204738e+00
2.761555814468377612e+00
2.761974788047579121e+00
2.762393607757833269e+00
2.762811122149181564e+00
2.763227477346872352e+00
2.763645197342475601e+00
2.764064409399532352e+00
2.764484577786643360e+00
2.764903690223446286e+00
2.765322594095222630e+00
2.765742332641016432e+00
2.766160809411700949e+00
2.766579145102598947e+00
2.766997150529711735e+00
2.767414589378898171e+00
2.767832890882099051e+00
2.768251946504522998e+00
2.768670496239642453e+00
2.769088314634259529e+00
2.769506245202224548e+00
2.769925361956962373e+00
2.770344728468019380e+00
2.770762746631779905e+00
2.771180396736151685e+00
2.771597462247989085e+00
2.772014575738114051e+00
2.772431483167540289e+00
2.772848129398535644e+00
2.773264936807688930e+00
2.773682346389257702e+00
2.774100106594191928e+00
2.774516837095093447e+00
2.774933814543392163e+00
2.775349998040152588e+00
2.775765032399936771e+00
2.776180276079116993e+00
2.776597051993602072e+00
2.777014961525734904e+00
2.777432953532100512e+00
2.777850479390540528e+00
2.778268238848208949e+00
2.778686435141705324e+00
2.779103366851950252e+00
2.779519702007429149e+00
2.779936073242526451e+00
2.780353003226457176e+00
2.780769576479130034e+00
2.781185675764144882e+00
2.781602839644495173e+00
2.782020974034286276e+00
2.782437837152963223e+00
2.782853720475062076e+00
2.783271078783746688e+00
2.783689038366890411e+00
2.784106393464756302e+00
2.784523405073826119e+00
2.784941917866337935e+00
2.785360813894789178e+00
2.785779727520282023e+00
2.786198412389082613e+00
2.786615371099252947e+00
2.787031787584113740e+00
2.787448300339573137e+00
2.787864945226504521e+00
2.788280074829293298e+00
2.788695546594609720e+00
2.789112969849900203e+00
2.789529931520465134e+00
2.789945871188745929e+00
2.790362006252963045e+00
2.790779544940571011e+00
2.791197960827608515e+00
2.791616178931418002e+00
2.792033801874101329e+00
2.792450862054331129e+00
2.792868749667305472e+00
2.793287549209591436e+00
2.793705194219842980e+00
2.794121942409939052e+00
2.794539689101990021e+00
2.794957972837385451e+00
2.795375026884797887e+00
2.795791453266555759e+00
2.796207287467552760e+00
2.796621912417736944e+00
2.797037063707185744e+00
2.797453084790580302e+00
2.797868424035188539e+00
2.798284136819010559e+00
2.798700197552702384e+00
2.799115772241957512e+00
2.799531019852312230e+00
2.799947003314949168e+00
2.800364342714926291e+00
2.800782337878483741e+00
2.801200747682683012e+00
2.801618128749233438e+00
2.802035564482445285e+00
2.802452818552965574e+00
2.802869256034258072e+00
2.803285732944392983e+00
2.803701068232893778e+00
2.804116658653654781e+00
2.804533275959336436e+00
2.804949706327052983e+00
2.805366238684956492e+00
2.805782148403231258e+00
2.806197747856889801e+00
2.806614604018127679e+00
2.807031507553259697e+00
2.807448389897090557e+00
2.807865355328403645e+00
2.808280190081135164e+00
2.808694778792988345e+00
2.809110472369349853e+00
2.809527075187561618e+00
2.809943273799894836e+00
2.810359091470005399e+00
2.810775552866618732e+00
2.811192089211178580e+00
2.811608857199553224e+00
2.812024717973483412e+00
2.812440801111277366e+00
2.812857480795844634e+00
2.813273939184352646e+00
2.813691675722740815e+00
2.814110690432602535e+00
2.814527990453899342e+00
2.814944994389901645e+00
2.815363122971968668e+00
2.815781051592547435e+00
2.816198081022845301e+00
2.816613508569998370e+00
2.817028759964458118e+00
2.817445017559148557e+00
2.817862113059162787e+00
2.818280097887269520e+00
2.818698876236498840e+00
2.819118248612586086e+00
2.819537793338622755e+00
2.819956807284026645e+00
2.820374912337906714e+00
2.820793138506918929e+00
2.821211136779654183e+00
2.821627988438424772e+00
2.822044913328833005e+00
2.822462890534328306e+00
2.822880741510277236e+00
2.823297046574009705e+00
2.823713225495706691e+00
2.824129885668217987e+00
2.824546612026473724e+00
2.824962619434094879e+00
2.825378278151632117e+00
2.825793999366932319e+00
2.826210098286431105e+00
2.826626617480420656e+00
2.827042753850023349e+00
2.827460030153404524e+00
2.827877871558034606e+00
2.828294416178422477e+00
2.828710026323558946e+00
2.829125962205000011e+00
2.829543170199457780e+00
2.829960544481393558e+00
2.830377636363269112e+00
2.830794374174554484e+00
2.831211554926662544e+00
2.831628609615111980e+00
2.832045263436525406e+00
2.832461485777256982e+00
2.832877405324317088e+00
2.833293173731450398e+00
2.833708478861212576e+00
2.834124363469892938e+00
2.834540344964293190e+00
2.834956432480154831e+00
2.835372304324747628e+00
2.835788989508789992e+00
2.836205556105725556e+00
2.836621205635020626e+00
2.837036266097007875e+00
2.837450256334505649e+00
2.837865204415103815e+00
2.838282253459052384e+00
2.838699645069317601e+00
2.839116642749280661e+00
2.839534358836658612e+00
2.839951339343772752e+00
2.840368544477145374e+00
2.840785211640141306e+00
2.841201329584210455e+00
2.841618137384401166e+00
2.842034061541120593e+00
2.842450420339825978e+00
2.842867838577169959e+00
2.843285313246748380e+00
2.843702143639817326e+00
2.844118794657209737e+00
2.844534999681282095e+00
2.844951005201997951e+00
2.845366094523683831e+00
2.845781852397295530e+00
2.846199041686664710e+00
2.846616468245515730e+00
2.847033993742663416e+00
2.847451301424312131e+00
2.847869094571370496e+00
2.848286814337976480e+00
2.848705130048335477e+00
2.849123988571410138e+00
2.849541764761816864e+00
2.849959235591751128e+00
2.850378289759076367e+00
2.850797754317568877e+00
2.851216815289993711e+00
2.851636412718007385e+00
2.852055763762016305e+00
2.852474840858048921e+00
2.852894327667941266e+00
2.853314391646861292e+00
2.853734731939942648e+00
2.854155195044265181e+00
2.854576171442094079e+00
2.854997046787562276e+00
2.855417102453941425e+00
2.855837775211659046e+00
2.856260299818163872e+00
2.856683135519115346e+00
2.857104297526850800e+00
2.857524570154813759e+00
2.857945079273107591e+00
2.858365434272066352e+00
2.858786236370169931e+00
2.859206860848013232e+00
2.859627531571554027e+00
2.860048604336669964e+00
2.860469882785884543e+00
2.860891832635963361e+00
2.861312578563509845e+00
2.861731672790924108e+00
2.862150659198233527e+00
2.862571305885231787e+00
2.862992378766260337e+00
2.863411993493520491e+00
2.863830768812051009e+00
2.864249476198890143e+00
2.864669513983359561e+00
2.865088905873836911e+00
2.865507149711242540e+00
2.865925554425012844e+00
2.866343714088376071e+00
2.866762704440089404e+00
2.867183090041410587e+00
2.867603742331925609e+00
2.868023848375870433e+00
2.868443890269927632e+00
2.868863400694317445e+00
2.869282751233130480e+00
2.869701904411540827e+00
2.870120697219272099e+00
2.870539389288084386e+00
2.870957580013475674e+00
2.871375227141252928e+00
2.871793137872467483e+00
2.872210871229238904e+00
2.872628918510342189e+00
2.873047479828822581e+00
2.873465838448909349e+00
2.873884674463892175e+00
2.874304123721009852e+00
2.874725323012107037e+00
2.875146387683200189e+00
2.875567456361920016e+00
2.875989290679597410e+00
2.876410492209009018e+00
2.876831036692756971e+00
2.877252643949312017e+00
2.877676271192713298e+00
2.878097971404243172e+00
2.878517637563883014e+00
2.878938650327983240e+00
2.879360755062289723e+00
2.879782085325528040e+00
2.880202450977309869e+00
2.880621341518955436e+00
2.881039633071762029e+00
2.881459070028502545e+00
2.881879336440248185e+00
2.882299757446053157e+00
2.882720126611554523e+00
2.883141104421523160e+00
2.883562367754939348e+00
2.883983487264452084e+00
2.884404678887281026e+00
2.884825508279003969e+00
2.885246003856078545e+00
2.885667281278894603e+00
2.886088829933919353e+00
2.886510752035079452e+00
2.886931875636116196e+00
2.887352197085611749e+00
2.887774384922978221e+00
2.888197341461502532e+00
2.888620084531452914e+00
2.889042990104485398e+00
2.889465727212688684e+00
2.889888157332435092e+00
2.890310122372024448e+00
2.890731763450377301e+00
2.891153679751826466e+00
2.891575965353718747e+00
2.891998310691451302e+00
2.892420148068465036e+00
2.892841978598944763e+00
2.893263405174528291e+00
2.893684303344940201e+00
2.894105266235029728e+00
2.894525997064192335e+00
2.894946480856988025e+00
2.895367033035771254e+00
2.895788029260235152e+00
2.896209586876243414e+00
2.896631195832854999e+00
2.897052338196630661e+00
2.897473173839933747e+00
2.897893733589104848e+00
2.898314070576822665e+00
2.898733496817258448e+00
2.899152899993783894e+00
2.899574106140385243e+00
2.899995655593000876e+00
2.900416248682190723e+00
2.900837215443640371e+00
2.901258972662606794e+00
2.901681114396165384e+00
2.902103765201162755e+00
2.902525450518632866e+00
2.902946840247058180e+00
2.903369868083867100e+00
2.903792306894101838e+00
2.904213638135344056e+00
2.904636761642063192e+00
2.905060621326936321e+00
2.905484387087232445e+00
2.905908837668606637e+00
2.906331969309960961e+00
2.906754548652214165e+00
2.907177752393812931e+00
2.907600265765958092e+00
2.908022875114458117e+00
2.908446610399520793e+00
2.908870759910659132e+00
2.909294184556378227e+00
2.909716227045764825e+00
2.910137789201413305e+00
2.910559791498785742e+00
2.910982517361157207e+00
2.911404180825561738e+00
2.911825425789162924e+00
2.912248026246755384e+00
2.912670146841271901e+00
2.913092099628098008e+00
2.913514315652184550e+00
2.913935234111329819e+00
2.914355570479054247e+00
2.914775786431765603e+00
2.915196184649667899e+00
2.915616643708705880e+00
2.916038055188845401e+00
2.916460684530910896e+00
2.916883526086180289e+00
2.917306084969823132e+00
2.917728253307197317e+00
2.918151610168130627e+00
2.918574465434154330e+00
2.918995777521838253e+00
2.919417369637620219e+00
2.919840195253267545e+00
2.920263668695083137e+00
2.920687593652138592e+00
2.921110720868355770e+00
2.921534140207363794e+00
2.921959558622543973e+00
2.922384749394214332e+00
2.922809663820758797e+00
2.923233782436871486e+00
2.923657588861675372e+00
2.924081712084294793e+00
2.924504373863262785e+00
2.924926437538495794e+00
2.925349830720597843e+00
2.925773556731705582e+00
2.926197713866685923e+00
2.926622755914417784e+00
2.927046638427951653e+00
2.927470771437318930e+00
2.927894677841056836e+00
2.928317580528799091e+00
2.928741749343086731e+00
2.929166298062626073e+00
2.929590006059571206e+00
2.930013391079634655e+00
2.930435676563515557e+00
2.930857177987594486e+00
2.931278903561249205e+00
2.931700654360708036e+00
2.932121689525192920e+00
2.932542263184763076e+00
2.932963611432099160e+00
2.933386179922703008e+00
2.933808945867260043e+00
2.934230170604504639e+00
2.934651155131255518e+00
2.935073693966455899e+00
2.935496545625383202e+00
2.935918833546597995e+00
2.936341181304293446e+00
2.936762579792543626e+00
2.937184552928993497e+00
2.937607864736387242e+00
2.938030626027959169e+00
2.938453168920927006e+00
2.938875828444808658e+00
2.939298960640296166e+00
2.939721634615113377e+00
2.940143969693597814e+00
2.940566860885644118e+00
2.940990393035226802e+00
2.941414087757867613e+00
2.941837606409560824e+00
2.942261354644601923e+00
2.942685476152654633e+00
2.943110919099177547e+00
2.943537493232020630e+00
2.943964082876523225e+00
2.944390535837944967e+00
2.944815360053803843e+00
2.945240182038317389e+00
2.945667737842446510e+00
2.946095138900744370e+00
2.946522459856606879e+00
2.946950039869614457e+00
2.947376450925339064e+00
2.947803189322697026e+00
2.948230107592705096e+00
2.948656961310797797e+00
2.949084368931083944e+00
2.949510921558861742e+00
2.949938171081864180e+00
2.950365911291131127e+00
2.950794031021438002e+00
2.951221865265622135e+00
2.951648335327344164e+00
2.952074749330469317e+00
2.952501360935595898e+00
2.952928549377002998e+00
2.953355338139039166e+00
2.953781718409249191e+00
2.954207155529724460e+00
2.954632351604568719e+00
2.955057645132011412e+00
2.955482823101582834e+00
2.955908395951473810e+00
2.956333861010961961e+00
2.956759097062202191e+00
2.957182565232862714e+00
2.957605992407492668e+00
2.958030937059290544e+00
2.958456265321334211e+00
2.958881892634545707e+00
2.959306387558302109e+00
2.959730288425861389e+00
2.960156091774250431e+00
2.960583488658754092e+00
2.961009896812410780e+00
2.961435886391699412e+00
2.961862028393476454e+00
2.962288475062488491e+00
2.962714688721630463e+00
2.963141676576129591e+00
2.963569698940828889e+00
2.963997310758490933e+00
2.964424812584770752e+00
2.964851356895728873e+00
2.965277123961272299e+00
2.965703382884645301e+00
2.966130848696520772e+00
2.966557791782999498e+00
2.966984923986412781e+00
2.967413402608030992e+00
2.967841587032618023e+00
2.968269722110242537e+00
2.968696949400919216e+00
2.969123448840966351e+00
2.969550032379431492e+00
2.969976365882662339e+00
2.970401767998788856e+00
2.970826379249604354e+00
2.971251196933660133e+00
2.971677142194791621e+00
2.972104720252883414e+00
2.972531555478273635e+00
2.972957725018560371e+00
2.973384612953513084e+00
2.973811638114276068e+00
2.974238849162123888e+00
2.974666807054496598e+00
2.975094367141449592e+00
2.975522128074795880e+00
2.975950067682612055e+00
2.976377408054157847e+00
2.976804431836133968e+00
2.977231163838063743e+00
2.977659130179404645e+00
2.978087101571743833e+00
2.978513708079849387e+00
2.978941067062215620e+00
2.979369527303739051e+00
2.979796966055833884e+00
2.980223082243239396e+00
2.980649177048646070e+00
2.981075556211242983e+00
2.981501593212074308e+00
2.981928828468979109e+00
2.982356634800302331e+00
2.982783596971835038e+00
2.983211135265622094e+00
2.983639560683553960e+00
2.984067465686464971e+00
2.984495533788226407e+00
2.984924401108293601e+00
2.985352445887767381e+00
2.985779263126508987e+00
2.986204815250334654e+00
2.986630389486627735e+00
2.987057639377685092e+00
2.987485573835682917e+00
2.987914411268803416e+00
2.988342646878348052e+00
2.988769608153861057e+00
2.989196819989057285e+00
2.989624589692160939e+00
2.990053145702429749e+00
2.990482052985486749e+00
2.990911407482254258e+00
2.991340400343181383e+00
2.991768810942939005e+00
2.992198586078637312e+00
2.992629324087924036e+00
2.993059258027450209e+00
2.993489520771790868e+00
2.993920517317963270e+00
2.994351097780715509e+00
2.994780507201610931e+00
2.995209928647828868e+00
2.995639119644770698e+00
2.996068533604698825e+00
2.996498410790818578e+00
2.996927434202716345e+00
2.997355503305919378e+00
2.997782798594800902e+00
2.998211787548322960e+00
2.998641702086850991e+00
2.999070288356610270e+00
2.999498689405523333e+00
2.999927025586891283e+00
3.000354580019850559e+00
3.000782915182200750e+00
3.001212016623405532e+00
3.001640714207423954e+00
3.002070095172986175e+00
3.002499429867828251e+00
3.002928586411810929e+00
3.003357353939440699e+00
3.003786021959223174e+00
3.004216242577596230e+00
3.004646385616141391e+00
3.005075320079361845e+00
3.005505009465520239e+00
3.005935138840980958e+00
3.006364895755677225e+00
3.006794364700036137e+00
3.007223036934837168e+00
3.007651862529781450e+00
3.008082179826050417e+00
3.008512969737886067e+00
3.008942779661719857e+00
3.009372747349320143e+00
3.009803220363532095e+00
3.010234105685857919e+00
3.010665750579298194e+00
3.011098800156250199e+00
3.011533104346430179e+00
3.011966480921273615e+00
3.012399773987646689e+00
3.012832986647633771e+00
3.013265549987288683e+00
3.013698041910046310e+00
3.014130463906756319e+00
3.014562100930602284e+00
3.014992854705317971e+00
3.015424220239528275e+00
3.015855991262349711e+00
3.016288510406553325e+00
3.016721165858078368e+00
3.017154463805812536e+00
3.017588766316401827e+00
3.018022694359755231e+00
3.018457286727966871e+00
3.018891993237257321e+00
3.019325556604315786e+00
3.019759057733675256e+00
3.020191726828643564e+00
3.020622849626634299e+00
3.021053811621272622e+00
3.021485942340343289e+00
3.021918329162118333e+00
3.022348750861121314e+00
3.022777413835733729e+00
3.023207813595924165e+00
3.023638593476003944e+00
3.024068727616398000e+00
3.024499193536972275e+00
3.024929715462969071e+00
3.025360371006713844e+00
3.025790622430364341e+00
3.026221378061931144e+00
3.026652945417306118e+00
3.027085546640757574e+00
3.027518898081027032e+00
3.027950679731350903e+00
3.028380141195678998e+00
3.028810751185426309e+00
3.029242377643795336e+00
3.029673381689554024e+00
3.030104917425226141e+00
3.030536902982063463e+00
3.030968889797042820e+00
3.031400562648346675e+00
3.031833518680690620e+00
3.032268268955339519e+00
3.032702301276518408e+00
3.033134735021913997e+00
3.033568334085464002e+00
3.034003398262650197e+00
3.034438195639985736e+00
3.034872766057803428e+00
3.035308015461381625e+00
3.035742148019069830e+00
3.036174892148009175e+00
3.036608994589435895e+00
3.037043382148042703e+00
3.037478146345260033e+00
3.037913317341354613e+00
3.038347303971451918e+00
3.038780595573164600e+00
3.039215068113547247e+00
3.039650966398085075e+00
3.040086721300975015e+00
3.040522023726830447e+00
3.040958471883607572e+00
3.041395312797747774e+00
3.041830506366881792e+00
3.042265503331216703e+00
3.042699992099100470e+00
3.043133792660287273e+00
3.043568116653947886e+00
3.044001918668324702e+00
3.044436134928703019e+00
3.044871425783475249e+00
3.045306760170959137e+00
3.045741697514668722e+00
3.046175794415968863e+00
3.046609131163251938e+00
3.047043045455861687e+00
3.047476949144852565e+00
3.047910773791272288e+00
3.048345654933410476e+00
3.048780936281367371e+00
3.049216047514616612e+00
3.049652569209050590e+00
3.050090495659414813e+00
3.050527488532625231e+00
3.050964101022366926e+00
3.051401388975023998e+00
3.051838199759303372e+00
3.052274726676341032e+00
3.052711139890391667e+00
3.053147523472422797e+00
3.053583643275638693e+00
3.054019834556132018e+00
3.054456607098789522e+00
3.054892765247846143e+00
3.055329044046739995e+00
3.055765283550872180e+00
3.056200034587338799e+00
3.056636283823648270e+00
3.057074169322249180e+00
3.057510698848271424e+00
3.057946776874589823e+00
3.058383250126055941e+00
3.058820395071661480e+00
3.059256855481954140e+00
3.059692906343889351e+00
3.060130997265189556e+00
3.060569549858539684e+00
3.061007892654938889e+00
3.061446354349624865e+00
3.061883401153867368e+00
3.062320596296333797e+00
3.062759016518716848e+00
3.063196321028028191e+00
3.063633491603081627e+00
3.064071017711185618e+00
3.064507387389560300e+00
3.064942801998337796e+00
3.065378763007078344e+00
3.065816741887412267e+00
3.066255885584465268e+00
3.066695088732529495e+00
3.067133361964616611e+00
3.067570786989261222e+00
3.068008059180370228e+00
3.068444913760841608e+00
3.068882500168080618e+00
3.069320563388266088e+00
3.069757493736569032e+00
3.070194623794652689e+00
3.070632043759337737e+00
3.071068822485479188e+00
3.071506419920523534e+00
3.071944682169017948e+00
3.072381484366629056e+00
3.072817063415167471e+00
3.073253889395418437e+00
3.073691709919076143e+00
3.074129860509254630e+00
3.074567953700316103e+00
3.075006332987152646e+00
3.075445372886311812e+00
3.075883296222382324e+00
3.076320787191914707e+00
3.076759474337579015e+00
3.077197728864862203e+00
3.077635978041350473e+00
3.078074315821131890e+00
3.078511916182004704e+00
3.078950923799939066e+00
3.079390400122884675e+00
3.079829665736302680e+00
3.080268634172227404e+00
3.080706996372208017e+00
3.081145642355999303e+00
3.081582952738219028e+00
3.082019470899729718e+00
3.082457789786504865e+00
3.082895951966819315e+00
3.083334205000027861e+00
3.083773822573853796e+00
3.084212893660648991e+00
3.084651577180641979e+00
3.085090140788174562e+00
3.085529037654200835e+00
3.085969374919289354e+00
3.086409184578990939e+00
3.086848775027442038e+00
3.087288850767551551e+00
3.087728389241666260e+00
3.088167470066445208e+00
3.088607021238289896e+00
3.089045799586911834e+00
3.089484305447805834e+00
3.089923980139980042e+00
3.090363906912008130e+00
3.090803802399284983e+00
3.091243279301736369e+00
3.091682645165726662e+00
3.092120975188052512e+00
3.092560358134319287e+00
3.093000168211236911e+00
3.093438844212895500e+00
3.093877325258108435e+00
3.094315642166218794e+00
3.094755858568397411e+00
3.095196092298762913e+00
3.095634871611555816e+00
3.096074077411199887e+00
3.096511931439016596e+00
3.096949358253179518e+00
3.097386639376829010e+00
3.097822314588862369e+00
3.098257583547131322e+00
3.098693417730909339e+00
3.099130842841964384e+00
3.099567819548328718e+00
3.100003354789749199e+00
3.100440203935373340e+00
3.100878496833175735e+00
3.101317806485967665e+00
3.101756745786667047e+00
3.102195742374536991e+00
3.102635786415594232e+00
3.103075584139338261e+00
3.103514603293456187e+00
3.103953643389424588e+00
3.104393665856258533e+00
3.104833458467664009e+00
3.105272982877916199e+00
3.105713026727866755e+00
3.106153662787887626e+00
3.106593618021180170e+00
3.107032969809930378e+00
3.107473214911330661e+00
3.107915465643190434e+00
3.108358224413340309e+00
3.108799616572194502e+00
3.109240257612724712e+00
3.109680987219128667e+00
3.110121716475100495e+00
3.110562100621813819e+00
3.111002122575920570e+00
3.111441786632599626e+00
3.111881763975654192e+00
3.112322222608535416e+00
3.112762623199439194e+00
3.113203338218165861e+00
3.113643125842523673e+00
3.114081977547033642e+00
3.114520254522795462e+00
3.114958608340089974e+00
3.115397990367128944e+00
3.115838160406952717e+00
3.116278329917712586e+00
3.116719469299073175e+00
3.117161726813808098e+00
3.117603355951585886e+00
3.118044847865171221e+00
3.118485565738190246e+00
3.118926555483946483e+00
3.119368517469303548e+00
3.119809410633922031e+00
3.120249073138086526e+00
3.120688651626328802e+00
3.121128448063441141e+00
3.121569280860754692e+00
3.122009287386272369e+00
3.122450426830495562e+00
3.122892640625275273e+00
3.123333640878353190e+00
3.123775545325274905e+00
3.124217261893498243e+00
3.124658815299650616e+00
3.125100773834387002e+00
3.125543340368488465e+00
3.125985611253379037e+00
3.126427737834684084e+00
3.126870725924582484e+00
3.127312505025266365e+00
3.127754792394101813e+00
3.128197620564737935e+00
3.128640218256350192e+00
3.129083245875956099e+00
3.129525348167779164e+00
3.129966639504313086e+00
3.130407751975513353e+00
3.130849398290454833e+00
3.131290882626638350e+00
3.131731349055125957e+00
3.132171805934413467e+00
3.132612417645672664e+00
3.133054072458894446e+00
3.133495869822747970e+00
3.133937678809124883e+00
3.134380995617042309e+00
3.134824722548703591e+00
3.135268311057243462e+00
3.135711732590888534e+00
3.136156311027322285e+00
3.136600348372018843e+00
3.137043982207183834e+00
3.137487756692225460e+00
3.137931954583969674e+00
3.138377301021729071e+00
3.138821639733921920e+00
3.139265318640509506e+00
3.139707909946545250e+00
3.140149920782728366e+00
3.140592562507533714e+00
3.141035980156805962e+00
3.141479662228973346e+00
3.141923431865236704e+00
3.142367954214629666e+00
3.142812659256603691e+00
3.143257504296437244e+00
3.143701476128295536e+00
3.144145289066084814e+00
3.144590058540564836e+00
3.145036068178725941e+00
3.145481732031146560e+00
3.145927782468633360e+00
3.146373828182353005e+00
3.146819030528372085e+00
3.147264046726214737e+00
3.147708277392379017e+00
3.148151988636811005e+00
3.148595404725203384e+00
3.149040424068546340e+00
3.149485559153886172e+00
3.149929772096323966e+00
3.150374594827076713e+00
3.150820951851037943e+00
3.151266988753611997e+00
3.151711453595289480e+00
3.152155899268668016e+00
3.152601971045303930e+00
3.153048445508987108e+00
3.153493960444428090e+00
3.153939096347015525e+00
3.154385312938998265e+00
3.154831670049391690e+00
3.155275856736279749e+00
3.155720958498420270e+00
3.156167648754343524e+00
3.156613756537531845e+00
3.157061281610886283e+00
3.157509089546285175e+00
3.157955456133535677e+00
3.158402055564386579e+00
3.158848679367411094e+00
3.159294680749478168e+00
3.159739811907476881e+00
3.160184980911140862e+00
3.160630341727983517e+00
3.161074705225972448e+00
3.161520646907132193e+00
3.161967234758330303e+00
3.162413039751618360e+00
3.162858398623365819e+00
3.163303872244491277e+00
3.163750088234047908e+00
3.164197350348659121e+00
3.164644377405715137e+00
3.165090610883105171e+00
3.165535808482800029e+00
3.165980126094841474e+00
3.166424316168647835e+00
3.166868609553049829e+00
3.167314426375281933e+00
3.167759172657620859e+00
3.168203485663606767e+00
3.168648376981015424e+00
3.169093610254952509e+00
3.169539375953300375e+00
3.169985627378804516e+00
3.170430977636424341e+00
3.170875662191268152e+00
3.171320564566421751e+00
3.171765260446762991e+00
3.172209706484681035e+00
3.172653827949433403e+00
3.173098866656545614e+00
3.173544874029625706e+00
3.173990635504869928e+00
3.174437163886076885e+00
3.174884162953341527e+00
3.175331240955824086e+00
3.175778223247672560e+00
3.176224181900297872e+00
3.176670595732069557e+00
3.177117556793238151e+00
3.177564630584130079e+00
3.178012335911494013e+00
3.178460761320752503e+00
3.178908340010613287e+00
3.179355054842271766e+00
3.179803588549521720e+00
3.180252044956130675e+00
3.180700560312293312e+00
3.181150834763232460e+00
3.181601628450644093e+00
3.182051504194884028e+00
3.182501026472308592e+00
3.182950905252770912e+00
3.183400781407476732e+00
3.183850349765124488e+00
3.184298872654551804e+00
3.184746758832973867e+00
3.185194898952927733e+00
3.185642538295684556e+00
3.186088985997693968e+00
3.186536846789268740e+00
3.186985138321584365e+00
3.187430969577532913e+00
3.187875608125330551e+00
3.188321154784526712e+00
3.188767147215727515e+00
3.189214097116892965e+00
3.189662302761424151e+00
3.190109824759785440e+00
3.190556829943171913e+00
3.191004561976502618e+00
3.191451280617235930e+00
3.191897692121651531e+00
3.192345404898876193e+00
3.192794249146953867e+00
3.193242772316244427e+00
3.193690789420503773e+00
3.194139844706444631e+00
3.194589608213924237e+00
3.195039420286394538e+00
3.195488971376347020e+00
3.195937914792837731e+00
3.196385745242900978e+00
3.196834005091550246e+00
3.197282360044464422e+00
3.197730508439761365e+00
3.198178916224060142e+00
3.198626319191896439e+00
3.199074378295651222e+00
3.199523721101329432e+00
3.199972977497205662e+00
3.200422600451636956e+00
3.200872249143936532e+00
3.201321822751329815e+00
3.201770812917284825e+00
3.202219404431128957e+00
3.202668395404260071e+00
3.203117094611795057e+00
3.203566558588490931e+00
3.204016386436792541e+00
3.204466675966370470e+00
3.204917217096032722e+00
3.205366889448203249e+00
3.205816261392219868e+00
3.206265951115180535e+00
3.206715422112021319e+00
3.207164993894111582e+00
3.207614572608597836e+00
3.208063527131275183e+00
3.208513240371409836e+00
3.208964579540300566e+00
3.209416984525838679e+00
3.209869373511013535e+00
3.210321510407360801e+00
3.210773303260187284e+00
3.211224639026359018e+00
3.211676384199157130e+00
3.212129148632282050e+00
3.212581819810843342e+00
3.213034425339594158e+00
3.213487104441280273e+00
3.213939796269583038e+00
3.214391789825512546e+00
3.214842315917253224e+00
3.215293077008655853e+00
3.215744314798667070e+00
3.216195218090464714e+00
3.216645812802184867e+00
3.217095931019086308e+00
3.217546765554233357e+00
3.217998308103121374e+00
3.218451120186127667e+00
3.218904544050472882e+00
3.219357777424835199e+00
3.219811976112277208e+00
3.220266514342016162e+00
3.220719779563376850e+00
3.221171833731220513e+00
3.221624575142861602e+00
3.222077664599087843e+00
3.222530574533742698e+00
3.222984125322425175e+00
3.223438592081040888e+00
3.223893456654684186e+00
3.224347272406891562e+00
3.224801620721522877e+00
3.225255880151067789e+00
3.225708708113415035e+00
3.226161288688133233e+00
3.226614456200806114e+00
3.227068018426955121e+00
3.227521630212866643e+00
3.227976815384627773e+00
3.228432815230792396e+00
3.228887657963325442e+00
3.229342995623727841e+00
3.229798917349478771e+00
3.230253463354875620e+00
3.230707306661886768e+00
3.231161486207402955e+00
3.231615014221597804e+00
3.232069257283187724e+00
3.232525436841438449e+00
3.232981145798461409e+00
3.233437074115231624e+00
3.233894124747223930e+00
3.234349790585292261e+00
3.234804924422622907e+00
3.235262090360147447e+00
3.235718979802637563e+00
3.236174758041309385e+00
3.236630717488510722e+00
3.237086515862444891e+00
3.237541335235866402e+00
3.237996233770027210e+00
3.238453384782128630e+00
3.238910252561989722e+00
3.239366890083461126e+00
3.239825649696639775e+00
3.240284805517016586e+00
3.240744281413189931e+00
3.241204322524215087e+00
3.241665201603577628e+00
3.242126132849490361e+00
3.242585811975919441e+00
3.243044927428963220e+00
3.243503057423157809e+00
3.243958585797225957e+00
3.244413601832104810e+00
3.244870543209515734e+00
3.245328350117435257e+00
3.245786567430737346e+00
3.246244141328233912e+00
3.246702563307245715e+00
3.247160698853061245e+00
3.247618480840898769e+00
3.248077713766663877e+00
3.248536574938890364e+00
3.248994535109796633e+00
3.249452604308287196e+00
3.249911568110925852e+00
3.250369781772235900e+00
3.250828823829943204e+00
3.251289186849099622e+00
3.251748964143884812e+00
3.252207486734743913e+00
3.252666519925199395e+00
3.253124570345653055e+00
3.253581005591707598e+00
3.254038722329299471e+00
3.254495900706509293e+00
3.254952798411718806e+00
3.255410415632487453e+00
3.255869013099316867e+00
3.256328532717829294e+00
3.256787553083070996e+00
3.257246775743253941e+00
3.257705670191128444e+00
3.258164573774834150e+00
3.258622778246897056e+00
3.259081273679349078e+00
3.259542088106786473e+00
3.260002431150750279e+00
3.260461708399097436e+00
3.260920942765791253e+00
3.261380411437105220e+00
3.261839466279310873e+00
3.262298248794818001e+00
3.262755904949436569e+00
3.263213766323922016e+00
3.263673105422576715e+00
3.264132370250067083e+00
3.264591536320623710e+00
3.265050132379179182e+00
3.265509008703670002e+00
3.265967923100753900e+00
3.266426256871933109e+00
3.266885742407166671e+00
3.267346441386116407e+00
3.267807447497682816e+00
3.268268569245678101e+00
3.268728715499486182e+00
3.269188300512271717e+00
3.269648656088267380e+00
3.270110569228311004e+00
3.270572859270141741e+00
3.271033979971214034e+00
3.271496089260914175e+00
3.271957806145714187e+00
3.272418704279103530e+00
3.272878811504078111e+00
3.273336952654734677e+00
3.273795802570758084e+00
3.274255074044200242e+00
3.274713840955753685e+00
3.275173478873582678e+00
3.275633815779930735e+00
3.276095710580787301e+00
3.276557413195051893e+00
3.277016919824359498e+00
3.277477130636283764e+00
3.277939171282386432e+00
3.278401641611488948e+00
3.278862753103629846e+00
3.279323258468644919e+00
3.279784087274612681e+00
3.280245732839210948e+00
3.280708085177232114e+00
3.281169711169980463e+00
3.281630404265336587e+00
3.282092701297875337e+00
3.282555656581274572e+00
3.283017493045385926e+00
3.283479410323468350e+00
3.283941329872503090e+00
3.284403802673577122e+00
3.284866113861607761e+00
3.285328193370812055e+00
3.285790371498818807e+00
3.286253273970342725e+00
3.286716547246273823e+00
3.287180269428016999e+00
3.287644217280656367e+00
3.288107539833017512e+00
3.288570005485198511e+00
3.289030341573753180e+00
3.289488798533524605e+00
3.289948125340726559e+00
3.290409026487195909e+00
3.290869538194430177e+00
3.291329951602976145e+00
3.291789219054215287e+00
3.292248626489475249e+00
3.292708763856298848e+00
3.293168442427736320e+00
3.293627780209406275e+00
3.294087497154179811e+00
3.294547918199755454e+00
3.295009076264401759e+00
3.295472142033699203e+00
3.295936395826745802e+00
3.296400367761017414e+00
3.296863241091035679e+00
3.297327645509903871e+00
3.297791540183012682e+00
3.298253221509940047e+00
3.298715213734166429e+00
3.299178595013546378e+00
3.299642143128445948e+00
3.300104466106555279e+00
3.300565158468165450e+00
3.301025404015026865e+00
3.301486727712321212e+00
3.301948583387184666e+00
3.302409702508338096e+00
3.302871405622336720e+00
3.303334425228926285e+00
3.303796980185619958e+00
3.304259471719050101e+00
3.304721976743279832e+00
3.305185930286574258e+00
3.305650453529190624e+00
3.306115468135391922e+00
3.306580519889023684e+00
3.307044734139251041e+00
3.307509335963883412e+00
3.307973753967646147e+00
3.308437201229748936e+00
3.308901344725120985e+00
3.309366231762226107e+00
3.309830622249289700e+00
3.310294017439996406e+00
3.310755601095237477e+00
3.311218002841976205e+00
3.311681894587783948e+00
3.312144386791171957e+00
3.312605800277011348e+00
3.313067463938079271e+00
3.313531223679331283e+00
3.313995532796142118e+00
3.314458656550155702e+00
3.314921270044633328e+00
3.315382998474042164e+00
3.315845428459721855e+00
3.316307766733755713e+00
3.316770403404428080e+00
3.317234012162784129e+00
3.317697082279098542e+00
3.318160278579022293e+00
3.318623769010256463e+00
3.319086186712475683e+00
3.319547935395403382e+00
3.320009256662512787e+00
3.320469526117473702e+00
3.320929125782305924e+00
3.321388913373699125e+00
3.321849334740524462e+00
3.322310079382177594e+00
3.322770934207672333e+00
3.323232782149809328e+00
3.323696440822682785e+00
3.324160862813894557e+00
3.324624951118794414e+00
3.325088810216505486e+00
3.325553030103715724e+00
3.326017392182158972e+00
3.326482688827689049e+00
3.326948292839091881e+00
3.327413739204822196e+00
3.327879017045564769e+00
3.328344547336429482e+00
3.328810781494022208e+00
3.329276507407084029e+00
3.329741364087854816e+00
3.330206683334138162e+00
3.330672417171248512e+00
3.331138671118357486e+00
3.331606360289601110e+00
3.332073439185831987e+00
3.332540905507744622e+00
3.333008820087441482e+00
3.333476276402134175e+00
3.333943790880128155e+00
3.334411279860106436e+00
3.334878997049989025e+00
3.335346044581291913e+00
3.335812901589119139e+00
3.336280308831137464e+00
3.336747181426487074e+00
3.337214091849267206e+00
3.337681380658461094e+00
3.338148587794714128e+00
3.338615469694043991e+00
3.339081702260794593e+00
3.339546646470900271e+00
3.340010792313564902e+00
3.340474817956168074e+00
3.340939103120806219e+00
3.341402971293708113e+00
3.341866834640508266e+00
3.342330702906551654e+00
3.342794509867579755e+00
3.343258965171734598e+00
3.343723087821123041e+00
3.344187818180587080e+00
3.344654511089022009e+00
3.345122027955941046e+00
3.345589256857815386e+00
3.346056807396787125e+00
3.346524791727765180e+00
3.346993276444886423e+00
3.347460885028357591e+00
3.347928186439205867e+00
3.348395751488245420e+00
3.348862618160945992e+00
3.349328710263395514e+00
3.349794605632305355e+00
3.350260003306456014e+00
3.350725500406445345e+00
3.351191412114405299e+00
3.351657296389669138e+00
3.352122315763919502e+00
3.352588131864763010e+00
3.353054966450721874e+00
3.353522057738415718e+00
3.353990154347463282e+00
3.354458564375736973e+00
3.354926581129383134e+00
3.355393914990258963e+00
3.355861631875552309e+00
3.356329426447644870e+00
3.356796517592636420e+00
3.357263357298000628e+00
3.357729835427722520e+00
3.358195579338322023e+00
3.358661742608664902e+00
3.359128140128915252e+00
3.359593187727839769e+00
3.360058308957112772e+00
3.360524377992103684e+00
3.360990786856272727e+00
3.361458404910312225e+00
3.361926406872433493e+00
3.362393246162887817e+00
3.362858748300301848e+00
3.363325031297487833e+00
3.363791566324463744e+00
3.364258600079481187e+00
3.364726788621667186e+00
3.365194337847456918e+00
3.365661915554830408e+00
3.366129274043791142e+00
3.366596239295540194e+00
3.367062918424758244e+00
3.367529627348276211e+00
3.367996269810878296e+00
3.368462137766388143e+00
3.368929231441350591e+00
3.369398409549941853e+00
3.369866938944274803e+00
3.370334935918224861e+00
3.370803382960825267e+00
3.371271555239420792e+00
3.371739739587572782e+00
3.372207758199762928e+00
3.372675112201463765e+00
3.373142619006865850e+00
3.373610148270678177e+00
3.374077758584911102e+00
3.374545923742374054e+00
3.375014055408903868e+00
3.375481409986667458e+00
3.375948749120958770e+00
3.376415481590166134e+00
3.376882030159015891e+00
3.377348427580166401e+00
3.377816238417348238e+00
3.378286033165790236e+00
3.378755822178473700e+00
3.379225533170122642e+00
3.379694703783548082e+00
3.380164721592675114e+00
3.380635003337947975e+00
3.381105650043668920e+00
3.381576433441717544e+00
3.382046428917422354e+00
3.382514884948291112e+00
3.382983756721853474e+00
3.383453077951950938e+00
3.383921703187644958e+00
3.384390082945765155e+00
3.384857782987726438e+00
3.385324815308929924e+00
3.385791987209912701e+00
3.386259531530373401e+00
3.386727708710113749e+00
3.387196305686276165e+00
3.387664871866882255e+00
3.388133135072532998e+00
3.388600713252172714e+00
3.389068311501067132e+00
3.389536524932726724e+00
3.390004658963394757e+00
3.390475775788023505e+00
3.390948792137110868e+00
3.391418914842440735e+00
3.391889545662510219e+00
3.392360910149199160e+00
3.392831277557024183e+00
3.393302438994814096e+00
3.393773362288349471e+00
3.394244017251707213e+00
3.394716516070670043e+00
3.395190276442064725e+00
3.395663461263599636e+00
3.396135807381312155e+00
3.396608092345882124e+00
3.397079945367348586e+00
3.397550627660034017e+00
3.398023062137765837e+00
3.398496718137813399e+00
3.398968997208889231e+00
3.399441739316428457e+00
3.399913831913255358e+00
3.400385506134078195e+00
3.400858093043663377e+00
3.401330715834611773e+00
3.401802850512595455e+00
3.402276200116300053e+00
3.402750309984874377e+00
3.403224444145207528e+00
3.403696804153119260e+00
3.404168452901995323e+00
3.404641420610010627e+00
3.405114527363379384e+00
3.405587160902547428e+00
3.406058829960219470e+00
3.406530748093968164e+00
3.407003889669495411e+00
3.407477068412815946e+00
3.407950188252942159e+00
3.408424397936760109e+00
3.408898262063562168e+00
3.409372259519602988e+00
3.409846951180559138e+00
3.410320452918485845e+00
3.410793091935921506e+00
3.411264937200484404e+00
3.411737139690537379e+00
3.412210210107962549e+00
3.412683872146101027e+00
3.413158124601398669e+00
3.413631579874436994e+00
3.414104859230623124e+00
3.414578157467938802e+00
3.415051713104686026e+00
3.415524961378098912e+00
3.415999293234785128e+00
3.416473709815595061e+00
3.416947519501091879e+00
3.417422647933171742e+00
3.417897044928073225e+00
3.418371521191570839e+00
3.418846742072843892e+00
3.419321490601924918e+00
3.419797381686432214e+00
3.420274156453545711e+00
3.420750299910171766e+00
3.421227237360837226e+00
3.421705720911836224e+00
3.422185160469712883e+00
3.422664653614620800e+00
3.423143992196916674e+00
3.423622659304582427e+00
3.424100927677505180e+00
3.424578797902086524e+00
3.425055796392376450e+00
3.425533044339972744e+00
3.426010389602924366e+00
3.426487678288626437e+00
3.426964482608211071e+00
3.427442187993996470e+00
3.427919755726035689e+00
3.428397092230184295e+00
3.428875756174547984e+00
3.429353678172479825e+00
3.429831638813100714e+00
3.430309755397057625e+00
3.430787797368076930e+00
3.431265912877886848e+00
3.431744144020025367e+00
3.432223388667634989e+00
3.432701792022912812e+00
3.433179700573620430e+00
3.433658165634299042e+00
3.434136944613321418e+00
3.434615612591514822e+00
3.435095498649794798e+00
3.435574089722581270e+00
3.436051451984180716e+00
3.436529612584371840e+00
3.437008003784192134e+00
3.437487351194945084e+00
3.437967334152880916e+00
3.438448043296818746e+00
3.438928286636297127e+00
3.439408404142363818e+00
3.439887816261865794e+00
3.440366651208448090e+00
3.440845072975657892e+00
3.441324281160680787e+00
3.441802973154937551e+00
3.442279962608616017e+00
3.442756800517832616e+00
3.443233339273394478e+00
3.443709551236332267e+00
3.444184667213111783e+00
3.444659224549791343e+00
3.445133398741867747e+00
3.445608114615306583e+00
3.446083845166807436e+00
3.446560367607719666e+00
3.447037092273006476e+00
3.447513526502586689e+00
3.447989716307936714e+00
3.448465729449731398e+00
3.448942483786984869e+00
3.449418949389780220e+00
3.449894849313029255e+00
3.450371714076668539e+00
3.450850499336159505e+00
3.451329807918873449e+00
3.451808328426166472e+00
3.452286283259799138e+00
3.452764744335331315e+00
3.453243549963560532e+00
3.453721356941148457e+00
3.454199425647423549e+00
3.454677851388449294e+00
3.455156701590897939e+00
3.455633577113801813e+00
3.456109182309182071e+00
3.456586181804001345e+00
3.457062822306165906e+00
3.457539014363553154e+00
3.458014951874567533e+00
3.458491746702907044e+00
3.458969157697248331e+00
3.459445169026878819e+00
3.459920558511088373e+00
3.460396916196265771e+00
3.460874230127627627e+00
3.461350864930180293e+00
3.461826131407078844e+00
3.462302695684124298e+00
3.462779376726646596e+00
3.463255157007846918e+00
3.463732119256561326e+00
3.464208996658064255e+00
3.464685776464027089e+00
3.465162922152769109e+00
3.465639450151896561e+00
3.466115541508852260e+00
3.466591908776202047e+00
3.467068773158288764e+00
3.467545322917511719e+00
3.468022278932825220e+00
3.468499054701627671e+00
3.468975177696640433e+00
3.469452239448924225e+00
3.469929009452398905e+00
3.470406104129208913e+00
3.470883443417105862e+00
3.471360532196552384e+00
3.471836491689876070e+00
3.472311375137020040e+00
3.472787013289578617e+00
3.473263347697260528e+00
3.473738651181193848e+00
3.474214375387781661e+00
3.474690904666377644e+00
3.475166180303067343e+00
3.475641300924545263e+00
3.476117423923691163e+00
3.476595097972314807e+00
3.477072894456049390e+00
3.477550710260210565e+00
3.478027493767337219e+00
3.478503083707878307e+00
3.478979176446061583e+00
3.479456731031101313e+00
3.479933863374223613e+00
3.480410752753506198e+00
3.480888432190288651e+00
3.481365794755066467e+00
3.481843772501725720e+00
3.482320694496129576e+00
3.482797554493939352e+00
3.483275620834527686e+00
3.483754711634587498e+00
3.484235527517860476e+00
3.484716152901711883e+00
3.485196160323615011e+00
3.485674783170399582e+00
3.486153982135177909e+00
3.486633214777307366e+00
3.487110257744700181e+00
3.487587066761010490e+00
3.488064027575055626e+00
3.488540813127596341e+00
3.489018418564830526e+00
3.489495967411869071e+00
3.489972561744467239e+00
3.490449945797316822e+00
3.490929359748683680e+00
3.491408629926685769e+00
3.491886309220225471e+00
3.492364851946182291e+00
3.492842915285340410e+00
3.493320329349081099e+00
3.493799005742324493e+00
3.494278281140943410e+00
3.494757731899985842e+00
3.495236417933286432e+00
3.495714888489028560e+00
3.496193102731969482e+00
3.496671604648459830e+00
3.497150396313388310e+00
3.497628871778528659e+00
3.498108897488696911e+00
3.498588919217771931e+00
3.499069425432339120e+00
3.499550837874819909e+00
3.500031385929826655e+00
3.500512746071887005e+00
3.500994824636940450e+00
3.501476743633016309e+00
3.501958008835240221e+00
3.502438240015436133e+00
3.502918200791859782e+00
3.503397885407003809e+00
3.503877670758902330e+00
3.504357970558955593e+00
3.504838240576163333e+00
3.505318370995742505e+00
3.505798845258746965e+00
3.506280382411298913e+00
3.506761111023148914e+00
3.507240317512574368e+00
3.507720329024186956e+00
3.508200533975008195e+00
3.508681123002281410e+00
3.509163088896604776e+00
3.509645728405764942e+00
3.510127848573993514e+00
3.510608966175173151e+00
3.511089241880233303e+00
3.511570268700123787e+00
3.512052140246609166e+00
3.512532614851423318e+00
3.513013063107885969e+00
3.513493468883547965e+00
3.513973626402401074e+00
3.514453870435024108e+00
3.514933128242171634e+00
3.515411966834411484e+00
3.515891480554227400e+00
3.516371979695863459e+00
3.516852241619232267e+00
3.517332510060807049e+00
3.517813534095291406e+00
3.518294281663485013e+00
3.518774972530336775e+00
3.519257111753157918e+00
3.519739523888881116e+00
3.520222381023787595e+00
3.520705395423806117e+00
3.521187780977793391e+00
3.521668628156159997e+00
3.522149708655450961e+00
3.522633075686483650e+00
3.523116236655615463e+00
3.523598929417126602e+00
3.524083146598831373e+00
3.524568129153812457e+00
3.525052394722970384e+00
3.525537307085760297e+00
3.526021503662402079e+00
3.526504780060197852e+00
3.526988604106673808e+00
3.527474405155889059e+00
3.527961524833484575e+00
3.528447942293052364e+00
3.528933552677757657e+00
3.529419544149257515e+00
3.529906493197826567e+00
3.530393242445689417e+00
3.530878901430278383e+00
3.531364756716147024e+00
3.531851997221046258e+00
3.532339291534632331e+00
3.532826899780885377e+00
3.533315594818330130e+00
3.533804155228624122e+00
3.534291710623812754e+00
3.534778813097313233e+00
3.535266717899941735e+00
3.535755779972378221e+00
3.536245011007690842e+00
3.536733834915452679e+00
3.537222899179961022e+00
3.537712482012714599e+00
3.538200865057232303e+00
3.538688558854873989e+00
3.539177749282008900e+00
3.539666805297822627e+00
3.540155203355194402e+00
3.540644474114213125e+00
3.541133914150579098e+00
3.541623976409694396e+00
3.542115736400438308e+00
3.542608181438537951e+00
3.543100630197291601e+00
3.543592158807919112e+00
3.544083373635899203e+00
3.544575616061462764e+00
3.545066436888439032e+00
3.545556006635524948e+00
3.546046254606995074e+00
3.546537040301039667e+00
3.547028238449434046e+00
3.547518912974588545e+00
3.548009907935453899e+00
3.548502159436804693e+00
3.548995436770642886e+00
3.549489918086556894e+00
3.549984202596406124e+00
3.550476526226924001e+00
3.550968539133188440e+00
3.551461596668963328e+00
3.551955757760189236e+00
3.552449982204566314e+00
3.552942911168729623e+00
3.553435565936102769e+00
3.553928542130714074e+00
3.554420553298371477e+00
3.554912078977083834e+00
3.555405105840454105e+00
3.555896787375399271e+00
3.556388300074981856e+00
3.556880459815882745e+00
3.557372270307103790e+00
3.557864349107136448e+00
3.558356606645485698e+00
3.558849846706703790e+00
3.559342095774125525e+00
3.559833893255075488e+00
3.560326705527997682e+00
3.560819998879702464e+00
3.561313312539678755e+00
3.561806499615544297e+00
3.562300665909865049e+00
3.562794309783696711e+00
3.563286724036081043e+00
3.563779595501570530e+00
3.564272316877539648e+00
3.564764513525560563e+00
3.565257045818036818e+00
3.565749864237282907e+00
3.566244328886845949e+00
3.566741020730769485e+00
3.567237511629707036e+00
3.567732430931710219e+00
3.568228117094891072e+00
3.568723878016698325e+00
3.569218836369008496e+00
3.569713575373586689e+00
3.570207964651525678e+00
3.570703059501959764e+00
3.571198395149668858e+00
3.571693534811886561e+00
3.572189179568753925e+00
3.572685988267436663e+00
3.573183196921680960e+00
3.573680575560337136e+00
3.574178170301283153e+00
3.574675135952258387e+00
3.575171730897718447e+00
3.575669584838401693e+00
3.576167796713769054e+00
3.576664299260746915e+00
3.577160457688995709e+00
3.577657107545110460e+00
3.578153455212879308e+00
3.578651007067190637e+00
3.579148018659925601e+00
3.579643576325076459e+00
3.580138542998637430e+00
3.580632845847798507e+00
3.581128349816887102e+00
3.581623850204671555e+00
3.582118272494744904e+00
3.582613166435471008e+00
3.583108741572607947e+00
3.583603763064729275e+00
3.584098950786349214e+00
3.584595011124290131e+00
3.585090312032526594e+00
3.585585839622033255e+00
3.586082274752390386e+00
3.586579051061591805e+00
3.587075917979942741e+00
3.587571708293674000e+00
3.588067568966703647e+00
3.588563762514305200e+00
3.589059537307035086e+00
3.589555131939452526e+00
3.590050075258010231e+00
3.590546181745326138e+00
3.591044452726126046e+00
3.591542922295126949e+00
3.592039535296020603e+00
3.592535313295288635e+00
3.593032408070598649e+00
3.593530766533673759e+00
3.594028575548271043e+00
3.594526054881527877e+00
3.595023679136799988e+00
3.595522709400284622e+00
3.596022974413808804e+00
3.596521851078887000e+00
3.597019920078212252e+00
3.597518747162836483e+00
3.598017318875292858e+00
3.598516325571630592e+00
3.599017433626545248e+00
3.599518464164833009e+00
3.600019667925706379e+00
3.600520709427859956e+00
3.601020750972983908e+00
3.601520820592002181e+00
3.602021652256706563e+00
3.602522589792511720e+00
3.603022714813398863e+00
3.603524284350174689e+00
3.604025997085205546e+00
3.604527416016539032e+00
3.605030141341757588e+00
3.605533029366380315e+00
3.606036038367188556e+00
3.606538529722380204e+00
3.607040082596678854e+00
3.607540717229904548e+00
3.608040456898887083e+00
3.608539735584650021e+00
3.609040568667719828e+00
3.609542326673614188e+00
3.610044290798923416e+00
3.610546110588796154e+00
3.611047051514243211e+00
3.611549239945201162e+00
3.612050951221732031e+00
3.612552107511631139e+00
3.613054652200457628e+00
3.613557631191977482e+00
3.614060561920848347e+00
3.614563352463994850e+00
3.615065182237823915e+00
3.615567096221509846e+00
3.616069248532206792e+00
3.616571498852569455e+00
3.617074572547883449e+00
3.617578014430103739e+00
3.618081275926613216e+00
3.618582988544694068e+00
3.619083912427097260e+00
3.619585358525716501e+00
3.620087753390779817e+00
3.620589199195895169e+00
3.621089645861370609e+00
3.621591970730531074e+00
3.622094730763910420e+00
3.622596369053660226e+00
3.623098443215294395e+00
3.623600510223384141e+00
3.624101503242032063e+00
3.624603820950825117e+00
3.625105971035843311e+00
3.625608522212099505e+00
3.626111670684973642e+00
3.626612859712218029e+00
3.627114482114821570e+00
3.627618341620801878e+00
3.628122671032780300e+00
3.628625778197621887e+00
3.629129418657793593e+00
3.629632440737827981e+00
3.630134771838447350e+00
3.630638476443320606e+00
3.631140512114279240e+00
3.631641591619137355e+00
3.632144130092862078e+00
3.632647008224151985e+00
3.633150673185642443e+00
3.633654082048436873e+00
3.634158017498953175e+00
3.634663497262925702e+00
3.635168293095766945e+00
3.635672691357880737e+00
3.636177835543838999e+00
3.636681556538928550e+00
3.637185007067366360e+00
3.637690334018229610e+00
3.638196157585059876e+00
3.638701827793252797e+00
3.639207313301033420e+00
3.639712574589795580e+00
3.640217138628719873e+00
3.640721321709132763e+00
3.641225675596410749e+00
3.641730113893152154e+00
3.642234365332435164e+00
3.642739008396254530e+00
3.643244707603417787e+00
3.643750240814928709e+00
3.644255790501953030e+00
3.644761222226729824e+00
3.645266987627144406e+00
3.645774534039271764e+00
3.646282673442728939e+00
3.646790698485873783e+00
3.647297486046179316e+00
3.647803788801490477e+00
3.648310050333937404e+00
3.648815153456971050e+00
3.649319958422879040e+00
3.649824457592101723e+00
3.650328257099296092e+00
3.650831918961109146e+00
3.651336822913658686e+00
3.651841556588448778e+00
3.652343828736883680e+00
3.652845525519560876e+00
3.653347441395638384e+00
3.653849009143342208e+00
3.654352194474125071e+00
3.654854263247329982e+00
3.655354245201352104e+00
3.655854859797366796e+00
3.656355929583670950e+00
3.656858083108883939e+00
3.657360310728052344e+00
3.657862224671854623e+00
3.658365196574915323e+00
3.658869523733427886e+00
3.659374488314131479e+00
3.659879270362345061e+00
3.660383311296020903e+00
3.660887965573304648e+00
3.661394283888220524e+00
3.661900635395574533e+00
3.662406636314806896e+00
3.662913154627910117e+00
3.663421272990173616e+00
3.663929532960918500e+00
3.664436505180093562e+00
3.664942401940371575e+00
3.665448171035290414e+00
3.665954929653560068e+00
3.666461247906091181e+00
3.666966357334222160e+00
3.667471452940970877e+00
3.667977060182844973e+00
3.668483451518176341e+00
3.668991091340757738e+00
3.669498810508946995e+00
3.670007240809594506e+00
3.670516436766812163e+00
3.671024360270984221e+00
3.671532882343381043e+00
3.672042769601969958e+00
3.672552920104727558e+00
3.673061060130702327e+00
3.673568101203634306e+00
3.674077219385691873e+00
3.674586825494140285e+00
3.675097177954347760e+00
3.675608399929218617e+00
3.676119136037262702e+00
3.676629090789394816e+00
3.677139200400478369e+00
3.677649929710482990e+00
3.678160792384231215e+00
3.678670258967112083e+00
3.679178027466302403e+00
3.679684522967239690e+00
3.680189585693304899e+00
3.680695670767316408e+00
3.681202854734584307e+00
3.681711362822413847e+00
3.682222010888520636e+00
3.682732501247474755e+00
3.683243075095877117e+00
3.683753229634092463e+00
3.684262824437382289e+00
3.684773323194024730e+00
3.685283788556297235e+00
3.685795232505871155e+00
3.686306038533773144e+00
3.686815840242165798e+00
3.687325928787300811e+00
3.687836320535515355e+00
3.688347363170271453e+00
3.688857051723668512e+00
3.689364934050541667e+00
3.689873126886975552e+00
3.690382060077597171e+00
3.690891062876855422e+00
3.691401335569928666e+00
3.691911976942137574e+00
3.692422064793630110e+00
3.692930710460456289e+00
3.693437329237281297e+00
3.693944324503674270e+00
3.694452906737109021e+00
3.694962627401498612e+00
3.695472449421646211e+00
3.695982292830267468e+00
3.696491285365721691e+00
3.696998382628045920e+00
3.697503595841868496e+00
3.698008775690840633e+00
3.698515544122014109e+00
3.699023524123929541e+00
3.699531676614398634e+00
3.700038664043659775e+00
3.700547593683040759e+00
3.701057925560838680e+00
3.701568109998643941e+00
3.702078877293097481e+00
3.702588651004737219e+00
3.703097836586736857e+00
3.703608053205086570e+00
3.704119162290448131e+00
3.704629591509608133e+00
3.705140137576694137e+00
3.705651845890110430e+00
3.706162485374421500e+00
3.706673223107502579e+00
3.707185105078598220e+00
3.707695212929277062e+00
3.708203331462052610e+00
3.708711603910805898e+00
3.709220439987983564e+00
3.709730839556866666e+00
3.710243265638604626e+00
3.710755624199185032e+00
3.711267966537679097e+00
3.711780882200619747e+00
3.712294185692348147e+00
3.712806596886955024e+00
3.713318543303484986e+00
3.713831092512157817e+00
3.714343479976910167e+00
3.714856293856422020e+00
3.715370652437344656e+00
3.715884139499022520e+00
3.716396691404157515e+00
3.716910410949410881e+00
3.717424043709686821e+00
3.717937052961244326e+00
3.718449536814753653e+00
3.718962924824835259e+00
3.719476700976207972e+00
3.719990331991497534e+00
3.720504815995270498e+00
3.721018546421950735e+00
3.721532262468052910e+00
3.722045134601718708e+00
3.722556507834500650e+00
3.723068473765579700e+00
3.723580013521239351e+00
3.724090201399682165e+00
3.724600647348594418e+00
3.725111307713155018e+00
3.725621137224447654e+00
3.726129792415090680e+00
3.726638723825789867e+00
3.727148544592961965e+00
3.727658725682938989e+00
3.728168606774590721e+00
3.728680105159925429e+00
3.729195883555402435e+00
3.729712398349980695e+00
3.730227654979484164e+00
3.730742224817183761e+00
3.731256406543962623e+00
3.731771110187446450e+00
3.732286057927964418e+00
3.732802663653159048e+00
3.733321463646138927e+00
3.733839973142800694e+00
3.734357292786167015e+00
3.734873575568371074e+00
3.735391307687455420e+00
3.735910254082537740e+00
3.736429306069228851e+00
3.736948517296676098e+00
3.737467466198899579e+00
3.737986759800441039e+00
3.738505323428153115e+00
3.739022158065584911e+00
3.739538218087897103e+00
3.740054704831420107e+00
3.740571471951204874e+00
3.741088564996651211e+00
3.741604904874028747e+00
3.742119857491206680e+00
3.742634583648212665e+00
3.743148883622594791e+00
3.743664275559953847e+00
3.744179966270755777e+00
3.744695344158163408e+00
3.745212033647292493e+00
3.745730316004021621e+00
3.746249320498899138e+00
3.746767963446196337e+00
3.747287700334951843e+00
3.747807470682471553e+00
3.748325789009936848e+00
3.748844361047977358e+00
3.749362162776480378e+00
3.749877678114657886e+00
3.750393056751804899e+00
3.750909485662039078e+00
3.751425251686360873e+00
3.751940960747079945e+00
3.752458661855978761e+00
3.752976609889961512e+00
3.753493959694377047e+00
3.754011233498803168e+00
3.754527204079226799e+00
3.755043247109413951e+00
3.755560001339859344e+00
3.756076646674840536e+00
3.756593587065024664e+00
3.757110874017663971e+00
3.757628725625379307e+00
3.758146023163311256e+00
3.758663397659641969e+00
3.759181199058388323e+00
3.759698496805619072e+00
3.760217363734405627e+00
3.760737839309975072e+00
3.761256842948622836e+00
3.761774430856217322e+00
3.762292211219176785e+00
3.762810939257609899e+00
3.763329196534682897e+00
3.763846996099210696e+00
3.764366917999042439e+00
3.764885679779048644e+00
3.765402225840089656e+00
3.765918842640815445e+00
3.766435515348162788e+00
3.766951473872492961e+00
3.767466748851310943e+00
3.767982325271434174e+00
3.768498268172389309e+00
3.769015257227532167e+00
3.769535073128296609e+00
3.770055281367381994e+00
3.770572959440670058e+00
3.771091276393757852e+00
3.771607735898249381e+00
3.772122986428635638e+00
3.772640109726139723e+00
3.773159152054629928e+00
3.773678415450681278e+00
3.774196841708675532e+00
3.774716351255459124e+00
3.775235984690703983e+00
3.775753517293109152e+00
3.776269903376493708e+00
3.776789764917017234e+00
3.777311855581541700e+00
3.777834808706832526e+00
3.778358176392556445e+00
3.778880249508677291e+00
3.779401758980677428e+00
3.779923296541208622e+00
3.780445191535465543e+00
3.780966043280325373e+00
3.781487384408211305e+00
3.782008174939288647e+00
3.782528527726348511e+00
3.783050280265040755e+00
3.783570878898109946e+00
3.784091056495496375e+00
3.784611750657891349e+00
3.785133171669565755e+00
3.785655669083990649e+00
3.786177713902626252e+00
3.786699058591571188e+00
3.787220217907053765e+00
3.787740752113710307e+00
3.788262698459393896e+00
3.788786001812086024e+00
3.789307672622465706e+00
3.789827518615210611e+00
3.790345773577672439e+00
3.790863460265329721e+00
3.791382793464014078e+00
3.791901763621289501e+00
3.792420006477026817e+00
3.792940581322795879e+00
3.793461884639596882e+00
3.793982009420196810e+00
3.794501811072897191e+00
3.795021259897310095e+00
3.795540922483270130e+00
3.796061327009488284e+00
3.796581804431848450e+00
3.797101346703227964e+00
3.797621132428333102e+00
3.798143041182308277e+00
3.798666512625419323e+00
3.799188416545620672e+00
3.799708712457647852e+00
3.800229296753165009e+00
3.800749837239093765e+00
3.801271025193385000e+00
3.801792996292092663e+00
3.802314565960688952e+00
3.802835857383167539e+00
3.803358251517951594e+00
3.803881256840432101e+00
3.804403886840680649e+00
3.804927077731961038e+00
3.805450506947076761e+00
3.805974050318862822e+00
3.806498341660763618e+00
3.807022749578500509e+00
3.807546717938998349e+00
3.808070348150750739e+00
3.808592754883203479e+00
3.809114502942118730e+00
3.809637602065711892e+00
3.810160996636230202e+00
3.810683256004533614e+00
3.811205081601334310e+00
3.811728315559054892e+00
3.812250861884270314e+00
3.812771264918923375e+00
3.813292640188191474e+00
3.813815128494624229e+00
3.814337808330924062e+00
3.814861952537775380e+00
3.815385829555673958e+00
3.815909324613933506e+00
3.816433915357794859e+00
3.816959202320019173e+00
3.817484448809185693e+00
3.818008441574145095e+00
3.818531248182687854e+00
3.819055301789422874e+00
3.819581255726828051e+00
3.820107572882146307e+00
3.820633822362036192e+00
3.821160725621354448e+00
3.821688996296078056e+00
3.822215446689706475e+00
3.822741876817921547e+00
3.823270027459437337e+00
3.823795827435395811e+00
3.824321046585747563e+00
3.824847534629600254e+00
3.825373563677530342e+00
3.825898704732044298e+00
3.826424557393749204e+00
3.826951550878042507e+00
3.827476907604905332e+00
3.828001469211114394e+00
3.828528123987059217e+00
3.829055336960706324e+00
3.829582395961442121e+00
3.830111383134257252e+00
3.830640404320803771e+00
3.831168621593781687e+00
3.831697986140442769e+00
3.832227324377728284e+00
3.832755075096595743e+00
3.833282365160255445e+00
3.833809828953426369e+00
3.834337239858287560e+00
3.834865067686228812e+00
3.835392367161281069e+00
3.835919030635958293e+00
3.836446544926853885e+00
3.836973765047480001e+00
3.837500855542621991e+00
3.838028019178505001e+00
3.838554627669162223e+00
3.839081904973447479e+00
3.839610429140536407e+00
3.840139618262558674e+00
3.840668157673118976e+00
3.841197223828686891e+00
3.841727473568424589e+00
3.842257091609075470e+00
3.842785214294628382e+00
3.843312810167378135e+00
3.843840857644559961e+00
3.844369964107460902e+00
3.844899300929797370e+00
3.845428381035476129e+00
3.845958558541850980e+00
3.846488919913331639e+00
3.847019951233072721e+00
3.847552963357948830e+00
3.848085903521532458e+00
3.848618572189734355e+00
3.849150132964328730e+00
3.849679237011390587e+00
3.850207212050004379e+00
3.850735615760069841e+00
3.851265187706150783e+00
3.851795295803572383e+00
3.852325256907007223e+00
3.852855071715274971e+00
3.853384549915982227e+00
3.853913901557282529e+00
3.854443719545260105e+00
3.854973659257101559e+00
3.855503252759997945e+00
3.856034080405158271e+00
3.856565245314220292e+00
3.857096316822356652e+00
3.857628290520688452e+00
3.858160285466553319e+00
3.858691321566219745e+00
3.859221203603835360e+00
3.859752745214074743e+00
3.860284034852051072e+00
3.860815237776302755e+00
3.861347172300321873e+00
3.861878480341525588e+00
3.862409941414303827e+00
3.862941146091112277e+00
3.863471798052880768e+00
3.864001187916091151e+00
3.864530097694431010e+00
3.865059293410741059e+00
3.865588750433649690e+00
3.866118461719768806e+00
3.866649123420923040e+00
3.867180603342077028e+00
3.867712657257902809e+00
3.868244191232674822e+00
3.868775347095712469e+00
3.869307638244283254e+00
3.869840846785826738e+00
3.870375378977654268e+00
3.870910402787230087e+00
3.871444289926070148e+00
3.871977058778078629e+00
3.872510121025743768e+00
3.873043227513889075e+00
3.873577258482112207e+00
3.874112337985474497e+00
3.874646065716853105e+00
3.875178375358729888e+00
3.875709598479173401e+00
3.876241646022503318e+00
3.876774755370997028e+00
3.877307370123807218e+00
3.877838864149447673e+00
3.878369979167719972e+00
3.878902364190397467e+00
3.879436282751726139e+00
3.879970939556060205e+00
3.880505302872090834e+00
3.881040251736649349e+00
3.881576209158637436e+00
3.882112422682723718e+00
3.882648280005236430e+00
3.883182905854090539e+00
3.883717057847761556e+00
3.884252027927733941e+00
3.884786441420581493e+00
3.885320140962166047e+00
3.885853736721360363e+00
3.886386887309503546e+00
3.886920342873173340e+00
3.887454019981785969e+00
3.887987864343137812e+00
3.888523491281493882e+00
3.889059637000501279e+00
3.889595264466510383e+00
3.890131144194437507e+00
3.890666246977990461e+00
3.891201220403344596e+00
3.891736344755615029e+00
3.892272149004045723e+00
3.892809852826003336e+00
3.893347301488896850e+00
3.893884927958580988e+00
3.894423205379703212e+00
3.894959402563348050e+00
3.895495979412470611e+00
3.896033146099558309e+00
3.896569621452531162e+00
3.897106859306862958e+00
3.897644923882176204e+00
3.898182254361613364e+00
3.898718151993096903e+00
3.899253930417295955e+00
3.899790080766097233e+00
3.900324886828134385e+00
3.900858629552371060e+00
3.901393092327145151e+00
3.901928536396110925e+00
3.902466047514725922e+00
3.903003313362679361e+00
3.903541114946171398e+00
3.904081181547890633e+00
3.904620890745647444e+00
3.905160450062133748e+00
3.905700007221653003e+00
3.906237899823211901e+00
3.906775665826162314e+00
3.907313854582515233e+00
3.907853251606037581e+00
3.908394743248107428e+00
3.908934482320479908e+00
3.909474089580281753e+00
3.910014057927742925e+00
3.910552218492193699e+00
3.911090775655539087e+00
3.911629195228570222e+00
3.912169373090089941e+00
3.912711583332082466e+00
3.913253498939918362e+00
3.913795321459155208e+00
3.914336011597212561e+00
3.914877016072710880e+00
3.915419926307400544e+00
3.915962849608425778e+00
3.916505227747556273e+00
3.917047849806754911e+00
3.917591071299602046e+00
3.918136352753436746e+00
3.918681191120332308e+00
3.919223297327869560e+00
3.919764300414542380e+00
3.920305938429581083e+00
3.920849099889078815e+00
3.921392237744118603e+00
3.921935782335892906e+00
3.922479739147807898e+00
3.923022858346016495e+00
3.923566688179967343e+00
3.924110154265779915e+00
3.924653656377311783e+00
3.925198500847000727e+00
3.925742061933204408e+00
3.926285804440225569e+00
3.926830221677827470e+00
3.927374894769503744e+00
3.927919657862990466e+00
3.928462261852759152e+00
3.929005694525908421e+00
3.929551259589593393e+00
3.930096656162676449e+00
3.930643357660156934e+00
3.931191911414959606e+00
3.931741443780087497e+00
3.932291584419727037e+00
3.932842594281162896e+00
3.933394449025942041e+00
3.933944573669601485e+00
3.934493904009540799e+00
3.935044264465300312e+00
3.935594614269368741e+00
3.936144545633046832e+00
3.936693891122115208e+00
3.937242423380968859e+00
3.937791783701444004e+00
3.938342597997193995e+00
3.938894193956083978e+00
3.939444526311657757e+00
3.939993652806499380e+00
3.940544323519284298e+00
3.941095624617630300e+00
3.941645587749103452e+00
3.942193579967627759e+00
3.942742455935202006e+00
3.943294119487504634e+00
3.943846230016439858e+00
3.944397879003496143e+00
3.944948071743218154e+00
3.945497126816525313e+00
3.946049334986926560e+00
3.946603506325935040e+00
3.947157314485358004e+00
3.947711362027326754e+00
3.948263928007653689e+00
3.948816638963032144e+00
3.949369445449236959e+00
3.949922191560431006e+00
3.950476105987675624e+00
3.951030298306823507e+00
3.951583933672457860e+00
3.952137034528444115e+00
3.952691247071589586e+00
3.953245736842566416e+00
3.953798794841535180e+00
3.954351669803441549e+00
3.954905994043459216e+00
3.955460698554333465e+00
3.956014749633692151e+00
3.956568725325853020e+00
3.957122990878622737e+00
3.957677969039034238e+00
3.958234548610096937e+00
3.958791503722605132e+00
3.959346436249901569e+00
3.959900745150952250e+00
3.960455397220020046e+00
3.961008414374695530e+00
3.961562258360951994e+00
3.962118408869253372e+00
3.962675117798022395e+00
3.963233538961758118e+00
3.963793926259871814e+00
3.964353177728315636e+00
3.964911660212159461e+00
3.965472084747045933e+00
3.966032849071315702e+00
3.966593891242153447e+00
3.967155680445626498e+00
3.967716476056619257e+00
3.968275525849981111e+00
3.968832057302507543e+00
3.969388794670845044e+00
3.969946437717721377e+00
3.970504220807320905e+00
3.971063576428495168e+00
3.971622132504787572e+00
3.972180212853095416e+00
3.972738064662086455e+00
3.973294771650758950e+00
3.973851645213744899e+00
3.974407798759035160e+00
3.974964535856857051e+00
3.975521802784202752e+00
3.976077763280577937e+00
3.976633740042665899e+00
3.977190288231984727e+00
3.977747904030950021e+00
3.978306025641321408e+00
3.978862225470441771e+00
3.979417800773243474e+00
3.979974047619905253e+00
3.980532580301745949e+00
3.981092897590259305e+00
3.981651723227169093e+00
3.982210270990045320e+00
3.982768983680851527e+00
3.983327295664158552e+00
3.983884767218025313e+00
3.984441184211032105e+00
3.984997966271912606e+00
3.985555845994877888e+00
3.986112235016419536e+00
3.986667339936408982e+00
3.987223771568773945e+00
3.987780549876326130e+00
3.988337662871783262e+00
3.988895297501823922e+00
3.989453031683749984e+00
3.990010026482872618e+00
3.990567375105483539e+00
3.991125307752631635e+00
3.991682199257986507e+00
3.992239006437657611e+00
3.992797345875550352e+00
3.993356580488763186e+00
3.993915014538463204e+00
3.994473085557595837e+00
3.995032745334931690e+00
3.995593799239124166e+00
3.996155022073442531e+00
3.996715841401588865e+00
3.997275577596965501e+00
3.997834010560576523e+00
3.998393531707652215e+00
3.998954709068818669e+00
3.999515971583112339e+00
4.000077983210285737e+00
4.000640665157165543e+00
4.001202596374869636e+00
4.001763152365668930e+00
4.002323563173103338e+00
4.002883754102419367e+00
4.003442487488729995e+00
4.004001285304991775e+00
4.004561502266897222e+00
4.005122137335478172e+00
4.005683556553961466e+00
4.006245999948014891e+00
4.006808269557581959e+00
4.007370393227462912e+00
4.007933932467206084e+00
4.008499142804780035e+00
4.009063580790561687e+00
4.009627857382655591e+00
4.010194299841483456e+00
4.010759439537531890e+00
4.011323065874574212e+00
4.011886509274544821e+00
4.012448150575553818e+00
4.013009833614112232e+00
4.013573541445237147e+00
4.014138996854732078e+00
4.014704429749847314e+00
4.015267676628870852e+00
4.015829976204549290e+00
4.016393013776895060e+00
4.016956248724053324e+00
4.017519670606568560e+00
4.018082879367717908e+00
4.018645018514250822e+00
4.019206748075485613e+00
4.019769963826448134e+00
4.020334584224642072e+00
4.020899169741204204e+00
4.021465014318543751e+00
4.022032538265565726e+00
4.022599058306640885e+00
4.023164824110460280e+00
4.023730014748561068e+00
4.024293656204118719e+00
4.024858470399975907e+00
4.025425369225126282e+00
4.025990906492095789e+00
4.026555366669271052e+00
4.027120465512439296e+00
4.027684906454036096e+00
4.028250360063602820e+00
4.028817388656493748e+00
4.029382474504104472e+00
4.029947003335315081e+00
4.030512775626353239e+00
4.031077375656179740e+00
4.031642241520447811e+00
4.032209069285073610e+00
4.032776327472413769e+00
4.033343191944067208e+00
4.033909945312358580e+00
4.034477839465623994e+00
4.035046241530386268e+00
4.035614575235467960e+00
4.036182027134730177e+00
4.036748002906453081e+00
4.037313895192982116e+00
4.037879859196378263e+00
4.038445982281193558e+00
4.039012969806925923e+00
4.039579780945569354e+00
4.040146889092753213e+00
4.040716523027074736e+00
4.041286738927060362e+00
4.041854814522048756e+00
4.042420876797446994e+00
4.042986153458219434e+00
4.043551039152334603e+00
4.044116201091222607e+00
4.044682580502424685e+00
4.045249821373948507e+00
4.045817479860157384e+00
4.046385014681988856e+00
4.046951353482996616e+00
4.047518390546869682e+00
4.048087392077341917e+00
4.048656970179935755e+00
4.049226963924374090e+00
4.049797459420270584e+00
4.050367793241440140e+00
4.050937957128909694e+00
4.051509524514053773e+00
4.052081565093473614e+00
4.052652938933476889e+00
4.053223457372549632e+00
4.053793700661142196e+00
4.054364769348938857e+00
4.054936682528761160e+00
4.055509205514322701e+00
4.056082630395359878e+00
4.056656700277349259e+00
4.057229921066923595e+00
4.057803023080118976e+00
4.058376545749895925e+00
4.058950158756955418e+00
4.059524599352621443e+00
4.060099510498942799e+00
4.060674749069030476e+00
4.061248601896289223e+00
4.061822072299172248e+00
4.062396953581997039e+00
4.062971873089484376e+00
4.063547113981266889e+00
4.064123709824947639e+00
4.064699994111950154e+00
4.065274689649487350e+00
4.065849921381292198e+00
4.066427581718146556e+00
4.067005843455815395e+00
4.067582987713522336e+00
4.068161066984875340e+00
4.068738940313340713e+00
4.069316912202681102e+00
4.069896964610168588e+00
4.070477873345343056e+00
4.071060067748747180e+00
4.071640695079956629e+00
4.072218715159878322e+00
4.072795646223423383e+00
4.073372671323229000e+00
4.073950817137724556e+00
4.074528174526323987e+00
4.075103562387921485e+00
4.075676912163192611e+00
4.076251278626648045e+00
4.076826866276476835e+00
4.077402299438528388e+00
4.077978869313937160e+00
4.078554807096276491e+00
4.079129505933762445e+00
4.079705062417902539e+00
4.080280711149876005e+00
4.080856581792719595e+00
4.081433040807211476e+00
4.082010156147865665e+00
4.082588868269236393e+00
4.083168246324425432e+00
4.083745803026002541e+00
4.084323634421854976e+00
4.084903453571002707e+00
4.085483364364564274e+00
4.086061604496357802e+00
4.086639541601718939e+00
4.087217894029119059e+00
4.087795599393694523e+00
4.088371494113563820e+00
4.088946735133048627e+00
4.089523015914497961e+00
4.090098192203726057e+00
4.090674433034174662e+00
4.091252413955459133e+00
4.091829827956072307e+00
4.092408136946039221e+00
4.092985295074904606e+00
4.093560248520977218e+00
4.094137637687688347e+00
4.094716233164783503e+00
4.095294454220577585e+00
4.095872988811260385e+00
4.096451019854999487e+00
4.097029568158485624e+00
4.097608310970915824e+00
4.098185800769453380e+00
4.098764186476273608e+00
4.099343923637532860e+00
4.099923830418449100e+00
4.100503143903744707e+00
4.101082406099305189e+00
4.101662161282447094e+00
4.102241036874646696e+00
4.102820320382225106e+00
4.103400845693998988e+00
4.103981613886846347e+00
4.104563221716388988e+00
4.105145068653533791e+00
4.105726342357042036e+00
4.106307138564287307e+00
4.106887197445497684e+00
4.107467642788392936e+00
4.108047428981859817e+00
4.108627413262498251e+00
4.109208843296922709e+00
4.109790428835587761e+00
4.110372405261866646e+00
4.110956002824885935e+00
4.111539481013798181e+00
4.112121563891782294e+00
4.112704557458942922e+00
4.113287550386194091e+00
4.113869871844191728e+00
4.114452953080857789e+00
4.115037331311471647e+00
4.115622878383206285e+00
4.116209768350257647e+00
4.116796641983610172e+00
4.117381868028452629e+00
4.117967350561744233e+00
4.118554148309873320e+00
4.119141684642114498e+00
4.119727994348082234e+00
4.120312297893731213e+00
4.120895909923675049e+00
4.121480366818645713e+00
4.122065908118050181e+00
4.122652273362097830e+00
4.123239311047797173e+00
4.123826140870606949e+00
4.124411863135068579e+00
4.124995460059101227e+00
4.125579040377449047e+00
4.126163404038404536e+00
4.126746965937333478e+00
4.127329537770049406e+00
4.127912817593568207e+00
4.128498662206384395e+00
4.129084963942649011e+00
4.129671116656070673e+00
4.130257988201386787e+00
4.130846034493293573e+00
4.131433487302405005e+00
4.132020457366684774e+00
4.132607136171269069e+00
4.133193279912235063e+00
4.133781070220130971e+00
4.134369619163830833e+00
4.134958101136743558e+00
4.135546997505077371e+00
4.136135818948978304e+00
4.136724392233309011e+00
4.137312796320395059e+00
4.137901099315602238e+00
4.138489104818834363e+00
4.139075001833004031e+00
4.139661246469020561e+00
4.140247886234988073e+00
4.140834988611141299e+00
4.141422559566144912e+00
4.142009179393319585e+00
4.142595803803954091e+00
4.143181846890708009e+00
4.143767271127729579e+00
4.144352664976037381e+00
4.144940257484135415e+00
4.145528504233690903e+00
4.146115589189989237e+00
4.146703281965190335e+00
4.147290405590567275e+00
4.147877064409358105e+00
4.148465328861517420e+00
4.149055425609596170e+00
4.149644258803153463e+00
4.150231349571699369e+00
4.150818397048541719e+00
4.151405729099851172e+00
4.151994114227181676e+00
4.152584280298228236e+00
4.153175695224838648e+00
4.153766590005186998e+00
4.154355997056986993e+00
4.154945821101671655e+00
4.155538365881784379e+00
4.156129642615190356e+00
4.156719483694013562e+00
4.157309215059703966e+00
4.157899351180190273e+00
4.158490885674604343e+00
4.159082003867195176e+00
4.159673427606258578e+00
4.160264604702870628e+00
4.160855007368766678e+00
4.161445352584454582e+00
4.162034510513299423e+00
4.162622255280669314e+00
4.163212326120486750e+00
4.163804706506372355e+00
4.164394462365221372e+00
4.164983717910099692e+00
4.165573915255757598e+00
4.166164503280724851e+00
4.166757104711430237e+00
4.167350517976688096e+00
4.167945344580704869e+00
4.168541599341424764e+00
4.169137442398408666e+00
4.169731981503949747e+00
4.170326584877663834e+00
4.170920631303828507e+00
4.171513832565671542e+00
4.172107587167303677e+00
4.172702359935378524e+00
4.173296842937707751e+00
4.173890984582340202e+00
4.174484024323843023e+00
4.175075205634990461e+00
4.175666939394694133e+00
4.176259796963866400e+00
4.176854497467573424e+00
4.177450103680801163e+00
4.178045716641081597e+00
4.178640614080327609e+00
4.179235637285212412e+00
4.179831461099931644e+00
4.180426704549243588e+00
4.181021994544176223e+00
4.181618377937488695e+00
4.182215577012072139e+00
4.182813114981655644e+00
4.183411979513051548e+00
4.184009839673055176e+00
4.184606821081719552e+00
4.185204456066625944e+00
4.185801754366534233e+00
4.186399434516077989e+00
4.186998121113266969e+00
4.187597542173138621e+00
4.188195858864208532e+00
4.188793537974005332e+00
4.189390905942345533e+00
4.189987488335934707e+00
4.190582946306698808e+00
4.191179787974343540e+00
4.191779040753282892e+00
4.192376875275473758e+00
4.192974036465768606e+00
4.193572513486872211e+00
4.194171223741115284e+00
4.194769547135125620e+00
4.195367722966951263e+00
4.195965031796611733e+00
4.196562687096040634e+00
4.197160204930729499e+00
4.197757766303751303e+00
4.198354868725108879e+00
4.198951515625482855e+00
4.199548885695637779e+00
4.200145235541143940e+00
4.200740984596283312e+00
4.201338410815021795e+00
4.201938540992458115e+00
4.202536870522147971e+00
4.203133580269528657e+00
4.203731115046235978e+00
4.204327407627652669e+00
4.204924995553334099e+00
4.205524088943246142e+00
4.206123630881718256e+00
4.206724631964355865e+00
4.207325711542309499e+00
4.207927105680715485e+00
4.208527409718381129e+00
4.209126449393013836e+00
4.209726215631707014e+00
4.210325993463044369e+00
4.210925726984283912e+00
4.211525058304088631e+00
4.212125222342676167e+00
4.212725462557743938e+00
4.213324561963744053e+00
4.213924707701774963e+00
4.214525046898661031e+00
4.215126488837450225e+00
4.215726608096034056e+00
4.216326278061282018e+00
4.216928482392395594e+00
4.217532027854146826e+00
4.218134750175307701e+00
4.218737345744939304e+00
4.219342717666510367e+00
4.219949456419266554e+00
4.220555799180916168e+00
4.221160612584399452e+00
4.221765242603373380e+00
4.222371503089943801e+00
4.222977714636834357e+00
4.223584057889478771e+00
4.224190349879868300e+00
4.224793846674256059e+00
4.225397023076822300e+00
4.226002787325463750e+00
4.226607152928363753e+00
4.227210893301295513e+00
4.227816957188476721e+00
4.228422182360021431e+00
4.229027787709698671e+00
4.229633990806522803e+00
4.230239535725706546e+00
4.230846760234528325e+00
4.231454171810296927e+00
4.232060991207227119e+00
4.232667544622624511e+00
4.233274561320244267e+00
4.233881211770880171e+00
4.234487802219061514e+00
4.235094979202568055e+00
4.235699828787710786e+00
4.236305712116571698e+00
4.236912814476000655e+00
4.237520174656699723e+00
4.238128272925790974e+00
4.238736831090245794e+00
4.239346441539256105e+00
4.239955648495882912e+00
4.240565125765319188e+00
4.241174899378242102e+00
4.241785891763569794e+00
4.242397871244221186e+00
4.243010287315413187e+00
4.243623502037757511e+00
4.244236464672729525e+00
4.244849731530631054e+00
4.245463653357990808e+00
4.246076840176052691e+00
4.246688836247456855e+00
4.247299687866296303e+00
4.247908536207969377e+00
4.248515972094921267e+00
4.249123733844267115e+00
4.249732473557028989e+00
4.250341819974175372e+00
4.250951081002616760e+00
4.251561474701369470e+00
4.252172259464730431e+00
4.252783284829261490e+00
4.253396231506402891e+00
4.254010630282828664e+00
4.254625542782752845e+00
4.255239263628334712e+00
4.255854787820884333e+00
4.256470892556290408e+00
4.257084809795147251e+00
4.257697419738582845e+00
4.258310046001032134e+00
4.258923324616682216e+00
4.259535406756203457e+00
4.260146862509320620e+00
4.260757724189957685e+00
4.261369074814515656e+00
4.261979866335966705e+00
4.262589197901496263e+00
4.263199171869452186e+00
4.263810319088959133e+00
4.264422249295253486e+00
4.265033482077940974e+00
4.265645648489998720e+00
4.266260665752995784e+00
4.266876027002650673e+00
4.267489771588341974e+00
4.268104708036413619e+00
4.268721285855530567e+00
4.269337880163878829e+00
4.269955599165103699e+00
4.270574266204196334e+00
4.271193752969805857e+00
4.271813451274892870e+00
4.272433338149061122e+00
4.273052474381463739e+00
4.273669846818942020e+00
4.274287350689086828e+00
4.274902848743903583e+00
4.275517089601928333e+00
4.276133688855839665e+00
4.276752931457585838e+00
4.277372405839165559e+00
4.277990343527344308e+00
4.278609724855969354e+00
4.279231572002935025e+00
4.279853250889287253e+00
4.280474633020290298e+00
4.281095956914967360e+00
4.281717201496548775e+00
4.282340253416774267e+00
4.282964825632961769e+00
4.283588190715525990e+00
4.284210619397945230e+00
4.284833214582131511e+00
4.285455191550699539e+00
4.286077106593511488e+00
4.286698725204058924e+00
4.287320124436714508e+00
4.287942055631297933e+00
4.288563994850832728e+00
4.289184700566146979e+00
4.289805281747773869e+00
4.290426712305552392e+00
4.291048308737863692e+00
4.291670850182032204e+00
4.292294073452980641e+00
4.292917457820975002e+00
4.293539273011303337e+00
4.294160074861959941e+00
4.294782436341185949e+00
4.295404055709250102e+00
4.296025702361943033e+00
4.296647740111784408e+00
4.297269337032308734e+00
4.297892477119454213e+00
4.298515221069323822e+00
4.299137684084845645e+00
4.299759434060221430e+00
4.300381210830209966e+00
4.301002304432942402e+00
4.301623389227875904e+00
4.302246244383079343e+00
4.302869936175400589e+00
4.303494366385023362e+00
4.304118445923879044e+00
4.304745046012847354e+00
4.305372199706268610e+00
4.305997292098136420e+00
4.306623469123045389e+00
4.307250064893560548e+00
4.307875215132736635e+00
4.308499451063148022e+00
4.309122765274871369e+00
4.309747023558651691e+00
4.310371893154163914e+00
4.310996005768818584e+00
4.311619800600730024e+00
4.312244181070250981e+00
4.312871153206922159e+00
4.313498358573977676e+00
4.314125687620997240e+00
4.314754322562365019e+00
4.315384293896476819e+00
4.316013492581850741e+00
4.316642495382027711e+00
4.317272993823587868e+00
4.317903254024289872e+00
4.318532308279546150e+00
4.319162174872030135e+00
4.319793680782928469e+00
4.320424779907964030e+00
4.321055060815095494e+00
4.321683623922303319e+00
4.322311741744742974e+00
4.322939665987871827e+00
4.323567411600769184e+00
4.324196733080737154e+00
4.324825888713777822e+00
4.325454749782521979e+00
4.326084203663635996e+00
4.326713685200757276e+00
4.327345683895727824e+00
4.327978959953391325e+00
4.328613562510161827e+00
4.329249865146184817e+00
4.329885909716509218e+00
4.330521481821509866e+00
4.331155130817217369e+00
4.331789684596976997e+00
4.332424716921004837e+00
4.333060431873563267e+00
4.333695576301111352e+00
4.334327565789028114e+00
4.334960870680721001e+00
4.335593721915230958e+00
4.336226752153261366e+00
4.336863193783745629e+00
4.337501786270684612e+00
4.338141195102974024e+00
4.338780858112947669e+00
4.339421615580360658e+00
4.340063773423240789e+00
4.340703944252134683e+00
4.341343239173066415e+00
4.341983722344716412e+00
4.342624886144342611e+00
4.343267698949224709e+00
4.343909659495918341e+00
4.344549650246129602e+00
4.345190675224547050e+00
4.345833085176578514e+00
4.346474658794801549e+00
4.347114524780745448e+00
4.347755047554701768e+00
4.348397288555453599e+00
4.349037835321192702e+00
4.349678927003875373e+00
4.350320245033772792e+00
4.350959669500745974e+00
4.351599453671194162e+00
4.352238208126533614e+00
4.352880152718422657e+00
4.353523549284195049e+00
4.354165193256027244e+00
4.354809387913864960e+00
4.355454153381957738e+00
4.356097271973473184e+00
4.356739000070682266e+00
4.357380564926534028e+00
4.358023107047654499e+00
4.358665343197333897e+00
4.359306069803237094e+00
4.359946850747295599e+00
4.360588988677058353e+00
4.361230865973105608e+00
4.361872033956478489e+00
4.362511786720500773e+00
4.363153507360977734e+00
4.363797547762827911e+00
4.364442928324753446e+00
4.365090818255835003e+00
4.365739036036933918e+00
4.366388606397691774e+00
4.367038687816839015e+00
4.367687706907681822e+00
4.368336983916066174e+00
4.368986565005851475e+00
4.369635885566450106e+00
4.370285499826235487e+00
4.370933489130139016e+00
4.371581899809152461e+00
4.372230399298080883e+00
4.372879667727485931e+00
4.373531922705699237e+00
4.374183261637773157e+00
4.374833912892337473e+00
4.375487247119315803e+00
4.376141721648427740e+00
4.376795330270621065e+00
4.377446132158253178e+00
4.378095471985097298e+00
4.378747750364130553e+00
4.379400633600913473e+00
4.380054369896303257e+00
4.380709685165198763e+00
4.381365017783722671e+00
4.382019877848732037e+00
4.382673305322574819e+00
4.383327078468739479e+00
4.383982381463835232e+00
4.384638628914180103e+00
4.385293784769871195e+00
4.385947832355091336e+00
4.386603711608839440e+00
4.387260742456430052e+00
4.387919268588532873e+00
4.388578480180067132e+00
4.389236198849604698e+00
4.389893094784090621e+00
4.390551202713359302e+00
4.391209013792463978e+00
4.391864788072110670e+00
4.392520461749816363e+00
4.393177633482471478e+00
4.393836811642358953e+00
4.394493065203472604e+00
4.395148933074690234e+00
4.395806967300569745e+00
4.396464900557322864e+00
4.397121858860368881e+00
4.397778347387351516e+00
4.398437236890021751e+00
4.399097164432381746e+00
4.399757793602412370e+00
4.400418182258310829e+00
4.401079198493786926e+00
4.401740468656160310e+00
4.402401827538661827e+00
4.403063690610950154e+00
4.403724987534880952e+00
4.404385508909014035e+00
4.405047413327843664e+00
4.405710771344931054e+00
4.406373567389604062e+00
4.407036912213813551e+00
4.407699865560554819e+00
4.408361489638713770e+00
4.409020050510664035e+00
4.409678214401723473e+00
4.410338564472591649e+00
4.410998423933784274e+00
4.411658899607809659e+00
4.412321058866210066e+00
4.412984509531930222e+00
4.413648365247874850e+00
4.414313393612717462e+00
4.414979712144453394e+00
4.415645851432793201e+00
4.416311210259498132e+00
4.416975004736081623e+00
4.417637266966606191e+00
4.418298969497293172e+00
4.418961372550138655e+00
4.419622908387824012e+00
4.420284337296779498e+00
4.420947972986431829e+00
4.421612739585480512e+00
4.422277878435821208e+00
4.422943527775053063e+00
4.423609511791875448e+00
4.424278185404731722e+00
4.424948485693879441e+00
4.425617952123821475e+00
4.426286221816061683e+00
4.426953589835309621e+00
4.427622296236911836e+00
4.428291452570286779e+00
4.428960855029232313e+00
4.429630645820527235e+00
4.430300513076828928e+00
4.430970390328364594e+00
4.431641001708567451e+00
4.432312017921089975e+00
4.432981636574139017e+00
4.433651743406598733e+00
4.434321581960743330e+00
4.434990729414697519e+00
4.435661620942972228e+00
4.436334050318497368e+00
4.437008329231681536e+00
4.437683036140351867e+00
4.438355235719728675e+00
4.439025603816643795e+00
4.439697152105303246e+00
4.440372163376913761e+00
4.441049202714055788e+00
4.441727087044804456e+00
4.442406341894807653e+00
4.443085003640871555e+00
4.443761033390464021e+00
4.444435457936748435e+00
4.445110220174296245e+00
4.445785411275910093e+00
4.446459990557561248e+00
4.447132854046314421e+00
4.447805162242096877e+00
4.448478642215591528e+00
4.449153863695579858e+00
4.449831904333110266e+00
4.450511410755296104e+00
4.451189586613328864e+00
4.451866760091885311e+00
4.452545418811671318e+00
4.453226352128687893e+00
4.453905972493976684e+00
4.454585980873202011e+00
4.455267161425732425e+00
4.455944765611782543e+00
4.456621048056993217e+00
4.457300871121145036e+00
4.457984829833312901e+00
4.458668048377272264e+00
4.459350526554358041e+00
4.460033370402848973e+00
4.460715241598294689e+00
4.461396802684957308e+00
4.462077227951236402e+00
4.462756301789378988e+00
4.463435096858158424e+00
4.464115215764710598e+00
4.464793290717159913e+00
4.465470775196303421e+00
4.466150281795258969e+00
4.466829306278850886e+00
4.467508527198670087e+00
4.468187901716950350e+00
4.468868102329001779e+00
4.469550266842221120e+00
4.470232748687531732e+00
4.470916503724194691e+00
4.471601431303217744e+00
4.472288333599770738e+00
4.472975682299107802e+00
4.473661786671836893e+00
4.474349482160556057e+00
4.475036696543962300e+00
4.475723932918766579e+00
4.476411599795977025e+00
4.477100285556627313e+00
4.477788597499395173e+00
4.478474464844240721e+00
4.479160258537039141e+00
4.479845768724476152e+00
4.480530925346950966e+00
4.481217296320751942e+00
4.481903505631994022e+00
4.482589843955515185e+00
4.483277376988071161e+00
4.483965485176115706e+00
4.484654641164206978e+00
4.485344629638022163e+00
4.486033700144282044e+00
4.486722054056084374e+00
4.487412095100584253e+00
4.488103045146072390e+00
4.488793150844057500e+00
4.489485739828668720e+00
4.490181320231203976e+00
4.490876476300377007e+00
4.491571072623087524e+00
4.492264837234200670e+00
4.492957394002008442e+00
4.493649219258416316e+00
4.494342642252855846e+00
4.495036934754161884e+00
4.495731656787874897e+00
4.496425410368123821e+00
4.497118467327156033e+00
4.497814041150071773e+00
4.498509755768407281e+00
4.499205980227244162e+00
4.499904034129689201e+00
4.500602552126908407e+00
4.501300300774174978e+00
4.501997900142780118e+00
4.502693701689564065e+00
4.503390429581583199e+00
4.504086476274806294e+00
4.504780492481599730e+00
4.505479050533411467e+00
4.506178864742845569e+00
4.506878581645079151e+00
4.507578396292247547e+00
4.508276607500540933e+00
4.508975409689433889e+00
4.509674680980186423e+00
4.510375069154726191e+00
4.511077095874187926e+00
4.511779773928243920e+00
4.512484673453526440e+00
4.513191090037548037e+00
4.513899457352575695e+00
4.514608014796662516e+00
4.515312947527245768e+00
4.516015714857796404e+00
4.516719443007913171e+00
4.517424640014920278e+00
4.518130820310610751e+00
4.518837656290513038e+00
4.519545781489968661e+00
4.520254506421401253e+00
4.520960599620537756e+00
4.521665866329718675e+00
4.522371519380807392e+00
4.523077246330286627e+00
4.523785515169744365e+00
4.524494033797734183e+00
4.525202093098185330e+00
4.525912275420672870e+00
4.526623889146231150e+00
4.527335852967161678e+00
4.528045651613154199e+00
4.528755472472571597e+00
4.529466115753462141e+00
4.530177579760797713e+00
4.530890194063258214e+00
4.531602671835472940e+00
4.532316250306058336e+00
4.533028881266006671e+00
4.533741110817286923e+00
4.534452612929408488e+00
4.535165212265503065e+00
4.535881990179018608e+00
4.536598387487106976e+00
4.537313195388262166e+00
4.538028491664896080e+00
4.538743640182836714e+00
4.539459679585768903e+00
4.540177843508468314e+00
4.540895495854032404e+00
4.541611762629996107e+00
4.542330513338887599e+00
4.543052207610751125e+00
4.543775156735709864e+00
4.544497785380181121e+00
4.545220510148686444e+00
4.545943956053828394e+00
4.546666903653099112e+00
4.547390456800862957e+00
4.548114261892740373e+00
4.548839074644591030e+00
4.549564477890753800e+00
4.550291095296806532e+00
4.551016811746261936e+00
4.551739089121901394e+00
4.552462885155188488e+00
4.553188216745698291e+00
4.553912352238144834e+00
4.554635646707859031e+00
4.555362523695377419e+00
4.556090471167733469e+00
4.556816442343917473e+00
4.557543689783773999e+00
4.558270472459916789e+00
4.558997648484719001e+00
4.559727573163551817e+00
4.560458650977994743e+00
4.561190003061875053e+00
4.561923031642932891e+00
4.562657115069754354e+00
4.563391183853967803e+00
4.564122044813865742e+00
4.564850379126657032e+00
4.565581151094873391e+00
4.566313577220437736e+00
4.567046319910144980e+00
4.567778794552385335e+00
4.568511321548583304e+00
4.569244568659003747e+00
4.569974653329729186e+00
4.570705553977307822e+00
4.571440006681026347e+00
4.572173542468189744e+00
4.572906610164463537e+00
4.573638740032516914e+00
4.574368999688568138e+00
4.575098488365829219e+00
4.575829177106861323e+00
4.576565144959782394e+00
4.577304041121171174e+00
4.578040889524812584e+00
4.578777192856665401e+00
4.579512064533332705e+00
4.580246477940910665e+00
4.580980602158082782e+00
4.581715991004555733e+00
4.582455035046599789e+00
4.583196891337984802e+00
4.583939455732583212e+00
4.584680480652435719e+00
4.585420299007799017e+00
4.586159601091845950e+00
4.586899907208223937e+00
4.587639754172756490e+00
4.588379300782809977e+00
4.589118916099545586e+00
4.589858397798701972e+00
4.590597711335690612e+00
4.591334931668247243e+00
4.592071365873227506e+00
4.592807268970896750e+00
4.593541380611623204e+00
4.594274599940608717e+00
4.595008652031772556e+00
4.595745196418505429e+00
4.596482760199839923e+00
4.597221135140533654e+00
4.597962246891706961e+00
4.598704675363642025e+00
4.599445354163907318e+00
4.600183873982520488e+00
4.600923199445666079e+00
4.601664817473050562e+00
4.602405423882894198e+00
4.603146736726842825e+00
4.603890447133553998e+00
4.604633859808010321e+00
4.605375517285769327e+00
4.606115176530559907e+00
4.606857252810188541e+00
4.607600845854928018e+00
4.608343373100143303e+00
4.609084600480247929e+00
4.609824501730528823e+00
4.610563666287480267e+00
4.611304322298759750e+00
4.612046244059649247e+00
4.612788455885926453e+00
4.613530542425104741e+00
4.614272535154221089e+00
4.615015879511594754e+00
4.615759508639134978e+00
4.616504045933798039e+00
4.617249226593350464e+00
4.617992612075191516e+00
4.618735888738015660e+00
4.619480124323719572e+00
4.620222050806506608e+00
4.620963755060473410e+00
4.621709274447765026e+00
4.622455749360568689e+00
4.623202497018626289e+00
4.623949597881654050e+00
4.624696196830133665e+00
4.625445743583076030e+00
4.626194901960676731e+00
4.626943086760080703e+00
4.627692585591749008e+00
4.628439479816051971e+00
4.629186910937584720e+00
4.629937696107217171e+00
4.630687680746392587e+00
4.631435559937094659e+00
4.632185003638815246e+00
4.632934500015163160e+00
4.633683130387811211e+00
4.634433751279439129e+00
4.635186066123959669e+00
4.635938126880728483e+00
4.636690341114333869e+00
4.637444578149016117e+00
4.638199354020891896e+00
4.638954538017959095e+00
4.639708656717668411e+00
4.640461295101018457e+00
4.641215095031957283e+00
4.641970244852507754e+00
4.642724255533268618e+00
4.643477546381649113e+00
4.644234077605275068e+00
4.644992540598296138e+00
4.645750581327672712e+00
4.646508745987913969e+00
4.647265313972904544e+00
4.648021371813260139e+00
4.648777530097110144e+00
4.649536099411027301e+00
4.650296041072840225e+00
4.651052658385023797e+00
4.651808602569264650e+00
4.652569155185415362e+00
4.653331929931749933e+00
4.654094097950452813e+00
4.654859427730773547e+00
4.655624594485736623e+00
4.656386558773538020e+00
4.657146785099679498e+00
4.657906870228334384e+00
4.658669261202747158e+00
4.659434713296247033e+00
4.660199716020257732e+00
4.660965180638934058e+00
4.661732244546986870e+00
4.662497376578452091e+00
4.663258010469662374e+00
4.664018137793994434e+00
4.664780572756558996e+00
4.665543013321358679e+00
4.666306022995732050e+00
4.667068221023701113e+00
4.667834471905085714e+00
4.668606808777320261e+00
4.669378322660044489e+00
4.670149704427382531e+00
4.670922873055441293e+00
4.671695892605208122e+00
4.672467070740724537e+00
4.673238508001340108e+00
4.674013353493777778e+00
4.674789763849563684e+00
4.675564105511039514e+00
4.676338367892239667e+00
4.677116660844324869e+00
4.677896566534134770e+00
4.678674039339314916e+00
4.679448253120032319e+00
4.680220452683712118e+00
4.680994188950390544e+00
4.681768094076696585e+00
4.682541835276511577e+00
4.683315601357501023e+00
4.684088689919654769e+00
4.684863589377551207e+00
4.685640074001216071e+00
4.686418248106660300e+00
4.687196576914826274e+00
4.687975211926286079e+00
4.688756972075318608e+00
4.689542192395818709e+00
4.690329918098406381e+00
4.691113782598255177e+00
4.691892673094614885e+00
4.692672383266591751e+00
4.693452805071531841e+00
4.694232762438958595e+00
4.695013314682252137e+00
4.695796303129369242e+00
4.696580829450842209e+00
4.697366457447750498e+00
4.698149471974209845e+00
4.698930101018683914e+00
4.699714376550626405e+00
4.700499162774852913e+00
4.701283267028535384e+00
4.702069135436055092e+00
4.702854324090393945e+00
4.703639773234638000e+00
4.704426299087360874e+00
4.705212648059013958e+00
4.705998447547761643e+00
4.706784504252594203e+00
4.707570164042085281e+00
4.708356322661396476e+00
4.709143487611348711e+00
4.709929538321187437e+00
4.710717381931694980e+00
4.711507411937421175e+00
4.712295765777795076e+00
4.713082773388304503e+00
4.713870028496262243e+00
4.714656546423086070e+00
4.715443298254072602e+00
4.716231084819648700e+00
4.717020300069767913e+00
4.717810196870660278e+00
4.718598802473479736e+00
4.719389391429678504e+00
4.720180045349946951e+00
4.720968639528138944e+00
4.721758359039045949e+00
4.722549367920414021e+00
4.723341333368837880e+00
4.724133106520689296e+00
4.724923582292260171e+00
4.725713598389932990e+00
4.726504440958810171e+00
4.727297675875314908e+00
4.728090751508765344e+00
4.728881591733978595e+00
4.729673622873781014e+00
4.730467392028027795e+00
4.731261309127997805e+00
4.732054043725992365e+00
4.732846101807243855e+00
4.733640038343965628e+00
4.734432489477749861e+00
4.735223416656359596e+00
4.736014554709041313e+00
4.736806761639165586e+00
4.737601872466689734e+00
4.738395873047486440e+00
4.739189696869179791e+00
4.739985238582423044e+00
4.740781217848352824e+00
4.741577904963482304e+00
4.742373638774262545e+00
4.743170065411275615e+00
4.743967486619853346e+00
4.744765848807459996e+00
4.745563806278459751e+00
4.746361593050257177e+00
4.747162008340160888e+00
4.747960212458070650e+00
4.748754320261481254e+00
4.749546612481237773e+00
4.750340426544716443e+00
4.751135076808966851e+00
4.751929052016499178e+00
4.752723200734105369e+00
4.753519238839886363e+00
4.754317185254655520e+00
4.755115843172937673e+00
4.755915017869529748e+00
4.756711052891837710e+00
4.757507374408303846e+00
4.758306585344059592e+00
4.759106263690350502e+00
4.759908600539212387e+00
4.760713407913923056e+00
4.761519351927139709e+00
4.762325805889639163e+00
4.763134650725436181e+00
4.763942939983662583e+00
4.764747583969889178e+00
4.765551029041255937e+00
4.766353348735187012e+00
4.767155122315191562e+00
4.767957384934585541e+00
4.768758914694948281e+00
4.769560026831854316e+00
4.770362492729670834e+00
4.771168689694386345e+00
4.771980441098554238e+00
4.772791239100994787e+00
4.773601873474468071e+00
4.774412281161533933e+00
4.775220125840244023e+00
4.776028146226472870e+00
4.776835983450709477e+00
4.777643366687780890e+00
4.778451684105261776e+00
4.779262010354703882e+00
4.780074877621208529e+00
4.780887955165600722e+00
4.781699013054422132e+00
4.782508033181941620e+00
4.783315181684889339e+00
4.784123486508819134e+00
4.784933271609182803e+00
4.785743969359905314e+00
4.786555375100603804e+00
4.787367672160255161e+00
4.788180344491056672e+00
4.788992811488635759e+00
4.789804598638839117e+00
4.790618044895055938e+00
4.791434533456088829e+00
4.792249671087526863e+00
4.793065540088731424e+00
4.793885595031648350e+00
4.794706946547756310e+00
4.795528922332701782e+00
4.796347734683146236e+00
4.797161150486843439e+00
4.797975921562106727e+00
4.798792937028181882e+00
4.799608229942754711e+00
4.800424618451355485e+00
4.801244071251450585e+00
4.802064417060357471e+00
4.802887280398311809e+00
4.803710991025838872e+00
4.804530375192348046e+00
4.805349493663473304e+00
4.806170159010737741e+00
4.806992819085452062e+00
4.807818341271338447e+00
4.808645242697859423e+00
4.809474937631070368e+00
4.810305638870764788e+00
4.811137972223064274e+00
4.811972058686025733e+00
4.812803273700941631e+00
4.813632058538277469e+00
4.814462623334908820e+00
4.815293355871823167e+00
4.816124731169968420e+00
4.816957567125025541e+00
4.817790335345796926e+00
4.818624904967428790e+00
4.819460628391042611e+00
4.820293491507872119e+00
4.821123897786860013e+00
4.821954979124007501e+00
4.822788894477689325e+00
4.823624579946668156e+00
4.824458125295988609e+00
4.825292505116363095e+00
4.826126653709547298e+00
4.826958865896728845e+00
4.827793179690367253e+00
4.828629298136707604e+00
4.829466946779315428e+00
4.830305213339724624e+00
4.831146092741799514e+00
4.831987471014502766e+00
4.832826994063634807e+00
4.833666273117886547e+00
4.834504880306629282e+00
4.835345935503585935e+00
4.836189068055442242e+00
4.837030349231500104e+00
4.837868501515449005e+00
4.838707118053252820e+00
4.839548899960373518e+00
4.840393327611826280e+00
4.841238416089092667e+00
4.842084441306163889e+00
4.842929200291458791e+00
4.843771135237090242e+00
4.844613950882241227e+00
4.845460542581629504e+00
4.846311335031360912e+00
4.847163565207289970e+00
4.848014125359527249e+00
4.848864764592677901e+00
4.849716426471355923e+00
4.850568208802522818e+00
4.851419152593525297e+00
4.852265112544529302e+00
4.853110561423745750e+00
4.853959001009403806e+00
4.854808719904394998e+00
4.855659577448906639e+00
4.856511315459780320e+00
4.857366687961051532e+00
4.858222347075014547e+00
4.859076632625010106e+00
4.859931138638238224e+00
4.860785947844997068e+00
4.861641599189916008e+00
4.862498201814323906e+00
4.863356664459523415e+00
4.864215795590573599e+00
4.865075480290857790e+00
4.865937160565688480e+00
4.866802400870454015e+00
4.867668253411703283e+00
4.868530472103370421e+00
4.869393485448410885e+00
4.870257777717422520e+00
4.871119710370109601e+00
4.871980380045100034e+00
4.872841247513471252e+00
4.873703617151477374e+00
4.874565328102513639e+00
4.875422899246511399e+00
4.876279294216831595e+00
4.877140905029103024e+00
4.878006236210747915e+00
4.878871168905834388e+00
4.879737463370720008e+00
4.880603574695377311e+00
4.881466404954426075e+00
4.882330859864081773e+00
4.883196885390976405e+00
4.884063938862857057e+00
4.884934892783360461e+00
4.885806977997999567e+00
4.886678075342691940e+00
4.887549166930103439e+00
4.888420165586531141e+00
4.889288205184259439e+00
4.890153475209710443e+00
4.891019721476066451e+00
4.891887044238986348e+00
4.892756995324830882e+00
4.893633174674353548e+00
4.894511265480537610e+00
4.895388897475884349e+00
4.896264964895635785e+00
4.897136726966306419e+00
4.898007755120646678e+00
4.898880098305864905e+00
4.899750963295838702e+00
4.900622177344444275e+00
4.901498153371267819e+00
4.902376994017481060e+00
4.903254757133030495e+00
4.904132570292551563e+00
4.905010939509505619e+00
4.905887995570688886e+00
4.906765640107398241e+00
4.907643252096432818e+00
4.908518043419664245e+00
4.909389108483988018e+00
4.910260943789531929e+00
4.911136881970454837e+00
4.912013075539328533e+00
4.912890866497264142e+00
4.913770371761113864e+00
4.914649445289072105e+00
4.915529075649130775e+00
4.916409140276918777e+00
4.917290809536778440e+00
4.918175316156852439e+00
4.919060276156840494e+00
4.919942908082786559e+00
4.920824738247727481e+00
4.921707768534250071e+00
4.922588987429298513e+00
4.923470326630425831e+00
4.924357976192644593e+00
4.925244899861456638e+00
4.926128457379583381e+00
4.927013787529289424e+00
4.927900902661209059e+00
4.928787136220733167e+00
4.929674385752219834e+00
4.930565073457637837e+00
4.931455068178738799e+00
4.932346287930835516e+00
4.933241031529029819e+00
4.934134302882360323e+00
4.935028750524593555e+00
4.935924582685355055e+00
4.936817253924480120e+00
4.937709456644281403e+00
4.938602146806236881e+00
4.939494635536642697e+00
4.940387812487854191e+00
4.941284917681665334e+00
4.942184359641228930e+00
4.943083067468884373e+00
4.943981083364515250e+00
4.944877230972495319e+00
4.945772179502871957e+00
4.946668228374126564e+00
4.947564718248493421e+00
4.948462065186558512e+00
4.949360495536610394e+00
4.950261968052301675e+00
4.951166302512765682e+00
4.952070262465547934e+00
4.952974902298050708e+00
4.953877047351690877e+00
4.954778961922055025e+00
4.955686127628042392e+00
4.956595568214926750e+00
4.957504952531117226e+00
4.958412395081252200e+00
4.959320031405378693e+00
4.960229094062098554e+00
4.961137465271208136e+00
4.962046786273621279e+00
4.962956932581237268e+00
4.963867814488821750e+00
4.964779016325495675e+00
4.965690574191484963e+00
4.966602761615026118e+00
4.967515977040275921e+00
4.968431624267870106e+00
4.969347181036815719e+00
4.970262265652249489e+00
4.971179333764696118e+00
4.972095692234737463e+00
4.973011577281165607e+00
4.973928813826155704e+00
4.974846840534797643e+00
4.975764866803086051e+00
4.976682438984989965e+00
4.977599941226297453e+00
4.978517809550504936e+00
4.979438994804853635e+00
4.980360136047321973e+00
4.981280375644413283e+00
4.982201163678952049e+00
4.983121757798657292e+00
4.984043857272535405e+00
4.984966068203149803e+00
4.985890327580001724e+00
4.986816829351165659e+00
4.987744301943099146e+00
4.988675897260392844e+00
4.989609591687261592e+00
4.990543540046638249e+00
4.991479424489605243e+00
4.992416409749330874e+00
4.993352445278043561e+00
4.994287428205243629e+00
4.995223173526938787e+00
4.996158054569636242e+00
4.997092569154988340e+00
4.998027620714744934e+00
4.998959482392823617e+00
4.999891985071814204e+00
5.000828307046762511e+00
5.001763887423738453e+00
5.002701887936345848e+00
5.003640124944407575e+00
5.004576974334077555e+00
5.005516874519560844e+00
5.006458900709066739e+00
5.007400716666670526e+00
5.008341634870033587e+00
5.009282806855332559e+00
5.010224974232056816e+00
5.011169336052732959e+00
5.012112276737163086e+00
5.013054756557367320e+00
5.014000574086034057e+00
5.014945586458416038e+00
5.015885734273915375e+00
5.016824077310469754e+00
5.017763258997854692e+00
5.018705233051905523e+00
5.019648467823747851e+00
5.020590803019110204e+00
5.021534880928752997e+00
5.022481296103859627e+00
5.023427892967029074e+00
5.024375343267657890e+00
5.025325099211595870e+00
5.026273401184600864e+00
5.027221887141815060e+00
5.028176084100150156e+00
5.029134171285722488e+00
5.030089613179700159e+00
5.031042412769043182e+00
5.031993986099418059e+00
5.032949110388657665e+00
5.033906819469134319e+00
5.034862479910962030e+00
5.035819020429714854e+00
5.036779132922408309e+00
5.037740678002587735e+00
5.038700849819718997e+00
5.039660133742521531e+00
5.040619052536385425e+00
5.041580457339861709e+00
5.042543373382580185e+00
5.043502730086195207e+00
5.044457016358193435e+00
5.045413825747750103e+00
5.046375444654194631e+00
5.047335961403504712e+00
5.048296554536301883e+00
5.049258359414159791e+00
5.050222299963927242e+00
5.051187398290511332e+00
5.052151605473411244e+00
5.053113579046726755e+00
5.054071559948948966e+00
5.055028463561312968e+00
5.055988531441091283e+00
5.056951583362487845e+00
5.057916717925966310e+00
5.058883179532413621e+00
5.059850317481525472e+00
5.060819103524941909e+00
5.061786928344836234e+00
5.062751497520226351e+00
5.063717189274673736e+00
5.064685606334885293e+00
5.065656296981278395e+00
5.066630850974359390e+00
5.067606394895101118e+00
5.068582380785197294e+00
5.069558606264692457e+00
5.070532304884633135e+00
5.071504196022071476e+00
5.072476059133361304e+00
5.073448127239504224e+00
5.074421160718389778e+00
5.075394553991720237e+00
5.076370293475440221e+00
5.077347111656771439e+00
5.078323482271847489e+00
5.079301780820784096e+00
5.080280028040398577e+00
5.081257629369767770e+00
5.082236312854556459e+00
5.083217876783328038e+00
5.084200797029525098e+00
5.085184121494481069e+00
5.086167658164192140e+00
5.087148633857579760e+00
5.088132228340124463e+00
5.089117649827332279e+00
5.090097799536226653e+00
5.091075565297431105e+00
5.092055070912000048e+00
5.093034757051537298e+00
5.094015057475580477e+00
5.094997971245111223e+00
5.095983849369125629e+00
5.096975344762388005e+00
5.097969797234630285e+00
5.098964367479935866e+00
5.099961349044141556e+00
5.100957715871659026e+00
5.101952876673930604e+00
5.102946834721218572e+00
5.103939001898706529e+00
5.104930543839482304e+00
5.105921347515748110e+00
5.106911763584322195e+00
5.107901234090611808e+00
5.108890198640476221e+00
5.109879273610822281e+00
5.110867997791859629e+00
5.111859882886736095e+00
5.112854431579444636e+00
5.113847001635943634e+00
5.114840015609304125e+00
5.115832542048272202e+00
5.116823429543257973e+00
5.117813507762510206e+00
5.118803253479614845e+00
5.119796019147132782e+00
5.120789540596584644e+00
5.121780295561426222e+00
5.122767682760938079e+00
5.123760278698620496e+00
5.124759238517139437e+00
5.125754596704094723e+00
5.126748935548282482e+00
5.127742295865798106e+00
5.128733612197849290e+00
5.129725550388425148e+00
5.130715893643674974e+00
5.131704450755332658e+00
5.132695200604004526e+00
5.133687478180569919e+00
5.134680413913946140e+00
5.135674813546784456e+00
5.136671326947387151e+00
5.137671307106550067e+00
5.138672321982636682e+00
5.139673899565774029e+00
5.140672434112037337e+00
5.141668919889535339e+00
5.142669628168916596e+00
5.143672421785081994e+00
5.144674371025594439e+00
5.145674391495536959e+00
5.146673502650030763e+00
5.147672009364222312e+00
5.148669440662769325e+00
5.149666145993185395e+00
5.150664111531996880e+00
5.151664715332310074e+00
5.152667160658532808e+00
5.153670836665827260e+00
5.154673860146805175e+00
5.155675751422922559e+00
5.156680323055245374e+00
5.157686734636308223e+00
5.158694089680608386e+00
5.159704654028659299e+00
5.160714187990254054e+00
5.161720533769987185e+00
5.162726337814514288e+00
5.163730622635314127e+00
5.164735576197155176e+00
5.165744239425244189e+00
5.166754135677646964e+00
5.167763359539298662e+00
5.168770112408538786e+00
5.169779622808524877e+00
5.170791511290408593e+00
5.171802217983477057e+00
5.172814569220190783e+00
5.173828182733939407e+00
5.174843556899281438e+00
5.175861970099028930e+00
5.176878287816630397e+00
5.177891200201722555e+00
5.178904986578015901e+00
5.179917124407978690e+00
5.180927928769627933e+00
5.181943079858609025e+00
5.182962872798040799e+00
5.183982571881066370e+00
5.185002959023424118e+00
5.186027547215364741e+00
5.187054047337985807e+00
5.188080022685394255e+00
5.189106153295051094e+00
5.190135599250464971e+00
5.191165704929193048e+00
5.192191989981865596e+00
5.193220919248096479e+00
5.194251644861553885e+00
5.195281768726441207e+00
5.196315207441935868e+00
5.197347566759597193e+00
5.198377896453041380e+00
5.199411082212571422e+00
5.200447376719673720e+00
5.201486117241921114e+00
5.202527440186128338e+00
5.203568228822367914e+00
5.204608663100065868e+00
5.205649271998630923e+00
5.206693674993241316e+00
5.207742826454221152e+00
5.208791228094366232e+00
5.209840697757338823e+00
5.210892477682520507e+00
5.211945684498849651e+00
5.213000830418640597e+00
5.214057282136034033e+00
5.215112907130142972e+00
5.216171560313199507e+00
5.217232757944053390e+00
5.218294750293759776e+00
5.219356688347082773e+00
5.220418336106567914e+00
5.221483820792039765e+00
5.222550839372199327e+00
5.223615809797907517e+00
5.224680269323984660e+00
5.225747248456800165e+00
5.226813048885881052e+00
5.227879749027803058e+00
5.228948838792468301e+00
5.230018178455821065e+00
5.231087966460758132e+00
5.232157112977847468e+00
5.233226836531247983e+00
5.234298858679641953e+00
5.235372589255479880e+00
5.236442124495313877e+00
5.237505162969979366e+00
5.238564304544006234e+00
5.239627213081371693e+00
5.240699585073957500e+00
5.241776352682517626e+00
5.242851892340820719e+00
5.243928036844436313e+00
5.245006923892419515e+00
5.246085476851132690e+00
5.247162559408788951e+00
5.248242594495445168e+00
5.249327925277160745e+00
5.250410831916438426e+00
5.251495515397213154e+00
5.252586502298810522e+00
5.253677193563853542e+00
5.254765500152258184e+00
5.255850376724250594e+00
5.256931352067902630e+00
5.258014834872212440e+00
5.259102233196313314e+00
5.260187914479937277e+00
5.261272691413513058e+00
5.262357583175613307e+00
5.263444466356443030e+00
5.264535207087235769e+00
5.265627731733874661e+00
5.266719546091490400e+00
5.267808096528112216e+00
5.268893691182173100e+00
5.269976444830601459e+00
5.271060325017606019e+00
5.272147802938781602e+00
5.273235687128160265e+00
5.274326999245768199e+00
5.275420505807359994e+00
5.276512903561402901e+00
5.277608821574819586e+00
5.278708135720404648e+00
5.279805220077017580e+00
5.280902995081100393e+00
5.282004319567374928e+00
5.283108585658083278e+00
5.284211901023318170e+00
5.285312721803278713e+00
5.286410413144054132e+00
5.287505609405800833e+00
5.288601779836772820e+00
5.289698641532093681e+00
5.290797364421726989e+00
5.291896520173924756e+00
5.292995709855019548e+00
5.294100255934121257e+00
5.295206953235997993e+00
5.296308889978559975e+00
5.297406527948259836e+00
5.298502263676911461e+00
5.299599093496092372e+00
5.300700100658254144e+00
5.301804563996928010e+00
5.302911344481754163e+00
5.304020970662181256e+00
5.305131904258840514e+00
5.306239482117927508e+00
5.307343859992819546e+00
5.308452548190913056e+00
5.309564424749488865e+00
5.310673700684752419e+00
5.311784501453659324e+00
5.312901129980755144e+00
5.314021378221987391e+00
5.315142982648449532e+00
5.316266302202445893e+00
5.317394338278731425e+00
5.318527824289379424e+00
5.319658850236169023e+00
5.320780599511178544e+00
5.321898446358694912e+00
5.323021163220546192e+00
5.324148259652041304e+00
5.325273225894529894e+00
5.326396605484558400e+00
5.327521640795978008e+00
5.328647604195007936e+00
5.329775701944404531e+00
5.330905872141929791e+00
5.332032521905214040e+00
5.333159421747250661e+00
5.334289671226961183e+00
5.335421764486961926e+00
5.336556690080244358e+00
5.337690763679635353e+00
5.338826326406364231e+00
5.339965457031823348e+00
5.341106295365565693e+00
5.342245486096122598e+00
5.343384004838491741e+00
5.344525104374631574e+00
5.345665038488682796e+00
5.346806156628497675e+00
5.347950064251669744e+00
5.349096576677035308e+00
5.350248097892719379e+00
5.351400395284299449e+00
5.352553762443249319e+00
5.353709730400839639e+00
5.354864134900187089e+00
5.356017280434244299e+00
5.357174076864104961e+00
5.358334586574242664e+00
5.359496025162306942e+00
5.360659682379663060e+00
5.361823431988406163e+00
5.362987365310007526e+00
5.364152405564521331e+00
5.365315769641820332e+00
5.366480946588513490e+00
5.367650593423002547e+00
5.368824008141098503e+00
5.370000605894575507e+00
5.371179172183983219e+00
5.372362542326031054e+00
5.373545704827836111e+00
5.374723107582152437e+00
5.375902740620530196e+00
5.377089110933672700e+00
5.378277989906284695e+00
5.379464320720271253e+00
5.380649660391298106e+00
5.381837224661927266e+00
5.383027771303916076e+00
5.384219097498687212e+00
5.385408221342319557e+00
5.386597633457516743e+00
5.387789792848138859e+00
5.388981861137269291e+00
5.390172525988011998e+00
5.391365089240275132e+00
5.392556785973223299e+00
5.393746408203705656e+00
5.394936600727405995e+00
5.396126338611198392e+00
5.397315976902138601e+00
5.398508222494776021e+00
5.399704378940115568e+00
5.400905678153349321e+00
5.402109235289906941e+00
5.403309020841095212e+00
5.404505708361404537e+00
5.405700654614248535e+00
5.406899999602340579e+00
5.408105913518811647e+00
5.409311574887566643e+00
5.410517341591869034e+00
5.411724339721151189e+00
5.412929500104626257e+00
5.414137763025614447e+00
5.415351729596324937e+00
5.416572540540744107e+00
5.417798294693166206e+00
5.419021255464289588e+00
5.420243010244966797e+00
5.421461973711276805e+00
5.422676997921645814e+00
5.423888556429677266e+00
5.425098241974349200e+00
5.426310515210742480e+00
5.427526020889187564e+00
5.428745682702570186e+00
5.429968741694408685e+00
5.431192451871865501e+00
5.432415515695556252e+00
5.433637836173373259e+00
5.434863191853998465e+00
5.436094154040152837e+00
5.437323463841206461e+00
5.438552070578401398e+00
5.439781962558273065e+00
5.441008079846757717e+00
5.442232367230941392e+00
5.443457031049367068e+00
5.444685972385517658e+00
5.445917545264675752e+00
5.447147549677067602e+00
5.448378805348306209e+00
5.449611893333354828e+00
5.450843666252494835e+00
5.452070626571064338e+00
5.453296061359786506e+00
5.454529230605010603e+00
5.455766519337950093e+00
5.456999524580251837e+00
5.458232851334277491e+00
5.459471327930954132e+00
5.460707505686189123e+00
5.461935989915519762e+00
5.463161610272406321e+00
5.464388138885182045e+00
5.465618331023577525e+00
5.466856320886139819e+00
5.468102579128659713e+00
5.469354726189419758e+00
5.470605231488212539e+00
5.471853410679496044e+00
5.473103952712370379e+00
5.474355458988559242e+00
5.475609282150767143e+00
5.476866765686856375e+00
5.478126812993570738e+00
5.479386571130094197e+00
5.480644015295223603e+00
5.481904161901450578e+00
5.483170589229904301e+00
5.484441023039781093e+00
5.485710541838729526e+00
5.486976576691312779e+00
5.488240435899331970e+00
5.489503437732102142e+00
5.490766257121084237e+00
5.492030974477400740e+00
5.493299325522475129e+00
5.494569212174124750e+00
5.495839787421115119e+00
5.497107644201649101e+00
5.498373957543451596e+00
5.499642179706627054e+00
5.500911424788122339e+00
5.502186049094810905e+00
5.503470577737782143e+00
5.504759547528102814e+00
5.506048334397982913e+00
5.507339978225944677e+00
5.508633708464204304e+00
5.509924232100168240e+00
5.511208334246942009e+00
5.512495090294960320e+00
5.513792256179547380e+00
5.515093930261695476e+00
5.516394322597392375e+00
5.517690297470585925e+00
5.518985653938633718e+00
5.520287422523831644e+00
5.521593519946031314e+00
5.522899449472686406e+00
5.524204062295548390e+00
5.525511269371088829e+00
5.526824298315061057e+00
5.528137503505161199e+00
5.529451775213344078e+00
5.530775212260179430e+00
5.532099822951015433e+00
5.533422770632878240e+00
5.534744571201308361e+00
5.536062489284104160e+00
5.537384102256874385e+00
5.538714786944863633e+00
5.540053453348906309e+00
5.541395561407056469e+00
5.542739114686816571e+00
5.544082695127437788e+00
5.545431461181056676e+00
5.546783360980067634e+00
5.548131294554093706e+00
5.549480975016750861e+00
5.550837050198726530e+00
5.552192398666681683e+00
5.553544894687266975e+00
5.554901266939602067e+00
5.556258059067537225e+00
5.557615983177774943e+00
5.558980640148569741e+00
5.560344572165460519e+00
5.561708315143858883e+00
5.563076038039427296e+00
5.564442480745330322e+00
5.565812044153010341e+00
5.567189737595453103e+00
5.568565513446690041e+00
5.569939533932014797e+00
5.571317628454590221e+00
5.572698762510283288e+00
5.574076694003088583e+00
5.575450460937567243e+00
5.576825551068744780e+00
5.578200319020888642e+00
5.579576928592620000e+00
5.580958576275069305e+00
5.582343981945555811e+00
5.583730848128781510e+00
5.585122198045905151e+00
5.586513571128662647e+00
5.587901046662964610e+00
5.589293633798241068e+00
5.590694314674993670e+00
5.592096539930083487e+00
5.593491961632969023e+00
5.594885001285972770e+00
5.596286020563172592e+00
5.597696579749155354e+00
5.599111361853857716e+00
5.600524279492588242e+00
5.601937829559338056e+00
5.603354084537046198e+00
5.604772138512728041e+00
5.606191233315546363e+00
5.607614704340163847e+00
5.609042731996900955e+00
5.610468853801532596e+00
5.611896286879682449e+00
5.613326609766327024e+00
5.614754686055226429e+00
5.616182097980870758e+00
5.617609747622764438e+00
5.619035799137751752e+00
5.620462065029249388e+00
5.621886506486180046e+00
5.623313651058903240e+00
5.624748762930125601e+00
5.626186225683888154e+00
5.627624503898735142e+00
5.629064949712629939e+00
5.630507100032649426e+00
5.631951548717459843e+00
5.633401142569365305e+00
5.634849923394855686e+00
5.636298184090724028e+00
5.637749442086467333e+00
5.639199479721002994e+00
5.640651233713205315e+00
5.642101332119258572e+00
5.643548495661434572e+00
5.645000644039932958e+00
5.646455138740416935e+00
5.647913194989816255e+00
5.649377926929212812e+00
5.650843979995367583e+00
5.652313178975873598e+00
5.653789326301948748e+00
5.655269081126797381e+00
5.656747886135510939e+00
5.658234013454357836e+00
5.659724087530616288e+00
5.661210485674012638e+00
5.662697169046999157e+00
5.664187302967035542e+00
5.665676442194250484e+00
5.667165293888638544e+00
5.668656555694646215e+00
5.670148095436471358e+00
5.671644459148708961e+00
5.673144536443651020e+00
5.674645876888461338e+00
5.676145673645888401e+00
5.677644176465292070e+00
5.679142752602496458e+00
5.680646847348672424e+00
5.682155722200016967e+00
5.683666511516975994e+00
5.685178371638548889e+00
5.686690152998602699e+00
5.688203118370282141e+00
5.689710760037045567e+00
5.691218540504949353e+00
5.692734879445760399e+00
5.694263690351284879e+00
5.695804956654450635e+00
5.697346198550846452e+00
5.698888432447231089e+00
5.700432863425026753e+00
5.701982940315177828e+00
5.703542413899627128e+00
5.705097260780641832e+00
5.706647417056171179e+00
5.708198683012930097e+00
5.709750561288533532e+00
5.711307256824717626e+00
5.712866619706780114e+00
5.714426728630198404e+00
5.715993714248322810e+00
5.717565368398974002e+00
5.719136901671841855e+00
5.720711680172920310e+00
5.722297500289727168e+00
5.723890750242587977e+00
5.725484684706525940e+00
5.727080021312707991e+00
5.728672107984454698e+00
5.730266986413600883e+00
5.731870060520790844e+00
5.733475434554841321e+00
5.735083311709263221e+00
5.736693505614032240e+00
5.738306045113834131e+00
5.739922997381083469e+00
5.741546067919863994e+00
5.743168466639271941e+00
5.744786234580782747e+00
5.746405533656614217e+00
5.748028792723600233e+00
5.749654117260912578e+00
5.751282508289887296e+00
5.752917382688334413e+00
5.754557183755029115e+00
5.756192939017693355e+00
5.757822488394829463e+00
5.759453147132247430e+00
5.761090589826849850e+00
5.762737557320970261e+00
5.764390823621101667e+00
5.766046552549822124e+00
5.767707814205821570e+00
5.769376721850881573e+00
5.771048574236600004e+00
5.772718693572859827e+00
5.774385170622779562e+00
5.776057440536601639e+00
5.777735574273175523e+00
5.779418172656495933e+00
5.781100249821490955e+00
5.782773336248199669e+00
5.784450935602869492e+00
5.786138462153599171e+00
5.787834996721542780e+00
5.789533548298359200e+00
5.791228512862527822e+00
5.792925700102379949e+00
5.794627529108889341e+00
5.796332061394364743e+00
5.798035517361148194e+00
5.799743983299181060e+00
5.801456288336665601e+00
5.803165099386082382e+00
5.804878784222476718e+00
5.806602824433555909e+00
5.808338255862593336e+00
5.810074582942824861e+00
5.811804804785224654e+00
5.813538852760361308e+00
5.815279636824596921e+00
5.817025107763245551e+00
5.818770599941961663e+00
5.820518181401998170e+00
5.822271729810845287e+00
5.824036314858323848e+00
5.825811348570482551e+00
5.827589309247432681e+00
5.829369926310391747e+00
5.831148828599006073e+00
5.832923659245288661e+00
5.834698662143393832e+00
5.836487712848123621e+00
5.838295442757249987e+00
5.840108850499429849e+00
5.841915919512053357e+00
5.843714242973020667e+00
5.845513859801141798e+00
5.847313602780808139e+00
5.849113282565818750e+00
5.850914648566479137e+00
5.852712012765050709e+00
5.854515159611091590e+00
5.856326323493362906e+00
5.858140084106286061e+00
5.859953355211737325e+00
5.861772110870250074e+00
5.863598719296680528e+00
5.865427433212038189e+00
5.867255972662081653e+00
5.869079796967226592e+00
5.870907920794637747e+00
5.872746192490317263e+00
5.874584040852345979e+00
5.876420776616599007e+00
5.878263544437002608e+00
5.880112391246044012e+00
5.881964326224946582e+00
5.883816510722556181e+00
5.885660060259437110e+00
5.887500747637303355e+00
5.889353643485386591e+00
5.891220320582253756e+00
5.893091004691608958e+00
5.894955356948705649e+00
5.896822027344173378e+00
5.898700970083646133e+00
5.900589353378986601e+00
5.902470098438724833e+00
5.904343787747143857e+00
5.906223253477692836e+00
5.908113789583947728e+00
5.910015375187567699e+00
5.911913850733797382e+00
5.913813605879553847e+00
5.915715556394041563e+00
5.917611930683866817e+00
5.919502758320597025e+00
5.921400013477012614e+00
5.923311615500540306e+00
5.925221926059220046e+00
5.927136836237616002e+00
5.929062863000157613e+00
5.930996459126121501e+00
5.932937767452038713e+00
5.934875943268260734e+00
5.936802553224674206e+00
5.938726346667691836e+00
5.940654311606801130e+00
5.942579528941983824e+00
5.944503483000246113e+00
5.946430455651401381e+00
5.948359542987536663e+00
5.950300772992503262e+00
5.952251922285189956e+00
5.954206907922703351e+00
5.956170349992055080e+00
5.958134329126573370e+00
5.960094195805595518e+00
5.962057015518928971e+00
5.964032142369430467e+00
5.966024468821326643e+00
5.968025861029277124e+00
5.970028782489773533e+00
5.972030564577694989e+00
5.974033725824368091e+00
5.976035834525833756e+00
5.978034702356977981e+00
5.980040635146746553e+00
5.982058104449635039e+00
5.984086164103020522e+00
5.986114901826202761e+00
5.988139099842276103e+00
5.990166977736332221e+00
5.992203019137521736e+00
5.994248450872717626e+00
5.996303224722935532e+00
5.998361997245773125e+00
6.000423386261738656e+00
6.002488211792232242e+00
6.004560333084964618e+00
6.006638819709976929e+00
6.008721226183508790e+00
6.010808887770046738e+00
6.012896160710421434e+00
6.014996180490564726e+00
6.017114026661086079e+00
6.019240690460070375e+00
6.021376173108692775e+00
6.023523330374306539e+00
6.025681168562372569e+00
6.027848739302177350e+00
6.030022175098528336e+00
6.032196976812807421e+00
6.034368042903118123e+00
6.036539727429435231e+00
6.038726704405592116e+00
6.040918323618416963e+00
6.043104703243188602e+00
6.045285972209566872e+00
6.047464703416501663e+00
6.049644860319891571e+00
6.051828180963605419e+00
6.054030221601198747e+00
6.056252799012672661e+00
6.058478205931254301e+00
6.060693251204147813e+00
6.062892727087391798e+00
6.065088535641459444e+00
6.067290531262586661e+00
6.069499425809224746e+00
6.071718462581618958e+00
6.073946350451093323e+00
6.076177596428800953e+00
6.078415219499785138e+00
6.080658534748623723e+00
6.082900371325670186e+00
6.085143177038228934e+00
6.087386607928698012e+00
6.089626782186274845e+00
6.091870637878173511e+00
6.094119542514830457e+00
6.096370077128880460e+00
6.098617629547990582e+00
6.100863465531933372e+00
6.103109254368156655e+00
6.105351443241162634e+00
6.107594223681151568e+00
6.109844779077530319e+00
6.112106930752672973e+00
6.114387680549646653e+00
6.116674445359476131e+00
6.118958490785626481e+00
6.121250386490231676e+00
6.123548660211901584e+00
6.125845792509434951e+00
6.128136658831677686e+00
6.130426279408291101e+00
6.132722067844515124e+00
6.135021735241031671e+00
6.137327043561630724e+00
6.139641367647378445e+00
6.141968579646088777e+00
6.144307878921863697e+00
6.146649847255668320e+00
6.148999796576799071e+00
6.151353445131202413e+00
6.153699913022248502e+00
6.156050564375060041e+00
6.158410349215176716e+00
6.160776641081049831e+00
6.163152413937506680e+00
6.165538256896725855e+00
6.167934656434412410e+00
6.170339598220907718e+00
6.172755401840824163e+00
6.175179598803949510e+00
6.177611774883820850e+00
6.180054087276175778e+00
6.182511283372143396e+00
6.184985428900658277e+00
6.187468084083639575e+00
6.189958641118741056e+00
6.192451497895477885e+00
6.194944514305668726e+00
6.197441448996418245e+00
6.199940624514219678e+00
6.202456850982385639e+00
6.204999927852639097e+00
6.207558076903833211e+00
6.210123795771516519e+00
6.212698950213511040e+00
6.215271328525536099e+00
6.217836038227253503e+00
6.220405081964450744e+00
6.222989581555633976e+00
6.225597358622174227e+00
6.228220915221501564e+00
6.230843328228511169e+00
6.233476900498744477e+00
6.236122445051823782e+00
6.238769095004551346e+00
6.241412566518668825e+00
6.244051071529930219e+00
6.246696857201722075e+00
6.249356422291299396e+00
6.252021657568938906e+00
6.254688451200403065e+00
6.257359554325146789e+00
6.260025016738223869e+00
6.262690211542074614e+00
6.265362266115722001e+00
6.268035034318479859e+00
6.270711409504865941e+00
6.273404017038634706e+00
6.276111799106383948e+00
6.278826965342290123e+00
6.281557711719006676e+00
6.284295714400450983e+00
6.287025787410946087e+00
6.289742074210968426e+00
6.292451029867959456e+00
6.295186176651063725e+00
6.297945248587274669e+00
6.300716375277974457e+00
6.303498825873451672e+00
6.306289584873139731e+00
6.309088476149070424e+00
6.311895195643568712e+00
6.314709148911122227e+00
6.317518028537780772e+00
6.320340120034228626e+00
6.323182917284895233e+00
6.326028398881945236e+00
6.328888088735875606e+00
6.331766971553753898e+00
6.334654990209285685e+00
6.337555027037933719e+00
6.340472140116051314e+00
6.343398951349306536e+00
6.346339332142768797e+00
6.349297597314421893e+00
6.352259830726561418e+00
6.355216391482594318e+00
6.358173943447211762e+00
6.361131734355483403e+00
6.364082696300818576e+00
6.367038269599655465e+00
6.370019574379947258e+00
6.373029244143117111e+00
6.376054107254837788e+00
6.379092177182768886e+00
6.382133595528344472e+00
6.385166524227835261e+00
6.388212722072104555e+00
6.391281780823726777e+00
6.394360200551236773e+00
6.397456629459320254e+00
6.400568831728551622e+00
6.403677161195028056e+00
6.406780097848603361e+00
6.409876508170976983e+00
6.412968267988528481e+00
6.416074064587564685e+00
6.419200794572849311e+00
6.422345613742969306e+00
6.425488436111471913e+00
6.428618102960918179e+00
6.431745799173721245e+00
6.434878175732968941e+00
6.438030536925702485e+00
6.441207793632425904e+00
6.444399074686276485e+00
6.447611168088212885e+00
6.450836034843613120e+00
6.454045106672969823e+00
6.457249743202885028e+00
6.460469858371090446e+00
6.463706970602499879e+00
6.466962837881644610e+00
6.470237584646356233e+00
6.473536804909875819e+00
6.476846717832608569e+00
6.480159302015326972e+00
6.483504013157438628e+00
6.486891126749094738e+00
6.490288994382673593e+00
6.493687285760372241e+00
6.497107312517972133e+00
6.500552655384542078e+00
6.504000133904912495e+00
6.507447821711852320e+00
6.510906157346098233e+00
6.514376549906797820e+00
6.517873033225299650e+00
6.521381745597190083e+00
6.524909509708717970e+00
6.528469006688675691e+00
6.532045240876168890e+00
6.535630191203838812e+00
6.539227950511850018e+00
6.542851326385813238e+00
6.546476295451453709e+00
6.550097594260394729e+00
6.553725650278376058e+00
6.557368345396721310e+00
6.561032657567582582e+00
6.564697274204196908e+00
6.568369891854839437e+00
6.572086851031057719e+00
6.575836379613384963e+00
6.579577550440626865e+00
6.583333730046095233e+00
6.587127515811993739e+00
6.590963973697157030e+00
6.594837148202475241e+00
6.598716723937576134e+00
6.602622617425637053e+00
6.606559175673130113e+00
6.610496241438528209e+00
6.614445169713142114e+00
6.618426958350071665e+00
6.622434164072012130e+00
6.626469598080827694e+00
6.630515279793157468e+00
6.634555380597681129e+00
6.638613059184423015e+00
6.642700226965561505e+00
6.646821671967710898e+00
6.650949214488146133e+00
6.655060597364442998e+00
6.659182650853704644e+00
6.663323857997490940e+00
6.667504175967645885e+00
6.671727069196859539e+00
6.675946485322702628e+00
6.680165107962915627e+00
6.684387967691620247e+00
6.688614447747379899e+00
6.692872743696154814e+00
6.697149005869114546e+00
6.701428846547228702e+00
6.705713567376334616e+00
6.709996671580813477e+00
6.714295540984414501e+00
6.718626672555770618e+00
6.722972238527503919e+00
6.727316512618489064e+00
6.731674647251458588e+00
6.736055837559554504e+00
6.740466526189296204e+00
6.744915835844945917e+00
6.749394116347471773e+00
6.753905351297542659e+00
6.758438719255964067e+00
6.763003238377631732e+00
6.767601178383723770e+00
6.772208513739229829e+00
6.776825951628794087e+00
6.781455317768045887e+00
6.786112684363242664e+00
6.790825287756224071e+00
6.795583521921920500e+00
6.800359369498648832e+00
6.805184333321834700e+00
6.810048137426758075e+00
6.814928433468441682e+00
6.819848787860412820e+00
6.824802837732034888e+00
6.829749861336538608e+00
6.834683142033578740e+00
6.839634262199195014e+00
6.844574043523953044e+00
6.849509761738775460e+00
6.854490724905426546e+00
6.859527566286406142e+00
6.864623311741138600e+00
6.869733152050924829e+00
6.874829802582893556e+00
6.879954818290607399e+00
6.885132212160325338e+00
6.890365844897825554e+00
6.895663252635237050e+00
6.901016438868813552e+00
6.906384224229583424e+00
6.911785835666741207e+00
6.917273812809007438e+00
6.922870616666155108e+00
6.928535158162611118e+00
6.934222544749569117e+00
6.939932808704973866e+00
6.945635619045939180e+00
6.951396143843301623e+00
6.957234415619949708e+00
6.963091828156369623e+00
6.968997693560029738e+00
6.974946467211935897e+00
6.980891469888902634e+00
6.986882458603629331e+00
6.992948132206609380e+00
6.999008797692090056e+00
7.005058707295027887e+00
7.011190754294337246e+00
7.017397004468765687e+00
7.023666073518874065e+00
7.030005493590962828e+00
7.036403592077698832e+00
7.042814880367942898e+00
7.049211653843114433e+00
7.055688888856384011e+00
7.062243766266594669e+00
7.068817274441660636e+00
7.075459699461642771e+00
7.082183514199156704e+00
7.088961881664511466e+00
7.095833376241964530e+00
7.102777129448639926e+00
7.109776090917089064e+00
7.116861207832828384e+00
7.124101286405140065e+00
7.131479275593685330e+00
7.138994918996993455e+00
7.146708526631972980e+00
7.154594553265953394e+00
7.162712452296920773e+00
7.170963791822441813e+00
7.179259107264339690e+00
7.187730663693669975e+00
7.196428897708483596e+00
7.205303914383086372e+00
7.214176865898966007e+00
7.223011390471511639e+00
7.231933374720425078e+00
7.240932714129868941e+00
7.250056342233157203e+00
7.259354054706730786e+00
7.268784993787494209e+00
7.278318327111453989e+00
7.287979721800929234e+00
7.297958667273878319e+00
7.308236846568024525e+00
7.318620777503980435e+00
7.329140238078491798e+00
7.339850945546992023e+00
7.350652987982233100e+00
7.361525487150422542e+00
7.372638048172948544e+00
7.383837509002529664e+00
7.395155092251053830e+00
7.406798180971926548e+00
7.418835499866633043e+00
7.431377122694795112e+00
7.444343176455273436e+00
7.457696117126625168e+00
7.471453589443942889e+00
7.485501636525958347e+00
7.499614328401432495e+00
7.513726695466845129e+00
7.528036084063217892e+00
7.542635968826004067e+00
7.557499074314222298e+00
7.572839912139166074e+00
7.588716859836511119e+00
7.604920170557654124e+00
7.621316567196385172e+00
7.638119329300203653e+00
7.655361630634679670e+00
7.673133364037144410e+00
7.691726407419135825e+00
7.711031698641464871e+00
7.730960868988303147e+00
7.751732266185183740e+00
7.773794272474502165e+00
7.797229406631773330e+00
7.821307286524457503e+00
7.845195025615730344e+00
7.868680114857935060e+00
7.892404432732637254e+00
7.917617657676728093e+00
7.944764300512381361e+00
7.973326071251962688e+00
8.002519913358842274e+00
8.031524459385490644e+00
8.060746462913057186e+00
8.091676333741080640e+00
8.125615594122036711e+00
8.162564605808123375e+00
8.201729199383192892e+00
8.242079758503585651e+00
8.284455959826987126e+00
8.332340647670870126e+00
8.388545670378441343e+00
8.458191206905755877e+00
8.543738793442015478e+00
8.652855586683553923e+00
8.800947828958037178e+00
9.027924204309323741e+00


==> anc/Fig05_H_kin_const.txt <==
6.814299770584457683e+00
9.362474615903680686e+00
1.119008315606716941e+01
1.228069877684679589e+01
1.434252992944538363e+01


==> anc/Fig05_Sz_const.txt <==
2.043832974482110387e+01
2.542094482842486869e+01
2.843538492643769899e+01
3.015072939088595305e+01
3.302224860239229542e+01


==> anc/Fig05_T1_const.txt <==
2.032642302209882246e+01
2.828880306090092134e+01
3.036500111499357502e+01
3.328592141410091187e+01
3.694607800217197280e+01


==> anc/Fig05_V1_const.txt <==
1.447269168374625536e+01
1.896714631739719437e+01
2.201357525397119375e+01
2.311640959893965430e+01
2.598821835169123062e+01


==> anc/Fig05_j_charge_const.txt <==
5.743458521359685598e+00
4.701060559463722477e+00
4.975538229585539263e+00
4.668651180496789621e+00
4.792648814115454847e+00


==> anc/Fig05_j_energ_const.txt <==
2.062271037750573299e+00
2.156105027168337074e+00
1.979988382085123844e+00
2.070763684470953159e+00
2.282945520164298525e+00


==> anc/Fig06_H_kin_DoverLsq_L12.txt <==
4.732152618461428484e-02
4.098886361521233979e-02
3.449356999573733457e-02
2.840385798373623594e-02
2.200714217465798983e-02
1.622864054340695736e-02
1.503635320696840652e-02
1.248150564603704889e-02
1.035116535182684268e-02
9.577435539599152281e-03
8.058834003233194057e-03
6.896959741689280554e-03
5.791032066235958335e-03
5.375781391651436592e-03
5.268451791184822035e-03
4.922062875691438251e-03
4.293259335018831911e-03
3.951211808646187817e-03
3.852273237711868661e-03
3.686344641079361724e-03
3.381125131861093241e-03
3.047253930592826090e-03
3.053180214844305497e-03
3.050243591293012608e-03
2.607071118351730193e-03
2.250341292850283406e-03
2.362695532662984627e-03
2.520493021942565338e-03
2.328398628648448588e-03
2.154346854403269614e-03
2.326232881567450676e-03
2.281162508436001841e-03
2.037122859012896123e-03
1.933481255404436664e-03
2.033189017507599020e-03
2.223316446783651663e-03
2.136825673037278002e-03
2.102640439026804732e-03
2.175020273607494465e-03
2.193560983951752755e-03
2.232977337460272105e-03
2.051429231980583193e-03
1.930356468267125638e-03
2.039767252075741846e-03
2.102942729302638685e-03
2.172915924786412035e-03
1.923726086501559122e-03
1.834374748438375021e-03
2.168491224537877696e-03
2.120370952847582414e-03
2.009451984349011795e-03
2.006920308780947137e-03
1.929687043262111584e-03
1.953531011422677145e-03
1.859137425544682681e-03
1.620520121082407632e-03
1.676498370925269023e-03
1.895401229930567324e-03
2.172547001210070605e-03
2.027208084470546838e-03
1.792652236566816531e-03
1.839521025596785537e-03
1.840594166163661257e-03
1.764090858438269530e-03
1.678994794076981096e-03
1.697209345077487289e-03
1.712294707613964224e-03
1.811434658545629491e-03
1.756091345241491634e-03
1.636015031856404012e-03
1.665989185111449271e-03
1.716061939087442853e-03
1.807086171865783172e-03
1.875888530047316403e-03
1.875274952295800501e-03
1.774892353530048254e-03
1.694768298819958937e-03
1.728165690668228161e-03
1.782681822143824743e-03
1.765591638935947285e-03
1.678961860110024084e-03
1.761835007168468517e-03
1.789419375438427951e-03
1.667511803496655922e-03
1.543289420361483241e-03
1.455974912422369934e-03
1.577281003759429439e-03
1.619414884688228718e-03
1.533046254039431566e-03
1.480425167281413171e-03
1.436670455217127365e-03
1.541150081692232651e-03
1.541103208077687506e-03
1.439296414456765413e-03
1.375787217407809914e-03
1.365371189351324756e-03
1.502131740460688073e-03
1.522099362125333907e-03
1.399411876895808498e-03
1.429046172698068525e-03
1.487153064200639552e-03
1.500425367818282668e-03
1.664855376592828343e-03
1.674133259037448567e-03
1.583840998809196579e-03
1.535330882434753855e-03
1.493941025217813447e-03
1.484602432236409005e-03
1.306918044949845941e-03
1.475580503119106697e-03
1.771304438285719804e-03
1.759667577779877026e-03
1.785967517282952650e-03
1.712111838856439057e-03
1.629023325197705412e-03
1.777225249880615230e-03
1.717447179337090735e-03
1.681509588915240877e-03
1.754757563813049001e-03
1.663158127227004623e-03
1.642035742775189034e-03
1.742372675018124357e-03
1.646471611790642497e-03
1.542948341219201047e-03
1.565539355149933674e-03
1.636815360633415289e-03
1.811552088229108608e-03
1.753762680574642288e-03
1.673655141125477428e-03
1.660544885152894033e-03
1.654093288694694595e-03
1.681935250739126798e-03
1.638090304633755753e-03
1.570932040403282643e-03
1.586779368331804043e-03
1.645842132664239845e-03
1.689196112554582421e-03
1.607795538935666031e-03
1.541050916790216848e-03
1.453113594312495068e-03
1.532077556780335774e-03
1.648066128144406225e-03
1.635810051092114175e-03
1.769036115595586794e-03
1.855462298310194902e-03
1.923817342207204822e-03
1.846948749142078398e-03
1.869505296286092921e-03
1.986719744550222329e-03
2.005945711061505113e-03
2.085237621202040963e-03
2.118612862802521889e-03
2.172786331953156704e-03
2.252843306993038662e-03
2.161404420035767469e-03
2.146890190049335900e-03
2.343847252225871296e-03
2.231051145209593869e-03
2.113938694615880975e-03
2.079600928490053097e-03
1.805422625390778980e-03
1.727813222691625041e-03
1.773531367642064644e-03
1.590094565403546044e-03
1.445969680909872180e-03
1.471920267562146093e-03
1.440502474985876124e-03
1.319247819262758716e-03
1.264691726340588449e-03
1.226841429359470719e-03
1.160251563078076517e-03
1.086264876592730024e-03
9.751936839599202340e-04
9.621406017337147225e-04
1.035228580810965528e-03
1.048072094907261022e-03
1.038489414747893877e-03
9.675931228048131839e-04
8.852257474162390435e-04
8.522181884958809775e-04
8.501826364550860073e-04
8.787862871067201242e-04
8.233444489056057723e-04
7.740030819025546125e-04
7.778479391796487867e-04
7.535245411925802156e-04
7.979370842361741076e-04
7.870580963321400581e-04
7.505183143883315975e-04
7.187176745426892936e-04
7.346169019559777892e-04
7.051966261677054164e-04
5.487461025530496238e-04
5.266325654020387412e-04
4.557746794901532074e-04
3.395086433397809461e-04
2.736304716819222744e-04
1.948878411648545192e-04
1.313697967911826706e-04
8.011238409150494742e-05
5.200076416047205892e-05
3.783938029916810087e-05
2.401199529295132483e-05
1.428817124317812492e-05
9.582465837085422217e-06
6.004838753381370607e-06
4.172580820496712788e-06
2.826589680153641200e-06
1.402352709614632081e-06
8.085090013454682183e-07
3.269551274662516310e-07
8.040253339831876091e-08


==> anc/Fig06_H_kin_DoverLsq_L13.txt <==
5.539925808227030152e-02
5.818218087844958392e-02
5.591209003311450876e-02
4.551905196976947787e-02
4.235760739433378635e-02
3.983299791094437048e-02
3.665423533750147150e-02
3.613660947798623402e-02
3.295145929848081884e-02
2.770188179072812298e-02
2.431094595928095722e-02
2.325915056386127985e-02
2.096333875460081389e-02
1.987834942379054434e-02
1.842401452583385460e-02
1.813333820963737575e-02
1.660351338317373610e-02
1.452123843607322322e-02
1.337011330496611777e-02
1.206418441757668714e-02
1.251991946896656438e-02
1.246039818828576992e-02
1.095734320783827744e-02
1.037855558600872530e-02
9.842742923352831505e-03
9.484558292126134618e-03
9.261836049479050051e-03
8.339030016461296616e-03
7.600740519946949138e-03
7.174068557097624567e-03
7.571543285153955159e-03
7.204579416573200432e-03
6.952881729579684159e-03
7.254492438801301256e-03
6.585755512786610477e-03
6.070412086891682941e-03
5.785649013357471726e-03
5.419088320215593481e-03
5.384634308561384898e-03
5.274169498684293071e-03
5.032560487680789139e-03
4.699096711362954482e-03
4.441388841370553196e-03
4.375839613018030726e-03
4.375162765399107090e-03
4.276556986228367135e-03
4.062776468823961137e-03
3.950235924072864960e-03
3.943195799362686320e-03
3.723244539586133273e-03
3.752243969949478532e-03
3.556615866429899998e-03
3.393529371799357958e-03
3.561370355060673471e-03
3.294954265573547640e-03
3.130151232740356788e-03
3.322250563934648227e-03
3.028092126494947786e-03
2.955682587488732849e-03
3.104786447651876943e-03
2.883947031602550424e-03
2.856064848862472239e-03
2.701790498513319087e-03
2.664094159405803325e-03
2.733821267343830661e-03
2.762717027997501056e-03
2.630023684490666400e-03
2.474950682690493179e-03
2.468339499861598677e-03
2.469730707593981948e-03
2.301205224151429800e-03
2.420788436282671988e-03
2.513738356966716339e-03
2.222140784806240013e-03
2.044681872768590487e-03
2.026953379068721466e-03
2.175692453149334800e-03
2.079974472095441358e-03
1.958063094479337019e-03
1.928818366618479828e-03
1.915667563474529210e-03
2.014505820988135316e-03
1.991831063147525734e-03
1.947114399102167119e-03
2.027468423152174910e-03
1.962901972560152607e-03
1.924128319795806799e-03
1.929821060148093070e-03
1.875174391795526863e-03
1.881303101981249585e-03
1.885037678256158700e-03
1.887625316269016165e-03
1.907791326562670612e-03
1.866016851145246153e-03
1.839757249390013656e-03
1.946626183364134335e-03
1.948098559825061412e-03
1.832062932826459493e-03
1.898992348853857648e-03
1.904209224178320678e-03
1.734406168773393667e-03
1.838726435592445523e-03
1.811942444724618439e-03
1.648148330359330491e-03
1.784083777984546903e-03
1.864885865339714318e-03
1.808969773636976211e-03
1.739028896880615233e-03
1.715982489111183640e-03
1.781434787552942057e-03
1.755823096160614083e-03
1.696317798386275631e-03
1.680514218720308497e-03
1.768542043276307785e-03
1.754488318544070473e-03
1.689615920241592994e-03
1.750027360538861489e-03
1.685619596680409038e-03
1.716376397373984121e-03
1.715227177218930227e-03
1.627748713428507502e-03
1.677568869599450332e-03
1.657911736987005688e-03
1.627988430126683103e-03
1.744343335066068186e-03
1.738213693464266433e-03
1.622699051719503913e-03
1.694537331556605171e-03
1.660387627774765913e-03
1.618967150143954146e-03
1.667800761886987625e-03
1.565342652529374884e-03
1.586815612312400103e-03
1.759562412506043535e-03
1.794591799847203122e-03
1.738482149293438684e-03
1.660873508187032379e-03
1.678791233407293066e-03
1.725746052634057493e-03
1.676784832612344045e-03
1.690107707542392451e-03
1.698123657277023774e-03
1.612184758027769690e-03
1.515486039162604933e-03
1.501894243767134011e-03
1.553134131384582102e-03
1.684344052738878748e-03
1.736723081320724806e-03
1.764261220002100779e-03
1.722046533857857090e-03
1.706722116813639634e-03
1.712785248700247117e-03
1.621717578559796809e-03
1.618122014815289236e-03
1.589126281257072270e-03
1.653472142210181146e-03
1.666404528348942740e-03
1.677023062354880733e-03
1.634606870412850989e-03
1.560068216584780884e-03
1.663085781407580045e-03
1.664154081216409186e-03
1.581097185965363826e-03
1.571195403467007257e-03
1.654042751233262545e-03
1.620750411136394255e-03
1.581352143290799643e-03
1.608641748149758788e-03
1.620354843727820097e-03
1.585073225012949023e-03
1.524218098384708293e-03
1.512913715261480965e-03
1.609824467356404595e-03
1.693024813445718557e-03
1.630418565113206679e-03
1.605529970032269207e-03
1.678072227949547980e-03
1.699862031044980506e-03
1.544484055051560147e-03
1.571002784404040798e-03
1.607900856765103739e-03
1.480520979681242740e-03
1.404893459103826727e-03
1.394268575727358088e-03
1.485390134020889716e-03
1.510659567074010712e-03
1.561264413346937548e-03
1.556467468470975951e-03
1.477593452842081460e-03
1.539494049970345328e-03
1.582508056629307628e-03
1.563319202785294713e-03
1.554858210128929772e-03
1.504608121500512503e-03
1.479863494220761419e-03
1.532059020495566293e-03
1.505534532692933379e-03
1.402685036108780548e-03
1.344232257151874339e-03
1.361621430603853497e-03
1.475100865567197149e-03
1.506433894800620699e-03
1.383228619868862204e-03
1.294246508576803482e-03
1.407801801561445231e-03
1.549726045041799468e-03
1.456690222555412318e-03
1.432571910547349647e-03
1.482598797221755743e-03
1.514116135779780244e-03
1.571355338487936005e-03
1.534691615799824464e-03
1.501363013471513968e-03
1.442849710378599432e-03
1.387713971418994777e-03
1.404770495282762566e-03
1.391672321535065765e-03
1.405469208155714139e-03
1.442776145006437628e-03
1.367779831574634413e-03
1.290852493322350953e-03
1.291550963135670643e-03
1.312431008156663683e-03
1.362665640120831875e-03
1.368050155429089299e-03
1.250023498643830933e-03
1.257297280617751360e-03
1.329412932300690509e-03
1.373924497679068421e-03
1.471853073602779650e-03
1.468326647356575513e-03
1.345411684532040342e-03
1.301136253503696813e-03
1.363831194187940712e-03
1.371080576939042329e-03
1.397065598406035296e-03
1.457059274705806411e-03
1.386270057594840132e-03
1.309874701841992010e-03
1.384388432311395951e-03
1.364294635798807970e-03
1.292256539995682591e-03
1.347480222254465992e-03
1.390295377817831000e-03
1.418627045153089163e-03
1.374962476321483530e-03
1.313940117222146906e-03
1.238351582008967444e-03
1.254715355306695087e-03
1.421377364604464602e-03
1.390627160245483515e-03
1.264108059223188751e-03
1.241051090373046246e-03
1.268844128060127481e-03
1.356107425200539117e-03
1.452107990586965543e-03
1.492527812254254528e-03
1.385912813069810909e-03
1.315274797202841241e-03
1.384478255913580225e-03
1.442715311951091491e-03
1.430839096024697681e-03
1.381004786221431621e-03
1.357356150824650396e-03
1.373015049326742126e-03
1.337851636446567467e-03
1.313973380268284273e-03
1.441096045391988129e-03
1.405239416158583039e-03
1.276393052807993020e-03
1.301458321848594345e-03
1.388308643223209061e-03
1.402399264457047977e-03
1.355007909235283938e-03
1.275104981614021832e-03
1.301517292525344741e-03
1.346260519829255110e-03
1.269929452269701010e-03
1.313660573979636955e-03
1.351778968478858619e-03
1.316325362522317204e-03
1.336880955088646768e-03
1.420119388497279337e-03
1.448925773985693458e-03
1.291871652604182274e-03
1.293322802393566482e-03
1.430084815088771737e-03
1.392346188983571882e-03
1.347922265221545559e-03
1.416778568854735283e-03
1.410761520325045162e-03
1.309184678328455167e-03
1.269672240009573315e-03
1.326403943157612210e-03
1.403943048342812770e-03
1.419935010928296019e-03
1.439032594256115264e-03
1.400199574060600463e-03
1.382047093109329671e-03
1.349485782336988906e-03
1.314836054967117229e-03
1.283896072087184394e-03
1.303297557426673749e-03
1.405074836352235377e-03
1.382707830727239982e-03
1.285414139978685024e-03
1.266773571059739111e-03
1.343056493782880060e-03
1.419593610901394168e-03
1.403730696732097966e-03
1.295990643145448692e-03
1.334519489831959872e-03
1.398846303651787122e-03
1.389990971693365546e-03
1.293644964923585956e-03
1.326242470923576656e-03
1.505990062818594964e-03
1.397851228435324994e-03
1.353568299995667502e-03
1.362923850388741238e-03
1.298321914615981542e-03
1.347292084931179211e-03
1.268651414868284671e-03
1.234971212417681173e-03
1.309438347543900351e-03
1.279673353367109714e-03
1.217147006628425477e-03
1.276263968536861743e-03
1.318492884220228822e-03
1.261296513875189871e-03
1.231502090324799927e-03
1.269173656524805833e-03
1.307462724911104355e-03
1.251961220362050658e-03
1.288437092396685921e-03
1.384312263256508345e-03
1.366844707326171898e-03
1.362179304943049798e-03
1.376196769114153545e-03
1.357575032831186742e-03
1.336610342670013687e-03
1.271554340103685492e-03
1.264713388885879220e-03
1.259282320195214766e-03
1.239920712071653202e-03
1.229319884421898983e-03
1.202618071488574525e-03
1.269180977277374655e-03
1.326348948355274933e-03
1.363439950568805454e-03
1.351753837401033090e-03
1.315227734027413480e-03
1.301603344352045928e-03
1.251746212470977422e-03
1.271960392433750574e-03
1.301560187337044532e-03
1.322268418167124116e-03
1.268332051518230707e-03
1.241101869569248735e-03
1.239818948336000610e-03
1.199665434156330611e-03
1.286312620967533429e-03
1.383865401638812885e-03
1.382723479237905201e-03
1.309090294136139006e-03
1.281337212653262852e-03
1.309891481537820345e-03
1.290137180312725049e-03
1.208440798731400543e-03
1.185278339842663672e-03
1.253320384045759428e-03
1.312837756160575202e-03
1.395954137107930943e-03
1.350443791114857434e-03
1.281112602205318647e-03
1.289896399515689423e-03
1.291975721103734561e-03
1.320697010319844822e-03
1.339010447080008067e-03
1.341155577696553480e-03
1.249185410076885522e-03
1.214627033249113990e-03
1.290166275260629320e-03
1.347367946806265039e-03
1.399786014598624912e-03
1.407125968621173676e-03
1.337304149524101964e-03
1.344897156650950087e-03
1.325981211184438374e-03
1.282323461127568131e-03
1.314394160187089917e-03
1.299754044884065185e-03
1.279075670966866663e-03
1.297728468025315064e-03
1.419647024476914429e-03
1.362683018022722370e-03
1.223546361909810115e-03
1.283049469067369230e-03
1.357293344445447943e-03
1.350570540589270552e-03
1.314004086799430183e-03
1.324234429341852306e-03
1.349990987398562567e-03
1.382258393528390788e-03
1.433853877850598110e-03
1.435325290740758391e-03
1.401563629252516830e-03
1.383852449923312017e-03
1.305062338329510086e-03
1.309778073876502512e-03
1.377094248268042123e-03
1.431311388643484363e-03
1.409930276473400374e-03
1.456348043277286156e-03
1.491580358863305771e-03
1.516581703163333251e-03
1.660123318159308038e-03
1.754071819127849810e-03
1.719584067222502217e-03
1.602870233986574420e-03
1.679757487259643479e-03
1.742557584972070396e-03
1.683299168972055828e-03
1.608954655432659865e-03
1.525133868340597691e-03
1.603781762321228148e-03
1.617226579384479449e-03
1.621586300386905401e-03
1.728818953657555724e-03
1.706955666270558274e-03
1.667009169786799966e-03
1.626002456319985143e-03
1.634246491601079295e-03
1.736357267364310817e-03
1.679339787718493911e-03
1.611331642032713804e-03
1.605947123677722941e-03
1.661736928567768062e-03
1.685486052925573791e-03
1.667302543257789078e-03
1.738495426929877359e-03
1.668275425679283585e-03
1.574811287541612878e-03
1.588675594466014505e-03
1.728328875650062772e-03
1.829529866119248682e-03
1.745707935470955027e-03
1.661563158373406852e-03
1.627734729790865364e-03
1.575413337821360846e-03
1.594880664910747464e-03
1.669449225004789690e-03
1.696459781001518870e-03
1.669650561448343500e-03
1.632742949802157891e-03
1.731644856320791685e-03
1.922556014876615092e-03
1.934208837193480534e-03
1.980888323595555393e-03
1.942166994464641656e-03
1.830722388979372055e-03
1.844573074148793184e-03
1.809569234880625821e-03
1.848059594474295731e-03
1.880691038393149644e-03
1.827051785489734346e-03
1.817066373585745883e-03
1.851822433980329250e-03
1.732437289384500170e-03
1.614435917086709093e-03
1.670282726439074406e-03
1.649255451699978498e-03
1.596679542909617590e-03
1.723464224440345721e-03
1.705705478913825115e-03
1.621553172145834233e-03
1.598505722392244612e-03
1.570192291020801843e-03
1.683584677465065939e-03
1.703142352284356571e-03
1.579962179830356845e-03
1.566341077957739613e-03
1.522893864768485326e-03
1.568037742044080685e-03
1.672792025333147024e-03
1.603132990968234722e-03
1.570882565384854610e-03
1.616991952891445134e-03
1.590124469977590100e-03
1.495037186093117320e-03
1.415973390135327964e-03
1.377547317704337897e-03
1.406215068992943676e-03
1.390469535750932847e-03
1.399152958484932560e-03
1.379259267024877337e-03
1.318538556708674777e-03
1.310296161075810099e-03
1.261994781182773856e-03
1.243229418541158754e-03
1.198737034773274604e-03
1.144619651302544597e-03
1.107213426606280804e-03
1.070050548040567696e-03
1.080466496364549918e-03
1.112639288691065096e-03
1.144382046374004458e-03
1.146356825836897849e-03
1.092899454152967877e-03
1.123937924306039242e-03
1.125121261019907271e-03
1.084129781043747121e-03
1.136218114632883951e-03
1.109465905015685240e-03
1.029576007862899713e-03
1.011121355490723689e-03
1.103062159712658169e-03
1.135999166375683796e-03
1.071460208367810626e-03
1.042553979522058399e-03
9.801602218715902131e-04
9.553424878337111190e-04
1.044855597114267452e-03
1.067934765461721336e-03
1.026325506669029455e-03
9.861631097850260923e-04
9.593350637929037557e-04
9.625601558619624422e-04
9.407036845555154453e-04
9.110275287108048634e-04
9.042733039019402140e-04
8.272960556371414210e-04
8.185328749268448029e-04
8.501293370452668368e-04
8.002033809109976043e-04
8.183324289826982793e-04
8.328773011254681901e-04
7.600079193189356909e-04
7.520675174788340155e-04
8.171400507707306639e-04
7.565180079155492615e-04
7.008219400126585504e-04
7.455711816232328320e-04
7.412952044583013059e-04
7.522902305019480091e-04
7.145714113411587255e-04
6.612844974420102650e-04
6.918658952341383978e-04
6.787601301664695488e-04
6.741952488444668884e-04
6.671452678955659297e-04
6.401565741416187028e-04
5.721302888195303705e-04
5.509682495143541523e-04
5.571411915192503667e-04
5.397112522128983628e-04
5.613354111778289185e-04
5.468137158508923953e-04
5.252913190077571634e-04
5.423767534082639570e-04
5.706766535401014808e-04
5.723399518958848659e-04
5.745505795299708394e-04
5.833075123829752724e-04
5.811361605520786854e-04
5.687304124882247135e-04
6.037034230413700856e-04
6.696509267606527444e-04
7.004124405187874382e-04
7.367846753321095551e-04
7.415167625566511855e-04
7.081375814620171662e-04
6.658040740228826420e-04
6.778558631944711903e-04
6.461187763579368101e-04
5.763895832867533837e-04
5.463716415914439579e-04
4.684001633631608907e-04
4.511850459277482557e-04
4.092707978091726108e-04
3.579091528262722042e-04
3.612466326260055805e-04
3.361236938544253251e-04
3.079375541365757534e-04
3.009994591572124505e-04
2.695372635970451564e-04
2.229515951416847271e-04
2.181596377616147825e-04
2.021823026559518377e-04
1.813147582911885406e-04
1.615714355145862833e-04
1.334427484365898039e-04
1.190290792276480983e-04
1.064030190522746142e-04
9.658823568512823760e-05
9.086392764324822773e-05
8.062645550192858515e-05
7.718971184731156080e-05
7.234323382444147988e-05
6.440581882689499149e-05
5.737738614456631720e-05
5.027982306823299881e-05
4.376960540491092283e-05
3.591721806074520991e-05
3.020368798210269935e-05
2.740742727344780397e-05
2.312639402957630642e-05
1.829748945724529388e-05
1.632665354857867803e-05
1.406921335955274128e-05
1.149834580071994815e-05
1.015597496050629155e-05
9.601596051848025536e-06
8.178706282028894687e-06
6.333299245893387362e-06
5.255425922508823194e-06
4.529154309223558188e-06
3.966365852646933326e-06
3.558856309327814606e-06
3.281769013697652127e-06
2.887076185486614678e-06
2.325599129028573740e-06
2.041612753909841350e-06
1.903327104641672258e-06
1.834397473208704266e-06
1.523113820446184582e-06
1.061418917708660189e-06
8.138566036992500194e-07
6.238777929248763170e-07
4.266613583050256034e-07
2.707011647665403021e-07
1.859357795278813590e-07
1.202865905667487842e-07
6.730950133140344217e-08
4.272044795821356705e-08
2.411610656692956057e-08
1.162927694524859272e-08
4.454678058808877918e-09
1.720659242014633803e-09
4.886346741019925008e-10


==> anc/Fig06_H_kin_DoverLsq_L14.txt <==
5.709226100034269641e-02
5.726361472963228949e-02
5.626736453230137686e-02
5.436886740025621834e-02
5.551118822513999990e-02
5.301084303448427154e-02
5.024644234809501342e-02
4.841977672831181134e-02
4.481555615273202786e-02
4.498190259137646585e-02
4.261903802821016829e-02
3.909960778436805118e-02
3.803292171835651048e-02
3.728421437230207414e-02
3.487752568932453445e-02
3.380971530629352240e-02
3.425378611969059212e-02
3.284554618832767614e-02
2.937559571046898313e-02
2.678109064882746096e-02
2.544714523206535045e-02
2.477231451657705558e-02
2.477484765921906390e-02
2.477819071267312045e-02
2.383956800278846239e-02
2.204172526858978742e-02
2.073246929332267854e-02
2.013463218047591152e-02
1.980797231370268544e-02
1.882019230428753215e-02
1.724735273150020815e-02
1.643559055581875900e-02
1.628587214551486390e-02
1.523824962417560241e-02
1.422765491468501627e-02
1.404460548766107118e-02
1.377330919622586809e-02
1.348129863551329570e-02
1.277278002283383646e-02
1.227176659199349235e-02
1.229427270884184825e-02
1.206266947787696872e-02
1.143691938943163476e-02
1.151594347956591720e-02
1.108065533034618792e-02
1.027207809736840893e-02
9.972341334391180562e-03
9.733184871760194173e-03
9.651193265233075705e-03
9.488447413185835053e-03
9.070761477179082807e-03
8.778221130033026995e-03
8.388482965155744445e-03
8.115420579658031569e-03
8.172473349602952034e-03
7.990734949360246003e-03
7.726912994534171873e-03
7.736926499566426293e-03
7.611791082120094275e-03
7.287640260418036704e-03
6.792747007235286176e-03
6.742624173268694544e-03
6.946767784736811516e-03
6.742339591672784523e-03
6.260916313622830014e-03
5.859241356797666340e-03
5.855437741037751789e-03
5.827504004608035151e-03
5.766157913905695098e-03
5.652634756798519816e-03
5.866973164484113983e-03
6.048572985052939714e-03
5.678991471166451761e-03
5.298885026511102915e-03
5.233169178745260969e-03
5.318518606881596569e-03
5.098286147365214266e-03
4.805458473273262025e-03
4.817510342451969234e-03
4.715215687754030841e-03
4.791489810192202728e-03
4.852414972001796098e-03
4.572771213874607041e-03
4.355617414886677960e-03
4.283617595209415589e-03
4.397637686018697825e-03
4.282576955516868497e-03
3.911738423589359442e-03
3.920425605116915728e-03
3.932910495874396631e-03
3.944535104082791746e-03
4.006356467618217565e-03
3.874439015560203654e-03
3.821393086902595982e-03
3.840845721341511112e-03
3.834111671650218805e-03
3.634868322667731376e-03
3.610623585428102567e-03
3.511605940053846506e-03
3.327789493369427178e-03
3.497674106402670190e-03
3.545103630892501839e-03
3.453927516518014856e-03
3.395260188280427478e-03
3.263430752089238000e-03
3.107173896172010265e-03
3.196047830455472222e-03
3.158739351866650218e-03
2.986066844859344271e-03
3.096266129580298176e-03
2.978222985484828278e-03
2.933996707689709698e-03
3.018811111699108880e-03
2.914078107726834031e-03
2.969649378760145196e-03
2.948906440454458332e-03
2.864786656706154108e-03
2.887928959333857688e-03
2.797310873368519767e-03
2.662160877440569642e-03
2.535005120596090736e-03
2.537492463409323634e-03
2.531317182111740560e-03
2.565831581826721105e-03
2.622495227673016585e-03
2.498791840454733792e-03
2.412809001153260781e-03
2.391644510345551037e-03
2.462153156328268817e-03
2.382082831866830404e-03
2.398950726676024863e-03
2.425808589731250162e-03
2.327339237535927877e-03
2.413790883489126335e-03
2.399076111715791552e-03
2.362667351443865481e-03
2.284425304458934276e-03
2.170182788960487320e-03
2.217487754243580977e-03
2.266997490898720307e-03
2.116481515197416331e-03
2.047836383038509258e-03
2.074446273204552053e-03
1.975059835244289026e-03
1.927843229878791181e-03
2.033212148659536891e-03
2.057652729672650518e-03
2.031241153268962662e-03
2.034710031509285103e-03
1.974244643979556745e-03
1.849261503042625180e-03
1.807588008635519546e-03
1.882055497022648398e-03
1.918238968777836225e-03
1.879024867685717085e-03
1.904432051386851978e-03
1.990906847142914163e-03
1.934451762193829111e-03
1.836307948004033044e-03
1.832272628090493485e-03
1.811816724326193156e-03
1.816551103444610966e-03
1.726551633381993552e-03
1.716879584068487516e-03
1.862710147185699886e-03
1.870677375621987350e-03
1.783699893826842320e-03
1.793109261796605207e-03
1.771222455095666044e-03
1.709453357927181701e-03
1.666077744477096473e-03
1.582369184633464036e-03
1.686385568064849381e-03
1.699878290489671099e-03
1.687314848192319420e-03
1.733198560677973480e-03
1.713169885643251941e-03
1.684228631245014013e-03
1.662822520371329358e-03
1.624734977328764650e-03
1.556798250933962057e-03
1.563569437334144923e-03
1.590971321188734515e-03
1.641926359426703610e-03
1.702650236919678100e-03
1.692605824491365176e-03
1.607439494119722138e-03
1.605474278889519732e-03
1.562331424121085393e-03
1.622409031418576729e-03
1.680584848205579716e-03
1.618568752676912033e-03
1.605903973287964000e-03
1.620334694355865957e-03
1.555137276424815819e-03
1.500283940497488741e-03
1.545648558383456604e-03
1.502743537706504717e-03
1.496351921073371151e-03
1.576912732679864020e-03
1.504159505010923843e-03
1.430231127132888542e-03
1.519608757869205093e-03
1.504304745691893794e-03
1.521877279214573376e-03
1.626344647082297520e-03
1.636942822488197296e-03
1.579323756173899203e-03
1.506377227664728799e-03
1.475729731509078197e-03
1.513285375773985994e-03
1.559077104838445076e-03
1.530699848229968418e-03
1.506548042318359235e-03
1.486716576977353604e-03
1.415935477694684049e-03
1.417751991859776467e-03
1.451862237753413472e-03
1.469006035116379337e-03
1.501122668214843834e-03
1.467048819935973377e-03
1.421066483608221303e-03
1.417588445127645688e-03
1.408127931393382895e-03
1.478286115874198571e-03
1.496333432668550375e-03
1.478228140018856152e-03
1.538784266590260573e-03
1.553152058861899214e-03
1.480279947231714650e-03
1.409534892192453861e-03
1.419272568459956259e-03
1.468733858217421452e-03
1.426291550259463099e-03
1.397848670268805448e-03
1.505114104566716935e-03
1.485607700736785337e-03
1.461778183468546944e-03
1.547321964359726996e-03
1.536099489338893596e-03
1.505911259750670377e-03
1.447496178738406610e-03
1.452449308323449425e-03
1.491654136805206947e-03
1.437778087207912999e-03
1.402284999321184783e-03
1.448432112004810956e-03
1.471575108450340428e-03
1.452203597748400257e-03
1.448592542001782280e-03
1.443576354080687530e-03
1.436023577563213215e-03
1.461123350613989600e-03
1.475914630125726382e-03
1.522402129882733214e-03
1.478258795555393136e-03
1.436920048001365420e-03
1.529777998479229162e-03
1.506683178467992318e-03
1.444365587695476891e-03
1.506637265787012965e-03
1.565573925183833632e-03
1.512986591130055080e-03
1.479535996957534894e-03
1.502933785935780565e-03
1.421887624480680642e-03
1.363153768782877613e-03
1.405653537154677706e-03
1.452914323540925199e-03
1.462302930608138686e-03
1.450213308811277874e-03
1.518045314016596998e-03
1.476772220719423752e-03
1.430963683903417778e-03
1.465611595907595965e-03
1.448494620886610178e-03
1.399826997227743373e-03
1.399675582758144439e-03
1.447262636383958925e-03
1.428536399607460185e-03
1.477374067776251673e-03
1.571542336793718773e-03
1.548534021588439651e-03
1.474185222520153380e-03
1.463090922963865064e-03
1.432389818447348147e-03
1.399492380612067698e-03
1.454013608144025900e-03
1.479261631032008709e-03
1.431023322589742696e-03
1.421261706253800069e-03
1.495371782531293567e-03
1.459458697671918133e-03
1.434840011453650688e-03
1.454028816522417392e-03
1.489051119387470963e-03
1.502628455781817446e-03
1.426964068227356240e-03
1.370145552690052058e-03
1.378723168982170155e-03
1.429960026071154435e-03
1.386565656159567846e-03
1.371227487564468436e-03
1.391682363263174954e-03
1.409950977886338403e-03
1.451202570614489864e-03
1.473490731720339744e-03
1.488677201350531182e-03
1.400789124603246281e-03
1.372129694331967282e-03
1.424005661228381833e-03
1.365881744018576345e-03
1.317411545726891514e-03
1.334676122017116381e-03
1.380282047140996655e-03
1.474666731111741371e-03
1.432901882588460529e-03
1.367820282818600847e-03
1.422894115712086032e-03
1.405641782557003581e-03
1.448947384916425248e-03
1.523824768501356747e-03
1.460594305871557204e-03
1.456571071918141618e-03
1.470418184094591813e-03
1.442453087830507198e-03
1.456951100788752727e-03
1.418055288208814766e-03
1.392925516372055727e-03
1.411025695258701302e-03
1.439551328174904204e-03
1.432190514918684583e-03
1.392050444711278364e-03
1.357908214309391315e-03
1.360528731905671657e-03
1.391063183599295381e-03
1.395470406415769311e-03
1.386299725685579678e-03
1.371820197128396663e-03
1.384798218376604578e-03
1.435968559565307208e-03
1.345867121769526260e-03
1.302408108728793455e-03
1.402457343068367083e-03
1.428575194766040389e-03
1.363157112622778114e-03
1.329415259832695314e-03
1.412220014213418258e-03
1.428058717485260068e-03
1.325106692798929710e-03
1.302691804597638867e-03
1.334359432396227353e-03
1.347382661817938610e-03
1.388706863504839215e-03
1.384997422824423485e-03
1.354563809322446985e-03
1.307661090107551088e-03
1.300950370389558153e-03
1.336609338114906186e-03
1.352157472196512025e-03
1.346938319083078968e-03
1.340682035917825079e-03
1.336385199522852063e-03
1.325364538447033154e-03
1.293652865894633075e-03
1.279385673599763061e-03
1.368636461476433570e-03
1.411815728144307728e-03
1.315422343241515841e-03
1.284093266817294861e-03
1.240293055983801313e-03
1.248856065464396068e-03
1.311775219400273607e-03
1.326136815359874131e-03
1.346876916714545742e-03
1.288535676016074657e-03
1.253481609461808361e-03
1.321382955672922594e-03
1.321270128412753344e-03
1.295342172362455146e-03
1.307115169569488845e-03
1.312688278253399277e-03
1.347985972493849667e-03
1.307672566617714945e-03
1.285687822946084960e-03
1.347066961128156725e-03
1.300168418311694295e-03
1.248787884399726964e-03
1.292303868204481253e-03
1.262360931707331210e-03
1.219326007223379841e-03
1.213047304795575798e-03
1.205619174299572827e-03
1.227829223603544694e-03
1.242283073946064608e-03
1.248461750110563045e-03
1.213003285168425807e-03
1.272818923116377605e-03
1.339709588421166084e-03
1.290364918657678581e-03
1.302886038233429071e-03
1.248504476648890603e-03
1.213118775859408846e-03
1.274560379971718038e-03
1.319878271011775978e-03
1.236192481474481051e-03
1.157820525783652453e-03
1.229297359031270064e-03
1.277355978501386888e-03
1.292666306170887945e-03
1.310093993703435964e-03
1.290770138900309552e-03
1.323678635405803935e-03
1.224336355337555518e-03
1.145152458359543221e-03
1.254805785553325193e-03
1.270667033252748709e-03
1.214972161361896862e-03
1.242548791353674216e-03
1.266440398334693542e-03
1.188465528807064421e-03
1.191615217266509506e-03
1.205761865569655953e-03
1.186054982487523817e-03
1.218707527635346953e-03
1.239194193210558115e-03
1.248596233381929922e-03
1.220389967569962845e-03
1.180078796355499759e-03
1.165900047933818252e-03
1.178546269327197631e-03
1.203924851207102513e-03
1.160997017402943220e-03
1.147769445457569358e-03
1.225918756939082263e-03
1.288104583574343565e-03
1.244832958495591026e-03
1.226772368249511502e-03
1.190948007635382177e-03
1.127266505426776418e-03
1.204805056680391265e-03
1.251896248855636573e-03
1.216030021667148650e-03
1.170587249480178546e-03
1.217371213099672535e-03
1.257510203090669593e-03
1.212207889058971276e-03
1.252361835659226725e-03
1.268822509899493467e-03
1.167158858668161268e-03
1.156667801770027652e-03
1.212519126381007882e-03
1.210642903987700289e-03
1.182437059060007043e-03
1.214453862723341871e-03
1.252002638898497798e-03
1.209779925791827767e-03
1.206041972124581281e-03
1.146736689038242024e-03
1.164353108491566558e-03
1.234873260207290657e-03
1.186321597928411157e-03
1.211267791142091972e-03
1.246985417368187904e-03
1.197811009826807568e-03
1.158682793918948883e-03
1.150159242701242123e-03
1.240067559126513180e-03
1.210616515782647574e-03
1.146689671357263400e-03
1.171345739840073822e-03
1.176905440438716323e-03
1.224765099520861659e-03
1.213060416886189161e-03
1.187667201962640728e-03
1.230724577594721498e-03
1.192659933156179275e-03
1.146649428821156988e-03
1.222892543872289815e-03
1.231579898939409463e-03
1.178640274823542075e-03
1.188517202672040437e-03
1.217206448355486826e-03
1.191579760202614519e-03
1.201698663025326007e-03
1.239625303415929592e-03
1.192632541675080335e-03
1.160422560215947779e-03
1.155556928030612284e-03
1.127921924491196316e-03
1.152054120295749719e-03
1.217348310646238808e-03
1.221650129278309318e-03
1.196311493406469794e-03
1.174546351854239808e-03
1.208775043588780846e-03
1.218152176914022184e-03
1.200595676255405454e-03
1.228046405996329219e-03
1.248210817269961156e-03
1.244395367164626313e-03
1.241212564086890046e-03
1.244082161207940530e-03
1.220937349393757696e-03
1.217867720060853906e-03
1.212723395541325140e-03
1.220904599444092541e-03
1.217721788627467100e-03
1.210507209975659679e-03
1.211789069060058895e-03
1.252355129025943059e-03
1.272319858680806852e-03
1.209760112063349531e-03
1.230895877714972613e-03
1.255983659049965005e-03
1.239118079584849985e-03
1.228415561383366288e-03
1.159734628570024528e-03
1.176348668433192931e-03
1.191931733834507940e-03
1.197728837252312519e-03
1.258881768763688014e-03
1.275372548874935180e-03
1.239954729750618150e-03
1.185332991927033662e-03
1.217540501734310377e-03
1.232939171963406575e-03
1.213790527018373784e-03
1.195682983542108863e-03
1.149127651755863910e-03
1.189040869862552797e-03
1.226050323554688914e-03
1.159723309314533496e-03
1.209267133875439795e-03
1.270022690564213226e-03
1.254181675775155281e-03
1.251052921190471670e-03
1.252181558121785330e-03
1.285916302512620435e-03
1.249222535921745052e-03
1.240097810753437160e-03
1.284758550646989371e-03
1.206607294183758899e-03
1.162271677716134608e-03
1.147685339298924528e-03
1.124836240563521729e-03
1.154122872986145876e-03
1.164176162503981248e-03
1.199568443294246178e-03
1.262710483400148690e-03
1.302153757910592046e-03
1.275100372502051271e-03
1.221893166748222589e-03
1.199974959038888588e-03
1.186881869720275706e-03
1.228792389835605021e-03
1.251140032603962260e-03
1.159237334025401767e-03
1.186117695648183142e-03
1.252592704937938390e-03
1.200712043976163252e-03
1.184075176620455819e-03
1.170480049787399899e-03
1.141710531456982146e-03
1.190772285697256965e-03
1.222824837431593864e-03
1.194431399790875890e-03
1.216511453507019679e-03
1.216283143559806264e-03
1.158825510524634549e-03
1.153768505500675935e-03
1.208176568978011015e-03
1.187195394064722524e-03
1.209109439170954689e-03
1.250962644750300235e-03
1.208473540969433584e-03
1.213973472842757488e-03
1.241419301820187232e-03
1.274517839593993906e-03
1.204598738020469257e-03
1.117750479812150985e-03
1.131695325999104934e-03
1.194102401003830239e-03
1.236739371063839531e-03
1.215157805375637621e-03
1.176648554823054010e-03
1.202474342553538954e-03
1.197187880348858213e-03
1.153103752962290115e-03
1.164859260419058139e-03
1.184735710125034208e-03
1.135195480710590125e-03
1.122957062709497916e-03
1.192377988331057292e-03
1.169606737763136291e-03
1.193674195159551751e-03
1.190153243721885773e-03
1.152378753707473513e-03
1.145049149912102460e-03
1.099447332953608619e-03
1.134047875228806753e-03
1.148864715052514470e-03
1.125709507910840033e-03
1.173250129506963127e-03
1.142125874100489600e-03
1.106060634820461028e-03
1.109935378915620063e-03
1.134326429553652585e-03
1.128245926375066877e-03
1.107959438770036520e-03
1.171341063174155799e-03
1.131185514576527485e-03
1.133583557353048769e-03
1.135012792803199088e-03
1.144473226475354764e-03
1.157530603728128618e-03
1.162481985919626686e-03
1.196914548502199050e-03
1.196097890722137456e-03
1.219907587191117020e-03
1.166828242218565480e-03
1.131646065287306635e-03
1.122271829866093151e-03
1.155177257266778263e-03
1.174789259006705274e-03
1.117604934770392291e-03
1.127320526616128324e-03
1.155236730120773108e-03
1.136800217575370574e-03
1.154202963009752459e-03
1.160637134190514340e-03
1.108325080130389368e-03
1.099163947257673565e-03
1.125420034123757879e-03
1.133635579187152473e-03
1.127776132416334230e-03
1.130306419517205672e-03
1.163300340268531808e-03
1.193009517133746498e-03
1.139483546951737970e-03
1.109668000681858935e-03
1.099858485217327904e-03
1.080410936937239563e-03
1.083870147812275239e-03
1.107396464178550923e-03
1.155144176500284533e-03
1.117108135274193876e-03
1.091618730033222821e-03
1.111561751621026111e-03
1.073052796185375996e-03
1.051688840226222858e-03
1.086734392748346656e-03
1.137099131684043583e-03
1.124184922013224527e-03
1.116915222246332240e-03
1.145202598561380911e-03
1.179709284535394084e-03
1.135811646635190080e-03
1.123685792447595309e-03
1.158831302392984274e-03
1.115181756254916140e-03
1.095959297129233409e-03
1.049588300692865309e-03
1.062195304350085001e-03
1.091222420492721354e-03
1.089035645988653978e-03
1.119702817483801335e-03
1.112182263942861678e-03
1.066257710850005520e-03
1.068881611747986293e-03
1.077211083438780635e-03
1.095206289388173191e-03
1.083633579981471348e-03
1.101857830822137790e-03
1.136982611409434072e-03
1.096212362190160730e-03
1.091130730657895783e-03
1.067212734470703766e-03
1.059049229376302515e-03
1.064927054405521555e-03
1.098595120980790660e-03
1.172948969510036101e-03
1.099790955199575915e-03
1.069292711436038235e-03
1.107003104638378541e-03
1.076076430255090699e-03
1.064130894561020899e-03
1.072447603154683344e-03
1.131131052341032180e-03
1.168316007916040409e-03
1.127766437381747455e-03
1.086390883720256273e-03
1.097314753837309908e-03
1.099049629880094426e-03
1.066377511303714292e-03
1.050908524538002363e-03
1.050476133484837390e-03
1.077486638068359329e-03
1.101486180959717308e-03
1.040000316085072955e-03
1.005370676771785102e-03
1.023418023902803895e-03
9.977068164862255319e-04
1.025063644843686580e-03
1.089924918489808010e-03
1.087479960681385274e-03
1.043074783899157563e-03
1.060936428160940900e-03
1.076779272961581437e-03
1.042759272843527592e-03
1.060018373745726670e-03
1.068801257756346514e-03
1.096231387883954368e-03
1.080517704537302002e-03
1.072406352213604343e-03
1.076448607388465727e-03
1.035987465802410247e-03
1.034042515463952762e-03
1.022029201624217575e-03
1.023820141624240919e-03
1.035582805997471842e-03
1.035416319263014404e-03
1.087402638754427940e-03
1.078740702051755830e-03
1.046366259633649395e-03
1.071514267109361729e-03
1.026600423578629762e-03
1.058494690381408827e-03
1.077340855735781045e-03
1.065866273391743654e-03
1.076807325372648901e-03
1.065217887494014290e-03
1.087721772217918560e-03
1.058311794844100625e-03
1.046938288148021147e-03
1.083783493184986612e-03
1.069721947061850207e-03
1.028744557019475522e-03
1.079107479312583703e-03
1.120253963365298432e-03
1.098720421829630332e-03
1.100606886054009310e-03
1.052331848970085738e-03
1.020454901080394394e-03
1.081358263278902297e-03
1.116619789011293485e-03
1.019303566175403485e-03
1.053861007974299510e-03
1.101301149678089427e-03
1.061296085862130758e-03
1.129930956245710997e-03
1.102499673122360425e-03
1.110685269632917483e-03
1.141353658312506836e-03
1.074385182512228388e-03
1.062488428479186914e-03
1.050315289119283001e-03
1.062910334196213481e-03
1.128629422787785601e-03
1.104626522954595472e-03
1.091861849115880433e-03
1.088273856213669904e-03
1.110757972414331326e-03
1.111606219023503987e-03
1.060672979593305695e-03
1.108539960874102472e-03
1.094342229668736387e-03
1.051170128736162281e-03
1.013369746694804804e-03
1.054991625856254757e-03
1.111810645413569996e-03
1.079650675718094033e-03
1.130506839238414312e-03
1.185480480486654194e-03
1.184501119806801546e-03
1.169859493021389646e-03
1.147603114227367660e-03
1.145069381916148090e-03
1.106851903057351830e-03
1.044319007138563545e-03
1.064993144170911944e-03
1.052986769741000870e-03
1.012117011658923921e-03
1.078352576758746318e-03
1.092376764359655368e-03
1.071090559656785344e-03
1.155731422396223803e-03
1.178382910621103867e-03
1.118652435308984750e-03
1.097630841234300365e-03
1.105301265194829361e-03
1.115379812242150602e-03
1.182722421601963394e-03
1.179355239937074753e-03
1.136905255893345913e-03
1.129908974885182995e-03
1.093879661889316651e-03
1.064181411152677423e-03
1.111114594567334454e-03
1.151069459147859714e-03
1.121753261546829840e-03
1.119710297199112865e-03
1.119508717142401631e-03
1.148841342424823794e-03
1.182123437557279456e-03
1.166425860040922174e-03
1.128215099830705238e-03
1.150499896629409748e-03
1.211131742222615023e-03
1.152464949883300451e-03
1.129693644308500189e-03
1.231185959583290307e-03
1.212342197121106481e-03
1.132928709314984846e-03
1.124469131461200552e-03
1.145357312604710189e-03
1.098217412502616990e-03
1.094397414790956565e-03
1.148849102117866861e-03
1.176155027216622745e-03
1.220988607853402486e-03
1.163404652789861273e-03
1.107479410813159938e-03
1.161394517462637681e-03
1.228898397671620213e-03
1.237105762414733839e-03
1.216420764328142402e-03
1.234270761746119726e-03
1.210656059809741419e-03
1.210975200392682034e-03
1.228618540794790574e-03
1.158922089910248030e-03
1.172058725672727765e-03
1.199673643791220046e-03
1.238586068592169775e-03
1.216289698795471963e-03
1.149245621585222657e-03
1.163850661951110806e-03
1.213961393902681903e-03
1.271084156317462245e-03
1.268958566870425969e-03
1.253706336132673392e-03
1.296207792133463599e-03
1.296684202745614772e-03
1.254129392739520470e-03
1.303563124627654755e-03
1.335552610687566321e-03
1.345964738220637889e-03
1.259574693561074741e-03
1.240228649755055002e-03
1.309330019848879310e-03
1.301255449256922105e-03
1.307069191486039594e-03
1.284198148328870520e-03
1.275219160633436852e-03
1.308952092267824619e-03
1.319595329788767054e-03
1.290636225497606652e-03
1.283115223975666609e-03
1.294608965116302241e-03
1.283431671606557285e-03
1.307877528293912781e-03
1.375466877974700639e-03
1.348954351659953843e-03
1.279352059385618478e-03
1.345057900611274339e-03
1.405015322215552977e-03
1.341566237189229611e-03
1.315990871448517469e-03
1.324440412154614553e-03
1.313883028117370693e-03
1.322865646198891814e-03
1.312193362742309841e-03
1.349376876000692779e-03
1.306315362249404685e-03
1.263528134569184879e-03
1.308374496958644110e-03
1.247036003700390232e-03
1.232632395252540331e-03
1.342461955124611434e-03
1.389659280206684798e-03
1.323238863026466932e-03
1.226215727569589329e-03
1.262920071695258512e-03
1.338321270692225100e-03
1.364035496981247809e-03
1.310861920366920234e-03
1.260569739320160443e-03
1.382679472855043905e-03
1.398456623371900284e-03
1.269952910843008412e-03
1.264998071246394452e-03
1.391969315937346225e-03
1.405226494524455328e-03
1.317977087914927199e-03
1.326906966089582557e-03
1.316769138611532594e-03
1.292840444944610631e-03
1.304268025713767624e-03
1.267651614983874219e-03
1.265386221066510872e-03
1.298012237028381161e-03
1.368351868380117886e-03
1.361728818953154624e-03
1.306564473006015291e-03
1.341118839224383213e-03
1.301740379374861619e-03
1.324074506811091095e-03
1.414544431127963409e-03
1.355422106925373510e-03
1.314178491260654166e-03
1.384627258309820402e-03
1.374606129614140606e-03
1.330807615768741809e-03
1.325042792759424312e-03
1.310433812855692432e-03
1.313483674194904170e-03
1.296603082443802775e-03
1.284991734621310265e-03
1.320211724805659455e-03
1.334940674854068633e-03
1.320696085594872445e-03
1.349265357664043447e-03
1.281070430972553473e-03
1.252349228965862803e-03
1.342862913904624509e-03
1.347709715331706949e-03
1.315794766533704254e-03
1.314713677681585017e-03
1.307349398842316346e-03
1.296768123045165862e-03
1.248870000535066147e-03
1.287196350269978820e-03
1.346398689491719531e-03
1.340521059910327250e-03
1.335536563798389717e-03
1.340452856639573736e-03
1.380128700969943762e-03
1.389625517899455110e-03
1.366403792461406367e-03
1.301881089894589127e-03
1.316797571469923009e-03
1.382755098587227626e-03
1.361886830201300804e-03
1.327589638407785733e-03
1.332503953897739733e-03
1.396954243677948643e-03
1.413440009119599355e-03
1.379230373508173561e-03
1.388523446585974161e-03
1.359000949571619651e-03
1.348130136273174937e-03
1.368790953355026804e-03
1.391692861642415766e-03
1.429274946055792425e-03
1.349620751984079766e-03
1.328894974334525123e-03
1.378564071233590732e-03
1.372861003209386059e-03
1.348956114908004015e-03
1.344830664960505046e-03
1.413274990987841654e-03
1.440839504103944100e-03
1.412360446130573113e-03
1.336589806725047014e-03
1.329554953726836157e-03
1.439671938342918346e-03
1.497220503865714187e-03
1.425119863292667686e-03
1.437955530001214016e-03
1.467392737585183774e-03
1.397139251530873970e-03
1.417862963214753819e-03
1.428735270120185105e-03
1.413389954303739251e-03
1.406097701912748660e-03
1.408053948640388504e-03
1.395126320063866908e-03
1.432661090089219725e-03
1.492222874749488852e-03
1.426580994500983293e-03
1.414369881996741223e-03
1.454949562051065064e-03
1.465936111170387931e-03
1.526850497742137606e-03
1.590924870085403536e-03
1.548300209615256643e-03
1.534713128344154581e-03
1.525407888319806711e-03
1.475309893339221343e-03
1.481431556143967100e-03
1.446601316346467735e-03
1.428339142234318982e-03
1.467271165501307347e-03
1.537332885936411016e-03
1.552429076047480948e-03
1.527014048597151192e-03
1.534483196555461691e-03
1.509061366527715423e-03
1.508988889299857448e-03
1.523700964782612752e-03
1.538341223974638893e-03
1.552602924656644153e-03
1.567266914660160647e-03
1.581222727341759053e-03
1.541125495287407185e-03
1.506929479936317201e-03
1.553162635331010316e-03
1.563494194095035091e-03
1.514853675529253879e-03
1.507979527305998999e-03
1.563888792931557043e-03
1.610327834893637670e-03
1.534093821111122500e-03
1.480108521937767039e-03
1.502451725280416371e-03
1.468864489561916460e-03
1.407627619418219895e-03
1.389042057109739735e-03
1.496687818462335900e-03
1.567776412618887951e-03
1.589016332024467335e-03
1.535565129377742697e-03
1.436556364565780633e-03
1.411760532282952275e-03
1.455589354486462508e-03
1.506374396719293478e-03
1.414019854674958710e-03
1.393255236112644121e-03
1.351685388475854389e-03
1.270974470614175686e-03
1.275337171537124867e-03
1.318363627799362323e-03
1.405053100310385073e-03
1.347284326452185838e-03
1.247082623488942384e-03
1.289016076674127150e-03
1.371302572509890865e-03
1.396918623392655236e-03
1.313394662730758139e-03
1.355315353283169377e-03
1.391755683282101634e-03
1.311430835200471864e-03
1.261339848708368551e-03
1.232867667417148795e-03
1.271547038836695403e-03
1.306569167292165627e-03
1.300172549103245992e-03
1.261955054378359172e-03
1.338789569111832698e-03
1.318225839749849644e-03
1.227234398869772721e-03
1.227490957342163578e-03
1.239666168245729359e-03
1.217278278308471561e-03
1.140847875649968939e-03
1.200374629217390793e-03
1.253996344754291148e-03
1.203934641386036116e-03
1.150566904810075824e-03
1.111974018948245265e-03
1.125455882879920462e-03
1.107729034714977643e-03
1.074806478768180248e-03
1.039230933608303008e-03
1.046654047074209925e-03
1.062587782715861779e-03
1.067458770917486394e-03
1.063968575184228793e-03
1.046333988470802591e-03
1.063708584372101071e-03
1.056859169234223260e-03
1.038039979056680929e-03
1.053071447530997112e-03
1.032116084959553738e-03
9.646021682906727977e-04
9.728529397911846134e-04
1.038077483607897315e-03
1.060580935002534584e-03
1.060282577602637876e-03
1.036664773208701351e-03
9.740351562459745403e-04
9.280651239303098609e-04
9.233740012283360356e-04
9.608231492984804518e-04
9.907867509193228270e-04
9.754144102169091295e-04
9.245419096110049769e-04
8.768629486906895452e-04
8.790792900359286005e-04
8.837358418544736865e-04
8.902814116732126999e-04
9.020619533184291976e-04
9.256102187459603605e-04
9.234443506777644320e-04
8.929919873005468618e-04
8.574933620908732059e-04
8.100808963857722726e-04
8.214924464837796911e-04
8.590287543384373791e-04
8.578290866516607299e-04
8.243901312603699096e-04
8.527674525666166039e-04
8.610163210990404072e-04
8.494777562152470637e-04
8.150134948185277974e-04
8.050247587312868870e-04
8.416516474599439581e-04
8.018076764331674841e-04
7.602949934034768922e-04
7.547821606296280456e-04
7.493130679871702962e-04
7.589439707963387041e-04
7.476199814555089173e-04
7.616059566181786027e-04
7.730839080989095839e-04
7.404855079617269709e-04
7.226121904429707189e-04
7.316988349639265855e-04
7.773713110058191964e-04
7.759907956784338956e-04
7.359738238885579721e-04
7.541146436744756553e-04
7.472160066293209897e-04
7.482309256160345678e-04
7.478838138493221037e-04
7.471793869211749463e-04
7.797913600382254179e-04
7.562096618131378036e-04
7.508466196569120454e-04
7.077105202135790946e-04
6.756291367527541593e-04
6.999862316028566738e-04
6.929582404666787161e-04
7.014667273539941820e-04
7.141450738621881898e-04
6.925569752761951857e-04
6.541414991817885802e-04
6.441147869412972753e-04
6.952200419468202320e-04
6.830664593503307444e-04
6.695088221453432062e-04
6.722198454259985722e-04
6.510393805094614626e-04
6.450617831466552146e-04
6.172864250205448936e-04
6.084541675520717440e-04
6.104755416966437843e-04
6.134051030663741468e-04
6.106544301199935210e-04
6.147071008942464436e-04
6.292750234895648888e-04
6.375673625464366818e-04
6.169054108515658252e-04
5.930732749550906560e-04
5.980256836382745380e-04
6.127558259591288749e-04
6.064828420296715589e-04
6.012314380637058921e-04
5.989859138594913479e-04
5.696574388205905394e-04
5.623433914978275168e-04
5.687009391266725864e-04
5.588407975888201942e-04
5.657421413905601134e-04
5.556828351863936193e-04
5.503384838875730652e-04
5.627019973530314120e-04
5.799727354866788262e-04
5.709950413291254830e-04
5.433292040325523025e-04
5.687330341070084274e-04
5.941081146747873368e-04
5.882618054332933817e-04
5.814608944523985473e-04
5.765266644201644513e-04
5.386369254274682699e-04
5.196149041320035885e-04
5.364379579396426085e-04
5.223148311721862672e-04
5.283955442319510348e-04
5.550635384037415744e-04
5.405933652926195234e-04
5.471030213338140113e-04
5.566442273247742580e-04
5.207964085514527790e-04
5.115997877860254924e-04
5.247405129893797015e-04
5.357139698191617713e-04
5.216734713918493331e-04
5.066938130903321600e-04
5.065213697163150827e-04
4.882950911804116636e-04
4.958588034463278687e-04
5.030505217219316105e-04
4.898182397787029067e-04
4.869851876782463709e-04
4.969872541066385667e-04
5.226081818216381843e-04
5.189923080026532425e-04
4.983817238255341215e-04
5.067995670722687512e-04
5.226750250173546218e-04
5.128053531603147608e-04
5.022984384033832381e-04
5.107355504372900487e-04
5.166828368309161644e-04
5.258580542631272276e-04
5.157623749755223252e-04
5.032331517374422298e-04
5.099707377998706753e-04
5.275074626026475706e-04
5.381390872972865655e-04
5.462045001540097918e-04
5.330983143599541622e-04
5.405805504211478197e-04
5.511092276442958139e-04
5.635773390260757692e-04
5.649599581868102469e-04
5.558411494558969379e-04
5.680391970351417836e-04
5.431585393778159227e-04
5.218909273454189939e-04
5.379309720693261233e-04
5.364610384048841031e-04
4.982783768496210639e-04
4.872911304474551860e-04
4.534373172011533126e-04
4.296578592017173247e-04
4.401772502110474486e-04
4.276816987891967140e-04
4.098279983563748161e-04
3.777333999201464205e-04
3.612900797352760584e-04
3.747665475287959122e-04
3.433901967955889974e-04
3.029302977011871898e-04
2.968201878109938559e-04
2.888296327982576369e-04
2.675254509294395242e-04
2.521555261077218415e-04
2.490556594085256465e-04
2.507365600880706417e-04
2.384973302616760294e-04
2.266120883972868097e-04
2.304686792804768684e-04
2.206525536968441804e-04
2.062499754496609423e-04
2.003778960474992838e-04
1.978755453832982002e-04
1.958101481784935475e-04
1.886841382848637825e-04
1.711812392575719384e-04
1.605990170654611438e-04
1.463808433966404948e-04
1.339888584982432032e-04
1.289557367528877977e-04
1.232023377525983678e-04
1.255486608216598552e-04
1.186882372477935673e-04
1.096527164671868345e-04
1.022229458210637470e-04
9.386197664551034251e-05
9.511431635562490807e-05
9.379283076717639164e-05
9.138018545209214178e-05
8.468983425918345212e-05
7.681385628821608546e-05
7.442826435839633849e-05
7.066912612645577995e-05
6.727000850965227715e-05
6.536234248755184344e-05
5.985334158640232954e-05
5.732683482618737943e-05
5.751597592951953762e-05
5.403279540679825410e-05
4.881834734057366069e-05
4.388294333338077431e-05
4.076816128354341214e-05
3.958089620599901062e-05
3.785444454444558026e-05
3.450369234748871850e-05
3.278107049143272886e-05
3.083909059154842368e-05
2.771673399531845037e-05
2.492740564581389577e-05
2.225320555339649353e-05
2.002748367308016368e-05
1.907094432059827172e-05
1.830964687964384871e-05
1.670688992379575617e-05
1.581423226090857990e-05
1.506050985039934639e-05
1.383017659843738259e-05
1.316444762659971656e-05
1.198857592623565812e-05
1.101196139637528888e-05
1.044757501368135375e-05
9.280840338144455266e-06
8.155315350105672091e-06
7.435205058645929443e-06
6.895649253460643979e-06
6.536018047924714029e-06
6.040431801565966518e-06
5.464585734958736557e-06
5.198478784919550385e-06
4.875705159514195947e-06
4.524615448381783138e-06
4.246969636437559990e-06
4.123012752539311644e-06
3.723953736026218360e-06
3.621779985057156005e-06
3.645080761457460506e-06
3.262305952530161390e-06
2.974116212322340058e-06
2.847977752883402279e-06
2.768160525406947111e-06
2.575711322376284174e-06
2.351864489220102487e-06
2.220183946042505741e-06
2.246292217448987206e-06
2.278043082058870741e-06
2.064880132573381431e-06
1.940717703906682128e-06
1.935440749096383921e-06
1.798505176619225289e-06
1.690453998242283342e-06
1.698060795738485329e-06
1.613786336460331593e-06
1.438875630916130303e-06
1.280167272772981209e-06
1.143703714165847652e-06
1.063012006375314752e-06
9.356434445630999116e-07
8.335603668087572871e-07
7.776103299916561619e-07
6.944990599233618982e-07
6.241437535921604002e-07
5.534135246656145856e-07
4.794738246860373348e-07
3.976687134671717346e-07
3.394338619490962808e-07
2.964262425311539675e-07
2.381929794415788134e-07
2.054722352456559997e-07
1.756679022024543974e-07
1.316522581339184263e-07
1.003482888948088932e-07
7.626741213522252636e-08
5.973238728756836990e-08
4.249207222701628206e-08
3.077165311850403638e-08
2.439302283942880742e-08
1.876269262968763984e-08
1.308494257671893973e-08
8.761742397568792020e-09
5.675329060323651822e-09
3.652499145082369578e-09
2.461663709566244003e-09
1.688336289753358936e-09
1.246974615730871632e-09
8.706759966604997132e-10
4.957172004492673890e-10
2.591934128532070660e-10
1.355877504621190805e-10
4.671796305493973514e-11
6.309002555221015124e-12


==> anc/Fig06_H_kin_DoverLsq_L15.txt <==
5.458088345265242614e-02
5.324349105958046252e-02
5.448852595292628942e-02
5.598203782471245643e-02
5.520108567096580071e-02
5.396979297232445266e-02
5.450677284885927648e-02
5.459715317724048861e-02
5.530275209546527126e-02
5.417194086822069848e-02
5.332368041959045790e-02
5.200989999366970734e-02
5.088252419012078559e-02
5.216795554604451712e-02
5.319996976920408904e-02
5.225644590236588199e-02
5.184028186459641724e-02
5.143947858983421301e-02
4.878685844235815250e-02
4.790732957357945326e-02
4.760476993308417060e-02
4.547570939464871953e-02
4.500513755893072870e-02
4.676585720003497565e-02
4.734840080890397734e-02
4.509318672603832012e-02
4.261676121649537324e-02
4.344443291679118274e-02
4.357363213986318456e-02
4.216783543882656610e-02
4.116450938472956955e-02
4.048751853906498721e-02
3.864331731484527827e-02
3.784632076584294041e-02
3.796597738187932475e-02
3.687444179324760041e-02
3.652181198862006900e-02
3.713788767723780193e-02
3.770428155356751743e-02
3.640671670620466982e-02
3.486612371578800412e-02
3.381707036898751878e-02
3.432083631027458420e-02
3.319755225654479058e-02
3.253408546831107473e-02
3.285093454201507696e-02
3.045133348580695773e-02
3.023869537271576396e-02
3.010709579484260531e-02
2.896085440135259120e-02
3.006394954562694941e-02
2.937286289002675327e-02
2.714202501353368130e-02
2.669734066127883720e-02
2.647052305868169420e-02
2.594024938783004441e-02
2.631789891866716941e-02
2.525615641113833007e-02
2.377566833964494045e-02
2.442397132173124499e-02
2.428094326828024799e-02
2.318070658970606060e-02
2.269959304167351241e-02
2.296527802684082339e-02
2.279747104587766943e-02
2.256795518912852599e-02
2.214089954889311360e-02
2.080117727552932907e-02
2.034839258923842181e-02
2.063472070254292190e-02
2.031722647846056010e-02
1.891512508959674460e-02
1.877692013119380485e-02
1.836923871227998800e-02
1.806232885535585808e-02
1.902318640772029598e-02
1.854270518751222757e-02
1.859387194225188208e-02
1.901294382925898876e-02
1.799825274382402598e-02
1.715718384868384835e-02
1.686670976550364021e-02
1.636090970104922548e-02
1.634322243923092693e-02
1.636076074129576632e-02
1.554761247333602027e-02
1.554586065914821333e-02
1.567980498124091349e-02
1.516922672450243120e-02
1.480297419334880744e-02
1.447285125305560957e-02
1.452758797972193358e-02
1.446602704716848375e-02
1.449179401443212271e-02
1.419593452171264911e-02
1.353822253323880113e-02
1.331202131595065480e-02
1.340108822963819758e-02
1.315918528694849134e-02
1.316330874790829289e-02
1.332964955085750962e-02
1.294549855667977492e-02
1.268004874424291835e-02
1.234596372637054851e-02
1.248319710414277743e-02
1.258974336304612487e-02
1.210253184469447553e-02
1.203095385669959716e-02
1.193469387541570316e-02
1.139566513122372733e-02
1.103436580672518923e-02
1.122005845190823282e-02
1.136318651471679431e-02
1.135010833138890007e-02
1.099282714220926015e-02
1.036061452760189162e-02
9.949074999484141743e-03
1.024603591935383841e-02
1.071961235000280961e-02
1.016031537882759218e-02
9.820145251610604489e-03
9.931874462032589529e-03
9.543018284154609898e-03
9.250664287428891908e-03
9.448681380281591380e-03
9.846982373575875747e-03
9.615273892461126404e-03
9.147378222587132165e-03
8.964710108790789611e-03
8.980372641848619747e-03
8.884377137456741028e-03
8.696058294637555239e-03
8.874047645497217668e-03
8.935262829402761120e-03
8.612025752322682165e-03
8.596301408035241648e-03
8.487020345840553745e-03
7.997074218212000402e-03
8.056675312399142266e-03
8.090670710633253090e-03
8.026996798173651956e-03
7.988591084592946978e-03
7.809686974984794867e-03
7.744694849971226099e-03
7.893277261552544138e-03
7.859223960502880607e-03
7.537404702124724833e-03
7.622162388062849250e-03
7.569487415342418188e-03
7.382752264887541827e-03
7.225965696273712290e-03
6.999108915070893604e-03
6.972268613253987737e-03
6.982115265884087860e-03
6.716735920221503751e-03
6.450724366054022725e-03
6.752112183206595078e-03
7.063608195814051471e-03
6.865733715873058481e-03
6.664953713853034346e-03
6.490094209434844538e-03
6.545749922865879214e-03
6.416378696656973787e-03
5.978084484265055835e-03
6.006565115628408925e-03
6.230120377775197858e-03
6.430227063306296134e-03
6.229882019003251184e-03
6.075707927790119540e-03
6.391324080356797048e-03
6.362302782163198160e-03
5.957815468905590557e-03
5.614163077609248161e-03
5.566973785195984854e-03
5.682321379200360942e-03
5.769963239460525542e-03
5.666370219689255069e-03
5.456277012920469210e-03
5.497829437084713125e-03
5.475109340253631399e-03
5.406393555769394704e-03
5.544868029960092239e-03
5.526491642412386003e-03
5.544934561821614899e-03
5.427702174599308496e-03
5.084576578797898004e-03
5.036448338877704337e-03
4.995425862905180855e-03
4.997363972393328510e-03
5.090908171149741840e-03
5.234108584830834271e-03
5.293777009274761892e-03
5.027393615149169243e-03
4.793369677722996228e-03
4.824282627371338956e-03
4.851317897761052954e-03
4.900031800383369829e-03
4.966388141400482868e-03
4.873551932647581832e-03
4.674780728814506049e-03
4.774646309958067471e-03
4.774508110072337753e-03
4.626385718734011762e-03
4.655544451354701185e-03
4.572266438978859517e-03
4.690731943760307818e-03
4.683615581816762651e-03
4.392855349919717531e-03
4.357755074651194563e-03
4.302980740803669796e-03
4.178823249201072884e-03
4.419223900038343235e-03
4.532297197627154460e-03
4.407303543179650132e-03
4.291813551121761300e-03
4.196644262552634390e-03
4.191703090080429843e-03
4.088544106598856857e-03
4.086426039173156680e-03
4.068066139056347556e-03
4.042103353454437609e-03
4.131733408505580338e-03
4.041570597443666125e-03
3.929515362283297723e-03
3.920024067766565180e-03
3.893020126561718211e-03
4.040625145434534153e-03
4.139790108597786976e-03
4.001806396942956048e-03
3.789477420588548660e-03
3.648334113082824393e-03
3.666971262794112198e-03
3.679320364275354919e-03
3.695198989353539864e-03
3.766576582137500743e-03
3.732552797318405401e-03
3.677474166468242423e-03
3.563005141691748343e-03
3.490405856870977194e-03
3.617850755466017580e-03
3.552222667183799372e-03
3.488110060449758042e-03
3.520649590687961478e-03
3.537738806714553139e-03
3.479301511873701160e-03
3.329409633990487033e-03
3.315118583803404635e-03
3.463979340559524868e-03
3.442894050882462469e-03
3.329057791391974806e-03
3.377611539233915314e-03
3.374787803917515209e-03
3.320606600723540174e-03
3.246430744301166942e-03
3.297941087635505170e-03
3.379463792101664293e-03
3.342262482162833021e-03
3.305602345581883789e-03
3.289288321301321941e-03
3.252086184119993943e-03
3.215179532127096593e-03
3.275671635634190212e-03
3.370988060601275843e-03
3.291246785307399680e-03
3.107650792586984321e-03
3.155934933055610202e-03
3.190788833617341346e-03
3.102477366315276042e-03
3.233060228980024018e-03
3.194136811128667902e-03
3.004119589942238697e-03
2.988687140416250530e-03
2.973941408982807601e-03
2.986956587181430894e-03
2.995244848070579679e-03
2.999535986124165186e-03
3.096495284339847130e-03
3.151956910255221487e-03
3.091311235569931416e-03
2.982118485460348318e-03
2.955777104447320728e-03
2.887377312670119395e-03
2.732855958657480835e-03
2.790046324176182445e-03
2.906917400316546586e-03
2.986435647735961613e-03
2.969539151989413015e-03
2.836944622945307849e-03
2.768479611925850608e-03
2.817915941115109284e-03
2.843985499980995670e-03
2.753501290355250038e-03
2.716112040520419178e-03
2.663627155836529453e-03
2.700380084641021243e-03
2.767664428814519892e-03
2.720258665195047186e-03
2.709483749343025508e-03
2.694469645329298797e-03
2.630710836895487886e-03
2.644521992719054033e-03
2.623684342190259460e-03
2.557010080384588494e-03
2.586637877585428510e-03
2.682834267340079154e-03
2.719668672604929824e-03
2.660156601876083153e-03
2.565641801811267136e-03
2.534862730759431838e-03
2.524031913805005554e-03
2.369450035079436259e-03
2.482788473894304970e-03
2.636223274633001708e-03
2.506705157768603868e-03
2.521752305223893403e-03
2.540256359529558753e-03
2.495739209445517644e-03
2.467370050734703311e-03
2.424044703366058737e-03
2.385495917288462699e-03
2.396547069335163219e-03
2.577214652564228763e-03
2.588284107924043124e-03
2.359930236540629198e-03
2.354340937495281397e-03
2.341398606384721692e-03
2.308084422302762815e-03
2.325194955521997075e-03
2.291585559723085651e-03
2.365677185356222182e-03
2.323775066208962070e-03
2.212649750006674080e-03
2.275096651222876295e-03
2.383447726208673834e-03
2.341035953558380685e-03
2.230006623523116474e-03
2.288176938331756317e-03
2.399324447778134438e-03
2.331761695019112044e-03
2.233127891347303374e-03
2.270715154023157049e-03
2.246098490049101316e-03
2.254526494623478646e-03
2.343241975726358031e-03
2.287562959299689527e-03
2.273662151272222692e-03
2.355769530631734044e-03
2.410641823432963134e-03
2.376065172772090592e-03
2.217939901027463946e-03
2.158727310078098656e-03
2.254330805822905934e-03
2.267679942182933978e-03
2.162526248298904559e-03
2.110586158414571624e-03
2.166424650122402654e-03
2.209969748605666601e-03
2.216906642700749649e-03
2.232887961425237839e-03
2.175225184527528922e-03
2.065967976656412144e-03
2.152662164677634875e-03
2.098837341893118949e-03
2.057573307966784493e-03
2.111710681115832721e-03
2.059005000006218587e-03
2.128783656153038131e-03
2.124155815828953405e-03
2.044681766877174626e-03
2.030405082700790544e-03
2.030004395709396857e-03
2.039989008527740011e-03
2.023455430823536527e-03
2.026024964656633620e-03
2.062554692080248008e-03
2.152166894517826192e-03
2.153359688272519362e-03
2.007771590779622913e-03
1.991147341655070090e-03
2.020860507985444265e-03
2.031814662456721699e-03
1.988729984877622009e-03
1.945206376922042511e-03
1.952146543992273626e-03
1.989770949140344091e-03
2.005648049356137733e-03
1.954643896213672551e-03
2.017310255485313484e-03
2.066496282952434184e-03
1.987959429790486700e-03
1.917439882779788888e-03
1.877930786027085745e-03
1.840196413333961348e-03
1.841007413663894778e-03
1.913665548799825186e-03
1.977374895997518426e-03
1.981792644374886798e-03
1.943941848976835692e-03
1.985339555265575734e-03
1.948436290166244119e-03
1.877536317297309049e-03
1.917429565871476638e-03
1.866550466203647108e-03
1.770277124175766896e-03
1.756327117140560291e-03
1.816217633468812090e-03
1.853018429559479896e-03
1.863826760112765333e-03
1.820635329344633515e-03
1.839190738096335882e-03
1.850126100150556365e-03
1.791778106496558481e-03
1.789020915739112467e-03
1.812327536948737071e-03
1.785676788637337873e-03
1.747250476150272527e-03
1.752074021522519176e-03
1.721992634644722939e-03
1.808009536000230707e-03
1.834054610400663718e-03
1.781469139397022072e-03
1.872871785877774876e-03
1.880754177284527876e-03
1.794018930036967883e-03
1.705557192672237229e-03
1.715499070147756414e-03
1.712135686502542359e-03
1.718168016737162823e-03
1.770319298708717065e-03
1.721653954002025019e-03
1.689130267483904659e-03
1.717656325142088514e-03
1.760085136952889992e-03
1.760482913179081026e-03
1.698482187433932164e-03
1.752590682103921356e-03
1.775478202283191104e-03
1.714608401581953516e-03
1.676096037396567796e-03
1.651838221635266437e-03
1.693386727674878536e-03
1.699614667990826181e-03
1.672753068535774192e-03
1.638746084422356645e-03
1.626402613132257955e-03
1.671286267180764834e-03
1.731203620493397067e-03
1.727057094570800568e-03
1.653058321958362532e-03
1.641095888895431620e-03
1.686589285594837333e-03
1.711718255934254569e-03
1.687600993022788385e-03
1.624062177346035545e-03
1.655211022473398975e-03
1.706191020478169422e-03
1.622917489726829815e-03
1.547181137941426197e-03
1.625096659047584654e-03
1.666431646532365090e-03
1.629205486906960820e-03
1.623412078694591067e-03
1.601409108024931267e-03
1.528695322444583457e-03
1.522517775739640417e-03
1.538946936921728806e-03
1.527435527817746488e-03
1.534006929053316134e-03
1.632760406753538864e-03
1.633797653817060588e-03
1.607678266945593640e-03
1.634851365388273990e-03
1.626850367700442791e-03
1.665461451088894127e-03
1.657361652570287945e-03
1.659402650730748725e-03
1.648614298730040556e-03
1.608722373246536906e-03
1.628608439267540450e-03
1.593590452845590434e-03
1.461226244431577123e-03
1.449220925411260187e-03
1.519895465614055615e-03
1.522146021345540832e-03
1.508819943227290763e-03
1.528361988973460199e-03
1.567310833544908587e-03
1.593962156149751749e-03
1.557659187389879088e-03
1.549683696899205711e-03
1.559228022040541877e-03
1.525334709382404532e-03
1.523896137825769955e-03
1.538197404700799610e-03
1.519468290584685168e-03
1.557031209539780879e-03
1.552369909339435623e-03
1.529576293288901784e-03
1.538723852222312555e-03
1.492025092649170792e-03
1.510952880881752608e-03
1.541577477709405591e-03
1.529628239279807881e-03
1.501835800135169468e-03
1.514929841379315106e-03
1.501847805849704622e-03
1.455056392073947455e-03
1.520898109965692713e-03
1.501157743981846324e-03
1.442301058184877272e-03
1.464948791610490037e-03
1.442389110884593909e-03
1.484693460475775819e-03
1.513960016002546035e-03
1.526102056533873170e-03
1.546533491665323581e-03
1.510073587808215311e-03
1.502071456569791094e-03
1.518348021163652087e-03
1.490311992209274183e-03
1.470173214946214005e-03
1.488539552830248905e-03
1.470184393586829391e-03
1.462986656616316545e-03
1.514516560810412254e-03
1.468267118655918087e-03
1.449499339453199200e-03
1.466833171574420972e-03
1.408974110327130365e-03
1.390928580070886116e-03
1.460697442642430038e-03
1.529591563390919704e-03
1.467770991978372460e-03
1.454729706564918644e-03
1.445311924026493680e-03
1.439593330582657465e-03
1.426579446882636016e-03
1.387376274203346070e-03
1.417695756788552681e-03
1.488751116103804702e-03
1.499741124213433991e-03
1.446599491869092350e-03
1.386934703007684224e-03
1.369196208617372117e-03
1.450018521891094109e-03
1.444452929073120452e-03
1.411084772282461888e-03
1.427410043627833167e-03
1.400605138163238525e-03
1.414456555022413796e-03
1.418213188047090685e-03
1.398703853372778097e-03
1.381967741956377418e-03
1.385984426161913094e-03
1.446080377671918457e-03
1.455839208509568774e-03
1.442797826229550058e-03
1.416987817863090597e-03
1.409135307777366689e-03
1.389789371578498221e-03
1.446668044504717966e-03
1.467328849331021477e-03
1.366126439666810397e-03
1.313340871150469333e-03
1.324812027925656444e-03
1.364378284469994944e-03
1.393574603612490791e-03
1.406261818609066613e-03
1.395464479482589172e-03
1.373089716756497117e-03
1.428601279992232137e-03
1.444596264132705756e-03
1.408978338223393269e-03
1.394075597343428672e-03
1.356561421769324812e-03
1.403075265344107302e-03
1.396329547496222810e-03
1.342314530938265625e-03
1.342850188287740250e-03
1.355163321526123808e-03
1.342889307646544413e-03
1.343441785563184721e-03
1.366554977189750634e-03
1.344372838198523538e-03
1.312592781946379837e-03
1.319384969972190727e-03
1.312168740609228083e-03
1.280159558610498034e-03
1.338728188335683170e-03
1.383305867131948965e-03
1.332748406065848183e-03
1.293379027830152779e-03
1.314412155604035128e-03
1.358759321958011215e-03
1.346631317174983369e-03
1.356158594745102879e-03
1.337114097795554565e-03
1.331374230576952032e-03
1.366560896465947436e-03
1.431580282782868091e-03
1.431073017757334819e-03
1.381700049092384483e-03
1.337257050552372300e-03
1.287609788728506658e-03
1.342528880074372486e-03
1.386156195459087651e-03
1.350474700722748651e-03
1.333300554999746618e-03
1.362580248099994279e-03
1.336129728926923515e-03
1.298967505629427263e-03
1.338132760588325518e-03
1.362845233317495647e-03
1.391334052864766965e-03
1.403724376537948031e-03
1.377408425386574160e-03
1.350403158821595652e-03
1.315448098482595871e-03
1.292241809852280252e-03
1.309724665091946969e-03
1.321708622497092932e-03
1.345376084891045923e-03
1.394130208059701564e-03
1.373042976480561006e-03
1.311973016833702533e-03
1.300523738889335394e-03
1.332940466351539323e-03
1.345985646068473957e-03
1.344784903139944251e-03
1.344929372455093593e-03
1.348475782807587002e-03
1.291118237061727840e-03
1.249514355974913138e-03
1.289245635303103588e-03
1.292714286361624013e-03
1.293562651053359065e-03
1.336673709550656539e-03
1.314388995588421918e-03
1.306638548709153141e-03
1.354922221562261317e-03
1.344762082647787483e-03
1.323313611714184955e-03
1.322722316628887089e-03
1.302354998620555530e-03
1.291545167923944994e-03
1.299976222938775293e-03
1.311316810794622718e-03
1.354974442629486341e-03
1.359955426794523699e-03
1.293822657078819984e-03
1.286315323428030349e-03
1.302693418648640444e-03
1.280493521699854276e-03
1.342394285048204667e-03
1.400595570913572849e-03
1.371669242380351957e-03
1.311515266697816469e-03
1.279381332019553785e-03
1.305374932845154842e-03
1.295989652628344591e-03
1.290071206715875810e-03
1.296117785991426951e-03
1.306978075988020870e-03
1.304762011381872333e-03
1.304461915329823253e-03
1.309738382316954748e-03
1.283235819925537379e-03
1.271991848172540976e-03
1.303242731205947165e-03
1.311088218752627091e-03
1.322192747526754935e-03
1.327162466753691039e-03
1.284351848568013581e-03
1.267598510382675348e-03
1.277064587323653751e-03
1.306608781054432403e-03
1.278406023298296395e-03
1.250868228214643829e-03
1.276127400330474447e-03
1.275328298228914489e-03
1.329337641738462597e-03
1.334315444823766126e-03
1.294022990885244223e-03
1.360571807442980405e-03
1.355721544494647556e-03
1.274304812796781244e-03
1.279456851889205007e-03
1.268692837434151838e-03
1.244309700426541937e-03
1.335329270984294365e-03
1.345582866150895479e-03
1.285579776635476651e-03
1.336715076724053798e-03
1.361687469951491447e-03
1.318863923913955955e-03
1.306397840725400696e-03
1.307890212684006178e-03
1.292923690168415332e-03
1.280658158257268241e-03
1.319358396457120464e-03
1.301423226332928213e-03
1.251630103078133372e-03
1.303859767958520221e-03
1.318394031867917886e-03
1.300593538524684760e-03
1.316358761121321896e-03
1.279830744985274455e-03
1.250156294661045227e-03
1.261898329389229013e-03
1.268400854644581924e-03
1.277567316930759917e-03
1.322315367044171654e-03
1.315794052993581433e-03
1.285667994353022767e-03
1.270333979074598748e-03
1.276788280666872177e-03
1.348792897656179123e-03
1.346892950130579390e-03
1.308673497227491383e-03
1.326780680225613960e-03
1.302636528532032404e-03
1.303743014968996097e-03
1.331379504856525665e-03
1.303463485701556379e-03
1.288800177388754829e-03
1.328816599807471077e-03
1.378956516360071646e-03
1.363496029447454740e-03
1.298742596995560708e-03
1.296946795708809599e-03
1.316926713875479294e-03
1.296899140183655277e-03
1.290836045707180945e-03
1.350034285005011951e-03
1.367133703144763094e-03
1.325269254290882201e-03
1.364899681557595447e-03
1.407014761983210304e-03
1.397167584474440141e-03
1.318377545041019830e-03
1.261041275289501553e-03
1.263973650214849243e-03
1.271296606911566677e-03
1.337051733919480002e-03
1.361458723198868482e-03
1.309827068458237513e-03
1.247374451945032058e-03
1.241104651390702480e-03
1.276056633990172665e-03
1.218739214150988976e-03
1.215980336363280947e-03
1.259754585293604463e-03
1.280819411893555169e-03
1.310384557018155717e-03
1.309431936459491339e-03
1.299013475845875410e-03
1.348396679952610462e-03
1.382326689137016893e-03
1.326680152786638162e-03
1.315526658564972542e-03
1.299570961703495594e-03
1.244221918367755756e-03
1.244912316187596650e-03
1.324496839594166636e-03
1.360959930969423423e-03
1.288786065196814842e-03
1.260937596007024502e-03
1.239077610686132843e-03
1.264018885799269654e-03
1.283283082031086214e-03
1.281822818804703897e-03
1.298087927660239926e-03
1.267225715192166853e-03
1.281388455505602479e-03
1.267250257262982549e-03
1.265024613346249016e-03
1.282424901633053048e-03
1.304653382473584290e-03
1.278719594015999359e-03
1.234467101755911365e-03
1.215634018612514250e-03
1.216787296890748955e-03
1.215639088765848317e-03
1.237351159857522000e-03
1.264646899389814706e-03
1.266776426913409411e-03
1.280906536546278602e-03
1.223733483618608770e-03
1.218320814428335268e-03
1.254595642105517687e-03
1.216182911830149477e-03
1.214951484901572593e-03
1.241600950945929895e-03
1.268255418335816325e-03
1.287763442810908963e-03
1.264872772195361475e-03
1.274629664782353294e-03
1.293805816078166934e-03
1.234852869339647620e-03
1.221701345796588579e-03
1.315272181883290255e-03
1.298460458656515958e-03
1.235653885672196575e-03
1.220613830088953470e-03
1.247454657811152392e-03
1.322010520875857402e-03
1.281100026870994222e-03
1.219640831732409208e-03
1.216072750304641233e-03
1.262160741147473489e-03
1.281715066137125401e-03
1.279160506911110632e-03
1.289413518716238903e-03
1.253202502892398216e-03
1.256130094274417967e-03
1.260116834098098460e-03
1.283015974624926534e-03
1.278059295536702542e-03
1.252134053905631277e-03
1.256107764174409528e-03
1.265648328164202703e-03
1.288865030634756817e-03
1.276776788395342149e-03
1.257663622048899813e-03
1.253698098541848431e-03
1.264559239277785472e-03
1.274407335912442147e-03
1.242399777478651489e-03
1.236527626291562950e-03
1.249422029250758532e-03
1.286854833235518596e-03
1.307723208002477874e-03
1.264506377200680723e-03
1.239052461678339257e-03
1.271134401633495494e-03
1.289364510440913587e-03
1.295509068129123897e-03
1.290245666866283742e-03
1.265215734792067993e-03
1.291671961462774725e-03
1.317518060083645685e-03
1.304684244817548361e-03
1.270504255982446602e-03
1.253928868012240067e-03
1.307966938402594812e-03
1.301272481308443424e-03
1.266799862968675996e-03
1.249576785278475131e-03
1.238466053460168716e-03
1.251203550452546602e-03
1.267882565876102610e-03
1.294697174712267041e-03
1.237351664866641592e-03
1.212115599784745028e-03
1.276708621791358732e-03
1.298109214546755994e-03
1.285126111021350683e-03
1.266849819700550939e-03
1.269817039389544051e-03
1.306952116258129973e-03
1.294558843531951444e-03
1.274233344032253039e-03
1.281830944971284027e-03
1.315169496010079077e-03
1.293208377703876973e-03
1.249160730283143880e-03
1.221846621651534025e-03
1.208725944694090870e-03
1.281201671986796110e-03
1.293207230401144554e-03
1.240006611097211556e-03
1.233858991603958453e-03
1.188820965111483940e-03
1.155643014231054304e-03
1.216208152132435645e-03
1.233188826531065024e-03
1.246268002801643928e-03
1.257321360324294970e-03
1.270954537843218017e-03
1.252483241286780251e-03
1.227472172343899203e-03
1.241736042523229741e-03
1.236983491768515976e-03
1.220191062104875523e-03
1.214441013946456534e-03
1.251681374890583351e-03
1.275291072964071428e-03
1.277632242066273393e-03
1.251769473431243226e-03
1.207414885810458808e-03
1.260982237671504341e-03
1.259857525134249964e-03
1.200726719458980723e-03
1.261198532032403643e-03
1.282767691539947897e-03
1.276956790480246462e-03
1.235992700212558935e-03
1.211801983940378807e-03
1.225897836951846684e-03
1.196404509414834621e-03
1.230320393038942129e-03
1.281377788913015204e-03
1.268329750378513997e-03
1.302107944777859726e-03
1.310083808531722557e-03
1.232775537020858528e-03
1.273264242783878801e-03
1.258312985939032168e-03
1.213224610201596877e-03
1.216596596223315854e-03
1.206884179668612101e-03
1.216042611985694837e-03
1.233137749818422665e-03
1.267404598056186358e-03
1.227198236295787932e-03
1.171865843491413884e-03
1.198269399977838897e-03
1.220799863890067397e-03
1.228765869257741460e-03
1.204039207036643319e-03
1.160685872609639986e-03
1.192735954374527863e-03
1.216933295694691726e-03
1.232708749270839061e-03
1.206143419276515432e-03
1.179939718429938228e-03
1.183633311493625939e-03
1.200025780958927481e-03
1.239951508040451058e-03
1.201228758250248545e-03
1.180519424351189270e-03
1.180959682596851744e-03
1.207431363748865142e-03
1.232253127042353194e-03
1.248062101836284066e-03
1.272899944241687089e-03
1.291606234675794903e-03
1.266564006802413638e-03
1.246628925125170323e-03
1.295526240623843302e-03
1.232257804805744674e-03
1.196463150397297738e-03
1.250299689652842935e-03
1.225680285149793793e-03
1.205710202744452765e-03
1.203087729664818620e-03
1.203924532832125957e-03
1.220720333910541586e-03
1.229380844969351185e-03
1.230037442783794019e-03
1.224740021937307209e-03
1.248653637870526757e-03
1.257787583981505742e-03
1.267381402288740013e-03
1.186697999894839465e-03
1.137784812514173105e-03
1.224110103866107814e-03
1.242925333793181005e-03
1.195051427816892298e-03
1.173374673117224534e-03
1.208040348650134006e-03
1.234425261534535280e-03
1.188790578877827950e-03
1.192351530061113189e-03
1.192891725130963048e-03
1.164755126215632954e-03
1.193328483621189980e-03
1.189657238550297568e-03
1.180869931185535987e-03
1.227240425145085037e-03
1.224109162603622108e-03
1.173454691193482648e-03
1.166840243216832025e-03
1.199463242412580248e-03
1.220520045750712575e-03
1.184920676968911381e-03
1.163139911516766246e-03
1.187537798164563750e-03
1.180507933472197020e-03
1.147534567576707389e-03
1.161104697064047585e-03
1.185802929398935106e-03
1.126956460423627748e-03
1.082944467175353271e-03
1.168719748692466885e-03
1.209893985019416807e-03
1.232781639491203332e-03
1.216683560248922212e-03
1.149178313896651125e-03
1.178347328663835675e-03
1.196992667397331431e-03
1.218409822998034464e-03
1.216007893375728932e-03
1.124340654056665096e-03
1.117713291159485624e-03
1.181857503322591638e-03
1.216214866471693841e-03
1.170169355018969284e-03
1.104930300393501151e-03
1.161674357558154002e-03
1.202926791940132174e-03
1.173134660992686956e-03
1.162732471025852308e-03
1.200701344264719361e-03
1.195666752071499655e-03
1.128952546175266813e-03
1.124345906215929673e-03
1.145035077644523166e-03
1.170075459432521779e-03
1.142623679013245967e-03
1.144939172349816693e-03
1.198684282449877497e-03
1.184835984499597265e-03
1.191154002466211304e-03
1.169586045844454988e-03
1.141597593095298839e-03
1.139726425366665696e-03
1.178554745891197174e-03
1.191742763020642087e-03
1.166051920004496827e-03
1.175899258765473240e-03
1.156377226511992639e-03
1.150626381609039369e-03
1.174222447511474648e-03
1.153614367726066249e-03
1.120450480246237140e-03
1.149954901559908016e-03
1.165926599153777879e-03
1.147836380739446216e-03
1.155586183746181795e-03
1.133282374516612163e-03
1.124786710674829764e-03
1.166985381006304138e-03
1.159170335900181533e-03
1.109515651069680527e-03
1.077466882405985317e-03
1.111945920871750849e-03
1.160395595534647250e-03
1.165357246993175807e-03
1.159336437095265324e-03
1.086618700181314536e-03
1.101354227693689992e-03
1.203655560406091196e-03
1.161556932360722919e-03
1.085400572912292297e-03
1.085228073297779452e-03
1.139302387677416884e-03
1.139525562391559927e-03
1.123491469995013294e-03
1.144666716069638610e-03
1.142207451778981314e-03
1.139901435227182007e-03
1.141700527278684957e-03
1.146069791414107853e-03
1.149033639554374996e-03
1.165895287693747857e-03
1.141853039435194441e-03
1.107724306176914152e-03
1.080474855970918815e-03
1.092512029558185020e-03
1.126457073000681434e-03
1.130973925677922079e-03
1.128098235685874150e-03
1.126955132747261331e-03
1.090598792073531895e-03
1.072317955409974590e-03
1.123936232680482162e-03
1.132656791897529653e-03
1.095887564657292527e-03
1.115323698127638910e-03
1.137260890942418329e-03
1.101564104238465487e-03
1.141139589898965178e-03
1.144671109096159507e-03
1.104335958580092382e-03
1.124494165697662810e-03
1.141371069090722909e-03
1.107852363558378163e-03
1.038008849459049745e-03
1.093313358374576813e-03
1.155676466929249835e-03
1.115175732260069571e-03
1.111783227413075219e-03
1.123697279901509196e-03
1.135374720966682164e-03
1.134243456930610159e-03
1.119374098524053736e-03
1.109254872594778174e-03
1.058161087425292220e-03
1.054079414267542446e-03
1.080767814738863236e-03
1.043423077989007750e-03
1.030484779558388459e-03
1.061884106999331622e-03
1.115306186409398053e-03
1.114607453561990797e-03
1.070267175371988162e-03
1.073025258140249214e-03
1.107922313025279642e-03
1.098131676486523937e-03
1.105052369043323275e-03
1.094121027359924204e-03
1.078611423794237486e-03
1.112771489730502274e-03
1.120850858205868408e-03
1.136510111313006419e-03
1.103556982088126645e-03
1.096240801491808097e-03
1.077539017748386715e-03
1.074207243501986136e-03
1.089430641887737796e-03
1.059664689519167549e-03
1.042796216728704992e-03
1.072288802387894209e-03
1.097998167350225027e-03
1.096468336101734083e-03
1.122694416700932259e-03
1.098109136202237747e-03
1.074003221684818746e-03
1.052124857700048773e-03
1.067056932619389088e-03
1.074524604532608530e-03
1.054461820403996717e-03
1.060546488991815674e-03
1.032282934393094834e-03
1.033775439365653900e-03
1.074191713769721010e-03
1.077131352134882720e-03
1.034707217929458495e-03
1.030077073874141082e-03
1.060672578457733453e-03
1.050894921521380171e-03
1.048598963658167347e-03
1.075515765133544825e-03
1.091192827994551555e-03
1.094810557956721504e-03
1.101811308867045938e-03
1.066508388195871364e-03
1.022682274036440259e-03
1.023421164431038283e-03
1.047665947665381856e-03
1.087480442488915344e-03
1.078077705325495910e-03
1.048971011773516294e-03
1.042250070446597548e-03
1.043042291424686567e-03
1.049159883339536529e-03
1.054302485526744694e-03
1.075148650971421028e-03
1.090498784713846928e-03
1.071029769314471103e-03
1.024696199800368811e-03
1.030907005563999742e-03
1.044037200462075154e-03
1.019017007291342109e-03
1.026998162654275352e-03
1.023466821841272122e-03
1.010756217276026188e-03
1.007253824979275703e-03
1.023416077804091160e-03
1.042489026675193914e-03
1.001044847695680773e-03
1.014502367918849492e-03
1.034349664692775809e-03
1.032611250058207983e-03
1.059495654994323461e-03
1.054990934487215481e-03
1.034726329947131818e-03
9.880527341249332671e-04
1.007603944797256850e-03
1.015522620853045229e-03
1.004197761319560638e-03
1.043130912802945395e-03
1.030035972128698829e-03
1.027342609382226419e-03
1.037396135835814926e-03
9.975850821769426027e-04
1.023954220860354408e-03
1.057344564651650082e-03
1.047031815653515132e-03
1.065664568635340008e-03
1.072288807599192616e-03
1.104632964182201017e-03
1.072066046899474313e-03
1.046053394576903182e-03
1.087349393442457041e-03
1.078635717029711311e-03
1.054815201432879671e-03
1.035459709252914287e-03
1.049485647018743879e-03
1.090382970755082205e-03
1.076509967295396141e-03
1.049913786472030704e-03
1.059719378618446039e-03
1.077445301817811204e-03
1.071895250226536983e-03
1.060606877026832847e-03
1.073178951909997811e-03
1.055393825321404057e-03
1.063138038134371025e-03
1.070264620531564525e-03
1.067642523761068961e-03
1.051930198996473345e-03
1.023526984865569169e-03
1.002003444630815247e-03
1.037655933187064906e-03
1.071921132559240479e-03
1.053486760719637635e-03
1.046404644362364808e-03
1.005175699624609844e-03
1.029026277557333179e-03
1.071985387399168642e-03
1.050503248808743080e-03
9.985564765562120800e-04
9.846065238246883358e-04
1.020820264376849380e-03
1.024732110235108788e-03
9.943669670580519097e-04
9.863820624827200102e-04
1.024758278845855439e-03
1.084283458228056966e-03
1.076470647299274238e-03
1.036017050644701511e-03
1.036103050825387542e-03
1.071963564387962793e-03
1.061897371968059667e-03
9.866127611779722077e-04
1.027696503193229523e-03
1.073901486630065173e-03
1.034160560267318113e-03
1.035387118473419903e-03
1.060259071900964377e-03
1.030727557261288925e-03
1.018531501707908979e-03
1.033646094116111216e-03
1.059521329769263229e-03
1.050599381162438135e-03
1.045260779587406895e-03
1.055915909988550377e-03
1.019381190799377793e-03
1.016872443519646618e-03
1.053057793074581305e-03
1.080495744169789486e-03
1.037441315782503502e-03
1.023232094774717809e-03
1.039680491311377073e-03
1.061620328484358085e-03
1.069684342036637727e-03
1.061675659933512773e-03
1.070124305163508384e-03
1.043718125905666438e-03
9.878341631219039395e-04
1.010994741009916924e-03
1.048366591586385142e-03
1.047587947738460408e-03
1.053189171425137922e-03
1.017492508745812237e-03
9.967633219701761173e-04
1.021647849807182399e-03
1.021041904052376456e-03
1.000924369394562939e-03
1.024019483802609881e-03
1.060894892501493009e-03
1.067260351006056032e-03
1.057823999881308012e-03
1.071541642572956940e-03
1.045542017120709797e-03
1.009284920579198207e-03
1.046331256049926224e-03
1.058989397470901442e-03
1.053981385012254341e-03
1.088821234705864569e-03
1.063169793114794636e-03
1.017028458228215687e-03
1.035315221265562706e-03
1.056845299799273781e-03
1.026498784861542982e-03
1.005680846285604427e-03
1.029369336185254145e-03
1.070217164513510497e-03
1.078039850462109844e-03
1.061107363538231138e-03
1.089634820680602384e-03
1.075764436190183903e-03
1.044144149923209152e-03
1.037120851909454971e-03
1.005675292394096710e-03
1.000385732275692894e-03
1.021295500744959358e-03
1.030100124621092898e-03
1.032100353787165784e-03
1.038801772349939650e-03
1.042889455972106612e-03
1.028024367127121884e-03
1.023335884134259511e-03
1.025832571404208630e-03
1.010883004862060154e-03
1.017333114112465610e-03
1.058810219519498805e-03
1.053287915975268914e-03
1.063442924275788447e-03
1.057546612997111975e-03
1.026944535645878467e-03
1.018615448411508287e-03
1.023540718494528714e-03
1.051774018679752735e-03
1.063620701278287324e-03
1.096662537355873324e-03
1.085922273683251425e-03
1.050920744403916222e-03
1.033764489233449709e-03
1.021619038903673988e-03
1.025187236646612132e-03
1.056044852743293853e-03
1.068209446546206781e-03
1.077327003113979229e-03
1.079731393489177663e-03
1.082254472255244834e-03
1.075347257168300695e-03
1.036593601433003593e-03
1.001238651046300202e-03
1.032651892571856151e-03
1.075288425638610927e-03
1.085535020077448487e-03
1.069471647782595800e-03
1.070352779613283111e-03
1.081881747843303158e-03
1.068387479505212515e-03
1.080613503454013087e-03
1.061834883316816174e-03
1.050029793481321297e-03
1.029212179186635850e-03
1.065825855522537641e-03
1.055867068435889814e-03
9.982715005711919297e-04
1.022174286792876599e-03
1.042165973071411270e-03
1.051304404888255169e-03
1.044560413493344966e-03
1.037786277909949137e-03
1.048036891352942647e-03
1.039266739715595913e-03
1.039419129291432355e-03
1.055236833294977920e-03
1.052938040407697161e-03
1.061045990694367948e-03
1.083698859600494644e-03
1.117040403005705547e-03
1.049250311026041563e-03
1.046448698103716714e-03
1.102927970483704757e-03
1.105309093953744807e-03
1.082221176076934247e-03
1.055310884395814237e-03
1.047206707174781586e-03
1.029985594835885598e-03
1.043509449278796864e-03
1.044884394438916689e-03
1.046011084481734878e-03
1.054064035379517631e-03
1.124302521584214388e-03
1.117386454104283200e-03
1.034483131602251769e-03
1.034305398774841176e-03
1.051514956080148566e-03
1.066499919905586000e-03
1.042805290545936866e-03
1.017517842650372773e-03
1.036064148559053032e-03
1.071721656078775163e-03
1.087831446895977513e-03
1.079831778990913939e-03
1.089422880488550172e-03
1.080031430139063216e-03
1.070888631303535364e-03
1.048786784989925395e-03
1.037267256413007283e-03
1.049789766902175852e-03
1.047689295671211341e-03
1.042393531966268961e-03
1.084687253810099001e-03
1.124252917127297130e-03
1.086488288059385843e-03
1.068047527750664054e-03
1.069040968209992483e-03
1.058583527185883149e-03
1.025301168875885661e-03
1.032840269327072076e-03
1.084883029460581355e-03
1.060947596322718654e-03
1.053751938007451349e-03
1.082111005169784489e-03
1.055261998523593283e-03
1.076341733607478340e-03
1.088209023187007357e-03
1.073463093374784228e-03
1.074612993239651079e-03
1.056821649820154389e-03
1.041530653510528825e-03
1.056736349698527691e-03
1.075215976832151433e-03
1.122315482512348467e-03
1.086731436193709259e-03
1.056069017309533989e-03
1.095017620705252166e-03
1.049835382783928951e-03
1.054272894128193338e-03
1.051457039932031422e-03
1.041395088904020728e-03
1.061551955408961351e-03
1.080560579101733738e-03
1.122486863040561555e-03
1.097573937834008711e-03
1.033186969581936614e-03
1.027062931546022639e-03
1.048629602799898896e-03
1.045047888093487542e-03
1.032944722943077631e-03
1.048997594103164748e-03
1.078045775258238814e-03
1.077656439706933594e-03
1.087106446012295899e-03
1.092523940423489708e-03
1.057103799560230734e-03
1.052065635098229030e-03
1.055448788381913201e-03
1.039304682610576579e-03
1.046153248041584204e-03
1.004288397645247992e-03
1.012379418893095007e-03
1.080603604301316311e-03
1.056851378025329934e-03
1.061925495353302886e-03
1.083060652519153132e-03
1.064001724122397860e-03
1.077355262597577690e-03
1.074300607857977749e-03
1.074649696476593632e-03
1.043714659845664710e-03
1.030623757955099118e-03
1.070825873828813854e-03
1.081578304968329809e-03
1.063547382481218762e-03
1.033659404885696291e-03
1.051012497911038394e-03
1.070193267658126231e-03
1.050424426714082577e-03
1.060129534093280819e-03
1.104841020458952961e-03
1.084826181343508892e-03
1.036504581577156600e-03
1.040046173655907779e-03
1.065588120209332197e-03
1.078859483601767944e-03
1.060192197131630196e-03
1.038083046968088898e-03
1.052684751495926597e-03
1.062155041633797061e-03
1.073473620453489286e-03
1.092510383491582335e-03
1.101128880634980132e-03
1.088952381165801198e-03
1.065194773008110206e-03
1.039506690625477099e-03
1.017197815493682198e-03
1.026869659858795558e-03
1.051789722607476916e-03
1.097415539524156276e-03
1.081304997555498654e-03
1.051071803331705403e-03
1.055575939610547140e-03
1.044265893230856635e-03
1.081625059750373607e-03
1.082456408439145005e-03
1.051937671900369511e-03
1.104768591131830013e-03
1.121514871805104558e-03
1.088742049009987656e-03
1.095923140263009707e-03
1.103342862025585890e-03
1.083625620364259481e-03
1.088646064512659509e-03
1.071549249238555341e-03
1.073447937222665521e-03
1.076796312897321207e-03
1.027145338071517320e-03
1.015289921222669711e-03
1.027819104140638732e-03
1.043035319891358293e-03
1.012671368738063881e-03
1.016838753592288775e-03
1.036811093233480294e-03
1.056367042451598773e-03
1.080565558881382707e-03
1.065591172732896627e-03
1.056773720287639213e-03
1.067741441523114383e-03
1.051261985070304356e-03
1.009588920400661567e-03
1.033749010402890828e-03
1.059441700097037359e-03
1.094132887687915626e-03
1.121997483547553355e-03
1.079871105621315122e-03
1.058923743502889706e-03
1.095577581720735740e-03
1.113294537454735580e-03
1.059823410328830044e-03
1.029142720314532014e-03
1.016939147539726871e-03
1.022091514911905143e-03
1.056500971782586189e-03
1.065172720929736345e-03
1.070855735280093219e-03
1.047707996614123411e-03
1.018304362550225993e-03
1.072134936463781931e-03
1.076043977967158262e-03
1.061424280718667327e-03
1.091804488038299482e-03
1.058616041898017245e-03
1.039727546915094648e-03
1.050798677295495870e-03
1.041296707433684698e-03
1.028296963613347693e-03
1.043159101339537773e-03
1.034857392810835212e-03
1.049648062210146570e-03
1.079299984707759487e-03
1.050278938993743846e-03
1.063207158440279600e-03
1.077463605313154710e-03
1.049230546143225000e-03
1.034465886835124904e-03
1.027053530795127897e-03
1.016571004991395936e-03
9.791610282666256791e-04
9.990937701229065781e-04
1.062109490255876577e-03
1.053239512564471637e-03
1.040314904626717584e-03
1.020463957859180527e-03
1.028590509351698422e-03
1.065797307551616391e-03
1.040086250107719002e-03
1.046645178790780268e-03
1.080753956521181541e-03
1.064596469235306328e-03
1.049548969271907935e-03
1.019393615593651090e-03
1.050737480116695471e-03
1.079549038105967560e-03
1.071295172182738656e-03
1.107763912761840610e-03
1.111042378677941887e-03
1.034181316437886864e-03
1.013056692086322956e-03
1.052585217671042628e-03
1.012464013614077125e-03
1.003799819391078740e-03
1.039640601362657249e-03
1.041334409631216847e-03
1.033733197476116410e-03
1.016557517854201976e-03
9.999338261891151103e-04
1.027628614539162228e-03
1.006860455557906766e-03
1.004121659308218010e-03
1.068954186794083888e-03
1.061919279414241454e-03
1.040553049703963652e-03
1.054326699566879647e-03
1.066055835100461653e-03
1.018488941456103516e-03
9.891705826208553598e-04
9.997343466854762863e-04
1.014900997370730062e-03
1.041391012765269762e-03
1.056392302560404213e-03
1.057115003027809304e-03
1.068169834480179074e-03
1.048462323846065421e-03
1.020746649638573514e-03
1.029743467303032055e-03
1.071901831610604918e-03
1.042669853608972977e-03
1.019189526471111487e-03
1.046829640004418374e-03
1.007131274822249895e-03
1.029944648021775214e-03
1.048203049365170527e-03
1.054023658959698075e-03
1.021356598147752206e-03
1.023543693859972755e-03
1.074861596669097249e-03
1.056240330997439050e-03
1.061071703145521211e-03
1.086429249849470841e-03
1.018821179600079433e-03
9.881888809879237588e-04
1.029267585450896905e-03
1.041126321806844701e-03
1.017437159371315349e-03
1.005088953616851619e-03
1.039063598749005030e-03
1.030960514713223251e-03
1.010195104427648359e-03
1.031682294662486380e-03
1.059485999865400312e-03
1.027587716461596809e-03
1.008891476758356359e-03
1.020346520203328430e-03
1.016156248012667742e-03
9.946134319365129099e-04
1.013986048260148405e-03
1.012151511302410547e-03
9.941719188608917450e-04
1.035359025558923920e-03
1.024486678447688237e-03
1.014150381461989504e-03
1.032537051260478973e-03
1.029773421024103705e-03
1.030062549558171964e-03
1.007723383371063926e-03
1.018941159094675138e-03
1.042962051248762104e-03
9.937346482691551772e-04
9.879016725011806246e-04
9.906084876928535760e-04
9.798111221876765631e-04
9.965535742077773120e-04
1.008163121931109161e-03
1.028561073682977139e-03
1.030181191310764344e-03
1.002710882967610675e-03
1.024131737313027863e-03
1.054935923497503196e-03
1.041693128221479010e-03
1.061589190869182591e-03
1.054815779931893337e-03
9.980209004286752679e-04
1.010207399658554460e-03
1.030770556535397925e-03
1.012621226069069938e-03
1.003282694597111904e-03
9.940121496384095832e-04
9.709558649012688938e-04
1.002452947463403988e-03
1.043394790637545456e-03
1.027196802003955620e-03
1.008622146318224498e-03
9.917976398916342456e-04
9.907204971827466341e-04
1.008058044930020686e-03
1.040543883344025424e-03
1.021207755278254756e-03
1.024351695348168752e-03
1.017547236592675729e-03
9.880636402208671683e-04
1.020893953795361199e-03
1.030135974840780096e-03
1.012550493751985777e-03
1.018408077098220113e-03
1.019765899614208599e-03
1.023451053565592375e-03
1.001578718460546412e-03
9.864844483705580581e-04
1.009701851251402702e-03
1.021791755526185643e-03
1.021139229587678414e-03
1.002435769883240364e-03
9.809460553186020310e-04
1.015716397336291965e-03
1.048740593023662340e-03
1.030378405148959066e-03
1.022329871242075435e-03
1.015353186902476224e-03
1.005541668065880381e-03
1.030124817940959855e-03
1.031115141145756090e-03
9.709762676426527458e-04
9.762730703822228859e-04
9.874152624574819136e-04
1.009998326258635792e-03
1.017724716911832649e-03
9.778009193801232707e-04
9.713775208388161341e-04
9.873665753307998665e-04
9.910747106181133897e-04
9.989143752027738500e-04
1.015550845848269511e-03
9.981103881709708133e-04
1.006248431326106077e-03
1.028041253862060434e-03
1.011700995484484484e-03
1.031216894435683885e-03
1.000006173912528808e-03
9.493133790264098905e-04
9.988995028264104244e-04
9.818411275394867913e-04
9.764750354986884932e-04
9.919248931754924819e-04
9.895308094908673163e-04
9.974755031721333539e-04
9.871648684135799889e-04
1.007903152043092623e-03
1.010325899020866501e-03
1.005188592925585324e-03
1.016026299914148589e-03
9.940706484771865553e-04
9.496489044148566849e-04
9.711159791071785142e-04
9.850958955766647620e-04
9.946070098779604286e-04
9.859174608719632055e-04
9.690558618712888806e-04
9.970626374632375263e-04
1.015827655179242636e-03
1.019150122462471721e-03
9.832474253982717571e-04
9.545279150312301931e-04
9.460634572547233683e-04
1.011218355676891077e-03
1.032493871079169945e-03
9.933278250766259566e-04
9.962837391657122961e-04
9.960855513986013269e-04
9.766781471788881386e-04
9.466388179551187563e-04
9.826879301551606771e-04
1.018501509676741999e-03
1.003906142854286065e-03
1.001554687044952817e-03
9.995217524646621537e-04
9.525269719151535901e-04
9.686973638685496832e-04
9.972098953565738076e-04
9.915070789947540760e-04
9.830917348279913804e-04
9.550845625652159068e-04
9.563609138682916538e-04
9.670400558743453634e-04
9.860742251838708772e-04
9.653827903583693353e-04
9.480837018673727700e-04
9.503005038315415426e-04
9.495115909861831646e-04
9.390328857615155844e-04
9.710841797847687661e-04
9.995571921388145004e-04
9.694724370364896570e-04
9.666001997321328190e-04
9.740131516382239231e-04
9.477886898991046138e-04
9.641383438459544394e-04
9.897650866909277461e-04
9.828883462650677381e-04
9.997961168789453856e-04
1.011270075956830329e-03
1.029172271652888408e-03
9.931158306206047757e-04
9.695893332650402149e-04
9.629910786750988348e-04
9.238686369522985204e-04
9.249426129547911940e-04
9.673255249443384312e-04
9.534597869992232026e-04
9.429561287854440086e-04
9.892783620137608844e-04
9.911700923131120007e-04
9.621344048259682265e-04
9.683576469256620052e-04
9.808875762757609997e-04
9.583300375115509076e-04
9.557637924012059479e-04
9.700640926275520869e-04
9.531538035981847266e-04
9.270066378325545354e-04
9.299064778498716344e-04
9.535578883269553484e-04
9.538780351837502450e-04
9.644289170188571469e-04
1.009013345764272693e-03
9.613632250657082757e-04
9.221164284992977361e-04
9.798104759533795855e-04
9.906923411999828122e-04
9.490426013983598074e-04
9.170023953917962219e-04
9.449989837272098877e-04
9.774358553421189869e-04
9.503646913507253491e-04
9.638125385867013679e-04
9.756125305019005970e-04
9.582089377527228027e-04
9.540123169087880162e-04
9.471265072146553251e-04
9.373979917698401594e-04
9.499778863773966804e-04
9.867094448494484037e-04
1.002622767656210405e-03
9.856442832582214958e-04
9.371475575048729325e-04
9.343846501317454398e-04
9.302096460630683702e-04
9.333608341034760076e-04
9.694137235558005850e-04
9.456166649479445059e-04
9.414884277962951150e-04
9.646773908568802205e-04
9.413991189684599650e-04
9.140340197585996879e-04
9.557583593874735767e-04
9.791660054925674025e-04
9.551257685645240083e-04
9.450236104293737371e-04
9.217005700001549466e-04
9.077605887324915459e-04
9.207015786489194768e-04
9.278937217766665933e-04
9.264116012952461560e-04
9.404584205039497220e-04
9.362502412783187383e-04
9.455767436173857137e-04
9.447344333524422804e-04
9.116497751165572551e-04
9.111554535692938583e-04
9.284189533132460254e-04
9.324297591620303582e-04
9.535799443007783854e-04
9.549898040466579764e-04
9.159678301975886878e-04
9.197829510461761216e-04
9.217684195557289189e-04
9.158487827958261291e-04
9.345952449287119480e-04
9.879750720591363132e-04
9.765099629050736805e-04
9.482484386474934962e-04
9.443838890166015741e-04
9.427580589970372110e-04
9.419500388486536698e-04
9.361103832374993326e-04
9.546647735220418086e-04
9.741105022372205987e-04
9.753685409936779186e-04
9.378335579044199321e-04
9.227614236682881929e-04
9.105650346534117662e-04
8.964649243474667609e-04
9.127537909883836047e-04
9.193722910047819096e-04
8.918437023946022444e-04
8.906146550314190469e-04
9.175983707486510101e-04
9.297999239837056616e-04
9.208824204945096920e-04
9.021025664616692417e-04
8.977696576290616426e-04
9.085324641337175515e-04
9.210752580144519665e-04
9.237100474222200179e-04
9.390013158047460324e-04
9.890725495106302695e-04
9.943768824288185416e-04
9.454219866168623188e-04
9.352294135931535270e-04
9.057447537187153638e-04
8.883240587658801975e-04
9.016412326829053962e-04
9.307341538225254738e-04
9.663478812274553693e-04
9.473101791239560464e-04
9.067969707986210399e-04
8.821730511723709046e-04
8.946984920090241033e-04
9.292012664239087012e-04
9.252490199738296148e-04
8.765624584543548837e-04
8.746763321450292663e-04
9.111466161566164450e-04
9.515889654643058977e-04
9.621822795091389355e-04
9.231229932976953590e-04
9.145316291820599708e-04
9.201059408411152484e-04
9.149964107931299329e-04
9.231617642034056683e-04
9.202559454066691061e-04
9.323084634086100612e-04
9.279016821229750392e-04
9.136556829010813660e-04
9.412687469211398344e-04
9.099092314729552563e-04
8.897126954413385989e-04
9.103241832308534573e-04
9.113783524455064964e-04
9.188339978082529910e-04
9.325108843838269147e-04
9.175302316865910877e-04
9.273134018318102611e-04
9.574064533673843800e-04
9.600301816262019885e-04
9.508798596888754949e-04
9.339859549584333172e-04
9.275683324245304279e-04
8.981900705408252337e-04
9.010746799081280345e-04
9.269501546837056842e-04
9.341989711887442420e-04
9.129862847299777305e-04
9.052466648033280147e-04
9.201264703129012059e-04
9.036311318077099378e-04
9.106521706997004360e-04
8.900888807760714682e-04
8.911035655850662717e-04
9.430826779066673595e-04
9.560140302905734740e-04
9.186458019769558163e-04
9.207117393055257084e-04
9.564492014501322411e-04
9.230370343093621333e-04
9.131757724881016001e-04
9.481415078552344299e-04
9.636558421462886872e-04
9.383259323140105516e-04
8.897575961753450115e-04
9.025823207622683895e-04
9.146108360966053070e-04
9.078252345364095158e-04
8.802729478521857144e-04
8.748940177715990550e-04
9.270799097173783917e-04
9.287997811525601803e-04
9.265260028536537271e-04
9.497284374628751132e-04
9.766727328590913814e-04
9.640555719695643880e-04
9.219347353351975850e-04
9.389961296263599861e-04
9.705750940200825148e-04
9.222913851801796317e-04
9.344775130216533346e-04
9.524674874146102192e-04
9.293229066278281547e-04
9.301908278619356978e-04
9.606490369208394841e-04
9.893915102453356217e-04
9.506538111027840925e-04
8.969930464743639713e-04
8.825197801553764021e-04
9.228370646701980441e-04
9.232872797940075817e-04
9.240621660711106564e-04
9.357875117622826066e-04
9.302139852170411343e-04
9.382412979202344122e-04
9.166199186165755212e-04
9.004997110441392838e-04
9.154952740063406228e-04
9.362039857474831325e-04
9.485114663136196347e-04
9.211981462797203500e-04
9.411231042086071110e-04
9.401989748569400179e-04
8.875510058998072136e-04
8.791754671792054209e-04
8.802419282970075452e-04
9.213894659183752755e-04
9.545746807090128372e-04
9.202255274047551692e-04
9.257113556524008274e-04
9.534573351847134290e-04
9.108281280660683035e-04
9.208509033664021579e-04
9.331904852506725176e-04
9.358182069488755073e-04
9.463886548942331825e-04
9.705246561313193680e-04
9.772044215188822620e-04
9.389893877740431187e-04
9.323751132730324909e-04
9.294627528116899788e-04
9.363999809174392659e-04
9.469303026136607080e-04
9.749257342515063509e-04
9.950459874066119436e-04
9.769039981025440765e-04
9.192537627167010790e-04
9.337987537542219137e-04
9.595323959370354646e-04
9.125206645123375149e-04
9.195964617661845980e-04
9.571219596458047834e-04
9.688476889287236417e-04
9.436105775172023546e-04
9.075191948440357315e-04
9.223247781645467708e-04
9.220227731672951503e-04
9.217787340081287422e-04
9.390945706266356965e-04
9.269989462445421980e-04
9.049084923735318696e-04
9.209002422134487291e-04
9.283683354717963375e-04
9.346861571573963651e-04
9.563729024842781024e-04
9.530408066390107366e-04
9.608730927282544375e-04
9.597483264293091071e-04
1.000254752739378758e-03
9.775709828070565290e-04
9.213973281386672945e-04
9.665270534277004260e-04
9.660689774635732377e-04
9.430925547311434830e-04
9.488407898655529032e-04
9.895411306286418327e-04
9.897862796625523252e-04
9.303687751016133118e-04
9.141075922734065830e-04
8.862859929552136060e-04
9.068955907376450090e-04
9.573566189676865944e-04
9.445940150458577780e-04
9.163205337588479745e-04
9.353194817403788107e-04
9.698382073472304162e-04
9.732522712220636595e-04
9.569046837210094542e-04
9.683903007127247576e-04
1.003398963103908003e-03
9.912519270437471740e-04
9.604588743289965442e-04
9.886500947506860187e-04
9.698922349490863128e-04
9.118070995885475252e-04
9.287097560009389356e-04
9.488536951530440050e-04
9.599796822633896833e-04
9.348889649470996932e-04
8.785668221129278683e-04
9.035312291449557835e-04
9.579903671301128040e-04
9.978661963133718393e-04
9.979823164132488062e-04
9.445049931930201044e-04
9.100400801810320421e-04
9.322305995338222564e-04
9.490955166626492473e-04
9.319352829750281219e-04
9.372518406931987060e-04
9.435288097965995784e-04
9.402508335187695267e-04
9.711847076203806300e-04
9.976927792880820912e-04
9.592472909195393126e-04
9.028566452189518924e-04
9.222148476428679818e-04
9.584713806904464166e-04
9.583710748266410480e-04
9.443830347804570797e-04
9.157723587366265860e-04
9.077451816151851883e-04
9.185645795580678471e-04
9.394252903242599926e-04
9.658905916043617011e-04
9.845176087337514145e-04
9.528721966761249376e-04
9.288852296340592259e-04
9.844348735817969216e-04
9.953078441149755800e-04
9.736529057937577973e-04
9.839806362701656456e-04
9.594856786042813218e-04
9.316061734745573891e-04
9.517660130770901322e-04
9.758384524413927586e-04
9.463492172509990665e-04
9.487660748921950687e-04
9.676081726118787932e-04
9.704992592753355690e-04
9.653923626417607257e-04
9.519366881436979637e-04
9.507366957996337157e-04
9.391725395536442214e-04
9.339483039549297851e-04
9.459174382073996237e-04
9.540533842582513656e-04
9.568857510176366271e-04
9.657020663647788300e-04
9.580548468698414644e-04
9.424016535460663776e-04
9.495961062320509675e-04
9.570733051701143471e-04
9.667683011006889893e-04
9.995218996842313713e-04
9.842464474356035775e-04
9.467821380366772113e-04
9.375075612803840082e-04
9.442303272612081544e-04
9.743322296656144969e-04
9.924156887528817316e-04
1.002573412227427850e-03
1.032312811656426171e-03
9.996336767680053404e-04
9.565036790482290370e-04
9.533944914790283597e-04
9.631035708236530867e-04
9.730941110441538840e-04
9.724890224674242892e-04
9.801719656989662730e-04
9.647366871925595845e-04
9.720936968848956474e-04
1.001040963587471232e-03
9.697763065063089334e-04
9.491963328379124203e-04
9.853495958449341036e-04
1.004667283166996248e-03
9.888547348467799456e-04
9.724980374027637460e-04
9.666700655221454209e-04
9.750928105308658347e-04
9.823449980728075730e-04
9.619827450547293983e-04
9.629113519717883004e-04
9.592084907150306983e-04
9.515062131613256880e-04
9.550125419099161211e-04
9.321979479759408618e-04
9.240537957794313752e-04
9.660130138958814569e-04
9.820074148880087329e-04
9.544761474381538088e-04
9.607037258871609607e-04
9.727131884787988073e-04
9.492003044935724788e-04
9.441467469585401425e-04
9.672080848849647257e-04
9.783997439402217309e-04
9.700341487918185367e-04
9.521009198211853597e-04
9.980763038647244827e-04
1.010399876197424010e-03
9.556836743339954671e-04
9.431822228795314371e-04
9.623543229741986097e-04
9.539224668785909692e-04
9.446857289911487088e-04
9.934999686975639049e-04
9.980840413164845156e-04
9.660609365356692506e-04
9.640838151666916538e-04
9.648309377954990967e-04
1.022487522647062439e-03
1.022993104413449277e-03
9.904247202718822335e-04
1.002466123323579681e-03
9.787677707921210637e-04
9.748992761413437236e-04
9.684952034270371407e-04
9.863237799299605629e-04
1.000111660510100966e-03
9.660842219145572346e-04
9.464981414857220540e-04
9.517212299716709288e-04
9.837213956929891263e-04
9.936874670532999405e-04
9.539015262397290392e-04
9.715103515845688320e-04
9.996846597981627527e-04
1.001743369282763908e-03
9.958449386634773103e-04
1.002031125601812386e-03
1.006146925198903681e-03
9.754188256211340996e-04
1.012818340480369341e-03
1.028397972824133437e-03
1.015161742269502475e-03
1.006568736733413861e-03
9.819151848179732966e-04
9.861539008956653890e-04
1.008496359609391095e-03
1.017630008395656403e-03
9.960849071782114025e-04
9.951588878370158219e-04
1.001518700497097463e-03
1.018314751965670485e-03
1.038888188042718947e-03
9.978482871131210026e-04
9.738513931142692972e-04
1.010472687274073479e-03
9.957912705782581437e-04
9.599414812717404133e-04
9.719770884291840680e-04
1.001146646198105726e-03
1.014811139062542092e-03
1.057596976014071486e-03
1.049037197788833982e-03
9.870060435087817715e-04
9.898521430023534979e-04
9.835166431913489569e-04
9.872450608120867960e-04
9.993078286843904822e-04
1.024167801398098362e-03
1.032048462835946905e-03
1.004988439839791820e-03
1.009009535562965885e-03
1.011371485069755254e-03
9.979297108241654175e-04
9.707976802584282775e-04
9.776365086303889351e-04
9.837216675390573518e-04
9.726486509307430113e-04
1.004628661284383620e-03
1.047884886636264853e-03
1.024034528151356255e-03
9.886145817085360138e-04
9.833166771642070075e-04
9.867024018355102875e-04
1.011029043002255063e-03
1.002400618359099898e-03
9.856823336157425480e-04
9.800468769872662696e-04
9.732545696420085877e-04
1.019196207767129880e-03
1.021702038138465893e-03
1.015202590938859683e-03
1.052441114640236420e-03
1.019045125124565330e-03
9.658281340308887738e-04
9.662730391298180073e-04
9.896876394551519691e-04
1.009480638970347002e-03
1.002212659002324003e-03
1.009267100185985916e-03
1.045720911884474597e-03
9.987140652532465381e-04
1.006019494413290180e-03
1.020329263833961563e-03
9.830111702213190257e-04
1.008929538994562079e-03
1.045996370838528930e-03
1.076106907852315744e-03
1.041946850401994891e-03
1.037775746114612914e-03
1.027332765436617676e-03
9.960412685765048131e-04
1.019849676788865591e-03
1.020002831800867222e-03
1.048927854578477923e-03
1.054498662004934011e-03
1.004004846074563889e-03
9.866112429030942082e-04
9.954011989920261236e-04
1.004700807758989768e-03
1.016881267928755432e-03
1.030838056028670052e-03
1.011713367367539189e-03
1.008968109156009596e-03
1.048570534437055779e-03
9.997037721960445270e-04
9.350246918691506324e-04
9.964390861465055160e-04
1.053725847270525805e-03
1.015392805314113515e-03
9.856074653141490803e-04
1.008258492415342817e-03
9.935248969796587042e-04
9.901849587662455050e-04
1.024884146126299207e-03
1.026681254128177260e-03
1.022817558766471978e-03
9.994876909421711742e-04
9.790300119841368644e-04
1.013014551073614490e-03
1.024232656856963490e-03
9.785328244587810330e-04
1.006754942341858304e-03
1.030883912563882333e-03
1.014472746362408279e-03
1.042082595364939154e-03
1.007458964102906588e-03
1.009470385279934417e-03
1.065400813945506248e-03
1.013632290120550184e-03
9.775148058874096133e-04
9.946807577610418047e-04
9.982958220614939187e-04
1.019270280927559932e-03
1.037332917339408396e-03
9.985045517253705698e-04
1.003184442331560549e-03
1.064342049299123183e-03
1.020318074886271756e-03
9.994598852921265670e-04
1.016881168401765484e-03
1.018930515892789998e-03
1.029223068269635288e-03
1.018654504535069453e-03
1.022620273530857379e-03
1.008695242205454251e-03
1.016014318522486361e-03
1.006908820258116573e-03
9.863553410553724862e-04
9.752388561453664232e-04
9.967129597548672355e-04
1.048135428331990271e-03
1.032313274577602606e-03
1.005329932964408755e-03
9.836246870239219106e-04
9.929767509128052585e-04
1.005968787982451304e-03
9.644354921186748357e-04
9.863489829795280255e-04
1.018559269632738490e-03
1.020021461314454163e-03
1.022319737379717665e-03
1.005302689849929152e-03
1.033701327538219354e-03
1.044896239330272199e-03
1.012249053640962336e-03
1.009745523238393195e-03
1.003319820976718377e-03
9.625633320194213350e-04
9.339521644186304494e-04
9.895353453578533635e-04
1.015531166944190532e-03
1.014554883927974195e-03
1.057629395977174045e-03
1.023369227201885879e-03
9.747120169230351046e-04
9.798921852746987973e-04
9.808695531269338939e-04
1.025794742273386647e-03
1.044177966949329716e-03
1.027196720064792483e-03
1.019939029814868545e-03
9.964272376665414283e-04
1.013450614277303010e-03
1.009457535853899943e-03
1.027266530246786136e-03
1.032136511906164714e-03
9.970818642714355910e-04
9.841970061462851100e-04
9.897719537724808826e-04
1.056487617836389305e-03
1.068889989141529918e-03
1.000528588922705402e-03
9.875641907125891870e-04
9.853438456683830463e-04
9.724048723699548749e-04
9.804594887338228745e-04
9.850591428397048425e-04
9.869562106980739932e-04
9.866894715530960622e-04
9.876753602793772197e-04
9.895985996927357444e-04
9.863736777751188223e-04
1.017490107461309834e-03
9.804541068663711820e-04
9.676963872801902164e-04
1.050224827734529348e-03
1.053624375765181307e-03
1.016050253997259753e-03
9.959758682698131079e-04
1.033950560097611797e-03
1.060727629221547503e-03
1.036087023743170830e-03
1.042469881492309128e-03
1.036668705634080602e-03
1.004631879361254356e-03
1.043496483881209067e-03
1.043713820393238735e-03
9.871395792203881744e-04
1.010387960023188076e-03
1.038775529421420360e-03
1.039992715383958235e-03
1.042882889858451866e-03
1.066391748803425816e-03
1.047156235598051526e-03
9.838215514750261927e-04
9.789015410583987251e-04
1.009901256764116377e-03
1.044695472902365269e-03
1.056048429336960267e-03
1.045834246690862876e-03
1.057815654965953579e-03
1.014536662949843369e-03
1.011945026528518303e-03
1.048060766760462162e-03
1.031740828809292639e-03
1.025143866695627870e-03
1.028606916618168138e-03
1.060970438665124246e-03
1.008835809986136567e-03
9.576945433624667109e-04
1.012137666275480076e-03
1.023317320199699587e-03
1.032809803080435903e-03
1.041366686797405789e-03
1.002718660853445416e-03
9.783330942987550696e-04
9.998540219453833349e-04
1.013924499119795656e-03
1.012275031276095409e-03
1.046824174758531449e-03
1.057245241652184867e-03
1.066301863123487580e-03
1.029826999221029665e-03
9.862626605213766461e-04
1.001683107755325236e-03
1.015800931167855359e-03
1.057383226278041074e-03
1.028331033280866511e-03
1.011175194290344671e-03
1.032643460600087340e-03
1.032207022768504793e-03
1.052589966692248427e-03
1.082426626113338957e-03
1.090586438397368480e-03
1.022485025811312783e-03
1.064735209811155025e-03
1.112475920584448654e-03
1.038456392728644411e-03
1.015683564991572054e-03
1.023474537491057650e-03
1.019867457332971879e-03
1.013363370880563221e-03
1.061023713260523258e-03
1.083356225914264672e-03
1.043906897897825363e-03
1.022237062549174449e-03
1.034470851794120922e-03
1.067269249952100280e-03
1.050390287398261877e-03
1.039450339480294926e-03
1.080290864223897116e-03
1.088254006436208425e-03
1.039346789604416810e-03
1.013010706085109170e-03
1.045294056614873377e-03
1.019947307901372148e-03
9.835680222947985885e-04
1.023857084097601258e-03
1.046723210232626934e-03
1.091654684144235466e-03
1.084039689650752704e-03
1.038686748027695811e-03
1.042670689609977294e-03
1.022910952944929485e-03
1.027452276453262288e-03
1.052334691150409295e-03
1.023612638197206369e-03
1.001490591488462655e-03
1.068243891814795376e-03
1.112766599915553057e-03
1.058631167846930997e-03
1.077418013929593065e-03
1.098168563930238071e-03
1.054337469050536501e-03
1.021803220055849575e-03
1.002321290953342827e-03
1.013362495451297900e-03
1.058078294415762659e-03
1.072799574210791043e-03
1.063029788367389223e-03
1.075357167168192575e-03
1.051135161057978936e-03
1.015911330695096725e-03
1.038073653284059044e-03
1.065065308214351199e-03
1.058455697500404902e-03
1.067556170020607723e-03
1.034279809318821956e-03
1.062003795611889687e-03
1.149145292433144828e-03
1.121167921379813545e-03
1.090926559268914258e-03
1.094481142814635564e-03
1.073424845285131509e-03
1.093854978473260322e-03
1.069863256875643693e-03
1.048412957881198274e-03
1.065214871471815809e-03
1.072247768110451459e-03
1.037815666978566869e-03
9.915974350396994548e-04
9.925260125489216226e-04
9.968570820080636160e-04
1.026057308254944931e-03
1.051167657641800812e-03
1.049976396512745372e-03
1.049574751027360694e-03
1.046927771501463206e-03
1.064175338179978699e-03
1.078375423907317792e-03
1.064393054919877957e-03
1.085879910228025862e-03
1.075391250297354218e-03
1.088460754961635820e-03
1.093169831032537878e-03
1.077612300874808719e-03
1.058973210621393319e-03
1.044146968207610576e-03
1.077498663197566393e-03
1.081649934144207148e-03
1.068344642364849181e-03
1.049532393484553907e-03
1.023238855189065712e-03
1.025555392014381719e-03
1.076063026701602884e-03
1.082211172338161777e-03
1.080518320751351190e-03
1.043157269818682223e-03
1.044781710767955828e-03
1.069760618355899582e-03
1.058257239478490371e-03
1.085298766771312191e-03
1.055726061652785194e-03
1.034129233548097696e-03
1.075297820329849637e-03
1.099628525982047911e-03
1.079699234711403461e-03
1.096181948113485616e-03
1.104108253048457751e-03
1.088771207185385698e-03
1.086528763988061849e-03
1.083620561686468153e-03
1.070934579796088909e-03
1.072042661167227785e-03
1.097524330079065105e-03
1.102888109474566784e-03
1.076872703597023077e-03
1.097401978141214745e-03
1.114379851159630602e-03
1.064951373105098211e-03
1.094218314587901619e-03
1.100965683527598861e-03
1.087225564677147096e-03
1.118153949155336778e-03
1.100064278226977905e-03
1.100885497154516354e-03
1.099182974920519945e-03
1.058135348463039001e-03
1.086017581735656276e-03
1.110063339360963051e-03
1.094215168237164812e-03
1.101700781683151746e-03
1.114071334034397263e-03
1.132871690208553210e-03
1.114421035667653498e-03
1.114515468494115631e-03
1.117668581378021076e-03
1.100280826393087779e-03
1.101890303037583426e-03
1.076664478097486043e-03
1.067389942086239716e-03
1.049673336489689510e-03
1.055252126567771467e-03
1.117787286502030727e-03
1.088646968193501905e-03
1.039220499350804834e-03
1.071321428833016051e-03
1.089676940603169497e-03
1.096629969229340022e-03
1.112623293057845002e-03
1.100287889113207461e-03
1.111700325779887196e-03
1.084920815696063280e-03
1.083621278927129981e-03
1.093021969759778783e-03
1.104764895311652773e-03
1.112591358028336809e-03
1.094750954451186942e-03
1.104236717608568681e-03
1.108655939597553682e-03
1.105244104434255532e-03
1.115568356222038354e-03
1.136543814602156187e-03
1.146949919943807518e-03
1.139806605567222604e-03
1.092839394347001631e-03
1.097370751766930247e-03
1.110011537893698490e-03
1.090298272656702950e-03
1.093544351635755999e-03
1.157428730847300056e-03
1.128960287894086641e-03
1.068839480677724217e-03
1.105100901855098983e-03
1.133011591499263372e-03
1.131357832651480036e-03
1.135990704162321251e-03
1.151984273202264625e-03
1.150763085173337743e-03
1.152687740999135211e-03
1.174180115473074607e-03
1.163894636585530553e-03
1.122229141068858396e-03
1.101739021704375944e-03
1.106779730259754152e-03
1.122067328481992721e-03
1.132344898636951716e-03
1.118215775269707467e-03
1.109410908165310659e-03
1.116529192789822303e-03
1.135176356502984579e-03
1.177856773489097120e-03
1.189443194573861894e-03
1.180586939494932767e-03
1.172371866516516052e-03
1.144176268384981343e-03
1.155133958775552035e-03
1.132806323046262357e-03
1.103057026224642636e-03
1.108255876974513889e-03
1.092277420467967306e-03
1.127297245070718037e-03
1.140435827857383530e-03
1.151583568704566806e-03
1.151745976259444405e-03
1.145243475711043473e-03
1.177010964679837566e-03
1.195098405895866954e-03
1.178676817722964674e-03
1.148163799272629857e-03
1.124575392414601518e-03
1.176427815348852525e-03
1.219356604171761664e-03
1.148910367582155418e-03
1.136782749325217570e-03
1.139958924076304352e-03
1.161585332833291011e-03
1.195989378654840939e-03
1.155459555955443965e-03
1.171967717293152713e-03
1.202662358963380246e-03
1.149544424407529476e-03
1.136166879863820343e-03
1.166191803497458905e-03
1.155503785215868237e-03
1.114293643625277131e-03
1.122539583333369761e-03
1.186073631974045740e-03
1.229264441002033597e-03
1.206613792665644537e-03
1.189594628952821446e-03
1.155040308656820778e-03
1.137233687193079214e-03
1.225055633405197717e-03
1.243913556753773646e-03
1.202229168871079635e-03
1.183451197399575930e-03
1.197153972921489312e-03
1.168689789474161057e-03
1.153810416334791200e-03
1.217688682798077600e-03
1.224394917060261890e-03
1.183612886382638413e-03
1.200075202202108889e-03
1.209920582067475995e-03
1.152535848651530448e-03
1.155670257716930830e-03
1.186412105855886743e-03
1.170324604587708603e-03
1.190958108450511583e-03
1.218299517787338124e-03
1.193074427491130516e-03
1.188308851920825884e-03
1.216714567646907160e-03
1.228396070053642663e-03
1.200969587240120328e-03
1.163247755836925666e-03
1.191566343430383547e-03
1.227084865084018556e-03
1.228908070649603265e-03
1.210373378086756612e-03
1.206825249744303708e-03
1.241882243899003566e-03
1.239455079356056649e-03
1.215333508346225872e-03
1.207208851611332864e-03
1.232058751757944158e-03
1.279415346263180348e-03
1.232735202456733013e-03
1.210961605774055466e-03
1.248346474658098854e-03
1.274162123379904291e-03
1.237591543045193573e-03
1.199334965915035056e-03
1.236679528949159289e-03
1.214444411915528883e-03
1.243257650008344458e-03
1.297213068339240485e-03
1.269994420750181425e-03
1.206432205129048850e-03
1.172866082891129130e-03
1.221189146855173116e-03
1.242344550551483786e-03
1.256986134553107455e-03
1.252739721645055888e-03
1.195797601768397228e-03
1.210836639177622362e-03
1.224434565180816583e-03
1.208359843257572706e-03
1.234600868741957472e-03
1.235850617179247305e-03
1.219172054568098658e-03
1.267165658548294240e-03
1.284357800254272864e-03
1.273028236381185075e-03
1.296159354799929306e-03
1.278040575233144356e-03
1.245782010098873092e-03
1.241251346700090368e-03
1.269855744405423443e-03
1.258299952227588062e-03
1.203293008574428955e-03
1.215321694244991032e-03
1.262161338118054964e-03
1.253388670809966630e-03
1.214052273094785037e-03
1.239088651159586489e-03
1.244837349534751343e-03
1.252743750835739675e-03
1.240598266353243372e-03
1.239345862352447033e-03
1.345871731639257862e-03
1.311752284868892594e-03
1.253811310166096007e-03
1.307067498833462465e-03
1.252989854311455055e-03
1.216300504008451314e-03
1.253508472368777956e-03
1.281725423519999071e-03
1.271678446240290857e-03
1.236996284455988684e-03
1.254917633968021234e-03
1.271445883839024708e-03
1.280247616221459259e-03
1.292201090560915738e-03
1.305878041175573918e-03
1.314750992845180799e-03
1.284414807303357626e-03
1.237530584774573306e-03
1.253857664071431456e-03
1.284800669694052171e-03
1.303971721163178776e-03
1.283810737954672876e-03
1.267686598702198134e-03
1.316873589548040466e-03
1.346926049316932942e-03
1.337489172483372069e-03
1.328998736030561874e-03
1.323348391377691773e-03
1.286578938070160856e-03
1.320123517705137093e-03
1.308999168522843610e-03
1.244415925653505686e-03
1.296244533923356698e-03
1.334171963894808252e-03
1.266057982064486276e-03
1.267985783947705482e-03
1.303829165366409207e-03
1.319399891704247730e-03
1.277559206899044715e-03
1.210274852714417204e-03
1.267452799636384960e-03
1.300069221350710815e-03
1.311585048563105671e-03
1.300420667645094206e-03
1.321275447573793792e-03
1.358219622658725064e-03
1.314362181382283234e-03
1.282850269358374890e-03
1.295692894655403561e-03
1.302796121120886053e-03
1.292050086781112127e-03
1.317580932417085652e-03
1.298694422269971787e-03
1.263443829179149982e-03
1.257857614154061403e-03
1.271343575979084605e-03
1.241406044911410114e-03
1.241462572310338261e-03
1.283271720209592593e-03
1.292482461578477225e-03
1.305841050710293896e-03
1.255259661915332113e-03
1.238618404497425062e-03
1.286081239185967806e-03
1.249987525440929845e-03
1.216459776804448920e-03
1.232675789894478518e-03
1.256870665234339612e-03
1.281274582703615609e-03
1.306409643860256689e-03
1.306311759953352738e-03
1.274703992617722470e-03
1.287936390132411561e-03
1.313798055119791246e-03
1.292061659919918571e-03
1.291956705061773642e-03
1.351472370267669436e-03
1.334970205928470884e-03
1.307060078241475878e-03
1.312594789630935769e-03
1.284168356839607370e-03
1.281537052133911898e-03
1.275654792731215721e-03
1.271550581937151442e-03
1.268526710557723409e-03
1.237782996501126396e-03
1.248263868292215579e-03
1.278629105389791172e-03
1.330686227072694176e-03
1.317659300649056103e-03
1.249162946353782723e-03
1.274860492066985521e-03
1.279407990580744368e-03
1.299998850895497850e-03
1.321790517084702084e-03
1.277232008003725827e-03
1.314342055489797463e-03
1.326566163990184873e-03
1.332904378229166726e-03
1.295719230138694640e-03
1.250441326086345999e-03
1.280493673319187684e-03
1.285992842215303265e-03
1.283199839384821040e-03
1.258049535954596692e-03
1.277784606645993764e-03
1.287686683518831938e-03
1.252042989589327669e-03
1.256205944771270153e-03
1.278797813411147385e-03
1.311733532155145510e-03
1.330970610809202159e-03
1.302522268299207472e-03
1.311011333038170773e-03
1.354667264489220610e-03
1.408468523155759558e-03
1.350954303108419787e-03
1.290805772709934136e-03
1.300547475028388357e-03
1.247334754184711110e-03
1.269623587310650956e-03
1.298415027894658184e-03
1.314747585755445024e-03
1.311947534568371930e-03
1.267466188305121141e-03
1.265338001743845702e-03
1.286908325254207484e-03
1.345377135922422871e-03
1.351195498416820967e-03
1.313235179217698244e-03
1.317628218679147215e-03
1.288732685433202933e-03
1.255842961575888211e-03
1.242852340004594377e-03
1.297030600951277904e-03
1.361008253948921276e-03
1.320791548678749332e-03
1.305404884020774795e-03
1.277297184567689411e-03
1.240276310909374643e-03
1.302822746412540421e-03
1.383608696260458073e-03
1.342724885179135503e-03
1.264734262653686991e-03
1.262338516573834491e-03
1.272918151341162528e-03
1.286191816118911931e-03
1.271146729044663739e-03
1.256768963622920511e-03
1.297528477907543450e-03
1.346873144560919392e-03
1.303499624916543490e-03
1.298987656611139520e-03
1.295956902717711580e-03
1.297335169715936772e-03
1.300034087328369187e-03
1.270890691223538907e-03
1.290483220518266229e-03
1.320733780424597709e-03
1.331069974500732542e-03
1.288905096519867314e-03
1.298078306286448063e-03
1.308392548089670239e-03
1.279002875504217304e-03
1.252171007907634673e-03
1.296370315887272751e-03
1.292575683303819794e-03
1.262487407859942505e-03
1.287178495840484056e-03
1.276509310958246239e-03
1.267914830464788927e-03
1.246914293569191534e-03
1.240176948275897644e-03
1.276613170492289133e-03
1.260489489509675253e-03
1.238386978749714045e-03
1.247024946060984983e-03
1.233109700016214944e-03
1.218106550704433928e-03
1.249044475498573177e-03
1.248279959140319827e-03
1.216648758428533162e-03
1.228170775082055612e-03
1.247381053758574946e-03
1.240850986242339254e-03
1.238735017093967007e-03
1.249980416037003821e-03
1.213479930139161819e-03
1.214516805985873865e-03
1.255206261173994137e-03
1.223265011558218865e-03
1.211063978378635773e-03
1.251349357124321559e-03
1.237209631207221005e-03
1.204149560821187294e-03
1.225576448649903175e-03
1.211299314739792705e-03
1.158361774764061613e-03
1.173661761613835472e-03
1.163850548883481762e-03
1.174557316029653520e-03
1.223533668146843363e-03
1.215282401507337831e-03
1.211347279439991100e-03
1.182203135949468640e-03
1.190968912889400939e-03
1.185986333272632349e-03
1.171912695698858111e-03
1.238617232332678720e-03
1.244173227265085550e-03
1.183473520486331108e-03
1.192464721392510682e-03
1.190112519866764335e-03
1.161399634599319516e-03
1.153969633361404904e-03
1.136884846352572342e-03
1.145161691553087373e-03
1.171895222932504326e-03
1.161914937347934516e-03
1.100551396586289159e-03
1.125233625439101773e-03
1.158185895431344033e-03
1.127565085880180432e-03
1.114534919331635699e-03
1.115287215311223240e-03
1.158733809493564526e-03
1.174266279753988619e-03
1.157805685919663331e-03
1.140069175777052050e-03
1.083342118192705782e-03
1.068505141610378781e-03
1.089201979857344496e-03
1.096411637779915729e-03
1.084447978683250428e-03
1.059134882627854254e-03
1.043908105587046994e-03
1.063506804651112971e-03
1.054288322473616833e-03
1.060178090460664945e-03
1.074889311112910270e-03
1.057091786516833453e-03
1.031443630549083810e-03
1.055179587236531810e-03
1.106701169070372368e-03
1.096092569567515664e-03
1.069094549750087067e-03
1.040360237237770383e-03
1.014087291878869920e-03
1.000875419724097737e-03
9.994045994867969702e-04
1.003204496895004905e-03
1.027591477105106949e-03
1.046750352522315530e-03
1.041869083603592754e-03
1.066441274187989808e-03
1.054041418901892043e-03
9.966920094346143084e-04
1.012989835416968406e-03
1.030878732625203171e-03
9.672660454501854363e-04
9.821580724922601442e-04
1.022755862252349573e-03
1.012596370467318870e-03
9.998644327866713487e-04
9.584032152428964557e-04
9.617737548649168532e-04
9.821876770024595520e-04
9.563563524504955496e-04
9.291546142212824119e-04
9.391503217488403853e-04
9.591850935785271827e-04
9.113927144731130692e-04
9.156778767104464768e-04
9.654161849530194534e-04
9.678949273340040332e-04
9.905828600309436478e-04
9.809704612853554617e-04
9.597861322044199534e-04
9.486999236391946465e-04
9.495744033470661545e-04
9.489951393893004527e-04
9.176741642444444843e-04
8.898910034307051234e-04
8.909846324832768451e-04
9.149666889909970893e-04
8.767538873425147596e-04
8.325802155024975481e-04
8.789771220116276594e-04
8.945640415046930563e-04
8.790566272454281450e-04
8.956032760076696516e-04
9.019649909566587439e-04
9.008401356933415198e-04
8.938211771832046786e-04
8.795059793847239717e-04
8.517277204362463982e-04
8.698938964974691976e-04
9.076095261687133937e-04
8.821303859297383206e-04
8.865987467109887749e-04
9.277834688124678543e-04
8.938453991726068521e-04
8.546410682139210079e-04
8.533517192136100228e-04
8.372596756551050267e-04
8.616651606898027838e-04
8.741508481268872675e-04
8.344348360454286340e-04
8.489312434243452771e-04
8.425705107740724025e-04
8.153845847629304045e-04
8.531144036253974052e-04
8.739044192824850336e-04
8.531089668571392639e-04
8.328833684632221471e-04
8.209005021137134048e-04
8.349790228252465920e-04
8.553157414751637582e-04
8.199809700812295309e-04
8.164446430324840765e-04
8.461717352687668243e-04
8.328637987370134717e-04
8.159494514469202691e-04
8.055113970657393034e-04
7.878131128542375117e-04
7.889453933085269037e-04
8.100277994542229298e-04
7.942248135761281833e-04
7.638087444211646201e-04
7.838274799072132140e-04
8.186575024235258303e-04
8.297731132086577383e-04
7.971419196363412714e-04
7.738465078384079536e-04
7.921477290762457633e-04
7.866459541981160163e-04
7.853047953003916386e-04
7.607841021538886729e-04
7.616581323429136643e-04
7.896345886823246708e-04
7.549810561196278798e-04
7.753828687551831593e-04
8.128077143292352204e-04
7.875817307152791717e-04
7.604546241790191606e-04
7.302182243133474452e-04
7.391116934860038432e-04
7.694627678965004552e-04
7.654256312953398129e-04
7.835735773350090919e-04
7.949968627284545019e-04
7.736804267648175011e-04
7.662497251118814429e-04
7.591052174968972730e-04
7.558457415717842291e-04
7.661814674945062161e-04
7.506944654563252762e-04
7.693238841879511880e-04
7.843689281332107176e-04
7.627198098300714104e-04
7.540492339530196261e-04
7.663398759348977445e-04
7.670427724651364583e-04
7.149893053727528766e-04
7.068265803452289300e-04
7.568700189442323411e-04
7.764983786726389588e-04
7.328602671910688579e-04
7.053739688427388072e-04
7.181358402137372979e-04
7.409673086317856375e-04
7.295921039088221292e-04
6.998875051358582206e-04
7.324919440198222106e-04
7.450389386984197261e-04
7.272922007439089516e-04
7.450742782571042905e-04
7.383541378575088137e-04
7.253166928534844843e-04
7.345859463332781803e-04
7.522841155955157805e-04
7.534942654957837299e-04
7.387710267703709050e-04
7.239540157550694100e-04
7.375737939661750802e-04
7.443022403649276857e-04
7.066767366035062127e-04
6.852328733420147292e-04
6.853587288566027370e-04
7.247216753214132676e-04
7.221278316986114902e-04
6.909622462555397660e-04
7.215780196780926603e-04
7.165327619718967964e-04
7.066590645327280092e-04
7.289811332068035169e-04
7.082228760718212038e-04
7.055581001069440115e-04
7.035220483907168258e-04
6.692314538570868446e-04
6.717831839859932314e-04
6.830491075569283419e-04
6.782890468843337604e-04
6.912281863506521433e-04
6.786790891395201586e-04
6.685035599586303329e-04
6.854465226180629037e-04
6.907577208442282346e-04
6.892096979823162392e-04
6.795915211321765887e-04
6.851542509477291697e-04
6.933328192122288234e-04
6.860437444852017898e-04
6.931219165763492090e-04
6.736870207020641569e-04
6.600189283831307428e-04
6.676691703046908890e-04
6.803998991280920099e-04
6.799541221703221195e-04
6.651830106479689067e-04
6.752307482383099321e-04
6.738743376764052629e-04
6.963208806805816845e-04
7.101456939424901933e-04
6.868681182293448094e-04
6.689299306023854808e-04
6.580035690812945613e-04
6.714230504271527815e-04
6.819940258669332728e-04
6.869255210704775785e-04
6.804677043569312082e-04
6.655242029388991039e-04
6.620239327173121045e-04
6.443242265874439502e-04
6.476671342916018098e-04
6.633778610792870171e-04
6.510585015049019913e-04
6.696283273875961112e-04
6.925482294685906919e-04
6.864404190666489707e-04
6.902101898197682142e-04
6.572335094963806463e-04
6.303505725245486108e-04
6.426025601653171651e-04
6.627276075301677741e-04
6.420065591105765003e-04
6.006023358134856280e-04
6.312399293125591079e-04
6.622755467880180047e-04
6.505838400790958480e-04
6.464510082616764259e-04
6.265434214992721389e-04
6.084177222714979129e-04
6.249988104597443278e-04
6.284089556248522584e-04
6.433621790104754670e-04
6.519850256145471581e-04
6.302036053835787400e-04
6.236094351898144273e-04
6.191522387915025056e-04
6.017733137017567367e-04
6.009453658747547283e-04
6.122349629505837668e-04
6.079440303598497445e-04
6.131707432291671339e-04
6.483902876824939199e-04
6.606957929910335040e-04
6.144175802127416989e-04
5.981893317521590030e-04
6.074187952949817570e-04
5.989476583846658608e-04
6.052096914422650962e-04
6.214038318502557515e-04
6.365207658564067325e-04
6.151886186720530603e-04
6.058219293778024581e-04
6.104806738487969075e-04
5.877400893042286243e-04
5.864763779467151031e-04
5.991037464343295206e-04
5.687459470553456620e-04
5.795767044858060038e-04
6.136783661576583268e-04
6.101972582057352615e-04
6.030109962728426136e-04
5.852431872258812224e-04
6.011760066669687673e-04
6.084354664577735008e-04
6.214319250944914420e-04
6.176545298684017922e-04
5.814606551500218047e-04
5.897082565697310498e-04
5.968093113994624339e-04
5.961326004934015084e-04
6.048968343996373323e-04
5.650442191724137312e-04
5.438064713835844867e-04
5.975393643988034624e-04
6.046947907210856350e-04
5.831622301307191935e-04
5.968606654935652584e-04
5.875843093925408201e-04
5.751286160831570919e-04
5.730237207957261441e-04
5.670254037563444115e-04
5.686284657182808389e-04
5.645564784031045866e-04
5.672994823397878522e-04
5.728792961997025571e-04
5.700989590463988307e-04
5.474528047790013906e-04
5.364948735398522052e-04
5.536403021741916931e-04
5.679537789395091955e-04
5.607425033744716956e-04
5.508939492958043983e-04
5.489609457465549928e-04
5.569538403629533839e-04
5.569128702914946964e-04
5.515239220857900450e-04
5.539706853505828007e-04
5.658464641065259456e-04
5.487444182798564872e-04
5.234796023387605548e-04
5.482635712426550722e-04
5.619596680632834088e-04
5.576767266463817426e-04
5.483528076686455029e-04
5.283936716651877093e-04
5.196944452747063363e-04
5.425711941751484467e-04
5.406893472208280579e-04
5.260468882903690611e-04
5.392660720209982656e-04
5.510425605637623604e-04
5.555457091423798626e-04
5.497538906525066549e-04
5.399600536490113678e-04
5.365623328157776263e-04
5.266766310415476942e-04
5.256665691753043728e-04
5.239155868497842768e-04
5.154677332497325550e-04
5.308361691894705097e-04
5.251574899137682450e-04
4.967835491082739233e-04
4.995104916132587754e-04
5.156280831240615250e-04
5.243977255366735063e-04
5.327064243249006069e-04
5.242577490890779632e-04
5.293701641451250455e-04
5.372034025460750185e-04
5.441859992207696926e-04
5.532679408573993414e-04
5.351505679023422016e-04
5.260528707445207008e-04
5.391111624078590752e-04
5.399742304230093718e-04
5.178154713024956486e-04
5.247715945727777793e-04
5.144150097656343193e-04
5.131479400068540784e-04
5.339984450227601171e-04
5.062080456668068863e-04
4.886796620701921827e-04
4.995531084840348175e-04
4.995955789068214905e-04
4.877424197626923177e-04
5.068115174484136764e-04
5.241047410547686105e-04
5.011543912912980485e-04
5.090027934933023584e-04
5.134283721027041360e-04
5.060514561638909323e-04
5.158840660664527466e-04
5.159649492066807532e-04
5.083053862884756189e-04
4.944985156497092461e-04
5.030491845650614637e-04
5.087139591721335846e-04
4.824224014850654997e-04
4.800321617557299324e-04
5.011263125461705437e-04
5.130473357662777194e-04
5.183343861361197841e-04
5.080071829917009920e-04
4.938884599774922375e-04
4.875021291063379885e-04
4.699096814496400601e-04
4.696363814702134913e-04
4.884554903627533846e-04
4.910097178306841500e-04
4.928326523186075643e-04
4.969616700115246427e-04
4.905570544695624048e-04
4.833887517621228902e-04
4.840379521551483330e-04
4.901967333839430188e-04
5.018137036880117655e-04
5.045795093058904387e-04
4.848984533146739298e-04
4.780156532578233065e-04
4.760268291859064051e-04
4.697722807798172849e-04
4.748860672473047230e-04
4.617168564049909589e-04
4.622937103745612718e-04
4.894089187147846820e-04
4.845390207957044905e-04
4.728874571266641728e-04
4.699088561214098767e-04
4.612756774552124019e-04
4.504957387061954725e-04
4.517276522156723866e-04
4.737939988611360783e-04
4.638594765402331149e-04
4.567413988308651807e-04
4.699081327290766455e-04
4.675991574664560731e-04
4.640582559272571914e-04
4.646580937876947960e-04
4.805925289117880198e-04
4.972913802601513491e-04
4.812243608571188029e-04
4.577161067423409792e-04
4.437189595375505536e-04
4.515500906562319229e-04
4.850996929391679716e-04
4.806530832306066996e-04
4.465650261537136394e-04
4.538937450970979251e-04
4.526941294843898032e-04
4.412865000839674983e-04
4.476597509990194734e-04
4.550862089683443100e-04
4.769250275890480760e-04
4.636247982473732493e-04
4.409647174551786699e-04
4.594418289863216940e-04
4.642309295099753290e-04
4.556106225038492595e-04
4.496284052025775312e-04
4.543351654889767359e-04
4.548023817208244105e-04
4.500483062438172905e-04
4.640497484119327030e-04
4.671744919138043372e-04
4.665008848177224637e-04
4.693557658565155970e-04
4.603503265409313885e-04
4.495917278892094088e-04
4.382473750202074410e-04
4.564115023307290875e-04
4.580717961649524326e-04
4.340425110840364633e-04
4.300233139307960443e-04
4.312509436639490041e-04
4.506567785569565512e-04
4.539312806321551836e-04
4.402808131400680618e-04
4.508282053905220414e-04
4.444869117879800377e-04
4.207996922825638151e-04
4.456108250815759620e-04
4.740063405471626416e-04
4.632346331061694086e-04
4.403829071242912232e-04
4.474742304681471219e-04
4.509501951389283830e-04
4.326983298805138251e-04
4.489901511045349945e-04
4.663789977793420449e-04
4.589093687497491805e-04
4.442560556133187157e-04
4.453774747503996389e-04
4.479625533134854614e-04
4.437493197129573986e-04
4.322714185135061540e-04
4.229600022129671169e-04
4.351483009735628601e-04
4.444520805340841413e-04
4.322446551222932504e-04
4.433762488999018199e-04
4.454429670727830682e-04
4.254344382234129945e-04
4.279059371758650869e-04
4.320154276862873217e-04
4.453042406227322334e-04
4.440096495909802736e-04
4.233969746912364502e-04
4.180490930994805801e-04
4.348941182667490557e-04
4.420434596829936379e-04
4.413587808153639561e-04
4.373874009124284912e-04
4.255162104687757320e-04
4.259294309798330059e-04
4.267986705429808298e-04
4.289553707488090017e-04
4.396758518314325881e-04
4.326481307141817698e-04
4.134890368110718888e-04
4.094831838193951803e-04
4.190688690011158918e-04
4.372588670396328463e-04
4.398766746834208543e-04
4.268531090565525670e-04
4.249357655098508040e-04
4.225454766322502974e-04
4.341165015988223352e-04
4.327876120532375887e-04
4.363977900809708514e-04
4.349315785343555135e-04
4.190043319003421184e-04
4.320527659334951116e-04
4.304511030216339102e-04
4.166086652243329276e-04
4.196086070424156545e-04
4.153677995365968509e-04
4.338459859049928220e-04
4.445966803839204924e-04
4.300556597473759136e-04
4.184974882676390363e-04
4.035433542327578949e-04
3.962164088481227452e-04
4.027162471990011891e-04
4.042360379902368620e-04
4.003608396838019231e-04
4.081093879190182292e-04
4.118765893394297811e-04
4.064881484009221272e-04
3.822855601224035946e-04
3.718965571039995746e-04
3.847973366552648452e-04
3.889184146030488115e-04
3.789667273583831081e-04
3.739288457411263714e-04
3.781443417700330271e-04
3.774682166569851569e-04
3.661761434774401191e-04
3.655076065277045212e-04
3.821171674417782305e-04
3.734699330269235424e-04
3.608297277549040393e-04
3.660823423509150824e-04
3.629565118383399399e-04
3.500664421742633557e-04
3.417303664460136117e-04
3.425304578779138224e-04
3.450234635090168871e-04
3.378671637983855498e-04
3.240707384375307197e-04
3.207948975674332522e-04
3.240536176534222594e-04
3.236207321350426363e-04
3.109363123667633071e-04
3.021263158583455555e-04
2.981196120854368156e-04
3.066482965196252824e-04
3.140590253680370942e-04
2.984034738296585426e-04
2.881960722523760148e-04
2.878199811336000676e-04
2.899428141519037818e-04
2.883346184805614778e-04
2.700132177698745528e-04
2.620556184457680372e-04
2.639134190285714497e-04
2.624333716025705593e-04
2.737633051254045446e-04
2.661722678742778933e-04
2.421586865291171871e-04
2.457054145064766480e-04
2.412270431528968913e-04
2.395395308148431284e-04
2.440447767531145839e-04
2.377735822278067266e-04
2.390464186719868376e-04
2.360568238111715737e-04
2.266163383982025667e-04
2.133523546893215464e-04
2.129880701268928463e-04
2.117451681988453407e-04
2.016538729997099184e-04
1.995108255441476559e-04
2.077921401743912377e-04
2.008840206053091762e-04
1.899062299966452040e-04
1.979088328222200987e-04
1.876218386633618322e-04
1.778659765530963416e-04
1.903849296826256817e-04
1.915682384252449940e-04
1.838378702335369058e-04
1.826806197970308975e-04
1.832800046096786533e-04
1.753586255353506472e-04
1.685446492964588208e-04
1.702259766913635590e-04
1.690537766908072731e-04
1.684426427520920131e-04
1.668282728736356568e-04
1.595220927321416220e-04
1.516641959839047540e-04
1.459086192877538494e-04
1.435174263916265305e-04
1.450743837821395050e-04
1.452680019194900040e-04
1.436014721770239439e-04
1.410045202159311442e-04
1.374410036657530319e-04
1.304115520356713615e-04
1.294231172602563389e-04
1.256214946356480828e-04
1.185884823557450512e-04
1.159646078390151537e-04
1.176063524004644666e-04
1.155484398822151924e-04
1.078795512721996439e-04
1.081828860508629993e-04
1.084796005076279742e-04
1.051452830477954447e-04
1.014708567269810677e-04
1.022903987482382974e-04
1.040388296258608304e-04
9.874807231368281670e-05
9.467763198723493957e-05
9.466213061398991591e-05
9.489727382505834074e-05
9.316394543884396915e-05
9.093790928937071395e-05
8.845876016477533660e-05
8.774838123269329613e-05
8.635020846646922362e-05
8.368735477680362472e-05
7.954588803966499506e-05
7.439766834383550154e-05
7.663866040033266605e-05
7.684908817003070671e-05
7.506684820188401692e-05
7.519020204771639760e-05
7.341307171239148770e-05
7.242792915640997769e-05
7.225595388052269755e-05
7.171334152752266205e-05
7.158203833443312818e-05
6.869970631758096178e-05
6.542823877809679349e-05
6.511083153271183263e-05
6.404720107703217307e-05
6.115316412456246709e-05
5.851232320369842194e-05
5.746854734281119711e-05
5.775484417347953559e-05
5.744033192354219201e-05
5.602832722855694057e-05
5.573659393004335360e-05
5.327376753203251519e-05
5.136886963161572863e-05
5.140224169980081240e-05
5.084331024731537441e-05
5.099074158810708280e-05
4.996951817393897378e-05
4.951167172710026101e-05
4.920601250879115204e-05
4.505909243317046903e-05
4.309991993794286822e-05
4.442876057870020199e-05
4.338358938731072019e-05
4.213662507249436591e-05
4.066503829995335548e-05
4.167861500675714646e-05
4.158231086867252214e-05
3.910953557085230294e-05
3.851566456998901862e-05
3.763090106954123748e-05
3.743746161974142918e-05
3.598891705618425456e-05
3.525281534799556835e-05
3.541977781137376109e-05
3.416620688646298962e-05
3.305031421139362230e-05
3.171923683593934112e-05
3.095574577246339431e-05
3.116762330112341026e-05
3.061770405038199494e-05
2.976401929824321480e-05
2.877581109520258314e-05
2.705110660219837437e-05
2.677698258290541316e-05
2.746407063666607873e-05
2.742224858812636405e-05
2.563625665221980798e-05
2.558908592137407219e-05
2.553013260416850858e-05
2.420694026199585885e-05
2.375816255951617006e-05
2.350347218611740390e-05
2.339921079664505639e-05
2.300389817351222214e-05
2.221716410005841592e-05
2.101440976277420714e-05
2.084175006611612313e-05
2.062265067388085416e-05
2.028727476495587167e-05
2.034338732554082671e-05
1.989945857474766718e-05
1.865252178121124563e-05
1.793070040976059516e-05
1.800392881161519846e-05
1.681730231237288405e-05
1.608703264481564670e-05
1.599527935410418193e-05
1.535544581518361921e-05
1.479890279424287787e-05
1.455274985174317158e-05
1.449451380287449098e-05
1.449107601919941992e-05
1.401240571145724866e-05
1.321612820146025112e-05
1.284481353393392338e-05
1.299301319720525330e-05
1.321502296414920949e-05
1.242780621152828727e-05
1.150094057821895875e-05
1.114151507273831839e-05
1.131264112772100770e-05
1.117433342705817012e-05
1.020145586825711693e-05
9.847358659453757252e-06
9.939071227226259624e-06
9.575524690487088457e-06
9.128533689674926498e-06
8.626385447174764439e-06
8.509921281526079510e-06
8.626811137666870935e-06
8.204423152854739128e-06
7.799882446625933333e-06
8.090478128535352081e-06
7.976927832274396295e-06
7.385814968403560121e-06
7.166283761770795075e-06
7.049637360391968116e-06
6.657836446423255043e-06
6.512456649522269171e-06
6.520450453957288923e-06
6.460015671194680966e-06
6.262694200161091598e-06
5.979108248715608500e-06
5.783992336153086127e-06
5.607954837794695519e-06
5.645057695686080510e-06
5.650427907162201567e-06
5.200995900208159831e-06
4.866625660545177969e-06
4.785979957877720562e-06
4.575090880587593099e-06
4.474323042400605956e-06
4.401863451292369333e-06
4.464676159983169165e-06
4.403542695944072257e-06
4.255755026924320570e-06
4.058171436315578744e-06
3.927230493784791097e-06
3.910672116817625403e-06
3.750033220065924896e-06
3.766407740017626090e-06
3.804602127756135884e-06
3.569203460252203123e-06
3.424531404078734238e-06
3.375167104961836819e-06
3.290410573652057823e-06
3.271051472316555321e-06
3.168585095261058381e-06
3.022807038499981105e-06
3.075669529534542532e-06
3.108838412950702786e-06
2.838531789605704815e-06
2.716093318492854838e-06
2.822120719126742740e-06
2.747534033375036601e-06
2.666251792555402287e-06
2.673594946647428570e-06
2.560341537615492341e-06
2.473904378711585751e-06
2.424599686291373370e-06
2.362430250969013175e-06
2.275937727705747266e-06
2.213107645423332379e-06
2.183926882435205383e-06
2.199845218364470666e-06
2.189561780463853902e-06
2.032544160594649015e-06
1.958221994699423164e-06
2.013770470692822893e-06
1.955468235859576052e-06
1.908116642661862238e-06
1.965392685431019383e-06
1.857201119179122180e-06
1.797435223126554256e-06
1.807172205711130859e-06
1.795439006558120633e-06
1.785385709272815575e-06
1.715720979930433841e-06
1.690117269795211884e-06
1.705558038639331426e-06
1.650223948409105205e-06
1.530059667344207178e-06
1.538470627542604471e-06
1.548201615352678567e-06
1.516868288379267671e-06
1.515592867313643176e-06
1.489897098792985656e-06
1.443011769005290793e-06
1.469530898772735379e-06
1.454645761705096372e-06
1.359509237271196035e-06
1.342336560195016740e-06
1.284665554349988661e-06
1.238767408476849733e-06
1.251653707817836689e-06
1.238250230787162912e-06
1.180683192938805572e-06
1.136534021188514278e-06
1.125199845237394123e-06
1.115151848727865956e-06
1.109186016164753409e-06
1.029977622279688392e-06
9.554963470310627991e-07
9.468249834835989302e-07
9.399746327460716886e-07
9.328756619507410237e-07
8.980902327273530796e-07
8.820385596650096858e-07
8.505407528687876845e-07
7.997387832866601087e-07
7.860108222068352277e-07
7.647153231293377580e-07
7.428862674666983868e-07
7.297481302563160602e-07
6.848823363738459116e-07
6.301431702611440837e-07
5.784683150556666810e-07
5.618002494952131718e-07
5.630616472441184486e-07
5.273085005166987136e-07
5.185447979441431243e-07
5.114577879676752887e-07
4.701346924315609724e-07
4.299623307065765691e-07
4.057991106156768512e-07
3.860070117953447307e-07
3.706149865706448153e-07
3.496835356171506972e-07
3.394085595407817865e-07
3.291209298724597712e-07
3.065304068643961925e-07
2.769658306719226352e-07
2.489519310365595625e-07
2.436402230866544796e-07
2.343565313653114977e-07
2.102527843674641286e-07
1.957759650521922091e-07
1.914693202283872421e-07
1.853888991180932252e-07
1.745488422176956659e-07
1.603276330720871329e-07
1.510912297482881455e-07
1.451948895966265212e-07
1.359913471054359660e-07
1.273428983179567708e-07
1.245084160628980123e-07
1.195424301760939120e-07
1.036146934558337218e-07
9.497141355246055049e-08
8.946804038848471659e-08
8.380010032927933479e-08
8.189784738537526565e-08
7.782938363639378784e-08
7.336327645443387949e-08
7.007997704562909459e-08
6.543038130583199558e-08
6.213462839784819306e-08
5.782409765559191732e-08
5.114542219524740861e-08
4.806351133361561177e-08
4.542130351633763370e-08
4.104697012465539098e-08
3.638849580571391606e-08
3.416888116844591336e-08
3.215179341785395829e-08
2.865711972593975855e-08
2.588487652252285606e-08
2.370965201176866597e-08
2.164673586766483031e-08
1.939802236743290328e-08
1.675776759155690357e-08
1.530405253383225396e-08
1.385265324595652065e-08
1.196685135181116851e-08
1.060702563856471708e-08
9.388319984302486500e-09
8.701871511578514723e-09
7.906207585668002146e-09
6.880317601981095641e-09
6.131766477613326108e-09
5.440985375334635523e-09
4.643589538842761198e-09
3.903985155884372609e-09
3.579869839270319245e-09
3.194747454558200240e-09
2.638810704119838518e-09
2.364563316439324802e-09
2.147189805801225924e-09
1.717270463103703241e-09
1.508563887835650256e-09
1.310149775773030475e-09
1.064895807708749679e-09
8.611466157900847523e-10
7.213120160050914926e-10
6.095325243624446924e-10
4.974076018568803734e-10
4.192988567889793449e-10
3.500840393258561763e-10
2.865798663449256503e-10
2.377104165880778851e-10
1.991037381783089031e-10
1.554557530946590301e-10
1.125969329004742211e-10
8.263734752324538640e-11
6.454665741398952616e-11
4.809154755263930270e-11
3.230977483321238920e-11
2.134955491751158890e-11
1.466319517495795071e-11
9.212054064936458105e-12
5.014274119648288614e-12
2.634692789361993604e-12
1.617929238713201851e-12
8.217973058441197320e-13
2.813219138749333641e-13
7.703288903062319368e-14
1.469572245442645794e-14


==> anc/Fig06_H_kin_DoverLsq_L16.txt <==
5.602550753689602980e-02
5.773300868439486255e-02
5.632089099087100870e-02
5.567044196830734509e-02
5.504293916848905510e-02
5.479442900611426748e-02
5.458094331860947196e-02
5.368710153353071363e-02
5.444436742452557487e-02
5.417019787318837210e-02
5.314326862796649870e-02
5.185528862622349605e-02
5.186717450900960730e-02
5.358400834697836512e-02
5.364866836006835366e-02
5.369655334252227546e-02
5.408043382007299976e-02
5.296852851212756341e-02
5.294407428053236192e-02
5.341412935847311000e-02
5.265317466804981389e-02
5.256020015815630886e-02
5.175381008388745679e-02
5.081364123264681815e-02
5.250697120473279272e-02
5.337228292885013575e-02
5.465371866785993099e-02
5.531883832401898737e-02
5.609180531221118204e-02
5.536799189527925880e-02
5.226391970562140055e-02
5.078855946394426196e-02
5.032628712647049113e-02
5.072405558575329015e-02
5.134835177306808912e-02
5.149610827588710360e-02
5.029544388654789283e-02
4.942774906099386273e-02
5.050418530194848016e-02
5.122004695012424835e-02
5.042651758718467991e-02
4.908979861505152753e-02
4.798728375561193971e-02
5.003348712416801763e-02
5.089957827239241506e-02
5.038778897711185256e-02
5.201348945486224118e-02
5.174512410555843350e-02
5.010040270602580254e-02
4.867500332873488794e-02
4.852706211236510608e-02
4.846476690035374929e-02
4.853213931516862922e-02
5.020238567496822929e-02
5.072943263673868053e-02
4.866767862401601835e-02
4.747387036924555909e-02
4.745801590454051117e-02
4.737669473426516648e-02
4.659398337761368192e-02
4.594251421003401475e-02
4.520274577952643896e-02
4.468762083997405293e-02
4.619986190291475864e-02
4.577414802743674793e-02
4.513571638972779104e-02
4.592129918361260998e-02
4.601544592150053764e-02
4.457211834083104479e-02
4.461845037683806470e-02
4.556830762398351997e-02
4.526147888964503901e-02
4.632749667778604530e-02
4.589310510734497667e-02
4.404704261964198508e-02
4.290654317576854393e-02
4.358749805236019487e-02
4.393757876038419802e-02
4.372755464289164451e-02
4.351567150522447219e-02
4.245134044419389407e-02
4.206635002512562616e-02
4.151367595602207389e-02
4.198259065565475984e-02
4.182035248102883296e-02
4.059259273833910886e-02
4.100671065955917988e-02
4.162839756588155443e-02
4.119340501239288771e-02
4.121208712514125294e-02
4.148880713838364737e-02
4.113808283179890696e-02
4.045612948269276810e-02
4.018018584915820923e-02
4.023269106703205450e-02
3.929917841741242812e-02
3.886846834297006531e-02
3.962992057038026289e-02
4.001574945886689910e-02
3.840173210107722390e-02
3.733020654549326633e-02
3.769844228782928686e-02
3.668322651494258790e-02
3.689455664373282595e-02
3.775003012444933664e-02
3.784781193699936208e-02
3.857590681410734412e-02
3.779662959956248819e-02
3.565111780098474681e-02
3.586896651511703449e-02
3.560810817549641544e-02
3.482236860163848841e-02
3.570552664790159481e-02
3.539593489437332929e-02
3.471081366085638359e-02
3.495250415880148814e-02
3.568930379206669556e-02
3.508266122547024773e-02
3.436534511537944758e-02
3.464969690610950059e-02
3.352501622615457894e-02
3.319678689548656580e-02
3.353599969649029289e-02
3.291979495183909588e-02
3.286649412870239900e-02
3.269769400638616874e-02
3.192121807179761073e-02
3.249839509447993713e-02
3.269782112649450428e-02
3.203792923415965666e-02
3.166709570563430026e-02
3.195080917393132436e-02
3.159460670433342222e-02
2.997385449972763891e-02
3.115770585013099420e-02
3.148605149016752563e-02
3.051902264799676370e-02
3.015122385197235161e-02
3.065495564677161652e-02
3.060543509003520873e-02
2.953099549911820595e-02
2.959277833024306567e-02
2.940591546764549299e-02
2.917055889077160846e-02
2.927435146112728273e-02
2.877445709207927804e-02
2.832483377955330797e-02
2.847060794820595320e-02
2.839185499902044385e-02
2.807024742096202174e-02
2.797288206351274467e-02
2.791970658756605383e-02
2.772656761219088536e-02
2.781427541767305181e-02
2.752388931343544010e-02
2.722310229604013587e-02
2.690026222102575096e-02
2.726004605200948658e-02
2.721602803014137179e-02
2.612182550517615567e-02
2.601611286430821277e-02
2.658563723415355295e-02
2.617007926620900163e-02
2.605396027407433021e-02
2.632182765733321467e-02
2.629954404359946887e-02
2.521328698793813897e-02
2.454239489672799257e-02
2.517216361483533282e-02
2.544007806008777642e-02
2.490767135665924309e-02
2.459869589245622032e-02
2.443256747912380539e-02
2.422654315551243595e-02
2.432187253261262200e-02
2.350839825126060240e-02
2.417259887209707164e-02
2.461673711127976977e-02
2.388382073434920302e-02
2.370159502442088784e-02
2.336145023165737966e-02
2.322813321307895529e-02
2.352801648836855969e-02
2.368854235614947443e-02
2.285531226058025445e-02
2.245263887397907013e-02
2.257243257493704580e-02
2.282426614994463587e-02
2.258978565023675444e-02
2.284084999504439051e-02
2.255866626294597554e-02
2.138126379792341589e-02
2.162227486216719563e-02
2.206865160008585069e-02
2.139388286560534730e-02
2.159893343071317764e-02
2.250076109873332814e-02
2.210829108262346229e-02
2.084752949717983556e-02
2.152745082012571393e-02
2.233565495876992796e-02
2.087942255265206118e-02
2.052063430113782241e-02
2.076666525416027975e-02
2.100259543795638534e-02
2.031128156766800336e-02
2.002750353205357339e-02
2.115995979621514839e-02
2.054820486300464044e-02
1.964632258505982776e-02
1.985785791126659997e-02
1.968487434442929562e-02
1.964577573008925368e-02
1.937613423782408653e-02
1.909497594902831441e-02
1.950875400935341009e-02
1.963712052694555760e-02
1.911183385810786076e-02
1.898635628577399412e-02
1.925373723308761859e-02
1.971023184541132942e-02
1.957321259709410635e-02
1.880385104507793434e-02
1.915385119700288574e-02
1.903256081645034875e-02
1.849001166615319228e-02
1.908783990108568057e-02
1.887863533048516826e-02
1.851856855413689870e-02
1.794979093292228475e-02
1.710331584904154975e-02
1.745626532295231625e-02
1.747879184931699914e-02
1.725847314628231599e-02
1.670020812925808104e-02
1.697975137657255565e-02
1.735377418098768554e-02
1.681918061863270711e-02
1.648448885282542686e-02
1.642965327676737530e-02
1.635615612079878087e-02
1.625555267238427623e-02
1.652255172125036142e-02
1.649741596861496740e-02
1.655935854696681531e-02
1.654658661754783780e-02
1.621810583641359813e-02
1.590920322946006923e-02
1.643273416526818201e-02
1.696048668616523952e-02
1.631220881233162723e-02
1.583523868584429603e-02
1.572762941031118425e-02
1.582904990053072419e-02
1.594204504826040106e-02
1.552584515124498347e-02
1.555900878926624702e-02
1.544163913013270155e-02
1.523368112424283542e-02
1.578005178128704528e-02
1.526164391589416268e-02
1.464626297430845700e-02
1.497776163138058760e-02
1.458037904121019593e-02
1.458725094692880225e-02
1.411721061472760892e-02
1.390396393246287957e-02
1.477965194494198359e-02
1.473149806663018486e-02
1.444541886769692279e-02
1.423764099217977690e-02
1.402195169952398512e-02
1.433467469416298615e-02
1.454512068192137866e-02
1.414528011877514736e-02
1.414861771742345620e-02
1.409543810218254201e-02
1.370257767075983360e-02
1.364903284156504526e-02
1.380010560284252764e-02
1.379892828618799194e-02
1.372353977034156819e-02
1.368999521411603387e-02
1.327687558774652034e-02
1.288527381064781714e-02
1.262638972238983200e-02
1.268591641520883800e-02
1.320852544897911998e-02
1.343322890492624176e-02
1.317407938530396061e-02
1.295914237391111723e-02
1.276250335259918912e-02
1.278971885635844623e-02
1.281736976857919715e-02
1.276065706623010117e-02
1.287113603880984253e-02
1.294152662740267676e-02
1.320612507506422652e-02
1.305625610306792965e-02
1.290162790284984928e-02
1.289445200977895958e-02
1.273091748612433308e-02
1.209622641691476472e-02
1.200313621882933245e-02
1.279217835180117280e-02
1.261612071093242728e-02
1.176435543406159287e-02
1.168230935970042232e-02
1.208600019100319369e-02
1.231258391755539819e-02
1.195899866072409196e-02
1.193611326940699144e-02
1.225239538468383613e-02
1.184160894075501555e-02
1.174605903907404054e-02
1.167912078355330154e-02
1.128886388537067749e-02
1.152490908090537947e-02
1.155732737385040641e-02
1.121989405145916614e-02
1.146980148190530728e-02
1.133410712953138340e-02
1.119323239923118544e-02
1.120094865740986316e-02
1.110708187614118519e-02
1.097700976213001126e-02
1.074092545504148379e-02
1.077515335536561973e-02
1.074215510324248550e-02
1.073232426472533856e-02
1.083019317219596767e-02
1.098442046507862487e-02
1.103259008202396065e-02
1.064166863293083097e-02
1.022776788540486273e-02
1.019650908940087156e-02
1.031853294060132084e-02
1.052849448702326308e-02
1.075586806845089775e-02
1.072514119362128968e-02
1.052445528239979132e-02
1.040362251397912961e-02
1.024208654711478844e-02
1.035360255096045255e-02
1.047261864892623691e-02
1.036687150728387435e-02
1.025307716444522933e-02
1.026574671186144226e-02
1.010084710681381608e-02
9.689446602308013357e-03
9.949477304478706111e-03
1.017438018919899698e-02
9.959506351278438543e-03
9.791990260868955326e-03
1.015766453965093533e-02
1.009689094679469198e-02
9.773381231356039617e-03
9.687401888069727129e-03
9.483521379750510516e-03
9.283770336139703094e-03
9.112962542809395147e-03
9.496279939915416163e-03
9.630233047423084752e-03
9.474608440684796629e-03
9.319973065788257280e-03
9.218496847300779520e-03
9.380304428899239808e-03
9.255137248115084120e-03
9.245003320771136984e-03
9.494328169289547453e-03
9.613042958814158739e-03
9.711906961926860399e-03
9.605251921739901833e-03
9.291693464296927468e-03
8.988585211920809351e-03
8.742043787454292433e-03
8.791978685799253096e-03
8.983983735040508567e-03
8.906721463534651023e-03
8.989301361408063087e-03
9.294452670355730917e-03
9.234712172945896275e-03
8.869728345358287441e-03
8.784119786787067743e-03
8.579254106217723552e-03
8.579666877408652359e-03
8.754260249430316498e-03
8.573491158184119373e-03
8.522529655514010302e-03
8.488710429252328132e-03
8.684826533256887957e-03
8.819705621592554071e-03
8.594804156393073130e-03
8.300752992041388056e-03
8.284412151023058321e-03
8.388549238497322938e-03
8.329338363298915623e-03
8.265404793147442322e-03
8.365641379070686348e-03
8.512939473782210262e-03
8.459599126875154418e-03
7.866085502902854867e-03
7.858661299121995694e-03
8.132830763744167482e-03
8.226561577626318594e-03
8.426904897451549525e-03
8.115030355281344782e-03
7.851186726210669306e-03
7.770448991318631461e-03
7.793168430867846233e-03
7.710568420645698071e-03
7.948260200826307367e-03
8.369258260339787134e-03
8.069137452359391796e-03
7.794094387492058948e-03
7.771195180120031576e-03
7.579295664105503878e-03
7.403858051455270740e-03
7.450462775547342202e-03
7.604066979206344085e-03
7.758892438716405091e-03
7.708403379726915666e-03
7.375772907297349287e-03
7.409967000394469989e-03
7.563617802646767536e-03
7.536773109840126661e-03
7.415711733396649144e-03
7.283725282207428875e-03
7.387230666756996675e-03
7.486519020932241690e-03
7.281986738022024411e-03
7.426281584040803421e-03
7.616575149467331302e-03
7.336580889194930892e-03
7.055534433522757214e-03
7.010551962672499290e-03
7.159585419875367542e-03
6.985780601842564962e-03
6.659879266206201673e-03
7.080054755894136034e-03
7.190816664475128614e-03
6.978679504396047284e-03
7.018363137939324578e-03
6.973106942929631694e-03
7.104119106967198005e-03
6.991700764318697740e-03
6.852487128413045810e-03
6.857100586683712549e-03
7.006518219184584319e-03
6.866400714258583636e-03
6.764195214961768628e-03
6.823017687180408727e-03
6.666875924155895965e-03
6.837682580567877068e-03
6.973526372091812947e-03
6.869216206828354827e-03
6.658053144437373234e-03
6.494970039791471417e-03
6.621192790074352866e-03
6.640244417882664243e-03
6.553303703868555360e-03
6.675409619636573158e-03
6.610859490831040054e-03
6.582399618554410879e-03
6.543329491372777175e-03
6.462652768538587958e-03
6.612041555714590589e-03
6.379525464009853583e-03
6.171362318633132581e-03
6.387641793586688876e-03
6.655134885048673288e-03
6.556094810171755362e-03
6.210286029268111130e-03
6.087693305916842129e-03
6.115305689109024750e-03
6.121065969815655053e-03
5.966878138823907343e-03
6.024567299072010849e-03
6.300471460870805257e-03
6.361350707831268415e-03
6.072947147829767071e-03
6.161495335279683697e-03
6.427513975126426804e-03
6.190699462553597883e-03
6.067710862857822116e-03
6.007269880133891092e-03
6.129400634578996247e-03
6.181907432329779989e-03
5.932919575882058226e-03
5.904438460395711706e-03
5.993592529913979727e-03
5.953991847093696027e-03
5.951791955858566456e-03
5.855856485134021926e-03
5.738049475668709556e-03
5.901270839869901183e-03
5.981287548106064070e-03
5.831261666468487946e-03
5.898424046312291009e-03
5.928872507064874425e-03
5.895045998613619546e-03
5.753360309918805794e-03
5.606609959000754921e-03
5.915579904491316716e-03
5.892003274678684135e-03
5.655747267540972047e-03
5.658287614125738670e-03
5.780685192789636502e-03
5.712371147577835311e-03
5.686268179100135295e-03
5.643150337545915253e-03
5.642963778165572750e-03
5.568813010659059287e-03
5.490977213280646800e-03
5.645219224138920897e-03
5.605867678154670929e-03
5.630915095192507748e-03
5.594636321398230132e-03
5.352698848612176541e-03
5.311244820426568383e-03
5.474514786795822707e-03
5.356881382884538280e-03
5.311299730245066901e-03
5.517865266383089468e-03
5.722059690811080040e-03
5.547146844189762560e-03
5.312747316179878762e-03
5.183990501362904617e-03
5.137630701418462176e-03
5.319224887844360532e-03
5.342234947256537490e-03
5.384861647503522489e-03
5.369111484351350889e-03
5.186870613418101579e-03
5.241569712593789274e-03
5.348955933162336321e-03
5.103215825972026373e-03
5.140732310729618539e-03
5.298380049451247888e-03
5.085742470222793729e-03
5.106788113207736714e-03
5.302535156296655887e-03
5.251798728075112582e-03
5.281162679387277174e-03
5.174221746955134579e-03
5.011732610456298004e-03
5.127351681661297331e-03
5.061500968141430766e-03
5.044775973947993909e-03
5.147350108827714391e-03
5.109152681255828277e-03
4.919929413827726396e-03
4.949070041001405254e-03
5.073888429868517874e-03
5.096613494992329081e-03
5.069601027813735658e-03
4.850652951193963440e-03
4.904715487088625106e-03
4.936775483622251638e-03
4.888355169843901574e-03
5.012845343193499809e-03
5.078527305314378161e-03
4.951326541458781275e-03
4.810821282603444833e-03
4.849302955572301621e-03
4.926748382284658681e-03
4.907733201247271512e-03
4.778536973445015462e-03
4.809853801926372747e-03
4.936954567201421590e-03
4.739331428070300833e-03
4.754123691756740287e-03
4.923171417146228641e-03
4.872984640034485823e-03
4.833119014088545738e-03
4.700567062496080473e-03
4.698086210020793047e-03
4.701868683345271534e-03
4.718434936057203620e-03
4.573917339685994871e-03
4.541388161899338055e-03
4.696809952489450733e-03
4.651743147936641953e-03
4.643171684892978893e-03
4.748671934302752667e-03
4.673762938268111351e-03
4.516142004484386720e-03
4.516892339007703636e-03
4.565468321231024897e-03
4.664537611402037355e-03
4.634425955042898240e-03
4.663580222787754026e-03
4.567693733704357960e-03
4.432128366607219865e-03
4.494796649385788753e-03
4.383924713714433020e-03
4.337912923507248296e-03
4.361968995681053153e-03
4.356086715830586979e-03
4.392008378689644076e-03
4.367476509204436773e-03
4.390098319385971927e-03
4.527356274131822018e-03
4.424629228338446477e-03
4.324161255792369034e-03
4.396465218415524824e-03
4.399522788216727459e-03
4.453199356118161568e-03
4.434633820321884530e-03
4.277272359514637176e-03
4.182044615056740994e-03
4.288779386032146729e-03
4.231701369150037834e-03
4.090006146038343941e-03
4.114281718191693631e-03
4.263100810049242663e-03
4.240042082119917059e-03
4.207965136961535138e-03
4.235182396717242920e-03
4.211627612657444647e-03
4.220829359289484176e-03
4.122098035715501124e-03
4.113693798688443370e-03
4.088402732646495216e-03
4.165286360519477801e-03
4.277698176346356705e-03
4.156268679873282093e-03
4.064762755360185401e-03
4.114249637335792159e-03
4.190854795173813013e-03
4.161598682986727797e-03
4.106703240257821193e-03
4.102149719726410661e-03
4.136338434769307182e-03
4.081090597261438982e-03
3.924133971509471616e-03
3.917232371108940979e-03
3.973102059313126516e-03
4.106863298101977658e-03
4.122445763674347473e-03
3.975613991169886854e-03
3.983979761794871448e-03
3.920618927944947291e-03
3.734861982115496044e-03
3.816845559005306587e-03
3.978451244412535386e-03
3.923077326396314131e-03
3.884715765028239932e-03
3.937215611587035341e-03
4.053607025694797722e-03
4.075708478195651414e-03
3.850028277168682667e-03
3.791604308237828558e-03
3.807262127085125035e-03
3.785015318624937279e-03
3.866282051669717515e-03
3.940654446601154527e-03
4.029022380829863463e-03
3.869400512379492837e-03
3.802184688231021771e-03
3.833931272512079366e-03
3.759374596963258128e-03
3.755735033625278840e-03
3.731115069610151536e-03
3.811879745055393037e-03
3.909480180106519875e-03
3.806844011647346482e-03
3.736372917472124706e-03
3.792926618937745090e-03
3.779998124812727987e-03
3.693276576802115296e-03
3.752186636195318017e-03
3.811188113725406338e-03
3.630676106200472677e-03
3.712164424051432859e-03
3.769531404621313461e-03
3.579314442604909427e-03
3.488928792608368776e-03
3.637008669103762581e-03
3.739616512207249565e-03
3.694677355966186592e-03
3.708127198570030075e-03
3.676900757687828585e-03
3.655348098336863496e-03
3.696185028961034361e-03
3.796625578605028559e-03
3.746217612406163577e-03
3.688469393851200560e-03
3.592635891323326617e-03
3.591424045736519351e-03
3.607827641705951913e-03
3.540390605368653239e-03
3.565701421477837120e-03
3.570938550797778110e-03
3.490665316128209548e-03
3.499067514370888133e-03
3.583002275138614644e-03
3.545313003014705262e-03
3.462767041982329781e-03
3.394196314679846348e-03
3.369597045420578973e-03
3.458605597182176118e-03
3.488750469398289433e-03
3.484796270218117487e-03
3.536866133123505763e-03
3.540039303784946884e-03
3.629543468647470055e-03
3.585880778519273410e-03
3.571820786379539467e-03
3.652730615815009529e-03
3.558066571691702578e-03
3.407131289834514336e-03
3.339056834053692399e-03
3.376093348458817506e-03
3.369904991013355968e-03
3.349739133993612228e-03
3.413981403773177180e-03
3.516457430121048763e-03
3.481103853866639002e-03
3.313075073751583794e-03
3.309100586070179081e-03
3.341938964652318555e-03
3.332832537647878891e-03
3.377924396440938701e-03
3.383329331866887727e-03
3.436715891161562855e-03
3.507814898150345053e-03
3.467424152920607367e-03
3.363689930059026324e-03
3.319287840810150429e-03
3.254642284125926644e-03
3.227560195735342842e-03
3.243662596053512991e-03
3.165506707677166656e-03
3.263856285284159452e-03
3.398034469675240837e-03
3.448653632951511824e-03
3.417557190584545861e-03
3.211386096660263662e-03
3.107385383824078258e-03
3.240494443339525261e-03
3.293313645556919522e-03
3.206064378697488955e-03
3.152300012548134647e-03
3.166902125529787605e-03
3.200050043217180559e-03
3.165381503114469454e-03
3.106810435190757776e-03
3.107634121296429675e-03
3.156961178093892293e-03
3.230326893640475365e-03
3.167975812420279012e-03
3.013140952195079818e-03
3.107006483228783207e-03
3.164077508698129575e-03
3.065361348390500430e-03
3.070086122349450965e-03
3.036949033562380464e-03
3.038750220522427360e-03
3.166750004970760642e-03
3.239253179025332850e-03
3.112613573676113309e-03
3.048355381414320688e-03
3.106008681507275472e-03
3.141509738472108345e-03
3.159577839204015959e-03
3.193788243532653167e-03
3.182064569533695885e-03
3.133010968042058714e-03
3.076019657795711713e-03
3.045819151443907719e-03
3.127098213212635945e-03
3.119531867414486199e-03
3.098385277925161559e-03
3.077721930954186846e-03
2.923029253908819049e-03
2.949213613630978503e-03
3.023360035602904849e-03
3.023855525487467114e-03
3.035258341468666590e-03
2.919285735969819572e-03
2.977668088086052496e-03
3.081768224922832450e-03
2.966380314555434015e-03
2.909936779741717494e-03
3.075319242394072665e-03
3.112892759571683678e-03
2.980993055825796600e-03
2.900684887010696825e-03
2.908710264610243987e-03
2.917416117030132480e-03
2.873748505471358534e-03
2.946138555887920386e-03
3.046152031786844745e-03
2.991105327020131439e-03
2.912227306671510974e-03
2.893085587367677167e-03
2.908707742001791132e-03
2.911600346998010052e-03
2.943850292893083510e-03
2.987599254440705988e-03
2.963906264624886332e-03
2.880804537827072638e-03
2.841782255964792926e-03
2.962344505368820578e-03
3.033454107136757030e-03
2.906659144921309567e-03
2.825003123153147812e-03
2.906461390580984162e-03
2.896490600702070813e-03
2.886369758511288675e-03
2.815126872791310405e-03
2.742170914221520473e-03
2.848981592302177786e-03
2.851956523148150777e-03
2.800188396891098008e-03
2.731138161220582165e-03
2.832685949795503682e-03
2.948160642289809463e-03
2.871851967012845151e-03
2.848562232189671365e-03
2.778568493375481886e-03
2.716527486961169136e-03
2.834604389183039645e-03
2.857327196878011507e-03
2.802666653222257633e-03
2.870848876300663606e-03
2.879850776649774645e-03
2.778265302058534683e-03
2.713340586219237498e-03
2.688022965158602326e-03
2.622671070345512431e-03
2.617664748700536479e-03
2.675595605337758014e-03
2.730921159685559783e-03
2.730801069345861233e-03
2.688653831909995802e-03
2.676930575142916040e-03
2.718351915807607194e-03
2.704218451746339975e-03
2.739261299291922188e-03
2.725270597334858783e-03
2.615050621798956348e-03
2.667521246986602999e-03
2.700008149097151127e-03
2.595053490256955201e-03
2.524598870256500836e-03
2.660605001329688010e-03
2.730606984531900455e-03
2.614877826797378218e-03
2.586797052718404783e-03
2.580705730035829076e-03
2.597455786538430556e-03
2.665838910439391213e-03
2.696422223145217983e-03
2.651366624952637436e-03
2.665221146758719496e-03
2.728830296097680894e-03
2.710386668845734832e-03
2.648281616792054656e-03
2.612213869131080855e-03
2.638510462706987469e-03
2.691683209812365668e-03
2.646101378689241085e-03
2.561504612277355156e-03
2.618212013944296642e-03
2.608081925731759853e-03
2.572036550916465859e-03
2.589445677520881527e-03
2.620101007585219459e-03
2.648391811384803469e-03
2.651087079334837199e-03
2.574565781410604638e-03
2.519619222380253386e-03
2.583246730880286827e-03
2.523142668340916817e-03
2.437994584689574720e-03
2.429135714453202997e-03
2.464895679290539116e-03
2.554124599647532648e-03
2.612037636692615076e-03
2.576521798866727130e-03
2.565959499793983144e-03
2.580472624914086077e-03
2.554936418714413675e-03
2.473992954725938442e-03
2.490512161809837512e-03
2.520529721898572256e-03
2.484116034848783770e-03
2.560292179092931060e-03
2.506010060714264267e-03
2.477483919263319054e-03
2.512991622776934632e-03
2.475043451256314121e-03
2.465106095070719854e-03
2.430884569383471704e-03
2.406649460268425657e-03
2.413274738449237931e-03
2.496028163416584046e-03
2.522603543127643552e-03
2.494933427601972020e-03
2.520781333981840597e-03
2.470775701221891024e-03
2.404547746886582897e-03
2.408089959393771868e-03
2.422826406005381111e-03
2.466572567191597717e-03
2.532075222990744744e-03
2.465337621500075099e-03
2.378326160898443058e-03
2.430374734999198125e-03
2.439252715839162079e-03
2.336609688741587976e-03
2.294279321039707168e-03
2.332334502964003055e-03
2.409634203943692571e-03
2.391600361460357541e-03
2.354578464780596354e-03
2.417791749107027141e-03
2.441160194187194047e-03
2.406804256500404051e-03
2.381271722962401225e-03
2.336374824870112322e-03
2.347632342434378700e-03
2.335888662970179996e-03
2.391822204767023695e-03
2.490177691774718774e-03
2.409412835433105606e-03
2.304241164409248210e-03
2.320145255832782930e-03
2.368452243259636450e-03
2.302013444026664284e-03
2.311673720892820031e-03
2.369384334536947610e-03
2.381304856981319128e-03
2.354801892533822574e-03
2.379772621735825634e-03
2.398288211501562947e-03
2.379160940163045461e-03
2.400934005623614823e-03
2.390336018999357926e-03
2.358066469225294712e-03
2.327623494090230120e-03
2.321456107304646892e-03
2.272795137864970505e-03
2.239035754370177767e-03
2.289140471975826749e-03
2.357187604252317190e-03
2.392634778017629742e-03
2.328964698648249704e-03
2.229573488332948616e-03
2.254126313132178133e-03
2.335578379819419018e-03
2.346844709070856124e-03
2.269976319956721212e-03
2.276451589816221553e-03
2.274362676416074019e-03
2.289467024826617216e-03
2.342165946495372315e-03
2.324321105241747027e-03
2.283743693335063378e-03
2.230156858157666521e-03
2.273869675159075759e-03
2.238100935530254205e-03
2.261731939606495805e-03
2.274178476265422896e-03
2.212534708113820126e-03
2.204222780548505643e-03
2.216557746907751435e-03
2.213006650853965342e-03
2.170218235424947999e-03
2.183617060078448836e-03
2.236360161908875800e-03
2.300330745035701705e-03
2.257390611650460926e-03
2.258744277989149958e-03
2.333466316461206384e-03
2.257985601187930281e-03
2.219178931839592937e-03
2.225850727194265445e-03
2.130814327474735235e-03
2.121349372199865784e-03
2.213991295359218209e-03
2.222293142754033172e-03
2.139708120122748268e-03
2.086426464272457884e-03
2.146025756336406888e-03
2.209353485902162961e-03
2.191490553292590061e-03
2.172559791831682376e-03
2.211033532347231670e-03
2.227347772882316921e-03
2.178655779508836213e-03
2.128925038813092325e-03
2.160264917386189865e-03
2.240200261740028006e-03
2.249407712916282141e-03
2.235202702688509745e-03
2.249209483012842240e-03
2.136732041497607561e-03
2.124318381647753804e-03
2.236724054146713419e-03
2.168420508838878914e-03
2.100066391899018271e-03
2.111564811519718414e-03
2.077071688341871128e-03
2.080803110706595360e-03
2.167943611022554902e-03
2.176700555078511529e-03
2.142740495866869016e-03
2.104839859516043250e-03
2.126984535168821317e-03
2.166092288888026452e-03
2.149823894486167786e-03
2.176198415062044044e-03
2.145151138500904411e-03
2.109616541184232332e-03
2.111842725967838855e-03
2.128414675977804461e-03
2.106015758503899157e-03
2.036772319221694712e-03
2.042538230835698639e-03
2.064520698667799206e-03
2.103692446810601427e-03
2.099579974042753427e-03
2.089744556141531848e-03
2.114304789330312927e-03
2.019048700228803610e-03
2.030652319357168292e-03
2.104203551357080020e-03
2.080920782979842412e-03
2.077914332654618411e-03
2.067005207688986899e-03
2.076237280784949419e-03
2.051854764381317014e-03
1.993568837702773718e-03
1.999589951396500177e-03
2.035488053083653152e-03
2.046341407261872795e-03
2.022441968699545314e-03
2.082560654377281321e-03
2.131936112077883506e-03
2.062754565330001105e-03
2.052180768890906910e-03
2.045989988161197627e-03
1.973317933804339449e-03
2.010736643225955952e-03
2.062608144749782969e-03
2.029102521895301357e-03
2.071917805990361634e-03
2.094837184221510010e-03
1.995133333230985403e-03
2.014279309103684818e-03
2.050648870677963288e-03
2.039746321986605181e-03
2.076574893674083822e-03
1.989987748872157347e-03
1.930364592161121955e-03
1.946903439745885367e-03
2.008253027102864866e-03
2.115869923065218268e-03
2.087970534493061112e-03
2.006327640871748488e-03
1.972911859497415883e-03
1.955819947199730242e-03
2.015018343206312693e-03
2.048350074506906718e-03
1.972156195772711059e-03
1.977998550240718349e-03
2.003137430657076726e-03
1.943582042996765558e-03
2.028150827444888914e-03
2.068423082246949925e-03
2.011306562662143905e-03
2.003810753942383751e-03
1.998901664479537776e-03
1.969470729153326768e-03
1.934269749017634120e-03
1.913887320734953970e-03
1.923824134150879401e-03
1.933602939016949244e-03
1.926767547933120987e-03
1.982358044685769444e-03
1.999535245567362653e-03
1.957022125971657686e-03
1.890514201203621078e-03
1.937672416970323162e-03
2.026613796011664595e-03
1.990527311214903422e-03
1.952549807472459377e-03
1.973609295148772043e-03
2.006854438602039860e-03
1.976334263707035539e-03
1.950735762860972625e-03
1.958885932263166457e-03
1.969793668614379205e-03
1.949492453436013498e-03
1.893350014409877612e-03
1.874554217638766448e-03
1.892210509052631067e-03
1.892695209962027593e-03
1.904155701820157368e-03
1.939338531208837637e-03
1.958337448386117396e-03
1.928956860613270869e-03
1.934046500607378496e-03
1.932071205888416824e-03
1.893930404709282629e-03
1.854620353532419018e-03
1.861835018643812891e-03
1.876456487438939559e-03
1.875631155264482911e-03
1.882580407511717964e-03
1.913721105219489326e-03
1.926867472263680712e-03
1.867250952948125127e-03
1.897016514542465993e-03
1.970236914104516682e-03
1.951076207197992426e-03
1.901872016984333192e-03
1.837209260879253550e-03
1.795502425762393476e-03
1.911292648574270227e-03
1.936849883937950866e-03
1.883327074601641666e-03
1.877653707883377961e-03
1.871930096172940653e-03
1.853578703261378208e-03
1.819810757992151515e-03
1.872214823534023177e-03
1.863910190419717844e-03
1.839330854971562429e-03
1.852685712834896978e-03
1.827743486347293764e-03
1.875691037586996743e-03
1.884287285626472675e-03
1.850526492355632083e-03
1.830267826665138691e-03
1.836263194170760287e-03
1.865765965389392907e-03
1.842874013314462584e-03
1.882123392739162241e-03
1.901699767215813850e-03
1.847561799596719300e-03
1.871824226997925462e-03
1.881491260166712719e-03
1.831093560944378187e-03
1.802978204785848438e-03
1.796231058812326233e-03
1.766861317579735942e-03
1.782872852831605265e-03
1.859036717450422314e-03
1.857716548720025939e-03
1.791296319165636142e-03
1.787128581556525183e-03
1.833491866380906063e-03
1.855547423848326804e-03
1.836853661138649523e-03
1.803654088350911894e-03
1.835040318132206147e-03
1.781614525867879781e-03
1.745282294537950146e-03
1.804486378022463703e-03
1.732243034344200291e-03
1.678935589135055516e-03
1.722092757082853594e-03
1.764635379804506497e-03
1.817393834512401503e-03
1.799455171634874433e-03
1.757386793923329743e-03
1.792408355498619800e-03
1.802551603566141620e-03
1.780852043219619592e-03
1.782217384552953502e-03
1.824864410830731023e-03
1.833790107443758173e-03
1.792084943701737192e-03
1.832888038245839837e-03
1.827025216234510032e-03
1.727857331943312641e-03
1.756228269551300637e-03
1.755534854464403964e-03
1.753446478956837166e-03
1.802330747521701864e-03
1.791011947849739357e-03
1.739057560614719377e-03
1.668422428602051553e-03
1.680238005631774691e-03
1.731468027045772419e-03
1.773058824069782130e-03
1.768321872224535435e-03
1.761649182203984436e-03
1.757692738905832939e-03
1.759053022205372312e-03
1.805398117251211720e-03
1.751183591288439775e-03
1.689420486982331051e-03
1.721109592381453749e-03
1.704358055047071070e-03
1.650024332390729459e-03
1.647315477658005270e-03
1.739401915962572728e-03
1.812211598652855140e-03
1.823454244400616459e-03
1.841569139074285657e-03
1.790517008992327215e-03
1.767557940001121325e-03
1.789673343389126467e-03
1.747708371140252806e-03
1.750596224579895142e-03
1.766763487930107530e-03
1.749060179232903890e-03
1.741645982781077871e-03
1.739590912884214679e-03
1.735826099689823446e-03
1.749755111524692449e-03
1.722519357769122534e-03
1.723088232595695966e-03
1.731703263384928903e-03
1.705781817141035790e-03
1.679141196816428920e-03
1.696986338650373306e-03
1.688368030339618825e-03
1.646123258208891755e-03
1.693317010312123073e-03
1.762423120788457953e-03
1.749903810309012082e-03
1.728411111603249438e-03
1.784006434117428944e-03
1.788233347637798506e-03
1.742096318556985313e-03
1.688132899418473467e-03
1.725299737997162096e-03
1.722701742011769612e-03
1.666233636562195570e-03
1.638049383502451729e-03
1.628007943120970318e-03
1.654203357888811392e-03
1.653414180873728941e-03
1.713872203756039133e-03
1.756219450692639511e-03
1.681679847466449823e-03
1.640891144194931393e-03
1.674187703295679881e-03
1.695168328600924618e-03
1.733721052514040992e-03
1.707331030956726848e-03
1.685634094401613787e-03
1.671728720235233145e-03
1.623451860189604589e-03
1.681512966495863400e-03
1.684864069681584180e-03
1.659083974335053609e-03
1.702756662537134895e-03
1.685400829529700448e-03
1.610875655318907539e-03
1.601812408026919744e-03
1.587624168620980179e-03
1.598580075695726650e-03
1.689357460588297158e-03
1.678862781788065424e-03
1.626673584983040011e-03
1.653335214830897780e-03
1.703912943805601515e-03
1.663700059224389443e-03
1.594103957536138197e-03
1.609027821529971074e-03
1.617794118766996978e-03
1.674286055448676773e-03
1.750975427349820996e-03
1.760108050976650230e-03
1.733063082282649192e-03
1.683161937820968528e-03
1.664661747331582040e-03
1.650140645935861032e-03
1.655070734779719730e-03
1.666093290529545735e-03
1.646954561632173663e-03
1.583472823030145820e-03
1.595826469565668525e-03
1.603943240509623971e-03
1.579230323397818334e-03
1.643913331031699766e-03
1.653198956482572870e-03
1.616833191464973028e-03
1.614264461887536702e-03
1.599984587945230087e-03
1.603080075805289129e-03
1.640009645871671681e-03
1.653735843449320080e-03
1.626422095732655291e-03
1.599859578247007919e-03
1.637273640096934078e-03
1.619136168887859613e-03
1.585825668265953550e-03
1.597460544646165173e-03
1.608073680263143136e-03
1.666023649423257341e-03
1.600150798267735170e-03
1.535628371380878994e-03
1.599308281606033003e-03
1.597738411099542451e-03
1.537456346006023942e-03
1.551122259355138108e-03
1.548354660552101782e-03
1.551031741770066835e-03
1.578986654921204396e-03
1.579834889990028302e-03
1.607577200824907926e-03
1.589294239807284700e-03
1.574902884191146067e-03
1.581783646772097702e-03
1.594886382644897108e-03
1.560883074896450475e-03
1.557129160485019349e-03
1.622783443829132989e-03
1.614753837820325508e-03
1.590266051115229139e-03
1.560554643901846143e-03
1.538236576171231936e-03
1.544753577672259258e-03
1.578960940287900405e-03
1.625406019280111174e-03
1.607367517648410418e-03
1.572503013736046640e-03
1.554529504298330115e-03
1.591817235474812971e-03
1.607768398359399808e-03
1.551210797644002413e-03
1.515364474572891132e-03
1.524670456226694549e-03
1.562846616564126908e-03
1.560489824537751634e-03
1.552169512962652985e-03
1.555812966154985176e-03
1.550898695742728177e-03
1.580068054392606532e-03
1.616116853048976199e-03
1.620416732864542013e-03
1.563815560833307829e-03
1.548253165410537783e-03
1.602964541949529649e-03
1.635550514088927616e-03
1.610763667756415348e-03
1.586422291221894999e-03
1.579698996765189090e-03
1.540451495207123978e-03
1.557379978246639738e-03
1.588558296119859867e-03
1.553836583444559221e-03
1.556143895890273925e-03
1.540583618253464149e-03
1.543563954925373767e-03
1.594620584809722285e-03
1.571920134410187062e-03
1.487918602671110032e-03
1.475089814466311842e-03
1.506733131341705641e-03
1.498811429379911034e-03
1.521183112330093097e-03
1.528118397523558526e-03
1.531807282984654420e-03
1.508155714376827614e-03
1.508711377504977184e-03
1.597313360571876338e-03
1.572277810842154450e-03
1.525115096608976742e-03
1.577346956455910870e-03
1.585761361226168320e-03
1.562882863393523373e-03
1.519306380870516764e-03
1.496636009318416238e-03
1.512017916702425172e-03
1.525367482041200054e-03
1.596436946171617740e-03
1.541099176704259499e-03
1.473006454038299591e-03
1.508228633549388645e-03
1.522230218557782616e-03
1.496391972656093599e-03
1.526722567192294322e-03
1.554512674923801824e-03
1.530548349170806266e-03
1.538902314091444888e-03
1.524289438675532817e-03
1.517244035352046869e-03
1.533476087376628048e-03
1.471812226697109295e-03
1.458560073423285919e-03
1.503351347573323848e-03
1.513097804412896243e-03
1.537457843421587448e-03
1.530439325020836391e-03
1.550421643584035851e-03
1.509504447093371494e-03
1.493947947552257821e-03
1.517428820068675429e-03
1.499368441962720165e-03
1.517508660871464202e-03
1.517109454294400051e-03
1.500205042165505577e-03
1.504107832695519929e-03
1.517032773281565055e-03
1.509357538811266020e-03
1.512046942458191096e-03
1.488848087504853054e-03
1.484759670610414197e-03
1.509940583768207365e-03
1.475930024908183886e-03
1.482148981747645825e-03
1.497972449351774298e-03
1.516545207956761839e-03
1.563843243389069406e-03
1.535759092615313244e-03
1.440270175197704223e-03
1.429335052191989339e-03
1.449890581886507414e-03
1.439318292130214311e-03
1.514768109119994178e-03
1.546721179801009835e-03
1.530386487937030740e-03
1.521719433470875233e-03
1.500783357846677962e-03
1.513937096267343844e-03
1.502159862226373288e-03
1.533970938589290442e-03
1.541251618992924401e-03
1.462683114072781381e-03
1.453123963226026893e-03
1.481214477349545970e-03
1.437900634827857802e-03
1.441723702855474782e-03
1.524706061231488868e-03
1.496272627678676709e-03
1.501599845683625721e-03
1.573312569768135771e-03
1.506426358170103981e-03
1.412428522263514848e-03
1.413833337853894791e-03
1.445573963933670641e-03
1.471244550855334027e-03
1.473966029337827905e-03
1.434576149957471260e-03
1.440640865122281081e-03
1.482355302934146388e-03
1.493458344425032357e-03
1.465057338828999658e-03
1.457832515374216011e-03
1.446868686075771741e-03
1.428972150376916573e-03
1.452504118828915752e-03
1.488676164013370351e-03
1.456579479221733640e-03
1.434995452780861739e-03
1.455230768295800959e-03
1.456331805396457587e-03
1.467401379094496368e-03
1.492068607241658473e-03
1.454263658233269233e-03
1.449355448528124191e-03
1.432355593072535700e-03
1.402303338046522992e-03
1.411516128793946457e-03
1.365840971189820081e-03
1.409900349459858575e-03
1.478704881842649640e-03
1.469492388339304050e-03
1.426667254150788475e-03
1.431824662803507335e-03
1.450628539183997177e-03
1.413370826229541763e-03
1.377119764703415824e-03
1.421568723900553223e-03
1.455140509147043919e-03
1.427721802808911214e-03
1.429905218394370275e-03
1.441794414674463318e-03
1.440120301104633876e-03
1.395703183119219965e-03
1.377251855335579834e-03
1.450121131830760897e-03
1.434925606880530077e-03
1.399190679710699643e-03
1.394269003336621624e-03
1.393604993496054198e-03
1.423240130641396234e-03
1.409450353553037567e-03
1.421743583858387904e-03
1.426896723258018343e-03
1.412166418423836233e-03
1.399348407884672347e-03
1.361424207332636704e-03
1.413541471161746266e-03
1.452536336708553765e-03
1.407068109625910163e-03
1.431622025513030723e-03
1.444667300458065719e-03
1.407719100584311697e-03
1.384177445836771471e-03
1.421916046148474864e-03
1.442619231844390927e-03
1.412047844977033480e-03
1.382702245490510708e-03
1.361921097136546081e-03
1.344384191483975277e-03
1.360285546153771436e-03
1.384868517092850779e-03
1.403092486292113663e-03
1.454246806490386377e-03
1.423044957828891550e-03
1.368090974667095488e-03
1.353498567331632048e-03
1.356217374525556458e-03
1.380899213414442904e-03
1.395567949182345904e-03
1.377946432630712406e-03
1.372987739930772461e-03
1.393983873145478994e-03
1.423550177480600518e-03
1.418233537410332895e-03
1.422119722130075906e-03
1.413430712031597987e-03
1.416152145208211723e-03
1.410677873723199848e-03
1.355837847802734844e-03
1.338392193061521294e-03
1.355553459719871338e-03
1.354946318217955994e-03
1.330569188736531808e-03
1.344330770978638271e-03
1.359210490747833665e-03
1.363906935286728290e-03
1.377647612508066692e-03
1.366446964460583773e-03
1.375015846895107259e-03
1.409375129189180875e-03
1.435030987340539738e-03
1.443142845616900410e-03
1.421138869588286537e-03
1.432042352421688527e-03
1.414594797198243537e-03
1.395267365036124106e-03
1.388150992849726800e-03
1.371464190725784531e-03
1.429159299392798906e-03
1.406472425930756351e-03
1.379715160652603525e-03
1.404836968194169604e-03
1.412295397350348414e-03
1.405568640856700441e-03
1.390499776296988833e-03
1.373467262556445512e-03
1.352718388628323899e-03
1.301785754378661500e-03
1.334791137376647053e-03
1.426120662532894988e-03
1.369720877492547209e-03
1.359231524426258303e-03
1.386513762454700312e-03
1.370100660515174637e-03
1.359331906627893501e-03
1.401250813589512969e-03
1.445020699118837243e-03
1.421930776864393630e-03
1.382698857214440186e-03
1.395300590684400623e-03
1.424124369491945857e-03
1.415520406859793658e-03
1.399772792556453708e-03
1.356050711500455695e-03
1.313507427309102814e-03
1.337012366159415775e-03
1.360606531490345323e-03
1.326805995031837652e-03
1.312055938658453387e-03
1.338697239390008922e-03
1.379909304070211845e-03
1.417714975744782755e-03
1.379143761930544257e-03
1.299171165017489263e-03
1.348961392308836976e-03
1.412878410477619133e-03
1.386436734188234952e-03
1.389070860892952257e-03
1.407669033780092286e-03
1.399509527345407962e-03
1.364356513107773446e-03
1.381634235357594599e-03
1.365436525027926336e-03
1.288414579701706222e-03
1.296254636973550450e-03
1.329614713535003665e-03
1.349572347466087641e-03
1.383014409614538804e-03
1.400315929598027961e-03
1.372445320461525287e-03
1.361855128298827431e-03
1.377726614208347718e-03
1.328996754060805807e-03
1.302280910382088569e-03
1.297493514396523898e-03
1.290333531895229745e-03
1.359436702405445547e-03
1.382134317774677155e-03
1.341270852334640242e-03
1.347334148033845110e-03
1.340849601704858758e-03
1.317052561291742231e-03
1.344345026438739698e-03
1.379344900874868640e-03
1.392332762902003104e-03
1.382826132970131844e-03
1.337611157954804670e-03
1.319798788718899068e-03
1.311520673510615164e-03
1.338631685682543362e-03
1.369491328423612115e-03
1.371906514481599244e-03
1.386427130135671742e-03
1.363853634876259794e-03
1.338005916859491724e-03
1.358087409876155595e-03
1.328227152989539840e-03
1.270193607669851043e-03
1.322828611113363757e-03
1.326647390579242152e-03
1.298493029196070648e-03
1.338631113703406999e-03
1.374655170731113509e-03
1.380028035797626305e-03
1.322131528042469386e-03
1.321295617398440857e-03
1.376937986731770246e-03
1.358520547969162013e-03
1.349395423901310082e-03
1.354867212110506510e-03
1.346350077878599684e-03
1.331996199283245292e-03
1.319117322019114358e-03
1.353276302743629039e-03
1.360002395210053831e-03
1.304971147047990577e-03
1.261204401152589590e-03
1.311311983043021885e-03
1.344292543886024946e-03
1.309346880471732276e-03
1.308092391921994273e-03
1.330041022980571778e-03
1.338817627166545435e-03
1.330918659020079988e-03
1.330939076818935278e-03
1.299292728410624421e-03
1.325617611142681238e-03
1.365467621557049952e-03
1.311191083520888085e-03
1.334565696609343139e-03
1.346038757294225514e-03
1.257707476628545928e-03
1.223114994244986443e-03
1.275038251221893371e-03
1.328346183656615520e-03
1.336918005396207226e-03
1.348000923102792362e-03
1.363052761188093256e-03
1.357746063427545070e-03
1.332026288932085549e-03
1.318970993190387827e-03
1.319085328669772177e-03
1.288293365061646744e-03
1.261100939722989119e-03
1.317078176573707651e-03
1.337296470638999098e-03
1.274567289787378660e-03
1.267533459710008066e-03
1.299823638521133400e-03
1.319444830179726741e-03
1.326669525518270549e-03
1.331232213634204846e-03
1.302733484465611220e-03
1.319895422113396069e-03
1.329342040320550568e-03
1.288758008486880127e-03
1.330068114211121685e-03
1.356682848978508918e-03
1.350762486012071009e-03
1.335768588337735933e-03
1.272254631612276376e-03
1.249428003118161238e-03
1.256500711061525003e-03
1.258259056594746754e-03
1.244474122378458466e-03
1.279709620027828744e-03
1.311632160214983717e-03
1.270848484002414305e-03
1.302708615095988761e-03
1.310674790802943699e-03
1.301298106379686088e-03
1.343897667753634652e-03
1.306783720455447634e-03
1.252064835881163763e-03
1.301992417193590084e-03
1.328404058126285078e-03
1.301794675807912667e-03
1.324582015478716112e-03
1.311585207859131694e-03
1.312685651064886098e-03
1.360565939107414657e-03
1.339386753565729917e-03
1.299615807190083929e-03
1.274612507265697383e-03
1.296111713497243457e-03
1.331795555558424118e-03
1.320241041249788951e-03
1.268134427872436021e-03
1.251123717782692693e-03
1.293339713516362000e-03
1.311241078000162635e-03
1.296469052528861866e-03
1.291699066294994336e-03
1.329216853095171579e-03
1.285318147722540501e-03
1.279689016775763374e-03
1.382810737894102533e-03
1.359988322597280395e-03
1.329808932124755668e-03
1.357660435721966437e-03
1.308113409616724291e-03
1.297120019204917951e-03
1.320534635678658310e-03
1.299447715115605419e-03
1.261160932029426829e-03
1.236627732743410778e-03
1.237327767405094203e-03
1.273746251049803638e-03
1.317302305573568415e-03
1.290021224141700996e-03
1.304882137807663548e-03
1.323146123405319905e-03
1.299614673132486317e-03
1.298171623887380000e-03
1.306721306259399622e-03
1.331571737232551626e-03
1.307282692110241186e-03
1.269694913387675421e-03
1.272568570592292345e-03
1.292110970736187357e-03
1.310470964615291717e-03
1.312382926142340511e-03
1.302348902260560800e-03
1.267444986382329063e-03
1.271928673355233845e-03
1.285088681888527399e-03
1.281309978757314569e-03
1.275556508349148539e-03
1.275397112368449127e-03
1.315038677201672054e-03
1.312001152094845538e-03
1.286453761976875812e-03
1.209439926155467509e-03
1.241703167628482526e-03
1.314185231830940995e-03
1.274810874177235726e-03
1.250805813220076364e-03
1.267854476012081214e-03
1.283962568733725950e-03
1.274855502557994003e-03
1.245904132086971504e-03
1.233591379544366450e-03
1.250164010329591572e-03
1.268333776544475168e-03
1.265842402679538247e-03
1.280164980817826564e-03
1.281888103718370172e-03
1.207646465128914487e-03
1.214803550061534058e-03
1.234585940217752462e-03
1.249558727655182859e-03
1.272835789532994260e-03
1.246312804813141982e-03
1.278763927319293437e-03
1.291673196922254888e-03
1.249871226740018526e-03
1.282371806607806621e-03
1.303747384793447388e-03
1.281327116782344936e-03
1.306295548516479268e-03
1.265248209329209632e-03
1.243213937899347770e-03
1.264669009350197432e-03
1.215543066096774023e-03
1.225500082030680019e-03
1.275588617255554637e-03
1.266319236567685922e-03
1.240206664657065054e-03
1.247214994663692084e-03
1.250447748008716616e-03
1.219597101456717592e-03
1.252167875570265156e-03
1.278370340324495825e-03
1.251091434455104019e-03
1.237783320115040924e-03
1.260254219141009307e-03
1.311687184454764796e-03
1.292314762858049002e-03
1.258036522863886005e-03
1.271149897398537705e-03
1.258691876285711678e-03
1.241701249266992900e-03
1.238571958675557718e-03
1.264391101200305423e-03
1.280436563244365892e-03
1.256080321118413241e-03
1.267126168403743570e-03
1.239957612108677412e-03
1.201742481257668266e-03
1.232428799263100188e-03
1.242462869609409172e-03
1.227760901936369824e-03
1.258770193621535022e-03
1.254170439289423828e-03
1.215216485115661266e-03
1.215695094614558085e-03
1.219618586960363998e-03
1.240635028781863743e-03
1.249763539854014662e-03
1.250638042316535139e-03
1.263571200627020647e-03
1.262010292257383266e-03
1.240946842441652178e-03
1.240535938086866725e-03
1.228927695254558236e-03
1.188634726410412118e-03
1.189819907774835499e-03
1.207578266798850324e-03
1.240223955147289536e-03
1.229320023259520070e-03
1.251711958764259360e-03
1.275197511592901338e-03
1.216638283896786209e-03
1.219937060149784824e-03
1.245304767295681665e-03
1.240371562073059632e-03
1.250932510391123634e-03
1.248104183892124281e-03
1.260672519077562842e-03
1.264185535778433473e-03
1.243604741585498238e-03
1.266782263724311203e-03
1.245943799028760048e-03
1.207159784722262831e-03
1.247763952016391542e-03
1.271218126265846477e-03
1.256049051808121346e-03
1.220015983248993151e-03
1.233422972013783342e-03
1.264322672123737975e-03
1.208333164322559269e-03
1.187090163056554390e-03
1.250737605446457972e-03
1.287571192066407858e-03
1.271854092423537353e-03
1.257706895279460087e-03
1.263342932897840772e-03
1.282161728687654465e-03
1.271885063967246373e-03
1.260035760336703382e-03
1.226461409489551079e-03
1.213193879473029990e-03
1.254875578607317788e-03
1.230835177258492608e-03
1.215043093019346418e-03
1.249513672493183809e-03
1.270224822562542304e-03
1.276629976384907432e-03
1.278232738588783472e-03
1.267471812958882119e-03
1.276551512313480168e-03
1.255562498739271450e-03
1.247410553742475713e-03
1.263522801242676153e-03
1.250345751229565028e-03
1.238742154934262176e-03
1.249093533610507942e-03
1.239950922202265370e-03
1.220842075862899707e-03
1.233016871888481959e-03
1.229026532313256224e-03
1.233057615617512990e-03
1.251174104652268051e-03
1.246564721631975015e-03
1.221930134905795280e-03
1.214012308424771173e-03
1.204609285857102027e-03
1.217900196222551070e-03
1.228080994581981543e-03
1.230459960299659606e-03
1.209979058183786264e-03
1.235769091168768558e-03
1.255273920541536336e-03
1.228645394897346158e-03
1.246581801038075359e-03
1.274587849358370297e-03
1.255125402622271624e-03
1.193553810931830125e-03
1.202482736690284673e-03
1.245000509330492942e-03
1.286123431374112556e-03
1.294002314666751682e-03
1.247717187332521207e-03
1.217496385908737027e-03
1.223921931268833960e-03
1.243632394060325977e-03
1.249593859490254373e-03
1.224118324118720963e-03
1.221351153470605008e-03
1.228097544874232365e-03
1.244884995183576743e-03
1.210644321069500283e-03
1.201797062523212627e-03
1.223342135811500159e-03
1.230910728198522739e-03
1.231469240687205419e-03
1.220327238406994233e-03
1.246307947684204215e-03
1.224129889618529249e-03
1.232605499768188537e-03
1.232058541489768674e-03
1.220688378658759884e-03
1.229281244149274402e-03
1.216166257767487338e-03
1.222411559425896303e-03
1.223571946436401809e-03
1.214334463956155902e-03
1.234224984682059110e-03
1.238894459061023502e-03
1.205129095325221337e-03
1.220329951122420655e-03
1.249284726887151193e-03
1.249710331355521594e-03
1.268369167106212642e-03
1.245750217435222934e-03
1.218785331968399825e-03
1.211886582049345913e-03
1.192617717174891071e-03
1.170096250181896710e-03
1.171403213633534154e-03
1.223515867266027762e-03
1.205946568840287215e-03
1.191597567255273972e-03
1.211506538709296137e-03
1.237094008928739256e-03
1.233228364318911469e-03
1.206156185914895353e-03
1.220611085688150937e-03
1.229013015408218475e-03
1.261321243351933800e-03
1.246685048322650549e-03
1.237321994455387389e-03
1.215708268322701537e-03
1.171041807814549680e-03
1.165283002559727200e-03
1.182628725260221475e-03
1.205074412838103536e-03
1.215985621057394253e-03
1.201444936937351351e-03
1.176579563388721172e-03
1.186310019027570850e-03
1.198822410932441065e-03
1.221280099139770330e-03
1.191505214407232675e-03
1.197753862873122748e-03
1.203822742702053512e-03
1.177584721934158687e-03
1.171875407608828808e-03
1.180446134493130751e-03
1.208487683820270216e-03
1.162969234563892207e-03
1.159315344243835432e-03
1.234034296372632554e-03
1.247924436474248536e-03
1.235486537059625987e-03
1.203441460207320358e-03
1.225437925109920971e-03
1.258493429524862360e-03
1.208927664022522346e-03
1.172690257465682775e-03
1.162347358379309291e-03
1.195820295901204363e-03
1.185580095444510899e-03
1.164702784398416544e-03
1.215728900171536390e-03
1.235270801840331230e-03
1.226382761773596279e-03
1.206081677114782119e-03
1.197263126915566874e-03
1.208013985296825217e-03
1.212639696677756014e-03
1.207730355877132842e-03
1.194095324679425975e-03
1.221286357721845447e-03
1.206817820175269717e-03
1.202925202190263318e-03
1.195449083517559526e-03
1.178901152259548713e-03
1.206865107133906672e-03
1.181024532334233471e-03
1.195141520339875613e-03
1.213832910114199474e-03
1.183901195965907137e-03
1.193935832961795377e-03
1.199459998137066864e-03
1.213861058416812726e-03
1.198338667281639413e-03
1.169444702327505350e-03
1.214748349613385420e-03
1.231964014752512252e-03
1.222859479471135723e-03
1.228921685325586434e-03
1.202465718578875223e-03
1.204688037616758866e-03
1.190283825513863527e-03
1.192309513917814458e-03
1.225207428491156911e-03
1.205696264606405388e-03
1.217070282496807848e-03
1.210719822668599116e-03
1.191873130550794762e-03
1.189220533593525432e-03
1.204974599823622995e-03
1.216937304866118862e-03
1.215822795723113352e-03
1.215337063663311963e-03
1.208253989986614449e-03
1.197429714133815305e-03
1.197632149858799538e-03
1.220207772810268966e-03
1.219688543382306620e-03
1.201677005496089431e-03
1.157180270012280821e-03
1.147852130110859573e-03
1.198473530564435948e-03
1.221164646840741403e-03
1.183168409868084418e-03
1.197814095487527344e-03
1.186038327481066723e-03
1.177753622970052413e-03
1.200313546399359946e-03
1.190735309955510751e-03
1.199135279951511453e-03
1.200141295424614948e-03
1.205783542810600273e-03
1.201512180201732508e-03
1.232859676685347725e-03
1.192036917089850075e-03
1.160422408885014751e-03
1.242165202998119118e-03
1.258872157308451494e-03
1.228496795577545828e-03
1.195340430394633592e-03
1.177302839751082552e-03
1.180157721205787403e-03
1.147318198471757944e-03
1.191065805636032111e-03
1.228959095752071374e-03
1.189792111988643248e-03
1.173214552772745660e-03
1.152848568950260973e-03
1.162094940153498689e-03
1.166267272568724880e-03
1.172888573975534605e-03
1.196780204968912438e-03
1.184584667574234635e-03
1.181704609308125223e-03
1.203265015549319665e-03
1.185423375719384760e-03
1.165042167160786112e-03
1.206904794231781434e-03
1.211706635589047433e-03
1.155177908735719339e-03
1.146661481472296702e-03
1.186675100109634657e-03
1.196666568396957415e-03
1.174556484311411282e-03
1.179720635908536753e-03
1.219039341859201424e-03
1.216628840815599851e-03
1.156112779105559086e-03
1.120034998753045982e-03
1.146832031760495032e-03
1.166814277842587004e-03
1.181861061954937687e-03
1.211812828301856186e-03
1.244606377016646949e-03
1.223251987899229504e-03
1.152390686006174707e-03
1.140382237411765058e-03
1.150446481275550076e-03
1.191749181470516759e-03
1.205093125717968984e-03
1.169919306500039058e-03
1.179066835857620413e-03
1.215026163671385166e-03
1.236141815929920913e-03
1.173330002681471571e-03
1.125196215131170005e-03
1.146518360223358754e-03
1.151184621147280937e-03
1.184774991494139161e-03
1.211760768020752341e-03
1.199634334709366980e-03
1.181151341938075586e-03
1.157279080638988098e-03
1.182998234765238708e-03
1.246335009500385178e-03
1.180646783001408108e-03
1.123682054065227535e-03
1.178449538616782285e-03
1.207733557467264521e-03
1.179391572401709051e-03
1.166088819710647687e-03
1.208534303510105760e-03
1.185895359708735632e-03
1.148753464347767889e-03
1.165299103231437353e-03
1.154379693315787676e-03
1.122063125831063634e-03
1.149622529028356812e-03
1.190381392903607557e-03
1.189240405561341717e-03
1.157242727605360894e-03
1.130166407421373054e-03
1.148335237412340332e-03
1.180814602020826718e-03
1.179825812738746543e-03
1.136035858010984176e-03
1.152234553549283695e-03
1.176177511000653072e-03
1.183962432690167975e-03
1.219210899488119924e-03
1.178607487175338617e-03
1.176939398518875779e-03
1.205176487352928923e-03
1.184752521066474978e-03
1.183511707811301262e-03
1.195938457917744427e-03
1.189245154969944878e-03
1.164955716895701293e-03
1.153555417018725226e-03
1.142825885249574257e-03
1.165485975729682773e-03
1.195715031015217276e-03
1.199726466454496040e-03
1.197350763299490691e-03
1.172235136318548017e-03
1.157792882157514941e-03
1.174836259885970449e-03
1.161677722417822894e-03
1.164840538056562732e-03
1.192122574414208793e-03
1.174752781266143837e-03
1.183970482429085296e-03
1.169345090491672986e-03
1.150667586745191462e-03
1.172923321774500469e-03
1.178366778070611114e-03
1.172006732822210642e-03
1.128192783573919375e-03
1.139323388080444761e-03
1.182128826278095379e-03
1.161140861673745335e-03
1.134965405904063548e-03
1.159844908884668634e-03
1.196344942141366451e-03
1.130761348277343472e-03
1.133232653374267960e-03
1.221338627039167965e-03
1.215401422125709455e-03
1.180618367635637459e-03
1.147481313587940012e-03
1.160942350645086194e-03
1.176570732305146257e-03
1.158612742106092776e-03
1.160039569943342600e-03
1.161197292834235907e-03
1.169642083156881372e-03
1.174144094215418899e-03
1.163037398467150997e-03
1.164597961088708689e-03
1.169462606112853069e-03
1.221212716421739373e-03
1.207212656433395096e-03
1.154958190527867771e-03
1.178207873860834297e-03
1.174187275667509149e-03
1.147346684050045166e-03
1.153644565798884417e-03
1.142011405976879569e-03
1.157809259544025039e-03
1.193013357098547710e-03
1.154714619910256418e-03
1.150385789842576405e-03
1.150169445940985025e-03
1.143317099436699357e-03
1.150210050937153835e-03
1.164304151297963861e-03
1.158084222139070139e-03
1.167536718736628207e-03
1.194962576213169777e-03
1.153238358536514720e-03
1.156168707992843124e-03
1.198121171240602986e-03
1.202180157517284981e-03
1.195489540258227795e-03
1.168556581416520246e-03
1.152219449039211746e-03
1.151388530272221249e-03
1.156759126614087963e-03
1.181101646258912860e-03
1.182610303382527605e-03
1.142426236283486038e-03
1.173561716352090759e-03
1.217849467485709663e-03
1.199114454348237458e-03
1.173558513931359168e-03
1.182866222969046737e-03
1.194645297288820553e-03
1.164837304759419037e-03
1.165071092211426591e-03
1.165391776751469564e-03
1.168720363557445695e-03
1.165331489313397011e-03
1.137653769691671047e-03
1.126317527470892428e-03
1.135977634393026212e-03
1.153650727773296476e-03
1.139355020835115632e-03
1.130823469377939062e-03
1.160725242158652110e-03
1.161606334795210142e-03
1.154244857673855781e-03
1.169166454854744927e-03
1.178170555333946665e-03
1.173972030232338457e-03
1.160208110102880618e-03
1.132246151873263261e-03
1.136419742517434314e-03
1.173296121769563938e-03
1.144417243045331694e-03
1.159924464768051196e-03
1.152327872398128863e-03
1.111210191013284896e-03
1.136110962062315084e-03
1.131906106015170615e-03
1.172822608332701718e-03
1.167639324972507935e-03
1.155170480601603504e-03
1.181760252031594611e-03
1.121652282060052290e-03
1.116393983144304495e-03
1.170579707226719179e-03
1.185992487759109223e-03
1.150041056845305240e-03
1.168331814313906336e-03
1.173036395637010046e-03
1.116578561967856379e-03
1.122034733411579567e-03
1.138769204057698669e-03
1.132608363384739842e-03
1.099879690711116995e-03
1.117514130056172219e-03
1.177499880732766268e-03
1.163180198451992673e-03
1.151719301937751544e-03
1.154440052363767686e-03
1.134489335523539968e-03
1.165931086278482447e-03
1.221147498819604446e-03
1.236466811003098529e-03
1.156363502368801602e-03
1.111363971071114556e-03
1.136150691338473715e-03
1.139752416516581811e-03
1.172852622547292415e-03
1.190022783912248264e-03
1.180689033802611492e-03
1.176106395577970667e-03
1.149034567808550778e-03
1.135695717387207081e-03
1.172060831712343036e-03
1.190562850393371216e-03
1.161715274910196183e-03
1.164702964767086197e-03
1.178527325311758394e-03
1.163644289496393574e-03
1.142699656101310926e-03
1.130575525458460146e-03
1.119350749024319641e-03
1.128683866817785635e-03
1.130631270789150431e-03
1.145020344503444934e-03
1.176850470253205201e-03
1.135329374579147023e-03
1.118658554450919227e-03
1.134700112847485468e-03
1.161276071338926885e-03
1.205646480287566550e-03
1.176829943056390253e-03
1.144639024244755105e-03
1.160970027583814023e-03
1.159652482289538333e-03
1.141746491053773939e-03
1.141602880029710804e-03
1.135526383554164758e-03
1.153179718650235511e-03
1.157538091187262008e-03
1.149668806439476786e-03
1.160545523927810230e-03
1.149174330582372876e-03
1.139128169656479072e-03
1.104982498771008665e-03
1.100337342104184667e-03
1.165844895753948745e-03
1.178109455165182555e-03
1.150400474222244146e-03
1.156654556129528078e-03
1.171886818406645860e-03
1.156625273421230202e-03
1.142984680973043246e-03
1.124886626843908015e-03
1.123885987396719540e-03
1.149443964576065931e-03
1.157083332607967367e-03
1.187191854370162926e-03
1.153285692341003959e-03
1.134347756045181932e-03
1.174840511324029687e-03
1.161502669443921758e-03
1.128952428271345378e-03
1.125144768282891746e-03
1.163140281981252808e-03
1.173954336668154349e-03
1.148349035845249843e-03
1.133971458893396050e-03
1.143438256978546608e-03
1.135178895282369866e-03
1.137786164528270354e-03
1.160897117192926297e-03
1.144197091315644508e-03
1.128469837019029608e-03
1.134138033016979805e-03
1.180788196045921574e-03
1.168531172214978386e-03
1.146201322188399778e-03
1.155896129075428087e-03
1.158115532994205988e-03
1.146566251337419748e-03
1.150121408642008946e-03
1.178243331052326436e-03
1.181205704514037879e-03
1.142195461580529803e-03
1.156856738764157214e-03
1.197130065785034564e-03
1.162232057771526517e-03
1.168834543258555868e-03
1.159811891160372234e-03
1.125450984411658370e-03
1.151162821569863852e-03
1.157594556865665196e-03
1.112931957404400714e-03
1.115292922212082673e-03
1.133740817719213574e-03
1.154718193454423161e-03
1.175712839341564765e-03
1.146849089140041184e-03
1.106932135507952006e-03
1.124325592899156658e-03
1.148678609679287940e-03
1.116283723890920763e-03
1.098169105800532582e-03
1.114235374310570698e-03
1.159674745411019879e-03
1.148979325553796437e-03
1.117722833972163710e-03
1.124671400663218796e-03
1.157984787711361556e-03
1.142824599115293367e-03
1.090393241455308053e-03
1.114578293486485081e-03
1.168041166129322409e-03
1.169950308517347416e-03
1.102111875816568377e-03
1.104926850449089622e-03
1.132414917624638374e-03
1.132277293065470222e-03
1.118129271567386675e-03
1.117140987701077800e-03
1.174363471340224762e-03
1.159083664597140330e-03
1.141812769911052742e-03
1.153123653991457165e-03
1.126707881535503894e-03
1.135239397073019556e-03
1.133850836919579044e-03
1.128028924687439569e-03
1.140398511363798894e-03
1.155509984105712595e-03
1.158852217796569554e-03
1.131426546896757311e-03
1.135018975425866388e-03
1.124480897391681548e-03
1.131206094664564650e-03
1.153264706018121335e-03
1.138576297682234850e-03
1.142848343683758447e-03
1.135504489495588231e-03
1.130786149092844568e-03
1.111578362647365915e-03
1.138049341452576418e-03
1.146757542212531586e-03
1.061254050838471210e-03
1.081360163873396367e-03
1.129550194782539922e-03
1.102966041813674631e-03
1.124172324252449649e-03
1.145640238721507692e-03
1.130503036775459347e-03
1.114770693728518161e-03
1.130434697638802236e-03
1.150105787819598845e-03
1.141254753682611946e-03
1.115820965406207673e-03
1.086165656198097643e-03
1.097401971982628517e-03
1.099707037934906416e-03
1.093118050330474508e-03
1.130203951119735251e-03
1.153651292142404998e-03
1.144643030000208790e-03
1.152020340113031399e-03
1.120014622964722682e-03
1.106543294488600369e-03
1.132949826519710811e-03
1.143622170341934306e-03
1.144112744929974773e-03
1.099787763561305403e-03
1.101223580534093152e-03
1.116655460332866695e-03
1.092551472125743431e-03
1.122162617734081885e-03
1.132207854340779637e-03
1.083798334193551271e-03
1.060788674914527486e-03
1.083648770185384426e-03
1.121392082006488758e-03
1.141353864428569205e-03
1.113507277971187643e-03
1.106478753667422240e-03
1.121015497065985106e-03
1.111334337208513779e-03
1.120284140071916559e-03
1.133512060287797038e-03
1.136210350348383028e-03
1.133689960741363209e-03
1.109418602805869927e-03
1.093561640081290760e-03
1.139184310619486195e-03
1.138718420787785844e-03
1.134667842131796599e-03
1.137395752107020572e-03
1.145814971823057565e-03
1.158819522588979854e-03
1.160653818519009938e-03
1.132281816119519360e-03
1.078357304744469083e-03
1.102105946764943495e-03
1.133978778693348196e-03
1.119455824999232010e-03
1.112758230172229083e-03
1.118683470963663124e-03
1.076481752957036790e-03
1.093849185218088516e-03
1.117563138533619275e-03
1.099092172926437790e-03
1.090134940247404656e-03
1.112423962879289943e-03
1.147498201369992780e-03
1.125432066989378015e-03
1.080324035302640496e-03
1.068159458731933031e-03
1.070299533045363308e-03
1.102927282625124983e-03
1.118946830079998230e-03
1.083423942538276185e-03
1.095240631037309575e-03
1.087191715616582207e-03
1.078782749538960981e-03
1.127612908835645255e-03
1.140549272674944940e-03
1.125785694601009329e-03
1.124751220504107384e-03
1.117548950551351715e-03
1.129956112402661717e-03
1.174047959339425285e-03
1.119979708980041021e-03
1.055753226887231428e-03
1.100167834966849986e-03
1.125313710349079002e-03
1.135190810474014838e-03
1.138074217908827254e-03
1.125148229158522096e-03
1.113510790539433241e-03
1.137775896981450862e-03
1.149994862811479050e-03
1.119339055458530574e-03
1.112276445562584591e-03
1.115479999908686615e-03
1.148829572902204058e-03
1.131543307440384394e-03
1.082113247376917777e-03
1.063361868822748852e-03
1.071690532545707545e-03
1.117389843223838292e-03
1.126581555893138359e-03
1.112066839993532076e-03
1.076464348657543875e-03
1.071016066916104107e-03
1.103607322031565849e-03
1.122739860944250122e-03
1.123246088457830524e-03
1.070480807459305538e-03
1.092508261960585233e-03
1.112136819591692805e-03
1.095624951796326553e-03
1.120575864033708253e-03
1.137176074822243395e-03
1.127133752026737322e-03
1.089410882586002837e-03
1.114023957377756509e-03
1.115833806779925738e-03
1.082572573124080924e-03
1.081894764076707415e-03
1.086608159759919028e-03
1.116117393203009886e-03
1.074858329091869574e-03
1.057558481141609085e-03
1.136168181552129784e-03
1.139004233065546781e-03
1.086820073884122839e-03
1.113220174634993800e-03
1.150162103044515124e-03
1.123189397836101434e-03
1.094442143912868108e-03
1.070391084186131771e-03
1.089754233238090370e-03
1.118490875925163110e-03
1.099594954967547493e-03
1.092833951755701463e-03
1.092409597964450222e-03
1.102827719289583425e-03
1.094387105252592716e-03
1.056853771528308865e-03
1.090721356187631698e-03
1.114537025728174879e-03
1.122427094482681938e-03
1.128094658099407493e-03
1.124709658279268547e-03
1.112924726693075451e-03
1.101154484460669086e-03
1.127149170370000475e-03
1.119965129203776694e-03
1.078744109691132450e-03
1.033696098053656304e-03
1.051480027221502649e-03
1.095845227310406414e-03
1.118792164137468988e-03
1.122835626511913725e-03
1.091800107676746835e-03
1.072696181428810713e-03
1.093988960375912641e-03
1.132623663993907520e-03
1.118864984235818510e-03
1.144169548058933958e-03
1.153802782140410377e-03
1.086035521491167041e-03
1.034613976528468747e-03
1.042705804412398778e-03
1.080317330147882900e-03
1.083463317959637356e-03
1.106391443774076919e-03
1.137418936047253229e-03
1.122803300039692002e-03
1.079892883786390690e-03
1.086592737195066867e-03
1.111284822584798814e-03
1.097352209743455032e-03
1.088031984431561596e-03
1.087821778762147968e-03
1.093340597219447227e-03
1.090723200779838758e-03
1.090029404541748796e-03
1.082428048982621641e-03
1.065486496059300228e-03
1.094740532401861175e-03
1.102114259958347992e-03
1.091775518620880523e-03
1.089713141452301661e-03
1.065275625158097024e-03
1.022123949694991049e-03
1.030931180316459151e-03
1.056773954475214144e-03
1.059798767071073143e-03
1.071059935371288310e-03
1.088870117530138428e-03
1.110816959974471807e-03
1.103229006532335929e-03
1.100936615135776576e-03
1.086314267875605061e-03
1.065811223923432806e-03
1.072225436666476199e-03
1.092608778766618154e-03
1.073911330354262918e-03
1.063196703041482429e-03
1.084238788483011043e-03
1.058855718269413604e-03
1.047587370581952709e-03
1.085225929764908719e-03
1.089759934712803942e-03
1.066924877404005481e-03
1.063587863255383362e-03
1.076164637882988081e-03
1.107374653290117261e-03
1.095093504068651510e-03
1.075177414806919576e-03
1.046302983158148032e-03
1.036779852695491949e-03
1.056347470834954373e-03
1.065971521550601077e-03
1.066197067623960966e-03
1.039436824995969028e-03
1.062333306356838059e-03
1.100424711460630013e-03
1.108515568737745505e-03
1.070598034839046224e-03
1.030233992008590914e-03
1.076632208930046984e-03
1.147495143024213678e-03
1.149934847256166943e-03
1.123089507618523029e-03
1.130888005435789654e-03
1.097760751067864511e-03
1.061915000374145891e-03
1.087576251301394445e-03
1.060330152931820155e-03
1.033177097327208499e-03
1.064682684666040180e-03
1.085030136971320636e-03
1.076210342666200940e-03
1.083778971676687764e-03
1.059027182816770982e-03
1.036208698848067574e-03
1.077980132136130680e-03
1.087569324750851246e-03
1.069698696172559057e-03
1.056306681349215675e-03
1.051636625582705754e-03
1.090812895519638510e-03
1.097146961091969262e-03
1.098684846265364588e-03
1.117177675681420984e-03
1.083515705471977016e-03
1.081197038843233638e-03
1.116358634281117016e-03
1.091592821418135070e-03
1.065749092044572651e-03
1.068293048299032415e-03
1.069297111190873435e-03
1.074240338139656427e-03
1.047982056581334706e-03
1.060977029319864953e-03
1.054460624495611593e-03
1.042635211868974060e-03
1.063598377212237375e-03
1.054333936519804161e-03
1.074321335214644714e-03
1.084760271976409644e-03
1.103050459740890273e-03
1.108853398720922303e-03
1.094143719758616101e-03
1.101561587993838114e-03
1.118052251632502400e-03
1.154254014119997446e-03
1.128008526484567320e-03
1.105040977827888814e-03
1.089973518877551326e-03
1.053152209778415466e-03
1.077439725968240515e-03
1.077746914722458021e-03
1.087299917486131678e-03
1.107069517820160904e-03
1.091201113990700102e-03
1.062121309427938205e-03
1.050023333594436985e-03
1.041188733088497425e-03
1.045275560753618910e-03
1.081590782872920466e-03
1.057148514101231580e-03
1.032843335078646122e-03
1.086200899700995835e-03
1.099322640445747016e-03
1.096908748859327367e-03
1.096549974038451289e-03
1.069811236896780560e-03
1.070286929074032488e-03
1.056077286171766072e-03
1.030284567183065722e-03
1.022601790822927261e-03
1.051546015624801140e-03
1.089179036596126752e-03
1.070077481288243208e-03
1.049934292422111245e-03
1.081494562907847623e-03
1.088658723614666177e-03
1.060274915916835370e-03
1.095086139743273266e-03
1.099707992529811492e-03
1.050959663436579726e-03
1.050961018506721975e-03
1.064921973091769196e-03
1.082632894820381242e-03
1.068843101223854045e-03
1.061294665020862333e-03
1.065239960265546276e-03
1.064525533921396871e-03
1.069987777789497630e-03
1.074340375276900718e-03
1.066536124763031593e-03
1.045926235090701437e-03
1.061904164499482628e-03
1.078335650413600726e-03
1.019472320500940891e-03
1.002968567788188126e-03
1.063277844473774821e-03
1.081128828080933461e-03
1.064734422232466778e-03
1.086820546689648689e-03
1.124928069979730643e-03
1.077734716318565125e-03
1.044063687082687642e-03
1.056328357526585418e-03
1.042889974160139460e-03
1.060354537146489294e-03
1.087944277596241110e-03
1.068587919370842009e-03
1.059358166794973927e-03
1.055664882464318411e-03
1.038166703664823113e-03
1.050779572740467198e-03
1.094069232109832470e-03
1.092652628027109213e-03
1.043944181101131045e-03
1.057630176699689110e-03
1.065873354627085677e-03
1.055019772147166007e-03
1.071272330080122372e-03
1.051231341104953655e-03
1.024058223532711221e-03
1.068783570439504676e-03
1.097446747053797264e-03
1.055640751160245167e-03
1.040508042606794062e-03
1.046229737640021413e-03
1.042434661714289551e-03
1.040294804349728951e-03
1.059486832562957269e-03
1.071953082436211992e-03
1.060605226336448119e-03
1.057213820394716560e-03
1.023002322537580697e-03
1.035012786143251927e-03
1.052501722476921128e-03
1.044723081964160725e-03
1.051188368470666731e-03
1.035803494974654217e-03
1.058518799163743040e-03
1.043665118338244846e-03
1.025242655931605032e-03
1.039538353613398552e-03
1.050078356661093533e-03
1.053354131107150145e-03
1.036567688046780315e-03
1.027865792519840320e-03
1.056699772017445985e-03
1.073763960794077259e-03
1.049645061545152963e-03
1.035451862744129559e-03
1.030646962294666557e-03
1.067540355900233832e-03
1.076003127777803384e-03
1.052557947226608536e-03
1.034679875765831102e-03
1.011730801586867160e-03
1.043770669073289898e-03
1.058924504691338784e-03
1.041698815384420763e-03
1.040201358295404343e-03
1.063189301768505558e-03
1.082887309008171524e-03
1.034021833241571863e-03
1.031873592932271199e-03
1.044306055601900308e-03
1.011909946617963124e-03
1.050769083433313001e-03
1.079505162305344429e-03
1.061879341618296967e-03
1.081689657867451098e-03
1.045192964220649414e-03
1.026258516295899641e-03
1.050719220123086948e-03
1.031256132172718009e-03
1.059158710465146281e-03
1.066197488068451821e-03
1.036786852973008892e-03
1.035091102443242393e-03
1.057834217570497760e-03
1.046639855363706547e-03
1.042528767473888725e-03
1.055448130971344944e-03
1.066291397036768724e-03
1.022747251129014785e-03
1.016668568277974243e-03
1.080437562190717871e-03
1.038531711675780246e-03
1.013746044720864213e-03
1.022362818207469626e-03
1.037850315858614104e-03
1.036801608021810806e-03
1.011478870509899090e-03
1.018748017780355839e-03
1.030660944135282191e-03
1.089397832925735740e-03
1.058634005798451700e-03
1.018774659715529669e-03
1.061041157635116312e-03
1.025397609943886137e-03
1.021115173989879535e-03
1.037859330140281783e-03
1.048502948052523623e-03
1.063495641564450459e-03
1.071351394519436985e-03
1.051462733413938708e-03
1.002310795885029285e-03
1.006343258076197169e-03
1.043824017166804707e-03
1.046086550216382546e-03
1.061543360199981249e-03
1.071034818108107306e-03
1.051683032698104512e-03
1.039456080405585202e-03
1.036479849818310213e-03
1.076499659707690244e-03
1.080816885059950744e-03
1.039531340274110326e-03
1.049520601892883591e-03
1.075451892132547578e-03
1.041974449390670274e-03
1.013376481645458186e-03
1.028514662199627502e-03
1.062741472023748940e-03
1.095849356768077189e-03
1.070598281247727660e-03
1.018311209988984143e-03
1.009679493478555633e-03
1.038742763198512468e-03
1.048287119184413601e-03
1.003140903703344817e-03
9.934477435513454444e-04
1.055470740177090385e-03
1.057495095163341493e-03
1.023021189963780643e-03
1.016191403566636111e-03
1.025768364349081540e-03
1.029631940405109723e-03
1.048009893985109818e-03
1.080439657077139973e-03
1.024152400419345646e-03
9.490166890584849756e-04
9.422643723351010678e-04
9.783599839222343122e-04
1.027645339217475931e-03
1.050703141713059527e-03
1.072137910351856748e-03
1.061254840965842076e-03
1.034252652171500442e-03
1.032518423131906530e-03
1.015631536364000652e-03
1.021632467690055919e-03
1.040311356931860514e-03
1.050131454655639897e-03
1.027158103471059432e-03
9.985227118459879224e-04
1.000872570779202638e-03
1.039557683025335707e-03
1.048920012645645659e-03
1.036247947825055327e-03
1.033857683958629538e-03
1.036321002623558042e-03
1.020300516314092201e-03
1.002296510609810686e-03
1.006764435406846915e-03
1.027107839804500440e-03
1.051149776965123886e-03
1.045409251110383103e-03
1.022850748169635898e-03
9.960177703541702940e-04
1.005125120383982022e-03
1.018583333689223810e-03
1.014281602037374070e-03
1.025500090919668214e-03
1.053227842615710608e-03
1.048793238733263097e-03
1.009669670335727179e-03
9.982145529824548377e-04
1.019765863213622711e-03
1.023839919559394471e-03
1.011525906144471187e-03
1.039978187270670104e-03
1.080700840984519196e-03
1.049587122694129425e-03
1.020988457301356738e-03
1.022635279383571870e-03
1.026437774002615742e-03
9.948013737256353097e-04
9.806082085530591543e-04
1.006809956230489108e-03
9.959961601043417542e-04
1.037001299487570445e-03
1.045859348021842142e-03
1.014506858899638783e-03
1.026590122916081795e-03
1.019023414098499608e-03
9.869964450982004513e-04
1.004704036124186468e-03
1.036816115411485139e-03
1.017790029589413356e-03
1.023213961367504731e-03
1.025906061964103159e-03
1.034505629581914396e-03
1.040782468411539452e-03
1.013036763004871235e-03
1.019002516096676218e-03
1.044723993046094146e-03
1.025951055593089583e-03
9.978205743157110476e-04
1.002108011586137900e-03
1.013962025775074546e-03
1.016368145824244956e-03
1.002081435104336610e-03
1.023691026382857455e-03
1.036964584360654728e-03
9.889363024800554812e-04
1.001363393669733219e-03
9.986315979327239911e-04
9.753360919942261889e-04
9.820141004453694904e-04
9.800062404166202685e-04
1.021975851078523465e-03
1.046534024877838510e-03
1.000573682405581956e-03
9.718605212420439480e-04
9.795204098936077710e-04
9.985709810737713240e-04
1.014256473823879710e-03
1.018132930948643846e-03
1.003746124514764190e-03
9.966021681660692556e-04
1.011050318109977912e-03
1.041080425919401527e-03
1.020311165708551789e-03
9.911397376135453689e-04
1.018623621372632352e-03
9.877693000575973620e-04
1.001121264042186118e-03
1.034429242172161785e-03
9.929582174210576685e-04
9.713790216793054570e-04
9.977262697265451303e-04
9.973454509322379063e-04
9.906476660523555119e-04
9.958411458429767150e-04
9.704465155691740759e-04
9.850104462672192810e-04
1.019107967585728336e-03
1.015479123903449687e-03
9.847409799578603091e-04
9.760784010051906569e-04
1.002499947693876294e-03
1.015235141346862782e-03
1.016099953644500732e-03
1.015373773179767576e-03
1.034657676423423591e-03
1.024245400411259721e-03
1.001043859913746618e-03
1.036029826475684925e-03
1.026049591115474292e-03
1.016040609156434451e-03
1.009603687174159131e-03
9.819367802917692255e-04
1.005652917286547609e-03
9.825805214449840220e-04
9.923563049458522176e-04
1.025072267007495893e-03
1.013039066139359481e-03
1.009222625836570875e-03
9.894506208233332881e-04
9.998159952549501035e-04
1.006622401592312992e-03
1.024922584437869353e-03
1.057018474770745351e-03
1.079538890603232333e-03
1.074952753920694866e-03
1.006197951356760422e-03
9.789575533558708079e-04
9.969052888548109170e-04
1.016374745842885943e-03
1.027081786565828313e-03
1.000145673116453878e-03
9.774959927836884745e-04
9.804763242047226206e-04
9.832753141450032309e-04
1.004114974993100323e-03
1.000766176827866524e-03
9.828108587071249149e-04
1.011395643463602716e-03
1.021987502034804162e-03
1.030233140449041259e-03
1.039971140442809286e-03
1.018062452119017705e-03
1.015533917527033404e-03
1.010273769224497584e-03
1.029893754343365157e-03
1.027713209204188021e-03
9.894865326608109999e-04
1.001519438459289686e-03
1.009662346253059574e-03
1.021692678461028937e-03
1.029035765378959189e-03
9.918196444572422495e-04
9.595921066425832160e-04
9.657524035967642506e-04
9.715786114710440059e-04
9.640154628972565825e-04
9.755962229199093266e-04
9.842498430480165709e-04
9.739611294385336435e-04
9.466155592789334298e-04
9.922156216898576474e-04
1.035432249379856151e-03
1.010228845462626075e-03
1.008856698765901293e-03
1.007931745043392537e-03
9.992850931461053424e-04
1.001383353492523018e-03
1.013710567762986930e-03
9.817274359630746156e-04
9.728617193305830494e-04
1.025599748603716862e-03
1.024478781211618506e-03
9.969360567314822751e-04
1.002866918713934833e-03
9.949464781949526274e-04
9.632833030894842824e-04
9.739162531985033058e-04
9.835695573915035055e-04
9.660212548457445094e-04
9.746006103423636175e-04
1.007951603638294067e-03
1.016070817785930764e-03
1.010364298162049661e-03
9.835782892936959128e-04
9.887361982145873637e-04
9.992657203089188971e-04
9.827791080463162826e-04
1.000835341716823507e-03
9.765640998499367734e-04
9.564408916574778036e-04
9.753894548768269690e-04
9.736088420684813971e-04
9.723766138775535557e-04
9.799627159865023120e-04
9.840357219587745220e-04
9.858853565933582870e-04
9.688262029235626075e-04
9.703165444072039264e-04
9.880855962662901237e-04
9.778205011439691091e-04
9.724279590486560208e-04
9.960628562667649902e-04
9.951496815926721366e-04
1.026927425234542418e-03
1.019391126361138484e-03
9.618211807063858010e-04
9.683915040447589259e-04
9.614132172464167573e-04
9.567635242164876158e-04
9.695412312994323859e-04
9.837439834767933069e-04
1.013160189651121992e-03
1.007056301954500129e-03
9.838178397781609675e-04
9.816293603412495992e-04
9.615938748496049302e-04
9.590087557584922639e-04
1.019017598380246060e-03
1.019116711024388271e-03
9.804587728128666760e-04
9.807721846726187576e-04
9.818657446001969897e-04
9.784377523012321304e-04
9.831695435265519912e-04
9.845989384314819855e-04
9.798429466484081824e-04
9.761791806571460143e-04
9.696372274028779679e-04
9.839546926837059587e-04
9.897837555340152811e-04
9.601559673112857298e-04
9.674397089584078815e-04
9.790750495688943858e-04
9.697691461291850241e-04
9.779449171903038633e-04
9.593232838385474907e-04
9.571856552933983653e-04
9.703929039700444781e-04
9.912579556758897154e-04
9.838401055640661006e-04
9.683472378174553348e-04
1.019126614697176813e-03
1.044721584223552756e-03
1.000280902093397470e-03
9.615394267118586346e-04
9.348669735677794714e-04
9.576833773210645558e-04
9.944741887688911090e-04
9.629309237960641385e-04
9.382469459404356839e-04
9.437828505382746822e-04
9.588951172802698871e-04
9.578165657219950800e-04
9.679624872759984679e-04
9.547324719883063145e-04
9.858676602029128183e-04
1.000491759452931803e-03
9.413256746859627148e-04
9.812684680843180348e-04
1.001431383834658611e-03
9.623550470758720880e-04
9.450105523584803862e-04
9.474275495726886074e-04
9.614325395405549403e-04
9.481737689948455203e-04
9.537597561533751444e-04
9.910227228721161553e-04
9.931688127353059236e-04
9.809277423937718191e-04
9.509704293028619065e-04
9.718745116807824469e-04
9.605799303368647629e-04
9.353230329964914470e-04
9.523460691788901205e-04
9.542051007219854017e-04
9.675010649314028707e-04
9.596770731160371307e-04
9.763120988709621034e-04
9.569113177333603065e-04
9.433451376054031480e-04
9.628802219981422508e-04
9.594001020358641427e-04
9.583865769343763398e-04
9.668026166899288364e-04
9.883375015971914562e-04
9.871290243379207859e-04
9.554213382943466636e-04
9.495676681724077133e-04
9.719431952069354291e-04
9.806728832783212849e-04
9.739809616408282153e-04
9.554019372610252298e-04
9.636530868777952929e-04
9.744922670349174870e-04
9.470494365136168571e-04
9.346475162060631763e-04
9.516658598237480926e-04
9.306304988886121695e-04
9.508087593112009728e-04
9.853934911780860405e-04
9.922821191416029800e-04
9.788445043079001089e-04
9.648553621480845553e-04
9.591711664010929735e-04
9.541044100107650295e-04
1.007572852081479141e-03
1.018236578437196199e-03
1.000014458627676009e-03
9.935594213245444589e-04
9.494584793216747200e-04
9.362201105942730833e-04
9.663095445894368538e-04
9.810615266008517691e-04
1.000965741138960894e-03
9.757568267552356022e-04
9.414068354484082541e-04
9.649387780611528697e-04
9.913603419599592050e-04
9.773920165285884983e-04
9.583524657973933750e-04
9.492479765112673152e-04
9.410958284477565503e-04
9.520601961664157007e-04
9.598160178387751080e-04
9.384403560036156050e-04
9.429401737039230661e-04
9.678868056109785848e-04
9.754863688433050919e-04
9.574534161060543804e-04
9.333703560783342340e-04
9.644016015696531795e-04
9.887719864089805893e-04
9.589745042997638649e-04
9.502349647276493250e-04
9.401764529055669237e-04
9.330614125339934057e-04
9.777255178343318733e-04
1.022473833458949080e-03
9.833339357438687558e-04
9.496179351646389082e-04
9.426829841636743005e-04
9.365040348164572299e-04
9.431473573810060561e-04
9.485636528348885023e-04
9.631171913545250951e-04
9.611264714199760535e-04
9.456045642935465229e-04
9.305097722469553388e-04
9.473088866750981486e-04
9.663572584487578826e-04
9.533246783986147046e-04
9.212454365004582894e-04
9.181561055757425345e-04
9.372415138826988793e-04
9.570609751736261234e-04
9.799076242623628533e-04
9.759174710660962603e-04
9.463049846072157717e-04
9.453827040057503255e-04
9.530169740329803548e-04
9.580288260740576654e-04
9.668401348876034260e-04
9.780206784199098943e-04
9.716320234842894341e-04
9.802256911801076559e-04
9.759815432147524823e-04
9.641030378882041929e-04
9.901273301140792356e-04
9.862760547358557280e-04
9.801541251954325878e-04
9.848443670861300667e-04
9.447350728698605772e-04
9.213535642547442464e-04
9.583599944267265011e-04
9.647862441621457173e-04
9.687073898148432401e-04
9.606217828275580295e-04
9.383371796404323291e-04
9.496424947918093032e-04
9.309849030632351289e-04
9.354154123667730945e-04
9.495945474598297504e-04
9.565221612529450392e-04
9.501770612707436531e-04
9.316120899639655957e-04
9.550769309516266752e-04
9.749715931037887789e-04
9.693514874308643576e-04
9.470830283489976680e-04
9.598628108670873623e-04
9.768891295649556519e-04
9.522978196652476289e-04
9.498851000584843151e-04
9.726411562508256465e-04
9.809231805260644477e-04
9.488844725391067927e-04
9.266836138930545320e-04
9.606496535900535495e-04
9.575227017496345692e-04
9.171639156670774538e-04
9.259338230534981716e-04
9.370438925374051289e-04
9.314747899628595101e-04
9.338878066804461812e-04
9.305458525538123395e-04
9.234855165682213972e-04
9.364175473411168096e-04
9.569833023097787817e-04
9.464062952163550561e-04
9.407660950968129094e-04
9.731811542912227478e-04
9.840157209770853015e-04
9.595857902678228560e-04
9.415140565590364918e-04
9.435646633157879649e-04
9.593054954835093968e-04
9.551550320513098064e-04
9.505531381802876647e-04
9.805932290980663452e-04
9.405153576745012940e-04
8.935848836159491831e-04
9.531649538269535609e-04
9.459838775618076854e-04
9.399295449542251300e-04
9.756833060872876530e-04
9.732628365260209994e-04
9.399963822429893397e-04
9.284422284568883072e-04
9.662452662773883929e-04
9.678000692881241719e-04
9.392954544185477513e-04
9.634936268655125684e-04
9.726061259714927770e-04
9.498732282757415754e-04
9.345828180275348070e-04
9.127285412677889646e-04
9.261069733018758351e-04
9.504154908396846794e-04
9.367810355347935608e-04
9.130996417134872598e-04
9.267546624353753364e-04
9.462800837986102762e-04
9.580480122249046548e-04
9.497351301457131623e-04
9.280974490927023854e-04
9.603682830196398059e-04
9.552632505271954838e-04
9.568699913174391093e-04
9.510819460435533884e-04
9.149771872848604494e-04
9.500559767423877051e-04
9.518697750005658282e-04
9.540062013707945781e-04
9.332074902790593466e-04
9.290984746876056839e-04
9.586297137670618529e-04
9.730864319143311915e-04
9.961666902913398659e-04
9.454153471873352104e-04
8.990925207604552561e-04
9.226809376780178550e-04
9.373199069809405896e-04
9.386104260871079661e-04
9.167157343961567558e-04
9.032512126705751496e-04
9.109201902585922599e-04
9.217431629701247414e-04
9.154814736899556400e-04
8.948316871361319683e-04
9.311903833733692175e-04
9.479506126069515244e-04
8.991709835243393619e-04
9.136324961574279107e-04
9.400461705498205141e-04
9.061791387658451810e-04
9.340611371133211585e-04
9.620761806369411374e-04
9.795199944565642809e-04
9.689428247588309810e-04
9.120584927958550001e-04
9.170325773220949946e-04
9.534540037282343648e-04
9.613033342030031028e-04
9.205056091345899466e-04
9.151317802533622632e-04
9.509675325492449819e-04
9.712614488882397945e-04
9.778214873535310409e-04
9.635997561359588466e-04
9.547263729729780568e-04
9.344090131322424497e-04
9.272835565569431020e-04
9.513084134617469292e-04
9.455509077627312743e-04
9.647130851291828551e-04
9.967669821007941935e-04
9.466904808541201167e-04
9.128498914179382449e-04
9.228969885213418036e-04
9.104394767795991744e-04
9.278403481303515660e-04
9.642100565282222743e-04
9.818867278484680848e-04
9.710064415116377492e-04
9.354135801807760995e-04
9.542491392825650865e-04
9.779293495494980649e-04
9.410488742818986065e-04
9.081024082359756642e-04
9.333649568251277048e-04
9.391107146234988845e-04
8.945721681452469118e-04
8.877821859152945985e-04
9.045607344904935988e-04
9.278920171608755164e-04
9.283313944400037841e-04
9.045324000883046009e-04
9.396597734245405818e-04
9.511782983466410182e-04
9.204185176876999953e-04
9.509718993507770097e-04
9.420991651265515996e-04
9.478657577491783918e-04
9.505648697846315678e-04
9.290403566444738366e-04
9.414848476342462403e-04
9.243402034651217614e-04
9.280412218328858284e-04
9.260318095206265419e-04
9.308002404144838588e-04
9.645362366041009992e-04
9.798967936023323527e-04
9.580379268734597270e-04
9.319000632824654684e-04
9.409285381571325189e-04
9.627704202630475066e-04
9.712028459121222531e-04
9.479880056173997519e-04
9.304304971945317419e-04
9.287601410045208221e-04
9.413825325030540691e-04
9.494494936178357299e-04
9.343594385799583240e-04
9.608059266659094936e-04
9.667994907447737679e-04
9.468178654211739306e-04
9.610791866691289305e-04
9.839671624828425899e-04
9.654469372390777010e-04
9.423031301603350049e-04
9.576166396123370539e-04
9.475116292871128181e-04
9.314392086925078794e-04
9.309069073580338765e-04
9.037324679097073722e-04
8.712864136119095665e-04
9.052559183443378496e-04
9.313937450004855425e-04
9.330111414916361992e-04
9.218102836730657354e-04
9.271139327940510107e-04
9.428732532400785349e-04
9.258533996655346357e-04
9.233414661333264311e-04
9.351498929328517108e-04
9.293475186560547002e-04
9.292556462163604038e-04
9.233587849015928222e-04
9.351390959133400746e-04
9.435960171233914598e-04
9.220939523302436585e-04
9.469560289133583525e-04
9.411782918467469445e-04
9.306572030117420645e-04
9.432731229915263665e-04
9.400755413333912675e-04
9.407362319629555304e-04
9.465871333507223191e-04
9.654076235389610731e-04
9.999682004822392674e-04
9.837068346319676956e-04
9.546733434733740498e-04
9.478544164023337652e-04
9.291515052076524273e-04
9.437036229235384356e-04
9.508064323077549188e-04
9.111003239725387658e-04
9.384097444095049244e-04
9.852480603442645077e-04
9.463592565282082049e-04
9.294799194834294821e-04
9.429357249857291080e-04
9.335169560947347532e-04
9.567006911263524352e-04
9.455498389246908475e-04
9.328948277885870015e-04
9.604407711017535348e-04
9.409662165066215531e-04
9.067409792226559326e-04
9.127418430203306345e-04
9.335234059781085661e-04
9.407742387239604286e-04
9.396965791876230566e-04
9.222486965399052591e-04
9.034488219094909340e-04
9.262276367888618283e-04
9.604267751275590449e-04
9.624337754478092151e-04
9.509321335992364189e-04
9.573378918599016307e-04
9.671805714523494090e-04
9.455788134367740802e-04
9.325073876371422826e-04
9.564433020418834381e-04
9.393449385168126022e-04
8.988820315884359048e-04
9.267655221257524315e-04
9.387720874959372972e-04
9.253257552965813088e-04
9.440970209675702066e-04
9.453183687725096040e-04
9.384153469207454469e-04
9.380611640138080852e-04
9.209631303532854691e-04
9.648581252341856219e-04
9.818019397503290144e-04
9.536386467912576301e-04
9.523611230922508948e-04
9.610633206255296632e-04
9.344522575370008436e-04
8.964387133399261349e-04
9.016167146130431602e-04
9.198325640931838236e-04
9.529560297812530133e-04
9.743644511754464199e-04
9.744963462058316237e-04
9.269149063344712686e-04
8.885605570271415789e-04
9.133183645263405221e-04
9.199042327400806058e-04
9.302099265099907826e-04
9.508684457961283148e-04
9.504675108898280340e-04
9.494205317525160163e-04
9.459666022387640824e-04
9.565839143869308637e-04
9.484466251161462712e-04
9.147258753871978640e-04
9.351337411260072369e-04
9.449034437442779518e-04
9.445940136101205068e-04
9.567199860271145308e-04
9.355551125272026404e-04
9.421191210015935616e-04
9.545232413660430194e-04
9.330547893684614392e-04
9.364778378526079439e-04
9.460818514878102572e-04
9.229748976725256305e-04
9.604380328207875192e-04
9.462902672073982653e-04
9.187520345351722498e-04
9.612049761845052002e-04
9.528514571024608104e-04
9.414862032103190736e-04
9.292632851016786443e-04
9.302888040966514945e-04
9.366109614868563249e-04
9.159730920257258460e-04
8.959132842324885916e-04
9.242728818949612086e-04
9.258978694601774275e-04
8.987164526347763728e-04
9.404244648299990702e-04
9.582155165260017662e-04
9.376834051506578423e-04
8.996884989084468322e-04
9.055410829037034834e-04
9.272018581548456886e-04
9.324571490159217066e-04
9.288505001372790839e-04
9.184663010769755775e-04
9.538483273760771809e-04
9.616926810396346200e-04
9.438206057382945383e-04
9.452191120994562004e-04
9.495780227282947994e-04
9.295245388113744641e-04
8.995236181594159618e-04
9.077939087336091414e-04
9.264989390858422835e-04
9.401436559638902488e-04
9.300658860652972993e-04
9.015813636570298769e-04
9.190392163404326230e-04
9.720794787928655313e-04
9.717726176582204469e-04
9.317328487845539294e-04
9.713256755802223948e-04
9.822135498385327866e-04
9.479922518122228066e-04
9.161114543712530226e-04
8.957928292799735397e-04
9.317892711426217344e-04
9.192877467096206455e-04
8.825578871168986714e-04
8.946759089217990943e-04
9.213450335719507297e-04
9.503791649770489515e-04
9.593082918520093273e-04
9.358423429302384485e-04
9.411640514603416066e-04
9.590539640137492198e-04
9.477257096674575679e-04
9.481138604473925841e-04
9.653888860926805333e-04
9.654670837367830419e-04
9.247578147059887710e-04
9.232155851850473542e-04
9.441605067072231499e-04
9.203329381312188098e-04
9.343297321258587631e-04
9.316565758184115059e-04
9.179376181261536321e-04
9.334722684383667734e-04
9.499558486335083493e-04
9.280551479721511378e-04
9.003132126346523149e-04
9.066736845076501985e-04
8.908147141168645724e-04
9.297976814293138024e-04
9.656778146836985039e-04
9.439272231933278643e-04
9.303281130220011691e-04
9.124739354231315488e-04
9.069614823705296610e-04
9.009281621036313581e-04
9.156942903174838033e-04
9.639886086333356117e-04
9.598984531890160897e-04
9.211424438654093909e-04
9.086455650542100450e-04
9.041140251905468300e-04
8.985482997027220481e-04
9.153599578349890875e-04
9.551316588122002287e-04
9.509959034902250698e-04
9.227932274932176089e-04
9.232060428249894146e-04
9.283559219516964757e-04
9.257362256693408816e-04
9.200222863834392559e-04
9.185577084345653183e-04
9.552698882223906217e-04
9.579654898164812870e-04
9.467261223513088282e-04
9.343216359502428802e-04
9.280108605158024406e-04
9.441045091373153958e-04
9.401795662864136744e-04
9.736968927031257456e-04
9.874678551817089867e-04
9.612271963566188350e-04
9.697977848701842514e-04
9.518100304043581586e-04
9.036355737196944370e-04
9.304935489154435996e-04
9.197283719194413983e-04
9.066481438004492200e-04
9.412834917184397356e-04
9.464126799582268674e-04
9.408223068451082539e-04
9.384446261159036734e-04
9.376492517006517835e-04
9.558616701497953724e-04
9.685872079654136903e-04
9.216100766954959901e-04
8.952207794774756861e-04
9.450207375742887290e-04
9.644339079865135592e-04
9.167905899710786189e-04
9.080243124607806707e-04
9.285687842204158778e-04
9.277789629574496530e-04
9.289881520799634805e-04
9.388588550074768082e-04
9.175860524526348663e-04
8.871062873459265941e-04
9.190642960381132211e-04
9.397912950589040011e-04
9.257449496846494345e-04
9.165049784588427629e-04
9.275619474692557535e-04
9.285511933370845222e-04
9.155723076856780648e-04
9.281003447163879835e-04
9.079587865541422897e-04
9.156917504281847061e-04
9.250877047104448395e-04
9.092172127432327855e-04
9.220181785238738869e-04
9.203819268303574256e-04
9.038349369626452268e-04
8.914606005029512446e-04
8.958988111811939459e-04
9.050557767805423280e-04
9.471799153768658110e-04
9.806976872194978802e-04
9.734014955212427853e-04
9.504531555588580875e-04
9.097101393174860306e-04
9.000493052120442112e-04
9.185986083770470529e-04
9.425776102654280335e-04
9.548199754010726088e-04
9.430953627568890033e-04
9.224106184551955027e-04
8.933739429745725987e-04
9.183473341386781197e-04
9.375291057209993260e-04
9.054560267698612969e-04
9.284775132426367934e-04
9.427620729758521244e-04
9.439956792518853059e-04
9.773397893138857651e-04
9.500498975162237868e-04
9.258117859180730420e-04
9.294363027623289437e-04
9.025717159278257191e-04
9.018807814087811915e-04
9.063830472288369154e-04
8.959489114392176455e-04
9.399963988845089907e-04
9.578262093064143778e-04
9.240379845537352544e-04
9.160080586564092135e-04
9.371839588572201474e-04
9.651241108801136143e-04
9.784510305555498173e-04
9.539800712328565246e-04
9.221718415573316920e-04
9.327162066691895665e-04
9.268911857813757430e-04
9.176168953781939017e-04
9.427565860699395383e-04
9.369392762021890725e-04
9.211410886386734364e-04
9.181446176459552924e-04
9.113017826562746365e-04
9.069340951717372182e-04
9.085845088934073810e-04
9.123399476157190418e-04
9.408149017949045878e-04
9.614608025085938934e-04
9.537063232872515896e-04
9.506951513779143175e-04
9.352701044246105417e-04
9.332974275343481263e-04
9.387121554253466046e-04
9.205235811058371919e-04
9.334530339306965725e-04
9.523405446910556934e-04
9.485120645109696878e-04
9.540509745361658647e-04
9.331704118869834893e-04
9.375127143845627276e-04
9.410163138995408317e-04
9.398984839918367263e-04
9.301012413004262729e-04
9.050500403316621804e-04
9.399992352141777353e-04
9.405825779690202195e-04
8.992677774947948179e-04
9.280664503720861564e-04
9.484069606246443374e-04
9.259126542330220130e-04
9.281624863676382836e-04
9.303280998021250204e-04
9.080622376982698746e-04
9.246523396084585251e-04
9.334659875684721709e-04
9.019362031570472751e-04
8.959736721491760479e-04
9.167065317779639908e-04
9.213566883438459179e-04
9.109177549170837263e-04
9.476061760021476776e-04
9.514329676290256190e-04
9.220856329459567197e-04
9.561654784356460584e-04
9.774928693355683200e-04
9.591658351216420832e-04
9.321599648949106115e-04
9.234184370432892142e-04
9.336111355762749140e-04
9.202714225994279573e-04
9.307401439990519365e-04
9.506614718379964059e-04
9.574008508272454244e-04
9.469053660208012887e-04
9.334599122324966627e-04
9.220925224504847913e-04
8.941343120637603456e-04
9.093458898227244980e-04
9.509701843535880430e-04
9.418800276680512010e-04
9.241481765173078936e-04
9.626757825881277321e-04
9.427404827402259026e-04
9.322799402156972323e-04
9.634694515611910010e-04
9.625779893068375651e-04
9.260001273875560811e-04
8.932857925575921022e-04
9.353078687321599071e-04
9.463822837058944500e-04
9.312132631715603530e-04
9.506106682289015277e-04
9.266217043327204875e-04
8.863136566790481711e-04
8.895880398312927453e-04
9.126840258349035303e-04
9.300898214149674490e-04
8.926224051020012398e-04
9.083634053042591522e-04
9.555818924500054413e-04
9.341342220226942676e-04
8.958776276002882550e-04
8.960382318885892110e-04
9.383524526468410608e-04
9.501379349800804326e-04
9.579050233732579710e-04
9.768010580203021192e-04
9.549670735949174118e-04
9.448077684759554869e-04
9.370755027824486999e-04
9.183474735724831165e-04
8.894867457956078752e-04
9.104326375269291161e-04
9.285305611234213842e-04
8.805179850205592995e-04
9.063085029718322442e-04
9.385378869139177722e-04
9.278504288479823281e-04
9.183599995335681035e-04
9.221622684147561585e-04
9.339228119905804669e-04
9.518951049193361512e-04
9.315659210271727986e-04
8.942804988345991798e-04
9.027221291861695822e-04
9.315026505562136764e-04
9.344082148275591323e-04
9.305057152789039058e-04
9.369748203097050688e-04
9.363503435156012369e-04
9.594223954703766377e-04
9.549382733935518402e-04
9.167831202776280343e-04
8.856800095012502816e-04
8.950077721253245789e-04
9.132996280908097344e-04
9.512900259375240818e-04
9.469458492588916530e-04
9.086665778301463922e-04
9.262691807445375732e-04
9.239172760458665146e-04
9.555090998660284267e-04
9.616447600462836110e-04
9.313593363977912265e-04
9.393568522178279059e-04
9.475989867693062566e-04
9.392408867175034998e-04
9.213142330625371601e-04
9.588354818740016427e-04
9.812635610469521829e-04
9.421143797423004026e-04
9.225539052941687324e-04
9.471237066324831233e-04
9.426908865690284117e-04
9.112014263764594679e-04
9.405207206556355634e-04
9.584094792161859579e-04
9.456288656183798247e-04
9.432090065697160998e-04
9.584964681168414930e-04
9.348828486226039899e-04
9.245907047500301259e-04
9.414008626815876298e-04
9.419397622925086656e-04
9.267720510216219008e-04
9.088451845872834228e-04
9.336742668677679071e-04
9.527540125287234938e-04
9.387279285744912650e-04
9.347283649262987191e-04
9.422674023947066359e-04
9.242528272218270349e-04
9.234084534335915834e-04
9.172071399145097356e-04
9.340158530367240024e-04
9.522372121748801880e-04
9.480236926196894528e-04
9.118933122360362801e-04
9.062294530274670346e-04
9.572702603947555369e-04
9.417844373741599820e-04
9.096149020601623477e-04
9.136713392457741735e-04
9.382895570930186628e-04
9.525205697405954080e-04
9.220505640019135279e-04
9.200167592383312306e-04
8.933530452331815089e-04
8.938192387910445704e-04
9.276463667163727242e-04
9.132923986777418714e-04
9.156201662276428890e-04
9.131100187081078344e-04
9.012141867627584783e-04
9.163248905103562551e-04
9.429009754393603490e-04
9.227315327527297207e-04
9.035616173377628230e-04
9.250955564232694580e-04
9.514665688788490712e-04
9.365938579294709508e-04
9.171471688517718584e-04
9.057441388770969904e-04
9.158906294032104732e-04
9.427055178194172899e-04
9.359536090051026429e-04
9.256814644452805501e-04
9.373518175394698285e-04
9.392976318084751827e-04
9.243061008236519004e-04
9.089917250484644620e-04
9.191887453132394385e-04
9.231119918978868567e-04
9.186962675780981210e-04
9.431168615563277190e-04
9.501958302626770016e-04
9.527764827806446853e-04
9.599106308478957484e-04
9.521688196879560554e-04
9.255813293917496349e-04
9.174198616490858958e-04
9.142359755995605602e-04
9.347560059425767459e-04
9.626900507536732777e-04
9.372498956172275412e-04
9.100231895079668662e-04
9.228977183378956738e-04
9.335506057829519094e-04
9.233538094960077897e-04
9.363191263901544372e-04
9.336281230441016406e-04
9.439812959825758919e-04
9.654986616275289864e-04
9.322965481750797572e-04
9.065211584165174018e-04
9.085692737421088632e-04
9.336784183318390731e-04
9.518261390327052880e-04
9.488827835719629159e-04
9.169307615276584694e-04
8.921563771756273881e-04
9.090432045144645036e-04
9.597908604730846826e-04
9.663504067663271531e-04
9.182544829165155539e-04
9.404391252231232654e-04
9.514464750874834570e-04
9.370310578296451058e-04
9.395063639091371993e-04
9.507261221339133794e-04
9.534683935392524682e-04
9.535299414155756466e-04
9.636906985766459767e-04
9.378605958065119787e-04
9.220666980865428134e-04
9.288945287773713770e-04
9.099293276367366110e-04
8.916676910551641147e-04
8.946822508069997857e-04
9.213610984250591085e-04
9.064573890221505918e-04
9.028148865170453671e-04
9.282191507057850751e-04
9.389845397195699470e-04
9.436838494547078113e-04
9.195142218340008949e-04
9.339808045781263987e-04
9.389836948004051491e-04
9.296385647078013459e-04
9.169253882160042319e-04
8.951832380597479375e-04
9.396074054885346404e-04
9.382132535200593537e-04
9.056873391626943121e-04
9.157021583330552262e-04
9.305327451674563592e-04
9.579942643877065959e-04
9.254584257139613582e-04
8.992325688710387345e-04
9.266415872026787003e-04
9.208829353181573803e-04
8.840633624213975082e-04
9.117805267643581003e-04
9.485061086193281605e-04
9.286024613336862563e-04
9.496519623782946010e-04
9.826424624549113217e-04
9.646774834132613996e-04
9.205092372585037697e-04
9.074965823534051224e-04
9.251568648725266809e-04
9.435771014867258381e-04
9.480724957190243135e-04
9.567311763267889431e-04
9.538857123570081446e-04
9.342600732313860326e-04
9.306657393915555854e-04
9.159597090625157777e-04
9.269038402870999642e-04
9.408468619610492597e-04
9.413035408258926384e-04
9.180202494591215142e-04
9.096216940638266997e-04
9.396503494237182490e-04
9.262672508510203353e-04
9.150665141078492522e-04
9.383215218770313802e-04
9.323693648485833693e-04
9.318930569290397601e-04
9.193713837797805148e-04
9.141392981114651031e-04
9.374512907024818960e-04
9.290632085059333765e-04
9.269533042197442311e-04
9.059322068694763280e-04
9.100163065629492164e-04
9.158438328714318217e-04
8.966806532546693935e-04
9.375654522335186581e-04
9.138361056119882406e-04
8.945684039432924345e-04
9.294292148971861544e-04
9.225541027090513506e-04
9.156802210851214437e-04
9.357444147042307718e-04
9.266395733267659886e-04
9.120550966459919310e-04
9.469361203789067143e-04
9.337202840007663429e-04
9.395367598916324042e-04
9.394167941445253061e-04
9.030200789644331205e-04
8.869516745532056911e-04
8.847452027823744835e-04
9.017956232343324633e-04
9.329722624545475811e-04
9.518543624499054001e-04
9.645559936119271890e-04
9.425625952005280573e-04
9.190965827086867469e-04
9.373741698489588322e-04
9.293367227668945189e-04
9.361587124215296242e-04
9.594722234186502845e-04
9.472387867975240374e-04
9.229639019775070672e-04
9.265821009594799387e-04
9.499645100908214431e-04
9.516076427462037387e-04
8.925858899170813167e-04
8.682542641115691476e-04
9.086148990554773893e-04
9.187403253045838642e-04
9.325993859950358405e-04
9.632777539206873949e-04
9.286471941122013572e-04
8.923499457875799443e-04
9.347366074398032404e-04
9.203634907720696819e-04
9.079753471580081711e-04
9.447328711672618035e-04
9.182534707136655880e-04
8.909341966872698967e-04
9.031470259986822428e-04
9.164305879973067481e-04
9.149066229913874800e-04
9.214667637565551956e-04
9.198222718624650927e-04
9.008482458449249214e-04
9.112438170589471417e-04
9.132085219028116463e-04
9.020497687762461499e-04
9.127139854487305391e-04
9.018755052268483206e-04
9.095030728082096391e-04
9.082876015961263488e-04
9.119730227254563412e-04
9.268319282951882534e-04
9.280548006836270274e-04
9.372509367533469159e-04
9.173548720265556735e-04
8.882303115020784160e-04
9.034251973229072722e-04
9.224184382645894860e-04
9.203686567779109954e-04
9.253024408496491292e-04
9.111763320854244586e-04
9.266229117367233295e-04
9.511404432828212069e-04
9.465288493955250270e-04
9.382061411383718456e-04
9.475918382128155782e-04
9.466243064790747256e-04
9.356097335845880471e-04
9.424416777161939533e-04
9.736728777872221113e-04
9.450668537909809970e-04
9.433199334270567574e-04
9.601558287127956231e-04
9.116961278240473879e-04
9.062081687197016565e-04
8.980228634233584743e-04
8.989841802627352102e-04
9.020737595482856844e-04
8.958392565952571400e-04
9.124237710213790008e-04
9.328179934531080370e-04
9.555388424649406080e-04
9.548394977321713120e-04
9.608613171630817421e-04
9.469489009646752352e-04
9.226991251208370003e-04
9.318734185044406839e-04
9.216581420827486739e-04
9.124377434557899786e-04
9.225189709356866608e-04
8.987163248681507514e-04
9.070503492761356401e-04
9.417503873627442986e-04
9.378310279246370763e-04
9.213439020800785273e-04
9.185121967990014834e-04
9.489410587854269592e-04
9.494099496942491482e-04
9.243865847167527950e-04
9.200386337124752661e-04
8.999935221564277698e-04
9.153488317192700263e-04
9.438960873000437710e-04
9.434156089858128065e-04
9.650352532064183355e-04
9.227025385617903955e-04
9.015963050644698390e-04
9.352032865998958448e-04
9.502772206140224073e-04
9.265525838594790764e-04
9.002951670884679113e-04
9.117093522065210232e-04
9.503267057783899765e-04
9.311613546112405566e-04
9.234076947198502274e-04
9.204875499825346643e-04
9.043958358928860537e-04
9.369558649004461337e-04
9.600252487915912625e-04
9.556573354215675302e-04
9.359697811020586131e-04
9.116452600123484476e-04
9.206967534442412780e-04
9.740458107099129277e-04
9.392549367341203282e-04
9.161859274110195324e-04
9.272922059611901852e-04
9.264409583049633239e-04
9.327247574813063132e-04
9.052429246016140260e-04
9.037977795791101625e-04
9.281948463844297975e-04
9.442128110179061990e-04
9.418997274775926538e-04
9.609725854285185295e-04
9.525616774074159576e-04
9.202252326162950339e-04
9.499433768197019286e-04
9.490438500766541427e-04
8.911588503233484849e-04
8.705686762230895178e-04
9.028175111870299745e-04
9.039046212908943530e-04
9.272197426487909476e-04
9.352792831166678198e-04
9.029161034122033065e-04
8.958734213322929948e-04
9.188498876260373528e-04
9.284972605845949424e-04
9.214473600069404257e-04
9.337902115074267961e-04
9.334148033157673450e-04
9.304376449942395461e-04
9.182625276242124259e-04
9.030117592024729202e-04
9.174546003187795517e-04
9.302113679703330387e-04
9.427584103901191608e-04
9.458647405632964866e-04
9.424900212702052530e-04
9.644039166919708824e-04
9.608406041984092092e-04
9.348499571375694719e-04
9.134000884742751909e-04
9.043890984943241508e-04
8.863372566778978572e-04
8.863945880537677739e-04
9.179993192081536881e-04
9.527709761612504925e-04
9.682899000359592801e-04
9.312528206174393785e-04
9.181098025172643000e-04
9.315939947721135154e-04
9.505621990528978190e-04
9.629477915766942965e-04
9.358021090627113457e-04
9.391745920706628730e-04
9.421681255963719080e-04
9.248872360709026229e-04
9.424673780494778998e-04
9.364748691985045866e-04
9.008270321947765618e-04
9.228113085595737774e-04
9.516427713533806305e-04
9.292586861609417308e-04
9.421489402158358169e-04
9.535406377208421793e-04
9.513803071476549002e-04
9.437040969489827666e-04
9.149404962516274019e-04
9.345282864554893282e-04
9.405027065057343025e-04
9.110676953515146458e-04
9.118152703378379006e-04
9.099061426198212657e-04
8.918930988519284267e-04
8.818418807439883361e-04
9.077323595536889757e-04
9.456471723420707166e-04
9.630854276915565672e-04
9.578403419955166002e-04
9.342181270739675653e-04
9.228618188186075077e-04
9.287098720839793596e-04
9.534320018436045216e-04
9.457886474532523936e-04
9.093121192655954574e-04
9.194898183217138903e-04
9.428828525438347121e-04
9.274940932186044465e-04
9.071919529905594134e-04
9.072597168811603321e-04
9.283839523581878268e-04
9.459684659629032924e-04
9.399006261774444466e-04
9.358730843640814109e-04
9.253080668557116251e-04
9.110691498277427971e-04
9.007239795214484106e-04
9.204977002015202929e-04
9.271275275396075131e-04
9.283122409796178099e-04
9.533631491791338215e-04
9.259044026919913692e-04
9.017341462346115067e-04
9.196726010986376208e-04
9.285222860061410639e-04
9.062755582386186398e-04
8.951195539439890875e-04
9.039274503962546961e-04
9.296549242496004919e-04
9.348130766220857880e-04
9.469048384401750756e-04
9.607619377581450883e-04
9.538901347781405691e-04
9.416374903548290582e-04
9.369490366743125302e-04
9.424000603753412584e-04
9.138283939184677161e-04
9.149041664647585568e-04
9.426694491591484969e-04
9.212211863827825340e-04
8.955689053640924135e-04
9.231989012710228393e-04
9.273424854729492208e-04
9.271672495301865611e-04
9.069646470198676003e-04
8.932080398065026482e-04
9.455507601412776932e-04
9.465260814866516791e-04
9.512952697576413600e-04
9.618180746275586078e-04
9.428854235889491502e-04
9.386580482371182765e-04
9.180329316103077184e-04
9.021827062684513454e-04
9.337279834472828922e-04
9.428138690623224594e-04
9.175477047326457232e-04
9.123418894920983565e-04
9.106678602001616303e-04
9.278842621062184789e-04
9.414304178712039383e-04
9.499731934367931742e-04
9.401964347881641530e-04
9.181331435986799438e-04
9.370730728893778743e-04
9.490447066790779016e-04
9.259559396706027292e-04
9.252718589667533822e-04
9.533703601051224125e-04
9.504351544100166907e-04
9.348989970098291668e-04
9.520890414335389301e-04
9.640223449157385828e-04
9.505739202687529333e-04
9.347768688111483598e-04
9.230126296696994836e-04
9.273453547144224320e-04
9.401072341609109607e-04
9.340577355519510180e-04
9.131107404948798955e-04
9.084946640791055411e-04
9.353495077272323604e-04
9.517902775035305641e-04
9.484318948576664961e-04
9.212498521234466350e-04
9.215533130132753242e-04
9.169554154330302126e-04
8.861634661036752207e-04
9.033297366493330286e-04
9.341677847454493569e-04
9.148519212028436614e-04
9.068214778491834370e-04
9.394456124493856010e-04
9.165822498460723120e-04
8.942417458524929861e-04
9.287680348409600413e-04
9.509937723353715676e-04
9.263201749227499039e-04
9.306207082509859122e-04
9.370753351730673562e-04
9.166258759432452516e-04
9.425490297619688136e-04
9.341984492267115100e-04
9.197211534688965254e-04
9.203611429223166338e-04
8.862252514000528271e-04
9.137873417533059909e-04
9.447431481335211330e-04
9.335388243723190304e-04
9.086366479075153914e-04
9.182121740295152556e-04
9.189103700350178140e-04
8.960726474430497296e-04
9.182336387348196630e-04
9.490606910752035158e-04
9.292705401607330353e-04
9.310815480868680442e-04
9.200692414405732935e-04
8.973280775363980631e-04
9.295921516723873500e-04
9.299159390340436824e-04
9.328740011584797653e-04
9.373555413758891727e-04
9.184487793564879684e-04
9.285911045333065852e-04
9.331238491914014459e-04
8.853004131126332920e-04
9.027711818674979700e-04
9.259914767631325858e-04
9.129900449360402659e-04
9.241937230961052565e-04
9.332848399529825381e-04
9.104502931191995252e-04
9.166094902486259617e-04
9.429905538088287614e-04
9.207096393279119240e-04
9.185398576169973928e-04
9.499470941553869686e-04
9.312593400132152107e-04
9.443468547933551180e-04
9.677704601475160774e-04
9.645206933325541987e-04
9.278014517420698744e-04
9.154905375881670481e-04
9.623893516753494496e-04
9.326843186098410145e-04
9.280289008105955086e-04
9.304991749233732000e-04
9.028935407224878253e-04
9.271632804116495749e-04
9.486090267978891004e-04
9.326248036416726929e-04
8.980994687021099689e-04
9.016851545413613134e-04
9.288771206034434008e-04
9.434891721398484289e-04
9.459044286181350321e-04
9.346417782359254080e-04
9.707433682007924865e-04
9.765969190752938831e-04
9.619351787937325572e-04
9.309966093076639092e-04
9.244116556752759919e-04
9.359027236095798742e-04
9.195193789478585964e-04
9.515779936141037553e-04
9.327859181122721832e-04
8.987589062415865917e-04
8.957153066726944533e-04
9.243591415652421990e-04
9.747577903875668430e-04
9.497588993270224484e-04
9.092404380514500012e-04
9.393208286792432797e-04
9.755632635393640889e-04
9.502508703595486782e-04
9.273146866940518195e-04
9.306373814378637171e-04
9.188132869638728981e-04
9.097264706652448667e-04
9.179174014441548015e-04
9.348472118891001676e-04
9.442179546715862666e-04
9.298199116653505479e-04
9.162464316766149273e-04
9.138737454809985972e-04
9.484646972533057564e-04
9.681203633380770128e-04
9.478699763329958422e-04
9.310695051560733022e-04
9.233231829254575328e-04
9.273181174663850355e-04
9.384752447564417063e-04
9.560001781153101884e-04
9.287653806456011010e-04
9.062503333470067280e-04
9.186860736925505895e-04
9.278273694427297642e-04
9.415687552920185390e-04
9.427154122085249117e-04
9.290777635469238708e-04
9.393335003266305898e-04
9.402732401208610622e-04
9.268263645738326634e-04
9.222973644581585135e-04
9.118426156372539055e-04
8.999573736130637210e-04
8.912795300603000440e-04
9.167258328141699103e-04
9.376106822168710653e-04
9.411376900025876036e-04
9.466495065390005594e-04
9.471779768981182816e-04
9.812522250718139997e-04
9.545568246649291854e-04
9.251055098369661157e-04
9.412915007630282905e-04
9.419713153986049086e-04
9.238246872375202113e-04
9.280430138588468278e-04
9.556696374866779486e-04
9.347668335389693614e-04
9.168265175720093736e-04
9.433607905361024752e-04
9.534560744424002560e-04
9.291611434671332099e-04
9.283949994084316924e-04
8.956118777109922527e-04
8.835934959232771705e-04
8.803873195445990592e-04
9.013893567318165571e-04
9.432289181740492181e-04
9.200581743318632551e-04
9.176147540073206375e-04
9.482366439791569800e-04
9.454124793037827195e-04
9.237054983858030387e-04
9.207712999152572585e-04
9.282964481083797251e-04
9.244243509069661070e-04
9.188323404133631484e-04
9.385158991135208410e-04
9.578557542223898073e-04
9.336334934220118101e-04
9.247855738485490995e-04
9.037380781834690978e-04
8.923998481572190371e-04
9.303761115404528834e-04
9.344389581378124716e-04
9.456251814367045956e-04
9.500198363548261870e-04
8.964369810033367449e-04
8.995594488150240702e-04
9.226739757137756648e-04
9.156785282306561125e-04
9.406246031078320524e-04
9.355167158251777304e-04
9.108088469128172585e-04
9.465748663172238436e-04
9.553211730159509281e-04
9.459085732548995745e-04
9.296995765216433359e-04
8.850287385169198703e-04
9.082360197089030035e-04
9.307061993971880000e-04
9.196208069346078996e-04
9.145861567364532447e-04
9.250266512767902185e-04
9.496239746413650358e-04
9.659990652230563855e-04
9.513377831543849998e-04
9.422663098319444775e-04
9.334743069834159019e-04
9.200979714929306266e-04
9.075283337129623224e-04
9.040769560973790789e-04
9.407835539951154560e-04
9.516230064134855934e-04
9.562914491179772469e-04
9.375562959533425417e-04
8.973587493265536156e-04
9.026505464106147382e-04
9.176260507037166695e-04
9.216832633201157846e-04
9.012337590430314271e-04
9.125126435420157726e-04
9.157765748638270953e-04
9.082118906516476169e-04
9.266183996762127366e-04
9.149675149909055347e-04
9.111926556640923686e-04
9.237574689074146183e-04
8.862272170252402919e-04
8.716635529761645931e-04
9.064841113788548593e-04
9.247374651156278899e-04
9.458738513817775391e-04
9.399198173253532282e-04
9.317957680380898515e-04
9.334210982326297465e-04
9.187666506130298194e-04
9.174131544174428691e-04
9.537425004608142192e-04
9.371033659764878331e-04
9.202481339703878728e-04
9.312831461674014053e-04
9.123420868400862428e-04
9.094092607132679435e-04
9.255241392991445364e-04
9.382789536600475962e-04
9.301539653519844087e-04
9.203359639370967994e-04
9.125908451891023149e-04
8.995733347657981728e-04
8.913410535077750637e-04
8.860533979985661061e-04
9.004374673765351772e-04
9.221903527426302764e-04
9.197773961180208575e-04
9.267720795509228927e-04
9.285107075147340950e-04
9.282485277182265463e-04
9.317902872044072238e-04
9.364625475900039330e-04
9.470183303575157490e-04
9.687433920765855990e-04
9.633773651117558947e-04
9.304217302923836015e-04
9.287694857995549592e-04
9.342092775850250339e-04
9.200396927603344405e-04
9.184419694257473432e-04
8.974937988450411904e-04
9.089077571035262789e-04
9.424638162531159260e-04
9.324474845621175210e-04
8.980762546573658718e-04
8.879250553771084100e-04
9.036057872298725773e-04
9.030667295339729487e-04
9.230577571016389997e-04
9.486871104147269820e-04
9.512642883054005542e-04
9.409756859202003405e-04
9.446703485659127802e-04
9.457663032535229986e-04
9.551036885829056536e-04
9.355544598179708167e-04
9.314719873092185522e-04
9.231387835643079442e-04
8.952846888441207303e-04
8.975593550575540263e-04
8.951366985148421487e-04
9.030391726775051191e-04
8.816470422675530072e-04
8.862179862519880798e-04
9.206869250324135022e-04
9.344016365594627616e-04
9.448250514959274709e-04
9.339088314063005800e-04
9.497508552241794169e-04
9.508948069906734838e-04
9.248129341184457971e-04
8.986752908486143280e-04
8.786907331651680128e-04
8.844432334126997065e-04
8.945158991127599626e-04
9.283013181858895029e-04
9.180931304929300808e-04
9.270190559074278393e-04
9.643444033649790133e-04
9.528032206199946088e-04
9.123805236361885165e-04
8.910257444880806009e-04
9.103117199665316161e-04
9.099604723108784725e-04
9.337226434891110656e-04
9.708349292030713212e-04
9.368138569998775205e-04
9.009916195485694231e-04
9.166989976445746695e-04
9.065069292478104921e-04
8.945066314107292475e-04
9.240737943177861069e-04
9.439340309194605740e-04
9.121013144814027387e-04
9.261448164794328390e-04
9.488456569603365273e-04
9.430598109861638555e-04
9.367833638507934131e-04
9.303266087492797001e-04
9.382274684129196995e-04
9.149488487247050541e-04
8.862069026187134472e-04
9.070488033644004281e-04
9.332497814050739289e-04
9.140908542091632540e-04
8.887178367924803823e-04
8.991871476469384802e-04
9.547416623738531937e-04
9.490691087052556020e-04
9.373430057582680898e-04
9.427089045918015308e-04
9.243387741533297917e-04
9.497488649985933026e-04
9.640961761967683369e-04
9.216260184112110747e-04
9.236909526893809577e-04
9.125510463628060077e-04
9.014472995171454511e-04
9.350056306743192297e-04
9.219929304569360589e-04
9.136759095315967081e-04
9.356623977392978511e-04
9.344497882559714115e-04
9.184104021601397546e-04
9.199687161707439768e-04
9.157301426950799437e-04
9.031326138375544207e-04
8.796099832587827173e-04
8.796471084587297387e-04
9.044415589755265333e-04
9.283414324537668690e-04
8.961340184190214444e-04
8.908470181606719177e-04
9.271704246059444274e-04
9.347101918938857104e-04
9.183013708094316108e-04
8.959593340734341637e-04
9.268104822267439133e-04
9.292132530342678233e-04
9.099616162429839802e-04
9.310003901317060989e-04
9.126229105810175751e-04
8.920917072867406983e-04
9.068406886175577357e-04
9.306207352817977459e-04
9.363766201963656666e-04
8.985102860377432296e-04
8.746415120129074445e-04
8.794367194004479998e-04
8.966211462244287307e-04
8.895432112024406453e-04
8.737848334674748951e-04
8.556532968987118348e-04
9.103994358079338985e-04
9.429675918964248440e-04
9.460999588880506092e-04
9.627420168056377656e-04
9.447478590091729425e-04
9.538002196061941057e-04
9.364256593959499044e-04
9.313016909930762815e-04
9.410540065012716138e-04
9.336901899010301631e-04
9.043367010905817988e-04
8.800041832564702059e-04
9.125549034972261359e-04
9.344169994809584795e-04
9.187657002720391302e-04
9.120381399595629259e-04
9.317754831130671588e-04
9.317894610687746642e-04
9.137039317763504974e-04
8.989692263108562363e-04
8.777855811772359608e-04
8.768785380246444652e-04
8.883046734028745032e-04
8.887792489969387590e-04
8.759588187113884292e-04
9.040883551085657568e-04
9.200477182938285054e-04
9.216938064862208093e-04
9.440488286135205291e-04
9.233861124007015919e-04
9.086681548875695210e-04
9.212938096125566868e-04
9.388677292909040559e-04
9.378554996912867462e-04
9.381694732178033581e-04
9.112389175288641710e-04
9.055261289556926175e-04
9.075558528506087047e-04
9.071572256204420495e-04
9.326040966448928982e-04
9.278751579940855768e-04
9.180366247689796108e-04
9.005137927423511766e-04
9.045532114636274223e-04
8.935809143855664429e-04
8.793297921284597054e-04
8.890102549064022750e-04
9.057124941294034419e-04
9.221268559643026929e-04
9.257092280291226395e-04
9.260731037356663463e-04
9.268194710147049454e-04
9.042309971844220660e-04
8.963872090304854205e-04
9.189131642354878829e-04
9.256239319190937443e-04
9.256853097943181126e-04
9.232117258094268367e-04
9.041939901178930230e-04
9.107527219863638390e-04
9.146623602895580674e-04
9.142226022331041138e-04
9.463360884233954374e-04
9.386094558877600223e-04
9.090576921337241477e-04
9.337957134332033155e-04
9.433351446062112353e-04
9.129654986751469230e-04
8.998810738674183117e-04
9.049940585226084197e-04
8.990714021803909717e-04
8.746202139633234025e-04
8.773688163196806953e-04
9.155551310114132778e-04
9.435869030327189702e-04
9.296396504190419839e-04
9.494063449807304753e-04
9.409065465278819039e-04
8.885482931280818840e-04
8.949732770630207173e-04
9.195848026648517767e-04
9.288211798016430057e-04
9.357916204451242588e-04
9.313424180598099027e-04
9.267970085939490491e-04
9.255574469130416508e-04
9.085957672689562665e-04
9.215936555345076008e-04
9.299974847672709283e-04
8.875593667447962114e-04
8.938359870045848839e-04
9.000857430893762856e-04
9.023365289426576877e-04
9.315999840556628796e-04
9.159154563279889609e-04
9.059937683125723201e-04
8.959636612645877378e-04
8.715844355230711752e-04
8.678228244465983118e-04
9.076189030207339366e-04
8.975344016343571362e-04
8.775889604977595623e-04
8.932094179001941105e-04
9.046528991875694937e-04
9.280980037524028245e-04
9.028410997631599027e-04
9.113487493726090804e-04
9.120718356317281767e-04
8.765574009921712475e-04
8.765659035364232457e-04
8.830173945311532366e-04
8.990521896426920774e-04
9.099491902655019874e-04
9.176921459424824999e-04
9.082911673899303484e-04
8.778257922319558648e-04
8.829847289052107813e-04
9.112734646138440217e-04
9.221661746091780075e-04
9.192481208745906154e-04
9.100193921481089911e-04
9.188002547622926407e-04
9.143334210149291121e-04
8.987927146200132668e-04
9.246766728258601657e-04
9.614551748891266751e-04
9.434950238527144324e-04
9.016766036124101817e-04
8.984253115083793177e-04
9.109485524375777457e-04
9.321436373071736916e-04
9.322801180828783939e-04
9.132856933539480488e-04
8.827312661723155139e-04
8.609413426174978992e-04
8.890869988667091583e-04
9.043885110401690599e-04
8.968629529753502231e-04
8.861781777199494864e-04
8.565705045202612550e-04
8.493658671080990107e-04
8.857529039832812015e-04
8.882231842551926429e-04
8.800893929687399284e-04
8.896961197292456566e-04
8.893406131660212864e-04
9.072821683553620184e-04
8.857223507778686942e-04
9.068688443355011654e-04
9.396743569641928398e-04
9.027425899115188281e-04
9.038906949930702222e-04
9.087702963078266244e-04
8.945149251845742507e-04
9.233318392832295029e-04
9.233617527922164054e-04
8.856235107739606578e-04
8.800193259438479805e-04
8.830526174692135107e-04
9.023150722367079312e-04
8.791655249757900558e-04
8.646810345217037031e-04
8.895537859462292803e-04
8.960350852646304211e-04
9.036530146919798676e-04
8.854648051028839693e-04
8.946260211404699451e-04
9.057662660898603384e-04
8.843073843576270809e-04
8.888913705474782781e-04
8.889357581689470971e-04
8.932074956435514038e-04
8.952630073475601521e-04
9.024698592195494950e-04
8.969279076831286916e-04
8.782652688458391808e-04
8.889906200454581039e-04
8.906285965957505286e-04
8.938950877021791972e-04
9.169376195000682617e-04
8.943590328357519737e-04
8.763735617969636111e-04
8.836268263828755271e-04
8.994067597968704404e-04
9.175906958293558605e-04
9.064970295952750473e-04
8.892085228651418639e-04
8.617217268535262318e-04
8.647390474258926426e-04
8.766918102095605471e-04
9.053985642325050858e-04
9.073147251239530638e-04
8.705630118480382632e-04
8.740749920992174149e-04
8.931504819479178792e-04
8.970745906902204614e-04
8.732521920794815862e-04
8.518605820715006646e-04
8.653530350232294544e-04
8.575690248254801877e-04
8.471000476257901837e-04
8.464868445077708154e-04
8.905560020899535656e-04
9.508913752876421493e-04
8.850277846049520083e-04
8.309873563456495393e-04
8.797181514557404552e-04
9.148848134369978041e-04
8.852597603539141650e-04
8.953616542710984621e-04
9.163125267904474909e-04
9.032869998531134958e-04
8.966974660263618254e-04
8.814814278133523834e-04
8.782997603920260658e-04
9.039655163081459317e-04
9.150443681644666351e-04
9.157562879986378421e-04
9.280793699573790245e-04
9.115924024717413955e-04
8.810971807048315887e-04
8.643797367390582955e-04
8.811413221631432752e-04
9.197821440868196889e-04
9.169518908586944813e-04
8.783093438805237435e-04
8.759698777317585739e-04
8.924453101652026149e-04
8.974799681956118630e-04
9.000187943441815110e-04
8.995427410518559751e-04
8.999457250569698440e-04
8.968061621668319298e-04
9.163869638495099074e-04
9.108099671465392328e-04
8.912249708829622728e-04
8.668313686493193861e-04
8.248448785763142724e-04
8.679331016261778364e-04
9.271009020006223435e-04
9.018401421566484303e-04
8.819405917695075309e-04
8.879709918053115686e-04
8.508691151225953502e-04
8.748927448085658948e-04
9.080459864615244561e-04
8.837672272426434685e-04
9.120562573397344389e-04
9.101834730245261882e-04
8.920270422760018074e-04
9.164764225809518376e-04
8.964049645266262707e-04
8.712353300170571279e-04
8.896918068380000200e-04
8.883999765395047534e-04
8.889778827718594059e-04
9.162434223593404975e-04
9.247022945721860990e-04
8.736129489207511770e-04
8.566593678675299070e-04
9.024725049747134948e-04
8.950763306247516097e-04
8.811565141527193329e-04
8.564487782800109640e-04
8.820984255191029145e-04
9.031611425293425846e-04
8.917788844379795311e-04
8.868538751110752400e-04
8.701531840473269953e-04
8.868676619816393773e-04
8.889365882887041020e-04
8.843814231548475895e-04
8.981709441745309866e-04
9.103705249988025420e-04
8.960838410795504000e-04
9.032548136228301695e-04
9.126640804741647552e-04
9.153427255434902834e-04
9.234702625080914561e-04
8.979658708612369908e-04
8.671678478704320263e-04
8.657357315381373217e-04
8.966775800063117715e-04
9.067739540277518044e-04
8.718450141760913973e-04
8.638472994879811250e-04
8.730219014544908897e-04
8.679742839366071713e-04
8.898940358069736120e-04
8.851765517990373405e-04
8.864139306583258609e-04
8.985867110047035099e-04
8.777429944852625180e-04
8.785766407859971249e-04
8.974898790376944265e-04
9.124260849483330172e-04
8.838465226514567079e-04
8.650863034652462496e-04
8.705149428098681204e-04
8.909595298860694627e-04
8.912539451519321419e-04
8.703200533244408394e-04
8.877905834190431746e-04
9.209759622644402054e-04
9.094313314156090818e-04
9.009156736998675565e-04
8.898210172005426976e-04
8.773525599481703761e-04
9.014283776871809175e-04
8.967646773614976023e-04
8.690908827193891085e-04
8.622541545702588428e-04
8.894657575685524682e-04
8.912359671407223127e-04
8.820044548242744146e-04
9.027417348621322819e-04
9.277910665075021638e-04
9.068012608539077497e-04
8.945212200820512258e-04
8.969413948542827916e-04
8.798961781601609064e-04
8.750975998247249648e-04
9.091402991337596594e-04
9.295365055629496980e-04
9.099286635844601196e-04
9.109823469763172121e-04
9.013458551585815451e-04
8.841572832367412425e-04
8.968653941981224401e-04
8.930912520147689078e-04
8.703504289529677505e-04
8.788268770550589819e-04
8.777641731402670506e-04
8.914636594361944515e-04
9.148692368673047538e-04
9.017431866287167015e-04
8.861875258891714884e-04
8.992287183518189644e-04
9.007121476730293140e-04
9.214617484186457888e-04
9.216312311532795813e-04
8.800374267175795290e-04
8.448518728515965349e-04
8.276857128637536915e-04
8.603040840208793331e-04
8.728273188852137638e-04
8.820589617697569516e-04
8.944945005784645485e-04
8.980455471071451630e-04
8.955090604007722279e-04
9.084297739316236344e-04
8.937382101187792962e-04
8.673918504028055917e-04
8.917212823050313982e-04
8.900091914219792700e-04
8.868182700700111059e-04
8.703122132358289895e-04
8.586964678083131844e-04
9.106814628551335514e-04
8.842398637513666435e-04
8.681449021282636397e-04
8.827236929218190697e-04
8.769562211968302996e-04
8.989258757839662523e-04
9.152888465961954868e-04
9.097567331971996313e-04
8.980273490161187668e-04
8.763365570799466460e-04
8.590910294935731432e-04
9.141756468676121364e-04
9.247769596335934927e-04
8.557918420012799576e-04
8.270161969933866345e-04
8.385812054242357001e-04
8.472278303661155870e-04
8.680357010388273231e-04
9.048559400747822152e-04
9.248630881523771602e-04
8.926919780480493775e-04
8.855964074214428246e-04
8.803102435770880033e-04
8.729737793631405169e-04
8.810308790432741380e-04
8.642808557192032184e-04
8.721799826089328585e-04
8.900300276834658591e-04
8.918775002732613061e-04
8.741552822083986261e-04
8.746522934544212046e-04
8.882331735127156885e-04
8.836508333395464961e-04
8.760087792283935675e-04
8.929239975717711761e-04
8.896451021491891698e-04
8.853908084161874045e-04
9.003696319923479253e-04
8.911471521395042394e-04
8.769172743702942320e-04
8.605239064242122459e-04
8.645889725796507231e-04
8.789921844028843363e-04
8.930973986306065286e-04
8.924694351299069421e-04
8.924935111775497872e-04
8.941758434865340740e-04
8.701301627103880153e-04
8.650089463539373897e-04
9.213011875943335344e-04
9.260245071627963608e-04
8.851485194399532795e-04
9.022050876377914457e-04
9.166635619496612446e-04
8.840971086228077182e-04
8.666543063610603406e-04
8.742118578691472023e-04
8.934120972402590346e-04
9.107090776484818261e-04
8.906980938883706997e-04
8.829958156254204184e-04
9.116235459652897652e-04
9.050569514503880968e-04
8.835961277810265926e-04
9.049212634962081883e-04
9.076243794531096629e-04
8.817630232354922324e-04
8.627902297499260046e-04
8.577368881216879560e-04
8.799944764064564304e-04
8.921832046494224686e-04
8.780698971229880783e-04
8.738126300415129544e-04
8.732136994161265398e-04
8.508796478035276405e-04
8.500860609357900567e-04
8.968774802626242916e-04
9.146622181180208292e-04
8.823534094433577992e-04
8.254579678120259768e-04
8.539357130927432765e-04
9.114695763955065573e-04
8.808443128927441424e-04
8.700320382963129193e-04
8.916916142171096935e-04
8.778675375896993760e-04
8.901871484710542105e-04
8.830484392360076927e-04
8.753444627938305068e-04
9.089650650303737409e-04
8.964059504556991373e-04
8.990815090056398628e-04
9.097369194261272114e-04
8.961239269769518756e-04
8.627361234931899730e-04
8.352773645216524925e-04
8.741152244998073775e-04
8.995300718205600805e-04
8.815492921225868885e-04
8.919772051728159807e-04
8.965953704505555703e-04
8.877438834550320859e-04
8.774324840840128223e-04
8.626219880416357514e-04
8.599787432950629354e-04
8.679009843114300063e-04
8.815843267856345034e-04
8.762776955442555049e-04
8.931202058235498953e-04
9.042556689895535002e-04
9.054125817269855631e-04
8.995277383185033490e-04
8.623808551954270001e-04
8.694587275346650360e-04
9.071993794636982284e-04
8.998958667621936511e-04
8.763384886129557032e-04
8.896350848418423758e-04
8.995255827687122794e-04
8.972419840279077796e-04
8.757009117140001752e-04
8.899687037609751560e-04
8.940543832785084613e-04
8.786909618345816039e-04
8.844207869136660842e-04
8.664426061787415707e-04
8.638630453433466779e-04
8.787292614785999169e-04
8.999125925700057586e-04
9.079987991502444901e-04
8.634432763396562155e-04
8.435984318482934357e-04
8.857607232921470720e-04
8.811485055957824723e-04
8.422842156816907162e-04
8.610904140640109538e-04
8.753162126582269718e-04
8.583022832159861682e-04
8.543072306286476946e-04
8.765795136251654544e-04
8.744116889187103416e-04
8.509359584499047663e-04
8.672047551569117205e-04
8.454042329978891154e-04
8.208110811013880417e-04
8.498025168401735028e-04
8.582744009189857432e-04
8.698736941991534136e-04
8.759396559986623500e-04
8.478720330862385586e-04
8.827621424212781561e-04
8.934981477453136532e-04
8.642979996261107101e-04
8.586820114234689849e-04
8.744116384859569905e-04
8.699230907890622344e-04
8.513416772828107061e-04
8.671794348775045983e-04
8.618621400767802762e-04
8.590608721989978448e-04
8.650921806892566653e-04
8.721743132354922061e-04
8.731700071322689950e-04
8.589102397491983057e-04
8.813805309012855745e-04
8.766335757244414625e-04
8.346299340416127527e-04
8.508082762344771222e-04
8.706507843602071493e-04
8.506299111144746553e-04
8.493970294434747843e-04
8.532782323625778126e-04
8.346204588206976912e-04
8.511405368969191887e-04
8.751612549810514150e-04
8.980579398628019084e-04
8.691154581328702387e-04
8.440432111536521221e-04
8.650413949833357392e-04
8.547253433563071177e-04
8.645961534749830755e-04
8.848106537942778110e-04
8.663052648082412467e-04
8.587411172688097852e-04
8.729907669034617712e-04
8.496847415493157321e-04
8.519225929792134406e-04
8.821825574495938821e-04
8.820385583116792513e-04
8.577383863252338808e-04
8.750264375526345265e-04
8.761424528828582782e-04
8.500801767911791550e-04
8.634550635705337714e-04
8.601766085762070461e-04
8.468033581726119342e-04
8.627703239116789541e-04
8.742627436723217479e-04
8.473410406361829399e-04
8.442754553718341158e-04
8.732133286021445890e-04
9.046426544650740297e-04
8.895168183036144573e-04
8.782122363103648990e-04
9.013183160835713369e-04
8.900955190175817693e-04
8.810710127284324383e-04
8.964653197081291552e-04
9.020686930878196773e-04
8.696174278014308281e-04
8.631756016936942060e-04
8.718162101603270505e-04
8.646584061852611268e-04
8.789783444833319283e-04
8.724005613494749964e-04
8.707229411675966460e-04
8.637190595783118905e-04
8.568121829280429206e-04
8.641905460585562601e-04
8.755382158892484595e-04
8.928521953780961572e-04
8.915842126684669910e-04
8.575338008261163079e-04
8.415878218157185359e-04
8.807923492652699506e-04
8.651265293872850096e-04
8.618283210367954847e-04
8.668438906582951169e-04
8.337180527081460100e-04
8.523596581461553206e-04
8.798123715650342730e-04
8.831343074778338215e-04
8.622136677277172142e-04
8.544797496338874107e-04
8.716917622050396027e-04
8.599735250981162347e-04
8.624766965196779128e-04
8.565695898969109996e-04
8.562664174784142017e-04
8.532487824021742174e-04
8.384850685936076067e-04
8.534864233170036093e-04
8.632147543324978928e-04
8.706023420866963692e-04
8.744497480863668492e-04
8.581201265235717610e-04
8.587315697807083479e-04
8.655691737838473992e-04
8.506042424888108537e-04
8.572007554899799481e-04
8.693904849846475439e-04
8.679045018733328939e-04
8.699773479992111216e-04
8.711635332000446574e-04
8.613594382286458807e-04
8.650927859609862120e-04
8.751520493442150467e-04
8.797538099863378130e-04
8.826798151842304855e-04
8.698475360445157229e-04
8.543845645959204961e-04
8.676726019126846214e-04
8.627636454906430392e-04
8.585650822062353528e-04
8.649554811937601190e-04
8.510101574139410660e-04
8.597235002586838242e-04
8.695061114443142052e-04
8.808439055003283334e-04
8.891494437753714791e-04
8.771038531159272480e-04
8.749525514580798512e-04
8.914938974358317409e-04
8.826670929529950842e-04
8.758983056597263251e-04
8.845991037696884990e-04
8.939412476051964221e-04
9.119574765135308059e-04
8.811924612837422578e-04
8.649621740204221400e-04
8.714142755458748968e-04
8.594310122173349099e-04
8.598691217485371178e-04
8.481722197588585817e-04
8.690222643184198010e-04
9.076459167195337265e-04
8.964713857773204918e-04
8.464323911279893068e-04
8.670037949986361290e-04
9.217007456012562064e-04
9.072838597252365789e-04
8.867792435357623858e-04
8.660761040926879401e-04
8.523049169569252292e-04
8.704212769868165328e-04
8.999471283267952704e-04
8.986171645016670546e-04
8.660298223023095085e-04
8.571123297034453610e-04
8.774670456865639543e-04
8.746248579789974798e-04
8.605452975692800838e-04
8.683466182645034875e-04
8.584776811583587353e-04
8.557630999833583428e-04
8.628649586663154642e-04
8.427937614662977779e-04
8.620639640507578869e-04
8.862367705490384112e-04
8.554342721044507023e-04
8.282380344343327934e-04
8.654825244796106667e-04
8.930761341339103852e-04
8.529374290749913668e-04
8.422862591101130643e-04
8.474711095615418367e-04
8.542780597204949157e-04
8.629649437644844497e-04
8.521307308851026451e-04
8.574869994345372688e-04
8.617693441212746297e-04
8.905510735754449498e-04
8.821146925819577447e-04
8.559481336210345232e-04
8.594047520240501560e-04
8.463053509695376078e-04
8.602928687359070190e-04
8.688477646507933782e-04
8.629656078808269895e-04
8.758926100795552021e-04
8.436678214410040693e-04
8.385518037310659561e-04
8.632625365874660320e-04
8.639407505420255550e-04
8.527545315576656694e-04
8.556256236689990888e-04
8.788124909885583784e-04
8.558001006015602706e-04
8.417269174371661651e-04
8.415585258227164861e-04
8.415933731407359382e-04
8.729127988871415462e-04
8.728585987090793944e-04
8.493875061223013544e-04
8.420881214019382581e-04
8.388090184843630592e-04
8.586168622361640664e-04
8.866607774707259805e-04
8.674053998731503460e-04
8.444331868401965370e-04
8.467711206903735625e-04
8.558126908007015381e-04
8.637530724455019446e-04
8.640934438476075615e-04
8.641166555823163575e-04
8.451836033649566321e-04
8.147243261675747887e-04
8.512076502427419044e-04
8.831167487579631627e-04
8.683318310830383984e-04
8.786876873366797173e-04
8.803376537984717665e-04
8.605139833233471517e-04
8.642932018109609820e-04
8.487899554976127475e-04
8.516668986085294390e-04
9.068910796531746282e-04
8.855932154774138554e-04
8.578118381730721713e-04
8.415507171190576494e-04
8.332487671721933685e-04
8.593785388728066715e-04
8.713235822724716860e-04
8.587673574125999224e-04
8.429411371149252543e-04
8.466455057650782920e-04
8.619916075203305859e-04
8.528180333435250770e-04
8.484727925396380469e-04
8.546145046670123495e-04
8.519208892476902830e-04
8.707484689922362874e-04
8.727697116048004945e-04
8.685107198596528615e-04
8.662711042614792793e-04
8.712831260554144107e-04
8.843537289292116360e-04
8.505429985804221571e-04
8.220904909940260743e-04
8.393256999990002026e-04
8.602048355612938128e-04
8.766072514318032794e-04
8.923626884066905443e-04
8.830137361909427178e-04
8.751070835836525542e-04
8.382213754814766367e-04
8.434939070569396052e-04
8.741135589360876645e-04
8.349786508045144466e-04
8.463585455917140227e-04
8.730914127799240584e-04
8.691517557179934735e-04
8.837903337984925022e-04
8.777393986085852600e-04
8.561430280559969436e-04
8.379706149402414705e-04
8.465133573247194190e-04
8.586339885806268954e-04
8.310111057037911954e-04
8.359227112422277757e-04
8.296070450345329611e-04
8.118840508767793734e-04
8.471736825559709463e-04
8.701462940370811687e-04
8.551476447164843044e-04
8.535754948612202242e-04
8.726249324452271632e-04
8.742041397850811415e-04
8.454404773360684952e-04
8.454877351656151429e-04
8.651320279077741923e-04
8.461510307628621573e-04
8.258660884026149509e-04
8.397052194120986765e-04
8.880076349993428321e-04
8.995859223629280605e-04
8.877289325047724644e-04
8.792204857251069471e-04
8.610243034343957212e-04
8.403914099872679963e-04
8.191071116731923028e-04
8.195865614624189529e-04
8.454865387279855097e-04
8.638782123380760484e-04
8.605100874743967440e-04
8.393291836437617509e-04
8.413268928757546570e-04
8.496419603257372721e-04
8.720260819912302409e-04
8.866180977323808235e-04
8.506593920613658233e-04
8.239896129825363810e-04
8.367116618206491387e-04
8.473666047877518931e-04
8.410887973981214178e-04
8.497804573368004412e-04
8.638887949364197974e-04
8.506287679129520595e-04
8.487162651145522835e-04
8.513876093839009779e-04
8.586799995970498776e-04
8.757853936937301954e-04
8.750763558374064378e-04
8.898644975114248287e-04
8.863350335334209710e-04
8.480381222858413524e-04
8.270197613584367091e-04
8.130554275064276384e-04
8.225196623064232092e-04
8.649347497436512058e-04
8.840403279650694895e-04
8.623836996244171969e-04
8.539503916456106037e-04
8.426399459337351574e-04
8.429788853430766069e-04
8.548168774114176059e-04
8.397350598899617873e-04
8.453294843843406044e-04
8.430402737715903374e-04
8.395211241933812473e-04
8.341624705071934822e-04
8.527832988590609495e-04
8.537669612908881968e-04
8.340338490079732747e-04
8.389511045197366136e-04
8.532120651450008329e-04
8.728512564488446991e-04
8.643988705028262352e-04
8.475552556363388649e-04
8.618878537244545031e-04
8.332576883284438388e-04
8.401590275740820598e-04
8.501942498432177005e-04
8.457352373639698620e-04
8.624256377764072043e-04
8.336390188979478279e-04
8.364261622042821554e-04
8.610178779486480803e-04
8.799188402358295224e-04
8.811357928573329687e-04
8.649115504080100766e-04
8.699386829570934440e-04
8.721884812501516865e-04
8.481836443962062835e-04
8.609180608954130742e-04
8.473528851491316178e-04
8.249583119446996567e-04
8.526563964583529394e-04
8.483023448803540898e-04
8.240690133257818576e-04
8.391477021308657580e-04
8.834966783264064372e-04
8.683039582966662609e-04
8.349196409325829876e-04
8.164747450819014258e-04
8.089167956997090486e-04
8.409334828197885785e-04
8.413407883435466842e-04
8.709990053452436841e-04
8.895050666959856099e-04
8.592416974149612394e-04
8.443347562093595328e-04
8.042343808088509493e-04
8.020300361461154149e-04
8.353451451651131444e-04
8.606182774714294650e-04
8.716232311286760664e-04
8.622112745682184104e-04
8.580663405019426076e-04
8.356898456381018888e-04
8.202731641759084891e-04
8.371666698712258454e-04
8.505746661453346315e-04
8.490266745930677254e-04
8.366090372435126214e-04
8.688087498545028113e-04
8.801002060760420610e-04
8.369721242331252609e-04
8.305076470057208863e-04
8.402009110996125699e-04
8.503382500346274046e-04
8.551327770214020661e-04
8.288958339162043852e-04
8.055049016901474250e-04
8.332560562513619592e-04
8.324575986008277487e-04
8.463355308625159813e-04
8.561605946147410329e-04
8.382480418533137714e-04
8.452015631361391342e-04
8.376003260187854038e-04
8.480867395574159156e-04
8.751758407300201702e-04
8.896803793155412228e-04
8.379136620110701206e-04
8.245085652679371140e-04
8.518946234636377715e-04
8.417133668178980064e-04
8.269856593202677859e-04
8.262389540058413112e-04
8.510090323725878021e-04
8.729137318687172232e-04
8.554392317232459991e-04
8.220162525557884146e-04
8.407013343928687685e-04
8.352425704125653093e-04
8.152974712079101311e-04
8.415728382127696597e-04
8.400330604164176493e-04
8.531644855671798944e-04
8.664221856907105765e-04
8.321842285309856120e-04
8.605364637324152766e-04
8.974123880587482139e-04
8.684454903871041036e-04
8.251933631061940909e-04
8.151005996055564213e-04
8.495853135118905256e-04
8.745054482236545119e-04
8.643217739831591737e-04
8.476167819021070094e-04
8.447472031741738501e-04
8.402365971979017635e-04
8.410511424294642678e-04
8.498876383168035105e-04
8.263228818111925276e-04
8.125974681470820530e-04
8.509628453078446923e-04
8.441866842106183089e-04
8.139751815022551592e-04
8.327000206320540280e-04
8.716339365820828522e-04
8.595757022835520678e-04
8.221399090889590019e-04
8.174488450136207325e-04
8.065876283428315358e-04
8.082576879539940615e-04
8.305255687084328120e-04
8.446242158847050603e-04
8.413818752375263211e-04
8.213691983729594056e-04
8.422496850314316373e-04
8.882712267589426168e-04
8.764255181867102416e-04
8.316950933795834965e-04
8.190068674260056426e-04
8.376239212892773022e-04
8.351992445618667540e-04
8.294537633646867445e-04
8.356777875304222244e-04
7.993086019714871820e-04
7.871221254754709592e-04
8.364974498390488882e-04
8.487648576374634416e-04
8.485034794675714578e-04
8.266416138759595349e-04
8.195992731778730745e-04
8.486829692523935320e-04
8.477391696457758571e-04
8.628929621135353030e-04
8.542701050294358505e-04
8.437512304055796043e-04
8.567459672592485104e-04
8.522932942820612371e-04
8.564960496529384383e-04
8.815165078144295528e-04
8.775008581380339644e-04
8.537330367738186565e-04
8.465792887626022358e-04
8.269789025053108505e-04
8.206121462217616644e-04
8.279741311098441029e-04
8.200382759907811573e-04
8.337818564128826864e-04
8.446921845959178389e-04
8.442049232425939036e-04
8.549523288553795286e-04
8.584614748471736589e-04
8.647147658552348497e-04
8.637084136650468019e-04
8.572228559747645249e-04
8.491530609780073178e-04
8.342770411613424772e-04
8.217342350411722517e-04
8.411861105400356272e-04
8.454855762695419460e-04
8.378981113153759772e-04
8.359470197460132802e-04
8.212633646819975184e-04
8.400730941868193597e-04
8.692568053594265003e-04
8.491147833695979110e-04
8.404621701763130819e-04
8.543438105214719086e-04
8.469374801682058411e-04
8.464204344189418631e-04
8.398675051251735689e-04
8.394167964442058889e-04
8.264454737764517517e-04
8.156689060434509564e-04
8.529467545898902900e-04
8.543551043563679497e-04
8.614517182514817850e-04
8.874983296534562447e-04
8.553595780833493992e-04
8.282307370720744938e-04
8.401753578307177188e-04
8.639020306676436058e-04
8.258604568803402934e-04
8.126765954937021155e-04
8.343919722936005319e-04
8.241083975115302482e-04
8.226975852590626224e-04
8.317870351798941101e-04
8.554407351903778236e-04
8.603924512172702243e-04
8.293904488269814934e-04
8.376332208425724818e-04
8.469905326550411073e-04
8.314153416883256990e-04
8.372468186066996110e-04
8.345635708406429557e-04
8.435004753243279235e-04
8.347687459711417924e-04
8.323791369018495104e-04
8.419026592650872415e-04
8.433160380563243554e-04
8.385684562792267887e-04
8.435229913014885735e-04
8.468524245218073988e-04
8.261442980420090516e-04
8.430508070974827330e-04
8.555131669177806156e-04
8.409699527114368727e-04
8.330669664537470372e-04
8.351211129855079691e-04
8.358600702851347103e-04
8.106376124774172104e-04
8.247183143443128413e-04
8.453885952107042688e-04
8.301576212626034148e-04
8.310365610314553999e-04
8.219131155691246533e-04
8.184329152440586149e-04
8.094299267248768149e-04
8.171640820720092345e-04
8.297054306226128977e-04
8.298392431964979549e-04
8.543741636861348259e-04
8.677980508030002900e-04
8.836418706618006909e-04
8.726605631490532517e-04
8.609556403869702852e-04
8.442677130169510364e-04
8.122012673531704436e-04
8.307112699522150234e-04
8.779547130919332842e-04
8.765523047361163927e-04
8.450341391275484988e-04
8.362699920518268078e-04
8.394817487251929507e-04
8.430524541917475308e-04
8.453289241063956889e-04
8.448423171093801497e-04
8.260691392001797253e-04
8.295641538233140865e-04
8.380878554310195860e-04
8.259387973585067145e-04
8.189598831513125688e-04
8.053655255214317620e-04
8.179057162059576690e-04
8.459064892611856037e-04
8.629505570773603933e-04
8.727854353979549399e-04
8.629978143728585412e-04
8.215869139183475936e-04
8.480612503988208158e-04
8.635533561169666215e-04
8.207491121345146306e-04
8.483794319017854031e-04
8.505101950988360263e-04
8.062762745956778779e-04
8.224624615195620832e-04
8.369473301440248517e-04
8.126318879492419860e-04
8.241978245510321989e-04
8.545116512905610515e-04
8.455524447201136651e-04
8.215599473359881102e-04
8.531352706520911079e-04
8.672506830750281465e-04
8.513554992821828005e-04
8.622030496483255695e-04
8.581336499066678346e-04
8.350661975222362825e-04
8.042462659261495877e-04
8.072425656042613506e-04
8.405618807469899655e-04
8.272933328053784117e-04
8.244155800222231767e-04
8.363868931512084262e-04
8.206176761239290275e-04
8.589746413731630002e-04
8.699244509284356514e-04
8.299946547450200510e-04
8.330389996105397711e-04
8.279641495314022780e-04
8.314336446416243894e-04
8.412979469513621241e-04
8.198777523818516965e-04
8.126882847929359742e-04
8.176933047935280689e-04
8.155167137666110991e-04
8.323013709281116028e-04
8.109038659206011445e-04
8.001644523610009982e-04
8.280634657763663456e-04
8.459149907025231840e-04
8.342014854062074344e-04
7.993317859955955621e-04
8.012227232723655905e-04
8.256727133984485562e-04
8.409899552249794049e-04
8.320305301822701442e-04
8.147631276821215270e-04
7.880017160654348993e-04
7.820133511932010617e-04
7.996480723787664172e-04
7.999963586825683225e-04
8.129300333575095825e-04
8.125021253158259613e-04
8.344055918493107488e-04
8.522402869535098758e-04
8.360556599165209959e-04
8.400505281914887653e-04
8.546999701400313483e-04
8.564972527237617404e-04
8.566454304738431577e-04
8.523407904084143259e-04
8.447723260088720607e-04
8.333495133774133272e-04
8.112546263064684612e-04
8.004613299637166474e-04
7.950714716565772432e-04
8.204137772865653872e-04
8.434965114197408688e-04
8.436125203658110822e-04
8.730878829496098404e-04
9.047279025982914906e-04
8.590460809734739396e-04
8.272157869312290156e-04
8.311197125230545104e-04
8.119784211109669358e-04
8.253408171387651088e-04
8.298804072087162531e-04
8.133270502330312499e-04
8.170652580835119838e-04
8.179720307639218270e-04
8.347835046901533503e-04
8.364203920112478355e-04
8.005334829574403980e-04
8.188987688470027518e-04
8.429865337032904334e-04
8.251865573772584938e-04
8.197725861438686550e-04
8.337672872318766448e-04
8.573820832193783945e-04
8.518523815142157833e-04
8.518987289888176832e-04
8.500187548548300293e-04
8.478300319393182070e-04
8.368597605650529049e-04
7.889422208268891601e-04
7.818778413529772460e-04
8.345762237142132379e-04
8.641827199467630276e-04
8.709139198778010618e-04
8.766218315697480194e-04
8.224172255254869404e-04
7.841853374775189806e-04
7.954406334960027400e-04
8.122309521465018818e-04
8.429544435380819474e-04
8.522689117149015925e-04
8.155144296919764838e-04
8.217290756561091911e-04
8.327633751175798297e-04
8.086695311854982891e-04
8.103864580860713164e-04
8.270861792533949937e-04
8.049426326095745392e-04
7.990403707007080790e-04
8.260318790645922431e-04
8.475907414890196606e-04
8.433397400448883500e-04
8.200418729456588783e-04
8.165331502800196942e-04
8.143827302651842574e-04
8.049376972286117950e-04
8.089750880326814853e-04
8.252430911721837618e-04
8.179888339351024671e-04
8.278920428860678466e-04
8.188557442856779630e-04
7.877370851301274991e-04
8.122351353894105303e-04
8.433144896554857104e-04
8.438102736750774597e-04
8.164308132461899417e-04
8.208197819208268905e-04
8.474992965535546466e-04
8.236294285804715521e-04
8.256429996586682560e-04
8.390650053357676932e-04
8.384365900515248051e-04
8.235345284137774759e-04
8.036839346573122897e-04
8.021844471771186333e-04
7.926552229306249890e-04
8.171122389556710521e-04
8.614722181474874412e-04
8.571353157522803050e-04
8.163069536316143633e-04
8.084833781391464374e-04
8.381985314327786022e-04
8.297433600475945768e-04
8.046836473138034096e-04
8.126594256153778749e-04
8.126510609301594188e-04
8.366110939801661142e-04
8.465750232170363848e-04
8.457763677758771501e-04
8.370177912542351058e-04
7.951472637558323420e-04
8.106035736234241691e-04
8.329668429490169916e-04
8.397177237108184025e-04
8.270584838253757952e-04
8.206428944838048498e-04
8.383992339122931610e-04
8.284671144535139895e-04
8.174691675322327995e-04
8.312008796157725104e-04
8.261467908660094419e-04
8.225648375953253672e-04
8.402681436882831947e-04
8.606191246408289837e-04
8.549368074092422633e-04
8.112938305193726071e-04
8.175794604208310454e-04
8.442383501016282200e-04
8.579024865337402843e-04
8.447443279773423621e-04
8.478884720808826155e-04
8.571464999722729289e-04
8.395310074793406289e-04
8.169420493458397778e-04
8.158186072994489573e-04
8.553510311983121258e-04
8.679163698032550103e-04
8.627528085336871010e-04
8.254401586936737463e-04
8.096515799758620315e-04
8.206499217779872823e-04
8.323588758442200140e-04
8.301157267274926130e-04
8.175320380719395272e-04
8.306359984163026820e-04
8.386903383863961690e-04
8.353124270960134504e-04
8.274137207945075640e-04
8.411489182803556222e-04
8.553853039723367324e-04
8.540415092488375885e-04
8.506912418263612267e-04
8.634486051836254934e-04
8.596425025670658511e-04
8.259397261924383577e-04
8.092068995790863833e-04
8.061554068451170802e-04
8.332652320814518468e-04
8.561398916753425138e-04
8.498417838922735180e-04
8.404805535962345036e-04
8.367798441509015838e-04
8.389777236722172852e-04
8.114798357371460873e-04
7.904900138489268091e-04
8.091439184930244912e-04
8.274129378935566811e-04
8.297600877497770871e-04
8.401692549701733235e-04
8.403345841720013349e-04
8.382012873288034434e-04
8.412129737446117804e-04
8.532704626035187995e-04
8.619509432428153423e-04
8.214155458494753559e-04
8.359582052314593580e-04
8.716417370421725586e-04
8.398942388486812767e-04
8.270390973876935118e-04
8.341478417600673920e-04
8.423195191695431955e-04
8.197220698136569676e-04
7.906376761101965422e-04
8.276338712420825295e-04
8.563009708347669047e-04
8.693959392740723859e-04
8.377219162508357667e-04
8.186212264274370836e-04
8.277836629675811280e-04
7.959824303623827578e-04
7.893961344403282706e-04
8.035978745256463140e-04
8.017421685727560508e-04
8.189245167018361108e-04
8.367971861528712392e-04
8.317187125340285868e-04
8.721414387331540789e-04
8.855729405634688500e-04
8.538221540169130047e-04
8.408413465242108508e-04
8.288942548182214780e-04
8.201464377481766871e-04
8.180707322982549729e-04
8.213568745825063251e-04
8.484680226887582159e-04
8.324265950733257275e-04
8.206401621473952048e-04
8.257680511309544499e-04
8.083162390729852625e-04
8.173847487201677800e-04
8.322120238539649530e-04
8.251517289192745368e-04
8.202077352631727096e-04
8.409030824899477565e-04
8.565324187195717288e-04
8.513509672175432119e-04
8.437952184918970410e-04
8.483471281866922188e-04
8.478835810545714419e-04
8.373970325684555608e-04
8.444446117637174508e-04
8.455756008986752134e-04
8.038067484216224277e-04
8.024260476899959050e-04
8.341313608062951059e-04
8.181862649301052410e-04
8.048984279970003257e-04
8.124517923015432252e-04
8.228640070275716409e-04
8.230031484591795142e-04
8.305419707724033974e-04
8.315299693412933364e-04
8.414224801059972574e-04
8.517236767124483155e-04
8.197203770557992542e-04
8.292423140874273990e-04
8.407576684513390136e-04
8.367722280051914999e-04
8.419296174829560926e-04
8.250797250882424246e-04
8.280837816927010941e-04
8.429654575098197329e-04
8.339090555138721191e-04
8.220607226438198922e-04
8.266178203241687046e-04
8.505987754729304887e-04
8.536836130353817271e-04
8.366824282769965999e-04
8.245845982217784882e-04
8.267110757324403316e-04
8.166142693126698330e-04
7.865361180056717550e-04
7.924881748839121944e-04
8.216300545106007373e-04
8.286981757642477740e-04
8.214543782390080389e-04
8.315643817487312819e-04
8.333226804080834469e-04
8.295741315939733716e-04
8.029253588658691104e-04
7.880493110840198481e-04
8.333566142419856658e-04
8.144640519304037572e-04
7.985694050813302997e-04
8.393987205281683685e-04
8.460300464452464144e-04
8.217269233874653937e-04
7.959857638497766464e-04
8.256027272414277101e-04
8.453302564653308914e-04
8.338036642565746981e-04
8.352052449817149241e-04
8.072644168232246190e-04
8.267359028621794337e-04
8.526850336944380264e-04
8.155013454271617520e-04
8.175529577099780896e-04
8.324566436383352020e-04
8.270601885934765691e-04
8.537737092561083251e-04
8.547378668296883768e-04
8.375181296821594202e-04
8.231817753143379907e-04
8.290265252246607069e-04
8.497747018111313170e-04
8.466375895596447206e-04
8.180862052689278187e-04
8.212211081742797720e-04
8.344017425170002734e-04
8.215084670401820097e-04
8.105409022752279495e-04
8.123550870610784635e-04
8.355310660216590940e-04
8.371737170013166928e-04
8.345560763768146732e-04
8.218318359016561336e-04
8.254869314717844199e-04
8.304538873348134677e-04
8.182476958855289164e-04
8.143111368946028212e-04
8.385165707063433824e-04
8.428339459966899174e-04
8.054817378630168157e-04
8.159844407036099569e-04
8.465104361155232227e-04
8.335172961728295159e-04
8.052630596919317001e-04
7.985192041986857682e-04
8.323463875179568268e-04
8.641133446401192981e-04
8.192701870096502593e-04
8.025370611485194931e-04
8.490191394499197212e-04
8.487650777688859720e-04
8.343165805581661968e-04
8.039377824997288695e-04
7.967542128331131079e-04
8.190546880904481675e-04
8.219493687426639942e-04
8.391246012606152008e-04
8.496106206628683145e-04
8.310641335387172583e-04
8.172747714384910990e-04
8.310240164198218595e-04
8.654402303600065502e-04
8.710028336875766082e-04
8.479721564044078765e-04
8.369051420420132266e-04
8.433932808328976341e-04
8.331019303086498228e-04
8.142373611840863189e-04
8.216102691020908330e-04
8.308240241392221689e-04
8.177148559905919774e-04
8.029592177362898349e-04
8.080499258407751679e-04
8.230702370876159975e-04
8.189388382994076043e-04
8.245899108648415896e-04
8.292704884566945867e-04
8.162677688869434496e-04
8.304105402389800293e-04
8.387849483144844184e-04
8.290386048209958444e-04
8.522831227903669704e-04
8.582282204334384804e-04
8.427506025890706218e-04
8.459825001067384706e-04
8.279092246300625343e-04
8.282193828723725254e-04
8.295739238453603542e-04
8.291919736420624376e-04
8.374109025422884307e-04
8.410643031528443900e-04
8.464113394941274017e-04
8.430927900829453953e-04
8.701711046901403328e-04
8.692196892793971905e-04
8.407106117584975304e-04
8.266558227897591012e-04
8.164084302378186997e-04
8.272206375369502455e-04
8.204094559544241987e-04
8.355647381221424121e-04
8.376944988661789906e-04
8.055283495172793932e-04
8.380896519284286453e-04
8.492054333111651726e-04
8.067247480953769695e-04
8.184255614487842860e-04
8.542825846039137170e-04
8.561969608159004062e-04
8.551809897369346426e-04
8.327483420207579777e-04
8.241493075510837076e-04
8.532099128529737220e-04
8.390266932595061029e-04
8.192515727346587513e-04
8.392988557244087993e-04
8.367327469844591760e-04
8.323511699984427860e-04
8.348136134915791571e-04
8.272262881158454423e-04
8.226164399034796093e-04
8.288980140424415848e-04
8.300518464087772120e-04
8.326708443611485809e-04
8.465473661555346146e-04
8.674340989967921443e-04
8.529638473680027904e-04
8.180310059868360151e-04
8.232858650662853040e-04
8.308758250782048846e-04
8.278335630211262897e-04
8.119520351523464279e-04
8.324788781766978042e-04
8.504081065990238587e-04
8.318520019373643352e-04
8.256461462170656658e-04
8.480983043210329293e-04
8.465413646657023910e-04
8.434209958531380157e-04
8.421825262151127383e-04
8.206661485383110518e-04
8.460987947925188973e-04
8.735261318246267470e-04
8.678566908378447953e-04
8.533377632571998665e-04
8.252733906944753183e-04
8.287242660938359600e-04
8.476689093987746981e-04
8.453427918994124842e-04
8.204928366992249094e-04
7.836374475928238126e-04
8.053233605918634847e-04
8.501486977086869469e-04
8.385940518831660724e-04
8.322545826650254311e-04
8.496664078853577657e-04
8.493170270679852637e-04
8.677701240871333850e-04
8.496389913321182813e-04
8.309086377760450774e-04
8.395008451250114993e-04
8.477086715359802207e-04
8.256819704653164905e-04
8.134281013070927520e-04
8.325903972291388193e-04
8.486959229112750773e-04
8.734934098447854223e-04
8.526814288686934782e-04
8.162252849739182279e-04
8.075182929695896850e-04
8.562589966410562910e-04
8.721844008293548655e-04
8.308164808475084666e-04
8.210031826856469374e-04
8.354369004264007061e-04
8.404686289052841095e-04
8.345917141650893495e-04
8.390950434083200042e-04
8.437598357677927787e-04
8.104692273194724584e-04
8.048203916959944691e-04
8.207967704647747094e-04
8.331386649220750597e-04
8.270031057940612114e-04
8.256291853462872877e-04
8.532802520899852687e-04
8.206416794388495754e-04
7.932279870628240271e-04
8.247073306835273716e-04
8.436795753806970374e-04
8.272107437956300029e-04
8.378679846682581239e-04
8.337740939645253051e-04
8.024543149833915541e-04
7.933713405705588055e-04
8.157808665875647272e-04
8.367608083814136524e-04
8.341346582612902500e-04
8.507819377356527985e-04
8.633289128019821243e-04
8.593448388612858315e-04
8.422668960617606419e-04
8.301424087821927420e-04
8.400356787610107658e-04
8.218123918112974890e-04
8.229195916658591826e-04
8.500424756735003350e-04
8.616819091872331962e-04
8.483080373357491672e-04
8.418969158136832076e-04
8.392236687824677173e-04
8.286750125282984570e-04
8.426070361908540160e-04
8.312106008958547541e-04
8.240936421593365825e-04
8.294263249951584673e-04
8.176824785269738195e-04
8.141392341239067501e-04
8.204802475700934995e-04
8.415435037246183757e-04
8.571544011148746591e-04
8.565948261522877668e-04
8.473542004971986287e-04
8.373576683448015392e-04
8.399264782809563517e-04
8.315662735043178808e-04
8.229602961791447624e-04
8.213252312695701459e-04
8.230338461758284407e-04
8.324585063274000420e-04
8.322645019487589103e-04
8.315417689811742960e-04
8.555029817387298707e-04
8.667893629575237078e-04
8.384594303777455435e-04
8.248356208867155216e-04
8.295663191480282146e-04
8.319870662092309840e-04
8.571694789393626349e-04
8.630153919298234107e-04
8.479392079150015410e-04
8.534143436236070381e-04
8.450294429442486250e-04
8.449921969694636648e-04
8.621842847618199157e-04
8.501161577607811541e-04
8.382452784545364960e-04
8.427903955715473601e-04
8.623982314305248149e-04
8.646014422598258730e-04
8.538228444974740785e-04
8.285820771016932105e-04
8.087430410872462408e-04
8.365780295190226824e-04
8.561032989781111342e-04
8.586658526365956515e-04
8.470020636332814979e-04
8.140663920088607106e-04
8.150030907613755368e-04
8.156334608652640985e-04
8.319670670449286079e-04
8.499652591657635547e-04
8.505367421290961757e-04
8.402729178242931106e-04
8.185588726486929360e-04
8.223801957090248835e-04
8.206722849372951592e-04
8.116398383889851477e-04
8.167844558769356798e-04
8.428190066169433982e-04
8.603414382644221847e-04
8.509253441917510440e-04
8.523026531260346865e-04
8.456548995920865237e-04
8.485885437880751709e-04
8.548676634182683859e-04
8.400338902830281921e-04
8.398853603700034368e-04
8.278783779263317131e-04
8.237418916074348146e-04
8.356495620036101480e-04
8.284173128053672411e-04
8.206826471060157859e-04
8.439739402404033627e-04
8.553851299262894099e-04
8.487678523851256446e-04
8.248099572412868029e-04
8.153831666225008811e-04
8.243932015670248775e-04
8.275478328389740922e-04
8.230339351416413474e-04
8.489136132168564929e-04
8.791372260396099854e-04
8.697419681414728532e-04
8.585819767888770758e-04
8.475505738525541000e-04
8.379292363414566659e-04
8.721849384603733461e-04
8.865587276391290357e-04
8.506227793590373639e-04
8.438446417533882306e-04
8.443487607101500102e-04
8.434552101420653234e-04
8.315852637507545548e-04
8.375596448132638545e-04
8.589048679448654626e-04
8.498236768832640505e-04
8.325296692260837671e-04
8.307564037237059277e-04
8.442327187123106844e-04
8.438417495310582186e-04
8.305720703726520576e-04
8.273706624019895031e-04
8.514706693791899940e-04
8.477563626384356302e-04
8.381462878716603284e-04
8.580544651048902785e-04
8.318559721857467790e-04
8.301848362656876444e-04
8.416078121049469507e-04
8.545251419672186561e-04
8.615585955944784742e-04
8.416160935015687926e-04
8.564989279419823933e-04
8.718431761157905378e-04
8.402742237857554553e-04
8.263284194121964677e-04
8.464320638946936162e-04
8.283750524716671036e-04
8.322658670950075586e-04
8.486664753207042193e-04
8.407293410487927431e-04
8.476370413136308365e-04
8.547250302867841210e-04
8.594144913317522698e-04
8.546029341141725020e-04
8.395587782724582126e-04
8.334670986329849795e-04
8.439731756255438710e-04
8.556773269726777745e-04
8.468800623401800520e-04
8.450215669680865736e-04
8.841364674856914269e-04
8.821250119664862752e-04
8.516063688224768773e-04
8.394211477043263345e-04
8.288816694039114873e-04
8.337105020385296569e-04
8.366933712599509574e-04
8.549180916939402852e-04
8.553937312162974461e-04
8.284626972277860015e-04
8.456731295506343454e-04
8.648738822659702945e-04
8.467900554038107052e-04
8.452816798180831474e-04
8.384045643145247471e-04
8.261009564335418170e-04
8.633218324540734576e-04
8.739409673336289135e-04
8.280720576287359941e-04
8.334301273784769284e-04
8.484159331850282077e-04
8.414190435045397487e-04
8.492537914391310372e-04
8.385664394956684900e-04
8.444871299767632870e-04
8.711294624477550035e-04
8.516047411997240473e-04
8.400658188869363158e-04
8.589889985625140173e-04
8.616305923125819593e-04
8.805896588828285949e-04
8.646238074130758707e-04
8.672967148875817883e-04
8.723552402426904386e-04
8.426957833587590124e-04
8.513691835466648868e-04
8.498161498138863228e-04
8.441629706965100149e-04
8.420806712355953603e-04
8.378389748512771055e-04
8.554186329905188752e-04
8.693469953324313914e-04
8.508351985591559689e-04
8.301065702158794482e-04
8.458609145387609466e-04
8.520427422980445496e-04
8.088252618662284581e-04
8.141589707887299417e-04
8.592591907604350300e-04
8.578770107804731390e-04
8.545690550116280754e-04
8.696844048980002361e-04
8.487195894451549615e-04
8.358618396364826545e-04
8.402404921189086853e-04
8.333987985980928796e-04
8.373058796094040796e-04
8.516522260925683298e-04
8.562240513493357469e-04
8.514182497611351126e-04
8.343748486612337671e-04
8.298064238610108412e-04
8.600514120856298569e-04
8.591863197735305274e-04
8.449456942687255667e-04
8.454542704722420830e-04
8.552709567430440444e-04
8.491075579163749783e-04
8.435652151849154642e-04
8.612156331459068243e-04
8.660073061808255031e-04
8.594603458795813111e-04
8.276643797203250439e-04
8.415285508835236095e-04
8.420293212637542041e-04
8.086881637770364272e-04
8.158401168365832365e-04
8.305882572070617982e-04
8.396299172305667210e-04
8.422034747063393686e-04
8.325474293480572118e-04
8.171610755781605426e-04
8.145209255982190566e-04
8.080538092908219486e-04
8.374024140612335455e-04
8.620646470796873096e-04
8.382068699307474238e-04
8.451181104928764129e-04
8.723945177459763774e-04
8.494636538515787372e-04
8.033260954041465370e-04
8.395806265754199478e-04
8.727020952172450524e-04
8.364300981592590273e-04
8.161128551336497856e-04
8.274988923131054285e-04
8.463013546431912655e-04
8.318316146277575417e-04
8.337884397256979316e-04
8.549653245589502017e-04
8.649096425465649688e-04
8.625150075607820833e-04
8.589050044440310573e-04
8.592615438657294144e-04
8.571240473813170925e-04
8.558191908375354035e-04
8.695409795830513116e-04
8.616032552597982811e-04
8.468112183899998173e-04
8.639663202640791200e-04
8.669427886295759172e-04
8.643855404102926453e-04
8.389970916596280930e-04
8.332924580481531349e-04
8.459968493087402074e-04
8.496264517733393600e-04
8.403755863141504183e-04
8.574828948473245090e-04
8.626387314876211160e-04
8.230280927663204040e-04
8.328928294214343192e-04
8.439148406631975536e-04
8.174767338916985289e-04
8.138229893376017123e-04
8.308382619683554043e-04
8.453388853856653399e-04
8.577820351597725216e-04
8.548462494171106974e-04
8.291101574467019250e-04
8.132240647079899210e-04
8.361831363995042132e-04
8.555883595618402710e-04
8.684359811265379529e-04
8.622949020114594430e-04
8.543779516911192713e-04
8.700628726990088753e-04
8.731167332329568343e-04
8.390435166794976175e-04
8.455551587516691499e-04
8.741922791034099612e-04
8.475962063433329849e-04
8.354828146992361549e-04
8.335733973466736809e-04
8.561008717919683063e-04
8.740089489139296489e-04
8.779247739092764860e-04
8.679397341155514149e-04
8.579842565432037847e-04
8.699508616153555371e-04
8.497958012025963242e-04
8.316947842281981239e-04
8.367071053087165103e-04
8.324087669365702168e-04
8.435332956403201023e-04
8.539134777837536225e-04
8.321521209118407179e-04
8.437544809789204823e-04
8.646586310861150348e-04
8.547319600778306714e-04
8.538352136015902455e-04
8.554764793620117614e-04
8.542467345595700914e-04
8.335849158650341555e-04
8.282315344916164586e-04
8.452330405550070825e-04
8.538135318388737549e-04
8.609459720381013818e-04
8.362219122720038721e-04
8.328119931052778424e-04
8.652625661244554714e-04
8.767290663883199999e-04
8.775940496123624908e-04
8.758542576718546854e-04
8.594220077908878205e-04
8.565240262069186887e-04
8.554103827401615288e-04
8.488747054755724957e-04
8.661745965368866651e-04
8.885128657164186299e-04
8.795830409377984778e-04
8.496299662040334138e-04
8.343302719205951878e-04
8.457460446144480712e-04
8.623250630520481151e-04
8.375245734385185388e-04
8.321022671616915695e-04
8.559965164656293049e-04
8.495281472325396386e-04
8.276827666910962925e-04
8.287375291185948220e-04
8.465739199626497744e-04
8.391878564957122718e-04
8.327168238857103610e-04
8.312742976075607844e-04
8.488934357016113784e-04
8.522294617278162749e-04
8.519035684154880640e-04
8.694629545587596094e-04
8.498050526004734826e-04
8.358460291189502046e-04
8.523298219523285516e-04
8.525484841209003337e-04
8.392563095457889876e-04
8.486098052324544515e-04
8.359717505507575268e-04
8.354051329929737318e-04
8.304282641414717416e-04
8.329375117095416670e-04
8.222340267177585685e-04
8.137082012491569970e-04
8.641551018805197770e-04
8.697413035931938173e-04
8.704416659365035421e-04
8.705605094268340904e-04
8.617766569922405287e-04
8.485037996813176017e-04
8.306144286180125284e-04
8.541823242297567464e-04
9.029625300100448506e-04
8.919534531397134858e-04
8.489785714445906642e-04
8.472569255478540774e-04
8.259771002292406886e-04
8.069471685642038523e-04
8.330384400057410732e-04
8.458951086666643623e-04
8.704679945574513543e-04
8.679016889426624916e-04
8.061862787288286147e-04
8.027507392250060473e-04
8.537378175925687627e-04
8.743744165098229701e-04
8.674578962474271569e-04
8.630868133358334665e-04
8.617906577226917136e-04
8.467426944309288219e-04
8.372278942052394351e-04
8.542318375380869534e-04
8.477059654740816798e-04
8.397817809638063753e-04
8.312172826740626312e-04
8.235122383380042658e-04
8.416501525856276119e-04
8.537240580077772251e-04
8.583856604088690046e-04
8.475113000220785894e-04
8.587871066192046378e-04
8.692934413561299607e-04
8.445848426350452930e-04
8.488766763108427597e-04
8.472270457064277763e-04
8.217192315380497441e-04
8.168018714186513511e-04
8.433366351395086722e-04
8.508762210851428991e-04
8.753931387378229055e-04
8.982332137308796918e-04
8.490870916904684745e-04
8.450988989129062066e-04
8.394267617533395474e-04
7.956447587857734451e-04
8.241467585550710717e-04
8.560963141438686710e-04
8.500428155797738186e-04
8.660740355628249176e-04
8.803892772770660841e-04
8.550208582969820535e-04
8.321409037923906300e-04
8.611502710953942681e-04
8.586455423085490903e-04
8.185069863526565469e-04
8.276195306992597438e-04
8.531558740563504901e-04
8.609199246239472060e-04
8.706011151183825269e-04
8.608504304326110215e-04
8.324370637834060732e-04
8.575217329654982778e-04
8.772934947966815099e-04
8.404607834588573734e-04
8.319532245426475726e-04
8.668045385376437232e-04
8.716469146128931348e-04
8.323301068141912215e-04
8.568400190499523596e-04
9.023200820064178991e-04
8.669258665625163493e-04
8.595923136962913338e-04
8.640074234794500440e-04
8.543727848844572849e-04
8.756456460195740808e-04
8.634748627220497578e-04
8.275262371186659343e-04
8.099128806556385625e-04
8.368510119298560842e-04
8.590104830112594647e-04
8.230434492234684016e-04
8.366032427702833679e-04
8.533160612634387802e-04
8.374516944813990534e-04
8.318804552714958609e-04
8.244029181943759044e-04
8.321497590109156600e-04
8.630511393355265026e-04
8.959682610345221475e-04
8.628594922138857525e-04
8.046440039800296061e-04
8.211551977876001621e-04
8.814461736394859585e-04
9.023617362866811088e-04
8.788926954238722835e-04
8.312904559161742165e-04
8.188272075193754346e-04
8.379112663786772485e-04
8.656037951865736511e-04
8.856764724721661632e-04
8.589257445663481044e-04
8.279982828297575894e-04
8.300580970038530298e-04
8.449395375538786435e-04
8.529562697160990477e-04
8.444029180506960755e-04
8.485047602947119868e-04
8.615574626534317241e-04
8.480710128778059641e-04
8.372998741916655701e-04
8.546295758741863152e-04
8.814097868450886412e-04
8.931200522842786460e-04
8.784889443016090978e-04
8.659682088654316236e-04
8.489207164963637284e-04
8.092515590304076665e-04
8.160718434501488356e-04
8.385884591184271158e-04
8.366880509909884866e-04
8.368070591972642368e-04
8.778916398588878806e-04
9.097514172812824285e-04
8.713470645227599284e-04
8.505450191422421220e-04
8.868799475406528507e-04
9.353752508186159937e-04
9.245622406228461675e-04
8.663738346073918042e-04
8.471317157429487325e-04
8.715793984864492801e-04
8.626347012484738208e-04
8.399805247435228762e-04
8.288600779828139481e-04
8.391961368284237607e-04
8.441897579535542675e-04
8.346044289127360237e-04
8.387609177259118922e-04
8.540416225157267290e-04
8.695825153362568864e-04
8.567379793690825703e-04
8.261841751020908026e-04
8.110604003622215149e-04
8.227751273814289546e-04
8.320466958128678496e-04
8.376929447935783490e-04
8.702457029740623840e-04
8.777277207043367255e-04
8.624482086477831128e-04
8.541651364649699039e-04
8.680090985291692967e-04
8.730550373803596265e-04
8.444223207640462383e-04
8.488241941573522811e-04
8.578415890803323942e-04
8.306244121055632919e-04
8.284118286362474352e-04
8.547037940481467394e-04
8.838316810071328083e-04
8.802670475574202484e-04
8.586051230619051993e-04
8.582490630408226183e-04
8.542464092191164038e-04
8.729825478532151706e-04
8.673569748649004015e-04
8.655422918675312978e-04
8.534118049057402497e-04
8.483681248133378939e-04
8.782265582865295996e-04
8.465372211316806372e-04
8.196952779454231381e-04
8.365309219067690663e-04
8.394212862543657229e-04
8.311299598875355630e-04
8.671189031284541300e-04
8.676761503121954754e-04
8.338207689444299218e-04
8.621487706466937845e-04
8.842046385704489938e-04
8.627520833930934791e-04
8.300262173661491528e-04
8.476895720857539809e-04
8.829755179922470047e-04
8.609330702956792493e-04
8.151867747550496906e-04
8.273163503893659915e-04
8.691775495810169288e-04
8.498117754315793115e-04
8.239232598006289866e-04
8.468440229274221392e-04
8.356256427635880106e-04
8.229116936199074505e-04
8.192054581395676657e-04
8.491842671048612391e-04
8.692506882556694844e-04
8.378816650142649654e-04
8.480302264641095605e-04
8.443751685231721616e-04
8.396429322402052062e-04
8.702490760631420271e-04
8.855862201243105448e-04
8.673175916001852259e-04
8.385195729678072323e-04
8.447825227331370260e-04
8.659883605054415154e-04
8.704695899774554700e-04
8.516237701156972612e-04
8.181406880318089049e-04
8.424396646373510716e-04
8.561603866257363245e-04
8.460691619324983009e-04
8.619317080804003283e-04
8.898482158404960249e-04
8.980632268682030945e-04
8.839398529679348172e-04
8.512223548448608545e-04
8.164572492315588185e-04
8.304583566748362147e-04
8.533329426483784574e-04
8.621641005875344032e-04
8.456007158758689548e-04
8.454704900373120197e-04
8.262555385452943204e-04
8.269775959462880932e-04
8.728439844125354197e-04
8.679903735851426548e-04
8.319847657368181597e-04
8.424371234485619449e-04
8.768787319021356750e-04
8.846881078420325154e-04
8.736015896988269872e-04
8.519089821987640152e-04
8.384070530565719374e-04
8.731572007000131972e-04
8.913939402912295171e-04
8.378222900158306891e-04
8.434326818232396571e-04
8.723118025381757434e-04
8.586031034570023972e-04
8.529918951927288563e-04
8.715910255985981217e-04
8.777795888357300394e-04
8.767239192677928972e-04
8.742244015661714256e-04
8.315329799598890131e-04
8.090554035957102765e-04
8.449388669630315775e-04
8.559141996137186121e-04
8.418442010270438735e-04
8.323499311055545516e-04
8.409459253098455159e-04
8.684990420621649561e-04
8.437020507620638168e-04
8.205447380660643025e-04
8.634992699957628288e-04
8.751445488459284579e-04
8.616622069485125983e-04
8.380166289891611241e-04
8.173206906567082172e-04
8.089562626335311318e-04
8.283581452087738920e-04
8.536662915772268764e-04
8.534161178545276397e-04
8.667513503081352788e-04
8.504132601319734207e-04
8.264155837610113672e-04
8.586526134249499462e-04
8.662749087704730384e-04
8.471312809303476604e-04
8.449011442303862134e-04
8.760521990776342542e-04
8.846996830160187104e-04
8.392718679537960157e-04
8.161588983904908938e-04
8.455404189975343531e-04
8.617823617843203398e-04
8.605070524847715672e-04
8.654028848947635088e-04
8.380018209090637094e-04
8.328076667354921987e-04
8.432721322340935204e-04
8.412255504017868884e-04
8.410842543838442566e-04
8.377826224463619459e-04
8.441662738953214975e-04
8.370465502032085501e-04
8.316907955395282971e-04
8.578074700895906620e-04
8.614702000060561271e-04
8.234395566359417953e-04
8.374243847515184299e-04
8.637789187910537058e-04
8.457385538924180012e-04
8.442031256030987441e-04
8.424732274121962206e-04
8.342945685718380130e-04
8.433274861631041841e-04
8.702792260093845543e-04
8.488449773031268462e-04
8.398846823163213333e-04
8.375603242642659348e-04
8.339675665368557513e-04
8.406926376526189463e-04
8.551616179784063019e-04
8.713393193826360610e-04
8.417218500861834395e-04
8.238639797478677787e-04
8.525168307168839478e-04
8.587030501977887913e-04
8.596792846370046332e-04
8.649088598965809765e-04
8.513501494818409262e-04
8.449959167005733837e-04
8.353270849915229003e-04
8.347959386443226876e-04
8.538446544591885359e-04
8.518452204782990837e-04
8.319326766445117594e-04
8.427810906037610595e-04
8.427380972987501056e-04
8.379563789628370748e-04
8.375396225685054208e-04
8.256196847896167057e-04
8.459692347132175211e-04
8.595918136590988004e-04
8.218400653767330040e-04
8.202118413470332187e-04
8.277542942364308912e-04
8.280196187268831385e-04
8.419187877369285148e-04
8.163297319864401807e-04
8.073603064109213974e-04
8.383830720468479249e-04
8.437894647358545712e-04
8.391769985470107739e-04
8.298427217093806403e-04
8.131379939989504414e-04
8.255813751252257318e-04
8.470793079930264129e-04
8.534711086894687356e-04
8.414032318845629911e-04
8.491648818577657559e-04
8.586941583798031030e-04
8.423969298480278155e-04
8.346915133475230541e-04
8.495508435665432472e-04
8.758183587097802996e-04
8.724523977052564376e-04
8.546586099640201585e-04
8.642364725779348982e-04
8.389191915491470228e-04
8.477640106774811260e-04
8.569417435268369488e-04
8.334485791922435164e-04
8.432306682456730323e-04
8.438731264066512893e-04
8.777156278558670638e-04
8.948519856551440934e-04
8.849403184542052473e-04
8.587450175107391205e-04
8.267070548137307956e-04
8.501040631872331874e-04
8.703116868552916328e-04
8.684315747024860333e-04
8.707729916543709408e-04
8.527244042111814699e-04
8.394859515884773443e-04
8.404673867619413905e-04
8.511966528610199383e-04
8.447048773114113930e-04
8.118660443643729158e-04
8.342098097549960562e-04
8.505467733120439418e-04
8.402205146181025014e-04
8.370861132113442855e-04
8.527298431977377476e-04
8.636833019280065402e-04
8.231664585413378879e-04
8.113414724383732901e-04
8.300373595529832475e-04
8.384920425150920679e-04
8.644261027539919002e-04
8.539341232499217567e-04
8.134788213330422339e-04
8.428593701685265296e-04
8.658075371097922026e-04
8.241704030967201113e-04
8.114112189071773793e-04
8.576643407764248262e-04
8.697177638685178042e-04
8.496916006519515370e-04
8.651875812231513228e-04
8.478927849046982495e-04
8.138639492500265209e-04
8.058227090585259617e-04
8.110142208674282803e-04
8.276877553089860562e-04
8.257409721392816636e-04
8.225085830047678412e-04
8.552215896022447158e-04
8.775942780441811988e-04
8.713222945569204167e-04
8.567022545206550788e-04
8.409598609075407414e-04
8.557428878225583572e-04
8.487661955992109120e-04
8.266595835397329067e-04
8.493663153477716034e-04
8.476632946810029254e-04
8.215560108452449285e-04
8.246027493681741928e-04
8.387461984229944208e-04
8.413137894777473905e-04
8.535787225801678112e-04
8.440629498859810939e-04
8.195348675001290408e-04
8.299565554215715488e-04
8.206277204636044540e-04
8.281918923138758236e-04
8.463950079431499388e-04
8.407581092614769712e-04
8.356446126717490246e-04
8.218311231301957901e-04
8.219073720467281454e-04
8.606317477877149357e-04
8.599972579489034881e-04
8.236554488434379628e-04
8.354126429352360869e-04
8.413450123900923861e-04
8.047032826113634935e-04
8.067785919227293302e-04
8.437904096663151636e-04
8.512603595245453935e-04
8.373165923873439895e-04
8.416396145021567705e-04
8.619715431769896111e-04
8.550810498105934155e-04
8.546339238725273509e-04
8.770687335028557298e-04
8.869374624483345858e-04
8.746773389184577798e-04
8.491857133354943198e-04
8.438904626745098421e-04
8.473781319623619130e-04
8.815525841687854667e-04
9.052050361856600093e-04
8.860627599764560759e-04
8.573039211114132866e-04
8.557736620543852663e-04
8.474981907270574344e-04
8.620950584589673815e-04
8.738570809526598508e-04
8.485451421018393300e-04
8.514800409036327481e-04
8.438077542738288547e-04
8.446570902258733905e-04
8.538110200971806485e-04
8.511848292837702898e-04
8.306674379272457843e-04
8.634532678958970094e-04
8.670153896107881362e-04
8.382073972033150452e-04
8.466417375294659669e-04
8.425977022961350345e-04
8.618676513814216679e-04
8.810638378230154638e-04
8.559155707633473451e-04
8.423098466013623263e-04
8.652584802790007487e-04
8.609914565334877415e-04
8.330155296384260995e-04
8.264867412261774158e-04
8.396095593898331242e-04
8.443829728391607581e-04
8.440120950823207019e-04
8.357083990569108903e-04
8.310437003785595697e-04
8.308077607633952352e-04
8.235251754078265832e-04
8.501375940348793875e-04
8.735186816412790056e-04
8.745941808830768769e-04
8.627880990127770018e-04
8.360873046568417528e-04
8.038746186864846339e-04
8.238116242642111019e-04
8.478558181718405052e-04
8.544647302870749363e-04
8.615585227794899520e-04
8.551368567131851410e-04
8.484875404893220093e-04
8.595379953208751511e-04
8.660762824778949365e-04
8.430375393844267030e-04
8.618329633084053591e-04
8.632117498195451171e-04
8.404158279379635860e-04
8.190145627068677169e-04
8.303395969822139136e-04
8.443295078044965856e-04
8.514449949346434903e-04
8.576339360500782752e-04
8.618613981311864462e-04
8.434568287917571438e-04
8.168135417623561146e-04
8.320905119329049865e-04
8.493086576114622539e-04
8.298476179775153908e-04
8.238118268971040973e-04
8.676803178954150837e-04
8.730707799712230125e-04
8.531440857599254359e-04
8.581844685577168317e-04
8.566784300127921244e-04
8.315109287190298884e-04
8.169342145852582626e-04
8.103717186551315493e-04
8.017049468327915127e-04
8.295037382513221515e-04
8.348716044425413168e-04
8.224841478177751181e-04
8.807857110640889345e-04
8.767848238307550520e-04
8.420715771517682264e-04
8.740554368454501056e-04
8.672251888208218308e-04
8.352082260978523987e-04
8.383854291865397998e-04
8.687194729241268362e-04
8.501022861182722361e-04
8.097379432127657477e-04
8.179892389886699771e-04
8.473515182769146429e-04
8.865939308783771754e-04
8.768063334900921433e-04
8.570475733622445053e-04
8.716494593635418361e-04
8.670534332156751463e-04
8.731154537358773665e-04
8.794993251231611985e-04
8.829833694536448141e-04
8.498886657426782485e-04
8.020000485698662064e-04
8.206342289955804092e-04
8.310814353726991626e-04
8.632544508847801810e-04
9.013047070337623905e-04
8.758257700289343852e-04
8.800695557828298399e-04
8.838135685351759720e-04
8.665473999595263909e-04
8.584223366455796464e-04
8.583177658537459150e-04
8.516336397161706302e-04
8.386002682899455990e-04
8.400293114152175642e-04
8.437765963070587103e-04
8.677544848813611772e-04
8.770361253528600196e-04
8.415311909789804229e-04
8.352743742248951034e-04
8.642549153856147028e-04
8.561209710569237094e-04
8.584076582240873733e-04
8.595877803815224049e-04
8.583607301619124467e-04
8.620142249082303086e-04
8.768016161303241384e-04
8.944794107529267877e-04
8.749605563810611622e-04
8.384223552970976410e-04
8.229107104251513717e-04
8.448921596388802137e-04
8.509918020918502387e-04
8.697354358294429088e-04
8.830284866160509512e-04
8.728724403544145137e-04
8.524034785950950367e-04
8.429072886880995203e-04
8.730743636669027405e-04
8.652425402999883511e-04
8.484980594162256761e-04
8.296453855320148982e-04
8.200037281975385397e-04
8.575416645704584187e-04
8.436025855381728980e-04
8.644220148554292767e-04
8.935846122646276708e-04
8.383626832275993274e-04
8.630980377811524155e-04
8.821129386416962700e-04
8.550732872322837786e-04
8.597180895809441005e-04
8.470623409472995699e-04
8.330294991966949360e-04
8.326967888618963358e-04
8.617474363942226800e-04
8.776338511562850522e-04
8.515650012310278490e-04
8.388445111560902676e-04
8.399477724364435433e-04
8.486060747163195160e-04
8.750612653867444841e-04
8.784614894959601270e-04
8.760945404299460247e-04
8.734712318312655693e-04
8.637641643458610768e-04
8.417654326938709287e-04
8.257658298351028747e-04
8.528859427883568817e-04
8.834310626723216025e-04
8.835785845909553855e-04
8.633307790221560717e-04
8.458118137659831164e-04
8.384786476892558838e-04
8.374841612255732497e-04
8.402131124097119916e-04
8.458887655749095002e-04
8.617365494928804414e-04
8.208935806143468055e-04
8.017890393862819052e-04
8.435102721170691185e-04
8.870975933306911049e-04
8.872903444927420554e-04
8.507519842690076202e-04
8.574933549921031749e-04
8.654129477428967225e-04
8.617358099990402552e-04
8.216578490163205153e-04
8.147297350989390072e-04
8.459326588355652911e-04
8.560569650884107757e-04
8.269504487710796665e-04
8.126507980620266674e-04
8.357273856528573894e-04
8.490692335244334451e-04
8.736230680552505836e-04
8.672968517923898080e-04
8.353883010016445671e-04
8.370229156931225474e-04
8.672744282174518586e-04
8.809624006993791671e-04
8.367006697634210566e-04
8.096596382872057584e-04
8.296883897701110185e-04
8.436550142963848350e-04
8.568315285058412598e-04
8.606644138721824275e-04
8.566227550274876056e-04
8.827758728427819151e-04
8.913216343121231578e-04
8.839588917208301066e-04
8.734007744430260720e-04
8.457229388484009637e-04
8.628254767818612858e-04
8.881411530096234783e-04
8.914561896629138440e-04
8.969800434868324289e-04
8.868506918229828069e-04
8.819580684786874165e-04
8.652794946338264589e-04
8.338631903947767762e-04
8.459443806521831175e-04
8.704029960944939352e-04
8.710453839445448645e-04
8.783093827019578751e-04
8.869516056794314943e-04
8.903913378768612890e-04
8.836171091355153563e-04
8.696306767949209217e-04
8.664258499209832962e-04
8.512481290750548765e-04
8.686056838783424603e-04
8.876774279788506201e-04
8.629643716114866183e-04
8.682211493753925558e-04
8.675502208236565878e-04
8.391058863752061262e-04
8.819281314025372107e-04
8.963661915409693948e-04
8.576468765173991295e-04
8.500415869830057689e-04
8.490929959969888445e-04
8.482734459171600502e-04
8.438323976998244420e-04
8.495879743963386356e-04
8.605965723618028487e-04
8.490863643893752088e-04
8.283830188493251229e-04
8.207364879346316878e-04
8.103051913619590358e-04
8.334336153582452226e-04
8.551885425705558650e-04
8.673973824903934192e-04
8.677178097456373501e-04
8.734360923785929520e-04
8.568369074256942984e-04
8.167822892970500208e-04
8.534684026685562894e-04
8.561733947286354150e-04
8.451759179639721812e-04
8.553138810878036435e-04
8.200800379977756568e-04
8.420710700395933829e-04
8.719624865959516805e-04
8.594242472526505538e-04
8.449735018467469409e-04
8.466571936311137556e-04
8.565354563326486002e-04
8.423030881362394929e-04
8.607262805741904260e-04
8.798702057047035324e-04
8.934056118488904567e-04
8.641195984589884185e-04
8.201030924566324971e-04
8.459708102258316643e-04
8.682214472635698971e-04
8.608272097164644532e-04
8.630019368608342041e-04
8.463061848748791973e-04
8.317325557117254001e-04
8.607066941498623010e-04
8.619347298431268706e-04
8.470699258592495010e-04
8.592181050919970881e-04
8.452814113824171994e-04
8.459243767474644571e-04
8.780075539956645400e-04
8.671480090745052388e-04
8.647925713202070418e-04
8.695363309464004559e-04
8.549715832171748010e-04
8.406840953836649047e-04
8.413653591461771591e-04
8.539029134961619852e-04
8.477107400410245543e-04
8.688228588959598852e-04
8.794475860587065534e-04
8.489143258145952307e-04
8.656643785563702086e-04
8.715615260614082739e-04
8.624670004293587050e-04
8.483968505551503590e-04
8.244290139929870030e-04
8.750960933790490797e-04
9.305856536022565680e-04
8.904069344170201586e-04
8.479670375618973124e-04
8.606449835945293196e-04
8.616093204965725831e-04
8.757339921439603707e-04
9.015992575326705347e-04
8.739874286479107921e-04
8.940229416727335640e-04
9.288630603336518526e-04
8.968872218047468448e-04
8.612417208454444277e-04
8.555475022875971619e-04
8.642792447109533477e-04
8.603049764329532591e-04
8.634822191872496737e-04
8.469481689811855264e-04
8.732348420450560455e-04
8.805392356548438987e-04
8.733051392486892951e-04
8.847429842200178708e-04
8.663770806111104408e-04
8.483741095299041817e-04
8.505767902302983213e-04
8.623853225588278644e-04
8.691256140057858825e-04
8.626354694648746867e-04
8.352874876626383395e-04
8.420606876116025832e-04
8.590652917574057804e-04
8.804337530141910593e-04
8.733434142477106274e-04
8.554685804533076685e-04
8.547349406874417931e-04
8.436531366352090959e-04
8.568250589403680721e-04
8.649356797910554224e-04
8.610582043788505896e-04
8.591032171098133673e-04
8.551639325558382538e-04
8.753175731847817782e-04
8.941825252119243918e-04
8.981004594504578059e-04
9.021191403104471263e-04
8.556903755922019676e-04
8.477480245326882201e-04
8.785392874386619691e-04
8.765793464343008944e-04
8.658367181378676765e-04
8.480651992675590023e-04
8.710162339036036901e-04
8.658553040018415053e-04
8.584253831715438730e-04
8.661022470181360851e-04
8.646943472319105952e-04
8.625391970215503905e-04
8.251969312253757197e-04
8.319369884822409638e-04
8.698013577814656030e-04
8.538476679529271533e-04
8.408025454196033392e-04
9.130818855583844838e-04
9.392389143080577671e-04
9.010937388579923126e-04
8.708086991610017053e-04
9.082068445311908007e-04
9.041138427611353006e-04
8.391604803917464923e-04
8.394108733505643545e-04
8.690953726627903423e-04
9.109692602650840869e-04
9.025088182557232689e-04
8.742754412358892842e-04
8.720221739788678456e-04
8.760469803307369520e-04
8.762006980876836269e-04
8.642562944681902700e-04
8.575885330583248598e-04
8.483832759776824099e-04
8.541669588063787550e-04
8.652948081241846083e-04
8.649098355649917315e-04
8.809421240327557556e-04
8.849505741109170258e-04
8.778860547047037969e-04
8.625008661213868361e-04
8.680275143415574655e-04
8.569760871706059817e-04
8.251605313704796479e-04
8.474711121772229459e-04
8.774832159053567180e-04
8.686507600425379116e-04
8.516836917886748447e-04
8.689968572218089706e-04
8.609821067999445842e-04
8.407585141160747342e-04
8.624010628914821142e-04
8.565101836241701197e-04
8.503924084054461253e-04
8.635384586666447699e-04
8.667509514381234979e-04
8.886512668076174083e-04
8.978447824261960629e-04
8.856312401295402805e-04
8.917522254451137453e-04
8.890860866060636613e-04
8.824860785143162850e-04
9.051014225374272000e-04
8.936277614417876885e-04
8.633838319621567293e-04
8.640824777180609222e-04
8.714119723022051072e-04
8.908433386671646198e-04
9.010709346624851210e-04
8.692671106533353008e-04
8.560737525801589455e-04
8.551829280343308188e-04
8.411755873021839859e-04
8.695717799743894099e-04
8.842429198289320251e-04
8.583824972012440253e-04
8.734231152182445751e-04
8.984028247506763588e-04
9.082650804379208695e-04
9.124962285869041246e-04
8.966360866567119970e-04
8.853942311470721456e-04
8.804762530479562236e-04
8.752433426030400629e-04
8.597458170088348017e-04
8.396138735014994437e-04
8.655650880306262973e-04
8.736550879460036525e-04
8.618539941780955236e-04
8.836357237802205640e-04
8.819051214934734784e-04
8.635721155436528297e-04
8.582536718343194157e-04
8.837488528386096926e-04
8.919082283865560450e-04
8.890503475507360821e-04
8.795409533290790343e-04
8.823520679531144740e-04
8.865601901100319876e-04
8.756880572101750828e-04
8.956820873885991451e-04
8.880080868324098870e-04
8.684063435418447720e-04
8.731355208454821219e-04
8.852374934246868329e-04
8.981324576989601662e-04
8.854467221915453008e-04
8.793157624142713437e-04
8.796976254019868479e-04
8.740648013879031121e-04
8.929747287611872935e-04
8.603868979537972412e-04
8.430627704566942115e-04
8.620753512076042473e-04
8.427620391483167965e-04
8.444402228372771806e-04
8.575831318607425721e-04
8.767285295963887825e-04
8.871901390767378054e-04
8.739434058412606267e-04
8.674022511310499565e-04
8.505308300586198779e-04
8.329032446414213423e-04
8.393854251671017215e-04
8.714512438793693650e-04
9.015412551240418538e-04
8.983559693931879959e-04
8.976244647561426116e-04
8.760187203061662762e-04
8.899898777427199710e-04
9.259925508134829800e-04
8.788645576289735211e-04
8.615025062380936467e-04
8.816874161551311109e-04
8.697609971105058372e-04
8.349671219103533843e-04
8.596262020745548422e-04
8.878069089171822855e-04
8.393855983357996356e-04
8.644425710054033218e-04
8.998788733705480889e-04
8.875090732580604011e-04
8.895644537867215471e-04
9.092153336612280971e-04
9.227002123130924934e-04
8.947431861767415938e-04
8.713874387056014118e-04
8.963412170412507918e-04
8.917588528152784475e-04
8.626072659943450835e-04
8.919489943833414482e-04
9.061435134045975771e-04
8.977316807474031374e-04
8.925106514180472213e-04
8.967558292429373941e-04
8.999162028636062925e-04
8.835665243460484770e-04
9.004439993133245930e-04
9.167387384924841282e-04
8.904497457655459686e-04
8.478602860944510575e-04
8.747917057403433155e-04
9.175813852446122482e-04
8.931655665600474843e-04
8.719152801206463133e-04
8.747567941905962877e-04
8.946348816324405009e-04
9.245491147938852136e-04
9.145503763765121816e-04
8.866439922240147578e-04
8.979113528390454593e-04
9.132647673873976616e-04
8.962648532017760718e-04
8.758245515171340272e-04
9.155702668497093123e-04
9.307939121859839376e-04
9.072210759231240634e-04
9.053143071481056141e-04
9.202576313225766360e-04
9.012179745164430747e-04
8.789880061189013190e-04
9.016572946136735623e-04
9.020475217065447235e-04
8.916377211913046209e-04
9.017913275208727132e-04
9.129721601216507065e-04
9.267768624567561094e-04
9.226787232128669984e-04
8.998822901427407399e-04
9.034733693608727398e-04
9.015482699133418485e-04
8.780303755397357232e-04
9.062356426143741749e-04
9.243200242778305733e-04
9.109851450520084970e-04
9.131339746947086250e-04
9.054639406540131380e-04
8.979371582824399083e-04
8.893229808201414755e-04
8.925913748543490376e-04
8.834970679294547194e-04
9.021405111358297936e-04
9.068374995461605864e-04
8.755575137716313646e-04
8.730489919163321325e-04
8.915804454599353217e-04
9.081608948795585629e-04
8.872731252910483158e-04
8.924016327212683057e-04
9.088762919691025172e-04
8.656448165941144253e-04
8.509646231955065449e-04
8.812547353574593217e-04
8.822059987441946069e-04
9.071068192904387399e-04
9.225110820818785027e-04
9.060384953566166886e-04
9.278995865644963431e-04
9.387011203061022217e-04
9.395659286499712191e-04
9.208467755723645900e-04
8.953908557682357114e-04
9.083712513236642935e-04
9.302113183149176255e-04
9.208283325895700883e-04
8.940178823266551949e-04
8.841262184979689024e-04
8.945715512908912308e-04
9.349605500591930520e-04
9.335917258337226611e-04
8.968700926813143615e-04
8.974844667211757466e-04
8.992800232936360317e-04
8.831004859522522321e-04
8.988266445426751220e-04
9.040144443783211092e-04
8.957451178485209640e-04
8.925721113793151727e-04
8.820877309100873774e-04
8.871206249669030212e-04
8.708348339150813206e-04
8.878754745251192775e-04
9.303746796519982891e-04
9.212337042392379233e-04
9.003821953516428752e-04
9.222953568072848407e-04
9.257365678649183112e-04
9.073469270163265045e-04
9.001398668683646296e-04
9.043494169453005892e-04
9.493053768104208704e-04
9.378449309047245767e-04
9.093266927475814271e-04
9.269181219494186533e-04
9.268052894325118666e-04
9.435358248684866779e-04
9.338972142515614182e-04
9.195669009765603105e-04
9.055756490860011367e-04
8.713406097560552881e-04
8.971046244475033848e-04
9.015405316542997316e-04
9.119956555677448092e-04
9.438308131285612227e-04
9.345166056912620469e-04
9.179926781632636798e-04
8.948573003088337776e-04
8.901150182215396452e-04
9.079581402100142225e-04
9.098901192168260856e-04
9.021246505396164498e-04
9.288102106781335413e-04
9.337829576879612403e-04
9.114603487608043120e-04
9.070959873477806978e-04
9.193451761964468788e-04
9.288568680581510070e-04
9.467044445043756168e-04
9.575852794213852819e-04
9.406979609010377710e-04
9.258809906163747560e-04
9.284601699933650717e-04
9.281162984901944642e-04
9.166070112463129641e-04
9.173890166330765433e-04
9.215629454428425149e-04
9.319957153537102110e-04
9.149774048026036331e-04
9.053810051869423713e-04
9.206926758779681490e-04
9.321232657947002478e-04
9.529544993248412373e-04
9.344089663046295903e-04
9.077273508864469511e-04
9.062218439325699006e-04
9.064311884598824339e-04
9.083821067760315974e-04
9.079245461666980797e-04
9.299711349246862551e-04
9.586215366633619658e-04
9.354346813073119611e-04
9.228068005517287226e-04
9.290033699394486177e-04
9.226365684779557971e-04
9.316537324589885954e-04
9.371784634059098819e-04
9.272910562719458797e-04
9.265548698713754576e-04
9.108881332025340694e-04
9.054808181487538883e-04
8.995036400177627020e-04
8.779872629666853143e-04
9.024629462408555614e-04
9.397338260292662513e-04
9.125612221986111744e-04
8.947615131837465766e-04
9.014092164047487641e-04
8.931356097893074610e-04
9.176033387086893678e-04
9.177749936704353208e-04
8.983898398283238348e-04
8.965926552583880060e-04
9.285084852344431018e-04
9.497073296184329640e-04
9.281842261286618861e-04
9.449622751850750681e-04
9.749760966672269685e-04
9.617667476559592452e-04
9.352528285782883612e-04
9.264197143419266971e-04
9.204634162653345386e-04
8.856250515853103696e-04
9.076656835274654134e-04
9.327194529462273309e-04
9.129174968926750781e-04
9.109084728964265401e-04
9.104947927704152601e-04
8.996869563065360400e-04
9.068345154546355973e-04
8.960008555116573794e-04
8.721928458015751947e-04
9.168396168103589957e-04
9.389389865234100017e-04
9.288008983033742023e-04
9.286928054968862645e-04
9.189827894803049603e-04
9.198284338782087817e-04
8.998739415007244238e-04
8.972765611051728698e-04
9.245003224009078115e-04
9.406138204691858384e-04
9.246703803012824852e-04
9.057243007792515526e-04
9.227658948868846253e-04
9.108039740319164978e-04
9.290449857976878015e-04
9.415975360836905316e-04
9.406689041896614846e-04
9.488873948841585046e-04
9.291137509841001759e-04
9.050758945969031516e-04
9.037107955497033227e-04
9.122954482098862309e-04
9.022631033565635872e-04
9.254570378422984946e-04
9.530347611811011786e-04
9.281378031285079195e-04
8.894622088783257037e-04
8.966414369772945144e-04
9.247107865996589179e-04
9.432000740710182489e-04
9.281939727756150600e-04
8.924552290242756787e-04
9.017095974669421272e-04
9.250566511129642731e-04
9.274226469339008844e-04
9.296232509404169647e-04
9.310536360550414727e-04
9.350720600274383234e-04
9.268737641363890799e-04
9.631445726122674772e-04
9.760178568537153983e-04
9.670898563990702268e-04
9.614057020017623047e-04
9.468110843411660892e-04
9.375210707891723462e-04
9.380178320424727633e-04
9.315312670069055001e-04
9.036723052735269471e-04
9.150680824888590605e-04
9.076150510935620695e-04
9.043839751792637606e-04
9.264531814331314731e-04
9.648891777881573760e-04
9.770934526511316966e-04
9.221689561755830582e-04
9.095952575369878508e-04
9.178781021122127924e-04
9.222434539829719828e-04
8.954093720981007093e-04
9.014880689547137777e-04
9.371784006487708782e-04
8.935029875022389547e-04
8.701642904559788068e-04
8.913009893577363962e-04
8.902538492274923937e-04
8.981109463325655110e-04
9.468497221078606358e-04
9.476964125395035765e-04
9.164487726686395110e-04
9.394258859168913046e-04
9.675542254558075874e-04
9.447514349472503842e-04
9.591073887991645799e-04
9.621698047771867551e-04
9.116376930434720843e-04
9.097605276799286328e-04
9.253822173303696136e-04
9.480451378831682152e-04
9.719886450674774256e-04
9.446237941245374083e-04
9.480503076032385399e-04
9.775746671214912299e-04
9.588076414920981535e-04
9.305096708355433018e-04
9.227447165573960742e-04
9.323838973660363580e-04
9.166184036504138868e-04
8.869863854045016965e-04
9.165306627600544468e-04
9.289010775241658951e-04
9.173468052409400981e-04
9.261424256979229001e-04
9.004142284483996174e-04
9.315465373236124719e-04
9.831348025575307233e-04
9.673685874607640877e-04
9.524177492747147545e-04
9.705162168104732642e-04
9.693532594964781798e-04
9.580302089410177137e-04
9.534439424175754005e-04
9.538201546094175797e-04
9.340077701261577684e-04
9.399364242550002115e-04
9.588997817618829123e-04
9.477520835642932366e-04
9.582638604873125856e-04
9.608827136040325612e-04
9.609088051586034277e-04
9.399978985556087501e-04
9.426704173746119214e-04
9.634339456413436352e-04
9.681124363165777335e-04
9.638904341593614727e-04
9.442391612651755131e-04
9.359457609100425325e-04
9.316871439634435417e-04
9.294573333773331874e-04
9.544590872544116535e-04
9.786129646214417662e-04
9.680883051438166596e-04
9.377097568901837784e-04
9.417229113090594449e-04
9.833945574592832268e-04
9.947110121909840189e-04
9.758101526225178377e-04
9.414798212728119672e-04
9.026422154430720690e-04
9.211771469208881276e-04
9.474736850935559958e-04
9.515014035096212202e-04
9.654178421667516897e-04
9.551039875438856490e-04
9.408674339282761942e-04
9.277441477057042077e-04
9.277593956112051505e-04
9.571296968272413391e-04
9.502562104157978671e-04
9.300900245296627594e-04
9.342809943733412694e-04
9.593566729382026334e-04
9.646424992015958976e-04
9.241918235956868635e-04
9.065344018450958996e-04
9.592514718772274457e-04
1.008887825228609600e-03
9.832185163352266406e-04
9.837654531615537979e-04
9.990794091519058714e-04
9.578152210131613215e-04
9.517033940968915463e-04
9.638048391750504837e-04
9.261406428841124742e-04
9.514712725134668279e-04
9.638769546488598671e-04
9.348772550302222829e-04
9.342504076827710816e-04
9.492355865009464294e-04
9.457953425442335721e-04
9.562973641008501056e-04
9.689768143971664313e-04
9.565740635529570253e-04
9.606935973489694278e-04
9.505870783251512942e-04
9.850317617499187127e-04
9.729506612831044336e-04
9.227289940722406937e-04
9.871154591849480922e-04
1.023890614838775335e-03
9.778178117420062605e-04
9.654348200904520763e-04
9.406089969316311101e-04
9.159585106231010136e-04
9.295547753800696917e-04
9.652740342611880854e-04
9.483572596559282017e-04
9.451567698352969114e-04
9.584746394290524166e-04
9.543207757725731717e-04
9.588105804909796562e-04
9.455765366916677253e-04
9.495234871444937661e-04
9.539120052354352515e-04
9.678018974890589951e-04
9.783776751436637411e-04
9.515439371538274207e-04
9.465268041914169607e-04
9.646429459032422734e-04
9.616523842236183225e-04
9.389970331777868070e-04
9.513097815066042309e-04
9.731068208454840898e-04
9.683610333127344550e-04
9.620118440353017490e-04
9.268576486977452662e-04
9.424822571696340242e-04
9.832593027395231198e-04
9.762897204332952449e-04
9.493941287842525738e-04
9.252951340858799013e-04
9.244526371660562224e-04
9.289349573132632413e-04
9.547571467070738779e-04
9.971101785253789953e-04
9.827314377361217983e-04
9.424347349701869478e-04
9.412881495311764806e-04
9.480302564419122897e-04
9.820340484680981433e-04
9.935852644764367990e-04
9.490193137875384353e-04
9.711849801421383946e-04
9.806936601514755145e-04
9.704240646555195495e-04
9.656865369697311546e-04
9.493418416239733431e-04
9.534478301208109113e-04
9.632607300190135181e-04
9.483070656776205814e-04
9.429995731172244973e-04
9.457491229986112564e-04
9.437041212007017807e-04
9.440100015907657233e-04
8.998546186611223931e-04
9.229650369803765351e-04
9.511304374254292210e-04
9.747786673069806524e-04
9.988550835344546259e-04
9.688024655699447370e-04
9.622595086421610816e-04
9.698374371315098951e-04
9.637512473223131242e-04
9.484435533701719365e-04
9.734601134744736263e-04
9.807044504989647325e-04
9.458843911044485494e-04
9.969333428972340216e-04
1.021166017406710839e-03
1.032725567648000182e-03
1.002573819267268268e-03
9.355387415334783657e-04
9.533927751008558493e-04
9.635813817423031623e-04
9.711218097189197639e-04
9.427853657610414835e-04
9.286870385450430058e-04
9.338359509740770930e-04
9.313581643132269475e-04
9.441677123009080234e-04
9.650306072767786359e-04
9.980106233001102226e-04
9.828130805642802063e-04
9.470225100421684940e-04
9.566317844759763623e-04
9.829576256243615761e-04
9.933366830822078133e-04
9.888487575693443495e-04
9.957872907197515885e-04
9.940529585630460390e-04
1.014506798503717446e-03
1.011419852692806935e-03
9.689008529710130182e-04
9.581305358785058117e-04
9.822162847110042869e-04
9.796244650960876307e-04
9.703200831363547815e-04
1.003307625688254403e-03
1.007886444990907992e-03
1.013479519767655421e-03
1.024574025101299612e-03
9.803934112416620109e-04
9.586071982256270940e-04
9.850256965820249674e-04
9.833913971057123716e-04
9.732035230570432746e-04
9.901755171896832637e-04
9.847869413251565760e-04
9.803936862904155322e-04
1.021859277723623357e-03
1.007464649178526706e-03
9.799433795479684049e-04
1.004416960565403206e-03
9.823031652702884659e-04
9.631282377438287997e-04
1.007692843748547078e-03
9.908395865198210781e-04
9.611317132940992930e-04
9.686453231710479396e-04
9.892270188954028955e-04
1.022779318601323628e-03
1.027127432700668339e-03
1.024473998426710152e-03
9.955456421473919248e-04
1.002486833005068918e-03
1.039505542892043633e-03
1.006842474942211624e-03
9.701849536861443992e-04
9.897810543955914541e-04
1.007626463909871203e-03
9.989857733806359850e-04
1.013314499449290704e-03
1.016328806483971338e-03
9.942500481966815799e-04
1.003040577993768697e-03
9.888295571431659006e-04
9.775649960912455045e-04
1.008006710718341477e-03
1.018346369954388139e-03
1.004406814610320610e-03
9.928423692743284200e-04
1.002381558161796618e-03
9.897864619847324651e-04
9.750798770201306786e-04
9.848808775697627787e-04
9.642068562024908550e-04
9.565988221432099748e-04
9.658563014551912844e-04
9.595596849587320057e-04
9.818377409902894707e-04
9.897037618089813294e-04
9.924901624279013762e-04
1.002667346429141721e-03
9.849405669794379127e-04
1.002695948502311477e-03
1.011046011147434791e-03
9.959290356987848553e-04
1.020951543840195076e-03
1.008877921203719680e-03
9.827802297294691101e-04
9.856854182637418173e-04
9.847392587692621949e-04
1.004824322240632914e-03
1.034145208611405046e-03
1.036177254933205293e-03
1.013920186341638269e-03
1.011199242684031460e-03
1.024116152396669765e-03
9.925254532524294734e-04
9.636606878454898484e-04
1.006076194491430835e-03
1.005502988838712650e-03
9.590925406107057632e-04
9.766474506468299406e-04
1.003972289423184098e-03
9.822777588596946340e-04
9.490887456355646349e-04
9.649237285111363083e-04
9.772948380178483364e-04
9.842969601256191560e-04
9.960317013835841109e-04
1.011965604165433264e-03
1.025810752945997915e-03
1.008734873202269018e-03
1.031535119012999850e-03
1.030943035170389047e-03
1.031814805847588784e-03
1.052194789085704333e-03
1.030416818035021810e-03
1.017897088589016577e-03
1.015644662701513249e-03
1.010092364380748859e-03
1.006107315596421617e-03
1.029825777125384931e-03
1.041693524807510603e-03
1.007576225413057839e-03
9.803050255604592398e-04
9.849255876200684826e-04
9.949629712189939600e-04
9.872953935040815459e-04
9.891342653213376201e-04
9.801403567036338655e-04
9.879469552265564541e-04
9.744290154254504855e-04
9.780511469927621101e-04
1.002702483620332864e-03
9.830340083768495957e-04
9.757267171013013019e-04
1.006495105184325488e-03
1.037232631794664456e-03
9.933509826678199942e-04
9.743653846571589212e-04
9.770303583537215224e-04
9.986209194998046153e-04
1.024312902706154280e-03
1.020988666756274558e-03
1.007607228656748691e-03
9.892258901818466819e-04
9.999466275320220438e-04
1.024282341961703802e-03
1.031717921844027249e-03
1.028653166448365106e-03
1.044854820392155477e-03
1.018861548852151040e-03
9.875788586340414951e-04
1.023787416021468754e-03
1.054828539743411916e-03
1.039111320512297373e-03
1.032074514866741051e-03
1.007635452704778826e-03
9.907200482682859081e-04
9.780380873343455690e-04
9.582573033328849708e-04
9.650324873069334114e-04
9.703327865953101199e-04
1.018040518645244594e-03
1.041506976950150104e-03
1.034271875619374118e-03
1.010802380218672183e-03
9.758810044351047932e-04
9.844344066743575608e-04
9.850762875822072738e-04
9.845778757366589057e-04
1.000263134151609026e-03
1.020888134540730297e-03
1.029345321163255365e-03
1.031746754535864613e-03
1.020382855547661378e-03
1.014907949985786872e-03
1.036644560022773574e-03
1.030553667138037980e-03
1.032249490162671143e-03
1.043386023745898573e-03
1.023823204051289414e-03
1.016590316620950753e-03
1.019667777839193155e-03
1.044622184571546023e-03
1.071083787972300708e-03
1.048847355298639355e-03
1.023807238777750669e-03
1.017548359232823673e-03
1.046523469545318800e-03
1.059537653429732350e-03
1.031114568172918078e-03
1.046108946689022984e-03
1.041397058023949039e-03
1.028181687114011712e-03
1.057776470176552495e-03
1.050989504926886980e-03
1.000750527152016386e-03
9.969666875390427972e-04
1.024133917880473438e-03
1.029393945547747713e-03
9.998764584042022039e-04
9.854272549337027114e-04
9.938753926295154553e-04
1.006690143106166646e-03
1.056607428810532427e-03
1.035023974030559483e-03
9.789605347625567923e-04
9.894062026612341146e-04
9.987978327413446836e-04
9.775848341578258043e-04
1.015407675551413709e-03
1.047588895679530665e-03
1.025269480658956740e-03
1.012294660320252207e-03
1.011372123562494837e-03
1.017518984875063690e-03
1.015810191482343023e-03
1.024490916311693919e-03
1.046679588270602165e-03
1.058060345659561294e-03
1.055682193267332755e-03
1.057402459714898782e-03
1.044793934657982110e-03
1.029228443962025216e-03
1.042679321776828188e-03
1.026660127353478660e-03
1.036135614815747669e-03
1.031148940663475242e-03
9.851788656364390134e-04
9.815459947555879149e-04
9.991244152970687586e-04
1.021343810235567952e-03
1.029353888455194176e-03
1.040154491315748667e-03
1.048729024401095708e-03
1.014121532832028272e-03
1.006339469425158225e-03
1.074924262460033846e-03
1.068163450688871651e-03
1.022777009380799410e-03
1.047046824740153386e-03
1.039155867734605897e-03
1.002948039013654103e-03
1.003997641406675564e-03
1.011270104481557831e-03
1.018276515260667717e-03
1.019689925493290567e-03
9.856497720411531299e-04
9.847899096823928018e-04
1.056031903443121990e-03
1.048051086299806207e-03
1.044301091514986211e-03
1.067353240134167160e-03
1.049026937692517378e-03
1.034732198788851712e-03
1.020544425132326443e-03
1.039252623249461646e-03
1.028831653145555235e-03
1.024199348513778760e-03
1.042035090853048792e-03
1.048872022833950181e-03
1.032647890370631859e-03
1.014299878618257550e-03
1.035364606380249604e-03
1.025414214086362887e-03
9.887289874957892657e-04
9.903490429496804477e-04
9.910049897606271630e-04
1.011713253730583658e-03
1.037024076836391088e-03
1.012617107211260864e-03
9.912617327269006469e-04
1.031326126167621217e-03
1.058784149195542319e-03
1.037117349375869758e-03
1.031489082185412355e-03
1.046945486641221541e-03
1.038324236383905046e-03
1.007900786292610824e-03
1.021457137293703887e-03
1.023879047839227696e-03
1.012624484100394700e-03
1.048391949141637110e-03
1.069507615242532191e-03
1.025897486756462184e-03
9.733875719160917789e-04
9.644700974609693488e-04
1.011073728900888135e-03
1.012674557738573507e-03
1.013527200307787028e-03
1.050352732457829688e-03
1.030365078101782086e-03
1.007888031922105987e-03
1.020722685408347215e-03
1.052388628636132971e-03
1.049638036192825953e-03
1.056819095340333142e-03
1.044353626862769627e-03
1.006510607804430874e-03
1.032172785687431602e-03
1.038724387887027169e-03
1.032456092673108075e-03
1.065284259063754716e-03
1.069651544611592824e-03
1.005220568737477498e-03
9.659522967346412638e-04
1.002519219625367698e-03
1.032891791836877725e-03
1.027777181905017425e-03
1.040332621193424973e-03
1.058844738337755926e-03
1.041362913774072788e-03
1.034742697646925643e-03
1.095721703699183581e-03
1.093057109264655409e-03
1.023294774403050696e-03
1.004229242358575845e-03
1.006793220090375363e-03
1.032039038553437572e-03
1.059870822590735194e-03
1.037831708949455041e-03
1.021601520139750734e-03
1.051788271047593556e-03
1.075605180263837805e-03
1.041337645509350651e-03
1.023773450970266296e-03
1.081155964805193296e-03
1.075992810963081634e-03
1.036744926044972509e-03
1.061819807768342320e-03
1.089147898185648415e-03
1.072658868327513613e-03
1.051650432303538347e-03
1.023791916463158641e-03
1.008273366821376511e-03
1.023713358702248123e-03
1.040853915414434797e-03
1.040944641222018652e-03
1.050178898207539298e-03
1.070505959827402478e-03
1.050125326372205363e-03
9.980456440594814502e-04
9.922210947994193446e-04
1.046418293962328569e-03
1.117583848345229036e-03
1.090873779279531762e-03
1.028342779609256940e-03
1.016628583693413588e-03
1.033361948517574382e-03
1.066182844437452409e-03
1.056063339537737216e-03
1.022703068847503026e-03
1.011750323801857351e-03
1.035567460833056869e-03
1.020600906794840801e-03
1.041543283465759572e-03
1.073149359512441106e-03
1.026839245073280340e-03
1.030311617382535620e-03
1.056405445537189234e-03
1.052292120880616525e-03
1.048481555272697593e-03
1.026957222984540988e-03
1.050023523673785080e-03
1.045540447214040941e-03
1.031901060879752627e-03
1.048642354046338274e-03
1.042544245813066582e-03
1.046577613589931609e-03
1.031098932306278226e-03
9.927971437312446950e-04
9.779944856867313265e-04
9.893479396137926010e-04
1.026505311374545761e-03
1.065853269546447081e-03
1.055493130257592485e-03
1.048449901211137309e-03
1.071443489089758758e-03
1.086070420018313710e-03
1.072647704591848765e-03
1.073498124435917937e-03
1.060712958575756645e-03
1.055425083835644182e-03
1.050809220832182823e-03
1.040132080680034954e-03
1.018625726798846583e-03
1.027828484099590220e-03
1.058287250816665383e-03
1.025441350022936182e-03
1.045172230847972276e-03
1.073558666478430235e-03
1.029404600899594012e-03
9.990480992263083698e-04
1.040705292794042976e-03
1.065774208305241347e-03
1.045408532337794563e-03
1.075988964421068124e-03
1.073388520709317451e-03
1.019971716753149613e-03
1.040163743065082103e-03
1.027561181548611183e-03
1.016211104281333722e-03
1.045060285580780160e-03
1.031665390301237479e-03
1.038492521978081435e-03
1.033776759229340344e-03
1.038624111973296014e-03
1.013120883410504637e-03
9.963559886548376682e-04
1.027809922328625772e-03
1.034188328662940951e-03
1.042907755547998333e-03
1.040549434531706178e-03
1.048814606517570885e-03
1.069713687635914052e-03
1.076372433728083316e-03
1.054709242472254326e-03
1.060845132180079312e-03
1.074312668253206470e-03
1.035511515306386130e-03
1.048272370269871887e-03
1.077689684231873364e-03
1.064226795503350189e-03
1.081137140260103905e-03
1.059789848658699088e-03
1.063864944758246764e-03
1.064782126109363632e-03
1.056317418129687751e-03
1.085108609111264891e-03
1.045041184347585833e-03
1.036197021224708609e-03
1.058126932879072330e-03
1.028302827598666066e-03
1.016693821957783458e-03
1.036605459527650212e-03
1.056077686842448468e-03
1.070387994766731346e-03
1.084561529860463393e-03
1.067835966869875664e-03
1.052823814823292646e-03
1.068668270406174714e-03
1.044164713450282996e-03
1.012651291788410970e-03
1.036560366067213173e-03
1.081453140578223122e-03
1.075328394447598026e-03
1.048594352746035855e-03
1.064887050328324446e-03
1.079537450181787452e-03
1.065194747018759778e-03
1.054932499158758776e-03
1.027366638596123507e-03
1.014996343533370584e-03
1.029111222000753155e-03
1.019788887958684000e-03
9.984746298683532841e-04
9.866658177950348840e-04
1.026300229008026690e-03
1.037115973745067780e-03
1.016681112917455516e-03
1.037114776684123487e-03
1.041788006168890574e-03
1.034982820853696910e-03
1.018652322888566027e-03
1.028945080034786384e-03
1.078819277303389194e-03
1.070776508061671356e-03
1.035944798745609382e-03
1.052964823546915759e-03
1.088029111095540225e-03
1.090155458928817678e-03
1.051759134063167452e-03
1.023300139151951671e-03
1.026918045219077976e-03
1.040770094660426522e-03
1.044921336428130234e-03
1.044525462904111017e-03
1.048258319265367661e-03
1.046147109566438263e-03
1.055014371908052917e-03
1.041696591011279354e-03
1.035601110613000239e-03
1.057616034430019971e-03
1.029796241575816132e-03
1.018431902689267933e-03
1.038639360931559218e-03
1.053179965824520845e-03
1.044619773619417328e-03
1.046778102443294027e-03
1.064770486428017696e-03
1.068149932225224540e-03
1.066230591755828842e-03
1.051655024581368923e-03
1.037331527150811344e-03
1.069726082268563500e-03
1.057941343761067531e-03
1.019984861002132259e-03
1.058054666327095609e-03
1.044787633580624309e-03
1.028087618255992420e-03
1.037665039061171079e-03
1.025123346828487767e-03
1.021213457484465223e-03
1.062765650093155543e-03
1.048932889483539807e-03
1.018823202630917985e-03
1.054058029625593940e-03
1.059646594524426243e-03
1.048605190947389824e-03
1.081031095170137055e-03
1.082606579649500987e-03
1.074414284440647566e-03
1.066897336082336684e-03
1.031977118986483104e-03
1.050843859637773815e-03
1.061195285351698887e-03
1.090547383821111917e-03
1.082787372016650977e-03
1.028230054029580925e-03
1.029107238605659995e-03
1.045520735827682292e-03
1.051809354118271502e-03
1.037737658828972228e-03
1.040795425861121499e-03
1.032380754246708119e-03
1.032532205208726598e-03
1.028041731157590356e-03
1.035335555801508191e-03
1.054766254097752771e-03
1.053873442028410929e-03
1.035890214748739655e-03
1.034481937544668925e-03
1.069736279782311419e-03
1.054801625077922108e-03
1.050164388312603992e-03
1.054074853815094911e-03
1.067367577704172749e-03
1.080257917000236427e-03
1.091212741826428885e-03
1.087453514122062358e-03
1.059020412293097376e-03
1.088344398875457390e-03
1.077292945998896499e-03
1.032830150935347977e-03
1.037081422768689875e-03
1.031024266183451325e-03
1.043608120467548602e-03
1.064976089313993081e-03
1.055394965665187000e-03
1.045419856127907622e-03
1.065388943619470768e-03
1.085943041856673313e-03
1.061384307285251783e-03
1.006435159374673583e-03
1.008705557438064606e-03
1.040243763767125223e-03
1.027082047510186448e-03
1.046524690457850248e-03
1.063771013982458234e-03
1.079771553331307409e-03
1.088364333081451828e-03
1.084916657407397622e-03
1.076501084468243488e-03
1.047018888062281735e-03
1.047898390708057285e-03
1.063954064332039030e-03
1.088754791354221022e-03
1.075968555094621373e-03
1.050524620749780733e-03
1.076975438038182747e-03
1.087533004748530898e-03
1.043918631514165847e-03
1.039935884846109656e-03
1.060205762185203234e-03
1.034439662454553731e-03
1.039160241282200293e-03
1.038265347021818854e-03
1.028956414374626116e-03
1.057471040433940850e-03
1.053074398719372603e-03
1.060649592711751955e-03
1.069778515820097317e-03
1.047012241445834839e-03
1.031690476724471568e-03
1.060712858928522604e-03
1.061677326599380806e-03
1.052040478422727179e-03
1.046039095287360160e-03
1.051983953402902891e-03
1.048988169733774825e-03
1.073177227732375304e-03
1.075800369415873129e-03
1.049212683939487398e-03
1.055691606445704079e-03
1.069114493501034440e-03
1.123328331863277787e-03
1.069922790854014498e-03
1.031692869964138124e-03
1.021756588757007089e-03
1.014776694442537115e-03
1.052489602049906658e-03
1.080032327971022820e-03
1.129547789137655672e-03
1.128965824525652185e-03
1.127893317198307372e-03
1.117155782367577508e-03
1.042703308526363387e-03
1.050614578612465077e-03
1.079810539763331528e-03
1.104560825192048030e-03
1.113607450690324218e-03
1.109294122654500957e-03
1.130380931038524979e-03
1.063904900409036675e-03
1.032484432213760621e-03
1.071970325406909315e-03
1.074236394065882037e-03
1.081425127550606369e-03
1.068782567717370619e-03
1.042085997529472539e-03
1.063349245500936529e-03
1.083188524233692166e-03
1.083692249547728217e-03
1.049044789608020089e-03
1.053350419005126808e-03
1.060188700082953517e-03
1.040901385329946228e-03
1.070334784568806232e-03
1.093471329956078458e-03
1.110904709952321989e-03
1.078342130261815586e-03
1.086700128677969661e-03
1.089915385378250690e-03
1.045923082245186391e-03
1.069679885875685554e-03
1.076760500787249083e-03
1.094939997521466105e-03
1.108838625614075963e-03
1.096795425843996152e-03
1.086843584714818978e-03
1.104346138819948132e-03
1.088952852607313112e-03
1.071186881825604087e-03
1.084896576573684971e-03
1.094126867083569611e-03
1.100117207794587375e-03
1.071554972795474769e-03
1.044145677880881432e-03
1.078308916791295919e-03
1.098634085158871516e-03
1.096263575276507952e-03
1.086552858176925967e-03
1.054845250812771595e-03
1.037512010866148892e-03
1.050039744513852269e-03
1.068301165262195438e-03
1.084536495453903258e-03
1.072457936980894967e-03
1.055241010420555209e-03
1.099657476664886576e-03
1.107250687120449892e-03
1.064657834651463065e-03
1.069264592028374350e-03
1.078965558048387754e-03
1.089139862074762089e-03
1.135877227663073486e-03
1.138644319643024360e-03
1.107296966437400177e-03
1.070262241681079222e-03
1.088130906871580305e-03
1.123705570844485847e-03
1.116317750985391629e-03
1.072603546096743445e-03
1.072565104370920694e-03
1.085405503379748048e-03
1.094632349655918916e-03
1.061678571706451205e-03
1.047331120001415358e-03
1.073371581239540703e-03
1.067348810175068824e-03
1.111945307432970174e-03
1.121605886076832911e-03
1.105978178219344096e-03
1.107063408111910296e-03
1.115650181539816748e-03
1.106852030423840930e-03
1.096129627602716265e-03
1.084234008275395018e-03
1.074579044941296330e-03
1.084868607919867774e-03
1.087364741968559461e-03
1.097890866100441169e-03
1.091421041964222433e-03
1.088370930408261899e-03
1.085163290465403782e-03
1.054671727287948045e-03
1.074357236809810436e-03
1.096969048205970621e-03
1.076171846921412240e-03
1.055077092016994469e-03
1.050507695615321858e-03
1.104382252319259560e-03
1.117238089970129652e-03
1.053152238412265749e-03
1.060240052653992982e-03
1.119464489781684963e-03
1.097366928114664126e-03
1.060675371633149891e-03
1.054824319378327383e-03
1.065554417717150173e-03
1.061988255912239137e-03
1.039350988681548606e-03
1.048116334909554928e-03
1.088916559545241407e-03
1.107217141556193166e-03
1.089465854505126344e-03
1.092614739040347147e-03
1.099924641596173713e-03
1.106056258877757131e-03
1.078623552449193938e-03
1.040054942203112297e-03
1.068465130693355440e-03
1.110251541989278360e-03
1.096390516987509481e-03
1.085865625388778184e-03
1.069893943989004732e-03
1.060915349757086956e-03
1.105590190209198046e-03
1.117883017019167396e-03
1.116147410856033716e-03
1.127983137090863988e-03
1.128736189180789716e-03
1.116389133993972785e-03
1.105545700440327146e-03
1.154396137222649067e-03
1.177205384791410285e-03
1.132587394793307207e-03
1.120296971599821657e-03
1.125178256051025333e-03
1.120082571839771174e-03
1.086772779924388482e-03
1.085838536221231040e-03
1.143148174036261828e-03
1.134073575834137950e-03
1.110593417831977998e-03
1.128095042245566603e-03
1.112174759773501337e-03
1.069953234307653581e-03
1.064563703962051987e-03
1.088166185509386718e-03
1.131658350145664862e-03
1.133962780666460373e-03
1.090028727437746155e-03
1.049642435423666460e-03
1.056645446945244206e-03
1.087265362393782103e-03
1.092354035304727265e-03
1.120136660605028671e-03
1.103718768708740385e-03
1.069302476930157966e-03
1.098441912628475526e-03
1.132958980158124468e-03
1.119501869695760463e-03
1.103254402042960465e-03
1.099933557754587945e-03
1.151990512460581220e-03
1.143045548848454183e-03
1.062272218224410286e-03
1.093951566816690930e-03
1.144434591264425821e-03
1.107347931461320030e-03
1.057686731486876669e-03
1.073592905220384060e-03
1.104606861201689553e-03
1.115628450359471523e-03
1.115916720290143936e-03
1.092811884234585898e-03
1.090046450883496451e-03
1.105256428373439792e-03
1.067581357186203313e-03
1.081066260258121145e-03
1.133297926502588966e-03
1.091918537529075386e-03
1.063478435649864570e-03
1.085118484550887412e-03
1.108912620364000279e-03
1.114101415339284386e-03
1.106902105865946537e-03
1.107371391454427256e-03
1.089703385719683216e-03
1.113628289455314288e-03
1.129163643869697661e-03
1.105220051887921117e-03
1.104308382456479489e-03
1.088984679936386797e-03
1.097907168720223519e-03
1.120320951892651243e-03
1.114538106687981570e-03
1.100931801960467740e-03
1.073386811534294367e-03
1.050762655922949209e-03
1.041570308467975031e-03
1.061264758055027518e-03
1.079030370602550738e-03
1.075518334271198528e-03
1.098601552735289661e-03
1.087750565365244596e-03
1.099338758611709743e-03
1.117626380232818791e-03
1.092626662487234095e-03
1.071875665164166713e-03
1.104337556395400396e-03
1.130083674939704212e-03
1.108060446538528497e-03
1.092011489707616625e-03
1.097379708984124120e-03
1.086754625629931430e-03
1.072337165871851440e-03
1.086500612300849355e-03
1.081628082720835667e-03
1.118363666023683726e-03
1.144526805548473072e-03
1.113347422322805407e-03
1.088312084971482241e-03
1.096642133878892016e-03
1.112451385923555894e-03
1.137101701393752710e-03
1.152821222152543377e-03
1.151295011162117984e-03
1.141701125760739019e-03
1.128808958150707888e-03
1.122404926225896351e-03
1.119647542310540965e-03
1.136367451229748984e-03
1.151642698621617184e-03
1.129013848465223102e-03
1.102062253698873548e-03
1.103242139599437417e-03
1.067007674454287149e-03
1.089505337971636515e-03
1.155279761034973479e-03
1.158217967633716657e-03
1.147046348254384404e-03
1.179017634412788881e-03
1.164811945198241478e-03
1.152952905271021830e-03
1.128241428644692537e-03
1.073505620089410797e-03
1.122729135704261241e-03
1.149287054028914293e-03
1.157584260935631305e-03
1.156768513451179219e-03
1.149882968012913825e-03
1.150770722838675379e-03
1.112744943733643679e-03
1.101802458821927750e-03
1.142717541662924925e-03
1.177673285973919633e-03
1.165965533385539656e-03
1.111357676899637137e-03
1.107108038007065687e-03
1.105641117022404009e-03
1.116980747731910516e-03
1.121293638969198935e-03
1.109496572728506511e-03
1.124146266284833289e-03
1.127394337067232945e-03
1.139271694906721002e-03
1.125331772577232688e-03
1.128452360168751651e-03
1.118973374603406340e-03
1.113795806990369600e-03
1.147904576471670034e-03
1.167752339057904999e-03
1.143246793973178759e-03
1.098560588636698140e-03
1.112898225915988576e-03
1.161742102169352519e-03
1.139903047180551403e-03
1.107965872381821114e-03
1.117131801398643133e-03
1.090162106678843916e-03
1.086473452323978095e-03
1.082491177299601745e-03
1.071368237021983480e-03
1.113860449415044179e-03
1.135625941553845223e-03
1.130750162377025048e-03
1.138428196129779874e-03
1.140767525131350943e-03
1.118933906104674055e-03
1.084474986775941108e-03
1.083071046990622451e-03
1.092862429545014358e-03
1.093397816552271621e-03
1.102854460538425872e-03
1.116689828401248126e-03
1.135917424772422274e-03
1.127624158693758035e-03
1.098723390559305834e-03
1.091700331130141021e-03
1.069261689959516122e-03
1.077196921005274099e-03
1.137884477313058683e-03
1.157621333358696287e-03
1.132775119625643737e-03
1.115203219589841260e-03
1.127264980203174054e-03
1.144734472698635559e-03
1.158798522264633396e-03
1.186054816101337088e-03
1.162899495610603996e-03
1.120079118575621063e-03
1.121662222788852520e-03
1.102421095320681600e-03
1.103146252623005358e-03
1.126383258790947120e-03
1.130421146024481079e-03
1.167309364456988515e-03
1.133755354682489504e-03
1.099117667758855955e-03
1.112704442602331038e-03
1.104473036098484141e-03
1.153919116586719874e-03
1.167615081029635578e-03
1.129601284953407267e-03
1.110489436034263261e-03
1.129651258583949354e-03
1.114189119530904293e-03
1.121255273511610751e-03
1.129871186145803806e-03
1.113786728270869247e-03
1.118172187571331690e-03
1.088827295738069778e-03
1.124836022668300982e-03
1.165328741516430270e-03
1.154640695134825966e-03
1.114364774009274925e-03
1.073901005553737961e-03
1.091668558642400417e-03
1.089538354737783340e-03
1.135545965647066389e-03
1.154218370184341338e-03
1.100129174773547018e-03
1.133308081797288966e-03
1.146922741853644793e-03
1.132954227815388334e-03
1.111429488588416619e-03
1.114780400948697965e-03
1.113951866915366060e-03
1.085371540543936773e-03
1.095433247435523066e-03
1.108021934703683859e-03
1.144856428694271573e-03
1.140164212889918953e-03
1.119410026529205418e-03
1.117493998500986322e-03
1.106073597493627226e-03
1.116921101139138834e-03
1.127645023342708445e-03
1.146260929437747760e-03
1.166006409634334729e-03
1.170999105901044919e-03
1.127635885357644715e-03
1.103535998635507510e-03
1.117727870682542124e-03
1.116920669183087611e-03
1.112063908293393346e-03
1.091244634245970091e-03
1.092434849472096164e-03
1.090718743972411090e-03
1.086745522135854156e-03
1.109851225787967122e-03
1.153327716839550824e-03
1.171379334902549439e-03
1.160290969921733877e-03
1.106796408975323394e-03
1.061196183280613053e-03
1.103003159797013048e-03
1.132562336624531353e-03
1.098227166554708190e-03
1.100520873961643087e-03
1.118900375394381308e-03
1.101222556150938895e-03
1.165519131705561448e-03
1.170240955267418679e-03
1.110052142520200546e-03
1.129432805399958190e-03
1.145873250614141362e-03
1.127650587153805617e-03
1.115736245671051846e-03
1.133399606156085173e-03
1.162936701390207897e-03
1.168882514874423689e-03
1.159964050789009807e-03
1.149700476157629412e-03
1.131539044106475399e-03
1.138870730018331752e-03
1.123432180063837701e-03
1.122801929493136199e-03
1.095902296456605736e-03
1.084661285998075918e-03
1.106487615873436416e-03
1.100035122527755595e-03
1.094003238573770841e-03
1.107713158187644160e-03
1.133161890297854036e-03
1.088693391131311103e-03
1.103642147953582493e-03
1.127242508398320275e-03
1.105086506672783506e-03
1.110199946721222115e-03
1.135837623741624107e-03
1.154726369326165803e-03
1.114726872628508210e-03
1.119768175871175848e-03
1.133185704338901967e-03
1.110691548030970236e-03
1.138381731026281768e-03
1.178687774426137027e-03
1.149667944760590556e-03
1.126824158783053340e-03
1.143693138347192089e-03
1.176510228382441400e-03
1.176748873901833740e-03
1.149989445291849967e-03
1.169667298192826220e-03
1.139346414079874187e-03
1.112278606783239070e-03
1.114552999124741265e-03
1.090787051863916987e-03
1.101737762140023603e-03
1.110579068517144859e-03
1.124850601342581571e-03
1.151524455314893985e-03
1.117719163669903025e-03
1.108318654569538176e-03
1.136363148989956483e-03
1.144318185287619737e-03
1.137057402680366393e-03
1.124508567682303917e-03
1.112345357286795679e-03
1.095180413706041498e-03
1.107686641721598690e-03
1.094416369925477802e-03
1.094928155031954075e-03
1.116018590931346696e-03
1.113540585112412617e-03
1.121366388389752377e-03
1.097509754245464030e-03
1.096781444226363391e-03
1.125774306352398920e-03
1.132368150038481338e-03
1.107540715021370628e-03
1.112221327150165725e-03
1.109040841828535639e-03
1.107728348457894365e-03
1.117605516329855855e-03
1.110057575570685094e-03
1.156363215770381909e-03
1.120619274746995769e-03
1.084333062734338816e-03
1.098265889397553397e-03
1.089775602128054089e-03
1.107371481515489814e-03
1.144509882658830292e-03
1.155752813527266510e-03
1.135403769854785713e-03
1.132441197477903694e-03
1.144646841879011848e-03
1.139867349522364747e-03
1.136939144982715508e-03
1.124701915576784396e-03
1.092315962230688961e-03
1.097049093439342532e-03
1.064237783876858601e-03
1.070073645849551518e-03
1.104719620818515402e-03
1.107095277986514664e-03
1.119138066612314396e-03
1.120925111150315344e-03
1.128481271398954497e-03
1.152171901533239565e-03
1.155570174297330553e-03
1.136564348756879343e-03
1.115755764077473559e-03
1.091991089123970846e-03
1.068922537748930165e-03
1.086088051651847323e-03
1.099447154243945665e-03
1.055237720053567438e-03
1.083252235327710269e-03
1.128096425308757703e-03
1.120984824461046525e-03
1.099331315372364774e-03
1.081703441036199146e-03
1.112798485136638022e-03
1.107869754841526782e-03
1.103921737510571172e-03
1.098650186207885977e-03
1.091965677723210097e-03
1.062841931837773092e-03
1.075627693738288610e-03
1.118741547464900590e-03
1.112038274912213092e-03
1.144421389226313356e-03
1.156777512509848905e-03
1.157643613432507565e-03
1.120801458254302822e-03
1.064633663034094801e-03
1.067477782738830401e-03
1.097877330441786271e-03
1.100274175322655309e-03
1.079276759472173192e-03
1.070167576471348428e-03
1.106365449759781280e-03
1.137195337516465647e-03
1.154940179408577103e-03
1.126861530055184475e-03
1.086350523892933191e-03
1.075263638633508403e-03
1.080623058500194663e-03
1.092977640002128518e-03
1.088775309478672015e-03
1.099983764605972627e-03
1.105552418465853429e-03
1.120541313802967407e-03
1.132425731069390410e-03
1.141084717903293562e-03
1.126674654609916221e-03
1.098710235962013521e-03
1.101946391144553077e-03
1.097510547305303834e-03
1.092916832998268003e-03
1.105027462479958155e-03
1.085298544509963759e-03
1.098255694131128031e-03
1.125058741443311873e-03
1.097641106946754081e-03
1.080848529676641228e-03
1.085471135442169595e-03
1.097132373906794644e-03
1.115691470080724598e-03
1.096741993614676683e-03
1.093081943737038908e-03
1.099172704515234385e-03
1.088589176355114806e-03
1.104326833844160478e-03
1.104446681867766056e-03
1.113718179334803170e-03
1.108735797507969184e-03
1.103137050139334436e-03
1.076477602091015879e-03
1.018474156312888313e-03
1.041511829896061116e-03
1.063521661094240980e-03
1.060851616315184893e-03
1.095646646493484430e-03
1.084678683725653729e-03
1.059687923261899136e-03
1.050616686826161142e-03
1.065255448240519333e-03
1.105047723041574156e-03
1.067283726348107996e-03
1.032114573023976785e-03
1.073677246252184320e-03
1.063724737112968152e-03
1.062066579055956144e-03
1.047617898040309687e-03
1.034269999240555087e-03
1.063373345043557364e-03
1.078113701184482557e-03
1.113053485056441543e-03
1.112057768103181599e-03
1.085460641463364528e-03
1.083253849210161343e-03
1.039646913945689718e-03
1.015237490957062762e-03
1.072594740704125704e-03
1.088542754478226274e-03
1.075214498199855402e-03
1.056957121231059558e-03
1.065122155761374879e-03
1.076605572152411396e-03
1.092327688231092483e-03
1.091192882043350628e-03
1.034819931990317360e-03
1.035838406681712041e-03
1.058946796880940637e-03
1.059645353947662530e-03
1.062791270283074347e-03
1.055906024958079125e-03
1.047315213931908481e-03
1.056738083496388614e-03
1.060974626327333432e-03
1.080070513028276794e-03
1.068273612332379472e-03
1.053732157039092166e-03
1.090118979845155697e-03
1.069606953120016577e-03
1.057839670400522077e-03
1.064617123645842820e-03
1.046586290079392105e-03
1.062494060955210696e-03
1.050612244762451873e-03
1.036823504345886753e-03
1.048960429093178780e-03
1.061247752028619254e-03
1.068695105468307630e-03
1.047069688162735428e-03
1.019882063684383671e-03
1.044248187239396738e-03
1.053516825982901001e-03
1.038627169176410377e-03
1.038616467901583599e-03
1.066155841312209623e-03
1.078502608334697133e-03
1.047196856613656331e-03
1.028213716657410109e-03
1.029468480494143785e-03
1.053899354125660721e-03
1.040348962786373597e-03
1.065765595838663550e-03
1.049295322250593182e-03
1.013852158926771465e-03
1.058922759845156965e-03
1.071722880541355755e-03
1.067503630019036318e-03
1.054598664291502138e-03
1.032231968233143391e-03
1.027201740502766032e-03
1.035903051414505376e-03
1.013691863472880594e-03
1.000014045460001456e-03
1.024628101198664333e-03
1.043959943373073572e-03
1.037521565107118885e-03
1.033621421104515166e-03
1.053147795184916115e-03
1.057133620481954042e-03
1.054531442194419364e-03
1.050109969617606933e-03
1.047983339148212930e-03
1.050801343346482184e-03
1.059270051952252356e-03
1.037397227750445471e-03
1.035211387602489458e-03
1.032741814099810782e-03
1.028430295832495536e-03
1.035189628947257067e-03
1.028340072024986219e-03
1.037682967139351084e-03
9.976772596844796313e-04
1.003637246943002870e-03
1.048351643775680868e-03
1.041644131695325425e-03
1.054806870606638577e-03
1.045838035159509741e-03
9.889865843987894183e-04
1.021733872171368910e-03
1.038141805206416104e-03
1.037222876047441591e-03
1.069100256771629044e-03
1.066658358474711779e-03
1.024045660785642903e-03
9.904921193054231146e-04
1.013505845267408632e-03
1.014989105333511657e-03
1.002041196379853307e-03
9.846188484881933725e-04
1.009199140739181714e-03
1.018662361512486653e-03
1.021124515803396729e-03
1.027712741169479593e-03
1.018650295810315329e-03
1.042898723701875772e-03
1.037073372321793089e-03
1.031585871273230657e-03
1.047069884822941993e-03
1.025574718956760029e-03
9.947716394576684371e-04
1.017692002227300321e-03
1.036271684288616506e-03
1.018013043841025766e-03
1.016091575705304392e-03
1.012267819954855170e-03
9.923343397819455163e-04
9.766033023064473861e-04
9.667698573105942871e-04
9.666245771840563210e-04
9.988158647844783047e-04
9.911954398312673806e-04
9.734809943206492377e-04
9.786860557350102359e-04
9.695826024236249563e-04
9.786485594893770679e-04
9.958392593964028941e-04
9.912876797689028265e-04
9.967303544471315096e-04
9.984363617377581355e-04
9.896318683585904764e-04
9.856736171085398943e-04
9.834296203489983727e-04
9.969285828978434981e-04
1.009488444728259219e-03
1.008027407634081753e-03
9.879237315177380203e-04
9.910848289530909978e-04
9.979181389097153097e-04
9.786222514474038695e-04
9.620952985172179402e-04
9.993436944162540757e-04
1.017998618439035002e-03
9.826103754576609190e-04
9.729827372308913003e-04
1.007443101896440948e-03
1.006897258755558733e-03
9.788559120667940979e-04
9.988351595905519287e-04
9.798423302997195158e-04
9.521240968525623675e-04
9.725825374249188505e-04
9.687481795181080227e-04
9.586281581515244260e-04
9.693889809837151136e-04
9.648749923869772869e-04
9.861946623819593111e-04
9.840941689711363728e-04
9.648447261356027848e-04
9.610226035380849217e-04
9.436022872138179239e-04
9.382257768120240990e-04
9.594845512617792031e-04
9.772973248578530926e-04
9.515411187910132428e-04
9.356831818977031506e-04
9.406253455706744529e-04
9.797895847928929369e-04
1.004581134133378283e-03
9.811193231847898256e-04
9.914153380910963997e-04
9.952554268557211366e-04
9.664286949897407490e-04
9.479052387272524560e-04
9.722066279700669871e-04
9.875096835084270705e-04
9.662935194119165938e-04
9.666743823629973245e-04
9.640500352114610670e-04
9.292117581966783920e-04
9.477621494779577861e-04
9.598836551049104481e-04
9.342822568609680800e-04
9.562309245540526453e-04
9.302333450756889799e-04
9.213651318755511138e-04
9.393536539783507245e-04
9.200994851934714064e-04
9.125335026598086190e-04
9.139780452945808807e-04
9.158293715139014055e-04
9.182946581735301631e-04
9.464982075497325445e-04
9.481102054217411959e-04
9.404348431686177998e-04
9.248657756433551836e-04
9.522390428235482165e-04
9.660795071319312885e-04
9.285766015337115894e-04
9.541836977889524285e-04
9.750067596152005430e-04
9.418585384255777305e-04
9.184274200210553515e-04
9.520004016538717757e-04
9.615811237972855547e-04
9.270310301531395694e-04
9.054540229291865253e-04
9.038698095602859571e-04
9.072718093737158025e-04
8.858815692411254120e-04
8.956630932412429531e-04
9.359756565562821293e-04
9.306886263519410611e-04
9.329541429107749556e-04
9.257326491809662189e-04
9.427506988141727724e-04
9.361705901615995518e-04
8.982939633546193703e-04
8.968971408846747101e-04
9.193444984418154900e-04
9.144806234625254887e-04
9.023003143485845744e-04
9.275112748955787433e-04
9.168238538779540075e-04
9.008189257803587936e-04
9.083967401309006942e-04
9.190151199883870876e-04
9.130564380453391315e-04
8.934604675527433757e-04
9.150622788935003230e-04
9.367300169018705127e-04
9.222651057409256932e-04
9.326365760842227851e-04
9.355925018329085173e-04
9.452810501054917684e-04
9.486858672859885787e-04
9.032461866082365856e-04
8.838176288116023549e-04
8.800983316790704416e-04
8.952603016634932747e-04
9.110787800028787541e-04
8.873757397880738251e-04
8.914305613973148336e-04
9.145363717812745761e-04
9.038647697864904016e-04
8.852210548662126479e-04
8.811201922899114178e-04
8.973207696272698540e-04
9.026341366544027777e-04
8.889474295997416972e-04
8.708409185322606725e-04
8.740252950863985210e-04
8.782028032089790560e-04
8.852925106648298469e-04
9.086126557663746269e-04
8.925569770566517012e-04
8.871070758144269366e-04
8.764513499748011888e-04
8.777192304543865887e-04
8.973419302221425460e-04
8.776555228869288225e-04
8.917674456966291413e-04
9.106783410788208376e-04
9.001343427380740581e-04
9.052738830518555465e-04
9.216092466687062857e-04
9.321062067221432381e-04
9.312217629964545176e-04
9.046982514826422232e-04
8.856730410752344839e-04
9.203852114632369132e-04
9.253641260837962073e-04
8.955542962718165533e-04
8.760092762010553754e-04
8.608708032404764274e-04
8.602605444968870925e-04
8.793598020968768948e-04
8.773447109605363821e-04
8.469589686074354470e-04
8.596431781892849375e-04
8.713622615301156891e-04
8.392974670142439248e-04
8.308317144278942051e-04
8.403798818803398431e-04
8.729953112974937496e-04
9.048200715227596932e-04
9.035594451016910325e-04
8.792864277357281952e-04
8.595588523244283331e-04
8.538278402787850656e-04
8.607839938983457336e-04
8.934043434769523787e-04
8.871694197855201905e-04
8.489926398420145686e-04
8.532208666903296585e-04
8.452506896174275886e-04
8.257652912788555335e-04
8.470599162335001441e-04
8.728544014443783382e-04
8.692962368515048596e-04
8.404777359999994002e-04
8.319680629852692225e-04
8.667332770575571915e-04
8.562146656789069608e-04
8.320268403352195198e-04
8.500659717040481714e-04
8.483004380536032308e-04
8.103861839328996893e-04
8.220029608900721084e-04
8.595299200043289480e-04
8.456551708981367406e-04
8.275242484920496914e-04
8.308281880114710104e-04
8.518040815138568133e-04
8.287561470292357287e-04
8.419899551943934354e-04
8.947028131549599654e-04
8.995441958133410789e-04
8.461247456720043594e-04
8.291865039341755157e-04
8.544902010306235302e-04
8.453442983883030417e-04
8.412118947591207653e-04
8.441896939957498286e-04
8.493772764424975920e-04
8.361451146652033829e-04
8.037779831396546330e-04
7.827462560678898366e-04
8.018000566874674108e-04
8.120248644570515718e-04
8.339811564863400771e-04
8.442602779977095937e-04
8.338173322428202132e-04
8.640256765663835740e-04
8.304129173262968363e-04
8.041415886455563142e-04
8.274684115956449770e-04
8.332414721765534719e-04
7.920790878738239978e-04
7.991876120808600941e-04
8.466255995168720655e-04
8.282898532423063013e-04
8.294864087426445957e-04
8.527767845025256265e-04
8.309722154470266728e-04
7.949956479752806919e-04
7.837281682835903250e-04
7.947357002536758726e-04
8.114099303182086692e-04
8.086623295037564507e-04
8.082629833002785702e-04
8.026146820776008852e-04
8.123290236105788591e-04
8.201479561175764078e-04
8.059794986476287925e-04
7.967143616429544226e-04
8.006497937751391085e-04
7.995453459476945662e-04
7.950453473844385725e-04
8.099164141761050224e-04
8.270308276429412433e-04
8.156853974545996352e-04
8.079421418186382917e-04
8.085497636810961035e-04
7.908265899510593657e-04
7.844962518853742985e-04
7.807796188327267069e-04
7.795248146349221001e-04
7.728704830350214237e-04
7.705355021369748305e-04
7.920512410652915313e-04
7.899480242069719911e-04
7.888216659422363480e-04
8.075519201520482996e-04
7.879452882941148911e-04
7.760829122775266204e-04
8.049351885276834857e-04
8.193135394287704310e-04
8.109951299988728962e-04
8.139906677811271658e-04
8.158665221689382404e-04
7.910372838258419208e-04
7.875422243006531542e-04
8.007295766569779436e-04
7.833077066680966660e-04
7.786195424986802355e-04
7.823665203356158998e-04
7.683844597894299395e-04
7.590020073057027498e-04
7.754977274051646314e-04
7.744988221386541220e-04
7.725546329997128167e-04
7.799622590946996177e-04
7.604318689494446231e-04
7.600835031473365594e-04
7.784024318642053996e-04
7.752861331106557750e-04
7.532299527375820860e-04
7.577806515409347011e-04
7.582490741997500875e-04
7.419950065665390469e-04
7.627964039112339334e-04
7.702096901439922996e-04
7.586690672099635161e-04
7.794450598826729599e-04
7.902627340489825312e-04
7.682788328592078751e-04
7.408716736849723251e-04
7.820339018228517590e-04
7.963860855018158611e-04
7.633871858115306866e-04
7.727090789850176410e-04
7.925754292172203664e-04
8.004982066369652075e-04
7.595408313104660579e-04
7.503425803165281009e-04
7.793828765913846709e-04
7.830343278256270481e-04
7.622789277422396077e-04
7.500676031350622794e-04
7.654406716189730451e-04
7.609751952401359052e-04
7.341915509748238484e-04
7.318223985821390018e-04
7.536189097778364611e-04
7.561168734111585379e-04
7.766749342366501560e-04
7.905783952657112262e-04
7.654988319890170499e-04
7.530692428602666017e-04
7.527745275933324116e-04
7.596875662264297767e-04
7.618984458919816514e-04
7.690166113346604904e-04
7.685092392233738683e-04
7.410873713650850333e-04
7.493713507833087368e-04
7.585654640024225293e-04
7.251313123409163213e-04
7.332364092727415225e-04
7.560658350645028903e-04
7.582058494001301698e-04
7.664933070368365291e-04
7.403072727160351372e-04
7.230327180027232205e-04
7.352826238051575654e-04
7.477388001477653897e-04
7.617526491866961338e-04
7.635183952278772578e-04
7.693537138483913865e-04
7.601677000745915742e-04
7.347697483405137139e-04
7.222220217060050605e-04
7.313862868231149486e-04
7.355873590063814835e-04
7.273929735532757472e-04
7.185287313924584949e-04
7.480857577299433563e-04
7.595589538774678113e-04
7.489346950764461976e-04
7.579243689894395782e-04
7.425673583902534219e-04
7.362550412993731051e-04
7.409785682497744847e-04
7.601232589221070890e-04
7.538387944039668179e-04
7.318078813183392798e-04
7.332181476627410831e-04
7.273833579751789709e-04
7.272708891872939124e-04
7.441180410547151760e-04
7.227103358277029918e-04
6.941981562172971649e-04
7.040984841936093674e-04
7.245809124769333727e-04
7.297539544027606840e-04
7.358413034389097319e-04
7.257411643210336842e-04
7.084401222805830796e-04
7.051781714359914776e-04
7.143907140638003535e-04
7.463872750803324761e-04
7.549952085511435354e-04
7.518388769977790926e-04
7.339408568951279709e-04
7.366523526480124292e-04
7.460683151316976599e-04
7.151479166816321472e-04
6.966893186430911985e-04
7.026425985191320006e-04
7.166623329102077191e-04
7.118755081954051883e-04
7.039754555932574778e-04
7.238490698831265627e-04
7.154572579877447377e-04
6.922125313920532907e-04
7.147359608765120175e-04
7.360016541215377676e-04
7.244120745891789248e-04
7.062042038003662212e-04
7.033431057649386278e-04
7.246047794255683610e-04
7.284670873107892443e-04
7.231080202150563839e-04
7.121374551200454397e-04
6.997061963903849916e-04
6.948991478396222875e-04
6.844723474300588861e-04
7.090927460382890138e-04
7.189099726194780101e-04
6.983386855149569276e-04
6.992262514116923035e-04
7.298125675151996951e-04
7.360050520865442500e-04
7.254250702919914397e-04
7.427392949340882924e-04
7.574315842148937258e-04
7.334731727406955566e-04
7.173225623447607646e-04
7.375611825195414403e-04
7.202168726562043280e-04
7.021172092367858157e-04
7.234284897412047565e-04
7.379540008041389574e-04
7.261870953481323757e-04
7.199504232640664995e-04
7.040990598131458868e-04
7.039014404954896343e-04
7.093500172446270350e-04
6.909802323615622842e-04
6.881413968095875452e-04
7.105239812176484876e-04
7.168418469450479110e-04
7.231601751173108786e-04
7.217578204936940999e-04
6.910531061390894460e-04
6.931297127740036756e-04
7.001431413588891884e-04
6.918860513840249197e-04
7.075000216460196247e-04
7.230326584928870341e-04
7.299132348307665972e-04
7.264109115987757740e-04
7.025812298801797527e-04
7.087017951196641777e-04
6.952851871125704684e-04
6.799202578795641473e-04
7.023515973498483354e-04
6.997032454221001558e-04
6.996378233253097538e-04
6.985092580490232742e-04
6.962348832209820301e-04
7.088800391450511898e-04
6.999392316810940226e-04
6.979441863770086997e-04
7.018024761297056088e-04
6.829678156929752230e-04
6.886856749697541037e-04
7.123369270539099208e-04
6.919789726147065412e-04
6.826038267422389555e-04
6.913632438228941267e-04
7.029336394310941065e-04
7.142536126560210556e-04
6.829895196463208222e-04
6.731481455251209656e-04
6.985285625096048856e-04
6.995790376150615424e-04
6.972428409541885997e-04
7.026772727351524635e-04
7.234382342916508262e-04
7.189588713136809382e-04
6.988596807191983741e-04
6.925248182799814516e-04
6.709043259497613756e-04
6.844822561494028328e-04
7.074695370698455858e-04
6.879500552419697424e-04
6.723656490360839554e-04
7.007893644413554050e-04
7.033561227976322305e-04
6.884138829641893095e-04
6.799626159495067781e-04
6.855009085626433260e-04
7.049998254384298377e-04
6.896240373516802436e-04
6.631053757959093527e-04
6.701188515212768131e-04
6.817550216932961741e-04
6.721094783355961201e-04
7.000063534468675642e-04
7.209926662071657662e-04
7.227900330995875883e-04
7.329327407968004712e-04
7.068779573576917810e-04
6.841257504321651391e-04
6.958308161198230183e-04
7.007669320385678715e-04
7.098936250078347271e-04
7.090010752509374363e-04
6.916644639005680622e-04
6.844046820246871624e-04
6.925671795284447886e-04
7.062957281000676636e-04
6.951438521360074358e-04
6.899922912989444419e-04
7.024588270093227744e-04
6.943517668069314891e-04
6.816985268462365634e-04
6.895715905429744812e-04
6.979019490293498010e-04
6.861299835119243030e-04
6.690484492097623732e-04
6.703139493499008471e-04
6.687832109108722599e-04
6.582947261849503035e-04
6.641875289570278122e-04
6.831434805843466119e-04
6.800446938083988448e-04
6.921617197629020054e-04
6.927978196184124068e-04
6.582564601812255578e-04
6.744835520022587081e-04
6.815513580216856155e-04
6.404926626685738698e-04
6.549480739915662696e-04
6.979943592675492622e-04
6.754149964681839492e-04
6.562465066756762192e-04
6.627976962090208982e-04
6.436132339490339927e-04
6.477657558696294903e-04
6.710011207101524398e-04
6.610145075778441461e-04
6.399922730263267337e-04
6.629805918215790194e-04
7.075226177245554603e-04
7.190325784264512505e-04
6.945429650224120566e-04
6.677557333217911143e-04
6.511842257999162723e-04
6.499936464758278081e-04
6.706179259365095202e-04
6.732071746797969880e-04
6.568513196931935385e-04
6.674340644997895765e-04
6.651310462201171555e-04
6.381546098986626498e-04
6.611247887752202913e-04
6.678422317203045995e-04
6.513265047196855652e-04
6.506220448351273701e-04
6.600691154011057707e-04
6.519162971422898288e-04
6.495594162220304398e-04
6.652460058378091654e-04
6.675550236878825079e-04
6.583324195868684760e-04
6.517472458084755090e-04
6.631503516045034793e-04
6.641729743773599213e-04
6.676374272996992093e-04
6.556903123824084660e-04
6.497290455981911701e-04
6.647569810046201648e-04
6.660282169076370750e-04
6.338921123791886863e-04
6.294194903919565201e-04
6.364352236270680091e-04
6.333917025458701876e-04
6.334469978040866084e-04
6.318587831185392073e-04
6.372622686075940512e-04
6.492011543077171780e-04
6.589377576030456835e-04
6.376812652255109013e-04
6.524336137757120102e-04
6.498455228482536480e-04
6.473073413355843238e-04
6.823035952839706523e-04
6.637929633634030106e-04
6.501385243954116173e-04
6.607839760461643210e-04
6.568293145049643308e-04
6.466400655457039308e-04
6.384230987833043949e-04
6.392802359031679767e-04
6.383560341329930611e-04
6.595000183530730061e-04
6.643689971083348430e-04
6.410418478654127160e-04
6.531687787647297641e-04
6.511576557866442534e-04
6.201148785339227537e-04
6.274673444511508040e-04
6.539774392785266703e-04
6.586247262864520016e-04
6.574554346747440471e-04
6.551746175189440864e-04
6.519220801471423783e-04
6.440981663290566055e-04
6.399112088073054911e-04
6.443328441967455592e-04
6.640444640609575490e-04
6.683463548089732184e-04
6.306399018170376087e-04
6.286248494205931526e-04
6.434283478449803924e-04
6.361996651661318627e-04
6.329272667601016722e-04
6.296728539059778937e-04
6.413853081674086506e-04
6.441104310225611055e-04
6.296575376064584206e-04
6.225122401736376838e-04
6.275790637820615175e-04
6.097061279625629699e-04
6.126164803206579938e-04
6.545963176932303573e-04
6.332334023477705250e-04
6.147130493165644171e-04
6.110829608090573035e-04
6.102778045102418437e-04
6.305901797257108679e-04
6.297652235536072788e-04
6.160650487685299633e-04
6.179638777294887194e-04
6.363515638139285481e-04
6.439503742264347927e-04
6.314724732517358694e-04
6.052831125592976827e-04
6.228542069414546916e-04
6.564406626395234354e-04
6.520463427548444562e-04
6.345465000301339902e-04
6.139099216833595642e-04
6.108997330596049142e-04
6.229088940453168712e-04
6.080351535145888872e-04
6.147243358647727120e-04
6.509520706137044430e-04
6.523304104695883425e-04
6.242512984260970227e-04
6.111177899272699681e-04
6.131142612924241108e-04
6.085412109133318164e-04
6.213687889985450644e-04
6.258983069017046283e-04
6.063265397028649948e-04
6.152701509864584800e-04
6.384360062246554864e-04
6.210645676504651007e-04
6.065344016915832524e-04
6.120988167319236757e-04
6.019712868677220413e-04
5.934743849284829448e-04
5.949832035646591532e-04
5.976427126747764062e-04
6.250592142664655390e-04
6.187560322160128804e-04
6.030523454896612656e-04
6.182541812990455937e-04
6.095419999129495425e-04
6.017482562196194542e-04
6.191703219007753996e-04
6.190443930649444345e-04
5.937224983759234074e-04
6.026455905662458229e-04
6.186688534741517642e-04
6.161278526145747047e-04
6.159623209461734554e-04
6.097880590871213686e-04
6.099069688142988704e-04
6.010232031824502569e-04
6.062080673678376611e-04
6.244232699821115722e-04
6.009525329669181863e-04
5.956290254375305260e-04
6.067034114433855416e-04
5.951906993875738950e-04
5.953036122196262749e-04
6.024054895409511551e-04
5.981446266489458393e-04
5.940259292201595636e-04
5.975913309487720405e-04
5.945048725985080298e-04
6.027516916474204376e-04
6.146165180036962643e-04
6.013242391075344223e-04
5.980893328824311459e-04
6.085212790560738183e-04
6.070360945593541958e-04
5.960717246792289438e-04
6.039993307282386613e-04
5.992206721370571922e-04
6.088859867593421869e-04
6.066239630132693166e-04
5.790439729451388488e-04
5.915472057700260113e-04
6.069966608827470200e-04
6.009757391079925942e-04
5.846833316456996306e-04
5.905448322849590802e-04
5.933946831127363169e-04
5.891737479156753743e-04
6.091623100256699647e-04
6.019858988811605622e-04
5.765406890423230421e-04
5.920765062279715165e-04
6.136084713674769221e-04
5.982390944063067494e-04
5.823549904116652118e-04
5.761888759058732701e-04
5.765981082590676153e-04
5.727474498456958194e-04
5.698964491821882639e-04
5.880656981156257750e-04
5.884388801395068957e-04
5.685645166447997768e-04
5.850729641849133997e-04
6.104692060005143753e-04
5.884459088094757487e-04
5.765341263907588273e-04
5.657221987278242921e-04
5.635101474478328371e-04
5.844638803855841140e-04
5.865015455087225181e-04
5.740136435519227519e-04
5.772117331763485177e-04
6.023650409261714113e-04
6.007353510328452889e-04
5.872094299098271335e-04
5.935567555580848137e-04
5.988037701751799989e-04
5.901014771716654554e-04
5.873886679248144097e-04
5.702384100676739743e-04
5.552811363821686047e-04
5.863302455722036637e-04
5.870530080586366896e-04
5.639021282310398503e-04
5.728616981125806860e-04
5.782944235744201435e-04
5.688221257727829995e-04
5.735927477597171486e-04
5.889144943574887081e-04
5.991495404484345868e-04
5.936866362473890374e-04
5.923877342033276837e-04
5.790856953123977354e-04
5.673589416930775861e-04
5.575314902503867263e-04
5.455073385719874830e-04
5.472704865041524850e-04
5.342870180026684096e-04
5.675868319568900134e-04
5.824676318730810176e-04
5.696165173337923437e-04
5.894357755711180941e-04
5.740486085539875469e-04
5.572905578273142872e-04
5.711172804077075792e-04
5.578170873606473103e-04
5.570582199908195387e-04
5.631252790689589543e-04
5.496470942060261225e-04
5.506676122666523268e-04
5.549125599103307349e-04
5.655106832123178544e-04
5.614390919641838295e-04
5.649635098561220890e-04
5.700994204131833425e-04
5.435940202109904333e-04
5.330254827135789747e-04
5.533874401955210043e-04
5.606164269525255265e-04
5.599282616307687090e-04
5.608002831245091592e-04
5.627708991437079282e-04
5.764253529228073906e-04
5.644154047580727303e-04
5.578669047462194190e-04
5.708441542091038587e-04
5.728961073696927113e-04
5.849104128220390404e-04
5.762915741756237560e-04
5.412962402509811401e-04
5.368107603018659312e-04
5.574735137657994962e-04
5.681129441723709950e-04
5.575678398654247345e-04
5.621877756825553133e-04
5.605973148650789150e-04
5.527422234236498621e-04
5.742801847356586659e-04
5.800980132788020232e-04
5.694226860530797810e-04
5.635303087008471318e-04
5.533785819872152423e-04
5.644298256605355738e-04
5.654600227631832081e-04
5.502560976381300553e-04
5.483873157737861404e-04
5.490840270991831709e-04
5.482302311379594947e-04
5.514402410292351371e-04
5.649925803180681771e-04
5.598681395297595322e-04
5.391188813640165976e-04
5.444577468385827660e-04
5.463084300596274647e-04
5.483022442177025620e-04
5.624375447627641368e-04
5.713400069235283077e-04
5.526402150980862281e-04
5.376266950264039753e-04
5.445483572586726825e-04
5.284881887915472004e-04
5.432483193576542269e-04
5.556350654263839985e-04
5.386980808859996106e-04
5.261668721166537456e-04
5.322716364388913480e-04
5.491525730953847502e-04
5.634672801769604125e-04
5.534864374161516457e-04
5.341429485080321365e-04
5.303738568533548697e-04
5.398809286699350748e-04
5.539412819142408269e-04
5.484307130522731843e-04
5.223280792897231880e-04
5.199580096708666986e-04
5.286219529270778017e-04
5.410391825992423619e-04
5.437383283826924480e-04
5.389865920161786804e-04
5.478834791932623129e-04
5.381881736517524738e-04
5.412447504670625954e-04
5.570327497520097737e-04
5.485309040211787520e-04
5.315964750964767647e-04
5.270804464948457366e-04
5.267501288222157900e-04
5.403924238833077934e-04
5.575211627914771883e-04
5.550740490953020613e-04
5.422954371728509098e-04
5.483846643832820727e-04
5.467723697517305921e-04
5.387934484088856280e-04
5.575052896429387797e-04
5.482263883298669257e-04
5.397641814513238871e-04
5.463081698645442120e-04
5.461006844886509733e-04
5.584122547508559280e-04
5.594554401574773498e-04
5.426935954944496661e-04
5.358527805721424774e-04
5.436907205966015882e-04
5.554133190931028960e-04
5.486377784482075184e-04
5.252160704623785609e-04
5.434276034052791656e-04
5.601448189864455512e-04
5.388406294949199061e-04
5.376216531463309193e-04
5.436492852307114442e-04
5.390102013288563957e-04
5.518994845324260183e-04
5.416949395326829978e-04
5.226623795166276693e-04
5.374331691541384256e-04
5.418031202144460261e-04
5.254561280569289847e-04
5.250492541901105635e-04
5.380588129857435085e-04
5.288040963793156756e-04
5.173210022708255116e-04
5.222820790262508190e-04
5.348210251832041491e-04
5.424691150895918955e-04
5.308667420927382346e-04
5.302548302237258902e-04
5.271716170890808958e-04
5.266710696896976292e-04
5.366941854340186125e-04
5.409251037383675485e-04
5.370299778324332538e-04
5.207236451821444260e-04
5.237102070688309796e-04
5.285434630252372088e-04
5.251972452915617271e-04
5.230716987481908798e-04
5.250757254329134569e-04
5.217992244442439887e-04
5.138476045335020354e-04
5.093239835576969868e-04
5.073944923004016037e-04
5.250343988126071398e-04
5.293998867712536001e-04
5.150905535799781389e-04
5.163199874518340600e-04
5.304685787859555546e-04
5.339065764117940623e-04
5.278993742423778324e-04
5.291705529348469201e-04
5.469219252089610028e-04
5.377699463321535976e-04
5.100337914367824438e-04
4.989409313244141985e-04
5.129388940391655088e-04
5.327507218627405014e-04
5.274040955456610986e-04
5.188006631635382233e-04
5.313437594905573436e-04
5.343427361076411378e-04
5.269978547809574644e-04
5.288432913641878544e-04
5.212481997622906739e-04
5.155487779563726119e-04
5.170321667906281355e-04
5.264887559867020362e-04
5.193340852897772872e-04
5.054277937746650545e-04
5.095915424180536089e-04
5.270300902922186352e-04
5.141790770543217155e-04
5.201211004683318042e-04
5.282653341721051197e-04
5.007960629606205165e-04
5.086387917568801695e-04
5.190588285731673017e-04
5.053718020310300329e-04
5.095863697360843289e-04
5.292192037253107533e-04
5.113712491646505483e-04
5.001599280306969061e-04
4.990578118330671505e-04
5.034317286320255224e-04
5.133594816808622046e-04
5.205065071107750369e-04
5.144782907082507285e-04
4.904514388381099859e-04
4.976690872608427116e-04
5.124774915097412252e-04
5.068611490238137405e-04
4.997333560065699617e-04
5.038914269859323062e-04
5.105252405982659827e-04
5.206578884958416777e-04
5.293130930659765889e-04
5.221618752336505730e-04
5.110538422222772994e-04
5.010292309011079703e-04
4.996728084158410469e-04
5.074413150990510950e-04
4.962159879446791273e-04
4.934299302653319787e-04
5.012555104874621276e-04
4.867037534280678241e-04
4.819369354474155754e-04
4.927788017823281699e-04
4.906225298726256141e-04
5.097615714477535514e-04
5.074257878202393171e-04
4.967352628296485550e-04
5.167832193956426465e-04
4.998988858363415935e-04
5.038751656074466840e-04
5.155266542917595358e-04
5.020802665339447806e-04
5.044775647428832374e-04
5.018776265524378275e-04
5.033804240809603391e-04
4.908514835490224854e-04
4.957568642459808531e-04
5.086284739611275163e-04
4.928730371568445590e-04
4.893954248865494457e-04
4.962068900393720771e-04
4.913360709617384248e-04
4.788249580276453146e-04
4.774791977677165914e-04
4.901024122243582363e-04
4.944995962372538204e-04
4.794469068507867010e-04
4.857569894035966519e-04
4.826665541480052910e-04
4.894310917756128495e-04
4.870849372601297918e-04
4.709713736882996924e-04
4.893749098541402658e-04
4.899946041741869152e-04
4.723657095614765050e-04
4.708826821703872853e-04
4.881644396871645769e-04
4.895970605464272825e-04
4.817961715123700002e-04
4.802671536388429009e-04
4.717989007478971667e-04
4.797128421465662179e-04
4.855308992824003043e-04
4.717474469347003574e-04
4.752201919002739853e-04
4.959507295518404820e-04
5.085939945369491065e-04
4.808928645950898747e-04
4.592044644037681029e-04
4.619039258333130626e-04
4.737556028644208397e-04
4.905196913579701378e-04
4.950289506419503632e-04
4.938649528559814006e-04
4.817337799133353336e-04
4.627759652203672965e-04
4.647042587127042830e-04
4.824969692781682089e-04
4.805068091051378797e-04
4.660029187111761192e-04
4.701130996365362482e-04
4.879820464378563588e-04
4.982435208520098443e-04
4.937915269200779259e-04
4.684398972451686441e-04
4.626935399294307785e-04
4.794535743407080954e-04
4.750618498438861654e-04
4.742971631772485578e-04
4.878207150245463821e-04
4.779815223165056830e-04
4.683622035862167318e-04
4.563646172120230373e-04
4.449592990021051728e-04
4.710915859717951541e-04
4.885719201879908363e-04
4.786098279266016910e-04
4.706427152525162428e-04
4.820150343058484440e-04
4.813182062803980383e-04
4.731424170141074539e-04
4.613865439465728328e-04
4.484333158199744823e-04
4.572137797518867450e-04
4.753864706735507579e-04
4.800061204300455457e-04
4.643964015768838375e-04
4.690992598202169388e-04
4.684697639906484717e-04
4.674304502522658254e-04
4.652821144529840046e-04
4.592355895592803590e-04
4.786206635654013247e-04
4.729006244891514736e-04
4.521628340174028678e-04
4.426456627240493865e-04
4.560928897027620487e-04
4.791475789537872265e-04
4.809602352667084074e-04
4.698759004257511821e-04
4.581290644851108182e-04
4.665503024832473090e-04
4.633252941598401493e-04
4.622561597640284774e-04
4.849247195184599709e-04
4.794884902180696160e-04
4.570905283785777103e-04
4.574119290419664742e-04
4.624288644237553115e-04
4.550819376028100369e-04
4.540800426822815808e-04
4.513745960003184257e-04
4.503035484756325209e-04
4.691924136998207144e-04
4.708559018511585892e-04
4.617656181877583563e-04
4.533089664850458345e-04
4.541515936527789222e-04
4.654660271086935369e-04
4.755809896087298387e-04
4.801173999367352703e-04
4.727366093441875972e-04
4.553337128677800369e-04
4.528279959234851127e-04
4.640389143807538983e-04
4.501107453495997333e-04
4.481683458739850337e-04
4.612372011449078881e-04
4.739563820547296907e-04
4.701625340447252062e-04
4.520343098269130155e-04
4.469927827244184345e-04
4.575809060385795774e-04
4.633847335401401497e-04
4.598166430693921601e-04
4.709053547064554293e-04
4.595275054846819371e-04
4.443372164590806382e-04
4.484851364834606413e-04
4.557790909543181480e-04
4.643724365398947868e-04
4.607267038231998148e-04
4.482605913459938407e-04
4.507554046843233815e-04
4.528847522224000604e-04
4.413401326730819656e-04
4.432647401719553193e-04
4.521854688067613367e-04
4.584893240027090150e-04
4.578035705484837913e-04
4.581994608554778659e-04
4.522728357532913163e-04
4.478549306479029509e-04
4.650010341656553737e-04
4.521602625489654862e-04
4.394295191681401973e-04
4.537293806737706554e-04
4.400152563189389820e-04
4.354767967748327602e-04
4.412595214910021804e-04
4.427082575305662528e-04
4.534976556238218596e-04
4.508235336062343837e-04
4.523643673565119847e-04
4.580071352010224367e-04
4.458378399706945964e-04
4.257780662273734406e-04
4.308433559790217403e-04
4.531493758122199069e-04
4.478116858529683844e-04
4.397140491137155479e-04
4.432177637520157685e-04
4.415778326973807382e-04
4.396120349375781449e-04
4.412144016338674342e-04
4.396497249258511371e-04
4.374174745212155101e-04
4.421190151802097774e-04
4.350724771263646739e-04
4.299441329280652858e-04
4.391460366989377931e-04
4.396335811672042967e-04
4.431277255985701887e-04
4.417838335491303353e-04
4.317363965064468720e-04
4.451180444794377005e-04
4.516804124665583435e-04
4.411940916388467433e-04
4.427654546952413317e-04
4.402922083405099970e-04
4.362240834433253047e-04
4.382867382954739894e-04
4.474505207735406716e-04
4.512182245433510644e-04
4.425053286930581155e-04
4.470229472111309182e-04
4.287908035997596177e-04
4.157047031011944292e-04
4.373540932075530453e-04
4.424692537635444879e-04
4.446068392013843872e-04
4.512339933449715937e-04
4.371379119132333337e-04
4.283302239158678221e-04
4.471188199307335898e-04
4.542092340312715902e-04
4.369443544201849689e-04
4.187607205291713299e-04
4.326273657626570224e-04
4.454386652726556898e-04
4.335933480233162955e-04
4.345248179711745065e-04
4.450460988770876098e-04
4.505905792179931289e-04
4.403805665690020362e-04
4.305524642388166125e-04
4.303876592791654513e-04
4.372248463774371032e-04
4.433401654470801021e-04
4.441140924838761451e-04
4.394080641427004471e-04
4.403446541912405237e-04
4.402051686728247759e-04
4.296351418570816256e-04
4.357029618027056183e-04
4.348264667090147241e-04
4.327782216110115333e-04
4.358877600184334240e-04
4.442542253138327419e-04
4.510223308632592952e-04
4.502616590569029418e-04
4.389906625740698791e-04
4.318683191132341209e-04
4.397936079456790507e-04
4.335648683760685330e-04
4.265922273811961719e-04
4.221185498925340406e-04
4.352345274578314272e-04
4.370236500252695929e-04
4.470658739181355740e-04
4.617233664562566536e-04
4.443061837867442305e-04
4.283204910117754472e-04
4.328422306252003205e-04
4.447502589947784730e-04
4.393013013926819850e-04
4.177811134150404243e-04
4.098039725220626976e-04
4.225648837697100306e-04
4.335851470580678207e-04
4.344032434988205345e-04
4.305806464752994140e-04
4.326448661915477281e-04
4.199786989430260111e-04
4.265452210075659973e-04
4.357558468275965079e-04
4.317817709022023762e-04
4.321422227546837277e-04
4.295146978521844402e-04
4.255779914799715370e-04
4.137221120052370017e-04
4.165633877851341389e-04
4.139958855891143121e-04
4.154552046358619250e-04
4.279990090904540632e-04
4.200014861840843986e-04
4.101538405156917840e-04
4.066518264131164400e-04
4.244780695200340410e-04
4.345424064880716109e-04
4.183245300433993913e-04
4.236070134655777180e-04
4.375440742923557931e-04
4.158721707074900464e-04
4.121560192230021530e-04
4.219561349053103623e-04
4.221175641629644026e-04
4.361026885268325603e-04
4.218474858428786114e-04
4.143587963365290869e-04
4.255106107984821967e-04
4.185148254307354118e-04
4.175113864877083407e-04
4.242143002173953919e-04
4.030255832332227828e-04
3.872146349223878144e-04
4.082075227914211597e-04
4.285351752188939350e-04
4.261356476604107740e-04
4.207859850166174431e-04
4.263765249316748543e-04
4.271557327528829190e-04
4.198478514684003378e-04
4.214097992473016729e-04
4.172383698712224141e-04
4.140623725650139763e-04
4.229982519142872865e-04
4.297348271187077014e-04
4.239607151873831924e-04
4.156367570569622478e-04
4.162675304234349422e-04
4.173056821218894393e-04
4.192460777056348045e-04
4.105248319127038741e-04
4.100650335930021168e-04
4.243562229637412478e-04
4.320192589884842621e-04
4.268266640955686799e-04
4.123550790421678220e-04
4.192141000019044910e-04
4.366625913144658042e-04
4.242429173324926495e-04
4.184483489453970752e-04
4.195110004058227437e-04
4.220485614626258040e-04
4.296103433242698128e-04
4.213617416937802656e-04
4.132467072226048404e-04
4.154267210614876892e-04
4.130629545115108571e-04
4.112728170370006254e-04
4.134451150401082138e-04
4.035887527735435043e-04
4.012184781227725542e-04
4.140725491497436656e-04
4.260078981143925370e-04
4.225626145125365297e-04
4.147971107646581941e-04
4.067275646777188743e-04
4.042376161836449600e-04
4.035994869046563875e-04
4.069614978105521208e-04
4.199913837337617643e-04
4.324950062117547149e-04
4.284084820309141755e-04
4.115944566307345163e-04
4.196850724633456988e-04
4.292230968392850244e-04
4.246926743890889577e-04
4.182055369408261636e-04
4.111710540004358478e-04
4.206846677924409189e-04
4.279320711864932863e-04
4.234859215268685687e-04
4.226574126975602645e-04
4.290522582712685460e-04
4.235888443702868762e-04
4.126047510501452075e-04
4.110566271050460898e-04
4.003298787192463961e-04
4.132997646629460280e-04
4.260930409971406337e-04
4.100890466796300337e-04
4.011099596689300683e-04
3.900823131212296656e-04
3.870750530614476136e-04
3.988286098124159472e-04
3.980700405248205212e-04
4.119745400406789066e-04
4.246876516771495077e-04
4.074597552359934707e-04
4.002542527879288342e-04
4.011532418015039628e-04
3.975649299220078772e-04
3.959270922308815344e-04
3.961704941569575374e-04
4.022155295870600612e-04
4.048880374768818445e-04
4.068460360611994239e-04
4.071000437196269604e-04
3.982888961914077654e-04
4.005319288844182537e-04
4.000434258657599657e-04
4.031351100171219810e-04
4.114193427885157791e-04
4.048278222324343386e-04
4.121503259093789819e-04
4.179967097363285330e-04
4.110113717451142640e-04
4.062689085182747111e-04
3.949015695805969538e-04
4.061947478785728400e-04
4.064767154238646974e-04
3.892202639809044275e-04
3.929003858467493087e-04
3.869102379082215186e-04
3.863632805293591558e-04
4.019085296561122379e-04
4.006583548529810634e-04
3.967893304539163858e-04
4.121583388965691531e-04
4.150735054355005971e-04
4.097033908580265311e-04
4.111154897579428970e-04
4.005391817087993150e-04
4.007937741329396461e-04
4.235138141117527114e-04
4.194828920227655958e-04
4.020906895309106347e-04
4.008094383480627809e-04
3.952181586433505954e-04
3.860562481256020061e-04
3.879001904698316347e-04
3.979398404615353143e-04
3.957143837017465093e-04
3.936743288917141006e-04
4.029819307243669439e-04
3.980323947873065649e-04
3.955490287930202450e-04
3.907859339476948903e-04
3.860821341346364435e-04
3.930069153913324479e-04
3.996704587834569986e-04
3.987791692759276238e-04
3.898212637186368196e-04
3.880378573073259177e-04
3.820046224054685514e-04
3.836723631942025184e-04
3.929135863719044794e-04
3.874749346757228974e-04
3.809109861496171902e-04
3.805277468590317837e-04
3.780559532219646027e-04
3.870294122077618990e-04
3.925386526082976987e-04
3.906555651968282019e-04
3.980671662928354543e-04
3.960549468871208626e-04
3.866570686350595987e-04
3.910895735182627294e-04
3.953387340654853873e-04
3.918759314404956129e-04
3.858227193306470429e-04
3.888070129019439644e-04
4.015446561915012448e-04
3.933124887855281022e-04
3.791708959176368077e-04
3.759517010737420482e-04
3.744427723485473721e-04
3.684769072759843896e-04
3.815647134349582268e-04
3.945420112736599616e-04
3.805870874303464305e-04
3.816599330004572877e-04
3.800659782696692792e-04
3.748474464154605171e-04
3.810472771193351010e-04
3.887039583479772104e-04
3.859056048478094508e-04
3.709484887335092428e-04
3.661613236942888139e-04
3.648787286509072559e-04
3.791413163309878195e-04
3.852570277093191747e-04
3.700468604715164821e-04
3.694468090974075076e-04
3.857490046029101848e-04
3.895595070073269522e-04
3.830110692271041341e-04
3.894111901947044300e-04
3.775513649158026034e-04
3.713288727607718352e-04
3.872372923779382860e-04
3.821373291929716599e-04
3.809016742512735787e-04
3.855389144263023050e-04
3.789386065731710279e-04
3.833027262761602217e-04
3.850314014825514486e-04
3.835969604124427079e-04
3.840711232244512483e-04
3.846930621705463510e-04
3.786218543566757843e-04
3.736730494610895057e-04
3.775464018638211169e-04
3.597082836103851012e-04
3.556847865187391265e-04
3.624834072952558229e-04
3.634251319691880300e-04
3.812744945806353122e-04
3.817260187584319117e-04
3.732019195551794315e-04
3.817655493417007649e-04
3.763871467451907057e-04
3.725141581279630939e-04
3.734033512469731465e-04
3.700585092777665917e-04
3.714764959045404463e-04
3.714624565600486939e-04
3.651057595965644760e-04
3.501266722749184885e-04
3.601978206388798559e-04
3.648797896604366771e-04
3.653318661963774719e-04
3.702336516880469822e-04
3.688534969128466861e-04
3.718565548613468629e-04
3.807503213771454482e-04
3.867709615356676955e-04
3.803760509646632944e-04
3.762742909254233013e-04
3.882959831038442985e-04
3.927666703972222868e-04
3.816705371325451171e-04
3.799410413656367867e-04
3.705093451228039648e-04
3.634852477002089568e-04
3.752901690124928777e-04
3.895341923457325229e-04
3.883965571159659898e-04
3.785991127340417994e-04
3.646583217653117867e-04
3.727597622222248580e-04
3.887690162785597354e-04
3.753043926791267606e-04
3.590453027973145679e-04
3.616047208262978098e-04
3.633436039387347096e-04
3.610112634504699389e-04
3.761677927008727756e-04
3.727506470689309149e-04
3.615191275707683809e-04
3.714937989785793444e-04
3.704640610152507767e-04
3.749727801649011070e-04
3.784795074200645497e-04
3.734668110633339853e-04
3.772874436023302379e-04
3.857285627589290876e-04
3.820991706958860304e-04
3.644482746769705313e-04
3.665486467398220306e-04
3.657924691549653486e-04
3.575107068895100456e-04
3.770618013924927178e-04
3.920557427563840531e-04
3.701881211844524743e-04
3.572564612633820596e-04
3.666028495823814943e-04
3.666018822962749759e-04
3.679193530250750191e-04
3.627765580680387589e-04
3.740216000095977138e-04
3.837529473882344937e-04
3.683565287433087070e-04
3.618990947732137983e-04
3.627666351626547200e-04
3.807371409125757402e-04
3.805601833823077677e-04
3.579181141783138688e-04
3.669909675352278611e-04
3.786398416828896225e-04
3.649805361652827909e-04
3.641672352759967491e-04
3.789665013422157378e-04
3.894687095182241946e-04
3.781297521171405923e-04
3.590041984435864944e-04
3.566616841676874348e-04
3.615976759689388783e-04
3.717858900027106546e-04
3.596564168993857547e-04
3.491680280516899467e-04
3.595171174383287086e-04
3.638769347291753112e-04
3.549987416121716077e-04
3.520744467260439239e-04
3.709649315670101579e-04
3.660329677389860818e-04
3.589733207443221680e-04
3.567855790045294144e-04
3.601799429831923131e-04
3.739998198863830913e-04
3.667766901939329034e-04
3.737216058877949952e-04
3.804326452901667251e-04
3.773087053610747516e-04
3.827748519600607724e-04
3.884315428115849684e-04
3.885836447727598853e-04
3.726587862102975985e-04
3.604192082816517519e-04
3.600901162253246422e-04
3.651239497002005548e-04
3.730345139517364278e-04
3.731616373551107464e-04
3.679368409548662588e-04
3.651100702393867683e-04
3.613559518258695311e-04
3.647081230068668369e-04
3.737876032820156426e-04
3.599553809018895840e-04
3.572649362842046129e-04
3.608942765786869863e-04
3.512188211234945406e-04
3.626696480981827391e-04
3.667373760816570365e-04
3.597626801418328979e-04
3.655056338006832327e-04
3.559037838238164782e-04
3.545705601159274503e-04
3.651664636158655805e-04
3.644881300162640283e-04
3.576583690858343881e-04
3.567325048093457048e-04
3.544810916565141077e-04
3.497124103737885687e-04
3.557605800248795757e-04
3.639796997309521147e-04
3.570368032679429671e-04
3.516246659982861220e-04
3.700440182126226905e-04
3.666773641206301179e-04
3.609933930572162145e-04
3.562188481051557624e-04
3.510237184479058801e-04
3.544565103193177374e-04
3.510077548644894067e-04
3.616999093857154878e-04
3.651190337773324514e-04
3.578731417545336557e-04
3.665074890787881220e-04
3.741001896274913753e-04
3.519690665158418702e-04
3.434345489246450967e-04
3.659990273691379791e-04
3.662694538546057118e-04
3.628220810935347228e-04
3.662665375524344429e-04
3.632692081551559750e-04
3.555943965073601323e-04
3.575442558491349595e-04
3.603650758009080543e-04
3.583572859319110807e-04
3.620865900980297552e-04
3.600589339525845007e-04
3.636094776291028076e-04
3.654519728725022119e-04
3.630439481817361569e-04
3.689077596281552696e-04
3.686250536226152205e-04
3.681092933152657208e-04
3.758611886961510558e-04
3.770826344252531555e-04
3.670043487237783001e-04
3.574315295767005940e-04
3.588728755207591247e-04
3.610899884638506317e-04
3.602909883122398620e-04
3.546804914041798928e-04
3.563954845718266939e-04
3.639749912617872073e-04
3.755183688564076895e-04
3.695322130673674046e-04
3.651598508774777339e-04
3.744485234754615357e-04
3.623977464207073403e-04
3.577523821839128531e-04
3.646730345596723268e-04
3.615751584416422321e-04
3.463493051814735442e-04
3.589838432520182357e-04
3.663287600637379340e-04
3.585342468979942705e-04
3.588057624492673684e-04
3.604798160365967779e-04
3.613531448482148242e-04
3.661575676034243155e-04
3.678975354045213955e-04
3.641695502763773779e-04
3.642148669067687213e-04
3.522317390420673941e-04
3.529494429195399914e-04
3.628546242271010725e-04
3.585339031961792692e-04
3.535773167111793021e-04
3.600858013463818352e-04
3.505649551740068785e-04
3.418832533706940200e-04
3.403034052886802995e-04
3.359224809095455845e-04
3.397348676175704092e-04
3.589529992525031178e-04
3.704939102954525197e-04
3.676632858997428517e-04
3.600865477603517467e-04
3.506220050690608174e-04
3.594277348981017367e-04
3.624146605295430930e-04
3.583541676683746455e-04
3.545240368971714034e-04
3.393789948306219495e-04
3.475789483639509805e-04
3.617924626423637581e-04
3.533355163001711046e-04
3.509534987009608293e-04
3.461622174064282655e-04
3.439763065326512733e-04
3.461331887007433866e-04
3.483963521193900181e-04
3.518752789169256085e-04
3.500165587785322111e-04
3.435583177815963859e-04
3.427602891366416087e-04
3.488650557911572450e-04
3.530552982407480838e-04
3.549322498874535260e-04
3.477472710720700398e-04
3.497717724026690829e-04
3.518782773871204561e-04
3.411399815341769216e-04
3.388479852831319684e-04
3.427823285692560302e-04
3.256802156741824645e-04
3.194966437541411994e-04
3.352571950129729929e-04
3.420057769123370788e-04
3.383221477448061939e-04
3.252761577521292788e-04
3.182999018753532848e-04
3.191668395964395864e-04
3.174310540862823994e-04
3.205408847485683712e-04
3.325271200565189759e-04
3.331279178796177007e-04
3.325684933002028693e-04
3.309739016530747167e-04
3.235788352521800672e-04
3.196068257616861913e-04
3.117324762041630195e-04
3.143168264869886878e-04
3.190669022260080533e-04
3.259375609819928398e-04
3.270432842665234124e-04
3.176622493481947836e-04
3.186222212813879205e-04
3.206892252136115729e-04
3.283035430809412786e-04
3.243931591116964975e-04
3.082238535615114492e-04
3.041188687453815452e-04
3.075844793188338248e-04
3.073457901229803817e-04
3.138268866919666092e-04
3.149419312872903999e-04
3.060804301275801159e-04
3.049901069000766733e-04
3.016494208434726716e-04
3.022300275655359658e-04
2.941013245872362751e-04
2.889933360079303308e-04
3.038545466835743808e-04
2.976534769705045875e-04
2.990080371933742155e-04
3.089272279212878190e-04
2.986176346551889615e-04
2.936876949729217085e-04
2.941690350579611950e-04
2.951854910158264685e-04
2.944286906426649727e-04
3.019921131278564797e-04
2.973251159717343081e-04
2.854034980146914887e-04
2.948936761659393308e-04
2.932373694651012655e-04
2.924497681733821816e-04
2.977618709892997377e-04
2.888294240189810008e-04
2.883355697461814095e-04
2.834188914379184529e-04
2.785011318297585443e-04
2.775808218226453452e-04
2.786801738651801283e-04
2.873283412839347040e-04
2.906483410295751437e-04
2.813084757423934754e-04
2.650965172067962553e-04
2.641728953850267739e-04
2.704429126718680635e-04
2.721270655117324238e-04
2.713283840778391281e-04
2.751963936268161590e-04
2.791892058258909444e-04
2.707776309891761512e-04
2.647746791169824942e-04
2.696550828508177244e-04
2.671977872528159392e-04
2.601585936857792741e-04
2.553243714101327620e-04
2.586423464904264195e-04
2.650957719404300572e-04
2.684458332996699577e-04
2.564332156566705568e-04
2.407386649568654744e-04
2.465373375680984347e-04
2.549840354219803278e-04
2.533706098202401441e-04
2.466718743079025083e-04
2.497301523202132283e-04
2.551582659449705393e-04
2.512874443905400404e-04
2.493038950047991495e-04
2.429086474519562104e-04
2.323378390527268693e-04
2.323488267134741863e-04
2.440507155458990587e-04
2.521214737031025757e-04
2.413581197485398894e-04
2.379002226034950267e-04
2.390986905146352240e-04
2.343052634218301936e-04
2.388941183680711160e-04
2.339754246485682167e-04
2.333296077962733819e-04
2.330709634496919776e-04
2.256908994394471999e-04
2.319899200038584325e-04
2.360092658685472805e-04
2.369679232555657318e-04
2.344777723486828644e-04
2.226570451996081007e-04
2.191825559267318168e-04
2.165978372576556348e-04
2.153880314479319645e-04
2.254005484378980182e-04
2.267930206425327493e-04
2.187140978848831486e-04
2.139999163638610217e-04
2.189042004484435052e-04
2.173120259732369574e-04
2.112754595865843916e-04
2.165512116835314018e-04
2.138687702043328537e-04
2.067379421045090118e-04
2.083929202267947281e-04
2.115779198487337601e-04
2.125779795467474067e-04
2.118182780579602124e-04
2.042185994427999111e-04
2.016878567187553269e-04
2.070641881256550770e-04
2.039545700073608434e-04
2.054919175899561946e-04
2.014739437057295286e-04
1.924748866827434373e-04
1.916578110364294742e-04
2.043125717257363114e-04
2.103424624709271948e-04
1.993142060685836883e-04
1.970399999945207647e-04
1.922949733095524467e-04
1.887623853764675333e-04
1.930368960835920119e-04
1.888092331912669564e-04
1.860281461521505779e-04
1.878196885668513897e-04
1.874313967143020356e-04
1.814626610504334325e-04
1.788597032706460538e-04
1.866188589997490386e-04
1.875868110231482732e-04
1.845192332440670046e-04
1.815471891520531531e-04
1.767153353377541244e-04
1.825511011821762250e-04
1.863793989877864934e-04
1.843334183976732090e-04
1.873622051896571756e-04
1.824409886578740687e-04
1.732937500287343331e-04
1.698051606562619802e-04
1.720167650215533364e-04
1.722867894250039737e-04
1.684855728778073230e-04
1.720976563909219922e-04
1.737386198732192104e-04
1.691041175025181855e-04
1.690980643960898733e-04
1.671387826379119141e-04
1.647233049335300340e-04
1.652199758937484392e-04
1.641825311941868572e-04
1.619434102498421046e-04
1.614589629592779211e-04
1.631447261098856194e-04
1.606305862665803792e-04
1.583547700492464634e-04
1.603265450866579354e-04
1.628056518037387197e-04
1.625664703442313648e-04
1.596534558961085139e-04
1.631268921022041574e-04
1.573320277869397048e-04
1.532372941752827629e-04
1.568241938277104616e-04
1.559955716463439488e-04
1.578222241102043063e-04
1.541479748047423380e-04
1.496923671585684301e-04
1.483113752074981381e-04
1.490564324326266847e-04
1.443546260391309296e-04
1.380885308684662077e-04
1.449005751583521502e-04
1.486962399934862122e-04
1.496252043098454004e-04
1.452233663657592246e-04
1.367669403064028619e-04
1.374199220675026531e-04
1.394856160787907764e-04
1.373226459197023519e-04
1.360083771662645453e-04
1.387424896182677984e-04
1.438361260402954388e-04
1.431531129514274840e-04
1.343470887505304637e-04
1.304916060338327582e-04
1.326905876467794415e-04
1.323133126516363024e-04
1.342195705710486162e-04
1.347984553942315129e-04
1.303753260318101762e-04
1.295529464419791594e-04
1.318301195656363799e-04
1.301317854204533031e-04
1.311261716201923323e-04
1.318529143455880238e-04
1.277645542316976099e-04
1.260091691903066275e-04
1.229234295511797163e-04
1.271494525510603315e-04
1.306929835139501739e-04
1.261594584235506216e-04
1.213748463206663599e-04
1.219605203669191825e-04
1.248176075582156728e-04
1.243258820423595340e-04
1.226644877618993416e-04
1.198887072599029208e-04
1.186183657596773418e-04
1.201351350337473141e-04
1.213235009256331576e-04
1.214254012213333893e-04
1.174880202075738114e-04
1.152859709953346114e-04
1.153694028637282707e-04
1.119286609162382988e-04
1.139027926683885365e-04
1.174378948316194814e-04
1.160784431904960436e-04
1.127964030777777208e-04
1.093273704290957416e-04
1.087577117345109567e-04
1.109794736103074348e-04
1.120655056312945568e-04
1.101024015122433180e-04
1.096778467315308515e-04
1.089018412230170193e-04
1.075992579616000494e-04
1.076289680916002315e-04
1.083332830365590281e-04
1.085268538097855517e-04
1.075233230036003412e-04
1.084140564593040788e-04
1.058858904478415672e-04
1.041448905508016111e-04
1.049358485954853551e-04
1.025266188613679138e-04
1.000244940932601921e-04
9.877232926047674853e-05
9.837721914415170166e-05
9.776600403446042723e-05
1.013928552963039222e-04
1.027915004353471590e-04
9.803101783708034766e-05
9.307789299913708304e-05
9.251879231416079729e-05
9.645941825780186634e-05
9.669444852703840609e-05
9.676402332211868817e-05
1.008245394573972732e-04
1.006770134913439183e-04
9.671224899875888615e-05
9.220400119169717241e-05
9.168588273668404267e-05
9.174544245296811318e-05
8.885773688753520981e-05
8.954948455818148155e-05
8.934002077374967243e-05
9.094556193405599971e-05
9.399575142500989923e-05
9.023224274205090590e-05
8.537906086286684015e-05
8.606033300780969487e-05
8.537613122395820361e-05
8.319121956870265328e-05
8.459990960835897902e-05
8.419034558748242380e-05
8.309160754781694073e-05
8.359318915069827551e-05
8.297004892666870620e-05
7.939780230088497423e-05
7.943509293435965812e-05
8.345377450462445842e-05
8.286661397315142933e-05
7.924175225537600142e-05
7.650449995623594124e-05
7.862571211837133774e-05
7.971437433695223993e-05
7.778235840598550824e-05
7.741455542109084841e-05
7.734143652185601929e-05
7.630046283937477508e-05
7.691128235691194952e-05
7.700719428207442670e-05
7.505470567437667038e-05
7.504105625075355526e-05
7.477319639698069322e-05
7.418463187673651500e-05
7.482411310902209478e-05
7.321284057731625150e-05
7.113889844271706938e-05
7.243794672143903429e-05
7.254090134229642035e-05
7.137848246485850362e-05
7.080311737571962376e-05
7.157257789888391009e-05
7.403918930428845895e-05
7.044042039022336123e-05
6.722414039717547192e-05
6.813011260999753929e-05
6.742902308676320831e-05
6.600987754369019129e-05
6.578500256392228124e-05
6.707818350994328160e-05
6.804201907576762777e-05
6.830549733319611410e-05
6.644369102942464136e-05
6.636130732613160850e-05
6.532529612994789016e-05
6.298086169054219945e-05
6.446938269403932253e-05
6.281316183083953764e-05
6.127588876480534799e-05
6.255204708027805108e-05
6.206202665097906130e-05
6.155286660855256091e-05
6.251833477432402575e-05
6.421625367540645575e-05
6.123014867810991173e-05
5.889492979567130559e-05
5.847705978452662261e-05
5.901333460502640422e-05
5.901088416985790622e-05
5.908235223169791827e-05
5.873727911962359010e-05
5.744617486484379485e-05
5.866393803630788752e-05
5.636276504054839494e-05
5.473324798105277185e-05
5.443862176989309597e-05
5.326335382129166384e-05
5.534501333176972224e-05
5.771421165425971446e-05
5.600777273873022981e-05
5.582877720457326995e-05
5.586686895003943593e-05
5.428095740349376662e-05
5.451044872286668944e-05
5.378822081102715128e-05
5.117696341703303973e-05
5.150244722161483258e-05
5.270995436318346469e-05
5.122657283563531784e-05
5.159360931951054293e-05
5.249120745960439600e-05
5.260305847167477883e-05
5.265911124585897227e-05
5.109003324063466473e-05
5.025093763641966672e-05
5.122576950497538338e-05
5.208118319055151898e-05
4.972585056921688867e-05
4.703226989432601085e-05
4.828344789001277573e-05
5.022787457884354882e-05
4.986156674533274123e-05
4.831969386676252491e-05
4.681983018241388212e-05
4.684590947254682277e-05
4.713648358319028037e-05
4.576812717427652098e-05
4.578777241777873242e-05
4.622024791029872946e-05
4.782527380734819715e-05
4.759511104740695461e-05
4.606853290332081619e-05
4.513570534319022762e-05
4.469257467459610271e-05
4.398290143368213418e-05
4.444082258027920234e-05
4.472314419283202335e-05
4.391728014678595026e-05
4.362117183383938830e-05
4.273356780741227303e-05
4.335259375442038053e-05
4.296502089661335760e-05
4.317142534696968582e-05
4.263833183248710743e-05
4.166013235639388847e-05
4.332766178403471785e-05
4.352955013395795635e-05
4.081977657671699794e-05
4.046730154140788875e-05
4.096223788066594910e-05
4.042742665746516746e-05
4.074411842739053568e-05
4.079777903918756611e-05
4.082315595189045851e-05
4.107845241874741234e-05
4.095979805535683024e-05
3.997511596593110152e-05
3.928018086643046496e-05
3.964765399298731671e-05
3.965473560212126565e-05
3.938230184721873216e-05
3.951344250062467639e-05
3.811381267004829322e-05
3.677467134044498393e-05
3.704107844544941597e-05
3.797573391855112374e-05
3.838262955127986738e-05
3.763805398003498842e-05
3.661759531984436347e-05
3.591592242838367367e-05
3.582196149200672110e-05
3.696686362786511578e-05
3.712038461133043829e-05
3.651981980162859404e-05
3.722069288739054933e-05
3.553860391903728051e-05
3.375920067564585952e-05
3.432884055833193679e-05
3.510928747281349017e-05
3.545461361560616484e-05
3.538592335633112033e-05
3.539930658032400512e-05
3.526866663120924059e-05
3.461719569498235174e-05
3.379359223406797259e-05
3.388808547382156789e-05
3.415145406737054836e-05
3.301964721682266714e-05
3.227981739009572009e-05
3.296348445263552155e-05
3.254391075941123702e-05
3.119078817965566789e-05
3.127518296366572399e-05
3.122867923999787879e-05
3.083400839839468100e-05
3.026867999252643419e-05
2.952046552798158295e-05
2.978786025810004678e-05
3.028215254703911033e-05
3.008670012588001366e-05
3.053240150071939528e-05
3.124678047782164546e-05
3.049130468008287012e-05
2.932590121150359765e-05
2.947509066351699904e-05
2.950436934154871600e-05
2.896748369946590317e-05
2.899186277647283142e-05
2.873959385856351116e-05
2.921183790260300280e-05
2.803131479082936902e-05
2.660700257541635236e-05
2.752085096407274383e-05
2.817811707932796296e-05
2.788242027163887249e-05
2.726056867858757789e-05
2.747471650965522847e-05
2.754993655930815442e-05
2.662337864909614658e-05
2.618862093823239175e-05
2.636156652292668162e-05
2.643399619524235852e-05
2.637328951928331999e-05
2.712352411213668721e-05
2.753335075660738550e-05
2.583121666665483970e-05
2.524590466538727645e-05
2.594665102654769586e-05
2.601115168481458963e-05
2.557706428138755464e-05
2.415194810913770117e-05
2.425856268209698535e-05
2.472817167122806626e-05
2.393364167615577259e-05
2.396273388098454896e-05
2.407568476707095686e-05
2.306392796328748240e-05
2.212058307177132400e-05
2.210047628592928730e-05
2.183136375095916137e-05
2.183634400060549641e-05
2.241386968223308288e-05
2.277752441938432743e-05
2.249414819296889794e-05
2.149900645737618717e-05
2.069156373956680659e-05
2.069908540451189901e-05
2.123617166245670489e-05
2.069260386071513543e-05
2.079089200411624730e-05
2.091359494377429394e-05
1.991119710562038559e-05
1.995907901589662572e-05
1.989184774818059405e-05
1.976515785069894732e-05
2.025860552539950047e-05
1.968228499938824762e-05
1.906410046018164930e-05
1.932260223781947795e-05
1.911250675960340258e-05
1.907345507213749979e-05
1.890143122552286081e-05
1.837610720749177008e-05
1.808949288408417242e-05
1.855850741559399939e-05
1.885795202412348485e-05
1.803986926462136490e-05
1.765205013707840117e-05
1.811348068431789497e-05
1.821360749577168785e-05
1.797265298293134725e-05
1.737976821874440700e-05
1.645376556354093264e-05
1.622399068854637279e-05
1.715905628324314810e-05
1.725024316142339937e-05
1.657844549996351813e-05
1.625594833832862113e-05
1.607277567109745287e-05
1.618837454023930233e-05
1.595811057877358056e-05
1.589005843664532573e-05
1.614281811049860901e-05
1.590570155394747416e-05
1.555836100960651910e-05
1.512659763374911121e-05
1.496262455324428613e-05
1.479798565881722743e-05
1.462665451248862559e-05
1.490484202233851521e-05
1.514485922919489535e-05
1.502747886322620925e-05
1.483832692109665198e-05
1.506906118925461725e-05
1.471789137321289843e-05
1.431222770848202875e-05
1.433450260063839502e-05
1.375383528921565706e-05
1.367531325318450735e-05
1.358069477935868972e-05
1.297411257461249893e-05
1.294355176924890391e-05
1.323423170342577274e-05
1.334092004618413873e-05
1.317281252770442619e-05
1.271357587018126468e-05
1.265250133482112005e-05
1.295566768556136080e-05
1.284482276336612906e-05
1.273135419765591983e-05
1.286400917357281463e-05
1.289731160620069188e-05
1.261582771148311268e-05
1.198153435356093737e-05
1.179294701503126925e-05
1.184475635961047047e-05
1.182171719038598331e-05
1.147954779062395738e-05
1.135897037399092182e-05
1.144637576912407581e-05
1.129285613224314379e-05
1.161812486272209852e-05
1.178094697321798157e-05
1.130384542314182064e-05
1.106365559671549796e-05
1.107106931609987519e-05
1.077632554943790829e-05
1.081922523168994332e-05
1.081147900889559148e-05
1.067511980540976768e-05
1.070970272839654936e-05
1.066822237661049693e-05
1.044570744725372810e-05
1.035584292776046405e-05
1.008524810956248276e-05
1.032446702511826626e-05
1.022167769183643781e-05
9.580565159452858272e-06
9.375538233169453546e-06
9.467725336420203310e-06
9.717023401496928782e-06
9.572228055050913706e-06
9.150960401220059118e-06
9.146259745254905227e-06
9.367333425816643623e-06
9.207337409435679433e-06
9.133748312645281793e-06
9.284973985620657472e-06
9.147023973373364796e-06
8.900593822715535948e-06
8.889006231267840486e-06
8.766746450450587649e-06
8.457047348096679391e-06
8.104759692649676596e-06
8.159676032026949490e-06
8.160956796640295776e-06
8.036381661457370803e-06
7.963817491900470472e-06
7.819999615283084834e-06
7.852417262295855612e-06
7.978797118787377772e-06
8.192025052801478151e-06
8.018177298068499735e-06
7.947780852003694707e-06
8.078896245914173534e-06
7.716142540610988008e-06
7.525087138297543081e-06
7.693163851105440926e-06
7.659831557366214626e-06
7.245159166414697166e-06
7.046391726897111066e-06
7.216476023867283193e-06
7.237093921745477083e-06
7.041230338689792466e-06
7.207638507997808475e-06
7.376641606129420036e-06
7.005224710910279551e-06
6.889571128264137430e-06
7.021805708631355705e-06
6.829677233042456590e-06
6.419685071050186995e-06
6.659671812224148402e-06
6.872940141982171663e-06
6.589176172346779434e-06
6.602892366527017514e-06
6.514022734055132849e-06
6.388377658420104369e-06
6.339655645820120576e-06
6.334747261323579199e-06
6.369591998636031062e-06
6.417931990054711760e-06
6.376430760302026790e-06
6.367988197411836014e-06
6.385071356081550567e-06
6.134041459025922377e-06
5.837337817315552238e-06
5.744201611857208367e-06
5.883157313055088807e-06
5.825500824336646452e-06
5.775795223943016994e-06
5.869922131865340966e-06
5.690544835783974828e-06
5.551513746981957476e-06
5.734827771541526556e-06
5.702669959912242229e-06
5.490850738847350631e-06
5.355537939573480579e-06
5.360655046399365833e-06
5.377353921638546371e-06
5.317613126245361826e-06
5.233423157844097751e-06
5.087999056516794491e-06
5.104291315578716978e-06
4.972230308908429973e-06
5.012020596702823260e-06
5.042244876635260659e-06
4.896899859040550101e-06
4.986081760117183947e-06
5.104782379008633332e-06
5.075524780590611131e-06
4.978996066149270941e-06
4.864819994333184532e-06
4.664272634332600201e-06
4.608790424571093139e-06
4.586765071074911485e-06
4.523530757006868220e-06
4.441679044581977676e-06
4.377972747178683062e-06
4.411884882935647058e-06
4.535712494839967259e-06
4.480854401332644055e-06
4.393784411295054253e-06
4.474878227155653348e-06
4.459739390456268486e-06
4.399704507179269369e-06
4.287091446273176272e-06
4.254954255309830779e-06
4.286243755098298327e-06
4.127500167210205782e-06
4.056709488978143651e-06
4.097433413975098310e-06
4.138781487423962385e-06
4.183428680046488876e-06
3.983442637241671447e-06
3.928453528345329127e-06
4.003756043745586775e-06
3.892110899292501879e-06
3.883101597194127146e-06
3.850829249644606633e-06
3.830186735007351435e-06
3.945585216296744142e-06
3.926196989593802047e-06
3.729662506930020780e-06
3.739505312904811335e-06
3.694732750226618551e-06
3.600444550659227009e-06
3.656437141841784938e-06
3.600640087232766485e-06
3.552343202836465020e-06
3.583096190487775774e-06
3.522239562595450681e-06
3.434827218802431554e-06
3.448261664392605213e-06
3.413616601489533158e-06
3.441475514207678829e-06
3.453087688948944395e-06
3.392302986118231970e-06
3.334661347149749171e-06
3.332302739008871542e-06
3.328856848493745424e-06
3.345031120577898362e-06
3.459467500317734689e-06
3.438432508217899389e-06
3.325174785028691821e-06
3.199630237989505720e-06
3.138774567194056186e-06
3.191510327224609994e-06
3.141432310068896603e-06
3.115717794208404034e-06
3.166454133357542393e-06
3.003561776365904013e-06
2.947625367143589198e-06
3.000967164314462299e-06
2.969269205897377290e-06
3.000062691153865817e-06
2.973272226758099805e-06
2.924713909413256450e-06
2.940356713960720691e-06
2.848312349197839491e-06
2.822447994107707122e-06
2.796245786816177101e-06
2.750089296377448328e-06
2.732917649352159544e-06
2.747035824520097346e-06
2.825232267735444739e-06
2.842530164790063671e-06
2.768607555715133015e-06
2.659021292835997827e-06
2.658974709745872995e-06
2.735665824422008785e-06
2.706085692030696048e-06
2.600990556707006759e-06
2.636829650746099319e-06
2.635936493901676487e-06
2.534998761216291061e-06
2.586949247534967992e-06
2.590422122752605502e-06
2.532118739078049610e-06
2.541841963029581596e-06
2.514401586110736904e-06
2.553349803250704075e-06
2.520180598128319725e-06
2.427368233152043796e-06
2.452809036533327733e-06
2.440472987451604640e-06
2.404503639145638193e-06
2.430988960659769075e-06
2.420720314415468140e-06
2.366167175050218824e-06
2.220708709072083682e-06
2.216272376555681588e-06
2.354309225612350569e-06
2.295679873156675727e-06
2.228066010130458795e-06
2.223218124869341938e-06
2.168619449588786166e-06
2.157480471804925333e-06
2.143868517273410760e-06
2.173071049504693897e-06
2.198610063170262710e-06
2.164871617378608135e-06
2.201859552040761198e-06
2.218035248122719134e-06
2.151875973256766682e-06
2.100072733414840420e-06
2.068620956033730312e-06
2.030608987170584152e-06
2.015886436887915386e-06
2.070955495292268057e-06
2.054324492608410509e-06
2.029496081072219597e-06
2.100504795529973029e-06
2.040946378889684138e-06
1.989371536063005744e-06
1.976227771408240945e-06
1.960474699056470764e-06
1.977477847370881338e-06
1.954394627650153237e-06
1.930104816990807530e-06
1.914374218967485807e-06
1.921023898893954322e-06
1.895450354015316906e-06
1.894693947186266785e-06
1.875708648117556445e-06
1.837971239734855485e-06
1.851873229108784004e-06
1.839743233207260025e-06
1.793278874011540473e-06
1.822150048474296903e-06
1.897388701776859680e-06
1.865573492992419122e-06
1.829624435713013107e-06
1.860080157052408791e-06
1.821798974263993652e-06
1.786323793988828134e-06
1.762240600999919577e-06
1.721310943026501258e-06
1.723209558155622632e-06
1.731516366989799645e-06
1.713875326613358452e-06
1.705092181770903003e-06
1.748379735026798780e-06
1.723037660616701697e-06
1.635775828213397094e-06
1.669500267995174434e-06
1.703407339965590150e-06
1.640932978281020988e-06
1.578847665900112723e-06
1.560870805211179748e-06
1.581423285125658701e-06
1.570930106400142400e-06
1.556574540494745194e-06
1.525366599773627065e-06
1.562271599545665880e-06
1.610929986163416626e-06
1.549886704484898859e-06
1.544769275536276939e-06
1.558780776119713861e-06
1.572406637207828652e-06
1.589576704537605649e-06
1.545363869356547476e-06
1.499905803858460703e-06
1.482976017896426363e-06
1.450670097831528208e-06
1.483107513073627785e-06
1.510043052386132934e-06
1.457895347145296016e-06
1.480191720986196080e-06
1.463507235297542911e-06
1.434549578342756378e-06
1.475468648505463400e-06
1.474260739573674241e-06
1.421241925696420942e-06
1.359134982616446744e-06
1.390235298825768162e-06
1.384081344865225833e-06
1.313978750850735152e-06
1.364035032150774202e-06
1.371516968015965779e-06
1.333880632216923543e-06
1.355880711173610229e-06
1.333228167416236016e-06
1.294991872405734544e-06
1.318659170863750079e-06
1.340686059029560888e-06
1.329925889321111422e-06
1.341210939370390721e-06
1.348426481218813497e-06
1.333712409993451539e-06
1.279874597437347342e-06
1.281841515318273357e-06
1.299327163362146985e-06
1.310221448125445210e-06
1.278773783571739636e-06
1.212336264855479628e-06
1.214385816847194069e-06
1.184766753104201002e-06
1.167216553724595217e-06
1.190307647979127269e-06
1.218555162030019748e-06
1.185612135221531941e-06
1.189541206354576016e-06
1.247485673368634386e-06
1.207320692737879791e-06
1.144682378249629345e-06
1.119050027427848727e-06
1.121650049482419946e-06
1.130699867456071418e-06
1.139180689242411908e-06
1.148459936763917450e-06
1.146999328255215988e-06
1.130703954008607314e-06
1.104218378532334071e-06
1.107181321284051936e-06
1.130577826266721839e-06
1.114202007429673807e-06
1.114497128976388475e-06
1.110894297624338867e-06
1.087568772090592698e-06
1.098589952288310246e-06
1.092489898592643448e-06
1.065025431333290945e-06
1.063911121451045778e-06
1.101768812859313579e-06
1.071851491666267184e-06
1.011908131951743117e-06
1.023602298581187744e-06
1.021747762048286313e-06
1.036145725363301617e-06
1.051878127797779254e-06
9.786448288187291536e-07
9.908512191043522191e-07
1.011104883952270411e-06
9.788540974024436631e-07
9.714518348346879872e-07
9.313562611410991048e-07
9.497503755783687886e-07
9.792057478317157021e-07
9.560547150748912572e-07
9.297347002228075208e-07
9.282977822259852887e-07
9.104233370018718938e-07
9.015592990120146653e-07
9.009929914581360010e-07
8.541702340826320146e-07
8.436784645258791165e-07
8.423819901333924117e-07
8.571936645597765642e-07
8.645396328913060090e-07
8.419992379217854386e-07
8.311174119842734858e-07
8.088218388440831643e-07
8.131385356725528623e-07
8.122290869873488065e-07
7.981005429150337983e-07
8.057326392611119813e-07
8.244956278515925490e-07
8.189569634335454138e-07
7.745899958240814097e-07
7.517423845177810224e-07
7.496933308729802608e-07
7.644290309768804496e-07
7.599778111667483951e-07
7.182264295679251188e-07
7.086656229516007591e-07
7.364340009512820983e-07
7.517025553566366497e-07
7.368184468105010289e-07
7.105298758506306869e-07
6.948334866329217869e-07
6.877305478221465406e-07
6.738430420457089429e-07
6.751657293322496217e-07
6.864230889102771982e-07
6.877824781364365443e-07
6.697356308528665595e-07
6.710660656890519383e-07
6.661006794856291783e-07
6.528242815142552056e-07
6.546983851922446334e-07
6.246250027326312782e-07
6.276129007903501685e-07
6.202810865499665432e-07
5.838671279628972148e-07
5.827871106138860611e-07
5.986294026604894078e-07
5.930910762126591733e-07
5.679052918133358844e-07
5.669802461768930416e-07
5.689078451683678572e-07
5.632850070504321332e-07
5.601187153781354787e-07
5.391634276050016030e-07
5.218515593525900325e-07
5.283611031318376394e-07
5.346439715136424537e-07
5.135394005621801333e-07
5.189277240265646516e-07
5.207442113652456017e-07
5.091092925703527684e-07
5.139660107475932061e-07
4.945425319432424462e-07
4.831555514764544458e-07
4.966889618485471500e-07
4.836577899840869059e-07
4.559284037416243134e-07
4.474995985188226368e-07
4.471109367514011196e-07
4.464263473022995389e-07
4.288578053459909049e-07
4.111402419675658299e-07
3.938225805367187781e-07
3.926551099753935008e-07
4.018232488792313800e-07
3.983932888799248498e-07
3.907260272775638489e-07
3.772474229529504852e-07
3.697096075501819893e-07
3.721440176194244037e-07
3.659438991670722877e-07
3.682940068717152202e-07
3.559070627238495795e-07
3.440948175128757592e-07
3.504369599510481036e-07
3.374253224800695770e-07
3.225394789854979929e-07
3.253525710112593383e-07
3.281517801570906595e-07
3.103188961550774994e-07
3.040382483809955376e-07
2.995805106783222850e-07
2.937025421274877222e-07
3.023943006775034098e-07
2.975174575389915952e-07
2.863220876457849459e-07
2.764274452856824985e-07
2.614624477359329254e-07
2.614799318456136880e-07
2.616219100417166137e-07
2.502376808301279144e-07
2.476494491328896066e-07
2.443678551668911778e-07
2.387386322377377892e-07
2.311935414769850328e-07
2.260406869828781373e-07
2.199024225102721042e-07
2.131432104521089300e-07
2.202977709508202032e-07
2.161903850547491120e-07
1.995390152646421292e-07
1.932453294308910170e-07
1.969076073459059772e-07
1.939538607860121768e-07
1.913094362132594995e-07
1.921298022546661039e-07
1.902587695377073864e-07
1.808437144267348508e-07
1.726982536025976023e-07
1.728658923852511642e-07
1.716193057439990036e-07
1.719559195583313810e-07
1.676520842724843962e-07
1.600650913678262380e-07
1.546327492222640610e-07
1.567262413781738974e-07
1.570677681079746178e-07
1.564631040615132230e-07
1.504293744793082145e-07
1.431405027386857249e-07
1.461914179899686909e-07
1.418135029591668434e-07
1.372069230855007011e-07
1.364171148968967841e-07
1.343475905745113740e-07
1.317284007453370551e-07
1.281156353514075861e-07
1.271629919906807410e-07
1.222724448154435886e-07
1.174963771368679642e-07
1.190258933937200702e-07
1.189379397843598477e-07
1.150683395039818315e-07
1.098023588521724730e-07
1.120155480669162416e-07
1.117744951229722312e-07
1.052380057340391201e-07
1.037183734195531461e-07
9.884256415493550839e-08
9.553918522408700201e-08
9.382100355994588781e-08
9.231364205198511222e-08
9.166625001079874563e-08
8.839067828469757775e-08
8.971146223779480882e-08
8.789162974399457354e-08
8.263438237577264760e-08
8.134005037423503317e-08
8.083487718517210869e-08
8.033533087199988231e-08
7.974774327333485990e-08
7.572444936878736989e-08
7.471717413903842261e-08
7.562386511051019434e-08
7.178100397399152310e-08
7.125861939663308785e-08
6.896654976595015251e-08
6.414705096297943076e-08
6.216022464475205689e-08
6.149074230968449173e-08
6.072389477000716673e-08
5.914781227686544509e-08
5.665647862736276898e-08
5.591514540494341475e-08
5.527885505792281779e-08
5.349286031390836844e-08
5.278029498903196049e-08
5.126665809747947839e-08
4.964600115355786548e-08
4.818943693034934689e-08
4.658248150423814204e-08
4.747219495774907260e-08
4.732083804767613485e-08
4.347609133651601651e-08
4.133433233349934884e-08
4.196003868135841679e-08
4.067879111994210803e-08
3.877871889883500288e-08
3.827353114077833351e-08
3.814780026280762311e-08
3.866420196588443733e-08
3.752523459853033053e-08
3.580471716575107429e-08
3.463754356022782171e-08
3.303061463912567541e-08
3.284316680665211228e-08
3.362305679801484689e-08
3.175665589960609551e-08
2.945933447862976741e-08
2.917560854924392660e-08
2.869869966946039880e-08
2.740468236811583449e-08
2.805674574097200378e-08
2.735067954272500686e-08
2.585251168896857854e-08
2.516415204403374397e-08
2.309466055403451007e-08
2.303166671779830495e-08
2.356594077712024551e-08
2.244472479339179481e-08
2.201963531929609795e-08
2.163217318151683486e-08
2.048917781971651773e-08
1.969386850539764165e-08
1.997828700353686957e-08
1.951024086902766096e-08
1.871896218740923401e-08
1.861073151427610088e-08
1.756454864004214635e-08
1.663648447328215039e-08
1.695718717374417333e-08
1.642111550672059170e-08
1.542113048444524229e-08
1.494336602275788046e-08
1.493155117368531363e-08
1.511433064538895370e-08
1.448366953112132197e-08
1.384383228620910179e-08
1.390160681578916372e-08
1.360434509073383650e-08
1.269809214706156268e-08
1.221335602327060985e-08
1.199803562414184428e-08
1.175681119139957324e-08
1.136194020339031412e-08
1.095880537301239862e-08
1.067562383622520195e-08
1.031160508108947806e-08
1.002012399339568862e-08
9.624379449916100768e-09
9.165483025134800874e-09
9.168819443145715521e-09
8.942405148145574434e-09
8.453354123432433642e-09
8.048206611463958991e-09
7.919590065731726170e-09
7.788412808232883198e-09
7.352737652328135880e-09
6.979774055768526218e-09
6.721747700692769105e-09
6.557073150981351107e-09
6.438054496343767705e-09
6.157469289663843082e-09
5.828073722196982756e-09
5.669035842334217017e-09
5.263589340756424384e-09
5.203023004756922364e-09
5.257078145084120665e-09
5.098919654548275655e-09
4.935228094647203353e-09
4.528153304482212297e-09
4.273074367077526887e-09
4.302947145610495185e-09
4.230481175869187757e-09
3.994886895462792630e-09
3.878420331092706783e-09
3.659882341855856283e-09
3.572851237287696552e-09
3.540185144493164660e-09
3.437383630832957862e-09
3.353726791024866986e-09
3.123809447146437839e-09
3.086031158733675962e-09
3.146588933406850864e-09
3.040394517495110944e-09
2.889363283388882631e-09
2.738429630124795735e-09
2.656299746902221780e-09
2.574656316292308100e-09
2.533218615292936293e-09
2.479285395885382992e-09
2.302456464908504931e-09
2.153128846809215342e-09
2.059907793529198397e-09
1.988878580841438460e-09
1.929365359211334919e-09
1.826331873353290007e-09
1.720094482510400415e-09
1.666950371318097946e-09
1.635157886202779914e-09
1.525886946597321879e-09
1.423019423173229247e-09
1.409294672251566520e-09
1.314259582028139907e-09
1.249498100774055859e-09
1.252654906203235782e-09
1.207932118356898273e-09
1.143186499556262869e-09
1.097116264788041627e-09
1.050028033445414103e-09
1.023899127567135676e-09
9.844829796347076683e-10
9.308408962461953823e-10
9.370122027974608615e-10
8.975320757259971309e-10
8.744308897868052431e-10
8.478509083092256060e-10
7.947143021251084343e-10
7.741675370988797168e-10
7.219927132860749494e-10
6.881956386215437075e-10
6.573639685342652125e-10
6.013978951187739775e-10
5.797065191440429775e-10
5.746726466978977437e-10
5.594367793404260431e-10
5.336813091141894517e-10
4.927885821726461203e-10
4.642309505271252930e-10
4.435426668889358766e-10
4.347124006567400278e-10
4.223697643896806027e-10
3.960924968695933344e-10
3.828581730690160813e-10
3.697662567956387846e-10
3.362043346220982603e-10
3.037427236482267345e-10
2.819793439443496417e-10
2.684385442376516707e-10
2.561677572744783506e-10
2.361181982675320930e-10
2.202928584350161757e-10
2.142637844343726040e-10
2.065839255511231288e-10
1.993490510108771310e-10
1.895288806709764623e-10
1.726417395001398036e-10
1.637474489891300430e-10
1.590710474083631095e-10
1.467340798278895865e-10
1.325972016823333445e-10
1.231968795048435401e-10
1.145540994686202694e-10
1.060252204761140983e-10
9.882586202819107649e-11
9.019297012059558839e-11
8.175968878801223872e-11
7.651635843164439130e-11
7.127549974395955238e-11
6.550578796736560536e-11
6.055697941787125327e-11
5.601229697289838066e-11
4.999766913717397862e-11
4.356901136498374099e-11
3.871723922104301501e-11
3.357890723309900975e-11
2.952614622850182510e-11
2.648020706141655963e-11
2.319364730460970457e-11
2.041279680261889844e-11
1.802281863836783379e-11
1.604308689854796711e-11
1.409364134541808027e-11
1.234851353122152778e-11
1.092759968913340769e-11
9.263875188980650421e-12
7.740348425215865595e-12
6.814270547493010361e-12
5.768800016009178669e-12
4.872152464449978736e-12
4.193118048461912474e-12
3.483887042943163791e-12
3.021526927208059885e-12
2.643763810974418250e-12
2.270078095431196801e-12
1.919316889807695539e-12
1.562371383266211269e-12
1.295420734571008956e-12
1.028324126686049718e-12
8.300420603543722958e-13
6.389032848295536307e-13
5.073220647851318627e-13
3.966602982721157467e-13
2.837615044007460618e-13
2.344629145636294901e-13
2.042903388204473585e-13
1.728481852916243404e-13
1.282423432185566076e-13
8.672959849357988995e-14
5.642421211251553373e-14
3.694764489567222791e-14
2.683191159976070762e-14
1.888419728102046964e-14
1.191416871997115956e-14
6.765459342170233867e-15
3.438431093538946323e-15
1.721543630613286404e-15
6.483100643261610944e-16
1.520681356616383877e-16
2.844139312997940865e-17


==> anc/Fig06_Sz_DoverL_L12.txt <==
1.703194145401758508e+00
1.495723538755709292e+00
1.187410559854791714e+00
9.260051739530990034e-01
7.205474418804465042e-01
5.103730765090610522e-01
4.240994232937147501e-01
3.158638871507071233e-01
2.532606489018824347e-01
2.268126107026992577e-01
1.916777545758851509e-01
1.658840180033706313e-01
1.307215828179880690e-01
1.210617218070705464e-01
1.157783003850180181e-01
1.010124703748904174e-01
8.742861477325698794e-02
9.061433313417352475e-02
8.913708879092829829e-02
7.873265307097666865e-02
7.306949587043271022e-02
6.869941966015023771e-02
6.246565973662494831e-02
6.108952332502726179e-02
5.670073749188075940e-02
5.037910912880581848e-02
4.487808124936888687e-02
4.013824130701557080e-02
3.510917903514198385e-02
3.052896831821374016e-02
2.847512285016209899e-02
2.620119163713200208e-02
2.465140020475185823e-02
2.286573058008653514e-02
2.069103795444446336e-02
1.781727783146237060e-02
1.651920364838012009e-02
1.759302438446430986e-02
1.712142563444180032e-02
1.492163868407688117e-02
1.520010653978857984e-02
1.502694392020511444e-02
1.256557863656049441e-02
1.136670466891172467e-02
1.150665348245912163e-02
1.184577768809511045e-02
1.191609847475535652e-02
1.105695150859574080e-02
1.015865586483934505e-02
9.474724471730752023e-03
8.956311706164029815e-03
8.720942171974097046e-03
8.217752957896024696e-03
8.277276510390948333e-03
7.838968324163808621e-03
7.630976599922613575e-03
7.453488160496763749e-03
7.620906354521222482e-03
7.333425707161487540e-03
6.764862859686055808e-03
6.892668715893161824e-03
6.728630264556401293e-03
6.660429560633410184e-03
6.182005510698200708e-03
5.921928463590091576e-03
5.989485398195719575e-03
5.491023911085130341e-03
4.838282440680103692e-03
4.415824508566241688e-03
4.880623856494979707e-03
5.424458202423858982e-03
5.047650616033821924e-03
4.548254092085824048e-03
4.119800962808974759e-03
3.886995763997320129e-03
4.068034787370142930e-03
4.161993526168666913e-03
4.160385392156823459e-03
3.985084513643114869e-03
3.853485389717104751e-03
3.737135516443493809e-03
3.707160572592914198e-03
3.565376562251875575e-03
3.587304144053585393e-03
3.730971594749055154e-03
3.881042305456749650e-03
3.631309006633516752e-03
3.201834928784595431e-03
3.346197151720388830e-03
3.336846756599344890e-03
3.005253689197978466e-03
2.787697535969845333e-03
2.846526340460678144e-03
3.000290323225721437e-03
3.054614940935070078e-03
2.589968362942815343e-03
2.232966455956653801e-03
2.504173928530295350e-03
2.514390487717964133e-03
2.337537710196427049e-03
2.477304773678695813e-03
2.476250256937507881e-03
2.248631645026800702e-03
2.346044157340824651e-03
2.334211859524527605e-03
2.046529701059894221e-03
2.042535891759181092e-03
2.034334313285281453e-03
2.023759602903809750e-03
2.175460072247501105e-03
2.119428954935416356e-03
1.931267433776581027e-03
1.935409179290324038e-03
1.984920108482529644e-03
2.089699503252653943e-03
2.170981368289607791e-03
2.123325620671651787e-03
1.922802713171097196e-03
1.839091375598118092e-03
1.909249808874329728e-03
1.942315042783884088e-03
1.830354864087899505e-03
1.645479707746203045e-03
1.696923401606598159e-03
1.750046001127288694e-03
1.688114721071881348e-03
1.762154553353485580e-03
1.713287948848634615e-03
1.679799843193153369e-03
1.711414996076088876e-03
1.636783417188066806e-03
1.649294655007274915e-03
1.612779726838756015e-03
1.465730956995824324e-03
1.506064466749188445e-03
1.617081254989568336e-03
1.561731457191093591e-03
1.439973689582591324e-03
1.415960283441218374e-03
1.453818089137670286e-03
1.428110416630765491e-03
1.406254305875889732e-03
1.286078632903465925e-03
1.318586112215570450e-03
1.396271165978239977e-03
1.381021783025999580e-03
1.357262442376121550e-03
1.186680337722967066e-03
1.283811600793830204e-03
1.397728454796155588e-03
1.366759858088203734e-03
1.420908488489951420e-03
1.309688747121126508e-03
1.223606668429252182e-03
1.307315590358207498e-03
1.302882146472233863e-03
1.334213301474138948e-03
1.422032650766360228e-03
1.348613786648525424e-03
1.220193282496475707e-03
1.222867723647986680e-03
1.180479340218798566e-03
1.096290347118179884e-03
1.119021472388000886e-03
1.089862342228726296e-03
9.970543010928785334e-04
1.152427683943553190e-03
1.248240886870961072e-03
1.098523915897235345e-03
9.940727512538754390e-04
9.507672393502891945e-04
9.348207469528611608e-04
8.755965646832510833e-04
8.473312315258053591e-04
8.694907518119344286e-04
9.847655280674581096e-04
1.041045960111344586e-03
9.638075547563795158e-04
9.565290433070719207e-04
9.380105657827098259e-04
9.962999037566248450e-04
1.044556421028789610e-03
9.894923969440277967e-04
1.030423653350726314e-03
1.054367914912243470e-03
1.096525756505547112e-03
1.187646796460228166e-03
1.126857647359166695e-03
1.049923469410752371e-03
9.378326846678034521e-04
8.940053664395436559e-04
8.465181558342438264e-04
6.427578436861556459e-04
5.994194651110648035e-04
5.010758169989694769e-04
3.416552573959429464e-04
2.676230821211566450e-04
1.795917922152537880e-04
1.078089540183180478e-04
6.002078165379609657e-05
3.621217188674780071e-05
2.482813768742743861e-05
1.494007851900296802e-05
8.448547869852339169e-06
5.359442818339578035e-06
3.243970170932584742e-06
2.200146250627817188e-06
1.444136155186756618e-06
6.614882608922994639e-07
3.327052673578269008e-07
1.199951663800214411e-07
2.617284108285537434e-08


==> anc/Fig06_Sz_DoverL_L13.txt <==
1.955457294494220788e+00
1.991663139137165972e+00
1.921836162353758981e+00
1.605636420525879071e+00
1.483222747973977462e+00
1.371482687551528912e+00
1.223189669427693138e+00
1.202258770494339934e+00
1.107582108162737722e+00
9.048773651788518668e-01
7.804023126868094851e-01
7.455452810368882188e-01
6.589790039300635893e-01
6.219957056250847716e-01
5.776117331914351061e-01
5.503402585467670471e-01
5.104015454161715537e-01
4.505248780361864602e-01
4.043966216427384852e-01
3.666043262928376234e-01
3.605553720546006979e-01
3.332119906334500281e-01
2.944972517576414095e-01
2.846542310051681790e-01
2.632982395741807480e-01
2.484074281588238287e-01
2.434572237425663421e-01
2.190181453421568836e-01
1.912616841116107913e-01
1.757536572779508366e-01
1.849604793024917926e-01
1.751726206334816571e-01
1.644087219566136571e-01
1.622632860041389458e-01
1.463048442766917701e-01
1.422880649701750988e-01
1.329523422767315832e-01
1.212893937472894756e-01
1.155829118198452438e-01
1.103241178242075071e-01
1.113425970667541176e-01
1.074231230034261991e-01
9.835084813739555787e-02
9.025416926051325894e-02
8.922123670316675637e-02
9.278651455430100836e-02
8.679921699282525105e-02
8.327911754468093897e-02
8.692118678275302657e-02
8.395494511998150000e-02
8.040037974573352453e-02
7.851573449301059437e-02
7.780927338990908937e-02
7.686758371050318728e-02
7.154640128720797521e-02
6.804416061384019332e-02
6.802767485847123485e-02
6.413165723610685098e-02
6.310382245880800933e-02
6.296543575684152017e-02
6.414582180744848872e-02
6.390583751425288339e-02
5.770083025082623635e-02
5.620429788680045974e-02
5.690338379988755385e-02
5.907895910361415925e-02
5.834879947483412321e-02
5.767922884665382943e-02
5.370653732548079373e-02
5.011643285576775075e-02
4.829829811554702673e-02
4.637891227056591820e-02
4.832029792552990088e-02
4.740188656713324733e-02
4.237490572554602347e-02
3.990096779206342426e-02
4.034858666332737792e-02
4.057119702479584922e-02
4.011492665649806638e-02
3.669943619584749295e-02
3.495605127965284442e-02
3.491138662535853837e-02
3.201812974088074498e-02
3.088295465541554888e-02
3.158363132133316237e-02
3.033944701305513886e-02
3.048331235518286775e-02
2.954143015212653753e-02
2.698772397317545507e-02
2.634273572577802702e-02
2.639325662883272236e-02
2.560982780838681055e-02
2.571944875356888677e-02
2.529538759480799356e-02
2.341324527154969512e-02
2.133605316366765647e-02
2.099896288851162141e-02
2.097463271151828179e-02
2.203933259677420126e-02
2.194028124552398554e-02
2.084580710102468953e-02
2.059351191757924360e-02
1.922529268692677040e-02
1.896202483793879567e-02
1.899580863796244967e-02
1.831189544777645645e-02
1.809271503654408947e-02
1.715947486327524044e-02
1.556603456404527519e-02
1.498584188496837263e-02
1.591869993537710012e-02
1.559415113605054984e-02
1.503140857864043722e-02
1.456105527931967659e-02
1.459878450267173763e-02
1.460572803113220977e-02
1.458272583687524396e-02
1.490200139632779502e-02
1.411573734957940682e-02
1.415442756948039407e-02
1.453062689775656141e-02
1.390987146464689288e-02
1.285893258461730075e-02
1.267488437712756440e-02
1.274213331417418070e-02
1.289617401177036229e-02
1.237247599019937645e-02
1.207739367441305368e-02
1.276357193587373054e-02
1.294403428351244278e-02
1.191931058964351350e-02
1.136487003236360052e-02
1.153854184510363749e-02
1.124333589126689549e-02
1.104869981278091932e-02
1.121994726685322102e-02
1.059524475338359528e-02
1.070914223855556555e-02
1.119057653010068279e-02
1.063406937942480007e-02
1.052445881647431566e-02
1.007884066788922693e-02
9.497596651348822611e-03
9.662091660409337715e-03
9.527960135476182604e-03
9.662942103598531549e-03
9.901824945537271785e-03
9.647811844037158802e-03
9.570058806062533771e-03
9.674161645171531348e-03
9.894562050026794314e-03
9.795602892547380230e-03
9.183978367469980419e-03
9.145920132836464142e-03
9.279069244119459922e-03
8.931099121217629319e-03
8.589562687713339639e-03
8.594724452000926038e-03
8.440872711178817531e-03
8.644097034594584034e-03
8.880640915650449968e-03
8.269587912729910867e-03
8.288091925647280214e-03
8.620032211766272615e-03
8.371668946189554303e-03
7.439370934386447393e-03
7.307064409279808229e-03
8.127319989207812054e-03
7.679698162341330042e-03
6.877220397360057913e-03
6.947143648958667428e-03
6.895520540103971564e-03
7.320152755291957358e-03
7.345046439367918824e-03
6.680983890325702633e-03
6.553990938246751982e-03
6.952747129921373580e-03
7.304782765788019917e-03
6.893464281753917261e-03
6.626800941354671695e-03
6.506899683378203868e-03
6.440308518579807191e-03
6.240149951015334581e-03
5.996853336229453039e-03
5.935368034099858248e-03
6.048199011532771896e-03
6.165568591652843648e-03
6.014828479761006805e-03
5.814934529280477854e-03
5.931234506554495904e-03
5.977276635901316963e-03
5.694592911740772347e-03
5.438290495739649122e-03
5.418795653205275148e-03
5.262893834540038028e-03
4.907967620022032039e-03
5.331284202430007155e-03
5.617608682883382283e-03
5.334101662164747459e-03
4.909094436541801103e-03
4.598144401306497771e-03
4.795856254839146564e-03
4.963789695147160022e-03
4.773678215382751513e-03
4.606907521890778352e-03
4.757543578157165734e-03
4.628486410937829136e-03
4.388308220315649891e-03
4.528146446482381703e-03
4.561152854927496593e-03
4.765469136129704339e-03
4.769633153061005396e-03
4.331013694384547134e-03
4.271573475121184446e-03
4.079944343543790049e-03
3.695959582035706920e-03
3.598543064968174558e-03
4.056401078733604983e-03
4.370396805761339078e-03
3.777926146026724594e-03
3.801705985945932811e-03
4.316403769107396600e-03
4.175002676224837117e-03
3.963633315784338175e-03
3.785929739199555243e-03
3.950952549275134687e-03
3.954687998551083099e-03
3.740183385882414353e-03
3.755529042756536231e-03
3.570604331950957399e-03
3.514939231794561754e-03
3.669190438812677292e-03
3.875536738386139296e-03
3.828453978655870643e-03
3.798997513270049430e-03
3.789126669291585561e-03
3.732903166212853032e-03
3.449469463546918878e-03
3.293104005992426430e-03
3.705667299540461174e-03
3.489013876736116876e-03
3.285614045472307846e-03
3.699477881111889674e-03
3.630871123927302806e-03
3.344401930103939498e-03
3.408499969927912890e-03
3.194394807197980472e-03
3.003785125118228847e-03
3.175035732126722191e-03
3.229673563439100677e-03
3.171006970331360919e-03
3.039652109642191919e-03
2.687616220908563888e-03
2.811607771582078433e-03
3.154762351658897939e-03
3.061673686284184428e-03
2.781503117856959275e-03
2.735719172081812513e-03
2.987475828718017673e-03
3.015094379197660966e-03
3.013318403466189351e-03
2.945414021470776477e-03
2.698578643848762587e-03
2.765835227263423700e-03
2.963044804627243921e-03
2.868793466742878846e-03
2.789158927996413136e-03
2.802864944823251284e-03
2.795221873846569401e-03
2.839711569586023283e-03
2.770126348283572914e-03
2.653889337006209818e-03
2.580777302885780503e-03
2.670440023789305648e-03
2.671483052188017900e-03
2.461356266391299258e-03
2.327567306379989091e-03
2.396041231711169579e-03
2.600159433424991968e-03
2.590653897465111828e-03
2.517601050262796049e-03
2.651967071637222929e-03
2.642342551766655584e-03
2.418001035120550049e-03
2.426768589102567663e-03
2.498940474302782655e-03
2.512354844830556270e-03
2.543939726327754721e-03
2.473485292211470392e-03
2.367766626516868648e-03
2.520152301491149216e-03
2.611602417015715556e-03
2.408340471625032564e-03
2.333404091847954449e-03
2.410587134797164809e-03
2.247534650638478675e-03
2.166047847155946025e-03
2.194808136309433274e-03
2.179154098785580831e-03
2.364878826538223226e-03
2.306044600121558499e-03
2.115300214378600455e-03
2.167852626929493622e-03
2.199943288395873799e-03
2.275590114436752253e-03
2.228814607508324431e-03
2.096313958385215195e-03
2.016992937628775406e-03
1.913914902154800800e-03
2.024132699151600864e-03
2.076437551670367795e-03
2.169065019644094913e-03
2.169834854412777767e-03
2.017906557396457416e-03
2.043944022792430065e-03
2.065876664150430742e-03
2.055392253509480405e-03
2.097929966212671183e-03
1.992714490600385434e-03
1.885418412203434396e-03
1.913446658701654056e-03
1.851917525320822882e-03
1.933619971717581753e-03
2.085083958987188433e-03
1.958098013488649130e-03
1.815477902224823083e-03
1.803220526044557867e-03
1.881548318586301902e-03
1.920011594488908301e-03
1.969267705664112886e-03
1.991091517937416001e-03
1.918517523553806871e-03
1.972761818076827593e-03
1.915809180732391381e-03
1.774936409938895942e-03
1.818126418067699803e-03
1.818585129144443570e-03
1.742719503799068214e-03
1.794769693932928359e-03
1.836524188528295375e-03
1.787457428807269315e-03
1.713505243832260522e-03
1.639749768525685389e-03
1.573068611844455475e-03
1.624848590893777402e-03
1.718122810816958808e-03
1.747603016540326751e-03
1.685244412702030991e-03
1.647752891340074390e-03
1.610095844916231787e-03
1.595060394468309503e-03
1.750458685002189612e-03
1.735592428248472485e-03
1.601729826983364470e-03
1.564850940249087365e-03
1.536293417773393994e-03
1.502694416814711817e-03
1.560770326753289092e-03
1.566942567931463781e-03
1.511465956452157739e-03
1.522071300041880938e-03
1.519446221544589783e-03
1.568550851970942949e-03
1.633701957777050802e-03
1.530430278678213477e-03
1.485597814446480269e-03
1.597302761590128298e-03
1.519533578606163844e-03
1.457589424848815002e-03
1.475781142488900247e-03
1.481632823244089956e-03
1.547017957974632053e-03
1.481983990135715473e-03
1.469202984887875863e-03
1.472723682066045137e-03
1.384734694321706127e-03
1.374829381643361166e-03
1.337836625930221516e-03
1.362944279084980434e-03
1.380076280213208368e-03
1.503098936963558627e-03
1.534535368248297156e-03
1.428537824987455426e-03
1.418290855193126169e-03
1.414949381193787671e-03
1.452856357160144541e-03
1.388884491473072911e-03
1.448051838922818479e-03
1.454622503442045030e-03
1.325176905400899828e-03
1.368076638142277706e-03
1.410894835175608136e-03
1.354690981525021824e-03
1.270508119254111848e-03
1.327059713075320153e-03
1.346175030740836111e-03
1.278647695002354872e-03
1.359668788527524166e-03
1.399885167280435615e-03
1.353650148585628255e-03
1.342551310841351127e-03
1.357578285783158983e-03
1.346210138211697974e-03
1.338841541741081368e-03
1.331760485681388528e-03
1.306011248165734207e-03
1.320022210286603357e-03
1.389972277040847247e-03
1.427020757307311460e-03
1.478911813367184223e-03
1.498964900945765240e-03
1.337362927050597238e-03
1.384903375845414515e-03
1.477956248005184202e-03
1.409903984179483897e-03
1.375929754204366405e-03
1.394722548528314716e-03
1.480941311531982010e-03
1.491491788917974088e-03
1.490828144656583835e-03
1.417558381078961108e-03
1.377179616453517649e-03
1.360554761673328939e-03
1.263385319531611572e-03
1.326695987527540341e-03
1.397418870175238170e-03
1.379509163507024226e-03
1.343731637172543162e-03
1.253104110721826349e-03
1.357364130964885431e-03
1.452704452092378048e-03
1.409073517565719502e-03
1.411920129865078428e-03
1.396151825492852449e-03
1.387079632803455732e-03
1.403135923440608068e-03
1.419214055508802004e-03
1.426840281694388051e-03
1.382695115016786000e-03
1.257984964116239503e-03
1.288229769399063668e-03
1.297189638067472147e-03
1.347408452048273406e-03
1.424020012284545143e-03
1.381261397524177151e-03
1.319823840685664228e-03
1.281978985384365057e-03
1.234158447349912712e-03
1.137150705640694280e-03
1.250768019115874440e-03
1.299552480525518507e-03
1.239035027525236957e-03
1.275458379069540227e-03
1.223525244042021880e-03
1.144101312974044700e-03
1.211758000218067163e-03
1.209844078654196721e-03
1.144937826865503536e-03
1.180474254506142656e-03
1.230808629218336624e-03
1.192461215959284438e-03
1.149328672403749892e-03
1.199282134814845784e-03
1.159267338856750885e-03
1.102635476841859214e-03
1.143465810612403133e-03
1.137874875725557915e-03
1.062826535193114007e-03
1.035200809677548107e-03
1.029729319925459883e-03
1.034690172727632113e-03
1.078674420500334158e-03
1.072268466614972925e-03
9.840188581711371493e-04
9.762724960805231568e-04
1.050068176675637800e-03
1.077245598268132196e-03
1.021193065121855925e-03
9.885945986521061605e-04
1.001612108497394260e-03
9.434771166413491060e-04
9.670505581064552623e-04
1.003705298392092854e-03
9.848081535295451910e-04
9.296234310400396800e-04
9.105099279738566040e-04
9.144515564974041921e-04
9.284705388351027636e-04
9.654198691094402528e-04
9.073734648125145966e-04
9.035516580344374283e-04
9.709010626722064342e-04
9.782726960649512030e-04
9.906610824785557715e-04
1.021538972275418816e-03
9.683962713072986244e-04
9.067295146923032073e-04
9.319718372250625779e-04
9.628288330241825026e-04
9.703494677198590615e-04
1.032485879367502513e-03
1.035518936981270595e-03
9.859626354571950600e-04
9.181612974052115895e-04
8.240270223835137334e-04
8.570058508897441737e-04
8.865416491556450587e-04
8.220485364855662858e-04
8.508432397832902273e-04
9.427387791916341060e-04
9.430624271179777500e-04
8.770454712190864453e-04
8.509324331592331902e-04
8.199313548231167235e-04
8.080928212956167483e-04
8.274082607521885757e-04
8.292840405696407565e-04
8.776524670824390568e-04
8.968605944271721732e-04
8.720086193768358069e-04
8.339131335302843060e-04
8.033413728335230116e-04
8.343608168484569583e-04
8.538763444497964256e-04
7.951748325615880849e-04
7.994597864244354238e-04
7.879878048982821154e-04
7.590724952830414261e-04
8.034705534551609633e-04
8.242186911465904141e-04
8.067100245227260599e-04
7.752141925795978661e-04
7.778152406779357576e-04
8.013838429578068771e-04
8.571962031589720234e-04
8.819606361971734938e-04
8.476421086181150583e-04
7.998505477010012590e-04
7.968001042182949788e-04
8.790760240291627852e-04
8.690233014598269540e-04
8.482080484334374171e-04
8.767380154142404751e-04
9.138652221297571127e-04
9.364715911167971387e-04
8.755820633019463332e-04
9.029970884059483616e-04
9.370762156005129316e-04
8.926930585184327882e-04
9.121892656313090398e-04
9.015607475982014788e-04
8.480655065302032582e-04
7.902798079553609951e-04
7.514294752395581740e-04
7.123135366859963255e-04
6.978671563695361532e-04
7.529273870989197821e-04
7.526974989350521074e-04
7.434758081335280386e-04
7.921261373825190825e-04
7.939228826173813820e-04
7.551730734498791420e-04
7.761008521815739502e-04
7.764867463291406924e-04
7.477627291361380914e-04
7.400603433241590996e-04
8.040430839728857733e-04
8.828890571940678240e-04
9.215542521102893436e-04
9.828213789479854461e-04
9.842388239560356886e-04
9.240436920755284392e-04
8.534999951876275862e-04
8.512669468976417214e-04
7.842266979808234844e-04
6.838839317853732903e-04
6.398962988100399037e-04
5.323431444555267594e-04
5.025924041846522748e-04
4.442072792641737003e-04
3.862578900116222743e-04
3.826037183909854482e-04
3.464495423907059464e-04
3.129392901865451831e-04
2.966752767586894129e-04
2.572373935757356995e-04
2.097731201382790032e-04
2.072394564846200004e-04
1.855769713148957428e-04
1.633978827443969693e-04
1.462824913889980883e-04
1.171731922605937550e-04
1.006964934526327583e-04
8.921344690064851449e-05
7.858805897921108247e-05
7.141856000178787461e-05
6.267908160852005909e-05
5.839840944948510558e-05
5.428529712903035703e-05
4.733070261763191148e-05
4.025234610862344416e-05
3.385142292478615980e-05
2.860706303972979379e-05
2.366454542050080249e-05
1.916378400438388063e-05
1.639587553342344541e-05
1.382427651994814749e-05
1.081520719893436657e-05
9.401389155319483931e-06
7.986872628009693392e-06
6.471975854944202777e-06
5.523922054244775072e-06
5.143825346744986682e-06
4.284299188882575953e-06
3.343633834572692709e-06
2.924659836168602886e-06
2.475550537911496917e-06
2.158368150947753036e-06
1.936431730552450464e-06
1.736875891546323489e-06
1.492533620197232350e-06
1.174999364883527357e-06
1.027188617361249587e-06
9.499190817189864209e-07
8.873063183523977941e-07
7.070972743735631655e-07
4.653105687187873660e-07
3.433834487176313093e-07
2.541690879860100128e-07
1.628836034303705654e-07
9.770353389487962751e-08
6.413549257132105897e-08
4.014391051173190752e-08
2.144839943455921174e-08
1.303600131806214263e-08
6.903220146242899043e-09
3.152148188564144861e-09
1.178948373221136767e-09
4.319942950779761743e-10
1.162060092728238586e-10


==> anc/Fig06_Sz_DoverL_L14.txt <==
2.031098923316978500e+00
2.019056511142363064e+00
1.975856062402715052e+00
1.945539505102350297e+00
1.995695398107453666e+00
1.886641838645113589e+00
1.754981294590947316e+00
1.680062891030740913e+00
1.582513390758009786e+00
1.562002732953593487e+00
1.459013966397876727e+00
1.361596873269312447e+00
1.297635019680349444e+00
1.260271321558983804e+00
1.203098654809393375e+00
1.180612262515638111e+00
1.204599609119254788e+00
1.129740315618986468e+00
1.005134442921878701e+00
9.232757156735573734e-01
8.645380610609313399e-01
8.440861755721793536e-01
8.492328093074485995e-01
8.504775124081072057e-01
8.001801487365334253e-01
7.204465497450818212e-01
6.817046093053721334e-01
6.587317049718086626e-01
6.395820205945998982e-01
6.097052858955358534e-01
5.768438710514304235e-01
5.512974453333998603e-01
5.361625253052384465e-01
5.079080285124600858e-01
4.633593333048776075e-01
4.451634242568281996e-01
4.351099227112785184e-01
4.165408033168415680e-01
3.958883081555588657e-01
3.872636500791811209e-01
3.844643472802674045e-01
3.684269282559050618e-01
3.505080727929759665e-01
3.587507637773600377e-01
3.338675099841910687e-01
3.058179911385068284e-01
3.005389162915307888e-01
2.819719223564653432e-01
2.728337232947819491e-01
2.685564961785258942e-01
2.567507894192351259e-01
2.516080867286205058e-01
2.391169634512146924e-01
2.296717870888910773e-01
2.245070613430672213e-01
2.184701713664791989e-01
2.135927959789631347e-01
2.083997839606522018e-01
2.033257936413775946e-01
1.910372602328107572e-01
1.834075602546697825e-01
1.811710600051062992e-01
1.781672200703463826e-01
1.803270299685438560e-01
1.674575149555084796e-01
1.530062141718372126e-01
1.517219752690878443e-01
1.429753890098050262e-01
1.441080157755926239e-01
1.415064403874352339e-01
1.437141018998252251e-01
1.448815170122303986e-01
1.328378958599817916e-01
1.314672241723909563e-01
1.278126119425762597e-01
1.276334939744725727e-01
1.212516785252367862e-01
1.094113282251074626e-01
1.081374533835067903e-01
1.100905332451857233e-01
1.092796707324567435e-01
1.076312435600030176e-01
1.057910631930519124e-01
1.025075244213378145e-01
1.028611874358310585e-01
1.007906419532368369e-01
9.887792189742419802e-02
9.133277602611181156e-02
8.844785260661069959e-02
8.978340309800345032e-02
9.010481993991106830e-02
8.942454618783149400e-02
8.147507586016232428e-02
7.797481028722637320e-02
7.954142962277190032e-02
8.285982774508059145e-02
7.928021631336494568e-02
7.871419094334175526e-02
7.648792031431854432e-02
7.386435921841839891e-02
7.579757878026970042e-02
7.381225821178563629e-02
7.437123678360707535e-02
7.291750007052637261e-02
6.737950597639653927e-02
6.649774505305088013e-02
6.863102475706482630e-02
6.543415961828298599e-02
6.444695381556224401e-02
6.830739872365525212e-02
6.569406515546125092e-02
6.465242050853056699e-02
6.590101764601975776e-02
6.205374086773800257e-02
6.078560909610353225e-02
6.151720815014658644e-02
5.965794101066971417e-02
6.172192466351736351e-02
6.101742187293685699e-02
5.713855353927445313e-02
5.475948110893167492e-02
5.464330212541618909e-02
5.586920335519230535e-02
5.543680252238075701e-02
5.863979684524796288e-02
5.680756840078808600e-02
5.215554595258561216e-02
5.372191636823799715e-02
5.574477730087071953e-02
5.251434495099505800e-02
5.159835451035048315e-02
5.291112823590263248e-02
5.239846524959182461e-02
5.172031252227984877e-02
5.013012861545478038e-02
4.901544367517339518e-02
5.063965390215181828e-02
5.088211770790609240e-02
4.890458568872199652e-02
4.805810158978104235e-02
4.795565275830507290e-02
4.677612017182394832e-02
4.598285016823955296e-02
4.560755961288039811e-02
4.381751184603157462e-02
4.393084953641009788e-02
4.439438018974754124e-02
4.330944864601860705e-02
4.168971084120307036e-02
4.201726651225102388e-02
4.218432997811908530e-02
4.110016577524907427e-02
4.162922941029967294e-02
4.123719858042568243e-02
4.044629902174740055e-02
4.044247596538336903e-02
3.946998168111683775e-02
3.887555523134535174e-02
3.816003760362358249e-02
3.597424382211167337e-02
3.739300928450109418e-02
3.732002483761887035e-02
3.534950525800088089e-02
3.704342177366107269e-02
3.704112849808215840e-02
3.527289035015167967e-02
3.496967582805756564e-02
3.429737400561152366e-02
3.357941235004105462e-02
3.295996008768884572e-02
3.177790967657484478e-02
3.162221162498717736e-02
3.268868617372554936e-02
3.181498081681267270e-02
2.913316353735075082e-02
2.950921980175038109e-02
2.994181495686055669e-02
2.946718266478347628e-02
2.970679103058023254e-02
2.844610916936377715e-02
2.650085033181700037e-02
2.659818648686367026e-02
2.729803465073149527e-02
2.790738757822347829e-02
2.802760194292198276e-02
2.730450335820433505e-02
2.579980509240877712e-02
2.428713366636981938e-02
2.397366645167132992e-02
2.495879865649581683e-02
2.520926469127610092e-02
2.478040613374590806e-02
2.412596809584811874e-02
2.276870220018630334e-02
2.258101863552792327e-02
2.267487121792104501e-02
2.329924666446898593e-02
2.271675643080627027e-02
2.066348314673542227e-02
2.033150829178429278e-02
2.063374894152808850e-02
2.099116987604704790e-02
2.115378919070028466e-02
2.086098212493917720e-02
2.024219512924246844e-02
1.982401294785913343e-02
2.031051408544326531e-02
2.013911326925718961e-02
1.846044164033212517e-02
1.783573083074680918e-02
1.835703570267097767e-02
1.859859380890766661e-02
1.802369279079877804e-02
1.817292662053733923e-02
1.809349535129749220e-02
1.707294140323154658e-02
1.717061326522809420e-02
1.731613054330868873e-02
1.767984824296102084e-02
1.761777009767100111e-02
1.688936204762456553e-02
1.636850991240711498e-02
1.619514370188111785e-02
1.660425400565910745e-02
1.606579333170081447e-02
1.510644753643531658e-02
1.530064283831374106e-02
1.593677936999762443e-02
1.660481333125184145e-02
1.575968388776908050e-02
1.452347215416138065e-02
1.455522248483737298e-02
1.488345105398807162e-02
1.489458687111508590e-02
1.436933628888687961e-02
1.457907296341378819e-02
1.471473269414813080e-02
1.398341268632106484e-02
1.406855830493767244e-02
1.416791950185464742e-02
1.362620666672664099e-02
1.380918010759318512e-02
1.377649901342584311e-02
1.385255313750310621e-02
1.437630837053250482e-02
1.393493507147750173e-02
1.381353295061318355e-02
1.425254522336288389e-02
1.365864107852127717e-02
1.290903360515148479e-02
1.285442224480170745e-02
1.327106215663515464e-02
1.324658977737566169e-02
1.287769419437513260e-02
1.293490275855916846e-02
1.322286599643660195e-02
1.286950751961858652e-02
1.240142539262011762e-02
1.264703674372300198e-02
1.232302536966947346e-02
1.214590214731397534e-02
1.256889041016700376e-02
1.213161093461655356e-02
1.142191172039796164e-02
1.158290937767893734e-02
1.147560077795437526e-02
1.118628681256228843e-02
1.109531504688311861e-02
1.090116378850274417e-02
1.137212947323049637e-02
1.165881642737931490e-02
1.136873343309284003e-02
1.133496572471411924e-02
1.119401939907188094e-02
1.075562570066155958e-02
1.076262923299865955e-02
1.062765855162759072e-02
1.028676290120141869e-02
1.075128781099793894e-02
1.115785524806455278e-02
1.057576594780814533e-02
1.024841479663075872e-02
1.045788057131906423e-02
1.028884829148814933e-02
9.839380040157103338e-03
9.633277936266742073e-03
9.376858997753678357e-03
9.623622843073470490e-03
9.963912073492122226e-03
9.797087624787637755e-03
1.008244478296726164e-02
9.654142477408714229e-03
9.331046850025462303e-03
9.819868439843481775e-03
9.308311368170575292e-03
9.172718066223417219e-03
9.820987401375588788e-03
9.789934363514690707e-03
9.389574985613579824e-03
9.360153380057759098e-03
8.878115632166932308e-03
8.469455641077155636e-03
8.637979747412585438e-03
9.019430424685231582e-03
9.318014987451649425e-03
8.968112964222575353e-03
9.223269849014826410e-03
9.014920083973761156e-03
8.156114011970496541e-03
8.568859664477342791e-03
9.076405367517149589e-03
8.850153921339263055e-03
8.527989563919133320e-03
8.447039857129209559e-03
8.458936077176104282e-03
8.577108395101416816e-03
8.901980855755430369e-03
8.853672016267985154e-03
8.441587998676886376e-03
7.979577822819166819e-03
7.946752951142126500e-03
8.075704953103061273e-03
7.802905409398657940e-03
8.054129478774030987e-03
8.043423755138456172e-03
7.717664095490393318e-03
7.780109784386967167e-03
7.612780738798974670e-03
7.592354192432191652e-03
7.812615946146570997e-03
7.779063570406219777e-03
7.583130700423585877e-03
7.372560925600465422e-03
7.270942106549854733e-03
7.573417310518918560e-03
7.582134102037128669e-03
7.385914519227579703e-03
7.197595756501471050e-03
7.320464488684154392e-03
7.775154372731014722e-03
7.384346914229167162e-03
6.860839334086635613e-03
7.108697671693320515e-03
7.329136212131969093e-03
7.133145295439366138e-03
7.024347492920535348e-03
6.934150755375096710e-03
6.709030836968520040e-03
6.816537306331759555e-03
6.607344797671264348e-03
6.675406610566297222e-03
7.190880735213976693e-03
7.299635654853123615e-03
7.036603559941535628e-03
7.020690562452028965e-03
6.643503557137709487e-03
6.221448734848218816e-03
6.365080932158815805e-03
6.494505283028320641e-03
6.581182435309948335e-03
6.438146309343325754e-03
6.399381756284494224e-03
6.322016129697756621e-03
6.434301154624793781e-03
6.390336660985258647e-03
6.204647597900590783e-03
6.333687630010373035e-03
6.424176814720076317e-03
6.058043699731099387e-03
5.692113210105540985e-03
5.792487668918471638e-03
5.611249634683353193e-03
5.434488141117997835e-03
5.682064412868715469e-03
5.641813452376863262e-03
5.369150616615497862e-03
5.511594486576436996e-03
5.744127364158239935e-03
5.874892951972134417e-03
6.059400927560208705e-03
5.801489796622000088e-03
5.608440170379497963e-03
5.717663351992149402e-03
5.558977806886546830e-03
5.572490131190059072e-03
5.765985101064376867e-03
5.474324571988666531e-03
5.372757050570164082e-03
5.642142690244375709e-03
5.402449198292285509e-03
5.206413016876514956e-03
5.306774934527393184e-03
5.228526139707276831e-03
5.129044252909191991e-03
5.180663890663863257e-03
5.168521663356887355e-03
5.160257826845246476e-03
5.041608763482239609e-03
5.194565120142083728e-03
5.340859670426952553e-03
5.144320850870468670e-03
5.017014376069825650e-03
5.011155701834617109e-03
4.908682241525681549e-03
4.834346042826788772e-03
4.881217264216464007e-03
4.806559265000594564e-03
4.816899605981909104e-03
4.855165470625058717e-03
4.853200481930975384e-03
4.776280094718446563e-03
4.602547163897023792e-03
4.495326385582947525e-03
4.688602119280409382e-03
4.872434151867792787e-03
4.834846582924977668e-03
4.726220262176313372e-03
4.575158015332086471e-03
4.449235756952125281e-03
4.466684115496117290e-03
4.539575901536720831e-03
4.569059118712506286e-03
4.625045297212842382e-03
4.612394285980641641e-03
4.609530158770256195e-03
4.607229253247114263e-03
4.393261184806461668e-03
4.271962803219105619e-03
4.208346549492824468e-03
4.093170640344992450e-03
4.139399524079306197e-03
4.064638432465040967e-03
3.922757449511815597e-03
3.973738758350641061e-03
4.220814638844037382e-03
4.248620787514037316e-03
4.167244920991116340e-03
4.105762097417178270e-03
3.928805624203924284e-03
4.074725435348479016e-03
4.217228548389109245e-03
4.228994716058869126e-03
4.206433053321393181e-03
3.939232260406678836e-03
3.736659100314867771e-03
3.957175393235176468e-03
4.219589159547058876e-03
4.040983758272580738e-03
3.712903933212525088e-03
3.770839545846149752e-03
3.906560432451540617e-03
3.857329773269265513e-03
3.856814081094334448e-03
3.919492747366818720e-03
3.771134663778184532e-03
3.485652420023914629e-03
3.684268629549271746e-03
4.031338927802332987e-03
4.014512097568636792e-03
3.869292239728630480e-03
3.746174184702172512e-03
3.636819482271875549e-03
3.668204682225761123e-03
3.589944583609731583e-03
3.599687519261970947e-03
3.693869708579048967e-03
3.648446835894776641e-03
3.573081891446527793e-03
3.571935059868895472e-03
3.541558953358015134e-03
3.510607919644638444e-03
3.624900980663162565e-03
3.599060255497248638e-03
3.795652954126747716e-03
3.631898650700632857e-03
3.293093570825793726e-03
3.303535540634320103e-03
3.347907322842703752e-03
3.356819426444731993e-03
3.243379446780349055e-03
3.194319504745397106e-03
3.223934526979206714e-03
3.250934743898696577e-03
3.284671107456558700e-03
3.376261873905606926e-03
3.307191679784814500e-03
3.254034342371461743e-03
3.335144537887834489e-03
3.297497212754315395e-03
3.202287396997128589e-03
3.274941318696648028e-03
3.418280515094474989e-03
3.358200826817464308e-03
3.182358184430733421e-03
3.234047948239196675e-03
3.211378152750869221e-03
3.134235981297030151e-03
3.272752011420802104e-03
3.261780428148260916e-03
3.193716442756409750e-03
3.188481245026357231e-03
3.210929401473677173e-03
3.250305719294867366e-03
3.187888338912194149e-03
3.144482879435367504e-03
3.205674099205011764e-03
3.191911255794767279e-03
3.064763001883088166e-03
3.127661983124866568e-03
3.141046910520567132e-03
3.023270593899629773e-03
2.997869709990918282e-03
3.062551840159517206e-03
3.195727866599975577e-03
3.225297013996418407e-03
3.089695764319751528e-03
2.955516749262367907e-03
2.910536556581242926e-03
2.973627855064522180e-03
2.903224678203911689e-03
2.777424517283681293e-03
2.817855241165909911e-03
2.922225860307116861e-03
2.876282064462853862e-03
2.835399077666890012e-03
3.021455033509212480e-03
3.142462349409494340e-03
2.916020679250137977e-03
2.809297764423304700e-03
2.931450901027488672e-03
2.788733881893921008e-03
2.808097383978854639e-03
2.948460640428505336e-03
2.932671757973162509e-03
2.747773321440119109e-03
2.569412140206195697e-03
2.650783109800948154e-03
2.753976611193720194e-03
2.754837855811131161e-03
2.713575333326067457e-03
2.644735281254524065e-03
2.705299102607597317e-03
2.745428449682367576e-03
2.644476578706378596e-03
2.671816022537696570e-03
2.639151938786275017e-03
2.544707443116454772e-03
2.650632025825411676e-03
2.652142356887711352e-03
2.624224371193861760e-03
2.742814095440342798e-03
2.808926376575341007e-03
2.725172950490380944e-03
2.565984835416047424e-03
2.732935092507621493e-03
2.698493890585542537e-03
2.486693766007118302e-03
2.660703463452758748e-03
2.643373357249052466e-03
2.510401752451712262e-03
2.494182886819852531e-03
2.435022246194625244e-03
2.429539212180286019e-03
2.484762084269928010e-03
2.546367292431463928e-03
2.489794456793198354e-03
2.511755709281824744e-03
2.595013618815123022e-03
2.453135193797792001e-03
2.442218347621553844e-03
2.454853816654032489e-03
2.487933143493484354e-03
2.501497557517036539e-03
2.486739276038365740e-03
2.505227989689039550e-03
2.476571753850087283e-03
2.441272147791908459e-03
2.359483944290253522e-03
2.416855556590078152e-03
2.524512146440318662e-03
2.462207781218052598e-03
2.415250784294537163e-03
2.492497402716592914e-03
2.439655605247127365e-03
2.474693518641598450e-03
2.393511449679990803e-03
2.166870880212494032e-03
2.267385461929504863e-03
2.461406714852552770e-03
2.426561567276620465e-03
2.300300043348678294e-03
2.238563139496386935e-03
2.342182531635518105e-03
2.338723166448128301e-03
2.236191005678557671e-03
2.314995579488177309e-03
2.369458565958120280e-03
2.332484796633039602e-03
2.277939666391715339e-03
2.312297534453390015e-03
2.329690186081334081e-03
2.251863052071421609e-03
2.223748429294456971e-03
2.244111124261447942e-03
2.212474009020674263e-03
2.214324252940796933e-03
2.229550120696571509e-03
2.144377506738721125e-03
2.097514570217720673e-03
2.137040665899781269e-03
2.208752204163239290e-03
2.171235550725140063e-03
2.193081004842427177e-03
2.202671910741436489e-03
2.111389987045748495e-03
2.157862146916083874e-03
2.141841592629483478e-03
2.160373415291786357e-03
2.108153158917379453e-03
2.084816046421013487e-03
2.203573450125210012e-03
2.109878083575132852e-03
2.009918622112373630e-03
2.046742263082750295e-03
1.982747104785484091e-03
1.931627245627831439e-03
1.987044353570361233e-03
2.083963427748945513e-03
2.108913753043624439e-03
2.102850488788066737e-03
1.985212221104540146e-03
1.898327464452937915e-03
1.956077655889575367e-03
2.057973509355723665e-03
2.125902369281416036e-03
1.958209991616209535e-03
1.811236511703052682e-03
1.883041532494852911e-03
1.954122738076827931e-03
1.902612899331502638e-03
1.931598461654788698e-03
1.911196119298610475e-03
1.876899699625914509e-03
1.912208119999252165e-03
1.927408354594879964e-03
1.892458667230602224e-03
1.928562619033532318e-03
1.934322535241616041e-03
1.883103996219436492e-03
1.949726248878666740e-03
1.876483902348155585e-03
1.790641558494033940e-03
1.853671852189501569e-03
1.855830367118307261e-03
1.798443976572410225e-03
1.773993168962927818e-03
1.802736295133837603e-03
1.830118879268883983e-03
1.780267276288103381e-03
1.815829719505425432e-03
1.892651317267116627e-03
1.862838254621839796e-03
1.858517592585031027e-03
1.811384774759446786e-03
1.761845872399171080e-03
1.822752598244978262e-03
1.768241551242550344e-03
1.747855450198876207e-03
1.786007198359061644e-03
1.745057527994783690e-03
1.679606414239278016e-03
1.705325048810300143e-03
1.771907406301262682e-03
1.727981211513769351e-03
1.701594368912279914e-03
1.730494886683423038e-03
1.755301746948152762e-03
1.782493836482506536e-03
1.749837690940888885e-03
1.657340887706167457e-03
1.657283613725375054e-03
1.654013580898839632e-03
1.608430186124746144e-03
1.602520519235067342e-03
1.620649569514302953e-03
1.595367661129355784e-03
1.620195557632710679e-03
1.679568356177436926e-03
1.684973350055811361e-03
1.710961222029120125e-03
1.741844110885316325e-03
1.719248464547112843e-03
1.736810729807973692e-03
1.694026194694128393e-03
1.626293143149082007e-03
1.700786943356625159e-03
1.680568735804203497e-03
1.676652208089857241e-03
1.614903323697668060e-03
1.585945765755027159e-03
1.664422568656780989e-03
1.639604287603475341e-03
1.617913754704516233e-03
1.579803951079712231e-03
1.562945506790038583e-03
1.560880430438215836e-03
1.537434897598398235e-03
1.586713756342883084e-03
1.561976570433741768e-03
1.560637389653175529e-03
1.652713126611376647e-03
1.581143762558535112e-03
1.543908535821771587e-03
1.530244220705898051e-03
1.507733712410357085e-03
1.505678736395626863e-03
1.497249222032296604e-03
1.474361645985394938e-03
1.467658351275471975e-03
1.455641647419376496e-03
1.432410262014380308e-03
1.474788993393117429e-03
1.480377606319249317e-03
1.537111376459182914e-03
1.512437599622519111e-03
1.494117005071688613e-03
1.500918205685431968e-03
1.443193427995615461e-03
1.454476527713213091e-03
1.440769420455325668e-03
1.460128817746772197e-03
1.510729674434594261e-03
1.438868107656248981e-03
1.366247469691283817e-03
1.377056835763401177e-03
1.434370218930857950e-03
1.494386774632366389e-03
1.461903401797969536e-03
1.412637328313046678e-03
1.434813508507291240e-03
1.412321417363612656e-03
1.340390064282486349e-03
1.410889000364051911e-03
1.443652325321395386e-03
1.390513177158083464e-03
1.366399894631726251e-03
1.400870735536430831e-03
1.402293773919395135e-03
1.365913484299281951e-03
1.441758885466768066e-03
1.399212653317257653e-03
1.331216417499903873e-03
1.393524217924391575e-03
1.351340156570984613e-03
1.304978176699204137e-03
1.359366668307770325e-03
1.370353234778115504e-03
1.415330357531704129e-03
1.386853312688597628e-03
1.319200112594930314e-03
1.368086526080840044e-03
1.371879692706831242e-03
1.322506649558246152e-03
1.353227025006343166e-03
1.375600586776576156e-03
1.323492271491749335e-03
1.316022403334949882e-03
1.350479030794917096e-03
1.339676613902744326e-03
1.244628753339620079e-03
1.281206704128580107e-03
1.357096662566826617e-03
1.287163106993807283e-03
1.301971340692266573e-03
1.347465690670318844e-03
1.317352073405532670e-03
1.360118680367945147e-03
1.383168089405381477e-03
1.341339085824195393e-03
1.342278530666738984e-03
1.342202997198075872e-03
1.307926953439435963e-03
1.300567776350587852e-03
1.301258049369819663e-03
1.254197808036584772e-03
1.243809673903421148e-03
1.317273947919212840e-03
1.263519552102495072e-03
1.266013729284944144e-03
1.349232822268133479e-03
1.349361530329441262e-03
1.340710024895929234e-03
1.300145068502932006e-03
1.284492442737092139e-03
1.247746786309145931e-03
1.306757805734984346e-03
1.324911471682187897e-03
1.219371769427244267e-03
1.203783726491346835e-03
1.256866072236579278e-03
1.364902782454823025e-03
1.348971162550903534e-03
1.293516703842879792e-03
1.257862004288422047e-03
1.230866964248408931e-03
1.245360733068345653e-03
1.203560121987022483e-03
1.203285616010505094e-03
1.269468534427616252e-03
1.285167903751505310e-03
1.262391947605273623e-03
1.237861549413660006e-03
1.200323126248120783e-03
1.193266397357921425e-03
1.243454347519128015e-03
1.297095941539353923e-03
1.217035876679869316e-03
1.216090884603825920e-03
1.264469571195437139e-03
1.265795326745839484e-03
1.244457370611086770e-03
1.227513368859804201e-03
1.239480144839248720e-03
1.274671977474883594e-03
1.294005221949433640e-03
1.221017938982664648e-03
1.203069702520277381e-03
1.236785759502003401e-03
1.241499767159932660e-03
1.218788817569875678e-03
1.205809444030767411e-03
1.199129132456359633e-03
1.258468258047698227e-03
1.308395881198763655e-03
1.279950624726210618e-03
1.276977946007907963e-03
1.282813296257744951e-03
1.282768464862053901e-03
1.275840004516710664e-03
1.250568038068608240e-03
1.261024440110610845e-03
1.241483051087566725e-03
1.173590404536587785e-03
1.212204531437517619e-03
1.276205025519542733e-03
1.287904558007566674e-03
1.332099832017149621e-03
1.368583864762199821e-03
1.294499756464097479e-03
1.232461004611114458e-03
1.271744230724251986e-03
1.277929234043817660e-03
1.257939096344486011e-03
1.233065240697530686e-03
1.278904297183375760e-03
1.294607647672344928e-03
1.295562465878728926e-03
1.299348179348692013e-03
1.240951987806062978e-03
1.263270267448308873e-03
1.275119047812778164e-03
1.228363570579232627e-03
1.241845310330183744e-03
1.276049166120467879e-03
1.310985305060039267e-03
1.267404028145621437e-03
1.151770321569608709e-03
1.152335859636127247e-03
1.196654608926128825e-03
1.244451520183769257e-03
1.249216129860488290e-03
1.226617747228218478e-03
1.238598856242706121e-03
1.234686432220331387e-03
1.221403926409553482e-03
1.270937117424353639e-03
1.229174044825928971e-03
1.210412833836412363e-03
1.243840688744926723e-03
1.234723881360752680e-03
1.208429129229917146e-03
1.175068708322564047e-03
1.180652722627914672e-03
1.178442500495846404e-03
1.169400130139970975e-03
1.166071123915607454e-03
1.241687950736965933e-03
1.255715153660835054e-03
1.243954227479456736e-03
1.258804114772261659e-03
1.236080480521381877e-03
1.249133554777291958e-03
1.218125457554569560e-03
1.203226254044157837e-03
1.263767718081287633e-03
1.259198690546895708e-03
1.238047567574779425e-03
1.166708478825858545e-03
1.129209727334405319e-03
1.171876625839245742e-03
1.142102081683212369e-03
1.108864948440900890e-03
1.194334123326729492e-03
1.238399151563808649e-03
1.181613784225232474e-03
1.139875903993260720e-03
1.166865319242279099e-03
1.169518055825552330e-03
1.165673805810079787e-03
1.165783356889868883e-03
1.137726760600521296e-03
1.144697223211779214e-03
1.181841982466059777e-03
1.198507647867556392e-03
1.149244045749429856e-03
1.138792794387075450e-03
1.126997499229372493e-03
1.133732402095400521e-03
1.186017928147532286e-03
1.174444362766808529e-03
1.157025005025678769e-03
1.218141139511160712e-03
1.205234850637682811e-03
1.146083674918594100e-03
1.137563311078241580e-03
1.230152964718586681e-03
1.220762155863312510e-03
1.114328275101231442e-03
1.131795443322777253e-03
1.121058691194247101e-03
1.120025328284717956e-03
1.115081749971585240e-03
1.117436410607088775e-03
1.122300111586615719e-03
1.061509107709950744e-03
1.070110156778097217e-03
1.108525237316660209e-03
1.167912648408072794e-03
1.139046744410106369e-03
1.104748648389325752e-03
1.141806919233683514e-03
1.125869040140398862e-03
1.118019230036585961e-03
1.115612053940759829e-03
1.105583006326755569e-03
1.104903747385664820e-03
1.108669997272987992e-03
1.073276286187237064e-03
1.061107491962366180e-03
1.083590279213267902e-03
1.107835074959155792e-03
1.124732474932192998e-03
1.120932914915110951e-03
1.123420486932576049e-03
1.104376744692503638e-03
1.080743434624346824e-03
1.090374655175010456e-03
1.083653291655435440e-03
1.066753790997238991e-03
1.065012880326109699e-03
1.073469205880990930e-03
1.088922779945266555e-03
1.082648362737368862e-03
1.019491644717618458e-03
1.025758843091126088e-03
1.134632966568568024e-03
1.141708475893295216e-03
1.041439849087210170e-03
1.040490234326598741e-03
1.091411438712604470e-03
1.010357799672276886e-03
9.738956687623765438e-04
9.835282431609766035e-04
9.955991063922040810e-04
1.046181849754689768e-03
1.044086158776392700e-03
1.009485989305382260e-03
1.014026771125591019e-03
1.026691172742600537e-03
1.011052366032221374e-03
1.013650211317560943e-03
1.010370259876751864e-03
1.013010723207009422e-03
1.006821497037509649e-03
9.847979513282140510e-04
1.030745369908857246e-03
9.987843380344992202e-04
9.083854824887939786e-04
9.775444931585004771e-04
1.012244815544793191e-03
9.510666247866557659e-04
9.635777515616831884e-04
9.849036296403245513e-04
9.631607550140676649e-04
9.299271979019083914e-04
9.015720273147322973e-04
8.861735309547452049e-04
9.242812752224657986e-04
9.410460001943602229e-04
8.947780930815639857e-04
8.936450159965107429e-04
9.547750317298097983e-04
9.666396336061636695e-04
9.015703386784095115e-04
8.303267766924101942e-04
8.779958282376546875e-04
9.698747570250628803e-04
9.302918299444454990e-04
8.796274772265061555e-04
8.851207412606686056e-04
8.954326204433010533e-04
8.847989455643049230e-04
8.701860621478194491e-04
8.857641598914993853e-04
8.975362930300694953e-04
8.666646156472810475e-04
8.955993601184836055e-04
9.030737303627059745e-04
8.553584882635303747e-04
8.420434959536433894e-04
8.437161982951910284e-04
8.624929341140989735e-04
8.641523173409939532e-04
8.450299106422449504e-04
8.333614123466014361e-04
8.632154423391598429e-04
8.504299669859365128e-04
8.116932974100068282e-04
8.049085134971595192e-04
8.000868757078799997e-04
8.233716717418533733e-04
7.970945479761789004e-04
8.520081335727005536e-04
8.851357427065314771e-04
8.418869830024853151e-04
8.459404007737944629e-04
8.329510009056123512e-04
8.228594955620273984e-04
7.837434138674107681e-04
7.947070735674126524e-04
8.365157407810039445e-04
8.422070229881232139e-04
8.217107128487308003e-04
8.154384114867482478e-04
7.818717443897186571e-04
7.455171741913685889e-04
7.625049814189903494e-04
7.672499891964563133e-04
7.697254205914438006e-04
7.766515833454847115e-04
7.535116903138750757e-04
7.527915027863629413e-04
7.587286282469209208e-04
7.653141843643854235e-04
7.948293898713242869e-04
7.852021261422414359e-04
7.299275950042372930e-04
7.010301002857052518e-04
7.085947594206585187e-04
7.096699860302008601e-04
7.286491953762545045e-04
7.340234571580878499e-04
7.242116938351479682e-04
7.339830769292639669e-04
7.562113476727968164e-04
7.365538570723445533e-04
7.175649467196877412e-04
7.199073646106503646e-04
7.385970908084004208e-04
7.309400205962467319e-04
7.196383121572828617e-04
7.787436862479212626e-04
7.771031560073231792e-04
7.379756822682684465e-04
7.534014937761764194e-04
7.535992949420060186e-04
7.531458894899343854e-04
7.482114990274579564e-04
7.488951517958024546e-04
7.579274416785790553e-04
7.360811203857670851e-04
7.212193871160068335e-04
7.049095036562994833e-04
7.121845156243455585e-04
7.667443744037154719e-04
7.805070201434262606e-04
7.440575488899953127e-04
7.113462034948751008e-04
7.042286022994103181e-04
7.261079255700185562e-04
7.316671465411503893e-04
7.202523542301018499e-04
7.563793656474131211e-04
7.543078519247993280e-04
7.165937623645385378e-04
7.293393370429733557e-04
7.674152220475608096e-04
7.433451296849726865e-04
7.043531894970452359e-04
7.349777095736935786e-04
7.414178136329097101e-04
7.338710750676793754e-04
7.477485865244392705e-04
7.449001489953995143e-04
7.373715542105926859e-04
7.453763934484795937e-04
7.578293027534518771e-04
7.817933201123767380e-04
7.603099938988809765e-04
7.066993734259115895e-04
7.213008526778231198e-04
7.391490997874588208e-04
7.818894911506989089e-04
7.795237803700658325e-04
7.408881733945524989e-04
7.247379786834927916e-04
7.222709723516462571e-04
7.486959980382993166e-04
7.508660986721883571e-04
7.467316148729089258e-04
7.450250277388619511e-04
7.754924820144461738e-04
7.868546645140512327e-04
7.799388896356006327e-04
7.956675781087323368e-04
7.538019246493152465e-04
7.344516480442937973e-04
7.261431558770168639e-04
7.128752665469687087e-04
7.359051958110934908e-04
7.243683018608292751e-04
7.314731260675247544e-04
7.328762170659762314e-04
7.093955009936442823e-04
7.245563810640933723e-04
7.466881021648812816e-04
7.143698308958256306e-04
6.772819061490741336e-04
6.853470235341469581e-04
7.241534413078237840e-04
7.582113207971678641e-04
7.776192670363302325e-04
7.313373870709838614e-04
7.048731903345242496e-04
7.024628930544867499e-04
6.949676689576560901e-04
6.993831156532230369e-04
7.077129703703200023e-04
7.398916404485427313e-04
7.175297628986686705e-04
6.952417755968810786e-04
6.952650470738473481e-04
7.198936730679952054e-04
7.629123747639767177e-04
7.383369399713242192e-04
7.083832151646526258e-04
7.062378571120415732e-04
7.023497279664681460e-04
7.061726004957530854e-04
6.889476834636926259e-04
6.831669349565324669e-04
6.894901742982208898e-04
6.807066263823102759e-04
6.761302779910720491e-04
6.753603525614525378e-04
6.642826314990887869e-04
6.628402348353596438e-04
6.968045626921495804e-04
7.044216007069482649e-04
6.971268875121426145e-04
7.093051753348797797e-04
7.061761362483608834e-04
7.141002347060758197e-04
7.484956322877720078e-04
7.529603592551065670e-04
7.400929037356569762e-04
7.129329688906535772e-04
6.988818657288960613e-04
7.110827155159990228e-04
7.041205998825187957e-04
7.316383947458286394e-04
7.646313434832525740e-04
7.271858314659559661e-04
7.116014307864960671e-04
7.390867519727994765e-04
7.258867067125387724e-04
7.088697523524771851e-04
7.017153006832527098e-04
7.098500716068421347e-04
7.161409764488219564e-04
7.003079475795682528e-04
6.807860979974388960e-04
6.505487974126274988e-04
6.663355236021103415e-04
6.777800248364236136e-04
6.575685237549292687e-04
6.624487399996087334e-04
6.795022233832579773e-04
6.885219222533565725e-04
6.743359024365709739e-04
6.690653715598422931e-04
6.825983897377895394e-04
6.983505751976100623e-04
6.922236526328713049e-04
6.732613824620521312e-04
6.808189872397518889e-04
6.900159498663983046e-04
6.873287100024383150e-04
6.766831638603808567e-04
6.640587304435676417e-04
6.676929189225409280e-04
6.929230782489109513e-04
6.979897567067575720e-04
7.003914833745556292e-04
6.853280720274984627e-04
6.864006453117506377e-04
6.989639403488011413e-04
7.176747524214566968e-04
7.189893475594984987e-04
6.935912109085892252e-04
6.883070430760334984e-04
6.526690625058935089e-04
6.268793335899312856e-04
6.405240480574599842e-04
6.297697750683892105e-04
5.896439773984895553e-04
5.826050095210342800e-04
5.277465726013106035e-04
4.808070436984662657e-04
4.911290673794514988e-04
4.896631646973383318e-04
4.644028713741506676e-04
4.178275405446300623e-04
3.995670561877461653e-04
4.113874292086335698e-04
3.782078415401754143e-04
3.273426844193563648e-04
3.166013385697003381e-04
3.074047502585131931e-04
2.769627537899295726e-04
2.592095306838466842e-04
2.553842473267688672e-04
2.539442632046255547e-04
2.411783657529664748e-04
2.295109162197538370e-04
2.315284680851359422e-04
2.204973447673564822e-04
2.047277560931942458e-04
1.957593042539304746e-04
1.898514666776712203e-04
1.851669191565904213e-04
1.764635502348488349e-04
1.570389893430298057e-04
1.460242489174854428e-04
1.339051856075582666e-04
1.217535040878786688e-04
1.128284844830953636e-04
1.073594120072912124e-04
1.108747885106428161e-04
1.037414700426927516e-04
9.497083911491170378e-05
8.741496318374024485e-05
7.988997085610897346e-05
8.089470395509538937e-05
7.828776657210842081e-05
7.467624900305476238e-05
6.882543832604141691e-05
6.245287795385149644e-05
5.894468707975450411e-05
5.508797302852123706e-05
5.252699488115943440e-05
5.053365745675846059e-05
4.600947581609283825e-05
4.332167694016099088e-05
4.237642117053804300e-05
3.914096701416774400e-05
3.529256196362264974e-05
3.174148765214787648e-05
2.890065217880901226e-05
2.734982146414961080e-05
2.577834272175214453e-05
2.322158956780785651e-05
2.154705711776604146e-05
1.992515609243316143e-05
1.808562918553968831e-05
1.590529004878024895e-05
1.401158297924601904e-05
1.260019208278593217e-05
1.182429532576049191e-05
1.110697351870465729e-05
9.746121937489829004e-06
9.197491383112127900e-06
8.789153864258802439e-06
7.916730350551002692e-06
7.510927887275323396e-06
6.830875761535671849e-06
6.323500904148451413e-06
5.924497986818170179e-06
5.135812235396627879e-06
4.497879928394332579e-06
4.152282686757031585e-06
3.854588001270996653e-06
3.573353545569241611e-06
3.318214598366247373e-06
3.051227636444832045e-06
2.887709054607388610e-06
2.649201189824552220e-06
2.435063465616986545e-06
2.318593624988054909e-06
2.265775442194862087e-06
2.031548282870346647e-06
1.933670952153624131e-06
1.906416950953975034e-06
1.689828448882358635e-06
1.536759859611150176e-06
1.479302091648272887e-06
1.450236730170242973e-06
1.338234059221759942e-06
1.219917415020154435e-06
1.154306204668584452e-06
1.159559947986262249e-06
1.154300395211218210e-06
1.039290834783212130e-06
9.706165285367966453e-07
9.692829923996768459e-07
9.040966711757281521e-07
8.332167015828192733e-07
8.126642813908142162e-07
7.637141792694874162e-07
6.826811506812583939e-07
5.970960913156522023e-07
5.239410949617579118e-07
4.808548436271674534e-07
4.160220398713323377e-07
3.615876782115237591e-07
3.297125483360147779e-07
2.885569707915375238e-07
2.573108034195145809e-07
2.239351610638075493e-07
1.897108777168853301e-07
1.547574424135585716e-07
1.291096841908399256e-07
1.094318300477378394e-07
8.607917501300689129e-08
7.292197590139821981e-08
6.125029912925312020e-08
4.455751669850215870e-08
3.301456220017212395e-08
2.435922062297815176e-08
1.868623835683125297e-08
1.302620532256619310e-08
9.250613966115890170e-09
7.165849516839851549e-09
5.359645362602578012e-09
3.649980707706472079e-09
2.412204177726857645e-09
1.549549040671645174e-09
9.774171931658555530e-10
6.438873957499041729e-10
4.280421509129885711e-10
3.082980807151267857e-10
2.115707881586317238e-10
1.169813074170022239e-10
5.881754627024476787e-11
3.001673157326713535e-11
9.945018955320106386e-12
1.230894214142065826e-12


==> anc/Fig06_Sz_DoverL_L15.txt <==
2.010048626059063537e+00
1.954229840810733920e+00
1.964342658926802709e+00
2.028724833179190057e+00
2.017289649228877213e+00
1.960975059362504824e+00
1.997428921622902864e+00
2.014603366604488244e+00
2.008587424411737654e+00
1.931321162038789119e+00
1.932190287027405029e+00
1.914605465384356942e+00
1.890431444404353734e+00
1.933078637045824832e+00
1.954016598507075875e+00
1.926902259102516446e+00
1.869794702709526302e+00
1.850566227844614886e+00
1.753930414806463167e+00
1.693604204796972601e+00
1.693368918535074652e+00
1.657667701908687619e+00
1.680445025211497079e+00
1.712580432776014350e+00
1.693854617064213253e+00
1.625361835096639673e+00
1.559147518094634144e+00
1.569725387428095864e+00
1.570477952992669568e+00
1.526615149319770826e+00
1.478321270963109946e+00
1.458736076654675529e+00
1.386834072917623173e+00
1.367184863381093685e+00
1.384777783623206027e+00
1.332140343002502503e+00
1.326324460591325138e+00
1.346036177573345594e+00
1.351692198634626640e+00
1.311527943353324677e+00
1.264211484231052562e+00
1.232877142091183043e+00
1.242630140237887204e+00
1.187991801857768648e+00
1.165720540185917420e+00
1.166069487274347116e+00
1.079838049896847618e+00
1.070639521301330221e+00
1.068555776208161667e+00
1.051492006501711929e+00
1.074507297451502863e+00
1.038619702340843887e+00
9.639991488822218235e-01
9.458901673646465946e-01
9.391432538538124764e-01
9.136375595259612625e-01
9.294398864849028330e-01
8.907710632629514125e-01
8.289606852134068227e-01
8.495122480052196279e-01
8.395506921308244497e-01
8.067776857825839087e-01
8.038477996899208167e-01
8.083176495500626890e-01
8.063093469358323384e-01
7.974643605014254399e-01
7.770226033017418876e-01
7.334980854566862662e-01
6.979150001592341335e-01
7.073339921852361822e-01
7.037811902370572081e-01
6.502469894669206107e-01
6.415587274478039559e-01
6.339980256534409886e-01
6.180846129479733442e-01
6.439535843308588081e-01
6.420002139043478051e-01
6.493215181004539094e-01
6.517240925256744255e-01
6.095448294528129640e-01
5.941120136388569062e-01
5.849554081547583273e-01
5.665822071321131581e-01
5.636748415245993460e-01
5.696717870247822724e-01
5.414079781195085816e-01
5.149835329835731335e-01
5.276062286069769236e-01
5.187329139579506254e-01
4.920350126818142655e-01
4.730092476824879211e-01
4.811189608768328685e-01
4.911069092358195665e-01
4.834679903970138248e-01
4.643909503824591445e-01
4.553020266445195752e-01
4.501424262560499434e-01
4.473754744831650587e-01
4.440465791305326371e-01
4.436964019728757980e-01
4.417381386522784004e-01
4.244062529191281463e-01
4.195614908453061953e-01
4.089298533727589446e-01
4.047296286355709372e-01
4.006360835159333833e-01
3.790873910598471785e-01
3.849509747288896166e-01
3.897057060353469327e-01
3.672685256689270372e-01
3.571268351186855927e-01
3.710230839017296667e-01
3.734504582991258204e-01
3.634737483270188418e-01
3.543248651345767830e-01
3.410748645750480978e-01
3.281984616083186146e-01
3.329605974388864520e-01
3.377403470477917669e-01
3.161522589990688470e-01
3.075692687463308372e-01
3.127008044744443716e-01
3.067813657499516289e-01
3.020461126139130092e-01
3.016683833591900510e-01
3.026473475520576883e-01
2.938838049451160672e-01
2.828111766899809032e-01
2.780632995319043399e-01
2.773844461664445871e-01
2.745002964589928762e-01
2.648495085598386867e-01
2.707573168820623377e-01
2.788913530206702518e-01
2.709868836350593502e-01
2.654618730820506589e-01
2.575898994402526787e-01
2.479217963322373763e-01
2.502712405134216445e-01
2.482184046822368817e-01
2.462322510506329831e-01
2.401476013277537569e-01
2.363788963584089464e-01
2.331189731602705262e-01
2.343714822613522375e-01
2.347215118393388422e-01
2.218617643494559810e-01
2.255491879120892496e-01
2.263119786428983982e-01
2.212154558398171378e-01
2.175046548294877757e-01
2.152329431752728339e-01
2.157827683202616365e-01
2.113750164643188600e-01
1.981124400519481410e-01
1.910272369265056946e-01
1.996050399988500146e-01
2.004498277209119383e-01
1.994851755753961897e-01
1.977800601733420149e-01
1.884109246450786646e-01
1.850911027764458872e-01
1.815288460972329931e-01
1.738824313895207530e-01
1.800796411538188035e-01
1.830344421716069148e-01
1.816179787088006703e-01
1.793139030917226262e-01
1.734441366714367938e-01
1.806472523075023651e-01
1.820364545407901491e-01
1.756953853632969020e-01
1.683472812791964035e-01
1.628512749253903658e-01
1.648193995488501928e-01
1.649926062839684460e-01
1.633139476631439713e-01
1.578789181594737190e-01
1.566494386409793826e-01
1.562148531869861079e-01
1.538779774639089659e-01
1.585835716238231663e-01
1.597143032897468395e-01
1.561328327787548098e-01
1.504657859424570199e-01
1.411709037292445956e-01
1.376853804543439475e-01
1.401478115268658120e-01
1.385097670792531377e-01
1.393705985919356793e-01
1.445386186346968305e-01
1.438292322136573154e-01
1.367095389777161496e-01
1.320263915657080567e-01
1.340633885925965885e-01
1.342163050833394267e-01
1.367837638011098755e-01
1.367696681431489480e-01
1.330655621439301717e-01
1.292215015102612385e-01
1.266649374085105917e-01
1.235928489208159842e-01
1.226472196938201559e-01
1.241945506992395698e-01
1.225809341386309703e-01
1.247406125763752677e-01
1.218402626515343451e-01
1.180795471180291628e-01
1.190058921179587142e-01
1.190726114486364978e-01
1.153632898505026483e-01
1.155433551547654925e-01
1.162157209723644335e-01
1.133072216855880582e-01
1.131596690516105397e-01
1.097347224484195027e-01
1.077599585682302852e-01
1.058069088629512017e-01
1.054747668192844573e-01
1.040410575287711581e-01
1.055182086626372112e-01
1.070485072497199402e-01
1.010445766380937971e-01
1.004181224139325534e-01
1.027590082390291010e-01
1.029254648000614281e-01
1.030652669502288427e-01
1.008874902198868134e-01
9.907939266147484936e-02
9.628437605519622744e-02
9.353143896749283037e-02
9.695872710584003962e-02
9.509588921284023444e-02
9.201493101826661858e-02
9.287177591877998628e-02
9.054501329124650666e-02
9.249136914486072447e-02
9.190342851199936880e-02
8.738274314390369335e-02
8.872929892845367317e-02
8.616985135775463711e-02
8.634884965197305029e-02
8.607252191610553771e-02
8.492007133218265613e-02
8.696075485896978541e-02
8.313260956701629123e-02
8.197698576936277015e-02
8.690613249930630169e-02
8.793229799619799170e-02
8.307733125260949314e-02
8.149353965705109781e-02
8.401188986584066931e-02
8.133115625882243738e-02
7.781149402209595889e-02
8.066252337928823957e-02
7.951275974279431447e-02
8.007072247719812519e-02
8.094968893776516294e-02
7.547026622361083237e-02
7.345815482801081042e-02
7.708157885342484250e-02
7.961356359816569583e-02
7.946132117700492603e-02
7.910647337182688532e-02
7.624947375558668861e-02
7.594939804679833040e-02
7.711439023031203821e-02
7.592295100578444478e-02
7.499204501140040169e-02
7.251370665352430134e-02
7.017611602151062333e-02
7.047646109054317431e-02
7.158281200089339213e-02
7.198600165164044384e-02
7.134407979723422777e-02
6.970592061013099194e-02
6.934215880474738081e-02
7.143210539721930874e-02
7.200324773081631657e-02
6.863374596838167641e-02
6.664009247167618222e-02
6.376283398564672189e-02
6.320797069215815245e-02
6.523692365812466809e-02
6.538420869389191536e-02
6.556345867391116800e-02
6.474993226492414822e-02
6.430619924951214150e-02
6.526083567465491841e-02
6.697728153139234641e-02
6.476710350268528871e-02
6.463045835994535304e-02
6.525338981631331747e-02
6.592416032117350000e-02
6.613755709062706101e-02
6.397315181947485496e-02
6.169276828024575915e-02
6.125414883078916101e-02
6.248234530458240260e-02
6.338291827311574866e-02
6.282808546468972299e-02
6.105932139507173895e-02
6.038229389028470367e-02
5.903429500774856620e-02
5.923904513531757371e-02
5.979648210638927736e-02
5.982361572282898082e-02
5.898780165434614614e-02
5.774312792931509536e-02
5.727775351240022711e-02
5.585152689875460402e-02
5.737679253441739513e-02
5.890813265897422435e-02
5.796970329754019130e-02
5.827840272655868820e-02
5.816960284986704560e-02
5.726006961777950488e-02
5.554856794037704715e-02
5.515401880155304526e-02
5.455845552542185756e-02
5.478828526042531927e-02
5.761163560505313391e-02
5.753747307265271588e-02
5.479360505328254027e-02
5.403833604834853283e-02
5.355396828004944931e-02
5.341049337003791336e-02
5.281793344071640528e-02
5.031827223918985958e-02
5.247882869901353969e-02
5.308408742388229240e-02
5.252864770093181035e-02
5.364412282784225550e-02
5.282144293075685670e-02
5.160817378672293010e-02
5.194588447196084313e-02
5.158261402094210801e-02
5.175608741125628520e-02
5.234631486698741037e-02
5.125370681125435146e-02
5.082024538238435335e-02
4.851423178171504480e-02
4.972576612922362943e-02
5.087451040040467248e-02
5.044256863233504556e-02
4.942196600203687534e-02
4.938106470629712030e-02
5.200491809935685328e-02
5.164237634527208548e-02
4.984118706114123998e-02
5.003120146508441973e-02
5.100141041643884571e-02
5.273388817371395254e-02
5.090455557578107970e-02
4.856275976585532062e-02
4.876730088098017724e-02
4.896283240272959053e-02
4.981670686741065945e-02
4.793525315067097975e-02
4.668955200862611593e-02
4.681865407501105414e-02
4.717497051345900111e-02
4.747887546171251222e-02
4.726950065767086817e-02
4.742027747560800810e-02
4.812975454813456233e-02
4.638000185209785464e-02
4.539426530111195096e-02
4.543065031837883322e-02
4.340392142636680800e-02
4.469009044574161205e-02
4.611865785099657222e-02
4.571294876244929445e-02
4.582411972318575083e-02
4.602790125280546707e-02
4.640873729040964624e-02
4.539044038319868524e-02
4.511933054790874531e-02
4.629487378940086439e-02
4.531244468661310004e-02
4.448451563343747139e-02
4.361256943662433078e-02
4.255454855866221825e-02
4.383498304930318751e-02
4.592618863159222270e-02
4.589964222976132546e-02
4.505207356720542650e-02
4.519556555743290543e-02
4.392724508542597550e-02
4.422333440549747197e-02
4.604935734336435688e-02
4.361928475960271528e-02
4.134975665181499227e-02
4.168750780335377104e-02
4.205467545931274032e-02
4.257026927200158184e-02
4.355174125755856274e-02
4.258760146775985439e-02
4.142215343007731726e-02
4.159350106445429407e-02
4.069361059063334590e-02
4.102532683785814482e-02
4.173745288247997232e-02
3.937216382366727496e-02
3.819100313070549618e-02
3.889180500107070754e-02
3.819105696690858198e-02
3.934073950456722785e-02
4.009402555189067741e-02
4.123698766224648260e-02
4.065040103937755944e-02
4.002532438516266666e-02
4.125276064664885195e-02
4.125419319977874366e-02
4.070404890929500696e-02
3.943314314015973487e-02
4.025668531727368687e-02
3.929833656421818228e-02
3.878833856923694090e-02
4.070891353569716653e-02
4.095005374141851701e-02
3.989265875267635625e-02
3.897216066886966673e-02
3.889707978989698917e-02
3.973407678676051796e-02
3.870514056085599258e-02
3.704872488468966690e-02
3.756355896579992998e-02
3.775735947916214474e-02
3.596663288221289834e-02
3.509183271278875499e-02
3.757107397571077256e-02
3.723165308327767986e-02
3.597256261023298179e-02
3.527791643622204404e-02
3.500502769531684683e-02
3.634011228855264786e-02
3.619328432298801052e-02
3.692399378139337579e-02
3.645530672231233477e-02
3.597081859510349588e-02
3.652573079957920077e-02
3.578824530753102473e-02
3.622706355579946580e-02
3.701008852009915473e-02
3.635321367266833997e-02
3.463644430115622036e-02
3.434620073259709444e-02
3.590793761985716648e-02
3.450928954734749227e-02
3.281512374584311109e-02
3.325363129039287519e-02
3.407939592218212771e-02
3.404287517518055778e-02
3.423005551380431388e-02
3.326452414132805013e-02
3.143579310532442633e-02
3.277049217522472885e-02
3.194030893648223957e-02
3.212589543005506254e-02
3.369822377922321310e-02
3.174439060262468359e-02
3.279421699255585104e-02
3.373770183346103818e-02
3.261105584820080117e-02
3.235155939125020780e-02
3.080086801732125068e-02
3.050941259420233975e-02
3.087488831533314465e-02
3.191612992755353539e-02
3.260596620568166626e-02
3.210075972499960850e-02
3.251250647818684780e-02
3.289355025268356214e-02
3.180608492164577195e-02
3.013018740258387174e-02
2.926627667396077687e-02
3.051014114254995552e-02
3.130838969462156063e-02
3.049476657089840448e-02
3.032426944045328240e-02
2.987783314567587015e-02
3.036192434212882374e-02
3.027177675223144057e-02
2.926486521383093314e-02
2.950174198247874913e-02
3.066530376974198335e-02
3.032684565279254382e-02
2.868010380144605728e-02
2.827862171013474646e-02
2.863765013169962056e-02
2.818745020461764506e-02
2.777837409747497405e-02
2.849819441092542663e-02
2.862221997606410537e-02
2.802863931564824815e-02
2.776820413063868509e-02
2.726467028310434679e-02
2.686709040789564754e-02
2.702685270931723394e-02
2.751877000833681530e-02
2.762920190051178573e-02
2.727573185875322923e-02
2.602296897981817500e-02
2.647292199258138509e-02
2.750748865143431282e-02
2.680758911708836650e-02
2.625127380745466768e-02
2.489748886818245535e-02
2.526247280604690740e-02
2.612412589665985552e-02
2.576470555041253038e-02
2.630636059648441827e-02
2.534769294201784373e-02
2.408160846483934497e-02
2.369305686447762543e-02
2.377344115121743373e-02
2.399133202368538761e-02
2.394140453880260616e-02
2.400482815624799260e-02
2.409053105368075612e-02
2.399507177332009175e-02
2.417141999409016043e-02
2.457505132086610505e-02
2.441424748912131987e-02
2.408466356852788717e-02
2.330805224803921688e-02
2.336094950161994935e-02
2.371559088414096350e-02
2.367893065819659873e-02
2.381992382869032102e-02
2.363950923680391975e-02
2.286364735368810741e-02
2.253543450775181978e-02
2.288630566760896032e-02
2.333123617286303811e-02
2.335463062768577958e-02
2.253087024176660472e-02
2.218254362852046732e-02
2.347621741507712259e-02
2.330349075781072005e-02
2.275431724013475543e-02
2.282410233807129207e-02
2.255166797532894354e-02
2.221634079252918920e-02
2.189178311566917709e-02
2.184443387080974713e-02
2.124630374064723562e-02
2.067688221167252038e-02
2.058764494290704974e-02
2.146377670545301930e-02
2.178475770134214937e-02
2.097756483539476788e-02
2.025215973808868267e-02
1.971775576652568668e-02
2.045931270173135391e-02
2.098057505677268161e-02
2.049185378442973382e-02
2.042449207877807330e-02
2.015858860269241840e-02
2.069659236875400973e-02
2.093464798182824785e-02
1.975927284849523721e-02
1.947908394187250480e-02
1.984807912123618887e-02
1.927807762575649633e-02
1.893477264414489269e-02
1.991188378130449507e-02
1.955603280170882183e-02
1.882431601518143316e-02
1.881099082144101556e-02
1.902688381385582786e-02
1.899897827416696314e-02
1.839982234186492149e-02
1.880776673460390208e-02
1.872155867491302056e-02
1.767466268149173875e-02
1.736365162681792473e-02
1.789857415810064759e-02
1.830852426160349544e-02
1.837216570490467910e-02
1.834041862256503494e-02
1.860495119620326696e-02
1.839010141849255903e-02
1.808954198761093812e-02
1.800185957377009247e-02
1.742956339080669464e-02
1.720925776630653770e-02
1.777390003557424020e-02
1.767178347776977854e-02
1.779985336594079939e-02
1.783690778036067098e-02
1.702546121393086129e-02
1.786022527377547145e-02
1.797580936514606847e-02
1.679473596506601135e-02
1.645922654273901040e-02
1.681308680514601028e-02
1.739960651396219027e-02
1.731943884482384927e-02
1.643247354535597865e-02
1.657866963730937615e-02
1.705869150688347352e-02
1.652391165050044394e-02
1.676244888602944003e-02
1.719675910924995874e-02
1.694679820259421127e-02
1.675860784061696668e-02
1.628409701143994706e-02
1.572479962968516970e-02
1.588051173630994004e-02
1.611620884757462152e-02
1.635605573054215930e-02
1.644399661424980272e-02
1.634594093021043276e-02
1.614714105267097202e-02
1.610126535946699092e-02
1.616692011326135645e-02
1.623292750020725525e-02
1.630287036256046831e-02
1.585476811052913965e-02
1.538994190909879697e-02
1.536125577147796559e-02
1.584541513056437340e-02
1.541001903191574658e-02
1.502674980044979916e-02
1.513762491598147179e-02
1.505839927110544374e-02
1.525956877569052510e-02
1.534192390800892709e-02
1.545025843958084712e-02
1.511858334355459417e-02
1.440398166983311058e-02
1.430590193734985506e-02
1.507847884709601939e-02
1.490116748644519477e-02
1.459452311872548418e-02
1.466905811071911141e-02
1.433485995227315631e-02
1.451299980954261735e-02
1.440981037945306999e-02
1.414125075939468706e-02
1.422980244558171882e-02
1.400290014175023870e-02
1.389721221699044898e-02
1.413862963266496534e-02
1.473595892029845068e-02
1.444975948575469467e-02
1.397013443880671529e-02
1.422036256120196539e-02
1.384955035197522367e-02
1.352844590020279431e-02
1.342152662119058294e-02
1.403340237075542327e-02
1.440989868848991003e-02
1.412765176109976629e-02
1.373163311387787071e-02
1.395632016857560435e-02
1.403181940185069428e-02
1.345331164433833174e-02
1.349714467584548286e-02
1.358252250478812068e-02
1.365046268724886928e-02
1.372829847991667573e-02
1.332625675870743528e-02
1.321628845734658039e-02
1.342668608017039480e-02
1.304928390364600878e-02
1.314023973206907697e-02
1.337147486504967550e-02
1.340050779001529524e-02
1.337017117281498468e-02
1.312971095674208936e-02
1.289193780465444465e-02
1.272620633138137926e-02
1.310818625453119557e-02
1.344760235297268874e-02
1.303923423877724475e-02
1.236959289112017635e-02
1.264551430090460164e-02
1.266822633068691827e-02
1.259378068880064906e-02
1.329288710176184350e-02
1.247549786839948806e-02
1.212153163835684271e-02
1.296683547006794064e-02
1.263354337054447413e-02
1.204531540081812437e-02
1.193198476920438213e-02
1.264726184806298781e-02
1.291747065881187692e-02
1.266979564088808498e-02
1.259399876697320578e-02
1.242479482025512713e-02
1.238227517696844845e-02
1.213448126253057965e-02
1.233268214677001907e-02
1.243748834187478024e-02
1.217772924270846269e-02
1.238687873305050098e-02
1.257249608685532052e-02
1.256483353202766939e-02
1.229738693505980952e-02
1.208113834456778224e-02
1.216624904587468824e-02
1.211559802996325756e-02
1.161280356817374904e-02
1.139035747961715354e-02
1.160859114867309437e-02
1.195323064164070283e-02
1.232765721663433081e-02
1.210826137618773064e-02
1.169580592214383534e-02
1.180156058566739739e-02
1.167425259719783413e-02
1.170532380803664119e-02
1.213201458505681202e-02
1.174330654955369098e-02
1.152520830880174145e-02
1.163062587576631744e-02
1.181025184951585774e-02
1.185491467651689917e-02
1.182505175915573789e-02
1.143264291025309493e-02
1.085838588714102375e-02
1.106562414249159972e-02
1.120202295406686269e-02
1.102161980470628411e-02
1.131814143246077757e-02
1.177396349191216739e-02
1.159907779517899487e-02
1.099643910323013299e-02
1.078926657400977075e-02
1.144643320962148575e-02
1.166383718173071016e-02
1.136118304197936482e-02
1.120775349292230626e-02
1.098773815719466390e-02
1.103636606160282238e-02
1.100499184947772990e-02
1.126324699197267694e-02
1.170574656357320151e-02
1.142583660788134767e-02
1.086326858044977910e-02
1.067145952278855843e-02
1.065269699180846838e-02
1.066667977032219154e-02
1.085963460764161406e-02
1.079848903423969754e-02
1.031466522539205115e-02
1.044330928966445519e-02
1.066889002349165165e-02
1.071337522625407344e-02
1.057951043364560410e-02
9.975483126619185889e-03
1.055725050214726020e-02
1.109256178790600164e-02
1.058804731783645828e-02
1.021630244214725980e-02
1.016144110833849465e-02
1.031103547369807347e-02
1.039694374647912208e-02
1.076057560084885817e-02
1.088722453025598239e-02
1.046970827929179920e-02
1.072210871064571171e-02
1.067368354158089103e-02
1.018420099507542573e-02
1.061414733897864462e-02
1.053284334479612054e-02
1.037523763859171319e-02
1.038392125618170167e-02
9.908954670545540300e-03
1.001471645311301228e-02
1.036915232065817663e-02
1.046781526699737917e-02
1.008490092172347960e-02
9.825322930766395430e-03
9.815770759434301607e-03
9.672130517250986104e-03
9.504659725322585351e-03
9.818004886279216650e-03
9.773949000726785477e-03
9.726527835207882458e-03
1.001509270170567421e-02
1.002790898667977985e-02
1.009961396231402395e-02
9.976146060025755172e-03
1.015513564516611761e-02
1.000285615724616842e-02
9.240827746119922859e-03
8.981658177901363782e-03
9.102035370786961538e-03
9.531214094865410325e-03
9.946748883416968098e-03
9.847738194204969792e-03
9.965423687842124567e-03
9.797573236978327979e-03
9.503809873065085720e-03
9.592185249777302608e-03
9.941027547414606549e-03
9.827638611339192462e-03
9.420460193031157323e-03
9.597522857497578844e-03
9.555167471964611317e-03
9.461324212917756465e-03
9.633583722971541391e-03
9.367277519647798992e-03
8.940022672609449633e-03
9.248062409647048523e-03
9.964329671804690938e-03
1.009838708286573544e-02
9.358909838862360109e-03
9.069923196115350222e-03
9.411050884705028652e-03
9.450150568097701737e-03
9.431334916342263772e-03
9.503138428290806849e-03
9.495143133540866892e-03
9.396461040151640742e-03
9.477734041156623060e-03
9.393415666055364086e-03
9.245775904197495870e-03
8.942279128871199328e-03
8.882901443148731591e-03
9.247439044164385349e-03
9.167238130568878055e-03
8.965435225057940063e-03
8.922998053606500876e-03
9.028704342068523056e-03
9.075059721286797554e-03
8.810589004971766669e-03
8.657917257729744881e-03
8.877887221573132343e-03
8.842340438852012638e-03
8.694169172083196506e-03
8.884663821791790109e-03
8.841477918817168546e-03
8.763396738047282697e-03
8.674114113328018974e-03
8.448729710372372345e-03
8.325900984796949511e-03
8.462699355203188653e-03
8.643357663387704962e-03
8.730019436337011982e-03
8.730543472841436475e-03
8.214927113797039840e-03
8.484660195818789774e-03
8.578486762813773703e-03
8.326595458294460544e-03
8.807407886617135348e-03
8.682100505129597759e-03
8.534101546037693026e-03
8.725059076991351081e-03
8.849765575631499820e-03
8.428877706019487215e-03
8.169381892001319895e-03
8.380292737264205538e-03
7.923483815948977049e-03
8.274189572010811483e-03
8.911129017660167004e-03
8.218215222586691335e-03
7.765315775712297412e-03
8.087729477324556715e-03
8.195911038804440732e-03
8.205267238384531328e-03
8.103748301244538890e-03
8.139956274581845383e-03
8.350224027246040334e-03
7.966440343819228276e-03
7.828876088234404396e-03
8.024036934380312722e-03
8.142244007616370946e-03
8.261781190932302246e-03
8.339749292921650944e-03
8.066214355502584338e-03
7.985177782273939623e-03
8.193790291628332001e-03
8.079163857227806417e-03
7.931313533891794221e-03
7.771712625239919799e-03
8.093867122796626415e-03
8.150548679902870630e-03
7.673839933214615834e-03
7.646615034403712353e-03
7.904874208334650848e-03
7.797423821286151441e-03
7.786749061346171993e-03
7.799662611090193813e-03
7.605501591154534800e-03
7.760557893033662169e-03
7.967103610261825133e-03
7.504520023626074822e-03
7.167295609035628963e-03
7.497232456847836846e-03
7.390397973533560129e-03
7.289361767108475977e-03
7.478190783665927301e-03
7.309916525548137631e-03
7.286210852203384679e-03
7.604170065652322494e-03
7.471250913893314784e-03
7.288181031246530016e-03
7.376158610128196076e-03
7.609235477356256737e-03
7.462994031939407420e-03
7.413426351722523372e-03
7.445737666004033188e-03
7.187221493816588896e-03
7.005557006406423065e-03
7.114786088553069938e-03
7.064038193194364067e-03
7.053268595056543661e-03
7.540962532917455836e-03
7.649808657789013491e-03
7.353233395505708730e-03
7.197018837931677508e-03
7.196505318542005016e-03
7.057991830858229010e-03
6.987042912049155549e-03
7.264528724084473067e-03
7.280923287563376665e-03
7.340211609331460420e-03
7.138957197897235520e-03
6.718870849377056587e-03
6.902679924925276232e-03
6.892613966489834036e-03
7.032351345024423148e-03
7.230956275990812858e-03
7.101622663845189899e-03
7.106615049466694783e-03
7.028327572421858190e-03
6.802376784057871315e-03
6.919025660919300713e-03
6.833289950557471480e-03
6.824155220406962798e-03
7.304267620596153164e-03
7.525549017515766916e-03
7.300859092759790989e-03
6.946793325504937826e-03
6.638221645562557109e-03
6.631913875750390305e-03
6.707130808859046098e-03
6.631197939477228784e-03
6.592329314600732688e-03
6.734227912441087711e-03
6.813159478549492623e-03
6.929016421257374984e-03
6.808571550130824816e-03
6.691887038626577293e-03
6.780171032004573238e-03
6.634298673834491088e-03
6.729232691204128577e-03
6.677874650672911694e-03
6.562610100048444327e-03
6.435817338109208960e-03
6.337666775966571860e-03
6.447300013960832916e-03
6.393254243878448810e-03
6.366140755245846931e-03
6.365084557441041263e-03
6.502779094806022606e-03
6.568160183480651650e-03
6.336211613997140037e-03
6.354520017697461338e-03
6.382789671314955705e-03
6.334401134040892022e-03
6.229439422738764810e-03
6.084505399470694839e-03
5.949040406577475737e-03
6.030425870202076044e-03
6.374147426887020670e-03
6.372781924529644787e-03
6.427037379195321004e-03
6.563479807213239495e-03
6.409529838460771914e-03
6.378967705735778121e-03
6.401797441198478662e-03
6.189043111450354996e-03
6.181350649250912099e-03
6.199899343646822839e-03
5.994981929154345399e-03
5.978023953294083273e-03
6.147913869035538485e-03
6.139704453620670709e-03
6.171941891441580508e-03
6.100787091630453969e-03
6.106825880243380543e-03
6.282884871046306129e-03
6.296438703207628100e-03
6.245082201291059232e-03
6.087258392256955988e-03
5.950711069151167452e-03
5.996485557104534563e-03
5.963340274879437054e-03
5.752622454020450346e-03
5.843841763564497881e-03
5.871772056040531519e-03
5.863358525118549276e-03
6.035252731045236130e-03
6.080939499985562116e-03
6.006304408132266334e-03
5.844708487739917573e-03
5.947906450528752526e-03
6.037689231280621988e-03
5.928423654361783882e-03
6.001124678989311866e-03
6.083895257511120688e-03
6.027996166068666506e-03
6.063942912264997168e-03
6.043289035138231166e-03
5.900079969228149909e-03
6.010529841598021006e-03
5.794244313337468429e-03
5.649196039945384232e-03
5.872435192711567692e-03
5.772124749320141530e-03
5.572185990183573488e-03
5.554868141873736849e-03
5.904429481412147226e-03
6.065606086489420956e-03
5.806820287537913482e-03
5.754848690702630415e-03
5.999490171518033835e-03
5.907222561582815140e-03
5.673440397273328030e-03
5.650292875981353762e-03
5.503666954395535632e-03
5.573592058964099705e-03
5.602611530242361700e-03
5.450036388929564019e-03
5.543387902612304657e-03
5.684484542325252479e-03
5.715620691489346934e-03
5.675457759755520720e-03
5.578289418755860013e-03
5.408411157804855242e-03
5.455572855259530410e-03
5.625960322818137835e-03
5.542215562789512551e-03
5.508175220800548555e-03
5.506168249021593797e-03
5.502415356143682337e-03
5.532146331216263556e-03
5.495395078745407905e-03
5.463203753679840569e-03
5.534265064208601995e-03
5.402807706973528253e-03
5.272347579117667160e-03
5.332936751288212991e-03
5.246651577094990464e-03
5.356077405307606808e-03
5.427737551883710793e-03
5.334392852418057447e-03
5.388435023044440934e-03
5.363513299761020134e-03
5.365895723582214845e-03
5.393791327117893747e-03
5.316930371704531831e-03
5.274933935524106846e-03
5.192297697917528689e-03
5.038847196305931524e-03
5.158695769546637819e-03
5.223718399953993126e-03
5.087064012825194548e-03
5.157485926103768173e-03
5.143338992978194364e-03
5.119269425026520132e-03
5.098715707570825907e-03
5.172465705537933854e-03
5.331001097854452114e-03
5.446305555122083093e-03
5.297958456953219368e-03
5.029596659632584559e-03
4.924944062935847182e-03
5.187022535258468091e-03
5.234542256121202386e-03
4.880794095683501851e-03
4.992962178839485850e-03
5.323748060812903866e-03
5.121592794951630029e-03
4.917583899663380796e-03
5.207039229527531642e-03
5.218056081539300048e-03
5.006047566540353273e-03
5.088450068337029182e-03
5.267176710993992997e-03
5.195059174203515463e-03
4.962650009043658057e-03
4.950885675560733577e-03
4.987400213172817412e-03
4.957257877739135350e-03
5.058230096879275800e-03
5.152298107448326746e-03
5.134904377065448340e-03
4.976003096026119892e-03
4.986722654110956228e-03
4.945828217418835743e-03
4.873815111538516362e-03
4.883900735668314508e-03
4.984423951084113354e-03
4.939433757270014075e-03
4.873361917606942352e-03
4.902107698924675246e-03
4.792918202306156381e-03
4.906147364525825783e-03
5.169679061407532646e-03
4.913377360770443923e-03
4.660006231363938815e-03
4.907777430310432572e-03
4.873478148665210882e-03
4.814173921024323365e-03
4.733982106588089343e-03
4.589160218491379617e-03
4.510678345744614966e-03
4.526522567199637789e-03
4.678146067467544786e-03
4.522549323693688013e-03
4.449634037389012080e-03
4.607155698288255274e-03
4.614970297631808445e-03
4.705612340940988625e-03
4.690999527909830817e-03
4.550076144588483668e-03
4.631097352836969529e-03
4.650365845938761802e-03
4.387676502510896685e-03
4.256596323264150335e-03
4.505120688409862580e-03
4.623621945967152334e-03
4.556622848789289477e-03
4.472821803294480501e-03
4.501663537991257812e-03
4.564118783715750971e-03
4.479895537408981263e-03
4.343753918995901624e-03
4.344223958959187587e-03
4.448826734836805463e-03
4.509800733522816713e-03
4.531874682924564093e-03
4.535172530696103023e-03
4.482392866765277581e-03
4.444775671783804567e-03
4.623244929399601862e-03
4.551249632381310778e-03
4.280072481994955449e-03
4.463968836070721785e-03
4.472879308580335680e-03
4.271234967229658834e-03
4.390898262452562137e-03
4.531640366267939563e-03
4.387625654135100285e-03
4.155857859482815428e-03
4.269322656477637749e-03
4.542549735860793199e-03
4.567563721228043612e-03
4.541074697419628103e-03
4.548494263251008814e-03
4.381075538246781247e-03
4.221180444312629815e-03
4.310861881848830970e-03
4.294560240222595505e-03
4.198535870718592480e-03
4.295662723132831831e-03
4.166661172728175835e-03
4.140495624364614810e-03
4.345571083273433617e-03
4.357188504232805369e-03
4.172874795233792039e-03
3.942197323465225674e-03
3.913864017683788867e-03
4.007669118644389614e-03
4.143877101443491431e-03
4.264013183453686795e-03
4.122204880510668690e-03
3.981356505927815398e-03
4.106211956645918967e-03
4.298845056724328283e-03
4.378952659919702409e-03
4.256364603267799758e-03
4.114297788213208511e-03
4.143992979682378612e-03
4.159104813259592755e-03
4.165656854212414564e-03
4.241134662588556641e-03
4.196706446713218200e-03
3.995529827535306173e-03
3.935939520692112968e-03
4.007891825897226014e-03
3.952323365830588686e-03
4.084721549825892639e-03
4.155102127364112240e-03
3.978972958846354636e-03
3.820535545139048823e-03
3.916683935607441144e-03
4.084724061776854979e-03
3.951063818990454765e-03
3.953223195319014935e-03
3.961925476340308165e-03
3.927068096495058176e-03
4.053090883277712768e-03
4.017702054990248198e-03
3.855919507059541243e-03
3.919907515556027809e-03
4.004654927111937421e-03
3.909968281199781119e-03
3.850461032198253079e-03
3.937411500528617721e-03
3.960680200629286898e-03
3.849751971803624332e-03
3.853735441653655981e-03
3.847150885676525744e-03
3.941004547347875045e-03
3.986426765253403559e-03
3.774860299214241165e-03
3.689607826423387318e-03
3.863389968252982191e-03
3.895597982091109600e-03
3.853700741216685953e-03
3.924400729957211627e-03
3.818995616285805316e-03
3.740880184891806105e-03
3.790328976930477413e-03
3.888925774130637739e-03
3.778337088362115903e-03
3.665987670189295011e-03
3.685087501333748471e-03
3.738392356892259339e-03
3.966542709467192444e-03
3.849166690987717351e-03
3.698998846664607563e-03
3.790812070357614007e-03
3.727533898058459083e-03
3.657186803018199449e-03
3.766163377114013083e-03
3.747631591545050322e-03
3.762607589155961708e-03
3.801564201241859880e-03
3.639362932642346751e-03
3.680278067117991655e-03
3.666431833412716387e-03
3.558586651798264534e-03
3.504035601247011342e-03
3.563552619333879533e-03
3.582669973062828361e-03
3.627228292408894977e-03
3.639699871239898514e-03
3.512620610590087757e-03
3.536127322547506086e-03
3.599095559966133430e-03
3.695451020539394175e-03
3.647845317590566946e-03
3.489209446792903950e-03
3.601236112829222808e-03
3.749499097170197991e-03
3.633242429880418657e-03
3.680521034071836464e-03
3.680539073891433369e-03
3.439205468879490222e-03
3.439613527719178037e-03
3.549569682150110952e-03
3.467339610327347093e-03
3.368749025409720210e-03
3.371508127001983206e-03
3.369201144140257943e-03
3.406967272962817608e-03
3.435721380698638066e-03
3.392160761995843127e-03
3.399381719920640393e-03
3.531678809791497214e-03
3.492084864647766480e-03
3.381047348277467068e-03
3.512386544645421365e-03
3.530201944918279645e-03
3.363296443081141649e-03
3.395927332878231897e-03
3.462333732813113307e-03
3.398120649273766395e-03
3.364189029505671846e-03
3.361840500930850240e-03
3.431432859753809697e-03
3.403185653782673376e-03
3.366723432989947567e-03
3.346471913890149922e-03
3.324598382140145705e-03
3.298993874187528420e-03
3.290021425848849851e-03
3.395066592397708548e-03
3.367537562529515898e-03
3.295040864488288195e-03
3.282768831714907160e-03
3.168812750500153361e-03
3.209525431499141070e-03
3.361847140622675669e-03
3.345415423238697148e-03
3.321961882789564984e-03
3.333720890172315286e-03
3.261110201917195861e-03
3.211530220643218306e-03
3.220674692126121799e-03
3.155581297319525521e-03
3.251398616719712586e-03
3.330742887137091469e-03
3.345664798518713321e-03
3.430059845489646670e-03
3.394634332292079809e-03
3.272182822608857983e-03
3.222742187508340680e-03
3.206127065408279943e-03
3.279406595406514358e-03
3.297946255613798307e-03
3.188180201824407974e-03
3.181805193650128274e-03
3.171010052892462693e-03
3.133041199224687132e-03
3.129392824800077567e-03
3.123920720786205977e-03
3.173178359490509432e-03
3.161571422856469631e-03
3.192267454260498943e-03
3.204796159453919459e-03
3.195688591342300128e-03
3.292615290540149703e-03
3.212208023432558228e-03
3.193093089279938623e-03
3.250342876130061110e-03
3.265701430163898186e-03
3.183988608186633443e-03
3.091905246432260276e-03
3.197620224816718169e-03
3.250475018056383711e-03
3.161190067678072268e-03
3.102178640131532990e-03
3.083447847741171109e-03
3.088758059952455368e-03
3.069845208410637138e-03
3.098781268385828857e-03
3.207706323011710534e-03
3.205014607684122160e-03
3.095452152197122799e-03
3.024590432318684068e-03
3.079269683793295787e-03
3.087805266086228895e-03
3.035691549218246486e-03
3.200228683882293517e-03
3.317956327771336492e-03
3.216940035156719280e-03
3.117667209824861660e-03
3.103084345390221942e-03
3.137863069161874862e-03
3.108363918781753207e-03
3.086673306151680243e-03
3.072156870391922531e-03
3.020076194977658161e-03
2.931865538503003119e-03
2.983984187695172194e-03
3.031565815529900943e-03
2.975721745762595957e-03
3.015627486229949857e-03
3.067096569119770466e-03
3.106817114267401096e-03
3.126227795168584709e-03
3.183784179334998073e-03
3.074827444142454180e-03
2.939830553670980205e-03
3.006258397072701042e-03
3.001538972432400872e-03
3.072395955714016941e-03
3.085415506037400557e-03
2.933724887938878641e-03
2.931996069156153541e-03
3.119776751548569791e-03
3.064568826008384241e-03
2.789595669774880705e-03
2.777683319674232806e-03
2.855887447554098478e-03
2.964815831774284850e-03
3.059464434881618150e-03
2.944555289021563368e-03
2.912573299307020039e-03
3.004403441228398110e-03
2.923404167933376513e-03
2.901193143983491190e-03
3.016954558335947431e-03
2.946657632455737183e-03
2.886574370014360121e-03
2.989730718299035608e-03
2.996726557950743670e-03
2.943201347459190216e-03
2.979744635066862695e-03
2.896341913330732418e-03
2.786356091330636012e-03
2.887076702453533414e-03
2.997083620735021756e-03
2.849534755413542404e-03
2.719993013091623682e-03
2.786207338337459791e-03
2.847419665209690188e-03
2.910682302044654418e-03
2.962273996695144896e-03
2.935175364405787600e-03
2.867855222751495518e-03
2.795763405475415117e-03
2.761352987490259172e-03
2.831205420937708134e-03
2.789131903001512789e-03
2.725676495213217015e-03
2.814980236468291475e-03
2.848479859258469180e-03
2.741063470208984342e-03
2.670349821772387798e-03
2.793997408921882353e-03
2.771033083114430272e-03
2.655353729361563820e-03
2.723179561036927904e-03
2.656243791677952333e-03
2.608601995935765604e-03
2.768048012956876407e-03
2.780757074809545731e-03
2.698098982971076400e-03
2.714850366069451650e-03
2.707749666243963824e-03
2.694044350962589759e-03
2.677521883264776404e-03
2.785002216421119704e-03
2.877718023674649076e-03
2.720423958118623094e-03
2.599258526351349349e-03
2.601265819158173325e-03
2.663880304326974625e-03
2.636393979230637445e-03
2.639010367261415083e-03
2.645257687593601664e-03
2.676155863327962011e-03
2.761144680615382728e-03
2.732635664813327404e-03
2.681178511980804313e-03
2.658662389441638230e-03
2.748642545699975584e-03
2.779804416175419950e-03
2.708939871097270323e-03
2.641514510982405448e-03
2.619788982516464519e-03
2.659954475449473593e-03
2.666161536368505391e-03
2.633814058516375720e-03
2.652820300411000941e-03
2.685823175999897758e-03
2.652160528044918749e-03
2.598271215234488739e-03
2.576697585128643643e-03
2.647438836083838669e-03
2.606573292306513679e-03
2.531054026063075772e-03
2.678259041722213900e-03
2.662726498044341687e-03
2.606115650133300921e-03
2.661849555870326317e-03
2.618779961947493348e-03
2.649914471668532098e-03
2.646871613052588154e-03
2.572168972213752323e-03
2.542171068935476872e-03
2.542858100891817741e-03
2.548619456059902748e-03
2.554362369235790072e-03
2.563624637017581070e-03
2.661892006588424155e-03
2.715344011611497098e-03
2.617915782204724342e-03
2.521946354051278916e-03
2.559293461174809957e-03
2.612305602304605158e-03
2.616563788280645755e-03
2.586822102153809189e-03
2.567093188558018484e-03
2.692380848477888070e-03
2.670508366929661825e-03
2.656949885510567246e-03
2.709041846962830739e-03
2.579004699386305138e-03
2.556423157243570537e-03
2.548425304416812934e-03
2.572177995316472614e-03
2.639937302806043447e-03
2.652296845542981719e-03
2.584216359735860315e-03
2.538594218384086776e-03
2.583387949964939534e-03
2.600712494585427116e-03
2.583602176667663518e-03
2.575207662958744689e-03
2.590514905313948298e-03
2.508974612702546004e-03
2.550605113191391649e-03
2.633447189272134555e-03
2.567295040841604658e-03
2.453369039314104438e-03
2.520907618843290163e-03
2.623330278744633384e-03
2.605447163625385695e-03
2.444348858851499301e-03
2.374795898600473836e-03
2.550660737293182836e-03
2.564207116225628285e-03
2.487118224716270733e-03
2.426684762857254929e-03
2.371968724140719083e-03
2.432805966762627108e-03
2.505753262954232494e-03
2.516279679108007847e-03
2.497733672983207601e-03
2.472987831872558526e-03
2.395038924398343403e-03
2.464544738489608377e-03
2.534469506351134330e-03
2.536501826139939911e-03
2.551661089495250827e-03
2.451608910973939164e-03
2.331843666931199179e-03
2.420451333249447681e-03
2.454811834735189276e-03
2.412621518486398990e-03
2.511334801901499679e-03
2.539974229526032693e-03
2.490524384601329553e-03
2.399210450436580974e-03
2.302333981055704280e-03
2.266331597940964438e-03
2.387486143851420654e-03
2.490255179228501644e-03
2.475313987913470900e-03
2.381180587298417899e-03
2.373652167600193673e-03
2.495429543422506610e-03
2.452193652138869029e-03
2.309653080774158682e-03
2.312568154547222331e-03
2.397948472556415446e-03
2.374331700930513208e-03
2.341225808095120063e-03
2.393634007859830794e-03
2.400224767045600494e-03
2.358703284400674206e-03
2.325025309091159013e-03
2.354974156316046608e-03
2.423244380117545692e-03
2.407966666095922442e-03
2.501920611220906712e-03
2.534961547871604926e-03
2.419470377072321238e-03
2.352503908335199304e-03
2.368129816114962569e-03
2.373924376010313076e-03
2.330683364546989444e-03
2.317511481747788326e-03
2.287616328874253913e-03
2.252020072287723960e-03
2.336804732454932261e-03
2.462420015832814547e-03
2.364608486549161018e-03
2.212391772287999360e-03
2.317210296929022272e-03
2.435340554130085381e-03
2.317029361184647692e-03
2.258687297831375555e-03
2.239789528308549962e-03
2.271024719276803442e-03
2.306903928222940690e-03
2.257306985800844323e-03
2.288899484695142584e-03
2.446546287701527496e-03
2.444196121013742472e-03
2.333739889492497058e-03
2.296743917978444523e-03
2.308077059348686514e-03
2.277635019462031889e-03
2.335171838800663511e-03
2.405714403475970285e-03
2.354321345708872484e-03
2.283576373697869793e-03
2.213676855957471060e-03
2.276813252541870589e-03
2.297968050081598216e-03
2.284649441255438146e-03
2.356850437130013354e-03
2.305276209218600544e-03
2.178041015429065495e-03
2.243441683162062175e-03
2.275731407961845316e-03
2.221785608299436856e-03
2.208192233577056449e-03
2.261245705809403379e-03
2.316325061073013121e-03
2.318743643571916958e-03
2.226782692660173642e-03
2.155110603664199802e-03
2.235274444827856175e-03
2.177305280839370027e-03
2.123846379761750239e-03
2.181972718399597527e-03
2.185753468058943081e-03
2.168161490869097586e-03
2.196596634147723794e-03
2.261909503485115026e-03
2.280950798640905483e-03
2.234305355910515267e-03
2.277866354547682364e-03
2.319039478973777477e-03
2.258055478650821801e-03
2.231416486014486857e-03
2.204228825822509251e-03
2.182686144676128804e-03
2.170922812282932365e-03
2.188456030213935168e-03
2.236467339939057167e-03
2.147535213389081474e-03
2.051927081339828800e-03
2.052793882244109171e-03
2.136415145997330126e-03
2.223028262254746288e-03
2.136417262386751045e-03
2.122436070212532083e-03
2.121442236424604146e-03
2.179821725385869616e-03
2.230848681185971898e-03
2.121148504960862404e-03
2.072302238930400463e-03
2.098148695606987576e-03
2.180465637791326617e-03
2.196592849791663502e-03
2.239564915587260400e-03
2.148492607430079002e-03
2.045570706090282190e-03
2.096339776403541733e-03
2.056194749385769488e-03
2.093806859925122135e-03
2.184038378374185841e-03
2.147496387551968856e-03
2.051072628004845747e-03
2.056080792376696869e-03
2.111447286348125570e-03
2.145713125356545504e-03
2.025737471747324041e-03
2.010155665139780074e-03
2.141348405750953619e-03
2.117120893198822310e-03
2.125677326740515148e-03
2.094189639850985770e-03
2.053283827959446594e-03
2.139945388904167852e-03
2.105729804697912665e-03
2.029898202895512489e-03
2.023337411915879496e-03
2.095186167687008126e-03
2.181825192272214727e-03
2.079677564581979086e-03
2.042108264605893998e-03
2.087986579059132684e-03
2.029889881853249711e-03
2.060313655187774508e-03
2.068216713461048812e-03
2.012180962498952199e-03
2.088598659081016863e-03
2.075668949252160080e-03
2.056126350169061416e-03
2.049795018031664792e-03
2.050647000982114623e-03
2.114245187689080263e-03
2.064851220519740415e-03
2.083658699469638411e-03
2.041825789590475618e-03
1.958296810437835326e-03
2.003330538771459952e-03
2.003890770061306312e-03
1.950714729931391249e-03
1.977537390440157767e-03
2.036286568049749598e-03
2.071392884066483673e-03
2.062733631260876225e-03
2.032708485432139188e-03
1.999371245168551914e-03
1.957991304332104728e-03
1.984326545399142314e-03
1.998335186186404790e-03
1.973484473470005565e-03
1.956482078939978091e-03
1.962009595650337015e-03
1.961377246625347574e-03
1.894201688662233013e-03
1.920360986455330043e-03
2.034058120022939984e-03
2.018986419541500890e-03
1.948103160006472122e-03
1.955278276537333361e-03
2.001179052170251257e-03
2.008903497216477443e-03
2.023557147539644177e-03
2.020863071724048488e-03
1.956440867604737881e-03
1.868731304132761071e-03
1.868380030378374076e-03
1.969567543341035117e-03
1.966858138207591353e-03
1.962213855816646261e-03
1.976576369733431225e-03
1.906496738324226989e-03
1.850669697086142380e-03
1.850062029144416672e-03
1.890144874087215871e-03
1.950866914916294520e-03
1.930540449441759104e-03
1.911872474233933163e-03
1.927434254292042506e-03
1.891906873328833569e-03
1.937476878090863735e-03
1.913107998320143612e-03
1.903555528548828320e-03
1.923961201242121565e-03
1.888490984019284072e-03
1.884782020898626139e-03
1.905164815365513811e-03
1.929160039439639348e-03
1.912476629870197642e-03
1.920285258479214252e-03
1.886319573127508359e-03
1.827735551715046298e-03
1.866552433969798086e-03
2.002025036089030360e-03
2.010688293696519854e-03
1.828434683432813689e-03
1.772776246609449437e-03
1.869570369464037792e-03
1.856932606346465165e-03
1.816091550627081186e-03
1.783732082531712913e-03
1.792336543799706279e-03
1.806038554815842185e-03
1.762649599927360857e-03
1.736070144902965426e-03
1.750321226497752840e-03
1.838499149782703334e-03
1.907778744043868348e-03
1.873499100526720453e-03
1.831451584372812509e-03
1.831500656112443467e-03
1.743755654843908310e-03
1.769154826326775880e-03
1.895590719343123428e-03
1.843025640335742418e-03
1.770964175391454920e-03
1.789324524960692227e-03
1.850984558377476597e-03
1.845738511681284128e-03
1.774315894558998758e-03
1.760690257530365607e-03
1.783308763003571291e-03
1.786696248599794990e-03
1.800075193027914555e-03
1.843996904845534310e-03
1.831629244996176758e-03
1.842561653027355219e-03
1.896343769315908274e-03
1.833479105372599373e-03
1.740625137672991048e-03
1.772555754238994054e-03
1.759146744063575353e-03
1.726452008239649696e-03
1.751582553445049564e-03
1.766149722196798302e-03
1.810926980569955340e-03
1.831981331573840103e-03
1.817317059590534481e-03
1.820795776562970231e-03
1.776124744706159822e-03
1.746431415373135738e-03
1.788303156076185814e-03
1.855234930135184462e-03
1.844091011716624158e-03
1.750713887462824027e-03
1.731507317629034587e-03
1.754007252248695808e-03
1.739674726511725861e-03
1.709050917720656348e-03
1.733159066575399882e-03
1.762176913144536611e-03
1.744719806385726033e-03
1.691781673341464240e-03
1.693495533561673733e-03
1.789328677545162956e-03
1.798514417179108288e-03
1.749908098514365825e-03
1.728167643470951724e-03
1.723551977233829481e-03
1.779444046090970268e-03
1.723226046961748520e-03
1.646419059581740243e-03
1.698442681412245950e-03
1.690139066085513155e-03
1.681412576796841593e-03
1.670321285430615994e-03
1.656305382805630137e-03
1.702084674060762260e-03
1.697532757763872560e-03
1.725768059324090916e-03
1.713286686494012306e-03
1.693515939119165283e-03
1.758410084603142815e-03
1.717374993025992409e-03
1.687652070053440034e-03
1.723029083340959838e-03
1.729118122926573842e-03
1.696449120212385666e-03
1.713323794141847220e-03
1.710736738411715481e-03
1.718558345493199826e-03
1.697826076549376799e-03
1.600389063288391476e-03
1.624900970063048854e-03
1.649618849398321041e-03
1.591047983518941149e-03
1.617228165991553687e-03
1.637156577996203054e-03
1.651849711463379685e-03
1.677173279384917446e-03
1.614206410274881100e-03
1.619019975039523267e-03
1.648578371178532507e-03
1.659222905541931064e-03
1.670897867642327740e-03
1.638051079604681964e-03
1.577615225182287624e-03
1.635807186195337550e-03
1.661064349805228477e-03
1.663554942761626175e-03
1.656104986402313602e-03
1.633642824048670700e-03
1.635544013340354706e-03
1.622716094375337799e-03
1.633972340553564977e-03
1.599216477192044218e-03
1.644030960090052916e-03
1.617145802082167998e-03
1.567195111372712878e-03
1.598652485446601205e-03
1.538942601085204137e-03
1.510425116077938846e-03
1.543019345096630383e-03
1.585282443452849235e-03
1.612996143598167649e-03
1.576119777642597626e-03
1.544020445642319602e-03
1.540352218648955969e-03
1.585353854590037257e-03
1.620997051513791386e-03
1.616400482352529921e-03
1.585643822157715684e-03
1.579446707526910298e-03
1.610891982114479948e-03
1.614206328296693190e-03
1.615157658941504754e-03
1.667095096578768585e-03
1.639891932850305340e-03
1.667151144616692716e-03
1.690060846216879728e-03
1.619485618698664501e-03
1.566553743707816077e-03
1.505335803757304643e-03
1.528643835255656842e-03
1.552144983841014609e-03
1.541180457795635018e-03
1.551044864630110251e-03
1.553288098810802964e-03
1.539440552559208667e-03
1.535581552584661027e-03
1.553825639697838752e-03
1.528705902043325229e-03
1.553140550492565757e-03
1.579560673065422442e-03
1.477634190421445995e-03
1.498462566007424841e-03
1.518804798620357679e-03
1.514178059299236016e-03
1.584034287822619043e-03
1.587942125514569831e-03
1.561685297723281731e-03
1.551983803741133379e-03
1.519339631145751090e-03
1.510494711039553654e-03
1.503746781353141725e-03
1.530321244919570587e-03
1.574329726865850024e-03
1.538389899688779238e-03
1.591876194386322241e-03
1.664143325434437951e-03
1.603787307107803128e-03
1.527242153557583151e-03
1.519157344992682138e-03
1.564038274554178454e-03
1.584319284862979607e-03
1.575058622661660353e-03
1.540538020524264730e-03
1.462446346676150952e-03
1.448029508154328928e-03
1.517904563741045423e-03
1.547440279331526196e-03
1.484806662046828356e-03
1.508474431967401835e-03
1.562158545541834703e-03
1.549553252686519016e-03
1.480066227147674735e-03
1.460669278412887523e-03
1.528143415491827828e-03
1.548859823072297037e-03
1.520016114975901531e-03
1.498259017553997150e-03
1.472836768879629823e-03
1.444769894066332732e-03
1.442522048102828046e-03
1.414465612224064363e-03
1.381095417156878421e-03
1.434910548131791220e-03
1.483251830915749067e-03
1.423701424431936301e-03
1.457674432818898726e-03
1.466426095967507436e-03
1.412874203123614444e-03
1.421419182594368599e-03
1.440750993971830814e-03
1.490801752135212767e-03
1.483214099950527082e-03
1.483657778098251617e-03
1.555142379914780000e-03
1.556594641378679887e-03
1.487558217715103043e-03
1.502175142988228587e-03
1.528627922460946672e-03
1.494825358125707231e-03
1.513296085794321212e-03
1.516258952900400008e-03
1.486501254541632445e-03
1.473703729250254186e-03
1.432257528441595535e-03
1.461960753594147150e-03
1.485017659774979376e-03
1.435554707667984669e-03
1.446437791975013418e-03
1.413112680455740153e-03
1.393749619478344822e-03
1.418276447178751709e-03
1.433734865338016614e-03
1.415468780772781085e-03
1.418391417194715589e-03
1.472400609060449655e-03
1.420855444751380854e-03
1.383908562694462305e-03
1.431968018555437828e-03
1.453060105046912083e-03
1.462712018053738102e-03
1.441590040545650576e-03
1.413572800505159648e-03
1.406578254905769144e-03
1.428559682610397062e-03
1.458397822231602197e-03
1.468759165206697317e-03
1.408993024726439090e-03
1.445842710130693749e-03
1.487434738400513629e-03
1.414207318367852271e-03
1.426052130898389052e-03
1.417855376997314426e-03
1.338663612040391811e-03
1.308266388915376235e-03
1.396235574855745698e-03
1.464676740438787582e-03
1.420588151907066759e-03
1.452889642158547217e-03
1.510717824523114461e-03
1.486833059885604843e-03
1.472296681644039281e-03
1.434441671579431881e-03
1.427340387444992137e-03
1.447406595459003976e-03
1.427317439433328913e-03
1.415367578409375791e-03
1.383138748568481192e-03
1.393191860774591799e-03
1.428273123806789559e-03
1.374572479200041096e-03
1.373674233211793268e-03
1.413348795181035636e-03
1.430406630457399563e-03
1.372360820382849530e-03
1.329399557868579879e-03
1.470680527723535261e-03
1.454790567967402136e-03
1.371552464459447306e-03
1.381708772620843543e-03
1.394341132166472324e-03
1.413019893159902975e-03
1.395539129456043869e-03
1.408384468343638982e-03
1.359018473903207940e-03
1.370741505238600279e-03
1.404823305950808447e-03
1.377916791492989719e-03
1.366331861459331963e-03
1.361987140911213954e-03
1.368378603898670175e-03
1.344551157717826899e-03
1.339887820876654520e-03
1.308449245878865385e-03
1.336700555127066621e-03
1.355152955386905098e-03
1.350208444892332270e-03
1.382529117128778427e-03
1.349026908463029978e-03
1.422872296282513653e-03
1.462345670016405082e-03
1.395449715910736721e-03
1.341904087402452997e-03
1.323974586627891994e-03
1.335172050589600572e-03
1.354052683891602106e-03
1.357559229760501142e-03
1.332201127394461171e-03
1.360112692183823623e-03
1.415175009253875731e-03
1.405964127108089677e-03
1.377515850759789820e-03
1.352967188268726188e-03
1.331180694266319298e-03
1.371358034859638001e-03
1.376838907152039054e-03
1.332813772913166162e-03
1.306750348748501401e-03
1.364952942249477883e-03
1.381700512066336628e-03
1.368381486899214851e-03
1.336501633527419032e-03
1.326806990044231312e-03
1.388541175889573386e-03
1.406223065945386803e-03
1.395312558813393026e-03
1.351536401050074197e-03
1.304381362991451207e-03
1.307077179073509949e-03
1.293206935297670128e-03
1.279444356390356920e-03
1.334991278700680588e-03
1.313829794738063418e-03
1.274433150573287725e-03
1.306741460936626043e-03
1.351212002001555028e-03
1.392657699241685657e-03
1.385194259765611981e-03
1.345713730183184216e-03
1.359262749003641631e-03
1.327030103597689982e-03
1.302488305729584961e-03
1.296444624092270379e-03
1.297245338182289503e-03
1.335886043107894095e-03
1.328249295801253380e-03
1.308127237433441906e-03
1.294103530589764623e-03
1.321262436001058305e-03
1.311289250708325181e-03
1.287703220436230535e-03
1.280064882689124512e-03
1.295277456530811696e-03
1.331895057958786032e-03
1.328743539717666027e-03
1.322533056659541727e-03
1.299791862370059921e-03
1.283496099696216849e-03
1.317067843631967994e-03
1.271664375915444430e-03
1.194609236803706540e-03
1.267913304125865186e-03
1.324611736990985228e-03
1.293439623199130499e-03
1.265618930683767504e-03
1.300060139483859810e-03
1.350467918904592118e-03
1.287764401404916954e-03
1.293833370329689533e-03
1.341165995430537326e-03
1.289498428765140396e-03
1.270274140179238065e-03
1.262166029182930490e-03
1.262268821937659411e-03
1.286576318230593131e-03
1.304011710222642301e-03
1.310539749486234681e-03
1.293828535806256690e-03
1.271179171919613630e-03
1.253642190546693999e-03
1.203357080261212991e-03
1.192287177695826577e-03
1.235052098350999158e-03
1.259041574117203887e-03
1.269612177304628052e-03
1.276918294744091263e-03
1.294888997939295768e-03
1.298134228149290092e-03
1.255713104058082778e-03
1.217616108975257561e-03
1.202701027876802243e-03
1.260717963640457968e-03
1.294782568413411789e-03
1.254424904386948437e-03
1.298132017639722384e-03
1.333346486476281794e-03
1.264167026481473766e-03
1.218448613762537335e-03
1.276341882491023897e-03
1.294944815619546424e-03
1.247754095069897274e-03
1.233315947204951862e-03
1.222422093480302193e-03
1.281214474308700526e-03
1.301095678687794275e-03
1.301108186440212700e-03
1.306813902930687018e-03
1.220220023493663337e-03
1.223233537847778253e-03
1.269297416155889006e-03
1.227444279523841851e-03
1.256368272131445744e-03
1.280025522943475588e-03
1.258825200331343619e-03
1.281632210060523226e-03
1.262372383008707102e-03
1.234857373079841772e-03
1.265921551737196442e-03
1.289590781284533560e-03
1.255138699364607285e-03
1.234723502978657926e-03
1.228434250438053578e-03
1.229970118426942016e-03
1.234593781469731349e-03
1.266263479074612773e-03
1.291955991131636845e-03
1.279173767000873173e-03
1.214502618416378119e-03
1.203209928979273938e-03
1.225094993947332565e-03
1.216514218915203159e-03
1.262076385334773418e-03
1.262331595712488019e-03
1.222318119824921702e-03
1.227874927696818563e-03
1.248043082018058039e-03
1.221202904427736271e-03
1.223621456545872545e-03
1.274372986667330915e-03
1.268377015257922532e-03
1.217649548144690346e-03
1.187686886908984269e-03
1.198185430368364258e-03
1.215931461972394973e-03
1.230195043997407180e-03
1.220891062889714043e-03
1.196905313843491837e-03
1.226152253349251618e-03
1.251924733661616230e-03
1.198127655670350915e-03
1.190807567058653395e-03
1.219970021175177839e-03
1.251053093761921855e-03
1.259093381422935311e-03
1.196013984365203609e-03
1.198845771241406274e-03
1.243394056720195477e-03
1.206378991189848001e-03
1.196985157690238707e-03
1.218009526667121305e-03
1.239968520689371323e-03
1.254769436392266704e-03
1.284019377775224690e-03
1.236457201767814530e-03
1.179662911546529389e-03
1.212959883344215048e-03
1.161862462874574441e-03
1.150910775447373195e-03
1.212535475160830432e-03
1.251937092910193703e-03
1.225533448246862809e-03
1.192080906551823720e-03
1.191042900783209320e-03
1.233530511304245948e-03
1.230677431965491488e-03
1.176419550716732796e-03
1.170303100711086531e-03
1.205635382025022333e-03
1.216994077868135005e-03
1.210826193771427422e-03
1.220212870379175450e-03
1.199752775539241227e-03
1.177779141322363209e-03
1.190065020366749653e-03
1.250406193288775740e-03
1.223095704435771865e-03
1.174580760919777863e-03
1.187064160914256790e-03
1.160820802895836746e-03
1.171409682803859018e-03
1.223039542303058346e-03
1.236858836942399033e-03
1.185491083904772558e-03
1.155503909678451489e-03
1.192074291408517324e-03
1.206820959592709488e-03
1.196733064956297457e-03
1.186343304402663525e-03
1.187104579985643303e-03
1.155819526852458999e-03
1.156859486673984631e-03
1.156117184571649973e-03
1.122105439634740699e-03
1.140859006645448658e-03
1.167598062017752205e-03
1.201691729583471936e-03
1.191030345398806601e-03
1.174174885213409786e-03
1.168924807052900859e-03
1.165665317784793029e-03
1.198418591984417355e-03
1.143062693603079513e-03
1.125961178870291167e-03
1.166874094888590728e-03
1.151656380508243654e-03
1.140585858401317208e-03
1.168832866995837827e-03
1.177265870237803299e-03
1.155670395842839544e-03
1.194322087491762364e-03
1.204734247169433848e-03
1.173661667391967100e-03
1.166716034563765846e-03
1.131079711205714659e-03
1.102475768323787518e-03
1.158863516091464046e-03
1.194893114021322155e-03
1.191346210209457725e-03
1.172770000699988307e-03
1.154249936811777878e-03
1.154380568306545476e-03
1.154348974903315114e-03
1.136731631709451441e-03
1.120690912152157766e-03
1.105845151175968927e-03
1.143194107065237690e-03
1.193435188874815596e-03
1.177518915449924644e-03
1.154048042273457053e-03
1.131165363283206417e-03
1.109846050737225455e-03
1.154330866988290474e-03
1.180998432139912123e-03
1.114966548649822626e-03
1.139439798195564886e-03
1.195445053055365931e-03
1.192031225910649859e-03
1.180986865212955506e-03
1.172440475466437993e-03
1.133229257993659559e-03
1.137358387835894465e-03
1.191543838294883799e-03
1.172576363344615723e-03
1.125828601545776457e-03
1.130594853975572288e-03
1.128405635956431256e-03
1.096966563170325044e-03
1.111839292863275831e-03
1.131452283052602863e-03
1.145443059120201034e-03
1.125070012783969346e-03
1.111480858369715777e-03
1.170211266856700360e-03
1.181803589078641269e-03
1.186844487167935166e-03
1.159688946694011243e-03
1.147859600752112758e-03
1.168670569483763657e-03
1.173713286506744601e-03
1.163623258757781609e-03
1.100430380720043063e-03
1.109279045096181254e-03
1.090988077463508031e-03
1.073604153725772050e-03
1.098979210438176578e-03
1.131532007480725655e-03
1.140913059564965283e-03
1.075373110704297202e-03
1.094196665433782483e-03
1.120661300567799825e-03
1.126335379102835071e-03
1.124301509382858236e-03
1.107698325208723291e-03
1.094416402256313944e-03
1.112695498703063354e-03
1.122775141968347136e-03
1.115799212917031446e-03
1.119691962834774282e-03
1.101991072045658366e-03
1.108292280501701815e-03
1.100045595380826470e-03
1.085550258347745120e-03
1.098533282980036817e-03
1.099864449512259323e-03
1.080280280104249343e-03
1.101286351255612635e-03
1.094717842976208411e-03
1.088508493489601147e-03
1.100585700150068626e-03
1.099797253909406752e-03
1.082819653233927943e-03
1.067358477599132790e-03
1.108300300490087020e-03
1.128831008629411700e-03
1.089162345434585089e-03
1.081411399637062162e-03
1.127070584882924409e-03
1.103515498245296374e-03
1.054147981986046584e-03
1.077311235592413700e-03
1.108160745805076728e-03
1.110811665644774069e-03
1.130048070531892209e-03
1.113389321553676266e-03
1.098325843460917252e-03
1.093944553140215178e-03
1.075364087398128108e-03
1.138940657837389991e-03
1.156630982093624161e-03
1.145087761485338255e-03
1.116426536140610430e-03
1.064680948995318883e-03
1.086489208472956724e-03
1.105621584871434478e-03
1.104111995586419146e-03
1.051780154212596024e-03
1.007728497005399128e-03
1.070497503139527986e-03
1.109504027864391656e-03
1.074351813966708136e-03
1.081094910338540119e-03
1.086817897185853943e-03
1.090412580381227908e-03
1.104814766111011839e-03
1.061274624202173094e-03
1.040648938801699928e-03
1.079779866160159767e-03
1.073732673897492048e-03
1.054382435529240469e-03
1.070369181092046575e-03
1.082201624082262731e-03
1.080187192126967578e-03
1.064850204327142226e-03
1.037356784464220274e-03
1.031782141394292293e-03
1.056284189549693215e-03
1.053033110292298825e-03
1.061665679264744760e-03
1.107208933907954593e-03
1.062552089744973633e-03
1.029975400651733826e-03
1.068417840919642621e-03
1.047761657161400302e-03
1.031268401674900487e-03
1.059097473278268952e-03
1.097310998301423727e-03
1.084337300932515123e-03
1.027952395401784610e-03
1.016496966778594659e-03
1.054391789449208921e-03
1.079762402188426612e-03
1.058702082819817317e-03
1.012627935541198431e-03
1.030865898753257747e-03
1.075559576322656068e-03
1.057292301520164129e-03
1.038959837720458647e-03
1.050737979707535089e-03
1.032557078055589255e-03
1.033896754297615982e-03
1.056033074744896095e-03
1.050693391681435229e-03
1.055521406976089784e-03
1.036842708871342977e-03
1.035073939264973594e-03
1.041171596658555486e-03
1.058422532438823118e-03
1.035663056029858088e-03
1.062430101067144512e-03
1.106612572798915811e-03
1.062599690683612309e-03
1.037517939697573830e-03
1.045418037961343052e-03
1.086342409710999843e-03
1.058730120819143233e-03
1.019728850589611243e-03
1.055021795066079116e-03
1.074642683403634032e-03
1.084360678101744602e-03
1.069595659001601777e-03
1.066300032876112266e-03
1.107415288335093263e-03
1.081901221941201441e-03
1.046430760795966910e-03
1.033626581981561847e-03
1.056925383010832477e-03
1.064665257141159289e-03
1.041612835307087525e-03
1.024701860728019932e-03
1.056761336302238690e-03
1.068320704198636676e-03
1.032681646506100311e-03
1.037919697893629600e-03
1.067867833531259327e-03
1.097390494722714355e-03
1.064325465195314424e-03
1.040979162747832825e-03
1.051272418433867647e-03
1.041966726464471768e-03
1.046070634961214323e-03
1.052108344066887994e-03
1.054490702861425036e-03
1.061376316669644659e-03
1.023818045559161602e-03
1.018278877659548835e-03
1.058876161061016348e-03
1.063302438436698099e-03
1.046794481633185354e-03
1.076508656322098124e-03
1.094150122151617494e-03
1.041431665976313373e-03
1.022642551340296156e-03
1.045624878339197587e-03
1.067084211097814620e-03
1.042389704742827800e-03
1.006935593584469589e-03
1.041792287397436730e-03
1.035930223687991534e-03
1.017852099624610724e-03
1.087494758370190261e-03
1.103468283174919087e-03
1.026541245273012359e-03
9.874381263920892736e-04
9.977180626720562155e-04
1.009390073606213339e-03
1.014320048779093156e-03
1.009767368009875784e-03
1.002006646009948824e-03
1.034272782066004981e-03
1.034252054314647442e-03
1.022867972294853791e-03
1.028940019621351525e-03
9.991963549056922297e-04
1.032634038234133897e-03
1.060504065200618433e-03
1.052556645230210254e-03
1.067662125393805186e-03
1.071012520170851797e-03
1.030004672986769773e-03
9.793191047624731985e-04
1.008439264523837376e-03
1.037784236504174680e-03
1.013865710069413286e-03
1.042629524469026363e-03
1.062966198833416569e-03
1.023651183594253286e-03
9.965277014018288516e-04
1.019397226341050297e-03
1.044280951755277749e-03
1.036374138447639917e-03
1.026502316178046301e-03
1.024568818751007320e-03
1.059578226325733801e-03
1.084838430026543316e-03
1.070089656599739186e-03
1.018803793990849397e-03
9.927795822305244839e-04
1.026974345693970354e-03
1.033163034705124111e-03
1.031042927007330516e-03
1.019558558196873325e-03
1.010790897414055086e-03
1.026494107129926866e-03
1.042067382488042144e-03
9.940513044114291426e-04
9.358621370177846836e-04
1.017529671289733092e-03
1.055054836420072023e-03
1.033685595163347324e-03
1.052743846481545313e-03
1.047239256343614026e-03
1.070191708900306363e-03
1.059855361574525917e-03
1.034880765041427302e-03
1.006257838344531584e-03
9.853111056188704198e-04
1.019859342730776615e-03
1.066588966450356417e-03
1.056063532152792415e-03
1.015380587352626143e-03
1.035048348795767443e-03
1.006068723772077364e-03
9.764999481359697229e-04
9.980827705116867513e-04
9.874722844794654644e-04
9.818242252637148643e-04
9.990920212590863238e-04
9.961899994166756919e-04
9.812231151514140461e-04
9.996614318671633373e-04
1.012605240199671106e-03
9.852560073211368615e-04
9.891228947458889729e-04
1.024988580974498225e-03
1.048674372637006195e-03
1.016646208104068222e-03
9.919108541117799271e-04
9.938346264986121833e-04
9.861123790896250685e-04
9.776800833072075720e-04
9.873680498305825552e-04
9.830475388686225977e-04
9.840611910508158429e-04
1.005656092328621265e-03
9.836578232324149403e-04
1.002834383876904630e-03
1.010079496734456184e-03
1.006079975920569185e-03
1.004459551806258753e-03
9.729675522313465177e-04
9.505829390575585474e-04
9.459365907735432354e-04
9.830283386292400401e-04
1.023661791760841714e-03
1.020654323344200119e-03
1.010302596813509018e-03
9.913899047113057268e-04
9.812746885430277937e-04
9.898769747236663575e-04
1.026916913047903673e-03
1.027147380422389509e-03
9.878677433575334260e-04
1.032425751340387918e-03
1.035431574089470258e-03
1.007915639110400089e-03
9.988145009935354979e-04
9.840029189540728735e-04
9.898947426502725019e-04
1.017320501358386824e-03
1.032903433223802915e-03
9.995614676840539666e-04
9.606059010239902368e-04
9.736951703914311154e-04
1.004038499871353143e-03
9.596685489383652507e-04
9.756482401475576223e-04
1.028323452855048640e-03
1.036558345793171148e-03
1.030879710474581464e-03
9.904682150639347506e-04
9.813519983558163014e-04
9.612091411635427475e-04
9.461380164626134043e-04
9.909145979744475932e-04
1.029533774405648559e-03
1.022698159971564477e-03
9.909043407445037102e-04
9.705512860281828537e-04
9.536263512945317199e-04
9.744539507151490920e-04
9.974498629118501263e-04
9.829643962609652466e-04
1.000599548621676103e-03
1.025930393369671022e-03
1.021835572737659183e-03
1.015769127515920916e-03
9.948766492402477245e-04
9.715412305446137009e-04
9.791562637644713255e-04
9.875739403273141141e-04
9.805713498056832945e-04
9.958541751364804150e-04
1.003844021317140808e-03
1.002626404187416560e-03
9.627465474493757634e-04
9.456738744229672587e-04
9.713666112288249152e-04
9.837286058146507348e-04
9.706622228876512180e-04
9.754541435026711739e-04
1.003097112618582315e-03
1.008227279376881650e-03
1.009298766903246256e-03
9.562306866337065689e-04
9.760158999345224093e-04
1.003474626346653872e-03
9.726282313741803527e-04
9.851235569309146553e-04
9.720595240608683211e-04
9.548747496549677468e-04
9.657029635392789949e-04
9.782526239750710326e-04
1.009454190463327742e-03
1.002327719086665118e-03
9.960529564148111557e-04
1.010480983088097705e-03
9.988574218526384552e-04
9.770372204659493603e-04
9.612633611079261830e-04
9.728362191789461863e-04
9.508191862864161887e-04
9.534670149064288988e-04
9.778182315494981982e-04
9.601578479080886876e-04
9.438476370070560898e-04
9.656652766291907910e-04
9.805058364324896816e-04
9.752149002756575888e-04
9.629270102192319597e-04
9.517736708851521699e-04
9.418673995900220816e-04
9.406651630752078854e-04
1.013037627607799333e-03
1.061582113315896530e-03
9.965236958804574510e-04
9.615394900306232541e-04
1.009977119616479058e-03
1.020345885632119916e-03
9.598930235152822437e-04
9.294679960960978678e-04
9.735410837727723242e-04
9.893414604712972953e-04
9.901045017858456278e-04
9.761614032551483699e-04
9.726302094694254646e-04
9.967199113882310203e-04
9.871735094956340939e-04
9.841447238091132876e-04
9.704202832584014849e-04
9.443429841567675068e-04
9.389346176313940464e-04
9.457968015683538426e-04
9.849014841403435326e-04
9.953422261924048386e-04
9.797530377207699578e-04
9.331641633218514843e-04
9.524348563378737080e-04
1.014475282230808311e-03
9.940667077885721563e-04
9.795773739484760559e-04
9.663234113916307740e-04
9.679832017097362131e-04
9.601830411804886849e-04
9.561861952280979390e-04
9.743078182362241045e-04
9.799637079853608032e-04
9.740183467168325422e-04
9.530292144298084219e-04
9.718161102405380733e-04
9.751543497686235643e-04
1.000851257504281871e-03
1.019168898070826673e-03
9.688485944664885314e-04
9.424161119678973672e-04
9.651298801130561190e-04
9.904726903288158663e-04
9.597095067008174765e-04
9.488284769803773718e-04
1.007073098476487637e-03
1.028917983847453662e-03
9.887664010379563963e-04
9.709796074304538789e-04
1.000541174589548955e-03
9.769025943169695313e-04
9.331421163245442671e-04
9.649386271297270921e-04
9.680745239668704085e-04
9.518667450235182440e-04
9.420936799718927779e-04
9.407913865709010073e-04
9.698148501945799346e-04
1.003287355332398330e-03
9.726893979627081405e-04
9.337400033712243757e-04
9.407729778185443259e-04
9.633104261720101076e-04
1.007716365198951022e-03
1.018890102831427561e-03
1.001236412694372132e-03
9.616182849083272036e-04
9.699827222555088566e-04
1.003772636297303039e-03
9.827152037671013900e-04
9.652948361450791777e-04
9.660765624294485659e-04
9.722858981998493827e-04
9.887491493011685718e-04
9.728470062348788154e-04
9.381423727798865941e-04
9.130929051249692292e-04
9.512479864951699574e-04
9.708057894623617345e-04
9.468349103064515509e-04
9.833922242397201419e-04
9.571519455365129622e-04
9.358586584958768825e-04
9.438900144995207965e-04
9.380584440495430901e-04
9.513147029119931302e-04
9.683244835905971534e-04
9.768049082858828742e-04
9.459165483910614985e-04
9.567729446870369778e-04
9.642235516720893589e-04
9.306723885923341016e-04
9.271437950935449953e-04
9.670726229263537557e-04
9.741783476604576287e-04
9.388877838423777353e-04
9.177623818851500482e-04
9.407948121274125252e-04
9.709897749257988871e-04
9.424436730844711367e-04
9.130160779569088331e-04
9.317126964173551122e-04
9.124789833954975076e-04
8.920247112598018654e-04
9.399038486803631444e-04
9.363491310426245084e-04
9.350739060682990806e-04
9.623848303870113701e-04
9.618876018642747014e-04
9.639709172410050207e-04
9.567876308244024387e-04
9.098533533858421457e-04
9.077462431134273582e-04
9.209119658326255257e-04
9.052931115066754691e-04
9.127891927059753139e-04
9.380345130503257725e-04
8.982795154391986841e-04
9.200037534639579672e-04
9.517136809895117159e-04
9.329010125213734557e-04
9.371882947701306536e-04
9.217721399524777311e-04
9.447157376986140519e-04
9.409231687692920293e-04
9.336523796747540774e-04
9.492418504385206858e-04
9.346243719335420178e-04
8.995867369001284445e-04
8.892982806324201432e-04
9.016938583091911510e-04
9.028126998406912733e-04
9.116469368227003668e-04
9.047027371390602537e-04
9.052083496352474144e-04
8.946458733496923804e-04
8.736839726906299626e-04
8.844600841844028286e-04
9.108187896528410332e-04
9.098964139590325160e-04
9.046889844712776739e-04
8.817606440223184263e-04
8.612576031019605546e-04
8.943241263761188232e-04
9.086408060745557918e-04
9.045900713417605538e-04
8.536778283944340554e-04
8.460900461918716966e-04
8.899448443926365844e-04
8.871480170823465346e-04
8.942282466986045284e-04
9.217959263503943887e-04
9.243709245283408078e-04
9.304664338284333739e-04
9.362720974533548851e-04
9.219614573679392076e-04
8.860624246405134682e-04
8.699928630530108812e-04
9.210007062497029776e-04
9.419886543679218760e-04
9.405498919449794062e-04
8.917230608504088862e-04
8.282086378005267847e-04
8.786469012836644167e-04
9.165033642441467159e-04
8.998461957580005657e-04
8.689700406222787034e-04
9.007449526762302018e-04
9.118273998756635428e-04
8.886084462725638662e-04
8.883064432706172086e-04
8.591687892002283864e-04
8.171475286873955673e-04
8.388378707399219434e-04
8.548915741336331978e-04
8.742980081602138480e-04
9.149556649276001331e-04
8.674938075561408786e-04
8.223713472657312711e-04
8.463197785504560913e-04
8.703169225932658832e-04
8.498264752012785325e-04
8.659704277862445565e-04
8.699360112650822647e-04
8.437256906566268635e-04
8.426192676659000416e-04
8.476888876414157524e-04
8.531738871815116709e-04
8.394072283696612027e-04
8.459921143245420754e-04
8.747283839510331489e-04
8.572958044079524633e-04
8.317295887980975366e-04
8.496061134836235774e-04
8.461152958922629882e-04
8.185104753143872909e-04
8.429218174116112194e-04
8.618281820414413043e-04
8.646788809697124540e-04
8.565328250658530047e-04
8.296461185717467863e-04
8.174520758355810664e-04
8.244708757370199006e-04
8.139051625269834835e-04
7.915864625831999825e-04
7.794125995325297930e-04
8.160583253106763312e-04
8.663158063848761794e-04
8.233822483002584992e-04
7.950506323656804895e-04
8.492456466320951912e-04
8.478060812735588401e-04
8.028378931371867510e-04
7.881006735475073934e-04
7.825815313858340647e-04
7.805864524030889460e-04
7.990541611707663999e-04
8.159722476539719689e-04
8.178249240076696219e-04
7.930734836007840259e-04
7.552208079410358205e-04
7.735318125595716477e-04
7.865244866762809064e-04
7.791568123046738615e-04
8.152723109000478089e-04
8.223874445744923985e-04
7.926941871248370389e-04
7.827483094029089950e-04
7.630920142389563052e-04
7.878081185404428458e-04
8.292333197154081945e-04
8.131329379631092478e-04
7.690836565049967910e-04
7.766406217241489341e-04
7.863245402537570160e-04
7.770305865295479720e-04
7.907143523959904051e-04
7.798710336935543632e-04
7.761629327198323047e-04
7.970151105772730173e-04
7.989623850554163293e-04
7.874767508529963763e-04
7.750954212125447202e-04
7.808178729805717849e-04
8.009824866302694968e-04
7.977520242190712894e-04
7.773643008934357163e-04
7.526240758462679828e-04
7.559052741357394660e-04
7.899972010339978987e-04
7.861041747764902984e-04
7.558039807331526621e-04
7.554856924803080888e-04
7.718213652139345156e-04
7.951641520409854927e-04
7.771633376674518196e-04
7.449430611997093351e-04
7.508637010290341359e-04
7.737691137451030692e-04
7.875907691669931316e-04
7.487969522123579316e-04
7.366264933731024546e-04
7.508840844667885464e-04
7.356168814747904294e-04
7.350603439173615484e-04
7.537851434019744116e-04
7.535732268943211515e-04
7.391236836286718508e-04
7.653988247225621943e-04
7.476497960052029112e-04
7.377130964613272911e-04
7.778567754130801546e-04
7.748040345106656235e-04
7.680944312442436386e-04
7.472061582049733608e-04
7.185075192162283450e-04
7.422572201807973872e-04
7.591086773482881188e-04
7.451174268506440251e-04
7.467091873268221543e-04
7.489120909864277172e-04
7.346365592456624658e-04
7.363087956644227740e-04
7.493973784288306518e-04
7.523806183049464979e-04
7.570127435964892288e-04
7.580372488673569860e-04
7.531825327952841554e-04
7.336083873903960885e-04
7.599754748769276848e-04
7.667746769403332302e-04
7.532070270783924664e-04
7.538250795359289092e-04
7.416761349662300646e-04
7.189698252074209171e-04
7.121223680840774693e-04
7.196454617848984997e-04
7.220427325390580547e-04
7.391752635535173447e-04
7.557376037641181602e-04
7.607913918131931378e-04
7.326395902639560838e-04
7.108997669328306901e-04
7.176026314094750705e-04
7.392303689275897668e-04
7.039772825833901177e-04
6.934656613521903400e-04
7.334407172389233349e-04
7.322664625176941462e-04
7.227369484852676218e-04
7.332478341127575102e-04
7.348891530457871612e-04
7.267120577609033913e-04
7.642839610717366665e-04
7.808119943454724585e-04
7.423615642685698875e-04
7.205318588378519136e-04
7.006277114675799446e-04
6.920300567610951185e-04
7.240744250009401549e-04
7.237082090254985060e-04
6.951364488499758030e-04
7.020479615300666363e-04
7.150494419877506972e-04
6.976197485727760484e-04
6.763134821194064644e-04
6.999344186772711671e-04
7.451000253848254857e-04
7.357186188573132737e-04
7.104243427813131811e-04
6.949547990948387079e-04
6.865919019581178534e-04
7.215643609006177185e-04
6.971513303705105915e-04
6.557019800501438659e-04
6.776609099826903966e-04
7.127847357304707395e-04
7.223346343700847143e-04
6.954255315968596888e-04
6.942603973555024890e-04
6.958790862008805769e-04
6.624667363002341176e-04
6.615304252756441447e-04
6.824981599743080215e-04
6.798908064170331366e-04
6.827301150573653185e-04
6.909317496041180243e-04
6.984030034366229493e-04
6.729411970278778793e-04
6.477951410407183303e-04
6.511197890294329613e-04
6.825735477240962336e-04
6.970221267907744352e-04
6.884055229722193560e-04
6.926987437316771022e-04
6.806514895385563924e-04
6.693464773154174678e-04
6.765200348245449481e-04
6.801246934027565952e-04
6.571025403068268518e-04
6.648414010509545984e-04
7.072594975798790051e-04
7.072084342103000625e-04
6.935637656685274006e-04
6.668477571835192607e-04
6.689043187340938104e-04
6.954963311409305231e-04
6.856690890369951949e-04
6.917651913540700690e-04
6.736856402379311779e-04
6.389980687538054883e-04
6.771105782172027153e-04
6.972965516825880943e-04
6.794365695791550587e-04
6.855983527748716428e-04
6.675036057649304678e-04
6.486434509061046261e-04
6.378119473562670651e-04
6.291336336060239119e-04
6.202375718536158296e-04
6.371764991262712785e-04
6.491469696064365580e-04
6.325830305604138301e-04
6.296563828564155467e-04
6.290799426793918479e-04
6.506209839271538111e-04
6.664731980690535634e-04
6.407755256028582237e-04
6.407361664063477256e-04
6.773159073524545127e-04
6.711871518911524974e-04
6.645050059027013097e-04
6.616058816436457901e-04
6.661321414061680771e-04
6.663773223209117210e-04
6.289268661387787838e-04
6.148235689973228016e-04
6.095973841907546473e-04
6.061137137059335748e-04
6.230670221155459832e-04
6.362294137515473293e-04
6.221476857709230986e-04
6.399529746355247942e-04
6.798610303900946578e-04
6.628563041435474486e-04
6.698951918632603010e-04
6.670666718890673995e-04
6.443015422477427027e-04
6.620121653499516298e-04
6.602181818290281390e-04
6.517819907918019412e-04
6.374108055756923458e-04
6.600556010209334291e-04
6.816620443633856661e-04
6.562772962051587403e-04
6.365436521380441349e-04
6.475272540298203545e-04
6.645160171911154798e-04
6.328073984456317278e-04
6.196624060390169613e-04
6.336671765072757851e-04
6.258059338715809801e-04
6.232153555052482750e-04
6.381371572603324613e-04
6.493311235097248618e-04
6.498321842163928266e-04
6.595470549633662347e-04
6.328537957010730176e-04
6.129990484515340484e-04
6.270151971507503417e-04
6.104549479934297078e-04
6.105449061444880856e-04
6.177334990430695394e-04
6.274289015077987204e-04
6.411197976078498832e-04
6.332424323140117437e-04
6.363592464827325232e-04
6.444222281764537151e-04
6.203866475708917725e-04
5.903549843541235683e-04
5.964300559513755927e-04
6.156343112912835433e-04
6.193170620022674490e-04
6.160561039479987800e-04
6.218159351390523028e-04
6.151614324371987080e-04
6.153207876096393296e-04
6.184015606517775845e-04
6.168764189340562084e-04
6.147298213835218021e-04
6.144791086655197482e-04
6.277844450461014716e-04
6.030674720460760469e-04
5.742027646898085471e-04
5.813917192841436439e-04
6.163319377453840755e-04
6.230867485301770951e-04
6.090893127426710027e-04
6.309539164652619306e-04
6.183145418503396785e-04
6.010934385415456606e-04
5.981550111044643073e-04
6.141111504652915689e-04
6.244145960798140908e-04
6.154929987262877959e-04
6.038545581938559604e-04
6.092145529860395125e-04
6.140195084959806102e-04
6.164380360362564128e-04
6.281979506071037108e-04
6.382833763586958503e-04
6.456258559995654324e-04
6.287531084474234748e-04
6.146164372801105709e-04
6.234715733077924151e-04
6.121501241726971885e-04
6.111262976453912203e-04
6.326265603897973482e-04
6.252312296465822048e-04
6.140620044630780905e-04
6.123793282395236957e-04
6.050917303612713370e-04
6.084536023504940380e-04
6.114392059394612019e-04
5.965315975866326012e-04
6.067812929420242926e-04
6.187115330550981961e-04
6.168779731252269343e-04
6.128997587965564868e-04
6.065888120175862283e-04
6.032896199175318214e-04
6.017052326985553165e-04
6.027641359556190409e-04
6.366953584583324088e-04
6.181725602902244298e-04
5.997249452538359719e-04
6.309164821829338007e-04
6.241294422517276036e-04
6.167453852692474179e-04
6.217775358484755157e-04
6.282869926296842135e-04
6.230202999905957951e-04
6.459688408047766254e-04
6.606791536540710828e-04
6.197448646927360139e-04
6.520074401289854696e-04
6.849430176686776423e-04
6.424244308189416656e-04
6.339241785927092086e-04
6.491021538886599870e-04
6.677303751288789745e-04
6.650845995235314364e-04
6.367135888647746647e-04
6.215562326175714690e-04
6.202279070878951358e-04
6.131124746273120289e-04
6.146903559518234481e-04
6.178382023696442652e-04
6.226013784903786574e-04
6.389076846100959087e-04
6.279240995136723411e-04
6.235067343747107988e-04
6.312075994427301029e-04
6.354869240884248064e-04
6.451544463691266619e-04
6.487052409675811383e-04
6.448795624291550101e-04
6.445058961414710033e-04
6.393639434728159293e-04
6.314263891661656917e-04
6.513869829127725501e-04
6.541234603216420761e-04
6.323922986165813991e-04
6.278722871692189820e-04
6.245709681171250595e-04
6.313577443664645508e-04
6.484393649271555544e-04
6.346635823708228355e-04
6.145876778563940518e-04
6.198575983176072895e-04
6.325491426902830287e-04
6.363013753381834177e-04
6.370769741443886190e-04
6.386304751363917681e-04
6.345482789179922962e-04
6.197917572568510452e-04
6.149114271525842404e-04
6.348983201191776447e-04
6.470615151463864761e-04
6.299046206168953639e-04
6.015401915497601204e-04
6.011631220242063221e-04
6.232760880285842867e-04
6.507621994799634053e-04
6.689853933122453817e-04
6.163982252943610643e-04
6.351376309617948841e-04
6.492844009825633148e-04
6.191152190828694106e-04
6.514029109868818860e-04
6.526402288656862893e-04
6.422856889536257378e-04
6.276897159038123198e-04
6.755672198682936749e-04
6.769923501320868021e-04
6.356513810708817620e-04
6.282995913678111888e-04
6.193854645444513748e-04
6.256835585065358661e-04
6.330335103823056140e-04
6.441087508541765844e-04
6.474033195008132386e-04
6.302558953469757346e-04
6.193531176839783435e-04
6.484764056345805475e-04
6.406134710147742221e-04
6.135695538346768027e-04
6.502282987094692513e-04
6.470092687184074822e-04
6.268302176650230369e-04
6.511076812000175622e-04
6.469941313781654192e-04
6.344238567759278268e-04
6.390139473042614170e-04
6.575026927849458597e-04
6.760465959770580943e-04
6.854170310129548051e-04
6.643590310293992105e-04
6.489431252590385172e-04
6.479687146762326501e-04
6.457320043971764064e-04
6.304403809791120968e-04
6.219324728335604534e-04
6.312880744751175107e-04
6.415995883212406497e-04
6.499543513504410421e-04
6.376779994495482013e-04
6.459958661939118555e-04
6.640691370943390152e-04
6.660492702455484250e-04
6.471112492718951361e-04
6.344944897630277547e-04
6.358469322620202095e-04
6.420238233133559970e-04
6.465105677821374837e-04
6.404280539641839937e-04
6.530856768317125013e-04
6.754953461907398354e-04
6.486654407041951261e-04
6.336768483835063595e-04
6.395727823880929331e-04
6.413335635838493011e-04
6.445516288345668181e-04
6.400928023381342825e-04
6.531950284722609764e-04
6.572941635626939868e-04
6.618893854164297061e-04
6.429672356099777478e-04
6.249126545250315414e-04
6.481014332858200857e-04
6.429734902931758759e-04
6.197856563490898541e-04
6.269337631427929734e-04
6.445925430001683051e-04
6.504666922441037710e-04
6.621588910440001250e-04
6.687288694935243248e-04
6.531952467965244837e-04
6.549349657811403104e-04
6.465630124898832150e-04
6.521496325877240447e-04
6.890674229662247831e-04
6.988772067892983419e-04
6.810382849886071699e-04
6.614849510053647874e-04
6.361943225625314551e-04
6.400208651170249344e-04
6.669539771173769961e-04
6.561892210522789681e-04
6.525246658289169874e-04
6.496559305540637770e-04
6.631532079450245740e-04
6.675676108005159466e-04
6.476039380845444648e-04
6.442283725589763440e-04
6.540985322488892606e-04
6.631306167100441996e-04
6.496216532009107527e-04
6.357063511054690140e-04
6.287356827242374449e-04
6.592088159911510536e-04
6.943408346244395440e-04
7.137904724082927768e-04
6.994367565691028341e-04
6.713355796647928458e-04
6.714992746397971130e-04
6.810585888954055409e-04
6.641596216979510359e-04
6.674798613377503752e-04
6.563797540964521780e-04
6.458646828590971839e-04
6.831562408338275744e-04
6.680581877083272002e-04
6.585896155804903422e-04
6.779978398686882209e-04
6.479165175553609898e-04
6.197707807057853489e-04
6.606083753018993955e-04
6.645240523763017507e-04
6.442660335334840418e-04
6.634950492635479421e-04
6.611698435307817624e-04
6.553614235180600612e-04
6.512272544366118528e-04
6.532140741297834180e-04
6.554601691395998573e-04
6.521057105191088721e-04
6.600193142199192601e-04
6.588013344817578122e-04
6.398185188730606257e-04
6.294197165905111987e-04
6.548710213014252626e-04
6.526802970322365810e-04
6.392691692908181612e-04
6.430411889992399899e-04
6.424449898408900704e-04
6.415485739544315395e-04
6.240934052924442888e-04
6.258872326302837357e-04
6.429828897901799633e-04
6.367308289177798586e-04
6.425299056405573122e-04
6.563704905063430951e-04
6.527854657227460857e-04
6.388007664518601187e-04
6.257782684918344624e-04
6.404053452955581292e-04
6.460576528443847917e-04
6.305228051023746387e-04
6.242644986108197586e-04
6.244417828113858022e-04
6.202230269237142763e-04
6.246356445707073679e-04
6.345021549087978162e-04
6.273666767423585191e-04
6.070490296821811054e-04
6.359407277016085932e-04
6.397907458010400642e-04
6.215070191693530463e-04
6.271235035968967609e-04
6.326502885436652074e-04
6.157813949908772779e-04
6.035949129724471488e-04
6.412066968379723751e-04
6.220038275479872637e-04
6.207368399701295716e-04
6.440841180311286619e-04
6.273088495952998519e-04
6.248995955064658029e-04
6.333857729800712079e-04
6.408934048410157638e-04
6.460079023327630707e-04
6.340599937291377906e-04
6.187854044364505353e-04
6.132917012149470765e-04
6.158015707410107896e-04
6.500186973396888512e-04
6.488222713135138268e-04
6.082066711197288249e-04
6.254761001248233896e-04
6.287954760906183443e-04
6.069437766507696083e-04
5.994367123696611559e-04
6.213076266769395955e-04
6.572935550066748246e-04
6.271700244516940611e-04
5.983630855302757637e-04
6.208125815640196977e-04
6.189068369623512179e-04
6.084996788898391776e-04
6.070244574958140807e-04
6.109932205308491121e-04
6.269269485286139238e-04
6.183161891601252199e-04
6.096510505304664294e-04
6.110459718873184013e-04
6.301301183586225036e-04
6.403164331101503237e-04
6.135452352160376821e-04
6.142984300729866561e-04
6.096233243566836569e-04
6.102696398506166986e-04
5.975966808884103669e-04
5.761428721412454809e-04
5.858438214154840879e-04
5.906561485090513607e-04
6.093692637344976870e-04
6.156601614578789379e-04
6.049443970247615375e-04
6.195121722481430632e-04
6.071665529770610805e-04
5.686606883762287609e-04
5.867135722843127036e-04
6.167442841746011845e-04
6.098414855850753684e-04
5.825515001686606660e-04
5.937757793843084471e-04
6.023861088066507575e-04
5.780400751468371462e-04
6.025197994762843644e-04
6.272591534149178335e-04
6.074333328004029005e-04
5.929935232303537845e-04
5.938033640460301443e-04
5.963214187276197689e-04
5.931177191624113646e-04
5.734877644296938271e-04
5.586943695374412162e-04
5.645176964627461472e-04
5.880685533888160756e-04
5.813384911016230552e-04
5.878338352085432303e-04
5.972993371361553930e-04
5.667314926140500347e-04
5.611663022821464578e-04
5.677698662603338419e-04
5.834698972374045790e-04
5.839289193091448107e-04
5.567589718504133752e-04
5.476338729854479887e-04
5.729673460514788860e-04
5.792304411212193275e-04
5.745475335762092713e-04
5.724615704883150285e-04
5.558082050309825096e-04
5.576303225712668293e-04
5.560525004402658549e-04
5.540734169291205470e-04
5.664892431386698863e-04
5.613713172623537202e-04
5.434200526835941117e-04
5.382189938032973893e-04
5.413405646920278020e-04
5.588367091083651806e-04
5.604587244381788310e-04
5.450121436196985912e-04
5.458412965161957460e-04
5.410915990070205807e-04
5.582223217374731802e-04
5.604134421934028280e-04
5.638575485951890977e-04
5.485144282308968694e-04
5.235503846331456598e-04
5.470098025007138782e-04
5.471898221866812679e-04
5.293417964529373602e-04
5.254000535519896429e-04
5.137324384815272716e-04
5.370069584709120415e-04
5.594869042824088170e-04
5.406682405942929773e-04
5.250147284330138574e-04
5.064208598792862030e-04
4.845166242105111818e-04
4.854454968276645513e-04
4.880592618534213760e-04
4.847029789735966820e-04
4.913320957206920381e-04
4.931283420866201112e-04
4.858523051679547585e-04
4.624963620304786325e-04
4.498165861707800642e-04
4.665418604234544404e-04
4.693860668072843902e-04
4.522705256124529265e-04
4.484047523793402109e-04
4.499844203411552273e-04
4.404900750030749644e-04
4.302551456147511526e-04
4.287606784345813354e-04
4.396245537160385739e-04
4.368170291611475522e-04
4.219566449952196928e-04
4.210143993047677359e-04
4.146849455186554117e-04
3.972014243484363479e-04
3.843054281592422059e-04
3.858727991937148361e-04
3.899541979174669481e-04
3.843780292774426105e-04
3.688641345994285513e-04
3.630337231822360110e-04
3.672154396583161015e-04
3.644390373529552947e-04
3.467501944900146411e-04
3.386959138889098831e-04
3.344398866637665656e-04
3.403071617715294739e-04
3.473176074337370805e-04
3.288841770600246729e-04
3.151055452207582297e-04
3.107933992577199475e-04
3.134407658009606299e-04
3.135515277989864486e-04
2.902562690558948806e-04
2.809611186056171174e-04
2.852621684782495745e-04
2.798895841609523203e-04
2.891304562491385857e-04
2.810164233732528319e-04
2.554645096103615111e-04
2.589956890828029536e-04
2.532755042581947332e-04
2.514125070343050153e-04
2.588411923876569095e-04
2.502292372282094945e-04
2.487683159939447835e-04
2.456009152320184886e-04
2.337829061027128048e-04
2.178751010569408614e-04
2.165251722132734450e-04
2.160187729881845600e-04
2.047265399359282341e-04
2.008854271991706360e-04
2.071564564586921670e-04
1.999577596698513132e-04
1.890464330072812410e-04
1.959054696778712639e-04
1.868014815363870477e-04
1.793278406660353053e-04
1.891063464190329468e-04
1.861051582661748995e-04
1.762597574676313505e-04
1.759862162857994564e-04
1.773018524941167640e-04
1.666628505163020649e-04
1.598806212343296517e-04
1.616840023758870227e-04
1.597414388093901651e-04
1.586573734595638201e-04
1.566311677540907954e-04
1.496021499424695549e-04
1.418401270359617846e-04
1.358724209735924547e-04
1.334636766150015005e-04
1.353770494831500553e-04
1.354493125711732056e-04
1.323713264207033167e-04
1.275505724684467619e-04
1.236388870602165115e-04
1.180743166820766342e-04
1.162469865085817989e-04
1.127137110714848320e-04
1.076859070028018267e-04
1.043899331888870514e-04
1.036941471270536502e-04
1.015845044857729892e-04
9.624329980068210280e-05
9.602573999324132820e-05
9.529419525405622240e-05
9.201625118038216577e-05
8.880602696014463701e-05
8.870495168027367244e-05
8.945226190208149385e-05
8.544602298740296435e-05
8.219265508151469700e-05
8.232667849990994030e-05
8.143352286485414679e-05
7.965601622896776582e-05
7.926862350823491148e-05
7.630405575049526432e-05
7.458975568066538212e-05
7.346224920507806420e-05
7.073328729847662324e-05
6.712446578359138744e-05
6.271600705691795748e-05
6.397607754813213973e-05
6.321274320497883214e-05
6.129286599938645432e-05
6.100113676516561329e-05
5.986658114480970989e-05
5.957851897224356128e-05
5.903367015348367944e-05
5.793065703901078666e-05
5.778907774126501628e-05
5.592687384393268566e-05
5.261717598216648293e-05
5.177791910237814458e-05
5.086540235929156383e-05
4.879228666526909451e-05
4.711593174614982444e-05
4.559554365219026847e-05
4.499266451385069624e-05
4.496852219648655975e-05
4.400964712987918184e-05
4.342731113139477317e-05
4.121730681460380194e-05
3.922474585613021033e-05
3.925428808726650628e-05
3.878092061160554841e-05
3.862901284498156064e-05
3.769324020827269248e-05
3.707613556973967447e-05
3.650750537927490200e-05
3.317520441644503402e-05
3.204980222141787997e-05
3.309122953048572197e-05
3.189371679718372307e-05
3.079110274574115887e-05
2.986267974865851411e-05
3.077913663353437954e-05
3.004696992293142666e-05
2.776266195687857966e-05
2.743419095839941106e-05
2.696841694047527192e-05
2.684022986349471099e-05
2.541359077481810240e-05
2.476709879980869877e-05
2.489221769268240076e-05
2.397695322970689114e-05
2.300309721542812750e-05
2.196522998495356059e-05
2.133284088927410040e-05
2.137593490206131285e-05
2.111343139310267649e-05
2.033581740127055174e-05
1.933524613773793843e-05
1.792465986299799282e-05
1.774727571409964421e-05
1.838132157034628802e-05
1.837128445092483790e-05
1.739040599745291955e-05
1.722848031101824142e-05
1.678646642009882744e-05
1.584839358638532374e-05
1.549939602862490765e-05
1.525079644497429877e-05
1.500798545902688992e-05
1.491018818549159316e-05
1.439840571683519911e-05
1.339499256600621045e-05
1.329345406350811790e-05
1.298287405228717226e-05
1.282942792944171617e-05
1.296798382513954810e-05
1.256713392536896719e-05
1.154201097883580680e-05
1.107747454304083113e-05
1.127149255298735717e-05
1.049104652088129225e-05
9.985786421671739418e-06
9.824454780930214540e-06
9.450575751064397808e-06
9.055667526976884484e-06
8.781460250127217705e-06
8.630668362091090364e-06
8.635534974513557532e-06
8.512899856924232122e-06
7.955206489490031230e-06
7.724521041157496350e-06
7.775014310453561283e-06
7.740449347207047044e-06
7.286499745658843250e-06
6.710872609420048343e-06
6.412636069668417093e-06
6.504762969674953749e-06
6.485642792110983772e-06
5.932794401613452275e-06
5.725621237771749223e-06
5.738194985101670514e-06
5.447846737783100791e-06
5.275503116853985828e-06
5.033315233368659484e-06
4.920402253969706989e-06
4.932493256867795304e-06
4.665721037104252857e-06
4.428816137514593948e-06
4.479052884523947266e-06
4.498093929898753280e-06
4.229128558520703686e-06
4.006215686921677948e-06
4.004047893872152660e-06
3.756151815150115355e-06
3.604401798041498387e-06
3.594135691832496599e-06
3.585328011749054815e-06
3.517842812182665927e-06
3.338365265893791050e-06
3.232964079749788098e-06
3.144989273632619589e-06
3.107403068130666906e-06
3.100987777530201609e-06
2.890292955525876224e-06
2.670881698249793421e-06
2.629606238058148135e-06
2.552345478751918045e-06
2.525513740452292805e-06
2.469158048810511721e-06
2.479486050570994380e-06
2.442209828159668425e-06
2.331491506970266856e-06
2.190042065995928014e-06
2.120717748711302148e-06
2.141749855925740388e-06
2.054023457632734894e-06
2.035490163795795746e-06
2.013491426255761490e-06
1.894022827704609969e-06
1.850400220765357428e-06
1.824049868311489037e-06
1.774591829180038998e-06
1.764199677981148307e-06
1.713345656346639966e-06
1.633573720544566035e-06
1.658768415054535360e-06
1.678274573269482127e-06
1.533308825588207349e-06
1.464862791693763357e-06
1.495922959912679593e-06
1.458214455482427714e-06
1.423385692165984132e-06
1.417381210343738886e-06
1.370133730087543163e-06
1.319318643783802558e-06
1.297640748094957560e-06
1.268398561429854368e-06
1.219015785937785198e-06
1.189194194958781465e-06
1.173191608533910802e-06
1.177461160429331655e-06
1.166008533016129912e-06
1.092065743623282233e-06
1.054722081610742508e-06
1.072555186533379794e-06
1.049105974955312884e-06
1.023481904504850723e-06
1.040678938141394877e-06
9.767589418259114819e-07
9.432094480920984179e-07
9.490560749954817731e-07
9.349967587584225412e-07
9.325433463395331295e-07
8.922549554793255558e-07
8.728176025097446788e-07
8.726591655564828807e-07
8.440716579101935365e-07
7.880002120003110100e-07
7.905024940296431211e-07
7.936205955723996365e-07
7.707742103604484497e-07
7.638316166286080485e-07
7.489650935365727702e-07
7.274843244124421683e-07
7.360786258779722014e-07
7.234128294655648658e-07
6.751285962800131842e-07
6.629285041597575017e-07
6.304154964941354335e-07
6.019066033205215358e-07
6.051149129760773853e-07
6.023663339460737560e-07
5.699392000922738005e-07
5.451010422875419027e-07
5.371684877129157118e-07
5.245858262206720548e-07
5.166522826395478629e-07
4.816040686151733589e-07
4.452496391696633536e-07
4.342101241495825723e-07
4.240502523631554265e-07
4.227823031783902416e-07
4.097779776784913647e-07
3.926507227845924683e-07
3.762852299214304395e-07
3.579127362532878176e-07
3.483124277300470989e-07
3.357111192972697226e-07
3.237396437625465338e-07
3.150019448360841590e-07
2.916457574440281789e-07
2.659590288445632656e-07
2.447343939013792123e-07
2.360444028320242067e-07
2.352550712311692052e-07
2.191064609911569576e-07
2.129217434875268327e-07
2.079394288996061754e-07
1.908856679103140533e-07
1.742450643427217100e-07
1.632671451104857852e-07
1.544393372751797516e-07
1.470356454966953589e-07
1.371751508613757799e-07
1.317656674571200705e-07
1.269738304403555694e-07
1.178332784533180801e-07
1.060872450302690178e-07
9.447097637590443898e-08
9.162599039919088463e-08
8.762539097045357939e-08
7.816682182716167369e-08
7.231487167226280416e-08
7.019171157699620463e-08
6.770773194369210225e-08
6.317724509534087632e-08
5.738188321363078480e-08
5.399240611198493726e-08
5.146058860161394642e-08
4.784988875997483379e-08
4.467375867823147267e-08
4.328525539657564316e-08
4.126510236341501131e-08
3.549010354022016875e-08
3.232387672183554740e-08
3.033733633435708763e-08
2.816067753150183155e-08
2.720889755562930346e-08
2.569580592806604622e-08
2.422755884170605798e-08
2.289646049313925967e-08
2.110756902850064142e-08
1.993777805943927807e-08
1.838638929618146299e-08
1.614250293520039276e-08
1.515793805987189446e-08
1.421653730237013278e-08
1.268439044743199381e-08
1.116505536567069483e-08
1.041156861107439891e-08
9.720877121911093304e-09
8.613144026419143254e-09
7.704674804107796199e-09
7.002119650878552357e-09
6.340116783366484833e-09
5.623197593842251874e-09
4.823997843452655375e-09
4.359824215901132839e-09
3.922231191431305910e-09
3.378533576309298508e-09
2.970881133136777916e-09
2.611525458536443718e-09
2.398243611008320279e-09
2.168797376630854187e-09
1.888686244792174740e-09
1.677499889319365986e-09
1.483531604453390530e-09
1.265034491739970974e-09
1.056098457576809414e-09
9.609930428514349888e-10
8.514302148830756957e-10
6.918686905702351185e-10
6.153049766037050657e-10
5.587689215998266258e-10
4.449178480953759395e-10
3.882466388245210344e-10
3.352305364572104751e-10
2.689815822767537791e-10
2.145418946158909585e-10
1.780885344472501168e-10
1.492080588628373681e-10
1.205365792477920087e-10
1.005930093570523664e-10
8.306210846083730931e-11
6.702696509908945135e-11
5.519537003564971060e-11
4.592366140523949956e-11
3.534097144253740375e-11
2.510789552155983693e-11
1.809470935691539974e-11
1.389128881295820999e-11
1.017528110575616456e-11
6.724196686790180555e-12
4.360182639676175689e-12
2.938195568394702307e-12
1.806191414625415551e-12
9.561995134936941562e-13
4.890636549692047562e-13
2.914150994870095674e-13
1.442593706268470840e-13
4.815178406090255086e-14
1.269808179044837465e-14
2.291335132060884485e-15


==> anc/Fig06_Sz_DoverL_L16.txt <==
2.063890537649518464e+00
2.135465937241540768e+00
2.055978744485125187e+00
2.034867357487843087e+00
2.015841177518704619e+00
2.035884350896148387e+00
2.050219652713943130e+00
2.004267852058593036e+00
2.016022064097345634e+00
2.008451357542540894e+00
1.943694996671926134e+00
1.882523890955124068e+00
1.903266422207363195e+00
1.970157272177985197e+00
2.014503025798876745e+00
2.029132013766409059e+00
2.005037361710086508e+00
1.990027630239636025e+00
1.987881357543360927e+00
1.972991768905751231e+00
1.942432613409740494e+00
1.933029113736495885e+00
1.920958173889628418e+00
1.894868044254131689e+00
1.927716345817146237e+00
1.968243933950720059e+00
2.011277026626288045e+00
2.002087518405351041e+00
2.036157967685669590e+00
2.016069861292851595e+00
1.928712991326884341e+00
1.877563478798289998e+00
1.857501134709257817e+00
1.902445175009885192e+00
1.910227975946429346e+00
1.911193756511803343e+00
1.883996716046907327e+00
1.845215455474631616e+00
1.871118500552364283e+00
1.886041395556947942e+00
1.841885881157743432e+00
1.789237182830706763e+00
1.770985676634688311e+00
1.847595537923674369e+00
1.873988536902978508e+00
1.877720045432669682e+00
1.921445892424078483e+00
1.881725253458050418e+00
1.824904357587868509e+00
1.794459980553052336e+00
1.812677613377016828e+00
1.811121340071101482e+00
1.805717898826098011e+00
1.849819467777316317e+00
1.873515557384791030e+00
1.808584993734247526e+00
1.760321393347013874e+00
1.753445709873437508e+00
1.726277095106647064e+00
1.691899346587895980e+00
1.698646316978771775e+00
1.689935000590906400e+00
1.650284592013300022e+00
1.690480882320918754e+00
1.697025217892740301e+00
1.676622454423204900e+00
1.707976477820371874e+00
1.708486025257754060e+00
1.628869516602058365e+00
1.629427056242192196e+00
1.662234884794906442e+00
1.658542654282322282e+00
1.698331536344520831e+00
1.679041591670026312e+00
1.622863251546054153e+00
1.606038307782296171e+00
1.617422948434721119e+00
1.590768472872606809e+00
1.604216254033114186e+00
1.610560305550387872e+00
1.569870143408626628e+00
1.564434917239808653e+00
1.544760241097471454e+00
1.562766046320885449e+00
1.525478325077337605e+00
1.481751910383259263e+00
1.524926612719513352e+00
1.521227774990324022e+00
1.496697366242939697e+00
1.513875134457610461e+00
1.536895107573664765e+00
1.517332521982821536e+00
1.480518526228260301e+00
1.464391767497780883e+00
1.481257983864116889e+00
1.454725589497267269e+00
1.431904144090995423e+00
1.467067081507905435e+00
1.488056152978520563e+00
1.419793648393258945e+00
1.368968716810432973e+00
1.391899161241092031e+00
1.351988458242313174e+00
1.355069768675399189e+00
1.394605842514357485e+00
1.393880923281813011e+00
1.420569176977206860e+00
1.386241167831433918e+00
1.322524038380853639e+00
1.324568775728541370e+00
1.295346843904159329e+00
1.288175759375835172e+00
1.320259347611748124e+00
1.311433056629866645e+00
1.277322911094226132e+00
1.280090813075311695e+00
1.325942084412691679e+00
1.299774185173540486e+00
1.254469493538875602e+00
1.261606268050835755e+00
1.234291475919026215e+00
1.224783302148075625e+00
1.226418063966500993e+00
1.204391686460669408e+00
1.227813814523627034e+00
1.218647112129323862e+00
1.186435509986571990e+00
1.199695141657749931e+00
1.182715537086107771e+00
1.158924198092925906e+00
1.153451798462572730e+00
1.169948762184789715e+00
1.159721630960135252e+00
1.110824023390128312e+00
1.144159600452739234e+00
1.134592276460180571e+00
1.098329422718289594e+00
1.086797719084977354e+00
1.102421571240747689e+00
1.121337316563503439e+00
1.085742807774063845e+00
1.080036731266982519e+00
1.089709330075108396e+00
1.092822204044926915e+00
1.066979298209454585e+00
1.045587520797419678e+00
1.046630278792260560e+00
1.048867626748217097e+00
1.038396672374611640e+00
1.019477358385601828e+00
1.030744155349086144e+00
1.033621532248649499e+00
1.022769747824371800e+00
1.014243979776601634e+00
1.004052420925271027e+00
9.960352177074628388e-01
9.680485189923652145e-01
9.782380603305248501e-01
9.879734291870678753e-01
9.396357596091020614e-01
9.356434703219167481e-01
9.636074871853733681e-01
9.411325063887961972e-01
9.430857353330561743e-01
9.598887919807533864e-01
9.547271651155426753e-01
9.103088912393139109e-01
8.883288257919175201e-01
9.253506047694296521e-01
9.228722141942998780e-01
8.910077181625769560e-01
8.928641871324811685e-01
8.970465810976652188e-01
8.844081927180152958e-01
8.869649855313321840e-01
8.641742065217177249e-01
8.751695598175395219e-01
8.787957710774010334e-01
8.557889913932392734e-01
8.574244371924606423e-01
8.412520708976717332e-01
8.314054054532818983e-01
8.419353495202317461e-01
8.570320535172654131e-01
8.324162472463287887e-01
8.095389949415862096e-01
8.059110022414701646e-01
8.225338408771279974e-01
8.229617732524378004e-01
8.307424922574163650e-01
8.134629092039409315e-01
7.652640281099734043e-01
7.750420388152218232e-01
7.944932024879898247e-01
7.725950111264935360e-01
7.722411868902970822e-01
7.977870967098276145e-01
7.854691028544561471e-01
7.475754727011540979e-01
7.557654169035262770e-01
7.734910897270076413e-01
7.450646462987698948e-01
7.386821986021013808e-01
7.453614282580605099e-01
7.554124321343520521e-01
7.187136850972504210e-01
7.013784637981352876e-01
7.377136134245687593e-01
7.188606641952224319e-01
6.973035668432400191e-01
7.102061859791009013e-01
7.053805834412838482e-01
6.882275709808666209e-01
6.772137187266966674e-01
6.871063159239352292e-01
7.007070266635332390e-01
7.025753090221471542e-01
6.869761857721772280e-01
6.806570086255079310e-01
6.858194862813939974e-01
6.928801621032094626e-01
6.917327502376747761e-01
6.738840590417545240e-01
6.789893197282940163e-01
6.660843188385016100e-01
6.442225683398747904e-01
6.640492503137011004e-01
6.625299339145556132e-01
6.467707282907976252e-01
6.282196946143767669e-01
6.059466871990014658e-01
6.179271219241141422e-01
6.149630950993544287e-01
6.030804337973358908e-01
5.898628278896453914e-01
6.011796274471029600e-01
6.094238064675532307e-01
5.904804572097420712e-01
5.775427427547399351e-01
5.752236669333913310e-01
5.743391222073276348e-01
5.659960005984492337e-01
5.781166945803368762e-01
5.827707712380658656e-01
5.806540433406016666e-01
5.724276283221961803e-01
5.568247063538549479e-01
5.539934749753064880e-01
5.728724075626403511e-01
5.873244960716280660e-01
5.662139504505658838e-01
5.406035227963689183e-01
5.377185412792792052e-01
5.486320777495999890e-01
5.416531399628861099e-01
5.240778613279500897e-01
5.319439878066548610e-01
5.307594267445552294e-01
5.334087096892495827e-01
5.573400213797800040e-01
5.383390974920948535e-01
5.105442485090408988e-01
5.184449361799206013e-01
5.144125902598788436e-01
5.117987036383087052e-01
4.971633699061584477e-01
4.871578942256266087e-01
5.070849883928262303e-01
5.072016329384558819e-01
5.075501329339611178e-01
5.045073251101048761e-01
4.860634476461508369e-01
4.977048035525424852e-01
5.033603595443192358e-01
4.889001666139115576e-01
4.913854421710745490e-01
4.846587589526563655e-01
4.720987890557841737e-01
4.730624959895819992e-01
4.786284082556450103e-01
4.772767887440921841e-01
4.733237839907496469e-01
4.666710246778445481e-01
4.537240687360986624e-01
4.449641691176633440e-01
4.369928791011958302e-01
4.327392631128962885e-01
4.490172319927864808e-01
4.650201573719349168e-01
4.537905240590762168e-01
4.353248880534848486e-01
4.276145415525550164e-01
4.349629452885286351e-01
4.396415455606729750e-01
4.376393127246699377e-01
4.443180567752663124e-01
4.434802943119421914e-01
4.495208585256108558e-01
4.484290839779043192e-01
4.379713830003735264e-01
4.373839942718152352e-01
4.304074798681101766e-01
4.068201994395901910e-01
4.048966986811684543e-01
4.243204500618966701e-01
4.188721968486527336e-01
3.925357382529358063e-01
3.891871601359052635e-01
4.022001029396195526e-01
4.156136505058463659e-01
4.055331437908690773e-01
4.005518932287966405e-01
4.127601724963170793e-01
3.952971786551999211e-01
3.914091413807070374e-01
3.963660553598156722e-01
3.890711041638890144e-01
3.940545360508448391e-01
3.876968662622262696e-01
3.751260918830720548e-01
3.901913601749126825e-01
3.842793520978221578e-01
3.716607254819747630e-01
3.760972391771302825e-01
3.750532406332761637e-01
3.629168793255984626e-01
3.532236111300367520e-01
3.538806959645864336e-01
3.536774338787366800e-01
3.560119313786531126e-01
3.545488974507344238e-01
3.614899823044354643e-01
3.688489489144012867e-01
3.672623443848359592e-01
3.569801921600316286e-01
3.420687469212639886e-01
3.475060145825300539e-01
3.490486309699375456e-01
3.462810246066849174e-01
3.500859284499531765e-01
3.449231960924271090e-01
3.414615440554202297e-01
3.395259394368981831e-01
3.418257607238718854e-01
3.418942361031809263e-01
3.364406907040848882e-01
3.389758538517531616e-01
3.422984927931602694e-01
3.364047235745452058e-01
3.232593078242297913e-01
3.344222446599309229e-01
3.372056679021167014e-01
3.255148485492294630e-01
3.232152160496155058e-01
3.357337819715431881e-01
3.338354913134862767e-01
3.176326729194783316e-01
3.200144378945894985e-01
3.192610983450182016e-01
3.089213744450752808e-01
3.020644226985879643e-01
3.124464733472368527e-01
3.108746773850825096e-01
3.045010193191489134e-01
2.999663721071854638e-01
2.975763357657177366e-01
3.113697460382128246e-01
3.091314164447399038e-01
2.971451703343691575e-01
3.084571614919170979e-01
3.175236692400876803e-01
3.126774826939601737e-01
3.083159853537327799e-01
3.018848079375486271e-01
2.957673547811033310e-01
2.877240902648958154e-01
2.874351875003417489e-01
2.970035898686789744e-01
2.927494797973680396e-01
2.893242809820137373e-01
3.066632109295656106e-01
3.085006438627651559e-01
2.891804813564910481e-01
2.843697793554794129e-01
2.782018596314422831e-01
2.770593185057009800e-01
2.815958131142591858e-01
2.823239357035591257e-01
2.811180623523558131e-01
2.734919704647796879e-01
2.791133860713607695e-01
2.772825966895520744e-01
2.690544545202140925e-01
2.644516602990927279e-01
2.633496812211392202e-01
2.626114753586863970e-01
2.611694509899177286e-01
2.644251060640769313e-01
2.695349942070058291e-01
2.680774328154723052e-01
2.668980591495164756e-01
2.546896167221756047e-01
2.519924515716889801e-01
2.596274794137708453e-01
2.593371228251947769e-01
2.633812520516851663e-01
2.546540426428509085e-01
2.513302531721546829e-01
2.500756336973006255e-01
2.461086215168521718e-01
2.440760533367470619e-01
2.555435613868041744e-01
2.658474851344221346e-01
2.496647376849607525e-01
2.446612172472732438e-01
2.513822530634355346e-01
2.485376889432815151e-01
2.398731213722244404e-01
2.323707573042583518e-01
2.350059890101513227e-01
2.393274083293887855e-01
2.371156465113196110e-01
2.313922441436692956e-01
2.330907135993646184e-01
2.388304069080049441e-01
2.443394268734102037e-01
2.443007822569656373e-01
2.369872355821981968e-01
2.344790341572006165e-01
2.363851121168705216e-01
2.291354686891755310e-01
2.317504872490380730e-01
2.359692959832732084e-01
2.276789952322361421e-01
2.272771463004817638e-01
2.289558608001777962e-01
2.289186110380928285e-01
2.204316623728963254e-01
2.080535755010232968e-01
2.136622088315760781e-01
2.170282320039672030e-01
2.157456164592058412e-01
2.234360300120476484e-01
2.243169090261287191e-01
2.199932584902803412e-01
2.154168800781520732e-01
2.139472582778413345e-01
2.171727565976497576e-01
2.183169965222730990e-01
2.106918201033704252e-01
2.098456444427719836e-01
2.103818254023828438e-01
2.065672135793463760e-01
2.106049020507280711e-01
2.144776875350430378e-01
2.117678493676325990e-01
2.053574101609445257e-01
2.007874744315513438e-01
1.988768232322202234e-01
1.989838309431609387e-01
2.017049569459960223e-01
2.048130183124997061e-01
2.047878663816217193e-01
2.030494158647175029e-01
1.957063142496650032e-01
1.945711207554502997e-01
1.997361844149997678e-01
1.930226374930684996e-01
1.929533643318998015e-01
1.992507984263992837e-01
2.006168965687864236e-01
1.976076755089092030e-01
1.900217264093703173e-01
1.875864725710295056e-01
1.866454101281996014e-01
1.900395246225106138e-01
1.883188477223265989e-01
1.832328874175427058e-01
1.866448863816599357e-01
1.916280230548040864e-01
1.883441514851432463e-01
1.846875488206426164e-01
1.895847302450232585e-01
1.912038413664302605e-01
1.917267420561411251e-01
1.861874211888371600e-01
1.858605381962765979e-01
1.882728630040483020e-01
1.808682567367307092e-01
1.816284145407172368e-01
1.856606321127116932e-01
1.816661564156600572e-01
1.852497488841572393e-01
1.831191309763929576e-01
1.746927353689909090e-01
1.795667369534365287e-01
1.818750455679351286e-01
1.749097933219053991e-01
1.758265743591252983e-01
1.755919902641456809e-01
1.727403544649037392e-01
1.708847964516469475e-01
1.715572770375479450e-01
1.786748266845277211e-01
1.728550665519485441e-01
1.679046921545330473e-01
1.678371627577816549e-01
1.725916933907834516e-01
1.714283432783220706e-01
1.683557292065542554e-01
1.685880370459439670e-01
1.665184913358801755e-01
1.624940576586354213e-01
1.593282165438334452e-01
1.637073737394930950e-01
1.655421508493359339e-01
1.621750878528365469e-01
1.596924171263252035e-01
1.600088974465638803e-01
1.633125970397861504e-01
1.646698545075677145e-01
1.618140093828529524e-01
1.637659597609313622e-01
1.646308128756371336e-01
1.659431438813229742e-01
1.633216511355325973e-01
1.577431160929390896e-01
1.564736731255556290e-01
1.571293109091210227e-01
1.583474256336651897e-01
1.604789667668114206e-01
1.586241304131711383e-01
1.542363369379209648e-01
1.510265399644754314e-01
1.518141450542753457e-01
1.537297277557790609e-01
1.531505966429516918e-01
1.531816416722681373e-01
1.502562622358316613e-01
1.488710640467126589e-01
1.528843063938572222e-01
1.590141997477831914e-01
1.564591598281629692e-01
1.523595955084524056e-01
1.530550496222704282e-01
1.517727899890942145e-01
1.541581411135526380e-01
1.535619445445838560e-01
1.511750579282447604e-01
1.533221966160929761e-01
1.499691628717777225e-01
1.463637187893748470e-01
1.465200426548223522e-01
1.465557040622297580e-01
1.479481804345686990e-01
1.446024680653412164e-01
1.413711885978711502e-01
1.438542379306757546e-01
1.447192555591630125e-01
1.433028200496140325e-01
1.444368866887573433e-01
1.443417920268843802e-01
1.416544976516096177e-01
1.397467536250104614e-01
1.379414200247679745e-01
1.402835579755062623e-01
1.409880411446724768e-01
1.390375787264759022e-01
1.378399675282442893e-01
1.398780246142954375e-01
1.383683444735634704e-01
1.388416620160168036e-01
1.442635260839243982e-01
1.424963659294755380e-01
1.393763974718801313e-01
1.361445341733254488e-01
1.353491238700757493e-01
1.360349628053620086e-01
1.343611937890842045e-01
1.297164479426633210e-01
1.254566436557134623e-01
1.294396968817777549e-01
1.322538822132256209e-01
1.295905646971075853e-01
1.290969061094942860e-01
1.285020127297963610e-01
1.301728710416508172e-01
1.307886954073511077e-01
1.334245971212335291e-01
1.326001625532053918e-01
1.280502758137703756e-01
1.284066849685683021e-01
1.253567529877033515e-01
1.243609269841549625e-01
1.280501966007826231e-01
1.239159581214382966e-01
1.223641678172413122e-01
1.239959086137657762e-01
1.229137095075747976e-01
1.265330083647819848e-01
1.261909377490411932e-01
1.232400240002369252e-01
1.237038271345106827e-01
1.226254779178302112e-01
1.209199124973345391e-01
1.223451612889255163e-01
1.222771472593991576e-01
1.200972452776599420e-01
1.196396244690313831e-01
1.183354915397078905e-01
1.187091041375556988e-01
1.209800287997233603e-01
1.185966760108020379e-01
1.161743570765865485e-01
1.173491527896951131e-01
1.197341755036161193e-01
1.169881743252933343e-01
1.164723894960995598e-01
1.186905440118893318e-01
1.174101867997224269e-01
1.167200471367096232e-01
1.155298604104442878e-01
1.142624996175563984e-01
1.150288516431501457e-01
1.195229628500776714e-01
1.192415288880175478e-01
1.144644233341909206e-01
1.122878904275881329e-01
1.144814654432840112e-01
1.167718813094683061e-01
1.133279768041613733e-01
1.113381703812956203e-01
1.096952510829913713e-01
1.127205711253886355e-01
1.127736575948374842e-01
1.061224386666338865e-01
1.091803789945227365e-01
1.118924817123034959e-01
1.149671228961247210e-01
1.165555803632510323e-01
1.103958986378623386e-01
1.088803957957267948e-01
1.063841215763839526e-01
1.035172614802121888e-01
1.059569051200901224e-01
1.087024869537485255e-01
1.074775586286309675e-01
1.060211476558309829e-01
1.073384441664996664e-01
1.096923093090148849e-01
1.101042416745151298e-01
1.061665041941145249e-01
1.052933742645029841e-01
1.017521820545226052e-01
1.010798439296006768e-01
1.040095252678993609e-01
1.036522718315834451e-01
1.043076465111870549e-01
1.020535781873465747e-01
1.010343992158236059e-01
1.022159120530298781e-01
1.018266160182491331e-01
1.026926000878091855e-01
1.046015204381442326e-01
1.043658253452010715e-01
1.051489710768334501e-01
1.022841481423650695e-01
9.885774639674485553e-02
1.014135580020665006e-01
1.034620329327166910e-01
9.902004584184023739e-02
9.976789841661663771e-02
1.028157711232824678e-01
9.591345831558470425e-02
9.851022267051458281e-02
1.031574424949844582e-01
9.780898604468003799e-02
9.374827406357297277e-02
9.459234481567026231e-02
9.728828127182408136e-02
9.918658671056723719e-02
9.843525671009473177e-02
9.646631562218535572e-02
9.711991355152667371e-02
9.846356739540923497e-02
9.944707231474603226e-02
9.651269917758872885e-02
9.313431177606984468e-02
9.411970496289939758e-02
9.636054695807887149e-02
9.433016503199860570e-02
9.394353840339392248e-02
9.588055969832345871e-02
9.723806128678612326e-02
9.502848442661240846e-02
9.116509708379004484e-02
9.358371567669461488e-02
9.552409016538850051e-02
9.497429045025228278e-02
9.196334104602488235e-02
8.863726715045447402e-02
9.074294839192575957e-02
9.151872789997021751e-02
8.881487904057258631e-02
8.939535892754664481e-02
9.084906194533258483e-02
9.225460127845233615e-02
9.029452918114114213e-02
9.091932570995017726e-02
9.314717319583208643e-02
8.924126739005668052e-02
8.874702781349552705e-02
8.824867075832802665e-02
8.816070161214500933e-02
8.879655178142474570e-02
8.760248928396316415e-02
8.943800767376407224e-02
9.348911495762396440e-02
9.115917902397656369e-02
8.454478768837032920e-02
8.744463478028435821e-02
9.124302968467913610e-02
8.854443998169315988e-02
8.709012965904724957e-02
8.701410427010163040e-02
8.906867418472008691e-02
9.217882812696499839e-02
9.040034887737463665e-02
8.504167723228875375e-02
8.373793539954181575e-02
8.385685719138433192e-02
8.307544647842690644e-02
8.384232305420860620e-02
8.410837459857052612e-02
8.511458720678945211e-02
8.594491872405198019e-02
8.687803919778958051e-02
8.678567286152488736e-02
8.354496825940999072e-02
8.068537258554495106e-02
8.338858505700716406e-02
8.366564424989265947e-02
8.043542958881523541e-02
8.105773664405631351e-02
8.332628038404581161e-02
8.306536666956003401e-02
8.088805242030977505e-02
8.126296066004315422e-02
8.216054037630038387e-02
8.107505779461117446e-02
7.821796722135505864e-02
7.865512552072619068e-02
7.808999497412180690e-02
7.765600540897631132e-02
8.095174918824148136e-02
8.129301789624002184e-02
8.003455410541680803e-02
7.835423180539700938e-02
7.907636752435402705e-02
8.094097510307811383e-02
8.030161380542152894e-02
7.783088112579884810e-02
7.915041792912057284e-02
8.017722780418091999e-02
7.837513030630086086e-02
7.966169015261456710e-02
8.013458654444328977e-02
7.886259225229895475e-02
8.050134638334553727e-02
8.057394643855780858e-02
7.858805352501255226e-02
7.954272554625559100e-02
7.801047126568499968e-02
7.788313185502365732e-02
7.874051607061569036e-02
7.790479507068920340e-02
7.943648193281097059e-02
7.826012360755842112e-02
7.809720343159233524e-02
7.625405549004747596e-02
7.169975344533233153e-02
7.389020215856820228e-02
7.728101659626553099e-02
7.517808930129667166e-02
7.359150641277588389e-02
7.545129519045665201e-02
7.390324980869389382e-02
7.359165516053267631e-02
7.551498937582706850e-02
7.509067359972035338e-02
7.581945375056312053e-02
7.593990102027656230e-02
7.652478961818334757e-02
7.676241050438045721e-02
7.389246946156370621e-02
7.312314893709370711e-02
7.329500225999570351e-02
7.248653746433830758e-02
7.218184039635269778e-02
7.046575385448405893e-02
7.212684961901354164e-02
7.307664860062904055e-02
7.215781442386992595e-02
7.201253341792611395e-02
7.155618615274172978e-02
7.314435713241292103e-02
7.159769670323842816e-02
7.038418747335378756e-02
6.977535145473728884e-02
6.979125819022982680e-02
7.149228878967336942e-02
6.801215020991616123e-02
6.759931666085605695e-02
7.197696689923274715e-02
7.274066976017172503e-02
7.050785404692271052e-02
6.818743404239191452e-02
6.980965871872193973e-02
7.081032794109969053e-02
6.977057753638871151e-02
7.051120020614828898e-02
7.048992612546835235e-02
7.052759938931088546e-02
7.077606241220112115e-02
6.960127048597075650e-02
6.803345855510661844e-02
6.757524759304639472e-02
6.937963529123673811e-02
6.909774481699484938e-02
6.611902372450162435e-02
6.718680240819289995e-02
6.724281832146473958e-02
6.560299875571715122e-02
6.521219129913273516e-02
6.462748013574172445e-02
6.490681019072951086e-02
6.409084574210442697e-02
6.381871580948780820e-02
6.616697169463901795e-02
6.577118207371898673e-02
6.743995095282981356e-02
6.761052480893552097e-02
6.249539275834648661e-02
6.288393168602071648e-02
6.516161800491770961e-02
6.346476716197345380e-02
6.361787377937053178e-02
6.708507971954771887e-02
6.679402618674044889e-02
6.477781120186011654e-02
6.320046227205328160e-02
6.326686468286064902e-02
6.463586160598637498e-02
6.330517135118217398e-02
6.362563447710750664e-02
6.374455697105642360e-02
6.347262926633030766e-02
6.548563094196269141e-02
6.467522050161469971e-02
6.260532757686558536e-02
6.125865747383622828e-02
6.147546232944774841e-02
6.345501724863142345e-02
6.375055269173460215e-02
6.207446990414847848e-02
6.173196717047551435e-02
6.204645872223322339e-02
6.098426410564449646e-02
6.180103308902367559e-02
6.403748387856099400e-02
6.250454018110193632e-02
6.254016207517336390e-02
6.240286291271492092e-02
6.037846330958510088e-02
6.188318419109169882e-02
6.077122466167223652e-02
5.960053089222061562e-02
6.084606862730595339e-02
5.848868468701245299e-02
5.858918090773565512e-02
6.082468033142741232e-02
6.045549286355640650e-02
6.121708396046790512e-02
6.159100670849611964e-02
6.062891388786195018e-02
5.992246265393560284e-02
6.012756398893985554e-02
5.959318099234595101e-02
6.010736777676749243e-02
5.938120299372851019e-02
5.831051289806707394e-02
5.998050276382609763e-02
6.110054198038208928e-02
5.896024201623838168e-02
5.743686832615080284e-02
5.920407685283385346e-02
5.873750073954450007e-02
5.832215764037358696e-02
5.880275661229045214e-02
5.889704749660990002e-02
5.806201527565971882e-02
5.922245841378925152e-02
6.036812794320724207e-02
5.813869131702181087e-02
5.654093604782285676e-02
5.677448864203436807e-02
5.788091563240643084e-02
5.889903199203182227e-02
5.750630511837384606e-02
5.635198035112925358e-02
5.675716839435715477e-02
5.678699564353782009e-02
5.487587631455985437e-02
5.468678172470171905e-02
5.686596730058633697e-02
5.729203748164263255e-02
5.811747198962777250e-02
5.714900078291459962e-02
5.569117197654439161e-02
5.456065042695946998e-02
5.618169027974054958e-02
5.700473968840109179e-02
5.488126631146143103e-02
5.648001424642049018e-02
5.551240320546404344e-02
5.533159116726220350e-02
5.777127913067964249e-02
5.783560785081576228e-02
5.607086540596591812e-02
5.540154309570902852e-02
5.559396786321855327e-02
5.467352066947744893e-02
5.421758820892942643e-02
5.530807943012330113e-02
5.571256309977048321e-02
5.499073153328040003e-02
5.564649209178487016e-02
5.583453749665363147e-02
5.631029578672876873e-02
5.666278243064928888e-02
5.623116247074821938e-02
5.516773149789212100e-02
5.420964895308053033e-02
5.392595601421889401e-02
5.358399691178886148e-02
5.356270501790294514e-02
5.309665029610913245e-02
5.307166925161126841e-02
5.460469048362367323e-02
5.466865957360462352e-02
5.327163580207781857e-02
5.338925601988795538e-02
5.300541270721709219e-02
5.217799298827600213e-02
5.359683313805565369e-02
5.492778814420030964e-02
5.293668329897695257e-02
5.265861327417116489e-02
5.557534502499003604e-02
5.456438130130363690e-02
5.391177909750244357e-02
5.356852417245499404e-02
5.246160978700570299e-02
5.259449403329533035e-02
5.338948934302885363e-02
5.327916663829722344e-02
5.106204307826247429e-02
4.982027224716042285e-02
5.124452239726456221e-02
5.138074947339129478e-02
4.876502139916567835e-02
4.798663703270775877e-02
5.012950085053631544e-02
5.234594451193790021e-02
5.202705975087385665e-02
5.214251185908631847e-02
5.369403839044414872e-02
5.347709142337404853e-02
5.117240767679305524e-02
4.919724744758245671e-02
5.030922810987917271e-02
5.099153734612085764e-02
5.228681242256712214e-02
5.265749909247696703e-02
5.014265891958335358e-02
4.931547966011380624e-02
5.112435064915780286e-02
5.278918510729364855e-02
5.168778710910044288e-02
5.027515485405046475e-02
4.887934863040736821e-02
4.860387737469557684e-02
5.023285952202036220e-02
5.131622778284516267e-02
5.109447560802365951e-02
5.285110235410753893e-02
5.063030024069205964e-02
4.924568135265641744e-02
5.273751284035085862e-02
5.177249353686892708e-02
5.022687952741446832e-02
4.946915804524317645e-02
4.882858296040885893e-02
4.922260565068994898e-02
5.015872528585200996e-02
4.991818306550284412e-02
4.871546052065696408e-02
4.882283026855645247e-02
4.964766336888320336e-02
5.114376713388971846e-02
5.084611406822010099e-02
4.987805197324330503e-02
4.932931693822079078e-02
4.819492933340940172e-02
4.999464442981581963e-02
5.068627216090966503e-02
4.878480364923977464e-02
4.769865945893168868e-02
4.806827928311517562e-02
4.974962398708341477e-02
4.967953656986921068e-02
4.940906589668074556e-02
4.916535768132072881e-02
4.873934321551686571e-02
4.898646915510802835e-02
4.775269757979816454e-02
4.826479434499052201e-02
4.957832998638654620e-02
4.929164039906214212e-02
4.823678602378535241e-02
4.731896978444530277e-02
4.735907295476666362e-02
4.697329603756895261e-02
4.721255252445981376e-02
4.757379851677373539e-02
4.721934157414983679e-02
4.591808290785352742e-02
4.593901889589015880e-02
4.648380609256214102e-02
4.766438964433496184e-02
4.819603302698421271e-02
4.758398985134693060e-02
4.849815191135713882e-02
4.742115732182949212e-02
4.443652342318120396e-02
4.381809400439073271e-02
4.610363309015514527e-02
4.756996091816424743e-02
4.695703998015519215e-02
4.719041970788123708e-02
4.884729500980953404e-02
4.698576583633660292e-02
4.551331045394151065e-02
4.662507265476600188e-02
4.523113005733897518e-02
4.535736904847096490e-02
4.607058126285369648e-02
4.560640149830082896e-02
4.597004121709508812e-02
4.597564415694276041e-02
4.627214529842384183e-02
4.711016797587481986e-02
4.643653308663909379e-02
4.563756241584293605e-02
4.497730467689190631e-02
4.547940395838481753e-02
4.691216547676919923e-02
4.491778003081685344e-02
4.400875191327338620e-02
4.527540252939324383e-02
4.440019310302856237e-02
4.378385887645946939e-02
4.486540084443794291e-02
4.491256633098018175e-02
4.418113582867441713e-02
4.468607375419974409e-02
4.480877611031060248e-02
4.495390058158339752e-02
4.377748680135796350e-02
4.324216012392730762e-02
4.550185512822636780e-02
4.547796264506503289e-02
4.343571691132321749e-02
4.326700582156468161e-02
4.450513226233516334e-02
4.369838288940608440e-02
4.355492351022770964e-02
4.393785539242370253e-02
4.387603039240206559e-02
4.427642004906953005e-02
4.532366308990861542e-02
4.597148790466373119e-02
4.639359906819053025e-02
4.529268776538263735e-02
4.305259649633227936e-02
4.385922489551977860e-02
4.452786123794386097e-02
4.317316522820405233e-02
4.440544968586883356e-02
4.503390088293345722e-02
4.562427006821574704e-02
4.513772632483482872e-02
4.309827747164998030e-02
4.366930082899972421e-02
4.326719166476730716e-02
4.387453120651791522e-02
4.345720705611198775e-02
4.211658444979436006e-02
4.184366056124762950e-02
4.319801181862384376e-02
4.352940885674971838e-02
4.301234371667206347e-02
4.370424093168046031e-02
4.390725274722835636e-02
4.386929515792082485e-02
4.287259474008504184e-02
4.336601884712990018e-02
4.443877462448617144e-02
4.193708545505728247e-02
4.164660056291422802e-02
4.321995330094602350e-02
4.237572382140347010e-02
4.262568623289489378e-02
4.253973639972285364e-02
4.356918037426951024e-02
4.332373219360129146e-02
4.225854368589601617e-02
4.303857967043356325e-02
4.289925935962226461e-02
4.267585246245813452e-02
4.248955166785228776e-02
4.211327827889433523e-02
4.229233879358413467e-02
4.237056215966333861e-02
4.189802690948144642e-02
4.154790906997910677e-02
4.183835264310789559e-02
4.173534118112449953e-02
4.066101751796152852e-02
4.025294362762869144e-02
4.136986376646904079e-02
4.304455257250672934e-02
4.227928064012902859e-02
4.083121738083392294e-02
4.018583061615340485e-02
4.033193996340871806e-02
4.019028904218178988e-02
4.033289730300842341e-02
4.020260512970309785e-02
3.941171565292898860e-02
4.023347884611709613e-02
4.127083726264953872e-02
4.141527761641040917e-02
4.009452652464830236e-02
4.108894752357537122e-02
4.262745806196840959e-02
4.182427714072349534e-02
4.114715483057790335e-02
4.099461776132259233e-02
4.151957804830862936e-02
3.982077161911377200e-02
4.058834217059618943e-02
4.191971481593437243e-02
4.063549248938332081e-02
4.103997941499017144e-02
4.172228520964301607e-02
3.980348102428017676e-02
3.924322133826750603e-02
4.109386652474080609e-02
4.037865364404144564e-02
4.028993809251874697e-02
4.020580661964043984e-02
3.975542257454262041e-02
3.960248706778268790e-02
3.886867290908385675e-02
3.890978467640811983e-02
3.934758649883771109e-02
3.941400362811899039e-02
3.956483260366391863e-02
4.019046902291610601e-02
4.092830984458706994e-02
4.112648363053203471e-02
4.037089891390738261e-02
3.908084297488341463e-02
3.932127291315666573e-02
4.046907153884708036e-02
3.935043281547633692e-02
3.888593640908175053e-02
4.048225875830866599e-02
4.003650304706789231e-02
3.822179495315360803e-02
3.934469726107194670e-02
4.031644284834635245e-02
4.033062573710323451e-02
4.038086459173099996e-02
3.762075134494394235e-02
3.781737845213420379e-02
3.963374206410787831e-02
3.872735302213230202e-02
3.799096275311065335e-02
3.751959923385488754e-02
3.860768098372362178e-02
3.921184901950891533e-02
3.881452623373653210e-02
3.909272434298873000e-02
3.943377078156084375e-02
3.995291171696763177e-02
3.922059923535054643e-02
3.841076377654734780e-02
3.836586474820001536e-02
3.862795830742290354e-02
3.919354573998360541e-02
3.822578960514127350e-02
3.790809161908249847e-02
3.907531998875058560e-02
3.977556177941295873e-02
3.902629766598975786e-02
3.767137696429190968e-02
3.759948756269914510e-02
3.906831021263659082e-02
3.907377238200523961e-02
3.823288268515230570e-02
3.783824073194928111e-02
3.726076261641567133e-02
3.696369666161360840e-02
3.819392216751029551e-02
3.857165274552335626e-02
3.800987310437121264e-02
3.925543375321255413e-02
3.923607903350348480e-02
3.754388574902765841e-02
3.708767426116233584e-02
3.783129839548613621e-02
3.730588134482105966e-02
3.764807805312301442e-02
3.815702987471953495e-02
3.779515744321917947e-02
3.719271644034360252e-02
3.783331872552021108e-02
3.761169073822059894e-02
3.676091684467251708e-02
3.776235356153840456e-02
3.779154929059293927e-02
3.727178900021812374e-02
3.657522523402585019e-02
3.620376850770166965e-02
3.569637440184964677e-02
3.563830412461038710e-02
3.626500783970955377e-02
3.622111439439084507e-02
3.721018937373006541e-02
3.726604611314568438e-02
3.622728314851120929e-02
3.572533919409032893e-02
3.564793376710784223e-02
3.637013158516846228e-02
3.740938868699263120e-02
3.661919605510732811e-02
3.571538098605119005e-02
3.615993397913373070e-02
3.586071970554135374e-02
3.583328532928380800e-02
3.702325089046983736e-02
3.851775320687498422e-02
3.743970021832041667e-02
3.567702150503344882e-02
3.512737185133426449e-02
3.477034918160115673e-02
3.637477557973232967e-02
3.813416783991498138e-02
3.661900637506386447e-02
3.512535134789535052e-02
3.712941373218837937e-02
3.683353742015753329e-02
3.608678696525147861e-02
3.714885936426334800e-02
3.716335786766480909e-02
3.649177768956380491e-02
3.564860418661059543e-02
3.537197973636121290e-02
3.516460283252382385e-02
3.592801649679266268e-02
3.668654767287040513e-02
3.632682729575118646e-02
3.663582504045527488e-02
3.557987261720331473e-02
3.460576517269911556e-02
3.573719178882132225e-02
3.620951997830101909e-02
3.682208201137229103e-02
3.689175527400051502e-02
3.582697551887361470e-02
3.546174001811320392e-02
3.535929782495651069e-02
3.507738020318840189e-02
3.604237406239619440e-02
3.656425284824563193e-02
3.545456387749014449e-02
3.450419534833821383e-02
3.452375062441455367e-02
3.458887937650177713e-02
3.470429753432081876e-02
3.390642827702851358e-02
3.386544010090277584e-02
3.497837851043821694e-02
3.497372080888043466e-02
3.411160195141603457e-02
3.383338980654740369e-02
3.523650524904523712e-02
3.512767141899943851e-02
3.468622490643826634e-02
3.477713156381061210e-02
3.509534492783332460e-02
3.528394030772448453e-02
3.450856640177577678e-02
3.453371974410492790e-02
3.434290440965173663e-02
3.388497954141059948e-02
3.423489569567698260e-02
3.392666607695036390e-02
3.352086240978739695e-02
3.347617850013522023e-02
3.344827647104930968e-02
3.367681605992026844e-02
3.295104338080518530e-02
3.344012984694280655e-02
3.482947575441704829e-02
3.350204196781754462e-02
3.300342452496798223e-02
3.300386336007316707e-02
3.259973131818465208e-02
3.315702123396464113e-02
3.249201329043824304e-02
3.307564893974556525e-02
3.352089509759667574e-02
3.309870233099688336e-02
3.288097179487039362e-02
3.273245784414493403e-02
3.314829122342814044e-02
3.397301178900428292e-02
3.359717304234707824e-02
3.256278535571016652e-02
3.315647992331553079e-02
3.373051301810656849e-02
3.310323938952974138e-02
3.374165224070231617e-02
3.429295027007570745e-02
3.280118155972024802e-02
3.325572502383339346e-02
3.329047699622071643e-02
3.224538156194951821e-02
3.165911637532330125e-02
3.225278355234276889e-02
3.313038774516458701e-02
3.172940133571885979e-02
3.214291897015557342e-02
3.374970253897047884e-02
3.316569261920713357e-02
3.293036106034496341e-02
3.242693810257500642e-02
3.195719617289188852e-02
3.229920793652620720e-02
3.170784011408186304e-02
3.251599327899303005e-02
3.346209324724155887e-02
3.291629576419302650e-02
3.275525511650265870e-02
3.274741367673299208e-02
3.137635739821301173e-02
3.049359312247987980e-02
3.176684059839568475e-02
3.233678233167452259e-02
3.281434879808402955e-02
3.241667856353201704e-02
3.136110901294790476e-02
3.236699016897761488e-02
3.305918652645206679e-02
3.264109900680588205e-02
3.145689430674650233e-02
3.095361639851062011e-02
3.154286565492944033e-02
3.197182470674781590e-02
3.201140940714205380e-02
3.116259643952639519e-02
3.011369825758262661e-02
3.007337104996078356e-02
3.071389728577667705e-02
3.066504889856208615e-02
3.018877217654300157e-02
3.105533525774319820e-02
3.212318023310742343e-02
3.154449697017430720e-02
3.122210751226641226e-02
3.127724472973723163e-02
3.115509503266831320e-02
3.136441556138111486e-02
3.198289528933375564e-02
3.173869906650664263e-02
3.200293843509239428e-02
3.195238833485923580e-02
3.159742543917321705e-02
3.136663452795731416e-02
3.044605040780816452e-02
3.087270611161493927e-02
3.158066865014098196e-02
3.119995104209084477e-02
3.111420187249512234e-02
3.025663936995847542e-02
2.983430129498355898e-02
3.086517969467821379e-02
3.043301096046565832e-02
3.094370554648849872e-02
3.116769726525746298e-02
3.035452265006144401e-02
3.002730553490663007e-02
2.956522010519368679e-02
2.979039206558452973e-02
3.027780341502894074e-02
3.075146504119793955e-02
3.068743144956198252e-02
3.030446602448816709e-02
3.007368767591300091e-02
2.984787110991329873e-02
2.949898760374505477e-02
2.898227042554310864e-02
2.951747995562477300e-02
2.986568242746295149e-02
2.980697319369350964e-02
2.931106552408695512e-02
2.967645092310746552e-02
2.961907877990619525e-02
2.926727823782710597e-02
3.002904952920925144e-02
3.000729913034418800e-02
3.030963571361556738e-02
2.977648244928442559e-02
2.927048147853491059e-02
2.900965844730068674e-02
2.823576202196634993e-02
3.009540094463622126e-02
3.084344825207113033e-02
2.922331064409227144e-02
2.858352315442966654e-02
2.840791097164413470e-02
2.955542028432876084e-02
3.000850258732603790e-02
2.915786070421943002e-02
2.861513212490432792e-02
2.826014298668260913e-02
2.898720625959287298e-02
2.838609662023474853e-02
2.810535598574196228e-02
2.926344236139465788e-02
2.934999549493691115e-02
2.915192146139202953e-02
2.843457442019798817e-02
2.809050811171035639e-02
2.854034460226014674e-02
2.849644482552709385e-02
2.953707020296248223e-02
2.853642844042100779e-02
2.748641489599234350e-02
2.904408315026613119e-02
2.903006680313669277e-02
2.849116794713109704e-02
2.817870501805031652e-02
2.809971164641082014e-02
2.744343002402250750e-02
2.745094096463465347e-02
2.755732961869925696e-02
2.712429570331433698e-02
2.758577064340724666e-02
2.773776515068204079e-02
2.772607088489340357e-02
2.861483232113030961e-02
2.971568046555432899e-02
2.845920768291608158e-02
2.753942662229776073e-02
2.774792837196283710e-02
2.703449808217668268e-02
2.805372617919458383e-02
2.833552637731730217e-02
2.669586957891441001e-02
2.676774181903329025e-02
2.762287800043447539e-02
2.720096079777165748e-02
2.704446171866210780e-02
2.721326214402184154e-02
2.661435640417207996e-02
2.684440264585601088e-02
2.731759151267897437e-02
2.688576857330751690e-02
2.744108885408871878e-02
2.732628428645944921e-02
2.680784816926302244e-02
2.704841315255028869e-02
2.630390523945250539e-02
2.604613787398612351e-02
2.752012344333375909e-02
2.708835544717551683e-02
2.712156602795500610e-02
2.819605526175774854e-02
2.678599015200429367e-02
2.688488185074310727e-02
2.715459990862201592e-02
2.706267005803667663e-02
2.699821726128647306e-02
2.629297161793265822e-02
2.665099203209918971e-02
2.688020879307619418e-02
2.657311879353585482e-02
2.683433620827223309e-02
2.791752387155860618e-02
2.777756918212321777e-02
2.664033862062364574e-02
2.623631895937370354e-02
2.588317687861270769e-02
2.592632001301418618e-02
2.594105466189848552e-02
2.564370070438079866e-02
2.542452894773803568e-02
2.577109852757919484e-02
2.710622435832472227e-02
2.791052294418110494e-02
2.673678769332346605e-02
2.590701362533123775e-02
2.590298772667672805e-02
2.602633228240723226e-02
2.633914034722163386e-02
2.614659204802559714e-02
2.557212358846886260e-02
2.594698509414563800e-02
2.547301226080725053e-02
2.526160976643446882e-02
2.627957137594045742e-02
2.610484961630037820e-02
2.549621900424400497e-02
2.500806124348890422e-02
2.511134070350436523e-02
2.463648458355323020e-02
2.491532587867949580e-02
2.606041665797454235e-02
2.588088027775833216e-02
2.617881780947070580e-02
2.575541034108611016e-02
2.529770303848976470e-02
2.514788159522187566e-02
2.472896276648124322e-02
2.554517041963903431e-02
2.565288197938247333e-02
2.622185112816411909e-02
2.653076289917605246e-02
2.546964202246281353e-02
2.475620029224374907e-02
2.454793877165557456e-02
2.478101547436199759e-02
2.488535505191457123e-02
2.446641766015449082e-02
2.466230574815268112e-02
2.467192194415294623e-02
2.432957802750787199e-02
2.555960753046775114e-02
2.592526575125388144e-02
2.536573206885183243e-02
2.457304738199632063e-02
2.409217481336528230e-02
2.397930170816307827e-02
2.323926140739576707e-02
2.452509876785539597e-02
2.463083537093020692e-02
2.414736484960238946e-02
2.448395879483287324e-02
2.418727912680242523e-02
2.416426179590941761e-02
2.419695992852246777e-02
2.371112634696603133e-02
2.349619306630671561e-02
2.382189102747077694e-02
2.421233424177833549e-02
2.370644329508003398e-02
2.313556572177551465e-02
2.378457616064800703e-02
2.374675717641314479e-02
2.401252647584468936e-02
2.442370354452300107e-02
2.414121137337026102e-02
2.414154393247761043e-02
2.373372528896048467e-02
2.342055556532754781e-02
2.379433776248967777e-02
2.403590149281848234e-02
2.364785875681225599e-02
2.308602983052149629e-02
2.407936767678204096e-02
2.441723992314063715e-02
2.303420227505859758e-02
2.310235423617344741e-02
2.420404532935666736e-02
2.369594458446970878e-02
2.284255266619412972e-02
2.305033562337706690e-02
2.330147767865590677e-02
2.328425841555876313e-02
2.342481904542613458e-02
2.387053476229717558e-02
2.360280040652003308e-02
2.361560069910007692e-02
2.427816297083656288e-02
2.386191182421235069e-02
2.347607846858325298e-02
2.330873392994288820e-02
2.304042856944498244e-02
2.327952320243962051e-02
2.304278289779730302e-02
2.310193039402694964e-02
2.315328816932745934e-02
2.343704407204501641e-02
2.328922674257153519e-02
2.194883141228135687e-02
2.228233435180192526e-02
2.166213334758812503e-02
2.148325420966860216e-02
2.243994460931518498e-02
2.147135406599468693e-02
2.173477433163235190e-02
2.319697142922763633e-02
2.319569411183768776e-02
2.277234716051031518e-02
2.280764391126759508e-02
2.263421158684633672e-02
2.212287651549723830e-02
2.235859767448017746e-02
2.299116811089433124e-02
2.250270823834977021e-02
2.232945447099635508e-02
2.269707543458702667e-02
2.220750124452068944e-02
2.117214018746647539e-02
2.129958723841966772e-02
2.182944750842745821e-02
2.147837306478284428e-02
2.116977986156741084e-02
2.177236607367532759e-02
2.195857307561006888e-02
2.187734201046989679e-02
2.224594550896597314e-02
2.184604279577281871e-02
2.153642879807908528e-02
2.160736550889919352e-02
2.138321801425024232e-02
2.141402419439357788e-02
2.184031178803197762e-02
2.176649829330265518e-02
2.182213217225721646e-02
2.178833019130909168e-02
2.141654488123270403e-02
2.193384049606579220e-02
2.172172466850305628e-02
2.092427872703087402e-02
2.137509421317152630e-02
2.145350847563163091e-02
2.053905230516865632e-02
2.094717993403702808e-02
2.162656983099289776e-02
2.105062724108110184e-02
2.095274879904504561e-02
2.145560597559949267e-02
2.125305829803616001e-02
2.033460972831247285e-02
2.062207421089265469e-02
2.129314212021497787e-02
2.085313194428999733e-02
2.109526452790945125e-02
2.135031629970216352e-02
2.105404541240650865e-02
2.145340156828375033e-02
2.128420572288859669e-02
2.054127801753332858e-02
2.071074921522463724e-02
2.098697852300653380e-02
2.080286266483619140e-02
2.076008186323860527e-02
2.025612423849248653e-02
2.025616650708873465e-02
2.102330383119322896e-02
2.109773642037415450e-02
2.101294591058809960e-02
2.077981195362030992e-02
2.035242225810627442e-02
2.010275502035775361e-02
2.035710803104840219e-02
2.068617476992863288e-02
2.014160910027206625e-02
1.942894649400894042e-02
1.966564619945328565e-02
1.996726054551889798e-02
2.074154350766798174e-02
2.116056561486457169e-02
2.053377821361389993e-02
2.028060562054409544e-02
2.014533304078607381e-02
2.015934681765438330e-02
1.983293193308580810e-02
1.924363555156075739e-02
1.917006946768213052e-02
1.953484790672480736e-02
1.986663578396865096e-02
2.022470610879482586e-02
2.064246088356161760e-02
2.010879347042592719e-02
1.999635120222398657e-02
2.005988292882554189e-02
1.919342905070058058e-02
1.883304227374520134e-02
1.936615006851551482e-02
1.969211481655575718e-02
1.987231085197488714e-02
1.973936274209113148e-02
1.914065828306667910e-02
1.976260780146922233e-02
1.971774654809070257e-02
1.946186696700332591e-02
1.969353511155702563e-02
1.931944163787835747e-02
1.927517500530823505e-02
1.966869406922909860e-02
1.968281365359434570e-02
1.923955593511478615e-02
1.876361753025485371e-02
1.859266720124909747e-02
1.863215772449021770e-02
1.932067249151672023e-02
1.918273456207084809e-02
1.849681916703645179e-02
1.847684217025986897e-02
1.855098508408176486e-02
1.931892154221362401e-02
1.933606380857352119e-02
1.869584336217196621e-02
1.913170396893899838e-02
1.999514500866091116e-02
1.956164457388873124e-02
1.903901661994570130e-02
1.962084661660821322e-02
1.953513974075598084e-02
1.926873226810233222e-02
1.899098148347444850e-02
1.846066624977725501e-02
1.875275438689353799e-02
1.905068951881681849e-02
1.892306910550104956e-02
1.911461291390037162e-02
1.920402034397157912e-02
1.898334582903068307e-02
1.919348039049384794e-02
1.910595086156149577e-02
1.842280823269579204e-02
1.806634051803125002e-02
1.770925477404231355e-02
1.815219519022836722e-02
1.899711538649286394e-02
1.889258751787823917e-02
1.893667249411131598e-02
1.897260186695498910e-02
1.879876855412416711e-02
1.863838501716814922e-02
1.830750873651320471e-02
1.813710429766970250e-02
1.801667659999292570e-02
1.760385941621692846e-02
1.773409053922195971e-02
1.819863403544355954e-02
1.818041015559164128e-02
1.816983248527788072e-02
1.877294577992822885e-02
1.848491189389958600e-02
1.807774141463172959e-02
1.870595136896619631e-02
1.815147380682996525e-02
1.731380033312082331e-02
1.784449931980239615e-02
1.834006307955720130e-02
1.796423393282695763e-02
1.751432263896059160e-02
1.808243423226994773e-02
1.846092149340246638e-02
1.791711275035121065e-02
1.754085297818468170e-02
1.772262237621083369e-02
1.843477146155182711e-02
1.843587073909386254e-02
1.771077575612554911e-02
1.753030990229878169e-02
1.758327195495484885e-02
1.754998291423975898e-02
1.765072954077980677e-02
1.787234277154628806e-02
1.816834016100310131e-02
1.838367652697650914e-02
1.814472242110660299e-02
1.753779312753516936e-02
1.756442390795449199e-02
1.777509648145004367e-02
1.769941255228115254e-02
1.728348990728902426e-02
1.691971492845113084e-02
1.708299387578045281e-02
1.776516888982917000e-02
1.747073825793940202e-02
1.644321165550205813e-02
1.629633556845820272e-02
1.672471217543378824e-02
1.735564058796117484e-02
1.763969832857078396e-02
1.758823645173891378e-02
1.749387544067636940e-02
1.678766656866280751e-02
1.653819321096331244e-02
1.714997842414680077e-02
1.682697196088051364e-02
1.666689894119812235e-02
1.708018338275501050e-02
1.721269995338303369e-02
1.674188626203738581e-02
1.705558042218013187e-02
1.730294055475288528e-02
1.670805384599758844e-02
1.647213935286116412e-02
1.651409481299693713e-02
1.691398605662425975e-02
1.704166787992661761e-02
1.616945781161846507e-02
1.540684154448575781e-02
1.658818189808686921e-02
1.758926696614054874e-02
1.742237949070988071e-02
1.702865818061298497e-02
1.644383137813400925e-02
1.625096157844786032e-02
1.664479430033221838e-02
1.665959309777615902e-02
1.607879696423050037e-02
1.643624706390382079e-02
1.645487036995917432e-02
1.627983184537004635e-02
1.663360132255836329e-02
1.637698636185670742e-02
1.660273259289438141e-02
1.706786148587234944e-02
1.679179353910294215e-02
1.667777753450828612e-02
1.646068470182764434e-02
1.624556709258744361e-02
1.625975648520472036e-02
1.615879097046080820e-02
1.607738413588261778e-02
1.632917413723520075e-02
1.668959281921026869e-02
1.612968013740579895e-02
1.639678783935037340e-02
1.663700731246441425e-02
1.590549878672506065e-02
1.587180256971818318e-02
1.635299678056656436e-02
1.670562963614892482e-02
1.647306665202105322e-02
1.576099603600840740e-02
1.563632724979331645e-02
1.650539868276526198e-02
1.591867570184524183e-02
1.519803790369844178e-02
1.543300701219696078e-02
1.551586482421739820e-02
1.564681708155435391e-02
1.572741570823312299e-02
1.617913978021262925e-02
1.625304176177857357e-02
1.586843166989501674e-02
1.590340211185450534e-02
1.577200887635248419e-02
1.512198435640677366e-02
1.542036396887729206e-02
1.613094283582998389e-02
1.566469077049065933e-02
1.532787765970890399e-02
1.563284980016060172e-02
1.576229170420237469e-02
1.572813894194258211e-02
1.603791700256564437e-02
1.581405738289047569e-02
1.545391303388899198e-02
1.536436239023141609e-02
1.551144673521952407e-02
1.594019465678151240e-02
1.587548600039678792e-02
1.549979008864719142e-02
1.498535420642232649e-02
1.500145235165052313e-02
1.482356735346808570e-02
1.477593857815961802e-02
1.532431955014359679e-02
1.563732061285531133e-02
1.538220641917056181e-02
1.522917371334625222e-02
1.508957259070819491e-02
1.522014911516477581e-02
1.572620427945246868e-02
1.549620167738939222e-02
1.516187234252264551e-02
1.516828891736033032e-02
1.531633084249621121e-02
1.577425687095802831e-02
1.544824251113987787e-02
1.530277816272931565e-02
1.544718793389888295e-02
1.516531653177491216e-02
1.510322466064776409e-02
1.502083708391290830e-02
1.518089488957015398e-02
1.477524733860986587e-02
1.482768161902428550e-02
1.506696319283897315e-02
1.465324788772015899e-02
1.515100670194533851e-02
1.545837496126969968e-02
1.519345478113185571e-02
1.485394953350368044e-02
1.498211668562457466e-02
1.531549757953223727e-02
1.481043401067988138e-02
1.482992608508711119e-02
1.530349096827202278e-02
1.520694287657818264e-02
1.516635384255773239e-02
1.513115621823143443e-02
1.466462796101509515e-02
1.461790153981239009e-02
1.487345969381087887e-02
1.483243331359680554e-02
1.477499544973135022e-02
1.469810473412686523e-02
1.415732433405389977e-02
1.413660248427537486e-02
1.452281305696997982e-02
1.434138491842126654e-02
1.397906235281837738e-02
1.439981492834109360e-02
1.488671105261714020e-02
1.439645390256447111e-02
1.457898438349638191e-02
1.503552711282664031e-02
1.470531122872706549e-02
1.476713089964744492e-02
1.474766779627712833e-02
1.399267323598946643e-02
1.401914770985982980e-02
1.432531442564677002e-02
1.440090625326538934e-02
1.478074615132143714e-02
1.459699705198526203e-02
1.406252409778051445e-02
1.431690318438212824e-02
1.438968161992165880e-02
1.420817506410078195e-02
1.457473866234036339e-02
1.442332891840256322e-02
1.411209538511266383e-02
1.382412986854938443e-02
1.407193439327457211e-02
1.445274352586848471e-02
1.419598638824160972e-02
1.411818185709689220e-02
1.365559484051257280e-02
1.363033424998669890e-02
1.399208873774967707e-02
1.408034510769237690e-02
1.383433187994569796e-02
1.391923533156891324e-02
1.433015291742469402e-02
1.406574527737590972e-02
1.411998629873079288e-02
1.414830860619425978e-02
1.401272763159476693e-02
1.427403184518522342e-02
1.405811907161469074e-02
1.375557316972182351e-02
1.377474960111734620e-02
1.380548919738165334e-02
1.368380360461775302e-02
1.365989888317544095e-02
1.393355053955088949e-02
1.363160022807798598e-02
1.361210078031836052e-02
1.407082793557330389e-02
1.397340377873108538e-02
1.373660376688378044e-02
1.378492670938330847e-02
1.354692972037003541e-02
1.347613159277121983e-02
1.402844265142966750e-02
1.421505406920873724e-02
1.380267518059540011e-02
1.356139438882886239e-02
1.367176704905123316e-02
1.355347752722677566e-02
1.383708753532095388e-02
1.417220392986143045e-02
1.410360057979092446e-02
1.354478487843318278e-02
1.311341794627140026e-02
1.352016467738442577e-02
1.381615224537369700e-02
1.319213130810915728e-02
1.343024859395925731e-02
1.419095259336280307e-02
1.346913342943965169e-02
1.343898159895013517e-02
1.340791015659966584e-02
1.333719221015244177e-02
1.364703220164806621e-02
1.306663473006418504e-02
1.354892500832573232e-02
1.401299373989201014e-02
1.374517688585014628e-02
1.410927399726563843e-02
1.382387823012223675e-02
1.302475502393279395e-02
1.303163790837104721e-02
1.338186012461836140e-02
1.383163118806045137e-02
1.360242753894498960e-02
1.338312428982773791e-02
1.385430632974567547e-02
1.385067087262583339e-02
1.366545253103340629e-02
1.345298868115494401e-02
1.339661720962174139e-02
1.339983838404924799e-02
1.349037491652701169e-02
1.351461176610674678e-02
1.327336103911485113e-02
1.307719330048023529e-02
1.331234421934970359e-02
1.335847664912061944e-02
1.303266288178404723e-02
1.293993199623123293e-02
1.302588511069954595e-02
1.301001831135594616e-02
1.278014042887803785e-02
1.270985786894618386e-02
1.275857313051470543e-02
1.292864283088807249e-02
1.262718813070267884e-02
1.244294060590134601e-02
1.292277892634056610e-02
1.355342137693731769e-02
1.340269379416579587e-02
1.260705175595804722e-02
1.237576241225635428e-02
1.302551363450825742e-02
1.318643149627491719e-02
1.267984353312187618e-02
1.295437967285363069e-02
1.337981168389275680e-02
1.338632581685477232e-02
1.308155654564687950e-02
1.287451208544884533e-02
1.286145583279861906e-02
1.305735283165264382e-02
1.299748258909374544e-02
1.283231824109546879e-02
1.262755840217395613e-02
1.283546735030150279e-02
1.303016371916563242e-02
1.271664800017372268e-02
1.303145950029260466e-02
1.333468607197465551e-02
1.308588582769297688e-02
1.243252643612349599e-02
1.214074900224419197e-02
1.246012665411371130e-02
1.227289103161307432e-02
1.204407241946414339e-02
1.259547493198789718e-02
1.268452352152153739e-02
1.230000229231278247e-02
1.208353543084389470e-02
1.243074638242665925e-02
1.265531217767299280e-02
1.235661395214676314e-02
1.260515573761616763e-02
1.256501856476421354e-02
1.269658759809431416e-02
1.263965888701331329e-02
1.195645940775419414e-02
1.244543181571194923e-02
1.214716291983067298e-02
1.177145500774536349e-02
1.289826421322559473e-02
1.299750217451831405e-02
1.236815946607794890e-02
1.240954045243757541e-02
1.209166338065744209e-02
1.168821009778254517e-02
1.176777409957071967e-02
1.200816157590688972e-02
1.175396968523602197e-02
1.148164673373188241e-02
1.198508126351697026e-02
1.256240280749243952e-02
1.288022472820378461e-02
1.236362100346454287e-02
1.204858971260871700e-02
1.193539583766018743e-02
1.149938760702975959e-02
1.132665835704032599e-02
1.189376813102847527e-02
1.252284427650563435e-02
1.275195077656952197e-02
1.237705290916486789e-02
1.220029157327789764e-02
1.258875476311912406e-02
1.238072260230633180e-02
1.219885594794833245e-02
1.180261866461351089e-02
1.179973439971903834e-02
1.208658594773763875e-02
1.232500676420794292e-02
1.228098445278075733e-02
1.179498612645303243e-02
1.187125757314263542e-02
1.186310185519827420e-02
1.232784858487601803e-02
1.257939217534900268e-02
1.173416687897288133e-02
1.162139162911057615e-02
1.220298241792782193e-02
1.210337523958295719e-02
1.203913720002473993e-02
1.187751178504775802e-02
1.135228984905318692e-02
1.160734900667141287e-02
1.220098047604774132e-02
1.232499633599732670e-02
1.211458025733334366e-02
1.191974936683633940e-02
1.191384787507483896e-02
1.195086595416065822e-02
1.151383525097713321e-02
1.124386645913881891e-02
1.173305639179190486e-02
1.196542337872851317e-02
1.177010547515166053e-02
1.150959447981275696e-02
1.154470986722811766e-02
1.174694466531762786e-02
1.195336318221833054e-02
1.175440447332655458e-02
1.158116559132210850e-02
1.151375600201609908e-02
1.188374490916400440e-02
1.242541860570462071e-02
1.237973257145384698e-02
1.251112811298915085e-02
1.241535135475044585e-02
1.209486352600302843e-02
1.186975623115531231e-02
1.153006294104145200e-02
1.137407966731403090e-02
1.185947080305828696e-02
1.174169331268738563e-02
1.154970021910139977e-02
1.170380521678980254e-02
1.164837879066927574e-02
1.141330706907416753e-02
1.123970851574172120e-02
1.155885595755810381e-02
1.142433692240489226e-02
1.110346364859036983e-02
1.133304462602610467e-02
1.147715424516936554e-02
1.139653209649043632e-02
1.143065719007002427e-02
1.193959750724635227e-02
1.176681608303891888e-02
1.140632975141363248e-02
1.167502259452126573e-02
1.135754075045105130e-02
1.109250464292109613e-02
1.121935126376350997e-02
1.150166581346172105e-02
1.157819691329799866e-02
1.153462507745790962e-02
1.145358776784548629e-02
1.124084383202625034e-02
1.163348732212416380e-02
1.148600294920043736e-02
1.149637312816015160e-02
1.150543131457107578e-02
1.090070862143690915e-02
1.125013861281370063e-02
1.175357579968237288e-02
1.156402808683938861e-02
1.106756543046314052e-02
1.070290478867891651e-02
1.094538852002849803e-02
1.155134175039777139e-02
1.177225799604954271e-02
1.142965640044151833e-02
1.107485326214947483e-02
1.112324144487416080e-02
1.111376458496415344e-02
1.115788592259666853e-02
1.096191567778096940e-02
1.103512961945887424e-02
1.155656029225349442e-02
1.149947706058015995e-02
1.107897233745479444e-02
1.120864502780121071e-02
1.098328591266340554e-02
1.089026355116322169e-02
1.127269920088247966e-02
1.108316741374969563e-02
1.097152537519064525e-02
1.108998087587348587e-02
1.127708720645359021e-02
1.103574694522796960e-02
1.114867025842132195e-02
1.118755575347048746e-02
1.082242966877334199e-02
1.120363848853054602e-02
1.135003274952586273e-02
1.135071111017674043e-02
1.135777420009026831e-02
1.126929120567339571e-02
1.127255406595375521e-02
1.122545255842041442e-02
1.117713848661134809e-02
1.076002439705276911e-02
1.069025077054477565e-02
1.078481154061629657e-02
1.088801004655960171e-02
1.128328397642156151e-02
1.128403992927166401e-02
1.132528197604254841e-02
1.136031031593609519e-02
1.134237833742930517e-02
1.118311077482213658e-02
1.101101517788352809e-02
1.099821783586422790e-02
1.075711431597198460e-02
1.061845158751512780e-02
1.079994680271812411e-02
1.124778042425932621e-02
1.100019252891233645e-02
1.075076163294321277e-02
1.067319226326424002e-02
1.034684313388694807e-02
1.046434004105194562e-02
1.059457174551146907e-02
1.066572258258715808e-02
1.040788904159236153e-02
1.052341478532553207e-02
1.068151889980505954e-02
1.030321143529567239e-02
1.038740239966433505e-02
1.062160874301284856e-02
1.050852550648186286e-02
1.030125477892429933e-02
1.030207356379005991e-02
1.043086677996757014e-02
1.036772247414905444e-02
1.043916923012240192e-02
1.047854007500984182e-02
1.049413502864991743e-02
1.094198571217861425e-02
1.111277182686640393e-02
1.113879296673715019e-02
1.078268842916935318e-02
1.024526349457907833e-02
1.018341581231666133e-02
1.030032531869850068e-02
1.050108156827743097e-02
1.039329426440807266e-02
1.035343850180410648e-02
1.047088334990970912e-02
1.070188549504376072e-02
1.082003516318676313e-02
1.067133982490894514e-02
1.066190776293149921e-02
1.035652959614674282e-02
9.865432787460682099e-03
1.002178969281475839e-02
1.041838359896971565e-02
1.067024349696409080e-02
1.056485125247478077e-02
1.021428540739034892e-02
1.028630143794189919e-02
1.068176447528287540e-02
1.059602002981486178e-02
1.052290509755669963e-02
1.046489168798899611e-02
1.032161591242951489e-02
1.067617969654170197e-02
1.051933259272155342e-02
1.028474517383065265e-02
1.021897356560955150e-02
1.027447711653342935e-02
1.046852561610877794e-02
1.065294206220739580e-02
1.046394463190875208e-02
1.014595010203968480e-02
1.028975191400180282e-02
1.038805355375050331e-02
1.022112921413328990e-02
9.950416220576446119e-03
1.019055359217032296e-02
1.016799281834182556e-02
1.036717814279744868e-02
1.057687114948533541e-02
9.984340179463100165e-03
9.994058402848816913e-03
1.038737624937608253e-02
1.017862448453564148e-02
9.884842187508962805e-03
1.006005241990529271e-02
1.011301093731398204e-02
1.008485144169255637e-02
9.886977959205676611e-03
1.006408746576325022e-02
1.055746500012160437e-02
1.043179634087739241e-02
9.978901799119439114e-03
9.938954680276244902e-03
9.926030785661645733e-03
9.698002861947980710e-03
9.731789722993574102e-03
9.868470023068304925e-03
1.031615633070420354e-02
1.043919946860945303e-02
1.037472155713903624e-02
1.019018836585448146e-02
1.001939004117046242e-02
1.012234264601611505e-02
1.019618901731363970e-02
1.001193277838475539e-02
9.881297153423533250e-03
9.796664333644244244e-03
9.700589936517874448e-03
1.010738710682308229e-02
1.029311814209068685e-02
1.005524819223575089e-02
9.820867453710665010e-03
1.005623730918980309e-02
9.961884336571216053e-03
9.772306627229826806e-03
1.015993420525516076e-02
1.018547447537331181e-02
9.866589453989927511e-03
9.533296715345624880e-03
9.587982791286534662e-03
1.022137165515174875e-02
1.012150918104033105e-02
9.915800516108954840e-03
1.027900627085640006e-02
9.805528789873771411e-03
9.545409349754008232e-03
9.927099681454934141e-03
1.021422404915673689e-02
1.054072840038995998e-02
1.024367115753377702e-02
9.832725159627762890e-03
9.587289283471918389e-03
9.505009318406778401e-03
9.720742731923319793e-03
9.891525705204351482e-03
1.013090740301036442e-02
9.986877333904633017e-03
9.679271663607292089e-03
9.732792038554885505e-03
9.873435890927534722e-03
9.965984305526063430e-03
9.622752803825379564e-03
9.393832576900773210e-03
9.671352032918086039e-03
9.870269206682503668e-03
9.604331457338631181e-03
9.407751685737592365e-03
9.557512882517398348e-03
9.452015761878457267e-03
9.333493936719873540e-03
9.315242429969117222e-03
9.350114499121054898e-03
9.536822090703942975e-03
9.569442628431417200e-03
9.708069521430676141e-03
9.878160536311509504e-03
9.646454615885494133e-03
9.769183293534764931e-03
9.731435179974745261e-03
9.395248103041620516e-03
9.237208075758420595e-03
9.162867873666625043e-03
9.375517066983711859e-03
9.508344045682967996e-03
9.534034055649610179e-03
9.655508960296608004e-03
9.398210026195128255e-03
9.258590598816951456e-03
9.513703692533070910e-03
9.581105275172033947e-03
9.457957093708183050e-03
9.536606342183463411e-03
9.615778857702629578e-03
9.398416432264905876e-03
9.432800791774805307e-03
9.512687874874909202e-03
9.458153400166638067e-03
9.431816357613483082e-03
9.421125621892784477e-03
9.701673339234025487e-03
9.735684577295348335e-03
9.537080088884920120e-03
9.569150156907613863e-03
9.399839372388535050e-03
9.463814429433991052e-03
9.657964680992737680e-03
9.638634370610198870e-03
9.452936815769273637e-03
9.307088104245330937e-03
9.383027459253408253e-03
9.469246024915882465e-03
9.418780668132563025e-03
9.393136800516760365e-03
9.447751816019422932e-03
9.093549400722586440e-03
9.095450973516445992e-03
9.374793344783277638e-03
9.176155935268234462e-03
9.104503554625725456e-03
9.161298637337896011e-03
9.168027097876688125e-03
9.229539056807418290e-03
9.426778554618948230e-03
9.134277417266823199e-03
8.993129293166039068e-03
9.051677599165478677e-03
8.729661277906801409e-03
8.826089400672617116e-03
9.225205692247016864e-03
9.108939719773872373e-03
8.710107482591466707e-03
8.993727693969385401e-03
9.182576492713263872e-03
9.147324745740207513e-03
9.218956215942743226e-03
9.024011686974052482e-03
9.150263986062919311e-03
9.189550744385989803e-03
9.088924462631561493e-03
9.295302369916410082e-03
9.198984898010329619e-03
8.949869204893360145e-03
9.050507584841254588e-03
8.783258141666756835e-03
8.775233112917018088e-03
8.947074917371140163e-03
8.976115528658528200e-03
9.014475956961927328e-03
9.072373740590077007e-03
9.362303850016030424e-03
9.374231356264162499e-03
9.031553323041478440e-03
8.768683620203623907e-03
8.964831137209434281e-03
8.981920107536926420e-03
8.929399273028895689e-03
8.858224893451423568e-03
8.742753153920470796e-03
8.789161445333247905e-03
9.223323621510751136e-03
9.393611468091285846e-03
9.076537242000817796e-03
8.773694312995995725e-03
8.487305670155993742e-03
8.734514562473911711e-03
8.958086010834595894e-03
8.512505437869301653e-03
8.355419330113229501e-03
8.689301239272374452e-03
8.919853036427661391e-03
9.090268080362964853e-03
9.210513140964540421e-03
9.019828865187410130e-03
8.970306673521406121e-03
9.080166389788809495e-03
9.167977553726388423e-03
9.048728491742487681e-03
8.963023219024403299e-03
9.116082541447884102e-03
8.911487748189303101e-03
8.692043304867442047e-03
8.736582306869506917e-03
9.020142437307856684e-03
9.124266517545269461e-03
8.926374639570295103e-03
8.942109534765723192e-03
9.147569240706025784e-03
9.222856052945573035e-03
9.097906619173623186e-03
8.891344970953835372e-03
8.784649845550064270e-03
8.845520040454697697e-03
8.862894282285319753e-03
8.867771808889991433e-03
8.865949789442833726e-03
8.780535664628590781e-03
8.578628129121629656e-03
8.645899568032472046e-03
8.877764389089244992e-03
8.656251106830407591e-03
8.930930949971266700e-03
9.109236547563867234e-03
8.697979919702020918e-03
8.740079421816157948e-03
8.755049719022389362e-03
8.609337355090706731e-03
8.593443936462996646e-03
8.658774349278336446e-03
8.731895044737921635e-03
8.523771217681982981e-03
8.625896529748464797e-03
8.800980323679027939e-03
8.565014518720152903e-03
8.521961220904462897e-03
8.534078450792013590e-03
8.540280029912097892e-03
8.530918073136618471e-03
8.575973104038771277e-03
8.843747994600860765e-03
8.875015447662139983e-03
8.604495881371354571e-03
8.632008549008465467e-03
8.798241220497922052e-03
8.481890385912311398e-03
8.279759274795317828e-03
8.466175601437746223e-03
8.574540966066787617e-03
8.386296071015614945e-03
8.428315027370555934e-03
8.708873209408456509e-03
8.718533508243126937e-03
8.791272947295708171e-03
8.673223011819728226e-03
8.646291720937315448e-03
8.582790326272902656e-03
8.305812069414617374e-03
8.099859240367515006e-03
8.173468001673695610e-03
8.353881320972386323e-03
8.497321370989895442e-03
8.531350256962187684e-03
8.656691868482483190e-03
8.963205936985784231e-03
8.622320188132439472e-03
7.973835955257583402e-03
7.977551364961090255e-03
8.246802973285245059e-03
8.179661482239239390e-03
8.034722802785014897e-03
8.072249064972641941e-03
8.154057537944082654e-03
8.270221289191290182e-03
8.288034469416932087e-03
8.327869071877054552e-03
8.491476260290987954e-03
8.278072831873843282e-03
8.243185015336390239e-03
8.393959518625046870e-03
8.591981992472814272e-03
8.585250959498346227e-03
8.333785515900896460e-03
8.381663043273967009e-03
8.300976226942790789e-03
8.202782985595352336e-03
8.185513762871306220e-03
8.363610687358231585e-03
8.605010634686646731e-03
8.458051463215264174e-03
8.458929266132198324e-03
8.300481002016944082e-03
8.040302454630169487e-03
7.982320651400833661e-03
8.036963759991794590e-03
8.048352455067225159e-03
7.849152155793364186e-03
7.929186263856399797e-03
8.004605799436119440e-03
7.964138248640652284e-03
8.052687726963310075e-03
8.188161113304413818e-03
8.293691973891615526e-03
8.241347822393859171e-03
8.129370107197780512e-03
7.968061197733118314e-03
7.880147461874608544e-03
7.953126739778297247e-03
7.988113957039065863e-03
7.864409950993534945e-03
8.005010802001468612e-03
8.220770468530924635e-03
8.114764522182633943e-03
8.098775479337969388e-03
8.070737857369406076e-03
7.999183047887966150e-03
8.221024205815243707e-03
8.386262294012208907e-03
8.430523982218530998e-03
8.265196052429887516e-03
8.042769286375801505e-03
8.041691158083782293e-03
7.913456334953401089e-03
7.614858393694833201e-03
7.658504117233418292e-03
8.011275639172438928e-03
8.142608183561706597e-03
8.232520244426819178e-03
8.187243416245795075e-03
7.893717780978281792e-03
8.174558994515041671e-03
8.389822988785275784e-03
8.126418301401719391e-03
8.140034731125393719e-03
7.979076913077927380e-03
7.658488875955408656e-03
7.453679370512608822e-03
7.637442449598942640e-03
7.914769824011532937e-03
7.998464795498686289e-03
8.067424595522346836e-03
7.906962981946506763e-03
7.622575036051529307e-03
7.603179330228609922e-03
7.611836917305108904e-03
7.802771834894099180e-03
7.916555966966573252e-03
7.832347757496600088e-03
7.802021493469631606e-03
7.439620523382869249e-03
7.643816167747053553e-03
8.002730535627547090e-03
7.881100412698958599e-03
7.773254191401767106e-03
7.773800766413899339e-03
7.859314033460232038e-03
7.834634225901530163e-03
7.790634067258655517e-03
7.669406556137283934e-03
7.836704542217085359e-03
7.943820670303920750e-03
7.759657226528965390e-03
7.725266360601249112e-03
7.895002086061968238e-03
7.891362655669888898e-03
7.781776287350114854e-03
7.622626959945896612e-03
7.565940504147464392e-03
8.034740487254530411e-03
8.076596756059570975e-03
8.098825322133773250e-03
7.830806200306716577e-03
7.436110122367716770e-03
7.830754941125632820e-03
8.014359650122109338e-03
7.733312223406727144e-03
7.531327206189331221e-03
7.630477308608565878e-03
7.633910469153758205e-03
7.650748968654901699e-03
7.488848434581545435e-03
7.515663228168223582e-03
7.813251532088293788e-03
7.678554434832041663e-03
7.714733736334114002e-03
7.889239417317213052e-03
7.880289250550497407e-03
7.601362761626304955e-03
7.572022848160752870e-03
7.868348923564073144e-03
7.792334126751405098e-03
7.687095871485546614e-03
7.340451157093260716e-03
7.359321593615001170e-03
7.451131114922150515e-03
7.366062779436976377e-03
7.652690598231640627e-03
7.604495263317190279e-03
7.580882063116291432e-03
7.675893144228064860e-03
7.950240163346809080e-03
7.691083744536393076e-03
7.296937618446919412e-03
7.351681765760800791e-03
7.341885125311301517e-03
7.540313733326090700e-03
7.497698327436923618e-03
7.148162685483144645e-03
7.256970750297840958e-03
7.353336500622345909e-03
7.369872174668678361e-03
7.538041571164263988e-03
7.402357022174902573e-03
7.273052636276837110e-03
7.467302314067995016e-03
7.535782503814486208e-03
7.247434826376728846e-03
7.461523640339385102e-03
7.586272649808519300e-03
7.365488790896363054e-03
7.489494409416748086e-03
7.649417669746118309e-03
7.624302387082466242e-03
7.627956332972754376e-03
7.397268373579140958e-03
7.335352948161532639e-03
7.375921165523661310e-03
7.380592555531133303e-03
7.541508833822136923e-03
7.383957899433644771e-03
7.201686221601979500e-03
7.229445451754037966e-03
7.423782638345750688e-03
7.554392716561327686e-03
7.500590742262163747e-03
7.265976566519421163e-03
7.260889370933739859e-03
7.174941125862270043e-03
7.211383254765324317e-03
7.420933025022756653e-03
7.247599694599197138e-03
7.246958228267819102e-03
7.141471411499342344e-03
7.417350631356521388e-03
7.787520350087024507e-03
7.367879613594351465e-03
7.226325110460559559e-03
7.619105108940397650e-03
7.464205992147122937e-03
7.130921160857343205e-03
7.200921234487365173e-03
7.263169703770508759e-03
7.322642923814516071e-03
7.424455596619469917e-03
7.426084582347463117e-03
7.060668094783882978e-03
7.002874886915934002e-03
7.171265699452110398e-03
7.184890634733267882e-03
7.259069599097761789e-03
7.214533967351397306e-03
7.338148316399619245e-03
7.643034708650628568e-03
7.492608643772237335e-03
7.270230034060213772e-03
7.184262299065305793e-03
7.060285005338374185e-03
7.290889850563358511e-03
7.367220357882155179e-03
7.325300195261693834e-03
7.226751244262523410e-03
6.857975882095720781e-03
6.630857737834933326e-03
6.677332405684777671e-03
6.971269711696633474e-03
7.159796856183335556e-03
7.284914709189283660e-03
7.506334771472433602e-03
7.472105234122210921e-03
7.282598841245211882e-03
7.302154785846368817e-03
7.382426938969905393e-03
7.386547016089963814e-03
7.345976430845618452e-03
7.221721541064731603e-03
7.002420018593842263e-03
6.875514748755725061e-03
6.927061773258219590e-03
6.942234862570242047e-03
7.086765966765609485e-03
7.008895186877920486e-03
6.966876936656161805e-03
7.201884443786455911e-03
7.444212900782377906e-03
7.404128487073753130e-03
7.093607748411516825e-03
7.108608774056943309e-03
6.992940449612230699e-03
6.785470175281181973e-03
6.956465261060348036e-03
7.053150114249001970e-03
7.123308686952858383e-03
7.120162656504050100e-03
7.042798435622371796e-03
7.102001782282735265e-03
6.965457082078456430e-03
6.906614537880545815e-03
7.099813825925613449e-03
7.068552393366932425e-03
6.855158273831890407e-03
6.678575516470346488e-03
7.004646451556366740e-03
7.102837196224193010e-03
6.945689807876169290e-03
7.095276627004068644e-03
6.890508739842607366e-03
6.836633362623849297e-03
6.963623600217298121e-03
7.010845279499897109e-03
7.080081847730701830e-03
6.970341435925954746e-03
7.116817673200082593e-03
7.378745851305400227e-03
7.030756113654572717e-03
6.815836817254969891e-03
6.853288129555341196e-03
6.927489742963135674e-03
7.028535305196224013e-03
6.842820665220912535e-03
6.686476785181653427e-03
6.712948013415598325e-03
6.813608401799055476e-03
6.747423974632456994e-03
6.638820968944283453e-03
6.609133579721150099e-03
6.815051015635118122e-03
6.773277988583347418e-03
6.548759778281904552e-03
6.799435722720423812e-03
6.702833450929452687e-03
6.527641475783035191e-03
6.716533898431243689e-03
6.777435070907841287e-03
6.595469339490876021e-03
6.610754718555005363e-03
6.779756826777666792e-03
6.580244866789089139e-03
6.741854370320556587e-03
6.935547057299443208e-03
6.592355475493498138e-03
6.500468611102185913e-03
6.313452996373199004e-03
6.269594106833421311e-03
6.545751685098536755e-03
6.516559396254470102e-03
6.518249963487480168e-03
6.555817531243509494e-03
6.630893920602968540e-03
6.784787297598299759e-03
6.668111015198549020e-03
6.738432419296746557e-03
6.878419312553869271e-03
6.738154190318213985e-03
6.706125450553613795e-03
6.714745159671253912e-03
6.623850732155620556e-03
6.547298648369958424e-03
6.507569323448566048e-03
6.557915291183853169e-03
6.550469478712984787e-03
6.414696676870030624e-03
6.575270973865130278e-03
6.646365681272347996e-03
6.611497672866725045e-03
6.692100461820534377e-03
6.617488240202783374e-03
6.685698517876292532e-03
6.656911336736365953e-03
6.376914891059671381e-03
6.167536995362039691e-03
6.531056624384469836e-03
6.689891082874937708e-03
6.569853084488454058e-03
6.737905086920731659e-03
6.501719011338300512e-03
6.334725176020084177e-03
6.371352098136781952e-03
6.488069742502160404e-03
6.366948422361369715e-03
6.285891631078701497e-03
6.416575590572023459e-03
6.417314512608460371e-03
6.314079153340846316e-03
6.490420544444988442e-03
6.629832729422770014e-03
6.517522182911798974e-03
6.479880121213671407e-03
6.315536733392237631e-03
6.517656500054437238e-03
6.376939156901500344e-03
6.193301810340536874e-03
6.359537036999004730e-03
6.480070529346509435e-03
6.475129055508435129e-03
6.266322588901334333e-03
6.447029059502277192e-03
6.615440830528447440e-03
6.459109057797868259e-03
6.390489604607136123e-03
6.549381483339077915e-03
6.607850740622723054e-03
6.556986735642714170e-03
6.602936611660949542e-03
6.471735387817965403e-03
6.390247188364449847e-03
6.450529437354252625e-03
6.383389994832525116e-03
6.466763248144273730e-03
6.450452698399669442e-03
6.353067144836706433e-03
6.559526641192667089e-03
6.545155375921217315e-03
6.271258869205634592e-03
6.247071276922135270e-03
6.190136608930832569e-03
6.308107221213095882e-03
6.327934007795821617e-03
6.136892142370537796e-03
6.257080479327008574e-03
6.298291417097724547e-03
6.380955041820708142e-03
6.406848849747660835e-03
6.157048585996747689e-03
6.041600409559938316e-03
6.200721171386544897e-03
6.150334699503648937e-03
6.113564940196191018e-03
6.120248365724748237e-03
6.189041711395840833e-03
6.270421885469254324e-03
6.299613075495082322e-03
6.301482632199708125e-03
6.281939378221058912e-03
6.425750656395905550e-03
6.347956399583775874e-03
6.401729365423524006e-03
6.157445620582146541e-03
5.874658404980613764e-03
6.323998334043805583e-03
6.549638259753178156e-03
6.264715138771198219e-03
5.932244337075358656e-03
5.950312082294906268e-03
6.005535447544045440e-03
6.238190508480360476e-03
6.452190663584387968e-03
6.094865688140176443e-03
6.147210099582113563e-03
6.243356920827443195e-03
6.233353015936359508e-03
6.086836768078226871e-03
5.970324217198552490e-03
6.058728134376229965e-03
6.011184751965132668e-03
5.999585658332816200e-03
6.146204614801626873e-03
6.269951005509368305e-03
6.167745625532600195e-03
6.042394062929666229e-03
5.933578368748996731e-03
5.949999679322686731e-03
5.893475440216897239e-03
6.122535281130344828e-03
6.436315539813261544e-03
6.475852013615512187e-03
6.093633141476045498e-03
5.819739637353828557e-03
6.063989974134594702e-03
6.055836771226242796e-03
5.877975780291742371e-03
5.844620617041976565e-03
5.947522898684230556e-03
5.971568584304171035e-03
5.991233087238165798e-03
6.102458756676148663e-03
6.013745441784203866e-03
6.162577057631942433e-03
6.291154572334780454e-03
6.033289169948913289e-03
6.015807927657540813e-03
5.911073612769373632e-03
5.703581945745629482e-03
5.947781798757525475e-03
6.091688628879818497e-03
5.852017119128276844e-03
6.085644639245471089e-03
6.207683195642086163e-03
5.931865169240666327e-03
6.087698564862460519e-03
6.241881540671030855e-03
6.149235149046077854e-03
5.771401365781952258e-03
5.631962539560723263e-03
5.984996360678901048e-03
6.038379524308887941e-03
6.100561767585893289e-03
6.094445629747625125e-03
6.038947255600826333e-03
6.017431135992504752e-03
5.934017036434945103e-03
6.006928742129588605e-03
5.991966648834238553e-03
6.108265351920227210e-03
6.105494622196156948e-03
5.971954477334412252e-03
5.951341528508746065e-03
5.992356053013912602e-03
5.915616866261341582e-03
5.907447467194336735e-03
6.024596669240479992e-03
5.931502771699526284e-03
5.677292504503805501e-03
5.663891396665487674e-03
5.831163319356034991e-03
5.889341653000796858e-03
6.032309603218231030e-03
5.930121417182882861e-03
5.886172024087614994e-03
5.839013709983380783e-03
5.717852032639198466e-03
5.810707186404170770e-03
5.991712986813398957e-03
5.892003124961798545e-03
5.734243210693888530e-03
5.877530280672504936e-03
5.722348444438613881e-03
5.541797916412196344e-03
5.565736655020392908e-03
5.803346267195495789e-03
5.772148216096983572e-03
5.589833950998838487e-03
5.699409340514766456e-03
5.791542618298437840e-03
5.911356327510571169e-03
5.762082856037602750e-03
5.636581374633979104e-03
5.879299426899397066e-03
6.073800927820424515e-03
5.791721609926217713e-03
5.518269737655140221e-03
5.592570738798602857e-03
5.653690610522147005e-03
5.622170610874105759e-03
5.598938795710037275e-03
5.690343648890366403e-03
5.590446029596718089e-03
5.586527481770365774e-03
5.684139544903042338e-03
5.728235967980740626e-03
5.709645422535262159e-03
5.526609140744814276e-03
5.521714175254660226e-03
5.620430819298225661e-03
5.717721896402874066e-03
5.791818683150526392e-03
5.630478783293099178e-03
5.546109061715083152e-03
5.626088535043388510e-03
5.622091953584464064e-03
5.622316224762125177e-03
5.613794409979983198e-03
5.744014521682670564e-03
5.785891502424541678e-03
5.685341002688494398e-03
5.635021787972310271e-03
5.550231880394518660e-03
5.531877716707453950e-03
5.628019607239139778e-03
5.634846817187432085e-03
5.517168800302867625e-03
5.726561896716642584e-03
5.942573586727397175e-03
5.893782063209051895e-03
5.630262428514718961e-03
5.432693614025516787e-03
5.512920449948440632e-03
5.510836382214915827e-03
5.444099400159004010e-03
5.360238824804086817e-03
5.582997185396301743e-03
5.852084551564068308e-03
5.632669666444070806e-03
5.513609798778544221e-03
5.566440404711361402e-03
5.513989819113507447e-03
5.640334711766721403e-03
5.648348815658472272e-03
5.504709485260100323e-03
5.575998409966306107e-03
5.659800057847516261e-03
5.460932881327947193e-03
5.446310914995206552e-03
5.581141635161813302e-03
5.626501571569041994e-03
5.583900397838384780e-03
5.467511886841358582e-03
5.341562234536518031e-03
5.439692017961784282e-03
5.523524303772679896e-03
5.302088213508700243e-03
5.560286372394708174e-03
5.819439471029983282e-03
5.631150484650483505e-03
5.500003868717451110e-03
5.500296492068460635e-03
5.600394539986098229e-03
5.643182610989728488e-03
5.545461137528930745e-03
5.468725258803766413e-03
5.558453641352809928e-03
5.365094566433216243e-03
5.210748947608164969e-03
5.357087023946258131e-03
5.312793074127466000e-03
5.378168081019509689e-03
5.571628250692216462e-03
5.605954690758179620e-03
5.621184527898137086e-03
5.547194612363558382e-03
5.384541652934816090e-03
5.338993341384308186e-03
5.227976819931175537e-03
5.317112738937103053e-03
5.567711190811099053e-03
5.425913326532231899e-03
5.219953772594393242e-03
5.199138423446970914e-03
5.321479364615166671e-03
5.408967892584880775e-03
5.106904968546249063e-03
5.126167161238251967e-03
5.254113381286206960e-03
5.262839584112357499e-03
5.220405482707208417e-03
5.073011064069436922e-03
5.193836996895302704e-03
5.283015485716776108e-03
5.389220086040559347e-03
5.405607654464672333e-03
5.320849628277606047e-03
5.328363985516057673e-03
5.293430702576575053e-03
5.102278672709066425e-03
5.047182682432204380e-03
5.356722651977552201e-03
5.402374982442390179e-03
5.140033317511047417e-03
5.156883508656453889e-03
5.267434533981905226e-03
5.150822885897103284e-03
5.085389210238101289e-03
5.124733749319485172e-03
5.158286687958768719e-03
5.361726086307728144e-03
5.386754646334025905e-03
5.205050128949638422e-03
5.260837835279744655e-03
5.258550757610185380e-03
5.136506938757862128e-03
5.074454068386384173e-03
5.087693699849104786e-03
5.288633363025919271e-03
5.260290219190027171e-03
5.201971720913451877e-03
5.128535555236491371e-03
5.159800678875694352e-03
5.361251446231210874e-03
5.167194483294799967e-03
4.978025323864487817e-03
5.010584186840581419e-03
5.071252273184775200e-03
5.287213059406729344e-03
5.306579668741021397e-03
5.134556217201330028e-03
5.148522431542135354e-03
5.210649073343247631e-03
5.134427643441596446e-03
4.924154924511180316e-03
5.041193200967471200e-03
5.322202980796475122e-03
5.227406881002641913e-03
4.951263983659561808e-03
5.081866885354551812e-03
5.280586208706235761e-03
5.062738441458916952e-03
5.021012262073680510e-03
5.127448744465881898e-03
5.039619586763501892e-03
5.065510199268746100e-03
5.191425852786872748e-03
5.106726564905975964e-03
5.053188439407265038e-03
5.264196872472512272e-03
5.222333266378198155e-03
5.149322095346331105e-03
5.195927929311473618e-03
5.000753640564925030e-03
4.795083557640316199e-03
4.973793091786958900e-03
5.222958399547395804e-03
5.251738957109423553e-03
5.171479193434045350e-03
5.078142967707998702e-03
4.932969858700431663e-03
4.929954009164089906e-03
4.916230151977485016e-03
4.906802554673336814e-03
5.004897024436799277e-03
4.969681249625240715e-03
4.899822730168913905e-03
5.012575366270526946e-03
5.144710058064785006e-03
5.119496338739744877e-03
5.009041658300533544e-03
5.063857783438329568e-03
5.134911658699076002e-03
5.168175238858431844e-03
5.108821263697294404e-03
4.968749074683569827e-03
5.189571083544082704e-03
5.037993431455941445e-03
4.737509620943301109e-03
4.801852238454440772e-03
5.038205669011668573e-03
5.084637132135251016e-03
5.060815937109516480e-03
5.106239653888239825e-03
4.951107599371881718e-03
4.892388277162354818e-03
4.999078317896206436e-03
4.986547920362672387e-03
4.902590642432320955e-03
4.846624893506298361e-03
4.890208304855788238e-03
4.987065148809021256e-03
5.071371578383238737e-03
5.065003027213914495e-03
5.046682106249658628e-03
4.912327323602709919e-03
4.896812583290577683e-03
5.029883227307548402e-03
4.953021475972653812e-03
4.881389799280952055e-03
4.926130474665980051e-03
4.802866258211801152e-03
4.771798280565407550e-03
5.066312845221129964e-03
5.148159474638645469e-03
5.027885853485774409e-03
4.928861835802829383e-03
4.897133753533834850e-03
4.917296940214466866e-03
5.025472762362039394e-03
5.143491771487995051e-03
4.991724001762383976e-03
4.765700530222970015e-03
4.759242840101417585e-03
4.944158263513320252e-03
4.977291138221181035e-03
4.799919082979301095e-03
4.962088377316439293e-03
4.912744403858239524e-03
4.554675401763070078e-03
4.632266364379950159e-03
4.864411193945183606e-03
4.890762508380886754e-03
4.883731378865933080e-03
4.857404786882584327e-03
4.941653812621082248e-03
4.769819267673574073e-03
4.696112097184111135e-03
4.865896529734833886e-03
4.771505457273076713e-03
4.870106360896193920e-03
4.918490899796500518e-03
4.727530773650327582e-03
4.694703910400653893e-03
4.734943423261001039e-03
4.757684625997076096e-03
4.842504368388353755e-03
4.730926575303997031e-03
4.597293307401519730e-03
4.723211926563036095e-03
4.923168411270066949e-03
4.927783141055790996e-03
4.831176540456089998e-03
4.875589202672481713e-03
4.892424489701521773e-03
4.802295313514609934e-03
4.811950711852270440e-03
4.858258702082002625e-03
4.827507514227854721e-03
4.748913266663660343e-03
4.625124649969462355e-03
4.664427191753315986e-03
4.857931203402845143e-03
4.824287412758900863e-03
4.677048263786288441e-03
4.722279164814191174e-03
4.749482110177167052e-03
4.804280899542863990e-03
4.821120933430293916e-03
4.833210539589369824e-03
4.761553960449299919e-03
4.677167980283137086e-03
4.660463507319308196e-03
4.710292412726507089e-03
4.742164073136032922e-03
4.628517957176889359e-03
4.705980887807067678e-03
4.819536669493243962e-03
4.838137159476155538e-03
4.713000469536046504e-03
4.767926631664343683e-03
4.852254698011489176e-03
4.750080426705966842e-03
4.835764663442242324e-03
4.768496295959446726e-03
4.568471149459321819e-03
4.791859344641615469e-03
4.807679339811521402e-03
4.518181848795811001e-03
4.463844727036704943e-03
4.455180292063454575e-03
4.601987360635178062e-03
4.766212776924273753e-03
4.624020653577773018e-03
4.650113183130290435e-03
4.816602761359190660e-03
4.781315691134995979e-03
4.667729542567456043e-03
4.654772354216012153e-03
4.681437464629185051e-03
4.602253605979781705e-03
4.617505829328767165e-03
4.529015362786071100e-03
4.422794675890310591e-03
4.727960728218878229e-03
4.715646044463155800e-03
4.657167334606108697e-03
4.808719023028590681e-03
4.651676347544340083e-03
4.677405981228027580e-03
4.680834274805804017e-03
4.486526389969288861e-03
4.454641781523907725e-03
4.607368527318991130e-03
4.648640801734744456e-03
4.598292303416996740e-03
4.568086134292356597e-03
4.465341068071302343e-03
4.459578692131073441e-03
4.552000601082016248e-03
4.645427366584790885e-03
4.566009407941249570e-03
4.482412811032360916e-03
4.520184274438724358e-03
4.569343581538900384e-03
4.635307773027159614e-03
4.763970868899601759e-03
4.794841865286617738e-03
4.723540945485098230e-03
4.732210659256053976e-03
4.518863155066663202e-03
4.441956861729278588e-03
4.583388138032018846e-03
4.605172776854796896e-03
4.533207057183669293e-03
4.543104734216217404e-03
4.528115871006273274e-03
4.401197583924165886e-03
4.356107893393838630e-03
4.334220812131704507e-03
4.464396520037830322e-03
4.534008901060747679e-03
4.746323757559197873e-03
4.732945375412791686e-03
4.476425868919748675e-03
4.585541757511593652e-03
4.583366665808641903e-03
4.590611446361611385e-03
4.650641985185365208e-03
4.638030377839058235e-03
4.574951332311319799e-03
4.388497091457178520e-03
4.463167495246586451e-03
4.676369785539014577e-03
4.638336735187356154e-03
4.623348543623219571e-03
4.516128245434208877e-03
4.433150356368035193e-03
4.543544627458472387e-03
4.595563470796546271e-03
4.459592631547110685e-03
4.480092766876613182e-03
4.519017000714204042e-03
4.451663990454778758e-03
4.466379244223697177e-03
4.373252841825060397e-03
4.339801076836171008e-03
4.403458208699039672e-03
4.475234115583873878e-03
4.482257064780299088e-03
4.390684627362038787e-03
4.409329053414875847e-03
4.420665737724665048e-03
4.435710600953900185e-03
4.390981949157893305e-03
4.274561083642373048e-03
4.288189800473505599e-03
4.257577896533023404e-03
4.299651059216211615e-03
4.251079646351222166e-03
4.182748772199840551e-03
4.247967007962923786e-03
4.274907781020639320e-03
4.305238514853010345e-03
4.404727209910371845e-03
4.398397324392380216e-03
4.364004859524245501e-03
4.289002152567214163e-03
4.306975665372823024e-03
4.353717953538710668e-03
4.243241119324128729e-03
4.305236804805437183e-03
4.380646667213926662e-03
4.312571058952699779e-03
4.397472642124499766e-03
4.454627228781273506e-03
4.396071461035948660e-03
4.373163178050780073e-03
4.224918194702877335e-03
4.176768147005272512e-03
4.294029379942766907e-03
4.407451162243485737e-03
4.328399691053480200e-03
4.209843393521000079e-03
4.207491859198534204e-03
4.304968912357596753e-03
4.287897420106248983e-03
4.198289604273448133e-03
4.147164167812780224e-03
4.081410926252324566e-03
4.199699495767956516e-03
4.229428212969825289e-03
4.294859829577493335e-03
4.387220765596856580e-03
4.399257281963310506e-03
4.312872863467666004e-03
4.248786621190755140e-03
4.368534342093161396e-03
4.395584401535721462e-03
4.297922711027426200e-03
4.219576082143347735e-03
4.174768726480514343e-03
4.121132767860132690e-03
4.135440189208629443e-03
4.059448899079610464e-03
4.102905097702316296e-03
4.188425611225028017e-03
4.137627351174318416e-03
4.217970999212955138e-03
4.359532203366532112e-03
4.358125483798006884e-03
4.369766195533686219e-03
4.367757355235998493e-03
4.324789369084726214e-03
4.410657928435246337e-03
4.390250596385426342e-03
4.312636832452115820e-03
4.252897754559096903e-03
4.218407019522887186e-03
4.301403094531789165e-03
4.434847083223729565e-03
4.422524249427830546e-03
4.298184209677828084e-03
4.296368291025941255e-03
4.241784067711508455e-03
4.329797166342039781e-03
4.283000315264313268e-03
4.135971921723977096e-03
4.210598510578801752e-03
4.281298229617128484e-03
4.205865204651121174e-03
4.146599560680044871e-03
4.202525816165224304e-03
4.177472068312188154e-03
4.130744785635586530e-03
4.124137635485076829e-03
4.172387229064133604e-03
4.089366921167986169e-03
4.054947657001246528e-03
4.155512874318195195e-03
4.128963726904189870e-03
4.189379815644712381e-03
4.416298337873038500e-03
4.553879762501189185e-03
4.476013962973320916e-03
4.307314524900539288e-03
4.225352606329607977e-03
4.248808759657413114e-03
4.288902398784151353e-03
4.208483914745167476e-03
4.175853867657918807e-03
4.156211379293271203e-03
4.200887289225956056e-03
4.211455281881985001e-03
4.124774165194917096e-03
4.142997670700944261e-03
4.084740301158231064e-03
3.970766758706084643e-03
3.972982351261609979e-03
4.172541620795490631e-03
4.232839780720819116e-03
4.016531769974979876e-03
3.958598187979651614e-03
4.077042193817357468e-03
4.091228884261654923e-03
4.108136293379346937e-03
4.152916337772559474e-03
4.010274034000210069e-03
3.982272532168644463e-03
4.139633673792962598e-03
4.140342376708347656e-03
3.954757090314363344e-03
4.012095207859896207e-03
4.189451598788683853e-03
4.099241453755849730e-03
3.975675664570301263e-03
4.025792710544257372e-03
4.099853221793851171e-03
4.010815938667046908e-03
3.932664968160949626e-03
4.022848531728729499e-03
4.123430101093315987e-03
4.159305070277183672e-03
4.135397197216185948e-03
4.122008894419975505e-03
4.124528938909363153e-03
4.062619394501439281e-03
4.139767081367951365e-03
4.270845771067125624e-03
4.148867225264100435e-03
4.032634134631309791e-03
4.047272413992157591e-03
4.019187996758567631e-03
3.999173100998353741e-03
4.025892717099617199e-03
4.000802130945073712e-03
4.063227196754146814e-03
4.086982425594756774e-03
4.019988997527473330e-03
4.094407997083481313e-03
4.061913373420987169e-03
3.980884625296188598e-03
4.050352071994439175e-03
4.026475101257816214e-03
4.123365812592465034e-03
4.234197779976931440e-03
4.255855476316286121e-03
4.086841943284324694e-03
3.935914152205274852e-03
3.984724611591204148e-03
3.909308664609405064e-03
3.944382755559761207e-03
4.010644038367553767e-03
4.014796245759299359e-03
3.995034598686276507e-03
3.951740418630462354e-03
3.846722852513381839e-03
3.893938601126030030e-03
4.072623996947371920e-03
3.912918470730746522e-03
3.810441072618206935e-03
3.972469552690606129e-03
4.079741751162984688e-03
4.044174862185584418e-03
3.907685457692949664e-03
3.882482812042239041e-03
3.921119563770483242e-03
3.957448460056494331e-03
4.037830847294234839e-03
4.018838786452337553e-03
3.931685597680438862e-03
3.941709101772154777e-03
3.869340346784603830e-03
3.800014650214019775e-03
3.755345784278244121e-03
3.806727650078145161e-03
3.954266025322814709e-03
3.998993790358265112e-03
3.883405873076842523e-03
3.834025400078043197e-03
3.869886405702677949e-03
3.814337070490841138e-03
3.950091720219092890e-03
4.002539885980120268e-03
3.910471584336229142e-03
3.920259067053013906e-03
4.044209413692572384e-03
3.955846021012746939e-03
3.819799180079793549e-03
3.876332708218594575e-03
3.812857320898377107e-03
3.878859141522269290e-03
3.876956536865679929e-03
3.784631548367632659e-03
3.939464339727262975e-03
3.979142997807751971e-03
3.997004765736709465e-03
3.995867664435612601e-03
3.976481455162997163e-03
3.997639810368437165e-03
3.969967601764668938e-03
3.953296137138682595e-03
3.918640089830790520e-03
3.967890707523169351e-03
3.962865051066579228e-03
3.904957245317925395e-03
3.755133211551267298e-03
3.707498092718893804e-03
3.851469114912193636e-03
3.870872407156777072e-03
3.878879988348093479e-03
3.840765648333965832e-03
3.763699206469291007e-03
3.826343173699426215e-03
3.889696681398793505e-03
3.873749759717963134e-03
3.866617538787007341e-03
3.821127381023510169e-03
3.789984735244514725e-03
3.890661259908274276e-03
3.848762079118428752e-03
3.707177728149092105e-03
3.644218605974674369e-03
3.731253390621187219e-03
3.852879727187336848e-03
3.882285861365018017e-03
3.922870669606816352e-03
3.967646506733423471e-03
3.895334729423533156e-03
3.868805965520781716e-03
3.912294499318362019e-03
3.797328031408973067e-03
3.669633713028710564e-03
3.779613185092181409e-03
3.821235880615810824e-03
3.841722271662864618e-03
3.847184491377853358e-03
3.747550658071955969e-03
3.785201723292822961e-03
3.725869103299596884e-03
3.747502846198274857e-03
3.896620776318123879e-03
3.838103617090313571e-03
3.774010693130002998e-03
3.895479262504755649e-03
3.770804308146310114e-03
3.579260498988578662e-03
3.635638530421696213e-03
3.714546267890716982e-03
3.792745026395387322e-03
3.799016780044320047e-03
3.734126155087091545e-03
3.738460793741528107e-03
3.738761783702024451e-03
3.788943369561733557e-03
3.856694246473070607e-03
3.767802921804408629e-03
3.774064199063245206e-03
3.800228787996946019e-03
3.844066926933341431e-03
3.765285597780129809e-03
3.687621607629527291e-03
3.866721073257505144e-03
3.759618302394030550e-03
3.702086703791996735e-03
3.733485172491968554e-03
3.761779767197475071e-03
3.834823147978974785e-03
3.758317718948720170e-03
3.707467893251910687e-03
3.740841114132560999e-03
3.750169549570216837e-03
3.688391600866370180e-03
3.655831559604401457e-03
3.719789800301111660e-03
3.759783458660850234e-03
3.791645553834496231e-03
3.827837141704103479e-03
3.688844957713778225e-03
3.757496624950372194e-03
3.733005117778249570e-03
3.659475529499810458e-03
3.786911764777879056e-03
3.734423541201686500e-03
3.726504856132747002e-03
3.708199355142714846e-03
3.655438337222857714e-03
3.634707360118568254e-03
3.613562154158111474e-03
3.784384659287178682e-03
3.825576638593291764e-03
3.737037732572625302e-03
3.724407952742707101e-03
3.576570904685060642e-03
3.590209270692973700e-03
3.722969872217872164e-03
3.684996706957746528e-03
3.630713207164079550e-03
3.536009725115572735e-03
3.538423583456248769e-03
3.600242101446178306e-03
3.658228862368219283e-03
3.807625037862188890e-03
3.768577300623059383e-03
3.646049995155526292e-03
3.546378930691634207e-03
3.621073360285650966e-03
3.776986438909753566e-03
3.609366857529113827e-03
3.547512546296872384e-03
3.705483787346313448e-03
3.703311289320345822e-03
3.555958839560725317e-03
3.608926076185286960e-03
3.652914114394060358e-03
3.661123391899527655e-03
3.663553970613813663e-03
3.633160960531481905e-03
3.675472878364131803e-03
3.671765079085219721e-03
3.634690641618415832e-03
3.610756616259080346e-03
3.549509487239759994e-03
3.451259175686460529e-03
3.484196123523440342e-03
3.561272269081055923e-03
3.557607035761639700e-03
3.557466069152391292e-03
3.575413811722620051e-03
3.604327304633483421e-03
3.636663058811374222e-03
3.672549583243481935e-03
3.613036792446000338e-03
3.427776124756796907e-03
3.439175502126786809e-03
3.617385955458063667e-03
3.644041796869923987e-03
3.535655954092081343e-03
3.540866822058358170e-03
3.675672053132964228e-03
3.746164108344554860e-03
3.575072043917509705e-03
3.592871032649755814e-03
3.739742776455565534e-03
3.531854355002908216e-03
3.488707525034859952e-03
3.557909133221005132e-03
3.470806375163766264e-03
3.511631510833641313e-03
3.561301251046155875e-03
3.548514522150142143e-03
3.515440227483130741e-03
3.479853571035753171e-03
3.383606561118119357e-03
3.473428700389513506e-03
3.621785982449649607e-03
3.607236156693080162e-03
3.475014294022614209e-03
3.456633406008885120e-03
3.498153283224220492e-03
3.419606468972049944e-03
3.468618379426206301e-03
3.555852456615750390e-03
3.639777330749154050e-03
3.620949271415288290e-03
3.476037356756174913e-03
3.490005246204878550e-03
3.622533830236516952e-03
3.612452281561529671e-03
3.546077878794560469e-03
3.554413570975454174e-03
3.597771618686240302e-03
3.491312596562767823e-03
3.386474661513983776e-03
3.452873494087436296e-03
3.410247748362488663e-03
3.448783634831566192e-03
3.557228658012539374e-03
3.549213977273050526e-03
3.570990399032398285e-03
3.519902315405329558e-03
3.503121461712996060e-03
3.519400335597353512e-03
3.563415866880244136e-03
3.570985618653529491e-03
3.345233004911800975e-03
3.287011092589058655e-03
3.419996823653161967e-03
3.432035923262063103e-03
3.450437985022145656e-03
3.414096644045390948e-03
3.350907387340599022e-03
3.363650801455138079e-03
3.402337440103560436e-03
3.419011222666138144e-03
3.449164330060020770e-03
3.418120711632225122e-03
3.560896191030945863e-03
3.606112479989713633e-03
3.487889492983302277e-03
3.465772734453584098e-03
3.435192818397432395e-03
3.453201676165727936e-03
3.415711908253292548e-03
3.420234919597094081e-03
3.426347986068853033e-03
3.365590479963686751e-03
3.362360878113549757e-03
3.544846317537821492e-03
3.499436756382907562e-03
3.357181362746554897e-03
3.468660529179033638e-03
3.488061477620089511e-03
3.458269066871664382e-03
3.484905465611103873e-03
3.391895038216992744e-03
3.382837741558677828e-03
3.414002792727671882e-03
3.476808342905051211e-03
3.617360090262252987e-03
3.573444138288029304e-03
3.425032478611507794e-03
3.417837899140164625e-03
3.463899592188900232e-03
3.458844686684555553e-03
3.444577122954477211e-03
3.470822706582895201e-03
3.569134415163573507e-03
3.384258930879611472e-03
3.193243781335132567e-03
3.442083423587274493e-03
3.426128210307485909e-03
3.262077737259430968e-03
3.388108607141953384e-03
3.457365463541529817e-03
3.558456674123552758e-03
3.608624947562545735e-03
3.458136841043030034e-03
3.352464634328413025e-03
3.381281426036510628e-03
3.476350765726918517e-03
3.416591704295268879e-03
3.519000453091310123e-03
3.570463111554388405e-03
3.423166311526712035e-03
3.518583408110520245e-03
3.400012812875636593e-03
3.322154300936598463e-03
3.409967729684089920e-03
3.394212932391001396e-03
3.468011684269877316e-03
3.492038025843470419e-03
3.449036312197111421e-03
3.312320516165712277e-03
3.286386931005406097e-03
3.350416741906509475e-03
3.395164600297080702e-03
3.506092890897520402e-03
3.384190032238399044e-03
3.263125263298184437e-03
3.404113831952457724e-03
3.451636971055811395e-03
3.319512861901769297e-03
3.278266324406927269e-03
3.315935397226523265e-03
3.334717127521031992e-03
3.336088632305469343e-03
3.247943906874664437e-03
3.315395430373603135e-03
3.378505895978271573e-03
3.245566747125609719e-03
3.263115058947796757e-03
3.348514661769459461e-03
3.305941320751452916e-03
3.191944491294808599e-03
3.193006950509667038e-03
3.233881312601371953e-03
3.254505780093986354e-03
3.354771651658549920e-03
3.289481618708206111e-03
3.153517297437301130e-03
3.237851256877431576e-03
3.309393960940329796e-03
3.281431693257961905e-03
3.251692818893325582e-03
3.187964720040498742e-03
3.212802593808568134e-03
3.360057495677320864e-03
3.334029552742428289e-03
3.289230622451312473e-03
3.370461586918721032e-03
3.354294112121659899e-03
3.268858820932575744e-03
3.159278638044967728e-03
3.155192082012111317e-03
3.218352056933275213e-03
3.131469881828447509e-03
3.202897773123923510e-03
3.251791173335411532e-03
3.208560516915579842e-03
3.340715615785114917e-03
3.301737891871554375e-03
3.147589417450531724e-03
3.246620438967142124e-03
3.223299673505950012e-03
3.120194592354603915e-03
3.244141534950893344e-03
3.300094179551597059e-03
3.346934238288936953e-03
3.342939475478291789e-03
3.322763101245579907e-03
3.360620723036746287e-03
3.260456585022417780e-03
3.332630301057982851e-03
3.405439851669683684e-03
3.323338772269930630e-03
3.264324860276012624e-03
3.158324137184484806e-03
3.177889126679743232e-03
3.223447267066041101e-03
3.224039531667061663e-03
3.179960486815744305e-03
3.183288012124535580e-03
3.297273423256072856e-03
3.329040533954293231e-03
3.284899293112022913e-03
3.187792149308817536e-03
3.126235736576360013e-03
3.222304491924695910e-03
3.216572689810037657e-03
3.229623469193499199e-03
3.302849514767178165e-03
3.320627133728903425e-03
3.280039258234005144e-03
3.262213721104792116e-03
3.276700100799933082e-03
3.226109121701910710e-03
3.147307524529801333e-03
3.180981359956912193e-03
3.263321907687511975e-03
3.288327832362256987e-03
3.228345093771695356e-03
3.127931975180049153e-03
3.196942317054923474e-03
3.219567467228013225e-03
3.228197457645902435e-03
3.233654235481180864e-03
3.260278737764105584e-03
3.237991982509022450e-03
3.171653355643307744e-03
3.151204857703380005e-03
3.141869310368598268e-03
3.194101146683888098e-03
3.276748354765529787e-03
3.347926332263415766e-03
3.302007472080203086e-03
3.273996720129710141e-03
3.202151385009224457e-03
3.137715847036686573e-03
3.213450874386855963e-03
3.197507215579501773e-03
3.229242750283301423e-03
3.273391397542008488e-03
3.176415342553785826e-03
3.195404102847436943e-03
3.287558181345434215e-03
3.153036532085074038e-03
3.012311021387777121e-03
2.980093426712480519e-03
3.046552125449903184e-03
3.172485997663761128e-03
3.101266114338218239e-03
3.090295905396066994e-03
3.178951649764637667e-03
3.099215943234171974e-03
3.058988268949213492e-03
3.206007288238978993e-03
3.274134312502489322e-03
3.239057852108077288e-03
3.243109045575744663e-03
3.223750331917989240e-03
3.118509481548766785e-03
3.092856659805352012e-03
3.057465837979210857e-03
3.024294168995772091e-03
3.184980539524356197e-03
3.139997155044750750e-03
3.125099735127898765e-03
3.198254250342431448e-03
3.130918601047162457e-03
3.107035781456521633e-03
3.103215711311229849e-03
3.148867524566043019e-03
3.148170959350705695e-03
3.199638601101877349e-03
3.180263160696087960e-03
3.077335697595425489e-03
3.094417472037958115e-03
3.154681076918188290e-03
3.177898657411323911e-03
3.195767793290888673e-03
3.116369749662214594e-03
3.066460457495703666e-03
3.063003562807471974e-03
2.991822657252027860e-03
3.113679035640646957e-03
3.208193749901104997e-03
3.152608359609357369e-03
3.118317674787325633e-03
3.164925334426329367e-03
3.142230720473390346e-03
3.109691568159664646e-03
3.083474761152136655e-03
3.140457654756044232e-03
3.195906096515920350e-03
3.166665634938771196e-03
3.222584437277632198e-03
3.129308714844234503e-03
3.065582239930643351e-03
3.122463728245495826e-03
3.109001817024243958e-03
3.066441506186391459e-03
3.096356924506482849e-03
2.970207962779426378e-03
2.929895936772014629e-03
3.043851969401954304e-03
2.996741855903122496e-03
2.962087163663043587e-03
3.061723211521576865e-03
3.078353510369417553e-03
3.053183679294020451e-03
3.061541308917965082e-03
3.083806809722883496e-03
3.107851663026813156e-03
3.065648925784598532e-03
3.146923610697142850e-03
3.205811985586870180e-03
3.186326085388117325e-03
3.175209384504945696e-03
3.126390039476334686e-03
3.118521121280394548e-03
3.182609613933236152e-03
3.110966322827030898e-03
2.929235762584102721e-03
2.948661713152183131e-03
2.990062223479230709e-03
2.983598938784367150e-03
3.035012593686957361e-03
2.971291973500833801e-03
2.890064811329655717e-03
2.932590609172479931e-03
3.090609893029405870e-03
3.107095382385305967e-03
2.941191910524341806e-03
2.955302041064607806e-03
3.126736580102527831e-03
3.107476716712220029e-03
2.944887113869517747e-03
3.003749259327945838e-03
3.168555897027174745e-03
3.158960738723489217e-03
3.014221804828026360e-03
3.074250921833809533e-03
3.085708888843040343e-03
2.932674433538806549e-03
3.042336791955839535e-03
3.079613442041881539e-03
3.006102873604782778e-03
2.984765539913526115e-03
2.985508110842124974e-03
3.042186190968625571e-03
3.033049436105499704e-03
3.038415252944035548e-03
3.122151508727969565e-03
3.038936187340349291e-03
2.962104398136176063e-03
3.018298987150157611e-03
3.021357037563569131e-03
2.978282280224457419e-03
2.962760442853354294e-03
3.013042992975641880e-03
3.064649519134625931e-03
3.052655735506287424e-03
3.061898403414523538e-03
3.065963145695804921e-03
3.005148316810503633e-03
2.983746042948816173e-03
2.960821765579721345e-03
2.927759229602564222e-03
3.047189884763888950e-03
3.109902173667208111e-03
2.957972996510418139e-03
3.033105622289164124e-03
3.083023603996479407e-03
3.016912994544745669e-03
2.973198860021387252e-03
3.061941999146776481e-03
3.142200348856370382e-03
2.988189610524927091e-03
2.989401199894458662e-03
2.949808106044838653e-03
2.932037324953753760e-03
3.066463773723926249e-03
3.024443679204495087e-03
2.888527385294367700e-03
2.918395084448664484e-03
2.983305288150528509e-03
3.003550883275355864e-03
3.037545149995153453e-03
3.014546522442412141e-03
2.972782506564500184e-03
3.048045667387317813e-03
3.030741181991555930e-03
2.947475755593017156e-03
3.003634150679814364e-03
2.938541385703430809e-03
2.778671023080662734e-03
2.739387097473475283e-03
2.820664539600713575e-03
2.971500412844541288e-03
3.004262612080390443e-03
2.999500221732642226e-03
2.969146605152169025e-03
2.892330595666495110e-03
2.912304492972609890e-03
2.936920119282677901e-03
2.930043160517384771e-03
2.827374489622674555e-03
2.892074054875984519e-03
2.957089556977003132e-03
2.902714522220018779e-03
3.009997785025325060e-03
3.016708081973774880e-03
2.968052783062934477e-03
2.950879208307558271e-03
2.979748312312027747e-03
3.020142226970703482e-03
2.959519304936362484e-03
2.878374887093390882e-03
2.896290002952064957e-03
2.928811451905496445e-03
2.967690655899487759e-03
3.002599995114854561e-03
3.016859178405368810e-03
2.935462161651544808e-03
2.967582800626762662e-03
3.057360601287650598e-03
3.015030563676452877e-03
3.037239566321946974e-03
2.934124331082273336e-03
2.902731853786144189e-03
2.940228590458977311e-03
2.960959445950455803e-03
3.007525383595232010e-03
3.066281154465584548e-03
3.041838143184541748e-03
2.888707025468699972e-03
2.876888605633983256e-03
2.845557542883487157e-03
2.846566540082266263e-03
2.932417860432629322e-03
2.950094654166029833e-03
2.959725010037364459e-03
2.931613292834726534e-03
2.870649235738697951e-03
2.864545222776152585e-03
3.030112066132610409e-03
3.030549674830910773e-03
2.921248905025801250e-03
2.941161380805539308e-03
2.915582353378186851e-03
2.869987281784462576e-03
2.871462856275632837e-03
2.865604059225490725e-03
2.872196001548790213e-03
2.865173144172740959e-03
2.816808368047458468e-03
2.837778347215068331e-03
2.794065332917613272e-03
2.768090595220864744e-03
2.912992754773486431e-03
2.970855675358609425e-03
2.877841400554349578e-03
2.815242527687883758e-03
2.833039891993060881e-03
2.843344611676557748e-03
2.799288940545761970e-03
2.770613049993985843e-03
2.769073990847121299e-03
2.888963254367030945e-03
2.904221090766465757e-03
2.827568999919996984e-03
2.876591840974334832e-03
2.799352226500288320e-03
2.828597929917426018e-03
2.933258724162605101e-03
2.899439270282514435e-03
2.869510932472448678e-03
2.789908986761594541e-03
2.800599244722145297e-03
2.854933633361473981e-03
2.933040521223600778e-03
2.963680372206419552e-03
2.875538292719253316e-03
2.810338070877534643e-03
2.775551295722142753e-03
2.836204265333426393e-03
2.830232947450585668e-03
2.829501585108368765e-03
2.807758955300477654e-03
2.826712511088787932e-03
2.813772901737392196e-03
2.782915450742528760e-03
2.889775764972072041e-03
2.874587080555170236e-03
2.851245903491675220e-03
2.849263825642392878e-03
2.925397486872698127e-03
2.915015243671341318e-03
2.776775812631292542e-03
2.790265425007870583e-03
2.845032262814102021e-03
2.806819185772736931e-03
2.893394677528961408e-03
2.940342734494327641e-03
2.842916284303974046e-03
2.892563729819830343e-03
2.835309125377191968e-03
2.756381748523405607e-03
2.782445258060153252e-03
2.720990545511139686e-03
2.711173414755249124e-03
2.739271666227862528e-03
2.780708287895004502e-03
2.901037470741207706e-03
2.843001687959313597e-03
2.780170209809986002e-03
2.900357526559531329e-03
2.897044394001701152e-03
2.829563256608907517e-03
2.745147921299892577e-03
2.785273999951502245e-03
2.954252406560956435e-03
2.923582731330347934e-03
2.844777755862761427e-03
2.788081604751781184e-03
2.809509382161937043e-03
2.815471808079006433e-03
2.799687381449751915e-03
2.765762268996614648e-03
2.783905393442864373e-03
2.775537973139530126e-03
2.735890284322394991e-03
2.883709641078197831e-03
2.896139730381923176e-03
2.837968774629841349e-03
2.770232993652205732e-03
2.804312516024253486e-03
2.830966527946945574e-03
2.799452676461546517e-03
2.801634292949513501e-03
2.772433393776886461e-03
2.879026030708001921e-03
2.875030770577017333e-03
2.809433114798731788e-03
2.797772086838671689e-03
2.794700827724951302e-03
2.849729603808307237e-03
2.781940425074417179e-03
2.834226747770956720e-03
2.848284845993343060e-03
2.661235468017656390e-03
2.698020745599368463e-03
2.785837738550427621e-03
2.797033311019185217e-03
2.766072105100394161e-03
2.734136122915916452e-03
2.870273922654010060e-03
2.924110769359087453e-03
2.793736989235636337e-03
2.802689350841676159e-03
2.903796195957607934e-03
2.821426552082416817e-03
2.800679047145676181e-03
2.811141762612493628e-03
2.775245240492787546e-03
2.816086493754317577e-03
2.818600355222057596e-03
2.720935907416403149e-03
2.701289400398659921e-03
2.693073602745304444e-03
2.647131473826264299e-03
2.683102647366933206e-03
2.702927886206063762e-03
2.739217390539162595e-03
2.808660067748264180e-03
2.708313684210198434e-03
2.589208684186316504e-03
2.758713610013047764e-03
2.816893274141564485e-03
2.705660250860547969e-03
2.646145159117037175e-03
2.680188582758743186e-03
2.786499013215773968e-03
2.749453845185362896e-03
2.642363418914885423e-03
2.665540179663390165e-03
2.658437780500175814e-03
2.554975857291238561e-03
2.544162685458750944e-03
2.665215969558445974e-03
2.776832174960687776e-03
2.770145400942449279e-03
2.742853187921653457e-03
2.656811051572758025e-03
2.713291293036907727e-03
2.846698128461051629e-03
2.829582997231494187e-03
2.786263673794399376e-03
2.739144639281998646e-03
2.683591821419515234e-03
2.668220198954684552e-03
2.699161066655178607e-03
2.688205389558441863e-03
2.632726455809444172e-03
2.628536237104551164e-03
2.739917014852692560e-03
2.807448880568429953e-03
2.769025192497119852e-03
2.723492202629915551e-03
2.754828969842727793e-03
2.659269904598282261e-03
2.611835805117008504e-03
2.646401674976647973e-03
2.617138188881447999e-03
2.684715504613944658e-03
2.697307566012616033e-03
2.682905586041350616e-03
2.685118567893726195e-03
2.675112173876871124e-03
2.647617604269085836e-03
2.619277448010022893e-03
2.669798756968649791e-03
2.672667257703133237e-03
2.602395179843286933e-03
2.645834296730929878e-03
2.724835276573711954e-03
2.622514707988174432e-03
2.583107665208626749e-03
2.667841461232898018e-03
2.781326827214716194e-03
2.864664477719328344e-03
2.735821309691017014e-03
2.609751412418252758e-03
2.652649184220440964e-03
2.619960656597607618e-03
2.570537042870044229e-03
2.601673133255733364e-03
2.581079154849628791e-03
2.548537283387735611e-03
2.606234477354627422e-03
2.683585971712962748e-03
2.642784888716237339e-03
2.553674483979172412e-03
2.665181317165312650e-03
2.736056195496733550e-03
2.793351713644390884e-03
2.885082837387188421e-03
2.767069279602031671e-03
2.629754732455066857e-03
2.574559430505803884e-03
2.551536212332678865e-03
2.587512995130738808e-03
2.662939017705474257e-03
2.606353462256438911e-03
2.568885690574207546e-03
2.627553850994136624e-03
2.758886786930363211e-03
2.771795075325271269e-03
2.770185323212331560e-03
2.734742122085102520e-03
2.603565612780162509e-03
2.616564159359706897e-03
2.598576492619829922e-03
2.614913671864596469e-03
2.713816514263513256e-03
2.706232140491544435e-03
2.608707567641949544e-03
2.526743562184468814e-03
2.617045757479182812e-03
2.714869286691052371e-03
2.629596238848035637e-03
2.636975442402802929e-03
2.639063130256759458e-03
2.580404938615378681e-03
2.633641912120900010e-03
2.623680698717074846e-03
2.681516019599488806e-03
2.702387355356943629e-03
2.612985575379842690e-03
2.603479908634337165e-03
2.590712543029210797e-03
2.612203321875446009e-03
2.659647225051616892e-03
2.630728429378497747e-03
2.565143996836351508e-03
2.603960278479351340e-03
2.633670409227162421e-03
2.632211616438744420e-03
2.643661563558751156e-03
2.638772968624407845e-03
2.640651755102186877e-03
2.639274429605119755e-03
2.709449915943283084e-03
2.671695157794960664e-03
2.562848663287400647e-03
2.579941609266604274e-03
2.613015641337649870e-03
2.586044230584747493e-03
2.599306460010678433e-03
2.634033768246055781e-03
2.604338774607325643e-03
2.624353197568845674e-03
2.576194798077733640e-03
2.516969859369654842e-03
2.597381624941805939e-03
2.578134610057279587e-03
2.538394433711958081e-03
2.621056650572067652e-03
2.690264180541632362e-03
2.642630112747110238e-03
2.611246418692503204e-03
2.625132680097804535e-03
2.551169519651680460e-03
2.573519575647610549e-03
2.711702954915971679e-03
2.684561322941834537e-03
2.561679902143810909e-03
2.555835651040855132e-03
2.541506751009604999e-03
2.504170583893816117e-03
2.494948428780294561e-03
2.515288792982004785e-03
2.530068968133385859e-03
2.504782267367265149e-03
2.555132107576603331e-03
2.637125256019467057e-03
2.626576266348342945e-03
2.649622863802459597e-03
2.579795576437798714e-03
2.540493419444398489e-03
2.567081068529855972e-03
2.496660625969866591e-03
2.483841645408641548e-03
2.504259045281041936e-03
2.460671274107287428e-03
2.373673594932414720e-03
2.468569247330076009e-03
2.578846707105863102e-03
2.471929384495359910e-03
2.443323047656634998e-03
2.470725407591162649e-03
2.516674952362654878e-03
2.621594682977511880e-03
2.600595246565070261e-03
2.537483791687251012e-03
2.488234071786130618e-03
2.561030255685881486e-03
2.611384514458746451e-03
2.613401771309315901e-03
2.635797614799847803e-03
2.630448471320176972e-03
2.653896975678978788e-03
2.558208898776734210e-03
2.389630550026378836e-03
2.472945932837387895e-03
2.662458827579693502e-03
2.610943414792780103e-03
2.529474729651984537e-03
2.485462532858265673e-03
2.484614862870659913e-03
2.528515918339440359e-03
2.552168123756089636e-03
2.498817504108858355e-03
2.440613340448118378e-03
2.520546364485246483e-03
2.574785743800405390e-03
2.648605951316189509e-03
2.590700966555760810e-03
2.530927928559066099e-03
2.517754463808812623e-03
2.435077575893521140e-03
2.451623797578549643e-03
2.496597495220248195e-03
2.539462104614931010e-03
2.503860104973391204e-03
2.471737239956723221e-03
2.579722442707573296e-03
2.570898840029625133e-03
2.523085552298059281e-03
2.562399721219380585e-03
2.532330737715449229e-03
2.501197453706063313e-03
2.460316197822898839e-03
2.481563336466901647e-03
2.528986801148698157e-03
2.492124544148839344e-03
2.460355443084026941e-03
2.436482098150508785e-03
2.448479860669176486e-03
2.510172920588331445e-03
2.495276988195141432e-03
2.483892524949529289e-03
2.504817832282363148e-03
2.424765683816911249e-03
2.451153225993690093e-03
2.584542797050779113e-03
2.524462498233823009e-03
2.497308801264159356e-03
2.447179289926341029e-03
2.405250592491644558e-03
2.505817426324266281e-03
2.428684380182940649e-03
2.385060775091688793e-03
2.424792765447134762e-03
2.446979716662703308e-03
2.438885279231476060e-03
2.420786735957144043e-03
2.409728064759545686e-03
2.414222985051869656e-03
2.449720471035444005e-03
2.425424613095441412e-03
2.395429074044008906e-03
2.398938939199917256e-03
2.487218807011182947e-03
2.589650094563778881e-03
2.529706160802584411e-03
2.421695317668352311e-03
2.436549832480248458e-03
2.482110399373206860e-03
2.521640034486620496e-03
2.522189859713368839e-03
2.503667460337545645e-03
2.457917175272264585e-03
2.457322973117935256e-03
2.435933841702917803e-03
2.423503239816686503e-03
2.435838293467791366e-03
2.482438768840438369e-03
2.531696402630807113e-03
2.459948767031029399e-03
2.473975236328011633e-03
2.489150374837692872e-03
2.399267327954679539e-03
2.397579733898187824e-03
2.393198814788137160e-03
2.360612145642075003e-03
2.410584442230717227e-03
2.383464789031946186e-03
2.423979407814382675e-03
2.533188625500161668e-03
2.494886678898228412e-03
2.467964125218526528e-03
2.469466537069508246e-03
2.494879686837061378e-03
2.482423221857806960e-03
2.407196277769013855e-03
2.418394178876467817e-03
2.329532639630373884e-03
2.393388705662600601e-03
2.505529682522037414e-03
2.464278195275630603e-03
2.429972769137970189e-03
2.423319810255723360e-03
2.431697926473829971e-03
2.431606521642636857e-03
2.414022441727608527e-03
2.460823859413914603e-03
2.554438573022898683e-03
2.512300993508592532e-03
2.421281904991335731e-03
2.369879909006441816e-03
2.389176882018278960e-03
2.472436095785504259e-03
2.514042772680410726e-03
2.425614523682260298e-03
2.384238586788281055e-03
2.441708832228843898e-03
2.433760321933815200e-03
2.447318292046084341e-03
2.467173716848877589e-03
2.485043225789971069e-03
2.453724877985511994e-03
2.401816475482986511e-03
2.407311189475368641e-03
2.347723977994279655e-03
2.361934472850297541e-03
2.387915430019204709e-03
2.386125699118754866e-03
2.439243980730335278e-03
2.466225030678353795e-03
2.470686340252081867e-03
2.481630990924376268e-03
2.494672121441369409e-03
2.401785140340757709e-03
2.362956622892404147e-03
2.388736591276181473e-03
2.428097652004522575e-03
2.493098650609571441e-03
2.401501290415614630e-03
2.378760666321340714e-03
2.408681044843501064e-03
2.385050214343204314e-03
2.393101612481613946e-03
2.431968343701705615e-03
2.434900350316700820e-03
2.449047964662420460e-03
2.410721038745790214e-03
2.420577914335808167e-03
2.440664602658975616e-03
2.391355451754474497e-03
2.418344219019387051e-03
2.419232225295089335e-03
2.466580150222574298e-03
2.416905684549496090e-03
2.381239282149969893e-03
2.358229900384156003e-03
2.353479336906581093e-03
2.420844338863302123e-03
2.347728600980497887e-03
2.377580158388732049e-03
2.425403109492502325e-03
2.404915802126126462e-03
2.402132395465526177e-03
2.439438447409008216e-03
2.438173132400304772e-03
2.357539811523954882e-03
2.368733453966995542e-03
2.401561519288911324e-03
2.356873210068887847e-03
2.297896626804273642e-03
2.273263734616078665e-03
2.348524289587609806e-03
2.476667630245227205e-03
2.457743215346807307e-03
2.384948827548520178e-03
2.356940654148926076e-03
2.324217237480817513e-03
2.313386650823979086e-03
2.349637712089279375e-03
2.320389489582412330e-03
2.324980113905571969e-03
2.478766906094851796e-03
2.412468397686284589e-03
2.265974373857111528e-03
2.400400257812560813e-03
2.433161598324687629e-03
2.336512515959802451e-03
2.311479018111951139e-03
2.304041129359538000e-03
2.330322650297901154e-03
2.323054744341578569e-03
2.400908529351803052e-03
2.438118951221399794e-03
2.431200461365731758e-03
2.443594343479530296e-03
2.356996947589832647e-03
2.263027805534726083e-03
2.299674425888073321e-03
2.417348389749684936e-03
2.382549858142516980e-03
2.308695058347070596e-03
2.304009509369572221e-03
2.357972432756860141e-03
2.414155200439659088e-03
2.371127033084915233e-03
2.348598179028581374e-03
2.368343134892409493e-03
2.298788084784870490e-03
2.310087707067239125e-03
2.442366801120360222e-03
2.362696803862563821e-03
2.326821456282505887e-03
2.290932700944325450e-03
2.264937315853556704e-03
2.412198218146302184e-03
2.437031094238875043e-03
2.368926851331966659e-03
2.355386993403642444e-03
2.376517608857569696e-03
2.340260222196879208e-03
2.356148778319692733e-03
2.349818872770912878e-03
2.237297410408609077e-03
2.206477621184711399e-03
2.344626225587008103e-03
2.401334339987697911e-03
2.335107565425197877e-03
2.276230688689186155e-03
2.304373792650585544e-03
2.288590201409709292e-03
2.253975712844073342e-03
2.336906148560615338e-03
2.348500388926301214e-03
2.315973312178201942e-03
2.305893657233824921e-03
2.326705442287410781e-03
2.348619823797431887e-03
2.358896009727957238e-03
2.403847994679764091e-03
2.445932005797095497e-03
2.383044427105111222e-03
2.288891195312950638e-03
2.347805235197464487e-03
2.373728943396015683e-03
2.307583059817869178e-03
2.322041196312979276e-03
2.315442132851111643e-03
2.249457931904310076e-03
2.312842111567371076e-03
2.392256722284605546e-03
2.343411355158263147e-03
2.289657099658144648e-03
2.231779467909143430e-03
2.212504370026552487e-03
2.250242233005966038e-03
2.256898524663335150e-03
2.296749741411161037e-03
2.274665314687845594e-03
2.262780193213345756e-03
2.295839486512086733e-03
2.212033705505207174e-03
2.179808115121629770e-03
2.209543555074711466e-03
2.257455434895736402e-03
2.291357851721087264e-03
2.281818098162800065e-03
2.278675475091755404e-03
2.297770258775163384e-03
2.256761045200743679e-03
2.232971641667271228e-03
2.290942331896994501e-03
2.300526480439377738e-03
2.249401171837560071e-03
2.239004667550811237e-03
2.200402502445772662e-03
2.208256073099578061e-03
2.236513961940044416e-03
2.253840756268373456e-03
2.293880646369595745e-03
2.297607375984323658e-03
2.311586498147348481e-03
2.283686869022349790e-03
2.258489247873421684e-03
2.269941274721422406e-03
2.325619217887786930e-03
2.332959896521589506e-03
2.246035894342544425e-03
2.176689107529223687e-03
2.173692680000083224e-03
2.194464102579241245e-03
2.222740195012795367e-03
2.248817843039874632e-03
2.225816128111747592e-03
2.156175543378112663e-03
2.259519540757546144e-03
2.355106832940216839e-03
2.319911035791813979e-03
2.256901283806139573e-03
2.196376411975468814e-03
2.186680811804191885e-03
2.169375659783426540e-03
2.135392657791891982e-03
2.207037397669153050e-03
2.198476206954348179e-03
2.173584355730718860e-03
2.250086560721282873e-03
2.258931539713923773e-03
2.244523224167324898e-03
2.212518830467110568e-03
2.228618677843354715e-03
2.256551054733518368e-03
2.302027236271987111e-03
2.244714428787679059e-03
2.136986092738313997e-03
2.167511673785785416e-03
2.206835688213546354e-03
2.267246151964530040e-03
2.251181856843349847e-03
2.201875547325664664e-03
2.123818134565027931e-03
2.078341689768835408e-03
2.195413542771315098e-03
2.229614436390666646e-03
2.261715642434063058e-03
2.232791865087759269e-03
2.203026000202096876e-03
2.272231040670477393e-03
2.282339738435442116e-03
2.216650055601191750e-03
2.162145851376896799e-03
2.236392113521394349e-03
2.291579611188262946e-03
2.243379512723001849e-03
2.203262093783963770e-03
2.183710502690713439e-03
2.198266794481968430e-03
2.214599833256944168e-03
2.227009069751183842e-03
2.238429630536526316e-03
2.247738318259054520e-03
2.249208064548548301e-03
2.291211549132786580e-03
2.281476950938518197e-03
2.162723764994564733e-03
2.134125410059052857e-03
2.193745993864648549e-03
2.245085321255574622e-03
2.263829997441047914e-03
2.228607125710113830e-03
2.224829994258919336e-03
2.262790186679572609e-03
2.175688420905905890e-03
2.165574979995183065e-03
2.217824238416024087e-03
2.172591237742787888e-03
2.164743365675929863e-03
2.211845469124282867e-03
2.270235211144684424e-03
2.217477108754954945e-03
2.174531722526862505e-03
2.138620813204500631e-03
2.143363394178940916e-03
2.212157277991657657e-03
2.235060446983233064e-03
2.190352114314257290e-03
2.153400569268545690e-03
2.134064152394077145e-03
2.188641949048035322e-03
2.220537698730784461e-03
2.159647448808445919e-03
2.168525522009963173e-03
2.188743026597258189e-03
2.168937764628731547e-03
2.152139389254247720e-03
2.206714997667697398e-03
2.229670004971742638e-03
2.187957908233453645e-03
2.148422943065693338e-03
2.124568583310422823e-03
2.203504612195079579e-03
2.213486303307142609e-03
2.138839430726795394e-03
2.211009973418501078e-03
2.238618011315171401e-03
2.170075442638592922e-03
2.258001589846927743e-03
2.265694931361872128e-03
2.160801912695663792e-03
2.144485846470116450e-03
2.180572796223820362e-03
2.152339989652992877e-03
2.129336420800555761e-03
2.192146253058860177e-03
2.140803417424156155e-03
2.137596815146786729e-03
2.129575578350246037e-03
2.135866564371970318e-03
2.150929623471222775e-03
2.104136630903111378e-03
2.120726545883204819e-03
2.198657689996546573e-03
2.224361784825748013e-03
2.170160075105378918e-03
2.111070046843260221e-03
2.166374529041829432e-03
2.229761179864501140e-03
2.208428806766026941e-03
2.224926019286221392e-03
2.209245458558182617e-03
2.121839328252050905e-03
2.097302196169644872e-03
2.156466364835350411e-03
2.165781674008450050e-03
2.138930179297790848e-03
2.088289190661681439e-03
2.136011392116368614e-03
2.146046334257521379e-03
2.082791749502307943e-03
2.074876178930980947e-03
2.027455367490932706e-03
2.136012725227531741e-03
2.183916351922757584e-03
2.098352288350155762e-03
2.129357284811149616e-03
2.153772234699527152e-03
2.169389259695858867e-03
2.188223237562968420e-03
2.148834371037207976e-03
2.092319687907857450e-03
2.046197077441021944e-03
2.073742021796199340e-03
2.094976301115740978e-03
2.109357696250027756e-03
2.135008041177746414e-03
2.156814467405932054e-03
2.173426976231756028e-03
2.105058883029676652e-03
2.107680824729190987e-03
2.122807975509562878e-03
2.132063248935023216e-03
2.132197922525781632e-03
2.077506720643325193e-03
2.142791489461644619e-03
2.153813970094313555e-03
2.057706411027812772e-03
2.081477583246530046e-03
2.124428370980464918e-03
2.114990829567207214e-03
2.116299267220889818e-03
2.110495989613171350e-03
2.148699438393552371e-03
2.142643293187699877e-03
2.043267592074074750e-03
2.054717966508313662e-03
2.138651286188859597e-03
2.145090017148838443e-03
2.145734040001228728e-03
2.157706628775106755e-03
2.139862123737035129e-03
2.146736779016034189e-03
2.043751248766619184e-03
2.032512081889861419e-03
2.085915363535676206e-03
2.057268899624791446e-03
2.105447962309861445e-03
2.141571525795937271e-03
2.162033125004503547e-03
2.167027330754360721e-03
2.149382112828149630e-03
2.152903015852697041e-03
2.091292209155366875e-03
2.041680406533571707e-03
2.113513886823565995e-03
2.061143702420190679e-03
2.029482076849220551e-03
2.069970705646844312e-03
2.056045527766943264e-03
2.036224581421817049e-03
2.067702158835572988e-03
2.110322046269770980e-03
2.063681284549385292e-03
2.039298436293473724e-03
2.094301359440619431e-03
2.103298092378625556e-03
2.041595322489805475e-03
2.047080501678975005e-03
2.040662499626946964e-03
1.975454637540653702e-03
2.046755134033055850e-03
2.087934241640372699e-03
2.071346674122434041e-03
2.095350096306899251e-03
2.097749831074014609e-03
2.034046415526956884e-03
1.943036460794692749e-03
1.958322032181841147e-03
1.985489182016686883e-03
2.037891479374369635e-03
2.020243660856301665e-03
2.030929673145981124e-03
2.114347188240365931e-03
2.101003492566150786e-03
2.048282536126801168e-03
2.051674284037502145e-03
2.019094947304721135e-03
2.014729573129275201e-03
2.081879846762090588e-03
2.073275014049383042e-03
2.036840714128822314e-03
2.030219904152130543e-03
1.980785135899787615e-03
2.014671237659347060e-03
2.087208063643499444e-03
2.084186571954400099e-03
2.068259732009377835e-03
2.069185513583026229e-03
2.042842743138044599e-03
1.958215571240285238e-03
1.971757087954007989e-03
2.024834309658327721e-03
2.068146125949969077e-03
2.067167269053848174e-03
2.062139401922267763e-03
2.097763500753963353e-03
2.053539862074016398e-03
2.097705601793837041e-03
2.036427997889289371e-03
1.938062665539484796e-03
2.051883217484408526e-03
2.056672634756396591e-03
1.959213737882545010e-03
1.940134575269442802e-03
1.994086877067409967e-03
2.035581415926475835e-03
2.036613935501105886e-03
1.981190874418180953e-03
1.991265421541862923e-03
2.007819771055855112e-03
2.070982423922698452e-03
2.110815951461520075e-03
2.033386709306834930e-03
2.052170221589431562e-03
2.110575691658384597e-03
2.035212930897226276e-03
1.955821663520784705e-03
1.983055702332267491e-03
1.980576043698825759e-03
2.030101071582943433e-03
2.019410105919155953e-03
1.996669627724187261e-03
2.002255523845274110e-03
2.021240712214617680e-03
2.034396812596408945e-03
1.960545891525639940e-03
1.956980020173037810e-03
1.952295524572508854e-03
1.957389597670695404e-03
2.028505544800359231e-03
2.030498355457550051e-03
2.050504101164880161e-03
2.111534637236365652e-03
1.992970998486877972e-03
1.961806074443830841e-03
1.999978621829128465e-03
2.012833493015525436e-03
1.993823568388005101e-03
1.917329523208725645e-03
1.980980181232613359e-03
1.982755854798942674e-03
1.950743188978200067e-03
1.995265802914353466e-03
1.976170402568146103e-03
1.946628470021095122e-03
1.990776401651543712e-03
1.973413129701478540e-03
1.928676005466718919e-03
1.974991583404763027e-03
2.010048399601227498e-03
2.021092401745842697e-03
2.009452206698911572e-03
1.982878941923863977e-03
1.983108919886713596e-03
1.953821751029569381e-03
1.970015114402531159e-03
1.981164320133350920e-03
1.941234883012370920e-03
1.918996326785688206e-03
1.936316349900809274e-03
1.915740876391169899e-03
1.929180023659553440e-03
1.922441145198575379e-03
1.906129611090836467e-03
1.986896663077565659e-03
2.056937862476158636e-03
2.085445201028646861e-03
1.997853863691952982e-03
1.994803672023701731e-03
1.966831660799664601e-03
1.939655341610599599e-03
2.015212729431184457e-03
1.967557514774672962e-03
1.860817106699588471e-03
1.841001170414188932e-03
1.906763778930892130e-03
1.982670525753246239e-03
1.967369067028034227e-03
1.937123893258666484e-03
2.024503593077096961e-03
2.028466889704264725e-03
1.962000677587958167e-03
1.960164368251512967e-03
1.984260942225147140e-03
1.991092224444654130e-03
1.976906281758601322e-03
1.895089881486587040e-03
1.867939765163870516e-03
1.963621166979041734e-03
1.951861495530957894e-03
1.960282256713580338e-03
1.987809255457567963e-03
1.979089768339675585e-03
1.991392782971300891e-03
1.963693217848112241e-03
1.894129275658026608e-03
1.903368711187827713e-03
1.921964416615760734e-03
1.892514203304098688e-03
1.952649381079020864e-03
1.968064013688127726e-03
1.940304574978250459e-03
1.962677744039970605e-03
1.925619167488342581e-03
1.879130622313087253e-03
1.987691510646108061e-03
2.000483896921104610e-03
1.886714484907200387e-03
1.894666785182595736e-03
1.935555729747470395e-03
1.882644569448772365e-03
1.866509151166095186e-03
1.918559429414026709e-03
1.850587732074473633e-03
1.878405072446063563e-03
1.954314401912139385e-03
1.939195300076302893e-03
1.936355075503142648e-03
1.918752335204391719e-03
1.955390453057006400e-03
1.947960867254675075e-03
1.925521646967957856e-03
1.898865857460329317e-03
1.938296111053964578e-03
1.960339649923372243e-03
1.878001506898547245e-03
1.869830634045380928e-03
1.906055340325844578e-03
1.929994380709539612e-03
1.982293015659117655e-03
1.938077435145150020e-03
1.881304319197763366e-03
1.927545429411655882e-03
1.906729173648896063e-03
1.911102857696850201e-03
1.967696416850181224e-03
1.972874660258339650e-03
1.881008563255241262e-03
1.835286552176219454e-03
1.867768673641092029e-03
1.861311015979031942e-03
1.875961454352485748e-03
1.927507572932259756e-03
1.952843720134004191e-03
1.944215352606580008e-03
1.899271421289379586e-03
1.860095099901209461e-03
1.859238302991514944e-03
1.868701952701991038e-03
1.854121645251104742e-03
1.819731605166286870e-03
1.830946044373711265e-03
1.823428340643368532e-03
1.846022334351534420e-03
1.913109532647880957e-03
1.852781869766992979e-03
1.809386230997251993e-03
1.884569431064740761e-03
1.908313942085708729e-03
1.835224606064457618e-03
1.860472747190104227e-03
1.902377507878646708e-03
1.927553920054779360e-03
1.948072004335419738e-03
1.856741216827715365e-03
1.794192781655394500e-03
1.799923822193979714e-03
1.890041579824561268e-03
1.912773088945671565e-03
1.873004913894311734e-03
1.890094727056886850e-03
1.883907694568287203e-03
1.872839603427610888e-03
1.875912138548736048e-03
1.889386818780132080e-03
1.873979249968371532e-03
1.905573499046404060e-03
1.914904867511918463e-03
1.914630260673966201e-03
1.945996268759351763e-03
1.878967729635783483e-03
1.844068144693863584e-03
1.891642912163457634e-03
1.859188448397758276e-03
1.873828969728090705e-03
1.916893477389886328e-03
1.828109046100655699e-03
1.842080084292266155e-03
1.949167938152209694e-03
1.965956248642852441e-03
1.904571159007318248e-03
1.884182817071349686e-03
1.859391498622289026e-03
1.854716328961793529e-03
1.859801578358202595e-03
1.865237122088417993e-03
1.904920663214900584e-03
1.860822877155210485e-03
1.823514896032182300e-03
1.847151952088694777e-03
1.852757259144473907e-03
1.813733462828674790e-03
1.850269745407469345e-03
1.910646756120765828e-03
1.848052177551465051e-03
1.794783740394751467e-03
1.818395318912444407e-03
1.823580895838777067e-03
1.853416050184933774e-03
1.859214085169978801e-03
1.857667092998480140e-03
1.858060348981555813e-03
1.869338271425192554e-03
1.897656712534743183e-03
1.879714234671132564e-03
1.893007438277707682e-03
1.932200556770357486e-03
1.904013356553941943e-03
1.877625162277799442e-03
1.857933691066139190e-03
1.834111233401820688e-03
1.836739883433225438e-03
1.873962462997625766e-03
1.881938057827350864e-03
1.801749472863842325e-03
1.807752265507532119e-03
1.854181382432147683e-03
1.824275401597297286e-03
1.805739505303323921e-03
1.832975063856665107e-03
1.816082458707876266e-03
1.777170320006302715e-03
1.752171345424285379e-03
1.806173516949587197e-03
1.847447724013635394e-03
1.802156918884709929e-03
1.777072302199849329e-03
1.779595815488015358e-03
1.817952674738069520e-03
1.858492157846650030e-03
1.825306755177311807e-03
1.802738817157158472e-03
1.819340539673532445e-03
1.827419036960759155e-03
1.807334338374036323e-03
1.798783742663044105e-03
1.832924205020366234e-03
1.844672492851065840e-03
1.860176122735567646e-03
1.833196073364831398e-03
1.784059346497379565e-03
1.774327476401742079e-03
1.786650777448125062e-03
1.802722054694182868e-03
1.801076695395706275e-03
1.797316569076261999e-03
1.862637887633571783e-03
1.884777069742677152e-03
1.814948533995965757e-03
1.788254446577215500e-03
1.776252988651747140e-03
1.780775747079983663e-03
1.799173124569862503e-03
1.804775369981307959e-03
1.790196301781553064e-03
1.847736152208617018e-03
1.889693979959762007e-03
1.845584199240058419e-03
1.798838198480896301e-03
1.752870290081676033e-03
1.791459082023241084e-03
1.850513069946090831e-03
1.855062519014544003e-03
1.857967860231059211e-03
1.821820323222193188e-03
1.761409886113310353e-03
1.752598749064786937e-03
1.782960175439528890e-03
1.732345084268293884e-03
1.712542860141704230e-03
1.791165525443836823e-03
1.837726229999540059e-03
1.851015314898029219e-03
1.795868268866429498e-03
1.779313287950615424e-03
1.792151368344964196e-03
1.748134087891140475e-03
1.782330970961756682e-03
1.784941692601153254e-03
1.826395772119138129e-03
1.879531389596837470e-03
1.785581523833421795e-03
1.823584632784233921e-03
1.826479023314849610e-03
1.702543987557806086e-03
1.738955513835241428e-03
1.759693655339750673e-03
1.744761481107286009e-03
1.754870651311240788e-03
1.725329916926522612e-03
1.743426254285104435e-03
1.760967535536278952e-03
1.796117120926299642e-03
1.817997236842855456e-03
1.793639332950702249e-03
1.784812206968771318e-03
1.758641724221053594e-03
1.765855824525778151e-03
1.815014055627956445e-03
1.812272254227755355e-03
1.790743393636961374e-03
1.749339253506663290e-03
1.763152529554409039e-03
1.726228503455592544e-03
1.619778051649389079e-03
1.679909060445999381e-03
1.743477197243668668e-03
1.739001326491583553e-03
1.707934823958349394e-03
1.740756793355183619e-03
1.777503737319645165e-03
1.733787981122004258e-03
1.717331303296392667e-03
1.668309108412236851e-03
1.699012857179852017e-03
1.748471446640120427e-03
1.734838286298440732e-03
1.739804396688084251e-03
1.764846303943750413e-03
1.764900544583329622e-03
1.756464360631175428e-03
1.737137453057402935e-03
1.736167415256854342e-03
1.795121956659401436e-03
1.745642340381520002e-03
1.725601824773030906e-03
1.748073200551176955e-03
1.755578373455216014e-03
1.718655835162489652e-03
1.687450926365803138e-03
1.735594698381941713e-03
1.734593300301673921e-03
1.749502769717882966e-03
1.748949593974166803e-03
1.748811755625908270e-03
1.786526701247934589e-03
1.797500185874599836e-03
1.734920935024962443e-03
1.722504118826295727e-03
1.796937479060439508e-03
1.822488271454734271e-03
1.777035397519273734e-03
1.743205704079944145e-03
1.768343843442175822e-03
1.804240623473868160e-03
1.721508546920245486e-03
1.655455557185014828e-03
1.727695448477917142e-03
1.762659204781826233e-03
1.754710525682063888e-03
1.713597108224765167e-03
1.723169186763730005e-03
1.742582255188339976e-03
1.722898282884244726e-03
1.710929104445733885e-03
1.699824367015766472e-03
1.752928313173397323e-03
1.785423306229313566e-03
1.738644833970034434e-03
1.745350738491882559e-03
1.801694620018146151e-03
1.734525274182358240e-03
1.707977805260918556e-03
1.765173244953767429e-03
1.726621667086297458e-03
1.711739611294873760e-03
1.718221148097039434e-03
1.715209275498115297e-03
1.702797502282529405e-03
1.706112658372914426e-03
1.685996081094605142e-03
1.729962328185728196e-03
1.796231324899073053e-03
1.736491527820034370e-03
1.691135495683072790e-03
1.687487799948719346e-03
1.718425466826165168e-03
1.753926757989834797e-03
1.775111571270916212e-03
1.696171210329845995e-03
1.661704967366351695e-03
1.741593436063813794e-03
1.760071949364597991e-03
1.697178927975731338e-03
1.656756873324371484e-03
1.690873943407955127e-03
1.693843076631249521e-03
1.712713204746862299e-03
1.755858236685311222e-03
1.724324105247949414e-03
1.713360703667283005e-03
1.709793125803653769e-03
1.701979689483148041e-03
1.725489375609765919e-03
1.730102447503513484e-03
1.732182298354226603e-03
1.708407156658044938e-03
1.684554758477392871e-03
1.652125912865520536e-03
1.674122569605923736e-03
1.723318456449792401e-03
1.660280413939337323e-03
1.677479592065870455e-03
1.747081354157404946e-03
1.726494391114120766e-03
1.673639239189238280e-03
1.707515192535027362e-03
1.726304150574221831e-03
1.693531273561087050e-03
1.737519434061315622e-03
1.734357200733308403e-03
1.692109905489586107e-03
1.709410846810969836e-03
1.763218941016526627e-03
1.752241766928165374e-03
1.695455351409223561e-03
1.652379498282197448e-03
1.651872495661258758e-03
1.661321454071683140e-03
1.638156057579578462e-03
1.593567626492477631e-03
1.623573089055489228e-03
1.693183990107733879e-03
1.667698312361760166e-03
1.683468787929883479e-03
1.683361953120933929e-03
1.681573839508042302e-03
1.744193643777047949e-03
1.716283712465324456e-03
1.651894591756712096e-03
1.651150284409733495e-03
1.678450583024089244e-03
1.688542784883674888e-03
1.701040054709054578e-03
1.649402476417860357e-03
1.628759642928074951e-03
1.674005203360503895e-03
1.674543499353233584e-03
1.674512525645041128e-03
1.677786053565150266e-03
1.645055655174360162e-03
1.639355618471498082e-03
1.636358191131872999e-03
1.634328848273836586e-03
1.655800543735578938e-03
1.634102189704615205e-03
1.639552759417814073e-03
1.633330817064006409e-03
1.620733782104879627e-03
1.681500563478022540e-03
1.689357042294514734e-03
1.658639944648594971e-03
1.639929168954108989e-03
1.642815002503292873e-03
1.644380864592789480e-03
1.624420379850892394e-03
1.617821625807692966e-03
1.620593949851699932e-03
1.657252667906890502e-03
1.627548141646851512e-03
1.611605919310261491e-03
1.672841224607600095e-03
1.666698071125613740e-03
1.699289207265272097e-03
1.725570030769559698e-03
1.637491873555622836e-03
1.545686290208927094e-03
1.602340938920004737e-03
1.665641403133115254e-03
1.694189620161212989e-03
1.724011211260917517e-03
1.666682594350731451e-03
1.619528942039114320e-03
1.696644873834074084e-03
1.728456790275788345e-03
1.660999637308168070e-03
1.669196500775999188e-03
1.656242242872304777e-03
1.660744300503893493e-03
1.667537301219776521e-03
1.605284254451472487e-03
1.610737521983819989e-03
1.645577425673676276e-03
1.598447860150947015e-03
1.578930140118271677e-03
1.654159798257145812e-03
1.715912148840311163e-03
1.679670918746060211e-03
1.632746921923554882e-03
1.642623066847507304e-03
1.670150532455643615e-03
1.641696864672435863e-03
1.631579695058837281e-03
1.659968377721005679e-03
1.638893367665586551e-03
1.625708170196969379e-03
1.685291743916858239e-03
1.665828764522341108e-03
1.629616390717175374e-03
1.705667321982593486e-03
1.716172313090506179e-03
1.663310877852404142e-03
1.645385469450226816e-03
1.638090726227622125e-03
1.583443369346221492e-03
1.583520196513903177e-03
1.607268967060405300e-03
1.575210031726446405e-03
1.621209861038996371e-03
1.667064254251290597e-03
1.627233487246457656e-03
1.636800034034882004e-03
1.647356434857153102e-03
1.630890475612006884e-03
1.634796864566817436e-03
1.625927073544577864e-03
1.646049564919281182e-03
1.707687108539757961e-03
1.681524082350129316e-03
1.591723379713249091e-03
1.558793965687529015e-03
1.608770880234606376e-03
1.676553964581055985e-03
1.629527302278447037e-03
1.554007719008916686e-03
1.560941746053635037e-03
1.561800729119046729e-03
1.571291578296229096e-03
1.613863193727084824e-03
1.607659631114891899e-03
1.594410413390621745e-03
1.588692766950914508e-03
1.562767851319803126e-03
1.602304556984352228e-03
1.572665302321389494e-03
1.501851869002831293e-03
1.513110455824540459e-03
1.573458358692763660e-03
1.628650617790081611e-03
1.637989329316762079e-03
1.646303845813279661e-03
1.625333557170021998e-03
1.607504302587233098e-03
1.654931481070826731e-03
1.668370906589805797e-03
1.603030990881854729e-03
1.616118141793958674e-03
1.633798322810436042e-03
1.623055008307269570e-03
1.587230439477492396e-03
1.593884159557839219e-03
1.640866816752664138e-03
1.594085811476989847e-03
1.590599789755915879e-03
1.624575943181345156e-03
1.585899606712467581e-03
1.578783269498685356e-03
1.539939011248700690e-03
1.507619335759452766e-03
1.545708807272858608e-03
1.583015033981239163e-03
1.601719771151432353e-03
1.611096398345161339e-03
1.619013641489342858e-03
1.627971430230519372e-03
1.588465400757455492e-03
1.565184981286156995e-03
1.595109420041446440e-03
1.612685921654114342e-03
1.613178138591325750e-03
1.574370253887346326e-03
1.573463258821517809e-03
1.618482788658304325e-03
1.586780797708991402e-03
1.569477076051688496e-03
1.580363765955691661e-03
1.571602112612140384e-03
1.582824669574464270e-03
1.578170307929459325e-03
1.598795427008580482e-03
1.598805595706551813e-03
1.637533612688025575e-03
1.643173487768336731e-03
1.596225518560401378e-03
1.532220814381695046e-03
1.565279530953822291e-03
1.625008205267976279e-03
1.541170095619849622e-03
1.550323605717448573e-03
1.609191196797979005e-03
1.607053228849914710e-03
1.618262281754333926e-03
1.622010837930524998e-03
1.585146841246559343e-03
1.599271846018312463e-03
1.654230934410030277e-03
1.647798422802944146e-03
1.632685108190017748e-03
1.557440733448382103e-03
1.516812389094663802e-03
1.572397725569903539e-03
1.561258406018092891e-03
1.607821235127479282e-03
1.622921330776437533e-03
1.555892200097484497e-03
1.553144150199727231e-03
1.587923642585072591e-03
1.545989899772747846e-03
1.515558372650886894e-03
1.536109357309157000e-03
1.526337307899733710e-03
1.534808311828188407e-03
1.547101994294114652e-03
1.555413990049986936e-03
1.533394326005559777e-03
1.558137220241093395e-03
1.564670394987875517e-03
1.548289064353744558e-03
1.577186091516490736e-03
1.578652011022328499e-03
1.590986153092182557e-03
1.606949812001630742e-03
1.596955500928456863e-03
1.574619500469183865e-03
1.596528794858520419e-03
1.598443823525658863e-03
1.544929611547295667e-03
1.560798468367988016e-03
1.550665059991921269e-03
1.522428592899590684e-03
1.549998614555322344e-03
1.550770733270529075e-03
1.566651795347156909e-03
1.642304544267002807e-03
1.645398153899805833e-03
1.550331718468322875e-03
1.486414364225491268e-03
1.485071244185472540e-03
1.555788747317221350e-03
1.558733190091810862e-03
1.516601998873689724e-03
1.567152429150880889e-03
1.594472965331390985e-03
1.550184911932129227e-03
1.544240098353993678e-03
1.537819850408191080e-03
1.492112645804296841e-03
1.549781445160394950e-03
1.579985025285685768e-03
1.535916434822760714e-03
1.537456073780587955e-03
1.543694568807596913e-03
1.560666836643597984e-03
1.586794141070702957e-03
1.595193125011301399e-03
1.535326056229995755e-03
1.483353399850349634e-03
1.531397948782605095e-03
1.552280702225024506e-03
1.521638114068757331e-03
1.495181432913756867e-03
1.542993918929507239e-03
1.592833247051165645e-03
1.573495477563939624e-03
1.558834690717432513e-03
1.559752872337146498e-03
1.611606110211783295e-03
1.559347047915429210e-03
1.470659660871522249e-03
1.502924581765280581e-03
1.495400153880582133e-03
1.508282734952336732e-03
1.570994237794681985e-03
1.556834758212352491e-03
1.544174993616073254e-03
1.560842093746628084e-03
1.542430765535649862e-03
1.553667667153779599e-03
1.603525985785950007e-03
1.600311981186781007e-03
1.534852255945755653e-03
1.532486391931607399e-03
1.524888855412483320e-03
1.538908760937702245e-03
1.569622850263661462e-03
1.538766407406190386e-03
1.545439580599415347e-03
1.523676690294480714e-03
1.496078536944092131e-03
1.477103743208869240e-03
1.486972029157102330e-03
1.505499257723103262e-03
1.498792139003896377e-03
1.522097554680425973e-03
1.547979497552847339e-03
1.487673564418783749e-03
1.480344352804195338e-03
1.469812192081919409e-03
1.467491632207236670e-03
1.542252311162640175e-03
1.508069914472576125e-03
1.514063435815194650e-03
1.512672807627345488e-03
1.511766406726843285e-03
1.564297429332432536e-03
1.572123375920746928e-03
1.568364544856339559e-03
1.557648691827881677e-03
1.553465926487215040e-03
1.558163005801910164e-03
1.493132706392331227e-03
1.470001475959865564e-03
1.496631471095321610e-03
1.535492961222207145e-03
1.611412518691497956e-03
1.563807539422754469e-03
1.539830148690333545e-03
1.591040867227345437e-03
1.570367951626577482e-03
1.536716357657417608e-03
1.514706594465860864e-03
1.508530027718679679e-03
1.510832704312760387e-03
1.509605126732875514e-03
1.532594502282804728e-03
1.518915916248903160e-03
1.505869076264631286e-03
1.493246644888074088e-03
1.404996435615060019e-03
1.407382615937242606e-03
1.525123436948185290e-03
1.513351071006697069e-03
1.449607628608943219e-03
1.500379905533407408e-03
1.503018802704413201e-03
1.485545884456801859e-03
1.552045364772227124e-03
1.538610933195792493e-03
1.556194849243765698e-03
1.579269768179740420e-03
1.505249641122054271e-03
1.490857802848853750e-03
1.474905109556069608e-03
1.474410771831066291e-03
1.507590669753215836e-03
1.518586182186860371e-03
1.524500439182614134e-03
1.528824896631190543e-03
1.496242474123829881e-03
1.461455218707320225e-03
1.473408330172842028e-03
1.494433737688634876e-03
1.554959775897600148e-03
1.564060412786978790e-03
1.534408049481095129e-03
1.536909891713278452e-03
1.508544315791668757e-03
1.458989201737311697e-03
1.508922360523716347e-03
1.530247910711508364e-03
1.490292405855576409e-03
1.498064837254567882e-03
1.476334806293407628e-03
1.448292789835410295e-03
1.451498605903251684e-03
1.437216259744833122e-03
1.409304784198947861e-03
1.437601877149798915e-03
1.492035903323269330e-03
1.539830901278414592e-03
1.549220737652025857e-03
1.495684712414912165e-03
1.480527974277507991e-03
1.527418982395934354e-03
1.474973024314209799e-03
1.482271066555654717e-03
1.534308404661289572e-03
1.478377768982771460e-03
1.481510168528818189e-03
1.525013874471713117e-03
1.511067218574453728e-03
1.467276590989417774e-03
1.457333029283667180e-03
1.455420008857350638e-03
1.484835408213964689e-03
1.514342756126623455e-03
1.478633936070940192e-03
1.502761852550240935e-03
1.529652943124395689e-03
1.489083110623297401e-03
1.441370198364218909e-03
1.420270126979153707e-03
1.487543923944209577e-03
1.532158447989599888e-03
1.489648473037889559e-03
1.485067079797497240e-03
1.504803899805692716e-03
1.510048460895191316e-03
1.444963897930589972e-03
1.433684189070606784e-03
1.515626458456293714e-03
1.549056599309092631e-03
1.521219204551910870e-03
1.487061666650046823e-03
1.457085125035765052e-03
1.441217752947133958e-03
1.497844174792563798e-03
1.474030425839001736e-03
1.432333429596633701e-03
1.476677648948575890e-03
1.445560365801612773e-03
1.388868464191451253e-03
1.401146620306060455e-03
1.428634865938972678e-03
1.460430302119461584e-03
1.453862640630721858e-03
1.445403713615718653e-03
1.447646617747321528e-03
1.423535398436048338e-03
1.375073532113851556e-03
1.408706815891131153e-03
1.431843027756018105e-03
1.390211817457020832e-03
1.429927671747514275e-03
1.430054274251358216e-03
1.419905225661574665e-03
1.461461764343690390e-03
1.459043569569256921e-03
1.444414838289898853e-03
1.450412069322405554e-03
1.466273648783836042e-03
1.441610889226645513e-03
1.401344549391050345e-03
1.414801304233807020e-03
1.478193372201209999e-03
1.484829581893080388e-03
1.435709093436626132e-03
1.462551777790983181e-03
1.505444246119228826e-03
1.489682694503317254e-03
1.451363968263495426e-03
1.419798194886374727e-03
1.419479742692449607e-03
1.450292343096054332e-03
1.457618675983192533e-03
1.455630873218004490e-03
1.464756841875350249e-03
1.440251413990828629e-03
1.437752059870457590e-03
1.465258062807915217e-03
1.459040042221899144e-03
1.462068459887939974e-03
1.435002988518941508e-03
1.449728543143617493e-03
1.466224488543185420e-03
1.472768711107404031e-03
1.491514008905112966e-03
1.463906831367700655e-03
1.436159571463885981e-03
1.378046990357299599e-03
1.378619277033123203e-03
1.441101767531561498e-03
1.472495993156970823e-03
1.474043486004724063e-03
1.422416126895933346e-03
1.422285046582935338e-03
1.455840300618055101e-03
1.452052811092523991e-03
1.437722182150422785e-03
1.439674937957659403e-03
1.446798098798114012e-03
1.418254671452867134e-03
1.406131566736146862e-03
1.396498966090038187e-03
1.380165335256992778e-03
1.434084940813358609e-03
1.462780972312822600e-03
1.397191260277204188e-03
1.421108416768396407e-03
1.441500011105213176e-03
1.479735034510330826e-03
1.470405917928245499e-03
1.382519425289598916e-03
1.348887959665944153e-03
1.348314660734115837e-03
1.356988035617034006e-03
1.365432481257379408e-03
1.401155993104838448e-03
1.429255621454084959e-03
1.456824123899747025e-03
1.453170110095887641e-03
1.444099465388091466e-03
1.474376722621062279e-03
1.467168933821982879e-03
1.428598907922295179e-03
1.423390944418955872e-03
1.403788684636151805e-03
1.407758937937207775e-03
1.439549131529204882e-03
1.438142094057499529e-03
1.433137592282849844e-03
1.407697024574501360e-03
1.425789920032530201e-03
1.435260024328627705e-03
1.412318807796671865e-03
1.429048502140814643e-03
1.425721947627064728e-03
1.391706297539091388e-03
1.381436664883771079e-03
1.386282541293103188e-03
1.389709426488632210e-03
1.433149530297449280e-03
1.436172542285586110e-03
1.432329424359467685e-03
1.456433402955079276e-03
1.420070471709938094e-03
1.379516865937670212e-03
1.391925180861625826e-03
1.426864938975858565e-03
1.457764313057106562e-03
1.426716036985110035e-03
1.385883132534202660e-03
1.359021699932458534e-03
1.347753396783318370e-03
1.390135326140248297e-03
1.423921852893168501e-03
1.420780054741196561e-03
1.442279043254311678e-03
1.460754216406748730e-03
1.427880168063504381e-03
1.428134300662593954e-03
1.473493633240604683e-03
1.447848946793352330e-03
1.434640225363687177e-03
1.406868288786034937e-03
1.374724578411310946e-03
1.400934128516507712e-03
1.431263497109061056e-03
1.463704115384283641e-03
1.467381830332908357e-03
1.438483572309905145e-03
1.384279905313476507e-03
1.413192032593897380e-03
1.405461249960299197e-03
1.391657352516077880e-03
1.478021685648967442e-03
1.486102354626619299e-03
1.422296412160770117e-03
1.378845997558088938e-03
1.400465027514471647e-03
1.412166852869296959e-03
1.449378953348504822e-03
1.480408935735064635e-03
1.446544433603418056e-03
1.413741855426566864e-03
1.410933824686351609e-03
1.428444807776631893e-03
1.402129051968002606e-03
1.385021731928345358e-03
1.401905869376300932e-03
1.385209391080616985e-03
1.360334718290000982e-03
1.370405345104474832e-03
1.451464399450973133e-03
1.538947628281095046e-03
1.551039330656562611e-03
1.460669659612136339e-03
1.361579138661398901e-03
1.364235102805353090e-03
1.370183914421399139e-03
1.375962438314789300e-03
1.390632096883129710e-03
1.383676752573647847e-03
1.359797378531902266e-03
1.355180551356313353e-03
1.377509933840335207e-03
1.397659641330455203e-03
1.383363272342717906e-03
1.380994249141376121e-03
1.347978470970589461e-03
1.298058036764210754e-03
1.347156526243340965e-03
1.378387530971104339e-03
1.375685182656668408e-03
1.362146735010135931e-03
1.333233460130674739e-03
1.344003331476683639e-03
1.382284761939487749e-03
1.422070417704352982e-03
1.413373704750733786e-03
1.362979063187139605e-03
1.369483484790603826e-03
1.395447087917443037e-03
1.377804122763604021e-03
1.365434156491418353e-03
1.352283136214400133e-03
1.393394834906314063e-03
1.420408530490928269e-03
1.369277900537994776e-03
1.401899002794016391e-03
1.431155428654039058e-03
1.384628923407981750e-03
1.383651985887838663e-03
1.365951253519055372e-03
1.349576956338342185e-03
1.376642673456691425e-03
1.378348924559902973e-03
1.361208379568079694e-03
1.352540658633242946e-03
1.373175966771427153e-03
1.361060919206177628e-03
1.398350906006321642e-03
1.413379291901600094e-03
1.364685103980289253e-03
1.359109909161472073e-03
1.391717820171263584e-03
1.395093623398701828e-03
1.403334552893436985e-03
1.381372813680636826e-03
1.319202464935909005e-03
1.370666865230360651e-03
1.369307233527744614e-03
1.320369438140087635e-03
1.333667510448502012e-03
1.355375647362433000e-03
1.386237424371011221e-03
1.366528637921731165e-03
1.308485659258300585e-03
1.339052213712702347e-03
1.302718296708052894e-03
1.292225909190443780e-03
1.315100994540786133e-03
1.307793855186033553e-03
1.341624380379097172e-03
1.339633886683673763e-03
1.335189086379230455e-03
1.302228028858734088e-03
1.331584440141720619e-03
1.360638338472213750e-03
1.340744049630564465e-03
1.354865226253564947e-03
1.358288474339541850e-03
1.348810787858933892e-03
1.338115646688463377e-03
1.371666628956216653e-03
1.374147849268618363e-03
1.356875935988969065e-03
1.386966607618916230e-03
1.392800978306561873e-03
1.353014148191127811e-03
1.293646504121672000e-03
1.329836545562706161e-03
1.389451558587179647e-03
1.386656580992918488e-03
1.387044942898308731e-03
1.385136539865470390e-03
1.371139406646372559e-03
1.378345903158076759e-03
1.384552749041253117e-03
1.367399884558208193e-03
1.342557315453364033e-03
1.335590004421452134e-03
1.306215343635799180e-03
1.295116083103666762e-03
1.348342390071342401e-03
1.347742669737042164e-03
1.346340288197820549e-03
1.368053253539978443e-03
1.360999831997636257e-03
1.371784329666650773e-03
1.368341684900570851e-03
1.355619793620093001e-03
1.380651477403719305e-03
1.347224205296709484e-03
1.339152651690592036e-03
1.364263670198049075e-03
1.336669181051770980e-03
1.325920026403019274e-03
1.360289889462565219e-03
1.337134839459958166e-03
1.281500034066567146e-03
1.328698809632856319e-03
1.326484054822431704e-03
1.316415013216240635e-03
1.333109208558647205e-03
1.360860267476367421e-03
1.416206779183157381e-03
1.344185965498318142e-03
1.300908249026799324e-03
1.335735114486014206e-03
1.317581555382467190e-03
1.312034212563233842e-03
1.334357535634401407e-03
1.338956097964400351e-03
1.314832159948697019e-03
1.284239235463048969e-03
1.295181501500257621e-03
1.334675033017887263e-03
1.356753350057755174e-03
1.323871390980166330e-03
1.300965361062805152e-03
1.348297554913553947e-03
1.370717295328693387e-03
1.333507636510558722e-03
1.325478198461353630e-03
1.344206087790378399e-03
1.338300820891913856e-03
1.347239055506149015e-03
1.378953747117710833e-03
1.368483280316061361e-03
1.351662758078328846e-03
1.334358498997600950e-03
1.345060794234303461e-03
1.324438270213609131e-03
1.284014882456655697e-03
1.314305366487102155e-03
1.341041136102683875e-03
1.365565569995847838e-03
1.336058501456463586e-03
1.321072332925366920e-03
1.352859531832518872e-03
1.323452269318582111e-03
1.334474109236976442e-03
1.302148466898283207e-03
1.300810335531605005e-03
1.340482522977035204e-03
1.330458241384361575e-03
1.313878443829184436e-03
1.286025069681725336e-03
1.282690703423770145e-03
1.282221679425429601e-03
1.316421584189324430e-03
1.300065457175641082e-03
1.309808048976999952e-03
1.355500762428561408e-03
1.345952352342017410e-03
1.345047504821183376e-03
1.312123913414233248e-03
1.301029642206914805e-03
1.298980943197175237e-03
1.297995207636502531e-03
1.282251894906608763e-03
1.283644082408345573e-03
1.352763598469377019e-03
1.338436737966550638e-03
1.281351468282044669e-03
1.272835155647010627e-03
1.315005172138494815e-03
1.340668235025545187e-03
1.313280677302050819e-03
1.280114590180469981e-03
1.291529401957326609e-03
1.323527013009525872e-03
1.321235007486343824e-03
1.330203783556034363e-03
1.311687977889311593e-03
1.210971646639039979e-03
1.247580210685544184e-03
1.280729528701039094e-03
1.224941224653630992e-03
1.257818052991067871e-03
1.289022249158859037e-03
1.301888586205694406e-03
1.303875844065185714e-03
1.291105155809779649e-03
1.300750737548828475e-03
1.300932377531562522e-03
1.271292254482263209e-03
1.279404996509230213e-03
1.334964509201000708e-03
1.329615474588351177e-03
1.267443623752681709e-03
1.296026370132433636e-03
1.353513992636392552e-03
1.299552114890770117e-03
1.260622951605879036e-03
1.280755414318964945e-03
1.283758004689694240e-03
1.305617730432324670e-03
1.272385176441553434e-03
1.224308399358900023e-03
1.282877222425920323e-03
1.283503081072435515e-03
1.252727252430339356e-03
1.293230285232591266e-03
1.314526805785473391e-03
1.284313805517032234e-03
1.260279822502097247e-03
1.311893284695527309e-03
1.326209156298516299e-03
1.268161573438056659e-03
1.232945281828098667e-03
1.278984107121399144e-03
1.315675778967387646e-03
1.285914385425897559e-03
1.286544040603494884e-03
1.315936655313602616e-03
1.289463061488097407e-03
1.268255128788659458e-03
1.277773161587627453e-03
1.275558025588459507e-03
1.270442255240609997e-03
1.291585198566916207e-03
1.295220003601144044e-03
1.291973010622955720e-03
1.320446214837721474e-03
1.329478092962117644e-03
1.334604413880517617e-03
1.311950246526338501e-03
1.303104753721180328e-03
1.312020779204871312e-03
1.321066717990011926e-03
1.307970394351258775e-03
1.257639602562847340e-03
1.282028160564240233e-03
1.318405744327316720e-03
1.297620586013871957e-03
1.285761711589752032e-03
1.311474079605806512e-03
1.319405028381778972e-03
1.304189099676792730e-03
1.255885680542121125e-03
1.206700722600996404e-03
1.234190958082154871e-03
1.258934825661918791e-03
1.272057635960482675e-03
1.307380148398341923e-03
1.304071360527643076e-03
1.257404031169521768e-03
1.231835922104505951e-03
1.288799922486674266e-03
1.341280831322510646e-03
1.314682613154958407e-03
1.279904428296104856e-03
1.245094128893184078e-03
1.271724590247375617e-03
1.306589481161079874e-03
1.307195688612283659e-03
1.272722750027426670e-03
1.265940061458532178e-03
1.262214754980424533e-03
1.260675924796080156e-03
1.251190725255387978e-03
1.239194990493872137e-03
1.270313442876183987e-03
1.251156404824672061e-03
1.241593853449578407e-03
1.274806832457374590e-03
1.241324185094696110e-03
1.211617397342586253e-03
1.317504108824485822e-03
1.309054884963801709e-03
1.231897961065510838e-03
1.253817793705023316e-03
1.270909452758724580e-03
1.276387327992702580e-03
1.278056774871468709e-03
1.285859685037645406e-03
1.330623301319509020e-03
1.334182963514700913e-03
1.269980724588176116e-03
1.261816986122797808e-03
1.261779700101668027e-03
1.241647749239564074e-03
1.263408724095592016e-03
1.261067460554688184e-03
1.239211831432808497e-03
1.258902774519224258e-03
1.265427922911340625e-03
1.251887553529457001e-03
1.275572282135978633e-03
1.260107919465033302e-03
1.242858692311753829e-03
1.253014227020447140e-03
1.281340407959034346e-03
1.310228589215112985e-03
1.278455763890471233e-03
1.276959614821370067e-03
1.267181417628552654e-03
1.241388943550156146e-03
1.272696800680841534e-03
1.296785733533859690e-03
1.268125797875738507e-03
1.264308894711130716e-03
1.284169441933613121e-03
1.281465492074551106e-03
1.259740501611487234e-03
1.217640426607582895e-03
1.216470978422390728e-03
1.233311405563797345e-03
1.241545420476186136e-03
1.244472216929490803e-03
1.254220879348094675e-03
1.240052233193819024e-03
1.211595873541165174e-03
1.232940862135813121e-03
1.217618816419234690e-03
1.210210672911142581e-03
1.255631858313413290e-03
1.291971151203168957e-03
1.248459391953007968e-03
1.209187612865022425e-03
1.235771587997447482e-03
1.245943842836453198e-03
1.253303272317453192e-03
1.240398457220384144e-03
1.262144348595796960e-03
1.269395008920963996e-03
1.220753759928559518e-03
1.229070050566038411e-03
1.275119456466095947e-03
1.253511335709639246e-03
1.255807877276029442e-03
1.269893291559533914e-03
1.248058159888183012e-03
1.241738054286345644e-03
1.231175106980891311e-03
1.214897159929018968e-03
1.210949299138532964e-03
1.237237688658219181e-03
1.255948352260374736e-03
1.221603018279497199e-03
1.209260857735387253e-03
1.224542712875353488e-03
1.196915486763613793e-03
1.199438602697659294e-03
1.228433380003397368e-03
1.223069455865795005e-03
1.208839251813612027e-03
1.246810027600969576e-03
1.249599713873457635e-03
1.257595003592253471e-03
1.246720009169353851e-03
1.229076545191504742e-03
1.248087238797572799e-03
1.237092444234046433e-03
1.273639562314005927e-03
1.263036283440003606e-03
1.204769875963626353e-03
1.212308245816510859e-03
1.216338110245492174e-03
1.255054108435098596e-03
1.259546037343895830e-03
1.191582391781246175e-03
1.202559591553433805e-03
1.234225386755186072e-03
1.196660048057573977e-03
1.153729704705238430e-03
1.185718383025669226e-03
1.205524519780005847e-03
1.194483528131212464e-03
1.179659498343892847e-03
1.217901835493830987e-03
1.274969964213773640e-03
1.260971446443628647e-03
1.238831362356937124e-03
1.195217844033946188e-03
1.220013590748642756e-03
1.273677352913921363e-03
1.217785303607292827e-03
1.209748392784177435e-03
1.227863309663311314e-03
1.213151491733898595e-03
1.204634756171368793e-03
1.245375497861400498e-03
1.237603226902900429e-03
1.238588833916188375e-03
1.250844465446898125e-03
1.183254250276125248e-03
1.215591098520932972e-03
1.248565926593510128e-03
1.232960630111664844e-03
1.214588159288378880e-03
1.168219530054227795e-03
1.161108701802127151e-03
1.209819581766299629e-03
1.223523048529538909e-03
1.174627123559323716e-03
1.197705158012263727e-03
1.240513147442140690e-03
1.236930753090816505e-03
1.219771610823599519e-03
1.196373718906768675e-03
1.235167568878777324e-03
1.224750156768581984e-03
1.187747691345699070e-03
1.216025452240061941e-03
1.233830540330976356e-03
1.218406570007502356e-03
1.239671513014992165e-03
1.243264527972440725e-03
1.187733981714995165e-03
1.200161825133255495e-03
1.236016846776569157e-03
1.206360771159722305e-03
1.183006908145920345e-03
1.201982964798276520e-03
1.244228727925125993e-03
1.248684385736796359e-03
1.220313809280190384e-03
1.225546078001145140e-03
1.244578945053895474e-03
1.241692837384017131e-03
1.194158756976061763e-03
1.156643699451360714e-03
1.183823262565579819e-03
1.213036446538253875e-03
1.210423999564929059e-03
1.183022486008094816e-03
1.218385028787109196e-03
1.262482805528448732e-03
1.263824121473722771e-03
1.238042537792751049e-03
1.180153118471686862e-03
1.174761873444210049e-03
1.209364077816814723e-03
1.223610338849399470e-03
1.198720145079623352e-03
1.185936086278452546e-03
1.173787872621802428e-03
1.185086445420853321e-03
1.188481529857628605e-03
1.172333907087932557e-03
1.212258635940308572e-03
1.212270985095136207e-03
1.200033032702511144e-03
1.207224949873640695e-03
1.194585417828897310e-03
1.179561852572772991e-03
1.168160830687978808e-03
1.216322609737629894e-03
1.254571244018101196e-03
1.228313231547232534e-03
1.214476992334444141e-03
1.214065526229555656e-03
1.224586513351659089e-03
1.204929291722269154e-03
1.171321244361992571e-03
1.209700353961275839e-03
1.179887706295633864e-03
1.147050994461673318e-03
1.196064976919265039e-03
1.180154216020038978e-03
1.152990682822552194e-03
1.144948765183750796e-03
1.128271899373274123e-03
1.164893558001289233e-03
1.220958612738337352e-03
1.185303917571895599e-03
1.176003756353708081e-03
1.213735853168614607e-03
1.200054646019847087e-03
1.204536820769888010e-03
1.235007608930382018e-03
1.192931098583379030e-03
1.163989427577736277e-03
1.210272228568268563e-03
1.218918963620032551e-03
1.221210662401965878e-03
1.229501715478220538e-03
1.190830484664144899e-03
1.192550392302588321e-03
1.187317534305075244e-03
1.154239932388925662e-03
1.162079552951688450e-03
1.204898728891061260e-03
1.223068150380405509e-03
1.169776860105238309e-03
1.150553292436078947e-03
1.169415113871479558e-03
1.190524832815503939e-03
1.111278513240547767e-03
1.117684173464475288e-03
1.172991710148557978e-03
1.120309710681160293e-03
1.151627131640043603e-03
1.175353605011932338e-03
1.177896486708547054e-03
1.180663704671870533e-03
1.191253133245969787e-03
1.186619737545366446e-03
1.167595354785253047e-03
1.193570353034197930e-03
1.190995315254429580e-03
1.182857849533943025e-03
1.165183897635638970e-03
1.181027461963722559e-03
1.197805045448050842e-03
1.174027422889946382e-03
1.182274962539163910e-03
1.172858577828309002e-03
1.170833900550642985e-03
1.185629117419203810e-03
1.195513944629880655e-03
1.189781392753220353e-03
1.151825593751680836e-03
1.122891424754294664e-03
1.142083902618395942e-03
1.175056793572850072e-03
1.165363330683346146e-03
1.142137399027707244e-03
1.168736857624063426e-03
1.194076116157692701e-03
1.198332645189037916e-03
1.184764209144009229e-03
1.141175995573579004e-03
1.145899829150979132e-03
1.198256807078876144e-03
1.204987159626400234e-03
1.163517800864227996e-03
1.181209059277731933e-03
1.197993587982468765e-03
1.173453457015653269e-03
1.184372149763913452e-03
1.175515678842346942e-03
1.163458471186849764e-03
1.154882751223224339e-03
1.154040650770550569e-03
1.158825391185666588e-03
1.113550965672844249e-03
1.112004723546866072e-03
1.145897441815785017e-03
1.177888559830082664e-03
1.172444228271896094e-03
1.176383188887001989e-03
1.192529541489446929e-03
1.164358183310489937e-03
1.146499613925256377e-03
1.137577000164534911e-03
1.155159820044398492e-03
1.177140498278926714e-03
1.166970372644644555e-03
1.195793114571497805e-03
1.202970218591815693e-03
1.151445622485600681e-03
1.154498039954086810e-03
1.164484643405393769e-03
1.188861060184772354e-03
1.172700130058475319e-03
1.117908781331850921e-03
1.124946505706417646e-03
1.158137358094212541e-03
1.135905873691279034e-03
1.127753805440157063e-03
1.166447535417628346e-03
1.130864264108307794e-03
1.134613776237306665e-03
1.169393290374269459e-03
1.202065423305613426e-03
1.173161422102190045e-03
1.126965734317067393e-03
1.173036900997331995e-03
1.166724637892416682e-03
1.140535700199625958e-03
1.124651854266590359e-03
1.137475659604137790e-03
1.156828442691915180e-03
1.147946407418435526e-03
1.180748798895682808e-03
1.169106983454255150e-03
1.108950401329936554e-03
1.137887902732648802e-03
1.119290450599269918e-03
1.116208053579479005e-03
1.134319756714157650e-03
1.143092257170859544e-03
1.137512543164068439e-03
1.123619184169107228e-03
1.146617582938909115e-03
1.143478276641242321e-03
1.145593108519595742e-03
1.127975776401951872e-03
1.115666997243620114e-03
1.107528635081717235e-03
1.157880093665520672e-03
1.193247745956508947e-03
1.160525580280494587e-03
1.133017828633718334e-03
1.124712589585668849e-03
1.121600300047384665e-03
1.120239938222398514e-03
1.142765703888944323e-03
1.142141952357325109e-03
1.134294974704338176e-03
1.123477295486754969e-03
1.102695048093547047e-03
1.137037440005883105e-03
1.171036341040717450e-03
1.139520534699430985e-03
1.120767915934802123e-03
1.126305827136615464e-03
1.118808985507869754e-03
1.108808766487486084e-03
1.125372337623463826e-03
1.130222435970294325e-03
1.100913379152678893e-03
1.120515421726970065e-03
1.130366217758419856e-03
1.144662750580398899e-03
1.145891854078073032e-03
1.122219354940627925e-03
1.115455843683618850e-03
1.093172166708644612e-03
1.119203810592460163e-03
1.158987062520470132e-03
1.131829866310285655e-03
1.129616332596275778e-03
1.140246673364765130e-03
1.113170115869893456e-03
1.129210305380024936e-03
1.127049679184436099e-03
1.084134180489453730e-03
1.096247705661671738e-03
1.132438342097760861e-03
1.135111879254665232e-03
1.125601441362222323e-03
1.124011020463234469e-03
1.141566751273108936e-03
1.124890953636972475e-03
1.076855785559024123e-03
1.072199452445592302e-03
1.093724343814385510e-03
1.112549063726353841e-03
1.132663209077832203e-03
1.116938355790155846e-03
1.087273226638220272e-03
1.105393690112648538e-03
1.112722163358101585e-03
1.081511101664364921e-03
1.103433182439830188e-03
1.116724686755161131e-03
1.103663291288553778e-03
1.132910860466830594e-03
1.171516234687846898e-03
1.150738788984809451e-03
1.138745449882436677e-03
1.137347623122713074e-03
1.115249655862332774e-03
1.116750601468193948e-03
1.073554091091395712e-03
1.102037825605198295e-03
1.134525462522245490e-03
1.099576425410583175e-03
1.087209969849127662e-03
1.079995976621642107e-03
1.094145379996994084e-03
1.103686473763587162e-03
1.084910967600033211e-03
1.083739205554092207e-03
1.101767741796584252e-03
1.093538248800868815e-03
1.084810113631521581e-03
1.081661371640421166e-03
1.081452842007679617e-03
1.111956034926006630e-03
1.096429374914736302e-03
1.079815528289819904e-03
1.111169564325045203e-03
1.120774597035558307e-03
1.125835029172293214e-03
1.136566875751817947e-03
1.136661819997942342e-03
1.121389953263094959e-03
1.105418281884877358e-03
1.085292842397061900e-03
1.111526832294699356e-03
1.118242021851891801e-03
1.082448158813825332e-03
1.108217530241000946e-03
1.127743453509838685e-03
1.117879701812753536e-03
1.092846693909679682e-03
1.071408811306999703e-03
1.096976435751297833e-03
1.123845299578076157e-03
1.099598396968212884e-03
1.094574040219808454e-03
1.075116683509980478e-03
1.084386550766946924e-03
1.117629169998418312e-03
1.105278087125668562e-03
1.114528241453024071e-03
1.098800418972063894e-03
1.088752639793234356e-03
1.106184274177307450e-03
1.116524881967194838e-03
1.129539494651994862e-03
1.137816428491877441e-03
1.159406871414000615e-03
1.174424811485986347e-03
1.120533233791512788e-03
1.109783100987017613e-03
1.111653169158477146e-03
1.088435017705374937e-03
1.097415440635720208e-03
1.100358581465457229e-03
1.093665187129106440e-03
1.082496824176019164e-03
1.106377524301384611e-03
1.107265319106331275e-03
1.097083328790691937e-03
1.136685379417956597e-03
1.105955366749787269e-03
1.088982175704297306e-03
1.125580713989129478e-03
1.107340935406917566e-03
1.064478765205458454e-03
1.064878546795647611e-03
1.107155534030004320e-03
1.104228845356151683e-03
1.078276530505359451e-03
1.110867081886845803e-03
1.087261780992799035e-03
1.054500854574741582e-03
1.111601960228639913e-03
1.074833503562901528e-03
1.020963453341981308e-03
1.060180664970348510e-03
1.067673648035102028e-03
1.065196901352980993e-03
1.059122302883575440e-03
1.048966113034338751e-03
1.058230246608643293e-03
1.058396146474631545e-03
1.087181525655251096e-03
1.072498996027317769e-03
1.093394893668504352e-03
1.087937256963125232e-03
1.023044538827547981e-03
1.017054389746483659e-03
1.065236548866571337e-03
1.059870910108692051e-03
1.055028913353225255e-03
1.110902391883846537e-03
1.086021278257733209e-03
1.071856324202780878e-03
1.113760699437896153e-03
1.134511067378122986e-03
1.112895183437216402e-03
1.083674333369048261e-03
1.072592387575396506e-03
1.087063078989169464e-03
1.081746827666935171e-03
1.074447623138825554e-03
1.110808891779896694e-03
1.099635831193799618e-03
1.044817902069557474e-03
1.078797125940248944e-03
1.123571347726771063e-03
1.113706893853313746e-03
1.088338932649589395e-03
1.081547429441840355e-03
1.078512460956446194e-03
1.081368185639082751e-03
1.057882114298408201e-03
1.056192464863463113e-03
1.072486394191469712e-03
1.061561748092654158e-03
1.071913412027217759e-03
1.075691449249451806e-03
1.093649193981626909e-03
1.057080062223937113e-03
1.033182495234496968e-03
1.065417741570569201e-03
1.058552527524486480e-03
1.078348487393014860e-03
1.107576244939413026e-03
1.087855188510746928e-03
1.083947916961949766e-03
1.084911623322973783e-03
1.082582471015144541e-03
1.080417463004244936e-03
1.057264183557713117e-03
1.053908128267850870e-03
1.070310692454917506e-03
1.048810548186915846e-03
1.067624031111632675e-03
1.068373738797056584e-03
1.076675497264510412e-03
1.084541006853001954e-03
1.048201441083835813e-03
1.070487142179853352e-03
1.089823676415394797e-03
1.037422362554797899e-03
1.030618198482905314e-03
1.077346862298462745e-03
1.083496398262979651e-03
1.085398325799623179e-03
1.075965507436632117e-03
1.050085639875814958e-03
1.086344287840813405e-03
1.084088614779134263e-03
1.066780147158306186e-03
1.110945701302260740e-03
1.076927478975395029e-03
1.074999259378565161e-03
1.101704674999656221e-03
1.093427358548778455e-03
1.091546416171567573e-03
1.095336415714481208e-03
1.084574905444693656e-03
1.083318745486289885e-03
1.061126482154012805e-03
1.016056843550073099e-03
1.044415396230143674e-03
1.072412126769947422e-03
1.054404253123719139e-03
1.024994680329616636e-03
1.045943807951108494e-03
1.077836387791732305e-03
1.072472011402372197e-03
1.052770658165448755e-03
1.056400227419060887e-03
1.095930464308115127e-03
1.123617820721086943e-03
1.087311544954438223e-03
1.052609457181656605e-03
1.087238857564491561e-03
1.069517519999096163e-03
1.056260579479811413e-03
1.045746154212187900e-03
1.017527820258181965e-03
1.065376151820617750e-03
1.058262382148983166e-03
9.827478539927959281e-04
9.930024198365895293e-04
1.043281989115326389e-03
1.058954026576601785e-03
1.059098109388750082e-03
1.072322290444361606e-03
1.064998943046859730e-03
1.041341637372824756e-03
1.013080005055280166e-03
1.006878814629969714e-03
1.048877921319867979e-03
1.072683514706923406e-03
1.072822948614773940e-03
1.053613998788931021e-03
1.067249980867419554e-03
1.055755598130472686e-03
1.007682506192534482e-03
1.018249980793712890e-03
1.055764211046956438e-03
1.081108282013021555e-03
1.080948069935982548e-03
1.069582107066261801e-03
1.070600112538363504e-03
1.036403620058116808e-03
1.020512462851008283e-03
1.051081465925209372e-03
1.035834809597446391e-03
1.033662144396466434e-03
1.070707075592516140e-03
1.048288029897973721e-03
1.035143485940353365e-03
1.059266322381321188e-03
1.047147759380065131e-03
1.046350248502991766e-03
1.034954443286836530e-03
1.039485011536965542e-03
1.057819131865225326e-03
1.046890783539815252e-03
1.036158377088320119e-03
1.047461210811513827e-03
1.034485511439531919e-03
1.014186781835841114e-03
1.024732819106174801e-03
1.051036017352483583e-03
1.054186175236718941e-03
1.036972483041133288e-03
1.031168678613058817e-03
9.918737438084318341e-04
1.004129191260023099e-03
1.061006876278156128e-03
1.042626546282804639e-03
1.031850283692733539e-03
1.032353757672199463e-03
1.012989764959197712e-03
1.016375512562065191e-03
1.045297372619004815e-03
1.081035188500553430e-03
1.080765408263239863e-03
1.050431027156353229e-03
1.029968202533333233e-03
1.021549017102559454e-03
9.988326157914996679e-04
1.012250121573871325e-03
1.049811128221059525e-03
1.057138873439613823e-03
1.068382288305217906e-03
1.060071910937471391e-03
1.046176574429523920e-03
1.065355629669881374e-03
1.039782770607149218e-03
1.020556860210524710e-03
1.033551991549104716e-03
1.039034862869946162e-03
1.059987591989818576e-03
1.043170797697322424e-03
1.039709536356750235e-03
1.024981237976809812e-03
1.037227006625262562e-03
1.071266682193972291e-03
1.051385499707125021e-03
1.062168821468064414e-03
1.061361531560596570e-03
1.041498792846917319e-03
1.007898024675141398e-03
1.026167840303092438e-03
1.066693045028461496e-03
1.025867641017527655e-03
1.015641361373319576e-03
1.023805542495255343e-03
9.839143677787944107e-04
9.954514286364820556e-04
1.010982474474343609e-03
1.015114863110880413e-03
1.034169827012235750e-03
1.035582597117156887e-03
1.057368803805770795e-03
1.052905886175225679e-03
1.032837477646726416e-03
1.040465659514140315e-03
1.040585836242242674e-03
1.043623042420410967e-03
1.047026168292919911e-03
1.015175670826608126e-03
1.029340249490081922e-03
1.060768169633598094e-03
1.046394084390302659e-03
1.048888888345432579e-03
1.051876575258745136e-03
1.017932972814179510e-03
9.984470465132751823e-04
1.024562325046924401e-03
1.033335354758873562e-03
1.067854085612937771e-03
1.060990545747517210e-03
1.012184492066403423e-03
9.962775556061494696e-04
9.933787727966492120e-04
9.864011265921252686e-04
1.013989768661773851e-03
1.051870315616940024e-03
1.023055678543249511e-03
1.013285035097468605e-03
1.025828687275684176e-03
1.026731586632845293e-03
1.016295586990671957e-03
1.035679450138209546e-03
1.052292705491951127e-03
1.041220280925062329e-03
1.041157937041975500e-03
1.053439503316260179e-03
1.039558705506703727e-03
1.013686713823417230e-03
1.002783443598809741e-03
1.001350374390078428e-03
1.009913362819668059e-03
1.014582266497598712e-03
1.028809264423928170e-03
1.052024661637966565e-03
1.068070405659518086e-03
1.037606266103938742e-03
1.016783453987816794e-03
1.035770009513389519e-03
1.026980844563431163e-03
1.008597349681612625e-03
9.906667939113852732e-04
9.838881735761309359e-04
9.905829078931934015e-04
1.027999659910226000e-03
1.032884927121874036e-03
1.030859664360296449e-03
1.038046717225088282e-03
1.032818226650833102e-03
1.052341646854949853e-03
1.033575252752936321e-03
1.006746554771839348e-03
1.028870810360452874e-03
1.058904947175818515e-03
1.035295868618427064e-03
1.039050387791285758e-03
1.043088750409057117e-03
1.042172459393795421e-03
1.026978480733174411e-03
9.898341755676183691e-04
1.016585798278246211e-03
1.041506353382037160e-03
1.078057561657141906e-03
1.076293437372260239e-03
1.036747370877689860e-03
1.007613010144079889e-03
9.910219827899600063e-04
1.011843794910628758e-03
1.007203239626185999e-03
1.005971728562487936e-03
1.004196120393941729e-03
1.004242360262474609e-03
1.052304430366956048e-03
1.055345336988615249e-03
1.038125383746329403e-03
1.038512986883996731e-03
1.003722638008648377e-03
9.977052315113818862e-04
1.022449347826670822e-03
1.012525477801510827e-03
1.026483671000890394e-03
1.053443861589594419e-03
1.038725480727200126e-03
1.003832345038171503e-03
1.012852334358347282e-03
1.032277124994029080e-03
1.000705142800201088e-03
1.009925970503591612e-03
1.004400953130634442e-03
1.016265336182799401e-03
1.029152838129148307e-03
1.030822049623219844e-03
1.024870598641607197e-03
1.011900666529136177e-03
1.041394346915966614e-03
1.031089078316967502e-03
1.002494625887181533e-03
9.892843929705050915e-04
1.020899081420219333e-03
1.041083233296279153e-03
1.026187174249741825e-03
1.014893423371863394e-03
1.015346833703627055e-03
1.011192013435987299e-03
1.010959827689605298e-03
1.030644285542479900e-03
1.035108995228319322e-03
1.043163707717940621e-03
1.006704111836213443e-03
9.849355603713260982e-04
9.857481777565569193e-04
9.880834459868382321e-04
1.003990377232672144e-03
9.986852606272077736e-04
9.983621507586909385e-04
1.007977910093313606e-03
1.044768712316273196e-03
1.072851577678910016e-03
1.051498233219865181e-03
1.007109195157146692e-03
9.847627479537518057e-04
9.472306811065533960e-04
9.656747645498482604e-04
9.995948595711645970e-04
9.919256968148198756e-04
1.025957860519436608e-03
1.061057037788753262e-03
1.021025814189505587e-03
9.836359268646549699e-04
9.812118365362478868e-04
9.930541422583990131e-04
1.019572449530337490e-03
1.004000610558464148e-03
9.725223406611674306e-04
9.623365934528862759e-04
9.815416365613733284e-04
1.006837855923949998e-03
1.015123170166254071e-03
1.029685639169268746e-03
1.048610998989029253e-03
1.021287081157792138e-03
1.021980510467088545e-03
1.027640135059981665e-03
9.843927019415488894e-04
9.865130332458787663e-04
1.005001018914454579e-03
1.007076589461809637e-03
1.016642178294440953e-03
9.976824228270493675e-04
1.001552319674478900e-03
1.006646641178501715e-03
1.015775590821003677e-03
1.036494845584896157e-03
1.007355181022720394e-03
1.011292721797946289e-03
1.008343627640199015e-03
9.960377904948227758e-04
1.021668488381891884e-03
1.036485534816969974e-03
1.042822918802407527e-03
1.028231858284508679e-03
1.005177874617065731e-03
9.920606644363528463e-04
9.899767860085560353e-04
9.795574102847601997e-04
9.894307728343036245e-04
9.882832234677574931e-04
9.762695637443923003e-04
9.987802748743829142e-04
1.002591026277651438e-03
1.001102478009358249e-03
1.009928113413508834e-03
1.014767196189991305e-03
1.007866487652569858e-03
1.006503611764638035e-03
1.027539739947858468e-03
1.015868197941840936e-03
9.752462399643722999e-04
9.841547224102361203e-04
9.949351295136976865e-04
1.000106802923642893e-03
1.019602806535130227e-03
1.031114179694541440e-03
1.034493371040333051e-03
9.996088947644976574e-04
9.518946152132490551e-04
9.532511093390205964e-04
9.990430900814382086e-04
1.030414512280637945e-03
1.024948782367360702e-03
1.037837633065798789e-03
1.034070455077848666e-03
1.014738548072533159e-03
1.005988527035892336e-03
1.001442312492149952e-03
1.001813392353199245e-03
1.006767690828912079e-03
1.012806480677663247e-03
9.797583855428568158e-04
9.744173519032572851e-04
9.908366442875962948e-04
1.013990509010225232e-03
1.033860501993325758e-03
1.033768628604946104e-03
1.028944636710070470e-03
1.006181296608726385e-03
1.007112145629184821e-03
1.018237609493014180e-03
1.011571142697361477e-03
1.016112154163131267e-03
1.003922403863784403e-03
9.925196390753417749e-04
9.974355786750955469e-04
9.951201494811216536e-04
1.017669972611854028e-03
1.032492568363982269e-03
1.000885005382364879e-03
1.012372154178558257e-03
1.023459186269045761e-03
1.033820474684348217e-03
1.055300347909061921e-03
1.026592165023351320e-03
1.015482567826962810e-03
9.853982957477936191e-04
9.788762522105972936e-04
9.937194990820982440e-04
9.731084719459804321e-04
1.015853361478487489e-03
1.029968781881188079e-03
9.784487948580917072e-04
9.687714195982091497e-04
1.000023105417299947e-03
9.971449952468343196e-04
9.800941265917912336e-04
1.028837738862025276e-03
1.025635884753872597e-03
1.005281901527651156e-03
1.041508451449540311e-03
9.951154473511177132e-04
9.686498070500263379e-04
9.882425324459309483e-04
9.883489248831010994e-04
1.032595074097355939e-03
1.035185531310860423e-03
1.005959538267866106e-03
1.001368594614599188e-03
1.016987249297976806e-03
9.889090137294447198e-04
9.734146324839863286e-04
1.003503304409271869e-03
9.975873306267701857e-04
9.856732777741307981e-04
9.927323150026674727e-04
9.997752724824045343e-04
1.002561934833720103e-03
9.894926182429501262e-04
9.871013285014959646e-04
9.908558777375561528e-04
9.786021396473621077e-04
9.975354463362588828e-04
9.828233210794059746e-04
9.650537224181555745e-04
9.743862481383036784e-04
9.578161421682748798e-04
9.639675952386334836e-04
9.920549758944861244e-04
9.920151102879057152e-04
9.765067524702988845e-04
9.599046143967617959e-04
1.001509550687002328e-03
1.025321686471934463e-03
9.697677688458812345e-04
9.873075745870122863e-04
1.026662542729913762e-03
9.970054716145388980e-04
9.605610881564032597e-04
9.754259708849945037e-04
9.724522492030090916e-04
9.775651531207265026e-04
9.979911533629652783e-04
9.846999821040392734e-04
9.827005563446996727e-04
9.748827959293655419e-04
9.626798533326657355e-04
9.850873030356444796e-04
1.030255086684058038e-03
1.025023065407895586e-03
9.916169634902776472e-04
9.861859161511843126e-04
1.004175645754268147e-03
9.779447732326355947e-04
9.592431390473675100e-04
9.916482322252495856e-04
9.992581355017919088e-04
1.014423067787473742e-03
9.930597828877168066e-04
9.480426273643944440e-04
9.673791204139490845e-04
9.775055881639214701e-04
9.659351851185606855e-04
9.539705205688400443e-04
9.639735817159089714e-04
9.993906359205509838e-04
1.006237351135381292e-03
1.012071794333446479e-03
9.994304331123228524e-04
9.711586622706009503e-04
9.933897474923342099e-04
1.035954768794510863e-03
1.030253280776571335e-03
9.794435184354124187e-04
9.603098620658016751e-04
9.740692935146525117e-04
1.004278664724520811e-03
1.008801680826577332e-03
1.016733219882064729e-03
1.029264809588718551e-03
1.007955968541691776e-03
9.817368925295832070e-04
9.847380209654439838e-04
9.857781182684207527e-04
9.529630382017040919e-04
9.815515030018055666e-04
1.009933156824931264e-03
9.831471711234940347e-04
9.774098422412420741e-04
9.826422817531320440e-04
9.781103835512330088e-04
9.809557506946483055e-04
9.753249986592975795e-04
9.660946846196330354e-04
9.927571673836654495e-04
9.992717449545105487e-04
1.002250065732335476e-03
1.002700173714557094e-03
9.973178701422971432e-04
9.942984309796601763e-04
9.739375785097687584e-04
1.008869308126777694e-03
1.014265601892848367e-03
9.487941657553677476e-04
9.063655193818478733e-04
9.328397563326220514e-04
9.599573736853386384e-04
9.674636197845303421e-04
9.957965931001492525e-04
9.872063842946813845e-04
9.790647996777354645e-04
9.874428221346277876e-04
9.831037126615503607e-04
9.652347639762349574e-04
9.631947451550495424e-04
9.894716525264382785e-04
9.801165020877219362e-04
9.732696578805968097e-04
9.399030932068368508e-04
9.510887762893802154e-04
1.008046608343001480e-03
9.793382245229691804e-04
9.447677269610964658e-04
9.913133600842778930e-04
1.018724180616323262e-03
9.841459730173340945e-04
9.516003562208478865e-04
9.439709345771443282e-04
9.656440404523542343e-04
9.844528573672416821e-04
9.728532876605844575e-04
9.639550919308294405e-04
9.823438242167667738e-04
9.835106311237786121e-04
9.711930296393673188e-04
9.754118536417133358e-04
9.982553821541806718e-04
9.940386629979859785e-04
9.631970458994114966e-04
9.633582913566121099e-04
9.724331312796480461e-04
9.960980952452343912e-04
9.955045529712351279e-04
9.704068056324313641e-04
9.974154141045529255e-04
1.005262669068145978e-03
1.005820316403628492e-03
1.014146743057811086e-03
1.000909495421086447e-03
1.000987778972394025e-03
9.678163178371994085e-04
9.343708059625565818e-04
9.693702744889181374e-04
9.821137344811412245e-04
9.546117131188252333e-04
9.619310630144283815e-04
9.622506184279667118e-04
9.808429389625216658e-04
9.917084903027636664e-04
9.661400224783952195e-04
9.415977246969430437e-04
9.565119408126317429e-04
9.731494390408763299e-04
9.437568722845198106e-04
9.353835338093616485e-04
9.809140453879792304e-04
9.761349031363700810e-04
9.557794410205667709e-04
1.000895395550971661e-03
1.010099632580947673e-03
9.923317410448838187e-04
9.284953059689491717e-04
9.251445954419652970e-04
9.586864587727537707e-04
9.445270032709265169e-04
9.736903907281650294e-04
9.967174734805764064e-04
9.783195668358701889e-04
9.542853984856918470e-04
9.529828974521307354e-04
9.771045304938178345e-04
9.655379119240843503e-04
9.810486549414636822e-04
9.908260923155824684e-04
9.806057743855707033e-04
9.741647654202812128e-04
9.515616883362290179e-04
9.560273383504315752e-04
9.664638766704692708e-04
1.003313451397473037e-03
9.914254998087935165e-04
9.680522302647542659e-04
9.590593672310661474e-04
9.676709182137528719e-04
9.985017777383851413e-04
9.739166342832082223e-04
9.601853015781137285e-04
9.665214041918897270e-04
9.686469370982910910e-04
9.667900981053137270e-04
1.003056852116835859e-03
9.971731774848907864e-04
9.774081755925102897e-04
9.753818864207240312e-04
9.855094996020444947e-04
9.943835914474096534e-04
9.775460757686245915e-04
1.004130624635669791e-03
9.829485676019554356e-04
9.896272242158395561e-04
9.898448062092956440e-04
9.722602310755680413e-04
9.873722099150649637e-04
9.722869808554127817e-04
9.556129327580395330e-04
9.290387695737599471e-04
9.071726597446940236e-04
9.309826571090108792e-04
9.902224960433906285e-04
9.761943296721516637e-04
9.609845037568408343e-04
1.002031905372515689e-03
1.021588953576512814e-03
9.841430902464008874e-04
9.525539696328604120e-04
9.618454927438383709e-04
9.871761265227701077e-04
1.006721814152532635e-03
9.563235124314263102e-04
9.338181500797954841e-04
9.515999837166101444e-04
9.341455959011932394e-04
9.512049170589489434e-04
9.750065626757660562e-04
9.463844153868521776e-04
9.369654575873043092e-04
9.435461296193250070e-04
9.441860065313596164e-04
9.548774442142808367e-04
9.536248078630267218e-04
9.599204077260581683e-04
9.416872439064103394e-04
9.284089164408283138e-04
9.877691205836822488e-04
1.016716032693923064e-03
9.863173716825831584e-04
9.680640423383946513e-04
9.657230604242366149e-04
9.677019799492405251e-04
9.498791887887761062e-04
9.462915783291394982e-04
9.607417972653124532e-04
9.441844762170350288e-04
9.409285791189516334e-04
9.365985613154312762e-04
9.390500658629948299e-04
9.603647631283560894e-04
9.736979321476265953e-04
9.915449361199617315e-04
9.759373077934357758e-04
9.597718155440706405e-04
9.459028706042358226e-04
9.330349837688250948e-04
9.750566945027279745e-04
9.999961014693853692e-04
9.774464568488433480e-04
9.558289736393533152e-04
9.606258958630313266e-04
9.643344849278303807e-04
9.263066942563970589e-04
9.219836930468598354e-04
9.466465330684696719e-04
9.271226464239362480e-04
8.999023120162285595e-04
8.911018662325686851e-04
9.193694551420392505e-04
9.300364629032395816e-04
9.427068292742657625e-04
9.827050797174962261e-04
9.752673431258093804e-04
9.633391896300500662e-04
9.751024072938663202e-04
9.635793101922804967e-04
9.755928340477111648e-04
9.821891990364896123e-04
9.270824291654549895e-04
9.180965487368081355e-04
9.476317347579973861e-04
9.242969805636013598e-04
9.394011807410839647e-04
9.706871431258932157e-04
9.658702246911512850e-04
9.538632031667228098e-04
9.391283644257757005e-04
9.776599666961598330e-04
9.807751089552518581e-04
9.484465651351694886e-04
9.280015302095667024e-04
8.993680153084712865e-04
9.101505105800277795e-04
9.491058024240834516e-04
9.592993850157256188e-04
9.643683839587045186e-04
9.465848562472141793e-04
9.185482933384152325e-04
9.375999993938687743e-04
9.415389489752075619e-04
9.327341206463471380e-04
9.374051634077584490e-04
9.323071754329435119e-04
9.310019961885483046e-04
9.512038134460441049e-04
9.828534398584672527e-04
9.800253100572711273e-04
9.722990442452375016e-04
9.843013700962252935e-04
9.977923563182324648e-04
1.001831583930390705e-03
9.955211433579722741e-04
9.672284478226809458e-04
9.444452063431631791e-04
9.454564781251393159e-04
9.405108955708227749e-04
9.454613236580660393e-04
9.429309966654861709e-04
9.438226689643975254e-04
9.600120752789494116e-04
9.539679926239063657e-04
9.431213017828369996e-04
9.497005130135891199e-04
9.162974576200129005e-04
8.694080678285532205e-04
9.170318570140741912e-04
9.531802121358490124e-04
9.438364118827771059e-04
9.499478181685885739e-04
9.543118073979795337e-04
9.526892826571448135e-04
9.819457201541966027e-04
9.941451755523652775e-04
9.430912990066119645e-04
9.178737457692521650e-04
9.332797389966478044e-04
9.570277441573680479e-04
9.305242808674880775e-04
9.409828934743750357e-04
9.896496559090263087e-04
9.838868276075642995e-04
9.457088540150770462e-04
9.320896926786734118e-04
9.353462487849976883e-04
9.373824833259729447e-04
9.806168353452869926e-04
1.024169610329603818e-03
9.829342173074825332e-04
9.333011925425523103e-04
9.475359284189213867e-04
9.464361936359830512e-04
9.455019450903635663e-04
9.545810471939357444e-04
9.595585809788323211e-04
9.397743097642334608e-04
9.146521138899606782e-04
9.077884726600701304e-04
9.168553958519556554e-04
9.508807909533962882e-04
9.567219791654242014e-04
9.687285487673050069e-04
9.485443002222114072e-04
9.215093630149952773e-04
9.175398380196713279e-04
8.970967826772064703e-04
9.208295353568106021e-04
9.439029805186074321e-04
9.448888892144480158e-04
9.309739587116835869e-04
9.177873008880492716e-04
9.279887643345299461e-04
9.365513359191744063e-04
9.573332802757496479e-04
9.701019188150702662e-04
9.632183039850903067e-04
9.415830590634972170e-04
9.332708867764624152e-04
9.619551941143007117e-04
9.590556887728121128e-04
9.472698812452469549e-04
9.475964459874810890e-04
9.165530722229676963e-04
9.033334951069897818e-04
9.233016830295151783e-04
9.236848628072207718e-04
9.142065156594682317e-04
8.977274942857630009e-04
9.137206680156508519e-04
9.446957307180042871e-04
9.401415267474650056e-04
9.391417279858196290e-04
9.236672012027274167e-04
9.300468109611969778e-04
9.726173535627382792e-04
9.586004158823371304e-04
9.511913069640444548e-04
9.861883761466874038e-04
9.520253030982941912e-04
9.340402753611289945e-04
9.251117808730950805e-04
9.318866414792597273e-04
9.609464574034660804e-04
9.284861831942711275e-04
9.307969635606014357e-04
9.473775165609405130e-04
9.387165043124772248e-04
9.385189348378182150e-04
9.244242760744875685e-04
9.081238538448403643e-04
9.116907718928644530e-04
9.273868197843702574e-04
9.413132532704956588e-04
9.516791282082466248e-04
9.376697735543680461e-04
9.422607749002480208e-04
9.531296175692677937e-04
9.619042562213084638e-04
9.815495841050485802e-04
9.530380774339888188e-04
9.123528229473775158e-04
9.120629098168100491e-04
9.536229446709586438e-04
9.506096963744186789e-04
9.407170630244096783e-04
9.594463907786629844e-04
9.427942050165007918e-04
9.365400801340164217e-04
9.318600195871717951e-04
9.423114937571157443e-04
9.577536271242482460e-04
9.464725221227404022e-04
9.266177991089410418e-04
9.281034091183324201e-04
9.366293066719759202e-04
9.441797781278112771e-04
9.589291545752440639e-04
9.350556138590186955e-04
9.263509883782849704e-04
9.775964903301426548e-04
9.489304231030571031e-04
8.893940830127793247e-04
8.975554514143182193e-04
9.287731846261264865e-04
9.247939307225074533e-04
9.016574662741490016e-04
9.253949565789416649e-04
9.460774631986352927e-04
9.179268982198604760e-04
9.231156898434069672e-04
9.546222143982561158e-04
9.362304678830706385e-04
9.236685940273805552e-04
9.513020216764267196e-04
9.395197804810655065e-04
8.955755958702911685e-04
9.473970667939063395e-04
9.407211968005995198e-04
9.011243044291482318e-04
9.139372636813627429e-04
9.162913864479203894e-04
9.090737846123637294e-04
9.247061220889893829e-04
9.417074667372409393e-04
9.312554500383495503e-04
9.545639560899909929e-04
9.643705001132356390e-04
9.439734440877354128e-04
9.223739703465373739e-04
9.209417280587991117e-04
9.143179862260750841e-04
9.178697515935990746e-04
9.343264433783895302e-04
9.185721219549347442e-04
9.269824104925403728e-04
9.263450421847431882e-04
9.079482584269784945e-04
9.025697692014022101e-04
8.938680615579575441e-04
8.981920723135119718e-04
9.310907499269122133e-04
9.607126552672542617e-04
9.632752519436659985e-04
9.193415794868681646e-04
8.863321705961295458e-04
9.082260137232955454e-04
9.207691123492477365e-04
9.521172697725105829e-04
9.502829956854321001e-04
9.078791571437083100e-04
9.021761461983797675e-04
9.231457883512800885e-04
9.299465718671889826e-04
9.068584623997611371e-04
8.960138467798704808e-04
8.953719007161962387e-04
8.883402608418567359e-04
9.086148971219534104e-04
9.133834443829673064e-04
9.015270348220273721e-04
9.123674461895703997e-04
9.374416556060174033e-04
9.268877999199426126e-04
9.401822231298355903e-04
9.653815006372668504e-04
9.323432077235247698e-04
9.078452365288940248e-04
9.003736513267302823e-04
9.109277570229245592e-04
9.081464405376721803e-04
9.040617808102587374e-04
9.303331400157490881e-04
9.389747137799473375e-04
9.336722772837024835e-04
9.037478848249881191e-04
8.869277040471344221e-04
8.964946969185978764e-04
9.140192625700738292e-04
9.582399397998482386e-04
9.437053128035380409e-04
9.097532081128223468e-04
9.465770369003473480e-04
9.708480819815428235e-04
9.337377927316350230e-04
9.212614366096272918e-04
9.237952248087984630e-04
9.154632684115292631e-04
9.130424487185819079e-04
9.022062082505881214e-04
9.074322137876269330e-04
9.136018326893836959e-04
8.942258755579453842e-04
8.846294490521282219e-04
8.955285833074262680e-04
9.191165842904850140e-04
9.543468259748008305e-04
9.585063207630283629e-04
9.057295089964854506e-04
8.910919593787470150e-04
9.084051218013995200e-04
8.950862415351217797e-04
9.033679332836892350e-04
9.109271198622263333e-04
9.061554893287107572e-04
8.946325529482899346e-04
9.026369615497392002e-04
9.320849693084049328e-04
9.346642976016253986e-04
9.191351193607233058e-04
9.418821204279341237e-04
9.537471693570154056e-04
9.263049971422779002e-04
9.154194168121332006e-04
9.117165469778551771e-04
9.054874690012713716e-04
8.871627001658020061e-04
8.965982633269933182e-04
9.029233336397372855e-04
8.873636630761460274e-04
8.954207234056371124e-04
8.890916048051639067e-04
8.738696519501436017e-04
9.049780730478918130e-04
9.274717414319369208e-04
9.152329027805512513e-04
9.194560501844950421e-04
9.418905932783038946e-04
9.323233147873765964e-04
9.271717216734230238e-04
9.228871522964472111e-04
9.002512133555453863e-04
9.073981489387281194e-04
9.302670263061568268e-04
9.224829953543114188e-04
9.084466993402204272e-04
9.119781607840308666e-04
9.165381452563707869e-04
9.245681072536993724e-04
9.171899492727780085e-04
9.169318085488624729e-04
9.196090127056397601e-04
8.932839004455299121e-04
8.934987540600434130e-04
9.028019613874542970e-04
9.400842594438865068e-04
9.565620423011474962e-04
9.001468414424462078e-04
8.627553239649206340e-04
8.677323294148262195e-04
8.920089244843634269e-04
8.920401217110024731e-04
9.038017398406919404e-04
9.247888691509911514e-04
9.316789414809205881e-04
9.097409460919514456e-04
9.200744355550906925e-04
9.292013922245701473e-04
9.285991197146571370e-04
9.415380444780457143e-04
9.127888832892598657e-04
9.370191643246572697e-04
9.444643810782505549e-04
8.907574663795707554e-04
8.706183966553678174e-04
8.765469600199737475e-04
9.038395585706598089e-04
9.100705785565006874e-04
8.885755934887463840e-04
9.049366905585744724e-04
8.932172046733772826e-04
8.755342965745423461e-04
9.115645417495843363e-04
9.302846703563869089e-04
9.220917180570986898e-04
9.117123486472289949e-04
9.053039885246390870e-04
8.972425738784712461e-04
9.082704317756651108e-04
9.150512148987853490e-04
9.253073618473290057e-04
9.178841960633390626e-04
9.004304324951140732e-04
9.007469784989626405e-04
8.903034687899568896e-04
8.821851375941716904e-04
8.972388880898554166e-04
9.300565099958622330e-04
9.410540336064820511e-04
9.193712372796965324e-04
9.102420939695228270e-04
9.315213076281487993e-04
9.142287371248304694e-04
8.742525983381365827e-04
8.642135013324638926e-04
8.767967901946732570e-04
8.906287861609738562e-04
9.091481664624449874e-04
9.117482755174782837e-04
9.017288236063337103e-04
9.248060420474727306e-04
9.259263324177133487e-04
8.993515996287761594e-04
8.957788469480610152e-04
8.738948266695925398e-04
8.755861455381492697e-04
9.147837143701307173e-04
9.060236274054046975e-04
9.128293318547112296e-04
9.210563548062252652e-04
8.920222256192942081e-04
8.872138255936725055e-04
8.910737184652403565e-04
8.732218422485206900e-04
8.666286735399218993e-04
8.714798840686843436e-04
9.034148289683970262e-04
9.174351232808007975e-04
8.951254414963434776e-04
9.231891130532793440e-04
9.481426917601298810e-04
9.171742523621007103e-04
8.910410777228991571e-04
9.204660020697482282e-04
9.160892208901095114e-04
8.759149426038517327e-04
8.870991279397515920e-04
9.094736193150359388e-04
8.907271668185181039e-04
8.895466368054690985e-04
8.964409194491604468e-04
8.970041473747786872e-04
9.357214880257303229e-04
9.360944831540085002e-04
8.847026134408362283e-04
8.725474123163862129e-04
8.733163475017830576e-04
9.075901886092625423e-04
9.124429752250486818e-04
8.683841410584315764e-04
8.912778218745000952e-04
8.833600340709984360e-04
8.616887010167897498e-04
8.968233092817079260e-04
9.014955724666197769e-04
8.624156045753505594e-04
8.541750050819098142e-04
8.797329618370979638e-04
9.009249599587068136e-04
8.989822414942360597e-04
8.857186770758031583e-04
8.783289284760511942e-04
8.876550650854908141e-04
8.853146914948896700e-04
8.807964646410879625e-04
8.779097590083548243e-04
8.957262727572511476e-04
9.264349946032183212e-04
8.994352545480248807e-04
8.794588575837610119e-04
9.166146224467249708e-04
9.374635862524138353e-04
9.310462834358833144e-04
9.098872697904760495e-04
8.860624566358486689e-04
9.135329857090848790e-04
9.359233889833499425e-04
9.294052422663002383e-04
9.171567786108043288e-04
9.029198093711305207e-04
8.740575564789641698e-04
8.658610845097481539e-04
9.003986116503375371e-04
9.296309071031427914e-04
9.242419639641829068e-04
9.174509910116715895e-04
9.091266167097238797e-04
9.368010104167018076e-04
9.258346007243913999e-04
8.809817603552150701e-04
9.075251827726827942e-04
9.244078156814570851e-04
8.845886045248052771e-04
8.891273653007734359e-04
9.335397819781241207e-04
9.352246488983262558e-04
9.164034818531414679e-04
8.844006388802243615e-04
8.949325276187643013e-04
9.076292441664819211e-04
8.901992276338870471e-04
8.823369236240719221e-04
8.981542575857770017e-04
9.052932311427633978e-04
8.864602093286372622e-04
8.874017970321415767e-04
8.832981816991030549e-04
8.593804394981153930e-04
8.696982809199032454e-04
8.922176982354713395e-04
9.025911024656649729e-04
8.891773377823156826e-04
8.934815657490580675e-04
9.050168885411615698e-04
8.912424541943114904e-04
8.777551115786301527e-04
8.889198027106075695e-04
9.159678183650078742e-04
8.932713062961485529e-04
8.848649778281484930e-04
8.962732045430114912e-04
8.950290992331059840e-04
9.070890496150235986e-04
9.091809887174146822e-04
8.916208445754860226e-04
8.855010537707965357e-04
9.209813884783589347e-04
9.094405866177298356e-04
8.728513466663382226e-04
8.807731273405496226e-04
8.944769674344676654e-04
9.125503711786688921e-04
8.969211742108731174e-04
8.866162895418182657e-04
9.026269309089562714e-04
9.094743178104541283e-04
9.020104928316682348e-04
9.072865712982948992e-04
8.889229661574464710e-04
8.643436821969956727e-04
8.739098755407954337e-04
8.585651299221142355e-04
8.700541273035353228e-04
9.162150442247338558e-04
9.110930524470970933e-04
9.079068969683315232e-04
9.069518971049647747e-04
8.605223645246777619e-04
8.657765095201959589e-04
8.856608910510717142e-04
8.948184539231827028e-04
8.881971970341726898e-04
8.960624643994113828e-04
9.250573182210507098e-04
9.118605693163419137e-04
8.953941752695595939e-04
8.809143976790272980e-04
8.915503092924235550e-04
9.066441234089523977e-04
9.071817973943666416e-04
9.021835884202904438e-04
8.983946150305981235e-04
8.747529901387276433e-04
8.868640913108159080e-04
9.139338775982575394e-04
9.016257409599084212e-04
8.921278718871250438e-04
8.882829734250865259e-04
8.953620783801838779e-04
9.011370347302789709e-04
8.910498844952003750e-04
8.946829744119753122e-04
9.173004358914335328e-04
8.631359765408355093e-04
8.297414901814490840e-04
8.704891101284535637e-04
8.741068913328879598e-04
8.644420971904946812e-04
8.580482724887519754e-04
8.614575867263178557e-04
8.846037918834626394e-04
9.005761047388372237e-04
8.931943891572062836e-04
8.806939470054228570e-04
8.877722303793973051e-04
8.858005602154542767e-04
8.877013731520631400e-04
8.921477042428253325e-04
8.884294204385312539e-04
9.032492894025465893e-04
9.085544187224896262e-04
8.831892402747543473e-04
9.028747336805455865e-04
9.284087454082469871e-04
9.189431469072332050e-04
8.945976148276838956e-04
8.759676245107454826e-04
8.821464442153798598e-04
8.920820666291746047e-04
8.864077667794075183e-04
9.015009518406163743e-04
9.257967071516846457e-04
9.166491283778461802e-04
9.205024768863944318e-04
8.959394245274891191e-04
8.598209519224153143e-04
8.942968957003933489e-04
9.072470861375330018e-04
8.960678512924437214e-04
9.056135775313791563e-04
8.962365763856465842e-04
8.876206075859316424e-04
8.800806835529456813e-04
8.784517916551559625e-04
8.895935098256939691e-04
9.017664671789937586e-04
8.837621211233206422e-04
8.617971074090509213e-04
8.870560237715342192e-04
8.855471177184601802e-04
8.588296362370852330e-04
8.559753266397753706e-04
8.784409949106732410e-04
9.067460836351566838e-04
8.953237824339293398e-04
9.124140901729317936e-04
9.138470483892828901e-04
8.605260262560268875e-04
8.548685437430185484e-04
8.878206969944998700e-04
9.014072336447098190e-04
9.004472088711658806e-04
8.907313269447083605e-04
8.754830341043405876e-04
8.660030531538018446e-04
8.781638287582680140e-04
9.135446096469502933e-04
8.999452407303982658e-04
8.915307302836967662e-04
8.737762057357814291e-04
8.886808418004141881e-04
9.369848221759209585e-04
9.059215088147689254e-04
9.025268432392351227e-04
9.195602316667812835e-04
9.092229020310729944e-04
9.126745729124271719e-04
9.205615364449227416e-04
9.101645980999767535e-04
9.131114994509643978e-04
9.245191252485290530e-04
9.007454401817944394e-04
8.904505064969311890e-04
8.981548675734042511e-04
8.891525905584732586e-04
8.973681099417727585e-04
9.210340856947142824e-04
9.396063997286122462e-04
9.214237914960500065e-04
9.046390999584187631e-04
8.862885364081972070e-04
8.772533495009067700e-04
9.119265226419514961e-04
9.018113341654361830e-04
8.672252371235076836e-04
8.795163054205739229e-04
8.954141340494420950e-04
8.775015082122426206e-04
8.694645810851477953e-04
9.112019266651885316e-04
8.965137002080071768e-04
8.716596502032072447e-04
8.864824717737582573e-04
8.644359296481367782e-04
8.390338142482587584e-04
8.818916017545798576e-04
9.084423610236462814e-04
8.863097027481114942e-04
8.783689629140089758e-04
8.749564726880550147e-04
8.878990928418871095e-04
9.011196294560701965e-04
8.789609201128769766e-04
8.842957802405095741e-04
9.154562913734939477e-04
8.935835584666180966e-04
8.959586507909636293e-04
8.913899937630915919e-04
8.881851307832779735e-04
8.878046348245856529e-04
8.564136175888482135e-04
8.841305356471251863e-04
9.087416489622289180e-04
8.720547984926167902e-04
8.749558583217202992e-04
8.888688075657635163e-04
8.873497622385913145e-04
8.990690576318303593e-04
9.060876219310344233e-04
9.177544605112680168e-04
8.991477866736560017e-04
8.956086837126533279e-04
9.111494873594432617e-04
8.944084681844038627e-04
8.828260819194261788e-04
8.848503572746149086e-04
9.031393371514018090e-04
9.156699520974585218e-04
8.865598761936805241e-04
8.871058370009850258e-04
9.138275731172975204e-04
8.958490325400943113e-04
8.825121410551943360e-04
8.925576261393395813e-04
8.910791528256812796e-04
8.876249926004063260e-04
8.862832126918258197e-04
8.722700104891918400e-04
8.716161856202524292e-04
9.167253686987581179e-04
9.177598477985058571e-04
8.977680255436575356e-04
9.080058176465513001e-04
9.009191820660893352e-04
8.770845535999006017e-04
8.864873305332570536e-04
8.997140891881474532e-04
8.949666855599929666e-04
9.176523338238387183e-04
9.266526047208332268e-04
9.073767529086775637e-04
8.660816078771575634e-04
8.394643465522859437e-04
8.443210840549590472e-04
8.738657126314657020e-04
8.924816883828517880e-04
8.766796592429456064e-04
8.865018023942006047e-04
9.019441255382080937e-04
8.826915780327586033e-04
8.787129074509289874e-04
8.779297747678363158e-04
8.793234255314616270e-04
8.978742377751556874e-04
8.819117307619322825e-04
8.727304649162922600e-04
8.883570220830520675e-04
8.924398848788783669e-04
9.176482743357663096e-04
9.038305915792660405e-04
8.778107715795597111e-04
8.895701490166913568e-04
8.825024291784212783e-04
8.721888620457972450e-04
8.892323360260854289e-04
8.957293235379034475e-04
8.778973550404472245e-04
8.816343041526058339e-04
8.879737347988542672e-04
8.931274835272853384e-04
8.653428102924760846e-04
8.589191848573433886e-04
8.843631835235450916e-04
8.660719945300424626e-04
8.581790373277655912e-04
9.071333434147759627e-04
9.426930589076199744e-04
8.996024555794651005e-04
8.793880088773202560e-04
8.791939178171805569e-04
8.697341549067571717e-04
8.939259444370073904e-04
9.176350405725666607e-04
8.920094569650501405e-04
8.747393563513878798e-04
8.754497862501649501e-04
8.755069879680078219e-04
8.944726328496379253e-04
9.066082228316852233e-04
8.904508539288003791e-04
8.865797492329914814e-04
8.923971484554235872e-04
8.983817127876888610e-04
9.169727137830131119e-04
9.200421932297271795e-04
9.028234936083694281e-04
8.807977794313542061e-04
8.773264853820230899e-04
8.786692374274774177e-04
8.685531608081320997e-04
8.842015292951579822e-04
8.697318961055298383e-04
8.714679062922881881e-04
9.087958649383869741e-04
8.856823742491951599e-04
8.822332415571369855e-04
8.818259463687888166e-04
8.763179688034677256e-04
8.759629740406262455e-04
8.672711145237688027e-04
8.965115698204122185e-04
9.244500615725577625e-04
8.994881483137919572e-04
8.765256447042748438e-04
8.783844185046426820e-04
8.616260673834727100e-04
8.822925390670486104e-04
8.904597662298523739e-04
8.569551584498781745e-04
8.717249084241102857e-04
8.802511018741086216e-04
8.943346792066876301e-04
8.868216891797687943e-04
8.811147426057281112e-04
9.065058408645311570e-04
8.877299909596384278e-04
8.689643351795645065e-04
8.633610471290399180e-04
8.785628298171141611e-04
8.801111591657130974e-04
8.782047908106194048e-04
8.885470139686020476e-04
8.832868277666024951e-04
8.846637867573381485e-04
8.771646272793132831e-04
8.996091000345358838e-04
9.021624581485802440e-04
8.857129771452298354e-04
8.969617613951113948e-04
9.019521411118460851e-04
9.058450741050248084e-04
9.113517675232028943e-04
9.083070930480407514e-04
8.588148307958747571e-04
8.488320646245316311e-04
8.908122605984263509e-04
8.663408481074128063e-04
8.383120711220815513e-04
8.692438292260955702e-04
8.816468221246594010e-04
8.618788802558672787e-04
8.614514788485125481e-04
8.750432444663279767e-04
8.538423055901929633e-04
8.764288226576806432e-04
9.145489886374757581e-04
9.204061814929429854e-04
9.148093883952336611e-04
8.893499277366912880e-04
8.751156515652655943e-04
8.804261341759038028e-04
8.597268236276159803e-04
8.427973162260782563e-04
8.690854929787230742e-04
8.661833609545622169e-04
8.536582531477384262e-04
8.748036791244897777e-04
9.016870106537213693e-04
8.886119562660772624e-04
8.852460668166906499e-04
8.940448091406278525e-04
9.237630382663110980e-04
9.182034493878500972e-04
8.732023749792352770e-04
8.490523173775179179e-04
8.569496608107889796e-04
8.964107153738727065e-04
8.785688124823800215e-04
8.741828403286106648e-04
8.988549175074066764e-04
8.893819270019084639e-04
8.853582752610618173e-04
8.881146834976462456e-04
8.846647888760652331e-04
8.755271011775629317e-04
8.821267528451062464e-04
8.955269289973267696e-04
8.842724406381495235e-04
8.892387774819109775e-04
8.939497865673899993e-04
8.647299791706841579e-04
8.561474267875440270e-04
8.691640186796660648e-04
8.820755022692331089e-04
8.919389187836670920e-04
9.128757849047801180e-04
8.802893765184542467e-04
8.581990916623171957e-04
8.634785427313172333e-04
8.801446565903141500e-04
9.069800269795025554e-04
8.712292965672118177e-04
8.457276363758799457e-04
8.683917843335408650e-04
8.933067836255032066e-04
8.784822180514734527e-04
8.702904935103496827e-04
8.539819061683598259e-04
8.572720765867276969e-04
8.893144353483189079e-04
8.710346721518694504e-04
8.721270308419315411e-04
8.933418323126532303e-04
8.935507885663220582e-04
8.671721967730048296e-04
8.775757548717319761e-04
9.225723353613728703e-04
9.117116647171046549e-04
8.974822926486232273e-04
8.803662392348701347e-04
8.834806275586777309e-04
8.919633154679207322e-04
8.782335665091376342e-04
8.566904608854784484e-04
8.589703325260496887e-04
8.696872105552946181e-04
8.457833307754881796e-04
8.492456178270557828e-04
8.764544032245996869e-04
8.920976755043196968e-04
8.841516361253793808e-04
8.640262977732129316e-04
8.583779439939771827e-04
8.677688398913696588e-04
8.567038516482700268e-04
8.373982441054510705e-04
8.923411807638456780e-04
9.202353646853293941e-04
8.741731518310573911e-04
8.395975080668369520e-04
8.496056770094935181e-04
8.580864946584333382e-04
8.679849196123049556e-04
8.891907110014005394e-04
8.873444342527517931e-04
8.685606887633128687e-04
8.656502642199008762e-04
8.718333054092889224e-04
8.847317077805893831e-04
8.879533894456310451e-04
8.683920343300520961e-04
8.728444382391752077e-04
8.755292613526426517e-04
8.590590842821781495e-04
8.429492582739925343e-04
8.589276276264158974e-04
8.676209825978072011e-04
8.642005929143491008e-04
8.772736531991023662e-04
8.833551242290104896e-04
8.729636867695578185e-04
8.746476104371694437e-04
8.911088481722669518e-04
9.105574813648761173e-04
9.089197217417692171e-04
8.866162312418596550e-04
8.508964380542386819e-04
8.505997697339635856e-04
8.576837135659811859e-04
8.651279965850040138e-04
8.635097236904529846e-04
8.556876430461594473e-04
8.969960146543745584e-04
8.956176630866595012e-04
8.408136229630088030e-04
8.478514957254795975e-04
8.887196988400191105e-04
8.642303071673984073e-04
8.422430120692528301e-04
8.463325637822150188e-04
8.620311775387154733e-04
8.640106384721753198e-04
8.540964503346867940e-04
8.639385990476496687e-04
8.771012168881286899e-04
8.838653649679388546e-04
8.754578104519621096e-04
8.790350619330735945e-04
8.614394601060737684e-04
8.449352582026297418e-04
8.822181026559305656e-04
8.768551579584648367e-04
8.519744154490551747e-04
8.573236179709231358e-04
8.541177826114918284e-04
8.807407450499232055e-04
8.736542615281432927e-04
8.255003080491734712e-04
8.673937346164063830e-04
9.107227702943534618e-04
8.832467750548056743e-04
8.663123127749019483e-04
8.670740205945823677e-04
8.789159039101011438e-04
8.835874642487747538e-04
8.694429657435500183e-04
8.693152578033860141e-04
8.606414154233827480e-04
8.634414229546629946e-04
8.767634270704363283e-04
8.708508175403389734e-04
8.528745125055055840e-04
8.302975479551207537e-04
8.421988012963179835e-04
8.457859193375536150e-04
8.548567198438362068e-04
8.785085395542717706e-04
8.596462256368676315e-04
8.271445677356284009e-04
8.357217629664512922e-04
8.597531102539287011e-04
8.868714957637101543e-04
8.747015550402906106e-04
8.535040553616527002e-04
8.549150336248294117e-04
8.613128677859558692e-04
8.799107893237419166e-04
8.744749883495973441e-04
8.491246432438337780e-04
8.311601274878268860e-04
8.407984183901491548e-04
8.737398260239464046e-04
8.594261979008315129e-04
8.466274093233446115e-04
8.736856313976133596e-04
8.526747366079975680e-04
8.552665436523550473e-04
9.118904895763649612e-04
9.036660832712021260e-04
8.577875283877000679e-04
8.514278154368747943e-04
8.282283480580692088e-04
8.227199632840347544e-04
8.290122986272253349e-04
8.311397476613686334e-04
8.261187294672951969e-04
8.369857521330294117e-04
8.742415468472866311e-04
8.522985992039507032e-04
8.347231998172044464e-04
8.410188566925090505e-04
8.677946622631772062e-04
8.946314132797339013e-04
8.694747060451066744e-04
8.613260635788698568e-04
8.486072027706395007e-04
8.251768396374964138e-04
8.334989566067893410e-04
8.365211360391601979e-04
8.245759549814979860e-04
8.375274439381521011e-04
8.215776610614955672e-04
8.339001159865019192e-04
8.851444859196947075e-04
8.704199918265595644e-04
8.616108344414619580e-04
8.715787785273883042e-04
8.699133080040312872e-04
8.876377698632404714e-04
8.793906063680624998e-04
8.436739324186029107e-04
8.297342539180205560e-04
8.440757448976512773e-04
8.609402153895028172e-04
8.595920735255269812e-04
8.505625203545395330e-04
8.445751751129420204e-04
8.594122175935236477e-04
8.402384988156197648e-04
8.280304466079178556e-04
8.363992633672543689e-04
8.301943525239470186e-04
8.341299618736737779e-04
8.667490905546275902e-04
8.800877525290016698e-04
8.319160714723783986e-04
8.101277419790144747e-04
8.378774491697479464e-04
8.419116865648165922e-04
8.356397210781927069e-04
8.297904744703763543e-04
8.196983605578653546e-04
8.271305752988341014e-04
8.645119755774705777e-04
8.786716072477462587e-04
8.496078591309602201e-04
8.381787409024599048e-04
8.516451205327176454e-04
8.590386885487774670e-04
8.399650557605142873e-04
8.283070695381696252e-04
8.388528492055211810e-04
8.725424755097544241e-04
8.874345700266960801e-04
8.600190711643984371e-04
8.438166113131207293e-04
8.369090685560471709e-04
8.474713493039438741e-04
8.748039556061361658e-04
8.338899560607722014e-04
8.258695655934358186e-04
8.512932182230121799e-04
8.274060229779418548e-04
8.280831613907008995e-04
8.481763221909266806e-04
8.649283030891230777e-04
8.568898316260473245e-04
8.319185388933982885e-04
7.965030140414775623e-04
8.023609860047307800e-04
8.184341380542521031e-04
8.309532303946961032e-04
8.710251131840521807e-04
8.457472631822213422e-04
8.364164658462741901e-04
8.261445300635422229e-04
7.888970140999871207e-04
7.999284383082110039e-04
8.155107387411930859e-04
8.174542777354331866e-04
8.118182937585352501e-04
8.444416935077006222e-04
8.435355160269046582e-04
8.102160206959753115e-04
8.541093583844326220e-04
8.631219794876459446e-04
8.425875278981643113e-04
8.272852083463318098e-04
8.160217721611387389e-04
8.399209881725852849e-04
8.351559111497338641e-04
8.467786157958273781e-04
8.541787576645641514e-04
8.227297185206290794e-04
8.029645117296768404e-04
8.134083788066975461e-04
8.167646825055973822e-04
8.529930373998386751e-04
8.787488081039018795e-04
8.295072100121259062e-04
8.067127999606262890e-04
8.012669400941263738e-04
7.989801016037496352e-04
8.196533167172571780e-04
8.040258990948056465e-04
7.991540728257091669e-04
8.106079009055621462e-04
8.172752521338234877e-04
8.324955092525281042e-04
8.424694590995221661e-04
8.406674072454449606e-04
8.273392928169997747e-04
8.206978909737841239e-04
8.058867591955795736e-04
8.371432911530101665e-04
8.514254104861038218e-04
8.374293342739302535e-04
8.407604052533982969e-04
8.400736480370641062e-04
8.270617786163220533e-04
8.077407303817009084e-04
8.290156304724579902e-04
8.263672972379372235e-04
8.076536481513219750e-04
8.211016713374600946e-04
8.332875692011712694e-04
8.525180518629036459e-04
8.492502752350479306e-04
8.339179147439431273e-04
8.157456362839284221e-04
8.268910706300040781e-04
8.397944056717745369e-04
8.082210537870760563e-04
8.185633730507265024e-04
8.541113443843406606e-04
8.540434159524998422e-04
8.309278254450689271e-04
8.028338269277286330e-04
8.183454147191297507e-04
8.382649532908654317e-04
8.344527845504776022e-04
8.425536857186259870e-04
8.192451179869315522e-04
7.981672056234206513e-04
8.436886619642969525e-04
8.476284732924482118e-04
8.099092880792234947e-04
8.262219412551885132e-04
8.557988543157754114e-04
8.528865569192362788e-04
8.404529806868394574e-04
8.434193715437502846e-04
8.264109309844198427e-04
8.112511306636993992e-04
8.089549391374662194e-04
8.149884066385224392e-04
8.115714560437534055e-04
8.110284972783068447e-04
8.368443577576691918e-04
8.512446332560401861e-04
8.436598976707107350e-04
8.342503879233600234e-04
8.138489152929182175e-04
8.035455673712689094e-04
8.257247370404828014e-04
8.435625884363769479e-04
8.185544728828257621e-04
7.992802076056055357e-04
8.019873789013135272e-04
8.096377328399742383e-04
8.443839623294314024e-04
8.383404868497617039e-04
8.392443781088407360e-04
8.170862042340769869e-04
7.959153284327884648e-04
8.316158683394352536e-04
8.075080050226725661e-04
7.983759960723431359e-04
7.962172309329383505e-04
7.960138011322188695e-04
7.928504872332360707e-04
8.138758156950303291e-04
8.478779142572931632e-04
8.202645606280216731e-04
7.992683107174336672e-04
7.897811322945373375e-04
8.094125286552509993e-04
8.146756026303563717e-04
8.126945588449987958e-04
8.269422380553368345e-04
8.278553565117989857e-04
8.252511941585609096e-04
7.954665039293172101e-04
8.167914895146273805e-04
8.237695783771256186e-04
7.841278089345316872e-04
7.901952255933776840e-04
8.209270205460062440e-04
8.315405793389701048e-04
8.228376304477342564e-04
8.313699038797894717e-04
8.438473765151214894e-04
8.315185160362328996e-04
7.908158480271686120e-04
7.802093034833763657e-04
7.762162357667465491e-04
7.559438709692931297e-04
7.507241660247255741e-04
7.758263099749909556e-04
8.129200262040680658e-04
7.992519698084642838e-04
7.942984137940882179e-04
8.157656448603922781e-04
8.004667019494993976e-04
8.023691166409108394e-04
8.258306312354806063e-04
8.105689406080166144e-04
7.855284618288459631e-04
7.849224395506189562e-04
8.119564852422687462e-04
8.250410254025726140e-04
8.037819681934353037e-04
7.945919479494311733e-04
8.315286829742327222e-04
8.518644945276549656e-04
8.073538809970102819e-04
7.798077859101830520e-04
7.838052387807303715e-04
8.217782461513513685e-04
8.124120058309361979e-04
7.853886005703874032e-04
7.822029539764452193e-04
7.794315099935457923e-04
7.934227185761885768e-04
8.048657165435614503e-04
7.985930493012463561e-04
8.019240622887740481e-04
8.172267946531570773e-04
8.182326098725309577e-04
8.277318798467744919e-04
8.475381614565687116e-04
8.238113518022390641e-04
7.961417697450078523e-04
8.102150789942017851e-04
8.022183738796460429e-04
7.716711135116105166e-04
7.835438448676069079e-04
7.924879414899823607e-04
7.820510530055824238e-04
7.921478774004777831e-04
8.045068540351691614e-04
8.092211226919468221e-04
7.839994007649167627e-04
7.979068338311203889e-04
8.263501510986488935e-04
8.036220864143567202e-04
7.620481623861010724e-04
7.873299063662542088e-04
7.997302771751425539e-04
7.717012863639603933e-04
7.984866758575811076e-04
8.123578528897577216e-04
8.013575924738967036e-04
7.889788840691435963e-04
7.943715410553403838e-04
7.755482609987712425e-04
7.595937334945460561e-04
7.908204549898611296e-04
8.220841511242193110e-04
8.084871486064312916e-04
7.821339273117570729e-04
8.058157453708721021e-04
8.154427881057127328e-04
8.086741025923155054e-04
7.849665735503208496e-04
7.701620438346269172e-04
7.607902157003714220e-04
7.722729565292318606e-04
7.836359527183784464e-04
7.878537994815971697e-04
7.951998740851304618e-04
7.820892443045604405e-04
8.116685020772248290e-04
8.225004681831297321e-04
8.078302421367587185e-04
8.220788461951939515e-04
8.216071979697151884e-04
8.093156697585160214e-04
8.004565116336520656e-04
7.712944019832220508e-04
7.612524232359602983e-04
7.457688978858319348e-04
7.484892614215549449e-04
7.775377315914590911e-04
7.861278182236967676e-04
7.831018075005346689e-04
7.787623749529568214e-04
7.874014107713972217e-04
7.897547397931963626e-04
7.981890695260948805e-04
8.037147572224563651e-04
8.058841136735589395e-04
7.864378973679373016e-04
7.738482464635034093e-04
7.864503513475020434e-04
7.897761328614341571e-04
7.886008027911795394e-04
7.791077788460386809e-04
7.764574529532241188e-04
7.803169844121707853e-04
7.687063482084415412e-04
7.573353665926508063e-04
7.445959366520116165e-04
7.630185834874156836e-04
7.863105962349983564e-04
8.002455893769105499e-04
8.077706439043701170e-04
7.975885199717778823e-04
7.752239542087654024e-04
7.910113104292508740e-04
8.080880845689484074e-04
7.880160215933569839e-04
7.830112793141084243e-04
7.673256129037533740e-04
7.786291989398848312e-04
7.844948706602869774e-04
7.752562582634737499e-04
7.819211506716832296e-04
7.819033409680640296e-04
7.889163235819895113e-04
7.944774295311834381e-04
7.828389738136750991e-04
7.796982646100339724e-04
7.796602499222240286e-04
7.879227989951733367e-04
7.962652572466577799e-04
8.181132836763200427e-04
8.058348398009209258e-04
7.802836217420851131e-04
7.732902604616803720e-04
7.463390084646948173e-04
7.419487535313386501e-04
7.557766933067973847e-04
7.601192182849991980e-04
7.683624000273981151e-04
7.684731546860869506e-04
7.653660483262798983e-04
7.505324545329605758e-04
7.436476636786584207e-04
8.009662563391728310e-04
7.990490838693651470e-04
7.594676848049871287e-04
7.832035421981726466e-04
7.863042532253609667e-04
7.852317569211948343e-04
7.842626919944029485e-04
7.962898615425731148e-04
7.961695521892702201e-04
7.758767209955592589e-04
7.917785171915523151e-04
7.954145702736730491e-04
7.723184289671286649e-04
7.605477937702012419e-04
7.911635646206054790e-04
8.016341641927163513e-04
7.513965488604026433e-04
7.566655643717321890e-04
7.918719405793870356e-04
7.825467705266584946e-04
7.720004299879145316e-04
7.621801555267078291e-04
7.745015530431780156e-04
7.753384182690649818e-04
7.845377773871149403e-04
8.160607009093294537e-04
7.984852035544426525e-04
7.680657555941974119e-04
7.622111098572365321e-04
7.488180155917664293e-04
7.407855959413191770e-04
7.384633281635863324e-04
7.451411235137302223e-04
7.632027773005485138e-04
7.591675474418378916e-04
7.613290706362962250e-04
7.692241578950961877e-04
7.671999748036184520e-04
7.591084525627584106e-04
7.622797869741367201e-04
7.719415669292966405e-04
7.755355796028458011e-04
7.745675593596484292e-04
7.700873608241897827e-04
7.606782115818251774e-04
7.631321363746184369e-04
7.749158317420726120e-04
7.549018728426625012e-04
7.409964180016727223e-04
7.753433524310990137e-04
7.851170870861289963e-04
7.680090890945111184e-04
7.689749148084972516e-04
7.689851666958289313e-04
7.652170938181768623e-04
7.513371517572898194e-04
7.581438422300000113e-04
7.740958254981447021e-04
7.852925932747327692e-04
7.844875199519169701e-04
7.613260078553616469e-04
7.647857882099928567e-04
7.595965996548503752e-04
7.574092262100958059e-04
7.464559835594455125e-04
7.207900115772021034e-04
7.258678622049484367e-04
7.528570748432291673e-04
7.601744318701830240e-04
7.568703454199274521e-04
7.704085871997284982e-04
7.837690052156490086e-04
7.847598032427481390e-04
7.491391228429372228e-04
7.431028856869350760e-04
7.404495830129306962e-04
7.405716145545055730e-04
7.629366621079619647e-04
7.448317119885547542e-04
7.274371676960176029e-04
7.428331234930400477e-04
7.600295184772482872e-04
7.355329496792874710e-04
7.332349760063994323e-04
7.671927983289868842e-04
7.656888711238401006e-04
7.556893776171672798e-04
7.607006023493784966e-04
7.446691256195744164e-04
7.267947067530611390e-04
7.323386750023236965e-04
7.231532880349578977e-04
7.356876804126803596e-04
7.382828391040385753e-04
7.300350250477119236e-04
7.349983866167932121e-04
7.551133547800033003e-04
7.525773368303967327e-04
7.484860658628144725e-04
7.748273663465401941e-04
7.408014953521270714e-04
7.137913885020489690e-04
7.649798838526395642e-04
7.721037869725521242e-04
7.489939007372006363e-04
7.532689962274945672e-04
7.444872243057396206e-04
7.250373926777663788e-04
7.290643034722088132e-04
7.551820337887613609e-04
7.395178129735704899e-04
7.159000878010106025e-04
7.446118587350446108e-04
7.437206295116945230e-04
7.325722766204685208e-04
7.448687665221871788e-04
7.517260847430455670e-04
7.492932283239005275e-04
7.483898884139446447e-04
7.539934221482473510e-04
7.470081792121106064e-04
7.297623211375430007e-04
7.226573774096488106e-04
7.288044894254215198e-04
7.392032978048623847e-04
7.462782551470240186e-04
7.523459717962018532e-04
7.436199053937227188e-04
7.420737790136848261e-04
7.449804593801226046e-04
7.332554608581576651e-04
7.531386897781449600e-04
7.782025266133663858e-04
7.438515035405135565e-04
7.204285173898337296e-04
7.380237727806435990e-04
7.164821861964949107e-04
7.124540030656929422e-04
7.446753209876855227e-04
7.696570390194768657e-04
7.762140832622251366e-04
7.606829520591376279e-04
7.499908774992524807e-04
7.429669191704052229e-04
7.168956378912676392e-04
7.162530319328173131e-04
7.254833852061429904e-04
7.320461620104354262e-04
7.378471605292661207e-04
7.287009573547144781e-04
7.201298490255809764e-04
7.201113240176422025e-04
7.239293002448558877e-04
7.322026109956640506e-04
7.497553824048559974e-04
7.642585240704028240e-04
7.402291086864300988e-04
7.401571898194885457e-04
7.448346339024276104e-04
7.346947077954799239e-04
7.496466050745957590e-04
7.455978934320576894e-04
7.465875497772101388e-04
7.315256303714128515e-04
7.164655025141302477e-04
7.378168483503298432e-04
7.222264188540764972e-04
7.141554011033254216e-04
7.361854031023499882e-04
7.512142352670389718e-04
7.554195857629319869e-04
7.227413987385898327e-04
7.333141686046660288e-04
7.310637249137072989e-04
6.961117729271460233e-04
6.950399915888429885e-04
7.230412126129377856e-04
7.241314519275445774e-04
7.116113829683884612e-04
7.194418048724604813e-04
7.009293765309465964e-04
6.953319995548928358e-04
6.991560081136486814e-04
7.002800467473447752e-04
7.070796029608971377e-04
7.135560296724881638e-04
7.246355167660452692e-04
7.262934765046831845e-04
7.067900807462004168e-04
7.092977207918573076e-04
7.189551058554360333e-04
7.106083763581959615e-04
7.133067642307295122e-04
7.183930330544236777e-04
7.270097983090291569e-04
7.204574198887150286e-04
7.004962335853368331e-04
7.047257298820026146e-04
7.033268057745947202e-04
7.012676695555881577e-04
6.844663759768268227e-04
6.829012968864098514e-04
7.036732812864155296e-04
7.043470930122380184e-04
7.067352349539353243e-04
7.179004692885590164e-04
7.340788375457252529e-04
7.239667491519043976e-04
7.164653523718656327e-04
7.064336665499826523e-04
6.971893169312249391e-04
7.244063523574534660e-04
7.372359657522056754e-04
7.031903276614222134e-04
6.888016424068936928e-04
7.068294760559143798e-04
7.157104733847823724e-04
7.048298369754371151e-04
7.208649059846784345e-04
7.089061239722892812e-04
6.804093648201938946e-04
7.125326650419151883e-04
7.258929241306149227e-04
7.060702444391711010e-04
7.066417759644804276e-04
7.277950793732909738e-04
7.378948952428065425e-04
7.252132498829479352e-04
7.248439116729704862e-04
7.102055711851109222e-04
6.730177236245533283e-04
6.849775958399977006e-04
7.137367854734566475e-04
7.293203776672652896e-04
7.124685438081060319e-04
6.729218105579109826e-04
6.815634002761849662e-04
7.016269691489714772e-04
7.070457732569610703e-04
7.145999201455099231e-04
6.997565231929150443e-04
6.916277226827010054e-04
6.847173717769422909e-04
6.712166847129243585e-04
6.829375645062963057e-04
7.071404445361606853e-04
6.992160599935663299e-04
6.833931209486164863e-04
7.035061880776665149e-04
7.100549445452864969e-04
7.033923046971088562e-04
7.013611970770196975e-04
6.904599405049975961e-04
6.915822657047596741e-04
6.952452940331702502e-04
7.034246813819066465e-04
6.952094448355627173e-04
6.937332260654651556e-04
7.027601054575980310e-04
6.964318786604693215e-04
6.829882300027674156e-04
6.822582696339985452e-04
6.907629813294791955e-04
6.775184505653985764e-04
6.916606002670730013e-04
7.095897964350585813e-04
7.086142870047549116e-04
7.009612568390744761e-04
6.914243218249640837e-04
7.122331055776539828e-04
6.940015115200615222e-04
7.024129510117708758e-04
7.082857934433897792e-04
6.583909647216348426e-04
6.786805602434769092e-04
7.111225990840419359e-04
7.035382052963426143e-04
7.113510531258661600e-04
7.097966444750170327e-04
6.779965653456336344e-04
6.630501685476304858e-04
6.673862803116292243e-04
6.832802951695959902e-04
7.086698098632076247e-04
7.049526151623660428e-04
6.994792725693124193e-04
6.962192882733849635e-04
6.940814463412787539e-04
7.053544950978302966e-04
6.995790800226662056e-04
6.978431467394760048e-04
6.675699601332561219e-04
6.652590645610758540e-04
6.847314077779784311e-04
6.939201393761533021e-04
6.842570774800101107e-04
6.612218107271755282e-04
6.750633207127641235e-04
6.717068991352468299e-04
6.754513424937548006e-04
6.927115160500476806e-04
6.775453804743669563e-04
6.810717838778119430e-04
7.050024183259661356e-04
7.011539364061652145e-04
6.907631987649101839e-04
6.716792328770588953e-04
6.583507512482729375e-04
6.625474222724137430e-04
6.705161218696831975e-04
6.984713936895389644e-04
7.030357704196264984e-04
6.709955104812140173e-04
6.655745396649759499e-04
6.910456494636047983e-04
6.884252508574820271e-04
6.791762709921005895e-04
6.864317761601453115e-04
6.762439108925411739e-04
6.863586524748657800e-04
6.891325718963610663e-04
6.904382248423361883e-04
6.680556022751414072e-04
6.689930660398737614e-04
6.943912349206852672e-04
6.850250780676255197e-04
6.976649331806816746e-04
6.932786442355868325e-04
6.865888944943247677e-04
6.763131335738337439e-04
6.781322896239935349e-04
6.702247042503545107e-04
6.671518073875253767e-04
7.009514830652558781e-04
6.932030152648618404e-04
6.747592708038968124e-04
6.400668815320011574e-04
6.476029282984847911e-04
6.873747618014260140e-04
6.990039290906388579e-04
7.000234620996013436e-04
7.002710910703185271e-04
7.002122117560782453e-04
6.591019724142501866e-04
6.474343948838424305e-04
6.731198756912190996e-04
6.779839059120798929e-04
6.875994244733946940e-04
6.859494324167331051e-04
6.836395483323158507e-04
6.790350492180621681e-04
6.754484149187260471e-04
6.775784448523844991e-04
6.625476849727418138e-04
6.607945930759775727e-04
6.669772134227653759e-04
6.900718519010909033e-04
6.821938546202580174e-04
6.615489329351251788e-04
6.650587985435614091e-04
6.429981070375518758e-04
6.547777038214130929e-04
7.056369856474164863e-04
6.920685945993639964e-04
6.652992406736053408e-04
6.818908448493228710e-04
6.693105293790309546e-04
6.512982779911378377e-04
6.480416944338003105e-04
6.544102469447228261e-04
6.685913466982864629e-04
6.661267587905452198e-04
6.834226028705340291e-04
6.767139722916457522e-04
6.585658265792464086e-04
6.464192814935707139e-04
6.507936086711751901e-04
6.612080655646048952e-04
6.807880758281449661e-04
6.884745503551263895e-04
6.682135739432709144e-04
6.608407415221739540e-04
6.574451105105043845e-04
6.751987718219060923e-04
6.820608480113337464e-04
6.820695772524069988e-04
6.814512855205420152e-04
6.719814577909544390e-04
6.542716401378816105e-04
6.572324735143236698e-04
6.595016108236975575e-04
6.744886745157730942e-04
6.805629866479205982e-04
6.659990170486498363e-04
6.650703015268799893e-04
6.583503820189659777e-04
6.741285919804183195e-04
6.946557024860054242e-04
6.824108088678302935e-04
6.577561917256224749e-04
6.524447088261770781e-04
6.510161911731506901e-04
6.480713892080187423e-04
6.563794016240920683e-04
6.731937544680228775e-04
6.758825351104074189e-04
6.570231385851703181e-04
6.660831110912558087e-04
6.531863396065598236e-04
6.336377420763222032e-04
6.543051109371479136e-04
6.584161045373411241e-04
6.412255495390850688e-04
6.517685358250520236e-04
6.562390853890795721e-04
6.355365041855016387e-04
6.416603553113249103e-04
6.532795951429134574e-04
6.473614015501681683e-04
6.513455485378442759e-04
6.670141350013184542e-04
6.357101336293178402e-04
6.398396283732956822e-04
6.626233298261623552e-04
6.578728956939386072e-04
6.784287473236709541e-04
6.587068240450429275e-04
6.183388823161639928e-04
6.243976894415433033e-04
6.460917493359370550e-04
6.756429772103705184e-04
6.681723708432985324e-04
6.505599920123292593e-04
6.606465038318351697e-04
6.544065401440783995e-04
6.393994086801344607e-04
6.478242889321490089e-04
6.498634444546079730e-04
6.428475576750933805e-04
6.511346553344739057e-04
6.413771715413567982e-04
6.476537081549110005e-04
6.420784088362980688e-04
6.203762113090896492e-04
6.225854669170195234e-04
6.367139159091881337e-04
6.331511003274244110e-04
6.415070410215414519e-04
6.521872015289629327e-04
6.485650589157989244e-04
6.582070846972247740e-04
6.446515929593758191e-04
6.484785924368498700e-04
6.586433659411083507e-04
6.501620053243266188e-04
6.401851957549598059e-04
6.206689893658816478e-04
6.240989194351747107e-04
6.264315401303161175e-04
6.387673044071679211e-04
6.392124608433352858e-04
6.360508792946148590e-04
6.391057742261299851e-04
6.443291310562244837e-04
6.613858492312478347e-04
6.694953267733957632e-04
6.542525061376951471e-04
6.299279812493725154e-04
6.368769826716558311e-04
6.373297039729646212e-04
6.394137330080186749e-04
6.303179818543182570e-04
6.220087310595687419e-04
6.386465199688602700e-04
6.468445716028800889e-04
6.415049828501828482e-04
6.243246539558122395e-04
6.232157116388490747e-04
6.309790622977899102e-04
6.062082915793176640e-04
5.976518514258828555e-04
5.955085875992824004e-04
6.089122992863046967e-04
6.390845144320325038e-04
6.372739426810702977e-04
6.460099912630858435e-04
6.421207779555859491e-04
6.375219959371824932e-04
6.335556391226915664e-04
6.063635839195976327e-04
5.905295269831122148e-04
6.231132735226560309e-04
6.448555449932606492e-04
6.219507291964705871e-04
6.281235517779509836e-04
6.344888349260538593e-04
6.238771414875205965e-04
6.374786643688961849e-04
6.395068008514635674e-04
6.238649246011406749e-04
6.221019350079637529e-04
6.197897560642706910e-04
6.332473655434119227e-04
6.216074213794680345e-04
6.217862225286880078e-04
6.255205708496239334e-04
6.263025496249728348e-04
6.320529475903274115e-04
6.340017853312947087e-04
6.307538722653083327e-04
6.067966636536572525e-04
6.152497141454330064e-04
6.470738318742424132e-04
6.251689051383346740e-04
6.223309149157823898e-04
6.387168557061085120e-04
6.292660010556816539e-04
6.293075058492501395e-04
6.181844023466067988e-04
6.132243066443563871e-04
6.054770144559262464e-04
6.048726503016896728e-04
6.085730005657851056e-04
6.189704369639002215e-04
6.324323097935018786e-04
6.314912759571234468e-04
6.249763762394506877e-04
6.229563794655656626e-04
6.288770308329938354e-04
6.335117859821685774e-04
6.292003880482765696e-04
6.345906771506101959e-04
6.252866233694291719e-04
6.137818354774548894e-04
6.269781928112518141e-04
6.254159807013313834e-04
6.355783538708776204e-04
6.362036712949536597e-04
6.189775193619440150e-04
6.103071489681383176e-04
6.281994167209640177e-04
6.344477043199404833e-04
6.212327344049295473e-04
6.228312548552741596e-04
6.166834329006235828e-04
6.252834227819521577e-04
6.367246906328015692e-04
6.171383065023088163e-04
5.916019056160275657e-04
6.172280199512024130e-04
6.325802337974532853e-04
6.110334472983567494e-04
6.048655179287514309e-04
6.152998350403195843e-04
6.325144496019632261e-04
6.353053746159281930e-04
6.100883780950665984e-04
6.153554727712936233e-04
6.242394799759686495e-04
6.206099374000665801e-04
6.210130923529707690e-04
5.963702016447245020e-04
5.910029745049458997e-04
6.120474970553850275e-04
6.172645287115339358e-04
5.973219315990134764e-04
5.967330244844764112e-04
6.105264505200980229e-04
6.047921337499569030e-04
6.063547083255933041e-04
5.985391054060118640e-04
6.091234211484256381e-04
6.225256195234083433e-04
6.102192949472878998e-04
6.008537587236066624e-04
5.947327097292118671e-04
5.885693606918731202e-04
5.832441103246861422e-04
6.035016979655116612e-04
6.252242112209428250e-04
6.138377367284265267e-04
6.026112005923715646e-04
6.101389138187978452e-04
6.252908704502444610e-04
6.178032637818112746e-04
6.051894914461861640e-04
6.092120351000591787e-04
6.191373892138065478e-04
6.107019414116740454e-04
6.070747767014971537e-04
6.096382510233817886e-04
5.966331503647530430e-04
5.966884933208038613e-04
5.951988616304766189e-04
5.981470317075835439e-04
6.026130731800708341e-04
5.993613392391956233e-04
5.943697337961954385e-04
5.971748064745343015e-04
6.087520556814047471e-04
6.083192089152975653e-04
5.939822340680502672e-04
5.838959650926188504e-04
6.008981929372309624e-04
6.174292465830431148e-04
5.952731835805662262e-04
5.779697466641507643e-04
5.791231971587904514e-04
6.130201450561004141e-04
6.096162184600003057e-04
5.801512448070704443e-04
5.904544997797061406e-04
5.998507044780432545e-04
5.890658949361376193e-04
5.924331398556503467e-04
5.967564491371485239e-04
6.024253208761376922e-04
6.224555497064939227e-04
6.092518200517167432e-04
5.923609339983476304e-04
6.021505042265093682e-04
5.973805410583370255e-04
5.772872653650031960e-04
5.914633678199363725e-04
5.984444990142070769e-04
5.995533514312614354e-04
6.020483204229336218e-04
5.924837878211287401e-04
5.932475264436463600e-04
6.078030400680038952e-04
6.035659903182901808e-04
5.913795825231942362e-04
5.979404369444775999e-04
5.902169266329271432e-04
5.850225154412089582e-04
5.949056100366327104e-04
6.106173048825715936e-04
5.988487599344150068e-04
5.824625052904011625e-04
5.845875684617550094e-04
5.868431732855478901e-04
5.910627585626258536e-04
5.969034008338474240e-04
5.921607494457700868e-04
5.773163313742582471e-04
5.782643318166575839e-04
6.057359060235227403e-04
6.067713000895759998e-04
5.853502240123192174e-04
5.805483597734686788e-04
5.776845773160371733e-04
6.012395140574185344e-04
6.028110133934181823e-04
5.988707926471301601e-04
6.070034273415305997e-04
6.045811713616762364e-04
5.990052345741154506e-04
5.876605752519044280e-04
5.817444352946223203e-04
5.827170062335281907e-04
6.033342056218624939e-04
6.034906068590176111e-04
6.032079948650546225e-04
6.016001524850416154e-04
5.898435693245304961e-04
6.037496271615567329e-04
5.915650016472798114e-04
5.654594659729322587e-04
5.710268824829369634e-04
5.914253411465691338e-04
6.052504549270066496e-04
5.963984748319438832e-04
5.813324090138034545e-04
5.742998949129602630e-04
5.876731563515028532e-04
6.130690073368583832e-04
6.079726790290888427e-04
5.874766040926662682e-04
5.722369708513795963e-04
5.662292194598382306e-04
5.826379525062861916e-04
5.994374249766112753e-04
5.830345110895838101e-04
5.811667384876344732e-04
5.896704891432231425e-04
5.885053779084763398e-04
5.979681315809077819e-04
5.947128724846411285e-04
5.952640132324782353e-04
5.836672839775788185e-04
5.795310391804504337e-04
5.965828877694604989e-04
5.858801928022319650e-04
5.799253587291227025e-04
5.752134275279057471e-04
5.784884723950676653e-04
5.938422040693668979e-04
5.968244313841846978e-04
5.888200430120227530e-04
5.760970658971420423e-04
5.713557236568801408e-04
5.728168224531638136e-04
5.819544133106618238e-04
5.976959985500044856e-04
5.877823057959630053e-04
5.790208096690190823e-04
5.717757394640965701e-04
5.638873539316071161e-04
5.898007945886915267e-04
5.986218987082484724e-04
5.829882007244327306e-04
5.795821514191821329e-04
5.890727172273269550e-04
5.808784183373996105e-04
5.644411535812498756e-04
5.618453668549600911e-04
5.793703566236780211e-04
5.775050120152705815e-04
5.619178655272230203e-04
5.943309446425950595e-04
6.011695354025468722e-04
5.765899507218071257e-04
5.901036160102350343e-04
5.900127378708167492e-04
5.576196973293993855e-04
5.495906437547213794e-04
5.581848332921025098e-04
5.490388488360946860e-04
5.520915500179333218e-04
5.850617739675441353e-04
5.836365614129573626e-04
5.652393118139309447e-04
5.778452753971253597e-04
5.719985159837451998e-04
5.701504336862876820e-04
5.971114116304983462e-04
5.975173370256185593e-04
5.850245877829317711e-04
5.833713954899337256e-04
5.651552342338366647e-04
5.658276161361610549e-04
5.732503491588472090e-04
5.743443898141997609e-04
5.799862045709933914e-04
5.810056404225348798e-04
5.868868961274888423e-04
5.929694123811294010e-04
5.872280126559317184e-04
5.686191218667263712e-04
5.701276207140637238e-04
5.658884868887900958e-04
5.477852565018317792e-04
5.491946611976050501e-04
5.639489534909317061e-04
5.752504440279486561e-04
5.863487396573648612e-04
5.933978297850240691e-04
5.965014651737232578e-04
5.958899912211944793e-04
5.855092152750540841e-04
5.866989779531582051e-04
5.665436675760094189e-04
5.665929459881076033e-04
5.747634248854535883e-04
5.671960303526698763e-04
5.725235162430240441e-04
5.595652587487755930e-04
5.686159769672360226e-04
5.756225059907389176e-04
5.626976026337739611e-04
5.687989788432849889e-04
5.702452564052510210e-04
5.682510914065592739e-04
5.603040846998137529e-04
5.528887013585292737e-04
5.610850496049510187e-04
5.775235190710315252e-04
5.911048163245806973e-04
5.699076817727892963e-04
5.395059116317098107e-04
5.422250758520734491e-04
5.684196569077311400e-04
5.666620207127133404e-04
5.630896051309881942e-04
5.841554820090568475e-04
5.713291205839260683e-04
5.521446375842427442e-04
5.634108790396537584e-04
5.725719017066337483e-04
5.715915816999534880e-04
5.655863874203343952e-04
5.670159014604263031e-04
5.687641435856029661e-04
5.632283836594851852e-04
5.501965074269434290e-04
5.388734529666522940e-04
5.502526663551949703e-04
5.619403687651747855e-04
5.599058446328060521e-04
5.392345875965496313e-04
5.257219672605947976e-04
5.511498123051980589e-04
5.599411617586018452e-04
5.636504368131629644e-04
5.642638982265903982e-04
5.547740820762623020e-04
5.612507647002711042e-04
5.688107781163250594e-04
5.598353356877965254e-04
5.619766224229001683e-04
5.790163882415602257e-04
5.703006608623939272e-04
5.576022164653780984e-04
5.740034761304833606e-04
5.692646892483039286e-04
5.428496108220788770e-04
5.480487827512159306e-04
5.524711305386346060e-04
5.647363267084754132e-04
5.780238603530834726e-04
5.698840485705021063e-04
5.689149900381363333e-04
5.480303138791657374e-04
5.253850635179480207e-04
5.436309952244346806e-04
5.596158346737240864e-04
5.539861608724067771e-04
5.552496088153003207e-04
5.652724898538394761e-04
5.677758611214840873e-04
5.591343402037578280e-04
5.492020903758754484e-04
5.422626076178866219e-04
5.492330203480960292e-04
5.603431839801129759e-04
5.609887041257133593e-04
5.492408066218861396e-04
5.548962993244268248e-04
5.627843915036978258e-04
5.526457589468106082e-04
5.677841483262451635e-04
5.885974983856030263e-04
5.834032655056137218e-04
5.449310757332614767e-04
5.472041905495625934e-04
5.730050035896834754e-04
5.684029947882220362e-04
5.613051206096516133e-04
5.589413671915311691e-04
5.407614401128177806e-04
5.470276173715577991e-04
5.527098821982219957e-04
5.382265477681058780e-04
5.496695329394575644e-04
5.550887286381146020e-04
5.681508218947309979e-04
5.573579642603333339e-04
5.444731109487713997e-04
5.879500766669632037e-04
5.769135698098841426e-04
5.387894520771435367e-04
5.553066466702149748e-04
5.595601527893999090e-04
5.568877119382710820e-04
5.667488530451863030e-04
5.796484551042656785e-04
5.707186730353184557e-04
5.514939564143637356e-04
5.419789624880138029e-04
5.387920252920767698e-04
5.384489769048194817e-04
5.423370879398199717e-04
5.475054211437325145e-04
5.479423641824036819e-04
5.721949505107001410e-04
5.678139969564446107e-04
5.678498064825597070e-04
5.605312739049053391e-04
5.401903677166304367e-04
5.556608480969786341e-04
5.366272908315844253e-04
5.303168141067328423e-04
5.337660715640361354e-04
5.247792217670279842e-04
5.315406942942586376e-04
5.543082080006269145e-04
5.591920745376466936e-04
5.508804857690828474e-04
5.623886924891150245e-04
5.608346395524021035e-04
5.619721468874015399e-04
5.632664344642877722e-04
5.627037862565487016e-04
5.533467977920674590e-04
5.341208196281466191e-04
5.415981888646432315e-04
5.686266414313618286e-04
5.752796402805673273e-04
5.784316198921131370e-04
5.750261994959591063e-04
5.519641474929839206e-04
5.439667641473861035e-04
5.374858025782407178e-04
5.459319239877974492e-04
5.616245064660994619e-04
5.559782245924362780e-04
5.430235416742934269e-04
5.412190358548177142e-04
5.401214808445038229e-04
5.572713074066279557e-04
5.625952713256788737e-04
5.482543425605415372e-04
5.436587489670361003e-04
5.440559201104079980e-04
5.559190899630128300e-04
5.581102630395967309e-04
5.496642247139183184e-04
5.443347544097423005e-04
5.541373896785263282e-04
5.523780236325370784e-04
5.468222292688579983e-04
5.356065834960277482e-04
5.464862047956743412e-04
5.695142165317443805e-04
5.456680030914099616e-04
5.327977814117796848e-04
5.456930128929507939e-04
5.459812923125525975e-04
5.425440923228491827e-04
5.440118611493743091e-04
5.481867896101848400e-04
5.569799661166241825e-04
5.510810158130710450e-04
5.319153391834196241e-04
5.294912352712361847e-04
5.463120803123972186e-04
5.595051650386311621e-04
5.629069641544371229e-04
5.583614519821752682e-04
5.433847184375559204e-04
5.534002663441429286e-04
5.402190511621720323e-04
5.313311409827618272e-04
5.471829053274952694e-04
5.398154793551946653e-04
5.523508419144052255e-04
5.453654677327917548e-04
5.364950035860320847e-04
5.311515412439012573e-04
5.285778192555619544e-04
5.425923830834895704e-04
5.444108216208221052e-04
5.370168525342164769e-04
5.410933605924740436e-04
5.459127316807441642e-04
5.538776783469131831e-04
5.611557352734634560e-04
5.522114279576993776e-04
5.445651547356260063e-04
5.479392524295132729e-04
5.587536893380252957e-04
5.610943138071960946e-04
5.597712956563972910e-04
5.417445111841025706e-04
5.391554042774787192e-04
5.361889405375728970e-04
5.284805128749601750e-04
5.290839083430826789e-04
5.267858220854110219e-04
5.251428367873438785e-04
5.426166696257610873e-04
5.525909884075439014e-04
5.429498786882779905e-04
5.228051097062283610e-04
5.163278798169908734e-04
5.305884479702636632e-04
5.345497262189547035e-04
5.330688262063174856e-04
5.327458908858376989e-04
5.475369015659911848e-04
5.408501009230117559e-04
5.387159971317444099e-04
5.517413655422991363e-04
5.326484811370262029e-04
5.323418470860143744e-04
5.462016375051572357e-04
5.397642969005447084e-04
5.472605577781279812e-04
5.529517803914005747e-04
5.424664642339788612e-04
5.404248981696678326e-04
5.366447245488423310e-04
5.386565358847742596e-04
5.469786305227756400e-04
5.366720893784834292e-04
5.418534783689075464e-04
5.412529340466806999e-04
5.451873647573579271e-04
5.681493847146425191e-04
5.653187718616485818e-04
5.419831098402025848e-04
5.216519399784306328e-04
5.304594234788331071e-04
5.483569179060417088e-04
5.485284483321580234e-04
5.403263634153657700e-04
5.274037048044551059e-04
5.308757785748980090e-04
5.430100233483012859e-04
5.395479129250085144e-04
5.460947512145263548e-04
5.466942691508901815e-04
5.383035216170739285e-04
5.490370969748836847e-04
5.514437111964363633e-04
5.446488033189665840e-04
5.411952285504880627e-04
5.339310867423823414e-04
5.436689632747933451e-04
5.412435093796072417e-04
5.226302209935376536e-04
5.237640817209462214e-04
5.378096436702992306e-04
5.469897966979181446e-04
5.491197380776429880e-04
5.509253113642516167e-04
5.337066334586100047e-04
5.392796706413776481e-04
5.549506441956095259e-04
5.459737525744674238e-04
5.430667779893207873e-04
5.638019988527140326e-04
5.608533708837920399e-04
5.426889410481978548e-04
5.500050126380970610e-04
5.480939041097134586e-04
5.459434289627628943e-04
5.494680756751631895e-04
5.341319806495593587e-04
5.207580152446519665e-04
5.154489549245781614e-04
5.220208808426652931e-04
5.392391393336100304e-04
5.527053297055954141e-04
5.564842583137947184e-04
5.469513499965491599e-04
5.333226940008365356e-04
5.360878386937189448e-04
5.501449006759156005e-04
5.584040540550145627e-04
5.650312597482283700e-04
5.565470624640470737e-04
5.382350459418128261e-04
5.391445241665949756e-04
5.428483815122596813e-04
5.355153678284559245e-04
5.447316619681097892e-04
5.528117277906643805e-04
5.654741904833673069e-04
5.600766673638894744e-04
5.414693650871198671e-04
5.541470998304238267e-04
5.566280191831396527e-04
5.450369035692465957e-04
5.579539388423014569e-04
5.731553002056592652e-04
5.736540731709809321e-04
5.722749627766960442e-04
5.540913001722740181e-04
5.443124341586191330e-04
5.610735627980792308e-04
5.569439894559964762e-04
5.478132594101713711e-04
5.441745479432646797e-04
5.473086993907853425e-04
5.606912984111151431e-04
5.548169393213373685e-04
5.419912665443899890e-04
5.415256174265882126e-04
5.291789177197727279e-04
5.199187076834776468e-04
5.403722567565546120e-04
5.295994614258708834e-04
5.257448648355319372e-04
5.470689810109641412e-04
5.366315365756056492e-04
5.347034789384896500e-04
5.387803654831821182e-04
5.480244879083934120e-04
5.596052784421705990e-04
5.491700660790393507e-04
5.692931024462333667e-04
5.636330438817345250e-04
5.483650998275513755e-04
5.746842180952480266e-04
5.602902494546115530e-04
5.423115061237467191e-04
5.514935397334519559e-04
5.474675489794945081e-04
5.547929944408653983e-04
5.514273807914064950e-04
5.352949477832885531e-04
5.424998042394667958e-04
5.498799926748050657e-04
5.583803752643523924e-04
5.572370395151711149e-04
5.511069162308844483e-04
5.479263118068879385e-04
5.255930959023218715e-04
5.364424102669371067e-04
5.588709554764353243e-04
5.427214189075646933e-04
5.349023953078848106e-04
5.424274669387477068e-04
5.485150472855505454e-04
5.449777356176941289e-04
5.398693133870664101e-04
5.449740386733267382e-04
5.454391614088977425e-04
5.447090943356244818e-04
5.528088845678540879e-04
5.537936931916313896e-04
5.604133401244833224e-04
5.432683628471790234e-04
5.274782859432287918e-04
5.311393969447046701e-04
5.362359311131097150e-04
5.453212115338177844e-04
5.376645961293490981e-04
5.342565852958307791e-04
5.335548503697289460e-04
5.252113414592727864e-04
5.343728059430227946e-04
5.389016421129300431e-04
5.319198683772191454e-04
5.500105144484523445e-04
5.490305395179349325e-04
5.505462462901523999e-04
5.595530515565727732e-04
5.418148459948911658e-04
5.359335684412956007e-04
5.397750554267037419e-04
5.531626621505152455e-04
5.675413677872271799e-04
5.540363273463231632e-04
5.360465015203485627e-04
5.555034785320465051e-04
5.536610959042106766e-04
5.352152548301025671e-04
5.409707310960861154e-04
5.386008382224126770e-04
5.370261139648619796e-04
5.454130867035605814e-04
5.521458806901146732e-04
5.390986195231286604e-04
5.440996067890553449e-04
5.622036789088089969e-04
5.587358036506825509e-04
5.521729030577380432e-04
5.518485249086477629e-04
5.545708380083978067e-04
5.652237750334305599e-04
5.714447971362437853e-04
5.514896419490782640e-04
5.304813328441921683e-04
5.434122168370420902e-04
5.599134624919333047e-04
5.442821690396669118e-04
5.366278375508088967e-04
5.474091399534687392e-04
5.543096006707481753e-04
5.484158942550996715e-04
5.628017423316358661e-04
5.650346130890481280e-04
5.301781476848881547e-04
5.302627560630342142e-04
5.520933419593965913e-04
5.564488274851410324e-04
5.583605345971909923e-04
5.617328357729431572e-04
5.385768410015110818e-04
5.315508300750869993e-04
5.513411233558589532e-04
5.389008088534715402e-04
5.401506488254603560e-04
5.459848363908104607e-04
5.358471276935679534e-04
5.394550748202043850e-04
5.576420077741902660e-04
5.633703672560181263e-04
5.491209855987077377e-04
5.408277374521610953e-04
5.399164102276778759e-04
5.325092191844558705e-04
5.367432049217161051e-04
5.594451172272885261e-04
5.406548317574152258e-04
5.427671783889606019e-04
5.484386165881137334e-04
5.516092509727397661e-04
5.655546049054390118e-04
5.577279629409905579e-04
5.598200492185305540e-04
5.547392002936838221e-04
5.517770981040690708e-04
5.446598791524242178e-04
5.294934930265707621e-04
5.299187573469336379e-04
5.509098919394119030e-04
5.549777927775582367e-04
5.629028194982605912e-04
5.486520069006091578e-04
5.472145495151698813e-04
5.572263158777675945e-04
5.302686114194853258e-04
5.358875631463559100e-04
5.475321783650162130e-04
5.485984376107887195e-04
5.510466491424214795e-04
5.349444650586741672e-04
5.349127130665729283e-04
5.561232552091212528e-04
5.493967556102592135e-04
5.388994256034845484e-04
5.455474606967961005e-04
5.537502180262285703e-04
5.537845314770738128e-04
5.617547017664729784e-04
5.677121974931158841e-04
5.587687999797647919e-04
5.556169110386097740e-04
5.790728022113201872e-04
5.629737272999016514e-04
5.409198019035719226e-04
5.505189892208985037e-04
5.411330727416185666e-04
5.240952963149892851e-04
5.346915489468591137e-04
5.529843617411032888e-04
5.492490036903224879e-04
5.450987432689690954e-04
5.455778959171926450e-04
5.518152014939440219e-04
5.463634874187526169e-04
5.453950033357273701e-04
5.246287380146367812e-04
5.273898531052824499e-04
5.471715619862141259e-04
5.421135344419361190e-04
5.381986150241013485e-04
5.260007003370094055e-04
5.204650823460612967e-04
5.269294596618856854e-04
5.478921530895812866e-04
5.732155055800981520e-04
5.757866108531861822e-04
5.494822526194019681e-04
5.339763012231562526e-04
5.525641624341731716e-04
5.604473784026697087e-04
5.544964695320035806e-04
5.589245426734393112e-04
5.592136619256596027e-04
5.477224505386941869e-04
5.410679316795810340e-04
5.611689979779927980e-04
5.646794306159031839e-04
5.582265863251630001e-04
5.502194953452630832e-04
5.434306954473242055e-04
5.464467996624092260e-04
5.550688438238164093e-04
5.505874366696308529e-04
5.460272956041624945e-04
5.487675777260841211e-04
5.450086175346662357e-04
5.474821476035111878e-04
5.483390537924610550e-04
5.532367936014957440e-04
5.372483183087178610e-04
5.337709206951666251e-04
5.554888081498092576e-04
5.525250704035089772e-04
5.406380519539294091e-04
5.451029900136846384e-04
5.386679827772343195e-04
5.326403813975435619e-04
5.370365652650995521e-04
5.635136092932937395e-04
5.722077566718134552e-04
5.365691511722285763e-04
5.304444686484589399e-04
5.343386714255444819e-04
5.336757487969172147e-04
5.567325847657268300e-04
5.821132314209933592e-04
5.731932650614611144e-04
5.445196815380679879e-04
5.417901128140556249e-04
5.549463589303273636e-04
5.720225891718900332e-04
5.596183792965649757e-04
5.496146245191973426e-04
5.376803750260016968e-04
5.317107213470680322e-04
5.745680148234020733e-04
5.768361255657778863e-04
5.548877730573161882e-04
5.560819190238848160e-04
5.553290476547703431e-04
5.598409015718857577e-04
5.592644373899437801e-04
5.440443105323571364e-04
5.405322546286008998e-04
5.432329444716730085e-04
5.589113274180078968e-04
5.826609146364218660e-04
5.701374231122066953e-04
5.530448591987251195e-04
5.700667743766034629e-04
5.752917207282366588e-04
5.775259397514276739e-04
5.702624551480248291e-04
5.497583808241971728e-04
5.500098203611274031e-04
5.589666749369940311e-04
5.699732892345372396e-04
5.648974915393335100e-04
5.502950747038006700e-04
5.464903305212118071e-04
5.556998128841048566e-04
5.666052333769548872e-04
5.676632732233582610e-04
5.713389396423547125e-04
5.681229052982006682e-04
5.680874097829262306e-04
5.659186781869970104e-04
5.536361140922986881e-04
5.550982781531030525e-04
5.540757112429905117e-04
5.596094792314432404e-04
5.667657164934196065e-04
5.594784267716183422e-04
5.593024629457008911e-04
5.631941417102845002e-04
5.550247615685584236e-04
5.556249502164236709e-04
5.740420637668648121e-04
5.704234487621172257e-04
5.579781813755255908e-04
5.488235800752078522e-04
5.560727658595755307e-04
5.760293623865567810e-04
5.843859017714583782e-04
5.802398278319709137e-04
5.577734898016376312e-04
5.486432528029950347e-04
5.690326992829112217e-04
5.723919038303565887e-04
5.670812083537908046e-04
5.654105655985704974e-04
5.630659287838001579e-04
5.645434850109491871e-04
5.718558101902622296e-04
5.800261217198083652e-04
5.712847972489225063e-04
5.785857303275872016e-04
5.647418809699751444e-04
5.493939294835552441e-04
5.577805573113161445e-04
5.556533791560300597e-04
5.523921932277872518e-04
5.494742158171575389e-04
5.441704017447217615e-04
5.517296006451342591e-04
5.669597539584305367e-04
5.668831139400003520e-04
5.660837148997264340e-04
5.609794776011081544e-04
5.583837612851941419e-04
5.725648412583849095e-04
5.684092012994382444e-04
5.506447420359313798e-04
5.537227978167969834e-04
5.512324648565562670e-04
5.608122040539740725e-04
5.806793250738850887e-04
5.689176363806244677e-04
5.547239928503169566e-04
5.680996819475290149e-04
5.737864122176092882e-04
5.643928919955077707e-04
5.716736935992717400e-04
5.737997084172681518e-04
5.672440976941774604e-04
5.632718220211033753e-04
5.459305131047075118e-04
5.562883202702102519e-04
5.824765573084329752e-04
5.612007771213694055e-04
5.448866312735700526e-04
5.569284721360256334e-04
5.547096736278082831e-04
5.580475812269853697e-04
5.616194786177908715e-04
5.531275403544436359e-04
5.636218414230827287e-04
5.800055752439466344e-04
5.818832470260606841e-04
5.674055416800120356e-04
5.752060915207662072e-04
5.802290288225575446e-04
5.717635297199228544e-04
5.774713747948551730e-04
5.526690386402087528e-04
5.329098917767019928e-04
5.598606759171279555e-04
5.799615302590486240e-04
5.728725663193333199e-04
5.614335855820027721e-04
5.583357266103472754e-04
5.686109139404600882e-04
5.782401683147780696e-04
5.674450608673793596e-04
5.661413812726167087e-04
5.600554813711930728e-04
5.488659980945427216e-04
5.685885689025332347e-04
5.689281076595353783e-04
5.709136376664058305e-04
5.666151669178877371e-04
5.647422058853756102e-04
5.725371367313220354e-04
5.571400362362617350e-04
5.565663631861656954e-04
5.693178405543299807e-04
5.735049419704747829e-04
5.591347647932032447e-04
5.479071222521676287e-04
5.622617956641156375e-04
5.598312198842513238e-04
5.579629340809432987e-04
5.848591224013184294e-04
5.934436735488525733e-04
5.993297146743807721e-04
5.997029337066485909e-04
5.806596602841977315e-04
5.518292033690421925e-04
5.566116438863863078e-04
5.694935062235663382e-04
5.656958891953258340e-04
5.675013190546304665e-04
5.590510367774996362e-04
5.652983610035711062e-04
5.808133873049162307e-04
5.723878120038908236e-04
5.679865476297572217e-04
5.718721198188554287e-04
5.613710718823888921e-04
5.588460814259803202e-04
5.699039641212930770e-04
5.787503307885657556e-04
5.709937322393495579e-04
5.623054928332294443e-04
5.709101162482486513e-04
5.694360712722637942e-04
5.644484887533301803e-04
5.711021887452248343e-04
5.735607590254471807e-04
5.745125979256092029e-04
5.840154611106403507e-04
5.925894506307250375e-04
5.741053590051698775e-04
5.789325630680132147e-04
5.897182051992504214e-04
5.704613155816234136e-04
5.809939187733961482e-04
5.845365149925800226e-04
5.770237263780490398e-04
5.730069176439711543e-04
5.706892042560440283e-04
5.795503588253099253e-04
5.805461572846615671e-04
5.847986571197835888e-04
5.904217205473204222e-04
5.823631019295492407e-04
5.670189092752673556e-04
5.682873096142565441e-04
5.779242913032596766e-04
5.756930005565541030e-04
5.733873532176852073e-04
5.628374370607456189e-04
5.449253341074200389e-04
5.673581409249853430e-04
5.961829065199952512e-04
5.837642898215642797e-04
5.736329590117929646e-04
5.756914816297865368e-04
5.694469931678002072e-04
5.645253869535538007e-04
5.690223221697934212e-04
5.844147910656231687e-04
5.888140988975208191e-04
5.852635049615924345e-04
5.723919598953155791e-04
5.535421818120371800e-04
5.656636310647730238e-04
5.950489098222003660e-04
5.956968920950643205e-04
5.701405181434888482e-04
5.779515475970432815e-04
6.021988189087174991e-04
5.842755402738499491e-04
5.631067936622519794e-04
5.484256591109711596e-04
5.585279611982215623e-04
5.685965435894632528e-04
5.754445552573734341e-04
5.800571986141064233e-04
5.574289615645367651e-04
5.369252569999505634e-04
5.591892963192861407e-04
5.786517327905622930e-04
5.563429185732040802e-04
5.707129350207060638e-04
5.810949666129083032e-04
5.679364154492941123e-04
5.725600725327206677e-04
5.918777510907764728e-04
5.923826007249363961e-04
5.786455947523133983e-04
5.679807273484763089e-04
5.588618853910738401e-04
5.603434511600680025e-04
5.719271382384411625e-04
5.771095354106141936e-04
5.715862343676506247e-04
5.653813040773418650e-04
5.527438301050999637e-04
5.594198994061292361e-04
5.565848481236016724e-04
5.521107974649108090e-04
5.610122195066201845e-04
5.613557943064702424e-04
5.595932476996540216e-04
5.764746938724782431e-04
5.838336844485880490e-04
5.622852135500095317e-04
5.578745285419150742e-04
5.650411174646409462e-04
5.744649060143993628e-04
5.798800218464112474e-04
5.931702057717573411e-04
5.918141262135557428e-04
5.728678218261277827e-04
5.560759189920924444e-04
5.624851994892680332e-04
5.688768033697648701e-04
5.804925733093364718e-04
5.869349857392439215e-04
5.799669889898451071e-04
5.717505971364774103e-04
5.647332727069975973e-04
5.671203356042966905e-04
5.699662518446809443e-04
5.746671679485724268e-04
5.723449499702130830e-04
5.849227131442944665e-04
5.838715416614172378e-04
5.714228925560389848e-04
5.751239495190841027e-04
5.708324462094556276e-04
5.723254015956824288e-04
5.799215695122443906e-04
5.729595027956721227e-04
5.746021588717427049e-04
5.661487949254199103e-04
5.544266645706137165e-04
5.565386098543292307e-04
5.760799190424355362e-04
5.858592129892520924e-04
5.884610053939817861e-04
5.959520591691819941e-04
5.719764444704798171e-04
5.472125770056445902e-04
5.637386676556981318e-04
5.630090331560239905e-04
5.662545821961136689e-04
5.882697481021754646e-04
5.652102684082949569e-04
5.695670217747851984e-04
5.818054490173647569e-04
5.621437396119550968e-04
5.668176723558872787e-04
5.800378212276680523e-04
5.800271770785086437e-04
5.723088989839082534e-04
5.627504040373392750e-04
5.485295677038534018e-04
5.497936907763567149e-04
5.761506534461831135e-04
5.825589587602634026e-04
5.736314628839260781e-04
5.685183287540032486e-04
5.750349100521097174e-04
5.817825333347217444e-04
5.767046627782109348e-04
5.699397551758123926e-04
5.539848325240539139e-04
5.545935480143453092e-04
5.609943875433551436e-04
5.572537833022925616e-04
5.616733947227130121e-04
5.561441584138956690e-04
5.649383852465768990e-04
5.841172803400789416e-04
5.744863569281656547e-04
5.775619092973462761e-04
5.828756663114096443e-04
5.715363017872127169e-04
5.619459886291521770e-04
5.696082102867725721e-04
5.711740679087826860e-04
5.563332684000600993e-04
5.667280600963813886e-04
5.725185858753105558e-04
5.580224238396367048e-04
5.625074032799939937e-04
5.494400986231423112e-04
5.400738408910793877e-04
5.622893844539715840e-04
5.604059919857098688e-04
5.686719812616013560e-04
5.812745019424648109e-04
5.642291102738418917e-04
5.526027395204074957e-04
5.788313772747342685e-04
5.933219829959832841e-04
5.632285691236049415e-04
5.410937464006994714e-04
5.557828507781830372e-04
5.883364848568381229e-04
5.817474895838221308e-04
5.678143684397382812e-04
5.796143649680074190e-04
5.817208446782782573e-04
5.758975998616834568e-04
5.665405123781062317e-04
5.492418628399240842e-04
5.517550669162282198e-04
5.680338171722432985e-04
5.636688891874183822e-04
5.707555781421516043e-04
5.846354732446784868e-04
5.665025534742726843e-04
5.576867811892500604e-04
5.711055574814990349e-04
5.671876103908508491e-04
5.654732901795718166e-04
5.761045591231900471e-04
5.945097943425685112e-04
5.907351109983052751e-04
5.769927732599141289e-04
5.613881481457918708e-04
5.604304617345765710e-04
5.688112144372733979e-04
5.683377825873904294e-04
5.666787123457417853e-04
5.567825660873231995e-04
5.636075967814921026e-04
5.757151068842855744e-04
6.033104008682059483e-04
6.056036368659471541e-04
5.768869718352445273e-04
5.577193411253611715e-04
5.662609411753732761e-04
5.785763796629686236e-04
5.841718930949817319e-04
5.627204433479340547e-04
5.405487855700491853e-04
5.724731143075907289e-04
5.925096209642441783e-04
5.820381496184802569e-04
5.652813398754252729e-04
5.659459950368794876e-04
5.528645314643201684e-04
5.522046236138702198e-04
5.719792040866011548e-04
5.817080200577566789e-04
5.827361126737343145e-04
5.780517841728010199e-04
5.577268158453744726e-04
5.443272627645122375e-04
5.500272935520476034e-04
5.431417823378864454e-04
5.558141088941652387e-04
5.704131052007042424e-04
5.481331002007991740e-04
5.398447894409737907e-04
5.659440729444680396e-04
5.808767517991713378e-04
5.745107939412135269e-04
5.575993807199757131e-04
5.540572128826361589e-04
5.691468142855406632e-04
5.649693884388214907e-04
5.730789288909735567e-04
5.759956841995745366e-04
5.527994693989613005e-04
5.594501580149002827e-04
5.538038668505796628e-04
5.445547031427447034e-04
5.574264842784425146e-04
5.546730449024370136e-04
5.605661236802608836e-04
5.688045735999607260e-04
5.472455954924031326e-04
5.333252578263973512e-04
5.540607438786846611e-04
5.691236401484884092e-04
5.681951974296867115e-04
5.606174951989640991e-04
5.667271971851735139e-04
5.870066049143186655e-04
5.748606567150987053e-04
5.720208779928065120e-04
5.616490395555455819e-04
5.436748360956265022e-04
5.521444937589577292e-04
5.645256466350680484e-04
5.632023051468982612e-04
5.486233369626906421e-04
5.435691438144969181e-04
5.363436152296954199e-04
5.442194102379013495e-04
5.577824172222926782e-04
5.556931693482762948e-04
5.608802511623945221e-04
5.672628729759185678e-04
5.724556914911526750e-04
5.620222881411554875e-04
5.464954222587415679e-04
5.702671944896520921e-04
5.705352320806908722e-04
5.548609515038432829e-04
5.584612469575710430e-04
5.596116981719538499e-04
5.637586281540789149e-04
5.566433184281327148e-04
5.430447604617664884e-04
5.565130249661241280e-04
5.587101737860132719e-04
5.460092643906769641e-04
5.571434494326945805e-04
5.598431179182377553e-04
5.603457251757301910e-04
5.683817917979419555e-04
5.787477697659033698e-04
5.708009786512736232e-04
5.544902078568133977e-04
5.512963659820778158e-04
5.564446367518727059e-04
5.527977959932684230e-04
5.562696290323419172e-04
5.705784854431108100e-04
5.764637586717771345e-04
5.723472971196459039e-04
5.571109180047792734e-04
5.571352594873796608e-04
5.602705007401002912e-04
5.615004698284368307e-04
5.682616757451615678e-04
5.600742748279452640e-04
5.557571099403087406e-04
5.562890755705602935e-04
5.504806747020198412e-04
5.606246944289397169e-04
5.741890058215177615e-04
5.647231560859959556e-04
5.619876321731606195e-04
5.639077845436174562e-04
5.481405182401666212e-04
5.629965413915025531e-04
5.617247954394088841e-04
5.471951798651857827e-04
5.574379225531744071e-04
5.346986881563555848e-04
5.230994636124821316e-04
5.412287582061137137e-04
5.392289524937898901e-04
5.457311687613017369e-04
5.618506710449662532e-04
5.496918468064893428e-04
5.296331279554256088e-04
5.293878620814260801e-04
5.291392372171348007e-04
5.250939683436885684e-04
5.267513089702083578e-04
5.278380526427028973e-04
5.408981000943539723e-04
5.618010826425812653e-04
5.568845810306192372e-04
5.488059217953459743e-04
5.484094832467093861e-04
5.307704693309293334e-04
5.387613454467557418e-04
5.538688284970962354e-04
5.483642372023767421e-04
5.554600089629464039e-04
5.570477776802251974e-04
5.498471362207799995e-04
5.430668244965783592e-04
5.283284966577943189e-04
5.305609904270801010e-04
5.282049382147977357e-04
5.224896055603186909e-04
5.316303903192209045e-04
5.237621534359093679e-04
5.292409014722617962e-04
5.445572548606085125e-04
5.331205033953904677e-04
5.294019696573876773e-04
5.524971174672277776e-04
5.508312810457850588e-04
5.400433560300235301e-04
5.407711948352872302e-04
5.327439748591842814e-04
5.387371324161900621e-04
5.679987600843168895e-04
5.640970643567843907e-04
5.352930809635351918e-04
5.386459245776785551e-04
5.422797156806128662e-04
5.367900903178122454e-04
5.313635227398608120e-04
5.361677589321425449e-04
5.337452713454264542e-04
5.242657881417138888e-04
5.300214315667381697e-04
5.269257728218305382e-04
5.349865621992215201e-04
5.359599152741024086e-04
5.348492856553987507e-04
5.368453005174799201e-04
5.352579191868452654e-04
5.337537031228331607e-04
5.139748137359982302e-04
5.088268617362336774e-04
5.069093079809274850e-04
5.122400240456508481e-04
5.253076501258512965e-04
5.169529443796516211e-04
5.035153864550740571e-04
5.032542731983318668e-04
5.066481844249879274e-04
5.215878802417155688e-04
5.294693753487174619e-04
5.196835702039956243e-04
5.212048022505093433e-04
5.339505770272881969e-04
5.333857546570350402e-04
5.297464375908178492e-04
5.220351558410792027e-04
5.139363295230620424e-04
5.202138735694406902e-04
5.216539881583723628e-04
5.255842044421878438e-04
5.286777535232448522e-04
5.219529162426271313e-04
5.074459476476964569e-04
5.049023977126981680e-04
4.941879474071532614e-04
4.980441476413226742e-04
5.295870005121356729e-04
5.271550414163212904e-04
5.172394509496861881e-04
5.051727957994544584e-04
5.023901740966255905e-04
5.172519759314537450e-04
5.274958570029575355e-04
5.219716415362613774e-04
4.954226001279912750e-04
4.825704572666639149e-04
4.883034529194941629e-04
5.042005739507752571e-04
5.123733380141162579e-04
4.998984823487694637e-04
4.920997894897468717e-04
5.173644230346725881e-04
5.281353161667952162e-04
5.172184976807682943e-04
5.162992892607163025e-04
4.980153636171203357e-04
4.925707459903156445e-04
5.104311729032939967e-04
5.056623836943787169e-04
5.151084130848048760e-04
5.306120034691348859e-04
5.115820323775724203e-04
5.132347340806582385e-04
5.202229636467461471e-04
5.135147810750687351e-04
5.062342582984046295e-04
5.033656691261840154e-04
4.966237186348199106e-04
4.894675488525099304e-04
4.984521256638210687e-04
4.866642844569633972e-04
4.787814055468402595e-04
4.851007587613184518e-04
4.818142480681292489e-04
5.097121008961714647e-04
5.179429428773017026e-04
4.985917232463702884e-04
5.072071713770831764e-04
4.998055831170831326e-04
4.997847334100370990e-04
5.019622833438697456e-04
4.967760845142862912e-04
4.959435055050773504e-04
4.865801661853357495e-04
4.810881879650005105e-04
4.739635543219697703e-04
4.821632905124563473e-04
4.718154694928931251e-04
4.775916050465383992e-04
4.881691940766775205e-04
4.841075361498279358e-04
4.928278485734087413e-04
5.089684339327922016e-04
5.219617160808574102e-04
5.067238095233721033e-04
4.983217374460668057e-04
5.092464797871975842e-04
5.176438115447639298e-04
5.164560180780817730e-04
5.073281040653594438e-04
4.922704426903546987e-04
4.902992549341901075e-04
4.960467453729906382e-04
5.126412570835183055e-04
5.119239786003239963e-04
4.884245822182931062e-04
4.710529496085354845e-04
4.819832508319379124e-04
4.964138302487510618e-04
4.756173928223394456e-04
4.670931414207777797e-04
4.857002913399476518e-04
4.897159054574643736e-04
4.817502421537393081e-04
4.973355630545604495e-04
4.926341014077414027e-04
4.809333206553156794e-04
4.900461540959549127e-04
4.860719299862099776e-04
4.918258780215376252e-04
4.915483756962419834e-04
4.902597043800569366e-04
4.958503011877837428e-04
4.974208368343608581e-04
4.922129498503740371e-04
4.782552357596308061e-04
4.855099265616132044e-04
4.771233317996814586e-04
4.589103171440724331e-04
4.840910767061387524e-04
5.069828195335916027e-04
4.803309285986130466e-04
4.633589750047728052e-04
4.806440133667569891e-04
4.821769842264042745e-04
4.783395077882656343e-04
4.706873680383264467e-04
4.882813119389185124e-04
5.052273520427242020e-04
4.801165579560273504e-04
4.722760502264908701e-04
4.735761528610719115e-04
4.893951321678642174e-04
4.852141569151756026e-04
4.557719837087058530e-04
4.741990060520792118e-04
4.967124021058073749e-04
4.782879443922412039e-04
4.656614795406507586e-04
4.765603074350911695e-04
4.852044347768860277e-04
4.773390396477097215e-04
4.595773287660145424e-04
4.585981653792943003e-04
4.655491274735029422e-04
4.764529253547466971e-04
4.639756791940076106e-04
4.534791948731126143e-04
4.648921916692975195e-04
4.710286065865853947e-04
4.573824059283579770e-04
4.479137390882784587e-04
4.732140304349230411e-04
4.677835356270558824e-04
4.553915101936991685e-04
4.533315975740060799e-04
4.596819949735394639e-04
4.776913542183640359e-04
4.672914839841553199e-04
4.756091408026200443e-04
4.830744439012184667e-04
4.788612154976197165e-04
4.853006859243084331e-04
4.905621261645923877e-04
4.974933326886058329e-04
4.742787026544794293e-04
4.597606218325703286e-04
4.632667837166880558e-04
4.635538893068392812e-04
4.690623081295283107e-04
4.694888845715789101e-04
4.684219836891598114e-04
4.664652767971306808e-04
4.617251166526776585e-04
4.598956949839923800e-04
4.698859030244920609e-04
4.589527142831734542e-04
4.531316923739577636e-04
4.587630040005526546e-04
4.533544909061243953e-04
4.656715063610756492e-04
4.681064561659219105e-04
4.568475200085525198e-04
4.619483394446780977e-04
4.518795234337652728e-04
4.491980566347065183e-04
4.599869044319362553e-04
4.579646363313802696e-04
4.480852376932529689e-04
4.473253702167663591e-04
4.454522006360243317e-04
4.434722870424028527e-04
4.513905907732965747e-04
4.550870421718308215e-04
4.477499678327570239e-04
4.428662449623617945e-04
4.579352717291447993e-04
4.607284234606051610e-04
4.590617126341033950e-04
4.475608314356703706e-04
4.398738636119744897e-04
4.447674343338158128e-04
4.446938365453873975e-04
4.586249241404702901e-04
4.575670060194946139e-04
4.463827127716516472e-04
4.604893348226045532e-04
4.624340785582709023e-04
4.334055186376753834e-04
4.278555567581812137e-04
4.549265866762336637e-04
4.568843693419011504e-04
4.517830538253819576e-04
4.561121856227460148e-04
4.516196134728087943e-04
4.437953410580968328e-04
4.418629956409220899e-04
4.437742428575991807e-04
4.519730949880660146e-04
4.560842096535620274e-04
4.474074259998555431e-04
4.541726626619938824e-04
4.562855705787373741e-04
4.516014790809780560e-04
4.528124217346275542e-04
4.498169383665361304e-04
4.536868398889857992e-04
4.637831278363304440e-04
4.657025041289622296e-04
4.515043654164737513e-04
4.448858905501166215e-04
4.432064170595477839e-04
4.383355607415624329e-04
4.397677733105398229e-04
4.319104216712658061e-04
4.394766642417719969e-04
4.506789737432699192e-04
4.591469801480997388e-04
4.547880259084276624e-04
4.477444973322308730e-04
4.595026736006978772e-04
4.474709415626056033e-04
4.377362264622526350e-04
4.443654379404460113e-04
4.380212643934750221e-04
4.218990465753062139e-04
4.360959423488832841e-04
4.411376496559875631e-04
4.392231497052389070e-04
4.460229132405122039e-04
4.462589739397546866e-04
4.396655276663992353e-04
4.429137296515716585e-04
4.478464598784168767e-04
4.466390894065596609e-04
4.409619364996060216e-04
4.226265550819996268e-04
4.255967775576302982e-04
4.364823292328381217e-04
4.318817739638122094e-04
4.259363057291819569e-04
4.310237902103580278e-04
4.212001147612015107e-04
4.154217100238696337e-04
4.115844512095970784e-04
4.023550906165450488e-04
4.060678548864102245e-04
4.261584675887771000e-04
4.378337174859602324e-04
4.368523226193969612e-04
4.345349477645611518e-04
4.247467285760134193e-04
4.294642967419308932e-04
4.292511447467002085e-04
4.271592873248284067e-04
4.288723085469260286e-04
4.102294630117457705e-04
4.158555931882951099e-04
4.301453060175328157e-04
4.217458191277909411e-04
4.193324548479362957e-04
4.132309645576206234e-04
4.108671801459249599e-04
4.100444924061218783e-04
4.133997378215374858e-04
4.175249291835360040e-04
4.136034476537842845e-04
4.057108518485063827e-04
4.025554064125408523e-04
4.096404525811665146e-04
4.149690638248788171e-04
4.170423581282971552e-04
4.067825093497391535e-04
4.081821268750129806e-04
4.175697615035532076e-04
4.075755749950175553e-04
4.006190582907407315e-04
4.072014805677372359e-04
3.855613464777722849e-04
3.730850027094671415e-04
3.918272839778732001e-04
4.045811738424236323e-04
4.020453479078285402e-04
3.805693760589334319e-04
3.713386130374821885e-04
3.725812978837057419e-04
3.722210930342508212e-04
3.813079010993807136e-04
3.879443810802497513e-04
3.862095202036252271e-04
3.875296610119411561e-04
3.851233292074424130e-04
3.802343858211760792e-04
3.732104162147510456e-04
3.605939130158398878e-04
3.632419898234432484e-04
3.735454309523762446e-04
3.833614264543733652e-04
3.800846649295265209e-04
3.655374982716125352e-04
3.650537027961153064e-04
3.683645500491695545e-04
3.800218659398890480e-04
3.740008863933589234e-04
3.561586089181124123e-04
3.519353536382087747e-04
3.531845033207179339e-04
3.540262573325035742e-04
3.617188438089577332e-04
3.622161482170919771e-04
3.519978794067108612e-04
3.490765444746614051e-04
3.426633513486394681e-04
3.432896635412067206e-04
3.372009910603018692e-04
3.340154057593642655e-04
3.456033359415180842e-04
3.352049012807368621e-04
3.384274996930109044e-04
3.500054343492327085e-04
3.369712234517782765e-04
3.316960825598686403e-04
3.299545732430822671e-04
3.300145459966688315e-04
3.324123848143242604e-04
3.403922829186273443e-04
3.341393047283399537e-04
3.208175157805210373e-04
3.307301768272235989e-04
3.264009299771884840e-04
3.243450614628782700e-04
3.303325126089152975e-04
3.203251088634012514e-04
3.159554473869300535e-04
3.104989893023308461e-04
3.069495373965514581e-04
3.034183834985840862e-04
3.040232436667556089e-04
3.173840870929843364e-04
3.216215922695356776e-04
3.115748530172238141e-04
2.934799929311678697e-04
2.889529243506836495e-04
2.958355978004843421e-04
2.968934075374356609e-04
2.951254080225940418e-04
2.992594908360909174e-04
3.066526829438174151e-04
2.976594796533105366e-04
2.907746775936566309e-04
2.951257817071166576e-04
2.915783191203485470e-04
2.853188371435364662e-04
2.781491652478204147e-04
2.802385661231267667e-04
2.862041888318302444e-04
2.878205243928206084e-04
2.770560606705016883e-04
2.629456076594490692e-04
2.664143262426129765e-04
2.740949673877794831e-04
2.700514030442272722e-04
2.621557206240715640e-04
2.687318667849631672e-04
2.745643215115035462e-04
2.710055314257604374e-04
2.688255340140480848e-04
2.595104307758322286e-04
2.476263319474345773e-04
2.494895550436535990e-04
2.609734000724265321e-04
2.672916694536470444e-04
2.559434022131806341e-04
2.500033170269010401e-04
2.502155915428753681e-04
2.478018199100979536e-04
2.530246812309550238e-04
2.463470972960618913e-04
2.462161090447962525e-04
2.451522119229399715e-04
2.373831643827855416e-04
2.451082960717263382e-04
2.468363525800209039e-04
2.462740027954550505e-04
2.428257171625514653e-04
2.314767539860870436e-04
2.281572764745532574e-04
2.245473539309741451e-04
2.236978569197621959e-04
2.335839736559719990e-04
2.335053865286870766e-04
2.271224721717442067e-04
2.248498344857659985e-04
2.277329307010976186e-04
2.235473187339030872e-04
2.171100455767551655e-04
2.247321094083301087e-04
2.208552342317163242e-04
2.137784914840677980e-04
2.166179760450510732e-04
2.198341483646900772e-04
2.200575122234231930e-04
2.167321131772625357e-04
2.102128970508921040e-04
2.079804418640452692e-04
2.124752733194931785e-04
2.095541614000215281e-04
2.099277882110142776e-04
2.037382484748078608e-04
1.963758802622787749e-04
1.978361261011933245e-04
2.082707737381616589e-04
2.120315698699123843e-04
2.022188135655603734e-04
2.006399887068527864e-04
1.928808598680678988e-04
1.888272846740196272e-04
1.930325736643823185e-04
1.886509428652826802e-04
1.853822903555142848e-04
1.871171576025265604e-04
1.890400717252536315e-04
1.823666786941944542e-04
1.784225550931672259e-04
1.848225672290632667e-04
1.858219171041518118e-04
1.838605806203734677e-04
1.809466743564183341e-04
1.753712228563376982e-04
1.809872963964992974e-04
1.839448780272903727e-04
1.808352001968898130e-04
1.833878996185036312e-04
1.772707524904663023e-04
1.692926314442647735e-04
1.678963678110131799e-04
1.711896043125504167e-04
1.702536834550251704e-04
1.654579059865790645e-04
1.685662920899463988e-04
1.691506737106790871e-04
1.650590065609290797e-04
1.646248837618703947e-04
1.635400941865884834e-04
1.600132864953335342e-04
1.595669069283021078e-04
1.599400540077645049e-04
1.565030704985306809e-04
1.562180032375054658e-04
1.582072716534713630e-04
1.563723674141404799e-04
1.534986106411583386e-04
1.538854141637455164e-04
1.562412883423928197e-04
1.568484006632042335e-04
1.560617435978261722e-04
1.581191139547298975e-04
1.498220378298168376e-04
1.445909552795852221e-04
1.489147977245906123e-04
1.493710584320346322e-04
1.508100176380055050e-04
1.461993385876827535e-04
1.411918197064797602e-04
1.406948534827319084e-04
1.426962184366882970e-04
1.383555966324905365e-04
1.320109460942283557e-04
1.386636236054778273e-04
1.418629630410911597e-04
1.427004950934773633e-04
1.385170499655712334e-04
1.299578875512090849e-04
1.306759763295776684e-04
1.321504121168899171e-04
1.292230573943964789e-04
1.286557313617439874e-04
1.316561590018682187e-04
1.356816296153892209e-04
1.343238596168551229e-04
1.257748012442380236e-04
1.221672815617314608e-04
1.243929125518398093e-04
1.231987849018886371e-04
1.236481573322639087e-04
1.239110454126072819e-04
1.202910279967609874e-04
1.209044179281233895e-04
1.238962253277446027e-04
1.219465689152334463e-04
1.217710358660175908e-04
1.222669763323774915e-04
1.200551680150066400e-04
1.179863828615963810e-04
1.139859611110830001e-04
1.167093219708649509e-04
1.187883072830136518e-04
1.154081427071038552e-04
1.119476113540168125e-04
1.119171889314131906e-04
1.137961219208478677e-04
1.138030699269396671e-04
1.122567652728184126e-04
1.089742066998308664e-04
1.071750037654596810e-04
1.093145296586799429e-04
1.111093655607493514e-04
1.102690207829412562e-04
1.057259842679444056e-04
1.036213494779802762e-04
1.042438455710735799e-04
1.011439662216262990e-04
1.020251193171590445e-04
1.051921518302027260e-04
1.039910916210991769e-04
1.007682870583613831e-04
9.791818895774785224e-05
9.658248274394567968e-05
9.837883370891520362e-05
1.007705339711182702e-04
9.933908762885990302e-05
9.890006261257098977e-05
9.802126433929095057e-05
9.593112050007554840e-05
9.587712762041578519e-05
9.668423142518984127e-05
9.704694270963952322e-05
9.577964883377568044e-05
9.637098855412764957e-05
9.446459896100122152e-05
9.310543670207261280e-05
9.337196688477613922e-05
9.041538534519927945e-05
8.847013529496191827e-05
8.778509533218553282e-05
8.703166195282866565e-05
8.660832101971721901e-05
8.954835415607290735e-05
8.941363495383199112e-05
8.442457392320781709e-05
8.071817619888005304e-05
8.081783377523571151e-05
8.426128062570629193e-05
8.419760075406973454e-05
8.511155010921750224e-05
8.926411925703048430e-05
8.756444509086049358e-05
8.361149248400793002e-05
8.008175335237013197e-05
7.997140126243637473e-05
7.963919595928181552e-05
7.617467410243955125e-05
7.739099096829170810e-05
7.844727085400394183e-05
7.991682858240808777e-05
8.101809412029363337e-05
7.748168298029247812e-05
7.338853664794106049e-05
7.399343261031856136e-05
7.331441246377057275e-05
7.038139309423332773e-05
7.245415713592338110e-05
7.263966770485266473e-05
7.139274374797421538e-05
7.170844817262943195e-05
7.087784896814302476e-05
6.757182668702618755e-05
6.737501642536158409e-05
7.033543215112172823e-05
6.995462684740821045e-05
6.765681678718875108e-05
6.485634175802445838e-05
6.662907038864813200e-05
6.806939783676395448e-05
6.624214477060793010e-05
6.582118122239691705e-05
6.581267592756545094e-05
6.513011444839019923e-05
6.456567657069592770e-05
6.401705102810244577e-05
6.317509783616877673e-05
6.354419020454718091e-05
6.325441767120574155e-05
6.201306743181015334e-05
6.287191464783440167e-05
6.227660911119937027e-05
6.036143775540029520e-05
6.127261564735916129e-05
6.067275682734838186e-05
5.915470218793202344e-05
5.919724815120430640e-05
5.979732872173275333e-05
6.135617241055622297e-05
5.821026954593504454e-05
5.591965377009282202e-05
5.733182619146111493e-05
5.608204958275986383e-05
5.459306116389394059e-05
5.439757202459120195e-05
5.515145232083274037e-05
5.631756651413255093e-05
5.636628404753848303e-05
5.435947744417975831e-05
5.428595018281112119e-05
5.343872169255939748e-05
5.158221833528437675e-05
5.244900564209726179e-05
5.089238008774465743e-05
5.054285126216333062e-05
5.175395863907962778e-05
5.071697302804566263e-05
5.013206784660857398e-05
5.070403205299265319e-05
5.181149630979871507e-05
4.959154739718397065e-05
4.781118252899766070e-05
4.709554529907392318e-05
4.764681695731166628e-05
4.807853792551040591e-05
4.816167114463072398e-05
4.754815076827862558e-05
4.608799736314782731e-05
4.738766152255689904e-05
4.607900372474385163e-05
4.425384147241193014e-05
4.344970025689542833e-05
4.259822655465452039e-05
4.445673294669947028e-05
4.633648313294061433e-05
4.469330374427330486e-05
4.479858993145415110e-05
4.513931613285945599e-05
4.355654771574895672e-05
4.353442417949272586e-05
4.299511727433521244e-05
4.092105024527114974e-05
4.101572356571664662e-05
4.165178756866670694e-05
4.019003120460287981e-05
4.065659437931365601e-05
4.143251537619684370e-05
4.144075439086114331e-05
4.132399222944752807e-05
3.985645711160792345e-05
3.918583168339584302e-05
4.000091073516956735e-05
4.085772765169036551e-05
3.889272005621322216e-05
3.667514299940292466e-05
3.765010094755364095e-05
3.918452697832817874e-05
3.873246096938821799e-05
3.735173878052057357e-05
3.630997218339247870e-05
3.641901066805430830e-05
3.627968342419954584e-05
3.504044573263462276e-05
3.525666869793288500e-05
3.544611521384393046e-05
3.636595088427892430e-05
3.586544159540019672e-05
3.491744612391515829e-05
3.441312097442999471e-05
3.401087443789374537e-05
3.369343837517908391e-05
3.357164796800178564e-05
3.367086780343796345e-05
3.335562339318057056e-05
3.301954109870440719e-05
3.246495825272371829e-05
3.251700312400979299e-05
3.203899579060959138e-05
3.223544137194532517e-05
3.197716016484119703e-05
3.147968012501739564e-05
3.224266806069070478e-05
3.251173994503368597e-05
3.067758440593375225e-05
3.006961328683773949e-05
3.059007850784419078e-05
3.026739421232309380e-05
3.030333131855288925e-05
3.038679228938691242e-05
3.040818165998461243e-05
3.052720227846836320e-05
3.035974547720955653e-05
2.940861173874874152e-05
2.873501257706487293e-05
2.898587397201692688e-05
2.930897341213425789e-05
2.926797162307536482e-05
2.909015589841782999e-05
2.817045003747262302e-05
2.735057528289835238e-05
2.733096809904757629e-05
2.749338478866008128e-05
2.761931983809352785e-05
2.737357519946076505e-05
2.655843283079706773e-05
2.628347349240987415e-05
2.619127738344773068e-05
2.649711991368596252e-05
2.695478240957638376e-05
2.672022905106852245e-05
2.681129932940137149e-05
2.552608985641778027e-05
2.410475310777635509e-05
2.454131996421089594e-05
2.530439749604383539e-05
2.545195998524437791e-05
2.519324336028272540e-05
2.513155485889610031e-05
2.523513959649411844e-05
2.485732399684914144e-05
2.400293927412592006e-05
2.415259448157512054e-05
2.445597096338601658e-05
2.334415700213651008e-05
2.288725538913481046e-05
2.351621263932084766e-05
2.316370789160095015e-05
2.202446643600701725e-05
2.194241413630649358e-05
2.184951070973483790e-05
2.143212089744971950e-05
2.103629893368663532e-05
2.062259668499117420e-05
2.099185551114807132e-05
2.125018491944523978e-05
2.105906938411003594e-05
2.131489220873538591e-05
2.183527015723003216e-05
2.150515965405687987e-05
2.068906972030586794e-05
2.069368146552563113e-05
2.056807205043311473e-05
2.029935774681290665e-05
2.019257695914664636e-05
1.968719160116355409e-05
2.009387695830579379e-05
1.934238976062132556e-05
1.836109122046229128e-05
1.875136118462595011e-05
1.890001679108781606e-05
1.898783925642932269e-05
1.873761875655853673e-05
1.870342675509814159e-05
1.881363448067715572e-05
1.823856085259664835e-05
1.788373484576335251e-05
1.796809943559408152e-05
1.793790324312667699e-05
1.774173011658575577e-05
1.820565860882330397e-05
1.848371469984948914e-05
1.728017777075801465e-05
1.690075354823920940e-05
1.737556650301773291e-05
1.751058915577113228e-05
1.719167646360553786e-05
1.618679707133266355e-05
1.610757535396502253e-05
1.638107058147365708e-05
1.600241672222054681e-05
1.612276010350844745e-05
1.612874389839585073e-05
1.549286101168560420e-05
1.470948332720811655e-05
1.452092661056135831e-05
1.453838454525672018e-05
1.453769490773029149e-05
1.485897986213528764e-05
1.504833575471269551e-05
1.473605138995982215e-05
1.402669691369174472e-05
1.344197105104785686e-05
1.355597445455247997e-05
1.395004489300631501e-05
1.342845849724825091e-05
1.345864708658957316e-05
1.362143455406755376e-05
1.290353980485897968e-05
1.296300889305617373e-05
1.296401336882477810e-05
1.263211857766444873e-05
1.291170030763705256e-05
1.274640456843531829e-05
1.229599327781134465e-05
1.241274176332654534e-05
1.239080644322015381e-05
1.234473361779128888e-05
1.221844138640473497e-05
1.184346879190096709e-05
1.167348016182080251e-05
1.194028567993797558e-05
1.211983380335736098e-05
1.151787995706568773e-05
1.126332709797800007e-05
1.146668599433919568e-05
1.145119462888590513e-05
1.137885882743688462e-05
1.101090229288300575e-05
1.048131014534110078e-05
1.023540460022040394e-05
1.082447795400349967e-05
1.097711665826968552e-05
1.046483523812141315e-05
1.029411567346461688e-05
1.008968119603588806e-05
1.008381354734919106e-05
1.007456178775876750e-05
1.004111667560790530e-05
1.021491335696297056e-05
1.000757161464026909e-05
9.740101993567950900e-06
9.464350883081971814e-06
9.325425510833075648e-06
9.192990251347849548e-06
9.077931128191253464e-06
9.342617521136552356e-06
9.420220043823424445e-06
9.260472533302316960e-06
9.189211880672586451e-06
9.222704404863457875e-06
9.029331609302332199e-06
8.955441478294190379e-06
8.915987561649219348e-06
8.430418238491219058e-06
8.336819849515327921e-06
8.284579241479326448e-06
7.893525526318306040e-06
7.825684011828301672e-06
8.013646052175482781e-06
8.089525096470453734e-06
8.037075017295924510e-06
7.784793550710039016e-06
7.650689860775888461e-06
7.725326433977369324e-06
7.688072899577221800e-06
7.666997146992655753e-06
7.775866189371621748e-06
7.768137349440730791e-06
7.461621073679414817e-06
7.152201441742059664e-06
7.155096259993758948e-06
7.229383144696845142e-06
7.155652813698386058e-06
6.908276886287499715e-06
6.775712252699411369e-06
6.732701157314620010e-06
6.729790879015702275e-06
6.945956086087526685e-06
7.003639942698689950e-06
6.702347343183895593e-06
6.482962881826128961e-06
6.444597630617084012e-06
6.362427333320071943e-06
6.409036572759524346e-06
6.447617498788345056e-06
6.381257603912410174e-06
6.311190240490842874e-06
6.306658632874828308e-06
6.180455013903939715e-06
6.099405402972853238e-06
5.946845022407818007e-06
6.003631426588460752e-06
5.865773679513117888e-06
5.590268602733614283e-06
5.562095119174582224e-06
5.578734656545975397e-06
5.686216183292975802e-06
5.686283561258730516e-06
5.437092978293716027e-06
5.331525617636906704e-06
5.404938005891823440e-06
5.333558927861863476e-06
5.340228860199549318e-06
5.375119129369488307e-06
5.299413488352199097e-06
5.165007576482869819e-06
5.127867206994674503e-06
5.091737304822034992e-06
4.921724387767055548e-06
4.697283647222872560e-06
4.715139370124944406e-06
4.721038229199564207e-06
4.658499072040551252e-06
4.598133375119592279e-06
4.561987006926407757e-06
4.548365572892910358e-06
4.568697455938257298e-06
4.678071753495788362e-06
4.625770244545937180e-06
4.636267806798400000e-06
4.665832929589553343e-06
4.397977009765382361e-06
4.241175479600870597e-06
4.356868332414020024e-06
4.364751162392685101e-06
4.172502865548089593e-06
4.045674076512978880e-06
4.108460389023134924e-06
4.094244289171423111e-06
4.015585945021556441e-06
4.107913729802995939e-06
4.101131211421985286e-06
3.918730392863491205e-06
3.905172265654363424e-06
3.992939429003306088e-06
3.890270011381948756e-06
3.683741434882215457e-06
3.797094555813196815e-06
3.863499366171465696e-06
3.745551241222926605e-06
3.770935538366908974e-06
3.698888692217581082e-06
3.574204274990026570e-06
3.537144005860054223e-06
3.562278128500339012e-06
3.605159392141748729e-06
3.581269956365284003e-06
3.605928074132171072e-06
3.645361110465398047e-06
3.556687779219633106e-06
3.426708718443274171e-06
3.302620197184132935e-06
3.225519427273416021e-06
3.272851793014343206e-06
3.226482962909730930e-06
3.204606928224885475e-06
3.269318922957902369e-06
3.193104832847626430e-06
3.113018854869997371e-06
3.207075538838140963e-06
3.149975051804915651e-06
3.034821288505785264e-06
3.015805270235007013e-06
3.004579908048894513e-06
3.007380594933336616e-06
2.973246002399771997e-06
2.928581392299635844e-06
2.876491860174941971e-06
2.863713285828665478e-06
2.761547304087980693e-06
2.813784452258716040e-06
2.845321218580458326e-06
2.735904645916482604e-06
2.751982672841198486e-06
2.806860045448375600e-06
2.761228721721239478e-06
2.751133728963334981e-06
2.707154771653380927e-06
2.589719374388563378e-06
2.553098540722152295e-06
2.509291661794110311e-06
2.485450324602867622e-06
2.431607611526737513e-06
2.401760063403598174e-06
2.433427171665682195e-06
2.522049743647138971e-06
2.507177761432112176e-06
2.433865955754501758e-06
2.484238662380733825e-06
2.489555662077491815e-06
2.431111261613177723e-06
2.390881049346461489e-06
2.355573818363228105e-06
2.346344925431177996e-06
2.265961327384015084e-06
2.229795064112469574e-06
2.278932878107829356e-06
2.290071314264577749e-06
2.295207531838142450e-06
2.190450018823237452e-06
2.148650513221949547e-06
2.188676272053238785e-06
2.130957856191485797e-06
2.128334259919629062e-06
2.099711430376727378e-06
2.096075012273652335e-06
2.176310848521417167e-06
2.148938043515582092e-06
2.040122349120029470e-06
2.048960969920662523e-06
2.038465239709854111e-06
1.971305452618043474e-06
2.002960676889033712e-06
1.988891287034661409e-06
1.971954776527533165e-06
1.965947391063291318e-06
1.928023564560240654e-06
1.899622544595895755e-06
1.876335311726671699e-06
1.866365728912984644e-06
1.902850821134302192e-06
1.894198978104174577e-06
1.861512635378281394e-06
1.851775529885603291e-06
1.825904467549449907e-06
1.809729056092491720e-06
1.832981982373061192e-06
1.889212083149668127e-06
1.899354214084905005e-06
1.821221420656465795e-06
1.732821836366874710e-06
1.720149851504675091e-06
1.749880923183634953e-06
1.707383192988954341e-06
1.688143791772157261e-06
1.724122054249912726e-06
1.642328348742742710e-06
1.613899170955418091e-06
1.646611497894440881e-06
1.607771238028075907e-06
1.617580202505907317e-06
1.629475601983251020e-06
1.625234990338632335e-06
1.620189395936022791e-06
1.546793468106328022e-06
1.528054722112781912e-06
1.505893666948536880e-06
1.488583655739463922e-06
1.495107166105182052e-06
1.496531714204247217e-06
1.526679871373360971e-06
1.536532418580492952e-06
1.514952525598692572e-06
1.471926449030115789e-06
1.484346992579359863e-06
1.516500486222545701e-06
1.481655892707696472e-06
1.445881983498717509e-06
1.459340204803241439e-06
1.437949891706205101e-06
1.393568340330996988e-06
1.419695971307391469e-06
1.413731294355744656e-06
1.385086742241847452e-06
1.392760305942824678e-06
1.376680778082733764e-06
1.388946913801517822e-06
1.363755914841473796e-06
1.312710820126193103e-06
1.323480792701919796e-06
1.317161999533803732e-06
1.298074801440702217e-06
1.306842088409977630e-06
1.312044375561459207e-06
1.278252720385686415e-06
1.210872155188227263e-06
1.214550861828179403e-06
1.263018693949721465e-06
1.244362515885246387e-06
1.217490764721386142e-06
1.206457498298812043e-06
1.165288244426901863e-06
1.157896139645009060e-06
1.147773608083618483e-06
1.163066851570826154e-06
1.185775270165452231e-06
1.154974612501768950e-06
1.174117698484846895e-06
1.183078534203537576e-06
1.141051953410012288e-06
1.118046405407728433e-06
1.103719413022417707e-06
1.083694949693096876e-06
1.074104791499096090e-06
1.096845714151463515e-06
1.087333645779650123e-06
1.089494697438135457e-06
1.142484798814990099e-06
1.103310857524305754e-06
1.062859839620885236e-06
1.043886578502234303e-06
1.040923979940469907e-06
1.061612934864820894e-06
1.050456469652284085e-06
1.036406997184436355e-06
1.020936858387385985e-06
1.027404868033972776e-06
1.006136559067325507e-06
9.903019769899935152e-07
9.829732261956656922e-07
9.737546016181143078e-07
9.810498850967900511e-07
9.795397934224413096e-07
9.544440831800809549e-07
9.652684102542622077e-07
1.008416962105245608e-06
9.890284289036831175e-07
9.642982393355022232e-07
9.792404347952360473e-07
9.640397201460050664e-07
9.495683530747776103e-07
9.317039752100784958e-07
9.046743349276104096e-07
9.135143833959708527e-07
9.118559077618316397e-07
9.017525435422037871e-07
8.920923799811827335e-07
8.997616007517573962e-07
8.908921198043810425e-07
8.521967346504788250e-07
8.766207194503742853e-07
8.931179837944390653e-07
8.523123983596166822e-07
8.269497254603013526e-07
8.180249008435442856e-07
8.231814323852696503e-07
8.209599449969051795e-07
8.152773406010409386e-07
8.047338301809532402e-07
8.219539592415373605e-07
8.368012021702488527e-07
8.062496240290662756e-07
8.072516109139810510e-07
8.107020608091309575e-07
8.154628568395729244e-07
8.230789584136741769e-07
8.035941131850340847e-07
7.768427313938765875e-07
7.626740956023089999e-07
7.509658336838137538e-07
7.645739196828404793e-07
7.720441825409455741e-07
7.463360954298741117e-07
7.560112961346266168e-07
7.512276901686482525e-07
7.407588475264473584e-07
7.574689142920815742e-07
7.588933040697487253e-07
7.287183622877250390e-07
6.942323338964655081e-07
7.153247110613616262e-07
7.194097290557960496e-07
6.781633826521664187e-07
6.967651968414898599e-07
7.024399319220896451e-07
6.823866097114069240e-07
6.937607622859384156e-07
6.815385442398045690e-07
6.584312282431773439e-07
6.643593436979574252e-07
6.770631710347088335e-07
6.700457825137369108e-07
6.714991367263429153e-07
6.788569179205749603e-07
6.707224563926827029e-07
6.423819117885157912e-07
6.451106869986239833e-07
6.524652008504374610e-07
6.554517477542332820e-07
6.415744618413735260e-07
6.052904277768060307e-07
6.068340030374213370e-07
5.913698240666777761e-07
5.749011487895551194e-07
5.890314289486208574e-07
6.089099540030691275e-07
5.972021453593124611e-07
5.978498560728019825e-07
6.209486941449490282e-07
5.982308474457962254e-07
5.678509789153965993e-07
5.546679612612543870e-07
5.550939085141922154e-07
5.620698509038091306e-07
5.643274514070318257e-07
5.619975549028788859e-07
5.578367190045556416e-07
5.530499268615201640e-07
5.411682434952502120e-07
5.399933445778333966e-07
5.508927574851056954e-07
5.427762384502979670e-07
5.421389734169656163e-07
5.430562062545679125e-07
5.325723271880522010e-07
5.327829865086001019e-07
5.283740649638948380e-07
5.169002470828649411e-07
5.114516885881087124e-07
5.294130815558912921e-07
5.191631733884070311e-07
4.875236389563072671e-07
4.913365457837207995e-07
4.883807281187426142e-07
4.933428493528743567e-07
5.018428260118034372e-07
4.676079996192667774e-07
4.705105846992327886e-07
4.786918307037365468e-07
4.673551036062216340e-07
4.629955803007095712e-07
4.401587044939999935e-07
4.478634721244747572e-07
4.647212641867650747e-07
4.573511448577824536e-07
4.444499569353756103e-07
4.366071863136608528e-07
4.259935168138566923e-07
4.238384276552607443e-07
4.221654152631207980e-07
3.979221563220817815e-07
3.908708022853921903e-07
3.950800182620930378e-07
4.017140072140237244e-07
3.991888558278506078e-07
3.882930709278798704e-07
3.846457532471681773e-07
3.726391941014799682e-07
3.750407356799538137e-07
3.744221102325690071e-07
3.634471309704462370e-07
3.671798013211213630e-07
3.769151287500616227e-07
3.712561339798105021e-07
3.521684003521077076e-07
3.414939047395701383e-07
3.390731049084190280e-07
3.467020569584965485e-07
3.418733377574387371e-07
3.215976540856186010e-07
3.188506521438031218e-07
3.301852589426240278e-07
3.348193065862861896e-07
3.306763307226979555e-07
3.195798339807795919e-07
3.105937435277733677e-07
3.061149614324314715e-07
2.982310189607852150e-07
2.974632411974130677e-07
3.022140399567783390e-07
3.037470426253001764e-07
2.950424041455687122e-07
2.940384038473330964e-07
2.917995154462787304e-07
2.845591686451174992e-07
2.835790878212957707e-07
2.721922623404341391e-07
2.733748543081477251e-07
2.683474444460545744e-07
2.527302749116819447e-07
2.524495615814469939e-07
2.581836542066911995e-07
2.555591921529085852e-07
2.439717555871562978e-07
2.424244903586509071e-07
2.430424558168858762e-07
2.398479002927421298e-07
2.388438124460572884e-07
2.284796789696466723e-07
2.194705849294315382e-07
2.235319347502808387e-07
2.254989877890717323e-07
2.159655956909094256e-07
2.180094045670954006e-07
2.176967483670265290e-07
2.134058967922652447e-07
2.157748071451236367e-07
2.075742754521736841e-07
2.020587967475314815e-07
2.060859739747737921e-07
2.014748614392387232e-07
1.899979691916402763e-07
1.847772210758263581e-07
1.851955118358942646e-07
1.846646846854355894e-07
1.764861139663441777e-07
1.695258274172388873e-07
1.611349089008340750e-07
1.596546463371879830e-07
1.629693038168575795e-07
1.612313920784564686e-07
1.586484761355303919e-07
1.526543965205613482e-07
1.489487772134115700e-07
1.498469403534073704e-07
1.473475267192914103e-07
1.479613196673445190e-07
1.427922418936382880e-07
1.374485729691675921e-07
1.393484100642806585e-07
1.343173599847570663e-07
1.283763311353954047e-07
1.292033972820636190e-07
1.296855752371187284e-07
1.222963343776649847e-07
1.198534382526549813e-07
1.176892117805866407e-07
1.146627258334201823e-07
1.180897149335487887e-07
1.164491055336030261e-07
1.110790457287623748e-07
1.070666644206216332e-07
1.014343634969266356e-07
1.004100939958972047e-07
1.004138105134157603e-07
9.613075471213627672e-08
9.468820108032209139e-08
9.326646829057238918e-08
9.123045990865024094e-08
8.835638068700044751e-08
8.591649747493534677e-08
8.318326784760955191e-08
8.096063370559038124e-08
8.334803865346584660e-08
8.154311393801810695e-08
7.545810841527961535e-08
7.265058190992924174e-08
7.379406703773381936e-08
7.240990639421779029e-08
7.097025290503831321e-08
7.106911347105315272e-08
7.023721997122524476e-08
6.678460195427288431e-08
6.372520134848498267e-08
6.358943427872562832e-08
6.314407899222367658e-08
6.322431060561107112e-08
6.133226873834802124e-08
5.824201470243336293e-08
5.636476743757641056e-08
5.710519667342086280e-08
5.715189923007239813e-08
5.679813697415158270e-08
5.410260513120359824e-08
5.141062793890845355e-08
5.248796169086203247e-08
5.076992081665518757e-08
4.929174778804991155e-08
4.888844571306908862e-08
4.783335501238953065e-08
4.692907361571874098e-08
4.551678302008813100e-08
4.483004983104345087e-08
4.307161615378968435e-08
4.145313590085774261e-08
4.184733964968907672e-08
4.171069666274891672e-08
4.040613709566826722e-08
3.853187426175706644e-08
3.913195163461003132e-08
3.889544725482792866e-08
3.651503714541979590e-08
3.584404146399894730e-08
3.408510503093216179e-08
3.297321738399255961e-08
3.241878347576695925e-08
3.187855205984169973e-08
3.150693237967789664e-08
3.041137392563817048e-08
3.078740425295330642e-08
2.996767038360496417e-08
2.818603483416033211e-08
2.764177054779977479e-08
2.739086868969561563e-08
2.723791699394834213e-08
2.706043945365032892e-08
2.568166120520346482e-08
2.518919950485353237e-08
2.541619914281128154e-08
2.409605542828990845e-08
2.371025242005909307e-08
2.286728686403529475e-08
2.135717503750243681e-08
2.073959315880697637e-08
2.046493207542218576e-08
2.022233181834916281e-08
1.961580357977082698e-08
1.867573546741301926e-08
1.842065523607098334e-08
1.811236487920412933e-08
1.746839373418047876e-08
1.721078308852127725e-08
1.671481351222183796e-08
1.614364192050358608e-08
1.557178412613881909e-08
1.504344872924104992e-08
1.534356060217629285e-08
1.525223444030649141e-08
1.399395990102523236e-08
1.327607372589583328e-08
1.342722949569683152e-08
1.298557080413093678e-08
1.235562193014056745e-08
1.218594881594987454e-08
1.213334028965161267e-08
1.221532316389237279e-08
1.181602188496430997e-08
1.125667752179559628e-08
1.081593392283563882e-08
1.032355654618558110e-08
1.024822564235196430e-08
1.046230500285947496e-08
9.881819619314638331e-09
9.151271271809616046e-09
9.046571137771555401e-09
8.888633450436456067e-09
8.465261235917716365e-09
8.627928304030880779e-09
8.377087868632541296e-09
7.930748517187718847e-09
7.721902709542850214e-09
7.036546427509441153e-09
6.999915069799766579e-09
7.145468152996901794e-09
6.790869364302855184e-09
6.648631509712717205e-09
6.515084861962156313e-09
6.155744522737932214e-09
5.894010324226666466e-09
5.992466169625084716e-09
5.863604664420324953e-09
5.597336314716912172e-09
5.556458275141194280e-09
5.237216396059467408e-09
4.933969309097199053e-09
5.009166712843424678e-09
4.844003501701556533e-09
4.546548478518424844e-09
4.380411704386544473e-09
4.383621735791026389e-09
4.434280171353024960e-09
4.218085098908003252e-09
4.019552259423320259e-09
4.029370758874773586e-09
3.951059641205829415e-09
3.677418687330241548e-09
3.518238380288488609e-09
3.450094849037562453e-09
3.384111706126802239e-09
3.263883950541942806e-09
3.125186753490033655e-09
3.030485936421160950e-09
2.943321983756286157e-09
2.858725302452720241e-09
2.729944988951706858e-09
2.605976422349230067e-09
2.598120530193357400e-09
2.519687619932758651e-09
2.362941419859194243e-09
2.251206686753188363e-09
2.219659023666881256e-09
2.178699051212219581e-09
2.061050750064292058e-09
1.943994940258084598e-09
1.861815683981044591e-09
1.809138573416092830e-09
1.773028197754996737e-09
1.700494692493889983e-09
1.605153208224008911e-09
1.558578262518933413e-09
1.444856022094321186e-09
1.421571080834585054e-09
1.434384592622051223e-09
1.393152120016794068e-09
1.346124185633404280e-09
1.227578742767170597e-09
1.161230471692730779e-09
1.162948537609529622e-09
1.136290974045095580e-09
1.073186565461470822e-09
1.037837828409430796e-09
9.784190049250822845e-10
9.570961811793197495e-10
9.494047143699353516e-10
9.196143108264399348e-10
8.936202202159643565e-10
8.346927280483394138e-10
8.236552917745512248e-10
8.364600584010905674e-10
8.088620442178152697e-10
7.668533050457755887e-10
7.286570493945892342e-10
7.082005806257994533e-10
6.845150869614123793e-10
6.727431384810322386e-10
6.559285712938032954e-10
6.057774008451306896e-10
5.675515183937502030e-10
5.443864988617348948e-10
5.251075156603038032e-10
5.070594959493917182e-10
4.781632094873986153e-10
4.492387703926402434e-10
4.350595233464461017e-10
4.252703282250566684e-10
3.952938171964889600e-10
3.669142855254487914e-10
3.614525754648414572e-10
3.378847635387470405e-10
3.198882616320006950e-10
3.196682448014216789e-10
3.090705452352205395e-10
2.918807036504073882e-10
2.785749793912730371e-10
2.664513172092233926e-10
2.603815710869035876e-10
2.497590464686929984e-10
2.354272225741863823e-10
2.379581721456774430e-10
2.272629930989754315e-10
2.195228571825082222e-10
2.130078787606606858e-10
1.998581240076578036e-10
1.938589858743028872e-10
1.798881554978034576e-10
1.714503468077459193e-10
1.633432815170790816e-10
1.495155359540059397e-10
1.443735652752163776e-10
1.422526798744493336e-10
1.380647706568078891e-10
1.314348273600908556e-10
1.212270286677341254e-10
1.141052879810246072e-10
1.086712136427181019e-10
1.058949764240890237e-10
1.023490041938156756e-10
9.577945383453396900e-11
9.214910133284174043e-11
8.878865307561471463e-11
8.054816497173467263e-11
7.242602057513909875e-11
6.722052822655272012e-11
6.389240804589600565e-11
6.062951117141818646e-11
5.567625016176383033e-11
5.174372620050161993e-11
5.015129544216992041e-11
4.829243719630720741e-11
4.644897196798509206e-11
4.394507568777621403e-11
3.976433200789317713e-11
3.753919167381135425e-11
3.643316179295063117e-11
3.349155756905313093e-11
3.016391163878636823e-11
2.803313627573768770e-11
2.599258314819526528e-11
2.390728905805999161e-11
2.216328245502774982e-11
2.013295018518057735e-11
1.812645789486596488e-11
1.688236709890236730e-11
1.565905029939889352e-11
1.432515656897495411e-11
1.319018446035496678e-11
1.210610821520516270e-11
1.075307624685248923e-11
9.325991376532205384e-12
8.235792386053133632e-12
7.098152249193651260e-12
6.188862211512022838e-12
5.522012668554107980e-12
4.819551826157966262e-12
4.216130245797217963e-12
3.698388561163015954e-12
3.262638442105902227e-12
2.839171836082158468e-12
2.472964454898896136e-12
2.168041457053033998e-12
1.825414517416554941e-12
1.519147754850067456e-12
1.327815805191512236e-12
1.113570543471010095e-12
9.330641821097864476e-13
7.985256487971873457e-13
6.599597008848551300e-13
5.685880273040366477e-13
4.932339678232566882e-13
4.201940294857539642e-13
3.534344683388285248e-13
2.853487701233831444e-13
2.342718824358148503e-13
1.846214770146440153e-13
1.479495796243495518e-13
1.129863628156215207e-13
8.888842204198033168e-14
6.891301344372774658e-14
4.895959278517675883e-14
4.000533288179222163e-14
3.451804063301773552e-14
2.894984417457622029e-14
2.125725548880359407e-14
1.421007972391858609e-14
9.113791453714054039e-15
5.877775726172079881e-15
4.225754463048884754e-15
2.944292088140252116e-15
1.826368000215739356e-15
1.022221058529206589e-15
5.116005136716341403e-16
2.493751031664416890e-16
9.143412277784496908e-17
2.064779984750562699e-17
3.691180439700192257e-18


==> anc/Fig06_T1_DoverL_L12.txt <==
1.693868585174901797e+00
1.265733734510831043e+00
8.635052772838045509e-01
7.093420393632007270e-01
5.058808727481689527e-01
3.536768853981242522e-01
3.190063254930003422e-01
2.694337295798350795e-01
2.292996856645256598e-01
2.110709037047668046e-01
1.796058211536480931e-01
1.509060395629273632e-01
1.310682058992311827e-01
1.202480229869236777e-01
1.114405737559952259e-01
9.288734922536431848e-02
8.164554914759133974e-02
7.107999015506130669e-02
5.866885258850029761e-02
5.339069349571829576e-02
5.307145205743205724e-02
4.845572339994423661e-02
3.989423839058347382e-02
3.752855329987570682e-02
4.056076735827988944e-02
3.983280800430075153e-02
3.648659092502020557e-02
3.523335409526760081e-02
2.947151057462364665e-02
2.568351820717986247e-02
2.500461016873585865e-02
2.279566889361000354e-02
1.957506891582243974e-02
1.732128612213802710e-02
1.654902874283357278e-02
1.635959441265962683e-02
1.575026106609599824e-02
1.349963369300266093e-02
1.160300871092931514e-02
1.140717925103924141e-02
1.172759519013082813e-02
1.083374634410427459e-02
9.111979962081077217e-03
8.469650221720616268e-03
8.876959705094314770e-03
8.321047920392444369e-03
8.107569567485315917e-03
8.368500985961434963e-03
8.401766070223370270e-03
8.033903102572063915e-03
7.563489782159282283e-03
7.731569323789190540e-03
7.737081117349509270e-03
7.679267277593432653e-03
7.231268014713562731e-03
6.414046887453178289e-03
6.174495773413835910e-03
6.053237298986635304e-03
6.456570440045248521e-03
6.268920430277526157e-03
5.853687276669948016e-03
5.791526766535930182e-03
5.824938819130239323e-03
5.972156488806836319e-03
6.009591590073770119e-03
5.775955259643070216e-03
5.826137442391400752e-03
5.514909036872900697e-03
4.900771613959711143e-03
5.135095103170351713e-03
5.508444114548965292e-03
5.378679043882887700e-03
5.062024557951748209e-03
4.952050434434724681e-03
4.678988789233936262e-03
4.681285266435021054e-03
4.736416226646692103e-03
4.422935088284882243e-03
4.507050683771971628e-03
4.412601009398235165e-03
4.256574062820203848e-03
4.131777764058128938e-03
3.974618631531465218e-03
3.805918289941445133e-03
3.520818432667789828e-03
3.741376807275495833e-03
3.503222502120663905e-03
3.341545191953979206e-03
3.704115189270907552e-03
3.605972457072929242e-03
3.395407516667121872e-03
3.146706633524987660e-03
3.082755345871697559e-03
3.296130641489287017e-03
3.278135760936482825e-03
3.176711031716416417e-03
3.104004632959208535e-03
3.036585455220465121e-03
3.047436980112351243e-03
2.864125995758844655e-03
2.909559647178668225e-03
3.019064794612146170e-03
2.708839667896059417e-03
2.907241965961928146e-03
2.991194595174137376e-03
2.673860878691454793e-03
2.495102996706462066e-03
2.626342031562723181e-03
2.647102344243537457e-03
2.632612363636804148e-03
2.779209792704895148e-03
2.652003915866063544e-03
2.865949179342062482e-03
3.017822385523629379e-03
2.581558649389630901e-03
2.365120120084306284e-03
2.465896611552434101e-03
2.744655254229029246e-03
2.787931599784167647e-03
2.516096735435128812e-03
2.350110865845928682e-03
2.230539408844305765e-03
2.288551531137708248e-03
2.197733972828162970e-03
2.255851646989412256e-03
2.453215600325274644e-03
2.379261690461838014e-03
2.165515225245093212e-03
2.311457696002257832e-03
2.300905201024268636e-03
1.962113338225290361e-03
1.932090227283217877e-03
1.974845390293689107e-03
1.956559807924446170e-03
1.961375010268615396e-03
1.899210741648643024e-03
1.787447286461655346e-03
1.915875202332381361e-03
2.033423081884828260e-03
1.844405001971644552e-03
1.623680229307748312e-03
1.685326291112373368e-03
1.780967989693511225e-03
1.799368485302769733e-03
1.810491739906707094e-03
1.702991317488285932e-03
1.523864909648535307e-03
1.650522662805645625e-03
1.679763059535969820e-03
1.417750088914733388e-03
1.506879257150195266e-03
1.564565556675534628e-03
1.334680198398903624e-03
1.382095175843406744e-03
1.412592575117104388e-03
1.280325116249195726e-03
1.334066750876056933e-03
1.279337774219684205e-03
1.154194431559492015e-03
1.223006356068886188e-03
1.223702901207862799e-03
1.231856110311373674e-03
1.250059004544299161e-03
1.160931969699174719e-03
1.122193274868647436e-03
1.067428149741225969e-03
1.065204178856315976e-03
1.068136177778988708e-03
9.904162501902498503e-04
9.292498720978837560e-04
8.761608182678843997e-04
8.776976761637471543e-04
8.821862873621473967e-04
8.894433598224942440e-04
8.957455389664521804e-04
9.427642181087651134e-04
9.088871564726498740e-04
8.244664122106917315e-04
8.014855609624357922e-04
7.328271936037920918e-04
6.924086760468110228e-04
6.777415800099245713e-04
6.236050005852029508e-04
6.004795890381356589e-04
6.089676186388193972e-04
5.623120180531279277e-04
5.258480918034062236e-04
5.356635686518725764e-04
5.256178614389360590e-04
4.795546922276952865e-04
4.861977068532663559e-04
4.727678710454789315e-04
3.776428975745690052e-04
3.669924075432166887e-04
3.520644312627695506e-04
2.725075421299763935e-04
2.365156480499689610e-04
2.016235619886047993e-04
1.473316084102696771e-04
9.297733978612627919e-05
5.361135242961684734e-05
3.413575954325799827e-05
2.103051966293414100e-05
1.129276208475858810e-05
6.620400996214959998e-06
3.287300358442265214e-06
1.364101338529874141e-06
6.023511381100723973e-07
2.395039383371855375e-07
8.890469590458226464e-08
2.975725193139488470e-08
6.793349249721433369e-09


==> anc/Fig06_T1_DoverL_L13.txt <==
2.176061773915455522e+00
2.124336026093864405e+00
1.965948791361095127e+00
1.789521616204324594e+00
1.551024179849630036e+00
1.387362262786812295e+00
1.283154569643512932e+00
1.142143293243478297e+00
9.673386177846668987e-01
8.320794201340295793e-01
7.200006939909657788e-01
6.388326679047462431e-01
5.936348925588991188e-01
5.336805594739165715e-01
4.501255547036391857e-01
4.216320755275084764e-01
4.076613325957585965e-01
3.507654509201160176e-01
3.207373714507929519e-01
2.937945315268959412e-01
2.821178688613062979e-01
2.886004775206940098e-01
2.663725190662571962e-01
2.458403321762772098e-01
2.255244985118136369e-01
2.023666252672366994e-01
2.035911390310400637e-01
2.006786718831699012e-01
1.797953658338760641e-01
1.723687354045436160e-01
1.644596402448279815e-01
1.581442805236769056e-01
1.538076047247723677e-01
1.442892022548506181e-01
1.384400591190080576e-01
1.367167329257753805e-01
1.333491344215440577e-01
1.228315684719845091e-01
1.219526170687910832e-01
1.233687110636568912e-01
1.091469187286814441e-01
9.819067184267736559e-02
9.402382312881329973e-02
9.436540087124221932e-02
8.918637733173835624e-02
8.303470465509824039e-02
7.673411464311104269e-02
7.542998587055955995e-02
7.754621226689681346e-02
7.549444229985431687e-02
7.190625064911454478e-02
6.511256772380773217e-02
6.245639794483169582e-02
6.072866149794223928e-02
5.663389855918399274e-02
4.982324409918309494e-02
4.682185603531769519e-02
4.918268920730560489e-02
5.106325197126954790e-02
4.827058912647661654e-02
4.497094023813143215e-02
4.223597929696261410e-02
4.110172185797228428e-02
4.101949854600445144e-02
3.907929056897410658e-02
3.687942341407187546e-02
3.492566589060129567e-02
3.540507731544650927e-02
3.722519195358604122e-02
3.830173805979229795e-02
3.562465135153549539e-02
3.179891757936239433e-02
3.241329436300979111e-02
3.512989187914730693e-02
3.249588941075857995e-02
3.100977893325918694e-02
3.359405224315826360e-02
3.353092684202148982e-02
3.220235284255772157e-02
2.981647120364521245e-02
2.910057513287577988e-02
2.909363273803941899e-02
2.761332376968393676e-02
2.670416870192589276e-02
2.651298911426775567e-02
2.520721415654848113e-02
2.453483163200560757e-02
2.605005662126521140e-02
2.536837104148669669e-02
2.275207438259287118e-02
2.141095822767385623e-02
2.112463694894617036e-02
2.119137373923724033e-02
2.120897363770265012e-02
2.122431264733155160e-02
2.017259388831230821e-02
1.901646353324326286e-02
1.917209233410807276e-02
1.785722470518329857e-02
1.730481013668971196e-02
1.779844052408180444e-02
1.795157643789628207e-02
1.732254626433724076e-02
1.618666621625050941e-02
1.694385532064490024e-02
1.632464042528512446e-02
1.462356253350445730e-02
1.530185002312639195e-02
1.567077061808229421e-02
1.418624274011459976e-02
1.384884759093049297e-02
1.348384765709813304e-02
1.288490122631746546e-02
1.301569606006693948e-02
1.277871245998239702e-02
1.197287985385809411e-02
1.121979548114474326e-02
1.108761413442928279e-02
1.117890219798906362e-02
1.112004518916043586e-02
1.098698541780107618e-02
1.114678912449258708e-02
1.090459512802587592e-02
9.888984518802750728e-03
9.533393411596568709e-03
9.874310416586359884e-03
9.813652736483276240e-03
9.689684437478121928e-03
9.931136700835330872e-03
1.001477286947357118e-02
9.512990293957079846e-03
8.915401537248920580e-03
8.699223018206974842e-03
8.578568378478189718e-03
8.660780682763978902e-03
9.226449835181803338e-03
8.967409814862341635e-03
7.939156351605343095e-03
7.871846563329745750e-03
8.489678842317764651e-03
8.842100434949651255e-03
8.779297632031987653e-03
8.054961018524403604e-03
7.889087293675501808e-03
8.464340827874406933e-03
7.926931604037809262e-03
7.301825162403004742e-03
7.720298229591376730e-03
7.344418395466122650e-03
7.373809345236652900e-03
8.156350497894664445e-03
7.540512037709981054e-03
6.811095892600510515e-03
6.518877416216812062e-03
6.708123817472483666e-03
7.115028616712351130e-03
6.654959245087361218e-03
6.748963349984996030e-03
7.150952469687749113e-03
7.103310347028168187e-03
6.829647914015708927e-03
6.345182707026217513e-03
6.066365892146534378e-03
6.146972376279463864e-03
6.529905773467021245e-03
6.814754412741066275e-03
6.232368876015691693e-03
5.379304394739397102e-03
5.485708364384808515e-03
6.050267377233159438e-03
6.353584281821180769e-03
5.961737977087969501e-03
5.457115623638254982e-03
5.594842287502564335e-03
5.795667473218033341e-03
5.498943213484075963e-03
5.557956187882566457e-03
5.703076575862595088e-03
5.582478387184884941e-03
5.515594151953104145e-03
5.265134723590904516e-03
5.437838377316897738e-03
5.432692672205792148e-03
5.299172526558980877e-03
5.492684038742824335e-03
5.320146894665717802e-03
5.088306247188801451e-03
5.387505344267207522e-03
5.559352024401676903e-03
5.254293551968314963e-03
5.111418819753102590e-03
5.229284108704609392e-03
5.393522615702872787e-03
5.584078294196066945e-03
5.455959247463920692e-03
4.978660548098558063e-03
5.071658928744338102e-03
4.843670888554121347e-03
4.798191043800743676e-03
5.014989571820893666e-03
4.673727149732982006e-03
4.851235551569497290e-03
4.806099912801903816e-03
4.299578847285053830e-03
4.450569879065371416e-03
4.809941794262776946e-03
4.567082449274901222e-03
4.276152304331501050e-03
4.460516424134815250e-03
4.471079237498019714e-03
4.292923823465772705e-03
4.244273637024640299e-03
4.159134970742111789e-03
4.228544522201583937e-03
4.490585401821859703e-03
4.605152388091405743e-03
4.235291722817194522e-03
4.013870398915397354e-03
4.135206246455689835e-03
3.937548973860579768e-03
3.852654930117868203e-03
4.090872316661092918e-03
4.103203496352352160e-03
4.105509814488111746e-03
4.052200499718714918e-03
3.753666651395389138e-03
3.578016017287403115e-03
3.789226895179558657e-03
3.772524180470793881e-03
3.594662978563718542e-03
3.629070760320776690e-03
3.650208464536863675e-03
3.715175121129433121e-03
3.503969429020215194e-03
3.317445084420243828e-03
3.436310029581658883e-03
3.597254992238717655e-03
3.609829896884081922e-03
3.417090688763565511e-03
3.393061501451979500e-03
3.473474054924780702e-03
3.486548786119010937e-03
3.536346893846891576e-03
3.468933160755016936e-03
3.364173197551150168e-03
3.260902968713140504e-03
3.218957162692589590e-03
3.168168551121602634e-03
3.106301731975226639e-03
3.179897796752229836e-03
3.193410053354357649e-03
3.262237283653976038e-03
3.207017237894969289e-03
3.058601202026789163e-03
3.102788355564316258e-03
3.179830486925865757e-03
2.900905789160382071e-03
2.821473763734536674e-03
3.121671467627161727e-03
3.173339415005616958e-03
3.130168577455118024e-03
3.061925906614596828e-03
3.057812316724226737e-03
3.086573761374656472e-03
3.050582969387794462e-03
3.051304578101878343e-03
3.105202933481040779e-03
2.914264141333704466e-03
2.850581062669119495e-03
2.977810556671585569e-03
2.998045492682607782e-03
3.130538704255280379e-03
3.034276115301620929e-03
2.777777943058543086e-03
2.863902344169823484e-03
2.951643927324888641e-03
2.864704159349864068e-03
2.867297642317631796e-03
2.685423106787418468e-03
2.572798582732332712e-03
2.650491569848567684e-03
2.637993257248548787e-03
2.733710768396734568e-03
2.762733687842254798e-03
2.772229782154177549e-03
2.635783425806077513e-03
2.423404202880648575e-03
2.504174750849514578e-03
2.592897509447637111e-03
2.795421086275130026e-03
2.928191683523576842e-03
2.813090851370032060e-03
2.951786648838289600e-03
3.015887181969560595e-03
2.776174197178795603e-03
2.553130992927316566e-03
2.854190424855002246e-03
3.096430779688778227e-03
2.795474166089515454e-03
2.716630712557534938e-03
2.820421359999337237e-03
2.766584171285488281e-03
2.513573299392854541e-03
2.607051267533195237e-03
2.764637622613842771e-03
2.702990212017054687e-03
2.655724948244078676e-03
2.469238063068342117e-03
2.460433263680069683e-03
2.521142488972356616e-03
2.670874555836802965e-03
2.671033118372707644e-03
2.611531378300225616e-03
2.664544553582147597e-03
2.539272226716309325e-03
2.446689851026242254e-03
2.312475242451923155e-03
2.400185077302942685e-03
2.527345963549127057e-03
2.432111915696861040e-03
2.445461781438350995e-03
2.666649745078978652e-03
2.623548656450259454e-03
2.318342819254273941e-03
2.330044690530911830e-03
2.483169154623156207e-03
2.439213537378540943e-03
2.417385273208954351e-03
2.321132628575943956e-03
2.318073169993029991e-03
2.411101236426706901e-03
2.434753593635546973e-03
2.475106235272626388e-03
2.436257151062164346e-03
2.416172288422090749e-03
2.259052872798110369e-03
2.199795019855031730e-03
2.128444929330046247e-03
2.192740210259326323e-03
2.391618513775073569e-03
2.198591030256317590e-03
2.174004786729168137e-03
2.334451658844639843e-03
2.265753909349192425e-03
2.192830952156873958e-03
2.137337254444553105e-03
2.178219715306385206e-03
2.193553926856673005e-03
2.224594228988791781e-03
2.372332811296258039e-03
2.305686121016520089e-03
2.104615309354929912e-03
2.025390321849077514e-03
2.154887681656940824e-03
2.142341422639538247e-03
1.984691733692988107e-03
2.036874008151093231e-03
2.084713692255906435e-03
2.071276123007476100e-03
2.021032912030959298e-03
2.023137409870083558e-03
1.980526720675932807e-03
1.960608550143833669e-03
2.197889455135041813e-03
2.090443574304244340e-03
1.919018682973261478e-03
2.128485626814116509e-03
2.148309858347899858e-03
2.088457074386958993e-03
2.038013898084233260e-03
1.977671702951759591e-03
1.998935862409196868e-03
1.932282732402608840e-03
2.000345322526393774e-03
2.116570161398780101e-03
1.985277900141798474e-03
1.994061975912664146e-03
2.104505639205218274e-03
1.991020732105942305e-03
1.830613558964238859e-03
1.903939421076812416e-03
1.990347703476147943e-03
1.929396535279804745e-03
1.892709161839942070e-03
1.889783619734238234e-03
1.858382594516098029e-03
1.948316810509809942e-03
2.044328036092579650e-03
1.842947368722656085e-03
1.782359232707213812e-03
1.694846460564322426e-03
1.752670472065607317e-03
1.941179914425312722e-03
1.922159450073997276e-03
1.835736895625295203e-03
1.836084055288816691e-03
1.867831928066135795e-03
1.787715277034978775e-03
1.908545002698841357e-03
1.889952750415068708e-03
1.715928279034746942e-03
1.652540538433668396e-03
1.757961545896772173e-03
1.823495742672532260e-03
1.645251881547633854e-03
1.590898802173508052e-03
1.729552909491884451e-03
1.785884906728276832e-03
1.761177448752747473e-03
1.805779563330768512e-03
1.701115824974090565e-03
1.611726427103318164e-03
1.699257715039172211e-03
1.710400935876611826e-03
1.675092565288699301e-03
1.581593538652593944e-03
1.729797575522097576e-03
1.826451989387708032e-03
1.771903976862161710e-03
1.658159707941268953e-03
1.537266537360731239e-03
1.583829043040469549e-03
1.586474293242446211e-03
1.615598075219755328e-03
1.612406331983820681e-03
1.545508858315519912e-03
1.561083808018046788e-03
1.564516374044202466e-03
1.535971683086951711e-03
1.603793194036303360e-03
1.546306862604243789e-03
1.540333723496200733e-03
1.579316971114515288e-03
1.455103979903935897e-03
1.310594081493389939e-03
1.349401338137627563e-03
1.518072375017774514e-03
1.391681070515733741e-03
1.281803654105033788e-03
1.269810126047728801e-03
1.277324170625937895e-03
1.447611790728566732e-03
1.416614702047269995e-03
1.363996575195656211e-03
1.351419421843619252e-03
1.250112537968483400e-03
1.326925970651618176e-03
1.349188676514056009e-03
1.276020720016397087e-03
1.327530849809763951e-03
1.356158381005564441e-03
1.345254219378386054e-03
1.236911831974754974e-03
1.235386675274066908e-03
1.267507281886981170e-03
1.195106212606443551e-03
1.155027987165222706e-03
1.149196116761801731e-03
1.252570873697472168e-03
1.285968462651654581e-03
1.209109190407332141e-03
1.216020085972619380e-03
1.200700307590272338e-03
1.224304575708780622e-03
1.261495947572713067e-03
1.230917877803116428e-03
1.249532711077517210e-03
1.244206040521662502e-03
1.164330946002201583e-03
1.151788169551896338e-03
1.194963875093773761e-03
1.193903200503035247e-03
1.188289155047988913e-03
1.142922783261166638e-03
1.069181808327975729e-03
1.076230137488036866e-03
1.050808242851530632e-03
9.978561230093632023e-04
1.067664959890069192e-03
1.073495504697600383e-03
1.012787958066390130e-03
1.015870310531117194e-03
9.821773409292423960e-04
9.389235056897590921e-04
9.299011278922466109e-04
9.339898963827937073e-04
9.533827491494697949e-04
9.484637732911871356e-04
1.008659021137194934e-03
1.021482454629755923e-03
9.657505401654245709e-04
9.369598504505053868e-04
9.895126983766574028e-04
1.078503311795488920e-03
1.067024140928816978e-03
1.025926356512337585e-03
9.557693714050360424e-04
9.635109394209507476e-04
9.955228626127672273e-04
9.633878253328442874e-04
9.652712365451138676e-04
9.430260672700887170e-04
8.744757884992748710e-04
8.776495463342237234e-04
9.278425979146230976e-04
9.279075200919281339e-04
9.157110860326171621e-04
8.919334253807186322e-04
8.701672558726067722e-04
8.265907046882339662e-04
7.953805251969747140e-04
8.414866367487633218e-04
9.341932470590080632e-04
8.932394641488763335e-04
8.047901355864583994e-04
8.557860902866926004e-04
8.359875176833669354e-04
8.180865334781152942e-04
8.184387805404623418e-04
8.285023127605387712e-04
8.277682684838037590e-04
8.464926611293790114e-04
9.405914731127028305e-04
9.589424205075516936e-04
9.328890518268716844e-04
8.766524190803853117e-04
7.934743372969502032e-04
8.199913028461220440e-04
8.364092086606721632e-04
7.588390302537015384e-04
7.774961579185312496e-04
7.751763462819522563e-04
7.206288181125639807e-04
7.076000049552758422e-04
7.493964522299060215e-04
7.408978992307947709e-04
7.357747143119385035e-04
7.673896470984516941e-04
7.395010079853379156e-04
7.171513175636330152e-04
6.947062274903385371e-04
6.693950436709020018e-04
6.445997690732591101e-04
6.177453942764989840e-04
6.279411977966282759e-04
6.475311935658309166e-04
6.504145185005708041e-04
6.538870825577734660e-04
6.206842303767976443e-04
6.197922773791255053e-04
6.226087797100527885e-04
6.303895736642511644e-04
6.190790080903804974e-04
5.956128164922563223e-04
5.858670212787618539e-04
5.481399416964767698e-04
5.436866355652527011e-04
5.330219842511714013e-04
5.107380885246121755e-04
4.959967204332220436e-04
4.705303443607692119e-04
4.446993763908751248e-04
4.279933610210113104e-04
4.291130409414299976e-04
4.322175833889715566e-04
4.151708837323514283e-04
3.900641070365616051e-04
4.015236387251107093e-04
4.263302010327599300e-04
4.326338255321551980e-04
4.063767768785542310e-04
4.132611497498282055e-04
4.186375042707260030e-04
4.128073284824003040e-04
4.091342465960936051e-04
3.814588720356736984e-04
3.720003139934818662e-04
3.323720964196443450e-04
3.272084158740652757e-04
3.263380509291164658e-04
3.047625857003108223e-04
3.185181418899017398e-04
3.104957792941914481e-04
2.666327139856880003e-04
2.464320879419344842e-04
2.362687891669594639e-04
2.191217842300637736e-04
2.104224254764232305e-04
1.891517445741127930e-04
1.840031972629954822e-04
1.769478524842746305e-04
1.453965680116903918e-04
1.256023899791819441e-04
1.185897825399053379e-04
1.080385433724353827e-04
9.083108376635471782e-05
7.970411287224923424e-05
7.379265434592454558e-05
7.136440051716408796e-05
6.716820564768802445e-05
5.379231836026666594e-05
4.512232954655661434e-05
3.853181170089943442e-05
2.949854362468860771e-05
3.069333033093888459e-05
3.139929437500745202e-05
2.553706925358487795e-05
2.177980835928122486e-05
1.799531796773008729e-05
1.381676166840870089e-05
1.081730567456906617e-05
8.006766544888571356e-06
6.171373987954621890e-06
5.196418142454234841e-06
4.049392727326527089e-06
2.876861371018052910e-06
2.249424786658025094e-06
1.768157168778910451e-06
1.263664293839854803e-06
9.715731157277043561e-07
7.834637740481366518e-07
6.263639702790390234e-07
4.710221090264481462e-07
3.244953281388586840e-07
2.481989428715179559e-07
1.967923145736701171e-07
1.370476227805298786e-07
9.097571839566685380e-08
6.584881928507541168e-08
4.056671877578202928e-08
2.304644937329734691e-08
1.619151775394208270e-08
1.017185246577301094e-08
5.851630932326048625e-09
3.576937079643821483e-09
1.920049439652415181e-09
8.444188560026090074e-10
2.918809352248063983e-10
9.617031824868885765e-11
1.649387188818329698e-11


==> anc/Fig06_T1_DoverL_L14.txt <==
2.168928651070969327e+00
2.196839134856750864e+00
2.191315918119948858e+00
2.165896774286730775e+00
2.035371646829663650e+00
1.955816364246598216e+00
1.943814242938404435e+00
1.814264291605385493e+00
1.614823593420499082e+00
1.583430871087599279e+00
1.555699530554187193e+00
1.434938417598528471e+00
1.303499881511566372e+00
1.166354286300085974e+00
1.074478206319694928e+00
1.044460840470552654e+00
9.825058479324264571e-01
9.370343951189734621e-01
8.873767747424607943e-01
8.407579036326026101e-01
8.279765281189647164e-01
7.653361083508394280e-01
6.802860044040275334e-01
6.468921267408810349e-01
6.369581393426108074e-01
5.868281703515507708e-01
5.354108999797048130e-01
5.260598440996148151e-01
5.006780721148561542e-01
4.916872801033871365e-01
4.920030960274865972e-01
4.580803999610069122e-01
4.134388371043518640e-01
3.949270577651855518e-01
3.790491869103160272e-01
3.619890334312365621e-01
3.629188985767850539e-01
3.441508377888441439e-01
3.226810032727118749e-01
3.166105207350196071e-01
3.019674694794948766e-01
2.895134951462368655e-01
2.819648207499618753e-01
2.656444050866873519e-01
2.639134875232639343e-01
2.620290786745140821e-01
2.513048039870348083e-01
2.626851861955307732e-01
2.493377992593113213e-01
2.335479840356872172e-01
2.192651122754575854e-01
2.074191735037959061e-01
2.094555686651761450e-01
1.955231585814730388e-01
1.889009251626015129e-01
1.849384942194683690e-01
1.811358701475970223e-01
1.807016905690974617e-01
1.843365949777265589e-01
1.689898545723496071e-01
1.588330282016472972e-01
1.675527839006831776e-01
1.586841749874345620e-01
1.496651248190080941e-01
1.460378484059379200e-01
1.435852922480712612e-01
1.481080537258696872e-01
1.410045494580804970e-01
1.269920666176941049e-01
1.287242461949792416e-01
1.306455524155498704e-01
1.280259310629477121e-01
1.229476824352342124e-01
1.182658405798875517e-01
1.179264103780173489e-01
1.111166470084099939e-01
1.095499400133505691e-01
1.101689162804480593e-01
1.039290790279593785e-01
1.036838148759179901e-01
1.067864889301103071e-01
9.853485360608689458e-02
9.122567350768179262e-02
9.623227096769865208e-02
9.852120796137199543e-02
9.615743222020800562e-02
9.486305310338860597e-02
9.321850098101398807e-02
8.447599508111579281e-02
7.765105819039867796e-02
8.009807163656623707e-02
8.175290611190595691e-02
7.998685463971635934e-02
8.206656131428871626e-02
8.315952732350687104e-02
7.713467643522327333e-02
7.551498704289086317e-02
7.522166588521007891e-02
7.103840313632288350e-02
6.774330673381610823e-02
6.749262764310703933e-02
6.714247599849075543e-02
6.374151463463963163e-02
6.271534054131301661e-02
6.171421680546852750e-02
5.957623698912829779e-02
5.784706390588791047e-02
5.839342035007809295e-02
5.820196083464512782e-02
5.530727560339439297e-02
5.648577061650184722e-02
5.573501939249618509e-02
5.285956904803817968e-02
5.183878169719331741e-02
5.141021650165777945e-02
5.152263854467627191e-02
4.685311129152992804e-02
4.558042728740811789e-02
4.888029798009850546e-02
4.604777637699178361e-02
4.476806969621317106e-02
4.708460992198734013e-02
4.456245827806833149e-02
4.314532594563798978e-02
4.451138096334386618e-02
4.207964969485792489e-02
4.195908778319508425e-02
4.268551324231801419e-02
3.992118314404068807e-02
3.862253582498467730e-02
3.993377347940133687e-02
3.804046766700458493e-02
3.614552562065131980e-02
3.654990077292244455e-02
3.489166319250242704e-02
3.536959835207184599e-02
3.577005935677585180e-02
3.387619831106869484e-02
3.214973381859440732e-02
3.264352726518971598e-02
3.411807328670293793e-02
3.375226628820663516e-02
3.314963321483321151e-02
3.227984559244994472e-02
3.102100604933286099e-02
3.120039753515069583e-02
3.062548774299379134e-02
2.973938631363035393e-02
3.015865985955039699e-02
2.925896025283601307e-02
2.959027887852478528e-02
3.037652114903562073e-02
2.920376432039888462e-02
2.899518619383652587e-02
2.845294641466726213e-02
2.772227968429716305e-02
2.662765816662216248e-02
2.565973263566442841e-02
2.684690842635429828e-02
2.687785818941084565e-02
2.692973222635544964e-02
2.617557176710426717e-02
2.425459795285013140e-02
2.569453932755728920e-02
2.635448450831166453e-02
2.534540032387634645e-02
2.500612779098449617e-02
2.450433918986572382e-02
2.477926151959800732e-02
2.420231942227763985e-02
2.403056903079317866e-02
2.354226117131113377e-02
2.291710687225081977e-02
2.376010597357876286e-02
2.267232212027873658e-02
2.165054793369103336e-02
2.320315743905011080e-02
2.263154539731723064e-02
2.244336232445930460e-02
2.357843067105873033e-02
2.276961126337673919e-02
2.305484823938676667e-02
2.222734768888893347e-02
2.080548565177469875e-02
2.100425234321332338e-02
2.168725551413053926e-02
2.082444937991241238e-02
1.936461120141874312e-02
1.904995921473006878e-02
1.957735070069318087e-02
1.989307491682230228e-02
2.019727080899613725e-02
1.955219337323647888e-02
1.885316700348776964e-02
1.994037179203089760e-02
1.983667613300216931e-02
1.856204224753259593e-02
1.797434010847150099e-02
1.738899767958949558e-02
1.735717169863748230e-02
1.816178465476997461e-02
1.880587647312925714e-02
1.772779142187086432e-02
1.661270571564660292e-02
1.718204269204467657e-02
1.683949716483513354e-02
1.684000562435020512e-02
1.741206174950965524e-02
1.720041395709394003e-02
1.650668667000249057e-02
1.618243731586594888e-02
1.573494370760955552e-02
1.564055986631891423e-02
1.547342809176142052e-02
1.534208034442492187e-02
1.624282959039334562e-02
1.546285022015994950e-02
1.430252679342328657e-02
1.388702333675875811e-02
1.432371954975798084e-02
1.456047432340786159e-02
1.416347904446801226e-02
1.407528950914205962e-02
1.400646042324343865e-02
1.373083692275751076e-02
1.328783210005302431e-02
1.315530413593160239e-02
1.347143229361615416e-02
1.331324302138552074e-02
1.292866086323111487e-02
1.346678123835506197e-02
1.337878268047905557e-02
1.251686086596669883e-02
1.229207700528559509e-02
1.254759611384893489e-02
1.245287887120262102e-02
1.226714275769348779e-02
1.197987215275991141e-02
1.152604255429739641e-02
1.218962993075446352e-02
1.236775862047424096e-02
1.145597953722246772e-02
1.140045586366512584e-02
1.193009042466175104e-02
1.221125825642521701e-02
1.141060172851066784e-02
1.086270084431508604e-02
1.095545875668687587e-02
1.074668108868519385e-02
1.082424708072082103e-02
1.061253166666298493e-02
1.030287723565762384e-02
1.008762957298813510e-02
9.684049693177916238e-03
1.008361447827488613e-02
1.087543894433808285e-02
1.053932206626132656e-02
9.946379211965217931e-03
9.834967372399841881e-03
9.492118382225913156e-03
9.658925037152755327e-03
9.757630600692479908e-03
9.692050979170661884e-03
9.442727953665727703e-03
9.430726915054622739e-03
9.401554976578553602e-03
9.273637531601659767e-03
9.187917575834928657e-03
8.878487322203049842e-03
9.174689812662967930e-03
8.986539606992045154e-03
8.851465460155772194e-03
9.120903877967769316e-03
8.927909773649827727e-03
9.039470742067364992e-03
8.770497431201120311e-03
8.302977958376492329e-03
8.678678497788050797e-03
8.721995561679520351e-03
8.360187172037741518e-03
8.576769037653227470e-03
8.585337366785589924e-03
8.154372917410095817e-03
8.249009817522157464e-03
8.057170485871657795e-03
7.889788799706592623e-03
8.476414987938045431e-03
8.366433364331514119e-03
7.870255879493101223e-03
7.750123585937425570e-03
8.192803991650503270e-03
8.143134210360192596e-03
7.846076272003647475e-03
7.710781260220377249e-03
7.453349337278360361e-03
7.478463377604987507e-03
7.196833913101312145e-03
7.490027354084085633e-03
7.510878536650003427e-03
7.077829488724534691e-03
7.313773441407388914e-03
7.404880260762659698e-03
7.281126109170130145e-03
7.328394575576060999e-03
7.449010850536180381e-03
7.301714738010276103e-03
7.217338640755757706e-03
6.819418158582689349e-03
6.762908916416638522e-03
7.343995726254618807e-03
7.361563885401701396e-03
6.962269341921151211e-03
6.998744254180058397e-03
6.988949690930135530e-03
6.463784911295396979e-03
6.530275624836622862e-03
6.634939577494464863e-03
6.790162277964677945e-03
7.006904305615349431e-03
6.812785672202682427e-03
6.571541768426576030e-03
6.386133799297620713e-03
6.435412402771610932e-03
6.477167673973727342e-03
6.269372719411111031e-03
6.098189389650290719e-03
6.216068595741515088e-03
6.208944392754952787e-03
6.154947896361964710e-03
6.271844642840357711e-03
6.211457542294928670e-03
5.933221706408080276e-03
5.927369499591363979e-03
5.868110701129811493e-03
5.822957358686479956e-03
5.724582181349748347e-03
5.760775674005352495e-03
6.110145445927033132e-03
5.835639361174254670e-03
5.598449951888693002e-03
5.901309610083399146e-03
6.022662944834223687e-03
5.922384838880153865e-03
5.691000054361971400e-03
5.585336660348740739e-03
5.835200908972141935e-03
5.683986921651626792e-03
5.375233090744281107e-03
5.522478337977611978e-03
5.486539104442893049e-03
5.334706709476169477e-03
5.570194738020454311e-03
5.358747943754849086e-03
5.501403901354708081e-03
5.609249458321301229e-03
5.552475033248687082e-03
5.748090884137775115e-03
5.536197471638243731e-03
5.541029398809124880e-03
5.529159483915926064e-03
5.451699108989443293e-03
5.422627211554809437e-03
5.412203806249207133e-03
5.337544407375160137e-03
5.339156790103878440e-03
5.417153540459966783e-03
5.535178673336318966e-03
5.515684813807764098e-03
5.105033216241672278e-03
4.986267497263089168e-03
5.078127976008094645e-03
5.225894528517053064e-03
5.108358191789817877e-03
5.139598670639768108e-03
5.375483902322407241e-03
5.264331911455948608e-03
5.029910677302753229e-03
4.893965614933723854e-03
5.041384913707975049e-03
5.031082286975988201e-03
5.088090873952852769e-03
5.247576236367978465e-03
5.206047102114625021e-03
4.986323355892951364e-03
4.840206871813712043e-03
4.852994213409007711e-03
4.667973263572287000e-03
4.696534116606691789e-03
4.964474591973732157e-03
5.018796882066655675e-03
4.931542742374512255e-03
4.889488507821927732e-03
4.889330752500296341e-03
4.787812654646184281e-03
4.991992939244848347e-03
4.747284468179218536e-03
4.305847846724743938e-03
4.791594464364024378e-03
4.840263194467253963e-03
4.467534965666236646e-03
4.465883710470031250e-03
4.669491838804703220e-03
4.639825673268309358e-03
4.630827576028697518e-03
4.538298696068904410e-03
4.520321030518019423e-03
4.736107075661406644e-03
4.320743329549232674e-03
4.208746977418909886e-03
4.623679846805098595e-03
4.520081774991919175e-03
4.223021014218431533e-03
4.218907255285454273e-03
4.225778182608875416e-03
4.146223037497782753e-03
4.332426656499175667e-03
4.504757546707441329e-03
4.463155216534246163e-03
4.487928212303461672e-03
4.558303108211030075e-03
4.347283796015482225e-03
4.040766583528139326e-03
4.096274869756677713e-03
4.232174884563070366e-03
4.235008247686848637e-03
4.219866400445785974e-03
4.139701703460059272e-03
4.019832082304927723e-03
4.118929952262560812e-03
4.040784185128045228e-03
4.078090788165298144e-03
4.335423662287759931e-03
4.143638938247109181e-03
3.987227742371633223e-03
3.944095920112167773e-03
4.083645420977151906e-03
4.274684159544642204e-03
4.056784549156196122e-03
4.011533163618952874e-03
3.989108148717997009e-03
4.095410150177064210e-03
4.138319378510338202e-03
3.861396265591798133e-03
3.817544324231808908e-03
3.787371109852737897e-03
3.870556736011747899e-03
4.019559773693748631e-03
3.814627616052030691e-03
3.659113910614091372e-03
3.693395945007270278e-03
3.696251737546508466e-03
3.657463936576812753e-03
3.650219436773250500e-03
3.860385019148262434e-03
3.657869967978017410e-03
3.490802390191056863e-03
3.644734921729666718e-03
3.561822869231653747e-03
3.481614364686158938e-03
3.583739291157701096e-03
3.755205867643029213e-03
3.674843129946917496e-03
3.579053298338884422e-03
3.469938807700064486e-03
3.429818957590860182e-03
3.547558047999493404e-03
3.512707730731715484e-03
3.396121779125974016e-03
3.596581650364483792e-03
3.782626045861842840e-03
3.614701194254637227e-03
3.475974377590160692e-03
3.545577909103612112e-03
3.613207274211593326e-03
3.571836368048187955e-03
3.421086939551976850e-03
3.364894288610668568e-03
3.428988989672272086e-03
3.307664002089520053e-03
3.155082667140624453e-03
3.230354431951737784e-03
3.246270228851755139e-03
3.341490820809262484e-03
3.445638134581626225e-03
3.337155887905478378e-03
3.221712405296837164e-03
3.162843384916574994e-03
3.106102040435000308e-03
3.093054153963409759e-03
3.109316870254143911e-03
3.233917380118777815e-03
3.366411954882678279e-03
3.175056010327235046e-03
3.033430962828541876e-03
3.121169062143164773e-03
3.178674910113853894e-03
3.116468357535808961e-03
3.114889415000365695e-03
3.138383579713348737e-03
3.136670053473995020e-03
3.145712454937719602e-03
3.047798658271148094e-03
3.063843854924296842e-03
3.045791288292212969e-03
2.964104142441984380e-03
3.062022295002098451e-03
3.066171380832450992e-03
3.086983923315677562e-03
3.082088665819345593e-03
3.000968282097947123e-03
2.917532285354283630e-03
2.921988215350729799e-03
2.992497406314927662e-03
2.982056195663859103e-03
3.106262547098892490e-03
3.069202427139140071e-03
2.933939647467972024e-03
2.888455223965694790e-03
2.822991214986020261e-03
2.817131099528644503e-03
2.983203489611086293e-03
3.078724055522214995e-03
3.023043817201206008e-03
3.083501125576083596e-03
3.084797286612674799e-03
2.968612197107054450e-03
2.852761275902499730e-03
2.849033555129639253e-03
2.915207787962749257e-03
2.887564639462789594e-03
2.872110397297100368e-03
2.896579134100529546e-03
2.768797809203098117e-03
2.733932819509001140e-03
2.767276530954886331e-03
2.738588334536736554e-03
2.807966043717952283e-03
2.854697588672777848e-03
2.875405339466181875e-03
2.966317358645423254e-03
2.996823090246705096e-03
2.894686882247097907e-03
2.740648939513139204e-03
2.779041560881833489e-03
2.808488459070933221e-03
2.708196958046709193e-03
2.690247370476849930e-03
2.730469962995284335e-03
2.851845108476324699e-03
2.979542801740077060e-03
2.823690503066308456e-03
2.653878128766925647e-03
2.772840370089158044e-03
2.850233231819395037e-03
2.762013217542396652e-03
2.746650599468135508e-03
2.624097444923129303e-03
2.663363780069245065e-03
2.832439375080529533e-03
2.756126002942449471e-03
2.765241137432740415e-03
2.666236209075501049e-03
2.669924406211941423e-03
2.812432269833136864e-03
2.794060962048949305e-03
2.697525410953766339e-03
2.585890622907555374e-03
2.440357195827346729e-03
2.461768635939610896e-03
2.606897870301550825e-03
2.684749485285471259e-03
2.609848793765920730e-03
2.662166828180599718e-03
2.788294417165939135e-03
2.699041681417252599e-03
2.657666321967149924e-03
2.570539699104160570e-03
2.719265703481589178e-03
2.723058917148590569e-03
2.535727418449485772e-03
2.625665986225380558e-03
2.721368542107463137e-03
2.681478519270594132e-03
2.689527888720497518e-03
2.705745758534511530e-03
2.752824743517934356e-03
2.790097732595878989e-03
2.613586719212033452e-03
2.487683395788564331e-03
2.552127875669333874e-03
2.655081319401521398e-03
2.630042686784798273e-03
2.476271689717885610e-03
2.556360569759932085e-03
2.728084876483944429e-03
2.612629791608940284e-03
2.482226485745461352e-03
2.468352446023917499e-03
2.535900736635295083e-03
2.522184697115679650e-03
2.519268879102131656e-03
2.584025749325441750e-03
2.512255069844974553e-03
2.575122591325932665e-03
2.569357785306777050e-03
2.565433741341039981e-03
2.645998732726157626e-03
2.607492364218394910e-03
2.556664450749631789e-03
2.474467465952544937e-03
2.358258115006634219e-03
2.342542749163314258e-03
2.544482813235673935e-03
2.517157979180371236e-03
2.463524467207798847e-03
2.465329307877328711e-03
2.354959905607132472e-03
2.413787840629041340e-03
2.484273112917131324e-03
2.544149675322765047e-03
2.633053051980735037e-03
2.499544007341256754e-03
2.302318467055045927e-03
2.284401962489039564e-03
2.333113111448856594e-03
2.343863301639862676e-03
2.363465491449182922e-03
2.415243957307266088e-03
2.459263105969946520e-03
2.450821963828628183e-03
2.382908748745297955e-03
2.341568919311465963e-03
2.341205491485650637e-03
2.335381689332834392e-03
2.304568599347333376e-03
2.333629156296322064e-03
2.321399785159909777e-03
2.250924863694005271e-03
2.386926320289019417e-03
2.334444816789113964e-03
2.275050042456223682e-03
2.380934752885319975e-03
2.352702279323801420e-03
2.349326540152340496e-03
2.322478553652301738e-03
2.271836179776382317e-03
2.304963985087238494e-03
2.310836398118285007e-03
2.347532728641885374e-03
2.320584197229351442e-03
2.264853806693424131e-03
2.252359545346559362e-03
2.168782742942850211e-03
2.207053350006542465e-03
2.240535733685131842e-03
2.152303669874604513e-03
2.208629166650329968e-03
2.354261396322358032e-03
2.336613309979555450e-03
2.330938409289932522e-03
2.283233059676469893e-03
2.273526520246525219e-03
2.338890342522574259e-03
2.352070039918664670e-03
2.278134797859367351e-03
2.186157711270174473e-03
2.206607740828224039e-03
2.194346769400105056e-03
2.096098464210189184e-03
2.123351013734698593e-03
2.247681962214356007e-03
2.241806861260305095e-03
2.179569961481207709e-03
2.132262767932766208e-03
2.161975587062406074e-03
2.102589124742494740e-03
2.079365666871568069e-03
2.247603077358367903e-03
2.244115503962211457e-03
2.099877143472538097e-03
2.183984021737339718e-03
2.246176091768021035e-03
2.107456984735274399e-03
2.068750655614452327e-03
2.071927619611925887e-03
1.974559854359679654e-03
2.076094215468935779e-03
2.170165419732027288e-03
2.129461062662351464e-03
2.223105815479396209e-03
2.141062168019442543e-03
2.141159989813722422e-03
2.108855505569585086e-03
1.976562907026671936e-03
1.948256436141571849e-03
1.927394059006319604e-03
1.890675578488189290e-03
2.014576629680038273e-03
2.109321206279679908e-03
2.050963097127043219e-03
2.062259361880851554e-03
1.962766962402123175e-03
1.854250213927164824e-03
1.874427282149456701e-03
1.996122502356740755e-03
1.973313413310705082e-03
1.927523981078061452e-03
1.891728899091340080e-03
1.895955637149789258e-03
1.965390306559058973e-03
1.920734227633048375e-03
1.819725394356572473e-03
1.880701367968951997e-03
1.982394600741769000e-03
1.881583555559561286e-03
1.852093175143462202e-03
1.888222554900346540e-03
1.938312293422042283e-03
2.005350294647561919e-03
2.001066253408822701e-03
1.870039620282265645e-03
1.784297288779880010e-03
1.808236217126084648e-03
1.809301913202711071e-03
1.813686386398398204e-03
1.792709709477642837e-03
1.853330517508090889e-03
1.844805644872174032e-03
1.754693293998231454e-03
1.818591204038220175e-03
1.893959484433457938e-03
1.875824378550640381e-03
1.882006436758130617e-03
1.851689916824213449e-03
1.825693959646345439e-03
1.857290724073820589e-03
1.844862234729803150e-03
1.862309724085441705e-03
1.855097127482154169e-03
1.779760760089618005e-03
1.722926072754610337e-03
1.750491263470809692e-03
1.764751954391418926e-03
1.795413496022485065e-03
1.854777089583241594e-03
1.813093071776713692e-03
1.748675827954627700e-03
1.788016649739316297e-03
1.793329718668425308e-03
1.777542764046469116e-03
1.801529159437211978e-03
1.854772975496799632e-03
1.865227652034127763e-03
1.793001198049801832e-03
1.763539733322023930e-03
1.839397286760775276e-03
1.819753474791927037e-03
1.804504880554731305e-03
1.778254622328191746e-03
1.758510144161643581e-03
1.871422815055508952e-03
1.846968048246244287e-03
1.699280350128282765e-03
1.756601133995719464e-03
1.899541941443104497e-03
1.810540053577073573e-03
1.673716831912637091e-03
1.656486784401500984e-03
1.694486480050352373e-03
1.689473454196528841e-03
1.709076225424102690e-03
1.820725388710281879e-03
1.832499377539779624e-03
1.724883962221613991e-03
1.752084977077087748e-03
1.748124131463686930e-03
1.710597934293565806e-03
1.771399219265931907e-03
1.770841245159605068e-03
1.729162879342214078e-03
1.733030903489615141e-03
1.712546087043428575e-03
1.770098480074251517e-03
1.814883971418555179e-03
1.801700183462924369e-03
1.805966714505445256e-03
1.811305495010066390e-03
1.775879281457727089e-03
1.757211214236777683e-03
1.814894649448044444e-03
1.806749584218263031e-03
1.685295783441158584e-03
1.741638721342857188e-03
1.882853118739941144e-03
1.835809011290137540e-03
1.826816841991343822e-03
1.843445376373480321e-03
1.804329407474804681e-03
1.762787660036168333e-03
1.711942860211044908e-03
1.769138801798281809e-03
1.803360569971376465e-03
1.728535303956396955e-03
1.723370298362692952e-03
1.739077464819665077e-03
1.752196462535734675e-03
1.811663088137282661e-03
1.791072420966372545e-03
1.771362083273304768e-03
1.868343555133120636e-03
1.814918952809478235e-03
1.692589931789969821e-03
1.725362572871271070e-03
1.807142214102786144e-03
1.819128364690661718e-03
1.838011939926177327e-03
1.817624880799867827e-03
1.775251149959859243e-03
1.786554453780011707e-03
1.892786198239650424e-03
1.869518102302254259e-03
1.800731538704064723e-03
1.836068484173592873e-03
1.787290874717248909e-03
1.779440954694741853e-03
1.780584167409307974e-03
1.836998517901097501e-03
1.836423547263802639e-03
1.776437801858243718e-03
1.748389709809992833e-03
1.712495049451632969e-03
1.750221305196106173e-03
1.704321736933763322e-03
1.621671309104152740e-03
1.718968703509563727e-03
1.755322894428303689e-03
1.723416102019328933e-03
1.698994183198104368e-03
1.657971905112923250e-03
1.660151539876238234e-03
1.755859316598886669e-03
1.824164410639194604e-03
1.711261499242427942e-03
1.665410146482281363e-03
1.671708682930294829e-03
1.645585000922627399e-03
1.649262257657576562e-03
1.651513423050361739e-03
1.718460562054704857e-03
1.746495767474333903e-03
1.708216165733039086e-03
1.706247541887465601e-03
1.738573995732393442e-03
1.756475779856029977e-03
1.714582142326651635e-03
1.705370071634650792e-03
1.709673731976757947e-03
1.707294551486455720e-03
1.689307790524359433e-03
1.626597236552719495e-03
1.612801578920916275e-03
1.665080179269587228e-03
1.705168857173691580e-03
1.671025277081590339e-03
1.592566964951933582e-03
1.575975122245177381e-03
1.661891189824684810e-03
1.628658138612943881e-03
1.524467644634327958e-03
1.489237791768139359e-03
1.521409346104986944e-03
1.583941595198063964e-03
1.545663329481343756e-03
1.511134055191203952e-03
1.553187101363787733e-03
1.584897673788240738e-03
1.563579177351422447e-03
1.579085564946504762e-03
1.605473306082308860e-03
1.573830848941343459e-03
1.547959172894944682e-03
1.522307352432936654e-03
1.486569127445535763e-03
1.467046699802408358e-03
1.560268276694946540e-03
1.562600818007446645e-03
1.456233821819172096e-03
1.459727491939600674e-03
1.429639269594125796e-03
1.403035045590425491e-03
1.422762411967465942e-03
1.403177336683180928e-03
1.413926491990510209e-03
1.471526287877952290e-03
1.451324334581312672e-03
1.448886594739591267e-03
1.420019066293412612e-03
1.407016347421791722e-03
1.416824116590363137e-03
1.416081511410420546e-03
1.381293356102652374e-03
1.311042006712789506e-03
1.357054062096294152e-03
1.363582011740191837e-03
1.339588754270536284e-03
1.377248686281633706e-03
1.362388656284066555e-03
1.360618424296381303e-03
1.315611641012286170e-03
1.299144242136685825e-03
1.370975411420622151e-03
1.332293328218180735e-03
1.302920099305064985e-03
1.311645556369017218e-03
1.286452814673513974e-03
1.327642982794606519e-03
1.335686799267948909e-03
1.303344774553662861e-03
1.336168896240368803e-03
1.304036122429075946e-03
1.283619002543622163e-03
1.298688416196738414e-03
1.293354529730271832e-03
1.235495132256153594e-03
1.216024794246704224e-03
1.299895276926339412e-03
1.377361612580773990e-03
1.304552182176809500e-03
1.234273201056041965e-03
1.307098422033626823e-03
1.278564361425861724e-03
1.199027187684517529e-03
1.248194478043507119e-03
1.273270392145993152e-03
1.251347871223557366e-03
1.268026380587544124e-03
1.249358365301557125e-03
1.177101479242872442e-03
1.171101848271864773e-03
1.203920490463326670e-03
1.191263064891019338e-03
1.232888943034082590e-03
1.204592672541606813e-03
1.155428068734621521e-03
1.189222671043492670e-03
1.175988788206303818e-03
1.128771085929925920e-03
1.049303131296757015e-03
1.081983946963312355e-03
1.163187754587071202e-03
1.174415906150548961e-03
1.129308634101505336e-03
1.113908391806026467e-03
1.157287640905988770e-03
1.115540913321925835e-03
1.019903368225039608e-03
1.027285804057938680e-03
1.113137835439435451e-03
1.103488292713004568e-03
1.109747611056934773e-03
1.095473448399977108e-03
1.114912682160456832e-03
1.116549397868984604e-03
1.084751723161400672e-03
1.098017621370932749e-03
1.095294482211239600e-03
1.066293812542641519e-03
1.023642311344120578e-03
1.032985524637307926e-03
9.925098337827059983e-04
1.026489210946728188e-03
1.069370230371538945e-03
1.031296208786233650e-03
1.045416299376548475e-03
1.014021510322499252e-03
9.539056064266143373e-04
9.829770839143942094e-04
1.035533325043907094e-03
1.029711567565193622e-03
9.916415038503443961e-04
9.846779400382581638e-04
1.044346600170226701e-03
1.045156557195393333e-03
1.008925390134370699e-03
9.955284929938537208e-04
1.007842565939639015e-03
1.044676946004651158e-03
1.017220450392992319e-03
9.924612482801417092e-04
1.012300902864141572e-03
9.798287084282178601e-04
9.889193824883530520e-04
1.001724410058825064e-03
9.746665165746789834e-04
9.972324107364516008e-04
9.847233647939453334e-04
9.665904410382470746e-04
9.965488790560524373e-04
9.815316790975879557e-04
9.898591704810607433e-04
1.006616266948103270e-03
1.021296104396869284e-03
9.943367739960789955e-04
9.579894525468625249e-04
1.006010765318884111e-03
1.011730997206484236e-03
9.939987408046199648e-04
9.524981952371439162e-04
9.243776146052005982e-04
9.596899403689814747e-04
1.005571694418746923e-03
9.500754986165590521e-04
9.219156876420655069e-04
9.812475976755405480e-04
9.623898184461723978e-04
9.491402886666325993e-04
1.018065063425943606e-03
9.919393905203416004e-04
9.112429168072075586e-04
8.871236713924435637e-04
9.549163662655199645e-04
1.014627678200299456e-03
9.503387627016730930e-04
9.211152360915961625e-04
9.292172054163757265e-04
8.843037454355398130e-04
8.586783039243285013e-04
8.894106956727546292e-04
9.010763500711099078e-04
8.906623464576307776e-04
9.365894241607512685e-04
9.169074928538360932e-04
8.828126255032669838e-04
8.810256961560242270e-04
8.462407718779591751e-04
8.753243551310771302e-04
8.801648336408167623e-04
8.787296939734458431e-04
9.148672994472004149e-04
8.957259004254396065e-04
8.533455577647617142e-04
8.928356656873909789e-04
9.141386600583399028e-04
9.032694182954729674e-04
9.160309915522001252e-04
8.981160310592958872e-04
8.805803314552577196e-04
8.807563108504134521e-04
8.754392625433607411e-04
8.602370679359945278e-04
9.000582293324697024e-04
9.082855399640184799e-04
8.767479461288929911e-04
8.552907693124929198e-04
8.443728641102179761e-04
8.537058867464612658e-04
8.752852096838147512e-04
8.748130510524941561e-04
8.669805005816936605e-04
8.510659945829572495e-04
8.403187159493473880e-04
8.326975798610740604e-04
8.152246686572498218e-04
8.452940847079876011e-04
8.495511914541065135e-04
8.182143337890031070e-04
7.708826524852432135e-04
8.079900637578361087e-04
8.565179125298535458e-04
8.113068456504163653e-04
8.002823200642795835e-04
7.858445535904564141e-04
7.588217042642842781e-04
7.890861058152263052e-04
8.208881062265516214e-04
8.176505309302478522e-04
8.006210837940543274e-04
7.899452818769022583e-04
7.903171211493718006e-04
7.887972219986476990e-04
7.625725964124571710e-04
7.827029384913052057e-04
7.868052566615468466e-04
7.374827484636594559e-04
7.213140280635123693e-04
7.567530237815667596e-04
7.565055268216753495e-04
7.508923045859460573e-04
7.099549670480550774e-04
7.062417059696297905e-04
7.464764329479960710e-04
7.008341254673968942e-04
7.035477712771939177e-04
7.237181319038302370e-04
7.311755303242486320e-04
7.362557219645238672e-04
7.125230439152862921e-04
7.230057148008990067e-04
7.566729185132344470e-04
7.812284243775075498e-04
7.452433610827893535e-04
6.896651969471959695e-04
7.181434375622196102e-04
7.246614021862125355e-04
6.952050617379699430e-04
6.930666635324304924e-04
7.147501917310691713e-04
7.011221620174090240e-04
6.781227879552285953e-04
7.006089254275849575e-04
6.930529001147828303e-04
6.564863550506577815e-04
6.457471884344092531e-04
6.588035950991848969e-04
6.833150085000396336e-04
6.936792129925949124e-04
7.164301674327704442e-04
7.220206820012418057e-04
6.838846202532533267e-04
7.127452351619480543e-04
7.415003873257959739e-04
7.039354783416985418e-04
6.802839293074934308e-04
6.714716744709142140e-04
6.456730506925262769e-04
6.298047735729386462e-04
6.509936627261647376e-04
6.578178872723696108e-04
6.593326936254144790e-04
6.528381645394073672e-04
6.378987179934008690e-04
6.653997837310912048e-04
6.628282047561287905e-04
6.477476581485068887e-04
6.522001081669228165e-04
6.444668233878546489e-04
6.244638353683439579e-04
6.176699110477453262e-04
6.472218587578818785e-04
6.389358388276260466e-04
6.012618946578809432e-04
6.183066420198977476e-04
6.270342819630361992e-04
6.074072188781599749e-04
6.112307206465449755e-04
6.133815641186049928e-04
6.060967504908819836e-04
5.801194530174514936e-04
5.604094584070343308e-04
5.685825707032371489e-04
5.785897760197763378e-04
5.751665012443791213e-04
5.841423797187287421e-04
6.085196218296019897e-04
5.866810156565333912e-04
5.689562786625903092e-04
5.876145100268111241e-04
5.621371128575371060e-04
5.587330953274653820e-04
5.574148907716362485e-04
5.307856952332152710e-04
5.319275657874091836e-04
5.515981870144006424e-04
5.506680376017696055e-04
5.287479859206145561e-04
5.308332145306484317e-04
5.189012723306583473e-04
4.891147900557211688e-04
4.802891780555844457e-04
5.007889633425232148e-04
4.992351738751798790e-04
4.918602417838374144e-04
5.358362555309933214e-04
5.141191989042080473e-04
4.839694585933455363e-04
5.131043750397051417e-04
4.816426720663412255e-04
4.483190699124035318e-04
4.781892545395601229e-04
4.743637938030422310e-04
4.564223047305860357e-04
4.672560188387998100e-04
4.370970433381164135e-04
4.348559582805845464e-04
4.444913459001980619e-04
4.371166336910345764e-04
4.331743016431595437e-04
4.259305600119949299e-04
4.289369946011075156e-04
4.119377088150666692e-04
3.942980549164249891e-04
3.923419734979021259e-04
3.997347087286885889e-04
4.120396682914230176e-04
4.001332187180604264e-04
3.840153745539633405e-04
3.704978940193710260e-04
3.654953236303247650e-04
3.801438397168656444e-04
3.787383657282867308e-04
3.750921059822395786e-04
3.853221229446723546e-04
3.807715420657378541e-04
3.775756437446188118e-04
3.753666497853277821e-04
3.653273995788324045e-04
3.642662229381014903e-04
3.703006227679666467e-04
3.656045220514151772e-04
3.583571568798740660e-04
3.574939575565270859e-04
3.504597204660999873e-04
3.459568198457855723e-04
3.491814237570735964e-04
3.477093214759014285e-04
3.405778969944975071e-04
3.383149850838458074e-04
3.596519796709739042e-04
3.702419321172689443e-04
3.643132965018529702e-04
3.738935331166739953e-04
3.664305969172962450e-04
3.474825702899686551e-04
3.455878271119280573e-04
3.444612787047650576e-04
3.449054168797991327e-04
3.431794777511648436e-04
3.287476165220099868e-04
3.189120176173396333e-04
3.090235229308617112e-04
3.142144104007738546e-04
3.089499159385938366e-04
3.040539579261403581e-04
2.915393703549773192e-04
2.867309856934335192e-04
2.787882641638200244e-04
2.515599164455192935e-04
2.370252518750243383e-04
2.270791798119783348e-04
2.254953063246101089e-04
2.310574797555913266e-04
2.253743522948267481e-04
2.206264231600090116e-04
2.204633409133245408e-04
2.024941987713821151e-04
1.991617011246773583e-04
1.973867861795112458e-04
1.881218538449549419e-04
1.778586210816967368e-04
1.730056950398646933e-04
1.738670996151372593e-04
1.634303477466128086e-04
1.526785802023295988e-04
1.415522645343646852e-04
1.392434573568894973e-04
1.365717338308376663e-04
1.221688387367785976e-04
1.190177887375468081e-04
1.181926208486570672e-04
1.172442923759731679e-04
1.145974971026508593e-04
1.024408850441242664e-04
9.581695866722244801e-05
9.278280534451781953e-05
8.818654522804191312e-05
8.483052540571768432e-05
8.201986806829931890e-05
7.656809057954678209e-05
7.032253350417387138e-05
6.697344374860342514e-05
6.654830784816173075e-05
6.309783517336679370e-05
5.886987779170892323e-05
5.719204619103903482e-05
5.442480865640035890e-05
5.148457331755782677e-05
4.709801356244789261e-05
4.492576823201812161e-05
4.180539707008518288e-05
3.791750869628210190e-05
3.747693057673348078e-05
3.285111880244666148e-05
2.905140437488909003e-05
2.857073467031733463e-05
2.739248859084034076e-05
2.525186998464998340e-05
2.310622034955062305e-05
2.091892885767863064e-05
1.843133504638117616e-05
1.697356671264184594e-05
1.595753850775703583e-05
1.520923195295343286e-05
1.376256646471988786e-05
1.214025344756262199e-05
1.098312534416207844e-05
1.013223274939192241e-05
8.891642092005048670e-06
8.148590020858345083e-06
7.701556716916788006e-06
6.725508833323548359e-06
6.159766077825405189e-06
5.717143899097808558e-06
4.867404702565133274e-06
4.335704659705381840e-06
3.862862090808148437e-06
3.382793742817947523e-06
3.216853627952200648e-06
2.821223319879665926e-06
2.346565627032297836e-06
2.172736942877701824e-06
1.820985355499434701e-06
1.586918185743335156e-06
1.442530095361205303e-06
1.246906435050103506e-06
1.088436410849373483e-06
9.603473324308129245e-07
9.534110410349244156e-07
8.508794472794184467e-07
7.003133910222331007e-07
6.283722340248328474e-07
5.644141084809702772e-07
5.253807185059377763e-07
4.830374233902490283e-07
4.151097779830406052e-07
3.782187546206458041e-07
3.576191055406020808e-07
3.112985454535969472e-07
2.675428755386062006e-07
2.367226465195861113e-07
2.055590107946835362e-07
1.790845849780510952e-07
1.534512200859657901e-07
1.345417338084030028e-07
1.164592786575686309e-07
1.019764824315150860e-07
8.902305532562186181e-08
7.349551674417445724e-08
6.535461705892070261e-08
5.597812675616914932e-08
4.712266540584890184e-08
3.993988081138025229e-08
3.323262484151512626e-08
2.847530590823379398e-08
2.351099932043060608e-08
1.856471803910959956e-08
1.459475970239190903e-08
1.184830787875657597e-08
9.712027343648638419e-09
7.501186332705636453e-09
5.670745105032976896e-09
4.209124731179931182e-09
3.061140620052057691e-09
2.296760881097913134e-09
1.665503630238177483e-09
1.121270134073241811e-09
7.150700474743715122e-10
4.573038221111901443e-10
2.793785773083298365e-10
1.695777052149644252e-10
1.020729465051942491e-10
6.282601466625835394e-11
3.650584729094322093e-11
1.850767229590394353e-11
8.412314826102282069e-12
3.101936511778929145e-12
8.619391211739089543e-13
1.148377370192479442e-13


==> anc/Fig06_T1_DoverL_L15.txt <==
2.219061427606727310e+00
2.331772422834100578e+00
2.454262333841567223e+00
2.433838177878304698e+00
2.438161210418826830e+00
2.326186180637638046e+00
2.239750359920223310e+00
2.269398320917778822e+00
2.237603703852620196e+00
2.269080987889758649e+00
2.281967403949346718e+00
2.222467352254843043e+00
2.127105477944487344e+00
2.023603870243152247e+00
2.081689507135219497e+00
2.056613778636489975e+00
1.972999437043330584e+00
1.909207166928791555e+00
1.875362044922707971e+00
1.918249921349774789e+00
1.937859705941593624e+00
1.840696109486706256e+00
1.701834695696555100e+00
1.676853945755762521e+00
1.669112704710331352e+00
1.603167801466526932e+00
1.518543485972924101e+00
1.534263888223369232e+00
1.532647500202693580e+00
1.476407035553871872e+00
1.437978291728626346e+00
1.406324577741371762e+00
1.379113138711878239e+00
1.381441225262572514e+00
1.387737824168594036e+00
1.332609052997305810e+00
1.273075910627073704e+00
1.219123103929139029e+00
1.140213911429802884e+00
1.064415366974236665e+00
1.074471679473370411e+00
1.081091917603672847e+00
1.025606709556506901e+00
1.032229734966686241e+00
1.044223235180898657e+00
1.008606137106066392e+00
9.271717239794201593e-01
9.306029511913086472e-01
9.961814197318010766e-01
9.536137756286089395e-01
9.154739927610336947e-01
8.870602593019256688e-01
8.402811517603786529e-01
8.193353292949127065e-01
8.102591345653701316e-01
7.884519434265895299e-01
7.664568857801450363e-01
7.599997345457571996e-01
7.568373605324809628e-01
7.301668152052739336e-01
7.298509462686589844e-01
7.392022229703225644e-01
7.070535863288012202e-01
6.907272082982611749e-01
6.803703770065034906e-01
6.768384478785824943e-01
6.669458084732523551e-01
6.295730567360530161e-01
6.083168977075292805e-01
5.962621181956020422e-01
5.681180721126992683e-01
5.575160140152718435e-01
5.728187886937793349e-01
5.566634688754239502e-01
5.432693916048616511e-01
5.449609926475981192e-01
5.067187316982642020e-01
5.101176547283801099e-01
5.241222517504597889e-01
4.911192364887550510e-01
4.696018402177833950e-01
4.650080222252775952e-01
4.602590065082009518e-01
4.671501113894866442e-01
4.553926376207217408e-01
4.376482576539347247e-01
4.493864668914186455e-01
4.345420668882303272e-01
4.122138540387976224e-01
4.131445590943488844e-01
4.035176546696777056e-01
3.860319826988465319e-01
3.971944366505586466e-01
3.824520159232395189e-01
3.727944534112656028e-01
3.720613234798526570e-01
3.542297780722273859e-01
3.617920710009311369e-01
3.545293892904983757e-01
3.430810738839291663e-01
3.552663512982235927e-01
3.492479457426867495e-01
3.386422439549873764e-01
3.364805863525394125e-01
3.183922168391067342e-01
3.216907561679753780e-01
3.263893593148107786e-01
3.185290791736334337e-01
3.122198087053017490e-01
3.080652488755413199e-01
2.997199012497924198e-01
2.837245675312749515e-01
2.865172355683762717e-01
2.827105484956485282e-01
2.747746338864733850e-01
2.795573812115520473e-01
2.745654225861947628e-01
2.673516783145261644e-01
2.687457440894205352e-01
2.703228080805384348e-01
2.610620983944015316e-01
2.591952796361259859e-01
2.556854804439372408e-01
2.512258657123982997e-01
2.465994621290073519e-01
2.362262826988898168e-01
2.424565241214203526e-01
2.401507825476068003e-01
2.278860815915005333e-01
2.307966626426180001e-01
2.307514448653203154e-01
2.208622146876056680e-01
2.135198562056884464e-01
2.145701830225934803e-01
2.216279721019848159e-01
2.280178352342902282e-01
2.187076602837235706e-01
2.101673743640472825e-01
2.098295219051659888e-01
2.029785775666283210e-01
1.981438968192237027e-01
2.012013070251691127e-01
2.057733466060932548e-01
2.013063420289653016e-01
2.010041839130424501e-01
2.006358578097031387e-01
1.874654728994773201e-01
1.845789693672452436e-01
1.959270364385233831e-01
1.921302167441584774e-01
1.779313155370165489e-01
1.779786650123671432e-01
1.842027251745203820e-01
1.779618777259261708e-01
1.695966923396700909e-01
1.681682852232187497e-01
1.673590442644526943e-01
1.670318769813732285e-01
1.660668351209031446e-01
1.640578272218265743e-01
1.633331845636557811e-01
1.587769533801116628e-01
1.584436075599753302e-01
1.600198597113367815e-01
1.541794067008119551e-01
1.473762343059583368e-01
1.470138972922580278e-01
1.542750445543022708e-01
1.552333128167357190e-01
1.506306418149710447e-01
1.465573285594516384e-01
1.450951996267816069e-01
1.487755805095201389e-01
1.464659974068073522e-01
1.409950178875198912e-01
1.408766371875246892e-01
1.426815864222379382e-01
1.437340075545426310e-01
1.386827344931552963e-01
1.337729532028263113e-01
1.357761677106356368e-01
1.417184303258672284e-01
1.357379637816538143e-01
1.364351499138090063e-01
1.387481168372080576e-01
1.297604255945189466e-01
1.253471800722149865e-01
1.223686901833797996e-01
1.264453315964779723e-01
1.289466068555991940e-01
1.256028684317100352e-01
1.232466963677198990e-01
1.207057586632227508e-01
1.189618056216719399e-01
1.188579765363788759e-01
1.183026472069687168e-01
1.160030029513543365e-01
1.166121078536627859e-01
1.145135168182921798e-01
1.120947139403663945e-01
1.132694385459673270e-01
1.136914607877016065e-01
1.149427737495536950e-01
1.133376250643964717e-01
1.109225111509982431e-01
1.116977324336534128e-01
1.127901474996448189e-01
1.079056934796190081e-01
1.050722243952686152e-01
1.051609850252855638e-01
1.037682023694774108e-01
1.033910914738852688e-01
1.006787033898977196e-01
1.012615518221292032e-01
1.053361878557661502e-01
1.044311587425019172e-01
9.928950699164824922e-02
1.005328388242446441e-01
1.032846479468758627e-01
1.016819360749046386e-01
9.884588245572425991e-02
9.639180460342006151e-02
9.526758136136395660e-02
9.451195969689997478e-02
9.475710713217407044e-02
9.337412559345482921e-02
9.280845070706404687e-02
9.296102860047253391e-02
8.854971295846061907e-02
8.733353592146901601e-02
9.245224590933846798e-02
9.322195502684867130e-02
9.140205907671716812e-02
9.092185559510883308e-02
9.049248013623795162e-02
9.057224222573781458e-02
9.054939986158856702e-02
8.857067801052485867e-02
8.448165585399447508e-02
8.521338482255495783e-02
8.501375662430826763e-02
8.700440366319568686e-02
8.560913511117192176e-02
8.162073847000278493e-02
8.151659855572589153e-02
7.967179892251692597e-02
8.008459456257753517e-02
7.786153681835063234e-02
7.552950302483059375e-02
7.544339715122552747e-02
7.894124194224189095e-02
7.766269264862195321e-02
7.472893150409178065e-02
7.708497369258768273e-02
7.852002487718222346e-02
7.615426257926691256e-02
7.205325299008326356e-02
7.134961469494659203e-02
7.374755550978509544e-02
7.579475092808440895e-02
7.348996086347066303e-02
7.378398603859938343e-02
7.450451722850040537e-02
7.152238705912501715e-02
7.144093768430651026e-02
7.173648091054071751e-02
7.396648017881517212e-02
7.129487208924308039e-02
6.725739279191686459e-02
6.721065208333941443e-02
6.609615496563395198e-02
6.711896301677186538e-02
6.643795661280645082e-02
6.534639384742021995e-02
6.470912443918508394e-02
6.224097076377351628e-02
6.215143562032758584e-02
6.425301275939883372e-02
6.271143169654486149e-02
6.194351223003756457e-02
6.241716950990990748e-02
6.024909951797964569e-02
5.985962812692952051e-02
6.254340055597154557e-02
6.288265835163669992e-02
6.384449901204040934e-02
6.264557610956979217e-02
5.788956958491616595e-02
5.902617068340679923e-02
5.930294064713739766e-02
5.795373301251433712e-02
5.832050180120936650e-02
5.872590732524594209e-02
5.895794765366169782e-02
5.848327441318374592e-02
5.765475983040376645e-02
5.664625000048052056e-02
5.764270195693423082e-02
5.625561133665710201e-02
5.414477929116923161e-02
5.498950521854090168e-02
5.561623185957687704e-02
5.555951785929823250e-02
5.450301390207441116e-02
5.590891321378958778e-02
5.536451395768975103e-02
5.186995719155132467e-02
5.150520836539401737e-02
5.181565513471143164e-02
5.148353671692909583e-02
5.093638746383031407e-02
5.203719887875836447e-02
5.226110252704696535e-02
5.071015556753669801e-02
4.982741306939902914e-02
5.020181423240193536e-02
5.108143816143440041e-02
5.018679902585037461e-02
4.990639949216654769e-02
4.967222948383142461e-02
4.744662844377170452e-02
4.446861093924566605e-02
4.434005833825996334e-02
4.929154067082316265e-02
5.051794789509331252e-02
4.783946349612756832e-02
4.728711888228319393e-02
4.633593828857259650e-02
4.442995961952687922e-02
4.282125165129169880e-02
4.355110760906252820e-02
4.467703680566824376e-02
4.450234212496385899e-02
4.284599007339534582e-02
4.229208673048157757e-02
4.334869892755290055e-02
4.238149347338233952e-02
4.212671982556450562e-02
4.295386730952881205e-02
4.243084384322289709e-02
4.158025864328894483e-02
4.060721187267542220e-02
4.036121375762696806e-02
4.267753994126391448e-02
4.333395182065184065e-02
4.093055717788943171e-02
4.053618402013034472e-02
4.083316175600137238e-02
4.005823248769801309e-02
3.831630634316685047e-02
3.894854447271528519e-02
4.042574755067308845e-02
3.960904882802101373e-02
3.888507462869686404e-02
3.858182462928925333e-02
3.878172759506454126e-02
3.789959215407511656e-02
3.734928685058874764e-02
3.829306038655844874e-02
3.819413517132152353e-02
3.781208559955050869e-02
3.822683149848282724e-02
3.720798653084188973e-02
3.663297957490983109e-02
3.580532599171185049e-02
3.481979344573713636e-02
3.621445934083720314e-02
3.604542221053630424e-02
3.502190396805794637e-02
3.502574574215285702e-02
3.430688779121408849e-02
3.449877702313934591e-02
3.519014595771162435e-02
3.465991793461181691e-02
3.432075582989523727e-02
3.501677167510397481e-02
3.332861052082135289e-02
3.287407457947874589e-02
3.383868809470275130e-02
3.379978940209851790e-02
3.317212936104355081e-02
3.185902759179139176e-02
3.276653706011644490e-02
3.399096814272339201e-02
3.359634158053874387e-02
3.041009020793269610e-02
2.904467575364588078e-02
3.241034209902613622e-02
3.349698832006105936e-02
3.328136813685680234e-02
3.129251588147117374e-02
2.907889971082953592e-02
3.098352523451930463e-02
3.153770724907043604e-02
3.137475721456493838e-02
3.067817964803540645e-02
2.907797681003037454e-02
2.868027323359427505e-02
3.058296074857315416e-02
3.061884199023414896e-02
2.896401071427553986e-02
2.980532079694519706e-02
2.964110723942938244e-02
2.872481778553924101e-02
2.912800633454852572e-02
2.906810945507847313e-02
2.825698267262023375e-02
2.797041008743404375e-02
2.715893660188839487e-02
2.657934561264333265e-02
2.706267323528334379e-02
2.755118153917794632e-02
2.778417182113143702e-02
2.687128041787205032e-02
2.640352410025218963e-02
2.670306891321061471e-02
2.665899928805829863e-02
2.672257731722093091e-02
2.634068491092636174e-02
2.666672089184033215e-02
2.723996498285561133e-02
2.703745026876472682e-02
2.654922610075423350e-02
2.618283314486360633e-02
2.607021083209475065e-02
2.620133200485049926e-02
2.646383257322554999e-02
2.612616607886457387e-02
2.589081838919620945e-02
2.547497250036330832e-02
2.525053952371805743e-02
2.605459632842736795e-02
2.569793726039257611e-02
2.528924456829141632e-02
2.508347330403892794e-02
2.594585232968609975e-02
2.643744877391433767e-02
2.499931672670326066e-02
2.451059262991988827e-02
2.454613735601586869e-02
2.505418176040147271e-02
2.469495980183200601e-02
2.444540232469847446e-02
2.503249598119613659e-02
2.438653949611190030e-02
2.365339186523598633e-02
2.455651090437438802e-02
2.368864176411070860e-02
2.237010822650275371e-02
2.270225894531965535e-02
2.388162130341118725e-02
2.465064569704527447e-02
2.429088350366023427e-02
2.420075263064928178e-02
2.362143696557061218e-02
2.294362124811398507e-02
2.249887987194335026e-02
2.288544665432127798e-02
2.291644412906340342e-02
2.291306779006138661e-02
2.401030118745806075e-02
2.323312194193143110e-02
2.162545392007245160e-02
2.090258579732564084e-02
2.074816559356419676e-02
2.203945819916273974e-02
2.304713236607629570e-02
2.260746588970396695e-02
2.202879892674893675e-02
2.200303056980254177e-02
2.118320067943359544e-02
2.096846079247656480e-02
2.217690269038284992e-02
2.190985429613146601e-02
2.134769556265253207e-02
2.168193800210748215e-02
2.157097166036802544e-02
2.180702410533774671e-02
2.229647473767010571e-02
2.176756516899337052e-02
2.146724383273893033e-02
2.139495724631024220e-02
2.075033061824352321e-02
2.069704409841445492e-02
2.149195912627213309e-02
2.154330441207475202e-02
2.084793177114471069e-02
2.074994788210815858e-02
2.053705811885106133e-02
2.066632052543310866e-02
2.004248110374932945e-02
2.013294140223519102e-02
2.077009949067980601e-02
1.963850404952799042e-02
1.954440430479903457e-02
2.001602342775777102e-02
2.025798933624732567e-02
2.029780836747569275e-02
1.990126798580734921e-02
1.953398576366763284e-02
1.999143811214662211e-02
2.022123493440305259e-02
1.918774237491089815e-02
1.945624575041567800e-02
2.008764504345653124e-02
1.892009960993933093e-02
1.867977367890018975e-02
1.897799187073643395e-02
1.867502277974469535e-02
1.871622878250213395e-02
1.901591839744923296e-02
1.925103927721305910e-02
1.898156312083649003e-02
1.890864128892354515e-02
1.931073283177951044e-02
1.920945679788540333e-02
1.859287740138933220e-02
1.760831765803983623e-02
1.825855381789000254e-02
1.877419370592619055e-02
1.789901443331564160e-02
1.894545471785455404e-02
1.877097411647876343e-02
1.789071364921558660e-02
1.804444150416980794e-02
1.860390891187537962e-02
1.818414655158002297e-02
1.745406366525395492e-02
1.824572467740501885e-02
1.880987818094604497e-02
1.874631882603423200e-02
1.826979575186587351e-02
1.715305570292617598e-02
1.668283628224551812e-02
1.731148132212858085e-02
1.801675117128221856e-02
1.834971527220309595e-02
1.813890815905176701e-02
1.727071499668144869e-02
1.736421906053909128e-02
1.756582850157309070e-02
1.685696128263692792e-02
1.635465388228864864e-02
1.578827668185760549e-02
1.658510509870949126e-02
1.796219945465301129e-02
1.737727816596579961e-02
1.642791405263788890e-02
1.701343651125504855e-02
1.678110956265944573e-02
1.679870375774987837e-02
1.708572445420640518e-02
1.688427310642621332e-02
1.670288017048775220e-02
1.639212628208906036e-02
1.616571490401061059e-02
1.682967656508740223e-02
1.735197517137891665e-02
1.610401568312700565e-02
1.562210777887495378e-02
1.632596718139875044e-02
1.667340492620495232e-02
1.636780602825914713e-02
1.651472376477728862e-02
1.639026466125688766e-02
1.555892236543479461e-02
1.530283079417805309e-02
1.553147730160196922e-02
1.563372988668001659e-02
1.541887800713220326e-02
1.562354056021639064e-02
1.591253890452574982e-02
1.566384707354443601e-02
1.524740302731210535e-02
1.550498072651244376e-02
1.593852744459596169e-02
1.601480746874736974e-02
1.604296391995010951e-02
1.616273795630606205e-02
1.587274816957938775e-02
1.552707907372168246e-02
1.566269560456202622e-02
1.551118091895872797e-02
1.517154579073619856e-02
1.486194985812926313e-02
1.507109379948148691e-02
1.473571140211571255e-02
1.428942340688041032e-02
1.478443415768573681e-02
1.499658467144078348e-02
1.430983647008146273e-02
1.371182664215520562e-02
1.426743403848793577e-02
1.475440365726421454e-02
1.461362644502040356e-02
1.458475823489115836e-02
1.477159090972038867e-02
1.476844227885722172e-02
1.436048463244790629e-02
1.411616235999376898e-02
1.445570205907695076e-02
1.475311604082300658e-02
1.437721279535667668e-02
1.374598077951785964e-02
1.379126775942460595e-02
1.428219037294535358e-02
1.457869192135096900e-02
1.439104845179134048e-02
1.447815840862557053e-02
1.445110617223714471e-02
1.398544960149347705e-02
1.417458951263454899e-02
1.432968313376072056e-02
1.397146374037890916e-02
1.361869381875092412e-02
1.365236906653275947e-02
1.373207467010024996e-02
1.350045372685209841e-02
1.330289660082740848e-02
1.364458771139035603e-02
1.367492762875129053e-02
1.304464739669133032e-02
1.304159043828995168e-02
1.370222187255256026e-02
1.347447216262988821e-02
1.292314775205319691e-02
1.303036457241527751e-02
1.293230736728921693e-02
1.266671097376471759e-02
1.286419099059441656e-02
1.291884567120583568e-02
1.296784693709207396e-02
1.311513393767389790e-02
1.311903369150156477e-02
1.277845272334414070e-02
1.270145454101781826e-02
1.287248073699920163e-02
1.270239948507991511e-02
1.226288605316526448e-02
1.185225457282165946e-02
1.252289867896596610e-02
1.274422852185833933e-02
1.280844622811121852e-02
1.257105158790376015e-02
1.234566357261723292e-02
1.248136566212157926e-02
1.242989173401651791e-02
1.262384709764703856e-02
1.229287100980189576e-02
1.198209559435017141e-02
1.207031325090532174e-02
1.153576151924819160e-02
1.139806519874594047e-02
1.172398477636750133e-02
1.175047505616617222e-02
1.187383011276630512e-02
1.161234542804273628e-02
1.163818062461924319e-02
1.169806524325697240e-02
1.136735184327902076e-02
1.150235811688537710e-02
1.182240684088598816e-02
1.145822924756624561e-02
1.159107943806732786e-02
1.175441709716524945e-02
1.132711917889883332e-02
1.144592938781836128e-02
1.137458717051154956e-02
1.129626867307425078e-02
1.139173096361695281e-02
1.190713774828388097e-02
1.182621157810734812e-02
1.104262047829160202e-02
1.098005045822942477e-02
1.108924630069946758e-02
1.098860851759267399e-02
1.079207097257632933e-02
1.077582354142370830e-02
1.089156208248554664e-02
1.117002704063532921e-02
1.099224064752753888e-02
1.086671268263176247e-02
1.093903793797792838e-02
1.121388981282679664e-02
1.101367949057992061e-02
1.043071575193644379e-02
1.072606251941835703e-02
1.087329357292023124e-02
1.059921147612778725e-02
1.068094129967097315e-02
1.056797814176806474e-02
1.048809456108781499e-02
1.058269310933616578e-02
1.064261050484807680e-02
1.033482238756922023e-02
1.029206607687041877e-02
1.063667602175433387e-02
1.069956093719280979e-02
1.032500127492009048e-02
9.953869792729471214e-03
9.909590494737916672e-03
9.794977836938213028e-03
1.005006587583354323e-02
1.034617888721667267e-02
1.016723770520242508e-02
9.967346989156024642e-03
1.020652263366200740e-02
1.009415453028629159e-02
9.748025768008893033e-03
9.686424071513863310e-03
9.973806808312892305e-03
1.024349500850248694e-02
1.008954824592205729e-02
9.978382921418744306e-03
1.005734513840836515e-02
9.847198016804998080e-03
9.851117155695178484e-03
9.504947784503942412e-03
9.331363540460047012e-03
9.727014175448406644e-03
9.936808522702593113e-03
9.831219525814711632e-03
9.571774025567881053e-03
9.496536906904778572e-03
9.207467140272117267e-03
9.372988535321176776e-03
9.711737281111918266e-03
9.594317432724784600e-03
9.565079319859096443e-03
9.291726613008380320e-03
9.249634034103761115e-03
9.488864176016296656e-03
9.236083208568609398e-03
9.196018633105044332e-03
9.397076079051292288e-03
9.234411436146025207e-03
8.957009053883569633e-03
9.136761155425011591e-03
9.060594477456778914e-03
8.885648300543693562e-03
8.834036407092101320e-03
8.956545307949976067e-03
9.219358314502639623e-03
9.235906836875341919e-03
9.289397417238257418e-03
9.045244332665139386e-03
8.802887708437878364e-03
8.852444549073738844e-03
8.679226311440534775e-03
8.736555805968005892e-03
8.902180444326002196e-03
8.937439493590550524e-03
9.090596632551215667e-03
8.814478586176118652e-03
8.346336400521304696e-03
8.642832008684061748e-03
8.900097195227638786e-03
8.731200742378191632e-03
8.502368003164322702e-03
8.522844968780451599e-03
8.816815601249113413e-03
8.599636962588775094e-03
8.368033145144218241e-03
8.680792571698799087e-03
8.600797273451633168e-03
8.399944784615446733e-03
8.491416901977848208e-03
8.502859944233382219e-03
8.255088407251818042e-03
8.007880631613955788e-03
8.293468683047540424e-03
8.328121974003855829e-03
8.208910061193456370e-03
8.368396197760044619e-03
8.263710981959340729e-03
8.362090376553785523e-03
8.631036945694375156e-03
8.606147935500569127e-03
8.311779574198794457e-03
8.085126648977498248e-03
8.268369496076991357e-03
8.091673479740329675e-03
7.813188697887010759e-03
8.032351541907470360e-03
8.110063669470715664e-03
7.843490104824633186e-03
7.722997781272049334e-03
8.017606960944159353e-03
8.161750538016923281e-03
8.177881808341759540e-03
8.117985361053649956e-03
7.941940442714396156e-03
7.841201826108559064e-03
7.804101395281165358e-03
7.805249583535446740e-03
7.740593268608798004e-03
7.936945127446769221e-03
8.003793314410083404e-03
7.845064436898072091e-03
7.812846875057767593e-03
7.786140868249136204e-03
7.557462859335969604e-03
7.747862544814038827e-03
7.782139024307129643e-03
7.574888143479453252e-03
7.904128966119555733e-03
7.561562463424994530e-03
7.401133030977318644e-03
7.610204224857106646e-03
7.455998182971749870e-03
7.321363460229224525e-03
7.114715663187769212e-03
7.357862126550227498e-03
7.414662542205529422e-03
7.181102357644419260e-03
7.045490619878124264e-03
7.179702272417893411e-03
7.426998009427702302e-03
7.232749717115763595e-03
7.250044308856730749e-03
7.371920861952679059e-03
7.326845493501572305e-03
7.349008598055669847e-03
7.147661030361033598e-03
7.198865140421700781e-03
7.458303644164268262e-03
7.567696303858984473e-03
7.409653797996062878e-03
7.141470528441011892e-03
6.995840041023806445e-03
7.189538515335179569e-03
7.255490782844482671e-03
7.015491706624546638e-03
7.113901835587919768e-03
7.232966375560897880e-03
6.889760519260231149e-03
6.835364576574618801e-03
7.055094033224632716e-03
6.706227863863004068e-03
6.698062914710623504e-03
6.876777151097426821e-03
6.823783181495603201e-03
6.647124302057979238e-03
6.697902616476464864e-03
6.932117441151262882e-03
7.099606808259095563e-03
6.981389092831934151e-03
6.639677153107760056e-03
6.821714630337776322e-03
6.855187778237254587e-03
6.624129966619193843e-03
6.763091146564714079e-03
6.816781270103352934e-03
6.525078785261788014e-03
6.342240507171908494e-03
6.632118006442379830e-03
6.811939883224767123e-03
6.638261717193011911e-03
6.701417239211291711e-03
6.735430085661114202e-03
6.649529924873095153e-03
6.665414540493401485e-03
6.477462676699304901e-03
6.361479978214574192e-03
6.419785183069330430e-03
6.283205097427357888e-03
6.178608519695035634e-03
6.296117847414334397e-03
6.501963448153651702e-03
6.400419513621947130e-03
6.259322836954338623e-03
6.245600868031267981e-03
6.182548660379380903e-03
6.095403760779057045e-03
6.138499738724314744e-03
6.127411075858244308e-03
6.249910401625735287e-03
6.471397166005327800e-03
6.441379001216356558e-03
6.451647240284292921e-03
6.386394373132452985e-03
6.411206901242729773e-03
6.113124460104902257e-03
5.911104515157759691e-03
6.057217102955753454e-03
6.232446426340343230e-03
6.484224905137577107e-03
6.373412831457817701e-03
6.142997378568508006e-03
5.938950950085847801e-03
5.844808229737531897e-03
5.831907103762993747e-03
6.147340959244708240e-03
6.151208197035460887e-03
6.087695366833905004e-03
6.266645942753707073e-03
6.118647331031521266e-03
5.812264069823198584e-03
5.613628980308277110e-03
5.770541876667834372e-03
5.967180946681222009e-03
5.923730150250616083e-03
5.819653445237983787e-03
6.019244729253776273e-03
6.041684809000265506e-03
5.900291801834811438e-03
5.669492931796194825e-03
5.568586292416076965e-03
5.711115972265381167e-03
5.852930996526398838e-03
5.721017756581888401e-03
5.732268077175609218e-03
5.836240948687856922e-03
5.630759376908022092e-03
5.595066264273251821e-03
5.746115630153824511e-03
5.786560948380084154e-03
5.773631092441603406e-03
5.668718564096860042e-03
5.627004227471643638e-03
5.650412891865231463e-03
5.572744269389004294e-03
5.660303132091144655e-03
5.625806239901148982e-03
5.411956477477503601e-03
5.307927461856072962e-03
5.456818975406398445e-03
5.540488469809948420e-03
5.686669334181884521e-03
5.641153380150842542e-03
5.551583800895619480e-03
5.587181010747622502e-03
5.732204774248437357e-03
5.729761495921340334e-03
5.495046701561839830e-03
5.345572769915853117e-03
5.394787809250962962e-03
5.588562324060795602e-03
5.374571526830727343e-03
5.315498599987995149e-03
5.540384652822976860e-03
5.567625617477730930e-03
5.267371975867280072e-03
5.153899263400750844e-03
5.306918718199579547e-03
5.385299328386048030e-03
5.549628415139626694e-03
5.328844448673019860e-03
5.307408444477631354e-03
5.527487510359386895e-03
5.446694006410748856e-03
5.340625671176298453e-03
5.336692078995883270e-03
5.636712433483729266e-03
5.552799875560534421e-03
5.109970351601658516e-03
5.138188931766443646e-03
5.288025025163188390e-03
5.106521266119104334e-03
4.966571315150947359e-03
5.167631640142257565e-03
5.353498905135038038e-03
5.234041557385552684e-03
5.340125838114497328e-03
5.421249827556990329e-03
5.215226957864315532e-03
5.060261525016608239e-03
5.084613935005893870e-03
5.180030371478578331e-03
5.042797608153012229e-03
5.148750511378920661e-03
5.323323458514237459e-03
5.190106664752446551e-03
5.116604705286610655e-03
5.091276202556046203e-03
4.889712222307874417e-03
4.806497174675569001e-03
4.897623007985972381e-03
5.019206813784279561e-03
5.122316497009711186e-03
4.971677139175186000e-03
4.784312755664252292e-03
4.787727098882933394e-03
4.737837324681481305e-03
4.731272337931191618e-03
4.895041887098609129e-03
4.932027766171561377e-03
4.750024717392981218e-03
4.748613726106235521e-03
4.869645872827603299e-03
4.959602329534933650e-03
5.051766144736822423e-03
5.002575490526978835e-03
4.781734594703226926e-03
4.637476512605646049e-03
4.796439908072921976e-03
4.857550461033274466e-03
4.755007826555381761e-03
4.689003706131955607e-03
4.695171451348632667e-03
4.673634939838583122e-03
4.618246381647208090e-03
4.798414818944814718e-03
5.030918210533235485e-03
4.900081654067083188e-03
4.754597333947062875e-03
4.830975030722346915e-03
4.767342536499416875e-03
4.638926535813464591e-03
4.637662463288026726e-03
4.739917548459179723e-03
4.710979467378404763e-03
4.694344474183237415e-03
4.655514801739833730e-03
4.779045334926427732e-03
5.029953354062042907e-03
4.939267159661674296e-03
4.810444300793785370e-03
4.658372297600127734e-03
4.453493567779949133e-03
4.502827704260838060e-03
4.569848322402811532e-03
4.577812801772567289e-03
4.823363215990659168e-03
4.792943435168610378e-03
4.597520635993069746e-03
4.591462745121968614e-03
4.482287522628048207e-03
4.472478298337257893e-03
4.570347535009615381e-03
4.612340531232279016e-03
4.612881422876898528e-03
4.459262416286000758e-03
4.573313956901654126e-03
4.679880773848086283e-03
4.630289654168242251e-03
4.592583700973511783e-03
4.603744991851273748e-03
4.641054963925483196e-03
4.487534437875958203e-03
4.451965513897268925e-03
4.528492618068017186e-03
4.396502699401879342e-03
4.328305512334542152e-03
4.403144403330409330e-03
4.346154800234282127e-03
4.267678129871571406e-03
4.412312105587493441e-03
4.446935838315240093e-03
4.435965889219408223e-03
4.507619872605140958e-03
4.456465874330202588e-03
4.457717597058380096e-03
4.468515582206052626e-03
4.567447278667206151e-03
4.495705225169958213e-03
4.431382167818946442e-03
4.502136194998352867e-03
4.551700850084062708e-03
4.477495235692952741e-03
4.360150534094278489e-03
4.301941656768523345e-03
4.212216034386468029e-03
4.267142499928340722e-03
4.405904344327301464e-03
4.381499158930197632e-03
4.588044143099112744e-03
4.862858849640401722e-03
4.724626330423455089e-03
4.448542335862466952e-03
4.242075702984181816e-03
4.309743164233258497e-03
4.456095117250410964e-03
4.542408734869224016e-03
4.452024891087853417e-03
4.337544438954228469e-03
4.316913291941536397e-03
4.324712616842023294e-03
4.276680644579370499e-03
4.397209472517752370e-03
4.460287352800976213e-03
4.351274943679683468e-03
4.358833287497429834e-03
4.306001709684258681e-03
4.211657601892625745e-03
4.211756876791848854e-03
4.367797281134969123e-03
4.352764733116785446e-03
4.204059965282160201e-03
4.197126394664893456e-03
4.164259991935992562e-03
4.114913504683614769e-03
4.042086849615590845e-03
4.108835559249364618e-03
4.272248458257907507e-03
4.254001004280277831e-03
4.203546750682385022e-03
4.194662809134374996e-03
4.191756673029162390e-03
4.153067148579736925e-03
4.255780732622909193e-03
4.280319490389085553e-03
4.255342152214676259e-03
4.147595276714892767e-03
4.230397129741354269e-03
4.428019209840789762e-03
4.372587299816646164e-03
4.254178425619944623e-03
4.036050063368388889e-03
4.002666272708526110e-03
4.031673739079193186e-03
4.145263012042594945e-03
4.242747987183633288e-03
4.078106228223713110e-03
4.084818415286397761e-03
4.106166160277915575e-03
4.076438279040190196e-03
4.174715461316305318e-03
4.363491666416252635e-03
4.387225771195117120e-03
4.074081804050808803e-03
4.038441182342226640e-03
4.175909110955130718e-03
4.162558663453613458e-03
4.168326703817089654e-03
4.034149380405772749e-03
4.028239527633075551e-03
4.131141151992676758e-03
3.977376425958463295e-03
3.973180155572463533e-03
4.083970333781811353e-03
4.159746448102084708e-03
4.104763258613994791e-03
3.987771489778220782e-03
4.044178580059701496e-03
3.958956278947029991e-03
3.863983217140058626e-03
3.916555127183617320e-03
4.044791542175576841e-03
4.015282604976631517e-03
4.041779021753895244e-03
4.105300551086469955e-03
4.049727765392560457e-03
4.136069914215575669e-03
4.158801918452602331e-03
4.120047365114199237e-03
3.902830016609691414e-03
3.834732149370368923e-03
4.063077405496455866e-03
4.017738762146021506e-03
3.872019227605937985e-03
3.920850000946373218e-03
4.096777104011019646e-03
4.014123035582498403e-03
3.975907642319433631e-03
4.087122604728413502e-03
4.018712135113958889e-03
3.925685866591060134e-03
3.855810294281895173e-03
3.925020102270774733e-03
3.856104429788158577e-03
3.824511679464548050e-03
3.907223510775783247e-03
3.786416294714480598e-03
3.746503160546072950e-03
3.938650240569148073e-03
4.150825826225647275e-03
3.933698767913117005e-03
3.588580517630163193e-03
3.695428575362805310e-03
3.833753170877044793e-03
3.751914776581672956e-03
3.743227580711321490e-03
3.764417556979485907e-03
3.751384296749713746e-03
3.689474996330756925e-03
3.654709162853030883e-03
3.652668489415385796e-03
3.654107112766508993e-03
3.857668019990545538e-03
3.886594396691371318e-03
3.791583406945669716e-03
3.693568020259411274e-03
3.590897036807012312e-03
3.655403364369293195e-03
3.693820294319057843e-03
3.540926621721827029e-03
3.505802662357396064e-03
3.560431176539661114e-03
3.584025232232205919e-03
3.641787599409288326e-03
3.739231071177592011e-03
3.799543669513931118e-03
3.635348435657752546e-03
3.588149052668580113e-03
3.635614708396358620e-03
3.689398145549593628e-03
3.777441655914711739e-03
3.749579668352847305e-03
3.678843202164272953e-03
3.727710189060365418e-03
3.621423545482597376e-03
3.533979529560799752e-03
3.655107495096746907e-03
3.678012480608333547e-03
3.643818710897735701e-03
3.699338276219268744e-03
3.599666031011152043e-03
3.543176909920435318e-03
3.603347515914140202e-03
3.610333179227994717e-03
3.599147829330170099e-03
3.631919366663650776e-03
3.597555579276559556e-03
3.458413589552404317e-03
3.438131356127250172e-03
3.569785072417025733e-03
3.675164374574601666e-03
3.592034259936027155e-03
3.575987185220647069e-03
3.580862624958113232e-03
3.439277473421367345e-03
3.490227397855472785e-03
3.504418372668240914e-03
3.470354729569824839e-03
3.557726614773312323e-03
3.520570990620810851e-03
3.596065298451017224e-03
3.584180264350696459e-03
3.522760216637095196e-03
3.524706936298045452e-03
3.526016917744059440e-03
3.446398977329492332e-03
3.386039851432217675e-03
3.502233523817082587e-03
3.519522697619548255e-03
3.352678984689377341e-03
3.332810325650804352e-03
3.524298920678684693e-03
3.528063872077970720e-03
3.463667840896877872e-03
3.501426887664931768e-03
3.490632236497615785e-03
3.446025448925622067e-03
3.502550172953035681e-03
3.570783350321358844e-03
3.383033677638098112e-03
3.339482836060331597e-03
3.487267535176956628e-03
3.568924142430274834e-03
3.562375830428839412e-03
3.509252954498843276e-03
3.441584099993559576e-03
3.327714398915918373e-03
3.289465111875586583e-03
3.291722668208125081e-03
3.255981694471956310e-03
3.348500268931908774e-03
3.497046136757999638e-03
3.414887439432467107e-03
3.490611561202899924e-03
3.640662367042578861e-03
3.538775423301557515e-03
3.410272786371431296e-03
3.321929789351708937e-03
3.330148757963832112e-03
3.235861344656665219e-03
3.264689087614125462e-03
3.423199208574635461e-03
3.466578673374371995e-03
3.408671477934625740e-03
3.292884573833247241e-03
3.314405004998167113e-03
3.417951477946075747e-03
3.481871149281868649e-03
3.299594408157791731e-03
3.177434005051138141e-03
3.255719121512289614e-03
3.326028260887777498e-03
3.333535890644378011e-03
3.317218685367884657e-03
3.255281437914701956e-03
3.206601816399911112e-03
3.230513746551144216e-03
3.211769525927216876e-03
3.183546108986850566e-03
3.192263891211941790e-03
3.212425736819584168e-03
3.406262721639993166e-03
3.426990774727862576e-03
3.277005873220251685e-03
3.290692813709424503e-03
3.335132685002549242e-03
3.384597064371542424e-03
3.296793578344758054e-03
3.307168841412660119e-03
3.242400397976574321e-03
3.173155797926163497e-03
3.220316276725428573e-03
3.297291554279560988e-03
3.283383477511714593e-03
3.183506034700993390e-03
3.324176049835294612e-03
3.361278556805383580e-03
3.222107285453334243e-03
3.101817227553940303e-03
3.068855436319621165e-03
3.099903047281994065e-03
3.182230938032402923e-03
3.296661238978251460e-03
3.223307320334575614e-03
3.130162142655809176e-03
3.204152614230041437e-03
3.250788137362321719e-03
3.172338119439000598e-03
3.148806494833234371e-03
3.241108666618758381e-03
3.204751617968608617e-03
3.028588824525314804e-03
3.050080804193805884e-03
3.129926290034681490e-03
2.938818127532566264e-03
2.928287669848200683e-03
3.100165299993159432e-03
3.096522180205231803e-03
3.117241865369377914e-03
3.122902849776210653e-03
3.117528796498903777e-03
3.193325025460737581e-03
3.248948300750877528e-03
3.155313459342539133e-03
3.081534153950058787e-03
3.217987500789689509e-03
3.289111594129490775e-03
3.226359765921463663e-03
3.122754436039129437e-03
3.089188217129369696e-03
3.142498498809201488e-03
3.198770966532339926e-03
3.160069773532675139e-03
3.120797343058161980e-03
3.210674925021667070e-03
3.159518594641862275e-03
2.965468870909129719e-03
3.007949417905642162e-03
3.093393855768853187e-03
3.051670895449888100e-03
3.004280327989674280e-03
3.057538144715392283e-03
3.090035559656037750e-03
2.983903013938193904e-03
2.986835374064137055e-03
3.040267566771657094e-03
3.018109891191160087e-03
3.034373376444674409e-03
3.213635964355361901e-03
3.202611721137103764e-03
3.044184574727723438e-03
3.016279897290250530e-03
3.047946721470805569e-03
3.097052293443070068e-03
3.148836775530430149e-03
3.250457712437499185e-03
3.202385609634450861e-03
3.134221996363048893e-03
3.069801535824022778e-03
3.091799637657019310e-03
3.150636542150237959e-03
3.112120157907962651e-03
3.118920289734204362e-03
3.201325616530839926e-03
3.120264950283858744e-03
2.884618797256782111e-03
2.926897529592894630e-03
3.085082909498958626e-03
3.098558770033477908e-03
3.024250048593533306e-03
3.001531962562283776e-03
3.056139935472642309e-03
3.073014208978401638e-03
3.055618839332605984e-03
3.011709718985222488e-03
3.059632609672502650e-03
3.053097258957720560e-03
3.006861801361208723e-03
3.079340630477506429e-03
3.080939827512963955e-03
3.060608242190667513e-03
3.056542703439492619e-03
3.033683673878166068e-03
3.062422328291864154e-03
3.093375095518834366e-03
2.991613406074549592e-03
2.945966628196242370e-03
2.841472523684217787e-03
2.906955843502449441e-03
3.022744350859317246e-03
2.974929972309435944e-03
2.960900262146605021e-03
3.010205524031049195e-03
3.074307924416440178e-03
3.022808729583189961e-03
3.035814975480180967e-03
2.957512873278512686e-03
2.958010108394555984e-03
3.143040821150523603e-03
3.072609739933399291e-03
2.999130724571596324e-03
3.006332801923746172e-03
2.915029793542215850e-03
2.896129725465336133e-03
2.899201657139375589e-03
2.842732164175794645e-03
2.869102191928447204e-03
2.906800636898083066e-03
2.987919133920479212e-03
3.135600350392843752e-03
3.027991825930647501e-03
2.979346650608901293e-03
2.915249632162417864e-03
2.937159514127570762e-03
2.974050010328215497e-03
2.845973660037527143e-03
2.935419051578784522e-03
3.019754705192596519e-03
2.931115052575301513e-03
2.810359405668851930e-03
2.880095749122942115e-03
2.867363672919646597e-03
2.787057931647947059e-03
2.921517065536604566e-03
2.889658115500251100e-03
2.844346531256215869e-03
2.891928017082669687e-03
2.788104027019133041e-03
2.809008241706685040e-03
2.991899681577785217e-03
2.950158287626995172e-03
2.802108011303838277e-03
2.797809020216012518e-03
2.799631601294950371e-03
2.805785277512961706e-03
2.880910762366455102e-03
2.934799050276145748e-03
2.821362398200850333e-03
2.791305775190742328e-03
2.815301525619905761e-03
2.810402268244807048e-03
2.820564767043185275e-03
2.830751843220018823e-03
2.832034190558162332e-03
2.787608157780591990e-03
2.823556955467743622e-03
2.886805376155374310e-03
2.979466962840874363e-03
3.035812287245819290e-03
2.863837188026152093e-03
2.794820569737601658e-03
2.910888924719362211e-03
3.001789215390611963e-03
2.945268086010178598e-03
2.843629930887634199e-03
2.814689949517470285e-03
2.814987874797060877e-03
2.776905963769290154e-03
2.718057113303094189e-03
2.778403332684135484e-03
2.880887817925447802e-03
2.849075771822168202e-03
2.840784724096307064e-03
2.964280000253386414e-03
2.929740759344921699e-03
2.726415258716906667e-03
2.706999071762122150e-03
2.770931501352872327e-03
2.861122975142128301e-03
2.945660443122841924e-03
2.854954108452476859e-03
2.797069569099881921e-03
2.822430180174084757e-03
2.787357372095554311e-03
2.755169879920168433e-03
2.774093321389529184e-03
2.832316648494531599e-03
2.856401661146319281e-03
2.669972327930731672e-03
2.654498350935324130e-03
2.760814180759243834e-03
2.702451712629153849e-03
2.684079339843497766e-03
2.737745889171773733e-03
2.657883139863697654e-03
2.741722269622060178e-03
2.831053295857513443e-03
2.650340138905593786e-03
2.590075107727675581e-03
2.599823735414611824e-03
2.643189195098344813e-03
2.771538802590734797e-03
2.807323940212465632e-03
2.784113847080919250e-03
2.814229383974248787e-03
2.756967590830983455e-03
2.717829847967171038e-03
2.779327313853312102e-03
2.813161108263826076e-03
2.790118080883931782e-03
2.739372621617046366e-03
2.762451785033521665e-03
2.792646027536699240e-03
2.730575883125393403e-03
2.701834832313901140e-03
2.647352919211672009e-03
2.681280277096678363e-03
2.757535426154604421e-03
2.643948143158925818e-03
2.655755051857485848e-03
2.622556019020128634e-03
2.580732192202513098e-03
2.658971898024442559e-03
2.653853935221293925e-03
2.636308903451867105e-03
2.682757318385986002e-03
2.767466131652842384e-03
2.706982206162631376e-03
2.672357264183193755e-03
2.660782047537291368e-03
2.582955369646992762e-03
2.634228167369102262e-03
2.699534183748583151e-03
2.762899416631964689e-03
2.736548899930305295e-03
2.746615752252120398e-03
2.790583837133145482e-03
2.644315342879836449e-03
2.573564998609954250e-03
2.569527560821643301e-03
2.573682921129657238e-03
2.518771362547156303e-03
2.617639522282131335e-03
2.677064606863057035e-03
2.559626464306740800e-03
2.673626673548055565e-03
2.770341976418861079e-03
2.723047602335685376e-03
2.642992616744511188e-03
2.623462721635874770e-03
2.591487713739851467e-03
2.610230067661322133e-03
2.608964254076487788e-03
2.505612235502033616e-03
2.583043710955105696e-03
2.607278524563239400e-03
2.597512480980521642e-03
2.576283386818231051e-03
2.526968118607700146e-03
2.673191136286075416e-03
2.688745737652190829e-03
2.623289148299483807e-03
2.605561967839967619e-03
2.627901907699463965e-03
2.648176936909905476e-03
2.645945734064302206e-03
2.586665842727183320e-03
2.524985720919932682e-03
2.617509839483712214e-03
2.660938664089480734e-03
2.555361539425206677e-03
2.501433112097827070e-03
2.465397418697242490e-03
2.539989986818666588e-03
2.697747116080098997e-03
2.629911235365010001e-03
2.566121865557406331e-03
2.567297234354827713e-03
2.550007609763402065e-03
2.561756028082488260e-03
2.601751653604045256e-03
2.512810191793044858e-03
2.547827657198203314e-03
2.651342627569664313e-03
2.605117013735639905e-03
2.562321082530444934e-03
2.510862106113306499e-03
2.413862934875252858e-03
2.505948984127578071e-03
2.515691114435075586e-03
2.465851502710038768e-03
2.461308053018905831e-03
2.492867332174280443e-03
2.762750254141502996e-03
2.689165142148044075e-03
2.435784442093232548e-03
2.476935595901939759e-03
2.545442101614098836e-03
2.571892009996185405e-03
2.644606163223576882e-03
2.545392629166140681e-03
2.527373673375866211e-03
2.550393994598814523e-03
2.431993591945293045e-03
2.439233131126245999e-03
2.531629952003902444e-03
2.580272666676434318e-03
2.604571574200219460e-03
2.543117427572186111e-03
2.447348799173965517e-03
2.410096178815281185e-03
2.496214680263832749e-03
2.452442013409476644e-03
2.350925609345920746e-03
2.488061711034102435e-03
2.421476105626800372e-03
2.352490365632207286e-03
2.499630987667871181e-03
2.507467144749650836e-03
2.584558898325462449e-03
2.561517058938647933e-03
2.456174869464289832e-03
2.491597622912585571e-03
2.413459934739677331e-03
2.356475964044475561e-03
2.363922507140393987e-03
2.424458474273988133e-03
2.424239700272459719e-03
2.417762889181379517e-03
2.429034474900406380e-03
2.395335108627641776e-03
2.361611509212744459e-03
2.396084683797941161e-03
2.432278485136844717e-03
2.346687000489103628e-03
2.345842364557850813e-03
2.420615117444810047e-03
2.471171426379058667e-03
2.427866775893649121e-03
2.384342107060964059e-03
2.491331537549781438e-03
2.432691954538281163e-03
2.318232794476862268e-03
2.353200453172578192e-03
2.319550192887008967e-03
2.361070239221362606e-03
2.382901337759815545e-03
2.412208378364867102e-03
2.429423007514152060e-03
2.375162529622824870e-03
2.353433178695732951e-03
2.327082327514537041e-03
2.400029117907992969e-03
2.421474622171874633e-03
2.394910631414315025e-03
2.452726475400552383e-03
2.431414393739159564e-03
2.311225874258329011e-03
2.330551112588354155e-03
2.381176085354469625e-03
2.438803836952127633e-03
2.428397373582252914e-03
2.349869010318940670e-03
2.302509903558224227e-03
2.390904303823301706e-03
2.415671448099416391e-03
2.260819899400739498e-03
2.247882537481926245e-03
2.358985470758850813e-03
2.400254662593439420e-03
2.322345322888360979e-03
2.310550178392180125e-03
2.288730915554823900e-03
2.321264694663663797e-03
2.335643117669614598e-03
2.328859588432014016e-03
2.374685263960494598e-03
2.320185787776522617e-03
2.252673119706979747e-03
2.279068176380779753e-03
2.342101441324510001e-03
2.288052702944438389e-03
2.176821728484797883e-03
2.216317775618201810e-03
2.276307152010933338e-03
2.227964724768927412e-03
2.204045532403844931e-03
2.237668993317806429e-03
2.248959830865254663e-03
2.216139162140723373e-03
2.241223428440990671e-03
2.279409163535372346e-03
2.274961373220900623e-03
2.245913653715651478e-03
2.257259954555211091e-03
2.252187343545679864e-03
2.249198712727578341e-03
2.236821205479481468e-03
2.241042939795177390e-03
2.234085148479511909e-03
2.259916654909825857e-03
2.359965113485123101e-03
2.346863923273935417e-03
2.342605090406182314e-03
2.315218358501629388e-03
2.309563795408966277e-03
2.313817172981407540e-03
2.376889402038297270e-03
2.378343611087495486e-03
2.320218243923403371e-03
2.285618649402856254e-03
2.257896070807619872e-03
2.293585063046050046e-03
2.270349494399913435e-03
2.155981540741067765e-03
2.143492049761834724e-03
2.213964848725432071e-03
2.184292357309725648e-03
2.166247902292451309e-03
2.218346881594272357e-03
2.206775241602704652e-03
2.190201096490867506e-03
2.202692318956234706e-03
2.205416041206122255e-03
2.259600951647381620e-03
2.261428296317110828e-03
2.159389959572074850e-03
2.138250970884492987e-03
2.184982555001168530e-03
2.183120743862661337e-03
2.123306654423839056e-03
2.146255432380483538e-03
2.220965531201476995e-03
2.215693781730758601e-03
2.249387088827445227e-03
2.213257184749914744e-03
2.173756524816748865e-03
2.172597307624668430e-03
2.217790685192635135e-03
2.252092376901390549e-03
2.288084556429130761e-03
2.265025046992828403e-03
2.138582647017544126e-03
2.120715433493285118e-03
2.222024826824045389e-03
2.182288533075443272e-03
2.122754283515083072e-03
2.179186351326059014e-03
2.147767440407184324e-03
2.130540227596211186e-03
2.124366670831549959e-03
2.105843981979758396e-03
2.022102627202513898e-03
2.015979982300862821e-03
2.106666449663368267e-03
2.091948295096278301e-03
2.082180712753529256e-03
2.104695108325522340e-03
2.102218283417804298e-03
2.092761402545119040e-03
2.031881834973218743e-03
1.975574608187044903e-03
2.074917897523728856e-03
2.108008678082174368e-03
1.999562466014018474e-03
2.022204459060115977e-03
2.049876751156269952e-03
2.100665717097730412e-03
2.133801947523947164e-03
2.053219640310635901e-03
2.047589576706574255e-03
2.051137339546893392e-03
2.066329376045413120e-03
2.079485730945579078e-03
2.069342753882045822e-03
2.103011809741766377e-03
2.185847457544256699e-03
2.210933934368029992e-03
2.160486617121609113e-03
2.052323941390156795e-03
2.047334192543863278e-03
2.152081625508167530e-03
2.114108620934925832e-03
2.061752271500168730e-03
2.096429522937942862e-03
2.124754352196022312e-03
2.023824126593217268e-03
1.940676113430862262e-03
2.038200662292521601e-03
2.095907575179785029e-03
2.064852561739111223e-03
2.096719426340449416e-03
2.074151115797624300e-03
2.115697120194543705e-03
2.124422124691805434e-03
2.012860648013578557e-03
1.992036110595154542e-03
2.060134268293168855e-03
2.099395021492906840e-03
2.055210790381280846e-03
2.002392176423031106e-03
1.960186975563315507e-03
2.008750663856066158e-03
2.009662627210968659e-03
2.026539329334745183e-03
2.099758509394002853e-03
2.052940614307397112e-03
1.980031607903325486e-03
2.032637151215646240e-03
2.015782156692631777e-03
2.063825298151003920e-03
2.049527348006082491e-03
1.995241347828278361e-03
2.110588559027208686e-03
2.041585007218218485e-03
1.946118506962732147e-03
1.932094685124372468e-03
1.982348792646630286e-03
1.968673187339867355e-03
1.992967907549612287e-03
2.071553775605547085e-03
1.967267716009645645e-03
1.984544601311730855e-03
2.064984702474749120e-03
2.014401799981850160e-03
2.092309651058692731e-03
2.070809463696764857e-03
2.006715576904338598e-03
2.050227166973366943e-03
2.039008315678355124e-03
2.033219145018732004e-03
2.018751062951893750e-03
1.975703640644013194e-03
1.971954371811290678e-03
2.035790603717398551e-03
2.107286115465214094e-03
2.046245144104546360e-03
1.921772322749850043e-03
1.946696739794481247e-03
2.075883217943913072e-03
2.056158260839650431e-03
1.960533687728551605e-03
1.895638948807650557e-03
1.911140484060904832e-03
1.992773882837650407e-03
1.993836332781361194e-03
1.995080287127262708e-03
1.910903892605507774e-03
1.902726001482338107e-03
1.936423454749990102e-03
1.957468400441443861e-03
1.905360296201981385e-03
1.894726988770549384e-03
1.984599588675968734e-03
1.979178009329911250e-03
1.998136613146467375e-03
1.956188314198168115e-03
1.965451161207777599e-03
2.018722303149540764e-03
1.975042074818542191e-03
1.905123687899097596e-03
1.916818100249556307e-03
1.921748812067899286e-03
1.919225159329463132e-03
1.972212452479928622e-03
1.961554029356481123e-03
1.928812337502022441e-03
1.920612927728622150e-03
1.926664282820306044e-03
1.862615550969036861e-03
1.834084823836359956e-03
1.903558648002873221e-03
1.953100389957662881e-03
1.927329539564756567e-03
1.955671530695754674e-03
1.989047541979294641e-03
1.937435070742867015e-03
1.930989158144471186e-03
1.885936210488798215e-03
1.903577413344267931e-03
1.952027500171442300e-03
1.886802694299504748e-03
1.866961779367085506e-03
1.886380856790924451e-03
1.870392132104188501e-03
1.879271578655137111e-03
1.882898697195487143e-03
1.807699827817220656e-03
1.835295899756964489e-03
1.918211520387504533e-03
1.929954621412158277e-03
1.892761464187850667e-03
1.891588157940577971e-03
1.961460084632350113e-03
1.886499612123125440e-03
1.865904415972415627e-03
1.901924551735793053e-03
1.851091651967582373e-03
1.882793224670342019e-03
1.924772034652106429e-03
1.881522066598168008e-03
1.860229403230687474e-03
1.893099878507820176e-03
1.854520535227301625e-03
1.826245340995079607e-03
1.915042171304164910e-03
1.956377412028357209e-03
1.943827555901231048e-03
1.912218953097647497e-03
1.889373707910458082e-03
1.950545156152599892e-03
1.942243475862391556e-03
1.911069029340898683e-03
1.921602188318452965e-03
1.813151789551860132e-03
1.791607707825034227e-03
1.819901971794488918e-03
1.786165978393593938e-03
1.817841250007419442e-03
1.845394385048940199e-03
1.848755100410409474e-03
1.822127940196077668e-03
1.831597560568370498e-03
1.813998991403337939e-03
1.886654977011906686e-03
1.921571415513162462e-03
1.885059516175003475e-03
1.898023292516168824e-03
1.877447571012666808e-03
1.820644169977181587e-03
1.830619298795700548e-03
1.868974168177422535e-03
1.870442518445570917e-03
1.866754867350052874e-03
1.877531329467350095e-03
1.881070479444692375e-03
1.872853491297215211e-03
1.855259687618402266e-03
1.759611234810900225e-03
1.762474339342026686e-03
1.796115237269572300e-03
1.872252408974723909e-03
1.945637345607533104e-03
1.825353833572053225e-03
1.748342657715247451e-03
1.767691300842125354e-03
1.796220169935592356e-03
1.858009967156477394e-03
1.831067235291639278e-03
1.817794793660993443e-03
1.805716449123108457e-03
1.720375766682915187e-03
1.768391872209662367e-03
1.834060843262257752e-03
1.785398328548590133e-03
1.787571936174817307e-03
1.806980016732082431e-03
1.803807135927168763e-03
1.762048342240450172e-03
1.749101593381086322e-03
1.745917355187529170e-03
1.803283734187856270e-03
1.859992244421761242e-03
1.835867507808898588e-03
1.873528349149991860e-03
1.849378367874574165e-03
1.807045214140750016e-03
1.847864747430729565e-03
1.852501988995273585e-03
1.800734457981755183e-03
1.779133578532223229e-03
1.766216410582019912e-03
1.734878386690385035e-03
1.761842823779307581e-03
1.736888996490791592e-03
1.766053430711565222e-03
1.853681027538789643e-03
1.874552354387914012e-03
1.795899984956644130e-03
1.622496235330911406e-03
1.663226332121284538e-03
1.758798038562674106e-03
1.678556421564025543e-03
1.651875463001082050e-03
1.758563159969603849e-03
1.777703227078673625e-03
1.766378521417921298e-03
1.734120214625696358e-03
1.719808535607544831e-03
1.758138674200136493e-03
1.817096070060650890e-03
1.814812033693448921e-03
1.784612810077633102e-03
1.828476495263491562e-03
1.878389782752870824e-03
1.862004093711983705e-03
1.733407266366119876e-03
1.693056877039079890e-03
1.781316056113547205e-03
1.750607532530721070e-03
1.700775452313118023e-03
1.727918637495235365e-03
1.726656276367336809e-03
1.747499687662347435e-03
1.800438176171006511e-03
1.792569915726909815e-03
1.720821934069110236e-03
1.740915505965104663e-03
1.816546339539379515e-03
1.860299555098147289e-03
1.811381052152688347e-03
1.762519708137539427e-03
1.711460942344548031e-03
1.694627428829861143e-03
1.744593926475725794e-03
1.757523469423726220e-03
1.726832752889321393e-03
1.737543312380238243e-03
1.710943757645053392e-03
1.699812430601771885e-03
1.690810036134326490e-03
1.712555499600836766e-03
1.770258170348045163e-03
1.703930388163384015e-03
1.670129341894138015e-03
1.730999006064286652e-03
1.782259072251148437e-03
1.718368566156319157e-03
1.689889747427753127e-03
1.693480092064953563e-03
1.733127014321101918e-03
1.732870162096113078e-03
1.759840087424301668e-03
1.760581710595991766e-03
1.646660922529911064e-03
1.605370530160963151e-03
1.651715334439367907e-03
1.725157317829104564e-03
1.730279214086195535e-03
1.672855075645893847e-03
1.706859904335137398e-03
1.748407915829038040e-03
1.722793750161303325e-03
1.709901733504386786e-03
1.692384539127654098e-03
1.690791965178096165e-03
1.682029285303533869e-03
1.783746698689332201e-03
1.794049812664820671e-03
1.713002566113300696e-03
1.706211249273515036e-03
1.715052554484730813e-03
1.742916591637642910e-03
1.754820387121166321e-03
1.693379911658203204e-03
1.649354564606363410e-03
1.698227519650080848e-03
1.737081885396435767e-03
1.736503321106715137e-03
1.779178570738640126e-03
1.752998191419854329e-03
1.679850631059806500e-03
1.627418496760928883e-03
1.603057946767137308e-03
1.697822071339791803e-03
1.713649380006193644e-03
1.686247990999288366e-03
1.626961015944001880e-03
1.594314277610202075e-03
1.711340096476169498e-03
1.713452299902011719e-03
1.643467095267830752e-03
1.685096904482180852e-03
1.722135270253811155e-03
1.642811252644769569e-03
1.614536453507925190e-03
1.642079563421647943e-03
1.680725512166415282e-03
1.690031567641372317e-03
1.698596153560740429e-03
1.701374933520835575e-03
1.618234988592801449e-03
1.676681471618617818e-03
1.744130135185637627e-03
1.701089069338436498e-03
1.668064083195101334e-03
1.583314318658133246e-03
1.574207758669841787e-03
1.616746447308770387e-03
1.564610361183824084e-03
1.666309251033403632e-03
1.700631518074207640e-03
1.638741665289073380e-03
1.695721988341680709e-03
1.663404345923976584e-03
1.615349357450028859e-03
1.620439943459749772e-03
1.730703924067839494e-03
1.733257996136060124e-03
1.621058434308420698e-03
1.649103074094076214e-03
1.651740520796886368e-03
1.643842959125151873e-03
1.721951648163395779e-03
1.721923496769243132e-03
1.628032337154797097e-03
1.651422340909654502e-03
1.687647830283252543e-03
1.670111573380509903e-03
1.696674807903398056e-03
1.706949248067971686e-03
1.717723450427602761e-03
1.703058199322845905e-03
1.673363041419099681e-03
1.643950586870036867e-03
1.647284985606033147e-03
1.669648401708764048e-03
1.677371513352580914e-03
1.643649145050881744e-03
1.644225016474015972e-03
1.681624950836932897e-03
1.624314231057550880e-03
1.604759680835434995e-03
1.671791113200990194e-03
1.706410955700660105e-03
1.717782116478655226e-03
1.725302780940650210e-03
1.606530112579691773e-03
1.547833130556800591e-03
1.633280371219748492e-03
1.662723793681996276e-03
1.621646594786514120e-03
1.613137064025146894e-03
1.563820128013081309e-03
1.493006608271083089e-03
1.600085771252862579e-03
1.677157458083140948e-03
1.646757160248671966e-03
1.571467259779619043e-03
1.596430536397790362e-03
1.668906057045166499e-03
1.613901458656418235e-03
1.551398383765945728e-03
1.574519221407092448e-03
1.599654470457205361e-03
1.629093091356339888e-03
1.693455012389241286e-03
1.663466105022244537e-03
1.633571122660646292e-03
1.651775986262322971e-03
1.665446135677396298e-03
1.640598835693786580e-03
1.608738955030397611e-03
1.635759344402265905e-03
1.742153265474376397e-03
1.682645198961057456e-03
1.548602127175354500e-03
1.539555870678410840e-03
1.574499235223505208e-03
1.659697860727563567e-03
1.670987290051794512e-03
1.623703304900050081e-03
1.619686138340510227e-03
1.640026406799122540e-03
1.631306951958142641e-03
1.581472324126034822e-03
1.555133260908017189e-03
1.538246385703830477e-03
1.556071480982510998e-03
1.640418680235423803e-03
1.661246065560269139e-03
1.595686460501584587e-03
1.506779723811730578e-03
1.517560258295515231e-03
1.614056982133462229e-03
1.609918985920874568e-03
1.520555325452184123e-03
1.549869688213855639e-03
1.624080320198451489e-03
1.604233995925704150e-03
1.639225402639530888e-03
1.606681688849683886e-03
1.546166870118982585e-03
1.583758421749646055e-03
1.639811445904518737e-03
1.648167101418153684e-03
1.632947635439957858e-03
1.611272848680263400e-03
1.593147773046048451e-03
1.623523845991451352e-03
1.602722980414132258e-03
1.596389631067541464e-03
1.584558325916182947e-03
1.555176778825879350e-03
1.574579805765928585e-03
1.617410492036227632e-03
1.583194552570206179e-03
1.514200854221317647e-03
1.546656414202672363e-03
1.550792053312944827e-03
1.524966709937898178e-03
1.581222425324307857e-03
1.556281342906942278e-03
1.516614448747466383e-03
1.564949859048032086e-03
1.581913203325927822e-03
1.587455507774203313e-03
1.587567264312541053e-03
1.569789764621020182e-03
1.599961244385743634e-03
1.562452939487446804e-03
1.529906251632634148e-03
1.554813388152038230e-03
1.591203711544034866e-03
1.619389813629445009e-03
1.548847283869739027e-03
1.566974420998658952e-03
1.583772169776746482e-03
1.596853553461826574e-03
1.608453009669531808e-03
1.577232444340110305e-03
1.565076521778516541e-03
1.567676129873917445e-03
1.547804174770738310e-03
1.538785638896875054e-03
1.537032457572075740e-03
1.549341553577971093e-03
1.585803497847712053e-03
1.622130911553060521e-03
1.638133862359885925e-03
1.561838304061608212e-03
1.522280225036966913e-03
1.548958575323175837e-03
1.521493374555187928e-03
1.510979787955877163e-03
1.598644616187461492e-03
1.647072542745495758e-03
1.651352731033890568e-03
1.611491734482795165e-03
1.577683246306120762e-03
1.570330293954555131e-03
1.555294773958768419e-03
1.527937144870462893e-03
1.536014745829159108e-03
1.533417472556478350e-03
1.508686920097778101e-03
1.522064411749833287e-03
1.585095725628337922e-03
1.590853966200647413e-03
1.531766475285460671e-03
1.552236735397036476e-03
1.538522548468325077e-03
1.552366229894774994e-03
1.535394938602104931e-03
1.525350787616146318e-03
1.573528891091476034e-03
1.540530465954685234e-03
1.542200328264564484e-03
1.529187764509636364e-03
1.510759231807253487e-03
1.585071616828064500e-03
1.598894608608191414e-03
1.561227835928325359e-03
1.570199671214923256e-03
1.534999549079538563e-03
1.546996151944439154e-03
1.590040492656133583e-03
1.553425111649085148e-03
1.545243832760469487e-03
1.526019019071431053e-03
1.568835586392431335e-03
1.543464794255371359e-03
1.469927789919616475e-03
1.478474959849538414e-03
1.495466702189675746e-03
1.540714184967527291e-03
1.522576831023044527e-03
1.483645232469681758e-03
1.541304764744827645e-03
1.574958104045680492e-03
1.537971456389254903e-03
1.519693578563986779e-03
1.525382489678690215e-03
1.518689984703974327e-03
1.517901963152656691e-03
1.541467584023352390e-03
1.486170195388461903e-03
1.424744746375070830e-03
1.493587302404642990e-03
1.580708627396659044e-03
1.530154584709077312e-03
1.496587919727082648e-03
1.536481074039200033e-03
1.529282654690654417e-03
1.521037604865555686e-03
1.537679123783724502e-03
1.550398179678160945e-03
1.563483053454149153e-03
1.570535083394039143e-03
1.548693546614504819e-03
1.522964412302566786e-03
1.516964696466166843e-03
1.518171056484785182e-03
1.471506065467632863e-03
1.489649027977651453e-03
1.518426460666948185e-03
1.535854803527498787e-03
1.513924038242144086e-03
1.482974617861744591e-03
1.494696674849666819e-03
1.486947166134216809e-03
1.499935992878408163e-03
1.469202739840563994e-03
1.472890938081599299e-03
1.475097582546252423e-03
1.487980558936877109e-03
1.500067836680717874e-03
1.480942913766811848e-03
1.525646972133213848e-03
1.519933480242325729e-03
1.469468593107962516e-03
1.482134651364115825e-03
1.517264054888581900e-03
1.529962501730618152e-03
1.496775116048943777e-03
1.521816976286169800e-03
1.497296487518617663e-03
1.467719132323036784e-03
1.525027733371798165e-03
1.461554838501056240e-03
1.424586206284784648e-03
1.495484300565569444e-03
1.478661716616318190e-03
1.435505212810049861e-03
1.442028871187602240e-03
1.424902805643209723e-03
1.463883938327800683e-03
1.473396487321994904e-03
1.398579933784459533e-03
1.411984740683797090e-03
1.472092329354655459e-03
1.523465718855317175e-03
1.489229717572060699e-03
1.443196088983464366e-03
1.470545524125189182e-03
1.488980125838313285e-03
1.441128840979567305e-03
1.488745549849697109e-03
1.543097563485601930e-03
1.434800152219094065e-03
1.389394390320253725e-03
1.404360193642256640e-03
1.444974621792462048e-03
1.447673617955128056e-03
1.414548958532890061e-03
1.442034294977281991e-03
1.458997722113028299e-03
1.447092109118868104e-03
1.441605574803354320e-03
1.434938015066497497e-03
1.457621705736921900e-03
1.488289589497587308e-03
1.452296344639877456e-03
1.474935330235857458e-03
1.490330395964272435e-03
1.438691954628214557e-03
1.443170051844072351e-03
1.473574140618444037e-03
1.457520814704158863e-03
1.404193871025318473e-03
1.385900763821045932e-03
1.382194694753924313e-03
1.387185913180917583e-03
1.445054738386850448e-03
1.435942436836419849e-03
1.382272231227352731e-03
1.434910498127085331e-03
1.436723932556299320e-03
1.414447624394823922e-03
1.468568354813146919e-03
1.463915086796091242e-03
1.429763235977488545e-03
1.405795607412608757e-03
1.409210451918115710e-03
1.374800042856379927e-03
1.343915192428779071e-03
1.430917489480222713e-03
1.425245808058749368e-03
1.384518837165297752e-03
1.413122124940835835e-03
1.434918870746553724e-03
1.427922808651931963e-03
1.395765160794032803e-03
1.358254413515695789e-03
1.361773437500512097e-03
1.360262095720334539e-03
1.373237195455084434e-03
1.411445645450711646e-03
1.388509101968310976e-03
1.382969467312785642e-03
1.398666743690026026e-03
1.433451645777746031e-03
1.475745774001619402e-03
1.426281285145426098e-03
1.419118712459273030e-03
1.396157872294239962e-03
1.362154455664078487e-03
1.369147927205300415e-03
1.361512422795708001e-03
1.351631589148861046e-03
1.309892104438008156e-03
1.374617620328704489e-03
1.403276054921290348e-03
1.363843900198545263e-03
1.378338959831611329e-03
1.352165930185812714e-03
1.336698874834956960e-03
1.390126030270894073e-03
1.397840496681704466e-03
1.415578833707128959e-03
1.385033836350159408e-03
1.354021436098319956e-03
1.409261691102711494e-03
1.368059046579408111e-03
1.355340179723294857e-03
1.366128072093323589e-03
1.352969039835315258e-03
1.360161454408082699e-03
1.353989841202029578e-03
1.340159119583874542e-03
1.336475080590717639e-03
1.359732764681996541e-03
1.362235764231285078e-03
1.348166032684702635e-03
1.361331195190256232e-03
1.359915791225900939e-03
1.343837787416662976e-03
1.352252626903678676e-03
1.323255214946425420e-03
1.305088189249392671e-03
1.390557553678998430e-03
1.445289128594415273e-03
1.357513096925248288e-03
1.348653832865015457e-03
1.399727867082428126e-03
1.378752940160924171e-03
1.374774655087293487e-03
1.368848631572225708e-03
1.357731375192102038e-03
1.401725571150386250e-03
1.419663838059938982e-03
1.359298699430812633e-03
1.322152462158332920e-03
1.321802037296802542e-03
1.324167396173658558e-03
1.342774868668974780e-03
1.380125249883308765e-03
1.333386081605787438e-03
1.285545482173590902e-03
1.297241028728141803e-03
1.326796660033938407e-03
1.328063022566872619e-03
1.323071625710009729e-03
1.329471735175896977e-03
1.317138107139824172e-03
1.329542632286089118e-03
1.243367067668737147e-03
1.209463849679812868e-03
1.342830156672761505e-03
1.346684655845973135e-03
1.284543346654358400e-03
1.325537158705235264e-03
1.316780190127115040e-03
1.336505364123503469e-03
1.366374014291933800e-03
1.345852565752521466e-03
1.304295766222386774e-03
1.280493970403110250e-03
1.306110482665485571e-03
1.323790642455926168e-03
1.289858079948013551e-03
1.260160723452447224e-03
1.279547446503489366e-03
1.252461817602403601e-03
1.228814945242540221e-03
1.275834667067298096e-03
1.296848946533075194e-03
1.327496946366021847e-03
1.328933022961053222e-03
1.273166500000155917e-03
1.328088360386465083e-03
1.323021373858437010e-03
1.302306487184451671e-03
1.329441231881602244e-03
1.314932869575998874e-03
1.297259784343907790e-03
1.304378555921107460e-03
1.301899827726895080e-03
1.250267339907808932e-03
1.266241544209855329e-03
1.335447827957922081e-03
1.304076511199278587e-03
1.261077546486439206e-03
1.240063263064822979e-03
1.273917526603693005e-03
1.305864779687612113e-03
1.287753926616967822e-03
1.275131601167752175e-03
1.264963134584172174e-03
1.295904311563338563e-03
1.284022686577429790e-03
1.266507115243914287e-03
1.246902502393159229e-03
1.252819347140717715e-03
1.256309979304519580e-03
1.225966915585133959e-03
1.257927557464933420e-03
1.280958806786137473e-03
1.248697722089723520e-03
1.243163644075694942e-03
1.260049911764814755e-03
1.275417018966106507e-03
1.316805149464986713e-03
1.263894006191349948e-03
1.184985531104691854e-03
1.231034323781059680e-03
1.270361901478272689e-03
1.277379350798463339e-03
1.249521215147469033e-03
1.248655187681046476e-03
1.251324031636797188e-03
1.183319931234938288e-03
1.225406659878651352e-03
1.246434720977161043e-03
1.276733955009450375e-03
1.343902392591786021e-03
1.298449905004425481e-03
1.294341163194783709e-03
1.320717012000326629e-03
1.286068959810855814e-03
1.247760417684710922e-03
1.226803913059860626e-03
1.178345660459610093e-03
1.178609643188776061e-03
1.169818778407783096e-03
1.186095799445489266e-03
1.269547365900840869e-03
1.291242060796530091e-03
1.283340822552647741e-03
1.280681099991955131e-03
1.247164390305592141e-03
1.234662408477212210e-03
1.227920513229347442e-03
1.177222277059067649e-03
1.165536722335301168e-03
1.189344655596367073e-03
1.230327974944757331e-03
1.204632480025326097e-03
1.132896653047914563e-03
1.169245004434743334e-03
1.207388982863287497e-03
1.199827327915623356e-03
1.217669459728146610e-03
1.177481939489530630e-03
1.155841346811383764e-03
1.160270861390837486e-03
1.217404914575465763e-03
1.233919312348009424e-03
1.172801359689461384e-03
1.166377081511040231e-03
1.170942983193286237e-03
1.198663856547191667e-03
1.205633278315892043e-03
1.142724940963971581e-03
1.094658740324551752e-03
1.124585467147336216e-03
1.164048331185745921e-03
1.140959521368668707e-03
1.158365484482859389e-03
1.229571265062901365e-03
1.199533373547675887e-03
1.172677257574849044e-03
1.159331251678536725e-03
1.143374088679178970e-03
1.150880123781880971e-03
1.105027330894984335e-03
1.096315015969348506e-03
1.183591460434367613e-03
1.193366221780173394e-03
1.169309862740608007e-03
1.185686000196310014e-03
1.140595768707598117e-03
1.123352385697172972e-03
1.136607985819471827e-03
1.148764836932467809e-03
1.200191889255363981e-03
1.205037819031880893e-03
1.171769413063346570e-03
1.174867429291338817e-03
1.120043476592236416e-03
1.094462457663573311e-03
1.159247268542758962e-03
1.143240201856578339e-03
1.119911528628139436e-03
1.060613460994585784e-03
1.051414500605938294e-03
1.104711093889362838e-03
1.121623597555708235e-03
1.115027954558960943e-03
1.135863457612061068e-03
1.200326258871915264e-03
1.148322825712773344e-03
1.079560045212242178e-03
1.111189724641061189e-03
1.173638717542719104e-03
1.138632918731817502e-03
1.108117311488253636e-03
1.112132162350945889e-03
1.125070749838717743e-03
1.110351165625573676e-03
1.080166676702608687e-03
1.108967612329362544e-03
1.119865454450888432e-03
1.120825495584840733e-03
1.122222470372979692e-03
1.107550800948799803e-03
1.076642354384270894e-03
1.072981918684369224e-03
1.070647395344116043e-03
1.102885190811196334e-03
1.114112690669896277e-03
1.098347056697020511e-03
1.095870349772857903e-03
1.108577898760836067e-03
1.082943354141393784e-03
1.062423632047756420e-03
1.105347208968849833e-03
1.128241071652989844e-03
1.125015119874949636e-03
1.105425626375121850e-03
1.116809229898873884e-03
1.078070620958968906e-03
1.079072682876606104e-03
1.121861424817104710e-03
1.104112380899374300e-03
1.076729214727662528e-03
1.081720314374063231e-03
1.120487362838941490e-03
1.133647922255970374e-03
1.106578362379752496e-03
1.082495295118099604e-03
1.112310914828641912e-03
1.120503824024894016e-03
1.068170153226836398e-03
1.036911856071279356e-03
1.043789941184121352e-03
1.079213001785437557e-03
1.092198663198009701e-03
1.055152379343684676e-03
1.055302767235515287e-03
1.068695655879127199e-03
1.087030643151091960e-03
1.066993167022554879e-03
1.035728815834834450e-03
1.046234880821553768e-03
1.046444922069788902e-03
1.079756282789824185e-03
1.082478665554420820e-03
1.011977202432182404e-03
1.030333515147524711e-03
1.090173239755450789e-03
1.057202984048529653e-03
1.050942893656495614e-03
1.095573656380840599e-03
1.100162632505692151e-03
1.089343875711206236e-03
1.057016052144204568e-03
1.032711431878864010e-03
1.026591335969031767e-03
1.009260501329177061e-03
1.051823560418476506e-03
1.074090376875548982e-03
1.018731867074887517e-03
1.028528239195883711e-03
1.073291891367104999e-03
1.032510363999390680e-03
9.807842729556456689e-04
9.948752441727311789e-04
1.016550165519508001e-03
1.003406879081994571e-03
1.009306341359757263e-03
1.009236076732234226e-03
9.694305524950552061e-04
9.786908346426830344e-04
1.036122513145324841e-03
1.046686719049332243e-03
1.025758270227193798e-03
1.001973175742683179e-03
9.991077601751515054e-04
1.030993871854210368e-03
1.009345145910668564e-03
1.015737726413339483e-03
1.028199785900977149e-03
9.834903888703535116e-04
1.001148193272662296e-03
1.059396836558631387e-03
1.049395319337237918e-03
9.711449525532310197e-04
9.398325201536418755e-04
9.623549937125423824e-04
9.949964009175005317e-04
1.020746573417241967e-03
1.019818496753711109e-03
9.914678847865302826e-04
1.002996399646077872e-03
9.908624130897164192e-04
9.667045925514922275e-04
1.019332802352249925e-03
1.002231157511034509e-03
9.582579923553617403e-04
9.492417310057936312e-04
9.658723478368358298e-04
9.764549677087048076e-04
9.602796387168389394e-04
9.681767496519810704e-04
9.875414272994262940e-04
9.993279867252756465e-04
1.013506312191808385e-03
1.000316297705534929e-03
9.672818917770641513e-04
9.351656295769422917e-04
9.164419833128672642e-04
9.360978086215574010e-04
9.541548576762743207e-04
9.624991338363726636e-04
9.515301491041053836e-04
9.250144386633710799e-04
9.269362436260098316e-04
9.655359965642745746e-04
9.874660649830523541e-04
9.757569051509740708e-04
9.350112814133536895e-04
9.438672916196695281e-04
9.997431164224742945e-04
9.818441592580778084e-04
9.449147857282796806e-04
9.434586475245948078e-04
9.229817050358902564e-04
9.253228597207040391e-04
9.359947377328612338e-04
9.410844773553324718e-04
9.417089215546674058e-04
9.334963428098840173e-04
9.542125583699233955e-04
9.507855254995563029e-04
9.344708397443127852e-04
9.250175943602313711e-04
9.242519372483231797e-04
9.514656012626860953e-04
9.719775586873292093e-04
9.539872432043325400e-04
9.341209445641990815e-04
9.275236751593181860e-04
9.115978876657449383e-04
9.213587930304514709e-04
9.268243700488700476e-04
9.393071047541691086e-04
9.466579119699515413e-04
9.158605479227737789e-04
9.106782348041949108e-04
8.922298496971143439e-04
8.584972537933232206e-04
8.744083705071612140e-04
9.093179223725538591e-04
9.222484469668739641e-04
9.056676240685991803e-04
8.887146313144095788e-04
9.189983812292204729e-04
9.226526110473872106e-04
9.023010968385076916e-04
8.736352335585696131e-04
8.456512586553800986e-04
8.815821586611514949e-04
9.189680361460452916e-04
9.081573208818286350e-04
8.742110774209173969e-04
9.027832585205572760e-04
9.369755965402860745e-04
8.967941226678356531e-04
8.818854754360146717e-04
8.855349656294886915e-04
8.824804816417228638e-04
8.911960571977260714e-04
9.220497004899927060e-04
9.297641720889110711e-04
9.006765785161298518e-04
9.188692817801804615e-04
9.158159072831079626e-04
8.859751956285669486e-04
8.977210373566475938e-04
9.002491844520060706e-04
8.654315040121891367e-04
9.017802018865115525e-04
9.020146258451584940e-04
8.161225107231362711e-04
8.239360086312564561e-04
8.564806609933144034e-04
8.785100496799426581e-04
8.743144944686295121e-04
8.700827845751808601e-04
8.910802277878298715e-04
8.839320878136425674e-04
8.447979353460680638e-04
8.329078389275925689e-04
8.744804122783546470e-04
8.701056586295817866e-04
8.532169700562332142e-04
8.739922250163626154e-04
8.601179202650950087e-04
8.558240162326377761e-04
8.771681433767163170e-04
8.558329429224994676e-04
8.556544649659732389e-04
8.406198954090416406e-04
8.308522651042980853e-04
8.616374911950500787e-04
8.333942687008162598e-04
8.356179805217733457e-04
8.778458343081233829e-04
8.490810405953433957e-04
8.205593329077482453e-04
8.489966258208961640e-04
8.763214600143770690e-04
8.774883063745022097e-04
8.774393022067262637e-04
8.967489806581289752e-04
8.789031119166569291e-04
8.540971691348834584e-04
8.691785451864850057e-04
8.704634154703949894e-04
8.350636073435304318e-04
8.154472039147203557e-04
8.654660834733591494e-04
8.836456571939042912e-04
8.508945169419079423e-04
8.278861301446205660e-04
8.483897047827970760e-04
8.254926019613161242e-04
8.097211813293278635e-04
8.564639796612909077e-04
8.609401379875606481e-04
8.736726002046995600e-04
8.825913577260374385e-04
8.658044200325879956e-04
8.595779066579441836e-04
8.440391835049401801e-04
8.236470678537686618e-04
8.319671176637465559e-04
8.475131226774540666e-04
8.171324850116908935e-04
8.070721675384639375e-04
8.289041286483821939e-04
8.155720898470610828e-04
8.308245691528803965e-04
8.420334203401900162e-04
8.140769425257296131e-04
8.102113275993603168e-04
7.952660599616148684e-04
7.932555946532976118e-04
8.095825626149009448e-04
7.978801374241782087e-04
8.196981953671951841e-04
8.210159374266970574e-04
8.236813194748968852e-04
8.559461218720339562e-04
8.558632222430964318e-04
8.240777807038384816e-04
7.983056051336646615e-04
7.749932634380841436e-04
7.941558344131202521e-04
8.184280350554601130e-04
8.001174707324978323e-04
8.159870811399531606e-04
7.855443501931623366e-04
7.623737721719587527e-04
7.868889006919863992e-04
7.993067212410681242e-04
8.169608946161070360e-04
8.489616681027985267e-04
8.411281406048343222e-04
8.011131243417312460e-04
8.209390322541145488e-04
8.096835921447984247e-04
7.760184042688883944e-04
8.186447055166002100e-04
8.336293558636471545e-04
8.118668483156044578e-04
7.970646079346302600e-04
7.827839254670598693e-04
8.093793567876834266e-04
8.300294771704308039e-04
8.320095708815055703e-04
8.360811365367279077e-04
8.197509417225229368e-04
7.906832313310811679e-04
7.878187145073351589e-04
7.925397354650690366e-04
7.999056189088152085e-04
7.917781437964369236e-04
8.018228409256213411e-04
8.325258030773086213e-04
8.029104971551759631e-04
7.925357914170121391e-04
8.183776663594017004e-04
8.112473693892315171e-04
7.780829513699726377e-04
7.840908982986573381e-04
7.961588898748097340e-04
8.027688654874803311e-04
8.056455435003442465e-04
8.078557136536807567e-04
7.964149666378978268e-04
7.669980601151701839e-04
7.824945544132503412e-04
7.720712036557192837e-04
7.670359204732577320e-04
8.043596603564913189e-04
7.989332870453649512e-04
7.675610732558354717e-04
7.484865248699668549e-04
7.597653281241431187e-04
7.949685133113080192e-04
8.051929673358977288e-04
7.822450113548534614e-04
7.789215034399477348e-04
8.061674099378993760e-04
8.003715714034986524e-04
7.898643654972997826e-04
7.933180176464027815e-04
7.934305542597903244e-04
7.935711601355816295e-04
7.575780135669821355e-04
7.589008082954086477e-04
7.710797126835769021e-04
7.549223108640190898e-04
7.235947584123864247e-04
6.996149164204717216e-04
7.397702504077978500e-04
7.738748343608640610e-04
7.940247915030346085e-04
7.940270944031816618e-04
7.929514713180263463e-04
7.981731318634585235e-04
7.816923968665663667e-04
7.474149988111843243e-04
7.525950368004459372e-04
7.636089754869828956e-04
7.638594297019494573e-04
7.690070614650347134e-04
7.280798408250973392e-04
7.081131892819828976e-04
7.050790302927317050e-04
7.130359859312653328e-04
7.423050855444914822e-04
7.232210529947708097e-04
7.251042861535519869e-04
7.512937160456811814e-04
7.277498151383571777e-04
7.373727216783155505e-04
7.293937145389163719e-04
6.876454308324037902e-04
7.196710018894825634e-04
7.334255437341115607e-04
6.882098356957819544e-04
7.046709094711311235e-04
7.354706391808444330e-04
7.382228104152548358e-04
7.254286989486774398e-04
7.193051483406230412e-04
7.227081731451508520e-04
7.127478323531549450e-04
7.153756002340615379e-04
7.073843026459138931e-04
7.135467802006224391e-04
7.184474864889210752e-04
6.990451667713729967e-04
7.077788023443766464e-04
7.085915207453981433e-04
7.056397704146116475e-04
7.285140912348995025e-04
7.132326363178697649e-04
7.135315961878337977e-04
7.325880508723930495e-04
7.142209907692898549e-04
7.069971135133537804e-04
7.074698301397201608e-04
7.221080716079918398e-04
7.456580214925054295e-04
7.141341845769041659e-04
6.787812145088549520e-04
7.025631141234497468e-04
7.130303975305991729e-04
7.043741871062670192e-04
7.079831389988672403e-04
6.930479873228732185e-04
6.913185991172729472e-04
7.035232887212366495e-04
7.051933693742357427e-04
7.140639237807940715e-04
7.038340854105670438e-04
6.829196264923918574e-04
6.772647485668407963e-04
6.851153778616882574e-04
6.811058109900394383e-04
6.719836105976565496e-04
6.876669711939896760e-04
6.821574959865596248e-04
6.743571169301869903e-04
6.962433796664760279e-04
6.840187119306426894e-04
6.696025981896271085e-04
6.755577593231171024e-04
6.829503537699292432e-04
6.778196319905144696e-04
6.840073996838835768e-04
6.910066065042301704e-04
6.884562567224970439e-04
6.921833710735608453e-04
6.940009556813957377e-04
7.002112593934670549e-04
6.803889575430419057e-04
6.800897293326313301e-04
6.619981156993037753e-04
6.426518598813092198e-04
6.679450578266983747e-04
6.772844217087259930e-04
6.570559645815568029e-04
6.622945931701221907e-04
6.651698451292627559e-04
6.558420001198917403e-04
6.554184462557957223e-04
6.388353357230098627e-04
6.463899502557413166e-04
6.606365856911419971e-04
6.354065537263788033e-04
6.288072191301362357e-04
6.573247485564336729e-04
6.641560497527849560e-04
6.571068661114653911e-04
6.527133933857937444e-04
6.464310886640604057e-04
6.584976739250933235e-04
6.635958930086786195e-04
6.632959147087352401e-04
6.729439468595866791e-04
6.896798883459117051e-04
7.133604626311784973e-04
7.024209830079450496e-04
6.681362672793847695e-04
6.410003986881414968e-04
6.310188640193820911e-04
6.630560392382456574e-04
6.638217499609958515e-04
6.395542755265914200e-04
6.617710765469207290e-04
6.645618394439046150e-04
6.542727934553997041e-04
6.620858592161493750e-04
6.850077639146350634e-04
6.851597197323656832e-04
6.575398101613275179e-04
6.490182433064276436e-04
6.745106489537336511e-04
6.755081244874626672e-04
6.326902438920777461e-04
6.464765893627421982e-04
6.572894429298682673e-04
6.406416005012925251e-04
6.727540059406294072e-04
6.774023868817370588e-04
6.318302796185658234e-04
6.249561272850958455e-04
6.705411933989558967e-04
6.695745344561818222e-04
6.461546139155010301e-04
6.473003680730883514e-04
6.609878065184614238e-04
6.515954296365001350e-04
6.413735967714329295e-04
6.640215039954535433e-04
6.653417833673743982e-04
6.625571074231343316e-04
6.566969988132264789e-04
6.591520037611124953e-04
6.613715503545254150e-04
6.269708307393435497e-04
6.182774370216351104e-04
6.195868260067168964e-04
6.156017828658771765e-04
6.235959722556206394e-04
6.231467514921896437e-04
6.322777193074731678e-04
6.494744584994780042e-04
6.682305027984041662e-04
6.819466555096126339e-04
6.712815392068614785e-04
6.113437647345077927e-04
6.008676826740745429e-04
6.265231923409267465e-04
6.277027127294894154e-04
6.541183523488963442e-04
6.538706119953026060e-04
6.278166598807502019e-04
6.303869394320268851e-04
6.373494935991765595e-04
6.313035492173901505e-04
6.275107301279274786e-04
6.095728289730098764e-04
6.007177413589867478e-04
5.918159151031052558e-04
6.096310586040616175e-04
6.416829070816545532e-04
6.172408464262081141e-04
6.071492867046072908e-04
6.145620772856823320e-04
5.984451610311518127e-04
6.095957092190592338e-04
6.373095011815154169e-04
6.320678411759467598e-04
6.112016487017369855e-04
5.951585662300967012e-04
5.983975396213984249e-04
6.373610456051388316e-04
6.494852722997761446e-04
6.314561446506895045e-04
6.332870418714652352e-04
6.421817108558249649e-04
6.599793485664716842e-04
6.498746032424908368e-04
6.178782335592675028e-04
6.235721288079637244e-04
6.362138348644376211e-04
6.256351398430825715e-04
6.233000046379005496e-04
6.346293715491304905e-04
6.322474910543908954e-04
6.119379486125635067e-04
6.108144919864680550e-04
6.136093947585710869e-04
6.269666387242854447e-04
6.316566702823781833e-04
6.124830846264613668e-04
6.304108048653524025e-04
6.322224725492419165e-04
6.225888112988807064e-04
6.219794412829129232e-04
5.990954746755989668e-04
6.091365007112584020e-04
6.223127614966563956e-04
6.052120861610912200e-04
6.094763832637464405e-04
6.181256524728193395e-04
6.153778319428213420e-04
6.217019907058716176e-04
6.077108447045796334e-04
5.956236553233273815e-04
6.117287098146107025e-04
6.303682277049928477e-04
6.195383047595263070e-04
6.027544654314850696e-04
6.123790571879964440e-04
6.007564619574189656e-04
5.924203839724204515e-04
5.860971178825828687e-04
6.036356949479283491e-04
6.190719738599926572e-04
6.073741867604239009e-04
6.012704988711623649e-04
5.959428614391353235e-04
5.999210892808628723e-04
6.167681139737573670e-04
6.151453570977406934e-04
5.827423756015553090e-04
5.740470863100500913e-04
5.827237730016225073e-04
5.878316424222516023e-04
5.908671459432714851e-04
5.932915588046244488e-04
5.860406269219298626e-04
5.790173385245463156e-04
5.702635322415544302e-04
5.830744973382667555e-04
5.705753581521192134e-04
5.521228500208088912e-04
5.780710388853375382e-04
5.902545579657490337e-04
5.912208778612192041e-04
6.065449438302895164e-04
6.203390885849516820e-04
6.209301845372925711e-04
6.146360655890400603e-04
5.899253769169418181e-04
5.743501145716283906e-04
5.788978837687543426e-04
5.623163632513008799e-04
5.503238457057577256e-04
5.664358392172903940e-04
5.954827697081009012e-04
5.609945515309268209e-04
5.430360589705225801e-04
5.726547794354381986e-04
5.848685250622635227e-04
6.051295384437186883e-04
6.076956445169568420e-04
5.698002193161873620e-04
5.607235291500205178e-04
6.030092867205306181e-04
6.029957243088886329e-04
5.955600461783082172e-04
5.726819861246607848e-04
5.562049603229221248e-04
5.602316428973816084e-04
5.597120096320589008e-04
5.456722543198400110e-04
5.349619708079777656e-04
5.442197659251961795e-04
5.444227408322267541e-04
5.546826521975441529e-04
5.743947643383560519e-04
5.541090415192706639e-04
5.195077801984221422e-04
5.252310742288325259e-04
5.358187637281416806e-04
5.371486139378140942e-04
5.353489874116129209e-04
5.251063879037857086e-04
5.397688256199950456e-04
5.501024765248561542e-04
5.582098409267308593e-04
5.658218263695524199e-04
5.247147423709797032e-04
5.109751867190227229e-04
5.441699212472800133e-04
5.466451171716531394e-04
5.312310089487900155e-04
5.262050042153637022e-04
5.059688056207290677e-04
5.104854133628066327e-04
5.497914917071684664e-04
5.521144049924532355e-04
5.183673137786515457e-04
5.196545039205743583e-04
5.321906997825904748e-04
5.106789814264773913e-04
5.186119905787776267e-04
5.204963868604001176e-04
4.931744335085900058e-04
5.166720942547833699e-04
5.328450177697931223e-04
5.185186910140024592e-04
5.313422504966783819e-04
5.347009038637788939e-04
5.083802462200447949e-04
5.075050882908200764e-04
5.146531629036592108e-04
5.277130078491822085e-04
5.331274157612013931e-04
5.006383182745230290e-04
4.926055404496243071e-04
5.037637893497100066e-04
4.930407261703605333e-04
4.897930720076004892e-04
4.884123977846230834e-04
4.843643465266127290e-04
4.818702944170586235e-04
4.781686082383117741e-04
4.919121814692861607e-04
4.909630264894798484e-04
4.743764659374308766e-04
4.617824703835601103e-04
4.731446191729385561e-04
4.715958483700699415e-04
4.694081779294903035e-04
4.740431471839329572e-04
4.707337289836076711e-04
4.774790028034574989e-04
4.836145907315914593e-04
4.883696225522732954e-04
4.807315155253108919e-04
4.595293115617532010e-04
4.614754571007244409e-04
4.690231731825997698e-04
4.539026450291264170e-04
4.609121200925720709e-04
4.782130124482760359e-04
4.780714403356414277e-04
4.618399983308738282e-04
4.655453713529914776e-04
4.605399571929974880e-04
4.361100593583488267e-04
4.329554702267824837e-04
4.414808799659136209e-04
4.456549114818362145e-04
4.545952144313035719e-04
4.388698266795665326e-04
4.440950849266947823e-04
4.364361418079564436e-04
4.280129363959070702e-04
4.634802519971954098e-04
4.539998371205928034e-04
4.358233822251742591e-04
4.414834287307370028e-04
4.459097850446724193e-04
4.360775524592771027e-04
4.387785369221158913e-04
4.451445343833474876e-04
4.314876437231690998e-04
4.160261245558326661e-04
4.203633994456664716e-04
4.254306916193651019e-04
4.227135352749523088e-04
4.164198167603699614e-04
4.271147816881913661e-04
4.311904061816223773e-04
4.218972726602409728e-04
4.057976020312719528e-04
3.958405738242747225e-04
4.153914863104764071e-04
4.124656241127667728e-04
4.101258101489164390e-04
4.230901264316441149e-04
4.160126405409479743e-04
4.044884387953356724e-04
4.015735658884298778e-04
4.114003847388617257e-04
4.222371782694279226e-04
4.166281242912284015e-04
3.989679793675693191e-04
3.957956199467501865e-04
4.032732594279460304e-04
3.987793418130436743e-04
4.082507969655036579e-04
4.120159253703197097e-04
3.965269486115034943e-04
3.859366968917204098e-04
3.907830067797041468e-04
3.859739416555962844e-04
3.702544645740358533e-04
3.769673211188407443e-04
3.871746817458302566e-04
3.877920032391622240e-04
3.896501416071844318e-04
3.976287249717867811e-04
3.900529043629082896e-04
3.899429323995298193e-04
3.978444607292218175e-04
3.922790084617380269e-04
3.839326153097981451e-04
3.759908802021984372e-04
3.705540149708835178e-04
3.901678599557871019e-04
3.994695746223174545e-04
3.786726148915759522e-04
3.713659774748206141e-04
3.829181543530546386e-04
3.823479567204219102e-04
3.827126202392491794e-04
3.831262382770554394e-04
3.688721804316625729e-04
3.714944429911931981e-04
3.890944925061858841e-04
3.863172052715657580e-04
3.657736693288324401e-04
3.691305250320382021e-04
3.769206617531632155e-04
3.799700750076387542e-04
3.616276082903046273e-04
3.445232434604952616e-04
3.462445274346404511e-04
3.410008986300854320e-04
3.432845838902723020e-04
3.489267890933230184e-04
3.429620426091565329e-04
3.388488632004383661e-04
3.364217954915701817e-04
3.365844970562295786e-04
3.443481073063494788e-04
3.381365349288510550e-04
3.434413506961019806e-04
3.443265076300942060e-04
3.314283035561593066e-04
3.283183161869112580e-04
3.296352550017350030e-04
3.313493713022623620e-04
3.232453157961387501e-04
3.275350367713482282e-04
3.332270324669818614e-04
3.268424874803784234e-04
3.266667512507727238e-04
3.312890195098723068e-04
3.295272831165199515e-04
3.294777116701532588e-04
3.283794220862628678e-04
3.158794619003133289e-04
3.097886666641664396e-04
3.105843471609108378e-04
3.194256878044563733e-04
3.146012745729805278e-04
3.103461970391738494e-04
3.211060911241203869e-04
3.149506778926893413e-04
3.040680148863781035e-04
2.993497080125452625e-04
2.978632262283087547e-04
2.999204761114100237e-04
3.080495927492837025e-04
3.114278111095783994e-04
3.010742257302086384e-04
2.869731629954240071e-04
2.891516253838221718e-04
2.846623974932794275e-04
2.720731519658027434e-04
2.804742581409205978e-04
2.871659047887268300e-04
2.760136848639113249e-04
2.738833813813986232e-04
2.821362227685258453e-04
2.865480831401067460e-04
2.860429277948847260e-04
2.741976015676322463e-04
2.784837886845903431e-04
2.828954828704942077e-04
2.780037379693183321e-04
2.824789952313391415e-04
2.823811843761110641e-04
2.795651609127923248e-04
2.852442175688212306e-04
2.941391388096899900e-04
3.000011299626537467e-04
2.946013051186905339e-04
2.884354754601981484e-04
2.843351143438854148e-04
2.942775463094189962e-04
2.939853575311121635e-04
2.787811656282219389e-04
2.882257891032640948e-04
2.853310578577461509e-04
2.816872385136593728e-04
2.821893882196392341e-04
2.816800827892783896e-04
2.895892837792148978e-04
2.838179252836485391e-04
2.800271245738183501e-04
2.809013081957751744e-04
2.794255677095717105e-04
2.880761889329069825e-04
2.893281966877699041e-04
2.742109625593207615e-04
2.688720720281657906e-04
2.595617477403128139e-04
2.616322451509407580e-04
2.742360783743956996e-04
2.747593413204907136e-04
2.760381426146038173e-04
2.725925336639654982e-04
2.678413411293111587e-04
2.684363516226430466e-04
2.627098223743613934e-04
2.651203055344469005e-04
2.770332859086458138e-04
2.651100662488476496e-04
2.582604832342697758e-04
2.668865285725228065e-04
2.677201195171212888e-04
2.697017989591362751e-04
2.743550401277514888e-04
2.567561018571902368e-04
2.502565233300044103e-04
2.628476131263796089e-04
2.554536715788203278e-04
2.597543177937058543e-04
2.626655327199131922e-04
2.513218207656982869e-04
2.551817144285086977e-04
2.512271822296853062e-04
2.477779291605153159e-04
2.527479859353260003e-04
2.472368650528013255e-04
2.376927003708122221e-04
2.444999118319089336e-04
2.475247363756470881e-04
2.379327698081159050e-04
2.350777160755050839e-04
2.317605037040890083e-04
2.290789785333101987e-04
2.289554471056857326e-04
2.221502013527613473e-04
2.160507418115459669e-04
2.122560769192941444e-04
2.110635044290169163e-04
2.061217007749700629e-04
2.027012750176995955e-04
2.092162092646272168e-04
2.058140649463630577e-04
1.973795753181574214e-04
1.966134097038690258e-04
2.008759231520832226e-04
1.950243387427808906e-04
1.945042253006930256e-04
1.927447540547228065e-04
1.913566539770213018e-04
1.930176819737387101e-04
1.872017892686865797e-04
1.847242057238940717e-04
1.788790448448136599e-04
1.752746034576292743e-04
1.738831052912761610e-04
1.734610499944301434e-04
1.761048922326184695e-04
1.760486609218597949e-04
1.727474880163327802e-04
1.683550307374852533e-04
1.641037089066490649e-04
1.621444171767039870e-04
1.615178582604578667e-04
1.642565038593054552e-04
1.628040630909039562e-04
1.590906157547448778e-04
1.577451234283577732e-04
1.519636627464375316e-04
1.498926626520417395e-04
1.509478128661342021e-04
1.473156536405179269e-04
1.485932704942903289e-04
1.511097189600928148e-04
1.405761292326897661e-04
1.334825525862630771e-04
1.372025024963209258e-04
1.394804557779438011e-04
1.382773608154475790e-04
1.349126950223156858e-04
1.330091573704687206e-04
1.276096876296126104e-04
1.229102874546880914e-04
1.236491682180892602e-04
1.260410285328120400e-04
1.256738165707424210e-04
1.228194608167682662e-04
1.229469426972247233e-04
1.165116476542287053e-04
1.105769607476667863e-04
1.101259691661113171e-04
1.113368996815603093e-04
1.076936816214977432e-04
1.045957916599588711e-04
1.075362056177844313e-04
1.032924929303841052e-04
1.000385880539790399e-04
9.684882800158270823e-05
9.525162686767406177e-05
9.705566404693222670e-05
9.762632000469233088e-05
9.652919590342812000e-05
9.455330722778918981e-05
9.188616252218191789e-05
8.981010333389868438e-05
9.068878078263737936e-05
8.858579395841436016e-05
8.410058395150985270e-05
8.497828060165165407e-05
8.615804852468804929e-05
8.058802810256057020e-05
7.780731972653831758e-05
7.629905774808883154e-05
7.548227335660509930e-05
7.913107224591728198e-05
7.591840728425482512e-05
7.200757169905971900e-05
7.445014091247791456e-05
7.202074724281999380e-05
7.034237761140938404e-05
7.175142380860161410e-05
6.731654344423496994e-05
6.705681203047167578e-05
6.925758903113539530e-05
6.705277239668803947e-05
6.430711848860432391e-05
6.110518861592803021e-05
5.972805358806989603e-05
5.825100723645935160e-05
5.585499596060874847e-05
5.532647668819511377e-05
5.511473574849674910e-05
5.410109416447021665e-05
5.655454524502474952e-05
5.621635100771381924e-05
5.166836528247665075e-05
4.927064729665949069e-05
4.776197642586938423e-05
4.747579216766921830e-05
4.619344126326161717e-05
4.588432174759506164e-05
4.600131780705955429e-05
4.325638539757808900e-05
4.257958343951906888e-05
4.313115799687622696e-05
4.192332196737595592e-05
3.954609941866492096e-05
3.754713599698726324e-05
3.776374591905237293e-05
3.780277675112494247e-05
3.537971920084483535e-05
3.433212372323426993e-05
3.529001242373183895e-05
3.518743582684478804e-05
3.320801806783711414e-05
3.261370338089856385e-05
3.390526113153395280e-05
3.358965424428294889e-05
3.219452420016919689e-05
3.195633621771946101e-05
3.013558582793211601e-05
2.836112576050864041e-05
2.980270140859447159e-05
2.889884659147422103e-05
2.681847934450510141e-05
2.631122272929542851e-05
2.554282213072150951e-05
2.516882423983242994e-05
2.454321040844849926e-05
2.409864491663814431e-05
2.399598604957316262e-05
2.322815267611594322e-05
2.227008468904218845e-05
2.170264058120198103e-05
2.105467349399749868e-05
2.003445249616811385e-05
2.008884421751060717e-05
1.947868226339498934e-05
1.910590978627420069e-05
1.904761504316690785e-05
1.804272376590396773e-05
1.709440444768178943e-05
1.642632694819086669e-05
1.643096513337252376e-05
1.567767679489798298e-05
1.497938623602968908e-05
1.495149468714290273e-05
1.350115402516419818e-05
1.252535477431341661e-05
1.237025297091860155e-05
1.252671255889037635e-05
1.261338683361218819e-05
1.211503621417069188e-05
1.206374870084752111e-05
1.168427636415972533e-05
1.112357564289934660e-05
1.070550767796106818e-05
1.003506667440293853e-05
1.006687862054939496e-05
1.017304216721782640e-05
9.206917167263982066e-06
8.709588640742705476e-06
8.525031181942477508e-06
8.135045930482815129e-06
8.141555133630118702e-06
7.721469393878713604e-06
7.196447583751550057e-06
7.254676603238069742e-06
7.175104076486777225e-06
6.904428848169577640e-06
6.783693001001879856e-06
6.447999506075455855e-06
5.947731501907194793e-06
5.538142610067351564e-06
5.444013852310638904e-06
5.291161173640918412e-06
5.182129285388220759e-06
5.158879663715240852e-06
4.936127366657415739e-06
4.503406914662186892e-06
4.443258765956716631e-06
4.568999966636899200e-06
4.279151221468460486e-06
4.013936044236880921e-06
3.879276847714969331e-06
3.612674158464833270e-06
3.394290905074523431e-06
3.327315372889576619e-06
3.134124069998905266e-06
2.991655266490160836e-06
2.989007812265713871e-06
2.843288073906685020e-06
2.703653566089282314e-06
2.531256872438848675e-06
2.428138800355225949e-06
2.363628905477296973e-06
2.284990842163413579e-06
2.156408589230995137e-06
2.001805848732399402e-06
1.982941753668903030e-06
1.930570971005909786e-06
1.809758502104966910e-06
1.709728384916865267e-06
1.653511741400124021e-06
1.618236378239276703e-06
1.556999695582428892e-06
1.496318346564009200e-06
1.418559280373285461e-06
1.317106661697231760e-06
1.293480936119455223e-06
1.188602935484711105e-06
1.099750262346476956e-06
1.055656097625179343e-06
1.027517549486612522e-06
1.022630369723917457e-06
9.700070408301771484e-07
9.157990434360537301e-07
8.644053027497076975e-07
8.338637171708674705e-07
8.400735450956984965e-07
8.012075418423487354e-07
7.375245862222458434e-07
7.090230406963960207e-07
7.056454309553450766e-07
6.773042970808171935e-07
6.266233028454207218e-07
5.985532247826081688e-07
6.105445112701641414e-07
6.027969626170425006e-07
5.533976865661328295e-07
5.280982468383825843e-07
5.130895932614611275e-07
4.859282854050899967e-07
4.475535098695104795e-07
4.368825945370436294e-07
4.358646268780254449e-07
4.069890263388903986e-07
3.854470664726591530e-07
3.755238984944714397e-07
3.490028277183481545e-07
3.307229624495970257e-07
3.182383899933464032e-07
3.163720990377525338e-07
3.182457478835763955e-07
3.085986008172241118e-07
2.999110159673229742e-07
2.767123144114733830e-07
2.662599283468688396e-07
2.533494625184279805e-07
2.360570449903322954e-07
2.221555003309413116e-07
2.072765972568593045e-07
2.012215812102121260e-07
2.005700433557185263e-07
1.931317636423516169e-07
1.776009980766073498e-07
1.688971026820023480e-07
1.561912591968975850e-07
1.465098859600583629e-07
1.450673324022322806e-07
1.430811311620630599e-07
1.342755428607816522e-07
1.247818549635267501e-07
1.203683207201445587e-07
1.153419188675907497e-07
1.086776590719390733e-07
1.016911905646188432e-07
9.632107741084954004e-08
9.283174402073781980e-08
9.079683095914552117e-08
8.444670108284841405e-08
7.718794888474630773e-08
7.091115065449119504e-08
6.860105095398294299e-08
6.832684874812959995e-08
6.379168073714902760e-08
5.924792352028990926e-08
5.469031024055619392e-08
4.937658024827299783e-08
4.667031089763384177e-08
4.535178478061392942e-08
4.335410646727514165e-08
3.959964763240116494e-08
3.793889416874344776e-08
3.861443088378168571e-08
3.550612619578312353e-08
3.373972548771513694e-08
3.175286537575615676e-08
2.803812871421922712e-08
2.641924838964503840e-08
2.489991676424080137e-08
2.289791193033856388e-08
2.213584152424076402e-08
2.146318076526379070e-08
1.941355738849269232e-08
1.822645882786635948e-08
1.779143627110592152e-08
1.661827123688518531e-08
1.515143195329659502e-08
1.468510761884488334e-08
1.370269539384976576e-08
1.266063184060144579e-08
1.232150952808671445e-08
1.119132561144151457e-08
1.054797864686065621e-08
9.839216517401859272e-09
8.754090160418829461e-09
8.016110346965785759e-09
7.635296692255508769e-09
7.326799226099296700e-09
6.920433273318127230e-09
6.835823421501640120e-09
6.420224550187239142e-09
5.727859248100688135e-09
5.257707470168911660e-09
5.072957881982796071e-09
4.732038145026823437e-09
4.227401996897465881e-09
3.905898331072369075e-09
3.582435752099075626e-09
3.286832714441725577e-09
2.953788149464946308e-09
2.683639516762353025e-09
2.501463348980284411e-09
2.215548881039352688e-09
1.990220690131851919e-09
1.778426912959388895e-09
1.594574593941605348e-09
1.466459526973569576e-09
1.337538756784146123e-09
1.204514699765271639e-09
1.097197684842797036e-09
9.506158486896711447e-10
7.949991239915975312e-10
7.116710877844030161e-10
6.517086174895981110e-10
5.813312679833872979e-10
4.937189286950066928e-10
4.097010661021499549e-10
3.465987078441403295e-10
2.876938061237009869e-10
2.462664804573237106e-10
2.180335630379434378e-10
1.795114568667965372e-10
1.491948063490561817e-10
1.253722014471303603e-10
1.064301675002912427e-10
9.046154987490276823e-11
7.510452366685518473e-11
6.015744451206712763e-11
4.654837606184449103e-11
3.987750674047397393e-11
3.174189860856353823e-11
2.325235790939560984e-11
1.777360022646415517e-11
1.271601370931579547e-11
9.824532636516208662e-12
8.118455740456951865e-12
6.416760778253972481e-12
4.640267746995015899e-12
3.126728584898035467e-12
2.092101114550400780e-12
1.575987250754675344e-12
1.165489221085872291e-12
7.512535790999620031e-13
4.797239378284653743e-13
3.263582681224997423e-13
2.007064956245894102e-13
9.202758131783099870e-14
4.872367471214304074e-14
2.696299115661363838e-14
1.152955952702446047e-14
3.357826938533150355e-15
8.550030127280824062e-16
1.638470587130966945e-16


==> anc/Fig06_T1_DoverL_L16.txt <==
2.309129875135748300e+00
2.377410815329365601e+00
2.376695511978841768e+00
2.366410998401345722e+00
2.358393676162971353e+00
2.329224499131057780e+00
2.293999643944497624e+00
2.364379877903786120e+00
2.383204541024653178e+00
2.279497436481034089e+00
2.377943125542537839e+00
2.483454750567890557e+00
2.404457387509497668e+00
2.434231210299122594e+00
2.435740328591309733e+00
2.334214085598132371e+00
2.295105536641189214e+00
2.324506929477610839e+00
2.318693338173694940e+00
2.222703883363671640e+00
2.210853390329150070e+00
2.286498394432197934e+00
2.338956876551161468e+00
2.336259832219929944e+00
2.284181669816722327e+00
2.223988409156685275e+00
2.225488756784075317e+00
2.239273527981533451e+00
2.189666140169156616e+00
2.167163885146092817e+00
2.216497351126840876e+00
2.236129345900060628e+00
2.227982253651082711e+00
2.209662771400941583e+00
2.172615945482976318e+00
2.163301656139426932e+00
2.159809759310749477e+00
2.202681081235883020e+00
2.170324793509520234e+00
2.101737333101964200e+00
2.107785318260745555e+00
2.048999373289891679e+00
2.020432010769121600e+00
2.079270351175698028e+00
2.091147542385157099e+00
2.008168170245013151e+00
2.006641500419117374e+00
1.969470286451091789e+00
1.971594883006950516e+00
2.010165105569751809e+00
1.997439471510715991e+00
1.975426807309508259e+00
1.976661959213169562e+00
1.968152596475530425e+00
1.892933428398511309e+00
1.887683044730972703e+00
1.855071092752053730e+00
1.843242626322602495e+00
1.935412927984809794e+00
1.913655988285611675e+00
1.834033734131050197e+00
1.853665682059310482e+00
1.825770437309356176e+00
1.820470244108449931e+00
1.824705909333592002e+00
1.830722678318585928e+00
1.791662661177581883e+00
1.719022665328804766e+00
1.723865873489474732e+00
1.762944311311167134e+00
1.771316764763711360e+00
1.740700657567117560e+00
1.716975114212720754e+00
1.702582446226441837e+00
1.766811751344279813e+00
1.720561260512038615e+00
1.609196331498578214e+00
1.623237868648448545e+00
1.631562442047682415e+00
1.664263353761980424e+00
1.669111952042301228e+00
1.594725793113636492e+00
1.557126080500756959e+00
1.572667814248057239e+00
1.600122046153694910e+00
1.611110026166622244e+00
1.545212713342473343e+00
1.526613047311071503e+00
1.507081636084445453e+00
1.461117822845447334e+00
1.515916316005568421e+00
1.533720267565757522e+00
1.495881800210559387e+00
1.443891230680534266e+00
1.407362860827684026e+00
1.420517751748859192e+00
1.440399424462306399e+00
1.376933013520574622e+00
1.366399685816689802e+00
1.437277012598605630e+00
1.429931152450429677e+00
1.368582196653193472e+00
1.259423154244147414e+00
1.260463600605192358e+00
1.351918980854134755e+00
1.323525252633996008e+00
1.308890389214514061e+00
1.295442297954641164e+00
1.251086878858511664e+00
1.258442018611403146e+00
1.254468132212022802e+00
1.233040929167564581e+00
1.236934963152219735e+00
1.190281071042641470e+00
1.156654708463098258e+00
1.197219132063109814e+00
1.186354303791100184e+00
1.206019975510131736e+00
1.213509477043311469e+00
1.184239517936168440e+00
1.195582960095045166e+00
1.150975976590007832e+00
1.119893373101660927e+00
1.126232009783399990e+00
1.148170935625538958e+00
1.144216530452509595e+00
1.070110521579316520e+00
1.076555474027463211e+00
1.086464120328842764e+00
1.063251965835364521e+00
1.096791908128384341e+00
1.053357986862228035e+00
9.956781127293572453e-01
1.048983869360313737e+00
1.062753105898820216e+00
1.034591238704477334e+00
1.022089302479320061e+00
1.010578006833776410e+00
9.992830821809193242e-01
9.767340873265514256e-01
9.664799995289957701e-01
9.895355769212680341e-01
1.005521447802683488e+00
9.904165497165507981e-01
9.566674029546484714e-01
9.303640831373002351e-01
9.501582448132692704e-01
9.355856263119435301e-01
9.123949943093807580e-01
9.267284754480582531e-01
9.126647171082677978e-01
8.907794979667612578e-01
8.821244104771953642e-01
8.903700186696049679e-01
8.800492352793309880e-01
8.944317248412176902e-01
9.254790427205916714e-01
8.849110742456631762e-01
8.728775705761109283e-01
9.090670921566884610e-01
9.061072093083467616e-01
8.476414573290086407e-01
8.210081743185098091e-01
8.456178712719416568e-01
8.368535459575636715e-01
8.093345187396399076e-01
8.021310208540735065e-01
8.057098476390569530e-01
8.039274645935021724e-01
7.708860664650298844e-01
7.727286637201742359e-01
8.053128180707260775e-01
7.867260046300762477e-01
7.688581697306587914e-01
7.619873356170501211e-01
7.554994089462605533e-01
7.415596414545735371e-01
7.378285824143292482e-01
7.497984023198595027e-01
7.077011284940232239e-01
7.101590300631727137e-01
7.119414613068592024e-01
6.767037185617577055e-01
6.963355505700350445e-01
7.109756515843981273e-01
7.012161093860159733e-01
6.891987276571692744e-01
6.678539297920933482e-01
6.461751728831132136e-01
6.559191854381695164e-01
6.666480951537754329e-01
6.688291083970805406e-01
6.591715154834379975e-01
6.675761816891350175e-01
6.572379772269552056e-01
6.264232306099880576e-01
6.533162705460904274e-01
6.845486426624747267e-01
6.638244473460259698e-01
6.463069024969112508e-01
6.687736136611583948e-01
6.488653767663915550e-01
6.371331204956764971e-01
6.424578381980614594e-01
6.218699733095182092e-01
6.189492184999478841e-01
6.188469844475739112e-01
5.910483059118273319e-01
5.903253723097986461e-01
6.056779348738398072e-01
5.813005257975225604e-01
5.742603269951893630e-01
5.787554455037400292e-01
5.795762043786004680e-01
5.881058067333141404e-01
5.853995989502529529e-01
5.783906299383597682e-01
5.654736383576856040e-01
5.544949293673605561e-01
5.436142219852886370e-01
5.437039192409804933e-01
5.681553612912059181e-01
5.583874567066402506e-01
5.429182679067809936e-01
5.429804257315309357e-01
5.409578267976169474e-01
5.412822023883262501e-01
5.288817162038977893e-01
5.154804083839444884e-01
5.095386073615648659e-01
5.155724297333575956e-01
5.242678883756367592e-01
5.119078931644969188e-01
5.024955009827206664e-01
4.944728632447324967e-01
4.867037048082938355e-01
5.059798000185308231e-01
5.106093875602533139e-01
4.962326459989435112e-01
4.942207389672914619e-01
4.977540658116555439e-01
4.884077553272663241e-01
4.742886854224960813e-01
4.745528546869886566e-01
4.726457483449163499e-01
4.894244295159446700e-01
4.956673110603229682e-01
4.717872393537179687e-01
4.730901080826609983e-01
4.654404606171572145e-01
4.468372019157847985e-01
4.645859642875887485e-01
4.728198897939013268e-01
4.620777170033837922e-01
4.499330521886840684e-01
4.525616010566589908e-01
4.550468746095196471e-01
4.499201467705924995e-01
4.456592594533729801e-01
4.355438638220482939e-01
4.370295585063999066e-01
4.350378454439320364e-01
4.319162447379186198e-01
4.259232265684120833e-01
4.269172690113988700e-01
4.301646034190155232e-01
4.207488585086164301e-01
4.084943010390424956e-01
4.060887077303945714e-01
3.997989739841270040e-01
3.995547432442968505e-01
4.039671915250966361e-01
4.048966181462411718e-01
4.023475111826352313e-01
3.946636904274207769e-01
3.929560559702143796e-01
3.902154224374279612e-01
3.905949827409562203e-01
3.904489920270245995e-01
3.851924401300043099e-01
3.744986166673140437e-01
3.770314070092217751e-01
3.749882111955929465e-01
3.711770084831085836e-01
3.619433339665815152e-01
3.571206493035430918e-01
3.681804054567979767e-01
3.705230724407603260e-01
3.768564586138739014e-01
3.743720222690758437e-01
3.789250991405119784e-01
3.614634359937956565e-01
3.608645053209676434e-01
3.792576076767694704e-01
3.691635169911028358e-01
3.620338261803728863e-01
3.558977871213297450e-01
3.560500901689753750e-01
3.551531576664355150e-01
3.520054704795551603e-01
3.498355522997951272e-01
3.585428378631536628e-01
3.582412503891796995e-01
3.421848480644742452e-01
3.347280331729433067e-01
3.381090883238175859e-01
3.360028741071590663e-01
3.304688183511726995e-01
3.416637609391955377e-01
3.446994141812612100e-01
3.354096800749913343e-01
3.243241224133571188e-01
3.161742759106284106e-01
3.191126713190793884e-01
3.329317753851533945e-01
3.305872052670090211e-01
3.234390841656512583e-01
3.190249987314677793e-01
3.150535838902515096e-01
3.034292734370569455e-01
2.977039170040761684e-01
3.050760731720388308e-01
3.037869652570930334e-01
3.004793144316162956e-01
2.962940179465720081e-01
3.009467407270242090e-01
3.034824629867723389e-01
3.106474929272755037e-01
3.078436318575799580e-01
2.948669999698413369e-01
3.070971909214824103e-01
3.004500111177170751e-01
2.820504096634643965e-01
2.901589466961401187e-01
2.943932382469253706e-01
2.915934705046559494e-01
2.849171021687758043e-01
2.867327547993869796e-01
2.849011834272314192e-01
2.776226795913381840e-01
2.817533517038467439e-01
2.877920237781493862e-01
2.851702278880159369e-01
2.799379933694233769e-01
2.772161717051243590e-01
2.681490346779418221e-01
2.661445439099945909e-01
2.634018592035974882e-01
2.643130495914931544e-01
2.684953030817717745e-01
2.641700075743843579e-01
2.699105645092932937e-01
2.670813425302530630e-01
2.668072326648251447e-01
2.729199539382929363e-01
2.654839271914412602e-01
2.619686222935590503e-01
2.651057868986385069e-01
2.629480679368140228e-01
2.540749843644484751e-01
2.543859811391778192e-01
2.664944948264217350e-01
2.636610174199048306e-01
2.552737890465595627e-01
2.532537276857225739e-01
2.476020298376899464e-01
2.458328237872387523e-01
2.404053356617460724e-01
2.409139196735753108e-01
2.491451378612997425e-01
2.452744599666732417e-01
2.443758957878211235e-01
2.455571113043653331e-01
2.474468780122428546e-01
2.465804009062532165e-01
2.414714115089685031e-01
2.403445106687105703e-01
2.392528649946076558e-01
2.457392015861574186e-01
2.419766776095281513e-01
2.362798228592398742e-01
2.321618981159577766e-01
2.301503217454335115e-01
2.367808839240440055e-01
2.374727359039653651e-01
2.324759414285491876e-01
2.308004898196956423e-01
2.322988028062490107e-01
2.233754790618050212e-01
2.251538279145248733e-01
2.299717669815248000e-01
2.260522565808050222e-01
2.252599225111666381e-01
2.254432442806251768e-01
2.264942833289904645e-01
2.215542389757270969e-01
2.176636585613924424e-01
2.145498038939458729e-01
2.131476513362962344e-01
2.201560211422980140e-01
2.172218850250691169e-01
2.101541986463751066e-01
2.102790504390712745e-01
2.112319578462032721e-01
2.105536314974990053e-01
2.087984057622470635e-01
2.038354205613784331e-01
2.002408562540872461e-01
2.018815245316967488e-01
1.998353234594715810e-01
2.090446819906023879e-01
2.184377462015839877e-01
2.102839496976595668e-01
2.053682129079573981e-01
2.126420047733471042e-01
2.108572427186563569e-01
1.983263322899001257e-01
1.978404279415038047e-01
2.023126211770843730e-01
2.032913416813654506e-01
2.025472919407609318e-01
1.959671460683631572e-01
1.967960049381636545e-01
1.977293497475878237e-01
1.970599829280188786e-01
1.973458451626465271e-01
1.957242889826361631e-01
1.962573829026634242e-01
1.894336524854397796e-01
1.918674272763775113e-01
1.945109824244666552e-01
1.878885023604394688e-01
1.906756657523998866e-01
1.909736487948879846e-01
1.849048426615865215e-01
1.814584910971708542e-01
1.824208718454060074e-01
1.864857713126112371e-01
1.928141229867770534e-01
1.941225932558831579e-01
1.868601255230621649e-01
1.861444450208744605e-01
1.849372263175379782e-01
1.835918910981042262e-01
1.805569128488580255e-01
1.787266076619563049e-01
1.894702126423190303e-01
1.892141223119110094e-01
1.805667120249972168e-01
1.777133853826628196e-01
1.720122431886964565e-01
1.731584539527221966e-01
1.823860826792816636e-01
1.800390931161759966e-01
1.690306439839882879e-01
1.682120009996473098e-01
1.742522203662670577e-01
1.673499199707155771e-01
1.631485333087152600e-01
1.688160278010932547e-01
1.723737657985893734e-01
1.739849927292862752e-01
1.729150526866614912e-01
1.690889028145148021e-01
1.695211427801063542e-01
1.697481934250265612e-01
1.673466570733612158e-01
1.650415482122840616e-01
1.669018426369179853e-01
1.679402566363142335e-01
1.594428887758367608e-01
1.583381063060150251e-01
1.628836250145484776e-01
1.629050111116011890e-01
1.654745366018385566e-01
1.675326495505779500e-01
1.632692984830566851e-01
1.645422638360258261e-01
1.631340885972070998e-01
1.579562519037215895e-01
1.579836541416262952e-01
1.581289313931640850e-01
1.566394025259792155e-01
1.545860054446454301e-01
1.592599042586590741e-01
1.591849006400917199e-01
1.509486364045596329e-01
1.490063039493134955e-01
1.539868260214329043e-01
1.597084571038352996e-01
1.565740934294104214e-01
1.511986372911745535e-01
1.517317446360659239e-01
1.523174934862512320e-01
1.530998721597486012e-01
1.541176089458507481e-01
1.536267503353850039e-01
1.498692692310891750e-01
1.530638366954338303e-01
1.518753436712716176e-01
1.479691327313169269e-01
1.484949376209180605e-01
1.478700121548342239e-01
1.485689189754706430e-01
1.447777457362867115e-01
1.475773633437190702e-01
1.534515575014568090e-01
1.506368031918367545e-01
1.459726350915472592e-01
1.439221242393791123e-01
1.422331639833274708e-01
1.426137282312703869e-01
1.427929722669018797e-01
1.413002218526429044e-01
1.394037657352388271e-01
1.377788068577280589e-01
1.428016967197830722e-01
1.443510269240737554e-01
1.420371369912345472e-01
1.415739624669861974e-01
1.358350111663117477e-01
1.383345719116294281e-01
1.432238380527821042e-01
1.398626504276422877e-01
1.390596361597987718e-01
1.396281361225584494e-01
1.415565566410003639e-01
1.430742662578908253e-01
1.365065918441775439e-01
1.304286760425001912e-01
1.329282288292067127e-01
1.364252371468375469e-01
1.369913239187683929e-01
1.392057516655041960e-01
1.394533901499448170e-01
1.391172711170819420e-01
1.349824857207065076e-01
1.307464477953732829e-01
1.348237335165927975e-01
1.350358998881568406e-01
1.335726741710203946e-01
1.335419388263048845e-01
1.327697761406704535e-01
1.318900423401725142e-01
1.303813860958085713e-01
1.327634812433314548e-01
1.333551661143236589e-01
1.288187778175254594e-01
1.298014477215703733e-01
1.265379411021950451e-01
1.271998252227573012e-01
1.301651955380781489e-01
1.275278338924875354e-01
1.249149294313195019e-01
1.267228897657064202e-01
1.286674435292951557e-01
1.228955447582304461e-01
1.275239601066255613e-01
1.276460332648997609e-01
1.227219591022732786e-01
1.227704141607809940e-01
1.210761026695944681e-01
1.244091447479552526e-01
1.234982808219503431e-01
1.170865305616915208e-01
1.174022239576521243e-01
1.189384802351826920e-01
1.191051476889520844e-01
1.212102535784078533e-01
1.276662930881531099e-01
1.237344030892091051e-01
1.180141860767057321e-01
1.165437178463730877e-01
1.163002841455336306e-01
1.227923291438078046e-01
1.239950646159145436e-01
1.257597484996238468e-01
1.239215665694182178e-01
1.193439990790273464e-01
1.169892307611261340e-01
1.190967892682185947e-01
1.176332941624740891e-01
1.148626687959215520e-01
1.179160971208661757e-01
1.163873205050993537e-01
1.177051100119025778e-01
1.187778502751236503e-01
1.146755246089393443e-01
1.131909624897006056e-01
1.133038865428735442e-01
1.153204939315231464e-01
1.167055214232354671e-01
1.126063223803993041e-01
1.098922372852594448e-01
1.129623000594564275e-01
1.112531529762963989e-01
1.085371770543705205e-01
1.107309156752111223e-01
1.133063477411148795e-01
1.113601637084702667e-01
1.090628955195439287e-01
1.119580301923767812e-01
1.139915391400623257e-01
1.136989866489357126e-01
1.086290996065247677e-01
1.076769879875736913e-01
1.092572264095462709e-01
1.082519261917554432e-01
1.098436595454349990e-01
1.121231403390322290e-01
1.090133795273100920e-01
1.074725893701998364e-01
1.086823961887115747e-01
1.053799568288107252e-01
1.016192517600289225e-01
1.025732037897931492e-01
1.079799209356978873e-01
1.101139608882844706e-01
1.059087254412896806e-01
1.045789412919976430e-01
1.036409085285191073e-01
1.037394784782788987e-01
1.070343659151400950e-01
1.071639397093107349e-01
1.041713084995834621e-01
1.047440570947993088e-01
1.071189913062533250e-01
1.026003443591264053e-01
1.015860951557936570e-01
1.009955027249483939e-01
1.024179601323034067e-01
1.049534696032112524e-01
1.071808697045929931e-01
1.089580564516329370e-01
1.041706576377673388e-01
1.018223245661957349e-01
1.006786911313204691e-01
9.897217747966570445e-02
9.995488152073697674e-02
9.808965643551541269e-02
9.499209712433336061e-02
9.501239365420161009e-02
9.565090140245505190e-02
9.652896282472978040e-02
9.906720352570581867e-02
9.891640297369784507e-02
9.641639268078880387e-02
9.823030103527184698e-02
9.844372784623592332e-02
9.688475515067328236e-02
9.616598130937725752e-02
9.685680580463555678e-02
9.250038190994444576e-02
9.129241963765137580e-02
9.288738635671121846e-02
9.417680280049325892e-02
9.533670443858024979e-02
9.334182497899699837e-02
9.421298259893913507e-02
9.291964416460195275e-02
9.453912310700743338e-02
9.405730377144373711e-02
8.941451289274035541e-02
8.995169892235202469e-02
9.225706505044377337e-02
9.145056591715515493e-02
9.108440528844692630e-02
9.135189237741363211e-02
9.268436848567819519e-02
9.448634005483524945e-02
9.232012388771214384e-02
9.065985692103384341e-02
9.291654041869462644e-02
9.434059053417993834e-02
9.207943436692812844e-02
9.132963107534221303e-02
9.089302294843719376e-02
8.604869447479868150e-02
8.792795844369399871e-02
9.032702110170592880e-02
8.630759754808656203e-02
8.598964628457471393e-02
8.881933412699391517e-02
9.176727176777600692e-02
9.032369365218524682e-02
8.766754621700495465e-02
8.842753326614856413e-02
9.154103947162882393e-02
9.011061632175071390e-02
8.427528273901833955e-02
8.358916297735584366e-02
8.658968830762589497e-02
8.746188540774889331e-02
8.610038018842153251e-02
8.521319116243883385e-02
8.462032020419182898e-02
8.393159738420420679e-02
8.444867395106327168e-02
8.418193572192367302e-02
8.650594797893577936e-02
8.795336644255985492e-02
8.593977649078665682e-02
8.650390412988050171e-02
8.508120721814116383e-02
8.265259024117159459e-02
8.303058052923319166e-02
8.451329949468761038e-02
8.555908121503187636e-02
8.370887479541191944e-02
8.192455091307829229e-02
8.210638772016495834e-02
8.297573571641987666e-02
8.361444793567540668e-02
8.236762435095376644e-02
7.871377230169766814e-02
7.675689967954400783e-02
7.977409981448214948e-02
7.884618643541747851e-02
7.781295476852290172e-02
8.192475513033821433e-02
8.290251955326947975e-02
7.927875955920805906e-02
7.815611073122240293e-02
8.039013497833125133e-02
8.101928230308041989e-02
8.096617877164041799e-02
7.980949691169732241e-02
7.743929431132749730e-02
7.586214813914651800e-02
7.644247651997397586e-02
8.011917460664313984e-02
8.019898317482443417e-02
7.748565160762388437e-02
7.552938576734248566e-02
7.719196522905705238e-02
7.716196608856847050e-02
7.689261892608600935e-02
7.832609708274713978e-02
7.592233997906780441e-02
7.598211589650233355e-02
7.653729146102188075e-02
7.746814316520651833e-02
7.779602733718844754e-02
7.769661755092620303e-02
7.734916635424519959e-02
7.755863473562445154e-02
7.717185569996615202e-02
7.564042832134308669e-02
7.616032319643524506e-02
7.725171209664558059e-02
7.835856242133722172e-02
7.855163316804034124e-02
7.517384176323536893e-02
7.436603069234308527e-02
7.724423441308647664e-02
7.567518295951540519e-02
7.344828022062344086e-02
7.338748562172262013e-02
7.474387843226953931e-02
7.414433168228672100e-02
7.209690833912717201e-02
7.400048221099403412e-02
7.445759334680283892e-02
7.343144433778990565e-02
7.352441832077094563e-02
7.348503873840851741e-02
7.350483332423661531e-02
7.138085108195157957e-02
7.092809888917614436e-02
7.249366463401428484e-02
7.220952986487830239e-02
7.139052837406782703e-02
7.153981287758534591e-02
6.873899482498041502e-02
6.945954866350752266e-02
7.050868532967936864e-02
7.047474542295725786e-02
7.328760617072843653e-02
7.250965045287728616e-02
6.992382888189094259e-02
7.081183564226574412e-02
7.074969800112172746e-02
6.910916364028729664e-02
7.086445241451388988e-02
6.996328996684200718e-02
6.905811632536426603e-02
7.113737254844122726e-02
6.897115963878709677e-02
6.654840462584363237e-02
6.741690548862566690e-02
6.944961934009188931e-02
7.200995581103675214e-02
7.075865213693001421e-02
7.151969570582530911e-02
6.993900696064832279e-02
6.617307639816065457e-02
6.744719477057965762e-02
6.875678172717467063e-02
6.828605234458869078e-02
6.677130612817472333e-02
6.612060613582092239e-02
6.699953743268675932e-02
6.642525631196583014e-02
6.584520934258034086e-02
6.706194327280069756e-02
6.708952410267818300e-02
6.760197144814174275e-02
6.749587866444535511e-02
6.592297040804701025e-02
6.492020107284356134e-02
6.449859500264483458e-02
6.538063985314243598e-02
6.460374051655730365e-02
6.418906108551447609e-02
6.444454209685047952e-02
6.414889622673816683e-02
6.340319365023470988e-02
6.379694744612068869e-02
6.582082348900646085e-02
6.593574164237042678e-02
6.469517595397490661e-02
6.335893954146162854e-02
6.324523818736239866e-02
6.498334834654531655e-02
6.516317216581701821e-02
6.268569730583432864e-02
6.162238651265143641e-02
6.276741318084418098e-02
6.375642865575197049e-02
6.227908530800812387e-02
6.063923116760875504e-02
6.139765005717912061e-02
6.233941970816460343e-02
6.229221565024146284e-02
6.244389746831457283e-02
6.256010833828558326e-02
6.148830774488531908e-02
6.086314367712584994e-02
6.205447895734495650e-02
6.257027382961123652e-02
6.247153961222859375e-02
6.206174654381466094e-02
6.237049820582778875e-02
6.109543794576580839e-02
6.047528190884395027e-02
6.188277220886105601e-02
6.039342244413806876e-02
5.934605671362706836e-02
5.996589639254750609e-02
5.887999031439054148e-02
6.071073110783829774e-02
6.192991073883201414e-02
5.941186296084051410e-02
5.974513204369619884e-02
5.959818215559419680e-02
5.965985183298882361e-02
5.927564149311078529e-02
5.739549418293536653e-02
5.783473189980509188e-02
5.935284495819913297e-02
6.014692633699540714e-02
5.979802497295366032e-02
5.883725274370352892e-02
5.766179601269959959e-02
5.696622717097701849e-02
5.603063249558844910e-02
5.721797731103457629e-02
5.834848756171294448e-02
5.798858582200922679e-02
5.835623995724974200e-02
5.777317931946594765e-02
5.607294274779567322e-02
5.672375257074763893e-02
6.061483840936776613e-02
5.985140657027123584e-02
5.712982074280466283e-02
5.668476386125707867e-02
5.602779009362687801e-02
5.608643508874799899e-02
5.715138889357166546e-02
5.636960334974618764e-02
5.486282653353228428e-02
5.628159933571716400e-02
5.720442862874419027e-02
5.716361542759273995e-02
5.662286143159707408e-02
5.633540172126724060e-02
5.558278978862669917e-02
5.403930719505187219e-02
5.506541254086416010e-02
5.490536296478498723e-02
5.493136034853455391e-02
5.570357031742714793e-02
5.508957474874819071e-02
5.572996062009782231e-02
5.352892469542958054e-02
5.181446224351440172e-02
5.320912860529581484e-02
5.282468655106625777e-02
5.347987451238498530e-02
5.484284249899222530e-02
5.425324513277159783e-02
5.396607947256160109e-02
5.377010358627003911e-02
5.328682769123380125e-02
5.288728896051318740e-02
5.383382121295619827e-02
5.494923760195130624e-02
5.478627402959793113e-02
5.246633170003867086e-02
5.114398964142619769e-02
5.274610536750928141e-02
5.578936562885276895e-02
5.503696248094215593e-02
5.168725706475787995e-02
5.123303721595835747e-02
5.030589858594601560e-02
5.131388501784546474e-02
5.300251902805452886e-02
5.273398652589349894e-02
5.150790188205820602e-02
5.002442050094214193e-02
5.112670637262643064e-02
5.214340865956133136e-02
5.213585820893459205e-02
5.212859855488995164e-02
5.168496796913858021e-02
5.269378158308535287e-02
5.271214159785356235e-02
5.236290773834590545e-02
5.039980895318630499e-02
5.021344935151022398e-02
5.113467381676347484e-02
5.079395770815105932e-02
5.047825840570841632e-02
4.932467888849408066e-02
4.985293918415094339e-02
4.942243796063479355e-02
4.899033947999973521e-02
5.064050626165504665e-02
5.013791850618598556e-02
4.810438131317401611e-02
4.823359861638244761e-02
4.898340553833464145e-02
4.897567500478654939e-02
4.888385199953398930e-02
4.881772780687580748e-02
4.764665084231562570e-02
4.783670380821290063e-02
4.791314531912742314e-02
4.642083974128130563e-02
4.724638946803227935e-02
4.843830248897425944e-02
4.827205834479407487e-02
4.777244314295957250e-02
4.769639429060838071e-02
4.778238737475477838e-02
4.659351477350674037e-02
4.630947853376608109e-02
4.760515420987276175e-02
4.614741255971155365e-02
4.515006098329198136e-02
4.526012303563116401e-02
4.534596185590140938e-02
4.663039378323328987e-02
4.618712308301917147e-02
4.508713733252537464e-02
4.648207749526446497e-02
4.763524345364138213e-02
4.575231626341859370e-02
4.540934944574904347e-02
4.610712340913102059e-02
4.545967839085938295e-02
4.497405427439345182e-02
4.563903463550579576e-02
4.603703950518024668e-02
4.499331403051217565e-02
4.544422320489871492e-02
4.613884034574333021e-02
4.577560726535628843e-02
4.613787002689086203e-02
4.595510803022532370e-02
4.664069312650898080e-02
4.694854572909025470e-02
4.567905061930078309e-02
4.588145180298461995e-02
4.533182467927623915e-02
4.360604699587790345e-02
4.385002629973604182e-02
4.554522476484967886e-02
4.387778250972931837e-02
4.309675417918756163e-02
4.447595799696208579e-02
4.272470803313396792e-02
4.261089307607000137e-02
4.347612312430092912e-02
4.304078605654705625e-02
4.307648392549122407e-02
4.244181456393751606e-02
4.269045424012991863e-02
4.378624458679759163e-02
4.415631089757315192e-02
4.424528560492235058e-02
4.399716905645880555e-02
4.344819905047487413e-02
4.259397781213514200e-02
4.249132401763085903e-02
4.257293702301537253e-02
4.268750184769606187e-02
4.278352063501796726e-02
4.306225050435885660e-02
4.338908582985617074e-02
4.201466273762798770e-02
4.256534382740278372e-02
4.448076923944545985e-02
4.275305289623554383e-02
4.086826924095995905e-02
4.139203701676782976e-02
4.329449918936450342e-02
4.346257916128089954e-02
4.146634331571399934e-02
4.173723811286809970e-02
4.224737469154605379e-02
4.128500304514684527e-02
4.122470756404748166e-02
4.166759758321861989e-02
4.182564214725904839e-02
4.027332991128734080e-02
3.921474439904627796e-02
4.184575913984740075e-02
4.372283957441640279e-02
4.195988223232071518e-02
4.025494474301703762e-02
4.071367801089512822e-02
4.076623323370780899e-02
4.011332374676999241e-02
4.109776403052323862e-02
4.176110608041135042e-02
3.993886860029900038e-02
4.010797816437393359e-02
4.170588752284797029e-02
4.147265501105652785e-02
4.095605800966423821e-02
4.017968288071711858e-02
3.974203316493794130e-02
4.031509069916584809e-02
4.027131547915288601e-02
4.011814595947241213e-02
3.997280431293308983e-02
4.073326917369846090e-02
4.079676172970644887e-02
3.901698789779418225e-02
3.821580828571439353e-02
3.964367164594953530e-02
4.077481186602496116e-02
3.851136764649323169e-02
3.696671957773008804e-02
3.764092570106503804e-02
3.767487715815849569e-02
3.785155128908669619e-02
3.827160335048509360e-02
3.807278962366005687e-02
3.728698207172622542e-02
3.732736771259111130e-02
3.746007161795777279e-02
3.687908069389914806e-02
3.733632265849635978e-02
3.729531761843378479e-02
3.681896449023037976e-02
3.689017307134145190e-02
3.630397876810563529e-02
3.664874938153397932e-02
3.738258732765763204e-02
3.736960577810483769e-02
3.802579993763977734e-02
3.831244043770405672e-02
3.766759180611443936e-02
3.831086706448297297e-02
3.851782868116241515e-02
3.652993481549080684e-02
3.671927659876317307e-02
3.631502619741659721e-02
3.620851906811542453e-02
3.629966323874057876e-02
3.508170573519460433e-02
3.566413918417309092e-02
3.585769744902758682e-02
3.618412741014230549e-02
3.615735824144620386e-02
3.570492865376286018e-02
3.582334435343033363e-02
3.604298085416548364e-02
3.696370486973387520e-02
3.701605916839241506e-02
3.666511948495382311e-02
3.692754878001783259e-02
3.694315117083504796e-02
3.620845835758228909e-02
3.577512670821940410e-02
3.632083829003457387e-02
3.669863332856800747e-02
3.634883721031947207e-02
3.482658931883228504e-02
3.428144765832789181e-02
3.492486962273404216e-02
3.453587073963383658e-02
3.531825140217634273e-02
3.528270906128099654e-02
3.441631202265713757e-02
3.548536072563755750e-02
3.516890768464168288e-02
3.428635668506025552e-02
3.478683969147968597e-02
3.533214523765141474e-02
3.514582465823127416e-02
3.477265838504892820e-02
3.404804524377972458e-02
3.396944538874642483e-02
3.440799933469691069e-02
3.484181378545153640e-02
3.546416234953769092e-02
3.411392888009835006e-02
3.313193796411106201e-02
3.346164064158722862e-02
3.330932725054439741e-02
3.309361235963043796e-02
3.321291495639350222e-02
3.269269062867896647e-02
3.324376913474504786e-02
3.445044697357788066e-02
3.432201095193013890e-02
3.404153321012063499e-02
3.348431912022900581e-02
3.293847146312357810e-02
3.282069222111341777e-02
3.314113049215610535e-02
3.381264078938790024e-02
3.343499950361710632e-02
3.286557054683700990e-02
3.329830453444010407e-02
3.315837291685574950e-02
3.375129018708637046e-02
3.393639531618492661e-02
3.331321585972782384e-02
3.356221078669168606e-02
3.361801197814245912e-02
3.276008869216540803e-02
3.185225745348679860e-02
3.190375914597225193e-02
3.247129811694914048e-02
3.168386681342801742e-02
3.154300170828068517e-02
3.232551270111434089e-02
3.299015984670245621e-02
3.345682431093104786e-02
3.235029893489219099e-02
3.248871846712803740e-02
3.313854449925096590e-02
3.206574898112870414e-02
3.139816094789929513e-02
3.213483747118751899e-02
3.138543938852114690e-02
3.100446674941113867e-02
3.231962762877661072e-02
3.218733586936328717e-02
3.251162180020544107e-02
3.257615023005010907e-02
3.084653216054928163e-02
3.131580403194003659e-02
3.194447626662261924e-02
3.173359991149291015e-02
3.180497447727860527e-02
3.007103643023669934e-02
2.977394912970414420e-02
3.075408734759741206e-02
3.058599630262593197e-02
3.102607172312221023e-02
3.131297302135208765e-02
3.052820428545704318e-02
3.034142554343464623e-02
2.936566830932344635e-02
2.905359188467392800e-02
2.994629269436512725e-02
3.000684365655369515e-02
2.928987754659933759e-02
2.956313946394206055e-02
2.996952712529349708e-02
2.963472714459739268e-02
2.985972351301210623e-02
2.972865338823311998e-02
3.033255404729342034e-02
3.082922402002877260e-02
3.025459967971651232e-02
3.037524477336264739e-02
3.053625309980915331e-02
2.976129096326048454e-02
3.025056781209359627e-02
3.131907747845238260e-02
3.050111897958228055e-02
2.998769632878696065e-02
2.988099118661272438e-02
2.949315287758494733e-02
3.017832401140103579e-02
2.974148319638638197e-02
2.920618196787987120e-02
2.868164684189952393e-02
2.801097096068389664e-02
2.841442625023458263e-02
2.867584831760135872e-02
2.939225757003678316e-02
2.838981053663529666e-02
2.837181399581409358e-02
3.033507575155991107e-02
3.056301069996658279e-02
2.943284455927319340e-02
2.857723029482118343e-02
2.788107128804738141e-02
2.730829742204040483e-02
2.792496612600432054e-02
2.888207616707156103e-02
2.865665604186634977e-02
2.821427311096388196e-02
2.874583600743649617e-02
2.901745169528937435e-02
2.831879088894842522e-02
2.716501461619355226e-02
2.598317244489016173e-02
2.645096622004652898e-02
2.778444403754155162e-02
2.844804406012346396e-02
2.848618848344862051e-02
2.797801225531986249e-02
2.864902887214569940e-02
2.869006100398096420e-02
2.821279248378259427e-02
2.800747191790853990e-02
2.829348745237169824e-02
2.799832453597360382e-02
2.701537520691491001e-02
2.772412096250328334e-02
2.759172495489380442e-02
2.719898423212297606e-02
2.762809921854557718e-02
2.730850078754092081e-02
2.694188474486170978e-02
2.745180491873145529e-02
2.822798135265667738e-02
2.779458677079338358e-02
2.741915370255326723e-02
2.718993174852915584e-02
2.647782228710314836e-02
2.645862296931668009e-02
2.667357998335117414e-02
2.728111713440829755e-02
2.793602796545263667e-02
2.724277940110540405e-02
2.717592788544527516e-02
2.659375922671779885e-02
2.636476303149935460e-02
2.749382241018666351e-02
2.689260637772139528e-02
2.576124595535220219e-02
2.579102469256163571e-02
2.617799363698034704e-02
2.755924985190652196e-02
2.752637628250420923e-02
2.664515955717576892e-02
2.689252562791196594e-02
2.577500588548431101e-02
2.503963195607860487e-02
2.604943028847998485e-02
2.697953753076548153e-02
2.658802758959629906e-02
2.691256982039463147e-02
2.700608329587532094e-02
2.575063742237616513e-02
2.532019305562893327e-02
2.543711882086610240e-02
2.566742801307844019e-02
2.617778314762047448e-02
2.658795462421519734e-02
2.534586062004901691e-02
2.490898730057222038e-02
2.589543090576172657e-02
2.517217040614815396e-02
2.473816173076490155e-02
2.562006370399720970e-02
2.610688779634409012e-02
2.555415631506422619e-02
2.553353420199757154e-02
2.488015084285944215e-02
2.442706314663949455e-02
2.581753183238245583e-02
2.667623085125590127e-02
2.638549435320060657e-02
2.567562464638391967e-02
2.506295830424528498e-02
2.563736510569039270e-02
2.616098668545902353e-02
2.517624668936319088e-02
2.531455760817071660e-02
2.567293852352678027e-02
2.484834821566640761e-02
2.490468226628963361e-02
2.536533823712729119e-02
2.504598027609571814e-02
2.476213152972701198e-02
2.425581037837013301e-02
2.415783668443362980e-02
2.492777921389423279e-02
2.434095903608263223e-02
2.385667966083792127e-02
2.429595297806977708e-02
2.428735422050982279e-02
2.406312269388530614e-02
2.344722325159503962e-02
2.379894358895418005e-02
2.430545060876591890e-02
2.436379311539914674e-02
2.441493950844213223e-02
2.414398201663586069e-02
2.409977067024466832e-02
2.396171471043691270e-02
2.432166632534272371e-02
2.441595497942701185e-02
2.414971176566862998e-02
2.442740744305044870e-02
2.519543116285040754e-02
2.467322618175690069e-02
2.393768967198153449e-02
2.331111689119911429e-02
2.302465397563432589e-02
2.383993466026450292e-02
2.380862168858888586e-02
2.346282597841157017e-02
2.390703712326826963e-02
2.407301976622772816e-02
2.354457000748624851e-02
2.408753061003868212e-02
2.452512852647972807e-02
2.373454982180584275e-02
2.333887542607715124e-02
2.375077108748069321e-02
2.402491141916004644e-02
2.390862621206969046e-02
2.369798872191287292e-02
2.316106665884696408e-02
2.250173800650353759e-02
2.256762656950218882e-02
2.363093953747717052e-02
2.437777941082750616e-02
2.397064166606112032e-02
2.336369972397797298e-02
2.312778753386837693e-02
2.337285456597706576e-02
2.320483795966909318e-02
2.273296683823054776e-02
2.240142664643470644e-02
2.320079999616563027e-02
2.387079319335717875e-02
2.332901843930967889e-02
2.333835922089392070e-02
2.349195921707890322e-02
2.311818811560705997e-02
2.306555506057501523e-02
2.288865420535455067e-02
2.217771847061589599e-02
2.226986882569571488e-02
2.207138504216377486e-02
2.208532710265249943e-02
2.277263454894154493e-02
2.226867824234535914e-02
2.204301953173276596e-02
2.212824400816701398e-02
2.176144267855103370e-02
2.225973055382986926e-02
2.301841254679144050e-02
2.333326257312657442e-02
2.324884568968508397e-02
2.282401207771674392e-02
2.245100531922954515e-02
2.267274958107933641e-02
2.340420830008571942e-02
2.263201532908107327e-02
2.227853967056085335e-02
2.288544749914952700e-02
2.323179507822859674e-02
2.269460337481351772e-02
2.211360206300429926e-02
2.240536006364344385e-02
2.241699538039110609e-02
2.157010357855565844e-02
2.131321880811977779e-02
2.249214265491782799e-02
2.270377149922955112e-02
2.252456316623534238e-02
2.153818397123608702e-02
2.124882753854108811e-02
2.165961095261981564e-02
2.208360900262896706e-02
2.269646301895409876e-02
2.248548931135838091e-02
2.200896795068734563e-02
2.182938138931162300e-02
2.196271219916612685e-02
2.148511348105968527e-02
2.141345650643325035e-02
2.165154434639542796e-02
2.221444516916140297e-02
2.203560078669048253e-02
2.158607231253400691e-02
2.145129213072169763e-02
2.116495235985450460e-02
2.144826760476729877e-02
2.143455352564884592e-02
2.140916256639477724e-02
2.184635632811701353e-02
2.158819746322549263e-02
2.086981049503735045e-02
2.129966155919400805e-02
2.236504482116461606e-02
2.164969800275522507e-02
2.102249123707201905e-02
2.139371134123587911e-02
2.150245686275029794e-02
2.149029704228258564e-02
2.101448244122460993e-02
2.089917372499272910e-02
2.179447827291008249e-02
2.203859466330858677e-02
2.129003876222515870e-02
2.093776965856289363e-02
2.049072644495147574e-02
2.089686337592615989e-02
2.121799534132145018e-02
2.082649379071972381e-02
2.085390193946328602e-02
2.130274419860635551e-02
2.128481612575226778e-02
2.112146403393832389e-02
2.144927508552334564e-02
2.173676075069062505e-02
2.137622335105045582e-02
2.116124473176201476e-02
2.195438901158496686e-02
2.124822685394801847e-02
2.039471465855875396e-02
2.040144076356306332e-02
2.029990709131238719e-02
2.062828301459817062e-02
2.076653174396673324e-02
2.058953633741110109e-02
2.072239977035925801e-02
2.073096224295048473e-02
2.011369617209861002e-02
2.033380547867287211e-02
2.122182243152839418e-02
2.106550201176525874e-02
2.022463951657158324e-02
2.016246114872822723e-02
1.995779180454809384e-02
2.000644104125818765e-02
1.995297927123138373e-02
1.955209880909642220e-02
1.987956163201887866e-02
2.017458461525821131e-02
2.074494334233253565e-02
2.091288065023163417e-02
2.096126321626031949e-02
2.103656074544470872e-02
2.058027851831511698e-02
1.993278404928834277e-02
1.968309956118125675e-02
2.005814518514766748e-02
2.008846961285772753e-02
1.988824444301600172e-02
1.997287737261407153e-02
2.038785284750885274e-02
2.037300174457574650e-02
2.010821483904689372e-02
1.932538737822813921e-02
1.923002984351642602e-02
1.993847520307542517e-02
1.998661475420324476e-02
2.021465931885747802e-02
2.052401948385163336e-02
2.044823625723971375e-02
2.016253017035998796e-02
1.972500627074241092e-02
1.974106882774506050e-02
1.970544379914324074e-02
1.927265639209154585e-02
1.857585385128768946e-02
1.902778669397739431e-02
1.947776663624417592e-02
1.896136617075553851e-02
1.943871087541384352e-02
1.971333585015425799e-02
1.964358108593164051e-02
1.962871185428141305e-02
1.931775693965803384e-02
1.930526864545990817e-02
1.920541588247031209e-02
1.937071260021033803e-02
1.921081868058215070e-02
1.894228662697851340e-02
1.943966060935633719e-02
1.890742111363942837e-02
1.837095537560824721e-02
1.903870099455240092e-02
1.922881240462797139e-02
1.900813056419500130e-02
1.957504995849086368e-02
1.960834831654478458e-02
1.938911772750725321e-02
1.936285527940343268e-02
1.894962722072162167e-02
1.929809178075313214e-02
1.896240171176699629e-02
1.874223351752155389e-02
1.940817843987292790e-02
1.910923582042322807e-02
1.929984121887750453e-02
1.966521240065069454e-02
1.899934406007542168e-02
1.878562577590663779e-02
1.911364671193496734e-02
1.889003755249469077e-02
1.874819029224955233e-02
1.890992299357290019e-02
1.837840709339864584e-02
1.821792183274986709e-02
1.890735880245338757e-02
1.941132816340918402e-02
1.941831838763749887e-02
1.888828885142497874e-02
1.948585838680572460e-02
1.916689350771943676e-02
1.870220186540106494e-02
1.878781520535827837e-02
1.854037850753171429e-02
1.826407366624752462e-02
1.829348252328959548e-02
1.933274263503587456e-02
1.896952600955365692e-02
1.827010569105211313e-02
1.861280871139059032e-02
1.904477151886479688e-02
1.883161732154773824e-02
1.861536428946500635e-02
1.857707131944319121e-02
1.841810662798173612e-02
1.856939617203691092e-02
1.882473009771842495e-02
1.888666377243317443e-02
1.889223646344988239e-02
1.896542642931877548e-02
1.904861958078286899e-02
1.898940559500818248e-02
1.846898313753198365e-02
1.839005564096345136e-02
1.805122235309041326e-02
1.764442904779002161e-02
1.838887553430908206e-02
1.851154263119053275e-02
1.861799314374690956e-02
1.900640817040527217e-02
1.871138349188375752e-02
1.816491543373984288e-02
1.782274357252072380e-02
1.759675671222957205e-02
1.790940256254305168e-02
1.798626761874118005e-02
1.780190157415883351e-02
1.808444631731991048e-02
1.805006955318408726e-02
1.807224152551290680e-02
1.768590179226831732e-02
1.760778313363916756e-02
1.785451370429901041e-02
1.761352481430308869e-02
1.773287311540012665e-02
1.814851307092598537e-02
1.818243409520029635e-02
1.819224601888195375e-02
1.851419528879618900e-02
1.815102709942821926e-02
1.769798748492004345e-02
1.822493927595507726e-02
1.799995620883389907e-02
1.725085663588303217e-02
1.773415862459475079e-02
1.759220202750024983e-02
1.719553622349567074e-02
1.716639385768342629e-02
1.764661530407112336e-02
1.827846038727785200e-02
1.778331149011717210e-02
1.747755832995342984e-02
1.761931972119933076e-02
1.777457489361965529e-02
1.718530717037513797e-02
1.694576675705163765e-02
1.690920341200551763e-02
1.677472403534793766e-02
1.714831832180311808e-02
1.727953568836583867e-02
1.713288889953985816e-02
1.744018117422102554e-02
1.790436732146367255e-02
1.737528626198618642e-02
1.680149446740894156e-02
1.721626312534355746e-02
1.802939350690405812e-02
1.777999594283504944e-02
1.716491786224471489e-02
1.682008926567013854e-02
1.743903728407675963e-02
1.802742994319507519e-02
1.714525922831392629e-02
1.666501314795004046e-02
1.674056273505048278e-02
1.682289938388800699e-02
1.710725451327823818e-02
1.722315601372537835e-02
1.672799155558858317e-02
1.716955830354972845e-02
1.784770665360867550e-02
1.762678030874910429e-02
1.748838258561984799e-02
1.768607639819790370e-02
1.702200715972413195e-02
1.646774861901910414e-02
1.709363042569082142e-02
1.728604424273478060e-02
1.734641942146539911e-02
1.731438762816991245e-02
1.711285218942645500e-02
1.742502467249506734e-02
1.746597105077478396e-02
1.679888944224052980e-02
1.696883086906839089e-02
1.729599474468654016e-02
1.693570788817198858e-02
1.693713402594670264e-02
1.691536616491299411e-02
1.671352642623760709e-02
1.618828907120007862e-02
1.651037634341229188e-02
1.672466813052584170e-02
1.638536379587573338e-02
1.653626523180477814e-02
1.637042345646214439e-02
1.621023216179517598e-02
1.631033537867710922e-02
1.625495927961128836e-02
1.642400340351025598e-02
1.685081212163054565e-02
1.638209616144890857e-02
1.643328034654062061e-02
1.685564266145114440e-02
1.678307000642799418e-02
1.667600731710255912e-02
1.654083457434713661e-02
1.656727026018255111e-02
1.636192602719989397e-02
1.639648226092793940e-02
1.650253849196631900e-02
1.633119043306283102e-02
1.635039267524172196e-02
1.652098366042652200e-02
1.639358317267406925e-02
1.637202863024224062e-02
1.664672875369026250e-02
1.608941400721897869e-02
1.634951797545219909e-02
1.690231723334761557e-02
1.650033282719932937e-02
1.636128337919465214e-02
1.653120214729613888e-02
1.638324468771470629e-02
1.606737456412722295e-02
1.657586527256119449e-02
1.687819249728333623e-02
1.653710520878709511e-02
1.651944591380707580e-02
1.711457910469505600e-02
1.663184762112772733e-02
1.591910960472974618e-02
1.607076578619432219e-02
1.605684184635512365e-02
1.598238243124393276e-02
1.529212768255076675e-02
1.573704850328333515e-02
1.723411258591055206e-02
1.660079145415047433e-02
1.610858922125687001e-02
1.629558179633762080e-02
1.572018657641078773e-02
1.570726293838175039e-02
1.629311675546760152e-02
1.614523049986190187e-02
1.560428514729276031e-02
1.564212934979946484e-02
1.591249541053190233e-02
1.582366050135248364e-02
1.578237399279088307e-02
1.640726567221818810e-02
1.653674729906081525e-02
1.593254109133987115e-02
1.544251081218711227e-02
1.536610317369449009e-02
1.549443328333277407e-02
1.538328206790368601e-02
1.532120547234283245e-02
1.583364840904501886e-02
1.593234110887090452e-02
1.567722266107523729e-02
1.545936914584602508e-02
1.553789113564667951e-02
1.592953288061779715e-02
1.557345032669628544e-02
1.549100509093517472e-02
1.570758304745007231e-02
1.540360336608292621e-02
1.533144439827836478e-02
1.512935818093319625e-02
1.514463539895877751e-02
1.586378533672523627e-02
1.589161277026073654e-02
1.552392028135226101e-02
1.579053259141233873e-02
1.573644038292319053e-02
1.528803991154361816e-02
1.554074790588280686e-02
1.613370663823833831e-02
1.600627536320583730e-02
1.538809424457734769e-02
1.519380260422532707e-02
1.540493544922828806e-02
1.548368635986263793e-02
1.567400406932026313e-02
1.547227246753385931e-02
1.513882305330551195e-02
1.476519179632041281e-02
1.468915875235627007e-02
1.491506774233035057e-02
1.502281996277056962e-02
1.516172827435031088e-02
1.527778579302745479e-02
1.524130372702200802e-02
1.508474300694602303e-02
1.510346685627622122e-02
1.527799259387883912e-02
1.517045757750023691e-02
1.498198449378631940e-02
1.501392896752874739e-02
1.505445515916391773e-02
1.522978198336606345e-02
1.540792759135404567e-02
1.491350348228657509e-02
1.498901112062049623e-02
1.524737245619209834e-02
1.486180701940141742e-02
1.548682248665711123e-02
1.580560033895537717e-02
1.549414749898591660e-02
1.507046064070852696e-02
1.478576458384532784e-02
1.483414787806874163e-02
1.451553746723800199e-02
1.426964839333613212e-02
1.465509388424708972e-02
1.510340623939929010e-02
1.481503035233211647e-02
1.458089420664759363e-02
1.512548933342071182e-02
1.470594612564783341e-02
1.440011613212002425e-02
1.490283635846498429e-02
1.493677324147580851e-02
1.526244240947141791e-02
1.537210642036581330e-02
1.465219689929546550e-02
1.438712643112416943e-02
1.452209549856975888e-02
1.442489188820044593e-02
1.464417308723101920e-02
1.462042118275768895e-02
1.449392681847775678e-02
1.474023003498686236e-02
1.437665668198587730e-02
1.418417367095208513e-02
1.472234882507355777e-02
1.490315310351429320e-02
1.483233543849362887e-02
1.483882042460491109e-02
1.459704775729342430e-02
1.478088271501643534e-02
1.512854176657588146e-02
1.470305568897455756e-02
1.429679155540673069e-02
1.413175076035855932e-02
1.414271776029456945e-02
1.446477727164008700e-02
1.461256620497250816e-02
1.447255665410514432e-02
1.476207156958663294e-02
1.459361223487574272e-02
1.413341977139155256e-02
1.394016332764558795e-02
1.379617896080314460e-02
1.457520580690723974e-02
1.530271519569337789e-02
1.470146665432645570e-02
1.425428217642030725e-02
1.423694697001903070e-02
1.426361051476446144e-02
1.426973388078904559e-02
1.390016199296793126e-02
1.354199251466474407e-02
1.392448608949964188e-02
1.445238048054928517e-02
1.424318121554908265e-02
1.414417903005718395e-02
1.442935824419874606e-02
1.463203334148947300e-02
1.427531313546487671e-02
1.377629660285775194e-02
1.407469494312330385e-02
1.450910329262364122e-02
1.433005169696149883e-02
1.405931565276317616e-02
1.407910523674150115e-02
1.458948725888459252e-02
1.455592647579530448e-02
1.426805769382400585e-02
1.399493328945298348e-02
1.369287824444842365e-02
1.391618134804905975e-02
1.409200430811822710e-02
1.386300054231308192e-02
1.350165285785550652e-02
1.330054980386957512e-02
1.329109563118654330e-02
1.341592162565583002e-02
1.372953273336537279e-02
1.413576662481406780e-02
1.375156564790261209e-02
1.323212626917274516e-02
1.364362420645635898e-02
1.370080292237395997e-02
1.372926360349605024e-02
1.396053242230626580e-02
1.338530029585966764e-02
1.305271431890993143e-02
1.323612903771456857e-02
1.358909501530788759e-02
1.400652628682387199e-02
1.395000095772871984e-02
1.382219703599596970e-02
1.360561999551273930e-02
1.343219785061921384e-02
1.405319229941265520e-02
1.393962757796127043e-02
1.331407612043254349e-02
1.315639160900393054e-02
1.361147578951186869e-02
1.378957678821294587e-02
1.361381886344078043e-02
1.351427399919801799e-02
1.293488031438422975e-02
1.305840529552190418e-02
1.377875973762710850e-02
1.383958821584008875e-02
1.329497784789738374e-02
1.314081522326209471e-02
1.312767653798182707e-02
1.364170182367262923e-02
1.398410505040055714e-02
1.373906274312803460e-02
1.372918296867546573e-02
1.355035277364730582e-02
1.378803758594600304e-02
1.374293850837931229e-02
1.365882898401556481e-02
1.364343025808645825e-02
1.305892144646729827e-02
1.320689182492878165e-02
1.352229347107908146e-02
1.299112997268393570e-02
1.264314951615419860e-02
1.301055279641677095e-02
1.356097325669162849e-02
1.354087437560881971e-02
1.294288058570649755e-02
1.312145155705409828e-02
1.319370734678656024e-02
1.278057482109020565e-02
1.272310555648912926e-02
1.335812755057949781e-02
1.390303933332138683e-02
1.333159705294549406e-02
1.312092197958397710e-02
1.299563242288365519e-02
1.254056142058775948e-02
1.256410765055669676e-02
1.277660703243235253e-02
1.299458887300763629e-02
1.324236359443425361e-02
1.309354143064765837e-02
1.251521008004986488e-02
1.276082839310505208e-02
1.333336736925489797e-02
1.324258233238622372e-02
1.300826968780952747e-02
1.258833399940416375e-02
1.283578913981366608e-02
1.307130102933280399e-02
1.279660693807689771e-02
1.298099265694215715e-02
1.274949946107352926e-02
1.272900696593061085e-02
1.305722759780066251e-02
1.290356482374308000e-02
1.286792854749831995e-02
1.261013668545147258e-02
1.234726003578383302e-02
1.239427776076527411e-02
1.223382544025489009e-02
1.247580000245954342e-02
1.274573137455297517e-02
1.244140584133558367e-02
1.222995151834085741e-02
1.216895381877963062e-02
1.219037265576354383e-02
1.238690388445660116e-02
1.241494894125223791e-02
1.216424675370002609e-02
1.207813730956831463e-02
1.210783318688434147e-02
1.230693708821328433e-02
1.282013241742771363e-02
1.280316267350524451e-02
1.246217221013245016e-02
1.246599969439711637e-02
1.230203834266609120e-02
1.236045402925847053e-02
1.280144669395054564e-02
1.273535528777236005e-02
1.232981732942165821e-02
1.203945893997432348e-02
1.227559875854809107e-02
1.265622508550131621e-02
1.272024141657789216e-02
1.255804674615510624e-02
1.205907002701692675e-02
1.161423545317947191e-02
1.184159829090752729e-02
1.196975324645409983e-02
1.198927409450434127e-02
1.224631473371583408e-02
1.259472207617675157e-02
1.267271405819707548e-02
1.213602529658926871e-02
1.177852343849105331e-02
1.204693705074809038e-02
1.257496883669541494e-02
1.228171595830990226e-02
1.214928850386060716e-02
1.203374454079764178e-02
1.198952577811097757e-02
1.200804702960551335e-02
1.189369705308276730e-02
1.208777067819898597e-02
1.216636337496166537e-02
1.204760067889522508e-02
1.205698271686297604e-02
1.220514713153533250e-02
1.213545680852032640e-02
1.215572000867593677e-02
1.220071169964121426e-02
1.219222686719585724e-02
1.216688763916448993e-02
1.196658662123972067e-02
1.191425433005159108e-02
1.221521012072287332e-02
1.200642586074068471e-02
1.152665961828786868e-02
1.192919804901617677e-02
1.196056452476394402e-02
1.172025685344586614e-02
1.180026399614728973e-02
1.156178139882852243e-02
1.177496352592051834e-02
1.180312779845419519e-02
1.178291519459860083e-02
1.212033778346786016e-02
1.206932963729990919e-02
1.165706396636053549e-02
1.149266168707363533e-02
1.158929426703871404e-02
1.149661484049221451e-02
1.134832832223990444e-02
1.132884166316562580e-02
1.134497524569247004e-02
1.150772899134418215e-02
1.144102940759889400e-02
1.151013631998381095e-02
1.163464376581478318e-02
1.161025346188194682e-02
1.166928653384719135e-02
1.154824697638994271e-02
1.159166811408445311e-02
1.188052332741386212e-02
1.194992486354400953e-02
1.192572348965757756e-02
1.159665513666998347e-02
1.096153942813636248e-02
1.147574126053476848e-02
1.173274325288331012e-02
1.129369646509586697e-02
1.138018563866343737e-02
1.173914963463523232e-02
1.168074994121221476e-02
1.164893231652687836e-02
1.176602986559920766e-02
1.143996924039176848e-02
1.133174097305302518e-02
1.139692511361120771e-02
1.115375864026072611e-02
1.146039061736075539e-02
1.146017581106741415e-02
1.097407766784581212e-02
1.120377786847418650e-02
1.113005061287792620e-02
1.089909354737695658e-02
1.123880018926967997e-02
1.150120547879616983e-02
1.151520201090204011e-02
1.136051590084484302e-02
1.093481931487839086e-02
1.080340350150870744e-02
1.110337868874442663e-02
1.099062655937786855e-02
1.078695847627367602e-02
1.112666056598163832e-02
1.114635025322180915e-02
1.102861175866641508e-02
1.119296842405706656e-02
1.141353649727065711e-02
1.145831034555724014e-02
1.125939335538563707e-02
1.128845365054207892e-02
1.130229762755390575e-02
1.096633954487078073e-02
1.095290895072539503e-02
1.116363810853061161e-02
1.121985558806218482e-02
1.091036965802533523e-02
1.071804376090865728e-02
1.078808756834440108e-02
1.082049450393004347e-02
1.101081647967837134e-02
1.113830916841393459e-02
1.092275357533918113e-02
1.070059203490943481e-02
1.069963953471872106e-02
1.080378260738601957e-02
1.074127553640635141e-02
1.074946895419926288e-02
1.106793285451133750e-02
1.115732823592396200e-02
1.117576981392412287e-02
1.124863066763816082e-02
1.108490746701305991e-02
1.085436101843152874e-02
1.072897013884559041e-02
1.059992718229223717e-02
1.076258503902724657e-02
1.118137161277859420e-02
1.106343547235385562e-02
1.070236713921935215e-02
1.060190518514178212e-02
1.086678867297188184e-02
1.101866108808155151e-02
1.067924393243924533e-02
1.029171172894456816e-02
1.049258127177258963e-02
1.051561927460023006e-02
1.040784004483670359e-02
1.046098390436514362e-02
1.037099974632735462e-02
1.055710287295164897e-02
1.097549496490302437e-02
1.079572885520268914e-02
1.043283365845443407e-02
1.082780888965052812e-02
1.103127303183077182e-02
1.068092976249571287e-02
1.060097025564991739e-02
1.082751632279598669e-02
1.084368677503110175e-02
1.055571545743447422e-02
1.056254434449010148e-02
1.067585927272457318e-02
1.046292309690361952e-02
1.045296236911033919e-02
1.036116937270464486e-02
1.027760457423752133e-02
1.041184834505782912e-02
1.060325348161990887e-02
1.044981699019825738e-02
1.023760068438031058e-02
1.032014757328880358e-02
1.046759670033080812e-02
1.048456429617782015e-02
1.041429521623700102e-02
1.012208883395887722e-02
1.008525622147324156e-02
1.034255346751522010e-02
1.020838746308483716e-02
1.005743269347985670e-02
1.022525199717446050e-02
1.037378763644608917e-02
1.011232422518324771e-02
9.938213942200724987e-03
1.001187915503106048e-02
1.041753212741700768e-02
1.069091362147198479e-02
1.032655300457041569e-02
1.011743534537588862e-02
1.017277004937728116e-02
1.036599794178245243e-02
1.048629510283183991e-02
1.047970490292598859e-02
1.013982182035756685e-02
9.880733234583509786e-03
9.949649671080142491e-03
1.004590742734949582e-02
9.818780678474596860e-03
9.908026694776755558e-03
1.023627569081941163e-02
1.024376640170974150e-02
1.020934422635672717e-02
9.880100181495361442e-03
1.002968774914598897e-02
9.973487556564861536e-03
9.967987952499408541e-03
9.969889043843839158e-03
9.916917496504367921e-03
1.027217989534145309e-02
9.920113407895751398e-03
9.577815188726098924e-03
9.913122533823983187e-03
9.926400185905544585e-03
9.979067008195756025e-03
1.024801823888622440e-02
1.014288929890242927e-02
1.006093439467440828e-02
1.001487417031915288e-02
1.027231897148006730e-02
1.010145008868343700e-02
1.005828454741476523e-02
1.032559047921900904e-02
9.742575350592506261e-03
9.583278208528734840e-03
9.822867167973448402e-03
9.453573778184199208e-03
9.643216243784330857e-03
1.011111048389950855e-02
9.748022112185093097e-03
9.580956180090463223e-03
9.601519800384646780e-03
9.600793401630287882e-03
9.775761228597431782e-03
9.549599218803181064e-03
9.421458070552873182e-03
9.588691468589224595e-03
9.592468103897662871e-03
9.243270480034898595e-03
9.626316375041320261e-03
9.799561119982504870e-03
9.537799968287886954e-03
9.642250295342045738e-03
9.668036148728995777e-03
9.801194302553436349e-03
9.552002323139983930e-03
9.228306965032228096e-03
9.370365827370870024e-03
9.730332514293159665e-03
9.916200596297504444e-03
9.970138187736846819e-03
9.987650078018479524e-03
9.811701047038269910e-03
9.708624646184833840e-03
9.721292043057681853e-03
9.401731515240435363e-03
9.189969307975477675e-03
9.241833291498033690e-03
9.205341072454454460e-03
9.289600053653090939e-03
9.463168303294312508e-03
9.527280523607663254e-03
9.266496493976452559e-03
8.988895670055440171e-03
9.122710226122222529e-03
9.287231934687233820e-03
9.391263093980408913e-03
9.452687231444826393e-03
9.551015180215324807e-03
9.676700689662613361e-03
9.731419828782655185e-03
9.598479850378866321e-03
9.653449050519033112e-03
9.576538981781417340e-03
9.117206182117211163e-03
8.948461574148669148e-03
9.475952574880135842e-03
9.695656935985133562e-03
9.384453376983735093e-03
9.194644982270017142e-03
9.040134234938603311e-03
9.045394247066584209e-03
9.415034483243132218e-03
9.654610181971336538e-03
9.086427550776900869e-03
8.646897493661449136e-03
8.726487456613299040e-03
9.316071059552061620e-03
9.431596328254470904e-03
9.124982898650029622e-03
9.105812572914522701e-03
9.162331767187966922e-03
9.185924769637967766e-03
8.978240313783011906e-03
8.840282596730700965e-03
8.874577822184211151e-03
9.273124271663570756e-03
9.366398005074560301e-03
8.945701457332399728e-03
9.107179359431090762e-03
9.257199083935130357e-03
9.030261316239528852e-03
8.945920046056295497e-03
8.937439063602926892e-03
9.067830801881964289e-03
8.954536592145807133e-03
8.679726591970820040e-03
8.665465684190494858e-03
9.004573184752532808e-03
9.190788391515958625e-03
8.944063998928070830e-03
8.927157808516725593e-03
9.167407677148990339e-03
8.829064252967618390e-03
9.003308144553733364e-03
8.986828812171712352e-03
8.797492965073440072e-03
9.148342138165063003e-03
9.064875519100026868e-03
9.202897441577460175e-03
9.198286955683707480e-03
8.954511032608048274e-03
8.819347272358665085e-03
8.794218186477577651e-03
8.765234097667259916e-03
8.637541535718752661e-03
8.686695737673433976e-03
9.013942841696124739e-03
9.031491390217551846e-03
8.661056853810250242e-03
8.377030225064342750e-03
8.281231559178701615e-03
8.388237418531837436e-03
8.373402773684458789e-03
8.639916511100614177e-03
8.841835085501808036e-03
8.866763397700375832e-03
9.113487502038853175e-03
9.258065312867568009e-03
9.023076533335750229e-03
8.812886451545714692e-03
8.833977160941440532e-03
8.678439956795841806e-03
8.497323255734710520e-03
8.290265305582867825e-03
8.584664409066959656e-03
9.007204490961576507e-03
8.779304322615442968e-03
8.587147775842499456e-03
8.918298251820619763e-03
9.001966417867639930e-03
8.749326698330426449e-03
8.510528809115095947e-03
8.503497294680284133e-03
8.479080581080961077e-03
8.338788823024977787e-03
8.460589566729952160e-03
8.599155233965124004e-03
8.800657952825488572e-03
8.573947856957172056e-03
8.597985614211650987e-03
8.651381978874893991e-03
8.586229950488287813e-03
8.656233167079020047e-03
8.552083090981940985e-03
8.482596982505717642e-03
8.474242688202016094e-03
8.512745986869326223e-03
8.289034071537446785e-03
8.437434170298123426e-03
8.533189259398858348e-03
8.348364812650473435e-03
8.546895402797698507e-03
8.663149444755609274e-03
8.814991905810327238e-03
8.761323409724618497e-03
8.590239277486318159e-03
8.385334174041254862e-03
8.241354902180194480e-03
8.222740413946227206e-03
8.303818704729954217e-03
8.431132557696691815e-03
8.440239986755464219e-03
8.501759982673866983e-03
8.264909266061628429e-03
8.008580807754787922e-03
7.875662252757962417e-03
7.804223291331224659e-03
7.853902400858080515e-03
8.043261601646879352e-03
8.217032869568305364e-03
8.397966082658473580e-03
8.317712277311324620e-03
8.144807221512742612e-03
8.102410317399092246e-03
8.429944126134925400e-03
8.504827943626325909e-03
8.286906925494153670e-03
8.267291673759608397e-03
8.215375818127926971e-03
8.328736008648385605e-03
8.232773275154965306e-03
8.172436522474516712e-03
8.330730289516943138e-03
8.366875599519370960e-03
8.376447492841420858e-03
8.061267831647886406e-03
8.018677658255658411e-03
8.259249894114301452e-03
8.271451870561070258e-03
8.019611134865527874e-03
7.796645391839645417e-03
8.088965434103806765e-03
8.104934689426818856e-03
8.059659040831118268e-03
7.993824340975059020e-03
7.991383144842644295e-03
7.954788175782590703e-03
7.698139119347443063e-03
8.243886132281932552e-03
8.381871783040192522e-03
8.079517109108945438e-03
8.268706850726446553e-03
8.161336294661071522e-03
7.977302148472016283e-03
7.876780012860424424e-03
7.981445801836248646e-03
8.075277185404860364e-03
7.931959518147560159e-03
8.214662428944115649e-03
8.344925187261015287e-03
7.867483775106058966e-03
7.586541300284505192e-03
7.941118951083696656e-03
8.191985972667922486e-03
8.061460039033846794e-03
7.973539642230765070e-03
7.992964044628262862e-03
7.940353341391134800e-03
7.942195424279541172e-03
7.948515505464335065e-03
7.775990913310317984e-03
7.941510425254857952e-03
7.961423609646094482e-03
7.860902599561774701e-03
7.845328090234037627e-03
7.840568821379250222e-03
7.890116131354252965e-03
7.983532750490001523e-03
8.121507668617361161e-03
7.906431738934870113e-03
7.730532652098639872e-03
7.696702993092885414e-03
7.579908373527120477e-03
7.861017945086685652e-03
8.219163182858070515e-03
7.989757798329803415e-03
7.739458227291855751e-03
7.584993753601809371e-03
7.552103214906527584e-03
7.556786693892497513e-03
7.741756472332692735e-03
7.808235941158757874e-03
7.656150804582349118e-03
7.883041326171277841e-03
7.547870706202598062e-03
7.418965925648805457e-03
7.599834740945808804e-03
7.497192544105374216e-03
7.774259073761517237e-03
7.862265692029041936e-03
7.839746470772577039e-03
7.866815925106740437e-03
7.623189911156540675e-03
7.693099904322781707e-03
7.682830188413923220e-03
7.533373860446758441e-03
7.727631966736831642e-03
7.506808724525414721e-03
7.330196520942832902e-03
7.749707676150707249e-03
7.854132304769619044e-03
7.629450682959596289e-03
7.345186502459732751e-03
7.296834619137292956e-03
7.656118575897472890e-03
7.773716468114390092e-03
7.596264004298122763e-03
7.483979379850417592e-03
7.529285143087852475e-03
7.452089784010883407e-03
7.320908728112246813e-03
7.156379932925106997e-03
7.248818984025397379e-03
7.491203971860089898e-03
7.355580619417555026e-03
7.529402332707156240e-03
7.749543095364811764e-03
7.540425523662229804e-03
7.385065578546356341e-03
7.272513735861398272e-03
7.453533485104801848e-03
7.219887223222620429e-03
7.145717178213720905e-03
7.444999453781669246e-03
7.216214009432194917e-03
7.258219191526274656e-03
7.246796920267446242e-03
7.207528191261565118e-03
7.375493357312471604e-03
7.585742095864212754e-03
7.593157768550102583e-03
7.293675305095705108e-03
7.219692614261795718e-03
7.291694357093819398e-03
7.497228563104954904e-03
7.438745607413593461e-03
7.398203405618394672e-03
7.262715854631514312e-03
7.253857493028994206e-03
7.681816331548901346e-03
7.451731088859565172e-03
7.282763644259041338e-03
7.469472276721457818e-03
7.383826403971422737e-03
7.305396186211412200e-03
7.299299954436007203e-03
7.355130288967354907e-03
7.356182123348853005e-03
7.226365141514135698e-03
7.260258790556733260e-03
7.265943453385684432e-03
7.116475836945176936e-03
7.166695954697729562e-03
7.271762935517939348e-03
7.541859005895779240e-03
7.451627398835235401e-03
7.138837642490280036e-03
7.332528325888682842e-03
7.403985732085051515e-03
7.223891402129520301e-03
6.915480804114883945e-03
7.096045687223839077e-03
7.393167363803708481e-03
7.347833100100808514e-03
7.202986058992227533e-03
7.101868078704855897e-03
7.073074985369211948e-03
7.112252311128870394e-03
7.178186965603003400e-03
7.123321910998488618e-03
7.293080715351358406e-03
7.350455314629493996e-03
7.099272291924184700e-03
7.270873370614740899e-03
7.235883382232059617e-03
6.999860091297032544e-03
7.095883926739937272e-03
6.945998064375684573e-03
6.935526154709961005e-03
7.043548731230767079e-03
7.089407095278032686e-03
6.928850018727858960e-03
6.782956390419979040e-03
6.858944129307333569e-03
6.886714503656186578e-03
6.948016002709660188e-03
6.949682203317335619e-03
7.036561924936232844e-03
7.123197859986664729e-03
7.075095494132288033e-03
7.092001367972049219e-03
6.914670660130523526e-03
6.803922092887930428e-03
6.905361908525317963e-03
6.964763961836459120e-03
7.071875615086266678e-03
6.829867289292931506e-03
6.815685842145830647e-03
7.097221444806707871e-03
7.026250974998321172e-03
6.782115699717431584e-03
6.629311873136163775e-03
6.742196529746273537e-03
6.961953910806956657e-03
6.876010916745091406e-03
6.796269768435756614e-03
6.953506895168553789e-03
7.079539085212059775e-03
7.068228459874014054e-03
7.078381079062096189e-03
7.041027053993285587e-03
6.967158067316024488e-03
7.034694041190450546e-03
6.760139426964286054e-03
6.640364762812886804e-03
6.970147829719689110e-03
6.858309211963672242e-03
6.837766527639441150e-03
6.816545437250747137e-03
6.618533384565350279e-03
6.719021383313534060e-03
6.876763771583153419e-03
6.858916822333476111e-03
6.991801680315370623e-03
7.115935334733532874e-03
6.915674544049252824e-03
6.956247991694537725e-03
6.939078957325523975e-03
6.619503182082221368e-03
6.568181688128380859e-03
6.832374236910439616e-03
6.683850975908370469e-03
6.436311443456217175e-03
6.413150758747831331e-03
6.363040643199742094e-03
6.719414640606150534e-03
6.963072465558748508e-03
6.804187846390611846e-03
6.745276760983744471e-03
6.707566024473521175e-03
6.636900156332948587e-03
6.548981361158278357e-03
6.613574799939023544e-03
6.649860167609770306e-03
6.492745227328942416e-03
6.362054239725486657e-03
6.530683275614671511e-03
6.681853032146875190e-03
6.761673417115781314e-03
6.571891224514195273e-03
6.519332069443582039e-03
6.869831119834429560e-03
6.712969389921910786e-03
6.364041971357282772e-03
6.204087309399202929e-03
6.433831900845030614e-03
6.542435987285194661e-03
6.403966675424250035e-03
6.620783877360283259e-03
6.667765656837529656e-03
6.628658457505016456e-03
6.646382534020628223e-03
6.463890249115982096e-03
6.437562657497916327e-03
6.389909153302124507e-03
6.421364052505803242e-03
6.614083854494816686e-03
6.414999135790526615e-03
6.189213104575741128e-03
6.281577205345306725e-03
6.528090457336305392e-03
6.621839956777726514e-03
6.390396090444966197e-03
6.122381294177242118e-03
6.281487898920238254e-03
6.587121289602276657e-03
6.560358585350587086e-03
6.248968743685742906e-03
6.220850118114669945e-03
6.653610030104451824e-03
6.529182738984183436e-03
6.367881923738614829e-03
6.614245756536513490e-03
6.632505188237442471e-03
6.433218478605415812e-03
6.326401888956123716e-03
6.489827651172610720e-03
6.453861452630172899e-03
6.356085772142964184e-03
6.402664159443178030e-03
6.331119497571732584e-03
6.310565455367779693e-03
6.361177613178892187e-03
6.426445767175556836e-03
6.687051197639405989e-03
6.683502791237671756e-03
6.609371882000151036e-03
6.499180570622344749e-03
6.345559029082128814e-03
6.387785756014677067e-03
6.357073954397674150e-03
6.214506132646712908e-03
6.232301838688661041e-03
6.251991587946164990e-03
6.467342511207343873e-03
6.719548813081864524e-03
6.547041469858994565e-03
6.390242543018765341e-03
6.287184459275917126e-03
6.110052769823961019e-03
6.270179708422429082e-03
6.425292411045910833e-03
6.463873364813834711e-03
6.467979732367666081e-03
6.065324521909810918e-03
5.990732756889663273e-03
6.263781348973439939e-03
6.283668387404828769e-03
6.352248555248926273e-03
6.451356425025121105e-03
6.246888417884896745e-03
6.190402509499065564e-03
6.304990675430503094e-03
6.230760319985538184e-03
6.123895356393895158e-03
6.158604311258674031e-03
6.190510697905628017e-03
6.156131761430044466e-03
6.157577150815225775e-03
6.321827750167129285e-03
6.320194339547462528e-03
6.233380400916473801e-03
6.217863220291672613e-03
6.195925110821656236e-03
6.282031696111432806e-03
6.372787764108316967e-03
6.275244896145603171e-03
6.418555911332894832e-03
6.487118030095972640e-03
6.252859520697649429e-03
6.206933576606139119e-03
6.167237250410067574e-03
6.050316369797885917e-03
6.111060267025603641e-03
6.168004849413833909e-03
6.078432597349406850e-03
6.055663694712973971e-03
6.010661559795866388e-03
6.163020983881275019e-03
6.018266210117606020e-03
5.896458780365675979e-03
6.275087787815427851e-03
6.191482430758805250e-03
5.943961234057335355e-03
6.021183002233599854e-03
6.079275710082122745e-03
6.009498705505071300e-03
5.915172667587130333e-03
5.899859977029187942e-03
5.871128473347766996e-03
6.008538388193904872e-03
5.941029571783184617e-03
5.799313461334386875e-03
6.003348736997692406e-03
5.985666037009310277e-03
6.004937259653486334e-03
6.015391296384889862e-03
6.207325338810127172e-03
6.248498867513452466e-03
5.992699853508929100e-03
6.002257981358492291e-03
5.901201739636507439e-03
5.877085029450316959e-03
5.990380581842516886e-03
6.023724677138682197e-03
6.034470698339219029e-03
5.960017607330977789e-03
5.808030592266417817e-03
5.870945183867485283e-03
6.144142958841744724e-03
6.142191148938980043e-03
6.007402243131985259e-03
5.852607448445690426e-03
5.748018123693782351e-03
5.885902254954922773e-03
5.970645361899547775e-03
6.049587384054721552e-03
5.987771453234386893e-03
5.833113775317188936e-03
6.000821672793996663e-03
6.081600333911875086e-03
6.043173550684642625e-03
6.155788383399158487e-03
6.068024146759840379e-03
5.982788118101474081e-03
6.009346383336244303e-03
5.911956647258247328e-03
5.785022302156873214e-03
5.810446798775569487e-03
5.940208544947661422e-03
6.050898597061994330e-03
5.930993818904479672e-03
5.798270473486784836e-03
5.889054809581862823e-03
5.900502347376690958e-03
5.805115539707147478e-03
5.769470245912063783e-03
5.917428614007208543e-03
6.020776892078839003e-03
5.880058278967274267e-03
5.792971631210674065e-03
5.794647450694123507e-03
5.829553208742519269e-03
5.883944357236959959e-03
5.743170295476262080e-03
5.720611625578754175e-03
5.983118020225420240e-03
5.881043636638921997e-03
5.769039263587777584e-03
5.722154444686361648e-03
5.784675473567200618e-03
5.957230202220920555e-03
5.877420736414169615e-03
5.800090334082416178e-03
5.730252824163542015e-03
5.665574435201150769e-03
5.648296922951108467e-03
5.743116464370215390e-03
5.825879094265008946e-03
6.000537691170055449e-03
5.947477537231429974e-03
5.609336178033528381e-03
5.478068910347095449e-03
5.497183198678002106e-03
5.604833980072277712e-03
5.721361526379907872e-03
5.673436167252171765e-03
5.671721072188672802e-03
5.915208979860020304e-03
5.834929293228889070e-03
5.569925865083293071e-03
5.672162389389721546e-03
5.684807321214696389e-03
5.671249763796813725e-03
5.725578557259553870e-03
5.618555884366055984e-03
5.470744962309651710e-03
5.433383731913524542e-03
5.598622748068492715e-03
5.804126765643684467e-03
5.722717413804383549e-03
5.563093398057322204e-03
5.683972259620967762e-03
5.933112110623206710e-03
5.842364501388008433e-03
5.635019582855916101e-03
5.560165720933266803e-03
5.459144862591797445e-03
5.560649093369278428e-03
5.613318321440987496e-03
5.485202085163576498e-03
5.571875580089299951e-03
5.811053015216311769e-03
5.750220784930495065e-03
5.541140101562958518e-03
5.585955633889605823e-03
5.616331085230778612e-03
5.732289559581612605e-03
5.729168067391133233e-03
5.528283516590524853e-03
5.577477985282232494e-03
5.670640965392218652e-03
5.716684341446667469e-03
5.592411333864497069e-03
5.583633505284406502e-03
5.526944580300462845e-03
5.362940429514593231e-03
5.567003610337959048e-03
5.532038202822641033e-03
5.442580672993477600e-03
5.490129431476475051e-03
5.477197423002047073e-03
5.618069252869782246e-03
5.423804766627023967e-03
5.261342975369039457e-03
5.307223860969490815e-03
5.291125793388009625e-03
5.578012612886101493e-03
5.688014558604719689e-03
5.623943838361697076e-03
5.735858900150265886e-03
5.657157761820497642e-03
5.655240102300119510e-03
5.593169961549199903e-03
5.535497268664480754e-03
5.418472242535216435e-03
5.338061770959936364e-03
5.474001517035450085e-03
5.391040490381319474e-03
5.323906808211518321e-03
5.335651737686701937e-03
5.298327501556726084e-03
5.195251011769193815e-03
5.099555385689220552e-03
5.275950870162386327e-03
5.487942369907260198e-03
5.447688403948028682e-03
5.367133336904439736e-03
5.344245250395683426e-03
5.557977938313596496e-03
5.535139196741024198e-03
5.483562618804275167e-03
5.442884010038093884e-03
5.427584600836441418e-03
5.553792488083637846e-03
5.386609087502436388e-03
5.376523996458658014e-03
5.364040779398305051e-03
5.440827621508807603e-03
5.426155370381977039e-03
5.258483296452019611e-03
5.289114093105453177e-03
5.434194110814952530e-03
5.426179982471205678e-03
5.483961678939475691e-03
5.697104621957898088e-03
5.442363547093455149e-03
5.202840395053507511e-03
5.385703506397236141e-03
5.500988772445765396e-03
5.369333237725282607e-03
5.330978964677778736e-03
5.403760296940701702e-03
5.246577959878708300e-03
5.156964184805669892e-03
5.408985136885639811e-03
5.370434415321154523e-03
5.274984113257430267e-03
5.252883384089858734e-03
5.177635177541077202e-03
5.206768849514819240e-03
5.067225531382799596e-03
5.078554511242223783e-03
5.182067227617934320e-03
5.256731562687150076e-03
5.156961145115423854e-03
5.104074966823597855e-03
5.276620790883278234e-03
5.309071370695452909e-03
5.329717353933650925e-03
5.281937584945277549e-03
5.166035433064762247e-03
5.074740350931065784e-03
5.243189462533957845e-03
5.324469868625345340e-03
5.124138368652273075e-03
5.182263456845683132e-03
5.267762318756665646e-03
5.264750070046510591e-03
5.209282052569924951e-03
5.186665103961711661e-03
5.170061616554275617e-03
5.046572884696404714e-03
5.117482067373765875e-03
5.155901659054399656e-03
5.019677135061570601e-03
4.953131893628711334e-03
4.903432763871502613e-03
5.080891557882829049e-03
5.306261646114572919e-03
5.265977427222092583e-03
5.130404762513130629e-03
5.038840451273644480e-03
5.152943509230178097e-03
5.243308316241396261e-03
5.145856789169019931e-03
5.050939951245102602e-03
5.013013202888717303e-03
5.145946709657353915e-03
5.251687563953914492e-03
5.144709680298889184e-03
5.047140914515236415e-03
4.887102115724869730e-03
5.015626294210377006e-03
5.222254481609301877e-03
5.207521668863791288e-03
5.244745539273359784e-03
5.172361776113214814e-03
5.128197635078717183e-03
5.242364874190694884e-03
5.039634548130365183e-03
4.859665512053469062e-03
5.039071235373024024e-03
5.149140796034189053e-03
5.095220034285819974e-03
4.880435752601375125e-03
4.960553893006885810e-03
5.032840102929012766e-03
5.137920677463313560e-03
5.233560143815174127e-03
5.013828269625182112e-03
4.914608356463872306e-03
4.887343654217776029e-03
4.955200946109497920e-03
4.939928170999090436e-03
5.030788136465066257e-03
5.314901992058428809e-03
5.253647813573255818e-03
4.944461078804556452e-03
4.902731427775933182e-03
5.093788676920240482e-03
5.226112142814485703e-03
4.906713545001182251e-03
4.751058768835429193e-03
5.029798524071535555e-03
5.033999354499730725e-03
4.851807291162390720e-03
4.926534690592920297e-03
5.102488109412170805e-03
5.059060679586332293e-03
5.129205615876532461e-03
4.988256789028035557e-03
4.848358901764676480e-03
4.899754727482365235e-03
4.967866229541678669e-03
5.031891233562439496e-03
4.911305654665843595e-03
4.886138985661449968e-03
4.832479846810190313e-03
4.810797451187807938e-03
4.909023936362420099e-03
4.977677026087502614e-03
4.888592640008182499e-03
4.643255235360321288e-03
4.752658552082802967e-03
4.950975462785146830e-03
5.040089716111860983e-03
5.189197547906060359e-03
5.223193049938467530e-03
5.229992725800423382e-03
5.132964055913170204e-03
5.051835029223660130e-03
4.857694761691447836e-03
4.826938222318265595e-03
5.076354381866375262e-03
4.996126031024232701e-03
4.820308579647832915e-03
4.910897579496033630e-03
4.893690490151685751e-03
4.798350385096929877e-03
4.908271315475774485e-03
4.858960890643733085e-03
4.798795389872326927e-03
4.744461048984968156e-03
4.889008443606462570e-03
4.968588839577362838e-03
4.734706778674075724e-03
4.706821627799328937e-03
4.778735516136374192e-03
4.939156851686214711e-03
4.911419241639882784e-03
4.804292112459145232e-03
4.844051443155557649e-03
5.044582928696977539e-03
5.069829090273236458e-03
4.986522266841189079e-03
5.018635599740653430e-03
4.848292113746439924e-03
4.732324536833972667e-03
4.910079783328112797e-03
4.929375152048114279e-03
4.761933921015634730e-03
4.819253461328469254e-03
4.813683111380195022e-03
4.687967376070436426e-03
4.631621520192634456e-03
4.836805932652931024e-03
4.890213364956681220e-03
4.940157884944218307e-03
4.893685974420950227e-03
4.821162027157687921e-03
4.899841553452653764e-03
4.851755931828029798e-03
4.861743007722450251e-03
4.891772257232836554e-03
4.928966224126790814e-03
4.718621451123635076e-03
4.467536672588224081e-03
4.579840647572586652e-03
4.943025543583293158e-03
4.944829855458749389e-03
4.766452045985618106e-03
4.906455207993687048e-03
4.870438569295520818e-03
4.682232984525856387e-03
4.672140830100378166e-03
4.716217201227380224e-03
4.708550980719817571e-03
4.604045803048889725e-03
4.621123030918460051e-03
4.635305357786163698e-03
4.714728179218429654e-03
4.875642524008272014e-03
4.775458489116721737e-03
4.556723552612496064e-03
4.469370933179378676e-03
4.513893327161845950e-03
4.723459364607424278e-03
4.741135334625500540e-03
4.644960593231278398e-03
4.688999723547905736e-03
4.746864205667828199e-03
4.778202301025476738e-03
4.627976988292275065e-03
4.708368445290666421e-03
4.846511040095620795e-03
4.847815615625904531e-03
4.755152706450502600e-03
4.700493787198340399e-03
4.662907345153646972e-03
4.598929242006429517e-03
4.630568407726566756e-03
4.691413556239026374e-03
4.790496461305128635e-03
4.806402966287396869e-03
4.685203479416390898e-03
4.642180667863531063e-03
4.747091706541128713e-03
4.689248606183187874e-03
4.689060775292881213e-03
4.724187192298377226e-03
4.740496683680916860e-03
4.788135278499948584e-03
4.755663935215649098e-03
4.530126570816689693e-03
4.598262633398242372e-03
4.671341671041415872e-03
4.484985405477271043e-03
4.561877926532540567e-03
4.552560010582972633e-03
4.552638215315404739e-03
4.665888901045676419e-03
4.763681382369868919e-03
4.651350075073243905e-03
4.493111363299309192e-03
4.794565827560457426e-03
4.910122055848795478e-03
4.579913284176079062e-03
4.454062943032155789e-03
4.635115815732164524e-03
4.686188919635637593e-03
4.617883458223043421e-03
4.654322538767696922e-03
4.625863085064728722e-03
4.533200183412753118e-03
4.553347052136894751e-03
4.571583114811926182e-03
4.522841987725348227e-03
4.595192359607841448e-03
4.667211257933034409e-03
4.587231255509637527e-03
4.552689619085044902e-03
4.672558820389248121e-03
4.670252171064736765e-03
4.576401836109116744e-03
4.580211683705169567e-03
4.393791667861759141e-03
4.334451065314236240e-03
4.538739246620985754e-03
4.579666270061304514e-03
4.440142474955188247e-03
4.394000187314925192e-03
4.466070807028430130e-03
4.423803349898488245e-03
4.492432905774914470e-03
4.506711538776766307e-03
4.444995602211224660e-03
4.563898975543382447e-03
4.571027375665973232e-03
4.632160628926947597e-03
4.597195642356981943e-03
4.367392796397502955e-03
4.316401477132965174e-03
4.351201644801164573e-03
4.371031292503954266e-03
4.409921501749972106e-03
4.417172474431636797e-03
4.293087878383255139e-03
4.165723911857125913e-03
4.331971279829304258e-03
4.601853765936046725e-03
4.521346746437594766e-03
4.382372634907223848e-03
4.443498424921740741e-03
4.513338292286420313e-03
4.458854339896531002e-03
4.457550177513270803e-03
4.478586703074913071e-03
4.316739145007035885e-03
4.247917210595797237e-03
4.439456049337142489e-03
4.619032116821681147e-03
4.693787824477459007e-03
4.583366301928372237e-03
4.521768311522062281e-03
4.447061414336161284e-03
4.349528859540361704e-03
4.458149309589412058e-03
4.465542613994526525e-03
4.378832262458371913e-03
4.278888445815134597e-03
4.310673250986337725e-03
4.446808804862967951e-03
4.520127330525473830e-03
4.569367751094006828e-03
4.445939916052683676e-03
4.382100957911904196e-03
4.492233620711518632e-03
4.441157031129157676e-03
4.382522330818649191e-03
4.511851979442221654e-03
4.493475006402066624e-03
4.418669075694211384e-03
4.425257940435084122e-03
4.518340429230448957e-03
4.404330401849998293e-03
4.183477733855924495e-03
4.315452616385846013e-03
4.352852468892778708e-03
4.200839167891154587e-03
4.133267370916912133e-03
4.269132764191491472e-03
4.392180988950175093e-03
4.449835774445539023e-03
4.406265434120659047e-03
4.340318435982626864e-03
4.366555659591986327e-03
4.464695677556784412e-03
4.498438314706998745e-03
4.388361257869101417e-03
4.350825673152696783e-03
4.370376970376446332e-03
4.357504785536927064e-03
4.484840997012661153e-03
4.464582784041499185e-03
4.259116003114895785e-03
4.323985056496587598e-03
4.362610923898383418e-03
4.218317932442484409e-03
4.349920140584540712e-03
4.583921014577850561e-03
4.535480427305666265e-03
4.481499281776633176e-03
4.414772467234292889e-03
4.197537553487546043e-03
4.021156195912745784e-03
4.049803600397970313e-03
4.153715358806897053e-03
4.284435789873388550e-03
4.356720995454357523e-03
4.372070940248128958e-03
4.294849867474048212e-03
4.270643806425322535e-03
4.305247923386753238e-03
4.266826423589515499e-03
4.286882294981969078e-03
4.316456748770795132e-03
4.333635237792345454e-03
4.468564207044342998e-03
4.447651990544481022e-03
4.253473104315344359e-03
4.389944022715776099e-03
4.459194273142070251e-03
4.280256351086089532e-03
4.254268885019293379e-03
4.276511439089883578e-03
4.125574120112877885e-03
4.143732370292921990e-03
4.268184841909669104e-03
4.298557222608513813e-03
4.343543749265509069e-03
4.339470983999053899e-03
4.317310253458544501e-03
4.251191926974257421e-03
4.215819847839516465e-03
4.373525140669467896e-03
4.405304478009043449e-03
4.237779147041440334e-03
4.195671716822877741e-03
4.187912153061382377e-03
4.147068593285794906e-03
4.246724764652979288e-03
4.329334071344911536e-03
4.280188918601303405e-03
4.353792566013291350e-03
4.295048415876653522e-03
4.269190649928784366e-03
4.376587020669164656e-03
4.128081041368089101e-03
4.105903984228977989e-03
4.181066330589319584e-03
4.172584779734526093e-03
4.323942101017827673e-03
4.217451951945666924e-03
4.113496199755713179e-03
4.072788605481909331e-03
4.144684819578325387e-03
4.318567134167060860e-03
4.336081450913659152e-03
4.309803195732685339e-03
4.318459635734064536e-03
4.281391813463424068e-03
4.162487042643589485e-03
4.089313985928489693e-03
4.094789506265833663e-03
4.110508427244605710e-03
4.057656990443508221e-03
4.020685939944600856e-03
4.049376386659544157e-03
4.130014675963367306e-03
4.150326822181975468e-03
4.149883970105298220e-03
4.266002344476211086e-03
4.235072107932968434e-03
4.265456875361270384e-03
4.360845629243901254e-03
4.297510705213133594e-03
4.298318000695443460e-03
4.199646225121610177e-03
4.039707536736816471e-03
4.027739492566418007e-03
4.102196642284527441e-03
4.106533804458841440e-03
4.061550937169352248e-03
4.060657898291561430e-03
4.154686018690749785e-03
4.201719620658310797e-03
4.179080695209325819e-03
4.154883449652370733e-03
4.010650490144339331e-03
3.932633027971531824e-03
4.063398219541515359e-03
4.131689538005731133e-03
4.097218888396989347e-03
4.140289524338937842e-03
4.070414155054930330e-03
4.002428187377049355e-03
4.021861945782691586e-03
4.032644566294214805e-03
4.102127886381534694e-03
4.260522905251216096e-03
4.224900568613282510e-03
4.101669409285905142e-03
4.068696732761331765e-03
4.101882582869846409e-03
4.089927328692570703e-03
4.126540035975938096e-03
4.158803245826076488e-03
4.129261593183280663e-03
4.107932345227243397e-03
4.060716638427911036e-03
4.105458334386027745e-03
4.101429511287330368e-03
4.053656350112401843e-03
4.032827168317143322e-03
3.953114124024368660e-03
3.990411292852115085e-03
4.017277933226153126e-03
4.111910314756101262e-03
4.119512547262091200e-03
4.071970573651025396e-03
4.080061268112358114e-03
3.981197259606403770e-03
4.132532908690429718e-03
4.164038986374029444e-03
4.102955778019556909e-03
4.235894877454345758e-03
4.345242641583113054e-03
4.313358333415086981e-03
4.246448980080275507e-03
4.056751363480227621e-03
4.045533769800637759e-03
4.204778665510072559e-03
4.187426469142436873e-03
4.085733928522456218e-03
4.063819920738561547e-03
4.036649276902315106e-03
4.011903997256168961e-03
4.108930938713836051e-03
4.046462809661628343e-03
3.929845999249132610e-03
4.028882625030802411e-03
4.017524783794481323e-03
4.047856311856856161e-03
4.160696541951164687e-03
4.232674387710791061e-03
4.176053009675873701e-03
3.977214095964700345e-03
4.092932474582718257e-03
4.148697209606378930e-03
4.072462881318334067e-03
4.090748986371617150e-03
3.989264943543437136e-03
3.946369991757482480e-03
4.011115232539017549e-03
4.050328321667159663e-03
4.140872401217628000e-03
4.104509162070186373e-03
4.066502434817728315e-03
4.165114649550339873e-03
4.099477096513050832e-03
3.954923771699505458e-03
4.093049146232621144e-03
4.216574985452050534e-03
4.118973704410241674e-03
4.010455655597990401e-03
3.966813657738607959e-03
3.938345186415616664e-03
3.856669564919711340e-03
3.940175934192180832e-03
4.035927610530619034e-03
4.050425728580069398e-03
4.080375759486000800e-03
3.973238791848387672e-03
3.887737539496000008e-03
3.926949542333297086e-03
3.989470621500473650e-03
3.940592088857960626e-03
3.931339128282379351e-03
3.959981048894605817e-03
3.998208517188514728e-03
4.183241979563374728e-03
4.123071224060150496e-03
3.912300363251811075e-03
3.873780354900885434e-03
3.881725050135059231e-03
3.955946838892412248e-03
3.865111338540715927e-03
3.962833635225379049e-03
4.037549643364159342e-03
3.955080505177832433e-03
4.006299602385318334e-03
4.023281821291751700e-03
3.997902079777760145e-03
3.864283689654207047e-03
3.890928621747759709e-03
3.916746126175879236e-03
3.857081386328263702e-03
3.704271544169510533e-03
3.810659863046497644e-03
4.143777127576763787e-03
4.133392892574381215e-03
4.070668570988014191e-03
3.957191650072540597e-03
3.968206616173107493e-03
4.097838083677148024e-03
4.045349485987476124e-03
4.032642332843193456e-03
4.007879835525374364e-03
3.889278836335446129e-03
3.860291031369039814e-03
3.858053459884222026e-03
3.889337549372496369e-03
3.903196551782293737e-03
3.868530969950908019e-03
4.003010669152596603e-03
3.926053324851309576e-03
3.915816874892130879e-03
4.049283235038537120e-03
3.995743909621574629e-03
3.895483382473854603e-03
3.771383956415572721e-03
3.694869520794188088e-03
3.720153660579199328e-03
3.783137161921401852e-03
3.761280152546515442e-03
3.842519231052278408e-03
3.945395282045988973e-03
3.923635951981268959e-03
3.979023064720424267e-03
3.971962493789623662e-03
3.906583352488802834e-03
3.951069953338406243e-03
4.045889369664820885e-03
4.041027480086530413e-03
3.968798500311137949e-03
3.964730493548320779e-03
3.879863943160927284e-03
3.808322754327520421e-03
3.972943473200694388e-03
4.027823263116194451e-03
3.946430164158216437e-03
3.875539626177359424e-03
3.800401892737493431e-03
3.860861604938250688e-03
3.965480255280608678e-03
3.924634530597903050e-03
3.894871688922373412e-03
3.739796205730097113e-03
3.630270419630127633e-03
3.776638736653939801e-03
3.858818862190288319e-03
3.901734570229819545e-03
3.803968562254760131e-03
3.775305427374286635e-03
3.839767185955199162e-03
3.711692806796005380e-03
3.750814182347106483e-03
3.952789912440112137e-03
3.875141232068885725e-03
3.868860620019524445e-03
3.974353492795005237e-03
3.961758425294261733e-03
4.018358185888018172e-03
3.905352444985386601e-03
3.876213556676659511e-03
3.949043164807273902e-03
3.901097040046583742e-03
3.954635382936918034e-03
4.003815780301634049e-03
3.966714344230488389e-03
3.876780854790745374e-03
3.819294598500430626e-03
3.780076856698103786e-03
3.722746160458322278e-03
3.802501602308662812e-03
3.785853106105998168e-03
3.734050270766450970e-03
3.829198285499831479e-03
3.859805377057375780e-03
3.894960530983130990e-03
3.899302932677524078e-03
3.761311426189994575e-03
3.671480369848846830e-03
3.791219046132309530e-03
3.883461599674066858e-03
3.777813676792617700e-03
3.847634827258520750e-03
3.942383115582652649e-03
3.749516164359997881e-03
3.707136819913574733e-03
3.853302663522328083e-03
3.858336657475416528e-03
3.865949208406702087e-03
3.857199658773762928e-03
3.728943529323445073e-03
3.775343345949257103e-03
3.761329579219776630e-03
3.761774807236047818e-03
3.844765403788327849e-03
3.779675500761297147e-03
3.819691532762749340e-03
3.925252589244806328e-03
3.969118921910846053e-03
3.919252412081215310e-03
3.861610903524415137e-03
3.881687091191720826e-03
3.796792422576123188e-03
3.724432151284053170e-03
3.790040498282618020e-03
3.818934787185186783e-03
3.896330402195080558e-03
3.843322313833301071e-03
3.895735666434979247e-03
3.882163139494201453e-03
3.685030263591770102e-03
3.777586171279575904e-03
3.755408862898077221e-03
3.683980776475519192e-03
3.614963587543791948e-03
3.627431330066951173e-03
3.634719893867181459e-03
3.653863970509771322e-03
3.635418221477362127e-03
3.660954145946125528e-03
3.902122043083560213e-03
3.778212526255603308e-03
3.709117141988559421e-03
3.668782237461136030e-03
3.616393293201837240e-03
3.824776853252783750e-03
3.854408160229979598e-03
3.793553976719462109e-03
3.866179554434388994e-03
3.946378725013020491e-03
3.865546890424109532e-03
3.681258006903567748e-03
3.652652749298649325e-03
3.767108806612826793e-03
3.747809770855538205e-03
3.701424667450862842e-03
3.743208070006199227e-03
3.697298155703382817e-03
3.580348185420515437e-03
3.631694466356669409e-03
3.788597413037085755e-03
3.750513568848615805e-03
3.589458406209067049e-03
3.584716477255379691e-03
3.667004164379014924e-03
3.621616878090223608e-03
3.778780746626302263e-03
3.872736340004649756e-03
3.741733173586653423e-03
3.653528577589362260e-03
3.601320523445711557e-03
3.732067731611925926e-03
3.703187490903000686e-03
3.619169419476777737e-03
3.671532205176727959e-03
3.791926708052742890e-03
3.746778772008082549e-03
3.635461897851692721e-03
3.621227712004456561e-03
3.566613961141162914e-03
3.662196122853345927e-03
3.726092256813254549e-03
3.640719206664769659e-03
3.589161903619709007e-03
3.642991762516265344e-03
3.705846464249957974e-03
3.700465508483001369e-03
3.677527322336826814e-03
3.673843736913979044e-03
3.672349510448291807e-03
3.826262115063976989e-03
3.926506690969952876e-03
3.721376439200865978e-03
3.602401519450738367e-03
3.709436234645986652e-03
3.659027490894853005e-03
3.579949295481415182e-03
3.611235347438509786e-03
3.594169199953814280e-03
3.756287411537388449e-03
3.738051200994228686e-03
3.760059565565528929e-03
3.746545413381101482e-03
3.609687490827687400e-03
3.594455931674217682e-03
3.491340960464652150e-03
3.593610565478703913e-03
3.603131603873448510e-03
3.575422778009580780e-03
3.581700913854829645e-03
3.497606185613031781e-03
3.624534676930540270e-03
3.718145780150394764e-03
3.651697045712085782e-03
3.757820164314147181e-03
3.691758899161508550e-03
3.460312239349362922e-03
3.535844958414999933e-03
3.657353059772822882e-03
3.675879751833687273e-03
3.652217718832055648e-03
3.679337014462424719e-03
3.664990439132055286e-03
3.599272580821447076e-03
3.574753263589541645e-03
3.640471417596889518e-03
3.693281803234355846e-03
3.668677099345844881e-03
3.714931254406493143e-03
3.741370066601985584e-03
3.652203266575630193e-03
3.550768156070411522e-03
3.656814691282246274e-03
3.772405634015031390e-03
3.700728985099416019e-03
3.670306434208808581e-03
3.571350731046493351e-03
3.493436086543772086e-03
3.527654983903163663e-03
3.547316136209113444e-03
3.528643107296663018e-03
3.529875990141391646e-03
3.566957801425295425e-03
3.568830325373964583e-03
3.552973207419595457e-03
3.595184704067797520e-03
3.623226411866838168e-03
3.591595590290357336e-03
3.647752163836589460e-03
3.573076595897660326e-03
3.503959507661927753e-03
3.572287872752192509e-03
3.538050638368994433e-03
3.535236337635609769e-03
3.529283638898704153e-03
3.607955746677423380e-03
3.732735568400510733e-03
3.628397644315804055e-03
3.560144733995569515e-03
3.517985322726480471e-03
3.588929924991491206e-03
3.685357724026506500e-03
3.661292168609967587e-03
3.622307485199092666e-03
3.531180496900397647e-03
3.460370469001963507e-03
3.543364290423806767e-03
3.590922428997420784e-03
3.519736351150367336e-03
3.628702840137692631e-03
3.530732048185711031e-03
3.363098404947316693e-03
3.547930495125868177e-03
3.660638246246598979e-03
3.567693336205819080e-03
3.506973728781253262e-03
3.585018986409413497e-03
3.579420673510584801e-03
3.480894641470273602e-03
3.545299394610305389e-03
3.522770388219844881e-03
3.417328692213833854e-03
3.598658134219154259e-03
3.579929580229728337e-03
3.427646359341542538e-03
3.540300298197029266e-03
3.596743325143534394e-03
3.581049879034818237e-03
3.523935692086587867e-03
3.327142144803548873e-03
3.374660155783314013e-03
3.531934042453678622e-03
3.501381919693887911e-03
3.503744627968917360e-03
3.509169389614886711e-03
3.529366924402436035e-03
3.560502616704757251e-03
3.563043973673856498e-03
3.500057483595350391e-03
3.474063108602472826e-03
3.444331445248978874e-03
3.498800859412868822e-03
3.553090457771860416e-03
3.535788762685029060e-03
3.454405041013574283e-03
3.505548196827950463e-03
3.660310807719037440e-03
3.557358936632858126e-03
3.471016895044388810e-03
3.437207944254625294e-03
3.451128502893002336e-03
3.456173815048096606e-03
3.395831537719452928e-03
3.376213157787102265e-03
3.522865564166369895e-03
3.525974569142926226e-03
3.434703196577325052e-03
3.454578182343752326e-03
3.468441218663454589e-03
3.576514091990698301e-03
3.601463723300319004e-03
3.485048828363244457e-03
3.393996567240856101e-03
3.432530493498156879e-03
3.473396875823619046e-03
3.381255677816789786e-03
3.399436958524119055e-03
3.506568381054428734e-03
3.480078272967430941e-03
3.496131478534180576e-03
3.590986616742769706e-03
3.492315188574814794e-03
3.463565926111592842e-03
3.596617190615624716e-03
3.607010763049769975e-03
3.489130758163838143e-03
3.485927782263329843e-03
3.520313593510160030e-03
3.455007486266071202e-03
3.558600783111210298e-03
3.608835724825770058e-03
3.418436620020115935e-03
3.337910499866315363e-03
3.461705552392350862e-03
3.454481842061497485e-03
3.438371014113886237e-03
3.388630711094505876e-03
3.335462323831356237e-03
3.394119424907109193e-03
3.291543268376048454e-03
3.205113273835645017e-03
3.257917316655869859e-03
3.400759177169102466e-03
3.376409074713896015e-03
3.403918191257781015e-03
3.572282936581649450e-03
3.484462367888812966e-03
3.365448175841321589e-03
3.435936837799228975e-03
3.494694639724267061e-03
3.423568469320587265e-03
3.459938972395353550e-03
3.461511456288420257e-03
3.422393672637567743e-03
3.423085167979096101e-03
3.367643802211196802e-03
3.374257039877599784e-03
3.469913937576477644e-03
3.450193120801363540e-03
3.404707756085973216e-03
3.440657046576400899e-03
3.380451687689762369e-03
3.318696046343164001e-03
3.287822364152061510e-03
3.280770725548223191e-03
3.281225250741157465e-03
3.308187310622337073e-03
3.314161174143316017e-03
3.323254343144960675e-03
3.473687505844420646e-03
3.502888150402440077e-03
3.408680941973914538e-03
3.408603321161475519e-03
3.380496760489023512e-03
3.337610976304453483e-03
3.407900295719121665e-03
3.472838562112479620e-03
3.355003030568421557e-03
3.276409300661526150e-03
3.398759172853569027e-03
3.400129743719518260e-03
3.392586293834594629e-03
3.366620422507909591e-03
3.377351896902678220e-03
3.400937464319930305e-03
3.321551001554062278e-03
3.353216127520155035e-03
3.346842127375526405e-03
3.381426538654302028e-03
3.389535362988992107e-03
3.369774693197666662e-03
3.363919938453420813e-03
3.405981509229632619e-03
3.503443326210205731e-03
3.430089036696011996e-03
3.367039685884390138e-03
3.350151114712067533e-03
3.368537903132753919e-03
3.267172870789837417e-03
3.171869124512506979e-03
3.296912114705557919e-03
3.403155134405167707e-03
3.432205583745740352e-03
3.466317452306870352e-03
3.437846602952875606e-03
3.411812311422382418e-03
3.355262362085417553e-03
3.239168296323452056e-03
3.238609507721050464e-03
3.224415091991693783e-03
3.257333938885665671e-03
3.409301569463546629e-03
3.288185929528454534e-03
3.258012229070472894e-03
3.482307136526448590e-03
3.461222271331704844e-03
3.477859243959700777e-03
3.540205969420373230e-03
3.488496740470412635e-03
3.472769353250628084e-03
3.382570196657460389e-03
3.366146037736954602e-03
3.447254200405507150e-03
3.334375024946578756e-03
3.349350481574949693e-03
3.421577868978484954e-03
3.395704276451495633e-03
3.355754337014294798e-03
3.350227717584050233e-03
3.364502880945280817e-03
3.280573297517074081e-03
3.215260049704789062e-03
3.191491413264788135e-03
3.235570370004323300e-03
3.368909171904199001e-03
3.401925649091727937e-03
3.353090798710268040e-03
3.306685096620268823e-03
3.281199546089149863e-03
3.316757442612682655e-03
3.261181904794869819e-03
3.225399176949797584e-03
3.290688356276931081e-03
3.305538290458764471e-03
3.219250821475813477e-03
3.155740974348140559e-03
3.261608076241059948e-03
3.268485286607174418e-03
3.127679075209458849e-03
3.082464978613766882e-03
3.342678883597592632e-03
3.402011824523360969e-03
3.235563041426416011e-03
3.278218462920773606e-03
3.369337930852605526e-03
3.320997150966067783e-03
3.203921843789191062e-03
3.279393961504213726e-03
3.362327417564342936e-03
3.303554427747700320e-03
3.253608041487836451e-03
3.282348200375596794e-03
3.228327143263202536e-03
3.252413095329757548e-03
3.294646002993254115e-03
3.263259533466435647e-03
3.284154352189461688e-03
3.301163792683127658e-03
3.295329918281443560e-03
3.277930674128065516e-03
3.251421082385021113e-03
3.256293894089334201e-03
3.240219706771380916e-03
3.269148674367425549e-03
3.235991363306011271e-03
3.170135830325527659e-03
3.103465625528215727e-03
3.122027074028115978e-03
3.277367796522782841e-03
3.249723749259240090e-03
3.193602113161648267e-03
3.330940614931959202e-03
3.309872877918084311e-03
3.186154788658120216e-03
3.221305714397687970e-03
3.180743686202267082e-03
3.141645410440283524e-03
3.111284105527778975e-03
3.155968588561915231e-03
3.207421542554163285e-03
3.226440018792485053e-03
3.198442099796778171e-03
3.200409836244897960e-03
3.266495988406936495e-03
3.154226581173979593e-03
3.097862414241583581e-03
3.114283422004778153e-03
3.147019794941968186e-03
3.286835379807899644e-03
3.332510234936412671e-03
3.169955548163484998e-03
3.023648798668883506e-03
3.138230374181676628e-03
3.262993848287299836e-03
3.264227032292595001e-03
3.254486085933508150e-03
3.116111392774453554e-03
3.032027189352981284e-03
3.127253914040165148e-03
3.170862416067839456e-03
3.200690396158376028e-03
3.265042559800896728e-03
3.234844629732877997e-03
3.173176197720271787e-03
3.137859714039046427e-03
3.180905963322034052e-03
3.287615619690603327e-03
3.304030340698978479e-03
3.278183568990670604e-03
3.192711527226662488e-03
3.204737949344942105e-03
3.156161617441654004e-03
3.010887115684906384e-03
3.120048681011701290e-03
3.174639423812506724e-03
3.106888019379798905e-03
3.080204374839337535e-03
3.178926120736990171e-03
3.167894171224246245e-03
3.124983221185010859e-03
3.209668910480501913e-03
3.174101818700631079e-03
3.194938781054811570e-03
3.206967174492915580e-03
3.145078793375027503e-03
3.163993487357090375e-03
3.235071508055254504e-03
3.212984583270820423e-03
3.197112732353077271e-03
3.144180389355526010e-03
3.074913535006543706e-03
3.087275760382725102e-03
3.186705412923449086e-03
3.196965951483181703e-03
3.114801171719605490e-03
3.197785002589830991e-03
3.332895056658903045e-03
3.353888757859096407e-03
3.176742157506277312e-03
3.094098792820371840e-03
3.202180309122454847e-03
3.126652922097540414e-03
3.026950087158675282e-03
3.095025534435377410e-03
3.091110126681517918e-03
3.047075782257819068e-03
3.092931226887084360e-03
3.090051237702679497e-03
3.076508428920221756e-03
3.190041877201895554e-03
3.248935422487680795e-03
3.243621454422356866e-03
3.270047944405862859e-03
3.184606976448475010e-03
3.146890254066977369e-03
3.177188171929699705e-03
3.020782843091220169e-03
2.989572860446924017e-03
3.157159725872466394e-03
3.077721364199558374e-03
3.070554157681040178e-03
3.179844887357860181e-03
3.147963302604228717e-03
3.192725210039251173e-03
3.184589661145411244e-03
3.153285727866901329e-03
3.158001331017739818e-03
3.125247681406317490e-03
3.137183637177402840e-03
3.134542223771796376e-03
3.042614958100014599e-03
3.077428080500669606e-03
3.146410429765396973e-03
3.113267543606967891e-03
3.168616270535565705e-03
3.177614283590496184e-03
3.035683272400948544e-03
2.978274574880697238e-03
3.144110839887967208e-03
3.191865760056709737e-03
3.128046192767817545e-03
3.094000393905399580e-03
3.002550618373606324e-03
2.981927921067791150e-03
3.022709840443837948e-03
3.079702892972952660e-03
3.016158323857769281e-03
3.032080052614742789e-03
3.225773398660754503e-03
3.189364752726123707e-03
3.090141209665762858e-03
3.058210917741909819e-03
3.095995529121291310e-03
3.126371289155065961e-03
3.126183931086560976e-03
3.084496166447268234e-03
2.961877627176799557e-03
2.997428884249882849e-03
3.057975258505567749e-03
3.140121729020826404e-03
3.160049064048155946e-03
3.070070702289644671e-03
3.049422972421631049e-03
3.003589409309443629e-03
2.953263258295957781e-03
3.031201523010508027e-03
3.035473692208460594e-03
3.055824683100855348e-03
3.083573142826913100e-03
2.963163975859486529e-03
2.966374462065832565e-03
3.086669762326692008e-03
3.156734768803825305e-03
3.070916106164715831e-03
3.031417465831917537e-03
3.072338718350234310e-03
3.042744466318267858e-03
3.036579878841032688e-03
3.093548732378429388e-03
3.076051184663446212e-03
3.081845675089543886e-03
3.110366893295168564e-03
3.107790865871264477e-03
3.046692735452524118e-03
2.996281749135146655e-03
3.042107430459667534e-03
3.067551013542554623e-03
3.145284804977089687e-03
3.205676679853114094e-03
3.174103097317000979e-03
3.071828859589402234e-03
3.055720991534744118e-03
3.027094484203767498e-03
3.002026251332058117e-03
3.028242319528909841e-03
2.979203523645478253e-03
2.939074776556699874e-03
2.941727139951604442e-03
3.023719178587586359e-03
3.016680008725397023e-03
2.989685849134420068e-03
3.100601170026175569e-03
3.083302602747342493e-03
3.009473723029708944e-03
2.991925668496118150e-03
2.977631542429302110e-03
2.927817468090840487e-03
2.926225557079819520e-03
2.968673521530392889e-03
3.017941880921268770e-03
3.047023335250153425e-03
3.051667309584694780e-03
3.039744250328906949e-03
3.015218442166373459e-03
2.991210073376306122e-03
2.953416783825066425e-03
2.930319849255620061e-03
2.982422218754399775e-03
3.085786367266767430e-03
3.113461372674539325e-03
2.974574563865131898e-03
2.842638010053522447e-03
2.951222500258051436e-03
3.017953396757800961e-03
2.939247423457475982e-03
2.878619238000040478e-03
2.930899878960211303e-03
3.026800261937457898e-03
3.024705432206360040e-03
2.986700347066913088e-03
2.907228082528202136e-03
2.952979686602818111e-03
3.026913643904340871e-03
3.004276070628935161e-03
2.976150746420650871e-03
2.941616441610994497e-03
2.947844943005900175e-03
2.946833702891037739e-03
2.908135626850483040e-03
3.004767119052377099e-03
3.091851351456957782e-03
2.874055044636809799e-03
2.918913142669987779e-03
3.117852745143951700e-03
3.047788981937737778e-03
3.017962353956741856e-03
2.977137722629582834e-03
2.996499667443845109e-03
2.992504079158409859e-03
2.937576427024791298e-03
2.908425928402895867e-03
2.849741224827855371e-03
2.954500482779887777e-03
3.028062231019900460e-03
3.070432743381644979e-03
3.054766535062865100e-03
2.979954140458776057e-03
3.026347421527979167e-03
3.044029707883392707e-03
2.990916902455539265e-03
2.966807239241163897e-03
3.014786361544754406e-03
3.075834434481469846e-03
3.058285961401494002e-03
2.945105405397354086e-03
2.978642850719156240e-03
2.991483176369539275e-03
2.920497367034985501e-03
2.885316097593407497e-03
2.951747010346973069e-03
2.973588916804719481e-03
2.895621622348403847e-03
2.947090137591121956e-03
2.993896060675607131e-03
2.856598888405468238e-03
2.807887830661996882e-03
2.948257006241956305e-03
2.940209573611856850e-03
2.872113394339009286e-03
2.914103635228515975e-03
2.918771291774800193e-03
2.864648864070019983e-03
2.901949530439339175e-03
3.060413652105259657e-03
3.119181805108947776e-03
2.953323331253046146e-03
2.835045797074879203e-03
2.884941447038484597e-03
2.871953519745574276e-03
2.852399425429668310e-03
2.922123031315108921e-03
2.839063652139619826e-03
2.852894467718316250e-03
2.895826154323538539e-03
2.948466223261518061e-03
3.001102683116801256e-03
2.950808767447688809e-03
2.948667776155970092e-03
2.902926162917061036e-03
2.969656009366093176e-03
3.031002904307337435e-03
2.999618787305686693e-03
2.905005939599335403e-03
2.920055615896984414e-03
2.998259303038553966e-03
2.964192392834717488e-03
2.938028136701457526e-03
2.943647051092220489e-03
2.984164668936027318e-03
2.963234910907253192e-03
2.963270479558082534e-03
2.902114273067560660e-03
2.880497800255577608e-03
2.980350887302171074e-03
2.984876233131366664e-03
2.877667097310405812e-03
2.871701753971801167e-03
2.913818274963432108e-03
2.927319850883205316e-03
2.928287299299401139e-03
2.930243869404609847e-03
2.957900966813792939e-03
2.897392131386279397e-03
2.912664919220372701e-03
2.967285227785154082e-03
2.908621642736884672e-03
2.858638620358684712e-03
2.874786490961210757e-03
2.883939664174734602e-03
2.918382571947393273e-03
2.892124055091164960e-03
2.849842298312337072e-03
2.804580661184642720e-03
2.852022253032843006e-03
2.909354430009500943e-03
2.889247734334463198e-03
2.808419516163105246e-03
2.783642523224316104e-03
2.937250091106129776e-03
2.902111639071302141e-03
2.730505047088920261e-03
2.736970952293949887e-03
2.836252365422786258e-03
2.891687488088416896e-03
2.877142670201096944e-03
2.911477376637347601e-03
2.928148769805006407e-03
2.806060308484892990e-03
2.808063318044184704e-03
2.860856835527729632e-03
2.838735464049784059e-03
2.888924073002549497e-03
3.018040084805599654e-03
2.944689973366288946e-03
2.873787556292450515e-03
2.980138729860538557e-03
2.973411854281308910e-03
2.829520662004244257e-03
2.837980161050468030e-03
2.928890354574799175e-03
2.901159799216978131e-03
2.833604650923512991e-03
2.760087970241912464e-03
2.732505919461958917e-03
2.785431728035856966e-03
2.863060287318115651e-03
2.952862993263337139e-03
2.891772890677028578e-03
2.856910517785422442e-03
2.837887893506534694e-03
2.835196027967429051e-03
2.931547379241472920e-03
2.927291788998628418e-03
2.897477074519901833e-03
2.948484502409805079e-03
2.890230806040981499e-03
2.793302945988975199e-03
2.853485625709127962e-03
2.902466307539771674e-03
2.927873170749076010e-03
2.919789482615930184e-03
2.931511354574467803e-03
2.961885825539625847e-03
2.969298855706657865e-03
2.841550237160339522e-03
2.826613721814425460e-03
2.941855327581605235e-03
2.854347985875481646e-03
2.850036660420897459e-03
2.937893560641274739e-03
2.850310441134306164e-03
2.773307822397280513e-03
2.725967277113281254e-03
2.765938115886304362e-03
2.842376952302047739e-03
2.897220643020822616e-03
2.893319288433691960e-03
2.802868990098796812e-03
2.803257082763100164e-03
2.846533490397326095e-03
2.793850017777942812e-03
2.758679642956321856e-03
2.812649239857252948e-03
2.786647457691414885e-03
2.825074382497553931e-03
2.947573681438315270e-03
2.902528454199805076e-03
2.829484965475206025e-03
2.819698157210420286e-03
2.737313137420721836e-03
2.839486662849172692e-03
2.921369954092675573e-03
2.829165846437771241e-03
2.846650741154058313e-03
2.865646677800628896e-03
2.840664135953072274e-03
2.768378336864602343e-03
2.800918963115407636e-03
2.885454177992604133e-03
2.890831975183074005e-03
2.862461674991705930e-03
2.758389996993724103e-03
2.759344886354499291e-03
2.884132797566608432e-03
2.881614550078350281e-03
2.827333439750065805e-03
2.778728775536175918e-03
2.838285725215977835e-03
2.861040872796655286e-03
2.848520591601541845e-03
2.821091494211407005e-03
2.766371355125848974e-03
2.857379497507292043e-03
2.797877285223627098e-03
2.808752367866482365e-03
2.903128097530594757e-03
2.845830955106778970e-03
2.861904185896562650e-03
2.866945030837651093e-03
2.847238949842467465e-03
2.754977702993614743e-03
2.748359921586230204e-03
2.883068896103095288e-03
2.914704078435994845e-03
2.878441060064144876e-03
2.855075347952857820e-03
2.765679102615311268e-03
2.755085929025963797e-03
2.785256370832842575e-03
2.764773522335432603e-03
2.812573418963538411e-03
2.807583251651629870e-03
2.743557318969319474e-03
2.715704662162302628e-03
2.779024828986036665e-03
2.757130534645779469e-03
2.764354758259457510e-03
2.845452487556198590e-03
2.848312543158646078e-03
2.821281947739554506e-03
2.769165039000603176e-03
2.794747851210435240e-03
2.803192952405757048e-03
2.821096759013867750e-03
2.856511728347971724e-03
2.841969918337912838e-03
2.810133858940373503e-03
2.795859263001835519e-03
2.783747916840657258e-03
2.762148211736597300e-03
2.790869330041793449e-03
2.650165756495920927e-03
2.656416752325868689e-03
2.844782954993300278e-03
2.843268853236362130e-03
2.726233069604189815e-03
2.805434867793394314e-03
2.917176975411192412e-03
2.896188738203422496e-03
2.824982219120167077e-03
2.847325400040504571e-03
2.839918718287664026e-03
2.739630787238504697e-03
2.759400947864773610e-03
2.744459099307359085e-03
2.774488347323977606e-03
2.794787260844758519e-03
2.749636772647973560e-03
2.759480746090140543e-03
2.763452504074287962e-03
2.782459715817539505e-03
2.831304430235043971e-03
2.778362138570060740e-03
2.715210624325914337e-03
2.777908231596470240e-03
2.841724483621579748e-03
2.801273154517981267e-03
2.823279319706398661e-03
2.824324696784105259e-03
2.767220716871980103e-03
2.715423654735640499e-03
2.681526252928487664e-03
2.724999979878170876e-03
2.728622005227489006e-03
2.794014153847095699e-03
2.761609696689138176e-03
2.702892435343481892e-03
2.744707192226979002e-03
2.691380573625610714e-03
2.702433158755909639e-03
2.773897490375907410e-03
2.881273676657944253e-03
2.904117719902005092e-03
2.794031764614957926e-03
2.699518333985070212e-03
2.715659863030991331e-03
2.783084180201011570e-03
2.723661308899831546e-03
2.647203087552588326e-03
2.615503905832274566e-03
2.629010896990857660e-03
2.650972569098988558e-03
2.679246263458126553e-03
2.694313469384072238e-03
2.694950977650021912e-03
2.777245209329654539e-03
2.843906370008648498e-03
2.818636954081751769e-03
2.758868504510236797e-03
2.722935248766941620e-03
2.710276354067583156e-03
2.734196838011574565e-03
2.789711457195990108e-03
2.771758176464452026e-03
2.699936848385839881e-03
2.775140360016789976e-03
2.781903298171380448e-03
2.708691542763928470e-03
2.813714346975223438e-03
2.787038987015070298e-03
2.757771336761184484e-03
2.828203683306678654e-03
2.759153116272687091e-03
2.692799758832213706e-03
2.698478333580940029e-03
2.734875149634346907e-03
2.688633622904351966e-03
2.669726437866249639e-03
2.704728651045163954e-03
2.740116681686021339e-03
2.759171866811792415e-03
2.754871425306283563e-03
2.775563412725805344e-03
2.700527919119168237e-03
2.682617294561639391e-03
2.847186898010161706e-03
2.924032516863103118e-03
2.807778959478664411e-03
2.733972619260999562e-03
2.711251442276949898e-03
2.788353496825830835e-03
2.768414191515504701e-03
2.682580188352108163e-03
2.785296417014107746e-03
2.704466916650740977e-03
2.575944327267334043e-03
2.708260874759105524e-03
2.833491039962992165e-03
2.828321141207750748e-03
2.761440286432507909e-03
2.657758437892049092e-03
2.687908291585441260e-03
2.733277240858748413e-03
2.709231931863488596e-03
2.667745617742187710e-03
2.687102579560732112e-03
2.726579201569062031e-03
2.647418855425595283e-03
2.740479386090491701e-03
2.808343045347768980e-03
2.794297847802701146e-03
2.736386053238282212e-03
2.712162632204872387e-03
2.692634189493704321e-03
2.648108352029373246e-03
2.722317176691764658e-03
2.726506068252883015e-03
2.766177797761960096e-03
2.717620319884845627e-03
2.703464533874221781e-03
2.770278172514826793e-03
2.695710221987549469e-03
2.710335170046112088e-03
2.718886495354158085e-03
2.619074724159219450e-03
2.678247222776758765e-03
2.697623942105560786e-03
2.698978210750964737e-03
2.791875350584759660e-03
2.733145145601774319e-03
2.651936784237380034e-03
2.635570428940754717e-03
2.678789879086273390e-03
2.694710385734584799e-03
2.741716566877215686e-03
2.795187299264176566e-03
2.772418336596040988e-03
2.732060862635700416e-03
2.691512006981598964e-03
2.757325692955505617e-03
2.765627728318334998e-03
2.701434784603469388e-03
2.589928044085294465e-03
2.571637768498082326e-03
2.670203151356040881e-03
2.729027066648872374e-03
2.690159272718157212e-03
2.625193899598095293e-03
2.602205304673495430e-03
2.610350569395574090e-03
2.661650457733370952e-03
2.685146635273164169e-03
2.625996067600722995e-03
2.586278655840685160e-03
2.617849048170353774e-03
2.661873298842916489e-03
2.705139740783077309e-03
2.738377153582637231e-03
2.737417888874643396e-03
2.687337935734162610e-03
2.711258177585568457e-03
2.713088932941875014e-03
2.713161742625417715e-03
2.757852128459585724e-03
2.702377323561630344e-03
2.620759667225863385e-03
2.615971182267808406e-03
2.603418276349610434e-03
2.673064940431504975e-03
2.709810989766991886e-03
2.716363353008101333e-03
2.782081693427453095e-03
2.684664778298011343e-03
2.599696867666529635e-03
2.678125603289843379e-03
2.685157844015067120e-03
2.657150541849781240e-03
2.668304600806647303e-03
2.699089932017121034e-03
2.702352696620239237e-03
2.662545401991917721e-03
2.675682174658656435e-03
2.645545919732868873e-03
2.641483271428231912e-03
2.711499708247954235e-03
2.764761304257876834e-03
2.705924690199958994e-03
2.663192405206400541e-03
2.640114943052796273e-03
2.587382245400068805e-03
2.587172145621110218e-03
2.640760867988987785e-03
2.679090733765447999e-03
2.703821611001856230e-03
2.722059297636534106e-03
2.695090845813047017e-03
2.675882120933766126e-03
2.653352805569283036e-03
2.659315147989749998e-03
2.651190152708229626e-03
2.710905882910197209e-03
2.679029185546294347e-03
2.603727937201104608e-03
2.637836079746118303e-03
2.619762828744399800e-03
2.615310979430098687e-03
2.627723761360730315e-03
2.614116543544849416e-03
2.680992826177896592e-03
2.678791357567731311e-03
2.614822170259491121e-03
2.528736504080075602e-03
2.447065182207478710e-03
2.496532790150020158e-03
2.577164905662242961e-03
2.697533420657459175e-03
2.664872997492958012e-03
2.552045428699270709e-03
2.543822939223015604e-03
2.598379699644789206e-03
2.691766509047696741e-03
2.734645044834684100e-03
2.717359764146122601e-03
2.730980222114733763e-03
2.678690253117700475e-03
2.576323228135795132e-03
2.639769775800026360e-03
2.609375903375121385e-03
2.612347458994501801e-03
2.633419058548564992e-03
2.564298514052123362e-03
2.545977305248482356e-03
2.555076949198358677e-03
2.658957182487033284e-03
2.682427007887454827e-03
2.689308514713672355e-03
2.711807175469793749e-03
2.644410177229212892e-03
2.519550697284191065e-03
2.513458087264802254e-03
2.599898681339309417e-03
2.611902433688605141e-03
2.596089473029209761e-03
2.665648764744214631e-03
2.635924180905248240e-03
2.562591812110300796e-03
2.657346743593141155e-03
2.687571614366047763e-03
2.585032468997744848e-03
2.547572263944085889e-03
2.596532222850721737e-03
2.641405262134402174e-03
2.651409007012767941e-03
2.589224449727983365e-03
2.553880849067519977e-03
2.592383979507200363e-03
2.612320715913637407e-03
2.505921680992600781e-03
2.541196735831824198e-03
2.711979473084102921e-03
2.641139213288520773e-03
2.572905889385033833e-03
2.643164457233849237e-03
2.586150678392568417e-03
2.557055092999099659e-03
2.621786475812044361e-03
2.622468768248424707e-03
2.568249326790989547e-03
2.487666455461387278e-03
2.528444313698558800e-03
2.483576546211154791e-03
2.443763846291925265e-03
2.495574680081860588e-03
2.494429216851083795e-03
2.544074491358410024e-03
2.597624985951541531e-03
2.652619946656703271e-03
2.593621239383682095e-03
2.523023818366172243e-03
2.483028949250005828e-03
2.536585897202554493e-03
2.593677246713760928e-03
2.563910001533497695e-03
2.556246570113792412e-03
2.562087581384822881e-03
2.670089545845828229e-03
2.741709334430318234e-03
2.667425931993089652e-03
2.669260684306740735e-03
2.652583088818105672e-03
2.552064625107489798e-03
2.522238459036350161e-03
2.540558945207434076e-03
2.530704358909816303e-03
2.591861410441900510e-03
2.628001888145953518e-03
2.598508690459934260e-03
2.626359659970473222e-03
2.661062262527961238e-03
2.652638810036829411e-03
2.491403335140266774e-03
2.494552679091495417e-03
2.577200253699632893e-03
2.648979234903433167e-03
2.654109485271212519e-03
2.661571637443611946e-03
2.588946473444644555e-03
2.524510712311131295e-03
2.670675864819168494e-03
2.581194400972043959e-03
2.490739494044785177e-03
2.492635829213618332e-03
2.474688245466305329e-03
2.514012977336493784e-03
2.580319034297216731e-03
2.614369048924882876e-03
2.496681450319756038e-03
2.533248965459433417e-03
2.687964713105723494e-03
2.588740592343168837e-03
2.477034348231044614e-03
2.507617422983149120e-03
2.572270149417326367e-03
2.596374606051594144e-03
2.606720827950100711e-03
2.685139511152599863e-03
2.603063972845741543e-03
2.560970483734341732e-03
2.524346768790795142e-03
2.490044780971797499e-03
2.495943607175061130e-03
2.595027435633817832e-03
2.633946498902323824e-03
2.550951164950642207e-03
2.526119458886641640e-03
2.437586862195242985e-03
2.460846694493719084e-03
2.535273443552595474e-03
2.594523359080016210e-03
2.559723212438392691e-03
2.503851290247354009e-03
2.463274048221646400e-03
2.539485288728617583e-03
2.642752765693454336e-03
2.581721953310257486e-03
2.495157749245593536e-03
2.451066002188897943e-03
2.462743922372634744e-03
2.464480622604716710e-03
2.540153561796866261e-03
2.632711820830048715e-03
2.617957126142317695e-03
2.562464467185595306e-03
2.635502169000383203e-03
2.713731373387536210e-03
2.618588776733287316e-03
2.485058978361602295e-03
2.509608445221626471e-03
2.666095148781785773e-03
2.622824310663481647e-03
2.512863466232870182e-03
2.548208802245070445e-03
2.648798299342783585e-03
2.573382447921864456e-03
2.524325315341276535e-03
2.603222494513538279e-03
2.594636572033352968e-03
2.546630878070510647e-03
2.547964314479100097e-03
2.535677136346550873e-03
2.513268552452910601e-03
2.455225067130647077e-03
2.452846550400700123e-03
2.612492959305830632e-03
2.670934278594319297e-03
2.590795898593687210e-03
2.477683123896714124e-03
2.479999105057023936e-03
2.542669904975301733e-03
2.507845570273488020e-03
2.586308879635174866e-03
2.622884226602951487e-03
2.525286408148417691e-03
2.432595987333997616e-03
2.439759202449372482e-03
2.538335729650846324e-03
2.557256186681065944e-03
2.611414356049206013e-03
2.547064857733895987e-03
2.444984054772295079e-03
2.518016852441696315e-03
2.564960978965013898e-03
2.527411566170495276e-03
2.479021481773600703e-03
2.453449112474371304e-03
2.426387232611563159e-03
2.455299477177219809e-03
2.500717504499306871e-03
2.545927748654058364e-03
2.519816276768937872e-03
2.510544287552322635e-03
2.570626874109742822e-03
2.448355828951518254e-03
2.492500671519057298e-03
2.608185915217554798e-03
2.547816778495221469e-03
2.499020894037227297e-03
2.497527052135164495e-03
2.531027045295054963e-03
2.507734141272724166e-03
2.474391627869829743e-03
2.497709219542858152e-03
2.472349197305641431e-03
2.423647838297396037e-03
2.436694311635764602e-03
2.487096319090941442e-03
2.548969584871083743e-03
2.570960684346547051e-03
2.481967958343698089e-03
2.428856682817906454e-03
2.431215015051090608e-03
2.487423343041955410e-03
2.600632960481576942e-03
2.558198083981730667e-03
2.568839004985587742e-03
2.557367096987674029e-03
2.531195194096087266e-03
2.545865970892657957e-03
2.555939130756413637e-03
2.569169167525026456e-03
2.527102619516563304e-03
2.497320238645840858e-03
2.495835472960039689e-03
2.538352190799652349e-03
2.420197732569470597e-03
2.406899487966344085e-03
2.483649341946698053e-03
2.396422780537477148e-03
2.405929864823382405e-03
2.490245150811456944e-03
2.496725283387650571e-03
2.422745097226686791e-03
2.470637617606160144e-03
2.522032892825625070e-03
2.439690491464438591e-03
2.535195416354740685e-03
2.618496548262776863e-03
2.557167973823250284e-03
2.513063823877008992e-03
2.473782812351103810e-03
2.500175850632737739e-03
2.504705421092207843e-03
2.478665822631186816e-03
2.429299700723958240e-03
2.343898274460370305e-03
2.424911697512056007e-03
2.544650496972832542e-03
2.511823109245883007e-03
2.421267422142110281e-03
2.487772164937349442e-03
2.536622996823284602e-03
2.491977518750883649e-03
2.511707663128321527e-03
2.458818929154678312e-03
2.440873668145356404e-03
2.456590424438860176e-03
2.441935928790486474e-03
2.442314645579801106e-03
2.391944976912791995e-03
2.377664184763364150e-03
2.354550810538045928e-03
2.347265711194185429e-03
2.442357986945112910e-03
2.478103407334210362e-03
2.413689870709250038e-03
2.399323063185438299e-03
2.487074636809519755e-03
2.478153900015447886e-03
2.440618981093872677e-03
2.410621826924276394e-03
2.422715039357352645e-03
2.446497634830319557e-03
2.434750857574337780e-03
2.433431900290192445e-03
2.384062385759224637e-03
2.351098645107518002e-03
2.351734367283824737e-03
2.438256683956815853e-03
2.465946261845944776e-03
2.430577640413310227e-03
2.432727262297724753e-03
2.391706995296705249e-03
2.394247050697432752e-03
2.397612407943011323e-03
2.406857257586832600e-03
2.381472157660542970e-03
2.469638273557196121e-03
2.486423417652797088e-03
2.404127306883179285e-03
2.460271083445902517e-03
2.465777200619662969e-03
2.410013103230496546e-03
2.429475146733711503e-03
2.455158284122143167e-03
2.379028729432858345e-03
2.355541363992302937e-03
2.438297608711988661e-03
2.431982033750634733e-03
2.406911408345243329e-03
2.399060435332151138e-03
2.401729908815179813e-03
2.397662057966720890e-03
2.388904548298509747e-03
2.435481206283582421e-03
2.383690843744433203e-03
2.361521562193936042e-03
2.429980144386297176e-03
2.394426474785326785e-03
2.398754580668494528e-03
2.490717443706708892e-03
2.509303372380725268e-03
2.450981490516737117e-03
2.424140449976522164e-03
2.493034401116534394e-03
2.476204631098413624e-03
2.425919134694390095e-03
2.389396480013721707e-03
2.431488882040661308e-03
2.489563824610577496e-03
2.425304443112734527e-03
2.397741768112952258e-03
2.372965516519298136e-03
2.479575802550918872e-03
2.551246573952946437e-03
2.474193693806092404e-03
2.453052857251733412e-03
2.426270468012999351e-03
2.397553076055524476e-03
2.435494769451593440e-03
2.477229139870059608e-03
2.398623052691161665e-03
2.405158598649859408e-03
2.409029995274369895e-03
2.429854963306765907e-03
2.413763093147514201e-03
2.313630204406862644e-03
2.372382239478686150e-03
2.482843928136051724e-03
2.459365359751633246e-03
2.434081824388009945e-03
2.352193789815281572e-03
2.293588481008336944e-03
2.331365799471435841e-03
2.394471088808454960e-03
2.422464638222860886e-03
2.406970686399681047e-03
2.373875148801721929e-03
2.342117460679198678e-03
2.418304107921888033e-03
2.405141995090617508e-03
2.414986474690282350e-03
2.479708824535823905e-03
2.431678993634670254e-03
2.295463007918400935e-03
2.243662256964274078e-03
2.289391403963727915e-03
2.403608238769428494e-03
2.453827860735742668e-03
2.410087266824826983e-03
2.457936631165361270e-03
2.439044092847939427e-03
2.355808980521629636e-03
2.364937328132326981e-03
2.385892263071274968e-03
2.377757141290562457e-03
2.359220324125963029e-03
2.371208790196024582e-03
2.377914164373258130e-03
2.395937658534724474e-03
2.504767353097835016e-03
2.534983772542720969e-03
2.414472203220705427e-03
2.372819749218110265e-03
2.375159314243623261e-03
2.357944215307104883e-03
2.414364410459158422e-03
2.375298250919726482e-03
2.336311305220968929e-03
2.400017408551940491e-03
2.378712308869029152e-03
2.392293185041961551e-03
2.370563576660177085e-03
2.273438545959035380e-03
2.332961070976387677e-03
2.371479656471089850e-03
2.295138448651621015e-03
2.267548460490053947e-03
2.279847671837546743e-03
2.306235408758651722e-03
2.292947123951506651e-03
2.290192757784719445e-03
2.338267982833811508e-03
2.326398215293068016e-03
2.319756899083123564e-03
2.283555103827160024e-03
2.331470004122752470e-03
2.392406883409986789e-03
2.383649158433683978e-03
2.372523798779313173e-03
2.331542562598275508e-03
2.280495883391123278e-03
2.188965629096083134e-03
2.234157049139195387e-03
2.344991370450286595e-03
2.370206000720147602e-03
2.382924309713907538e-03
2.396361373968894544e-03
2.427862500870183685e-03
2.379813813866800496e-03
2.302365390601730875e-03
2.261512103638868999e-03
2.237443057971264925e-03
2.256675939847476841e-03
2.335315299770618185e-03
2.355711348016867410e-03
2.272499511593516555e-03
2.320745667832251231e-03
2.381566084745403728e-03
2.340733758762162699e-03
2.371851330494137173e-03
2.363315510561733463e-03
2.262054739437354550e-03
2.265217710020685400e-03
2.335949764235419231e-03
2.351021960189193360e-03
2.316152918895354480e-03
2.253420672742538228e-03
2.224052282856141954e-03
2.283358505587176381e-03
2.301223723684053899e-03
2.316163808387336227e-03
2.261329602482539409e-03
2.232833933819215137e-03
2.285309058441660924e-03
2.243707418806201691e-03
2.204742633013690931e-03
2.240531350610106085e-03
2.339746992606211388e-03
2.274748372350639085e-03
2.203058621213015416e-03
2.297848234922713565e-03
2.318380209751590756e-03
2.282742898371609673e-03
2.312466622945886282e-03
2.295520268107564474e-03
2.239432653947583986e-03
2.285382924752360056e-03
2.299619013240488709e-03
2.255593267048645531e-03
2.265821833025693458e-03
2.324281671149796419e-03
2.275805791767865783e-03
2.266322776146751771e-03
2.330811010614703034e-03
2.312959913775101007e-03
2.341726896832195450e-03
2.326755917964675423e-03
2.232874535031031341e-03
2.289753542504412327e-03
2.328532432126644274e-03
2.294640629239454513e-03
2.262494825972598787e-03
2.290722130273198289e-03
2.364777884534553006e-03
2.354676464261865488e-03
2.323353216591542234e-03
2.294887429202320181e-03
2.338222600644668595e-03
2.316645707890678790e-03
2.224053103755118353e-03
2.206996542133463687e-03
2.258259345666737729e-03
2.283839916776715922e-03
2.318809878915260685e-03
2.285014579815611898e-03
2.195399412104226400e-03
2.200430289660003629e-03
2.225810797288429663e-03
2.253923953613051062e-03
2.270415830637122472e-03
2.293867841480285406e-03
2.282846879482361771e-03
2.267004479674445544e-03
2.336174451484464721e-03
2.282874336244532058e-03
2.221616285443938927e-03
2.170979492271698195e-03
2.180125520570434187e-03
2.268424234070354466e-03
2.234737218997897602e-03
2.252080020427756762e-03
2.282786294493539987e-03
2.231562978520527929e-03
2.237888281936187881e-03
2.264031116374750231e-03
2.256752826096400811e-03
2.241905594388578921e-03
2.260178929539036295e-03
2.285844526889235350e-03
2.294460226093248192e-03
2.319552120842657394e-03
2.273742149638083212e-03
2.255933912342656181e-03
2.242627931914824031e-03
2.219226054824760975e-03
2.282232929446069945e-03
2.261963660269733934e-03
2.218081219322649671e-03
2.307245702896796192e-03
2.341053734369720040e-03
2.266527152347755456e-03
2.292866279203038468e-03
2.340317132409563093e-03
2.256134238399676219e-03
2.158386157793075466e-03
2.146130402054362458e-03
2.236398013745510491e-03
2.272366425771523129e-03
2.222687690590479433e-03
2.215594506502140126e-03
2.301434524335850551e-03
2.363060764303653513e-03
2.251410724234315444e-03
2.195819456528041395e-03
2.238555345075107523e-03
2.235129266785514449e-03
2.212122459297115491e-03
2.148735268590645960e-03
2.140871069011891174e-03
2.167726519322266641e-03
2.157644702063295748e-03
2.228729786533586998e-03
2.190937968224173586e-03
2.161516258763408749e-03
2.237444676743128441e-03
2.240784823130046767e-03
2.265488591852212168e-03
2.246997581071916855e-03
2.208811816073175376e-03
2.226371326148660588e-03
2.293573892147218653e-03
2.250995848605015243e-03
2.212359305891715717e-03
2.173081106463711429e-03
2.135825481475262921e-03
2.249489795889838759e-03
2.287490972100190804e-03
2.246703926303269833e-03
2.235462434503043914e-03
2.295776518961187198e-03
2.297568046675230787e-03
2.260726293761302404e-03
2.245614772761386942e-03
2.205940332795879380e-03
2.149784665666246153e-03
2.164341857579354499e-03
2.240262769186751428e-03
2.239253346656213360e-03
2.238775817209861119e-03
2.228683035523379777e-03
2.214110475233665824e-03
2.154255023743546077e-03
2.161331171829137133e-03
2.203744175519631483e-03
2.157215951472254371e-03
2.174701547755611940e-03
2.167832941424835836e-03
2.155190535635593142e-03
2.137841276835468311e-03
2.185305366862470757e-03
2.261567264995175460e-03
2.240346810984463442e-03
2.198349328265926644e-03
2.203391409460582484e-03
2.157334635002262045e-03
2.101114826759561700e-03
2.170291989411667153e-03
2.182773796693288429e-03
2.119281596579541179e-03
2.197027436422722014e-03
2.237112160497548279e-03
2.225716585129749753e-03
2.238424950151272040e-03
2.248201025407728457e-03
2.216663759643794709e-03
2.170449793433468309e-03
2.159455353034745329e-03
2.142698711387502029e-03
2.191150988258816577e-03
2.235536932362344222e-03
2.185064252563943734e-03
2.132614933944099265e-03
2.146481428714843136e-03
2.134412337913823253e-03
2.079944767323533943e-03
2.089197413005397779e-03
2.088379879423334518e-03
2.170965841181574877e-03
2.221932372601622980e-03
2.157696697860284930e-03
2.190188214941344701e-03
2.151771277143187545e-03
2.162118145604339549e-03
2.152263213838445394e-03
2.157029183743624026e-03
2.155718812465718878e-03
2.133760095751809863e-03
2.211438125450697172e-03
2.229217278743761497e-03
2.218348121056577284e-03
2.164124243860714950e-03
2.120400940785464004e-03
2.142159040633427863e-03
2.151306872600173073e-03
2.195571514582534897e-03
2.186658545490538334e-03
2.103002963113182171e-03
2.121059728361139856e-03
2.142882436980715101e-03
2.146900167272342442e-03
2.102095048559811125e-03
2.140386067880334798e-03
2.204202867792280900e-03
2.121937955702810248e-03
2.139642064255928896e-03
2.192020859758055801e-03
2.198869111063039838e-03
2.168479344202875470e-03
2.177753539373346921e-03
2.199179682272158799e-03
2.175692620355977863e-03
2.167996613018362793e-03
2.160304825571144911e-03
2.108021794267229531e-03
2.119810853515583914e-03
2.179424600596242996e-03
2.175194005539470444e-03
2.224340822102186237e-03
2.190438482396021846e-03
2.123431556965323531e-03
2.159537050008447905e-03
2.184878615196420189e-03
2.120337964519991569e-03
2.125054637100217119e-03
2.143841789218911206e-03
2.082346282476156291e-03
2.086212661766118082e-03
2.078557229761347509e-03
2.069513031874881896e-03
2.095261245617438019e-03
2.133392510782598957e-03
2.166072696279868620e-03
2.155994831258659615e-03
2.090234444259003559e-03
2.139244048344875193e-03
2.215869731686389080e-03
2.166065220137963852e-03
2.129748424163105565e-03
2.113054643920708481e-03
2.118470888538154847e-03
2.113192554888567668e-03
2.065117545487406975e-03
2.129841094826826452e-03
2.145183350868279902e-03
2.151608478803931131e-03
2.228709653294990746e-03
2.222946639885423244e-03
2.146867388794903176e-03
2.122213151775543486e-03
2.156350843236305454e-03
2.072749932272036945e-03
2.112896291170525149e-03
2.108890357347804542e-03
2.045877578518494160e-03
2.083595155320093744e-03
2.035977621374667444e-03
2.051508073415392753e-03
2.079086412401889503e-03
2.072651737881034059e-03
2.060622268638104184e-03
2.079658064733327493e-03
2.128706763110847690e-03
2.097077442583440525e-03
2.064025963318378773e-03
2.084822675394153429e-03
2.059990397169638582e-03
2.087525600936946703e-03
2.148013869614795370e-03
2.114503708941620035e-03
2.037177895174592697e-03
2.037301331201703692e-03
2.072492339748884405e-03
2.094235628304648607e-03
2.098652202249102344e-03
2.122141470981504362e-03
2.153759139162430159e-03
2.120298128085510141e-03
2.091846754731811839e-03
2.079869200368628622e-03
2.175820254423836350e-03
2.153196569695299198e-03
2.101047106695792810e-03
2.109733959166734240e-03
2.047839270029258585e-03
2.061584971878346016e-03
2.113984012753564873e-03
2.074298129079779444e-03
2.061183245923499299e-03
2.080058294257733711e-03
2.080445174814145575e-03
2.099010122772203973e-03
2.115098593512456347e-03
2.118804206359973987e-03
2.085268968901646779e-03
2.053806125509167763e-03
2.080326972859042420e-03
2.069818475595412623e-03
1.982186014203250919e-03
2.062209752940821848e-03
2.178857531388658092e-03
2.158594615097905126e-03
2.043667624886134036e-03
2.019077144109327968e-03
2.085193798434430059e-03
2.068950605504036623e-03
2.090669282175456039e-03
2.097980653472364919e-03
2.067359517858357709e-03
2.120654658986141292e-03
2.161276357135017475e-03
2.094615777236648498e-03
2.018165235498772976e-03
2.006273596341129513e-03
2.016156421833806885e-03
2.072980893450091129e-03
2.079173827115776609e-03
2.028701671767308822e-03
2.071315977450898221e-03
2.047037899773027168e-03
2.039810594572932529e-03
2.101705736754228091e-03
2.102881958498096886e-03
2.062419272873898621e-03
2.051182574777931766e-03
2.079713166246449293e-03
2.050773163869235981e-03
2.054363602596428074e-03
2.093026853158581977e-03
2.098598692084394264e-03
2.119166233343123488e-03
2.073978081839550520e-03
2.041478627051328178e-03
2.063818774257257949e-03
2.095422007320503141e-03
2.137295557884238365e-03
2.048077799323387137e-03
1.985308496643420264e-03
2.035328541176509732e-03
2.079675718288979524e-03
2.077032633921331150e-03
2.060004273123567861e-03
2.093171244508973405e-03
2.047988139298454000e-03
2.039630621733439213e-03
2.041649340092239508e-03
1.975231675861870845e-03
2.002736313053948402e-03
2.045617759700957099e-03
2.085023840688478118e-03
2.093333719079104593e-03
2.079533114861190166e-03
2.070281446722636084e-03
2.042299157946060768e-03
2.048570536918995367e-03
2.069249636769719854e-03
1.979363851672069716e-03
1.898936784229686555e-03
2.023194727846337315e-03
2.085609842945379284e-03
2.008877665556931674e-03
1.935196179955493570e-03
1.955306434807649058e-03
2.031839181104761957e-03
1.985349980412837688e-03
1.918070125264202241e-03
1.943987633481421068e-03
1.997431678450005410e-03
2.015525199859629930e-03
1.988286043709342268e-03
1.968787456213982011e-03
1.951674928160998827e-03
1.958306277179978558e-03
1.986010138843362013e-03
2.021728763000511710e-03
2.026641672081036256e-03
1.987967541336241230e-03
1.971791309892716171e-03
1.988098984765613447e-03
2.073127777309056660e-03
2.098872943944189631e-03
2.004631251900650286e-03
1.937358977946486514e-03
1.962693976246187352e-03
2.021729191979224939e-03
2.028045725365028046e-03
1.948019429389226918e-03
1.936654084475900343e-03
2.009692478083327256e-03
2.017156635293477530e-03
1.961954661899440767e-03
1.962438470268060547e-03
1.972576225588814746e-03
2.003186940066770637e-03
2.064593473539817585e-03
1.999204861896894652e-03
1.988081211084434270e-03
2.008753749176248223e-03
1.926376228815112734e-03
1.989043924656732493e-03
2.069073097352804036e-03
2.001602211483941365e-03
1.957819168626345058e-03
2.019758104412095259e-03
2.034842478466745205e-03
1.973171646556107824e-03
1.965384363638301470e-03
1.978746779927811547e-03
1.960095840796278761e-03
2.004097473597861705e-03
2.075491155912495642e-03
2.085591269789735611e-03
2.003752762157861265e-03
1.934187130770190872e-03
1.917543367087920893e-03
1.961118879996994087e-03
2.037258640958546779e-03
1.975866064739117880e-03
1.964068283060991117e-03
2.012984549973543050e-03
2.019982695675369335e-03
2.002244523319707693e-03
2.011788423990952188e-03
2.036823190340712915e-03
2.055321952675546668e-03
2.052024523563446019e-03
1.978394979748153773e-03
1.918577163765880283e-03
1.901478795090487438e-03
1.955178618876714756e-03
1.997620752957164365e-03
2.013910699962835789e-03
2.025881069024839005e-03
2.000496230078117194e-03
1.943299525057588014e-03
1.926074869482572371e-03
1.919838622699345312e-03
1.944783308477376514e-03
1.968825826990571078e-03
1.894960248943830614e-03
1.897396698702063199e-03
1.931829101006173185e-03
1.940291771141861325e-03
1.960225908966538658e-03
2.007856928013459184e-03
2.009926967679957419e-03
1.953143433728885339e-03
1.937313156667419675e-03
2.015368895635294248e-03
2.032154558354109467e-03
1.917729249014178596e-03
1.874135557729769783e-03
1.937045569954597059e-03
1.989687036132916070e-03
2.005477378189905041e-03
1.971172510629806435e-03
1.962851207126554889e-03
2.022670094825024419e-03
2.036276068074221665e-03
1.997703796595165244e-03
1.939231058418492727e-03
1.886550697981649117e-03
1.929983869579052561e-03
1.975523505400904149e-03
1.956926780928296746e-03
1.959102112668760932e-03
1.952814118096006264e-03
1.974660045149776756e-03
1.971263904120191483e-03
1.904674391717141443e-03
1.969011955487543798e-03
2.013068173160500931e-03
1.977057824501056785e-03
1.974886021226933321e-03
1.928476464712825010e-03
1.974762335484236010e-03
1.914160669595123959e-03
1.864028303396804637e-03
1.948591499723439013e-03
1.956147085989240128e-03
1.991936561384408718e-03
1.958801863590008997e-03
1.946860351538737266e-03
2.006891909798459023e-03
2.011682663531819213e-03
2.036713063110560940e-03
1.976664259601638302e-03
1.916169107640649551e-03
1.997829777242660868e-03
1.987625113128275219e-03
1.910984589069135604e-03
1.955503111360445533e-03
1.964072576419846616e-03
1.969126423034410316e-03
1.989892735317082880e-03
1.979624476942798330e-03
1.946137191611950175e-03
1.947672138465425659e-03
1.952751725117794334e-03
1.952426309130319594e-03
1.970049288309964636e-03
1.951586631937536750e-03
1.920604370885685246e-03
1.920351009811322590e-03
1.973100868824454856e-03
1.914375352615928704e-03
1.926974674489472872e-03
1.948173087275218828e-03
1.886675957797330581e-03
1.947830526862995076e-03
1.968338730253939815e-03
1.886144816054104037e-03
1.857000167303543775e-03
1.878296488337123562e-03
1.913603353867333705e-03
1.904565760712519876e-03
1.921380722499669126e-03
1.955776157719253672e-03
1.904927506917523201e-03
1.945372897168026836e-03
1.945987500673241515e-03
1.879685992067826406e-03
1.803374076621936392e-03
1.830357378938069412e-03
1.891829307632949750e-03
1.836986771369933510e-03
1.828470846954984236e-03
1.907085195640155105e-03
1.974383209680993616e-03
1.921803342754368213e-03
1.888955420498068111e-03
1.874583966790384923e-03
1.901063983724460326e-03
1.932188915528719507e-03
1.937583961618356007e-03
1.929973391196888226e-03
1.902680890290357838e-03
1.912461926017112882e-03
1.894287106575856137e-03
1.869361514330498486e-03
1.885024306204465113e-03
1.835766047185060290e-03
1.845323958126832272e-03
1.983967493329556134e-03
1.963725192004307351e-03
1.876621157972583557e-03
1.901263012927816628e-03
1.934055635961487310e-03
1.903354645531689848e-03
1.867582150191478838e-03
1.904105199440983380e-03
1.944430133208181278e-03
1.940376594311397571e-03
1.920310138795815495e-03
1.877860612248303564e-03
1.869858003540468550e-03
1.895547295900345923e-03
1.929677581191587997e-03
1.917644954913941789e-03
1.949747772094000652e-03
1.971248774301759092e-03
1.962440493930570247e-03
1.917691759119334030e-03
1.817684681884930648e-03
1.819294792166766157e-03
1.899747803427690720e-03
1.939508973070395905e-03
1.902324373326536944e-03
1.885407586265090045e-03
1.864411403837840618e-03
1.875823906268401457e-03
1.857661676601498170e-03
1.835733177038336664e-03
1.811150537163682545e-03
1.879437511047348398e-03
1.936790320102807408e-03
1.875128901537700607e-03
1.882020964424125503e-03
1.855184515788183604e-03
1.811062332736295983e-03
1.863566421671886738e-03
1.872709458970454486e-03
1.847008991297562509e-03
1.830302277897896332e-03
1.832815908105828824e-03
1.866770798226823199e-03
1.847085851630182437e-03
1.844533563937987217e-03
1.869246175189343689e-03
1.918413304628960401e-03
1.917193309783117973e-03
1.877912596665500889e-03
1.894275174300957517e-03
1.882137542834083112e-03
1.846771787472764820e-03
1.905236974311624257e-03
1.918564199197994027e-03
1.913548608839861715e-03
1.915204808084121314e-03
1.921595330416786280e-03
1.928422319343360732e-03
1.877938136820483982e-03
1.891433019674494545e-03
1.912873575122873201e-03
1.982745491372125447e-03
2.013683311867786856e-03
1.917846946851427085e-03
1.857250707869003824e-03
1.871129558620332088e-03
1.871609730902305899e-03
1.856321213351931143e-03
1.817060778182897794e-03
1.865700209382251638e-03
1.884213035270757702e-03
1.881058441736170551e-03
1.927044662209575956e-03
1.945428004500671668e-03
1.934848372345734837e-03
1.811850512048831553e-03
1.802385772707037126e-03
1.905062206867679788e-03
1.901973458825244453e-03
1.836094821158209059e-03
1.891080782514264168e-03
1.946425273178668596e-03
1.890153670275516182e-03
1.867669427090289103e-03
1.854043929237928238e-03
1.837887950754957906e-03
1.852862221686311060e-03
1.879919541130379949e-03
1.888657072085221655e-03
1.876065479228148595e-03
1.758964291534724977e-03
1.807078924207257105e-03
1.935056500460845610e-03
1.968473338471013034e-03
1.940247390464801529e-03
1.852032435967546119e-03
1.845502281945290198e-03
1.855239066271955218e-03
1.830749355698987196e-03
1.853578309016598808e-03
1.891898870621885496e-03
1.813855068412778332e-03
1.823753817370995329e-03
1.859689124606257477e-03
1.841480873782180665e-03
1.819683666515167818e-03
1.751703415982318757e-03
1.719246696136359290e-03
1.842628886192531484e-03
1.898905122606051607e-03
1.878976725353986594e-03
1.878146781859019393e-03
1.879213695203785619e-03
1.846451410844128071e-03
1.814504598755554456e-03
1.876204307195292664e-03
1.873859652363861570e-03
1.830471804491850705e-03
1.878566589422534351e-03
1.892944472091059958e-03
1.860726449547901772e-03
1.838464813669726155e-03
1.828561957898695942e-03
1.798034874633739786e-03
1.738997159430435372e-03
1.765193606011438484e-03
1.821135179100738131e-03
1.849145442328656947e-03
1.862192932019452211e-03
1.876975997840929587e-03
1.807357682834885093e-03
1.787876553009996178e-03
1.829428619487499840e-03
1.830134769317987974e-03
1.805630863534872206e-03
1.779907411206657977e-03
1.803550062997291746e-03
1.838842656677373974e-03
1.834060514441237643e-03
1.845868931112992772e-03
1.855617674038275008e-03
1.791774803230602141e-03
1.820683585976924342e-03
1.910152397745991555e-03
1.859803363007528918e-03
1.798909934797952598e-03
1.836861711227819440e-03
1.815658447654409143e-03
1.797325127970410968e-03
1.835489495307915820e-03
1.832814118774152290e-03
1.865393792104851024e-03
1.846842903031896020e-03
1.854656439359410065e-03
1.858385256045287778e-03
1.789718545238172141e-03
1.773174434861319888e-03
1.766959689810724838e-03
1.802541864348914009e-03
1.834845786069136961e-03
1.783118456191479977e-03
1.767746885887974901e-03
1.794625318387555466e-03
1.821052962652384760e-03
1.803887131141516595e-03
1.798513517473119975e-03
1.830586090572915419e-03
1.805131046559406253e-03
1.812071217787211393e-03
1.825582948734182651e-03
1.804855376358943751e-03
1.768263825884670067e-03
1.775537864967818066e-03
1.804676037200227774e-03
1.805740796529035777e-03
1.826968937203790047e-03
1.830293609174350267e-03
1.844223056403989638e-03
1.843228864065533674e-03
1.765344032386789936e-03
1.860561300869614321e-03
1.923489818027265081e-03
1.795248351508737204e-03
1.756156140400860896e-03
1.796138869516746657e-03
1.792660328577448409e-03
1.847067504324101123e-03
1.896221750463506894e-03
1.859757484135044631e-03
1.814892171935969176e-03
1.779485151417608190e-03
1.800229028599956583e-03
1.880043994221113502e-03
1.847199303437607612e-03
1.784544450429218767e-03
1.793513447294309499e-03
1.834360118200854210e-03
1.816325694817921875e-03
1.730444302480054711e-03
1.777967953203993907e-03
1.801955900585930749e-03
1.842203216176455365e-03
1.860432309856284916e-03
1.803832753286576567e-03
1.786769565389112382e-03
1.810040309077905153e-03
1.821858174851321557e-03
1.793105899812585252e-03
1.730318703084872227e-03
1.737743023743820638e-03
1.833404792377296873e-03
1.764112288430057154e-03
1.725471885223301251e-03
1.751420103138790971e-03
1.757918679667588076e-03
1.780135433124078017e-03
1.813674594109546210e-03
1.856442421531049464e-03
1.839174085727394645e-03
1.843478411859109057e-03
1.874622422931991562e-03
1.843127175626496595e-03
1.815709787898465207e-03
1.782119813684763208e-03
1.767566063179028344e-03
1.854686708619306384e-03
1.837320592194725257e-03
1.742061968427488419e-03
1.751053182852520479e-03
1.756729946683051238e-03
1.732965380365430064e-03
1.772033142058868690e-03
1.805121458907673823e-03
1.803052140490170796e-03
1.781788962709490330e-03
1.786967145815254818e-03
1.797885909693275721e-03
1.844461672792529518e-03
1.920653064385016446e-03
1.872795296042542275e-03
1.828887930743495257e-03
1.793216694934141519e-03
1.711894411305725418e-03
1.759863345834004195e-03
1.798638350354916059e-03
1.745392645661637777e-03
1.718022329546887430e-03
1.784348333882333293e-03
1.816345106403046772e-03
1.837555207204058213e-03
1.848665007755922627e-03
1.745855652149928394e-03
1.790957227522367405e-03
1.801382443218431818e-03
1.766425661213625806e-03
1.762117077714314478e-03
1.781277145941014646e-03
1.883157921072297313e-03
1.807016833058275188e-03
1.778925369277455397e-03
1.797407606501277583e-03
1.781056492418279808e-03
1.788774166252422556e-03
1.739169183208619327e-03
1.743062817085268452e-03
1.719386006347357583e-03
1.729568319788001973e-03
1.748293314758950397e-03
1.797106457231022279e-03
1.819155141274461781e-03
1.765144244700431317e-03
1.788305291164089600e-03
1.808189335913382590e-03
1.753074742786400611e-03
1.787315535301380954e-03
1.810771089370789714e-03
1.752034521306124106e-03
1.779970731861450208e-03
1.751711167433120083e-03
1.715539370486342642e-03
1.718950860246093448e-03
1.725561078286200461e-03
1.790421419639229338e-03
1.804715332578458401e-03
1.751764716097254032e-03
1.820295785908282666e-03
1.828136404038489034e-03
1.803701550581110436e-03
1.769037594977901796e-03
1.753505921615589871e-03
1.788373865546521611e-03
1.751539727949375782e-03
1.672107189577675757e-03
1.688775064404323669e-03
1.794146798898342381e-03
1.812360253108681639e-03
1.758080520572629464e-03
1.760726145964863678e-03
1.779750792887689181e-03
1.693764274051268170e-03
1.728644972460568552e-03
1.788581905708116820e-03
1.788963166737801268e-03
1.814278350397480677e-03
1.771871442240357131e-03
1.733590758567459195e-03
1.759418940559258088e-03
1.745292923316413627e-03
1.741870984682965555e-03
1.737166162713874116e-03
1.747939262373120629e-03
1.781399851264356664e-03
1.730034429982827641e-03
1.687710238271495885e-03
1.745461845161477930e-03
1.767417095740677832e-03
1.712308814864224767e-03
1.760946199140183722e-03
1.778228131974086143e-03
1.710065792601304663e-03
1.726742957831943828e-03
1.726110324808234663e-03
1.723624034824993139e-03
1.741474378579775184e-03
1.770507836906592362e-03
1.741145610294406957e-03
1.715439266171665464e-03
1.747397437535939697e-03
1.676008711831918812e-03
1.671350663850429104e-03
1.743170522174079633e-03
1.764791547723750615e-03
1.835896996108540759e-03
1.787214999081218223e-03
1.730261344840108156e-03
1.731737539854894849e-03
1.737879813342859542e-03
1.799428629119056598e-03
1.761500215503705204e-03
1.702407450003905632e-03
1.720171736526624352e-03
1.758382208546953535e-03
1.762823441648142704e-03
1.775927124008217818e-03
1.759863142395778077e-03
1.773928826452813006e-03
1.782558957230271452e-03
1.741677497966129338e-03
1.696910140728413339e-03
1.716573103812794616e-03
1.727594725340622032e-03
1.689607171763974226e-03
1.702820350495060997e-03
1.745557251375237694e-03
1.740767882579443608e-03
1.738683615317401397e-03
1.748741112667486939e-03
1.736598783990208478e-03
1.731098174593067576e-03
1.765802282430695060e-03
1.811377837510538651e-03
1.748211845109247506e-03
1.694731316556073340e-03
1.677098052877426309e-03
1.667565861873551453e-03
1.709261825103864469e-03
1.731615813906857860e-03
1.750568990207573578e-03
1.788207594315283609e-03
1.740020096554617058e-03
1.695574693290182681e-03
1.664828179317419995e-03
1.663273850620312086e-03
1.675393061818489628e-03
1.674332235022938991e-03
1.732501586739287804e-03
1.821304887731227656e-03
1.791735680357212221e-03
1.686038745532416781e-03
1.694564352674570720e-03
1.731133557252130008e-03
1.736823355370903463e-03
1.668906572654460475e-03
1.671892927877073479e-03
1.708333294887929643e-03
1.733508368975893383e-03
1.738463206789472469e-03
1.725456604939581929e-03
1.715858244198463110e-03
1.638308546708395347e-03
1.626550876734596425e-03
1.697993223033676885e-03
1.772274447626419553e-03
1.685649434801625912e-03
1.617007379039287537e-03
1.671304822594143601e-03
1.722197100616945946e-03
1.693083095039094607e-03
1.655959214886776809e-03
1.716197911045105494e-03
1.716030743642065360e-03
1.712312726694859575e-03
1.700130300339100379e-03
1.659229475542829419e-03
1.631479815051867276e-03
1.629577411760470881e-03
1.673613587510551287e-03
1.673108854947648674e-03
1.644870478570582568e-03
1.667278642711371005e-03
1.646008753157200254e-03
1.732034754522368764e-03
1.763670789275491053e-03
1.678777096569880351e-03
1.702105808915448278e-03
1.753774025492271967e-03
1.728822969373791608e-03
1.715883879772550679e-03
1.756420183298012692e-03
1.719026871288531358e-03
1.675769983097025791e-03
1.696831845234027724e-03
1.747549813888410160e-03
1.719042043222280408e-03
1.720188805764927319e-03
1.723220119889639582e-03
1.688156955008666233e-03
1.742593910842665577e-03
1.708807977596052191e-03
1.653931646767493272e-03
1.634868749159951347e-03
1.634783122320612085e-03
1.667789759673959189e-03
1.703883036304115750e-03
1.718871124171317613e-03
1.663299881771565080e-03
1.685878028589447679e-03
1.725109732106885592e-03
1.705023706210671494e-03
1.665979015635320670e-03
1.693516735165939788e-03
1.687329111851491609e-03
1.685384878683604017e-03
1.730733876597267138e-03
1.712368950651849912e-03
1.684199232001882488e-03
1.683724030209350587e-03
1.691687653957398528e-03
1.681130526038469375e-03
1.732787586458846502e-03
1.737165805375852964e-03
1.689136244727112209e-03
1.711644503652013987e-03
1.710639258412697834e-03
1.709055362929781403e-03
1.680911193514972703e-03
1.631338812016740279e-03
1.642170064176082288e-03
1.659546786597498533e-03
1.646589066466402212e-03
1.647524125680106984e-03
1.672921934300005374e-03
1.646433904930087776e-03
1.639397667833867320e-03
1.703903525171266602e-03
1.709080094377485618e-03
1.702027578681874608e-03
1.683414218800977817e-03
1.596532549459572141e-03
1.613337712239561877e-03
1.642217749771285274e-03
1.698704357172922414e-03
1.771395389805103388e-03
1.741883182105193615e-03
1.741457458708044062e-03
1.722040079532586448e-03
1.692517972365597916e-03
1.686018097086585581e-03
1.662919465448406495e-03
1.642341594946011580e-03
1.611562774226444868e-03
1.644129006161688814e-03
1.689197960411294034e-03
1.684522161105541163e-03
1.755439183889842504e-03
1.698735529572865640e-03
1.597434981199469554e-03
1.634391853457901151e-03
1.668557176854304838e-03
1.649101752734141550e-03
1.636876845031632124e-03
1.702642920465512058e-03
1.695728011671441887e-03
1.688312887209631255e-03
1.683317213468036363e-03
1.667809454295300078e-03
1.680905658024693010e-03
1.674712183071020441e-03
1.668059175413039944e-03
1.667074118899667615e-03
1.686044325099706311e-03
1.769535783398225228e-03
1.737797835744760632e-03
1.621992447648835803e-03
1.656485322354114397e-03
1.659918866149461859e-03
1.652234589170770368e-03
1.677832560891070112e-03
1.659355534265963879e-03
1.658048795666015787e-03
1.697060450943360362e-03
1.723833990655375360e-03
1.721999994815798631e-03
1.715711945684417683e-03
1.728975744003907310e-03
1.704469054134906316e-03
1.662617752428091752e-03
1.667342009181399607e-03
1.675577853886272162e-03
1.702387448575478929e-03
1.726287259886151622e-03
1.690246319994915397e-03
1.689329414684307556e-03
1.633853468443941621e-03
1.604494207964383273e-03
1.676671786283883293e-03
1.678721410897988800e-03
1.634323274390520747e-03
1.613860163878573419e-03
1.676805370749610011e-03
1.677066407160242864e-03
1.644578627345288403e-03
1.619720745299454588e-03
1.615620273920533511e-03
1.622360884291712763e-03
1.617240446132757513e-03
1.620629949605325529e-03
1.635171840402813680e-03
1.621979431948252295e-03
1.575416177760486074e-03
1.650760892524192822e-03
1.649235479013028659e-03
1.621383079940065097e-03
1.688597075934275809e-03
1.672510887892981243e-03
1.683464895969465904e-03
1.647679415108516772e-03
1.597944526134273532e-03
1.638885410193361130e-03
1.625136996131172672e-03
1.632391599329518269e-03
1.700287628128368308e-03
1.701296911686445232e-03
1.629639659490604055e-03
1.589051134892443748e-03
1.601932684854711492e-03
1.651993244567041353e-03
1.699844202805716716e-03
1.692787026195781289e-03
1.645056827678081446e-03
1.658866548208993118e-03
1.651071528882266373e-03
1.660879963659183138e-03
1.691902003365852855e-03
1.678080502108318878e-03
1.659793177506601117e-03
1.636863797711783468e-03
1.616780072192252997e-03
1.616274751570375172e-03
1.569263466625553296e-03
1.584545804311003787e-03
1.622972912275202299e-03
1.590872781077026527e-03
1.661151041618830811e-03
1.652271137932529192e-03
1.588518102331100109e-03
1.618811955323397377e-03
1.680004611330839382e-03
1.684648912868861410e-03
1.670304492612746878e-03
1.633513071509503896e-03
1.593428450141670932e-03
1.662981697827214641e-03
1.696339987649766491e-03
1.720329970442602621e-03
1.738356942176862933e-03
1.693853268278596976e-03
1.639851611752432027e-03
1.623501237935493641e-03
1.695121801039015021e-03
1.724334230273324607e-03
1.692433421124851052e-03
1.613382735585092848e-03
1.597236168649632596e-03
1.682143663742421795e-03
1.631799757653278407e-03
1.574580772468677685e-03
1.637303410301015061e-03
1.661235087079897602e-03
1.642930619157908449e-03
1.628438622970778109e-03
1.679537343608511262e-03
1.640340583850538343e-03
1.607487715091600843e-03
1.660518958912005289e-03
1.674458262382161333e-03
1.729296924579911288e-03
1.673778953559466962e-03
1.581805291860604191e-03
1.576763666652786482e-03
1.580033318558010484e-03
1.585151346968731228e-03
1.633048768805659117e-03
1.636870589584482703e-03
1.647275391306367862e-03
1.675729921121320862e-03
1.606877007998893476e-03
1.553461037609421341e-03
1.558071540803879391e-03
1.628007791274244803e-03
1.662484023099896875e-03
1.715089725431689699e-03
1.697386824732677064e-03
1.612298126788156219e-03
1.637696239075900036e-03
1.629122898814572892e-03
1.651911643114967795e-03
1.652580569906263955e-03
1.647398870853547265e-03
1.624091149342279461e-03
1.597804909414514375e-03
1.612544074631177800e-03
1.602150895672896629e-03
1.619897580630147828e-03
1.608833053943872641e-03
1.611181216737507006e-03
1.642174749105862128e-03
1.638744689449354950e-03
1.626082593318507004e-03
1.631127770308371571e-03
1.625344741714084603e-03
1.600341146224499005e-03
1.590637392471745855e-03
1.622259196091995750e-03
1.632168088726081850e-03
1.634330741373073419e-03
1.618678328681974130e-03
1.586712535043828792e-03
1.593511543570350986e-03
1.634508685894313579e-03
1.619335651800491143e-03
1.579472840918087935e-03
1.577351535731289682e-03
1.577444879728320034e-03
1.625813236703208941e-03
1.657989844653419810e-03
1.719239899001550080e-03
1.717056990826681994e-03
1.673419942131114217e-03
1.683039925349630360e-03
1.632861005956430219e-03
1.642173868589321588e-03
1.635453955719712174e-03
1.616240498494661473e-03
1.648950341598706291e-03
1.619389622900471162e-03
1.567406586400828640e-03
1.585074252118220083e-03
1.627350169134819712e-03
1.623868916171198684e-03
1.652697396345862227e-03
1.646275401959450095e-03
1.605917615799811208e-03
1.619381244382961816e-03
1.633288003716982769e-03
1.646268565255854270e-03
1.666680398890613710e-03
1.612543122035503150e-03
1.613020752743848756e-03
1.646188166779944924e-03
1.627079485234563926e-03
1.632942306316797956e-03
1.646611359703781599e-03
1.639406488333619788e-03
1.632728236259039416e-03
1.652752344261019385e-03
1.643045762129341069e-03
1.566435778735951511e-03
1.586274938906804231e-03
1.663330168571073306e-03
1.625219690862389878e-03
1.667147012344461724e-03
1.682126919430644834e-03
1.635592605722379972e-03
1.625444086773023857e-03
1.626267462108974167e-03
1.639938514150477041e-03
1.596776372421431422e-03
1.622161146394783234e-03
1.619082928398738732e-03
1.610282564396842619e-03
1.638503861630975474e-03
1.596392590059145288e-03
1.576402759840161679e-03
1.585103541654151686e-03
1.638781257897165174e-03
1.667018514366766990e-03
1.634877418964956119e-03
1.628560916668240479e-03
1.662021523415425656e-03
1.654297355058436964e-03
1.602225347690946870e-03
1.583567003002853309e-03
1.611768405482843234e-03
1.577609307265012912e-03
1.618168922204055648e-03
1.669462014304253991e-03
1.670128529082235812e-03
1.651570607035903306e-03
1.625476672108318050e-03
1.615037273030475338e-03
1.617882227745487574e-03
1.622723930623733418e-03
1.583685294744428340e-03
1.660101378557766929e-03
1.667305094357994077e-03
1.626826141222897362e-03
1.628055779546889710e-03
1.576502400343301070e-03
1.553517004168744478e-03
1.521783776236475564e-03
1.530442884872081338e-03
1.600729381023710584e-03
1.570295720712280201e-03
1.512563912537204843e-03
1.547141861944480558e-03
1.580667099860887798e-03
1.581148442897810109e-03
1.617613275884154664e-03
1.650211246167784026e-03
1.686892474580988606e-03
1.663302421347492670e-03
1.575843290923101096e-03
1.604147061073081916e-03
1.660409529354933645e-03
1.635590615278431420e-03
1.635129165014462954e-03
1.617734974404420444e-03
1.626065000650479776e-03
1.606955467966071464e-03
1.577911892024017569e-03
1.671353955584411501e-03
1.656902112268882803e-03
1.592327825472209619e-03
1.606733929075610011e-03
1.631284504722319917e-03
1.632707570258056656e-03
1.563528882599062855e-03
1.551435528247023044e-03
1.563131304495297188e-03
1.533961293261197362e-03
1.589752365202130088e-03
1.616362162143958510e-03
1.567916896483372707e-03
1.556417684326368619e-03
1.596177507952675637e-03
1.583822553542662583e-03
1.558732742436814891e-03
1.580390496073447171e-03
1.602086323523687836e-03
1.567061304456688828e-03
1.540101210428384887e-03
1.562558184844822524e-03
1.531863882472502903e-03
1.517493389245995429e-03
1.580269576668520259e-03
1.612217427500518699e-03
1.655050398479395021e-03
1.681865328989016421e-03
1.645099741265430458e-03
1.628877918660141160e-03
1.600290835205966759e-03
1.562395155055674957e-03
1.554817681812483430e-03
1.548147100180175722e-03
1.567951558379497741e-03
1.631909057004495706e-03
1.660972095110479748e-03
1.660720800593970753e-03
1.587704787619533507e-03
1.592049911506654989e-03
1.609175219121896641e-03
1.555001266070835369e-03
1.626481824576848142e-03
1.662035884268539326e-03
1.583002056236106070e-03
1.594030875313229853e-03
1.648073679753238189e-03
1.634902608614723866e-03
1.583715952938383447e-03
1.538045263701895210e-03
1.558974404780649184e-03
1.575349022279024088e-03
1.576749903809321124e-03
1.593137053240580893e-03
1.562148227849678543e-03
1.526388962318080958e-03
1.570616620878365370e-03
1.614924864831148322e-03
1.598484716907784282e-03
1.629188295747076732e-03
1.612767698998325777e-03
1.570224849873594298e-03
1.641431491068894803e-03
1.674488609433073469e-03
1.635228779009521025e-03
1.606899136799965844e-03
1.643617546702147089e-03
1.654202342334356191e-03
1.595610406348521798e-03
1.577825159301031064e-03
1.625402724052122478e-03
1.666383677558477871e-03
1.614051818148347492e-03
1.575470527990893450e-03
1.551138955298763571e-03
1.537301082389216792e-03
1.542629735449510108e-03
1.511594312556634439e-03
1.584584259772363985e-03
1.603142495364127430e-03
1.547904997536210005e-03
1.554240094651651452e-03
1.615490036183391161e-03
1.601185453533967738e-03
1.551371928593153933e-03
1.591640680373453826e-03
1.538540925613647711e-03
1.535601260546927719e-03
1.599764721065974555e-03
1.576066605666716965e-03
1.551889838193801999e-03
1.559317930619117743e-03
1.596782870921291397e-03
1.658695452323300738e-03
1.616754867428903206e-03
1.566840850590985783e-03
1.569079294542224728e-03
1.587466341834201404e-03
1.608219650827509865e-03
1.586524971599244816e-03
1.605120726786425558e-03
1.604029201018954609e-03
1.600288003525123176e-03
1.623453619228859774e-03
1.631805912690647512e-03
1.618398180101714417e-03
1.576807140850153104e-03
1.576094634732911953e-03
1.531776267007467886e-03
1.540318615105111533e-03
1.545603203403415633e-03
1.530331916811967933e-03
1.574270463677167635e-03
1.575141026175282816e-03
1.564380315817090559e-03
1.558230151343636266e-03
1.587435496325639329e-03
1.602748425421561236e-03
1.604202439059057442e-03
1.634685424341422548e-03
1.646637413840613528e-03
1.589814464424569923e-03
1.552690900923777437e-03
1.589109103448859729e-03
1.535066675161512496e-03
1.501672502929326776e-03
1.563724423820321346e-03
1.565842570144155427e-03
1.573189339233381197e-03
1.566515980963972257e-03
1.601545200531063117e-03
1.642693564834540008e-03
1.587972196436596801e-03
1.552582584588985994e-03
1.554610895698185649e-03
1.568640498284641898e-03
1.545024952822709281e-03
1.508321333087825301e-03
1.521821969677926521e-03
1.524925676150719290e-03
1.531808679790525474e-03
1.555808092564414137e-03
1.532937686499225146e-03
1.547825730003390271e-03
1.574360325681469549e-03
1.543512929527427174e-03
1.560791051090720154e-03
1.579314728799887692e-03
1.546576291473039308e-03
1.508839150470358929e-03
1.536795621073310490e-03
1.543152132168108164e-03
1.545389205353073616e-03
1.570313881214584206e-03
1.565369616090176103e-03
1.601252466790856459e-03
1.576322889027953695e-03
1.542141829744079562e-03
1.576316396265194401e-03
1.558612343063842326e-03
1.549441239313662996e-03
1.575387646139609623e-03
1.578243498461677323e-03
1.525233042770400907e-03
1.512954856133707495e-03
1.571014090576995040e-03
1.563237368106922855e-03
1.605838524129879095e-03
1.594680041239386050e-03
1.543705973582960161e-03
1.581420928143900109e-03
1.564854679195414608e-03
1.560139045579613751e-03
1.566023680028553805e-03
1.582804414380120867e-03
1.580767151896789267e-03
1.581908383655986896e-03
1.599926327435435315e-03
1.567455660700646253e-03
1.556979542457058441e-03
1.574222016549633313e-03
1.542689950259867621e-03
1.570422054930588644e-03
1.562436338520509531e-03
1.490277643098076883e-03
1.533528767766678940e-03
1.591500975784654499e-03
1.617974901117794854e-03
1.555206426361376926e-03
1.504800095006780369e-03
1.565426394649908643e-03
1.575417022692256891e-03
1.510789688501834767e-03
1.512120141789732126e-03
1.531244913324386787e-03
1.535747151770011773e-03
1.615855940786567165e-03
1.618112618119887632e-03
1.536986275023989861e-03
1.556195764109175690e-03
1.602219739162890396e-03
1.567681187736693184e-03
1.543851418907764110e-03
1.557071891250411729e-03
1.562833377155309605e-03
1.542105225590877354e-03
1.559077370211678013e-03
1.587512838083407268e-03
1.597742862450239349e-03
1.597104855702731561e-03
1.570709782324126698e-03
1.540944305200093751e-03
1.483935274086541686e-03
1.510777461920724801e-03
1.534958664202466794e-03
1.555013355656316518e-03
1.597438173420573978e-03
1.566795470761266724e-03
1.525824266562344090e-03
1.522226163797358710e-03
1.553883380682432019e-03
1.553313744720475568e-03
1.521510020947562268e-03
1.547732202655952580e-03
1.552269968431017671e-03
1.536012104514446371e-03
1.531092365911361714e-03
1.559789065991594795e-03
1.573321073310857089e-03
1.519222881448053846e-03
1.470937547459544130e-03
1.466293827947657939e-03
1.487082418604605003e-03
1.513795838718125187e-03
1.551677719853111802e-03
1.551346253844037909e-03
1.530973082083075722e-03
1.535693863872218852e-03
1.566175620319492116e-03
1.504307910174783932e-03
1.513249747411513036e-03
1.557016648857872205e-03
1.532959871697453990e-03
1.551785005667218834e-03
1.556635540758575294e-03
1.561521310154670569e-03
1.545212310080403863e-03
1.521026441122208615e-03
1.536309505011067712e-03
1.562466726003680336e-03
1.523890677646482514e-03
1.494252052561722719e-03
1.511249411127839988e-03
1.493076746564639835e-03
1.510821647246608605e-03
1.555055388419239329e-03
1.575007616605823488e-03
1.578942159360924042e-03
1.586176766192318914e-03
1.565459243776683249e-03
1.542330117960483355e-03
1.498089354704396471e-03
1.481496645954480775e-03
1.532419112448872621e-03
1.531279349880076924e-03
1.533828557734316731e-03
1.550054937883361831e-03
1.556077180595840694e-03
1.535494206578520877e-03
1.529615094417377790e-03
1.524392182299860819e-03
1.537238033919636430e-03
1.544948285352215579e-03
1.484350745706026174e-03
1.487570604739898690e-03
1.491960856634048276e-03
1.510672421549806793e-03
1.557686958655323710e-03
1.544374120745902260e-03
1.491266327707265610e-03
1.489010229448094452e-03
1.543607388393608516e-03
1.536302526873786810e-03
1.563032840950967072e-03
1.568889313310814103e-03
1.471167889890093909e-03
1.500665539408979057e-03
1.553240273851943078e-03
1.504652561739373536e-03
1.445539032651575696e-03
1.492019840048810489e-03
1.561017740617883474e-03
1.535872055394764922e-03
1.544925526400673429e-03
1.564993707185904437e-03
1.567670309664796584e-03
1.556090711307929648e-03
1.566439657437542973e-03
1.552720811474219255e-03
1.535640092192933634e-03
1.569798516059022191e-03
1.542452864644436056e-03
1.544103380511659303e-03
1.545654063707979252e-03
1.467498207581329969e-03
1.519645344577770420e-03
1.580616867188746558e-03
1.526565834872232021e-03
1.542998370361575462e-03
1.574032039867029548e-03
1.543712845953548350e-03
1.528775430150581616e-03
1.476381393271497533e-03
1.472399577762526076e-03
1.508423976270297515e-03
1.476106996602982030e-03
1.426306197442167882e-03
1.496263651385082655e-03
1.592216417517466377e-03
1.544708526966027127e-03
1.463750727375190451e-03
1.487474085128475147e-03
1.544690806016966100e-03
1.523228826922592635e-03
1.491534370514610184e-03
1.492387568767487719e-03
1.496136286419167804e-03
1.484260742537950230e-03
1.505341947382080004e-03
1.532204335129094515e-03
1.470638370663414265e-03
1.405881093695385969e-03
1.467745595010704887e-03
1.517505450405056506e-03
1.530512303013832490e-03
1.477604720997681897e-03
1.477727896234678996e-03
1.581001530497906952e-03
1.564156710298317699e-03
1.529003674124153550e-03
1.518879890514991714e-03
1.527856271108650466e-03
1.536253670652239700e-03
1.490594717879149822e-03
1.473303696135729382e-03
1.494156849103945531e-03
1.486770134743688318e-03
1.464819046061161412e-03
1.498064496656145586e-03
1.500868948123705235e-03
1.450291690588432613e-03
1.491002963986064319e-03
1.590772904545764742e-03
1.575693853639210289e-03
1.498388669802603376e-03
1.537987404568303329e-03
1.547696054842111419e-03
1.532215462872632116e-03
1.576479654716722231e-03
1.574998126125097108e-03
1.567806875968318428e-03
1.594756595357223281e-03
1.551300273205700716e-03
1.442635961748028927e-03
1.483093085559687805e-03
1.525588276885240027e-03
1.502671219770234257e-03
1.518440964284169682e-03
1.527282582935826812e-03
1.513182711163834054e-03
1.453167697354533494e-03
1.433526003101805342e-03
1.505690313437918265e-03
1.553125076971508846e-03
1.527480575027273090e-03
1.511809359049408070e-03
1.506701676164722134e-03
1.519157239836925423e-03
1.521773424873108186e-03
1.478942658453891472e-03
1.489562831256488386e-03
1.515328577063405338e-03
1.525361448151045605e-03
1.523265333766400578e-03
1.495836156230295798e-03
1.498407014778401587e-03
1.506804673847949270e-03
1.496299618619032932e-03
1.526958687995868960e-03
1.588991913006912362e-03
1.568771716938968967e-03
1.470983306751023163e-03
1.464506525606458498e-03
1.512290766093894604e-03
1.497892858055665383e-03
1.496582996190812774e-03
1.492694450860811931e-03
1.482837761138058267e-03
1.488171764669035928e-03
1.471306470868098551e-03
1.456615980002109274e-03
1.473274039598154511e-03
1.528761795960788608e-03
1.498006883180378734e-03
1.438165397833690400e-03
1.446794997153711976e-03
1.443701595307336988e-03
1.517556800728288345e-03
1.530743811844379474e-03
1.504725621061672302e-03
1.498052816460512414e-03
1.520016717535715208e-03
1.529145188255494510e-03
1.491385639212139619e-03
1.500987349935498181e-03
1.476306946820861010e-03
1.476989670952432018e-03
1.459610203929607433e-03
1.436401490164622777e-03
1.495531003027703336e-03
1.446728415021786241e-03
1.424809780255487579e-03
1.483204857056662522e-03
1.499129380367876605e-03
1.500439924396645064e-03
1.449916183420719464e-03
1.467060997768103231e-03
1.460843375889013789e-03
1.511175137804120780e-03
1.540513702587087332e-03
1.522405634680977591e-03
1.482969056989808920e-03
1.471096274205151936e-03
1.462201605126435067e-03
1.418339818849173378e-03
1.533273160870758916e-03
1.558625852915563811e-03
1.455942031851684918e-03
1.417105714598021916e-03
1.452315130589039611e-03
1.495135921009833587e-03
1.488592043722818288e-03
1.475998039361144402e-03
1.484726453974475214e-03
1.495138402139142321e-03
1.509484260354866311e-03
1.491969689085064724e-03
1.482616734029929039e-03
1.494379412588839069e-03
1.455539155967406576e-03
1.493336957103255213e-03
1.477838629600582588e-03
1.403887589667504642e-03
1.475621517289390670e-03
1.510938496146923974e-03
1.479626797825480972e-03
1.511789863522190096e-03
1.541616469135179265e-03
1.511825444144577948e-03
1.493842569192254093e-03
1.491714792474591478e-03
1.456786188404434910e-03
1.414069030048369612e-03
1.475520721214244489e-03
1.481327478073341279e-03
1.445392870543897373e-03
1.436288311690629010e-03
1.473993289852303448e-03
1.490499072852492649e-03
1.472024837652694115e-03
1.502124490623329370e-03
1.471878568721456896e-03
1.455660501628063420e-03
1.482880261471761565e-03
1.464706906289396041e-03
1.446112756072462499e-03
1.457800835293362237e-03
1.460700793780727019e-03
1.451569265946092832e-03
1.467393918724994731e-03
1.491548685803933266e-03
1.445904732280472397e-03
1.434508172963207696e-03
1.474440045304252142e-03
1.446306354656007537e-03
1.409693375416845454e-03
1.434835594495679004e-03
1.483814699585964863e-03
1.504180541508918362e-03
1.467754124860100057e-03
1.429017684354012135e-03
1.482419782440057418e-03
1.501399057970755849e-03
1.464015859456821184e-03
1.464783707060585746e-03
1.470395872386138364e-03
1.448380151860587887e-03
1.472337662691059791e-03
1.504629987299297388e-03
1.474101992009647401e-03
1.470501857138076154e-03
1.480630912412382550e-03
1.471452353261305237e-03
1.466742806739428345e-03
1.489472216737497022e-03
1.497418247721186806e-03
1.492095487087203610e-03
1.452698328921962030e-03
1.406175331115724209e-03
1.400507301854492627e-03
1.426338899028792686e-03
1.473222485720749588e-03
1.449813659280775255e-03
1.414132175438093325e-03
1.396776544712308209e-03
1.392159272129620071e-03
1.425886507484930722e-03
1.481075731935666473e-03
1.519131137377882678e-03
1.459095258572611770e-03
1.439573632826249500e-03
1.459213878833277422e-03
1.443971751640456963e-03
1.455369338960930048e-03
1.438940327637231462e-03
1.397714631770757224e-03
1.418353449307720171e-03
1.470178505458657721e-03
1.431043746908688442e-03
1.417729583695256793e-03
1.446984613821315942e-03
1.404284758290767635e-03
1.405916769693868864e-03
1.492331908293526932e-03
1.443144714696733590e-03
1.396428359365139331e-03
1.444622038031188882e-03
1.449717967365594853e-03
1.473450648904071165e-03
1.486394825168334309e-03
1.493405918207583050e-03
1.433303917520634477e-03
1.392161253368584843e-03
1.420701531841975750e-03
1.458969089027802122e-03
1.457840893433053195e-03
1.418204127248050153e-03
1.424782562589876900e-03
1.444728359330396759e-03
1.433238402209432733e-03
1.397668823467072656e-03
1.449401877022752066e-03
1.474989857434033614e-03
1.429262618796520688e-03
1.435672262128501880e-03
1.452475256456426137e-03
1.434050366786323184e-03
1.448253621288397939e-03
1.468707623391132854e-03
1.427275036388560119e-03
1.424255485547165330e-03
1.420293169465584133e-03
1.422844850091051086e-03
1.447939202141578516e-03
1.429063067622679106e-03
1.435800451507743616e-03
1.463908737222001204e-03
1.462054507131643494e-03
1.428367169811563296e-03
1.432214245429889749e-03
1.460208320667170283e-03
1.423940580058711191e-03
1.447369932536501144e-03
1.473801534279920713e-03
1.408777114482719908e-03
1.401997278457506498e-03
1.433315697279049063e-03
1.434734225375435554e-03
1.470334224770875314e-03
1.480955728261703058e-03
1.465080724980006698e-03
1.458391462404176218e-03
1.415611998983912299e-03
1.400497612782622067e-03
1.440363200667074380e-03
1.417746923208437326e-03
1.430121185446879334e-03
1.492968182765010057e-03
1.467174712400599358e-03
1.431357012388025790e-03
1.459967905146003237e-03
1.410305494470434368e-03
1.391084352878419307e-03
1.388048593312021274e-03
1.391789260736742140e-03
1.463051137492214597e-03
1.455905674469988066e-03
1.448721021004575286e-03
1.417822905761414879e-03
1.419450564469572264e-03
1.425028917213481440e-03
1.437078865297413853e-03
1.462249735057707944e-03
1.482489226946410261e-03
1.445307302333750975e-03
1.384551148010528020e-03
1.426390070931377561e-03
1.436933870656020200e-03
1.447281492249685156e-03
1.433338481602078676e-03
1.417069464200835290e-03
1.420424262203016236e-03
1.419862805018956911e-03
1.468397784113898569e-03
1.456166260452638681e-03
1.410034524536635378e-03
1.418474505040391532e-03
1.426220158849450049e-03
1.402932997402358151e-03
1.455520410587830306e-03
1.494248468351298386e-03
1.452302044994094538e-03
1.413715020520111068e-03
1.426359528397565376e-03
1.432035542013176000e-03
1.412306990874968339e-03
1.440466983424965215e-03
1.413890271180019741e-03
1.364447112410161009e-03
1.338776845016557016e-03
1.362935762577981895e-03
1.390841043984919305e-03
1.361932250734497994e-03
1.390472167982304951e-03
1.431611044826255506e-03
1.450598840521575292e-03
1.440668301612582115e-03
1.384816497329532025e-03
1.386516429245606471e-03
1.380834232974729623e-03
1.385229157825822264e-03
1.411792323082908772e-03
1.466666032731414951e-03
1.464130182649890340e-03
1.387329863863747759e-03
1.416717041715193429e-03
1.422764996029517084e-03
1.384548668300166060e-03
1.382625640081284590e-03
1.413955875554866832e-03
1.365230874765210834e-03
1.341451666031118510e-03
1.419856132318296016e-03
1.388220040503812666e-03
1.362088257730740192e-03
1.395837423250744815e-03
1.387614675125430725e-03
1.394095942077049326e-03
1.426401905583038346e-03
1.402706996578770337e-03
1.346894659580464854e-03
1.356444264505837858e-03
1.404115032021351767e-03
1.429489146943539735e-03
1.390240045970034472e-03
1.389562116502624390e-03
1.415246372509673060e-03
1.415397748487567378e-03
1.366237013477730831e-03
1.355510227970346034e-03
1.411345192200583404e-03
1.438330214080407515e-03
1.449465382513906225e-03
1.445670212156092852e-03
1.429939938740581659e-03
1.383363600210354158e-03
1.368988384884186173e-03
1.368084691466374490e-03
1.375605799264459318e-03
1.395835647906292203e-03
1.412754952809027213e-03
1.440379150337230607e-03
1.401390355486842841e-03
1.374699180878750406e-03
1.390889660259939141e-03
1.370533787747715967e-03
1.388580466112025865e-03
1.459758360997876359e-03
1.454759829938813333e-03
1.423398430447539355e-03
1.426473928132862600e-03
1.460338804492502173e-03
1.449244056860079502e-03
1.391684696634185687e-03
1.436533131011054690e-03
1.479260234594137989e-03
1.424027770145492320e-03
1.395163497683948569e-03
1.403458431429281845e-03
1.407428460989015905e-03
1.386501173916124393e-03
1.417689142225950823e-03
1.447318940754442835e-03
1.389785583553579526e-03
1.359536075868177140e-03
1.383488480417156136e-03
1.397856697338540699e-03
1.388109455787888769e-03
1.435185751542002522e-03
1.442014081472434411e-03
1.398252014948800229e-03
1.385239838314252566e-03
1.374106829263228554e-03
1.342153979551001736e-03
1.368660415383159568e-03
1.413052140907962960e-03
1.406580907259467579e-03
1.418637900457236272e-03
1.423096579707738190e-03
1.399647213713269044e-03
1.425180004493286886e-03
1.417790559873252296e-03
1.408636306136214905e-03
1.412892120963634302e-03
1.423007951122670211e-03
1.442133314181160428e-03
1.387188353107844749e-03
1.367648221999798273e-03
1.423458803735268285e-03
1.414230830495904296e-03
1.385323478947518734e-03
1.384702447595837589e-03
1.359500606839005943e-03
1.372290331205503096e-03
1.434433854438084454e-03
1.458414809307364939e-03
1.417163457458993142e-03
1.425456455426579554e-03
1.427666240740467453e-03
1.433010755273892659e-03
1.435339190095867318e-03
1.399515075850578686e-03
1.385716271223324560e-03
1.351870848561206135e-03
1.378519759445153174e-03
1.406509402761266844e-03
1.391880929348359624e-03
1.380952771176905932e-03
1.365498248590593568e-03
1.385417280192243004e-03
1.391687166159809178e-03
1.389797351951852769e-03
1.382517291363527480e-03
1.351727530609067151e-03
1.373951250035859413e-03
1.415233858372970908e-03
1.369827806235363304e-03
1.342753784505999791e-03
1.358693884391384355e-03
1.393408418426208021e-03
1.387963195057843012e-03
1.366303364711392732e-03
1.436104790724690482e-03
1.398358156976475157e-03
1.352699957046542235e-03
1.369465151471641919e-03
1.353358860143533690e-03
1.392186550560835104e-03
1.436298944256229112e-03
1.421807895000396036e-03
1.387364893468740054e-03
1.427894533608637393e-03
1.423119519101363273e-03
1.366932727251679840e-03
1.401891193304246686e-03
1.395605128555540411e-03
1.334750085352834825e-03
1.345647152282631979e-03
1.352005702487490144e-03
1.367564682007511596e-03
1.374558949391928905e-03
1.342627541772960578e-03
1.346281390189696479e-03
1.366039067868492609e-03
1.374172683146811366e-03
1.366536815146361010e-03
1.374183857813895829e-03
1.424810179838603089e-03
1.426819464062007966e-03
1.356410085617718161e-03
1.337775838089947300e-03
1.374697366685775305e-03
1.403103944466671700e-03
1.411820140261782052e-03
1.379662790924579552e-03
1.362463957893760794e-03
1.397365965726120839e-03
1.393128500590544916e-03
1.338713836747753606e-03
1.315781777779775940e-03
1.326845376711967067e-03
1.405830293724525445e-03
1.461948898849147046e-03
1.403317821237656717e-03
1.381926645109581757e-03
1.351138940060634796e-03
1.359021983440284473e-03
1.384559116843926945e-03
1.400692077677229272e-03
1.402807012890449397e-03
1.336621887512810932e-03
1.347107367295064320e-03
1.375723042975938266e-03
1.417963684616763620e-03
1.377383507841925883e-03
1.311402189949786292e-03
1.357345607345759007e-03
1.395077493695032981e-03
1.397627849508602162e-03
1.352788928714706868e-03
1.335059169999785501e-03
1.379244496839871067e-03
1.406344399163836660e-03
1.368480922121443916e-03
1.394149511726261968e-03
1.415007904186597800e-03
1.383542358547037738e-03
1.388766179421179131e-03
1.409126733209714859e-03
1.355340808196766255e-03
1.328284448974295130e-03
1.336010060303868124e-03
1.323720917980778650e-03
1.349000960258669177e-03
1.368937278378882854e-03
1.381431694114958891e-03
1.368399656102533809e-03
1.359195028586633169e-03
1.349102333491639496e-03
1.337628109745263869e-03
1.351791032186268381e-03
1.373395644742415400e-03
1.373487273830379437e-03
1.346615624619530585e-03
1.384110642950453756e-03
1.411132808526986519e-03
1.413798111017632768e-03
1.401813774888017918e-03
1.358044462733709514e-03
1.376816512889097619e-03
1.314527317778633499e-03
1.298848589595244388e-03
1.357145812767728259e-03
1.337768414579887811e-03
1.334004417455106253e-03
1.352641048006495827e-03
1.351995651892183830e-03
1.365531479511222952e-03
1.356962617667805543e-03
1.347405593296597268e-03
1.356228516532465792e-03
1.309206360502904046e-03
1.359109893550021573e-03
1.411990812139006122e-03
1.386013047925461952e-03
1.404100366383735990e-03
1.386537013569138620e-03
1.366538549336023759e-03
1.361519071495299969e-03
1.342363780416721761e-03
1.328513923745793749e-03
1.329069037496411572e-03
1.311167106176892383e-03
1.318951601653033448e-03
1.335398015758519500e-03
1.362876626886286866e-03
1.405284556376356145e-03
1.377176221967312073e-03
1.342660648360304975e-03
1.369441825823808963e-03
1.367717104141135016e-03
1.329187911167336797e-03
1.288887593288900058e-03
1.316779064114861333e-03
1.362022007107089282e-03
1.342541009088841055e-03
1.361564089442277806e-03
1.334924344423829437e-03
1.338565261594552771e-03
1.404482038538934496e-03
1.370886619547982991e-03
1.387783572989161182e-03
1.445825957845458306e-03
1.405783949444924449e-03
1.394101105133953647e-03
1.377485734898894684e-03
1.370506990204316180e-03
1.363702739203069038e-03
1.333974260376877101e-03
1.359772027040350405e-03
1.356096951338020074e-03
1.360444733865809417e-03
1.397348625281322242e-03
1.357271526773837830e-03
1.309204728871667675e-03
1.315475073442506394e-03
1.289656932139692609e-03
1.303002896905134083e-03
1.369496826254795697e-03
1.396065672103900682e-03
1.389943103510335974e-03
1.353813650932730178e-03
1.342434734148615803e-03
1.360036502061773679e-03
1.328698861485254346e-03
1.316080059020845357e-03
1.310816089715294676e-03
1.328131867154024991e-03
1.372332711460465390e-03
1.381659882444988101e-03
1.386349860698165778e-03
1.320162648246262383e-03
1.303216919919808784e-03
1.357531509498746073e-03
1.356373824057401870e-03
1.358759086649148325e-03
1.368737903865978453e-03
1.335515258151990028e-03
1.344360832582812328e-03
1.369887911662193624e-03
1.331431229173645012e-03
1.361277367418109755e-03
1.400515276686048818e-03
1.353966080984990482e-03
1.310261177192537183e-03
1.305391514406636791e-03
1.339133487728007667e-03
1.362623912842506101e-03
1.328830591627816861e-03
1.305434814855888559e-03
1.347801615910077314e-03
1.362456718550982991e-03
1.358051472238833417e-03
1.358030148406765697e-03
1.326976227320110545e-03
1.328522375801637371e-03
1.336635609307165132e-03
1.312615151892840585e-03
1.300542970315355209e-03
1.330944066059688239e-03
1.325520529955086712e-03
1.315356302642152605e-03
1.360785667116364527e-03
1.369469035032971644e-03
1.352335863619255401e-03
1.352276360460396903e-03
1.369710197736532338e-03
1.374153642366139150e-03
1.396344434846293189e-03
1.371045697394281636e-03
1.297659915028070944e-03
1.344603059553410801e-03
1.357330627952565722e-03
1.320980890671193076e-03
1.331205503176837021e-03
1.361407180596963407e-03
1.367614813146444995e-03
1.319095698198484651e-03
1.318966745977791450e-03
1.360098448545303020e-03
1.386239046295246980e-03
1.336269258073291208e-03
1.272687885202209920e-03
1.283266470881723508e-03
1.329536879750524469e-03
1.371379756135204190e-03
1.382120135888790808e-03
1.359075482203293741e-03
1.347958071802727188e-03
1.319828755062979258e-03
1.330062332438468591e-03
1.341635847767306752e-03
1.322007467385132159e-03
1.320007345760490329e-03
1.325961004924313628e-03
1.340067743842167239e-03
1.315200207990692687e-03
1.332164029489197373e-03
1.338897619665491796e-03
1.323254424991076022e-03
1.311800777365264943e-03
1.302626286799511528e-03
1.316284471371543608e-03
1.278223528736242929e-03
1.300992932824343975e-03
1.347338182688847348e-03
1.350384743514477029e-03
1.347094699424511866e-03
1.325310570748978361e-03
1.326969938748762861e-03
1.325899461079770025e-03
1.326438320660757592e-03
1.335669974403035521e-03
1.334661825003967493e-03
1.314947633908623414e-03
1.315181291086865234e-03
1.341108005245944014e-03
1.324452996552140990e-03
1.296320383540322009e-03
1.321005801339920080e-03
1.326975130254126264e-03
1.315967000073913016e-03
1.369464388056461455e-03
1.332375693655847831e-03
1.297853877022414615e-03
1.316603820606036205e-03
1.336167600651236732e-03
1.351406661980599118e-03
1.293202027511336765e-03
1.312681716258946038e-03
1.309818972029955578e-03
1.269770042912549092e-03
1.319616113800221651e-03
1.334104028153399553e-03
1.325325954898612900e-03
1.303047276596938165e-03
1.290993114642014893e-03
1.303217604694653252e-03
1.287941235913312235e-03
1.299244199249413806e-03
1.340835387786259341e-03
1.315758692135210245e-03
1.307690038475723500e-03
1.377396376863593199e-03
1.343592353977985602e-03
1.290330087713653521e-03
1.328124441388483026e-03
1.377243795325044104e-03
1.377537734260547621e-03
1.349123074923874212e-03
1.295437390631225911e-03
1.294293375140617751e-03
1.353169071524311417e-03
1.334383351110794052e-03
1.299053195412874133e-03
1.305406624043836629e-03
1.280038757930773100e-03
1.286780842397555530e-03
1.316918639133950013e-03
1.337444892564060555e-03
1.342568580987800117e-03
1.325502824960948399e-03
1.273437921523830427e-03
1.264350385400528571e-03
1.281653413398240338e-03
1.292938666490105280e-03
1.354717723817620498e-03
1.297279071722546228e-03
1.264227088245644661e-03
1.338175413523798579e-03
1.347034861380741683e-03
1.336210621087456423e-03
1.298092140133679006e-03
1.263395761243492777e-03
1.300569334811250239e-03
1.305301658119527222e-03
1.330865232575779251e-03
1.336150244921907116e-03
1.308428777864302202e-03
1.351321329871884528e-03
1.338644593588714802e-03
1.356973438845378689e-03
1.363186188610851718e-03
1.308317384880553890e-03
1.314103459469615626e-03
1.307051801748137978e-03
1.308808172083516337e-03
1.298507558939870476e-03
1.283687957282939702e-03
1.327251617385101371e-03
1.317931359773204768e-03
1.304708150985653577e-03
1.300050539779485943e-03
1.238375017681290569e-03
1.228305798069328570e-03
1.314079146664130608e-03
1.348102722251771739e-03
1.318906479177791745e-03
1.337160790151502819e-03
1.361653507138073285e-03
1.353252829085484612e-03
1.305516775000695401e-03
1.273363172387618732e-03
1.303772107255587141e-03
1.309197256934192897e-03
1.293443840879969411e-03
1.323384532776588404e-03
1.326562343807858582e-03
1.339935118287249351e-03
1.359735402842407155e-03
1.357265099017776694e-03
1.324646250374980367e-03
1.312849192121605564e-03
1.336962341277851164e-03
1.291126180845802171e-03
1.271643034616160234e-03
1.293219781672443752e-03
1.304334833007595069e-03
1.357180249214785675e-03
1.343578296463452965e-03
1.288689514080153860e-03
1.260881677946605476e-03
1.288749205062652897e-03
1.334815565539369938e-03
1.295827854044158574e-03
1.301744335245024527e-03
1.305881391359034428e-03
1.303426823469439229e-03
1.325659440184798850e-03
1.318581561936500680e-03
1.311611693796080769e-03
1.302205027060912394e-03
1.303732903393170104e-03
1.331113637680238345e-03
1.339354192985117318e-03
1.310791958162711886e-03
1.254576274153181362e-03
1.234999587855241995e-03
1.265874720918932356e-03
1.294875473815356110e-03
1.313951680195777792e-03
1.308568000914205748e-03
1.308212084510590803e-03
1.290575672171526958e-03
1.287548610473021648e-03
1.318911758321041463e-03
1.307592548828281215e-03
1.283171353080494580e-03
1.264346250230078588e-03
1.270775108483972052e-03
1.340003301438615589e-03
1.337215455223848956e-03
1.306244470071426036e-03
1.310542203254569686e-03
1.309408598963827291e-03
1.314205858441239031e-03
1.301570957930498320e-03
1.350981561858643392e-03
1.325823991070163715e-03
1.284177977787680312e-03
1.324446208072951837e-03
1.306148409130291742e-03
1.319592916760443241e-03
1.330287687584642527e-03
1.296176465092159242e-03
1.298469787779906858e-03
1.322949078295230672e-03
1.338738028998350286e-03
1.320323458046330882e-03
1.293476744850419842e-03
1.291156202576641994e-03
1.283939133213924050e-03
1.291390102953423463e-03
1.260520194554299320e-03
1.251151431103809594e-03
1.269985387451521772e-03
1.289270677694781065e-03
1.342088120288745723e-03
1.312905415056094156e-03
1.286932947648513443e-03
1.301723053648124427e-03
1.315291362052880414e-03
1.325279449859918151e-03
1.273848849627630354e-03
1.215061123243178168e-03
1.218619573013702238e-03
1.244022263695597919e-03
1.256809764948476531e-03
1.285575212841877975e-03
1.290571003292035604e-03
1.239167138113875157e-03
1.231286175315734642e-03
1.273094436512009703e-03
1.273153362331355849e-03
1.295454868907997123e-03
1.309266409605603677e-03
1.274596178961226066e-03
1.287263170036442471e-03
1.279533033237434088e-03
1.256016047489506675e-03
1.247230844038633470e-03
1.271640930268244044e-03
1.296126437018215545e-03
1.260947884450320817e-03
1.245505029508234230e-03
1.276175620157222286e-03
1.315228994841074204e-03
1.297959028729060802e-03
1.280209663388997632e-03
1.275784602554552553e-03
1.300520669698170505e-03
1.278595785917705256e-03
1.265950201539201838e-03
1.314528966477106382e-03
1.301613104305184574e-03
1.274534679282339706e-03
1.254913421067599920e-03
1.258087064492045349e-03
1.313799331802254118e-03
1.305644567232690624e-03
1.268103309729814521e-03
1.272760542685392017e-03
1.231030756735735851e-03
1.213000811564782927e-03
1.244821015519134060e-03
1.313798535505628041e-03
1.330822858253074680e-03
1.281225765754149745e-03
1.269459849353348413e-03
1.291896824887756251e-03
1.288879218826615835e-03
1.244082575404809607e-03
1.250642768941657469e-03
1.292029363381066867e-03
1.301474745015745440e-03
1.284416895202370162e-03
1.277950426474831064e-03
1.266547087205520611e-03
1.235560358726241117e-03
1.265784299432259202e-03
1.238971647589682569e-03
1.212018197204466335e-03
1.257814975611635210e-03
1.286499631089381684e-03
1.290908376779198018e-03
1.253512864434353120e-03
1.282686635074930040e-03
1.328485245463388456e-03
1.268686437260506221e-03
1.217830995670992527e-03
1.220850484116784741e-03
1.268705994928075219e-03
1.322528094204049190e-03
1.298428217906723390e-03
1.263973796710375023e-03
1.262533799931548012e-03
1.276235735107633315e-03
1.276894247495937145e-03
1.257920129044482610e-03
1.280936578595501685e-03
1.297674118443788160e-03
1.292049983476783927e-03
1.259643952816785718e-03
1.219614847724760339e-03
1.214185391598680570e-03
1.283774615817485226e-03
1.353342623701187268e-03
1.273718049439603742e-03
1.247275939595134282e-03
1.280477553024006281e-03
1.272400650107210823e-03
1.283525343416460620e-03
1.262294355344106746e-03
1.233797708299842841e-03
1.282081396903941156e-03
1.303063355479253593e-03
1.253969394804015395e-03
1.250607661875677030e-03
1.258751780402572002e-03
1.293585803777848407e-03
1.305559788109779450e-03
1.242166516540985609e-03
1.247334362257457004e-03
1.277024595649723423e-03
1.247681994638075078e-03
1.231097500217338695e-03
1.251957625365895726e-03
1.256473829855089298e-03
1.264084270301565590e-03
1.252291721642899295e-03
1.264667798896782630e-03
1.242534290954109980e-03
1.238798357626063901e-03
1.248948647299072141e-03
1.219940454468774983e-03
1.242936880906191782e-03
1.259789425659412539e-03
1.307078050023690197e-03
1.302880580021033774e-03
1.228448498317530075e-03
1.231539728069018513e-03
1.272634954839307799e-03
1.267117591891776590e-03
1.268518489134392441e-03
1.278188834530539055e-03
1.250512311476349551e-03
1.228108417025782721e-03
1.236156960030597744e-03
1.264000940230808291e-03
1.286938971818397080e-03
1.225315364628019009e-03
1.184534947137765677e-03
1.228637609432672384e-03
1.251408715950158611e-03
1.251192280410475368e-03
1.241260211641396789e-03
1.248851175472560568e-03
1.258939426446604526e-03
1.243756016482127020e-03
1.256100427427809954e-03
1.256344743497535190e-03
1.242968874409875564e-03
1.253813191924812954e-03
1.227995456810521656e-03
1.238139854325035925e-03
1.278850608654447368e-03
1.249745411542046991e-03
1.208066539961367546e-03
1.229601017571424438e-03
1.276542857571997657e-03
1.255469650771129202e-03
1.216268984844272490e-03
1.205552471709961599e-03
1.224848149460574728e-03
1.282623503617946487e-03
1.248641671153563702e-03
1.195687446444079370e-03
1.193764615001368561e-03
1.190719579134849907e-03
1.208020234371115801e-03
1.228478868304016007e-03
1.266161009771447996e-03
1.250286095292475926e-03
1.217663972839756140e-03
1.215401648581236746e-03
1.233579485699328251e-03
1.244532625975682547e-03
1.257820313953100485e-03
1.254004744956204983e-03
1.222941342953770810e-03
1.237115972740062547e-03
1.234768743950720926e-03
1.232932539685403089e-03
1.246710398647472504e-03
1.228131119420670979e-03
1.262647602934583325e-03
1.290923216288405182e-03
1.258809498803455844e-03
1.260062114848907238e-03
1.250761646226618631e-03
1.236346638286668674e-03
1.226484511341482085e-03
1.243977433586317301e-03
1.273289204168408023e-03
1.224878140393490661e-03
1.203598003561876439e-03
1.206570037102307679e-03
1.210192346662519345e-03
1.231384430418554611e-03
1.247118884766838754e-03
1.234583197904157723e-03
1.262632573390129074e-03
1.300466874051941623e-03
1.250748928650855093e-03
1.221191262430023619e-03
1.255212786979323196e-03
1.262534675307322050e-03
1.258255189410162692e-03
1.241860346317442184e-03
1.211649906949775236e-03
1.204615679492384911e-03
1.203114834259327122e-03
1.236846968168048115e-03
1.223729859694322030e-03
1.241095740578083452e-03
1.240892161196912322e-03
1.237554623127097098e-03
1.257372325870008368e-03
1.245638966444538196e-03
1.234675706720176269e-03
1.235778338050747644e-03
1.279753102297685090e-03
1.253687834239462307e-03
1.202148842952218983e-03
1.201234058193787922e-03
1.250069165238868298e-03
1.241194029243043685e-03
1.245650181619477543e-03
1.258372393720653959e-03
1.242431223016914619e-03
1.223816774905128746e-03
1.189808521912485116e-03
1.189869321311046429e-03
1.213335690429427670e-03
1.253602629391171704e-03
1.245038235821829689e-03
1.243146487699814222e-03
1.246945320172978362e-03
1.224793365303416702e-03
1.216930088556085606e-03
1.224362583521305817e-03
1.236535999794388316e-03
1.269759781589124229e-03
1.273846346873555406e-03
1.265365732629713906e-03
1.259547245207830136e-03
1.249200853280966941e-03
1.218381469792091448e-03
1.242594650214784652e-03
1.285073839194036819e-03
1.224440374522346112e-03
1.203324541615369931e-03
1.254965965591259757e-03
1.264073489427410815e-03
1.217922598226925867e-03
1.233169913055997017e-03
1.237697541103913905e-03
1.218434043714560627e-03
1.205481468273141617e-03
1.231921381966513077e-03
1.269565481182199831e-03
1.241333779948724375e-03
1.221720846109181340e-03
1.224264074583393796e-03
1.228397157633188833e-03
1.173233170688975629e-03
1.170768326242042261e-03
1.236903720912451831e-03
1.249018188129630540e-03
1.248303880988630007e-03
1.233750997966240499e-03
1.226329400875861980e-03
1.251694192376324316e-03
1.256613083090052374e-03
1.247405330550552466e-03
1.252909452863705054e-03
1.243500660331315483e-03
1.221520169627889237e-03
1.242036089137864806e-03
1.226020578992276407e-03
1.189644044019017065e-03
1.228155819141677320e-03
1.268298567373491673e-03
1.252317510184359790e-03
1.203741313992689630e-03
1.187124527770761244e-03
1.218381468451351212e-03
1.207402034419725748e-03
1.196972375418261722e-03
1.193838607494898370e-03
1.175191945239414644e-03
1.195255148721844837e-03
1.213192640228116922e-03
1.203819628851996804e-03
1.185741219007602773e-03
1.185913350296697059e-03
1.226895804409926021e-03
1.217167467406019606e-03
1.186937377538079897e-03
1.232436810685021665e-03
1.238857953781983406e-03
1.240453232711193066e-03
1.263358321552723049e-03
1.260769807042248477e-03
1.231282696095514339e-03
1.206559489233046062e-03
1.205944410697668825e-03
1.216862393556278473e-03
1.209717794134731192e-03
1.212083111917723437e-03
1.203472766793751677e-03
1.217436457701129076e-03
1.265991071373456572e-03
1.221213844099381177e-03
1.199994450478842180e-03
1.220754515617458345e-03
1.189749755386205121e-03
1.207690605322569175e-03
1.217242428352794097e-03
1.219842795147035299e-03
1.232073335930993505e-03
1.190733746171198423e-03
1.215880660889704637e-03
1.217158448066405028e-03
1.184737626825031276e-03
1.184233969262124802e-03
1.222964695321162188e-03
1.260973978784599246e-03
1.281104959739825513e-03
1.227654907777763447e-03
1.143321610784862885e-03
1.158015139881689651e-03
1.207136969787779525e-03
1.225022120661484583e-03
1.221777362446968768e-03
1.187599585786130660e-03
1.204657516278260197e-03
1.241007838543889191e-03
1.191597405437102479e-03
1.184993579830703053e-03
1.223477603787435572e-03
1.239165723757810816e-03
1.225236256304258840e-03
1.186614563990386409e-03
1.164937543497075907e-03
1.210833996527469402e-03
1.228750588096736264e-03
1.174468798943271693e-03
1.211242188379820168e-03
1.222586510071641507e-03
1.157010025770934848e-03
1.174569739025447482e-03
1.152917978336417135e-03
1.191267945689139822e-03
1.255075050327451218e-03
1.240371771481566226e-03
1.237290648849311567e-03
1.231954092305179507e-03
1.193661718542902202e-03
1.171193376832339482e-03
1.183715530749835688e-03
1.217206843143737310e-03
1.206807974704239041e-03
1.154450524560159856e-03
1.183233932777028475e-03
1.205748187302188709e-03
1.201817567510081886e-03
1.206201058566310933e-03
1.202953639279390153e-03
1.187386379889648945e-03
1.207664740045054320e-03
1.214464926156051975e-03
1.177317453334187670e-03
1.205091122726565604e-03
1.195663156351959178e-03
1.171763033420442123e-03
1.189671400522300223e-03
1.160607462546739323e-03
1.162672982608602785e-03
1.165827192193859925e-03
1.173902604034206655e-03
1.205243972978579806e-03
1.191502161388638230e-03
1.136800354378581695e-03
1.160234473912145859e-03
1.225185392389139139e-03
1.207100954122919357e-03
1.190957928666896721e-03
1.236680546705911429e-03
1.256166522539237541e-03
1.192170333693744937e-03
1.171535293161794344e-03
1.202337372110897805e-03
1.218803885642739124e-03
1.170645982959385651e-03
1.185362857736052024e-03
1.216150247247734482e-03
1.197973684730467168e-03
1.210111681488202284e-03
1.191973509677268740e-03
1.179973489965648091e-03
1.180851459298995878e-03
1.184129226480761139e-03
1.188967700774059199e-03
1.155269208171759345e-03
1.178393342294258061e-03
1.222319337795998561e-03
1.184259211777134897e-03
1.174966995931284869e-03
1.210083025805786146e-03
1.188300393655765527e-03
1.187158832618364235e-03
1.217872517762755681e-03
1.185216407871702345e-03
1.190148147144515570e-03
1.200382380274662942e-03
1.191021955573225806e-03
1.205020914304928215e-03
1.217257410194451340e-03
1.210452196060661078e-03
1.182011563046612762e-03
1.174913261188757340e-03
1.172849142005062120e-03
1.191030044377095788e-03
1.212607488643269605e-03
1.215085080283382019e-03
1.165879979579575749e-03
1.136317932676983358e-03
1.185143031417101823e-03
1.178430157113502606e-03
1.185272378418761405e-03
1.173201128510839141e-03
1.156929979804734642e-03
1.183513287383664361e-03
1.193786481217836044e-03
1.196916857217405258e-03
1.164422045482858825e-03
1.165427669840556632e-03
1.232121701868319191e-03
1.253119380254528190e-03
1.207790178670775910e-03
1.181132832372400708e-03
1.210793186899074714e-03
1.249561321608832608e-03
1.214283328535949559e-03
1.165436481824503202e-03
1.139694386929477297e-03
1.152958183490038202e-03
1.170150089669727599e-03
1.193600682467601485e-03
1.204599390446569815e-03
1.200682738410983191e-03
1.236888430378376823e-03
1.225950168885017689e-03
1.200371575094163904e-03
1.189126988684006394e-03
1.180461680315017916e-03
1.147084555747999958e-03
1.120324852946578400e-03
1.182187537912460576e-03
1.223458486283609268e-03
1.203653578228653168e-03
1.194450549151130064e-03
1.189997866392317411e-03
1.166271431855939004e-03
1.140878799038287043e-03
1.175504425667432901e-03
1.218608390740669786e-03
1.212476027903641078e-03
1.193862016234446474e-03
1.206065620440590052e-03
1.182778497311277877e-03
1.153028996574803969e-03
1.148588320060701766e-03
1.122860595711227573e-03
1.159366283079944033e-03
1.213587356499281180e-03
1.201908854143419201e-03
1.184305384621735365e-03
1.151345916962068141e-03
1.141724757018836500e-03
1.191932324218529776e-03
1.177815730200941621e-03
1.163284769151404999e-03
1.185435394395482726e-03
1.207045763490822120e-03
1.207089083852120725e-03
1.185949904968751139e-03
1.179407914242307665e-03
1.207176279432864343e-03
1.221083789676331030e-03
1.179756915550892815e-03
1.160325665307554086e-03
1.135234248853776067e-03
1.137463570164921585e-03
1.164222851030729958e-03
1.151252914145054320e-03
1.173088984555456125e-03
1.193026907536546589e-03
1.173322212881394017e-03
1.181315188956060924e-03
1.174150786392871935e-03
1.131227253224733123e-03
1.128387227120222595e-03
1.144759342252793782e-03
1.136688167649715355e-03
1.130908601883065653e-03
1.145332439890547806e-03
1.185858262778110607e-03
1.209837559641299513e-03
1.199452417692082901e-03
1.172395798997237634e-03
1.166824865241501176e-03
1.158566228515849235e-03
1.146305908776596967e-03
1.159058940977376884e-03
1.171263143346346373e-03
1.156638737930705454e-03
1.171472663853954455e-03
1.170964362318367398e-03
1.133181069656938019e-03
1.167481111666278382e-03
1.152452937339155502e-03
1.142623252962714523e-03
1.191541921667840309e-03
1.169238282503997587e-03
1.122384483009917144e-03
1.137017381707314343e-03
1.145609724840755466e-03
1.143345062233536505e-03
1.167839943129278611e-03
1.210237266340778283e-03
1.179244550361596873e-03
1.129171426867147743e-03
1.152906549272851794e-03
1.158152051261617096e-03
1.140903466648503228e-03
1.117179810053732254e-03
1.118597969472018977e-03
1.166137070935044980e-03
1.152908440709715480e-03
1.126837439791461819e-03
1.154238491268080608e-03
1.167877981080866611e-03
1.179348284611739326e-03
1.157333400636153132e-03
1.125189263922271804e-03
1.133278819208552272e-03
1.161220190310451776e-03
1.156443871100625714e-03
1.155780938642160440e-03
1.182591179206450224e-03
1.141689227139540234e-03
1.103123444551888047e-03
1.160171016831055635e-03
1.176252293652407105e-03
1.128264162735807602e-03
1.113513140030379439e-03
1.164970328506540528e-03
1.149000821632758856e-03
1.102583205874350632e-03
1.121284816039899886e-03
1.139860946441708127e-03
1.171067049862975756e-03
1.186374427171617979e-03
1.193639448052619340e-03
1.140303618546786120e-03
1.085975241900023975e-03
1.098446392385873244e-03
1.111590625017997835e-03
1.152609420707278879e-03
1.155818514051806844e-03
1.140407819799745199e-03
1.150325596758938274e-03
1.113722095966266550e-03
1.109811053759142364e-03
1.146265035181352667e-03
1.151916381677676234e-03
1.188492680955142078e-03
1.170524338092845213e-03
1.142112101346648770e-03
1.160524487940288885e-03
1.130777308975945217e-03
1.119849036866055149e-03
1.137515069416867837e-03
1.156259836322730446e-03
1.155708828178966027e-03
1.161608404219491601e-03
1.162191956047314801e-03
1.138601920473968901e-03
1.132873124411818691e-03
1.137930468121617312e-03
1.129292210151419326e-03
1.122146547404673971e-03
1.133214214015333243e-03
1.130980858586362560e-03
1.128502172641415247e-03
1.111176636350645099e-03
1.119205269392279604e-03
1.140739055883793892e-03
1.169825963598651163e-03
1.177956299269685390e-03
1.135253704539243916e-03
1.119552183024267837e-03
1.106071505893244968e-03
1.103980046232263092e-03
1.097636682261850889e-03
1.080722758404244243e-03
1.114681674097093211e-03
1.136607669697163375e-03
1.126134525667910231e-03
1.150482740207305803e-03
1.147710621143185851e-03
1.148280962439777401e-03
1.149494371682787883e-03
1.136825396658815331e-03
1.139549665395170937e-03
1.111318859350610882e-03
1.086416799121430691e-03
1.090726423714431575e-03
1.105562145497018334e-03
1.130341232348977066e-03
1.139571319349786446e-03
1.099664543393044517e-03
1.086435035611143986e-03
1.119332270227642572e-03
1.130901230742002240e-03
1.137376361589679261e-03
1.149350323238264217e-03
1.119624078743050328e-03
1.131725758137104619e-03
1.147953377302160819e-03
1.105508410295995801e-03
1.122891265299156551e-03
1.154091775126007968e-03
1.125519203615093491e-03
1.105864109796280380e-03
1.139952236780825048e-03
1.153547162097180940e-03
1.123737067905317957e-03
1.123497954395329037e-03
1.142853651587650687e-03
1.115669336771908660e-03
1.120252729022320126e-03
1.102436685665675103e-03
1.112586097963168437e-03
1.150579877297347930e-03
1.115486841753444459e-03
1.110280067435000240e-03
1.155542329963217194e-03
1.156998247056756140e-03
1.127315463326126208e-03
1.131183183830581414e-03
1.100586874373059168e-03
1.094872538561562957e-03
1.122739149948910695e-03
1.115145338096362000e-03
1.123213072706947093e-03
1.143941256434405493e-03
1.131485511968681208e-03
1.096973836474194382e-03
1.055001004299957815e-03
1.092715197657778345e-03
1.120776862877510523e-03
1.095236809308719082e-03
1.083420042806515146e-03
1.091955639369780783e-03
1.126458137198052501e-03
1.113103502065468679e-03
1.091731212962087066e-03
1.090407450621552060e-03
1.093514986204240742e-03
1.087902534939455546e-03
1.075085374447170032e-03
1.104129094209073403e-03
1.110597636042236734e-03
1.114306844554846000e-03
1.139733063899789518e-03
1.107284957103983137e-03
1.084909114455872084e-03
1.138706215666932193e-03
1.148432188765475268e-03
1.100885906818721907e-03
1.102676271412415679e-03
1.102135174979237877e-03
1.073370535104853580e-03
1.087897712089951237e-03
1.133415615287614074e-03
1.113944431183786551e-03
1.075330677627123676e-03
1.103103546075144981e-03
1.104087823925503685e-03
1.118375580913838745e-03
1.152885756509700564e-03
1.094063839280107805e-03
1.068478024003281877e-03
1.068564694087391440e-03
1.073948823329561129e-03
1.120287096104106419e-03
1.096457275131041548e-03
1.103776939607903742e-03
1.145889500546594820e-03
1.125649720617830432e-03
1.112093581081932117e-03
1.082427977338106450e-03
1.052320507849857688e-03
1.082881740391404167e-03
1.100257622619372610e-03
1.105792731026667558e-03
1.116532119835085589e-03
1.121545089522479974e-03
1.109088827906560409e-03
1.072643572901765168e-03
1.090851397010869812e-03
1.097112108143967653e-03
1.060057243915072051e-03
1.071844445225071402e-03
1.086600897867257172e-03
1.072923187307824131e-03
1.049253594530772478e-03
1.063848760526351148e-03
1.114359137615042071e-03
1.085273635449421044e-03
1.076807152804347889e-03
1.140402674753350411e-03
1.150225915340385464e-03
1.104640807321771766e-03
1.093631539686461393e-03
1.075276015649374384e-03
1.069515009786470077e-03
1.063611954902264145e-03
1.050011227385318040e-03
1.072108733561651745e-03
1.072253943966361032e-03
1.095246991169851946e-03
1.093489259035371718e-03
1.067259383640957199e-03
1.091094085607198765e-03
1.100402574352742340e-03
1.101992889595358738e-03
1.127198963412107298e-03
1.076246049570733472e-03
1.035340689085268275e-03
1.054148880805293696e-03
1.063606342019028476e-03
1.082507104791699103e-03
1.085582815749971345e-03
1.067038892077414730e-03
1.079749546238082617e-03
1.095117750693461872e-03
1.050112745272005531e-03
1.046240012268774468e-03
1.082011597493485154e-03
1.086026120429229224e-03
1.047945952517459652e-03
1.033028677414545970e-03
1.048972235479181956e-03
1.075149592457371427e-03
1.101175829015002940e-03
1.054576902625630266e-03
1.032352763179098746e-03
1.051136544720628454e-03
1.066981280850038370e-03
1.082296146227862453e-03
1.080345738742134439e-03
1.065202605558932111e-03
1.053270821196108540e-03
1.042830847917066003e-03
1.064219183850869570e-03
1.096158940976163162e-03
1.079075889062168373e-03
1.069597201614574250e-03
1.071972771450060329e-03
1.030273061712751615e-03
1.032486603484552038e-03
1.082433945126166181e-03
1.071231711401770138e-03
1.054771043432935988e-03
1.060958603499073064e-03
1.048908849389009953e-03
1.059249056776136698e-03
1.033457502916940727e-03
1.016917100722249546e-03
1.077487193924027680e-03
1.089856124836538183e-03
1.088010217511573789e-03
1.079736368772937945e-03
1.033669474020762827e-03
1.045657514879208896e-03
1.064002034990294606e-03
1.067026034309180712e-03
1.086403395440186997e-03
1.081257688167048484e-03
1.082470030963109770e-03
1.061862111123863806e-03
1.042470576767863056e-03
1.085884845234425487e-03
1.067518491363569563e-03
1.054096783642506380e-03
1.084030238050554462e-03
1.081254996856060181e-03
1.057832007175333114e-03
1.052820540390340216e-03
1.053860672874199931e-03
1.038172972036882375e-03
1.072409490186482846e-03
1.059192834952954248e-03
1.021529425003476176e-03
1.002053595089964430e-03
1.037496564825150141e-03
1.058856465026950053e-03
1.036865047933443551e-03
1.031773870055169122e-03
1.043576483911317319e-03
1.081926537058297121e-03
1.065770024193998539e-03
1.027601611197407954e-03
1.037449423084055387e-03
1.062251840692161452e-03
1.065446242091891513e-03
1.054401632584628943e-03
1.044321143546342746e-03
1.057297900438275602e-03
1.055111779562057988e-03
1.047903800889169856e-03
1.051755891118808222e-03
1.049460610271106325e-03
1.031131670819283386e-03
1.042887599872916468e-03
1.041000982982147978e-03
1.012858413430058578e-03
1.041175049939740797e-03
1.053307308321429006e-03
1.046732275440800464e-03
1.052313660640532980e-03
1.060446943010757634e-03
1.082562782920063653e-03
1.065374564214253451e-03
1.017072717025368708e-03
1.016066403223909705e-03
1.038077179582412189e-03
1.059798016397151032e-03
1.053433866092820179e-03
1.034939809626407711e-03
1.037109192380276023e-03
1.046541156379075495e-03
1.036015285014684102e-03
1.034929259271343081e-03
1.042407626587145203e-03
1.036169249329596878e-03
1.017663580896264281e-03
1.005007187833205839e-03
1.044616767123459538e-03
1.046096698128572795e-03
1.042671736064532031e-03
1.047845497053543013e-03
1.014529181889836434e-03
1.000297227653129239e-03
1.029004347504747664e-03
1.063049360062569976e-03
1.039070448475817475e-03
1.027894874441234816e-03
1.061850484493877993e-03
1.048917059909731594e-03
1.037199445663981347e-03
1.042424194723554683e-03
1.014110839224563682e-03
1.005260079687425286e-03
1.032149843478504274e-03
1.029949242058536465e-03
1.027540575913336732e-03
1.040634975295791527e-03
1.050421167545586296e-03
1.055942351044373726e-03
1.042293811293340793e-03
1.042034843723757586e-03
1.050147086578368362e-03
1.020094113489274871e-03
1.000945050792184307e-03
1.015368170528024644e-03
1.010917368099198107e-03
1.020015535823335122e-03
1.036590547261586953e-03
1.056933718231000850e-03
1.042697460830537557e-03
1.046648016645892630e-03
1.061154383376679928e-03
1.019233260165488143e-03
1.031162801535586131e-03
1.055423041955254370e-03
1.048096432934705110e-03
1.006541537912895986e-03
9.963594483204123078e-04
1.005536649980768010e-03
9.868681863229211877e-04
9.733538217768431238e-04
9.831077173612866836e-04
1.017036141217964648e-03
1.043997570647141587e-03
1.029001300876037500e-03
1.022231064232459593e-03
1.026400467433841212e-03
1.004507889137389335e-03
1.026258021690628838e-03
1.027509591907160890e-03
9.937106840336798214e-04
9.993820758900534042e-04
1.012547859244371760e-03
9.823937214885126220e-04
9.524306294529145825e-04
9.760986729488103962e-04
1.026198100082100677e-03
1.051453102102586305e-03
1.025593860582945608e-03
1.006701369142202736e-03
1.012286808197558185e-03
9.898516280143535538e-04
9.867209448734726076e-04
1.023888795671503002e-03
1.019988225369781315e-03
9.758517994091781955e-04
9.947646140252756983e-04
1.027549819988964096e-03
1.028296431759523257e-03
1.032349279127830555e-03
1.003743140722668627e-03
1.003606897238549286e-03
1.002449254406430042e-03
9.869956854608168562e-04
9.941199001118126814e-04
9.732524621522309523e-04
9.744923131950875743e-04
9.989760631607059928e-04
1.007754710487510433e-03
9.870426369017030761e-04
9.922136719689664004e-04
1.010986534144403797e-03
9.872982856140302080e-04
1.018439133580587670e-03
1.006445883783890815e-03
9.666141283350461206e-04
9.874728330325583878e-04
9.971137683710031008e-04
1.007057360375393376e-03
1.029141350149510425e-03
1.032641734917042311e-03
1.016905656829231869e-03
1.005385876719977131e-03
1.009457354148669220e-03
1.027250558277628288e-03
1.014692646267531442e-03
9.953745285616543391e-04
1.012657965760916691e-03
1.012920926585417171e-03
9.746382603885115356e-04
9.713509259920971844e-04
9.529659584891544272e-04
9.646044399449396189e-04
9.969038518430025416e-04
9.631936965960518834e-04
9.451418751483983390e-04
9.677781285625406890e-04
9.787373271404455153e-04
9.846869231242138133e-04
9.735555735247786386e-04
9.642380254660575054e-04
9.485192088148410592e-04
9.279664355499690417e-04
9.645489479346293056e-04
9.818106255950066318e-04
9.544064056532015504e-04
9.756757384596789979e-04
9.925059114696160086e-04
9.733168337292609799e-04
9.664303492924292919e-04
9.815943415276110091e-04
1.008311568475732650e-03
9.823594776359688939e-04
9.686335976023311128e-04
9.891786494010729094e-04
9.777302770990876045e-04
9.808856298904094963e-04
9.933075525259921039e-04
9.884626238547567639e-04
9.939776752753415583e-04
9.934623480525454128e-04
9.859832245189392025e-04
9.672040040810776437e-04
9.767395714890237616e-04
9.453133985256827578e-04
9.686788608212426816e-04
9.900996757525896627e-04
9.482476562335410758e-04
9.773296932981791543e-04
9.828219186894834696e-04
9.706577910270800880e-04
9.510547481053902496e-04
9.536898808469125230e-04
9.793620797613423936e-04
9.789811670177020475e-04
9.665756656037850954e-04
9.711197281019816980e-04
9.838131288102589488e-04
9.988165689750762820e-04
9.914455736427896064e-04
9.634434380918555692e-04
9.634030332237226470e-04
9.851817946253274647e-04
9.839505246011389338e-04
9.319304779367864775e-04
9.432459869848101777e-04
9.790771123664755715e-04
9.781345679656381405e-04
9.727922492673430873e-04
9.388137256448654154e-04
9.383290411247287386e-04
9.835644719998967722e-04
9.599020108964073650e-04
9.265468144963535978e-04
9.810588808547217755e-04
1.009567055421607034e-03
9.793335914321796894e-04
9.553105578530172656e-04
9.392329399170987105e-04
9.417507171031318540e-04
9.780627074391259716e-04
9.832608782686664672e-04
9.692851714508077211e-04
9.720127698201892199e-04
9.705542158238395856e-04
9.542349611833530554e-04
9.437579086064836007e-04
9.776735344322121102e-04
9.868743570253834304e-04
9.465996466933803864e-04
9.438299906279009775e-04
9.568820655142853395e-04
9.506408976254130099e-04
9.386595362164137186e-04
9.609762979101424060e-04
9.713336624943409671e-04
9.624501259385249106e-04
9.438115368151304540e-04
9.303934916046828051e-04
9.375568588485896655e-04
9.284535963215108162e-04
9.226815352984430070e-04
9.431374624372563815e-04
9.518635413033753366e-04
9.400816234053896480e-04
9.369460967028991850e-04
9.098592067954867175e-04
9.093026042094545661e-04
9.043329706903500270e-04
9.127271770981329295e-04
9.594493254503482253e-04
9.678485708990137125e-04
9.597659139236072679e-04
9.410545866296065242e-04
9.234412177880683926e-04
9.164062546975532304e-04
9.231777371814948443e-04
9.348084031069214036e-04
9.186695844725147617e-04
9.082887061181987853e-04
9.344491954669211431e-04
9.204001710092328536e-04
9.113374123639110492e-04
9.343399786515447451e-04
9.192508008944688365e-04
9.175894381489122387e-04
9.315699657457376503e-04
9.513044946862897998e-04
9.481951972948785522e-04
9.191064837922508814e-04
9.128864384093463838e-04
9.495569498988902860e-04
9.341561885855670898e-04
8.967814241544086766e-04
9.124020546900792712e-04
9.067381212031895522e-04
9.403568100593979713e-04
9.818008850059607804e-04
9.268323371052145576e-04
9.193234525289464918e-04
9.446435802925081662e-04
9.282423900828257624e-04
9.341679802883433000e-04
9.248831310951121298e-04
9.464981036994230077e-04
9.905543156641086113e-04
9.839428584637673232e-04
9.291766935277537623e-04
8.927162584680089271e-04
9.319411886339224339e-04
9.511443960053064675e-04
9.179634821485668870e-04
9.316471195360595103e-04
9.439441686077694026e-04
9.490183981569320524e-04
9.374609997483378124e-04
9.414219127446730399e-04
9.647476741980845786e-04
9.217397132185225226e-04
9.112165233697151452e-04
9.191963607031818952e-04
9.077920210022007771e-04
9.431710866841789588e-04
9.435704253685565880e-04
9.226892180217749788e-04
9.444680259427502920e-04
9.257260375046243855e-04
9.157925546834247508e-04
9.366288982800913742e-04
9.148891585420909156e-04
9.095221699880332630e-04
9.243486300539499514e-04
9.037983875143248101e-04
9.086339144622994487e-04
9.250103219964096605e-04
9.279890026285440244e-04
9.246045562703539842e-04
9.106692327514064912e-04
9.222718269589959706e-04
9.400778501308460280e-04
9.264089672819808422e-04
8.885256369040244557e-04
8.762444979884329152e-04
9.135970592236611733e-04
9.097128454758381241e-04
9.214050886008960748e-04
9.475904506855805428e-04
9.063413372659891859e-04
8.980867016611052828e-04
9.116385910206325962e-04
9.031079874942111833e-04
8.879995376542123772e-04
8.897590623837117524e-04
8.983916363392750130e-04
9.004157018860126397e-04
9.362805102570523775e-04
9.351023143212422581e-04
8.994729829091151121e-04
9.059929485563364459e-04
9.127032346368117765e-04
9.157356009220182953e-04
9.215904665066864884e-04
8.803071579165788882e-04
8.789447914718138619e-04
9.290717270911767181e-04
9.025497726025603733e-04
8.757850454327597862e-04
8.839741346683727434e-04
8.930153355544853894e-04
8.868054549842496618e-04
8.700352298075910481e-04
8.914758533035005298e-04
9.132681719306346172e-04
8.990035152604290486e-04
8.810089902141222517e-04
8.702796851478311092e-04
8.791440465711831053e-04
8.926320378285224066e-04
8.914556511195803265e-04
9.196229664864279292e-04
9.142688490886817249e-04
8.682820007273811059e-04
8.742064741111446428e-04
8.854666911053521005e-04
8.792999463658476107e-04
8.847813795112655783e-04
8.770126659953600282e-04
8.834961150978076945e-04
9.192891807577739834e-04
9.074252747154134017e-04
8.669853265395055259e-04
8.412191978516474298e-04
8.826662650744398781e-04
9.172723728289851417e-04
8.931921038874053066e-04
9.070910333322097742e-04
8.932875295286626591e-04
8.869661579776527607e-04
8.872038480536062173e-04
8.658588263721828712e-04
8.861042934247682868e-04
8.772071394358938942e-04
8.649297703304335144e-04
8.922103137015984951e-04
8.860522398556762479e-04
8.882924911878353584e-04
8.751872005089948595e-04
8.639231621800923288e-04
8.866091593726546215e-04
8.704036901362764223e-04
8.786333613585414802e-04
8.987409485012272988e-04
8.970710464328617234e-04
8.738851826795388401e-04
8.511231141722919169e-04
8.597828538629617972e-04
8.900973290469250824e-04
8.849730225467524955e-04
8.904927980159817440e-04
8.860783136013918124e-04
8.712684957940313932e-04
8.839218898045055452e-04
8.523656091411611251e-04
8.523990068264448950e-04
8.782278434610006753e-04
8.939402847860526734e-04
9.140991587800191120e-04
8.734003454784359860e-04
8.210885703890098784e-04
8.541541242452275855e-04
8.902009162904775830e-04
8.786431716866255522e-04
8.735674390093557846e-04
8.455354301549857562e-04
8.397992973350512343e-04
8.862430231095885617e-04
8.981386400081760530e-04
8.772836274522235024e-04
8.881362478955303653e-04
8.893707088806891790e-04
8.913813840318295665e-04
8.859378159137841794e-04
8.747623293487456070e-04
8.572715729770011847e-04
8.328990914533592176e-04
8.719447546604026759e-04
8.600010210550263151e-04
8.333858163756872840e-04
8.521107809929864265e-04
8.708669941789302406e-04
8.660279411014428766e-04
8.450023579037015467e-04
8.393122573285529331e-04
8.499835857304140511e-04
8.518442356145280352e-04
8.501030403820497572e-04
8.705434110558196888e-04
8.841358995516591587e-04
8.566155469297172514e-04
8.128191043564881842e-04
8.060307548840917654e-04
8.286765995830041014e-04
8.397047844543332334e-04
8.528946180755249884e-04
8.678030503683430673e-04
8.498997568454631345e-04
8.481484813432968841e-04
8.399251013276990991e-04
8.166996900390635899e-04
8.531091986831366818e-04
8.683773872617974289e-04
8.508167189609444972e-04
8.670342327191806571e-04
8.706116209629364286e-04
8.639594205650676616e-04
8.584389821763021991e-04
8.689231250178159390e-04
8.518614045405556575e-04
8.051765326066316533e-04
8.229614632991874091e-04
8.155207952938149868e-04
8.134905598392148550e-04
8.578281164728705603e-04
8.580674266615547288e-04
8.697957485826137867e-04
8.576672258634845990e-04
8.368876379941315091e-04
8.313845950438294302e-04
8.358775535161493174e-04
8.664180284989451584e-04
8.342365247592912775e-04
8.163987786114163068e-04
8.390983506225696423e-04
8.604419651674001957e-04
8.896948777332593485e-04
8.997863254203526326e-04
8.786471706411685999e-04
8.570275275996397640e-04
8.704810522294017822e-04
8.657327405106195369e-04
8.576631330838673222e-04
8.400612756788634373e-04
7.924720928883430791e-04
8.174465600527315058e-04
8.345229857119263383e-04
8.113280446503703643e-04
8.257039969565218998e-04
8.340672153942082969e-04
8.495022306219768369e-04
8.640663212131461735e-04
8.452307937368608347e-04
8.162480849157814329e-04
8.161859135898053485e-04
8.109522946824503000e-04
8.217271541136874843e-04
8.234687670840447728e-04
8.097836291305513749e-04
8.212039401344977622e-04
8.262759708733517783e-04
8.333465993923503149e-04
8.060860912693017070e-04
7.849902125351602110e-04
8.096815525036031190e-04
8.438034490251235730e-04
8.524278429214607149e-04
8.334422043808076275e-04
8.149517984824288961e-04
8.115698875421634021e-04
8.289370026389699568e-04
8.359963258854603103e-04
8.311723811960929510e-04
8.384840180254334854e-04
8.305520466587230271e-04
8.350653193301487646e-04
8.418306933440498257e-04
8.370624813863929495e-04
8.376974800047262736e-04
8.148038396479293215e-04
8.093922159659859041e-04
8.213252720883595752e-04
8.309203370434614655e-04
8.647385445144643206e-04
8.449170320250496465e-04
8.074871746632409720e-04
8.079337388397993909e-04
7.986796558151091968e-04
7.934536051729063153e-04
8.042260734099000198e-04
8.032657149516824390e-04
7.786431100661155968e-04
7.799836639423291104e-04
8.113029420559783296e-04
8.107031963205429048e-04
8.108633126590893657e-04
8.218424583860899730e-04
8.190803162125186512e-04
8.165906566419918250e-04
8.276288032392648810e-04
8.174983113440030405e-04
7.920625336492349974e-04
8.240160145311490767e-04
8.377608406621327901e-04
7.970825921060900252e-04
7.703252290286093183e-04
8.086623091580107461e-04
8.426138297269602931e-04
8.177670532270668027e-04
8.110698854326064489e-04
8.251341838811711857e-04
7.983699171591291874e-04
7.805668754303965841e-04
7.873066412024148268e-04
7.883755434496125813e-04
7.997068496434545136e-04
7.926535941207157746e-04
7.818050674266123620e-04
7.810737334266901156e-04
7.991516629594180550e-04
8.127236885585403759e-04
8.125986157524183340e-04
8.297058675698719800e-04
8.007131629860851207e-04
7.790670657722123700e-04
7.971744758607735232e-04
7.986393924666983224e-04
7.991922874306369102e-04
8.000724439776490038e-04
8.044878227945557927e-04
7.996147175515172598e-04
7.880156406966302811e-04
8.054228143615954931e-04
8.204403592141330196e-04
8.076281622950639031e-04
8.118924080882868348e-04
7.980785259661853440e-04
7.735816243802015862e-04
7.852928657669559992e-04
8.057453643137399467e-04
8.144868335144939782e-04
7.939992446776061776e-04
7.658877398978328156e-04
7.670361601882735815e-04
7.706836600401323388e-04
7.850519150378640993e-04
8.144620775468767527e-04
7.892449622369213623e-04
7.678927411760210018e-04
7.884489196545183074e-04
7.878035365540367752e-04
7.972646775125883517e-04
7.958502135044814201e-04
7.982603093164112066e-04
8.075797103317661728e-04
7.819291632836333598e-04
7.879485967303097088e-04
7.819080495763237274e-04
7.852576997119657025e-04
8.038087645965675231e-04
7.821202526519551021e-04
7.961033310827901350e-04
8.101869947249247831e-04
7.974480177428106649e-04
7.771737527381556961e-04
7.801727407828715514e-04
7.911499162666757023e-04
7.896020362521973500e-04
7.991551026267695651e-04
7.865015948556841304e-04
7.826898950961622701e-04
7.899999633031053571e-04
7.693621603835275281e-04
7.477027516424870120e-04
7.653634623500120329e-04
8.049930064196128294e-04
7.986737335913478937e-04
7.691916770843357709e-04
7.905505467624068328e-04
7.920546575607546966e-04
7.738590058101005613e-04
7.792327063839886653e-04
7.626939130589699542e-04
7.587006581168633705e-04
7.903019847944823791e-04
7.940781782153977708e-04
7.887827037368432383e-04
7.899654009852526007e-04
7.943869346045424190e-04
7.839519461231337933e-04
7.673346088220753779e-04
7.775555298630683300e-04
7.723552279578909134e-04
7.796427994558807143e-04
8.177720680320000940e-04
8.021407485601764241e-04
7.703434027573934561e-04
7.651453035790341511e-04
7.851259258625893026e-04
8.159732482678004172e-04
8.078282786334467372e-04
7.699751019271112822e-04
7.534245159058908584e-04
7.787438646079293406e-04
7.890351471536953673e-04
7.636398936891111971e-04
7.562932202226582560e-04
7.634158839555580918e-04
7.855022886181805587e-04
8.133935876177346728e-04
7.745731995820215625e-04
7.559053008324332582e-04
7.593983690927468130e-04
7.291609792605716848e-04
7.267587294509163199e-04
7.613005160139407973e-04
7.643402461189726044e-04
7.525732442636225454e-04
7.769847825196633112e-04
7.677314483301544805e-04
7.567972576672391330e-04
7.761063062384090201e-04
7.781900647328362803e-04
7.663563926678449009e-04
7.458128504662688008e-04
7.539323675434118476e-04
7.728394960725307010e-04
7.752536034065656521e-04
7.895264794151206963e-04
8.033056445316972541e-04
7.850952799611602426e-04
7.635186466925331051e-04
7.647894989836248039e-04
7.563988023127231255e-04
7.553866813790770024e-04
7.685827273647698361e-04
7.716745910225284149e-04
7.677565332436272864e-04
7.639002737774594444e-04
7.622954190559355333e-04
7.492739866230339841e-04
7.460673370581936362e-04
7.327510427971125522e-04
7.576582344921413371e-04
7.792510773993308786e-04
7.345636079969295297e-04
7.323759887887922254e-04
7.580069218181684351e-04
7.639268355521207149e-04
7.681730031237958512e-04
7.522482049800540468e-04
7.506574526855951243e-04
7.686788830228770018e-04
7.656963167533816167e-04
7.580286428085240748e-04
7.797326697562123989e-04
7.805306322092546564e-04
7.641730312755642138e-04
7.702468032963492904e-04
7.664608640407484042e-04
7.745556123853683398e-04
7.514413619817623177e-04
7.220819690460958222e-04
7.450110300044656677e-04
7.584565655601880002e-04
7.392249374450851227e-04
7.413750921372432110e-04
7.611348844174087823e-04
7.496893068042211321e-04
7.479858951493549785e-04
7.588736913177478085e-04
7.505020239214387281e-04
7.497999619662160976e-04
7.798714995566986483e-04
7.753816205881327575e-04
7.749081649492461444e-04
7.768582163690546799e-04
7.628131093626133556e-04
7.711663458252093935e-04
7.500233074496788326e-04
7.382957656356258945e-04
7.505744172601437007e-04
7.615010691828794087e-04
7.751831949526612545e-04
7.732959183328440289e-04
7.733068892921379474e-04
7.715978194074806212e-04
7.432332949021895185e-04
7.375646643214859655e-04
7.584094045196168414e-04
7.532620897800304006e-04
7.651456692598742520e-04
7.935446048039914791e-04
7.762535808555421279e-04
7.653952508519935687e-04
7.617168955901152620e-04
7.328713492418878614e-04
7.315898127865998971e-04
7.541360511140657568e-04
7.514972307461802517e-04
7.543908578187405933e-04
7.438607451038547515e-04
7.310205570304122245e-04
7.309841055175140580e-04
7.413974462830568183e-04
7.478353175152765205e-04
7.448243125371292565e-04
7.485974171805995702e-04
7.494185779182315670e-04
7.507241090729008075e-04
7.536754655047275212e-04
7.508326288079536200e-04
7.371374504489280628e-04
7.250430014473366932e-04
7.385419228408113658e-04
7.297125325237070791e-04
7.090544419570206543e-04
7.227961055859737170e-04
7.289491892765039786e-04
7.491358616348722322e-04
7.389668785625098241e-04
7.151750148246791049e-04
7.306529670040522824e-04
7.469682789856793743e-04
7.423050329767468371e-04
7.457081820996067523e-04
7.352140898144861282e-04
7.278073895202681652e-04
7.288277092347661109e-04
7.366904709088283390e-04
7.360962788079107805e-04
7.175104130321924116e-04
7.524427804974460551e-04
7.622816230767663582e-04
7.371927055223224338e-04
7.493191225706202383e-04
7.620793103907789762e-04
7.332201360664198806e-04
7.325423066785956934e-04
7.570114149156926577e-04
7.541769988312082380e-04
7.276664071440936896e-04
7.114729234934910910e-04
7.308746969948064437e-04
7.301081959454094579e-04
7.355258148903293710e-04
7.303039134212820430e-04
7.333417420665890420e-04
7.480863453178420493e-04
7.302028055266459282e-04
7.491515486564324445e-04
7.701460952119035556e-04
7.760216390104579401e-04
7.461021587824937787e-04
7.110147857246916286e-04
7.091901062302010186e-04
7.259401595543735165e-04
7.481481803928719931e-04
7.504778241283158744e-04
7.325714584621517093e-04
7.413541968730634826e-04
7.599697574684442921e-04
7.415598063736063760e-04
7.254761582348202842e-04
7.054430030945047295e-04
7.259643257977777030e-04
7.406847966532674682e-04
7.314009022289507268e-04
7.577663351866541436e-04
7.657726276530717278e-04
7.697078988393141847e-04
7.602125682894853671e-04
7.292922065298077785e-04
7.131745060354455473e-04
7.312743512124119825e-04
7.472801819593728224e-04
7.385978699227631816e-04
7.291216302414372727e-04
7.118717993338854197e-04
7.150017648752415335e-04
7.441331884351265642e-04
7.374273298117173508e-04
7.183985826863375232e-04
7.135856135475711261e-04
7.113679949654411671e-04
7.152446124307496392e-04
7.013931731844435906e-04
7.031380777744848393e-04
7.208991813812785920e-04
7.338717420525204312e-04
7.374180407735353654e-04
7.255264340613482715e-04
7.291131311843148050e-04
7.386112975031246947e-04
7.296345124158955774e-04
7.103671609830052979e-04
7.193648598029119250e-04
7.234794702953290099e-04
7.032009855969141576e-04
7.292616853609960740e-04
7.563382412098220353e-04
7.271697730696279017e-04
7.208192888949107452e-04
7.552612526266830459e-04
7.448489552682538168e-04
7.296741440623378313e-04
7.282647764549976879e-04
7.199086414434821037e-04
7.174687224363785918e-04
6.989237696256637121e-04
7.012038843942682833e-04
7.202876346822799413e-04
7.265488389336076250e-04
7.220536106782251716e-04
6.973760805354215246e-04
6.844635767184385853e-04
7.142916030065568330e-04
7.044924328474627640e-04
6.971571264303536063e-04
7.084074756509659704e-04
7.121137986005664309e-04
7.415615911769437262e-04
7.627768048033407812e-04
7.433067912190243279e-04
7.279886649954090501e-04
7.386987908623159375e-04
7.456914110075536610e-04
7.394759334545657767e-04
7.149729810307216358e-04
7.058457297929999867e-04
7.129117205539370382e-04
7.206693587293218090e-04
7.221319497395234507e-04
7.248793157139450010e-04
7.239987523676048517e-04
7.245893477553364470e-04
7.296106445184980362e-04
7.363937406769613956e-04
7.385490204499714885e-04
7.395483849858758892e-04
7.477867176471721155e-04
7.587142773150081562e-04
7.206283971764360129e-04
6.944569182060531627e-04
7.096667146136335317e-04
7.096691521204216311e-04
6.943485446962849436e-04
7.026277197153720910e-04
7.083653030150096480e-04
7.142435403426262595e-04
7.166620034692364714e-04
7.040824094666164011e-04
6.885732188527502080e-04
7.148940663714811088e-04
7.446357770264263850e-04
7.122010680675392152e-04
7.095110115845871483e-04
7.194431614146511254e-04
7.104457269536177235e-04
7.302199893319458440e-04
7.327726616575045262e-04
7.048261406456593752e-04
7.121459810340689421e-04
7.166068598796806457e-04
7.344542621499012321e-04
7.414232545297725361e-04
7.314683799826111150e-04
7.384667722380967251e-04
7.287850574649178299e-04
7.182319151078983685e-04
6.895203967883391629e-04
6.771726972332929931e-04
6.788465821979458711e-04
6.852060594328692692e-04
7.243579821244829943e-04
7.471986939443981714e-04
7.451638900677073300e-04
7.238925689908286970e-04
7.126185737662439753e-04
7.263057351615713822e-04
7.320053156007808428e-04
7.355647274636347615e-04
7.389898988755628584e-04
7.150546451067863645e-04
7.072108008970345644e-04
7.317278667721790380e-04
7.160423865917780800e-04
7.099376522654244010e-04
7.220509010787603404e-04
7.268218536197847742e-04
7.317495476560487285e-04
7.089352847424763978e-04
7.111205884658597896e-04
7.203262922687483482e-04
7.055515142342696491e-04
7.010466033167057128e-04
6.985628303316975072e-04
7.468426772662097512e-04
7.569739278403657141e-04
7.131990581177975481e-04
7.240584133376896762e-04
7.438493380479543069e-04
7.194628647240080329e-04
6.939556358915965461e-04
7.003207757321028380e-04
6.929991186880488877e-04
7.030960487874307521e-04
7.091488390016405631e-04
7.089355709570666205e-04
7.349794784758290241e-04
7.518802780274860343e-04
7.194058169448942211e-04
6.916885013434577239e-04
7.109296996959693594e-04
7.161027291786590046e-04
7.132788493761150388e-04
6.951719522515476500e-04
6.922272898301247554e-04
6.976578150270232662e-04
7.034425616942547796e-04
7.094368141214275284e-04
7.091463270903113417e-04
7.264232820213327403e-04
7.189732801182572870e-04
7.120233377123543882e-04
7.216484071875569738e-04
7.039638795985714379e-04
6.925261439048446951e-04
7.015836751127351193e-04
7.021874059000525600e-04
7.017372385551079797e-04
7.085624384923506483e-04
7.240942035370519008e-04
7.128787630852661053e-04
6.846644689465406462e-04
6.756183551374324910e-04
7.008805559765805002e-04
7.133972172669947060e-04
7.196481728662936861e-04
7.145340256055603828e-04
6.998277937652619407e-04
6.948864836324264525e-04
7.092168300896870177e-04
7.313263741969992576e-04
7.001073205377923237e-04
6.768160632980999491e-04
7.101185674106715419e-04
7.602563560550459681e-04
7.548339714921683966e-04
7.301971503056858956e-04
7.195052081581923466e-04
7.304393865680154901e-04
7.452050634498717449e-04
7.154058777691842813e-04
7.160942040112769661e-04
7.122721291458443144e-04
6.833221327758011920e-04
6.914732239796051111e-04
7.153363026180002216e-04
7.159354380397143190e-04
6.965381275596012464e-04
6.979867496233230998e-04
6.925456162192977338e-04
7.008637062738941065e-04
7.035245044372491008e-04
6.873231973088348443e-04
7.042822296135641414e-04
7.091613035388797228e-04
6.997114148218774735e-04
6.905962073111710777e-04
6.984412656353200044e-04
7.089446488338873144e-04
7.148986173638197323e-04
6.990579399754178131e-04
6.728463444894622943e-04
6.693166567431057395e-04
6.732756272916326805e-04
6.759919548763759127e-04
6.772094065465894845e-04
6.840434444881368994e-04
7.022716182228061444e-04
7.026307838035472262e-04
6.972587017855893556e-04
7.101634927783706096e-04
6.909461979944069021e-04
6.681447910320542768e-04
6.964242990129203932e-04
7.135346670708666867e-04
6.976538979726627093e-04
7.061844137333203901e-04
6.961627706690325578e-04
6.930516642996718867e-04
7.120840016762331349e-04
6.898176365825138198e-04
6.843300894036632130e-04
6.974253525705839457e-04
6.889437340226708993e-04
6.923154014750622755e-04
6.979090915754873484e-04
7.048785442470988137e-04
7.158309021403401690e-04
7.129511605604778616e-04
7.055257325365296229e-04
7.004814979233046695e-04
7.097434575130907647e-04
7.351145362297932442e-04
7.301019151161956388e-04
7.218390276622863597e-04
7.060288105862258913e-04
6.903734412805030089e-04
6.994468665792645621e-04
6.760418465606774082e-04
6.759408712460611727e-04
6.958308683192539939e-04
7.167267532258703427e-04
7.067181466109220302e-04
6.916547406517004407e-04
7.071782619685853177e-04
7.056946693279295439e-04
6.976402418901238387e-04
6.812234684385286418e-04
6.919002879635265720e-04
7.147729430018454674e-04
7.062325412320888743e-04
6.958371183606397968e-04
7.016001031145710585e-04
7.135639635646020889e-04
7.153657840714594844e-04
6.902261439798998898e-04
6.796495346779985423e-04
6.735504369641437698e-04
6.976620479562380909e-04
7.097563799594191515e-04
6.883581332215323555e-04
7.020114882782762080e-04
7.007486893879011011e-04
6.921745640911866745e-04
7.057215105361256107e-04
7.018467178029508691e-04
6.972287351430549781e-04
6.900114906133263636e-04
6.664967558544814723e-04
6.690138533197665044e-04
6.695884356470274993e-04
6.773902592234928681e-04
6.976085468309887539e-04
6.850061791100700310e-04
6.722400063490510062e-04
6.709979786470536946e-04
6.904440115676200359e-04
7.263079855899964811e-04
7.085885020527465028e-04
7.032340646347341523e-04
7.017946141190384421e-04
6.839352269218101086e-04
7.000359882101689704e-04
6.942352858042886250e-04
6.893622979272575214e-04
7.006717616959401949e-04
6.967449803728391258e-04
6.870660966906794002e-04
6.930898384503369689e-04
7.308479572102978593e-04
7.235843780932007261e-04
6.912325674098953937e-04
6.842267937967404885e-04
6.722426815157304383e-04
6.777652236774642323e-04
6.733800022929630272e-04
6.694757323409155541e-04
6.886125614000997066e-04
6.944294353514652608e-04
6.799744479660720792e-04
6.772992347588855299e-04
6.897741237282733811e-04
6.885835936195768784e-04
6.732384244395982079e-04
6.614955617313098045e-04
6.751008995852201015e-04
6.912017753893082194e-04
6.800985655737889395e-04
6.826897969498771802e-04
6.946050383923509791e-04
6.959342637811320774e-04
6.822009705257016821e-04
6.718857484278888863e-04
6.633250548730419650e-04
6.700217599495122012e-04
6.782441600468625291e-04
6.755051875130463953e-04
6.906197283558287298e-04
6.842943485987938246e-04
6.922540152372256552e-04
6.975419421930813485e-04
6.890057513835135894e-04
6.842163644579770049e-04
6.713850624586534125e-04
6.806590734740192031e-04
6.816526866207883685e-04
6.867041575573416346e-04
6.847369081437479441e-04
6.677394311031732178e-04
6.757360617480074466e-04
6.828761987300870865e-04
6.639323187250488478e-04
6.550749311308493548e-04
6.781867791786079210e-04
6.844851390393607302e-04
6.855896427682665753e-04
6.653731014049198622e-04
6.541700698476204511e-04
6.637235651311646986e-04
6.709704480724276937e-04
6.800088525718002257e-04
6.686909954852298353e-04
6.688771729220400900e-04
6.826362372239007078e-04
6.896165274358800109e-04
6.987959193330103196e-04
6.888276820751389196e-04
6.914491373243936232e-04
7.058416816374284879e-04
6.860400024752108571e-04
6.762677537321532244e-04
6.728218266121610861e-04
6.655388071721866439e-04
6.680302743276478501e-04
6.755170497026347391e-04
6.535448444706785411e-04
6.459143051725310539e-04
6.783014106939721805e-04
6.930194755939916114e-04
6.709731412156055624e-04
6.546728081470098385e-04
6.774596552178282832e-04
6.893119218797976117e-04
6.799510411823364402e-04
6.699679529902769068e-04
6.673772297099249406e-04
6.725798332566602575e-04
6.713178191923218838e-04
6.616655889598621913e-04
6.670059605458836379e-04
6.627112344143050969e-04
6.492084621687078949e-04
6.711040324856728471e-04
6.662310714890695316e-04
6.531557840694335012e-04
6.630530767170986391e-04
6.683835572027452482e-04
6.798782239278964874e-04
6.712998411503031488e-04
6.609836658324656300e-04
6.721980637813125244e-04
6.799727617862201924e-04
6.569217715874730397e-04
6.476345952852808263e-04
6.482643452403915717e-04
6.706127046384875419e-04
6.795198136149518432e-04
6.593377286644559960e-04
6.792688390224269632e-04
6.703926535200200156e-04
6.600463523506620639e-04
6.705555355266897043e-04
6.589827010180750915e-04
6.707224575819220125e-04
6.957675443198974453e-04
6.908977742329306922e-04
6.600623436263877578e-04
6.583642764302397423e-04
6.753939568752128980e-04
6.394452069159389058e-04
6.279419995612508512e-04
6.443926080897104548e-04
6.651441054068254121e-04
6.815093442335265136e-04
6.623874732229180582e-04
6.524366124851752611e-04
6.472790908658220899e-04
6.686463904983944249e-04
6.699092001764734867e-04
6.588615351951177760e-04
6.551701211761522866e-04
6.414956752664826602e-04
6.534724351071392228e-04
6.634887123602744479e-04
6.754226137039353933e-04
6.718877013754890725e-04
6.489761114063820596e-04
6.591066505322676090e-04
6.451931460305107774e-04
6.410200469915135028e-04
6.482050570490808508e-04
6.507802906521152229e-04
6.698533182686994660e-04
6.649155317379913926e-04
6.754378546951889497e-04
6.811082810525095378e-04
6.596456475439396294e-04
6.499322896118679997e-04
6.539532956991227176e-04
6.368238869046836037e-04
6.415551738859989490e-04
6.568209331077232670e-04
6.478533702799671619e-04
6.552872027034414371e-04
6.655419832944858361e-04
6.327539225706115987e-04
6.343778790631414942e-04
6.575762617438221398e-04
6.600147232541788778e-04
6.613628050162304083e-04
6.509221672196367509e-04
6.512249250482456293e-04
6.491900404914896202e-04
6.518196903964138542e-04
6.558764951026883460e-04
6.697727800235138895e-04
6.458537389678151597e-04
6.276350180021550819e-04
6.371289742231774338e-04
6.294605522377867300e-04
6.359249607960551888e-04
6.498638229236652821e-04
6.673332831117715367e-04
6.593790038336477853e-04
6.387365233635282878e-04
6.280509590752350341e-04
6.373384897359112098e-04
6.510556382050228935e-04
6.494034796615744598e-04
6.528294241538812413e-04
6.544742198600397290e-04
6.534061263313393087e-04
6.478683054426503506e-04
6.556217286879422379e-04
6.665504069807000288e-04
6.545693460539701207e-04
6.311024757748685344e-04
6.403341721000562099e-04
6.613120736744483238e-04
6.315586217667359167e-04
6.338795555985884652e-04
6.438804817263128061e-04
6.467354673762669816e-04
6.577958893944975838e-04
6.334983894739947474e-04
6.315594188286026206e-04
6.321105498167977396e-04
6.301410365470574504e-04
6.253116584566518641e-04
6.191153255435764141e-04
6.242483429153916023e-04
6.242885994435316745e-04
6.275805182449966995e-04
6.385448480137106888e-04
6.342423377555270279e-04
6.182546866537442197e-04
6.286768154612570013e-04
6.428137412445585714e-04
6.615218907719264737e-04
6.654742779320203805e-04
6.473796866498167683e-04
6.329519554607973726e-04
6.373476968617784819e-04
6.565086334043136827e-04
6.570550174174725512e-04
6.406618400207130882e-04
6.297860095354288878e-04
6.285355137467345515e-04
6.421645381704014447e-04
6.559243304637045816e-04
6.455269208584803967e-04
6.394035877409140738e-04
6.521131992901444546e-04
6.459555393013709538e-04
6.344324354895157459e-04
6.319106611287267014e-04
6.141530934562046753e-04
6.225917238936383132e-04
6.408727376076858804e-04
6.412524985324443089e-04
6.481125030837208995e-04
6.436684060773698816e-04
6.169613972287370631e-04
6.247192310279536375e-04
6.233794722080201588e-04
6.155183891519684734e-04
6.501586452541667938e-04
6.594973038054603807e-04
6.350206203860638389e-04
6.194099067217246311e-04
6.082058208014335570e-04
5.970472319267727812e-04
6.078179321833444837e-04
6.333051076260273618e-04
6.427888854227119687e-04
6.435679681182327697e-04
6.415317732265736787e-04
6.279047744207646954e-04
6.114081418085143922e-04
5.967581681890725539e-04
6.062739421425302790e-04
6.227079199966895203e-04
6.239277651870488465e-04
6.005356568725113767e-04
6.026913651576231400e-04
6.152562648929413552e-04
6.288765701697365124e-04
6.466265797450689804e-04
6.182290955915386785e-04
6.097171149900306982e-04
6.233009086592686222e-04
6.348382507309315503e-04
6.327892384583649540e-04
6.175572128230137929e-04
6.270295132980243952e-04
6.238552048956493663e-04
6.098727341623785868e-04
6.167383738600576339e-04
6.364580277059297920e-04
6.324191713933117109e-04
6.237407692082756489e-04
6.258506996719614881e-04
6.244546400045742750e-04
6.327189705779823464e-04
6.302083213446549271e-04
6.029980574548472923e-04
5.821322421161952186e-04
5.938730604942020659e-04
6.156235687686441999e-04
6.249920494054523809e-04
6.071704531846231585e-04
5.929553071404977584e-04
6.197142799337606841e-04
6.271773061695224902e-04
6.275458729077036625e-04
6.243044302803748115e-04
6.224532403994946072e-04
6.404637588906228387e-04
6.223364682525656544e-04
6.077468388746941471e-04
6.230668967450368701e-04
5.978807187749399189e-04
6.007068273431903811e-04
6.201660538590800763e-04
6.133001248803563810e-04
6.086010519391330713e-04
6.074863533236334436e-04
6.250224373502779891e-04
6.219264653708052272e-04
6.276403896132836399e-04
6.173297483684494699e-04
5.963426968027789191e-04
6.123365131374463796e-04
6.181690283106492994e-04
5.840847168483877380e-04
5.616946977139792088e-04
5.852120051990688165e-04
6.192248283984245431e-04
6.246746387034076298e-04
6.059026409292550498e-04
6.173512864026942364e-04
6.352642989796661874e-04
6.245764778397968698e-04
6.287715142573662656e-04
6.222239142073757992e-04
6.128493222502200523e-04
6.220101276268058142e-04
6.085957675134502252e-04
5.971440906364358300e-04
5.990915063791257518e-04
5.903171893126390578e-04
5.844512526412894452e-04
6.048017347213653161e-04
6.280930486179352309e-04
5.969630537080149743e-04
5.899796385067170327e-04
6.069710851349139702e-04
5.955805378480560908e-04
5.895891177791549821e-04
5.926254764715430459e-04
6.017870785153362715e-04
5.940382239292949949e-04
5.872176912106754059e-04
6.286302489423137340e-04
6.314319175490637525e-04
5.882087768842399937e-04
6.087912800165919645e-04
6.181622019539111763e-04
6.095815974275426482e-04
5.871107296847045401e-04
5.635295685713994935e-04
5.899433836525954777e-04
6.164737876043557352e-04
6.096103462615243490e-04
5.964926929883318735e-04
6.078682437471331695e-04
6.072278797552754705e-04
5.929578786873879008e-04
6.003923106705580121e-04
6.088549972706306952e-04
6.179694640903064459e-04
6.146998426975861006e-04
5.868656632530595699e-04
5.825280581630658521e-04
5.945314862357449492e-04
5.991431846759542228e-04
5.951674274732181346e-04
5.983798149506277175e-04
6.009743236419391992e-04
5.863773911064145208e-04
5.929213629085454971e-04
5.830075760184384292e-04
5.665585494502336757e-04
5.846059527858485675e-04
5.971133829831651741e-04
5.971415309613757041e-04
5.868860351026444289e-04
6.055684249224123740e-04
6.274988795163857075e-04
6.021811749780252602e-04
5.975884762652099126e-04
6.194829624038845342e-04
6.054672031996904133e-04
6.094414752373440063e-04
6.048901452273543027e-04
5.881718391988748507e-04
5.920142939564308933e-04
6.127577661908829984e-04
6.055098490459117624e-04
5.851959164627739936e-04
6.094514085136483678e-04
6.131964704083098412e-04
6.009485125449596198e-04
6.015754673882346953e-04
5.920482240313957234e-04
5.776172041714226031e-04
5.954619502672901321e-04
6.015129621683451165e-04
6.167310762457642878e-04
6.265770807544164068e-04
6.030931659911947145e-04
5.938748080131501898e-04
5.726251644891075564e-04
5.842794411453688724e-04
5.900574772846393879e-04
5.838416666388104338e-04
6.045358476131004874e-04
6.089445006726571311e-04
5.986983752647670074e-04
5.881552421165718364e-04
6.010837799136089328e-04
6.022323302219995556e-04
5.949943673009634639e-04
5.987561730907954788e-04
6.001291313030137362e-04
6.042732615768074212e-04
6.166281494631693045e-04
6.009281051228836275e-04
5.910095548481356228e-04
5.852926189924290970e-04
5.830181243945156645e-04
6.025521800911534838e-04
5.964006089371529486e-04
5.906807577040686531e-04
5.922030145670081035e-04
5.893731512682946804e-04
5.805827868554961843e-04
5.879064937030929663e-04
6.014743917953991378e-04
5.969037382588608101e-04
5.840839936417599075e-04
5.795435146544814300e-04
5.921043388557134350e-04
5.842443817787575187e-04
5.659774028849389035e-04
5.960530772310466789e-04
6.016206786020954992e-04
5.863973644091715698e-04
5.842658123220470208e-04
5.685063421892036029e-04
5.807183907922817056e-04
5.919502606460705319e-04
5.902067025976400275e-04
5.918981655787438484e-04
5.787251153970832595e-04
5.634795089687574159e-04
5.806474284273475256e-04
5.962404341486227024e-04
5.892660703396466158e-04
5.863123040629645514e-04
5.856390160063931457e-04
5.987852882911904066e-04
5.881250045908061400e-04
5.706444728228994654e-04
5.758429508732585160e-04
5.871220099700739546e-04
5.993554234671729861e-04
5.888301391174464430e-04
5.821085693314204590e-04
5.763495701427318344e-04
5.934169196926237459e-04
6.003917767070785687e-04
5.931013622701954624e-04
5.927789387719390596e-04
5.888668783743803477e-04
6.079799405256270262e-04
5.928653693178486924e-04
5.771829683315818880e-04
5.755320940943500600e-04
5.884992715189558965e-04
6.095377827371953198e-04
5.979121163095341921e-04
6.021511127461679673e-04
6.178399656636918234e-04
5.994515566408120883e-04
5.806341542193932349e-04
5.857869812175382426e-04
5.888259036894505968e-04
6.047338139584855585e-04
5.949538600339145892e-04
5.864373226723172336e-04
6.084653781963427150e-04
5.922506786880500987e-04
5.722712704059018359e-04
5.821846112234811384e-04
5.885227154428566108e-04
5.762963241916371987e-04
5.710001061488989170e-04
5.693972299140783594e-04
5.774649208837197290e-04
5.791924936063534571e-04
5.646710419451801731e-04
5.765759866553756344e-04
5.875260264491657730e-04
5.823242356615790675e-04
5.925245206806298856e-04
5.794959117505196679e-04
5.789099963128975903e-04
5.967694325116068566e-04
5.809454329446867493e-04
5.670370444102675088e-04
5.631036234772329686e-04
5.693823702333305429e-04
5.795218698762436785e-04
5.826801066240606258e-04
5.852881948835209937e-04
5.885242565862560315e-04
5.882016050052369912e-04
6.030707728977566847e-04
5.866124096556995810e-04
5.644963787969852582e-04
5.897584484988026721e-04
5.959944195835813934e-04
5.745586339630652821e-04
5.665992116381197768e-04
5.677778414585398859e-04
5.838018182422984644e-04
5.873263952812627937e-04
5.740717278038864934e-04
5.762675022093128631e-04
5.614317366730560378e-04
5.570143462769958911e-04
5.581534197127488569e-04
5.614364885509870017e-04
5.813272347028113031e-04
5.902176023808266203e-04
6.034626029675770487e-04
6.063647422872507327e-04
5.888895590702425669e-04
5.821082869656560082e-04
5.855548290863048840e-04
5.790573933300516979e-04
5.847451713730696110e-04
5.965429014996718234e-04
5.914270512050212895e-04
5.676969963012371695e-04
5.691238577487482686e-04
5.753723789467759695e-04
5.634312791925262824e-04
5.779431372936494641e-04
5.914997912837147631e-04
5.768593334564246777e-04
5.661801592780543995e-04
5.617691111335075017e-04
5.772691827790173364e-04
5.874742987601218325e-04
5.777830968795675268e-04
5.738175259555700156e-04
5.624910649369033264e-04
5.758765737172352999e-04
5.853356330834416600e-04
5.924146008262223080e-04
5.899446880060992644e-04
5.612290510279503144e-04
5.603910426707585640e-04
5.688260059107994428e-04
5.698474589825617631e-04
5.644964999264211669e-04
5.636579206575176304e-04
5.728481514538403966e-04
5.865640519132788279e-04
5.812746809713465910e-04
5.809256910433189614e-04
5.845242761401718209e-04
5.689045604296661751e-04
5.712844662242070552e-04
5.721222702474532086e-04
5.753749980892151417e-04
5.775377721143065560e-04
5.662880490412293801e-04
5.524556538498094551e-04
5.709361500826990593e-04
5.959253073890949425e-04
5.701374503965466302e-04
5.512321635126824762e-04
5.769443436200352281e-04
5.850789448521817896e-04
5.748067601119588067e-04
5.778572118519125118e-04
5.740107835354339239e-04
5.624561935272402637e-04
5.451158185621495823e-04
5.399770423316909655e-04
5.590836143446116816e-04
5.645382840254706313e-04
5.786238333316351488e-04
6.058569559298967577e-04
6.075653774740058435e-04
5.854360619405782600e-04
5.764460033408859343e-04
5.731689098012682703e-04
5.811673795788745720e-04
5.886306383487303548e-04
5.646997811539501136e-04
5.646268214477101303e-04
5.656740619793574698e-04
5.671089449197864920e-04
5.667660115138633365e-04
5.556927868004919377e-04
5.537524491113919763e-04
5.650848219477038956e-04
5.678667337419497814e-04
5.568428154031872376e-04
5.579074675282362419e-04
5.710205048299796769e-04
5.733648599096423338e-04
5.628213313069779702e-04
5.723312972557479360e-04
5.839970932018389866e-04
5.707376972936121541e-04
5.646896190357160797e-04
5.706178934023049777e-04
5.566083664587331446e-04
5.482143464890965219e-04
5.595386014932426325e-04
5.615341678057541360e-04
5.610932277690696942e-04
5.551939916580456592e-04
5.616846925894040249e-04
5.790442579261667741e-04
5.810380793710648176e-04
5.794279939113532651e-04
5.729973915322011946e-04
5.676689310561395347e-04
5.764323400432476690e-04
5.786503768542842130e-04
5.727249501008868952e-04
5.725662908957129468e-04
5.791098406069341729e-04
5.680947378226316579e-04
5.534856509540657605e-04
5.523248183978752722e-04
5.455758645174588889e-04
5.495823433218154867e-04
5.608159263134129000e-04
5.559436549308900515e-04
5.603839986500460313e-04
5.470135297808459852e-04
5.423312210576135750e-04
5.640924537529386305e-04
5.631187632992053476e-04
5.682587529937134768e-04
5.515446884726339953e-04
5.396830853837528055e-04
5.534887746244930053e-04
5.756919695540703040e-04
5.813962876644471417e-04
5.759900377225055318e-04
5.605486059157309062e-04
5.533958693610949772e-04
5.685142810950994524e-04
5.781012476013627256e-04
5.790219118158763684e-04
5.715345834760598466e-04
5.541407015481297597e-04
5.453673599832327282e-04
5.424391861741078430e-04
5.523140915254533788e-04
5.680170216381662815e-04
5.567815903484526390e-04
5.375879495884682566e-04
5.435173500506632407e-04
5.540347372818198125e-04
5.583684601985811242e-04
5.617859122185022086e-04
5.652091195925980881e-04
5.517725874436594331e-04
5.524166419711924779e-04
5.827482289676548521e-04
5.585057349953457748e-04
5.396137104596867261e-04
5.607407903972274872e-04
5.576513484812923704e-04
5.486014605272085051e-04
5.424601420573377155e-04
5.344414099945027320e-04
5.551176667789888388e-04
5.670764834088009611e-04
5.491035460296456562e-04
5.335860765064334146e-04
5.482035287414468213e-04
5.587338939884620940e-04
5.471115594584455809e-04
5.500351398620373583e-04
5.639794503730222305e-04
5.567591463148208143e-04
5.556709834804568742e-04
5.498233768713131934e-04
5.458456284695576343e-04
5.640983078541827577e-04
5.665440912547872439e-04
5.650146655410161461e-04
5.544050917008273805e-04
5.498527278239755470e-04
5.494085851382525575e-04
5.555212272103223978e-04
5.463958854731752269e-04
5.371506696184718014e-04
5.443196967211418567e-04
5.543923704090016622e-04
5.756613987162661561e-04
5.636582232531356807e-04
5.496218661974175326e-04
5.453874690213966325e-04
5.544308306067102180e-04
5.677410085775574716e-04
5.516605636048003492e-04
5.501019705786723340e-04
5.384734072107217728e-04
5.364100103301903391e-04
5.573752321431941353e-04
5.545303391563498330e-04
5.565652304457975033e-04
5.381611374534374121e-04
5.215953242585748750e-04
5.360908401007140637e-04
5.507300904001242699e-04
5.619032857945938184e-04
5.561085425011633859e-04
5.273587896684275595e-04
5.239201115807739020e-04
5.669707172718654658e-04
5.629926605557574511e-04
5.305987724224088759e-04
5.338992601797139335e-04
5.564967566559981312e-04
5.528887622785561094e-04
5.488541013646677314e-04
5.626392215826474990e-04
5.542188335918271690e-04
5.490524163677988146e-04
5.415591954697021072e-04
5.309232567023616095e-04
5.426078553755339304e-04
5.667255918775615216e-04
5.571254766827621677e-04
5.499163567050056054e-04
5.567649297086763212e-04
5.360447332454635391e-04
5.248752976296278171e-04
5.248919989808759805e-04
5.188366632509662513e-04
5.179882142371127927e-04
5.256683297137926952e-04
5.390325048195294391e-04
5.327739472495932743e-04
5.383406590185787479e-04
5.466366789466463837e-04
5.397719728455428181e-04
5.420738524979831340e-04
5.348438618485285402e-04
5.342444855386995406e-04
5.405194258492777631e-04
5.464321998422074682e-04
5.385570489952828206e-04
5.153447916071986733e-04
5.311225941963287249e-04
5.605330858686350054e-04
5.358636385325863186e-04
5.172575149416768891e-04
5.379610296788191843e-04
5.348698339104784221e-04
5.166800822332766590e-04
5.195475405352661556e-04
5.190848072146799245e-04
5.267936703785893468e-04
5.329597170928759148e-04
5.203976072030061083e-04
5.331049008421878026e-04
5.528893222825166306e-04
5.301537361483249196e-04
5.207412152235689137e-04
5.452515391411061774e-04
5.496998041696570360e-04
5.348015524995263859e-04
5.219056371970645604e-04
5.139226525745140559e-04
5.319766847513416512e-04
5.279545540416512826e-04
5.153104966933874263e-04
5.271240975485701500e-04
5.090629357721898922e-04
5.057420355481773546e-04
5.250592192756668806e-04
5.396810718631374825e-04
5.438206422852754013e-04
5.234631803981177212e-04
5.006484735563877016e-04
5.194587486887361017e-04
5.287322107437309165e-04
5.346012656617063919e-04
5.389991990336299305e-04
5.213589671729027247e-04
5.261626315074295146e-04
5.238127684441611868e-04
5.278486185322798976e-04
5.196924993220368265e-04
5.228730502933431456e-04
5.179967068558219813e-04
5.047269895299321069e-04
5.277883844454002741e-04
5.243825249549108076e-04
5.208422460945267944e-04
5.368655512099731499e-04
5.390806101392562255e-04
5.478282305506246936e-04
5.536490464195169096e-04
5.336833627021320744e-04
5.191655991405774630e-04
5.227655836311720502e-04
5.167036560010213834e-04
5.107064606619675417e-04
5.250385853724830404e-04
5.379564071969425302e-04
5.341687104888324933e-04
5.271932742848668653e-04
5.221261036282853502e-04
5.154310239985626912e-04
5.129021821427421626e-04
5.097330240919098433e-04
5.378773409215850980e-04
5.524692054713425081e-04
5.562550919812627413e-04
5.355058318292604510e-04
5.168294661591652048e-04
5.224769404418142839e-04
5.240701031248240710e-04
5.298348020967013098e-04
5.208615421924723014e-04
5.263808734699224881e-04
5.294502602253537381e-04
5.312756740798016322e-04
5.405128652664818820e-04
5.401630811269619989e-04
5.304182420600959827e-04
5.325858696648726924e-04
5.313815927154669173e-04
5.106671820266823775e-04
5.143390388580926838e-04
5.274274573741668777e-04
5.135740685680193580e-04
5.058514369565694302e-04
5.202923462242266955e-04
5.229358336529162099e-04
5.163210153011077441e-04
5.147293521518082676e-04
4.994158527663462681e-04
4.998292482895642843e-04
5.186619802071541730e-04
5.224949822364790848e-04
5.238590599972468625e-04
5.346236826489532282e-04
5.270836317730783187e-04
5.122174056065768952e-04
5.112154902424844967e-04
5.073713515809613432e-04
5.156377580725527527e-04
5.230504246722469681e-04
5.228522906901145314e-04
5.179417304595233329e-04
5.139155918628551551e-04
5.023161553782593512e-04
5.007863890118973739e-04
5.271660318642305745e-04
5.243202794216451045e-04
5.038868823442370012e-04
5.085634921002450638e-04
5.301745857161190619e-04
5.298242059187807532e-04
5.141641375788798263e-04
5.262624061169295792e-04
5.156660800585874914e-04
5.071823341225806334e-04
5.197213278024290879e-04
5.158667570472379648e-04
5.159567159276026065e-04
5.189166313062970777e-04
5.187568113937742094e-04
5.169456721876718348e-04
5.105652330522533191e-04
5.063230937978891984e-04
5.292526410755922636e-04
5.192930927845980284e-04
4.889090628723129781e-04
4.995629467901728992e-04
5.253657168620808407e-04
5.306791462044237228e-04
5.183830540335459484e-04
5.072139753714723477e-04
4.919870832328184689e-04
4.892902019763822061e-04
5.029863841833738872e-04
5.025414658052596104e-04
5.017503008797090857e-04
5.201229020109779866e-04
5.097417246797143189e-04
5.003532630152225961e-04
5.087283554258535288e-04
5.031904130515433117e-04
4.976378446623318241e-04
5.199985096906896420e-04
5.377898480529797257e-04
5.214276645272609978e-04
5.153706241632170088e-04
5.075271313490274877e-04
4.990445981750931456e-04
5.156677571429725939e-04
5.119163444260272592e-04
5.040729668586856104e-04
5.293000012723160378e-04
5.065772391841160066e-04
4.755132325167427836e-04
4.990647067713159697e-04
5.094015761226856204e-04
5.154952991333970180e-04
5.270940413740707060e-04
5.127721681852125991e-04
5.014950775146083612e-04
4.917848780700178387e-04
4.832514754310899218e-04
4.952774193820347641e-04
4.994456354848834110e-04
5.111107710697906491e-04
5.177389746145625660e-04
5.011447193507447950e-04
4.971107389290416959e-04
4.932545487016318101e-04
4.863615426814353669e-04
4.959064627095168118e-04
5.119143741079794363e-04
5.209806003411131823e-04
5.117850475178985312e-04
4.983365635298575916e-04
4.865649579452273592e-04
4.890684856300744031e-04
4.979627687795749533e-04
5.069625647384489462e-04
5.100847074949490774e-04
4.836929657323607015e-04
4.625768728094898003e-04
4.775026212300434642e-04
4.916961064025609325e-04
4.806169400563601278e-04
4.901122246383230385e-04
5.039112111847352882e-04
5.054971811884723630e-04
5.096712171306720099e-04
4.933813937146656718e-04
4.787078002412544289e-04
4.924039730759322041e-04
4.984633144819042641e-04
4.857650969520889168e-04
4.873045998902609285e-04
4.922217863335385819e-04
4.873086442651516892e-04
4.908551319505242939e-04
4.920591631398533918e-04
4.913972717493370881e-04
4.995356544359231578e-04
5.025167400498286533e-04
5.032555884747851559e-04
4.962199096675147091e-04
4.785143408503126348e-04
4.667220734914356828e-04
4.666989413292900522e-04
4.724967075549858309e-04
4.649900069824771829e-04
4.774722393072673059e-04
5.016741145151986693e-04
4.890146184390536206e-04
4.869893798465080434e-04
4.865892971964939223e-04
4.941249421576528666e-04
5.024239644170702896e-04
4.780680569490887324e-04
4.666279635094107685e-04
4.689488346634234023e-04
4.707492561080530206e-04
4.720614440300130270e-04
4.857334451654973123e-04
4.870148700117632305e-04
4.784066182814986036e-04
4.697870824107876057e-04
4.709077186107646536e-04
4.675139069002889371e-04
4.744715870370422046e-04
4.873816019517857273e-04
4.827852224678926929e-04
4.842471783924534655e-04
4.890842792997036805e-04
4.975184716915203318e-04
4.918744942480048283e-04
4.747060270278444585e-04
4.788030487060614040e-04
4.865798203033504785e-04
4.710436600492599684e-04
4.736439292570615361e-04
4.770838254324867925e-04
4.691252680481171550e-04
4.664118397249998930e-04
4.614779292306707219e-04
4.662952530493998278e-04
4.674820732230279227e-04
4.756993333082194038e-04
4.778753480163010540e-04
4.736137943706795941e-04
4.757536976397091686e-04
4.803129262360163708e-04
4.795101483027284909e-04
4.701872968300386331e-04
4.681385040994560215e-04
4.695305606970862663e-04
4.590731076091077146e-04
4.584390666715511395e-04
4.776971037568958876e-04
4.634418737119156253e-04
4.577227671253716683e-04
4.861013208925182459e-04
4.942887571601688266e-04
4.789499270263277700e-04
4.772122566348245814e-04
4.729011212104858395e-04
4.649148172198118152e-04
4.611778909124222923e-04
4.587569538159331876e-04
4.601851834095951280e-04
4.542471685948512041e-04
4.567415792688309106e-04
4.648069567996162697e-04
4.683008373364631318e-04
4.486948450235865018e-04
4.437594225277732450e-04
4.609609028041843342e-04
4.698336214354490652e-04
4.552978636089640872e-04
4.381362998255373844e-04
4.529357407805758369e-04
4.610982796956897408e-04
4.517367329429964424e-04
4.565479946051586137e-04
4.627856023609863484e-04
4.582095210480231990e-04
4.502812897832049943e-04
4.510958363294033445e-04
4.567698879318106962e-04
4.630453031528244945e-04
4.681107761720753853e-04
4.555637488116046573e-04
4.530224433408062057e-04
4.517460667713857781e-04
4.620928331435617291e-04
4.643142313793465772e-04
4.530939985610949296e-04
4.509876546267469312e-04
4.369567989056573495e-04
4.471804997512903563e-04
4.502184385578805541e-04
4.462966600501694662e-04
4.622324377677491632e-04
4.539674639647408661e-04
4.536319145225793225e-04
4.600868739786083015e-04
4.533852586800074785e-04
4.486033463371224476e-04
4.448788722200950371e-04
4.401986638339944365e-04
4.382889544314465843e-04
4.465892719896291186e-04
4.406079495707595660e-04
4.249140926070103081e-04
4.273296428731365617e-04
4.402920703566510661e-04
4.408836189746849704e-04
4.473667634628296710e-04
4.486150839051633349e-04
4.310373913908829195e-04
4.259001832851885111e-04
4.340446959428669949e-04
4.411161037401945722e-04
4.376147313806089231e-04
4.382606463175763305e-04
4.489114085706834420e-04
4.464565259128766930e-04
4.361610403705689352e-04
4.352257442457692555e-04
4.436007446023967167e-04
4.384379365361714396e-04
4.229246585517425759e-04
4.236042808464672896e-04
4.277766476065609797e-04
4.289922873539630003e-04
4.293892283710880092e-04
4.320764535574038619e-04
4.284363307780241956e-04
4.216045717659146815e-04
4.147260325509155490e-04
4.121714307474883725e-04
4.388257178256422977e-04
4.491485917710446186e-04
4.327040115918208288e-04
4.282909167281585068e-04
4.274960240996729150e-04
4.166834633539885820e-04
4.117589458244690624e-04
4.302533158128827510e-04
4.376570930341983881e-04
4.451967981211984960e-04
4.345968092937263104e-04
4.371009057471865076e-04
4.433906782164039853e-04
4.136314015692806739e-04
4.055099023298554977e-04
4.157482318460448221e-04
4.338762812168501311e-04
4.364515686963786980e-04
4.299731009833865814e-04
4.268834806669843766e-04
4.225670483488636986e-04
4.347974281844945387e-04
4.362071089643029462e-04
4.224751679533142977e-04
4.248620845888180183e-04
4.222145535323205317e-04
4.055125821232799890e-04
4.125908013306361834e-04
4.157625778242766208e-04
4.055748112119049583e-04
4.059940286528601573e-04
4.026624029618990118e-04
4.218837073026086393e-04
4.428273158504134987e-04
4.182651134945791532e-04
4.069850834702777348e-04
4.245049393470409337e-04
4.225243752239533847e-04
4.152171019615054338e-04
4.146574153949359755e-04
4.122751014433278377e-04
4.093806469698373367e-04
4.188583394180727293e-04
4.237038341931220688e-04
4.281988021222416971e-04
4.232003962076950573e-04
4.051767613108277319e-04
4.009466287377695367e-04
4.035517264718381297e-04
4.091147205463018508e-04
4.086163617047756610e-04
3.968939330362852738e-04
3.971731640642924932e-04
3.995020794523342360e-04
4.127419543066220041e-04
4.265253993846698398e-04
4.121386737048292727e-04
3.999685377699062458e-04
4.038975047877427053e-04
4.064741690608574204e-04
4.067360649395433160e-04
4.134662417633034161e-04
4.132023322206722967e-04
3.970579864085835883e-04
3.910560872697414867e-04
4.049153493036889415e-04
4.141913155986256352e-04
4.108311354405280529e-04
4.093043102402569699e-04
4.062823594872865072e-04
3.978226464434335462e-04
3.880087410663012764e-04
3.872512028517406907e-04
3.957767200654174213e-04
3.989045501820561107e-04
3.969007342630325352e-04
3.895489803733558250e-04
3.855021875621226493e-04
3.881190034741879261e-04
3.984693085983061797e-04
4.050233931074665697e-04
3.942658444624252056e-04
3.974475753686583079e-04
4.030183491409214652e-04
3.948763070822674972e-04
3.909677461590246894e-04
3.958795314586239849e-04
3.993431421978490647e-04
3.955464001606274907e-04
4.036834322595770404e-04
4.023785951413687517e-04
3.893154609629771484e-04
3.820414130241588297e-04
3.856115435174118007e-04
3.887093329473198825e-04
3.954105765571397152e-04
3.995702572684246335e-04
3.899460977094325147e-04
3.984459300572901186e-04
4.028454970196132740e-04
3.949419365464906405e-04
3.963237062431371259e-04
3.986454685182205739e-04
3.892961410347222794e-04
3.859551191519728481e-04
3.841418761308523365e-04
3.861551403283011220e-04
3.910937507895969061e-04
3.847309270545588899e-04
3.801774040302209438e-04
3.840679935625487297e-04
3.833905416859727700e-04
3.834175797987161372e-04
3.869395862778895068e-04
3.828083670535316102e-04
3.845837372403224748e-04
3.881728196315148362e-04
3.923560653765181187e-04
3.878502294527548869e-04
3.821847128540205351e-04
3.908589377355081176e-04
3.881775942672283292e-04
3.806436555007824594e-04
3.818912926080063265e-04
3.733014189239524760e-04
3.754353554585768246e-04
3.773491611243209387e-04
3.857493836809416823e-04
3.946745180762200223e-04
3.757034947095722077e-04
3.703513440672213204e-04
3.816581924833577547e-04
3.796231067093830771e-04
3.729016229237729746e-04
3.804646266752460468e-04
3.862331378051069388e-04
3.805008765903265095e-04
3.795947523329623379e-04
3.694636006584828009e-04
3.685487846879015252e-04
3.811057732954158377e-04
3.713302032855744740e-04
3.694618594250758292e-04
3.853736337897045814e-04
3.833731255619307566e-04
3.748391717611647194e-04
3.748615646560079736e-04
3.805226550633946411e-04
3.736880868813550333e-04
3.707115002452085061e-04
3.700484231007619370e-04
3.606577705292178092e-04
3.655266421107116305e-04
3.788587478366730503e-04
3.746718038773988696e-04
3.779740118478631819e-04
3.731936253957054538e-04
3.676564561715561547e-04
3.751979645001966889e-04
3.725672352525398055e-04
3.661977523708085215e-04
3.628736380892492379e-04
3.639799501354435817e-04
3.578002190801156173e-04
3.639292027135604336e-04
3.730798928443418189e-04
3.701318258379571527e-04
3.715534659774370817e-04
3.707849315384301398e-04
3.673115868096546270e-04
3.696101887818298293e-04
3.700583439898676098e-04
3.692425715994486404e-04
3.741979792214616702e-04
3.868164566633300935e-04
3.850287084840813391e-04
3.728597637819801151e-04
3.610033675903713221e-04
3.548512640045712913e-04
3.595453660244038886e-04
3.735898808519075450e-04
3.800440733425830466e-04
3.717465606741129328e-04
3.531158038319675511e-04
3.494679147258454772e-04
3.534446043843909088e-04
3.469022356059128244e-04
3.527325769829405618e-04
3.591382952381435602e-04
3.607371039063462809e-04
3.507471924361830313e-04
3.539683844850002306e-04
3.729073743961441997e-04
3.667108324138417040e-04
3.661842853197955433e-04
3.746649491383246058e-04
3.710685295572305913e-04
3.683816302099483905e-04
3.723202695127431636e-04
3.656205555949295868e-04
3.533049375201930201e-04
3.622439698500591436e-04
3.705540394689492575e-04
3.636172710071312311e-04
3.610032812747271283e-04
3.632412951511664067e-04
3.639535606514253808e-04
3.758546541478922226e-04
3.762640864949988949e-04
3.570299679908550878e-04
3.566527507213060832e-04
3.541197498358407327e-04
3.482750634372057874e-04
3.584001097436163592e-04
3.670543879041376976e-04
3.710886514233796432e-04
3.587899847188731573e-04
3.582895154871051750e-04
3.669955319493838530e-04
3.547126745063543902e-04
3.460880508096415256e-04
3.535753541175313749e-04
3.581206125000940669e-04
3.551013584579183779e-04
3.499701736963688778e-04
3.455664480450264860e-04
3.521686279056477037e-04
3.527203736869915585e-04
3.517279626925089641e-04
3.577702115272820573e-04
3.616402978331381300e-04
3.591683196852437591e-04
3.593755330399888239e-04
3.525112217994842288e-04
3.449265208210049324e-04
3.452652066217325633e-04
3.495134452080683003e-04
3.471295062023878981e-04
3.552624295213435831e-04
3.596080832568305510e-04
3.403624259108055166e-04
3.377302197113550195e-04
3.430284553448906953e-04
3.402513369143224690e-04
3.413368673929371251e-04
3.546957817636840933e-04
3.482016224231710777e-04
3.457118307875397395e-04
3.504959890522813567e-04
3.472946549725126398e-04
3.504658882585113947e-04
3.428224657361649713e-04
3.475296798327618211e-04
3.487076549559188932e-04
3.431297011421734146e-04
3.433168806763779919e-04
3.427637991173124675e-04
3.392695131460589093e-04
3.253933264133872520e-04
3.158927389668058955e-04
3.249808803668703823e-04
3.426456837814171588e-04
3.389553534339992944e-04
3.255677984730579854e-04
3.351123272288792873e-04
3.395802132963034420e-04
3.316085671753069377e-04
3.323549123832985610e-04
3.300255256582016036e-04
3.285008684516169510e-04
3.293752294228728130e-04
3.353848747752752064e-04
3.381789498673613750e-04
3.309813519804626742e-04
3.314186377109374867e-04
3.364413468934647857e-04
3.401000583416716357e-04
3.418435474672991826e-04
3.465905373923194193e-04
3.391195779717946952e-04
3.209841133183399158e-04
3.261536073363886248e-04
3.328346537243901640e-04
3.231334607655997446e-04
3.238053916645468040e-04
3.308343697379943012e-04
3.422624559792916210e-04
3.408463184829934592e-04
3.285830382205761398e-04
3.234617591412424745e-04
3.138252621889463332e-04
3.182230382046391786e-04
3.245099360750004509e-04
3.207306811356134342e-04
3.165471941460695315e-04
3.174984978177794459e-04
3.254538965803454101e-04
3.268948956354573911e-04
3.211673029760680857e-04
3.227551328164552985e-04
3.239651192858394044e-04
3.185893983769947312e-04
3.127250696343745725e-04
3.146529276275712283e-04
3.184854980710871654e-04
3.133890760807639397e-04
3.146851334903231112e-04
3.178940277868461638e-04
3.113729024392163178e-04
3.139308835401607100e-04
3.188965903846769008e-04
3.196537166171670662e-04
3.108656103311253330e-04
3.068315303492783592e-04
3.146162417840289260e-04
3.157952622746016216e-04
3.200647735076276906e-04
3.279395559538963285e-04
3.239551849360745492e-04
3.104064202894340021e-04
3.078066240142885248e-04
3.077710094642762371e-04
3.072966732379834622e-04
3.077858960520770282e-04
3.117334940464710699e-04
3.168416917695033859e-04
3.079386667406687570e-04
3.040802650730036697e-04
3.126847425958565276e-04
3.214470433648971637e-04
3.121433080459178446e-04
3.042307127549251822e-04
3.056824193130096528e-04
3.098303714034728973e-04
3.116332208584520402e-04
3.034373428089097739e-04
2.986568777391067201e-04
2.970819474796411149e-04
3.070801673866788931e-04
3.079986768984879189e-04
2.940971999662770437e-04
2.964328729979676005e-04
3.103182384689887703e-04
3.042966999618360664e-04
2.972298107361881275e-04
3.013637297296323193e-04
2.970755343160292445e-04
2.911172577360483489e-04
3.040205767267893785e-04
3.100957058893627277e-04
3.012693061889913757e-04
2.977354245471135370e-04
2.918043260084728758e-04
2.827795150383421996e-04
2.824335916690748024e-04
2.951982307547664657e-04
3.029416410402481583e-04
3.084070706433759859e-04
3.015215587661274044e-04
2.901875571546514809e-04
2.902233154908493633e-04
2.899963334771695910e-04
2.946120992708937828e-04
3.041247188833672401e-04
3.092026350432988289e-04
3.037999439998162465e-04
2.999767110365454269e-04
2.921820644660348752e-04
2.884336543654249046e-04
2.876605869187720673e-04
2.811210691135631332e-04
2.878174654482229316e-04
2.955429423500918230e-04
3.000580202597884953e-04
3.009368572151650280e-04
2.873349476409753312e-04
2.851429729831731993e-04
2.869918649218794558e-04
2.765777168102065875e-04
2.777054350965761165e-04
2.791451828676746820e-04
2.851856195522125669e-04
2.912949129536806917e-04
2.884872855158510108e-04
2.768048099359932341e-04
2.774124062555899254e-04
2.876078447353474805e-04
2.849915699450415838e-04
2.868932559455231093e-04
2.857811130645439811e-04
2.806544935671821065e-04
2.788098975613944913e-04
2.845385134136136848e-04
2.839758707410894247e-04
2.800326857916284463e-04
2.828330170644118621e-04
2.854190160975045407e-04
2.854414351342372835e-04
2.822730689357791627e-04
2.818253148963878072e-04
2.764248763747626306e-04
2.691869615138876414e-04
2.742185902609368714e-04
2.812187592370409841e-04
2.871364031928617033e-04
2.868462091625692610e-04
2.712600447002481161e-04
2.755201433830144642e-04
2.896110356418612098e-04
2.797172470985113219e-04
2.689918614151605566e-04
2.650580613326842475e-04
2.618137313092698776e-04
2.659471617575493514e-04
2.831042259275129229e-04
2.847448608871903345e-04
2.793233040514980585e-04
2.850191665668234476e-04
2.783149299017129152e-04
2.762251336253858272e-04
2.752870422968972490e-04
2.623663769950324021e-04
2.587502884387236175e-04
2.737704650112408335e-04
2.750264731241621819e-04
2.703498987916340239e-04
2.672136653849578299e-04
2.615024754793742888e-04
2.712389174301430656e-04
2.688397792995863341e-04
2.624404958674526910e-04
2.691369733897098788e-04
2.711409433330394048e-04
2.648355394324285704e-04
2.679777569030819041e-04
2.731882308383806377e-04
2.603541141511041723e-04
2.568852842867580793e-04
2.608278893293898494e-04
2.603215653077566505e-04
2.673827922275700403e-04
2.764692073773213142e-04
2.824546761546523044e-04
2.726345494633760627e-04
2.537921566877232604e-04
2.565232222547952803e-04
2.688145463464134549e-04
2.641904104979690888e-04
2.632939828431128866e-04
2.665864642945937370e-04
2.620108570565443532e-04
2.547125161926297476e-04
2.550086758994828486e-04
2.612141308329489226e-04
2.512305555826172031e-04
2.499436960183860760e-04
2.560477132847421670e-04
2.487612755133021807e-04
2.529154566193023601e-04
2.585547375830300580e-04
2.564001102788723493e-04
2.587263981335377236e-04
2.527002442168982941e-04
2.527892140628338192e-04
2.591104213000100737e-04
2.558593131764762252e-04
2.576429637089507865e-04
2.587682250922588374e-04
2.581501419088932871e-04
2.539035112996774405e-04
2.532660547231697728e-04
2.482853367033912412e-04
2.435997087385534648e-04
2.506062804253969393e-04
2.512668563810368746e-04
2.483310780400371245e-04
2.523213563249944794e-04
2.545016619700224934e-04
2.489471396952915895e-04
2.491372452510983706e-04
2.502798555191001226e-04
2.406440226279234424e-04
2.377549054047509158e-04
2.410373918024367567e-04
2.463765935237719330e-04
2.505838406439692264e-04
2.463814520335843358e-04
2.470100165613736730e-04
2.488371162489570916e-04
2.488587700889280320e-04
2.483190381547591835e-04
2.509285890458784604e-04
2.509189634449780792e-04
2.506162359233023791e-04
2.505875375738979174e-04
2.447317531719110542e-04
2.436952519945495663e-04
2.452153837940526529e-04
2.456370746592454130e-04
2.485206784923388768e-04
2.497160190280146028e-04
2.510379636279041040e-04
2.531712833350494929e-04
2.493465075546791743e-04
2.409411903355919015e-04
2.424266077610518931e-04
2.508260996748064948e-04
2.500583488502613918e-04
2.439873954277332348e-04
2.424357004900721895e-04
2.433194678480023968e-04
2.490611990872051832e-04
2.536890261012686920e-04
2.518509205679857416e-04
2.474264858246349422e-04
2.406366464014349465e-04
2.404757928602027075e-04
2.425973866734869528e-04
2.408544857430731055e-04
2.486009364966513570e-04
2.521223855946195711e-04
2.424458766586206292e-04
2.418190335157698273e-04
2.462484486232627973e-04
2.505701877240697228e-04
2.483939457458010820e-04
2.365089585208806071e-04
2.302057981859124752e-04
2.370315103155232249e-04
2.437264462192371148e-04
2.452536021983794511e-04
2.396121777007162521e-04
2.351130460181967234e-04
2.460243885590826561e-04
2.478718644562155258e-04
2.425376444027589899e-04
2.427356100681100155e-04
2.498966565649231916e-04
2.459960731029411886e-04
2.422612266201291736e-04
2.443512581076234011e-04
2.426625015502031316e-04
2.368558431301490933e-04
2.342375627765034185e-04
2.405650199726187583e-04
2.412629483483337632e-04
2.423110476204061176e-04
2.382940958861892126e-04
2.340685242805448771e-04
2.352156614607048572e-04
2.408504481424592579e-04
2.428184383130995252e-04
2.431965988152532635e-04
2.372391691179615339e-04
2.318183227861920982e-04
2.471294950920899496e-04
2.484755198242989032e-04
2.366104798261345810e-04
2.355917608289523314e-04
2.336516956867749819e-04
2.371597795007649313e-04
2.492524982971272931e-04
2.481818295462343720e-04
2.396300589866604805e-04
2.357238593266507913e-04
2.338956140347678520e-04
2.367502692164967059e-04
2.382255767918130458e-04
2.344502138366064690e-04
2.275693062997444411e-04
2.351486152942096721e-04
2.436878461629101388e-04
2.397203932862818120e-04
2.377208094639964226e-04
2.306944504131788786e-04
2.230827666675810807e-04
2.232790464040570848e-04
2.287017928678370499e-04
2.330320245471937464e-04
2.341935514141461948e-04
2.362021758588938257e-04
2.356108252325797559e-04
2.356168013718889479e-04
2.390654080215095666e-04
2.415726591283011578e-04
2.445678626920924094e-04
2.441116331853417315e-04
2.400426592618510192e-04
2.352319018081128026e-04
2.353870702288571413e-04
2.344820128229702745e-04
2.362443784569460763e-04
2.398440116133154960e-04
2.283898745037377738e-04
2.290743855155876699e-04
2.331742447535259052e-04
2.258016668851953158e-04
2.210418007514081606e-04
2.234341606715605313e-04
2.298321470781079030e-04
2.261827889408676970e-04
2.294779298377407517e-04
2.395662163188381165e-04
2.328402299782405258e-04
2.327690166592558097e-04
2.401526437978453166e-04
2.336063572132835017e-04
2.305157012129354114e-04
2.308857276672746713e-04
2.334161079271620967e-04
2.325467508695153065e-04
2.288274046793477810e-04
2.300271004855263923e-04
2.339626138085267590e-04
2.291873247206546076e-04
2.234331163752766979e-04
2.295145154362083887e-04
2.280737943717545157e-04
2.303791040728252117e-04
2.331631514128257353e-04
2.317601738712416403e-04
2.311429880549454143e-04
2.266395017834833586e-04
2.296481858928367352e-04
2.294457756338608189e-04
2.292534348970932273e-04
2.237007649336047283e-04
2.202157117427595964e-04
2.307358330815459466e-04
2.375834333197123654e-04
2.308033759121189978e-04
2.199317005905656827e-04
2.211075352449969609e-04
2.289239538110086805e-04
2.304404599188362740e-04
2.249156270249792582e-04
2.212860875379493101e-04
2.173946876004115172e-04
2.207408666772184400e-04
2.169141078228869481e-04
2.140742106593083538e-04
2.214581845375624834e-04
2.215211515962839969e-04
2.197054079948314396e-04
2.197094503248255590e-04
2.133223239316407358e-04
2.095542856437121405e-04
2.180465956575200319e-04
2.261585615541037938e-04
2.247361407703957312e-04
2.216182265298837775e-04
2.176467976112057032e-04
2.166630425862478104e-04
2.212278120371083195e-04
2.163668030577955905e-04
2.103951089701372695e-04
2.096471499459936713e-04
2.186001556237066848e-04
2.234971275828151536e-04
2.193853935235066423e-04
2.130785619979130862e-04
2.111535996226095429e-04
2.174092838818296155e-04
2.167944223874731407e-04
2.133889663149246541e-04
2.104351895821284250e-04
2.088793589803196492e-04
2.109363352143394689e-04
2.102270981959477160e-04
2.128492959218248942e-04
2.186851099050296141e-04
2.204650585448594824e-04
2.133835171574997261e-04
2.053118422027456265e-04
2.071477683709498476e-04
2.052498725617361484e-04
2.027212891169866984e-04
2.036497423388966533e-04
2.040548516675132142e-04
2.123761532096732883e-04
2.144206925302979158e-04
2.032867840148964121e-04
2.049074224367580951e-04
2.078421192778155365e-04
2.066431904134019581e-04
2.052137721151677972e-04
2.035335110706716947e-04
2.013668033639771720e-04
2.042647159469884429e-04
2.031462508180347404e-04
1.963319309015624874e-04
1.930822566158631268e-04
1.983021449214219492e-04
2.038986901457306490e-04
1.993921992184595775e-04
1.973854694289626155e-04
1.959964816732019330e-04
1.978953569740622503e-04
1.990705916154833586e-04
1.970329076809681005e-04
1.866127890308322702e-04
1.843914608107453598e-04
1.962643927079210356e-04
1.963146771899308988e-04
1.896929336342173403e-04
1.948114472674016386e-04
1.955405135474212915e-04
1.927832992944721816e-04
1.904367392138196498e-04
1.905809131932796293e-04
1.926518077063811714e-04
1.899015939278247511e-04
1.870881444796746926e-04
1.859633985236855771e-04
1.891037633988935603e-04
1.934832012113429337e-04
1.921667487228532643e-04
1.827674667468395223e-04
1.836869685966520112e-04
1.854659637629253960e-04
1.843166092552425716e-04
1.878228555535540599e-04
1.862343700366135937e-04
1.819697787288027200e-04
1.804167589745039337e-04
1.789504998683397945e-04
1.794212288696806152e-04
1.799287353613334740e-04
1.837979413332893955e-04
1.888314459017997318e-04
1.882138192227862693e-04
1.834886955169951687e-04
1.797977353356280678e-04
1.806962254501484513e-04
1.740345788438143462e-04
1.681878019915199684e-04
1.787337735639176048e-04
1.849614129889289233e-04
1.760345634672458867e-04
1.776340350018545781e-04
1.761252468774341707e-04
1.680640125723391342e-04
1.657796711259656053e-04
1.720757718156621849e-04
1.739106142029205320e-04
1.677451435155527006e-04
1.722693601602794892e-04
1.744859437908730570e-04
1.678751863500062551e-04
1.664871599321550509e-04
1.643706894168978918e-04
1.631613034465724402e-04
1.677166015874899114e-04
1.703101810074042022e-04
1.684556412856603156e-04
1.584381337910383913e-04
1.532097617892978921e-04
1.598662624505329220e-04
1.637431741436294423e-04
1.582311366966170486e-04
1.541306297345670809e-04
1.568300840214364295e-04
1.619341032041857556e-04
1.626515977512776867e-04
1.616153084160629964e-04
1.585126144245512523e-04
1.521069607719676775e-04
1.499356735550425718e-04
1.563881414932177306e-04
1.572019836338738573e-04
1.500937442264342375e-04
1.497126586636086053e-04
1.529688814554584992e-04
1.519654895880509537e-04
1.527764859058833215e-04
1.554007727180201136e-04
1.480585530832921484e-04
1.499830995225373098e-04
1.552174930658932375e-04
1.499647970606594611e-04
1.475694219629714097e-04
1.453894720617173255e-04
1.473642511399126385e-04
1.453612493883394807e-04
1.403005829381874894e-04
1.391330278654107685e-04
1.450892274998029515e-04
1.481116072127172060e-04
1.456980371083956070e-04
1.403702426446911094e-04
1.402650147094453448e-04
1.405659100349519568e-04
1.360665463830074227e-04
1.409657202171568581e-04
1.416517405983904376e-04
1.412630562651167037e-04
1.417370790712608661e-04
1.394296026969270026e-04
1.376031070498631454e-04
1.345500557105809417e-04
1.361073280989277226e-04
1.366205239323024399e-04
1.356078158970111579e-04
1.350436439555207171e-04
1.332418657805750065e-04
1.326525346392954849e-04
1.330792181728257030e-04
1.314884546255872021e-04
1.244235515829100411e-04
1.255749341313192676e-04
1.315421589652821356e-04
1.324948011757603463e-04
1.260999944332211664e-04
1.219294197133107688e-04
1.261352753882853477e-04
1.247229686357894871e-04
1.200984191167073510e-04
1.204327770920870101e-04
1.239315003256435488e-04
1.252420450093137856e-04
1.253515156746772214e-04
1.238369548587440463e-04
1.215511714501222765e-04
1.220233890739510292e-04
1.260207071358575358e-04
1.255635108024338832e-04
1.204726081430006196e-04
1.189785531664059763e-04
1.215912089026415725e-04
1.217501501837158509e-04
1.142875820664743773e-04
1.132136756026635505e-04
1.185710548597458154e-04
1.218024821135773288e-04
1.187669249525207519e-04
1.153239095555388981e-04
1.138975278894312752e-04
1.114294250201219275e-04
1.105020000068145699e-04
1.095046892248650064e-04
1.093548682755650912e-04
1.094706695910604755e-04
1.106297168459654818e-04
1.080386062734601713e-04
1.070219090942613812e-04
1.098410564355728567e-04
1.065078555725559872e-04
1.040895482701375955e-04
1.046133392643176172e-04
1.034567327463370429e-04
1.013586566335118879e-04
1.043678270818024722e-04
1.065784412062538861e-04
1.064949737667769572e-04
1.044478398634738091e-04
1.016126049002242729e-04
1.037730314925077769e-04
1.015443241012951067e-04
9.921473615159015513e-05
9.921072653867701971e-05
9.939550392296342234e-05
9.821058836279253769e-05
9.746403030131916656e-05
9.987762966289465236e-05
9.745882452989377111e-05
9.259194737688852166e-05
9.089764816886700225e-05
9.511078805779049454e-05
9.710402560096273970e-05
9.555945794992812563e-05
9.398455747525538435e-05
9.304663065941769045e-05
9.164995373224754487e-05
8.809290947319335283e-05
9.134184040058826372e-05
9.166476849973035973e-05
8.756986794880531754e-05
8.907043317688364452e-05
9.144826823583283328e-05
8.857887492780650593e-05
8.625890427003501774e-05
8.918026403037689065e-05
8.914764394701285154e-05
8.518333865223475497e-05
8.574143584977626451e-05
8.611387900356564772e-05
8.738692331442993763e-05
8.670171244770630802e-05
8.397984188486916769e-05
8.449943280423818676e-05
8.297378916543790626e-05
8.405946844434587057e-05
8.267583980812209560e-05
8.150265465594419372e-05
8.279280186516563289e-05
8.241717641033944155e-05
8.099143782804477218e-05
8.018502961798348644e-05
7.939534210731832582e-05
7.928602728533317204e-05
8.169605881217062676e-05
7.916886298218449053e-05
7.573373502412151159e-05
7.637038613908133766e-05
7.591605785369021846e-05
7.634491907825314574e-05
7.527202646711377248e-05
7.404856647545133804e-05
7.600144431785619550e-05
7.583048937068667130e-05
7.394246759227620974e-05
7.511833387981387347e-05
7.522264638400502895e-05
7.296085480311921751e-05
7.347023266349000904e-05
7.157207936166502457e-05
7.046906746120447514e-05
7.064903969828893444e-05
7.049780324377081305e-05
7.121433287807487625e-05
7.135729616544029099e-05
7.175366773843350481e-05
7.100800360496397864e-05
6.903129256663198272e-05
7.031472466574207746e-05
6.883907275437250951e-05
6.770729034422565237e-05
6.813956401932457776e-05
6.645823798372499109e-05
6.708349543193195129e-05
6.651664855136952138e-05
6.691184913285467086e-05
6.549766319803216295e-05
6.400193240514359932e-05
6.490700387801336905e-05
6.513254544173433967e-05
6.448872561112737299e-05
6.469779178365031667e-05
6.441026586514055996e-05
6.167089516848317347e-05
6.170212682857262765e-05
6.135517391981635843e-05
6.063798107965192821e-05
6.133717361583946388e-05
6.222519515897725721e-05
6.179658598493444727e-05
6.000015863993431360e-05
5.882276599906302128e-05
5.757524573486787575e-05
6.030918270853381682e-05
6.075494533994616993e-05
5.836660996792549677e-05
5.636277153837339164e-05
5.526192925157627267e-05
5.703997966818102422e-05
5.938884821887832898e-05
5.793219240773045495e-05
5.454498816492474252e-05
5.423806296768384698e-05
5.459186487599949173e-05
5.615041495746349412e-05
5.590513810013903199e-05
5.749723667892105866e-05
5.919902828521407594e-05
5.690633130683269011e-05
5.576976840834854118e-05
5.383473171079313857e-05
5.124754507349743842e-05
5.129093202404757845e-05
5.248647763181415744e-05
5.201296913910826168e-05
5.140084210332380885e-05
5.179554270733808884e-05
5.302683305390888560e-05
5.220339497482973356e-05
5.161570052440905604e-05
5.074870034600609205e-05
4.929371803124476311e-05
5.111942062357732627e-05
5.131321421657314500e-05
4.996011485907529725e-05
4.835000200304255763e-05
4.705155167505457051e-05
4.895154308871765299e-05
4.882069824914532193e-05
4.720992729886128153e-05
4.760610450752386885e-05
4.839036523419418902e-05
4.771980514699601238e-05
4.688277327297337967e-05
4.640258754896016218e-05
4.754542881512652778e-05
4.734692908477798774e-05
4.576157122549675860e-05
4.511218040205634177e-05
4.398214785882146612e-05
4.509873829854699407e-05
4.524958153898103963e-05
4.533464928959429524e-05
4.498784124967332410e-05
4.369832559294596999e-05
4.464500595835928438e-05
4.559796482944191033e-05
4.566693311869657519e-05
4.412933261604913473e-05
4.319219729784288105e-05
4.341886548322872148e-05
4.215296502502007800e-05
4.161887080459471976e-05
4.120540979465358330e-05
4.036141721647050067e-05
4.043765817878814263e-05
4.061573831727206926e-05
4.023646856426521361e-05
3.958965984017598442e-05
4.062424688196321950e-05
4.095148895720201278e-05
4.010897086624045234e-05
4.014204215808863459e-05
3.874990656860791458e-05
3.785716623056422595e-05
3.849001196664296020e-05
3.876328292234106716e-05
3.779666906244063157e-05
3.733464241576990486e-05
3.741770607367082168e-05
3.693246974128230789e-05
3.675330573670658701e-05
3.718777040757618215e-05
3.708943865187829935e-05
3.722654722803466810e-05
3.756159979732182389e-05
3.716939677416631385e-05
3.722710249744798957e-05
3.659220192490946253e-05
3.624273076748246551e-05
3.585947680339712898e-05
3.513310960241966655e-05
3.456904431043357809e-05
3.524314881673111543e-05
3.588957342947976401e-05
3.519475287076539343e-05
3.570507568188421930e-05
3.561068060260100373e-05
3.456436386791504302e-05
3.362719647696273259e-05
3.282201729939605178e-05
3.350080138514747920e-05
3.348008666481921953e-05
3.215119058071758671e-05
3.215956393725900013e-05
3.279237720224016661e-05
3.330451157851613324e-05
3.348868691357412606e-05
3.271947798001112413e-05
3.309173542265721229e-05
3.321461429460639765e-05
3.214687521070593094e-05
3.153538764666559673e-05
3.110560132550892578e-05
3.069841738126419055e-05
2.980313935381371837e-05
3.052263259186251582e-05
3.088655425681816448e-05
3.070201448703763946e-05
2.998504215966278316e-05
2.927038230089240586e-05
3.008632485062284829e-05
3.054539034686161138e-05
3.033716036742055330e-05
2.926796228368161467e-05
2.961201779851958268e-05
2.949081405979820579e-05
2.878101691295701145e-05
2.826516489574993528e-05
2.769224790112230370e-05
2.830901930472885244e-05
2.729751733368591970e-05
2.685639479367701662e-05
2.771364134845549762e-05
2.721520305989574083e-05
2.691540171089539207e-05
2.701287693662121094e-05
2.697888996107399389e-05
2.677732382524878604e-05
2.645672315252839399e-05
2.663750998411724559e-05
2.680006484854189846e-05
2.674559272305808630e-05
2.554739575941714503e-05
2.491714681956033639e-05
2.491851296614834614e-05
2.452979982913798451e-05
2.430408965948587655e-05
2.483101195871470894e-05
2.514714858950062965e-05
2.450443253748094800e-05
2.401819859388679791e-05
2.359679096254934576e-05
2.298554653372636433e-05
2.217073260826192703e-05
2.338675390805278323e-05
2.438482829646674991e-05
2.335922973969686872e-05
2.251017739517175659e-05
2.239231227959033460e-05
2.226410200415775064e-05
2.265295655972413637e-05
2.268564734118998081e-05
2.189138076966386394e-05
2.137509466472076896e-05
2.099628214846616805e-05
2.097128766956428268e-05
2.083698273192775759e-05
2.055485620024855828e-05
2.024530538836242550e-05
2.064757119559492980e-05
2.071452623482317851e-05
2.052021509567164787e-05
2.087292277577097597e-05
1.956273977428173627e-05
1.880006357507969935e-05
1.952812226131667134e-05
1.952521165018132897e-05
1.909458013430735039e-05
1.936694992898402176e-05
1.984198988039805007e-05
1.934394901798119177e-05
1.886776497825722339e-05
1.884071157251897193e-05
1.900949598325588717e-05
1.849856817294050088e-05
1.790858892208461371e-05
1.796599212701355797e-05
1.777385728378206333e-05
1.776207739637922290e-05
1.751023406030893914e-05
1.713029566633544312e-05
1.755349615657835640e-05
1.771086046552989806e-05
1.726705075959020835e-05
1.698009491965407646e-05
1.664647836558096208e-05
1.641257682632827757e-05
1.607818688563728327e-05
1.554425630168755461e-05
1.482919701729564914e-05
1.534951404023613273e-05
1.584914747095347200e-05
1.562490598208908499e-05
1.541612790553669319e-05
1.507645866777946479e-05
1.487669080970364829e-05
1.478576000215955509e-05
1.477958106051765765e-05
1.447237417585815083e-05
1.444210603772506693e-05
1.411478406065105931e-05
1.411257475721771543e-05
1.394577621681846302e-05
1.351799839107882805e-05
1.362861849268940859e-05
1.309444641869794072e-05
1.271779341862430063e-05
1.321093690734097921e-05
1.345776779149654075e-05
1.337181779167573354e-05
1.304404696256354019e-05
1.282526114401129722e-05
1.277905226052088144e-05
1.287666002562843072e-05
1.267650154956332868e-05
1.244377687444384351e-05
1.248856819975279175e-05
1.235906944501145441e-05
1.247060525315064733e-05
1.208116538866154699e-05
1.174782093435887549e-05
1.204711553514096360e-05
1.192143773506015214e-05
1.167507765874220022e-05
1.127292388609604817e-05
1.100461624740736336e-05
1.105306136033269730e-05
1.087943621927473404e-05
1.065565465039441065e-05
1.059507950819883356e-05
1.075121883399829323e-05
1.071424801776958011e-05
1.044817574962040525e-05
1.046950992778169071e-05
1.035102806191144019e-05
1.005280306042740457e-05
1.022774544829670043e-05
1.015273430813257140e-05
9.705345727813483270e-06
9.688435938581893835e-06
9.397207061563900846e-06
9.278702911845099875e-06
9.305048371636745244e-06
9.135235900330048510e-06
9.143396033303899221e-06
8.893301254692867594e-06
8.912067022336887654e-06
9.052918413828060207e-06
8.883646242283212014e-06
8.644278141079726749e-06
8.769436958156711973e-06
8.758668457907046846e-06
8.532534829348222094e-06
8.283970019017163845e-06
8.172139858681809458e-06
8.194824368017613380e-06
7.922397137573599534e-06
7.652138435830209764e-06
7.965450234354773724e-06
7.974232866982438182e-06
7.738838940096560629e-06
7.717111380142541640e-06
7.537086428698795102e-06
7.645388757979975909e-06
7.633013079463771001e-06
7.463090437694243977e-06
7.261142221207636977e-06
7.032159407922077537e-06
6.981525956066334237e-06
6.949755747169086861e-06
6.690732069445887804e-06
6.845164882371712362e-06
6.895513402606664904e-06
6.617033664835247817e-06
6.649459660329357986e-06
6.385890986630909360e-06
6.156261776602908815e-06
6.234056780337554996e-06
6.319353474815871882e-06
6.464398262316292417e-06
6.202309842277520835e-06
6.083096450057018740e-06
6.211310576441419755e-06
6.144074372373209456e-06
6.054757134172888498e-06
5.985982531970127375e-06
5.912970156234220410e-06
5.974277157315810049e-06
5.762743740142579957e-06
5.515825378198497230e-06
5.540291233279208305e-06
5.498906691947229121e-06
5.402898789823802355e-06
5.291374819384941843e-06
5.426659084835051118e-06
5.462084069036458304e-06
5.416186679247594062e-06
5.342794792157435121e-06
5.106184407184697439e-06
4.991112988175011886e-06
5.139605955107942908e-06
5.036090836778437838e-06
5.011795481371231714e-06
4.943014439774877081e-06
4.774498727708728480e-06
4.826269895062901958e-06
4.775791372254107044e-06
4.646723663348787721e-06
4.679199312243970123e-06
4.645823558641426462e-06
4.388771191629845669e-06
4.380432828553857578e-06
4.456302080820930709e-06
4.321817637574087791e-06
4.248162620213048876e-06
4.192531667565599349e-06
4.124325346600652965e-06
4.066938454031976258e-06
4.141034005912843424e-06
4.237209514467775910e-06
4.055782151384244147e-06
3.872742546011855244e-06
3.867480191434580058e-06
3.899229630194455885e-06
3.980103103335500590e-06
3.913511879921695820e-06
3.690427343316845845e-06
3.725738567899885261e-06
3.830164682502266586e-06
3.685447286393607434e-06
3.410678098495504720e-06
3.422277234722383197e-06
3.524290819524903903e-06
3.430471818248604239e-06
3.343780393428955687e-06
3.282126941726631121e-06
3.147779120060059107e-06
3.177561832139323693e-06
3.252416660388929852e-06
3.143593747380215872e-06
3.134413800992144184e-06
3.191565677821590168e-06
3.158326632772014995e-06
3.085155498767718318e-06
3.038913768808996300e-06
2.913700855372600029e-06
2.865200689754961702e-06
2.990325132206234404e-06
2.897530624885734220e-06
2.782585360404974169e-06
2.764203463095057536e-06
2.833620589329422446e-06
2.902447150565515709e-06
2.796455789442517818e-06
2.735978406807863557e-06
2.602166300132758424e-06
2.486836857808948050e-06
2.516304947796847726e-06
2.564462040206900626e-06
2.523311090126535120e-06
2.434382062827128818e-06
2.389430954435649581e-06
2.457315317402635990e-06
2.397349255993888509e-06
2.302527381578024694e-06
2.365012282316507512e-06
2.374826115193319263e-06
2.394576205994442399e-06
2.284152348138781712e-06
2.179328161647917544e-06
2.215240473457218801e-06
2.229850983697511506e-06
2.130141353656618378e-06
2.080676543683457307e-06
2.064197050263496876e-06
2.033528062419767965e-06
2.086898735046079065e-06
2.047181802231294539e-06
1.892259718200565611e-06
1.825972386351640180e-06
1.851332287802025725e-06
1.918004931255611557e-06
1.925560249732863013e-06
1.924690914037292576e-06
1.844427759115788428e-06
1.766276959446674452e-06
1.748979589695146466e-06
1.708028196532901881e-06
1.703644271614675778e-06
1.659694236088539952e-06
1.631957828632205611e-06
1.586591400637367005e-06
1.555164009769102258e-06
1.574451175791573194e-06
1.562903825696736802e-06
1.571579868983377451e-06
1.495323999802312810e-06
1.406760969261159104e-06
1.445850944918182156e-06
1.469993540740723298e-06
1.471449107446922059e-06
1.418034842706380150e-06
1.374419609153150551e-06
1.364092508645751369e-06
1.351655976290288444e-06
1.351343879212441281e-06
1.307757349231034137e-06
1.292125330018164268e-06
1.310935815707123881e-06
1.273491356450589710e-06
1.237433000065961487e-06
1.183997703665393343e-06
1.167028339720746474e-06
1.199189301995047229e-06
1.177889887049026090e-06
1.188925405432360451e-06
1.192334013790333232e-06
1.106105190271649466e-06
1.040008152155184191e-06
1.028180602710614585e-06
1.017354400354281867e-06
1.010690255707633378e-06
1.006410635711732084e-06
9.862306747883537545e-07
9.713177186563351512e-07
9.880838575117640780e-07
9.862766409982058313e-07
9.526179127265237293e-07
9.259530868435325579e-07
9.273960471433944856e-07
9.278877049835015110e-07
9.215003058203961244e-07
8.923557960388715873e-07
8.584313110073837804e-07
8.679831291442728875e-07
8.551049913873148943e-07
8.454814278867567405e-07
8.212328696209303998e-07
7.738513360925199133e-07
7.806163197495910174e-07
7.967745482222463453e-07
7.750752145271207584e-07
7.584539183004383945e-07
7.473050818239830994e-07
7.404490481115321937e-07
7.455532470567617177e-07
7.481545451170608619e-07
7.343441548901734773e-07
7.219629292048684955e-07
7.208829050482929317e-07
7.049813014189196902e-07
6.957102581759549055e-07
6.965783551349934106e-07
6.811554250397536056e-07
6.458126446296996915e-07
6.339034383922214212e-07
6.470484549689568985e-07
6.403744868920941771e-07
6.201417232990747834e-07
6.061556191785809747e-07
5.904847339384630541e-07
5.982482340890223154e-07
6.074470057756874065e-07
5.900093816438487006e-07
5.884990414320984767e-07
5.906992307764587724e-07
5.629041462472681305e-07
5.453471452715921308e-07
5.520071311977505350e-07
5.550444600625863162e-07
5.645937776718425437e-07
5.323646178494942693e-07
5.004746968423287601e-07
5.169026377544230366e-07
5.207315539451802963e-07
5.176231733652117228e-07
4.933288020071026687e-07
4.716636524543461856e-07
4.690419947284045572e-07
4.793373220678532446e-07
4.733278252668376813e-07
4.495647291657844769e-07
4.323195868762549781e-07
4.288215385975430107e-07
4.361536290533632146e-07
4.364682018483864818e-07
4.326619502021373626e-07
4.290447273295539743e-07
4.236405003388363806e-07
4.078412750155681982e-07
4.010601986920756774e-07
3.971694856771617472e-07
3.866123875047597667e-07
3.864289013261089920e-07
3.857734676226521951e-07
3.848761868346688846e-07
3.733030586573734456e-07
3.623467667287042778e-07
3.669256756159105829e-07
3.692223952850752639e-07
3.601683370933693726e-07
3.568836939431979273e-07
3.552616256219834248e-07
3.525569523286643309e-07
3.633982889660263808e-07
3.532651600973408727e-07
3.330960695314086378e-07
3.248698524728370473e-07
3.199831775360633502e-07
3.177247339080725027e-07
3.318164510264775150e-07
3.201203247715803586e-07
3.031576486339306420e-07
3.092932718784615680e-07
3.035333592075112410e-07
2.937268346016810929e-07
2.828051463695380256e-07
2.817313358940425289e-07
2.883696361971099506e-07
2.830544298117836272e-07
2.752213509746064578e-07
2.717227078292223589e-07
2.642882714908073858e-07
2.619423742522973502e-07
2.641604587461941230e-07
2.554009779018540522e-07
2.501893918692859918e-07
2.543741885631713143e-07
2.474834905686567312e-07
2.459497074839786892e-07
2.517961231041961001e-07
2.517354960939116247e-07
2.407313477853354130e-07
2.282545201012640931e-07
2.268786916916005952e-07
2.233431678945040755e-07
2.207201547311789140e-07
2.173471855665154379e-07
2.195820920236208935e-07
2.158874558763501759e-07
2.118917385790386098e-07
2.145146754347969121e-07
2.097563540819095975e-07
2.052364473817566434e-07
2.045982204974846787e-07
1.993752346031931510e-07
1.928791488627472054e-07
1.916204112258080781e-07
1.894015279470449288e-07
1.936886313462656590e-07
1.887900344023654283e-07
1.834274542142689461e-07
1.852250692564272122e-07
1.844777538206983984e-07
1.797528252080690994e-07
1.718459754731918104e-07
1.686232141211220546e-07
1.651813249310203264e-07
1.687090844199067823e-07
1.691318539755638226e-07
1.588774877175275854e-07
1.556170190389951462e-07
1.564515650090349437e-07
1.571207499588396922e-07
1.571852601009206449e-07
1.520114541824522761e-07
1.433001562381409601e-07
1.407766132521526719e-07
1.425988695209001889e-07
1.440908713285703253e-07
1.404192749993222147e-07
1.399187367867914535e-07
1.398625276391728532e-07
1.346299229676474910e-07
1.320221938002621185e-07
1.269022079643644443e-07
1.223750796868169607e-07
1.227748340531283078e-07
1.221612141472280772e-07
1.179279786316339330e-07
1.188029062659511913e-07
1.200164638250916104e-07
1.175188661850528484e-07
1.151336399269907974e-07
1.123034302967514232e-07
1.123815895418998743e-07
1.120102157393587352e-07
1.098243432527237592e-07
1.058195178437334087e-07
1.031788740798582198e-07
1.032577244049709009e-07
1.032760529025696231e-07
9.950177232299225119e-08
9.795417454054324779e-08
9.742927395424508653e-08
9.223497804860075667e-08
8.917114816988793486e-08
8.746217505515421168e-08
8.905965515500685460e-08
8.694947717052817002e-08
8.625564047759924208e-08
8.470182264145950931e-08
8.415584429940364014e-08
8.655552071159526765e-08
8.187873022595751478e-08
7.924125732287119216e-08
8.014385405566404660e-08
7.930714609357033696e-08
7.573389221428099248e-08
7.419495733986295697e-08
7.489034999157251516e-08
7.422603590941511094e-08
6.978724188257386959e-08
6.910214118123581576e-08
7.118276076231060667e-08
7.029531238171481733e-08
6.829559558259257465e-08
6.428200192611343526e-08
6.512283730084181472e-08
6.703220097706743215e-08
6.334882888838725810e-08
5.944020709733968099e-08
5.980937697999739055e-08
6.035167884335734701e-08
5.900946308567768822e-08
5.763460603130231406e-08
5.618766016060718512e-08
5.624307404631001749e-08
5.418751535363010405e-08
5.230138196007145147e-08
5.351032991394863913e-08
5.306041058886346411e-08
5.068819575453261792e-08
4.871993075796602965e-08
4.829511517790085118e-08
4.909021350051092472e-08
4.882232696869384793e-08
4.845072191493054114e-08
4.600665522223802838e-08
4.492392087871730663e-08
4.606528944675740867e-08
4.524407551763466407e-08
4.382432547588745890e-08
4.340586979370136363e-08
4.288863013923815011e-08
4.169332995592274220e-08
4.166736020275765223e-08
4.161059510302410894e-08
3.922975612530694025e-08
3.873276825680891394e-08
3.980577434961380187e-08
3.726921008593025687e-08
3.588854400814406117e-08
3.567485058849223240e-08
3.643693986356929459e-08
3.561867563132444175e-08
3.413110837250380623e-08
3.469381065007738394e-08
3.352674382976812005e-08
3.279798032213962040e-08
3.215712779297595851e-08
3.150972046949792749e-08
3.123596590801542311e-08
3.026373561838731906e-08
2.982718299430344049e-08
2.942329422208073211e-08
2.805512683064764005e-08
2.701720283829161805e-08
2.811031947989663172e-08
2.749602278826294983e-08
2.641542961945614158e-08
2.607283310116979486e-08
2.513888142759219708e-08
2.556831173573888379e-08
2.559923245817730764e-08
2.414105588500396710e-08
2.308571290675994681e-08
2.343872844903595667e-08
2.286604752727431333e-08
2.129765847794300582e-08
2.130696405117859946e-08
2.136216084475426090e-08
2.058407734107842851e-08
2.011678366028471252e-08
1.983049812045967835e-08
1.920720557185104762e-08
1.884426825432210490e-08
1.894266224035087726e-08
1.882020799380761599e-08
1.878889044332563119e-08
1.865809388118700040e-08
1.794080451430424626e-08
1.677164324694453957e-08
1.684760780259044225e-08
1.685015122556625409e-08
1.587892182394581101e-08
1.559704638693792365e-08
1.524158905796700062e-08
1.473792603092922336e-08
1.440397004686054916e-08
1.438853024147981865e-08
1.420976675313664286e-08
1.367337826295691415e-08
1.349107028846310760e-08
1.363834113941721485e-08
1.332684472727571916e-08
1.309383225163526488e-08
1.256672962506519132e-08
1.213276551861653667e-08
1.219615553027545604e-08
1.173468528940847450e-08
1.122895602928640738e-08
1.116648699106334441e-08
1.086092149264311542e-08
1.055261257719301174e-08
1.052019559929732534e-08
1.056095358819292767e-08
1.045849077121407269e-08
1.043669508659780945e-08
1.025615996788599885e-08
9.837819765919338808e-09
9.823197245516052945e-09
9.536545507872693473e-09
9.447567665586041456e-09
9.241470476208554388e-09
8.587709745914706985e-09
8.495582756278266716e-09
8.655741491551506644e-09
8.291521921570424102e-09
8.324042426715297635e-09
8.213473920756326656e-09
7.802743686231017693e-09
7.450852057787888927e-09
7.184832681539739055e-09
7.214956873080124043e-09
7.041013967726891931e-09
7.017745528208640945e-09
6.925908944571553816e-09
6.762033296547865403e-09
6.506120686704555701e-09
6.324896650003888280e-09
6.317213672252615009e-09
5.955435594885683830e-09
5.840719031969002626e-09
5.653196655141906937e-09
5.350241054205151157e-09
5.430724043930534635e-09
5.411054449828552358e-09
5.152875397438961015e-09
5.089233228017922563e-09
5.036880406938533879e-09
4.907015220870692054e-09
4.777425134410616912e-09
4.696354343834754848e-09
4.720700214737705857e-09
4.548551735608450431e-09
4.380623486230024013e-09
4.182830120780935670e-09
4.075376407969549504e-09
3.916807847809693131e-09
3.774447121406367847e-09
3.822666515824659242e-09
3.799136127008604403e-09
3.634578645160382605e-09
3.480561552724107901e-09
3.414478881452725565e-09
3.311807139985273332e-09
3.198037935095452770e-09
3.071378686449639432e-09
2.966967953914079186e-09
2.976009795563325259e-09
2.898862012102629544e-09
2.795023536132698801e-09
2.667777550112493781e-09
2.568279033181606056e-09
2.576848183540042276e-09
2.519499119415505539e-09
2.445065382771117308e-09
2.324925950457336689e-09
2.277492477842928490e-09
2.278345517869597981e-09
2.176210152847319369e-09
2.136505718231465577e-09
2.077975608830426564e-09
1.961736790387622068e-09
1.926067959213939528e-09
1.938570881244757152e-09
1.806607352740439663e-09
1.666321001569878994e-09
1.683999015216502978e-09
1.637717147574236738e-09
1.606719807562466437e-09
1.576620588594419778e-09
1.496208079440388818e-09
1.474979764292232934e-09
1.472283939991321409e-09
1.419644372670296490e-09
1.337362421587858435e-09
1.280772838055856054e-09
1.251416292861623701e-09
1.196075116832786072e-09
1.120153653010169630e-09
1.126826099813723603e-09
1.115462220953567769e-09
1.066906107325217429e-09
1.037551633383204090e-09
1.007594596967651465e-09
9.767166949395725693e-10
9.459255703409813993e-10
9.184406320092068175e-10
8.756469789860334846e-10
8.204393253923754023e-10
8.185197458634231007e-10
8.215802650633541889e-10
7.717548022587199850e-10
7.523271712853037731e-10
7.349272839950056108e-10
6.908844718174565864e-10
6.564853202231291905e-10
6.353367537391309908e-10
6.087009511744440307e-10
6.019581570720139279e-10
5.825628654551196799e-10
5.380694707418960172e-10
5.257786908689348020e-10
5.248994021052189462e-10
5.019631941439695575e-10
4.796553302449787990e-10
4.563084533308623748e-10
4.285107404558443360e-10
4.028739303221374836e-10
3.839132263102938623e-10
3.729416396411565620e-10
3.621259828171121069e-10
3.471855958992212604e-10
3.353069032729089908e-10
3.264171971216788365e-10
3.113434283792045334e-10
2.963048039381895052e-10
2.863429862943343542e-10
2.818357091555502325e-10
2.644281084757164864e-10
2.379254549768329387e-10
2.345814895343418277e-10
2.278713989609242952e-10
2.132735776139875736e-10
2.183255677805804530e-10
2.096587889584532205e-10
1.971728010098566170e-10
1.891528748768424999e-10
1.787456465406872895e-10
1.765318076056802297e-10
1.759229997451434027e-10
1.633539242686626797e-10
1.513057380124735483e-10
1.478943822691238865e-10
1.429102544785996249e-10
1.350020160559280332e-10
1.286146045719585363e-10
1.215686120674078788e-10
1.143615763808399495e-10
1.094367369065610147e-10
1.053813650396188576e-10
9.926901772023708527e-11
9.498370262827286810e-11
9.032606888143800447e-11
8.432527285915113571e-11
8.270413448028483661e-11
8.006808442916156140e-11
7.505725525136595397e-11
7.110319888391697262e-11
6.852342709805241992e-11
6.469107175627473194e-11
6.001652215928733880e-11
5.833830847382583890e-11
5.563867528535211353e-11
5.208201576514481573e-11
4.992357487400025881e-11
4.901054467450955214e-11
4.588033579922232821e-11
4.310351973828426894e-11
4.195237924717002426e-11
3.876904811510317617e-11
3.585861248798882359e-11
3.358468118211392180e-11
3.176463974773382895e-11
2.991569807994686717e-11
2.785779519843236183e-11
2.604085220389078508e-11
2.408117924835606230e-11
2.326693038439106905e-11
2.186384983027561040e-11
2.013564129548306915e-11
1.904837561133510872e-11
1.813509592274539344e-11
1.678246466581598596e-11
1.571373875768634131e-11
1.460972635877741432e-11
1.373575444310035813e-11
1.333558254328627930e-11
1.255461833543026842e-11
1.178390063619182221e-11
1.072336384050843635e-11
9.903647790376711671e-12
9.164787099297577965e-12
8.412970142530821130e-12
7.895825918938365502e-12
7.433416476905235280e-12
6.937909217260671024e-12
6.363975503791486884e-12
5.740401573614202021e-12
5.077625668386919175e-12
4.648395409308084138e-12
4.498178150408167453e-12
4.155246949151741172e-12
3.764053003424705871e-12
3.396999219059528641e-12
3.079533385453551774e-12
2.703557393340321185e-12
2.337993642300977981e-12
2.106146975952312418e-12
1.843278363174481841e-12
1.636480140305406260e-12
1.434410093752584331e-12
1.310898594847051109e-12
1.222240371409245175e-12
1.067439270050089549e-12
9.405740733049310576e-13
8.166463283155407912e-13
7.274042803949874235e-13
6.226764837374292560e-13
5.042267850257447901e-13
4.516779059938563874e-13
4.146013706238290972e-13
3.784705568782163313e-13
3.242310241174579710e-13
2.658730716039917845e-13
2.282065339481338212e-13
1.973217715838799068e-13
1.600241817728032131e-13
1.340387460296541912e-13
1.166305694855569089e-13
1.035920065290527550e-13
8.959164766277828912e-14
7.297606041148544671e-14
6.139328388222191159e-14
5.402617170043609743e-14
4.480838865252096459e-14
3.589354443180701515e-14
2.828041085821246861e-14
2.191115742136817011e-14
1.804884547846484418e-14
1.445674790373643422e-14
1.184854917948970695e-14
9.962007412389681361e-15
7.778985307713918046e-15
5.728906472313920811e-15
4.060597317038400254e-15
3.004181211264547203e-15
2.284341346426466127e-15
1.765403250597460627e-15
1.353767348627401145e-15
9.688720857742789328e-16
6.394163096871967507e-16
4.365252405956030338e-16
2.826812846667833842e-16
1.754160114845491553e-16
1.119374385991745954e-16
6.192430803395672898e-17
2.685449394943153358e-17
1.085907283198890856e-17
3.486531776613106445e-18
9.100602393451438982e-19
1.786486869544445443e-19


==> anc/Fig06_V1_DoverL_L12.txt <==
1.206057640312187873e+00
1.266960579256868780e+00
1.050255054453014258e+00
7.699371545795110627e-01
6.553655049012235834e-01
5.165178035121034128e-01
4.289474513762117636e-01
3.683322986409294231e-01
3.313134703392093261e-01
2.907796517534684266e-01
2.340758335238329046e-01
1.903504012772397336e-01
1.639789600640815803e-01
1.410633820539863859e-01
1.260102854118687610e-01
1.123284497387255498e-01
9.795415694627762626e-02
9.041578424663213043e-02
7.862563170109294897e-02
6.772110032151565373e-02
6.381198440105430303e-02
6.070780710547191844e-02
6.173456440307825699e-02
5.821426595309870528e-02
5.050801041832353455e-02
4.687298659065906176e-02
4.360591719655122767e-02
3.880218839041231493e-02
3.434746748213034911e-02
3.224877501332407137e-02
2.933854969991244593e-02
2.550592866830071054e-02
2.385601621551045742e-02
2.114385205577336280e-02
1.930760034624467644e-02
1.780848267375326546e-02
1.705692982333111701e-02
1.592323089161276975e-02
1.478709328328197542e-02
1.378395711191520920e-02
1.204475163152062163e-02
1.158015517867944100e-02
1.301787570923334039e-02
1.401981735231754012e-02
1.257086586944738439e-02
1.239498123755259501e-02
1.174138773843315560e-02
1.047431600305073242e-02
1.010172330465271447e-02
9.967649909594474694e-03
9.612061561138376953e-03
9.624253665175535460e-03
9.176682019107687896e-03
8.673942639963492379e-03
8.914565825037058799e-03
8.415069584455141249e-03
7.797383266899701737e-03
7.483979322232959044e-03
7.606962711169490583e-03
7.850863764886931162e-03
7.341820804878348636e-03
7.260844414056492890e-03
6.476866919715782225e-03
5.852075625108994067e-03
6.368835131070336650e-03
6.290647941633365804e-03
6.158955486206715325e-03
5.996646541119990403e-03
5.729012960909447838e-03
5.351872469696061264e-03
5.186670733103524930e-03
4.993381073368345982e-03
4.998741445971815155e-03
4.888158291410600598e-03
4.263024742721624460e-03
4.598722536191056365e-03
4.547799987601527406e-03
4.315830735370340676e-03
4.266857711376395058e-03
4.038382797777479577e-03
4.216124297038608901e-03
4.365619577107920750e-03
4.265256605627954292e-03
4.006116416076472425e-03
3.746181889173465229e-03
3.264226322371574594e-03
3.286010813275534390e-03
3.639822410837217567e-03
3.630399064454349709e-03
3.423337333828799060e-03
3.374923340893323277e-03
3.497887645077107054e-03
3.532179982718959034e-03
3.206746580629296281e-03
3.131752512343254861e-03
3.055809860832561092e-03
2.925859888370480749e-03
2.964935471723698437e-03
2.892839833860385169e-03
3.099754517908432858e-03
2.966180543038134977e-03
2.760555184929463710e-03
2.831690512381081562e-03
2.598260109836341217e-03
2.344421381401950132e-03
2.441429422556892423e-03
2.377945701590388882e-03
2.388563105100859237e-03
2.696161118398448901e-03
2.612600887950520916e-03
2.327547665498447705e-03
2.217633354449479420e-03
2.153940840030412005e-03
2.151419875387871900e-03
2.220694663698947850e-03
2.204948723213018529e-03
2.245320790335542105e-03
2.236793641335946964e-03
1.957894433944771129e-03
2.091759897849142583e-03
2.299325193376243904e-03
2.015244870493856054e-03
1.947837716643337994e-03
2.039577853955194201e-03
1.989744735509777970e-03
1.787125667149411321e-03
1.768699468099073704e-03
1.841551953920438816e-03
1.951372015757557414e-03
2.077015387616017172e-03
1.919679454647798232e-03
1.758356063810189752e-03
1.758964560007487445e-03
1.648088504374121271e-03
1.539151147661536097e-03
1.649220420622895091e-03
1.607455465068328504e-03
1.498715096050120404e-03
1.498912997176433471e-03
1.464285571486091588e-03
1.356624145359258552e-03
1.360279317844452192e-03
1.449565671184562671e-03
1.482326699227578789e-03
1.481188663791902557e-03
1.411683716746677583e-03
1.436587715043795678e-03
1.407127219455030741e-03
1.246697566767809070e-03
1.311700557345865919e-03
1.429619790945087232e-03
1.420570965048168670e-03
1.320349751301395621e-03
1.277734629359254153e-03
1.236011520376428547e-03
1.254505895485631987e-03
1.320608845133245963e-03
1.278735312079083090e-03
1.401805016589732300e-03
1.486033859070254488e-03
1.425906378348439606e-03
1.337423585661501411e-03
1.307464826217369413e-03
1.273753338962225774e-03
1.116094225678304587e-03
1.166663599957413686e-03
1.335493800651056185e-03
1.378463956349528126e-03
1.242526248210689506e-03
1.069826372080766872e-03
1.093024733911836851e-03
1.050450677009196615e-03
9.382764994783506472e-04
9.330193831690858624e-04
9.000881674028173626e-04
8.278563215956579509e-04
8.030448260219555249e-04
7.878106447447639875e-04
8.057962667428013575e-04
7.730945307781014785e-04
6.808735959552064329e-04
6.438631035402328636e-04
5.598781351838793717e-04
4.552413719888999703e-04
4.743710632320788227e-04
4.946600684419401144e-04
4.474105196647820454e-04
4.343494304966476053e-04
4.079246167025971309e-04
3.943006154172920942e-04
4.148698004517440601e-04
4.348081969845559065e-04
4.291162826275370448e-04
3.864395265742357984e-04
4.030124076048754262e-04
4.406111050034830544e-04
5.393686197197229432e-04
6.064756270163715324e-04
5.638213012716388698e-04
5.607003964024153634e-04
5.633649942563617122e-04
5.353010395791407087e-04
4.233794090763298712e-04
2.524398646262010666e-04
1.238781367135589125e-04
6.074582549893249128e-05
2.845528795352400585e-05
1.242517179000473281e-05
5.580797634697333947e-06
2.116157851135367569e-06
7.012331302006451232e-07
1.787672199247393550e-07


==> anc/Fig06_V1_DoverL_L13.txt <==
1.459011255184399669e+00
1.459111744793134324e+00
1.297598510974507402e+00
1.286379839889131516e+00
1.304431188190257274e+00
1.159542033595237553e+00
1.153829859649799117e+00
1.110908715789546086e+00
9.451369071774204933e-01
8.507020920587368140e-01
7.832438889333007692e-01
7.220293839534418501e-01
6.978072601432421251e-01
6.355351561717127451e-01
5.732932694385508565e-01
5.470295287118366323e-01
5.458134785119392873e-01
5.131027260369580567e-01
4.561259714016841493e-01
4.088721174798772284e-01
3.846464562157839162e-01
3.652653191559006585e-01
3.574986057020060892e-01
3.520893035239940350e-01
3.102405966110844959e-01
2.722277239875406929e-01
2.689919233990963887e-01
2.605196292984019446e-01
2.366610352899746472e-01
2.274182410293473788e-01
2.190608767654620703e-01
2.104243433366345950e-01
2.060627259336716699e-01
2.032682832474288770e-01
2.032086081441517311e-01
1.932974988289228313e-01
1.665042494648401594e-01
1.443060264318332953e-01
1.442023396771939525e-01
1.386055395980108906e-01
1.337413016988018288e-01
1.304272544049482063e-01
1.298620135427068223e-01
1.292283935205772727e-01
1.155742970357165333e-01
1.082918975453875388e-01
1.065044461540737147e-01
9.705936848539528650e-02
8.827730363258723401e-02
8.940977758550672227e-02
9.422167764140221280e-02
9.171865563001138644e-02
8.469057115398988256e-02
8.153258990910794424e-02
8.342954211014642907e-02
8.150110512458745571e-02
7.410126810198471026e-02
7.082710905105724097e-02
6.661595844881569584e-02
6.447620862520873908e-02
6.426975798467333967e-02
6.022543102111382191e-02
5.753085383703444855e-02
5.658882751921843340e-02
5.622956472245760340e-02
5.340467989228467327e-02
4.999070551765386061e-02
5.113151337276739677e-02
5.166674560042819331e-02
4.821125888792449077e-02
4.916915361349062652e-02
4.692631170617622000e-02
4.291978617385711764e-02
4.466881187535139824e-02
4.383329310093380532e-02
4.038028398477497977e-02
3.804918918071471812e-02
3.779689763444538109e-02
3.560464951696174635e-02
3.417681871329283222e-02
3.535127976886855844e-02
3.424521703231867692e-02
3.302826941892171575e-02
3.243841210766369026e-02
3.048683722856405237e-02
2.854056011574782406e-02
2.768113734086981650e-02
2.838307793681398017e-02
2.690352405980992248e-02
2.330065969408360790e-02
2.272705982087894552e-02
2.235781990399707264e-02
2.441392042706023655e-02
2.447186058779264248e-02
2.137104233325875374e-02
2.137303304875342799e-02
2.076964040529648628e-02
1.978515978554600679e-02
1.986180191537962811e-02
1.811680325909120412e-02
1.662984205011925135e-02
1.690252905495068930e-02
1.704882189552499663e-02
1.708162128914510192e-02
1.647711677472976644e-02
1.657303563941434424e-02
1.604540512463374646e-02
1.511030915496188939e-02
1.418893810386910419e-02
1.496434004165660830e-02
1.549422776048092754e-02
1.462909154772315014e-02
1.471056401126336934e-02
1.429698347739097840e-02
1.356691520858883081e-02
1.438786265004840005e-02
1.374159721047774584e-02
1.202422974283065202e-02
1.265899105649418571e-02
1.334739146305754902e-02
1.290857621193548278e-02
1.242272263794890093e-02
1.309959536977589080e-02
1.272042596737060598e-02
1.133736031412737807e-02
1.160190030558483874e-02
1.198790427884429896e-02
1.122124798184808217e-02
1.099385858923071328e-02
1.113162907293385739e-02
1.119781811273953473e-02
1.102417407422840584e-02
1.084829375362640798e-02
1.065621248081746741e-02
1.051656945314499367e-02
1.002839720839938942e-02
9.519938310351739458e-03
9.278845742703167171e-03
8.989657161594230908e-03
9.225180140615079835e-03
9.817275216419826811e-03
9.541256245758687402e-03
8.846275024443057619e-03
8.887357315278477179e-03
9.324499368068055183e-03
9.773252120263500181e-03
9.753996235928263925e-03
9.213954798693803697e-03
9.141816485026901112e-03
9.180195345569085869e-03
9.065226616208135746e-03
8.783270853498101327e-03
8.633573054680475714e-03
9.091667949201099122e-03
8.784521053954224765e-03
8.380963683531564637e-03
8.796006645974350710e-03
8.403071085944485707e-03
7.708916661955497046e-03
7.974842131648143123e-03
8.203371305171829747e-03
8.001967396213682110e-03
7.477026376661594607e-03
7.434579497321677950e-03
7.465307466476069596e-03
7.462112183495409751e-03
7.194827923297414211e-03
7.193376633690358457e-03
7.504172900811358592e-03
7.610564187162930337e-03
7.624464865572821819e-03
7.082592554277633741e-03
6.613647634692243482e-03
6.627829676654397456e-03
6.690428294852202550e-03
6.531245585297226243e-03
6.759113811679926150e-03
6.559970016319353892e-03
5.821671402012445519e-03
5.979718290988505179e-03
6.227993208809417917e-03
6.056411886471826760e-03
5.766207421004262458e-03
5.742810050250349990e-03
6.292499350078001319e-03
6.564337618450148681e-03
6.003890926351195846e-03
5.346628871421262377e-03
5.670495862709238472e-03
5.667194393357487606e-03
5.159081232272611992e-03
5.636711276916665792e-03
6.010673057604827389e-03
5.489064198328659147e-03
5.187122134076593317e-03
5.277652574589679520e-03
5.138983470213405284e-03
5.326697063995662965e-03
5.339317848550072763e-03
4.967815055231865513e-03
5.101797691416276592e-03
5.166754189980450607e-03
5.142590219639972711e-03
4.792776284999027310e-03
4.694498548802298818e-03
4.799873514338376217e-03
4.571878632724823630e-03
4.640235977741179185e-03
4.393236379138642372e-03
4.317151687689461774e-03
4.325464907454826778e-03
4.349265116400906871e-03
4.530808150344460723e-03
4.461635208908291093e-03
4.288367020975178585e-03
3.911417234568316526e-03
3.678607989572287799e-03
3.973864728533937733e-03
4.186355071167974402e-03
3.980274097486554211e-03
3.904873511464113794e-03
3.812945525386590012e-03
3.587826527998758987e-03
3.645508874076668245e-03
3.811570466357691849e-03
3.917399308895101566e-03
3.914730672878216633e-03
3.503742057507348504e-03
3.387738322429108967e-03
3.584991358393407879e-03
3.537693951202197044e-03
3.601246794536553959e-03
3.628639470092240651e-03
3.508042490769379407e-03
3.480991387983608468e-03
3.051600652274762647e-03
3.009581606517113764e-03
3.337400053435412260e-03
3.482417851961823810e-03
3.509949550267326551e-03
3.376288419789655586e-03
3.489486346569095881e-03
3.347757778087574656e-03
3.250760878475505988e-03
3.221020001238680819e-03
3.197482074228752674e-03
3.136171086062376941e-03
3.063363025691322704e-03
3.206502545948540679e-03
3.129059172058964739e-03
3.161422254014342216e-03
3.247070697069399502e-03
3.051516415051900612e-03
3.014448941093251805e-03
2.901346015117277615e-03
3.070626658037672874e-03
3.165566048059354539e-03
3.032338970053946332e-03
3.244577238354540757e-03
3.082136635228918588e-03
2.897384813277356728e-03
2.835476071161345014e-03
3.053705040738988446e-03
3.264280876442478968e-03
3.185842906330265539e-03
3.094684607478009192e-03
2.852948461331231145e-03
2.777682153492193416e-03
2.840420718014608457e-03
2.863948185143604282e-03
2.953722145875259560e-03
2.947184894211577443e-03
2.893728212193005713e-03
2.983335016615323854e-03
2.925693002039869619e-03
2.943171334678657252e-03
2.896988138609496791e-03
2.606430881358222373e-03
2.538795992205256698e-03
2.416030064511950036e-03
2.516017741917951720e-03
2.772095370836832624e-03
2.815662585046263631e-03
2.737511604783017267e-03
2.903550553360946442e-03
2.864726998034315946e-03
2.503597846458711917e-03
2.615194123967653789e-03
2.576165072161510326e-03
2.665184225930298471e-03
2.758617446828265461e-03
2.601623833761063185e-03
2.555977870159595496e-03
2.562168279759796576e-03
2.516792386433740810e-03
2.416131871534934247e-03
2.362672904983136729e-03
2.316280382724853534e-03
2.270529258201090580e-03
2.378237673324861638e-03
2.622163730002439411e-03
2.620580060046753118e-03
2.592409867231815386e-03
2.604604900089335477e-03
2.447971786929410264e-03
2.439422350054409622e-03
2.571254994800494832e-03
2.595676592402733091e-03
2.596583294662686576e-03
2.509220105002078587e-03
2.330056184853409977e-03
2.193330340049883496e-03
2.347832653858281538e-03
2.422741676439826852e-03
2.272675444762321632e-03
2.423219161042370739e-03
2.459093265482820492e-03
2.324803569885364879e-03
2.356109473130956183e-03
2.344774287637472424e-03
2.273376158934020588e-03
2.228130617958666050e-03
2.142299675474217645e-03
2.300369914646222501e-03
2.396255726651623768e-03
2.279795989988344165e-03
2.246966631267736415e-03
2.219947685789184447e-03
2.271865943704355628e-03
2.132655080366930352e-03
2.173935808195629447e-03
2.272110692402719290e-03
2.137307135457212036e-03
2.052372070329325920e-03
1.958061811956288752e-03
2.115703931835466456e-03
2.243743402745131382e-03
2.134244627000564300e-03
2.048068842128539322e-03
1.867719138993323685e-03
1.826900254360198494e-03
2.013773783808690647e-03
2.087310706119907978e-03
1.959005638925584523e-03
1.929537918129883151e-03
1.979858889088513454e-03
1.898318678192929083e-03
1.926609682464456175e-03
1.978969995582986838e-03
1.891397024895744277e-03
1.782356381445468225e-03
1.910803979270227172e-03
1.946910133398508649e-03
1.794838913405019144e-03
1.850065645828648502e-03
1.995151915493480633e-03
1.883514198694909896e-03
1.849247067040410159e-03
1.903881598650142759e-03
1.824542339414226069e-03
1.873149828833915080e-03
1.831887187107849538e-03
1.828637805725233639e-03
1.875387099269118160e-03
1.691459996074291816e-03
1.601387515428514879e-03
1.692673850874321529e-03
1.728470185264176359e-03
1.737691289573124135e-03
1.606974066806646315e-03
1.603120667806715288e-03
1.844628227594497785e-03
1.790331067558332450e-03
1.590944667308444348e-03
1.634831736514750665e-03
1.671879640446034560e-03
1.631483195985144975e-03
1.582027550717507143e-03
1.605579011645116502e-03
1.580372589279401560e-03
1.547116406941648854e-03
1.523843049578988687e-03
1.483595101625883586e-03
1.581286164141868606e-03
1.577645057735719116e-03
1.555825694608573831e-03
1.555979980252880038e-03
1.580964650852024426e-03
1.531535750904037835e-03
1.357014025608271066e-03
1.409431085371791502e-03
1.547601112485777215e-03
1.542984804772002142e-03
1.490682461735161725e-03
1.462701264170361863e-03
1.427137937898344039e-03
1.479882923689184674e-03
1.423800121156492413e-03
1.370629215818373534e-03
1.427084811829701675e-03
1.353801907035156798e-03
1.396216610891846044e-03
1.495196015339973501e-03
1.419483242968139778e-03
1.301347874230597427e-03
1.278036897039704425e-03
1.253148445660610998e-03
1.229069964519258250e-03
1.264235155847158801e-03
1.432932265681275200e-03
1.508101269189119969e-03
1.360950149425922250e-03
1.259283810629815373e-03
1.209476786624984895e-03
1.177744662156765282e-03
1.194602412373555345e-03
1.272653056668009586e-03
1.311067763832640979e-03
1.300231712267469614e-03
1.369498996986098088e-03
1.399318666163492948e-03
1.379423189039080027e-03
1.377442398641402646e-03
1.312366300515346472e-03
1.320741855001049186e-03
1.262242493432935795e-03
1.189939256556791104e-03
1.230959184772774124e-03
1.256443227978930755e-03
1.200916080974401235e-03
1.168270341195715894e-03
1.224804987950599278e-03
1.175975917518367166e-03
1.169270124702595937e-03
1.129838385047339478e-03
1.121168500288456356e-03
1.175118786978581647e-03
1.275812746839750716e-03
1.289866535111827434e-03
1.161169052445718648e-03
1.166597426480945514e-03
1.281479027704701679e-03
1.226411762095515768e-03
1.116786061676630637e-03
1.148208537597918393e-03
1.161815432055870317e-03
1.212948322707794232e-03
1.261786187535678160e-03
1.250385072460310663e-03
1.176914983443540187e-03
1.165796515729043432e-03
1.202050626105569163e-03
1.159031823727896910e-03
1.118435665840430407e-03
1.213156981157659632e-03
1.186652394527060823e-03
1.145211230596071897e-03
1.267687091023447007e-03
1.197990872120607408e-03
1.152977451476721584e-03
1.150264042779825273e-03
1.119002263355258625e-03
1.143624031561007049e-03
1.155172112777792196e-03
1.180150946662006633e-03
1.224178208892247712e-03
1.276253223191142414e-03
1.209605180755437192e-03
1.174414483616570545e-03
1.144876954358936246e-03
1.031329865797828279e-03
1.067962052316676807e-03
1.097649496075726525e-03
1.120494965481843002e-03
1.171910941723326455e-03
1.185362837593227549e-03
1.170100147796090994e-03
1.092022701582713584e-03
1.077327548086727364e-03
1.128759662873214881e-03
1.175112203696647515e-03
1.165384197821962798e-03
1.094545727623893799e-03
1.069815859447152987e-03
1.070090836310340311e-03
1.110393501141169028e-03
1.106382356297612012e-03
1.068465517316562197e-03
1.070238165220707390e-03
1.127711394681994760e-03
1.173130130372906357e-03
1.168549477406716219e-03
1.187774326289342498e-03
1.110455009273582762e-03
1.055449699551661794e-03
1.061237105746310611e-03
1.026357667559486516e-03
1.021525234326791818e-03
1.018793132866687530e-03
9.948456467914882674e-04
1.047211652247044935e-03
1.043650049333427017e-03
9.520210523846302144e-04
9.607455010759393581e-04
1.015572356860700888e-03
1.044525640946509116e-03
1.026686956655553130e-03
9.722705338188893879e-04
9.656940362023015874e-04
1.057006498726906435e-03
1.020301229315343124e-03
1.031622592911821470e-03
1.071376232756299446e-03
1.018915250311119933e-03
1.007700296510914391e-03
9.250407014267417963e-04
8.839781661210431357e-04
8.692774447503666402e-04
8.783766418917111646e-04
8.911266040284592004e-04
8.565969835361098104e-04
7.958746199194538951e-04
7.727748601109701290e-04
7.847215219781510749e-04
8.227322412692675410e-04
7.985706716145949584e-04
7.874567534189936061e-04
7.846478512295338792e-04
7.506129455742010809e-04
7.672482822633337968e-04
7.112736519383456527e-04
6.951878883285732410e-04
7.446884171372623092e-04
7.565692476244004899e-04
7.104165800266201139e-04
6.602001336455442853e-04
6.941202809331139048e-04
6.991578115969704571e-04
6.827393367058198249e-04
6.979836203968098817e-04
6.801782907552791522e-04
6.263691502228505362e-04
6.082992200594564136e-04
6.048556193615665455e-04
5.594584191115191266e-04
5.224841407885468707e-04
5.025150051847553307e-04
5.107346851636683071e-04
5.032531144310364250e-04
4.885364406340172560e-04
4.811702280076875487e-04
4.548883860154804030e-04
4.596873424509084695e-04
4.761977507018063088e-04
4.795247324595023914e-04
4.326037833410525512e-04
4.016436274568308267e-04
4.005002486506981530e-04
3.750357542864248407e-04
3.508295079209121825e-04
3.298007335259334552e-04
3.315795904251544373e-04
3.371852897251037084e-04
3.595128922356780098e-04
3.556722797950589944e-04
3.329105358998086964e-04
3.402941257397382202e-04
3.220566501070555175e-04
3.186385336263113728e-04
3.283609058651679050e-04
3.177677292720730638e-04
3.169689824527886020e-04
3.252043228264764330e-04
3.237539886317269684e-04
3.539631382695982440e-04
3.579904268230884624e-04
3.526494778475901823e-04
3.687473357128975295e-04
3.769784336337458626e-04
3.997430388449706813e-04
4.135878064736492918e-04
4.437787783626905231e-04
4.552812523702215973e-04
4.325986730728481828e-04
4.135660458301400615e-04
4.245130432392733334e-04
4.557649275415700759e-04
4.549864550617446855e-04
4.108218353281886345e-04
3.974007469184433379e-04
3.812701435804817193e-04
3.737604001942836898e-04
3.887403898982639519e-04
3.559093296760684646e-04
3.404806714490324349e-04
3.695228366835068235e-04
3.970548220812179156e-04
4.167335449547567450e-04
4.137751680536179660e-04
4.182014024144620938e-04
4.216045306486238486e-04
4.227959097709095473e-04
4.460083462672115892e-04
4.603925832684063442e-04
4.560385002619945626e-04
4.092190834452404092e-04
3.860336891927510275e-04
3.700917539215416966e-04
3.239321000687754516e-04
2.625843782107544952e-04
2.082358300337530752e-04
1.744214909029997984e-04
1.506678937196247268e-04
1.325978947126158760e-04
1.012838143950902774e-04
7.148093805815650213e-05
5.248109971672017954e-05
4.027511915419520788e-05
3.104378115705157428e-05
2.596031899918748679e-05
1.960801419541884685e-05
1.347420604017307550e-05
8.917406753240133619e-06
7.023710600910604992e-06
5.205063795927991932e-06
3.379273142283997197e-06
2.049362148181146187e-06
1.466454105163939753e-06
1.079868452781732150e-06
7.184470839024851084e-07
5.818583922553978381e-07
4.365616913205574278e-07
2.794831085808102371e-07
1.802364318488126447e-07
1.395019613575526892e-07
9.481066628497423664e-08
4.840029536092406213e-08
1.554805833341899181e-08
5.055162466221908580e-09
1.008617195752242798e-09


==> anc/Fig06_V1_DoverL_L14.txt <==
1.572398232426513776e+00
1.543172585274205533e+00
1.467469537098294197e+00
1.496502607428533693e+00
1.504598637195388999e+00
1.497197391229906138e+00
1.475890580372815508e+00
1.450115301725491967e+00
1.406319155240519647e+00
1.355655180543004157e+00
1.275201777234362011e+00
1.187866559405422295e+00
1.174675507408767361e+00
1.145990217789913945e+00
1.163840055765964943e+00
1.118316826263446195e+00
1.025113268880414319e+00
1.004693464384043278e+00
9.432067369147377756e-01
9.508900943020234253e-01
9.085328758586308506e-01
8.173041279674911896e-01
7.936577063754868266e-01
7.628426199521133322e-01
7.326679888706161270e-01
7.117161316947104854e-01
7.013376624223298661e-01
6.408570283736225726e-01
6.127220614964982159e-01
6.109774198088274710e-01
5.719750794975013708e-01
5.478486643601967465e-01
5.570617516535408820e-01
5.742721612608234771e-01
5.231260616578707889e-01
4.843784270033336670e-01
4.638935045353536624e-01
4.374954070148056040e-01
4.346808689894823829e-01
4.053947435379568476e-01
4.014785773089376009e-01
4.113107497524751688e-01
3.779930805523926129e-01
3.557034416615718619e-01
3.553917927630184104e-01
3.408320394607335380e-01
3.367996002282405699e-01
3.273462003634236006e-01
2.991247947313767086e-01
3.037899025684657750e-01
2.949887120120995854e-01
2.766088598080090333e-01
2.808327793644225800e-01
2.850926504604668899e-01
2.784020821424676995e-01
2.597950378474698230e-01
2.439124012996674307e-01
2.411487517635531319e-01
2.353188699563522612e-01
2.209992030544526698e-01
2.157839586506511975e-01
2.103495216106276156e-01
2.025053816015807973e-01
1.958789318471938490e-01
1.938990110399308464e-01
1.950975254860651265e-01
1.805147822077075859e-01
1.772407331589987423e-01
1.807270278954329623e-01
1.807902955685890545e-01
1.799378227271333786e-01
1.696681568145766428e-01
1.560275906256135547e-01
1.523523606185935297e-01
1.578003383114152669e-01
1.541819811593380107e-01
1.498950479203996766e-01
1.427123126098889805e-01
1.412595536834900245e-01
1.436672794674377640e-01
1.371196239149387319e-01
1.266975395335167009e-01
1.216727175523238669e-01
1.252063934756651176e-01
1.273413598002889058e-01
1.248451906315676679e-01
1.196799329398662987e-01
1.152699431518249273e-01
1.093475395760021840e-01
1.049482059589794958e-01
1.058198153685318832e-01
1.048243783777336319e-01
1.031740421105982325e-01
1.031856871883358728e-01
1.020219767080012413e-01
1.064901693735686994e-01
1.049608281101557239e-01
9.832898411031221197e-02
9.396947668053870495e-02
9.217759327881691611e-02
9.660031876516766980e-02
9.309487547045010303e-02
8.780126205728648603e-02
8.741159165912666673e-02
8.917252790544466512e-02
8.493414328798208623e-02
7.878346968554426899e-02
7.921688280501426593e-02
7.670926805873951038e-02
7.406860517543269185e-02
7.570272877866644767e-02
7.170816272091709576e-02
7.027309149630239782e-02
7.139978200230112648e-02
6.933969339030959800e-02
6.942006618038104593e-02
7.012380961407012336e-02
6.580855844978177049e-02
6.041817490810811458e-02
6.371961858960265013e-02
6.464570090761151411e-02
6.143351225939652771e-02
6.134272694508477453e-02
6.151740324931107007e-02
5.957447703550809714e-02
5.860052797689439125e-02
5.607740417443474873e-02
5.558170138329595472e-02
5.515462923278398322e-02
5.474301324601692220e-02
5.357351939420602199e-02
5.120088398481370540e-02
4.996331629811490149e-02
4.732239920678574935e-02
4.632412635322117472e-02
4.676321974562788059e-02
4.799990270479588539e-02
5.065097969169270187e-02
5.009783127806535785e-02
4.640006427757122076e-02
4.601930080606525530e-02
4.527960064949831942e-02
4.405527360510861495e-02
4.345423515693476457e-02
4.292083311822392916e-02
4.277578988675731497e-02
4.129189871917202104e-02
4.238820539883018240e-02
4.277927022448826250e-02
4.096577512752674205e-02
4.021355657869345873e-02
3.944716159853129539e-02
4.122382008171936868e-02
4.163825574184210065e-02
3.852142089812688602e-02
3.788485019148969679e-02
3.803050735057769000e-02
3.695151780748090475e-02
3.792613448924121722e-02
3.723918951266048244e-02
3.615630934276892888e-02
3.498128601004059368e-02
3.459744303582116404e-02
3.552041658462057327e-02
3.305652395596516552e-02
3.239741696406463201e-02
3.480501043967199060e-02
3.450993699506180179e-02
3.234354953930795862e-02
3.196906069130339006e-02
3.208713873651290044e-02
3.027170022008711381e-02
2.994854586253788489e-02
2.909260873053641505e-02
2.767114967407484014e-02
2.786624399722935352e-02
2.798618424757722337e-02
2.815275511508827724e-02
2.836822242357612059e-02
2.747933784265383511e-02
2.659845261264043997e-02
2.586443998310092307e-02
2.538163762172847282e-02
2.610522015594452655e-02
2.541271970949980294e-02
2.514311901064805732e-02
2.547890347087728574e-02
2.402170084979825607e-02
2.327813982697163678e-02
2.326783489192116999e-02
2.331568385487949729e-02
2.351792589909106404e-02
2.299061094117281143e-02
2.219044195979276088e-02
2.295778670188179313e-02
2.453890121423939544e-02
2.273055309994079579e-02
2.058812028280618614e-02
2.002922406563888147e-02
2.019365909063427708e-02
1.996193376440936681e-02
2.004103651594388649e-02
1.984064300258841715e-02
1.861527394595021909e-02
1.981093086497448877e-02
2.008309380587540438e-02
1.852882039227744457e-02
1.805138718130245082e-02
1.818681699634273202e-02
1.902102133050432436e-02
1.884647466690185860e-02
1.768742019851822847e-02
1.731068754516369712e-02
1.694111709489294973e-02
1.676441443186618696e-02
1.639237265170739519e-02
1.626390909014561320e-02
1.569670950963408459e-02
1.585072469910208184e-02
1.651500178478552266e-02
1.529898787236940241e-02
1.509731817799829512e-02
1.550575861449948224e-02
1.531495030845998057e-02
1.503243773398029934e-02
1.470771159610698847e-02
1.452058851575780199e-02
1.414217262436797372e-02
1.423668454297566735e-02
1.405206549833281325e-02
1.362609480211450161e-02
1.355284317936508720e-02
1.350050475740015299e-02
1.342552043206046188e-02
1.340279495423672348e-02
1.445609188200022016e-02
1.466958555289040421e-02
1.396623980979010311e-02
1.346917303800634902e-02
1.302293802557042551e-02
1.282073260328171760e-02
1.298610773435692096e-02
1.310569980933215008e-02
1.251515485228972199e-02
1.224488123203654535e-02
1.233321608537671019e-02
1.221856204526620276e-02
1.235382981664641562e-02
1.192838331540006444e-02
1.180066356237949483e-02
1.261805320987043240e-02
1.268417735547761396e-02
1.220932543787363322e-02
1.197161825848705799e-02
1.189002019133279103e-02
1.174890451822633262e-02
1.133415353642912467e-02
1.155872831205555229e-02
1.159388849702051860e-02
1.097571063229142718e-02
1.140153500630097794e-02
1.191130479370181884e-02
1.139570805453436232e-02
1.058759759873489220e-02
1.090548776745568771e-02
1.068661152246056477e-02
1.074359995377131664e-02
1.097743313377647772e-02
1.071497752862444162e-02
1.103078179998878867e-02
1.121903724952252879e-02
1.100035694477752117e-02
1.060689550147526916e-02
1.080859133541271604e-02
1.104879016407423267e-02
1.095507138229770590e-02
1.032943232996230004e-02
9.908258431238436970e-03
9.573006559558673925e-03
9.515493708260457095e-03
1.016717394451627232e-02
1.023763308039720744e-02
9.649409264363929470e-03
9.611584347017103694e-03
9.900486287676991612e-03
9.986064533906106183e-03
9.703061461181739303e-03
9.713188613606123581e-03
9.705113065142606174e-03
9.414840594388041231e-03
9.247033377322263700e-03
8.915656141868174428e-03
9.035439739838233356e-03
9.255386900309301931e-03
9.261624762878999106e-03
9.157505690790754271e-03
9.052277368587121828e-03
9.123692427745744293e-03
9.253612648002229601e-03
8.868639411331383227e-03
8.705579829667088251e-03
8.883377664569837989e-03
8.902653156149681682e-03
8.912573411360844716e-03
8.689310914287456944e-03
8.674857209222319385e-03
8.886406477275851992e-03
8.783038292026404750e-03
8.500383284233888406e-03
8.779387516398050664e-03
9.147369497044494785e-03
8.665092586609898784e-03
8.382887793442898514e-03
8.366820009032835750e-03
8.243879541647116879e-03
8.143213054515778884e-03
8.198855639284650942e-03
8.298550570413718019e-03
7.896093635298896685e-03
7.825624948080166232e-03
8.023215299810031176e-03
8.000505145498370066e-03
8.093081090658503507e-03
7.577020976803627850e-03
7.243823362338180222e-03
7.731911112103011935e-03
7.944709422560225845e-03
7.794379597183214055e-03
7.636973244852544515e-03
7.661252947347891445e-03
7.522600918899770457e-03
7.392345720286876837e-03
7.207547384215811856e-03
7.246443082634433999e-03
7.381123492631579477e-03
7.238028101817254797e-03
7.391147204299021098e-03
7.268208256744700113e-03
7.352895234180765842e-03
7.472074574276048146e-03
6.891051400467600521e-03
6.765211089777332411e-03
6.737539121385340869e-03
6.886231273096473857e-03
7.033836475508277626e-03
6.899342743827828472e-03
6.954891382848635110e-03
6.851091131023899321e-03
6.779440845075449147e-03
6.713128346717831159e-03
6.810857179874089604e-03
6.943076976645386374e-03
6.698652201593267505e-03
6.618194275269260497e-03
6.452811704137749113e-03
6.438784691604641092e-03
6.550999615078595753e-03
6.357730196304893153e-03
6.488500141643098636e-03
6.483547832513374305e-03
6.251375630064708727e-03
6.354061974532495757e-03
6.334646383346246440e-03
6.200925876339318313e-03
6.225548261380488453e-03
6.130743093243302966e-03
5.855981646231011098e-03
5.893661405941800699e-03
5.999931974640730116e-03
5.942756380151432462e-03
5.707498097993831884e-03
5.500598185456985478e-03
5.675009759604677725e-03
5.693693298666103672e-03
5.682898579426985154e-03
5.811053304578723405e-03
5.750450082269815792e-03
5.738977168768481102e-03
5.731155619698230161e-03
5.709267366930342522e-03
5.650261419091256662e-03
5.554467109856765610e-03
5.500585696482909216e-03
5.632759546766655592e-03
5.594296329268473936e-03
5.211589990852186736e-03
5.155603993329629410e-03
5.305109217676889227e-03
5.363295283878260003e-03
5.251169053171545267e-03
4.966550468612590703e-03
4.862234289017458404e-03
5.021363402466540171e-03
4.984496954255498991e-03
5.053213928832182150e-03
5.035619846544432503e-03
4.920201432782370619e-03
4.940305661737386111e-03
4.792428616480311730e-03
4.840508865225869560e-03
4.836231826720415079e-03
4.871923488408920304e-03
4.877981271262545396e-03
4.811759896105347566e-03
4.895661667868997889e-03
4.775903048185392054e-03
4.597235477447438219e-03
4.649939718756008339e-03
4.697908143868383124e-03
4.654069124561076125e-03
4.681779051920483166e-03
4.801568754393323833e-03
4.554494470676118817e-03
4.222701476209829961e-03
4.282943989410262046e-03
4.254140152217904085e-03
4.510397227515874387e-03
4.369551458169599646e-03
4.270612577813377025e-03
4.544941675723897234e-03
4.180207441516013873e-03
4.022019575185830330e-03
4.328494612302827803e-03
4.283578534984324761e-03
4.031093960386471220e-03
4.212910747050946543e-03
4.401074445913132419e-03
4.288891030062729620e-03
4.220416861661697994e-03
4.230893912365986040e-03
4.217048452711407575e-03
4.195463905376383210e-03
4.184673349568972592e-03
4.022543529946540596e-03
4.112068124803323899e-03
4.182107589624762221e-03
4.002252578572410013e-03
3.923595255602438728e-03
4.029397433716826876e-03
3.961368318011554424e-03
3.918704222466409294e-03
3.994623272215822030e-03
4.095990904883037298e-03
4.045831332334918866e-03
3.837703933028843457e-03
3.945603798395404260e-03
3.925216201781632670e-03
3.862958694698303760e-03
3.899437265506872519e-03
3.853636036396226004e-03
3.747381454768328179e-03
3.722763088118278326e-03
3.806663920841954832e-03
3.752499738564984196e-03
3.867361055585206292e-03
3.898580919600767077e-03
3.722322723185738421e-03
3.741721827805164630e-03
3.765667139983675579e-03
3.787249861796106610e-03
3.710083633169044409e-03
3.678159219077854671e-03
3.626308512388270230e-03
3.618770569196543083e-03
3.552941936597075936e-03
3.450480684770587583e-03
3.647246197821276976e-03
3.528121962110048696e-03
3.469762327183959112e-03
3.392690977024545324e-03
3.268533611269685592e-03
3.396045979014931937e-03
3.358675647979555198e-03
3.379851464378514931e-03
3.438774494939905810e-03
3.479382674629002883e-03
3.386310391964110923e-03
3.285021015903167620e-03
3.262170964475540665e-03
3.402184723912516674e-03
3.293446448397921444e-03
3.292529580722376205e-03
3.351845294696111695e-03
3.181915827833726920e-03
3.275732927866524015e-03
3.212806654603256491e-03
3.079479459125694478e-03
3.168266146436413220e-03
3.222716882112104751e-03
3.082601923333932667e-03
3.050771943399041477e-03
3.178033803034018001e-03
3.210957506607145951e-03
3.078315703588221409e-03
2.908482589415416642e-03
2.947114885511068361e-03
3.091092850405211673e-03
3.123481965920016281e-03
3.162706102308013127e-03
3.165056647587512120e-03
3.044400898229800492e-03
3.007992487832858441e-03
3.051361804671951731e-03
2.907456708971595943e-03
2.897946465264369335e-03
3.084947946836951501e-03
3.107178727276453407e-03
3.076866685938718302e-03
3.030347082103104772e-03
3.068019375400672308e-03
3.086954684631955988e-03
3.173799456005933252e-03
3.174046683614119117e-03
2.994600719990760627e-03
2.925635517273828153e-03
2.891527748944426081e-03
2.873625171693921978e-03
2.994804347842353227e-03
2.972516493628024441e-03
2.863346261912543423e-03
2.920221159468233511e-03
2.952225651932855084e-03
2.936806728780630166e-03
2.821309696171931010e-03
2.778059683595702437e-03
2.933129392885874039e-03
3.079209460533239434e-03
3.058010847254735449e-03
2.984230688911260546e-03
2.896229829776888857e-03
2.897356735020491323e-03
2.996246270355451286e-03
2.906316019748792813e-03
2.915137698378195922e-03
2.901731839364505260e-03
2.738929008910175305e-03
2.830325215195648916e-03
2.834410903781133580e-03
2.823643734517198613e-03
2.815369688466474660e-03
2.836681988634915004e-03
2.955321113913997062e-03
2.934878316902057253e-03
2.848993884148031449e-03
2.908273564173135574e-03
2.979928308799486159e-03
2.888193453095608178e-03
2.738103792095789978e-03
2.736744815381537618e-03
2.833164047703451427e-03
2.744688993301312198e-03
2.672868093558070698e-03
2.717198348654155556e-03
2.725796319669897272e-03
2.618417735647098413e-03
2.562338583756399932e-03
2.497245441871121224e-03
2.551701775193628008e-03
2.694806015639143737e-03
2.652718034929764032e-03
2.591493885462613223e-03
2.683778640017838585e-03
2.793797973654364806e-03
2.775458862882266686e-03
2.767187253398564230e-03
2.760791774918789146e-03
2.568727813359024045e-03
2.448865739243652560e-03
2.630203752344219270e-03
2.745046844531412802e-03
2.613454615194568762e-03
2.571393313626499279e-03
2.611573684212260913e-03
2.601350757556815559e-03
2.781935587388329519e-03
2.851287054040617993e-03
2.750277810598717679e-03
2.604991428812673815e-03
2.592177850918830385e-03
2.662732092468083657e-03
2.510863868757305575e-03
2.463107280486590087e-03
2.561592582573031171e-03
2.454000911047585481e-03
2.484071242768903526e-03
2.593081782370088104e-03
2.526015255451049581e-03
2.613116619141697943e-03
2.613690997329859433e-03
2.562193709669131989e-03
2.548903275539521687e-03
2.590406973925811051e-03
2.640663827732097832e-03
2.539608202720199191e-03
2.486265587194612468e-03
2.463358463632930786e-03
2.513891398590164649e-03
2.535577961393063913e-03
2.469417184901086856e-03
2.595679309045980689e-03
2.585700110568125206e-03
2.418119668850742844e-03
2.455280732506524410e-03
2.509291444202684917e-03
2.531635281348137024e-03
2.489797887788343465e-03
2.464146119889055672e-03
2.432100757280522985e-03
2.488176723569243080e-03
2.528513801398939859e-03
2.556457841030574003e-03
2.534515786317482686e-03
2.354518327137988028e-03
2.344655601472029911e-03
2.389653040636105421e-03
2.440040403716967933e-03
2.479058479490106603e-03
2.395256364277071736e-03
2.287203072260324700e-03
2.257697817551839511e-03
2.281202032367966349e-03
2.303914826936441420e-03
2.328297048013204095e-03
2.322667648592869130e-03
2.322719575590525328e-03
2.226191386196571878e-03
2.160525755743913576e-03
2.173345200611164103e-03
2.198758787635692654e-03
2.285242861026268342e-03
2.330780848674146328e-03
2.240704287583003464e-03
2.127620305242120414e-03
2.244171370791855219e-03
2.288742695692872527e-03
2.208742569152950547e-03
2.232915363678919258e-03
2.301087084761929084e-03
2.318630207868508774e-03
2.209980543254554466e-03
2.191593864293238034e-03
2.206398653600237340e-03
2.188228898754428914e-03
2.142380218834585588e-03
2.111532015978357258e-03
2.194471942119140435e-03
2.158258777411388874e-03
1.982882101787127819e-03
2.069533585001562519e-03
2.222550521579902318e-03
2.107760444749187754e-03
2.041044946429467453e-03
2.067596506916532725e-03
2.053040219110364301e-03
2.068625274468491055e-03
2.092720528977513872e-03
2.077770143380691919e-03
2.078797442190927821e-03
2.027924179512820800e-03
2.041267232744969819e-03
2.039099371691702970e-03
1.985283381041900302e-03
1.989695466686936583e-03
1.986404608553417502e-03
2.019914840265001933e-03
2.071600876842476929e-03
2.027779923171620698e-03
2.054601556269830195e-03
2.012846174073771883e-03
1.898364182460742519e-03
1.958652425497714716e-03
2.010499970131085067e-03
2.017441752868273826e-03
1.983003838234983270e-03
1.950819972021848982e-03
1.987122976450197195e-03
1.919353751817854444e-03
1.902912078332317071e-03
1.959882075893579646e-03
2.053703047653013085e-03
2.072714640596030455e-03
2.012947315754561994e-03
2.019326314090777365e-03
1.916728153240821646e-03
1.857826269284965342e-03
1.892128071045404451e-03
1.886648755756386176e-03
1.945830951087378297e-03
2.029293658004662198e-03
1.999464380506811665e-03
1.926179764990799959e-03
1.862985209611240853e-03
1.865138110605108965e-03
1.904010283890312551e-03
1.854264462608103299e-03
1.870728921082391669e-03
1.915173642819904560e-03
1.901173557121845544e-03
1.883394838939339479e-03
1.878289123595399106e-03
1.874470034430054770e-03
1.931339699751117960e-03
1.974198917391646949e-03
1.897716111163258099e-03
1.857873995790623907e-03
1.807314513950178825e-03
1.774459192153284102e-03
1.736522274060717588e-03
1.730669174524557133e-03
1.766967326753608692e-03
1.782196615243792324e-03
1.783664292042888263e-03
1.792721949557259803e-03
1.773098014014879613e-03
1.699097275842596701e-03
1.700622910026691314e-03
1.776911181937941217e-03
1.737240311940383818e-03
1.737649045063657414e-03
1.823137687260925101e-03
1.738700456041660522e-03
1.723358733442854765e-03
1.742444781079047472e-03
1.674656911075216633e-03
1.792287372876378692e-03
1.832414408912178732e-03
1.689283070530677193e-03
1.721112163323008882e-03
1.775712637769005179e-03
1.738797679003302845e-03
1.720156413785545787e-03
1.733692060447242483e-03
1.682352937672431260e-03
1.609444286622066164e-03
1.645111288474688680e-03
1.691855209106848511e-03
1.673257325273555529e-03
1.727041957979284998e-03
1.703966768389624615e-03
1.667738332486651699e-03
1.729269643611193712e-03
1.645861130314430452e-03
1.589125708015980522e-03
1.604504766471314889e-03
1.611576952294091871e-03
1.597325222233503001e-03
1.563857863600893149e-03
1.682486062317947208e-03
1.689182531781862479e-03
1.604530155299721712e-03
1.588427102392478939e-03
1.592903862611872671e-03
1.598642595300434760e-03
1.615777088652480854e-03
1.661347295459135323e-03
1.656800593596651156e-03
1.657395403545683940e-03
1.607050294870871485e-03
1.617645744867579963e-03
1.633550116357283723e-03
1.578495778825546661e-03
1.592604621830041737e-03
1.556618182128202774e-03
1.554350433167041865e-03
1.574799620712685018e-03
1.499890561142416855e-03
1.563359967234279491e-03
1.533390594935874146e-03
1.422245284352318100e-03
1.460613941069679143e-03
1.513545533963966830e-03
1.511291127830345160e-03
1.476984322514516374e-03
1.453861936923830271e-03
1.445277480537230904e-03
1.471866489098021258e-03
1.521456525565274701e-03
1.536883160487991125e-03
1.493248694563274054e-03
1.510829902377019019e-03
1.538159631182951055e-03
1.497299976339755683e-03
1.497305564406528448e-03
1.471488233953196405e-03
1.393470199937118462e-03
1.397260920673353089e-03
1.444768515421329886e-03
1.469331019311272786e-03
1.476716801210898287e-03
1.457702853517980424e-03
1.361545640350757692e-03
1.329868188047929984e-03
1.422223502551988976e-03
1.479717302841185474e-03
1.422368689325083368e-03
1.394321482474090643e-03
1.393009521428784222e-03
1.378292281125957511e-03
1.447085552204296259e-03
1.460887681405498555e-03
1.420568326949205647e-03
1.380276146757706841e-03
1.401626355754998811e-03
1.415367804435183671e-03
1.362934294400009686e-03
1.337602652383665554e-03
1.352360769817001528e-03
1.370287211056023116e-03
1.407846047466170892e-03
1.404387591031503466e-03
1.412641309142796285e-03
1.393826073758032804e-03
1.365614183989984076e-03
1.339612457356654943e-03
1.319645478063177519e-03
1.387074606612221034e-03
1.353671324483285594e-03
1.290001525908563264e-03
1.320731830321865852e-03
1.354568370303498807e-03
1.367930664980735248e-03
1.397538955042964019e-03
1.359080098342062498e-03
1.330289605521748969e-03
1.296974873852856395e-03
1.279941907947664470e-03
1.327181074647030721e-03
1.353810927121855846e-03
1.352772787560180398e-03
1.357372246991855273e-03
1.332885313936273911e-03
1.223089188911026699e-03
1.239061739802057574e-03
1.301718793223327402e-03
1.276505585509591376e-03
1.296352562761690294e-03
1.352512350841778531e-03
1.332642696478377993e-03
1.292172703471873270e-03
1.280054199044656496e-03
1.307288936740034482e-03
1.337433419984240595e-03
1.306270702686273535e-03
1.279269994379837348e-03
1.300758896672618049e-03
1.284718394025641123e-03
1.225652802949026747e-03
1.250965907042654460e-03
1.267144116044562193e-03
1.232647282502016915e-03
1.261193523935561032e-03
1.226699609924988919e-03
1.163869142778004798e-03
1.203090638572551149e-03
1.170653838697075779e-03
1.140255040558445232e-03
1.170933373448838997e-03
1.260592809888428723e-03
1.276881580663308995e-03
1.226535407232830525e-03
1.283198829187789979e-03
1.312787497065515639e-03
1.301728816407039238e-03
1.265645808061979230e-03
1.256799397408624522e-03
1.296835641800979204e-03
1.239511126244647763e-03
1.181242269438181284e-03
1.182355455741413526e-03
1.177783190962461510e-03
1.151633653724655135e-03
1.138443694101228150e-03
1.127520656752872266e-03
1.144749725444888433e-03
1.196392279906413484e-03
1.204241209309755284e-03
1.230921230566292242e-03
1.219481051703527217e-03
1.185612516430275230e-03
1.234392540262142270e-03
1.264088908248010238e-03
1.168478460071251633e-03
1.131575934699789255e-03
1.165898927433358474e-03
1.166942004024624190e-03
1.175373576189964187e-03
1.160986822145236574e-03
1.116284555398849897e-03
1.130129598448880411e-03
1.160462879415820889e-03
1.198520349320039485e-03
1.205835074934910644e-03
1.222985683266091059e-03
1.211407106802526740e-03
1.110446283451609149e-03
1.095904646790911386e-03
1.077546000548455568e-03
1.128737691133392153e-03
1.161705347623110058e-03
1.084126865756115379e-03
1.105182647359475613e-03
1.157731455418407364e-03
1.132603361593552014e-03
1.164181357683286662e-03
1.194202145596308341e-03
1.158146397932448366e-03
1.137064544517148515e-03
1.104386565722682845e-03
1.103582202606696481e-03
1.103539872197571714e-03
1.107289045694625183e-03
1.108569275582214171e-03
1.104332923909765070e-03
1.135661067074990142e-03
1.164569445472142528e-03
1.138261131514083264e-03
1.118329082427111298e-03
1.110866454966266985e-03
1.088952868313696138e-03
1.109214706397989659e-03
1.164875499421155584e-03
1.190581074790314367e-03
1.073337367734065800e-03
1.004994331771153892e-03
1.072088594265998077e-03
1.099342273522402541e-03
1.077309174109699567e-03
1.040383269108276004e-03
1.038350942819339477e-03
1.077693337690060170e-03
1.055989264440010487e-03
1.035753049245076050e-03
1.070324060090335370e-03
1.059349144670994813e-03
1.014190319758463297e-03
1.014657914235172782e-03
1.091226368927560421e-03
1.071582345476228748e-03
1.060524212365311940e-03
1.088359140594957232e-03
1.041456249539032949e-03
1.025648713206203178e-03
1.053216679485760024e-03
1.067828192339246576e-03
1.008161400776053660e-03
1.001123926499269479e-03
1.053170328097317084e-03
1.089386752199121046e-03
1.092672799141830228e-03
1.076707348211421817e-03
1.105483237668555179e-03
1.116310076004811734e-03
1.049795444402620457e-03
9.983479329588049525e-04
1.064942914598554806e-03
1.069399924768890762e-03
1.011116675605205299e-03
1.011985893751256131e-03
1.000262452535121164e-03
1.040028205536331794e-03
1.033533001872977792e-03
9.993404137070601833e-04
1.020211947692097575e-03
1.044065849368946758e-03
1.040942232465687104e-03
1.001119597238573668e-03
9.985265595182895703e-04
1.019613547011645775e-03
1.024001390928366796e-03
1.032352660934158367e-03
1.041648754669585990e-03
1.007265676338569812e-03
1.005161603104309624e-03
1.022575751101837153e-03
1.041619675143774359e-03
1.039854412910388819e-03
1.024910562249925624e-03
1.027555868593555679e-03
1.027068484677811895e-03
1.009708326762279781e-03
1.000935126416864279e-03
1.012340693696306589e-03
1.020590062485898222e-03
1.012458310648374146e-03
9.533505706891615616e-04
9.277240113702179148e-04
9.900812605311126030e-04
1.026201898717081680e-03
9.855002403402698691e-04
9.507257484536998709e-04
9.760151071873182649e-04
9.955154928777741694e-04
9.584669342326186149e-04
9.833176031090720606e-04
9.961841044236422610e-04
9.162107812709054848e-04
9.239220227469347423e-04
9.472897265351870773e-04
9.069055097608370083e-04
9.486554263253147486e-04
9.820327461186959938e-04
9.991225872573877582e-04
9.593904189601306547e-04
9.215644540659480776e-04
9.599939137762282092e-04
9.241886980842445396e-04
8.753627668956973085e-04
9.236982218600877335e-04
9.600165829891207968e-04
9.275465949589663294e-04
9.265484406087143559e-04
9.227964320402595039e-04
9.252853331099226497e-04
9.549472107398633211e-04
9.618051203238512899e-04
9.743082806003446191e-04
9.598460103551365464e-04
9.141088909066337953e-04
9.164298923267216995e-04
9.470755873193089855e-04
8.951680828156282754e-04
8.453645267714241483e-04
8.992068814115832020e-04
1.019224953319082094e-03
1.023768148235654207e-03
9.369456518112298906e-04
9.197185290163433511e-04
9.485807746447038257e-04
9.553291244981476724e-04
9.680205289505401526e-04
1.022123353650774245e-03
9.880153372692898270e-04
9.646824668914284230e-04
1.018281780382662791e-03
1.015457592570937840e-03
9.749517427491618139e-04
9.712811117086926974e-04
9.578891058460212550e-04
9.492364009074207628e-04
9.555140215838542513e-04
9.658489757388289808e-04
9.369486045647144271e-04
9.180743354561707141e-04
9.317587577092396227e-04
9.336810914406942167e-04
9.091326582657298979e-04
9.226314458708607773e-04
9.698686504552764785e-04
9.480233770027887827e-04
8.936472394592083392e-04
9.464663345891229833e-04
9.622953274500916200e-04
8.984793450555889072e-04
9.561654326775103881e-04
9.749560752433186501e-04
9.539183680378674314e-04
9.507910689008480104e-04
9.104447345710714500e-04
8.992471584203419943e-04
9.283741243129546095e-04
9.560563555551568728e-04
9.370562312480514369e-04
9.130113886301197612e-04
9.396726125314320546e-04
9.311564456425543666e-04
9.290553090914305387e-04
9.303000904805400597e-04
8.917060496367447235e-04
8.581276133341817066e-04
8.631445076000226037e-04
9.192017595467010579e-04
9.366809752667648722e-04
9.295851850536582944e-04
9.236555191580026174e-04
9.511815038626472967e-04
9.468871008523017593e-04
9.005646219254241028e-04
8.889257125611157344e-04
8.947350189855299632e-04
9.122865926328180362e-04
8.807373538983581359e-04
8.501783073912763233e-04
8.487587095253442066e-04
8.376460771389532614e-04
8.123935807753782145e-04
8.410566019700608945e-04
8.505539937256750838e-04
8.082315826470921069e-04
8.404339935265647517e-04
8.337485693730025630e-04
8.047696997269520452e-04
7.921263854280227073e-04
7.806321656468542683e-04
7.664955406333054432e-04
7.805376462718024424e-04
8.036979465520059651e-04
7.975615093183344856e-04
7.762454097532385609e-04
7.554787458357619312e-04
7.540815656927567223e-04
7.561135883986451174e-04
7.669611965736096350e-04
7.603902806257130994e-04
7.388832917507733543e-04
7.199072401308362129e-04
7.224394090410512061e-04
7.031495089483428065e-04
7.373409945326305772e-04
7.435034426755932980e-04
6.778756766807873422e-04
6.509448121685940765e-04
6.836469165127714853e-04
7.263926032462644311e-04
7.166569066476449583e-04
6.907482643531475883e-04
7.042111194097614270e-04
7.081437900914267988e-04
6.657303341031953160e-04
6.593197833533172248e-04
6.645748295509761126e-04
6.679149824393907199e-04
6.908118139539133271e-04
6.870226807680772417e-04
6.180010577744437248e-04
6.103597102047729093e-04
6.387770157530900080e-04
6.197664816050743987e-04
6.127968533347791192e-04
6.182551624657449136e-04
6.339487539416714191e-04
6.378085249391039204e-04
6.161696137514789630e-04
5.861161974183963248e-04
5.774410066376047890e-04
5.683302009409878361e-04
5.592520421109820105e-04
5.692628625741010797e-04
5.662103090294358723e-04
5.184721782417403427e-04
5.232136042738283694e-04
5.435680861869499622e-04
5.178030290122251876e-04
5.138662603810403807e-04
5.032427556586081601e-04
4.807012862689413225e-04
4.716690433322777887e-04
5.008762847330852338e-04
5.086425134016060723e-04
4.986915283723087960e-04
4.992455566901424918e-04
4.875007031953666053e-04
4.656734173354778604e-04
4.455127880826145878e-04
4.405418757505619892e-04
4.493022754513980211e-04
4.837927421864020501e-04
4.831920112002464234e-04
4.361340258224321057e-04
4.279354471012752209e-04
4.478932271246125634e-04
4.373577162886508230e-04
4.245529968602829293e-04
4.336276644344564703e-04
4.222062074754954456e-04
4.064675966130814580e-04
4.077161500867448147e-04
4.106343405185103605e-04
4.152391426455241089e-04
4.133284443371282595e-04
3.996550687489163986e-04
3.919883862071555725e-04
3.929564826307228994e-04
3.836549609463081319e-04
3.845075676478631457e-04
3.928411806185061017e-04
3.766754696220427317e-04
3.643220409437561294e-04
3.760739938338871369e-04
3.720890231564755787e-04
3.733124114929442039e-04
3.586587884262429468e-04
3.439017910116027080e-04
3.590297141470981954e-04
3.654820636497889256e-04
3.560947861780154253e-04
3.604194734688888303e-04
3.782740961930423050e-04
3.407601532274999803e-04
3.190424403864574568e-04
3.558734223795930384e-04
3.536006282274941443e-04
3.443010470583903154e-04
3.544587716637606005e-04
3.499293588149999731e-04
3.474791821474157330e-04
3.505967614714735519e-04
3.588617388713054258e-04
3.446154313001510770e-04
3.312725757026490953e-04
3.139823742009333995e-04
3.143789503398222219e-04
3.300186507965766872e-04
3.196242244707573179e-04
3.130953767687841911e-04
3.154841516510469078e-04
3.212844673158447351e-04
3.320334655510081960e-04
3.301482744116987652e-04
3.219945315616155055e-04
3.173013785947001084e-04
3.134710489625869225e-04
3.227470922699079330e-04
3.283888972057413835e-04
3.362662144594158790e-04
3.260886763963250033e-04
3.128988378121881544e-04
3.247257582625701295e-04
3.264341309850264943e-04
3.176273893380557323e-04
3.317473152000718472e-04
3.433529320394541895e-04
3.424018887514448245e-04
3.390579190761592839e-04
3.362434941847289045e-04
3.354191816382663259e-04
3.205210878572210538e-04
3.269864089814661823e-04
3.566234063849716578e-04
3.516266757326919263e-04
3.326660269833252043e-04
3.340693905936363084e-04
3.285786413876461164e-04
3.151428563163081987e-04
3.209242095419801138e-04
3.240670939373450302e-04
3.181399399145557979e-04
3.232550345502608127e-04
3.235913013114350843e-04
3.166786970271123856e-04
3.315850278275696392e-04
3.450400616221694608e-04
3.398289941618201138e-04
3.302983704951264143e-04
3.236731606067671596e-04
3.235241886623544576e-04
3.264943338947597497e-04
3.428714932099976003e-04
3.536698499444356110e-04
3.532975177493915121e-04
3.483790546010600078e-04
3.543144256765486393e-04
3.543672660989900824e-04
3.420264120407766014e-04
3.437251119885968557e-04
3.405798598567854165e-04
3.389338913040523490e-04
3.523941206495586091e-04
3.576231535925164192e-04
3.482365540008999284e-04
3.306716088717151915e-04
3.384675662384476337e-04
3.432714133594255462e-04
3.467297535020813612e-04
3.472336635853144247e-04
3.441671173441168317e-04
3.390474840283233711e-04
3.390043965324563476e-04
3.620957183730693588e-04
3.533285482703711362e-04
3.313419102411402990e-04
3.392749413651671101e-04
3.583416485658963316e-04
3.672694199043770400e-04
3.693245564480889713e-04
3.814721035653634751e-04
3.987578612181880903e-04
3.918137444078797636e-04
3.963703668960694084e-04
3.975126502335403901e-04
3.900799918407510131e-04
3.899134074860939451e-04
3.851863947707905283e-04
3.826701352232437289e-04
3.492253561154943977e-04
3.361319724536398958e-04
3.535220715458699172e-04
3.354179923055568605e-04
3.149953136441175023e-04
3.002237610329690806e-04
2.925955754987240743e-04
2.995989623488522322e-04
2.787479188542614289e-04
2.483139809361322955e-04
2.407786823971911402e-04
2.324530908925925843e-04
2.108542943167899175e-04
1.840683556549524967e-04
1.636315123861809483e-04
1.491451275584809450e-04
1.366584813099892923e-04
1.221205574006569924e-04
1.064399198530078524e-04
9.091149240595572899e-05
7.883367569444101421e-05
7.308480572577957335e-05
6.743786554263117756e-05
6.132351497868597880e-05
5.631314243399929527e-05
5.196270320265634392e-05
4.652872885689933322e-05
3.993588285971351400e-05
3.406206768152383093e-05
3.097887985882785905e-05
2.876260202252856936e-05
2.583820710839055944e-05
2.276723408127272742e-05
2.075716365203023563e-05
1.886730872014519928e-05
1.661365926921682626e-05
1.533706511093311007e-05
1.379296231087138407e-05
1.176319300474415732e-05
9.499097272023689483e-06
8.044077977628748147e-06
7.650454587501011910e-06
6.750428104568608216e-06
5.849958059923848996e-06
5.409976849895150413e-06
4.815980596608978203e-06
4.149208277007227175e-06
3.614641832286750936e-06
3.059382134971663762e-06
2.566629014392369508e-06
2.074367564292558473e-06
1.719351926726884181e-06
1.450256896004168495e-06
1.208532787894330190e-06
1.027727993929889635e-06
8.800795264941326619e-07
8.099130473356157018e-07
6.783170030844054396e-07
5.953909136686322605e-07
5.331416546578696710e-07
4.924615414833082998e-07
4.581788665323578844e-07
3.892626066451625063e-07
3.312563562324142795e-07
2.634410653703204559e-07
2.187040517904414292e-07
1.931221751839905645e-07
1.457801837693758296e-07
1.073077051311184626e-07
8.074720680833932534e-08
6.130651437343851423e-08
4.632956658645994947e-08
3.212000253558922903e-08
2.248544757850322321e-08
1.487953430365018957e-08
8.552573553072833144e-09
4.852524465774041751e-09
2.631638759961011339e-09
1.605346512427354898e-09
8.928802175482289818e-10
3.941407684691275998e-10
1.637804385301777007e-10
5.527468239792943957e-11
1.036531703688449403e-11


==> anc/Fig06_V1_DoverL_L15.txt <==
1.541093973262643635e+00
1.574491461401978709e+00
1.638520085730929443e+00
1.679555298559090915e+00
1.589830542176269290e+00
1.491869795610613281e+00
1.506984625940881006e+00
1.491806718554358646e+00
1.484921387874508225e+00
1.567235899823600676e+00
1.550449605332362424e+00
1.494872753772294560e+00
1.473419532690600331e+00
1.459105136814990100e+00
1.491090030771497599e+00
1.475847113305192027e+00
1.429160761240492628e+00
1.466238609144603133e+00
1.472192737421795794e+00
1.452662186000808209e+00
1.430401755262196817e+00
1.370430177227750068e+00
1.320280306777569468e+00
1.358763833925261677e+00
1.349917429270903746e+00
1.318348661001683908e+00
1.300909227872914187e+00
1.275654498049331842e+00
1.309829169051983433e+00
1.267076552640368670e+00
1.261381120664926136e+00
1.290989850880989165e+00
1.264389018465035930e+00
1.282735901977706039e+00
1.255867524168063021e+00
1.168785893296336864e+00
1.158393210953876151e+00
1.200257697185771910e+00
1.192906363573720041e+00
1.146739316616471660e+00
1.130803101677684497e+00
1.107063095860525426e+00
1.072751014999597574e+00
1.072449379717759221e+00
1.085308698578781428e+00
1.047767299751444448e+00
1.025890835311753069e+00
1.013785069481426993e+00
9.472482897666165691e-01
9.134018683577891373e-01
9.450524916816618326e-01
9.495822509576719028e-01
9.300510903343113256e-01
9.213004861243563326e-01
8.918241209858183138e-01
8.846618922021572962e-01
8.601586179494532525e-01
8.409738228149482575e-01
8.907358928672086673e-01
8.878966475095965150e-01
8.439334556948403510e-01
8.118799442152240253e-01
7.903168938871735216e-01
7.877872536397390046e-01
7.781973663531361884e-01
7.658633602217339575e-01
7.496593792098186215e-01
7.649837393947023223e-01
7.857200192291657892e-01
7.477992118839713598e-01
7.228561121718553029e-01
7.226137193954540461e-01
6.967505053363478584e-01
6.827922929767645810e-01
6.833816910560165381e-01
6.495921088438842972e-01
6.566411436465783291e-01
6.690443806651388270e-01
6.585287936767092454e-01
6.277707190881418597e-01
6.022511148600101505e-01
6.266429508441114793e-01
6.168038993287291438e-01
5.854148067683255796e-01
5.574034238224984117e-01
5.598662936301079807e-01
5.497751422385221964e-01
5.326534432442233680e-01
5.438893868870645631e-01
5.350288396704038218e-01
5.077147288924479529e-01
5.063841686639549700e-01
5.222346288670101089e-01
5.143084544939914293e-01
5.005174052909474591e-01
4.960390294195458072e-01
5.016864144866574060e-01
4.909402230014733304e-01
4.629182378891997796e-01
4.472604372585772814e-01
4.406737673975450464e-01
4.409005232744265812e-01
4.479170187882994814e-01
4.370389783186871546e-01
4.206352228591847542e-01
4.283842799105667676e-01
4.271324430176772213e-01
4.195448942194117126e-01
4.299147970206539382e-01
4.201964441371391357e-01
3.969725223090313504e-01
3.946947893885216496e-01
3.925522166119702616e-01
3.882049336504083681e-01
3.862034610937022938e-01
3.779416660488436608e-01
3.933984019752196359e-01
3.911172560222304639e-01
3.614130183587621614e-01
3.477859743993944597e-01
3.373813934646556767e-01
3.264384453918866558e-01
3.253747426614747029e-01
3.370320859697040761e-01
3.442212682385775713e-01
3.451151723735975674e-01
3.330171804851557726e-01
3.196010788208174525e-01
3.249489616889412735e-01
3.171497729997699855e-01
2.943359583426579107e-01
3.017356721417406851e-01
3.064198698219926520e-01
2.970406004091526997e-01
2.957220099615370801e-01
2.956212134915773837e-01
2.934592445591130971e-01
2.797904661827203543e-01
2.710474468890223809e-01
2.644496942675158002e-01
2.674714594377253229e-01
2.747254007557354827e-01
2.679463885772764842e-01
2.539872408012786020e-01
2.508612975148089008e-01
2.612680434945729990e-01
2.609822273597949271e-01
2.553950570595160952e-01
2.538035301189303650e-01
2.555226426629049752e-01
2.522675314915190925e-01
2.353149066954375312e-01
2.314180765410667473e-01
2.446270358340880691e-01
2.476500246378706971e-01
2.349759162342058560e-01
2.230331411942717557e-01
2.264147492789666538e-01
2.295285244637936817e-01
2.280484600277620788e-01
2.254595698310059293e-01
2.238515014994950647e-01
2.196815865165434589e-01
2.164746104286036088e-01
2.128409540681829026e-01
2.023714459887510919e-01
2.052023393718274413e-01
2.055606509063429566e-01
2.061667525459615069e-01
2.054282144848446345e-01
1.938240906232415739e-01
1.943510331799273017e-01
1.940339542407423790e-01
1.890410010790191664e-01
1.949180844642917076e-01
1.961070816395232008e-01
1.886913282466861630e-01
1.911046960369408854e-01
1.940358080338427382e-01
1.839614161572279971e-01
1.781320790618055594e-01
1.760275356415893222e-01
1.719419622025062377e-01
1.725196777290364525e-01
1.724361841265872330e-01
1.769321529876128063e-01
1.739886328248323177e-01
1.656080693216137600e-01
1.631630712441327347e-01
1.601427846822633949e-01
1.560794888301416938e-01
1.558009216904688854e-01
1.619839462604707181e-01
1.635089368282315325e-01
1.612107584284194484e-01
1.538851590857598928e-01
1.509448684859660827e-01
1.469606586382311564e-01
1.421225393587040309e-01
1.484019514873214374e-01
1.512379497105401649e-01
1.455367426472470582e-01
1.466376638649306285e-01
1.488095794126890192e-01
1.409455467621146540e-01
1.401418876324353191e-01
1.436390834651320170e-01
1.428679699800091962e-01
1.374910554925783124e-01
1.314725903843346477e-01
1.395887049669055913e-01
1.406668493141827736e-01
1.342569993279158769e-01
1.336224738984569949e-01
1.303070246453998104e-01
1.280974545869426606e-01
1.294917269184920894e-01
1.303994473758451067e-01
1.292303602380048544e-01
1.272822278115549044e-01
1.271339768302544027e-01
1.279576942968937980e-01
1.216402564403122472e-01
1.175085511447253594e-01
1.186250217301615117e-01
1.226984943782882809e-01
1.218816456932044767e-01
1.156897227581011184e-01
1.136021194654060901e-01
1.166553419513742668e-01
1.173630149793637029e-01
1.113798227338287650e-01
1.117141068133427062e-01
1.105554224924041734e-01
1.122365085541869312e-01
1.145834887500001981e-01
1.098029591569722324e-01
1.065907076737405423e-01
1.070899320222630097e-01
1.060628805755353538e-01
1.050189619778005151e-01
1.073923864502737274e-01
1.076511473245267969e-01
1.060568975592426910e-01
1.043709453613237415e-01
1.095068833920668366e-01
1.041949062940821374e-01
9.393337927122512310e-02
9.324381823030655769e-02
9.918182018571901348e-02
1.008170821067125578e-01
1.003346893545976615e-01
1.007555124931785173e-01
9.321914880019349647e-02
9.467097599097258620e-02
9.925929485352730230e-02
9.490558214199093512e-02
9.208105768960890558e-02
9.204452274985580607e-02
9.227028765522708731e-02
9.344740518854308120e-02
9.037976761663710223e-02
8.757774727420734873e-02
8.805311684935697436e-02
8.715003749716473957e-02
8.625780410873161441e-02
8.762635490957966511e-02
8.728175861380375877e-02
8.857745985771514619e-02
8.975399284345324247e-02
8.488963428539286760e-02
8.226135453525787455e-02
8.485218885982548365e-02
8.517819006478974386e-02
8.414305415187656179e-02
8.272233952063762219e-02
8.136789519790377234e-02
8.067347180706879728e-02
7.938268843276884146e-02
7.761878031576108228e-02
8.018630444405672186e-02
8.092910550472871833e-02
7.909435230127814798e-02
7.817765114857215536e-02
7.768737198583625103e-02
7.940231501376869561e-02
7.722145174393353628e-02
7.228782631781470458e-02
6.979362484070138206e-02
7.151320419357061475e-02
7.540385147774952834e-02
7.744203400200266874e-02
7.564534966006061789e-02
7.423516030274679434e-02
7.318535977892411115e-02
7.217417781018883871e-02
7.588526214729868213e-02
7.539707493448895292e-02
7.071397619474434348e-02
6.885700550154008615e-02
6.832510504135096141e-02
6.898163724208822289e-02
6.752639811814047099e-02
6.629113374733901221e-02
6.730023811391282196e-02
6.811545068882099430e-02
6.686400314656994193e-02
6.572255110212170404e-02
6.440079955930656797e-02
6.536623185768508648e-02
6.552644452009642739e-02
6.395657337782700846e-02
6.282463400094265293e-02
6.503640789828302182e-02
6.738734161464270123e-02
6.646099225561494239e-02
6.564872342072686218e-02
6.505937837935228674e-02
6.254461237301074672e-02
6.023109621907198757e-02
6.142625236660656518e-02
6.244693985871065112e-02
6.335709982973876386e-02
6.099410332236038235e-02
6.006608489515774529e-02
6.092693425623119108e-02
5.799539753049391677e-02
5.889937256181054792e-02
6.131286453153081406e-02
5.926370559279487554e-02
5.842868339765532743e-02
6.059739221296930184e-02
5.965843017232252271e-02
5.654057309885703736e-02
5.593709712795912753e-02
5.604473156470124451e-02
5.535338403429807680e-02
5.553061972508765293e-02
5.518951286832062680e-02
5.529478907685430461e-02
5.554514669370421570e-02
5.281954194010603926e-02
5.260225498136054251e-02
5.404506152424667920e-02
5.401183773737818633e-02
5.369408083077897853e-02
5.375489613842041742e-02
5.433672529834734227e-02
5.348612840262371992e-02
5.250673034229492303e-02
5.168806121428421579e-02
5.290020169585356313e-02
5.550083821316586369e-02
5.361551985479953708e-02
5.164284157707094147e-02
5.168933003124429049e-02
5.027820285719270671e-02
4.988321006331356694e-02
5.062893535760099734e-02
4.977652801074408662e-02
4.905341306557624292e-02
5.001334055230122200e-02
5.051047439789221188e-02
5.056685334003582083e-02
4.914596595531799811e-02
4.776631199820351864e-02
4.670952802906206541e-02
4.544611899166226682e-02
4.842832376232405339e-02
4.774712259561196548e-02
4.321725050552120695e-02
4.375189473709825694e-02
4.681236818452953752e-02
4.761232669854358057e-02
4.604208692890802285e-02
4.565527352046151038e-02
4.528169308073250188e-02
4.446216181195555839e-02
4.387875537774847678e-02
4.447802141761078576e-02
4.396506290054884997e-02
4.350694987603054981e-02
4.561837485951332483e-02
4.491744035073432645e-02
4.243436756087246714e-02
4.367321730228986704e-02
4.440051787556534985e-02
4.350714976762158626e-02
4.373569135704540034e-02
4.149495536661321898e-02
4.036608457670800426e-02
4.067754492167210967e-02
4.240023071277473216e-02
4.441812062350050661e-02
4.241542545480524173e-02
4.142372195706160026e-02
4.214422425474308176e-02
4.191024694909236542e-02
4.166961753626843845e-02
4.093379307226748670e-02
4.033719982243862134e-02
3.975414480558840669e-02
3.854193195955350065e-02
3.866055566768549639e-02
3.956869093155786221e-02
3.923126475865860302e-02
3.931859071762962982e-02
3.975338456709194557e-02
3.864475372463140740e-02
3.793954346227368379e-02
3.889531738992686727e-02
3.973860059325425020e-02
3.932729290042256270e-02
3.704902703053206126e-02
3.528704294759900384e-02
3.659746955364492904e-02
3.756698472386311993e-02
3.664600633873496549e-02
3.712678150464785581e-02
3.738156904284672261e-02
3.752001734292351176e-02
3.755790539843627263e-02
3.618373338336113021e-02
3.624144285190451786e-02
3.598397149120106248e-02
3.608504056451263681e-02
3.551106206654657677e-02
3.492393012931325341e-02
3.527320366317574646e-02
3.659824616189819024e-02
3.707544560987481586e-02
3.548493076742885444e-02
3.397822351949039699e-02
3.437687991537952820e-02
3.493326610911232089e-02
3.465298048817236354e-02
3.402199860875906173e-02
3.355353822751024756e-02
3.467130175560088207e-02
3.444057533148748435e-02
3.327354163682749028e-02
3.374392318949786390e-02
3.394738080997015267e-02
3.201402426743132218e-02
3.139343044486624795e-02
3.170318010354860466e-02
3.281360024488236271e-02
3.417412392010649169e-02
3.256666437400387165e-02
3.194003752705324578e-02
3.181091327685380693e-02
3.130389662228857256e-02
3.205870246522454087e-02
3.298507305671120188e-02
3.260968760896587604e-02
3.100214754917938673e-02
3.083151092260846826e-02
3.100515605578615247e-02
3.108343151396838686e-02
3.101089300848530392e-02
3.042299119925184758e-02
3.005899908051825470e-02
3.136786712071489014e-02
3.178503004670270304e-02
3.008108826545631900e-02
2.931593554922265824e-02
2.983158721919834319e-02
2.964862537845128557e-02
2.990150415694369651e-02
3.042908294789008899e-02
2.909891420011162869e-02
2.905773515231963727e-02
3.001099591307061776e-02
3.007845263957696288e-02
2.886685008461710097e-02
2.793189629695668960e-02
2.792277025700026782e-02
2.799876076390035023e-02
2.821061001320875408e-02
2.818721259019164177e-02
2.812623691619725586e-02
2.755718414368252614e-02
2.761021211656869770e-02
2.816947239025975255e-02
2.763985836188374845e-02
2.669506482858765434e-02
2.658996007614827101e-02
2.599514942251794289e-02
2.489036670537222995e-02
2.575246409240299766e-02
2.733660903882394883e-02
2.668800123332687804e-02
2.628240769607293262e-02
2.622177818204968897e-02
2.643729363824437115e-02
2.671764642953646657e-02
2.627878165220438184e-02
2.588472162796457907e-02
2.477812526979014315e-02
2.484243865851979913e-02
2.586325811295574553e-02
2.588990958303599363e-02
2.539219723584410296e-02
2.425058970391445745e-02
2.318246111379466609e-02
2.481023326251460825e-02
2.487677074194199339e-02
2.373040548000042438e-02
2.531214710450224378e-02
2.523658758043779288e-02
2.378366924916186856e-02
2.332433877429095775e-02
2.386148733026231816e-02
2.437807079455518722e-02
2.434427569738071770e-02
2.395495385663972202e-02
2.253979412872824870e-02
2.279733447063487378e-02
2.305056324697530440e-02
2.262608991021087743e-02
2.320142654939398932e-02
2.320244851679997486e-02
2.282680679887807290e-02
2.214461268742638766e-02
2.169151932523611520e-02
2.257449899010212715e-02
2.324220605188667688e-02
2.267566195205433441e-02
2.273666843498861612e-02
2.263141362351342445e-02
2.234094398961334466e-02
2.262484838676921337e-02
2.215750953193855802e-02
2.214904640445475650e-02
2.142268299366565862e-02
2.102864123704295540e-02
2.201299542067932866e-02
2.168068358945436994e-02
2.098328623796326051e-02
2.041296399237212816e-02
2.093377171047290652e-02
2.152073288162147102e-02
2.096279494288215764e-02
2.078842970806262305e-02
2.068048746551410036e-02
2.015203590941727629e-02
2.037761695790462485e-02
2.051171236222464056e-02
2.008850562990142224e-02
2.105684548302337589e-02
2.142046277889436690e-02
2.131405218756715278e-02
2.077233383726182978e-02
2.040006378284504179e-02
1.993696051649919074e-02
1.865977763250133495e-02
1.860260274701990013e-02
1.869625984744565164e-02
1.857367864314263609e-02
1.894248468958488127e-02
1.888759266608663542e-02
1.910940773670142742e-02
1.942470403223151704e-02
1.885628340365110012e-02
1.855161568414871731e-02
1.816541984790500178e-02
1.813902005206260645e-02
1.891924908041970818e-02
1.862241029334555861e-02
1.806857121801971194e-02
1.887124596377249414e-02
1.888438005134392486e-02
1.826493656785950839e-02
1.773347005240564697e-02
1.758972922242739087e-02
1.753224277645401563e-02
1.785352345083508763e-02
1.812529508889669169e-02
1.741045344080887139e-02
1.723029947127214384e-02
1.735148006556314418e-02
1.732155450609940833e-02
1.760409493405888648e-02
1.707914828620451728e-02
1.681715888445490040e-02
1.757388339849921821e-02
1.779022127008282259e-02
1.704116334295946791e-02
1.613065614245870819e-02
1.603386850910421685e-02
1.661984081392983009e-02
1.713067594952257314e-02
1.666361848348541994e-02
1.599455133707234841e-02
1.586559382713492727e-02
1.566907140651910280e-02
1.575544012098728519e-02
1.605458186040743113e-02
1.589081795401792868e-02
1.591769958923754461e-02
1.560241361975865312e-02
1.569864487776321052e-02
1.598851729372287658e-02
1.540544014474513716e-02
1.559531163507961102e-02
1.547690518520952740e-02
1.533555083031734427e-02
1.603678066928447207e-02
1.549446516949348936e-02
1.541139851497126852e-02
1.565008953046789775e-02
1.519916546542836311e-02
1.470113616604133006e-02
1.443043101041822235e-02
1.486235230745041463e-02
1.482821632002045108e-02
1.463679180875348401e-02
1.508904131049462749e-02
1.517688781252361611e-02
1.478382930189131930e-02
1.488048987959099574e-02
1.555030573801919475e-02
1.544918531192220924e-02
1.454882584462837032e-02
1.446209477701741394e-02
1.444244377547429341e-02
1.441196926437628319e-02
1.465605397468730184e-02
1.412354003249809142e-02
1.400766874750101164e-02
1.421567486199758895e-02
1.406289537995153785e-02
1.425051784640458084e-02
1.370817312171680388e-02
1.397086930109004733e-02
1.441321830288836044e-02
1.412600998230891490e-02
1.414902486144648149e-02
1.387035839794875311e-02
1.431756592587225298e-02
1.410960619843400383e-02
1.385947405447318301e-02
1.387249091330472299e-02
1.357054274302451659e-02
1.375181404956103692e-02
1.352511370917022782e-02
1.384598743670070568e-02
1.384141493062293615e-02
1.356084213975603490e-02
1.333720851889052400e-02
1.316314402724399514e-02
1.338339021501564093e-02
1.328958992678333506e-02
1.343233228104979103e-02
1.304245664007324529e-02
1.301387268941384991e-02
1.365061931827128532e-02
1.334130616301137419e-02
1.275000488230564923e-02
1.239419621359788733e-02
1.202335069559912553e-02
1.275358901528573542e-02
1.347791101376418638e-02
1.303325860325638824e-02
1.254140908267225435e-02
1.207184066338699152e-02
1.237027956200908649e-02
1.293979408945921360e-02
1.236186911287845934e-02
1.209370637979459429e-02
1.227474106821439467e-02
1.228541658850477308e-02
1.250835329196034809e-02
1.267591851537150371e-02
1.275666757160315821e-02
1.232735656696517905e-02
1.199796822135693920e-02
1.206869646770434949e-02
1.220667970848850030e-02
1.202273435756343913e-02
1.205673346502423270e-02
1.195529038329256992e-02
1.137945543189057898e-02
1.155067723504730505e-02
1.219882030266947887e-02
1.253534263407144779e-02
1.235749220559295702e-02
1.182095886020282163e-02
1.170071128601227195e-02
1.156328924977854944e-02
1.132800961370819710e-02
1.116530838878380949e-02
1.122267481037411349e-02
1.166436695155995129e-02
1.199685236806306669e-02
1.182231420573591832e-02
1.178943431953006528e-02
1.181239181622290718e-02
1.188371335744603172e-02
1.205531762340767039e-02
1.152527618090783655e-02
1.131363745343433834e-02
1.137674494872581953e-02
1.125945120984814946e-02
1.090841793735436785e-02
1.101387469598101056e-02
1.152091635179994765e-02
1.148340319895637188e-02
1.121682408943506029e-02
1.124190474514428183e-02
1.143043566030326787e-02
1.162581053594301771e-02
1.122334860821133130e-02
1.097789387852570950e-02
1.065532413666275130e-02
1.053603702259728325e-02
1.075790751691006047e-02
1.099505703040028551e-02
1.119328085625657075e-02
1.104573651719741381e-02
1.101879981444926077e-02
1.106864235047089022e-02
1.108231406553492754e-02
1.054530987457513377e-02
1.050402754147020633e-02
1.038790397009624680e-02
1.023552397690494394e-02
1.064725452483410682e-02
1.069889543824837849e-02
1.031899139891492845e-02
1.020317206428047324e-02
1.083262351546289241e-02
1.081294580760460561e-02
1.018487607454397412e-02
1.008329032612961806e-02
1.008112192045014510e-02
1.017003051003539243e-02
1.043448183042527608e-02
1.029383159635269794e-02
1.007103754542208393e-02
9.816212156493583224e-03
9.786654740109040559e-03
1.008165687069403384e-02
1.000187354133296597e-02
1.035141428624298220e-02
1.060385108381922334e-02
1.010575990382914062e-02
1.007448051245885164e-02
1.053125124317853302e-02
1.029617435823845274e-02
1.008450415120797951e-02
1.043882221771446489e-02
1.034075524245325547e-02
1.018470038793396239e-02
1.012703509844783620e-02
1.002380664541160059e-02
9.870742015221957433e-03
9.667189959806917615e-03
9.677520337637180586e-03
9.651773942402241957e-03
9.549592809801096815e-03
9.470957635207038344e-03
9.437202507004190805e-03
9.804290216301005112e-03
1.008561969057516876e-02
9.901552967277814365e-03
9.761940156857005016e-03
9.471599916905154917e-03
9.391157554427004978e-03
9.735171266132386023e-03
9.543698504285323334e-03
9.509473198521120607e-03
9.531221994058359376e-03
9.490771719387957467e-03
9.557231400069320787e-03
9.403255552680074569e-03
9.284270110316149294e-03
9.003530374893037660e-03
9.152651409922727202e-03
9.567482614901924934e-03
9.351969888000499428e-03
9.133030936737555894e-03
9.481661332719626759e-03
9.361665017913916795e-03
8.979521966778291828e-03
9.039833592182695832e-03
9.094618182119819719e-03
8.862204704245325512e-03
9.280585829868716330e-03
9.697120603043615089e-03
9.292326084345799500e-03
9.326843514300761293e-03
9.603563286308555713e-03
9.260662744474935926e-03
9.037553301023916116e-03
9.117401139903308360e-03
9.093999483581711313e-03
8.822894599688862333e-03
9.158553412761918228e-03
9.407378163985144134e-03
9.213374192291132539e-03
9.254015242917277423e-03
9.036057944665982708e-03
8.799815064351054761e-03
8.740953562978045349e-03
8.805371024724574155e-03
9.016952825130217578e-03
8.869822730246454748e-03
8.809493214862349972e-03
8.839561429538156032e-03
8.467754496463319319e-03
8.707995826233419848e-03
8.676777986524164543e-03
8.518718479197126200e-03
8.791279551044146878e-03
8.864541622420443398e-03
8.492357389016486416e-03
8.403503179288295682e-03
8.839031939917627034e-03
8.601608630175800602e-03
8.153625931780445618e-03
8.532283835242284939e-03
8.758967004801889236e-03
8.547765218136604837e-03
8.388493965706678157e-03
8.309321438980880881e-03
8.278707431270749748e-03
8.306127010563444171e-03
8.617304340326481515e-03
8.566734411956142270e-03
8.547054199442401939e-03
8.531518024974640499e-03
8.278279353171194913e-03
8.473072661905802633e-03
8.328572136255665836e-03
8.225319938237236200e-03
8.359286431378920926e-03
8.302416463856826176e-03
8.252331627577675494e-03
8.186922911162809388e-03
8.245803517129527901e-03
8.203705274315627877e-03
8.218970255744504488e-03
8.126734303759505437e-03
8.164952011774737062e-03
8.696498022169135006e-03
8.921696022430454856e-03
8.401533679217546013e-03
8.058229765838555853e-03
8.048726947338985874e-03
7.983622610215065224e-03
7.792421354715788756e-03
8.155995255225482327e-03
8.380056636101106127e-03
7.742549389253450265e-03
7.834968062566630143e-03
7.987500370862370136e-03
7.904470983163137954e-03
8.043857547891546111e-03
7.898454075568057953e-03
7.559206847954277712e-03
7.544153098528998819e-03
7.824594248597202539e-03
7.660531821637245158e-03
7.703021350710577766e-03
8.032674110041776103e-03
8.047753721511561806e-03
7.814349107893655763e-03
7.977825142996500946e-03
7.823344379302061419e-03
7.469658245574537815e-03
7.543676716979938121e-03
7.647903478588031351e-03
7.591531581398931923e-03
7.559451919256954429e-03
7.801401650002461052e-03
7.551624856802596590e-03
7.579296002597653119e-03
7.966543306718452261e-03
7.861466066560201041e-03
7.562335692434129022e-03
7.274386200609993768e-03
7.295807797090332614e-03
7.179907829712972069e-03
7.010384978101833614e-03
7.395034641627481163e-03
7.591743026128935576e-03
7.700217755893302464e-03
7.579256864468231734e-03
7.232991781240639267e-03
7.224782688517893646e-03
7.327263787987194250e-03
7.372240555162056473e-03
7.429170223847932075e-03
7.451179448615299905e-03
7.292531536169220667e-03
7.153736106955852977e-03
7.305673347425920006e-03
7.368927026658872101e-03
7.304272562761906194e-03
7.105110344887421124e-03
7.183375552159468845e-03
7.484919622810227470e-03
7.425023281819491568e-03
7.116135144683410213e-03
6.947899098696651114e-03
7.253822029558442547e-03
7.342595388968726523e-03
7.092991255109043144e-03
6.932426696278793515e-03
6.721333663226336172e-03
6.792560185801405949e-03
6.909584898577344342e-03
6.947133469693233393e-03
7.120961640402454461e-03
7.084502456145460279e-03
6.865791531385530624e-03
6.828165940822267070e-03
6.676372366276324237e-03
6.685165422410096342e-03
7.039006813060300939e-03
6.876290535266451134e-03
6.718130511678813144e-03
6.747088808352631403e-03
6.824937722819696129e-03
6.965465613057265221e-03
6.916984168708982701e-03
7.061433354421053042e-03
6.807929952260803955e-03
6.461871977029574540e-03
6.647620211928953471e-03
6.885206305198432984e-03
6.579011815242501171e-03
6.393753929833764955e-03
6.850931094297445928e-03
6.906544315182575923e-03
6.687562277059911665e-03
6.826684084853843967e-03
6.836629148028989557e-03
6.528415516760774882e-03
6.557813634232041895e-03
6.596276187312507394e-03
6.664225583002550066e-03
6.813037919400676337e-03
6.448819502063511157e-03
6.446537410830804719e-03
6.431153400598356787e-03
6.232740264141501708e-03
6.442916723433555169e-03
6.382512065689436437e-03
6.707465817968696377e-03
6.770377107233608444e-03
6.212135996089849198e-03
6.427467693217722017e-03
6.544433909790659150e-03
6.267758223058686982e-03
6.388633045989009808e-03
6.409244227390325024e-03
6.402416118726400422e-03
6.492032145788913071e-03
6.036265638472982677e-03
5.991318517475237825e-03
6.239442866526678094e-03
6.101792388662835402e-03
6.322034697879105880e-03
6.425838300511883296e-03
6.322080055633750965e-03
6.114317615825284186e-03
5.977654703584846414e-03
5.925397889653359444e-03
5.941630614741043488e-03
6.037862582575439889e-03
6.027327860346173502e-03
6.076141482397812849e-03
6.048350210853585540e-03
5.985338194723422052e-03
5.979772658861918534e-03
5.935292824991481378e-03
6.064820190380817294e-03
6.146966321139939529e-03
5.994911248536087013e-03
6.024217179669773096e-03
6.097309755390545663e-03
6.038790742722052740e-03
6.243849851895217663e-03
6.088512973408713794e-03
5.792138905941688481e-03
5.687097014957358601e-03
5.726604414218479551e-03
6.085081952971442207e-03
6.078281412498513260e-03
5.914214542467125142e-03
5.843269152972989204e-03
5.602278852517956868e-03
5.697189687984584305e-03
6.058252120682411195e-03
5.773412273029952281e-03
5.436997367377824179e-03
5.447712460626910266e-03
5.606098746488997683e-03
5.648426451673848291e-03
5.717034807890917537e-03
6.011616558093953004e-03
6.009834144565307130e-03
5.794998474024311112e-03
5.731491497359413219e-03
5.778511957819642240e-03
5.768380862968519596e-03
5.533219338725136292e-03
5.476774104333070187e-03
5.627096806066598719e-03
5.563016778414894663e-03
5.549176941944661441e-03
5.496646299895087059e-03
5.450695187393021432e-03
5.636017272747043810e-03
5.640295044127343303e-03
5.482994164200629371e-03
5.313391764662020976e-03
5.340344180435135923e-03
5.576000923365741734e-03
5.623832527732189161e-03
5.520292549429282880e-03
5.354205844681731580e-03
5.226117446837721947e-03
5.280595312571765253e-03
5.134763801351010376e-03
5.030371207724304398e-03
5.384658263728376443e-03
5.497377279102124564e-03
5.130428503212235147e-03
5.147371365329857056e-03
5.349338643617120026e-03
5.171338295569950609e-03
5.124823301445087347e-03
5.243171735007605590e-03
5.339346258171363650e-03
5.409001306661872198e-03
5.527649712140437696e-03
5.404265456239191502e-03
5.167895804640209104e-03
5.031990645860430315e-03
5.183244581510119617e-03
5.523363636253822082e-03
5.169123088988979674e-03
5.094846017457922357e-03
5.370091754887269461e-03
5.134184072973750276e-03
5.025694529896357517e-03
5.033973637215258604e-03
5.068665177341492162e-03
5.269221490291536684e-03
5.261378430892495878e-03
5.114336084179204982e-03
5.025000026735628421e-03
5.104449913982575873e-03
5.132018755438521977e-03
4.956313875055688017e-03
4.853907087025870204e-03
5.008012310651078700e-03
5.097096352889803061e-03
4.953198573289829473e-03
4.933727407981764422e-03
4.996326205675219630e-03
4.989650304226306461e-03
4.956184593906712635e-03
5.091082742124170522e-03
5.010308467564216287e-03
4.792577808994386360e-03
4.890517984146337815e-03
4.851949562895640188e-03
4.714448427106883270e-03
4.809932215165888848e-03
4.814348499578414639e-03
4.740776291639711010e-03
4.820030032910741294e-03
4.935675250094648595e-03
4.922609732553086433e-03
4.844766648778429767e-03
4.792597672066494473e-03
4.800426778683095433e-03
4.829301717455217018e-03
4.624694414843285098e-03
4.690549141996266762e-03
4.969318089127152185e-03
4.853923023142472752e-03
4.894855597124655316e-03
4.904607005383011809e-03
4.610748018938547362e-03
4.493646740207248372e-03
4.593198548078662909e-03
4.634622665683741337e-03
4.709574067043063167e-03
4.673502401909985712e-03
4.528410155594492226e-03
4.633993381158287538e-03
4.486792498801081899e-03
4.240416200022693177e-03
4.412785665303276678e-03
4.545137253212191975e-03
4.694446805823251564e-03
4.661853159420605713e-03
4.552527895124506424e-03
4.470110780206705894e-03
4.507640854601596345e-03
4.587672474936411483e-03
4.517890456933897070e-03
4.540500701636402889e-03
4.557306644923685320e-03
4.409541952197417597e-03
4.252402439948963289e-03
4.471088651540802011e-03
4.474336301745156404e-03
4.365312924501193147e-03
4.465590600297309441e-03
4.453390817559996911e-03
4.289587507362849737e-03
4.295350318585734045e-03
4.403554904017827239e-03
4.419301145159737140e-03
4.580047545658494368e-03
4.458443529113738368e-03
4.339182684763596108e-03
4.556484306299772406e-03
4.391039027332700566e-03
4.408260536009087592e-03
4.635732277381828491e-03
4.674529684810989349e-03
4.566894644575685523e-03
4.432198444786194028e-03
4.424860738408926096e-03
4.408001113882941205e-03
4.462031293476516509e-03
4.381595154514325227e-03
4.397915206885580353e-03
4.518364885291625138e-03
4.466831053031729282e-03
4.380743268922819220e-03
4.236627521299980367e-03
4.238022302795999355e-03
4.391530228352320819e-03
4.355868584776396296e-03
4.194779190405182115e-03
4.173960567990434196e-03
4.207721711013672622e-03
4.076763831559147670e-03
4.092231733680286657e-03
4.092196748853780403e-03
4.151495438680026170e-03
4.273826235154299345e-03
4.029158027599346117e-03
4.039911932012783986e-03
4.171079691796179649e-03
4.036512514263286382e-03
4.152913454280613391e-03
4.139663229431116490e-03
3.960613395522293717e-03
4.000330424495067427e-03
3.968514829989990174e-03
3.948020590321875585e-03
4.077339017077467181e-03
4.107326436083460694e-03
4.075461645967635993e-03
4.146461446532096612e-03
4.240437033672573956e-03
4.281064563781148725e-03
4.134993312732706053e-03
4.187419957174016646e-03
4.154494073521437097e-03
3.890363545294185654e-03
3.907829058837157185e-03
3.915153248244140731e-03
3.833319710146653250e-03
3.902180042828668014e-03
4.102670736399928117e-03
3.965109510317811961e-03
3.843647643222618780e-03
3.941413739867519195e-03
3.954362147180338558e-03
3.898587348703087038e-03
3.884056595476379024e-03
4.015828323471914985e-03
4.046133387806796593e-03
4.021040370069327644e-03
3.844128201641011655e-03
3.851152869059754329e-03
4.052951978057768405e-03
4.015190584201233474e-03
3.859533046386162767e-03
3.822392238724062630e-03
3.814336906302470773e-03
3.933035107766869737e-03
4.081025618432998665e-03
3.826686608876507956e-03
3.725960110552354113e-03
3.782792472433925413e-03
3.822542823983757047e-03
3.732994439759335613e-03
3.719163651323335699e-03
3.771250572411122270e-03
3.780579391268795632e-03
3.839325437218227537e-03
3.746315188505175073e-03
3.740960785437107920e-03
3.718622792526785938e-03
3.676803008935519181e-03
3.734725278891714347e-03
3.714779900800279505e-03
3.554288224526219730e-03
3.650720912689963196e-03
3.858429609456399869e-03
3.789081271329257372e-03
3.598517383690925248e-03
3.667239294463461950e-03
3.852318066703523756e-03
3.984163976467168175e-03
3.865630322941093679e-03
3.591342950749690319e-03
3.670906744897941762e-03
3.781007177388370343e-03
3.760529230154495157e-03
3.757605981011863123e-03
3.757115670680306538e-03
3.657311040969977740e-03
3.702773944065129372e-03
3.787156726029839836e-03
3.645815476472842251e-03
3.529545921066656790e-03
3.550228760907592901e-03
3.618478437173764262e-03
3.647256133946891101e-03
3.623834731880635346e-03
3.580967143921402578e-03
3.679609950446533460e-03
3.760722499343358959e-03
3.649016809734214727e-03
3.641216045409886425e-03
3.655605935944792294e-03
3.514920133134717163e-03
3.533997053709172186e-03
3.601308802172558093e-03
3.606655859544508329e-03
3.623951816468735758e-03
3.515623774033028483e-03
3.497528916849894365e-03
3.661796888429281246e-03
3.776616648905406839e-03
3.593738665159685111e-03
3.365991060266625493e-03
3.398751472670754736e-03
3.530583038284657894e-03
3.498728870213055255e-03
3.407411540822306156e-03
3.449429801136332571e-03
3.330620034182073252e-03
3.227603937313689234e-03
3.361773669243248684e-03
3.524907416318118301e-03
3.669234574011469817e-03
3.548246220917699190e-03
3.421067095367229596e-03
3.375248276635860016e-03
3.378922359709271833e-03
3.488150314024122001e-03
3.396643888263637528e-03
3.383014520254607783e-03
3.428571166557088049e-03
3.398987386251683864e-03
3.489571239736603738e-03
3.527496677435482900e-03
3.452935515154665312e-03
3.372748905356286100e-03
3.388087690721782851e-03
3.333844795332025802e-03
3.277012438040253529e-03
3.340840684115563546e-03
3.397209236011991627e-03
3.450911174618395347e-03
3.394843895851105357e-03
3.356618155138089022e-03
3.363434245308088728e-03
3.358704032474256907e-03
3.409696556995276545e-03
3.282886648619015319e-03
3.238086528126231812e-03
3.279412905224831937e-03
3.285611813272728589e-03
3.380706262392970882e-03
3.436648013250656695e-03
3.398505677018273489e-03
3.314578870284193984e-03
3.303561416239427038e-03
3.370382467935343577e-03
3.372068396621334500e-03
3.321416341060526387e-03
3.334510574582139845e-03
3.323478841883441802e-03
3.311575282330643868e-03
3.292011384436289295e-03
3.189420728821583916e-03
3.146343914004330351e-03
3.256741095208705132e-03
3.332568103495161822e-03
3.381207281819321574e-03
3.321366949153799469e-03
3.294234415067307398e-03
3.363280588111928256e-03
3.308392098069992075e-03
3.254436213511042921e-03
3.324916770541773859e-03
3.326109081521993419e-03
3.112348689413679381e-03
3.063221503478338534e-03
3.300588616811866039e-03
3.316100378953353717e-03
3.100302290177585178e-03
3.052691263273594503e-03
3.064991772544137152e-03
3.088608405647076324e-03
3.327505264166228088e-03
3.382342926553497109e-03
3.177291551115035608e-03
3.165541570082146001e-03
3.238949954733792540e-03
3.218437303187349132e-03
3.215906906592961873e-03
3.282645453662334095e-03
3.241558717312444972e-03
3.122288184309304770e-03
3.138123245059014788e-03
3.218269574886094622e-03
3.269697713695491822e-03
3.176072414287307421e-03
3.066283971087984273e-03
3.106938592954476379e-03
3.097314207427225886e-03
3.046201674684052667e-03
3.154926565511464651e-03
3.202378822145347543e-03
3.107921129204789697e-03
3.088621917690199600e-03
3.097095710493019682e-03
3.092380189506474791e-03
3.170288233902022589e-03
3.216922877135918683e-03
3.140733188918362444e-03
3.105462104770549681e-03
3.085706553968938122e-03
3.034752248583935490e-03
3.003878312281895412e-03
2.972925554251459358e-03
3.067740328090753574e-03
3.173437446926547292e-03
3.140224060040525556e-03
3.161845417318239794e-03
3.107079592432057842e-03
3.039656763036003261e-03
3.026120535100404723e-03
3.056152288422311122e-03
2.954710975735247956e-03
2.884975065639878208e-03
3.070255369874160846e-03
3.048752549329170319e-03
3.033226920784009347e-03
2.993379952440185753e-03
2.977477640266915949e-03
3.033423314147770666e-03
3.054731616617478631e-03
3.035617909158904414e-03
2.895003383903321618e-03
3.018527371508046998e-03
3.149872983342981003e-03
2.955745128013381219e-03
2.930509552096022090e-03
2.997494342717297536e-03
3.042752583014114980e-03
3.136828128962312109e-03
3.057383339921563008e-03
2.999036710802173260e-03
2.940704132383355728e-03
3.019656331088555780e-03
3.083412459061832169e-03
2.967001190331810135e-03
3.024133556676183044e-03
2.973059799515001631e-03
2.891410546052735221e-03
3.011518196107051092e-03
3.042515796058213682e-03
3.030610116365291522e-03
2.989546783779624579e-03
2.987142800649522732e-03
3.062466742498613607e-03
3.025684591247246313e-03
3.012123201545431183e-03
3.023706626831284931e-03
3.020756679364382767e-03
2.980094766629690691e-03
2.963859740053687714e-03
2.961146238935636037e-03
2.827062319564313357e-03
2.911831932616399179e-03
2.999431481063532644e-03
2.958650999526726746e-03
2.955566705912227726e-03
2.896510892836744785e-03
2.870754123657003574e-03
2.832697683435859027e-03
2.834139648127897548e-03
2.845496589428385750e-03
2.777307047801175471e-03
2.709076486882112250e-03
2.880327239954398166e-03
3.082284947371505268e-03
3.000428944453391224e-03
2.861179688093356318e-03
2.701823715117120800e-03
2.764137401266350720e-03
2.984490631362360195e-03
2.944550060052546041e-03
2.888109402296779905e-03
2.867675098152409029e-03
2.742413681867600980e-03
2.682482343958560340e-03
2.773318825109231250e-03
2.926758590447385219e-03
2.951655470329002384e-03
2.900923960053676445e-03
2.907312135972360545e-03
2.874996029229511928e-03
2.832190447414377303e-03
2.782895406502740830e-03
2.809408943713556303e-03
2.905137242884563934e-03
2.856057724879857047e-03
2.776594987066656559e-03
2.829894437014413705e-03
2.843447016295010728e-03
2.832208548593546146e-03
2.848003664783144324e-03
2.825738692628818396e-03
2.856116074903338863e-03
2.881471901499028238e-03
2.826451798785609929e-03
2.772941899894798556e-03
2.719244563843427245e-03
2.752180266044837106e-03
2.861579350528125135e-03
2.915056955762172167e-03
2.854803941580315394e-03
2.750223579908862674e-03
2.745993347929439124e-03
2.720962428955068027e-03
2.702561757715792046e-03
2.726412631017112367e-03
2.750536323956121517e-03
2.705461586449071747e-03
2.659616577666230886e-03
2.607759473733105987e-03
2.598337411811312957e-03
2.727734959971748249e-03
2.780378877743982981e-03
2.809386414603372555e-03
2.784323115054091261e-03
2.640189486752426377e-03
2.667099208408448951e-03
2.780832171266554333e-03
2.785833846550870348e-03
2.834851904081527735e-03
2.864385239015133314e-03
2.825983376288236475e-03
2.811243960553052625e-03
2.757546024186650121e-03
2.689808922279420065e-03
2.609912162432013842e-03
2.615232637039540797e-03
2.665300877156710335e-03
2.737007206422042288e-03
2.840262911407064918e-03
2.745106215662167139e-03
2.685634992251828990e-03
2.661743363944210107e-03
2.590051989026675126e-03
2.685268351135694509e-03
2.717588982909099546e-03
2.622767346672464847e-03
2.649735925153902990e-03
2.604971329583099290e-03
2.605978784722661097e-03
2.681499058066292174e-03
2.672121885168172659e-03
2.656880197091262500e-03
2.625297817156430156e-03
2.658054042092978381e-03
2.636025271324427509e-03
2.653776048697294512e-03
2.648528851837275884e-03
2.650441076550046158e-03
2.682481964019917293e-03
2.630166860994017589e-03
2.615857894802121365e-03
2.627807451450802755e-03
2.574421345546233468e-03
2.510409625600855312e-03
2.533237208705466786e-03
2.544328685943636308e-03
2.617736503876410496e-03
2.621850406836018221e-03
2.579983906599209002e-03
2.523104041419429490e-03
2.539251381269154451e-03
2.599798558511636198e-03
2.618912890330660041e-03
2.593082587955555796e-03
2.548863124480127765e-03
2.612521599745052693e-03
2.610654786207565643e-03
2.613190981334669385e-03
2.593861146151035975e-03
2.628684580709435455e-03
2.617543649556242080e-03
2.559570764212112590e-03
2.586216809020392901e-03
2.621491785181335413e-03
2.629300820837813732e-03
2.619473069207810256e-03
2.590237479601566369e-03
2.507531454614026021e-03
2.448015876407562842e-03
2.474366309165840043e-03
2.462406345537788369e-03
2.422733085199815350e-03
2.563450502052038935e-03
2.616264438624975840e-03
2.567094960028544308e-03
2.558726576478562685e-03
2.557731286937751057e-03
2.535063961882819215e-03
2.456928068245422484e-03
2.419196848320608832e-03
2.487246594570153777e-03
2.580123014565909381e-03
2.484603500141369884e-03
2.432040404669321820e-03
2.495500546936586621e-03
2.536850157453732126e-03
2.626651017697562845e-03
2.599062177654507932e-03
2.582516415505986367e-03
2.596057936743589086e-03
2.584634845587492537e-03
2.546666335816385931e-03
2.499420753750611433e-03
2.448792492468425831e-03
2.416323487893009582e-03
2.554184869893297728e-03
2.541397308853672599e-03
2.455693475736206617e-03
2.446069559864360102e-03
2.424288466435128506e-03
2.407700136590839798e-03
2.385025985328584168e-03
2.477899791517010342e-03
2.517831742759624961e-03
2.489179312811842619e-03
2.436734857496914049e-03
2.378130247876497974e-03
2.394032147517441769e-03
2.462345214081237445e-03
2.562078352117079169e-03
2.435049714813187702e-03
2.327025765433346841e-03
2.413825291636318478e-03
2.488869579743294494e-03
2.521699855430692937e-03
2.435196296369892318e-03
2.353181888466709254e-03
2.367811633060776591e-03
2.507668760484727932e-03
2.520025946635310026e-03
2.318154686217010953e-03
2.234687756310479046e-03
2.319868533702839405e-03
2.382679462933990147e-03
2.387193546912236980e-03
2.438789500509018146e-03
2.407041830688134553e-03
2.463911050520656721e-03
2.458665060208019629e-03
2.389580969582757054e-03
2.421248817346655178e-03
2.443509234447096244e-03
2.367183799544858407e-03
2.319140455299737499e-03
2.415908585026247096e-03
2.421664932991126652e-03
2.430467267305522292e-03
2.306537331363654828e-03
2.258894077164320512e-03
2.412226472820913018e-03
2.464096630854741964e-03
2.454802855664789309e-03
2.438956192956479290e-03
2.475823249582009399e-03
2.431906380199639305e-03
2.318136713734784537e-03
2.331717501611775198e-03
2.345668848893014882e-03
2.384461142650216338e-03
2.366533861972156937e-03
2.327522677545130515e-03
2.322781539759166507e-03
2.293686198537201511e-03
2.328614026326149278e-03
2.299430447356224424e-03
2.310169868569475829e-03
2.401866514364519624e-03
2.385002705593765922e-03
2.290849858110323867e-03
2.220715947482403141e-03
2.241720731286089840e-03
2.358439114432042769e-03
2.363210457862978571e-03
2.351221202327399753e-03
2.434130230680435752e-03
2.389074599001793624e-03
2.214199211980723801e-03
2.135051909279388552e-03
2.225774624624705499e-03
2.293767454599446570e-03
2.225405308917634706e-03
2.202776455789702895e-03
2.316210654330308656e-03
2.341138655265463837e-03
2.296008948402288117e-03
2.254026343185211705e-03
2.288032734976274025e-03
2.284619733743779163e-03
2.270195014483888073e-03
2.255989799913218040e-03
2.184412379676217274e-03
2.223250855712167323e-03
2.300624159516200407e-03
2.315029647346139932e-03
2.284737289326844827e-03
2.255667305295301888e-03
2.237347898646205400e-03
2.214831431868074726e-03
2.215796190776594086e-03
2.215171604747571618e-03
2.156812931569022582e-03
2.146036724006876624e-03
2.245673582441183938e-03
2.308198959843335910e-03
2.288758356480657171e-03
2.296535101856581051e-03
2.273265840265798355e-03
2.279710221510511652e-03
2.197838391383609685e-03
2.143221617994742027e-03
2.192686684042050114e-03
2.271581578488043873e-03
2.309983800029594483e-03
2.259148903676010210e-03
2.209923847760616837e-03
2.094052369002797395e-03
2.096310177797414478e-03
2.192654919140523285e-03
2.154566214182461817e-03
2.237384750773181719e-03
2.294235274027827710e-03
2.243668859973078737e-03
2.154813955563820993e-03
2.004455540939050970e-03
2.072288798560314917e-03
2.200862203729190680e-03
2.241464718156385792e-03
2.197839348259678083e-03
2.126867314303875194e-03
2.149204216788514702e-03
2.184800832796584494e-03
2.232864978883313152e-03
2.251703332512669173e-03
2.178404056947619467e-03
2.083043614534108631e-03
2.128326244732986310e-03
2.184654405669522997e-03
2.093380114019772944e-03
2.079307737039990962e-03
2.077592840623720440e-03
2.154871464219152745e-03
2.131940748699346581e-03
2.020217669217383698e-03
2.038705348497863411e-03
2.046156358002757577e-03
2.031940780466433977e-03
2.069122280844372559e-03
2.036388460348896243e-03
2.057428757427185676e-03
2.156258613059262516e-03
2.105256428234125038e-03
2.082765017268765721e-03
2.154048259967769521e-03
2.100328988863548602e-03
2.010933311023753098e-03
2.070870424243553744e-03
2.135687039140734753e-03
2.103120839552268841e-03
2.054592826163173513e-03
2.102833286960014043e-03
2.053031452527952910e-03
2.012978132874813485e-03
2.102729535852652844e-03
2.129540413230306389e-03
2.083146572142386549e-03
2.098165061773204099e-03
2.160595197395187399e-03
2.099089470425632206e-03
1.989377767783465350e-03
1.991578171988633763e-03
2.054797043957373465e-03
2.055207265228837892e-03
2.029063105498688131e-03
1.978733567674949029e-03
1.919564774307226098e-03
1.992590159742007629e-03
2.087712408347774246e-03
2.068763408883237537e-03
1.990214947754728562e-03
1.957065668748222617e-03
2.025513557028889647e-03
2.001046754462039966e-03
1.995923816973894493e-03
2.052509632650673273e-03
1.940011006828973534e-03
1.967533042289935051e-03
2.017853950967592874e-03
2.059916853563269288e-03
2.088689769317117299e-03
1.931420545638530334e-03
1.925664988563376015e-03
2.045490259216460865e-03
2.091544128664167730e-03
2.010678317581133818e-03
1.881825568964836997e-03
1.936046719946152902e-03
2.040798056220230212e-03
1.997560994781271033e-03
1.986356812933233636e-03
1.910274986025276185e-03
1.947500194916912918e-03
2.068671856105436333e-03
1.990202034605988157e-03
1.871201610015815276e-03
1.890465337286285517e-03
1.935825542747498813e-03
1.993736402215237537e-03
2.020177522698204768e-03
1.932474858522305544e-03
1.921398149290427619e-03
1.982786425586614398e-03
2.049939356976935613e-03
1.884648923593876127e-03
1.853196915676934113e-03
1.973729590777668994e-03
1.921230971252779491e-03
1.899170505694428761e-03
1.904110490392272237e-03
1.982182072356071523e-03
2.086620204398237886e-03
1.998628294758065301e-03
1.827137265384158171e-03
1.863334781826162965e-03
1.955304965279182263e-03
1.938555488173170083e-03
1.979612678324282980e-03
1.986652520149751171e-03
1.885826885875402717e-03
1.960572096452675109e-03
1.995468408091536066e-03
1.915356195478809141e-03
1.999902021480176161e-03
2.023335418642717085e-03
1.922941405696308639e-03
1.851815724105129951e-03
1.913095048104060522e-03
1.957469197838000198e-03
1.926775226768742601e-03
1.936875301113488322e-03
1.904687310393470435e-03
1.889258349699061805e-03
1.919907154592338924e-03
1.851949740608547666e-03
1.845061599789254341e-03
1.892090743487539030e-03
1.841288674180056352e-03
1.857252341155269390e-03
1.852415636456630939e-03
1.854866157166656362e-03
1.975712667395059050e-03
1.932314619930769993e-03
1.874961251205872585e-03
1.902272318307417524e-03
1.846209946472245327e-03
1.802275607487450635e-03
1.861882726469609763e-03
1.893981603024141348e-03
1.889757758662308478e-03
1.876859601849589299e-03
1.753325111807031971e-03
1.756615892634359440e-03
1.808582433284594169e-03
1.786954893322842452e-03
1.833330709713948403e-03
1.918882822933187749e-03
1.904428904794718208e-03
1.882731392478686821e-03
1.886306175944751744e-03
1.831137201799279152e-03
1.867341351048322799e-03
1.908028175933003823e-03
1.880809056255419590e-03
1.885122398148967281e-03
1.865678219542105153e-03
1.822763231749649883e-03
1.822827276410323187e-03
1.814499163566095363e-03
1.853908721850410857e-03
1.904107647208559250e-03
1.866439987685030453e-03
1.842748406787461960e-03
1.842859369004431255e-03
1.884368357090839300e-03
1.901055263525610207e-03
1.767907944337881966e-03
1.780493323996841471e-03
1.894420195087882655e-03
1.866751252049373821e-03
1.870811111764234804e-03
1.825699167492295929e-03
1.775513937385499999e-03
1.843604093898985581e-03
1.859963453024716766e-03
1.834244687712059023e-03
1.802883862955677969e-03
1.767327131856442392e-03
1.843249425728971753e-03
1.838775238104066803e-03
1.828693141467173204e-03
1.858815130778850629e-03
1.788938957134050736e-03
1.723744725772334303e-03
1.710378179830728896e-03
1.761669690943709577e-03
1.837064572355101046e-03
1.788328552017534601e-03
1.727050201068456312e-03
1.738088158399076887e-03
1.724151298503656627e-03
1.693582586855028665e-03
1.742715549754616546e-03
1.803428143124528220e-03
1.724316573809411487e-03
1.747491186382326995e-03
1.808863853438249939e-03
1.779017919238623947e-03
1.756296665779572387e-03
1.766888765466687310e-03
1.785326389312124045e-03
1.746969640435377816e-03
1.785791791834152615e-03
1.829660164999647506e-03
1.768470440914182620e-03
1.793793901708118669e-03
1.744913024528992615e-03
1.671753971412638260e-03
1.741577810896284811e-03
1.789488312684753410e-03
1.758205722827443614e-03
1.714379958475210474e-03
1.733365418219578709e-03
1.713603456396771028e-03
1.707510126042509086e-03
1.701841336999397949e-03
1.730223576625686569e-03
1.786417293292385600e-03
1.718514582999359271e-03
1.769484977361268944e-03
1.787352316522491241e-03
1.720190310217842213e-03
1.753542239317442677e-03
1.722903680082983656e-03
1.672004148500163059e-03
1.716495317434480351e-03
1.732588754145766635e-03
1.736208515680341463e-03
1.733458053442987236e-03
1.670008590743848539e-03
1.697528931658570835e-03
1.696423260962701390e-03
1.625381360573561638e-03
1.639919992416717914e-03
1.714758748184244197e-03
1.683092484460178969e-03
1.646381123578824837e-03
1.679661227304914302e-03
1.732998870926299529e-03
1.748166767389877987e-03
1.752863428955222591e-03
1.699566229703521406e-03
1.649858185606107447e-03
1.690053287981365488e-03
1.720263040956374230e-03
1.702628927548343338e-03
1.626839567987748130e-03
1.690852913200326622e-03
1.756038380748322541e-03
1.625196339640884403e-03
1.550812532612603481e-03
1.570451022671812830e-03
1.609875991137979826e-03
1.638624048647734045e-03
1.633357249640060788e-03
1.656567724241669523e-03
1.671155934558472616e-03
1.659873594182509696e-03
1.625397354996720167e-03
1.602452248885217210e-03
1.645604876643829307e-03
1.667650848541179067e-03
1.650028264001750363e-03
1.665682996019039091e-03
1.671852715276604803e-03
1.662342891328795523e-03
1.662939103915461736e-03
1.709756135454106691e-03
1.670573136171087060e-03
1.608681434064830346e-03
1.633691326181585697e-03
1.634905737216563919e-03
1.641995828218571459e-03
1.633590340896295652e-03
1.582341198617211132e-03
1.601049201443495570e-03
1.597802813670853514e-03
1.548478338989304559e-03
1.609552547765027986e-03
1.647215644252394756e-03
1.617817291343503485e-03
1.617111471104733852e-03
1.637001182502729199e-03
1.657823537913190445e-03
1.672463833264746817e-03
1.657547652197192186e-03
1.618724563707863795e-03
1.585626306002168619e-03
1.584614384192057973e-03
1.612862751870735223e-03
1.614596250937240648e-03
1.624785375724825936e-03
1.645153577227895150e-03
1.644143911894247649e-03
1.675381924995627929e-03
1.679593661366795589e-03
1.770461439043005594e-03
1.754544504733576574e-03
1.659986816774329391e-03
1.697873841337178662e-03
1.655717285602913841e-03
1.551727712497942948e-03
1.528778636133145893e-03
1.592460123448426147e-03
1.665905671011261606e-03
1.667675575711339252e-03
1.636242247092821456e-03
1.690475664651727846e-03
1.705778866308739180e-03
1.608089998850942325e-03
1.575397152438169157e-03
1.582462861615796914e-03
1.564306438758377620e-03
1.561362866900553896e-03
1.562246753327906990e-03
1.668694351219107263e-03
1.689975900917873967e-03
1.653612318354803941e-03
1.610926154048065908e-03
1.545685508887605433e-03
1.561822233472753537e-03
1.583963863299483197e-03
1.575922845455035625e-03
1.558578005205431055e-03
1.542448189254407801e-03
1.485580101972046275e-03
1.510580194589471788e-03
1.550269985734025824e-03
1.556592087015474992e-03
1.526123501332796346e-03
1.516521271619041987e-03
1.559125384845403556e-03
1.561819036426267699e-03
1.607164354639141739e-03
1.555866377259017578e-03
1.468814386084224197e-03
1.508657753817412624e-03
1.541937416430051635e-03
1.502627148413896710e-03
1.555627780681550837e-03
1.600094465243684979e-03
1.548129386892813011e-03
1.538020329888939268e-03
1.523757248031493280e-03
1.512425486313280628e-03
1.547424430182842842e-03
1.597566430715626276e-03
1.554576991958114395e-03
1.541131132499907585e-03
1.543986729064857543e-03
1.490880492089801616e-03
1.465677584006341416e-03
1.515210263508771351e-03
1.517708001156802943e-03
1.528983658429142840e-03
1.581027810093437900e-03
1.520391966188038924e-03
1.492074812477843819e-03
1.537286800525512536e-03
1.570529013561782102e-03
1.533988255389192234e-03
1.537659983249768094e-03
1.565200844286305897e-03
1.530076245423620885e-03
1.510786782332930499e-03
1.551535798437378433e-03
1.539701844122219263e-03
1.495459745995002514e-03
1.503430533514356435e-03
1.519587632712050482e-03
1.527949735974340516e-03
1.496768283029265272e-03
1.507087063144043216e-03
1.529977463373020366e-03
1.472598894505602711e-03
1.447722718539537143e-03
1.514980834526808524e-03
1.585703179833855862e-03
1.570515373497775001e-03
1.532420998815965966e-03
1.537439847774042410e-03
1.558919586830575859e-03
1.522709423860581310e-03
1.505508182366448134e-03
1.498406634261498444e-03
1.536615477599931031e-03
1.546579748393054092e-03
1.499778364520697920e-03
1.531750003548555455e-03
1.525258895177570347e-03
1.522976789069981334e-03
1.479982487885470868e-03
1.418892277377703645e-03
1.451612259879838697e-03
1.506281776535715010e-03
1.501152863707384431e-03
1.423096390567144161e-03
1.403426281584467051e-03
1.480215747063280381e-03
1.483010304468862549e-03
1.393699041382061386e-03
1.441364392979393267e-03
1.529790854790896324e-03
1.506350825227987123e-03
1.464689239279632921e-03
1.473674799394500369e-03
1.487482825435367884e-03
1.516386351030401354e-03
1.545722869335850727e-03
1.529401457468290357e-03
1.498283024249799861e-03
1.500801525957635042e-03
1.500603923769913087e-03
1.484317913528210298e-03
1.500261477082714609e-03
1.511505887748743017e-03
1.492950773241896560e-03
1.449873711023924594e-03
1.464769657072722935e-03
1.465654749463875771e-03
1.421868302014883331e-03
1.432394928733921394e-03
1.434120444936844846e-03
1.387340276871470122e-03
1.422850585870684458e-03
1.498903622744274548e-03
1.510063502336061059e-03
1.490928604802755058e-03
1.469265494696853991e-03
1.471085786139845510e-03
1.439294904993727127e-03
1.433928415586431700e-03
1.452491380274228971e-03
1.417510631836525672e-03
1.414318497781059340e-03
1.456322177142976198e-03
1.468447862027296011e-03
1.450301511533200324e-03
1.504873146642038461e-03
1.547249383859365625e-03
1.477672570224223061e-03
1.481017059211732143e-03
1.529674114178437502e-03
1.462488927077488631e-03
1.461031374648008151e-03
1.531112918633107355e-03
1.492748431504204885e-03
1.432097853916024493e-03
1.461493283967634687e-03
1.484627979169403193e-03
1.480337399304177803e-03
1.466664859777296352e-03
1.456832093533466264e-03
1.454081893279507518e-03
1.440692777100262105e-03
1.448589565673747987e-03
1.475656836100541552e-03
1.449834262995804927e-03
1.417805543758457378e-03
1.414586833995490952e-03
1.421028267330465234e-03
1.411725922222514893e-03
1.362205374571919285e-03
1.380034670534267902e-03
1.472100186711377753e-03
1.468811393160271254e-03
1.438345149154794146e-03
1.439908701990010118e-03
1.472575112627074389e-03
1.456184114184521337e-03
1.370600769606648405e-03
1.377776280595352770e-03
1.477765282978759590e-03
1.505840452163128597e-03
1.468936625698786733e-03
1.415357288630001093e-03
1.399232461610783488e-03
1.413758791855795329e-03
1.353946934942317978e-03
1.335201355733260393e-03
1.373507881907696983e-03
1.465946184474401772e-03
1.443653175408019743e-03
1.439992840687395748e-03
1.439360525734618371e-03
1.399653896488762183e-03
1.459332458533895566e-03
1.472152725618185339e-03
1.446144013072413713e-03
1.421945956673746712e-03
1.365781812340870725e-03
1.342664485939811317e-03
1.384447464655055556e-03
1.391305454641309424e-03
1.423801641445822386e-03
1.448945961642970643e-03
1.373588769390801960e-03
1.347581568590837213e-03
1.402028596959453699e-03
1.429374661282709763e-03
1.440584714079672091e-03
1.406458242881284716e-03
1.347974076154422442e-03
1.409075459337773631e-03
1.429218732453562974e-03
1.384237760939588001e-03
1.409964696052421742e-03
1.421361779657233414e-03
1.393206303691948457e-03
1.374494089463994565e-03
1.380174482497665374e-03
1.390946892868063015e-03
1.410411416858173934e-03
1.379141392440973776e-03
1.316830189921171625e-03
1.374550997488416726e-03
1.353665650812314620e-03
1.369123953082861849e-03
1.404034268838191043e-03
1.339005706971163135e-03
1.337191691243872849e-03
1.339152391701230833e-03
1.370777362730894256e-03
1.344607687790441838e-03
1.317373515969452865e-03
1.341087268243218791e-03
1.359790723296316547e-03
1.345708007135875588e-03
1.345126527429060369e-03
1.399087516363208298e-03
1.436980001275562149e-03
1.431298599770543245e-03
1.369233469274458567e-03
1.335518562557407724e-03
1.382945159751662861e-03
1.368438881313650780e-03
1.321540159130715070e-03
1.349170469680268433e-03
1.371106505456468755e-03
1.348181256130095594e-03
1.369432863916385766e-03
1.375936402959112171e-03
1.367546963286201756e-03
1.345000204729257477e-03
1.323316707373401770e-03
1.343329895069881154e-03
1.333557296893393739e-03
1.344979750336093224e-03
1.338421029342039877e-03
1.337022171491990090e-03
1.352066389742201478e-03
1.349180202756895862e-03
1.373996297853787149e-03
1.351687654746596638e-03
1.317556869834069248e-03
1.347057988636122866e-03
1.368005645830508476e-03
1.334816538382039642e-03
1.285389042298037531e-03
1.284167188163152281e-03
1.310260121268853623e-03
1.333832900302908252e-03
1.336898377148795910e-03
1.340354743264633632e-03
1.348976186369124555e-03
1.379477054978273717e-03
1.370247459728026916e-03
1.295667661636082640e-03
1.308359498414915284e-03
1.365380992368836867e-03
1.381317484002221293e-03
1.352572619293118325e-03
1.331728068659682445e-03
1.325605006132287269e-03
1.308326299963099128e-03
1.350477086126459798e-03
1.324373045782970947e-03
1.250010247794982850e-03
1.272728926775324983e-03
1.258847588610905897e-03
1.265381508086769156e-03
1.323256166226991241e-03
1.334722240122014278e-03
1.340774804155931820e-03
1.335608271836725286e-03
1.301054302684888277e-03
1.318874358429293452e-03
1.338877676268611025e-03
1.285301357083422271e-03
1.223284501127365779e-03
1.223336895708338444e-03
1.278461195717583033e-03
1.278556786480663284e-03
1.274420821571562367e-03
1.296092354856943950e-03
1.279352365557856648e-03
1.228020530701543064e-03
1.243529514605729719e-03
1.300365168484591671e-03
1.270545486364500418e-03
1.271996167276196648e-03
1.331581211834221255e-03
1.319729591225967660e-03
1.287680197306832579e-03
1.269073107045003840e-03
1.253421191612131549e-03
1.259335706501368791e-03
1.251751846324661776e-03
1.280133817763039932e-03
1.292230621244285947e-03
1.246491656404901316e-03
1.242442126430323094e-03
1.281527807514550206e-03
1.269720288105278790e-03
1.323415520187614216e-03
1.349669547897716084e-03
1.285444575730057331e-03
1.254825395815750396e-03
1.215548870541231872e-03
1.182337381912583474e-03
1.182736797946456293e-03
1.223340175050057410e-03
1.245969874069957888e-03
1.261657959759454216e-03
1.266137886771888637e-03
1.265338152483778608e-03
1.296201783691448622e-03
1.262546607418633211e-03
1.236195578650123523e-03
1.222737171791039076e-03
1.205481964877168181e-03
1.200738113735067177e-03
1.218812363501840714e-03
1.244411846153061201e-03
1.187986856626832653e-03
1.171073742837621182e-03
1.169203784313377651e-03
1.184486335675632258e-03
1.239142036691083916e-03
1.213891926100174774e-03
1.198750811569474981e-03
1.256581997618768948e-03
1.283197064716318269e-03
1.263005107217170893e-03
1.222961768589092384e-03
1.208078903364350571e-03
1.178659141827608121e-03
1.180589944910014717e-03
1.238422642680972767e-03
1.249306438221484431e-03
1.213215225709362568e-03
1.227891352941606114e-03
1.253980890731825996e-03
1.220690164787416971e-03
1.217439878817205270e-03
1.221957770845635664e-03
1.198398049543903309e-03
1.192156794119000798e-03
1.160866843069847422e-03
1.186989792052322223e-03
1.203870522398685838e-03
1.160270332852095850e-03
1.178993783602776775e-03
1.205903952784240750e-03
1.201325007781475817e-03
1.221162032946223686e-03
1.230086163596092212e-03
1.202404674554819570e-03
1.211838341524979542e-03
1.226750265540365063e-03
1.207254933750912581e-03
1.204087961484368204e-03
1.226387622076278300e-03
1.240192281734269148e-03
1.184073201802485860e-03
1.144622820406297238e-03
1.196975648259025532e-03
1.174600991719893309e-03
1.140981710604039700e-03
1.111618559571047899e-03
1.147672884972565470e-03
1.188828225931572559e-03
1.173263722384535780e-03
1.198642181402496737e-03
1.170915873842386925e-03
1.150541656759529073e-03
1.167241764149486811e-03
1.171434637581287522e-03
1.176544884615477295e-03
1.169030095244911940e-03
1.152545508501204513e-03
1.126012578033432337e-03
1.132093060301639365e-03
1.187997204887050783e-03
1.218598801310623531e-03
1.196674676208793172e-03
1.189883453329039758e-03
1.198171186539289269e-03
1.152706158079940500e-03
1.123284376117436242e-03
1.121097386291989651e-03
1.149206420681228406e-03
1.162615313245228457e-03
1.111577829053264068e-03
1.100989337418612065e-03
1.077810856316378059e-03
1.099011696380654095e-03
1.168195949371483898e-03
1.187249273226635791e-03
1.146214151899758830e-03
1.140333418409523710e-03
1.126944899503934177e-03
1.106460025932353569e-03
1.164865226580115085e-03
1.203440612706869681e-03
1.201139683969263544e-03
1.129660705936158917e-03
1.120842576752417025e-03
1.169597957804398378e-03
1.129625904040431695e-03
1.070801166517104056e-03
1.109918244284262192e-03
1.131680055519480865e-03
1.088822814590822020e-03
1.126331934844968744e-03
1.176433793025474447e-03
1.129691822814438270e-03
1.108753026266926000e-03
1.121241206792861515e-03
1.105659492279223400e-03
1.097477465517027618e-03
1.123796506994676099e-03
1.082098838766898906e-03
1.077432771077074282e-03
1.093797198165658664e-03
1.073036800871095221e-03
1.087416642342996188e-03
1.107982538704457972e-03
1.134511213123291524e-03
1.135875193962326401e-03
1.129653750564526323e-03
1.086295835466160372e-03
1.062253195291368128e-03
1.080823106529213906e-03
1.088519825162090815e-03
1.097978321347457863e-03
1.120126132180782746e-03
1.106828119694823302e-03
1.091955939481180056e-03
1.091454377642588156e-03
1.119656240276320665e-03
1.119890776753465055e-03
1.064428011244071288e-03
1.077682902005254722e-03
1.077210767897640543e-03
1.058979877386362171e-03
1.047982774821543984e-03
1.067387355788366153e-03
1.103302884618000829e-03
1.095738753961373983e-03
1.057962239695068229e-03
1.069725265000121125e-03
1.128955604677476772e-03
1.094857460137567450e-03
1.096411677413642802e-03
1.132561532979221549e-03
1.093249830820062400e-03
1.075426490005923844e-03
1.058593431492223930e-03
1.052600321804779545e-03
1.085253111932304787e-03
1.116006649561826318e-03
1.087511595938446367e-03
1.049356300767877821e-03
1.039569520288025073e-03
1.042619643013492116e-03
1.069155746134617651e-03
1.068003008516002234e-03
1.097577472731633540e-03
1.063690261968123357e-03
1.052002169805477203e-03
1.093778217492459267e-03
1.056870765688950079e-03
1.053187300571562131e-03
1.066184740700755256e-03
1.029788947176956890e-03
1.022806237050201969e-03
1.067729812483399470e-03
1.088545130919487064e-03
1.054541353179390666e-03
1.059597285318949252e-03
1.077450285270832976e-03
1.106395608787778470e-03
1.093102868643950482e-03
1.032056745594486704e-03
1.041862930786533739e-03
1.051223595851404242e-03
1.023831310562282925e-03
1.012044150033946125e-03
1.005532375092081480e-03
9.983529084167028483e-04
1.005667694424652566e-03
1.035940417636941257e-03
1.073158419862493785e-03
1.052102292149347321e-03
1.039736206022373296e-03
1.014792429645015566e-03
9.966288807721536153e-04
1.025800243038263015e-03
1.011045734604572180e-03
1.000168608159328083e-03
1.025154236504445928e-03
1.030511057348762038e-03
9.978072597840266164e-04
9.982715106433071636e-04
9.967100942251344662e-04
9.808007658329573678e-04
9.885313676969949889e-04
9.877501610641849054e-04
9.957566996064712642e-04
1.017523477444970490e-03
1.032471749761173369e-03
1.031784444950321162e-03
9.978591868417831766e-04
9.796860404970334727e-04
1.028621991559034062e-03
1.024955426548605818e-03
1.004518622910989534e-03
9.886466706136728087e-04
9.882949118851934618e-04
9.934047501824381197e-04
9.969271074803333268e-04
1.000422363874118280e-03
9.795912760696544753e-04
9.902319320562664225e-04
9.904918116270190927e-04
9.770332906597818147e-04
9.814648101266344304e-04
1.002480290148838804e-03
1.005683028280944698e-03
9.928390434029421823e-04
9.869563531195106165e-04
9.857432487971511462e-04
9.748985938424912156e-04
9.721652970313480720e-04
1.005665390493558700e-03
9.751839934669661539e-04
8.968451505483990066e-04
9.525890097496493266e-04
1.037706027193869120e-03
9.974746310310459232e-04
9.871581186116377884e-04
9.807381590572902211e-04
9.528968771512738752e-04
9.683316267551538622e-04
9.892849675424541384e-04
9.571703652698493325e-04
9.247871253107965098e-04
9.574313774878356019e-04
9.700022500221619102e-04
9.852392714549040777e-04
9.770821601240765354e-04
9.718052782099123122e-04
9.861140040556585443e-04
1.011482152118438251e-03
1.021065966252115900e-03
9.833183001975332339e-04
9.701604391322992847e-04
9.832544315653110774e-04
9.661878080340335342e-04
9.317655352794692756e-04
9.377989912887721999e-04
9.425611558255857962e-04
9.688865601768672066e-04
9.798463759225313138e-04
9.565836267707418603e-04
9.701768326870052880e-04
9.505184375458554727e-04
9.414885653386269142e-04
9.122578268874236354e-04
9.072083430664426096e-04
9.461536423048582051e-04
9.473878623464680520e-04
9.609349522879021650e-04
9.855485029043129647e-04
9.749886874662569728e-04
9.533036292708254060e-04
9.630894272796014380e-04
9.583787283930976465e-04
9.529826434718939370e-04
9.789819085420329182e-04
9.999070493533217426e-04
9.923393004533877151e-04
9.427413142273680623e-04
9.169571892729544427e-04
9.243234847779376344e-04
9.297183760835612707e-04
9.525088643143719402e-04
9.543437409481463378e-04
9.142313285588601814e-04
9.099841955824971044e-04
9.300570407851306738e-04
9.346859542695372912e-04
9.210896670558451748e-04
9.114820161988955493e-04
9.278291071674490921e-04
9.577823535523972238e-04
9.366789168513827172e-04
9.247405948971101561e-04
9.495544884505944475e-04
9.429016852526627768e-04
9.381529998844333196e-04
9.272555710483737198e-04
9.269965755428561304e-04
9.272921850710285144e-04
9.380338187708088657e-04
9.341962184493414999e-04
9.427313532505685913e-04
9.502343039163150705e-04
9.315013548608766297e-04
9.105336676141422914e-04
8.996645576888779314e-04
8.921544674456833267e-04
8.928105695900509725e-04
9.240242138852553877e-04
9.564616582538238744e-04
9.429783426461389164e-04
9.200071998403858056e-04
9.406785533949583522e-04
9.377433219708146981e-04
9.313318218212617364e-04
9.078016130083830593e-04
8.738785238546223572e-04
9.011893162891742616e-04
8.988977699833201147e-04
9.275319164738666253e-04
9.739558892227152993e-04
9.483358483959360976e-04
9.122840380166213946e-04
8.926492850312860335e-04
9.096075917031898024e-04
9.191954164681516697e-04
8.870046105871478388e-04
8.985098669044927705e-04
9.298005989096633402e-04
8.929668063856865522e-04
8.826678328753987052e-04
9.123031511121975669e-04
8.846975295093082977e-04
8.762145119647205601e-04
9.124727944142251588e-04
9.037447478760875013e-04
8.938565220455378223e-04
9.054353249486911176e-04
9.327155130250048328e-04
9.478974649734819803e-04
9.063757138236231033e-04
9.031240561663903812e-04
9.260513616286789344e-04
9.164201560247719168e-04
9.404171059510335693e-04
9.288329035831032919e-04
9.138545690116868037e-04
9.240002647858176375e-04
8.944604832679406642e-04
8.976054096793124968e-04
9.208992514982530840e-04
9.247218994266873018e-04
9.187617149513612781e-04
9.059942926719844391e-04
8.866761741052627379e-04
8.830707451858155199e-04
9.171318886294648918e-04
9.164913688632541407e-04
8.703212839133634858e-04
8.608225626756338617e-04
8.636332937693329053e-04
8.803463175054901651e-04
8.913586828573102742e-04
9.111457544002050978e-04
9.112557107366964140e-04
8.653091651257331608e-04
8.645278653776128017e-04
8.774781288164277973e-04
8.640533331816653518e-04
8.364490409681717403e-04
8.751775881746503552e-04
9.113902355297217976e-04
8.849225930851371087e-04
8.802849363810143430e-04
9.028766687314378940e-04
9.177528296558942018e-04
9.348787692133971776e-04
9.280951003287203583e-04
8.948492467604699917e-04
8.833427521314974511e-04
9.088833440938418311e-04
9.022324253654188768e-04
8.877991431205699627e-04
9.077266921024501958e-04
8.829051042434179521e-04
8.920759252873427169e-04
9.063188852133471007e-04
8.916946429730903019e-04
8.871309346488789882e-04
8.835192495976583330e-04
9.171017279560730526e-04
9.269264635556702034e-04
8.834579118493817362e-04
8.940784814950793495e-04
9.242635209455645016e-04
8.968708536037035871e-04
8.772540406984723161e-04
8.825468830716579017e-04
8.801132212330138637e-04
8.926274441693717509e-04
8.910435819048271667e-04
8.849859899299341659e-04
8.760089134260346314e-04
8.516999024655842829e-04
8.492671726852407937e-04
8.674402228147351165e-04
8.814034798649681866e-04
8.908605237438608267e-04
8.913122855703005951e-04
8.829335604817335325e-04
9.015401117616799256e-04
9.100013077320189209e-04
8.838962911903939634e-04
8.466911926888339660e-04
8.524852341384817631e-04
8.737975825536152064e-04
8.839447394994679602e-04
9.153164444175113665e-04
8.926666519253390920e-04
8.680203426191193282e-04
8.794787317942965449e-04
8.565165322952313131e-04
8.528632561444245011e-04
8.847319255105527821e-04
8.713895383423985201e-04
8.472054763783555629e-04
8.906378092711576865e-04
8.931676781385138172e-04
8.733416791591521204e-04
8.946883441094858431e-04
8.650332777613429754e-04
8.614644729307952649e-04
8.959763726102584454e-04
8.693012239511520604e-04
8.611303732862635434e-04
9.090201739977840298e-04
9.118846249700208973e-04
8.795425730381458817e-04
8.854004905090021764e-04
8.760354684034201605e-04
8.612163731123858657e-04
9.001045114807405606e-04
9.372300706160653465e-04
9.116108852143522132e-04
8.835193105667125740e-04
8.762692959489052974e-04
8.773954795939224076e-04
8.992401057503627204e-04
8.752439741048995483e-04
8.629819863938486234e-04
9.033913401329550291e-04
8.969871957587495113e-04
8.502322688188764747e-04
8.713886761529762324e-04
8.934956121170538855e-04
8.696702530155524247e-04
8.500058707856668035e-04
8.461975040415631831e-04
8.394711255581556149e-04
8.592830582021818630e-04
8.818279418933384559e-04
9.076132800208936650e-04
9.672829950579667690e-04
9.394391169340895022e-04
8.853973718300791034e-04
8.762276889461496259e-04
8.531580295563973883e-04
8.907184074160618033e-04
9.005900058581087523e-04
8.520963321944119472e-04
8.931167619902099760e-04
8.846375426481707226e-04
8.547079830833041215e-04
8.520177157388401012e-04
8.566253062132115443e-04
8.500574898353490229e-04
8.530240911659319782e-04
9.227770348284711124e-04
9.154364913319205108e-04
8.931585218121182706e-04
9.038985161288087301e-04
8.618497961473613970e-04
8.644029602315937916e-04
9.119131106492422457e-04
8.899340202414659411e-04
8.399966478469569333e-04
8.606033964665377005e-04
8.579534303498077136e-04
8.375766999291651147e-04
8.757595503077310675e-04
8.917221110309065399e-04
8.745079045257806187e-04
8.390828674743694643e-04
8.280606467305935952e-04
8.684084759385599225e-04
8.763777066972137843e-04
8.692207313942414788e-04
8.594810379067114540e-04
8.507959989439089305e-04
8.661153083101460603e-04
8.528014772978563312e-04
8.602012737261231475e-04
8.877561173351074123e-04
8.916149034218487151e-04
8.642478413996637632e-04
8.323642676691662794e-04
8.555695908448765312e-04
8.617109274311644329e-04
8.605555513934749767e-04
8.782777145030546025e-04
8.796968668671417777e-04
8.649622574443013813e-04
8.619495058900945557e-04
8.703066774339453639e-04
8.672116712281687520e-04
8.859837014238507689e-04
8.734420673801411702e-04
8.524454410841160240e-04
8.746045794753421311e-04
8.785669759189272720e-04
8.638188816784809045e-04
8.604986958366185905e-04
8.627692444046666364e-04
8.510510577775038310e-04
8.535950947744049737e-04
8.749758930862027058e-04
8.657331371141511285e-04
8.554595735926858640e-04
8.635555976067504436e-04
8.948869207140281411e-04
8.679506768607072762e-04
8.564526648172725819e-04
8.992325029171205179e-04
9.198881058298699316e-04
8.982452146088583432e-04
8.587092910931587268e-04
8.533409062893266379e-04
8.418923197807869291e-04
8.574433658140158485e-04
8.789843272402184018e-04
8.975599285294975698e-04
9.006086425369492186e-04
8.588258848405305084e-04
8.442118352852842839e-04
8.596805285313555449e-04
8.377989538957406664e-04
8.259860741487493312e-04
8.582452725838051301e-04
8.666908959629049261e-04
8.540808845650205237e-04
8.484892304890216544e-04
8.285302802286730137e-04
8.262077395899987539e-04
8.482251539686600644e-04
8.263389810165535027e-04
8.217767623839597555e-04
8.616198726871239456e-04
8.553867288439216026e-04
8.624035954671869283e-04
8.806317332623589183e-04
8.452315251203139845e-04
8.440196773345365463e-04
8.523498678365053162e-04
8.472765317797877364e-04
8.724577271165158540e-04
8.814319219703619377e-04
8.670886031913582065e-04
8.594010773994840459e-04
8.519456769571733716e-04
8.635539854416552285e-04
8.542381838038606975e-04
8.354868361865353541e-04
8.604449744446687580e-04
8.856229434526734874e-04
8.771374565299449796e-04
8.896088191341242025e-04
9.167843813927873840e-04
8.774610336933969836e-04
8.433838524661129571e-04
8.392441981129355110e-04
8.229928198927006448e-04
8.363579797409749017e-04
8.576022820824294153e-04
8.467880653432039492e-04
8.311549833766896126e-04
8.326888056241042594e-04
8.427254137874659948e-04
8.372036097505065021e-04
8.605416331050971422e-04
8.360187532047281926e-04
8.147471720653194551e-04
8.432099027914904737e-04
8.548678918490006150e-04
8.806197275641768941e-04
8.697337552791648690e-04
8.508048480460020553e-04
8.705346352672285347e-04
8.305858358934168793e-04
7.882481013297128148e-04
8.273172048825828441e-04
8.401073792105334019e-04
8.330448592809953316e-04
8.345272698542973832e-04
8.707155984432540319e-04
8.864786167189979242e-04
8.566425332500850545e-04
8.398289224854525378e-04
8.398810633438892745e-04
8.803266988107907691e-04
8.669068965188970674e-04
8.375869709828192948e-04
8.532480039309019637e-04
8.883393825277854147e-04
9.024912275118794017e-04
8.549743224195755116e-04
8.028112302219821660e-04
7.998502775404985662e-04
8.196032616414480020e-04
8.485903359996114668e-04
8.441930605577928565e-04
8.353471250187469383e-04
8.636403096536927068e-04
8.368368753736718599e-04
8.542112663517359254e-04
8.455923405683310684e-04
8.183600530540278235e-04
8.611444922738744354e-04
8.527615886722792740e-04
8.291351236772306161e-04
8.395697711416181966e-04
8.690971542471323096e-04
8.624789816442458889e-04
8.253383604441798249e-04
8.404765621575181755e-04
8.680309027922302910e-04
8.601888873136614684e-04
8.744468883344981612e-04
8.795886131521295963e-04
8.623818723558016996e-04
8.617679108643196704e-04
8.566464838551111124e-04
8.603940836419278048e-04
8.827913423316690461e-04
8.825811776086339754e-04
8.542588755316491258e-04
8.472622181120548863e-04
8.412105210731965314e-04
8.188102082994792299e-04
8.471921015536674690e-04
8.621232692983706166e-04
8.266140279232341839e-04
8.226440379503534512e-04
8.529440282597567421e-04
8.308379929077555409e-04
8.113503608338690394e-04
8.214136842498442892e-04
8.371398536141556879e-04
8.512045214717990551e-04
8.407612404857142240e-04
8.406485382120437722e-04
8.537113304331081206e-04
8.563686909795425019e-04
8.383014037684240324e-04
8.567577276360607624e-04
8.463011150358824451e-04
8.053019569114543922e-04
8.158046226363448779e-04
8.240624627849315502e-04
8.370474303475807561e-04
8.476906806477097541e-04
8.223965557941864766e-04
8.108827958382378324e-04
8.437989678887087295e-04
8.660354786759336598e-04
8.212900152487192986e-04
7.930884565887188261e-04
8.250020039888360896e-04
8.594428060531827257e-04
8.347398812890483889e-04
8.145633992879926710e-04
8.087904072693360806e-04
8.126946135921250076e-04
8.408927509306859992e-04
8.505788111699749948e-04
8.325498782126778460e-04
8.048409560291738211e-04
7.996262191332534309e-04
8.042643602605445505e-04
8.443914441591740669e-04
8.614192822612229536e-04
8.597344520152735373e-04
8.296505906376042822e-04
7.885191002451432448e-04
7.981340435745995889e-04
7.815336859723015853e-04
7.905037461344923159e-04
8.092606582964258482e-04
8.153667469835185373e-04
8.175002712808505153e-04
8.260371770619922985e-04
8.514521931638936725e-04
8.299118189244669925e-04
8.057863517023621793e-04
8.270850461202136324e-04
8.216846016710342183e-04
7.998066615191838516e-04
8.371291373464322290e-04
8.681539169036107430e-04
8.635241756749622698e-04
8.577004123618667437e-04
8.459996667641446044e-04
8.244657203930770345e-04
8.196557786985344445e-04
8.121072337802520561e-04
7.995284115944833016e-04
8.152618066985089498e-04
8.071252051454090234e-04
8.175730575783227930e-04
7.902146129604472853e-04
7.478037588304670049e-04
7.851918797183698442e-04
8.248970641417867171e-04
8.130800255060629611e-04
8.185819725679497607e-04
8.317694603858376322e-04
8.000144073231416205e-04
8.235559700204500436e-04
8.089341343682699597e-04
7.523644905189266329e-04
7.824374841202992722e-04
8.192717699424376023e-04
7.957609830770460491e-04
7.887849702582687503e-04
7.868225742890918228e-04
7.717408276436609968e-04
7.925972020555227321e-04
8.110091787825956210e-04
8.152485883762105711e-04
8.038432636873647438e-04
8.269172964093148828e-04
8.234846503514394551e-04
7.788439960050902357e-04
7.590288252900736100e-04
7.523366943925841651e-04
7.863128808939096309e-04
8.026131067715430853e-04
7.779045928999942352e-04
7.740980802555848120e-04
7.968795625492996896e-04
7.775534353694732751e-04
7.820890792939366775e-04
7.808392712324220162e-04
7.536427366837376721e-04
7.840039683509609624e-04
8.041860218581301347e-04
7.632199754602555239e-04
7.591655832843363172e-04
7.550094629360372227e-04
7.117232619613301668e-04
7.161122867908063577e-04
7.554407764261771669e-04
7.742625353480190155e-04
7.554560132667202405e-04
7.581639469099514484e-04
7.345219593955354788e-04
7.002372079797356853e-04
7.149736566439938859e-04
7.218782907645223930e-04
7.235070915214761311e-04
7.270860852713290036e-04
7.030033714131816817e-04
7.419737716051363853e-04
7.955011629951438566e-04
7.476065232487131814e-04
7.184259770850323157e-04
7.075808524160274917e-04
7.089241923224990629e-04
7.482218799636613767e-04
7.643730789683953484e-04
7.484599097250089041e-04
7.348705778555035626e-04
7.449909495479163776e-04
7.278007364740504909e-04
7.069418873737896760e-04
7.258256355721433468e-04
7.434942568722868218e-04
7.250500268872169321e-04
7.182881102012276782e-04
7.384770240525579841e-04
7.576042779847767372e-04
7.325841733952752344e-04
7.053318482194613709e-04
7.196536607280460632e-04
6.903145980926133360e-04
6.824764421223988072e-04
7.112550005731899799e-04
7.000932159920315997e-04
6.942014055392271756e-04
7.137843053098753311e-04
7.108918672631748571e-04
6.995499217551545646e-04
7.147305757864276608e-04
7.096879255731713531e-04
6.841274838716581048e-04
6.863273957520491094e-04
7.090541709880069342e-04
7.117034756164471046e-04
6.986288245907819067e-04
6.854336797298587114e-04
6.802516495181156050e-04
6.895808580344946594e-04
6.944471307738349581e-04
6.846056710002262164e-04
6.432955898337667892e-04
6.632213191861390791e-04
6.986198358735630064e-04
6.929620696883927351e-04
6.796508622104858012e-04
6.589807643604668301e-04
6.670801591053283214e-04
6.294571396054887778e-04
6.172297534926597141e-04
6.711419244863506359e-04
6.718640567370226220e-04
6.344696547923191340e-04
6.604445589891531909e-04
6.846450150844437870e-04
6.603075736346825661e-04
6.685272556740312405e-04
7.025156594359339372e-04
6.842802672222731732e-04
6.475341917861533216e-04
6.383738235094300493e-04
6.297727173793612240e-04
6.464015548575446826e-04
6.225864661314011155e-04
6.029494763825614129e-04
6.300349465088303166e-04
6.169203605970064331e-04
6.104486415547599265e-04
6.068886632640588903e-04
6.049001074088256611e-04
6.329738688870786053e-04
6.491910671495097198e-04
6.287111916503131375e-04
6.114431089464276515e-04
6.277043527883014807e-04
6.205147654833372689e-04
6.325453182988503668e-04
6.539170047332774167e-04
6.263310269512043340e-04
6.173364572625082529e-04
6.102286617817754156e-04
6.043062060147613322e-04
5.985602734462726121e-04
6.158915260592545638e-04
6.447142853031411457e-04
6.444192739359317973e-04
6.329624936191580696e-04
6.142495893227525785e-04
5.896947961307079985e-04
5.807347249761371337e-04
6.091155345524144026e-04
6.344424714004639467e-04
6.187749601305758424e-04
5.764312991395041533e-04
5.633749733248878677e-04
5.720265201743069501e-04
5.973762246744161643e-04
5.895711805292927921e-04
5.859124741109349296e-04
6.094959177187286381e-04
6.195943781325153211e-04
6.125464515802138150e-04
5.824341841588823177e-04
5.801827766142603638e-04
5.793985760214079381e-04
5.693096255637286867e-04
5.685493397338583490e-04
5.670065105347619257e-04
5.801775053088622158e-04
5.839021944305527881e-04
5.452620719397750174e-04
5.427783789285392079e-04
5.601332026186851614e-04
5.813232801358652604e-04
5.836688686489039692e-04
5.536408225958265161e-04
5.470265679106401085e-04
5.472871369039281151e-04
5.440882392691671681e-04
5.603090037405632435e-04
5.824757845522348602e-04
5.727778714925174826e-04
5.564651415419706549e-04
5.430616368833175245e-04
5.234461878947058730e-04
5.185544592673834103e-04
5.454824871242782173e-04
5.642795618445594795e-04
5.540380011866051458e-04
5.312547294762002496e-04
5.125751473845350549e-04
5.032408622138913887e-04
5.243491474623485559e-04
5.485359855264132500e-04
5.136130232536368669e-04
5.078025278354991734e-04
5.266745788427784842e-04
5.273401215931787251e-04
5.232265669187629187e-04
5.220164937769386461e-04
5.307182603052530570e-04
5.382943693428552702e-04
5.517830631804250020e-04
5.414233978081408900e-04
5.226687607956210591e-04
5.102378593805301449e-04
5.087468916096541879e-04
5.109634197223823044e-04
5.074381650213479616e-04
5.129821386263839610e-04
5.005541077333175524e-04
4.884768130973256382e-04
5.021228242691642366e-04
5.060765698288228510e-04
4.940434178177123938e-04
5.066805648600647763e-04
5.186543143513681897e-04
4.952971125959841972e-04
4.871861451718804514e-04
5.005217625807373543e-04
4.947844841396358906e-04
4.850156641796548413e-04
4.935659139896731796e-04
4.891481803880094476e-04
4.714760842109616871e-04
4.619250238905297113e-04
4.576826014251694861e-04
4.584638774455837931e-04
4.582580511063256219e-04
4.543413227171995135e-04
4.551360983049679266e-04
4.690244032575945402e-04
4.790037445250735181e-04
4.817923820500536326e-04
4.675121150723119279e-04
4.525459665478030009e-04
4.579584143221077184e-04
4.585353458340479089e-04
4.627430222464130427e-04
4.431915712219484374e-04
4.198582165838985521e-04
4.326370020894939813e-04
4.624058116933698953e-04
4.463087362705094822e-04
4.206889887568663754e-04
4.572625406201987820e-04
4.640533574047019951e-04
4.364634058797682158e-04
4.345728005993912922e-04
4.311888677335599658e-04
4.273467101484520851e-04
4.257677001147966672e-04
4.363127005117725644e-04
4.399616070906599134e-04
4.413367489186745436e-04
4.282796852871018555e-04
3.974185543783137313e-04
3.911861353786650025e-04
3.963419526481662771e-04
4.152768142792806808e-04
4.200277164013348024e-04
4.145317890472858895e-04
4.212855373468420736e-04
4.152901729370004030e-04
4.119630440384808149e-04
4.112840762805420919e-04
4.040291705669632537e-04
4.000399839816222393e-04
3.990257475614973604e-04
4.082468228318248326e-04
4.059585042056925970e-04
3.877530530271816708e-04
3.850852959572841419e-04
3.935891260198653486e-04
3.921051797424932018e-04
3.762608914125330412e-04
3.800461853140090786e-04
3.915925382051664290e-04
3.910991605500307392e-04
3.905678626181056110e-04
3.858620058260948146e-04
3.835563500955279921e-04
3.791440583272235720e-04
3.726425892191185521e-04
3.660401355766123134e-04
3.542015185728132772e-04
3.596907735761796423e-04
3.654125045253383002e-04
3.655273702328374285e-04
3.662354915735020842e-04
3.484821800812879368e-04
3.539114642104686692e-04
3.752854907838513803e-04
3.698139499828076741e-04
3.567435452476838860e-04
3.597065062723605699e-04
3.635704882420488586e-04
3.616158989083206356e-04
3.440495240950828962e-04
3.447115029999207815e-04
3.519830909005886455e-04
3.551774938865709949e-04
3.548353338095162836e-04
3.382179831706175416e-04
3.427374029192985336e-04
3.473610583949252040e-04
3.442989671664057087e-04
3.451777642282896521e-04
3.426936785575155492e-04
3.368873269444727582e-04
3.456289961309321943e-04
3.373625759919414934e-04
3.348834477125809967e-04
3.306286886570833101e-04
3.229018157908132157e-04
3.318992572169724678e-04
3.207673281811758252e-04
3.315314631009745410e-04
3.505062982894136718e-04
3.380383405725245326e-04
3.216350799161370958e-04
3.297234616752611996e-04
3.341564292672084802e-04
3.278664581121074474e-04
3.291146063591026652e-04
3.316843024028967818e-04
3.270807850929115723e-04
3.181033334774157392e-04
3.281638179711686312e-04
3.285148910242743480e-04
3.152059305397659984e-04
3.086630436431009967e-04
3.031485915971891972e-04
3.106542063126858455e-04
3.130527077003841590e-04
3.180383217938960341e-04
3.079036459012204170e-04
3.058382620307888394e-04
3.195357585084508418e-04
3.092236327270077951e-04
2.994830648100249874e-04
3.036574524057862102e-04
3.058006522103635222e-04
3.083058442616053792e-04
3.122588262050112438e-04
3.066939003095709533e-04
2.883749814849003389e-04
2.912324631418691410e-04
2.931738798433059390e-04
2.808866752241652573e-04
2.892037415824347583e-04
3.006099002804417429e-04
2.993527998606831833e-04
2.909149450733346134e-04
2.929749405499045521e-04
2.969753614502177873e-04
2.923681365788716288e-04
2.880628478624643269e-04
2.914001365987607672e-04
2.920559842283763658e-04
2.946530319039556865e-04
2.870554730480304162e-04
2.878614528974459330e-04
2.885219243689010008e-04
2.772214573646591333e-04
2.904752034195641789e-04
2.923641208431521977e-04
2.850392124419892995e-04
2.799623882277553640e-04
2.792697169151803910e-04
2.784191161697007768e-04
2.713091761549919745e-04
2.807446824712254551e-04
2.889670285219505890e-04
2.910541063652811750e-04
2.957039999209486918e-04
2.975557500528461870e-04
2.893840217740819469e-04
2.744386149482297118e-04
2.730356905844882258e-04
2.752833611406267623e-04
2.676426940838994690e-04
2.702070245582750743e-04
2.739904088818195674e-04
2.702108290670942226e-04
2.776305695175895652e-04
2.875103843472368069e-04
2.859842616050474440e-04
2.768344997124616222e-04
2.745613473914720773e-04
2.747581916558552496e-04
2.673256940924169573e-04
2.742833493612217583e-04
2.697038611062880977e-04
2.658925834332176398e-04
2.692162166405861318e-04
2.768601810246453898e-04
2.794578179045370037e-04
2.713209053220491229e-04
2.680050016306801623e-04
2.544872898154045492e-04
2.603150405578093392e-04
2.722174109589079079e-04
2.584453151035476346e-04
2.621410959488650332e-04
2.735066553049942078e-04
2.593288926322547005e-04
2.602289611925159233e-04
2.712545383521896658e-04
2.611846444020066074e-04
2.539085216005915581e-04
2.602608257534761815e-04
2.583405940725290407e-04
2.563506185515507154e-04
2.653966828515478128e-04
2.753107331233129438e-04
2.692563691555159414e-04
2.690490957392762533e-04
2.685728603411082676e-04
2.566794119007880003e-04
2.545382671436923210e-04
2.588742590249341262e-04
2.610439643515904181e-04
2.494353927854758022e-04
2.541886264626832962e-04
2.729244876010290160e-04
2.688574880808658214e-04
2.565176421753296199e-04
2.545778262985770048e-04
2.559586798992269027e-04
2.663420981415581725e-04
2.745267237177577402e-04
2.627023516936877016e-04
2.518788983086118257e-04
2.570783432407670746e-04
2.644868868784926033e-04
2.545726685868279922e-04
2.437538740546469739e-04
2.514267385462966710e-04
2.605601149433322628e-04
2.561593026528981298e-04
2.572608911474525838e-04
2.685247149435737637e-04
2.647909885839461945e-04
2.603608258415581237e-04
2.536485852524744482e-04
2.511696941148958031e-04
2.631790415125875252e-04
2.605699672956944893e-04
2.571163040883137703e-04
2.670534675775658646e-04
2.687389849129406751e-04
2.645606693878793290e-04
2.622528765625109807e-04
2.594088863779538709e-04
2.640344620741541808e-04
2.578807585693284905e-04
2.592126385737780411e-04
2.652823376102715386e-04
2.574308059766292479e-04
2.487566497808769875e-04
2.453559035232414113e-04
2.596118949176610589e-04
2.700543778922023797e-04
2.673525895513783625e-04
2.653397430334333536e-04
2.626256149907780840e-04
2.605534751804782011e-04
2.695107844763001493e-04
2.662330080066596227e-04
2.662873262401064156e-04
2.746959863613143878e-04
2.733855722945138203e-04
2.631589386067106819e-04
2.590493244362194461e-04
2.663526354604494792e-04
2.574966724275816769e-04
2.588057798491088732e-04
2.703365688112375131e-04
2.704222070590836177e-04
2.656648598749003238e-04
2.665964464550557795e-04
2.703054799165266931e-04
2.769787778756243636e-04
2.629868419793832883e-04
2.570482810592803510e-04
2.681361531856128852e-04
2.692411515561866876e-04
2.788925766533883826e-04
2.789841518421721069e-04
2.739963560963601190e-04
2.734200612641086623e-04
2.680274217918270519e-04
2.675865903124701795e-04
2.667197799121239291e-04
2.716799094908573398e-04
2.794525598040906362e-04
2.777034376345921063e-04
2.733977105701904001e-04
2.711396257061199941e-04
2.683201496714277099e-04
2.778535007529727222e-04
2.764649560286902151e-04
2.736636809280688660e-04
2.927994663157598232e-04
2.880211123005829081e-04
2.821174441788582140e-04
2.863272819638190041e-04
2.859178754236530091e-04
2.902257874248248006e-04
2.862708196978364442e-04
2.856941632996178797e-04
2.819755605604281094e-04
2.742941187240193444e-04
2.862890578285723440e-04
2.901770231042962779e-04
2.880699630244087624e-04
2.846640727624932528e-04
2.808290990620570778e-04
2.853126093893348057e-04
2.889189078124357801e-04
2.914744641776268992e-04
2.915831500694070861e-04
2.913827224447693956e-04
2.993989299939844731e-04
3.061169881434342051e-04
3.033440219300642519e-04
3.004369605223156645e-04
3.021567284487063423e-04
3.034463108205021705e-04
3.019751957903223311e-04
3.031277465323039513e-04
3.145298481004837996e-04
3.130489820890238351e-04
2.972827751721935827e-04
2.909842904113652483e-04
2.999597291963314425e-04
3.107172606064033328e-04
3.091141778878627876e-04
3.193700111854845861e-04
3.123915762449821490e-04
3.022172899657038698e-04
3.127871951027387325e-04
3.163771447902283197e-04
3.203094861921333323e-04
3.143047244926444302e-04
3.140224144508899041e-04
3.205107972740555105e-04
3.220235998661156594e-04
3.316086057762891574e-04
3.266592575812008663e-04
3.231497104517045251e-04
3.231725381737483383e-04
3.145363379639755700e-04
3.089119726850349311e-04
3.119360139720764964e-04
3.178907443812560509e-04
3.115792692929992831e-04
3.149073702222883854e-04
3.174275747092922088e-04
3.072721197179316215e-04
3.042925628123967371e-04
3.163003631410515079e-04
3.056772934470219655e-04
2.930227446485041956e-04
2.984064717760871385e-04
2.982623886023891844e-04
3.000795241135558573e-04
3.091593645632215019e-04
3.166455819939967254e-04
3.261893980503093515e-04
3.293767158389959205e-04
3.157463914924820911e-04
3.135520447212268667e-04
3.106167794307661809e-04
3.192485428130697241e-04
3.233153799164221781e-04
3.105799571176229594e-04
3.098601196660976873e-04
3.146973369855009858e-04
3.191531819950153294e-04
3.116129509320826542e-04
3.091088273716283987e-04
3.126776271617164146e-04
3.032182635284201783e-04
2.987858436673906481e-04
3.017295591486935302e-04
3.050038688105597166e-04
3.020821951107824149e-04
2.961104211602982959e-04
3.069585207221953139e-04
3.042498152725769131e-04
3.058722055826603803e-04
3.193842225496095768e-04
3.100128655720232624e-04
3.066891220847484155e-04
3.081805499280864877e-04
2.981517114960204919e-04
2.930050195189240654e-04
3.049987743698260299e-04
3.191190670273819953e-04
3.154641082617354059e-04
2.975153415159035425e-04
3.022670649500508694e-04
3.084053103389946681e-04
2.904152343953314086e-04
2.879760681132846069e-04
3.029711228952296069e-04
2.999429328877382863e-04
2.885199130195116048e-04
2.886396864028725143e-04
2.895916568578409730e-04
2.950650609990227357e-04
3.082773396692276707e-04
3.160530654084404414e-04
3.118942456317710596e-04
3.193635642031973166e-04
3.281877962975178540e-04
3.325485953345904376e-04
3.299316871384364242e-04
3.150338665481963079e-04
3.230619191106073678e-04
3.301273401953082223e-04
3.267022661323002288e-04
3.290920481382652511e-04
3.170518180516105526e-04
3.073626367547093331e-04
3.147476551169016315e-04
3.232772297639509361e-04
3.194275522925611884e-04
3.170429042900526338e-04
3.322153511963124996e-04
3.319894104977283477e-04
3.156387548724106490e-04
3.116473180956621353e-04
3.086577730742705024e-04
2.967819682471425414e-04
3.056487326902077657e-04
3.179497861436340650e-04
3.090151118219345737e-04
2.978674562252133146e-04
3.054266305361264303e-04
3.077247805378807450e-04
2.982474879922619618e-04
2.813055795709431899e-04
2.712884981614661342e-04
2.625506884924102310e-04
2.502088384230667867e-04
2.574065194304083078e-04
2.584034009015382977e-04
2.593186479389360385e-04
2.483361056216272099e-04
2.402304144040539550e-04
2.377205045983266855e-04
2.266426096743547189e-04
2.264532716751013015e-04
2.291215750317747641e-04
2.188115731182826930e-04
2.101304549464209990e-04
2.044683392863634033e-04
1.946129545535121744e-04
1.919051085309354593e-04
1.894295522104235655e-04
1.789412400339662344e-04
1.714359527427409570e-04
1.751441271446743620e-04
1.774266945141514081e-04
1.672381472917434725e-04
1.544003288293973718e-04
1.516555804420431685e-04
1.477304444770063312e-04
1.429772661994198986e-04
1.412592521485728789e-04
1.355106543855383869e-04
1.259266235146011428e-04
1.214635110590782477e-04
1.196416895540965229e-04
1.120292157775269574e-04
1.072347032651845282e-04
1.042066633710500112e-04
9.861393541349233705e-05
9.371626370838109549e-05
9.080331550156018477e-05
8.861045880002118875e-05
8.606142926355562464e-05
7.951334406236357005e-05
7.766215389662422044e-05
7.544970498728689333e-05
7.060078095642867066e-05
6.673066307454268058e-05
6.423057505581671284e-05
6.314173016467317383e-05
5.880485157216522237e-05
5.769844681155012270e-05
5.617775457540408077e-05
5.263113553035050381e-05
4.990972545191805343e-05
5.025737000495559225e-05
5.045154200936066062e-05
4.781781685733931745e-05
4.381298557114328570e-05
4.192851308123132602e-05
4.185392499619063289e-05
3.923791299298737500e-05
3.808587615611435387e-05
3.659775107330027609e-05
3.464788213605609170e-05
3.297427468540240750e-05
3.231861222554823003e-05
3.195345112245520511e-05
2.975153146337251406e-05
2.795811078229941976e-05
2.669417321272922334e-05
2.589874135046412934e-05
2.556586629282774897e-05
2.512553438080040381e-05
2.437481366757590331e-05
2.320942210603937222e-05
2.184649888451277230e-05
2.038612239658482529e-05
1.907433389127888716e-05
1.851602203713932892e-05
1.775035215913307662e-05
1.685176780489459962e-05
1.680286163660779934e-05
1.625808629517868772e-05
1.523175038307785558e-05
1.466067659430525256e-05
1.418670426546788635e-05
1.393509522970562434e-05
1.328948290916558322e-05
1.217913025661939078e-05
1.189296807514406571e-05
1.120850952695361040e-05
1.036855835838210594e-05
1.014356799937017481e-05
9.958543518796057788e-06
9.494044490167796691e-06
8.577522394573377099e-06
8.295220573936114332e-06
7.965880884879224377e-06
7.446505455044613831e-06
7.435152928943200737e-06
7.115387153951062966e-06
6.609545710803522556e-06
6.215060288761510519e-06
5.877303451087155837e-06
5.680729942919914278e-06
5.399597269669511871e-06
5.190973242746942520e-06
4.813281841650311901e-06
4.563859690052115118e-06
4.500903201392392712e-06
4.382505633272174100e-06
4.181875213972236608e-06
3.945829823770077313e-06
3.728434478867443986e-06
3.433541858697882558e-06
3.156052770433692023e-06
3.107387922031909544e-06
3.071179995807000355e-06
2.841518937119515718e-06
2.687748786729897879e-06
2.491564717091831728e-06
2.357883561794473588e-06
2.195413804233808488e-06
2.010350056077291270e-06
1.950472468163634775e-06
1.861091265667289837e-06
1.720926476796699729e-06
1.591072257692395595e-06
1.522447834409664423e-06
1.415318799132617336e-06
1.352106894993777552e-06
1.307107735882560843e-06
1.168046059410612752e-06
1.090861025357115418e-06
1.052134840083797836e-06
1.008556739148059297e-06
9.417121661903625044e-07
8.674127555860351477e-07
8.028356336636923965e-07
7.787796693519230319e-07
7.572843725605287044e-07
7.245801069450792951e-07
6.807376597401366725e-07
6.355852110084871984e-07
6.304484905462021674e-07
6.106181754445810134e-07
5.651437641207272211e-07
5.113428932690451237e-07
4.769928925147916790e-07
4.784583834612353487e-07
4.526957374404258633e-07
4.378504136979466079e-07
4.337075675031621868e-07
4.046287599570206939e-07
3.851749399528516849e-07
3.720542648956030430e-07
3.710410761763924984e-07
3.594267972413088981e-07
3.349245348222667296e-07
3.365884547796181528e-07
3.309962390642962608e-07
3.136467575908878494e-07
3.149891598600279250e-07
3.014800787111358700e-07
2.812512580547421160e-07
2.623653209973941100e-07
2.524316353058193857e-07
2.514029859748464237e-07
2.336799097173257857e-07
2.162916625074365609e-07
2.038570584107427095e-07
1.906586150509212847e-07
1.780726514482730898e-07
1.653781412744841191e-07
1.594178962461222561e-07
1.495072836173364163e-07
1.361115314936699799e-07
1.290228734125998527e-07
1.171973462364428134e-07
1.102438383559621540e-07
1.074475571710143421e-07
9.995750887212099390e-08
9.120772127156458518e-08
8.390035109511446082e-08
7.971490568285884653e-08
7.673816480518122932e-08
7.339860505387831406e-08
6.948989775251105088e-08
6.469499443227073386e-08
6.010386482521097282e-08
5.572878914279926411e-08
4.897944548876678085e-08
4.283135132647998635e-08
3.885211407123252547e-08
3.558104631829676463e-08
3.249227544850033479e-08
2.813816625698374144e-08
2.385148052003668904e-08
2.073719008331130198e-08
1.864785359507260646e-08
1.581560592584346747e-08
1.302839584059694718e-08
1.117994751683174705e-08
9.304826214216457514e-09
7.581868070656595585e-09
6.527238303139038929e-09
5.454968091842905262e-09
4.374943926478667443e-09
3.507337414992327250e-09
2.624335259483275611e-09
2.125950792787778667e-09
1.742622962725795326e-09
1.424733061870776162e-09
1.147609332700437861e-09
9.081234696110750955e-10
7.462792956251938544e-10
5.508197489454873966e-10
3.882901179884856858e-10
3.010273692451233097e-10
2.369802819967414641e-10
1.735190381875982163e-10
1.307060078218826070e-10
9.365658974481223373e-11
6.588657380152578412e-11
4.591273468540642553e-11
2.851326683078844021e-11
1.805961781366404718e-11
1.337160522080774191e-11
8.766570897439346485e-12
4.950172677855232018e-12
2.680157762605858603e-12
1.497123818802735157e-12
5.932982993436528174e-13
1.240719410760586294e-13
2.162093378440805631e-14


==> anc/Fig06_V1_DoverL_L16.txt <==
1.624263646980701914e+00
1.657518126161201977e+00
1.667388125260595100e+00
1.651690257148268115e+00
1.690445055298670285e+00
1.586951061416566056e+00
1.541471018553571382e+00
1.625333686889523399e+00
1.630306292012234870e+00
1.631886883133778054e+00
1.648656949941996519e+00
1.623955157247648273e+00
1.608170468686427990e+00
1.625984612191310186e+00
1.635556109128850188e+00
1.612260200475460481e+00
1.569893918402168742e+00
1.513028160018628832e+00
1.514748448269018555e+00
1.565677748350008169e+00
1.568917490066446430e+00
1.559107328930332548e+00
1.574174032436227444e+00
1.588621119978449236e+00
1.553217451648492453e+00
1.564032246027186046e+00
1.585062815380341883e+00
1.597045109769572369e+00
1.593908960073921577e+00
1.594224676078261904e+00
1.608593086549583440e+00
1.589006162258641774e+00
1.593751752810561362e+00
1.553355271342929278e+00
1.542386507808632290e+00
1.569461782405810135e+00
1.569378924209124726e+00
1.560057442807693429e+00
1.531883285180881016e+00
1.523746789598489082e+00
1.508125955467664259e+00
1.506141901288599927e+00
1.530950638975457911e+00
1.570267710601588540e+00
1.583006368447325674e+00
1.540633994070464974e+00
1.506774838924383131e+00
1.510011194465833873e+00
1.531127917483968703e+00
1.530067890895134397e+00
1.492374648663197245e+00
1.484421783112545690e+00
1.462567256435395757e+00
1.454567687114441066e+00
1.480407977052494273e+00
1.436418762683738359e+00
1.423115586364817275e+00
1.462740162112406761e+00
1.474850795344371246e+00
1.478488073064644581e+00
1.438019165348540795e+00
1.430814669338812628e+00
1.408572159772694787e+00
1.384903476869899341e+00
1.439710239091851696e+00
1.421675403197577570e+00
1.390734246394075502e+00
1.389681955667998459e+00
1.407674278824716074e+00
1.426908158627582024e+00
1.458999435006510303e+00
1.434445079117417698e+00
1.384758952038305457e+00
1.379554466426939685e+00
1.380679742857462866e+00
1.385442724748665588e+00
1.349368228843685902e+00
1.326750844745873348e+00
1.292835642487241810e+00
1.273830273314718209e+00
1.356523774587490516e+00
1.390867773620550807e+00
1.297238247379026710e+00
1.308230486101854773e+00
1.350185904756854294e+00
1.332393422940616912e+00
1.356431617240626109e+00
1.351582359509917008e+00
1.322363878729375219e+00
1.345857797669380407e+00
1.332573460851557812e+00
1.292730121584977798e+00
1.275759997996594564e+00
1.239764257540583836e+00
1.252191861036742404e+00
1.241569531012637118e+00
1.245636989312805643e+00
1.243980338169837108e+00
1.210190598132178774e+00
1.241546929107963937e+00
1.239065779907470244e+00
1.214805334895566746e+00
1.203730474179813603e+00
1.242025293302671418e+00
1.251323906567698430e+00
1.206297466232084448e+00
1.184152695836317104e+00
1.167700099658758539e+00
1.182013795172255133e+00
1.177709472130072266e+00
1.236544070330137801e+00
1.252976007475836706e+00
1.184903078750004113e+00
1.176600222144984054e+00
1.151361780681162461e+00
1.128458859745208320e+00
1.111798740598608282e+00
1.127023219114397845e+00
1.139339723988509467e+00
1.119336776642659181e+00
1.162563674271042125e+00
1.155861666765697571e+00
1.106822455908872183e+00
1.107711599411613346e+00
1.098943966388652438e+00
1.091108102042465333e+00
1.121196946332702726e+00
1.113718517812393394e+00
1.080660911408332758e+00
1.086193127092308863e+00
1.062808604930487233e+00
1.049334730970085117e+00
1.033239564341543071e+00
1.021749153394913678e+00
1.064458688091867833e+00
1.046386434039323854e+00
1.006652607862550175e+00
1.019429766408477711e+00
1.043885347552047760e+00
1.041316709213025771e+00
1.020078405255225196e+00
1.028559680381349262e+00
1.006592651197568689e+00
9.785507074372908898e-01
9.822860882772326274e-01
1.007330893393157734e+00
9.855401295869710143e-01
9.533193626024085710e-01
9.795994918767494397e-01
1.005676860341459422e+00
9.860088201094194815e-01
9.546657804001908998e-01
9.538465496895301987e-01
9.296821148478439101e-01
9.364961515138909842e-01
9.758201838404926276e-01
9.432461868709932640e-01
8.890426767155904519e-01
8.938143186668175977e-01
9.328622778081179234e-01
9.200210836372109124e-01
9.152534297484005155e-01
9.317704729435765110e-01
9.226884945765551072e-01
9.363664977644732268e-01
9.259435976676447799e-01
8.813410652211199903e-01
8.720881111282065001e-01
8.645596020830149664e-01
8.584433761153242859e-01
8.756497534493337120e-01
8.708118298148274095e-01
8.701484613831295123e-01
8.674694060821300789e-01
8.431196233008633190e-01
8.350319849572562791e-01
8.446257990350777289e-01
8.329208632667420842e-01
8.371376231375526888e-01
8.457913551194417012e-01
8.452620290442508511e-01
8.236135483087384523e-01
7.851996281336048877e-01
7.866135850929115714e-01
7.831398612880620114e-01
7.611272416197186752e-01
7.969119175047855164e-01
8.205868032466284712e-01
7.918644459560675308e-01
7.672766250067590832e-01
7.774968713057790470e-01
7.894329461881508525e-01
7.739210631366915116e-01
7.388135397191545328e-01
7.454203596774616747e-01
7.661190808365597738e-01
7.581944242895513053e-01
7.687570464666182435e-01
7.720191357304724278e-01
7.659848756752235532e-01
7.403968153450239953e-01
7.328065770221424691e-01
7.439110941665577625e-01
7.256046528156454567e-01
7.027370896345369600e-01
7.148247236617594202e-01
7.216201453274000421e-01
7.348312192212238525e-01
7.347562624769821138e-01
6.984903831104727345e-01
6.677129924116077531e-01
6.646262314272812777e-01
7.066268966465735213e-01
6.988800508628676411e-01
6.841191885066655320e-01
6.868469073448544293e-01
6.794205031300077913e-01
6.791774861342881886e-01
6.686584851831112175e-01
6.729122637723942146e-01
6.704830508115487975e-01
6.537366461036396847e-01
6.662677367116227600e-01
6.539184785133591582e-01
6.330558873954107435e-01
6.567344085691443345e-01
6.462610244321385089e-01
6.042856084246840398e-01
6.162301574841614338e-01
6.430203191701372445e-01
6.271777092728094694e-01
6.365092245484129663e-01
6.506163048990148967e-01
6.364756352280979135e-01
6.071815050736877328e-01
6.104099354357122031e-01
6.356103990640264989e-01
6.226306181766917414e-01
6.063962822062274327e-01
6.196591326022009572e-01
6.293344796848171496e-01
6.097802983016451517e-01
6.063804047793007745e-01
5.967257808885251258e-01
5.613857019008806626e-01
5.696969059450011086e-01
6.004610941160606341e-01
5.889441794769256777e-01
5.638923643836872834e-01
5.578666854888931770e-01
5.658139151857998206e-01
5.667203128916925570e-01
5.538817254986321270e-01
5.480671947688108281e-01
5.629056484784751291e-01
5.699426101780984411e-01
5.707863763196698859e-01
5.642994568568316938e-01
5.478501903080947866e-01
5.381067216297124034e-01
5.345728124832829220e-01
5.434807710066592579e-01
5.468513930709425486e-01
5.341262404316289292e-01
5.367725678022650104e-01
5.246542205610356113e-01
5.130514996203117128e-01
5.253396446518979745e-01
5.140871532313288084e-01
5.182107837129380501e-01
5.175567738010214969e-01
5.019217194516261138e-01
5.104784228741785501e-01
5.141873082788431804e-01
5.123024163288203425e-01
5.150253896829549705e-01
5.014533255028219561e-01
4.898457164095011418e-01
4.877001606417020185e-01
4.821027368568367444e-01
4.802585597609314583e-01
4.834182928575574967e-01
4.884351051842423241e-01
5.047635893938708929e-01
5.031442321648391669e-01
4.875968223006431068e-01
4.819518178459704649e-01
4.650176611500081436e-01
4.578731940019427071e-01
4.595781378286635799e-01
4.830725773773952847e-01
4.804947648612005739e-01
4.735901738845699205e-01
4.706645045142983097e-01
4.590783570645287082e-01
4.750217459424958544e-01
4.557714363586710671e-01
4.500526932994453055e-01
4.630039815785606527e-01
4.634287768156453158e-01
4.622705039554025896e-01
4.448359447111909226e-01
4.467440690236854639e-01
4.540487968377673322e-01
4.351583073136432445e-01
4.229269397845026313e-01
4.202699967037867856e-01
4.351246420652383762e-01
4.492904672726756310e-01
4.447055634005741553e-01
4.220850403070201540e-01
4.127719979150619722e-01
4.364112398759806277e-01
4.449617992039302528e-01
4.280701492157557020e-01
4.140147328983890262e-01
4.075335381796786338e-01
3.991375122516397367e-01
4.019632989520836586e-01
4.071124509048614781e-01
4.089122627666796350e-01
4.070821998164077526e-01
4.015289369652935147e-01
4.024107332774050083e-01
3.951084139396834338e-01
3.968457855240656307e-01
4.124735144715903634e-01
3.979307452861797212e-01
3.820958759823354645e-01
3.855487178532608361e-01
3.904137429465225906e-01
3.931059847757878978e-01
3.868291399932183849e-01
3.770173833552227238e-01
3.837268862531053593e-01
3.875656197353380406e-01
3.848408537194075163e-01
3.802453228306086341e-01
3.743652050663088815e-01
3.818996237392594528e-01
3.686795711715991630e-01
3.640371441206121661e-01
3.727239370463075741e-01
3.686696126760268810e-01
3.723747270568628087e-01
3.579925090917111530e-01
3.472536306388322447e-01
3.599566419413718910e-01
3.565625053711369841e-01
3.522663483734402856e-01
3.600328806057299103e-01
3.545068207827946072e-01
3.511077568260227988e-01
3.517411908791611697e-01
3.509153582614338296e-01
3.505149944804756834e-01
3.501750384064347132e-01
3.531779557488256005e-01
3.406028007155759152e-01
3.292827749581215824e-01
3.349881931606958907e-01
3.386565465148375642e-01
3.440194845367138821e-01
3.507418049313290598e-01
3.473835474115136157e-01
3.425763155925308223e-01
3.357843752795399705e-01
3.344687768922154913e-01
3.283424671191593203e-01
3.258525765910798011e-01
3.267053520845121239e-01
3.205724566702711220e-01
3.285514459628506301e-01
3.308200526192844326e-01
3.206352874627750871e-01
3.225703279096898135e-01
3.180889288517818603e-01
3.141868235582926383e-01
3.108287062594494166e-01
3.138237890988309631e-01
3.197348603440823833e-01
3.112389963852160712e-01
3.021983647811394280e-01
3.034479089051144718e-01
3.149901170116714555e-01
3.174487479632433495e-01
3.066734483641302966e-01
2.983831768163654474e-01
2.953704816928120480e-01
2.963705374454415065e-01
3.060813657579438130e-01
3.071447680537758296e-01
2.955167630499719311e-01
2.986297514597864855e-01
3.066749570721671869e-01
2.945571038384647844e-01
2.899591784177630860e-01
2.860220262049871232e-01
2.850154941712585988e-01
2.971130590987731690e-01
3.016702803839864111e-01
2.913031512488460928e-01
2.831525939779428458e-01
2.838737397845839117e-01
2.873977738279887562e-01
2.873355356830192275e-01
2.772903573988617643e-01
2.776464622275321981e-01
2.810886230117954909e-01
2.759832826981130638e-01
2.768631074853319385e-01
2.695666507608127094e-01
2.730485767281560228e-01
2.800542044657773899e-01
2.748854517367156913e-01
2.741675369668068463e-01
2.713370809819687923e-01
2.754730622490060288e-01
2.687105410795871951e-01
2.606953966313565463e-01
2.683590674368228068e-01
2.614745152036361819e-01
2.591730733696940847e-01
2.653763177058061640e-01
2.552159016270770242e-01
2.516937328671587926e-01
2.585394013924317003e-01
2.611077413503405387e-01
2.684778290999874639e-01
2.634671117170922505e-01
2.471875995277700855e-01
2.545134952138020656e-01
2.579049404810463963e-01
2.489448159181966713e-01
2.523689408245267662e-01
2.499784088865917575e-01
2.490462225177956235e-01
2.530101491356742116e-01
2.561279129557335610e-01
2.618862545654695451e-01
2.549472069618025083e-01
2.433650297770939275e-01
2.463758750852255985e-01
2.484821233390482886e-01
2.444364595080774083e-01
2.495794037509606322e-01
2.438655921950771133e-01
2.357442519179225593e-01
2.367054336264305392e-01
2.359047132496284449e-01
2.365343942211027839e-01
2.385623057451267404e-01
2.409906462944063354e-01
2.405317155476699997e-01
2.342966200925421794e-01
2.301677001665192457e-01
2.292809035867947043e-01
2.286774950067214096e-01
2.250081577927839083e-01
2.184875878090331291e-01
2.228926596124669590e-01
2.323871564011761037e-01
2.266746881926843538e-01
2.217972145111500593e-01
2.264330003554666237e-01
2.255946958445206596e-01
2.295875898731211118e-01
2.291688170956326098e-01
2.213809074087959572e-01
2.214606256183308530e-01
2.262450252989834376e-01
2.224463181216336238e-01
2.185700151198993191e-01
2.113959288776592893e-01
2.121515183575548857e-01
2.175258701743139067e-01
2.147825636368154711e-01
2.145243081330124313e-01
2.081310390688201339e-01
2.109904876397316609e-01
2.179751746422595449e-01
2.171467631907094686e-01
2.143927681877215718e-01
2.093533391269041810e-01
2.078240351006476194e-01
2.137980766559625101e-01
2.127071174259448638e-01
2.005194368356117141e-01
1.980558658498374203e-01
2.058679519706869410e-01
2.070574803611590076e-01
2.070042607098318277e-01
2.106471494183238535e-01
2.074506249170595396e-01
2.009995318191748759e-01
2.043956020046974742e-01
2.057851699647723631e-01
1.999882338690624761e-01
2.025331234300762617e-01
2.052674113699088088e-01
2.027636690783141959e-01
2.011251147879706824e-01
1.986240235803344301e-01
2.001190383847976373e-01
1.934563259476162200e-01
1.915930659583927331e-01
1.969722408819103987e-01
1.954312426569992378e-01
1.989047674264859122e-01
1.947440198533386957e-01
1.942022857588943385e-01
1.943103724771652607e-01
1.912846053017789594e-01
1.881304695063342469e-01
1.856490147148295300e-01
1.961795831614157881e-01
1.914401135833667944e-01
1.842939632374341330e-01
1.815310544838817930e-01
1.786490122580499940e-01
1.804074826294371492e-01
1.776687544252801010e-01
1.778950924789275134e-01
1.808446743108457211e-01
1.830881896243345686e-01
1.845525615766096528e-01
1.846223238018881163e-01
1.832404450302208831e-01
1.837165656810594572e-01
1.801086465763514499e-01
1.777835294100844343e-01
1.778724590714780840e-01
1.747367206221072666e-01
1.733329279178725535e-01
1.698287494835565570e-01
1.760418878031650147e-01
1.833452660901317699e-01
1.830946463478003994e-01
1.811617454502886526e-01
1.743468008926837842e-01
1.755182311051372013e-01
1.767087501260064530e-01
1.729032456403235829e-01
1.734171570576731880e-01
1.734636170876012184e-01
1.722109726029661947e-01
1.724504087652400652e-01
1.712407031285062553e-01
1.700713656820180275e-01
1.703131645474046385e-01
1.648863170743533058e-01
1.617273955429855969e-01
1.669935054590371837e-01
1.692413053610765106e-01
1.694812952933849037e-01
1.615903701666105974e-01
1.561987368209113991e-01
1.645960695826008957e-01
1.660774445204054872e-01
1.673711457892239629e-01
1.626658474171747137e-01
1.561361251290690477e-01
1.619234942039902703e-01
1.665040020131610121e-01
1.637732347457978299e-01
1.605350466107840490e-01
1.578626232473120949e-01
1.575134027621256094e-01
1.613049233560795437e-01
1.569249785326189972e-01
1.549901822780104244e-01
1.546716532026134738e-01
1.528093992506521503e-01
1.586690834953865259e-01
1.578362131838232374e-01
1.556311800184838889e-01
1.550437363539873548e-01
1.542630531435264241e-01
1.568763885870934627e-01
1.521531518978286868e-01
1.504073262868838023e-01
1.528200593128830054e-01
1.536300628967385840e-01
1.509252712389613782e-01
1.465106994901174686e-01
1.450972906982856969e-01
1.485054027306805524e-01
1.539920182864312759e-01
1.491820502100503765e-01
1.465273010200222603e-01
1.521541354308364458e-01
1.503771574540608558e-01
1.461714753799856492e-01
1.473477223521431068e-01
1.484729073752915907e-01
1.464017352937408423e-01
1.466012050628400787e-01
1.523223260539582347e-01
1.510750895607597954e-01
1.432145495886570641e-01
1.442430830726727786e-01
1.449267482595848755e-01
1.422948173490030388e-01
1.452259557644656196e-01
1.418019312450453928e-01
1.402239476539137997e-01
1.442863429672675835e-01
1.433428071297967177e-01
1.406198178947197508e-01
1.409344951437358218e-01
1.430842408817490918e-01
1.389345567469676135e-01
1.396378776789447551e-01
1.401257066972322052e-01
1.358553122996821738e-01
1.363978442703999427e-01
1.355199225352191061e-01
1.387475144156186946e-01
1.409930423885668305e-01
1.411571171246698009e-01
1.402341897200338472e-01
1.354895810398504263e-01
1.340563196295121995e-01
1.322019230236221587e-01
1.340496812526437431e-01
1.363252820424672163e-01
1.345714731165434941e-01
1.321011198855038538e-01
1.318021107782547663e-01
1.344285631412906190e-01
1.311745619248661232e-01
1.272750779237094010e-01
1.276019275372480277e-01
1.320937040280388830e-01
1.350687312270687779e-01
1.328956753326347995e-01
1.326151615320290966e-01
1.285473413656299246e-01
1.266345389009919664e-01
1.294059542072395208e-01
1.338533981889084568e-01
1.332204728526026616e-01
1.279669905542079045e-01
1.278824945964971704e-01
1.255281859534648770e-01
1.249953256065623047e-01
1.244091151689247776e-01
1.242444676391283448e-01
1.272109638159557021e-01
1.266398620268473774e-01
1.259519452501459413e-01
1.237517657328672666e-01
1.228713817054839369e-01
1.242585279770528350e-01
1.241659288364984626e-01
1.238143746214516727e-01
1.225929931851497678e-01
1.222935450343143327e-01
1.211136251865692348e-01
1.189600046368138458e-01
1.246967983531117180e-01
1.231865748905695279e-01
1.162112690433388801e-01
1.199523343532512137e-01
1.219351964595766502e-01
1.188534250993929370e-01
1.141474525244130234e-01
1.142201343836354716e-01
1.193259655006190245e-01
1.207702737377946423e-01
1.171266491264277010e-01
1.169113186887770078e-01
1.161139941473896819e-01
1.118081722036230047e-01
1.123689620586615506e-01
1.141926578993968100e-01
1.142131338938544710e-01
1.168549095350971401e-01
1.166867041690562712e-01
1.159546155083013980e-01
1.209292580484014890e-01
1.201144030077054281e-01
1.174503287699740217e-01
1.187827329442224522e-01
1.171669192209166405e-01
1.113177194728503933e-01
1.098768856527547327e-01
1.091363854683285589e-01
1.068058780921728318e-01
1.076639827274834121e-01
1.104303441921882928e-01
1.147800354003255807e-01
1.121514653919825494e-01
1.085016938427730004e-01
1.099790639354569499e-01
1.115870698203908912e-01
1.101430913314291327e-01
1.091610948275353737e-01
1.085827346442939378e-01
1.052555539808865265e-01
1.066244513325006610e-01
1.047799074549707610e-01
1.045366268969292745e-01
1.094960675949573081e-01
1.089023594532523564e-01
1.075262554904628520e-01
1.056390156619623349e-01
1.030852188109695894e-01
1.047009620011257885e-01
1.076343435919877023e-01
1.071378629845463754e-01
1.072911244794063912e-01
1.082586965681877067e-01
1.057863364080299101e-01
1.031142329053122697e-01
1.023836629522499458e-01
1.038832138531119859e-01
1.071753853052603567e-01
1.050589252010598190e-01
1.009660245402194678e-01
1.015182447687181244e-01
1.036536935684009980e-01
1.037549853716770304e-01
1.043551357378113692e-01
1.034222824959422499e-01
1.009186321244627538e-01
1.014693456063103794e-01
9.970359332229286609e-02
9.651720642956536367e-02
1.009028453889974919e-01
1.045917442195234831e-01
1.033532917079138524e-01
1.023155576538941208e-01
9.889767770623146548e-02
9.830628899481193284e-02
9.790511587354751299e-02
9.647346205889197057e-02
9.797380701629529454e-02
9.909271923284919403e-02
9.711289390279083389e-02
9.620480744740123047e-02
9.651592118660991260e-02
9.548939606487522047e-02
9.582704854627163704e-02
9.671807385760944342e-02
9.594230720548285740e-02
9.446568593019438742e-02
9.437865132721807992e-02
9.647962777600357920e-02
9.760120151694104407e-02
9.673783212000679199e-02
9.509159432157644753e-02
9.388897301627138758e-02
9.329794250615396078e-02
9.092539930779798552e-02
8.920772472035369549e-02
9.330699065729709807e-02
9.324633210929809957e-02
9.124467433878874489e-02
9.422118776438220822e-02
9.268446128861679290e-02
9.285476581279283881e-02
9.431315969179192293e-02
9.275837589937460659e-02
9.099925324027861862e-02
8.866678879617104214e-02
8.807358641534111798e-02
8.877768057437811222e-02
9.019944873128830920e-02
9.103945223139595089e-02
9.203965947813558257e-02
9.138824244306467670e-02
9.075691119130729900e-02
8.998150328296060374e-02
8.714889856982981076e-02
8.918579376273497172e-02
9.187109440704903374e-02
8.845227714933986962e-02
8.754939892187019179e-02
8.967640739413723638e-02
8.857461424270919592e-02
8.557000533624550820e-02
8.290951403215399140e-02
8.596054315213848274e-02
8.818127847655295171e-02
8.472906171880459358e-02
8.445955374152729067e-02
8.675547252242010732e-02
8.605780695790918311e-02
8.621874996391674928e-02
8.582474392215336256e-02
8.535649955279861478e-02
8.625246588719516494e-02
8.728787252837016952e-02
8.754010380539700709e-02
8.834979574875194419e-02
8.605897984965465985e-02
8.276532888798601717e-02
8.185402815702881585e-02
8.197961817475080126e-02
8.356697365703259772e-02
8.121876756275912823e-02
8.164726597486737791e-02
8.292124474035215964e-02
8.369203412740708337e-02
8.550372991040089410e-02
8.400723229148786275e-02
8.381699322848319700e-02
8.317072806193309686e-02
8.297564453439154608e-02
8.306269623835242644e-02
8.144060022403415422e-02
8.079292723309096369e-02
8.073487723833353003e-02
8.203961860946482054e-02
8.216818006918637229e-02
8.341127330939133999e-02
8.272904245716644622e-02
7.917290931548337518e-02
7.997474414272594256e-02
7.942543641245709829e-02
7.917090285284325568e-02
8.007402916117266345e-02
7.876491261208017070e-02
7.910872169853784552e-02
7.755548720324993706e-02
7.683943759231555426e-02
7.785040381079440241e-02
7.820999378579740480e-02
7.862843076474830550e-02
7.963283441286794773e-02
7.832058195498244058e-02
7.508486630123378802e-02
7.390869428938447172e-02
7.341497803029363445e-02
7.686436110752428719e-02
8.046688845594104911e-02
7.870084905823941657e-02
7.678039832823504995e-02
7.723316970592332409e-02
7.677960120047956638e-02
7.632963318607829950e-02
7.780184485433952468e-02
7.604740474071636225e-02
7.429001829907139198e-02
7.684954896905997479e-02
7.631104883255290794e-02
7.551236595825489006e-02
7.468598890214503405e-02
7.254633329574000644e-02
7.555146262687333081e-02
7.615307777006950773e-02
7.317685154794718871e-02
7.393806426665329445e-02
7.743990892107228963e-02
7.550979616931888239e-02
7.220610337409114066e-02
7.397091015259775471e-02
7.612830449084810602e-02
7.595885582724873353e-02
7.333911299758688607e-02
7.242990517076672297e-02
7.384916698666380008e-02
7.591095585152055070e-02
7.692495490817351234e-02
7.375659245161114708e-02
7.304072406129606676e-02
7.514994633806310054e-02
7.260869497955384222e-02
7.179924173258439568e-02
7.477697965619459208e-02
7.384637048889518274e-02
7.328832414341106272e-02
7.294140028090186079e-02
7.189826437927414327e-02
7.202658099290425164e-02
7.129186536366893812e-02
7.033799672093667132e-02
7.053685819154355274e-02
7.072983564991755512e-02
6.900186323518146814e-02
6.663250151562537249e-02
6.628127223310002758e-02
6.813075193999415524e-02
6.988508431307566271e-02
7.204086938429861420e-02
7.012473407077754461e-02
6.798418674027413566e-02
6.882271647704134299e-02
6.904411077941924324e-02
7.018362601532965317e-02
6.990500584809777873e-02
6.675061281992106244e-02
6.633682417061963210e-02
6.933735667499112132e-02
6.963787080318320499e-02
6.975922811931563328e-02
7.133935845359999639e-02
7.048140949100199781e-02
6.818929395158566942e-02
6.897698106227850845e-02
6.965328699512511601e-02
6.850461013159175883e-02
6.863731305847449449e-02
6.740627897151182935e-02
6.734858679740733656e-02
6.649228239958129838e-02
6.694129110966186291e-02
6.683402230987385562e-02
6.530518473907323540e-02
6.552855787223103856e-02
6.653419164945777176e-02
6.635928759844529623e-02
6.479136907388677313e-02
6.521567083376274276e-02
6.539261420220157661e-02
6.390439614479473396e-02
6.546112085319266694e-02
6.443987560362922362e-02
6.294033097849414948e-02
6.712900870540604303e-02
6.728251915585949094e-02
6.416956274907764657e-02
6.426938664191712836e-02
6.413751611917532791e-02
6.254515885941099029e-02
6.299771780556077949e-02
6.315176362643208641e-02
6.384910356063105974e-02
6.430844596878942943e-02
6.448349918766947686e-02
6.378649694535294679e-02
6.286967256103573320e-02
6.325873921666831656e-02
6.244191917726241159e-02
6.041641443189655486e-02
6.027102744058176337e-02
6.130522614655484204e-02
6.040055533744468491e-02
6.176087824136275439e-02
6.263109804888536414e-02
6.135617955292043540e-02
6.296063363118427347e-02
6.401548542654302010e-02
6.193378117200964289e-02
6.164731907083016715e-02
6.444214930543833153e-02
6.304348433136092167e-02
6.030941583004179735e-02
6.070053570114999908e-02
6.065934265119720531e-02
6.101446662276144989e-02
6.200303628471361822e-02
6.332145900742920663e-02
6.234301613081386778e-02
6.002572670317513764e-02
6.007927201620138352e-02
5.910021927431262367e-02
5.959941248661389940e-02
6.019785966494066443e-02
6.049307949396817707e-02
6.079840785094776934e-02
5.993977644796498472e-02
6.068336145820983629e-02
5.784039609515320007e-02
5.609681306184254729e-02
5.758964518447334119e-02
5.837858285470465952e-02
5.914118538442768996e-02
5.960683214977265110e-02
5.926158372588236078e-02
5.922340346623663349e-02
5.908297301980550142e-02
5.834051212245164320e-02
5.776275844733909370e-02
5.807345115389835055e-02
5.994954365495763771e-02
5.808298418374529398e-02
5.543275852806458376e-02
5.698722470658963007e-02
5.744348060695280561e-02
5.715465818062734349e-02
5.567324064006325818e-02
5.626092421816426131e-02
5.834390292650269011e-02
5.745095164735147114e-02
5.657685030489621042e-02
5.699627373113604067e-02
5.846786993912797548e-02
5.786358555862759073e-02
5.782398619422278452e-02
5.790436744627389803e-02
5.533283293113145512e-02
5.532725034292004102e-02
5.780786370089062431e-02
5.707390498714565163e-02
5.559605234214292507e-02
5.597840276367843648e-02
5.648159968395786296e-02
5.788398975826535703e-02
5.802098883575179666e-02
5.489219810937680938e-02
5.327785870070912699e-02
5.481086319957299141e-02
5.470291301711877746e-02
5.462740013322751192e-02
5.484515071800066810e-02
5.622691525506847560e-02
5.513829874142436166e-02
5.316164309339857508e-02
5.374164999963310790e-02
5.494873614474088397e-02
5.646013301422863478e-02
5.484067781735314090e-02
5.369908287812612951e-02
5.431845512378376262e-02
5.445480292753247104e-02
5.417074371356982165e-02
5.393023169843141895e-02
5.406339045495110046e-02
5.394194291325159901e-02
5.284490508976929374e-02
5.240213150662365732e-02
5.148513519223801849e-02
5.065694509775239135e-02
5.183755649960484352e-02
5.367728011861110787e-02
5.323295085455864023e-02
5.375124729748665536e-02
5.477116665625184760e-02
5.403522253317552537e-02
5.339725343694367438e-02
5.362632686023242889e-02
5.395070499200214226e-02
5.452618302747112150e-02
5.386841713058775766e-02
5.268640872059066060e-02
5.183788323986188162e-02
5.066996519054167702e-02
5.142795597376645378e-02
5.293947187044462793e-02
5.312921010930077292e-02
5.240425937672813644e-02
5.038662742606481865e-02
5.003361761548952985e-02
5.216737033767934739e-02
5.211393264266074576e-02
5.014550752187244692e-02
4.975483785655670371e-02
5.085791728301714693e-02
5.096203306819845069e-02
5.159670430232403404e-02
5.089317609221140348e-02
5.058816348954638803e-02
5.133395805344957707e-02
5.057434279899235968e-02
4.982453631295165331e-02
4.910761005593336503e-02
4.858989752622006053e-02
4.939357416353794272e-02
4.909101470389082983e-02
5.027619457289717042e-02
5.341790779075052120e-02
5.222355400746428455e-02
4.942568613857680621e-02
4.926560033729002891e-02
5.013805982527651250e-02
4.889509013246464558e-02
4.736270955165197694e-02
4.765282534221235156e-02
4.693928523722013663e-02
4.745065221259754662e-02
4.895014813178034246e-02
4.857949025818945193e-02
4.967828950879545069e-02
5.055786078031714037e-02
4.855162903594739676e-02
4.728514234710767816e-02
4.828374992727085813e-02
4.975381749405140969e-02
4.931014784013612595e-02
4.843589325507310916e-02
4.899773172786391073e-02
4.897223291526500710e-02
4.817220842891825616e-02
4.887703157479927202e-02
4.901308055295289928e-02
4.717799483742707994e-02
4.537958804978083766e-02
4.584531508351818996e-02
4.683519165874389101e-02
4.798845654334196742e-02
4.954560963477100399e-02
5.011466235765998228e-02
4.875172014638492340e-02
4.715133483880376564e-02
4.777794248416798728e-02
4.628418977824227953e-02
4.689536509322465851e-02
4.756231533150557383e-02
4.637851805660471449e-02
4.663458845912513834e-02
4.693529782398921102e-02
4.657619405541085084e-02
4.576680880352233804e-02
4.560400929813054199e-02
4.553755692302607905e-02
4.627725134083086889e-02
4.639766920163124891e-02
4.564842699145179455e-02
4.535131341386643838e-02
4.555142816585971977e-02
4.567273710071841769e-02
4.524105563566249710e-02
4.492184646236624390e-02
4.502240499016906677e-02
4.482813956135480588e-02
4.571262968697202556e-02
4.624010658166980564e-02
4.601747411813659344e-02
4.589095190165420196e-02
4.501072180002770040e-02
4.546995159420823274e-02
4.638145493428483257e-02
4.707521935746645375e-02
4.642949300604407720e-02
4.600469901651265542e-02
4.645722071953077570e-02
4.588594779299403487e-02
4.511252424446166032e-02
4.484827712205135403e-02
4.577140662123573012e-02
4.559244684550053245e-02
4.493577920013581972e-02
4.398827459515416982e-02
4.402150237366250080e-02
4.469147086596018947e-02
4.453234075255676355e-02
4.389484273961528904e-02
4.321477758676485481e-02
4.311140135093430303e-02
4.252819509057871594e-02
4.219007052199662267e-02
4.272579537356233081e-02
4.426214233347458560e-02
4.556554025231045191e-02
4.364691731844038552e-02
4.269156257752316358e-02
4.376704685132751932e-02
4.335915347430691069e-02
4.211968789732846441e-02
4.334499255763198805e-02
4.590170649953250609e-02
4.355722491757387654e-02
4.287238525450909332e-02
4.525022406363995303e-02
4.405867162188713271e-02
4.308456686037932803e-02
4.309708387209020691e-02
4.287805303118456118e-02
4.433697978765444025e-02
4.403798953487600421e-02
4.235735925397645513e-02
4.202407461063847882e-02
4.302680289910736089e-02
4.383712026922785554e-02
4.177073178719938745e-02
4.124765676050484026e-02
4.206203692084901219e-02
4.258968619136502959e-02
4.303609486136035500e-02
4.260779011624250129e-02
4.284240660617581742e-02
4.403211147062032621e-02
4.371976243720722410e-02
4.088774540578549166e-02
4.007212467859665866e-02
4.126789961949980934e-02
4.121461677797073203e-02
4.055047120711921527e-02
4.086698984646541799e-02
4.078833346032421231e-02
4.144496095314184614e-02
4.210449207600456406e-02
4.110953004620480911e-02
4.036960939687211924e-02
4.074458776064068810e-02
4.189429983753911735e-02
4.133753975245395978e-02
3.975242676274342440e-02
3.972075449278923004e-02
4.031115695634391455e-02
3.966712509202420522e-02
4.002246414855784723e-02
4.049888913607186530e-02
4.003740907130393795e-02
3.967288155167420644e-02
4.000279256654978161e-02
4.077831757535448076e-02
4.058201579476181098e-02
4.175240510066474675e-02
4.155493945340479889e-02
4.098319706788043637e-02
4.106121489579647038e-02
4.083598899368015567e-02
4.088208650319775928e-02
3.958642499506256213e-02
3.943552966692959877e-02
3.897411700817532410e-02
3.818976199455086096e-02
3.971029525447859754e-02
4.065229064298972461e-02
3.948501511399718500e-02
3.958367599903316048e-02
4.039426151556738120e-02
3.976438822708149717e-02
3.838208801514556706e-02
3.903363633579977343e-02
3.898889347906121100e-02
3.856949435751545058e-02
3.841423396786066563e-02
3.853423510208696390e-02
3.880006820698780196e-02
3.791079107436935020e-02
3.827553912209219478e-02
3.723600098965340610e-02
3.664960644173523296e-02
3.855134166890438613e-02
3.913358470111939075e-02
3.958669646531686598e-02
4.025536387356134366e-02
3.989092794519422808e-02
3.868578280459602364e-02
3.851095057452688653e-02
3.973235534650912393e-02
3.850167992897749608e-02
3.667501946878792135e-02
3.572810384685114193e-02
3.721143327731969708e-02
3.828293011242615840e-02
3.817234352147654691e-02
3.865180648520229190e-02
3.738982099654680064e-02
3.830304529080526266e-02
3.830314528527723611e-02
3.645152837073788871e-02
3.698993032000308379e-02
3.755464816799431588e-02
3.798856681526841667e-02
3.674790976330769704e-02
3.698815547838456286e-02
3.779568334865313073e-02
3.696751699862529938e-02
3.748686057137580463e-02
3.875706941271513800e-02
3.729956992167274277e-02
3.524402390631450888e-02
3.596160243941921159e-02
3.666722335356341345e-02
3.665992214122587578e-02
3.617756347583804544e-02
3.495078103275490317e-02
3.587101736099181093e-02
3.761920220338600684e-02
3.741011725281515737e-02
3.686697364371731289e-02
3.742255780706063573e-02
3.873832528880181980e-02
3.790599907665929968e-02
3.600155384143070847e-02
3.555703346563388045e-02
3.589803983579889501e-02
3.679074986834365846e-02
3.599721434220468780e-02
3.602200573928327626e-02
3.647599009197637077e-02
3.621027323913722507e-02
3.571137603480947775e-02
3.446301147060559095e-02
3.501656348444549816e-02
3.587491451805823600e-02
3.601226623204144273e-02
3.527068618745508172e-02
3.525385785475241424e-02
3.577781284352977292e-02
3.535172192022053433e-02
3.501873420076365845e-02
3.525021746422127289e-02
3.609429908229633971e-02
3.636455492170777987e-02
3.546561863208124582e-02
3.531289674281212765e-02
3.493764883203786392e-02
3.489359008112886268e-02
3.506561399291128339e-02
3.485651662501652176e-02
3.589978770483407550e-02
3.658075326494954205e-02
3.483329042428809363e-02
3.433239417812627980e-02
3.554692272466705716e-02
3.494783921680229971e-02
3.423281150227860253e-02
3.470831304068710405e-02
3.519950140515364784e-02
3.413284676922459515e-02
3.317178564799993373e-02
3.381932943778356154e-02
3.458879602747726850e-02
3.560378226780773481e-02
3.451811992333205653e-02
3.357217527247259581e-02
3.379028516104682495e-02
3.355021668068725732e-02
3.447996301714216505e-02
3.458360638269666887e-02
3.357850593008809142e-02
3.371491985041404071e-02
3.298113489425145289e-02
3.317071714397962223e-02
3.452585944669485374e-02
3.445164491781944893e-02
3.433144171153711816e-02
3.391543059244247343e-02
3.337441895317513202e-02
3.299587642536627730e-02
3.361245155776302479e-02
3.364788901894196632e-02
3.306010804446266049e-02
3.240987435852667187e-02
3.257955286707128056e-02
3.214264322353201780e-02
3.243662404128231508e-02
3.415688529223316616e-02
3.421986337662858563e-02
3.280369121485238876e-02
3.319610768247691773e-02
3.344983458654200714e-02
3.285072471093727908e-02
3.411296124941138458e-02
3.334522325124102127e-02
3.271954635117714505e-02
3.275546834364898019e-02
3.212323163169847340e-02
3.245417745132912757e-02
3.247821452337506382e-02
3.181465380362721168e-02
3.265285914905106945e-02
3.216656837089677812e-02
3.117393780210006224e-02
3.274345358804120476e-02
3.241874270744293102e-02
3.257945648163001334e-02
3.291105819764326978e-02
3.183076247471629955e-02
3.342698360730205626e-02
3.321775117479133094e-02
3.178983709072125130e-02
3.175260514375640580e-02
3.188331702498418269e-02
3.212704804709589496e-02
3.219444406728182162e-02
3.248573869284521881e-02
3.233153137683699579e-02
3.168597541846216586e-02
3.105781291715385001e-02
3.125328408606983105e-02
3.145274814833413229e-02
3.149425756692100092e-02
3.161149928920112262e-02
3.153044336860263280e-02
3.080637118689130358e-02
3.167555715576864106e-02
3.256228292238411148e-02
3.241238760814565273e-02
3.200066045566197365e-02
3.122173485876282226e-02
3.088682526239881418e-02
3.147338696913778294e-02
3.200442954126302142e-02
3.071745297976910191e-02
3.021084069380272977e-02
3.150258480464999261e-02
3.202007692376306058e-02
3.022878471144569215e-02
2.882734693177940732e-02
3.030386454989605211e-02
3.156798454731361142e-02
3.125335789798444619e-02
3.110159146854090534e-02
3.017856223382660297e-02
2.949230252243452075e-02
3.089496285872449233e-02
3.082873804740743351e-02
2.964902709743234485e-02
2.999842261718596234e-02
3.095444903139472903e-02
3.132139710946078154e-02
3.091246297448741256e-02
3.040667510592889866e-02
3.063395277226400523e-02
3.138737427074177189e-02
3.160357140613928584e-02
3.081894014701165932e-02
3.089564911840646938e-02
3.090606859952782157e-02
3.005389300590169399e-02
3.007318223734203183e-02
3.013473808254959682e-02
3.057284239857219893e-02
3.074283799466383596e-02
2.981650182729769089e-02
2.909138774435414410e-02
2.942420397963083079e-02
2.996377059668331802e-02
2.979170898191679795e-02
2.978565308161996300e-02
2.963012605842434491e-02
2.931837442376688738e-02
2.997094280431014321e-02
2.976824776891502308e-02
2.866457747922353944e-02
2.857931386479917527e-02
2.945399778472989130e-02
3.038971288563590764e-02
2.972594028984966441e-02
2.995029057855821270e-02
2.951721571512436540e-02
2.788920452077166268e-02
2.859001743236178408e-02
2.863280358077292809e-02
2.782463699414132463e-02
2.855192269041208208e-02
2.891115136014657527e-02
2.824727932550341949e-02
2.883506382169003651e-02
2.847211751386219403e-02
2.899219188365012925e-02
2.955064198895648517e-02
2.767465158552829402e-02
2.678841147669125747e-02
2.745467823028386808e-02
2.838799730116570511e-02
2.819802886325278868e-02
2.827152461207417880e-02
2.928346125413106363e-02
2.845687262784987043e-02
2.863544304208532135e-02
2.940050778104542559e-02
2.813600283028541357e-02
2.776221024358955028e-02
2.799209914835591034e-02
2.849292651675789864e-02
2.857438420067422158e-02
2.825648820642577899e-02
2.895508941994673346e-02
2.852196790204531568e-02
2.840830742652076385e-02
2.894320203814466225e-02
2.801855191349934479e-02
2.763486460657184687e-02
2.778550127857511848e-02
2.822529153260331519e-02
2.725615834155174777e-02
2.657305726221340092e-02
2.820089073657399900e-02
2.856614267861210324e-02
2.811666565844834001e-02
2.762903108116759182e-02
2.723028429004927670e-02
2.774875216416447521e-02
2.781194664082739521e-02
2.743044503842063941e-02
2.737185541247181067e-02
2.774028920914148669e-02
2.830928285409425524e-02
2.746898970882205235e-02
2.658864266097063153e-02
2.771408818417917669e-02
2.794311941802992208e-02
2.689215699589979705e-02
2.702019652206243822e-02
2.778919328160064234e-02
2.824072100237445121e-02
2.735094450669837279e-02
2.697678694023796300e-02
2.673073532325113272e-02
2.571884761142690864e-02
2.567679127411793757e-02
2.647452281324895462e-02
2.689215234176108027e-02
2.691830156758266007e-02
2.626245382491458613e-02
2.594817512504353843e-02
2.705065103310248104e-02
2.723014576917669183e-02
2.647827007456234755e-02
2.650051405881151401e-02
2.673231626716097639e-02
2.645601131207538093e-02
2.648415884329826872e-02
2.657667179149137207e-02
2.695312259111314057e-02
2.660231698769805961e-02
2.526969003899043331e-02
2.516575632434013554e-02
2.594617605511665218e-02
2.669062964230642723e-02
2.661720369882107293e-02
2.579105593787230782e-02
2.569066945920512463e-02
2.518514976457598281e-02
2.498832114620759201e-02
2.545762265475155425e-02
2.594110848076628881e-02
2.575477403489873779e-02
2.589236801359523152e-02
2.584811462688351921e-02
2.556664055688139675e-02
2.599702266690417929e-02
2.611351417684508805e-02
2.604658756195130098e-02
2.626188027808997599e-02
2.587049790986716002e-02
2.545349103396396528e-02
2.593031553527417807e-02
2.561007142716410778e-02
2.550558733527793706e-02
2.539494227238537141e-02
2.536020418894129741e-02
2.531746480202033689e-02
2.488254144463487513e-02
2.518179837137000943e-02
2.520736431899563493e-02
2.482645685014316095e-02
2.539661836697546318e-02
2.521346663286702303e-02
2.489983978376291221e-02
2.472659491000121779e-02
2.369334256025163593e-02
2.449280096451885227e-02
2.503902365000494276e-02
2.388795207275733537e-02
2.460682263137957404e-02
2.574083876224530359e-02
2.527604152177617344e-02
2.444180367568305617e-02
2.419626959057376292e-02
2.383837033202987343e-02
2.325145996990215722e-02
2.378403614014222220e-02
2.431475889944433380e-02
2.433854465368401679e-02
2.435841483809249308e-02
2.441440023297962447e-02
2.382780974281040534e-02
2.384731602927000343e-02
2.420571459924380359e-02
2.409341681227334525e-02
2.478697794257709794e-02
2.431491637610320652e-02
2.425462666052487920e-02
2.419756803395356828e-02
2.408628004240411305e-02
2.406889668546445538e-02
2.389665037573077827e-02
2.439281466768886825e-02
2.458890235589798745e-02
2.452624257444692771e-02
2.390330446724198837e-02
2.343217846995942349e-02
2.321312948197769288e-02
2.309204825174557274e-02
2.335440433908721886e-02
2.398885429253836896e-02
2.451142594426493695e-02
2.446526605469510549e-02
2.421516962441851856e-02
2.352263212471600307e-02
2.321122763897719155e-02
2.299446492781406434e-02
2.217101819535470530e-02
2.202177533525912986e-02
2.338077665173594888e-02
2.369070635209629891e-02
2.342398312371050603e-02
2.423980665945888596e-02
2.374385984531095575e-02
2.250223819889009616e-02
2.177420923578245182e-02
2.216117035369845334e-02
2.261165369494761920e-02
2.232664058944850913e-02
2.263972834579856819e-02
2.286685188996851262e-02
2.277902884767336530e-02
2.268201943322030456e-02
2.260224847506412879e-02
2.354629180445645328e-02
2.382146790957771071e-02
2.270426319247305022e-02
2.205983710521254235e-02
2.229619947046970058e-02
2.218411915235943277e-02
2.233663546099816724e-02
2.251153930182020479e-02
2.213647753900570975e-02
2.240000040790439406e-02
2.313657303452285388e-02
2.290172432958703305e-02
2.264950748550892748e-02
2.320646408229365409e-02
2.278290459943887319e-02
2.206046798184986557e-02
2.209084337734860612e-02
2.278227251450644364e-02
2.312395529806413053e-02
2.303255351459958591e-02
2.231533182837621559e-02
2.160968623370482927e-02
2.182496367336704546e-02
2.200701727667263990e-02
2.234627915372422099e-02
2.162140505385651973e-02
2.197736048242079909e-02
2.249434096505711564e-02
2.204218549030528829e-02
2.223045160537093570e-02
2.242645348654372095e-02
2.222015336756487727e-02
2.183055846937974331e-02
2.198319728193371889e-02
2.209256452938223800e-02
2.198608397443843621e-02
2.191909643720377568e-02
2.201244954041070567e-02
2.200218333337727525e-02
2.187856060153279061e-02
2.181613898386898856e-02
2.145674482584448983e-02
2.204165686381232697e-02
2.266294427991336069e-02
2.203707564375856354e-02
2.186226765222552479e-02
2.185583527748021643e-02
2.148974858462855686e-02
2.105025473546383655e-02
2.094654919970237450e-02
2.202457003213572836e-02
2.200050868647697791e-02
2.117599172747510958e-02
2.136302975800956003e-02
2.106977552137598644e-02
2.099295589720714950e-02
2.132363590545045817e-02
2.072867801601141480e-02
2.101144800730804854e-02
2.100317084580778301e-02
2.048760197065425948e-02
2.104817523374157354e-02
2.084738808016071976e-02
2.014249217280434864e-02
1.994053257676213844e-02
2.093159186634428390e-02
2.084480577057418182e-02
2.015867287669578095e-02
2.086464101406460339e-02
2.092755439489435085e-02
2.061121265480413828e-02
2.110905507264778172e-02
2.081768659703077048e-02
2.098587896297162206e-02
2.118613530240960607e-02
2.087777236591448551e-02
2.075698287823549842e-02
2.032331290762896814e-02
2.046046601151463307e-02
2.065992743865475295e-02
2.026312350247117672e-02
2.022602228989466011e-02
2.060040527755029743e-02
2.102285637658981785e-02
2.055962066573145675e-02
1.977312099535944931e-02
1.997028356054967105e-02
1.955190947669979001e-02
1.956106450343067168e-02
2.096293601243736163e-02
2.130342684026712702e-02
2.039425193201221259e-02
2.031959259173511667e-02
2.053094671467866478e-02
2.048187853996441543e-02
2.026158029574117586e-02
1.993226270598548455e-02
2.019594606121582342e-02
2.033001900537729015e-02
1.949432318459391744e-02
1.957472060549849541e-02
1.973898151328930956e-02
1.953477484678357856e-02
1.974347581987127842e-02
1.968299637154080975e-02
2.010326463639927272e-02
1.993331711806952539e-02
1.981066837724891269e-02
2.019379515232858080e-02
2.009258729165050786e-02
1.956358248423782642e-02
1.955997781132120042e-02
1.983874229732697503e-02
1.947837145317800681e-02
1.918654791137457821e-02
1.925663115421350630e-02
1.971016144852285462e-02
1.937502311179241030e-02
1.893284538600104386e-02
1.885945099996396215e-02
1.884720104000650945e-02
1.923376369806314296e-02
1.901009372723195048e-02
1.875615045922452914e-02
1.906330702506762315e-02
1.924679125647648856e-02
1.890299277817057352e-02
1.918482755656673172e-02
1.938143423894040512e-02
1.907485771323092633e-02
1.945256862719189905e-02
1.931296641170659675e-02
1.929067020075033584e-02
1.934493864418377132e-02
1.919599178836522285e-02
1.911909920470215851e-02
1.897976801940699093e-02
1.898212225572120868e-02
1.834032462970307600e-02
1.809898875102873561e-02
1.849723244377080716e-02
1.833189640838280704e-02
1.828927464639609757e-02
1.841131321751268007e-02
1.830696287055681021e-02
1.846051758301847992e-02
1.784898850804584464e-02
1.780100099041223571e-02
1.790301209227870838e-02
1.786085448171598547e-02
1.863954689965889241e-02
1.894320873004640485e-02
1.864779445831287949e-02
1.842827940561221622e-02
1.813800022920423680e-02
1.793264529999123724e-02
1.860512775847857417e-02
1.870638117674887010e-02
1.872367406414759614e-02
1.865004063168412829e-02
1.784564808164904384e-02
1.721374109493466198e-02
1.741035248866433863e-02
1.846603855455943369e-02
1.882239336491478565e-02
1.832872261948698470e-02
1.843104585905091033e-02
1.852783931006945703e-02
1.774770846094576512e-02
1.757238624975039284e-02
1.756897366401436594e-02
1.772073931105065669e-02
1.764444411442821214e-02
1.718530294966225114e-02
1.704745115091148289e-02
1.736064915070931886e-02
1.739071837795747033e-02
1.748466850094112721e-02
1.780295249460776136e-02
1.752823540700666760e-02
1.744638089113580842e-02
1.770497933844100008e-02
1.846514732501306627e-02
1.741354182100413733e-02
1.667819022215995609e-02
1.720223945707584703e-02
1.660447709795001558e-02
1.685694350307099382e-02
1.768775713291467072e-02
1.757990825167755553e-02
1.750588887860560217e-02
1.776905595927348591e-02
1.777287977419200748e-02
1.776716258533454773e-02
1.780107576501080424e-02
1.728686030341702873e-02
1.688446452620001939e-02
1.732133886096879488e-02
1.697513147628905775e-02
1.659426723061923833e-02
1.682751847616655375e-02
1.702949660221748582e-02
1.692850894218041538e-02
1.632467706259291274e-02
1.690381627196286402e-02
1.719773594153664251e-02
1.698437350966860299e-02
1.670618401409680251e-02
1.655576588036122843e-02
1.797771444416191439e-02
1.816523455823143562e-02
1.750641783667059026e-02
1.768971690787851311e-02
1.751450655936548015e-02
1.710103066733324045e-02
1.704019913478900528e-02
1.694349967641092108e-02
1.668386648113696219e-02
1.620644870393850648e-02
1.610468900722469149e-02
1.621328465965382257e-02
1.626705460787206126e-02
1.680882337152165076e-02
1.688265262407753764e-02
1.727043150808661720e-02
1.707932234890689044e-02
1.602524024613231554e-02
1.585392554398314113e-02
1.638806642651145784e-02
1.690845876773261133e-02
1.732158212579111220e-02
1.705773433232406558e-02
1.629620947020126234e-02
1.567304376902416488e-02
1.606648597935429051e-02
1.661064251370276273e-02
1.634155966420074158e-02
1.646621980395845952e-02
1.611892393167242005e-02
1.584470144018849252e-02
1.655698124096998541e-02
1.640911696510690895e-02
1.586394145734243769e-02
1.592324756264799912e-02
1.602336837018598567e-02
1.643666754088970658e-02
1.642250337245036371e-02
1.628594900051500913e-02
1.606218358075845593e-02
1.614126708584660841e-02
1.630277326280268890e-02
1.586671912100810766e-02
1.626093185075428924e-02
1.679041684194044690e-02
1.590254043292901528e-02
1.558811737692550152e-02
1.618115796226592823e-02
1.623428106464630191e-02
1.630707273563285903e-02
1.614170869053149077e-02
1.590744715637762083e-02
1.560635902339665461e-02
1.523601646222605410e-02
1.539010194384294282e-02
1.589873837029069994e-02
1.583779876656668181e-02
1.583475090692940471e-02
1.584347737576161097e-02
1.534608617674891075e-02
1.539924408552363448e-02
1.540121027605455620e-02
1.554338010329159997e-02
1.579855652698366336e-02
1.519051650061035812e-02
1.523122752631099475e-02
1.567870874471598980e-02
1.594787842273399231e-02
1.613811852573975372e-02
1.595006658534640215e-02
1.591833780294300144e-02
1.579399569179723573e-02
1.547168535284455457e-02
1.545412485972744512e-02
1.586968052846416538e-02
1.528156345930737139e-02
1.519249745992855109e-02
1.579068066272035220e-02
1.533551667139219227e-02
1.511722940115759611e-02
1.497865408834851003e-02
1.544313157288868150e-02
1.558206859138491947e-02
1.524281509913755217e-02
1.552650699517292739e-02
1.553010703873429661e-02
1.513822475860966341e-02
1.509298042213832146e-02
1.495219772710181493e-02
1.433228009900902079e-02
1.423549372171922268e-02
1.442754155186649033e-02
1.511458520672527041e-02
1.485546046873288673e-02
1.471191142533898218e-02
1.506251819844581924e-02
1.474623498772179193e-02
1.488341244495431683e-02
1.496035459176840200e-02
1.490058553583558515e-02
1.490874394918467738e-02
1.505948310003895653e-02
1.510212918000310156e-02
1.499449661606451142e-02
1.441229680895174739e-02
1.409645313380101378e-02
1.459134779100441925e-02
1.491397365368589932e-02
1.501987064374767956e-02
1.496667924960982596e-02
1.510088209545901693e-02
1.500970648288859656e-02
1.493262261656960223e-02
1.491725071300215207e-02
1.455782229092781981e-02
1.431501853091749106e-02
1.431688079628343213e-02
1.472232045657271768e-02
1.451034886745808210e-02
1.412108978628716371e-02
1.481500648799482719e-02
1.465703245785793772e-02
1.362809349817111805e-02
1.391331691869057002e-02
1.408960563403577164e-02
1.401803873379435864e-02
1.453270072005733576e-02
1.443959797135883905e-02
1.405682132200439596e-02
1.463890434863914652e-02
1.473703426678219311e-02
1.396474473617504222e-02
1.392127866448904759e-02
1.409460013665633608e-02
1.403995708262152121e-02
1.406988612708390957e-02
1.371303005043108744e-02
1.379906342121614560e-02
1.462799040922470838e-02
1.428987351087332436e-02
1.383271077145465343e-02
1.416999702626825161e-02
1.437562748895234062e-02
1.386682351404032107e-02
1.378959587691894195e-02
1.391234829208320457e-02
1.370799700238378369e-02
1.391353549510160846e-02
1.383079632463720537e-02
1.399546182568895888e-02
1.455231807429611078e-02
1.410945850217991578e-02
1.360908964205916755e-02
1.381777222753937176e-02
1.393692910891940889e-02
1.431482508860941819e-02
1.399709917118280300e-02
1.382789748249261055e-02
1.407129648426490645e-02
1.407913647760665292e-02
1.393392084423867965e-02
1.365159707634008845e-02
1.383840766449661447e-02
1.395480680789295755e-02
1.365982635586206542e-02
1.342763612293542547e-02
1.362413993089908217e-02
1.426978256520533735e-02
1.416950654334059485e-02
1.358691374350641870e-02
1.362042272006053906e-02
1.356097295000438345e-02
1.320569975214855828e-02
1.319131159465067142e-02
1.330413408150698563e-02
1.330578387847705484e-02
1.339181713143754691e-02
1.356892769310902823e-02
1.340716317423460736e-02
1.288148060785231953e-02
1.335167612842949950e-02
1.399004803362418302e-02
1.377620668540782169e-02
1.335163870525653620e-02
1.311531707324075854e-02
1.303061009813289567e-02
1.363379477942927749e-02
1.377290413882720568e-02
1.312254338734830141e-02
1.318175448040182635e-02
1.355032176946502874e-02
1.318585555106718647e-02
1.284802170318920071e-02
1.332137987086674281e-02
1.343988786993685451e-02
1.305397186644334864e-02
1.283061627878715957e-02
1.295849805251943383e-02
1.285354245870551880e-02
1.256149394286748371e-02
1.222997816918566447e-02
1.267678103864440520e-02
1.335581686885427104e-02
1.356125352822923000e-02
1.332600891845770949e-02
1.295642987486597848e-02
1.298534846373180021e-02
1.300699709246860847e-02
1.302636463700649130e-02
1.269639019222583085e-02
1.246067003542732955e-02
1.244371110774183074e-02
1.239218253036353419e-02
1.220758956307456226e-02
1.261877586839664153e-02
1.305781224406318136e-02
1.276585356692121719e-02
1.278241883845388296e-02
1.277862401373456962e-02
1.286149726113111971e-02
1.253732995109538631e-02
1.215868492836592180e-02
1.225467438347920511e-02
1.255049783322030425e-02
1.322708632519468269e-02
1.306069491784474235e-02
1.261890703905180385e-02
1.291680244728611246e-02
1.268735180697430631e-02
1.218579658604148665e-02
1.216054870513493154e-02
1.260216148047471271e-02
1.266048867197849467e-02
1.211457515230576418e-02
1.232854671151575703e-02
1.259824111820731854e-02
1.266860197695946974e-02
1.275323421956466897e-02
1.272375522073460226e-02
1.272792783488048592e-02
1.235458531611152364e-02
1.241662581573609384e-02
1.279780626490538940e-02
1.230842245243456839e-02
1.198815989754046206e-02
1.211545316960657877e-02
1.224039037636981235e-02
1.249417995293951311e-02
1.242959099029827992e-02
1.202464865636105815e-02
1.205698510933626670e-02
1.247847352688465604e-02
1.258211952579087189e-02
1.220013764624321671e-02
1.237114255525754644e-02
1.266451079038294868e-02
1.223750459459343153e-02
1.216377573879770350e-02
1.224431786662545651e-02
1.226015333711045173e-02
1.263225371150409476e-02
1.216224403460466376e-02
1.158155597487737533e-02
1.211468744806937746e-02
1.227911047159722241e-02
1.219517373128519745e-02
1.238845962369270262e-02
1.210522846851737680e-02
1.177508417379657252e-02
1.196444883200351375e-02
1.182293126181756943e-02
1.188228340475203960e-02
1.225098541026783082e-02
1.214160726352064498e-02
1.216879533732554385e-02
1.214035963396918605e-02
1.197373399301327954e-02
1.172267680635045474e-02
1.169124418430017055e-02
1.212618761130780654e-02
1.209678120243951049e-02
1.149730494304819148e-02
1.148052247937482971e-02
1.185126354866557902e-02
1.179305432194124696e-02
1.166232354665591893e-02
1.183604992591301246e-02
1.183969508358084961e-02
1.172934643119837202e-02
1.208284959691798173e-02
1.200254157568400940e-02
1.148872254568697980e-02
1.171621193443701282e-02
1.198864543779411956e-02
1.179931767805149009e-02
1.186385371670816737e-02
1.184355513955613788e-02
1.171267493746000823e-02
1.172101874316785683e-02
1.176143921728664901e-02
1.162593971385007807e-02
1.149842736797042006e-02
1.155585050772693807e-02
1.189477056215266192e-02
1.178370367671884369e-02
1.092336380683053658e-02
1.115035616023246808e-02
1.177858708971046484e-02
1.175913707389009306e-02
1.178504306438905858e-02
1.174608200961929985e-02
1.190041176941014460e-02
1.186826589352328425e-02
1.152273977689497256e-02
1.179810296869493631e-02
1.183872043314681752e-02
1.161398043765807936e-02
1.136343150910845180e-02
1.149952402985175356e-02
1.146240092627418862e-02
1.135575967243408931e-02
1.128983082631361719e-02
1.113308483137120768e-02
1.147498115061680417e-02
1.149562851715634285e-02
1.120766425152302376e-02
1.108367371332719814e-02
1.131799544917464276e-02
1.130335605628274981e-02
1.135554317350582695e-02
1.155929112272738313e-02
1.134054907787323055e-02
1.140691275851635211e-02
1.152369378516029073e-02
1.097125723252748500e-02
1.090666293272665038e-02
1.123131412879729320e-02
1.100410816277957136e-02
1.078182849976887583e-02
1.080337308035534197e-02
1.096441407186804148e-02
1.096929389523720010e-02
1.079571591582467391e-02
1.110681627641193700e-02
1.116440628691241395e-02
1.106870607917781121e-02
1.104510989126682510e-02
1.097946325525660065e-02
1.096510352421742676e-02
1.102758980508671861e-02
1.107360558509095684e-02
1.119638277843911997e-02
1.119229740080882572e-02
1.080016852153079486e-02
1.080125351018237576e-02
1.094701668529548914e-02
1.091505878319933183e-02
1.115221868785209146e-02
1.088750735406793062e-02
1.091658277260291847e-02
1.129946268000979991e-02
1.077679106480145151e-02
1.055573631682739551e-02
1.070662313589305567e-02
1.061834239006442110e-02
1.059223997912791052e-02
1.063860610873041887e-02
1.062901912467018213e-02
1.076730544183040865e-02
1.087804955621061997e-02
1.054242823564742297e-02
1.056990793103354531e-02
1.112311708847192084e-02
1.109601701740352622e-02
1.058775403916770164e-02
1.060931128365718776e-02
1.073071020232150598e-02
1.065262403188080471e-02
1.049901936776802443e-02
1.091934393828216526e-02
1.122455035993868110e-02
1.081095031053159149e-02
1.099749498669699496e-02
1.086865608116202933e-02
1.056485267236997698e-02
1.084627699872995829e-02
1.107396553001804146e-02
1.096653178375071869e-02
1.082633354521840389e-02
1.085800766340990799e-02
1.068190648540742749e-02
1.071017949085855368e-02
1.076202457554002734e-02
1.078275894497452043e-02
1.087873799005430187e-02
1.069278433333140793e-02
1.065218035692929235e-02
1.058165561797400588e-02
1.063016303665641552e-02
1.060471897690750190e-02
1.051333056290251408e-02
1.016177959853838304e-02
1.013727277050597252e-02
1.076025152802454268e-02
1.068515756552888482e-02
1.025043468084448420e-02
1.018538183365404540e-02
1.037238399564661268e-02
1.038547476196572013e-02
1.012890901590937816e-02
1.032675360276481824e-02
1.035484371626396380e-02
1.027090203984497643e-02
1.055100243541516429e-02
1.021601848601111015e-02
1.001093841666157377e-02
1.028537579064131395e-02
1.043961280930620801e-02
1.043754749442414413e-02
1.046064175542073954e-02
1.067358595237547988e-02
1.048481521187500341e-02
1.024258551854432056e-02
1.028940038024086373e-02
1.043370100433040938e-02
1.031045814116165853e-02
9.799755317405681870e-03
9.620252143637583742e-03
9.508700899119260086e-03
1.004742630526000297e-02
1.049881814152254199e-02
1.034675206451590897e-02
1.058203489072772133e-02
1.028935680462928631e-02
1.004445309183087456e-02
1.020806420331032797e-02
9.975555608882547345e-03
1.035180310120745358e-02
1.068359206135004354e-02
1.024002484579244684e-02
1.007702320167632414e-02
9.808556660371045566e-03
9.992607711281050256e-03
1.016406611454259874e-02
9.791462796990616640e-03
1.017212897127393358e-02
1.043641417889205718e-02
1.002417886200330371e-02
9.933670216143128048e-03
1.020628026381451003e-02
1.015391721878546906e-02
1.019760716690663351e-02
1.024273002518655967e-02
9.822649628080036902e-03
9.962144914433359796e-03
9.949977817314901996e-03
9.576552421347386129e-03
9.792360254685546911e-03
9.790482253570763002e-03
9.518845607583589080e-03
9.710860059720750892e-03
9.758246181513023296e-03
9.760922336096893373e-03
9.991045929951801810e-03
1.003467293617553782e-02
1.013603512024931555e-02
9.947904274180935369e-03
9.773272226146300853e-03
1.012216509828544123e-02
1.033213596385331411e-02
9.980058876303300741e-03
9.971551995429473597e-03
1.029872191451315470e-02
1.011043390107870324e-02
9.987227259407354535e-03
1.000382952375623857e-02
9.968735444789468547e-03
9.848238701181045995e-03
9.491332513674557644e-03
9.464500854275279679e-03
9.445992490715794665e-03
9.395861069327205578e-03
9.793746938879204292e-03
9.951806509049178351e-03
9.907230787083441334e-03
9.845030789884247693e-03
9.808707799711255393e-03
9.710041551570054372e-03
9.626921056944268834e-03
9.977714584215917337e-03
1.006022887919236913e-02
9.848726305871089229e-03
9.831066484093157337e-03
9.792977269438108562e-03
9.761750574804941086e-03
9.861672422915641889e-03
9.866126089500455026e-03
9.505929759283790123e-03
9.401502270991077617e-03
9.590373698892240215e-03
9.621135322828685069e-03
9.563799145621441553e-03
9.335374464571799882e-03
9.633219890067079225e-03
9.635919530626068860e-03
9.843042412078272310e-03
1.006603362941293871e-02
9.266308315135696194e-03
9.237209580711400539e-03
9.434186427453002469e-03
9.334299244021687300e-03
9.473217678787157481e-03
9.357354947200181156e-03
9.423883952635140129e-03
9.408745284568840322e-03
9.339706569034442532e-03
9.438159043648980048e-03
9.408959543779340726e-03
9.752326419654930995e-03
9.845437034786885463e-03
9.759392833490060370e-03
9.668235719023117805e-03
9.256852399782303925e-03
9.105107231986840632e-03
9.420715734278207326e-03
9.828278437649239085e-03
9.541141662757230552e-03
9.309569234951655531e-03
9.563715801180022041e-03
9.459749452816435325e-03
9.440079952657335488e-03
9.620033956328662150e-03
9.668786681819805870e-03
9.287870248130606493e-03
9.321264943689623952e-03
9.661996913562048012e-03
9.516061593998696722e-03
9.265121732592781004e-03
9.082945108459581848e-03
9.106046892786762506e-03
9.133416139846587539e-03
9.331673839070124543e-03
9.551158510040874683e-03
9.439167851444914617e-03
9.167972397340847651e-03
8.896630416178876941e-03
9.101443707086953952e-03
9.108316834175010299e-03
8.735373262816370499e-03
9.088239873517848025e-03
9.443332351504568969e-03
9.432737829252826195e-03
9.235935749303056039e-03
9.037554353806161178e-03
9.095600987176948385e-03
9.154262687128838019e-03
9.117241317514583956e-03
9.175258858902794745e-03
9.279070823803326276e-03
9.243368792758161270e-03
9.347237864933811632e-03
9.258585912740298005e-03
8.983311470827476733e-03
8.998956580846612791e-03
9.104005872958989901e-03
9.187702485624678339e-03
8.976325599416565271e-03
8.850226100082380851e-03
8.858054841128532031e-03
8.871974203352474969e-03
9.015303852846023522e-03
8.929238462684035982e-03
8.959183407307509672e-03
9.214384936026867937e-03
9.152262340626972359e-03
9.040393607699854714e-03
9.168484259470819145e-03
9.072838764250558408e-03
8.827044645265669925e-03
8.966806277783482756e-03
8.996936184509852358e-03
9.054703068443598762e-03
9.327324791826036715e-03
8.749654720338619421e-03
8.583529778500341781e-03
9.067669585961418699e-03
8.855038718422155938e-03
8.851557148737825356e-03
9.074245468302493886e-03
8.896877233170072743e-03
8.902764664397376168e-03
8.981708056506007912e-03
9.042215002426459355e-03
8.845851258365034289e-03
8.786415928115793098e-03
9.026096069216822323e-03
9.081758606538276740e-03
9.291765733417013326e-03
9.141691928312939072e-03
8.646656451463629461e-03
8.629323794987642932e-03
8.818404295398324030e-03
8.910871011457278598e-03
8.872396963437279016e-03
8.722839254535520725e-03
8.960849499488563255e-03
8.916771484711698281e-03
8.643661113403432877e-03
8.636189611830196594e-03
8.877179458733702733e-03
9.069548212074863072e-03
8.937243340128063832e-03
8.782404418631119952e-03
8.488870840521682559e-03
8.784665289257798798e-03
8.727525363628807487e-03
8.533079549472580988e-03
8.806421932759147739e-03
8.676246018787886483e-03
8.400966467153469716e-03
8.451722715464328461e-03
8.684068306549001109e-03
8.756414834621632781e-03
8.579342655125894723e-03
8.687387471108856327e-03
8.626336486367246897e-03
8.205922627790044818e-03
8.415205995751328868e-03
8.695179792617770825e-03
8.686492583384218188e-03
8.557587199628286304e-03
8.667762304633829309e-03
8.508976437105887636e-03
8.742914203682639399e-03
8.807897650253302888e-03
8.608837978053405018e-03
8.853163746267050591e-03
8.604183182701572244e-03
8.449436275433491392e-03
8.444043890922450432e-03
8.609180972694569986e-03
8.633784769243086146e-03
8.283896664413384348e-03
8.413354996099912247e-03
8.689775966556175651e-03
8.512599356849651425e-03
8.491353276298289898e-03
8.831049244238810270e-03
8.526064680151292791e-03
8.154115897284772499e-03
8.515901592056821304e-03
8.634129712576456978e-03
8.568395795023138820e-03
8.699946216986604100e-03
8.682678714310141516e-03
8.652246209644874966e-03
8.730670760776278183e-03
8.535546778642863486e-03
8.369065387396214251e-03
8.381841152943358617e-03
8.670969350735763942e-03
9.020221468885331745e-03
8.768143158729599720e-03
8.261281132825525411e-03
8.371109872423614096e-03
8.292199293854673331e-03
8.206619360202260446e-03
8.436585999223733187e-03
8.500774067378742346e-03
8.514262744740161773e-03
8.451947405513195524e-03
8.583941061820678231e-03
8.278335757564075220e-03
8.241581714441678988e-03
8.570998601847130971e-03
8.491528454139586971e-03
8.272977689178175401e-03
7.990997591333020428e-03
8.115192570236668887e-03
8.433596406028044321e-03
8.310139430930622156e-03
8.232168242841200051e-03
8.177794860481740064e-03
8.203125735828311824e-03
8.287805741604132789e-03
8.194797698841049458e-03
8.270500284514649761e-03
8.336316850106068738e-03
8.078610323481182770e-03
8.234029406662114053e-03
8.552317251192320668e-03
8.396884026243306431e-03
8.333708678268375927e-03
8.038828984468050082e-03
7.799675584298759387e-03
8.094466115494455827e-03
8.250891659289537675e-03
8.251540703777508409e-03
8.232205769668541825e-03
8.084608852756403757e-03
7.862706635828244778e-03
7.992787991975764880e-03
7.980084537362123684e-03
7.882890826871723905e-03
8.072838310599923101e-03
8.253941159670746125e-03
8.289951872997552984e-03
8.102418583817858760e-03
7.941134905304951530e-03
8.065604199253218615e-03
8.403292443920266572e-03
8.331440975477121674e-03
8.273430274573907034e-03
8.239318679130634357e-03
8.096912917434391857e-03
7.805239515440730302e-03
7.588784022102472090e-03
8.082955932231157894e-03
8.133486977935835277e-03
7.896084443551366905e-03
7.925149135333592679e-03
7.775534468864282213e-03
7.872074953887059356e-03
8.121974775170634833e-03
8.003046180129346973e-03
7.815869703101635535e-03
8.018441336860592655e-03
7.937655219617305302e-03
7.964576180861833443e-03
8.090333689397948350e-03
7.842011631406263505e-03
7.693429493181859827e-03
7.768083122881039825e-03
7.916191193257477235e-03
8.046358691643239192e-03
8.091263632915290938e-03
8.075739435496980673e-03
8.024314318426730569e-03
7.846970949444110124e-03
7.885718638740617584e-03
8.097530616383505353e-03
8.070600576823632952e-03
7.944494470162785302e-03
7.957717294141360143e-03
8.119961463161245660e-03
8.182574972724791090e-03
7.971373875521372762e-03
7.824795161402548285e-03
7.795013524469887600e-03
7.881475847867904991e-03
7.958563007505060904e-03
7.927565526659172135e-03
7.790405882901883794e-03
7.752475388918204056e-03
7.949066115138486710e-03
7.912053077654891686e-03
8.043016939801844040e-03
7.887761688026729417e-03
7.504123049294259343e-03
7.708758805661572629e-03
7.971775960068150368e-03
7.820906796034950495e-03
7.640820852692816953e-03
7.714656906995672435e-03
7.799859992025363897e-03
7.814620175887000697e-03
7.666006685188879108e-03
7.568457476176437479e-03
7.543149940914539719e-03
7.437047460988802268e-03
7.567990043544578667e-03
7.778045853333445496e-03
7.832119134390636006e-03
7.776453224119074005e-03
7.918228417725272153e-03
7.783372700642087090e-03
7.536333421977327307e-03
7.861503848621624949e-03
7.920311282899918093e-03
8.015664211630250252e-03
8.097521372148952165e-03
7.858158184714214914e-03
7.733240529157897787e-03
7.614708129901778116e-03
7.495015307024802120e-03
7.668338280164361566e-03
7.703026207406358551e-03
7.717453805601990485e-03
7.753003389347934600e-03
7.581094776620359195e-03
7.521134954350948594e-03
7.420706377093190878e-03
7.738052233364402059e-03
8.033114194278207290e-03
7.755234265447514402e-03
7.350029741033390143e-03
7.418170978826138171e-03
7.701342256341661349e-03
7.888297511540385415e-03
7.899432843244191121e-03
7.670412600087001508e-03
7.443541461020496651e-03
7.515393078090308078e-03
7.834685038311238817e-03
7.751599525349384297e-03
7.391515819848770014e-03
7.276787454113311029e-03
7.665191850453186191e-03
7.773958425380186020e-03
7.515496761566678625e-03
7.462853706890715429e-03
7.529547840696122242e-03
7.602224385646481203e-03
7.779314918831355466e-03
7.534850073278892557e-03
7.209134401037956170e-03
7.457133030770162797e-03
7.608087079242776760e-03
7.928047719382238373e-03
7.794612255163126113e-03
7.572647067390174229e-03
7.776477159270192910e-03
7.411933300197040726e-03
7.334076690455297240e-03
7.729014993118713331e-03
7.676793231786236370e-03
7.547635879790902912e-03
7.666718313508752262e-03
7.456335481479457565e-03
7.420343560625087403e-03
7.607272753037476985e-03
7.420834119850637511e-03
7.231187053403251470e-03
7.100878528795249479e-03
7.151900135280404164e-03
7.393008964134511335e-03
7.493713049464939893e-03
7.426576371489567244e-03
7.257316855883198282e-03
7.466022432102775545e-03
7.621972203340582515e-03
7.415477712087058769e-03
7.372490921800329416e-03
7.249014417453684272e-03
7.148464277105481997e-03
7.288884593887851038e-03
7.534094172516964116e-03
7.669430522957079201e-03
7.415904358776506840e-03
7.385327309383697171e-03
7.443489023998040716e-03
7.334104396731001493e-03
7.262110097759168388e-03
6.988012695089544125e-03
7.230466237164304318e-03
7.433316060560328162e-03
7.170945708746320063e-03
7.175351018063405757e-03
7.173562314801639264e-03
7.252873289852794503e-03
7.429178117191110806e-03
7.401318146356092656e-03
7.265607897531511233e-03
7.295631932741611717e-03
7.301804165246846001e-03
7.476190538331430394e-03
7.678874350306935832e-03
7.312772345001192047e-03
6.803531991951651710e-03
6.982247355879366360e-03
7.336119505906138483e-03
7.286520598164717734e-03
7.250891417225862126e-03
7.128218195192337521e-03
6.926874606103526275e-03
7.078988104131017645e-03
7.272597555188921314e-03
7.053250411655239901e-03
6.964077373475577662e-03
7.090519221663751578e-03
6.968531085821278066e-03
6.830249080274679307e-03
7.097178378625281295e-03
7.294344689153465545e-03
7.054827569106528022e-03
6.958553807157675901e-03
6.989666869062248662e-03
7.007555460459794806e-03
6.998877999525154187e-03
7.146030877056030496e-03
7.006197465302499254e-03
6.858105826002153585e-03
7.144644648992026260e-03
7.153267140999269164e-03
7.080515925891459755e-03
7.194212201550169092e-03
7.003476414041317523e-03
6.751528870872619374e-03
6.944571424825398027e-03
7.099654572774452381e-03
7.031491778171158544e-03
6.773875610804071766e-03
7.004146250911670937e-03
7.121540357652669621e-03
6.942620582047989708e-03
6.948358492192489855e-03
7.075287969746902987e-03
7.033283117943444490e-03
6.774994984184140763e-03
6.943881068631082426e-03
7.226215505008475384e-03
7.176345701642138260e-03
6.906066339072850294e-03
7.051125828564341370e-03
7.188604179815579441e-03
6.917908249939719485e-03
6.941008937379738314e-03
6.948291570302719648e-03
6.748678736193282693e-03
6.732379138876654241e-03
6.940017686243949400e-03
6.955722721931604027e-03
6.740365503224326690e-03
6.855681312662669814e-03
7.027433339432929277e-03
7.092708422878792399e-03
7.016174889366938623e-03
6.834938984189817789e-03
6.729072781724759582e-03
6.792656700505434256e-03
6.986962489821508214e-03
7.046842658291770263e-03
7.103385462923245998e-03
6.800624579896620212e-03
6.623770689302382712e-03
6.659059111999279801e-03
6.622161729718211744e-03
6.971609896884685582e-03
6.994354112377887747e-03
6.839407915853409209e-03
6.794837615896886195e-03
6.891682485886432320e-03
6.888944258027921222e-03
6.740904811902646496e-03
6.799200936490572625e-03
6.870944000023289887e-03
6.702715847676520705e-03
6.598856133023417100e-03
6.627733575899798571e-03
6.745752467759830694e-03
6.831653653113875513e-03
6.718765173432567593e-03
6.987166668654514953e-03
6.945116859910859843e-03
6.852560324823625190e-03
7.030362010769883319e-03
6.709776623912388528e-03
6.485168095661988236e-03
6.549418979729598224e-03
6.610579310796995019e-03
6.587381280019033794e-03
6.635369682049741674e-03
6.625486966920824533e-03
6.701710871368051978e-03
6.770962386235458708e-03
6.534290419036185849e-03
6.632627860718514137e-03
6.751981745846046164e-03
6.577996787207282883e-03
6.541157955324770380e-03
6.446267439702233273e-03
6.597428965974359329e-03
6.804410438151993305e-03
6.809004890338529910e-03
6.703396074802569875e-03
6.482597500923546231e-03
6.539457717733762436e-03
6.562725545074275801e-03
6.327227078901520238e-03
6.341382277606286491e-03
6.657333178168034667e-03
6.768421483981238926e-03
6.666036582846436229e-03
6.589656396604210570e-03
6.437969009210203764e-03
6.305164709640020612e-03
6.531973156995289978e-03
6.446302695063322111e-03
6.267630571839872058e-03
6.466107853127975834e-03
6.678305295427061986e-03
6.599789712502832778e-03
6.432742245272207900e-03
6.527880125201387246e-03
6.411842177429710743e-03
6.260090245478001046e-03
6.477869034211262110e-03
6.635924418477183971e-03
6.591632492153194113e-03
6.494538564013309367e-03
6.404447587587306680e-03
6.536900919087513563e-03
6.593440983069339366e-03
6.545109350360652292e-03
6.618723471141501648e-03
6.398015952393806133e-03
6.239310737201888592e-03
6.375858505651360066e-03
6.486944796888244325e-03
6.590096240040117272e-03
6.585066581054547889e-03
6.552344909134884439e-03
6.532337697348636341e-03
6.417693029640260220e-03
6.426040275645659994e-03
6.338569566888930390e-03
6.412748937118369248e-03
6.519928359672045107e-03
6.556770264225521630e-03
6.557905924650933235e-03
6.466652600968294043e-03
6.568872259123983461e-03
6.525648315456093751e-03
6.390363168169124058e-03
6.374928968683293493e-03
6.358087020429655477e-03
6.379302517684171461e-03
6.414407562323422643e-03
6.420239781527097706e-03
6.531140313670158806e-03
6.517263137101122691e-03
6.544648812118672790e-03
6.681797129161701036e-03
6.602396239098348718e-03
6.317755025612655645e-03
6.153711383827652898e-03
6.341988756057470762e-03
6.493323502261397033e-03
6.358342814457025594e-03
6.011308579649081267e-03
6.140637930965428017e-03
6.392869391417205747e-03
6.165541862859120169e-03
6.060531376428411089e-03
6.098340365191226922e-03
6.239271494924910309e-03
6.192514852700668412e-03
6.040509667825004828e-03
5.958102005452005009e-03
6.096810703139100146e-03
6.369802985672429023e-03
6.328607738354597931e-03
5.945571137435731388e-03
6.005556944674315771e-03
6.264842815155381196e-03
6.103045940897579985e-03
6.094380085837782131e-03
6.077100477917921593e-03
6.107591439054202605e-03
6.193573700551361673e-03
6.132095318096958229e-03
5.906251983324448292e-03
5.956075171661661359e-03
6.340081019428252425e-03
6.262803425519985513e-03
6.194788993745313152e-03
6.227409012863517265e-03
6.384313093625120644e-03
6.443586367063235988e-03
6.150834719509596857e-03
5.993058957569230398e-03
5.972040163482880519e-03
6.304684427880818953e-03
6.470311853391679663e-03
6.246241274881786203e-03
6.155417271145294418e-03
6.413649835516166235e-03
6.260224468206545580e-03
5.911817361313159713e-03
6.114465992249945754e-03
6.232350956259894402e-03
6.188092640935339596e-03
6.102022411684266887e-03
6.073288123810706082e-03
6.046606359202215224e-03
5.985376962793856510e-03
6.055268365185387941e-03
6.136887067400438253e-03
6.088315326151098709e-03
6.080561480434116053e-03
6.013566302543404095e-03
5.910160737043103005e-03
5.991847887166382690e-03
6.000280402521451263e-03
6.034032780245180035e-03
5.769007828265166997e-03
5.833242479335025432e-03
6.000378588734094250e-03
5.752019957371659088e-03
5.816136980414183394e-03
5.841521195017841846e-03
5.834162944788640059e-03
5.900533448237189026e-03
5.891892844291762507e-03
5.914982404270153864e-03
6.018094767484188055e-03
6.140304844847328455e-03
6.138492019037483129e-03
6.059706901922526021e-03
6.076680946273004501e-03
6.091082322089702399e-03
5.925188084827826690e-03
5.802304882396096611e-03
5.971624835922716493e-03
6.028627800103501626e-03
5.948757433816159040e-03
6.046129336170720514e-03
5.952801024561514033e-03
6.059777109007990700e-03
6.305030234478279337e-03
6.016984113870526250e-03
5.795295669387458444e-03
5.893278188659281831e-03
5.850500980312018859e-03
5.857044643257617797e-03
5.943941747668789188e-03
5.768421858618475936e-03
5.687314255614770407e-03
5.798949372421285074e-03
5.848736888858469679e-03
5.841477882440360668e-03
5.858056236073945489e-03
5.737885875755157489e-03
5.868190782195755774e-03
6.121066810082080069e-03
6.106938324943151503e-03
5.894691571182501116e-03
5.635022112239512770e-03
5.687988497572378857e-03
5.767292895101510525e-03
5.850952617951737933e-03
5.923902136620549930e-03
5.822676119666519469e-03
5.720766637143502413e-03
5.695685934240806055e-03
5.658198567148858826e-03
5.795917626793658031e-03
6.083366885551027246e-03
6.078466545840583921e-03
5.902296430500825544e-03
6.086076888118386284e-03
5.965563359524724343e-03
5.732055927933138971e-03
5.820878891364421326e-03
5.800073176269897324e-03
5.984974547788663932e-03
5.943815236844446695e-03
5.773530071113532405e-03
5.863571628146633380e-03
5.677418626447334159e-03
5.641597093222474810e-03
5.772685719236326368e-03
5.751332118212589516e-03
5.690161698849667375e-03
5.586270439566889782e-03
5.734350677998596539e-03
5.725797088508097037e-03
5.602813645093499342e-03
5.945133438458533384e-03
6.078519047704642429e-03
5.815846906051142483e-03
5.594258020378796263e-03
5.705732584562130290e-03
5.905416176159677261e-03
5.837972641449332319e-03
5.653971885813484019e-03
5.668078395453623845e-03
5.789993825376504345e-03
5.580091716231484408e-03
5.629941038319019250e-03
5.824146037761428196e-03
5.608032208865949483e-03
5.391441261050148800e-03
5.484036280742511996e-03
5.603881127968080370e-03
5.716242480403954315e-03
5.496935735433721402e-03
5.505806881535813338e-03
5.804363979721641371e-03
5.727297339920751386e-03
5.560067332321325974e-03
5.378121875972250061e-03
5.566104768503220800e-03
5.646900350592570436e-03
5.517915546581503121e-03
5.559584232101478021e-03
5.591513144085584822e-03
5.620551828609544366e-03
5.774057539808600571e-03
5.753767482547208698e-03
5.744929756883464071e-03
5.721850858921372941e-03
5.444990670855643852e-03
5.531023726499102559e-03
5.635567687092392711e-03
5.493281333887600759e-03
5.464384624716257972e-03
5.542445489494566419e-03
5.446413787571890291e-03
5.472418945204937483e-03
5.612891672934963889e-03
5.518764535701685056e-03
5.376891901191898845e-03
5.444131845274343198e-03
5.507817983047560810e-03
5.444834535088416243e-03
5.400607329537308876e-03
5.389830229071506523e-03
5.344931460873240427e-03
5.444425389932444105e-03
5.745101093395671259e-03
5.616503191394196619e-03
5.426448391482949739e-03
5.564832302041555420e-03
5.624557084309888579e-03
5.552443021174545412e-03
5.272234453983309053e-03
5.364064644016781729e-03
5.498082500643802079e-03
5.196456462658502994e-03
5.333122380903452045e-03
5.337990496047867635e-03
5.329488106810401950e-03
5.488806807166230275e-03
5.630635453692372887e-03
5.620764700869174645e-03
5.506826577596673003e-03
5.432095564422072080e-03
5.277196539634138213e-03
5.337394917907195210e-03
5.484839217221471747e-03
5.465482182637019896e-03
5.321253240332662372e-03
5.360580534207992284e-03
5.201026868572966241e-03
5.104052240107463841e-03
5.327512562821309049e-03
5.404203774540696989e-03
5.412971331436308882e-03
5.440875681772249298e-03
5.230694490433648695e-03
5.174253328417009919e-03
5.354823887728997825e-03
5.258275801885287960e-03
5.177408075308283578e-03
5.347899173518498757e-03
5.475703604109322629e-03
5.365423317214873533e-03
5.422411080408902004e-03
5.612772523870921716e-03
5.524171808025438689e-03
5.479613596699106290e-03
5.345200512391682507e-03
5.189125600139473000e-03
5.078913843378271738e-03
5.403068239026114460e-03
5.569369142163126118e-03
5.344454958075243491e-03
5.396943800041644444e-03
5.362332259084520367e-03
5.429676797091492237e-03
5.414020984080206503e-03
5.349720336461035765e-03
5.458455161693942168e-03
5.455646851269694252e-03
5.420949656492343553e-03
5.335962510747823025e-03
5.102582864885514373e-03
5.263357951877072581e-03
5.506743701573921061e-03
5.448565742852085232e-03
5.478483777861756047e-03
5.464451442210945323e-03
5.326053350457133663e-03
5.240491825301212686e-03
5.163904941164432390e-03
5.198943590462364039e-03
5.214402909034557623e-03
5.252584373523707870e-03
5.367040785186190377e-03
5.074647992716181666e-03
4.985055710347434908e-03
5.261117200315914080e-03
5.322957667585951486e-03
5.193948112727223704e-03
5.086123980939209754e-03
5.188538837110961630e-03
5.250447731556521190e-03
5.126152382131376160e-03
5.162889795980409556e-03
5.219644320414235789e-03
5.322988288676554734e-03
5.325270261421832969e-03
5.091188278236906568e-03
5.100577891398460489e-03
5.091945323479021845e-03
4.949799741722382684e-03
5.057677146344653415e-03
5.251045703642363317e-03
5.326841040198232458e-03
5.157183601090909765e-03
5.035305781517939241e-03
4.921789402562688244e-03
5.037640493473266937e-03
5.276319908539168178e-03
5.135717792789597572e-03
5.031989518616960741e-03
5.092065045999337805e-03
5.172504718238437986e-03
5.025236428812225944e-03
5.061499333527359062e-03
5.296955408807016777e-03
5.175666799642833493e-03
5.120933637411262916e-03
5.215963869183735946e-03
5.178260528368157888e-03
5.003290556638012240e-03
4.921979851544920452e-03
5.145429485608295737e-03
5.248035434142302690e-03
5.262961736104633872e-03
5.192801695968193160e-03
5.091103352336671592e-03
5.103866287950452850e-03
5.165718251052994064e-03
5.128358879872207607e-03
4.985381642040354576e-03
4.942131686744326985e-03
5.117022775736785288e-03
5.207884092210462654e-03
5.096292142919644531e-03
5.053467712841774179e-03
4.990544313036517250e-03
5.027162613436736253e-03
5.025089823695176247e-03
4.948745210758724762e-03
5.079557768528307135e-03
5.054320071678469750e-03
4.905432290349701248e-03
5.027663030708273521e-03
5.176789121471304586e-03
5.082952325007206000e-03
5.148101548565812112e-03
5.241393404095015703e-03
5.156815008115486938e-03
4.958424645621441196e-03
5.046810158363159923e-03
5.115433974537307582e-03
4.981541540771538580e-03
4.983274106763662357e-03
4.912065062065124055e-03
4.986014815809159360e-03
5.134919529167476272e-03
5.090584874095507341e-03
4.930977387286064779e-03
4.962436467687387706e-03
4.984271007461657348e-03
5.136885686117817831e-03
4.971928797164601281e-03
4.753154093811517468e-03
4.838444409883265254e-03
4.932350209871730513e-03
5.075409951073613438e-03
4.985516121049830482e-03
4.973933385829121950e-03
5.123096871778497208e-03
5.091528917266208848e-03
4.946188400492269356e-03
4.855715581004883125e-03
4.763011579660078772e-03
4.746221835964284895e-03
4.831005783740145026e-03
4.824181588312329710e-03
4.896956196305425092e-03
5.106067848591076472e-03
5.070435721616492995e-03
4.835032211155354878e-03
4.698029845612215066e-03
4.756128559658346668e-03
4.807919915137162138e-03
4.763283533898410825e-03
4.807409919123556245e-03
4.850660412117751945e-03
4.981970077954553031e-03
4.993874866888996927e-03
4.903403680859237668e-03
4.887111853912861834e-03
4.823513834133550185e-03
4.997806253953636368e-03
5.028473337998520115e-03
4.770000251711288032e-03
4.726366053151670639e-03
4.855634051172577625e-03
4.893523128749698720e-03
4.873156779437047906e-03
4.727296264734638480e-03
4.556127859361199482e-03
4.622707158942965765e-03
4.883629128147898117e-03
4.981678883761021630e-03
4.995914814411838052e-03
4.941047756599649746e-03
4.705509321467097814e-03
4.679816507612881253e-03
4.714912967552808629e-03
4.622011947083165886e-03
4.553141575793106903e-03
4.634044227659893898e-03
4.845863870554993277e-03
4.853295310135388382e-03
4.778822872550339551e-03
4.751551170560540209e-03
4.739472075411265556e-03
4.807359252773790378e-03
4.888023500313014996e-03
4.778080687328502794e-03
4.537144944559367253e-03
4.629457933558951514e-03
4.798354534446555922e-03
4.774528977069323991e-03
4.621540583286695356e-03
4.622877273988062335e-03
4.833200296824240703e-03
4.818812563622169344e-03
4.735392788195017660e-03
4.772221785862791610e-03
4.841945646741994437e-03
4.832870932286127165e-03
4.666155661860548094e-03
4.651557209361191318e-03
4.785915424362761038e-03
4.739551332969457395e-03
4.656930457213008002e-03
4.781291323886458465e-03
4.892945922431014491e-03
4.774548791439204090e-03
4.565316104563279728e-03
4.605487885295946916e-03
4.617339732871392731e-03
4.585807280956004893e-03
4.733016504625685468e-03
4.723434190068397098e-03
4.797436110705806042e-03
4.734942573215496567e-03
4.608871171378832628e-03
4.725102431180582679e-03
4.738478342671127545e-03
4.686282358340642697e-03
4.603647955033637017e-03
4.721978061136259189e-03
4.925496961707299427e-03
4.683956869766509219e-03
4.575589158861581573e-03
4.722553432002072997e-03
4.704581115769139281e-03
4.653735181991160846e-03
4.726076752687985785e-03
4.784265261403183173e-03
4.483098807208356178e-03
4.570482877638152100e-03
4.677431228256022713e-03
4.410355429893948048e-03
4.558218743412210429e-03
4.638625061722116520e-03
4.609456975688324895e-03
4.575981071562458015e-03
4.548680443334371208e-03
4.663958343272111423e-03
4.654163964507647584e-03
4.832626704186132605e-03
4.890901720979137085e-03
4.522448447458343040e-03
4.336650647399204611e-03
4.471618314238224104e-03
4.608358117651524706e-03
4.547884212672962008e-03
4.470043707292805854e-03
4.598666307183161238e-03
4.685959845352284658e-03
4.568123345361945094e-03
4.465036967542391176e-03
4.666272060107100675e-03
4.746931859649958230e-03
4.668057169482943934e-03
4.593961325193937455e-03
4.500268677314441489e-03
4.599201598834058539e-03
4.645430203550751647e-03
4.698996302230108550e-03
4.598931495950111387e-03
4.438398207596714641e-03
4.412880806758879421e-03
4.463155084369775823e-03
4.455559495735330819e-03
4.432113101142510711e-03
4.548805064617713473e-03
4.564437757873390962e-03
4.578353347120514907e-03
4.474121403289366486e-03
4.394592503834518493e-03
4.560119467425902302e-03
4.534649790141814796e-03
4.432330016730413880e-03
4.624928956094505154e-03
4.728383743359403611e-03
4.604199082670620141e-03
4.480800368715313550e-03
4.473647901292411230e-03
4.408859006163401602e-03
4.446520356470040798e-03
4.544169353736261449e-03
4.514535579393581799e-03
4.481966871032131393e-03
4.350558372794329290e-03
4.355409009831978304e-03
4.465922151383856613e-03
4.487249465755916052e-03
4.507553938787196499e-03
4.572460754472935061e-03
4.433706351713579200e-03
4.274917718051548382e-03
4.322710440055949586e-03
4.488606619516098163e-03
4.582284716458543371e-03
4.446680067742731293e-03
4.369539516548867457e-03
4.410461530747662035e-03
4.500468247568558192e-03
4.625565959800713618e-03
4.596043746927320518e-03
4.563881634288144244e-03
4.554975461245842037e-03
4.413296173762787725e-03
4.360636343169204190e-03
4.416367318236955920e-03
4.351798060999580858e-03
4.382097126458160512e-03
4.267368178007828645e-03
4.157027556316868211e-03
4.179124504016399136e-03
4.242853486840864920e-03
4.373607371133713013e-03
4.359452921878074518e-03
4.256715974017765206e-03
4.366281449322030606e-03
4.405465298703671075e-03
4.241630502965835353e-03
4.284049415897037139e-03
4.305290029574923051e-03
4.406267919176380145e-03
4.519077334703008181e-03
4.485887321216113638e-03
4.331511942623501518e-03
4.362102854938655107e-03
4.568169131901432881e-03
4.472944933911884857e-03
4.340493360766300469e-03
4.369741485978060648e-03
4.399247633785506074e-03
4.374103346418246364e-03
4.232940341480742261e-03
4.234286674463845317e-03
4.299024871611447328e-03
4.311496839128213694e-03
4.393698132639081710e-03
4.367658367050589532e-03
4.341576286101314283e-03
4.331537411274462290e-03
4.232834792509480339e-03
4.216101492883083182e-03
4.182484627903310277e-03
4.299789294861001976e-03
4.449644310555157974e-03
4.421746789796502340e-03
4.561914852978851860e-03
4.496846873264186313e-03
4.419327069090240277e-03
4.400403477315398791e-03
4.355636843123612129e-03
4.282312954969881742e-03
4.222097311558492723e-03
4.275734022789640619e-03
4.313989639270520045e-03
4.371082792373977288e-03
4.291713515791581272e-03
4.182272221418641134e-03
4.169878004003930126e-03
4.330087670219366809e-03
4.301431676683642805e-03
4.284839689692222960e-03
4.420791741881840119e-03
4.219004850788029594e-03
4.245849604991962234e-03
4.465486484268380886e-03
4.399375152989843524e-03
4.303481485838010073e-03
4.167625247545991840e-03
4.135853752129369301e-03
4.257179943337660415e-03
4.248201314222181321e-03
4.240684972415144707e-03
4.291230025936958355e-03
4.128051746936236589e-03
4.014331149504190600e-03
4.174948928685263613e-03
4.210039849048254935e-03
4.169404177655978289e-03
4.106259617688509840e-03
4.098989594821842754e-03
4.364958516321598703e-03
4.302534305213829256e-03
4.160018986815076404e-03
4.229326275717367606e-03
4.065146554000515118e-03
4.065056383369567046e-03
4.210172658050258254e-03
4.190406150135607757e-03
4.193028159753851326e-03
4.316966855015188197e-03
4.234359656716640309e-03
4.088460385037846583e-03
4.102156471247279078e-03
4.113381721445085251e-03
4.244827762671510643e-03
4.213359343514183099e-03
4.056639237287703280e-03
4.098505945294134319e-03
4.197903239431180836e-03
4.212675528785250756e-03
4.191581588859375103e-03
4.168225749972959832e-03
4.070915114745663095e-03
3.996932795812806194e-03
4.132776717721531844e-03
4.132495398793879782e-03
4.165369297343980530e-03
4.157709972370387218e-03
4.015355535527927525e-03
4.087347230060196443e-03
4.220029396332511222e-03
4.138868475053473529e-03
4.181844323386748469e-03
4.389628403932206713e-03
4.228351882621082976e-03
4.052005021290940381e-03
3.986702731602787854e-03
4.008043780381631907e-03
3.933868087090120792e-03
4.024658937859849211e-03
4.162045884244361393e-03
4.114899361076078746e-03
4.112079868542525482e-03
4.108844302306305374e-03
4.104097492875605040e-03
4.071418853598199328e-03
4.121136411255135051e-03
4.179108258791197628e-03
4.109081965940994396e-03
3.959595566068131386e-03
3.908108634897446663e-03
4.030584974743890020e-03
4.162465607249348637e-03
4.102899393158437359e-03
4.098685616302969077e-03
4.106142615673184434e-03
4.021474766939212367e-03
3.968522262266322743e-03
3.874743012476089977e-03
3.950445297221038057e-03
4.073205346183424690e-03
4.031666681407762402e-03
3.998918548802322774e-03
3.942408911028809360e-03
4.036318586035304162e-03
4.083552295524467586e-03
4.162198062725509448e-03
4.257931044128529345e-03
4.055032422434772139e-03
4.010898458977953454e-03
4.016213596905245965e-03
3.999113246828189284e-03
4.115322750254804714e-03
4.068253543456760470e-03
4.068948721826396581e-03
4.134328856008739200e-03
3.984863534109635806e-03
3.895435368602641075e-03
3.888224715238751492e-03
4.030169626026445205e-03
4.246759243197185604e-03
4.140004732083097348e-03
3.995256047614299637e-03
4.053628747994321956e-03
4.124490987911949916e-03
4.065171291886093656e-03
4.096371770753579576e-03
4.076397918048642148e-03
4.005211328926019075e-03
4.058232263494405273e-03
4.061034306674544091e-03
4.097041555507544529e-03
4.138433162140861023e-03
4.172701079422731427e-03
4.158856106698929044e-03
4.101320543570277644e-03
3.933762719338415592e-03
3.821971037259670571e-03
3.905514186046372439e-03
4.051369618508713841e-03
4.133234975579428393e-03
4.040951836116119140e-03
3.997398617302371643e-03
3.979644742885039138e-03
3.978781043195921477e-03
3.991804680639228844e-03
4.022868741777746622e-03
4.013362767475651960e-03
3.981753879106411133e-03
3.832660647387480315e-03
3.791424332556682548e-03
3.829995065028876915e-03
3.763219922923629820e-03
3.908904747032097143e-03
4.034228388733329326e-03
3.978274814765497651e-03
3.956485987406106568e-03
4.032889891241927920e-03
3.962772196152776136e-03
3.888206101481227455e-03
3.871294677660920818e-03
3.920083673117840534e-03
4.020639074479534850e-03
4.089964884172877027e-03
4.002208646059559304e-03
3.868538528950452374e-03
3.927013621744083333e-03
3.904075962181970290e-03
3.793086955566966467e-03
3.842978096028432534e-03
3.915832311986676244e-03
3.787634517203269154e-03
3.804713174272251943e-03
3.942299365628055413e-03
3.961335607594229126e-03
3.877045020334420750e-03
3.852896709065955442e-03
3.935211367583874020e-03
3.847589769753010681e-03
3.823626018422719187e-03
3.956684520463995929e-03
3.957045181775625114e-03
3.883151423361115746e-03
3.780527825677961872e-03
3.688227013665476822e-03
3.728677275989742464e-03
3.874798867710514162e-03
3.903905831439559611e-03
3.824168228744058602e-03
3.837674462914483775e-03
3.887343743109951313e-03
3.870797411418343444e-03
3.843370297522660621e-03
3.915295113339151492e-03
3.850070612019731043e-03
3.851231832858390425e-03
3.960842464487511830e-03
3.723063493943778654e-03
3.604701335198108071e-03
3.839628577027364570e-03
3.888961710534784896e-03
3.803582530349858878e-03
3.715615544655764737e-03
3.751416643403635096e-03
3.792327868832569542e-03
3.834150957998235573e-03
3.814320461558432917e-03
3.739437864297829456e-03
3.829640784108549832e-03
3.849683604814266823e-03
3.791053468952428496e-03
3.690054920110323773e-03
3.691399880949630674e-03
3.819827245123703485e-03
3.908921838087243798e-03
3.904654630752546571e-03
3.811944300695128789e-03
3.803267954012065893e-03
3.739786866268648979e-03
3.781155922854863728e-03
3.878272829561306249e-03
3.881633310812729071e-03
3.953296532996070263e-03
3.802474165006230165e-03
3.806683932691699423e-03
3.829586328397532099e-03
3.642963172135619491e-03
3.681226932901933771e-03
3.723661159745669889e-03
3.750596485242802675e-03
3.739456136340333497e-03
3.628796002934771021e-03
3.643869155752392855e-03
3.705047268374743377e-03
3.713042930626547344e-03
3.785699032704451135e-03
3.817480314523682104e-03
3.689590321867623236e-03
3.581225568669015469e-03
3.637131795430543959e-03
3.777519306737425406e-03
3.766235334302072291e-03
3.838309916172202591e-03
3.903126055088463123e-03
3.761079623907907180e-03
3.689941473838683102e-03
3.620665678357616948e-03
3.658992584652145941e-03
3.688927034897830984e-03
3.569511489181899887e-03
3.518447884961708582e-03
3.683718358826832285e-03
3.791728390270852813e-03
3.785559253911342879e-03
3.714165970580665926e-03
3.614427112286057973e-03
3.740978310809834305e-03
3.706987235514980477e-03
3.606102942569551842e-03
3.644925838776831659e-03
3.610469622180146644e-03
3.617817809865481703e-03
3.725628200854297096e-03
3.790387725633640077e-03
3.780560518227726007e-03
3.704309098110023391e-03
3.729588681102071271e-03
3.747703496375966604e-03
3.632483219690273504e-03
3.665346733112015854e-03
3.646072584837610400e-03
3.637087494396806266e-03
3.725775081864419070e-03
3.702527717371268453e-03
3.658691276278578080e-03
3.655656077998285965e-03
3.598621416206745048e-03
3.666457511187266264e-03
3.685183131728802641e-03
3.560886172384413254e-03
3.584247425590327777e-03
3.594327030773523078e-03
3.645502041722850552e-03
3.563715072968933265e-03
3.461528543211421331e-03
3.565993154564126629e-03
3.643565353120349019e-03
3.626052907708158905e-03
3.651575470610233728e-03
3.649248687181203335e-03
3.637549363424806646e-03
3.654562646259081928e-03
3.489508898849852294e-03
3.370663120596707838e-03
3.602993303690265291e-03
3.692757322539947946e-03
3.631437751815463563e-03
3.611506763950969329e-03
3.561553111905069267e-03
3.627115987948367412e-03
3.685459829956809746e-03
3.666430242295412936e-03
3.634411538846556069e-03
3.672508732974813766e-03
3.650925156977627688e-03
3.628864539204207634e-03
3.631442299380771392e-03
3.557726576197626275e-03
3.524927036192827563e-03
3.576823492357220774e-03
3.574587479750625241e-03
3.637331319476268515e-03
3.717610285505803559e-03
3.619767700779119926e-03
3.463619454042551199e-03
3.393940543273278598e-03
3.423727578991398769e-03
3.533697342415506679e-03
3.526713740212481050e-03
3.473649337968651423e-03
3.534801874590583724e-03
3.460256297141725817e-03
3.391275256158176720e-03
3.481203142260639021e-03
3.562653931391230894e-03
3.452739973486917188e-03
3.591742688687566375e-03
3.651084270254609677e-03
3.533070416811557625e-03
3.569968481216112283e-03
3.562718288092603901e-03
3.482654543389343896e-03
3.532569002960027349e-03
3.718096426109752245e-03
3.591169146811308728e-03
3.447700992136698908e-03
3.429667886056438249e-03
3.484772167446181616e-03
3.484202190923602060e-03
3.456213565539155517e-03
3.488320262534676339e-03
3.609987678707272940e-03
3.604346086625689286e-03
3.545253225631268389e-03
3.562201141865736689e-03
3.506416167895153556e-03
3.420407343896647145e-03
3.433606518176128813e-03
3.490139894244790805e-03
3.480267477918048014e-03
3.443707248549346314e-03
3.458122985839630088e-03
3.470990454249923453e-03
3.449690214957716172e-03
3.604273852991320224e-03
3.546787955901160340e-03
3.396513090896237028e-03
3.424985533844156996e-03
3.425012797019419061e-03
3.398139413332594387e-03
3.466383508757934183e-03
3.499810737673921413e-03
3.567513029438935685e-03
3.566504642995434963e-03
3.375186964658359774e-03
3.360270137019967691e-03
3.374717681193411742e-03
3.492836409833095443e-03
3.593206492163031947e-03
3.509737540226385080e-03
3.524648692702027700e-03
3.443008525046259514e-03
3.459013650269117130e-03
3.425683635305119823e-03
3.457183167300144182e-03
3.428512142209400385e-03
3.272698618170030889e-03
3.415861693941617781e-03
3.467486303800551648e-03
3.460140882677312756e-03
3.526243533466363617e-03
3.646760728552070428e-03
3.633515477841830262e-03
3.561114347593446854e-03
3.498580398782430087e-03
3.449220214312422213e-03
3.408566076659418423e-03
3.296858964658466989e-03
3.388616459380626531e-03
3.443645870814008528e-03
3.405486481674136878e-03
3.306013459129487041e-03
3.336302643836539829e-03
3.393316673136310534e-03
3.340341603180136190e-03
3.405639876052786105e-03
3.436389262233622600e-03
3.459713002157546388e-03
3.458346557315380206e-03
3.483253340434914590e-03
3.477045676320774780e-03
3.390032299372323227e-03
3.388115533525746723e-03
3.444853241993871447e-03
3.436070405907791590e-03
3.498803988216466106e-03
3.514119817395341527e-03
3.524223961096133607e-03
3.446104927726732856e-03
3.417575335462771664e-03
3.443052660524627447e-03
3.315343341003576180e-03
3.376123637351287170e-03
3.453909551441144716e-03
3.421453564436442545e-03
3.308618173140784411e-03
3.226556419479159089e-03
3.316978815986633671e-03
3.387758253024184332e-03
3.406347996917421118e-03
3.355570931288910132e-03
3.297293487735989369e-03
3.350628127058278855e-03
3.339354693794935238e-03
3.330177985117385372e-03
3.337148427405161027e-03
3.292647523931727105e-03
3.411813461197494776e-03
3.400698910842578186e-03
3.340524195381065591e-03
3.422572198835251243e-03
3.421520303979823027e-03
3.333462842074818872e-03
3.350058303424446968e-03
3.449620776610339869e-03
3.385757947860608668e-03
3.415276036327052119e-03
3.458307852691467222e-03
3.430881570093049365e-03
3.347901922642102391e-03
3.335849210082588150e-03
3.358662785160101104e-03
3.331335826020449028e-03
3.354474877550338036e-03
3.375824725774953516e-03
3.365572331000262190e-03
3.274139773724508203e-03
3.251296117825240323e-03
3.263383521463544129e-03
3.234217642433332394e-03
3.258621619223038904e-03
3.307052174620087048e-03
3.364622117903766450e-03
3.312000614025950151e-03
3.301894580682036406e-03
3.328276122436124845e-03
3.356087779820362584e-03
3.361237161247063003e-03
3.306265385844529576e-03
3.336271317798265162e-03
3.481324405768941067e-03
3.530233883296681266e-03
3.291914440488715766e-03
3.195242871900299837e-03
3.259652958385251837e-03
3.193666442824312762e-03
3.216572386802008399e-03
3.243413372104465842e-03
3.290090117680077343e-03
3.289704631201595397e-03
3.185085809950298063e-03
3.195202002024463347e-03
3.188310185959998891e-03
3.228677242431656456e-03
3.307180899361957145e-03
3.368979332773647858e-03
3.356844231428696406e-03
3.284399033761761962e-03
3.304378977104970028e-03
3.356044385504478901e-03
3.379279257341132568e-03
3.336428296555807912e-03
3.326657366726646237e-03
3.425794427310834087e-03
3.336461963088521027e-03
3.200448527926239451e-03
3.268671277018173928e-03
3.305320235976017419e-03
3.359198718656000900e-03
3.394622130959348751e-03
3.167062627204028299e-03
3.142761798028716452e-03
3.273906058621382960e-03
3.308654174695005706e-03
3.313495699234093438e-03
3.280686634950592644e-03
3.298067849718919805e-03
3.300487153882446234e-03
3.276943334351814941e-03
3.189526983566841074e-03
3.183914976839522827e-03
3.340394615002164648e-03
3.325675911469379298e-03
3.350796329433520463e-03
3.414500654205515715e-03
3.348013153842756186e-03
3.235989274755241875e-03
3.185704228976259968e-03
3.239673883577992228e-03
3.164053058288460434e-03
3.130562463324990281e-03
3.299138980091865375e-03
3.257407093016878846e-03
3.123558507243446702e-03
3.119168406313606312e-03
3.162368734863533343e-03
3.203411991471574738e-03
3.252863801532856515e-03
3.299915172184086053e-03
3.347040229562384638e-03
3.347893707716397427e-03
3.183489755788914376e-03
3.157988112636568069e-03
3.300854551158815403e-03
3.390710943229945876e-03
3.247383390317031254e-03
3.195008562598999988e-03
3.218547751126011203e-03
3.157302547770127719e-03
3.169772222176367102e-03
3.251950520331843997e-03
3.259085088661588161e-03
3.113341893203650304e-03
3.122199902928671916e-03
3.257374136868130491e-03
3.291188821387518778e-03
3.259908373259881934e-03
3.159548339091437525e-03
3.098415450146432912e-03
3.162388827076603303e-03
3.209697891888402613e-03
3.235532477364088961e-03
3.271321932775943936e-03
3.252411563329796629e-03
3.271160262783403931e-03
3.220429401165424577e-03
3.233776278743368503e-03
3.247774636542035808e-03
3.143735489049936764e-03
3.146122684413437710e-03
3.153036043124948177e-03
3.230816849606354957e-03
3.176038660045798784e-03
3.198292625426588705e-03
3.213045255929297597e-03
3.101672161647896220e-03
3.194347726078053309e-03
3.246663924107057696e-03
3.200195046735253117e-03
3.174039963885257228e-03
3.208573952336751280e-03
3.268864683616303987e-03
3.258505805494745205e-03
3.233283809845393427e-03
3.079522897293593062e-03
3.065209427830380227e-03
3.197331968555435812e-03
3.094969199789989606e-03
3.149059823709344282e-03
3.230874010661243922e-03
3.198510794816607824e-03
3.076773807883440362e-03
3.111662555130189928e-03
3.145470468439849881e-03
3.002897760106102223e-03
2.999787957875984113e-03
3.013621331597938959e-03
3.041179042497002636e-03
3.111541232976720601e-03
3.177348792422601473e-03
3.099297711009201591e-03
3.091723506440393308e-03
3.092447192904892918e-03
3.107895695966186866e-03
3.117679369666390317e-03
3.078983027797125693e-03
3.033689259531368622e-03
2.997087022343952484e-03
3.107321045023520197e-03
3.131166689493868581e-03
3.146180998213890176e-03
3.188327648782512437e-03
3.132820028526136884e-03
3.122866682296177639e-03
3.171726093197108163e-03
3.058932867536287917e-03
2.969749835954022844e-03
3.023248570743824679e-03
3.045417230463321953e-03
3.077377331878522991e-03
3.136751562957982870e-03
3.156266219467364006e-03
3.152520686504390029e-03
3.147980460381822818e-03
3.140897418047426670e-03
3.192183252181249320e-03
3.154505531319122535e-03
2.978283948941933684e-03
2.900248039099394097e-03
2.973683604708700183e-03
3.033046932460984474e-03
3.004561006586417386e-03
3.001097489926057502e-03
3.082420155991855929e-03
3.043937437447340102e-03
2.898083078846231276e-03
3.011575628211470533e-03
3.132379709245416543e-03
3.024616797046398436e-03
3.022909719113808270e-03
3.086292035749054787e-03
3.047882041829726336e-03
2.971600519470629729e-03
2.918450287034004588e-03
3.016173530921544606e-03
3.181725126239520404e-03
3.155435498452895983e-03
3.130456568849163731e-03
3.067538916319302849e-03
2.919904553896797428e-03
2.899569058881844991e-03
2.937360705894728492e-03
2.939666545813525954e-03
3.029618062393654894e-03
3.096846613052114169e-03
2.957685349667750745e-03
2.964691486768492468e-03
3.093713252758305710e-03
3.117547566234498985e-03
3.046890278051821166e-03
3.061386794356429734e-03
3.135099223611611131e-03
3.020820611624896145e-03
2.973773515314476722e-03
3.062461057774547562e-03
3.052466361825305601e-03
3.092099931550013406e-03
3.144078587553239372e-03
3.050582933664426188e-03
2.933804077216988805e-03
2.940527179011413837e-03
2.976776976615238754e-03
3.027613043642051957e-03
3.009959022597907905e-03
2.969860625422914794e-03
3.116794020314931583e-03
3.068152034545613971e-03
2.924348319260591713e-03
2.952969072380279888e-03
3.044797964817492521e-03
3.067221131918795082e-03
3.046511203194835100e-03
3.021127587212494962e-03
2.903955232586805449e-03
2.927082160908643302e-03
2.958451630625033059e-03
3.038958828320250955e-03
3.111821912180842871e-03
2.997164851257154254e-03
3.037448590181149495e-03
2.991211731882341320e-03
2.842820719347840652e-03
2.873107075808598726e-03
2.977356022913960672e-03
3.043811570684046459e-03
2.997940973697871617e-03
2.955647398528679724e-03
3.034421179696290653e-03
3.112267717907304075e-03
3.038727345691792214e-03
2.925420221744308002e-03
2.938732023822224031e-03
2.963991217612299729e-03
2.962591303837446618e-03
2.975235692783826952e-03
3.034262231507640992e-03
3.112504514156019288e-03
3.043284803352070897e-03
2.978768047197309556e-03
3.001700931158326167e-03
3.006340819411988923e-03
3.037259608563730711e-03
3.065860781248726848e-03
3.036591641965747865e-03
2.908371986745201913e-03
2.855981761150296495e-03
2.914950374695917442e-03
2.896850553584729565e-03
2.851451699163636347e-03
3.020752496309194509e-03
3.030348873904805708e-03
2.919773111943579479e-03
2.926489004516654845e-03
2.901987711821905208e-03
2.949447949350182240e-03
2.895773700631894439e-03
2.948808655764524091e-03
3.000298066959301152e-03
2.934853672445892226e-03
3.033141459514802993e-03
2.969684989354456212e-03
2.850778728734430865e-03
2.852531192441614023e-03
2.864305591870709277e-03
2.961917934592448245e-03
2.926584758857078607e-03
2.961205831978451584e-03
3.111043518730845572e-03
3.047393585881766516e-03
2.931913220655667316e-03
2.854372613651092166e-03
2.858880256298658787e-03
2.978568172220858682e-03
3.074179763510724063e-03
3.011772354578717316e-03
2.932052727017102865e-03
2.943981653207536700e-03
2.953209295893612172e-03
2.855734529753285473e-03
2.772426968833788079e-03
2.771234580032826481e-03
2.795956852489503517e-03
2.870630012976057611e-03
2.930389135103620823e-03
2.952880088479314762e-03
2.971696225620547652e-03
2.988684565108357376e-03
2.940444751755322446e-03
2.892836681497628921e-03
2.851252937264104302e-03
2.871579808710917215e-03
2.848051576949897461e-03
2.818417687813731462e-03
2.915921618376514628e-03
2.940144455890895785e-03
2.888716988576300188e-03
2.869427586266877842e-03
2.858938779045206054e-03
2.929801163475728287e-03
2.955991018717648352e-03
2.864646799805550120e-03
2.883295484993800891e-03
2.911186625560864463e-03
2.851681472005471608e-03
2.904904793856964360e-03
2.901067895479905734e-03
2.913492598862166619e-03
3.009531640517143416e-03
2.889316733946606028e-03
2.775675421938012324e-03
2.850080871035175906e-03
2.817140983076759850e-03
2.827750094400745869e-03
2.911594548423461579e-03
2.897639963549893550e-03
2.976458547733005621e-03
2.997520500389809495e-03
2.807839120474891689e-03
2.910262339999118101e-03
2.915182344345808915e-03
2.791339612544865845e-03
2.975918992356985787e-03
2.994406391560341246e-03
2.904812690066230392e-03
2.844611064971127798e-03
2.914315663684734128e-03
2.863993909078562435e-03
2.825604649363846772e-03
2.908869000544777889e-03
2.805335052173645993e-03
2.799294820368199068e-03
2.902482565515555456e-03
2.908028847586142766e-03
2.893959411519142749e-03
2.839010986760287080e-03
2.840744715190647671e-03
2.958572665128340884e-03
3.033066579448402949e-03
2.929241132139852842e-03
2.795740821307203788e-03
2.761651073262583449e-03
2.806063714702542507e-03
2.877193849024069477e-03
2.826339847682290008e-03
2.752450632284540732e-03
2.804538230511488452e-03
2.883333791389715555e-03
2.845574640938620340e-03
2.769272504668643820e-03
2.728795974755900133e-03
2.764314935853438935e-03
2.890481605190030334e-03
2.807401522436435426e-03
2.717892094755178494e-03
2.823909568811701180e-03
2.813440579331904882e-03
2.819580504991443543e-03
2.853998149194766302e-03
2.894107120008765875e-03
2.872169772027640539e-03
2.839853817498034366e-03
2.885471891007047786e-03
2.867602531013202071e-03
2.796755318918367570e-03
2.747291940619456686e-03
2.772050138039320721e-03
2.746090108559085408e-03
2.832015878959289260e-03
2.870755211440062082e-03
2.792433059445043487e-03
2.802768262991400545e-03
2.794118254456313174e-03
2.771996471698270816e-03
2.882887644704317052e-03
2.939266632948400564e-03
2.816042266318991971e-03
2.740506889606950797e-03
2.806435336798732486e-03
2.848932433477721366e-03
2.804707207328175061e-03
2.832758329849599348e-03
2.834446386961528373e-03
2.812947163034266312e-03
2.894833137333551951e-03
2.965887299184933722e-03
2.875874952279774618e-03
2.800686764236570876e-03
2.861070182043064063e-03
2.939109153875748160e-03
2.897474525023163543e-03
2.810829859038328684e-03
2.751642880430207362e-03
2.809413907511318885e-03
2.907167500298191327e-03
2.859517277767342769e-03
2.824204246316631018e-03
2.871803870309871075e-03
2.814357950965391906e-03
2.893219839970252467e-03
2.985161649339445125e-03
2.868220095133010294e-03
2.727246026119851952e-03
2.740444054440723063e-03
2.837492632890831808e-03
2.839485933828871968e-03
2.763315646666892906e-03
2.692832590829898499e-03
2.794531788513305703e-03
2.774332207514475668e-03
2.706034545563468490e-03
2.777542346365600729e-03
2.876490371436926565e-03
2.793495103658491518e-03
2.693847013766893957e-03
2.706979677461624975e-03
2.686499970574830753e-03
2.747442860781146995e-03
2.761480980380073749e-03
2.756915312535647509e-03
2.789305897713570750e-03
2.744152174941555302e-03
2.723895800681635192e-03
2.744155193779801959e-03
2.736515085774614969e-03
2.700048112388761089e-03
2.731197474491763900e-03
2.716766124369327136e-03
2.646586758084347284e-03
2.710227811706355724e-03
2.714695006270030977e-03
2.706944217280586075e-03
2.760932172249528239e-03
2.682263175366712306e-03
2.704009481052039188e-03
2.813199357527040693e-03
2.717239090384436246e-03
2.694733075604716869e-03
2.727465366409641441e-03
2.696252896136489777e-03
2.785981371222431575e-03
2.785142003764145679e-03
2.769533554593400521e-03
2.821584316835329051e-03
2.784001156067039424e-03
2.741905948345656988e-03
2.742860037503301856e-03
2.766537600416889287e-03
2.712476281057728429e-03
2.680393887349273151e-03
2.705509261286633427e-03
2.704322350530304325e-03
2.771513412881320901e-03
2.715833569148106211e-03
2.664528287219287191e-03
2.756673833828137462e-03
2.786568130472350489e-03
2.744392986134305303e-03
2.731658793289662782e-03
2.855345215393722842e-03
2.820354299457279029e-03
2.735058195372863134e-03
2.723430724813756965e-03
2.677058688434941821e-03
2.761737134205231783e-03
2.776716341634002591e-03
2.779339899662497740e-03
2.748201686680074377e-03
2.704237552644365560e-03
2.752657229621846210e-03
2.707455918194325798e-03
2.652168683573074767e-03
2.734728254996565168e-03
2.852317518483600718e-03
2.886668822248219385e-03
2.781243444974304882e-03
2.703877658411603813e-03
2.829804940017883845e-03
2.790189252071799842e-03
2.668644773664639695e-03
2.735520433126381080e-03
2.734004699319143774e-03
2.748816534318258755e-03
2.769557897948176067e-03
2.729560987148408387e-03
2.805782625461696045e-03
2.695826932577002726e-03
2.591085100262009114e-03
2.645207744817450451e-03
2.733008775508176651e-03
2.849391888679520760e-03
2.774362110423618001e-03
2.597841578203916209e-03
2.630402286473473850e-03
2.695592151955863817e-03
2.691151898730355461e-03
2.762860937499056046e-03
2.689472428327456446e-03
2.690120742866940976e-03
2.740623854914911624e-03
2.674977860115156873e-03
2.679910864013590032e-03
2.709813329103034039e-03
2.745249543586217224e-03
2.783582164153792712e-03
2.728532624328471826e-03
2.647488464097976987e-03
2.676268479516653257e-03
2.749200100986900087e-03
2.791411941876130193e-03
2.738266142254648216e-03
2.605547861212373709e-03
2.586996658797256592e-03
2.671939121417990590e-03
2.699904814167016723e-03
2.683736731108439782e-03
2.691207287199181685e-03
2.740137090622623249e-03
2.706484092376152620e-03
2.630588931927108510e-03
2.603077760223827114e-03
2.600784746429565374e-03
2.612771303057302187e-03
2.605551496716393932e-03
2.633842170402270373e-03
2.588891187649532480e-03
2.591395763110113538e-03
2.725512260341746672e-03
2.743778657784726963e-03
2.716993036117688713e-03
2.640067781683535890e-03
2.648442343834533311e-03
2.712458452039064657e-03
2.650107211874901808e-03
2.614172576025610567e-03
2.607200287383467773e-03
2.712787010188930353e-03
2.731091689353652013e-03
2.654542466701567335e-03
2.648330159715213232e-03
2.641229798241888967e-03
2.657597314737198367e-03
2.636407285557345465e-03
2.573663515765216032e-03
2.599239698257635456e-03
2.685347694747153291e-03
2.680308016119501303e-03
2.602175751598416291e-03
2.518907461954027465e-03
2.581423270554065487e-03
2.647781174139736578e-03
2.648828177666443830e-03
2.689086350272425902e-03
2.655175241983461550e-03
2.549928303733559054e-03
2.546601355322336991e-03
2.609999635248338740e-03
2.671223572275583606e-03
2.619375919774566581e-03
2.566807939201075795e-03
2.585703847396227367e-03
2.575224325217134562e-03
2.609765849093407999e-03
2.609153549804816598e-03
2.615439356613850647e-03
2.657061380164037895e-03
2.692259066140749359e-03
2.678044995131961294e-03
2.605518403421408936e-03
2.571676927201004947e-03
2.631343744647228391e-03
2.633542453713177273e-03
2.543972555999561742e-03
2.590237194128661505e-03
2.603834964082100360e-03
2.615575866419114163e-03
2.595000172085442335e-03
2.630441628613105869e-03
2.714809792301506840e-03
2.701615418975481138e-03
2.631356634741818194e-03
2.592250964802071938e-03
2.691647364598275752e-03
2.654306664324396648e-03
2.540025702185656417e-03
2.537579535062855877e-03
2.515780590901341325e-03
2.527913252509182522e-03
2.660095033052280004e-03
2.631247213098834772e-03
2.536807297627555278e-03
2.541156552255172292e-03
2.582606531808320349e-03
2.585248998929184656e-03
2.508701871000795260e-03
2.473531009157913744e-03
2.533966797434134693e-03
2.601410278567383751e-03
2.667084937058625694e-03
2.677431196997119654e-03
2.601215728032591715e-03
2.515534003661590821e-03
2.602717330014860109e-03
2.717069530695915940e-03
2.626402099644238510e-03
2.536337503369876650e-03
2.554241105616391130e-03
2.562596694218895795e-03
2.528951701560595410e-03
2.567716943298080541e-03
2.578667445643503635e-03
2.506946547582263301e-03
2.511012437836099374e-03
2.539543235472607567e-03
2.556303547749822283e-03
2.552344981705638449e-03
2.529956113129918933e-03
2.637651535199183554e-03
2.703296643287187839e-03
2.616190497531113972e-03
2.514025088272004750e-03
2.549586262402962159e-03
2.615837931720120958e-03
2.622873480520023903e-03
2.562947763405170123e-03
2.506716705630298962e-03
2.543334017596129374e-03
2.528982636845514623e-03
2.454498368995563541e-03
2.521401057372476499e-03
2.553731902562643603e-03
2.540038851058998553e-03
2.674614936705318850e-03
2.692715481939810581e-03
2.628733235206218936e-03
2.626172426154871776e-03
2.538180022930010445e-03
2.447607710479105317e-03
2.487094148730135002e-03
2.621264205677679635e-03
2.602695142665385503e-03
2.506030197423208226e-03
2.549237347205769548e-03
2.566184511582617414e-03
2.581847656736936496e-03
2.625854386962265131e-03
2.544359454789380578e-03
2.444755360858680455e-03
2.463211491329515574e-03
2.562212133460862930e-03
2.578605172983023178e-03
2.514316706415701055e-03
2.506675972699555326e-03
2.562121166473868648e-03
2.598597924414570298e-03
2.511345128570836166e-03
2.469817162061840529e-03
2.523773846001104229e-03
2.547453075279958352e-03
2.538990240578162076e-03
2.635122621413272994e-03
2.658122132055735446e-03
2.557505865687514576e-03
2.466950133860344990e-03
2.481283616934001207e-03
2.554235842780791087e-03
2.532582022764223902e-03
2.436544136783397665e-03
2.474753392472334688e-03
2.527396183400980063e-03
2.474211272110834331e-03
2.522184977359818742e-03
2.614644793850749195e-03
2.540477209154569285e-03
2.422959953365596674e-03
2.527444692665311611e-03
2.528581465084788187e-03
2.563193776636535099e-03
2.575060060491568895e-03
2.532936423714335708e-03
2.534552145322253175e-03
2.407409249248858209e-03
2.392256948146521522e-03
2.412477003389096840e-03
2.496259888886697125e-03
2.530589322824623559e-03
2.517033740652157778e-03
2.548344217443447492e-03
2.530652161890690078e-03
2.483345887503369924e-03
2.520714893748032901e-03
2.553036979503129061e-03
2.594805822714002334e-03
2.581929564063223381e-03
2.488372138029148854e-03
2.479853645636915637e-03
2.471511738876817389e-03
2.438114749225404713e-03
2.406698383670474381e-03
2.475866198004948553e-03
2.518850279130395008e-03
2.501026238914036501e-03
2.407477900914631840e-03
2.397234240551781009e-03
2.459097438082753165e-03
2.556124818184205179e-03
2.562439016263142865e-03
2.465667896493642722e-03
2.476062085003000960e-03
2.398817102344837603e-03
2.354385634789353532e-03
2.475064785494821874e-03
2.525543844583750478e-03
2.501041303034854009e-03
2.453678856102636634e-03
2.406785686864186015e-03
2.423583185572829660e-03
2.463847820094267147e-03
2.441085371919780520e-03
2.478756316306944107e-03
2.511169374328238273e-03
2.387431570683233497e-03
2.414179001382370585e-03
2.410646248903449730e-03
2.422919761118197922e-03
2.480179295123751283e-03
2.427449913971693827e-03
2.413399531313559655e-03
2.432291808580629155e-03
2.529432824682764213e-03
2.547370504112960333e-03
2.488284463514064699e-03
2.525541617572190072e-03
2.480620901158081537e-03
2.389539137321616304e-03
2.412710345086542443e-03
2.486836525337390424e-03
2.507476603493825028e-03
2.496768794383429600e-03
2.503722322293408433e-03
2.508405496855296065e-03
2.531007821764566599e-03
2.445324005449068736e-03
2.348536704210569225e-03
2.419244420311899950e-03
2.438823899927202322e-03
2.453851011518877814e-03
2.502553677478097302e-03
2.421827630130945347e-03
2.407348892684944321e-03
2.441654798164372402e-03
2.460984538997225152e-03
2.402430057835220657e-03
2.377060678239577632e-03
2.451571636878334404e-03
2.433488353564625638e-03
2.431508265402256789e-03
2.440623061597069297e-03
2.440121226449903057e-03
2.443735487568583862e-03
2.449246550125121213e-03
2.494237715498383474e-03
2.476983121490668530e-03
2.407614203010886075e-03
2.423840462939303234e-03
2.426107102133764817e-03
2.433885835022471522e-03
2.455467477008428656e-03
2.467500817919058512e-03
2.482878455034647543e-03
2.472474650770674874e-03
2.461555781103977759e-03
2.475394834840858021e-03
2.487152193531095516e-03
2.463581319081347126e-03
2.516496767558007615e-03
2.518585499304759698e-03
2.428584987913502431e-03
2.475756182990383660e-03
2.388778839273528534e-03
2.340439023544581797e-03
2.398891348856598774e-03
2.366939866996855147e-03
2.393130153011006900e-03
2.368938661745440682e-03
2.387384562581132495e-03
2.407930723639367145e-03
2.288437946098113851e-03
2.332614407023514500e-03
2.446785109853180304e-03
2.451009285973375709e-03
2.407065932410745734e-03
2.448291979344687386e-03
2.401284039741957612e-03
2.374816692047010055e-03
2.479255889374890661e-03
2.497337572021060374e-03
2.535687011114565442e-03
2.430762156851871709e-03
2.400954358494225040e-03
2.474721145421486090e-03
2.451431186844423189e-03
2.442616197090119717e-03
2.453638343292338306e-03
2.476936802617013111e-03
2.495350504123237424e-03
2.466759497192973650e-03
2.431686671335216762e-03
2.384186114091939399e-03
2.277053592375049857e-03
2.244713188574884184e-03
2.316608025339065430e-03
2.414894919033765651e-03
2.413092212311902796e-03
2.355378939985484834e-03
2.388033078110624215e-03
2.319536118019667470e-03
2.325510899422398355e-03
2.332514940114065530e-03
2.260607040123644839e-03
2.306989608454289298e-03
2.317340686444149984e-03
2.367652277989143461e-03
2.433804023195651912e-03
2.346529055732722233e-03
2.328362881672993781e-03
2.363022781549389221e-03
2.321234082074326213e-03
2.278826012156917689e-03
2.328659979443535241e-03
2.402233537377527171e-03
2.389817306959730447e-03
2.361552632254146009e-03
2.356324213230055493e-03
2.354014821743478578e-03
2.441459615290101845e-03
2.385502270176212847e-03
2.349013824012329780e-03
2.381630427147828858e-03
2.388475297946981470e-03
2.431344764732839767e-03
2.366165948224501891e-03
2.400233458199381529e-03
2.430980145488155497e-03
2.430767072502608862e-03
2.369837051835362897e-03
2.319948696951994443e-03
2.436784198366876309e-03
2.411703789423700305e-03
2.272704931875979984e-03
2.362449353504436633e-03
2.409471643997818449e-03
2.406346161365733021e-03
2.490094427015879675e-03
2.470386820826120811e-03
2.413183049815017731e-03
2.338299714594294174e-03
2.301407786039903845e-03
2.379545508796892909e-03
2.458444409155063730e-03
2.441674036754528689e-03
2.324886472203050499e-03
2.283545539440707487e-03
2.361597284564127472e-03
2.426287084220009067e-03
2.413123349686479950e-03
2.377418160201290667e-03
2.414458533709319329e-03
2.405027072788153662e-03
2.312883823872591629e-03
2.292062238508365928e-03
2.329115176698765086e-03
2.390498304708566554e-03
2.332343788530804197e-03
2.272286530635166113e-03
2.311994634769024178e-03
2.335099094053950594e-03
2.341597906484310741e-03
2.375127282292392901e-03
2.352098973943478766e-03
2.334952954054216219e-03
2.320072770453223202e-03
2.281789972038889263e-03
2.391328645999588748e-03
2.428009799617829919e-03
2.386306316974704661e-03
2.353747680442289537e-03
2.276131079665041305e-03
2.249088719998694127e-03
2.331333151233333251e-03
2.394397741427269771e-03
2.361707458426657094e-03
2.261512831813859356e-03
2.242956359337915269e-03
2.304904297972961390e-03
2.292774318633474667e-03
2.300786701435561087e-03
2.387900332078468114e-03
2.398492705880493712e-03
2.375982153059653500e-03
2.359777132473707753e-03
2.341678311200439365e-03
2.309207504497648271e-03
2.302784220807662947e-03
2.428594993579768005e-03
2.455049411551665957e-03
2.344595751479477703e-03
2.309142773081374663e-03
2.305762674138260235e-03
2.317037385618646479e-03
2.298559338009211698e-03
2.284964925271153972e-03
2.295621134593913565e-03
2.308636577314777342e-03
2.354247931131779169e-03
2.356985290819827231e-03
2.276946948037020593e-03
2.237695732121937776e-03
2.285028710480116292e-03
2.310147724945919075e-03
2.295410602476537307e-03
2.300472597209914788e-03
2.417427815764709893e-03
2.395601802048897156e-03
2.235749378899857219e-03
2.240502316921906805e-03
2.243771241823591840e-03
2.248687236718494714e-03
2.219242958814465500e-03
2.213334304774904494e-03
2.341458415949245787e-03
2.342402473832145334e-03
2.250845889820724931e-03
2.255002997058498139e-03
2.248031375821858170e-03
2.196739053628432494e-03
2.226617856456991010e-03
2.313673094960871663e-03
2.279916399751418920e-03
2.262026653645373819e-03
2.291121232048152958e-03
2.295267866249044858e-03
2.303380015286360123e-03
2.270789671390319262e-03
2.340221439683373011e-03
2.301473938069122007e-03
2.266362017448059988e-03
2.304532831141140915e-03
2.333128128802933882e-03
2.295429770153127342e-03
2.209300549538755626e-03
2.204488247165449239e-03
2.211271197699029786e-03
2.254550045399106480e-03
2.349388250872782614e-03
2.349400469099443070e-03
2.304971137357395700e-03
2.277462822745613021e-03
2.206476200373115419e-03
2.267939714917307711e-03
2.244893224390178722e-03
2.242393003460735681e-03
2.271391856233013953e-03
2.295639140847919625e-03
2.327408812106296267e-03
2.318944436830435406e-03
2.270543552831696954e-03
2.229027031294735645e-03
2.196214895656086342e-03
2.206789756315235499e-03
2.298180508545563227e-03
2.310222945016598625e-03
2.282142177255697558e-03
2.232040514868450631e-03
2.228049292540564431e-03
2.236432125944975806e-03
2.282317577237100853e-03
2.278223801180998941e-03
2.247183685120910778e-03
2.210355694726698263e-03
2.204357211574392659e-03
2.226608597133478227e-03
2.233487025544465560e-03
2.259142225141567723e-03
2.225351978374927493e-03
2.249627702114698549e-03
2.235536785180617780e-03
2.169807008590834800e-03
2.201709172448041135e-03
2.181819008917867519e-03
2.223292994414713310e-03
2.322734254446958205e-03
2.243742599477107236e-03
2.247858921507217469e-03
2.282521818418846611e-03
2.273088668495390919e-03
2.276751089616194275e-03
2.198505661220775953e-03
2.242855287376246259e-03
2.284204191436475795e-03
2.288246639234820749e-03
2.285748917189593579e-03
2.242476752553558290e-03
2.220400705853111615e-03
2.195460087137258987e-03
2.159754857030056572e-03
2.215788350086940559e-03
2.306985181778252285e-03
2.285625415652325389e-03
2.198954982424461586e-03
2.224392622478746449e-03
2.266919773375066730e-03
2.213493009627448115e-03
2.178313098150671916e-03
2.238855328543731815e-03
2.276927580801457913e-03
2.203538321125030758e-03
2.207831987861773228e-03
2.302976089162387090e-03
2.295499885571207401e-03
2.268318183908133584e-03
2.288098863141043143e-03
2.290484105026902723e-03
2.233441725024290243e-03
2.145124022087615580e-03
2.215077252135834104e-03
2.251466707924677790e-03
2.244851382395012755e-03
2.239467319711810171e-03
2.212991229575600374e-03
2.227573513645859839e-03
2.214487977675459913e-03
2.241143094947654034e-03
2.201335466657151300e-03
2.132296185071679874e-03
2.144753129329587948e-03
2.219017836184110012e-03
2.256585813793135931e-03
2.205554003214931121e-03
2.202536397573404484e-03
2.182546224899046920e-03
2.131987876372564046e-03
2.191940670735649608e-03
2.176190738898826395e-03
2.124689708696092180e-03
2.215763135271053841e-03
2.246512792622043075e-03
2.230455645871602405e-03
2.224195185186608227e-03
2.266199211254968805e-03
2.271951094273753219e-03
2.131322718425744406e-03
2.051573915448419438e-03
2.160728627260054442e-03
2.253540039784273589e-03
2.222822888276690650e-03
2.206845368276680666e-03
2.161656190452836742e-03
2.178135878238012142e-03
2.239808890153423011e-03
2.244328050149272183e-03
2.195850990134146172e-03
2.211824137669476335e-03
2.218466192656626430e-03
2.133820770095729621e-03
2.178556525262128393e-03
2.164789663147386693e-03
2.097648978354466152e-03
2.171861674972192478e-03
2.246337301448508243e-03
2.189257811652412389e-03
2.133601340392322129e-03
2.147190961114006300e-03
2.162326452697795054e-03
2.137111964176591130e-03
2.165999778376399842e-03
2.104665015567266581e-03
2.003730223143272964e-03
2.083067329609671666e-03
2.152731054075539361e-03
2.167127337355365026e-03
2.157370223841048595e-03
2.185545127722233073e-03
2.283954205445574547e-03
2.259330062283911467e-03
2.205931416631160512e-03
2.208214437905238990e-03
2.179035756638497256e-03
2.126995757345225176e-03
2.089044923724275426e-03
2.148832719826657307e-03
2.207824982751589900e-03
2.222554213616121169e-03
2.219153184551709169e-03
2.201342530707231862e-03
2.192738358228675521e-03
2.201886394400098205e-03
2.174978998290144280e-03
2.158251474822609102e-03
2.215399223600535497e-03
2.219196738626572768e-03
2.240728136335389149e-03
2.203124684780316100e-03
2.095042859855758294e-03
2.091566756639207450e-03
2.095354400733624896e-03
2.077299603928301364e-03
2.065761307293752236e-03
2.098007245148115173e-03
2.107597654276943070e-03
2.132059082996501983e-03
2.127479650235731407e-03
2.128488547373719262e-03
2.121148405525259423e-03
2.077957905467176566e-03
2.110298256690759829e-03
2.190598706420721596e-03
2.219068719308058685e-03
2.154728464058515425e-03
2.131270521847202382e-03
2.148053727134960345e-03
2.116614283194036533e-03
2.131076593477017507e-03
2.181438785586564504e-03
2.148919407419483136e-03
2.089950166107825986e-03
2.085885323022645087e-03
2.169386563654131760e-03
2.190836800705947985e-03
2.111721756463780502e-03
2.109864901028964037e-03
2.141518211681186275e-03
2.182021522117344285e-03
2.185445781066301316e-03
2.081669903828684606e-03
2.086892333555797913e-03
2.146675951029866202e-03
2.066850140862404490e-03
2.062514325286928570e-03
2.163723044511316283e-03
2.196176494048217905e-03
2.184919502807684821e-03
2.140084161287400966e-03
2.123680434075048227e-03
2.164955484193752892e-03
2.083173078438646866e-03
2.011158512604678626e-03
2.091481041667013225e-03
2.026292985846321528e-03
1.998501288380268200e-03
2.114617225160249879e-03
2.094224484625359373e-03
2.030818078005498101e-03
2.097310309798036416e-03
2.142874557996255445e-03
2.117574238637211659e-03
2.088515927840396517e-03
2.127487470056215260e-03
2.128914711108970299e-03
2.151935667946637456e-03
2.173514023916914544e-03
2.086570347150935433e-03
2.119548220466075696e-03
2.140989995970497307e-03
2.100779554157274857e-03
2.130183535283309768e-03
2.102558479482251677e-03
2.061303687353726460e-03
2.090254562145440163e-03
2.113382403551279220e-03
2.183836001399766785e-03
2.143067178876391365e-03
2.100628728050739705e-03
2.133177961098549260e-03
2.119022910428823396e-03
2.182068043322010157e-03
2.178561341479342064e-03
2.139550832546412065e-03
2.212354787472302787e-03
2.171293648106091718e-03
2.101861625615091857e-03
2.174361863102112005e-03
2.180581500030756396e-03
2.115497682716403847e-03
2.148063902611932214e-03
2.157279642628242081e-03
2.090499584543303955e-03
2.095744846786618768e-03
2.181377363692541763e-03
2.147176057587688730e-03
2.120763700771205289e-03
2.209791459455247298e-03
2.170985796114026974e-03
2.108875526575583557e-03
2.120381025651735685e-03
2.158641109905776092e-03
2.175720800973176151e-03
2.201781437259672791e-03
2.188129033939118038e-03
2.096782640487712939e-03
2.118273625654449634e-03
2.139417160038362131e-03
2.103995429723398355e-03
2.161469322471680499e-03
2.121192310397417014e-03
2.044348844926044580e-03
2.067822325915861549e-03
2.067353222033723511e-03
2.119839465961256223e-03
2.133328259001878412e-03
2.077630004857237023e-03
2.079390694614968380e-03
2.099892618191614123e-03
2.020828968112794045e-03
2.039057260239210759e-03
2.118398080007603476e-03
2.100177505613182779e-03
2.110242083464164854e-03
2.100358847065909688e-03
2.068845904444316895e-03
2.054885473899169257e-03
2.071908537259331985e-03
2.115395729653488620e-03
2.157777412158219492e-03
2.112836102784616636e-03
2.089807236644318673e-03
2.091607525871273712e-03
2.094886211191210150e-03
2.081297505137771637e-03
2.022711634449311183e-03
2.049182303024558224e-03
2.067104573216918106e-03
2.072131082122038396e-03
2.029882491590955657e-03
2.033604789551115514e-03
2.069136239461086442e-03
2.101256771547542999e-03
2.097710929783277740e-03
2.094859447170827841e-03
2.129393747850825795e-03
2.080623278705418747e-03
2.059932432090364786e-03
2.076177834312009900e-03
2.053833663433858332e-03
2.050220185239549995e-03
2.029970481958831650e-03
2.004245275684974400e-03
2.035863394007056751e-03
2.061191444503800065e-03
2.040454617185039760e-03
1.950183418927699686e-03
1.989245365273415410e-03
2.043463564741626864e-03
2.062303441332836735e-03
2.064450112288258778e-03
1.986337033983853403e-03
1.976096105942199126e-03
2.028328594463258382e-03
2.049304037258893943e-03
2.018688716460536117e-03
2.026459076062480519e-03
2.057277891274275888e-03
2.060015416016787969e-03
2.010857021189146800e-03
2.024984914441563342e-03
2.061964619028682378e-03
1.986887506300449597e-03
2.086899584407555467e-03
2.167086086388314396e-03
2.138951755711682081e-03
2.145309489624857343e-03
2.061958004559217173e-03
2.067754978725328419e-03
2.074210903952660064e-03
2.028710070278820065e-03
1.995629947295354204e-03
1.973044677688623287e-03
2.058464553617030558e-03
2.062819283803541889e-03
2.023205114991329101e-03
2.096065920363242470e-03
2.100895339851708166e-03
2.045899217908468074e-03
2.071139187710637885e-03
2.117296425222999889e-03
2.032440165683538445e-03
2.005218866700970558e-03
2.096731445994412957e-03
2.045738096014066126e-03
1.985214597063875239e-03
1.988816134444231810e-03
2.088958005449255331e-03
2.080730958193303601e-03
1.944124075783365459e-03
1.984704142552368242e-03
2.027318444522976763e-03
2.002526386406881017e-03
2.012806571645387940e-03
2.015893511885520455e-03
2.030861333222130569e-03
2.143090058764820539e-03
2.120070695509593869e-03
2.048984110826017856e-03
2.033273044491793434e-03
2.015611566669437121e-03
1.994526607130221469e-03
2.015885661399201279e-03
2.061317306298629699e-03
1.982387086762795250e-03
1.937441978532482290e-03
2.029519831888329951e-03
2.069303785780422702e-03
2.044655310813603844e-03
2.017743839015378668e-03
2.021192836640895232e-03
2.034325149999090428e-03
2.029980893309777951e-03
1.992236825765215848e-03
1.931592020850890013e-03
1.934377992683070004e-03
2.036275073721800517e-03
2.080044384653746432e-03
2.037392326274647773e-03
2.046976674279324046e-03
1.954702786347320594e-03
1.970399621282478871e-03
2.091864923994199432e-03
2.045880680497646435e-03
1.924122695350797456e-03
1.956277300088322436e-03
1.989230401616236613e-03
1.958720367892026470e-03
2.023887687863623521e-03
2.004634519445245427e-03
1.930432001112432133e-03
1.938452801887785570e-03
1.954833934051507585e-03
2.021988785801611017e-03
2.052536449766606975e-03
1.987540899659028144e-03
2.000261553563493794e-03
2.062595971637038155e-03
2.021125738123315859e-03
1.946001633070434554e-03
1.933793394467904795e-03
1.980778845528422330e-03
2.078634038279879043e-03
2.007766914278176842e-03
1.976722450794222031e-03
1.990399271062466644e-03
1.983370575316584662e-03
2.028331928988166746e-03
1.994953971497074457e-03
1.943817941465948197e-03
1.972662468659527445e-03
2.066091136354439393e-03
2.032199592942931891e-03
2.050806409229707482e-03
2.087264195751984200e-03
2.028998827021985356e-03
2.004264243871994606e-03
1.971424619848667452e-03
1.972854894892225007e-03
2.040880414423423654e-03
2.023396100571127603e-03
1.958252501911035039e-03
1.997308317131733357e-03
1.975528273352506262e-03
1.954057093890350285e-03
1.990086248017077647e-03
2.010532862464145011e-03
2.031816969606314600e-03
2.029872945800408751e-03
2.010142741148187012e-03
1.987106193249293072e-03
1.996212023106788865e-03
1.955738106688567970e-03
1.899448928696625873e-03
1.940983423597374916e-03
1.993134305197382262e-03
1.954323975617972692e-03
1.906234811572046469e-03
1.888220819037214919e-03
1.908859957747837148e-03
1.950371840662470848e-03
1.941091970461371460e-03
1.965122954476489735e-03
2.034587922107519275e-03
2.008736944809270866e-03
1.936712449919122513e-03
1.984786000759852787e-03
2.005364834092842035e-03
1.909568853754937999e-03
1.921311636401487914e-03
1.926297461484464566e-03
1.905295644906531815e-03
1.928283546076259986e-03
1.951595492851457541e-03
1.952905499625672654e-03
1.906408757774001594e-03
1.868176335961502363e-03
1.872484299542648712e-03
1.938758341793069820e-03
2.022193045071195728e-03
1.978180208812266045e-03
1.986031492454263647e-03
2.000581498909867386e-03
1.938908980293840931e-03
1.989153600333751475e-03
1.954879432676512319e-03
1.908814663855813417e-03
1.944009426616257093e-03
1.943553929898460958e-03
1.923832353577949140e-03
1.928319322021282206e-03
1.948047438608319429e-03
1.927057432049903481e-03
1.956890541942997181e-03
2.009064221685376728e-03
1.943643701841740864e-03
1.952081948423028740e-03
2.019474371794395453e-03
1.960384209470746215e-03
1.913227385003975298e-03
1.971410584768276165e-03
2.003249906254782504e-03
1.945993172453769392e-03
1.930621706572001198e-03
1.932484776264875451e-03
1.898918086186216891e-03
1.847005930692285263e-03
1.858230097818958440e-03
1.870575884928983579e-03
1.808116301777177920e-03
1.829690968423968757e-03
1.934355451348598702e-03
1.972736358808306525e-03
1.970447093925479544e-03
1.950578615554179147e-03
1.915870677685178663e-03
1.944190617687773697e-03
1.961878953987526795e-03
1.932213611986222448e-03
1.923785689281473817e-03
1.911942746272633125e-03
1.963719281497752246e-03
2.012623805812852485e-03
1.970085934044976672e-03
1.944618013595125847e-03
1.917546933974577589e-03
1.894376957953049266e-03
1.913009085192825471e-03
1.919283556123240701e-03
1.911202320835311743e-03
1.970765902064672715e-03
1.967975946658759041e-03
1.945114599015900642e-03
1.940290637639330339e-03
1.952078196214959531e-03
1.903768842046415360e-03
1.860779959014155103e-03
1.871840531621387803e-03
1.917350388498085438e-03
2.024184663187815047e-03
2.006769575784513211e-03
1.951767147986100022e-03
1.937675931760139345e-03
1.983982632085576174e-03
1.979243754941363218e-03
1.948404390841782050e-03
1.955807843723253968e-03
1.940501289830276390e-03
1.973570224556404299e-03
1.977351855752644549e-03
1.906192942112758379e-03
1.921955175267732550e-03
1.968924084499600394e-03
1.928356703578093566e-03
1.925426723854972971e-03
1.905046274284342717e-03
1.911912783001218103e-03
1.970422159064640251e-03
1.927548631039150469e-03
1.912387007140258421e-03
1.912371528737871577e-03
1.890673472498965784e-03
1.899592164849071103e-03
1.934334074760791101e-03
1.942261372152681315e-03
1.854021102312266482e-03
1.822776855375597086e-03
1.893690834862041218e-03
1.896934302343479539e-03
1.867604388159787221e-03
1.899892341694698174e-03
1.934385718529430887e-03
1.910611963395063588e-03
1.904029702332202170e-03
1.924232747500993291e-03
1.910883627367019602e-03
1.856504370381201327e-03
1.838221930478235819e-03
1.909091262312174282e-03
1.906814141070272165e-03
1.836082005416448488e-03
1.858311185739280154e-03
1.936789854946780430e-03
1.986668890488648993e-03
1.935435664750212665e-03
1.898490718177392846e-03
1.970276658983502287e-03
1.970125908295448491e-03
1.899947334266028839e-03
1.885666625997283775e-03
1.875026714210142539e-03
1.932882626838570766e-03
1.944392627497182119e-03
1.859727211437230392e-03
1.841985563022343567e-03
1.931061892332388294e-03
1.919618896972191506e-03
1.825570442692886356e-03
1.807693167292783983e-03
1.800189335728246201e-03
1.811835658795840067e-03
1.872039538473244981e-03
1.915127131903236572e-03
1.916379252900360331e-03
1.936948560062352583e-03
1.956160017195156513e-03
1.961182545551690744e-03
1.840728052419117033e-03
1.827202537720214051e-03
1.863704082580753532e-03
1.855645505116768892e-03
1.897676706461235265e-03
1.922429383053465488e-03
1.939755419085162011e-03
1.961016645328829324e-03
1.964708498222803197e-03
1.942447247322578790e-03
1.970017397357561040e-03
1.906765855427942176e-03
1.781183964712177315e-03
1.806031236589364245e-03
1.874846085265156805e-03
1.927707981203637512e-03
1.927732184084286803e-03
1.908178104842275227e-03
1.928423338271134267e-03
1.954309250128976119e-03
1.915395176234883749e-03
1.878925693797711379e-03
1.896596276260086814e-03
1.885123166358400847e-03
1.879975434985589741e-03
1.907376815612971599e-03
1.940061048465403434e-03
1.832103955750812117e-03
1.804529236209410784e-03
1.872990890062270790e-03
1.856917651912887201e-03
1.961299541194102668e-03
1.967308838747682930e-03
1.909041736813688397e-03
1.830893662316802417e-03
1.806297245276066929e-03
1.933308304313207130e-03
1.883541422196172415e-03
1.850488358774691122e-03
1.957991650957096891e-03
1.937009371551010181e-03
1.875522474992032161e-03
1.866228542545611243e-03
1.876982811218131644e-03
1.884561373312410590e-03
1.875609870643282166e-03
1.865462176461798538e-03
1.894132236223098351e-03
1.910186125563291450e-03
1.841969727989861477e-03
1.807037136071332640e-03
1.896388412842315392e-03
1.944398881964781332e-03
1.837333086208901367e-03
1.837808471716475146e-03
1.894968740978042509e-03
1.901625475887028672e-03
1.882576719178657553e-03
1.868089134587536072e-03
1.835514157431704287e-03
1.811127001079347815e-03
1.799045185852117318e-03
1.778479909850715079e-03
1.836040904581973934e-03
1.875764660648996263e-03
1.773739651771933604e-03
1.729818262523812305e-03
1.810842330149426034e-03
1.858413159556296075e-03
1.888669448112735441e-03
1.898906707608216714e-03
1.816279530204716573e-03
1.838366863100796694e-03
1.889972163961256861e-03
1.812820700948075984e-03
1.868744918144318694e-03
1.908808843250278968e-03
1.802242430178916267e-03
1.794696437238531327e-03
1.857649586197921213e-03
1.900054119180906442e-03
1.897394950903501937e-03
1.836925896557542286e-03
1.797693773055629440e-03
1.808474662099451890e-03
1.847578960165551995e-03
1.862300917948201068e-03
1.890903697159507192e-03
1.939025209033734369e-03
1.843240006968905600e-03
1.829645770146212831e-03
1.905893413643874662e-03
1.856314376038384860e-03
1.894913707186994534e-03
1.876962549969034104e-03
1.784612551456191349e-03
1.785093628145864066e-03
1.797116792510516708e-03
1.847607331569672351e-03
1.877179360579621587e-03
1.837981393233341105e-03
1.775754832143578918e-03
1.771453687937263885e-03
1.820104870940087967e-03
1.827443414884007350e-03
1.803152412200632057e-03
1.807224736213453552e-03
1.787282719663261339e-03
1.779478657930440300e-03
1.775636935574628110e-03
1.785938647351240039e-03
1.836692046857423552e-03
1.808689025369084914e-03
1.804800948107751447e-03
1.837851417779735007e-03
1.792999264530982387e-03
1.796425799522944526e-03
1.824159391028358024e-03
1.828538061003047877e-03
1.801269723768817756e-03
1.770637334326409474e-03
1.837905617737420816e-03
1.794531308928691690e-03
1.770039291186830451e-03
1.853999467344632883e-03
1.837594670679356572e-03
1.819090151401840487e-03
1.816089155826053781e-03
1.765646355837084030e-03
1.813535729183248955e-03
1.866911294394597420e-03
1.826962164039715522e-03
1.796597120186823422e-03
1.817006063789456055e-03
1.864594155110787296e-03
1.883478271974235296e-03
1.824778642671304836e-03
1.803483000963221512e-03
1.838354578364267446e-03
1.767706651326328340e-03
1.712595222053704767e-03
1.767596206656414388e-03
1.853631624883963699e-03
1.828114045427722389e-03
1.792259471198313263e-03
1.833965078664485850e-03
1.849156157596701768e-03
1.823038101897497083e-03
1.762404510092922946e-03
1.800944528846235102e-03
1.816409628200817920e-03
1.794483868104219297e-03
1.765051983130657082e-03
1.765474905030564329e-03
1.864695565337793270e-03
1.855960226853569381e-03
1.773479096685872313e-03
1.794054673645102379e-03
1.808566196238305503e-03
1.765550142303308956e-03
1.774586816310680598e-03
1.831140342614241646e-03
1.849240238253449129e-03
1.784948720428636846e-03
1.758261171366995576e-03
1.741958298108452034e-03
1.730728469045109564e-03
1.787034911788112305e-03
1.784307227596526862e-03
1.793037205394838003e-03
1.824557794980370250e-03
1.813988630994367536e-03
1.805641567469867727e-03
1.812975780904125958e-03
1.840918998022163374e-03
1.822978041812600963e-03
1.792375674363488793e-03
1.766614677842375447e-03
1.799256358412963100e-03
1.823764430369358711e-03
1.836591578076312561e-03
1.778622559458263672e-03
1.708870710277938382e-03
1.763420798991326578e-03
1.727800662606440241e-03
1.756354146595461366e-03
1.797464157982539296e-03
1.807817569366894968e-03
1.830751207550374710e-03
1.727678284288655837e-03
1.734439163433999136e-03
1.801390689427957801e-03
1.765316851043773061e-03
1.759748142044422013e-03
1.778481596621997842e-03
1.773204397987050446e-03
1.786967225895637465e-03
1.740078735564202150e-03
1.694341406663657859e-03
1.710012205703416660e-03
1.761660544656750869e-03
1.830764651520263003e-03
1.767898533035307251e-03
1.758518405457676912e-03
1.829301689105942205e-03
1.811249424920031905e-03
1.785419082868076011e-03
1.756678271367372816e-03
1.740102305480346846e-03
1.775266073917491872e-03
1.837705595808152839e-03
1.847873453762645390e-03
1.806758942128305163e-03
1.791874422298430324e-03
1.826195042568630553e-03
1.839294101562931891e-03
1.861548731193013884e-03
1.900886701178486652e-03
1.847223796377555098e-03
1.787720001751821365e-03
1.772294013309698608e-03
1.752597467145991430e-03
1.769212682673254123e-03
1.810147342303205543e-03
1.773543995260084888e-03
1.694517451264618323e-03
1.790466286830601477e-03
1.864748015100762277e-03
1.837142004956696453e-03
1.797862368840829955e-03
1.740616190033505593e-03
1.777022975212116419e-03
1.806891243878290748e-03
1.809572586976828648e-03
1.783371937206160726e-03
1.746449345967108005e-03
1.715377083946266088e-03
1.689226170764277120e-03
1.711207422392637973e-03
1.730162930296794827e-03
1.747377796092711112e-03
1.708663035582201704e-03
1.686218012270165531e-03
1.712614656630075723e-03
1.743276209415176373e-03
1.745830595879287184e-03
1.721834447329697150e-03
1.730811361102082982e-03
1.711616760344964296e-03
1.707213465323011202e-03
1.739667755568429950e-03
1.727552236480986957e-03
1.720223105057703747e-03
1.723836964404032619e-03
1.791940953564227258e-03
1.806060914786102945e-03
1.701617635726661738e-03
1.666962272623325522e-03
1.662179800779179034e-03
1.706735470370130889e-03
1.745774272507858360e-03
1.785837209729992242e-03
1.762657050883756999e-03
1.721742740548305034e-03
1.725237914982081545e-03
1.745461960383222835e-03
1.777362817776245588e-03
1.792698888415162955e-03
1.781127883822971377e-03
1.803507528204210389e-03
1.797566381633335835e-03
1.703668664821606600e-03
1.672122466396166974e-03
1.705209264525286506e-03
1.806518244153878117e-03
1.823946435094477275e-03
1.765125658095962691e-03
1.750590198867344903e-03
1.720732794294470031e-03
1.701343913584255681e-03
1.725587038913361463e-03
1.756433902459754014e-03
1.734494015242672195e-03
1.728642035570147374e-03
1.770958000629935551e-03
1.744663080495219027e-03
1.734788325464399050e-03
1.768155039214375441e-03
1.734420568374083448e-03
1.683661069109203745e-03
1.703100415709170572e-03
1.740249491239162331e-03
1.724136164892067476e-03
1.724180008554406602e-03
1.719128539389112257e-03
1.712967378897841406e-03
1.773484227971335037e-03
1.749188218328729272e-03
1.700717518391919696e-03
1.741459635082303042e-03
1.757724101479751690e-03
1.753518849708722138e-03
1.742082600974030355e-03
1.735943920003383146e-03
1.744981851800722888e-03
1.733893679811954799e-03
1.746120408584162474e-03
1.742825256717991629e-03
1.763837359697868800e-03
1.820885587942209193e-03
1.779447161974121805e-03
1.767737632453540621e-03
1.778341383051728047e-03
1.764604658530786888e-03
1.740075114325232439e-03
1.736342734189876957e-03
1.760109728531634044e-03
1.733811597081565212e-03
1.753352503580260730e-03
1.712723280330266575e-03
1.654944460691220188e-03
1.708589235661474434e-03
1.702612108129882267e-03
1.704904875900029081e-03
1.727715882800212165e-03
1.711573717014374611e-03
1.704022425077292725e-03
1.652386389914364513e-03
1.654803103622235622e-03
1.733205077745912171e-03
1.748054374964627027e-03
1.702977285403419264e-03
1.749651309737503945e-03
1.757037240726550594e-03
1.738825697327354763e-03
1.813737234297923889e-03
1.750574366258308371e-03
1.670357192756748849e-03
1.711205579210844365e-03
1.742096310005607825e-03
1.679613742910201178e-03
1.677680998597653106e-03
1.704724664107223550e-03
1.683205212536776057e-03
1.634729742530597035e-03
1.649172734534283188e-03
1.709921393586400331e-03
1.707519544296238730e-03
1.701384246918328028e-03
1.653742371467474114e-03
1.675742970059568076e-03
1.706079104730088419e-03
1.715795758200054600e-03
1.725857304788719349e-03
1.736228861410866282e-03
1.725513813892439472e-03
1.672216830905901615e-03
1.687120251727067428e-03
1.679886106269290035e-03
1.708863784719886428e-03
1.733708775323295403e-03
1.729710816956255438e-03
1.697868515598972535e-03
1.664519851798654769e-03
1.688996563206359488e-03
1.683228807435065795e-03
1.645630197716884671e-03
1.672327384105716996e-03
1.748171928298117381e-03
1.694087536023845689e-03
1.631527558909969108e-03
1.724921610691235131e-03
1.772720962124014555e-03
1.775752030061728947e-03
1.740334694563678338e-03
1.671964948958763091e-03
1.721139148789001955e-03
1.700503867882900439e-03
1.691553994608122795e-03
1.739123360867532442e-03
1.777674926003605096e-03
1.735016600557450807e-03
1.692135992246243713e-03
1.698901508843255132e-03
1.682679761483695620e-03
1.670201993859326715e-03
1.649052181814229280e-03
1.659592885443147287e-03
1.691054498103503100e-03
1.753955402888253108e-03
1.697995880180531427e-03
1.601265028967687127e-03
1.645781545780790811e-03
1.679469282393453297e-03
1.661070678546059786e-03
1.672536814091250433e-03
1.724348047957697388e-03
1.736878172404289489e-03
1.703199218584807882e-03
1.645162286107558144e-03
1.618634859810803807e-03
1.646912584776819141e-03
1.620811183441665934e-03
1.599394202138312241e-03
1.606928146035084071e-03
1.628005417539751983e-03
1.677681577386349113e-03
1.747950247729898295e-03
1.733777437464481021e-03
1.630316510267076349e-03
1.605417136918101248e-03
1.671546197686083098e-03
1.744143530671482751e-03
1.722914956609191252e-03
1.700836453753298448e-03
1.705907705930451027e-03
1.684309804601476310e-03
1.602760724180664603e-03
1.597342676737183078e-03
1.673647869599494955e-03
1.690659106035993092e-03
1.687878163981042798e-03
1.628681219188718920e-03
1.644082685304298170e-03
1.716568257486373716e-03
1.668750264612702287e-03
1.649183490302167602e-03
1.676779777610164831e-03
1.673131859775514683e-03
1.678472467646778370e-03
1.655476500422997654e-03
1.633644042210233207e-03
1.615499241658714582e-03
1.624514090334483896e-03
1.631331052587980165e-03
1.678060089703833219e-03
1.707164990010303285e-03
1.654440001455462130e-03
1.604794351511847723e-03
1.616785487460222501e-03
1.695449470995804338e-03
1.701569100521172547e-03
1.685932482210114733e-03
1.677160356170674573e-03
1.648311066212993165e-03
1.668349142325664669e-03
1.695326339331091475e-03
1.688324256471400268e-03
1.714307200566676315e-03
1.699325208782440566e-03
1.657362468593858926e-03
1.668795829216195752e-03
1.654541972021930001e-03
1.664332157607773324e-03
1.665059533824083011e-03
1.612740074780408088e-03
1.605660005198371971e-03
1.665106176874377956e-03
1.670666335438750899e-03
1.696674910701942473e-03
1.626769168294849759e-03
1.570111708528996878e-03
1.624211814409519611e-03
1.563384986302652525e-03
1.610418622835468709e-03
1.651988785461942300e-03
1.660467130785311289e-03
1.707621930059956879e-03
1.674086956446003754e-03
1.709435725022269903e-03
1.686148134317641588e-03
1.652736121409904835e-03
1.690790948971196720e-03
1.624605687330638905e-03
1.569337342273233052e-03
1.592285869496077710e-03
1.620570435148898465e-03
1.607240934441972165e-03
1.631001479274713428e-03
1.645192738134178094e-03
1.593120896623506947e-03
1.586101882487408587e-03
1.595787381730766992e-03
1.634707738326571323e-03
1.607784089690097919e-03
1.558266831319582175e-03
1.563008647273413099e-03
1.590056759455999022e-03
1.675352380676859137e-03
1.649538373090132662e-03
1.593353408924867319e-03
1.636779249867704967e-03
1.649724323529737271e-03
1.608074133744398070e-03
1.614408216506355498e-03
1.679568851093502955e-03
1.659227245612948697e-03
1.609722448374065586e-03
1.641815642508694063e-03
1.658812212510959744e-03
1.633319663416832584e-03
1.592630109158663706e-03
1.603655365919975798e-03
1.645869382920748169e-03
1.642917919539192435e-03
1.641418772985868847e-03
1.662597386728738259e-03
1.588691149058526738e-03
1.528192885105466832e-03
1.603472840167445047e-03
1.679229067429572524e-03
1.690144522045617433e-03
1.655288697956395355e-03
1.579006011019341892e-03
1.554777169963141676e-03
1.611995133163963111e-03
1.603690085575015020e-03
1.586254670124274046e-03
1.631740333618199919e-03
1.619172427234576812e-03
1.613091733529343477e-03
1.641360467304671215e-03
1.653044734657152818e-03
1.627729016357609779e-03
1.615492957918132459e-03
1.645700944506097840e-03
1.682308210931549334e-03
1.615763274965603116e-03
1.611049890589339936e-03
1.644660277689958096e-03
1.578782947313599454e-03
1.573648044817967887e-03
1.600960638774992549e-03
1.631495122926379313e-03
1.617139940481625163e-03
1.624149813114093279e-03
1.627217684320706251e-03
1.661978476415290184e-03
1.645166571511168675e-03
1.593398352088464280e-03
1.643151647891622977e-03
1.602663097296575358e-03
1.553855748363610701e-03
1.565970687174569279e-03
1.593285468290551576e-03
1.560002488359333228e-03
1.578783993153697138e-03
1.607810283992379408e-03
1.563144256599015292e-03
1.613007967591464703e-03
1.592925778370287088e-03
1.594326917999145960e-03
1.592710621314714307e-03
1.566730065567567120e-03
1.574749754967645111e-03
1.583209202518361157e-03
1.609227863728253166e-03
1.607034576362480118e-03
1.599721782369255881e-03
1.614332082576809546e-03
1.620524917716478904e-03
1.648074743635369451e-03
1.647677575852756491e-03
1.602043358936358543e-03
1.622320253018094769e-03
1.626417337273090109e-03
1.588133495509324580e-03
1.587085600157638662e-03
1.608768521762811996e-03
1.611880367275864666e-03
1.591513932192553313e-03
1.560004238002933368e-03
1.589155256840418589e-03
1.596340136164492570e-03
1.566252579722552263e-03
1.598256620443842726e-03
1.607557771903576557e-03
1.606909850594983669e-03
1.625281662506414867e-03
1.585999770065458711e-03
1.529957829588593108e-03
1.564886306840107500e-03
1.607768110385524810e-03
1.558051433083623401e-03
1.523381042126044924e-03
1.555270209898885038e-03
1.628821612152421983e-03
1.605556893963342975e-03
1.596917741297300885e-03
1.609369965535244239e-03
1.578468877258519705e-03
1.634302760956008512e-03
1.644122395659819826e-03
1.618268988135387280e-03
1.556713434345546442e-03
1.558054330999742495e-03
1.602005647486807755e-03
1.617659547169963226e-03
1.603498707520008802e-03
1.596289217167231331e-03
1.630079986250928354e-03
1.644966210497759290e-03
1.642592967671985303e-03
1.620399058777823769e-03
1.594602405297680702e-03
1.594182841488981988e-03
1.619526874377010721e-03
1.572574940624142355e-03
1.531917128927682377e-03
1.591702999803276805e-03
1.646481331703705505e-03
1.617510916597857899e-03
1.636291674956911546e-03
1.604119183907552586e-03
1.544281747776773224e-03
1.521308680518382826e-03
1.541763312773615198e-03
1.577842854298083970e-03
1.527522234625918211e-03
1.591287482987643843e-03
1.609022728845786341e-03
1.554733575789157872e-03
1.572709188419041046e-03
1.614425115347802335e-03
1.616142938066395928e-03
1.543094529063553880e-03
1.555701381350522170e-03
1.625498025060815145e-03
1.636976340963054938e-03
1.602885194857143949e-03
1.610012434192202666e-03
1.596793958573332253e-03
1.539711816111903782e-03
1.536516707093153050e-03
1.557455418319581139e-03
1.538121752813555350e-03
1.612649736807975163e-03
1.644639175463838594e-03
1.609155470024708308e-03
1.584420666912934829e-03
1.569450767037909329e-03
1.624994229748386162e-03
1.645814463818351349e-03
1.625226071987936676e-03
1.555454348850217328e-03
1.498485095443770647e-03
1.516228482012761192e-03
1.564050804808887491e-03
1.564280769497937949e-03
1.536642392730895503e-03
1.534785547494095948e-03
1.554668438717423653e-03
1.556542518111195608e-03
1.573996760978095457e-03
1.557602017203340693e-03
1.509465878121737199e-03
1.527617616172172958e-03
1.560657155633202739e-03
1.545152551484359855e-03
1.539230532880439799e-03
1.559554694229957914e-03
1.588279543394808700e-03
1.576192199609753337e-03
1.520069126888693323e-03
1.507811923535881844e-03
1.513148613585523503e-03
1.512455000128053607e-03
1.538961162616808188e-03
1.560327233085542862e-03
1.550242376332796809e-03
1.601225716728539757e-03
1.663848668883371974e-03
1.617932653769806398e-03
1.548947979509277028e-03
1.564546909314145674e-03
1.542991040474452633e-03
1.529154148391445416e-03
1.582853759952125702e-03
1.565140568967334639e-03
1.567444191056340972e-03
1.552989443639399584e-03
1.521093963369613521e-03
1.537355427189057797e-03
1.536761842608286082e-03
1.546187546176375043e-03
1.547159177709767248e-03
1.555221706561943579e-03
1.552533770666176529e-03
1.543678218250615431e-03
1.534573131742517516e-03
1.539735941198104672e-03
1.560526580202644406e-03
1.544447453574954946e-03
1.517692410334273894e-03
1.547139857500204200e-03
1.559629729207277337e-03
1.542005800473149292e-03
1.558674461988869813e-03
1.604205488535475135e-03
1.568496123513260987e-03
1.519999595347423663e-03
1.537384315186506598e-03
1.539992778614851423e-03
1.514406570827228193e-03
1.502764379716024215e-03
1.537262780018555132e-03
1.568463496280909572e-03
1.569855696861774440e-03
1.564592707906335830e-03
1.587752350170021885e-03
1.601427857437732029e-03
1.577501585951315280e-03
1.528962533552530529e-03
1.507125135694708509e-03
1.520753884593090306e-03
1.533843099636379237e-03
1.532176074586203210e-03
1.566199492179204834e-03
1.611621099199586843e-03
1.561736802143252629e-03
1.560241205847769357e-03
1.569538274132640295e-03
1.520815360992033372e-03
1.528316718196061049e-03
1.520033672466320103e-03
1.488711233132634058e-03
1.504436170397156509e-03
1.509751965283154338e-03
1.477913649864868268e-03
1.529924266962208630e-03
1.577596297831583300e-03
1.578498533381665018e-03
1.585457139089599182e-03
1.555231527070269825e-03
1.565437882422180283e-03
1.564700343515468706e-03
1.491308164116285449e-03
1.478049619332359645e-03
1.507744487946482579e-03
1.573291516358029350e-03
1.558640600194683258e-03
1.551768492750010961e-03
1.580554728706995860e-03
1.507445066555335731e-03
1.486314188871444390e-03
1.479247398056555973e-03
1.501162523297199739e-03
1.527207292622855461e-03
1.548938318837476957e-03
1.580947478353747319e-03
1.516174458839278979e-03
1.507988502546305171e-03
1.514844845519250751e-03
1.480319590164013918e-03
1.483916422847256830e-03
1.532699002646010361e-03
1.531828723487329126e-03
1.515630420416013650e-03
1.537108426042353227e-03
1.549201305973865435e-03
1.540498861896674211e-03
1.481109049318848469e-03
1.484850204835916473e-03
1.510938700763267374e-03
1.517332808657270412e-03
1.539163371107080689e-03
1.563021540921804469e-03
1.578371461761538148e-03
1.553594929053220362e-03
1.493631296154465573e-03
1.480413154839304224e-03
1.507737519530597675e-03
1.566358371296783366e-03
1.594581436749592735e-03
1.526911655439556949e-03
1.483511790442571063e-03
1.495806852737359806e-03
1.519664670976777392e-03
1.548878851908996749e-03
1.505614421330569563e-03
1.461414362681131727e-03
1.469245275497112419e-03
1.478207760993947590e-03
1.500432014824135086e-03
1.478204743802753003e-03
1.481512152465849557e-03
1.492092163857987059e-03
1.461481922475372066e-03
1.474920853462756420e-03
1.491490778842060336e-03
1.509609481233385253e-03
1.553938881609175137e-03
1.546994197652232575e-03
1.512797407897149404e-03
1.511999975839578396e-03
1.506020851855750277e-03
1.487764789435294189e-03
1.504186873244023337e-03
1.475269791527050040e-03
1.452782500233230824e-03
1.492626248058417275e-03
1.535763509798204404e-03
1.557733494011595901e-03
1.538744435998512777e-03
1.496209565967401281e-03
1.499302211189717940e-03
1.549393728824999305e-03
1.532259138460887512e-03
1.483712156084943026e-03
1.481715111879747205e-03
1.506540564843031295e-03
1.532185710567890479e-03
1.539034573141969319e-03
1.485059301663835566e-03
1.442754231740785500e-03
1.482120983020378821e-03
1.481393290934699628e-03
1.514920791219270769e-03
1.538427783930787019e-03
1.501911652906792521e-03
1.511101421842731907e-03
1.536234419027521702e-03
1.502102920985854155e-03
1.484042197173420256e-03
1.515942165346352436e-03
1.474185900908496927e-03
1.462795219783161313e-03
1.510507889708410153e-03
1.493609561165034488e-03
1.426884873083029926e-03
1.417841231638613001e-03
1.483185997053970348e-03
1.493687802565988546e-03
1.472415241437777028e-03
1.456164076187038258e-03
1.453814506155215935e-03
1.493012917921044671e-03
1.467008234029250086e-03
1.478917177832427769e-03
1.474610270738105442e-03
1.456977053879065197e-03
1.474544172123787604e-03
1.500113757101562617e-03
1.514408143400373247e-03
1.478967405775733846e-03
1.499986736560735825e-03
1.541161822425091230e-03
1.493447341532681220e-03
1.489812738796390031e-03
1.509620985831875263e-03
1.445835349525806000e-03
1.444633011526415094e-03
1.457920843271301231e-03
1.457318463933828835e-03
1.478477348571794001e-03
1.496613797679292781e-03
1.515973745335656361e-03
1.523975926204765340e-03
1.542156250624073183e-03
1.506130387922028323e-03
1.452174671188062680e-03
1.488072787186255639e-03
1.501563039537718615e-03
1.471101544950800246e-03
1.481972403148769813e-03
1.454836527259772885e-03
1.455544485197526709e-03
1.496585890405284589e-03
1.488323515385153555e-03
1.520528311272275257e-03
1.520429938164082886e-03
1.476245047465750892e-03
1.494869971331773276e-03
1.538083355007644577e-03
1.508656736975542371e-03
1.468164614849410635e-03
1.491238222179024509e-03
1.503118028573390734e-03
1.505338279995300111e-03
1.514869862549066745e-03
1.505598910096177592e-03
1.493916790687555441e-03
1.493049133597362972e-03
1.466021028165822400e-03
1.461890014812326040e-03
1.454564877558662227e-03
1.446227215410707083e-03
1.438607353969772931e-03
1.432355008443253865e-03
1.476290467869393946e-03
1.502223749936994462e-03
1.507879004673735954e-03
1.484733733148206874e-03
1.449540101788947309e-03
1.453272156482430773e-03
1.451786349160007596e-03
1.467636150265014001e-03
1.421742377299540713e-03
1.391098909911434077e-03
1.429381213561947608e-03
1.482768860810110452e-03
1.518363305461501150e-03
1.458847685121428435e-03
1.427324975346050883e-03
1.441509277761102419e-03
1.451678559951554608e-03
1.471691002952693226e-03
1.489492073483281989e-03
1.458033562247674489e-03
1.474407938221536547e-03
1.475892511499187539e-03
1.442144900479011690e-03
1.430992506305729835e-03
1.392246193844129962e-03
1.429608337327815601e-03
1.471373855560187145e-03
1.422609372666052774e-03
1.397636597162126015e-03
1.453195201281698781e-03
1.492979253086235527e-03
1.482842759803163586e-03
1.449575148120799736e-03
1.501397754676278952e-03
1.519999421850238945e-03
1.444898419624647328e-03
1.471663892249692324e-03
1.475755338429096631e-03
1.458307763144048438e-03
1.529289989922960743e-03
1.555398155300895995e-03
1.542138415255979531e-03
1.539296175023771845e-03
1.508938656093789790e-03
1.482917582886523382e-03
1.442716203687932977e-03
1.459015196964659998e-03
1.482042920111201244e-03
1.489409120906586741e-03
1.430794931596809016e-03
1.406199206106635785e-03
1.413144960096937791e-03
1.400047178654267779e-03
1.399944279106685001e-03
1.429746792637224487e-03
1.463642331524518149e-03
1.432746391976061134e-03
1.407262288522525585e-03
1.389807416125223320e-03
1.444265834557437612e-03
1.468865243319718945e-03
1.443620157887459459e-03
1.434679659474673991e-03
1.459720286267892925e-03
1.512180121991728039e-03
1.493311854012170647e-03
1.443992033567390899e-03
1.437856649914741108e-03
1.468616857473637729e-03
1.502396905715811621e-03
1.479348834126239989e-03
1.427071261195863357e-03
1.417369681611156326e-03
1.395215530796760275e-03
1.397588512194579890e-03
1.434198436567617804e-03
1.437230268625412123e-03
1.426845717286023699e-03
1.441682090522187955e-03
1.480459553018168310e-03
1.433366354310150817e-03
1.417971478585983852e-03
1.458467758230916822e-03
1.447319347286339089e-03
1.406146552133499122e-03
1.411624778303064787e-03
1.422950109846072859e-03
1.441922013788589623e-03
1.454510678961947866e-03
1.463375627207687962e-03
1.482918057606894468e-03
1.447467679918517996e-03
1.402709958471292815e-03
1.406288049982876674e-03
1.433279890313784262e-03
1.425617935742856364e-03
1.441537331107413519e-03
1.414826149890960208e-03
1.391344026150183452e-03
1.358609950312499471e-03
1.381159766089041238e-03
1.438402039008583339e-03
1.442178332626639680e-03
1.405720859821790215e-03
1.368381810304566829e-03
1.430608675376887325e-03
1.426006929250560893e-03
1.419515411822673068e-03
1.427909963718242787e-03
1.444677930781161461e-03
1.438647106189425238e-03
1.382346993240912703e-03
1.396141405211644235e-03
1.393711584614938876e-03
1.432565903484711318e-03
1.422404767390222273e-03
1.370915746881986056e-03
1.438668238776912673e-03
1.466219354898008927e-03
1.431099162023499348e-03
1.450203236733804170e-03
1.477572875087164103e-03
1.436237581319907940e-03
1.445870038682490945e-03
1.444705506641460243e-03
1.463672600922295494e-03
1.463341111731009591e-03
1.371114327666537232e-03
1.341043637712541941e-03
1.414479898028108643e-03
1.473569675108223108e-03
1.485582856823831335e-03
1.446725701735188455e-03
1.392539253957512067e-03
1.378055599280459884e-03
1.384739294605387460e-03
1.411325848366461666e-03
1.372155257756318796e-03
1.404318521491826387e-03
1.445653915399936059e-03
1.398415344855043034e-03
1.375996859207478376e-03
1.370597604928162124e-03
1.358009167468422242e-03
1.383899227948728319e-03
1.440886631671427351e-03
1.428917938530894962e-03
1.344164147000253455e-03
1.324195672043677885e-03
1.395157695506887060e-03
1.420006559902264442e-03
1.402239054285639788e-03
1.408294201893010812e-03
1.395107126772292131e-03
1.395117617329275561e-03
1.417345536703406737e-03
1.398491881635976217e-03
1.369424592983010296e-03
1.377016055343722664e-03
1.377247042103321327e-03
1.358841855756264851e-03
1.354691418358513512e-03
1.354519487035649866e-03
1.397941254785832390e-03
1.389848264521975673e-03
1.366074594305408596e-03
1.398662422355241661e-03
1.382970720472162475e-03
1.342215369542411330e-03
1.377956591446569731e-03
1.420666795160243755e-03
1.407826559707784937e-03
1.350844177336715975e-03
1.342123404123515872e-03
1.443168584096265160e-03
1.478320543327906736e-03
1.468590145737595472e-03
1.451778576492575822e-03
1.396803163949031498e-03
1.418483624354229455e-03
1.387495951391026815e-03
1.391137489750467367e-03
1.451183462002884287e-03
1.387307721451210571e-03
1.368164624005830353e-03
1.422177854298214581e-03
1.428457518332419468e-03
1.399994085377466923e-03
1.397675928445955233e-03
1.353076663382886098e-03
1.348404539209057274e-03
1.409068217743876614e-03
1.425897639000075481e-03
1.395713106393082961e-03
1.436788898580143711e-03
1.465611283806345522e-03
1.396792368768734732e-03
1.434365241921517270e-03
1.449211647245007102e-03
1.402378662391638199e-03
1.388711648807659446e-03
1.392278208409595836e-03
1.374192348459899815e-03
1.352206288504617876e-03
1.362589489219152156e-03
1.329775394578089440e-03
1.295785678079737144e-03
1.346655205731120278e-03
1.374715284566939769e-03
1.358414900644885556e-03
1.379478731836567213e-03
1.390979007699949706e-03
1.430825875928977290e-03
1.419105409165995289e-03
1.398550247297101123e-03
1.411613035119553463e-03
1.394149119409223954e-03
1.403766750176211817e-03
1.408023123811596175e-03
1.396862064843006415e-03
1.371205077016312071e-03
1.404317431748245207e-03
1.477831366276411091e-03
1.425224329960025557e-03
1.386220906733538804e-03
1.384807637908816533e-03
1.353965736218762112e-03
1.354246052239331706e-03
1.379969068642180252e-03
1.381864782990319942e-03
1.375577709639609018e-03
1.413146583707231745e-03
1.441801318626087470e-03
1.389848292366247049e-03
1.363449888334670882e-03
1.400461665880997023e-03
1.380052653044701316e-03
1.327597060991566203e-03
1.351492563304428421e-03
1.387780002148057039e-03
1.348493781632426189e-03
1.366216280433119610e-03
1.386077088127670191e-03
1.343112724328739387e-03
1.347720957498874193e-03
1.344462725520080256e-03
1.349045852939917585e-03
1.391517262249149147e-03
1.377076037727688242e-03
1.371692303160202547e-03
1.404556452446356803e-03
1.391517697186700183e-03
1.340834416775088999e-03
1.358960920353907004e-03
1.356964159008275514e-03
1.331477651246085886e-03
1.377179447156528245e-03
1.414364702239484430e-03
1.428869197127157842e-03
1.380988201205364313e-03
1.354010298894113996e-03
1.337484722848802194e-03
1.299651186245932280e-03
1.349425992623334240e-03
1.394416706518123838e-03
1.365235944741011349e-03
1.360646565728020497e-03
1.401445320747444958e-03
1.372617962531046424e-03
1.309198356225473080e-03
1.350216680381454955e-03
1.375427829728036741e-03
1.351981027151411691e-03
1.359509538326274247e-03
1.326970731745764475e-03
1.289277757769320513e-03
1.310254295617038506e-03
1.313917603240005423e-03
1.325741013485566252e-03
1.378736062183075943e-03
1.370725521838227516e-03
1.360965070438104356e-03
1.355506123743013261e-03
1.356649682351449135e-03
1.362934225029627201e-03
1.355418965354809706e-03
1.375035500213717165e-03
1.355711270114050813e-03
1.331907706599314229e-03
1.343595046793145476e-03
1.353279787434771234e-03
1.339737310396086570e-03
1.317590828180814286e-03
1.348072707979901556e-03
1.351880806808722878e-03
1.333375866339783474e-03
1.337767600208445134e-03
1.356926005781137340e-03
1.378194244195268077e-03
1.328192718486255041e-03
1.323013795602149536e-03
1.335660135802844463e-03
1.330290849788053759e-03
1.347020922118904443e-03
1.330041585815796169e-03
1.321624703177051068e-03
1.368258555744410795e-03
1.407115397724152455e-03
1.410543375800382779e-03
1.375729307176386121e-03
1.339543463760439236e-03
1.334208367790814002e-03
1.344921048448881199e-03
1.384906738117909876e-03
1.366118596708127938e-03
1.346120248530619607e-03
1.351106219249953184e-03
1.302231533507616171e-03
1.316150940043438146e-03
1.350431077567336479e-03
1.362407535482082878e-03
1.328751726210528972e-03
1.307803513340377545e-03
1.352994704919397318e-03
1.343311458320680047e-03
1.295007944555508824e-03
1.321883448102260852e-03
1.385222493716389358e-03
1.354917636217739269e-03
1.340111157920514722e-03
1.305902087580206820e-03
1.290416376159913940e-03
1.325235617219871912e-03
1.296477659106964843e-03
1.314149715136150517e-03
1.392471737397087562e-03
1.384746411620804783e-03
1.328232104667829028e-03
1.325237047812797718e-03
1.334514080310263617e-03
1.297937369788500044e-03
1.309576975997176970e-03
1.396936355457725201e-03
1.357061198954766191e-03
1.324101105121437433e-03
1.344003582676294231e-03
1.337009539850413185e-03
1.347323708672369799e-03
1.340247121175216702e-03
1.359080755278563139e-03
1.343296444640840323e-03
1.301390148372409119e-03
1.282845146904227837e-03
1.304107900199052116e-03
1.314535983907464105e-03
1.334755674015461035e-03
1.325729307859033939e-03
1.287248370750701575e-03
1.311218864199542285e-03
1.316160846492039037e-03
1.321211205738505746e-03
1.343647014317021857e-03
1.345168375656313232e-03
1.344415906553159427e-03
1.341519338459081726e-03
1.337459119620434912e-03
1.296902946724356413e-03
1.331975528138869876e-03
1.366697192016378109e-03
1.294311504907089258e-03
1.256045790886714747e-03
1.326217102730199542e-03
1.330179212261358140e-03
1.294247652828217805e-03
1.354933029411895884e-03
1.352352249459693812e-03
1.361249194822824896e-03
1.334534724757232161e-03
1.314286676744056423e-03
1.368256729145361696e-03
1.350095771918465287e-03
1.327050401429748791e-03
1.348531391399331600e-03
1.352263310858739390e-03
1.320631938303034290e-03
1.358011662020125031e-03
1.378862989735554377e-03
1.300224839390131185e-03
1.276371324126913346e-03
1.295346490055780632e-03
1.288780371494472124e-03
1.279526063387352889e-03
1.293139682356650574e-03
1.356251028693518422e-03
1.361837140585477361e-03
1.274817419182205144e-03
1.262005223151830202e-03
1.309467229417793713e-03
1.326278753938358972e-03
1.315256085889401601e-03
1.308672335458928521e-03
1.325708144880171323e-03
1.320857559056628182e-03
1.314035635860274880e-03
1.354577830648887168e-03
1.338052213428224477e-03
1.294907952271140070e-03
1.305924468373968923e-03
1.316393193662421073e-03
1.306054565828603875e-03
1.277465884028380211e-03
1.273875196969862997e-03
1.278679862917556868e-03
1.299165016407265866e-03
1.314747607726605592e-03
1.294488201822604741e-03
1.313729422203550141e-03
1.295880250025527964e-03
1.273559092739818058e-03
1.302706700972138670e-03
1.267605986302572591e-03
1.275588719011125404e-03
1.313962249396329442e-03
1.304156041547821065e-03
1.300389749067660866e-03
1.297701254841761905e-03
1.271214349970636133e-03
1.292337034233848134e-03
1.342694546098991294e-03
1.335365480159776772e-03
1.299882820587358080e-03
1.257990873256721555e-03
1.244312999751482360e-03
1.279824978376808108e-03
1.320661619258095424e-03
1.322457707743717771e-03
1.290380685421097092e-03
1.265423841003003027e-03
1.285471725241125237e-03
1.320204512855851055e-03
1.285993889795032609e-03
1.268129296884039706e-03
1.300601933760262658e-03
1.292926259635853196e-03
1.260003995007807475e-03
1.261253082595707991e-03
1.320918800234961114e-03
1.302054249703213156e-03
1.248246334120736885e-03
1.270554279729632597e-03
1.287450831489241054e-03
1.244146233026429326e-03
1.266592738517285715e-03
1.310826212486157537e-03
1.323418313642994639e-03
1.360028335169853565e-03
1.346696772255362613e-03
1.341495412238678363e-03
1.309908016057338221e-03
1.289512091883211579e-03
1.295807460371625102e-03
1.314092284885981336e-03
1.333554166000956937e-03
1.311145305183840544e-03
1.290963192660807887e-03
1.277559404529958302e-03
1.288502365846518191e-03
1.279188981679653045e-03
1.285818511012199556e-03
1.271876394157914333e-03
1.246050947402451694e-03
1.242571883175838275e-03
1.246040473302964654e-03
1.269988984359060732e-03
1.258200139890006597e-03
1.237819977013357832e-03
1.271403858480577801e-03
1.253879098016334476e-03
1.228375561116540468e-03
1.290600418373594703e-03
1.310617024778938699e-03
1.285847715435844366e-03
1.291702152061797873e-03
1.277557907552579657e-03
1.296064618601461922e-03
1.297637939580236453e-03
1.242909885895018525e-03
1.253911710022881983e-03
1.261680438527007942e-03
1.259139956479764797e-03
1.246934389222876258e-03
1.230932365231633902e-03
1.271281185430633062e-03
1.274940074866445089e-03
1.261108747693877015e-03
1.290067589766273571e-03
1.249537631477615424e-03
1.220101742871578182e-03
1.241491049058421553e-03
1.233726823530442501e-03
1.269661513037244902e-03
1.314897651332119300e-03
1.270040581282608260e-03
1.225928467432680713e-03
1.244219746228513411e-03
1.238987542524093780e-03
1.259765734509707760e-03
1.271344973000105823e-03
1.265982220723902828e-03
1.288626291894897540e-03
1.272220007236360287e-03
1.265050824506091208e-03
1.274412101357779966e-03
1.274200890198114297e-03
1.316948939372935418e-03
1.336963387675234836e-03
1.310598247950771084e-03
1.316764876884308003e-03
1.324576705535678760e-03
1.276958023173203286e-03
1.192491110036938279e-03
1.241156619719890192e-03
1.291398375119808071e-03
1.238081244748308459e-03
1.237586316575870057e-03
1.317657354935586854e-03
1.316499964088959111e-03
1.216048913677692488e-03
1.240617191531693565e-03
1.284550209715022446e-03
1.237899860703991356e-03
1.227223078627749219e-03
1.263746514661727785e-03
1.223399335174360936e-03
1.215135800408058409e-03
1.225977975684901635e-03
1.245223460961756125e-03
1.277078764903046134e-03
1.228670527795444785e-03
1.220093895677392066e-03
1.211152539729454984e-03
1.256132436551183089e-03
1.317315649455370451e-03
1.245145680213183541e-03
1.211188590232511932e-03
1.240528443420095203e-03
1.212028095274093713e-03
1.229047770151833405e-03
1.274519238018306452e-03
1.254082544999466460e-03
1.212869342049591875e-03
1.207319096778541444e-03
1.237156836248352572e-03
1.251111845468014672e-03
1.246892824527551799e-03
1.258508396188979172e-03
1.246919224044511004e-03
1.266429080550782963e-03
1.286994949743771547e-03
1.212875921372800732e-03
1.242649197742895159e-03
1.265345861909081401e-03
1.266961956729775523e-03
1.288413794874556121e-03
1.263529612117982384e-03
1.291191658968503806e-03
1.286043655821102671e-03
1.260265333908919608e-03
1.244538027490063722e-03
1.231842124381649214e-03
1.234725121786721868e-03
1.217292382515961207e-03
1.216059298612237822e-03
1.212401507009938694e-03
1.212954010105896834e-03
1.263737078399874720e-03
1.241921724828821093e-03
1.223875623637494430e-03
1.267276482690889335e-03
1.249244715496370534e-03
1.219568304306257360e-03
1.238214244146366820e-03
1.230168326384141952e-03
1.224426280561778917e-03
1.260272474606692703e-03
1.296912644953110124e-03
1.279482426799725524e-03
1.255068782672845180e-03
1.229148491830802216e-03
1.206735753489975938e-03
1.185715153261817680e-03
1.193164351001636640e-03
1.217346293647432551e-03
1.200672280512174103e-03
1.202080682333883307e-03
1.197619779826375160e-03
1.217690099542791983e-03
1.244925296931662225e-03
1.248250621603382059e-03
1.244175125140790017e-03
1.239298573181015677e-03
1.226092643231636598e-03
1.220641322498840090e-03
1.235146956636270534e-03
1.218197391009660053e-03
1.192797848447537485e-03
1.196297918658988319e-03
1.210499407337322589e-03
1.225358776058210059e-03
1.201036532855424008e-03
1.176915181522177880e-03
1.204483751718629083e-03
1.250698721986360411e-03
1.224112752230506473e-03
1.214888098076233672e-03
1.239189776720362422e-03
1.236553000394631204e-03
1.200226636916175600e-03
1.211583166196600987e-03
1.239486958812581995e-03
1.190524072163193703e-03
1.194911886535049038e-03
1.213049844466013725e-03
1.194840801661541368e-03
1.209845995780515094e-03
1.221881550614329921e-03
1.224607222802052801e-03
1.227718051278593606e-03
1.193643612800670542e-03
1.197557814407584692e-03
1.237868860346877983e-03
1.246031618751697540e-03
1.250704661022007582e-03
1.251895949314843579e-03
1.226906808621568189e-03
1.261580197705728301e-03
1.250054425217790892e-03
1.191439270981722821e-03
1.205017337169343294e-03
1.191298906678280121e-03
1.192160195906468182e-03
1.225522202165261684e-03
1.231138472720938459e-03
1.202206052345233117e-03
1.204105008872823502e-03
1.257640103546206305e-03
1.230245975073127962e-03
1.222307807842296914e-03
1.242659947605220761e-03
1.244366881747402094e-03
1.253153666486323285e-03
1.212113102423810007e-03
1.209473649989169231e-03
1.212348655493411531e-03
1.164164319767881529e-03
1.187843684068147672e-03
1.242056079013003017e-03
1.238834959462239548e-03
1.242871332774630761e-03
1.230385991832721711e-03
1.204299352770919719e-03
1.180241144482725105e-03
1.164429845523750218e-03
1.232023768125542398e-03
1.239932998912289487e-03
1.199708693833692174e-03
1.206877036942774874e-03
1.185964045377923062e-03
1.198433103676261853e-03
1.175270067276963908e-03
1.167530075493790863e-03
1.213825570852466182e-03
1.236810975830772170e-03
1.244976866490246593e-03
1.229136241757530909e-03
1.246168729222011306e-03
1.244961464498498416e-03
1.219152489608253936e-03
1.194653877244513740e-03
1.170252198641325708e-03
1.198612218838207696e-03
1.213635828405872563e-03
1.225339133834351573e-03
1.198601015728047864e-03
1.182406728630127366e-03
1.196810806536748170e-03
1.204084258673534429e-03
1.199959990974520333e-03
1.192278227050753807e-03
1.217530227484826637e-03
1.235809912322514666e-03
1.238871480830930957e-03
1.231901533126079831e-03
1.206481727744661975e-03
1.205829732536154841e-03
1.212884969483373583e-03
1.153768620765196953e-03
1.169277403674146660e-03
1.220413507887255960e-03
1.191869663784054546e-03
1.190091127965218175e-03
1.207498701055584453e-03
1.182396220779448597e-03
1.204853402985302116e-03
1.244466819806755963e-03
1.223458519831218836e-03
1.198591026271314487e-03
1.220468103838875809e-03
1.227128336459327052e-03
1.207474821662301179e-03
1.194161717445844711e-03
1.181674752904148494e-03
1.202874770376006087e-03
1.221130590628989685e-03
1.213101424542578459e-03
1.210804198831534140e-03
1.194009166547000799e-03
1.153485397290259819e-03
1.178784158625205847e-03
1.203066534950345554e-03
1.198813334264015517e-03
1.210890229892570748e-03
1.185017940282352428e-03
1.180621398532558921e-03
1.203119081809350200e-03
1.187409385731813842e-03
1.154362956870574669e-03
1.161672167979580211e-03
1.202616627910450516e-03
1.203001979696538505e-03
1.213084415672753286e-03
1.224992219156935706e-03
1.196615793976125563e-03
1.221691466585669416e-03
1.231614271499393079e-03
1.203934027993597928e-03
1.197776711324724389e-03
1.190666803633924110e-03
1.203530714247549741e-03
1.231293092738696988e-03
1.193279040468609364e-03
1.164371216826150333e-03
1.206262754536093591e-03
1.204441555923263475e-03
1.151853907074026559e-03
1.147588947393000372e-03
1.188018576123876357e-03
1.210682758497200412e-03
1.169683523551667652e-03
1.106337416052035044e-03
1.135110084048839008e-03
1.184961694374354457e-03
1.169178839462560980e-03
1.161404390089820033e-03
1.177897034610737685e-03
1.180548959964370162e-03
1.161955202306002568e-03
1.186844354167536060e-03
1.207544429694009823e-03
1.149287341462141687e-03
1.132693147184164533e-03
1.191299525062674593e-03
1.196392370039470318e-03
1.190232156601020398e-03
1.215100335259974504e-03
1.195901058023791800e-03
1.171238651834281873e-03
1.151303380100393006e-03
1.148258609310901955e-03
1.158828566699680656e-03
1.169823715479433686e-03
1.211459764289410422e-03
1.217007488470439646e-03
1.187959572311843466e-03
1.157755535033859777e-03
1.139006940463847340e-03
1.154880539769069341e-03
1.178322780220520880e-03
1.221714103125751041e-03
1.226725897068068174e-03
1.159234192120844930e-03
1.123401246956375272e-03
1.163150058172286814e-03
1.229448647839582066e-03
1.234991211460454352e-03
1.194401523686351762e-03
1.173506081649176077e-03
1.143982494962178216e-03
1.139825076581120261e-03
1.154004628730394494e-03
1.157873362868463594e-03
1.173060882784033232e-03
1.181214134662964032e-03
1.173896706599932872e-03
1.174784020603968733e-03
1.185858485552904445e-03
1.171666523793592728e-03
1.172302509027332287e-03
1.189442960776664147e-03
1.177889452620352762e-03
1.174799297816197510e-03
1.207437562298602869e-03
1.180827605335010595e-03
1.149396674225807140e-03
1.160348907844679705e-03
1.186601458960876484e-03
1.155128898869199833e-03
1.099852694024578163e-03
1.145220301272645898e-03
1.200300046834825362e-03
1.192201569924919479e-03
1.153521790388636068e-03
1.160146532096874294e-03
1.190736652659134601e-03
1.180119721966769878e-03
1.154111995281895077e-03
1.171877820137056563e-03
1.207609142317559326e-03
1.200070261439947729e-03
1.170304392718241222e-03
1.155232031321378394e-03
1.169826357508241656e-03
1.174291008878534026e-03
1.155859499116796037e-03
1.153710988709211790e-03
1.180181839157503666e-03
1.196378155890706271e-03
1.161585669464295549e-03
1.125043899282770262e-03
1.151378436705976930e-03
1.183170203803770616e-03
1.152249413952127505e-03
1.119100570154413958e-03
1.106114744136234241e-03
1.138036386204994673e-03
1.157024659085721316e-03
1.118043230787790126e-03
1.118919903741939044e-03
1.141380681703758112e-03
1.138897870570017377e-03
1.132906135797396695e-03
1.143688211341854950e-03
1.156300567605318946e-03
1.173871145416586050e-03
1.176869540398072520e-03
1.184261659420498061e-03
1.186272873546308356e-03
1.143625180840899874e-03
1.152697131425626945e-03
1.160983706081485578e-03
1.123653128662746754e-03
1.096807096382660090e-03
1.126414684893121878e-03
1.149350896701972378e-03
1.158862810419533000e-03
1.141841185611849234e-03
1.116547933350941092e-03
1.131651439097497089e-03
1.140185086934468461e-03
1.117746828457253294e-03
1.117645021614970023e-03
1.139612259958310871e-03
1.142326941633806667e-03
1.152367168536499488e-03
1.104140699130797725e-03
1.094741501597209935e-03
1.113363177617781403e-03
1.105780325998971959e-03
1.102592399815201024e-03
1.118235925063423408e-03
1.189438739841519339e-03
1.209439548365930225e-03
1.157987746170410694e-03
1.130397620837315150e-03
1.128758320659347704e-03
1.124617418125997432e-03
1.157947621995687043e-03
1.184126647920617521e-03
1.162222820667392197e-03
1.120718425912209078e-03
1.114752143665806135e-03
1.126045660499411022e-03
1.111874642377910956e-03
1.130395673818090484e-03
1.116312346865621892e-03
1.134386730033638824e-03
1.167232930354500505e-03
1.107091351358701833e-03
1.116728588803235543e-03
1.131664999902192836e-03
1.086225193528909385e-03
1.085086335074016790e-03
1.064171534513373707e-03
1.055730436779063171e-03
1.111286194403686683e-03
1.093646488971283586e-03
1.090065488969027899e-03
1.105685713058220457e-03
1.093357435641851248e-03
1.127880019439592022e-03
1.101304198620483340e-03
1.096153922861425184e-03
1.113546839649918367e-03
1.101352412347803142e-03
1.090002927910434325e-03
1.108944857120604038e-03
1.125501996704546910e-03
1.100190616008997957e-03
1.109609819406697558e-03
1.124653895273006101e-03
1.118556919557394790e-03
1.087776692967341212e-03
1.083859871171188524e-03
1.094761890315486350e-03
1.104589772303679130e-03
1.134158831011285304e-03
1.121107105569175023e-03
1.078235659273908556e-03
1.094906698484572789e-03
1.108214278126970183e-03
1.119881469437917880e-03
1.139386256978799179e-03
1.141242026435481402e-03
1.121221616264524374e-03
1.099622441674865270e-03
1.105951523800935768e-03
1.096911976657244771e-03
1.142644748256303874e-03
1.139070034420856629e-03
1.105351458454363308e-03
1.119985079029081447e-03
1.105211960104134040e-03
1.058900579108915541e-03
1.082377307352361262e-03
1.121986760286372217e-03
1.117890921481716742e-03
1.128779551009882797e-03
1.115443297964268310e-03
1.124222571722199773e-03
1.135138333908486093e-03
1.095539180018011757e-03
1.105290323161021255e-03
1.129950285225914076e-03
1.100678536278579603e-03
1.126452080649077269e-03
1.149230994079425546e-03
1.130171407152618605e-03
1.110313424291639291e-03
1.062443702503370084e-03
1.077385726353866525e-03
1.125658577405385307e-03
1.121287783665083238e-03
1.136644281478751788e-03
1.155745182848587306e-03
1.139149911365480586e-03
1.120476296789672073e-03
1.144202421932356004e-03
1.134240536496604205e-03
1.084839410785041168e-03
1.107381796713624057e-03
1.148959693008568244e-03
1.139463464961242099e-03
1.120798702388051691e-03
1.135495013858978238e-03
1.121275385327845722e-03
1.087340628884147240e-03
1.087246788272011079e-03
1.099951756173053047e-03
1.081578273554539404e-03
1.101733017099935539e-03
1.100607435473181578e-03
1.092884035998824927e-03
1.075298523229415229e-03
1.063600032426448728e-03
1.133178391246617445e-03
1.124908601953848080e-03
1.094818031974169629e-03
1.079848433639005569e-03
1.057548427119992755e-03
1.084658445670558897e-03
1.092781310920342341e-03
1.061964808901490805e-03
1.081215244102380841e-03
1.086955652304513048e-03
1.048533998602439168e-03
1.092390914143187303e-03
1.145467962304666564e-03
1.127268880887704857e-03
1.084073924796865891e-03
1.077724291143070763e-03
1.110751595739162528e-03
1.112021430372452232e-03
1.104305098093786870e-03
1.111787462147817125e-03
1.102935719379337983e-03
1.070129745228553739e-03
1.104875299898890398e-03
1.114853227846664347e-03
1.082044401755784778e-03
1.060219376285806599e-03
1.047860470671798045e-03
1.075855095058162207e-03
1.097132960348328216e-03
1.087125789223634779e-03
1.071110309089620986e-03
1.065280410308578826e-03
1.060590691393159882e-03
1.072535735886846796e-03
1.101165023868734549e-03
1.122951956788693050e-03
1.129825252191960557e-03
1.106670819207893714e-03
1.074301850863574855e-03
1.102153830672086702e-03
1.097799961264332453e-03
1.077607898459134088e-03
1.080670850184086915e-03
1.092090321634304464e-03
1.107360380203727167e-03
1.074720116309405178e-03
1.083877269616040015e-03
1.090491026943545992e-03
1.090555977250514882e-03
1.088788570234426340e-03
1.052175870352269667e-03
1.090492596896182635e-03
1.080518278070592524e-03
1.075795496833962693e-03
1.104832992909435697e-03
1.070711396154288425e-03
1.079193580729826416e-03
1.090751156758687892e-03
1.055333675042188692e-03
1.077776480673062675e-03
1.082268323890036915e-03
1.056361404012015701e-03
1.049244077683893347e-03
1.063869775480403256e-03
1.081732653208239848e-03
1.057581805324875075e-03
1.042416941100903589e-03
1.039531314777474057e-03
1.066962297605186663e-03
1.068683104454151668e-03
1.048117086544577163e-03
1.054691640369538391e-03
1.063669103420383961e-03
1.031333639720598272e-03
1.028545062946879547e-03
1.066017043387093447e-03
1.082933912408057860e-03
1.094929605436663605e-03
1.078521506315379850e-03
1.050794494025352821e-03
1.069464674507938006e-03
1.089985552168520238e-03
1.086495056252199986e-03
1.073403018258683311e-03
1.040936677860093479e-03
1.046434678787937266e-03
1.009869620441556683e-03
9.992539681485293045e-04
1.068429144927400889e-03
1.058424745589096405e-03
1.052052415081189841e-03
1.075515386404094680e-03
1.088081138118543369e-03
1.076326222442184960e-03
1.071190620116938778e-03
1.059380097680186813e-03
1.072558349065923233e-03
1.093240628551900946e-03
1.043609571049196674e-03
1.034876415916386946e-03
1.024596963527799661e-03
1.034678670897542412e-03
1.062511353029026075e-03
1.070938650490291851e-03
1.098548945729224506e-03
1.088561637625123533e-03
1.073617661604322994e-03
1.081424316267709605e-03
1.059222491614487255e-03
1.069673084949519359e-03
1.092075917775738080e-03
1.065671646163078362e-03
1.067735755372834806e-03
1.089764301897559046e-03
1.075726320471702500e-03
1.060043088455714421e-03
1.064779781922099624e-03
1.076773960682891364e-03
1.088121075361157038e-03
1.065206120037019135e-03
1.065496926687856203e-03
1.064856801912170223e-03
1.054408394489231814e-03
1.036987227763886809e-03
1.036953276661721057e-03
1.056314353582831237e-03
1.093952534195011608e-03
1.105626584571236864e-03
1.059441135899357031e-03
1.034275099199774778e-03
1.061205993472584324e-03
1.059628538751550492e-03
1.015710379173187386e-03
1.012661287509492762e-03
1.060656981835639799e-03
1.084834645577334011e-03
1.071817850713189862e-03
1.080221131823932978e-03
1.036653974594450725e-03
1.007149144530033926e-03
1.027433726706970330e-03
1.063492542161890986e-03
1.089967893488067233e-03
1.057123650924141935e-03
1.051423361580521715e-03
1.055279215374197756e-03
1.031035099983917220e-03
1.048848875268060515e-03
1.076662032699124590e-03
1.059908783208425879e-03
1.032708141219776995e-03
1.042901567885220777e-03
1.066382730487532493e-03
1.050961912123726588e-03
1.044860628421164818e-03
1.048178173233715871e-03
1.048431776320640644e-03
1.034850745477905237e-03
1.040803389611978614e-03
1.066101076315510840e-03
1.047037970902701563e-03
1.039085888444898085e-03
1.065319148776047806e-03
1.045323051614134103e-03
1.014056301009879724e-03
1.040435299813620472e-03
1.061060684457068234e-03
1.064042700921232799e-03
1.066702005204524630e-03
1.075558558237274011e-03
1.020379628086443393e-03
9.925696237568744969e-04
1.024958887015460073e-03
1.052141321520658765e-03
1.074887541040279917e-03
1.058675973593827327e-03
1.022321381249254252e-03
1.004939219581128286e-03
1.027329562454831627e-03
1.036738415480469629e-03
1.023576371275518792e-03
1.059537129057315985e-03
1.081632113561524673e-03
1.019910828620661843e-03
9.992396359145450536e-04
9.892266560564291853e-04
1.015466557201954089e-03
1.043756285232678906e-03
1.015033140603398970e-03
1.007409023989761258e-03
1.022344457447927095e-03
1.034495180226460784e-03
1.000251000870620377e-03
9.867430194715916519e-04
1.023745711971656928e-03
1.050667209066068414e-03
1.032158240542107100e-03
1.013092275313423694e-03
9.980968467787037623e-04
1.026391523255494034e-03
1.059138776305906544e-03
1.031324254296378138e-03
1.013272275047365049e-03
1.007258237478837835e-03
1.026073789338491880e-03
1.050534900178194892e-03
1.056110717003681549e-03
1.070813215776599816e-03
1.057164665009241661e-03
1.051807406667325338e-03
1.050266781347108979e-03
1.021707823818700060e-03
1.026286060058787973e-03
1.050504972163857510e-03
1.025440491783090238e-03
9.978110176018350607e-04
1.016649074417476416e-03
1.004756367159462867e-03
9.854203262235990048e-04
1.016085755254596832e-03
1.014657772245860113e-03
1.008481703021233983e-03
1.027060741574736293e-03
1.042835318439359069e-03
1.048255028855257266e-03
1.015268073196498068e-03
1.017886690454230646e-03
1.031126662973051505e-03
1.069750244349823099e-03
1.061318815133411404e-03
1.033826457775861764e-03
1.042892210892948195e-03
1.004552720907355649e-03
1.012344702887204694e-03
1.039615989171218269e-03
1.035143674690156695e-03
1.015694241990476848e-03
1.006152303563865842e-03
1.024204989734683663e-03
1.038921323163031867e-03
1.015193838935934565e-03
1.001654572521398171e-03
1.030490658934642969e-03
1.014765321292639133e-03
9.874955924240138346e-04
1.005492934290928017e-03
1.008995488678020302e-03
1.005672496375918223e-03
9.947310733608334676e-04
1.025728568937679577e-03
1.047155859901405207e-03
1.044841870498377937e-03
1.041989550119248441e-03
1.025046240916268649e-03
1.024922200353440595e-03
1.012772634349853786e-03
1.046362515605532778e-03
1.050454266399365169e-03
1.013438914885846955e-03
1.023181567057480142e-03
1.047173715062768963e-03
1.047297605723642886e-03
1.043424397460983441e-03
1.044430009403009892e-03
1.034112492108189710e-03
1.003819571606073217e-03
9.820881920121799120e-04
1.003756856769035454e-03
1.004158919576432149e-03
9.871889730716848152e-04
9.839853134331413582e-04
9.827833812113340780e-04
9.541086660350506319e-04
9.537570659097169843e-04
1.006803066074914111e-03
1.014546443504311902e-03
9.754712350289895416e-04
9.803215137232329339e-04
1.012042039415241360e-03
9.826444332425075898e-04
1.006120997023969782e-03
1.016293679142879882e-03
9.773735465393991548e-04
9.823850863749340138e-04
9.751771281910107895e-04
9.946041413939224560e-04
9.980475911203435992e-04
1.021961857962998439e-03
1.028231094118122911e-03
9.923583170310518436e-04
9.830935987817574547e-04
9.832152238989199777e-04
1.004398960346822561e-03
9.933813399949805150e-04
9.897952297438033196e-04
1.025728665852186812e-03
1.007905475233217491e-03
9.893556470275195920e-04
1.002188215144168100e-03
9.970414197916610110e-04
9.799618632176914507e-04
9.810447182912805479e-04
9.778403038417273884e-04
9.870662933389464343e-04
1.021502905134782533e-03
1.015618706962105426e-03
1.015899133898156247e-03
1.001748163086009545e-03
9.810380392551696933e-04
9.786838687506108862e-04
9.844735039177422015e-04
9.782576875189666257e-04
9.658941769490824673e-04
1.021814480355651318e-03
1.008507434277043213e-03
9.726914042136447893e-04
9.924947592795749923e-04
9.951319478909410963e-04
9.978880457668646339e-04
9.637075217565637970e-04
9.500528065793493755e-04
9.674652054522399998e-04
9.544290906826592095e-04
9.628717240139342184e-04
9.676090366739813686e-04
9.642273594264490081e-04
9.710048314129340798e-04
1.009831418703783764e-03
1.048104232226838026e-03
9.977735497394639962e-04
9.499988060632252483e-04
9.412554882807267235e-04
9.749500564427608738e-04
1.015240252650204296e-03
9.866642430211064376e-04
9.997859645864146452e-04
1.028155308507384784e-03
9.993782609575426693e-04
9.660396417400565197e-04
9.964608165681718144e-04
1.006253805987229136e-03
9.783907814094833320e-04
9.730102688139669184e-04
9.479994069202198927e-04
9.645390682886888743e-04
9.929195998504647489e-04
9.909228229741866116e-04
9.660060315832514699e-04
9.633302814461431728e-04
9.611927667297433166e-04
9.482320057257823944e-04
9.753144273790235758e-04
9.912117286710508870e-04
9.658698245592328008e-04
9.658189452544923160e-04
1.011910286593884455e-03
1.029484695438842579e-03
9.993191778184353554e-04
1.000775269825624923e-03
9.808958594651698976e-04
9.607039616616820698e-04
9.769881472820518206e-04
9.821034686282896151e-04
9.722300537400055355e-04
9.562247476618041973e-04
9.892029004678476456e-04
9.594813643587633053e-04
9.268152630772171245e-04
9.844507848479808719e-04
9.938334929526628034e-04
1.003028412238095649e-03
9.712314830601986382e-04
9.579036257331570957e-04
9.975364171806435851e-04
9.760070821795365946e-04
9.738975436659183180e-04
9.608927454460010169e-04
9.684619478280751372e-04
9.881475492939141569e-04
1.003677926872020452e-03
1.001290842486170403e-03
9.301224994656051830e-04
9.321827592071949822e-04
9.756858555226179249e-04
9.760835595697032758e-04
9.844594307386392296e-04
9.668939341401776733e-04
9.642877837918312212e-04
9.712792665708840957e-04
9.703925358723417688e-04
9.825549058897473965e-04
9.689891477160411833e-04
9.668714389465926217e-04
9.639495453048133175e-04
9.610141339135007833e-04
9.312887650874261984e-04
9.111515317028364000e-04
9.345168312080694237e-04
9.425393016545506727e-04
9.526458053198039091e-04
9.958686373116921488e-04
9.989024800400388322e-04
9.521109182326643189e-04
9.577463788636779397e-04
9.665956812300114179e-04
9.577293591792210249e-04
9.603907523791494188e-04
9.671294908173926454e-04
9.669504879965018810e-04
9.646522295402278416e-04
9.716868378259767075e-04
9.706670738400186623e-04
9.387118421595006153e-04
9.454004944573304349e-04
9.484699485022629129e-04
9.586802016683662001e-04
9.976020163736476574e-04
9.580048702898035862e-04
9.214226445920417185e-04
9.465629712287267506e-04
9.707038738041353374e-04
9.623628591825719031e-04
9.346019881452270663e-04
9.315454618869281047e-04
9.472092548240555916e-04
9.206090199178954252e-04
9.574978242933346231e-04
9.909866163668535136e-04
9.807966661306549011e-04
9.776818141544209567e-04
9.677679030141290951e-04
9.293988600730152027e-04
9.194467716599093437e-04
9.575883728796472918e-04
9.616088491572272537e-04
9.495972042772580276e-04
9.480664494503179048e-04
9.514273247002133548e-04
9.545549780200224266e-04
9.859430693291361576e-04
9.986634135838146596e-04
9.619528022047203709e-04
9.528262295943024877e-04
9.829621455377892704e-04
9.670530240155583669e-04
9.502670601122086957e-04
9.789158823619451347e-04
9.719074550031974900e-04
9.613278865917877173e-04
9.646355976700719988e-04
9.530847316664139632e-04
9.573752689376932969e-04
9.377975367359609946e-04
9.432774020786835684e-04
9.401611774442111390e-04
9.389496477442513690e-04
9.756781344812114369e-04
9.633150971056482449e-04
9.267420312632901726e-04
9.323935222714998129e-04
9.595102514984952136e-04
9.601695827773150957e-04
9.428890825244037920e-04
9.358427911591343969e-04
9.165931237666776225e-04
9.041004908343145113e-04
9.618325609848852025e-04
9.862081241923141214e-04
9.628531694891937897e-04
9.430548802895907063e-04
9.588861119375963931e-04
9.653237713150446308e-04
9.438818848984937117e-04
9.496582234433665996e-04
9.333005476669911562e-04
9.168513944888840445e-04
9.364491869823994043e-04
9.583142657799812890e-04
9.695016413046828605e-04
9.594210565758445018e-04
9.261335902296720943e-04
9.289835989933455714e-04
9.446068079926296874e-04
9.289449499283401052e-04
9.373768238742903689e-04
9.451307803201620819e-04
9.560866093004907924e-04
9.558011487185057642e-04
9.294515523755599810e-04
9.473784190708844618e-04
9.273807704145895468e-04
9.220599980728793645e-04
9.265317588706945516e-04
9.369434155737319794e-04
9.528293604467831870e-04
9.467334323389417234e-04
9.530781295888647022e-04
9.214328825360105493e-04
8.977067728248810897e-04
9.339529793994247797e-04
9.780707043189596460e-04
9.493197733067613000e-04
9.102034795236532607e-04
8.918019720640759426e-04
8.780856248493493655e-04
9.088414585894607524e-04
9.106397241125044209e-04
9.482312489648527572e-04
9.711301181698482089e-04
9.264116196238431512e-04
9.304934904816548674e-04
9.272395622007280867e-04
9.443138490750731728e-04
9.677102023942702781e-04
9.398219325253729739e-04
9.187077312003819789e-04
9.072508471793374945e-04
9.088689306709312301e-04
9.188222211646427176e-04
9.314484341051114261e-04
9.306066132239642838e-04
9.022067508107156977e-04
9.145433007869507684e-04
9.113116490001266874e-04
9.319703762221858475e-04
9.383783515082178440e-04
9.030163297921649061e-04
9.086705825406751888e-04
9.554815215494923911e-04
9.455640824912781061e-04
9.026037063526200352e-04
9.375085628240798592e-04
9.449389317216931638e-04
9.188378759157802677e-04
9.336171898035467700e-04
9.480835022821847667e-04
9.483968249976159086e-04
9.389710688141312926e-04
9.296885017097435405e-04
9.088314374064101640e-04
8.910804446944694396e-04
9.217597066297591232e-04
9.236811235733604014e-04
8.930370952232558838e-04
8.759966517226469660e-04
8.998765100877456711e-04
9.099188335573921756e-04
9.097098770289024916e-04
9.108721488678675395e-04
9.260362789734171568e-04
9.234430838624954271e-04
9.525096362870546585e-04
9.836602959351736352e-04
9.421285411203437132e-04
9.184236862353385451e-04
9.226023972135197941e-04
9.153546439419013797e-04
9.376239113729514492e-04
9.442046171466162829e-04
8.989440265883298902e-04
9.096015248362566020e-04
9.351396060700838554e-04
9.459889499715602203e-04
9.342660658362132199e-04
9.151134799403193168e-04
8.926041925533304520e-04
8.849089081516982704e-04
8.987838720961320756e-04
9.061517213233185718e-04
9.026882710192751791e-04
9.124270752201292219e-04
9.105659990061161198e-04
9.013829590825739356e-04
9.361645867321048134e-04
9.745858587446581001e-04
9.582646661275200182e-04
9.063966788717811238e-04
8.975739206697348196e-04
9.200816509610258622e-04
8.943069677946214463e-04
8.732578701381671447e-04
8.889894531309652272e-04
9.102522268187399632e-04
9.017818550939724542e-04
8.888612376534228872e-04
9.185879242131005876e-04
9.429321623600048392e-04
9.276194553344830869e-04
9.135081851013116070e-04
9.198630784399389367e-04
9.283430898113962607e-04
9.387970313231264966e-04
8.952483598833691630e-04
8.670296862573001820e-04
8.866903240506438313e-04
8.806728039523799159e-04
8.895249833725840357e-04
9.203506580071041084e-04
9.168323139591836495e-04
8.762878607970204766e-04
9.013601429779747589e-04
9.076588070246777596e-04
8.951263153110497256e-04
9.182930760263785909e-04
9.328522374550110227e-04
9.443224302861770664e-04
9.052605808489824811e-04
8.920181583737256566e-04
8.920527831044741196e-04
8.930957106558355023e-04
8.911821895877410343e-04
8.782999108926142946e-04
8.819333233313068248e-04
9.143631379315235843e-04
9.329020624471806664e-04
9.014686291707142219e-04
8.889862082355797423e-04
8.889787043185032713e-04
8.913935522297353371e-04
8.864343097707312732e-04
8.770630061336374093e-04
8.835515844974057686e-04
9.053171168659215548e-04
9.102699315861282345e-04
8.939527860771824541e-04
8.744598907269322732e-04
8.878245718508335615e-04
8.942241890906679237e-04
8.971354924688470286e-04
9.323085829299415867e-04
9.264826220836481141e-04
8.993844842478495357e-04
8.831075379620076772e-04
8.810161621079448885e-04
8.832580362658904024e-04
8.814400767331400689e-04
8.892845376789267238e-04
9.034853204495400456e-04
9.116945698006610841e-04
9.007529468179682102e-04
8.716145491814039593e-04
8.491387612027318562e-04
8.647882793450130650e-04
8.809149035246070228e-04
8.764710262332916666e-04
8.852049487296433528e-04
8.808322862053975019e-04
8.680652196359906056e-04
8.922067255154288645e-04
8.908112920342323333e-04
8.920709308226167002e-04
9.054562154712774433e-04
8.789700304578113715e-04
9.074105037420918639e-04
9.437975249247556979e-04
9.158246951647467087e-04
9.089100336205183399e-04
9.078442998444387650e-04
8.691962231706395516e-04
8.635149964133351013e-04
8.887837463000824740e-04
9.050233695737604006e-04
8.826777774866139412e-04
8.569453551523678169e-04
8.804328449525764422e-04
9.056570107429041038e-04
8.846385931037604230e-04
8.528027915005686977e-04
8.574898373279788875e-04
8.742285272879262185e-04
8.824993645860397659e-04
8.715463999575877264e-04
8.940015392749383520e-04
9.156222587204918039e-04
9.066720258899678723e-04
8.875033082997693841e-04
8.886635287128204176e-04
8.813686734813317878e-04
8.879451691846727921e-04
9.301689962549939631e-04
9.308679315578580237e-04
9.192331070992232475e-04
8.837976166555305347e-04
8.568957088286934280e-04
8.591741448452332305e-04
8.599746236460275098e-04
8.668530310332101842e-04
8.851734842549011020e-04
8.550934620330084444e-04
8.681968965249033674e-04
8.822585212058366502e-04
8.782655471145819730e-04
8.907160585180129734e-04
8.811551105728003758e-04
9.030296248481385797e-04
8.840184702405364837e-04
8.583801623459270166e-04
8.955285247664794383e-04
9.115705023707758401e-04
9.025816550105769838e-04
8.898334727355457262e-04
8.785944252519892325e-04
9.073990400424389053e-04
9.154630206630886852e-04
9.041099074359338489e-04
8.771599823473918761e-04
8.793985727791610004e-04
9.089587586199887343e-04
8.812947437310409684e-04
8.515730340251203949e-04
8.765045857056510351e-04
9.100652538298104098e-04
8.910235022616784387e-04
8.709078706321216013e-04
8.549549407607349386e-04
8.646548464734080423e-04
8.799418750042830835e-04
8.869378436735070011e-04
8.880945324038947049e-04
8.940369263190724083e-04
8.802459990978214960e-04
8.558684990396674174e-04
8.524832903796568601e-04
8.633137719160367254e-04
8.705819895305448976e-04
8.636425290783178010e-04
8.887976727900181225e-04
8.911191078124449565e-04
8.701003757263639287e-04
8.626934041856411080e-04
8.747797817264024766e-04
8.674023593436353333e-04
8.285306269748794143e-04
8.346765302799926756e-04
8.749264102186662647e-04
8.814167704569753374e-04
8.879312378489859561e-04
8.737859772810568307e-04
8.692735323259559357e-04
8.725146896672753439e-04
8.709464533760371717e-04
8.691000339212460579e-04
8.578669095502810009e-04
8.716413178220887813e-04
8.557120474916979748e-04
8.489502661707868086e-04
8.946622113542469909e-04
9.018940349379793572e-04
8.703386617045286416e-04
8.576582976977219089e-04
8.817169447864376145e-04
9.106248019618727379e-04
8.989498680512460248e-04
8.776602855944041874e-04
8.759109454503888033e-04
8.761003072583218578e-04
8.542926007433703992e-04
8.278794645135199946e-04
8.214197825760485502e-04
8.408685261330932966e-04
8.539809633910951494e-04
8.546621512010026296e-04
8.840060622693556936e-04
8.887391958962461000e-04
8.554806697013965944e-04
8.455016481850715021e-04
8.632051565540864533e-04
8.830364854294880765e-04
9.040407963410201963e-04
8.733278320947161777e-04
8.388721300559115164e-04
8.583710292326556012e-04
8.699073275308473376e-04
8.693080479997091934e-04
8.663875656777262702e-04
8.604128790866785205e-04
8.679488628050164569e-04
8.578876560356858390e-04
8.757973123570651167e-04
8.968483687943464098e-04
8.628315494302168107e-04
8.789426210549866961e-04
9.220431436948192758e-04
9.051551288190692792e-04
8.639004761445774529e-04
8.553333591079656994e-04
8.472343054477756742e-04
8.563013258956353067e-04
8.648945889235589574e-04
8.500698593333351309e-04
8.512941725543233130e-04
8.692992679089990484e-04
8.695799384985682372e-04
8.718647486387357199e-04
8.573307340944475623e-04
8.593079578871285753e-04
8.721266731016814660e-04
8.627281358118111219e-04
8.785976042128369398e-04
8.769582856030407308e-04
8.683743586849955410e-04
8.820830719660081084e-04
8.726061915696191633e-04
8.472159946743433373e-04
8.425102035001532340e-04
8.455754381787840496e-04
8.439302427781065433e-04
8.328005409654694368e-04
8.201706192860589058e-04
8.377974100298308776e-04
8.478398393888062629e-04
8.679409542390562494e-04
8.830462413237891465e-04
8.508991952042350591e-04
8.570110796630272306e-04
8.533705238260444947e-04
8.356851211394209422e-04
8.417197745423864955e-04
8.392455665197697543e-04
8.634130267585992920e-04
8.854879209492025468e-04
8.547431319288642483e-04
8.463344863578017071e-04
8.423388001998899496e-04
8.268221866342016432e-04
8.381839046953865795e-04
8.491772439435030977e-04
8.470226945962285254e-04
8.519467820786403656e-04
8.557256662132782261e-04
8.563957712261899280e-04
8.681579076876092546e-04
8.778673777765182411e-04
8.823161907687138280e-04
8.707449380563439837e-04
8.608364219298131597e-04
8.810706524381280115e-04
9.095284130564164869e-04
9.053637724997712485e-04
8.771354570900043255e-04
8.569443143277322454e-04
8.342392142116571672e-04
8.347576657300380355e-04
8.498051092673159250e-04
8.659188801053165595e-04
8.777353623126946417e-04
8.660365357489306117e-04
8.278976978459697770e-04
8.035813205348145546e-04
8.306168861376149503e-04
8.211756359497348733e-04
8.255085655071998495e-04
8.565315079190002640e-04
8.466278052426590888e-04
8.295966429508387727e-04
8.548669382551149021e-04
8.724938574362350874e-04
8.476834550326920901e-04
8.380720369817626315e-04
8.344624293650349618e-04
8.520537160498322434e-04
8.639135876572778816e-04
8.596725474264998740e-04
8.529663519006182694e-04
8.362602491815895531e-04
8.397607189656841305e-04
8.529955403749476433e-04
8.486805015160436318e-04
8.409157629050331142e-04
8.443057685095517332e-04
8.427195783616427778e-04
8.532058662259461163e-04
8.655961163685177385e-04
8.363634843783549324e-04
8.114098216749388330e-04
8.406838454335986179e-04
8.659281385924069404e-04
8.510907151151604318e-04
8.272665249426114104e-04
8.255308683913762692e-04
8.452247241420548021e-04
8.312933776439810664e-04
8.201759740829368426e-04
8.380068814002511511e-04
8.516908122833709901e-04
8.446189263565749951e-04
8.379160377645762615e-04
8.659660001690792919e-04
8.545643202237538033e-04
8.309486912793452628e-04
8.478501568875999525e-04
8.424634288327903509e-04
8.251014655079038848e-04
8.095017334122734179e-04
8.198678660482983452e-04
8.483327962835949783e-04
8.476475129323394900e-04
8.481675257195193897e-04
8.374796299024544382e-04
8.500720602118018009e-04
8.624137070868757296e-04
8.369542241646353098e-04
8.118159728915890329e-04
8.154670853112380583e-04
8.382324000148134351e-04
8.274166134267437345e-04
8.522770700637485571e-04
8.528472321266511273e-04
8.166270460656799160e-04
8.596858135137017218e-04
8.455354186254979967e-04
8.289163421211131946e-04
8.588869141458818244e-04
8.387514192710140591e-04
8.057100444835078694e-04
8.257736549608468658e-04
8.542605253639565721e-04
8.264430257977600346e-04
8.514754005725722660e-04
8.758618343524322185e-04
8.202650122082321815e-04
8.252646323850283813e-04
8.485856319273818492e-04
8.277176631443162102e-04
8.216313246191843649e-04
8.368256704400282809e-04
8.592072635202411797e-04
8.420565594748347224e-04
8.028367127778201877e-04
8.216938977613384362e-04
8.151337308918962712e-04
8.059927261622424829e-04
8.275582717025215321e-04
8.247273581262432127e-04
8.416653709110399591e-04
8.503367369871662118e-04
8.416325653995415657e-04
8.388700089535543929e-04
8.442681676890865898e-04
8.331444621003782167e-04
8.064621094888788783e-04
7.798664708705676249e-04
8.124241617519927265e-04
8.572065048756976778e-04
8.417178997243672392e-04
8.294185840774602860e-04
8.177231073139932128e-04
8.243289725179505419e-04
8.509278781990323951e-04
8.490141129783874280e-04
8.519574178483080122e-04
8.455624687378485637e-04
8.393237788468141912e-04
8.338918811658073285e-04
8.335711993018954814e-04
8.182032624310799996e-04
8.179003828758229372e-04
8.274166874171719937e-04
8.308285903903773551e-04
8.515306314266264534e-04
8.508534302961372024e-04
8.458789156354862629e-04
8.408990000486636423e-04
8.228956631048584859e-04
8.287111101859958402e-04
8.292562822789156319e-04
7.939610248721107018e-04
8.116037092113499544e-04
8.541652550052505769e-04
8.432612023351346384e-04
8.284527234579951464e-04
8.397900729548259720e-04
8.344085115284411575e-04
8.452622415195110411e-04
8.509285526504102798e-04
8.325892580658455014e-04
8.434433280511950768e-04
8.606681756285587681e-04
8.378394308335081371e-04
8.250995615384803562e-04
8.518276597666410476e-04
8.598256890590174608e-04
8.693399825334771104e-04
8.594319931103923350e-04
8.449576047525570810e-04
8.477534260505703925e-04
8.413385153606521170e-04
8.143727939318173717e-04
8.257617720360857201e-04
8.614403837294777643e-04
8.456902707123905086e-04
8.222824755954481410e-04
8.103280466144504972e-04
8.252052074524707541e-04
8.330828577184202317e-04
8.313226045904066087e-04
8.527917275001039828e-04
8.643002815346051198e-04
8.483837723126756974e-04
8.368255420190186689e-04
8.368969180023900925e-04
8.189516838877795770e-04
8.120069409579697356e-04
8.102476922461280921e-04
8.043127142712475693e-04
8.305112445378037746e-04
8.578400460253679917e-04
8.352319356545135839e-04
8.346674787239214896e-04
8.558428031007428048e-04
8.232595745963753762e-04
8.256347442951320406e-04
8.264427194690742015e-04
7.666974012947101302e-04
7.705441620746390427e-04
8.100277812815448323e-04
8.053265953600152825e-04
7.992179177487423059e-04
8.113658624908789366e-04
8.259411761198669124e-04
8.132432747948822220e-04
8.163722654224201498e-04
8.366585892187721873e-04
8.290939947266384464e-04
8.120713814385176373e-04
8.180632931362570798e-04
8.465617981426479081e-04
8.269124045902141555e-04
8.298807014017857897e-04
8.339822030611188488e-04
8.334366037004241855e-04
8.518294678865685927e-04
8.374055078936113328e-04
8.206226556563663488e-04
8.047063248483335386e-04
7.936543233251765021e-04
7.970335454602457074e-04
8.091067937397067485e-04
8.083036455184569547e-04
8.200802131528103387e-04
8.302002117862968466e-04
8.156549922686382077e-04
8.109213277844220386e-04
8.329830412643233692e-04
8.187195819512980022e-04
8.095455684940151570e-04
8.111797188932159865e-04
8.072030698968235074e-04
7.930594302489411135e-04
8.081149992381617998e-04
8.506822016185981846e-04
8.446147609669516030e-04
8.288306804312520508e-04
8.224088006155052654e-04
8.341390527209605358e-04
8.372614668070163871e-04
8.308305119866866203e-04
8.306244811187893070e-04
8.020036354936517595e-04
8.016282542041428460e-04
8.495997311763881345e-04
8.526829063873194803e-04
8.344883070451061206e-04
8.211309046173312321e-04
8.203874879251349785e-04
8.323056892934734084e-04
8.082004664419421662e-04
8.027893337307288575e-04
8.153730542941094520e-04
7.951739460367370513e-04
8.110199610353665840e-04
8.212035933740507998e-04
8.144850015612915611e-04
8.210994870087084735e-04
8.324161407271422810e-04
8.373976804244784040e-04
8.324453648941364074e-04
8.201466582971456403e-04
8.118559771352691808e-04
8.038373376958676429e-04
8.069002904442991887e-04
8.196299664369108545e-04
8.053225835841973769e-04
8.159146619870383688e-04
8.289917748896602013e-04
8.201389968011814054e-04
8.194190335286181915e-04
8.096345873952839368e-04
7.950139006123790658e-04
8.158175306239222281e-04
8.293812586583666638e-04
8.281362710395702778e-04
8.283171992895477188e-04
8.023080329483785666e-04
7.853368938142025329e-04
7.789242651399896737e-04
7.929358155125929312e-04
8.083276550073905178e-04
8.205961737081554326e-04
8.024026808445518721e-04
7.967600751439215569e-04
8.285236753993941361e-04
8.316272805175766543e-04
8.266564485218168496e-04
8.204714218154214849e-04
8.177467118296450873e-04
8.092514309259737047e-04
8.052974554640184544e-04
7.897235307861209894e-04
7.899535760348020286e-04
8.021861835926553811e-04
8.159273865421930389e-04
8.161336602821551512e-04
7.972665387870019179e-04
7.982694196651993982e-04
7.798194220801255797e-04
7.777377161992350338e-04
8.266066490481980200e-04
8.252812230405066115e-04
8.054318056642143864e-04
8.080899078038339574e-04
7.783809396461758212e-04
7.749971922254382918e-04
7.969319198267894606e-04
8.088828390932404451e-04
8.202698479897905723e-04
7.916425232241684805e-04
7.757139314856786611e-04
7.899582831023589397e-04
8.043998375759846102e-04
8.035573077141463638e-04
7.786824372721924637e-04
7.740278338422385777e-04
7.766520468123652536e-04
7.931369747894056110e-04
8.280375229673795799e-04
8.294836170704668809e-04
8.306065258730784906e-04
8.415714053815208286e-04
8.432245156710011826e-04
8.289060746625957895e-04
8.231897356605507015e-04
8.421356330608260237e-04
8.295643607558658011e-04
8.146784248265448143e-04
8.033737823884008322e-04
8.001473969334330300e-04
7.843443378505481805e-04
7.870631647629525857e-04
8.092654934277294324e-04
8.184416061039374857e-04
8.475647958309898448e-04
8.169229864092232736e-04
7.994358125943210741e-04
8.145889804461370256e-04
8.048281581290830152e-04
8.053780810661749718e-04
7.947246797987641718e-04
7.909702639271194149e-04
8.129990577484564208e-04
7.996524800915282526e-04
7.677349940155821445e-04
8.040349937012534641e-04
8.201427003353068323e-04
7.814548921863018367e-04
7.717612933404356407e-04
7.753333280676695050e-04
7.978239584058697707e-04
8.120254037992098543e-04
8.150503874964898626e-04
8.367307256413632341e-04
8.332239762389318308e-04
8.117391624045307025e-04
7.915531007171376079e-04
7.722863629238283173e-04
7.987258040996139544e-04
8.370907274428580902e-04
8.285417299021687835e-04
7.977278682066634916e-04
7.765202191417362775e-04
7.912922688668611471e-04
8.257086391204532597e-04
8.405061959225981110e-04
8.211353399581013471e-04
7.952434500064294205e-04
8.112964398213046808e-04
8.403475235940292137e-04
8.177103294087712318e-04
7.983424630670563332e-04
8.006185951857982272e-04
7.833080383905013109e-04
7.770890472172319822e-04
7.763720302520948826e-04
7.903737449645560024e-04
8.072115711858407656e-04
8.039980563553336982e-04
7.858703719493935220e-04
7.707196025153441538e-04
7.796862899096128384e-04
7.914046985607420216e-04
8.063229340213251767e-04
8.113927081575571980e-04
8.116029671419131312e-04
8.093710268752040207e-04
7.861720251281015519e-04
7.856269036112407261e-04
8.135919849367484902e-04
8.076510109075547492e-04
7.992013983614465120e-04
7.928389110899873365e-04
8.159848973491945837e-04
8.113158096101651031e-04
7.815723640616680911e-04
8.116321846287442160e-04
8.227875643602392680e-04
8.013572459876327613e-04
7.898433623237454760e-04
7.842911081801680600e-04
7.804098276269791313e-04
8.007465319473885566e-04
8.189396134370531891e-04
8.085500389670535444e-04
7.876994853939396635e-04
7.776828473467211353e-04
7.884617812383809109e-04
7.909839329663961817e-04
7.840651367082941215e-04
7.915008494968578346e-04
8.008914904385439158e-04
7.881486189231513536e-04
7.932879990184064619e-04
7.999489274622216929e-04
7.725127741129580268e-04
7.614803711335744281e-04
7.750060869672706918e-04
7.879249578064306987e-04
7.964028832135092552e-04
8.171162259085236598e-04
7.956567338111854813e-04
7.972336458866147559e-04
8.098587293892246883e-04
7.683644932627531300e-04
7.720441468780719300e-04
7.817295734172546471e-04
8.031197118428738506e-04
8.091420397233206607e-04
7.751838722992092454e-04
7.690933021885192067e-04
7.795382682331090940e-04
7.776142894638102742e-04
7.857738432078466718e-04
8.144298358024941410e-04
8.095400955714513380e-04
7.831170023592456692e-04
7.683756221797310906e-04
7.786359912952356367e-04
8.123251129674649443e-04
8.042526863700664519e-04
7.826801306030120283e-04
7.895391812208299182e-04
7.921507262549982347e-04
7.934488687014568890e-04
7.745908896502959459e-04
7.666555218129429911e-04
7.953792868277718498e-04
7.799864758234198187e-04
7.688502935507032354e-04
7.802773491307320392e-04
7.798545355126255268e-04
7.714248541629335721e-04
7.935373606284792025e-04
8.209363248696497110e-04
7.837950338122311178e-04
7.553885132044517664e-04
7.369371664894047366e-04
7.554727681782958011e-04
7.782216289894672290e-04
7.631076686138497890e-04
7.968510009973008793e-04
8.332581599702604779e-04
8.046308399234261381e-04
7.703344168460294966e-04
7.697720979652397091e-04
7.894799621711135569e-04
7.711773783363795381e-04
7.698703231907541881e-04
8.016360769310715327e-04
8.011742074466037151e-04
7.980151673275293371e-04
7.950309092755433781e-04
7.941103895232452543e-04
7.856671430619586397e-04
7.828467137153432469e-04
7.934496572510918748e-04
7.913952903254765176e-04
8.009968602104347839e-04
8.037038252809720461e-04
7.771563224946862131e-04
7.829020813961522218e-04
8.215777384898837040e-04
8.102372674832101704e-04
7.855264532630159202e-04
7.715583431902950720e-04
7.398335478725221598e-04
7.730781507902407135e-04
8.300144788600538354e-04
8.215989389907273933e-04
7.973358712262090505e-04
7.923922437057386936e-04
7.863089734372614558e-04
7.840470156132696390e-04
7.761623388080618469e-04
7.837418496936006526e-04
8.006986039968728855e-04
7.844893384998119241e-04
7.732066973683456024e-04
7.736825989103297873e-04
7.719312347809378612e-04
7.879872718035486109e-04
8.106129248764872963e-04
7.924514761362839435e-04
7.483605744098127894e-04
7.524870561343777794e-04
7.761731453475786014e-04
7.903599677090263282e-04
8.213622813570635841e-04
8.063994736035281011e-04
7.906763832630449209e-04
7.959925909956636807e-04
8.047190185761943660e-04
8.220176085259359947e-04
8.231970028011281575e-04
7.775560831667471372e-04
7.637792599789320659e-04
8.073037532535118571e-04
8.146601667690533564e-04
7.994161368752363559e-04
7.692290184817667529e-04
7.550481727319471523e-04
7.747116116992001662e-04
7.838541500729405724e-04
7.958246941052276018e-04
7.786332630757608663e-04
7.490622719744915309e-04
7.914145392667351576e-04
8.018669103412143402e-04
7.537887089186836578e-04
7.472428720964344141e-04
7.423421459917432189e-04
7.311064634864466267e-04
7.673318524665490676e-04
7.626322058827901583e-04
7.449252292881607378e-04
7.737472679003363314e-04
7.873801053981211795e-04
7.821834035275081632e-04
7.669117727637699694e-04
7.740032821811983254e-04
7.882687348728622785e-04
7.774358151772861733e-04
7.879198110068620252e-04
7.898423005848018586e-04
7.626364643561675798e-04
7.494844457017380175e-04
7.531624853656293441e-04
7.633387112090092358e-04
7.840049945677309440e-04
7.734545702232634894e-04
7.566412496816354557e-04
7.652402544578114146e-04
7.763497705035989288e-04
7.868790217994201105e-04
7.603849306707668142e-04
7.494042322983485898e-04
7.930278241530141397e-04
7.875876391248986955e-04
7.673635641388152706e-04
7.593460593697634901e-04
7.527826071826598537e-04
7.593773502939467259e-04
7.564196275556265333e-04
7.687464527754923936e-04
7.656879270900747696e-04
7.590958356981571554e-04
7.716400968579856939e-04
7.906104877294684334e-04
7.738755312990367070e-04
7.721944184456901259e-04
7.725443751638028100e-04
7.751149903016278436e-04
8.023833864069467416e-04
7.868335277411587364e-04
7.659977268729680974e-04
7.776972056614309646e-04
7.574611856355183137e-04
7.325425241955116308e-04
7.447614002913882864e-04
7.450046489831792197e-04
7.708480713137653073e-04
7.815274868434755407e-04
7.573104380522140480e-04
7.430970904020066988e-04
7.327632416088058695e-04
7.567347374012016329e-04
7.711548192048751828e-04
7.554202338432099064e-04
7.499473530524678432e-04
7.473367987205244275e-04
7.519998793783801670e-04
7.509471460712891433e-04
7.618874993647092430e-04
7.902797929074426801e-04
7.710065341412475869e-04
7.455196222247988547e-04
7.713648614579791387e-04
7.832350334631557132e-04
7.520861858881187087e-04
7.397063974627360317e-04
7.728630385871591195e-04
8.010550009025986951e-04
7.871891932364890807e-04
7.923738110852676046e-04
7.645984832551126981e-04
7.451348627356591155e-04
7.734813827082356701e-04
7.720545268530488092e-04
7.823951173226628350e-04
7.812660363052761382e-04
7.641788247527666385e-04
7.722264918970744938e-04
7.656115075119079589e-04
7.675210888223901566e-04
8.156452883280352088e-04
8.086483472930088316e-04
7.623808102853362259e-04
7.488845777386056619e-04
7.598250014514647049e-04
7.639424842570052485e-04
7.280528520786504502e-04
7.232027023242487175e-04
7.524212938627023719e-04
7.573416153396957812e-04
7.746986760720132479e-04
7.760416042010185277e-04
7.699493035472238390e-04
7.772150189557806756e-04
7.511618841097251814e-04
7.504950514918520181e-04
7.814774174398533401e-04
7.566012453239368126e-04
7.378515146334625610e-04
7.468660928130619247e-04
7.508306226109477894e-04
7.513866611186143267e-04
7.413816837617769571e-04
7.514132584384956848e-04
7.694202758620076509e-04
7.908371053995830137e-04
8.023272800079354894e-04
7.902944182367271312e-04
7.691586861981741666e-04
7.401446712916792334e-04
7.520853386441720507e-04
7.759755724830792083e-04
7.779716520288326416e-04
7.733615173223462808e-04
7.460216124610321176e-04
7.317890511846070591e-04
7.343516499758855629e-04
7.563486581585192239e-04
7.569576691435821745e-04
7.487597462294819529e-04
7.580948259802658016e-04
7.805645134786763292e-04
8.005964315450244230e-04
7.754122879696965457e-04
7.738515908346656853e-04
7.861889536794350666e-04
7.569918045732109422e-04
7.433220869474343150e-04
7.571806970564993111e-04
7.535441470628110195e-04
7.509143667212261810e-04
7.414679655535632045e-04
7.388687618605276281e-04
7.395164315644473310e-04
7.462606710902638723e-04
7.417394739784654656e-04
7.411111662369127169e-04
7.484819519056485487e-04
7.361465322549212579e-04
7.713271380850200178e-04
7.857235244401277168e-04
7.673768044560798276e-04
7.759464521738832030e-04
7.548386782341915454e-04
7.271396605311858646e-04
7.196687706187700987e-04
7.325277934518821749e-04
7.527676186825559218e-04
7.577102481227574555e-04
7.546831156173531728e-04
7.742142291194426679e-04
7.764313693382275975e-04
7.362658082049320686e-04
7.343729185642031707e-04
7.646047144895189813e-04
7.639501174219409880e-04
7.439194684928645152e-04
7.413593513168777443e-04
7.501328847733444672e-04
7.555863883995326278e-04
7.506850095222439550e-04
7.515726572933636648e-04
7.627680811445740642e-04
7.602806812283973738e-04
7.362460056039550962e-04
7.493176048343823349e-04
7.746272833798826651e-04
7.553489019178354254e-04
7.647057946189945912e-04
7.686135762391472408e-04
7.569859634378610152e-04
7.614561568587347503e-04
7.442199466260901886e-04
7.282047884001426790e-04
7.462520572252207473e-04
7.460857906294728710e-04
7.381521211950259689e-04
7.409573305942683107e-04
7.261518460562926998e-04
7.484448370345619071e-04
7.826891976579464748e-04
7.404152475845306950e-04
7.289300968692920225e-04
7.535197750284161394e-04
7.386347689516843933e-04
7.588644539679729583e-04
7.594940054171397080e-04
7.365035017349162065e-04
7.427700562185209597e-04
7.628131852556108627e-04
7.561151677861670337e-04
7.519984409484352416e-04
7.547684282601352075e-04
7.252310610113552655e-04
7.196439374401615834e-04
7.442214031121827285e-04
7.632340795133776574e-04
7.445986719920473637e-04
7.439172445541122848e-04
7.701902594281226713e-04
7.637478873676752751e-04
7.311398157699536575e-04
7.263116211253053695e-04
7.431663976089737059e-04
7.380081791568080538e-04
7.357459951037401830e-04
7.405037498673980962e-04
7.484020562181039650e-04
7.386027799592342295e-04
7.343620524009366853e-04
7.403596177817583709e-04
7.381012097513758950e-04
7.452642027191753614e-04
7.510270356881294579e-04
7.198760414471054494e-04
7.167830972446962616e-04
7.382867403685628967e-04
7.469847811832188225e-04
7.497442392007249790e-04
7.476839931122164495e-04
7.551097530761239317e-04
7.594520057125154003e-04
7.589315442765136310e-04
7.622766498924818347e-04
7.433038520333988671e-04
7.350080296442324836e-04
7.375596273315481897e-04
7.396519616489813896e-04
7.524289261638906698e-04
7.551138590381402827e-04
7.932141482398640539e-04
7.773419451394514811e-04
7.349354437235741970e-04
7.561126797294778637e-04
7.444723498739795435e-04
7.184713574726102553e-04
7.119886774850957886e-04
7.092496213614724867e-04
7.265231624752678009e-04
7.341043456096485020e-04
7.497538934541698357e-04
7.588723056693266094e-04
7.425861148023183084e-04
7.477281589738913638e-04
7.551928282199382855e-04
7.365399670935022071e-04
7.211844752201295632e-04
7.479632406047954539e-04
7.638846077870004633e-04
7.305894316501034859e-04
7.242335997764248311e-04
7.412260163242476120e-04
7.425344285377745912e-04
7.448168494087932263e-04
7.526366655403243441e-04
7.453293634202176176e-04
7.372693184857946266e-04
7.502860303726106416e-04
7.616843100640635026e-04
7.537861860714859061e-04
7.305977207530574280e-04
7.389029121249833390e-04
7.446186163120573293e-04
7.696715621006981105e-04
7.572696455789439032e-04
7.106526462870879591e-04
7.097516583489898003e-04
7.207250740935362875e-04
7.354034953097483276e-04
7.080847012542797886e-04
7.155301848085964065e-04
7.426037960073105133e-04
7.353009231386355583e-04
7.257052402872480983e-04
7.342236373221587998e-04
7.387716184284799127e-04
7.503575074452096573e-04
7.614086942904624549e-04
7.483641823645630726e-04
7.521479904484314888e-04
7.454168380063734339e-04
7.457121861905578091e-04
7.528882612267899337e-04
7.441480149480315595e-04
7.613374608169405471e-04
7.785792214950759162e-04
7.699218351811709833e-04
7.449240377085723742e-04
7.173276266764432941e-04
7.405055822407484792e-04
7.418662613609465451e-04
7.133080894035092896e-04
7.154955416656638397e-04
7.284725330880501308e-04
7.171785918073300941e-04
7.069955080909052624e-04
7.515994649884520781e-04
7.690235674021333881e-04
7.670729102505134634e-04
7.402179991160634737e-04
7.198726095768093669e-04
7.487916364012941377e-04
7.626727598624513270e-04
7.744738507231593676e-04
7.633499377192382767e-04
7.269084960722306706e-04
7.157443836105029924e-04
7.262911244857703274e-04
7.282087460049133792e-04
7.066863939407425381e-04
7.208631424640763157e-04
7.572278424689582758e-04
7.319065067023296667e-04
7.382027056831911129e-04
7.550848066415625148e-04
7.397844684054903424e-04
7.203497158910801513e-04
7.110128473193851354e-04
7.531733792303632515e-04
7.638701647192835042e-04
7.310918033091026247e-04
7.320268883825424306e-04
7.532725687699197599e-04
7.509728702960864234e-04
7.287192103010166865e-04
7.212688727711300592e-04
7.442115583877621831e-04
7.414773731985497976e-04
7.457872861284547310e-04
7.537538598583914300e-04
7.385491766157282470e-04
7.446330933129866481e-04
7.466497644289808895e-04
7.511798211894661842e-04
7.454160387378414325e-04
7.363568828605532952e-04
7.442636018545287788e-04
7.480021783228787058e-04
7.377532051491057742e-04
7.447109819697938799e-04
7.424447518386762587e-04
7.218103119464937311e-04
7.438028842993771100e-04
7.337020157612237367e-04
7.105200302852499690e-04
7.202500860709690070e-04
7.300272267469503805e-04
7.410921477309640164e-04
7.386043239989420603e-04
7.219735837835890638e-04
7.227939158489003020e-04
7.217945517597704631e-04
7.119012151562717321e-04
7.539220450965333558e-04
7.800140827704238593e-04
7.570143381229919258e-04
7.401826912502157407e-04
7.524097635849724859e-04
7.524748307808572408e-04
7.439953059205528952e-04
7.191243237271873314e-04
7.294372876714687749e-04
7.604574111784058585e-04
7.345273143137007275e-04
7.421334861781663742e-04
7.574925604213859649e-04
7.299570787132785617e-04
7.327431452577719577e-04
7.478259925157060457e-04
7.607418191562465232e-04
7.783975099360813249e-04
7.648508717215228439e-04
7.349599192407879622e-04
7.378608967016255090e-04
7.342317686261671736e-04
7.376767024221371006e-04
7.762271915921976125e-04
7.610569793768986709e-04
7.473111468257891176e-04
7.496032095705092201e-04
7.506204306471234503e-04
7.562856587870207987e-04
7.570826097590559233e-04
7.584392476575429858e-04
7.675262282895091871e-04
7.714913364185762819e-04
7.496539296214993270e-04
7.410121144001229326e-04
7.274965739262894164e-04
7.369820899963116850e-04
7.602974269447188927e-04
7.426152606170750847e-04
7.531983254671381113e-04
7.632349929932144604e-04
7.606273788431012518e-04
7.821089222915530255e-04
7.781075237736229935e-04
7.502337049772958306e-04
7.305856882285293548e-04
7.438841235253424019e-04
7.352046313210655647e-04
6.965020336694565392e-04
7.129718429946354293e-04
7.248055408584793378e-04
7.099400840634930874e-04
7.218318110458230930e-04
7.400823189817062626e-04
7.496633234372469508e-04
7.591460271935978905e-04
7.329816625810490083e-04
7.304589163966987778e-04
7.641261426209572079e-04
7.378968509946548819e-04
7.385100661349763493e-04
7.597352076520004016e-04
7.366010523388460702e-04
7.341020646054048334e-04
7.382764758609538895e-04
7.348016531216460543e-04
7.414241396985829643e-04
7.266891401943697659e-04
7.407238446200762336e-04
7.484776778880564488e-04
7.301590237178917728e-04
7.360244582380289554e-04
7.578892949068006743e-04
7.764601559212221983e-04
7.424587283061431352e-04
7.208977111899936892e-04
7.200248149793562341e-04
7.522687716135937133e-04
7.614869005639297644e-04
7.386215736351893317e-04
7.499156692586210482e-04
7.417194803622081858e-04
7.172095231138576887e-04
7.056931272237140611e-04
7.316925409606959843e-04
7.560900203443725147e-04
7.621760111607774231e-04
7.551738555029608325e-04
7.527641128045445187e-04
7.590732922347789933e-04
7.432554530663640054e-04
7.200988314369572221e-04
7.082218686250168387e-04
7.162455297700194221e-04
7.457760110984684677e-04
7.234318916008197244e-04
7.020405555472370319e-04
7.320720756347929778e-04
7.085648882953060872e-04
6.993843700355775348e-04
7.096816430637642231e-04
7.143888704404093579e-04
7.231189602010801298e-04
7.120069567015385736e-04
7.231638315350336207e-04
7.387656462427366838e-04
7.268381150552382817e-04
7.315221409779946527e-04
7.346938164663980924e-04
7.063434919596806852e-04
7.250104400725354862e-04
7.544872792150696594e-04
7.375968600372340058e-04
7.362681476941153932e-04
7.150208608185541553e-04
7.156260657639321914e-04
7.369136527415423056e-04
7.097966737994313487e-04
6.911018106101983862e-04
7.093284935122973894e-04
7.233609586583353724e-04
7.223506200100129155e-04
7.386021317518375083e-04
7.434702931762390181e-04
7.511486736941420158e-04
7.572559811811063876e-04
7.500537385635139319e-04
7.398871151685048860e-04
7.579693282784898340e-04
7.640225001167522080e-04
7.427480566194033908e-04
7.526504324127105631e-04
7.380562282615742023e-04
7.165537918929416102e-04
7.277317482631084997e-04
7.373412220910271824e-04
7.421225037388523961e-04
7.419994296336653635e-04
7.356109764712219544e-04
7.384861186750287920e-04
7.283073047099812916e-04
7.282952554217131912e-04
7.458782557592416422e-04
7.250668529732940066e-04
7.152796084195307737e-04
7.367681413532612940e-04
7.461862898307688964e-04
7.574536393475725512e-04
7.391022990219195832e-04
7.396160404484774815e-04
7.764538803902064574e-04
7.656309307513802648e-04
7.223945956018122368e-04
7.182779025758683411e-04
7.540127181610118638e-04
7.479647265880926942e-04
7.264226275828650214e-04
7.331786158137999299e-04
7.553957028152924686e-04
7.620070854106491317e-04
7.534576372726144730e-04
7.494437509769826672e-04
7.401055357633410433e-04
7.224686010737544446e-04
7.366648948785328678e-04
7.409917732012973480e-04
7.294981101568282942e-04
7.191798651212529762e-04
7.080628089162916685e-04
7.340046229100209967e-04
7.380406035051445416e-04
7.257550925903326648e-04
7.117062623633530405e-04
7.169982008457920870e-04
7.243020391564173851e-04
7.281111233032196671e-04
7.484663310819845679e-04
7.394961145648547502e-04
7.318557423659186349e-04
7.349516498525123691e-04
7.298732533720718278e-04
7.163637260781055430e-04
7.290287916699787589e-04
7.398604830000308748e-04
7.324126058041561822e-04
7.452886230662215386e-04
7.379036518072249872e-04
7.423356883977589356e-04
7.373198761772446416e-04
7.419736900608756751e-04
7.631626520419388434e-04
7.137836603452450170e-04
7.140295193830491867e-04
7.542543411536668319e-04
7.414846517709097490e-04
7.244863218422017493e-04
7.290625425868259941e-04
7.239617472799006817e-04
7.158855722172872060e-04
7.269518611026835019e-04
7.461694371802202793e-04
7.494022992265774678e-04
7.493743764567171702e-04
7.509785941681795200e-04
7.497493065915592902e-04
7.396256757313350843e-04
7.267610949770391760e-04
7.412726224937467214e-04
7.518901283864014035e-04
7.521360272791980349e-04
7.279265960777561066e-04
7.224479165979736045e-04
7.333317129774524030e-04
7.301149001010634769e-04
7.418888551856746717e-04
7.618989935303417671e-04
7.582831851191693465e-04
7.562102004801591650e-04
7.691751163702171537e-04
7.293146320618856902e-04
7.380593437025022253e-04
7.582638494333798773e-04
7.631152257846627500e-04
7.684338313226858272e-04
7.616617641164473733e-04
7.533431011352844601e-04
7.183191236172410416e-04
7.112249912307820176e-04
7.342229532662700436e-04
7.435484779098667542e-04
7.088924116657553329e-04
7.266714651551476039e-04
7.623305998862511075e-04
7.363781512427372902e-04
7.172011094516727615e-04
7.291716544383122734e-04
7.410099500863779991e-04
7.373701289686189833e-04
7.186295440137663608e-04
7.197315540077763247e-04
7.382173636485951738e-04
7.302835135440626088e-04
7.274762769130418798e-04
7.353371772993612518e-04
7.394567772330753064e-04
7.415939696743720742e-04
7.262330107288628503e-04
7.305545836737852060e-04
7.329188854361992330e-04
7.302526135695496879e-04
7.172206242526493226e-04
7.062016727720823442e-04
7.325456285020118556e-04
7.451080340032522221e-04
7.659798164397213505e-04
7.855607301030702663e-04
7.559002718709918614e-04
7.447672582798281005e-04
7.368885746187126343e-04
7.384997911192542992e-04
7.633717067307717709e-04
7.389366833866711868e-04
7.253515511257039401e-04
7.347312586314501013e-04
7.175271282502180929e-04
7.033715313086196571e-04
7.269371857843815680e-04
7.397878789137836550e-04
7.166498687851803823e-04
7.247734858775766245e-04
7.536963547710763284e-04
7.425868659871565991e-04
7.389667757958133043e-04
7.448889069340647144e-04
7.477728186269349663e-04
7.586359160049631952e-04
7.589334215040613018e-04
7.473400036508220327e-04
7.405322811067723172e-04
7.489078736705874180e-04
7.502501801962286471e-04
7.450737733296590578e-04
7.405824470455215237e-04
7.320732835858583237e-04
7.384579801063798250e-04
7.470293338362567811e-04
7.500724467937704490e-04
7.676797869911883157e-04
7.573723886797171807e-04
7.436547815566300207e-04
7.393545083567787737e-04
7.304832579742043686e-04
7.047572092203868667e-04
6.929644569522015697e-04
6.997244474870784091e-04
6.875378252679672456e-04
7.153492339104210868e-04
7.340845935217270735e-04
7.610191885480302020e-04
7.755675435046527517e-04
7.315139031348695574e-04
7.351256696026915380e-04
7.438857462819125797e-04
7.122422559260224283e-04
7.274960963817640085e-04
7.430394052873081885e-04
7.321110849982742858e-04
7.401672508464866114e-04
7.257720130591986500e-04
7.255312227002301811e-04
7.494523044648402276e-04
7.632505655357356856e-04
7.510388124598671661e-04
7.660835739642707278e-04
7.681349963092036102e-04
7.339906362404015209e-04
7.208437237320140800e-04
7.178711341178055372e-04
7.322012608360461538e-04
7.492546078265190220e-04
7.408228265631659239e-04
7.060221369467593227e-04
7.110135151677790186e-04
7.282728801709326344e-04
7.092445223899863449e-04
7.271543241469467355e-04
7.557763167187327245e-04
7.379498641751684957e-04
7.151268600328661686e-04
7.105694257594438474e-04
7.389206852717204515e-04
7.617312671311047547e-04
7.305622274603416075e-04
7.349509819041893065e-04
7.530305181129632501e-04
7.367214552692700601e-04
7.232193232732860586e-04
7.484173000948700968e-04
7.519391508582298506e-04
7.172967759338393957e-04
7.152302117076051900e-04
7.182380524001923160e-04
7.319073216467046703e-04
7.570049922568217703e-04
7.419437957719296961e-04
7.194639590589195673e-04
7.328084497644611834e-04
7.423031825086830095e-04
7.355944549922357328e-04
7.349485466778935168e-04
7.506136917755566696e-04
7.244792486696365183e-04
7.034495483380016120e-04
7.299356780540656097e-04
7.325940048559665806e-04
7.046326574109094141e-04
7.098099579840207174e-04
7.157078353980441407e-04
7.073149170399364036e-04
7.302522259182613398e-04
7.417133168077833134e-04
7.365889985082610348e-04
7.160724987977673019e-04
6.841947957897711588e-04
7.009023270673869462e-04
7.338468355226439310e-04
7.619230534915055666e-04
7.608276090884820691e-04
7.492072717574524768e-04
7.673957371704767140e-04
7.592588504173776454e-04
7.625992450786855167e-04
7.448322133798929243e-04
7.038533186841055243e-04
7.262496406336455164e-04
7.230941059252540002e-04
7.012141131984203895e-04
7.222878758463163219e-04
7.239482676535463276e-04
7.155716112676215046e-04
7.326315536451344845e-04
7.549767473362470078e-04
7.408042334321071577e-04
7.435873092611617989e-04
7.361149903825128229e-04
7.134458733946024605e-04
7.209140368675081949e-04
7.128627348045664565e-04
7.066888228265974601e-04
7.244379448088320581e-04
7.238564009698542599e-04
7.107912957377916828e-04
7.249797028347088881e-04
7.363033632655908945e-04
7.529083569551558042e-04
7.604341671139339554e-04
7.377340644265260525e-04
7.151294414035323267e-04
7.198940220202660386e-04
7.515780383540036002e-04
7.519933524988153557e-04
7.519419709546424279e-04
7.596842893208211522e-04
7.472220210633406020e-04
7.551065007262425504e-04
7.336198289471233163e-04
7.338067541167721079e-04
7.516858217547626357e-04
7.280354641972263709e-04
7.285942653778323909e-04
7.443416526784052802e-04
7.382388735215786400e-04
7.187363973066784265e-04
7.295139999315274374e-04
7.712962788953170879e-04
7.485522195939913045e-04
7.200066667669120053e-04
7.294351600082242927e-04
7.406237352422968823e-04
7.599353249848428502e-04
7.488092447303289038e-04
7.565125829914061103e-04
7.334619940087579301e-04
7.001629032159572630e-04
7.302740022668206777e-04
7.462423033153438041e-04
7.322569248146596713e-04
7.321221718780199358e-04
7.312503150156699286e-04
7.323356277120291391e-04
7.560148387165292272e-04
7.457552462069030278e-04
7.369131065420434813e-04
7.397960790202597666e-04
7.349041953574994741e-04
7.288580262394484194e-04
7.426835842230590946e-04
7.471986183745902730e-04
7.055806803282024418e-04
7.268100814794609165e-04
7.457783995981857048e-04
7.181744451129652837e-04
7.154722474112291822e-04
7.596059129246967787e-04
7.417500350881043019e-04
6.890808316447580599e-04
7.285649275505641466e-04
7.522943359038327749e-04
7.344030184524510561e-04
7.115006669200630131e-04
7.272539023981690722e-04
7.288723827779262010e-04
7.416170149777931734e-04
7.435271450029627737e-04
7.187545234635354810e-04
7.214699811829631930e-04
7.124825654003379442e-04
7.275290672365088748e-04
7.102997533236719537e-04
7.063870932911136017e-04
7.411719675637963318e-04
7.360174584662246711e-04
7.233067917467233621e-04
7.156858950370871726e-04
7.071058581849367156e-04
7.162276368018748477e-04
7.353350868529840529e-04
7.120425547305171340e-04
7.090617786174304923e-04
7.335600608964765179e-04
7.269506428396154936e-04
7.047903925727647210e-04
7.126683604225241431e-04
7.297769853236769390e-04
7.231491028162498422e-04
7.077539199634076293e-04
6.943477614118625943e-04
7.086692075403551146e-04
7.198876869118790494e-04
7.325232435901920776e-04
7.403700276235240883e-04
7.351452900084649248e-04
7.246784418841516412e-04
7.297600868231610529e-04
7.306112672177453695e-04
7.231413428370972061e-04
7.481869377567440787e-04
7.536396759499417028e-04
7.088157718230983896e-04
6.949211402678821987e-04
7.136977522672389605e-04
7.190867124688242462e-04
7.015764835677453957e-04
7.066563341154614855e-04
7.169548629016134515e-04
6.943711857583186086e-04
7.109555519783254457e-04
7.458126582116170406e-04
7.172471032483282482e-04
7.067518508544472656e-04
7.330082645268875359e-04
7.313000143022396716e-04
7.112467709470255252e-04
7.092911337201821941e-04
7.218597799359063741e-04
7.044645505835058939e-04
7.019136556946443863e-04
7.386625518276373602e-04
7.693083138693787440e-04
7.370734052438404193e-04
6.875741824892447852e-04
6.785239120923995410e-04
7.090950135934282221e-04
7.095853234397009020e-04
6.874062540188857848e-04
6.853175393468063231e-04
6.943263788622837688e-04
7.055826542601892739e-04
7.033786032806045628e-04
7.171945675676896694e-04
7.372585104935767400e-04
7.336461069878561989e-04
7.233033610042087416e-04
7.069100788187855297e-04
7.008162964674337662e-04
7.187412902284900668e-04
7.261933517376577491e-04
7.182362788147840038e-04
7.015113303800541919e-04
6.925597403625481045e-04
6.988602218163191514e-04
7.172795522020776037e-04
7.317308365849876884e-04
7.153847283475514400e-04
7.255794311047751013e-04
7.142948544238861101e-04
6.860955312032132082e-04
7.134823600073503030e-04
7.184625491687212468e-04
7.094404230158384873e-04
7.165599047695285799e-04
7.200979397496697380e-04
7.229474010624948894e-04
7.203670325752989812e-04
7.124239637807421770e-04
7.285991005214080595e-04
7.321575015849348181e-04
7.009232384457237753e-04
6.974238390581085495e-04
6.889756557381836784e-04
6.834322242145259452e-04
7.085515837888686731e-04
7.051815655485185351e-04
7.024227973804010377e-04
6.913743678661264744e-04
6.832688788115699611e-04
7.052560042677890554e-04
7.008484792177840624e-04
7.042942368179832494e-04
7.130745445447869311e-04
7.041385623971503204e-04
7.051456497346082503e-04
7.122133924432736849e-04
7.054654617758431044e-04
7.058435982454456387e-04
6.949540611663395859e-04
6.941967999533558411e-04
7.207790678642328475e-04
6.943616943795422568e-04
6.797661409364310877e-04
6.955221825054554771e-04
7.096095867178167345e-04
7.191203264978278647e-04
7.048806791166672666e-04
6.882060852284770710e-04
6.979770475988238783e-04
7.363641249819921891e-04
7.359364778273749666e-04
6.936134251242757768e-04
6.877073499616394954e-04
6.914940078440268232e-04
6.826215515989053411e-04
6.999161492282668677e-04
7.078317495242030313e-04
6.864462405019908882e-04
6.919114422626943721e-04
7.014260056383688977e-04
6.945509614215327138e-04
6.985933795211688975e-04
6.873196353330983431e-04
6.735070809955823667e-04
6.773391505839988303e-04
6.945214186122886319e-04
7.128911243887334735e-04
7.134200818675145951e-04
7.011693522607909254e-04
6.957893825005452776e-04
7.086473953945174407e-04
7.015951159644748464e-04
6.878556042078530410e-04
7.100128169730494238e-04
7.348076094740231979e-04
7.366025911736269168e-04
7.331997036712949774e-04
7.176227994850863231e-04
6.974931540886824448e-04
7.097352731999840864e-04
7.229833237520776230e-04
6.994249766411218469e-04
7.052618005844651450e-04
7.021921204893058445e-04
6.988548467442874798e-04
7.282049686756175656e-04
7.192145146673824176e-04
6.854403788579674014e-04
7.033593816678033453e-04
7.093435787245683504e-04
6.988522050590891986e-04
7.101554232380801824e-04
7.046409531478985827e-04
7.110872488746501673e-04
7.002436387694204118e-04
6.964738323634735813e-04
6.858329659887317563e-04
6.681729582233040610e-04
6.965557675859196992e-04
6.885602547316939165e-04
6.747828261276611443e-04
6.813365221113476967e-04
6.709188711744622701e-04
6.799885572207588691e-04
7.035717452042037409e-04
7.119370526541885695e-04
6.806448102787669317e-04
6.781704684057665057e-04
6.712926737135899982e-04
6.657362341495474045e-04
6.851440174007860512e-04
6.860880385378393233e-04
6.756543012106365443e-04
6.789098400052168613e-04
6.957199423466423668e-04
7.043248568647252116e-04
6.877790594742460737e-04
6.749002951487498205e-04
6.621758918769014152e-04
6.621242121783727907e-04
6.867168384595183708e-04
6.502639280258165578e-04
6.459983606728936277e-04
7.003823805421055754e-04
6.795463326569936959e-04
6.428975429744247750e-04
6.709247276552785227e-04
6.957754431802812495e-04
6.792900125289682428e-04
6.723605845231730212e-04
6.894999974591782890e-04
6.726577452772146241e-04
6.433783539998080966e-04
6.646285399299750856e-04
6.805019821852412555e-04
6.912574912579730205e-04
7.007346540970997833e-04
6.709161959422523577e-04
6.790346288812773665e-04
6.871263234975739237e-04
6.718614113741545185e-04
6.727696463498134428e-04
6.640551073653404518e-04
6.570797862144995118e-04
6.662433091918173967e-04
6.623365852021707075e-04
6.418643310557810072e-04
6.644072579327562050e-04
6.894817889309725603e-04
6.799770348444164267e-04
6.708813169967579610e-04
6.514414768584564754e-04
6.454436373363461269e-04
6.606027723297889240e-04
6.653296363986275748e-04
6.442515898278058277e-04
6.475898349318548377e-04
6.812176797758352515e-04
6.859465398071308475e-04
6.766005942924766328e-04
6.693923858439903207e-04
6.718024378228432906e-04
6.716185212154696755e-04
6.934926692853422966e-04
7.110241398808911460e-04
6.751721788388171611e-04
6.516393998817586464e-04
6.407606561687854150e-04
6.509040322884190096e-04
6.740003833102049856e-04
6.786877033161978993e-04
6.784426378806958759e-04
6.528502498797528067e-04
6.487006682160079097e-04
6.710772155061264658e-04
6.829238381745064658e-04
6.699829420078773660e-04
6.499254902348249388e-04
6.577413412632429146e-04
6.616235583796593140e-04
6.462733619401729796e-04
6.312327239050615629e-04
6.465106170747963055e-04
6.814891064665554816e-04
6.630580542857140601e-04
6.397319321019802807e-04
6.611111615425535647e-04
6.620593220578579194e-04
6.800415860195040173e-04
6.924561099180495281e-04
6.569240273885319000e-04
6.434975085607057364e-04
6.635501859212653095e-04
6.531641451628867256e-04
6.402539745035137160e-04
6.606915805609838701e-04
6.665783945354967479e-04
6.553221387108508142e-04
6.409868634009844614e-04
6.491256160216408869e-04
6.605081489307973539e-04
6.477473834064635368e-04
6.318059682206762003e-04
6.577987602131097136e-04
6.975857887649419484e-04
6.859441617036039210e-04
6.718484752357349425e-04
6.604042897697010332e-04
6.478998561150280024e-04
6.398525548055383153e-04
6.365347127876612660e-04
6.553079507309651384e-04
6.535131026680337856e-04
6.497333590120339631e-04
6.660404621746796169e-04
6.427037367417061647e-04
6.164732317993981215e-04
6.360564050980458978e-04
6.417150846599466467e-04
6.294950353531323034e-04
6.324027413566422071e-04
6.218644398101771768e-04
6.238821312963793416e-04
6.545416060414826435e-04
6.506322420429935588e-04
6.415909751545803910e-04
6.440628087101002300e-04
6.282369720509007162e-04
6.175090540084141955e-04
6.287591031790444119e-04
6.365537322972297882e-04
6.361927403995480375e-04
6.435357139118620109e-04
6.571273900053746465e-04
6.305873085067618565e-04
6.408818897577781351e-04
6.579304530631251407e-04
6.259312634435251679e-04
6.283581739434736420e-04
6.355989875051804060e-04
6.306277912056741436e-04
6.139963907352079774e-04
6.182354892472636523e-04
6.297760288946499876e-04
6.431827899056270824e-04
6.610678073696532207e-04
6.479510408856903585e-04
6.264914134175771521e-04
6.285134844649802087e-04
6.267620392373360371e-04
6.308277706780677325e-04
6.296368863901104403e-04
6.358847589657437398e-04
6.566320753362879731e-04
6.451720579864532673e-04
6.193731482387206631e-04
6.092608052248241332e-04
6.226958924593672994e-04
6.217761842191178159e-04
6.134706764805152339e-04
6.158275526192547164e-04
6.277507934926809027e-04
6.340684065040415839e-04
6.338479209702503571e-04
6.234245647694067237e-04
6.028614447519451249e-04
6.133439753589892390e-04
6.229493109188654438e-04
6.262601919780421984e-04
6.345649465053746245e-04
6.377664463482738853e-04
6.237548916218247849e-04
6.284865307551213169e-04
6.362726429639100961e-04
6.182859053710538372e-04
6.242719176416990914e-04
6.280873366903592329e-04
6.144360273043449798e-04
6.160863279189409802e-04
6.281115136193716336e-04
6.199497642008004695e-04
6.007181223791637457e-04
6.179719643261149826e-04
6.361860323985239242e-04
6.280952912250964025e-04
6.161119234950562752e-04
6.032976288779585321e-04
6.081701045821038274e-04
6.204946032488611006e-04
6.257833978005506196e-04
6.052877184944023548e-04
6.056759562166090039e-04
6.294259344434005587e-04
6.251867726484303849e-04
6.175382788118635117e-04
6.060161120590039146e-04
6.013144406847825392e-04
6.016593744733571020e-04
6.112856753534241577e-04
6.244789695400099422e-04
6.365884026903296470e-04
6.319682408994955602e-04
6.087589291933634622e-04
6.038385928495426658e-04
6.272091614540049962e-04
6.369274527046183895e-04
6.399870875155190932e-04
6.380932619769927837e-04
6.018979272255624985e-04
6.132579476075113124e-04
6.267673819015850880e-04
6.018926076858004733e-04
6.002625389257077240e-04
6.084228988693101033e-04
6.144695119042995228e-04
6.015598771278953720e-04
5.900026808311448863e-04
6.038230099495328108e-04
5.999492518546052167e-04
6.024566259052889896e-04
5.906586532396778267e-04
5.836696773891325097e-04
5.941387048228206815e-04
5.963222848064937513e-04
6.182857934008869748e-04
6.275923420104361980e-04
6.223498700915789869e-04
6.233869580625431154e-04
5.951597733745500000e-04
5.874076123063767937e-04
5.869723254940664367e-04
5.721003307678360550e-04
5.836120840101180441e-04
5.946191314520239690e-04
5.854412422998044822e-04
5.758652973596274302e-04
6.193063235109609902e-04
6.320312974665603023e-04
6.054970575695422120e-04
6.210831812570589798e-04
6.134784126214533730e-04
5.863521926430479434e-04
5.869213371244165044e-04
5.880250992283869499e-04
6.062801995071088069e-04
6.229052854499417735e-04
6.048040590605053115e-04
5.863802534954519041e-04
5.760600939243217542e-04
5.828717983204265802e-04
5.922629898028468646e-04
5.856409542741549323e-04
5.921153212368042386e-04
5.976988931680533206e-04
6.078139692412128049e-04
6.257705496452337264e-04
6.113927269861858674e-04
5.970107779918302788e-04
6.082240637826242385e-04
5.874241227861407575e-04
5.959549627557501157e-04
6.029701013706453665e-04
5.871267092946052439e-04
5.859262574996752966e-04
5.738137549402655239e-04
5.786554017807013419e-04
5.765651555967702974e-04
5.786057873603551310e-04
5.813830234221533094e-04
5.852804258841333863e-04
5.837110558998592812e-04
5.734510363256688139e-04
5.927162165203954391e-04
5.929278517515025907e-04
5.931416640436265554e-04
5.920805643865210618e-04
5.891844533254497447e-04
6.051866466254139827e-04
6.048441070828586372e-04
5.991093829028493059e-04
5.933794524875462368e-04
6.086349633487641913e-04
5.920273902303572122e-04
5.745037236309263103e-04
5.923268736644239077e-04
5.930968426495710931e-04
5.926510123621249156e-04
5.996003626990225547e-04
6.039598322445749543e-04
5.973157779961984527e-04
5.903812281696791796e-04
5.846873205813784679e-04
5.772539869316812471e-04
5.745352707532889710e-04
5.700070510488255190e-04
5.601272134489793022e-04
5.812455451830379110e-04
6.011908039484076651e-04
5.889823044254034442e-04
5.880271577471745618e-04
5.827902727504179767e-04
5.845619979094722213e-04
5.815811303714363712e-04
5.603952257698968003e-04
5.748445739149905375e-04
5.852622054476464388e-04
5.754973962325602268e-04
5.803331608445549484e-04
5.719571955264720741e-04
5.637822796101860014e-04
5.791948101818016363e-04
5.837505107158429477e-04
5.701303553693837321e-04
5.772972685188302710e-04
5.670539028865253985e-04
5.712035327862647043e-04
5.761526277525259821e-04
5.696922296773074528e-04
5.650798527438667456e-04
5.513090476639625559e-04
5.682196892906076803e-04
5.832322467964676368e-04
5.749489766543507477e-04
5.672876466842838999e-04
5.622316479979040920e-04
5.764339612909896281e-04
5.760761243578358965e-04
5.564119434472962348e-04
5.846932210387045456e-04
5.853008231985974740e-04
5.600077939506395604e-04
5.656956177816151003e-04
5.741596222396558270e-04
5.877452131941974080e-04
5.763634859744392767e-04
5.518800503718071298e-04
5.548289093271337137e-04
5.683305981042638443e-04
5.734676144073187808e-04
5.629129245377165061e-04
5.496584085395119683e-04
5.590347005935352538e-04
5.639376296530232207e-04
5.688903633294800644e-04
5.778066484684150775e-04
5.622443836124961991e-04
5.521300908045607709e-04
5.590907696710756139e-04
5.739306691197172640e-04
5.738438242186267137e-04
5.573210124285343835e-04
5.454838160838019166e-04
5.553712646071665062e-04
5.688276570035722540e-04
5.647324356415246716e-04
5.630953633021895492e-04
5.620697556068090031e-04
5.651265125809499038e-04
5.640811214247523284e-04
5.576493737729211562e-04
5.530272186432623385e-04
5.323827754899889287e-04
5.397555888819806661e-04
5.547774863224130088e-04
5.506560858174403472e-04
5.566686582595939316e-04
5.532977553254794746e-04
5.429795906059077873e-04
5.512894857797220579e-04
5.449439880473657023e-04
5.376166328295970851e-04
5.541478784223524950e-04
5.528268756603764260e-04
5.397234411945165582e-04
5.440418111644934216e-04
5.433432226723118553e-04
5.444130897707242676e-04
5.414129947756393712e-04
5.305338825428495891e-04
5.209799103215129136e-04
5.214046377264740023e-04
5.207933747758529018e-04
5.320385360742883440e-04
5.454954682958067626e-04
5.257306952020286174e-04
5.174546894367397770e-04
5.225071972429851455e-04
5.537257500568379572e-04
5.567441771335246122e-04
5.475573628924923714e-04
5.687966962528909470e-04
5.880501769577475097e-04
5.649770005586925593e-04
5.419742796085329131e-04
5.340549027894709536e-04
5.187811465041020954e-04
5.430174070126368322e-04
5.607667452673088890e-04
5.540389227486903611e-04
5.533493536110509941e-04
5.365791845971941117e-04
5.238533337243584916e-04
5.494035526200282543e-04
5.529342202970509348e-04
5.399438868510306319e-04
5.420433297020661864e-04
5.371440076060055935e-04
5.228262463904378900e-04
5.258920825516650742e-04
5.354271382320434283e-04
5.321968789170930482e-04
5.310254219812644578e-04
5.549955109034308571e-04
5.441076030548446137e-04
5.459249389772806264e-04
5.639254559185102531e-04
5.433148606772022875e-04
5.513994767242585363e-04
5.413151633801609663e-04
5.241569764307192798e-04
5.402063937980366038e-04
5.207582435373070374e-04
5.129749937232374029e-04
5.264992357105011817e-04
5.257078115969162323e-04
5.307829866090112191e-04
5.274507727283485933e-04
5.353846809421243785e-04
5.274544547554045658e-04
5.267954309476305949e-04
5.305222494285300903e-04
5.232618168236906255e-04
5.209502415652753288e-04
5.043636203900645930e-04
5.192436773159110012e-04
5.174040792088879922e-04
5.033484973096964948e-04
5.257644493082925738e-04
5.272226533804643582e-04
5.204103399396036063e-04
5.211573500081868870e-04
5.233570539553664440e-04
5.337198925210251757e-04
5.287147632229278983e-04
5.245909775463333943e-04
5.055098704448854558e-04
5.043447464212276639e-04
5.218726987478301523e-04
5.126291613755200576e-04
5.140907116718571122e-04
5.237054538758702249e-04
5.212210281367340341e-04
5.176985020410478696e-04
5.229699554944080685e-04
5.201130119925127760e-04
5.262131986665948783e-04
5.251787949316747989e-04
5.120021438314310402e-04
5.121638164957384746e-04
5.000551701842613321e-04
5.037002614925952014e-04
5.142559544577527710e-04
5.047959424277055846e-04
5.153168555105958884e-04
5.249705060081630336e-04
5.083510640943831064e-04
5.010388088976422101e-04
5.054998420867567359e-04
5.036611711621210175e-04
5.074138869011495965e-04
5.177498395132354783e-04
5.186633174024232913e-04
5.048302915607900000e-04
4.963877244266302717e-04
5.036046014353771395e-04
5.038145188862575268e-04
4.921433863027116148e-04
4.993386875793226834e-04
5.121977279962717068e-04
5.072946600279627707e-04
4.871729786005883850e-04
4.786745611571952062e-04
4.843561854065378015e-04
4.983356167648067938e-04
5.079078758864918495e-04
5.044442297080276071e-04
4.990299890054655319e-04
4.846761798394082503e-04
4.821737739884700692e-04
5.058117014667673755e-04
5.121124660822107006e-04
4.842613650735998134e-04
4.748636798150580982e-04
5.049019177355714393e-04
5.016498530319952543e-04
4.918475072819926798e-04
4.986496192801569832e-04
5.036874268433018647e-04
5.182444772548347803e-04
5.091320071227585769e-04
4.923458587157093693e-04
4.931306276993400323e-04
4.950837769296454046e-04
4.960831671161824649e-04
5.067091387948957594e-04
5.102792100519760142e-04
4.931554898728729560e-04
4.736948493856414470e-04
4.864120356640434730e-04
4.898477105923646413e-04
4.822969126294317753e-04
4.870219271800276580e-04
4.907808931892856767e-04
4.907253942087753387e-04
4.972596460332592274e-04
5.009437621179121860e-04
4.893067428396075417e-04
4.949839195812102792e-04
4.961382512916034373e-04
4.866238185732493240e-04
4.861056744091311562e-04
4.761777564485784636e-04
4.788785260989218782e-04
4.730163756108461768e-04
4.588775604049594756e-04
4.817506083548814722e-04
4.734818370191248437e-04
4.595785640939926910e-04
4.766894613890951997e-04
4.684279008612450231e-04
4.610517699602011479e-04
4.814912595552105646e-04
4.788950407925455718e-04
4.680635585342580226e-04
4.901903992403176119e-04
4.840842668173228700e-04
4.633567556670518278e-04
4.836427098120261612e-04
4.782640863625033578e-04
4.741889030738979504e-04
4.835136027127975617e-04
4.747966212198607484e-04
4.709831982296337305e-04
4.654802616580551900e-04
4.557337619070420641e-04
4.580014403885880451e-04
4.687034022374725523e-04
4.618737932883474609e-04
4.698909204161679670e-04
4.683008401984127956e-04
4.569473745705793341e-04
4.700644127412103137e-04
4.849131920212679833e-04
4.722966637490379161e-04
4.612330632280722126e-04
4.721966158770859599e-04
4.675708082124451002e-04
4.638443983004110309e-04
4.532299432311677392e-04
4.546932133027340828e-04
4.653672227686242988e-04
4.575896749277300231e-04
4.699467578553729696e-04
4.733097264663457295e-04
4.655310745056694143e-04
4.590427036900711659e-04
4.525917526760304607e-04
4.598997826388228315e-04
4.603317973233067377e-04
4.563918247654243066e-04
4.590122287442264300e-04
4.572813744652966901e-04
4.562775297664807333e-04
4.456584104629162952e-04
4.491676017649730204e-04
4.621548800294037265e-04
4.416105080122142675e-04
4.261958735609876875e-04
4.443945308767813110e-04
4.552033282370395438e-04
4.526120496345823288e-04
4.491217079623916982e-04
4.394866503928646735e-04
4.515620214273595857e-04
4.584715574777561867e-04
4.441672300757986140e-04
4.474227898195764943e-04
4.500582408173979575e-04
4.378468940317020047e-04
4.422010245759231415e-04
4.504972820225694214e-04
4.425533739482840571e-04
4.445620678260812485e-04
4.390178440553019310e-04
4.485299413038855063e-04
4.560578215182150555e-04
4.488447616782550282e-04
4.414805022978076851e-04
4.281236282931692077e-04
4.354408451048537103e-04
4.470045777719035946e-04
4.427384316875404525e-04
4.290611208193686197e-04
4.257167953339243446e-04
4.339143846941020195e-04
4.357734731786920058e-04
4.280260495994372126e-04
4.228237551133342338e-04
4.277376605706742518e-04
4.321226798250159501e-04
4.210461584866375035e-04
4.368157926690838656e-04
4.448561180506447102e-04
4.344189758622868120e-04
4.356189921186517477e-04
4.447737768885273919e-04
4.379087081694506885e-04
4.232793753501949740e-04
4.331879323821745853e-04
4.203775648189404151e-04
4.092291411019618693e-04
4.403216519723240842e-04
4.473734821872809761e-04
4.265948223153323386e-04
4.272779555281291095e-04
4.373250566724345588e-04
4.363978879732342657e-04
4.296754564553493432e-04
4.291916430589949333e-04
4.386738705914815478e-04
4.481619929012914394e-04
4.410334876991859579e-04
4.376684811486314603e-04
4.225795703368210861e-04
4.161177351929945642e-04
4.188004277421443185e-04
4.157499204339025782e-04
4.207637267973745048e-04
4.310813017135923576e-04
4.234098363222688955e-04
4.142485147755834698e-04
4.279386087056176436e-04
4.200403905660023878e-04
4.145269527424023546e-04
4.353861457027334700e-04
4.219977095817330714e-04
4.055603656408959378e-04
4.264821854149883221e-04
4.256944028686214456e-04
4.141784341033587463e-04
4.238643176980017827e-04
4.382809511760161363e-04
4.317269859068473248e-04
4.151567959666245555e-04
4.198623439342835727e-04
4.156159310406099894e-04
4.116898286993867493e-04
4.153683903923105448e-04
4.100591685575134316e-04
4.052139655957068785e-04
4.142259200530283374e-04
4.212469472654505531e-04
4.071229990422248115e-04
4.102512092544657917e-04
4.126458229417961465e-04
4.068778674748528969e-04
4.027187924609870653e-04
4.017790646542150363e-04
4.081469037017105422e-04
4.060888883722319300e-04
3.941408003794138050e-04
3.884277286355208966e-04
3.968450404379524109e-04
4.021655135178472322e-04
3.922844648367042981e-04
3.984895941786932528e-04
4.166876141258362342e-04
3.946217662452475381e-04
3.868033578480838640e-04
4.143502852445054944e-04
4.072003212791740320e-04
4.084172301604787323e-04
4.086104653235669024e-04
3.992204271223297359e-04
4.025916863341680958e-04
3.937927952955760989e-04
3.962724539963863053e-04
4.102080311240312630e-04
4.082283085202541664e-04
4.084825408277648930e-04
4.011648753630245486e-04
3.883379392219594756e-04
3.923250892882831019e-04
3.977611784569962529e-04
3.901127820536504304e-04
3.807881012773687212e-04
3.901995068818198652e-04
3.960400464904799867e-04
3.878483498143527682e-04
3.830815834431112749e-04
3.925273641220519997e-04
3.930630023686450757e-04
3.954728138973036765e-04
3.977839008235983559e-04
3.844208236164214920e-04
3.820103387590599304e-04
3.949374757817817466e-04
4.026441148681103740e-04
3.918386043915306227e-04
3.862618838815969763e-04
3.896593484956530616e-04
3.807966458721370002e-04
3.787371339770376644e-04
3.856413971810566423e-04
3.812341611685306046e-04
3.824574749132445819e-04
3.849655574177991181e-04
3.751351983420963469e-04
3.772972860983028341e-04
3.852837891354305485e-04
3.793686430437693191e-04
3.674546337086912308e-04
3.732866803185872352e-04
3.813280208643069239e-04
3.701956045765238015e-04
3.756448068130459079e-04
3.894020056167660682e-04
3.833598741174846125e-04
3.743486958715861444e-04
3.670835222258922318e-04
3.705978279090341512e-04
3.729874725761358556e-04
3.692054981194178376e-04
3.782420976773085580e-04
3.863029596999510078e-04
3.846280207034682682e-04
3.717894766160731879e-04
3.655285327698419703e-04
3.739570119383556429e-04
3.789983782184050735e-04
3.714136171459759953e-04
3.714907859639585033e-04
3.659548087018429452e-04
3.595257634106645154e-04
3.621872854998827752e-04
3.669040310857534198e-04
3.585418404277070635e-04
3.440621098684174374e-04
3.649377303055090119e-04
3.720393624950847373e-04
3.672424262026991013e-04
3.791175801971023804e-04
3.708731471159783873e-04
3.610076512504098770e-04
3.647845306744374946e-04
3.660568748236614489e-04
3.629376089114294416e-04
3.642930352586316433e-04
3.570658385701511953e-04
3.625625871846330857e-04
3.726969834230877527e-04
3.696714183543622391e-04
3.657723561014515428e-04
3.586687265528854299e-04
3.638226379017923430e-04
3.594676300882514641e-04
3.598575179736850961e-04
3.460487897997965856e-04
3.452540386407121830e-04
3.565946189651802252e-04
3.514947745955056767e-04
3.550917057982558105e-04
3.431030780761637911e-04
3.420095643429502444e-04
3.523177715638738756e-04
3.481834328337848287e-04
3.479460440288727435e-04
3.425874882838188056e-04
3.370701862348800802e-04
3.351292659723665635e-04
3.345253673258941074e-04
3.464997470731795274e-04
3.478190140459569684e-04
3.496364178464565027e-04
3.535054322488771512e-04
3.462085898903545294e-04
3.452911565547127815e-04
3.421464592972405265e-04
3.508005721674122609e-04
3.545189327326498611e-04
3.458293559726340993e-04
3.500385428242048548e-04
3.418357467763919410e-04
3.376912851317877989e-04
3.367851983514736822e-04
3.371656615667886032e-04
3.466069185748171843e-04
3.377982192177841642e-04
3.224911312291379615e-04
3.318231195129519142e-04
3.467683594850633102e-04
3.420498525476630314e-04
3.381686249612707415e-04
3.432381166079734357e-04
3.371810021310793666e-04
3.354915207830642325e-04
3.346798753616040561e-04
3.262995060461617355e-04
3.255852701467157957e-04
3.267153021157150864e-04
3.250090804053030937e-04
3.215487998843246883e-04
3.271120572215231010e-04
3.392706167081637261e-04
3.285596666878449817e-04
3.209579143010168108e-04
3.240072047301986312e-04
3.134441072024057688e-04
3.153787126439777395e-04
3.225541507994569216e-04
3.155226909540702102e-04
3.211207149565388388e-04
3.248229617317243160e-04
3.110387787212602986e-04
3.117891984041141346e-04
3.172669403207053823e-04
3.062983429345798631e-04
3.067499862808801951e-04
3.221096297165344530e-04
3.326479013601455273e-04
3.259192786785327593e-04
3.153222966970902234e-04
3.161080304275597263e-04
3.185676418305177847e-04
3.248597059622315860e-04
3.201619043408131314e-04
3.179732660638197252e-04
3.179910994453120096e-04
3.124733304060627135e-04
3.121139953965116200e-04
3.150666583431754614e-04
3.186864356059265920e-04
3.205252373582960479e-04
3.235710230869441768e-04
3.171104885588488177e-04
3.029142305066505445e-04
3.123178052154177244e-04
3.174849238340395801e-04
3.067915868530453230e-04
3.044746018274542445e-04
3.089597859959988444e-04
3.128543841360117332e-04
3.152931511703104461e-04
3.113801825296724649e-04
3.072976933476965805e-04
3.116330543555585362e-04
3.106108761589988234e-04
3.085169826455882698e-04
3.045952070352649695e-04
3.055808181349858226e-04
3.071424110556070816e-04
3.052735100794567026e-04
3.044598496217438698e-04
3.058150671991704075e-04
3.158481405902924212e-04
3.190790128889685914e-04
3.187425321234411816e-04
3.130540921482379891e-04
3.028049217352859666e-04
3.012305839410526175e-04
2.982929613879517473e-04
3.016153773886193559e-04
2.984821348271705661e-04
2.931830732521232543e-04
2.994648312804456744e-04
2.962107534318968258e-04
2.961247754266870934e-04
3.059924353888893774e-04
3.063863962414681481e-04
3.007785967630144646e-04
2.921483704924707908e-04
2.941987870870249686e-04
2.899361924735611475e-04
2.852936879322516312e-04
2.919945485992968054e-04
2.913002119898255751e-04
2.986243850751796347e-04
2.968159499505918994e-04
2.915244295724544674e-04
3.016104102190130085e-04
3.032962297140044824e-04
2.987438659631370497e-04
2.982544835840156804e-04
2.911199586433594667e-04
2.911941586017006110e-04
2.931555791019866547e-04
2.975600303277745702e-04
3.001227644677341216e-04
2.838406574879844056e-04
2.820495505952488467e-04
2.942450649178539692e-04
2.942067502315362190e-04
2.882283408154794275e-04
2.935756117720754563e-04
2.977145890566856748e-04
2.971178843903523551e-04
2.931451766803052326e-04
2.804916300084314457e-04
2.783520962394587790e-04
2.851307019755121449e-04
2.844757009959205610e-04
2.803712679653872007e-04
2.888398666292148870e-04
2.910667936120804383e-04
2.866565423496494447e-04
2.907742437877181940e-04
2.864873330742101227e-04
2.790488130998012499e-04
2.841052792400351659e-04
2.872042077660459550e-04
2.937319672103297689e-04
2.942938342517742120e-04
2.766690976507181357e-04
2.734715726264602578e-04
2.716757083454656471e-04
2.662303354503837830e-04
2.738032189990130777e-04
2.764627615300453462e-04
2.791618997872396092e-04
2.801011347390115541e-04
2.784202498540199952e-04
2.828792592495191910e-04
2.786498297629865731e-04
2.724771936530822583e-04
2.730628226754217860e-04
2.714895503630371286e-04
2.801827454449196814e-04
2.778145281627555354e-04
2.721179746012337519e-04
2.837288057813593524e-04
2.773288197548737623e-04
2.712487437677902247e-04
2.742446439858937848e-04
2.678501192521993480e-04
2.716631604626612833e-04
2.792222745666823555e-04
2.708160191723829233e-04
2.638570215409211648e-04
2.676574853377625216e-04
2.689887961044851302e-04
2.705037928923691203e-04
2.804058763082239113e-04
2.786448760055394128e-04
2.722637737872538543e-04
2.723105699731474014e-04
2.698615497057963819e-04
2.693614179849531526e-04
2.697385822863162760e-04
2.732461848493117395e-04
2.777058266368752685e-04
2.703858291814565632e-04
2.581641224089214494e-04
2.642721879212336618e-04
2.680514821965556327e-04
2.534689554728671869e-04
2.572465459796248292e-04
2.673047820595400126e-04
2.694438789715028026e-04
2.722457642947575347e-04
2.681180614855863944e-04
2.642686114556754918e-04
2.592649107002004084e-04
2.569932302342856404e-04
2.554751544714372311e-04
2.667723167713574898e-04
2.792422667728309518e-04
2.749729946741622183e-04
2.608269229670252625e-04
2.579696469175302154e-04
2.697071227863002225e-04
2.674242319683777132e-04
2.670816775163863230e-04
2.649948931761571713e-04
2.550311815584171363e-04
2.553401406735624846e-04
2.600933035945560481e-04
2.692975206090323314e-04
2.728718395745798856e-04
2.535836528856689641e-04
2.436476484622656486e-04
2.541736958553896474e-04
2.702615692277142195e-04
2.697955475985674848e-04
2.579886556646511096e-04
2.663115271814083689e-04
2.710094797640735277e-04
2.638693249166146814e-04
2.628273662379367157e-04
2.708963125367865065e-04
2.743224898836961836e-04
2.607294399819053642e-04
2.606137044601292076e-04
2.655833271143371991e-04
2.580757969711132611e-04
2.544893508986829900e-04
2.558596169797173613e-04
2.592752299531162277e-04
2.623847939448247066e-04
2.635123532122735915e-04
2.514945334265117848e-04
2.437478039674837826e-04
2.514675255722384093e-04
2.522016834181659375e-04
2.482882447279789761e-04
2.508309794495745685e-04
2.574137164229224075e-04
2.571216261161562836e-04
2.523630720705411813e-04
2.567947934458252317e-04
2.613102306159297309e-04
2.613722552781790791e-04
2.497662268110457549e-04
2.493368408918730729e-04
2.581616171806271585e-04
2.511363152317865857e-04
2.542469975402129401e-04
2.537248350537412551e-04
2.517377353568023388e-04
2.509915793597968414e-04
2.470396676658241620e-04
2.460617468378954557e-04
2.403612498522871325e-04
2.438401731860220247e-04
2.459972323537158267e-04
2.529638959097423728e-04
2.587521409547825736e-04
2.581979120164869571e-04
2.619185176287219851e-04
2.566700691403652748e-04
2.432057979613204467e-04
2.357061460501988406e-04
2.429622206205602278e-04
2.489580645605984281e-04
2.453344618681159027e-04
2.392185209982505356e-04
2.435439802600822354e-04
2.511257648290018268e-04
2.496934889332394318e-04
2.455025186332770938e-04
2.404105233405565568e-04
2.420337083062836122e-04
2.472838576605786761e-04
2.389616959456958387e-04
2.423645018006382993e-04
2.472338364938850871e-04
2.438890886065945369e-04
2.401645263415538780e-04
2.368921115845902222e-04
2.458618373518892120e-04
2.457618037635951711e-04
2.475129713468602840e-04
2.485217432733674700e-04
2.452773878765228009e-04
2.456943170695523315e-04
2.490853530492046896e-04
2.529718456075851483e-04
2.396332392937356522e-04
2.394837757153903297e-04
2.449662740701542113e-04
2.409310847087020222e-04
2.401418263376403530e-04
2.408915335451986038e-04
2.405204232968013458e-04
2.387880505220581673e-04
2.432504435119226937e-04
2.385650524954160447e-04
2.406424566810277694e-04
2.459568054588317132e-04
2.349625631320621311e-04
2.313497560743109035e-04
2.332930376528003424e-04
2.317918629414490012e-04
2.367108663537927440e-04
2.388133776357229501e-04
2.359038855240889597e-04
2.400103171561950249e-04
2.440146065325698001e-04
2.469521749818717553e-04
2.423369341180278615e-04
2.392958926975844922e-04
2.435046008837856997e-04
2.409899851941489375e-04
2.379975547609085079e-04
2.362220214017037218e-04
2.337163331729329510e-04
2.320557380948730082e-04
2.307601450816509502e-04
2.395393855799532045e-04
2.466134105566862144e-04
2.382665654778088368e-04
2.386120026680661516e-04
2.378066158920361215e-04
2.311940623408656470e-04
2.339831053628458073e-04
2.364910664355866830e-04
2.383893410296836159e-04
2.353443062915874318e-04
2.333603457808066316e-04
2.347526852891008205e-04
2.298714410505944654e-04
2.364083865526129884e-04
2.471278736220632890e-04
2.367969076512563200e-04
2.289215636058053492e-04
2.357960108708922976e-04
2.312535859357202480e-04
2.295712918310144335e-04
2.353240553771827643e-04
2.366773887587821350e-04
2.350663170924979588e-04
2.296740833134460098e-04
2.316427946235043959e-04
2.391606701073635132e-04
2.431009915014703635e-04
2.413394959963040070e-04
2.378440130158833150e-04
2.330203165096553870e-04
2.341375518135962661e-04
2.421693355746575309e-04
2.379381748386737963e-04
2.307710770935907649e-04
2.370135300925403947e-04
2.442374986210710404e-04
2.489027487056378078e-04
2.470946407185446833e-04
2.299832033194789663e-04
2.277729235493859206e-04
2.346589039784024435e-04
2.281072161850382308e-04
2.236175080895219094e-04
2.286471878789335832e-04
2.264874713277397378e-04
2.265505325929575335e-04
2.339871410176391699e-04
2.356996311026771378e-04
2.347645496477677204e-04
2.340337755971667053e-04
2.354203891361511102e-04
2.333457596507179633e-04
2.317678433818606788e-04
2.353261921681771803e-04
2.346645197098586326e-04
2.296910928732909740e-04
2.286402426051272916e-04
2.321215786360011836e-04
2.369884780907592712e-04
2.364784364396926354e-04
2.348461081497562480e-04
2.415293667718444877e-04
2.380831205899258121e-04
2.400377059648090103e-04
2.404804744674875986e-04
2.356167327869493268e-04
2.328894257133575364e-04
2.239884008731219398e-04
2.288568874141895689e-04
2.350016977909530932e-04
2.357569396577791554e-04
2.319903417949673355e-04
2.297181889525861471e-04
2.309798945399636674e-04
2.365330991719404963e-04
2.317392410390597902e-04
2.262461247842275898e-04
2.344346771387174379e-04
2.369639343550528836e-04
2.326456664663013559e-04
2.316122065343208052e-04
2.298494945432546426e-04
2.373660502868615385e-04
2.350044076888375792e-04
2.180975366193073080e-04
2.131032208098843431e-04
2.257431460688953792e-04
2.423130784289100634e-04
2.302145397086307211e-04
2.239565507857298589e-04
2.273068128710502918e-04
2.264120546178882286e-04
2.255964247345439220e-04
2.244235328081311545e-04
2.316668166580667201e-04
2.330465712731949457e-04
2.346376703854643141e-04
2.344896990170682656e-04
2.273911282170231721e-04
2.276939714911842684e-04
2.293320070776691045e-04
2.297689923175010235e-04
2.235317398096393698e-04
2.234954513915633290e-04
2.280293978542249423e-04
2.268429643531313337e-04
2.265701395858420381e-04
2.196717883564817714e-04
2.198123882786353202e-04
2.254798437987263668e-04
2.225407117940778284e-04
2.206768690039738684e-04
2.334335085576568554e-04
2.347571331494266130e-04
2.252797434924179096e-04
2.237050723752066447e-04
2.259814637868496267e-04
2.338376241234442281e-04
2.319321740260860099e-04
2.238743945357574627e-04
2.305321484184189474e-04
2.350778727446954815e-04
2.301622682862681840e-04
2.248876127129832995e-04
2.234896006677254937e-04
2.275848815549756329e-04
2.292037819306969569e-04
2.305950481123661660e-04
2.349878510611897071e-04
2.384607953487221212e-04
2.304869130463205586e-04
2.280798170402325176e-04
2.320600181293880977e-04
2.254512511148931144e-04
2.272750104727798242e-04
2.300377343733497762e-04
2.282381101274254546e-04
2.329088139936238478e-04
2.348935859833002561e-04
2.336844827299687445e-04
2.361104846165361783e-04
2.347908441968067997e-04
2.360786950248203284e-04
2.374428778399230206e-04
2.343287493371754091e-04
2.334671008165441382e-04
2.337551285052299631e-04
2.368212084370400225e-04
2.304888237714855612e-04
2.311440528150280347e-04
2.313810817017033041e-04
2.327021499463395203e-04
2.351264166165322595e-04
2.318276660432945610e-04
2.294864133765828196e-04
2.344146861471856818e-04
2.444418595288511153e-04
2.357034506710849533e-04
2.265552639014728877e-04
2.331755044034028240e-04
2.320161559977012026e-04
2.237031274283858865e-04
2.200402790123138098e-04
2.227017565465255213e-04
2.291563086692821637e-04
2.360984586819609994e-04
2.314223839018768488e-04
2.175327280127966028e-04
2.274326447732804624e-04
2.397441349859669982e-04
2.233335801065304777e-04
2.197300013972300272e-04
2.300311162153967424e-04
2.282676193371768823e-04
2.305277969141657983e-04
2.312213948742932173e-04
2.276731200969066900e-04
2.316876670334491793e-04
2.392503004107947794e-04
2.337104476805694649e-04
2.301373882035545571e-04
2.309709541116195647e-04
2.317840416005668383e-04
2.344175265488384686e-04
2.344074752895535711e-04
2.299682450402529721e-04
2.260669024557030219e-04
2.268483941752088651e-04
2.334448274560315599e-04
2.378899355731849759e-04
2.370171014376097607e-04
2.320884266401935831e-04
2.282806165442964413e-04
2.239036237315362966e-04
2.257468799235714011e-04
2.400952570358200753e-04
2.341088196943878481e-04
2.234391845102180578e-04
2.315311497242692406e-04
2.361456638066138937e-04
2.263339438983033526e-04
2.276390707665827456e-04
2.380273550027792921e-04
2.401903289826331437e-04
2.318014834607776630e-04
2.349735131400836215e-04
2.445098744892201456e-04
2.411841767888083920e-04
2.335491986465157638e-04
2.291256976262081029e-04
2.299298764139278675e-04
2.352019527568282524e-04
2.435435394313346252e-04
2.407212617479876791e-04
2.445204795813700829e-04
2.484900257778520491e-04
2.386421100789172371e-04
2.319291905810651655e-04
2.315586487307304655e-04
2.334368944711362167e-04
2.394958827384221773e-04
2.376093375701824272e-04
2.350930341877179985e-04
2.346997269208236350e-04
2.309487171500281086e-04
2.298996828461014562e-04
2.266033331283030447e-04
2.247502394948551691e-04
2.315776758320605712e-04
2.364850101885354096e-04
2.342517030171068404e-04
2.352407792293962632e-04
2.350062969323940434e-04
2.339664908546805803e-04
2.319081456455513541e-04
2.320857134456034152e-04
2.354181429411209502e-04
2.331299591702735313e-04
2.304805960461848503e-04
2.295169201086064148e-04
2.394949612619408493e-04
2.437285940108541984e-04
2.350156369788825484e-04
2.409630663785304291e-04
2.387113989697198224e-04
2.369574847484565323e-04
2.508958345339687337e-04
2.512891976743658346e-04
2.447025520105863459e-04
2.433603623439634556e-04
2.453009657695636586e-04
2.386055536485325338e-04
2.329359239266862213e-04
2.357055969414823091e-04
2.400932610007514001e-04
2.328930422200336430e-04
2.281201456373425495e-04
2.334285211679943556e-04
2.347557162706175363e-04
2.437737116334152531e-04
2.473421134693335973e-04
2.407441542435366012e-04
2.399422138184136185e-04
2.396629679622785513e-04
2.397086021062617023e-04
2.479560293012646709e-04
2.476841014681444562e-04
2.466988883815556585e-04
2.455743138059868691e-04
2.427005872535777607e-04
2.440461164846416896e-04
2.358068512510572720e-04
2.372352968552519697e-04
2.442849738281992265e-04
2.462781590315210817e-04
2.511753657277206978e-04
2.488419635209888230e-04
2.427040965338289711e-04
2.399924336747828410e-04
2.341926093657016258e-04
2.398543350678362268e-04
2.435078872417762894e-04
2.404797636740710961e-04
2.391445377693524044e-04
2.442406700888093162e-04
2.475430273475883033e-04
2.421790560112916334e-04
2.429580009792114362e-04
2.455338186887217234e-04
2.445929768579410192e-04
2.358588061613604630e-04
2.421239210797061444e-04
2.451923687916096432e-04
2.368739223120633591e-04
2.382222178863097810e-04
2.374675534182562036e-04
2.371443716522500229e-04
2.428412741347934123e-04
2.481873676429905686e-04
2.484170629221780645e-04
2.451031426740570181e-04
2.522691776571563539e-04
2.564073832936168977e-04
2.484771292495870933e-04
2.470008810854141959e-04
2.467138942250834879e-04
2.500306167474055773e-04
2.509217831970224051e-04
2.404363639926673736e-04
2.388321366601206584e-04
2.421983034398956342e-04
2.476754730213233803e-04
2.484162259216887475e-04
2.448490284338702755e-04
2.411879337637510743e-04
2.398327983797244635e-04
2.410376480686058493e-04
2.350771536778600011e-04
2.365470122348561780e-04
2.550092768164795667e-04
2.477718102252618113e-04
2.241355625893581643e-04
2.339075622543523381e-04
2.454599266861990313e-04
2.385308794853757024e-04
2.414277501132913099e-04
2.457349046225694553e-04
2.445569631864475866e-04
2.470724727353141464e-04
2.414193435181003454e-04
2.341067868272469501e-04
2.382708226257245995e-04
2.434274283317940503e-04
2.371347073287792713e-04
2.383625354142285160e-04
2.471636086697247617e-04
2.506175625349497363e-04
2.538679850363395650e-04
2.569984282453006389e-04
2.524603651079736721e-04
2.461195266277314874e-04
2.447511744443553656e-04
2.432542030900172010e-04
2.446945857669376666e-04
2.475374644304675388e-04
2.449122203210690762e-04
2.492508690629129564e-04
2.507082173763036290e-04
2.465344947749217928e-04
2.436130877347278216e-04
2.410093174057758799e-04
2.462125718640943749e-04
2.452066193129774575e-04
2.410229794997858295e-04
2.449391170534315166e-04
2.550714022347681147e-04
2.550673340537317141e-04
2.433636668075037654e-04
2.459095380414745937e-04
2.524006752600152850e-04
2.566923548728760273e-04
2.552236464715934398e-04
2.521942698109406978e-04
2.512685528074863855e-04
2.430687587854050708e-04
2.403844459537942183e-04
2.456828998343541068e-04
2.520126479948975665e-04
2.495749480605161260e-04
2.464464297103568613e-04
2.420577579405002963e-04
2.418187307296187493e-04
2.454994311555164970e-04
2.395465167020173675e-04
2.398309481430179683e-04
2.425901213686579283e-04
2.394552986480446525e-04
2.490255916508174721e-04
2.588403124969324465e-04
2.511617065383958940e-04
2.491061649222374571e-04
2.464977986885431263e-04
2.427867024133775601e-04
2.488585860847031435e-04
2.440491298082405529e-04
2.402488018443224202e-04
2.418621262888199738e-04
2.445643883882123366e-04
2.506491136720641441e-04
2.529240552467739724e-04
2.504241174774843510e-04
2.539136930333716095e-04
2.517174226928913113e-04
2.488085025917971126e-04
2.547691054368070307e-04
2.616532555072073347e-04
2.663662837598108728e-04
2.518428020754451290e-04
2.421185129877873011e-04
2.461273355131912417e-04
2.502207229056752080e-04
2.585986201221081976e-04
2.602343732577421811e-04
2.484326517524741837e-04
2.504802135674948798e-04
2.594456763470839368e-04
2.611450876887216345e-04
2.601021386071435148e-04
2.518138766275036431e-04
2.508071294523638397e-04
2.480207640814965334e-04
2.472618961936899271e-04
2.491658794110389210e-04
2.485586646785631262e-04
2.466021180021445223e-04
2.500315338499420142e-04
2.563543861345156708e-04
2.571801733195526940e-04
2.585886128022819798e-04
2.629591616240618455e-04
2.580295944534309301e-04
2.551145426981381889e-04
2.592246259203439401e-04
2.511210010541109375e-04
2.469328343029070336e-04
2.594535784389203356e-04
2.641425510333326033e-04
2.558029529234130987e-04
2.549189385583462502e-04
2.486840177714279851e-04
2.457174441731497096e-04
2.537771624175940289e-04
2.544472294508489307e-04
2.524711593475153148e-04
2.580011364873044757e-04
2.589848964923783517e-04
2.500388169329959215e-04
2.464824145136020614e-04
2.533272205101541044e-04
2.580179925827637906e-04
2.598642211283818857e-04
2.559280539685675638e-04
2.533768948348844485e-04
2.639716379702956753e-04
2.678859871198135023e-04
2.589381763962449482e-04
2.615804380500497107e-04
2.625753692354037259e-04
2.546720200322665395e-04
2.602533423599512103e-04
2.578993789139837588e-04
2.567706228929520309e-04
2.631730621104297644e-04
2.633886202977883196e-04
2.596891118327998701e-04
2.536137662254877071e-04
2.514946344787312199e-04
2.490807484423370171e-04
2.524970894145838287e-04
2.653118138518346198e-04
2.643744911993647115e-04
2.544132297920997823e-04
2.539481129960350432e-04
2.517516769337483501e-04
2.471173491744504611e-04
2.501342130344508664e-04
2.516477850526926919e-04
2.557114084022365000e-04
2.649984747257529702e-04
2.580219570117592699e-04
2.597271892482107053e-04
2.611157708342814652e-04
2.518144754670629095e-04
2.546857016416570929e-04
2.551166836641362095e-04
2.469232675655642895e-04
2.552867533679234057e-04
2.628994042602123059e-04
2.566033569603282083e-04
2.571711360073682855e-04
2.535104089912813027e-04
2.527555423967985516e-04
2.471786914595413957e-04
2.435785749743672897e-04
2.475226741829415896e-04
2.553254397455795082e-04
2.597453834772398451e-04
2.526497466996983020e-04
2.456216684951483009e-04
2.427427166713783037e-04
2.514796214095742785e-04
2.604632214520914224e-04
2.629901284723715768e-04
2.630494806416430308e-04
2.554394307586403375e-04
2.542816588242907769e-04
2.482744080950628849e-04
2.463367282470475123e-04
2.635902784613554980e-04
2.646723951012812577e-04
2.585235755721198908e-04
2.523607140296421376e-04
2.528289108435109928e-04
2.625647832699559096e-04
2.674736195978717670e-04
2.593706232179813771e-04
2.555955462111238110e-04
2.509710519071124582e-04
2.464185819005308372e-04
2.467936723056830556e-04
2.462333984109144470e-04
2.616219390749258068e-04
2.620313553110173422e-04
2.515187143481147319e-04
2.488715795115721487e-04
2.506115431002358209e-04
2.506299289680345385e-04
2.458389220669770928e-04
2.398373913954605712e-04
2.492894522517549575e-04
2.598452653988247464e-04
2.520762927511777953e-04
2.519316305425294282e-04
2.537614489088175335e-04
2.537322785018066343e-04
2.492176911316549811e-04
2.534106192937801857e-04
2.527337252305510086e-04
2.513035190338684861e-04
2.633406946224111679e-04
2.611595682500633892e-04
2.625243421034107946e-04
2.615336741397222809e-04
2.506304604420983529e-04
2.455877802555267659e-04
2.416414319364225958e-04
2.566399823231887956e-04
2.630848857528991585e-04
2.578820801029112512e-04
2.633139569002682697e-04
2.609837857473343899e-04
2.519909142612035326e-04
2.487008016672244393e-04
2.514502028781532552e-04
2.510047175762361539e-04
2.657189843983701841e-04
2.675449513172530394e-04
2.561249297965735453e-04
2.545594410349714693e-04
2.528165677986402991e-04
2.525811482535770982e-04
2.537223244644938006e-04
2.500523391780733878e-04
2.429333918238719590e-04
2.441650883653693474e-04
2.505303096638027941e-04
2.559576958203510608e-04
2.631726140539154021e-04
2.638762711683202396e-04
2.576414160971979522e-04
2.569306441066755427e-04
2.577343025290522883e-04
2.478956369409213763e-04
2.531039876772874148e-04
2.635615752806096546e-04
2.613681938957510670e-04
2.648368960523574860e-04
2.603373910750227051e-04
2.544997359207468580e-04
2.531609829846071728e-04
2.490940447872831459e-04
2.561039389081326491e-04
2.641696755374242016e-04
2.644489152187288463e-04
2.582984899570554089e-04
2.496777900255138819e-04
2.522664949751526214e-04
2.552029155250356120e-04
2.611144422120680779e-04
2.594415139841966329e-04
2.561046905274887587e-04
2.507604443178343065e-04
2.462450536385475132e-04
2.549698842224134058e-04
2.554020827260866742e-04
2.615082449336316762e-04
2.686820977327987014e-04
2.619813811894295742e-04
2.557052385598799181e-04
2.548678783618099197e-04
2.533586336390365539e-04
2.503176083408081842e-04
2.588282118920253111e-04
2.567344176752030705e-04
2.468604187331804043e-04
2.550931211283527012e-04
2.543911763480011679e-04
2.508981192437976116e-04
2.553513109689872296e-04
2.565139031327418116e-04
2.563962325602531624e-04
2.598329429653991121e-04
2.545054498571027715e-04
2.526714313779820486e-04
2.564248491066598717e-04
2.546341411932499105e-04
2.529962622057121816e-04
2.547706138961408195e-04
2.680514102459699522e-04
2.634463721600336641e-04
2.570609583232711434e-04
2.652514460539995484e-04
2.671936095161336249e-04
2.576511681485056074e-04
2.528477425444999004e-04
2.622820412255336955e-04
2.608533052985285549e-04
2.597773813719921358e-04
2.653393996163548878e-04
2.634121124981357847e-04
2.539401034661380803e-04
2.547904954420862470e-04
2.551739514333557974e-04
2.503525095169648789e-04
2.543950757902527964e-04
2.519919559483108193e-04
2.548956110954178037e-04
2.642146396682899909e-04
2.561341377441041928e-04
2.483045740332374745e-04
2.608159749695127460e-04
2.681930659717254362e-04
2.572418842760642232e-04
2.500951772355630145e-04
2.597444721899123455e-04
2.638459568613451688e-04
2.536900551869934761e-04
2.501319207815369083e-04
2.590913361444591406e-04
2.621371990980340266e-04
2.543725256741198441e-04
2.570903700037083565e-04
2.550059810005294420e-04
2.511206179094545277e-04
2.593224707976799024e-04
2.556808264471948505e-04
2.572716036050445246e-04
2.616914013172616342e-04
2.617188125515476161e-04
2.599642641986598638e-04
2.496876847185802392e-04
2.574070960395659184e-04
2.619746329532256354e-04
2.528105138475324632e-04
2.582687505788598356e-04
2.613867632371613594e-04
2.527169899296095824e-04
2.533474792484935499e-04
2.532179389318806213e-04
2.543310727131182971e-04
2.638291950752233743e-04
2.607948979906583517e-04
2.564656486010948619e-04
2.528631653260697641e-04
2.521361765168979676e-04
2.607205338344658198e-04
2.616251699318418488e-04
2.592560783585021677e-04
2.649048826499540450e-04
2.622585743562474265e-04
2.539050894093434975e-04
2.544879080804485281e-04
2.574094328562352317e-04
2.591505793685235180e-04
2.552066089742183923e-04
2.580265054633033872e-04
2.656095517188211664e-04
2.637409330460957816e-04
2.616367068862825141e-04
2.584972957006688682e-04
2.653157839318792807e-04
2.604609349911649594e-04
2.578846296707919608e-04
2.609050725117425650e-04
2.505881181252228671e-04
2.570337339681429806e-04
2.637736287152437362e-04
2.607392301501406566e-04
2.607160122018786969e-04
2.648264700983962608e-04
2.585753445564642353e-04
2.612219507858823289e-04
2.666302434740399339e-04
2.585685762260635364e-04
2.507751100376141764e-04
2.570620509268225595e-04
2.627029770630872501e-04
2.603285622480829898e-04
2.629032381320228762e-04
2.627248112504390999e-04
2.591439464499933920e-04
2.612405975255494245e-04
2.670074806548382372e-04
2.669184998609719990e-04
2.680545696160436695e-04
2.591611404341330124e-04
2.605132031100688343e-04
2.700590052764227558e-04
2.714505959557927017e-04
2.670086474303797635e-04
2.684596081724120340e-04
2.725482322260021611e-04
2.709834259961747273e-04
2.739109521663951391e-04
2.666482785126760555e-04
2.563854326236566041e-04
2.662846919663110060e-04
2.847500771999108616e-04
2.821488203310937672e-04
2.667189947593753396e-04
2.651389596343686002e-04
2.635555453160460149e-04
2.567271484820541770e-04
2.617571656521716617e-04
2.584365095615609323e-04
2.530139926915371648e-04
2.634184133199240943e-04
2.686283507239503468e-04
2.714898696746417383e-04
2.720269442954370109e-04
2.661764970486796343e-04
2.659775107580780620e-04
2.700283432501019635e-04
2.769981659272685408e-04
2.797127663375526007e-04
2.752671642804051895e-04
2.654852368078089138e-04
2.630585223252444047e-04
2.760831138363210044e-04
2.708929922230693941e-04
2.694942852485468477e-04
2.782930728258627855e-04
2.754545295743111703e-04
2.773808614017545904e-04
2.764875329189631472e-04
2.713104748494543834e-04
2.743664906092729968e-04
2.739329432123247107e-04
2.792026146058632064e-04
2.855761493425892439e-04
2.696603630887906044e-04
2.659806828427670558e-04
2.678467942485190825e-04
2.611208315561895144e-04
2.692126715487535736e-04
2.701389490508838954e-04
2.734530064086093735e-04
2.747552379734762192e-04
2.640309324696542845e-04
2.703079208967144203e-04
2.787342289913025280e-04
2.769401307452786323e-04
2.782325677036930848e-04
2.823058468222601025e-04
2.780122732056999326e-04
2.708163293348676490e-04
2.708026782930033076e-04
2.788081165032449491e-04
2.729529052990153025e-04
2.667306838762170109e-04
2.730372442781128285e-04
2.789155900807184139e-04
2.907800831872319825e-04
2.800122474932436743e-04
2.728998274890229994e-04
2.824165842267669681e-04
2.723116061437605797e-04
2.657118844294755833e-04
2.618687015854013816e-04
2.635483223590021811e-04
2.762310167659265837e-04
2.732580632970436777e-04
2.717478501579802816e-04
2.715511378926988083e-04
2.654046419007345605e-04
2.675799464872744547e-04
2.618323635539376967e-04
2.642992588572239164e-04
2.770059994421601984e-04
2.732818379630477476e-04
2.656209734309407204e-04
2.750515628676623706e-04
2.798558547430396622e-04
2.728681278207834211e-04
2.680889562298184028e-04
2.707542118415555855e-04
2.669929233182926124e-04
2.610349258156364973e-04
2.596279327897198274e-04
2.523019267884675531e-04
2.596617999721837714e-04
2.623737856806246079e-04
2.674951293455609812e-04
2.720232946497306474e-04
2.696611093609661163e-04
2.630642882763014039e-04
2.553270275831091536e-04
2.574007840930884398e-04
2.528108133785025315e-04
2.493629007335196063e-04
2.533230748812516039e-04
2.631587272950749036e-04
2.662142774358297040e-04
2.619304421890868953e-04
2.585853681760420407e-04
2.591221306600898747e-04
2.590883306689553082e-04
2.561349903447062912e-04
2.504229769369899997e-04
2.459993443561100338e-04
2.513375835224511390e-04
2.578912236713677784e-04
2.562564589704768121e-04
2.418381910583044560e-04
2.462962968325689019e-04
2.554390350986980281e-04
2.516233782249568604e-04
2.484231468547634875e-04
2.483856437260764053e-04
2.540073830970193268e-04
2.456107146592744687e-04
2.376862729575247477e-04
2.408565885808617419e-04
2.503707362283044799e-04
2.478171512034463048e-04
2.366335608705834933e-04
2.329303515694103647e-04
2.347435652785445257e-04
2.341966375912382344e-04
2.348373604273398850e-04
2.300342542307584615e-04
2.368412814675007329e-04
2.483766919282952268e-04
2.422629571006420189e-04
2.387479442414041785e-04
2.437418301673419433e-04
2.412495716176041825e-04
2.362456749913909319e-04
2.376104646605768850e-04
2.277419490235952780e-04
2.250331239851832026e-04
2.326076392260082977e-04
2.372808591650459704e-04
2.394503261150538452e-04
2.299523738838817370e-04
2.310092528687988271e-04
2.332523683827727003e-04
2.255986612381796666e-04
2.304394604489301036e-04
2.278381258629575442e-04
2.208846294435047998e-04
2.139188919820858028e-04
2.124233029812483485e-04
2.194138124241425353e-04
2.207416533143718865e-04
2.161351612732265474e-04
2.167062922136233293e-04
2.170512203455388046e-04
2.146310561112185484e-04
2.114033652315983644e-04
2.091134210417146787e-04
2.094236757204189132e-04
2.025186373738086540e-04
2.003407186762510206e-04
2.064693778571670012e-04
2.091165312750394728e-04
1.989957763757721444e-04
2.007506108696901462e-04
2.060136375845846100e-04
1.949468702050074858e-04
1.900549992190535482e-04
1.879726154702470147e-04
1.895842095709586970e-04
1.914307333563797209e-04
1.928695963992308360e-04
1.924731988406154666e-04
1.860929958284626121e-04
1.868888065313058157e-04
1.873139336859185793e-04
1.850313483873636331e-04
1.832521427320980996e-04
1.812972708994368574e-04
1.871051148180799485e-04
1.867405955252101095e-04
1.718660027074679956e-04
1.681430210348734884e-04
1.710628058887797098e-04
1.732924976553247933e-04
1.729857533525990920e-04
1.685081943943666453e-04
1.668922166509646658e-04
1.702772327064684980e-04
1.741171309984427791e-04
1.697832072058144204e-04
1.626951033248041976e-04
1.660784455445398790e-04
1.664913666369794863e-04
1.565137338039570755e-04
1.569796337963430338e-04
1.581957839073259325e-04
1.563929120118778728e-04
1.513805206357874973e-04
1.488732326352140939e-04
1.518912240604030435e-04
1.481902355024029003e-04
1.438808605260859740e-04
1.415722184915451070e-04
1.429923517233884132e-04
1.392666929459670231e-04
1.387590483800121995e-04
1.420429388539012721e-04
1.386956007378277683e-04
1.370573695823318328e-04
1.359564919095029964e-04
1.354040592858251030e-04
1.365525139207233497e-04
1.366183416758240800e-04
1.344279264323761049e-04
1.314541121592389874e-04
1.322248988972209670e-04
1.322510172051975851e-04
1.291786092231857902e-04
1.285936410608875678e-04
1.224722495995541217e-04
1.160994852420093351e-04
1.196375770598070905e-04
1.244037785565252471e-04
1.214812269247895717e-04
1.171137304139389961e-04
1.166777119059746491e-04
1.147333704034165846e-04
1.096073064325743795e-04
1.115326903011409443e-04
1.154796897143273686e-04
1.135687794978869949e-04
1.101459379202237562e-04
1.048188977052018665e-04
1.029310077713667149e-04
1.066253588497807721e-04
1.087941601127827756e-04
1.067309454832147269e-04
1.063129137036991352e-04
1.052907500301043385e-04
1.026043628946896491e-04
9.840985728931677832e-05
9.541261556492572013e-05
9.619452561830150886e-05
9.506995057456771618e-05
9.305270377710151330e-05
9.510469586019395952e-05
9.547025372426804185e-05
9.171398135763025752e-05
9.099157268207225225e-05
8.926416224917731418e-05
8.848751816780462515e-05
8.877418017390062085e-05
8.616536740830701090e-05
8.542177090792219582e-05
8.573784705134532074e-05
8.531178869539409273e-05
8.397717246159624549e-05
8.226467700224642866e-05
8.049070344251986096e-05
7.865322273275629126e-05
7.763814171196875644e-05
7.686735200318844615e-05
7.962615060669929836e-05
7.984219165327799059e-05
7.616097694141116660e-05
7.326676716001255800e-05
7.260224290725172036e-05
7.257833433992522034e-05
7.011158355939544739e-05
6.849887364995758802e-05
6.796271142113692338e-05
6.828578881715145093e-05
6.850313194067478035e-05
6.843115863919774840e-05
6.519508938294066660e-05
6.309944519985915602e-05
6.459895638069396639e-05
6.343626016047707158e-05
6.313257630194265494e-05
6.371419023175711152e-05
5.974563098494187940e-05
5.657199001108597307e-05
5.697859773734963656e-05
5.618265022998884887e-05
5.587381752232433070e-05
5.469963089436827487e-05
5.297364216525384987e-05
5.201894255713348755e-05
5.119061965723202307e-05
5.293876133724679346e-05
5.600684981402217718e-05
5.605580585369478674e-05
5.355463091317921978e-05
5.186635176460372044e-05
5.044569924862745439e-05
5.078090945934524044e-05
5.140917117322757170e-05
5.156073650669548952e-05
4.958197916646361398e-05
4.713777476903281726e-05
4.563734137779266927e-05
4.535398650179833856e-05
4.553044009532337662e-05
4.547040164563718307e-05
4.552000710166579056e-05
4.500627535377367945e-05
4.528546306672966636e-05
4.461517897079520715e-05
4.401810156315638797e-05
4.276396915075350878e-05
4.153717445459162715e-05
4.063533423800578891e-05
4.154920510939102431e-05
4.183174712761071417e-05
3.995487381101060662e-05
3.951224694777183275e-05
3.931194001845487762e-05
3.787186118109439631e-05
3.720562153523237321e-05
3.831852477259634385e-05
3.791119650564332407e-05
3.720282732793029240e-05
3.755459457199938905e-05
3.762484992537557346e-05
3.628418625511456929e-05
3.448635441912702339e-05
3.472291409328152689e-05
3.568279222829579082e-05
3.447623690240766400e-05
3.233281737038584718e-05
3.156418951013070350e-05
3.140712619094204706e-05
3.174117728650680464e-05
3.095259417925699580e-05
3.107138846159380557e-05
3.181269089888755263e-05
2.994085415969429699e-05
3.007424266612805736e-05
3.056596636001822733e-05
2.988654172205937659e-05
2.840926159165529111e-05
2.755638456216179328e-05
2.822733273867912804e-05
2.757595066050080323e-05
2.684923408650373444e-05
2.663046660021534139e-05
2.734600577991705409e-05
2.690033646693553064e-05
2.628692420913143822e-05
2.630889081808841939e-05
2.495785936065783830e-05
2.511113020844963422e-05
2.556035977525413655e-05
2.518765118529239631e-05
2.437889314089047193e-05
2.363567626901219465e-05
2.373005672566193641e-05
2.391029096969806629e-05
2.355057521590541117e-05
2.299020745370518326e-05
2.164377538753990723e-05
2.090546275713799215e-05
2.144343791978521011e-05
2.149028573378870680e-05
2.174094277617961908e-05
2.118059768113804146e-05
2.081505354426083535e-05
2.059588476454183833e-05
2.038397289864880748e-05
2.042973616453365335e-05
2.010959618527310264e-05
1.950359321390455895e-05
1.879454511803344910e-05
1.934967990493141474e-05
1.925534118666409015e-05
1.856026322529714836e-05
1.820788566819541630e-05
1.785076155279570245e-05
1.766899385664021576e-05
1.731868547472038069e-05
1.690314950153568724e-05
1.744259593737502602e-05
1.776098869629258418e-05
1.732933596613660403e-05
1.704626581750491184e-05
1.616456122381517248e-05
1.556564542646428578e-05
1.505680540907973716e-05
1.505260283966735473e-05
1.591903776170198326e-05
1.586803163841577898e-05
1.519550508285384991e-05
1.478007291546289531e-05
1.471084751138814937e-05
1.483320510965034377e-05
1.426122716870770473e-05
1.387827502919146811e-05
1.368675325712444792e-05
1.433258555438283826e-05
1.431173313085996230e-05
1.353236378691114143e-05
1.365172268052027325e-05
1.373331034660601261e-05
1.358949911721112143e-05
1.321181801875423139e-05
1.276595211081413542e-05
1.218922366983566016e-05
1.242536164175783419e-05
1.268186143218230980e-05
1.250888909543680953e-05
1.231084343675284919e-05
1.164319739433198127e-05
1.122642450969524259e-05
1.143367739462606773e-05
1.137179130707194277e-05
1.084683761161930837e-05
1.078437730985328341e-05
1.123414672337136711e-05
1.081189714789996288e-05
1.017879882149291105e-05
1.028546666008491400e-05
1.046429567152681128e-05
1.030956328117389209e-05
1.016130719665611667e-05
1.007306738108498822e-05
9.754372759226163849e-06
9.739388521953502081e-06
9.856425350613853283e-06
9.448766380010173370e-06
9.003732541644441371e-06
9.055355501620971701e-06
9.023593038251345844e-06
8.531912839287093440e-06
8.599692818743825376e-06
8.827390816781227067e-06
8.940309374755723743e-06
8.746013571156072583e-06
8.227055586376856824e-06
7.932410707893676981e-06
8.037540948957095995e-06
8.171456162794361511e-06
7.781826938318814590e-06
7.626998558047945507e-06
7.567549663603484101e-06
7.690186795964407292e-06
7.791056025323542735e-06
7.433514012766219722e-06
6.985594574045645429e-06
7.009555634080360113e-06
7.324275948989092981e-06
7.280206979750246933e-06
7.112223728756685825e-06
6.920361664991922709e-06
6.646495705907571030e-06
6.365533778715750256e-06
6.473489599191633589e-06
6.632922778864285199e-06
6.456991033104151329e-06
6.545826500811867594e-06
6.551112685038424811e-06
6.207326658841377081e-06
5.939863321974152173e-06
5.862377559910299104e-06
5.784769133867418300e-06
5.537882058079613351e-06
5.459656598944802474e-06
5.478082905490638162e-06
5.505351727115677343e-06
5.407751461544981977e-06
5.104319231679353854e-06
5.229564062116855132e-06
5.233847977645499720e-06
5.085485471606233525e-06
4.850221500704509720e-06
4.758726504108229073e-06
4.798421705136700047e-06
4.507721089844281579e-06
4.499809909026052978e-06
4.653437645616417499e-06
4.541842101923705962e-06
4.401216622628239938e-06
4.407527803243835268e-06
4.340685731705436797e-06
4.234917451734308728e-06
4.117248238378552589e-06
3.967751291740443977e-06
3.971840342471582886e-06
3.820044498871975643e-06
3.679160153715512498e-06
3.757043238733595460e-06
3.674403868385037013e-06
3.609540177070225246e-06
3.632611282196319169e-06
3.502917096474805725e-06
3.340425052045208748e-06
3.283672336021667551e-06
3.239796630192701416e-06
3.281000477710100696e-06
3.218640231545744511e-06
3.157738189519889129e-06
3.161644425117829950e-06
3.089574167540414245e-06
3.006836591792811846e-06
2.982514523085828670e-06
3.032436534681450435e-06
2.890459638725931396e-06
2.856338104718054205e-06
2.940328005843115719e-06
2.963962827098627521e-06
2.858964532094003876e-06
2.639318250338580037e-06
2.608153842305125334e-06
2.610679174445214807e-06
2.556480530993045224e-06
2.506763868209926618e-06
2.460071215730644524e-06
2.457705015127078525e-06
2.471735843715984336e-06
2.417585931513398787e-06
2.369310222022672468e-06
2.335660622869635199e-06
2.258714244809412055e-06
2.247174482429348114e-06
2.200843363454052040e-06
2.051014993149646158e-06
2.067427842130444647e-06
2.090379567112317865e-06
2.017703520053901185e-06
1.963933680349604954e-06
1.977754030415478388e-06
1.981678723339311678e-06
1.909203018918942245e-06
1.878017841571651188e-06
1.864563082912161547e-06
1.816990973051160475e-06
1.741926436084672137e-06
1.681696105283668670e-06
1.644232098179561919e-06
1.645475158853382147e-06
1.586841737113381807e-06
1.527638981532395196e-06
1.547048395996593635e-06
1.508438231771281006e-06
1.442507874989344364e-06
1.443581671989982608e-06
1.407891903935081450e-06
1.343005615927276648e-06
1.333991975441395500e-06
1.338739596717596201e-06
1.277479273652981654e-06
1.227105941269933440e-06
1.221584771272194044e-06
1.198858038676039130e-06
1.184515817093542866e-06
1.166702735180841382e-06
1.125677007859403229e-06
1.085154328399949187e-06
1.051412237055980650e-06
1.016387194330252902e-06
1.022055838138925922e-06
1.011704335076534233e-06
9.662206483158148584e-07
9.514744966338622166e-07
9.367211968754341575e-07
9.039425857963138187e-07
8.831344308534868322e-07
8.790527518137875395e-07
8.766115655286747920e-07
8.716451460092580910e-07
8.401901930202488719e-07
8.235914848022547241e-07
8.372470923129746993e-07
8.248011594635179183e-07
8.277722320485187918e-07
8.327882240448751150e-07
7.800651496164038241e-07
7.511068841970240787e-07
7.737888082377790489e-07
7.583724105931207274e-07
7.226674591287470948e-07
7.036837031207264391e-07
6.898530205079876777e-07
6.848664841346362792e-07
6.760245834841922920e-07
6.639316916451962023e-07
6.714827874359215621e-07
6.632156630249838947e-07
6.390098859209078876e-07
6.135231278385296545e-07
6.293864886101403497e-07
6.348245193646688040e-07
6.218516285155534880e-07
6.076730045318121035e-07
5.619897618542025501e-07
5.643401470689530216e-07
5.678483861818462883e-07
5.305969825991665536e-07
5.288713741535046625e-07
5.479588691536989636e-07
5.376515508591077837e-07
5.202342165037538278e-07
5.129098605282718705e-07
4.972044168989733353e-07
4.788208386321060309e-07
4.748152930459641216e-07
4.717059863765269810e-07
4.804618093072771363e-07
4.648153126068384813e-07
4.498304074142384910e-07
4.585788122693449358e-07
4.465947145695050154e-07
4.268652068743380972e-07
4.187684096517580075e-07
4.287787570314895578e-07
4.294611183665682925e-07
4.131424050096943397e-07
4.056405995509197319e-07
4.011872107243903042e-07
4.028793715044431791e-07
4.117972141591019309e-07
4.048567293743618611e-07
3.841091290493754894e-07
3.667524849942603855e-07
3.701588193939732661e-07
3.933977636085932260e-07
3.764802053676972103e-07
3.522510867200515016e-07
3.557943589827756593e-07
3.501519370974543508e-07
3.538850524136419741e-07
3.511683232017163886e-07
3.460317645070881079e-07
3.407237240497510151e-07
3.367659000687248857e-07
3.329727978514947244e-07
3.270082187189348401e-07
3.210146460425413886e-07
3.252208868558259775e-07
3.241426375668216101e-07
3.042653618831308091e-07
2.950630147476406960e-07
2.923636681907975297e-07
2.966138328752662869e-07
2.925397243872490134e-07
2.895785918053235631e-07
2.976532853042834838e-07
2.868233805408816257e-07
2.757293109263815973e-07
2.770339605331186243e-07
2.789311546072828399e-07
2.747306505031511772e-07
2.613453685573240419e-07
2.509941627119706415e-07
2.490799110401655603e-07
2.549945655549802470e-07
2.525639765825707884e-07
2.415316880186406557e-07
2.446483333104913072e-07
2.488345138963941079e-07
2.381567033844577075e-07
2.361310933668000790e-07
2.308688486712122856e-07
2.213044216600854431e-07
2.231231878072775839e-07
2.216584125610085798e-07
2.144989823947977237e-07
2.077686440345564212e-07
2.121108984413122254e-07
2.100342315746340376e-07
2.042727919136571195e-07
1.995663234073129009e-07
2.001230544663265333e-07
2.084657917381816348e-07
2.028472842008045798e-07
1.919104709601032035e-07
1.922538939204058838e-07
1.926849386255687399e-07
1.906099829031046739e-07
1.849641090902915808e-07
1.826565373625523165e-07
1.797434876448983447e-07
1.715513325752142630e-07
1.642162663047951495e-07
1.631508868629143515e-07
1.644116134752490134e-07
1.599906318828993444e-07
1.572571635882982356e-07
1.521062489387163215e-07
1.524433176487618795e-07
1.525403731221285103e-07
1.436962899850841848e-07
1.391816876195648545e-07
1.357874046643059772e-07
1.390033538823005941e-07
1.433552090238842043e-07
1.354189445386462359e-07
1.268470433802706454e-07
1.250568163849797042e-07
1.254733111977558470e-07
1.219145796593750195e-07
1.164172745273002616e-07
1.148333137737225274e-07
1.175849377987839788e-07
1.179623226219588077e-07
1.118055344265956294e-07
1.073338398110391409e-07
1.064443279248089999e-07
1.031841735880624025e-07
9.780973542877430351e-08
9.591950990572480675e-08
9.640841889620629987e-08
9.484734025839885345e-08
9.260182216633391173e-08
9.043553610781350438e-08
8.746200493267259113e-08
8.465865880088121305e-08
8.512380308514049791e-08
8.600948353346507369e-08
8.119503627652755579e-08
7.593040344216681404e-08
7.358211480032771598e-08
7.065087104819950697e-08
7.076771806320838934e-08
6.903127193472161777e-08
6.797455876202692718e-08
7.014248472470000453e-08
6.988227759409343990e-08
6.632069146811204976e-08
6.378418431082165467e-08
6.418434474354078558e-08
6.262366704250403573e-08
5.975027858346088941e-08
5.869788679687964732e-08
5.814653029768773105e-08
5.712127917129301655e-08
5.778467493187737182e-08
5.595300789102753784e-08
5.288237011592284017e-08
5.092981978412345158e-08
5.088948458755210198e-08
4.944573933765485245e-08
4.719343159069874087e-08
4.592581269034356826e-08
4.376336179196865102e-08
4.186054213472900072e-08
4.263547458563268673e-08
4.333840610456360120e-08
4.119075203653878623e-08
4.105045887975715931e-08
3.999661562366199174e-08
3.801171579610962589e-08
3.863263863657608027e-08
3.865604196698770384e-08
3.731005447977420359e-08
3.557805816642901848e-08
3.400823068416490594e-08
3.199546319771662918e-08
3.151495327710718889e-08
3.136680919342744549e-08
3.061101374065633872e-08
2.976932837284650488e-08
2.750013370480305998e-08
2.652735638984904237e-08
2.617663868110934454e-08
2.464590737635951366e-08
2.348440357919863767e-08
2.237258572790032545e-08
2.105835346714987943e-08
2.083122351542335807e-08
2.038823883993926147e-08
1.892898474342186394e-08
1.885964533720884635e-08
1.906103012208625415e-08
1.825362863832943855e-08
1.723494491534145325e-08
1.633602657365256707e-08
1.614868459230002707e-08
1.634724536596578890e-08
1.609618557798999803e-08
1.504491048527679024e-08
1.448535947644420477e-08
1.395071996975494036e-08
1.248580474088777993e-08
1.215187551688887437e-08
1.215645765490752784e-08
1.177401943685666139e-08
1.140876325129375143e-08
1.087555560134388050e-08
1.057450513156708471e-08
1.002984316573109419e-08
9.645390628527767028e-09
9.255914373285250340e-09
8.693252533941925323e-09
8.324958975089439574e-09
8.008370201061062815e-09
7.456721419887976987e-09
6.963067828599257807e-09
6.783878673379955540e-09
6.424702833374835218e-09
6.183307073948771439e-09
5.850727417892947852e-09
5.509504829561215280e-09
5.163707370196968885e-09
4.800630311185098905e-09
4.635412868520438982e-09
4.376908902045613515e-09
3.995285356738631337e-09
3.714331962304441205e-09
3.521613138100814954e-09
3.313868640867212839e-09
3.234081508939180536e-09
3.057346180652842720e-09
2.793907315407207837e-09
2.598563224373084739e-09
2.574134857888563812e-09
2.561091713424193825e-09
2.432346022600309500e-09
2.288164675266911256e-09
2.126865213960428774e-09
2.035890090569263501e-09
1.952647062970270343e-09
1.827461546804328833e-09
1.745572808825465680e-09
1.637165954534188661e-09
1.467352097980660376e-09
1.371484858189772969e-09
1.335514613136747397e-09
1.282339418444802676e-09
1.189349104559650274e-09
1.089898877826238321e-09
1.073192283820533543e-09
1.045327992721513022e-09
9.131356971666260774e-10
8.130108923855439109e-10
8.016616578451938347e-10
7.741417971043307382e-10
7.022263781617795490e-10
6.436313813138634152e-10
6.152413930343535953e-10
5.854455739948469452e-10
5.329616623403110256e-10
4.937111109740530716e-10
4.573071054391773530e-10
4.125186823986965471e-10
3.907139697370991940e-10
3.550090853415253545e-10
3.209717089627658626e-10
3.223829670496400805e-10
2.990272095445920743e-10
2.671012846576500285e-10
2.574518234384763961e-10
2.409939628474807225e-10
2.169190424862209922e-10
1.953160321922002630e-10
1.843033626035172449e-10
1.703054617416603362e-10
1.535279057245131111e-10
1.446830811766930939e-10
1.365502170830243237e-10
1.224800687321089324e-10
1.096286570556852114e-10
1.063414758288506091e-10
1.012297658858035834e-10
9.116480773180202317e-11
8.070101548464629797e-11
7.253281762074062827e-11
6.497525935996190089e-11
5.827455276047975383e-11
5.301933668258872361e-11
4.781907706781730697e-11
4.006393075221998893e-11
3.319238170567832889e-11
3.027378961211794330e-11
2.705638224593711699e-11
2.389367358865754310e-11
2.152791180293787283e-11
1.817565309395481563e-11
1.520110877078716363e-11
1.330383985666763665e-11
1.188352821088801333e-11
1.050459116366296711e-11
8.857368153424623050e-12
7.362127541384868333e-12
6.043517470858877619e-12
5.023062066660182696e-12
4.312120639374769287e-12
3.850162640248230575e-12
3.287426859196186980e-12
2.719825869959170006e-12
2.269217865701014766e-12
1.818363920629392701e-12
1.509442628124932631e-12
1.286132063564696430e-12
1.020891975330543911e-12
8.055904392105610933e-13
6.403462742252363680e-13
4.735154827969204422e-13
3.416007828311865129e-13
2.744156533989161049e-13
2.216518769440662820e-13
1.587544142845183799e-13
1.113453096320510767e-13
8.543000052218007242e-14
6.014303285434954364e-14
3.327121155421125293e-14
2.069726744298671814e-14
1.408517439063873364e-14
8.623150010989538942e-15
4.152064909655561012e-15
1.768628757072854631e-15
7.543475040443102742e-16
1.695146845139156070e-16
2.912030518969370842e-17


==> anc/Fig06_omgL_L12.txt <==
2.991844100150508057e-01
5.881781304219544371e-01
8.706333496861440313e-01
1.147229201532107723e+00
1.422337260199538767e+00
1.698982929857977497e+00
1.984676414980205417e+00
2.270901999479029598e+00
2.554078044890000232e+00
2.834596560148758826e+00
3.114516601875322976e+00
3.400149205518546047e+00
3.700170978005743017e+00
4.000811751255658244e+00
4.284101871423334096e+00
4.564789745866601578e+00
4.855465643499213613e+00
5.143562277929891735e+00
5.421753383595542708e+00
5.696861190631520522e+00
5.974885512040041036e+00
6.260904717426357458e+00
6.550180827640517123e+00
6.831639192420992046e+00
7.099890750975872855e+00
7.363460138652948572e+00
7.632314624450522444e+00
7.908219975114540112e+00
8.189945282227061085e+00
8.471024943935953289e+00
8.751317621922828138e+00
9.035227096987258122e+00
9.319081152877817686e+00
9.598901740620245704e+00
9.866293778516359581e+00
1.012283803050767972e+01
1.038189540685267609e+01
1.065209923841720929e+01
1.093488695666319188e+01
1.122464558126148759e+01
1.151881164149676096e+01
1.181856835524146909e+01
1.212761381285594453e+01
1.243543113741167971e+01
1.273209513766684964e+01
1.302689933985891813e+01
1.331787215558192017e+01
1.359505346049727059e+01
1.385847319725344917e+01
1.411958252395537983e+01
1.437865602313268454e+01
1.462851391092592124e+01
1.487864854764656641e+01
1.514869130791492680e+01
1.543842055487914244e+01
1.572658878422400264e+01
1.600270971715769974e+01
1.627852091255097022e+01
1.655246043618563334e+01
1.681174088947776113e+01
1.705983982122168285e+01
1.731968559173091293e+01
1.760420957050149227e+01
1.789633150660211669e+01
1.818006359125485716e+01
1.845104969296166431e+01
1.871197603605742898e+01
1.897373707531015796e+01
1.924357936483046316e+01
1.951055547204759932e+01
1.976861855128719014e+01
2.002482289539064908e+01
2.029015301297722118e+01
2.056507680460496346e+01
2.084956211512604796e+01
2.113578241756912490e+01
2.140542714989724971e+01
2.166224718965002083e+01
2.191386538697396702e+01
2.217228237171424610e+01
2.244959902290919729e+01
2.274014556440763357e+01
2.302353910390016267e+01
2.328579578434003849e+01
2.354126799730680730e+01
2.380177962519282175e+01
2.407263807934165456e+01
2.434920217718457991e+01
2.462526477385546286e+01
2.490447993698405327e+01
2.518289164046064599e+01
2.545362812295311272e+01
2.571882517439854965e+01
2.598505755349849267e+01
2.625409755132330503e+01
2.652781180905562763e+01
2.681056215035224355e+01
2.708741151938086489e+01
2.734877756675690108e+01
2.761727163280924557e+01
2.790057868054582002e+01
2.817993080117601323e+01
2.845128764589617276e+01
2.872168961971882695e+01
2.899550413944488980e+01
2.927396022787496577e+01
2.955720126430834682e+01
2.983610446226052915e+01
3.010609301073792210e+01
3.037174644496418097e+01
3.063321957433198861e+01
3.089069626794414347e+01
3.114203849899364229e+01
3.140981799175857248e+01
3.170523433666890156e+01
3.199862279476354132e+01
3.227201719388997958e+01
3.254205887370653727e+01
3.281224886799608953e+01
3.307975170100095852e+01
3.335896058942632436e+01
3.364904633060057648e+01
3.393650620118296501e+01
3.421596035200065700e+01
3.449664838689926682e+01
3.478407522660369011e+01
3.507705048545400928e+01
3.536487738348619558e+01
3.563753348807959753e+01
3.590732380110652144e+01
3.618868344739390608e+01
3.647053802955092294e+01
3.674015777002492911e+01
3.700531331983621897e+01
3.727800007678896321e+01
3.755961029581809640e+01
3.784252587565586623e+01
3.812742987275645845e+01
3.841337368123858198e+01
3.869641922687989677e+01
3.898095976593364753e+01
3.927761145659567887e+01
3.958583159196621182e+01
3.988616418927924201e+01
4.016674434205381061e+01
4.044736773689945153e+01
4.074306105225160479e+01
4.105029323089658533e+01
4.136514429367527867e+01
4.169611267744386396e+01
4.202833683826555244e+01
4.233929589037742858e+01
4.264287458485380000e+01
4.295121374162590655e+01
4.325651094163789878e+01
4.355471156533667454e+01
4.385393672707316171e+01
4.415395034901904836e+01
4.447694424227953647e+01
4.482862037877613659e+01
4.516603733728364034e+01
4.548529683167641480e+01
4.581804894738890965e+01
4.617145575678051728e+01
4.653421226702018743e+01
4.689901837787466121e+01
4.726104383807791010e+01
4.762307884462059349e+01
4.797965384041781078e+01
4.832991718353201094e+01
4.869331843952168981e+01
4.907347615736522783e+01
4.946080120143592751e+01
4.984282114956465648e+01
5.021311223080736852e+01
5.058854208390729923e+01
5.099233190847234454e+01
5.142392514202676068e+01
5.186036357630625560e+01
5.229862609839794629e+01
5.276512580546268794e+01
5.322344253750382848e+01
5.364352089887802322e+01
5.406565267808592523e+01
5.450949762757457506e+01
5.496688121615262190e+01
5.543268321961974721e+01
5.589214949712238933e+01
5.633037746272562174e+01
5.678470556573216754e+01
5.727087068465925057e+01
5.779995296681451578e+01
5.834621787089344735e+01
5.889387873320498556e+01
5.948618611627794905e+01
6.009264781231980379e+01
6.071744180592159523e+01
6.137918551788284560e+01
6.209415779343169817e+01
6.288066860629479038e+01
6.365934228301092190e+01
6.446767826540269652e+01
6.540413905440658482e+01
6.644242908503426293e+01
6.750406553370788743e+01
6.861883639033315774e+01
6.980213932662738330e+01
7.104529495310875120e+01
7.246064398803049755e+01
7.417385172692202389e+01
7.636822438140994507e+01
7.977164016987750017e+01


==> anc/Fig06_omgL_L13.txt <==
1.118845527520122979e-01
2.175658715150093625e-01
3.199688116507448665e-01
4.206530017129412879e-01
5.218182030137562544e-01
6.225729609876888837e-01
7.229526672216791683e-01
8.234775109500119816e-01
9.241434918988432612e-01
1.024712271291301047e+00
1.125347993196686103e+00
1.225334819975370859e+00
1.324355577954950514e+00
1.423463977815631720e+00
1.522078152810166785e+00
1.619321617342833308e+00
1.715687323965928046e+00
1.813099770593794791e+00
1.911673056504536783e+00
2.011203805256168486e+00
2.112694390394419752e+00
2.214777974170076824e+00
2.316446743530500729e+00
2.417955614350958626e+00
2.519426498187027352e+00
2.620662555110742087e+00
2.721590005590054151e+00
2.823736446980795733e+00
2.927568813752444488e+00
3.031398754915086258e+00
3.133989992326244867e+00
3.236573045029507156e+00
3.340801666465216702e+00
3.446268304704854568e+00
3.550702885624799965e+00
3.652483861294478995e+00
3.751906836228336761e+00
3.849793080389421807e+00
3.948582374127675987e+00
4.049073909052395948e+00
4.149576257380851452e+00
4.248130616409072857e+00
4.346483264455780926e+00
4.447661493033539415e+00
4.551013512023313723e+00
4.655785484974646060e+00
4.759524028091806969e+00
4.859771329303783638e+00
4.958316208517747903e+00
5.057507687907171423e+00
5.157135346389084773e+00
5.255717999805236573e+00
5.353096757971195885e+00
5.449397871195071019e+00
5.546825192866998044e+00
5.646039133373260022e+00
5.746461818147053258e+00
5.848260954523778032e+00
5.948797285493061970e+00
6.048034559643800101e+00
6.146984547769577922e+00
6.245677804398304112e+00
6.342910796175175392e+00
6.438447394404808399e+00
6.534397777959637388e+00
6.629523159710360325e+00
6.722793034937657453e+00
6.816838663214136673e+00
6.912442910549310149e+00
7.009156793143866970e+00
7.107801198309656066e+00
7.208305629326734021e+00
7.308732130652226822e+00
7.409487893081646348e+00
7.512460489370106131e+00
7.617653508494541370e+00
7.723886184595708748e+00
7.829122725357470003e+00
7.931992061788085024e+00
8.035484710191397539e+00
8.140554250563322825e+00
8.244809827536794700e+00
8.348720332609111949e+00
8.451127271459411006e+00
8.551866474687562558e+00
8.652853745069091218e+00
8.753325053506694431e+00
8.852386464390864518e+00
8.950250699959127587e+00
9.047435873040392096e+00
9.143155589583694010e+00
9.238033364362719269e+00
9.334190536647948733e+00
9.430537145608150595e+00
9.527802045705573875e+00
9.626649042556346458e+00
9.726933016731983628e+00
9.830031775811507444e+00
9.936356482260821466e+00
1.004271369528208702e+01
1.014803500758726784e+01
1.025369749121507468e+01
1.035817830122349825e+01
1.046135721074474567e+01
1.056285178134955949e+01
1.066146502370721727e+01
1.075704407422534814e+01
1.085315127098451349e+01
1.095227348723080851e+01
1.105059321285173546e+01
1.114843673431338722e+01
1.124664784716765276e+01
1.134391659053201273e+01
1.144194827372561463e+01
1.154255232634161921e+01
1.164446905513537800e+01
1.174213345128837815e+01
1.183597439906769289e+01
1.193113030991258405e+01
1.202878477949661473e+01
1.212827662459478617e+01
1.222939076365513067e+01
1.232941632609219873e+01
1.242725961934134205e+01
1.252731465215839890e+01
1.262916531571999101e+01
1.273073903980584909e+01
1.283136124004421319e+01
1.293067097275526045e+01
1.302953607467208386e+01
1.312720977764228181e+01
1.322526012784298821e+01
1.332332400229292269e+01
1.342070415226074687e+01
1.351865429591467027e+01
1.361572718923961922e+01
1.371309418830288962e+01
1.381074735005245735e+01
1.390713916851214016e+01
1.400345749546293561e+01
1.409956388336250654e+01
1.419554678311189200e+01
1.429260814245332689e+01
1.439067386493341694e+01
1.448841712354317934e+01
1.458477198593940471e+01
1.468025695044226886e+01
1.477523846721007317e+01
1.486922695399392325e+01
1.496196598285052737e+01
1.505515087979162026e+01
1.515023252679463361e+01
1.524680753411091949e+01
1.534460089847680386e+01
1.544219373629594472e+01
1.553962883299699982e+01
1.563867721900452779e+01
1.574069867077740348e+01
1.584410063098217236e+01
1.594673359760411380e+01
1.604930288462017884e+01
1.615238033505837478e+01
1.625597500384957073e+01
1.636151515489976660e+01
1.646895443671913384e+01
1.657609949059975563e+01
1.668267971676822370e+01
1.678711610828024803e+01
1.688848048048245687e+01
1.698936522351663569e+01
1.709020483255481793e+01
1.718976078789403772e+01
1.728668855821508288e+01
1.738002172376386412e+01
1.747169328964339385e+01
1.756448257417816450e+01
1.765877672956380451e+01
1.775237988506876263e+01
1.784541584849433349e+01
1.794064643316883334e+01
1.803562531792982426e+01
1.813011792795202126e+01
1.822843894286973665e+01
1.832864102838618692e+01
1.842640842526641975e+01
1.852294703865036496e+01
1.862002918695407061e+01
1.871477477841513348e+01
1.880689632406034306e+01
1.890038878388466870e+01
1.899553462295753192e+01
1.909053237684626936e+01
1.918579308323938903e+01
1.928246056896105287e+01
1.937982181794963665e+01
1.947563397118438644e+01
1.957167411532389423e+01
1.966990122251258200e+01
1.976770554285029036e+01
1.986466555279166357e+01
1.996130315235592434e+01
2.005681549109684880e+01
2.015359391641786502e+01
2.025300402100886643e+01
2.035442388788790780e+01
2.045613525167693325e+01
2.055700556547943236e+01
2.065742574614200677e+01
2.075655266016065426e+01
2.085377561511260680e+01
2.094928663066140473e+01
2.104387673093674493e+01
2.113757968342409654e+01
2.123099571692346998e+01
2.132488183673075000e+01
2.141856845461385461e+01
2.151150825199576389e+01
2.160532901131758265e+01
2.170111913117960967e+01
2.179702903205458142e+01
2.189267340316137123e+01
2.198835207739874775e+01
2.208476360152757678e+01
2.218037189002177101e+01
2.227564478492256583e+01
2.237239834020450857e+01
2.246887043265545003e+01
2.256538608955075631e+01
2.266309974703675323e+01
2.276145697319585182e+01
2.285892119432080349e+01
2.295623932650549293e+01
2.305509035202727475e+01
2.315436742261809044e+01
2.325292817516528743e+01
2.335011336059497111e+01
2.344555932549022970e+01
2.354007690494571037e+01
2.363424674175599094e+01
2.372886963371053426e+01
2.382307443844499772e+01
2.391571982198856361e+01
2.400788668909266121e+01
2.410154552514447346e+01
2.419862264317981371e+01
2.429960426494560011e+01
2.440143163539531201e+01
2.450259247600412849e+01
2.460201446419662119e+01
2.470076859263215852e+01
2.480091615322811194e+01
2.490094128272550122e+01
2.499947472334739729e+01
2.509618981365509427e+01
2.519234378039642763e+01
2.528795256766269262e+01
2.538353105302912383e+01
2.548028477215094512e+01
2.557865652103373932e+01
2.567700448260141854e+01
2.577299719235816866e+01
2.586812606888075194e+01
2.596287399070454072e+01
2.605788344415991631e+01
2.615543739170637494e+01
2.625431843003298127e+01
2.635248651935499709e+01
2.644814900961213411e+01
2.654281062182183248e+01
2.663956486455151662e+01
2.673745734341833469e+01
2.683559522710127254e+01
2.693365027565851122e+01
2.703099599042193191e+01
2.712702667717838168e+01
2.722196769474516387e+01
2.731800268793545783e+01
2.741588304988200164e+01
2.751366218072153202e+01
2.761070363389047699e+01
2.770778144686722300e+01
2.780438594433336874e+01
2.790039771745153985e+01
2.799730261143676913e+01
2.809559737126990342e+01
2.819349643193095645e+01
2.829138890154949593e+01
2.838915890274179787e+01
2.848793963744810398e+01
2.858803893141013575e+01
2.868769352458120636e+01
2.878843218702263940e+01
2.889015772060794163e+01
2.899285794052947907e+01
2.909647094222770392e+01
2.920027928225448477e+01
2.930417865854327886e+01
2.940660689828071739e+01
2.950655373776412560e+01
2.960623366582572658e+01
2.970791067393160390e+01
2.980985027150617839e+01
2.991179747149130108e+01
3.001232665417582979e+01
3.011111645404904280e+01
3.021208892834679460e+01
3.031425631845372592e+01
3.041539077932393909e+01
3.051556880553382456e+01
3.061561338022809409e+01
3.071321425513858827e+01
3.080964678163048376e+01
3.090836517008527906e+01
3.100663166466189935e+01
3.110406236853651052e+01
3.120395442491127369e+01
3.130548103617753952e+01
3.140585517155617623e+01
3.150628789214039926e+01
3.160893864646662976e+01
3.171160162265627847e+01
3.181273180904293341e+01
3.191402002496720769e+01
3.201423116875287178e+01
3.211369720596539423e+01
3.221336712938591518e+01
3.231249362071004327e+01
3.241066593597960122e+01
3.250888208686187397e+01
3.260889193524440088e+01
3.270880133180387617e+01
3.280667612233695962e+01
3.290374930488526672e+01
3.299976700141730390e+01
3.309427665387197948e+01
3.318858296159759647e+01
3.328267851674375777e+01
3.337634672039920503e+01
3.346980327293181290e+01
3.356325129830226928e+01
3.365803505355899006e+01
3.375383825625104350e+01
3.385185581449180603e+01
3.395269770488904015e+01
3.405423471566380300e+01
3.415664558434396270e+01
3.426027245217619566e+01
3.436489879607375997e+01
3.446988816801846411e+01
3.457455722644839113e+01
3.467889764837817523e+01
3.478274419145854779e+01
3.488498523987566102e+01
3.498624766697682986e+01
3.508702175412506818e+01
3.518742783669335950e+01
3.528714295163071313e+01
3.538792485911699970e+01
3.548917797674317143e+01
3.558752079914255262e+01
3.568513953598921518e+01
3.578437312009133819e+01
3.588510114430800257e+01
3.598513049433861255e+01
3.608450868561497771e+01
3.618254483839618274e+01
3.627937521858743963e+01
3.637684930710479847e+01
3.647642474860142414e+01
3.657804054743586164e+01
3.667881769084052479e+01
3.677852698197570191e+01
3.687753172142921443e+01
3.697612746159701658e+01
3.707445229074729554e+01
3.717416826410787678e+01
3.727524412019642597e+01
3.737347365729891635e+01
3.746948759216738978e+01
3.756618378450585283e+01
3.766268183147387560e+01
3.775933368383827826e+01
3.785864052764055998e+01
3.795865449606512243e+01
3.805627278030141269e+01
3.815327226200617616e+01
3.825319514854726322e+01
3.835605926187005821e+01
3.845940755725786175e+01
3.856416769994579852e+01
3.867107069804292507e+01
3.877941743044962664e+01
3.889005875906727994e+01
3.900155203437506657e+01
3.911150219733570310e+01
3.922011675332027636e+01
3.932830524564050734e+01
3.943670022365042627e+01
3.954336091534022302e+01
3.964726186786108286e+01
3.974997972409368430e+01
3.985427145688999673e+01
3.995980029202582529e+01
4.006504923521081452e+01
4.016908687646485987e+01
4.027088579293172188e+01
4.037393944008146462e+01
4.047981388134247283e+01
4.058554804307011210e+01
4.068976633013061672e+01
4.079432215094808356e+01
4.089965346142204083e+01
4.100624268071803158e+01
4.111474772959303436e+01
4.122290797544133767e+01
4.132928064812124092e+01
4.143636366282591155e+01
4.154455634950210907e+01
4.165113837068759750e+01
4.175757295261411173e+01
4.186522110731907276e+01
4.197246507900245405e+01
4.207817902820238487e+01
4.218313006869937709e+01
4.228957586254040280e+01
4.239817523165222468e+01
4.250710803986565622e+01
4.261428511982732914e+01
4.271979811456075993e+01
4.282689076659303851e+01
4.293837952173138461e+01
4.305241247311693797e+01
4.316463766134203439e+01
4.327258384064037244e+01
4.337962500531931198e+01
4.348897825586884380e+01
4.360061856488501775e+01
4.371256884888136796e+01
4.382111986715369767e+01
4.392887876323960228e+01
4.404081230428036520e+01
4.415653719615001904e+01
4.427401109637643373e+01
4.439075182199644587e+01
4.450386777739619504e+01
4.461620844279095621e+01
4.473060036655236615e+01
4.484384889501113491e+01
4.495713948004212313e+01
4.507140039631656236e+01
4.518621853151797296e+01
4.530543779863823772e+01
4.542612734105657069e+01
4.554304012774881016e+01
4.565866006228680618e+01
4.577565562267654542e+01
4.589276463553576946e+01
4.600838686295047353e+01
4.612344443323607379e+01
4.623932883505724334e+01
4.635665485361024452e+01
4.647384478585474454e+01
4.658867608008576866e+01
4.670410833436967835e+01
4.682288181695921025e+01
4.694022818593531099e+01
4.705388542061275814e+01
4.716620255598267875e+01
4.727995242669924636e+01
4.739769786859282164e+01
4.751701334592401338e+01
4.763475889121625784e+01
4.775181781832104377e+01
4.787128734099353267e+01
4.799409856552021125e+01
4.811801238364301270e+01
4.824131905529139885e+01
4.836667417968007499e+01
4.849344951205232945e+01
4.861901972214315037e+01
4.874351923408725185e+01
4.886856649765456950e+01
4.899422887385757264e+01
4.911782366402799482e+01
4.923968695986417998e+01
4.936096613460237847e+01
4.948320152203964994e+01
4.960605125154311423e+01
4.972758586341802811e+01
4.984878135177709169e+01
4.997035537304753916e+01
5.009211039577668600e+01
5.021625679183669178e+01
5.034241307865570292e+01
5.046950210888537214e+01
5.059801747202961764e+01
5.072513041747901497e+01
5.085030788165632742e+01
5.097404102730153141e+01
5.109725947274839797e+01
5.122062471661160998e+01
5.134431001928899008e+01
5.147013092763516084e+01
5.159903341721153680e+01
5.173080284515862814e+01
5.186382794866175061e+01
5.199799822134605876e+01
5.213442537442089986e+01
5.227219723219636194e+01
5.240841298011566352e+01
5.254221918569479044e+01
5.267548888469682566e+01
5.280866945656882194e+01
5.293852740784073774e+01
5.306416944183521878e+01
5.318789137038984194e+01
5.331303711645795573e+01
5.344165035986669210e+01
5.357389866399702782e+01
5.371026936882520175e+01
5.384932327875605296e+01
5.399249283373025321e+01
5.414072480531479670e+01
5.429195326407768363e+01
5.444081320642183641e+01
5.458761592988934552e+01
5.473535394072249005e+01
5.488154501082419046e+01
5.502646495039413566e+01
5.516976375183510584e+01
5.531431610177001801e+01
5.546087381295564001e+01
5.560703627405769822e+01
5.575302221226228738e+01
5.589959039730117496e+01
5.604753643638628802e+01
5.619476224669287490e+01
5.634220158773114662e+01
5.649134049649641298e+01
5.664031723549511810e+01
5.678996270464129736e+01
5.694325218682628531e+01
5.710005474563701711e+01
5.726008697630523159e+01
5.742456146919047910e+01
5.758655773169270731e+01
5.774365749947888560e+01
5.790141071136610407e+01
5.805939906959085306e+01
5.821406416162989927e+01
5.837198278055213052e+01
5.853829337884677386e+01
5.871030914533760381e+01
5.888568366044017921e+01
5.906357383741787714e+01
5.924297083180313450e+01
5.941983781807774534e+01
5.959071211031658777e+01
5.976323775852100795e+01
5.994160102451091632e+01
6.012040662609290109e+01
6.030436479922865800e+01
6.049420356447907920e+01
6.067943720074435277e+01
6.085844800283622646e+01
6.103900552879905206e+01
6.122248853811882441e+01
6.140847661532114188e+01
6.159962160487481952e+01
6.179157350079017164e+01
6.197766962001742996e+01
6.216215554403608223e+01
6.235052610118184191e+01
6.254579402583537728e+01
6.275247845677836978e+01
6.296982176052223679e+01
6.319616296692591817e+01
6.342779570107065723e+01
6.365736709773769064e+01
6.388366632217460506e+01
6.410856708354572220e+01
6.433761019006837500e+01
6.456857778059870157e+01
6.479682435190191825e+01
6.502165791897556346e+01
6.524036802355824705e+01
6.545664458038103817e+01
6.567209940781884825e+01
6.588498558429775187e+01
6.610259464919261063e+01
6.632880207916392123e+01
6.655957399199333224e+01
6.679779717283479101e+01
6.704321741288647729e+01
6.729540906319698479e+01
6.754866130210474751e+01
6.779623481230643733e+01
6.804221638541410755e+01
6.829604998092766266e+01
6.856412544496066630e+01
6.884249426880744238e+01
6.912849055678145760e+01
6.941935893749629827e+01
6.971050060256479242e+01
7.000378431136168444e+01
7.030408438502274748e+01
7.061299010856500047e+01
7.091966221367680134e+01
7.122174677057793701e+01
7.153141995011313270e+01
7.184658997100709144e+01
7.216437531931464378e+01
7.249215673837134943e+01
7.284174188023048657e+01
7.322450821992147496e+01
7.363955802923682370e+01
7.405830989510205598e+01
7.445354897972414676e+01
7.484557336464962418e+01
7.527308972706079260e+01
7.573792739352288095e+01
7.623260485762841654e+01
7.675222831310901483e+01
7.728204502521266761e+01
7.784495988414562362e+01
7.847766910726618050e+01
7.914120430314355303e+01
7.978313971346861422e+01
8.046417474129205516e+01
8.123737015609475520e+01
8.205843088207625158e+01
8.287034618590678292e+01
8.367859975222245339e+01
8.456249800041857156e+01
8.559342656822468598e+01
8.674121666345435244e+01
8.806763802725571111e+01
8.965108401694874374e+01
9.169833536282403941e+01
9.504185395327210983e+01


==> anc/Fig06_omgL_L14.txt <==
5.152372947277573945e-02
1.011890833470101142e-01
1.511688215684138803e-01
2.018169004047345449e-01
2.527530487403663040e-01
3.029652828527665820e-01
3.527772814423824066e-01
4.026970644140457911e-01
4.527360264874272788e-01
5.030155244810922133e-01
5.533757645077669318e-01
6.033562149202743585e-01
6.530891057808465572e-01
7.026666623026169844e-01
7.516100152845383020e-01
8.005257668687522088e-01
8.502370137750460133e-01
9.004910683448434927e-01
9.510184763283122678e-01
1.001794379319579598e+00
1.052493487752540924e+00
1.102590725186975762e+00
1.152112461646388697e+00
1.201509441636278375e+00
1.251324672858617371e+00
1.301467989407349091e+00
1.351298770171243557e+00
1.400683450474438985e+00
1.450086422298214384e+00
1.499428806883489118e+00
1.548712819011569541e+00
1.598551341447138174e+00
1.648715020270587583e+00
1.698782538319585811e+00
1.748976988175340308e+00
1.799159053420377852e+00
1.848632434907711897e+00
1.897621737424184385e+00
1.946691584887305426e+00
1.995734303392515674e+00
2.044981740330578557e+00
2.095093540273707422e+00
2.145773092123584025e+00
2.196293939955449748e+00
2.246467390444704115e+00
2.296524156890567880e+00
2.346727288214828011e+00
2.396811981077120013e+00
2.446671420807989605e+00
2.496722679295483083e+00
2.546882782787866617e+00
2.596606169134610731e+00
2.646295095342591885e+00
2.696189485103149153e+00
2.746058201926615538e+00
2.796533681602422661e+00
2.847818182890609950e+00
2.899086196563795514e+00
2.949906146428939557e+00
3.000758491392747196e+00
3.051752570815252419e+00
3.102695046197439854e+00
3.153654237101207958e+00
3.204538197388417942e+00
3.255558371871723367e+00
3.306564305510105495e+00
3.357395998275076288e+00
3.408188448286312511e+00
3.458869081092498021e+00
3.509369820004073048e+00
3.559768690586856188e+00
3.610120725383571649e+00
3.660497347846978222e+00
3.710953769842930239e+00
3.761068616115451402e+00
3.810483091888749563e+00
3.859977284076081094e+00
3.909930852526900313e+00
3.960056758263418963e+00
4.010032196372801394e+00
4.059325106250408766e+00
4.108615115189750533e+00
4.158327102287414867e+00
4.208072442775855571e+00
4.257824402482214055e+00
4.307756622797296764e+00
4.357631301072379060e+00
4.407597067224094722e+00
4.457615327744454348e+00
4.507365634863695902e+00
4.557381267003512981e+00
4.607628141618187456e+00
4.657779193494651082e+00
4.708113941669437530e+00
4.758724482856426796e+00
4.809486110948566484e+00
4.860152297801457522e+00
4.910655488219656917e+00
4.961146352728802889e+00
5.011485831476051978e+00
5.061812719455208942e+00
5.111892182441684085e+00
5.161564973034631798e+00
5.211134218076006519e+00
5.260801982683908307e+00
5.310992556787790697e+00
5.361418039048863271e+00
5.411663172693031321e+00
5.462034092599608925e+00
5.512802102660705472e+00
5.563679146522341412e+00
5.614268626227604031e+00
5.664242574167690059e+00
5.713882022859209542e+00
5.763725254286740096e+00
5.813802591833400868e+00
5.864223117036305943e+00
5.914632033589938942e+00
5.964892337426692670e+00
6.015459167414897834e+00
6.066157198416904706e+00
6.116490100885455306e+00
6.166625167431252663e+00
6.216707646558919720e+00
6.266325278384382358e+00
6.315559349785713650e+00
6.365019341861302138e+00
6.414822212543322522e+00
6.464449583801441968e+00
6.513875206114625449e+00
6.563617439858039582e+00
6.613734286210792845e+00
6.663932828433228650e+00
6.714074857972942567e+00
6.764128737494867316e+00
6.813661165456533553e+00
6.863068518967374132e+00
6.912818151952720314e+00
6.962766796265588809e+00
7.012603238210276757e+00
7.062295057323751735e+00
7.112444250929407019e+00
7.162790716474372488e+00
7.213174428685585227e+00
7.263609901341986586e+00
7.313976785715293971e+00
7.364159722549269205e+00
7.414297974774928690e+00
7.464555258096696733e+00
7.514454706346316293e+00
7.564145196535475790e+00
7.614061643786040001e+00
7.663803046731540114e+00
7.713446774316086163e+00
7.763301568362224181e+00
7.813308666826038973e+00
7.863338046017331884e+00
7.913421177482669044e+00
7.963271730988592978e+00
8.012809608503115300e+00
8.062553086808904368e+00
8.112450762989809050e+00
8.162364810546437255e+00
8.212184683459838652e+00
8.262066421836207653e+00
8.312060234632347999e+00
8.362166196530093742e+00
8.412140917923313310e+00
8.462045900268343246e+00
8.511978905436532017e+00
8.561766841567216346e+00
8.611980778746270104e+00
8.662291750921582434e+00
8.712067557810645013e+00
8.761629126407832757e+00
8.811211171770043649e+00
8.860659252531753793e+00
8.909743332623117240e+00
8.958771498357195995e+00
9.007873500051248428e+00
9.057143925081419411e+00
9.106827907714313497e+00
9.156849664884202156e+00
9.207086339079307180e+00
9.257176274345738420e+00
9.306982569351344381e+00
9.356450889028945284e+00
9.406086394114918647e+00
9.456015231317753233e+00
9.505867719927493908e+00
9.555487258273872797e+00
9.604990504911103955e+00
9.654894853711375902e+00
9.705236928558532483e+00
9.755777113571689085e+00
9.806165517802176268e+00
9.856101603217513940e+00
9.906305720094220391e+00
9.957086056281731601e+00
1.000773199593457363e+01
1.005810667161762062e+01
1.010798866885941472e+01
1.015721661311914303e+01
1.020645048595351234e+01
1.025600051284926728e+01
1.030568874400422175e+01
1.035554012398961454e+01
1.040516975580351833e+01
1.045432949665011613e+01
1.050342349936276065e+01
1.055264700085863439e+01
1.060197829808280190e+01
1.065148880107378382e+01
1.070072887016080898e+01
1.074937695355289868e+01
1.079828603789640340e+01
1.084781646689326529e+01
1.089727857196890071e+01
1.094660629014857101e+01
1.099567500208304338e+01
1.104434314407640372e+01
1.109321968900674626e+01
1.114271610048039918e+01
1.119232259181437072e+01
1.124214377044597946e+01
1.129204040615952387e+01
1.134125510607147191e+01
1.139038959993031241e+01
1.144006632255588229e+01
1.149007548010715141e+01
1.154004850525679338e+01
1.158983757810186255e+01
1.163952208470857563e+01
1.168922218809280977e+01
1.173865048584393378e+01
1.178776363019978213e+01
1.183682815061216331e+01
1.188603818479255203e+01
1.193556417149198268e+01
1.198539032673323490e+01
1.203525184279384064e+01
1.208512080700410074e+01
1.213478527271474761e+01
1.218414412097847688e+01
1.223329407151068082e+01
1.228240565718841282e+01
1.233184454603649804e+01
1.238177551460685244e+01
1.243185318920281723e+01
1.248148796865354093e+01
1.253106861735831323e+01
1.258057363343210433e+01
1.262970977454524757e+01
1.267869372545917983e+01
1.272804582707464327e+01
1.277783854018653820e+01
1.282760049875985331e+01
1.287707437158532464e+01
1.292614111104593277e+01
1.297515122052101333e+01
1.302436789874875700e+01
1.307338935916180844e+01
1.312211506341572509e+01
1.317112865143325529e+01
1.322081479337180099e+01
1.327072847150931523e+01
1.332025281478254897e+01
1.336923448786371260e+01
1.341797116662254119e+01
1.346681325770169479e+01
1.351567407030232815e+01
1.356467987734785474e+01
1.361399296799478442e+01
1.366342913798292358e+01
1.371314398843781390e+01
1.376296493520138142e+01
1.381242471993012089e+01
1.386182596342122864e+01
1.391104412810821245e+01
1.395984120723385757e+01
1.400857825694079040e+01
1.405792268704661652e+01
1.410753789712574147e+01
1.415670890248088476e+01
1.420530082866167376e+01
1.425371374675329506e+01
1.430233102951550705e+01
1.435131784334140193e+01
1.440067952523858352e+01
1.445025510488527587e+01
1.449970120598750611e+01
1.454864210144351588e+01
1.459760040122980485e+01
1.464671030093609971e+01
1.469545287174343784e+01
1.474413321659450382e+01
1.479304215765914066e+01
1.484172659903661007e+01
1.489095762713562721e+01
1.494091738169350947e+01
1.499079771883560142e+01
1.504001136041001807e+01
1.508863659129796986e+01
1.513729274175852169e+01
1.518628006324207291e+01
1.523560143924947496e+01
1.528491661138249924e+01
1.533394818700781492e+01
1.538254022950711075e+01
1.543097293533455705e+01
1.547980751623236273e+01
1.552900685751746401e+01
1.557793851814743746e+01
1.562659335303679775e+01
1.567525975226179824e+01
1.572398119244033765e+01
1.577256884191900355e+01
1.582120792410081656e+01
1.586972293087162988e+01
1.591763302550815595e+01
1.596550270290434348e+01
1.601398219402079803e+01
1.606320175283614304e+01
1.611256024514547747e+01
1.616141097193712994e+01
1.620975459707225852e+01
1.625816933696666666e+01
1.630693581779117096e+01
1.635617088377219375e+01
1.640568168423642348e+01
1.645494283785648904e+01
1.650369758546624865e+01
1.655259340501490328e+01
1.660174985039249407e+01
1.665075046272779247e+01
1.670006918125341500e+01
1.674970884528914894e+01
1.679945682383183225e+01
1.684913011149342665e+01
1.689861306301196819e+01
1.694800091668949094e+01
1.699730537858941659e+01
1.704670334409685850e+01
1.709650431312487484e+01
1.714671068378418539e+01
1.719726893027744552e+01
1.724784050088084086e+01
1.729807225900711742e+01
1.734815226429660839e+01
1.739801364501670733e+01
1.744771903251652390e+01
1.749766152163742561e+01
1.754761646389134810e+01
1.759759408608230302e+01
1.764763044971927286e+01
1.769740469487579304e+01
1.774730163127154725e+01
1.779707837826905603e+01
1.784686910022802664e+01
1.789708830438713250e+01
1.794689479202232718e+01
1.799615307309556300e+01
1.804501052731388100e+01
1.809381794791997322e+01
1.814285260094807839e+01
1.819162637033130281e+01
1.824030679908777230e+01
1.828901095009435451e+01
1.833739894283541005e+01
1.838592772365549877e+01
1.843483178361292474e+01
1.848385305360412900e+01
1.853260480502019192e+01
1.858080965417008557e+01
1.862881286424288163e+01
1.867668274832318787e+01
1.872414502027460159e+01
1.877160065944033818e+01
1.881947957315328068e+01
1.886725427818348777e+01
1.891492957277439757e+01
1.896307855561983402e+01
1.901143320117667557e+01
1.905961063045758408e+01
1.910736592639500486e+01
1.915469036378306811e+01
1.920200191462966899e+01
1.924954923136094465e+01
1.929728627958896681e+01
1.934520297809025635e+01
1.939313210965843481e+01
1.944075715072937527e+01
1.948861584892275189e+01
1.953729582687117272e+01
1.958631248053721663e+01
1.963494723295690747e+01
1.968374680270993338e+01
1.973309542941491301e+01
1.978253095777716197e+01
1.983183382264187244e+01
1.988106500518425435e+01
1.993030777003399479e+01
1.997946349971336488e+01
2.002868309167295635e+01
2.007825761879825777e+01
2.012843482909798354e+01
2.017880294814469622e+01
2.022870972916000909e+01
2.027810085190407108e+01
2.032712331613124590e+01
2.037617732702009832e+01
2.042553786558531570e+01
2.047454900804357081e+01
2.052304739998134053e+01
2.057182225159023048e+01
2.062120181977752864e+01
2.067052506267737044e+01
2.071971232139943453e+01
2.076917340522113875e+01
2.081865843355199885e+01
2.086832352379083844e+01
2.091812375912376609e+01
2.096773548681243327e+01
2.101721697147687351e+01
2.106677309099489648e+01
2.111621504726075926e+01
2.116571430057615189e+01
2.121584608458712040e+01
2.126647169287007699e+01
2.131691022800459834e+01
2.136654427238886811e+01
2.141591060836795890e+01
2.146565046327389936e+01
2.151542344046580268e+01
2.156470806910837013e+01
2.161348471657775505e+01
2.166213239769140131e+01
2.171057716068523646e+01
2.175880300682168311e+01
2.180706067990600872e+01
2.185555440301225261e+01
2.190451412081325344e+01
2.195389527610930003e+01
2.200322664254150595e+01
2.205221324563806817e+01
2.210124871601412622e+01
2.215021326626506593e+01
2.219889610110953981e+01
2.224747494826081606e+01
2.229622332466152912e+01
2.234565843303919763e+01
2.239567742713200360e+01
2.244560671722380363e+01
2.249522092980781451e+01
2.254489698560102440e+01
2.259441442656424215e+01
2.264383613066977929e+01
2.269360932448669033e+01
2.274351970124338607e+01
2.279362316165996205e+01
2.284357378112636283e+01
2.289329377032360213e+01
2.294310878896689587e+01
2.299276899874972102e+01
2.304231262195006025e+01
2.309170283792454370e+01
2.314100326332012258e+01
2.319030380525019908e+01
2.323947444862896106e+01
2.328878013961720228e+01
2.333808423115943143e+01
2.338719546607803679e+01
2.343655178732912603e+01
2.348599215918921601e+01
2.353542215455102848e+01
2.358544256837119590e+01
2.363594746721084050e+01
2.368626018793763421e+01
2.373625359412617186e+01
2.378627492065925608e+01
2.383612128403146357e+01
2.388505709720969961e+01
2.393330805027449770e+01
2.398171729036972977e+01
2.403073956564759328e+01
2.408043570869943650e+01
2.413034789823772286e+01
2.418009814364345189e+01
2.422973462138513767e+01
2.427928208448448899e+01
2.432842078250740769e+01
2.437717615897715362e+01
2.442632912250429555e+01
2.447593036590533444e+01
2.452545387580821767e+01
2.457452255661538132e+01
2.462292273780566276e+01
2.467083072474073902e+01
2.471868907913676949e+01
2.476701540882522679e+01
2.481606658585517877e+01
2.486563901540286992e+01
2.491509295039185901e+01
2.496445299473845836e+01
2.501382338362293822e+01
2.506307136405442648e+01
2.511252878168229330e+01
2.516213060201013718e+01
2.521176889031372781e+01
2.526159747320575732e+01
2.531168104190262014e+01
2.536175388728477031e+01
2.541182492394177928e+01
2.546192038825834913e+01
2.551183297585352605e+01
2.556167196692929977e+01
2.561188693135698458e+01
2.566265457730980515e+01
2.571328808749112582e+01
2.576341880881845725e+01
2.581302401405534397e+01
2.586278138631719514e+01
2.591274665710633940e+01
2.596254722877892007e+01
2.601249513581806028e+01
2.606244110021524207e+01
2.611229707961733482e+01
2.616224866184947473e+01
2.621225303604978407e+01
2.626233229029439542e+01
2.631217933197573444e+01
2.636151438711297246e+01
2.641064806469278281e+01
2.646013707687120942e+01
2.650997556536732702e+01
2.655973815623510603e+01
2.660922469737684892e+01
2.665849204790163540e+01
2.670777809856564744e+01
2.675711066534970684e+01
2.680641999438355327e+01
2.685603851503677220e+01
2.690608683095878817e+01
2.695589375389294062e+01
2.700474654717969614e+01
2.705278909163303425e+01
2.710081795801037075e+01
2.714889530672278184e+01
2.719683305857108024e+01
2.724473765177461004e+01
2.729313897796147259e+01
2.734255565317584669e+01
2.739241865439382906e+01
2.744213854533289521e+01
2.749184122572762234e+01
2.754156375087234565e+01
2.759166518560400050e+01
2.764189045827987812e+01
2.769183815118528713e+01
2.774175350596347300e+01
2.779177404747376912e+01
2.784148081781500750e+01
2.789073401498491833e+01
2.793987983568852940e+01
2.798914289377579223e+01
2.803872290434902226e+01
2.808833391926989975e+01
2.813800246823481999e+01
2.818788756407851892e+01
2.823765683672802851e+01
2.828718711596612678e+01
2.833624111211223706e+01
2.838465088048699414e+01
2.843281976071381223e+01
2.848083569212341359e+01
2.852895521972068593e+01
2.857710347613456747e+01
2.862500652942193824e+01
2.867286880293432816e+01
2.872087670148391680e+01
2.876919109083697634e+01
2.881771930437073337e+01
2.886600187741797896e+01
2.891417144337233225e+01
2.896276016988920787e+01
2.901171227657358287e+01
2.906060240964464469e+01
2.910909877389165956e+01
2.915722300833133573e+01
2.920516223371685527e+01
2.925307753055887972e+01
2.930075291402623350e+01
2.934834422059736880e+01
2.939642422871735050e+01
2.944465901842389854e+01
2.949275341802023931e+01
2.954104695571142614e+01
2.958938186649227475e+01
2.963742650132730461e+01
2.968502234699933950e+01
2.973265065971089882e+01
2.978035885357051171e+01
2.982832398987391187e+01
2.987694408370264654e+01
2.992566363388974437e+01
2.997426440556554539e+01
3.002295812496907601e+01
3.007179365662884862e+01
3.012110933889142217e+01
3.017076026300310332e+01
3.021990566511140486e+01
3.026901222211754927e+01
3.031833697713850739e+01
3.036748379841739620e+01
3.041664422344443608e+01
3.046583986404219857e+01
3.051503710226141663e+01
3.056416289956210974e+01
3.061349191823983418e+01
3.066319982574618663e+01
3.071289627624971530e+01
3.076295802921562839e+01
3.081309922022674641e+01
3.086271930794269736e+01
3.091224735056422190e+01
3.096177268611917199e+01
3.101128395387218006e+01
3.106091374422214102e+01
3.111037301752747908e+01
3.115994587855117715e+01
3.121001773676632851e+01
3.126047579271610743e+01
3.131134367607008073e+01
3.136199086085660070e+01
3.141223048344033941e+01
3.146208733262734114e+01
3.151179352181863891e+01
3.156229334799705910e+01
3.161342483613987042e+01
3.166446250487253167e+01
3.171494035701372738e+01
3.176491691062937406e+01
3.181485783974661175e+01
3.186478730004659354e+01
3.191478530787824397e+01
3.196451034585740558e+01
3.201367106062477319e+01
3.206286817379487530e+01
3.211225127050113315e+01
3.216146553655537588e+01
3.221031369215754836e+01
3.225850551625830320e+01
3.230638940900291800e+01
3.235459679689374468e+01
3.240314400640343706e+01
3.245219670257937850e+01
3.250149150603458992e+01
3.255019181024874797e+01
3.259834638041512278e+01
3.264649800605609897e+01
3.269476683226854874e+01
3.274302369738951768e+01
3.279128993238292367e+01
3.283994713889132555e+01
3.288890546107504065e+01
3.293768697137191737e+01
3.298644455857733249e+01
3.303524404675543735e+01
3.308396063349898242e+01
3.313273562267304584e+01
3.318169886518354872e+01
3.323087005914256764e+01
3.328047477887805883e+01
3.333012740570077881e+01
3.337934381896219804e+01
3.342839577609436930e+01
3.347730543546417437e+01
3.352622277770847603e+01
3.357491789310824259e+01
3.362345861016206783e+01
3.367257928191373395e+01
3.372179222797343812e+01
3.377078626827631780e+01
3.381951064004974228e+01
3.386804046476970598e+01
3.391708604970092722e+01
3.396663631831061281e+01
3.401636715917457110e+01
3.406578712658386365e+01
3.411480149522824235e+01
3.416377502041761716e+01
3.421288485914184463e+01
3.426181790117944814e+01
3.431064422580700324e+01
3.435980020278294234e+01
3.440923647216922632e+01
3.445850931899828851e+01
3.450756855378831034e+01
3.455716340713405543e+01
3.460751933877919839e+01
3.465819904230464488e+01
3.470902641457790594e+01
3.476007179508394529e+01
3.481122232637444114e+01
3.486232041898320944e+01
3.491327809837280682e+01
3.496374747090506219e+01
3.501417194561398816e+01
3.506513376629074941e+01
3.511633902894631376e+01
3.516750112636159997e+01
3.521862845531101271e+01
3.526994329085724189e+01
3.532132903238712629e+01
3.537234683615969288e+01
3.542285065856685833e+01
3.547329847476331821e+01
3.552398577133354962e+01
3.557464327262032100e+01
3.562499142615162384e+01
3.567540451594398832e+01
3.572601363488828241e+01
3.577687153955882593e+01
3.582783314790352591e+01
3.587846598253956643e+01
3.592921946910298203e+01
3.598011072569514823e+01
3.603067640908199110e+01
3.608083758068808322e+01
3.613081029169269698e+01
3.618080362071118827e+01
3.623076391890624848e+01
3.628056536722723990e+01
3.633066580082163455e+01
3.638138367243644211e+01
3.643233629003534446e+01
3.648293615194724282e+01
3.653289827002635093e+01
3.658255568833057936e+01
3.663216673720254590e+01
3.668159006095983443e+01
3.673068766198100832e+01
3.677997166349119595e+01
3.682987772301502361e+01
3.688015711836234800e+01
3.693029395112647961e+01
3.698000652323032256e+01
3.702957789304613812e+01
3.707967751123702271e+01
3.713041292624622258e+01
3.718137373544080049e+01
3.723219791321242411e+01
3.728278038600289790e+01
3.733345782144623115e+01
3.738433862521265638e+01
3.743517762145301475e+01
3.748656569766617963e+01
3.753847416200082421e+01
3.759000913847308567e+01
3.764172754068265192e+01
3.769386009483111621e+01
3.774552778568413203e+01
3.779670846941402829e+01
3.784813692946720920e+01
3.789984244892119136e+01
3.795161272750301151e+01
3.800358511760155267e+01
3.805554067957940845e+01
3.810723318567604423e+01
3.815855328083344489e+01
3.820986654830809215e+01
3.826169661350274254e+01
3.831368945233306533e+01
3.836568117618362805e+01
3.841795667212993237e+01
3.847010051179754697e+01
3.852204423054669036e+01
3.857412009880174963e+01
3.862589759539615386e+01
3.867728310209684395e+01
3.872885936232717796e+01
3.878012598826754243e+01
3.883081183447100670e+01
3.888141617112719928e+01
3.893227952520699375e+01
3.898404898067044400e+01
3.903634976740781326e+01
3.908843627547680910e+01
3.914052880927761890e+01
3.919271378743096790e+01
3.924467596613174436e+01
3.929627258648052646e+01
3.934746634007642285e+01
3.939874278425990184e+01
3.944993751162130025e+01
3.950101357409855751e+01
3.955243894467709254e+01
3.960411587333081229e+01
3.965610775349676942e+01
3.970855725063004371e+01
3.976193870723814427e+01
3.981556236436785667e+01
3.986908012685940861e+01
3.992251082813476870e+01
3.997517266893612486e+01
4.002736689321068297e+01
4.007937411393675831e+01
4.013112100585120601e+01
4.018291340701994585e+01
4.023520590283931853e+01
4.028765548237931426e+01
4.034008798704024912e+01
4.039268174115586163e+01
4.044566052774813869e+01
4.049873681591721919e+01
4.055134446174839979e+01
4.060424860551093929e+01
4.065747900536229764e+01
4.071027919611226764e+01
4.076277301548766019e+01
4.081536720889188530e+01
4.086830648183655512e+01
4.092143298812727892e+01
4.097438642501760597e+01
4.102713450520701599e+01
4.108012906362714034e+01
4.113366783943441618e+01
4.118724661769471851e+01
4.124052077675132466e+01
4.129407908852782327e+01
4.134797908450210002e+01
4.140218006788091287e+01
4.145686338053513253e+01
4.151127866330475769e+01
4.156532163499916521e+01
4.161904205884766128e+01
4.167279126557239977e+01
4.172676477830607666e+01
4.178095099187531503e+01
4.183504389209279850e+01
4.188852552832778997e+01
4.194216669665883046e+01
4.199572450805814583e+01
4.204931904851642344e+01
4.210316879334452267e+01
4.215669760471717353e+01
4.221014265420653544e+01
4.226411503580866480e+01
4.231857432881351144e+01
4.237270703670193228e+01
4.242571703702051167e+01
4.247880984714918640e+01
4.253266266717112387e+01
4.258653530849882429e+01
4.264004158352317120e+01
4.269312703874994952e+01
4.274619572089085295e+01
4.279932332954604846e+01
4.285255691315224169e+01
4.290615877695847047e+01
4.296024651197271282e+01
4.301461877524285882e+01
4.306876298241584067e+01
4.312266568335278549e+01
4.317689237444683670e+01
4.323096625026110473e+01
4.328444281848889830e+01
4.333768619122290033e+01
4.339138551347650008e+01
4.344552150353581510e+01
4.349936360682935543e+01
4.355325833340081942e+01
4.360789624539971499e+01
4.366278030376067676e+01
4.371741943087394588e+01
4.377188365117051916e+01
4.382622150841156383e+01
4.388020973107051503e+01
4.393421116902560897e+01
4.398869618940621251e+01
4.404375645407313300e+01
4.409948517359372744e+01
4.415515574676901167e+01
4.421022176961895411e+01
4.426460783828796508e+01
4.431867889294184693e+01
4.437303810822171357e+01
4.442764605959340685e+01
4.448250537004125960e+01
4.453725217240633327e+01
4.459154362866348720e+01
4.464583006993559877e+01
4.470066379281659152e+01
4.475603727973609125e+01
4.481149562634243466e+01
4.486683757932156880e+01
4.492212186114670658e+01
4.497739278707385324e+01
4.503252301392866741e+01
4.508763710952268866e+01
4.514283022209470886e+01
4.519830221117152291e+01
4.525452791945757269e+01
4.531094387072081275e+01
4.536677274914443814e+01
4.542209298196866030e+01
4.547737783854846327e+01
4.553275391307311537e+01
4.558779998586599191e+01
4.564269591037093932e+01
4.569731075906298656e+01
4.575177274208677147e+01
4.580668852515101719e+01
4.586150125833731295e+01
4.591601840404327106e+01
4.597068706319127784e+01
4.602570403887514772e+01
4.608090560910225264e+01
4.613602863112270569e+01
4.619089853050221706e+01
4.624550925090725428e+01
4.630022113890708368e+01
4.635528634801807613e+01
4.641063251785971033e+01
4.646596069212668567e+01
4.652145122353605444e+01
4.657713071427278351e+01
4.663271441194518019e+01
4.668883375481136255e+01
4.674542821958267069e+01
4.680229645899454027e+01
4.685989984339259706e+01
4.691749228356646029e+01
4.697433022627181742e+01
4.703065331629272805e+01
4.708690959083205030e+01
4.714367086917737026e+01
4.720094818698461125e+01
4.725835954794116134e+01
4.731617444995789157e+01
4.737412472426593268e+01
4.743175137668561092e+01
4.748886677476026819e+01
4.754565455902621096e+01
4.760262796766836857e+01
4.765944316551438220e+01
4.771570164758992405e+01
4.777167708606988583e+01
4.782764945623964792e+01
4.788404892586388684e+01
4.794088547121356214e+01
4.799773490633272388e+01
4.805492030314275809e+01
4.811253822109122780e+01
4.817012256013788374e+01
4.822768042035026781e+01
4.828506925826079765e+01
4.834212649368554082e+01
4.839876449702052241e+01
4.845550962006077356e+01
4.851341943215174268e+01
4.857235462277493099e+01
4.863102430688164191e+01
4.868934545734066432e+01
4.874803746491890166e+01
4.880711237757375187e+01
4.886636553981567488e+01
4.892593415741990270e+01
4.898572349920257096e+01
4.904515213246342853e+01
4.910446775607395153e+01
4.916370496783204658e+01
4.922239107420696058e+01
4.928048403284276446e+01
4.933910702186139474e+01
4.939890788257628884e+01
4.945904571542909167e+01
4.951869011270380838e+01
4.957832162967985568e+01
4.963914117136165061e+01
4.970026768300324704e+01
4.976046181619346953e+01
4.981972249803135355e+01
4.987839750119294990e+01
4.993727044604543863e+01
4.999705127594081944e+01
5.005712874758011566e+01
5.011698202013703707e+01
5.017713316335385798e+01
5.023748597998336152e+01
5.029841959103732307e+01
5.035952731148672967e+01
5.041975141594735987e+01
5.047962187278598378e+01
5.053920390976744415e+01
5.059772266462894663e+01
5.065546495232693758e+01
5.071351837393939377e+01
5.077222595923313975e+01
5.083159049457455581e+01
5.089118664154007377e+01
5.095030686988905444e+01
5.100948210847660391e+01
5.106906903881822757e+01
5.112878769600203555e+01
5.118881501121687450e+01
5.124884589148975067e+01
5.130852285655993938e+01
5.136870703688715878e+01
5.142946952015065420e+01
5.149016044387407476e+01
5.155090318784162662e+01
5.161242561446346855e+01
5.167464059271772925e+01
5.173695628951580971e+01
5.179884575467924179e+01
5.186012383850187746e+01
5.192107529156373857e+01
5.198176019024938199e+01
5.204232151999951839e+01
5.210299458982667176e+01
5.216427806386941057e+01
5.222644583747702995e+01
5.228859595870438426e+01
5.234995903116190874e+01
5.241142901893154971e+01
5.247344419883384603e+01
5.253544933460207744e+01
5.259707694428789893e+01
5.265863810207645201e+01
5.272104663645191636e+01
5.278421125298505245e+01
5.284768329958220789e+01
5.291131783754081397e+01
5.297468151391753111e+01
5.303796238128430929e+01
5.310131001919565108e+01
5.316431637378834552e+01
5.322668892671624974e+01
5.328902714987790290e+01
5.335187147899037541e+01
5.341535505902528058e+01
5.347967907723464265e+01
5.354449042328274544e+01
5.360910252166343071e+01
5.367320555365888879e+01
5.373711357792601007e+01
5.380142896250432472e+01
5.386589120677907516e+01
5.393047588288816030e+01
5.399571657020078419e+01
5.406121727140826749e+01
5.412720814559376947e+01
5.419406381308049703e+01
5.426159636525899543e+01
5.432959563637607658e+01
5.439751120887877534e+01
5.446469821015793400e+01
5.453169172629402084e+01
5.459954459201332355e+01
5.466778474709011704e+01
5.473564412944783442e+01
5.480331196267958660e+01
5.487094723893938664e+01
5.493858887427344939e+01
5.500582480999572965e+01
5.507299106652489229e+01
5.514010239321682150e+01
5.520677965304395940e+01
5.527327425241633563e+01
5.533926159558926372e+01
5.540505442018110926e+01
5.547127674011514387e+01
5.553760413321747080e+01
5.560362117773691182e+01
5.566962288166661921e+01
5.573604054378914441e+01
5.580288712639490711e+01
5.587007752769707025e+01
5.593747543455452131e+01
5.600508283766780693e+01
5.607296304014717236e+01
5.614128198308090845e+01
5.621012567155569428e+01
5.627892773700749274e+01
5.634828260832596669e+01
5.641844592374996381e+01
5.648909209543504772e+01
5.655999735436995479e+01
5.663101314758352345e+01
5.670202733774030435e+01
5.677335138445937446e+01
5.684547499140383309e+01
5.691787582436857917e+01
5.699016098744135661e+01
5.706181988662849847e+01
5.713295938614970737e+01
5.720482367874950569e+01
5.727779283958530243e+01
5.735102413966112067e+01
5.742428966674473401e+01
5.749762080808256570e+01
5.757120353217803199e+01
5.764434284882692339e+01
5.771665936858045143e+01
5.778883570861052021e+01
5.786051037202497582e+01
5.793233243341597927e+01
5.800464941528351659e+01
5.807706747494120947e+01
5.814940775605836620e+01
5.822134746255743920e+01
5.829339939760883027e+01
5.836503591117985934e+01
5.843584648155984951e+01
5.850696392085531272e+01
5.857861845107552057e+01
5.865085361143205489e+01
5.872320950397634931e+01
5.879513938192248190e+01
5.886764987352538725e+01
5.894111945484446125e+01
5.901577758335494650e+01
5.909127805128534305e+01
5.916668841480823460e+01
5.924125706212770126e+01
5.931587862473897133e+01
5.939168264964494881e+01
5.946762859376585197e+01
5.954371763248522598e+01
5.962090103584804979e+01
5.969912282051195973e+01
5.977801696579127366e+01
5.985636084716212935e+01
5.993369253247986705e+01
6.001026604693463185e+01
6.008643946603245922e+01
6.016311078845090776e+01
6.024005315073886635e+01
6.031659334644982096e+01
6.039343633354921792e+01
6.047078801727565178e+01
6.054706693677307783e+01
6.062238514536261391e+01
6.069890728833911453e+01
6.077769516006797801e+01
6.085762678912302448e+01
6.093799365820098046e+01
6.101832910628260009e+01
6.109878860812968071e+01
6.117976053988687823e+01
6.126070013250967605e+01
6.134132666473052353e+01
6.142170491112877784e+01
6.150289271187850204e+01
6.158465809939129088e+01
6.166482859969583785e+01
6.174337464713628520e+01
6.182222939167388631e+01
6.190115246375378177e+01
6.198024016646975554e+01
6.205912885596596595e+01
6.213765996490246835e+01
6.221762456892875548e+01
6.229847291048111657e+01
6.237956203685487822e+01
6.246095996031588271e+01
6.254323417428540921e+01
6.262677311725775553e+01
6.271092857926949193e+01
6.279514275751854768e+01
6.287966486347610129e+01
6.296466410711390438e+01
6.305042969407612929e+01
6.313696150915765770e+01
6.322233126443832418e+01
6.330645705381655119e+01
6.339152014914084532e+01
6.347725189594353878e+01
6.356274587843834922e+01
6.364800051656524005e+01
6.373306073132314964e+01
6.381874965768589192e+01
6.390547383257072056e+01
6.399309335930081488e+01
6.408074598847046843e+01
6.416769070213224779e+01
6.425590507652091787e+01
6.434544096883959696e+01
6.443462551276080319e+01
6.452343184403380860e+01
6.461263205991330949e+01
6.470305730283041612e+01
6.479405202309976630e+01
6.488461686398930794e+01
6.497526072511011819e+01
6.506730879998629291e+01
6.516115546679293402e+01
6.525565506617149936e+01
6.534881480855771940e+01
6.544162680049952030e+01
6.553580079703250760e+01
6.563106605550360939e+01
6.572689928651809055e+01
6.582296103735301074e+01
6.591929115627711155e+01
6.601530011671898990e+01
6.611108826164333152e+01
6.620690252595167635e+01
6.630409281483824202e+01
6.640363190972966834e+01
6.650331405686307562e+01
6.660272106410951665e+01
6.670258949803435655e+01
6.680170081327490550e+01
6.689883555696451367e+01
6.699586073566473488e+01
6.709401031395749726e+01
6.719312289460724230e+01
6.729257103039196863e+01
6.739151861564957358e+01
6.749064603534141327e+01
6.758945328317139456e+01
6.768849033537757975e+01
6.779021350949398084e+01
6.789446842345276423e+01
6.799827310606764286e+01
6.810130142426089606e+01
6.820453688466814413e+01
6.830780094805452052e+01
6.841178210316722641e+01
6.851753249096505272e+01
6.862512984496504487e+01
6.873419743271922755e+01
6.884435371280245874e+01
6.895515559633453506e+01
6.906594551908756330e+01
6.917674058565305018e+01
6.928828345858406124e+01
6.940090027286250063e+01
6.951430831946402122e+01
6.962731847191186318e+01
6.973863613976973852e+01
6.984880436969038442e+01
6.996037325960134012e+01
7.007303160206264181e+01
7.018616150933890196e+01
7.030036851535184894e+01
7.041512928673421357e+01
7.053124242809536781e+01
7.064967278128209216e+01
7.076919925559118951e+01
7.088972981263410134e+01
7.101224423172573097e+01
7.113556105496152782e+01
7.125867887553469870e+01
7.138280849601082423e+01
7.150841091094409308e+01
7.163348097847057261e+01
7.175770264484940242e+01
7.188223142052763137e+01
7.200801937815843701e+01
7.213626962023258216e+01
7.226761296309067006e+01
7.239962469944975965e+01
7.253048465163311675e+01
7.266220597965806860e+01
7.279499965643709913e+01
7.292856792654775688e+01
7.306314151788222944e+01
7.319685862538185006e+01
7.332912626141428802e+01
7.346124145870244604e+01
7.359540181257996494e+01
7.373294263680999450e+01
7.387348040010374461e+01
7.401647460291820835e+01
7.416208607353284776e+01
7.431024209822555804e+01
7.446126151468867249e+01
7.461289989158505875e+01
7.476378833936347235e+01
7.491519643404870976e+01
7.506658077896761938e+01
7.521908755864509999e+01
7.537400734866841390e+01
7.553147085567555052e+01
7.569084080868857711e+01
7.585197243115710819e+01
7.601438739745020712e+01
7.617513862980392503e+01
7.633325088884453180e+01
7.649093111288171087e+01
7.664886061733562883e+01
7.680643881461267597e+01
7.696593062314303779e+01
7.713113716895726668e+01
7.730201497530310917e+01
7.747917042739045712e+01
7.766293365182654895e+01
7.784940006099708398e+01
7.803669384304684797e+01
7.822422531525153033e+01
7.841079421118895709e+01
7.859626290952860472e+01
7.878365567470736153e+01
7.896960325224043231e+01
7.915359897690380819e+01
7.934069530441698248e+01
7.952989807401644384e+01
7.972077615920468929e+01
7.991509830341914267e+01
8.011583168018540846e+01
8.032082596041144029e+01
8.052523894919980307e+01
8.072784017778835164e+01
8.092863971839042847e+01
8.112820243505757389e+01
8.133002756997292693e+01
8.154001410532420380e+01
8.175983600359502645e+01
8.198755350464327307e+01
8.222253727037623605e+01
8.245941405897144705e+01
8.269674214558973802e+01
8.294025568687723649e+01
8.318627483562603686e+01
8.343201057910262364e+01
8.368245512628050164e+01
8.393804729748340776e+01
8.419909660618343139e+01
8.446911691433464853e+01
8.474494136884527506e+01
8.502163810268686461e+01
8.529571275779571238e+01
8.556688752353336724e+01
8.584613461659836275e+01
8.614401316524175911e+01
8.646370628544943315e+01
8.679357145621827385e+01
8.712911182528597465e+01
8.748242618160509210e+01
8.785711967972727621e+01
8.824176479711867671e+01
8.863080614559979153e+01
8.904802346738495089e+01
8.950454368660571447e+01
8.997032309362872127e+01
9.043814919766543881e+01
9.092682490683496610e+01
9.144944306042950188e+01
9.202165295624472208e+01
9.262263321272841665e+01
9.323285741433642215e+01
9.388722451736884977e+01
9.457383763987718339e+01
9.527118598309257891e+01
9.603817831847518960e+01
9.685769832968466631e+01
9.766751455147864647e+01
9.850388348358784185e+01
9.944833331683888389e+01
1.005523481779547694e+02
1.018654401788961650e+02
1.034812100096276168e+02
1.055360922842437503e+02
1.086782923060632413e+02


==> anc/Fig06_omgL_L15.txt <==
1.977603090883819220e-02
3.834892678355401874e-02
5.687334048441804180e-02
7.538262829939548770e-02
9.390839536629974615e-02
1.124784035629577822e-01
1.310128042846009089e-01
1.493845469003043658e-01
1.677108153415177161e-01
1.861421268882258173e-01
2.045758919053858871e-01
2.230066527445891955e-01
2.415235494185578591e-01
2.600118898092374509e-01
2.784666925738866206e-01
2.969323835570790715e-01
3.154365776990979975e-01
3.339305808156301514e-01
3.523474985811271831e-01
3.707108166788108949e-01
3.891463692406744723e-01
4.077032854339517343e-01
4.262234445843718356e-01
4.447143320202152639e-01
4.632266504399636942e-01
4.817335658268086518e-01
5.002282639524179286e-01
5.186942401620167065e-01
5.371595131655423350e-01
5.556221927524929161e-01
5.741240286768808376e-01
5.927326301994756408e-01
6.114472940888370234e-01
6.301349684827145525e-01
6.487443560027531531e-01
6.673685552342037974e-01
6.860189636841955707e-01
7.046510550640555648e-01
7.232338192295196810e-01
7.418037587213341943e-01
7.603690027318364963e-01
7.789083494724482470e-01
7.973837625154658326e-01
8.158722326304700401e-01
8.343932695490008378e-01
8.528649401654256890e-01
8.713112542554286577e-01
8.896377529736684275e-01
9.079482323819187961e-01
9.263577178608078944e-01
9.447321892067912508e-01
9.631282674760029971e-01
9.815809180627065311e-01
1.000059702476960410e+00
1.018557934403731879e+00
1.036994128032402651e+00
1.055390839522261093e+00
1.073847839504983526e+00
1.092381552676592982e+00
1.110911382522121515e+00
1.129351503434636195e+00
1.147788756335181182e+00
1.166231934450473018e+00
1.184630146055137834e+00
1.202987955263751019e+00
1.221407576012113694e+00
1.239897687107108126e+00
1.258387174201818448e+00
1.276963920104161376e+00
1.295581068282361414e+00
1.314222894016875420e+00
1.332863171657339141e+00
1.351443621570640019e+00
1.370022055607464484e+00
1.388627084652140242e+00
1.407250256781809705e+00
1.425883444054903082e+00
1.444522023409721578e+00
1.463150652442148036e+00
1.481817518855282012e+00
1.500462799524920232e+00
1.519071840900034331e+00
1.537668941665369271e+00
1.556217539294938668e+00
1.574735036988326176e+00
1.593285577761593075e+00
1.611859537457840164e+00
1.630470287091335901e+00
1.649112998515318340e+00
1.667720766269200183e+00
1.686391333485830479e+00
1.705126284194840913e+00
1.723825885822032555e+00
1.742464006759254280e+00
1.761021950328436558e+00
1.779621357940106341e+00
1.798240311884414133e+00
1.816778504138942374e+00
1.835358563706073642e+00
1.853936214950330452e+00
1.872487899709415871e+00
1.891067090187578792e+00
1.909715276895587621e+00
1.928388967254243136e+00
1.947027039747762922e+00
1.965675076135481092e+00
1.984391345100267490e+00
2.003172628932255339e+00
2.022044036484861085e+00
2.040961779581843771e+00
2.059902353397619290e+00
2.078932450484448413e+00
2.097966084657128860e+00
2.116920754479411748e+00
2.135774326851648475e+00
2.154605215096482951e+00
2.173388519347234205e+00
2.192105043631803696e+00
2.210824231752908542e+00
2.229603492220121552e+00
2.248466702126796779e+00
2.267333600000742688e+00
2.286149372364000953e+00
2.305010037598919315e+00
2.323944546621225626e+00
2.342857884466602592e+00
2.361690070358656524e+00
2.380465272285911649e+00
2.399196871657503394e+00
2.417930799824209220e+00
2.436658109160440677e+00
2.455379733357414107e+00
2.474130728946968727e+00
2.492858148385661554e+00
2.511590034367905844e+00
2.530337397439383018e+00
2.549025250962164701e+00
2.567623574679835041e+00
2.586253427742926103e+00
2.604924502045017576e+00
2.623642294798115948e+00
2.642415301819936779e+00
2.661166504842248148e+00
2.679884916238467252e+00
2.698584407224097426e+00
2.717311806383240214e+00
2.736097178963415200e+00
2.754875095346974501e+00
2.773635703316032153e+00
2.792410045921878581e+00
2.811040358672847628e+00
2.829507697673915079e+00
2.847990902008414871e+00
2.866524191771041785e+00
2.885157882569429955e+00
2.903840554355899162e+00
2.922478579922441089e+00
2.941144398689019113e+00
2.959795281005464851e+00
2.978427214031929005e+00
2.997115702065297427e+00
3.015782090631541124e+00
3.034427872595567344e+00
3.053136281937068652e+00
3.071808347722792210e+00
3.090453464775509307e+00
3.109205203472823698e+00
3.128002276872197118e+00
3.146704532904965657e+00
3.165279089273999702e+00
3.183810845285809155e+00
3.202286149093821699e+00
3.220707774944815860e+00
3.239179006562120211e+00
3.257693331678428894e+00
3.276276862308843185e+00
3.294938989215279612e+00
3.313601535288431599e+00
3.332258457468747270e+00
3.350865552691597138e+00
3.369460691904471172e+00
3.388130174411913664e+00
3.406848736568036884e+00
3.425522344892913296e+00
3.444127294577096432e+00
3.462747668452685446e+00
3.481323763827907314e+00
3.499957095293297904e+00
3.518662216509432117e+00
3.537298532236021753e+00
3.555957469491219936e+00
3.574664557652935226e+00
3.593390037013737714e+00
3.612132382900772765e+00
3.630828286509130365e+00
3.649436199187807706e+00
3.668061028269613555e+00
3.686788771156411126e+00
3.705523953607465781e+00
3.724221600331911741e+00
3.742951757247730882e+00
3.761738353740046392e+00
3.780506462095559517e+00
3.799233095452120512e+00
3.817979784957801659e+00
3.836720021965871030e+00
3.855339716947516315e+00
3.873902910980320691e+00
3.892489815405389741e+00
3.911105340742107472e+00
3.929787859526390648e+00
3.948517412699731111e+00
3.967287393107022719e+00
3.986022950674347420e+00
4.004735013320281922e+00
4.023452848857401953e+00
4.042169405282938222e+00
4.060885114878871605e+00
4.079630353840911994e+00
4.098416920723226831e+00
4.117228713101926729e+00
4.136050578969012292e+00
4.154819469018164568e+00
4.173518436745470517e+00
4.192198024259239375e+00
4.210864314267446673e+00
4.229504546095879114e+00
4.248125331823506379e+00
4.266801767835450399e+00
4.285556390878568322e+00
4.304328710600911378e+00
4.323115284139650072e+00
4.341871975689036489e+00
4.360590564985470152e+00
4.379329899460437936e+00
4.398077326317428870e+00
4.416900715213684769e+00
4.435789480694253051e+00
4.454640118958039352e+00
4.473467241783891879e+00
4.492228423575114427e+00
4.510926190703897554e+00
4.529564922454340170e+00
4.548239809327893290e+00
4.566994338035875067e+00
4.585749904652058895e+00
4.604530867760130874e+00
4.623307100388325708e+00
4.642058248666806719e+00
4.660779955910692607e+00
4.679455760431491917e+00
4.698109291787993413e+00
4.716737771585705730e+00
4.735363866769871422e+00
4.754006422869999859e+00
4.772726102310090646e+00
4.791424770156738511e+00
4.810017738662692111e+00
4.828610959003031056e+00
4.847249620049440821e+00
4.865892836771519292e+00
4.884477264330271851e+00
4.903001803665392622e+00
4.921532901199232590e+00
4.940128804308112187e+00
4.958773700980676935e+00
4.977404548651970906e+00
4.996047709839849915e+00
5.014680615988611478e+00
5.033272177699151584e+00
5.051899813341879764e+00
5.070546657021716364e+00
5.089170389348190326e+00
5.107750957967874150e+00
5.126310098319151187e+00
5.144852931805606211e+00
5.163414416298326870e+00
5.182050255554602636e+00
5.200666202002997451e+00
5.219212516404410529e+00
5.237733368612230045e+00
5.256277812826692042e+00
5.274877112995890904e+00
5.293505028401125578e+00
5.312151369430243797e+00
5.330776508519375234e+00
5.349350822174246289e+00
5.367895107329013094e+00
5.386382957125717574e+00
5.404891692238449785e+00
5.423508616053624110e+00
5.442113688953151396e+00
5.460682131249341431e+00
5.479258059787850854e+00
5.497811495984082697e+00
5.516354696785501943e+00
5.534846413605773563e+00
5.553304769583653488e+00
5.571767731801787527e+00
5.590278996488654784e+00
5.608858509138198833e+00
5.627413732777743149e+00
5.646023595164961328e+00
5.664646430713498937e+00
5.683174171831131716e+00
5.701710619900048016e+00
5.720244358933630480e+00
5.738768776389627568e+00
5.757328274340142826e+00
5.775933097788084503e+00
5.794565670922628975e+00
5.813170525974459935e+00
5.831768598295996142e+00
5.850351680322451564e+00
5.868951186939972864e+00
5.887596683350119875e+00
5.906271786618312980e+00
5.925001425305651104e+00
5.943767123517862849e+00
5.962496259942263066e+00
5.981167390258733896e+00
5.999797721477379220e+00
6.018447108661052702e+00
6.037177989988489202e+00
6.055933725328499939e+00
6.074633636305366124e+00
6.093238059694533248e+00
6.111838601829935769e+00
6.130456714328390788e+00
6.149087831834489037e+00
6.167786095791093715e+00
6.186481538583683104e+00
6.205145850183025225e+00
6.223795590248423437e+00
6.242433101436394516e+00
6.261125030270125791e+00
6.279888557336519739e+00
6.298655543947973001e+00
6.317400242155306600e+00
6.336175144858316344e+00
6.355063291572487394e+00
6.374007337654651550e+00
6.392848355411643091e+00
6.411641854856566347e+00
6.430451087644965646e+00
6.449316247102855115e+00
6.468244652731041100e+00
6.487189511593339120e+00
6.506061989302486914e+00
6.524754235927381352e+00
6.543381518693706766e+00
6.562093441972401742e+00
6.580894506237118691e+00
6.599744391938989097e+00
6.618611318947649202e+00
6.637395785111578128e+00
6.656136940824780801e+00
6.674894251134637635e+00
6.693671928786644187e+00
6.712453599136162019e+00
6.731215287034963524e+00
6.750104257604625069e+00
6.769087936658682025e+00
6.788037473291284485e+00
6.806953959653723629e+00
6.825841475690594962e+00
6.844700171162042324e+00
6.863573161392066524e+00
6.882447911390733530e+00
6.901261748473231705e+00
6.920055340050298653e+00
6.938951881216578244e+00
6.957898853906115733e+00
6.976824337779082619e+00
6.995792955587034179e+00
7.014734870905636299e+00
7.033645039178195724e+00
7.052550417454830800e+00
7.071432047562630885e+00
7.090355495467803415e+00
7.109336046563671907e+00
7.128310301529794835e+00
7.147293743856791615e+00
7.166285260597840434e+00
7.185275362809925959e+00
7.204296789668369172e+00
7.223323699275417731e+00
7.242341235716087233e+00
7.261332430885579114e+00
7.280251220675570956e+00
7.299195353945976628e+00
7.318212399733133644e+00
7.337281917779337803e+00
7.356415362609165953e+00
7.375506245932718308e+00
7.394502838891751750e+00
7.413432153213470599e+00
7.432370460649014632e+00
7.451372206487133276e+00
7.470352344164018277e+00
7.489218441304000606e+00
7.508011633371463489e+00
7.526850302416853822e+00
7.545669786647613009e+00
7.564438872832481842e+00
7.583282378403294111e+00
7.602167970690122623e+00
7.621018995338065594e+00
7.639994093782075169e+00
7.659086374952448040e+00
7.678072154568570618e+00
7.696887633687818031e+00
7.715653103147742442e+00
7.734498701769589424e+00
7.753343468593921983e+00
7.772212159008324406e+00
7.791066307988139705e+00
7.809836542565050443e+00
7.828582083227227706e+00
7.847292334785768375e+00
7.865981055936091870e+00
7.884647597758926096e+00
7.903217061868329729e+00
7.921739299623723696e+00
7.940384138367594602e+00
7.959153341971465068e+00
7.977963629569223336e+00
7.996726431264951529e+00
8.015453599015895492e+00
8.034223813421418114e+00
8.053055107714961025e+00
8.071861700986916688e+00
8.090682440972623013e+00
8.109495896262220782e+00
8.128271799947293985e+00
8.147117851540338407e+00
8.165955235748661778e+00
8.184772497738126873e+00
8.203574258950094844e+00
8.222339521264144580e+00
8.241093046188584736e+00
8.259865633061030721e+00
8.278605576750020845e+00
8.297251178117313941e+00
8.315912579779071834e+00
8.334610568597920377e+00
8.353289406627173008e+00
8.372038529711289812e+00
8.390857061673781203e+00
8.409657688855139313e+00
8.428385459670824531e+00
8.447073056092285981e+00
8.465747557126473311e+00
8.484422464701532718e+00
8.503156359169139478e+00
8.521871237857075343e+00
8.540537797776973861e+00
8.559157710743086511e+00
8.577730489795166946e+00
8.596312510102928073e+00
8.614976360028569147e+00
8.633692560855772413e+00
8.652375350306295232e+00
8.671040970428281369e+00
8.689737592731628268e+00
8.708432660372608325e+00
8.727137222018267693e+00
8.745917802230136928e+00
8.764677061079680698e+00
8.783344733210824984e+00
8.802078427072299149e+00
8.820944558939645574e+00
8.839769722858905610e+00
8.858539365981915381e+00
8.877331865666519661e+00
8.896088125408022407e+00
8.914863427028247855e+00
8.933706475439530337e+00
8.952555865907022792e+00
8.971408531753960247e+00
8.990199616318550468e+00
9.008920892611579134e+00
9.027691567951023899e+00
9.046517014669875678e+00
9.065357238632515191e+00
9.084084077016314041e+00
9.102671316416342862e+00
9.121285611959597972e+00
9.139977792152954805e+00
9.158691668033144495e+00
9.177306984234688159e+00
9.195913937606910338e+00
9.214555259198069948e+00
9.233189611648525030e+00
9.251744919196021044e+00
9.270175120118585355e+00
9.288715620257633532e+00
9.307330454995650371e+00
9.325917344339305970e+00
9.344562168727076568e+00
9.363198861187576938e+00
9.381762790080111714e+00
9.400348047569741183e+00
9.418938851723863692e+00
9.437495110224874750e+00
9.456108324243505336e+00
9.474770420346953159e+00
9.493318832698646403e+00
9.511766395245009775e+00
9.530201376519173095e+00
9.548593943703066245e+00
9.566967625708242551e+00
9.585402592041640801e+00
9.603924804201303900e+00
9.622461973704087512e+00
9.640996223506034468e+00
9.659551049591607708e+00
9.678156016562345698e+00
9.696784294018405248e+00
9.715337864627441533e+00
9.733789644926766016e+00
9.752268893645206660e+00
9.770823662409094723e+00
9.789394545720826457e+00
9.807910532595450093e+00
9.826390733366814345e+00
9.844876102535575768e+00
9.863300725908922928e+00
9.881706575444814789e+00
9.900151258358210526e+00
9.918588685623813461e+00
9.937043648523186334e+00
9.955543200482384947e+00
9.974093669892376113e+00
9.992615469919796212e+00
1.001112084256818591e+01
1.002965083701684534e+01
1.004819053439634402e+01
1.006670120001422930e+01
1.008513653769201213e+01
1.010362767600609146e+01
1.012215357702379492e+01
1.014067266737546547e+01
1.015926253122191625e+01
1.017786314698151884e+01
1.019643852514978022e+01
1.021505771297176857e+01
1.023369815517504655e+01
1.025230247881435908e+01
1.027086127209325106e+01
1.028944311915026866e+01
1.030801668946407545e+01
1.032652337529527031e+01
1.034498820377896067e+01
1.036341819540266762e+01
1.038194281841137645e+01
1.040052054035306917e+01
1.041898209265794151e+01
1.043738548242432351e+01
1.045578190839694521e+01
1.047412984578694584e+01
1.049246878708612662e+01
1.051088769662626454e+01
1.052929199911532976e+01
1.054771222438297684e+01
1.056612377080742959e+01
1.058445356687211181e+01
1.060285189975060938e+01
1.062134213708397290e+01
1.063984191419245207e+01
1.065832129739046685e+01
1.067682314269716670e+01
1.069533250254736423e+01
1.071378763554788804e+01
1.073217546134716116e+01
1.075045132121707780e+01
1.076873113037996532e+01
1.078701944817584746e+01
1.080523237411814463e+01
1.082341154356615753e+01
1.084155694025965211e+01
1.085976750241037081e+01
1.087796039320463848e+01
1.089612205232593922e+01
1.091433523534448824e+01
1.093255614870812309e+01
1.095077682667320396e+01
1.096897301575888761e+01
1.098715771558857313e+01
1.100529453076301323e+01
1.102341337958804779e+01
1.104159505771276528e+01
1.105984720587870918e+01
1.107807337263310643e+01
1.109619351937846154e+01
1.111434121172519163e+01
1.113248191569359768e+01
1.115057156885803558e+01
1.116869435398670518e+01
1.118684307671052025e+01
1.120505845152748492e+01
1.122333393343448016e+01
1.124162964593622682e+01
1.125993417313813616e+01
1.127816672683627175e+01
1.129636613432220216e+01
1.131460182987019358e+01
1.133285540124200885e+01
1.135122978187261644e+01
1.136968087925100868e+01
1.138806048415183803e+01
1.140638943428271901e+01
1.142470118087274678e+01
1.144307933189837101e+01
1.146148099751395932e+01
1.147983811298538015e+01
1.149821490932149359e+01
1.151654784397341835e+01
1.153485118086932282e+01
1.155322224458756075e+01
1.157159264619184924e+01
1.158992467101936263e+01
1.160827419521550752e+01
1.162659947750856837e+01
1.164491238120278105e+01
1.166326745913850260e+01
1.168161351696238448e+01
1.169999428167155919e+01
1.171841630574571269e+01
1.173677333407235324e+01
1.175510970884423401e+01
1.177354937977342431e+01
1.179202989274603475e+01
1.181045032824418861e+01
1.182883610972526078e+01
1.184724603664616005e+01
1.186574946712919498e+01
1.188430119822146480e+01
1.190278687680943293e+01
1.192125437800136112e+01
1.193980770016814930e+01
1.195842539031760587e+01
1.197708590766749914e+01
1.199567300014543036e+01
1.201415611710384823e+01
1.203263213146363775e+01
1.205107746189224294e+01
1.206953381615685394e+01
1.208800793337751323e+01
1.210641344517275719e+01
1.212483967286735975e+01
1.214333681182066904e+01
1.216181797498321515e+01
1.218021482755244378e+01
1.219853025328528418e+01
1.221683802497817872e+01
1.223518145879348040e+01
1.225353488490656595e+01
1.227189625070560908e+01
1.229020655208459800e+01
1.230844654948371009e+01
1.232669248374567950e+01
1.234491883305748239e+01
1.236315478939170731e+01
1.238141288882743574e+01
1.239966287562078584e+01
1.241792655867472206e+01
1.243618540355408975e+01
1.245437829120777629e+01
1.247248786537700660e+01
1.249057131420819289e+01
1.250873462856309892e+01
1.252703145643956262e+01
1.254540475320447435e+01
1.256370515080578798e+01
1.258201061702772705e+01
1.260043928899246168e+01
1.261887571787030460e+01
1.263726122431371124e+01
1.265564658140647580e+01
1.267401474397128425e+01
1.269234741659659882e+01
1.271072073619244414e+01
1.272917823173468577e+01
1.274773028325160773e+01
1.276622953348246625e+01
1.278458433728702026e+01
1.280293241420777761e+01
1.282132990508995185e+01
1.283969063457074711e+01
1.285806313314821736e+01
1.287642311116156435e+01
1.289469291636790160e+01
1.291298044262490663e+01
1.293132609558689161e+01
1.294973512923138514e+01
1.296820761998143645e+01
1.298662164379987694e+01
1.300496268488184093e+01
1.302339889887681323e+01
1.304189463086530765e+01
1.306034003696299806e+01
1.307876715337778073e+01
1.309713223242877866e+01
1.311549079840171039e+01
1.313395719197158051e+01
1.315248301701844369e+01
1.317101644367092383e+01
1.318950618347895443e+01
1.320793967902379329e+01
1.322641346098043869e+01
1.324498057786215988e+01
1.326355892064957054e+01
1.328215705732898755e+01
1.330078386060040430e+01
1.331940810596572611e+01
1.333806505878386162e+01
1.335673543904824889e+01
1.337539321821561700e+01
1.339404975363437167e+01
1.341272518300820948e+01
1.343138115060783022e+01
1.345004272162994319e+01
1.346870449462559094e+01
1.348727656595966806e+01
1.350585885467847191e+01
1.352439473477843812e+01
1.354279947804982420e+01
1.356120230015108064e+01
1.357967736162448702e+01
1.359813778884145918e+01
1.361658966409465066e+01
1.363502993726382506e+01
1.365337626260681603e+01
1.367176341121015426e+01
1.369019395281108231e+01
1.370853973265052339e+01
1.372683862130659627e+01
1.374516479229250265e+01
1.376348741304626877e+01
1.378182881635767565e+01
1.380017344899080456e+01
1.381853078427179682e+01
1.383688790840209926e+01
1.385519376330552888e+01
1.387350296166709640e+01
1.389185447670001849e+01
1.391026122819719291e+01
1.392869274726202811e+01
1.394710418825120790e+01
1.396551956307167330e+01
1.398390559841084801e+01
1.400230404312422827e+01
1.402075929583539349e+01
1.403923371276997756e+01
1.405774083890891291e+01
1.407621285452082205e+01
1.409464697826165924e+01
1.411308235526403365e+01
1.413153362935857871e+01
1.415005865159847431e+01
1.416861447091868698e+01
1.418715419888119200e+01
1.420568634666377150e+01
1.422425485878305196e+01
1.424284986919341023e+01
1.426137211943189520e+01
1.427985202296768286e+01
1.429839902710105015e+01
1.431699085882381972e+01
1.433557609639790442e+01
1.435416717066801162e+01
1.437273452872141988e+01
1.439129080947266104e+01
1.440980255888498007e+01
1.442826522417419888e+01
1.444674645890353837e+01
1.446528196420162615e+01
1.448386672583900392e+01
1.450245787292065458e+01
1.452106821441811135e+01
1.453974846457317227e+01
1.455844389295886288e+01
1.457712670166837121e+01
1.459579451709980269e+01
1.461443805909588534e+01
1.463302293902369478e+01
1.465158292061439660e+01
1.467016173810289992e+01
1.468874523626178430e+01
1.470736605517509865e+01
1.472595998526449890e+01
1.474447939980265865e+01
1.476296260268610894e+01
1.478146793447989715e+01
1.479994057224134529e+01
1.481840824472347862e+01
1.483692606027001837e+01
1.485542221614643132e+01
1.487390152489319917e+01
1.489241907819013733e+01
1.491093896693011978e+01
1.492946694272587393e+01
1.494805819883007558e+01
1.496669703855996580e+01
1.498533384220089459e+01
1.500393797297873277e+01
1.502257300453408817e+01
1.504124820043216815e+01
1.505994398867911954e+01
1.507858751722362634e+01
1.509715363860614978e+01
1.511579304990830686e+01
1.513449023962470008e+01
1.515315508749167961e+01
1.517184608315514183e+01
1.519057305057118512e+01
1.520929268955974933e+01
1.522804351217109797e+01
1.524683416032585370e+01
1.526553739833818746e+01
1.528409428342384402e+01
1.530259512051318183e+01
1.532113999364337253e+01
1.533974016419424480e+01
1.535837411716469170e+01
1.537694995949004984e+01
1.539551210055119412e+01
1.541405880614431467e+01
1.543254796647881122e+01
1.545108012163789724e+01
1.546966163985637088e+01
1.548829132326104130e+01
1.550697269959590052e+01
1.552565059961239591e+01
1.554435066971568169e+01
1.556303447149354469e+01
1.558165146812928903e+01
1.560029559864651105e+01
1.561888922548905789e+01
1.563747324104391900e+01
1.565607577839667464e+01
1.567461231311904335e+01
1.569308453956363714e+01
1.571156535182869085e+01
1.573004577448450192e+01
1.574853777238567076e+01
1.576705806165601587e+01
1.578566495661878122e+01
1.580441904427067357e+01
1.582318209300585643e+01
1.584185028229039105e+01
1.586055961377817880e+01
1.587937455553446497e+01
1.589818608761284935e+01
1.591703183434855262e+01
1.593585250491934069e+01
1.595467625689412827e+01
1.597355730011159203e+01
1.599244005615831732e+01
1.601128843346340958e+01
1.603009856848992953e+01
1.604885809310375677e+01
1.606758683469598026e+01
1.608626502177110495e+01
1.610488893640109609e+01
1.612351033916176135e+01
1.614218466490556025e+01
1.616089533190589833e+01
1.617953413923827810e+01
1.619818474542295661e+01
1.621691552686155902e+01
1.623565972472880858e+01
1.625431962442029032e+01
1.627290533593486543e+01
1.629146154182598139e+01
1.631002926455473201e+01
1.632855181367326125e+01
1.634702027241828404e+01
1.636546961517857568e+01
1.638388669967769218e+01
1.640246404537112568e+01
1.642117096105416607e+01
1.643986061593764703e+01
1.645853304322751498e+01
1.647720399587230489e+01
1.649590669313365154e+01
1.651472237026172962e+01
1.653358584037144041e+01
1.655244217283472352e+01
1.657130469230376946e+01
1.659007961097012185e+01
1.660876444282117959e+01
1.662738488654854052e+01
1.664598614261024778e+01
1.666454630769060685e+01
1.668308509625538605e+01
1.670165686497089652e+01
1.672022186609483185e+01
1.673879779177561389e+01
1.675745422596542156e+01
1.677611700937078609e+01
1.679475557458985691e+01
1.681343810361754976e+01
1.683210797814864534e+01
1.685081207183209884e+01
1.686959970390382679e+01
1.688840008325209752e+01
1.690719459734316388e+01
1.692595285170479968e+01
1.694463459961157525e+01
1.696340743277649210e+01
1.698224445236028046e+01
1.700098813140772336e+01
1.701972305306508915e+01
1.703848807101587681e+01
1.705724262450788586e+01
1.707597834281394356e+01
1.709470033035720959e+01
1.711342399688198412e+01
1.713221246381285567e+01
1.715101838839952109e+01
1.716976461992122083e+01
1.718850510227347428e+01
1.720729109378547861e+01
1.722612311632466131e+01
1.724500572315897529e+01
1.726385046219991892e+01
1.728259660911871975e+01
1.730132263108726676e+01
1.732011433819720025e+01
1.733893613934602840e+01
1.735768079622982896e+01
1.737640435013197404e+01
1.739520069328747098e+01
1.741404590554179066e+01
1.743289038607421304e+01
1.745170754634746402e+01
1.747050535100753166e+01
1.748933467633344563e+01
1.750820396611495866e+01
1.752704526320152212e+01
1.754583753182742356e+01
1.756462766955231558e+01
1.758340338064410346e+01
1.760211537862790010e+01
1.762082391371560774e+01
1.763957345359699502e+01
1.765831504502130400e+01
1.767701242954057150e+01
1.769567229438823119e+01
1.771435124190571742e+01
1.773303757911738998e+01
1.775165518686072019e+01
1.777026801862472638e+01
1.778898357742912495e+01
1.780776237881797286e+01
1.782654034274389332e+01
1.784529503864902011e+01
1.786403372939201972e+01
1.788277761230004970e+01
1.790151647047069616e+01
1.792020001470103807e+01
1.793883982999386717e+01
1.795753059499282500e+01
1.797630715235238696e+01
1.799513916463742902e+01
1.801395099433798919e+01
1.803273610450250075e+01
1.805149656127328228e+01
1.807025583720661643e+01
1.808900782859548073e+01
1.810769391121913685e+01
1.812635686603129059e+01
1.814499372490420726e+01
1.816362802648816910e+01
1.818231064759450177e+01
1.820097475318785740e+01
1.821961799610362576e+01
1.823822374740695906e+01
1.825672950173506948e+01
1.827523383695494985e+01
1.829378865202945548e+01
1.831232307652890867e+01
1.833087702754288273e+01
1.834942039241987644e+01
1.836793642668845195e+01
1.838649237836579076e+01
1.840511292253172826e+01
1.842376648653928939e+01
1.844233955226670574e+01
1.846085329171599909e+01
1.847933284412873434e+01
1.849776660281819218e+01
1.851622162056003873e+01
1.853470437851488484e+01
1.855323104130618006e+01
1.857181201782019642e+01
1.859041131551900605e+01
1.860905725329898885e+01
1.862770483378564990e+01
1.864624771239213175e+01
1.866472592451043866e+01
1.868322090617257913e+01
1.870171643789696603e+01
1.872022356969475254e+01
1.873869771768968207e+01
1.875717719375731463e+01
1.877567198958667660e+01
1.879414174038941354e+01
1.881257870596129322e+01
1.883101465723592582e+01
1.884953734462800412e+01
1.886810916447419473e+01
1.888667128337656465e+01
1.890521189920671574e+01
1.892373917636370351e+01
1.894219374851723359e+01
1.896060443659688843e+01
1.897905235223093001e+01
1.899751424631501351e+01
1.901600531407378014e+01
1.903454880778210878e+01
1.905312859582213036e+01
1.907176513538952634e+01
1.909036654291894308e+01
1.910885476527767679e+01
1.912731075463448605e+01
1.914578906824801408e+01
1.916427975520971927e+01
1.918278132998376506e+01
1.920127833039886411e+01
1.921978784854502109e+01
1.923839306526689441e+01
1.925708631093558765e+01
1.927570276684186723e+01
1.929430166319619033e+01
1.931299336002033584e+01
1.933168446289527509e+01
1.935032636392742234e+01
1.936896940700174952e+01
1.938769020148851041e+01
1.940640554905265702e+01
1.942503418816392013e+01
1.944367755441765766e+01
1.946232088489525935e+01
1.948090148891430573e+01
1.949947503870545518e+01
1.951803336509985698e+01
1.953653731620470424e+01
1.955500742818197324e+01
1.957347019726693915e+01
1.959200498245932209e+01
1.961068004625868610e+01
1.962944814750791167e+01
1.964821878453269477e+01
1.966694719309141348e+01
1.968567480917872103e+01
1.970430623146010163e+01
1.972284832955378420e+01
1.974137102674310995e+01
1.975992654299031059e+01
1.977852212647401231e+01
1.979712498931898779e+01
1.981580067048795257e+01
1.983455368221122939e+01
1.985330437682243598e+01
1.987207537942264324e+01
1.989088519744140271e+01
1.990965785320516090e+01
1.992844102306933252e+01
1.994723713413533517e+01
1.996594735318232594e+01
1.998461661189558214e+01
2.000329701642934666e+01
2.002195213005294150e+01
2.004064267240785213e+01
2.005934418801808050e+01
2.007806558004444497e+01
2.009682471463223763e+01
2.011553897985849915e+01
2.013420551290867877e+01
2.015285085305403356e+01
2.017149271780500897e+01
2.019023160410613471e+01
2.020897286883598909e+01
2.022759067561826996e+01
2.024625751239301863e+01
2.026499041326625061e+01
2.028370480283425081e+01
2.030245064396533650e+01
2.032126607930417350e+01
2.034006296603213926e+01
2.035873530598669134e+01
2.037736218484455009e+01
2.039602726453138359e+01
2.041472133730249183e+01
2.043329744731985897e+01
2.045178465820300318e+01
2.047034300764693171e+01
2.048891314416497877e+01
2.050745505105814459e+01
2.052602642708942682e+01
2.054466483361898810e+01
2.056330055398708012e+01
2.058192084138804390e+01
2.060055941797015322e+01
2.061920204484102115e+01
2.063783273036276711e+01
2.065647003812243909e+01
2.067514561773306880e+01
2.069386471120818172e+01
2.071254309414797845e+01
2.073111270809214091e+01
2.074962989802088487e+01
2.076810908962342239e+01
2.078659008141946174e+01
2.080512734880443659e+01
2.082374375958516666e+01
2.084243192698444602e+01
2.086112392868493615e+01
2.087982884366501679e+01
2.089856537732990915e+01
2.091727675280020549e+01
2.093587882075134132e+01
2.095442592117149516e+01
2.097293957920869545e+01
2.099137580162206973e+01
2.100978642679307029e+01
2.102822909041811883e+01
2.104667612094956297e+01
2.106506984812529382e+01
2.108353532743720038e+01
2.110210540797265466e+01
2.112067248464010305e+01
2.113926670161730570e+01
2.115785004984949325e+01
2.117635109680077221e+01
2.119489613920271154e+01
2.121344589040463191e+01
2.123190212583207526e+01
2.125037560149273830e+01
2.126889909577748838e+01
2.128747468548639077e+01
2.130607819331565622e+01
2.132466493923309514e+01
2.134325798111260042e+01
2.136188075743742942e+01
2.138048531481839731e+01
2.139902732176603095e+01
2.141751305109070103e+01
2.143591612881857955e+01
2.145428831671697623e+01
2.147275268669271853e+01
2.149130955544811528e+01
2.150988879876439697e+01
2.152843163992986319e+01
2.154694481739039347e+01
2.156553942712189098e+01
2.158419595505957744e+01
2.160286145907040378e+01
2.162153842144683225e+01
2.164014794751818016e+01
2.165876341077066058e+01
2.167746826533334570e+01
2.169620457086351095e+01
2.171491430342643980e+01
2.173353942392837723e+01
2.175211990361739112e+01
2.177072537516701090e+01
2.178933408513966086e+01
2.180790100571530488e+01
2.182643879828702538e+01
2.184503043088037089e+01
2.186370819638029772e+01
2.188238125794319799e+01
2.190102955382238292e+01
2.191966234657297363e+01
2.193827202445178770e+01
2.195687606859512186e+01
2.197548577388689495e+01
2.199408627940337624e+01
2.201257200413627402e+01
2.203102632191155763e+01
2.204953951177239091e+01
2.206806998728940172e+01
2.208658564511750200e+01
2.210510490003980166e+01
2.212355829366106619e+01
2.214199246043731506e+01
2.216055564156488700e+01
2.217916706712632902e+01
2.219780424655005646e+01
2.221638728171735977e+01
2.223489887063662707e+01
2.225337736066719074e+01
2.227181670832934302e+01
2.229029908136743998e+01
2.230874310298308671e+01
2.232721158228312675e+01
2.234580373875117232e+01
2.236439048307495980e+01
2.238293409306404413e+01
2.240143774634116269e+01
2.241986469921740621e+01
2.243821284251268366e+01
2.245662701720835486e+01
2.247507964072747200e+01
2.249348241093078116e+01
2.251186195728188721e+01
2.253023269235940873e+01
2.254869138252774974e+01
2.256726203998902491e+01
2.258585160524239654e+01
2.260435216661555557e+01
2.262269385863715954e+01
2.264101983241410565e+01
2.265944507050420853e+01
2.267784078091861844e+01
2.269616913488651733e+01
2.271451254403194753e+01
2.273284040472425716e+01
2.275117172421519030e+01
2.276958998138625034e+01
2.278802611883921259e+01
2.280641503835173367e+01
2.282478307145752083e+01
2.284313731738532383e+01
2.286151549799287608e+01
2.287998301055994332e+01
2.289842823131291283e+01
2.291682011658160789e+01
2.293526346685839101e+01
2.295374812459166236e+01
2.297217091507566522e+01
2.299050963004783554e+01
2.300887346355452934e+01
2.302727354650287239e+01
2.304568688673312593e+01
2.306406536708626831e+01
2.308244403477163686e+01
2.310086184020542177e+01
2.311926249638098341e+01
2.313771744749324100e+01
2.315617513322787246e+01
2.317454551960601350e+01
2.319291115078697629e+01
2.321135841425246227e+01
2.322986919370410419e+01
2.324844649485700643e+01
2.326703534041793375e+01
2.328552569662393168e+01
2.330398518275487518e+01
2.332242517988715136e+01
2.334086007575786326e+01
2.335936979279200187e+01
2.337792319489048154e+01
2.339641915838012309e+01
2.341495106897615130e+01
2.343354539293602912e+01
2.345199719123700532e+01
2.347036869349767230e+01
2.348879843109855869e+01
2.350715799566076214e+01
2.352541595628152393e+01
2.354372936491186152e+01
2.356212271174434747e+01
2.358048064868394889e+01
2.359882652641354994e+01
2.361720948069760340e+01
2.363559675479059408e+01
2.365402408798543377e+01
2.367244253642770957e+01
2.369081788032475799e+01
2.370921269010370480e+01
2.372771089332370309e+01
2.374628940822554313e+01
2.376486979521997966e+01
2.378348465941398970e+01
2.380207209508254351e+01
2.382054957639393677e+01
2.383901688415955533e+01
2.385750541774866207e+01
2.387596920525949784e+01
2.389446193123264450e+01
2.391294255972956506e+01
2.393132356639569736e+01
2.394972153985788310e+01
2.396820525434866056e+01
2.398671469164311887e+01
2.400519113173147900e+01
2.402363483486881535e+01
2.404213355321660828e+01
2.406072114143810481e+01
2.407936114382621184e+01
2.409804328456417011e+01
2.411664898934745693e+01
2.413507826559452241e+01
2.415347099455174629e+01
2.417184251488538393e+01
2.419017976243133461e+01
2.420857700756119968e+01
2.422695723363434439e+01
2.424534308231711677e+01
2.426378397931362940e+01
2.428222395573314785e+01
2.430063349109205717e+01
2.431901702815113708e+01
2.433735482230450486e+01
2.435567499374718992e+01
2.437404200359451778e+01
2.439236120093701032e+01
2.441063854574734648e+01
2.442891643801863921e+01
2.444725592528255120e+01
2.446567990154770911e+01
2.448413219522814899e+01
2.450262500279190903e+01
2.452111357498406718e+01
2.453953294244102779e+01
2.455793700888194664e+01
2.457640894269425047e+01
2.459498078500680407e+01
2.461356916525635086e+01
2.463211360880913503e+01
2.465070811676708118e+01
2.466927385712851617e+01
2.468781032582623425e+01
2.470638674149914493e+01
2.472492832230093995e+01
2.474347811265902308e+01
2.476205807570344319e+01
2.478063691667233570e+01
2.479923126978601999e+01
2.481774770478192593e+01
2.483611213938690554e+01
2.485441302311945577e+01
2.487269837369027670e+01
2.489100300439231361e+01
2.490927531801077777e+01
2.492754248721479371e+01
2.494591179008745740e+01
2.496427470452150388e+01
2.498258288050333320e+01
2.500088668894364474e+01
2.501916151623146334e+01
2.503745111273714841e+01
2.505581012661162177e+01
2.507413853609807575e+01
2.509242460927755047e+01
2.511069782342394774e+01
2.512896847819871127e+01
2.514725481842980059e+01
2.516552759975026987e+01
2.518380535045036694e+01
2.520207331772861536e+01
2.522032405728733195e+01
2.523858566188579999e+01
2.525689570507210391e+01
2.527530001537486015e+01
2.529375241390673068e+01
2.531220046033019599e+01
2.533060572134552046e+01
2.534900466193644775e+01
2.536737815983435596e+01
2.538567542465668225e+01
2.540397962458928660e+01
2.542238663634719842e+01
2.544090289068781985e+01
2.545949384994672116e+01
2.547810051560797717e+01
2.549656335223223635e+01
2.551503380481893046e+01
2.553359169968445030e+01
2.555208331205984962e+01
2.557048882178132843e+01
2.558888438823471745e+01
2.560736389751772890e+01
2.562583958095083503e+01
2.564425591381330349e+01
2.566269961006386779e+01
2.568125914989930436e+01
2.569981590917726777e+01
2.571832074595486262e+01
2.573681744410765759e+01
2.575535513349094785e+01
2.577396801403167359e+01
2.579256075210622967e+01
2.581113856081124069e+01
2.582966196396408876e+01
2.584815649121324910e+01
2.586669353640132840e+01
2.588521294882162849e+01
2.590364567563226217e+01
2.592202168570451803e+01
2.594049220255408983e+01
2.595907186676385336e+01
2.597765127247460981e+01
2.599619839313024627e+01
2.601475720532777913e+01
2.603338017140551841e+01
2.605197450301953310e+01
2.607047360788928003e+01
2.608894937523480095e+01
2.610744562519496625e+01
2.612595082325591278e+01
2.614451290475570033e+01
2.616311288277956493e+01
2.618170828565800079e+01
2.620028533784381253e+01
2.621880095925589060e+01
2.623730433519916971e+01
2.625582683912339022e+01
2.627435455091112004e+01
2.629283198875887706e+01
2.631127585400284374e+01
2.632972343448920327e+01
2.634821348987695444e+01
2.636669868966175301e+01
2.638516604995441739e+01
2.640366642311646928e+01
2.642219046354614775e+01
2.644077674691465418e+01
2.645939835579391186e+01
2.647799126249876878e+01
2.649660154023088765e+01
2.651529713525428633e+01
2.653400574830682501e+01
2.655261093281871609e+01
2.657108027158177066e+01
2.658951749112533491e+01
2.660796086335115618e+01
2.662648443948506483e+01
2.664505119225091789e+01
2.666361942691796472e+01
2.668225734505640290e+01
2.670092883392989336e+01
2.671952218138052260e+01
2.673794582961025412e+01
2.675634703280157112e+01
2.677482083690952663e+01
2.679326665440017763e+01
2.681171609669677736e+01
2.683019923093410242e+01
2.684871364436849461e+01
2.686728579929507887e+01
2.688582943023844507e+01
2.690443402034364340e+01
2.692303634903989007e+01
2.694157148593360063e+01
2.696015136339465812e+01
2.697871751376702321e+01
2.699720576483639078e+01
2.701564282811312978e+01
2.703414306712294746e+01
2.705268152335037968e+01
2.707118535049306018e+01
2.708971921219619716e+01
2.710829229278190766e+01
2.712687826827696469e+01
2.714540663103015561e+01
2.716389614744896619e+01
2.718243305621287575e+01
2.720103382981542595e+01
2.721964560006714251e+01
2.723820551366533493e+01
2.725676795537325248e+01
2.727532210552691438e+01
2.729388396985131138e+01
2.731250894749327429e+01
2.733114328041268593e+01
2.734972425085214098e+01
2.736831113970439944e+01
2.738691724760539614e+01
2.740549798989558283e+01
2.742416116473424381e+01
2.744293904878484724e+01
2.746171873089740956e+01
2.748046504965029158e+01
2.749921684897326202e+01
2.751794577337416925e+01
2.753660177979299917e+01
2.755522286676884747e+01
2.757382122571801375e+01
2.759235128641178392e+01
2.761090652418846858e+01
2.762953261545779426e+01
2.764815565910750195e+01
2.766672353220135960e+01
2.768528855780608922e+01
2.770391229201763039e+01
2.772251631189126897e+01
2.774111516740960681e+01
2.775974174049490983e+01
2.777837035846317804e+01
2.779703008343114590e+01
2.781564231484191652e+01
2.783414090200845337e+01
2.785259758587735490e+01
2.787113410535958025e+01
2.788977057884807920e+01
2.790833849161932889e+01
2.792679080180965911e+01
2.794528040113371503e+01
2.796381792507368047e+01
2.798221357839227252e+01
2.800053284997547465e+01
2.801886309560855892e+01
2.803713129690557437e+01
2.805545223927961374e+01
2.807381654145135386e+01
2.809220297192467442e+01
2.811070618477256033e+01
2.812929696178719041e+01
2.814794631938814007e+01
2.816665224531452694e+01
2.818530204815354523e+01
2.820386545994245253e+01
2.822237659227799611e+01
2.824084225117831792e+01
2.825931117889592414e+01
2.827781566375869104e+01
2.829633648371633825e+01
2.831478055393245086e+01
2.833315401946091683e+01
2.835160060772021851e+01
2.837013995282881140e+01
2.838864652441133885e+01
2.840709354436726031e+01
2.842553928365755667e+01
2.844407606846262837e+01
2.846266218790660929e+01
2.848127292246474696e+01
2.849980879017427426e+01
2.851827215656381398e+01
2.853679404056622815e+01
2.855526681243836151e+01
2.857364074720576852e+01
2.859197459993354329e+01
2.861034429290099723e+01
2.862876178806453353e+01
2.864718805573985350e+01
2.866557492228530535e+01
2.868390593085400297e+01
2.870223940431282372e+01
2.872060976909001440e+01
2.873896557476303570e+01
2.875730899255311712e+01
2.877572662384010727e+01
2.879416050377845693e+01
2.881259638103685816e+01
2.883102678161153420e+01
2.884945693406704592e+01
2.886788519127251718e+01
2.888624935826394946e+01
2.890461035236582532e+01
2.892300704749488105e+01
2.894148132989859690e+01
2.895998059904554722e+01
2.897844121415359098e+01
2.899687332426597308e+01
2.901534476480053826e+01
2.903391091118519540e+01
2.905253971367159593e+01
2.907108515957882133e+01
2.908955110966199697e+01
2.910815305763491878e+01
2.912680970707572925e+01
2.914544720386181353e+01
2.916414378244684258e+01
2.918287506984565738e+01
2.920154697009309075e+01
2.922012540503459377e+01
2.923862993900196017e+01
2.925708145107363123e+01
2.927554350248711046e+01
2.929392586625923656e+01
2.931222906620408963e+01
2.933055666392590766e+01
2.934902217976514294e+01
2.936761514554778785e+01
2.938620593137741110e+01
2.940469648436517502e+01
2.942310437927713807e+01
2.944158980989115548e+01
2.946018370308720336e+01
2.947884832834700219e+01
2.949750872313491712e+01
2.951611117017799657e+01
2.953472659934228872e+01
2.955339989273347001e+01
2.957206052518263206e+01
2.959071163624527045e+01
2.960938000779901813e+01
2.962808192104593630e+01
2.964684660089550761e+01
2.966557666707310048e+01
2.968421491165172910e+01
2.970283318377967774e+01
2.972144393985388788e+01
2.973996454474402285e+01
2.975849207325022761e+01
2.977708547077312673e+01
2.979569451229420451e+01
2.981435005074953537e+01
2.983299467626394375e+01
2.985166985779739690e+01
2.987042723361470919e+01
2.988915880577651762e+01
2.990779254880037286e+01
2.992644878408876608e+01
2.994515277350269500e+01
2.996393056038379399e+01
2.998278569070283694e+01
3.000162058120628217e+01
3.002044801290334064e+01
3.003924200059921645e+01
3.005798867007988662e+01
3.007674865650595564e+01
3.009552997362755278e+01
3.011436296113738820e+01
3.013320045158349103e+01
3.015192922578599877e+01
3.017067394426767990e+01
3.018957320513480980e+01
3.020854193712829527e+01
3.022745573749909909e+01
3.024629009097157706e+01
3.026503015852527412e+01
3.028367690958031844e+01
3.030233475539333909e+01
3.032106772006941142e+01
3.033984971048789347e+01
3.035865568710305240e+01
3.037744658957688415e+01
3.039626542848735369e+01
3.041510931052664546e+01
3.043396284955657194e+01
3.045285445193295004e+01
3.047169708384712550e+01
3.049048242006243825e+01
3.050926594114223889e+01
3.052812861196916216e+01
3.054711247117830908e+01
3.056607765414224787e+01
3.058490460934095623e+01
3.060362532955203463e+01
3.062234078857717634e+01
3.064110818488421373e+01
3.065982014427712699e+01
3.067843241010093180e+01
3.069707965798540528e+01
3.071569654159761598e+01
3.073420442498231964e+01
3.075272398862428247e+01
3.077129609634117458e+01
3.078988338400932179e+01
3.080854116310332103e+01
3.082733913970940520e+01
3.084627928865877422e+01
3.086527827173995675e+01
3.088422103627834403e+01
3.090312058141569906e+01
3.092203685053745943e+01
3.094092225158735587e+01
3.095973631313365360e+01
3.097846393338622661e+01
3.099717152210834570e+01
3.101597521590811013e+01
3.103482034632689590e+01
3.105362649446357182e+01
3.107238855042086811e+01
3.109112133048662230e+01
3.110987704508705320e+01
3.112865530166986261e+01
3.114740449160287383e+01
3.116612553579890843e+01
3.118486970851535389e+01
3.120362447456246713e+01
3.122244933852888948e+01
3.124133462606606670e+01
3.126019865979430179e+01
3.127904095703001275e+01
3.129778716890715273e+01
3.131644483693241909e+01
3.133504520992273257e+01
3.135362402346766331e+01
3.137228872163836613e+01
3.139101966695562496e+01
3.140978250569792962e+01
3.142858338927016248e+01
3.144737363777544559e+01
3.146612956752395363e+01
3.148489161699298577e+01
3.150364861582886888e+01
3.152238258660275605e+01
3.154116083739327436e+01
3.156000607760303467e+01
3.157884464806642200e+01
3.159761772480739594e+01
3.161634106834315716e+01
3.163508691866730516e+01
3.165387429153420129e+01
3.167263322194117237e+01
3.169138722027012989e+01
3.171013657906255645e+01
3.172888885439267881e+01
3.174771816296097882e+01
3.176665680949039583e+01
3.178572234509506700e+01
3.180479024235768648e+01
3.182375155592062299e+01
3.184270571663692451e+01
3.186168597009623227e+01
3.188071144556862180e+01
3.189982004277495520e+01
3.191887919040983590e+01
3.193780544457637660e+01
3.195669483365353969e+01
3.197551677709079598e+01
3.199427976501924320e+01
3.201313802505298867e+01
3.203203988585399031e+01
3.205090823086528218e+01
3.206981076589228508e+01
3.208876048150949600e+01
3.210773991673171679e+01
3.212671290700750859e+01
3.214553836780090279e+01
3.216427052053251856e+01
3.218299368023756557e+01
3.220164796496381854e+01
3.222028170115800805e+01
3.223886896596001606e+01
3.225739582572274600e+01
3.227598831505365240e+01
3.229462132118042206e+01
3.231322415207250032e+01
3.233183240923700197e+01
3.235043247131177679e+01
3.236903013357779457e+01
3.238768378457724140e+01
3.240637685252487188e+01
3.242510462967639739e+01
3.244385289191316701e+01
3.246259760385659376e+01
3.248135408677243419e+01
3.250007570488063635e+01
3.251881316980718140e+01
3.253759102569277673e+01
3.255627172765011323e+01
3.257492798672251411e+01
3.259365977884059618e+01
3.261242594889046131e+01
3.263128942411408673e+01
3.265020031594573879e+01
3.266906346212439871e+01
3.268786367092184264e+01
3.270661492417436023e+01
3.272538680226854524e+01
3.274418284351185093e+01
3.276300074852863276e+01
3.278176730679562212e+01
3.280040114477758095e+01
3.281904497270389243e+01
3.283780344270014240e+01
3.285652392080521622e+01
3.287516579980484011e+01
3.289380234788389146e+01
3.291232874785088569e+01
3.293074767604205277e+01
3.294921151990295272e+01
3.296775904697894788e+01
3.298634883164530862e+01
3.300490414921007698e+01
3.302341611051025438e+01
3.304189573210999242e+01
3.306042956699707247e+01
3.307903955155181563e+01
3.309764757050615458e+01
3.311625037953837847e+01
3.313485353470391459e+01
3.315343960991648231e+01
3.317197207043462015e+01
3.319050017222359372e+01
3.320899840924493418e+01
3.322745086112473700e+01
3.324592558093677042e+01
3.326445228187390768e+01
3.328302010890878648e+01
3.330162962805366078e+01
3.332035348753589687e+01
3.333915712312011692e+01
3.335796649291047089e+01
3.337678095080994467e+01
3.339562137730402469e+01
3.341447487000588978e+01
3.343334387622105197e+01
3.345225664170763480e+01
3.347109622381958616e+01
3.348985495334670048e+01
3.350863309377745480e+01
3.352742887551752204e+01
3.354614250670606168e+01
3.356478890824533323e+01
3.358352579605483612e+01
3.360227164233404551e+01
3.362096791088375625e+01
3.363966908235343567e+01
3.365833315797021896e+01
3.367702863082493536e+01
3.369576540065010306e+01
3.371443560507383097e+01
3.373304918382715556e+01
3.375157503899574607e+01
3.377004473685096997e+01
3.378856756967750385e+01
3.380709786490201196e+01
3.382567633539824214e+01
3.384435659940451302e+01
3.386305173481390796e+01
3.388170938380321928e+01
3.390038284414827530e+01
3.391914617343258698e+01
3.393794463067871447e+01
3.395670487183576824e+01
3.397548952488450880e+01
3.399428103082465924e+01
3.401296447811237300e+01
3.403172342899478764e+01
3.405066614583593321e+01
3.406953391943243048e+01
3.408826426029104795e+01
3.410703127234579313e+01
3.412585478172316300e+01
3.414467092594892961e+01
3.416346657011114729e+01
3.418217901014284621e+01
3.420081898647667629e+01
3.421941065385983194e+01
3.423800964535445246e+01
3.425658754490461888e+01
3.427517840244621539e+01
3.429389099411012864e+01
3.431266652190024047e+01
3.433149542878685878e+01
3.435032207054280917e+01
3.436914897315774198e+01
3.438796204765009890e+01
3.440673071502230584e+01
3.442555667934714592e+01
3.444437581310467777e+01
3.446313060940657635e+01
3.448186992975791298e+01
3.450060400037111208e+01
3.451926721019108157e+01
3.453792347087841819e+01
3.455668716226779935e+01
3.457549859703291872e+01
3.459431639707006667e+01
3.461307077449088609e+01
3.463175233293631550e+01
3.465047456905051604e+01
3.466930586433907280e+01
3.468815239392055361e+01
3.470692132019034659e+01
3.472563939111466880e+01
3.474434344743171721e+01
3.476306983641232051e+01
3.478184675617531241e+01
3.480071026810183099e+01
3.481956165747488541e+01
3.483834392543842995e+01
3.485715712585572845e+01
3.487603784088188519e+01
3.489484879616627921e+01
3.491357911916282575e+01
3.493239405627464578e+01
3.495120726809143719e+01
3.496990614420350596e+01
3.498863418759388821e+01
3.500746521798095756e+01
3.502629071504738789e+01
3.504514030904608290e+01
3.506400604097355966e+01
3.508291659349279001e+01
3.510190161608023374e+01
3.512090522298210971e+01
3.513990459875785177e+01
3.515880346668762968e+01
3.517771452834585943e+01
3.519675598088268487e+01
3.521581974821478411e+01
3.523478233486480349e+01
3.525365242683614042e+01
3.527250306215278641e+01
3.529136554198380082e+01
3.531030560757939440e+01
3.532934940170654414e+01
3.534845231385269670e+01
3.536755473289352381e+01
3.538662989090180844e+01
3.540559523837090694e+01
3.542443522924698840e+01
3.544327187281177061e+01
3.546213598679544532e+01
3.548093339883148190e+01
3.549973187124168561e+01
3.551860364486130095e+01
3.553743875977697542e+01
3.555616541122722651e+01
3.557485602527916768e+01
3.559362449587400334e+01
3.561237661204020810e+01
3.563111206627201710e+01
3.564993909204513756e+01
3.566876927103947281e+01
3.568760340341286508e+01
3.570645869529525385e+01
3.572534867128735669e+01
3.574428962844402236e+01
3.576322148313175830e+01
3.578211625695990250e+01
3.580095224149510358e+01
3.581975281994215266e+01
3.583860915802499392e+01
3.585752072835339277e+01
3.587639809185114359e+01
3.589523212976819622e+01
3.591398902997447351e+01
3.593270216931884420e+01
3.595150343920580127e+01
3.597044851212194772e+01
3.598944384978093325e+01
3.600846810898562467e+01
3.602753643875633571e+01
3.604649698149949444e+01
3.606531088637898819e+01
3.608413836172437072e+01
3.610305709858634060e+01
3.612194004874594810e+01
3.614075592025444195e+01
3.615961801511683404e+01
3.617848777240189406e+01
3.619732838812006293e+01
3.621615603900617941e+01
3.623493168945297782e+01
3.625367352537517007e+01
3.627242480533134028e+01
3.629122330092718585e+01
3.630998505051542935e+01
3.632874150066546548e+01
3.634751752536140401e+01
3.636625634228776249e+01
3.638507900432812647e+01
3.640398193062881660e+01
3.642290990869370404e+01
3.644179106804444501e+01
3.646059026560602234e+01
3.647939891949108926e+01
3.649829678952185930e+01
3.651725316211496164e+01
3.653622699888339298e+01
3.655521904168212188e+01
3.657420122427711107e+01
3.659317816085710717e+01
3.661217408710512444e+01
3.663121871214738690e+01
3.665031569528149191e+01
3.666942675883880298e+01
3.668855078167781869e+01
3.670759714133869522e+01
3.672657266443795976e+01
3.674564671646232483e+01
3.676483620104706063e+01
3.678403871528074376e+01
3.680318734634551703e+01
3.682232749561721619e+01
3.684142039117885759e+01
3.686051298273169863e+01
3.687969984436006854e+01
3.689886733672681629e+01
3.691800979278078643e+01
3.693714056944611457e+01
3.695621894776765970e+01
3.697531439326746749e+01
3.699445478591950121e+01
3.701362129343955587e+01
3.703280610978336540e+01
3.705201334921498812e+01
3.707123167826551935e+01
3.709035011793397985e+01
3.710937563925926952e+01
3.712836695579586177e+01
3.714737916028842335e+01
3.716648627464608978e+01
3.718566574472772857e+01
3.720493122763933513e+01
3.722421469998904797e+01
3.724346832459826118e+01
3.726265540900455875e+01
3.728181773608301341e+01
3.730098989910924701e+01
3.732006848023239343e+01
3.733910770156473546e+01
3.735821848112708921e+01
3.737739865991981247e+01
3.739658011688013772e+01
3.741570709734966016e+01
3.743480754637656105e+01
3.745388992189438682e+01
3.747301514599240591e+01
3.749226023740923353e+01
3.751154758895172137e+01
3.753079704611944578e+01
3.754998197712274077e+01
3.756920290034877752e+01
3.758844843783239753e+01
3.760767371891276412e+01
3.762687479413027347e+01
3.764598678992114600e+01
3.766510403252198813e+01
3.768428481812863851e+01
3.770353867650114665e+01
3.772276525016025772e+01
3.774187515826702821e+01
3.776099257812609267e+01
3.778018415165355748e+01
3.779941947317436757e+01
3.781866687488931689e+01
3.783801609887090933e+01
3.785746481773701788e+01
3.787684367950208753e+01
3.789611379198661467e+01
3.791530534121154972e+01
3.793439489934760189e+01
3.795341873867788252e+01
3.797244441043822860e+01
3.799145646124762266e+01
3.801050018917879925e+01
3.802961510788369992e+01
3.804878562947050824e+01
3.806803741271777852e+01
3.808730437013063863e+01
3.810654963885261992e+01
3.812577063112587439e+01
3.814495715241923079e+01
3.816414328938649447e+01
3.818332715016590129e+01
3.820253231009766637e+01
3.822173231254061676e+01
3.824091839740324161e+01
3.826020001779441770e+01
3.827944204851446841e+01
3.829862748298754127e+01
3.831786360418274739e+01
3.833703606446061229e+01
3.835613264639576414e+01
3.837531298942572988e+01
3.839462698247210426e+01
3.841390654071574318e+01
3.843316976872375079e+01
3.845251197030337664e+01
3.847183974670613793e+01
3.849105944785231515e+01
3.851025798628066354e+01
3.852957713958915065e+01
3.854895336383469839e+01
3.856825003413045039e+01
3.858749641259321805e+01
3.860675986850618813e+01
3.862607229685892918e+01
3.864543238275082615e+01
3.866477137157056632e+01
3.868412049537247555e+01
3.870349551530769361e+01
3.872292444437512415e+01
3.874226683455649578e+01
3.876160301211587011e+01
3.878114716047733168e+01
3.880069069108932212e+01
3.882017412562002079e+01
3.883963086213513805e+01
3.885906408789141864e+01
3.887853314518350345e+01
3.889800477598006267e+01
3.891747814298568642e+01
3.893699415208696735e+01
3.895647641690874963e+01
3.897582197502811852e+01
3.899502278583410231e+01
3.901419623859268171e+01
3.903345822437479029e+01
3.905284328556686546e+01
3.907231979342870432e+01
3.909176233280664547e+01
3.911114614563828695e+01
3.913050085019067126e+01
3.914985131152135978e+01
3.916928742289948673e+01
3.918876212371748124e+01
3.920819109550325265e+01
3.922763273396816430e+01
3.924707069739733356e+01
3.926644973779765024e+01
3.928578595677100083e+01
3.930506252843542825e+01
3.932434322475708655e+01
3.934371140640179476e+01
3.936312649857089241e+01
3.938250083449469230e+01
3.940182839386058333e+01
3.942113915514455869e+01
3.944042061586869607e+01
3.945975464122974330e+01
3.947922869571164028e+01
3.949871231380131320e+01
3.951808498293502225e+01
3.953741683983899691e+01
3.955678963429339490e+01
3.957618228344118450e+01
3.959554938758061837e+01
3.961498959971805789e+01
3.963454342375278117e+01
3.965401507752468291e+01
3.967336318370632853e+01
3.969278031059403133e+01
3.971228838171172981e+01
3.973177238280825208e+01
3.975117725192767182e+01
3.977051682509690522e+01
3.978987050168941408e+01
3.980921775162843801e+01
3.982855468223105078e+01
3.984778747417875877e+01
3.986704037046298765e+01
3.988633363358406569e+01
3.990554811801339241e+01
3.992478814792145414e+01
3.994409746247198711e+01
3.996347446276682547e+01
3.998288427942301126e+01
4.000220867875584219e+01
4.002145734643812602e+01
4.004070243411872099e+01
4.005986364994484461e+01
4.007900505685977777e+01
4.009816699965050901e+01
4.011743613370656192e+01
4.013686847177091011e+01
4.015632274878112185e+01
4.017582027014798030e+01
4.019530104918462143e+01
4.021472642694122612e+01
4.023421657562862208e+01
4.025377683002222540e+01
4.027334118060602464e+01
4.029277399013150074e+01
4.031208931278954566e+01
4.033149210199770351e+01
4.035098703188501190e+01
4.037051760269593359e+01
4.039014561819812599e+01
4.040987904673472286e+01
4.042966075489238165e+01
4.044940713687668676e+01
4.046905213894882536e+01
4.048866411730853798e+01
4.050831682123485677e+01
4.052804554961057448e+01
4.054785029727925405e+01
4.056756624116497534e+01
4.058728422780193057e+01
4.060706147901919394e+01
4.062683896826437291e+01
4.064667677779803512e+01
4.066646022160608709e+01
4.068616347674091571e+01
4.070587258148206189e+01
4.072561009460389414e+01
4.074538441878751627e+01
4.076504795666528480e+01
4.078468480189722101e+01
4.080441521552666728e+01
4.082416342338611059e+01
4.084390813748240134e+01
4.086362902769616312e+01
4.088332519084504924e+01
4.090310244502791903e+01
4.092281383187282984e+01
4.094245080593942987e+01
4.096230991583516357e+01
4.098223758246709281e+01
4.100213527802137747e+01
4.102210555095255984e+01
4.104210139187480877e+01
4.106210344090325037e+01
4.108210005436667700e+01
4.110205415225058800e+01
4.112202694719924523e+01
4.114203642181647069e+01
4.116205449282018947e+01
4.118216874609742462e+01
4.120239253555145353e+01
4.122260519542253121e+01
4.124273327046446269e+01
4.126279487378743482e+01
4.128283582353957115e+01
4.130284901478517412e+01
4.132288497019330009e+01
4.134295987595089628e+01
4.136306740287952977e+01
4.138317862212361575e+01
4.140331177647036753e+01
4.142355220272833094e+01
4.144371439188411443e+01
4.146378211546554837e+01
4.148390088140187260e+01
4.150394169219227791e+01
4.152390764466198902e+01
4.154393060336288102e+01
4.156396045267801043e+01
4.158401748834687339e+01
4.160407218976614274e+01
4.162410411170341717e+01
4.164420263597934735e+01
4.166422911320972844e+01
4.168418369758609998e+01
4.170414838549977787e+01
4.172406985510625788e+01
4.174397265940812929e+01
4.176383988931265634e+01
4.178374602642362845e+01
4.180379592274350387e+01
4.182393513219738423e+01
4.184404085791133099e+01
4.186408123007850435e+01
4.188412563462742355e+01
4.190418263461265980e+01
4.192427237496099934e+01
4.194440752074147127e+01
4.196454992398466999e+01
4.198468493856915273e+01
4.200482591178153058e+01
4.202501685781959395e+01
4.204525911786091541e+01
4.206554131306158695e+01
4.208577899841748149e+01
4.210591015283871741e+01
4.212607443717943312e+01
4.214628612208782243e+01
4.216651142929174512e+01
4.218663755118948444e+01
4.220655941682109358e+01
4.222644334072519712e+01
4.224643059454565730e+01
4.226646356194129339e+01
4.228649267716275517e+01
4.230651619125109164e+01
4.232651212981230771e+01
4.234647742215079802e+01
4.236646384840953061e+01
4.238646886044724482e+01
4.240650347678885623e+01
4.242658508891769031e+01
4.244663234393231477e+01
4.246664075854747722e+01
4.248660418851268616e+01
4.250657769301383837e+01
4.252654787137886672e+01
4.254643220552915750e+01
4.256635744102297281e+01
4.258639119098757675e+01
4.260644906976724400e+01
4.262656957251971335e+01
4.264672761173465432e+01
4.266686726154748754e+01
4.268706882641802025e+01
4.270722201075464852e+01
4.272739495843815405e+01
4.274762332573982349e+01
4.276777293077835651e+01
4.278791983143503330e+01
4.280809511894015174e+01
4.282827424555890872e+01
4.284846227028024401e+01
4.286865194424680681e+01
4.288885041766391026e+01
4.290906399378742009e+01
4.292924003971239699e+01
4.294936778147790335e+01
4.296957801963629464e+01
4.298984310127284658e+01
4.301017320848372805e+01
4.303057226374350819e+01
4.305089120200666031e+01
4.307113391183929707e+01
4.309126394396646731e+01
4.311137168973522193e+01
4.313147783613070629e+01
4.315154816084182698e+01
4.317160826477866920e+01
4.319172590386813226e+01
4.321192684780621107e+01
4.323209337928803819e+01
4.325220310459178563e+01
4.327225875726686866e+01
4.329224076962182011e+01
4.331223962171890918e+01
4.333243230917194211e+01
4.335276118486471830e+01
4.337307409147209825e+01
4.339333368156884774e+01
4.341356914727971628e+01
4.343378084511399351e+01
4.345398866016013528e+01
4.347423149756365035e+01
4.349452189406183322e+01
4.351484795691044383e+01
4.353515896884815106e+01
4.355537970235110379e+01
4.357553810091616242e+01
4.359576812759117814e+01
4.361604787605225653e+01
4.363627946147293812e+01
4.365655821553475846e+01
4.367699263197233250e+01
4.369741987740082578e+01
4.371775032951938300e+01
4.373803893851955138e+01
4.375834493619444743e+01
4.377865960647388022e+01
4.379887759268626013e+01
4.381905939707008457e+01
4.383927493429857236e+01
4.385940648692000821e+01
4.387946106717727446e+01
4.389956290110846737e+01
4.391979680539046171e+01
4.394013690011787787e+01
4.396044304090968780e+01
4.398067062598436650e+01
4.400087188930734072e+01
4.402108031942213984e+01
4.404129001850559177e+01
4.406146144694398714e+01
4.408160488770156604e+01
4.410177043788134199e+01
4.412196969209574604e+01
4.414211598872712727e+01
4.416217296101025624e+01
4.418230535031983663e+01
4.420250458775748825e+01
4.422270959702671433e+01
4.424296083908582489e+01
4.426322318766984409e+01
4.428348351125783466e+01
4.430359371243471855e+01
4.432359098598038827e+01
4.434361637170544412e+01
4.436373027069644337e+01
4.438392100087688874e+01
4.440415530207655337e+01
4.442447797643851715e+01
4.444478048402600479e+01
4.446494584927199156e+01
4.448507905926125972e+01
4.450527011415399414e+01
4.452548368508232812e+01
4.454570226976593972e+01
4.456590790357412146e+01
4.458619103346964607e+01
4.460651988238772958e+01
4.462677917159513186e+01
4.464695091367168800e+01
4.466707116619105733e+01
4.468716426277084253e+01
4.470729029151770817e+01
4.472748105812632247e+01
4.474770694733008725e+01
4.476796607471513312e+01
4.478820612870562456e+01
4.480838698063860903e+01
4.482850776597891240e+01
4.484861525388276249e+01
4.486877857660176971e+01
4.488897411941839977e+01
4.490923703479143114e+01
4.492957959297469728e+01
4.494998325285434504e+01
4.497038739368996119e+01
4.499075801549223286e+01
4.501113528563282529e+01
4.503141348579305969e+01
4.505168979613196001e+01
4.507195553320013914e+01
4.509211924288445772e+01
4.511224347484489527e+01
4.513246275794683982e+01
4.515275322300502836e+01
4.517302123291974425e+01
4.519328241500388543e+01
4.521347489234300099e+01
4.523362659988688250e+01
4.525383673117261196e+01
4.527417966631387003e+01
4.529462802358592910e+01
4.531507980268693103e+01
4.533553915070412899e+01
4.535600492459907684e+01
4.537642119631971127e+01
4.539686380586842773e+01
4.541738654977431366e+01
4.543801585885885430e+01
4.545866102821975119e+01
4.547920463814810432e+01
4.549974061742774722e+01
4.552031135215347746e+01
4.554085226977690581e+01
4.556136172728388800e+01
4.558186061851706228e+01
4.560236414398750071e+01
4.562295177658214129e+01
4.564366207759478300e+01
4.566435116713023490e+01
4.568495878860217374e+01
4.570553400452581627e+01
4.572607471421731873e+01
4.574657890319923581e+01
4.576709234699749373e+01
4.578770626480813632e+01
4.580835970461732387e+01
4.582897624282628612e+01
4.584953598763804905e+01
4.587000787824466386e+01
4.589048469648887618e+01
4.591096731466079461e+01
4.593143053884201521e+01
4.595200269552962880e+01
4.597267660900268993e+01
4.599332133941912559e+01
4.601393906454964622e+01
4.603466491902681668e+01
4.605541277123026589e+01
4.607593553266890041e+01
4.609639570299128764e+01
4.611693635582147266e+01
4.613746024903601040e+01
4.615808944308375317e+01
4.617874222173169585e+01
4.619937591032785207e+01
4.622012456071573894e+01
4.624088338122943043e+01
4.626159147069298427e+01
4.628237452686807529e+01
4.630330250104607615e+01
4.632421193139303028e+01
4.634510532548740969e+01
4.636602831522459667e+01
4.638684819210332932e+01
4.640763736879911505e+01
4.642841222571833271e+01
4.644911325486192055e+01
4.646991676150082640e+01
4.649080506654770772e+01
4.651159336355419072e+01
4.653242735885578441e+01
4.655336076187951733e+01
4.657418085715542588e+01
4.659496412579463964e+01
4.661582949712490631e+01
4.663667781197190010e+01
4.665751253108881969e+01
4.667834444572940100e+01
4.669917298880093171e+01
4.672006075066769881e+01
4.674088135992210624e+01
4.676153827813115527e+01
4.678223315684778782e+01
4.680299968672909472e+01
4.682372026140461685e+01
4.684443470231542506e+01
4.686524375768285466e+01
4.688614226910875260e+01
4.690705784531034084e+01
4.692804668962684644e+01
4.694905087302979041e+01
4.697011081346548877e+01
4.699133203601440556e+01
4.701252203092905546e+01
4.703365287955082152e+01
4.705480458311524217e+01
4.707592044551418553e+01
4.709703141373280744e+01
4.711808343724160153e+01
4.713901051924595009e+01
4.715985149218810335e+01
4.718069528174601146e+01
4.720164619532823735e+01
4.722260490993166115e+01
4.724351252247289779e+01
4.726444109729310838e+01
4.728537994849171611e+01
4.730642308160812348e+01
4.732758152188343104e+01
4.734870848279796007e+01
4.736979754879994431e+01
4.739084037652672521e+01
4.741183231146044363e+01
4.743275717199363584e+01
4.745365686850742293e+01
4.747458595575253781e+01
4.749554302680652995e+01
4.751649053581149929e+01
4.753741371628535717e+01
4.755838779798138916e+01
4.757935422681669024e+01
4.760027724001177774e+01
4.762116643508455383e+01
4.764200980593264489e+01
4.766284470258452188e+01
4.768365961326480118e+01
4.770456260807907967e+01
4.772555602125628837e+01
4.774648402852576368e+01
4.776731001616721528e+01
4.778803524658233215e+01
4.780879173497316970e+01
4.782965696377661402e+01
4.785056645558100286e+01
4.787150135219696523e+01
4.789242883309940169e+01
4.791337440488259602e+01
4.793424929806727874e+01
4.795511049800757775e+01
4.797608306124910627e+01
4.799702764325285642e+01
4.801791543872526091e+01
4.803872706550892957e+01
4.805949328028147960e+01
4.808027485554999458e+01
4.810098397198908771e+01
4.812157501181829389e+01
4.814215058570285066e+01
4.816277751979497168e+01
4.818341969881131348e+01
4.820406738213925735e+01
4.822478677724380702e+01
4.824557019713487449e+01
4.826639055564126579e+01
4.828714812873015205e+01
4.830781465932882668e+01
4.832858343124507883e+01
4.834949034675214818e+01
4.837040363220970818e+01
4.839125111617333630e+01
4.841201514570860809e+01
4.843268936265652513e+01
4.845331517472472171e+01
4.847403105258069900e+01
4.849479022500209169e+01
4.851549012927448956e+01
4.853615831056414720e+01
4.855680582372127674e+01
4.857753540174029183e+01
4.859835571038962598e+01
4.861917432242731252e+01
4.863999556353655862e+01
4.866083562107834837e+01
4.868166885875010763e+01
4.870244427581550895e+01
4.872322519909817373e+01
4.874410664727070497e+01
4.876503437384664608e+01
4.878591499156760847e+01
4.880681598207910099e+01
4.882771527346674389e+01
4.884856435757527038e+01
4.886949925826721142e+01
4.889048597474347702e+01
4.891153122044388368e+01
4.893255320264766794e+01
4.895337987474433561e+01
4.897418984600413694e+01
4.899506457528901393e+01
4.901594955668154086e+01
4.903678296807243697e+01
4.905766781546863342e+01
4.907866581527001415e+01
4.909963148765412910e+01
4.912060316495612966e+01
4.914161595880079858e+01
4.916273266783620954e+01
4.918393797360491959e+01
4.920514761249251023e+01
4.922638528562652738e+01
4.924765089120187866e+01
4.926889140616264484e+01
4.929006110315857825e+01
4.931122442020070906e+01
4.933241953406099611e+01
4.935360940398884111e+01
4.937477937925041971e+01
4.939593994715939118e+01
4.941720143724257497e+01
4.943848420060079718e+01
4.945966273587616513e+01
4.948081638378486247e+01
4.950199025395893671e+01
4.952315824117425080e+01
4.954432151651648297e+01
4.956558180148503112e+01
4.958697008153545482e+01
4.960841532986976432e+01
4.962981169798782588e+01
4.965120168596217098e+01
4.967267695346985334e+01
4.969408094547596733e+01
4.971536232355526863e+01
4.973664981224832360e+01
4.975797791983866603e+01
4.977935171945465953e+01
4.980082063386137747e+01
4.982237040448733723e+01
4.984391472925800315e+01
4.986537919520213080e+01
4.988677334638489924e+01
4.990819017207741126e+01
4.992962269884637294e+01
4.995101736591001185e+01
4.997241815535306841e+01
4.999373629099709859e+01
5.001492086740313425e+01
5.003608775021042732e+01
5.005738687432789646e+01
5.007880101545302409e+01
5.010017262315513875e+01
5.012153641263973469e+01
5.014298602336093325e+01
5.016446902494375593e+01
5.018589578732553491e+01
5.020721885988807998e+01
5.022853680688297118e+01
5.024989359485255136e+01
5.027114898452099823e+01
5.029235580005810391e+01
5.031355756438167504e+01
5.033467873340740795e+01
5.035580178636645599e+01
5.037699268591383372e+01
5.039825820539106616e+01
5.041964096720023747e+01
5.044107979738429037e+01
5.046246903023346420e+01
5.048383017639793735e+01
5.050522573772160229e+01
5.052662682373001957e+01
5.054803025109796977e+01
5.056948749855829561e+01
5.059100663441949308e+01
5.061256610012159740e+01
5.063414366362864172e+01
5.065571449757791811e+01
5.067728558652940052e+01
5.069877509933667170e+01
5.072016779653885266e+01
5.074165028049669957e+01
5.076328331058695653e+01
5.078490179224019840e+01
5.080643031424848033e+01
5.082793182746967631e+01
5.084946555325576156e+01
5.087102031485443376e+01
5.089261924849035523e+01
5.091419484707228094e+01
5.093561273437325099e+01
5.095700682656615044e+01
5.097848894568633682e+01
5.100006750827446211e+01
5.102167512501058155e+01
5.104326032709967365e+01
5.106489546235989962e+01
5.108661342740109745e+01
5.110840888369417456e+01
5.113034987015252142e+01
5.115232936965974631e+01
5.117418619692718096e+01
5.119600955824349597e+01
5.121788227434606000e+01
5.123978177579571991e+01
5.126164132316716859e+01
5.128346593687374622e+01
5.130530644251867756e+01
5.132719213308674000e+01
5.134910269905496705e+01
5.137097150517282529e+01
5.139288340633047625e+01
5.141484740543640442e+01
5.143681703031964503e+01
5.145887761977490271e+01
5.148090233671513261e+01
5.150294421196198869e+01
5.152502228063489298e+01
5.154698366144234001e+01
5.156884615195409083e+01
5.159066554074830435e+01
5.161252696551792241e+01
5.163445716940822905e+01
5.165640859943510321e+01
5.167836086688969033e+01
5.170035280122640131e+01
5.172240906809538075e+01
5.174442024159370845e+01
5.176631215564302835e+01
5.178822651253618403e+01
5.181025062536264159e+01
5.183232117915616755e+01
5.185437964409041456e+01
5.187637257138550950e+01
5.189831703588205158e+01
5.192033583254539053e+01
5.194250552100412932e+01
5.196476804191977550e+01
5.198697798590826125e+01
5.200905450985439415e+01
5.203103347229895093e+01
5.205308095647975364e+01
5.207518051369817869e+01
5.209731614267269606e+01
5.211943562962925824e+01
5.214144577329322061e+01
5.216349304055496816e+01
5.218574404683328538e+01
5.220806008676401433e+01
5.223024180618122614e+01
5.225230975470661576e+01
5.227442012643295755e+01
5.229668507565003210e+01
5.231904529977601470e+01
5.234142195082808513e+01
5.236388958383366798e+01
5.238639034122017790e+01
5.240882782450456290e+01
5.243129837118627989e+01
5.245373963687487162e+01
5.247609837370029595e+01
5.249840230173518307e+01
5.252083524980806573e+01
5.254327076418775277e+01
5.256556293263354718e+01
5.258793713172239137e+01
5.261046044667243393e+01
5.263300570670140388e+01
5.265541044173814811e+01
5.267774600921305961e+01
5.270019123275343276e+01
5.272269671134450419e+01
5.274517254872942118e+01
5.276762058142337253e+01
5.279006603402335429e+01
5.281255404621922622e+01
5.283507724604800160e+01
5.285757357247181432e+01
5.288011765797696029e+01
5.290276659244081969e+01
5.292539917332307908e+01
5.294798369837447893e+01
5.297060564633680002e+01
5.299335141317032338e+01
5.301609233028689516e+01
5.303876964203099931e+01
5.306140220391714735e+01
5.308405150614728285e+01
5.310674110422648653e+01
5.312938316269524819e+01
5.315203835426761714e+01
5.317474101865212077e+01
5.319752635225257364e+01
5.322037620970140637e+01
5.324330323649351726e+01
5.326630943935931839e+01
5.328926583114355964e+01
5.331204363747270492e+01
5.333473798628048712e+01
5.335758801183357036e+01
5.338047368693678152e+01
5.340330832931317673e+01
5.342609110324201538e+01
5.344876487057793923e+01
5.347148044921486587e+01
5.349425032104885958e+01
5.351701327008883169e+01
5.353984305988915082e+01
5.356278945309094297e+01
5.358577336989394979e+01
5.360879524491026871e+01
5.363187288398539465e+01
5.365495338511541945e+01
5.367805996729175178e+01
5.370104852868463752e+01
5.372397326177435417e+01
5.374694866755331901e+01
5.376993200773469539e+01
5.379306759463518262e+01
5.381638605384451068e+01
5.383972294737363029e+01
5.386295399379532256e+01
5.388612758061840680e+01
5.390927337311236300e+01
5.393231638346549772e+01
5.395529713315556819e+01
5.397833432192641112e+01
5.400143672492144020e+01
5.402465330306382896e+01
5.404795266770162243e+01
5.407126445401311088e+01
5.409452385642466510e+01
5.411774746273880510e+01
5.414104428986107820e+01
5.416432957158653494e+01
5.418753278517749550e+01
5.421072824834447346e+01
5.423406077628177258e+01
5.425754295651812242e+01
5.428107401377994279e+01
5.430457445400507765e+01
5.432796704573686242e+01
5.435128074314265234e+01
5.437466567421972030e+01
5.439812040698306816e+01
5.442155035487101600e+01
5.444494178325411582e+01
5.446829185407448648e+01
5.449160600828250978e+01
5.451507318601450436e+01
5.453867474426448325e+01
5.456229311948878546e+01
5.458593225568545648e+01
5.460953867390329464e+01
5.463304774307894007e+01
5.465647293375327820e+01
5.467988689872625940e+01
5.470333282771549221e+01
5.472683791265401254e+01
5.475040467054110138e+01
5.477399604646198128e+01
5.479758696283901998e+01
5.482128566311636320e+01
5.484503629207910791e+01
5.486876366912796499e+01
5.489244418469939291e+01
5.491596158157631891e+01
5.493936779188423003e+01
5.496277453842134264e+01
5.498625308010010571e+01
5.500990721917133186e+01
5.503359400865874562e+01
5.505723665977557602e+01
5.508096019172532465e+01
5.510469653005949908e+01
5.512830142960913093e+01
5.515177374770679108e+01
5.517526623598851643e+01
5.519880714022214363e+01
5.522237182216833418e+01
5.524594646371916440e+01
5.526958084051076980e+01
5.529332930894119613e+01
5.531713662612706628e+01
5.534093732367083618e+01
5.536474981022225705e+01
5.538848367491048919e+01
5.541214104338877888e+01
5.543590648523412057e+01
5.545972242546962150e+01
5.548353044453416061e+01
5.550736718201525832e+01
5.553118546786330967e+01
5.555492493180458524e+01
5.557869973888805504e+01
5.560254987593911125e+01
5.562637421474552468e+01
5.565012432318787461e+01
5.567383401852296743e+01
5.569757496831325483e+01
5.572127341514007526e+01
5.574502709750078822e+01
5.576894302435989204e+01
5.579288063765631023e+01
5.581683678257571302e+01
5.584072618217165029e+01
5.586448823982231460e+01
5.588814229704733094e+01
5.591177968636579010e+01
5.593547400246762180e+01
5.595921707828867397e+01
5.598309287423614933e+01
5.600714443294345557e+01
5.603128625750726144e+01
5.605538909308296525e+01
5.607955558098061033e+01
5.610380069059757346e+01
5.612784475224719216e+01
5.615168126405094995e+01
5.617558456280698209e+01
5.619959914934815970e+01
5.622360917065387298e+01
5.624770952568152893e+01
5.627187056115244701e+01
5.629604152180500165e+01
5.632037175205183388e+01
5.634475339954498452e+01
5.636910320454097700e+01
5.639341493241115444e+01
5.641774519509739605e+01
5.644215547968356361e+01
5.646654822762057790e+01
5.649083837855547330e+01
5.651517719139481954e+01
5.653968566409146490e+01
5.656421633237053470e+01
5.658868287532530417e+01
5.661305567504135183e+01
5.663729109345462120e+01
5.666154816985870468e+01
5.668591514396928943e+01
5.671033261134499526e+01
5.673475254735803475e+01
5.675907591342470937e+01
5.678345420258391840e+01
5.680791580484126513e+01
5.683248668820746019e+01
5.685716622013227806e+01
5.688174430961861106e+01
5.690628383484236252e+01
5.693090998760641241e+01
5.695568037858684107e+01
5.698052814970355229e+01
5.700547145309916175e+01
5.703056355986907988e+01
5.705567402093793561e+01
5.708073676060805468e+01
5.710566112678987594e+01
5.713047232338281134e+01
5.715518941821459009e+01
5.717988731404468439e+01
5.720462306969469779e+01
5.722933651248746401e+01
5.725428342590930697e+01
5.727948412125883948e+01
5.730478408063844142e+01
5.733006899805683076e+01
5.735526113985208241e+01
5.738041192683748903e+01
5.740551298485762288e+01
5.743059865756224980e+01
5.745563128609484238e+01
5.748067501412604940e+01
5.750588745227649667e+01
5.753102883408681834e+01
5.755599298392353802e+01
5.758095064016678322e+01
5.760590400422313451e+01
5.763103242362051049e+01
5.765627165298258205e+01
5.768140353630157335e+01
5.770654023082477124e+01
5.773184071756069358e+01
5.775728634956767849e+01
5.778277008816710492e+01
5.780825986410530248e+01
5.783372866736206674e+01
5.785925602944389823e+01
5.788485431431148953e+01
5.791035921866544811e+01
5.793577139064483816e+01
5.796114137536187627e+01
5.798646402684815371e+01
5.801182037345877518e+01
5.803718569022254314e+01
5.806246348592451767e+01
5.808763167379153458e+01
5.811283313783676618e+01
5.813807205353263186e+01
5.816330929924058069e+01
5.818862685127285772e+01
5.821397910249759633e+01
5.823946197808785996e+01
5.826501988089466977e+01
5.829056575622902869e+01
5.831621981879101924e+01
5.834195193296142179e+01
5.836759274051466662e+01
5.839313384423422804e+01
5.841858967566830074e+01
5.844386583955283498e+01
5.846916865441827582e+01
5.849468761897685454e+01
5.852030980699281315e+01
5.854591234105287612e+01
5.857146463697577587e+01
5.859698293234134070e+01
5.862237335038498998e+01
5.864775492447328276e+01
5.867332788118260822e+01
5.869899169238027525e+01
5.872476104269929209e+01
5.875053088949627522e+01
5.877613628158252368e+01
5.880164845279101371e+01
5.882717008910218226e+01
5.885276237265397725e+01
5.887840163392502291e+01
5.890409590452878064e+01
5.892976303105282909e+01
5.895532856849779080e+01
5.898091170268015304e+01
5.900656577599671238e+01
5.903231888142883577e+01
5.905818454593945432e+01
5.908402331790355078e+01
5.910988586875168238e+01
5.913589249947024484e+01
5.916198624734781220e+01
5.918811681512679712e+01
5.921427833296041854e+01
5.924044753320417556e+01
5.926660258060761066e+01
5.929268995405016085e+01
5.931863536288338423e+01
5.934454052545790148e+01
5.937040019001383939e+01
5.939623520062591666e+01
5.942215057582759385e+01
5.944817576757964872e+01
5.947426017771982742e+01
5.950046901527848320e+01
5.952685538159659728e+01
5.955330923782272379e+01
5.957986127244871000e+01
5.960631438887979527e+01
5.963250411073298807e+01
5.965859395471554194e+01
5.968483014936295916e+01
5.971115886126727901e+01
5.973758230454140516e+01
5.976416624400069821e+01
5.979079253045878062e+01
5.981734954793792269e+01
5.984377223300504767e+01
5.987020943913536541e+01
5.989674117250332586e+01
5.992343693716603781e+01
5.995021156789574945e+01
5.997689509352548498e+01
6.000344386111713391e+01
6.002986735555599296e+01
6.005639670283031251e+01
6.008313811613717803e+01
6.010989552583388473e+01
6.013656347916290201e+01
6.016315879637201647e+01
6.018971376814479868e+01
6.021637383326180526e+01
6.024304129859790891e+01
6.026948701764360550e+01
6.029583671134457035e+01
6.032227149411602340e+01
6.034878082821199996e+01
6.037530048995164833e+01
6.040189950721016032e+01
6.042862056174402596e+01
6.045551802102983885e+01
6.048256819711379961e+01
6.050962479829428986e+01
6.053656377107809305e+01
6.056327635387143715e+01
6.058992024257717901e+01
6.061649447942300384e+01
6.064297881906683330e+01
6.066950816148210635e+01
6.069611143490072180e+01
6.072279626029423127e+01
6.074966779297911756e+01
6.077675578944054280e+01
6.080378449724343426e+01
6.083070292496955034e+01
6.085753459879207838e+01
6.088423322343957977e+01
6.091098904695567740e+01
6.093783613018535306e+01
6.096479445363474525e+01
6.099189494427338332e+01
6.101893990966701153e+01
6.104588036196560807e+01
6.107283835834978447e+01
6.109988000516823092e+01
6.112685461800645470e+01
6.115376305612986840e+01
6.118081576422011381e+01
6.120809874956124474e+01
6.123540137893061797e+01
6.126266924660555446e+01
6.128998017250678743e+01
6.131743468752431880e+01
6.134509679175864250e+01
6.137278284753226387e+01
6.140047894519798888e+01
6.142821917481516891e+01
6.145595447843276560e+01
6.148363869801239900e+01
6.151126282741862639e+01
6.153879794231079359e+01
6.156622161272639460e+01
6.159355168226944244e+01
6.162091014678502887e+01
6.164836562359989358e+01
6.167596556851291467e+01
6.170363695648024560e+01
6.173137236658298121e+01
6.175915479601175662e+01
6.178698936193386260e+01
6.181488168882540180e+01
6.184265566337313658e+01
6.187041452476454850e+01
6.189814600445401283e+01
6.192577713526666372e+01
6.195343086730763815e+01
6.198118982977008784e+01
6.200903676342964843e+01
6.203687767962271238e+01
6.206467507661819383e+01
6.209231644179412513e+01
6.211986929019776937e+01
6.214756798487979239e+01
6.217541497458640976e+01
6.220324597476528083e+01
6.223094727325445774e+01
6.225882383586680646e+01
6.228701428496405867e+01
6.231514753450439059e+01
6.234309358307651650e+01
6.237115486307808965e+01
6.239933930235516613e+01
6.242752899600611016e+01
6.245561869659042742e+01
6.248342952911014692e+01
6.251126360803689863e+01
6.253932036939271200e+01
6.256744587260562440e+01
6.259570840338224684e+01
6.262415575729097839e+01
6.265262675770892997e+01
6.268117233815845424e+01
6.270975471112758015e+01
6.273820781594412210e+01
6.276668554620168550e+01
6.279527070557924162e+01
6.282389474222584624e+01
6.285248735093204431e+01
6.288107550456052053e+01
6.290970939424569508e+01
6.293824922143222267e+01
6.296681976896988431e+01
6.299556483882139446e+01
6.302437762718205505e+01
6.305326744506561454e+01
6.308223378030768913e+01
6.311122679268870428e+01
6.314022383970859664e+01
6.316915593774662341e+01
6.319803340415414539e+01
6.322702262411169016e+01
6.325599543432335281e+01
6.328487724696229577e+01
6.331380130684458862e+01
6.334279715290382740e+01
6.337179799320225726e+01
6.340062586336996731e+01
6.342943036635142562e+01
6.345836302757387415e+01
6.348732404746603208e+01
6.351627084345939522e+01
6.354522862600058630e+01
6.357427054884646367e+01
6.360344694228570006e+01
6.363264167191813669e+01
6.366172599360461248e+01
6.369080408848881092e+01
6.372003214850833785e+01
6.374934350654964987e+01
6.377859827443124630e+01
6.380774884342536524e+01
6.383696277467362989e+01
6.386633064142642269e+01
6.389572652963587984e+01
6.392508942299453167e+01
6.395432128967898677e+01
6.398356169720772613e+01
6.401283967429068866e+01
6.404194053563240630e+01
6.407113159772609379e+01
6.410044249613284251e+01
6.412960666953414091e+01
6.415880274429969177e+01
6.418805571900210794e+01
6.421727011885950276e+01
6.424647927527755087e+01
6.427575082163362197e+01
6.430522650334728496e+01
6.433489342178128823e+01
6.436458557299195604e+01
6.439424778928876947e+01
6.442391859988669012e+01
6.445366876445099535e+01
6.448352585680467541e+01
6.451345288820863288e+01
6.454333135228820595e+01
6.457316489300887952e+01
6.460308281572315536e+01
6.463292125463922844e+01
6.466277553893161212e+01
6.469273408400457015e+01
6.472275888507468267e+01
6.475287655679312593e+01
6.478301304645211189e+01
6.481318524129756042e+01
6.484317615195622864e+01
6.487300080014918535e+01
6.490295163562576874e+01
6.493301150705829627e+01
6.496307250784288101e+01
6.499312487398198357e+01
6.502322044535928569e+01
6.505331521536842843e+01
6.508347708988873137e+01
6.511376353045274357e+01
6.514416622627086895e+01
6.517474594247498487e+01
6.520539057022551788e+01
6.523600436612676390e+01
6.526657748318075392e+01
6.529712025536588271e+01
6.532773836099542564e+01
6.535844644756993205e+01
6.538906664499859289e+01
6.541958696659941097e+01
6.545015249574346683e+01
6.548079151030924550e+01
6.551140748567466687e+01
6.554201465882800903e+01
6.557263388418434147e+01
6.560319056197880627e+01
6.563383847786913350e+01
6.566469477802009180e+01
6.569553236689971243e+01
6.572618310399073493e+01
6.575670383251488715e+01
6.578714598007653080e+01
6.581756737274076841e+01
6.584807524035286974e+01
6.587860107361764506e+01
6.590910133140606320e+01
6.593954364733205864e+01
6.596997727678071044e+01
6.600058006133910737e+01
6.603114096400265964e+01
6.606164250031299900e+01
6.609230545282680680e+01
6.612315404351386405e+01
6.615407003073453041e+01
6.618503302252838694e+01
6.621613033786428559e+01
6.624731788602348104e+01
6.627845324140115224e+01
6.630943042203945481e+01
6.634035120789644679e+01
6.637138951874848658e+01
6.640268581028337280e+01
6.643407530095939251e+01
6.646538237305898633e+01
6.649673307991785975e+01
6.652819666114365305e+01
6.655969846623031572e+01
6.659120375390274660e+01
6.662272156647189547e+01
6.665439518939884067e+01
6.668625624001587937e+01
6.671822600293549499e+01
6.675007987707056145e+01
6.678169519718592539e+01
6.681337432766186168e+01
6.684522702111505055e+01
6.687728236886336219e+01
6.690949813160129622e+01
6.694181541561697202e+01
6.697422281257485110e+01
6.700671199165248026e+01
6.703919235545228617e+01
6.707160339719646913e+01
6.710404714644046464e+01
6.713660710359332029e+01
6.716940781017537176e+01
6.720225678936472491e+01
6.723502473807531032e+01
6.726760597706308431e+01
6.729984549309732245e+01
6.733207227092263736e+01
6.736442618433916607e+01
6.739677225058434828e+01
6.742922024840457595e+01
6.746184626624243208e+01
6.749448055871845042e+01
6.752684897299199918e+01
6.755921505270991645e+01
6.759195327829787914e+01
6.762486390336302122e+01
6.765776214128898403e+01
6.769060020075075101e+01
6.772339465545248061e+01
6.775622608059293839e+01
6.778904646953381530e+01
6.782173297567028669e+01
6.785452461132497604e+01
6.788758415021237624e+01
6.792071245464785534e+01
6.795391085285655208e+01
6.798720351504562132e+01
6.802059437096676220e+01
6.805401947004837382e+01
6.808735135016623019e+01
6.812052928387250006e+01
6.815373621530262938e+01
6.818727620671785417e+01
6.822099680244959075e+01
6.825463108681159952e+01
6.828820042486280784e+01
6.832174688005443386e+01
6.835535099728005548e+01
6.838927897760505914e+01
6.842354194035553405e+01
6.845776536453560368e+01
6.849190722891145811e+01
6.852614108935304671e+01
6.856036228414205880e+01
6.859443427287673956e+01
6.862854704004645612e+01
6.866285550339281940e+01
6.869713000667266556e+01
6.873132701680901846e+01
6.876550896310934036e+01
6.879976403615668801e+01
6.883419882593335615e+01
6.886884891880607995e+01
6.890358957765940318e+01
6.893836225686656860e+01
6.897314828615438387e+01
6.900770075161830164e+01
6.904211851557522550e+01
6.907647928153714645e+01
6.911088490670614704e+01
6.914526780848125043e+01
6.917954150412332126e+01
6.921383907746822217e+01
6.924820175551472801e+01
6.928264951541254391e+01
6.931702928956238452e+01
6.935136168221819730e+01
6.938583263399299028e+01
6.942034341421660315e+01
6.945481084514335635e+01
6.948936083764718319e+01
6.952388783337174516e+01
6.955848247139645935e+01
6.959326564596049991e+01
6.962822717661305205e+01
6.966332377589546354e+01
6.969843172937413556e+01
6.973366458803120338e+01
6.976888523923486218e+01
6.980405065849942048e+01
6.983920295122482003e+01
6.987428159601543598e+01
6.990942252399410961e+01
6.994457549043760025e+01
6.997955477071849373e+01
7.001447137529039821e+01
7.004945749878648087e+01
7.008462070591730253e+01
7.012002895907350819e+01
7.015542714009694691e+01
7.019075072956273686e+01
7.022629116462714194e+01
7.026210066636814133e+01
7.029792660860439923e+01
7.033374614590465512e+01
7.036969677050197447e+01
7.040568071504142722e+01
7.044164158194186598e+01
7.047773301542665081e+01
7.051386657575163497e+01
7.055009436528534650e+01
7.058636107112896241e+01
7.062255290950314190e+01
7.065890666462392744e+01
7.069534678893668911e+01
7.073177389513850244e+01
7.076819940300707401e+01
7.080466313350035534e+01
7.084123073063688025e+01
7.087787293666762878e+01
7.091474452514739824e+01
7.095179013739013385e+01
7.098899184095782289e+01
7.102635162862515017e+01
7.106367150679189137e+01
7.110107912406439823e+01
7.113855279144500798e+01
7.117616424733482461e+01
7.121386809922088901e+01
7.125152898026651371e+01
7.128934161267662262e+01
7.132720977097569914e+01
7.136489214879982512e+01
7.140259263706259674e+01
7.144052500752971469e+01
7.147846855908072428e+01
7.151643882744546943e+01
7.155445209809704465e+01
7.159260538629399662e+01
7.163098896321653797e+01
7.166926456942874779e+01
7.170747742645619383e+01
7.174587204285516862e+01
7.178430047094902022e+01
7.182271819566163629e+01
7.186118836884649852e+01
7.189974041007931760e+01
7.193822646490961858e+01
7.197657210488435453e+01
7.201482477089233214e+01
7.205300893497110337e+01
7.209130480444356692e+01
7.212949501773098859e+01
7.216761056414885900e+01
7.220591387511446158e+01
7.224416025047349876e+01
7.228223248505355514e+01
7.232025770031667378e+01
7.235842053129668727e+01
7.239686730541600923e+01
7.243541719170569593e+01
7.247400973408120706e+01
7.251265918055280224e+01
7.255115981119958235e+01
7.258959535253610795e+01
7.262808597673004840e+01
7.266660774129687184e+01
7.270516638089098649e+01
7.274373378244564492e+01
7.278242701114071167e+01
7.282143440763590547e+01
7.286058170270331402e+01
7.289972767429519251e+01
7.293886908347860754e+01
7.297804222071427205e+01
7.301730053619401417e+01
7.305684157285732283e+01
7.309675954355415683e+01
7.313683978191606627e+01
7.317698755405557165e+01
7.321717323850478465e+01
7.325751782722747407e+01
7.329781733931572774e+01
7.333789795871888373e+01
7.337819989717921487e+01
7.341880756770424910e+01
7.345936836370022149e+01
7.349960451480016843e+01
7.353979937803212863e+01
7.358018950804789426e+01
7.362055726828643287e+01
7.366095439479613560e+01
7.370158802279796362e+01
7.374248581299845284e+01
7.378362546920608622e+01
7.382482192883175287e+01
7.386603123805534210e+01
7.390734051925326753e+01
7.394861911385177677e+01
7.398973243805076550e+01
7.403070168923069616e+01
7.407177180287175133e+01
7.411292585301177382e+01
7.415392864499411019e+01
7.419480063368816047e+01
7.423585270282273996e+01
7.427698925476865099e+01
7.431801997658597259e+01
7.435911676261709147e+01
7.440055570786292094e+01
7.444238207670578333e+01
7.448430443796750922e+01
7.452609528828436680e+01
7.456785438402766886e+01
7.460983330283747250e+01
7.465188509745725298e+01
7.469400273748755126e+01
7.473639704114499693e+01
7.477907438247171967e+01
7.482199241241933407e+01
7.486488118298539973e+01
7.490757942875832498e+01
7.495034789916189766e+01
7.499321805239802075e+01
7.503607839380033795e+01
7.507883522289645839e+01
7.512156585549951160e+01
7.516456196443232329e+01
7.520768984160493176e+01
7.525113819792527181e+01
7.529502331809253235e+01
7.533903257056394409e+01
7.538309374599921853e+01
7.542735018452859208e+01
7.547181757922415102e+01
7.551631675707812974e+01
7.556101847608670141e+01
7.560589774536214236e+01
7.565089316726317747e+01
7.569595898937907918e+01
7.574113369864778633e+01
7.578661399362891871e+01
7.583199981137431678e+01
7.587724301675409322e+01
7.592231241952026721e+01
7.596726315526389328e+01
7.601246262792921016e+01
7.605780019559600191e+01
7.610312586500444354e+01
7.614833464615877290e+01
7.619371821643508724e+01
7.623981602776082411e+01
7.628609544127724007e+01
7.633221114746042701e+01
7.637829736266807856e+01
7.642425128488437736e+01
7.647026286270708795e+01
7.651622557973814764e+01
7.656216554220087289e+01
7.660820663274047604e+01
7.665423606945994095e+01
7.670028640217402938e+01
7.674641237661052173e+01
7.679268496512410991e+01
7.683898557138084584e+01
7.688532525368445647e+01
7.693184708591792287e+01
7.697852948843858201e+01
7.702565816725558534e+01
7.707325328366441397e+01
7.712075742868556461e+01
7.716801286319729059e+01
7.721564636093006584e+01
7.726364476853007091e+01
7.731157887156977893e+01
7.735945483735490313e+01
7.740723668554736037e+01
7.745527524472832681e+01
7.750367049641506867e+01
7.755201493030277504e+01
7.760019131530445691e+01
7.764832791473781981e+01
7.769671631802303580e+01
7.774536868190520522e+01
7.779412010752633932e+01
7.784333137287134718e+01
7.789303842216716589e+01
7.794312592716504184e+01
7.799356312817485559e+01
7.804439741025839794e+01
7.809549569867608909e+01
7.814631294950066831e+01
7.819704791910196207e+01
7.824814686399828645e+01
7.829919213389300126e+01
7.835006616153084735e+01
7.840085555479544155e+01
7.845165344750236613e+01
7.850280383946289930e+01
7.855437056173649069e+01
7.860621325037477902e+01
7.865811265200322566e+01
7.871022109938904521e+01
7.876275893215952806e+01
7.881553346657479153e+01
7.886829578562220888e+01
7.892128225994626689e+01
7.897408686068527572e+01
7.902654773229976115e+01
7.907891283586296538e+01
7.913140325262789077e+01
7.918408409232949907e+01
7.923685662421456755e+01
7.929007801275602674e+01
7.934340225737068408e+01
7.939687262161669423e+01
7.945081629933920908e+01
7.950520060294334712e+01
7.955987077828088161e+01
7.961451848055868652e+01
7.966933329302064237e+01
7.972445585457296602e+01
7.978018546235480812e+01
7.983641676068262427e+01
7.989238585409306381e+01
7.994796749928784152e+01
8.000353047684633623e+01
8.005935546408431946e+01
8.011524671341670967e+01
8.017106532761432902e+01
8.022717625294174582e+01
8.028347954675059839e+01
8.034003981328559973e+01
8.039702978330404903e+01
8.045431206800772372e+01
8.051186777454658738e+01
8.056975542749066221e+01
8.062764603754789050e+01
8.068555029512708643e+01
8.074367068705967654e+01
8.080178032554130141e+01
8.085970494967295963e+01
8.091724475941971662e+01
8.097472106644245571e+01
8.103262745844351400e+01
8.109112423322432051e+01
8.114983619248512525e+01
8.120863852429157248e+01
8.126800790540585240e+01
8.132762293395441588e+01
8.138678008128405850e+01
8.144579764789224896e+01
8.150521282160342196e+01
8.156489393697204093e+01
8.162462739879033791e+01
8.168465961294609201e+01
8.174535148609750479e+01
8.180649817211251218e+01
8.186795765455347862e+01
8.192971800314401776e+01
8.199156031847302017e+01
8.205375062892359495e+01
8.211687039280415945e+01
8.218049518996525649e+01
8.224375290135614591e+01
8.230660784904071647e+01
8.236948057145305313e+01
8.243282933586455385e+01
8.249683520051505070e+01
8.256150915014340796e+01
8.262646421389194984e+01
8.269136130985627631e+01
8.275651394323030274e+01
8.282134356296070621e+01
8.288593425025129591e+01
8.295112086838494747e+01
8.301662434735200691e+01
8.308228441453431401e+01
8.314834171616526248e+01
8.321455607628375617e+01
8.328074666485916566e+01
8.334728135617632461e+01
8.341438802793356899e+01
8.348208311557446848e+01
8.354989985509121198e+01
8.361774565127532810e+01
8.368551301302750289e+01
8.375310599984166515e+01
8.382090063141137648e+01
8.388917037786228548e+01
8.395829604878133523e+01
8.402794279754620277e+01
8.409770338239134446e+01
8.416745097774790452e+01
8.423770236615581553e+01
8.430827824670599568e+01
8.437864091570303060e+01
8.444934093207913861e+01
8.452059702849582834e+01
8.459202327208880945e+01
8.466386939358143593e+01
8.473639298240929918e+01
8.480867471075877972e+01
8.488070635203895620e+01
8.495334159071211388e+01
8.502644473485081278e+01
8.509901448202165852e+01
8.517066721073841506e+01
8.524243615216299474e+01
8.531471340842898599e+01
8.538703014443017025e+01
8.546000669088306267e+01
8.553342680834758482e+01
8.560704618081092576e+01
8.568095600295586678e+01
8.575510285711045810e+01
8.582954511991862034e+01
8.590444771953492875e+01
8.598070365999375042e+01
8.605809217275157152e+01
8.613617181466766226e+01
8.621544705243557871e+01
8.629598954638137798e+01
8.637712925481592663e+01
8.645870225348157589e+01
8.654039039243062348e+01
8.662146359027192943e+01
8.670265293601900680e+01
8.678518480030572846e+01
8.686931167538509158e+01
8.695433117220149200e+01
8.703975724700214300e+01
8.712547505643888712e+01
8.721071705367802451e+01
8.729530284678409657e+01
8.738036041899296436e+01
8.746666572398629569e+01
8.755394082910994769e+01
8.764146223743929909e+01
8.772981038830857869e+01
8.781899635728011333e+01
8.790719812161584912e+01
8.799423132893633692e+01
8.808169755595014294e+01
8.817041058007649212e+01
8.825913883803076487e+01
8.834839293264595028e+01
8.843908333274632128e+01
8.852967284584036634e+01
8.861995911657459146e+01
8.871014308802445214e+01
8.880043755006545325e+01
8.889172768295168225e+01
8.898467726320599525e+01
8.907862323947324512e+01
8.917262428879901393e+01
8.926655090026454786e+01
8.936069685603595758e+01
8.945527408334022823e+01
8.955015482233486068e+01
8.964591552909776340e+01
8.974195216884764648e+01
8.983877546743038067e+01
8.993689723004543168e+01
9.003542291439538303e+01
9.013454057224734584e+01
9.023465688652484573e+01
9.033590427460561045e+01
9.043821991797072712e+01
9.054189351648967943e+01
9.064695610672268344e+01
9.075327870122332286e+01
9.086086996487672707e+01
9.096924602939921556e+01
9.107871104045567279e+01
9.118937222295956246e+01
9.130092333148405714e+01
9.141308538692838681e+01
9.152470525464958939e+01
9.163650921795903059e+01
9.174861590453946292e+01
9.185900824522533981e+01
9.196825506063024136e+01
9.207794684734317059e+01
9.218840516509949623e+01
9.229865505896414390e+01
9.240885150766251854e+01
9.252075100255632378e+01
9.263468900993234456e+01
9.274957666470818651e+01
9.286503001997559181e+01
9.298198485070682295e+01
9.310057825969087730e+01
9.322075988283057768e+01
9.334249006422963646e+01
9.346598827604228177e+01
9.359065529158579011e+01
9.371589602663867424e+01
9.384148299630774659e+01
9.396679546035235830e+01
9.409356740765733207e+01
9.422261470822050455e+01
9.435295341865068508e+01
9.448248150967435777e+01
9.461104211239607764e+01
9.473941242649654271e+01
9.486774177709935429e+01
9.499912972640238706e+01
9.513419499562678538e+01
9.527038239242172324e+01
9.540629679412538167e+01
9.554359402726153405e+01
9.568512010177086324e+01
9.583096255168493371e+01
9.597823816307540312e+01
9.612427331388376217e+01
9.626918333007236583e+01
9.641698773220659291e+01
9.656905303203181745e+01
9.672274977257737305e+01
9.687775519578812577e+01
9.703499037113847692e+01
9.719616118413090078e+01
9.736318266118374254e+01
9.753403838584065966e+01
9.770564718604917687e+01
9.787942615039119687e+01
9.805653530073618640e+01
9.823737285998610957e+01
9.842039186421203567e+01
9.860525830285870086e+01
9.879510412395178776e+01
9.898990835667402166e+01
9.918853479928679917e+01
9.938913569713794516e+01
9.959226696622472730e+01
9.979782511803252021e+01
1.000048701425484126e+02
1.002137429809882150e+02
1.004272571657709534e+02
1.006471411350254073e+02
1.008699902008841320e+02
1.010973421861539947e+02
1.013325548849830255e+02
1.015736266475853995e+02
1.018186103178932171e+02
1.020726500593449515e+02
1.023367105304395608e+02
1.026097855329410606e+02
1.028964679156871398e+02
1.031939946129626406e+02
1.034925048264591823e+02
1.037882566237374959e+02
1.040877466071292474e+02
1.043984107476808276e+02
1.047280308742240180e+02
1.050795489731596462e+02
1.054440708609907205e+02
1.058181525102123857e+02
1.061999162396390659e+02
1.065948930894014950e+02
1.070088225431744462e+02
1.074427826543026612e+02
1.078927497660695565e+02
1.083531153417233526e+02
1.088344783265601023e+02
1.093553908359727842e+02
1.099235583271464236e+02
1.105224281875599956e+02
1.111322057340254901e+02
1.117427305581175574e+02
1.123747215181321764e+02
1.130462971477953431e+02
1.137526938362828872e+02
1.145334272884199436e+02
1.153855549212613028e+02
1.163428491899336308e+02
1.174893027732383217e+02
1.188452025416698916e+02
1.205097707561863416e+02
1.228167988314938412e+02
1.267032925799271368e+02


==> anc/Fig06_omgL_L16.txt <==
6.868542129030140789e-03
1.307757361059148915e-02
1.926538851559465859e-02
2.546766796519038881e-02
3.165940380284308631e-02
3.785826962695762465e-02
4.405622579387868248e-02
5.025673382558142749e-02
5.645924338452526503e-02
6.265893288152066254e-02
6.886060901420605618e-02
7.504643548841562206e-02
8.124163238775619633e-02
8.744375297375653333e-02
9.364754715162244836e-02
9.985861950688156019e-02
1.060631898230992159e-01
1.122683808921248333e-01
1.184757138967032636e-01
1.246899821216978232e-01
1.309100492623309075e-01
1.371307808983636967e-01
1.433660289604724580e-01
1.495876740967274354e-01
1.557952076373214090e-01
1.620006978247549301e-01
1.682154999938725859e-01
1.744478075838704900e-01
1.806794773040456825e-01
1.868941813188856604e-01
1.930855638946350761e-01
1.992708725560546068e-01
2.054622970850621955e-01
2.116546523695997661e-01
2.178563353112927259e-01
2.240621659637576646e-01
2.302641460371653293e-01
2.364730646978538409e-01
2.426651128667407786e-01
2.488542432609383570e-01
2.550490017497503148e-01
2.612548086220330412e-01
2.674713484520152562e-01
2.736804134921115850e-01
2.798899735795118970e-01
2.860935031682431684e-01
2.922825379773196230e-01
2.984712099521902862e-01
3.046650370700934030e-01
3.108587465813952844e-01
3.170654657961065603e-01
3.232799823106826120e-01
3.294912865575406746e-01
3.356910098433740219e-01
3.418830789208368026e-01
3.480851438848597268e-01
3.542803788544330312e-01
3.604617930607442733e-01
3.666438262355601330e-01
3.728296973136018821e-01
3.790169129807067772e-01
3.851935156577119268e-01
3.913801132691682172e-01
3.975676282513923576e-01
4.037539366402168040e-01
4.099400796692090343e-01
4.161266023798115277e-01
4.223184852515970422e-01
4.284864429532239671e-01
4.346416849315134501e-01
4.407949442141224083e-01
4.469610970472482903e-01
4.531183060371981597e-01
4.592711889995469421e-01
4.654485805806697352e-01
4.716227996619913876e-01
4.778012218691609081e-01
4.839719876277489563e-01
4.901339806162618440e-01
4.963009417760868014e-01
5.024588537860031900e-01
5.086369494129048263e-01
5.148126646985303756e-01
5.209848827496578183e-01
5.271803159035631792e-01
5.333850820895470468e-01
5.395961733018607154e-01
5.457956280704139296e-01
5.519877466707007185e-01
5.581851698027041619e-01
5.643875286968739191e-01
5.705896269165218193e-01
5.767872058641104749e-01
5.829853534044273644e-01
5.891852864847173521e-01
5.953668254502320067e-01
6.015369264552479223e-01
6.077008599874769157e-01
6.138823276422538111e-01
6.200795154030447343e-01
6.262675041085933314e-01
6.324639035331061088e-01
6.386574202026114033e-01
6.448582784269847323e-01
6.510668821941758555e-01
6.572716633594348767e-01
6.634853269787985841e-01
6.697013149209435356e-01
6.759112962585002160e-01
6.821266786763149348e-01
6.883352662355222140e-01
6.945296295382231699e-01
7.007196185046606907e-01
7.069114721323387363e-01
7.130902814028745595e-01
7.192696822946960111e-01
7.254667788709601162e-01
7.316733678158436893e-01
7.378817532862627093e-01
7.440743097774749071e-01
7.502600915039649987e-01
7.564465110355615973e-01
7.626437473187427374e-01
7.688641779600841053e-01
7.750873299459782872e-01
7.813025608554683421e-01
7.875191980036739814e-01
7.937307023870501244e-01
7.999464310229932318e-01
8.061447536861968688e-01
8.123455862905332170e-01
8.185605668818946024e-01
8.247605213456993267e-01
8.309433448173690895e-01
8.371480661091211806e-01
8.433780106931613174e-01
8.496093037607348464e-01
8.558366352680812916e-01
8.620570732799457403e-01
8.682919537496721629e-01
8.745159888877469534e-01
8.807230921908776322e-01
8.869328574282637767e-01
8.931311202938317928e-01
8.993061130864185015e-01
9.054974580075580981e-01
9.117000041080782768e-01
9.178876455639072285e-01
9.240759787867646180e-01
9.302868296886674937e-01
9.365124920342841053e-01
9.427271582870500044e-01
9.489404141874755449e-01
9.551464454005365035e-01
9.613537312347100183e-01
9.675717922769372370e-01
9.738028491305262824e-01
9.800483720874660909e-01
9.862901960052365968e-01
9.925166163019848442e-01
9.987294505988766335e-01
1.004938088868310153e+00
1.011143118726705703e+00
1.017354321573939568e+00
1.023575343421447181e+00
1.029782499286941766e+00
1.035984488719803753e+00
1.042189378939265776e+00
1.048385364374077033e+00
1.054599624956402915e+00
1.060815589135829073e+00
1.067009879363683744e+00
1.073197987471588011e+00
1.079397959115371952e+00
1.085603093183952650e+00
1.091810797704780178e+00
1.098008851728011548e+00
1.104188303134495897e+00
1.110356970235133467e+00
1.116534788351643881e+00
1.122724075376537733e+00
1.128913020208024864e+00
1.135101075885214694e+00
1.141283200519060292e+00
1.147476434995723604e+00
1.153670437484882294e+00
1.159871976932079551e+00
1.166064044697762148e+00
1.172235711047656448e+00
1.178416740922500594e+00
1.184605333341398614e+00
1.190777821355307520e+00
1.196945867396836727e+00
1.203121301378645258e+00
1.209298609918058931e+00
1.215481663029577719e+00
1.221666401604434515e+00
1.227844609140165133e+00
1.234020275529210675e+00
1.240209069743193115e+00
1.246404279397041570e+00
1.252593918012701035e+00
1.258770273700256626e+00
1.264951893132393757e+00
1.271131406669361974e+00
1.277299947919072531e+00
1.283475769878036132e+00
1.289663575844784749e+00
1.295870194092587413e+00
1.302063955659082506e+00
1.308258483705079245e+00
1.314452398207250683e+00
1.320623595932946870e+00
1.326808345941197675e+00
1.332996277922543493e+00
1.339183997494299616e+00
1.345364916192657745e+00
1.351531548835885443e+00
1.357714937737984906e+00
1.363927511963980654e+00
1.370134464684317210e+00
1.376327359295141051e+00
1.382517454653525490e+00
1.388708300071151758e+00
1.394901481096226137e+00
1.401095874253319051e+00
1.407277744736022740e+00
1.413438464675284223e+00
1.419604221806958000e+00
1.425769217770022745e+00
1.431920878132627362e+00
1.438078843836509302e+00
1.444243416425942561e+00
1.450417881653324415e+00
1.456605343396189189e+00
1.462795494026069898e+00
1.469001670206636634e+00
1.475206913450184842e+00
1.481395687131415118e+00
1.487582831285142682e+00
1.493778670276251885e+00
1.499957907111465927e+00
1.506111493222410003e+00
1.512287635219094151e+00
1.518479492853443302e+00
1.524665575313726151e+00
1.530860326936779314e+00
1.537071058931197554e+00
1.543266531064807712e+00
1.549443315871193994e+00
1.555640189135903739e+00
1.561835437514507152e+00
1.568032431170016894e+00
1.574237553355402719e+00
1.580436059480786248e+00
1.586621925650132603e+00
1.592799936101429115e+00
1.598971368387830827e+00
1.605153087031398140e+00
1.611352849521616948e+00
1.617557814227989610e+00
1.623762526530554640e+00
1.629967728039083408e+00
1.636187493345189203e+00
1.642426183864304168e+00
1.648658963498286001e+00
1.654882283867061155e+00
1.661116653857352965e+00
1.667361363156652176e+00
1.673599311574350823e+00
1.679806913574263483e+00
1.686013676521937343e+00
1.692238821255394488e+00
1.698451007440403338e+00
1.704646666188962101e+00
1.710851472241066373e+00
1.717071930194847829e+00
1.723298348946233238e+00
1.729536211383996491e+00
1.735777907665049247e+00
1.742014992644256743e+00
1.748255795480402996e+00
1.754487276448636779e+00
1.760715465941517843e+00
1.766951854530933952e+00
1.773196341490925754e+00
1.779443434928444034e+00
1.785691435015330120e+00
1.791959999961270977e+00
1.798253467122562954e+00
1.804529589223771380e+00
1.810778281350853280e+00
1.817017089853900425e+00
1.823259113804938991e+00
1.829495217141559271e+00
1.835723555747552860e+00
1.841955855009838716e+00
1.848182184109097959e+00
1.854406118540000259e+00
1.860633238915139431e+00
1.866858350273831624e+00
1.873098591481226816e+00
1.879341634099000125e+00
1.885584064234691493e+00
1.891815100167792973e+00
1.898040218257648792e+00
1.904286817670003629e+00
1.910528173142483688e+00
1.916759433711835214e+00
1.922998838683426914e+00
1.929238235824757730e+00
1.935471047703253511e+00
1.941700227797589884e+00
1.947938433118592050e+00
1.954177751348096459e+00
1.960400410834786333e+00
1.966633409249468167e+00
1.972868917204489980e+00
1.979104872577833740e+00
1.985342177679756848e+00
1.991574737129277350e+00
1.997795458376873556e+00
2.003996337826234431e+00
2.010195898553312599e+00
2.016387581101327431e+00
2.022601502051261768e+00
2.028831967591128382e+00
2.035055883141520638e+00
2.041272521849410992e+00
2.047473372439661876e+00
2.053685404957314997e+00
2.059901770500690343e+00
2.066122236082202690e+00
2.072335370054747550e+00
2.078533501337609835e+00
2.084727832877883102e+00
2.090918366578404797e+00
2.097110439869684484e+00
2.103328072398369830e+00
2.109548034394956417e+00
2.115750549069256969e+00
2.121966032086939791e+00
2.128176472102085715e+00
2.134362151408829344e+00
2.140564873615045105e+00
2.146783485445356021e+00
2.152979645069015735e+00
2.159176836132694177e+00
2.165387234270964356e+00
2.171572179608688646e+00
2.177756945709497849e+00
2.183968214265151087e+00
2.190193348525009132e+00
2.196430191649131114e+00
2.202666599892512345e+00
2.208908444413432814e+00
2.215128123217310563e+00
2.221330012037353807e+00
2.227542844285864465e+00
2.233775923667480789e+00
2.240007723987581745e+00
2.246219664716905928e+00
2.252437402446974435e+00
2.258644596639152180e+00
2.264853039676393731e+00
2.271063928451349856e+00
2.277278226365813563e+00
2.283508312836507681e+00
2.289730753810375052e+00
2.295960091755816723e+00
2.302185942485714065e+00
2.308400871968930179e+00
2.314655830378216539e+00
2.320932264001601464e+00
2.327191121153780795e+00
2.333418939088634403e+00
2.339663973441845179e+00
2.345915310410692012e+00
2.352142056954612315e+00
2.358398566810752328e+00
2.364654859863556169e+00
2.370887895489808272e+00
2.377123570778971740e+00
2.383383158855903350e+00
2.389629604803398255e+00
2.395869210334417243e+00
2.402118585963401554e+00
2.408359348275313394e+00
2.414589333269080207e+00
2.420828941898904407e+00
2.427062357649945490e+00
2.433278047696517898e+00
2.439512814751764846e+00
2.445754438086641169e+00
2.451998138017220885e+00
2.458232260684409809e+00
2.464461418071509868e+00
2.470705704792776292e+00
2.476944516184607092e+00
2.483189612966097304e+00
2.489457861174577236e+00
2.495728077040712201e+00
2.501980755430008418e+00
2.508230607905420850e+00
2.514488521557256551e+00
2.520735620559964474e+00
2.526987518401312638e+00
2.533234928746334713e+00
2.539473609437880697e+00
2.545721962226831891e+00
2.551975902220740000e+00
2.558229577391240017e+00
2.564481156538852780e+00
2.570748019424781816e+00
2.577014548532064353e+00
2.583249902344639803e+00
2.589491124360975949e+00
2.595731209714911447e+00
2.601961248233302104e+00
2.608196619027333796e+00
2.614434383674530071e+00
2.620678208246419505e+00
2.626914628736314761e+00
2.633167945608097416e+00
2.639429878462034029e+00
2.645656958424723815e+00
2.651872100912418428e+00
2.658089768494944050e+00
2.664313699759103038e+00
2.670545449413724626e+00
2.676761789642830180e+00
2.682986557911504200e+00
2.689226399685367142e+00
2.695455370929823680e+00
2.701702199300494822e+00
2.707955371669965139e+00
2.714197566982555987e+00
2.720443305585787286e+00
2.726683366341905668e+00
2.732918237073123979e+00
2.739146813012849790e+00
2.745370022556400169e+00
2.751579307049023981e+00
2.757799242829789499e+00
2.764028591452544870e+00
2.770273339726415873e+00
2.776526643233557134e+00
2.782775731763539540e+00
2.789025629971435549e+00
2.795261862026233057e+00
2.801484284662455249e+00
2.807698451856966315e+00
2.813928600209617326e+00
2.820164967652131871e+00
2.826414311369985555e+00
2.832670228002318602e+00
2.838899176458936857e+00
2.845122258665191861e+00
2.851364923630602011e+00
2.857610427366770178e+00
2.863846026865994432e+00
2.870100588589481916e+00
2.876355607163874950e+00
2.882586690433752707e+00
2.888817298194465533e+00
2.895054843289465829e+00
2.901289131437801316e+00
2.907519211649991941e+00
2.913738578666688284e+00
2.919954291245212552e+00
2.926179883058550146e+00
2.932406009989933171e+00
2.938624361230729676e+00
2.944846862620534189e+00
2.951078595933684046e+00
2.957303346446217507e+00
2.963534130718762594e+00
2.969766271607872987e+00
2.975992155151953700e+00
2.982236443802728232e+00
2.988491380017978649e+00
2.994725768773865759e+00
3.000955705889778002e+00
3.007199533282587378e+00
3.013440519222760905e+00
3.019667436265571769e+00
3.025891513161614199e+00
3.032112493217367977e+00
3.038343410902748509e+00
3.044586284732004433e+00
3.050821362119434887e+00
3.057056689521461479e+00
3.063282513284950159e+00
3.069479923774871555e+00
3.075657683112888119e+00
3.081842421589430003e+00
3.088040967255565317e+00
3.094244785492998862e+00
3.100446397375934637e+00
3.106642158674552956e+00
3.112845292836971201e+00
3.119058742482895497e+00
3.125282884688891372e+00
3.131514852374158053e+00
3.137722965636893679e+00
3.143916038684799297e+00
3.150114882720389531e+00
3.156311878714569641e+00
3.162506821828754422e+00
3.168704322946700014e+00
3.174895716591764394e+00
3.181080874737003850e+00
3.187272400240221515e+00
3.193469662663590558e+00
3.199649576221708092e+00
3.205818321455761399e+00
3.212003706091255850e+00
3.218182845552600924e+00
3.224348963533097745e+00
3.230510375992501793e+00
3.236673438359047861e+00
3.242847287110340204e+00
3.249005353434675225e+00
3.255156507471868910e+00
3.261343644988197621e+00
3.267535720865978544e+00
3.273716111999971812e+00
3.279906953639220912e+00
3.286101898309038205e+00
3.292303495568438709e+00
3.298503780222926451e+00
3.304710168492400069e+00
3.310913385244669715e+00
3.317096667082580108e+00
3.323280552184447512e+00
3.329468998549057535e+00
3.335646865802960992e+00
3.341816058400870482e+00
3.347970047510285152e+00
3.354138184420325075e+00
3.360338483717280944e+00
3.366536896106914867e+00
3.372728872512039011e+00
3.378922592076806009e+00
3.385119982653008286e+00
3.391321528793625806e+00
3.397521629711914848e+00
3.403711377321454901e+00
3.409898922141064048e+00
3.416087370906951026e+00
3.422284594496349808e+00
3.428484764428941567e+00
3.434694763059031875e+00
3.440905869714181886e+00
3.447113589821888091e+00
3.453343707505740490e+00
3.459585121936889607e+00
3.465820688429807284e+00
3.472033198388076336e+00
3.478213383188901275e+00
3.484391654551386885e+00
3.490570647100657897e+00
3.496728271026098955e+00
3.502889898787049816e+00
3.509037676343913503e+00
3.515184523810611417e+00
3.521366242254771795e+00
3.527559292811423219e+00
3.533737688176691982e+00
3.539909218969934823e+00
3.546087076895386048e+00
3.552267990506295714e+00
3.558463446726420010e+00
3.564642212589194337e+00
3.570795651252726355e+00
3.576948906650532223e+00
3.583097795785541884e+00
3.589236683441162423e+00
3.595379690656523852e+00
3.601529404270055412e+00
3.607678536549199677e+00
3.613838344221831811e+00
3.619995537484945736e+00
3.626151714134995707e+00
3.632300757483811982e+00
3.638437979974151748e+00
3.644580538287410576e+00
3.650727727588593652e+00
3.656886637231655079e+00
3.663039934498891537e+00
3.669194010453163290e+00
3.675363386080790384e+00
3.681526091745098928e+00
3.687705580120998139e+00
3.693894746376880533e+00
3.700067931102441587e+00
3.706243792715030239e+00
3.712413899233813819e+00
3.718580030390257196e+00
3.724772595981198808e+00
3.730972939010984923e+00
3.737162106450124366e+00
3.743349051183759713e+00
3.749519947535560949e+00
3.755701115204408858e+00
3.761904054315941881e+00
3.768090373476148169e+00
3.774264762136987805e+00
3.780436775616894174e+00
3.786601783651285746e+00
3.792780624052679794e+00
3.798975280077793837e+00
3.805158730358663810e+00
3.811350467492931049e+00
3.817530368140305441e+00
3.823689557468595179e+00
3.829856157739417899e+00
3.836018136199754736e+00
3.842168034129699983e+00
3.848310824768282679e+00
3.854465104689947186e+00
3.860632202651064215e+00
3.866791343387800950e+00
3.872943856890767922e+00
3.879102804033033092e+00
3.885247019719358264e+00
3.891400340290379400e+00
3.897561990920866304e+00
3.903725117103754361e+00
3.909886468258549908e+00
3.916027953441165277e+00
3.922178740760363436e+00
3.928349073633300215e+00
3.934503841103480060e+00
3.940650744137371486e+00
3.946805511457873727e+00
3.952954611473330715e+00
3.959111926884359534e+00
3.965272952728112532e+00
3.971442662660358280e+00
3.977613721358882692e+00
3.983749740195072775e+00
3.989870867305412627e+00
3.996002752341055952e+00
4.002138633033716530e+00
4.008291317642398432e+00
4.014458702469212881e+00
4.020617301492940499e+00
4.026769684756071221e+00
4.032944426168269203e+00
4.039119418180075805e+00
4.045285319615751440e+00
4.051445392123337541e+00
4.057600753897023793e+00
4.063771470190107316e+00
4.069935489390498873e+00
4.076088034705728447e+00
4.082264022934132264e+00
4.088445289148804562e+00
4.094612086339898482e+00
4.100787703075656765e+00
4.106949264897546747e+00
4.113097904740172339e+00
4.119237091276621854e+00
4.125365577892908142e+00
4.131508481857379955e+00
4.137655399539786671e+00
4.143787083753479372e+00
4.149919893652864289e+00
4.156057823791675432e+00
4.162200147068466194e+00
4.168345394693069750e+00
4.174487701531027106e+00
4.180636871135302357e+00
4.186796748569138416e+00
4.192967006251783424e+00
4.199133903804512791e+00
4.205291931851767195e+00
4.211441782203745099e+00
4.217578097771916390e+00
4.223714969626399807e+00
4.229862635890109246e+00
4.236004074838718658e+00
4.242138363068091778e+00
4.248277524923572912e+00
4.254409510045163323e+00
4.260536583233252017e+00
4.266654467494673142e+00
4.272764480839646772e+00
4.278901343537517832e+00
4.285056290332428297e+00
4.291201565757192249e+00
4.297348443093777171e+00
4.303498381671311712e+00
4.309639131348909302e+00
4.315791435059882275e+00
4.321942798839382149e+00
4.328062694573110214e+00
4.334193549387165945e+00
4.340345077110232097e+00
4.346495689231800519e+00
4.352646253788448938e+00
4.358796935974615039e+00
4.364951268481071622e+00
4.371105887703172321e+00
4.377259431313297533e+00
4.383404925450943068e+00
4.389553077109823676e+00
4.395704842403383772e+00
4.401848663737693457e+00
4.407982882794111212e+00
4.414122204489451917e+00
4.420269849065633139e+00
4.426425073758788464e+00
4.432584250606720566e+00
4.438739357517598627e+00
4.444889141028914636e+00
4.451039132401794163e+00
4.457188409354010616e+00
4.463348636951566917e+00
4.469527006859458140e+00
4.475693398017606128e+00
4.481840196067172322e+00
4.487961923895602112e+00
4.494094687338525240e+00
4.500266072606626366e+00
4.506451019607171204e+00
4.512623013492857105e+00
4.518796118927797423e+00
4.524971437190700385e+00
4.531142663275373295e+00
4.537312471543966552e+00
4.543467652938945278e+00
4.549627450074607005e+00
4.555807069918203389e+00
4.561975248848293418e+00
4.568135314122478974e+00
4.574297316405071534e+00
4.580437617474575340e+00
4.586583190784398134e+00
4.592737306163917843e+00
4.598894322985099592e+00
4.605050039656386041e+00
4.611200132283112652e+00
4.617349365189760135e+00
4.623506181957002248e+00
4.629673449756082526e+00
4.635848891340114797e+00
4.642015640231758944e+00
4.648146250006488067e+00
4.654276868110086340e+00
4.660429844746722949e+00
4.666574660680352871e+00
4.672723219527733285e+00
4.678873447248786732e+00
4.685023490586288197e+00
4.691173299260292140e+00
4.697316058208754974e+00
4.703463804800831483e+00
4.709596914756735586e+00
4.715732135128092750e+00
4.721872232865800711e+00
4.727992647753355371e+00
4.734104438530005510e+00
4.740212964516855365e+00
4.746310204103530772e+00
4.752416715035551853e+00
4.758555162559827245e+00
4.764706571545306524e+00
4.770856556233328050e+00
4.777010862251301226e+00
4.783162302592805837e+00
4.789328213058861472e+00
4.795483623876733326e+00
4.801631061109499221e+00
4.807788535073348690e+00
4.813944419963933186e+00
4.820110871531569252e+00
4.826268415850570648e+00
4.832423542793682358e+00
4.838591773172565169e+00
4.844759783718865620e+00
4.850917675679650820e+00
4.857066922537275566e+00
4.863231565517720512e+00
4.869400624968271529e+00
4.875567884272374641e+00
4.881734526200474988e+00
4.887884112736326614e+00
4.894045736468608965e+00
4.900212436737019672e+00
4.906380137826141130e+00
4.912538805505731965e+00
4.918697232984532874e+00
4.924877779592979010e+00
4.931057489854927312e+00
4.937228788059223383e+00
4.943394381057945708e+00
4.949563030495098381e+00
4.955733303933683054e+00
4.961895378445566607e+00
4.968055995292143479e+00
4.974224401872555212e+00
4.980397454677853553e+00
4.986574484809080943e+00
4.992749907873558435e+00
4.998936483206770198e+00
5.005112484690897645e+00
5.011268034784312597e+00
5.017434224529395692e+00
5.023614493211986165e+00
5.029778650265594564e+00
5.035940963005703708e+00
5.042100879259694857e+00
5.048245146278928175e+00
5.054411561564648991e+00
5.060584506747712652e+00
5.066754720053067373e+00
5.072917377309376974e+00
5.079058151742179561e+00
5.085184655482900773e+00
5.091323098268283331e+00
5.097479314308684728e+00
5.103655688787321232e+00
5.109852420701471054e+00
5.116032533742551180e+00
5.122197260050278089e+00
5.128380096213121853e+00
5.134540738509188351e+00
5.140690151070930192e+00
5.146856717384919122e+00
5.153026133684659449e+00
5.159211684040842627e+00
5.165404645625729430e+00
5.171583239842680868e+00
5.177754537097669640e+00
5.183941440666218092e+00
5.190128755495290847e+00
5.196318191532651731e+00
5.202499974805708582e+00
5.208686783459950398e+00
5.214888516061642498e+00
5.221097383904789169e+00
5.227302508896424449e+00
5.233501442442098472e+00
5.239719284100289087e+00
5.245942094059210525e+00
5.252151497893607690e+00
5.258347942499952410e+00
5.264546926733141063e+00
5.270768204465615447e+00
5.276975373787965218e+00
5.283163802185819158e+00
5.289372840096652872e+00
5.295583324917236823e+00
5.301778923118790843e+00
5.307966538246676969e+00
5.314145969022135318e+00
5.320329936349867950e+00
5.326510424817206157e+00
5.332672329952715451e+00
5.338840221455702029e+00
5.345021744536528452e+00
5.351212520662365080e+00
5.357407056009077628e+00
5.363590379690982957e+00
5.369750551449502751e+00
5.375910946053632955e+00
5.382067361735795252e+00
5.388222291117807927e+00
5.394405294146240593e+00
5.400605173057961395e+00
5.406788320926819047e+00
5.412952412579095984e+00
5.419127962492799711e+00
5.425324811998019747e+00
5.431530439460178883e+00
5.437717218740117708e+00
5.443896535240598133e+00
5.450095026397410614e+00
5.456287175955198521e+00
5.462453182598284940e+00
5.468608126971249206e+00
5.474754947183923193e+00
5.480900382461044273e+00
5.487057658642681801e+00
5.493221491113792432e+00
5.499379390698526215e+00
5.505564670136980254e+00
5.511766223819369870e+00
5.517935248605073895e+00
5.524109168600149111e+00
5.530302856236354536e+00
5.536512661262197099e+00
5.542718197150573900e+00
5.548932022758916283e+00
5.555160714810585709e+00
5.561343343559183694e+00
5.567511185396043949e+00
5.573697524497965183e+00
5.579906066251121288e+00
5.586111062154273554e+00
5.592293170745731068e+00
5.598490700296340883e+00
5.604694685530408726e+00
5.610899529933278451e+00
5.617087354926118437e+00
5.623267717826079704e+00
5.629465894974913454e+00
5.635644207606889111e+00
5.641825503156822741e+00
5.647996974024422911e+00
5.654166619821253015e+00
5.660369597763044602e+00
5.666566404363711840e+00
5.672763122289940618e+00
5.678953096454693927e+00
5.685154195891105822e+00
5.691368463395626520e+00
5.697582265688575731e+00
5.703788431151704863e+00
5.709964123597100816e+00
5.716154817178571435e+00
5.722350503652634757e+00
5.728540966524888312e+00
5.734744929605173347e+00
5.740930266236508039e+00
5.747116450147131239e+00
5.753312192384862911e+00
5.759512291674730555e+00
5.765719724879089014e+00
5.771913482238193893e+00
5.778087719991883198e+00
5.784266368796417979e+00
5.790468813481358445e+00
5.796669375313720174e+00
5.802863259213418168e+00
5.809042896656323229e+00
5.815204584107854124e+00
5.821391158563108625e+00
5.827599616259953486e+00
5.833790687386015250e+00
5.839969491766871634e+00
5.846167334685848260e+00
5.852380297878738702e+00
5.858574377357276930e+00
5.864777136655319190e+00
5.870990288134466439e+00
5.877184346209016752e+00
5.883378584518764498e+00
5.889581050340214396e+00
5.895774106331973741e+00
5.901962205594222688e+00
5.908165847622254496e+00
5.914383342056196646e+00
5.920603294166867592e+00
5.926827674974585847e+00
5.933054182660713494e+00
5.939280005882563884e+00
5.945500148988639211e+00
5.951704144748712011e+00
5.957916503689151710e+00
5.964133620918386391e+00
5.970339001220505537e+00
5.976544979717571593e+00
5.982771476037791913e+00
5.988992465499950235e+00
5.995207204517575050e+00
6.001414679021845444e+00
6.007618181111951117e+00
6.013848743447524292e+00
6.020078696824700870e+00
6.026298999485099728e+00
6.032529211669169555e+00
6.038768206074723643e+00
6.045000209024559368e+00
6.051218177700133261e+00
6.057426137863132887e+00
6.063646887154320098e+00
6.069880476411175785e+00
6.076104039665190193e+00
6.082301304997677072e+00
6.088501929961167569e+00
6.094718779731751468e+00
6.100918234875646107e+00
6.107117403749772855e+00
6.113326640251141697e+00
6.119516598423862419e+00
6.125698764181513489e+00
6.131899637301281736e+00
6.138113801530040270e+00
6.144317670704112722e+00
6.150506288598717397e+00
6.156707757591768804e+00
6.162923091408714527e+00
6.169135756497682976e+00
6.175331797632714448e+00
6.181539839089984945e+00
6.187769464538374287e+00
6.194016929083262291e+00
6.200257732252406839e+00
6.206476155538873662e+00
6.212710314835969250e+00
6.218940362444163483e+00
6.225149053698784130e+00
6.231345637625826939e+00
6.237543074858313830e+00
6.243752441967290956e+00
6.249967297356917584e+00
6.256179995991193010e+00
6.262365376477280421e+00
6.268538754412629643e+00
6.274710777196560230e+00
6.280867265522132925e+00
6.287038022146651528e+00
6.293217577268287677e+00
6.299399943632352006e+00
6.305598735893883422e+00
6.311802796754148126e+00
6.318006468156482036e+00
6.324217316625694529e+00
6.330412368600751627e+00
6.336587344158131963e+00
6.342772977487764585e+00
6.348970355363893425e+00
6.355175560385132094e+00
6.361395764783950746e+00
6.367615429758554768e+00
6.373829858937913428e+00
6.380053184331210048e+00
6.386276999283523992e+00
6.392474930691496304e+00
6.398659340723004796e+00
6.404858664428665804e+00
6.411083509866262631e+00
6.417306322282860798e+00
6.423500931131878033e+00
6.429695552388922763e+00
6.435912937491368169e+00
6.442157742563111356e+00
6.448404468449981941e+00
6.454630760793767408e+00
6.460847286922109411e+00
6.467071342922332100e+00
6.473287650942966209e+00
6.479494917954133015e+00
6.485692529162855102e+00
6.491888544174575060e+00
6.498090522381207990e+00
6.504293076505071269e+00
6.510505847224083098e+00
6.516709118961936831e+00
6.522884259233390658e+00
6.529062587248788851e+00
6.535256310794951951e+00
6.541436841782460654e+00
6.547630846664350912e+00
6.553835831107385879e+00
6.560033291790304588e+00
6.566243568580912182e+00
6.572452403583076475e+00
6.578636856013042156e+00
6.584829348644418268e+00
6.591023384246753380e+00
6.597203315444274629e+00
6.603386047148310567e+00
6.609577393728506500e+00
6.615768169436902824e+00
6.621951626108018019e+00
6.628147057644726559e+00
6.634361712707598002e+00
6.640577372099744302e+00
6.646772553650087012e+00
6.652953894545795777e+00
6.659163999665421052e+00
6.665404810802282753e+00
6.671629793730740943e+00
6.677832325603537456e+00
6.684049231829163773e+00
6.690294555068172500e+00
6.696523966772931047e+00
6.702747229778271532e+00
6.708975455666388754e+00
6.715188739888786174e+00
6.721413394608102720e+00
6.727638902178791014e+00
6.733848430881395508e+00
6.740068921259297241e+00
6.746286806705977135e+00
6.752510897640894960e+00
6.758742439300665872e+00
6.764961237841725428e+00
6.771171325189352608e+00
6.777383454549684494e+00
6.783609806528072994e+00
6.789845128946595310e+00
6.796071277504700525e+00
6.802273588288317185e+00
6.808469356311408482e+00
6.814673222277424003e+00
6.820872760112377087e+00
6.827068792684267251e+00
6.833266543767660295e+00
6.839463625747488784e+00
6.845663889738071717e+00
6.851870903269367652e+00
6.858067235831469155e+00
6.864235887488069565e+00
6.870409383926312508e+00
6.876590158114145979e+00
6.882778915237166117e+00
6.888984893269032739e+00
6.895175110672012941e+00
6.901348155096788339e+00
6.907544153243401652e+00
6.913756615793498206e+00
6.919964798164134123e+00
6.926166379794750583e+00
6.932350292288585791e+00
6.938543485101807740e+00
6.944769164560613106e+00
6.951007060811687843e+00
6.957226708151377892e+00
6.963438292986431577e+00
6.969642365019902641e+00
6.975849397900476312e+00
6.982061906751634517e+00
6.988278723114150104e+00
6.994510026541550296e+00
7.000729748429820098e+00
7.006926967894878899e+00
7.013133658124267811e+00
7.019347505744961246e+00
7.025537554284031039e+00
7.031711768970597909e+00
7.037883952783113628e+00
7.044072468605305559e+00
7.050288142814525649e+00
7.056499745054577666e+00
7.062686141934600315e+00
7.068868993349886054e+00
7.075054727786112885e+00
7.081253796227283459e+00
7.087454192577953727e+00
7.093639846814303596e+00
7.099832922238340061e+00
7.106032727634868706e+00
7.112230791489094095e+00
7.118431130453563682e+00
7.124629094913608185e+00
7.130833305082926010e+00
7.137032157111095287e+00
7.143202302809203985e+00
7.149386466545665897e+00
7.155590413581352394e+00
7.161789677281381827e+00
7.167997431036249978e+00
7.174203965643696890e+00
7.180407526595445233e+00
7.186607072560871501e+00
7.192799332449073546e+00
7.198993291178970466e+00
7.205182085469865605e+00
7.211384634538029914e+00
7.217607272493300918e+00
7.223812732050559404e+00
7.230018922442228657e+00
7.236226870954110879e+00
7.242414330952678725e+00
7.248607338184082316e+00
7.254791443479732926e+00
7.260971131640485687e+00
7.267153146529202523e+00
7.273337181965669807e+00
7.279533852344175493e+00
7.285736068890074968e+00
7.291945424371146345e+00
7.298145026002066160e+00
7.304326703854475689e+00
7.310494295294208023e+00
7.316669715020377218e+00
7.322867022703587025e+00
7.329076784592684746e+00
7.335285491159240223e+00
7.341490104644194048e+00
7.347701090013965874e+00
7.353911188213305472e+00
7.360105133289040147e+00
7.366301352619744947e+00
7.372495312711193627e+00
7.378683595747048685e+00
7.384873665589837266e+00
7.391080385491135551e+00
7.397285264579149811e+00
7.403485980175715575e+00
7.409691500976967049e+00
7.415888266043588750e+00
7.422092399047189204e+00
7.428305761732273638e+00
7.434521409873766196e+00
7.440719383356583450e+00
7.446918528890623001e+00
7.453143528055681699e+00
7.459365655559624386e+00
7.465574360601081594e+00
7.471780403456958375e+00
7.477981770156405972e+00
7.484180407266492807e+00
7.490389298205648139e+00
7.496593331955821782e+00
7.502792529564038304e+00
7.509001350692734889e+00
7.515201680422995523e+00
7.521391788950064772e+00
7.527581432585086496e+00
7.533794742583692639e+00
7.540012996207625662e+00
7.546210812183211658e+00
7.552421785656875386e+00
7.558657229315602244e+00
7.564890318213443265e+00
7.571103523732040763e+00
7.577310557490454457e+00
7.583503614027687689e+00
7.589696732797095891e+00
7.595883910542654327e+00
7.602070905766369791e+00
7.608281251950209878e+00
7.614494168071634483e+00
7.620714158273268701e+00
7.626931745657730133e+00
7.633124661333109628e+00
7.639313086597026015e+00
7.645506614191391215e+00
7.651696267798672402e+00
7.657878025041974901e+00
7.664062924388614029e+00
7.670271674065737955e+00
7.676470600142494938e+00
7.682655699111071712e+00
7.688838222191632710e+00
7.695026358734074812e+00
7.701232547560358022e+00
7.707433497533755506e+00
7.713618944024659640e+00
7.719798167665242516e+00
7.725961450028722588e+00
7.732133877770527519e+00
7.738325672934089461e+00
7.744516204628777878e+00
7.750682470488593268e+00
7.756838427447466877e+00
7.763027855485861828e+00
7.769212524761587524e+00
7.775376151949121351e+00
7.781553237533975320e+00
7.787736255974403221e+00
7.793909344801122963e+00
7.800093427247002609e+00
7.806295613373844589e+00
7.812493263023812418e+00
7.818675234221983850e+00
7.824858496904144367e+00
7.831041275653289446e+00
7.837237565987280163e+00
7.843442721857983635e+00
7.849629751984450010e+00
7.855800000011055495e+00
7.861981099943831985e+00
7.868176999066156974e+00
7.874382445754640081e+00
7.880589315497622316e+00
7.886784502937336683e+00
7.892996751041013503e+00
7.899218553813744492e+00
7.905426599323597259e+00
7.911606687753853784e+00
7.917791187244628937e+00
7.923989589078463069e+00
7.930195761204684501e+00
7.936380167294983856e+00
7.942540601738262929e+00
7.948710002964856969e+00
7.954889459082480130e+00
7.961077394647025685e+00
7.967259679892288560e+00
7.973443926248799052e+00
7.979629509873268134e+00
7.985795902787181433e+00
7.991947041964577281e+00
7.998119538079901503e+00
8.004314611399722779e+00
8.010522194096596493e+00
8.016712968071129097e+00
8.022882568362618372e+00
8.029072269550162844e+00
8.035290336581077497e+00
8.041522312374000947e+00
8.047759303090435523e+00
8.053981765599921516e+00
8.060193251727367780e+00
8.066410942711419452e+00
8.072619001708039477e+00
8.078828446130390972e+00
8.085058872722910905e+00
8.091307373718475304e+00
8.097555342730972328e+00
8.103800538164291467e+00
8.110037660359591172e+00
8.116263874818768542e+00
8.122486829837891165e+00
8.128700798455513521e+00
8.134911632677741977e+00
8.141137946589346086e+00
8.147380592245889730e+00
8.153617781613800020e+00
8.159838213009146912e+00
8.166049101038254321e+00
8.172272469352206414e+00
8.178507527630129559e+00
8.184744441753025512e+00
8.190964840042356698e+00
8.197187868943110800e+00
8.203428927019801975e+00
8.209647888617302769e+00
8.215868967519513788e+00
8.222097089001264791e+00
8.228306702615817869e+00
8.234513526255598848e+00
8.240718596265981688e+00
8.246917527597640074e+00
8.253122195307314612e+00
8.259345496987821278e+00
8.265572464796289154e+00
8.271805296085828374e+00
8.278034243166059625e+00
8.284248520891628331e+00
8.290466442108002099e+00
8.296696956806712819e+00
8.302942325356694298e+00
8.309188611798111523e+00
8.315438575023563317e+00
8.321696646714627832e+00
8.327940489781394007e+00
8.334170930557215584e+00
8.340389303291706469e+00
8.346611813629246868e+00
8.352858262840305414e+00
8.359098575703734824e+00
8.365342633110284254e+00
8.371600403439225957e+00
8.377851542204407309e+00
8.384073636463167389e+00
8.390274894225763447e+00
8.396480306697116092e+00
8.402699727052461043e+00
8.408930698724226716e+00
8.415160433457483435e+00
8.421404591648766313e+00
8.427647664851054543e+00
8.433885203001079134e+00
8.440122803645225602e+00
8.446348368367990744e+00
8.452569694065768857e+00
8.458777254747030128e+00
8.464973464875200193e+00
8.471178374401038269e+00
8.477377575129871445e+00
8.483572057690606627e+00
8.489779532157150754e+00
8.495979784829753356e+00
8.502181277219129640e+00
8.508380730708090312e+00
8.514585145515560782e+00
8.520818227638480735e+00
8.527063008969207658e+00
8.533303456840389600e+00
8.539542142476344466e+00
8.545786105132807009e+00
8.552014221858705412e+00
8.558234618743806976e+00
8.564456291569433333e+00
8.570680218629879832e+00
8.576912082787814029e+00
8.583149623611957324e+00
8.589392542240672057e+00
8.595627770893555564e+00
8.601850501693846240e+00
8.608074872974016856e+00
8.614291850961587116e+00
8.620492620961895724e+00
8.626706259687455969e+00
8.632937963923126290e+00
8.639156683957159188e+00
8.645356183834465469e+00
8.651549583965435275e+00
8.657757596055295934e+00
8.663985151619996827e+00
8.670210467085533779e+00
8.676436401007872945e+00
8.682670777842599108e+00
8.688895168039588057e+00
8.695118828115196763e+00
8.701359193505428635e+00
8.707592284550857542e+00
8.713817633478486258e+00
8.720045944732326859e+00
8.726264608134155054e+00
8.732462226038773423e+00
8.738655024543424688e+00
8.744847300154534153e+00
8.751043944189708768e+00
8.757256872015313220e+00
8.763472640156610538e+00
8.769677895175121307e+00
8.775877555626335536e+00
8.782092412130211301e+00
8.788324127587580747e+00
8.794557552320162230e+00
8.800766252589305338e+00
8.806963820254352981e+00
8.813169329917263539e+00
8.819377318966331813e+00
8.825582235150138288e+00
8.831781191297221056e+00
8.837980065841396282e+00
8.844196835996783079e+00
8.850419105302318457e+00
8.856626235035621519e+00
8.862837374672885460e+00
8.869048522145122959e+00
8.875270627537146240e+00
8.881485115863350543e+00
8.887694557595267497e+00
8.893910441204246453e+00
8.900123232416044416e+00
8.906351235025683266e+00
8.912581075764446581e+00
8.918812103942393321e+00
8.925052447407924916e+00
8.931285957379150986e+00
8.937510368583243547e+00
8.943731652802959786e+00
8.949940516714482541e+00
8.956156596263950220e+00
8.962369129127161216e+00
8.968568025994843040e+00
8.974795925684473374e+00
8.981035624955380214e+00
8.987255500283556131e+00
8.993464775034039960e+00
8.999685918004153962e+00
9.005913175038534391e+00
9.012129773801639487e+00
9.018325813986596273e+00
9.024524294757837239e+00
9.030747792368620352e+00
9.036977141696272753e+00
9.043218437661733944e+00
9.049457819047692198e+00
9.055691295426237630e+00
9.061940591656913568e+00
9.068179170961965241e+00
9.074409666768984195e+00
9.080647389471376840e+00
9.086877257378667139e+00
9.093102412474429741e+00
9.099325515024684563e+00
9.105564623575935101e+00
9.111816588119726390e+00
9.118069966896198864e+00
9.124312470225834915e+00
9.130551047584919644e+00
9.136789827333481995e+00
9.143025865274291064e+00
9.149257450096596855e+00
9.155489334651869981e+00
9.161739578557469343e+00
9.167972945890113579e+00
9.174187579673750648e+00
9.180406396920975709e+00
9.186619696138080826e+00
9.192846798758949944e+00
9.199087007366291147e+00
9.205309160209955266e+00
9.211531104420483729e+00
9.217763054957066160e+00
9.223984559895454183e+00
9.230207366566096638e+00
9.236429063322292521e+00
9.242654174146082369e+00
9.248898375059367183e+00
9.255146802599766076e+00
9.261385470035500944e+00
9.267627772400775399e+00
9.273882189330029391e+00
9.280108686154729725e+00
9.286330799293100569e+00
9.292563980157206416e+00
9.298797291147046451e+00
9.305028858851986939e+00
9.311237932296673847e+00
9.317437814093553428e+00
9.323640265508183589e+00
9.329840843449790810e+00
9.336057694934670081e+00
9.342289507256136716e+00
9.348502118423622775e+00
9.354711381030355710e+00
9.360919079539691268e+00
9.367111364322029843e+00
9.373302646631170632e+00
9.379486439922887442e+00
9.385671047173852699e+00
9.391866835601751617e+00
9.398062222787652686e+00
9.404255160927940338e+00
9.410471448771843939e+00
9.416687346685899129e+00
9.422890537296170876e+00
9.429117413130178704e+00
9.435336101576409007e+00
9.441546004606255593e+00
9.447765014173397091e+00
9.453966764185068428e+00
9.460181739190645089e+00
9.466390343750394010e+00
9.472575544717646068e+00
9.478789161101673244e+00
9.485008766570064864e+00
9.491220550729529748e+00
9.497435623034361285e+00
9.503645057401856278e+00
9.509850981773846357e+00
9.516061736872357457e+00
9.522280672403947932e+00
9.528504014843841574e+00
9.534704626478928802e+00
9.540879384666935081e+00
9.547063633013783246e+00
9.553268432027273604e+00
9.559473166186487347e+00
9.565689820748179528e+00
9.571917648412837210e+00
9.578126401374236210e+00
9.584338196597428805e+00
9.590544905335361747e+00
9.596748153420255889e+00
9.602970583477778987e+00
9.609193800028831944e+00
9.615441777059162476e+00
9.621691749888071854e+00
9.627916757620369026e+00
9.634131487342127542e+00
9.640336169067591499e+00
9.646551075551219157e+00
9.652787880089977790e+00
9.659026409982844896e+00
9.665261607426122836e+00
9.671499165020998490e+00
9.677718890896866100e+00
9.683939399059655173e+00
9.690176786627521466e+00
9.696413873617554913e+00
9.702659264552828233e+00
9.708911022902441346e+00
9.715155049124005515e+00
9.721395738661248842e+00
9.727644183664308386e+00
9.733885344140805529e+00
9.740126866933314531e+00
9.746385202232108469e+00
9.752644886416245384e+00
9.758908666636477491e+00
9.765175915703345311e+00
9.771429473991121384e+00
9.777679164088796782e+00
9.783943565444172208e+00
9.790182187512220580e+00
9.796420547820511970e+00
9.802683014962884300e+00
9.808927853306389721e+00
9.815164205945944076e+00
9.821392523228045235e+00
9.827628093474038096e+00
9.833853193237686696e+00
9.840069339922212777e+00
9.846292147735750788e+00
9.852508657491883426e+00
9.858750454972934563e+00
9.864995097994066597e+00
9.871221851435572958e+00
9.877447649121538831e+00
9.883666000950313446e+00
9.889907577533737282e+00
9.896151004574395671e+00
9.902368674107597357e+00
9.908592766520264661e+00
9.914818993979945816e+00
9.921058773942950992e+00
9.927311211859484175e+00
9.933556010206158859e+00
9.939800299463010802e+00
9.946038169939699358e+00
9.952264653236493785e+00
9.958491417954141056e+00
9.964715822852264537e+00
9.970941281174768633e+00
9.977158911204517366e+00
9.983374717923787500e+00
9.989595645026417614e+00
9.995813707958280503e+00
1.000203705889434147e+01
1.000826518244101671e+01
1.001448332073046998e+01
1.002070802994643550e+01
1.002695119965230752e+01
1.003317960903184591e+01
1.003938727406604059e+01
1.004561419699226121e+01
1.005184527632194325e+01
1.005807818082233673e+01
1.006431567763814705e+01
1.007054380787780623e+01
1.007678329513234416e+01
1.008303247480989384e+01
1.008927196789423064e+01
1.009550529501076710e+01
1.010175610920872735e+01
1.010801010556398083e+01
1.011424757629470506e+01
1.012048211957710819e+01
1.012672098979318136e+01
1.013295081843847711e+01
1.013916714395314322e+01
1.014539259138557448e+01
1.015164357908749260e+01
1.015789371928609164e+01
1.016412487045487723e+01
1.017035782136000854e+01
1.017658626865181404e+01
1.018279343943184756e+01
1.018900677931629239e+01
1.019523350864299616e+01
1.020145828153184375e+01
1.020769853766616286e+01
1.021395541281411390e+01
1.022020496670005052e+01
1.022645190527079784e+01
1.023270199888945697e+01
1.023895833592847993e+01
1.024523286151991464e+01
1.025148806284661873e+01
1.025771430035098497e+01
1.026394533620172211e+01
1.027019401794557218e+01
1.027645913487584117e+01
1.028271187501927386e+01
1.028896128763556206e+01
1.029520977877771948e+01
1.030145738592031890e+01
1.030770968811746258e+01
1.031395726426018200e+01
1.032019974955151831e+01
1.032643901081766380e+01
1.033267116834113608e+01
1.033890898823812599e+01
1.034514299579688235e+01
1.035136202638496172e+01
1.035757879842398310e+01
1.036379141341077847e+01
1.037002322103547769e+01
1.037624988830432926e+01
1.038246709124248035e+01
1.038867991875203423e+01
1.039489033108803007e+01
1.040112110300005277e+01
1.040735065632938472e+01
1.041358813101748026e+01
1.041983681074586343e+01
1.042606934697250409e+01
1.043230361910301518e+01
1.043854591252312503e+01
1.044478747639230676e+01
1.045103311106502275e+01
1.045727615376945963e+01
1.046350978824466260e+01
1.046974303667910888e+01
1.047598476739247353e+01
1.048223049146945129e+01
1.048848331073264539e+01
1.049472768289697022e+01
1.050096541174267628e+01
1.050720568713857617e+01
1.051343543940360092e+01
1.051966403165701536e+01
1.052590572575800643e+01
1.053211933286028668e+01
1.053831033860219790e+01
1.054453692900519002e+01
1.055075758096120708e+01
1.055696714223702770e+01
1.056318717800306928e+01
1.056940028472398296e+01
1.057561763994655202e+01
1.058184614186048123e+01
1.058807251370353519e+01
1.059427829242018859e+01
1.060049246953111002e+01
1.060672426697046511e+01
1.061295177448697657e+01
1.061917686862901711e+01
1.062539991984525045e+01
1.063160606661463703e+01
1.063781443040755725e+01
1.064402859092539977e+01
1.065025644172394514e+01
1.065649628392668369e+01
1.066272552938689522e+01
1.066895741823653587e+01
1.067518038865650176e+01
1.068138611627539980e+01
1.068760584040342287e+01
1.069384074138909213e+01
1.070005680447660268e+01
1.070627205064001330e+01
1.071249954750588884e+01
1.071871944121371811e+01
1.072492795233154617e+01
1.073114496343477597e+01
1.073737914262019011e+01
1.074359935308062575e+01
1.074980963472801854e+01
1.075603163273685858e+01
1.076225229579510767e+01
1.076847063610583355e+01
1.077468226034777388e+01
1.078088022936082702e+01
1.078708343614075105e+01
1.079331019565713845e+01
1.079952640394480667e+01
1.080573218669034397e+01
1.081196893607838661e+01
1.081822123167235183e+01
1.082446191079796449e+01
1.083069705828201279e+01
1.083691151518866747e+01
1.084311561993897044e+01
1.084933393827814818e+01
1.085555014414003061e+01
1.086177531440500665e+01
1.086798617909971298e+01
1.087419287535646006e+01
1.088041051262751679e+01
1.088660081763317855e+01
1.089279162763658348e+01
1.089900183112034959e+01
1.090521053499849380e+01
1.091142042491344100e+01
1.091763742430355677e+01
1.092385481094057553e+01
1.093005661968712516e+01
1.093625218149779599e+01
1.094246759312788697e+01
1.094867905437948785e+01
1.095489076115911686e+01
1.096109243203553874e+01
1.096728696807982217e+01
1.097349060639307972e+01
1.097969337198498607e+01
1.098589804910018053e+01
1.099208776181177605e+01
1.099829177521029955e+01
1.100450629780461398e+01
1.101071948042495130e+01
1.101693176176073408e+01
1.102313160842109596e+01
1.102932178036883037e+01
1.103549786861747606e+01
1.104168382002663407e+01
1.104787736566941803e+01
1.105406620078595381e+01
1.106026329477086811e+01
1.106646833709283229e+01
1.107266827595032765e+01
1.107886539386439750e+01
1.108506796416347484e+01
1.109126276022245960e+01
1.109745552936881374e+01
1.110367444458619168e+01
1.110989612879103916e+01
1.111611770935522792e+01
1.112236388524727992e+01
1.112861034107069003e+01
1.113483589280149033e+01
1.114101830691042672e+01
1.114721765797064101e+01
1.115344825384318916e+01
1.115965324514196588e+01
1.116587024227188074e+01
1.117209965460931009e+01
1.117829151533838861e+01
1.118448278225945636e+01
1.119069954940007250e+01
1.119690203606925749e+01
1.120311071530844771e+01
1.120934223533308227e+01
1.121556121877960699e+01
1.122176301477124838e+01
1.122796330114408292e+01
1.123416355315110593e+01
1.124036370848358146e+01
1.124658098213925328e+01
1.125279162132444810e+01
1.125900232401866319e+01
1.126522187588746959e+01
1.127142997180786210e+01
1.127765874278250635e+01
1.128389250036780034e+01
1.129011859201054691e+01
1.129634267654601842e+01
1.130255635887396615e+01
1.130876442015772021e+01
1.131498219738757527e+01
1.132119225837322318e+01
1.132739615709756009e+01
1.133360226210374755e+01
1.133979744636428144e+01
1.134599084671832969e+01
1.135218561558846062e+01
1.135838742122737344e+01
1.136457546898420112e+01
1.137077363635508931e+01
1.137699619645140103e+01
1.138321261065139112e+01
1.138941348656124575e+01
1.139561105999296764e+01
1.140182016157890921e+01
1.140802355483127783e+01
1.141425064470960393e+01
1.142047754119331593e+01
1.142666518976596102e+01
1.143286297497021842e+01
1.143906694441228034e+01
1.144525357684393541e+01
1.145146145772690538e+01
1.145768651762565860e+01
1.146391648807577823e+01
1.147013773781803359e+01
1.147634713169832033e+01
1.148254447779347487e+01
1.148873726593984657e+01
1.149494495383259007e+01
1.150112856959674090e+01
1.150729752487318613e+01
1.151346406146990731e+01
1.151963724087998564e+01
1.152581838941861925e+01
1.153200653355272465e+01
1.153821201182553047e+01
1.154441660564422278e+01
1.155060654265106734e+01
1.155677569001360894e+01
1.156293726184177650e+01
1.156913305093926780e+01
1.157536587338927347e+01
1.158158559585222136e+01
1.158777977095577683e+01
1.159398155914916728e+01
1.160020367207190084e+01
1.160642148065197965e+01
1.161262247034640360e+01
1.161880599486354804e+01
1.162499543675872005e+01
1.163120789217234474e+01
1.163742106935669263e+01
1.164362977621220274e+01
1.164983599693471916e+01
1.165604474241698618e+01
1.166224995274624909e+01
1.166843581655963824e+01
1.167462792032213059e+01
1.168081778374318702e+01
1.168698883408272771e+01
1.169316826513912666e+01
1.169934470267188509e+01
1.170551620816059035e+01
1.171169123244783705e+01
1.171785792666686099e+01
1.172400693634985203e+01
1.173018308617452554e+01
1.173639710746901699e+01
1.174260420818438355e+01
1.174880159786067502e+01
1.175498736057001281e+01
1.176116718304817965e+01
1.176735953700393011e+01
1.177355504954045351e+01
1.177974696485065920e+01
1.178593709859306138e+01
1.179213416126960645e+01
1.179834658246130630e+01
1.180453297579176208e+01
1.181069910100568521e+01
1.181688424631441059e+01
1.182306099851728476e+01
1.182924236585004429e+01
1.183544306827956483e+01
1.184162934896289521e+01
1.184780465269619221e+01
1.185400027020417468e+01
1.186021000198995523e+01
1.186640928433164355e+01
1.187260705245921244e+01
1.187880533533896177e+01
1.188499950383587489e+01
1.189116492155671878e+01
1.189732962313721920e+01
1.190351767544664519e+01
1.190973094794086506e+01
1.191594593936799740e+01
1.192214340809875317e+01
1.192834258082267773e+01
1.193453999312562885e+01
1.194073295860282258e+01
1.194692267237815386e+01
1.195312868032472764e+01
1.195934749240461237e+01
1.196556736435532642e+01
1.197177745350735201e+01
1.197797549010253704e+01
1.198416447699343479e+01
1.199035619503392880e+01
1.199654473220422268e+01
1.200273057390064047e+01
1.200893575417202719e+01
1.201514286121785346e+01
1.202134296125782598e+01
1.202755488518324789e+01
1.203377507515160971e+01
1.203999482311131963e+01
1.204620469154179574e+01
1.205241012609982931e+01
1.205862174520493468e+01
1.206483278001338988e+01
1.207104986360856813e+01
1.207725474221543038e+01
1.208344282512371493e+01
1.208962484011291139e+01
1.209578861549074169e+01
1.210195175376437149e+01
1.210813277949617195e+01
1.211434490733785729e+01
1.212056568333355600e+01
1.212677590542661399e+01
1.213299322965129967e+01
1.213920439870606849e+01
1.214540311281994356e+01
1.215161355383047237e+01
1.215783714837492191e+01
1.216404727605072722e+01
1.217024807934109099e+01
1.217643713124447835e+01
1.218260977538323786e+01
1.218877815404305132e+01
1.219497450851123332e+01
1.220117519494124281e+01
1.220736776951071079e+01
1.221356187122116843e+01
1.221972851726963505e+01
1.222590766928550465e+01
1.223211390078699701e+01
1.223831721353949220e+01
1.224450450927276357e+01
1.225068343776497315e+01
1.225685403980685884e+01
1.226302480860053734e+01
1.226920585752450243e+01
1.227539122715949560e+01
1.228158241522447724e+01
1.228775066096636515e+01
1.229391979681107472e+01
1.230010802877415443e+01
1.230630858664770422e+01
1.231251778272047304e+01
1.231872127146610296e+01
1.232492432348587386e+01
1.233111823344737346e+01
1.233730484833504093e+01
1.234349485706253624e+01
1.234968264622123080e+01
1.235586621461697732e+01
1.236205966210690299e+01
1.236825613523353340e+01
1.237443373800543789e+01
1.238061651040136901e+01
1.238680459897388353e+01
1.239299427716563962e+01
1.239916458941577027e+01
1.240533549855920370e+01
1.241153720032970398e+01
1.241773200301341440e+01
1.242393728714425727e+01
1.243012737353023489e+01
1.243629829911243334e+01
1.244248747182628456e+01
1.244868856395579826e+01
1.245488243339148227e+01
1.246108313647036070e+01
1.246730059171907889e+01
1.247350477876182673e+01
1.247969386385687507e+01
1.248588129499198907e+01
1.249206919052722142e+01
1.249827110749978942e+01
1.250447940104019473e+01
1.251067544608947202e+01
1.251686745461019079e+01
1.252305248711254215e+01
1.252923345449170967e+01
1.253541857348043109e+01
1.254160191265424906e+01
1.254778082339710110e+01
1.255395056151538213e+01
1.256012671958293581e+01
1.256629209662093061e+01
1.257245633191322653e+01
1.257864582943856036e+01
1.258483986073620109e+01
1.259101759196014036e+01
1.259719796502780476e+01
1.260340233682267375e+01
1.260958569431592302e+01
1.261573589912016047e+01
1.262190928841578597e+01
1.262809357457721049e+01
1.263427460740029318e+01
1.264045863981859874e+01
1.264663289822588155e+01
1.265281190034891878e+01
1.265900790899861406e+01
1.266520248625925937e+01
1.267137076553643382e+01
1.267753627618881751e+01
1.268371558456287396e+01
1.268988894416457747e+01
1.269605747905202975e+01
1.270224732020188796e+01
1.270841977408647416e+01
1.271457816999514101e+01
1.272075788955319631e+01
1.272693228246752994e+01
1.273308816539845445e+01
1.273922570498544538e+01
1.274535842617383885e+01
1.275149218107065785e+01
1.275764940932784164e+01
1.276382445402607857e+01
1.276998565977278766e+01
1.277615751440229275e+01
1.278234041105174157e+01
1.278851895699871477e+01
1.279469226196103371e+01
1.280086534616937044e+01
1.280704283908962005e+01
1.281320971130761954e+01
1.281935756038677532e+01
1.282552693478430861e+01
1.283172915292001015e+01
1.283793069296496725e+01
1.284411202764697713e+01
1.285028845293186528e+01
1.285646682279509712e+01
1.286263448744067794e+01
1.286879302828594440e+01
1.287494000875967259e+01
1.288109948894261514e+01
1.288725102189593663e+01
1.289339755294280288e+01
1.289957152848853283e+01
1.290574439856776934e+01
1.291190241564446950e+01
1.291806525652067883e+01
1.292425450013908339e+01
1.293044745462685796e+01
1.293663491232875096e+01
1.294282115140818057e+01
1.294901238691584844e+01
1.295522196003418358e+01
1.296141347011234046e+01
1.296759242294585768e+01
1.297379402868937248e+01
1.298000400425442891e+01
1.298620814154396719e+01
1.299241338656399947e+01
1.299862500602563387e+01
1.300483452484589719e+01
1.301102225246651045e+01
1.301718423655115231e+01
1.302334752630948955e+01
1.302953238779172729e+01
1.303573201260777203e+01
1.304192050483411336e+01
1.304810534703609015e+01
1.305432331730797202e+01
1.306052843678638986e+01
1.306670998449369314e+01
1.307290079100360103e+01
1.307908765266149942e+01
1.308528313242827323e+01
1.309148581556355673e+01
1.309769317181564041e+01
1.310390563589874802e+01
1.311009301849512987e+01
1.311628143916286149e+01
1.312249291978709920e+01
1.312870790377481534e+01
1.313492001471260373e+01
1.314112728147651410e+01
1.314733196398961468e+01
1.315352998724043943e+01
1.315972312294755753e+01
1.316591887850234777e+01
1.317212536216747054e+01
1.317834106222060697e+01
1.318454239866783695e+01
1.319073953772331542e+01
1.319695038332636194e+01
1.320315234582688291e+01
1.320935827594323797e+01
1.321556452208023558e+01
1.322177396526087279e+01
1.322798356563943223e+01
1.323418164304790068e+01
1.324037304382235725e+01
1.324655378817364948e+01
1.325273929813869422e+01
1.325892811142440486e+01
1.326513720733234791e+01
1.327135651955687479e+01
1.327757168181298297e+01
1.328377141523430005e+01
1.328995579771973468e+01
1.329614673535766656e+01
1.330233817732742985e+01
1.330853785521801136e+01
1.331473839622222677e+01
1.332093208738999301e+01
1.332713401115382545e+01
1.333332744776865120e+01
1.333952031568104957e+01
1.334573537475436389e+01
1.335196513628771164e+01
1.335820905053325802e+01
1.336443040728450882e+01
1.337064954759996915e+01
1.337689961592264254e+01
1.338315443662555104e+01
1.338938689156086248e+01
1.339561076847522259e+01
1.340183381398691864e+01
1.340804372667229316e+01
1.341426279343570016e+01
1.342049472194805304e+01
1.342671527884777305e+01
1.343292901172942599e+01
1.343914289295937081e+01
1.344535710955377006e+01
1.345158564282881919e+01
1.345781591949263678e+01
1.346405811353185378e+01
1.347030281453828771e+01
1.347654552298053687e+01
1.348279099078443188e+01
1.348902306984855848e+01
1.349526536728931525e+01
1.350150925411809766e+01
1.350775179758527855e+01
1.351399056949860622e+01
1.352022449607517451e+01
1.352647340448820756e+01
1.353272501824607055e+01
1.353897119473822741e+01
1.354523319594437503e+01
1.355148992800618757e+01
1.355772744655213735e+01
1.356397976450373655e+01
1.357023975219566658e+01
1.357649211317484905e+01
1.358273413218712378e+01
1.358895032284119964e+01
1.359515547900019428e+01
1.360138164928696192e+01
1.360760481475992201e+01
1.361381356165574630e+01
1.362003366973543805e+01
1.362627210412967216e+01
1.363251254573436810e+01
1.363874411419786981e+01
1.364497815095741906e+01
1.365120894532209483e+01
1.365742821504854554e+01
1.366364627147237343e+01
1.366986917175391270e+01
1.367609360560125076e+01
1.368231712564636204e+01
1.368853190523432595e+01
1.369473662843702400e+01
1.370095666026301551e+01
1.370719112909841186e+01
1.371341344495553116e+01
1.371962926688154027e+01
1.372585048775920136e+01
1.373207138807829253e+01
1.373828502928443029e+01
1.374450653868199623e+01
1.375072853456740951e+01
1.375695719979014342e+01
1.376318585503989667e+01
1.376940791416812893e+01
1.377563302003856371e+01
1.378184875179314339e+01
1.378806764405785756e+01
1.379428161376281814e+01
1.380050119480693027e+01
1.380673432414253732e+01
1.381296762352073770e+01
1.381920152712514671e+01
1.382543830677285790e+01
1.383167725499047407e+01
1.383792876034223873e+01
1.384418588120537308e+01
1.385042811847654143e+01
1.385665174495674812e+01
1.386286383465248306e+01
1.386908969081442855e+01
1.387533381115248865e+01
1.388158215433214338e+01
1.388782023886069084e+01
1.389405810275322573e+01
1.390030802743224569e+01
1.390657049576529225e+01
1.391283648816116347e+01
1.391910463746413740e+01
1.392537100066624767e+01
1.393162331964943590e+01
1.393786107226723558e+01
1.394408571770811456e+01
1.395032619153698406e+01
1.395657203319590955e+01
1.396282094709697397e+01
1.396906563730927431e+01
1.397530918448958914e+01
1.398157136953456359e+01
1.398782597435746311e+01
1.399407915949952752e+01
1.400032886290484768e+01
1.400659053634059603e+01
1.401287708539013011e+01
1.401916726743134056e+01
1.402545959190804581e+01
1.403173341816961894e+01
1.403797654764941605e+01
1.404422376388888338e+01
1.405049859849628824e+01
1.405677372030088712e+01
1.406304764482009872e+01
1.406932814989956348e+01
1.407561076998510963e+01
1.408189338580231542e+01
1.408816902935429560e+01
1.409445412272937048e+01
1.410072523623119523e+01
1.410698301307623126e+01
1.411323955640027350e+01
1.411949222046816210e+01
1.412576710079389386e+01
1.413204125304204517e+01
1.413830305883186789e+01
1.414457697599121211e+01
1.415086182587662123e+01
1.415712950433424311e+01
1.416338808578563402e+01
1.416967081401459261e+01
1.417596072217017422e+01
1.418225640428148360e+01
1.418854631495107199e+01
1.419483310170324586e+01
1.420112035904450387e+01
1.420737174481085852e+01
1.421361762412955976e+01
1.421985849795825985e+01
1.422610956184204767e+01
1.423238043942824227e+01
1.423863141428767953e+01
1.424487053534284087e+01
1.425111684162321701e+01
1.425736290730602995e+01
1.426361564392487402e+01
1.426987550559688600e+01
1.427612547134550169e+01
1.428240039924638261e+01
1.428866096851949941e+01
1.429490854094493280e+01
1.430119172997754795e+01
1.430747066717816551e+01
1.431373838990962533e+01
1.432000097866562704e+01
1.432624336435797119e+01
1.433248555562096982e+01
1.433873494111277580e+01
1.434499142445993058e+01
1.435124876484669088e+01
1.435748549288916998e+01
1.436372473332832378e+01
1.436996318337487466e+01
1.437619969216532567e+01
1.438245292756609395e+01
1.438870768058952976e+01
1.439495568638497502e+01
1.440120928312063420e+01
1.440745944284055469e+01
1.441369751471408378e+01
1.441991695786167149e+01
1.442614396210567485e+01
1.443238829982416860e+01
1.443862580886539959e+01
1.444486467132496621e+01
1.445110979418620190e+01
1.445736038725051209e+01
1.446361888612426583e+01
1.446987426120164244e+01
1.447612341423843851e+01
1.448236832568844257e+01
1.448861349889484273e+01
1.449487350688896470e+01
1.450113617957225109e+01
1.450739582060306176e+01
1.451366193733044518e+01
1.451992121186672868e+01
1.452620045857224973e+01
1.453248042986330013e+01
1.453873085584301528e+01
1.454498434314929511e+01
1.455123765830609095e+01
1.455749709064897424e+01
1.456378026815584725e+01
1.457005475025954944e+01
1.457632214554848638e+01
1.458258040431114999e+01
1.458881119503059764e+01
1.459504170948787660e+01
1.460128484321310616e+01
1.460753747902932531e+01
1.461379300542452597e+01
1.462003624175009087e+01
1.462627221517109355e+01
1.463250664263024881e+01
1.463874325284127487e+01
1.464498613451177711e+01
1.465121983282232065e+01
1.465745845560886629e+01
1.466370103697155614e+01
1.466992840486225802e+01
1.467614999649699925e+01
1.468236201549879816e+01
1.468857369960824144e+01
1.469478990423042397e+01
1.470100196225693168e+01
1.470722738773431360e+01
1.471345150255354994e+01
1.471967225565190951e+01
1.472588808489884471e+01
1.473210606425432090e+01
1.473833635291898858e+01
1.474455932461241581e+01
1.475077144056167988e+01
1.475699820282712338e+01
1.476323181436381127e+01
1.476944647457393067e+01
1.477566363817499884e+01
1.478187686327096273e+01
1.478809019860931251e+01
1.479431551116105403e+01
1.480053658690096263e+01
1.480674663453172180e+01
1.481295260824873772e+01
1.481917545069541298e+01
1.482538399292762499e+01
1.483157735230121688e+01
1.483777873770482181e+01
1.484397471338963470e+01
1.485016204660956340e+01
1.485635923263241764e+01
1.486257302044128714e+01
1.486879198236611899e+01
1.487501568057280288e+01
1.488124549062918156e+01
1.488748228149661301e+01
1.489371334938349456e+01
1.489994202106864840e+01
1.490617384588711225e+01
1.491239491648971516e+01
1.491860619727103909e+01
1.492481330340249279e+01
1.493104120917517363e+01
1.493726796700292958e+01
1.494347424954346870e+01
1.494969777258637222e+01
1.495591495722388586e+01
1.496211425210854351e+01
1.496832987773878543e+01
1.497453928472651441e+01
1.498073122244956501e+01
1.498693825163857340e+01
1.499315404161354692e+01
1.499937605482779368e+01
1.500560275886699380e+01
1.501181700772401229e+01
1.501802289728834161e+01
1.502423155396067678e+01
1.503043915965613664e+01
1.503664299834060358e+01
1.504285583732190901e+01
1.504907032678803525e+01
1.505527638863871331e+01
1.506149544643569982e+01
1.506771259350197312e+01
1.507392131972539140e+01
1.508012902067281580e+01
1.508632472271386327e+01
1.509252759227026353e+01
1.509873773554808629e+01
1.510494069049001986e+01
1.511114220601057312e+01
1.511735690660632692e+01
1.512356532929542041e+01
1.512976893158806924e+01
1.513597951056058122e+01
1.514219986798358697e+01
1.514843056204605709e+01
1.515465333038605067e+01
1.516087050229088007e+01
1.516709693960653738e+01
1.517333164442900539e+01
1.517955902992212458e+01
1.518577533169592542e+01
1.519197139804539987e+01
1.519816683845795602e+01
1.520436533611610486e+01
1.521056401730312402e+01
1.521677043915272520e+01
1.522298681546365628e+01
1.522922226193803041e+01
1.523545556923414779e+01
1.524166994179515200e+01
1.524790319170793751e+01
1.525413425019011626e+01
1.526033507436043735e+01
1.526654163826167832e+01
1.527275064188049036e+01
1.527896060217029017e+01
1.528517156032433100e+01
1.529138027991355209e+01
1.529757997776003720e+01
1.530377948994637372e+01
1.530999259271762902e+01
1.531622140652347674e+01
1.532245330307494058e+01
1.532866594898767154e+01
1.533487666575316410e+01
1.534109303800160617e+01
1.534730932347836507e+01
1.535351009502502784e+01
1.535970628232804280e+01
1.536592111285117745e+01
1.537213595003392363e+01
1.537834079031548740e+01
1.538454382647758756e+01
1.539075600469711524e+01
1.539696416603813489e+01
1.540315792126560623e+01
1.540935169803435123e+01
1.541557111052272155e+01
1.542179328560357732e+01
1.542801417935712216e+01
1.543424837748545819e+01
1.544048326176872088e+01
1.544672769948808977e+01
1.545295353997132004e+01
1.545916709789783461e+01
1.546537065923446796e+01
1.547157063235616725e+01
1.547779383886264704e+01
1.548403467641856324e+01
1.549026923710503212e+01
1.549650364664689661e+01
1.550274496936635593e+01
1.550897379265849096e+01
1.551520466554906008e+01
1.552143862253634765e+01
1.552768323370421122e+01
1.553391926094799125e+01
1.554014217775415574e+01
1.554637199268221615e+01
1.555260260182218524e+01
1.555883245076712740e+01
1.556504741283949933e+01
1.557126011785579323e+01
1.557748126715133985e+01
1.558370931604838994e+01
1.558992787405232150e+01
1.559614199624316555e+01
1.560236028133031461e+01
1.560858370306309340e+01
1.561481102959827005e+01
1.562101718352927371e+01
1.562723214078523171e+01
1.563345078674539756e+01
1.563968828589263360e+01
1.564593408804127428e+01
1.565215431966011295e+01
1.565837532616575167e+01
1.566460245535887275e+01
1.567082276233349525e+01
1.567704134423082962e+01
1.568325004279165213e+01
1.568947823236357664e+01
1.569572086882575945e+01
1.570192409372958764e+01
1.570813119102625599e+01
1.571435256643600553e+01
1.572056274814677934e+01
1.572677022834752059e+01
1.573299191713459422e+01
1.573919692072148990e+01
1.574539507192875298e+01
1.575160969407631129e+01
1.575781583973394540e+01
1.576401822395147612e+01
1.577021928304601062e+01
1.577640940594757168e+01
1.578258167798711575e+01
1.578874576083579839e+01
1.579492581461920331e+01
1.580110774021680875e+01
1.580727422290861206e+01
1.581345097025161728e+01
1.581963689798231343e+01
1.582582733115532747e+01
1.583201649850416892e+01
1.583820900136115384e+01
1.584440306886643235e+01
1.585059334038882461e+01
1.585679729470776067e+01
1.586299680329184625e+01
1.586920057318449473e+01
1.587540965818664418e+01
1.588160568275939433e+01
1.588780283071468169e+01
1.589399215966606782e+01
1.590017322137331135e+01
1.590635595045740835e+01
1.591254754636955759e+01
1.591873316837904007e+01
1.592491195528705816e+01
1.593109520203850771e+01
1.593725908774965028e+01
1.594341710854913963e+01
1.594957370533492202e+01
1.595574582061167490e+01
1.596193513748743165e+01
1.596811828110767628e+01
1.597430534421963522e+01
1.598050253148414335e+01
1.598667977755030378e+01
1.599285873340673980e+01
1.599903672950844680e+01
1.600520760376324603e+01
1.601140035703765463e+01
1.601758523570456560e+01
1.602379536842498453e+01
1.603000584408421147e+01
1.603620028577390499e+01
1.604240679067371289e+01
1.604860006914346116e+01
1.605478943408034453e+01
1.606099274488343553e+01
1.606720076154682531e+01
1.607338109396685510e+01
1.607956257471592210e+01
1.608576663171764309e+01
1.609197414897900913e+01
1.609817861464692612e+01
1.610437550563383624e+01
1.611056525779054382e+01
1.611675043164406418e+01
1.612294871921660189e+01
1.612914942772998472e+01
1.613535944934799105e+01
1.614158686555635214e+01
1.614781755437362776e+01
1.615403755660895868e+01
1.616024021433996438e+01
1.616643674162997613e+01
1.617265128855138556e+01
1.617886093866883002e+01
1.618506688465198451e+01
1.619127651231844922e+01
1.619747366960105239e+01
1.620369837317985784e+01
1.620992573453687058e+01
1.621612197105908848e+01
1.622230411331833366e+01
1.622849191017214565e+01
1.623468620489986947e+01
1.624088493239228725e+01
1.624709715086060413e+01
1.625332161216172722e+01
1.625954235555449401e+01
1.626576031247628151e+01
1.627197561528732095e+01
1.627817744657196997e+01
1.628437814070867518e+01
1.629058168187016875e+01
1.629679561922444719e+01
1.630302432289554915e+01
1.630924984012045087e+01
1.631546810895178723e+01
1.632167276195590944e+01
1.632789072670906094e+01
1.633411063079400094e+01
1.634032284672098712e+01
1.634652589572799286e+01
1.635273684285578710e+01
1.635895559539332567e+01
1.636516208406505868e+01
1.637138104632676416e+01
1.637758971457296298e+01
1.638378520673730776e+01
1.638998937054567406e+01
1.639619516596140514e+01
1.640237481457886304e+01
1.640856248319774835e+01
1.641476513180778340e+01
1.642096290028892014e+01
1.642715656150625847e+01
1.643335823755066016e+01
1.643955225851728841e+01
1.644574197121444570e+01
1.645194763238141533e+01
1.645814303854951177e+01
1.646432267549625905e+01
1.647051110891801429e+01
1.647672998007502798e+01
1.648294208442380437e+01
1.648915020470422732e+01
1.649535654184669653e+01
1.650155338786527182e+01
1.650774777528488357e+01
1.651394355469533437e+01
1.652013547507599611e+01
1.652631910524699066e+01
1.653251415884626851e+01
1.653871123277937016e+01
1.654490659963322940e+01
1.655109991189916485e+01
1.655729504146716380e+01
1.656348282849742048e+01
1.656966067445278767e+01
1.657583130644902880e+01
1.658200914517001934e+01
1.658820111022009058e+01
1.659437875356422865e+01
1.660056326538095917e+01
1.660675868319660964e+01
1.661295188053209770e+01
1.661915695301279072e+01
1.662534474250362848e+01
1.663152560715150230e+01
1.663772304897939591e+01
1.664392418243036431e+01
1.665011251845789886e+01
1.665630577512305166e+01
1.666251152859148377e+01
1.666872020140515076e+01
1.667492331053450982e+01
1.668111947157865416e+01
1.668731956768377245e+01
1.669349417468465546e+01
1.669967321487542478e+01
1.670584210289368343e+01
1.671198325536206752e+01
1.671813774307867462e+01
1.672429528406952315e+01
1.673044295547418514e+01
1.673660133573571684e+01
1.674277208845833798e+01
1.674893635492437127e+01
1.675508864496291039e+01
1.676123296748882652e+01
1.676737856382658620e+01
1.677350801313095019e+01
1.677965028405179382e+01
1.678580066100142076e+01
1.679193370075451242e+01
1.679808176294777411e+01
1.680421713768944159e+01
1.681034338220197100e+01
1.681648762052828161e+01
1.682263633469300856e+01
1.682878781276621538e+01
1.683493703886115611e+01
1.684109591670051387e+01
1.684727888023926212e+01
1.685344187532355065e+01
1.685958966895167421e+01
1.686576034326317242e+01
1.687194585304897032e+01
1.687813337727460095e+01
1.688430855504563866e+01
1.689049073419382196e+01
1.689669206051936001e+01
1.690288226434086383e+01
1.690906699981167804e+01
1.691525146610892349e+01
1.692142973368476788e+01
1.692760938835651174e+01
1.693379630003262193e+01
1.693999092305365295e+01
1.694620145187154492e+01
1.695242530587075436e+01
1.695863366296143226e+01
1.696483744432401863e+01
1.697102942134281633e+01
1.697721814611427860e+01
1.698342911786889076e+01
1.698963494530718776e+01
1.699582297024717192e+01
1.700201470187866093e+01
1.700820921714817047e+01
1.701438992930850347e+01
1.702055378633097860e+01
1.702672842328948022e+01
1.703290341161734389e+01
1.703906555841755477e+01
1.704523913795920009e+01
1.705141437340988375e+01
1.705758920767253883e+01
1.706377511565098359e+01
1.706995621135722274e+01
1.707612609346637100e+01
1.708230892625879704e+01
1.708850592924109435e+01
1.709469250252310957e+01
1.710085746997165046e+01
1.710703277019243984e+01
1.711320915324449032e+01
1.711938073565616492e+01
1.712556895926600475e+01
1.713174657829610581e+01
1.713789378118622864e+01
1.714405447299241558e+01
1.715023099107324356e+01
1.715637639476614140e+01
1.716254239328298326e+01
1.716871723093727553e+01
1.717487340292235487e+01
1.718104371298037591e+01
1.718723495546209534e+01
1.719343693013355079e+01
1.719962523124413067e+01
1.720581019738451189e+01
1.721199456664967542e+01
1.721818305688342221e+01
1.722438374262056371e+01
1.723058562656958514e+01
1.723677568008018568e+01
1.724295242378078541e+01
1.724914913335261346e+01
1.725535279963927948e+01
1.726154598217972591e+01
1.726773968000849635e+01
1.727392547246108734e+01
1.728011131181270343e+01
1.728632420926115998e+01
1.729252868636077523e+01
1.729868919022868212e+01
1.730484114695067532e+01
1.731099863049671939e+01
1.731715896341422578e+01
1.732331946102005915e+01
1.732947435082899190e+01
1.733564064027974183e+01
1.734180578597396050e+01
1.734794375968591140e+01
1.735410825036420235e+01
1.736028184701556754e+01
1.736642930156568099e+01
1.737259559303065615e+01
1.737874910514828031e+01
1.738487003035719525e+01
1.739101904466729209e+01
1.739718569865157960e+01
1.740336245662123105e+01
1.740952441564079223e+01
1.741565944103587427e+01
1.742182584342289076e+01
1.742800171610144844e+01
1.743415912090224396e+01
1.744031778245430075e+01
1.744646405063906158e+01
1.745260708042819076e+01
1.745876691168391659e+01
1.746491503686568336e+01
1.747106302773488196e+01
1.747722120331602369e+01
1.748337953073579243e+01
1.748954766521463000e+01
1.749571851094755459e+01
1.750189148358410662e+01
1.750807450528608200e+01
1.751424323837554908e+01
1.752040492389084747e+01
1.752656726066550519e+01
1.753272393784785166e+01
1.753888061296717638e+01
1.754504623415559195e+01
1.755121553400578804e+01
1.755736074257626100e+01
1.756351001065914019e+01
1.756968926801433284e+01
1.757586331524152712e+01
1.758201751961424719e+01
1.758816639498733636e+01
1.759432666149694668e+01
1.760048852948176190e+01
1.760664980757783482e+01
1.761283082318479742e+01
1.761900576765359361e+01
1.762517528884809437e+01
1.763136212219361454e+01
1.763754294628672525e+01
1.764371667971302671e+01
1.764989990457796054e+01
1.765608748007569062e+01
1.766226179010652331e+01
1.766840469340291619e+01
1.767457269774479300e+01
1.768077445431220340e+01
1.768695129751712258e+01
1.769313095054255314e+01
1.769932642636864983e+01
1.770552927360034801e+01
1.771174151673915986e+01
1.771794980034387024e+01
1.772415171410590773e+01
1.773035003109756502e+01
1.773653910906618592e+01
1.774274408278539283e+01
1.774894473937131423e+01
1.775511704977378358e+01
1.776130372685771519e+01
1.776749017129613506e+01
1.777366852108550077e+01
1.777985026167221960e+01
1.778602005391798002e+01
1.779218925884180535e+01
1.779835577002995706e+01
1.780452546393338764e+01
1.781071427392193485e+01
1.781688425791654495e+01
1.782304923452742074e+01
1.782924427553074764e+01
1.783544188453184987e+01
1.784163025620252441e+01
1.784782418101814372e+01
1.785401415797720404e+01
1.786020112720712660e+01
1.786641146723562912e+01
1.787260837892042176e+01
1.787877702907915989e+01
1.788495156535155672e+01
1.789112461038970281e+01
1.789729107002261443e+01
1.790344566823723227e+01
1.790959269487753858e+01
1.791576104077124754e+01
1.792193197626961521e+01
1.792809857472366986e+01
1.793428001269208494e+01
1.794044290096040584e+01
1.794660109588132357e+01
1.795277080342133402e+01
1.795892478105640677e+01
1.796508918036754920e+01
1.797126442465162199e+01
1.797744104257482078e+01
1.798362824327423937e+01
1.798981977271509791e+01
1.799602287160610814e+01
1.800222131459473118e+01
1.800841933283409801e+01
1.801462552322553634e+01
1.802081489938417391e+01
1.802698323643790346e+01
1.803316995497424102e+01
1.803936422090005109e+01
1.804554394722845601e+01
1.805174970730547201e+01
1.805796636799859556e+01
1.806416196530667406e+01
1.807033241501521204e+01
1.807652091685214302e+01
1.808272161159898062e+01
1.808891585540644797e+01
1.809510770423086967e+01
1.810127108081308478e+01
1.810742311503740254e+01
1.811359112997961418e+01
1.811977939509793600e+01
1.812595456727758503e+01
1.813211112450622053e+01
1.813826760175022557e+01
1.814441935529326244e+01
1.815056347493933586e+01
1.815671388844554812e+01
1.816286353613728721e+01
1.816902352331228343e+01
1.817519789417728049e+01
1.818135820172103578e+01
1.818749998538213575e+01
1.819363155421954659e+01
1.819979419816310084e+01
1.820597050851919718e+01
1.821211468542628253e+01
1.821826463930271700e+01
1.822441158439756848e+01
1.823054385825394874e+01
1.823668579712641957e+01
1.824284008822456826e+01
1.824900237721381657e+01
1.825514911372930626e+01
1.826128105729368656e+01
1.826741641662785298e+01
1.827356275495127846e+01
1.827972304103538193e+01
1.828587947495191202e+01
1.829202850056821816e+01
1.829820503242697072e+01
1.830438654868461867e+01
1.831055178044001153e+01
1.831672875920560983e+01
1.832289029344456566e+01
1.832903821323814242e+01
1.833521334390690072e+01
1.834140692034528186e+01
1.834760170032751958e+01
1.835377075318969275e+01
1.835993559720330737e+01
1.836610985418589692e+01
1.837227806647081962e+01
1.837845615851182046e+01
1.838464538142173055e+01
1.839083314561036175e+01
1.839700508769857024e+01
1.840317284762766903e+01
1.840936689188744779e+01
1.841555704432837359e+01
1.842173594458946795e+01
1.842793141558896153e+01
1.843411325754698638e+01
1.844029961179675681e+01
1.844649033164873231e+01
1.845265885751453183e+01
1.845883370418650316e+01
1.846500834379288847e+01
1.847117280429988639e+01
1.847732431763451544e+01
1.848346091313878503e+01
1.848962891822767318e+01
1.849581227698878649e+01
1.850195555429890248e+01
1.850808863491961631e+01
1.851425143561658260e+01
1.852041980157299506e+01
1.852658454693621337e+01
1.853274155904790987e+01
1.853888839216672935e+01
1.854503711928122200e+01
1.855120594714665572e+01
1.855738824813190746e+01
1.856355870445124978e+01
1.856972466409471068e+01
1.857589266174542786e+01
1.858206965485749862e+01
1.858825691243031741e+01
1.859444959276758880e+01
1.860063703700816262e+01
1.860681930187030986e+01
1.861301634605150568e+01
1.861919923334103899e+01
1.862536575409099271e+01
1.863155805536300136e+01
1.863774454373050560e+01
1.864392012888697181e+01
1.865012325427643347e+01
1.865634102115577164e+01
1.866254582682346452e+01
1.866874195531618241e+01
1.867494158398290338e+01
1.868115438079039592e+01
1.868738232107150665e+01
1.869361814084325957e+01
1.869982918191765364e+01
1.870601301084797186e+01
1.871221008791984630e+01
1.871840114154282375e+01
1.872459124137677122e+01
1.873077674718973995e+01
1.873696061066870655e+01
1.874315304527367587e+01
1.874932421073336997e+01
1.875549432426493723e+01
1.876166467083329437e+01
1.876783086224509489e+01
1.877400065632464177e+01
1.878017351255160605e+01
1.878635011783977760e+01
1.879252464265163169e+01
1.879870466007229979e+01
1.880489611495577762e+01
1.881108603057427686e+01
1.881726471574927828e+01
1.882343799782398719e+01
1.882962317781754535e+01
1.883582506734324724e+01
1.884203025926932540e+01
1.884823415537472968e+01
1.885443185289900470e+01
1.886063774342848731e+01
1.886683569091871959e+01
1.887302412301821519e+01
1.887922721646857838e+01
1.888542157435539082e+01
1.889160708418318535e+01
1.889780419397079214e+01
1.890399087217039664e+01
1.891015122928273939e+01
1.891631899416487173e+01
1.892249535627601276e+01
1.892867347788258314e+01
1.893485197668335474e+01
1.894103521316691641e+01
1.894722058684705601e+01
1.895339721126956789e+01
1.895957182547481779e+01
1.896574380795844306e+01
1.897192349119826460e+01
1.897809504647235102e+01
1.898425738156025133e+01
1.899041883958205901e+01
1.899657782030721620e+01
1.900273960561239761e+01
1.900888580190519050e+01
1.901503630939820155e+01
1.902119627574425920e+01
1.902735389044354974e+01
1.903352437407651365e+01
1.903969149535707572e+01
1.904586270461176767e+01
1.905205010991938508e+01
1.905823137663394462e+01
1.906442304540659194e+01
1.907061910625468570e+01
1.907679142913509551e+01
1.908295516200789166e+01
1.908912793377158224e+01
1.909530503789200750e+01
1.910149534297304541e+01
1.910769785113903296e+01
1.911387491017600482e+01
1.912005442789661203e+01
1.912624872642713925e+01
1.913243068469700603e+01
1.913860330848552849e+01
1.914476221201509176e+01
1.915090987624372687e+01
1.915706416399785894e+01
1.916323500336334007e+01
1.916941161878568423e+01
1.917559478665816286e+01
1.918179131870838461e+01
1.918799413437227841e+01
1.919418759626091031e+01
1.920037372091175243e+01
1.920655956114442731e+01
1.921273646015835368e+01
1.921890855534022435e+01
1.922509007447878915e+01
1.923127433722608615e+01
1.923746487608577738e+01
1.924365859757629593e+01
1.924985379597074342e+01
1.925605651168166688e+01
1.926224674443398044e+01
1.926842782811035093e+01
1.927461479067709149e+01
1.928079114050926890e+01
1.928696562797434666e+01
1.929312828003591207e+01
1.929927490592473660e+01
1.930543444472713333e+01
1.931161184191176616e+01
1.931780065238564248e+01
1.932399249971419053e+01
1.933018584042271826e+01
1.933637263471774403e+01
1.934256176529665439e+01
1.934876494961596194e+01
1.935496935782470729e+01
1.936117861135377538e+01
1.936738942063706048e+01
1.937359207380150394e+01
1.937980069656749649e+01
1.938601510104408021e+01
1.939220932326258051e+01
1.939838798738159653e+01
1.940457225666542129e+01
1.941076955998041598e+01
1.941697449543419296e+01
1.942317244963907896e+01
1.942937392443067068e+01
1.943557548392427137e+01
1.944177517734981819e+01
1.944797078929966716e+01
1.945415731252879610e+01
1.946033515725796192e+01
1.946652217192472634e+01
1.947271791650122807e+01
1.947889816691823484e+01
1.948507714991543693e+01
1.949126384229728259e+01
1.949744827878069131e+01
1.950362452934565383e+01
1.950978969520267015e+01
1.951595499618481711e+01
1.952211710442243486e+01
1.952827575787753034e+01
1.953445222545452253e+01
1.954065424996760214e+01
1.954686101344304205e+01
1.955305294003794714e+01
1.955923242647436666e+01
1.956540747131859703e+01
1.957157691187159188e+01
1.957774781345882431e+01
1.958392121020525067e+01
1.959009278946730248e+01
1.959626549937188145e+01
1.960245588462120381e+01
1.960866415385224570e+01
1.961485142081117417e+01
1.962101834580822768e+01
1.962718883066543540e+01
1.963336433584021279e+01
1.963954336579345750e+01
1.964572556379300039e+01
1.965191779787433646e+01
1.965811348189086161e+01
1.966430157255540934e+01
1.967049452568219081e+01
1.967669067081020273e+01
1.968286851494414336e+01
1.968902978072036092e+01
1.969520664584486980e+01
1.970139350632042508e+01
1.970757926506285074e+01
1.971376689948121097e+01
1.971995147516329538e+01
1.972613963613135724e+01
1.973233644845826618e+01
1.973853456374532911e+01
1.974473333151788523e+01
1.975093097052649682e+01
1.975714139076950460e+01
1.976334780388990353e+01
1.976953009731559163e+01
1.977571276875926287e+01
1.978190678653747625e+01
1.978811225241770089e+01
1.979431938104406186e+01
1.980052290322019459e+01
1.980671696863920772e+01
1.981291071972801632e+01
1.981910337395715160e+01
1.982527937675353513e+01
1.983144568682176612e+01
1.983761315389448399e+01
1.984377913241215907e+01
1.984995658107523298e+01
1.985614536833632116e+01
1.986232837955746078e+01
1.986850268903938499e+01
1.987468366136952724e+01
1.988086572921216089e+01
1.988703279552861147e+01
1.989320503647020288e+01
1.989936858016879029e+01
1.990554341514081926e+01
1.991173372656826857e+01
1.991790492361345954e+01
1.992407489506057416e+01
1.993023452059335909e+01
1.993638168915455111e+01
1.994252890501886810e+01
1.994868732717882764e+01
1.995485161434001853e+01
1.996101064769322164e+01
1.996716353199169802e+01
1.997331661614621012e+01
1.997948224752396129e+01
1.998564790435906602e+01
1.999180865683947061e+01
1.999799050828019276e+01
2.000419518653221829e+01
2.001038540357027884e+01
2.001657078804513290e+01
2.002276371054080784e+01
2.002895537486919153e+01
2.003514616282640759e+01
2.004134416032457366e+01
2.004754642181000435e+01
2.005374130372863206e+01
2.005992663342266979e+01
2.006612353036862828e+01
2.007232525225960273e+01
2.007850611948190789e+01
2.008469201742474297e+01
2.009087541959224410e+01
2.009704713382538799e+01
2.010321508240107846e+01
2.010937447154599056e+01
2.011552530022393981e+01
2.012166648687385617e+01
2.012781782409803455e+01
2.013398418406961810e+01
2.014014376861220867e+01
2.014628581243284700e+01
2.015242981553822688e+01
2.015858004673220449e+01
2.016473170662277781e+01
2.017088434754623449e+01
2.017703251507854390e+01
2.018318071296964789e+01
2.018934946330968572e+01
2.019551978108671264e+01
2.020167845100663584e+01
2.020783721813496925e+01
2.021398878037396329e+01
2.022014408873232583e+01
2.022628901710364246e+01
2.023244763220582598e+01
2.023862791096764724e+01
2.024480028330915360e+01
2.025096579037942846e+01
2.025712276245160126e+01
2.026329337373224604e+01
2.026945683701230294e+01
2.027559936574390420e+01
2.028173352508214933e+01
2.028787914727550046e+01
2.029405348748180415e+01
2.030023462002604617e+01
2.030640786579933987e+01
2.031258131370861619e+01
2.031875853451280989e+01
2.032492271390797356e+01
2.033107172275627761e+01
2.033723097709178163e+01
2.034339776346188344e+01
2.034956683398252864e+01
2.035575403815576223e+01
2.036193685537361375e+01
2.036811829274230234e+01
2.037428598153718440e+01
2.038042790503261159e+01
2.038656419005200249e+01
2.039270836270038245e+01
2.039886828832846533e+01
2.040502170742804822e+01
2.041116122708395153e+01
2.041729320958857485e+01
2.042344576904744002e+01
2.042962208637646171e+01
2.043580014109637943e+01
2.044197368268333292e+01
2.044812746806586645e+01
2.045427620761487830e+01
2.046042720045188901e+01
2.046656608406597044e+01
2.047271686266430635e+01
2.047887443242344574e+01
2.048503507932133161e+01
2.049118489880539684e+01
2.049732808187548727e+01
2.050348680161465253e+01
2.050962804856691690e+01
2.051577389393206730e+01
2.052191531001058777e+01
2.052804904730296442e+01
2.053419865265658473e+01
2.054034499334114017e+01
2.054648310896862995e+01
2.055260796971580817e+01
2.055874678330977545e+01
2.056490929079569696e+01
2.057105591941349942e+01
2.057721272367614773e+01
2.058338765830342254e+01
2.058955293032049383e+01
2.059572015377968768e+01
2.060188465347528819e+01
2.060803961833709153e+01
2.061418564677447307e+01
2.062033880433968136e+01
2.062649488048333879e+01
2.063263807397505190e+01
2.063877270304068645e+01
2.064489385294523416e+01
2.065101404256518691e+01
2.065715404151008627e+01
2.066330477591648673e+01
2.066946485897737773e+01
2.067563437718855823e+01
2.068178866184500819e+01
2.068793826421072879e+01
2.069409883377088022e+01
2.070024817627736269e+01
2.070639717126256585e+01
2.071255837575798964e+01
2.071871795186172704e+01
2.072488187239645541e+01
2.073105132577084575e+01
2.073721575725642907e+01
2.074336988340296983e+01
2.074953365838109320e+01
2.075570336929725457e+01
2.076186955379493781e+01
2.076804291647989942e+01
2.077419224617809590e+01
2.078033125557263716e+01
2.078648313802690950e+01
2.079263607396299562e+01
2.079880617305343193e+01
2.080497858098163988e+01
2.081115479210357577e+01
2.081734155177107581e+01
2.082350975841802665e+01
2.082966173763350426e+01
2.083581662798440348e+01
2.084197851605640750e+01
2.084815950863819012e+01
2.085434886764834417e+01
2.086050969981565473e+01
2.086665836012118547e+01
2.087281525677184391e+01
2.087898339370437384e+01
2.088514953101104155e+01
2.089130853787855457e+01
2.089746674639097179e+01
2.090362049547897882e+01
2.090978194267767520e+01
2.091593997743648004e+01
2.092209667710827503e+01
2.092824665041710119e+01
2.093439546898693493e+01
2.094054253541071731e+01
2.094667667600957728e+01
2.095281848277126358e+01
2.095897100485516873e+01
2.096511866046640549e+01
2.097127908034132915e+01
2.097742843090268394e+01
2.098356811974645808e+01
2.098971056730081131e+01
2.099584209706846849e+01
2.100198800108043073e+01
2.100812585700304069e+01
2.101425796548346980e+01
2.102039732881533851e+01
2.102653156095231068e+01
2.103266511076446932e+01
2.103880066940319082e+01
2.104494080886332696e+01
2.105109564822973311e+01
2.105724507974857218e+01
2.106338794331750108e+01
2.106952961345538711e+01
2.107566477410734862e+01
2.108180055076329751e+01
2.108794421539275987e+01
2.109409192335767358e+01
2.110024132741989789e+01
2.110641106293158487e+01
2.111256199120399657e+01
2.111869692481420913e+01
2.112484504537684415e+01
2.113098060745930695e+01
2.113710964194982012e+01
2.114324876388645080e+01
2.114939828898140206e+01
2.115554475657105016e+01
2.116168532974774052e+01
2.116782941987821687e+01
2.117397124989916080e+01
2.118010224492845595e+01
2.118621859671888075e+01
2.119233506339108075e+01
2.119846776398810562e+01
2.120460638778650519e+01
2.121073899049284606e+01
2.121687010447188371e+01
2.122299380568556870e+01
2.122910372692178527e+01
2.123523204557640653e+01
2.124136725295352690e+01
2.124750133923699735e+01
2.125364089150719593e+01
2.125977386177980932e+01
2.126591398944333022e+01
2.127205257298300367e+01
2.127816892533370918e+01
2.128427601683137738e+01
2.129037937060129337e+01
2.129647388276709563e+01
2.130258792640922394e+01
2.130872763300522621e+01
2.131486458399321293e+01
2.132099691483626103e+01
2.132712294301907008e+01
2.133323059383605269e+01
2.133934422880408377e+01
2.134548175483974930e+01
2.135161383276939162e+01
2.135774060804211061e+01
2.136387533377533998e+01
2.136999853303326447e+01
2.137613711966533359e+01
2.138229893701563000e+01
2.138844505352437864e+01
2.139459168138442990e+01
2.140074772569555961e+01
2.140689457755956582e+01
2.141304534198715004e+01
2.141920246773519310e+01
2.142535675298153919e+01
2.143151663054639400e+01
2.143765299194620511e+01
2.144378802055204858e+01
2.144993292153336739e+01
2.145607792669566649e+01
2.146224638460817502e+01
2.146840376824252772e+01
2.147455028460409210e+01
2.148069441284462755e+01
2.148684464167623176e+01
2.149301552296539342e+01
2.149919563691162239e+01
2.150537162182338236e+01
2.151153004515935763e+01
2.151768520296578302e+01
2.152384811375422657e+01
2.153000135399625137e+01
2.153614819513534329e+01
2.154230384121010644e+01
2.154844675536201848e+01
2.155458064492589898e+01
2.156072147429715358e+01
2.156686077702368465e+01
2.157299961714473469e+01
2.157912969149791138e+01
2.158524497672625841e+01
2.159135434055722058e+01
2.159746699897323552e+01
2.160358670811474724e+01
2.160971283530951581e+01
2.161583071439956427e+01
2.162193702653493688e+01
2.162804606468807478e+01
2.163415654910118135e+01
2.164027192227985452e+01
2.164640421303096218e+01
2.165255272749454107e+01
2.165869551650759561e+01
2.166482803760627718e+01
2.167096774962661598e+01
2.167710316948147309e+01
2.168324427736320814e+01
2.168940719069271239e+01
2.169557004245213605e+01
2.170173239448548941e+01
2.170789075499010679e+01
2.171403816919018581e+01
2.172018338094656897e+01
2.172633347592335440e+01
2.173248928368581900e+01
2.173864546080344695e+01
2.174480559878101360e+01
2.175095928431693082e+01
2.175710787082482511e+01
2.176324219267557680e+01
2.176938467012190159e+01
2.177553242252751176e+01
2.178167183341079394e+01
2.178781792356610936e+01
2.179397002076726508e+01
2.180012587945447677e+01
2.180626984979418026e+01
2.181241366117066249e+01
2.181855271714909250e+01
2.182467659278416150e+01
2.183081132800741742e+01
2.183695552879031609e+01
2.184308306204306760e+01
2.184922630928830856e+01
2.185537506906897676e+01
2.186150616236133715e+01
2.186765401281145671e+01
2.187379997645334129e+01
2.187992718637226375e+01
2.188605211914601512e+01
2.189218055683197761e+01
2.189832417407436083e+01
2.190447501261964192e+01
2.191062285622760797e+01
2.191677554749491819e+01
2.192293770400701902e+01
2.192910091806177064e+01
2.193525742936823519e+01
2.194141600836125505e+01
2.194756599917131368e+01
2.195370322568610177e+01
2.195984481750423711e+01
2.196599937081887077e+01
2.197215054692057024e+01
2.197829926472219242e+01
2.198445076526719788e+01
2.199059552062376355e+01
2.199673085490497826e+01
2.200287525782129094e+01
2.200902308976721855e+01
2.201516923264176384e+01
2.202133048206596300e+01
2.202749639681334415e+01
2.203365748981299177e+01
2.203979535346375584e+01
2.204591961419397705e+01
2.205205411717888353e+01
2.205821205977964894e+01
2.206437275435402157e+01
2.207052077698828185e+01
2.207666633697844816e+01
2.208281543132391178e+01
2.208895807321157534e+01
2.209508771484690470e+01
2.210120651661897995e+01
2.210733058143058116e+01
2.211346466324529914e+01
2.211960197295901054e+01
2.212573393425681445e+01
2.213183806825575317e+01
2.213794245116028492e+01
2.214407025197473544e+01
2.215020125698433873e+01
2.215631756969403909e+01
2.216243359892240505e+01
2.216856255187614977e+01
2.217470794648361121e+01
2.218086179137382885e+01
2.218699626410278469e+01
2.219312426728031085e+01
2.219926503536281359e+01
2.220540787262990889e+01
2.221154866627200164e+01
2.221767760913195033e+01
2.222381058592190328e+01
2.222996010674213707e+01
2.223610350954416148e+01
2.224224238893226158e+01
2.224838327145050698e+01
2.225452770698002425e+01
2.226068505569991984e+01
2.226684593397589040e+01
2.227300311734665783e+01
2.227915356504128752e+01
2.228529359377144203e+01
2.229142068780462438e+01
2.229754732031321041e+01
2.230367304761228198e+01
2.230979192335481542e+01
2.231591708548312880e+01
2.232204783938856707e+01
2.232818300532835920e+01
2.233431417689847720e+01
2.234045036908813486e+01
2.234659141658674386e+01
2.235273920427348671e+01
2.235889576980159177e+01
2.236504132233589104e+01
2.237118904575321920e+01
2.237733411658411598e+01
2.238347033246182249e+01
2.238962405503862030e+01
2.239580163534161272e+01
2.240197867441174751e+01
2.240815062995596207e+01
2.241431129101464848e+01
2.242046130131581450e+01
2.242661054379293617e+01
2.243276528314965290e+01
2.243893093952007334e+01
2.244509215034202398e+01
2.245124405584189731e+01
2.245740932652261890e+01
2.246357559407883997e+01
2.246975213792506665e+01
2.247594225860035522e+01
2.248211343944883112e+01
2.248827254873365433e+01
2.249442936165771556e+01
2.250059584972504112e+01
2.250676799476710599e+01
2.251293224452195219e+01
2.251908434067824771e+01
2.252522520317658916e+01
2.253135923787827011e+01
2.253750322995366417e+01
2.254364616810684296e+01
2.254978593237062512e+01
2.255593268158649423e+01
2.256208761095232518e+01
2.256825980938757681e+01
2.257443122444845685e+01
2.258060344182613832e+01
2.258678153498393826e+01
2.259294518471236657e+01
2.259910219805959741e+01
2.260525831031806732e+01
2.261141278820639755e+01
2.261757028019995630e+01
2.262371875672944910e+01
2.262987661602284462e+01
2.263604693564505155e+01
2.264221532415437466e+01
2.264839364523598420e+01
2.265456303928843340e+01
2.266070292816806031e+01
2.266685290717859758e+01
2.267301268885230670e+01
2.267915201113259016e+01
2.268528678408126353e+01
2.269142612036419848e+01
2.269757357166767520e+01
2.270371303950028974e+01
2.270986191045131974e+01
2.271602229293523934e+01
2.272217923367166392e+01
2.272832126132741948e+01
2.273445444333270160e+01
2.274058652805220859e+01
2.274671620829812468e+01
2.275285558959928167e+01
2.275900073122727107e+01
2.276514797288164260e+01
2.277128923319223119e+01
2.277743413818036089e+01
2.278359799174248934e+01
2.278976538713179778e+01
2.279590184067929926e+01
2.280203131090575397e+01
2.280817300868451269e+01
2.281432114056215354e+01
2.282046497163424092e+01
2.282661376940764697e+01
2.283278978199103548e+01
2.283897950266826271e+01
2.284516606906687386e+01
2.285133305887131883e+01
2.285750918084927719e+01
2.286369928499800963e+01
2.286988839383197103e+01
2.287607613563661602e+01
2.288224865790215645e+01
2.288842049244397003e+01
2.289460272523736961e+01
2.290079258047399335e+01
2.290698426530525467e+01
2.291316813971925015e+01
2.291934381441664925e+01
2.292552917711901017e+01
2.293172461301919185e+01
2.293790876044578297e+01
2.294408158805356734e+01
2.295027046373348867e+01
2.295647071206292722e+01
2.296264441657067223e+01
2.296882646955893037e+01
2.297501897923351422e+01
2.298119118360912339e+01
2.298735447374977880e+01
2.299351995977438889e+01
2.299969017320363562e+01
2.300585970912247902e+01
2.301203290004496083e+01
2.301821597117486107e+01
2.302439315004588138e+01
2.303055693683573679e+01
2.303673984623653226e+01
2.304294129332717489e+01
2.304913726765548532e+01
2.305532809293591257e+01
2.306151496368371667e+01
2.306767985900717122e+01
2.307384345477550980e+01
2.308000990781351547e+01
2.308618877299626249e+01
2.309238776281838312e+01
2.309858540038608155e+01
2.310478857429076882e+01
2.311098843274014669e+01
2.311718257035224866e+01
2.312336733682387546e+01
2.312955048010959658e+01
2.313574014347306473e+01
2.314193127149497187e+01
2.314812375441379899e+01
2.315430713435279486e+01
2.316049733620230100e+01
2.316669924636403621e+01
2.317289913051398287e+01
2.317910132349452113e+01
2.318528120367097856e+01
2.319145088740094707e+01
2.319763862699904422e+01
2.320382421186678457e+01
2.321000968641395446e+01
2.321617234237191596e+01
2.322233048740282157e+01
2.322850852842192992e+01
2.323468381484950740e+01
2.324085747741428065e+01
2.324701759863697603e+01
2.325318333621092393e+01
2.325934194719289394e+01
2.326549466886031681e+01
2.327165897122971217e+01
2.327781585123742758e+01
2.328398337356034986e+01
2.329016359871567232e+01
2.329634367740417744e+01
2.330251952629068768e+01
2.330868966860207792e+01
2.331487275947823079e+01
2.332106371699232028e+01
2.332725032991536906e+01
2.333343415574292123e+01
2.333963618671539564e+01
2.334586261900253135e+01
2.335208308802581456e+01
2.335829048863499224e+01
2.336449576746559487e+01
2.337071368880275912e+01
2.337694697017293066e+01
2.338317390869645962e+01
2.338939559824747150e+01
2.339560826805637106e+01
2.340181964403258874e+01
2.340804904538613229e+01
2.341428516285688133e+01
2.342050890815810860e+01
2.342671807208095558e+01
2.343293243222753119e+01
2.343914513244062192e+01
2.344535273550744137e+01
2.345155685830949110e+01
2.345773642458996022e+01
2.346393231996077233e+01
2.347013455844690100e+01
2.347632552739512590e+01
2.348254386611606037e+01
2.348874252686649555e+01
2.349491545578081997e+01
2.350109678125623702e+01
2.350728652797089424e+01
2.351349027275641390e+01
2.351970020028814545e+01
2.352590728449099799e+01
2.353211699286616820e+01
2.353832040785649227e+01
2.354450945041525500e+01
2.355069162370507385e+01
2.355689047166380945e+01
2.356307575164768053e+01
2.356926721717278994e+01
2.357549981801106753e+01
2.358172488592983385e+01
2.358794176559234756e+01
2.359415470236363532e+01
2.360037691404017579e+01
2.360659878299603420e+01
2.361283105473647481e+01
2.361909191846604728e+01
2.362532693751980162e+01
2.363154646608506226e+01
2.363775089946518548e+01
2.364395205559418400e+01
2.365016429368486328e+01
2.365636005329615799e+01
2.366254827130908822e+01
2.366874604260059556e+01
2.367495611439442982e+01
2.368117700243053037e+01
2.368740166407225445e+01
2.369360447503077083e+01
2.369981397446571592e+01
2.370604125560803865e+01
2.371226211826613905e+01
2.371848121942216281e+01
2.372469526489777891e+01
2.373091587285843929e+01
2.373715232529394825e+01
2.374337660773982250e+01
2.374957938842882754e+01
2.375577615700808209e+01
2.376198788212478163e+01
2.376820650490618902e+01
2.377441964532747321e+01
2.378064648146367333e+01
2.378688056243634463e+01
2.379309909884441510e+01
2.379930871417166571e+01
2.380553196050904674e+01
2.381174647208131390e+01
2.381793448157410964e+01
2.382411732125977011e+01
2.383031062794363208e+01
2.383650306103026395e+01
2.384269224514032359e+01
2.384887391251568900e+01
2.385505814439015637e+01
2.386124968532452328e+01
2.386745366752388620e+01
2.387367326710049653e+01
2.387989084643014337e+01
2.388608405942513357e+01
2.389227625896306506e+01
2.389849223905815023e+01
2.390468913048886535e+01
2.391087968667240915e+01
2.391706969926154258e+01
2.392325254130618006e+01
2.392944752534385700e+01
2.393566954366456656e+01
2.394188982062368609e+01
2.394811230150322956e+01
2.395434101031240459e+01
2.396055651480452653e+01
2.396677449475873800e+01
2.397299028684796696e+01
2.397920632200726487e+01
2.398540999521738470e+01
2.399160798479553947e+01
2.399780606962518803e+01
2.400400971687820117e+01
2.401022366220921711e+01
2.401643413610085886e+01
2.402263488656763357e+01
2.402882022964903896e+01
2.403501312515541244e+01
2.404122578287791256e+01
2.404744347589513964e+01
2.405364594557744340e+01
2.405984133419405779e+01
2.406603704741797145e+01
2.407222590901069736e+01
2.407844290837631007e+01
2.408468398818943967e+01
2.409090259093322572e+01
2.409711605680379876e+01
2.410334267209288939e+01
2.410956322394076423e+01
2.411576771324514823e+01
2.412196308912427867e+01
2.412816405635060590e+01
2.413437277795536673e+01
2.414056958449201318e+01
2.414675518155091538e+01
2.415295520335063273e+01
2.415918280847803956e+01
2.416541624112446485e+01
2.417163184658945241e+01
2.417783195714639177e+01
2.418403562668183326e+01
2.419024125060634844e+01
2.419645630729647934e+01
2.420268023296711135e+01
2.420886845889512884e+01
2.421504180991530220e+01
2.422123251657645682e+01
2.422743032416892817e+01
2.423362165663524337e+01
2.423981337746312192e+01
2.424601197837230515e+01
2.425221053652789038e+01
2.425840981202588509e+01
2.426462271856702912e+01
2.427084942514693822e+01
2.427706848147096963e+01
2.428328461584066744e+01
2.428949475016351300e+01
2.429569341876875654e+01
2.430188223808062986e+01
2.430807552521436321e+01
2.431427408684599456e+01
2.432046611167130123e+01
2.432665048958439158e+01
2.433283777476760434e+01
2.433905434708112026e+01
2.434527817241463410e+01
2.435149781270519753e+01
2.435772133794681693e+01
2.436394184147031794e+01
2.437015206388129585e+01
2.437634913484662746e+01
2.438254818825729231e+01
2.438874638480439927e+01
2.439494389513724926e+01
2.440115912359057404e+01
2.440736130831236395e+01
2.441355112543902450e+01
2.441975698442388065e+01
2.442596494048990152e+01
2.443217593415535660e+01
2.443837245480130349e+01
2.444455142591791841e+01
2.445073611701887373e+01
2.445692251906785586e+01
2.446312171241667244e+01
2.446932135655023188e+01
2.447552565659526991e+01
2.448172511820856911e+01
2.448792903581491487e+01
2.449415418574287528e+01
2.450038079927313106e+01
2.450661260892685078e+01
2.451283380287424052e+01
2.451906459087098611e+01
2.452529496623802174e+01
2.453151186374253712e+01
2.453773714992128063e+01
2.454396271790931650e+01
2.455018241796703649e+01
2.455640826746008187e+01
2.456263541492437952e+01
2.456884197113023660e+01
2.457504194980894852e+01
2.458126063631753055e+01
2.458745935229113044e+01
2.459364002310563890e+01
2.459982076789284378e+01
2.460599568130034243e+01
2.461217548536158617e+01
2.461836170588069805e+01
2.462454178866777355e+01
2.463071304636834213e+01
2.463687695916532405e+01
2.464304272361794546e+01
2.464921219827928311e+01
2.465537986301133699e+01
2.466157711450419043e+01
2.466776461169627765e+01
2.467393680761255936e+01
2.468011460997244910e+01
2.468629885314976491e+01
2.469249806238847000e+01
2.469869992751117493e+01
2.470490464896107596e+01
2.471111675793511608e+01
2.471733136564252931e+01
2.472353937541268110e+01
2.472974932959157712e+01
2.473595766001896834e+01
2.474217014906526657e+01
2.474838247250207601e+01
2.475457635112968191e+01
2.476075762487960930e+01
2.476694513065326220e+01
2.477314604926538522e+01
2.477935175257639600e+01
2.478555081260984139e+01
2.479174781006245354e+01
2.479793924863525234e+01
2.480412915712459210e+01
2.481031630561775359e+01
2.481650041732762446e+01
2.482269375130653444e+01
2.482889913505844603e+01
2.483511113253834068e+01
2.484133033319988471e+01
2.484755705738556841e+01
2.485376713491332978e+01
2.485997669578542357e+01
2.486617974638905793e+01
2.487237018843248393e+01
2.487856697428488317e+01
2.488474649371357472e+01
2.489092100366190508e+01
2.489709509089431094e+01
2.490327075818048641e+01
2.490946274397461124e+01
2.491565327315547407e+01
2.492183702089415220e+01
2.492801346592615275e+01
2.493420267809345603e+01
2.494039679356381001e+01
2.494660189487016666e+01
2.495280859684010721e+01
2.495900630623308913e+01
2.496518784448984007e+01
2.497136005118008484e+01
2.497754804680238649e+01
2.498371740890467407e+01
2.498987318492319787e+01
2.499603562753273778e+01
2.500219186561095697e+01
2.500834725680085313e+01
2.501451857531135303e+01
2.502069311989426481e+01
2.502687856086221174e+01
2.503307897068660637e+01
2.503927423080320125e+01
2.504547087380469605e+01
2.505166816858182699e+01
2.505785288779892639e+01
2.506403599844383479e+01
2.507021995911907908e+01
2.507639295112318223e+01
2.508256665236686800e+01
2.508875848535414477e+01
2.509495896698263806e+01
2.510115747934912278e+01
2.510736129645797732e+01
2.511356335352895996e+01
2.511978075087874984e+01
2.512599825085315430e+01
2.513220931130139846e+01
2.513842418225758024e+01
2.514462772993714879e+01
2.515081982643927461e+01
2.515699541875688894e+01
2.516318205132144215e+01
2.516939650947902152e+01
2.517561132250471800e+01
2.518181555903246505e+01
2.518803691521193855e+01
2.519426874199183075e+01
2.520049687047023923e+01
2.520671232620164304e+01
2.521292053156502533e+01
2.521912538267847737e+01
2.522529852203601664e+01
2.523146363162107164e+01
2.523765688028132104e+01
2.524384347156912156e+01
2.525000897202176731e+01
2.525617256107494057e+01
2.526232410270912965e+01
2.526848995083527782e+01
2.527469055920062502e+01
2.528090418055865030e+01
2.528711701751807439e+01
2.529333532718654709e+01
2.529956097548110705e+01
2.530578396157503462e+01
2.531199484749276607e+01
2.531820226909603022e+01
2.532440767498091461e+01
2.533061392600851391e+01
2.533682120244934666e+01
2.534302160915447288e+01
2.534920973113577958e+01
2.535537329363096148e+01
2.536153340106325160e+01
2.536770633206123549e+01
2.537388261090983832e+01
2.538006080015946964e+01
2.538625392534960667e+01
2.539245092457734643e+01
2.539864905952810048e+01
2.540484585319880395e+01
2.541104660002631732e+01
2.541724251352171748e+01
2.542344323927026650e+01
2.542965177583708325e+01
2.543583530671417847e+01
2.544202016827821922e+01
2.544821609944802177e+01
2.545440449713437658e+01
2.546058858440630956e+01
2.546678349320185930e+01
2.547298341868576088e+01
2.547917934003282170e+01
2.548537142234666675e+01
2.549156298428271583e+01
2.549774867226478037e+01
2.550392765931914596e+01
2.551010116904541647e+01
2.551627850891690130e+01
2.552245193206364604e+01
2.552861947871584647e+01
2.553479106793981046e+01
2.554096468598998015e+01
2.554713623529110933e+01
2.555329802075588574e+01
2.555946086461727518e+01
2.556563020657761598e+01
2.557182874411289220e+01
2.557804246500105805e+01
2.558424094126836579e+01
2.559043985306310631e+01
2.559663848531554819e+01
2.560282551096681658e+01
2.560901922662982599e+01
2.561521256551398551e+01
2.562140005471022164e+01
2.562759036541196167e+01
2.563376816991458185e+01
2.563995323015165084e+01
2.564615235318786191e+01
2.565236108799461690e+01
2.565857911935045266e+01
2.566479469221154375e+01
2.567101064119272635e+01
2.567721114646310809e+01
2.568341132145372541e+01
2.568963814855165495e+01
2.569586542861961576e+01
2.570208812640609608e+01
2.570831132189679025e+01
2.571453539619737327e+01
2.572076892404774995e+01
2.572700366594560606e+01
2.573323811177357712e+01
2.573946544430862104e+01
2.574568539046709503e+01
2.575190843289266951e+01
2.575813146953609944e+01
2.576434219676051640e+01
2.577053868594123287e+01
2.577674269580398558e+01
2.578296045846051143e+01
2.578916366919558811e+01
2.579536642318145212e+01
2.580156610168657849e+01
2.580775863916020185e+01
2.581396150652931354e+01
2.582016025913457824e+01
2.582636835058311320e+01
2.583258262217279011e+01
2.583878099944027085e+01
2.584497696433865244e+01
2.585118181301894325e+01
2.585739065289309480e+01
2.586360195265491413e+01
2.586982220604005889e+01
2.587604157741269617e+01
2.588226746385655019e+01
2.588848747328557209e+01
2.589470894606868967e+01
2.590095467464336920e+01
2.590718396974859061e+01
2.591340979241219600e+01
2.591964452493014548e+01
2.592588363282876074e+01
2.593212251750382080e+01
2.593834229899414368e+01
2.594456786242275470e+01
2.595081704238588216e+01
2.595708105914224717e+01
2.596333809571740048e+01
2.596958478885076360e+01
2.597580929257298976e+01
2.598202284298480791e+01
2.598824409629788335e+01
2.599444962021512140e+01
2.600065896782741248e+01
2.600687125681891487e+01
2.601308151604242624e+01
2.601930791322008929e+01
2.602551637629082748e+01
2.603173472882982153e+01
2.603796788095693060e+01
2.604419566348948223e+01
2.605043828181885246e+01
2.605666875766523205e+01
2.606289225335967075e+01
2.606910288806177434e+01
2.607531047283503511e+01
2.608152314963460583e+01
2.608773514620962786e+01
2.609396205098796884e+01
2.610018373550309434e+01
2.610638942372649396e+01
2.611257891945706788e+01
2.611877142855483669e+01
2.612498828299431963e+01
2.613120671777264192e+01
2.613743507951014067e+01
2.614366247963466350e+01
2.614987362840346563e+01
2.615607588694735952e+01
2.616229060823654606e+01
2.616850287348246340e+01
2.617470120804862432e+01
2.618091373444599768e+01
2.618711282166889731e+01
2.619328968162043125e+01
2.619947652625323187e+01
2.620569620134124023e+01
2.621190394720101224e+01
2.621809007087260568e+01
2.622428574228780818e+01
2.623046844313565629e+01
2.623664176515060831e+01
2.624282781397822717e+01
2.624902192753925334e+01
2.625523442103270000e+01
2.626146034965104903e+01
2.626770877340369026e+01
2.627395947374342455e+01
2.628018184227787302e+01
2.628641786855463636e+01
2.629265560316510530e+01
2.629886506333551921e+01
2.630506687716242453e+01
2.631127287396577685e+01
2.631747602328072233e+01
2.632367312418015004e+01
2.632989208445278351e+01
2.633612710056210204e+01
2.634234936799260751e+01
2.634857573738931436e+01
2.635480804590619641e+01
2.636104914663389920e+01
2.636729353342862936e+01
2.637354028912172765e+01
2.637979857517683513e+01
2.638605564648898394e+01
2.639231447136436159e+01
2.639857301698260628e+01
2.640482921071766853e+01
2.641109772091221330e+01
2.641735502500261035e+01
2.642360237224886532e+01
2.642984480293090854e+01
2.643607521192285503e+01
2.644232646792630348e+01
2.644856569420855408e+01
2.645478088472116696e+01
2.646099760274890400e+01
2.646722554102345981e+01
2.647345014407686037e+01
2.647965513029817686e+01
2.648588089069674467e+01
2.649210694775969799e+01
2.649833270463289736e+01
2.650456103212673398e+01
2.651079912017605977e+01
2.651706688466415329e+01
2.652332141733317883e+01
2.652958695287282964e+01
2.653586860639984124e+01
2.654215438532913751e+01
2.654842682289429590e+01
2.655466591816462341e+01
2.656091435903174869e+01
2.656716328340696620e+01
2.657338880509506041e+01
2.657961267501266889e+01
2.658583091019443145e+01
2.659204185855904612e+01
2.659828166278840911e+01
2.660454252474779935e+01
2.661079833572748043e+01
2.661703558750872389e+01
2.662327813498103168e+01
2.662955020175859744e+01
2.663583655317718879e+01
2.664212807492461010e+01
2.664840375424554608e+01
2.665465744835845285e+01
2.666090648228117743e+01
2.666715358935016411e+01
2.667338931912300382e+01
2.667962645997437932e+01
2.668588018088003366e+01
2.669214099119901817e+01
2.669839090898237899e+01
2.670463981281040589e+01
2.671089746864027603e+01
2.671714287755598249e+01
2.672337186957717492e+01
2.672962145568026671e+01
2.673588013603372815e+01
2.674212898946220918e+01
2.674839716460254380e+01
2.675466655177356046e+01
2.676092010703503021e+01
2.676716461982769246e+01
2.677341909649107521e+01
2.677967870574786602e+01
2.678593621288701954e+01
2.679218869982852524e+01
2.679845042048686565e+01
2.680471989130463939e+01
2.681097432681265502e+01
2.681721723029183480e+01
2.682345068014663525e+01
2.682970782726031800e+01
2.683598927360880637e+01
2.684225681087008297e+01
2.684852001630263985e+01
2.685478489584974682e+01
2.686102463836768450e+01
2.686726740043679840e+01
2.687352021741369867e+01
2.687975130056163309e+01
2.688598342371249572e+01
2.689222528696860692e+01
2.689845780404835551e+01
2.690469832832500074e+01
2.691093577172406981e+01
2.691717221839597940e+01
2.692340494582746047e+01
2.692963775392195558e+01
2.693588887505367779e+01
2.694213963376376952e+01
2.694840086830450332e+01
2.695466351667834815e+01
2.696091439295074821e+01
2.696715878337705163e+01
2.697341154050454293e+01
2.697968098002826309e+01
2.698593435124029227e+01
2.699217113239116372e+01
2.699841200341396430e+01
2.700464656166483479e+01
2.701088212503840680e+01
2.701711695121045764e+01
2.702335526635248542e+01
2.702958753470709041e+01
2.703582481787145042e+01
2.704210210556201233e+01
2.704836927309557382e+01
2.705459922352498126e+01
2.706081969608807469e+01
2.706704564928946510e+01
2.707328190907053411e+01
2.707950290913081659e+01
2.708572456543303986e+01
2.709197935163224358e+01
2.709823203299745487e+01
2.710447555016937216e+01
2.711071591683697690e+01
2.711694193202599124e+01
2.712317659144948223e+01
2.712942644400623848e+01
2.713566818229415745e+01
2.714190858288049313e+01
2.714816150628629998e+01
2.715439489317262911e+01
2.716060510552376073e+01
2.716684333458427147e+01
2.717309583520016858e+01
2.717933381514925628e+01
2.718555749308024261e+01
2.719178389274427232e+01
2.719801879308248260e+01
2.720424108284704445e+01
2.721046789403145283e+01
2.721670967404159924e+01
2.722295113059209726e+01
2.722918706577375048e+01
2.723540409432244047e+01
2.724161401155452822e+01
2.724784077770006263e+01
2.725407132396906817e+01
2.726031855604670184e+01
2.726658035442188321e+01
2.727283238809919652e+01
2.727908704439244403e+01
2.728533127802504765e+01
2.729156661723184385e+01
2.729781213935647344e+01
2.730404699102275501e+01
2.731027704009730073e+01
2.731651652974261424e+01
2.732276390342441275e+01
2.732901902930281324e+01
2.733526586085693921e+01
2.734150788369049678e+01
2.734776481079719090e+01
2.735403276548964868e+01
2.736030701518753716e+01
2.736657624953221912e+01
2.737283271719019950e+01
2.737911095737235456e+01
2.738539833537507207e+01
2.739167062982910394e+01
2.739794552629048852e+01
2.740420005773392731e+01
2.741044896068111925e+01
2.741669773103258834e+01
2.742294844489965300e+01
2.742921570809627241e+01
2.743548747308283353e+01
2.744175444494115723e+01
2.744801213577998311e+01
2.745427383394517662e+01
2.746056066331495771e+01
2.746685190234461871e+01
2.747314858829929207e+01
2.747945894788969667e+01
2.748574545709073647e+01
2.749202996613039574e+01
2.749830960172181449e+01
2.750458787851254527e+01
2.751089343081917349e+01
2.751719939935632198e+01
2.752349473042363215e+01
2.752978910861731165e+01
2.753607813833195550e+01
2.754235494422000485e+01
2.754860686798611269e+01
2.755485826033691055e+01
2.756113231189515034e+01
2.756739936616980557e+01
2.757366255495477603e+01
2.757993730941961985e+01
2.758620444178282227e+01
2.759247754678894893e+01
2.759874039381136512e+01
2.760499276615663433e+01
2.761125333507908408e+01
2.761750468004902359e+01
2.762375542035983855e+01
2.763001141127043780e+01
2.763626618123364409e+01
2.764250772759778130e+01
2.764874177637628350e+01
2.765496993871632014e+01
2.766119240532199086e+01
2.766741071203720637e+01
2.767361583422011506e+01
2.767981523847823055e+01
2.768601456105102088e+01
2.769222280386219026e+01
2.769843988579620486e+01
2.770465928116509247e+01
2.771088723964361122e+01
2.771712033669846065e+01
2.772334611537802473e+01
2.772956800442279857e+01
2.773580478552150197e+01
2.774204406383486798e+01
2.774827267274107001e+01
2.775449702551158282e+01
2.776072462862299517e+01
2.776694335278518366e+01
2.777314812082089546e+01
2.777935016893120945e+01
2.778555704493188472e+01
2.779175770024360759e+01
2.779795119659106462e+01
2.780416226716627648e+01
2.781037251693089019e+01
2.781657795151730639e+01
2.782279193160522013e+01
2.782901774590219190e+01
2.783525664610138506e+01
2.784149642416096171e+01
2.784774069808337060e+01
2.785398319138385048e+01
2.786022866491995842e+01
2.786648044075599273e+01
2.787273248525566771e+01
2.787898355626882108e+01
2.788521882525890661e+01
2.789143982066335425e+01
2.789766035395251720e+01
2.790389084606123760e+01
2.791010543301752378e+01
2.791631008847273776e+01
2.792251761491996476e+01
2.792871393388285739e+01
2.793491836208213641e+01
2.794113633883554826e+01
2.794734904930692210e+01
2.795357137686685078e+01
2.795980902193718620e+01
2.796604137361780928e+01
2.797226782567128467e+01
2.797849428145572759e+01
2.798472619010665952e+01
2.799095605989203861e+01
2.799718380481160906e+01
2.800342000355087535e+01
2.800963898492576476e+01
2.801586224083212784e+01
2.802209228168835153e+01
2.802830749879187522e+01
2.803453337132225798e+01
2.804076029486817845e+01
2.804698101219410233e+01
2.805321390746773247e+01
2.805946442085052084e+01
2.806572065852573417e+01
2.807197901456236622e+01
2.807822636055237453e+01
2.808445094663413499e+01
2.809071698573761466e+01
2.809700739140347281e+01
2.810327577124832032e+01
2.810953204827313456e+01
2.811576684155519601e+01
2.812199414404409126e+01
2.812821505327250549e+01
2.813445399660547253e+01
2.814070853836825492e+01
2.814696373887728242e+01
2.815321907357631304e+01
2.815946857250292013e+01
2.816572777767455449e+01
2.817199192501350424e+01
2.817824517109355753e+01
2.818449662144101708e+01
2.819075044002253705e+01
2.819700777014453408e+01
2.820325563818639125e+01
2.820949199351952075e+01
2.821572919985664285e+01
2.822196883228453146e+01
2.822821234516786859e+01
2.823444687540543185e+01
2.824066259518858857e+01
2.824688762252619156e+01
2.825312742511395570e+01
2.825935045580710181e+01
2.826557712655489141e+01
2.827181327861334381e+01
2.827803727724765537e+01
2.828427078320205368e+01
2.829050991099106582e+01
2.829673662504088227e+01
2.830296649888155969e+01
2.830921075367171014e+01
2.831545061125955698e+01
2.832169251878082861e+01
2.832794461092958826e+01
2.833419501908627680e+01
2.834044845917080124e+01
2.834669651282959890e+01
2.835294729597813301e+01
2.835920641642007567e+01
2.836547354890348061e+01
2.837171948768671470e+01
2.837795074944907370e+01
2.838420975000135726e+01
2.839047058649216027e+01
2.839671000442762150e+01
2.840294529831454895e+01
2.840919417617635290e+01
2.841545928810377575e+01
2.842171521256080524e+01
2.842796088706135293e+01
2.843420058527519600e+01
2.844045410069420754e+01
2.844671549711189229e+01
2.845294807591864128e+01
2.845918803878162606e+01
2.846544664866839724e+01
2.847170532776058849e+01
2.847795848064344426e+01
2.848420646215144458e+01
2.849044295704656093e+01
2.849667682372776412e+01
2.850289907615580987e+01
2.850910313353221071e+01
2.851532719269557958e+01
2.852155513677850607e+01
2.852776089974536333e+01
2.853399023566444370e+01
2.854023070044291188e+01
2.854645075399225718e+01
2.855269913511216728e+01
2.855895800372921656e+01
2.856521951686520921e+01
2.857148027190726580e+01
2.857773458904229358e+01
2.858398395379485279e+01
2.859022434213593300e+01
2.859647957063212331e+01
2.860272974031138560e+01
2.860897814845147025e+01
2.861523273048036842e+01
2.862147393925636507e+01
2.862770618623198970e+01
2.863394189661506317e+01
2.864017915261010216e+01
2.864641007966980268e+01
2.865265575266217724e+01
2.865890251580735182e+01
2.866513105375623738e+01
2.867137632000922309e+01
2.867761992838730833e+01
2.868385539725128908e+01
2.869009153539392187e+01
2.869631042629852757e+01
2.870253888561796174e+01
2.870877717464530221e+01
2.871500799495401068e+01
2.872123269971976001e+01
2.872747229282022374e+01
2.873371501361098979e+01
2.873993668657113432e+01
2.874615461142148476e+01
2.875236680486285934e+01
2.875858399608143401e+01
2.876480803555331889e+01
2.877105437575988489e+01
2.877730548733065064e+01
2.878353899404746130e+01
2.878977909973023586e+01
2.879602202848404602e+01
2.880224987746221643e+01
2.880848812044103369e+01
2.881471731692542093e+01
2.882094698533505195e+01
2.882718549502494554e+01
2.883340619686892126e+01
2.883963296298450629e+01
2.884586021179726956e+01
2.885208237559365685e+01
2.885830483390844847e+01
2.886453626814059703e+01
2.887077379400627919e+01
2.887699623107254965e+01
2.888321993163767232e+01
2.888945553695630153e+01
2.889569226106559796e+01
2.890194111322917081e+01
2.890819491647466322e+01
2.891445062076535422e+01
2.892070106622135128e+01
2.892694578797631522e+01
2.893318738011659974e+01
2.893942099743649266e+01
2.894565541874864678e+01
2.895189452363257487e+01
2.895815145932303381e+01
2.896440629976250491e+01
2.897065912996595571e+01
2.897692109556616913e+01
2.898318830041121075e+01
2.898945406894895882e+01
2.899570040851238417e+01
2.900196555947318089e+01
2.900823509993989191e+01
2.901449375600475378e+01
2.902076452992183420e+01
2.902703815507433660e+01
2.903331566836015654e+01
2.903959234555648905e+01
2.904586224252222237e+01
2.905214708602965246e+01
2.905844062122385907e+01
2.906472759994815647e+01
2.907100672363993255e+01
2.907730692605619183e+01
2.908362196216699758e+01
2.908991862892205305e+01
2.909621817651900955e+01
2.910250838772924808e+01
2.910877719322165547e+01
2.911505205101965998e+01
2.912133071476331025e+01
2.912759357789285630e+01
2.913385568429338690e+01
2.914012419724913627e+01
2.914639724552372257e+01
2.915262660419061902e+01
2.915885532195907714e+01
2.916512526307713316e+01
2.917140957671057322e+01
2.917770194802598738e+01
2.918397631015978533e+01
2.919025037111314091e+01
2.919653573504956867e+01
2.920281717063930671e+01
2.920909853242201493e+01
2.921539657491800668e+01
2.922168730885326582e+01
2.922794636432460536e+01
2.923419244935566397e+01
2.924046673477738523e+01
2.924674077962376018e+01
2.925298946788539567e+01
2.925924903892511963e+01
2.926550608179135438e+01
2.927176282338192337e+01
2.927802506041481934e+01
2.928429596928845413e+01
2.929057420416398472e+01
2.929685361034642099e+01
2.930312306937573297e+01
2.930938111144256908e+01
2.931565203622865212e+01
2.932191775662500177e+01
2.932817900200016936e+01
2.933444968929642016e+01
2.934071917368295601e+01
2.934697448747443005e+01
2.935322058113650101e+01
2.935946986260379532e+01
2.936570195528091887e+01
2.937190456817130624e+01
2.937811629911956146e+01
2.938435066364889536e+01
2.939059270995533879e+01
2.939682584289358758e+01
2.940308134584181943e+01
2.940934328633552042e+01
2.941558158321635474e+01
2.942183315736230043e+01
2.942808304955094201e+01
2.943431568798960640e+01
2.944054405341386271e+01
2.944678740368201986e+01
2.945303831445098552e+01
2.945928718342053543e+01
2.946554451332639246e+01
2.947179642711114766e+01
2.947804604612927193e+01
2.948429826402428944e+01
2.949053613498323756e+01
2.949675282848947688e+01
2.950295077236727082e+01
2.950916704472353658e+01
2.951539536999982261e+01
2.952162672187142789e+01
2.952786642843102172e+01
2.953410916875264647e+01
2.954035106550391632e+01
2.954658868264763427e+01
2.955282896008207771e+01
2.955905693487356345e+01
2.956528902607070819e+01
2.957153600433651519e+01
2.957778164629394624e+01
2.958403698322161546e+01
2.959028892839021907e+01
2.959652739185279557e+01
2.960276740893348446e+01
2.960901761983951275e+01
2.961527456132791514e+01
2.962150427041964562e+01
2.962772857800398896e+01
2.963397126385659774e+01
2.964021972746938260e+01
2.964646319589864376e+01
2.965270496512090048e+01
2.965895544295189978e+01
2.966519339336019101e+01
2.967142776580261909e+01
2.967767740780635677e+01
2.968393282171388137e+01
2.969020016100634152e+01
2.969644958899404941e+01
2.970269397754578478e+01
2.970894451942324110e+01
2.971520937948109520e+01
2.972146550201671289e+01
2.972770130384941112e+01
2.973397359651267990e+01
2.974024046735252114e+01
2.974649195278270142e+01
2.975275285713207296e+01
2.975901634960366948e+01
2.976527283270840840e+01
2.977153998668322643e+01
2.977782480231287110e+01
2.978409925249831147e+01
2.979036564497827655e+01
2.979663102946246411e+01
2.980288447822086084e+01
2.980913864546572611e+01
2.981540388131721642e+01
2.982165788028045128e+01
2.982791224085057991e+01
2.983417331585902232e+01
2.984041669096032123e+01
2.984664463068262563e+01
2.985287310280071793e+01
2.985912113463194117e+01
2.986538141485864628e+01
2.987163214061251182e+01
2.987789295425958258e+01
2.988415241018938673e+01
2.989039787098837309e+01
2.989665326894041186e+01
2.990290379460558512e+01
2.990916404392484651e+01
2.991542653415699959e+01
2.992169127686914720e+01
2.992796323784897794e+01
2.993422457323888253e+01
2.994049236097129096e+01
2.994675395095746495e+01
2.995301250577310270e+01
2.995927590033804222e+01
2.996554453134067586e+01
2.997181401029724412e+01
2.997807537195618366e+01
2.998433242933090526e+01
2.999058804902500697e+01
2.999683970609373063e+01
3.000309534921602506e+01
3.000935578369383805e+01
3.001561884742984887e+01
3.002189101095801860e+01
3.002815259467686815e+01
3.003440533673187574e+01
3.004065669125778726e+01
3.004689563234323302e+01
3.005313417786036823e+01
3.005938537066079519e+01
3.006564202905009608e+01
3.007188759155821600e+01
3.007813444612863663e+01
3.008438262519556972e+01
3.009060743158795148e+01
3.009683626141707791e+01
3.010307204992034613e+01
3.010930475592695998e+01
3.011556376232356058e+01
3.012182598800815470e+01
3.012808202013523839e+01
3.013434348265143470e+01
3.014061800412338243e+01
3.014689744081261580e+01
3.015318387684990853e+01
3.015946409250055282e+01
3.016572764751770563e+01
3.017199489500013598e+01
3.017825472256524222e+01
3.018449781474931370e+01
3.019073037462557707e+01
3.019697779681104777e+01
3.020322576079230359e+01
3.020947978358690378e+01
3.021575080673787639e+01
3.022203635900709884e+01
3.022832072072631249e+01
3.023459646981304871e+01
3.024086587592747577e+01
3.024712907032001041e+01
3.025339058395862324e+01
3.025965609051733196e+01
3.026592752490407889e+01
3.027220207850818312e+01
3.027847125704599662e+01
3.028472928606822734e+01
3.029098516648080164e+01
3.029723595562634841e+01
3.030349346811501121e+01
3.030974431658338730e+01
3.031599658578193868e+01
3.032227348844722314e+01
3.032856276712371013e+01
3.033483655374664423e+01
3.034109542036506113e+01
3.034736439311914324e+01
3.035362434308299129e+01
3.035986456152247470e+01
3.036609656908526844e+01
3.037233412825784740e+01
3.037858046902603348e+01
3.038482367804829920e+01
3.039108000713378388e+01
3.039732606519169522e+01
3.040355865788487577e+01
3.040980705087465452e+01
3.041606084091116813e+01
3.042231524332547110e+01
3.042857394393963233e+01
3.043484921356001038e+01
3.044111904734833729e+01
3.044737972914769486e+01
3.045363181533590691e+01
3.045987052746682622e+01
3.046611459113817588e+01
3.047235518335579840e+01
3.047861232648691043e+01
3.048487926148050775e+01
3.049114062003714309e+01
3.049740177306724576e+01
3.050366832763680591e+01
3.050997008110676134e+01
3.051626732714507639e+01
3.052255013018142193e+01
3.052884305285523325e+01
3.053514170603165212e+01
3.054144719607853986e+01
3.054774478257677828e+01
3.055403717174585054e+01
3.056032065668343733e+01
3.056660519112753960e+01
3.057288307004238348e+01
3.057914129969583072e+01
3.058541358023988010e+01
3.059170134993822643e+01
3.059798064312303012e+01
3.060426412222097881e+01
3.061055586968162601e+01
3.061685297209134049e+01
3.062315247381329542e+01
3.062945357207660990e+01
3.063576071610177465e+01
3.064206904365467565e+01
3.064838033793005323e+01
3.065468357742025773e+01
3.066098944967825446e+01
3.066727476437288047e+01
3.067356244076342620e+01
3.067986535032727602e+01
3.068615106714419127e+01
3.069243079409415742e+01
3.069868849412007350e+01
3.070494653293451748e+01
3.071123017542237577e+01
3.071751440111806630e+01
3.072379979295204322e+01
3.073008988078161252e+01
3.073638304152606082e+01
3.074267659029142763e+01
3.074895682306183176e+01
3.075524712964833540e+01
3.076153141056868279e+01
3.076780276649774848e+01
3.077408090138438723e+01
3.078036733154484494e+01
3.078666333285647738e+01
3.079296640884965797e+01
3.079927720839215155e+01
3.080557535827897553e+01
3.081186836726313061e+01
3.081815669386303114e+01
3.082444220322225803e+01
3.083074696634696821e+01
3.083704187646469208e+01
3.084332683494100635e+01
3.084961119412137620e+01
3.085587662048902047e+01
3.086214314268634951e+01
3.086840848363343781e+01
3.087468669689564749e+01
3.088096664806991498e+01
3.088722637303905572e+01
3.089349850469353953e+01
3.089976948540709500e+01
3.090604615628272711e+01
3.091233738156903144e+01
3.091862460421440417e+01
3.092490271694889259e+01
3.093118495215156827e+01
3.093747231874980841e+01
3.094375718878762527e+01
3.095006404872152217e+01
3.095635481136846323e+01
3.096260384670464560e+01
3.096887650512170609e+01
3.097516624663343876e+01
3.098145021347843198e+01
3.098774457072534005e+01
3.099402642585881296e+01
3.100030026232187197e+01
3.100658324961649726e+01
3.101287098550523069e+01
3.101914610449562204e+01
3.102540954362054038e+01
3.103168755010399593e+01
3.103796366451763333e+01
3.104424688990576442e+01
3.105053215837105540e+01
3.105680199896972127e+01
3.106309484595227133e+01
3.106940335203201897e+01
3.107570656451238733e+01
3.108201747392440950e+01
3.108832080340727444e+01
3.109460899775997689e+01
3.110089347901730861e+01
3.110719562619216561e+01
3.111350738247613634e+01
3.111980709554740443e+01
3.112611131353071414e+01
3.113240164834534340e+01
3.113867250760835859e+01
3.114492240008027935e+01
3.115118145665006111e+01
3.115745626686337388e+01
3.116373142018765918e+01
3.117000048873805085e+01
3.117624741915339115e+01
3.118250315125754568e+01
3.118875208079275652e+01
3.119499201567730751e+01
3.120125337458228643e+01
3.120751308044289019e+01
3.121376507452352556e+01
3.122003064028618979e+01
3.122630332224179384e+01
3.123257116806914269e+01
3.123883926589227400e+01
3.124511556770189102e+01
3.125138911099502081e+01
3.125767232329137713e+01
3.126396396851065518e+01
3.127025657036312012e+01
3.127657672952032897e+01
3.128290304559460822e+01
3.128921104326495595e+01
3.129550396384523125e+01
3.130178320690986737e+01
3.130806453178039206e+01
3.131435886334400820e+01
3.132066263600552247e+01
3.132697571462631814e+01
3.133327997499225503e+01
3.133956036616248397e+01
3.134583181376905969e+01
3.135210314798885634e+01
3.135839652180497339e+01
3.136470464533812219e+01
3.137099676426442585e+01
3.137729359572145427e+01
3.138360380008461803e+01
3.138992079452226491e+01
3.139623053287006371e+01
3.140252635385800417e+01
3.140883052125076702e+01
3.141514675766386944e+01
3.142144500176606314e+01
3.142772088755435078e+01
3.143399109086195864e+01
3.144028472251082107e+01
3.144659959753599665e+01
3.145291147444248026e+01
3.145923094873111125e+01
3.146556825632579546e+01
3.147190905870581190e+01
3.147824088481750948e+01
3.148456561420163879e+01
3.149088572693149146e+01
3.149719721589730526e+01
3.150350705690680897e+01
3.150984150946749196e+01
3.151616754954752153e+01
3.152246891360359626e+01
3.152877067474642203e+01
3.153508195471465214e+01
3.154139851548149309e+01
3.154771967433823576e+01
3.155403650418280037e+01
3.156034612317200683e+01
3.156663716660773034e+01
3.157290918474400598e+01
3.157920471710049526e+01
3.158550886172016092e+01
3.159180342932252827e+01
3.159810063285999959e+01
3.160439835633551553e+01
3.161068973581822661e+01
3.161697297563948794e+01
3.162326550414205073e+01
3.162956716617936692e+01
3.163587882061221279e+01
3.164218445334179819e+01
3.164848453879777423e+01
3.165478505072092830e+01
3.166107436464864477e+01
3.166737346276403287e+01
3.167369612695315340e+01
3.168002979767325300e+01
3.168634276288559448e+01
3.169263294715784696e+01
3.169891525933219256e+01
3.170520057231253475e+01
3.171148342857640756e+01
3.171776332626046724e+01
3.172405310185821037e+01
3.173035267671803084e+01
3.173664324706933826e+01
3.174291896650555245e+01
3.174922138635622204e+01
3.175553942123804063e+01
3.176184117011746011e+01
3.176813391085786975e+01
3.177444305709745365e+01
3.178078062690711647e+01
3.178710949915109651e+01
3.179342411439293059e+01
3.179972379879245992e+01
3.180600645592094722e+01
3.181230229248441788e+01
3.181859705495351065e+01
3.182486637566493926e+01
3.183111989574186040e+01
3.183738823603197332e+01
3.184367783325964041e+01
3.184997211551086238e+01
3.185626991179706735e+01
3.186257536527866208e+01
3.186888080535247880e+01
3.187518026086436862e+01
3.188146973026080033e+01
3.188776237850545314e+01
3.189404972434626373e+01
3.190032294354241316e+01
3.190659825839102481e+01
3.191287744266517379e+01
3.191914847073092076e+01
3.192542288272874984e+01
3.193171468228915444e+01
3.193801963876818917e+01
3.194433769846213522e+01
3.195064271659494182e+01
3.195693674040652255e+01
3.196323075234130329e+01
3.196954015963366658e+01
3.197585485164280428e+01
3.198215751726293021e+01
3.198845886078848721e+01
3.199476429023015100e+01
3.200105312751004760e+01
3.200732905814994211e+01
3.201361648246199110e+01
3.201991494406663463e+01
3.202623527927185876e+01
3.203255649032772112e+01
3.203885209701910952e+01
3.204514601284378728e+01
3.205144742801076774e+01
3.205775190836595812e+01
3.206405806703434536e+01
3.207035043583731238e+01
3.207662626846951071e+01
3.208292349494728057e+01
3.208922334611969518e+01
3.209549215190747162e+01
3.210176488629304004e+01
3.210804568961043515e+01
3.211432980107355917e+01
3.212061531038670381e+01
3.212690917211412511e+01
3.213320869262157231e+01
3.213950760036952659e+01
3.214580913651226979e+01
3.215212006542360967e+01
3.215843822351155978e+01
3.216475677738547745e+01
3.217107753488488697e+01
3.217738667243892792e+01
3.218369074922254214e+01
3.218999525739733514e+01
3.219629836757483332e+01
3.220261251256297186e+01
3.220893458151589073e+01
3.221525685503048209e+01
3.222156987307384668e+01
3.222786078115118613e+01
3.223413809446835643e+01
3.224041690887963085e+01
3.224672720114677560e+01
3.225304370105614993e+01
3.225934455480515339e+01
3.226565633086386242e+01
3.227196822919314201e+01
3.227827170336963292e+01
3.228456662095092611e+01
3.229086807795157199e+01
3.229717451700342679e+01
3.230348887496236188e+01
3.230979077797700683e+01
3.231607139506651549e+01
3.232237158636750252e+01
3.232867948573379380e+01
3.233498686444581693e+01
3.234128627497666741e+01
3.234758303526849943e+01
3.235390948354186236e+01
3.236024383675039928e+01
3.236655103751171936e+01
3.237284643003626172e+01
3.237913733195498622e+01
3.238543199386275262e+01
3.239172886171846955e+01
3.239801199485422245e+01
3.240430950048588699e+01
3.241063076309843893e+01
3.241696734023937410e+01
3.242332078443714494e+01
3.242967112463428947e+01
3.243600054380588915e+01
3.244232489073392856e+01
3.244866494043384364e+01
3.245500800783328543e+01
3.246134902825370006e+01
3.246769260689267611e+01
3.247403297884487472e+01
3.248036789404547875e+01
3.248668585564633560e+01
3.249300044069426008e+01
3.249931167379904196e+01
3.250562859715206088e+01
3.251195360437591120e+01
3.251826214641858570e+01
3.252455429368942674e+01
3.253085445859380798e+01
3.253716422808371789e+01
3.254347394659598791e+01
3.254979906599547945e+01
3.255612327482496227e+01
3.256242833784114055e+01
3.256871845615432193e+01
3.257502214562800447e+01
3.258134467207945306e+01
3.258766209194608621e+01
3.259397540744540578e+01
3.260027349066091773e+01
3.260654894112926172e+01
3.261283640197814293e+01
3.261912962237327207e+01
3.262542094974051565e+01
3.263172393392737547e+01
3.263802834918083562e+01
3.264433152178320796e+01
3.265061513137008831e+01
3.265689231649737678e+01
3.266319748585046057e+01
3.266949907086076621e+01
3.267580018985758272e+01
3.268210894447979342e+01
3.268840797366036810e+01
3.269470433072461191e+01
3.270100544341767801e+01
3.270731219583973370e+01
3.271362123150878176e+01
3.271991772486167349e+01
3.272621296269024782e+01
3.273252969325178441e+01
3.273885154931046770e+01
3.274517237119092528e+01
3.275149086618159799e+01
3.275780327579961693e+01
3.276410091940468305e+01
3.277037762081186401e+01
3.277665365174301826e+01
3.278294606121622934e+01
3.278923297392062608e+01
3.279550609354188850e+01
3.280177071960869739e+01
3.280803925171294111e+01
3.281431704942736616e+01
3.282059615177458056e+01
3.282685405691209723e+01
3.283311510819889634e+01
3.283940560540274589e+01
3.284571114708864314e+01
3.285201682321412875e+01
3.285831566553348893e+01
3.286462608001536978e+01
3.287093312177853477e+01
3.287721050625467711e+01
3.288348456464288461e+01
3.288975814612334148e+01
3.289601902932935218e+01
3.290229343371678539e+01
3.290859287083024043e+01
3.291488576512332997e+01
3.292118345744536612e+01
3.292748962525280376e+01
3.293376700125421763e+01
3.294004856505105039e+01
3.294632466126879677e+01
3.295259256505347878e+01
3.295887467892292477e+01
3.296516802937149748e+01
3.297147180316505199e+01
3.297778264999713116e+01
3.298408768875813735e+01
3.299038316649057379e+01
3.299668080316789087e+01
3.300296799138993009e+01
3.300925375188796096e+01
3.301555473404034302e+01
3.302184823240175149e+01
3.302813227525867035e+01
3.303441903964751702e+01
3.304070491938224308e+01
3.304698454063863977e+01
3.305325244345591784e+01
3.305952461097530914e+01
3.306580359421500503e+01
3.307209262598902910e+01
3.307839041781990375e+01
3.308468871071706729e+01
3.309100108768164716e+01
3.309731065719319787e+01
3.310361035964771759e+01
3.310993715873395615e+01
3.311626866745083220e+01
3.312257387716525869e+01
3.312886915983086311e+01
3.313518468354125446e+01
3.314151202873236457e+01
3.314781958902401726e+01
3.315413087432401795e+01
3.316044752471331947e+01
3.316674388910408311e+01
3.317302319786134746e+01
3.317931382270950280e+01
3.318562895234705934e+01
3.319195115440754762e+01
3.319826734398752421e+01
3.320459097467415432e+01
3.321090510363839599e+01
3.321718598289309199e+01
3.322345370353259142e+01
3.322972345158866148e+01
3.323601397710175576e+01
3.324230258405192018e+01
3.324859352677830771e+01
3.325489926835764720e+01
3.326120034190866903e+01
3.326749687890036711e+01
3.327380136522237564e+01
3.328011363735021888e+01
3.328641247867576425e+01
3.329269778340827912e+01
3.329898117870174445e+01
3.330526121600129130e+01
3.331153148396443697e+01
3.331781857408137171e+01
3.332412732570364255e+01
3.333041767908100184e+01
3.333670945448992029e+01
3.334301114236936314e+01
3.334929873359867258e+01
3.335559354545058852e+01
3.336189772708213752e+01
3.336821291724749727e+01
3.337452501323677723e+01
3.338082385806303165e+01
3.338713283968912293e+01
3.339344729271349621e+01
3.339973871859135102e+01
3.340602569144021317e+01
3.341233550652523832e+01
3.341864758238224198e+01
3.342492964123022858e+01
3.343121238721779775e+01
3.343752102129678150e+01
3.344383202463002647e+01
3.345014482081490570e+01
3.345646983175027600e+01
3.346279022205329312e+01
3.346910182981665827e+01
3.347543562908405335e+01
3.348175812230416426e+01
3.348804969367198936e+01
3.349435803234060671e+01
3.350069302953851036e+01
3.350701751805181061e+01
3.351333299589721548e+01
3.351965939196507804e+01
3.352597908537382665e+01
3.353229438553010766e+01
3.353859162675104244e+01
3.354487530092114866e+01
3.355117028309270211e+01
3.355746316426539977e+01
3.356375382725133960e+01
3.357004889341728671e+01
3.357633854605237644e+01
3.358263879220513815e+01
3.358894094950782261e+01
3.359523170522542301e+01
3.360153093460097296e+01
3.360782864503696743e+01
3.361412052700232067e+01
3.362041426830564461e+01
3.362669517432068744e+01
3.363296047957902601e+01
3.363924198975438884e+01
3.364552789291482071e+01
3.365181286163953445e+01
3.365812894079463291e+01
3.366445922172529492e+01
3.367078361007501286e+01
3.367709839180032816e+01
3.368338769791426301e+01
3.368966334598574264e+01
3.369595680324775344e+01
3.370225334849332199e+01
3.370853237455050078e+01
3.371480565851903322e+01
3.372109275042437559e+01
3.372739703465325789e+01
3.373368880231808475e+01
3.373998167931239323e+01
3.374628529233076790e+01
3.375257733359676138e+01
3.375885419004005428e+01
3.376514168241941860e+01
3.377142779149882301e+01
3.377770875337935053e+01
3.378400926692600592e+01
3.379031841161634730e+01
3.379662233810964977e+01
3.380292306698770233e+01
3.380923837657925191e+01
3.381554223631510325e+01
3.382183591087671459e+01
3.382813693900934737e+01
3.383442435795837611e+01
3.384069625754939636e+01
3.384697940216661749e+01
3.385325294121862783e+01
3.385950571271544618e+01
3.386579017707835959e+01
3.387210256293593602e+01
3.387840907110046373e+01
3.388472073348031444e+01
3.389105418569387496e+01
3.389738046217330236e+01
3.390369711462125935e+01
3.391001463781116598e+01
3.391634394246746353e+01
3.392268043495139551e+01
3.392901668835367701e+01
3.393535264685736053e+01
3.394166187349959074e+01
3.394794619244734690e+01
3.395422670411219457e+01
3.396052158068317794e+01
3.396683137160157173e+01
3.397313640589639050e+01
3.397942531816804035e+01
3.398570592396234247e+01
3.399200243533172028e+01
3.399828874055776140e+01
3.400454121455047130e+01
3.401079436721787630e+01
3.401705237014130745e+01
3.402329032881894477e+01
3.402953020839365195e+01
3.403580132860799523e+01
3.404209639773730345e+01
3.404838945005609929e+01
3.405467637865805841e+01
3.406096347667797630e+01
3.406723662836787270e+01
3.407353264365283252e+01
3.407985610018323541e+01
3.408617016683063383e+01
3.409248877957765700e+01
3.409883571803474922e+01
3.410517082082167661e+01
3.411147806935601778e+01
3.411778530773220552e+01
3.412409247723195449e+01
3.413039999595557106e+01
3.413671831306518811e+01
3.414304026801976022e+01
3.414935954180295852e+01
3.415568036277272057e+01
3.416201509883237009e+01
3.416836473377964012e+01
3.417470813176532118e+01
3.418104552627563208e+01
3.418738220771648884e+01
3.419371062535395822e+01
3.420002349970629751e+01
3.420632291663330449e+01
3.421263214623333226e+01
3.421895616348767533e+01
3.422529756966795134e+01
3.423164295111300959e+01
3.423797431903835076e+01
3.424429274218061892e+01
3.425061028746096525e+01
3.425694980249719634e+01
3.426329219361117850e+01
3.426963505881754912e+01
3.427599266835616731e+01
3.428234309494249743e+01
3.428867811386640341e+01
3.429501379930575666e+01
3.430134377878617613e+01
3.430767727766609454e+01
3.431401545294837518e+01
3.432033023260473215e+01
3.432663731160456422e+01
3.433295717705229322e+01
3.433927159760189340e+01
3.434559010893327269e+01
3.435190746396946793e+01
3.435819376573945760e+01
3.436446180477278745e+01
3.437076307430789512e+01
3.437707480485967437e+01
3.438336755728134619e+01
3.438966787230386046e+01
3.439598316725557225e+01
3.440230048918810013e+01
3.440860356640870776e+01
3.441492182687645141e+01
3.442123720353285421e+01
3.442753747513971518e+01
3.443385156212478648e+01
3.444017213731938654e+01
3.444650322597735936e+01
3.445283890716223851e+01
3.445918311532879841e+01
3.446552831972038433e+01
3.447185526787236398e+01
3.447817846861992308e+01
3.448451567689024699e+01
3.449086739593581541e+01
3.449721508301669104e+01
3.450356538930205375e+01
3.450991124494620976e+01
3.451623246281920387e+01
3.452254336936788803e+01
3.452885834808532906e+01
3.453519752694531064e+01
3.454154499786056221e+01
3.454789122403774115e+01
3.455423955034072492e+01
3.456058724142254590e+01
3.456694209379124771e+01
3.457329964155442781e+01
3.457965513263594204e+01
3.458600515172680190e+01
3.459235228111005256e+01
3.459870023116802429e+01
3.460506440102567183e+01
3.461142296547329522e+01
3.461778013185939074e+01
3.462414967212208694e+01
3.463051694482934550e+01
3.463688926867964568e+01
3.464325653384362624e+01
3.464960577396706753e+01
3.465595224205756608e+01
3.466229597955000230e+01
3.466864491849256069e+01
3.467501924353588549e+01
3.468140082308153893e+01
3.468778210997611211e+01
3.469415459400244828e+01
3.470051797538823735e+01
3.470690706449902763e+01
3.471329912953033414e+01
3.471966388600495179e+01
3.472601021258717680e+01
3.473234199016376778e+01
3.473867028748345831e+01
3.474500383107332624e+01
3.475134113414242876e+01
3.475769052113944468e+01
3.476404129147088895e+01
3.477036974891834120e+01
3.477667875923319940e+01
3.478299365978963209e+01
3.478932616106025932e+01
3.479568799003650525e+01
3.480205198360462049e+01
3.480839862715412636e+01
3.481475904417543177e+01
3.482113733554036372e+01
3.482751725548947519e+01
3.483389267577341286e+01
3.484026914794319651e+01
3.484664947320938921e+01
3.485303393044870290e+01
3.485941611954206820e+01
3.486580093203333774e+01
3.487217244506445724e+01
3.487853504808517613e+01
3.488491054075428366e+01
3.489129061862433900e+01
3.489766754796130499e+01
3.490405005276272021e+01
3.491041617936593155e+01
3.491676781500137849e+01
3.492314210264829200e+01
3.492951915439916633e+01
3.493588014106410355e+01
3.494222220207001328e+01
3.494855684438147136e+01
3.495488852704320237e+01
3.496123096905336070e+01
3.496759225402745841e+01
3.497395905670622795e+01
3.498032877984110911e+01
3.498669286024026093e+01
3.499305099103960259e+01
3.499940547633778465e+01
3.500574601099705774e+01
3.501209007311990007e+01
3.501844385981118535e+01
3.502479022339188930e+01
3.503112811513805269e+01
3.503749262089336014e+01
3.504389046896105242e+01
3.505027489631287096e+01
3.505665705945396837e+01
3.506304140344151676e+01
3.506940856192924372e+01
3.507577728545226137e+01
3.508215708403874089e+01
3.508853037211405024e+01
3.509489053498029421e+01
3.510124836269037019e+01
3.510759873582058788e+01
3.511395110798136443e+01
3.512034141355532313e+01
3.512674364533879867e+01
3.513314287251422030e+01
3.513953079726849893e+01
3.514591246569709426e+01
3.515229877915738399e+01
3.515867797899088032e+01
3.516504961729772560e+01
3.517140431134176026e+01
3.517774851649496526e+01
3.518410090253640021e+01
3.519044934489336640e+01
3.519680300029320108e+01
3.520316331982684233e+01
3.520949945429715200e+01
3.521585343398746204e+01
3.522222374873447848e+01
3.522859151896452090e+01
3.523495047389797463e+01
3.524129608530846269e+01
3.524764351167943488e+01
3.525399332501304173e+01
3.526035951189115991e+01
3.526674479011782637e+01
3.527313037546966257e+01
3.527950766568089591e+01
3.528589752044377548e+01
3.529229689647561941e+01
3.529868666992321380e+01
3.530509472951894168e+01
3.531149736923359939e+01
3.531786944556451857e+01
3.532425307448250607e+01
3.533064031510208025e+01
3.533701609615030037e+01
3.534339577961134893e+01
3.534976455078026447e+01
3.535611951927177188e+01
3.536248573719787203e+01
3.536884755345056419e+01
3.537521427890462178e+01
3.538156988636657729e+01
3.538791617448566740e+01
3.539427754514057511e+01
3.540064509002442605e+01
3.540699860555303502e+01
3.541335822770999187e+01
3.541972296661381847e+01
3.542606704217563873e+01
3.543241448891843248e+01
3.543877419772864101e+01
3.544513709960280323e+01
3.545148553187939910e+01
3.545782843452342803e+01
3.546417068736486300e+01
3.547051067859806039e+01
3.547686351811790928e+01
3.548325291782214208e+01
3.548964451408498633e+01
3.549602890271064126e+01
3.550241424190071626e+01
3.550878502630928324e+01
3.551515552611302695e+01
3.552153334762026304e+01
3.552788268522094484e+01
3.553422715982917168e+01
3.554058403266359534e+01
3.554693814693955289e+01
3.555328652181638915e+01
3.555962369799645018e+01
3.556597076300719351e+01
3.557232927002831957e+01
3.557870087481745713e+01
3.558508209174322445e+01
3.559146571204991716e+01
3.559785068063465019e+01
3.560423791064192756e+01
3.561062760098460700e+01
3.561699803381481644e+01
3.562335749913594896e+01
3.562974981147957720e+01
3.563614206389151207e+01
3.564253335668504974e+01
3.564892823544493439e+01
3.565530209405836359e+01
3.566168394862221902e+01
3.566806674140841693e+01
3.567444098170407329e+01
3.568081241759650624e+01
3.568717566611603331e+01
3.569354594360888910e+01
3.569990778562234368e+01
3.570625678261239955e+01
3.571262702457853067e+01
3.571898874156934767e+01
3.572532484649595119e+01
3.573168980509704795e+01
3.573807518018861629e+01
3.574443965591738248e+01
3.575077963519672153e+01
3.575710186799668122e+01
3.576343509263212184e+01
3.576975782239930624e+01
3.577607903313361959e+01
3.578242716036773174e+01
3.578877889759073128e+01
3.579512903523208678e+01
3.580148310941028456e+01
3.580784462751260122e+01
3.581420527889235927e+01
3.582056422089063830e+01
3.582691897419321947e+01
3.583328011363677490e+01
3.583964319707211388e+01
3.584599853899380406e+01
3.585235245812117455e+01
3.585872090595068329e+01
3.586509390310705925e+01
3.587147265845354838e+01
3.587786938133226045e+01
3.588426541267318015e+01
3.589065530998734488e+01
3.589703487526478654e+01
3.590342324815933495e+01
3.590982238982719821e+01
3.591621995934016809e+01
3.592260736341583538e+01
3.592897542470211647e+01
3.593534426230640122e+01
3.594174244263832207e+01
3.594815328100165175e+01
3.595452820154680751e+01
3.596089584589663701e+01
3.596727158315290040e+01
3.597363749191530502e+01
3.598000053147850963e+01
3.598633596395077205e+01
3.599268285782549981e+01
3.599905055245272223e+01
3.600541834798224983e+01
3.601180645939550828e+01
3.601819314254402826e+01
3.602458256840531448e+01
3.603098964947843541e+01
3.603737487974016318e+01
3.604375926863983182e+01
3.605017164445342104e+01
3.605657581906931597e+01
3.606296151411496709e+01
3.606933250569365867e+01
3.607570177318708460e+01
3.608208153343770874e+01
3.608845529344846881e+01
3.609480117341549743e+01
3.610115335023345295e+01
3.610752186447842149e+01
3.611388248647765664e+01
3.612024208244291401e+01
3.612661415702584122e+01
3.613298564086198184e+01
3.613934515429825467e+01
3.614568895545482263e+01
3.615204267216775236e+01
3.615842469037171725e+01
3.616479648171190320e+01
3.617115998127479060e+01
3.617753812823831083e+01
3.618390901573620511e+01
3.619028519868356142e+01
3.619667501183636205e+01
3.620305417909369083e+01
3.620943379802858431e+01
3.621581454550598522e+01
3.622219880050739960e+01
3.622859258702893470e+01
3.623499601574518891e+01
3.624139775688848886e+01
3.624777482663839834e+01
3.625414675375925100e+01
3.626054183923147178e+01
3.626695964684360973e+01
3.627335951046721618e+01
3.627975144035131194e+01
3.628615255169378173e+01
3.629255497779401907e+01
3.629897158085196907e+01
3.630539793356712863e+01
3.631183396630024163e+01
3.631825464978847862e+01
3.632464449308113785e+01
3.633101643527003688e+01
3.633740389891694633e+01
3.634380440707297311e+01
3.635020126954388076e+01
3.635658659928294867e+01
3.636296963183785635e+01
3.636936151941222306e+01
3.637575763679599561e+01
3.638215176374202287e+01
3.638855131676812960e+01
3.639496844917879059e+01
3.640138462340746628e+01
3.640778628217618973e+01
3.641420881744050320e+01
3.642061407913134730e+01
3.642701310012851934e+01
3.643345456944778249e+01
3.643988872473106255e+01
3.644634397496285061e+01
3.645278380976217392e+01
3.645919857146419218e+01
3.646562170558845395e+01
3.647203770572826187e+01
3.647845261895079005e+01
3.648486736445431688e+01
3.649127563777100391e+01
3.649767232175961595e+01
3.650407073179179918e+01
3.651047302368318270e+01
3.651688916440892996e+01
3.652332411372602650e+01
3.652977333542039418e+01
3.653621032283049175e+01
3.654265153205212613e+01
3.654908602313073374e+01
3.655551856573809033e+01
3.656197598566210871e+01
3.656843368217523960e+01
3.657489590344802366e+01
3.658134030494746014e+01
3.658777965163812951e+01
3.659422354018907697e+01
3.660065496503378313e+01
3.660708847663791943e+01
3.661354857465708790e+01
3.662000218451302658e+01
3.662642709379313999e+01
3.663287692586706612e+01
3.663935029866741644e+01
3.664581255165481366e+01
3.665226613228852415e+01
3.665871835303605053e+01
3.666519550112418813e+01
3.667167241246345100e+01
3.667812176705519533e+01
3.668456464319658750e+01
3.669100344033950734e+01
3.669745116910300453e+01
3.670389819062535963e+01
3.671033480086489931e+01
3.671676282182667705e+01
3.672317227209571655e+01
3.672959575489820594e+01
3.673604685014985449e+01
3.674248805248184624e+01
3.674890881992983083e+01
3.675532736355972219e+01
3.676174000943680653e+01
3.676814607610702268e+01
3.677455767877516024e+01
3.678096010083468315e+01
3.678736291134202929e+01
3.679376025978673681e+01
3.680015788816183431e+01
3.680658512793504400e+01
3.681302094436016148e+01
3.681944112079379750e+01
3.682585947454280983e+01
3.683228690606565436e+01
3.683871655566061776e+01
3.684514327683800161e+01
3.685157527450615333e+01
3.685800119438741262e+01
3.686441943200541260e+01
3.687083352046787610e+01
3.687724159641581423e+01
3.688367037164302076e+01
3.689010005526775871e+01
3.689653228582545097e+01
3.690298168222360431e+01
3.690942380935081246e+01
3.691585124730110579e+01
3.692227308536433128e+01
3.692869794984156329e+01
3.693513342948708811e+01
3.694157441011724075e+01
3.694800859049387043e+01
3.695443716097722842e+01
3.696086988175876087e+01
3.696730447021764121e+01
3.697373712902118825e+01
3.698018737636972020e+01
3.698664124706365897e+01
3.699308597552173694e+01
3.699952893233874107e+01
3.700597348176973611e+01
3.701241945437267589e+01
3.701883746478009840e+01
3.702526732960317446e+01
3.703173114160978230e+01
3.703820296120412081e+01
3.704468590583695686e+01
3.705116255849382867e+01
3.705761226318482926e+01
3.706405458551365939e+01
3.707050572479529649e+01
3.707696770240850270e+01
3.708344827239648822e+01
3.708991381529882858e+01
3.709636614582400682e+01
3.710281558337648278e+01
3.710926107818522723e+01
3.711571387425433244e+01
3.712216513014836039e+01
3.712861358835444747e+01
3.713506393145595297e+01
3.714153247286733261e+01
3.714800472354514937e+01
3.715445018809862177e+01
3.716088079316799053e+01
3.716730812585813482e+01
3.717371733867634731e+01
3.718015255450296053e+01
3.718658880729532257e+01
3.719301503673260356e+01
3.719945295230661486e+01
3.720588626347678485e+01
3.721234052378208901e+01
3.721878629793264537e+01
3.722523065902596784e+01
3.723167571480190929e+01
3.723810954612791591e+01
3.724455464474399946e+01
3.725098889407424707e+01
3.725741572000119817e+01
3.726385126144490556e+01
3.727029612245899415e+01
3.727674942935814073e+01
3.728319479371958067e+01
3.728962087125802327e+01
3.729601841506548254e+01
3.730241875750962777e+01
3.730882949005007987e+01
3.731523317666629680e+01
3.732162736875116593e+01
3.732802302803526828e+01
3.733443688201268884e+01
3.734086221651488557e+01
3.734731202669826899e+01
3.735376634418639696e+01
3.736021777061486659e+01
3.736667416699988564e+01
3.737313785456794335e+01
3.737960468276479276e+01
3.738605420203745666e+01
3.739251925588834524e+01
3.739900057914873344e+01
3.740546319872935754e+01
3.741191752599443987e+01
3.741838020392787456e+01
3.742483783726540025e+01
3.743129388773517974e+01
3.743776418983627963e+01
3.744422884899218928e+01
3.745067297551612029e+01
3.745710560756663909e+01
3.746354629223993271e+01
3.747000987265256811e+01
3.747647442819310726e+01
3.748291835255401594e+01
3.748936333703905177e+01
3.749582562069414848e+01
3.750227953005546055e+01
3.750872950270360917e+01
3.751517856842524878e+01
3.752162451363547291e+01
3.752806264532462421e+01
3.753450386863585209e+01
3.754094512049046983e+01
3.754738038475162654e+01
3.755382061589847353e+01
3.756026891241876342e+01
3.756670086598757052e+01
3.757310879273465787e+01
3.757953092773411186e+01
3.758596803399330355e+01
3.759239178711979434e+01
3.759881679765002360e+01
3.760525499025422391e+01
3.761169594904114177e+01
3.761812793134981092e+01
3.762454657957331250e+01
3.763098138921295543e+01
3.763742600779811909e+01
3.764386347713257663e+01
3.765030708663200443e+01
3.765675036005958276e+01
3.766319190576059839e+01
3.766963494058995821e+01
3.767607269891789912e+01
3.768250575038859296e+01
3.768892584165268289e+01
3.769535859519825038e+01
3.770180515945753541e+01
3.770823654444348705e+01
3.771464510517508018e+01
3.772104976223544526e+01
3.772746054361072510e+01
3.773387331006983203e+01
3.774028509287946775e+01
3.774672261082386626e+01
3.775317010148931729e+01
3.775961062674407032e+01
3.776606451068213488e+01
3.777253231880261097e+01
3.777900967749400252e+01
3.778546371516264202e+01
3.779190069246734396e+01
3.779834113523321548e+01
3.780478061628807751e+01
3.781123752743736333e+01
3.781767610766040377e+01
3.782410912359004840e+01
3.783054683637883642e+01
3.783698010059952566e+01
3.784342412791553301e+01
3.784984237717550570e+01
3.785625291201981923e+01
3.786267931813817711e+01
3.786912439224644089e+01
3.787556783426938978e+01
3.788200208704149929e+01
3.788844570620381802e+01
3.789488003267568672e+01
3.790132597804846881e+01
3.790777275445415739e+01
3.791421043272453772e+01
3.792064478754211621e+01
3.792707998298015326e+01
3.793352551013047247e+01
3.793995704367615929e+01
3.794638422775213371e+01
3.795281418875835300e+01
3.795925959812493033e+01
3.796572351394209477e+01
3.797217338073132709e+01
3.797860712727675292e+01
3.798505120052743678e+01
3.799149682196681965e+01
3.799795054361579361e+01
3.800439642879432967e+01
3.801084200148415704e+01
3.801729733330021332e+01
3.802374906432589086e+01
3.803022155829629725e+01
3.803668961279161209e+01
3.804315044756635444e+01
3.804960801672103088e+01
3.805606965737253233e+01
3.806254944597945666e+01
3.806902944261430832e+01
3.807552022300399130e+01
3.808202003118202583e+01
3.808850219404460802e+01
3.809498255351172702e+01
3.810147071323487467e+01
3.810794918790972474e+01
3.811441255739510581e+01
3.812088054610553911e+01
3.812735121996937693e+01
3.813382092346134300e+01
3.814030768200273513e+01
3.814679415083950431e+01
3.815329096181637425e+01
3.815978410852829228e+01
3.816625002324273908e+01
3.817271211259684094e+01
3.817914899091073266e+01
3.818559157259057457e+01
3.819206102893459587e+01
3.819852005532936801e+01
3.820499468212379668e+01
3.821145144762687806e+01
3.821790438695140324e+01
3.822436097970807367e+01
3.823079931849483160e+01
3.823726152104345033e+01
3.824373599666286339e+01
3.825020023135437697e+01
3.825665701827162479e+01
3.826308977022327440e+01
3.826952630241594022e+01
3.827599673065564190e+01
3.828246432958643908e+01
3.828892597208809434e+01
3.829537914707054114e+01
3.830181157059924857e+01
3.830825091954431372e+01
3.831469295767969641e+01
3.832113521979583481e+01
3.832757072143956378e+01
3.833400594519650895e+01
3.834046772815447213e+01
3.834691718996933929e+01
3.835336928582560034e+01
3.835981666050368233e+01
3.836625888743331814e+01
3.837272168311729814e+01
3.837918684330630725e+01
3.838563791035963391e+01
3.839207454918637552e+01
3.839851956290286239e+01
3.840496254700435230e+01
3.841140798785200161e+01
3.841783500461530565e+01
3.842424108915454894e+01
3.843066050297732517e+01
3.843709729011236931e+01
3.844353432708589224e+01
3.844996811788355018e+01
3.845641675702335505e+01
3.846287316582628080e+01
3.846931209864550283e+01
3.847575165374543360e+01
3.848220582119321875e+01
3.848866127182238728e+01
3.849511381557707779e+01
3.850158205241923781e+01
3.850804985985111983e+01
3.851450172139763595e+01
3.852097500946494790e+01
3.852744977390378978e+01
3.853391820754995223e+01
3.854038630085912587e+01
3.854683809706407516e+01
3.855328898638034474e+01
3.855974147166650567e+01
3.856620627537679979e+01
3.857268509965934555e+01
3.857916602304828046e+01
3.858565311605706682e+01
3.859214944458668128e+01
3.859865243332186679e+01
3.860514324073422898e+01
3.861162777104387089e+01
3.861811740388674963e+01
3.862459712013050961e+01
3.863105818653887980e+01
3.863751254456167317e+01
3.864396282043768593e+01
3.865041364890375775e+01
3.865687372537357192e+01
3.866333350286377168e+01
3.866978768275691181e+01
3.867622643507893088e+01
3.868268358032454302e+01
3.868915580721762382e+01
3.869562653056644308e+01
3.870209729875195137e+01
3.870855522799317328e+01
3.871502350428062300e+01
3.872148297835248343e+01
3.872793944227935725e+01
3.873440441730241446e+01
3.874086254558012143e+01
3.874732904568111991e+01
3.875380534478401984e+01
3.876026109722127444e+01
3.876670149100153395e+01
3.877314217312694211e+01
3.877958890128618918e+01
3.878604263896720283e+01
3.879248320294108510e+01
3.879893592082371612e+01
3.880539341563112998e+01
3.881184828544967047e+01
3.881831055340852288e+01
3.882476332464558055e+01
3.883118638014814650e+01
3.883762495641161649e+01
3.884409999004765979e+01
3.885057127811290911e+01
3.885703817683724282e+01
3.886349251424920226e+01
3.886994185048232708e+01
3.887639531474896870e+01
3.888284464657183293e+01
3.888929194483283425e+01
3.889575811112341341e+01
3.890223449626623164e+01
3.890870760768385850e+01
3.891517754467231782e+01
3.892165666938875290e+01
3.892812962389164966e+01
3.893457257901102508e+01
3.894102353756839818e+01
3.894748671232338211e+01
3.895394123164058442e+01
3.896041241246220466e+01
3.896689091490448931e+01
3.897334926721113391e+01
3.897980152794498565e+01
3.898628347951287765e+01
3.899276604514827227e+01
3.899923118368907637e+01
3.900569219733548465e+01
3.901214713136470635e+01
3.901861364002287758e+01
3.902509090085057153e+01
3.903155879412337725e+01
3.903800831675347638e+01
3.904446848018331906e+01
3.905093062581059371e+01
3.905737392094869165e+01
3.906382938714116193e+01
3.907029750541929047e+01
3.907676503124332612e+01
3.908324041070785171e+01
3.908971189203325736e+01
3.909617900056966988e+01
3.910266468672391937e+01
3.910915636405996310e+01
3.911562566789437767e+01
3.912208072892190813e+01
3.912855032850330872e+01
3.913502777755721951e+01
3.914150285400820195e+01
3.914798068832003963e+01
3.915444574368866171e+01
3.916091973434010498e+01
3.916740161459466663e+01
3.917387429687874345e+01
3.918033858183148510e+01
3.918680280797759963e+01
3.919328375608458259e+01
3.919976224218653726e+01
3.920623177924137792e+01
3.921269870143544267e+01
3.921916312585196351e+01
3.922562907435962387e+01
3.923211276769694678e+01
3.923860990000888904e+01
3.924509641429624907e+01
3.925159149549207882e+01
3.925809234124951530e+01
3.926457515185979474e+01
3.927105799302590583e+01
3.927753942813845356e+01
3.928402789265060591e+01
3.929052926445250193e+01
3.929702956706518080e+01
3.930352005978585339e+01
3.931001111815429994e+01
3.931652174491109264e+01
3.932303152224266540e+01
3.932953224206451637e+01
3.933602884911561404e+01
3.934250924119481141e+01
3.934895212104398610e+01
3.935540217040789202e+01
3.936185930229525809e+01
3.936831471998528542e+01
3.937479235873276906e+01
3.938127656239236529e+01
3.938777192976323960e+01
3.939425998165297216e+01
3.940075040691444741e+01
3.940723834692973782e+01
3.941371341380456528e+01
3.942018940988663900e+01
3.942666731029621019e+01
3.943311649422719967e+01
3.943955589559632102e+01
3.944601954597455773e+01
3.945249259323195901e+01
3.945898343901410499e+01
3.946546906537641064e+01
3.947191882717080347e+01
3.947834488304458489e+01
3.948480735744249159e+01
3.949128948404350581e+01
3.949775591351312443e+01
3.950421989076883733e+01
3.951067510137376360e+01
3.951711173466191696e+01
3.952355931914041776e+01
3.953002748586074233e+01
3.953649216522902066e+01
3.954295572142876125e+01
3.954940706487444402e+01
3.955585949038022875e+01
3.956233441000488682e+01
3.956883277899776630e+01
3.957533395697702616e+01
3.958183899171142883e+01
3.958835013815953374e+01
3.959486099901848632e+01
3.960137280309893271e+01
3.960788458665501111e+01
3.961440424541192584e+01
3.962092020831371997e+01
3.962743210393366411e+01
3.963393541227593886e+01
3.964042198378734128e+01
3.964690506350525823e+01
3.965338595417209433e+01
3.965984673671457728e+01
3.966631223014026375e+01
3.967280912071156251e+01
3.967931358121469998e+01
3.968580002736781864e+01
3.969229136518255530e+01
3.969878988174293966e+01
3.970528510352809093e+01
3.971179093817404748e+01
3.971828982362643501e+01
3.972477426971387615e+01
3.973127724397492244e+01
3.973778635645305712e+01
3.974427022961368294e+01
3.975075312055404453e+01
3.975723703616258575e+01
3.976370915696918473e+01
3.977018337338941478e+01
3.977666738614688313e+01
3.978314533141283249e+01
3.978963839085105292e+01
3.979613427515719337e+01
3.980260623996513658e+01
3.980909952618274161e+01
3.981561480169089862e+01
3.982211186032571248e+01
3.982860898836410968e+01
3.983510968293840904e+01
3.984161131419759982e+01
3.984813324974498983e+01
3.985464524483070647e+01
3.986114702622290906e+01
3.986764792684732583e+01
3.987415766515822924e+01
3.988067798834604361e+01
3.988719036177443655e+01
3.989368728416560117e+01
3.990016706026838733e+01
3.990666237225217827e+01
3.991316416881564066e+01
3.991968169914076725e+01
3.992621199315646408e+01
3.993269456803228223e+01
3.993915652362223057e+01
3.994564523970840497e+01
3.995213665866091191e+01
3.995861379932789248e+01
3.996508375908594246e+01
3.997153620082669789e+01
3.997798644294554293e+01
3.998445426323610974e+01
3.999093821525261205e+01
3.999743253472383486e+01
4.000391635257292933e+01
4.001038184426378308e+01
4.001684425642481102e+01
4.002333323140743460e+01
4.002983675479394066e+01
4.003633296175364364e+01
4.004281983964542491e+01
4.004929566884294445e+01
4.005579794303013585e+01
4.006231414262279600e+01
4.006882254872773785e+01
4.007533688887350820e+01
4.008185544562874014e+01
4.008836663226951913e+01
4.009487369170975768e+01
4.010138019420164568e+01
4.010789802481705379e+01
4.011442644685389070e+01
4.012093660358637948e+01
4.012744715461884937e+01
4.013396871550886402e+01
4.014049404711894908e+01
4.014702601515192981e+01
4.015356866723028872e+01
4.016010544198870491e+01
4.016662247069498903e+01
4.017313427647950874e+01
4.017964208440627516e+01
4.018612916065431051e+01
4.019263201149957609e+01
4.019914218314601584e+01
4.020562454099951566e+01
4.021211937909324519e+01
4.021861987888987500e+01
4.022512384453555256e+01
4.023163744203618819e+01
4.023814562766696667e+01
4.024464730772042032e+01
4.025114402050320450e+01
4.025763899466308260e+01
4.026414591951821365e+01
4.027065670322117796e+01
4.027714777636449384e+01
4.028364633990573651e+01
4.029016661275579736e+01
4.029666379978765178e+01
4.030314114947414339e+01
4.030964683267148274e+01
4.031615848694420379e+01
4.032265495962862190e+01
4.032916419241460204e+01
4.033569214623545918e+01
4.034221320041529424e+01
4.034871920501781517e+01
4.035522981325175351e+01
4.036173906077803508e+01
4.036825648837615432e+01
4.037477877414772109e+01
4.038128406673340720e+01
4.038779260835751472e+01
4.039431461234786269e+01
4.040085708090956729e+01
4.040737687325071903e+01
4.041388149349653247e+01
4.042040450882902292e+01
4.042689591625912016e+01
4.043336601747996184e+01
4.043986371940580682e+01
4.044637542953941534e+01
4.045288783605060701e+01
4.045942789565528841e+01
4.046597030476208801e+01
4.047246587175619936e+01
4.047894083194913151e+01
4.048544138042348095e+01
4.049195433443121317e+01
4.049845615685531186e+01
4.050495422236580367e+01
4.051142606204476948e+01
4.051787831364214298e+01
4.052434653347582127e+01
4.053083600549160792e+01
4.053733698558063736e+01
4.054383192750174203e+01
4.055032874149652145e+01
4.055682645698038158e+01
4.056332848352469966e+01
4.056982327664170640e+01
4.057631277800201275e+01
4.058281339905959584e+01
4.058931317024426022e+01
4.059582634066150320e+01
4.060234476683832838e+01
4.060886750826433911e+01
4.061541729759230179e+01
4.062196940265471312e+01
4.062851802772686938e+01
4.063507722329219973e+01
4.064163175096729930e+01
4.064817470396314292e+01
4.065470426649670088e+01
4.066123122067167373e+01
4.066775362999159427e+01
4.067426205710064124e+01
4.068078639019640264e+01
4.068730827770370695e+01
4.069383521014811578e+01
4.070037621968388208e+01
4.070689007794540970e+01
4.071342417306740913e+01
4.071996828931720103e+01
4.072649175392351850e+01
4.073302045211119804e+01
4.073954450610115430e+01
4.074606628978973788e+01
4.075260799705902315e+01
4.075916033712637443e+01
4.076571040772734023e+01
4.077227279231508561e+01
4.077882696425772480e+01
4.078536179097019954e+01
4.079191367718559036e+01
4.079847398636905353e+01
4.080502210072666713e+01
4.081156659853742497e+01
4.081811746539198538e+01
4.082467536377340878e+01
4.083121984544188621e+01
4.083775070873402058e+01
4.084429668757936582e+01
4.085086187686470538e+01
4.085739892035780940e+01
4.086390644198061040e+01
4.087043749778656121e+01
4.087698185726353728e+01
4.088349480628172472e+01
4.089000435794818600e+01
4.089650782245416138e+01
4.090299848862770915e+01
4.090950684415444272e+01
4.091602507319147009e+01
4.092253512658028569e+01
4.092904394593012540e+01
4.093556158630235586e+01
4.094208613170820144e+01
4.094860923181299484e+01
4.095511536965929622e+01
4.096162774638594328e+01
4.096813869532424945e+01
4.097466050502313095e+01
4.098120196843148477e+01
4.098774875836183185e+01
4.099428031196368494e+01
4.100080658517761378e+01
4.100732585939720565e+01
4.101381097726559943e+01
4.102032354375650414e+01
4.102688936767175676e+01
4.103345602969508121e+01
4.104000321648783256e+01
4.104654953267812090e+01
4.105309347211631632e+01
4.105963763040036696e+01
4.106616406857916957e+01
4.107268200082420151e+01
4.107921031375853715e+01
4.108574958499159635e+01
4.109229019731427002e+01
4.109881708286915369e+01
4.110535410006421841e+01
4.111189552988228968e+01
4.111841365105992452e+01
4.112491718168377730e+01
4.113141195626778313e+01
4.113792351144324044e+01
4.114443864917132032e+01
4.115093717550887220e+01
4.115743890942580663e+01
4.116393995943960959e+01
4.117045441691843877e+01
4.117698068915067466e+01
4.118351376357485805e+01
4.119002835729641276e+01
4.119653624842758433e+01
4.120305200557925929e+01
4.120957614714130557e+01
4.121613286473759530e+01
4.122269502863513679e+01
4.122925601040184773e+01
4.123582000020817873e+01
4.124239636693952349e+01
4.124897094826127386e+01
4.125552981528696250e+01
4.126208321303393944e+01
4.126863172193884566e+01
4.127517921341769380e+01
4.128172058363730201e+01
4.128827683007052229e+01
4.129485237990433433e+01
4.130140544950837267e+01
4.130793876686234256e+01
4.131447891388833682e+01
4.132101949020736953e+01
4.132756936966174521e+01
4.133413174963880721e+01
4.134069481732247908e+01
4.134723127742611126e+01
4.135376652104934436e+01
4.136032258842488574e+01
4.136687564737520262e+01
4.137342545924799708e+01
4.137998431619875106e+01
4.138653250407622863e+01
4.139305707018311864e+01
4.139958138845088342e+01
4.140610210819044568e+01
4.141262569989353182e+01
4.141915257217978308e+01
4.142567465578665065e+01
4.143217998469877728e+01
4.143868340838393038e+01
4.144521209387366412e+01
4.145174756704810193e+01
4.145827452326281559e+01
4.146479721864526624e+01
4.147132913260202969e+01
4.147786130920058412e+01
4.148440793616435229e+01
4.149097839895747342e+01
4.149753518877516001e+01
4.150408263379502216e+01
4.151063128418898884e+01
4.151717052266586450e+01
4.152370079126342262e+01
4.153024257802272245e+01
4.153679099156515520e+01
4.154332619345419175e+01
4.154984030051635102e+01
4.155634959619177948e+01
4.156288902702883803e+01
4.156943359401758897e+01
4.157598956676175561e+01
4.158255584347059397e+01
4.158910262440512895e+01
4.159562799969817348e+01
4.160215076578635518e+01
4.160868568863089934e+01
4.161521072812299593e+01
4.162174936262458402e+01
4.162829245542909007e+01
4.163482290054493973e+01
4.164134720797167688e+01
4.164786533410880054e+01
4.165438286668844370e+01
4.166091052721434096e+01
4.166743683047619129e+01
4.167395477050359176e+01
4.168047498358851755e+01
4.168700177592081246e+01
4.169355537269501610e+01
4.170011884358991239e+01
4.170667035308970583e+01
4.171321925243701401e+01
4.171976811052743983e+01
4.172629978377627680e+01
4.173283388363575597e+01
4.173937565384346016e+01
4.174590702033204082e+01
4.175244217886732656e+01
4.175899256174881913e+01
4.176554099711103163e+01
4.177208724913835880e+01
4.177865008179945505e+01
4.178522177469933752e+01
4.179179360159771761e+01
4.179836579660426565e+01
4.180494289309058331e+01
4.181150158872834766e+01
4.181804886371374863e+01
4.182459594169002770e+01
4.183115119932005399e+01
4.183770197564871296e+01
4.184424677864425490e+01
4.185079748241831510e+01
4.185733957279803974e+01
4.186387034573154153e+01
4.187038511789352668e+01
4.187690054111369875e+01
4.188340405434367142e+01
4.188989948745577152e+01
4.189640186129361865e+01
4.190291514860621902e+01
4.190943281354392980e+01
4.191594476689780890e+01
4.192246814935133870e+01
4.192900693651144906e+01
4.193555048032527566e+01
4.194206849434788609e+01
4.194857067715990695e+01
4.195509266416453187e+01
4.196162122773320391e+01
4.196814369722140725e+01
4.197465703818340899e+01
4.198117167311855980e+01
4.198769914277610837e+01
4.199423126368164105e+01
4.200078186136369141e+01
4.200733988484643078e+01
4.201387782797902304e+01
4.202041549873860049e+01
4.202696229382353010e+01
4.203349454642697225e+01
4.204002341247525720e+01
4.204655590188460934e+01
4.205309685358491123e+01
4.205963493222009930e+01
4.206616677654233172e+01
4.207269932776883081e+01
4.207922246100975627e+01
4.208575589573550957e+01
4.209228797780149023e+01
4.209882078987436671e+01
4.210534649033863275e+01
4.211187259188319842e+01
4.211841401758186265e+01
4.212492513049964060e+01
4.213143104614847090e+01
4.213796548139372078e+01
4.214451835785968825e+01
4.215108117609858596e+01
4.215762624594317742e+01
4.216417549953729349e+01
4.217073236244115009e+01
4.217729755140332770e+01
4.218386900697266384e+01
4.219043540958480065e+01
4.219699835982668645e+01
4.220355595688710793e+01
4.221011565890991335e+01
4.221666968111782126e+01
4.222321821529351382e+01
4.222975820957108084e+01
4.223630593414013390e+01
4.224285857180250048e+01
4.224940096612433393e+01
4.225595500426765483e+01
4.226252300476102874e+01
4.226907842428899187e+01
4.227561481382043240e+01
4.228214620059093676e+01
4.228868608125238637e+01
4.229521689145358465e+01
4.230172038134715962e+01
4.230821395318488243e+01
4.231470220777895719e+01
4.232119926437897561e+01
4.232771677637283858e+01
4.233423574772751863e+01
4.234075381166829999e+01
4.234725917133489759e+01
4.235376283397452823e+01
4.236028992375146629e+01
4.236680227661003073e+01
4.237329655184036881e+01
4.237980464178286155e+01
4.238632520258348535e+01
4.239284214923181793e+01
4.239936593335215065e+01
4.240590963108923006e+01
4.241245257495230447e+01
4.241899624236578603e+01
4.242553712133427268e+01
4.243207652511375017e+01
4.243861599427458486e+01
4.244514532934690010e+01
4.245166099281099292e+01
4.245817321345240458e+01
4.246469550188193409e+01
4.247122195750402085e+01
4.247773872006457907e+01
4.248425913459394110e+01
4.249078690359362298e+01
4.249731468636977638e+01
4.250383946713873939e+01
4.251033141271100391e+01
4.251682060872540347e+01
4.252332235677894090e+01
4.252983814271522078e+01
4.253636529592424864e+01
4.254288413120420387e+01
4.254941804356872836e+01
4.255595604359216821e+01
4.256248347171045765e+01
4.256900560725293303e+01
4.257553125604095356e+01
4.258206787500533608e+01
4.258859125555382974e+01
4.259511110095124309e+01
4.260163023728266296e+01
4.260814824764570119e+01
4.261466746696790153e+01
4.262119079965113144e+01
4.262772907165660286e+01
4.263427867402193527e+01
4.264083883147841192e+01
4.264739145085393091e+01
4.265393479511742925e+01
4.266047075192570759e+01
4.266701417020892961e+01
4.267356985341379527e+01
4.268014435987659994e+01
4.268671845737781467e+01
4.269329091178344981e+01
4.269986976392534217e+01
4.270643951968506258e+01
4.271303018407433427e+01
4.271962748893685813e+01
4.272621334620865241e+01
4.273280295498069137e+01
4.273940270995833401e+01
4.274597829692566364e+01
4.275254776970147219e+01
4.275912618821012501e+01
4.276569861347866208e+01
4.277228552010202378e+01
4.277885159319578889e+01
4.278542274312010818e+01
4.279201579189374627e+01
4.279859642068424819e+01
4.280517900080565141e+01
4.281175820476146043e+01
4.281832413628399081e+01
4.282490653009124060e+01
4.283150444301810467e+01
4.283811079554591572e+01
4.284471313552222682e+01
4.285129241250686505e+01
4.285787699807556095e+01
4.286445314722677580e+01
4.287103437736975309e+01
4.287762706020058801e+01
4.288420825759354926e+01
4.289077877971754305e+01
4.289734739988321621e+01
4.290393988369648071e+01
4.291052973102743096e+01
4.291710591146352982e+01
4.292368338541066919e+01
4.293027997478534274e+01
4.293686720356378572e+01
4.294343115771216901e+01
4.295001854643614081e+01
4.295660555241485667e+01
4.296318677338298642e+01
4.296976047304931257e+01
4.297630852258451029e+01
4.298288240420518491e+01
4.298946771838572545e+01
4.299602821409134634e+01
4.300259890019611220e+01
4.300917624666968209e+01
4.301575879171075911e+01
4.302232549094487268e+01
4.302887804143247052e+01
4.303543694688917043e+01
4.304198542935053240e+01
4.304856008852927829e+01
4.305514997249075293e+01
4.306173708851259363e+01
4.306833271791727924e+01
4.307491602679210985e+01
4.308149490799070946e+01
4.308808166243616000e+01
4.309467624894853799e+01
4.310126076264107553e+01
4.310784025748068160e+01
4.311441870203923088e+01
4.312099965531659507e+01
4.312761128843327185e+01
4.313421741718818936e+01
4.314079555203688443e+01
4.314737244089822354e+01
4.315396367914621578e+01
4.316056229741086980e+01
4.316717127799046949e+01
4.317376608644840275e+01
4.318033875057637516e+01
4.318691159166734650e+01
4.319349592317821163e+01
4.320010641386308947e+01
4.320671535758892645e+01
4.321331038399229385e+01
4.321992293787923956e+01
4.322652800538919138e+01
4.323311851372424286e+01
4.323973438902486777e+01
4.324634713599082403e+01
4.325296194802406546e+01
4.325957729811128161e+01
4.326616604102918018e+01
4.327276557093571085e+01
4.327937165938796937e+01
4.328596989556616137e+01
4.329253384178986153e+01
4.329910476755621573e+01
4.330569841365350214e+01
4.331230079171893976e+01
4.331891122605524913e+01
4.332551189594059338e+01
4.333210271636323796e+01
4.333870711982997648e+01
4.334532658132268068e+01
4.335193511622718887e+01
4.335854496226870225e+01
4.336515949601970021e+01
4.337178658487151495e+01
4.337839112928698881e+01
4.338500628363783562e+01
4.339165224998481563e+01
4.339828263076847037e+01
4.340490547441380897e+01
4.341151095758999645e+01
4.341811411067138948e+01
4.342471437427010272e+01
4.343130197628024547e+01
4.343789185636013173e+01
4.344450400961029146e+01
4.345111782141903234e+01
4.345772658305142500e+01
4.346436333358207804e+01
4.347099996494787177e+01
4.347763626512676893e+01
4.348427966027033165e+01
4.349092234397515000e+01
4.349757248368371165e+01
4.350422967186995749e+01
4.351088910380796193e+01
4.351754280265112840e+01
4.352417755485232931e+01
4.353080686615479067e+01
4.353742226757032086e+01
4.354403748417105646e+01
4.355067430644275817e+01
4.355731145818862160e+01
4.356394699913285962e+01
4.357059927454994863e+01
4.357726271296726139e+01
4.358393646771635588e+01
4.359062690541338725e+01
4.359730225449345653e+01
4.360394570351959231e+01
4.361058038009095128e+01
4.361723397908843936e+01
4.362390579887347286e+01
4.363056542861217224e+01
4.363722342240340879e+01
4.364386985474106240e+01
4.365051503757312901e+01
4.365718740532973641e+01
4.366387653005645575e+01
4.367054921810860435e+01
4.367720303982451213e+01
4.368386272847008911e+01
4.369053688752100584e+01
4.369721454242763770e+01
4.370388969933382128e+01
4.371057057237169374e+01
4.371723984001332752e+01
4.372391439850108696e+01
4.373061549150660454e+01
4.373732724144245765e+01
4.374400969475956913e+01
4.375067034484290218e+01
4.375734996195439663e+01
4.376402535790072790e+01
4.377069944984773997e+01
4.377736947980763915e+01
4.378405238048071624e+01
4.379075671681752624e+01
4.379745899386252006e+01
4.380415501004088696e+01
4.381084010989088284e+01
4.381750974325430548e+01
4.382417291403470472e+01
4.383083923256140935e+01
4.383748323030246041e+01
4.384413547260701449e+01
4.385080065712269004e+01
4.385747427938395759e+01
4.386415044731760560e+01
4.387082579653100112e+01
4.387750715137885038e+01
4.388418235025337566e+01
4.389086220052556797e+01
4.389754633821170415e+01
4.390421448777706104e+01
4.391086861462786572e+01
4.391753016936798559e+01
4.392419588319869916e+01
4.393088769755326695e+01
4.393756676787845095e+01
4.394423247406162858e+01
4.395090664112768764e+01
4.395757039689071632e+01
4.396423391152616489e+01
4.397089481620211870e+01
4.397755255573122923e+01
4.398421704596933068e+01
4.399088587838105724e+01
4.399753938952768806e+01
4.400419278887358132e+01
4.401085646286707487e+01
4.401752093016067846e+01
4.402418185792802063e+01
4.403086943596057523e+01
4.403756178230280938e+01
4.404423017805077478e+01
4.405090638986369100e+01
4.405757966535126968e+01
4.406425280484734941e+01
4.407093278998402042e+01
4.407761588463254299e+01
4.408431278930954278e+01
4.409101436916072458e+01
4.409772696839046091e+01
4.410444810276099759e+01
4.411115514886258637e+01
4.411786100775502462e+01
4.412456241897030651e+01
4.413126469808299390e+01
4.413796447161580971e+01
4.414463992299611306e+01
4.415133304784870916e+01
4.415806004677392593e+01
4.416476469788793935e+01
4.417146950523297733e+01
4.417818975318727581e+01
4.418489303149404179e+01
4.419159660876126594e+01
4.419829772412533231e+01
4.420497795438690503e+01
4.421163963754995763e+01
4.421832315747960962e+01
4.422503055039251763e+01
4.423175324458629376e+01
4.423845904357514058e+01
4.424516150552356208e+01
4.425187732225626291e+01
4.425857295058721519e+01
4.426526632164158315e+01
4.427195440847538777e+01
4.427863343006237073e+01
4.428532625411358481e+01
4.429203114407236797e+01
4.429872793983427925e+01
4.430541303414815246e+01
4.431209992323559277e+01
4.431880579131139797e+01
4.432551565548831007e+01
4.433220394610847848e+01
4.433888634777842697e+01
4.434555939596782537e+01
4.435223321180982481e+01
4.435890373068064463e+01
4.436557007037657030e+01
4.437223898892302287e+01
4.437891754222812324e+01
4.438560170550707085e+01
4.439226939352149515e+01
4.439894103269427461e+01
4.440559996864244141e+01
4.441224051839898834e+01
4.441888441726587189e+01
4.442555283189763315e+01
4.443223938441175846e+01
4.443892725651360820e+01
4.444560767024864845e+01
4.445229182157134318e+01
4.445898296226728519e+01
4.446565386963120403e+01
4.447231523211886639e+01
4.447897717188042321e+01
4.448564805162331481e+01
4.449231322366608055e+01
4.449897081222631812e+01
4.450564543431192277e+01
4.451233558454858041e+01
4.451900539444741156e+01
4.452565952760099321e+01
4.453233726053994701e+01
4.453902461387024658e+01
4.454570229543610083e+01
4.455237448118121790e+01
4.455907068586140696e+01
4.456577302231662685e+01
4.457247564032451237e+01
4.457917459822532180e+01
4.458584593758804715e+01
4.459250860134581984e+01
4.459917280543317020e+01
4.460583912362407233e+01
4.461248119726869277e+01
4.461912874551375552e+01
4.462580751759840325e+01
4.463247890432744214e+01
4.463913393901993487e+01
4.464579210004740872e+01
4.465247271904913617e+01
4.465916737324173624e+01
4.466585886290268803e+01
4.467254082998562126e+01
4.467921379286929806e+01
4.468589999467688756e+01
4.469260078735346298e+01
4.469928310751748768e+01
4.470595107855902484e+01
4.471263502563184034e+01
4.471932756539816722e+01
4.472600043015676619e+01
4.473266325226489215e+01
4.473931659948084416e+01
4.474595059868379110e+01
4.475259301931497191e+01
4.475924935664928483e+01
4.476589478456301663e+01
4.477254618910416895e+01
4.477920316084323815e+01
4.478585235587132019e+01
4.479249631763699568e+01
4.479915205303918668e+01
4.480582948343882066e+01
4.481251740605573985e+01
4.481921196292292819e+01
4.482589005998773501e+01
4.483256903171912455e+01
4.483924509684744919e+01
4.484590809654812915e+01
4.485257172711028772e+01
4.485921709172630045e+01
4.486586653845847650e+01
4.487253241534938297e+01
4.487919530123284773e+01
4.488585981895930388e+01
4.489251437445170012e+01
4.489916396571023682e+01
4.490583366429004286e+01
4.491250412085215515e+01
4.491917423835344891e+01
4.492584568525445832e+01
4.493248304129816262e+01
4.493911646068781351e+01
4.494576755790959766e+01
4.495243320300098588e+01
4.495909238079831738e+01
4.496574546352008639e+01
4.497240884586589971e+01
4.497907342737885728e+01
4.498574171519285159e+01
4.499239548757573459e+01
4.499905281778043786e+01
4.500571969273351414e+01
4.501238302694964233e+01
4.501906681156385304e+01
4.502577104692164056e+01
4.503244784726238947e+01
4.503911991023842631e+01
4.504580996755149869e+01
4.505249682548075896e+01
4.505916929636552481e+01
4.506581613711997392e+01
4.507246015943132988e+01
4.507912028094637691e+01
4.508579380894660460e+01
4.509248156619631231e+01
4.509918201978398145e+01
4.510589197780137738e+01
4.511260469341796409e+01
4.511930891654442632e+01
4.512599859740650743e+01
4.513269021611070286e+01
4.513937818847446692e+01
4.514604781501479636e+01
4.515271861326132807e+01
4.515940624854925289e+01
4.516609186416443578e+01
4.517275274518415529e+01
4.517941160793130706e+01
4.518607817069148780e+01
4.519274579242357959e+01
4.519940191094551807e+01
4.520605245042611386e+01
4.521270398987091710e+01
4.521936157258289768e+01
4.522602587968673049e+01
4.523268406160037358e+01
4.523936048245447239e+01
4.524604594492855369e+01
4.525271065885475963e+01
4.525936042117694313e+01
4.526601539528000018e+01
4.527269072319132448e+01
4.527936871170229693e+01
4.528604218181230578e+01
4.529270998679287175e+01
4.529938487882660070e+01
4.530605775384179168e+01
4.531272421498440650e+01
4.531938377243611171e+01
4.532603848518907341e+01
4.533269077970320637e+01
4.533933566177940122e+01
4.534598981551828700e+01
4.535264551942869105e+01
4.535930291968247730e+01
4.536595686919596204e+01
4.537262383214063988e+01
4.537928889769160890e+01
4.538593929016033002e+01
4.539258025755212600e+01
4.539920410135209039e+01
4.540584327064166104e+01
4.541251605534483815e+01
4.541919432110908161e+01
4.542586628398849058e+01
4.543254974138653779e+01
4.543922142950036402e+01
4.544589671163432598e+01
4.545256338624226089e+01
4.545922127334736729e+01
4.546589019815041866e+01
4.547254498465792949e+01
4.547920672543721565e+01
4.548588541723471934e+01
4.549256501194797409e+01
4.549923429823707721e+01
4.550590071451535579e+01
4.551255999490051352e+01
4.551921608323196722e+01
4.552585751237894129e+01
4.553250963835672849e+01
4.553918466698663536e+01
4.554586349192825168e+01
4.555254389988261465e+01
4.555922082278899410e+01
4.556590551314192794e+01
4.557258902940762368e+01
4.557928208077336762e+01
4.558598381714256220e+01
4.559266823618906983e+01
4.559934776946801804e+01
4.560605263614522187e+01
4.561276406908110204e+01
4.561946904463989938e+01
4.562618260348811816e+01
4.563289222019226088e+01
4.563959745372878274e+01
4.564630924268706025e+01
4.565303026634978067e+01
4.565975571103908237e+01
4.566648312070824289e+01
4.567321874307350527e+01
4.567995274860099642e+01
4.568667363926306280e+01
4.569340440338654474e+01
4.570016479709062196e+01
4.570693016830584554e+01
4.571366876042961280e+01
4.572039312247702014e+01
4.572712126836972146e+01
4.573384694835306163e+01
4.574057978192271889e+01
4.574730977356821171e+01
4.575404050514486443e+01
4.576077766938671942e+01
4.576751812457415269e+01
4.577426932217541378e+01
4.578100125701615752e+01
4.578770676465478573e+01
4.579441054717173643e+01
4.580114089416370859e+01
4.580787806026016540e+01
4.581459189589632786e+01
4.582129230099281614e+01
4.582799161918224229e+01
4.583471222373375298e+01
4.584142249398139057e+01
4.584811439537988065e+01
4.585480887080020551e+01
4.586149942541401714e+01
4.586820327104143047e+01
4.587492944066256939e+01
4.588165987731080975e+01
4.588838157401392692e+01
4.589510224431884211e+01
4.590181441110907912e+01
4.590852401973008767e+01
4.591523047058465323e+01
4.592193115550835358e+01
4.592863022860935018e+01
4.593532128021561078e+01
4.594200363426004685e+01
4.594869020595947973e+01
4.595537393966782247e+01
4.596206269616547502e+01
4.596875967726116130e+01
4.597545341518254958e+01
4.598215479142227480e+01
4.598886597953615762e+01
4.599560516819371259e+01
4.600234220293120302e+01
4.600907930179072025e+01
4.601582865087355856e+01
4.602256787534414428e+01
4.602929658708411154e+01
4.603604230318899226e+01
4.604282033908341276e+01
4.604956754246789075e+01
4.605628220102212822e+01
4.606301840524773183e+01
4.606977208099663557e+01
4.607651336520844865e+01
4.608323921563695791e+01
4.608994146430328698e+01
4.609663412914819247e+01
4.610334512045604072e+01
4.611006938304397096e+01
4.611679611913685051e+01
4.612352202578487237e+01
4.613025767074437056e+01
4.613699788407902957e+01
4.614373579623123334e+01
4.615047486219649642e+01
4.615720813246406351e+01
4.616393606169725672e+01
4.617067650046231364e+01
4.617742127894270965e+01
4.618417203256127124e+01
4.619091001017785914e+01
4.619763515336978799e+01
4.620439015876765154e+01
4.621115746338404051e+01
4.621792135250324662e+01
4.622468784167176636e+01
4.623145163540301894e+01
4.623821051731896148e+01
4.624496195795239117e+01
4.625170821520603681e+01
4.625845887602922346e+01
4.626521544565949995e+01
4.627197297106322083e+01
4.627872236909544057e+01
4.628547165758311621e+01
4.629221448279245266e+01
4.629894885351904321e+01
4.630568425976047564e+01
4.631241595302707736e+01
4.631914369371180840e+01
4.632587252857234006e+01
4.633260846816376244e+01
4.633935339001989462e+01
4.634609913332567999e+01
4.635283741114609057e+01
4.635957078143893995e+01
4.636629973742567756e+01
4.637302512922916264e+01
4.637973594907613517e+01
4.638644639990054230e+01
4.639318569824616389e+01
4.639993048948801402e+01
4.640665997891505157e+01
4.641339544709824594e+01
4.642014356260170871e+01
4.642689783033864614e+01
4.643366024321860408e+01
4.644040720829812585e+01
4.644714944395293088e+01
4.645391788934187360e+01
4.646067691030562941e+01
4.646741821016550489e+01
4.647418818627301107e+01
4.648096994123098114e+01
4.648775019339571912e+01
4.649454140269770619e+01
4.650131150895937537e+01
4.650807277843542664e+01
4.651484403830100689e+01
4.652160425225532947e+01
4.652836600183132987e+01
4.653514576639233269e+01
4.654193215857054611e+01
4.654870695290205163e+01
4.655545963273223720e+01
4.656220462722261288e+01
4.656895666398057188e+01
4.657572027777851531e+01
4.658246689320898781e+01
4.658920681262660679e+01
4.659596841994808614e+01
4.660272234946035042e+01
4.660947359404956813e+01
4.661622905043495280e+01
4.662296374578127711e+01
4.662968912766486795e+01
4.663641258290824965e+01
4.664313895439468638e+01
4.664986629933929407e+01
4.665660888302152642e+01
4.666337095249457434e+01
4.667013641737888463e+01
4.667689735951717012e+01
4.668365205291515707e+01
4.669042576269009004e+01
4.669719144694646928e+01
4.670393244034941205e+01
4.671067791420192350e+01
4.671744312405228072e+01
4.672421869912133019e+01
4.673100149843421747e+01
4.673777153389369232e+01
4.674454624331782071e+01
4.675135293796070357e+01
4.675815599030742931e+01
4.676495462113214074e+01
4.677174051898994378e+01
4.677852142178680594e+01
4.678530739334871669e+01
4.679206998181220456e+01
4.679882300061593270e+01
4.680559729152956550e+01
4.681237690770728932e+01
4.681916342186697477e+01
4.682596409463068454e+01
4.683274621484722644e+01
4.683953234299710289e+01
4.684631484545690938e+01
4.685308128846078546e+01
4.685986798948938770e+01
4.686666076900201716e+01
4.687344009695313929e+01
4.688021425727415448e+01
4.688697082501624891e+01
4.689371484780151178e+01
4.690046245697998728e+01
4.690721046977132858e+01
4.691394703240308672e+01
4.692067621095620922e+01
4.692741778291358656e+01
4.693417887876324812e+01
4.694094313387616069e+01
4.694768272967207423e+01
4.695441848210008828e+01
4.696117910346329438e+01
4.696794473000613124e+01
4.697470133674556791e+01
4.698145890086869514e+01
4.698820127668069802e+01
4.699495284686389596e+01
4.700172583578219587e+01
4.700849001644734670e+01
4.701525070273483209e+01
4.702201325511693852e+01
4.702878337024473865e+01
4.703554615384181403e+01
4.704230351509756503e+01
4.704906977417030589e+01
4.705584628856362883e+01
4.706262540412588180e+01
4.706940170255297318e+01
4.707618167431363077e+01
4.708296761844247413e+01
4.708977470558684075e+01
4.709659989171233008e+01
4.710342532602437160e+01
4.711024857340711947e+01
4.711704576086086149e+01
4.712384291261307823e+01
4.713068380547914416e+01
4.713752222241190992e+01
4.714435935770571007e+01
4.715120063791383132e+01
4.715802321480542503e+01
4.716485102916315242e+01
4.717168172148328154e+01
4.717851138097276475e+01
4.718534990289734310e+01
4.719217474494178788e+01
4.719901073730982688e+01
4.720585458065809803e+01
4.721270449634300803e+01
4.721954984424995416e+01
4.722637336523750662e+01
4.723319598928750906e+01
4.724002177496953436e+01
4.724685679003204797e+01
4.725368541022462665e+01
4.726050749454798705e+01
4.726731448847559136e+01
4.727411762567309950e+01
4.728092232211218260e+01
4.728772516962532535e+01
4.729453433522358097e+01
4.730134177617539137e+01
4.730814555299523505e+01
4.731492104372580343e+01
4.732169587851988268e+01
4.732849499294864870e+01
4.733530024514134738e+01
4.734211028215273132e+01
4.734890220093283375e+01
4.735568461481378222e+01
4.736249746838800689e+01
4.736933581854006547e+01
4.737615834899857248e+01
4.738297418226719060e+01
4.738979245429562326e+01
4.739661560099981585e+01
4.740343501954608740e+01
4.741026682521807345e+01
4.741711518305326223e+01
4.742395697213585493e+01
4.743079700135633203e+01
4.743762171033166197e+01
4.744443398338035678e+01
4.745125412615432481e+01
4.745809357914433235e+01
4.746492466852799197e+01
4.747175878378260450e+01
4.747861444172849588e+01
4.748546539252188836e+01
4.749231555376388059e+01
4.749915119041470746e+01
4.750597518145546161e+01
4.751280051807090388e+01
4.751962185412259743e+01
4.752642828798062169e+01
4.753322206799366967e+01
4.754001915093856212e+01
4.754683427511666594e+01
4.755367552404613463e+01
4.756050488765237816e+01
4.756732360029696594e+01
4.757415380725620935e+01
4.758098620982841709e+01
4.758782158659398220e+01
4.759466891287194557e+01
4.760150987426319347e+01
4.760835404919673408e+01
4.761520108292179287e+01
4.762203852886652555e+01
4.762887090937814349e+01
4.763569862140901989e+01
4.764254608287047432e+01
4.764939362514790133e+01
4.765621932927759019e+01
4.766305707299544991e+01
4.766991243685982482e+01
4.767675145689334215e+01
4.768356931589183034e+01
4.769038683277833712e+01
4.769720889937988773e+01
4.770402549139318893e+01
4.771086125550366575e+01
4.771770615680483729e+01
4.772453755154936061e+01
4.773137816424995350e+01
4.773823297093686335e+01
4.774507945098343953e+01
4.775192854061162251e+01
4.775879041773269762e+01
4.776563913420427809e+01
4.777246821002414379e+01
4.777927704400535447e+01
4.778608623178604375e+01
4.779292223004296147e+01
4.779976918137092667e+01
4.780663058030085466e+01
4.781348235005356884e+01
4.782031373046177691e+01
4.782714911982491657e+01
4.783399343507457502e+01
4.784085033123887598e+01
4.784771284776778799e+01
4.785458251971606813e+01
4.786144640549090212e+01
4.786830097508702409e+01
4.787517737725819700e+01
4.788206918540678458e+01
4.788894812843920334e+01
4.789583233234865389e+01
4.790272827708741232e+01
4.790961756449144815e+01
4.791648811522577489e+01
4.792335885836526188e+01
4.793022591431633117e+01
4.793709653767518120e+01
4.794397457265309725e+01
4.795083894724346152e+01
4.795768805289471004e+01
4.796452477751681442e+01
4.797138860077316735e+01
4.797826723338961585e+01
4.798512461370576432e+01
4.799197903048837333e+01
4.799883240939026052e+01
4.800567328031760894e+01
4.801252664291521199e+01
4.801939226597448851e+01
4.802625142731878327e+01
4.803312152276777880e+01
4.803999087788525202e+01
4.804685738258897487e+01
4.805371766303105119e+01
4.806057635134757078e+01
4.806745988124153968e+01
4.807434216985826225e+01
4.808120512126978952e+01
4.808808015144832382e+01
4.809496222145569533e+01
4.810183833209083559e+01
4.810870983520057820e+01
4.811556859095739469e+01
4.812242980047650320e+01
4.812931487721680668e+01
4.813620751580617707e+01
4.814308447458751772e+01
4.814996395758912229e+01
4.815685152581651352e+01
4.816374569097372671e+01
4.817065200926877111e+01
4.817758080250000319e+01
4.818452966954288286e+01
4.819146369474037783e+01
4.819839638380234703e+01
4.820532778636214033e+01
4.821224879979661893e+01
4.821916867056074096e+01
4.822608742250810110e+01
4.823299361488963655e+01
4.823988567528508753e+01
4.824678752383245239e+01
4.825369586019759538e+01
4.826061616650485320e+01
4.826753865372925389e+01
4.827447142089300058e+01
4.828142026106242923e+01
4.828836310975608370e+01
4.829531658764746993e+01
4.830227189179611713e+01
4.830920890566905257e+01
4.831614492373880410e+01
4.832306762925829702e+01
4.832996559402614878e+01
4.833686098594036196e+01
4.834377507744549263e+01
4.835069326659389333e+01
4.835758001377794102e+01
4.836443862137173966e+01
4.837132501753478664e+01
4.837821749561606310e+01
4.838509964186236800e+01
4.839198709659155639e+01
4.839887544740750513e+01
4.840576593610742151e+01
4.841264995888582945e+01
4.841954204899089831e+01
4.842644712667689788e+01
4.843336874625212118e+01
4.844030236929643252e+01
4.844721087570161444e+01
4.845408225913086397e+01
4.846097201896682094e+01
4.846787804230072538e+01
4.847477410703286438e+01
4.848167867880361825e+01
4.848859044771301541e+01
4.849550223675268512e+01
4.850240900237354680e+01
4.850933629889104992e+01
4.851629230328543230e+01
4.852323682042429454e+01
4.853015576035062395e+01
4.853709334536742404e+01
4.854405437220240316e+01
4.855101113023977177e+01
4.855796425692485485e+01
4.856492824738210601e+01
4.857187436830511729e+01
4.857879827436814679e+01
4.858574391343097432e+01
4.859269411436868324e+01
4.859965034152416052e+01
4.860661307746167381e+01
4.861355686354323069e+01
4.862048952917063360e+01
4.862744108981675595e+01
4.863441546236936119e+01
4.864138754081560023e+01
4.864835237962928716e+01
4.865533555013772116e+01
4.866232500476396439e+01
4.866928810187010868e+01
4.867624805329946724e+01
4.868319987358560752e+01
4.869014068256459637e+01
4.869708986646316617e+01
4.870403069869319523e+01
4.871097815885924831e+01
4.871794281253560399e+01
4.872490816273534620e+01
4.873186716023469955e+01
4.873881271065550180e+01
4.874574609861203101e+01
4.875268872729378700e+01
4.875963118631764104e+01
4.876657238066035660e+01
4.877353047893456761e+01
4.878049498050187793e+01
4.878745676023386579e+01
4.879444110734480944e+01
4.880144793055063701e+01
4.880843981652200370e+01
4.881542561635787081e+01
4.882242222360038397e+01
4.882941119614885395e+01
4.883639562682145652e+01
4.884337823824626668e+01
4.885036037555876476e+01
4.885733829241021908e+01
4.886431735289811229e+01
4.887130571358063236e+01
4.887828424396553828e+01
4.888526470474783991e+01
4.889224453681395488e+01
4.889920055339742078e+01
4.890618054117837232e+01
4.891318670915598688e+01
4.892017118157234279e+01
4.892714842999343716e+01
4.893413200201689506e+01
4.894112632114658368e+01
4.894810968771126625e+01
4.895508650150222962e+01
4.896209595624303290e+01
4.896911279773663495e+01
4.897612628247902222e+01
4.898314166959399785e+01
4.899013441846187789e+01
4.899712954074134075e+01
4.900414426429946957e+01
4.901114113644845105e+01
4.901813586564930603e+01
4.902513628337896989e+01
4.903211819823296480e+01
4.903908483197340473e+01
4.904606020811325351e+01
4.905306787019859627e+01
4.906009416935144429e+01
4.906712141972047192e+01
4.907413379143386578e+01
4.908113259182817956e+01
4.908812894688592365e+01
4.909511862017346573e+01
4.910212000268928989e+01
4.910912901421225740e+01
4.911611989978510451e+01
4.912311398071444302e+01
4.913011270014940379e+01
4.913710115976766701e+01
4.914410271872837654e+01
4.915111491470428717e+01
4.915810374986606490e+01
4.916507301464267954e+01
4.917206223032669499e+01
4.917906735870521828e+01
4.918607776814807409e+01
4.919308725920505765e+01
4.920010132779444234e+01
4.920712596618098900e+01
4.921413273955811718e+01
4.922113259507063532e+01
4.922815158940126423e+01
4.923516366183779525e+01
4.924217564866160757e+01
4.924918905313811024e+01
4.925619065891207526e+01
4.926321478079902505e+01
4.927024640196615479e+01
4.927727465178084287e+01
4.928429814675563847e+01
4.929131194195532828e+01
4.929833027769598885e+01
4.930532724381150445e+01
4.931231153439567549e+01
4.931932463658407784e+01
4.932633523146910903e+01
4.933334728000044578e+01
4.934038116118166073e+01
4.934740629857038385e+01
4.935442523489027167e+01
4.936144225261079299e+01
4.936846460246721335e+01
4.937550999870862967e+01
4.938254695326385502e+01
4.938958040043907260e+01
4.939662161228082482e+01
4.940365422786666016e+01
4.941067952106312333e+01
4.941771233981263833e+01
4.942473279339058934e+01
4.943174888716489335e+01
4.943878368223968067e+01
4.944582251059213007e+01
4.945286083838855973e+01
4.945989246882778190e+01
4.946692232265162659e+01
4.947393560300884019e+01
4.948096573014910859e+01
4.948800269137979058e+01
4.949502150740632800e+01
4.950203720412973496e+01
4.950905027465950070e+01
4.951609373709435857e+01
4.952313747678020661e+01
4.953015794578489306e+01
4.953718523857919820e+01
4.954419090302426554e+01
4.955118973205087229e+01
4.955818623002926415e+01
4.956515703342179791e+01
4.957212133675410115e+01
4.957909468369454942e+01
4.958609348547143014e+01
4.959308511277325948e+01
4.960005367663598719e+01
4.960704326296597344e+01
4.961405594933081176e+01
4.962108490377548264e+01
4.962810793258667275e+01
4.963513187799259185e+01
4.964217258264950772e+01
4.964920934622941218e+01
4.965623365269529899e+01
4.966325829423079341e+01
4.967029865370013653e+01
4.967733533548262415e+01
4.968436772604665919e+01
4.969140842764586807e+01
4.969845860460620202e+01
4.970549788833888272e+01
4.971252751695888605e+01
4.971957143858129058e+01
4.972664745029104694e+01
4.973373159061344495e+01
4.974079386515511203e+01
4.974784412180359539e+01
4.975489579550605868e+01
4.976194746360160792e+01
4.976899360994902111e+01
4.977603396121472912e+01
4.978306858612159402e+01
4.979010822361046706e+01
4.979715556173656665e+01
4.980420197119102710e+01
4.981125341149065378e+01
4.981829001348037878e+01
4.982531164075253827e+01
4.983232407236472739e+01
4.983933773344143958e+01
4.984636784587406311e+01
4.985341056651124347e+01
4.986045327868340138e+01
4.986751150878517080e+01
4.987458762902092957e+01
4.988165369522537418e+01
4.988871756584273953e+01
4.989576905181104394e+01
4.990282488774314373e+01
4.990989627950885676e+01
4.991695057014275250e+01
4.992398517020938442e+01
4.993101842602126084e+01
4.993805516901505825e+01
4.994510849377207506e+01
4.995214859818035791e+01
4.995920682928792900e+01
4.996628225000440437e+01
4.997333825405365104e+01
4.998040872520439848e+01
4.998747619029597189e+01
4.999454104479440986e+01
5.000161238135019204e+01
5.000869344589581544e+01
5.001576978005406460e+01
5.002284380535494535e+01
5.002993161479331974e+01
5.003700008040426184e+01
5.004407667830562900e+01
5.005116192903580696e+01
5.005824349210160307e+01
5.006533193401529758e+01
5.007240557068446662e+01
5.007946623206900938e+01
5.008652403160821365e+01
5.009359037264727732e+01
5.010065412202621360e+01
5.010770158488201531e+01
5.011474889495061547e+01
5.012179868233076263e+01
5.012886515934231113e+01
5.013593391716396752e+01
5.014300286094599812e+01
5.015009592987267695e+01
5.015719556077925745e+01
5.016429297691589539e+01
5.017138772145421655e+01
5.017850097643715657e+01
5.018560557395230148e+01
5.019270371531494135e+01
5.019980410707560736e+01
5.020691127334351478e+01
5.021403681634766514e+01
5.022114623574275072e+01
5.022824509824815209e+01
5.023532655914472400e+01
5.024239873252365385e+01
5.024948100012053942e+01
5.025657568250889540e+01
5.026367459566357354e+01
5.027077490984378727e+01
5.027788726743407466e+01
5.028500254810565906e+01
5.029212006874299590e+01
5.029922361805272857e+01
5.030632462505735703e+01
5.031344093664903738e+01
5.032057709085961505e+01
5.032770771249834496e+01
5.033484451949813376e+01
5.034198125091764808e+01
5.034910448845395337e+01
5.035622474761943579e+01
5.036333243827806427e+01
5.037043181818897608e+01
5.037752647560325414e+01
5.038464678509674144e+01
5.039176894646217875e+01
5.039887635354118345e+01
5.040599351723322741e+01
5.041313522961660709e+01
5.042027182005779196e+01
5.042738325752463169e+01
5.043449438829868825e+01
5.044163153672486288e+01
5.044877512814379372e+01
5.045590336711084944e+01
5.046302554155224840e+01
5.047016500702397224e+01
5.047730672079026704e+01
5.048441370778047599e+01
5.049153533597472432e+01
5.049868238006949639e+01
5.050582010460050952e+01
5.051298050577418053e+01
5.052014543274056280e+01
5.052728729813657083e+01
5.053443288903018527e+01
5.054157886987857751e+01
5.054871489199165069e+01
5.055583699051963009e+01
5.056295969457825379e+01
5.057008546764773627e+01
5.057719528361555916e+01
5.058433035051411508e+01
5.059147575613328485e+01
5.059860863602589376e+01
5.060573437797385310e+01
5.061286195591186043e+01
5.062000141174476653e+01
5.062715760557854594e+01
5.063431003849144219e+01
5.064144977412968274e+01
5.064857293572480046e+01
5.065568201751746358e+01
5.066278905869836535e+01
5.066989775284879727e+01
5.067703082200451092e+01
5.068414676252193374e+01
5.069125577061770827e+01
5.069837403169624679e+01
5.070549776407924014e+01
5.071263001525280600e+01
5.071977003806087225e+01
5.072689564218278946e+01
5.073401059506029043e+01
5.074112903306274802e+01
5.074824416714820785e+01
5.075535530375489657e+01
5.076246124719093444e+01
5.076958186650472982e+01
5.077671798447401130e+01
5.078385016807791885e+01
5.079099462217723016e+01
5.079814660725346442e+01
5.080529985529318537e+01
5.081245157196276097e+01
5.081958691040476594e+01
5.082672953171311292e+01
5.083388090869181042e+01
5.084103408934608126e+01
5.084819737458390421e+01
5.085537218113204005e+01
5.086253344016981259e+01
5.086968087747634826e+01
5.087685741679234752e+01
5.088403271929809080e+01
5.089120896499669300e+01
5.089841335621171936e+01
5.090562605521030548e+01
5.091282406711814446e+01
5.092001642355693747e+01
5.092721448404433460e+01
5.093441250251962771e+01
5.094160559624199180e+01
5.094878196247282887e+01
5.095594814132758188e+01
5.096311838324684373e+01
5.097028061273095290e+01
5.097742377596310348e+01
5.098458954862829984e+01
5.099176221314534985e+01
5.099889551324052661e+01
5.100600973000528882e+01
5.101313847655242739e+01
5.102027435545164025e+01
5.102742555387028744e+01
5.103459684418278641e+01
5.104175719615656703e+01
5.104890927909075060e+01
5.105607299162404189e+01
5.106322048987577489e+01
5.107036307394642449e+01
5.107752647838201909e+01
5.108470798635126187e+01
5.109188435705991083e+01
5.109905263072806036e+01
5.110623751530311409e+01
5.111343373142278779e+01
5.112063072458231261e+01
5.112782354202155233e+01
5.113500663668540369e+01
5.114217192388641564e+01
5.114934408146480393e+01
5.115651776071143075e+01
5.116368813503618185e+01
5.117086265958496227e+01
5.117802110707034302e+01
5.118519005273041955e+01
5.119237953762127091e+01
5.119956763995529059e+01
5.120676160722619130e+01
5.121395598630298451e+01
5.122114916402127704e+01
5.122833300667655720e+01
5.123551047089806332e+01
5.124269432646816114e+01
5.124987351378872091e+01
5.125706493741585490e+01
5.126426218298868065e+01
5.127146681546192752e+01
5.127867547353652355e+01
5.128587023117125199e+01
5.129306018227551789e+01
5.130025521784288856e+01
5.130744675379234110e+01
5.131463990230578531e+01
5.132183316173756538e+01
5.132901643410040293e+01
5.133621184594255737e+01
5.134343327264480905e+01
5.135067175241341886e+01
5.135790997617621656e+01
5.136514416651777282e+01
5.137237285216299654e+01
5.137959422442174429e+01
5.138682214718651409e+01
5.139406637811651279e+01
5.140130911697349347e+01
5.140855080543350653e+01
5.141579367106048437e+01
5.142303674031332861e+01
5.143026863720820074e+01
5.143747705467605158e+01
5.144468923213849365e+01
5.145190903677867311e+01
5.145912348944743542e+01
5.146633300483495788e+01
5.147353489630538093e+01
5.148074824886773371e+01
5.148797292964994199e+01
5.149521792297804268e+01
5.150247270480756612e+01
5.150972443879736318e+01
5.151699161779643532e+01
5.152426422947225859e+01
5.153151647301402960e+01
5.153874933969952821e+01
5.154599320228578563e+01
5.155324263358540549e+01
5.156048919253988316e+01
5.156774600515880280e+01
5.157501747329665420e+01
5.158229530647494698e+01
5.158955635851026500e+01
5.159682593154436603e+01
5.160409408241708462e+01
5.161133932981464056e+01
5.161858061901013173e+01
5.162583129921289782e+01
5.163308829483128193e+01
5.164034608340586630e+01
5.164762904615404437e+01
5.165492504369267834e+01
5.166220252741320706e+01
5.166948792997964546e+01
5.167678267759166033e+01
5.168405541367800993e+01
5.169131690659018830e+01
5.169858377931844728e+01
5.170584022754556486e+01
5.171310811653100359e+01
5.172040698946301518e+01
5.172769833277538254e+01
5.173499318584370599e+01
5.174230599595558289e+01
5.174959664936467618e+01
5.175687879076196651e+01
5.176419344576235915e+01
5.177150367684220100e+01
5.177879612866095016e+01
5.178609147981617156e+01
5.179338425379911826e+01
5.180066136377386243e+01
5.180793974032043536e+01
5.181525415651405808e+01
5.182256404099183555e+01
5.182987024133537801e+01
5.183721039514623641e+01
5.184455688827226538e+01
5.185190850261103890e+01
5.185926916038744139e+01
5.186664322565724206e+01
5.187401812559184577e+01
5.188137299161471105e+01
5.188871883886341152e+01
5.189604891877052495e+01
5.190333737275561532e+01
5.191061762931367696e+01
5.191792869135225175e+01
5.192525360187896410e+01
5.193258507889179754e+01
5.193990626125174259e+01
5.194724101291593144e+01
5.195457118164897992e+01
5.196189569345438031e+01
5.196924342026662202e+01
5.197658519902224583e+01
5.198391256175674613e+01
5.199124166893259513e+01
5.199858508977481364e+01
5.200591650835577440e+01
5.201326118127909126e+01
5.202062698958559395e+01
5.202798342630215700e+01
5.203531978775590261e+01
5.204266431880319033e+01
5.204999312553044888e+01
5.205729608946732156e+01
5.206461955726879154e+01
5.207193441130414868e+01
5.207924477458750090e+01
5.208656665011979925e+01
5.209390420958906986e+01
5.210125652348526870e+01
5.210860084932913594e+01
5.211594841189206306e+01
5.212329072305805511e+01
5.213063318039734639e+01
5.213796445195035290e+01
5.214530037886958524e+01
5.215267340970858356e+01
5.216003889841200447e+01
5.216738733438555897e+01
5.217473508425266004e+01
5.218208658299368352e+01
5.218943146046897397e+01
5.219677198071708801e+01
5.220409447919098511e+01
5.221142026118275226e+01
5.221876968676122743e+01
5.222611792400107333e+01
5.223346458112997936e+01
5.224080211806686691e+01
5.224814413925872003e+01
5.225548676961206240e+01
5.226282010995092975e+01
5.227017187851466673e+01
5.227754306217786251e+01
5.228491915996292505e+01
5.229229710793084962e+01
5.229965944799177890e+01
5.230701280819634746e+01
5.231437849741227808e+01
5.232176910765297606e+01
5.232916574832226786e+01
5.233654367953942455e+01
5.234393742817462680e+01
5.235132489833142699e+01
5.235869926846565647e+01
5.236606098406524978e+01
5.237339124247575484e+01
5.238073284113212935e+01
5.238808118470720387e+01
5.239542145529205897e+01
5.240277566197732284e+01
5.241014105247889177e+01
5.241753136929259682e+01
5.242491861112083029e+01
5.243227071718975196e+01
5.243963409018054023e+01
5.244702674051818292e+01
5.245442626578382317e+01
5.246180404965807753e+01
5.246917213549831871e+01
5.247654539639380289e+01
5.248393172542737517e+01
5.249132936283571382e+01
5.249871537871968741e+01
5.250608646824538539e+01
5.251348322076600539e+01
5.252089050530039316e+01
5.252827988872617482e+01
5.253567056517549361e+01
5.254306127796004944e+01
5.255046084277723395e+01
5.255785782178572418e+01
5.256525109393299289e+01
5.257264594398110091e+01
5.258005238352548361e+01
5.258746475594038117e+01
5.259488431084827198e+01
5.260230747649050187e+01
5.260972063732828019e+01
5.261712008776317617e+01
5.262448546518005088e+01
5.263182077653639368e+01
5.263917000545162495e+01
5.264654442379513455e+01
5.265391261111088284e+01
5.266127922564761832e+01
5.266862750486744460e+01
5.267597802383160399e+01
5.268334022170078157e+01
5.269069507884378112e+01
5.269804448335050040e+01
5.270539995446687698e+01
5.271276669119608727e+01
5.272014522023042815e+01
5.272755427253918725e+01
5.273498233322793283e+01
5.274240588417627862e+01
5.274981185745657086e+01
5.275724232815846193e+01
5.276466464292820291e+01
5.277205154415904076e+01
5.277944341974666287e+01
5.278685752021674205e+01
5.279427429005513517e+01
5.280167145770488446e+01
5.280904253549064720e+01
5.281640646424042984e+01
5.282378764339713939e+01
5.283117733419495465e+01
5.283855524013340954e+01
5.284594248995738752e+01
5.285335080366282057e+01
5.286075168296991933e+01
5.286815154750480161e+01
5.287555162789247731e+01
5.288297488458518814e+01
5.289040725646704999e+01
5.289784749016627075e+01
5.290528831822437894e+01
5.291271574622801666e+01
5.292014937542213460e+01
5.292758006348233835e+01
5.293499521967598298e+01
5.294242151560193577e+01
5.294985970819561771e+01
5.295728995598863520e+01
5.296470427903994249e+01
5.297208961752379963e+01
5.297948804547161927e+01
5.298691031340454316e+01
5.299431018865875131e+01
5.300169280443218156e+01
5.300907942300926834e+01
5.301649957886930054e+01
5.302392852473827389e+01
5.303133850480249123e+01
5.303874032071413325e+01
5.304612797558467463e+01
5.305352685535554969e+01
5.306092426774009141e+01
5.306832645447084928e+01
5.307574419460454607e+01
5.308315331646557667e+01
5.309056445726435669e+01
5.309798030416410342e+01
5.310537898739961093e+01
5.311276696632645411e+01
5.312014810660020458e+01
5.312751241787957923e+01
5.313486601251689478e+01
5.314222261397918601e+01
5.314958935584839139e+01
5.315696127011484151e+01
5.316433494732275733e+01
5.317172451439694925e+01
5.317914305316292456e+01
5.318657380502231291e+01
5.319399921790071062e+01
5.320142096346408778e+01
5.320884848165945158e+01
5.321627827491454354e+01
5.322372302124302479e+01
5.323117268542547009e+01
5.323861982727715514e+01
5.324606427272903630e+01
5.325351275738287171e+01
5.326097250390435534e+01
5.326842411851334447e+01
5.327586182540567705e+01
5.328330693334621060e+01
5.329075867473997619e+01
5.329821873789371978e+01
5.330570176463361776e+01
5.331317502697331179e+01
5.332065448812391395e+01
5.332814112139906371e+01
5.333562042243414680e+01
5.334310065408205048e+01
5.335058047776170298e+01
5.335806395279982439e+01
5.336553671330067061e+01
5.337300642542590623e+01
5.338048494129819943e+01
5.338795490282379319e+01
5.339542546958827529e+01
5.340290209053537751e+01
5.341037740471542605e+01
5.341784751510470386e+01
5.342530723617271349e+01
5.343274634353440433e+01
5.344017267701703844e+01
5.344759708729868919e+01
5.345502564993289951e+01
5.346244754069932981e+01
5.346986935424813225e+01
5.347729124650482646e+01
5.348471215788127608e+01
5.349214344274775357e+01
5.349956940513796866e+01
5.350700509088939327e+01
5.351447217742435214e+01
5.352195244729505674e+01
5.352942810972504617e+01
5.353690891834859400e+01
5.354439666764424288e+01
5.355189242311818276e+01
5.355937416045372146e+01
5.356685098302729386e+01
5.357433202381192672e+01
5.358180189057513587e+01
5.358925936421432823e+01
5.359671369011688569e+01
5.360416005290329622e+01
5.361160800650312552e+01
5.361906259383048479e+01
5.362651674223470621e+01
5.363395705222271204e+01
5.364141010983620816e+01
5.364887946321154999e+01
5.365635292381465149e+01
5.366384246955941251e+01
5.367133703001179157e+01
5.367882529807013015e+01
5.368630263984414341e+01
5.369378611000883694e+01
5.370127082316231792e+01
5.370874428148218271e+01
5.371621371676801004e+01
5.372367736684356032e+01
5.373112926941315237e+01
5.373858788173863843e+01
5.374605024206264403e+01
5.375349100364543631e+01
5.376093294331380434e+01
5.376839004787365894e+01
5.377585258970036364e+01
5.378333447856499561e+01
5.379082250995893588e+01
5.379829193860620506e+01
5.380573997280482956e+01
5.381320050075980532e+01
5.382066506119141991e+01
5.382813760127169900e+01
5.383562861794667498e+01
5.384310940555931069e+01
5.385059064887728653e+01
5.385806838470065827e+01
5.386553982872864310e+01
5.387300669479613191e+01
5.388047403757241938e+01
5.388794031697405273e+01
5.389539420426221028e+01
5.390286770306160946e+01
5.391037455279906965e+01
5.391787102310839686e+01
5.392535897469159778e+01
5.393285412737320428e+01
5.394034488383073267e+01
5.394783583340116451e+01
5.395532413119620685e+01
5.396280179522342024e+01
5.397028190410985360e+01
5.397776237233085084e+01
5.398524413735857763e+01
5.399273477987798486e+01
5.400022488654246189e+01
5.400770255978667933e+01
5.401517998593534031e+01
5.402264770544265815e+01
5.403011248254425425e+01
5.403757484128266242e+01
5.404505981467757181e+01
5.405257653065264378e+01
5.406009315485557920e+01
5.406760853072196227e+01
5.407511526053676931e+01
5.408263554548280183e+01
5.409016005340716760e+01
5.409769040069870272e+01
5.410522293506748071e+01
5.411274286267875766e+01
5.412023815917265779e+01
5.412774010754965559e+01
5.413524924723121501e+01
5.414274725100231933e+01
5.415024132713224247e+01
5.415772452780362300e+01
5.416519704494287879e+01
5.417267179535860322e+01
5.418015250448597442e+01
5.418764333936181998e+01
5.419514089098041865e+01
5.420263794987011607e+01
5.421013016116052796e+01
5.421761141203476342e+01
5.422509298401707412e+01
5.423258439892362759e+01
5.424007454341431611e+01
5.424761241260837608e+01
5.425518067419377388e+01
5.426270263747905176e+01
5.427023273060016351e+01
5.427777456238718656e+01
5.428530044091238693e+01
5.429283902391702554e+01
5.430037379661359154e+01
5.430790427602731540e+01
5.431546425713072068e+01
5.432304442307303560e+01
5.433061538021759418e+01
5.433817291810099448e+01
5.434572947753411398e+01
5.435327912587757737e+01
5.436081004256054428e+01
5.436836899420425340e+01
5.437594749020501439e+01
5.438350395534222770e+01
5.439106782906285531e+01
5.439862131061208572e+01
5.440616809814525112e+01
5.441372948869861403e+01
5.442129145335378837e+01
5.442884560820152728e+01
5.443641920186080085e+01
5.444400495975799004e+01
5.445159110632332045e+01
5.445914886644990816e+01
5.446669524643192517e+01
5.447426272976017003e+01
5.448183243781407015e+01
5.448939457444075884e+01
5.449694127936351151e+01
5.450449196950349062e+01
5.451206223471192658e+01
5.451963309460505513e+01
5.452720301204707454e+01
5.453479036698816174e+01
5.454237219301699469e+01
5.454995615231364781e+01
5.455755121888894621e+01
5.456512724669577352e+01
5.457268947097474410e+01
5.458023899520775046e+01
5.458779423504859807e+01
5.459536336172740079e+01
5.460294195433761644e+01
5.461052999362237870e+01
5.461810527799099191e+01
5.462567774768996998e+01
5.463325051948702082e+01
5.464082740967497642e+01
5.464839938204958258e+01
5.465598869175656205e+01
5.466357935704952098e+01
5.467116031201747006e+01
5.467876236693074787e+01
5.468635271884917159e+01
5.469394433906513342e+01
5.470154787316550227e+01
5.470914384963079868e+01
5.471675810698291542e+01
5.472438650325673137e+01
5.473200479856274825e+01
5.473963579777339561e+01
5.474729153458937958e+01
5.475496256751540614e+01
5.476263445783393280e+01
5.477030387515066678e+01
5.477796254887331884e+01
5.478561484284008287e+01
5.479326076643338439e+01
5.480089274227802321e+01
5.480852870943956390e+01
5.481616623364678986e+01
5.482380285261802300e+01
5.483143172173137714e+01
5.483907500790394351e+01
5.484671609161657102e+01
5.485435347568294873e+01
5.486201209879276774e+01
5.486965885075967719e+01
5.487730622100961142e+01
5.488495608635292200e+01
5.489260475788923088e+01
5.490025460604618956e+01
5.490790630432040587e+01
5.491557421868215982e+01
5.492322867236660500e+01
5.493087520917792688e+01
5.493853065014878467e+01
5.494619111381314269e+01
5.495384980146423715e+01
5.496152797839671678e+01
5.496918543556130032e+01
5.497682323174689145e+01
5.498447380134994944e+01
5.499212806054707414e+01
5.499979761911912135e+01
5.500747734644609466e+01
5.501516869274909993e+01
5.502285258618075403e+01
5.503053446627782108e+01
5.503820506018985270e+01
5.504586641933516944e+01
5.505352116761052628e+01
5.506118849857089259e+01
5.506884757047900081e+01
5.507647940173785628e+01
5.508410880828532186e+01
5.509173342837431164e+01
5.509935281978131627e+01
5.510695467540978854e+01
5.511454759279666149e+01
5.512213437986988396e+01
5.512972983384490533e+01
5.513734152266891897e+01
5.514496588172351466e+01
5.515259347636810361e+01
5.516021642404138703e+01
5.516783546092698742e+01
5.517545167119570237e+01
5.518307974059175791e+01
5.519070319023648352e+01
5.519831758900846808e+01
5.520594742522669662e+01
5.521360798937855208e+01
5.522127692670197519e+01
5.522893325481866356e+01
5.523658053215678621e+01
5.524423590936530104e+01
5.525189679941696852e+01
5.525954171105837531e+01
5.526719081035877679e+01
5.527484562221518871e+01
5.528250722545436702e+01
5.529013723382082901e+01
5.529774691694691313e+01
5.530537890886402153e+01
5.531300515689865449e+01
5.532062422981685046e+01
5.532823922999308053e+01
5.533586794724651270e+01
5.534350652315597330e+01
5.535112270443006111e+01
5.535872893617741397e+01
5.536635065914025233e+01
5.537398768204204202e+01
5.538161383888288469e+01
5.538921810251326150e+01
5.539684313094598878e+01
5.540447002762634554e+01
5.541208251212555069e+01
5.541971390810498121e+01
5.542734394652902807e+01
5.543497242342443343e+01
5.544260675444430575e+01
5.545023120243034498e+01
5.545784866414163616e+01
5.546547054041923275e+01
5.547310037053262022e+01
5.548072516668018750e+01
5.548835646292520352e+01
5.549598487522604273e+01
5.550360284314624693e+01
5.551123583118278759e+01
5.551886415123838248e+01
5.552649766606734261e+01
5.553413509467369380e+01
5.554176851514483815e+01
5.554938386703801712e+01
5.555698200219232064e+01
5.556459221263325787e+01
5.557221356315616845e+01
5.557981841889910157e+01
5.558743000620450658e+01
5.559505447466204231e+01
5.560265888484907748e+01
5.561026081479272420e+01
5.561787878277905861e+01
5.562552156755703692e+01
5.563316631129679024e+01
5.564081136416336903e+01
5.564843990027739551e+01
5.565604933932605292e+01
5.566366682313698533e+01
5.567130769649762101e+01
5.567894181398757780e+01
5.568657204405609917e+01
5.569421491504461841e+01
5.570185271608106348e+01
5.570950036002761152e+01
5.571713111193807322e+01
5.572476087190302962e+01
5.573240993335244298e+01
5.574007538615339996e+01
5.574776844028576761e+01
5.575545844642739013e+01
5.576313856517784018e+01
5.577079653072639331e+01
5.577846371416284654e+01
5.578613143643691785e+01
5.579376412391520290e+01
5.580139306817616784e+01
5.580902444120089001e+01
5.581665301004154145e+01
5.582429469703728842e+01
5.583193547858990513e+01
5.583956098791147582e+01
5.584719913275706915e+01
5.585486975597893888e+01
5.586253807882697231e+01
5.587018094752360753e+01
5.587783763113891666e+01
5.588548664456544657e+01
5.589312526958529759e+01
5.590078409187719188e+01
5.590845249825509455e+01
5.591612371039977347e+01
5.592378268693258292e+01
5.593143821582445696e+01
5.593908964371151171e+01
5.594674567437535728e+01
5.595440634101421296e+01
5.596206194845645854e+01
5.596974235981915058e+01
5.597742270748435089e+01
5.598511080691742592e+01
5.599281340599711854e+01
5.600050217487722648e+01
5.600820393715019208e+01
5.601591719419104720e+01
5.602362789812826094e+01
5.603132814136384354e+01
5.603901184024697812e+01
5.604669121266975651e+01
5.605436616651206094e+01
5.606204273214243727e+01
5.606972752894328949e+01
5.607741184921861333e+01
5.608509393593188008e+01
5.609278152413995144e+01
5.610048611858078260e+01
5.610817777637038262e+01
5.611584508020118989e+01
5.612352526438699130e+01
5.613120854360013112e+01
5.613889796803650256e+01
5.614660942234567642e+01
5.615433165449223907e+01
5.616204557718389623e+01
5.616974345880277042e+01
5.617742787008373284e+01
5.618512429920198059e+01
5.619283424394574666e+01
5.620052183762277309e+01
5.620820900972617551e+01
5.621589550213676745e+01
5.622357802243841718e+01
5.623126192696038572e+01
5.623893005187474614e+01
5.624659146935058374e+01
5.625426368886763839e+01
5.626195167513381534e+01
5.626963586590771627e+01
5.627732016097291279e+01
5.628501654552466249e+01
5.629270850661576020e+01
5.630039956048538841e+01
5.630811378805052669e+01
5.631583238222209786e+01
5.632355809638060151e+01
5.633128632678089787e+01
5.633900449564469426e+01
5.634669805049855995e+01
5.635439533848721538e+01
5.636212921098373840e+01
5.636985978648984741e+01
5.637758287067402563e+01
5.638533034558130197e+01
5.639309006646099931e+01
5.640083831556752614e+01
5.640859691337216475e+01
5.641634405859843326e+01
5.642407648096316564e+01
5.643181766570678093e+01
5.643959048249422494e+01
5.644738439733575319e+01
5.645516707668883782e+01
5.646293684284412251e+01
5.647071270638812024e+01
5.647850389116522507e+01
5.648629187913103067e+01
5.649406242288445412e+01
5.650183610745835239e+01
5.650963195553674012e+01
5.651742866455411729e+01
5.652523039649416603e+01
5.653304951709328208e+01
5.654086648365798595e+01
5.654866736998100407e+01
5.655646100955701172e+01
5.656426748639906776e+01
5.657209247955805154e+01
5.657992017612305347e+01
5.658774135864724286e+01
5.659556638687937635e+01
5.660339971220343358e+01
5.661121384091571684e+01
5.661901694167798382e+01
5.662684398851214240e+01
5.663466888476516203e+01
5.664248325368311043e+01
5.665031158582741000e+01
5.665814262640926557e+01
5.666598362255511034e+01
5.667385178240701293e+01
5.668173090301660721e+01
5.668961008315666561e+01
5.669747454092670580e+01
5.670533397817438725e+01
5.671320985698340422e+01
5.672106299021502451e+01
5.672889610616839917e+01
5.673674007371192118e+01
5.674459264481663467e+01
5.675245181519094473e+01
5.676030260759341672e+01
5.676815852696726239e+01
5.677603455098887508e+01
5.678392698833028618e+01
5.679183868938491031e+01
5.679974724154249799e+01
5.680762441963078402e+01
5.681549662613101503e+01
5.682338554670341324e+01
5.683129212416302778e+01
5.683919971527306103e+01
5.684708657869967396e+01
5.685496905497764430e+01
5.686285667409142519e+01
5.687072885277394363e+01
5.687859326363334134e+01
5.688648169344726568e+01
5.689434859800638833e+01
5.690221280119970970e+01
5.691008735705412391e+01
5.691795632491366064e+01
5.692582958571418317e+01
5.693370570632777117e+01
5.694159754730726064e+01
5.694947353238600840e+01
5.695734229208120780e+01
5.696522728844796291e+01
5.697311998207523942e+01
5.698101300063486008e+01
5.698890399384870875e+01
5.699681065455784079e+01
5.700470895653914738e+01
5.701258758457729670e+01
5.702047352802512847e+01
5.702835707004063437e+01
5.703623221640896901e+01
5.704411273308858910e+01
5.705199782779652651e+01
5.705990926218953518e+01
5.706785633169231176e+01
5.707580018607531258e+01
5.708371889490736351e+01
5.709164987351825715e+01
5.709958204826717321e+01
5.710750138190413594e+01
5.711541720597738703e+01
5.712332743442441085e+01
5.713124895203135623e+01
5.713917432239470173e+01
5.714709655699018498e+01
5.715502687310006280e+01
5.716297581227898661e+01
5.717093115074689536e+01
5.717888920896539418e+01
5.718685072482053044e+01
5.719480217523613419e+01
5.720274769436349516e+01
5.721071335741442709e+01
5.721868474742030486e+01
5.722662878817195065e+01
5.723456732302393135e+01
5.724251372072176736e+01
5.725045528340606893e+01
5.725841611307505019e+01
5.726636829855880961e+01
5.727429722120122335e+01
5.728221668797819888e+01
5.729012553356477611e+01
5.729805359707019363e+01
5.730598160327474488e+01
5.731389235991591846e+01
5.732181066296753613e+01
5.732973986516172715e+01
5.733766020903566840e+01
5.734558321258158742e+01
5.735352017798864210e+01
5.736144499252042550e+01
5.736937343395253208e+01
5.737731639603824618e+01
5.738526481698546888e+01
5.739321468767908385e+01
5.740114733269878400e+01
5.740908110346725834e+01
5.741702020022888320e+01
5.742495259691256138e+01
5.743288211103124041e+01
5.744080120412816370e+01
5.744873890792521820e+01
5.745671124361801674e+01
5.746468675672203119e+01
5.747263256473632964e+01
5.748056501272461816e+01
5.748851852912957838e+01
5.749649226453878015e+01
5.750445720877233668e+01
5.751241687810444603e+01
5.752037886618879980e+01
5.752836335040455396e+01
5.753636759062094086e+01
5.754434961726219200e+01
5.755231872125139603e+01
5.756029995460538373e+01
5.756827710200468573e+01
5.757626120914608947e+01
5.758427893802472397e+01
5.759229542663732815e+01
5.760031468681130207e+01
5.760833135084575929e+01
5.761633201556774253e+01
5.762433312947203490e+01
5.763234643610730501e+01
5.764036143668018752e+01
5.764836343701438182e+01
5.765638854960279502e+01
5.766441595336328874e+01
5.767243865626462451e+01
5.768048226146812141e+01
5.768852846986208505e+01
5.769657661387501690e+01
5.770461647555808327e+01
5.771264132154686166e+01
5.772065147567847276e+01
5.772864731038219333e+01
5.773663576935440034e+01
5.774464909868351725e+01
5.775267722677782700e+01
5.776070865278277466e+01
5.776873776942073846e+01
5.777675282422789138e+01
5.778478783912321859e+01
5.779281521954771250e+01
5.780083372018609822e+01
5.780887443520732205e+01
5.781692209907163971e+01
5.782496899073357355e+01
5.783301363942391760e+01
5.784104291580518264e+01
5.784907353954415754e+01
5.785710797651530868e+01
5.786514398164111128e+01
5.787319316076613518e+01
5.788124823088165982e+01
5.788930041482581146e+01
5.789732781671510509e+01
5.790534259883355617e+01
5.791336573641146401e+01
5.792140405425247707e+01
5.792942718713432271e+01
5.793743433378192975e+01
5.794547153168849718e+01
5.795351569222256671e+01
5.796154190485856361e+01
5.796957509144471032e+01
5.797760816357414626e+01
5.798562405187251301e+01
5.799366113521320187e+01
5.800169553657349297e+01
5.800973635539359208e+01
5.801778673095957828e+01
5.802580575539548846e+01
5.803383171383714512e+01
5.804189346593283005e+01
5.804996273652448480e+01
5.805801245116195020e+01
5.806607069852469749e+01
5.807411905180524769e+01
5.808215634941515759e+01
5.809021562309312969e+01
5.809824819382846783e+01
5.810626546590619768e+01
5.811430608148579324e+01
5.812235213158643177e+01
5.813041077097027909e+01
5.813846531277498997e+01
5.814652827998325080e+01
5.815461595620681123e+01
5.816269268953227112e+01
5.817076306172609179e+01
5.817884536870142398e+01
5.818690490462285680e+01
5.819496011307786176e+01
5.820304534429167376e+01
5.821113852136095801e+01
5.821922924469204474e+01
5.822731701281653471e+01
5.823540119343672927e+01
5.824347421805951797e+01
5.825154114734612421e+01
5.825961080954257199e+01
5.826768182229043447e+01
5.827574984531896263e+01
5.828382413434007248e+01
5.829191532165468459e+01
5.830000385303885935e+01
5.830809264803124847e+01
5.831617955562767719e+01
5.832427180203431050e+01
5.833239254462834822e+01
5.834052277508366302e+01
5.834865117577398053e+01
5.835675977673886905e+01
5.836486062082384763e+01
5.837296080534299847e+01
5.838104245531153680e+01
5.838911933476606464e+01
5.839719132147362757e+01
5.840525211358873747e+01
5.841331070337774634e+01
5.842138916661853898e+01
5.842946490541518045e+01
5.843750125979013887e+01
5.844552840831297402e+01
5.845355906233021415e+01
5.846158414629347533e+01
5.846963511158600113e+01
5.847766821195727971e+01
5.848566792322163366e+01
5.849367775675786874e+01
5.850169487333873519e+01
5.850972932974214302e+01
5.851776497164883750e+01
5.852579559474967397e+01
5.853384314519864517e+01
5.854191237973484618e+01
5.854999181302610367e+01
5.855806832579752097e+01
5.856613298073633445e+01
5.857420744917287436e+01
5.858230854221152839e+01
5.859041016632919252e+01
5.859850618103691033e+01
5.860661047404656188e+01
5.861474036784277786e+01
5.862287252737469601e+01
5.863098408288149699e+01
5.863907843104594519e+01
5.864717073656464663e+01
5.865527887445696109e+01
5.866337996649745889e+01
5.867146171734755455e+01
5.867954324705553404e+01
5.868763296292551956e+01
5.869573522429082146e+01
5.870385746145212380e+01
5.871198096814315193e+01
5.872011585295351210e+01
5.872826298826899460e+01
5.873638976433574754e+01
5.874452611749409670e+01
5.875268431363151933e+01
5.876084672167564094e+01
5.876897696209123723e+01
5.877708961925814890e+01
5.878523551017106996e+01
5.879338920790624456e+01
5.880155484726956416e+01
5.880973439886749787e+01
5.881790617659620324e+01
5.882606545263031705e+01
5.883422720640765391e+01
5.884239887536772784e+01
5.885057267814769943e+01
5.885872414347379333e+01
5.886684843946083845e+01
5.887495236747583505e+01
5.888303337109287838e+01
5.889113073227706252e+01
5.889924567575334891e+01
5.890738180515862155e+01
5.891555217421633017e+01
5.892372001995959607e+01
5.893188920153403387e+01
5.894005167414547941e+01
5.894820519099811662e+01
5.895637317110439568e+01
5.896454061690075577e+01
5.897272372009393848e+01
5.898089661654037030e+01
5.898905344387465277e+01
5.899721486059681297e+01
5.900538112856824569e+01
5.901355781072434326e+01
5.902171282757869619e+01
5.902983894480866667e+01
5.903797003019160883e+01
5.904611296124155473e+01
5.905425700602968675e+01
5.906242136911885865e+01
5.907059163107420119e+01
5.907875303669808176e+01
5.908689136736730063e+01
5.909499726779650075e+01
5.910310919205878832e+01
5.911124650779374434e+01
5.911940203842397779e+01
5.912755919074633937e+01
5.913571668528427949e+01
5.914386056585154705e+01
5.915197412204873473e+01
5.916005753346989593e+01
5.916814041105345012e+01
5.917624870595222575e+01
5.918437638598287265e+01
5.919250682583037815e+01
5.920061862469855640e+01
5.920876149892865214e+01
5.921692680897341887e+01
5.922508975997830305e+01
5.923326203668955969e+01
5.924141841607579551e+01
5.924956538538778972e+01
5.925772885128138512e+01
5.926590659664717009e+01
5.927407346415373013e+01
5.928224220122710619e+01
5.929042953424176687e+01
5.929859976599074400e+01
5.930677156972004127e+01
5.931496168125757151e+01
5.932312340686843299e+01
5.933125330339284176e+01
5.933938566257289438e+01
5.934752703980773703e+01
5.935569343290986666e+01
5.936389225021767402e+01
5.937208998718696051e+01
5.938028746460286555e+01
5.938849411520991595e+01
5.939670697107757036e+01
5.940490555019128038e+01
5.941309669285575978e+01
5.942129748019452506e+01
5.942949567963056268e+01
5.943770070170275233e+01
5.944593043899751450e+01
5.945414623198436033e+01
5.946234706246652024e+01
5.947056657519057410e+01
5.947878469935498913e+01
5.948699284737990922e+01
5.949519258903605845e+01
5.950340679719736414e+01
5.951162721561932756e+01
5.951984531186396055e+01
5.952807705592432796e+01
5.953629674275121175e+01
5.954451619948884655e+01
5.955272215362749932e+01
5.956090412535201040e+01
5.956909558024927520e+01
5.957728021633982962e+01
5.958544322239491464e+01
5.959361035757751068e+01
5.960178092341048028e+01
5.960993819559116247e+01
5.961807667864145088e+01
5.962621958121263788e+01
5.963437671348739144e+01
5.964253961092702383e+01
5.965069770839345153e+01
5.965888168255880686e+01
5.966713413688643897e+01
5.967539837359969113e+01
5.968364247967174663e+01
5.969187559707494017e+01
5.970010250470340196e+01
5.970833776299914319e+01
5.971657692684743068e+01
5.972484261845054476e+01
5.973314341833822283e+01
5.974143957028481111e+01
5.974971668457867224e+01
5.975797720909393718e+01
5.976626092299928672e+01
5.977456406532060385e+01
5.978286889710766161e+01
5.979117627674681756e+01
5.979947945918239327e+01
5.980778815680705662e+01
5.981608517485044985e+01
5.982435452904935858e+01
5.983261148940635366e+01
5.984087527730272171e+01
5.984914355121927798e+01
5.985741703994641938e+01
5.986567847798445996e+01
5.987391771985930689e+01
5.988215333837140264e+01
5.989038213796151666e+01
5.989862840895926155e+01
5.990687946033209244e+01
5.991512550653061453e+01
5.992339253835667989e+01
5.993168505606434593e+01
5.993998912798238621e+01
5.994828741513914139e+01
5.995660320535922949e+01
5.996491953091954485e+01
5.997321262415898957e+01
5.998150977676763773e+01
5.998979460442368605e+01
5.999804284983452618e+01
6.000628890802887838e+01
6.001455177059262525e+01
6.002280402698177397e+01
6.003105537195327912e+01
6.003933858969566018e+01
6.004762575823938420e+01
6.005590335511003275e+01
6.006417973598085069e+01
6.007243526526762878e+01
6.008069195375062321e+01
6.008896002143774950e+01
6.009722634679744857e+01
6.010549739304039463e+01
6.011377398428262353e+01
6.012205961000606891e+01
6.013033637061298009e+01
6.013861436255427151e+01
6.014689918493421317e+01
6.015517594888990516e+01
6.016347781975049003e+01
6.017180542895960116e+01
6.018010948717796538e+01
6.018839089369947715e+01
6.019667537950682856e+01
6.020497502812175838e+01
6.021326714455492635e+01
6.022155193758737113e+01
6.022987068798467902e+01
6.023817087646477830e+01
6.024643561344143450e+01
6.025470148225304712e+01
6.026296824557060461e+01
6.027122358195988738e+01
6.027946798162097508e+01
6.028771720434294679e+01
6.029597229075822895e+01
6.030424411564051468e+01
6.031256117005274575e+01
6.032088450187811191e+01
6.032916735105072092e+01
6.033746042230012563e+01
6.034572377437199009e+01
6.035396778285817021e+01
6.036224175561823557e+01
6.037054643287407885e+01
6.037885464721090045e+01
6.038714946733880851e+01
6.039546162008734598e+01
6.040377575505126373e+01
6.041205627668974643e+01
6.042031845402389933e+01
6.042863623867227574e+01
6.043698968930466719e+01
6.044535693930932041e+01
6.045373082228090311e+01
6.046208399213883666e+01
6.047042814369083885e+01
6.047877274465933795e+01
6.048712306456744869e+01
6.049545669248520596e+01
6.050379815053138088e+01
6.051213079902861836e+01
6.052045644362157617e+01
6.052880448424065207e+01
6.053713406236975914e+01
6.054545690392794199e+01
6.055378801052626159e+01
6.056213074671305208e+01
6.057049070534385038e+01
6.057884342244202003e+01
6.058718493746513900e+01
6.059552348651286025e+01
6.060385203381936492e+01
6.061220317535030233e+01
6.062057602899337638e+01
6.062892276195945129e+01
6.063724029784336977e+01
6.064553237724275903e+01
6.065381536424527553e+01
6.066212469542422525e+01
6.067042821794063201e+01
6.067872010363242907e+01
6.068704930116473406e+01
6.069539015423355011e+01
6.070371215072314897e+01
6.071202897716635505e+01
6.072034015835696152e+01
6.072865475973232208e+01
6.073698123215181255e+01
6.074530887090957521e+01
6.075362154725164743e+01
6.076193811885332963e+01
6.077028865891693243e+01
6.077866420200670916e+01
6.078701466472993076e+01
6.079533939932236564e+01
6.080366874805064015e+01
6.081199739582550023e+01
6.082033640309416000e+01
6.082868794067348261e+01
6.083703305537102324e+01
6.084537371813068063e+01
6.085373202428722550e+01
6.086210010944691362e+01
6.087046218945089038e+01
6.087883324371137661e+01
6.088720811115322817e+01
6.089558480510180516e+01
6.090397346657221789e+01
6.091236399325600814e+01
6.092074748702397358e+01
6.092912557041201183e+01
6.093748407813125567e+01
6.094583204707389967e+01
6.095420163305139027e+01
6.096257594617968323e+01
6.097093209607253783e+01
6.097928130562134896e+01
6.098765304894487826e+01
6.099601379014832503e+01
6.100434023870277400e+01
6.101268224301106358e+01
6.102104205591398767e+01
6.102940493329478500e+01
6.103779124060440608e+01
6.104617327289078332e+01
6.105454919382293610e+01
6.106294264572471775e+01
6.107134723712030677e+01
6.107975118094697109e+01
6.108813506518632153e+01
6.109649997092300566e+01
6.110488482863076598e+01
6.111330009162924881e+01
6.112172116611434092e+01
6.113014115779257907e+01
6.113857160994167117e+01
6.114702394073724889e+01
6.115544714703530360e+01
6.116387002908674475e+01
6.117232043935099739e+01
6.118073323896633298e+01
6.118913674537196101e+01
6.119756055407360407e+01
6.120597701884048547e+01
6.121437927571270876e+01
6.122279291829998726e+01
6.123122481404868012e+01
6.123963052167848531e+01
6.124802350737783030e+01
6.125644998379294748e+01
6.126488539137130118e+01
6.127331833538307393e+01
6.128178213014811604e+01
6.129024646913286034e+01
6.129869794550050699e+01
6.130716777824708430e+01
6.131563719004365254e+01
6.132408120154553188e+01
6.133251784256408712e+01
6.134095726325482190e+01
6.134939583773260097e+01
6.135784108297966100e+01
6.136627787458049710e+01
6.137470449017533269e+01
6.138314471882966217e+01
6.139158024075968001e+01
6.140001368868195186e+01
6.140844830685608002e+01
6.141687404270659556e+01
6.142531047957515966e+01
6.143376686624858252e+01
6.144223389220093878e+01
6.145069052276990362e+01
6.145915558125899025e+01
6.146763957709479342e+01
6.147611346574520752e+01
6.148456342871405411e+01
6.149300496267805016e+01
6.150145372231295937e+01
6.150991942571937443e+01
6.151838881487675792e+01
6.152685409656761806e+01
6.153533693666961568e+01
6.154382271861330622e+01
6.155231921972916354e+01
6.156084741372718128e+01
6.156937445634451933e+01
6.157789715503574968e+01
6.158640212742925968e+01
6.159486779218224939e+01
6.160331539280007007e+01
6.161176985216111746e+01
6.162024300329841253e+01
6.162872473285715813e+01
6.163720411051211556e+01
6.164568114744439953e+01
6.165415279865571563e+01
6.166262242491652046e+01
6.167109951272416168e+01
6.167957854811362495e+01
6.168805204415996712e+01
6.169654528648253233e+01
6.170504392502752466e+01
6.171354106915770643e+01
6.172205264833101523e+01
6.173056456746485310e+01
6.173906114505951592e+01
6.174753925766136575e+01
6.175604392342519589e+01
6.176454455763281715e+01
6.177304380442084408e+01
6.178155475680514996e+01
6.179005568546440941e+01
6.179855906262886123e+01
6.180705833745779643e+01
6.181554876884609229e+01
6.182401900665745842e+01
6.183248156311089616e+01
6.184094869457185695e+01
6.184942000693839503e+01
6.185789538751630090e+01
6.186638597473476864e+01
6.187488965347323244e+01
6.188340251612644494e+01
6.189190705972279716e+01
6.190040555353139951e+01
6.190892221190853206e+01
6.191745354857322781e+01
6.192600606364246829e+01
6.193456644459568139e+01
6.194310863881712237e+01
6.195163294044925806e+01
6.196016193641190029e+01
6.196869164022222520e+01
6.197723613571379531e+01
6.198579740776759195e+01
6.199433705146964968e+01
6.200285400573967820e+01
6.201135357566677442e+01
6.201986633636005308e+01
6.202839608593595244e+01
6.203691792198091548e+01
6.204542182639116277e+01
6.205391966668351955e+01
6.206243782704635947e+01
6.207098052402761823e+01
6.207953503289696329e+01
6.208808484595345334e+01
6.209664402778638959e+01
6.210521934653819898e+01
6.211379876292357949e+01
6.212237248008378288e+01
6.213092649366544862e+01
6.213947292556418489e+01
6.214803244684374306e+01
6.215658306272930389e+01
6.216512225539465675e+01
6.217365978754176581e+01
6.218219019695205674e+01
6.219072548597077343e+01
6.219926431970857550e+01
6.220780582949020499e+01
6.221637586050390212e+01
6.222495419200802047e+01
6.223352423146416612e+01
6.224209830711100011e+01
6.225065995164784738e+01
6.225921952645351354e+01
6.226778151608984047e+01
6.227635438406473156e+01
6.228495764521605338e+01
6.229355682382234960e+01
6.230215884733729581e+01
6.231077128607525140e+01
6.231935044101356880e+01
6.232793567059952977e+01
6.233653033759293294e+01
6.234511394324049860e+01
6.235370974890980733e+01
6.236231878211481927e+01
6.237091606978581382e+01
6.237949043188955045e+01
6.238806288667673527e+01
6.239664129225755573e+01
6.240519818925015016e+01
6.241373807283793695e+01
6.242228947723432242e+01
6.243085658233777480e+01
6.243945676023561475e+01
6.244805301380286977e+01
6.245665783913874236e+01
6.246529890476625013e+01
6.247393425193035910e+01
6.248256720099413997e+01
6.249120011554644805e+01
6.249980639717139042e+01
6.250841065321859702e+01
6.251702167332024374e+01
6.252565202569660130e+01
6.253431589196971885e+01
6.254295171712767853e+01
6.255158543328450804e+01
6.256022492684388681e+01
6.256883549587509918e+01
6.257745241048862539e+01
6.258606712365712355e+01
6.259470996944143906e+01
6.260338533331331945e+01
6.261205598303869380e+01
6.262072514334648332e+01
6.262937618555540098e+01
6.263803225716337408e+01
6.264671882091840871e+01
6.265540559373481244e+01
6.266408364396090036e+01
6.267276559690807858e+01
6.268145714079363273e+01
6.269018164405498794e+01
6.269889905792531692e+01
6.270757275724591295e+01
6.271622880663267807e+01
6.272489501487329733e+01
6.273358559822526104e+01
6.274227580390589765e+01
6.275097251737428650e+01
6.275967582636492637e+01
6.276836573353626392e+01
6.277706701087947749e+01
6.278576246825247864e+01
6.279445850203698853e+01
6.280317601355201163e+01
6.281187299093127052e+01
6.282057287104360910e+01
6.282928354684523953e+01
6.283799831631205990e+01
6.284671452580784745e+01
6.285539618964414643e+01
6.286409111241453473e+01
6.287282015343349428e+01
6.288154649860282319e+01
6.289029372256251094e+01
6.289907058263935369e+01
6.290786310048139995e+01
6.291666535071563260e+01
6.292548150849860633e+01
6.293431118441507266e+01
6.294311317871362377e+01
6.295190246415265278e+01
6.296070823144480499e+01
6.296951382830989985e+01
6.297831273012874931e+01
6.298710225795384332e+01
6.299587877409550174e+01
6.300466853922310406e+01
6.301348156795510391e+01
6.302230710329734364e+01
6.303111242098652411e+01
6.303989844490399008e+01
6.304870917630854876e+01
6.305752999388208480e+01
6.306632940398565523e+01
6.307509727948204414e+01
6.308387929496323210e+01
6.309270591180007415e+01
6.310153968026303772e+01
6.311036606405593830e+01
6.311916914789149047e+01
6.312795402906440501e+01
6.313678935979082496e+01
6.314565610121496064e+01
6.315451703176572806e+01
6.316338179243722806e+01
6.317222284812245903e+01
6.318106622340851430e+01
6.318991112718779135e+01
6.319875506496689610e+01
6.320761769580280998e+01
6.321648477290917612e+01
6.322534293875932576e+01
6.323419255245510584e+01
6.324305995314543338e+01
6.325193178948106265e+01
6.326078071746456288e+01
6.326962671685506479e+01
6.327849590469534746e+01
6.328737117686933544e+01
6.329623599413907442e+01
6.330509960521364832e+01
6.331396785405796379e+01
6.332284750462454781e+01
6.333175277776155099e+01
6.334066405956168211e+01
6.334954297999842510e+01
6.335841192241523601e+01
6.336728635552032074e+01
6.337613462999512848e+01
6.338499613377523190e+01
6.339389454190805395e+01
6.340280188476835832e+01
6.341173662338812989e+01
6.342070282015794902e+01
6.342965084365305017e+01
6.343858656339455138e+01
6.344755335595273493e+01
6.345652558514105124e+01
6.346550225987445515e+01
6.347449088713002396e+01
6.348346361690590811e+01
6.349240841359969778e+01
6.350131291684012069e+01
6.351022071473352071e+01
6.351914300348354203e+01
6.352806753291713449e+01
6.353701722285592268e+01
6.354595412007660116e+01
6.355488340564952665e+01
6.356380903459338327e+01
6.357271634641214320e+01
6.358162632341991838e+01
6.359052478014456256e+01
6.359943257370971281e+01
6.360834884454724403e+01
6.361724421248924699e+01
6.362613984068265438e+01
6.363504461171175564e+01
6.364396646449520034e+01
6.365289641026114253e+01
6.366179560752706834e+01
6.367068481237189559e+01
6.367958476191848405e+01
6.368852128482793518e+01
6.369748636144414888e+01
6.370642757163470549e+01
6.371536433584072512e+01
6.372430373889362443e+01
6.373323673062653683e+01
6.374215627548840502e+01
6.375105894737651369e+01
6.375996746035060170e+01
6.376889353591804621e+01
6.377779576026271258e+01
6.378667743898254372e+01
6.379558034510038311e+01
6.380448879802121809e+01
6.381340260594853220e+01
6.382232476002918276e+01
6.383124850693999974e+01
6.384016042372596189e+01
6.384907800168773662e+01
6.385800492404210615e+01
6.386691518812778412e+01
6.387582410300252178e+01
6.388475753400880564e+01
6.389370528782021097e+01
6.390264023261541126e+01
6.391156936892153340e+01
6.392052392535890704e+01
6.392950078782598666e+01
6.393848035317508050e+01
6.394745346242542183e+01
6.395640924155144802e+01
6.396534416896922437e+01
6.397429650732243545e+01
6.398327534510109871e+01
6.399225554532979743e+01
6.400124773136457179e+01
6.401025064251464869e+01
6.401924154199791417e+01
6.402821043785070287e+01
6.403717701076965341e+01
6.404614006563870987e+01
6.405507979981967992e+01
6.406402056487986840e+01
6.407298403627035555e+01
6.408195419736765075e+01
6.409093690486338346e+01
6.409993599916823825e+01
6.410893231292131134e+01
6.411792629163940660e+01
6.412694291947529734e+01
6.413598628487648057e+01
6.414501729264898700e+01
6.415404571812248946e+01
6.416310879746373530e+01
6.417215103260051023e+01
6.418116905399318739e+01
6.419018414839271713e+01
6.419917040920886109e+01
6.420815733782579571e+01
6.421717666312379436e+01
6.422622394967571324e+01
6.423527087599755703e+01
6.424428282606193363e+01
6.425327961927278864e+01
6.426228822043032096e+01
6.427129997958485319e+01
6.428031472970509697e+01
6.428932606988348653e+01
6.429832029622801315e+01
6.430730796920776982e+01
6.431631942122317014e+01
6.432535334759427315e+01
6.433438671585926727e+01
6.434344022909670002e+01
6.435252061224905162e+01
6.436158493290625415e+01
6.437063718576736449e+01
6.437968023597697709e+01
6.438869849926589950e+01
6.439773552639961451e+01
6.440680590760202051e+01
6.441585450387353262e+01
6.442488586670833683e+01
6.443392744819902873e+01
6.444295850326457753e+01
6.445200576101764511e+01
6.446107821850389996e+01
6.447011959206567155e+01
6.447915205336504130e+01
6.448820441002165182e+01
6.449723801049887584e+01
6.450627586432716498e+01
6.451534510856117777e+01
6.452442123955862030e+01
6.453349107110507532e+01
6.454255912499773729e+01
6.455164543144998390e+01
6.456073986448618029e+01
6.456983320376748736e+01
6.457891243415568283e+01
6.458796804650324930e+01
6.459702232308771386e+01
6.460607774714205220e+01
6.461513571649909693e+01
6.462420751691081477e+01
6.463327649512910966e+01
6.464235022548405141e+01
6.465146436843319577e+01
6.466058782283296580e+01
6.466967703235278009e+01
6.467873402875915190e+01
6.468777845533151094e+01
6.469681662643735365e+01
6.470585921745956171e+01
6.471492128803879496e+01
6.472399714198317611e+01
6.473307967776251814e+01
6.474216023491182170e+01
6.475122165572794586e+01
6.476029424874991491e+01
6.476939827323747068e+01
6.477851152287897207e+01
6.478763142278998544e+01
6.479675935072432935e+01
6.480588469186304224e+01
6.481500731406255511e+01
6.482415239222486036e+01
6.483330504149557783e+01
6.484244702293563023e+01
6.485157531796079411e+01
6.486069921057827514e+01
6.486983630958302172e+01
6.487898692046017857e+01
6.488814728822916322e+01
6.489732208632575805e+01
6.490650720443758814e+01
6.491567873707077752e+01
6.492484836928190362e+01
6.493402473199833480e+01
6.494320254011128668e+01
6.495239358964194309e+01
6.496159216798308478e+01
6.497079598510448761e+01
6.497997763034062757e+01
6.498915315678675597e+01
6.499835125731195262e+01
6.500754996943175001e+01
6.501675382370027023e+01
6.502597935719916222e+01
6.503519990579120247e+01
6.504439503439179759e+01
6.505359874210067517e+01
6.506284130749034489e+01
6.507209349529304632e+01
6.508132780341635737e+01
6.509057707175800545e+01
6.509982304501345141e+01
6.510907059524289764e+01
6.511835143376269741e+01
6.512764597352548890e+01
6.513696108397995488e+01
6.514625112127930606e+01
6.515549944255805315e+01
6.516473033957477412e+01
6.517396274117166399e+01
6.518321307420359290e+01
6.519245079242118379e+01
6.520165699820674376e+01
6.521083059461108178e+01
6.522002045802636871e+01
6.522922986042362936e+01
6.523843679101645421e+01
6.524766190902299456e+01
6.525687691354042386e+01
6.526607209494019912e+01
6.527528099868644063e+01
6.528449137839801608e+01
6.529370530868351352e+01
6.530292865291538362e+01
6.531216249836585064e+01
6.532142189230778229e+01
6.533069194119080692e+01
6.533993284841604066e+01
6.534917815074967962e+01
6.535845525713604331e+01
6.536773382983302838e+01
6.537698567194172483e+01
6.538623266562750302e+01
6.539548630446590494e+01
6.540472959029911237e+01
6.541394390581702112e+01
6.542314776212877803e+01
6.543236825463196737e+01
6.544157107525961692e+01
6.545079092854679459e+01
6.546003862328734613e+01
6.546927724729715692e+01
6.547853019113662754e+01
6.548776472119847369e+01
6.549696397633563549e+01
6.550620220300301355e+01
6.551545973063653605e+01
6.552471126752924135e+01
6.553396782098016615e+01
6.554321631767999179e+01
6.555247309053576998e+01
6.556173297553465318e+01
6.557097281231125407e+01
6.558022698362037772e+01
6.558950277820052577e+01
6.559878128669518560e+01
6.560805030245991532e+01
6.561731849758888302e+01
6.562659458051915351e+01
6.563585658999434713e+01
6.564512512611560169e+01
6.565441353110398381e+01
6.566370582218954155e+01
6.567301154746222380e+01
6.568232109845654065e+01
6.569162147771267257e+01
6.570091421702859691e+01
6.571019515912796294e+01
6.571948228461428698e+01
6.572875886370975707e+01
6.573803861219997202e+01
6.574734149275076334e+01
6.575664686136940418e+01
6.576595848418986634e+01
6.577529604519817497e+01
6.578463169622077089e+01
6.579394502226851671e+01
6.580327291934308676e+01
6.581260080617910546e+01
6.582191794950706765e+01
6.583124724929372462e+01
6.584059730098354635e+01
6.584996605413130055e+01
6.585935629360412236e+01
6.586874627173776275e+01
6.587810988845524207e+01
6.588747760898790773e+01
6.589686637295797311e+01
6.590626695427383197e+01
6.591564790956931574e+01
6.592499676629969940e+01
6.593433455877880078e+01
6.594368586909833141e+01
6.595305452988880290e+01
6.596243637379356528e+01
6.597182897676475477e+01
6.598121825392971118e+01
6.599058981016109726e+01
6.599992736094561963e+01
6.600926464603918475e+01
6.601861446461447258e+01
6.602795145499733565e+01
6.603727260432079049e+01
6.604660508149709131e+01
6.605597859530215032e+01
6.606535942308238418e+01
6.607473786649713077e+01
6.608412781122218860e+01
6.609353655189269716e+01
6.610293579683848009e+01
6.611232731786695638e+01
6.612171417874030510e+01
6.613109247859576101e+01
6.614049712352209554e+01
6.614991390662129334e+01
6.615932961818789693e+01
6.616875196008123794e+01
6.617817310318365287e+01
6.618759027573294418e+01
6.619700474112632094e+01
6.620641758904963581e+01
6.621582567710134981e+01
6.622520002932806449e+01
6.623457994350432898e+01
6.624396617975980917e+01
6.625335981777826078e+01
6.626276095305831859e+01
6.627214687029311335e+01
6.628153286086326546e+01
6.629090955025132814e+01
6.630027633804367326e+01
6.630964263961659810e+01
6.631904411974616664e+01
6.632845606773905445e+01
6.633784942703982779e+01
6.634725251144304536e+01
6.635664648944907640e+01
6.636603303054972969e+01
6.637544526178427873e+01
6.638488680975353873e+01
6.639430814085045540e+01
6.640370159314718990e+01
6.641309435277666751e+01
6.642249166559761875e+01
6.643190582763490681e+01
6.644134848477165178e+01
6.645081112359741837e+01
6.646026544008299197e+01
6.646969595291179189e+01
6.647913313762674647e+01
6.648861385410855007e+01
6.649807428184304570e+01
6.650751173910421699e+01
6.651694744095526346e+01
6.652638961888304436e+01
6.653585417079366948e+01
6.654531206187512282e+01
6.655477484170013724e+01
6.656423367524593004e+01
6.657368011790026685e+01
6.658312564135127332e+01
6.659255216821279078e+01
6.660195608449070903e+01
6.661139721792778801e+01
6.662087530410195768e+01
6.663031139784354195e+01
6.663973948656159507e+01
6.664918264409212156e+01
6.665863205249159762e+01
6.666811367538288380e+01
6.667760828762700953e+01
6.668712551329127791e+01
6.669666558946279622e+01
6.670619907837453866e+01
6.671571170406319595e+01
6.672522535804262134e+01
6.673473010086125612e+01
6.674422132105074468e+01
6.675372139467685884e+01
6.676323775896605639e+01
6.677274948700332402e+01
6.678225575331744324e+01
6.679174438918148837e+01
6.680120329015984737e+01
6.681067103031510612e+01
6.682015675142186240e+01
6.682967195948117478e+01
6.683920165889281861e+01
6.684873146625730556e+01
6.685824982528524174e+01
6.686777019656339860e+01
6.687730337759890631e+01
6.688682727278789741e+01
6.689635191270681958e+01
6.690589404699981912e+01
6.691544923219315422e+01
6.692500983970649031e+01
6.693459167220882478e+01
6.694415743476888281e+01
6.695370913730751283e+01
6.696327129706601511e+01
6.697282806986454773e+01
6.698239095225724782e+01
6.699196993781227150e+01
6.700156067477021793e+01
6.701113374182733651e+01
6.702069660758408531e+01
6.703025449507752853e+01
6.703979981337495531e+01
6.704932714090718093e+01
6.705887660758949664e+01
6.706846465205252628e+01
6.707803000440758012e+01
6.708758458345229769e+01
6.709716021578995537e+01
6.710673957985784455e+01
6.711631275416200992e+01
6.712588356747122020e+01
6.713544050874578772e+01
6.714500299353665014e+01
6.715456327889167198e+01
6.716412426086002085e+01
6.717367789960174207e+01
6.718322425000772569e+01
6.719278217113020446e+01
6.720232376865830304e+01
6.721185575354053299e+01
6.722141457304034873e+01
6.723101665587932985e+01
6.724058992835436754e+01
6.725013728431245852e+01
6.725969784073977564e+01
6.726923852204244270e+01
6.727879992885334559e+01
6.728838542309193826e+01
6.729797809410749210e+01
6.730759411142969384e+01
6.731721138467695198e+01
6.732683369089144776e+01
6.733643855549409807e+01
6.734602319028822137e+01
6.735561945010731222e+01
6.736521589540870991e+01
6.737481163174854260e+01
6.738440093286541810e+01
6.739400355748281868e+01
6.740360740092390301e+01
6.741319299141990484e+01
6.742279532322839941e+01
6.743240075037857650e+01
6.744202382139920360e+01
6.745162572953654490e+01
6.746122044898051229e+01
6.747085571827832950e+01
6.748051244566634921e+01
6.749015600280492322e+01
6.749979753191902887e+01
6.750948348266416588e+01
6.751919130270826486e+01
6.752889278689465868e+01
6.753856980135039123e+01
6.754824388165397409e+01
6.755794404943910081e+01
6.756764343418934970e+01
6.757734492623166034e+01
6.758704559807789281e+01
6.759670154678809695e+01
6.760635236922915681e+01
6.761604459720742000e+01
6.762571444685382005e+01
6.763537429282072821e+01
6.764507131501562753e+01
6.765475491776034289e+01
6.766444460335517874e+01
6.767414385290436485e+01
6.768383257161130473e+01
6.769354816375245321e+01
6.770326674896475083e+01
6.771297585931563390e+01
6.772268071396199218e+01
6.773239298112390827e+01
6.774209938833408273e+01
6.775180483550498423e+01
6.776151966724108888e+01
6.777119726060337257e+01
6.778089139386514717e+01
6.779060503161601048e+01
6.780032279450719557e+01
6.781005236681265558e+01
6.781978929744393270e+01
6.782954306462809768e+01
6.783929037593412659e+01
6.784904201224510700e+01
6.785879839005187364e+01
6.786857426821711670e+01
6.787836593990753897e+01
6.788816459704661099e+01
6.789797603260412018e+01
6.790778343476367240e+01
6.791759570449009686e+01
6.792741845372785292e+01
6.793722944281684306e+01
6.794702137995930968e+01
6.795679500586074084e+01
6.796653657932751003e+01
6.797625555351874027e+01
6.798597974150827383e+01
6.799571957691246382e+01
6.800546911958680596e+01
6.801521729604186817e+01
6.802498359522191151e+01
6.803475615143568689e+01
6.804453255726818384e+01
6.805433970410244626e+01
6.806417008452525863e+01
6.807400868452404552e+01
6.808382821805335539e+01
6.809367660513414933e+01
6.810353428090064654e+01
6.811335695672235602e+01
6.812315871581732551e+01
6.813296073601651415e+01
6.814277319386691545e+01
6.815256650809925532e+01
6.816234980014912992e+01
6.817212358703932296e+01
6.818190519703225050e+01
6.819167786137546727e+01
6.820142716642394021e+01
6.821118674991123498e+01
6.822096510542334613e+01
6.823075598872405578e+01
6.824053571324705558e+01
6.825033037583997952e+01
6.826017065204793255e+01
6.827001643204241077e+01
6.827983634541347158e+01
6.828967532858261791e+01
6.829954057368848908e+01
6.830940608262206126e+01
6.831928958664165918e+01
6.832918825926714135e+01
6.833910004751689371e+01
6.834901522039828592e+01
6.835893341038497795e+01
6.836883959010341982e+01
6.837871754910307232e+01
6.838859761102538926e+01
6.839844557990245733e+01
6.840827343363085333e+01
6.841813902169343464e+01
6.842804690332137341e+01
6.843795849342664894e+01
6.844784549643750893e+01
6.845775559769550966e+01
6.846770515204696039e+01
6.847765201422859604e+01
6.848759412832464477e+01
6.849753531063947776e+01
6.850747522394478040e+01
6.851744405466838828e+01
6.852743721012738831e+01
6.853741105144841583e+01
6.854736991036712368e+01
6.855733143331410417e+01
6.856728306481119262e+01
6.857723370549618380e+01
6.858717960326494278e+01
6.859712199098743213e+01
6.860707289010076693e+01
6.861702391761332365e+01
6.862695520905835167e+01
6.863688450796438190e+01
6.864682739688883828e+01
6.865677293980581908e+01
6.866673360291251527e+01
6.867670517524769025e+01
6.868667932513560004e+01
6.869662836818085339e+01
6.870656119779135906e+01
6.871651898145897519e+01
6.872646489134800163e+01
6.873641123779108852e+01
6.874636384178855053e+01
6.875630939251693974e+01
6.876627963391126741e+01
6.877624353710918115e+01
6.878620294535753033e+01
6.879615094496354288e+01
6.880609937328335945e+01
6.881603687092707844e+01
6.882597422764601447e+01
6.883593991012926949e+01
6.884591897880640943e+01
6.885590986216037379e+01
6.886589513478206470e+01
6.887592073620555766e+01
6.888595519530029776e+01
6.889595667357018272e+01
6.890597550596872622e+01
6.891600103829696877e+01
6.892600344212378616e+01
6.893599121701036836e+01
6.894596424439794191e+01
6.895595237693842705e+01
6.896595029046662262e+01
6.897593609230109735e+01
6.898591680961168038e+01
6.899590689712401570e+01
6.900593845131075454e+01
6.901597373718364281e+01
6.902601100193595585e+01
6.903606916099784030e+01
6.904614870234362911e+01
6.905621588130961186e+01
6.906627992611244338e+01
6.907636790117740588e+01
6.908645206438863795e+01
6.909651693247273840e+01
6.910659479795248217e+01
6.911669889252685550e+01
6.912679647852742448e+01
6.913688097304152791e+01
6.914693798275685310e+01
6.915698786791588759e+01
6.916703465580594923e+01
6.917707858561230694e+01
6.918714772929179446e+01
6.919721421942044515e+01
6.920727599652035167e+01
6.921734725861817594e+01
6.922741896321211641e+01
6.923753094233164518e+01
6.924766335925426120e+01
6.925781700016258924e+01
6.926799784233895707e+01
6.927817455546414749e+01
6.928834370914415786e+01
6.929848209307547791e+01
6.930863495355163195e+01
6.931879547073607739e+01
6.932896690997701228e+01
6.933912922081778163e+01
6.934924105262444982e+01
6.935937393089153602e+01
6.936949955064369533e+01
6.937962803445218185e+01
6.938981110053993007e+01
6.940002858033095379e+01
6.941025912164758438e+01
6.942049372980716271e+01
6.943074584928577053e+01
6.944102037477185263e+01
6.945126310803415493e+01
6.946149182676906264e+01
6.947173955751546259e+01
6.948199817830948177e+01
6.949228318318759534e+01
6.950255455193469345e+01
6.951279440393807363e+01
6.952305080359275280e+01
6.953332936282525623e+01
6.954359454071682478e+01
6.955383239649192717e+01
6.956408076087522829e+01
6.957435661688725759e+01
6.958460536513908323e+01
6.959486283206200596e+01
6.960512392054036468e+01
6.961535471201193559e+01
6.962559125873910659e+01
6.963581133002453782e+01
6.964608244349476252e+01
6.965637678854712078e+01
6.966664309209643591e+01
6.967695020662183936e+01
6.968726645411132381e+01
6.969755635157557094e+01
6.970782400113091626e+01
6.971808903882454445e+01
6.972836971276247198e+01
6.973864549115734235e+01
6.974889711685179350e+01
6.975914961195672959e+01
6.976942381883293365e+01
6.977969385556968973e+01
6.978995254330365583e+01
6.980018858752801236e+01
6.981045611777564375e+01
6.982076076420524657e+01
6.983108685319605513e+01
6.984145309209336006e+01
6.985182457659094268e+01
6.986221770236306838e+01
6.987261900506942425e+01
6.988300331052290915e+01
6.989339174265705878e+01
6.990378504009362359e+01
6.991417416906320170e+01
6.992456799721976779e+01
6.993493582608222425e+01
6.994531039694643937e+01
6.995568638876929413e+01
6.996607468363977489e+01
6.997651076329118780e+01
6.998693218620437051e+01
6.999734260627739957e+01
7.000779595390905286e+01
7.001826754637484385e+01
7.002872528432993704e+01
7.003913811453205085e+01
7.004952755176155677e+01
7.005996400582608885e+01
7.007041013761461556e+01
7.008086991834085211e+01
7.009135496264318022e+01
7.010184028453956273e+01
7.011231804557971259e+01
7.012277288516119711e+01
7.013323325549983167e+01
7.014371810342136371e+01
7.015421806262688165e+01
7.016470055631793912e+01
7.017516531768146137e+01
7.018565938574143104e+01
7.019617187930288082e+01
7.020670829741652597e+01
7.021725568288107411e+01
7.022777918159367516e+01
7.023828951654544994e+01
7.024881924341374884e+01
7.025934422067942364e+01
7.026983660915377072e+01
7.028032738799706181e+01
7.029084213571954365e+01
7.030138898627774324e+01
7.031188904325556166e+01
7.032238292919504374e+01
7.033291147680911592e+01
7.034343840891716582e+01
7.035394974176590210e+01
7.036445355819762426e+01
7.037499579024034801e+01
7.038555463091810793e+01
7.039612469763859792e+01
7.040669091613297326e+01
7.041726717590059081e+01
7.042784749849856496e+01
7.043842924061858923e+01
7.044901904977520246e+01
7.045959980055809524e+01
7.047016814254422457e+01
7.048075861324549862e+01
7.049137234151889686e+01
7.050197707823366500e+01
7.051259059542101681e+01
7.052319784896887711e+01
7.053378383421942033e+01
7.054432080817062456e+01
7.055485143042757556e+01
7.056541703156146639e+01
7.057597478294054838e+01
7.058654239372495454e+01
7.059713694185936106e+01
7.060775215251088355e+01
7.061837384396599759e+01
7.062901429780347939e+01
7.063967539431125431e+01
7.065033362292469121e+01
7.066097936415197012e+01
7.067160007577730596e+01
7.068219627146569906e+01
7.069278351195669075e+01
7.070338196080221849e+01
7.071396653420518419e+01
7.072454939674847196e+01
7.073516756778290926e+01
7.074580383336768818e+01
7.075644605497313933e+01
7.076709644440084901e+01
7.077775218867000717e+01
7.078845096647570756e+01
7.079917577110207105e+01
7.080988723398114359e+01
7.082057954905698693e+01
7.083125743736495394e+01
7.084195673979058938e+01
7.085266324112458847e+01
7.086337368046771701e+01
7.087409033312843576e+01
7.088480820922926284e+01
7.089552624525383351e+01
7.090625602733707922e+01
7.091699228673743960e+01
7.092770618518622427e+01
7.093842789450557973e+01
7.094914531137189329e+01
7.095985167063516030e+01
7.097058593508755564e+01
7.098134480509595789e+01
7.099213326770690458e+01
7.100292857824562986e+01
7.101368377151565880e+01
7.102440966106630071e+01
7.103515443368485194e+01
7.104595461403062018e+01
7.105678724342489261e+01
7.106763339271687130e+01
7.107850147031692245e+01
7.108936005825394489e+01
7.110017653424742434e+01
7.111096732698797496e+01
7.112176352278873992e+01
7.113256658041456149e+01
7.114335984892097997e+01
7.115412566474103073e+01
7.116488259587355003e+01
7.117565827544946444e+01
7.118646181912927773e+01
7.119731046932976426e+01
7.120818257208473767e+01
7.121903338581326182e+01
7.122986816147016498e+01
7.124072670098674109e+01
7.125162163405900628e+01
7.126249555990362694e+01
7.127337569397123218e+01
7.128427458281171880e+01
7.129511624978852069e+01
7.130593676891189148e+01
7.131681393793832058e+01
7.132775727733300641e+01
7.133868877403635622e+01
7.134960842486972865e+01
7.136053392644558357e+01
7.137144386557271503e+01
7.138234884295931693e+01
7.139323564721978244e+01
7.140410082863006380e+01
7.141496154973053478e+01
7.142584345223536957e+01
7.143669265147455860e+01
7.144753240314085474e+01
7.145840450872414351e+01
7.146926890046161418e+01
7.148013643517872140e+01
7.149100642747120560e+01
7.150188963726402847e+01
7.151280426947553792e+01
7.152372397900050771e+01
7.153466405958711505e+01
7.154562290085148391e+01
7.155661333759633180e+01
7.156761091678572484e+01
7.157858858674939029e+01
7.158959171456889692e+01
7.160058714470339680e+01
7.161158292670026526e+01
7.162258559673563241e+01
7.163360456890603700e+01
7.164461755999032277e+01
7.165559143750785154e+01
7.166656413659262626e+01
7.167753229959161843e+01
7.168849480555121545e+01
7.169947674113203107e+01
7.171045609011190436e+01
7.172143750328824297e+01
7.173243803180913858e+01
7.174344776281785130e+01
7.175447425862731166e+01
7.176551407420835460e+01
7.177653920230851270e+01
7.178755286489734999e+01
7.179859352160934804e+01
7.180964872233715823e+01
7.182069041350492000e+01
7.183177183725869952e+01
7.184290112369926362e+01
7.185402362080603211e+01
7.186513716196940038e+01
7.187623739574721071e+01
7.188731830403213507e+01
7.189838750813466106e+01
7.190948227604569354e+01
7.192059095606659014e+01
7.193170650860599835e+01
7.194280656588998113e+01
7.195389547723449652e+01
7.196502465840114837e+01
7.197615609229451650e+01
7.198729568363590658e+01
7.199846454607502722e+01
7.200964083403053451e+01
7.202080481238679965e+01
7.203196640228448189e+01
7.204309922703302504e+01
7.205424687330533118e+01
7.206538362039690071e+01
7.207648787970559567e+01
7.208766480853458347e+01
7.209886183588552910e+01
7.211005730632126642e+01
7.212125434067596075e+01
7.213242572000865493e+01
7.214360655503094222e+01
7.215479489568298277e+01
7.216600110647561905e+01
7.217723353398700681e+01
7.218847638285190271e+01
7.219975477525642304e+01
7.221105744060076859e+01
7.222239131764121112e+01
7.223372823674660026e+01
7.224500716043593229e+01
7.225625143772474246e+01
7.226751108812661073e+01
7.227879424023872446e+01
7.229009312496977202e+01
7.230140250064820862e+01
7.231273250383949858e+01
7.232407210274242004e+01
7.233536959392860410e+01
7.234665386127549880e+01
7.235794431009291827e+01
7.236923594128458603e+01
7.238056824271590983e+01
7.239190454076374692e+01
7.240323348957096528e+01
7.241459640673076592e+01
7.242598222633969840e+01
7.243737364747458685e+01
7.244873042581046718e+01
7.246008755956114555e+01
7.247145785205539426e+01
7.248284127617276340e+01
7.249424310501213142e+01
7.250564274936756703e+01
7.251706000489693338e+01
7.252846210025610674e+01
7.253985777307659077e+01
7.255124180687053581e+01
7.256264339624804904e+01
7.257411184286429773e+01
7.258557419979371161e+01
7.259701112621219465e+01
7.260845586663833728e+01
7.261989824292538742e+01
7.263135487337230245e+01
7.264284549613549302e+01
7.265432793366451847e+01
7.266578820207993772e+01
7.267728821342220158e+01
7.268883532177201801e+01
7.270040250777135782e+01
7.271196456608289793e+01
7.272352816237898310e+01
7.273510329686125431e+01
7.274667045844958579e+01
7.275824730881380731e+01
7.276982819028384597e+01
7.278142519431345647e+01
7.279303164625206080e+01
7.280465752474890451e+01
7.281626898794019098e+01
7.282782542595042230e+01
7.283940616248301581e+01
7.285101146793117266e+01
7.286259763581031734e+01
7.287417034732574450e+01
7.288580037912603871e+01
7.289744753868373550e+01
7.290906307750267956e+01
7.292069903654038399e+01
7.293232755935866862e+01
7.294396237575550401e+01
7.295564117061682907e+01
7.296733841564791589e+01
7.297904004899000086e+01
7.299076850628692625e+01
7.300251384111606967e+01
7.301425894166348485e+01
7.302595271702185187e+01
7.303760606602651251e+01
7.304929841751797426e+01
7.306101723552700378e+01
7.307274111856231968e+01
7.308446071283816536e+01
7.309618114477733286e+01
7.310791309854405995e+01
7.311959445327566698e+01
7.313128886363692516e+01
7.314304010689642155e+01
7.315477667949103591e+01
7.316650576263141659e+01
7.317821984052027062e+01
7.318990399501709021e+01
7.320157581385326750e+01
7.321326683370978117e+01
7.322504231935651831e+01
7.323686465793873879e+01
7.324865423239700135e+01
7.326043508570664642e+01
7.327219303253332328e+01
7.328394364705457065e+01
7.329568963452932451e+01
7.330745585607289172e+01
7.331928056074559663e+01
7.333115026140775683e+01
7.334303129172133140e+01
7.335488769043897150e+01
7.336672478412478426e+01
7.337855361746953520e+01
7.339039851533158298e+01
7.340223606676410384e+01
7.341406881252495964e+01
7.342590265759272938e+01
7.343773436477923156e+01
7.344956338137104979e+01
7.346135890669195589e+01
7.347314185397164010e+01
7.348491630353434800e+01
7.349666208978597126e+01
7.350839359904973946e+01
7.352013843250836089e+01
7.353192314269608687e+01
7.354372416319743877e+01
7.355553816224853847e+01
7.356739595026731138e+01
7.357927480581827240e+01
7.359112566662251709e+01
7.360294198372032781e+01
7.361477119113065726e+01
7.362663707956880899e+01
7.363848678212630716e+01
7.365034778762948520e+01
7.366224715413686397e+01
7.367414175692816514e+01
7.368600827657230923e+01
7.369784282448895851e+01
7.370971604496301666e+01
7.372161353367884828e+01
7.373349396960229285e+01
7.374535360768396686e+01
7.375719202768846117e+01
7.376901866059968427e+01
7.378086915678015600e+01
7.379273990495438795e+01
7.380461529417482325e+01
7.381648867880167586e+01
7.382836056246753742e+01
7.384025407218551607e+01
7.385215213822615965e+01
7.386406473494076863e+01
7.387598762549360742e+01
7.388788179320306426e+01
7.389977421980825056e+01
7.391168198917951315e+01
7.392355281290410574e+01
7.393542008096757456e+01
7.394734839116424041e+01
7.395929198976909902e+01
7.397123995229802063e+01
7.398319356610646480e+01
7.399513914928213865e+01
7.400713189732921649e+01
7.401911843137082769e+01
7.403108938816129125e+01
7.404308136946798413e+01
7.405503167705683154e+01
7.406699057500135552e+01
7.407900313771547474e+01
7.409100289194228139e+01
7.410296895899351455e+01
7.411496005822104394e+01
7.412695200024261055e+01
7.413893008620497937e+01
7.415094002047102606e+01
7.416297705798335471e+01
7.417501003009165572e+01
7.418704545782934190e+01
7.419911325038425787e+01
7.421118966433427033e+01
7.422327260828734552e+01
7.423533850748269458e+01
7.424738072161629532e+01
7.425944152051131653e+01
7.427152391764012407e+01
7.428358808853229789e+01
7.429564074210638580e+01
7.430774524168440109e+01
7.431988064957273821e+01
7.433200930124276340e+01
7.434413993580662350e+01
7.435624502356647270e+01
7.436834194901216222e+01
7.438044048155376231e+01
7.439257759057643682e+01
7.440473665716544360e+01
7.441684253416038075e+01
7.442893764110823440e+01
7.444110648296664579e+01
7.445331087890799893e+01
7.446550556720724501e+01
7.447775084369237675e+01
7.448999351177178596e+01
7.450218494037660832e+01
7.451434856159487197e+01
7.452650992365335014e+01
7.453870817924395453e+01
7.455095541273995252e+01
7.456319545632412371e+01
7.457544289022294492e+01
7.458771591275178992e+01
7.459995802525523345e+01
7.461212816751459798e+01
7.462429020470391094e+01
7.463648916410494394e+01
7.464868821314173886e+01
7.466089636793171280e+01
7.467309153637921781e+01
7.468535155048137142e+01
7.469770894043712417e+01
7.471005316256071183e+01
7.472239527083812050e+01
7.473476596888706069e+01
7.474713428168332996e+01
7.475947313185159260e+01
7.477181612802144173e+01
7.478421365590044445e+01
7.479663622159301894e+01
7.480902568817663223e+01
7.482141388627583467e+01
7.483386657350919791e+01
7.484634506454615632e+01
7.485878462942903866e+01
7.487117204992051711e+01
7.488352724293939389e+01
7.489590702320624871e+01
7.490828950522714536e+01
7.492066936442418523e+01
7.493304962172001638e+01
7.494541903871447630e+01
7.495781743004081932e+01
7.497024118401945714e+01
7.498269196970656481e+01
7.499514523063722038e+01
7.500760339082057726e+01
7.502011155320509772e+01
7.503267507833309935e+01
7.504527868957450210e+01
7.505782052157208284e+01
7.507028276951383816e+01
7.508275813226546802e+01
7.509524488114450946e+01
7.510772419902333752e+01
7.512021303491603419e+01
7.513274085006990788e+01
7.514529327121347535e+01
7.515786331916400798e+01
7.517039155158735753e+01
7.518288161629894262e+01
7.519543002481002247e+01
7.520798660439764660e+01
7.522053227245656615e+01
7.523310616697688147e+01
7.524566918544630312e+01
7.525823637175420799e+01
7.527082078539777399e+01
7.528340236894422333e+01
7.529597516076418628e+01
7.530855206804150725e+01
7.532112262467336450e+01
7.533370116258234361e+01
7.534629580178157937e+01
7.535887261313899899e+01
7.537147811090711969e+01
7.538411859099873880e+01
7.539673225244472121e+01
7.540932437421287204e+01
7.542192045594019589e+01
7.543450474276937712e+01
7.544709277206516163e+01
7.545969735711437920e+01
7.547232480111628661e+01
7.548496314993056444e+01
7.549758083957567578e+01
7.551023026287485607e+01
7.552288072559915122e+01
7.553549823245022310e+01
7.554813374462473519e+01
7.556078988672662433e+01
7.557346133390140608e+01
7.558612970433102873e+01
7.559877731667616274e+01
7.561141757423892784e+01
7.562407105534096274e+01
7.563676281400503854e+01
7.564945202414024550e+01
7.566210546774365753e+01
7.567477796598049622e+01
7.568747827244844473e+01
7.570018094604796488e+01
7.571286469961587784e+01
7.572553762891590168e+01
7.573824061350345005e+01
7.575091983164399778e+01
7.576357466650175354e+01
7.577623287534466101e+01
7.578890818622664938e+01
7.580162995946703575e+01
7.581433396875978303e+01
7.582703514990687665e+01
7.583976381731876870e+01
7.585249948557364519e+01
7.586524647941571686e+01
7.587797822038820073e+01
7.589072104658040985e+01
7.590347978591765354e+01
7.591625358091935993e+01
7.592902090045535601e+01
7.594178548880411483e+01
7.595459213344257421e+01
7.596736339932913040e+01
7.598006912418370007e+01
7.599274579969980437e+01
7.600544682471546309e+01
7.601816122894346961e+01
7.603086483226398684e+01
7.604357121174568590e+01
7.605630782143818180e+01
7.606907496407448832e+01
7.608185349076700277e+01
7.609464028591247597e+01
7.610737684626940336e+01
7.612011799053286154e+01
7.613290536550495347e+01
7.614570021904560804e+01
7.615853760862739819e+01
7.617141452662276890e+01
7.618430963083423535e+01
7.619721289423422661e+01
7.621015441160697890e+01
7.622308703973860133e+01
7.623596134351822684e+01
7.624881646466009499e+01
7.626165357976299219e+01
7.627448195704306499e+01
7.628731815895336865e+01
7.630014263511917250e+01
7.631296042930966905e+01
7.632579988367473334e+01
7.633869903511018151e+01
7.635168705757686780e+01
7.636465982561591659e+01
7.637762997559148914e+01
7.639059649858454293e+01
7.640352201344390437e+01
7.641645033962356592e+01
7.642937573521135164e+01
7.644229386700449425e+01
7.645522694568418842e+01
7.646819216567526212e+01
7.648119804193933646e+01
7.649420728264961156e+01
7.650718420887075411e+01
7.652012853091106592e+01
7.653304290695822942e+01
7.654597578414110615e+01
7.655893234574692485e+01
7.657190350975848503e+01
7.658488600160966087e+01
7.659788275456408257e+01
7.661088551185690676e+01
7.662388498381817215e+01
7.663687357822142587e+01
7.664988871832089501e+01
7.666295253529742126e+01
7.667599473740042981e+01
7.668904864141970279e+01
7.670216952050637360e+01
7.671531114476410096e+01
7.672846275732322852e+01
7.674156375493033977e+01
7.675457840778949503e+01
7.676761474499370763e+01
7.678068699245091011e+01
7.679373167908407538e+01
7.680679389522168776e+01
7.681990514002320936e+01
7.683303067296571953e+01
7.684619648637298894e+01
7.685937585641342196e+01
7.687248600307756874e+01
7.688559189861557286e+01
7.689872254417180386e+01
7.691188510536723300e+01
7.692509346034141515e+01
7.693832388316575077e+01
7.695159900209712589e+01
7.696489022193223661e+01
7.697820755556902839e+01
7.699155293897641172e+01
7.700485237921506609e+01
7.701811293661243951e+01
7.703140197335854111e+01
7.704469369394917067e+01
7.705799569871949473e+01
7.707132107400040866e+01
7.708464536553275082e+01
7.709799847947886065e+01
7.711137005425668178e+01
7.712469586412595390e+01
7.713798236458976021e+01
7.715127966598412002e+01
7.716462231164302921e+01
7.717799327914669050e+01
7.719133000473581774e+01
7.720468008186180953e+01
7.721802645935275677e+01
7.723134185434766152e+01
7.724469087504587606e+01
7.725806877018732166e+01
7.727147114846904685e+01
7.728488341343559398e+01
7.729833748386879222e+01
7.731179953623204426e+01
7.732523190501815691e+01
7.733866036988618475e+01
7.735207808490606851e+01
7.736553496805737495e+01
7.737902508888707587e+01
7.739248558770400166e+01
7.740589602424718407e+01
7.741931388885204512e+01
7.743278239936597629e+01
7.744629324178922047e+01
7.745981465742548266e+01
7.747335106089862222e+01
7.748686720466334066e+01
7.750033816379344387e+01
7.751382321411585963e+01
7.752736868130607206e+01
7.754098136050177459e+01
7.755461704331663952e+01
7.756822600575243598e+01
7.758183623348284641e+01
7.759546282354169477e+01
7.760909134084036509e+01
7.762270644149640475e+01
7.763624180071246883e+01
7.764976898277993200e+01
7.766334401615046090e+01
7.767693951847031997e+01
7.769055323918250622e+01
7.770418104735648512e+01
7.771786700737682452e+01
7.773155755320023275e+01
7.774522612200016169e+01
7.775889821821181158e+01
7.777257516551995309e+01
7.778626558703865612e+01
7.779997122902918250e+01
7.781370663135237464e+01
7.782745272944917758e+01
7.784120768465372464e+01
7.785499456905101567e+01
7.786883841392726424e+01
7.788269205458725253e+01
7.789648755365392674e+01
7.791029576717457417e+01
7.792412444347876033e+01
7.793791536592175362e+01
7.795168608072160055e+01
7.796545996021554004e+01
7.797925787442363799e+01
7.799304524964021823e+01
7.800676638794418238e+01
7.802046870746930551e+01
7.803425448046564838e+01
7.804809977937196663e+01
7.806193870249335021e+01
7.807579941393152012e+01
7.808965719512603698e+01
7.810346247927081720e+01
7.811729375782530838e+01
7.813115016625562248e+01
7.814502302180571292e+01
7.815895828453376737e+01
7.817291164796799308e+01
7.818684920548307105e+01
7.820078667088165503e+01
7.821472264938449825e+01
7.822861128294815103e+01
7.824245560335536709e+01
7.825631554361706321e+01
7.827019270782378157e+01
7.828411192519729411e+01
7.829813079478965676e+01
7.831218024768860175e+01
7.832622235961414958e+01
7.834023943833017256e+01
7.835418763146090271e+01
7.836812408193034685e+01
7.838208157289383848e+01
7.839601541273341923e+01
7.840995483751110839e+01
7.842397045394028510e+01
7.843803190427969696e+01
7.845207611412848792e+01
7.846612112468082501e+01
7.848017503215208990e+01
7.849420792913102218e+01
7.850825024171837185e+01
7.852229203354292508e+01
7.853628869471462792e+01
7.855022573574380829e+01
7.856417510063251086e+01
7.857819011152727739e+01
7.859220920862925652e+01
7.860625386395622627e+01
7.862032594817782183e+01
7.863439112462515368e+01
7.864846521038609239e+01
7.866254624443070043e+01
7.867665295258845504e+01
7.869080505850963903e+01
7.870496441850944791e+01
7.871908652932458494e+01
7.873319581196363970e+01
7.874732429654800114e+01
7.876142379886877620e+01
7.877552522608681329e+01
7.878972761908231348e+01
7.880391839778330620e+01
7.881805531807333409e+01
7.883222060046863078e+01
7.884641444257934495e+01
7.886059417953173067e+01
7.887479017203551734e+01
7.888904117532220539e+01
7.890328109085982078e+01
7.891754060689336825e+01
7.893185650446447710e+01
7.894614884611776517e+01
7.896046000839349688e+01
7.897479332296568089e+01
7.898907606279168192e+01
7.900335130630850244e+01
7.901763434889979010e+01
7.903191416858628315e+01
7.904620499980566706e+01
7.906055868290664534e+01
7.907494975425966288e+01
7.908932907950214997e+01
7.910369733383224400e+01
7.911803569555992510e+01
7.913235487204595131e+01
7.914669165398602502e+01
7.916103549197589473e+01
7.917539304298493619e+01
7.918976792858576630e+01
7.920419148883682681e+01
7.921866084020425092e+01
7.923312419944876694e+01
7.924759843676881133e+01
7.926203275762705402e+01
7.927646339075288040e+01
7.929097804204867828e+01
7.930552909143882800e+01
7.932007924049787562e+01
7.933459832130003520e+01
7.934912050248605908e+01
7.936366550499357686e+01
7.937819944433933017e+01
7.939274858037794047e+01
7.940731092129979629e+01
7.942188503182114800e+01
7.943646426120793080e+01
7.945104918706375940e+01
7.946564418584041789e+01
7.948025563264441473e+01
7.949490598828592169e+01
7.950955489658905151e+01
7.952419625043599183e+01
7.953886934023513788e+01
7.955353107575579941e+01
7.956818523649864972e+01
7.958286102121849126e+01
7.959754944855676229e+01
7.961223786884937681e+01
7.962691902375983943e+01
7.964159905962075925e+01
7.965628495280807897e+01
7.967102391687765817e+01
7.968576217675715156e+01
7.970048601031061253e+01
7.971521861886323279e+01
7.972994812477851667e+01
7.974470171636056648e+01
7.975945709125039684e+01
7.977424524128002759e+01
7.978906926961865054e+01
7.980390883108958633e+01
7.981881435616628551e+01
7.983375346699618547e+01
7.984869664074621198e+01
7.986367079183368389e+01
7.987866255598929399e+01
7.989363912444869698e+01
7.990859885128389806e+01
7.992357077643102059e+01
7.993852887311417987e+01
7.995348110647981343e+01
7.996844193143591895e+01
7.998335171828517787e+01
7.999827176114902727e+01
8.001325291274820017e+01
8.002822219877981524e+01
8.004323020698153357e+01
8.005824199911052119e+01
8.007323158934524088e+01
8.008826999231297350e+01
8.010334241134506783e+01
8.011841146666672842e+01
8.013346615792053740e+01
8.014852490968532095e+01
8.016359958771290906e+01
8.017870937684372734e+01
8.019379642779460937e+01
8.020887610491787711e+01
8.022400918537654491e+01
8.023912938333465661e+01
8.025417174838264600e+01
8.026918523696751606e+01
8.028421214396567507e+01
8.029928372883048837e+01
8.031437548517996561e+01
8.032945284830576327e+01
8.034455809486004796e+01
8.035970073766175403e+01
8.037484628747246518e+01
8.039000549228252623e+01
8.040520158738553391e+01
8.042037441895361383e+01
8.043555019426904096e+01
8.045081734560240250e+01
8.046614674057155980e+01
8.048143381087520254e+01
8.049667860430469091e+01
8.051190377759068895e+01
8.052718576621852264e+01
8.054250911150614911e+01
8.055779967857539248e+01
8.057310432687543766e+01
8.058846612675853294e+01
8.060385084804140376e+01
8.061921359711550394e+01
8.063456213988034449e+01
8.064990484058216680e+01
8.066528731743778735e+01
8.068069397412128296e+01
8.069604368137912331e+01
8.071131226173109496e+01
8.072662121196400165e+01
8.074200711446711409e+01
8.075737538245607539e+01
8.077274487258083013e+01
8.078813375062655666e+01
8.080355679942283587e+01
8.081899837264818132e+01
8.083442568757457991e+01
8.084981726474762809e+01
8.086514495918318346e+01
8.088045541698100749e+01
8.089581650305746052e+01
8.091122533379980553e+01
8.092666748681546096e+01
8.094213087251861793e+01
8.095760507970440756e+01
8.097310565639907054e+01
8.098859085351737974e+01
8.100402396032362162e+01
8.101947502839477977e+01
8.103496970135816468e+01
8.105050075170045432e+01
8.106609361558975024e+01
8.108170231832161789e+01
8.109731809256315671e+01
8.111293770023507932e+01
8.112851687815413015e+01
8.114406713635314361e+01
8.115961694613378086e+01
8.117517003583206758e+01
8.119073857149423645e+01
8.120631286386752379e+01
8.122192469560704353e+01
8.123755378650834302e+01
8.125317571634955982e+01
8.126882849313254553e+01
8.128448044864637723e+01
8.130012206991628432e+01
8.131578100567290335e+01
8.133148602853324860e+01
8.134721275247240158e+01
8.136294594391169710e+01
8.137868253062707424e+01
8.139437814172127617e+01
8.141011565344199141e+01
8.142588239723731647e+01
8.144156479257962644e+01
8.145720904475889768e+01
8.147288113459200076e+01
8.148855611282459677e+01
8.150424091960928763e+01
8.151996753992177958e+01
8.153574158990601006e+01
8.155160551619820808e+01
8.156751675575408456e+01
8.158342987967897386e+01
8.159938158470626490e+01
8.161532345394654442e+01
8.163124602678288966e+01
8.164714935553949715e+01
8.166302403037930446e+01
8.167888870143171687e+01
8.169474156025196976e+01
8.171058821734915512e+01
8.172641974544978893e+01
8.174224317824761954e+01
8.175806837777315650e+01
8.177388796466975407e+01
8.178975812618777752e+01
8.180567090527111418e+01
8.182155202617509815e+01
8.183744024974886599e+01
8.185332067277235524e+01
8.186917487269212756e+01
8.188501612420016329e+01
8.190085205567383753e+01
8.191673630635412451e+01
8.193263264954535430e+01
8.194848472898281955e+01
8.196428292417500927e+01
8.198016445917792794e+01
8.199614781627423099e+01
8.201207354726551557e+01
8.202798296877251971e+01
8.204387673385276969e+01
8.205973779516558864e+01
8.207560880621480237e+01
8.209145429829879959e+01
8.210727121208532253e+01
8.212312320966407242e+01
8.213899965088911870e+01
8.215488662262313824e+01
8.217079701674855130e+01
8.218674123115819441e+01
8.220274091370480107e+01
8.221875715172218690e+01
8.223478239305238446e+01
8.225075894579259739e+01
8.226670271823256542e+01
8.228271405070266553e+01
8.229875874856131190e+01
8.231478993640951103e+01
8.233079026392859134e+01
8.234677604240049220e+01
8.236275214982755699e+01
8.237871105060430921e+01
8.239465833589096633e+01
8.241062578451195009e+01
8.242663544531696118e+01
8.244267457053652493e+01
8.245873338665323615e+01
8.247478176234888281e+01
8.249081202276676095e+01
8.250688516888392599e+01
8.252298775418093157e+01
8.253910543488973417e+01
8.255527446445854878e+01
8.257142700784406486e+01
8.258752854031979496e+01
8.260362140503222861e+01
8.261968996216502603e+01
8.263576921915448281e+01
8.265190783080390702e+01
8.266806617084235143e+01
8.268421375262877859e+01
8.270032179853662058e+01
8.271647396493639803e+01
8.273266418064653749e+01
8.274883548773563291e+01
8.276503310752305254e+01
8.278125092374303051e+01
8.279749691038850301e+01
8.281379152158446288e+01
8.283005260506608636e+01
8.284625920322756087e+01
8.286247978524825442e+01
8.287867399052765904e+01
8.289484686031404692e+01
8.291108927773774440e+01
8.292740596476865278e+01
8.294372115009706192e+01
8.296004734437478589e+01
8.297644075544583586e+01
8.299286475740777291e+01
8.300928036296630808e+01
8.302569845272081750e+01
8.304216958800743953e+01
8.305865127886708876e+01
8.307507183970984954e+01
8.309153470796954366e+01
8.310802631778486216e+01
8.312450829962305932e+01
8.314104331907097389e+01
8.315756106815355508e+01
8.317404634324866208e+01
8.319057731540114276e+01
8.320715802751477952e+01
8.322377787587073783e+01
8.324043904297805341e+01
8.325709166115788662e+01
8.327373860960105389e+01
8.329038835197809476e+01
8.330709879989186106e+01
8.332388522326753844e+01
8.334065964950985972e+01
8.335745116411742117e+01
8.337427964292032811e+01
8.339113095198159442e+01
8.340801328669824954e+01
8.342491651417654452e+01
8.344180651408228755e+01
8.345874496501119211e+01
8.347572412710485423e+01
8.349271600470015642e+01
8.350970701355332437e+01
8.352669337770508662e+01
8.354374113267263624e+01
8.356081342995518924e+01
8.357785295676652026e+01
8.359488430918375457e+01
8.361195597530880264e+01
8.362900878217409684e+01
8.364607598444484893e+01
8.366318142067949282e+01
8.368029085529313704e+01
8.369740746337213011e+01
8.371451380764555950e+01
8.373162938449996773e+01
8.374878173887427124e+01
8.376596142808767809e+01
8.378307399192502203e+01
8.380008260751966986e+01
8.381702887270409974e+01
8.383403540930194708e+01
8.385119336118332001e+01
8.386842164292028201e+01
8.388563027745313150e+01
8.390284858951098101e+01
8.392011078227871224e+01
8.393736762961812303e+01
8.395460095054062322e+01
8.397188151192712269e+01
8.398924680443457191e+01
8.400657331066301481e+01
8.402392824635541047e+01
8.404138403678096836e+01
8.405883509702165668e+01
8.407624800243613095e+01
8.409360602758800951e+01
8.411090163308644208e+01
8.412823735795539903e+01
8.414563573114101303e+01
8.416300663167899643e+01
8.418036306261620894e+01
8.419772133080981291e+01
8.421511146170308848e+01
8.423256331339577230e+01
8.425004370774199458e+01
8.426751273746384641e+01
8.428492954444979546e+01
8.430229905891476960e+01
8.431962311728962334e+01
8.433696520028169630e+01
8.435436484702050564e+01
8.437177099405056424e+01
8.438923198793229119e+01
8.440672809291775991e+01
8.442420645698244641e+01
8.444174114519711338e+01
8.445933017152647437e+01
8.447688352123228128e+01
8.449444792129760629e+01
8.451206911307799885e+01
8.452973737052933245e+01
8.454739041637309072e+01
8.456500354885245940e+01
8.458256661030486612e+01
8.460008975049281332e+01
8.461762847738836513e+01
8.463517826451349890e+01
8.465275783074763183e+01
8.467034432278279610e+01
8.468793135768031277e+01
8.470560409494594012e+01
8.472331125177596789e+01
8.474094223965695960e+01
8.475850444717215737e+01
8.477603621883058338e+01
8.479358549593747796e+01
8.481120161053206630e+01
8.482887302395084816e+01
8.484658151170806661e+01
8.486433553059490009e+01
8.488211046814144822e+01
8.489983171388684013e+01
8.491750175988511273e+01
8.493524077105460890e+01
8.495303079599182183e+01
8.497077921095603870e+01
8.498855202325854918e+01
8.500641807969208230e+01
8.502434205155179825e+01
8.504228772237519252e+01
8.506026083523913428e+01
8.507830941245970280e+01
8.509644518863007079e+01
8.511454160377870437e+01
8.513248959217885670e+01
8.515037514173911859e+01
8.516833861152873908e+01
8.518637215443266086e+01
8.520437161431247830e+01
8.522234568775293440e+01
8.524034625273564814e+01
8.525836166712012698e+01
8.527641123111047250e+01
8.529449395427087666e+01
8.531252035048342464e+01
8.533055074795601058e+01
8.534863473963137892e+01
8.536674823179139082e+01
8.538490704128390973e+01
8.540305221887416565e+01
8.542122122250182770e+01
8.543944731250917357e+01
8.545770072584905108e+01
8.547592777753796156e+01
8.549414407741586786e+01
8.551240166999410519e+01
8.553064061581892474e+01
8.554889850605596280e+01
8.556720102802671590e+01
8.558554522683256494e+01
8.560396956628351006e+01
8.562240632454879119e+01
8.564086019909198910e+01
8.565935568641343423e+01
8.567782615840299343e+01
8.569627648694790878e+01
8.571478522982567938e+01
8.573335338518788262e+01
8.575193640259691108e+01
8.577055491807460896e+01
8.578917491181449861e+01
8.580779784496012041e+01
8.582643848903234129e+01
8.584505231426912530e+01
8.586369514541621584e+01
8.588240949476804076e+01
8.590118413025757604e+01
8.592000969431320812e+01
8.593886675494373151e+01
8.595780067721649687e+01
8.597673127724537778e+01
8.599556972131443899e+01
8.601444384992848313e+01
8.603342577493876320e+01
8.605244783850055512e+01
8.607142913152434005e+01
8.609039456626076969e+01
8.610939559459083625e+01
8.612844434086265721e+01
8.614750555997899539e+01
8.616653154147711291e+01
8.618556213532026788e+01
8.620463668557022174e+01
8.622370977819630866e+01
8.624276041580819196e+01
8.626184142784440212e+01
8.628090857557157278e+01
8.629994253125929049e+01
8.631898561163849593e+01
8.633802141777917427e+01
8.635705563043421762e+01
8.637613155991641634e+01
8.639527006304184908e+01
8.641449085045358913e+01
8.643374776463851106e+01
8.645294433345752338e+01
8.647209133378247259e+01
8.649121047382797656e+01
8.651039999363744926e+01
8.652969461630098635e+01
8.654898519820106628e+01
8.656827746546990454e+01
8.658758943553841902e+01
8.660687200167402011e+01
8.662620420840983115e+01
8.664562767354119899e+01
8.666516064865190572e+01
8.668477271509065929e+01
8.670434008742863341e+01
8.672388816391946875e+01
8.674339157938042888e+01
8.676283196674633302e+01
8.678221690287483625e+01
8.680157187158958720e+01
8.682096824337187968e+01
8.684041633422700102e+01
8.685993092324112297e+01
8.687949986711053896e+01
8.689907922994984801e+01
8.691864825112890003e+01
8.693820537877397214e+01
8.695781106966397545e+01
8.697750646464244539e+01
8.699717542145930338e+01
8.701683312925442237e+01
8.703651140093236904e+01
8.705612927754812347e+01
8.707571787569506228e+01
8.709531249678987308e+01
8.711497555816828253e+01
8.713468072423481203e+01
8.715436079483308163e+01
8.717406088557289934e+01
8.719379029333367725e+01
8.721349866003991735e+01
8.723313002513702941e+01
8.725273698175658410e+01
8.727246768968016966e+01
8.729226430940720149e+01
8.731199239328402939e+01
8.733172562134843986e+01
8.735154124689526611e+01
8.737132009097902596e+01
8.739097583864831620e+01
8.741058576435850114e+01
8.743021022216291271e+01
8.744989329637724040e+01
8.746970113417823711e+01
8.748964126605855540e+01
8.750967561903071612e+01
8.752968370381140062e+01
8.754965457087193670e+01
8.756966324339792607e+01
8.758968734381694787e+01
8.760974851441227429e+01
8.762986825098970201e+01
8.765002900789713181e+01
8.767018513808150715e+01
8.769030424472357765e+01
8.771046659042320925e+01
8.773072942767846882e+01
8.775105636863649750e+01
8.777136866941967241e+01
8.779162522706100447e+01
8.781184697438931153e+01
8.783205500371363428e+01
8.785226011393734780e+01
8.787249559163841184e+01
8.789278920835960207e+01
8.791310739478599601e+01
8.793343659873784190e+01
8.795372230722638562e+01
8.797398332069522553e+01
8.799427487530603287e+01
8.801458279660995743e+01
8.803497678551697447e+01
8.805552924380451429e+01
8.807615276044964503e+01
8.809677335036772661e+01
8.811743965161511483e+01
8.813813933542726886e+01
8.815878771360269184e+01
8.817933334795107214e+01
8.819992144471936513e+01
8.822067609887275808e+01
8.824150288418712762e+01
8.826230916155827799e+01
8.828304475952937480e+01
8.830377046301813948e+01
8.832459876038130631e+01
8.834549631913650103e+01
8.836639119156298250e+01
8.838726499672877424e+01
8.840818030993742127e+01
8.842918877304097691e+01
8.845020005608257918e+01
8.847122840341350525e+01
8.849240339616287088e+01
8.851359716721624693e+01
8.853476433012605185e+01
8.855591313922093377e+01
8.857699982854566656e+01
8.859814563610999016e+01
8.861943659111781812e+01
8.864085525358250095e+01
8.866232898251290351e+01
8.868382583498906513e+01
8.870532312203900460e+01
8.872690337889690682e+01
8.874853377568108215e+01
8.877010071286549930e+01
8.879169560026801378e+01
8.881339280317962448e+01
8.883507837866690693e+01
8.885671831499627160e+01
8.887842027103363307e+01
8.890012894508059560e+01
8.892185573084439909e+01
8.894369024237711585e+01
8.896551315464736831e+01
8.898733304230174213e+01
8.900921660863083673e+01
8.903107969192528515e+01
8.905299270644816545e+01
8.907503580152724965e+01
8.909704821514704065e+01
8.911903254291223675e+01
8.914108205527344353e+01
8.916318020016453261e+01
8.918522710404941733e+01
8.920720737500107589e+01
8.922920881709991647e+01
8.925120510433421828e+01
8.927323085748192000e+01
8.929533722040110888e+01
8.931750371112889297e+01
8.933969357006050416e+01
8.936195516873448241e+01
8.938421713805860236e+01
8.940641674660743377e+01
8.942869814077185708e+01
8.945110903479989872e+01
8.947354463888133580e+01
8.949587138612750437e+01
8.951816002057556432e+01
8.954057632901076147e+01
8.956314527598648567e+01
8.958578178966172345e+01
8.960838847188141187e+01
8.963100527294940889e+01
8.965366535259273917e+01
8.967635421620364866e+01
8.969905973304874180e+01
8.972183526944262155e+01
8.974468371195041527e+01
8.976750166082452154e+01
8.979034059007491919e+01
8.981322575626123239e+01
8.983607497688362287e+01
8.985891356769393212e+01
8.988175596196423101e+01
8.990457278620402803e+01
8.992739304046799020e+01
8.995018410377888074e+01
8.997301841694245184e+01
8.999598020688200961e+01
9.001897961094221046e+01
9.004199206237976227e+01
9.006503919540207903e+01
9.008811360052239081e+01
9.011122477947935749e+01
9.013441828110984488e+01
9.015759877431769098e+01
9.018077094545158445e+01
9.020399107338347733e+01
9.022719167553604791e+01
9.025041973941128504e+01
9.027362131390813715e+01
9.029677593058295315e+01
9.032001030463892732e+01
9.034328221984667096e+01
9.036661111983706007e+01
9.039004683086740499e+01
9.041350367992588133e+01
9.043701086361397756e+01
9.046062922083117996e+01
9.048430529802875810e+01
9.050796617816817502e+01
9.053174421526972537e+01
9.055558540048986060e+01
9.057936777078420221e+01
9.060315470475198651e+01
9.062699684747256867e+01
9.065082307510800774e+01
9.067464470221821671e+01
9.069850489111433944e+01
9.072236952698354173e+01
9.074631134637934338e+01
9.077031258309841633e+01
9.079433403021538140e+01
9.081833077833421441e+01
9.084230682344467311e+01
9.086628404163994333e+01
9.089034955757875878e+01
9.091449155520027148e+01
9.093866418427161591e+01
9.096285394621678222e+01
9.098704244797764318e+01
9.101124989392451425e+01
9.103537216059272907e+01
9.105949664807918964e+01
9.108375807113216638e+01
9.110821904562055806e+01
9.113287930647121016e+01
9.115753917681354324e+01
9.118221491915569743e+01
9.120692581480042804e+01
9.123172704504284525e+01
9.125667862239403405e+01
9.128155617249026932e+01
9.130635867289873886e+01
9.133117892820688155e+01
9.135600898061653652e+01
9.138091610919548202e+01
9.140586591530848182e+01
9.143082765808317447e+01
9.145589942797316496e+01
9.148104589438358403e+01
9.150619042674946968e+01
9.153138688276672497e+01
9.155676000463563469e+01
9.158225200388140763e+01
9.160775495530441503e+01
9.163328034100332786e+01
9.165875372775127516e+01
9.168427178261761412e+01
9.170992096833265350e+01
9.173560695287746114e+01
9.176133298734821153e+01
9.178709608982451584e+01
9.181289672182134609e+01
9.183876795809733551e+01
9.186473708671782390e+01
9.189069546622835105e+01
9.191657975329252395e+01
9.194248853850582748e+01
9.196846068357760373e+01
9.199446587617460125e+01
9.202052013263819674e+01
9.204667812301335061e+01
9.207291494008046584e+01
9.209908702428309368e+01
9.212515981431727141e+01
9.215125035411595888e+01
9.217744943722959761e+01
9.220380091713552417e+01
9.223025317793762667e+01
9.225674484079715398e+01
9.228332502729314513e+01
9.231002754961410517e+01
9.233677718778560006e+01
9.236349909716575723e+01
9.239016272996447299e+01
9.241691904858562623e+01
9.244376918837080837e+01
9.247069076250393493e+01
9.249760399714385528e+01
9.252437337997119471e+01
9.255121496964591188e+01
9.257821539445758674e+01
9.260535994754468447e+01
9.263253677277374720e+01
9.265965620580044515e+01
9.268681120163807918e+01
9.271404046574222946e+01
9.274131298230983589e+01
9.276856827777837111e+01
9.279590373278689697e+01
9.282330061338664962e+01
9.285064159017731811e+01
9.287806054755962748e+01
9.290564519093689455e+01
9.293341209380149337e+01
9.296119332708519778e+01
9.298887687656359446e+01
9.301662164416578094e+01
9.304447418919355073e+01
9.307240172421192881e+01
9.310032959907138661e+01
9.312829090243197072e+01
9.315634767697352459e+01
9.318458103773318157e+01
9.321298157712772081e+01
9.324142894795892289e+01
9.326991882096626796e+01
9.329838125758409717e+01
9.332677854792461858e+01
9.335517859429430132e+01
9.338380340556997794e+01
9.341272708411599979e+01
9.344174160799087758e+01
9.347065471219285371e+01
9.349942788756833068e+01
9.352822175681826877e+01
9.355701764449293023e+01
9.358581252105310000e+01
9.361463437706366619e+01
9.364339220424081134e+01
9.367224255377746545e+01
9.370122117589380650e+01
9.373024134570057697e+01
9.375925368338779720e+01
9.378835377392400119e+01
9.381757950874688845e+01
9.384683893139261102e+01
9.387609556259330645e+01
9.390527675147562547e+01
9.393452673271420394e+01
9.396393907984507621e+01
9.399334465363753566e+01
9.402273242586558410e+01
9.405221671099204173e+01
9.408179825993670420e+01
9.411142921959914531e+01
9.414106417156089890e+01
9.417056096415099375e+01
9.420001196219685369e+01
9.422965829576618546e+01
9.425952512931606009e+01
9.428945607506574333e+01
9.431928571117929039e+01
9.434915243750677405e+01
9.437921552133833814e+01
9.440942965406378562e+01
9.443952157501959732e+01
9.446950060395430171e+01
9.449957205564308538e+01
9.452982063334316365e+01
9.456024600300108318e+01
9.459062161174075811e+01
9.462101769407286156e+01
9.465144890230466501e+01
9.468179089094186907e+01
9.471204413312955239e+01
9.474240021563220182e+01
9.477298584800864489e+01
9.480355081694752073e+01
9.483418937980185603e+01
9.486500580800252180e+01
9.489594334601794401e+01
9.492700427923261941e+01
9.495801509229217174e+01
9.498884085159478730e+01
9.501962154668306937e+01
9.505046898570881808e+01
9.508127246307174119e+01
9.511205572800393782e+01
9.514288729042242210e+01
9.517375268780058661e+01
9.520481236788005219e+01
9.523603075656303929e+01
9.526731052676325362e+01
9.529872559987288128e+01
9.533014926602517392e+01
9.536150713288952829e+01
9.539291224830286353e+01
9.542451427791088747e+01
9.545639150114122629e+01
9.548841377646843398e+01
9.552046051983637653e+01
9.555248903324311982e+01
9.558453961318988945e+01
9.561657335241334010e+01
9.564855523771164769e+01
9.568065016234794484e+01
9.571292967119416062e+01
9.574537862564832835e+01
9.577783842921924418e+01
9.581022559747641765e+01
9.584267164378131554e+01
9.587524830620034777e+01
9.590797521396348202e+01
9.594085159556696851e+01
9.597379195593237000e+01
9.600677418018781850e+01
9.603981138867571588e+01
9.607296532935943389e+01
9.610622111535963086e+01
9.613953961893614064e+01
9.617294220432074781e+01
9.620633857136674294e+01
9.623993888784903561e+01
9.627382442657737727e+01
9.630785104736112601e+01
9.634201876973908441e+01
9.637637328598890463e+01
9.641089869699796111e+01
9.644557982883483760e+01
9.648035480157645338e+01
9.651515162900491873e+01
9.654988868644988997e+01
9.658463563887096370e+01
9.661962727048947386e+01
9.665469317789467141e+01
9.668967525189101764e+01
9.672457555535306994e+01
9.675943525466402662e+01
9.679431776511826513e+01
9.682925089541768671e+01
9.686448354561917995e+01
9.690004478420276257e+01
9.693565129490006882e+01
9.697109201926636501e+01
9.700628363339826876e+01
9.704141657026335110e+01
9.707664850020138658e+01
9.711199081294759594e+01
9.714749540130590333e+01
9.718314160721749317e+01
9.721884154286081525e+01
9.725464351199656221e+01
9.729053655597797956e+01
9.732640594121072297e+01
9.736229083261166295e+01
9.739818572685916820e+01
9.743402851498039752e+01
9.746993020605077618e+01
9.750591268023728730e+01
9.754192123406208736e+01
9.757788207276784931e+01
9.761381544851093395e+01
9.764974806989050649e+01
9.768562309185860215e+01
9.772150757889842509e+01
9.775751646524048510e+01
9.779371089204276757e+01
9.783020288879434645e+01
9.786679112575161810e+01
9.790333585257002369e+01
9.794000618384370682e+01
9.797677856339042535e+01
9.801353268015095921e+01
9.805018654130684297e+01
9.808682047053265762e+01
9.812355308551224198e+01
9.816034776385650673e+01
9.819723269698609158e+01
9.823426188235805512e+01
9.827149727433742044e+01
9.830892606274981915e+01
9.834639755609069312e+01
9.838399674522878513e+01
9.842165512209923861e+01
9.845919860835597603e+01
9.849680903000096066e+01
9.853456558744282745e+01
9.857242625729679730e+01
9.861043862300010687e+01
9.864861211034761368e+01
9.868695450295059857e+01
9.872543357153452348e+01
9.876408642945318661e+01
9.880287358086319216e+01
9.884178839814113360e+01
9.888086539641881245e+01
9.892018053395429433e+01
9.895976686241053244e+01
9.899948934533823319e+01
9.903933825789985690e+01
9.907922396632764617e+01
9.911911222889069961e+01
9.915906318394269192e+01
9.919904999222751485e+01
9.923930961571817022e+01
9.927999884564222555e+01
9.932092923046133137e+01
9.936198073234426431e+01
9.940318320341617664e+01
9.944434125640857758e+01
9.948537661163605605e+01
9.952648131143121191e+01
9.956783330489014361e+01
9.960955773795478763e+01
9.965153464354402502e+01
9.969349325165617870e+01
9.973563040797991164e+01
9.977795912082918051e+01
9.982030552007282154e+01
9.986260106429870120e+01
9.990481714447888351e+01
9.994714971522755320e+01
9.998970275666079033e+01
1.000323465211030225e+02
1.000750152192064490e+02
1.001177528692023486e+02
1.001604002678115819e+02
1.002030433846731938e+02
1.002457962578515520e+02
1.002885605490956777e+02
1.003313825520778551e+02
1.003744642726181553e+02
1.004177887857021432e+02
1.004612314454766420e+02
1.005049233875041068e+02
1.005487314304072157e+02
1.005924125985751374e+02
1.006358731873754948e+02
1.006792164778873513e+02
1.007229788264170196e+02
1.007671239773963947e+02
1.008114620044475913e+02
1.008559812139752268e+02
1.009006333579702357e+02
1.009454156183851268e+02
1.009903231302970994e+02
1.010353463825779556e+02
1.010802884566044924e+02
1.011254419205476580e+02
1.011709266765583237e+02
1.012164543821111238e+02
1.012622094197740097e+02
1.013082715448600624e+02
1.013544798433485710e+02
1.014008804326069395e+02
1.014475542418568210e+02
1.014943832215889046e+02
1.015414293142843007e+02
1.015887615570307503e+02
1.016361572916249827e+02
1.016834622637215091e+02
1.017307830951553882e+02
1.017781077496877344e+02
1.018253231408130972e+02
1.018726123135944874e+02
1.019203131900791561e+02
1.019684679062898738e+02
1.020168657160774046e+02
1.020654748349243022e+02
1.021141375284535115e+02
1.021626643876453642e+02
1.022114035531536729e+02
1.022605084931796284e+02
1.023097632088197884e+02
1.023593060713491241e+02
1.024091013076568260e+02
1.024588345791204489e+02
1.025084815655776538e+02
1.025580241307356317e+02
1.026074922878164557e+02
1.026571850334010350e+02
1.027072127131655890e+02
1.027575298198875089e+02
1.028078149777835506e+02
1.028578896473746909e+02
1.029079327867795399e+02
1.029580508117275031e+02
1.030084885908112398e+02
1.030593246981188145e+02
1.031103851949804238e+02
1.031617786894114062e+02
1.032133765574978099e+02
1.032647217067675172e+02
1.033159958912461605e+02
1.033675177339374471e+02
1.034193115296399981e+02
1.034714054061063138e+02
1.035238013543416997e+02
1.035765888785580131e+02
1.036295474853217371e+02
1.036825488322452316e+02
1.037360642105190180e+02
1.037902580279855158e+02
1.038446239101227775e+02
1.038989965721659559e+02
1.039537170002875541e+02
1.040088424861526732e+02
1.040640021424785999e+02
1.041191651473896371e+02
1.041744985175375717e+02
1.042300247985087651e+02
1.042859685316047944e+02
1.043421079295550413e+02
1.043985521553394875e+02
1.044555041070188111e+02
1.045127238540187022e+02
1.045700830592614210e+02
1.046276472081896003e+02
1.046856212221730118e+02
1.047436207272232593e+02
1.048015615081663157e+02
1.048596104044540169e+02
1.049178935263475410e+02
1.049765225210813213e+02
1.050351563872671505e+02
1.050939182696774310e+02
1.051533896164969235e+02
1.052133820738141594e+02
1.052732408070500298e+02
1.053333396807375237e+02
1.053940402529918998e+02
1.054554235791545125e+02
1.055173943712396039e+02
1.055794675830012181e+02
1.056419618788101928e+02
1.057049468107700818e+02
1.057679398630164513e+02
1.058311227154102738e+02
1.058948313336011466e+02
1.059589466251521941e+02
1.060235135692932431e+02
1.060882444766905195e+02
1.061528860895628981e+02
1.062178089469507682e+02
1.062832036314489841e+02
1.063491467514833744e+02
1.064151874318103381e+02
1.064809695578310880e+02
1.065469224136592743e+02
1.066131817279598550e+02
1.066800668154823342e+02
1.067476331071497526e+02
1.068151437651632421e+02
1.068826417274066500e+02
1.069502074830659240e+02
1.070178311639580784e+02
1.070859638991384770e+02
1.071543840939058327e+02
1.072228615447556592e+02
1.072914170780213539e+02
1.073599467452930156e+02
1.074287286557506320e+02
1.074980267608923299e+02
1.075675558164400627e+02
1.076370642018958250e+02
1.077067943560233374e+02
1.077768934009528721e+02
1.078474644190287393e+02
1.079186533735191347e+02
1.079903058615595484e+02
1.080624856207606825e+02
1.081350195080954251e+02
1.082080518140421077e+02
1.082816188541395803e+02
1.083553362198276773e+02
1.084292152260607054e+02
1.085032850842887342e+02
1.085778029498118826e+02
1.086532046040995851e+02
1.087293363507507280e+02
1.088057499119783813e+02
1.088829493331493552e+02
1.089607701988281292e+02
1.090388549354950669e+02
1.091175806057666051e+02
1.091968454037125582e+02
1.092759977813846177e+02
1.093549302725372598e+02
1.094341481951871202e+02
1.095131846963832487e+02
1.095921561878204074e+02
1.096718515984868247e+02
1.097524410605824983e+02
1.098339729878582176e+02
1.099157304328147973e+02
1.099972768413262969e+02
1.100792770926497184e+02
1.101621153945652054e+02
1.102458535183652089e+02
1.103306120421637928e+02
1.104162630219010168e+02
1.105021475876733348e+02
1.105885733706678593e+02
1.106763810049441190e+02
1.107659298666584817e+02
1.108565625306017779e+02
1.109475607159931059e+02
1.110389249392795818e+02
1.111301699047350269e+02
1.112223383014928260e+02
1.113157506499191953e+02
1.114094692505019140e+02
1.115039630969604758e+02
1.115991434753909743e+02
1.116942635182224421e+02
1.117901193376580693e+02
1.118871701153057501e+02
1.119841407630734409e+02
1.120809393167204462e+02
1.121790520687093959e+02
1.122783520715002510e+02
1.123786571763019850e+02
1.124800878974554053e+02
1.125824574732431813e+02
1.126850380858870864e+02
1.127873864614898309e+02
1.128910222217021442e+02
1.129959002602655147e+02
1.131010763910665702e+02
1.132073551913862843e+02
1.133149362271865073e+02
1.134233901066321835e+02
1.135333340198714325e+02
1.136444340711782388e+02
1.137564174546734250e+02
1.138697793253252541e+02
1.139856205824822410e+02
1.141036684094989653e+02
1.142239187039518953e+02
1.143473364261115677e+02
1.144735128522552543e+02
1.146033992367507324e+02
1.147354206691590690e+02
1.148681457162294350e+02
1.150036906190987196e+02
1.151428623633357375e+02
1.152848626301293820e+02
1.154268298543834561e+02
1.155681822475441862e+02
1.157109339955268013e+02
1.158549234260779031e+02
1.160009014757305152e+02
1.161496648753076926e+02
1.163005599005999073e+02
1.164530932337832638e+02
1.166076755488148677e+02
1.167673386763820531e+02
1.169317895450883924e+02
1.170979324400636870e+02
1.172662438092558688e+02
1.174376151287518724e+02
1.176104478077157296e+02
1.177844077944067607e+02
1.179622087707671767e+02
1.181414001440404746e+02
1.183224814760168613e+02
1.185087708955508248e+02
1.187013679978661287e+02
1.189020339631167218e+02
1.191094908232843750e+02
1.193231378740260027e+02
1.195432574311030862e+02
1.197680261844153335e+02
1.199938292544229199e+02
1.202196271274695221e+02
1.204485773450114863e+02
1.206821755012160651e+02
1.209199851890275568e+02
1.211654385942266572e+02
1.214194697573841779e+02
1.216787227289224660e+02
1.219410650751421628e+02
1.222099092688032584e+02
1.224857860901548747e+02
1.227701338245943106e+02
1.230676225187061732e+02
1.233765071782634379e+02
1.236953739038128504e+02
1.240277162589629398e+02
1.243807083595920346e+02
1.247556705061083733e+02
1.251409165843913200e+02
1.255231204098516855e+02
1.258988818377269610e+02
1.262784709237221961e+02
1.266818825228276495e+02
1.271162288081981018e+02
1.275732171400314030e+02
1.280403186137414764e+02
1.285043913501678503e+02
1.289719434066089150e+02
1.294668213398572902e+02
1.300098495059525874e+02
1.306010336929299740e+02
1.312276671901310863e+02
1.318732761360573704e+02
1.325512953572317940e+02
1.333174503627339220e+02
1.342167307260550615e+02
1.353310593104920940e+02
1.366998206950722476e+02
1.384456893869368628e+02
1.408151652633285948e+02
1.444467872689491799e+02


==> anc/Fig07_H_kin_all_L12.txt <==
6.814299770584457683e+00
5.902396360590577373e+00
4.967074079386176066e+00
4.090155549658017975e+00
3.169028473150750536e+00
2.336924238250602137e+00
2.165234861803450706e+00
1.797336813029335234e+00
1.490567810663065540e+00
1.379150717702277928e+00
1.160472096465579916e+00
9.931622028032563998e-01
8.339086175379780697e-01
7.741125203978068692e-01
7.586570579306144424e-01
7.087770540995671498e-01
6.182293442427118091e-01
5.689745004450510457e-01
5.547273462305091218e-01
5.308336283154281299e-01
4.868820189879974336e-01
4.388045660053669916e-01
4.396579509375800332e-01
4.392350771461938641e-01
3.754182410426491479e-01
3.240491461704408382e-01
3.402281567034697862e-01
3.629509951597294504e-01
3.352894025253765897e-01
3.102259470340708591e-01
3.349775349457129181e-01
3.284874012147842581e-01
2.933456916978570694e-01
2.784213007782389004e-01
2.927792185210942866e-01
3.201575683368458325e-01
3.077028969173680184e-01
3.027802232198599230e-01
3.132029193994792515e-01
3.158727816890524176e-01
3.215487365942791831e-01
2.954058094052040007e-01
2.779713314304660954e-01
2.937264842989068536e-01
3.028237530195799776e-01
3.128998931692433261e-01
2.770165564562245275e-01
2.641499637751260066e-01
3.122627363334544159e-01
3.053334172100518606e-01
2.893610857462576846e-01
2.889965244644563946e-01
2.778749342297440750e-01
2.813084656448655019e-01
2.677157892784343129e-01
2.333548974358667094e-01
2.414157654132387532e-01
2.729377771100017225e-01
3.128467681742501671e-01
2.919179641637587586e-01
2.581419220656215874e-01
2.648910276859371415e-01
2.650455599275672314e-01
2.540290836151108400e-01
2.417752503470853020e-01
2.443981456911581973e-01
2.465704378964108656e-01
2.608465908305706571e-01
2.528771537147748161e-01
2.355861645873221777e-01
2.399024426560487089e-01
2.471129192285917986e-01
2.602204087486728046e-01
2.701279483268135828e-01
2.700395931305952790e-01
2.555844989083269625e-01
2.440466350300740939e-01
2.488558594562248760e-01
2.567061823887107908e-01
2.542451960067764194e-01
2.417705078558434750e-01
2.537042410322594699e-01
2.576763900631336424e-01
2.401216997035184597e-01
2.222336765320535867e-01
2.096603873888212843e-01
2.271284645413578496e-01
2.331957433951049596e-01
2.207586605816781733e-01
2.131812240885234966e-01
2.068805455512663372e-01
2.219256117636815295e-01
2.219188619631870252e-01
2.072586836817742195e-01
1.981133593067246346e-01
1.966134512665907719e-01
2.163069706263391068e-01
2.191823081460480827e-01
2.015153102729964341e-01
2.057826488685218780e-01
2.141500412448920920e-01
2.160612529658327008e-01
2.397391742293673023e-01
2.410751893013926006e-01
2.280731038285243317e-01
2.210876470706045760e-01
2.151275076313651502e-01
2.137827502420429071e-01
1.881961984727778259e-01
2.124835924491513817e-01
2.550678391131436795e-01
2.533921312003022952e-01
2.571793224887451990e-01
2.465441047953272347e-01
2.345793588284695863e-01
2.559204359828086139e-01
2.473123938245410658e-01
2.421373808037947106e-01
2.526850891890790596e-01
2.394947703206886658e-01
2.364531469596272417e-01
2.509016652026099248e-01
2.370919120978525474e-01
2.221845611355649508e-01
2.254376671415904698e-01
2.357014119312118294e-01
2.608635007049916466e-01
2.525418260027484929e-01
2.410063403220687739e-01
2.391184634620167615e-01
2.381894335720360356e-01
2.421986761064342797e-01
2.358850038672608285e-01
2.262142138180727180e-01
2.284962290397797857e-01
2.370012671036505481e-01
2.432442402078598687e-01
2.315225576067359292e-01
2.219113320177912296e-01
2.092483575809993002e-01
2.206191681763683687e-01
2.373215224527945033e-01
2.355566473572644481e-01
2.547412006457644984e-01
2.671865709566680902e-01
2.770296972778374944e-01
2.659606198764593032e-01
2.692087626651973875e-01
2.860876432152320015e-01
2.888561823928567640e-01
3.002742174530939057e-01
3.050802522435631658e-01
3.128812318012546001e-01
3.244094362069975812e-01
3.112422364851505363e-01
3.091521873671043696e-01
3.375140043205254736e-01
3.212713649101815450e-01
3.044071720246868673e-01
2.994625337025676459e-01
2.599808580562721905e-01
2.488051040675940129e-01
2.553885169404573330e-01
2.289736174181106476e-01
2.082196340510215904e-01
2.119565185289490339e-01
2.074323563979661722e-01
1.899716859738372621e-01
1.821156085930447366e-01
1.766651658277637871e-01
1.670762250832430185e-01
1.564221422293531338e-01
1.404278904902285241e-01
1.385482466496549270e-01
1.490729156367790464e-01
1.509223816666455942e-01
1.495424757236967217e-01
1.393334096838931002e-01
1.274725076279384361e-01
1.227194191434068660e-01
1.224262996495323885e-01
1.265452253433677066e-01
1.185616006424072416e-01
1.114564437939678659e-01
1.120101032418694270e-01
1.085075339317315563e-01
1.149029401300090819e-01
1.133363658718281736e-01
1.080746372719197518e-01
1.034953451341472652e-01
1.057848338816608086e-01
1.015483141681495921e-01
7.901943876763914409e-02
7.583508941789358915e-02
6.563155384658206359e-02
4.888924464092846145e-02
3.940278792219681359e-02
2.806384912773905380e-02
1.891725073793030718e-02
1.153618330917671221e-02
7.488110039107976484e-03
5.448870763080207284e-03
3.457727322184991209e-03
2.057496659017650151e-03
1.379875080540300799e-03
8.646967804869173675e-04
6.008516381515266415e-04
4.070289139421243802e-04
2.019387901845070231e-04
1.164252961937474234e-04
4.708153835514023740e-05
1.157796480935790242e-05


==> anc/Fig07_H_kin_all_L13.txt <==
9.362474615903680686e+00
9.832788568457980105e+00
9.449143215596352618e+00
7.692719782891042080e+00
7.158435649642409970e+00
6.731776646949598764e+00
6.194565772037749163e+00
6.107087001779674118e+00
5.568796621443258488e+00
4.681618022633053045e+00
4.108549867118481913e+00
3.930796445292556562e+00
3.542804249527537586e+00
3.359441052620601997e+00
3.113658454865921410e+00
3.064534157428716821e+00
2.805993761756361504e+00
2.454089295696374684e+00
2.259549148539274022e+00
2.038847166570460168e+00
2.115866390255349394e+00
2.105807293820295190e+00
1.851791002124669072e+00
1.753975894035474603e+00
1.663423554046628450e+00
1.602890351369316679e+00
1.565250292361959561e+00
1.409296072781959230e+00
1.284525147871034445e+00
1.212417586149498572e+00
1.279590815191018471e+00
1.217573921400870951e+00
1.175037012298966621e+00
1.226009222157419920e+00
1.112992681660937233e+00
1.025899642684694468e+00
9.777746832574126801e-01
9.158259261164353182e-01
9.100031981468741371e-01
8.913346452776454987e-01
8.505027224180533585e-01
7.941473442203393907e-01
7.505947141916234910e-01
7.395168946000472143e-01
7.394025073524491676e-01
7.227381306725940702e-01
6.866092232312495103e-01
6.675898711683141418e-01
6.664000900922939508e-01
6.292283271900565023e-01
6.341292309214618950e-01
6.010680814266531335e-01
5.735064638340915399e-01
6.018715900052538093e-01
5.568472708819295347e-01
5.289955583331202860e-01
5.614603453049555881e-01
5.117475693776462053e-01
4.995103572855958962e-01
5.247089096531671881e-01
4.873870483408310195e-01
4.826749594577578462e-01
4.566025942487509370e-01
4.502319129395807584e-01
4.620157941811073865e-01
4.668991777315776859e-01
4.444740026789226195e-01
4.182666653746933694e-01
4.171493754766101847e-01
4.173844895833829782e-01
3.889036828815916613e-01
4.091132457317716020e-01
4.248217823273750526e-01
3.755417926322545674e-01
3.455512364978918227e-01
3.425551210626139320e-01
3.676920245822375977e-01
3.515156857841295612e-01
3.309126629670079422e-01
3.259703039585231110e-01
3.237478182271954497e-01
3.404514837469948541e-01
3.366194496719318585e-01
3.290623334482662421e-01
3.426421635127175902e-01
3.317304333626658330e-01
3.251776860454913542e-01
3.261397591650277428e-01
3.169044722134440328e-01
3.179402242348312035e-01
3.185713676252908133e-01
3.190086784494637340e-01
3.224167341890913363e-01
3.153568478435466171e-01
3.109189751469123020e-01
3.289798249885387271e-01
3.292286566104353773e-01
3.096186356476716695e-01
3.209297069563019633e-01
3.218113588861362118e-01
2.931146425227035279e-01
3.107447676151233185e-01
3.062182731584605078e-01
2.785370678307268477e-01
3.015101584793884459e-01
3.151657112424117169e-01
3.057158917446489710e-01
2.938958835728239793e-01
2.900010406597900436e-01
3.010624790964472330e-01
2.967341032511437993e-01
2.866777079272805895e-01
2.840069029637321552e-01
2.988836053136960103e-01
2.965085258339479335e-01
2.855450905208292145e-01
2.957546239310676062e-01
2.848697118389891259e-01
2.900676111562033310e-01
2.898733929499991979e-01
2.750895325694177607e-01
2.835091389623071167e-01
2.801870835508039614e-01
2.751300446914094477e-01
2.947940236261655245e-01
2.937581141954610509e-01
2.742361397405961854e-01
2.863768090330662819e-01
2.806055090939354457e-01
2.736054483743282639e-01
2.818583287589009334e-01
2.645429082774643503e-01
2.681718384807956213e-01
2.973660477135213753e-01
3.032860141741773319e-01
2.938034832305911337e-01
2.806876228836084897e-01
2.837157184458325432e-01
2.916510828951557333e-01
2.833766367114861628e-01
2.856282025746643138e-01
2.869828980798170281e-01
2.724592241066930987e-01
2.561171406184802324e-01
2.538201271966456507e-01
2.624796682039943763e-01
2.846541449128704993e-01
2.935062007432024944e-01
2.981601461803550235e-01
2.910258642219778480e-01
2.884360377415051135e-01
2.894607070303417684e-01
2.740702707766056734e-01
2.734626205037838931e-01
2.685623415324452368e-01
2.794367920335206201e-01
2.816223652909713437e-01
2.834168975379748323e-01
2.762485610997718055e-01
2.636515286028279781e-01
2.810614970578810268e-01
2.812420397255731563e-01
2.672054244281464874e-01
2.655320231859242264e-01
2.795332249584213669e-01
2.739068194820506452e-01
2.672485122161451510e-01
2.718604554373092452e-01
2.738399685900015923e-01
2.678773750271883913e-01
2.575928586270156972e-01
2.556824178791902713e-01
2.720603349832323992e-01
2.861211934723264516e-01
2.755407375041319384e-01
2.713345649354534928e-01
2.835942065234736131e-01
2.872766832466017162e-01
2.610178053037136570e-01
2.654994705642829134e-01
2.717352447933025217e-01
2.502080455661300218e-01
2.374269945885467137e-01
2.356313892979235158e-01
2.510309326495303583e-01
2.553014668355078065e-01
2.638536858556324582e-01
2.630430021715949307e-01
2.497132935303117696e-01
2.601744944449883579e-01
2.674438615703529920e-01
2.642009452707148043e-01
2.627710375117891517e-01
2.542787725335866056e-01
2.500969305233086692e-01
2.589179744637506997e-01
2.544353360251057627e-01
2.370537711023839034e-01
2.271752514586667659e-01
2.301140217720512304e-01
2.492920462808563276e-01
2.545873282213049205e-01
2.337656367578377359e-01
2.187276599494797913e-01
2.379185044638842672e-01
2.619037016120641104e-01
2.461806476118646725e-01
2.421046528825021027e-01
2.505591967304767187e-01
2.558856269467828515e-01
2.655590522044611879e-01
2.593628830701703580e-01
2.537303492766858626e-01
2.438416010539833090e-01
2.345236611698101048e-01
2.374062137027868891e-01
2.351926223394261162e-01
2.375242961783156914e-01
2.438291685060879621e-01
2.311547915361132077e-01
2.181540713714772983e-01
2.182721127699283614e-01
2.218008403784761662e-01
2.302904931804205801e-01
2.312004762675161085e-01
2.112539712708074169e-01
2.124832404243999773e-01
2.246707855588166991e-01
2.321932401077625718e-01
2.487431694388697601e-01
2.481472034032612684e-01
2.273745746859148209e-01
2.198920268421247770e-01
2.304874718177619686e-01
2.317126175026981427e-01
2.361040861306199778e-01
2.462430174252812909e-01
2.342796397335280001e-01
2.213688246112966440e-01
2.339616450606259168e-01
2.305657934499985573e-01
2.183913552592703644e-01
2.277241575610047530e-01
2.349599188512134507e-01
2.397479706308720815e-01
2.323686584983307157e-01
2.220558798105428389e-01
2.092814173595154981e-01
2.120468950468314684e-01
2.402127746181545176e-01
2.350159900814867142e-01
2.136342620087189059e-01
2.097376342730448151e-01
2.144346576421615469e-01
2.291821548588911239e-01
2.454062504091971963e-01
2.522372002709690197e-01
2.342192654087980330e-01
2.222814407272801773e-01
2.339768252493950595e-01
2.438188877197344506e-01
2.418118072281739139e-01
2.333898088714219665e-01
2.293931894893659063e-01
2.320395433362194282e-01
2.260969265594699185e-01
2.220615012653400500e-01
2.435452316712460041e-01
2.374854613308005347e-01
2.157104259245508082e-01
2.199464563924124483e-01
2.346241607047223343e-01
2.370054756932410966e-01
2.289963366607629947e-01
2.154927418927697069e-01
2.199564224367832610e-01
2.275180278511441112e-01
2.146180774335794683e-01
2.220086370025586564e-01
2.284506456729271107e-01
2.224589862662716133e-01
2.259328814099813010e-01
2.400001766560402039e-01
2.448684558035822134e-01
2.183263092901067959e-01
2.185715536045127472e-01
2.416843337500024225e-01
2.353065059382236646e-01
2.277988628224412171e-01
2.394355781364502778e-01
2.384186969349326446e-01
2.212522106375089115e-01
2.145746085616178911e-01
2.241622663936364557e-01
2.372663751699353729e-01
2.399690168468820162e-01
2.431965084292835033e-01
2.366337280162414958e-01
2.335659587354767253e-01
2.280630972149511326e-01
2.222072932894428032e-01
2.169784361827341579e-01
2.202572872051078712e-01
2.374576473435277835e-01
2.336776233929035718e-01
2.172349896563977589e-01
2.140847335090959036e-01
2.269765474493067314e-01
2.399113202423356073e-01
2.372304877477245666e-01
2.190224186915808446e-01
2.255337937816012106e-01
2.364050253171520177e-01
2.349084742161787753e-01
2.186259990720860191e-01
2.241349775860844717e-01
2.545123206163425467e-01
2.362368576055699221e-01
2.287530426992678001e-01
2.303341307156972773e-01
2.194164035701008930e-01
2.276923623533692875e-01
2.144020891127401129e-01
2.087101348985881399e-01
2.212950807349191584e-01
2.162647967190415577e-01
2.056978441202039209e-01
2.156886106827296257e-01
2.228252974332186886e-01
2.131591108449071015e-01
2.081238532648911899e-01
2.144903479526922008e-01
2.209612005099766407e-01
2.115814462411865493e-01
2.177458686150399170e-01
2.339487724903499266e-01
2.309967555381230442e-01
2.302083025353754142e-01
2.325772539802919425e-01
2.294301805484705581e-01
2.258871479112323222e-01
2.148926834775228556e-01
2.137365627217135966e-01
2.128187121129913040e-01
2.095466003401094124e-01
2.077550604673009393e-01
2.032424540815691016e-01
2.144915851598763190e-01
2.241529722720414508e-01
2.304213516461281197e-01
2.284463985207745851e-01
2.222734870506328786e-01
2.199709651954957490e-01
2.115451099075951746e-01
2.149613063213038355e-01
2.199636716599605302e-01
2.234633626702439979e-01
2.143481167065809934e-01
2.097462159572030249e-01
2.095294022687841096e-01
2.027434583724198880e-01
2.173868329435131586e-01
2.338732528769593977e-01
2.336802679912059755e-01
2.212362597090074823e-01
2.165459889384014347e-01
2.213716603798916438e-01
2.180331834728505558e-01
2.042264949856066880e-01
2.003120394334101662e-01
2.118111449037333449e-01
2.218695807911372220e-01
2.359162491712403220e-01
2.282250006984109236e-01
2.165080297726988401e-01
2.179924915181515044e-01
2.183438968665311619e-01
2.231977947440537957e-01
2.262927655565213636e-01
2.266552926307175420e-01
2.111123343029936428e-01
2.052719686191002701e-01
2.180381005190463461e-01
2.277051830102587993e-01
2.365638364671676097e-01
2.378042886969783387e-01
2.260044012695732463e-01
2.272876194740105771e-01
2.240908246901700818e-01
2.167126649305590180e-01
2.221326130716182179e-01
2.196584335854070147e-01
2.161637883934004745e-01
2.193161110962782434e-01
2.399203471365985441e-01
2.302934300458401029e-01
2.067793351627578990e-01
2.168353602723853968e-01
2.293825752112806926e-01
2.282464213595867264e-01
2.220666906691037001e-01
2.237956185587730296e-01
2.281484768703570809e-01
2.336016685062980436e-01
2.423213053567510877e-01
2.425699741351881877e-01
2.368642533436753350e-01
2.338710640370397220e-01
2.205555351776871953e-01
2.213524944851289200e-01
2.327289279572991310e-01
2.418916246807488735e-01
2.382782167240046767e-01
2.461228193138613740e-01
2.520770806478986881e-01
2.563023078346033379e-01
2.805608407689230699e-01
2.964381374326066076e-01
2.906097073606028758e-01
2.708850695437310940e-01
2.838790153468797595e-01
2.944922318602798961e-01
2.844775595562774595e-01
2.719133367681195179e-01
2.577476237495610056e-01
2.710391178322875683e-01
2.733112919159770282e-01
2.740480847653870011e-01
2.921704031681269242e-01
2.884755075997243456e-01
2.817245496939692062e-01
2.747944151180775063e-01
2.761876570805824049e-01
2.934443781845685328e-01
2.838084241244254735e-01
2.723150475035286400e-01
2.714050639015351818e-01
2.808335409279528183e-01
2.848471429444219827e-01
2.817741298105663761e-01
2.938057271511492763e-01
2.819385469397989175e-01
2.661431075945325797e-01
2.684861754647564491e-01
2.920875799848606236e-01
3.091905473741530241e-01
2.950246410945914222e-01
2.808041737651057468e-01
2.750871693346562674e-01
2.662448540918099793e-01
2.695348323699163218e-01
2.821369190258094517e-01
2.867017029892566793e-01
2.821709448847700696e-01
2.759335585165647031e-01
2.926479807182137960e-01
3.249119665141479429e-01
3.268812934856982211e-01
3.347701266876488835e-01
3.282262220645244533e-01
3.093920837375138677e-01
3.117328495311460501e-01
3.058172006948257637e-01
3.123220714661559816e-01
3.178367854884422972e-01
3.087717517477651108e-01
3.070842171359910444e-01
3.129579913426756566e-01
2.927819019059805239e-01
2.728396699876538545e-01
2.822777807682035900e-01
2.787241713372963781e-01
2.698388427517253718e-01
2.912654539304184165e-01
2.882642259364364690e-01
2.740424860926459760e-01
2.701474670842893278e-01
2.653624971825155332e-01
2.845258104915961428e-01
2.878310575360562562e-01
2.670136083913303149e-01
2.647116421748579862e-01
2.573690631458740441e-01
2.649983784054496527e-01
2.827018522813018464e-01
2.709294754736316646e-01
2.654791535500404254e-01
2.732716400386542288e-01
2.687310354262127388e-01
2.526612844497368449e-01
2.392995029328704171e-01
2.328054966920330981e-01
2.376503466598074710e-01
2.349893515419076706e-01
2.364568499839536098e-01
2.330948161272042574e-01
2.228330160837660445e-01
2.214400512218119288e-01
2.132771180198888006e-01
2.101057717334558483e-01
2.025865588766834202e-01
1.934407210701300506e-01
1.871190690964614489e-01
1.808385426188559575e-01
1.825988378856089334e-01
1.880360397887899937e-01
1.934005658372067449e-01
1.937343035664357282e-01
1.847000077518515804e-01
1.899455092077206309e-01
1.901454931123643388e-01
1.832179329963932735e-01
1.920208613729574021e-01
1.874997379476508186e-01
1.739983453288300452e-01
1.708795090779323123e-01
1.864175049914392202e-01
1.919838591174905795e-01
1.810767752141600184e-01
1.761916225392278768e-01
1.656470774962987558e-01
1.614528804438971898e-01
1.765805959123112057e-01
1.804809753630308988e-01
1.734490106270659970e-01
1.666615655536694274e-01
1.621276257810007337e-01
1.626726663406716511e-01
1.589789226898821184e-01
1.539636523521260292e-01
1.528221883594279018e-01
1.398130334026768951e-01
1.383320558626367769e-01
1.436718579606501012e-01
1.352343713739586062e-01
1.382981804980760177e-01
1.407562638902041252e-01
1.284413383649001261e-01
1.270994104539229508e-01
1.380966685802534899e-01
1.278515433377278299e-01
1.184389078621393004e-01
1.260015296943263474e-01
1.252788895534529268e-01
1.271370489548292182e-01
1.207625685166558299e-01
1.117570800676997433e-01
1.169253362945693875e-01
1.147104619981333534e-01
1.139389970547149133e-01
1.127475502743506414e-01
1.081864610299335672e-01
9.669001881050064140e-02
9.311363416792585446e-02
9.415686136675331663e-02
9.121120162397981790e-02
9.486568448905308149e-02
9.241151797880081675e-02
8.877423291231095748e-02
9.166167132599661871e-02
9.644435444827714754e-02
9.672545187040454406e-02
9.709904794056507804e-02
9.857896959272283155e-02
9.821201113330130239e-02
9.611543971050998114e-02
1.020258784939915425e-01
1.131710066225503075e-01
1.183697024476750848e-01
1.245166101311265261e-01
1.253163328720740544e-01
1.196752512670809093e-01
1.125208885098671757e-01
1.145576408798656409e-01
1.091940732044913293e-01
9.740983957546131555e-02
9.233680742895403193e-02
7.915962760837419454e-02
7.625027276178945879e-02
6.916676482975017692e-02
6.048664682764000322e-02
6.105068091379494549e-02
5.680490426139788579e-02
5.204144664908130075e-02
5.086890859756890149e-02
4.555179754790063262e-02
3.767881957894472084e-02
3.686897878171289944e-02
3.416880914885585957e-02
3.064219415121086434e-02
2.730557260196508212e-02
2.255182448578367527e-02
2.011591438947252924e-02
1.798211021983441016e-02
1.632341183078667157e-02
1.535600377170895196e-02
1.362587097982593046e-02
1.304506130219565407e-02
1.222600651633060954e-02
1.088458338174525496e-02
9.696778258431707972e-03
8.497290098531376859e-03
7.397063313429945788e-03
6.070009852265940455e-03
5.104423268975356170e-03
4.631855209212679125e-03
3.908360590998395667e-03
3.092275718274454903e-03
2.759204449709796655e-03
2.377697057764413275e-03
1.943220440321671329e-03
1.716359768325563312e-03
1.622669732762316297e-03
1.382201361662883238e-03
1.070327572555982484e-03
8.881669809039910825e-04
7.654270782587813474e-04
6.703158290973316915e-04
6.014467162764006603e-04
5.546189633149032098e-04
4.879158753472378975e-04
3.930262528058289383e-04
3.450325554107631703e-04
3.216622806844426051e-04
3.100131729722710428e-04
2.574062356554051917e-04
1.793797970927635840e-04
1.375417660251732554e-04
1.054353470043040982e-04
7.210576955354933138e-05
4.574849684554531333e-05
3.142314674021194843e-05
2.032843380578054570e-05
1.137530572500718165e-05
7.219755704938092521e-06
4.075622009811095984e-06
1.965347803747012257e-06
7.528405919387004243e-07
2.907914119004731112e-07
8.257925992323673056e-08


==> anc/Fig07_H_kin_all_L14.txt <==
1.119008315606716941e+01
1.122366848700792907e+01
1.102840344833107089e+01
1.065629801045021985e+01
1.088019289212744134e+01
1.039012523475891747e+01
9.848302700226623685e+00
9.490276238749116189e+00
8.783849005935477905e+00
8.816452907909788195e+00
8.353331453529193595e+00
7.663523125736138475e+00
7.454452656797876386e+00
7.307706016971207141e+00
6.835995035107608864e+00
6.626704200033531222e+00
6.713742079459356304e+00
6.437727052912225467e+00
5.757616759251921401e+00
5.249093767170182723e+00
4.987640465484808772e+00
4.855373645249103198e+00
4.855870141206937163e+00
4.856525379683931831e+00
4.672555328546539322e+00
4.320178152643598501e+00
4.063563981491244981e+00
3.946387907373279269e+00
3.882362573485726553e+00
3.688757691640356828e+00
3.380481135374041379e+00
3.221375748940476846e+00
3.192030940520913518e+00
2.986696926338418212e+00
2.788620363278263348e+00
2.752742675581570264e+00
2.699568602460270306e+00
2.642334532560606242e+00
2.503464884475432140e+00
2.405266252030724861e+00
2.409677450933002341e+00
2.364283217663885939e+00
2.241636200328600559e+00
2.257124921994920097e+00
2.171808444747853173e+00
2.013327307084208151e+00
1.954578901540671598e+00
1.907704234864998183e+00
1.891633879985682887e+00
1.859735692984423761e+00
1.777869249527100459e+00
1.720531341486473353e+00
1.644142661170526099e+00
1.590622433612974396e+00
1.601804776522178564e+00
1.566184050074608480e+00
1.514474946928697774e+00
1.516437593915019644e+00
1.491911052095538537e+00
1.428377491041935343e+00
1.331378413418116136e+00
1.321554337960664238e+00
1.361566485808415106e+00
1.321498559967865916e+00
1.227139597470074728e+00
1.148411305932342641e+00
1.147665797243399455e+00
1.142190784903174938e+00
1.130166951125516350e+00
1.107916412332510037e+00
1.149926740238886413e+00
1.185520305070376201e+00
1.113082328348624639e+00
1.038581465196176223e+00
1.025701159034071219e+00
1.042429646948793032e+00
9.992640848835820933e-01
9.418698607615594298e-01
9.442320271205860704e-01
9.241822747997900933e-01
9.391320027976718388e-01
9.510733345123520976e-01
8.962631579194230147e-01
8.537010133177889148e-01
8.395890486610455561e-01
8.619369864596647668e-01
8.393850832813063434e-01
7.667007310235145479e-01
7.684034186029155000e-01
7.708504571913817882e-01
7.731288804002272030e-01
7.852458676531707260e-01
7.593900470497999544e-01
7.489930450329088663e-01
7.528057613829362005e-01
7.514858876434429291e-01
7.124341912428754364e-01
7.076822227439081292e-01
6.882747642505540053e-01
6.522467407004077788e-01
6.855441248549234423e-01
6.948403116549304315e-01
6.769697932375309257e-01
6.654709969029638517e-01
6.396324274094906670e-01
6.090060836497140917e-01
6.264253747692726249e-01
6.191129129658634600e-01
5.852691015924315066e-01
6.068681613977384703e-01
5.837317051550263702e-01
5.750633547071831719e-01
5.916869778930253787e-01
5.711593091144595569e-01
5.820512782369885452e-01
5.779856623290738904e-01
5.614981847144062677e-01
5.660340760294361173e-01
5.482729311802299055e-01
5.217835319783517001e-01
4.968610036368338312e-01
4.973485228282275017e-01
4.961381676939011776e-01
5.029029900380374007e-01
5.140090646239112715e-01
4.897632007291278233e-01
4.729105642260391651e-01
4.687623240277280501e-01
4.825820186403407264e-01
4.668882350458987696e-01
4.701943424285008888e-01
4.754584835873250648e-01
4.561584905570419401e-01
4.731030131638688241e-01
4.702189178962952187e-01
4.630828008829976361e-01
4.477473596739511841e-01
4.253558266362555407e-01
4.346275998317419287e-01
4.443315082161491958e-01
4.148303769786936268e-01
4.013759310755478094e-01
4.065914695480922214e-01
3.871117277078807151e-01
3.778572730562431148e-01
3.985095811372692531e-01
4.032999350158395502e-01
3.981232660407166835e-01
3.988031661758199009e-01
3.869519502199931793e-01
3.624552545963545813e-01
3.542872496925618675e-01
3.688828774164391033e-01
3.759748378804559366e-01
3.682888740664005955e-01
3.732686820718230103e-01
3.902177420400111951e-01
3.791525453899905473e-01
3.599163578087904991e-01
3.591254351057367455e-01
3.551160779679338741e-01
3.560440162751437598e-01
3.384041201428707457e-01
3.365083984774235870e-01
3.650911888483971968e-01
3.666527656219095710e-01
3.496051791900611216e-01
3.514494153121346387e-01
3.471596011987505559e-01
3.350528581537276507e-01
3.265512379175109503e-01
3.101443601881589962e-01
3.305315713407104838e-01
3.331761449359755822e-01
3.307137102456946254e-01
3.397069178928828204e-01
3.357812975860773874e-01
3.301088117240227882e-01
3.259132139927805594e-01
3.184480555564379034e-01
3.051324571830565935e-01
3.064596097174924205e-01
3.118303789529919823e-01
3.218175664476339293e-01
3.337194464362569502e-01
3.317507416003075971e-01
3.150581408474655842e-01
3.146729586623459030e-01
3.062169591277327796e-01
3.179921701580410431e-01
3.293946302482936295e-01
3.172394755246747966e-01
3.147571787644409813e-01
3.175856000937497536e-01
3.048069061792639256e-01
2.940556523375078002e-01
3.029471174431574987e-01
2.945377333904749539e-01
2.932849765303807699e-01
3.090748956052533636e-01
2.948152629821411130e-01
2.803253009180461941e-01
2.978433165423642337e-01
2.948437301556112167e-01
2.982879467260564077e-01
3.187635508281303487e-01
3.208407932076867142e-01
3.095474562100842819e-01
2.952499366222868793e-01
2.892430273757793380e-01
2.966039336517012903e-01
3.055791125483352522e-01
3.000171702530738393e-01
2.952834162943984153e-01
2.913964490875613489e-01
2.775233536281581093e-01
2.778793904045162022e-01
2.845649985996690501e-01
2.879251828828103821e-01
2.942200429701093967e-01
2.875415687074507898e-01
2.785290307872114179e-01
2.778473352450185896e-01
2.759930745531030682e-01
2.897440787113429450e-01
2.932813528030359107e-01
2.897327154436958319e-01
3.016017162516910766e-01
3.044178035369322632e-01
2.901348696574160835e-01
2.762688388697209785e-01
2.781774234181514371e-01
2.878718362106146289e-01
2.795531438508547795e-01
2.739783393726858973e-01
2.950023644950765522e-01
2.911791093444099365e-01
2.865085239598352262e-01
3.032751050145064964e-01
3.010754999104231500e-01
2.951586069111314381e-01
2.837092510327277051e-01
2.846800644313960960e-01
2.923642108138205797e-01
2.818045050927509565e-01
2.748478598669522599e-01
2.838926939529429760e-01
2.884287212562667291e-01
2.846319051586864712e-01
2.839241382323493545e-01
2.829409653998147811e-01
2.814606212023897935e-01
2.863801767203419946e-01
2.892792675046423900e-01
2.983908174570157334e-01
2.897387239288570782e-01
2.816363294082676605e-01
2.998364877019289443e-01
2.953099029797265351e-01
2.830956551883134775e-01
2.953009040942545793e-01
3.068524893360314310e-01
2.965453718614908252e-01
2.899890554036768653e-01
2.945750220434130151e-01
2.786899743982134137e-01
2.671781386814440218e-01
2.755080932823168460e-01
2.847712074140213434e-01
2.866113743991952068e-01
2.842418085270104755e-01
2.975368815472530515e-01
2.894473552610070666e-01
2.804688820450699227e-01
2.872598727978888378e-01
2.839049456937756122e-01
2.743660914566377063e-01
2.743364142205963474e-01
2.836634767312559702e-01
2.799931343230622205e-01
2.895653172841453626e-01
3.080222980115688847e-01
3.035126682313342150e-01
2.889403036139500669e-01
2.867658209009175674e-01
2.807484044156802749e-01
2.743005065999652992e-01
2.849866671962291154e-01
2.899352796822737277e-01
2.804805712275895702e-01
2.785672944257448491e-01
2.930928693761335468e-01
2.860539047436959637e-01
2.812286422449155610e-01
2.849896480383938280e-01
2.918540193999443200e-01
2.945151773332362333e-01
2.796849573725618265e-01
2.685485283272502355e-01
2.702297411205053512e-01
2.802721651099462918e-01
2.717668686072753359e-01
2.687605875626358221e-01
2.727697431995823041e-01
2.763503916657223392e-01
2.844357038404400351e-01
2.888041834171866107e-01
2.917807314647041239e-01
2.745546684222363032e-01
2.689374200890656263e-01
2.791051096007628463e-01
2.677128218276410010e-01
2.582126629624707514e-01
2.615965199153548193e-01
2.705352812396353834e-01
2.890346792979013313e-01
2.808487689873382931e-01
2.680927754324458068e-01
2.788872466795688787e-01
2.755057893811727054e-01
2.839936874436193581e-01
2.986696546262659346e-01
2.862764839508252224e-01
2.854879300959557997e-01
2.882019640825400075e-01
2.827208052147794359e-01
2.855624157545955666e-01
2.779388364889276986e-01
2.730134012089229234e-01
2.765610362707054959e-01
2.821520603222812396e-01
2.807093409240621895e-01
2.728418871634105680e-01
2.661500100046407247e-01
2.666636314535116847e-01
2.726483839854619284e-01
2.735121996574907954e-01
2.717147462343736386e-01
2.688767586371657581e-01
2.714204508018145390e-01
2.814498376748002517e-01
2.637899558668271860e-01
2.552719893108435500e-01
2.748816392413999665e-01
2.800007381741439483e-01
2.671787940740645295e-01
2.605653909272083180e-01
2.767951227858300167e-01
2.798995086271109933e-01
2.597209117885902474e-01
2.553275937011372232e-01
2.615344487496605863e-01
2.640870017163159944e-01
2.721865452469485192e-01
2.714594948735870039e-01
2.654945066271996446e-01
2.563015736610800288e-01
2.549862725963534249e-01
2.619754302705216142e-01
2.650228645505163794e-01
2.639999105402834889e-01
2.627736790398937372e-01
2.619314991064790044e-01
2.597714495356185371e-01
2.535559617153481105e-01
2.507595920255535904e-01
2.682527464493810188e-01
2.767158827162843338e-01
2.578227792753371439e-01
2.516822802961898309e-01
2.430974389728250695e-01
2.447757888310216623e-01
2.571079430024536538e-01
2.599228158105353348e-01
2.639878756760509759e-01
2.525529924991506414e-01
2.456823954545144795e-01
2.589910593118928683e-01
2.589689451688996780e-01
2.538870657830412103e-01
2.561945732356198380e-01
2.572869025376662844e-01
2.642052506087945729e-01
2.563038230570721665e-01
2.519948132974326738e-01
2.640251243811187476e-01
2.548330099890920852e-01
2.447624253423464902e-01
2.532915581680783568e-01
2.474227426146369535e-01
2.389878974157824687e-01
2.377572717399328850e-01
2.363013581627162740e-01
2.406545278262947896e-01
2.434874824934286919e-01
2.446985030216703716e-01
2.377486438930114798e-01
2.494725089308100219e-01
2.625830793305485855e-01
2.529115240569050349e-01
2.553656634937521153e-01
2.447068774231825894e-01
2.377712800684441685e-01
2.498138344744567640e-01
2.586961411183081316e-01
2.422937263689982912e-01
2.269328230535959112e-01
2.409422823701289629e-01
2.503617717862718361e-01
2.533625960094940677e-01
2.567784227658734819e-01
2.529909472244606938e-01
2.594410125395376077e-01
2.399699256461609032e-01
2.244498818384704775e-01
2.459419339684517369e-01
2.490507385175387556e-01
2.381345436269317883e-01
2.435395631053201559e-01
2.482223180735999568e-01
2.329392436461846516e-01
2.335565825842358945e-01
2.363293256516525997e-01
2.324667765675546838e-01
2.388666754165280348e-01
2.428820618692694167e-01
2.447248617428582906e-01
2.391964336437127359e-01
2.312954440856779537e-01
2.285164093950284026e-01
2.309950687881307529e-01
2.359692708365921099e-01
2.275554154109768745e-01
2.249628113096836246e-01
2.402800763600601575e-01
2.524684983805713379e-01
2.439872598651358637e-01
2.404473841769042830e-01
2.334258094965349084e-01
2.209442350636481867e-01
2.361417911093567079e-01
2.453716647757047953e-01
2.383418842467611432e-01
2.294351008981150297e-01
2.386047577675358411e-01
2.464719998057712802e-01
2.375927462555583736e-01
2.454629197892084780e-01
2.486892119403007195e-01
2.287631362989596129e-01
2.267068891469254388e-01
2.376537487706775476e-01
2.372860091815892913e-01
2.317576635757613857e-01
2.380329570937750050e-01
2.453925172241055719e-01
2.371168654551982780e-01
2.363842265364179407e-01
2.247603910514954506e-01
2.282132092643470722e-01
2.420351590006289966e-01
2.325190331939686050e-01
2.374084870638500655e-01
2.444091418041648422e-01
2.347709579260543189e-01
2.271018276081140097e-01
2.254312115694434848e-01
2.430532415887965980e-01
2.372808370933989497e-01
2.247511755860236438e-01
2.295837650086544890e-01
2.306734663259883966e-01
2.400539595060889042e-01
2.377598417096930816e-01
2.327827715846776113e-01
2.412220172085654257e-01
2.337613468986111664e-01
2.247432880489468043e-01
2.396869385989688073e-01
2.413896601921242668e-01
2.310134938654142545e-01
2.329493717237199335e-01
2.385724638776754447e-01
2.335496329997124587e-01
2.355329379529639000e-01
2.429665594695222253e-01
2.337559781683157534e-01
2.274428218023257786e-01
2.264891578940000094e-01
2.210726972002745039e-01
2.258026075779669684e-01
2.386002688866628307e-01
2.394434253385486489e-01
2.344770527076681099e-01
2.302110849634310119e-01
2.369199085434010588e-01
2.387578266751483880e-01
2.353167525460594933e-01
2.406970955752805452e-01
2.446493201849124222e-01
2.439014919642667756e-01
2.432776625610304777e-01
2.438401035967563690e-01
2.393037204811765128e-01
2.387020731319273725e-01
2.376937855260997656e-01
2.392973014910421692e-01
2.386734705709835647e-01
2.372594131552293040e-01
2.375106575357715522e-01
2.454616052890848388e-01
2.493746923014381611e-01
2.371129819644165471e-01
2.412555920321346470e-01
2.461727971737931731e-01
2.428671435986305971e-01
2.407694500311398089e-01
2.273079871997248369e-01
2.305643390129058501e-01
2.336186198315635953e-01
2.347548521014532763e-01
2.467408266776828507e-01
2.499730195794873100e-01
2.430311270311211747e-01
2.323252664176986282e-01
2.386379383399248599e-01
2.416560777048276931e-01
2.379029432956012713e-01
2.343538647742533509e-01
2.252290197441493558e-01
2.330520104930603464e-01
2.403058634167190288e-01
2.273057686256485799e-01
2.370163582395862223e-01
2.489244473505858035e-01
2.458196084519304603e-01
2.452063725533324690e-01
2.454275853918699568e-01
2.520395952924736060e-01
2.448476170406620467e-01
2.430591709076737050e-01
2.518126759268099479e-01
2.364950296600167590e-01
2.278052488323623892e-01
2.249463265025892222e-01
2.204679031504502562e-01
2.262080831052845908e-01
2.281785278507803549e-01
2.351154148856722803e-01
2.474912547464291623e-01
2.552221365504760420e-01
2.499196730104020492e-01
2.394910606826516630e-01
2.351950919716221666e-01
2.326288464651740384e-01
2.408433084077786224e-01
2.452234463903766315e-01
2.272105174689787732e-01
2.324790683470439046e-01
2.455081701678359651e-01
2.353395606193280087e-01
2.320787346176093613e-01
2.294140897583304139e-01
2.237752641655685049e-01
2.333913679966623800e-01
2.396736681365924104e-01
2.341085543590116780e-01
2.384362448873758866e-01
2.383914961377220643e-01
2.271298000628284020e-01
2.261386270781324814e-01
2.368026075196901781e-01
2.326902972366856337e-01
2.369854500775071537e-01
2.451886783710588713e-01
2.368608140300089981e-01
2.379388006771804842e-01
2.433181831567567122e-01
2.498054965604228073e-01
2.361013526520119865e-01
2.190790940431815992e-01
2.218122838958245802e-01
2.340440705967507251e-01
2.424009167285125776e-01
2.381709298536250075e-01
2.306231167453186015e-01
2.356849711404936376e-01
2.346488245483762392e-01
2.260083355806088989e-01
2.283124150421353971e-01
2.322081991845067195e-01
2.224983142192756835e-01
2.200995842910616063e-01
2.337060857128872293e-01
2.292429206015747511e-01
2.339601422512721518e-01
2.332700357694896254e-01
2.258662357266648102e-01
2.244296333827721091e-01
2.154916772589073048e-01
2.222733835448461315e-01
2.251774841502928448e-01
2.206390635505246778e-01
2.299570253833647937e-01
2.238566713236959937e-01
2.167878844248103953e-01
2.175473342674615340e-01
2.223279801925159282e-01
2.211362015695131356e-01
2.171600499989271571e-01
2.295828483821345523e-01
2.217123608569993853e-01
2.221823772411975761e-01
2.224625073894270499e-01
2.243167523891695381e-01
2.268759983307132300e-01
2.278464692402468461e-01
2.345952515064310129e-01
2.344351865815389735e-01
2.391018870894589532e-01
2.286983354748388653e-01
2.218026287963121290e-01
2.199652786537542870e-01
2.264147424242885509e-01
2.302586947653142702e-01
2.190505672149969107e-01
2.209548232167611592e-01
2.264263991036715440e-01
2.228128426447726351e-01
2.262237807499115072e-01
2.274848783013408149e-01
2.172317157055563275e-01
2.154361336625040535e-01
2.205823266882565581e-01
2.221925735206819186e-01
2.210441219536015411e-01
2.215400582253723161e-01
2.280068666926322596e-01
2.338298653582143449e-01
2.233387752025406681e-01
2.174949281336443496e-01
2.155722631025963065e-01
2.117605436396989838e-01
2.124385489712059816e-01
2.170497069789960043e-01
2.264082585940557779e-01
2.189531945137420110e-01
2.139572710865116911e-01
2.178661033177211326e-01
2.103183480523337090e-01
2.061310126843396984e-01
2.129999409786759723e-01
2.228714298100725744e-01
2.203402447145920151e-01
2.189153835602811182e-01
2.244597093180306646e-01
2.312230197689372768e-01
2.226190827404972705e-01
2.202424153197287127e-01
2.271309352690249472e-01
2.185756242259635773e-01
2.148080222373297821e-01
2.057193069358016213e-01
2.081902796526166610e-01
2.138795944165734209e-01
2.134509866137762057e-01
2.194617522268250687e-01
2.179877237328009254e-01
2.089865113266010932e-01
2.095007959026053135e-01
2.111333723540010088e-01
2.146604327200819506e-01
2.123921816763684189e-01
2.159641348411390216e-01
2.228485918362491103e-01
2.148576229892715239e-01
2.138616232089476099e-01
2.091736959562579545e-01
2.075736489577553190e-01
2.087257026634822543e-01
2.153246437122349755e-01
2.298979980239670984e-01
2.155590272191168777e-01
2.095813714414634932e-01
2.169726085091222278e-01
2.109109803299978048e-01
2.085696553339601023e-01
2.101997302183179483e-01
2.217016862588423454e-01
2.289899375515439262e-01
2.210422217268225020e-01
2.129326132091702295e-01
2.150736917521127722e-01
2.154137274564985327e-01
2.090099922155280177e-01
2.059780708094484658e-01
2.058933221630281363e-01
2.111873810613984492e-01
2.158912914681046236e-01
2.038400619526743174e-01
1.970526526472698992e-01
2.005899326849495679e-01
1.955505360313002372e-01
2.009124743893626053e-01
2.136252840240023820e-01
2.131460722935515362e-01
2.044426576442349153e-01
2.079435399195444234e-01
2.110487375004699850e-01
2.043808174773314168e-01
2.077636012541624611e-01
2.094850465202439393e-01
2.148613520252550813e-01
2.117814700893111968e-01
2.101916450338664477e-01
2.109839270481392859e-01
2.030535432972724319e-01
2.026723330309347371e-01
2.003177235183466742e-01
2.006687477583512236e-01
2.029742299755045165e-01
2.029415985755508578e-01
2.131309171958679083e-01
2.114331776021441678e-01
2.050877868881953170e-01
2.100167963534348980e-01
2.012136830214114325e-01
2.074649593147561422e-01
2.111588077242130823e-01
2.089097895847817632e-01
2.110542357730391949e-01
2.087827059488268355e-01
2.131934673547120629e-01
2.074291117894437597e-01
2.051999044770121405e-01
2.124215646642574062e-01
2.096655016241226466e-01
2.016339331758172093e-01
2.115050659452664406e-01
2.195697768195985222e-01
2.153492026786075764e-01
2.157189496665858353e-01
2.062570423981368306e-01
2.000091606117573029e-01
2.119462196026648815e-01
2.188574786462135213e-01
1.997834989703790864e-01
2.065567575629627117e-01
2.158550253369055649e-01
2.080140328289776241e-01
2.214664674241593745e-01
2.160899359319826685e-01
2.176943128480518519e-01
2.237053170292513660e-01
2.105794957723967631e-01
2.082477319819206474e-01
2.058617966673794986e-01
2.083304255024578389e-01
2.212113668664059951e-01
2.165067984991007333e-01
2.140049224267125683e-01
2.133016758178793160e-01
2.177085625932089763e-01
2.178748189286068004e-01
2.078919040002879248e-01
2.172738323313241071e-01
2.144910770150723345e-01
2.060293452322878305e-01
1.986204703521817772e-01
2.067783586678259566e-01
2.179148865010597513e-01
2.116115324407464304e-01
2.215793404907292208e-01
2.323541741753842316e-01
2.321622194821331420e-01
2.292924606321923853e-01
2.249302103885640891e-01
2.244335988555650474e-01
2.169429729992409794e-01
2.046865253991584921e-01
2.087386562574987392e-01
2.063854068692362043e-01
1.983749342851491015e-01
2.113571050447143052e-01
2.141058458144924903e-01
2.099337496927299318e-01
2.265233587896598733e-01
2.309630504817363761e-01
2.192558773205610378e-01
2.151356448819228828e-01
2.166390479781865608e-01
2.186144431994615500e-01
2.318135946339848485e-01
2.311536270276666749e-01
2.228334301550957963e-01
2.214621590774958904e-01
2.144004137303060775e-01
2.085795565859248080e-01
2.177784605351975600e-01
2.256096139929805178e-01
2.198636392631786451e-01
2.194632182510261598e-01
2.194237085599107240e-01
2.251729031152654992e-01
2.316961937612267985e-01
2.286194685680207617e-01
2.211301595668182518e-01
2.254979797393643348e-01
2.373818214756325817e-01
2.258831301771269118e-01
2.214199542844660362e-01
2.413124480783249148e-01
2.376190706357368954e-01
2.220540270257370385e-01
2.203959497663953160e-01
2.244900332705232204e-01
2.152506128505129457e-01
2.145018932990274962e-01
2.251744240151019039e-01
2.305263853344580727e-01
2.393137671392669141e-01
2.280273119468128329e-01
2.170659645193793452e-01
2.276333254226770020e-01
2.408640859436375625e-01
2.424727294332878480e-01
2.384184698083159359e-01
2.419170693022394958e-01
2.372885877227093321e-01
2.373511392769656891e-01
2.408092339957789707e-01
2.271487296224086183e-01
2.297235102318546662e-01
2.351360341830791290e-01
2.427628694440653045e-01
2.383927809639125317e-01
2.252521418307036616e-01
2.281147297424177545e-01
2.379364332049256625e-01
2.491324946382226235e-01
2.487158791066035046e-01
2.457264418820039875e-01
2.540567272581588654e-01
2.541501037381405093e-01
2.458093609769460286e-01
2.554983724270203371e-01
2.617683116947630007e-01
2.638090886912450306e-01
2.468766399379706544e-01
2.430848153519908073e-01
2.566286838903803491e-01
2.550460680543567560e-01
2.561855615312637613e-01
2.517028370724586628e-01
2.499429554841536283e-01
2.565546100844936506e-01
2.586406846385983505e-01
2.529647001975309228e-01
2.514905838992306797e-01
2.537433571627952800e-01
2.515526076348852391e-01
2.563439955456069397e-01
2.695915080830413313e-01
2.643950529253509818e-01
2.507530036395812512e-01
2.636313485198097939e-01
2.753830031542484069e-01
2.629469824890890428e-01
2.579342108039094361e-01
2.595903207823044845e-01
2.575210735110046723e-01
2.592816666549828120e-01
2.571898990974927357e-01
2.644778676961357933e-01
2.560378110008833530e-01
2.476515143755602666e-01
2.564414014038942646e-01
2.444190567252765012e-01
2.415959494694979448e-01
2.631225432044238532e-01
2.723732189205102516e-01
2.593548171531875335e-01
2.403382826036395137e-01
2.475323340522707083e-01
2.623109690556761353e-01
2.673509574083245965e-01
2.569289363919163849e-01
2.470716689067514460e-01
2.710051766795886219e-01
2.740974981808924626e-01
2.489107705252296687e-01
2.479396219642933386e-01
2.728259859237198715e-01
2.754243929267932711e-01
2.583235092313257431e-01
2.600737653535581950e-01
2.580867511678603954e-01
2.533967272091436906e-01
2.556365330398984725e-01
2.484597165368393479e-01
2.480156993290361378e-01
2.544103984575627475e-01
2.681969662025031065e-01
2.668988485148183210e-01
2.560866367091790274e-01
2.628592924879791237e-01
2.551411143574728868e-01
2.595186033349738963e-01
2.772507085010808559e-01
2.656627329573732488e-01
2.575789842870882529e-01
2.713869426287248143e-01
2.694228014043715813e-01
2.608382926906734345e-01
2.597083873808471721e-01
2.568450273197157574e-01
2.574428001422012224e-01
2.541342041589853551e-01
2.518583799857768146e-01
2.587614980619092897e-01
2.616483722713974780e-01
2.588564327765950357e-01
2.644560101021525278e-01
2.510898044706205146e-01
2.454604488773091120e-01
2.632011311253064090e-01
2.641511042050145863e-01
2.578957742406060571e-01
2.576838808255906832e-01
2.562404821730940307e-01
2.541665521168525177e-01
2.447785201048729709e-01
2.522904846529158696e-01
2.638941431403770688e-01
2.627421277424241697e-01
2.617651665044843923e-01
2.627287599013564678e-01
2.705052253901090165e-01
2.723666015082932268e-01
2.678151433224356670e-01
2.551686936193394706e-01
2.580923240081049452e-01
2.710199993230966165e-01
2.669298187194549810e-01
2.602075691279260305e-01
2.611707749639570197e-01
2.738030317608779463e-01
2.770342417874415153e-01
2.703291532076020354e-01
2.721505955308509694e-01
2.663641861160374602e-01
2.642335067095423207e-01
2.682830268575852606e-01
2.727718008819134954e-01
2.801378894269353492e-01
2.645256673888796706e-01
2.604634149695669310e-01
2.701985579617838251e-01
2.690807566290396857e-01
2.643953985219688052e-01
2.635868103322590028e-01
2.770018982336169833e-01
2.824045428043730488e-01
2.768226474415923510e-01
2.619716021181092147e-01
2.605927709304599049e-01
2.821756999152120193e-01
2.934552187576799920e-01
2.793234932053628716e-01
2.818392838802379896e-01
2.876089765666960396e-01
2.738392933000513008e-01
2.779011407900917607e-01
2.800321129435562884e-01
2.770244310435329149e-01
2.755951495748987790e-01
2.759785739335161581e-01
2.734447587325179452e-01
2.808015736574870913e-01
2.924756834508998593e-01
2.796098749221927471e-01
2.772164968713612954e-01
2.851701141620087698e-01
2.873234777893960423e-01
2.992626975574589898e-01
3.118212745367391348e-01
3.034668410845903219e-01
3.008037731554543126e-01
2.989799461106821266e-01
2.891607390944874179e-01
2.903605850042175751e-01
2.835338580039076795e-01
2.799544718779265473e-01
2.875851484382562773e-01
3.013172456435365687e-01
3.042760989053062692e-01
2.992947535250416458e-01
3.007587065248705227e-01
2.957760278394322428e-01
2.957618223027720927e-01
2.986453890973921332e-01
3.015148798990292534e-01
3.043101732327022635e-01
3.071843152733915172e-01
3.099196545589847918e-01
3.020605970763318160e-01
2.953581780675181845e-01
3.044198765248780636e-01
3.064448620426268866e-01
2.969113204037338027e-01
2.955639873519758098e-01
3.065222034145851926e-01
3.156242556391530285e-01
3.006823889377800429e-01
2.901012702998023718e-01
2.944805381549616130e-01
2.878974399541356366e-01
2.758950134059711123e-01
2.722522431935089915e-01
2.933508124186178789e-01
3.072841768733020618e-01
3.114472010767956323e-01
3.009707653580375730e-01
2.815650474548930249e-01
2.767050643274586719e-01
2.852955134793466740e-01
2.952493817569815659e-01
2.771478915162919332e-01
2.730780262780782564e-01
2.649303361412674862e-01
2.491109962403784683e-01
2.499660856212764792e-01
2.583992710486750499e-01
2.753904076608355012e-01
2.640677279846284642e-01
2.444281942038327438e-01
2.526471510281289579e-01
2.687753042119386260e-01
2.737960501849604489e-01
2.574253538952286369e-01
2.656418092435012257e-01
2.727841139232919376e-01
2.570404436992925201e-01
2.472226103468402603e-01
2.416420628137611881e-01
2.492232196119923138e-01
2.560875567892644811e-01
2.548338196242362352e-01
2.473431906581584350e-01
2.624027555459192418e-01
2.583722645909705684e-01
2.405379421784754890e-01
2.405882276390640673e-01
2.429745689761629579e-01
2.385865425484604563e-01
2.236061836273939285e-01
2.352734273266086085e-01
2.457832835718410935e-01
2.359711897116630874e-01
2.255111133427748771e-01
2.179469077138560806e-01
2.205893530444644479e-01
2.171148908041356518e-01
2.106620698385633650e-01
2.036892629872273930e-01
2.051441932265451462e-01
2.082672054123089200e-01
2.092219190998273470e-01
2.085378407361088704e-01
2.050814617402773044e-01
2.084868825369318168e-01
2.071443971699077902e-01
2.034558358951094881e-01
2.064020037160754495e-01
2.022947526520725292e-01
1.890620249849718770e-01
1.906791761990722089e-01
2.034631867871478927e-01
2.078738632604968106e-01
2.078153852101170262e-01
2.031862955489054656e-01
1.909108906242110160e-01
1.819007642903407440e-01
1.809813042407538708e-01
1.883213372625021920e-01
1.941942031801872914e-01
1.911812244025141994e-01
1.812102142837569985e-01
1.718651379433751569e-01
1.722995408470420209e-01
1.732122250034768551e-01
1.744951566879497096e-01
1.768041428504121271e-01
1.814196028742082467e-01
1.809950927328418391e-01
1.750264295109071888e-01
1.680686989698111644e-01
1.587758556916113728e-01
1.610125195108208229e-01
1.683696358503337376e-01
1.681345009837255100e-01
1.615804657270325240e-01
1.671424207030568765e-01
1.687591989354119415e-01
1.664976402181884418e-01
1.597426449844314700e-01
1.577848527113322463e-01
1.649637229021490292e-01
1.571543045809008499e-01
1.490178187070814730e-01
1.479373034834071121e-01
1.468653613254853885e-01
1.487530182760823938e-01
1.465335163652797534e-01
1.492747674971630079e-01
1.515244459873862914e-01
1.451351595604984945e-01
1.416319893268222774e-01
1.434129716529296272e-01
1.523647769571405686e-01
1.520941959529730492e-01
1.442508694821573734e-01
1.478064701601972397e-01
1.464543372993469261e-01
1.466532614207427809e-01
1.465852275144671479e-01
1.464471598365502947e-01
1.528391065674921945e-01
1.482170937153750312e-01
1.471659374527547748e-01
1.387112619618615095e-01
1.324233108035398343e-01
1.371973013941599207e-01
1.358198151314690405e-01
1.374874785613828809e-01
1.399724344769888995e-01
1.357411671541342568e-01
1.282117338396305817e-01
1.262464982404942759e-01
1.362631282215767681e-01
1.338810260326648294e-01
1.312237291404872719e-01
1.317550897034957258e-01
1.276037185798544471e-01
1.264321094967444381e-01
1.209881393040268122e-01
1.192570168402060649e-01
1.196532061725421869e-01
1.202274002010093323e-01
1.196882683035187384e-01
1.204825917752723047e-01
1.233379046039547178e-01
1.249632030591016074e-01
1.209134605269069213e-01
1.162423618911977846e-01
1.172130339931018173e-01
1.201001418879892590e-01
1.188706370378156407e-01
1.178413618604863544e-01
1.174012391164603181e-01
1.116528580088357453e-01
1.102193047335742054e-01
1.114653840688278330e-01
1.095327963274087685e-01
1.108854597125497887e-01
1.089138356965331511e-01
1.078663428419643217e-01
1.102895914811941741e-01
1.136746561553890617e-01
1.119150281005086012e-01
1.064925239903802556e-01
1.114716746849736678e-01
1.164451904762583284e-01
1.152993138649255067e-01
1.139663353126701140e-01
1.129992262263522507e-01
1.055728373837837852e-01
1.018445212098727098e-01
1.051418397561699608e-01
1.023737069097485214e-01
1.035655266694624210e-01
1.087924535271333620e-01
1.059562995973534344e-01
1.072321921814275575e-01
1.091022685556557736e-01
1.020760960760847547e-01
1.002735584060610030e-01
1.028491405459184271e-01
1.049999380845557106e-01
1.022480003928024767e-01
9.931198736570510943e-02
9.927818846439777356e-02
9.570583787136069387e-02
9.718832547548027223e-02
9.859790225749860693e-02
9.600437499662577145e-02
9.544909678493629368e-02
9.740950180490116905e-02
1.024312036370410850e-01
1.017224923685200455e-01
9.768281786980469172e-02
9.933271514616467956e-02
1.024443049034015063e-01
1.005098492194217014e-01
9.845049392706312075e-02
1.001041678857088474e-01
1.012698360188595686e-01
1.030681786355729518e-01
1.010894254952023896e-01
9.863369774053867833e-02
9.995426460877465669e-02
1.033914626701189221e-01
1.054752611102681842e-01
1.070560820301859339e-01
1.044872696145510149e-01
1.059537878825449753e-01
1.080174086182819904e-01
1.104611584491108495e-01
1.107321518046148201e-01
1.089448652933557998e-01
1.113356826188878074e-01
1.064590737180519248e-01
1.022906217597021328e-01
1.054344705255879366e-01
1.051463635273572894e-01
9.766256186252572635e-02
9.550906156770122557e-02
8.887371417142606034e-02
8.421294040353660693e-02
8.627474104136530209e-02
8.382561296268256634e-02
8.032628767784946722e-02
7.403574638434870514e-02
7.081285562811411027e-02
7.345424331564399945e-02
6.730447857193544436e-02
5.937433834943269678e-02
5.817675681095479945e-02
5.661060802845849921e-02
5.243498838217015151e-02
4.942248311711348874e-02
4.881490924407103082e-02
4.914436577726185446e-02
4.674547673128850306e-02
4.441596932586822088e-02
4.517186113897347227e-02
4.324790052458146045e-02
4.042499518813354870e-02
3.927406762530986223e-02
3.878360689512645038e-02
3.837878904298473726e-02
3.698209110383330472e-02
3.355152289448410513e-02
3.147740734483038538e-02
2.869064530574154046e-02
2.626181626565566793e-02
2.527532440356600879e-02
2.414765819950927955e-02
2.460753752104533412e-02
2.326289450056754152e-02
2.149193242756862118e-02
2.003569738092849523e-02
1.839694742252002968e-02
1.864240600570248388e-02
1.838339483036657493e-02
1.791051634861006228e-02
1.659920751479995737e-02
1.505551583249035291e-02
1.458793981424568245e-02
1.385114872078533482e-02
1.318492166789184648e-02
1.281101912756016196e-02
1.173125495093485689e-02
1.123605962593272715e-02
1.127313128218583073e-02
1.059042789973245816e-02
9.568396078752438444e-03
8.601056893342631793e-03
7.990559611574509294e-03
7.757855656375807138e-03
7.419471130711334517e-03
6.762723700107789448e-03
6.425089816320815779e-03
6.044461755943491936e-03
5.432479863082416774e-03
4.885771506579523679e-03
4.361628288465713328e-03
3.925386799923712665e-03
3.737905086837261474e-03
3.588690788410194617e-03
3.274550425063968168e-03
3.099589523138081715e-03
2.951859930678272115e-03
2.710714613293727353e-03
2.580231734813544751e-03
2.349760881542189289e-03
2.158344433689556897e-03
2.047724702681545661e-03
1.819044706276313388e-03
1.598441808620711981e-03
1.457300191494602208e-03
1.351547253678286311e-03
1.281059537393244028e-03
1.183924633106929556e-03
1.071058804051912457e-03
1.018901841844231920e-03
9.556382112647825514e-04
8.868246278828295290e-04
8.324060487417617648e-04
8.081104994977051465e-04
7.298949322611388664e-04
7.098688770712026667e-04
7.144358292456622897e-04
6.394119666959116816e-04
5.829267776151787327e-04
5.582036395651468908e-04
5.425594629797616999e-04
5.048394191857517388e-04
4.609654398871400891e-04
4.351560534243311676e-04
4.402732746200015211e-04
4.464964440835387160e-04
4.047165059843827622e-04
3.803806699657097412e-04
3.793463868228912875e-04
3.525070146173681931e-04
3.313289836554875580e-04
3.328199159647431669e-04
3.163021219462250041e-04
2.820196236595615461e-04
2.509127854635043501e-04
2.241659279765061770e-04
2.083503532495617049e-04
1.833861151343675979e-04
1.633778318945164397e-04
1.524116246783646200e-04
1.361218157449789511e-04
1.223321757040634478e-04
1.084690508344604689e-04
9.397686963846332863e-05
7.794306783956566633e-05
6.652903694202287231e-05
5.809954353610618610e-05
4.668582397054944891e-05
4.027255810814858028e-05
3.443090883168106243e-05
2.580384259424801241e-05
1.966826462338254497e-05
1.494841277850361644e-05
1.170754790836340071e-05
8.328446156495192290e-06
6.031244011226791846e-06
4.781032476528046387e-06
3.677487755418777846e-06
2.564648745036912511e-06
1.717301509923483309e-06
1.112364495823435870e-06
7.158898324361445300e-07
4.824860870749838775e-07
3.309139127916583729e-07
2.444070246832508754e-07
1.706524953454579479e-07
9.716057128805640824e-08
5.080190891922859383e-08
2.657519909057534267e-08
9.156720758768188966e-09
1.236564500823319029e-09


==> anc/Fig07_H_kin_all_L15.txt <==
1.228069877684679589e+01
1.197978548840560364e+01
1.225991833940841502e+01
1.259595851056030291e+01
1.242024427596730440e+01
1.214320341877300180e+01
1.226402389099333767e+01
1.228435946487910968e+01
1.244311922147968552e+01
1.218868669534965754e+01
1.199782809440785236e+01
1.170222749857568445e+01
1.144856794277717604e+01
1.173778999786001620e+01
1.196999319807092022e+01
1.175770032803232290e+01
1.166406341953419457e+01
1.157388268271269816e+01
1.097704314953058358e+01
1.077914915405537677e+01
1.071107323494393881e+01
1.023203461379596213e+01
1.012615595075941322e+01
1.052231787000786944e+01
1.065339018200339538e+01
1.014596701335862150e+01
9.588771273711458321e+00
9.774997406278016499e+00
9.804067231469216992e+00
9.487762973735977212e+00
9.262014611564152844e+00
9.109691671289622761e+00
8.694746395840187603e+00
8.515422172314661253e+00
8.542344910922848200e+00
8.296749403480710328e+00
8.217407697439515601e+00
8.356024727378505546e+00
8.483463349552691213e+00
8.191511258896051473e+00
7.844877836052301490e+00
7.608840833022192385e+00
7.722188169811780689e+00
7.469449257722578395e+00
7.320169230369991453e+00
7.391460271953391725e+00
6.851550034306565173e+00
6.803706458861046968e+00
6.774096553839585866e+00
6.516192240304333083e+00
6.764388647766063301e+00
6.608894150256019451e+00
6.106955628045078299e+00
6.006901648787738246e+00
5.955867688203380972e+00
5.836556112261759743e+00
5.921527256700112929e+00
5.682635192506124255e+00
5.349525376420111833e+00
5.495393547389530120e+00
5.463212235363055669e+00
5.215658982683863520e+00
5.107408434376540463e+00
5.167187556039185559e+00
5.129430985322475323e+00
5.077789917553918286e+00
4.981702398500950757e+00
4.680264886994098816e+00
4.578388332578644970e+00
4.642812158072157303e+00
4.571375957653626365e+00
4.255903145159267709e+00
4.224807029518606427e+00
4.133078710262997113e+00
4.064023992455068068e+00
4.280216941737066350e+00
4.172108667190251197e+00
4.183621187006673736e+00
4.277912361583272371e+00
4.049606867360405538e+00
3.860366365953865841e+00
3.795009697238319379e+00
3.681204682736075373e+00
3.677225048826958886e+00
3.681171166791547211e+00
3.498212806500604621e+00
3.497818648308347989e+00
3.527956120779205396e+00
3.413076013013046861e+00
3.330669193503481562e+00
3.256391531937512074e+00
3.268707295437434990e+00
3.254856085612908956e+00
3.260653653247227446e+00
3.194085267385346150e+00
3.046100069978730396e+00
2.995204796088897226e+00
3.015244851668594350e+00
2.960816689563410709e+00
2.961744468279365883e+00
2.999171148942939791e+00
2.912737175252949395e+00
2.853010967454656654e+00
2.777841838433373400e+00
2.808719348432124896e+00
2.832692256685378052e+00
2.723069665056256916e+00
2.706964617757409375e+00
2.685306121968533244e+00
2.564024654525338676e+00
2.482732306513167675e+00
2.524513151679352418e+00
2.556716965811278719e+00
2.553774374562502558e+00
2.473386106997083722e+00
2.331138268710425621e+00
2.238541874883932081e+00
2.305358081854613772e+00
2.411912778750632036e+00
2.286070960236208371e+00
2.209532681612385918e+00
2.234671753957332641e+00
2.147179113934787331e+00
2.081399464671500610e+00
2.125953310563358123e+00
2.215571034054572230e+00
2.163436625803753621e+00
2.058160100082104815e+00
2.017059774477927725e+00
2.020583844415939634e+00
1.998984855927766757e+00
1.956613116293449917e+00
1.996660720236874020e+00
2.010434136615621092e+00
1.937705794272603477e+00
1.934167816807929485e+00
1.909579577814124685e+00
1.799341699097700253e+00
1.812751945289806876e+00
1.820400909892482044e+00
1.806074279589071852e+00
1.797432994033413056e+00
1.757179569371578820e+00
1.742556341243525875e+00
1.775987383849322310e+00
1.768325391113148015e+00
1.695916057978062996e+00
1.714986537314141080e+00
1.703134668452044087e+00
1.661119259599696862e+00
1.625842281661585176e+00
1.574799505890950968e+00
1.568760437982147149e+00
1.570975934823919840e+00
1.511265582049838407e+00
1.451412982362155102e+00
1.519225241221483946e+00
1.589311844058161505e+00
1.544790086071438084e+00
1.499614585616932727e+00
1.460271197122839926e+00
1.472793732644822828e+00
1.443685206747819194e+00
1.345069008959637546e+00
1.351477151016392098e+00
1.401777084999419554e+00
1.446801089243916705e+00
1.401723454275731529e+00
1.367034283752776913e+00
1.438047918080279430e+00
1.431518125986719570e+00
1.340508480503757927e+00
1.263186692462080929e+00
1.252569101669096518e+00
1.278522310320081123e+00
1.298241728878618328e+00
1.274933299430082378e+00
1.227662327907105499e+00
1.237011623344060451e+00
1.231899601557067125e+00
1.216438550048113854e+00
1.247595306741020815e+00
1.243460619542786860e+00
1.247610276409863328e+00
1.221232989284844361e+00
1.144029730229527031e+00
1.133200876247483446e+00
1.123970819153665701e+00
1.124406893788499007e+00
1.145454338508691938e+00
1.177674431586937631e+00
1.191099827086821383e+00
1.131163563408563055e+00
1.078508177487674136e+00
1.085463591158551289e+00
1.091546526996236999e+00
1.102507155086258184e+00
1.117437331815108736e+00
1.096549184845705849e+00
1.051825663983263937e+00
1.074295419740565194e+00
1.074264324766275980e+00
1.040936786715152662e+00
1.047497501554807808e+00
1.028759948770243460e+00
1.055414687346069247e+00
1.053813505908771653e+00
9.883924537319365156e-01
9.804948917965187194e-01
9.681706666808257422e-01
9.402352310702414284e-01
9.943253775086271506e-01
1.019766869466109727e+00
9.916432972154213266e-01
9.656580490023963792e-01
9.442449590743426935e-01
9.431331952680966912e-01
9.199224239847428874e-01
9.194458588139603483e-01
9.153148812876782392e-01
9.094732545272484758e-01
9.296400169137556402e-01
9.093533844248249398e-01
8.841409565137419158e-01
8.820054152474771092e-01
8.759295284763866096e-01
9.091406577227701957e-01
9.314527744345020288e-01
9.004064393121650189e-01
8.526324196324234217e-01
8.208751754436355297e-01
8.250685341286752017e-01
8.278470819619548893e-01
8.314197726045464698e-01
8.474797309809376511e-01
8.398243793966412296e-01
8.274316874553545587e-01
8.016761568806434202e-01
7.853413177959698288e-01
8.140164199798539668e-01
7.992501001163548890e-01
7.848247636011955741e-01
7.921461579047913704e-01
7.959912315107744440e-01
7.828428401715827878e-01
7.491171676478596275e-01
7.459016813557660663e-01
7.793953516258931291e-01
7.746511614485540598e-01
7.490380030631943464e-01
7.599625963276309681e-01
7.593272558814408990e-01
7.471364851627965153e-01
7.304469174677625798e-01
7.420367447179886389e-01
7.603793532228744212e-01
7.520090584866374606e-01
7.437605277559238282e-01
7.400898722927974349e-01
7.317193914269985999e-01
7.234153947285967279e-01
7.370261180176927995e-01
7.584723136352871098e-01
7.405305266941649700e-01
6.992214283320714596e-01
7.100853599375123171e-01
7.179274875639017894e-01
6.980574074209371371e-01
7.274385515205054054e-01
7.186807825039502884e-01
6.759269077370037015e-01
6.724546065936564121e-01
6.691368170211317024e-01
6.720652321158219200e-01
6.739300908158804004e-01
6.748955968779372094e-01
6.967114389764655913e-01
7.091903048074248428e-01
6.955450280032345889e-01
6.709766592285784093e-01
6.650498485006471894e-01
6.496598953507768393e-01
6.148925906979332279e-01
6.277604229396410718e-01
6.540564150712230296e-01
6.719480207405913452e-01
6.681463091976179713e-01
6.383125401626942308e-01
6.229079126833163560e-01
6.340310867508995862e-01
6.398967374957240661e-01
6.195377903299312816e-01
6.111252091170943368e-01
5.993161100632191651e-01
6.075855190442297493e-01
6.227244964832669982e-01
6.120581996688856385e-01
6.096338436021807583e-01
6.062556701990922114e-01
5.919099383014847504e-01
5.950174483617871601e-01
5.903289769928083963e-01
5.753272680865324507e-01
5.819935224567214238e-01
6.036377101515177923e-01
6.119254513361092052e-01
5.985352354221187277e-01
5.772694054075351300e-01
5.703441144208721836e-01
5.679071806061262162e-01
5.331262578928731566e-01
5.586274066262185700e-01
5.931502367924254004e-01
5.640086604979358542e-01
5.673942686753760123e-01
5.715576808941507103e-01
5.615413221252414377e-01
5.551582614153082185e-01
5.454100582573632172e-01
5.367365813899040994e-01
5.392230906004117363e-01
5.798732968269514343e-01
5.823639242829097284e-01
5.309843032216415848e-01
5.297267109364383053e-01
5.268146864365623738e-01
5.193189950181216208e-01
5.231688649924493006e-01
5.156067509376942581e-01
5.322773667051500235e-01
5.228493898970164588e-01
4.978461937515016311e-01
5.118967465251471616e-01
5.362757383969516400e-01
5.267330895506356914e-01
5.017514902927011633e-01
5.148398111246451636e-01
5.398480007500802147e-01
5.246463813793001973e-01
5.024537755531433003e-01
5.109109096552103546e-01
5.053721602610478092e-01
5.072684612902826906e-01
5.272294445384305694e-01
5.147016658424301561e-01
5.115739840362500956e-01
5.300481443921402080e-01
5.423944102724167493e-01
5.346146638737203638e-01
4.990364777311794287e-01
4.857136447675721724e-01
5.072244313101538227e-01
5.102279869911601207e-01
4.865684058672535284e-01
4.748818856432786562e-01
4.874455462775405534e-01
4.972431934362749884e-01
4.988039946076686659e-01
5.023997913206784682e-01
4.894256665186940136e-01
4.648427947476926891e-01
4.843489870524678165e-01
4.722384019259517896e-01
4.629539942925264828e-01
4.751349032510623349e-01
4.632761250013991416e-01
4.789763226344335711e-01
4.779350585615144698e-01
4.600533975473642956e-01
4.568411436076778576e-01
4.567509890346142520e-01
4.589975269187415163e-01
4.552774719352957189e-01
4.558556170477425229e-01
4.640748057180558162e-01
4.842375512665109127e-01
4.845059298613168530e-01
4.517486079254151576e-01
4.480081518723907918e-01
4.546936142967250016e-01
4.571582990527623958e-01
4.474642465974649763e-01
4.376714348074595695e-01
4.392329723982615897e-01
4.476984635565774417e-01
4.512708111051310089e-01
4.397948766480763161e-01
4.538948074841955282e-01
4.649616636642976975e-01
4.472908717028594716e-01
4.314239736254524837e-01
4.225344268560942695e-01
4.140441930001412807e-01
4.142266680743763030e-01
4.305747484799606895e-01
4.449093515994416714e-01
4.459033449843495256e-01
4.373869160197880190e-01
4.467013999347544950e-01
4.383981652874049395e-01
4.224456713918945394e-01
4.314216523210822607e-01
4.199738548958206197e-01
3.983123529395475315e-01
3.951736013566260475e-01
4.086489675304827429e-01
4.169291466508829869e-01
4.193610210253722048e-01
4.096429491025425640e-01
4.138179160716755622e-01
4.162783725338751739e-01
4.031500739617256412e-01
4.025297060413002836e-01
4.077736958134658418e-01
4.017772774434010263e-01
3.931313571338113100e-01
3.942166548425667938e-01
3.874483427950626835e-01
4.068021456000519009e-01
4.126622873401493141e-01
4.008305563643299596e-01
4.213961518224993430e-01
4.231696898890187630e-01
4.036542592583177713e-01
3.837503683512533681e-01
3.859872907832451738e-01
3.852305294630720134e-01
3.865878037658616595e-01
3.983218422094613187e-01
3.873721396504556380e-01
3.800543101838785298e-01
3.864726731569699258e-01
3.960191558144002255e-01
3.961086554652932246e-01
3.821584921726347561e-01
3.943329034733822902e-01
3.994825955137180085e-01
3.857868903559395490e-01
3.771216084142277603e-01
3.716635998679349573e-01
3.810120137268476759e-01
3.824133002979359097e-01
3.763694404205492061e-01
3.687178689950302291e-01
3.659405879547580343e-01
3.760394101156721014e-01
3.895208146110143432e-01
3.885878462784301268e-01
3.719381224406315689e-01
3.692465750014721215e-01
3.794825892588383764e-01
3.851366075852072912e-01
3.797102234301273915e-01
3.654139899028580052e-01
3.724224800565147930e-01
3.838929796075881140e-01
3.651564351885366877e-01
3.481157560368208781e-01
3.656467482857065354e-01
3.749471204697821247e-01
3.665712345540662054e-01
3.652677177062829683e-01
3.603170493056095380e-01
3.439564475500312968e-01
3.425664995414191005e-01
3.462630608073890004e-01
3.436729937589929618e-01
3.451515590369961251e-01
3.673710915195462223e-01
3.676044721088386202e-01
3.617276100627585533e-01
3.678415572123616695e-01
3.660413327325996447e-01
3.747288264950011660e-01
3.729063718283147644e-01
3.733655964144184658e-01
3.709382172142591250e-01
3.619625339804707909e-01
3.664368988351965895e-01
3.585578518902578504e-01
3.287759049971048508e-01
3.260747082175335376e-01
3.419764797631625330e-01
3.424828548027467057e-01
3.394844872261404412e-01
3.438814475190285491e-01
3.526449375476044534e-01
3.586414851336941489e-01
3.504733171627227861e-01
3.486788318023212874e-01
3.508263049591219263e-01
3.432003096110410323e-01
3.428766310107982385e-01
3.460944160576799322e-01
3.418803653815541410e-01
3.503320221464507056e-01
3.492832296013730353e-01
3.441546659900028837e-01
3.462128667500203316e-01
3.357056458460634385e-01
3.399643981983943575e-01
3.468549324846162407e-01
3.441663538379567955e-01
3.379130550304131342e-01
3.408592143103458816e-01
3.379157563161835354e-01
3.273876882166381619e-01
3.422020747422808706e-01
3.377604923959154348e-01
3.245177380915973964e-01
3.296134781123602475e-01
3.245375499490336102e-01
3.340560286070495821e-01
3.406410036005728670e-01
3.433729627201214663e-01
3.479700356246978044e-01
3.397665572568484560e-01
3.379660777282029738e-01
3.416283047618217106e-01
3.353201982470866982e-01
3.307889733628981421e-01
3.349213993868059847e-01
3.307914885570366059e-01
3.291719977386712292e-01
3.407662261823427574e-01
3.303601016975815652e-01
3.261373513769698085e-01
3.300374636042447407e-01
3.170191748236043106e-01
3.129589305159493628e-01
3.286569245945467621e-01
3.441581017629569139e-01
3.302484731951337849e-01
3.273141839771067096e-01
3.251951829059610555e-01
3.239084993810979474e-01
3.209803755485930998e-01
3.121596616957528769e-01
3.189815452774243387e-01
3.349690011233560361e-01
3.374417529480226441e-01
3.254848856705457871e-01
3.120603081767289733e-01
3.080691469389087445e-01
3.262541674254961777e-01
3.250019090414520972e-01
3.174940737635539301e-01
3.211672598162624848e-01
3.151361560867286804e-01
3.182527248800430808e-01
3.190979673105954206e-01
3.147083670088750562e-01
3.109427419401848969e-01
3.118464958864304304e-01
3.253680849761816374e-01
3.275638219146529972e-01
3.246295109016487657e-01
3.188222590191953643e-01
3.170554442499075032e-01
3.127026086051620801e-01
3.255003100135615557e-01
3.301489910994798160e-01
3.073784489250323548e-01
2.955016960088556188e-01
2.980827062832727137e-01
3.069851140057488492e-01
3.135542858128104182e-01
3.164089091870400106e-01
3.139795078835825870e-01
3.089451862702118357e-01
3.214352879982522171e-01
3.250341594298588044e-01
3.170201261002634774e-01
3.136670094022714350e-01
3.052263198980980641e-01
3.156919347024241262e-01
3.141741481866501262e-01
3.020207694611097837e-01
3.021412923647415760e-01
3.049117473433778369e-01
3.021500942204725093e-01
3.022744017517165482e-01
3.074748698676939007e-01
3.024838885946677935e-01
2.953333759379354606e-01
2.968616182437429085e-01
2.952379666370762989e-01
2.880359006873620675e-01
3.012138423755287286e-01
3.112438201046885400e-01
2.998683913648158561e-01
2.910102812617843537e-01
2.957427350109079200e-01
3.057208474405525012e-01
3.029920463643712703e-01
3.051356838176481623e-01
3.008506720039997862e-01
2.995592018798142186e-01
3.074762017048381924e-01
3.221055636261453414e-01
3.219914289954003417e-01
3.108825110457865137e-01
3.008828363742837575e-01
2.897122024639139926e-01
3.020689980167338140e-01
3.118851439782946988e-01
3.038568076626184666e-01
2.999926248749429925e-01
3.065805558224987126e-01
3.006291890085577845e-01
2.922676887666211254e-01
3.010798711323732224e-01
3.066401774964365168e-01
3.130501618945725761e-01
3.158379847210383007e-01
3.099168957119791679e-01
3.038407107348590208e-01
2.959758221585840898e-01
2.907544072167630445e-01
2.946880496456880660e-01
2.973844400618458894e-01
3.027096191004853276e-01
3.136792968134328730e-01
3.089346697081262194e-01
2.951939287875830487e-01
2.926178412501004855e-01
2.999116049290963537e-01
3.028467703654066367e-01
3.025766032064874378e-01
3.026091088023960540e-01
3.034070511317070729e-01
2.905016033388887475e-01
2.811407300943554732e-01
2.900802679431983000e-01
2.908607144313654080e-01
2.910515964870057926e-01
3.007515846488977296e-01
2.957375240073949474e-01
2.939936734595594570e-01
3.048574998515087842e-01
3.025714685957521799e-01
2.977455626356916296e-01
2.976125212414996168e-01
2.930298746896249917e-01
2.905976627828876224e-01
2.924946501612244454e-01
2.950462824287901076e-01
3.048692495916344170e-01
3.059899710287678487e-01
2.911100978427345054e-01
2.894209477713068357e-01
2.931060191959440897e-01
2.881110423824672084e-01
3.020387141358460426e-01
3.151340034555538683e-01
3.086255795355791753e-01
2.950909350070087256e-01
2.878607997043995947e-01
2.937093598901598379e-01
2.915976718413775259e-01
2.902660215110720587e-01
2.916265018480710403e-01
2.940700670973047104e-01
2.935714525609212644e-01
2.935039309492102344e-01
2.946911360213148035e-01
2.887280594832459246e-01
2.861981658388217387e-01
2.932296145213381111e-01
2.949948492193411043e-01
2.974933681935198471e-01
2.986115550195804769e-01
2.889791659278030389e-01
2.852096648361019393e-01
2.873395321478220965e-01
2.939869757372473025e-01
2.876413552421167030e-01
2.814453513482948477e-01
2.871286650743567481e-01
2.869488671015057446e-01
2.991009693911541034e-01
3.002209750853473968e-01
2.911551729491799745e-01
3.061286566746705962e-01
3.050373475112956867e-01
2.867185828792757629e-01
2.878777916750711041e-01
2.854558884226841564e-01
2.799696825959719360e-01
3.004490859714662454e-01
3.027561448839514724e-01
2.892554497429822291e-01
3.007608922629120829e-01
3.063796807390855581e-01
2.967443828806400896e-01
2.939395141632151764e-01
2.942752978539013853e-01
2.909078302878934652e-01
2.881480856078853514e-01
2.968556392028521285e-01
2.928202259249088613e-01
2.816167731925799944e-01
2.933684477906670640e-01
2.966386571702815389e-01
2.926335461680540928e-01
2.961807212522974408e-01
2.879619176216867693e-01
2.812851662987351786e-01
2.839271241125765344e-01
2.853901922950309311e-01
2.874526463094209672e-01
2.975209575849386279e-01
2.960536619235558109e-01
2.892752987294301414e-01
2.858251452917847102e-01
2.872773631500462610e-01
3.034784019726403104e-01
3.030509137793803709e-01
2.944515368761855822e-01
2.985256530507631179e-01
2.930932189197072990e-01
2.933421783680241202e-01
2.995603885927182741e-01
2.932792842828501612e-01
2.899800399124698447e-01
2.989837349566810132e-01
3.102652161810161013e-01
3.067866066256773050e-01
2.922170843240011751e-01
2.918130290344821409e-01
2.963085106219828235e-01
2.918023065413224426e-01
2.904381102841157025e-01
3.037577141261276759e-01
3.076050832075716834e-01
2.981855822154484970e-01
3.071024283504589780e-01
3.165783214462223327e-01
3.143627065067490234e-01
2.966349476342294844e-01
2.837342869401378587e-01
2.843940712983411001e-01
2.860417365551025104e-01
3.008366401318829930e-01
3.063282127197454185e-01
2.947110904031034484e-01
2.806592516876322274e-01
2.792485465629080399e-01
2.871127426477888545e-01
2.742163231839725435e-01
2.735955756817382012e-01
2.834447816910610207e-01
2.881843676760499351e-01
2.948365253290850529e-01
2.946221857033855529e-01
2.922780320653219910e-01
3.033892529893373324e-01
3.110235050558288195e-01
2.985030343769936034e-01
2.959934981771188411e-01
2.924034663832865144e-01
2.799499316327450638e-01
2.801052711422092334e-01
2.980117889086875138e-01
3.062159844681202614e-01
2.899768646692833518e-01
2.837109591015805066e-01
2.787924624043798816e-01
2.844042493048356546e-01
2.887386934569943775e-01
2.884101342310583793e-01
2.920697837235539662e-01
2.851257859182375620e-01
2.883124024887605552e-01
2.851313078841710702e-01
2.846305380029060528e-01
2.885456028674369122e-01
2.935470110565564505e-01
2.877119086535998571e-01
2.777550978950800720e-01
2.735176541878157064e-01
2.737771418004185109e-01
2.735187949723158485e-01
2.784040109679424280e-01
2.845455523627082872e-01
2.850246960555171127e-01
2.882039707229127057e-01
2.753400338141869796e-01
2.741221832463754393e-01
2.822840194737414876e-01
2.736411551617836113e-01
2.733640841028538437e-01
2.793602139628342251e-01
2.853574691255586493e-01
2.897467746324545179e-01
2.845963737439563546e-01
2.867916745760294983e-01
2.911063086175875725e-01
2.778418956014206964e-01
2.748828028042324401e-01
2.959362409237403235e-01
2.921536031977161052e-01
2.780221242762442313e-01
2.746381117700145147e-01
2.806772980075092905e-01
2.974523671970679128e-01
2.882475060459737115e-01
2.744191871397920757e-01
2.736163688185442866e-01
2.839861667581815574e-01
2.883858898808532301e-01
2.878111140549998725e-01
2.901180417111537402e-01
2.819705631507896104e-01
2.826292712117440264e-01
2.835262876720721636e-01
2.886785942906084923e-01
2.875633414957580736e-01
2.817301621287670588e-01
2.826242469392421519e-01
2.847708738369456039e-01
2.899946318928202649e-01
2.872747773889519629e-01
2.829743149610024489e-01
2.820820721719158874e-01
2.845258288375017153e-01
2.867416505802994897e-01
2.795399499326965964e-01
2.782187159156016554e-01
2.811199565814206935e-01
2.895423374779916847e-01
2.942377218005575168e-01
2.845139348701531401e-01
2.787868038776263324e-01
2.860052403675364951e-01
2.901070148492055356e-01
2.914895403290528875e-01
2.903052750449138242e-01
2.846735403282152910e-01
2.906261913291243171e-01
2.964415635188202836e-01
2.935539550839483813e-01
2.858634575960504742e-01
2.821339953027540148e-01
2.942925611405838304e-01
2.927863082943997775e-01
2.850299691679520908e-01
2.811547766876569265e-01
2.786548620285379529e-01
2.815207988518229620e-01
2.852735773221231064e-01
2.913068643102600941e-01
2.784041245949943622e-01
2.727260099515676495e-01
2.872594399030556911e-01
2.920745732730201105e-01
2.891533749798039232e-01
2.850412094326239543e-01
2.857088338626473933e-01
2.940642261580792560e-01
2.912757397946890703e-01
2.867025024072569206e-01
2.884119626185389085e-01
2.959131366022678122e-01
2.909718849833723420e-01
2.810611643137073679e-01
2.749154898715951423e-01
2.719633375561704702e-01
2.882703761970291101e-01
2.909716268402575134e-01
2.790014874968725911e-01
2.776182731108906565e-01
2.674847171500838727e-01
2.600196782019872366e-01
2.736468342297980194e-01
2.774674859694896134e-01
2.804103006303698686e-01
2.828973060729663702e-01
2.859647710147240618e-01
2.818087292895255502e-01
2.761812387773773247e-01
2.793906095677267110e-01
2.783212856479160835e-01
2.745429889735969686e-01
2.732492281379527155e-01
2.816283093503812451e-01
2.869404914169160770e-01
2.874672544649115036e-01
2.816481315220297210e-01
2.716683493073532296e-01
2.837210034760884736e-01
2.834679431552062367e-01
2.701635118782706457e-01
2.837696697072908392e-01
2.886227305964882972e-01
2.873152778580554401e-01
2.780983575478257475e-01
2.726554463865852318e-01
2.758270133141654812e-01
2.691910146183377761e-01
2.768220884337619925e-01
2.883100025054284310e-01
2.853741938351656571e-01
2.929742875750184217e-01
2.947688569196375563e-01
2.773744958296931462e-01
2.864844546263727310e-01
2.831204218362822211e-01
2.729755372953592829e-01
2.737342341502460585e-01
2.715489404254377015e-01
2.736095876967813423e-01
2.774559937091450879e-01
2.851660345626419457e-01
2.761196031665522632e-01
2.636698147855681129e-01
2.696106149950137643e-01
2.746799693752651761e-01
2.764723205829918151e-01
2.709088215832447522e-01
2.611543213371689820e-01
2.683655897342687724e-01
2.738099915313056409e-01
2.773594685859387954e-01
2.713822693372159867e-01
2.654864366467361014e-01
2.663174950860658363e-01
2.700058007157586926e-01
2.789890893091014901e-01
2.702764706063059408e-01
2.656168704790176083e-01
2.657159285842916607e-01
2.716720568434946581e-01
2.772569535845294530e-01
2.808139729131639006e-01
2.864024874543795729e-01
2.906114028020538309e-01
2.849769015305430586e-01
2.804915081531633159e-01
2.914934041403647313e-01
2.772580060812925296e-01
2.692042088393920007e-01
2.813174301718896486e-01
2.757780641587035952e-01
2.712847956175018505e-01
2.706947391745841980e-01
2.708830198872283490e-01
2.746620751298718410e-01
2.766106901181040190e-01
2.767584246263536385e-01
2.755665049358941299e-01
2.809470685208685370e-01
2.830022063958387846e-01
2.851608155149665258e-01
2.670070499763388949e-01
2.560015828156889661e-01
2.754247733698742540e-01
2.796582001034657039e-01
2.688865712588007773e-01
2.640093014513755221e-01
2.718090784462801612e-01
2.777456838452704302e-01
2.674778802475112904e-01
2.682790942637504616e-01
2.684006381544666864e-01
2.620699033985174342e-01
2.684989088147677339e-01
2.676728786738169497e-01
2.656957345167456075e-01
2.761290956576441524e-01
2.754245615858149643e-01
2.640273055185335949e-01
2.625390547237871908e-01
2.698792295428305565e-01
2.746170102939103352e-01
2.666071523180050806e-01
2.617064800912723976e-01
2.671960045870268585e-01
2.656142850312443460e-01
2.581952777047591407e-01
2.612485568394107283e-01
2.668056591147603962e-01
2.535652035953162575e-01
2.436625051144544751e-01
2.629619434558050362e-01
2.722261466293687815e-01
2.773758688855207377e-01
2.737538010560074953e-01
2.585651206267465252e-01
2.651281489493630406e-01
2.693233501643995664e-01
2.741422101745577544e-01
2.736017760095389995e-01
2.529766471627496460e-01
2.514854905108842575e-01
2.659179382475831410e-01
2.736483449561311065e-01
2.632881048792680700e-01
2.486093175885377426e-01
2.613767304505846267e-01
2.706585281865297454e-01
2.639552987233545478e-01
2.616148059808167670e-01
2.701578024595618355e-01
2.690250192160874021e-01
2.540143228894350402e-01
2.529778288985841672e-01
2.576328924700176937e-01
2.632669783723173840e-01
2.570903277779803542e-01
2.576113137787087726e-01
2.697039635512224476e-01
2.665880965124093893e-01
2.680096505548975605e-01
2.631568603150023500e-01
2.568594584464422570e-01
2.564384457074997958e-01
2.651748178255193822e-01
2.681421216796444629e-01
2.623616820010117867e-01
2.645773332222314811e-01
2.601848759651983478e-01
2.588909358620338774e-01
2.642000506900817891e-01
2.595632327383649018e-01
2.521013580554033462e-01
2.587398528509792794e-01
2.623334848096000038e-01
2.582631856663754055e-01
2.600068913428909001e-01
2.549885342662377430e-01
2.530770099018366803e-01
2.625717107264184391e-01
2.608133255775408332e-01
2.496410214906781277e-01
2.424300485413466988e-01
2.501878321961439333e-01
2.610890089952956350e-01
2.622053805734645415e-01
2.608506983464347062e-01
2.444892075407957555e-01
2.478047012310802544e-01
2.708225010913705155e-01
2.613503097811626374e-01
2.442151289052657548e-01
2.441763164920003615e-01
2.563430372274188018e-01
2.563932515381009969e-01
2.527855807488779694e-01
2.575500111156686645e-01
2.569966766502708166e-01
2.564778229261159281e-01
2.568826186377041187e-01
2.578657030681742457e-01
2.585325688997343607e-01
2.623264397310932639e-01
2.569169338729187513e-01
2.492379688898056778e-01
2.431068425934567179e-01
2.458152066505916444e-01
2.534528414251533412e-01
2.544691332775324555e-01
2.538221030293216773e-01
2.535649048681338225e-01
2.453847282165446952e-01
2.412715399672442917e-01
2.528856523531085032e-01
2.548477781769441508e-01
2.465747020478908091e-01
2.509478320787187355e-01
2.558837004620441169e-01
2.478519234536547544e-01
2.567564077272671552e-01
2.575509995466359059e-01
2.484755906805207748e-01
2.530111872819741370e-01
2.568084905454126599e-01
2.492667818006351066e-01
2.335519911282861738e-01
2.459955056342797708e-01
2.600272050590812234e-01
2.509145397585156312e-01
2.501512261679419424e-01
2.528318879778395645e-01
2.554593122175035091e-01
2.552047778093872732e-01
2.518591721679120932e-01
2.495823463338250892e-01
2.380862446706907276e-01
2.371678682101970581e-01
2.431727583162442419e-01
2.347701925475267626e-01
2.318590754006373822e-01
2.389239240748496085e-01
2.509438919421145830e-01
2.507866770514479149e-01
2.408101144586973219e-01
2.414306830815560745e-01
2.492825204306879372e-01
2.470796272094678836e-01
2.486367830347477326e-01
2.461772311559829451e-01
2.426875703537034468e-01
2.503735851893630349e-01
2.521914430963204112e-01
2.557147750454264457e-01
2.483003209698285141e-01
2.466541803356568363e-01
2.424462789933869988e-01
2.416966297879468983e-01
2.451218944247410270e-01
2.384245551418126829e-01
2.346291487639586282e-01
2.412649805372761858e-01
2.470495876538006119e-01
2.467053756228901606e-01
2.526062437577097364e-01
2.470745556455035130e-01
2.416507248790842333e-01
2.367280929825109625e-01
2.400878098393625371e-01
2.417680360198369016e-01
2.372539095908992590e-01
2.386229600231585257e-01
2.322636602384463289e-01
2.325994738572721154e-01
2.416931355981872254e-01
2.423545542303486289e-01
2.328091240341281509e-01
2.317673416216817495e-01
2.386513301529900322e-01
2.364513573423105419e-01
2.359347668230876716e-01
2.419910471550476005e-01
2.455183862987740939e-01
2.463323755402623272e-01
2.479075444950853413e-01
2.399643873440710784e-01
2.301035116581990614e-01
2.302697619969836240e-01
2.357248382247109086e-01
2.446830995600059733e-01
2.425674836982365801e-01
2.360184776490411862e-01
2.345062658504844244e-01
2.346845155705544750e-01
2.360609737513957029e-01
2.372180592435175484e-01
2.419084464685697378e-01
2.453622265606155428e-01
2.409816980957559807e-01
2.305566449550829899e-01
2.319540762518999266e-01
2.349083701039668959e-01
2.292788266405519915e-01
2.310745865972119450e-01
2.302800349142862246e-01
2.274201488871059051e-01
2.266321106203370295e-01
2.302686175059205087e-01
2.345600310019186341e-01
2.252350907315281703e-01
2.282630327817411486e-01
2.327286745558745651e-01
2.323375312630968081e-01
2.383865223737227923e-01
2.373729602596234833e-01
2.328134242381046659e-01
2.223118651781099686e-01
2.267108875793827916e-01
2.284925896919351718e-01
2.259444962969011650e-01
2.347044553806627298e-01
2.317580937289572540e-01
2.311520871110009645e-01
2.334141305630583474e-01
2.244566434898120633e-01
2.303896996935797248e-01
2.379025270466212649e-01
2.355821585220409242e-01
2.397745279429515097e-01
2.412649817098183602e-01
2.485424169409952144e-01
2.412148605523817269e-01
2.353620137798032308e-01
2.446536135245528376e-01
2.426930363316850414e-01
2.373334203223979311e-01
2.329784345819057301e-01
2.361342705792173757e-01
2.453361684198934745e-01
2.422147426414641147e-01
2.362306019562069037e-01
2.384368601891503348e-01
2.424251929090075197e-01
2.411764313009708005e-01
2.386365473310373686e-01
2.414652641797495058e-01
2.374636106973158911e-01
2.392060585802334993e-01
2.408095396196020255e-01
2.402195678462405171e-01
2.366842947742065217e-01
2.302935715947530826e-01
2.254507750419334489e-01
2.334725849670896136e-01
2.411822548258290844e-01
2.370345211619184489e-01
2.354410449815320938e-01
2.261645324155372172e-01
2.315309124503999727e-01
2.411967121648129486e-01
2.363632309819671817e-01
2.246752072251476939e-01
2.215364678605548920e-01
2.296845594847911065e-01
2.305647248028994956e-01
2.237325675880617037e-01
2.219359640586120175e-01
2.305706127403174543e-01
2.439637781013128393e-01
2.422058956423366882e-01
2.331038363950578285e-01
2.331231864357121986e-01
2.411918019872916485e-01
2.389269086928134112e-01
2.219878712650437402e-01
2.312317132184766588e-01
2.416278344917646703e-01
2.326861260601465753e-01
2.329621016565194824e-01
2.385582911777169857e-01
2.319137003837900002e-01
2.291695878842795187e-01
2.325703711761250292e-01
2.383922991980842454e-01
2.363848607615486042e-01
2.351836754071665314e-01
2.375810797474238178e-01
2.293607679298600155e-01
2.287962997919205099e-01
2.369380034417808145e-01
2.431115424382026546e-01
2.334242960510632958e-01
2.302272213243115040e-01
2.339281105450598253e-01
2.388645739089805542e-01
2.406789769582434735e-01
2.388770234850403906e-01
2.407779686617894099e-01
2.348365783287749697e-01
2.222626867024284081e-01
2.274738167272312983e-01
2.358824831069366579e-01
2.357072882411536119e-01
2.369675635706560424e-01
2.289358144678077522e-01
2.242717474432896207e-01
2.298707662066160617e-01
2.297344284117847080e-01
2.252079831137766552e-01
2.304043838555872303e-01
2.387013508128359163e-01
2.401335789763626161e-01
2.380103999732943176e-01
2.410968695789153238e-01
2.352469538521597126e-01
2.270891071303196007e-01
2.354245326112334169e-01
2.382726144309528227e-01
2.371458116277572470e-01
2.449847778088195260e-01
2.392132034508288041e-01
2.288314031013485295e-01
2.329459247847516234e-01
2.377901924548365964e-01
2.309622265938471586e-01
2.262781904142610045e-01
2.316081006416821630e-01
2.407988620155398773e-01
2.425589663539746976e-01
2.387491567961020078e-01
2.451678346531355468e-01
2.420469981427913753e-01
2.349324337327220458e-01
2.333521916796273687e-01
2.262769407886717765e-01
2.250867897620309199e-01
2.297914876676158402e-01
2.317725280397458787e-01
2.322225796021123168e-01
2.337303987787364146e-01
2.346501275937240005e-01
2.313054826036024247e-01
2.302505739302083687e-01
2.308123285659469393e-01
2.274486760939635477e-01
2.288999506753047752e-01
2.382322993918872256e-01
2.369897810944355254e-01
2.392746579620524117e-01
2.379479879243501794e-01
2.310625205203226396e-01
2.291884758925893661e-01
2.302966616612689421e-01
2.366491542029443840e-01
2.393146577876146264e-01
2.467490709050714770e-01
2.443325115787315926e-01
2.364571674908811372e-01
2.325970100775262006e-01
2.298642837533266259e-01
2.306671282454877403e-01
2.376100918672411078e-01
2.403471254728965223e-01
2.423985757006453245e-01
2.429395635350649618e-01
2.435072562574300825e-01
2.419531328628676536e-01
2.332335603224257869e-01
2.252786964854175678e-01
2.323466758286676370e-01
2.419398957686874629e-01
2.442453795174259201e-01
2.406311207510840322e-01
2.408293754129886832e-01
2.434233932647432153e-01
2.403871828886728068e-01
2.431380382771529403e-01
2.389128487462836570e-01
2.362567035332972798e-01
2.315727403169930698e-01
2.398108174925709657e-01
2.375700903980752232e-01
2.246110876285181968e-01
2.299892145283972400e-01
2.344873439410675164e-01
2.365434910998573947e-01
2.350260930360026368e-01
2.335019125297385367e-01
2.358083005544120980e-01
2.338350164360090688e-01
2.338693040905722720e-01
2.374282874913700436e-01
2.369110590917318793e-01
2.387353479062327699e-01
2.438322434101113101e-01
2.513340906762837612e-01
2.360813199808593499e-01
2.354509570733362422e-01
2.481587933588335904e-01
2.486945461395925761e-01
2.434997646173101826e-01
2.374449489890582132e-01
2.356215091143258611e-01
2.317467588380742738e-01
2.347896260877292973e-01
2.350989887487562602e-01
2.353524940083903672e-01
2.371644079603914546e-01
2.529680673564482229e-01
2.514119521734637375e-01
2.327587046105066559e-01
2.327187147243392484e-01
2.365908651180334277e-01
2.399624819787568308e-01
2.346311903728358073e-01
2.289415145963338560e-01
2.331144334257869433e-01
2.411373726177243881e-01
2.447620755515949598e-01
2.429621502729556459e-01
2.451201481099237744e-01
2.430070717812892189e-01
2.409499420432954786e-01
2.359770266227332325e-01
2.333851326929266556e-01
2.362026975529895600e-01
2.357300915260225338e-01
2.345385446924105333e-01
2.440546321072722680e-01
2.529569063536418749e-01
2.444598648133618213e-01
2.403106937438994062e-01
2.405342178472483217e-01
2.381812936168236916e-01
2.306927629970742799e-01
2.323890605985912128e-01
2.440986816286308259e-01
2.387132091726117122e-01
2.370941860516765365e-01
2.434749761632015175e-01
2.374339496678085082e-01
2.421768900616826370e-01
2.448470302170766555e-01
2.415291960093264578e-01
2.417879234789214737e-01
2.377848712095347594e-01
2.343443970398689791e-01
2.377656786821687462e-01
2.419235947872340753e-01
2.525209835652784118e-01
2.445145731435845737e-01
2.376155288946451283e-01
2.463789646586817539e-01
2.362129611263840134e-01
2.372114011788434840e-01
2.365778339847070810e-01
2.343138950034046875e-01
2.388491899670163177e-01
2.431261302978900973e-01
2.525595441841263500e-01
2.469541360126519536e-01
2.324670681559357355e-01
2.310891595978550872e-01
2.359416606299772623e-01
2.351357748210346765e-01
2.324125626621924567e-01
2.360244586732120897e-01
2.425602994331037265e-01
2.424726989340600658e-01
2.445989503527665754e-01
2.458178865952851677e-01
2.378483549010519393e-01
2.367147678971015523e-01
2.374759773859304868e-01
2.338435535873797377e-01
2.353844808093564223e-01
2.259648894701808131e-01
2.277853692509463901e-01
2.431358109677961843e-01
2.377915600556992359e-01
2.389332364544931586e-01
2.436886468168094344e-01
2.394003879275395097e-01
2.424049340844549871e-01
2.417176367680450022e-01
2.417961817072335484e-01
2.348357984652745811e-01
2.318903455398972913e-01
2.409358216114831086e-01
2.433551186178742054e-01
2.392981610582742280e-01
2.325733660992816698e-01
2.364778120299836361e-01
2.407934852230784184e-01
2.363454960106685931e-01
2.385291451709881660e-01
2.485892296032644333e-01
2.440858908022895124e-01
2.332135308548602126e-01
2.340103890725792335e-01
2.397573270470997331e-01
2.427433838103978114e-01
2.385432443546167958e-01
2.335686855678200113e-01
2.368540690865834630e-01
2.389848843676043444e-01
2.415315646020350926e-01
2.458148362856060476e-01
2.477539981428705518e-01
2.450142857623052728e-01
2.396688239268247866e-01
2.338890053907323463e-01
2.288695084860784823e-01
2.310456734682289903e-01
2.366526875866823143e-01
2.469184963929351717e-01
2.432936244499872003e-01
2.364911557496337247e-01
2.375045864123730976e-01
2.349598259769427322e-01
2.433656384438340758e-01
2.435526918988076273e-01
2.366859761775831350e-01
2.485729330046617669e-01
2.523408461561485461e-01
2.449669610272472153e-01
2.465827065591771894e-01
2.482521439557568432e-01
2.438157645819583885e-01
2.449453645153483738e-01
2.410985810786749617e-01
2.415257858750997633e-01
2.422791704018972536e-01
2.311077010660913811e-01
2.284402322751006853e-01
2.312592984316436950e-01
2.346829469755556119e-01
2.278510579660643631e-01
2.287887195582649635e-01
2.332824959775330886e-01
2.376825845516097324e-01
2.431272507483110967e-01
2.397580138649017256e-01
2.377740870647188087e-01
2.402418243427007494e-01
2.365339466408185043e-01
2.271575070901488691e-01
2.325935273406504467e-01
2.383743825218334056e-01
2.461798997297809932e-01
2.524494337981995074e-01
2.429709987647958869e-01
2.382578422881501956e-01
2.465049558871655333e-01
2.504912709273154903e-01
2.384602673239867576e-01
2.315571120707697050e-01
2.288113081964385509e-01
2.299705908551786804e-01
2.377127186510818724e-01
2.396638622091906978e-01
2.409425404380209634e-01
2.357342992381777635e-01
2.291184815738008251e-01
2.412303607043509157e-01
2.421098950426106289e-01
2.388204631617001361e-01
2.456560098086173760e-01
2.381886094270538601e-01
2.339386980558962881e-01
2.364297023914865570e-01
2.342917591725790782e-01
2.313668168130032232e-01
2.347107978013959761e-01
2.328429133824379271e-01
2.361708139972829579e-01
2.428424965592458629e-01
2.363127612735923533e-01
2.392216106490629157e-01
2.424293111954598234e-01
2.360768728822256468e-01
2.327548245379030822e-01
2.310870444289037928e-01
2.287284761230640728e-01
2.203112313599907834e-01
2.247960982776539829e-01
2.389746353075722363e-01
2.369788903270061142e-01
2.340708535410114532e-01
2.296043905183156042e-01
2.314328646041321214e-01
2.398043941991137018e-01
2.340194062742367576e-01
2.354951652279255458e-01
2.431696402172658644e-01
2.395342055779439427e-01
2.361485180861792876e-01
2.293635635085714830e-01
2.364159330262564918e-01
2.428985335738426954e-01
2.410414137411161783e-01
2.492468803714141257e-01
2.499845352025369394e-01
2.326907961985245632e-01
2.279377557194226522e-01
2.368316739759845913e-01
2.278044030631673766e-01
2.258549593629927132e-01
2.339191353065978585e-01
2.343002421670238034e-01
2.325899694321261757e-01
2.287254415171954269e-01
2.249851108925508825e-01
2.312164382713115252e-01
2.265436025005290177e-01
2.259273733443490362e-01
2.405146920286688750e-01
2.389318378682043220e-01
2.341244361833918208e-01
2.372235074025479395e-01
2.398625628976038537e-01
2.291600118276233000e-01
2.225633810896924802e-01
2.249402280042321622e-01
2.283527244084142815e-01
2.343129778721856904e-01
2.376882680760909472e-01
2.378508756812570957e-01
2.403382127580402927e-01
2.359040228653647431e-01
2.296679961686790283e-01
2.316922801431821888e-01
2.411779121123860947e-01
2.346007170620189319e-01
2.293176434560000865e-01
2.355366690009941255e-01
2.266045368350062261e-01
2.317375458048994419e-01
2.358456861071633603e-01
2.371553232659320831e-01
2.298052345832442556e-01
2.302973311184938754e-01
2.418438592505468832e-01
2.376540744744237710e-01
2.387411332077422621e-01
2.444465812161309426e-01
2.292347654100178600e-01
2.223424982222828583e-01
2.315852067264518033e-01
2.342534224065400406e-01
2.289233608585459767e-01
2.261450145637916298e-01
2.337893097185261559e-01
2.319661158104752430e-01
2.272938984962208642e-01
2.321285162990594231e-01
2.383843499697150814e-01
2.312072362038592732e-01
2.270005822706301912e-01
2.295779670457488986e-01
2.286351558028502373e-01
2.237880221857153906e-01
2.281468608585333901e-01
2.277340900430423754e-01
2.236886817437006569e-01
2.329557807507578737e-01
2.305095026507298639e-01
2.281838358289476343e-01
2.323208365336077719e-01
2.316990197304233390e-01
2.317640736505887089e-01
2.267377612584894064e-01
2.292617607963019222e-01
2.346664615309714541e-01
2.235902958605599233e-01
2.222778763127656321e-01
2.228869097308920633e-01
2.204575024922272308e-01
2.242245541967499145e-01
2.268367024344995486e-01
2.314262415786698668e-01
2.317907680449219909e-01
2.256099486677123900e-01
2.304296408954312481e-01
2.373605827869381957e-01
2.343809538498327627e-01
2.388575679455660628e-01
2.373335504846759980e-01
2.245547025964519383e-01
2.272966649231747682e-01
2.319233752204645505e-01
2.278397758655407446e-01
2.257386062843501906e-01
2.236527336686421341e-01
2.184650696027854999e-01
2.255519131792659004e-01
2.347638278934477130e-01
2.311192804508900300e-01
2.269399829216005304e-01
2.231544689756177202e-01
2.229121118661180068e-01
2.268130601092546439e-01
2.341223737524057158e-01
2.297717449376072973e-01
2.304791314533379543e-01
2.289481282333520329e-01
2.223143190496950916e-01
2.297011396039562725e-01
2.317805943391755275e-01
2.278238610941967779e-01
2.291418173470995134e-01
2.294473274131969553e-01
2.302764870522582830e-01
2.253552116536229333e-01
2.219590008833755845e-01
2.271829165315656096e-01
2.299031449933917892e-01
2.297563266572276441e-01
2.255480482237290640e-01
2.207128624466854760e-01
2.285361894006656958e-01
2.359666334303240354e-01
2.318351411585158062e-01
2.300242210294669853e-01
2.284544670530571364e-01
2.262468753148230705e-01
2.317780840367159867e-01
2.320009067577951389e-01
2.184696602195968784e-01
2.196614408360001436e-01
2.221684340529334334e-01
2.272496234081930466e-01
2.289880613051623603e-01
2.200052068605277134e-01
2.185599421887336191e-01
2.221574794494299565e-01
2.229918098890755207e-01
2.247557344206241314e-01
2.284989403158606269e-01
2.245748373384684471e-01
2.264058970483738553e-01
2.313092821189635939e-01
2.276327239840090222e-01
2.320238012480288770e-01
2.250013891303190017e-01
2.135955102809422301e-01
2.247523881359423659e-01
2.209142536963845382e-01
2.197068829872049212e-01
2.231831009644858199e-01
2.226444321354451583e-01
2.244319882137300048e-01
2.221120953930555142e-01
2.267782092096958246e-01
2.273233272796949533e-01
2.261674334082567073e-01
2.286059174806834293e-01
2.236658959073669628e-01
2.136710034933427538e-01
2.185010952991151556e-01
2.216465765047495595e-01
2.237865772225411110e-01
2.218314286961917403e-01
2.180375689210400092e-01
2.243390934292284200e-01
2.285612224153295846e-01
2.293087775540561535e-01
2.212306707146111384e-01
2.147687808820268052e-01
2.128642778823127690e-01
2.275241300273005141e-01
2.323111209928132304e-01
2.234987606422408346e-01
2.241638413122852835e-01
2.241192490646853053e-01
2.197525831152498388e-01
2.129937340399017109e-01
2.211047842849111489e-01
2.291628396772669718e-01
2.258788821422143545e-01
2.253498045851143883e-01
2.248923943045489926e-01
2.143185686809095658e-01
2.179569068704236834e-01
2.243722264552290846e-01
2.230890927738196916e-01
2.211956403362980716e-01
2.148940265771735747e-01
2.151812056203656343e-01
2.175840125717277140e-01
2.218667006663709307e-01
2.172111278306330939e-01
2.133188329201588795e-01
2.138176133620968422e-01
2.136401079718912022e-01
2.112823992963410169e-01
2.184939404515729711e-01
2.249003682312332719e-01
2.181312983332101829e-01
2.174850449397298935e-01
2.191529591186003878e-01
2.132524552272985485e-01
2.169311273653397598e-01
2.226971445054587440e-01
2.211498779096402190e-01
2.249541262977627076e-01
2.275357670902868334e-01
2.315637611218999137e-01
2.234510618896360934e-01
2.181575999846340486e-01
2.166729927018972435e-01
2.078704433142671559e-01
2.081120879148280201e-01
2.176482431124761585e-01
2.145284520748252099e-01
2.121651289767249038e-01
2.225876314530961797e-01
2.230132707704501893e-01
2.164802410858428505e-01
2.178804705582739476e-01
2.206997046620462477e-01
2.156242584400989426e-01
2.150468532902713448e-01
2.182644208411992082e-01
2.144596058095915581e-01
2.085764935123247676e-01
2.092289575162211146e-01
2.145505248735649628e-01
2.146225579163437980e-01
2.169965063292428609e-01
2.270280027969613368e-01
2.163067256397843696e-01
2.074761964123419955e-01
2.204573570895104195e-01
2.229057767699961501e-01
2.135345853146309592e-01
2.063255389631541425e-01
2.126247713386222316e-01
2.199230674519767614e-01
2.138320555539132140e-01
2.168578211820078039e-01
2.195128193629276303e-01
2.155970109943626256e-01
2.146527713044772967e-01
2.131034641232974480e-01
2.109145481482140316e-01
2.137450244349142492e-01
2.220096250911258728e-01
2.255901227226473349e-01
2.217699637330998452e-01
2.108582004385964048e-01
2.102365462796427220e-01
2.092971703641903769e-01
2.100061876732821076e-01
2.181180878000551215e-01
2.127637496132875061e-01
2.118348962541664049e-01
2.170524129427980620e-01
2.118148017679034878e-01
2.056576544456849287e-01
2.150456308621815638e-01
2.203123512358276803e-01
2.149032979270179000e-01
2.126303123466090905e-01
2.073826282500348672e-01
2.042461324648106036e-01
2.071578551960068793e-01
2.087760873997499822e-01
2.084426102914303802e-01
2.116031446133886940e-01
2.106563042876217207e-01
2.127547673139117967e-01
2.125652475042995038e-01
2.051211994012253903e-01
2.050099770530911247e-01
2.088942644954803474e-01
2.097966958114568237e-01
2.145554874676751378e-01
2.148727059104980353e-01
2.060927617944574575e-01
2.069511639853896245e-01
2.073978944000390012e-01
2.060659761290608849e-01
2.102839301089601820e-01
2.222943912133056588e-01
2.197147416536415765e-01
2.133558986956860248e-01
2.124863750287353525e-01
2.121205632743333735e-01
2.119387587409470863e-01
2.106248362284373621e-01
2.147995740424594180e-01
2.191748630033746315e-01
2.194579217235775315e-01
2.110125505284944913e-01
2.076213203253648443e-01
2.048771327970176359e-01
2.017046079781800172e-01
2.053696029723863226e-01
2.068587654760759287e-01
2.006648330387855172e-01
2.003882973820692859e-01
2.064596334184464754e-01
2.092049828963337688e-01
2.071985446112646900e-01
2.029730774538755778e-01
2.019981729665388803e-01
2.044198044300864492e-01
2.072419330532516979e-01
2.078347606699995076e-01
2.112752960560678461e-01
2.225413236398918193e-01
2.237347985464841760e-01
2.127199469887940120e-01
2.104266180584595525e-01
2.037925695867109643e-01
1.998729132223230343e-01
2.028692773536537042e-01
2.094151846100682224e-01
2.174282732761774473e-01
2.131447903028901025e-01
2.040293184296897433e-01
1.984889365137834649e-01
2.013071607020304188e-01
2.090702849453794643e-01
2.081810294941116579e-01
1.972265531522298387e-01
1.968021747326315907e-01
2.050079886352386971e-01
2.141075172294688300e-01
2.164910128895562724e-01
2.077026734919814599e-01
2.057696165659634868e-01
2.070238366892509230e-01
2.058741924284542280e-01
2.077113969457662634e-01
2.070575877165005407e-01
2.097694042669372705e-01
2.087778784776693763e-01
2.055725286527433082e-01
2.117854680572564541e-01
2.047295770814149263e-01
2.001853564743011904e-01
2.048229412269420291e-01
2.050601293002389525e-01
2.067376495068569131e-01
2.098149489863610495e-01
2.064443021294830038e-01
2.086455154121573119e-01
2.154164520076614908e-01
2.160067908658954428e-01
2.139479684299969986e-01
2.101468398656475001e-01
2.087028747955193553e-01
2.020927658716856756e-01
2.027418029793288112e-01
2.085637848038337794e-01
2.101947685174674618e-01
2.054219140642449815e-01
2.036804995807487972e-01
2.070284558204027736e-01
2.033170046567347455e-01
2.048967384074326104e-01
2.002699981746160762e-01
2.004983022566399209e-01
2.121936025290001582e-01
2.151031568153790319e-01
2.066953054448150695e-01
2.071601413437432759e-01
2.152010703262797475e-01
2.076833327196064838e-01
2.054645488098228723e-01
2.133318392674277419e-01
2.168225644829149534e-01
2.111233347706523711e-01
2.001954591394526362e-01
2.030810221715103892e-01
2.057874381217361937e-01
2.042606777706921506e-01
1.980614132667417870e-01
1.968511539986097791e-01
2.085929796864101349e-01
2.089799507593260441e-01
2.084683506420720867e-01
2.136888984291469007e-01
2.197513648932955532e-01
2.169125036931519868e-01
2.074353154504194607e-01
2.112741291659309961e-01
2.183793961545185680e-01
2.075155616655404156e-01
2.102574404298719890e-01
2.143051846682872963e-01
2.090976539912613452e-01
2.092929362689355255e-01
2.161460333071888729e-01
2.226130898052005314e-01
2.138971074981264320e-01
2.018234354567318978e-01
1.985669505349596797e-01
2.076383395507945540e-01
2.077396379536517179e-01
2.079139873659998916e-01
2.105521901465135792e-01
2.092981466738342566e-01
2.111042920320527483e-01
2.062394816887294924e-01
2.026124349849313389e-01
2.059864366514266298e-01
2.106458967931837123e-01
2.134150799205644100e-01
2.072695829129370670e-01
2.117526984469365881e-01
2.115447693428114950e-01
1.996989763274566176e-01
1.978144801153212118e-01
1.980544338668266957e-01
2.073126298316344263e-01
2.147793031595278956e-01
2.070507436660699030e-01
2.082850550217901775e-01
2.145279004165605297e-01
2.049363288148653706e-01
2.071914532574404832e-01
2.099678591814013173e-01
2.105590965634970002e-01
2.129374473512024579e-01
2.183680476295468686e-01
2.198709948417485183e-01
2.112726122491596914e-01
2.097844004864323209e-01
2.091291193826302353e-01
2.106899957064238271e-01
2.130593180880736570e-01
2.193582902065889240e-01
2.238853471664876971e-01
2.198033995730724333e-01
2.068320966112577319e-01
2.101047195946999235e-01
2.158947890858329832e-01
2.053171495152759374e-01
2.069092038973915360e-01
2.153524409203060874e-01
2.179907300089628241e-01
2.123123799413705326e-01
2.041918188399080292e-01
2.075230750870230290e-01
2.074551239626414023e-01
2.074002151518289649e-01
2.112962783909930198e-01
2.085747629050219987e-01
2.036044107840446760e-01
2.072025544980259648e-01
2.088828754811541677e-01
2.103043853604141811e-01
2.151839030589625668e-01
2.144341814937774093e-01
2.161964458638572506e-01
2.159433734465945609e-01
2.250573193663602256e-01
2.199534711315876967e-01
2.073143988312001473e-01
2.174685870212325900e-01
2.173655199293039741e-01
2.121958248145072723e-01
2.134891777197494012e-01
2.226467543914444347e-01
2.227019129240742634e-01
2.093329743978629975e-01
2.056742082615164724e-01
1.994143484149230594e-01
2.040515079159701262e-01
2.154052392677294758e-01
2.125336533853179888e-01
2.061721200957407907e-01
2.104468833915852377e-01
2.182135966531268401e-01
2.189817610249643332e-01
2.153035538372271296e-01
2.178878176603630812e-01
2.257647666983792767e-01
2.230316835848430990e-01
2.161032467240242283e-01
2.224462713189043483e-01
2.182257528635444255e-01
2.051565974074232024e-01
2.089596951002112568e-01
2.134920814094349029e-01
2.159954285092626769e-01
2.103500171130974206e-01
1.976775349754087696e-01
2.032945265576150407e-01
2.155478326042753745e-01
2.245198941705086881e-01
2.245460211929810046e-01
2.125136234684295300e-01
2.047590180407322102e-01
2.097518848951100134e-01
2.135464912490960820e-01
2.096854386693813299e-01
2.108816641559697058e-01
2.122939822042348990e-01
2.115564375417231524e-01
2.185165592145856539e-01
2.244808753398184475e-01
2.158306404568963444e-01
2.031427451742641721e-01
2.074983407196452911e-01
2.156560606553504511e-01
2.156334918359942288e-01
2.124861828256028318e-01
2.060487807157409812e-01
2.042426658634166614e-01
2.066770304005652592e-01
2.113706903229584932e-01
2.173253831109813738e-01
2.215164619650940858e-01
2.143962442521281098e-01
2.089991766676633222e-01
2.214978465559043208e-01
2.239442649258695239e-01
2.190719038035955080e-01
2.213956431607872477e-01
2.158842776859632995e-01
2.096113890317754247e-01
2.141473529423452704e-01
2.195636517993133641e-01
2.129285738814747919e-01
2.134723668507438887e-01
2.177118388376727276e-01
2.183623333369505148e-01
2.172132815943961515e-01
2.141857548323320426e-01
2.139157565549175966e-01
2.113138213995699455e-01
2.101383683898591925e-01
2.128314235966649037e-01
2.146620114581065664e-01
2.152992939789682425e-01
2.172829649320752454e-01
2.155623405457143260e-01
2.120403720478649390e-01
2.136591239022114785e-01
2.153414936632757348e-01
2.175228677476550299e-01
2.248924274289520742e-01
2.214554506730108119e-01
2.130259810582523783e-01
2.109392012880864087e-01
2.124518236337718247e-01
2.192247516747632685e-01
2.232935299693983855e-01
2.255790177511712569e-01
2.322703826226958923e-01
2.249175772728011780e-01
2.152133277858515326e-01
2.145137605827813765e-01
2.166983034353219539e-01
2.189461749849346273e-01
2.188100300551704680e-01
2.205386922822674123e-01
2.170657546183259179e-01
2.187210817991015188e-01
2.252342168071810313e-01
2.181996689639195131e-01
2.135691748885303054e-01
2.217036590651101646e-01
2.260501387125741779e-01
2.224923153405254650e-01
2.188120584156218462e-01
2.175007647424827273e-01
2.193958823694448224e-01
2.210276245663816974e-01
2.164461176373141116e-01
2.166550541936523577e-01
2.158219104108819175e-01
2.140888979612982912e-01
2.148778219297311221e-01
2.097445382945866965e-01
2.079121040503720541e-01
2.173529281265733359e-01
2.209516683498019829e-01
2.147571331735846079e-01
2.161583383246112045e-01
2.188604674077297418e-01
2.135700685110538122e-01
2.124330180656715250e-01
2.176218190991170698e-01
2.201399423865499083e-01
2.182576834781591590e-01
2.142227069597666955e-01
2.245671683695630028e-01
2.273399721444203936e-01
2.150288267251489749e-01
2.122160001478945734e-01
2.165297226691946797e-01
2.146325550476829713e-01
2.125542890230084636e-01
2.235374929569518831e-01
2.245689092962090128e-01
2.173637107205255714e-01
2.169188584125056329e-01
2.170869610039873054e-01
2.300596925955890604e-01
2.301734484930260949e-01
2.228455620611735077e-01
2.255548777478054157e-01
2.202227484282272274e-01
2.193523371318023274e-01
2.179114207710833584e-01
2.219228504842411243e-01
2.250251236147727263e-01
2.173689499307753792e-01
2.129620818342874700e-01
2.141372767436259539e-01
2.213373140309225495e-01
2.235796800869924716e-01
2.146278434039390337e-01
2.185898291065279941e-01
2.249290484545866387e-01
2.253922580886218996e-01
2.240651111992823796e-01
2.254570032604077678e-01
2.263830581697533206e-01
2.194692357647551606e-01
2.278841266080831041e-01
2.313895438854300102e-01
2.284113920106380646e-01
2.264779657650181077e-01
2.209309165840439848e-01
2.218846277015247004e-01
2.269116809121130007e-01
2.289667518890227127e-01
2.241191041150975838e-01
2.239107497633285593e-01
2.253417076118469087e-01
2.291208191922758652e-01
2.337498423096117661e-01
2.245158646004522252e-01
2.191165634507105942e-01
2.273563546366665356e-01
2.240530358801080812e-01
2.159868332861415996e-01
2.186948448965664038e-01
2.252579953945737790e-01
2.283325062890719515e-01
2.379593196031661029e-01
2.360333695024876277e-01
2.220763597894758745e-01
2.227167321755295359e-01
2.212912447180535036e-01
2.221301386827195246e-01
2.248442614539878370e-01
2.304377553145721125e-01
2.322109041380880368e-01
2.261223989639531695e-01
2.270271455016673046e-01
2.275585841406949361e-01
2.245341849354371977e-01
2.184294780581463591e-01
2.199682144418375063e-01
2.213373751962879055e-01
2.188459464594171844e-01
2.260414487889863266e-01
2.357740994931596112e-01
2.304077688340551433e-01
2.224382808844206083e-01
2.212462523619465604e-01
2.220080404129897989e-01
2.274815346755073853e-01
2.255401391307974845e-01
2.217785250635420924e-01
2.205105473221349310e-01
2.189822781694519271e-01
2.293191467476042300e-01
2.298829585811548171e-01
2.284205829612434291e-01
2.367992507940531732e-01
2.292851531530272213e-01
2.173113301569499778e-01
2.174114338042090477e-01
2.226797188774091996e-01
2.271331437683280774e-01
2.254978482755229108e-01
2.270850975418468309e-01
2.352872051740068082e-01
2.247106646819804487e-01
2.263543862429902853e-01
2.295740843626413452e-01
2.211775132997967630e-01
2.270091462737764687e-01
2.353491834386690074e-01
2.421240542667710549e-01
2.344380413404488495e-01
2.334995428757878910e-01
2.311498722232389891e-01
2.241092854297135895e-01
2.294661772774947706e-01
2.295006371551951418e-01
2.360087672801575165e-01
2.372621989511101703e-01
2.259010903667768577e-01
2.219875296531961806e-01
2.239652697732058828e-01
2.260576817457727039e-01
2.287982852839699766e-01
2.319385626064507377e-01
2.276355076576963288e-01
2.270178245601021660e-01
2.359283702483375433e-01
2.249333487441100010e-01
2.103805556705588831e-01
2.241987943829637508e-01
2.370883156358682964e-01
2.284633811956755245e-01
2.217616796956835279e-01
2.268581607934521127e-01
2.235431018204231957e-01
2.227916157224052174e-01
2.305989328784173453e-01
2.310032821788398638e-01
2.301339507224562098e-01
2.248847304619885079e-01
2.202817526964307993e-01
2.279282739915632627e-01
2.304523477928167863e-01
2.201698855032257485e-01
2.265198620269181229e-01
2.319488803268735244e-01
2.282563679315418592e-01
2.344685839571113151e-01
2.266782669231539871e-01
2.271308366879852270e-01
2.397151831377389020e-01
2.280672652771237874e-01
2.199408313246671853e-01
2.238031704962343826e-01
2.246165599638361432e-01
2.293358132087009726e-01
2.333999064013669023e-01
2.246635241382083925e-01
2.257164995246011274e-01
2.394769610923027092e-01
2.295715668494111295e-01
2.248784741907284834e-01
2.287982628903972582e-01
2.292593660758777407e-01
2.315751903606679540e-01
2.291972635203906317e-01
2.300895615444429332e-01
2.269564294962272133e-01
2.286032216675594197e-01
2.265544845580762523e-01
2.219299517374588027e-01
2.194287426327074519e-01
2.242604159448451095e-01
2.358304713746978143e-01
2.322704867799605666e-01
2.261992349169919814e-01
2.213155545803824342e-01
2.234197689553811816e-01
2.263429772960515451e-01
2.169979857267018419e-01
2.219285211703937999e-01
2.291758356673661567e-01
2.295048287957522082e-01
2.300219409104364843e-01
2.261931052162340638e-01
2.325827986960993521e-01
2.351016538493112262e-01
2.277560370692165437e-01
2.271927427286384582e-01
2.257469597197616362e-01
2.165767497043697976e-01
2.101392369941918470e-01
2.226454527055169996e-01
2.284945125624428530e-01
2.282748488837942069e-01
2.379666140948641373e-01
2.302580761204243431e-01
2.193102038076829019e-01
2.204757416868072528e-01
2.206956494535601276e-01
2.308038170115119803e-01
2.349400425635991829e-01
2.311192620145783028e-01
2.294862817083454243e-01
2.241961284749718342e-01
2.280263882123931551e-01
2.271279455671275094e-01
2.311349693055268772e-01
2.322307151788870760e-01
2.243434194610730015e-01
2.214443263829141417e-01
2.226986895988081749e-01
2.377097140131876063e-01
2.405002475568442100e-01
2.251189325076086989e-01
2.222019429103325727e-01
2.217023652753861984e-01
2.187910962832398387e-01
2.206033849651101442e-01
2.216383071389335657e-01
2.220651474070666487e-01
2.220051310994466121e-01
2.222269560628598595e-01
2.226596849308655202e-01
2.219340774994017496e-01
2.289352741787946954e-01
2.206021740449335133e-01
2.177316871380428065e-01
2.363005862402691171e-01
2.370654845471657779e-01
2.286113071493834636e-01
2.240945703607079287e-01
2.326388760219626761e-01
2.386637165748481948e-01
2.331195803422134172e-01
2.345557233357695448e-01
2.332504587676681451e-01
2.260421728562822252e-01
2.347867088732720486e-01
2.348356095884787387e-01
2.221064053245873360e-01
2.273372910052173235e-01
2.337244941198196035e-01
2.339983609613905946e-01
2.346486502181516776e-01
2.399381434807708047e-01
2.356101530095615904e-01
2.213598490818808884e-01
2.202528467381396904e-01
2.272277827719262067e-01
2.350564814030322025e-01
2.376108966008160517e-01
2.353127055054441419e-01
2.380085223673395756e-01
2.282707491637147590e-01
2.276876309689166156e-01
2.358136725211039675e-01
2.321416864820908532e-01
2.306573700065162880e-01
2.314365562390878206e-01
2.387183486996529436e-01
2.269880572468807034e-01
2.154812722565550009e-01
2.277309749119830196e-01
2.302463970449324104e-01
2.323822056930980595e-01
2.343075045294162884e-01
2.256116986920252143e-01
2.201249462172198967e-01
2.249671549377112445e-01
2.281330123019540412e-01
2.277618820371214436e-01
2.355354393206695873e-01
2.378801793717416069e-01
2.399179192027847130e-01
2.317110748247316609e-01
2.219090986173097579e-01
2.253786992449481608e-01
2.285552095127674488e-01
2.379112259125592266e-01
2.313744824881949491e-01
2.275144187153275710e-01
2.323447786350196498e-01
2.322465801229135762e-01
2.368327425057558944e-01
2.435459908755012726e-01
2.453819486394079041e-01
2.300591308075453922e-01
2.395654222075098982e-01
2.503070821315009353e-01
2.336526883639450103e-01
2.285288021231037248e-01
2.302817709354879616e-01
2.294701778999186925e-01
2.280067584481267062e-01
2.387303354836177449e-01
2.437551508307095327e-01
2.348790520270107041e-01
2.300033390735642669e-01
2.327559416536772174e-01
2.401355812392225730e-01
2.363378146646089029e-01
2.338763263830663519e-01
2.430654444503768385e-01
2.448571514481468758e-01
2.338530276609938063e-01
2.279274088691495559e-01
2.351911627383465320e-01
2.294881442778087255e-01
2.213028050163296789e-01
2.303678439219603025e-01
2.355127223023410765e-01
2.456223039324529622e-01
2.439089301714193747e-01
2.337045183062315679e-01
2.346009051622449104e-01
2.301549644126091587e-01
2.311767622019840207e-01
2.367753055088420988e-01
2.303128435943714303e-01
2.253353830849041117e-01
2.403548756583289703e-01
2.503724849809994546e-01
2.381920127655594577e-01
2.424190531341584298e-01
2.470879268843035603e-01
2.372259305363706994e-01
2.299057245125661342e-01
2.255222904645021453e-01
2.280065614765420245e-01
2.380676162435466092e-01
2.413799041974279691e-01
2.391817023826625643e-01
2.419553626128433110e-01
2.365054112380452489e-01
2.285800494063967847e-01
2.335665719889132852e-01
2.396396943482290431e-01
2.381525319375911165e-01
2.402001382546367358e-01
2.327129570967349514e-01
2.389508540126751845e-01
2.585576907974576066e-01
2.522627823104580669e-01
2.454584758355057295e-01
2.462582571332929959e-01
2.415205901891545881e-01
2.461173701564835781e-01
2.407192327970198442e-01
2.358929155232696029e-01
2.396733460811585337e-01
2.412557478248515686e-01
2.335085250701775528e-01
2.231094228839323734e-01
2.233183528235073712e-01
2.242928434518142999e-01
2.308628943573626247e-01
2.365127229694051758e-01
2.362446892153677036e-01
2.361543189811561583e-01
2.355587485878292420e-01
2.394394510904952200e-01
2.426344703791464830e-01
2.394884373569725611e-01
2.443229798013057952e-01
2.419630313169047198e-01
2.449036698663680789e-01
2.459632119823210450e-01
2.424627676968319490e-01
2.382689723898135103e-01
2.349330678467123623e-01
2.424371992194524206e-01
2.433712351824466047e-01
2.403775445320910642e-01
2.361447885340246522e-01
2.302287424175397945e-01
2.307499632032359027e-01
2.421141810078606682e-01
2.434975137760864161e-01
2.431166221690539975e-01
2.347103857092035228e-01
2.350758849227900515e-01
2.406961391300774245e-01
2.381078788826603565e-01
2.441922225235452493e-01
2.375383638718766843e-01
2.326790775483219831e-01
2.419420095742161603e-01
2.474164183459607869e-01
2.429323278100657679e-01
2.466409383255342702e-01
2.484243569359030068e-01
2.449735216167117924e-01
2.444689718973138970e-01
2.438146263794553348e-01
2.409602804541199905e-01
2.412095987626262650e-01
2.469429742677896333e-01
2.481498246317775380e-01
2.422963583093301898e-01
2.469154450817732938e-01
2.507354665109168823e-01
2.396140589486470962e-01
2.461991207822778749e-01
2.477172787937097498e-01
2.446257520523581197e-01
2.515846385599507795e-01
2.475144626010700177e-01
2.476992368597661920e-01
2.473161693571169772e-01
2.380804534041837950e-01
2.443539558905226394e-01
2.497642513562166877e-01
2.461984128533620808e-01
2.478826758787091300e-01
2.506660501577394062e-01
2.548961302969244835e-01
2.507447330252220441e-01
2.507659804111760371e-01
2.514754308100547453e-01
2.475631859384447298e-01
2.479253181834562836e-01
2.422495075719343638e-01
2.401627369694039338e-01
2.361765007101801206e-01
2.374317284777485715e-01
2.515021394629569085e-01
2.449455678435379091e-01
2.338246123539310661e-01
2.410473214874286063e-01
2.451773116357131299e-01
2.467417430766014885e-01
2.503402409380151017e-01
2.475647750504716971e-01
2.501325733004746144e-01
2.441071835316142580e-01
2.438147877586042400e-01
2.459299431959502402e-01
2.485721014451218736e-01
2.503330555563758053e-01
2.463189647515170722e-01
2.484532614619279489e-01
2.494475864094495843e-01
2.486799234977075113e-01
2.510028801499586404e-01
2.557223582854851185e-01
2.580637319873567148e-01
2.564564862526250710e-01
2.458888637280753908e-01
2.469084191475593160e-01
2.497525960260821576e-01
2.453171113477581877e-01
2.460474791180450871e-01
2.604214644406425139e-01
2.540160647761695034e-01
2.404888831524879256e-01
2.486477029173972952e-01
2.549276080873342787e-01
2.545555123465830238e-01
2.555979084365223031e-01
2.591964614705095649e-01
2.589216941640010150e-01
2.593547417248054376e-01
2.641905259814417706e-01
2.618762932317443837e-01
2.525015567404931272e-01
2.478912798834846110e-01
2.490254393084446738e-01
2.524651489084483447e-01
2.547776021933141344e-01
2.515985494356841601e-01
2.496174543371948995e-01
2.512190683777100197e-01
2.554146802131715410e-01
2.650177740350468381e-01
2.676247187791189197e-01
2.656320613863598634e-01
2.637836699662161055e-01
2.574396603866208055e-01
2.599051407244992173e-01
2.548814226854090315e-01
2.481878309005445815e-01
2.493575723192656135e-01
2.457624196052926591e-01
2.536418801409115464e-01
2.565980612679112927e-01
2.591063029585275457e-01
2.591428446583750045e-01
2.576797820349847612e-01
2.648274670529634500e-01
2.688971413265700550e-01
2.652022839876670424e-01
2.583368548363417228e-01
2.530294632932853505e-01
2.646962584534918173e-01
2.743552359386463579e-01
2.585048327059849549e-01
2.557761185981739516e-01
2.564907579171684660e-01
2.613566998874904956e-01
2.690976101973391876e-01
2.599784000899749148e-01
2.636927363909593591e-01
2.705990307667605621e-01
2.586474954916941349e-01
2.556375479693595576e-01
2.623931557869282338e-01
2.599883516735703726e-01
2.507160698156873369e-01
2.525714062500081791e-01
2.668665671941602979e-01
2.765844992254575807e-01
2.714881033497700269e-01
2.676587915143848195e-01
2.598840694477846935e-01
2.558775796184428186e-01
2.756375175161694946e-01
2.798805502695990710e-01
2.705015629959929280e-01
2.662765194149046000e-01
2.693596439073350779e-01
2.629552026316862579e-01
2.596073436753280061e-01
2.739799536295674520e-01
2.754888563385589073e-01
2.663128994360936530e-01
2.700169204954744884e-01
2.722321309651821175e-01
2.593205659465943613e-01
2.600258079863094207e-01
2.669427238175745010e-01
2.633230360322344477e-01
2.679655744013650920e-01
2.741173915021510865e-01
2.684417461855043707e-01
2.673694916821858225e-01
2.737607777205541271e-01
2.763891157620695926e-01
2.702181571290270812e-01
2.617307450633082899e-01
2.681024272718363077e-01
2.760940946439041643e-01
2.765043158961607572e-01
2.723340100695202382e-01
2.715356811924683478e-01
2.794235048772757968e-01
2.788773928551127601e-01
2.734500393779007998e-01
2.716219916125499068e-01
2.772132191455374262e-01
2.878684529092155886e-01
2.773654205527649186e-01
2.724663612991624628e-01
2.808779567980722591e-01
2.866864777604784531e-01
2.784580971851685627e-01
2.698503673308829121e-01
2.782528940135608475e-01
2.732499926809939805e-01
2.797329712518775158e-01
2.918729403763291042e-01
2.857487446687907995e-01
2.714472461540359816e-01
2.638948686505040442e-01
2.747675580424139286e-01
2.795275238740838608e-01
2.828218802744491556e-01
2.818664373701375570e-01
2.690544603978893834e-01
2.724382438149650087e-01
2.754977771656837437e-01
2.718809647329538670e-01
2.777851954669404155e-01
2.780663888653306381e-01
2.743137122778221970e-01
2.851122731733661819e-01
2.889805050572114009e-01
2.864313531857666240e-01
2.916358548299841091e-01
2.875591294274574827e-01
2.803009522722464397e-01
2.792815530075203334e-01
2.857175424912202777e-01
2.831174892512073327e-01
2.707409269292465059e-01
2.734473812051229635e-01
2.839863010765623641e-01
2.820124509322424755e-01
2.731617614463266452e-01
2.787949465109069713e-01
2.800884036453190618e-01
2.818673439380414147e-01
2.791346099294797489e-01
2.788528190293005915e-01
3.028211396188330018e-01
2.951442640955008190e-01
2.821075447873716002e-01
2.940901872375290549e-01
2.819227172200773901e-01
2.736676134019015438e-01
2.820394062829750248e-01
2.883882202919997861e-01
2.861276504040654589e-01
2.783241640025974628e-01
2.823564676428047537e-01
2.860753238637805396e-01
2.880557136498283488e-01
2.907452453762060518e-01
2.938225592645041240e-01
2.958189733901656626e-01
2.889933316432554689e-01
2.784443815742789763e-01
2.821179744160720593e-01
2.890801506811617183e-01
2.933936372617152455e-01
2.888574160398014179e-01
2.852294847079945850e-01
2.962965576483090890e-01
3.030583610963099028e-01
3.009350638087587293e-01
2.990247156068764345e-01
2.977533880599806393e-01
2.894802610657861708e-01
2.970277914836558231e-01
2.945248129176398222e-01
2.799935832720387707e-01
2.916550201327552383e-01
3.001886918763318479e-01
2.848630459645093982e-01
2.852968013882337117e-01
2.933615622074420837e-01
2.968649756334557632e-01
2.874508215522850740e-01
2.723118418607438640e-01
2.851768799181866321e-01
2.925155748039099390e-01
2.951066359266987793e-01
2.925946502201461907e-01
2.972869757041036176e-01
3.055994150982131452e-01
2.957314908110137419e-01
2.886413106056343603e-01
2.915309012974657832e-01
2.931291272521993618e-01
2.907112695257502155e-01
2.964557097938442798e-01
2.922062450107436593e-01
2.842748615653087341e-01
2.830179631846638233e-01
2.860523045952940158e-01
2.793163601050672740e-01
2.793290787698261002e-01
2.887361370471583366e-01
2.908085538551573590e-01
2.938142364098161319e-01
2.824334239309497230e-01
2.786891410119206602e-01
2.893682788168427389e-01
2.812471932242092132e-01
2.737034497810010292e-01
2.773520527262576807e-01
2.827958996777263923e-01
2.882867811083135168e-01
2.939421698685577566e-01
2.939201459895043889e-01
2.868083983389875802e-01
2.897856877797925779e-01
2.956045624019530416e-01
2.907138734819816883e-01
2.906902586388990795e-01
3.040812833102256030e-01
3.003682963339059375e-01
2.940885176043320781e-01
2.953338276669605356e-01
2.889378802889116526e-01
2.883458367301302006e-01
2.870223283645235157e-01
2.860988809358590568e-01
2.854185098754877803e-01
2.785011742127534440e-01
2.808593703657484841e-01
2.876915487127030269e-01
2.994044010913561871e-01
2.964733426460376409e-01
2.810616629296011082e-01
2.868436107150717507e-01
2.878667978806674910e-01
2.924997414514869942e-01
2.974028663440579923e-01
2.873772018008383111e-01
2.957269624852044143e-01
2.984773868977915745e-01
2.999034851015625058e-01
2.915368267812062930e-01
2.813492983694278471e-01
2.881110764968172200e-01
2.893483894984432148e-01
2.887199638615847164e-01
2.830611455897842355e-01
2.875015364953485975e-01
2.897295037917371752e-01
2.817096726575987198e-01
2.826463375735357997e-01
2.877295080175081843e-01
2.951400447349077361e-01
2.994683874320704930e-01
2.930675103673217041e-01
2.949775499335884343e-01
3.048001345100746495e-01
3.169054177100458780e-01
3.039647181993944680e-01
2.904312988597351763e-01
2.926231818813873620e-01
2.806503196915600129e-01
2.856653071448964631e-01
2.921433812762980753e-01
2.958182067949751137e-01
2.951881952778837026e-01
2.851798923686522658e-01
2.847010503923652625e-01
2.895543731821966782e-01
3.027098555825451509e-01
3.040189871437847247e-01
2.954779153239820988e-01
2.964663492028081215e-01
2.899648542224706471e-01
2.825646663545748338e-01
2.796417765010337231e-01
2.918318852140375230e-01
3.062268571385072802e-01
2.971780984527185865e-01
2.937160989046743165e-01
2.873918665277301332e-01
2.790621699546093071e-01
2.931351179428215992e-01
3.113119566586030618e-01
3.021130991653054876e-01
2.845652090970795522e-01
2.840261662291127531e-01
2.864065840517615591e-01
2.893931586267551870e-01
2.860080140350493294e-01
2.827730168151570966e-01
2.919439075291972996e-01
3.030464575262068472e-01
2.932874156062222903e-01
2.922722227375064152e-01
2.915903031114850941e-01
2.919004131860857831e-01
2.925076696488830841e-01
2.859504055252962695e-01
2.903587246166098867e-01
2.971651005955344704e-01
2.994907442626648097e-01
2.900036467169701537e-01
2.920676189144508217e-01
2.943883233201757821e-01
2.877756469884488744e-01
2.817384767792178168e-01
2.916833210746363481e-01
2.908295287433594334e-01
2.840596667684870402e-01
2.896151615641089361e-01
2.872145949656054187e-01
2.852808368545775020e-01
2.805557160530681160e-01
2.790398133620769494e-01
2.872379633607650695e-01
2.836101351396769221e-01
2.786370702186856674e-01
2.805806128637216013e-01
2.774496825036483760e-01
2.740739739084976367e-01
2.810350069871789813e-01
2.808629908065719549e-01
2.737459706464199782e-01
2.763384243934625117e-01
2.806607370956793468e-01
2.791914719045263116e-01
2.787153788461425585e-01
2.812455936083258501e-01
2.730329842813113972e-01
2.732662813468216267e-01
2.824214087641486737e-01
2.752346276005992465e-01
2.724893951351930466e-01
2.815536053529723581e-01
2.783721670216247057e-01
2.709336511847671436e-01
2.757547009462282261e-01
2.725423458164533685e-01
2.606313993219138703e-01
2.640738963631129588e-01
2.618663734987833891e-01
2.642753961066720558e-01
2.752950753330397626e-01
2.734385403391509928e-01
2.725531378739979860e-01
2.659957055886304489e-01
2.679680054001152278e-01
2.668469249863422710e-01
2.636803565322430876e-01
2.786888772748526977e-01
2.799389761346442462e-01
2.662815421094245072e-01
2.683045623133148982e-01
2.677753169700219926e-01
2.613149177848468896e-01
2.596431675063161082e-01
2.557990904293288015e-01
2.576613805994446560e-01
2.636764251598134878e-01
2.614308609032852670e-01
2.476240642319150476e-01
2.531775657237979038e-01
2.605918264720524236e-01
2.537021443230406126e-01
2.507703568496180146e-01
2.509396234450252394e-01
2.607151071360520045e-01
2.642099129446474626e-01
2.605062793319242731e-01
2.565155645498367054e-01
2.437519765933588156e-01
2.404136568623352344e-01
2.450704454679024924e-01
2.466926185004810201e-01
2.440007952037313577e-01
2.383053485912672298e-01
2.348793237570855619e-01
2.392890310465004278e-01
2.372148725565637883e-01
2.385400703536496025e-01
2.418500950004048022e-01
2.378456519662875412e-01
2.320748168735438377e-01
2.374154071282196521e-01
2.490077630408338016e-01
2.466208281526910406e-01
2.405462736937696022e-01
2.340810533784983549e-01
2.281696406727457271e-01
2.251969694379220011e-01
2.248660348845293033e-01
2.257210118013761035e-01
2.312080823486490633e-01
2.355188293175209946e-01
2.344205438108083461e-01
2.399492866922977030e-01
2.371593192529257155e-01
2.242557021227881975e-01
2.279227129688179143e-01
2.319477148406707268e-01
2.176348602262917209e-01
2.209855663107585244e-01
2.301200690067786714e-01
2.278341833551467410e-01
2.249694973770010598e-01
2.156407234296517095e-01
2.163990948446062879e-01
2.209922273255534031e-01
2.151801793013614905e-01
2.090597881997885432e-01
2.113088223934890819e-01
2.158166460551686205e-01
2.050633607564504302e-01
2.060275222598504652e-01
2.172186416144293863e-01
2.177763586501509085e-01
2.228811435069623370e-01
2.207183537892049852e-01
2.159518797459945016e-01
2.134574828188187945e-01
2.136542407530898913e-01
2.135239063625926081e-01
2.064766869550000161e-01
2.002254757719086620e-01
2.004715423087372883e-01
2.058675050229743508e-01
1.972696246520658225e-01
1.873305484880619376e-01
1.977698524526162183e-01
2.012769093385559371e-01
1.977877411302213229e-01
2.015107371017256788e-01
2.029421229652482173e-01
2.026890305310018459e-01
2.011097648662210635e-01
1.978888453615628984e-01
1.916387370981554317e-01
1.957261267119305703e-01
2.042121433879605097e-01
1.984793368341911113e-01
1.994847180099724726e-01
2.087512804828052793e-01
2.011152148138365403e-01
1.922942403481322227e-01
1.920041368230622492e-01
1.883834270223986307e-01
1.938746611552056298e-01
1.966839408285496471e-01
1.877478381102214433e-01
1.910095297704776929e-01
1.895783649241662983e-01
1.834615315716593420e-01
1.919507408157144213e-01
1.966284943385591399e-01
1.919495175428563294e-01
1.873987579042249718e-01
1.847026129755855173e-01
1.878702801356804952e-01
1.924460418319118571e-01
1.844957182682766539e-01
1.837000446823089106e-01
1.903886404354725448e-01
1.873943547158280210e-01
1.835886265755570512e-01
1.812400643397913402e-01
1.772579503922034339e-01
1.775127134944185503e-01
1.822562548772001523e-01
1.787005830546288532e-01
1.718569674947620363e-01
1.763611829791229824e-01
1.841979380452933024e-01
1.866989504719479831e-01
1.793569319181767818e-01
1.741154642636418004e-01
1.782332390421552948e-01
1.769953396945760926e-01
1.766935789425881087e-01
1.711764229846249596e-01
1.713730797771555736e-01
1.776677824535230488e-01
1.698707376269162628e-01
1.744611454699162012e-01
1.828817357240779262e-01
1.772058894109378169e-01
1.711022904402793032e-01
1.642991004705031677e-01
1.663001310343508732e-01
1.731291227767126073e-01
1.722207670414514502e-01
1.763040549003770385e-01
1.788742941139022657e-01
1.740780960220839335e-01
1.724061881501733340e-01
1.707986739368018980e-01
1.700652918536514624e-01
1.723908301862638881e-01
1.689062547276731774e-01
1.730978739422890100e-01
1.764830088299724209e-01
1.716119572117660586e-01
1.696610776394294196e-01
1.724264720853520005e-01
1.725846238046556957e-01
1.608725937088693880e-01
1.590359805776765112e-01
1.702957542624522758e-01
1.747121352013437656e-01
1.648935601179905008e-01
1.587091429896162198e-01
1.615805640480909022e-01
1.667176444421517578e-01
1.641582233794849910e-01
1.574746886555681014e-01
1.648106874044600045e-01
1.676337612071444327e-01
1.636407451673795033e-01
1.676417126078484643e-01
1.661296810179394845e-01
1.631962558920340145e-01
1.652818379249876013e-01
1.692639260089910391e-01
1.695362097365513410e-01
1.662234810233334525e-01
1.628896535448906280e-01
1.659541036423893834e-01
1.674680040821087401e-01
1.590022657357889058e-01
1.541773965019533066e-01
1.542057139927356102e-01
1.630623769473179829e-01
1.624787621321875930e-01
1.554665054074964581e-01
1.623550544275708385e-01
1.612198714436767766e-01
1.589982895198638058e-01
1.640207549715307911e-01
1.593501471161597738e-01
1.587505725240624110e-01
1.582924608879112960e-01
1.505770771178445433e-01
1.511512163968484757e-01
1.536860492003088718e-01
1.526150355489750976e-01
1.555263419288967219e-01
1.527027950563920322e-01
1.504133009906918339e-01
1.542254675890641635e-01
1.554204871899513563e-01
1.550721820460211620e-01
1.529080922547397248e-01
1.541597064632390657e-01
1.559998843227514975e-01
1.543598425091703974e-01
1.559524312296785842e-01
1.515795796579644250e-01
1.485042588862044155e-01
1.502255633185554384e-01
1.530899773038207068e-01
1.529896774883224841e-01
1.496661773957929931e-01
1.519269183536197387e-01
1.516217259771911741e-01
1.566721981531308816e-01
1.597827811370602924e-01
1.545453266016025839e-01
1.505092343855367332e-01
1.480508030432912681e-01
1.510701863461093863e-01
1.534486558200599815e-01
1.545582422408574574e-01
1.531052334803095216e-01
1.497429456612522913e-01
1.489553848613952292e-01
1.449729509821748863e-01
1.457251052156104121e-01
1.492600187428395897e-01
1.464881628386029422e-01
1.506663736622091132e-01
1.558233516304328992e-01
1.544490942899960084e-01
1.552972927094478373e-01
1.478775396366856509e-01
1.418288788180234461e-01
1.445855760371963505e-01
1.491137116942877483e-01
1.444514757998797139e-01
1.351355255580342640e-01
1.420289840953257998e-01
1.490119980273040545e-01
1.463813640177965558e-01
1.454514768588771878e-01
1.409722698373362393e-01
1.368939875110870286e-01
1.406247323534424720e-01
1.413920150155917599e-01
1.447564902773569862e-01
1.466966307632731059e-01
1.417958112113052171e-01
1.403121229177082541e-01
1.393092537280880561e-01
1.353989955828952541e-01
1.352127073218198083e-01
1.377528666638813404e-01
1.367874068309661850e-01
1.379634172265626069e-01
1.458878147285611326e-01
1.486565534229825347e-01
1.382439555478668924e-01
1.345925996442357830e-01
1.366692289413709016e-01
1.347632231365498146e-01
1.361721805745096381e-01
1.398158621663075363e-01
1.432171723176915157e-01
1.384174392012119392e-01
1.363099341100055539e-01
1.373581516159793070e-01
1.322415200934514423e-01
1.319571850380109046e-01
1.347983429477241368e-01
1.279678380874527677e-01
1.304047585093063566e-01
1.380776323854731313e-01
1.372943830962904399e-01
1.356774741613895885e-01
1.316797171258232702e-01
1.352646015000679713e-01
1.368979799529990438e-01
1.398221831462605758e-01
1.389722692203904097e-01
1.308286474087549112e-01
1.326843577281894837e-01
1.342820950648790368e-01
1.341298351110153386e-01
1.361017877399184062e-01
1.271349493137930997e-01
1.223564560613065177e-01
1.344463569897307864e-01
1.360563279122442570e-01
1.312115017794118210e-01
1.342936497360521786e-01
1.322064696133216921e-01
1.294039386187103569e-01
1.289303371790383734e-01
1.275807158451774947e-01
1.279414047866131998e-01
1.270252076406985231e-01
1.276423835264522688e-01
1.288978416449330644e-01
1.282722657854397375e-01
1.231768810752753157e-01
1.207113465464667440e-01
1.245690679891931357e-01
1.277896002613895798e-01
1.261670632592561403e-01
1.239511385915560010e-01
1.235162127929748804e-01
1.253146140816644993e-01
1.253053958155863068e-01
1.240928824693027649e-01
1.246434042038811196e-01
1.273154544239683272e-01
1.234674941129677156e-01
1.177829105262211268e-01
1.233593035295973972e-01
1.264409253142387557e-01
1.254772634954358923e-01
1.233793817254452280e-01
1.188885761246672307e-01
1.169312501868089160e-01
1.220785186894084023e-01
1.216551031246863035e-01
1.183605498653330368e-01
1.213348662047245979e-01
1.239845761268465324e-01
1.249977845570354740e-01
1.236946253968139869e-01
1.214910120710275543e-01
1.207265248835499710e-01
1.185022419843482222e-01
1.182749780644434950e-01
1.178810070412014688e-01
1.159802399811898366e-01
1.194381380676308585e-01
1.181604352305978545e-01
1.117762985493616218e-01
1.123898606129832278e-01
1.160163187029138454e-01
1.179894882457515476e-01
1.198589454731026488e-01
1.179579935450425360e-01
1.191082869326531291e-01
1.208707655728668839e-01
1.224418498246731823e-01
1.244852866929148510e-01
1.204088777780270014e-01
1.183618959175171681e-01
1.213000115417682823e-01
1.214942018451771050e-01
1.165084810430615098e-01
1.180736087788750027e-01
1.157433771972677244e-01
1.154582865015421622e-01
1.201496501301210218e-01
1.138968102750315403e-01
1.099529239657932311e-01
1.123994494089078228e-01
1.124090052540348411e-01
1.097420444466057771e-01
1.140325914258930873e-01
1.179235667373229324e-01
1.127597380405420541e-01
1.145256285359930321e-01
1.155213837231084395e-01
1.138615776368754606e-01
1.160739148649518743e-01
1.160921135715031610e-01
1.143687119149070230e-01
1.112621660211845775e-01
1.131860665271388344e-01
1.144606408137300579e-01
1.085450403341397391e-01
1.080072363950392300e-01
1.127534203228883619e-01
1.154356505474124772e-01
1.166252368806269535e-01
1.143016161731327113e-01
1.111249034949357423e-01
1.096879790489260487e-01
1.057296783261690160e-01
1.056681858307980393e-01
1.099024853316195177e-01
1.104771865119039409e-01
1.108873467716866984e-01
1.118163757525930530e-01
1.103753372556515316e-01
1.087624691464776500e-01
1.089085392349083692e-01
1.102942650113871714e-01
1.129080833298026498e-01
1.135303895938253593e-01
1.091021519958016300e-01
1.075535219830102418e-01
1.071060365668289466e-01
1.056987631754588847e-01
1.068493651306435671e-01
1.038862926911229695e-01
1.040160848342762817e-01
1.101170067108265538e-01
1.090212796790335087e-01
1.063996778534994359e-01
1.057294926273172203e-01
1.037870274274227955e-01
1.013615412088939849e-01
1.016387217485262839e-01
1.066036497437556213e-01
1.043683822215524526e-01
1.027668147369446700e-01
1.057293298640422513e-01
1.052098104299526160e-01
1.044131075836328693e-01
1.045480711022313269e-01
1.081333190051523008e-01
1.118905605585340524e-01
1.082754811928517275e-01
1.029861240170267256e-01
9.983676589594887851e-02
1.015987703976521800e-01
1.091474309113127927e-01
1.081469437268865047e-01
1.004771308845855693e-01
1.021260926468470359e-01
1.018561791339877010e-01
9.928946251889268770e-02
1.007234439747793781e-01
1.023943970178774754e-01
1.073081312075358229e-01
1.043155796056589868e-01
9.921706142741519574e-02
1.033744115219223797e-01
1.044519591397444491e-01
1.025123900633660851e-01
1.011663911705799473e-01
1.022254122350197691e-01
1.023305358871854920e-01
1.012608689048588861e-01
1.044111933926848562e-01
1.051142606806059754e-01
1.049626990839875595e-01
1.056050473177160137e-01
1.035788234717095607e-01
1.011581387750721123e-01
9.860565937954667015e-02
1.026925880244140415e-01
1.030661541371142992e-01
9.765956499390821000e-02
9.675524563442911008e-02
9.703146232438852881e-02
1.013977751753152301e-01
1.021345381422349152e-01
9.906318295651531103e-02
1.014363462128674565e-01
1.000095551522955095e-01
9.467993076357686388e-02
1.002624356433545888e-01
1.066514266231115976e-01
1.042277924488881208e-01
9.908615410296552073e-02
1.006817018553331083e-01
1.014637939062588839e-01
9.735712422311561254e-02
1.010227839985203685e-01
1.049352745003519632e-01
1.032546079686935681e-01
9.995761251299671579e-02
1.002099318188399146e-01
1.007915744955342335e-01
9.984359693541541847e-02
9.726106916553887982e-02
9.516600049791759663e-02
9.790836771905164770e-02
1.000017181201689337e-01
9.725504740251597613e-02
9.975965600247790888e-02
1.002246675913761875e-01
9.572274860026792898e-02
9.627883586456964515e-02
9.720347122941465356e-02
1.001934541401147544e-01
9.990217115797056513e-02
9.526431930552820004e-02
9.406104594738312619e-02
9.785117661001853373e-02
9.945977842867356755e-02
9.930572568345688578e-02
9.841216520529641465e-02
9.574114735547453736e-02
9.583412197046242698e-02
9.602970087217069239e-02
9.651495841848202473e-02
9.892706666207233546e-02
9.734582941069089279e-02
9.303503328249117243e-02
9.213371635936391801e-02
9.429049552525108069e-02
9.838324508391739498e-02
9.897225180376968690e-02
9.604194953772432486e-02
9.561054723971643132e-02
9.507273224225631925e-02
9.767621285973503154e-02
9.737721271197845307e-02
9.818950276821844514e-02
9.785960517022998517e-02
9.427597467757697913e-02
9.721187233503640612e-02
9.685149817986762888e-02
9.373694967547491208e-02
9.441193658454352655e-02
9.345775489573429629e-02
9.761534682862338386e-02
1.000342530863821133e-01
9.676252344315958154e-02
9.416193486021878778e-02
9.079725470237053064e-02
8.914869199082761653e-02
9.061115561977527155e-02
9.095310854780329357e-02
9.008118892885542961e-02
9.182461228177909995e-02
9.267223260137169571e-02
9.145983339020748171e-02
8.601425102754080287e-02
8.367672534839989962e-02
8.657940074743458725e-02
8.750664328568598382e-02
8.526751365563620122e-02
8.413399029175343269e-02
8.508247689825743088e-02
8.493034874782165455e-02
8.238963228242403292e-02
8.223921146873351684e-02
8.597636267440010582e-02
8.403073493105779612e-02
8.118668874485340803e-02
8.236852702895589018e-02
8.166521516362648669e-02
7.876494948920925721e-02
7.688933245035306507e-02
7.706935302253060949e-02
7.763027928952880019e-02
7.602011185463675158e-02
7.291591614844440683e-02
7.217885195267248477e-02
7.291206397202000533e-02
7.281466473038458731e-02
6.996067028252174469e-02
6.797842106812775065e-02
6.707691271922328058e-02
6.899586671691568251e-02
7.066328070780834858e-02
6.714078161167316705e-02
6.484411625678460078e-02
6.475949575506001477e-02
6.523713318417835583e-02
6.487528915812633412e-02
6.075297399822177785e-02
5.896251415029780951e-02
5.938051928142857455e-02
5.904750861057837807e-02
6.159674365321602535e-02
5.988876027171252669e-02
5.448570446905137005e-02
5.528371826395724747e-02
5.427608470940180341e-02
5.389639443333970464e-02
5.491007476945078403e-02
5.349905600125651195e-02
5.378544420119703989e-02
5.311278535751360469e-02
5.098867613959557482e-02
4.800427980509734682e-02
4.792231577855089047e-02
4.764266284474020369e-02
4.537212142493473460e-02
4.488993574743322529e-02
4.675323153923802849e-02
4.519890463619456733e-02
4.272890174924517254e-02
4.452948738499952486e-02
4.221491369925640946e-02
4.001984472444667512e-02
4.283660917859077877e-02
4.310285364568012395e-02
4.136352080254580149e-02
4.110313945433195087e-02
4.123800103717769477e-02
3.945569074545389465e-02
3.792254609170323670e-02
3.830084475555679824e-02
3.803709975543163868e-02
3.789959461922070422e-02
3.753636139656802567e-02
3.589247086473186521e-02
3.412444409637856862e-02
3.282943933974461631e-02
3.229142093811596809e-02
3.264173635098138737e-02
3.268530043188525025e-02
3.231033123983038935e-02
3.172601704858450666e-02
3.092422582479443030e-02
2.934259920802605864e-02
2.912020138355767701e-02
2.826483629302081746e-02
2.668240853004263599e-02
2.609203676377841105e-02
2.646142929010450451e-02
2.599839897349841972e-02
2.427289903624492082e-02
2.434114936144417610e-02
2.440791011421629408e-02
2.365768868575397407e-02
2.283094276357074126e-02
2.301533971835361542e-02
2.340873666581868781e-02
2.221831627057863426e-02
2.130246719712786119e-02
2.129897938814773184e-02
2.135188661063812735e-02
2.096188772373989290e-02
2.046102959010841216e-02
1.990322103707444987e-02
1.974338577735599079e-02
1.942879690495557393e-02
1.882965482478081432e-02
1.789782480892462488e-02
1.673947537736298827e-02
1.724369859007484837e-02
1.729104483825691027e-02
1.689004084542390302e-02
1.691779546073618815e-02
1.651794113528808408e-02
1.629628406019224471e-02
1.625758962311760550e-02
1.613550184369259843e-02
1.610595862524745459e-02
1.545743392145571687e-02
1.472135372507177992e-02
1.464993709486016316e-02
1.441062024233223833e-02
1.375946192802655552e-02
1.316527272083214441e-02
1.293042315213252004e-02
1.299483993903289593e-02
1.292407468279699323e-02
1.260637362642531151e-02
1.254073363425975418e-02
1.198659769470731586e-02
1.155799566711353948e-02
1.156550438245518286e-02
1.143974480564595962e-02
1.147291685732409333e-02
1.124314158913626918e-02
1.114012613859755897e-02
1.107135281447800892e-02
1.013829579746335606e-02
9.697481986037145146e-03
9.996471130207545963e-03
9.761307612144911466e-03
9.480740641311232939e-03
9.149633617489504739e-03
9.377688376520358637e-03
9.356019945451318071e-03
8.799645503441767477e-03
8.666024528247528655e-03
8.466952740646778094e-03
8.423428864441822109e-03
8.097506337641457302e-03
7.931883453299003184e-03
7.969450007559096896e-03
7.687396549454173118e-03
7.436320697563564806e-03
7.136828288086352091e-03
6.965042798804264336e-03
7.012715242752766767e-03
6.888983411335948374e-03
6.696904342104723074e-03
6.474557496420581433e-03
6.086498985494633897e-03
6.024821081153717943e-03
6.179415893249867904e-03
6.170005932328431579e-03
5.768157746749456860e-03
5.757544332309166152e-03
5.744279835937914080e-03
5.446561558949068391e-03
5.345586575891137990e-03
5.288281241876416176e-03
5.264822429245137429e-03
5.175877089040249734e-03
4.998861922513143409e-03
4.728242196624196647e-03
4.689393764876127746e-03
4.640096401623191973e-03
4.564636822115070852e-03
4.577262148246686105e-03
4.477378179318224939e-03
4.196817400772530002e-03
4.034407592196133548e-03
4.050883982613419365e-03
3.783893020283899105e-03
3.619582345083520881e-03
3.598937854673440930e-03
3.454975308416314075e-03
3.329753128704647600e-03
3.274368716642213611e-03
3.261265605646760345e-03
3.260492104319869400e-03
3.152791285077880847e-03
2.973628845328556581e-03
2.890083045135132932e-03
2.923427969371181993e-03
2.973380166933572294e-03
2.796256397593864518e-03
2.587711630099265650e-03
2.506840891366121735e-03
2.545344253737226708e-03
2.514225021088088447e-03
2.295327570357851444e-03
2.215655698377095272e-03
2.236291026125908354e-03
2.154493055359594893e-03
2.053920080176858520e-03
1.940936725614321977e-03
1.914732288343367998e-03
1.941032505975046020e-03
1.845995209392316217e-03
1.754973550490835157e-03
1.820357578920454205e-03
1.794808762261739356e-03
1.661808367890801018e-03
1.612413846398428816e-03
1.586168406088192800e-03
1.498013200445232323e-03
1.465302746142510548e-03
1.467101352140389933e-03
1.453503526018803255e-03
1.409106195036245648e-03
1.345299355961011856e-03
1.301398275634444357e-03
1.261789838503806459e-03
1.270137981529368158e-03
1.271346279111495439e-03
1.170224077546836014e-03
1.094990773622664957e-03
1.076845490522487098e-03
1.029395448132208431e-03
1.006722684540136423e-03
9.904192765407830897e-04
1.004552135996213125e-03
9.907971065874162687e-04
9.575448810579721909e-04
9.130885731710052834e-04
8.836268611015780493e-04
8.799012262839657310e-04
8.437574745148331262e-04
8.474417415039658605e-04
8.560354787451305604e-04
8.030707785567456781e-04
7.705195659177152502e-04
7.594125986164132740e-04
7.403423790717129915e-04
7.359865812712249435e-04
7.129316464337381171e-04
6.801315836624957731e-04
6.920256441452720363e-04
6.994886429139081548e-04
6.386696526612835453e-04
6.111209966608923154e-04
6.349771618035170932e-04
6.181951575093832347e-04
5.999066533249655100e-04
6.015588629956714279e-04
5.760768459634858047e-04
5.566284852101067776e-04
5.455349294155590256e-04
5.315468064680279204e-04
5.120859887337930955e-04
4.979492202202498311e-04
4.913835485479212464e-04
4.949651741320058949e-04
4.926514006043671533e-04
4.573224361337960395e-04
4.405999488073701967e-04
4.530983559058851442e-04
4.399803530684046169e-04
4.293262445989189753e-04
4.422133542219793337e-04
4.178702518153024786e-04
4.044229252034746902e-04
4.066137462850044474e-04
4.039737764755771572e-04
4.017117845863835092e-04
3.860372204843476210e-04
3.802763857039226608e-04
3.837505586938495697e-04
3.713003883920486920e-04
3.442634251524465941e-04
3.461558911970860262e-04
3.483453634543526734e-04
3.412953648853352486e-04
3.410083951455697058e-04
3.352268472284217963e-04
3.246776480261904293e-04
3.306444522238654519e-04
3.272952963836466998e-04
3.058895783860190900e-04
3.020257260438787548e-04
2.890497497287474447e-04
2.787226669072911836e-04
2.816220842590132678e-04
2.786063019271116576e-04
2.656537184112312466e-04
2.557201547674157051e-04
2.531699651784136747e-04
2.509091659637698599e-04
2.495668536370695078e-04
2.317449650129298992e-04
2.149866780819891226e-04
2.130356212838097540e-04
2.114942923678661416e-04
2.098970239389167259e-04
2.020703023636544540e-04
1.984586759246271853e-04
1.913716693954772212e-04
1.799412262394985205e-04
1.768524349965379155e-04
1.720609477041009890e-04
1.671494101800071288e-04
1.641933293076711163e-04
1.540985256841153250e-04
1.417822133087574224e-04
1.301553708875250002e-04
1.264050561364229639e-04
1.266888706299266500e-04
1.186444126162572129e-04
1.166725795374322144e-04
1.150780022927269468e-04
1.057803057971012169e-04
9.674152440897972906e-05
9.130479988852728643e-05
8.685157765395257038e-05
8.338837197839508921e-05
7.867879551385890979e-05
7.636692589667590572e-05
7.405220922130345128e-05
6.896934154448913909e-05
6.231731190118259525e-05
5.601418448322590575e-05
5.481905019449725871e-05
5.273021955719508873e-05
4.730687648267942820e-05
4.404959213674324801e-05
4.308059705138713141e-05
4.171250230157097283e-05
3.927348949898152480e-05
3.607371744121960424e-05
3.399552669336483422e-05
3.266885015924096567e-05
3.059805309872309177e-05
2.865215212154027504e-05
2.801439361415205146e-05
2.689704678962112793e-05
2.331330602756258657e-05
2.136856804930362266e-05
2.013030908740906082e-05
1.885502257408785070e-05
1.842701566170943571e-05
1.751161131818860115e-05
1.650673720224762238e-05
1.576799483526654735e-05
1.472183579381219951e-05
1.398029138951584370e-05
1.301042197250818214e-05
1.150771999393066639e-05
1.081429005006351314e-05
1.021979329117596716e-05
9.235568278047463122e-06
8.187411556285631101e-06
7.687998262900330552e-06
7.234153519017140317e-06
6.447851938336445363e-06
5.824097217567642759e-06
5.334671702647949695e-06
4.870515570224587124e-06
4.364555032672403591e-06
3.770497708100302986e-06
3.443411820112257309e-06
3.116846980340217259e-06
2.692541554157512785e-06
2.386580768677061235e-06
2.112371996468059339e-06
1.957921090105165899e-06
1.778896706775300628e-06
1.548071460445746503e-06
1.379647457462998356e-06
1.224221709450293030e-06
1.044807646239621313e-06
8.783966600739837601e-07
8.054707138358218486e-07
7.188181772755950652e-07
5.937324084269636430e-07
5.320267461988480602e-07
4.831177063052758003e-07
3.863858541983332439e-07
3.394268747630213133e-07
2.947836995489318456e-07
2.396015567344686555e-07
1.937579885527690590e-07
1.622952036011455894e-07
1.371448179815500638e-07
1.119167104177980772e-07
9.434224277752035767e-08
7.876890884831763740e-08
6.448046992760826625e-08
5.348484373231752000e-08
4.479834109011950268e-08
3.497754444629828253e-08
2.533430990260669916e-08
1.859340319273021328e-08
1.452299791814764259e-08
1.082059819934384300e-08
7.269699337472787233e-09
4.803649856440107723e-09
3.299218914365539166e-09
2.072712164610703159e-09
1.128211676920864851e-09
5.928058776064485622e-10
3.640340787104704144e-10
1.849043938149269387e-10
6.329743062186000581e-11
1.733240003189021897e-11
3.306537552245953250e-12


==> anc/Fig07_H_kin_all_L16.txt <==
1.434252992944538363e+01
1.477965022320508481e+01
1.441814809366297823e+01
1.425163314388668034e+01
1.409099242713319811e+01
1.402737382556525247e+01
1.397272148956402482e+01
1.374389799258386269e+01
1.393775806067854717e+01
1.386757065553622326e+01
1.360467676875942367e+01
1.327495388831321499e+01
1.327799667430645947e+01
1.371750613682646147e+01
1.373405910017749854e+01
1.374631765568570252e+01
1.384459105793868794e+01
1.355994329910465623e+01
1.355368301581628465e+01
1.367401711576911616e+01
1.347921271502075236e+01
1.345541124048801507e+01
1.324897538147518894e+01
1.300829215555758545e+01
1.344178462841159494e+01
1.366330442978563475e+01
1.399135197897214233e+01
1.416162261094886077e+01
1.435950215992606260e+01
1.417420592519149025e+01
1.337956344463907854e+01
1.300187122276973106e+01
1.288352950437644573e+01
1.298535822995284228e+01
1.314517805390543082e+01
1.318300371862709852e+01
1.287563363495626056e+01
1.265350375961442886e+01
1.292907143729881092e+01
1.311233201923180758e+01
1.290918850231927806e+01
1.256698844545319105e+01
1.228474464143665656e+01
1.280857270378701251e+01
1.303029203773245825e+01
1.289927397814063426e+01
1.331545330044473374e+01
1.324675177102295898e+01
1.282570309274260545e+01
1.246080085215613131e+01
1.242292790076546716e+01
1.240698032649055982e+01
1.242422766468316908e+01
1.285181073279186670e+01
1.298673475500510222e+01
1.245892572774810070e+01
1.215331081452686313e+01
1.214925207156237086e+01
1.212843385197188262e+01
1.192805974466910257e+01
1.176128363776870778e+01
1.157190291955876837e+01
1.144003093503335755e+01
1.182716464714617821e+01
1.171818189502380747e+01
1.155474339577031451e+01
1.175585259100482816e+01
1.177995415590413764e+01
1.141046229525274747e+01
1.142232329647054456e+01
1.166548675173978111e+01
1.158693859574912999e+01
1.185983914951322760e+01
1.174863490748031403e+01
1.127604291062834818e+01
1.098407505299674725e+01
1.115839950140420989e+01
1.124802016265835469e+01
1.119425398858026099e+01
1.114001190533746488e+01
1.086754315371363688e+01
1.076898560643216030e+01
1.062750104474165092e+01
1.074754320784761852e+01
1.070601023514338124e+01
1.039170374101481187e+01
1.049771792884715005e+01
1.065686977686567793e+01
1.054551168317257925e+01
1.055029430403616075e+01
1.062113462742621373e+01
1.053134920494052018e+01
1.035676914756934863e+01
1.028612757738450156e+01
1.029956891316020595e+01
1.006058967485758160e+01
9.950327895800336719e+00
1.014525966601734730e+01
1.024403186146992617e+01
9.830843417875769319e+00
9.556532875646276182e+00
9.650801225684297435e+00
9.390905987825302503e+00
9.445006500795603444e+00
9.664007711859030181e+00
9.689039855871836693e+00
9.875432144411480095e+00
9.675937177487996976e+00
9.126686157052095183e+00
9.182455427869960829e+00
9.115675692927082352e+00
8.914526362019453032e+00
9.140614821862808270e+00
9.061359332959572299e+00
8.885968297179234199e+00
8.947841064653180965e+00
9.136461770769074064e+00
8.981161273720383420e+00
8.797528349537138581e+00
8.870322407964032152e+00
8.582404153895572207e+00
8.498377445244560846e+00
8.585215922301514979e+00
8.427467507670808544e+00
8.413822496947814145e+00
8.370609665634859198e+00
8.171831826380188346e+00
8.319589144186863905e+00
8.370642208382593097e+00
8.201709883944872104e+00
8.106776500642380867e+00
8.179407148526419036e+00
8.088219316309356088e+00
7.673306751930275560e+00
7.976372697633534514e+00
8.060429181482886563e+00
7.812869797887171508e+00
7.718713306104922012e+00
7.847668645573533830e+00
7.834991383049013436e+00
7.559934847774260724e+00
7.575751252542224812e+00
7.527914359717246207e+00
7.467663076037531766e+00
7.494233974048584379e+00
7.366261015572295179e+00
7.251157447565646841e+00
7.288475634740724018e+00
7.268314879749233626e+00
7.185983339766277567e+00
7.161057808259262636e+00
7.147444886416909782e+00
7.098001308720866653e+00
7.120454506924301263e+00
7.046115664239472665e+00
6.969114187786274783e+00
6.886467128582592245e+00
6.978571789314428564e+00
6.967303175716191177e+00
6.687187329325095853e+00
6.660124893262902468e+00
6.805923131943309556e+00
6.699540292149504417e+00
6.669813830163028534e+00
6.738387880277302955e+00
6.732683275161464032e+00
6.454601468912163575e+00
6.282853093562366098e+00
6.444073885397845203e+00
6.512659983382470763e+00
6.376363867304766231e+00
6.297266148468792402e+00
6.254737274655694179e+00
6.201995047811183603e+00
6.226399368348831231e+00
6.018149952322714213e+00
6.188185311256850341e+00
6.301884700487621060e+00
6.114258107993395974e+00
6.067608326251747286e+00
5.980531259304289193e+00
5.946402102548212554e+00
6.023172221022351280e+00
6.064266843174265453e+00
5.850959938708545138e+00
5.747875551738641953e+00
5.778542739183883725e+00
5.843012134385826784e+00
5.782985126460609138e+00
5.847257598731363970e+00
5.775018563314169739e+00
5.473603532268394467e+00
5.535302364714802081e+00
5.649574809621977778e+00
5.476834013594968908e+00
5.529326958262573477e+00
5.760194841275732003e+00
5.659722517151606347e+00
5.336967551278037902e+00
5.511027409952182765e+00
5.717927669445101557e+00
5.345132173478927662e+00
5.253282381091282538e+00
5.316266305065031617e+00
5.376664432116834647e+00
5.199688081323008859e+00
5.127040904205714789e+00
5.416949707831077987e+00
5.260340444929187953e+00
5.029458581775315906e+00
5.083611625284249591e+00
5.039327832173899679e+00
5.029318586902848942e+00
4.960290364882966152e+00
4.888313842951248489e+00
4.994241026394472982e+00
5.027102854898062745e+00
4.892629467675612354e+00
4.860507209158142494e+00
4.928956731670430358e+00
5.045819352425300330e+00
5.010742424856091226e+00
4.813785867539951191e+00
4.903385906432738750e+00
4.872335569011289280e+00
4.733442986535217223e+00
4.886487014677934226e+00
4.832930644604203074e+00
4.740753549859046068e+00
4.595146478828104897e+00
4.378448857354636736e+00
4.468803922675792961e+00
4.474570713425151780e+00
4.418169125448272894e+00
4.275253281090068747e+00
4.346816352402574246e+00
4.442566190332847498e+00
4.305710238369973020e+00
4.220029146323309277e+00
4.205991238852448078e+00
4.187175966924487902e+00
4.161421484130374715e+00
4.229773240640092524e+00
4.223338487965431653e+00
4.239195788023504718e+00
4.235926174092246477e+00
4.151835094121881120e+00
4.072756026741777724e+00
4.206779946308654594e+00
4.341884591658301318e+00
4.175925455956896570e+00
4.053821103576139784e+00
4.026273129039663168e+00
4.052236774535865393e+00
4.081163532354662671e+00
3.974616358718715770e+00
3.983106250052159236e+00
3.953059617313971597e+00
3.899822367806165868e+00
4.039693256009483591e+00
3.906980842468905646e+00
3.749443321422964992e+00
3.834306977633430424e+00
3.732577034549810158e+00
3.734336242413773377e+00
3.614005917370267884e+00
3.559414766710497169e+00
3.783590897905147798e+00
3.771263505057327325e+00
3.698027230130412235e+00
3.644836093998022886e+00
3.589619635078140192e+00
3.669676721705724454e+00
3.723550894571872938e+00
3.621191710406437725e+00
3.622046135660404786e+00
3.608432154158730754e+00
3.507859883714517402e+00
3.494152407440651587e+00
3.532827034327687077e+00
3.532525641264125937e+00
3.513226181207441456e+00
3.504638774813704671e+00
3.398880150463109207e+00
3.298630095525841188e+00
3.232355768931796991e+00
3.247594602293462529e+00
3.381382514938654715e+00
3.438906599661117891e+00
3.372564322637813916e+00
3.317540447721246011e+00
3.267200858265392416e+00
3.274168027227762234e+00
3.281246660756274469e+00
3.266728208954905899e+00
3.295010825935319687e+00
3.313030816615085250e+00
3.380768019216441989e+00
3.342401562385389990e+00
3.302816743129561416e+00
3.300979714503413653e+00
3.259114876447829268e+00
3.096633962730179768e+00
3.072802872020309106e+00
3.274797658061100236e+00
3.229726901998701383e+00
3.011674991119767775e+00
2.990671196083308114e+00
3.094016048896817583e+00
3.152021482894181936e+00
3.061503657145367541e+00
3.055644996968189808e+00
3.136613218479062049e+00
3.031451888833283981e+00
3.006991114002954379e+00
2.989854920589645193e+00
2.889949154654893437e+00
2.950376724711777143e+00
2.958675807705704042e+00
2.872292877173546533e+00
2.936269179367758664e+00
2.901531425160034150e+00
2.865467494203183474e+00
2.867442856296924969e+00
2.843412960292143410e+00
2.810114499105282881e+00
2.749676916490619849e+00
2.758439258973598651e+00
2.749991706430076288e+00
2.747475011769686670e+00
2.772529452082167722e+00
2.812011639060127965e+00
2.824343060998133925e+00
2.724267170030292728e+00
2.618308578663644859e+00
2.610306326886623118e+00
2.641544432793938135e+00
2.695294588677955350e+00
2.753502225523429825e+00
2.745636145567050157e+00
2.694260552294346578e+00
2.663327363578657181e+00
2.621974156061385841e+00
2.650522253045875853e+00
2.680990374125116649e+00
2.653919105864671835e+00
2.624787754097978709e+00
2.628031158236529219e+00
2.585816859344336915e+00
2.480498330190851419e+00
2.547066189946548764e+00
2.604641328434943226e+00
2.549633625927280267e+00
2.506749506782452563e+00
2.600362122150639443e+00
2.584804082379441148e+00
2.501985595227146142e+00
2.479974883345850145e+00
2.427781473216130692e+00
2.376645206051763992e+00
2.332918410959205158e+00
2.431047664618346538e+00
2.465339660140309697e+00
2.425499760815307937e+00
2.385913104841793864e+00
2.359935192908999557e+00
2.401357933798205391e+00
2.369315135517461535e+00
2.366720850117411068e+00
2.430548011338124148e+00
2.460938997456424637e+00
2.486248182253276262e+00
2.458944491965414869e+00
2.378673526860013432e+00
2.301077814251727194e+00
2.237963209588298863e+00
2.250746543564608793e+00
2.299899836170370193e+00
2.280120694664870662e+00
2.301261148520464150e+00
2.379379883611067115e+00
2.364086316274149446e+00
2.270650456411721585e+00
2.248734665417489342e+00
2.196289051191737229e+00
2.196394720616615004e+00
2.241090623854161024e+00
2.194813736495134560e+00
2.181767591811586637e+00
2.173109869888596002e+00
2.223315592513763317e+00
2.257844639127693842e+00
2.200269864036626721e+00
2.124992765962595342e+00
2.120809510661902930e+00
2.147468605055314672e+00
2.132310621004522400e+00
2.115943627045745234e+00
2.141604193042095705e+00
2.179312505288245827e+00
2.165657376480039531e+00
2.013717888743130846e+00
2.011817292575230898e+00
2.082004675518506875e+00
2.105999763872337560e+00
2.157287653747596678e+00
2.077447770952024264e+00
2.009903801909931342e+00
1.989234941777569654e+00
1.995051118302168636e+00
1.973905515685298706e+00
2.034754611411534686e+00
2.142530114646985506e+00
2.065699187804004300e+00
1.995288163197967091e+00
1.989425966110728083e+00
1.940299690011008993e+00
1.895387661172549310e+00
1.907318470540119604e+00
1.946641146676824086e+00
1.986276464311399703e+00
1.973351265210090411e+00
1.888197864268121418e+00
1.896951552100984317e+00
1.936286157477572489e+00
1.929413916119072425e+00
1.898422203749542181e+00
1.864633672245101792e+00
1.891131050689791149e+00
1.916548869358653873e+00
1.864188604933638249e+00
1.901128085514445676e+00
1.949843238263636813e+00
1.878164707633902308e+00
1.806216814981825847e+00
1.794701302444159818e+00
1.832853867488094091e+00
1.788359834071696630e+00
1.704929092148787628e+00
1.812494017508898825e+00
1.840849066105632925e+00
1.786541953125388105e+00
1.796700963312467092e+00
1.785115377389985714e+00
1.818654491383602689e+00
1.789875395665586622e+00
1.754236704873739727e+00
1.755417750191030413e+00
1.793668664111253586e+00
1.757798582850197411e+00
1.731633975030212769e+00
1.746692527918184634e+00
1.706720236583909367e+00
1.750446740625376529e+00
1.785222751255504114e+00
1.758519348948058836e+00
1.704461604975967548e+00
1.662712330186616683e+00
1.695025354259034334e+00
1.699902570977962046e+00
1.677645748190350172e+00
1.708904862626962728e+00
1.692380029652746254e+00
1.685094302349929185e+00
1.675092349791430957e+00
1.654439108745878517e+00
1.692682638262935191e+00
1.633158518786522517e+00
1.579868753570081941e+00
1.635236299158192352e+00
1.703714530572460362e+00
1.678360271403969373e+00
1.589833223492636449e+00
1.558449486314711585e+00
1.565518256411910336e+00
1.566992888272807694e+00
1.527520803538920280e+00
1.542289228562434777e+00
1.612920693982926146e+00
1.628505781204804714e+00
1.554674469844420370e+00
1.577342805831599026e+00
1.645443577632365262e+00
1.584819062413721058e+00
1.553333980891602462e+00
1.537861089314276120e+00
1.569126562452223039e+00
1.582568302676423677e+00
1.518827411425806906e+00
1.511536245861302197e+00
1.534359687657978810e+00
1.524221912855986183e+00
1.523658740699793013e+00
1.499099260194309613e+00
1.468940665771189646e+00
1.510725335006694703e+00
1.531209612315152402e+00
1.492802986615932914e+00
1.509996555855946498e+00
1.517791361808607853e+00
1.509131775645086604e+00
1.472860239339214283e+00
1.435292149504193260e+00
1.514388455549777079e+00
1.508352838317743139e+00
1.447871300490488844e+00
1.448521629216189099e+00
1.479855409354146945e+00
1.462367013779925840e+00
1.455684653849634635e+00
1.444646486411754305e+00
1.444598727210386624e+00
1.425616130728719178e+00
1.405690166599845581e+00
1.445176121379563750e+00
1.435102125607595758e+00
1.441514264369281983e+00
1.432226898277946914e+00
1.370290905244717194e+00
1.359678674029201506e+00
1.401475785419730613e+00
1.371361634018441800e+00
1.359692730942737127e+00
1.412573508194070904e+00
1.464847280847636490e+00
1.420069592112579215e+00
1.360063312942048963e+00
1.327101568348903582e+00
1.315233459563126317e+00
1.361721571288156296e+00
1.367612146497673598e+00
1.378524581760901757e+00
1.374492539993945828e+00
1.327838877035034004e+00
1.341841846424010054e+00
1.369332718889558098e+00
1.306423251448838752e+00
1.316027471546782346e+00
1.356385292659519459e+00
1.301950072377035195e+00
1.307337756981180599e+00
1.357449000011943907e+00
1.344460474387228821e+00
1.351977645923142957e+00
1.324600767220514452e+00
1.283003548276812289e+00
1.312602030505292117e+00
1.295744247844206276e+00
1.291462649330686441e+00
1.317721627859894884e+00
1.307943086401492039e+00
1.259501929939897957e+00
1.266961930496359745e+00
1.298915438046340576e+00
1.304733054718036245e+00
1.297817863120316328e+00
1.241767155505654641e+00
1.255607164694688027e+00
1.263814523807296419e+00
1.251418923480038803e+00
1.283288407857535951e+00
1.300102990160480809e+00
1.267539594613448006e+00
1.231570248346481877e+00
1.241421556626509215e+00
1.261247585864872622e+00
1.256379699519301507e+00
1.223305465201923958e+00
1.231322573293151423e+00
1.263860369203563927e+00
1.213268845585997013e+00
1.217055665089725514e+00
1.260331882789434532e+00
1.247484067848828371e+00
1.237278467606667709e+00
1.203345167998996601e+00
1.202710069765323020e+00
1.203678382936389513e+00
1.207919343630644127e+00
1.170922838959614687e+00
1.162595369446230542e+00
1.202383347837299388e+00
1.190846245871780340e+00
1.188651951332602597e+00
1.215660015181504683e+00
1.196483312196636506e+00
1.156132353148003000e+00
1.156324438785972131e+00
1.168759890235142374e+00
1.194121628518921563e+00
1.186413044490981950e+00
1.193876537033665031e+00
1.169329595828315638e+00
1.134624861851448285e+00
1.150667942242761921e+00
1.122284726710894853e+00
1.110505708417855564e+00
1.116664062894349607e+00
1.115158199252630267e+00
1.124354144944548883e+00
1.118073986356335814e+00
1.123865169762808813e+00
1.159003206177746437e+00
1.132705082454642298e+00
1.106985281482846473e+00
1.125495095914374355e+00
1.126277833783482230e+00
1.140019035166249362e+00
1.135266258002402440e+00
1.094981724035747117e+00
1.070603421454525694e+00
1.097927522824229563e+00
1.083315550502409685e+00
1.047041573385816049e+00
1.053256119857073569e+00
1.091353807372606122e+00
1.085450773022698767e+00
1.077239075062152995e+00
1.084206693559614187e+00
1.078176668840305830e+00
1.080532315978107949e+00
1.055257097143168288e+00
1.053105612464241503e+00
1.046631099557502775e+00
1.066313308292986317e+00
1.095090733144667317e+00
1.064004782047560216e+00
1.040579265372207463e+00
1.053247907157962793e+00
1.072858827564496131e+00
1.065369262844602316e+00
1.051316029506002225e+00
1.050150328249961129e+00
1.058902639300942639e+00
1.044759192898928379e+00
1.004578296706424734e+00
1.002811487003888891e+00
1.017114127184160388e+00
1.051357004314106280e+00
1.055346115500632953e+00
1.017757181739491035e+00
1.019898819019487091e+00
1.003678445553906506e+00
9.561246674215669872e-01
9.771124631053584864e-01
1.018483518569609059e+00
1.004307795557456418e+00
9.944872358472294227e-01
1.007927196566281047e+00
1.037723398577868217e+00
1.043381370418086762e+00
9.856072389551827628e-01
9.706507029088841110e-01
9.746591045337920090e-01
9.689639215679839435e-01
9.897682052274476838e-01
1.008807538329895559e+00
1.031429729492445047e+00
9.905665311691501662e-01
9.733592801871415734e-01
9.814864057630923178e-01
9.623998968225940809e-01
9.614681686080713829e-01
9.551654578201987933e-01
9.758412147341806175e-01
1.000826926107269088e+00
9.745520669817206993e-01
9.565114668728639247e-01
9.709892144480627429e-01
9.676795199520583646e-01
9.454788036613415159e-01
9.605597788660014125e-01
9.756641571137040225e-01
9.294530831873210053e-01
9.503140925571668118e-01
9.650000395830562461e-01
9.163044973068568133e-01
8.931657709077424068e-01
9.310742192905632209e-01
9.573418271250558886e-01
9.458374031273437677e-01
9.492805628339276991e-01
9.412865939680841176e-01
9.357691131742370549e-01
9.462233674140247963e-01
9.719361481228873112e-01
9.590317087759778758e-01
9.442481648259073435e-01
9.197147881787716139e-01
9.194045557085489540e-01
9.236038762767236898e-01
9.063399949743752293e-01
9.128195638983263027e-01
9.141602690042311963e-01
8.936103209288216442e-01
8.957612836789473620e-01
9.172485824354853490e-01
9.076001287717645472e-01
8.864683627474764238e-01
8.689142565580406652e-01
8.626168436276682172e-01
8.854030328786370863e-01
8.931201201659620947e-01
8.921078451758380767e-01
9.054377300796174755e-01
9.062500617689464022e-01
9.291631279737523341e-01
9.179854793009339931e-01
9.143861213131621035e-01
9.350990376486424394e-01
9.108650423530758600e-01
8.722256101976356701e-01
8.547985495177452542e-01
8.642798972054572815e-01
8.626956776994191278e-01
8.575332183023647303e-01
8.739792393659333580e-01
9.002131021109884834e-01
8.911625865898595844e-01
8.481472188804054513e-01
8.471297500339658448e-01
8.555363749509935500e-01
8.532051296378569960e-01
8.647486454888803076e-01
8.661323089579232581e-01
8.797992681373600909e-01
8.980006139264883336e-01
8.876605831476754860e-01
8.611046220951107388e-01
8.497376872473985099e-01
8.331884247362372209e-01
8.262554101082477676e-01
8.303776245896993258e-01
8.103697171653546638e-01
8.355472090327448198e-01
8.698968242368616544e-01
8.828553300355870270e-01
8.748946407896437405e-01
8.221148407450274975e-01
7.954906582589640340e-01
8.295665774949184668e-01
8.430882932625713977e-01
8.207524809465571725e-01
8.069888032123224697e-01
8.107269441356256268e-01
8.192128110635982230e-01
8.103376647973041802e-01
7.953434714088339907e-01
7.955543350518859969e-01
8.081820615920364270e-01
8.269636847719616934e-01
8.110018079795914270e-01
7.713640837619404333e-01
7.953936597065685010e-01
8.100038422267211713e-01
7.847325051879681101e-01
7.859420473214594471e-01
7.774589525919693989e-01
7.779200564537414042e-01
8.106880012725147244e-01
8.292488138304852097e-01
7.968290748610850072e-01
7.803789776420660962e-01
7.951382224658625208e-01
8.042264930488597363e-01
8.088519268362280856e-01
8.176097903443592108e-01
8.146085298006261466e-01
8.020508078187670309e-01
7.874610323957021984e-01
7.797297027696403759e-01
8.005371425824348020e-01
7.986001580581084669e-01
7.931866311488413590e-01
7.878968143242718325e-01
7.482954890006576765e-01
7.549986850895304968e-01
7.739801691143436413e-01
7.741070145247915812e-01
7.770261354159786471e-01
7.473371484082738103e-01
7.622830305500294390e-01
7.889326655802451072e-01
7.593933605261911080e-01
7.449438156138796785e-01
7.872817260528826022e-01
7.969005464503510217e-01
7.631342222914039297e-01
7.425753310747383873e-01
7.446298277402224608e-01
7.468585259597139148e-01
7.356796174006677846e-01
7.542114703073076187e-01
7.798149201374322548e-01
7.657229637171536485e-01
7.455301905079068092e-01
7.406299103661253547e-01
7.446291819524585298e-01
7.453696888314905733e-01
7.536256749806293787e-01
7.648254091368207330e-01
7.587600037439709011e-01
7.374859616837305953e-01
7.274962575269869891e-01
7.583601933744180679e-01
7.765642514270097996e-01
7.441047410998552492e-01
7.232007995272058398e-01
7.440541159887319456e-01
7.415015937797301282e-01
7.389106581788899009e-01
7.206724794345754637e-01
7.019957540407092411e-01
7.293392876293575133e-01
7.301008699259265988e-01
7.168482296041210899e-01
6.991713692724690343e-01
7.251676031476489426e-01
7.547291244261912224e-01
7.351941035552883585e-01
7.292319314405558695e-01
7.113135343041233627e-01
6.954310366620592987e-01
7.256587236308581490e-01
7.314757624007709458e-01
7.174826632248979541e-01
7.349373123329698831e-01
7.372417988223423091e-01
7.112359173269848789e-01
6.946151900721247996e-01
6.881338790806021954e-01
6.714037940084511824e-01
6.701221756673373386e-01
6.849524749664660517e-01
6.991158168795033045e-01
6.990850737525404757e-01
6.882953809689589253e-01
6.852942272365865062e-01
6.958980904467474415e-01
6.922799236470630335e-01
7.012508926187320801e-01
6.976692729177238483e-01
6.694529591805328250e-01
6.828854392285703678e-01
6.912020861688706885e-01
6.643336935057805315e-01
6.462973107856642141e-01
6.811148803404001306e-01
6.990353880401665165e-01
6.694087236601288238e-01
6.622200454959116245e-01
6.606606668891722434e-01
6.649486813538382224e-01
6.824547610724841507e-01
6.902840891251758038e-01
6.787498559878751836e-01
6.822966135702321910e-01
6.985805558010063088e-01
6.938589872245081169e-01
6.779600938987659919e-01
6.687267504975566990e-01
6.754586784529887922e-01
6.890709017119656110e-01
6.774019529444457177e-01
6.557451807430029200e-01
6.702622755697399404e-01
6.676689729873305224e-01
6.584413570346152600e-01
6.628980934453456708e-01
6.707458579418161815e-01
6.779883037145096880e-01
6.786782923097183229e-01
6.590888400411147874e-01
6.450225209293448669e-01
6.613111631053534278e-01
6.459245230952747052e-01
6.241266136805311282e-01
6.218587429000199673e-01
6.310132938983780138e-01
6.538558975097683579e-01
6.686816349933094594e-01
6.595895805098821452e-01
6.568856319472596850e-01
6.606009919780060358e-01
6.540637231908899007e-01
6.333421964098402412e-01
6.375711134233184030e-01
6.452556088060344974e-01
6.359337049212886450e-01
6.554347978477903514e-01
6.415385755428516523e-01
6.342358833314096778e-01
6.433258554308952659e-01
6.336111235216164150e-01
6.310671603381042827e-01
6.223064497621687563e-01
6.161022618287169683e-01
6.177983330430049103e-01
6.389832098346455158e-01
6.457865070406767494e-01
6.387029574661048370e-01
6.453200214993511930e-01
6.325185795128041022e-01
6.155642232029652217e-01
6.164710296048055982e-01
6.202435599373775643e-01
6.314425772010490157e-01
6.482112570856306544e-01
6.311264311040192254e-01
6.088514971900014228e-01
6.221759321597947201e-01
6.244486952548254921e-01
5.981720803178465218e-01
5.873355061861650350e-01
5.970776327587847820e-01
6.168663562095852981e-01
6.122496925338515306e-01
6.027720869838326667e-01
6.189546877713989481e-01
6.249370097119216760e-01
6.161418896641034371e-01
6.096055610783747136e-01
5.981119551667487544e-01
6.009938796632009472e-01
5.979874977203660791e-01
6.123064844203580659e-01
6.374854890943280061e-01
6.168096858708750352e-01
5.898857380887675417e-01
5.939571854931924300e-01
6.063237742744669312e-01
5.893154416708260568e-01
5.917884725485619279e-01
6.065623896414585881e-01
6.096140433872176967e-01
6.028292844886585788e-01
6.092217911643713624e-01
6.139617821444001144e-01
6.090652006817396380e-01
6.146391054396453946e-01
6.119260208638356291e-01
6.036650161216754462e-01
5.958716144870989107e-01
5.942927634699896045e-01
5.818355552934324493e-01
5.731931531187655082e-01
5.860199608258116477e-01
6.034400266885932007e-01
6.125145031725132139e-01
5.962149628539519242e-01
5.707708130132348456e-01
5.770563361618376019e-01
5.979080652337712687e-01
6.007922455221391678e-01
5.811139379089206303e-01
5.827716069929527176e-01
5.822368451625149488e-01
5.861035583556140072e-01
5.995944823028153126e-01
5.950262029418872389e-01
5.846383854937762248e-01
5.709201556883626294e-01
5.821106368407233944e-01
5.729538394957450764e-01
5.790033765392629261e-01
5.821896899239482615e-01
5.664088852771379523e-01
5.642810318204174447e-01
5.674387832083843675e-01
5.665297026186151275e-01
5.555758682687866878e-01
5.590059673800829021e-01
5.725082014486722048e-01
5.888846707291396365e-01
5.778919965825179972e-01
5.782385351652223893e-01
5.973673770140688344e-01
5.780443139041101519e-01
5.681098065509357919e-01
5.698177861617319540e-01
5.454884678335322201e-01
5.430654392831656407e-01
5.667817716119598614e-01
5.689070445450324920e-01
5.477652787514235566e-01
5.341251748537492183e-01
5.493825936221201633e-01
5.655944923909537181e-01
5.610215816429030555e-01
5.561753067089106883e-01
5.660245842808913075e-01
5.702010298578731318e-01
5.577358795542620706e-01
5.450048099361516352e-01
5.530278188508646053e-01
5.734912670054471695e-01
5.758483745065682280e-01
5.722118918882584948e-01
5.757976276512876135e-01
5.470034026233875357e-01
5.438255057018249738e-01
5.726013578615586352e-01
5.551156502627530021e-01
5.376169963261486773e-01
5.405605917490479140e-01
5.317303522155190088e-01
5.326855963408884120e-01
5.549935644217740549e-01
5.572353421000989515e-01
5.485415669419184681e-01
5.388390040361070721e-01
5.445080410032182572e-01
5.545196259553347717e-01
5.503549169884589531e-01
5.571067942558832753e-01
5.491586914562315291e-01
5.400618345431634770e-01
5.406317378477667468e-01
5.448741570503179421e-01
5.391400341769981841e-01
5.214137137207538464e-01
5.228897870939388515e-01
5.285172988589565968e-01
5.385452663835139653e-01
5.374924733549448774e-01
5.349746063722321532e-01
5.412620260685601092e-01
5.168764672585737241e-01
5.198469937554350828e-01
5.386761091474124852e-01
5.327157204428396575e-01
5.319460691595823132e-01
5.291533331683806463e-01
5.315167438809470513e-01
5.252748196816171555e-01
5.103536224519100717e-01
5.118950275575040454e-01
5.210849415894152070e-01
5.238634002590394356e-01
5.177451439870836003e-01
5.331355275205840183e-01
5.457756446919381776e-01
5.280651687244802828e-01
5.253582768360721689e-01
5.237734369692665926e-01
5.051693910539108989e-01
5.147485806658447238e-01
5.280276850559444402e-01
5.194502456051971473e-01
5.304109583335325784e-01
5.362783191607065625e-01
5.107541333071322631e-01
5.156555031305433134e-01
5.249661108935586018e-01
5.221750584285709262e-01
5.316031727805654583e-01
5.094368637112722809e-01
4.941733355932472205e-01
4.984072805749466539e-01
5.141127749383334056e-01
5.416627003046958766e-01
5.345204568302236448e-01
5.136198760631676130e-01
5.050654360313384661e-01
5.006899064831309420e-01
5.158446958608160493e-01
5.243776190737681198e-01
5.048719861178140311e-01
5.063676288616238974e-01
5.128031822482116420e-01
4.975570030071719829e-01
5.192066118258915619e-01
5.295163090552191809e-01
5.148944800415088396e-01
5.129755530092502402e-01
5.117188261067616706e-01
5.041845066632516525e-01
4.951730557485143347e-01
4.899551541081482164e-01
4.924989783426251266e-01
4.950023523883390064e-01
4.932524922708789727e-01
5.074836594395569778e-01
5.118810228652448391e-01
5.009976642487443677e-01
4.839716355081269961e-01
4.960441387444027295e-01
5.188131317789861363e-01
5.095749916710152760e-01
4.998527507129496006e-01
5.052439795580856430e-01
5.137547362821222041e-01
5.059415715090010979e-01
4.993883552924089919e-01
5.014747986593706131e-01
5.042671791652810764e-01
4.990700680796194555e-01
4.846976036889286688e-01
4.798858797155242106e-01
4.844058903174735531e-01
4.845299737502790638e-01
4.874638596659602863e-01
4.964706639894624352e-01
5.013343867868460535e-01
4.938129563169973424e-01
4.951159041554888951e-01
4.946102287074347070e-01
4.848461836055763530e-01
4.747828105042992686e-01
4.766297647728161002e-01
4.803728607843685272e-01
4.801615757477076252e-01
4.819405843229997988e-01
4.899126029361892676e-01
4.932780728995022623e-01
4.780162439547200326e-01
4.856362277228712943e-01
5.043806500107562707e-01
4.994755090426860611e-01
4.868792363479892971e-01
4.703255707850889089e-01
4.596486209951727298e-01
4.892909180350131781e-01
4.958335702881154217e-01
4.821317310980202664e-01
4.806793492181447580e-01
4.792141046202728072e-01
4.745161480349128214e-01
4.658715540459907878e-01
4.792869948247099332e-01
4.771610087474477679e-01
4.708686988727199818e-01
4.742875424857336264e-01
4.679023325049072035e-01
4.801769056222711662e-01
4.823775451203770048e-01
4.737347820430418133e-01
4.685485636262755049e-01
4.700833777077146336e-01
4.776360871396845842e-01
4.717757474085024216e-01
4.818235885412255337e-01
4.868351404072483457e-01
4.729758206967601408e-01
4.791870021114689182e-01
4.816617626026784560e-01
4.687599516017608159e-01
4.615624204251772000e-01
4.598351510559555155e-01
4.523164973004124012e-01
4.564154503248909478e-01
4.759133996673081124e-01
4.755754364723266403e-01
4.585718577064028523e-01
4.575049168784704468e-01
4.693739177935119522e-01
4.750201405051716619e-01
4.702345372514942778e-01
4.617354466178334449e-01
4.697703214418447737e-01
4.560933186221772240e-01
4.467922674017152374e-01
4.619485127737507080e-01
4.434542167921152744e-01
4.298075108185742121e-01
4.408557458132105200e-01
4.517466572299536631e-01
4.652528216351747847e-01
4.606605239385278550e-01
4.498910192443724143e-01
4.588565390076466688e-01
4.614532105129322548e-01
4.558981230642226157e-01
4.562476504455560966e-01
4.671652891726671419e-01
4.694502675056020924e-01
4.587737455876447212e-01
4.692193377909349983e-01
4.677184553560345681e-01
4.423314769774880362e-01
4.495944370051329630e-01
4.494169227428874147e-01
4.488822986129503145e-01
4.613966713655556773e-01
4.584990586495332754e-01
4.451987355173681604e-01
4.271161417221251977e-01
4.301409294417343210e-01
4.432558149237177392e-01
4.539030589618642253e-01
4.526903992894810713e-01
4.509821906442200157e-01
4.499693411598932324e-01
4.503175736845753119e-01
4.621819180163102003e-01
4.483029993698405824e-01
4.324916446674767490e-01
4.406040556496521599e-01
4.363156620920501938e-01
4.224062290920267415e-01
4.217127622804493492e-01
4.452868904864186184e-01
4.639261692551309157e-01
4.668042865665578134e-01
4.714416996030171281e-01
4.583723543020357671e-01
4.524948326402870591e-01
4.581563759076163755e-01
4.474133430119047183e-01
4.481526334924531563e-01
4.522914529101075276e-01
4.477594058836233959e-01
4.458613715919559350e-01
4.453352736983589577e-01
4.443714815205948021e-01
4.479373085503212670e-01
4.409649555888953687e-01
4.411105875444981672e-01
4.433160354265417991e-01
4.366801451881051621e-01
4.298601463850058035e-01
4.344285026944955663e-01
4.322222157669424192e-01
4.214075541014762893e-01
4.334891546399035067e-01
4.511803189218452359e-01
4.479753754391070930e-01
4.424732445704318562e-01
4.567056471340618096e-01
4.577877369952764175e-01
4.459766575505882402e-01
4.321620222511292075e-01
4.416767329272734965e-01
4.410116459550130208e-01
4.265558109599220660e-01
4.193406421766276426e-01
4.167700334389684014e-01
4.234760596195357163e-01
4.232740303036746088e-01
4.387512841615460180e-01
4.495921793773157149e-01
4.305100409514111548e-01
4.200681329139024367e-01
4.285920520436940495e-01
4.339630921218367021e-01
4.438325894435944940e-01
4.370767439249220732e-01
4.315223281668131294e-01
4.279625523802196851e-01
4.156036762085387748e-01
4.304673194229410305e-01
4.313252018384855502e-01
4.247254974297737240e-01
4.359057056095065330e-01
4.314626123596033147e-01
4.123841677616403301e-01
4.100639764548914545e-01
4.064317871669709259e-01
4.092364993781060223e-01
4.324755099106040723e-01
4.297888721377447485e-01
4.164284377556582428e-01
4.232538149967098318e-01
4.362017136142339879e-01
4.259072151614436974e-01
4.080906131292513783e-01
4.119111223116725951e-01
4.141552944043512263e-01
4.286172301948612540e-01
4.482497094015541750e-01
4.505876610500224588e-01
4.436641490643581931e-01
4.308894560821679431e-01
4.261534073168850023e-01
4.224360053595804243e-01
4.236981081036082508e-01
4.265198823755637081e-01
4.216203677778364578e-01
4.053690426957173298e-01
4.085315762088111424e-01
4.106094695704637365e-01
4.042829627898414935e-01
4.208418127441151402e-01
4.232189328595386546e-01
4.139092970150330952e-01
4.132517022432093956e-01
4.095960545139789022e-01
4.103884994061540170e-01
4.198424693431479504e-01
4.233563759230259405e-01
4.163640565075597544e-01
4.095640520312340271e-01
4.191420518648151239e-01
4.144988592352920609e-01
4.059713710760841088e-01
4.089498994294182843e-01
4.116668621473646428e-01
4.265020542523538793e-01
4.096386043565402035e-01
3.931208630735050225e-01
4.094229200911444488e-01
4.090210332414828676e-01
3.935888245775421290e-01
3.970872983949153556e-01
3.963787931013380561e-01
3.970641258931371098e-01
4.042205836598283253e-01
4.044377318374472452e-01
4.115397634111764291e-01
4.068593253906648832e-01
4.031751383529333932e-01
4.049366135736570116e-01
4.082909139570936596e-01
3.995860671734913216e-01
3.986250650841649534e-01
4.154325616202580451e-01
4.133769824820033301e-01
4.071081090854986595e-01
3.995019888388726126e-01
3.937885634998353757e-01
3.954569158840983700e-01
4.042140007137025037e-01
4.161039409357084606e-01
4.114860845179930671e-01
4.025607715164279399e-01
3.979595531003725095e-01
4.075052122815521205e-01
4.115887099800063509e-01
3.971099641968646177e-01
3.879333054906601297e-01
3.903156367940338045e-01
4.000887338404164884e-01
3.994853950816644184e-01
3.973553953184391641e-01
3.982881193356762051e-01
3.970300661101384132e-01
4.044974219245072722e-01
4.137259143805379069e-01
4.148266836133227553e-01
4.003367835733268043e-01
3.963528103450976725e-01
4.103589227390795902e-01
4.187009316067654696e-01
4.123554989456423292e-01
4.061241065528051197e-01
4.044029431718884071e-01
3.943555827730237384e-01
3.986892744311397729e-01
4.066709238066841259e-01
3.977821653618071607e-01
3.983728373479101248e-01
3.943894062728868222e-01
3.951523724608956845e-01
4.082228697112889049e-01
4.024115544090078878e-01
3.809071622838041682e-01
3.776229925033758317e-01
3.857236816234766441e-01
3.836957259212572247e-01
3.894228767565038329e-01
3.911983097660309827e-01
3.921426644440715314e-01
3.860878628804678692e-01
3.862301126412741592e-01
4.089122203064003425e-01
4.025031195755915392e-01
3.904294647318980460e-01
4.038008208527131826e-01
4.059549084738990898e-01
4.000980130287419834e-01
3.889424335028522917e-01
3.831388183855145568e-01
3.870765866758208440e-01
3.904940754025472138e-01
4.086878582199341414e-01
3.945213892362904318e-01
3.770896522338046952e-01
3.861065301886434931e-01
3.896909359507923498e-01
3.830763449999599612e-01
3.908409772012273464e-01
3.979552447804932669e-01
3.918203773877264040e-01
3.939589924074098914e-01
3.902180963009364012e-01
3.884144730501239984e-01
3.925698783684167803e-01
3.767839300344599796e-01
3.733913787963611952e-01
3.848579449787709050e-01
3.873530379297014381e-01
3.935892079159263868e-01
3.917924672053341162e-01
3.969079407575131779e-01
3.864331384559031024e-01
3.824506745733780022e-01
3.884617779375809099e-01
3.838383211424563624e-01
3.884822171830948356e-01
3.883800202993664130e-01
3.840524907943694277e-01
3.850516051700531017e-01
3.883603899600806542e-01
3.863955299356841011e-01
3.870840172692969205e-01
3.811451104012423818e-01
3.800984756762660344e-01
3.865447894446610855e-01
3.778380863764950748e-01
3.794301393273973311e-01
3.834809470340542203e-01
3.882355732369310308e-01
4.003438703076017680e-01
3.931543277095201905e-01
3.687091648506122810e-01
3.659097733611492709e-01
3.711719889629458979e-01
3.684654827853348635e-01
3.877806359347185094e-01
3.959606220290585177e-01
3.917789409118798694e-01
3.895601749685440596e-01
3.842005396087495583e-01
3.875678966444400242e-01
3.845529247299515618e-01
3.926965602788583531e-01
3.945604144621886467e-01
3.744468772026320336e-01
3.719997345858628846e-01
3.791909062014837684e-01
3.681025625159315973e-01
3.690812679310015443e-01
3.903247516752611501e-01
3.830457926857412376e-01
3.844095604950081846e-01
4.027680178606427575e-01
3.856451476915466192e-01
3.615817016994598010e-01
3.619413344905970664e-01
3.700669347670196840e-01
3.766386050189655110e-01
3.773353035104839437e-01
3.672514943891126427e-01
3.688040614713039567e-01
3.794829575511414754e-01
3.823253361728082833e-01
3.750546787402239124e-01
3.732051239357992989e-01
3.703983836353975656e-01
3.658168704964906426e-01
3.718410544202024326e-01
3.811010979874228100e-01
3.728843466807638118e-01
3.673588359119006053e-01
3.725390766837250456e-01
3.728209421814931424e-01
3.756547530481910702e-01
3.819695634538645690e-01
3.722914965077169236e-01
3.710349948231997930e-01
3.666830318265691391e-01
3.589896545399098859e-01
3.613481289712502931e-01
3.496552886245939407e-01
3.609344894617237953e-01
3.785484497517183078e-01
3.761900514148618369e-01
3.652268170626018495e-01
3.665471136776978778e-01
3.713609060311032772e-01
3.618229315147626912e-01
3.525426597640744508e-01
3.639215933185416252e-01
3.725159703416432433e-01
3.654967815190812708e-01
3.660557359089587903e-01
3.690993701566626095e-01
3.686707970827862724e-01
3.573000148785203112e-01
3.525764749659084374e-01
3.712310097486747895e-01
3.673409553614156997e-01
3.581928140059391086e-01
3.569328648541751359e-01
3.567628783349898747e-01
3.643494734441974359e-01
3.608192905095776171e-01
3.639663574677473035e-01
3.652855611540526959e-01
3.615146031165020757e-01
3.582331924184761207e-01
3.485245970771549961e-01
3.618666166174070442e-01
3.718493021973897639e-01
3.602094360642330018e-01
3.664952385313358652e-01
3.698348289172648240e-01
3.603760897495837945e-01
3.543494261342134966e-01
3.640105078140095651e-01
3.693105233521640773e-01
3.614842483141205709e-01
3.539717748455707413e-01
3.486518008669557966e-01
3.441623530198976710e-01
3.482330998153654877e-01
3.545263403757697995e-01
3.591916764907810977e-01
3.722871824615389125e-01
3.642995092041962368e-01
3.502312895147764449e-01
3.464956332368978043e-01
3.471916478785424531e-01
3.535101986340973834e-01
3.572653949906805515e-01
3.527542867534623761e-01
3.514848614222777501e-01
3.568598715252426223e-01
3.644288454350337325e-01
3.630677855770452211e-01
3.640626488652994319e-01
3.618382622800890847e-01
3.625349491733022012e-01
3.611335356731391610e-01
3.470944890375001202e-01
3.426284014237494513e-01
3.470216856882870626e-01
3.468662574637967344e-01
3.406257123165521428e-01
3.441486773705313973e-01
3.479578856314454183e-01
3.491601754334024421e-01
3.526777888020650731e-01
3.498104229019094458e-01
3.520040568051474583e-01
3.608000330724303040e-01
3.673679327591781729e-01
3.694445684779265049e-01
3.638115506146013534e-01
3.666028422199522629e-01
3.621362680827503455e-01
3.571884454492477712e-01
3.553666541695300607e-01
3.510948328258008400e-01
3.658647806445565198e-01
3.600569410382736257e-01
3.532070811270665023e-01
3.596382638577074187e-01
3.615476217216891941e-01
3.598255720593153129e-01
3.559679427320291412e-01
3.516076192144500512e-01
3.462959074888509181e-01
3.332571531209373439e-01
3.417065311684216455e-01
3.650868896084211168e-01
3.506485446380920856e-01
3.479632702531221256e-01
3.549475231884032800e-01
3.507457690918847071e-01
3.479889680967407362e-01
3.587202082789153201e-01
3.699252989744223341e-01
3.640142788772847693e-01
3.539709074468966876e-01
3.571969512152065596e-01
3.645758385899381393e-01
3.623732241561071765e-01
3.583418348944521492e-01
3.471489821441166579e-01
3.362579013911303205e-01
3.422751657368104383e-01
3.483152720615284026e-01
3.396623347281504390e-01
3.358863202965640671e-01
3.427064932838422839e-01
3.532567818419742323e-01
3.629350337906643853e-01
3.530608030542193299e-01
3.325878182444772513e-01
3.453341164310622657e-01
3.616968730822704980e-01
3.549278039521881478e-01
3.556021403885957777e-01
3.603632726477036252e-01
3.582744390004244384e-01
3.492752673555900023e-01
3.536983642515442172e-01
3.495517504071491421e-01
3.298341324036367928e-01
3.318411870652289153e-01
3.403813666649609382e-01
3.454905209513184361e-01
3.540516888613219337e-01
3.584808779770951581e-01
3.513460020381504734e-01
3.486349128444998224e-01
3.526980132373370158e-01
3.402231690395662866e-01
3.333839130578146737e-01
3.321583396855101178e-01
3.303253841651788147e-01
3.480157958157940601e-01
3.538263853503173517e-01
3.433653381976679020e-01
3.449175418966643480e-01
3.432574980364438422e-01
3.371654556906860112e-01
3.441523267683173626e-01
3.531122946239663718e-01
3.564371873029127946e-01
3.540034900403537521e-01
3.424284564364299954e-01
3.378684899120381613e-01
3.357492924187174821e-01
3.426897115347311007e-01
3.505897800764447014e-01
3.512080677072894064e-01
3.549253453147319659e-01
3.491465305283225073e-01
3.425295147160298814e-01
3.476703769282958323e-01
3.400261511653221991e-01
3.251695635634818671e-01
3.386441244450211219e-01
3.396217319882859909e-01
3.324142154741940858e-01
3.426895651080721916e-01
3.519117237071650584e-01
3.532871771641923342e-01
3.384656711788721628e-01
3.382516780540008594e-01
3.524961246033331830e-01
3.477812602801054753e-01
3.454452285187353811e-01
3.468460063002896665e-01
3.446656199369215190e-01
3.409910270165107948e-01
3.376940344368932756e-01
3.464387335023690340e-01
3.481606131737737808e-01
3.340726136442855876e-01
3.228683266950629349e-01
3.356958676590136026e-01
3.441388912348223861e-01
3.351928014007634626e-01
3.348716523320305338e-01
3.404905018830263752e-01
3.427373125546356314e-01
3.407151767091404770e-01
3.407204036656474311e-01
3.326189384731198517e-01
3.393581084525263969e-01
3.495597111186047878e-01
3.356649173813473497e-01
3.416488183319918437e-01
3.445859218673217317e-01
3.219731140169077577e-01
3.131174385267165294e-01
3.264097923128047030e-01
3.400566230160935732e-01
3.422510093814290499e-01
3.450882363143148446e-01
3.489415068641518736e-01
3.475829922374515379e-01
3.409987299666139005e-01
3.376565742567392836e-01
3.376858441394616772e-01
3.298031014557815666e-01
3.228418405690852144e-01
3.371720132028691586e-01
3.423478964835837690e-01
3.262892261855689369e-01
3.244885656857620648e-01
3.327548514614101505e-01
3.377778765260100458e-01
3.396273985326772604e-01
3.407954466903564406e-01
3.334997720231964724e-01
3.378932280610293937e-01
3.403115623220609454e-01
3.299220501726413124e-01
3.404974372380471515e-01
3.473108093384982831e-01
3.457951964190901784e-01
3.419567586144603988e-01
3.256971856927427522e-01
3.198535687982492770e-01
3.216641820317504008e-01
3.221143184882551691e-01
3.185853753288853674e-01
3.276056627271241584e-01
3.357778330150358315e-01
3.253372119046180622e-01
3.334934054645731227e-01
3.355327464455535869e-01
3.331323152331996384e-01
3.440378029449304709e-01
3.345366324365945943e-01
3.205285979855779233e-01
3.333100588015590615e-01
3.400714388803289800e-01
3.332594370068256429e-01
3.390929959625513246e-01
3.357658132119377137e-01
3.360475266726108412e-01
3.483048804114981523e-01
3.428830089128268588e-01
3.327016466406614859e-01
3.263008018600185300e-01
3.318045986552943249e-01
3.409396622229565743e-01
3.379817065599459713e-01
3.246424135353436213e-01
3.202876717523693295e-01
3.310949666601886721e-01
3.356777159680416345e-01
3.318960774473886377e-01
3.306749609715185501e-01
3.402795143923639243e-01
3.290414458169703682e-01
3.276003882945954238e-01
3.539995489008902485e-01
3.481570105849037811e-01
3.404310866239374511e-01
3.475610715448234078e-01
3.348770328618814185e-01
3.320627249164589956e-01
3.380568667337365274e-01
3.326586150695949873e-01
3.228571985995332683e-01
3.165766995823131591e-01
3.167559084557041160e-01
3.260790402687497314e-01
3.372293902268335142e-01
3.302454333802754549e-01
3.340498272787618683e-01
3.387254075917618956e-01
3.327013563219164971e-01
3.323319357151692799e-01
3.345206544024063033e-01
3.408823647315332162e-01
3.346643691802217435e-01
3.250418978272449078e-01
3.257775540716268403e-01
3.307804085084639634e-01
3.354805669415146796e-01
3.359700290924391708e-01
3.334013189787035647e-01
3.244659165138762402e-01
3.256137403789398643e-01
3.289827025634630142e-01
3.280153545618725297e-01
3.265424661373820259e-01
3.265016607663229764e-01
3.366499013636280457e-01
3.358722949362804577e-01
3.293321630660802080e-01
3.096166210957996823e-01
3.178760109128915268e-01
3.364314193487208948e-01
3.263515837893723459e-01
3.202062881843395492e-01
3.245707458590927907e-01
3.286944175958338432e-01
3.263630086548464648e-01
3.189514578142647050e-01
3.157993931633578111e-01
3.200419866443754424e-01
3.246934467953856429e-01
3.240556550859617913e-01
3.277222350893636005e-01
3.281633545519027639e-01
3.091574950730021087e-01
3.109897088157527190e-01
3.160540006957446302e-01
3.198870342797268118e-01
3.258459621204465306e-01
3.190560780321643475e-01
3.273635653937391199e-01
3.306683384120972513e-01
3.199670340454447426e-01
3.282871824915984948e-01
3.337593305071225314e-01
3.280197418962803035e-01
3.344116604202186926e-01
3.239035415882776658e-01
3.182627681022330290e-01
3.237552663936505426e-01
3.111790249207741499e-01
3.137280209998540847e-01
3.265506860174219872e-01
3.241777245613275960e-01
3.174929061522086537e-01
3.192870386339051736e-01
3.201146234902314536e-01
3.122168579729197035e-01
3.205549761459878799e-01
3.272628071230709312e-01
3.202794072205066289e-01
3.168725299494504766e-01
3.226250801000983826e-01
3.357919192204197878e-01
3.308325792916605446e-01
3.220573498531548173e-01
3.254143737340256526e-01
3.222251203291421895e-01
3.178755198123501824e-01
3.170744214209427758e-01
3.236841219072781883e-01
3.277917601905576683e-01
3.215565622063137896e-01
3.243842991113583540e-01
3.174291486998214173e-01
3.076460752019630762e-01
3.155017726113536480e-01
3.180704946200087480e-01
3.143067908957106749e-01
3.222451695671129657e-01
3.210676324580925001e-01
3.110954201896092841e-01
3.112179442213268699e-01
3.122223582618531834e-01
3.176025673681571182e-01
3.199394662026277536e-01
3.201633388330329955e-01
3.234742273605172858e-01
3.230746348178901162e-01
3.176823916650629576e-01
3.175772001502378816e-01
3.146054899851669084e-01
3.042904899610655023e-01
3.045938963903578878e-01
3.091400363005056828e-01
3.174973325177061212e-01
3.147059259544371379e-01
3.204382614436503962e-01
3.264505629677827425e-01
3.114594006775772694e-01
3.123038873983449148e-01
3.187980204276945062e-01
3.175351198907032657e-01
3.202387226601276504e-01
3.195146710763838160e-01
3.227321648838560875e-01
3.236314971592789691e-01
3.183628138458875489e-01
3.242962595134236681e-01
3.189616125513625722e-01
3.090329048888992847e-01
3.194275717161962347e-01
3.254318403240566981e-01
3.215485572628790645e-01
3.123240917117422466e-01
3.157562808355285355e-01
3.236666040636769215e-01
3.093332900665751728e-01
3.038950817424779238e-01
3.201888269942932408e-01
3.296182251690004117e-01
3.255946476604255624e-01
3.219729651915417823e-01
3.234157908218472377e-01
3.282334025440395431e-01
3.256025763756150715e-01
3.225691546461960657e-01
3.139741208293250763e-01
3.105776331450956773e-01
3.212481481234733538e-01
3.150938053781741077e-01
3.110510318129526830e-01
3.198755001582550550e-01
3.251775545760108299e-01
3.268172739545363026e-01
3.272275810787285688e-01
3.244727841174738225e-01
3.267971871522509231e-01
3.214239996772534913e-01
3.193371017580737825e-01
3.234618371181250951e-01
3.200885123147686473e-01
3.171179916631711171e-01
3.197679446042900331e-01
3.174274360837799347e-01
3.125355714209023250e-01
3.156523192034513814e-01
3.146307922721935935e-01
3.156627495980833253e-01
3.203005707909806210e-01
3.191205687377856037e-01
3.128141145358835917e-01
3.107871509567414203e-01
3.083799771794181188e-01
3.117824502329730740e-01
3.143887346129872751e-01
3.149977498367128592e-01
3.097546388950492835e-01
3.163568873392047509e-01
3.213501236586333021e-01
3.145332210937206163e-01
3.191249410657472918e-01
3.262944894357427961e-01
3.213121030713015358e-01
3.055497755985485120e-01
3.078355805927128763e-01
3.187201303886061932e-01
3.292475984317728144e-01
3.312645925546884307e-01
3.194155999571254290e-01
3.116790747926366789e-01
3.133240144048214937e-01
3.183698928794434502e-01
3.198960280295051195e-01
3.133742909743925664e-01
3.126658952884748821e-01
3.143929714878034853e-01
3.186905587669956463e-01
3.099249461937920724e-01
3.076600480059424325e-01
3.131755867677440408e-01
3.151131464188218212e-01
3.152561256159245873e-01
3.124037730321905237e-01
3.190548346071562791e-01
3.133772517423434878e-01
3.155470079406562656e-01
3.154069866213807805e-01
3.124962249366425304e-01
3.146959985022142470e-01
3.113385619884767586e-01
3.129373592130294535e-01
3.132344182877188632e-01
3.108696227727759109e-01
3.159615960786071320e-01
3.171569815196220166e-01
3.085130484032566622e-01
3.124044674873396876e-01
3.198168900831107053e-01
3.199258448270135280e-01
3.247025067791904362e-01
3.189120556634170711e-01
3.120090449839103552e-01
3.102429650046325538e-01
3.053101355967721142e-01
2.995446400465655579e-01
2.998792226901847435e-01
3.132200620201031072e-01
3.087223216231135270e-01
3.050489772173501368e-01
3.101456739095798110e-01
3.166960662857572495e-01
3.157064612656413360e-01
3.087759835942132103e-01
3.124764379361666400e-01
3.146273319445039296e-01
3.228982382980950527e-01
3.191513723705985406e-01
3.167544305805791716e-01
3.112213166906115935e-01
2.997867028005247181e-01
2.983124486552901633e-01
3.027529536666166976e-01
3.084990496865545051e-01
3.112923189906929289e-01
3.075699038559619458e-01
3.012043682275126200e-01
3.036953648710581377e-01
3.068985371987049127e-01
3.126477053797812045e-01
3.050253348882515647e-01
3.066249888955194236e-01
3.081786221317256991e-01
3.014616888151446239e-01
3.000001043478601748e-01
3.021942104302414722e-01
3.093728470579891754e-01
2.977201240483564049e-01
2.967847281264218706e-01
3.159127798713939339e-01
3.194686557374076252e-01
3.162845534872642528e-01
3.080810138130740117e-01
3.137121088281397685e-01
3.221743179583647643e-01
3.094854819897657205e-01
3.002087059112147904e-01
2.975609237451031786e-01
3.061299957507083169e-01
3.035085044337947902e-01
2.981639128059946353e-01
3.112265984439133160e-01
3.162293252711247948e-01
3.139539870140406475e-01
3.087569093413842225e-01
3.064993604903851199e-01
3.092515802359872557e-01
3.104357623495055396e-01
3.091789711045460076e-01
3.056884031179330496e-01
3.126493075767924346e-01
3.089453619648690474e-01
3.079488517607074094e-01
3.060349653804952386e-01
3.017986949784444706e-01
3.089574674262801079e-01
3.023422802775637686e-01
3.059562292070081568e-01
3.107412249892350653e-01
3.030787061672722271e-01
3.056475732382196164e-01
3.070617595230891173e-01
3.107484309547040580e-01
3.067746988240996897e-01
2.993778437958413696e-01
3.109755775010266676e-01
3.153827877766431365e-01
3.130520267446107452e-01
3.146039514433501272e-01
3.078312239561920571e-01
3.084001376298902697e-01
3.047126593315490628e-01
3.052312355629605012e-01
3.136531016937361693e-01
3.086582437392397793e-01
3.115699923191828091e-01
3.099442746031613738e-01
3.051195214210034590e-01
3.044404565999425105e-01
3.084734975548474867e-01
3.115359500457264286e-01
3.112506357051170180e-01
3.111262882978078625e-01
3.093130214365732988e-01
3.065420068182567181e-01
3.065938303638526818e-01
3.123731898394288553e-01
3.122402671058704948e-01
3.076293134069988944e-01
2.962381491231438901e-01
2.938501453083800508e-01
3.068092238244956027e-01
3.126181495912297992e-01
3.028911129262296109e-01
3.066404084448070000e-01
3.036258118351530810e-01
3.015049274803334178e-01
3.072802678782361463e-01
3.048282393486107522e-01
3.069786316675869320e-01
3.072361716287014266e-01
3.086805869595136698e-01
3.075871181316435221e-01
3.156120772314490175e-01
3.051614507750016192e-01
2.970681366745637764e-01
3.179942919675184942e-01
3.222712722709635824e-01
3.144951796678517320e-01
3.060071501810261996e-01
3.013895269762771334e-01
3.021203766286815751e-01
2.937134588087700338e-01
3.049128462428242203e-01
3.146135285125302716e-01
3.045867806690926716e-01
3.003429255098228889e-01
2.951292336512668091e-01
2.974963046792956645e-01
2.985644217775935694e-01
3.002594749377368588e-01
3.063757324720415842e-01
3.032536748990040665e-01
3.025163799828800570e-01
3.080358439806258342e-01
3.034683841841624985e-01
2.982507947931612446e-01
3.089676273233360471e-01
3.101968987107961429e-01
2.957255446363441509e-01
2.935453392569079556e-01
3.037888256280664723e-01
3.063466415096210982e-01
3.006864599837212881e-01
3.020084827925854087e-01
3.120740715159555645e-01
3.114569832487935619e-01
2.959648714510231260e-01
2.867289596807797714e-01
2.935890001306867281e-01
2.987044551277022730e-01
3.025564318604640479e-01
3.102240840452751836e-01
3.186192325162616190e-01
3.131525089022027530e-01
2.950120156175807251e-01
2.919378527774118548e-01
2.945142992065408194e-01
3.050877904564522902e-01
3.085038401838000599e-01
2.994993424640099988e-01
3.018411099795508257e-01
3.110466978998746024e-01
3.164523048780597536e-01
3.003724806864567221e-01
2.880502310735795213e-01
2.935087002171798409e-01
2.947032630137039200e-01
3.033023978224996253e-01
3.102107566133125993e-01
3.071063896855979469e-01
3.023747435361473501e-01
2.962634446435809532e-01
3.028475480999011094e-01
3.190617624320986057e-01
3.022455764483604757e-01
2.876626058406982489e-01
3.016830818858962648e-01
3.091797907116197175e-01
3.019242425348375169e-01
2.985187378459258079e-01
3.093847816985870747e-01
3.035892120854363219e-01
2.940808868730285797e-01
2.983165704272479624e-01
2.955212014888416450e-01
2.872481602127522904e-01
2.943033674312593440e-01
3.047376365833235345e-01
3.044455438237034794e-01
2.962541382669723888e-01
2.893226002998715018e-01
2.939738207775591250e-01
3.022885381173316399e-01
3.020354080611191150e-01
2.908251796508119491e-01
2.949720457086166259e-01
3.011014428161671863e-01
3.030943827686830017e-01
3.121179902689587005e-01
3.017235167168866861e-01
3.012964860208321993e-01
3.085251807623498044e-01
3.032966453930175943e-01
3.029789971996931230e-01
3.061602452269425734e-01
3.044467596723058889e-01
2.982286635252995310e-01
2.953101867567936578e-01
2.925634266238910097e-01
2.983644097867987899e-01
3.061030479398956228e-01
3.071299754123509862e-01
3.065217954046696169e-01
3.000921948975482922e-01
2.963949778323238249e-01
3.007580825308084349e-01
2.973894969389626608e-01
2.981991777424800594e-01
3.051833790500374510e-01
3.007367120041328223e-01
3.030964435018458358e-01
2.993523431658682843e-01
2.945709022067690142e-01
3.002683703742721200e-01
3.016618951860764453e-01
3.000337236024859244e-01
2.888173525949233600e-01
2.916667873485938589e-01
3.026249795271924170e-01
2.972520605884788059e-01
2.905511439114402683e-01
2.969202966744751704e-01
3.062643051881898115e-01
2.894749051589999289e-01
2.901075592638125977e-01
3.126626885220269991e-01
3.111427640641816206e-01
3.022383021147231896e-01
2.937552162785126431e-01
2.972012417651420657e-01
3.012021074701174417e-01
2.966048619791597507e-01
2.969701299054957055e-01
2.972665069655643921e-01
2.994283732881616311e-01
3.005808881191472381e-01
2.977375740075906552e-01
2.981370780387094244e-01
2.993824271648903856e-01
3.126304554039652794e-01
3.090464400469491446e-01
2.956692967751341494e-01
3.016212157083735801e-01
3.005919425708823423e-01
2.937207511168115626e-01
2.953330088445144108e-01
2.923549199300811696e-01
2.963991704432704100e-01
3.054114194172282137e-01
2.956069426970256431e-01
2.944987621996995597e-01
2.944433781608921663e-01
2.926891774557950354e-01
2.944537730399113817e-01
2.980618627322787484e-01
2.964695608676019556e-01
2.988893999965768211e-01
3.059104195105714630e-01
2.952290197853477682e-01
2.959791892461678398e-01
3.067190198375943644e-01
3.077581203244249552e-01
3.060453223061063155e-01
2.991504848426291829e-01
2.949681789540382071e-01
2.947554637496886398e-01
2.961303364132065186e-01
3.023620214422816921e-01
3.027482376659270669e-01
2.924611164885724257e-01
3.004317993861352343e-01
3.117694636763416738e-01
3.069733003131487892e-01
3.004309795664279470e-01
3.028137530800759647e-01
3.058291961059380615e-01
2.981983500184112734e-01
2.982581996061252072e-01
2.983402948483762085e-01
2.991924130707060980e-01
2.983248612642296349e-01
2.912393650410677881e-01
2.883372870325484616e-01
2.908102744046147103e-01
2.953345863099638979e-01
2.916748853337896019e-01
2.894908081607523997e-01
2.971456619926149401e-01
2.973712217075737962e-01
2.954866835645070799e-01
2.993066124428147012e-01
3.016116621654903462e-01
3.005368397394786451e-01
2.970132761863374382e-01
2.898550148795553949e-01
2.909234540844631844e-01
3.003638071730083681e-01
2.929708142196049137e-01
2.969406629806211062e-01
2.949959353339209889e-01
2.844698088994009333e-01
2.908444062879526615e-01
2.897679631398836775e-01
3.002425877331716397e-01
2.989156671929620313e-01
2.957236430340104971e-01
3.025306245200882205e-01
2.871429842073733862e-01
2.857968596849419507e-01
2.996684050500401097e-01
3.036140768663319611e-01
2.944105105523981414e-01
2.990929444643600221e-01
3.002973172830745718e-01
2.858441118637712330e-01
2.872408917533643691e-01
2.915249162387708592e-01
2.899477410264933996e-01
2.815692008220459508e-01
2.860836172943800881e-01
3.014399694675881647e-01
2.977741308037101242e-01
2.948401412960643952e-01
2.955366534051245275e-01
2.904292698940262318e-01
2.984783580872915065e-01
3.126137596978187383e-01
3.165355036167932234e-01
2.960290566064132101e-01
2.845091765942053263e-01
2.908545769826492711e-01
2.917766186282449437e-01
3.002502713721068583e-01
3.046458326815355555e-01
3.022563926534685419e-01
3.010832372679604907e-01
2.941528493589889992e-01
2.907381036511250127e-01
3.000475729183598173e-01
3.047840897007030314e-01
2.973991103770102229e-01
2.981639589803740664e-01
3.017029952798101489e-01
2.978929381110767549e-01
2.925311119619355971e-01
2.894273345173657974e-01
2.865537917502258280e-01
2.889430699053531226e-01
2.894416053220225105e-01
2.931252081928819031e-01
3.012737203848205314e-01
2.906443198922616378e-01
2.863765899394353220e-01
2.904832288889562797e-01
2.972866742627652825e-01
3.086454989536170368e-01
3.012684654224359049e-01
2.930275902066573068e-01
2.972083270614563899e-01
2.968710354661218132e-01
2.922871017097661284e-01
2.922503372876059657e-01
2.906947541898661780e-01
2.952140079744602907e-01
2.963297513439390740e-01
2.943152144485060573e-01
2.970996541255194190e-01
2.941886286290874564e-01
2.916168114320586424e-01
2.828755196853782183e-01
2.816863595786712748e-01
2.984562933130108786e-01
3.015960205222867341e-01
2.945025214008945014e-01
2.961035663691591879e-01
3.000030255121013401e-01
2.960960699958349318e-01
2.926040783290990710e-01
2.879709764720404519e-01
2.877148127735602023e-01
2.942576549314728784e-01
2.962133331476396458e-01
3.039211147187617090e-01
2.952411372392970135e-01
2.903930255475665745e-01
3.007591708989515999e-01
2.973446833776439702e-01
2.890118216374644167e-01
2.880370606804202871e-01
2.977639121872007189e-01
3.005323101870475133e-01
2.939773531763839598e-01
2.902966934767093887e-01
2.927201937865079318e-01
2.906057971922866856e-01
2.912732581192372106e-01
2.971896620013891321e-01
2.929144553768049941e-01
2.888882782768715796e-01
2.903393364523468301e-01
3.022817781877559229e-01
2.991439800870344667e-01
2.934275384802303432e-01
2.959094090433095903e-01
2.964775764465167329e-01
2.935209603423794555e-01
2.944310806123542901e-01
3.016302927493955677e-01
3.023886603555936969e-01
2.924020381646156297e-01
2.961553251236242468e-01
3.064652968409688483e-01
2.975314067895107883e-01
2.992216430741903022e-01
2.969118441370552919e-01
2.881154520093845428e-01
2.946976823218851460e-01
2.963442065576102902e-01
2.849105810955265827e-01
2.855149880862931644e-01
2.902376493361186749e-01
2.956078575243323292e-01
3.009824868714405799e-01
2.935933668198505431e-01
2.833746266900357136e-01
2.878273517821841043e-01
2.940617240778977126e-01
2.857686333160757153e-01
2.811312910849363411e-01
2.852442558235060988e-01
2.968767348252210891e-01
2.941387073417718878e-01
2.861370454968739097e-01
2.879158785697840117e-01
2.964441056541085584e-01
2.925630973735151019e-01
2.791406698125588615e-01
2.853320431325401807e-01
2.990185385291065367e-01
2.995072789804409386e-01
2.821406402090415044e-01
2.828612737149669432e-01
2.898982189119074238e-01
2.898629870247603768e-01
2.862410935212509888e-01
2.859880928514759169e-01
3.006370486630975392e-01
2.967254181368679244e-01
2.923040690972295019e-01
2.951996554218130342e-01
2.884372176730889969e-01
2.906212856506930065e-01
2.902658142514122352e-01
2.887754047199845298e-01
2.919420189091325168e-01
2.958105559310624244e-01
2.966661677559218058e-01
2.896451960055698716e-01
2.905648577090217954e-01
2.878671097322704764e-01
2.895887602341285505e-01
2.952357647406390617e-01
2.914755322066521215e-01
2.925691759830421623e-01
2.906891493108705871e-01
2.894812541677682094e-01
2.845640608377256742e-01
2.913406314118595630e-01
2.935699308064080859e-01
2.716810370146486298e-01
2.768282019515894699e-01
2.891648498643302201e-01
2.823593067043007054e-01
2.877881150086271100e-01
2.932839011127059692e-01
2.894087774145175929e-01
2.853812975945006492e-01
2.893912825955333723e-01
2.944270816818173042e-01
2.921612169427486583e-01
2.856501671439891643e-01
2.780584079867129965e-01
2.809349048275529004e-01
2.815250017113360426e-01
2.798382208846014740e-01
2.893322114866522243e-01
2.953347307884556794e-01
2.930286156800534503e-01
2.949172070689360381e-01
2.867237434789690065e-01
2.832750833890816944e-01
2.900351555890459676e-01
2.927672756075351823e-01
2.928928627020735420e-01
2.815456674716941832e-01
2.819132366167278470e-01
2.858637978452138739e-01
2.796931768641903182e-01
2.872736301399249625e-01
2.898452107112395870e-01
2.774523735535491253e-01
2.715619007781190364e-01
2.774140851674584130e-01
2.870763729936611219e-01
2.921865892937137166e-01
2.850578631606240365e-01
2.832585609388600933e-01
2.869799672488921871e-01
2.845015903253795275e-01
2.867927398584106391e-01
2.901790874336760417e-01
2.908698496891860552e-01
2.902246299497889814e-01
2.840111623183027012e-01
2.799517798608104346e-01
2.916311835185884660e-01
2.915119157216731760e-01
2.904749675857399294e-01
2.911733125393972665e-01
2.933286327867027365e-01
2.966577977827788426e-01
2.971273775408665441e-01
2.898641449265969561e-01
2.760594700145840852e-01
2.821391223718255348e-01
2.902985673454971383e-01
2.865806911998033946e-01
2.848661069240906452e-01
2.863829685666977598e-01
2.755793287570014183e-01
2.800253914158306601e-01
2.860961634646065344e-01
2.813675962691680743e-01
2.790745447033355919e-01
2.847805344970982255e-01
2.937595395507181517e-01
2.881106091492807719e-01
2.765629530374759670e-01
2.734488214353748559e-01
2.739966804596130068e-01
2.823493843520319957e-01
2.864503885004795469e-01
2.773565292897987034e-01
2.803816015455512511e-01
2.783210791978450449e-01
2.761683838819740111e-01
2.886689046619251853e-01
2.919806138047859045e-01
2.882011378178583882e-01
2.879363124490514902e-01
2.860925313411460391e-01
2.892687647750813995e-01
3.005562775908928730e-01
2.867148054988905015e-01
2.702728260831312457e-01
2.816429657515135965e-01
2.880803098493642245e-01
2.906088474813477984e-01
2.913469997846597770e-01
2.880379466645816566e-01
2.850587623780949098e-01
2.912706296272514206e-01
2.943986848797386369e-01
2.865507981973838270e-01
2.847427700640216552e-01
2.855628799766237735e-01
2.941003706629642389e-01
2.896750867047384048e-01
2.770209913284909509e-01
2.722206384186237060e-01
2.743527763317011314e-01
2.860517998653026028e-01
2.884048783086434198e-01
2.846891110383442114e-01
2.755748732563312320e-01
2.741801131305226513e-01
2.825234744400808573e-01
2.874214044017280312e-01
2.875509986452046141e-01
2.740430867095822176e-01
2.796821150619098195e-01
2.847070258154733580e-01
2.804799876598595976e-01
2.868674211926293127e-01
2.911170751544943092e-01
2.885462405188447543e-01
2.788891859420167263e-01
2.851901330887056663e-01
2.856534545356609889e-01
2.771385787197647166e-01
2.769650596036370982e-01
2.781716888985392711e-01
2.857260526599705308e-01
2.751637322475186109e-01
2.707349711722519259e-01
2.908590544773452247e-01
2.915850836647799760e-01
2.782259389143354467e-01
2.849843647065584129e-01
2.944414983793958718e-01
2.875364858460419670e-01
2.801771888416942358e-01
2.740201175516497334e-01
2.789770837089511346e-01
2.863336642368417562e-01
2.814963084716921582e-01
2.797654916494595745e-01
2.796568570788992569e-01
2.823238961381333567e-01
2.801630989446637354e-01
2.705545655112470693e-01
2.792246671840337147e-01
2.853214785864127689e-01
2.873413361875665761e-01
2.887922324734483182e-01
2.879256725194927480e-01
2.849087300334273154e-01
2.818955480219312859e-01
2.885501876147201217e-01
2.867110730761668336e-01
2.761584920809299071e-01
2.646262011017360138e-01
2.691788869687046781e-01
2.805363781914640420e-01
2.864107940191920609e-01
2.874459203870499135e-01
2.795008275652471896e-01
2.746102224457755425e-01
2.800611738562336361e-01
2.899516579824403251e-01
2.864294359643695387e-01
2.929074043030870933e-01
2.953735122279450565e-01
2.780250935017387626e-01
2.648611779912879993e-01
2.669326859295740872e-01
2.765612365178580223e-01
2.773666093976671632e-01
2.832362096061636914e-01
2.911792476280968267e-01
2.874376448101611525e-01
2.764525782493160166e-01
2.781677407219371179e-01
2.844889145817084963e-01
2.809221656943244882e-01
2.785361880144797686e-01
2.784823753631098797e-01
2.798951928881784901e-01
2.792251393996387221e-01
2.790475275626876916e-01
2.771015805395511400e-01
2.727645429911808583e-01
2.802535762948764608e-01
2.821412505493370859e-01
2.794945327669454138e-01
2.789665642117892252e-01
2.727105600404728381e-01
2.616637311219177087e-01
2.639183821610135428e-01
2.705341323456548208e-01
2.713084843701947246e-01
2.741913434550498074e-01
2.787507500877154376e-01
2.843691417534647825e-01
2.824266256722779977e-01
2.818397734747588035e-01
2.780964525761548956e-01
2.728476733243987984e-01
2.744897117866179070e-01
2.797078473642542473e-01
2.749213005706913071e-01
2.721783559786195017e-01
2.775651298516508270e-01
2.710670638769698826e-01
2.681823668689798934e-01
2.778178380198166320e-01
2.789785432864778092e-01
2.731327686154254031e-01
2.722784929933781406e-01
2.754981472980449486e-01
2.834879112422700187e-01
2.803439370415747867e-01
2.752454181905714115e-01
2.678535636884858961e-01
2.654156422900459389e-01
2.704249525337483195e-01
2.728887095169538757e-01
2.729464493117340074e-01
2.660958271989680712e-01
2.719573264273505431e-01
2.817087261339212834e-01
2.837799855968628493e-01
2.740730969187958332e-01
2.637399019541992740e-01
2.756178454860920279e-01
2.937587566141987017e-01
2.943833208975787374e-01
2.875109139503418954e-01
2.895073293915621515e-01
2.810267522733733148e-01
2.718502400957813481e-01
2.784195203331569779e-01
2.714445191505459598e-01
2.644933369157653757e-01
2.725587672745062862e-01
2.777677150646580828e-01
2.755098477225474407e-01
2.774474167492320675e-01
2.711109588010933713e-01
2.652694269051052989e-01
2.759629138268494541e-01
2.784177471362179190e-01
2.738428662201751185e-01
2.704145104253992127e-01
2.692189761491726729e-01
2.792481012530274587e-01
2.808696220395441312e-01
2.812633206439333344e-01
2.859974849744437719e-01
2.773800206008261160e-01
2.767864419438678114e-01
2.857878103759659560e-01
2.794477622830425778e-01
2.728317675634105988e-01
2.734830203645522984e-01
2.737400604648635993e-01
2.750055265637520452e-01
2.682834064848216848e-01
2.716101195058854278e-01
2.699419198708765677e-01
2.669146142384573595e-01
2.722811845663327679e-01
2.699094877490698652e-01
2.750262618149490468e-01
2.776986296259608689e-01
2.823809176936679100e-01
2.838664700725561096e-01
2.801007922582057219e-01
2.819997665264225573e-01
2.862213764179206144e-01
2.954890276147193462e-01
2.887701827800492338e-01
2.828904903239395363e-01
2.790332208326531394e-01
2.696069657032743594e-01
2.758245698478695718e-01
2.759032101689492533e-01
2.783487788764497095e-01
2.834097965619611914e-01
2.793474851816192261e-01
2.719030552135521805e-01
2.688059734001758683e-01
2.665443156706553407e-01
2.675905435529264409e-01
2.768872404154676392e-01
2.706300196099152844e-01
2.644078937801334073e-01
2.780674303234549338e-01
2.814265959541112361e-01
2.808086397079878060e-01
2.807167933538435300e-01
2.738716766455758234e-01
2.739934538429523170e-01
2.703557852599721145e-01
2.637528491988648249e-01
2.617860584506693788e-01
2.691957799999490919e-01
2.788298333686084485e-01
2.739398352097902611e-01
2.687831788600604788e-01
2.768626081044089915e-01
2.786966332453545414e-01
2.714303784747098547e-01
2.803420517742779561e-01
2.815252460876317420e-01
2.690456738397644099e-01
2.690460207377208257e-01
2.726200251114929141e-01
2.771540210740175980e-01
2.736238339133066355e-01
2.716914342453407571e-01
2.727014298279798465e-01
2.725185366838775991e-01
2.739168711141113932e-01
2.750311360708865838e-01
2.730332479393360878e-01
2.677571161832195679e-01
2.718474661118675528e-01
2.760539265058817859e-01
2.609849140482408680e-01
2.567599533537761602e-01
2.721991281852863542e-01
2.767689799887189661e-01
2.725720120915114952e-01
2.782260599525500644e-01
2.879815859148110446e-01
2.759000873775526719e-01
2.672803038931680364e-01
2.704200595268058671e-01
2.669798333849957017e-01
2.714507615095012594e-01
2.785137350646377241e-01
2.735585073589355543e-01
2.711956906995133254e-01
2.702502099108655131e-01
2.657706761381947169e-01
2.689995706215596027e-01
2.800817234201171124e-01
2.797190727749399586e-01
2.672497103618895475e-01
2.707533252351204123e-01
2.728635787845339333e-01
2.700850616696744977e-01
2.742457165005113273e-01
2.691152233228681356e-01
2.621589052243740725e-01
2.736085940325131971e-01
2.809463672457720995e-01
2.702440322970227626e-01
2.663700589073392799e-01
2.678348128358454816e-01
2.668632733988581252e-01
2.663154699135306114e-01
2.712286291361170609e-01
2.744199891036702699e-01
2.715149379421307185e-01
2.706467380210474394e-01
2.618885945696206585e-01
2.649632732526724932e-01
2.694404409540918088e-01
2.674491089828251456e-01
2.691042223284906831e-01
2.651656947135114795e-01
2.709808125859182182e-01
2.671782702945906807e-01
2.624621199184908882e-01
2.661218185250300294e-01
2.688200593052399445e-01
2.696586575634304372e-01
2.653613281399757606e-01
2.631336428850791220e-01
2.705151416364661721e-01
2.748835739632837782e-01
2.687091357555591586e-01
2.650756768624971671e-01
2.638456223474346385e-01
2.732903311104598609e-01
2.754568007111176664e-01
2.694548344900117853e-01
2.648780481960527622e-01
2.590030852062379929e-01
2.672052912827622140e-01
2.710846732009827287e-01
2.666748967384117153e-01
2.662915477236235118e-01
2.721764612527374227e-01
2.772191511060919100e-01
2.647095893098423969e-01
2.641596397906614269e-01
2.673423502340864788e-01
2.590489463341985599e-01
2.689968853589281284e-01
2.763533215501681739e-01
2.718411114542840235e-01
2.769125524140674810e-01
2.675693988404862500e-01
2.627221801717503080e-01
2.689841203515102586e-01
2.640015698362158103e-01
2.711446298790774478e-01
2.729465569455236662e-01
2.654174343610902764e-01
2.649833222254700527e-01
2.708055596980474267e-01
2.679398029731088759e-01
2.668873644733155137e-01
2.701947215286643056e-01
2.729705976414127933e-01
2.618232962890277848e-01
2.602671534791614061e-01
2.765920159208237750e-01
2.658641181889997429e-01
2.595189874485412385e-01
2.617248814611122243e-01
2.656896808598052107e-01
2.654212116535835664e-01
2.589385908505341671e-01
2.607994925517710949e-01
2.638492016986322408e-01
2.788858452289883494e-01
2.710103054844036352e-01
2.608063128871755953e-01
2.716265363545897760e-01
2.625017881456348512e-01
2.614054845414091610e-01
2.656919885159121364e-01
2.684167547014460475e-01
2.722548842404993175e-01
2.742659569969758682e-01
2.691744597539683093e-01
2.565915637465674970e-01
2.576238740675064753e-01
2.672189483947020050e-01
2.677981568553939318e-01
2.717551002111951997e-01
2.741849134356754703e-01
2.692308563707147551e-01
2.661007565838298117e-01
2.653388415534874145e-01
2.755839128851687025e-01
2.766891225753473904e-01
2.661200231101722435e-01
2.686772740845781993e-01
2.753156843859321801e-01
2.667454590440115902e-01
2.594243793012372956e-01
2.632997535231046404e-01
2.720618168380797286e-01
2.805374353326277603e-01
2.740731599994182810e-01
2.606876697571799406e-01
2.584779503305102422e-01
2.659181473788191918e-01
2.683615025112098817e-01
2.568040713480562731e-01
2.543226223491444338e-01
2.702005094853351386e-01
2.707187443618154221e-01
2.618934246307278446e-01
2.601449993130588445e-01
2.625967012733648742e-01
2.635857767437080890e-01
2.682905328601881134e-01
2.765925522117478330e-01
2.621830145073524854e-01
2.429482723989721538e-01
2.412196793177858734e-01
2.504601558840919839e-01
2.630772068396738383e-01
2.689800042785432388e-01
2.744673050500753275e-01
2.716812392872555715e-01
2.647686789559041132e-01
2.643247163217680717e-01
2.600016733091841670e-01
2.615379117286543154e-01
2.663197073745562915e-01
2.688336523918438137e-01
2.629524744885912146e-01
2.556218142325729081e-01
2.562233781194758753e-01
2.661267668544859410e-01
2.685235232372852887e-01
2.652794746432141637e-01
2.646675670934091618e-01
2.652981766716308587e-01
2.611969321764076035e-01
2.565879067161115357e-01
2.577316954641528102e-01
2.629396069899521127e-01
2.690943429030717149e-01
2.676247682842580744e-01
2.618497915314267899e-01
2.549805492106675953e-01
2.573120308182993976e-01
2.607573334244412955e-01
2.596560901215677619e-01
2.625280232754350629e-01
2.696263277096219158e-01
2.684910691157153528e-01
2.584754356059461577e-01
2.555429255635084385e-01
2.610600609826874141e-01
2.621030194072049846e-01
2.589506319729846240e-01
2.662344159412915467e-01
2.766594152920369143e-01
2.686943034096971328e-01
2.613730450691473250e-01
2.617946315221943987e-01
2.627680701446696299e-01
2.546691516737626393e-01
2.510357013895831435e-01
2.577433487950052116e-01
2.549750169867114891e-01
2.654723326688180340e-01
2.677399930935915884e-01
2.597137558783075284e-01
2.628070714665169394e-01
2.608699940092158998e-01
2.526710899451393155e-01
2.572042332477917359e-01
2.654249255453401957e-01
2.605542475748898190e-01
2.619427741100812113e-01
2.626319518628104088e-01
2.648334411729700855e-01
2.664403119133540998e-01
2.593374113292470362e-01
2.608646441207491118e-01
2.674493422198001014e-01
2.626434702318309333e-01
2.554420670248220282e-01
2.565396509660513025e-01
2.595742785984190837e-01
2.601902453310067087e-01
2.565328473867101722e-01
2.620649027540115084e-01
2.654629335963276104e-01
2.531676934348942032e-01
2.563490287794517042e-01
2.556496890707773417e-01
2.496860395505219044e-01
2.513956097140145896e-01
2.508815975466547887e-01
2.616258178761020070e-01
2.679127103687266587e-01
2.561468626958289807e-01
2.487962934379632507e-01
2.507572249327635894e-01
2.556341711548854589e-01
2.596496572989132057e-01
2.606420303228528246e-01
2.569590078757796325e-01
2.551301550505137294e-01
2.588288814361543455e-01
2.665165890353667910e-01
2.611996584213892580e-01
2.537317728290676144e-01
2.607676470713938821e-01
2.528689408147449247e-01
2.562870435947996461e-01
2.648138859960734171e-01
2.541973036597907631e-01
2.486730295499021970e-01
2.554179250499955534e-01
2.553204354386529040e-01
2.536058025094030111e-01
2.549353333358020390e-01
2.484343079857085634e-01
2.521626742444081359e-01
2.608916397019464539e-01
2.599626557192831200e-01
2.520936908692122391e-01
2.498760706573288082e-01
2.566399866096323312e-01
2.599001961847968722e-01
2.601215881329921875e-01
2.599356859340204995e-01
2.648723651643964394e-01
2.622068225052824886e-01
2.562672281379191341e-01
2.652236355777753407e-01
2.626686953255614188e-01
2.601063959440472195e-01
2.584585439165847376e-01
2.513758157546929217e-01
2.574471468253561879e-01
2.515406134899159096e-01
2.540432140661381677e-01
2.624185003539189487e-01
2.593380009316760271e-01
2.583609922141621440e-01
2.532993589307733218e-01
2.559528947852672265e-01
2.576953348076321260e-01
2.623801816160945544e-01
2.705967295413108098e-01
2.763619559944274773e-01
2.751879050036978858e-01
2.575866755473306680e-01
2.506131336591029268e-01
2.552077539468315948e-01
2.601919349357788014e-01
2.629329373608520481e-01
2.560372923178121929e-01
2.502389741526242495e-01
2.510019389964089909e-01
2.517184804211208271e-01
2.570534335982336827e-01
2.561961412679338301e-01
2.515995798290239782e-01
2.589172847266822952e-01
2.616288005209098655e-01
2.637396839549545624e-01
2.662326119533591773e-01
2.606239877424685325e-01
2.599766828869205515e-01
2.586300849214713815e-01
2.636528011119014803e-01
2.630945815562721335e-01
2.533085523611676160e-01
2.563889762455781596e-01
2.584735606407832509e-01
2.615533256860234079e-01
2.634331559370135523e-01
2.539058289810540159e-01
2.456555793005013033e-01
2.472326153207716481e-01
2.487241245365872655e-01
2.467879585016976851e-01
2.497526330674967876e-01
2.519679598202922421e-01
2.493340491362646127e-01
2.423335831754069580e-01
2.540071991526035577e-01
2.650706558412431746e-01
2.586185844384322752e-01
2.582673148840707311e-01
2.580305267311084894e-01
2.558169838454029676e-01
2.563541384940858925e-01
2.595099053473246542e-01
2.513222236065471016e-01
2.490526001486292607e-01
2.625535356425515165e-01
2.622665679901743374e-01
2.552156305232594624e-01
2.567339311907673172e-01
2.547062984179078726e-01
2.466005255909079763e-01
2.493225608188168463e-01
2.517938066922248974e-01
2.473014412405105944e-01
2.494977562476450861e-01
2.580356105314032811e-01
2.601141293531982757e-01
2.586532603294847132e-01
2.517960420591861537e-01
2.531164667429343651e-01
2.558120243990832376e-01
2.515914516598569683e-01
2.562138474795068177e-01
2.500004095615838140e-01
2.448488682643143177e-01
2.496997004484677041e-01
2.492438635695312377e-01
2.489284131526537103e-01
2.508704552925445919e-01
2.519131448214462776e-01
2.523866512878997215e-01
2.480195079484320275e-01
2.484010353682442052e-01
2.529499126441702717e-01
2.503220482928560919e-01
2.489415575164559413e-01
2.549920912042918375e-01
2.547583184877240670e-01
2.628934208600428590e-01
2.609641283484514518e-01
2.462262222608347650e-01
2.479082250354582850e-01
2.461217836150826899e-01
2.449314621994208296e-01
2.482025552126546908e-01
2.518384597700590866e-01
2.593690085506872300e-01
2.578064133003520331e-01
2.518573669832092077e-01
2.512971162473598974e-01
2.461680319614988621e-01
2.455062414741740195e-01
2.608685051853429915e-01
2.608938780222433973e-01
2.509974458400938691e-01
2.510776792761904019e-01
2.513576306176504294e-01
2.504800645891154254e-01
2.516914031427973097e-01
2.520573282384593883e-01
2.508397943419924947e-01
2.499018702482293797e-01
2.482271302151367598e-01
2.518924013270287254e-01
2.533846414167079120e-01
2.457999276316891468e-01
2.476645654933524177e-01
2.506432126896369628e-01
2.482609014090713662e-01
2.503538988007177890e-01
2.455867606626681576e-01
2.450395277551099815e-01
2.484205834163313864e-01
2.537620366530277671e-01
2.518630670244009218e-01
2.478968928812685657e-01
2.608964133624772641e-01
2.674487255612295056e-01
2.560719109359097523e-01
2.461540932382358104e-01
2.393259452333515447e-01
2.451669445941925263e-01
2.545853923248361239e-01
2.465103164917924194e-01
2.401912181607515351e-01
2.416084097377983186e-01
2.454771500237490911e-01
2.452010408248307405e-01
2.477983967426556078e-01
2.444115128290064165e-01
2.523821210119456815e-01
2.561258904199505415e-01
2.409793727196064550e-01
2.512047278295854169e-01
2.563664342616726044e-01
2.463628920514232545e-01
2.419227014037709789e-01
2.425414526906082835e-01
2.461267301223820647e-01
2.427324848626804532e-01
2.441624975752640370e-01
2.537018170552617358e-01
2.542512160602383164e-01
2.511175020528055857e-01
2.434484299015326481e-01
2.487998749902803064e-01
2.459084621662373793e-01
2.394426964471018104e-01
2.438005937097958709e-01
2.442765057848282628e-01
2.476802726224391349e-01
2.456773307177055055e-01
2.499358973109662985e-01
2.449692973397402385e-01
2.414963552269832059e-01
2.464973368315244162e-01
2.456064261211812205e-01
2.453469636952003430e-01
2.475014698726217821e-01
2.530144004088810128e-01
2.527050302305077212e-01
2.445878626033527459e-01
2.430893230521363746e-01
2.488174579729754698e-01
2.510522581192502489e-01
2.493391261800520231e-01
2.445828959388224588e-01
2.466951902407155950e-01
2.494700203609388767e-01
2.424446557474859154e-01
2.392697641487521731e-01
2.436264601148795117e-01
2.382414077154847154e-01
2.434070423836674490e-01
2.522607337415900264e-01
2.540242225002503629e-01
2.505841931028224279e-01
2.470029727099096462e-01
2.455478185986798012e-01
2.442507289627558476e-01
2.579386501328586601e-01
2.606685640799222270e-01
2.560037014086850582e-01
2.543512118590833815e-01
2.430613707063487283e-01
2.396723483121339093e-01
2.473752434148958346e-01
2.511517508098180529e-01
2.562472297315739889e-01
2.497937476493403142e-01
2.410001498747925130e-01
2.470243271836551346e-01
2.537882475417495565e-01
2.502123562313186556e-01
2.453382312441327040e-01
2.430074819868844327e-01
2.409205320826256769e-01
2.437274102186024194e-01
2.457129005667264277e-01
2.402407311369255949e-01
2.413926844682043049e-01
2.477790222364105177e-01
2.497245104238861035e-01
2.451080745231499214e-01
2.389428111560535639e-01
2.468868100018312139e-01
2.531256285206990309e-01
2.454974731007395494e-01
2.432601509702782272e-01
2.406851719438251325e-01
2.388637216087023118e-01
2.502977325655889596e-01
2.617533013654909646e-01
2.517334875504304015e-01
2.431021914021475605e-01
2.413268439459006209e-01
2.397450329130130509e-01
2.414457234895375504e-01
2.428322951257314566e-01
2.465580009867584244e-01
2.460483766835138697e-01
2.420747684591479099e-01
2.382105016952205667e-01
2.425110749888251260e-01
2.473874581628820180e-01
2.440511176700453644e-01
2.358388317441173221e-01
2.350479630273900888e-01
2.399338275539709131e-01
2.450076096444482876e-01
2.508563518111648905e-01
2.498348725929206426e-01
2.422540760594472375e-01
2.420179722254720833e-01
2.439723453524429708e-01
2.452553794749587623e-01
2.475110745312264771e-01
2.503732936754969329e-01
2.487377980119780951e-01
2.509377769421075599e-01
2.498512750629766355e-01
2.468103776993802734e-01
2.534725965092042843e-01
2.524866700123790664e-01
2.509194560500307425e-01
2.521201579740492971e-01
2.418521786546843078e-01
2.358665124492145271e-01
2.453401585732419843e-01
2.469852785055093036e-01
2.479890917925998695e-01
2.459191764038548556e-01
2.402143179879506762e-01
2.431084786667031816e-01
2.383321351841881930e-01
2.394663455658939122e-01
2.430962041497164161e-01
2.448696732807539300e-01
2.432453276853103752e-01
2.384926950307751925e-01
2.444996943236164288e-01
2.495927278345699274e-01
2.481539807823012755e-01
2.424532552573434030e-01
2.457248795819743648e-01
2.500836171686286469e-01
2.437882418343033930e-01
2.431705856149719847e-01
2.489961360002113655e-01
2.511163342146724986e-01
2.429144249700113389e-01
2.372310051566219602e-01
2.459263113190537087e-01
2.451258116479064497e-01
2.347939624107718282e-01
2.370390587016955319e-01
2.398832364895757130e-01
2.384575462304920346e-01
2.390752785101942224e-01
2.382197382537759589e-01
2.364122922414646777e-01
2.397228921193259032e-01
2.449877253913033681e-01
2.422800115753868944e-01
2.408361203447841048e-01
2.491343754985530234e-01
2.519080245701338372e-01
2.456539623085626511e-01
2.410275984791133419e-01
2.415525538088417190e-01
2.455822068437784056e-01
2.445196882051353104e-01
2.433416033741536422e-01
2.510318666491049844e-01
2.407719315646723313e-01
2.287577302056829909e-01
2.440102281797001116e-01
2.421718726558227675e-01
2.406219635082816333e-01
2.497749263583456392e-01
2.491552861506613759e-01
2.406390738542052710e-01
2.376812104849634066e-01
2.473587881670114286e-01
2.477568177377597880e-01
2.404596363311482243e-01
2.466543684775712175e-01
2.489871682487021509e-01
2.431675464385898433e-01
2.392532014150489106e-01
2.336585065645539749e-01
2.370833851652802138e-01
2.433063656549592779e-01
2.398159450969071516e-01
2.337535082786527385e-01
2.372491935834560861e-01
2.422477014524442307e-01
2.452602911295755916e-01
2.431321933173025696e-01
2.375929469677318107e-01
2.458542804530277903e-01
2.445473921349620439e-01
2.449587177772644120e-01
2.434769781871496674e-01
2.342341599449242751e-01
2.432143300460512525e-01
2.436786624001448520e-01
2.442255875509234120e-01
2.389011175114391927e-01
2.378492095200270551e-01
2.454092067243678343e-01
2.491101265700687850e-01
2.550186727145830057e-01
2.420263288799578139e-01
2.301676853146765456e-01
2.362063200455725709e-01
2.399538961871207909e-01
2.402842690782996393e-01
2.346792280054161295e-01
2.312323104436672383e-01
2.331955687061996185e-01
2.359662497203519338e-01
2.343632572646286438e-01
2.290769119068497839e-01
2.383847381435825197e-01
2.426753568273795902e-01
2.301877717822308766e-01
2.338899190163015451e-01
2.406518196607540516e-01
2.319818595240563663e-01
2.391196511010102166e-01
2.462915022430569312e-01
2.507571185808804559e-01
2.480493631382607311e-01
2.334869741557388800e-01
2.347603397944563186e-01
2.440842249544279974e-01
2.460936535559687943e-01
2.356494359384550263e-01
2.342737357448607394e-01
2.434476883326067154e-01
2.486429309153893874e-01
2.503223007625039465e-01
2.466815375708054647e-01
2.444099514810823826e-01
2.392087073618540671e-01
2.373845904785774341e-01
2.435349538462072139e-01
2.420610323872592062e-01
2.469665497930708109e-01
2.551723474178033135e-01
2.423527630986547499e-01
2.336895722029921907e-01
2.362616290614635017e-01
2.330725060555773887e-01
2.375271291213700009e-01
2.468377744712249022e-01
2.513630023292078297e-01
2.485776490269792638e-01
2.394658765262786815e-01
2.442877796563366621e-01
2.503499134846715046e-01
2.409085118161660433e-01
2.324742165084097700e-01
2.389414289472326924e-01
2.404123429436157144e-01
2.290104750451832094e-01
2.272722395943154172e-01
2.315675480295663613e-01
2.375403563931841322e-01
2.376528369766409687e-01
2.315602944226059778e-01
2.405529019966823889e-01
2.435016443767401007e-01
2.356271405280511988e-01
2.434488062337989145e-01
2.411773862723972095e-01
2.426536339837896683e-01
2.433446066648656814e-01
2.378343313009853022e-01
2.410201209943670375e-01
2.366310920870711709e-01
2.375785527892187721e-01
2.370641432372803947e-01
2.382848615461078678e-01
2.469212765706498558e-01
2.508535791621970823e-01
2.452577092796056901e-01
2.385664162003111599e-01
2.408777057682259248e-01
2.464692275873401617e-01
2.486279285535032968e-01
2.426849294380543365e-01
2.381902072818001259e-01
2.377625960971573305e-01
2.409939283207818417e-01
2.430590703661659469e-01
2.391960162764693310e-01
2.459663172264728304e-01
2.475006696306620846e-01
2.423853735478205262e-01
2.460362717872970062e-01
2.518955935956077030e-01
2.471544159332038915e-01
2.412296013210457613e-01
2.451498597407582858e-01
2.425629770975008814e-01
2.384484374252820171e-01
2.383121682836566724e-01
2.313555117848850873e-01
2.230493218846488490e-01
2.317455150961504895e-01
2.384367987201242989e-01
2.388508522218588670e-01
2.359834326203048283e-01
2.373411667952770587e-01
2.413755528294601049e-01
2.370184703143768667e-01
2.363754153301315664e-01
2.393983725908100380e-01
2.379129647759500032e-01
2.378894454313882634e-01
2.363798489348077625e-01
2.393956085538150591e-01
2.415605803835882137e-01
2.360560517965423766e-01
2.424207434018197382e-01
2.409416427127672178e-01
2.382482439710059685e-01
2.414779194858307498e-01
2.406593385813481645e-01
2.408284753825166158e-01
2.423263061377849137e-01
2.471443516259740347e-01
2.559918593234532525e-01
2.518289496657837301e-01
2.443963759291837567e-01
2.426507305989974439e-01
2.378627853331590214e-01
2.415881274684258395e-01
2.434064466707852592e-01
2.332416829369699240e-01
2.402328945688332607e-01
2.522235034481317140e-01
2.422679696712213004e-01
2.379468593877579474e-01
2.413915455963466516e-01
2.389803407602520968e-01
2.449153769283462234e-01
2.420607587647208570e-01
2.388210759138782724e-01
2.458728374020489049e-01
2.408873514256951176e-01
2.321256906809999188e-01
2.336619118132046424e-01
2.389819919303957929e-01
2.408382051133338697e-01
2.405623242720315025e-01
2.360956663142157463e-01
2.312828984088296791e-01
2.371142750179486280e-01
2.458692544326551155e-01
2.463830465146391591e-01
2.434386262014045232e-01
2.450785003161348174e-01
2.475982262918014487e-01
2.420681762398141645e-01
2.387218912351084243e-01
2.448494853227221602e-01
2.404723042603040262e-01
2.301138000866395916e-01
2.372519736641926225e-01
2.403256543989599481e-01
2.368833933559248150e-01
2.416888373676979729e-01
2.420015024057624586e-01
2.402343288117108344e-01
2.401436579875348698e-01
2.357665613704410801e-01
2.470036800599515192e-01
2.513412965760842277e-01
2.441314935785619533e-01
2.438044475116162291e-01
2.460322100801355938e-01
2.392197779294722160e-01
2.294883106150210905e-01
2.308138789409390490e-01
2.354771364078550588e-01
2.439567436240007714e-01
2.494372995009142835e-01
2.494710646286928957e-01
2.372902160216246448e-01
2.274715025989482442e-01
2.338095013187431737e-01
2.354954835814606351e-01
2.381337411865576403e-01
2.434223221238088486e-01
2.433196827877959767e-01
2.430516561286441002e-01
2.421674501731236051e-01
2.448854820830543011e-01
2.428023360297334454e-01
2.341698240991226532e-01
2.393942377282578526e-01
2.418952815985351557e-01
2.418160674841908497e-01
2.449203164229413199e-01
2.395021088069638759e-01
2.411824949764079518e-01
2.443579497897070130e-01
2.388620260783261284e-01
2.397383264902676336e-01
2.421969539808794258e-01
2.362815738041665614e-01
2.458721364021216049e-01
2.422503084050939559e-01
2.352005208410040960e-01
2.460684739032333312e-01
2.439299730182299675e-01
2.410204680218416828e-01
2.378914009860297329e-01
2.381539338487427826e-01
2.397724061406352192e-01
2.344891115585858166e-01
2.293538007635170795e-01
2.366138577651100694e-01
2.370298545818054214e-01
2.300714118745027514e-01
2.407486629964797620e-01
2.453031722306564522e-01
2.400469517185684076e-01
2.303202557205623890e-01
2.318185172233480917e-01
2.373636756876404963e-01
2.387090301480759569e-01
2.377857280351434455e-01
2.351273730757057479e-01
2.441851718082757583e-01
2.461933263461464627e-01
2.416180750690034018e-01
2.419760926974607873e-01
2.430919738184434686e-01
2.379582819357118628e-01
2.302780462488104862e-01
2.323952406358039402e-01
2.371837284059756246e-01
2.406767759267559037e-01
2.380968668327161086e-01
2.308048290961996485e-01
2.352740393831507515e-01
2.488523465709735760e-01
2.487737901205044344e-01
2.385236092888458059e-01
2.486593729485369331e-01
2.514466687586643934e-01
2.426860164639290385e-01
2.345245323190407738e-01
2.293229642956732262e-01
2.385380534125111640e-01
2.353376631576628852e-01
2.259348191019260599e-01
2.290370326839805681e-01
2.358643285944193868e-01
2.432970662341245316e-01
2.455829227141143878e-01
2.395756397901410428e-01
2.409379971738474513e-01
2.455178147875198003e-01
2.426177816748691374e-01
2.427171482745325015e-01
2.471395548397262165e-01
2.471595734366164587e-01
2.367380005647331254e-01
2.363431898073721227e-01
2.417050897170491264e-01
2.356052321615920153e-01
2.391884114242198434e-01
2.385040834095133455e-01
2.349920302402953298e-01
2.389689007202218940e-01
2.431886972501781374e-01
2.375821178808706913e-01
2.304801824344709926e-01
2.321084632339584508e-01
2.280485668139173305e-01
2.380282064459043334e-01
2.472135205590268170e-01
2.416453691374919333e-01
2.381639969336322993e-01
2.335933274683216765e-01
2.321821394868555932e-01
2.306376094985296277e-01
2.344177383212758536e-01
2.467810838101339166e-01
2.457340040163881190e-01
2.358124656295448041e-01
2.326132646538777715e-01
2.314531904487799885e-01
2.300283647238968443e-01
2.343321492057572064e-01
2.445137046559232585e-01
2.434549512934976179e-01
2.362350662382637079e-01
2.363407469631972901e-01
2.376591160196342978e-01
2.369884737713512657e-01
2.355257053141604495e-01
2.351507733592487215e-01
2.445490913849319992e-01
2.452391653930192095e-01
2.423618873219350600e-01
2.391863388032621773e-01
2.375707802920454248e-01
2.416907543391527413e-01
2.406859689693219007e-01
2.492664045320001909e-01
2.527917709265175006e-01
2.460741622672944218e-01
2.482682329267671684e-01
2.436633677835156886e-01
2.313307068722417759e-01
2.382063485223535615e-01
2.354504632113769980e-01
2.321019248129150003e-01
2.409685738799205723e-01
2.422816460693060781e-01
2.408505105523477130e-01
2.402418242856713404e-01
2.400382084353668566e-01
2.447005875583476153e-01
2.479583252391459047e-01
2.359321796340469735e-01
2.291765195462337756e-01
2.419253088190179146e-01
2.468950804445474712e-01
2.346983910325961264e-01
2.324542239899598517e-01
2.377136087604264647e-01
2.375114145171071112e-01
2.378209669324706510e-01
2.403478668819140629e-01
2.349020294278745258e-01
2.270992095605572081e-01
2.352804597857569846e-01
2.405865715350794243e-01
2.369907071192702552e-01
2.346252744854637473e-01
2.374558585521294729e-01
2.377091054942936377e-01
2.343865107675335846e-01
2.375936882473953238e-01
2.324374493578604262e-01
2.344170881096152848e-01
2.368224524058738789e-01
2.327596064622675931e-01
2.360366537021117150e-01
2.356177732685715009e-01
2.313817438624371781e-01
2.282139137287555186e-01
2.293500956623856502e-01
2.316942788558188360e-01
2.424780583364776476e-01
2.510586079281914573e-01
2.491907828534381530e-01
2.433160078230676704e-01
2.328857956652764238e-01
2.304126221342833181e-01
2.351612437445240456e-01
2.412998682279495766e-01
2.444339137026745878e-01
2.414324128657635848e-01
2.361371183245300487e-01
2.287037294014905853e-01
2.350969175395015986e-01
2.400074510645758274e-01
2.317967428530844920e-01
2.376902433901150191e-01
2.413470906818181438e-01
2.416628938884826383e-01
2.501989860643547559e-01
2.432127737641532894e-01
2.370078171950266988e-01
2.379356935071562096e-01
2.310583592775233841e-01
2.308814800406479850e-01
2.320340600905822503e-01
2.293629213284397173e-01
2.406390781144343016e-01
2.452035095824420807e-01
2.365537240457562251e-01
2.344980630160407586e-01
2.399190934674483577e-01
2.470717723853090853e-01
2.504834638222207532e-01
2.442188982356112703e-01
2.360759914386769132e-01
2.387753489073125290e-01
2.372841435600321902e-01
2.349099252168176388e-01
2.413456860339045218e-01
2.398564547077604026e-01
2.358121186915003997e-01
2.350450221173645549e-01
2.332932563600063069e-01
2.321751283639647279e-01
2.325976342767122895e-01
2.335590265896240747e-01
2.408486148594955745e-01
2.461339654422000367e-01
2.441488187615364069e-01
2.433779587527460653e-01
2.394291467327002987e-01
2.389241414487931203e-01
2.403103117888887308e-01
2.356540367630943211e-01
2.389639766862583226e-01
2.437991794409102575e-01
2.428190885148082401e-01
2.442370494812584614e-01
2.388916254430677732e-01
2.400032548824480583e-01
2.409001763582824529e-01
2.406140119019102019e-01
2.381059177729091259e-01
2.316928103249055182e-01
2.406398042148295002e-01
2.407891399600691762e-01
2.302125510386674734e-01
2.375850112952540560e-01
2.427921819199089504e-01
2.370336394836536353e-01
2.376095965101154006e-01
2.381639935493440052e-01
2.324639328507570879e-01
2.367109989397653824e-01
2.389672928175288757e-01
2.308956680082041024e-01
2.293692600701890683e-01
2.346768721351587816e-01
2.358673122160245550e-01
2.331949452587734339e-01
2.425871810565498055e-01
2.435668397130305585e-01
2.360539220341649203e-01
2.447783624795253909e-01
2.502381745499054899e-01
2.455464537911403733e-01
2.386329510130971165e-01
2.363951198830820388e-01
2.390044507075263780e-01
2.355894841854535571e-01
2.382694768637572957e-01
2.433693367905270799e-01
2.450946178117748286e-01
2.424077737013251299e-01
2.389657375315191457e-01
2.360556857473241066e-01
2.288983838883226485e-01
2.327925477946174715e-01
2.434483671945185390e-01
2.411212870830211075e-01
2.365819331884308208e-01
2.464450003425606994e-01
2.413415635814978311e-01
2.386636646952184915e-01
2.466481795996648962e-01
2.464199652625504167e-01
2.370560326112143568e-01
2.286811628947435782e-01
2.394388143954329362e-01
2.422738646287089792e-01
2.383905953719194504e-01
2.433563310665987911e-01
2.372151563091764448e-01
2.268962961098363318e-01
2.277345381968109428e-01
2.336471106137353038e-01
2.381029942822316670e-01
2.285113357061123174e-01
2.325410317578903430e-01
2.446289644672013930e-01
2.391383608378097325e-01
2.293446726656737933e-01
2.293857873634788380e-01
2.402182278775913116e-01
2.432353113549005907e-01
2.452236859835540406e-01
2.500610708531973425e-01
2.444715708402988574e-01
2.418707887298446046e-01
2.398913287123068672e-01
2.350969532345556778e-01
2.277086069236756161e-01
2.330707552068938537e-01
2.377038236475958743e-01
2.254126041652631807e-01
2.320149767607890545e-01
2.402656990499629497e-01
2.375297097850834760e-01
2.351001598805934345e-01
2.360735407141775766e-01
2.390842398695885995e-01
2.436851468593500547e-01
2.384808757829562365e-01
2.289358077016573900e-01
2.310968650716594130e-01
2.384646785423907012e-01
2.392085029958551379e-01
2.382094631113993999e-01
2.398655539992844976e-01
2.397056879399939167e-01
2.456121332404164193e-01
2.444641979887492711e-01
2.346964787910727768e-01
2.267340824323200721e-01
2.291219896640830922e-01
2.338047047912472920e-01
2.435302466400061649e-01
2.424181374102762632e-01
2.326186439245174764e-01
2.371249102706016187e-01
2.365228226677418277e-01
2.446103295657032772e-01
2.461810585718486044e-01
2.384279901178345540e-01
2.404753541677639439e-01
2.425853406129424017e-01
2.404456669996808960e-01
2.358564436640095130e-01
2.454618833597444205e-01
2.512034716280197588e-01
2.411812812140289031e-01
2.361737997553071955e-01
2.424636688979156796e-01
2.413288669616712734e-01
2.332675651523736238e-01
2.407733044878427042e-01
2.453528266793436052e-01
2.420809895983052351e-01
2.414615056818473215e-01
2.453750958379114222e-01
2.393300092473866214e-01
2.366952204160077122e-01
2.409986208464864332e-01
2.411365791468822184e-01
2.372536450615352066e-01
2.326643672543445562e-01
2.390206123181485842e-01
2.439050272073532144e-01
2.403143497150697638e-01
2.392904614211324721e-01
2.412204550130448988e-01
2.366087237687877209e-01
2.363925640789994453e-01
2.348050278181144923e-01
2.391080583774013446e-01
2.437727263167693281e-01
2.426940653106404999e-01
2.334446879324252877e-01
2.319947399750315609e-01
2.450611866610574174e-01
2.410968159677849554e-01
2.328614149274015610e-01
2.338998628469181884e-01
2.402021266158127777e-01
2.438452658535924245e-01
2.360449443844898632e-01
2.355242903650127950e-01
2.286983795796944663e-01
2.288177251305074100e-01
2.374774698793914174e-01
2.338028540615019191e-01
2.343987625542765796e-01
2.337561647892756056e-01
2.307108318112661705e-01
2.345791719706512013e-01
2.413826497124762493e-01
2.362192723846988085e-01
2.313117740384672827e-01
2.368244624443569812e-01
2.435754416329853622e-01
2.397680276299445634e-01
2.347896752260535957e-01
2.318704995525368295e-01
2.344680011272218811e-01
2.413326125617708262e-01
2.396041239053062766e-01
2.369744548979918208e-01
2.399620652901042761e-01
2.404601937429696468e-01
2.366223618108548865e-01
2.327018816124069023e-01
2.353123188001892963e-01
2.363166699258590353e-01
2.351862444999931190e-01
2.414379165584198961e-01
2.432501325472453124e-01
2.439107795918450394e-01
2.457371214970613116e-01
2.437552178401167502e-01
2.369488203242879065e-01
2.348594845821659893e-01
2.340444097534875034e-01
2.392975375212996469e-01
2.464486529929403591e-01
2.399359732780102505e-01
2.329659365140395177e-01
2.362618158945012925e-01
2.389889550804356888e-01
2.363785752309779942e-01
2.396976963558795359e-01
2.390087994992900200e-01
2.416592117715394283e-01
2.471676573766474205e-01
2.386679163328204178e-01
2.320694165546284549e-01
2.325937340779798690e-01
2.390216750929508027e-01
2.436674915923725537e-01
2.429139925944225065e-01
2.347342749510805682e-01
2.283920325569606113e-01
2.327150603557029129e-01
2.457064602811096787e-01
2.473857041321797512e-01
2.350731476266279818e-01
2.407524160571195559e-01
2.435702976223957650e-01
2.398799508043891471e-01
2.405136291607391230e-01
2.433858872662818251e-01
2.440879087460486319e-01
2.441036650023873655e-01
2.467048188356213700e-01
2.400923125264670666e-01
2.360490747101549602e-01
2.377969993670070725e-01
2.329419078750045724e-01
2.282669289101220134e-01
2.290386562065919451e-01
2.358684411968151318e-01
2.320530915896705515e-01
2.311206109483636140e-01
2.376241025806809792e-01
2.403800421682099064e-01
2.415830654604051997e-01
2.353956407895042291e-01
2.390990859720003581e-01
2.403798258689037182e-01
2.379874725651971445e-01
2.347328993832970834e-01
2.291669089432954720e-01
2.405394958050648679e-01
2.401825929011351946e-01
2.318559588256497439e-01
2.344197525332621379e-01
2.382163827628688280e-01
2.452465316832528885e-01
2.369173569827741077e-01
2.302035376309859160e-01
2.372202463238857473e-01
2.357460314414482894e-01
2.263202207798777621e-01
2.334158148516756737e-01
2.428175638065480091e-01
2.377222301014236816e-01
2.431109023688434179e-01
2.515564703884572983e-01
2.469574357537949183e-01
2.356503647381769651e-01
2.323191250824717113e-01
2.368401574073668303e-01
2.415557379806018146e-01
2.427065589040702243e-01
2.449231811396579694e-01
2.441947423633940850e-01
2.391705787472348244e-01
2.382504292842382299e-01
2.344856855200040391e-01
2.372873831134975908e-01
2.408567966620286105e-01
2.409737064514285154e-01
2.350131838615351076e-01
2.328631536803396351e-01
2.405504894524718718e-01
2.371244162178612058e-01
2.342570276116094086e-01
2.402103096005200333e-01
2.386865574012373425e-01
2.385646225738341786e-01
2.353590742476238118e-01
2.340196603165350664e-01
2.399875304198353654e-01
2.378401813775189444e-01
2.373000458802545232e-01
2.319186449585859400e-01
2.329641744801149994e-01
2.344560212150865464e-01
2.295502472331953647e-01
2.400167557717807765e-01
2.339420430366689896e-01
2.290095114094828632e-01
2.379338790136796555e-01
2.361738502935171458e-01
2.344141365977910896e-01
2.395505701642830776e-01
2.372197307716520931e-01
2.334861047413739343e-01
2.424156468170001189e-01
2.390323927041961838e-01
2.405214105322578955e-01
2.404906993009984784e-01
2.311731402148948789e-01
2.270596286856206569e-01
2.264947719122878678e-01
2.308596795479891106e-01
2.388408991883641808e-01
2.436747167871757824e-01
2.469263343646533604e-01
2.412960243713351827e-01
2.352887251734238072e-01
2.399677874813334610e-01
2.379102010283249968e-01
2.396566303799115838e-01
2.456248891951744728e-01
2.424931294201661536e-01
2.362787589062418092e-01
2.372050178456268643e-01
2.431909145832502894e-01
2.436115565430281571e-01
2.285019878187728171e-01
2.222730916125617018e-01
2.326054141582022117e-01
2.351975232779734692e-01
2.387454428147291752e-01
2.465991050036959731e-01
2.377336816927235474e-01
2.284415861216204657e-01
2.392925715045896295e-01
2.356130536376498386e-01
2.324416888724500918e-01
2.418516150188190217e-01
2.350728885026983905e-01
2.280791543519410935e-01
2.312056386556626542e-01
2.346062305273105275e-01
2.342160954857951949e-01
2.358954915216781301e-01
2.354745015967910637e-01
2.306171509363007799e-01
2.332784171670904683e-01
2.337813816071197814e-01
2.309247408067190144e-01
2.336547802748750180e-01
2.308801293380731701e-01
2.328327866389016676e-01
2.325216260086083453e-01
2.334650938177168233e-01
2.372689736435681929e-01
2.375820289750085190e-01
2.399362398088568105e-01
2.348428472387982524e-01
2.273869597445320745e-01
2.312768505146642617e-01
2.361391201957349084e-01
2.356143761351452148e-01
2.368774248575101771e-01
2.332611410138686614e-01
2.372154654046011724e-01
2.434919534804022290e-01
2.423113854452544069e-01
2.401807721314231925e-01
2.425835105824807880e-01
2.423358224586431298e-01
2.395160917976545401e-01
2.412650694953456521e-01
2.492602567135288605e-01
2.419371145704911352e-01
2.414899029573265299e-01
2.457998921504756795e-01
2.333942087229561313e-01
2.319892911922436241e-01
2.298938530363797694e-01
2.301399501472602138e-01
2.309308824443611352e-01
2.293348496883858278e-01
2.335804853814730242e-01
2.388014063239956575e-01
2.446179436710247956e-01
2.444389114194358559e-01
2.459804971937489260e-01
2.424189186469568602e-01
2.362109760309342721e-01
2.385595951371368151e-01
2.359444843731836605e-01
2.335840623246822345e-01
2.361648565595357852e-01
2.300713791662465924e-01
2.322048894146907239e-01
2.410880991648625404e-01
2.400847431487070915e-01
2.358640389325001030e-01
2.351391223805443798e-01
2.429289110490693016e-01
2.430489471217277819e-01
2.366429656874887155e-01
2.355298902303936681e-01
2.303983416720455091e-01
2.343293009201331267e-01
2.416373983488112054e-01
2.415143959003680785e-01
2.470490248208430939e-01
2.362118498718183413e-01
2.308086540965042788e-01
2.394120413695733363e-01
2.432709684771897363e-01
2.371974614680266435e-01
2.304755627746477853e-01
2.333975941648693819e-01
2.432836366792678340e-01
2.383773067804775825e-01
2.363923698482816582e-01
2.356448127955288740e-01
2.315253339885788297e-01
2.398607014145142102e-01
2.457664636906473632e-01
2.446482778679212877e-01
2.396082639621270050e-01
2.333811865631612026e-01
2.356983688817257672e-01
2.493557275417377095e-01
2.404492638039348040e-01
2.345435974172210003e-01
2.373868047260646874e-01
2.371688853260706109e-01
2.387775379152144162e-01
2.317421886980131907e-01
2.313722315722522016e-01
2.376178806744140282e-01
2.417184796205839870e-01
2.411263302342637194e-01
2.460089818697007435e-01
2.438557894162984852e-01
2.355776595497715287e-01
2.431855044658436937e-01
2.429552256196234605e-01
2.281366656827772121e-01
2.228655811131109166e-01
2.311212828638796735e-01
2.313995830504689544e-01
2.373682541180904826e-01
2.394314964778669619e-01
2.311465224735240465e-01
2.293435958610670067e-01
2.352255712322655623e-01
2.376952987096563052e-01
2.358905241617767490e-01
2.390502941459012598e-01
2.389541896488364403e-01
2.381920371185253238e-01
2.350752070717983810e-01
2.311710103558330676e-01
2.348683776816075652e-01
2.381341102004052579e-01
2.413461530598705052e-01
2.421413735842039006e-01
2.412774454451725448e-01
2.468874026731445459e-01
2.459751946747927576e-01
2.393215890272177848e-01
2.338304226494144489e-01
2.315236092145469826e-01
2.269023377095418514e-01
2.269170145417645501e-01
2.350078257172873442e-01
2.439093698972801261e-01
2.478822144092055757e-01
2.384007220780644809e-01
2.350361094444196608e-01
2.384880626616610599e-01
2.433439229575418417e-01
2.465146346436337399e-01
2.395653399200541045e-01
2.404286955700896955e-01
2.411950401526712084e-01
2.367711324341510715e-01
2.412716487806663423e-01
2.397375665148171742e-01
2.306117202418627998e-01
2.362396949912508870e-01
2.436205494664654414e-01
2.378902236572010831e-01
2.411901286952539691e-01
2.441064032565355979e-01
2.435533586297996544e-01
2.415882488189395882e-01
2.342247670404166149e-01
2.392392413326052680e-01
2.407686928654679814e-01
2.332333300099877493e-01
2.334247092064865026e-01
2.329359725106742440e-01
2.283246333060936772e-01
2.257515214704610140e-01
2.323794840457443778e-01
2.420856761195701035e-01
2.465498694890384812e-01
2.452071275508522497e-01
2.391598405309356967e-01
2.362526256175635220e-01
2.377497272534987161e-01
2.440785924719627575e-01
2.421218937480326128e-01
2.327839025319924371e-01
2.353893934903587559e-01
2.413780102512216863e-01
2.374384878639627383e-01
2.322411399655832098e-01
2.322584875215770450e-01
2.376662918036960837e-01
2.421679272865032428e-01
2.406145603014257783e-01
2.395835095972048412e-01
2.368788651150621760e-01
2.332337023559021560e-01
2.305853387574907931e-01
2.356474112515891950e-01
2.373446470501395233e-01
2.376479336907821593e-01
2.440609661898582583e-01
2.370315270891497905e-01
2.308439414360605457e-01
2.354361858812512309e-01
2.377017052175721123e-01
2.320065429090863718e-01
2.291506058096612064e-01
2.314054273014412022e-01
2.379916606078977259e-01
2.393121476152539617e-01
2.424076386406848194e-01
2.459550560660851426e-01
2.441958745032039857e-01
2.410591975308362389e-01
2.398589533886240077e-01
2.412544154560873622e-01
2.339400688431277353e-01
2.342154666149781905e-01
2.413233789847420152e-01
2.358326237139923287e-01
2.292656397732076579e-01
2.363389187253818469e-01
2.373996762810750005e-01
2.373548158797277596e-01
2.321829496370861057e-01
2.286612581904646779e-01
2.420609945961670895e-01
2.423106768605828298e-01
2.435315890579561882e-01
2.462254271046550036e-01
2.413786684387709824e-01
2.402964603487022788e-01
2.350164304922387759e-01
2.309587728047235444e-01
2.390343637625044204e-01
2.413603504799545496e-01
2.348922124115573051e-01
2.335595237099771793e-01
2.331309722112413774e-01
2.375383710991919306e-01
2.410061869750282082e-01
2.431931375198190526e-01
2.406902873057700232e-01
2.350420847612620656e-01
2.398907066596807358e-01
2.429554449098439428e-01
2.370447205556742987e-01
2.368695958954888658e-01
2.440628121869113376e-01
2.433113995289642728e-01
2.393341432345162667e-01
2.437347946069859661e-01
2.467897202984290772e-01
2.433469235888007509e-01
2.393028784156539801e-01
2.362912331954430678e-01
2.374004108068921426e-01
2.406674519451932059e-01
2.391187803012994606e-01
2.337563495666892532e-01
2.325746340042510185e-01
2.394494739781714843e-01
2.436583110409038244e-01
2.427985650835626230e-01
2.358399621436023386e-01
2.359176481313984830e-01
2.347405863508557344e-01
2.268578473225408565e-01
2.312524125822292553e-01
2.391469528948350354e-01
2.342020918279279773e-01
2.321462983293909599e-01
2.404980767870427139e-01
2.346450559605945119e-01
2.289258869382382044e-01
2.377646169192857706e-01
2.434544057178551213e-01
2.371379647802239754e-01
2.382389013122523935e-01
2.398912858043052432e-01
2.346562242414707844e-01
2.412925516190640163e-01
2.391548030020381466e-01
2.354486152880375105e-01
2.356124525881130582e-01
2.268736643584135237e-01
2.339295594888463337e-01
2.418542459221814100e-01
2.389859390393136718e-01
2.326109818643239402e-01
2.350623165515559054e-01
2.352410547289645604e-01
2.293945977454207308e-01
2.350678115161138337e-01
2.429595369152521001e-01
2.378932582811476570e-01
2.383568763102382193e-01
2.355377258087867631e-01
2.297159878493179042e-01
2.379755908281311616e-01
2.380584803927151827e-01
2.388157442965708199e-01
2.399630185922276282e-01
2.351228875152609199e-01
2.377193227605264858e-01
2.388797053929987702e-01
2.266369057568341228e-01
2.311094225580794803e-01
2.370538180513619420e-01
2.337254515036263081e-01
2.365935931126029457e-01
2.389209190279635298e-01
2.330752750385150784e-01
2.346520295036482462e-01
2.414055817750601629e-01
2.357016676679454525e-01
2.351462035499513326e-01
2.431864561037790640e-01
2.384023910433830939e-01
2.417527948270989102e-01
2.477492377977641158e-01
2.469172974931338749e-01
2.375171716459698878e-01
2.343655776225707643e-01
2.463716740288894591e-01
2.387671855641192997e-01
2.375753986075124502e-01
2.382077887803835392e-01
2.311407464249568833e-01
2.373537997853822912e-01
2.428439108602596097e-01
2.387519497322682094e-01
2.299134639877401520e-01
2.308313995625884962e-01
2.377925428744815106e-01
2.415332280678011978e-01
2.421515337262425682e-01
2.392682952283969045e-01
2.485103022594028765e-01
2.500088112832752341e-01
2.462554057711955346e-01
2.383351319827619608e-01
2.366493838528706539e-01
2.395910972440524478e-01
2.353969610106518007e-01
2.436039663652105614e-01
2.387931950367416789e-01
2.300822799978461675e-01
2.293031185082097800e-01
2.366359402407020029e-01
2.495379943392171118e-01
2.431382782277177468e-01
2.327655521411712003e-01
2.404661321418862796e-01
2.497441954660772068e-01
2.432642228120444616e-01
2.373925597936772658e-01
2.382431696480931116e-01
2.352162014627514619e-01
2.328899764903026859e-01
2.349868547697036292e-01
2.393208862436096429e-01
2.417197963959260842e-01
2.380338973863297403e-01
2.345590865092134214e-01
2.339516788431356409e-01
2.428069624968462736e-01
2.478388130145477153e-01
2.426547139412469356e-01
2.383537933199547654e-01
2.363707348289171284e-01
2.373934380713945691e-01
2.402496626576490768e-01
2.447360455975194082e-01
2.377639374452738819e-01
2.320000853368337224e-01
2.351836348652929509e-01
2.375238065773388196e-01
2.410416013547567460e-01
2.413351455253823774e-01
2.378439074680125109e-01
2.404693760836174310e-01
2.407099494709404319e-01
2.372675493309011618e-01
2.361081253012885794e-01
2.334317096031369998e-01
2.303890876449443126e-01
2.281675596954368113e-01
2.346818132004274970e-01
2.400283346475189927e-01
2.409312486406624265e-01
2.423422736739841432e-01
2.424775620859182801e-01
2.512005696183843839e-01
2.443665471142218715e-01
2.368270105182633256e-01
2.409706241953352424e-01
2.411446567420428566e-01
2.364991199328051741e-01
2.375790115478647879e-01
2.446514271965895548e-01
2.393003093859761565e-01
2.347075884984343996e-01
2.415003623772422336e-01
2.440847550572544655e-01
2.378652527275861017e-01
2.376691198485585133e-01
2.292766406940140167e-01
2.261999349563589556e-01
2.253791538034173592e-01
2.307556753233450386e-01
2.414666030525565998e-01
2.355348926289569933e-01
2.349093770258740832e-01
2.427485808586641869e-01
2.420255947017683762e-01
2.364686075867655779e-01
2.357174527783058582e-01
2.376438907157452096e-01
2.366526338321833234e-01
2.352210791458209660e-01
2.402600701730613353e-01
2.452110730809317907e-01
2.390101743160350234e-01
2.367451069052285695e-01
2.313569480149680890e-01
2.284543611282480735e-01
2.381762845543559382e-01
2.392163732832799927e-01
2.420800464477963765e-01
2.432050781068355039e-01
2.294878671368542067e-01
2.302872188966461620e-01
2.362045377827265702e-01
2.344137032270479648e-01
2.407998983956050054e-01
2.394922792512454990e-01
2.331670648096812182e-01
2.423231657772093040e-01
2.445622202920834376e-01
2.421525947532542911e-01
2.380030915895406940e-01
2.265673570603314868e-01
2.325084210454791689e-01
2.382607870456801280e-01
2.354229265752596223e-01
2.341340561245320306e-01
2.368068227268582959e-01
2.431037375081894492e-01
2.472957606971024347e-01
2.435424724875225599e-01
2.412201753169777863e-01
2.389694225877544709e-01
2.355450807021902404e-01
2.323272534305183545e-01
2.314437007609290442e-01
2.408405898227495567e-01
2.436154896418523119e-01
2.448106109742021752e-01
2.400144117640556907e-01
2.297238398275977256e-01
2.310785398811173730e-01
2.349122689801514674e-01
2.359509154099496409e-01
2.307158423150160453e-01
2.336032367467560378e-01
2.344388031651397364e-01
2.325022440068217899e-01
2.372143103171104606e-01
2.342316838376718169e-01
2.332653198500076464e-01
2.364819120402981423e-01
2.268741675584615147e-01
2.231458695618981358e-01
2.320599325129868440e-01
2.367327910696007398e-01
2.421437059537350500e-01
2.406194732352904264e-01
2.385397166177510020e-01
2.389558011475532151e-01
2.352042625569356338e-01
2.348577675308653745e-01
2.441580801179684401e-01
2.398984616899808853e-01
2.355835222964192954e-01
2.384084854188547598e-01
2.335595742310620782e-01
2.328087707425965935e-01
2.369341796605810013e-01
2.401994121369721846e-01
2.381194151301080086e-01
2.356060067678967807e-01
2.336232563684101926e-01
2.302907737000443322e-01
2.281833096979904163e-01
2.268296698876329232e-01
2.305119916483930054e-01
2.360807303021133507e-01
2.354630134062133395e-01
2.372536523650362605e-01
2.376987411237719283e-01
2.376316230958659959e-01
2.385383135243282493e-01
2.397344121830410069e-01
2.424366925715240317e-01
2.479983083716059133e-01
2.466246054686095091e-01
2.381879629548502020e-01
2.377649883646860696e-01
2.391575750617664087e-01
2.355301613466456168e-01
2.351211441729913199e-01
2.297584125043305447e-01
2.326803858185027274e-01
2.412707369607976771e-01
2.387065560479020854e-01
2.299075211922856632e-01
2.273088141765397530e-01
2.313230815308473798e-01
2.311850827606970749e-01
2.363027858180195839e-01
2.428639002661701074e-01
2.435236578061825419e-01
2.408897755955712872e-01
2.418356092328736717e-01
2.421161736329018876e-01
2.445065442772238473e-01
2.395019417134005291e-01
2.384568287511599494e-01
2.363235285924628337e-01
2.291928803440949070e-01
2.297751948947338307e-01
2.291549948197995901e-01
2.311780282054413105e-01
2.257016428204935699e-01
2.268718044805089484e-01
2.356958528082978566e-01
2.392068189592224670e-01
2.418752131829574326e-01
2.390806608400129485e-01
2.431362189373899307e-01
2.434290705896124118e-01
2.367521111343221241e-01
2.300608744572452680e-01
2.249448276902830113e-01
2.264174677536511249e-01
2.289960701728665504e-01
2.376451374555877127e-01
2.350318414061901007e-01
2.373168783123015269e-01
2.468721672614346274e-01
2.439176244787186199e-01
2.335694140508642602e-01
2.281025905889486338e-01
2.330398003114320937e-01
2.329498809115848890e-01
2.390329967332124328e-01
2.485337418759862582e-01
2.398243473919686453e-01
2.306538546044337723e-01
2.346749433970111154e-01
2.320657738874394860e-01
2.289936976411466873e-01
2.365628913453532434e-01
2.416471119153819069e-01
2.334979365072391011e-01
2.370930730187348068e-01
2.429044881818461510e-01
2.414233116124579470e-01
2.398165411458031138e-01
2.381636118398156032e-01
2.401862319137074431e-01
2.342269052735244939e-01
2.268689670703906425e-01
2.322044936612865096e-01
2.389119440396989258e-01
2.340072586775457930e-01
2.275117662188749779e-01
2.301919097976162509e-01
2.444138655677064176e-01
2.429616918285454341e-01
2.399598094741166310e-01
2.413334795755011919e-01
2.366307261832524267e-01
2.431357094396398855e-01
2.468086211063726942e-01
2.359362607132700351e-01
2.364648838884815252e-01
2.336130678688783380e-01
2.307705086763892355e-01
2.393614414526257228e-01
2.360301901969756311e-01
2.339010328400887573e-01
2.395295738212602499e-01
2.392191457935286814e-01
2.351130629529957772e-01
2.355119913397104581e-01
2.344269165299404656e-01
2.312019491424139317e-01
2.251801557142483756e-01
2.251896597654348131e-01
2.315370390977347925e-01
2.376554067081643185e-01
2.294103087152694898e-01
2.280568366491320109e-01
2.373556286991217734e-01
2.392858091248347419e-01
2.350851509272144924e-01
2.293655895227991459e-01
2.372634834500464418e-01
2.378785927767725628e-01
2.329501737582038989e-01
2.383360998737167613e-01
2.336314651087404992e-01
2.283754770654056188e-01
2.321512162860947803e-01
2.382389082321402229e-01
2.397124147702696106e-01
2.300186332256622668e-01
2.239082270753043058e-01
2.251358001665146880e-01
2.295350134334537551e-01
2.277230620678248052e-01
2.236889173676735731e-01
2.190472440060702297e-01
2.330622555668310780e-01
2.413997035254847601e-01
2.422015894753409559e-01
2.464619563022432680e-01
2.418554519063482733e-01
2.441728562191856911e-01
2.397249688053631755e-01
2.384132328942275281e-01
2.409098256643255331e-01
2.390246886146637217e-01
2.315101954791889405e-01
2.252810709136563727e-01
2.336140552952898908e-01
2.392107518671253708e-01
2.352040192696420173e-01
2.334817638296481090e-01
2.385345236769451926e-01
2.385381020336063140e-01
2.339082065347457273e-01
2.301361219355791965e-01
2.247131087813724060e-01
2.244809057343089831e-01
2.274059963911358728e-01
2.275274877432163223e-01
2.242454575901154379e-01
2.314466189077928338e-01
2.355322158832200974e-01
2.359536144604725272e-01
2.416765001250612555e-01
2.363868447745796075e-01
2.326190476512177974e-01
2.358512152608145118e-01
2.403501386984714383e-01
2.400910079209694070e-01
2.401713851437576597e-01
2.332771628873892278e-01
2.318146890126573101e-01
2.323342983297558284e-01
2.322322497588331647e-01
2.387466487410925819e-01
2.375360404464859077e-01
2.350173759408587804e-01
2.305315309420419012e-01
2.315656221346886201e-01
2.287567140827050094e-01
2.251084267848856846e-01
2.275866252560389824e-01
2.318623984971272811e-01
2.360644751268614894e-01
2.369815623754553957e-01
2.370747145563305847e-01
2.372657845797644660e-01
2.314831352792120489e-01
2.294751255118042677e-01
2.352417700442848980e-01
2.369597265712879985e-01
2.369754393073454368e-01
2.363422018072132702e-01
2.314736614701806139e-01
2.331526968285091428e-01
2.341535642341268653e-01
2.340409861716746531e-01
2.422620386363892320e-01
2.402840207072665657e-01
2.327187691862333818e-01
2.390517026389000488e-01
2.414937970191900762e-01
2.337191676608376123e-01
2.303695549100590878e-01
2.316784789817877555e-01
2.301622789581800888e-01
2.239027747746107910e-01
2.246064169778382580e-01
2.343821135389217991e-01
2.415582471763760564e-01
2.379877505072747479e-01
2.430480243150670017e-01
2.408720759111377674e-01
2.274683630407889623e-01
2.291131589281333036e-01
2.354137094822020548e-01
2.377782220292206095e-01
2.395626548339518103e-01
2.384236590233113351e-01
2.372600342000509566e-01
2.369427064097386626e-01
2.326005164208528042e-01
2.359279758168339458e-01
2.380793561004213577e-01
2.272151978866678301e-01
2.288220126731737303e-01
2.304219502308803291e-01
2.309981514093203681e-01
2.384895959182496972e-01
2.344743568199651740e-01
2.319344046880185140e-01
2.293666972837344609e-01
2.231256154939062208e-01
2.221626430583291678e-01
2.323504391733078878e-01
2.297688068183954269e-01
2.246627738874264479e-01
2.286616109824496923e-01
2.315911421920177904e-01
2.375930889606151231e-01
2.311273215393689351e-01
2.333052798393879246e-01
2.334903899217224132e-01
2.243986946539958394e-01
2.244008713053243509e-01
2.260524529999752286e-01
2.301573605485291718e-01
2.329469927079685088e-01
2.349291893612755200e-01
2.325225388518221692e-01
2.247234028113807014e-01
2.260440905997339600e-01
2.332860069411440695e-01
2.360745406999495699e-01
2.353275189438951975e-01
2.329649643899159017e-01
2.352128652191469160e-01
2.340693557798218527e-01
2.300909349427233963e-01
2.367172282434202024e-01
2.461325247716164288e-01
2.415347261062948947e-01
2.308292105247770065e-01
2.299968797461451053e-01
2.332028294240199029e-01
2.386287711506364650e-01
2.386637102292168688e-01
2.338011374986107005e-01
2.259792041401127716e-01
2.204009837100794622e-01
2.276062717098775445e-01
2.315234588262832793e-01
2.295969159616896571e-01
2.268616134963070685e-01
2.192820491571868813e-01
2.174376619796733467e-01
2.267527434197199876e-01
2.273851351693293166e-01
2.253028845999974217e-01
2.277622066506868881e-01
2.276711969705014493e-01
2.322642350989726767e-01
2.267449217991343857e-01
2.321584241498882983e-01
2.405566353828333670e-01
2.311021030173488200e-01
2.313960179182259769e-01
2.326451958548036159e-01
2.289958208472510082e-01
2.363729508565067527e-01
2.363806087148073998e-01
2.267196187581339284e-01
2.252849474416250830e-01
2.260614700721186587e-01
2.309926584925972304e-01
2.250663743938022543e-01
2.213583448375561480e-01
2.277257692022346958e-01
2.293849818277453878e-01
2.313351717611468461e-01
2.266789901063382962e-01
2.290242614119603060e-01
2.318761641190042466e-01
2.263826903955525327e-01
2.275561908601544392e-01
2.275675540912504569e-01
2.286611188847491594e-01
2.291873298809753989e-01
2.310322839602046707e-01
2.296135443668809450e-01
2.248359088245348303e-01
2.275815987316372746e-01
2.280009207285121353e-01
2.288371424517578745e-01
2.347360305920174750e-01
2.289559124059525053e-01
2.243516318200226844e-01
2.262084675540161349e-01
2.302481305079988327e-01
2.349032181323151003e-01
2.320632395763904121e-01
2.276373818534763172e-01
2.206007620745027153e-01
2.213731961410285165e-01
2.244331034136475000e-01
2.317820324435213020e-01
2.322725696317319843e-01
2.228641310330977954e-01
2.237631979773996582e-01
2.286465233786669771e-01
2.296510952166964381e-01
2.235525611723472861e-01
2.180763090103041701e-01
2.215303769659467403e-01
2.195376703553229281e-01
2.168576121922022870e-01
2.167006321939893287e-01
2.279823365350281128e-01
2.434281920736363902e-01
2.265671128588677141e-01
2.127327632244862821e-01
2.252078467726695565e-01
2.342105122398714379e-01
2.266264986506020263e-01
2.292125834934012063e-01
2.345760068583545577e-01
2.312414719623970549e-01
2.295545513027486273e-01
2.256592455202182101e-01
2.248447386603586728e-01
2.314151721748853585e-01
2.342513582501034586e-01
2.344336097276512876e-01
2.375883187090890303e-01
2.333676550327657973e-01
2.255608782604368867e-01
2.212812126051989237e-01
2.255721784737646785e-01
2.354642288862258404e-01
2.347396840598257872e-01
2.248471920334140783e-01
2.242482886993301949e-01
2.284659994022918694e-01
2.297548718580766369e-01
2.304048113521104668e-01
2.302829417092751296e-01
2.303861056145842801e-01
2.295823775147089740e-01
2.345950627454745363e-01
2.331673515895140436e-01
2.281535925460383418e-01
2.219088303742257628e-01
2.111602889155364537e-01
2.221908740163015261e-01
2.373378309121593199e-01
2.308710763921019982e-01
2.257767914929939279e-01
2.273205739021597616e-01
2.178224934713844096e-01
2.239725426709928691e-01
2.324597725341502608e-01
2.262444101741167279e-01
2.334864018789720164e-01
2.330069690942787042e-01
2.283589228226564627e-01
2.346179641807236704e-01
2.294796709188163253e-01
2.230362444843666248e-01
2.277611025505280051e-01
2.274303939941132169e-01
2.275783379895960079e-01
2.345583161239911674e-01
2.367237874104796413e-01
2.236449149237123013e-01
2.193047981740876562e-01
2.310329612735266547e-01
2.291395406399364121e-01
2.255760676230961492e-01
2.192508872396828068e-01
2.258171969328903461e-01
2.312092524875117017e-01
2.282953944161227600e-01
2.270345920284352614e-01
2.227592151161157108e-01
2.270381214672996806e-01
2.275677666019082501e-01
2.264016443276409829e-01
2.299317617086799326e-01
2.330548543996934507e-01
2.293974633163649024e-01
2.312332322874445234e-01
2.336420046013861773e-01
2.343277377391335126e-01
2.364083872020714128e-01
2.298792629404766696e-01
2.219949690548305987e-01
2.216283472737631544e-01
2.295494604816158135e-01
2.321341322311044619e-01
2.231923236290793977e-01
2.211449086689231680e-01
2.234936067723496678e-01
2.222014166877714358e-01
2.278128731665852447e-01
2.266051972605535592e-01
2.269219662485314204e-01
2.300381980172040985e-01
2.247022065882272046e-01
2.249156200412152640e-01
2.297574090336497732e-01
2.335810777467732524e-01
2.262647097987729172e-01
2.214620936871030399e-01
2.228518253593262388e-01
2.280856396508337824e-01
2.281610099588946283e-01
2.228019336510568549e-01
2.272743893552750527e-01
2.357698463396966926e-01
2.328144208423959249e-01
2.306344124671660945e-01
2.277941804033389306e-01
2.246022553467316163e-01
2.307656646879183149e-01
2.295717574045433862e-01
2.224872659761636118e-01
2.207370635699862638e-01
2.277032339375494319e-01
2.281564075880249121e-01
2.257931404350142501e-01
2.311018841247058642e-01
2.375145130259205539e-01
2.321411227786003839e-01
2.289974323410051138e-01
2.296169970826963946e-01
2.252534216090011920e-01
2.240249855551295910e-01
2.327399165782424728e-01
2.379613454241151227e-01
2.329417378776217906e-01
2.332114808259372063e-01
2.307445389205968755e-01
2.263442645086057581e-01
2.295975409147193447e-01
2.286313605157808404e-01
2.228097098119597441e-01
2.249796805260950994e-01
2.247076283239083649e-01
2.282146968156657796e-01
2.342065246380300170e-01
2.308462557769514756e-01
2.268640066276279010e-01
2.302025518980656549e-01
2.305823098042955044e-01
2.358942075951733219e-01
2.359375951752395728e-01
2.252895812397003594e-01
2.162820794500087129e-01
2.118875424931209450e-01
2.202378455093451093e-01
2.234437936346147235e-01
2.258070942130577796e-01
2.289905921480869244e-01
2.298996600594291617e-01
2.292503194625976903e-01
2.325580221264956504e-01
2.287969817904074998e-01
2.220523137031182315e-01
2.282806482700880379e-01
2.278423530040266931e-01
2.270254771379228431e-01
2.227999265883722213e-01
2.198262957589281752e-01
2.331344544909141892e-01
2.263654051203498607e-01
2.222450949448354918e-01
2.259772653879856819e-01
2.245007926263885567e-01
2.301250242006953606e-01
2.343139447286260446e-01
2.328977236984831056e-01
2.298950013481264043e-01
2.243421586124663414e-01
2.199273035503547247e-01
2.340289655981087069e-01
2.367429016661999341e-01
2.190827115523276691e-01
2.117161464303069784e-01
2.146767885886043392e-01
2.168903245737255903e-01
2.222171394659397947e-01
2.316431206591442471e-01
2.367649505670085530e-01
2.285291463803006407e-01
2.267126802998893631e-01
2.253594223557345289e-01
2.234812875169639723e-01
2.255439050350781793e-01
2.212558990641160239e-01
2.232780755478868118e-01
2.278476870869672599e-01
2.283206400699548944e-01
2.237837522453500483e-01
2.239109871243318284e-01
2.273876924192552162e-01
2.262146133349239030e-01
2.242582474824687533e-01
2.285885433783734211e-01
2.277491461501924275e-01
2.266600469545439756e-01
2.304946257900410689e-01
2.281336709477130853e-01
2.244908222387953234e-01
2.202941200445983350e-01
2.213347769803905851e-01
2.250219992071383901e-01
2.286329340494352713e-01
2.284721753932561772e-01
2.284783388614527455e-01
2.289090159325527229e-01
2.227533216538593319e-01
2.214422902666079718e-01
2.358531040241493848e-01
2.370622738336758684e-01
2.265980209766280395e-01
2.309645024352746101e-01
2.346658718591132786e-01
2.263288598074387759e-01
2.218635024284314472e-01
2.237982356145016838e-01
2.287134968935063128e-01
2.331415238780113475e-01
2.280187120354228991e-01
2.260469288001076271e-01
2.333756277671141799e-01
2.316945795712993528e-01
2.262006087119428077e-01
2.316598434550292962e-01
2.323518411399960737e-01
2.257313339482860115e-01
2.208742988159810572e-01
2.195806433591521167e-01
2.252785859600528462e-01
2.283989003902521520e-01
2.247858936634849480e-01
2.236960332906273163e-01
2.235427070505283942e-01
2.178251898377030760e-01
2.176220315995622545e-01
2.296006349472318186e-01
2.341535278382133323e-01
2.258824728174995966e-01
2.113172397598786501e-01
2.186075425517422788e-01
2.333362115572496787e-01
2.254961441005425005e-01
2.227282018038561073e-01
2.282730532395800815e-01
2.247340896229630403e-01
2.278879100085898779e-01
2.260604004444179693e-01
2.240881824752206097e-01
2.326950566477756777e-01
2.294799233166589791e-01
2.301648663054438049e-01
2.328926513730885661e-01
2.294077253060996802e-01
2.208604476142566331e-01
2.138310053175430381e-01
2.237734974719506886e-01
2.302796983860633806e-01
2.256766187833822435e-01
2.283461645242408911e-01
2.295284148353422260e-01
2.272624341644882140e-01
2.246227159255072825e-01
2.208312289386587524e-01
2.201545582835361115e-01
2.221826519837260816e-01
2.256855876571224329e-01
2.243270900593294093e-01
2.286387726908287732e-01
2.314894512613256961e-01
2.317856209221083041e-01
2.302791010095368573e-01
2.207694989300293120e-01
2.225814342488742492e-01
2.322430411427067465e-01
2.303733418911215747e-01
2.243426530849166600e-01
2.277465817195116482e-01
2.302785491887903435e-01
2.296939479111443916e-01
2.241794333987840449e-01
2.278319881628096399e-01
2.288779221192981661e-01
2.249448862296528906e-01
2.264117214498985176e-01
2.218093071817578421e-01
2.211489396078967495e-01
2.249546909385215787e-01
2.303776236979214742e-01
2.324476925824625895e-01
2.210414787429519912e-01
2.159611985531631195e-01
2.267547451627896504e-01
2.255740174325203129e-01
2.156247592145128233e-01
2.204391460003868042e-01
2.240809504405061048e-01
2.197253845032924591e-01
2.187026510409338098e-01
2.244043554880423563e-01
2.238493923631898475e-01
2.178396053631756202e-01
2.220044173201694004e-01
2.164234836474596135e-01
2.101276367619553387e-01
2.175494443110844167e-01
2.197182466352603503e-01
2.226876657149832739e-01
2.242405519356575616e-01
2.170552404700770710e-01
2.259871084598472080e-01
2.287355258228002952e-01
2.212602879042843418e-01
2.198225949244080601e-01
2.238493794524049896e-01
2.227003112419999320e-01
2.179434693843995408e-01
2.219979353286411772e-01
2.206367078596557507e-01
2.199195832829434483e-01
2.214635982564497063e-01
2.232766241882860048e-01
2.235315218258608627e-01
2.198810213757947662e-01
2.256334159107291071e-01
2.244181953854570144e-01
2.136652631146528647e-01
2.178069187160261433e-01
2.228866007962130302e-01
2.177612572453055118e-01
2.174456395375295448e-01
2.184392274848199200e-01
2.136628374580986089e-01
2.178919774456113123e-01
2.240412812751491622e-01
2.299028326048772886e-01
2.224935572820147811e-01
2.160750620553349433e-01
2.214505971157339492e-01
2.188096878992146221e-01
2.213366152895956673e-01
2.265115273713351196e-01
2.217741477909097592e-01
2.198377260208153050e-01
2.234856363272862134e-01
2.175192938366248274e-01
2.180921838026786408e-01
2.258387347070960338e-01
2.258018709277898883e-01
2.195810268992598735e-01
2.240067680134744388e-01
2.242924679380117192e-01
2.176205252585418637e-01
2.210444962740566455e-01
2.202052117955090038e-01
2.167816596921886552e-01
2.208692029213898123e-01
2.238112623801143675e-01
2.169193064028628326e-01
2.161345165751895336e-01
2.235426121221490148e-01
2.315885195430589516e-01
2.277163054857253011e-01
2.248223324954534141e-01
2.307374889173942623e-01
2.278644528685009329e-01
2.255541792584787042e-01
2.294951218452810637e-01
2.309295854304818374e-01
2.226220615171662920e-01
2.209729540335857167e-01
2.231849498010437249e-01
2.213525519834268485e-01
2.250184561877329736e-01
2.233345437054655991e-01
2.229050729389047414e-01
2.211120792520478440e-01
2.193439188295789877e-01
2.212327797909904026e-01
2.241377832676476056e-01
2.285701620167926162e-01
2.282455584431275497e-01
2.195286530114857748e-01
2.154464823848239452e-01
2.254828414119091073e-01
2.214723915231449625e-01
2.206280501854196441e-01
2.219120360085235499e-01
2.134318214932853786e-01
2.182040724854157621e-01
2.252319671206487739e-01
2.260823827143254583e-01
2.207266989382956068e-01
2.187468159062751771e-01
2.231530911244901383e-01
2.201532224251177561e-01
2.207940343090375457e-01
2.192818150136092159e-01
2.192042028744740356e-01
2.184316882949565997e-01
2.146521775599635473e-01
2.184925243691529240e-01
2.209829771091194606e-01
2.228741995741942705e-01
2.238591355101099134e-01
2.196787523900343708e-01
2.198352818638613371e-01
2.215857084886649342e-01
2.177546860771355786e-01
2.194433934054348667e-01
2.225639641560697712e-01
2.221835524795732209e-01
2.227142010877980471e-01
2.230178644992114323e-01
2.205080161865333455e-01
2.214637532060124703e-01
2.240389246321190519e-01
2.252169753565024801e-01
2.259660326871630043e-01
2.226809692273960251e-01
2.187224485365556470e-01
2.221241860896472631e-01
2.208674932456046180e-01
2.197926610447962503e-01
2.214286031856025905e-01
2.178586002979689129e-01
2.200892160662230590e-01
2.225935645297444365e-01
2.254960398080840533e-01
2.276222576064950986e-01
2.245385863976773755e-01
2.239878531732684419e-01
2.282224377435729257e-01
2.259627757959667416e-01
2.242299662488899392e-01
2.264573705650402557e-01
2.288489593869302841e-01
2.334611139874638863e-01
2.255852700886380180e-01
2.214303165492280678e-01
2.230820545397439736e-01
2.200143391276377369e-01
2.201264951676255022e-01
2.171320882582677969e-01
2.224696996655154690e-01
2.323573546802006340e-01
2.294966747589940459e-01
2.166866921287652625e-01
2.219529715196508490e-01
2.359553908739215888e-01
2.322646680896605642e-01
2.270154863451551708e-01
2.217154826477281127e-01
2.181900587409728587e-01
2.228278469086250324e-01
2.303864648516595892e-01
2.300459941124267660e-01
2.217036345093912342e-01
2.194207564040820124e-01
2.246315636957603723e-01
2.239039636426233548e-01
2.202995961777357015e-01
2.222967342757128928e-01
2.197702863765398362e-01
2.190753535957397358e-01
2.208934294185767588e-01
2.157552029353722312e-01
2.206883747969940190e-01
2.268766132605538333e-01
2.189911736587393798e-01
2.120289368151891951e-01
2.215635262667803307e-01
2.286274903382810586e-01
2.183519818431977899e-01
2.156252823321889445e-01
2.169526040477547102e-01
2.186951832884466984e-01
2.209190256037080191e-01
2.181454671065862772e-01
2.195166718552415408e-01
2.206129520950463052e-01
2.279810748353139072e-01
2.258213613009811827e-01
2.191227222069848379e-01
2.200076165181568399e-01
2.166541698482016276e-01
2.202349743963921969e-01
2.224250277506031048e-01
2.209191956174917093e-01
2.242285081803661317e-01
2.159789622888970417e-01
2.146692617551528848e-01
2.209952093663913042e-01
2.211688321387585421e-01
2.183051600787624114e-01
2.190401596592637667e-01
2.249759976930709449e-01
2.190848257539994293e-01
2.154820908639145383e-01
2.154389826106154204e-01
2.154479035240284002e-01
2.234656765151082358e-01
2.234518012695243250e-01
2.174432015673091467e-01
2.155745590788961941e-01
2.147351087319969432e-01
2.198059167324580010e-01
2.269851590325058510e-01
2.220557823675264886e-01
2.161748958310903135e-01
2.167734068967356320e-01
2.190880488449795938e-01
2.211207865460484978e-01
2.212079216249875357e-01
2.212138638290729875e-01
2.163670024614288978e-01
2.085694274988991459e-01
2.179091584621419275e-01
2.260778876820385697e-01
2.222929487572578300e-01
2.249440479581900076e-01
2.253664393724087722e-01
2.202915797307768708e-01
2.212590596636060114e-01
2.172902286073888634e-01
2.180267260437835364e-01
2.321641163912127048e-01
2.267118631622179470e-01
2.195998305723064759e-01
2.154369835824787582e-01
2.133116843960815023e-01
2.200009059514385079e-01
2.230588370617527516e-01
2.198444434976255801e-01
2.157929311014208651e-01
2.167412494758600428e-01
2.206698515252046300e-01
2.183214165359424197e-01
2.172090348901473400e-01
2.187813131947551615e-01
2.180917476474087124e-01
2.229116080620124896e-01
2.234290461708289266e-01
2.223387442840711326e-01
2.217654026909386955e-01
2.230484802701860891e-01
2.263945546058781788e-01
2.177390076365880722e-01
2.104551656944706750e-01
2.148673791997440519e-01
2.202124379036912161e-01
2.244114563665416395e-01
2.284448482321127794e-01
2.260515164648813358e-01
2.240274133974150539e-01
2.145846721232580190e-01
2.159344402065765389e-01
2.237730710876384421e-01
2.137545346059556983e-01
2.166677876714787898e-01
2.235114016716605589e-01
2.225028494638063292e-01
2.262503254524140806e-01
2.247012860437978266e-01
2.191726151823352176e-01
2.145204774247018165e-01
2.167074194751281713e-01
2.198103010766404852e-01
2.127388430601705460e-01
2.139962140780103106e-01
2.123794035288404380e-01
2.078423170244555196e-01
2.168764627343285623e-01
2.227574512734927792e-01
2.189177970474199819e-01
2.185153266844723774e-01
2.233919827059781538e-01
2.237962597849807722e-01
2.164327621980335348e-01
2.164448602023974766e-01
2.214737991443901932e-01
2.166146638752927123e-01
2.114217186310694274e-01
2.149645361694972612e-01
2.273299545598317650e-01
2.302939961249095835e-01
2.272586067212217509e-01
2.250804443456273785e-01
2.204222216792053046e-01
2.151402009567406071e-01
2.096914205883372295e-01
2.098141597343792519e-01
2.164445539143642905e-01
2.211528223585474684e-01
2.202905823934455665e-01
2.148682710128030082e-01
2.153796845761931922e-01
2.175083418433887417e-01
2.232386769897549417e-01
2.269742330194894908e-01
2.177688043677096508e-01
2.109413409235293135e-01
2.141981854260861795e-01
2.169258508256644846e-01
2.153187321339190829e-01
2.175437970782209129e-01
2.211555315037234681e-01
2.177609645857157272e-01
2.172713638693253846e-01
2.179552280022786503e-01
2.198220798968447687e-01
2.242010607855949300e-01
2.240195470943760481e-01
2.278053113629247561e-01
2.269017685845557686e-01
2.170977593051753862e-01
2.117170589077597975e-01
2.081421894416454754e-01
2.105650335504443416e-01
2.214232959343747087e-01
2.263143239590577893e-01
2.207702271038508024e-01
2.186113002612763145e-01
2.157158261590362003e-01
2.158025946478276114e-01
2.188331206173229071e-01
2.149721753318302175e-01
2.164043480023911947e-01
2.158183100855271264e-01
2.149174077935055993e-01
2.135455924498415314e-01
2.183125245079196031e-01
2.185643420904673784e-01
2.135126653460411583e-01
2.147714827570525731e-01
2.184222886771202132e-01
2.234499216509042430e-01
2.212861108487235162e-01
2.169741454429027494e-01
2.206432905534603528e-01
2.133139682120816227e-01
2.150807110589650073e-01
2.176497279598637313e-01
2.165082207651762847e-01
2.207809632707602443e-01
2.134115888378746440e-01
2.141250975242962318e-01
2.204205767548539086e-01
2.252592231003723577e-01
2.255707629714772400e-01
2.214173569044505796e-01
2.227043028370159217e-01
2.232802512000388317e-01
2.171350129654288086e-01
2.203950235892257470e-01
2.169223385981776941e-01
2.111893278578431121e-01
2.182800374933383525e-01
2.171654002893706470e-01
2.109616674114001555e-01
2.148218117455016341e-01
2.261751496515600479e-01
2.222858133239465628e-01
2.137394280787412448e-01
2.090175347409667650e-01
2.070826996991255164e-01
2.152789716018658761e-01
2.153832418159479511e-01
2.229757453683823831e-01
2.277132970741723161e-01
2.199658745382300773e-01
2.161496975895960404e-01
2.058840014870658430e-01
2.053196892534055462e-01
2.138483571622689650e-01
2.203182790326859430e-01
2.231355471689410730e-01
2.207260862894639131e-01
2.196649831684973075e-01
2.139366004833540835e-01
2.099899300290325732e-01
2.143146674870338164e-01
2.177471145332056657e-01
2.173508286958253377e-01
2.141719135343392311e-01
2.224150399627527197e-01
2.253056527554667676e-01
2.142648638036800668e-01
2.126099576334645469e-01
2.150914332415008179e-01
2.176865920088646156e-01
2.189139909174789289e-01
2.121973334825483226e-01
2.062092548326777408e-01
2.133135504003486616e-01
2.131091452418119037e-01
2.166618959008040912e-01
2.191771122213737044e-01
2.145914987144483255e-01
2.163716001628516183e-01
2.144256834608090634e-01
2.171102053266984744e-01
2.240450152268851636e-01
2.277581771047785530e-01
2.145058974748339509e-01
2.110741927085919012e-01
2.180850236066912695e-01
2.154786219053818896e-01
2.117083287859885532e-01
2.115171722254953757e-01
2.178583122873824773e-01
2.234659153583916091e-01
2.189924433211509758e-01
2.104361606542818341e-01
2.152195416045744047e-01
2.138220980256167192e-01
2.087161526292249936e-01
2.154426465824690329e-01
2.150484634666029182e-01
2.184101083051980530e-01
2.218040795368219076e-01
2.130391625039323167e-01
2.202973347154983108e-01
2.297375713430395427e-01
2.223220455390986505e-01
2.112495009551856873e-01
2.086657534990224439e-01
2.174938402590439745e-01
2.238733947452555550e-01
2.212663741396887485e-01
2.169898961669393944e-01
2.162552840125885056e-01
2.151005688826628515e-01
2.153090924619428526e-01
2.175712354091016987e-01
2.115386577436652871e-01
2.080249518456530056e-01
2.178464883988082412e-01
2.161117911579182871e-01
2.083776464645773208e-01
2.131712052818058312e-01
2.231382877650132102e-01
2.200513797845893293e-01
2.104678167267735045e-01
2.092669043234869075e-01
2.064864328557648732e-01
2.069139681162224798e-01
2.126145455893587999e-01
2.162237992664844954e-01
2.153937600608067382e-01
2.102705147834776078e-01
2.156159193680464992e-01
2.273974340502893099e-01
2.243649326557978219e-01
2.129139439051733751e-01
2.096657580610574445e-01
2.144317238500549894e-01
2.138110066078378890e-01
2.123401634213598066e-01
2.139335136077880895e-01
2.046230021047007186e-01
2.015032641217205656e-01
2.141433471587965154e-01
2.172838035551906410e-01
2.172168907436982932e-01
2.116202531522456409e-01
2.098174139335355071e-01
2.172628401286127442e-01
2.170212274293186194e-01
2.209005983010650376e-01
2.186931468875355777e-01
2.160003149838283787e-01
2.193269676183676187e-01
2.181870833362076767e-01
2.192629887111522402e-01
2.256682260004939655e-01
2.246402196833366949e-01
2.185556574140975761e-01
2.167242979232261724e-01
2.117065990413595777e-01
2.100767094327709861e-01
2.119613775641200903e-01
2.099297986536399763e-01
2.134481552416979677e-01
2.162411992565549668e-01
2.161164603501040393e-01
2.188677961869771593e-01
2.197661375608764567e-01
2.213669800589401215e-01
2.211093538982519813e-01
2.194490511295397184e-01
2.173831836103698734e-01
2.135749225373036742e-01
2.103639641705400964e-01
2.153436442982491206e-01
2.164443075250027382e-01
2.145019164967362502e-01
2.140024370549793997e-01
2.102434213585913647e-01
2.150587121118257561e-01
2.225297421720131841e-01
2.173733845426170652e-01
2.151583155651361490e-01
2.187120154934968086e-01
2.168159949230606953e-01
2.166836312112491170e-01
2.150060813120444336e-01
2.148906998897167075e-01
2.115700412867716484e-01
2.088112399471234448e-01
2.183543691750119142e-01
2.187149067152301951e-01
2.205316398723793370e-01
2.271995723912847986e-01
2.189720519893374462e-01
2.120270686904510704e-01
2.150848916046637360e-01
2.211589198509167631e-01
2.114202769613671151e-01
2.080452084463877416e-01
2.136043449071617362e-01
2.109717497629517435e-01
2.106105818263200313e-01
2.129374810060528922e-01
2.189928282087367228e-01
2.202604675116211774e-01
2.123239548997072623e-01
2.144341045356985553e-01
2.168295763596905235e-01
2.128423274722113789e-01
2.143351855633151004e-01
2.136482741352045966e-01
2.159361216830279484e-01
2.137007989686122988e-01
2.130890590468734747e-01
2.155270807718623338e-01
2.158889057424190350e-01
2.146735248074820579e-01
2.159418857731810748e-01
2.167942206775826941e-01
2.114929402987543172e-01
2.158210066169555796e-01
2.190113707309518376e-01
2.152883078941278394e-01
2.132651434121592415e-01
2.137910049242900401e-01
2.139801779929944858e-01
2.075232287942188059e-01
2.111278884721440874e-01
2.164194803739402928e-01
2.125203510432264742e-01
2.127453596240525824e-01
2.104097575856959113e-01
2.095188263024790054e-01
2.072140612415684646e-01
2.091940050104343640e-01
2.124045902393889018e-01
2.124388462583034765e-01
2.187197859036505154e-01
2.221563010055680742e-01
2.262123188894209769e-01
2.234011041661576324e-01
2.204046439390643930e-01
2.161325345323394653e-01
2.079235244424116336e-01
2.126620851077670460e-01
2.247564065515349208e-01
2.243973900124457965e-01
2.163287396166524157e-01
2.140851179652676628e-01
2.149073276736493954e-01
2.158214282730873679e-01
2.164042045712372964e-01
2.162796331800013183e-01
2.114736996352460097e-01
2.123684233787684061e-01
2.145504909903410140e-01
2.114403321237777189e-01
2.096537300867360176e-01
2.061735745334865311e-01
2.093838633487251633e-01
2.165520612508635145e-01
2.209153426118042607e-01
2.234330714618764646e-01
2.209274404794517865e-01
2.103262499630969840e-01
2.171036801020981288e-01
2.210696591659434551e-01
2.101117727064357454e-01
2.171851345668570632e-01
2.177306099453020227e-01
2.064067262964935368e-01
2.105503901490078933e-01
2.142585165168703620e-01
2.080337633150059484e-01
2.109946430850642429e-01
2.187549827303836292e-01
2.164614258483490983e-01
2.103193465180129562e-01
2.184026292869353236e-01
2.220161748672072055e-01
2.179470078162387969e-01
2.207239807099713458e-01
2.196822143761069657e-01
2.137769465656924883e-01
2.058870440770942944e-01
2.066540967946909058e-01
2.151838414712294312e-01
2.117870931981768734e-01
2.110503884856891332e-01
2.141150446467093571e-01
2.100781250877258310e-01
2.198975081915297280e-01
2.227006594376795268e-01
2.124786316147251330e-01
2.132579839002981814e-01
2.119588222800389832e-01
2.128470130282558437e-01
2.153722744195487038e-01
2.098887046097540343e-01
2.080482009069916094e-01
2.093294860271431856e-01
2.087722787242524414e-01
2.130691509575965703e-01
2.075913896756738930e-01
2.048420998044162555e-01
2.119842472387497845e-01
2.165542376198459351e-01
2.135555802639891032e-01
2.046289372148724639e-01
2.051130171577255912e-01
2.113722146300028304e-01
2.152934285375947276e-01
2.129998157266611569e-01
2.085793606866231109e-01
2.017284393127513342e-01
2.001954179054594718e-01
2.047099065289642028e-01
2.047990678227374906e-01
2.081100885395224531e-01
2.080005440808514461e-01
2.136078315134235517e-01
2.181735134600985282e-01
2.140302489386293749e-01
2.150529352170211239e-01
2.188031923558480252e-01
2.192632966972830055e-01
2.193012302013038484e-01
2.181992423445540674e-01
2.162617154582712475e-01
2.133374754246178118e-01
2.076811843344559261e-01
2.049181004707114617e-01
2.035382967440837743e-01
2.100259269853607391e-01
2.159351069234536624e-01
2.159648052136476370e-01
2.235104980351001192e-01
2.316103430651626216e-01
2.199157967292093285e-01
2.117672414543946280e-01
2.127666464059019547e-01
2.078664758044075356e-01
2.112872491875238679e-01
2.124493842454313608e-01
2.082117248596560000e-01
2.091687060693790678e-01
2.094008398755639877e-01
2.137045772006792577e-01
2.141236203548794459e-01
2.049365716371047419e-01
2.096380848248327045e-01
2.158045526280423509e-01
2.112477586885781744e-01
2.098617820528303757e-01
2.134444255313604211e-01
2.194898133041608690e-01
2.180742096676392405e-01
2.180860746211373269e-01
2.176048012428364875e-01
2.170444881764654610e-01
2.142360987046535437e-01
2.019692085316836250e-01
2.001607273863621750e-01
2.136515132708385889e-01
2.212307763063713351e-01
2.229539634887170718e-01
2.244151888818554930e-01
2.105388097345246567e-01
2.007514463942448590e-01
2.036328021749767014e-01
2.079311237495044817e-01
2.157963375457489785e-01
2.181808413990148077e-01
2.087716940011459799e-01
2.103626433679639529e-01
2.131874240301004364e-01
2.070193999834875620e-01
2.074589332700342570e-01
2.117340618888691184e-01
2.060653139480510820e-01
2.045543348993812682e-01
2.114641610405356142e-01
2.169832298211890331e-01
2.158949734514914176e-01
2.099307194740886728e-01
2.090324864716850417e-01
2.084819789478871699e-01
2.060640504905246195e-01
2.070976225363664602e-01
2.112622313400790430e-01
2.094051414873862316e-01
2.119403629788333687e-01
2.096270705371335585e-01
2.016606937933126398e-01
2.079321946596890958e-01
2.158885093518043419e-01
2.160154300608198297e-01
2.090062881910246251e-01
2.101298641717316840e-01
2.169598199177099895e-01
2.108491337166007173e-01
2.113646079126190735e-01
2.148006413659565295e-01
2.146397670531903501e-01
2.108248392739270338e-01
2.057430872722719462e-01
2.053592184773423701e-01
2.029197370702399972e-01
2.091807331726517893e-01
2.205368878457567849e-01
2.194266408325837581e-01
2.089745801296932770e-01
2.069717448036214880e-01
2.145788240467913222e-01
2.124143001721842117e-01
2.059990137123336729e-01
2.080408129575367360e-01
2.080386715981208112e-01
2.141724400589225252e-01
2.167232059435613145e-01
2.165187501506245504e-01
2.142765545610841871e-01
2.035576995214930796e-01
2.075145148475965873e-01
2.132395117949483498e-01
2.149677372699695110e-01
2.117269718592962036e-01
2.100845809878540416e-01
2.146302038815470492e-01
2.120875813000995813e-01
2.092721068882515967e-01
2.127874251816377627e-01
2.114935784616984171e-01
2.105765984244032940e-01
2.151086447842004978e-01
2.203184959080522198e-01
2.188638226967660194e-01
2.076912206129593874e-01
2.093003418677327476e-01
2.161250176260168243e-01
2.196230365526375128e-01
2.162545479621996447e-01
2.170594488527059496e-01
2.194295039929018698e-01
2.149199379147112010e-01
2.091371646325349831e-01
2.088495634686589331e-01
2.189698639867679042e-01
2.221865906696332826e-01
2.208647189846238978e-01
2.113126806255804790e-01
2.072708044738206801e-01
2.100863799751647443e-01
2.130838722161203236e-01
2.125096260422381089e-01
2.092882017464165190e-01
2.126428155945734866e-01
2.147047266269174193e-01
2.138399813365794433e-01
2.118179125233939364e-01
2.153341230797710393e-01
2.189786378169182035e-01
2.186346263677024226e-01
2.177769579075484740e-01
2.210428429270081263e-01
2.200684806571688579e-01
2.114405699052642196e-01
2.071569662922461141e-01
2.063757841523499725e-01
2.133158994128516728e-01
2.191718122688876835e-01
2.175594966764220206e-01
2.151630217206360329e-01
2.142156401026308055e-01
2.147782972600876250e-01
2.077388379487093983e-01
2.023654435453252631e-01
2.071408431342142697e-01
2.118177121007505104e-01
2.124185824639429343e-01
2.150833292723643708e-01
2.151256535480323417e-01
2.145795295561736815e-01
2.153505212786206158e-01
2.184372384265008127e-01
2.206594414701607276e-01
2.102823797374656911e-01
2.140053005392535956e-01
2.231402846827961750e-01
2.150129251452624068e-01
2.117220089312495390e-01
2.135418474905772523e-01
2.156337969074030581e-01
2.098488498722961837e-01
2.024032450842103148e-01
2.118742710379731276e-01
2.192130485337003276e-01
2.225653604541625308e-01
2.144568105602139563e-01
2.095670339654238934e-01
2.119126177197007688e-01
2.037715021727699860e-01
2.020854104167240373e-01
2.057210558785654564e-01
2.052459951546255490e-01
2.096446762756700444e-01
2.142200796551350372e-01
2.129199904087113182e-01
2.232682083156874442e-01
2.267066727842480256e-01
2.185784714283297292e-01
2.152553847101979778e-01
2.121969292334646984e-01
2.099574880635332319e-01
2.094261074683532731e-01
2.102673598931216192e-01
2.172078138083221033e-01
2.131012083387713862e-01
2.100838815097331724e-01
2.113966210895243392e-01
2.069289572026842272e-01
2.092504956723629517e-01
2.130462781066150280e-01
2.112388426033342814e-01
2.099731802273722137e-01
2.152711891174266257e-01
2.192722991922103626e-01
2.179458476076910622e-01
2.160115759339256425e-01
2.171768648157932080e-01
2.170581967499702891e-01
2.143736403375246236e-01
2.161778206115116674e-01
2.164673538300608546e-01
2.057745275959353415e-01
2.054210682086389517e-01
2.135376283664115471e-01
2.094556838221069417e-01
2.060539975672320834e-01
2.079876588291950656e-01
2.106531857990583401e-01
2.106888060055499556e-01
2.126187445177352697e-01
2.128716721513710941e-01
2.154041549071352979e-01
2.180412612383867688e-01
2.098484165262846091e-01
2.122860324063814141e-01
2.152339631235427875e-01
2.142136903693290240e-01
2.155339820756367597e-01
2.112204096225900607e-01
2.119894481133314801e-01
2.157991571225138516e-01
2.134807182115512625e-01
2.104475449968178924e-01
2.116141620029871884e-01
2.177532865210702051e-01
2.185430049370577221e-01
2.141907016389111296e-01
2.110936571447752930e-01
2.116380353875047249e-01
2.090532529440434772e-01
2.013532462094519693e-01
2.028769727702815218e-01
2.103372939547137888e-01
2.121467329956474301e-01
2.102923208291860580e-01
2.128804817276752082e-01
2.133306061844693624e-01
2.123709776880571831e-01
2.055488918696624923e-01
2.017406236375090811e-01
2.133392932459483304e-01
2.085027972941833618e-01
2.044337677008205567e-01
2.148860724552111023e-01
2.165836918899830821e-01
2.103620923871911408e-01
2.037723555455428215e-01
2.113542981738054938e-01
2.164045456551247082e-01
2.134537380496831227e-01
2.138125427153190206e-01
2.066596907067455025e-01
2.116443911327179350e-01
2.182873686257761348e-01
2.087683444293534085e-01
2.092935571737543909e-01
2.131089007714138117e-01
2.117274082799300017e-01
2.185660695695637312e-01
2.188128939084002245e-01
2.144046411986328116e-01
2.107345344804705256e-01
2.122307904575131410e-01
2.175423236636496171e-01
2.167392229272690485e-01
2.094300685488455216e-01
2.102326036926156216e-01
2.136068460843520700e-01
2.103061675622865945e-01
2.074984709824583551e-01
2.079629022876360867e-01
2.138959529015447281e-01
2.143164715523370734e-01
2.136463555524645563e-01
2.103889499908239702e-01
2.113246544567768115e-01
2.125961951577122477e-01
2.094714101466954026e-01
2.084636510450183222e-01
2.146602421008239059e-01
2.157654901751526189e-01
2.062033248929323048e-01
2.088920168201241490e-01
2.167066716455739450e-01
2.133804278202443561e-01
2.061473432811345152e-01
2.044209162748635566e-01
2.130806752045969477e-01
2.212130162278705403e-01
2.097331678744704664e-01
2.054494876540209902e-01
2.173488996991794486e-01
2.172838599088348088e-01
2.135850446228905464e-01
2.058080723199305906e-01
2.039690784852769556e-01
2.096780001511547309e-01
2.104190383981219825e-01
2.148158979227174914e-01
2.175003188896942885e-01
2.127524181859116181e-01
2.092223414882537214e-01
2.127421482034743960e-01
2.215526989721616768e-01
2.229767254240196117e-01
2.170808720395284164e-01
2.142477163627553860e-01
2.159086798932217943e-01
2.132740941590143546e-01
2.084447644631260976e-01
2.103322288901352533e-01
2.126909501796408752e-01
2.093350031335915462e-01
2.055575597404901977e-01
2.068607810152384430e-01
2.107059806944296954e-01
2.096483426046483467e-01
2.110950171813994469e-01
2.122932450449138142e-01
2.089645488350575231e-01
2.125850983011788875e-01
2.147289467685080111e-01
2.122338828341749362e-01
2.181844794343339444e-01
2.197064244309602510e-01
2.157441542628020792e-01
2.165715200273250485e-01
2.119447615052960088e-01
2.120241620153273665e-01
2.123709245044122507e-01
2.122731452523679840e-01
2.143771910508258383e-01
2.153124616071281638e-01
2.166813029104966148e-01
2.158317542612340212e-01
2.227638028006759252e-01
2.225202404555256808e-01
2.152219166101753678e-01
2.116238906341783299e-01
2.090005581408815871e-01
2.117684832094592629e-01
2.100248207243325949e-01
2.139045729592684575e-01
2.144497917097418216e-01
2.062152574764235247e-01
2.145509508936777332e-01
2.173965909276582842e-01
2.065215355124165042e-01
2.095169437308887772e-01
2.186963416586019116e-01
2.191864219688705040e-01
2.189263333726552685e-01
2.131835755573140423e-01
2.109822227330774291e-01
2.184217376903612728e-01
2.147908334744335623e-01
2.097284026200726403e-01
2.148605070654486526e-01
2.142035832280215490e-01
2.130818995196013532e-01
2.137122850538442642e-01
2.117699297576564332e-01
2.105898086152907800e-01
2.121978915948650457e-01
2.124932726806469663e-01
2.131637361564540367e-01
2.167161257358168613e-01
2.220631293431787889e-01
2.183587449262087143e-01
2.094159375326300199e-01
2.107611814569690378e-01
2.127042112200204504e-01
2.119253921334083302e-01
2.078597209990006855e-01
2.131145928132346379e-01
2.177044752893501078e-01
2.129541124959652698e-01
2.113654134315688105e-01
2.171131659061844299e-01
2.167145893544198121e-01
2.159157749384033320e-01
2.155987267110688610e-01
2.100905340258076293e-01
2.166012914668848377e-01
2.236226897471044472e-01
2.221713128544882676e-01
2.184544673938431658e-01
2.112699880177856815e-01
2.121534121200220058e-01
2.170032408060863227e-01
2.164077547262495960e-01
2.100461661950015768e-01
2.006111865837628960e-01
2.061627803115170521e-01
2.176380666134238584e-01
2.146800772820905145e-01
2.130571731622465104e-01
2.175146004186515880e-01
2.174251589294042275e-01
2.221491517663061466e-01
2.175075817810222800e-01
2.127126112706675398e-01
2.149122163520029438e-01
2.170134199132109365e-01
2.113745844391210216e-01
2.082375939346157445e-01
2.131431416906595377e-01
2.172661562652864198e-01
2.236143129202650681e-01
2.182864457903855304e-01
2.089536729533230663e-01
2.067246830002149593e-01
2.192023031401104105e-01
2.232792066123148456e-01
2.126890190969621675e-01
2.101768147675256160e-01
2.138718465091585808e-01
2.151599689997527320e-01
2.136554788262628735e-01
2.148083311125299211e-01
2.160025179565549514e-01
2.074801221937849494e-01
2.060340202741745841e-01
2.101239732389823256e-01
2.132834982200512153e-01
2.117127950832796701e-01
2.113610714486495457e-01
2.184397445350362288e-01
2.100842699363454913e-01
2.030663646880829509e-01
2.111250766549830071e-01
2.159819712974584416e-01
2.117659504116812808e-01
2.144942040750740797e-01
2.134461680549184781e-01
2.054283046357482378e-01
2.031030631860630542e-01
2.088399018464165702e-01
2.142107669456418950e-01
2.135384725148903040e-01
2.178001760603271164e-01
2.210122016773074238e-01
2.199922787484891729e-01
2.156203253918107243e-01
2.125164566482413420e-01
2.150491337628187560e-01
2.103839723036921572e-01
2.106674154664599508e-01
2.176108737724160858e-01
2.205905687519316982e-01
2.171668575579517868e-01
2.155256104483029012e-01
2.148412592083117356e-01
2.121408032072444050e-01
2.157074012648586281e-01
2.127899138293388170e-01
2.109679723927901651e-01
2.123331391987605676e-01
2.093267145029052978e-01
2.084196439357201280e-01
2.100429433779439359e-01
2.154351369535023042e-01
2.194315266854079127e-01
2.192882754949856683e-01
2.169226753272828490e-01
2.143635630962691940e-01
2.150211784399248260e-01
2.128809660171053775e-01
2.106778358218610592e-01
2.102592592050099574e-01
2.106966646210120808e-01
2.131093776198144107e-01
2.130597124988822810e-01
2.128746928591806198e-01
2.190087633251148469e-01
2.218980769171260692e-01
2.146456141767028591e-01
2.111579189469991735e-01
2.123689777018952229e-01
2.129886889495631319e-01
2.194353866084768345e-01
2.209319403340347931e-01
2.170724372262403945e-01
2.184740719676434018e-01
2.163275373937276480e-01
2.163180024241826982e-01
2.207191768990258984e-01
2.176297363867599755e-01
2.145907912843613430e-01
2.157543412663161242e-01
2.207739472462143526e-01
2.213379692185154235e-01
2.185786481913533641e-01
2.121170117380334619e-01
2.070382185183350376e-01
2.141639755568698067e-01
2.191624445383964503e-01
2.198184582749684868e-01
2.168325282901200635e-01
2.084009963542683419e-01
2.086407912349121374e-01
2.088021659815076092e-01
2.129835691635017236e-01
2.175911063464354700e-01
2.177374059850486210e-01
2.151098669630190363e-01
2.095510713980653916e-01
2.105293301015103702e-01
2.100921049439475607e-01
2.077797986275801978e-01
2.090968207044955340e-01
2.157616656939375099e-01
2.202474081956920793e-01
2.178368881130882673e-01
2.181894792002648797e-01
2.164876542955741501e-01
2.172386672097472438e-01
2.188461218350767068e-01
2.150486759124552172e-01
2.150106522547208798e-01
2.119368647491409186e-01
2.108779242515033125e-01
2.139262878729241979e-01
2.120748320781740137e-01
2.100947576591400412e-01
2.160573287015432609e-01
2.189785932611300889e-01
2.172845702105921650e-01
2.111513490537694215e-01
2.087380906553602256e-01
2.110446596011583686e-01
2.118522452067773676e-01
2.106966873962601849e-01
2.173218849835152622e-01
2.250591298661401563e-01
2.226539438442170504e-01
2.197969860579525314e-01
2.169729469062538496e-01
2.145098845034129065e-01
2.232793442458555766e-01
2.269590342756170331e-01
2.177594315159135652e-01
2.160242282888673870e-01
2.161532827417984026e-01
2.159245337963687228e-01
2.128858275201931660e-01
2.144152690721955468e-01
2.198796461938855584e-01
2.175548612821155969e-01
2.131275953218774444e-01
2.126736393532687175e-01
2.161235759903515352e-01
2.160234878799509040e-01
2.126264500153989268e-01
2.118068895749093128e-01
2.179764913610726385e-01
2.170256288354395213e-01
2.145654496951450441e-01
2.196619430668519113e-01
2.129551288795511754e-01
2.125273180840160370e-01
2.154515998988664194e-01
2.187584363436079760e-01
2.205590004721864894e-01
2.154537199364016109e-01
2.192637255531474927e-01
2.231918530856423777e-01
2.151102012891533966e-01
2.115400753695222957e-01
2.166866083570415658e-01
2.120640134327467785e-01
2.130600619763219350e-01
2.172586176821002801e-01
2.152267113084909422e-01
2.169950825762894941e-01
2.188096077534167350e-01
2.200101097809285811e-01
2.187783511332281605e-01
2.149270472377493024e-01
2.133675772500441548e-01
2.160571329601392310e-01
2.190533957050055103e-01
2.168012959590860933e-01
2.163255211438301628e-01
2.263389356763370053e-01
2.258240030634204865e-01
2.180112304185540806e-01
2.148918138123075416e-01
2.121937073674013408e-01
2.134298885218635922e-01
2.141935030425474451e-01
2.188590314736487130e-01
2.189807951913721462e-01
2.120864504903132164e-01
2.164923211649623924e-01
2.214077138600883954e-01
2.167782541833755405e-01
2.163921100334292857e-01
2.146315684645183353e-01
2.114818448469867052e-01
2.210103891082428051e-01
2.237288876374090019e-01
2.119864467529564145e-01
2.133581126088900937e-01
2.171944788953672212e-01
2.154032751371621757e-01
2.174089706084175455e-01
2.146730085108911334e-01
2.161887052740514015e-01
2.230091423866252809e-01
2.180108137471293561e-01
2.150568496350556968e-01
2.199011836320035884e-01
2.205774316320209816e-01
2.254309526740041203e-01
2.213436946977474229e-01
2.220279590112209378e-01
2.233229415021287523e-01
2.157301205398423072e-01
2.179505109879462110e-01
2.175529343523548986e-01
2.161057204983065638e-01
2.155726518363124122e-01
2.144867775619269390e-01
2.189871700455728321e-01
2.225528308051024362e-01
2.178138108311439280e-01
2.125072819752651387e-01
2.165403941219228023e-01
2.181229420282994047e-01
2.070592670377544853e-01
2.084246965219148651e-01
2.199703528346713677e-01
2.196165147598011236e-01
2.187696780829767873e-01
2.226392076538880604e-01
2.172722148979596701e-01
2.139806309469395595e-01
2.151015659824406234e-01
2.133500924411117772e-01
2.143503051800074444e-01
2.180229698796974924e-01
2.191933571454299512e-01
2.179630719388505888e-01
2.135999612572758444e-01
2.124304445084187754e-01
2.201731614939212434e-01
2.199516978620238150e-01
2.163060977327937451e-01
2.164362932408939733e-01
2.189493649262192754e-01
2.173715348265919944e-01
2.159526950873383588e-01
2.204712020853521470e-01
2.216978703822913288e-01
2.200218485451728156e-01
2.118820812084032112e-01
2.154313090261820440e-01
2.155595062435210763e-01
2.070241699269213254e-01
2.088550699101653085e-01
2.126305938450078203e-01
2.149452588110250806e-01
2.156040895248228784e-01
2.131321419131026462e-01
2.091932353480090989e-01
2.085173569531440785e-01
2.068617751784504188e-01
2.143750179996757876e-01
2.206885496523999513e-01
2.145809587022713405e-01
2.163502362861763617e-01
2.233329965429699526e-01
2.174626953860041567e-01
2.056514804234615135e-01
2.149326404033075066e-01
2.234117363756147334e-01
2.141261051287703110e-01
2.089248909142143451e-01
2.118397164321549897e-01
2.166531467886569640e-01
2.129488933447059307e-01
2.134498405697786705e-01
2.188711230870912516e-01
2.214168684919206320e-01
2.208038419355602133e-01
2.198796811376719507e-01
2.199709552296267301e-01
2.194237561296171757e-01
2.190897128544090633e-01
2.226024907732611358e-01
2.205704333465083600e-01
2.167836719078399532e-01
2.211753779876042547e-01
2.219373538891714348e-01
2.212826983450349172e-01
2.147832554648647918e-01
2.133228692603272025e-01
2.165751934230374931e-01
2.175043716539748762e-01
2.151361500964225071e-01
2.195156210809150743e-01
2.208355152608310057e-01
2.106951917481780234e-01
2.132205643318871857e-01
2.160421992097785737e-01
2.092740438762748234e-01
2.083386852704260384e-01
2.126945950638989835e-01
2.164067546587303270e-01
2.195922010009017655e-01
2.188406398507803385e-01
2.122522003063556928e-01
2.081853605652454198e-01
2.140628829182730786e-01
2.190306200478311094e-01
2.223196111683937159e-01
2.207474949149336174e-01
2.187207556329265334e-01
2.227360954109462721e-01
2.235178837076369496e-01
2.147951402699513901e-01
2.164621206404273024e-01
2.237932234504729501e-01
2.169846288238932441e-01
2.138836005630044557e-01
2.133947897207484623e-01
2.191618231787438864e-01
2.237462909219659901e-01
2.247487421207747804e-01
2.221925719335811622e-01
2.196439696750601689e-01
2.227074205735310175e-01
2.175477251078646590e-01
2.129138647624187197e-01
2.141970189590314266e-01
2.130966443357619755e-01
2.159445236839219462e-01
2.186018503126409274e-01
2.130309429534312238e-01
2.160011471306036435e-01
2.213526095580454489e-01
2.188113817799246519e-01
2.185818146820071028e-01
2.190019787166750109e-01
2.186871640472499434e-01
2.133977384614487438e-01
2.120272728298538134e-01
2.163796583820818131e-01
2.185762641507516812e-01
2.204021688417539537e-01
2.140728095416329912e-01
2.131998702349511277e-01
2.215072169278606007e-01
2.244426409954099200e-01
2.246640767007647976e-01
2.242186899639947995e-01
2.200120339944672820e-01
2.192701507089711843e-01
2.189850579814813514e-01
2.173119246017465589e-01
2.217406967134429863e-01
2.274592936234031693e-01
2.251732584800764103e-01
2.175052713482325539e-01
2.135885496116723681e-01
2.165109874212987062e-01
2.207552161413243175e-01
2.144062908002607459e-01
2.130181803933930418e-01
2.191351082152011021e-01
2.174792056915301475e-01
2.118867882729206509e-01
2.121568074543602744e-01
2.167229235104383422e-01
2.148320912629023416e-01
2.131755069147418524e-01
2.128062201875355608e-01
2.173167195396125129e-01
2.181707422023209664e-01
2.180873135143649444e-01
2.225825163670424600e-01
2.175500934657212115e-01
2.139765834544512524e-01
2.181964344197961092e-01
2.182524119349504854e-01
2.148496152437219808e-01
2.172441101395083396e-01
2.140087681409939269e-01
2.138637140462012753e-01
2.125896356202167659e-01
2.132320029976426667e-01
2.104919108397461935e-01
2.083092995197841912e-01
2.212237060814130629e-01
2.226537737198576172e-01
2.228330664797449068e-01
2.228634904132695271e-01
2.206148241900135754e-01
2.172169727184173060e-01
2.126372937262112073e-01
2.186706750028177271e-01
2.311584076825714817e-01
2.283400840037666524e-01
2.173385142898152100e-01
2.168977729402506438e-01
2.114501376586856163e-01
2.065784751524361862e-01
2.132578406414697147e-01
2.165491478186660768e-01
2.228398066067075467e-01
2.221828323693215979e-01
2.063836873545801254e-01
2.055041892416015481e-01
2.185568813036976032e-01
2.238398506265146803e-01
2.220692214393413522e-01
2.209502242139733674e-01
2.206184083770090787e-01
2.167661297743177784e-01
2.143303409165412954e-01
2.186833504097502601e-01
2.170127271613649100e-01
2.149841359267344321e-01
2.127916243645600336e-01
2.108191330145290920e-01
2.154624390619206686e-01
2.185533588499909696e-01
2.197467290646704652e-01
2.169628928056521189e-01
2.198494992945163873e-01
2.225391209871692699e-01
2.162137197145715950e-01
2.173124291355757465e-01
2.168901237008455107e-01
2.103601232737407345e-01
2.091012790831747459e-01
2.158941785957142201e-01
2.178243125977965822e-01
2.241006435168826638e-01
2.299477027151052011e-01
2.173662954727599295e-01
2.163453181217039889e-01
2.148932510088549241e-01
2.036850582491580020e-01
2.109815701900981944e-01
2.191606564208303798e-01
2.176109607884220976e-01
2.217149531040831789e-01
2.253796549829289175e-01
2.188853397240274057e-01
2.130280713708520013e-01
2.204544694004209326e-01
2.198132588309885671e-01
2.095377885062800760e-01
2.118705998590104944e-01
2.184079037584257255e-01
2.203955007037304847e-01
2.228738854703059269e-01
2.203777101907484215e-01
2.131038883285519547e-01
2.195255636391675591e-01
2.245871346679504665e-01
2.151579605654674876e-01
2.129800254829177786e-01
2.219019618656367931e-01
2.231416101409006425e-01
2.130765073444329527e-01
2.193510448767878040e-01
2.309939409936429822e-01
2.219330218400041854e-01
2.200556323062505815e-01
2.211859004107392113e-01
2.187194329304210649e-01
2.241652853810109647e-01
2.210495648568447380e-01
2.118467167023784792e-01
2.073376974478434720e-01
2.142338590540431575e-01
2.199066836508824230e-01
2.106991230012079108e-01
2.141704301491925422e-01
2.184489116834403277e-01
2.143876337872381577e-01
2.129613965495029404e-01
2.110471470577602315e-01
2.130303383067944090e-01
2.209410916698947847e-01
2.293678748248376698e-01
2.208920300067547526e-01
2.059888650188875792e-01
2.102157306336256415e-01
2.256502204517084054e-01
2.310046044893903638e-01
2.249965300285113046e-01
2.128103567145405994e-01
2.096197651249601113e-01
2.145052841929413756e-01
2.215945715677628547e-01
2.267331769528745378e-01
2.198849906089851147e-01
2.119675604044179429e-01
2.124948728329863756e-01
2.163045216137929327e-01
2.183568050473213562e-01
2.161671470209781953e-01
2.172172186354462686e-01
2.205587104392785214e-01
2.171061792967183268e-01
2.143487677930663859e-01
2.187851714237916967e-01
2.256409054323426921e-01
2.286387333847753334e-01
2.248931697412119290e-01
2.216878614695504957e-01
2.173237034230691145e-01
2.071683991117843626e-01
2.089143919232381019e-01
2.146786455343173416e-01
2.141921410536930526e-01
2.142226071544996446e-01
2.247402598038752974e-01
2.328963628240083017e-01
2.230648485178265417e-01
2.177395249004139832e-01
2.270412665704071298e-01
2.394560642095656944e-01
2.366879335994486189e-01
2.217917016594923019e-01
2.168657192301948755e-01
2.231243260125310157e-01
2.208344835196092981e-01
2.150350143343418563e-01
2.121881799636003707e-01
2.148342110280764827e-01
2.161125780361098925e-01
2.136587338016604221e-01
2.147227949378334444e-01
2.186346553640260426e-01
2.226131239260817629e-01
2.193249227184851380e-01
2.115031488261352455e-01
2.076314624927287078e-01
2.106304326096458124e-01
2.130039541280941695e-01
2.144493938671560573e-01
2.227828999613599703e-01
2.246982965003102017e-01
2.207867414138324769e-01
2.186662749350322954e-01
2.222103292234673400e-01
2.235020895693720644e-01
2.161721141155958370e-01
2.172989937042821840e-01
2.196074468045650929e-01
2.126398494990242027e-01
2.120734281308793434e-01
2.188041712763255653e-01
2.262609103378259989e-01
2.253483641746995836e-01
2.198029115038477310e-01
2.197117601384505903e-01
2.186870807600937994e-01
2.234835322504230837e-01
2.220433855654145028e-01
2.215788267180880122e-01
2.184734220558695039e-01
2.171822399522145008e-01
2.248259989213515775e-01
2.167135286097102431e-01
2.098419911540283234e-01
2.141519160081328810e-01
2.148918492811176251e-01
2.127692697312091041e-01
2.219824392008842573e-01
2.221250944799220417e-01
2.134581168497740600e-01
2.207100852855536088e-01
2.263563874740349424e-01
2.208645333486319307e-01
2.124867116457341831e-01
2.170085304539530191e-01
2.260417326060152332e-01
2.203988659956938878e-01
2.086878143372927208e-01
2.117929856996776938e-01
2.225094526927403338e-01
2.175518145104843037e-01
2.109243545089610206e-01
2.167920698694200676e-01
2.139201645474785307e-01
2.106653935666963073e-01
2.097165972837293224e-01
2.173911723788444772e-01
2.225281761934513880e-01
2.144977062436518311e-01
2.170957379748120475e-01
2.161600431419320734e-01
2.149485906534925328e-01
2.227837634721643589e-01
2.267100723518234995e-01
2.220333034496474178e-01
2.146610106797586515e-01
2.162643258196830787e-01
2.216930202893930280e-01
2.228402150342286003e-01
2.180156851496184989e-01
2.094440161361430797e-01
2.156645541471618743e-01
2.191770589761884991e-01
2.165937054547195650e-01
2.206545172685824840e-01
2.278011432551669824e-01
2.299041860782599922e-01
2.262886023597913132e-01
2.179129228402843788e-01
2.090130558032790575e-01
2.125973393087580710e-01
2.184532333179848851e-01
2.207140097504088072e-01
2.164737832642224524e-01
2.164404454495518770e-01
2.115214178675953460e-01
2.117062645622497519e-01
2.234480600096090674e-01
2.222055356377965196e-01
2.129881000286254489e-01
2.156639036028318579e-01
2.244809553669467328e-01
2.264801556075603239e-01
2.236420069628997087e-01
2.180886994428835879e-01
2.146322055824824160e-01
2.235282433792033785e-01
2.281968487145547564e-01
2.144825062440526564e-01
2.159187665467493522e-01
2.233118214497729903e-01
2.198023944849926137e-01
2.183659251693385872e-01
2.231273025532411192e-01
2.247115747419468901e-01
2.244413233325549817e-01
2.238014468009398850e-01
2.128724428697315874e-01
2.071181833205018308e-01
2.163043499425360838e-01
2.191140351011119647e-01
2.155121154629232316e-01
2.130815823630219652e-01
2.152821568793204521e-01
2.223357547679142288e-01
2.159877249950883371e-01
2.100594529449124614e-01
2.210558131189152842e-01
2.240370045045576852e-01
2.205855249788192252e-01
2.145322570212252478e-01
2.092340968081173036e-01
2.070928032341839697e-01
2.120596851734461163e-01
2.185385706437700803e-01
2.184745261707590758e-01
2.218883456788826314e-01
2.177057945937851957e-01
2.115623894428189100e-01
2.198150690367871862e-01
2.217663766452410978e-01
2.168656079181690011e-01
2.162946929229788706e-01
2.242693629638743691e-01
2.264831188521007899e-01
2.148535981961717800e-01
2.089366779879656688e-01
2.164583472633687944e-01
2.206162846167860070e-01
2.202898054361015212e-01
2.215431385330594583e-01
2.145284661527203096e-01
2.131987626842860029e-01
2.158776658519279412e-01
2.153537409028574434e-01
2.153175691222641297e-01
2.144723513462686582e-01
2.161065661172023034e-01
2.142839168520213888e-01
2.129128436581192441e-01
2.195987123429352095e-01
2.205363712015503685e-01
2.108005264988010996e-01
2.143806424963887181e-01
2.211274032105097487e-01
2.165090697964590083e-01
2.161160001543932785e-01
2.156731462175222325e-01
2.135794095543905313e-01
2.158918364577546711e-01
2.227914818584024459e-01
2.173043141896004726e-01
2.150104786729782613e-01
2.144154430116520793e-01
2.134956970334350723e-01
2.152173152390704503e-01
2.189213742024720133e-01
2.230628657619548316e-01
2.154807936220629605e-01
2.109091788154541514e-01
2.182443086635222906e-01
2.198279808506339306e-01
2.200778968670731861e-01
2.214166681335247300e-01
2.179456382673512771e-01
2.163189546753467862e-01
2.138437337578298625e-01
2.137077602929466080e-01
2.185842315415522652e-01
2.180723764424445654e-01
2.129747652209950104e-01
2.157519591945628312e-01
2.157409529084800270e-01
2.145168330144862912e-01
2.144101433775373877e-01
2.113586393061418767e-01
2.165681240865836854e-01
2.200555042967292929e-01
2.103910567364436490e-01
2.099742313848405040e-01
2.119050993245263081e-01
2.119730223940820835e-01
2.155312096606536998e-01
2.089804113885286863e-01
2.066842384411958777e-01
2.146260664439930688e-01
2.160101029723787702e-01
2.148293116280347581e-01
2.124397367576014439e-01
2.081633264637313130e-01
2.113488320320577873e-01
2.168523028462147617e-01
2.184886038245039963e-01
2.153992273624481257e-01
2.173862097555880335e-01
2.198257045452295944e-01
2.156536140410951208e-01
2.136810274169659019e-01
2.174850159530350713e-01
2.242094998297037567e-01
2.233478138125456480e-01
2.187926041507891606e-01
2.212445369799513339e-01
2.147633130365816378e-01
2.170275867334351683e-01
2.193770863428702589e-01
2.133628362732143402e-01
2.158670510708922963e-01
2.160315203601027301e-01
2.246952007311019683e-01
2.290821083277168879e-01
2.265447215242765433e-01
2.198387244827492149e-01
2.116370060323150837e-01
2.176266401759316960e-01
2.227997918349546580e-01
2.223184831238364245e-01
2.229178858635189608e-01
2.182974474780624563e-01
2.149084036066502001e-01
2.151596510110569960e-01
2.179063431324211042e-01
2.162444485917213166e-01
2.078377073572794664e-01
2.135577112972789904e-01
2.177399739678832491e-01
2.150964517422342404e-01
2.142940449821041371e-01
2.182988398586208634e-01
2.211029252935696743e-01
2.107306133865824993e-01
2.077034169442235623e-01
2.124895640455637114e-01
2.146539628838635694e-01
2.212930823050219264e-01
2.186071355519799697e-01
2.082505782612588119e-01
2.157719987631427916e-01
2.216467295001068039e-01
2.109876231927603485e-01
2.077212720402374091e-01
2.195620712387647555e-01
2.226477475503405579e-01
2.175210497668995935e-01
2.214880207931267386e-01
2.170605529356027519e-01
2.083491710080067894e-01
2.062906135189826462e-01
2.076196405420616398e-01
2.118880653591004304e-01
2.113896888676561059e-01
2.105621972492205674e-01
2.189367269381746473e-01
2.246641351793103869e-01
2.230585074065716267e-01
2.193157771572877002e-01
2.152857243923304298e-01
2.190701792825749394e-01
2.172841460733979935e-01
2.116248533861716241e-01
2.174377767290295305e-01
2.170018034383367489e-01
2.103183387763827017e-01
2.110983038382525934e-01
2.147190267962865717e-01
2.153763301063033320e-01
2.185161529805229597e-01
2.160801151708111600e-01
2.098009260800330344e-01
2.124688781879223165e-01
2.100806964386827402e-01
2.120171244323522108e-01
2.166771220334463843e-01
2.152340759709381046e-01
2.139250208439677503e-01
2.103887675213301223e-01
2.104082872439624052e-01
2.203217274336550235e-01
2.201592980349192930e-01
2.108557949039201185e-01
2.138656365914204383e-01
2.153843231718636508e-01
2.060040403485090543e-01
2.065353195322187085e-01
2.160103448745766819e-01
2.179226520382836207e-01
2.143530476511600613e-01
2.154597413125521332e-01
2.206647150533093404e-01
2.189007487515119144e-01
2.187862845113670018e-01
2.245295957767310668e-01
2.270559903867736540e-01
2.239173987631251916e-01
2.173915426138865459e-01
2.160359584446745196e-01
2.169288017823646497e-01
2.256774615472090795e-01
2.317324892635289624e-01
2.268320665539727554e-01
2.194698038045218014e-01
2.190780574859226282e-01
2.169595368261267032e-01
2.206963349654956497e-01
2.237074127238809218e-01
2.172275563780708685e-01
2.179788904713299835e-01
2.160147850941001868e-01
2.162322150978235880e-01
2.185756211448782460e-01
2.179033162966451942e-01
2.126508641093749208e-01
2.210440365813496344e-01
2.219559397403617629e-01
2.145810936840486516e-01
2.167402848075432875e-01
2.157050117878105688e-01
2.206381187536439470e-01
2.255523424826919587e-01
2.191143861154169203e-01
2.156313207299487555e-01
2.215061709514241917e-01
2.204138128725728618e-01
2.132519755874370815e-01
2.115806057539014184e-01
2.149400472037972798e-01
2.161620410468251541e-01
2.160670963410740997e-01
2.139413501585691879e-01
2.127471872969112499e-01
2.126867867554291802e-01
2.108224449044036053e-01
2.176352240729291232e-01
2.236207825001674254e-01
2.238961103060676805e-01
2.208737533472709125e-01
2.140383499921514887e-01
2.057919023837400663e-01
2.108957758116380421e-01
2.170510894519911693e-01
2.187429709534911837e-01
2.205589818315494277e-01
2.189150353185753961e-01
2.172128103652664344e-01
2.200417268021440387e-01
2.217155283143411038e-01
2.158176100824132360e-01
2.206292386069517719e-01
2.209822079538035500e-01
2.151464519521186780e-01
2.096677280529581355e-01
2.125669368274467619e-01
2.161483539979511259e-01
2.179699187032687335e-01
2.195542876288200385e-01
2.206365179215837302e-01
2.159249481706898288e-01
2.091042666911631653e-01
2.130151710548236765e-01
2.174230163485343370e-01
2.124409902022439400e-01
2.108958276856586489e-01
2.221261613812262614e-01
2.235061196726330912e-01
2.184048859545409116e-01
2.196952239507755089e-01
2.193096780832747839e-01
2.128667977520716514e-01
2.091351589338261152e-01
2.074551599757136766e-01
2.052364663891946273e-01
2.123529569923384708e-01
2.137271307372905771e-01
2.105559418413504302e-01
2.254811420324067672e-01
2.244569149006732933e-01
2.155703237508526660e-01
2.237581918324352270e-01
2.220096483381303887e-01
2.138133058810502141e-01
2.146266698717541888e-01
2.223921850685764701e-01
2.176261852462776925e-01
2.072929134624680314e-01
2.094052451810995141e-01
2.169219886788901486e-01
2.269680463048645569e-01
2.244624213734635887e-01
2.194041787807345933e-01
2.231422615970667100e-01
2.219656789032128374e-01
2.235175561563846058e-01
2.251518272315292668e-01
2.260437425801330724e-01
2.175714984301256316e-01
2.053120124338857488e-01
2.100823626228685848e-01
2.127568474554109856e-01
2.209931394265037263e-01
2.307340050006431720e-01
2.242113971274072026e-01
2.252978062804044390e-01
2.262562735450050488e-01
2.218361343896387561e-01
2.197561181812683895e-01
2.197293480585589542e-01
2.180182117673396813e-01
2.146816686822260734e-01
2.150475037222956964e-01
2.160068086546070298e-01
2.221451481296284614e-01
2.245212480903321650e-01
2.154319848906189883e-01
2.138302398015731465e-01
2.212492583387173639e-01
2.191669685905724696e-01
2.197523605053663676e-01
2.200544717776697357e-01
2.197403469214495864e-01
2.206756415765069590e-01
2.244612137293629794e-01
2.289867291527492577e-01
2.239899024335516575e-01
2.146361229560569961e-01
2.106651418688387511e-01
2.162923928675533347e-01
2.178539013355136611e-01
2.226522715723373846e-01
2.260552925737090435e-01
2.234553447307301155e-01
2.182152905203443294e-01
2.157842659041534772e-01
2.235070370987271016e-01
2.215020903167970179e-01
2.172155032105537731e-01
2.123892186961958140e-01
2.099209544185698662e-01
2.195306661300373552e-01
2.159622618977722619e-01
2.212920358029898948e-01
2.287576607397446837e-01
2.146208469062654278e-01
2.209530976719750184e-01
2.258209122922742451e-01
2.188987615314646473e-01
2.200878309327216897e-01
2.168479592825086899e-01
2.132555517943539036e-01
2.131703779486454620e-01
2.206073437169210061e-01
2.246742658960089734e-01
2.180006403151431293e-01
2.147441948559591085e-01
2.150266297437295471e-01
2.172431551273777961e-01
2.240156839390065879e-01
2.248861413109657925e-01
2.242802023500661823e-01
2.236086353488039857e-01
2.211236260725404357e-01
2.154919507696309577e-01
2.113960524377863359e-01
2.183388013538193617e-01
2.261583520441143302e-01
2.261961176552845787e-01
2.210126794296719543e-01
2.165278243240916778e-01
2.146505338084495063e-01
2.143959452737467519e-01
2.150945567768862698e-01
2.165475239871768320e-01
2.206045566701773930e-01
2.101487566372727822e-01
2.052579940828881677e-01
2.159386296619696943e-01
2.270969838926569229e-01
2.271463281901419662e-01
2.177925079728659508e-01
2.195182988779784128e-01
2.215457146221815610e-01
2.206043673597543053e-01
2.103444093481780519e-01
2.085708121853283858e-01
2.165587606619047145e-01
2.191505830626331586e-01
2.116993148853963946e-01
2.080386043038788269e-01
2.139462107271314917e-01
2.173617237822549619e-01
2.236475054221441494e-01
2.220279940588517908e-01
2.138594050564210092e-01
2.142778664174393721e-01
2.220222536236676758e-01
2.255263745790410668e-01
2.141953714594357905e-01
2.072728674015246741e-01
2.124002277811484207e-01
2.159756836598745178e-01
2.193488712974953625e-01
2.203300899512787014e-01
2.192954252870368270e-01
2.259906234477521703e-01
2.281783383839035284e-01
2.262934762805325073e-01
2.235905982574146744e-01
2.165050723451906467e-01
2.208833220561564892e-01
2.273641351704636104e-01
2.282127845537059441e-01
2.296268911326291018e-01
2.270337771066835986e-01
2.257812655305439786e-01
2.215115506262595735e-01
2.134689767410628547e-01
2.165617614469588781e-01
2.228231670001904474e-01
2.229876182898034853e-01
2.248472019717012160e-01
2.270596110539344625e-01
2.279401824964764900e-01
2.262059799386919312e-01
2.226254532594997559e-01
2.218050175797717238e-01
2.179195210432140484e-01
2.223630550728556698e-01
2.272454215625857588e-01
2.209188791325405743e-01
2.222646142401004943e-01
2.220928565308560865e-01
2.148111069120527683e-01
2.257736016390495259e-01
2.294697450344881651e-01
2.195576003884541771e-01
2.176106462676494768e-01
2.173678069752291442e-01
2.171580021547929729e-01
2.160210938111550572e-01
2.174945214454626907e-01
2.203127225246215293e-01
2.173661092836800535e-01
2.120660528254272315e-01
2.101085409112657121e-01
2.074381289886615132e-01
2.133590055317107770e-01
2.189282668980623014e-01
2.220537299175407153e-01
2.221357592948831616e-01
2.235996396489197957e-01
2.193502483009777404e-01
2.090962660600448053e-01
2.184879110831504101e-01
2.191803890505306662e-01
2.163650349987768784e-01
2.189603535584777327e-01
2.099404897274305681e-01
2.155701939301359060e-01
2.232223965685636302e-01
2.200126072966785418e-01
2.163132164727672169e-01
2.167442415695651214e-01
2.192730768211580417e-01
2.156295905628773102e-01
2.203459278269927490e-01
2.252467726604041043e-01
2.287118366333159569e-01
2.212146172055010351e-01
2.099463916688979193e-01
2.165685274178129061e-01
2.222646904994738937e-01
2.203717656874149000e-01
2.209284958363735563e-01
2.166543833279690745e-01
2.129235342622017024e-01
2.203409137023647490e-01
2.206552908398404789e-01
2.168499010199678723e-01
2.199598349035512546e-01
2.163920413138988030e-01
2.165566404473509010e-01
2.247699338228901222e-01
2.219898903230733411e-01
2.213868982579730027e-01
2.226013007222785167e-01
2.188727253035967490e-01
2.152151284182182156e-01
2.153895319414213527e-01
2.185991458550174682e-01
2.170139494505022859e-01
2.224186518773657306e-01
2.251385820310288777e-01
2.173220674085363791e-01
2.216100809104307734e-01
2.231197506717205181e-01
2.207915521099158285e-01
2.171895937421184919e-01
2.110538275822046728e-01
2.240245999050365644e-01
2.382299273221776814e-01
2.279441752107571606e-01
2.170795616158457120e-01
2.203251158001995058e-01
2.205719860471225813e-01
2.241879019888538549e-01
2.308094099283636569e-01
2.237407817338651628e-01
2.288698730682197924e-01
2.377889434454148743e-01
2.296031287820151923e-01
2.204778805364337735e-01
2.190201605856248734e-01
2.212554866460040570e-01
2.202380739668360343e-01
2.210514481119359165e-01
2.168187312591834948e-01
2.235481195635343477e-01
2.254180443276400381e-01
2.235661156476644595e-01
2.264942039603245749e-01
2.217925326364442729e-01
2.171837720396554705e-01
2.177476582989563703e-01
2.207706425750599333e-01
2.224961571854811859e-01
2.208346801830079198e-01
2.138335968416354149e-01
2.155675360285702613e-01
2.199207146898958798e-01
2.253910407716329112e-01
2.235759140474139206e-01
2.189999565960467631e-01
2.188121448159850990e-01
2.159752029786135286e-01
2.193472150887342265e-01
2.214235340265101881e-01
2.204309003209857509e-01
2.199304235801122220e-01
2.189219667342945930e-01
2.240812987353041352e-01
2.289107264542526443e-01
2.299137176193171983e-01
2.309424999194744643e-01
2.190567361516037037e-01
2.170234942803681844e-01
2.249060575842974641e-01
2.244043126871810290e-01
2.216541998432941252e-01
2.171046910124951046e-01
2.229801558793225447e-01
2.216589578244714254e-01
2.197568980919152315e-01
2.217221752366428378e-01
2.213617528913691124e-01
2.208100344375169000e-01
2.112504143936961842e-01
2.129758690514536867e-01
2.226691475920551944e-01
2.185850029959493512e-01
2.152454516274184548e-01
2.337489627029464279e-01
2.404451620628627884e-01
2.306799971476460320e-01
2.229270269852164366e-01
2.325009521999848450e-01
2.314531437468506370e-01
2.148250829802871020e-01
2.148891835777444748e-01
2.224884154016743276e-01
2.332081306278615263e-01
2.310422574734651568e-01
2.238145129563876568e-01
2.232376765385901685e-01
2.242680269646686597e-01
2.243073787104470085e-01
2.212496113838567091e-01
2.195426644629311641e-01
2.171861186502866969e-01
2.186667414544329613e-01
2.215154708797912597e-01
2.214169179046378833e-01
2.255211837523854734e-01
2.265473469723947586e-01
2.247388300044041720e-01
2.208002217270750300e-01
2.222150436714387112e-01
2.193858783156751313e-01
2.112410960308427899e-01
2.169526047173690741e-01
2.246357032717713198e-01
2.223745945708897054e-01
2.180310250979007602e-01
2.224631954487830965e-01
2.204114193407858135e-01
2.152341796137151320e-01
2.207746721002194212e-01
2.192666070077875506e-01
2.177004565517942081e-01
2.210658454186610611e-01
2.218882435681596155e-01
2.274947243027500565e-01
2.298482643011061921e-01
2.267215974731623118e-01
2.282885697139491188e-01
2.276060381711522973e-01
2.259164360996649690e-01
2.317059641695813632e-01
2.287687069290976483e-01
2.210262609823121227e-01
2.212051142958235961e-01
2.230814649093645075e-01
2.280558946987941427e-01
2.306741592735961910e-01
2.225323803272538370e-01
2.191548806605206900e-01
2.189268295767886896e-01
2.153409503493591004e-01
2.226103756734436889e-01
2.263661874762065984e-01
2.197459192835184705e-01
2.235963174958706112e-01
2.299911231361731478e-01
2.325158605921077426e-01
2.335990345182474559e-01
2.295388381841182712e-01
2.266609231736504693e-01
2.254019207802767932e-01
2.240622957063782561e-01
2.200949291542617092e-01
2.149411516163838576e-01
2.215846625358403321e-01
2.236557025141769350e-01
2.206346225095924540e-01
2.262107452877364644e-01
2.257677111023292105e-01
2.210744615791751244e-01
2.197129399895857704e-01
2.262397063266840813e-01
2.283285064669583475e-01
2.275968889729884370e-01
2.251624840522442328e-01
2.258821293959973053e-01
2.269594086681681888e-01
2.241761426458048212e-01
2.292946143714813811e-01
2.273300702290969311e-01
2.223120239467122616e-01
2.235226933364434232e-01
2.266207983167198292e-01
2.299219091709338025e-01
2.266743608810355970e-01
2.251048351780534640e-01
2.252025921029086331e-01
2.237605891553031967e-01
2.286015305628639471e-01
2.202590458761720937e-01
2.158240692369137181e-01
2.206912899091466873e-01
2.157470820219690999e-01
2.161766970463429582e-01
2.195412817563500985e-01
2.244425035766755283e-01
2.271206756036448782e-01
2.237295118953627204e-01
2.220549762895487889e-01
2.177358924950066887e-01
2.132232306282038636e-01
2.148826688427780407e-01
2.230915184331185575e-01
2.307945613117547146e-01
2.299791281646561270e-01
2.297918629775725086e-01
2.242607923983785667e-01
2.278374087021363126e-01
2.370540930082516429e-01
2.249893267530172214e-01
2.205446415969519736e-01
2.257119785357135644e-01
2.226588152602894943e-01
2.137515832090504664e-01
2.200643077310860396e-01
2.272785686827986651e-01
2.148827131739647067e-01
2.212972981773832504e-01
2.303689915828603108e-01
2.272023227540634627e-01
2.277285001694007160e-01
2.327591254172743929e-01
2.362112543521516783e-01
2.290542556612458480e-01
2.230751843086339614e-01
2.294633515625602027e-01
2.282902663207112826e-01
2.208274600945523414e-01
2.283389425621354107e-01
2.319727394315769797e-01
2.298193102713352032e-01
2.284827267630200887e-01
2.295694922861919729e-01
2.303785479330832109e-01
2.261930302325884101e-01
2.305136638242110958e-01
2.346851170540759368e-01
2.279551349159797680e-01
2.170522332401794707e-01
2.239466766695278888e-01
2.349008346226207355e-01
2.286503850393721560e-01
2.232103117108854562e-01
2.239377393127926497e-01
2.290265296979047682e-01
2.366845733872346147e-01
2.341248963523871185e-01
2.269808620093477780e-01
2.298653063267956376e-01
2.337957804511738014e-01
2.294438024196546744e-01
2.242110851883863110e-01
2.343859883135255839e-01
2.382832415196118880e-01
2.322485954363197602e-01
2.317604626299150372e-01
2.355859536185796188e-01
2.307118014762094271e-01
2.250209295664387377e-01
2.308242674211004319e-01
2.309241655568754492e-01
2.282592566249739829e-01
2.308585798453434146e-01
2.337208729911425809e-01
2.372548767889295640e-01
2.362057531424939516e-01
2.303698662765416294e-01
2.312891825563834214e-01
2.307963570978155132e-01
2.247757761381723451e-01
2.319963245092797888e-01
2.366259262151246268e-01
2.332121971333141752e-01
2.337622975218454080e-01
2.317987688074273633e-01
2.298719125203046165e-01
2.276666830899562177e-01
2.285033919627133536e-01
2.261752493899404082e-01
2.309479708507724272e-01
2.321503998838171101e-01
2.241427235255376293e-01
2.235005419305810259e-01
2.282445940377434423e-01
2.324891890891669921e-01
2.271419200745083689e-01
2.284548179766446863e-01
2.326723307440902444e-01
2.216050730480932929e-01
2.178469435380496755e-01
2.256012122515095863e-01
2.258447356785138194e-01
2.322193457383523174e-01
2.361628370129608967e-01
2.319458548112938723e-01
2.375422941605110638e-01
2.403074867983621687e-01
2.405288777343926321e-01
2.357367745465253350e-01
2.292200590766683421e-01
2.325430403388580591e-01
2.381340974886189121e-01
2.357320531429299426e-01
2.288685778756237299e-01
2.263363119354800390e-01
2.290103171304681551e-01
2.393499008151534213e-01
2.389994818134330012e-01
2.295987437264164766e-01
2.297560234806209911e-01
2.302156859631708241e-01
2.260737244037765714e-01
2.300996210029248312e-01
2.314276977608502039e-01
2.293107501692213668e-01
2.284984605131046842e-01
2.258144591129823686e-01
2.271028799915271734e-01
2.229337174822608181e-01
2.272961214784305350e-01
2.381759179909115620e-01
2.358358282852449084e-01
2.304978420100205760e-01
2.361076113426649192e-01
2.369885613734190877e-01
2.322808133161795852e-01
2.304358059183013452e-01
2.315134507379969508e-01
2.430221764634677428e-01
2.400883023116094916e-01
2.327876333433808453e-01
2.372910392190511752e-01
2.372621540947230379e-01
2.415451711663325896e-01
2.390776868483997231e-01
2.354091266499994395e-01
2.318273661660162910e-01
2.230631960975501538e-01
2.296587838585608665e-01
2.307943761035007313e-01
2.334708878253426712e-01
2.416206881609116730e-01
2.392362510569630840e-01
2.350061256097955020e-01
2.290834688790614471e-01
2.278694446647141492e-01
2.324372838937636410e-01
2.329318705195074779e-01
2.309439105381418111e-01
2.377754139336021866e-01
2.390484371681180775e-01
2.333338492827659039e-01
2.322165727610318586e-01
2.353523651062904010e-01
2.377873582228866578e-01
2.423563377931201579e-01
2.451418315318746322e-01
2.408186779906656694e-01
2.370255335977919375e-01
2.376858035183014584e-01
2.375977724134897828e-01
2.346513948790561188e-01
2.348515882580675951e-01
2.359201140333676838e-01
2.385909031305498140e-01
2.342342156294665301e-01
2.317775373278572471e-01
2.356973250247598461e-01
2.386235560434432634e-01
2.439563518271593567e-01
2.392086953739851751e-01
2.323782018269304195e-01
2.319927920467378946e-01
2.320463842457299031e-01
2.325458193346640889e-01
2.324286838186747084e-01
2.380726105407196813e-01
2.454071133858206633e-01
2.394712784146718620e-01
2.362385409412425530e-01
2.378248627044988461e-01
2.361949615303566841e-01
2.385033555095010804e-01
2.399176866319129298e-01
2.373865104056181452e-01
2.371980466870721171e-01
2.331873620998487218e-01
2.318030894460809954e-01
2.302729318445472517e-01
2.247647393194714405e-01
2.310305142376590237e-01
2.405718594634921603e-01
2.336156728828444606e-01
2.290589473750391236e-01
2.307607593996156836e-01
2.286427161060627100e-01
2.349064547094244781e-01
2.349503983796314421e-01
2.299877989960509017e-01
2.295277197461473295e-01
2.376981722200174341e-01
2.431250763823188388e-01
2.376151618889374428e-01
2.419103424473792174e-01
2.495938807468101039e-01
2.462122873999255668e-01
2.394247241160418205e-01
2.371634468715332345e-01
2.356386345639256419e-01
2.267200132058394546e-01
2.323624149830311458e-01
2.387761799542341967e-01
2.337068792045248200e-01
2.331925690614851943e-01
2.330866669492263066e-01
2.303198608144732262e-01
2.321496359563867129e-01
2.293762190109842891e-01
2.232813685252032498e-01
2.347109419034519029e-01
2.403683805499929604e-01
2.377730299656637958e-01
2.377453582072028837e-01
2.352595941069580698e-01
2.354760790728214481e-01
2.303677290241854525e-01
2.297027996429242547e-01
2.366720825346323998e-01
2.407971380401115746e-01
2.367156173571283162e-01
2.318654209994883975e-01
2.362280690910424641e-01
2.331658173521706234e-01
2.378355163642080772e-01
2.410489692374247761e-01
2.408112394725533401e-01
2.429151730903445772e-01
2.378531202519296450e-01
2.316994290168072068e-01
2.313499636607240506e-01
2.335476347417308751e-01
2.309793544592802783e-01
2.369170016876284146e-01
2.439768988623619017e-01
2.376032776008980274e-01
2.277023254728513801e-01
2.295402078661873957e-01
2.367259613695126830e-01
2.414592189621806717e-01
2.376176570305574554e-01
2.284685386302145738e-01
2.308376569515371846e-01
2.368145026849188539e-01
2.374201976150786264e-01
2.379835522407467430e-01
2.383497308300906170e-01
2.393784473670242108e-01
2.372796836189156044e-01
2.465650105887404742e-01
2.498605713545511420e-01
2.475750032381619781e-01
2.461198597124511500e-01
2.423836375913385188e-01
2.400053941220281206e-01
2.401325650028730274e-01
2.384720043537678080e-01
2.313401101500228985e-01
2.342574291171479195e-01
2.323494530799518898e-01
2.315222976458915227e-01
2.371720144468816571e-01
2.470116295137682882e-01
2.501359238786897143e-01
2.360752527809492629e-01
2.328563859294688898e-01
2.349767941407264749e-01
2.360943242196408276e-01
2.292247992571137816e-01
2.307809456524067271e-01
2.399176705660853448e-01
2.287367648005731724e-01
2.227620583567305745e-01
2.281730532755805174e-01
2.279049854022380528e-01
2.299164022611367708e-01
2.423935288596123228e-01
2.426102816101129156e-01
2.346108858031717148e-01
2.404930267947241740e-01
2.476938817166867424e-01
2.418563673464960984e-01
2.455314915325861325e-01
2.463154700229598093e-01
2.333792494191288536e-01
2.328986950860617300e-01
2.368978476365746211e-01
2.426995552980910631e-01
2.488290931372742210e-01
2.418236912958815765e-01
2.427008787464290662e-01
2.502591147831017548e-01
2.454547562219771273e-01
2.382104757338990852e-01
2.362226474386933950e-01
2.386902777257053077e-01
2.346543113345059550e-01
2.270685146635524343e-01
2.346318496665739384e-01
2.377986758461864691e-01
2.348407821416806651e-01
2.370924609786682624e-01
2.305060424827903021e-01
2.384759135548447928e-01
2.516825094547278652e-01
2.476463583899556065e-01
2.438189438143269772e-01
2.484521515034811556e-01
2.481544344310984140e-01
2.452557334889005347e-01
2.440816492588993025e-01
2.441779595800109004e-01
2.391059891522963887e-01
2.406237246092800541e-01
2.454783441310420256e-01
2.426245333924590686e-01
2.453155482847520219e-01
2.459859746826323357e-01
2.459926541206024775e-01
2.406394620302358400e-01
2.413236268479006519e-01
2.466390900841839706e-01
2.478367836970438998e-01
2.467559511447965370e-01
2.417252252838849313e-01
2.396021147929708883e-01
2.385119088546415467e-01
2.379410773445972960e-01
2.443415263371293833e-01
2.505249189430890921e-01
2.478306061168170649e-01
2.400536977638870473e-01
2.410810652951192179e-01
2.517490067095765061e-01
2.546460191208919088e-01
2.498073990713645665e-01
2.410188342458398636e-01
2.310764071534264497e-01
2.358213496117473607e-01
2.425532633839503349e-01
2.435843592984630324e-01
2.471469675946884326e-01
2.445066208112347261e-01
2.408620630856387057e-01
2.375025018126602772e-01
2.375064052764685185e-01
2.450252023877737828e-01
2.432655898664442540e-01
2.381030462795936664e-01
2.391759345595753650e-01
2.455953082721798741e-01
2.469484797956085498e-01
2.365931068404958371e-01
2.320728068723445503e-01
2.455683768005702261e-01
2.582752832585240577e-01
2.517039401818180200e-01
2.518439560093577723e-01
2.557643287428879031e-01
2.452006965793692983e-01
2.436360688888042358e-01
2.467340388288129238e-01
2.370920045783327934e-01
2.435766457634475080e-01
2.467525003901081260e-01
2.393285772877369044e-01
2.391681043667893969e-01
2.430043101442422859e-01
2.421236076913237945e-01
2.448121252098176270e-01
2.480580644856746064e-01
2.448829602695569985e-01
2.459375609213361735e-01
2.433502920512387313e-01
2.521681310079791904e-01
2.490753692884747350e-01
2.362186224824936176e-01
2.527015575513467116e-01
2.621159973987264857e-01
2.503213598059536027e-01
2.471513139431557315e-01
2.407959032144975642e-01
2.344853787195138595e-01
2.379660224972978411e-01
2.471101527708641499e-01
2.427794584719176196e-01
2.419601330778360093e-01
2.453695076938374187e-01
2.443061185977787320e-01
2.454555086056907920e-01
2.420675933930669377e-01
2.430780127089904041e-01
2.442014733402714244e-01
2.477572857571991027e-01
2.504646848367779177e-01
2.435952479113798197e-01
2.423108618730027419e-01
2.469485941512300220e-01
2.461830103612462906e-01
2.403832404935134226e-01
2.435353040656906831e-01
2.491153461364439270e-01
2.479004245280600205e-01
2.462750320730372477e-01
2.372755580666227881e-01
2.412754578354263102e-01
2.517143815013179187e-01
2.499301684309235827e-01
2.430448969687686589e-01
2.368755543259852547e-01
2.366598751145103929e-01
2.378073490721953898e-01
2.444178295570109127e-01
2.552602057024970228e-01
2.515792480604471804e-01
2.412632921523678586e-01
2.409697662799811790e-01
2.426957456491295462e-01
2.514007164078331247e-01
2.543578277059678205e-01
2.429489443296098394e-01
2.486233549163874290e-01
2.510575769987777317e-01
2.484285605518130047e-01
2.472157534642511756e-01
2.430315114557371758e-01
2.440826445109275933e-01
2.465947468848674606e-01
2.427666088134708688e-01
2.414078907180094713e-01
2.421117754876444816e-01
2.415882550273796558e-01
2.416665604072360252e-01
2.303627823772473326e-01
2.362790494669763930e-01
2.434893919809098806e-01
2.495433388305870470e-01
2.557069013848203842e-01
2.480134311859058527e-01
2.463384342123932369e-01
2.482783839056665331e-01
2.467203193145121598e-01
2.428015496627640157e-01
2.492057890494652483e-01
2.510603393277349715e-01
2.421464041227388286e-01
2.552149357816919095e-01
2.614185004561179748e-01
2.643777453178880466e-01
2.566588977324206766e-01
2.394979178325704616e-01
2.440685504258190974e-01
2.466768337260296096e-01
2.486071832880434596e-01
2.413530536348266198e-01
2.377438818675310095e-01
2.390620034493637358e-01
2.384276900641860986e-01
2.417069343490324540e-01
2.470478354628553308e-01
2.554907195648282170e-01
2.516001486244557328e-01
2.424377625707951345e-01
2.448977368258499487e-01
2.516371521598365635e-01
2.542941908690452002e-01
2.531452819377521535e-01
2.549215464242564066e-01
2.544775573921397860e-01
2.597137404169516661e-01
2.589234822893585752e-01
2.480386183605793327e-01
2.452814171848974878e-01
2.514473688860170975e-01
2.507838630645984335e-01
2.484019412829068241e-01
2.568467521761931271e-01
2.580189299176724460e-01
2.594507570605197877e-01
2.622909504259327007e-01
2.509807132778654748e-01
2.454034427457605361e-01
2.521665783249983916e-01
2.517481976590623671e-01
2.491401019026030783e-01
2.534849324005589155e-01
2.521054569792400835e-01
2.509807836903463762e-01
2.615959750972475795e-01
2.579109501897028367e-01
2.508655051642799116e-01
2.571307419047432208e-01
2.514696103091938473e-01
2.465608288624201727e-01
2.579693679996280520e-01
2.536549341490741960e-01
2.460497186032894190e-01
2.479732027317882725e-01
2.532421168372231413e-01
2.618315055619388487e-01
2.629446227713710948e-01
2.622653435972377989e-01
2.548596843897323327e-01
2.566366292492976431e-01
2.661134189803631700e-01
2.577516735852061758e-01
2.483673481436529662e-01
2.533839499252714123e-01
2.579523747609270279e-01
2.557403579854428122e-01
2.594085118590184202e-01
2.601801744598966626e-01
2.545280123383504844e-01
2.567783879664047864e-01
2.531403666286504706e-01
2.502566389993588492e-01
2.580497179438954181e-01
2.606966707083233636e-01
2.571281445402420762e-01
2.541676465342280755e-01
2.566096788894199343e-01
2.533853342680915111e-01
2.496204485171534537e-01
2.521295046578592713e-01
2.468369551878376589e-01
2.448892984686617535e-01
2.472592131725289688e-01
2.456472793494353934e-01
2.513504616935141045e-01
2.533641630230992203e-01
2.540774815815427523e-01
2.566828406858602807e-01
2.521447851467361057e-01
2.566901628165917382e-01
2.588277788537433066e-01
2.549578331388889230e-01
2.613635952230899395e-01
2.582727478281522382e-01
2.515917388107440922e-01
2.523354670755179052e-01
2.520932502449311219e-01
2.572350264936020259e-01
2.647411734045196918e-01
2.652613772629005551e-01
2.595635677034593969e-01
2.588670061271120537e-01
2.621737350135474598e-01
2.540865160326219452e-01
2.466971360884454012e-01
2.575555057898062938e-01
2.574087651427104384e-01
2.455276903963406754e-01
2.500217473655884648e-01
2.570169060923351290e-01
2.514631062680818263e-01
2.429667188827045465e-01
2.470204744988508949e-01
2.501874785325691741e-01
2.519800217921585039e-01
2.549841155541975324e-01
2.590631946663509155e-01
2.626075527541754662e-01
2.582361275397808686e-01
2.640729904673279616e-01
2.639214170036195961e-01
2.641445902969827286e-01
2.693618660059403092e-01
2.637867054169655834e-01
2.605816546787882437e-01
2.600050336515873917e-01
2.585836452814717079e-01
2.575634727926839340e-01
2.636353989440985424e-01
2.666735423507227143e-01
2.579395137057428067e-01
2.509580865434775654e-01
2.521409504307375316e-01
2.547105206320624537e-01
2.527476207370448757e-01
2.532183719222624307e-01
2.509159313161302696e-01
2.529144205379984522e-01
2.494538279489153243e-01
2.503810936301471002e-01
2.566918358068052131e-01
2.516567061444734965e-01
2.497860395779331333e-01
2.576627469271873250e-01
2.655315537394341008e-01
2.542978515629619185e-01
2.494375384722326838e-01
2.501197717385527097e-01
2.556469553919499815e-01
2.622241030927754957e-01
2.613730986896062869e-01
2.579474505361276648e-01
2.532418278865527506e-01
2.559863366481976432e-01
2.622162795421961734e-01
2.641197879920709757e-01
2.633352106107814672e-01
2.674828340203918020e-01
2.608285565061506661e-01
2.528201878103146227e-01
2.620895785014960011e-01
2.700361061743134505e-01
2.660124980511481274e-01
2.642110758058857090e-01
2.579546758924233796e-01
2.536243323566811925e-01
2.503777503575924657e-01
2.453138696532185525e-01
2.470483167505749533e-01
2.484051933683993907e-01
2.606183727731826161e-01
2.666257860992384265e-01
2.647736001585597743e-01
2.587654093359800789e-01
2.498255371353868270e-01
2.520152081086355356e-01
2.521795296210450621e-01
2.520519361885846799e-01
2.560673623428119106e-01
2.613473624424269559e-01
2.635124022177933734e-01
2.641271691611813410e-01
2.612180110202013128e-01
2.598164351963614394e-01
2.653810073658300350e-01
2.638217387873377229e-01
2.642558694816438125e-01
2.671068220789500347e-01
2.620987402371300901e-01
2.602471210549633929e-01
2.610349511268334477e-01
2.674232792503157818e-01
2.741974497209089812e-01
2.685049229564516748e-01
2.620946531271041713e-01
2.604923799636028603e-01
2.679100082036016128e-01
2.712416392780114816e-01
2.639653294522670279e-01
2.678038903523898839e-01
2.665976468541309541e-01
2.632145119011869983e-01
2.707907763651974387e-01
2.690533132612830669e-01
2.561921349509161949e-01
2.552234720099949561e-01
2.621782829774012002e-01
2.635248500602234145e-01
2.559683733514757642e-01
2.522693772630278941e-01
2.544321005131559565e-01
2.577126766351786613e-01
2.704915017754963014e-01
2.649661373518232277e-01
2.506138968992145388e-01
2.532879878812759333e-01
2.556922451817842390e-01
2.502617175444034059e-01
2.599443649411619095e-01
2.681827572939598503e-01
2.624689870486929255e-01
2.591474330419845651e-01
2.589112636319986782e-01
2.604848601280163045e-01
2.600474090194798138e-01
2.622696745757936432e-01
2.679499745972741542e-01
2.708634484888476912e-01
2.702546414764371852e-01
2.706950296870140882e-01
2.674672472724434202e-01
2.634824816542784554e-01
2.669259063748680161e-01
2.628249926024905370e-01
2.652507173928314033e-01
2.639741288098496619e-01
2.522057896029283874e-01
2.512757746574305062e-01
2.557758503160496022e-01
2.614640154203053957e-01
2.635145954445297090e-01
2.662795497768316588e-01
2.684746302466805012e-01
2.596151124049992376e-01
2.576229041728405056e-01
2.751806111897686646e-01
2.734498433763511427e-01
2.618309144014846490e-01
2.680439871334792667e-01
2.660239021400591097e-01
2.567546979874954505e-01
2.570233962001089445e-01
2.588851467472788048e-01
2.606787879067309355e-01
2.610406209262823851e-01
2.523263416425352013e-01
2.521062168786925572e-01
2.703441672814392294e-01
2.683010780927503891e-01
2.673410794278364699e-01
2.732424294743467930e-01
2.685508960492844488e-01
2.648914428899460383e-01
2.612593728338755694e-01
2.660486715518621814e-01
2.633809032052621402e-01
2.621950332195273625e-01
2.667609832583804907e-01
2.685112378454912463e-01
2.643578599348817559e-01
2.596607689262739327e-01
2.650533392333438987e-01
2.625060388061088990e-01
2.531146207989220520e-01
2.535293549951181946e-01
2.536972773787205537e-01
2.589985929550294164e-01
2.654781636701161185e-01
2.592299794460827811e-01
2.537630035780865656e-01
2.640194882989110314e-01
2.710487421940588337e-01
2.655020414402226581e-01
2.640612050394655630e-01
2.680180445801527145e-01
2.658110045142796918e-01
2.580226012909083710e-01
2.614930271471881951e-01
2.621130362468422903e-01
2.592318679297010431e-01
2.683883389802591002e-01
2.737939495020882408e-01
2.626297566096543190e-01
2.491872184105194954e-01
2.469043449500081533e-01
2.588348745986273625e-01
2.592446867810748179e-01
2.594629632787934792e-01
2.688902995092044002e-01
2.637734599940562141e-01
2.580193361720591327e-01
2.613050074645368870e-01
2.694114889308500405e-01
2.687073372653634440e-01
2.705456884071252843e-01
2.673545284768690244e-01
2.576667155979343038e-01
2.642362331359824901e-01
2.659134432990789554e-01
2.643087597243156672e-01
2.727127703203212072e-01
2.738307954205677630e-01
2.573364655967942394e-01
2.472837879640681635e-01
2.566449202240941307e-01
2.644202987102406976e-01
2.631109585676844609e-01
2.663251510255167931e-01
2.710642530144655171e-01
2.665889059261626337e-01
2.648941305976129645e-01
2.805047561469909967e-01
2.798226199717517848e-01
2.619634622471809782e-01
2.570826860437954164e-01
2.577390643431360928e-01
2.642019938696800185e-01
2.713269305832282097e-01
2.656849174910604905e-01
2.615299891557761880e-01
2.692577973881839504e-01
2.753549261475424781e-01
2.665824372503937667e-01
2.620860034483881718e-01
2.767759269901294839e-01
2.754541596065488984e-01
2.654067010675129623e-01
2.718258707886956338e-01
2.788218619355259942e-01
2.746006702918434850e-01
2.692225106697058168e-01
2.620907306145686122e-01
2.581179819062723868e-01
2.620706198277755195e-01
2.664586023460953079e-01
2.664818281528367749e-01
2.688457979411300602e-01
2.740495257158150344e-01
2.688320835512845730e-01
2.554996848792272512e-01
2.540086002686513522e-01
2.678830832543561136e-01
2.861014651763786332e-01
2.792636874955601312e-01
2.632557515799697767e-01
2.602569174255138784e-01
2.645406588204990417e-01
2.729428081759878166e-01
2.703522149216607273e-01
2.618119856249607746e-01
2.590080828932754820e-01
2.651052699732625584e-01
2.612738321394792451e-01
2.666350805672344504e-01
2.747262360351849231e-01
2.628708467387597669e-01
2.637597740499291188e-01
2.704397940575204440e-01
2.693867829454378304e-01
2.684112781498105837e-01
2.629010490840424930e-01
2.688060220604889805e-01
2.676583544867944808e-01
2.641666715852166725e-01
2.684524426358625981e-01
2.668913269281450451e-01
2.679238690790224919e-01
2.639613266704072259e-01
2.541560687951986419e-01
2.503665883358032196e-01
2.532730725411309058e-01
2.627853597118837148e-01
2.728584370038904527e-01
2.702062413459436763e-01
2.684031747100511511e-01
2.742895332069782421e-01
2.780340275246883097e-01
2.745978123755132838e-01
2.748155198555949918e-01
2.715425173953937010e-01
2.701888214619249107e-01
2.690071605330388027e-01
2.662738126540889483e-01
2.607681860605047253e-01
2.631240919294950964e-01
2.709215362090663382e-01
2.625129856058716626e-01
2.675640910970809028e-01
2.748310186184781401e-01
2.635275778302960670e-01
2.557563134019349427e-01
2.664205549552750019e-01
2.728381973261417848e-01
2.676245842784754081e-01
2.754531748917934397e-01
2.747874613015852674e-01
2.611127594888063008e-01
2.662819182246610183e-01
2.630556624764444629e-01
2.601500426960214329e-01
2.675354331086797210e-01
2.641063399171167947e-01
2.658540856263888474e-01
2.646468503627111279e-01
2.658877726651637796e-01
2.593589461530891871e-01
2.550671330956384431e-01
2.631193401161281975e-01
2.647522121377128834e-01
2.669843854202875733e-01
2.663806552401167815e-01
2.684965392684981467e-01
2.738467040347939974e-01
2.755513430343893289e-01
2.700055660728971074e-01
2.715763538381003039e-01
2.750240430728208563e-01
2.650909479184348494e-01
2.683577267890872031e-01
2.758885591633595813e-01
2.724420596488576485e-01
2.767711079065865998e-01
2.713062012566269665e-01
2.723494258581111716e-01
2.725842242839970897e-01
2.704172590412000643e-01
2.777878039324838122e-01
2.675305431929819733e-01
2.652664374335254038e-01
2.708804948170425164e-01
2.632455238652585128e-01
2.602736184211925652e-01
2.653709976390784542e-01
2.703558878316668079e-01
2.740193266602832245e-01
2.776477516442786286e-01
2.733660075186881699e-01
2.695228965947629174e-01
2.735790772239807267e-01
2.673061666432724470e-01
2.592387306978332084e-01
2.653594537132065723e-01
2.768520039880251193e-01
2.752840689785850947e-01
2.684401543029851789e-01
2.726110848840510581e-01
2.763615872465375878e-01
2.726898552368025030e-01
2.700627197846422467e-01
2.630058594806076178e-01
2.598390639445428696e-01
2.634524728321928078e-01
2.610659553174231040e-01
2.556095052462984407e-01
2.525864493555289303e-01
2.627328586260548327e-01
2.655016892787373517e-01
2.602703649068686120e-01
2.655013828311356128e-01
2.666977295792359870e-01
2.649556021385464089e-01
2.607749946594729029e-01
2.634099404889053142e-01
2.761777349896676337e-01
2.741187860637878670e-01
2.652018684788760017e-01
2.695589948280104342e-01
2.785354524404582977e-01
2.790797974857773256e-01
2.692503383201708678e-01
2.619648356228996278e-01
2.628910195760839619e-01
2.664371442330691897e-01
2.674998621256013398e-01
2.673985185034524203e-01
2.683541297319341212e-01
2.678136600490081953e-01
2.700836792084615468e-01
2.666743272988875146e-01
2.651138843169280612e-01
2.707497048140851126e-01
2.636278378434089298e-01
2.607185670884525908e-01
2.658916763984791598e-01
2.696140712510773363e-01
2.674226620465708359e-01
2.679751942254832708e-01
2.725812445255725303e-01
2.734463826496574823e-01
2.729550314894921836e-01
2.692236862928304442e-01
2.655568709506077041e-01
2.738498770607522559e-01
2.708329840028332880e-01
2.611161244165458584e-01
2.708619945797364759e-01
2.674656341966398232e-01
2.631904302735340595e-01
2.656422499996597963e-01
2.624315767880928685e-01
2.614306451160230971e-01
2.720680064238478191e-01
2.685268197077861907e-01
2.608187398735150042e-01
2.698388555841520486e-01
2.712695281982531181e-01
2.684429288825317950e-01
2.767439603635550860e-01
2.771472843902722527e-01
2.750500568168057769e-01
2.731257180370781912e-01
2.641861424605396746e-01
2.690160280672700965e-01
2.716659930500349152e-01
2.791801302582046507e-01
2.771935672362626502e-01
2.632268938315727169e-01
2.634514530830489587e-01
2.676533083718866668e-01
2.692631946542775045e-01
2.656608406602168904e-01
2.664436290204471036e-01
2.642894730871572784e-01
2.643282445334340092e-01
2.631786831763431311e-01
2.650459022851860968e-01
2.700201610490247095e-01
2.697916011592731977e-01
2.651878949756773518e-01
2.648273760114352449e-01
2.738524876242717232e-01
2.700292160199480596e-01
2.688420834080266220e-01
2.698431625766642972e-01
2.732460998922682238e-01
2.765460267520605253e-01
2.793504619075657947e-01
2.783880996152479637e-01
2.711092255470329282e-01
2.786161661121170918e-01
2.757869941757175036e-01
2.644045186394490821e-01
2.654928442287846080e-01
2.639422121429635393e-01
2.671636788396924422e-01
2.726338788643822286e-01
2.701811112102878720e-01
2.676274831687443512e-01
2.727395695665845166e-01
2.780014187153083682e-01
2.717143826650244565e-01
2.576474007999164373e-01
2.582286227041445392e-01
2.663024035243840570e-01
2.629330041626077308e-01
2.679103207572096634e-01
2.723253795795093080e-01
2.764215176528146967e-01
2.786212692688516679e-01
2.777386642962937913e-01
2.755842776238703329e-01
2.680368353439441242e-01
2.682619880212626651e-01
2.723722404690019916e-01
2.787212265866805816e-01
2.754479501042230716e-01
2.689343029119438677e-01
2.757057121377747833e-01
2.784084492156239099e-01
2.672431696676264568e-01
2.662235865206040719e-01
2.714126751194120279e-01
2.648165535883657551e-01
2.660250217682432750e-01
2.657959288375856266e-01
2.634128420799042858e-01
2.707125863510888575e-01
2.695870460721593864e-01
2.715262957342085004e-01
2.738633000499449133e-01
2.680351338101337189e-01
2.641127620414647215e-01
2.715424918857017866e-01
2.717893956094414865e-01
2.693223624762181578e-01
2.677860083935642010e-01
2.693078920711431401e-01
2.685409714518463553e-01
2.747333702994880777e-01
2.754048945704635210e-01
2.685984470885087738e-01
2.702570512501002442e-01
2.736933103362648168e-01
2.875720529569991135e-01
2.739002344586277116e-01
2.641133747108193597e-01
2.615696867217938149e-01
2.597828337772895013e-01
2.694373381247761046e-01
2.764882759605818419e-01
2.891642340192398519e-01
2.890152510785669593e-01
2.887406892027666871e-01
2.859918802860998421e-01
2.669320469827490272e-01
2.689573321247910598e-01
2.764314981794128712e-01
2.827675712491642956e-01
2.850835073767229999e-01
2.839792953995522451e-01
2.893775183458623945e-01
2.723596545047133888e-01
2.643160146467227190e-01
2.744244033041687847e-01
2.750045168808658014e-01
2.768448326529552306e-01
2.736083373356468784e-01
2.667740153675449699e-01
2.722174068482397513e-01
2.772962622038251945e-01
2.774252158842184235e-01
2.685554661396531428e-01
2.696577072653124629e-01
2.714083072212361003e-01
2.664707546444662345e-01
2.740057048496143954e-01
2.799286604687560853e-01
2.843916057477944292e-01
2.760555853470247900e-01
2.781952329415602332e-01
2.790183386568321766e-01
2.677563090547677160e-01
2.738380507841755018e-01
2.756506882015357651e-01
2.803046393654953228e-01
2.838626881572034466e-01
2.807796290160630148e-01
2.782319576869936584e-01
2.827126115379067217e-01
2.787719302674721567e-01
2.742238417473546463e-01
2.777335236028633525e-01
2.800964779733938204e-01
2.816300051954143679e-01
2.743180730356415409e-01
2.673012935375056465e-01
2.760470826985717552e-01
2.812503258006711082e-01
2.806434752707860358e-01
2.781575316932930475e-01
2.700403842080695282e-01
2.656030747817341164e-01
2.688101745955461808e-01
2.734850983071220321e-01
2.776413428361992342e-01
2.745492318671091114e-01
2.701416986676621335e-01
2.815123140262109636e-01
2.834561759028351724e-01
2.725524056707745446e-01
2.737317355592638335e-01
2.762151828603872650e-01
2.788198046911390948e-01
2.907845702817468125e-01
2.914929458286142361e-01
2.834680234079744454e-01
2.739871338703562809e-01
2.785615121591245580e-01
2.876686261361883767e-01
2.857773442522602569e-01
2.745865078007663218e-01
2.745766667189556975e-01
2.778638088652155003e-01
2.802258815119152424e-01
2.717897143568515084e-01
2.681167667203623317e-01
2.747831247973224200e-01
2.732412954048176190e-01
2.846579987028403647e-01
2.871311068356692253e-01
2.831304136241520886e-01
2.834082324766490357e-01
2.856064464741930875e-01
2.833541197885032781e-01
2.806091846662953637e-01
2.775639061185011247e-01
2.750922355049718604e-01
2.777263636274861502e-01
2.783653739439512220e-01
2.810600617217129393e-01
2.794037867428409427e-01
2.786229581845150460e-01
2.778018023591433683e-01
2.699959621857146996e-01
2.750354526233114716e-01
2.808240763407284790e-01
2.754999928118815333e-01
2.700997355563505842e-01
2.689299700775223956e-01
2.827218565937304473e-01
2.860129510323531909e-01
2.696069730335400316e-01
2.714214534794222033e-01
2.865829093841113506e-01
2.809259335973540161e-01
2.715328951380863720e-01
2.700350257608518101e-01
2.727819309355904442e-01
2.718689935135332192e-01
2.660738531024764431e-01
2.683177817368460616e-01
2.787626392435818001e-01
2.834475882383854506e-01
2.789032587533123442e-01
2.797093731943288697e-01
2.815807082486204704e-01
2.831504022727058256e-01
2.761276294269936482e-01
2.662540652039967481e-01
2.735270734574989926e-01
2.842243947492552603e-01
2.806759723488024272e-01
2.779816000995272152e-01
2.738928496611852115e-01
2.715943295378142608e-01
2.830310886935546999e-01
2.861780523569068535e-01
2.857337371791446312e-01
2.887636830952611811e-01
2.889564644302821672e-01
2.857956183024570329e-01
2.830196993127237493e-01
2.955254111289981611e-01
3.013645785066010330e-01
2.899423730670866450e-01
2.867960247295543441e-01
2.880456335490624853e-01
2.867411383909814204e-01
2.782138316606434514e-01
2.779746652726351464e-01
2.926459325532830280e-01
2.903228354135393152e-01
2.843119149649863675e-01
2.887923308148650503e-01
2.847167385020163421e-01
2.739080279827593167e-01
2.725283082142853086e-01
2.785705434904029998e-01
2.897045376372902048e-01
2.902944718506138555e-01
2.790473542240630156e-01
2.687084634684586137e-01
2.705012344179825168e-01
2.783399327728082184e-01
2.796426330380101799e-01
2.867549851148873397e-01
2.825520047894375386e-01
2.737414340941204394e-01
2.812011296328897347e-01
2.900374989204798637e-01
2.865924786421146786e-01
2.824331269229978791e-01
2.815829907851745140e-01
2.949095711899087924e-01
2.926196605052042710e-01
2.719416878654490333e-01
2.800516011050728782e-01
2.929752553636930101e-01
2.834810704540979276e-01
2.707678032606404273e-01
2.748397837364183194e-01
2.827793564676325255e-01
2.856008832920247098e-01
2.856746803942768476e-01
2.797598423640539900e-01
2.790518914261750916e-01
2.829456456636005868e-01
2.733008274396680481e-01
2.767529626260790132e-01
2.901242691846627753e-01
2.795311456074432988e-01
2.722504795263653299e-01
2.777903320450271774e-01
2.838816308131840715e-01
2.852099623268568029e-01
2.833669391016823136e-01
2.834870762123333776e-01
2.789640667442389033e-01
2.850888421005604578e-01
2.890658928306426012e-01
2.829363332833078060e-01
2.827029459088587493e-01
2.787800780637150200e-01
2.810642351923772209e-01
2.868021636845187183e-01
2.853217553121232819e-01
2.818385413018797414e-01
2.747870237527793580e-01
2.689952399162749974e-01
2.666419989678016078e-01
2.716837780620870446e-01
2.762317748742529888e-01
2.753326935734268233e-01
2.812419975002341532e-01
2.784641447335026165e-01
2.814307222045976942e-01
2.861123533396016105e-01
2.797124255967319284e-01
2.744001702820266786e-01
2.827104144372225014e-01
2.893014207845642782e-01
2.836634743138632953e-01
2.795549413651498560e-01
2.809292054999357746e-01
2.782091841612624461e-01
2.745183144631939687e-01
2.781441567490174349e-01
2.768967891765339306e-01
2.863010985020630339e-01
2.929988622204091064e-01
2.850169401146381842e-01
2.786078937526994537e-01
2.807403862729963562e-01
2.847875547964303089e-01
2.910980355568006939e-01
2.951222328710511045e-01
2.947315228575022039e-01
2.922754881947491890e-01
2.889750932865812194e-01
2.873356611138294658e-01
2.866297708314984871e-01
2.909100675148157400e-01
2.948205308471339992e-01
2.890275452070971141e-01
2.821279369469116283e-01
2.824299877374559786e-01
2.731539646602975102e-01
2.789133665207389479e-01
2.957516188249532108e-01
2.965037997142314641e-01
2.936438651531224076e-01
3.018285144096739536e-01
2.981918579707498185e-01
2.951559437493815885e-01
2.888298057330412894e-01
2.748174387428891641e-01
2.874186587402908777e-01
2.942174858314020591e-01
2.963415707995216142e-01
2.961327394435018801e-01
2.943700398113059391e-01
2.945973050467008969e-01
2.848627055958127818e-01
2.820614294584135040e-01
2.925356906657087808e-01
3.014843612093234260e-01
2.984871765466981519e-01
2.845075652863071070e-01
2.834196577298088160e-01
2.830441259577354263e-01
2.859470714193690921e-01
2.870511715761149274e-01
2.840311226184976667e-01
2.877814441689173219e-01
2.886129502892116339e-01
2.916535538961205765e-01
2.880849337797715681e-01
2.888838042032004227e-01
2.864571838984720231e-01
2.851317265895346176e-01
2.938635715767475287e-01
2.989445987988236797e-01
2.926711792571337623e-01
2.812315106909947238e-01
2.849019458344930755e-01
2.974059781553542448e-01
2.918151800782211591e-01
2.836392633297462051e-01
2.859857411580526421e-01
2.790814993097840424e-01
2.781372037949383924e-01
2.771177413886980467e-01
2.742702686776277710e-01
2.851482750502513097e-01
2.907202410377843771e-01
2.894720415685184123e-01
2.914376182092236478e-01
2.920364864336258415e-01
2.864470799627965580e-01
2.776255966146409238e-01
2.772661880295993475e-01
2.797727819635236757e-01
2.799098410373815349e-01
2.823307418978370231e-01
2.858725960707195202e-01
2.907948607417401021e-01
2.886717846256020570e-01
2.812731879831822934e-01
2.794752847693161013e-01
2.737309926296361273e-01
2.757624117773501693e-01
2.912984261921430229e-01
2.963510613398262494e-01
2.899904306241647967e-01
2.854920242149993626e-01
2.885798349320125578e-01
2.930520250108507030e-01
2.966524216997461494e-01
3.036300329219422944e-01
2.977022708763146230e-01
2.867402543553589922e-01
2.871455290339462452e-01
2.822198004020944895e-01
2.824054406714893717e-01
2.883541142504824628e-01
2.893878133822671561e-01
2.988311973009890599e-01
2.902413707987173130e-01
2.813741229462671245e-01
2.848523373061967456e-01
2.827450972412119401e-01
2.954032938462002877e-01
2.989094607435867079e-01
2.891779289480722603e-01
2.842852956247713947e-01
2.891907221974910347e-01
2.852324145999114990e-01
2.870413500189723521e-01
2.892470236533257744e-01
2.851294024373425273e-01
2.862520800182609126e-01
2.787397877089458631e-01
2.879580218030850514e-01
2.983241578282061490e-01
2.955880179545154474e-01
2.852773821463743809e-01
2.749186574217569179e-01
2.794671510124545066e-01
2.789218188128725351e-01
2.906997672056489956e-01
2.954799027671913825e-01
2.816330687420280365e-01
2.901268689401059753e-01
2.936122219145330670e-01
2.900362823207394136e-01
2.845259490786346546e-01
2.853837826428666791e-01
2.851716779303337113e-01
2.778551143792478140e-01
2.804309113434939049e-01
2.836536152841430680e-01
2.930832457457335227e-01
2.918820384998192519e-01
2.865689667914765870e-01
2.860784636162524985e-01
2.831548409583685699e-01
2.859318018916195414e-01
2.886771259757333619e-01
2.934427979360634264e-01
2.984976408663896907e-01
2.997757711106674994e-01
2.886747866515570471e-01
2.825052156506899226e-01
2.861383348947307836e-01
2.859316913108704283e-01
2.846883605231086967e-01
2.793586263669683434e-01
2.796633214648566179e-01
2.792239984569372391e-01
2.782068536667786640e-01
2.841219138017195833e-01
2.952518955109250109e-01
2.998731097350526564e-01
2.970344882999638725e-01
2.833398806976827888e-01
2.716662229198369416e-01
2.823688089080353403e-01
2.899359581758800264e-01
2.811461546380052967e-01
2.817333437341806301e-01
2.864384961009616148e-01
2.819129743746403571e-01
2.983728977166237306e-01
2.995816845484591817e-01
2.841733484851713398e-01
2.891347981823892965e-01
2.933435521572201887e-01
2.886785503113742379e-01
2.856284788917892725e-01
2.901502991759578043e-01
2.977117955558932216e-01
2.992339238078524644e-01
2.969507970019865106e-01
2.943233218963531295e-01
2.896739952912577021e-01
2.915509068846929286e-01
2.875986380963424516e-01
2.874372939502428670e-01
2.805509878928910683e-01
2.776732892155074350e-01
2.832608296635997225e-01
2.816089913671054323e-01
2.800648290748853353e-01
2.835745684960369051e-01
2.900894439162506333e-01
2.787055081296156422e-01
2.825323898761171182e-01
2.885740821499699904e-01
2.829021457082325774e-01
2.842111863606328614e-01
2.907744316778557714e-01
2.956099505474984457e-01
2.853700793928981017e-01
2.866606530230210170e-01
2.900955403107589037e-01
2.843370362959283804e-01
2.914257231427281325e-01
3.017440702530910790e-01
2.943149938587111825e-01
2.884669846484616551e-01
2.927854434168811748e-01
3.011866184659049983e-01
3.012477117188694375e-01
2.943972979947135915e-01
2.994348283373635122e-01
2.916726820044477919e-01
2.847433233365092020e-01
2.853255677759337638e-01
2.792414852771627487e-01
2.820448671078460423e-01
2.843082415403890839e-01
2.879617539437008822e-01
2.947902605606128601e-01
2.861361058994951745e-01
2.837295755698017730e-01
2.909089661414288597e-01
2.929454554336306527e-01
2.910866950861737967e-01
2.878741933266698028e-01
2.847604114654196938e-01
2.803661859087466235e-01
2.835677802807292647e-01
2.801705907009223173e-01
2.803016076881802432e-01
2.857007592784247541e-01
2.850663897887776299e-01
2.870697954277766084e-01
2.809624970868387916e-01
2.807760497219490281e-01
2.881982224262141234e-01
2.898862464098512226e-01
2.835304230454708807e-01
2.847286597504424255e-01
2.839144555081051235e-01
2.835784572052209573e-01
2.861070121804430988e-01
2.841747393460953841e-01
2.960289832372177687e-01
2.868785343352309170e-01
2.775892640599907368e-01
2.811560676857736696e-01
2.789825541447818469e-01
2.834870992679653923e-01
2.929945299606605547e-01
2.958727202629802266e-01
2.906633650828251425e-01
2.899049465543433457e-01
2.930295915210270330e-01
2.918060414777253753e-01
2.910564211155751702e-01
2.879236903876568054e-01
2.796328863310563739e-01
2.808445679204716883e-01
2.724448726724758019e-01
2.739388533374851886e-01
2.828082229295399430e-01
2.834163911645477540e-01
2.864993450527524854e-01
2.869568284544807280e-01
2.888912054781323513e-01
2.949560067925093287e-01
2.958259646201166215e-01
2.909604732817611117e-01
2.856334756038332312e-01
2.795497188157365365e-01
2.736441696637261223e-01
2.780385412228729147e-01
2.814584714864500903e-01
2.701408563337132640e-01
2.773125722438938290e-01
2.887926848790419720e-01
2.869721150620279104e-01
2.814288167353253822e-01
2.769160809052669814e-01
2.848764121949793338e-01
2.836146572394308563e-01
2.826039648027062201e-01
2.812544476692188100e-01
2.795432134971417848e-01
2.720875345504699117e-01
2.753606895970018842e-01
2.863978361510145509e-01
2.846817983775265515e-01
2.929718756419362191e-01
2.961350432025213197e-01
2.963567650387219365e-01
2.869251733131015225e-01
2.725462177367282690e-01
2.732743123811405828e-01
2.810565965930972854e-01
2.816701888825997591e-01
2.762948504248763371e-01
2.739628995766651975e-01
2.832295551385040078e-01
2.911220064042152056e-01
2.956646859285957385e-01
2.884765516941272256e-01
2.781057341165908969e-01
2.752674914901781511e-01
2.766395029760498336e-01
2.798022758405449006e-01
2.787264792265400359e-01
2.815958437391289926e-01
2.830214191272584778e-01
2.868585763335596561e-01
2.899009871537639449e-01
2.921176877832431518e-01
2.884287115801385526e-01
2.812698204062754614e-01
2.820982761330055877e-01
2.809627001101577815e-01
2.797867092475566086e-01
2.828870303948692877e-01
2.778364273945507223e-01
2.811534576975687760e-01
2.880150378094878394e-01
2.809961233783690449e-01
2.766972235972201544e-01
2.778806106731954162e-01
2.808658877201394288e-01
2.856170163406654972e-01
2.807659503653572308e-01
2.798289775966819604e-01
2.813882123559000026e-01
2.786788291469093903e-01
2.827076694641050825e-01
2.827383505581481105e-01
2.851118539097096116e-01
2.838363641620401112e-01
2.824030848356696155e-01
2.755782661353000651e-01
2.607293840160994081e-01
2.666270284533916457e-01
2.722615452401256908e-01
2.715780137766873326e-01
2.804855415023320142e-01
2.776777430337673547e-01
2.712801083550461789e-01
2.689578718274972524e-01
2.727053947495729491e-01
2.828922170986429840e-01
2.732246339451156469e-01
2.642213306941380568e-01
2.748613750405591860e-01
2.723135327009198470e-01
2.718890442383247730e-01
2.681901818983192798e-01
2.647731198055821022e-01
2.722235763311506851e-01
2.759971075032275345e-01
2.849416921744490350e-01
2.846867886344144893e-01
2.778779242146213191e-01
2.773129853978013037e-01
2.661496099700965678e-01
2.599007976850080670e-01
2.745842536202561801e-01
2.786669451464259262e-01
2.752549115391629830e-01
2.705810230351512469e-01
2.726712718749119690e-01
2.756110264710173174e-01
2.796358881871596758e-01
2.793453778030977608e-01
2.649139025895212440e-01
2.651746321105182824e-01
2.710903800015208032e-01
2.712692106106016077e-01
2.720745651924670327e-01
2.703119423892682560e-01
2.681126947665685711e-01
2.705249493750754852e-01
2.716095043397973585e-01
2.764980513352388591e-01
2.734780447570891448e-01
2.697554322020075945e-01
2.790704588403598585e-01
2.738193799987242438e-01
2.708069556225336516e-01
2.725419836533357620e-01
2.679260902603243788e-01
2.719984796045339381e-01
2.689567346591876795e-01
2.654268171125470088e-01
2.685338698478537678e-01
2.716794245193265289e-01
2.735859469998867533e-01
2.680498401696602695e-01
2.610898083032022199e-01
2.673275359332855650e-01
2.697003074516226562e-01
2.658885553091610565e-01
2.658858157828054014e-01
2.729358953759256634e-01
2.760966677336824660e-01
2.680823952930960208e-01
2.632227114642969878e-01
2.635439310065008089e-01
2.697982346561691447e-01
2.663293344733116408e-01
2.728359925346978687e-01
2.686196024961518547e-01
2.595461526852534950e-01
2.710842265203601831e-01
2.743610574185870732e-01
2.732809292848732974e-01
2.699772580586245474e-01
2.642513838676847082e-01
2.629636455687081042e-01
2.651911811621133763e-01
2.595051170490574322e-01
2.560035956377603727e-01
2.623047939068580692e-01
2.672537455035068343e-01
2.656055206674224345e-01
2.646070838027558825e-01
2.696058355673385254e-01
2.706262068433802348e-01
2.699600492017713571e-01
2.688281522221073749e-01
2.682837348219425100e-01
2.690051438966994390e-01
2.711731332997766031e-01
2.655736903041140407e-01
2.650141152262373012e-01
2.643819044095515602e-01
2.632781557331188571e-01
2.650085450104978091e-01
2.632550584383964720e-01
2.656468395876738775e-01
2.554053784792267856e-01
2.569311352174087348e-01
2.683780208065743023e-01
2.666608977140033088e-01
2.700305588752994757e-01
2.677345370008344938e-01
2.531805656060900911e-01
2.615638712758704409e-01
2.657643021328425226e-01
2.655290562681450472e-01
2.736896657335370353e-01
2.730645397695262155e-01
2.621556891611245832e-01
2.535659825421883173e-01
2.594574963884566099e-01
2.598372109653789841e-01
2.565225462732424466e-01
2.520624252129775034e-01
2.583549800292305187e-01
2.607775645471965831e-01
2.614078760456695627e-01
2.630944617393867757e-01
2.607744757274407243e-01
2.669820732676801978e-01
2.654907833143790308e-01
2.640859830459470481e-01
2.680498905146731503e-01
2.625471280529305673e-01
2.546615397011631199e-01
2.605291525701888822e-01
2.652855511778858255e-01
2.606113392233025960e-01
2.601194433805579243e-01
2.591405619084429235e-01
2.540375909841780522e-01
2.500104453904505308e-01
2.474930834715121375e-01
2.474558917591184182e-01
2.556968613848264460e-01
2.537460325968044494e-01
2.492111345460862049e-01
2.505436302681626204e-01
2.482131462204479888e-01
2.505340312292805294e-01
2.549348504054791409e-01
2.537696460208391236e-01
2.551629707384656665e-01
2.555997086048660827e-01
2.533457582997991620e-01
2.523324459797862129e-01
2.517579828093435834e-01
2.552137172218479355e-01
2.584290418504343601e-01
2.580550163543249287e-01
2.529084752685409332e-01
2.537177162119912954e-01
2.554670435608871193e-01
2.505272963705353906e-01
2.462963964204077927e-01
2.558319857705610434e-01
2.606076463203929605e-01
2.515482561171611953e-01
2.490835807311081729e-01
2.579054340854888827e-01
2.577656982414230358e-01
2.505871134890992891e-01
2.557018008551812938e-01
2.508396365567281960e-01
2.437437687942559661e-01
2.489811295807792257e-01
2.479995339566356538e-01
2.454088084867902531e-01
2.481635791318310691e-01
2.470079980510661855e-01
2.524658335697815836e-01
2.519281072566109114e-01
2.470002498907143129e-01
2.460217865057497399e-01
2.415621855267373885e-01
2.401857988638781694e-01
2.456280451230154760e-01
2.501881151636103917e-01
2.435945264104993901e-01
2.395348945658120066e-01
2.408000884660926599e-01
2.508261337069805919e-01
2.571727703381448404e-01
2.511665467353061953e-01
2.538023265513206783e-01
2.547853892750646110e-01
2.474057459173736317e-01
2.426637411141766287e-01
2.488848967603371487e-01
2.528024789781573300e-01
2.473711409694506480e-01
2.474686418849273151e-01
2.467968090141340332e-01
2.378782100983496683e-01
2.426271102663571932e-01
2.457302157068570747e-01
2.391762577564078285e-01
2.447951166858374772e-01
2.381397363393763789e-01
2.358694737601410851e-01
2.404745354184577855e-01
2.355454682095286800e-01
2.336085766809110065e-01
2.339783795954127055e-01
2.344523191075587598e-01
2.350834324924237217e-01
2.423035411327315314e-01
2.427162125879657462e-01
2.407513198511661567e-01
2.367656385646989270e-01
2.437731949628283434e-01
2.473163538257744098e-01
2.377156099926301669e-01
2.442710266339718217e-01
2.496017304614913390e-01
2.411157858369478990e-01
2.351174195253901700e-01
2.437121028233911746e-01
2.461647676921051020e-01
2.373199437192037298e-01
2.317962298698717505e-01
2.313906712474332050e-01
2.322615831996712454e-01
2.267856817257281055e-01
2.292897518697581960e-01
2.396097680784082251e-01
2.382562883460969116e-01
2.388362605851583886e-01
2.369875581903273520e-01
2.413441788964282297e-01
2.396596710813694853e-01
2.299632546187825588e-01
2.296056680664767258e-01
2.353521916011047654e-01
2.341070396064065251e-01
2.309888804732376510e-01
2.374428863732681583e-01
2.347069065927562259e-01
2.306096449997718512e-01
2.325495654735105777e-01
2.352678707170270944e-01
2.337424481396068177e-01
2.287258796935023042e-01
2.342559433967360827e-01
2.398028843268788513e-01
2.360998670696769774e-01
2.387549634775610330e-01
2.395116804692245804e-01
2.419919488270058927e-01
2.428635820252130761e-01
2.312310237717085659e-01
2.262573129757702028e-01
2.253051729098420330e-01
2.291866372258542783e-01
2.332361676807369610e-01
2.271681893857468992e-01
2.282062237177125974e-01
2.341213111760062915e-01
2.313893810653415428e-01
2.266165900457504379e-01
2.255667692262173230e-01
2.297141170245810826e-01
2.310743389835271111e-01
2.275705419775338745e-01
2.229352751442587321e-01
2.237504755421180214e-01
2.248199176214986383e-01
2.266348827301964408e-01
2.326048398761919045e-01
2.284945861265028355e-01
2.270994114084932958e-01
2.243715455935491043e-01
2.246961229963229667e-01
2.297195341368684918e-01
2.246798138590537786e-01
2.282924660983370602e-01
2.331336553161781344e-01
2.304343917409469589e-01
2.317501140612750199e-01
2.359319671471888091e-01
2.386191889208686689e-01
2.383927713270923565e-01
2.316027523795564091e-01
2.267322985152600279e-01
2.356186141345886498e-01
2.368932162774518291e-01
2.292618998455850376e-01
2.242583747074701761e-01
2.203829256295619654e-01
2.202266993912030957e-01
2.251161093368004851e-01
2.246002460058973138e-01
2.168214959635034744e-01
2.200686536164569440e-01
2.230687389517096164e-01
2.148601515556464447e-01
2.126929188935409165e-01
2.151372497613669998e-01
2.234867996921583999e-01
2.316339383098264815e-01
2.313112179460329043e-01
2.250973255003464180e-01
2.200470661950536533e-01
2.185799271113689768e-01
2.203607024379765078e-01
2.287115119300998090e-01
2.271153714650931688e-01
2.173421157995557296e-01
2.184245418727243926e-01
2.163841765420614627e-01
2.113959145673870166e-01
2.168473385557760369e-01
2.234507267697608546e-01
2.225398366339852441e-01
2.151623004159998465e-01
2.129838241242289210e-01
2.218837189267346410e-01
2.191909544138001820e-01
2.129988711258161971e-01
2.176168887562363319e-01
2.171649121417224271e-01
2.074588630868223205e-01
2.104327579878584598e-01
2.200396595211082107e-01
2.164877237499230056e-01
2.118462076139647210e-01
2.126920161309365787e-01
2.180618448675473442e-01
2.121615736394843466e-01
2.155494285297647195e-01
2.290439201676697512e-01
2.302833141282153162e-01
2.166079348920331160e-01
2.122717450071489320e-01
2.187494914638396237e-01
2.164081403874055787e-01
2.153502450583349159e-01
2.161125616629119561e-01
2.174405827692793836e-01
2.140531493542920660e-01
2.057671636837515861e-01
2.003830415533797982e-01
2.052608145119916572e-01
2.078783653010052024e-01
2.134991760605030597e-01
2.161306311674136560e-01
2.134572370541619746e-01
2.211905732009941949e-01
2.125857068355319901e-01
2.058602466932624164e-01
2.118319133684851141e-01
2.133098168771976888e-01
2.027722464956989434e-01
2.045920286927001841e-01
2.167361534763192488e-01
2.120422024300304131e-01
2.123485206381170165e-01
2.183108568326465604e-01
2.127288871544388282e-01
2.035188858816718571e-01
2.006344110805991232e-01
2.034523392649410234e-01
2.077209421614614193e-01
2.070175563529616514e-01
2.069153237248713140e-01
2.054693586118658266e-01
2.079562300443081879e-01
2.099578767660995604e-01
2.063307516537929709e-01
2.039588765805963322e-01
2.049663472064356118e-01
2.046836085626098090e-01
2.035316089304162745e-01
2.073386020290828857e-01
2.117198918765929583e-01
2.088154617483775066e-01
2.068331883055714027e-01
2.069887395023606025e-01
2.024516070274711976e-01
2.008310404826558204e-01
1.998795824211780370e-01
1.995583525465400576e-01
1.978548436569654845e-01
1.972570885470655566e-01
2.027651177127146320e-01
2.022266941969848297e-01
2.019383464812125051e-01
2.067332915589243647e-01
2.017139938032934121e-01
1.986772255430468148e-01
2.060634082630869723e-01
2.097442660937652303e-01
2.076147532797114614e-01
2.083816109519685544e-01
2.088618296752481895e-01
2.025055446594155317e-01
2.016108094209672075e-01
2.049867716241863536e-01
2.005267729070327465e-01
1.993266028796621403e-01
2.002858292059176704e-01
1.967064217060940645e-01
1.943045138702599040e-01
1.985274182157221456e-01
1.982716984674954552e-01
1.977739860479264811e-01
1.996703383282431021e-01
1.946705584510578235e-01
1.945813768057181592e-01
1.992710225572365823e-01
1.984732500763278784e-01
1.928268679008210140e-01
1.939918467944792835e-01
1.941117629951360224e-01
1.899507216810339960e-01
1.952758794012758869e-01
1.971736806768620287e-01
1.942192812057506601e-01
1.995379353299642777e-01
2.023072599165395280e-01
1.966793812119572160e-01
1.896631484633529152e-01
2.002006788666500503e-01
2.038748378884648604e-01
1.954271195677518558e-01
1.978135242201645161e-01
2.028993098796084138e-01
2.049275408990630931e-01
1.944424528154793108e-01
1.920877005610311938e-01
1.995220164073944757e-01
2.004567879233605243e-01
1.951434055020133396e-01
1.920173064025759435e-01
1.959528119344570996e-01
1.948096499814747917e-01
1.879530370495549052e-01
1.873465340370275845e-01
1.929264409031261340e-01
1.935659195932565857e-01
1.988287831645824399e-01
2.023880691880220739e-01
1.959677009891883648e-01
1.927857261722282500e-01
1.927102790638930974e-01
1.944800169539660228e-01
1.950460021483473028e-01
1.968682525016730855e-01
1.967383652411837103e-01
1.897183670694617685e-01
1.918390658005270366e-01
1.941927587846201675e-01
1.856336159592745783e-01
1.877085207738218298e-01
1.935528537765127399e-01
1.941006974464333235e-01
1.962222866014301514e-01
1.895186618153049951e-01
1.850963758086971445e-01
1.882323516941203367e-01
1.914211328378279398e-01
1.950086781917942103e-01
1.954607091783365780e-01
1.969545507451881949e-01
1.946029312190954430e-01
1.881010555751715108e-01
1.848888375567372955e-01
1.872348894267174269e-01
1.883103639056336598e-01
1.862126012296385913e-01
1.839433552364693747e-01
1.915099539788654992e-01
1.944470921926317597e-01
1.917272819395702266e-01
1.940286384612965320e-01
1.900972437479048760e-01
1.884812905726395149e-01
1.896905134719422681e-01
1.945915542840594148e-01
1.929827313674155054e-01
1.873428176174948556e-01
1.877038458016617173e-01
1.862101396416458166e-01
1.861813476319472416e-01
1.904942185100070851e-01
1.850138459718919659e-01
1.777147279916280742e-01
1.802492119535639981e-01
1.854927135940949434e-01
1.868170123271067351e-01
1.883753736803608914e-01
1.857897380661846232e-01
1.813606713038292684e-01
1.805256118876138183e-01
1.828840228003328905e-01
1.910751424205651139e-01
1.932787733890927451e-01
1.924707525114314477e-01
1.878888593651527605e-01
1.885830022778911819e-01
1.909934886737146009e-01
1.830778666704978297e-01
1.783524655726313468e-01
1.798765052208977921e-01
1.834655572250131761e-01
1.822401300980237282e-01
1.802177166318739143e-01
1.853053618900804000e-01
1.831570580448626528e-01
1.772064080363656424e-01
1.829724059843870765e-01
1.884164234551136685e-01
1.854494910948298048e-01
1.807882761728937526e-01
1.800558350758242887e-01
1.854988235329455004e-01
1.864875743515620465e-01
1.851156531750544343e-01
1.823071885107316326e-01
1.791247862759385578e-01
1.778941818469433056e-01
1.752249209420950748e-01
1.815277429858019875e-01
1.840409529905863706e-01
1.787747034918289735e-01
1.790019203613932297e-01
1.868320172838911220e-01
1.884172933341553280e-01
1.857088179947498086e-01
1.901412595031266028e-01
1.939024855590127938e-01
1.877691322216180625e-01
1.836345759602587557e-01
1.888156627250026087e-01
1.843755193999883080e-01
1.797420055646171688e-01
1.851976933737484177e-01
1.889162242058595731e-01
1.859038964091218882e-01
1.843073083556010239e-01
1.802493593121653470e-01
1.801987687668453464e-01
1.815936044146245210e-01
1.768909394845599448e-01
1.761641975832544116e-01
1.818941391917180128e-01
1.835115128179322652e-01
1.851290048300315849e-01
1.847700020463856896e-01
1.769095951716068982e-01
1.774412064701449410e-01
1.792366441878756322e-01
1.771228291543103794e-01
1.811200055413810239e-01
1.850963605741790807e-01
1.868577881166762489e-01
1.859611933692865982e-01
1.798607948493260167e-01
1.814276595506340295e-01
1.779930079008180399e-01
1.740595860171684217e-01
1.798020089215611739e-01
1.791240308280576399e-01
1.791072827712792970e-01
1.788183700605499582e-01
1.782361301045713997e-01
1.814732900211331046e-01
1.791844433103600698e-01
1.786737117125142271e-01
1.796614338892046359e-01
1.748397608174016571e-01
1.763035327922570505e-01
1.823582533258009397e-01
1.771466169893648746e-01
1.747465796460131726e-01
1.769889904186608964e-01
1.799510116943600913e-01
1.828489248399413902e-01
1.748453170294581305e-01
1.723259252544309672e-01
1.788233120024588507e-01
1.790922336294557549e-01
1.784941672842722815e-01
1.798853818201990307e-01
1.852001879786626115e-01
1.840534710563023202e-01
1.789080782641147838e-01
1.772863534796752516e-01
1.717515074431389122e-01
1.752274575742471252e-01
1.811122014898804700e-01
1.761152141419442541e-01
1.721256061532374926e-01
1.794020772969869837e-01
1.800591674361938510e-01
1.762339540388324632e-01
1.740704296830737352e-01
1.754882325920366914e-01
1.804799553122380384e-01
1.765437535620301424e-01
1.697549762037527943e-01
1.715504259894468642e-01
1.745292855534838206e-01
1.720600264539126067e-01
1.792016264823980964e-01
1.845741225490344362e-01
1.850342484734944226e-01
1.876307816439809206e-01
1.809607570835690959e-01
1.751361921106342756e-01
1.781326889266746927e-01
1.793963346018733751e-01
1.817327680020056901e-01
1.815042752642399837e-01
1.770661027585454239e-01
1.752075985983199136e-01
1.772971979592818659e-01
1.808117063936173219e-01
1.779568261468179036e-01
1.766380265725297771e-01
1.798294597143866302e-01
1.777540523025744612e-01
1.745148228726365602e-01
1.765303271790014672e-01
1.786628989515135491e-01
1.756492757790526216e-01
1.712764029976991675e-01
1.716003710335746169e-01
1.712085019931832985e-01
1.685234499033472777e-01
1.700320074129991199e-01
1.748847310295927326e-01
1.740914416149501043e-01
1.771934002593029134e-01
1.773562418223135762e-01
1.685136538063937428e-01
1.726677893125782293e-01
1.744771476535515176e-01
1.639661216431549107e-01
1.676667069418409650e-01
1.786865559724926111e-01
1.729062390958550910e-01
1.679991057089731121e-01
1.696762102295093499e-01
1.647649878909527021e-01
1.658280335026251495e-01
1.717762869017990246e-01
1.692197139399281014e-01
1.638380218947396438e-01
1.697230315063242290e-01
1.811257901374861978e-01
1.840723400771715201e-01
1.778029990457374865e-01
1.709454677303785253e-01
1.667031618047785657e-01
1.663983734978119189e-01
1.716781890397464372e-01
1.723410367180280289e-01
1.681539378414575459e-01
1.708631205119461316e-01
1.702735478323499918e-01
1.633675801340576383e-01
1.692479459264563946e-01
1.709676113203979775e-01
1.667395852082395047e-01
1.665592434777926067e-01
1.689776935426830773e-01
1.668905720684261962e-01
1.662872105528397926e-01
1.703029774944791463e-01
1.708940860640979220e-01
1.685330994142383298e-01
1.668472949269697303e-01
1.697664900107528907e-01
1.700282814406041398e-01
1.709151813887229976e-01
1.678567199698965673e-01
1.663306356731369395e-01
1.701777871371827622e-01
1.705032235283550912e-01
1.622763807690723037e-01
1.611313895403408691e-01
1.629274172485294103e-01
1.621482758517427680e-01
1.621624314378461718e-01
1.617558484783460371e-01
1.631391407635440771e-01
1.661954955027755976e-01
1.686880659463796950e-01
1.632464038977307907e-01
1.670230051265822746e-01
1.663604538491529339e-01
1.657106793819095869e-01
1.746697203926964870e-01
1.699309986210311707e-01
1.664354622452253740e-01
1.691606978678180662e-01
1.681483045132708687e-01
1.655398567797002063e-01
1.634363132885259251e-01
1.636557403912110020e-01
1.634191447380462237e-01
1.688320046983866896e-01
1.700784632597337198e-01
1.641067130535456553e-01
1.672112073637708196e-01
1.666963598813809289e-01
1.587494089046842249e-01
1.606316401794946058e-01
1.674182244553028276e-01
1.686079299293317124e-01
1.683085912767344761e-01
1.677247020848496861e-01
1.668920525176684488e-01
1.648891305802384910e-01
1.638172694546702057e-01
1.649492081143668631e-01
1.699953827996051325e-01
1.710966668310971439e-01
1.614438148651616278e-01
1.609279614516718471e-01
1.647176570483149805e-01
1.628671142825297569e-01
1.620293802905860281e-01
1.611962505999303408e-01
1.641946388908566146e-01
1.648922703417756430e-01
1.611923296272533557e-01
1.593631334844512470e-01
1.606602403282077485e-01
1.560847687584161203e-01
1.568298189620884464e-01
1.675766573294669715e-01
1.621077510010292544e-01
1.573665406250404908e-01
1.564372379671186697e-01
1.562311179546219120e-01
1.614310860097819822e-01
1.612198972297234634e-01
1.577126524847436706e-01
1.581987526987491122e-01
1.629060003363657083e-01
1.648512958019673069e-01
1.616569531524443826e-01
1.549524768151802068e-01
1.594506769770124011e-01
1.680488096357179995e-01
1.669238637452401808e-01
1.624439040077143015e-01
1.571609399509400484e-01
1.563903316632588580e-01
1.594646768756011190e-01
1.556569992997347551e-01
1.573694299813818143e-01
1.666437300771083374e-01
1.669965850802146157e-01
1.598083323970808378e-01
1.564461542213811118e-01
1.569572508908605724e-01
1.557865499938129450e-01
1.590704099836275365e-01
1.602299665668363848e-01
1.552195941639334387e-01
1.575091586525333709e-01
1.634396175935118045e-01
1.589925293185190658e-01
1.552728068330453126e-01
1.566972970833724610e-01
1.541046494381368426e-01
1.519294425416916339e-01
1.523157001125527432e-01
1.529965344447427600e-01
1.600151588522151780e-01
1.584015442472992974e-01
1.543814004453532840e-01
1.582730704125556720e-01
1.560427519777150829e-01
1.540475535922225803e-01
1.585076024065985023e-01
1.584753646246257752e-01
1.519929595842363923e-01
1.542772711849589307e-01
1.583792264893828516e-01
1.577287302693311244e-01
1.576863541622204046e-01
1.561057431263030704e-01
1.561361840164605108e-01
1.538619400147072658e-01
1.551892652461664412e-01
1.598523571154205625e-01
1.538438484395310557e-01
1.524810305120078147e-01
1.553160733295066986e-01
1.523688190432189171e-01
1.523977247282243264e-01
1.542158053224834957e-01
1.531250244221301349e-01
1.520706378803608483e-01
1.529833807228856424e-01
1.521932473852180556e-01
1.543044330617396320e-01
1.573418286089462437e-01
1.539390052115288121e-01
1.531108692179023734e-01
1.557814474383548975e-01
1.554012402071946741e-01
1.525943615178826096e-01
1.546238286664290973e-01
1.534004920670866412e-01
1.558748126103915999e-01
1.552957345313969451e-01
1.482352570739555453e-01
1.514360846771266589e-01
1.553911451859832371e-01
1.538497892116461041e-01
1.496789329012991054e-01
1.511794770649495245e-01
1.519090388768604971e-01
1.508284794664128958e-01
1.559455513665715110e-01
1.541083901135771039e-01
1.475944163948346988e-01
1.515715855943607082e-01
1.570837686700740921e-01
1.531492081680145279e-01
1.490828775453862942e-01
1.475043522319035572e-01
1.476091157143213095e-01
1.466233471604981298e-01
1.458934909906401955e-01
1.505448187176001984e-01
1.506403533157137653e-01
1.455525162610687429e-01
1.497786788313378303e-01
1.562801167361316801e-01
1.506421526552257917e-01
1.475927363560342598e-01
1.448248828743230188e-01
1.442585977466452063e-01
1.496227533787095332e-01
1.501443956502329646e-01
1.469474927492922245e-01
1.477662036931452205e-01
1.542054504770998813e-01
1.537882498644083940e-01
1.503256140569157462e-01
1.519505294228697123e-01
1.532937651648460797e-01
1.510659781559463566e-01
1.503714989887524889e-01
1.459810329773245374e-01
1.421519709138351628e-01
1.501005428664841379e-01
1.502855700630109925e-01
1.443589448271462017e-01
1.466525947168206556e-01
1.480433724350515567e-01
1.456184641978324479e-01
1.468397434264875900e-01
1.507621105555171093e-01
1.533822823547992542e-01
1.519837788793315936e-01
1.516512599560518870e-01
1.482459379999738203e-01
1.452438890734278620e-01
1.427280615040990019e-01
1.396498786744287957e-01
1.401012445450630362e-01
1.367774766086831129e-01
1.453022289809638434e-01
1.491117137595087405e-01
1.458218284374508400e-01
1.508955585462062321e-01
1.469564437898208120e-01
1.426663828037924575e-01
1.462060237843731403e-01
1.428011743643257114e-01
1.426069043176498019e-01
1.441600714416534923e-01
1.407096561167426874e-01
1.409709087402629957e-01
1.420576153370446681e-01
1.447707349023533707e-01
1.437284075428310604e-01
1.446306585231672548e-01
1.459454516257749357e-01
1.391600691740135509e-01
1.364545235746762175e-01
1.416671846900533771e-01
1.435178052998465348e-01
1.433416349774767895e-01
1.435648724798743447e-01
1.440693501807892296e-01
1.475648903482386920e-01
1.444903436180666190e-01
1.428139276150321713e-01
1.461361034775305878e-01
1.466614034866413341e-01
1.497370656824419943e-01
1.475306429889596815e-01
1.385718375042511719e-01
1.374235546372776784e-01
1.427132195240446710e-01
1.454369137081269747e-01
1.427373670055487320e-01
1.439200705747341602e-01
1.435129126054602022e-01
1.415020091964543647e-01
1.470157272923286185e-01
1.485050913993733179e-01
1.457722076295884239e-01
1.442637590274168657e-01
1.416649169887271020e-01
1.444940353690971069e-01
1.447577658273749013e-01
1.408655609953612942e-01
1.403871528380892519e-01
1.405655109373908918e-01
1.403469391713176306e-01
1.411687017034841951e-01
1.446381005614254533e-01
1.433262437196184402e-01
1.380144336291882490e-01
1.393811831906771881e-01
1.398549580952646310e-01
1.403653745197318559e-01
1.439840114592676190e-01
1.462630417724232468e-01
1.414758950651100744e-01
1.376324339267594177e-01
1.394043794582202067e-01
1.352929763306360833e-01
1.390715697555594821e-01
1.422425767491543036e-01
1.379067087068159003e-01
1.346987192618633589e-01
1.362615389283561851e-01
1.405830587124184961e-01
1.442476237253018656e-01
1.416925279785348213e-01
1.367405948180562270e-01
1.357757073544588466e-01
1.382095177395033792e-01
1.418089681700456517e-01
1.403982625413819352e-01
1.337159882981691361e-01
1.331092504757418749e-01
1.353272199493319172e-01
1.385060307454060446e-01
1.391970120659692667e-01
1.379805675561417422e-01
1.402581706734751521e-01
1.377761724548486333e-01
1.385586561195680244e-01
1.426003839365145021e-01
1.404239114294217605e-01
1.360886976246980518e-01
1.349325943026805086e-01
1.348480329784872422e-01
1.383404605141267951e-01
1.427254176746181602e-01
1.420989565683973277e-01
1.388276319162498329e-01
1.403864740821202106e-01
1.399737266564430316e-01
1.379311227926747208e-01
1.427213541485923276e-01
1.403459554124459330e-01
1.381796304515389151e-01
1.398548914853233183e-01
1.398017752290946492e-01
1.429535372162191176e-01
1.432205926803142015e-01
1.389295604465791145e-01
1.371783118264684742e-01
1.391848244727300066e-01
1.421858096878343414e-01
1.404512712827411247e-01
1.344553140383689116e-01
1.391174664717514664e-01
1.433970736605300611e-01
1.379432011506994959e-01
1.376311432054607153e-01
1.391742170190621297e-01
1.379866115401872373e-01
1.412862680403010607e-01
1.386739045203668474e-01
1.338015691562566833e-01
1.375828913034594370e-01
1.387015987748981827e-01
1.345167687825738201e-01
1.344126090726683043e-01
1.377430561243503382e-01
1.353738486731048130e-01
1.324341765813313310e-01
1.337042122307202097e-01
1.369141824469002622e-01
1.388720934629355253e-01
1.359018859757409881e-01
1.357452365372738279e-01
1.349559339748047093e-01
1.348277938405625931e-01
1.373937114711087648e-01
1.384768265570220924e-01
1.374796743251029130e-01
1.333052531666289731e-01
1.340698130096207308e-01
1.353071265344607255e-01
1.344504947946398021e-01
1.339063548795368652e-01
1.344193857108258450e-01
1.335806014577264611e-01
1.315449867605765211e-01
1.303869397907704286e-01
1.298929900289028105e-01
1.344088060960274278e-01
1.355263710134409216e-01
1.318631817164744036e-01
1.321779167876695193e-01
1.357999561692046220e-01
1.366800835614192799e-01
1.351422398060487251e-01
1.354676615513208116e-01
1.400120128534940167e-01
1.376691062610313210e-01
1.305686506078163056e-01
1.277288784190500348e-01
1.313123568740263702e-01
1.363841847968615684e-01
1.350154484596892412e-01
1.328129697698657852e-01
1.360240024295826800e-01
1.367917404435561313e-01
1.349114508239251109e-01
1.353838825892320907e-01
1.334395391391464125e-01
1.319804871568313887e-01
1.323602346984008027e-01
1.347811215325957213e-01
1.329495258341829855e-01
1.293895152063142540e-01
1.304554348590217239e-01
1.349197031148079706e-01
1.316298437259063592e-01
1.331510017198929419e-01
1.352359255480589106e-01
1.282037921179188522e-01
1.302115306897613234e-01
1.328790601147308292e-01
1.293751813199436884e-01
1.304541106524375882e-01
1.354801161536795528e-01
1.309110397861505404e-01
1.280409415758584080e-01
1.277587998292651905e-01
1.288785225297985337e-01
1.314200273103007244e-01
1.332496658203584095e-01
1.317064424213121865e-01
1.255555683425561564e-01
1.274032863387757342e-01
1.311942378264937537e-01
1.297564541500963176e-01
1.279317391376819102e-01
1.289962053083986704e-01
1.306944615931560916e-01
1.332884194549354695e-01
1.355041518248900068e-01
1.336734400598145467e-01
1.308297836089029886e-01
1.282634831106836404e-01
1.279162389544553080e-01
1.299049766653570803e-01
1.270312929138378566e-01
1.263180621479249865e-01
1.283214106847903047e-01
1.245961608775853630e-01
1.233758554745383873e-01
1.261513732562760115e-01
1.255993676473921572e-01
1.304989622906249092e-01
1.299010016819812652e-01
1.271642272843900301e-01
1.322965041652845175e-01
1.279741147741034479e-01
1.289920423955063511e-01
1.319748234986904412e-01
1.285325482326898638e-01
1.291462565741781088e-01
1.284806723974240839e-01
1.288653885647258468e-01
1.256579797885497563e-01
1.269137572469710984e-01
1.302088893340486442e-01
1.261754975121522071e-01
1.252852287709566581e-01
1.270289638500792517e-01
1.257820341662050367e-01
1.225791892550772005e-01
1.222346746285354474e-01
1.254662175294357085e-01
1.265918966367369780e-01
1.227384081538013955e-01
1.243537892873207429e-01
1.235626378618893545e-01
1.252943594945568895e-01
1.246937439385932267e-01
1.205686716642047213e-01
1.252799769226599080e-01
1.254386186685918503e-01
1.209256216477379853e-01
1.205459666356191450e-01
1.249700965599141317e-01
1.253368474998853843e-01
1.233398199071667201e-01
1.229483913315437826e-01
1.207805185914616747e-01
1.228064875895209518e-01
1.242959102162944779e-01
1.207673464152832915e-01
1.216563691264701402e-01
1.269633867652711634e-01
1.302000626014589713e-01
1.231085733363430079e-01
1.175563428873646343e-01
1.182474050133281440e-01
1.212814343332917350e-01
1.255730409876403553e-01
1.267274113643392930e-01
1.264294279311312386e-01
1.233238476578138454e-01
1.184706470964140279e-01
1.189642902304522964e-01
1.235192241352110615e-01
1.230097431309152972e-01
1.192967471900610865e-01
1.203489535069532795e-01
1.249234038880912279e-01
1.275503413381145201e-01
1.264106308915399490e-01
1.199206136947631729e-01
1.184495462219342793e-01
1.227401150312212724e-01
1.216158335600348583e-01
1.214200737733756308e-01
1.248821030462838738e-01
1.223632697130254549e-01
1.199007241180714833e-01
1.168293420062778976e-01
1.139095805445389242e-01
1.205994460087795594e-01
1.250744115681256541e-01
1.225241159492100329e-01
1.204845351046441582e-01
1.233958487822972017e-01
1.232174608077818978e-01
1.211244587556115082e-01
1.181149552503226452e-01
1.147989288499134675e-01
1.170467276164830067e-01
1.216989364924289940e-01
1.228815668300916597e-01
1.188854788036822624e-01
1.200894105139755363e-01
1.199282595816060087e-01
1.196621952645800513e-01
1.191122212999639052e-01
1.175643109271757719e-01
1.225268898727427391e-01
1.210625598692227772e-01
1.157536855084551342e-01
1.133172896573566429e-01
1.167597797639070845e-01
1.226617802121695300e-01
1.231258202282773523e-01
1.202882305089923026e-01
1.172810405081883695e-01
1.194368774357113111e-01
1.186112753049190782e-01
1.183375768995912902e-01
1.241407281967257525e-01
1.227490534958258217e-01
1.170151752649158938e-01
1.170974538347434174e-01
1.183817892924813597e-01
1.165009760263193694e-01
1.162444909266640847e-01
1.155518965760815170e-01
1.152777084097619253e-01
1.201132579071541029e-01
1.205391108738965988e-01
1.182119982560661392e-01
1.160470954201717336e-01
1.162628079751114041e-01
1.191593029398255454e-01
1.217487333398348387e-01
1.229100543838042292e-01
1.210205719921120249e-01
1.165654304941516894e-01
1.159239669564121888e-01
1.187939620814729980e-01
1.152283508094975317e-01
1.147310965437401686e-01
1.180767234930964193e-01
1.213328338060108008e-01
1.203616087154496528e-01
1.157207833156897320e-01
1.144301523774511192e-01
1.171407119458763718e-01
1.186264917862758783e-01
1.177130606257643930e-01
1.205517708048525899e-01
1.176390414040785759e-01
1.137503274135246434e-01
1.148121949397659242e-01
1.166794472843054459e-01
1.188793437542130654e-01
1.179460361787391526e-01
1.147547113845744232e-01
1.153933835991867857e-01
1.159384965689344155e-01
1.129830739643089832e-01
1.134757734840205617e-01
1.157594800145309022e-01
1.173732669446935079e-01
1.171977140604118506e-01
1.172990619790023337e-01
1.157818459528425770e-01
1.146508622458631554e-01
1.190402647464077757e-01
1.157530272125351645e-01
1.124939569070438905e-01
1.161547214524852878e-01
1.126439056176483794e-01
1.114820599743571866e-01
1.129624375016965582e-01
1.133333139278249607e-01
1.160953998396983960e-01
1.154108246031960022e-01
1.158052780432670681e-01
1.172498266114617438e-01
1.141344870324978167e-01
1.089991849542076008e-01
1.102958991306295655e-01
1.160062402079282962e-01
1.146397915783599064e-01
1.125667965731111803e-01
1.134637475205160367e-01
1.130439251705294690e-01
1.125406809440200051e-01
1.129508868182700632e-01
1.125503295810178911e-01
1.119788734774311706e-01
1.131824678861337030e-01
1.113785541443493565e-01
1.100656980295847132e-01
1.124213853949280750e-01
1.125461967788043000e-01
1.134406977532339683e-01
1.130966613885773658e-01
1.105245175056503992e-01
1.139502193867360513e-01
1.156301855914389359e-01
1.129456874595447663e-01
1.133479564019817809e-01
1.127148053351705592e-01
1.116733653614912780e-01
1.122014050036413413e-01
1.145473333180264119e-01
1.155118654830978725e-01
1.132813641454228776e-01
1.144378744860495151e-01
1.097704457215384621e-01
1.064204039939057739e-01
1.119626478611335796e-01
1.132721289634673889e-01
1.138193508355544031e-01
1.155159022963127280e-01
1.119073054497877334e-01
1.096525373224621625e-01
1.144624179022677990e-01
1.162775639120055271e-01
1.118577547315673520e-01
1.072027444554678605e-01
1.107526056352401977e-01
1.140322983097998566e-01
1.109998970939689716e-01
1.112383534006206737e-01
1.139318013125344281e-01
1.153511882798062410e-01
1.127374250416645213e-01
1.102214308451370528e-01
1.101792407754663555e-01
1.119295606726238984e-01
1.134950823544525061e-01
1.136932076758722931e-01
1.124884644205313144e-01
1.127282314729575741e-01
1.126925231802431426e-01
1.099865963154128962e-01
1.115399582214926383e-01
1.113155754775077694e-01
1.107912247324189525e-01
1.115872665647189566e-01
1.137290816803411819e-01
1.154617167009943796e-01
1.152669847185671531e-01
1.123816096189618891e-01
1.105582896929879350e-01
1.125871636340938370e-01
1.109926063042735445e-01
1.092076102095862200e-01
1.080623487724887144e-01
1.114200390292048454e-01
1.118780544064690158e-01
1.144488637230427069e-01
1.182011818128017033e-01
1.137423830494065230e-01
1.096500456990145145e-01
1.108076110400512820e-01
1.138560663026632891e-01
1.124611331565265882e-01
1.069519650342503486e-01
1.049098169656480506e-01
1.081766102450457678e-01
1.109977976468653621e-01
1.112072303356980568e-01
1.102286454976766500e-01
1.107570857450362184e-01
1.075145469294146588e-01
1.091955765779368953e-01
1.115534967878647060e-01
1.105361333509638083e-01
1.106284090251990343e-01
1.099557626501592167e-01
1.089479658188727135e-01
1.059128606733406724e-01
1.066402272729943396e-01
1.059829467108132639e-01
1.063565323867806528e-01
1.095677463271562402e-01
1.075203804631256060e-01
1.049993831720170967e-01
1.041028675617578086e-01
1.086663857971287145e-01
1.112428560609463324e-01
1.070910796911102442e-01
1.084433954471878958e-01
1.120112830188430830e-01
1.064632757011174519e-01
1.055119409210885512e-01
1.080207705357594528e-01
1.080620964257188871e-01
1.116422882628691354e-01
1.079929563757769245e-01
1.060758518621514462e-01
1.089307163644114423e-01
1.071397953102682654e-01
1.068829149408533352e-01
1.085988608556532203e-01
1.031745493077050324e-01
9.912694654013128048e-02
1.045011258346038169e-01
1.097050048560368474e-01
1.090907258010651582e-01
1.077212121642540654e-01
1.091523903825087627e-01
1.093518675847380273e-01
1.074810499759104865e-01
1.078809086073092283e-01
1.068130226870329380e-01
1.059999673766435779e-01
1.082875524900575454e-01
1.100121157423891716e-01
1.085339430879700973e-01
1.064030098065823354e-01
1.065644877883993452e-01
1.068302546232036965e-01
1.073269958926425099e-01
1.050943569696521918e-01
1.049766485998085419e-01
1.086351930787177594e-01
1.105969303010519711e-01
1.092676260084655820e-01
1.055629002347949624e-01
1.073188096004875497e-01
1.117856233765032459e-01
1.086061868371181183e-01
1.071227773300216513e-01
1.073948161038906224e-01
1.080444317344322058e-01
1.099802478910130721e-01
1.078686058736077480e-01
1.057911570489868391e-01
1.063492405917408484e-01
1.057441163549467794e-01
1.052858411614721601e-01
1.058419494502677027e-01
1.033187207100271371e-01
1.027119303994297739e-01
1.060025725823343784e-01
1.090580219172844895e-01
1.081760293152093516e-01
1.061880603557524977e-01
1.041222565574960318e-01
1.034848297430131098e-01
1.033214686475920352e-01
1.041821434395013429e-01
1.075177942358430117e-01
1.107187215902092070e-01
1.096725713999140289e-01
1.053681808974680362e-01
1.074393785506164989e-01
1.098811127908569663e-01
1.087213246436067732e-01
1.070606174568514979e-01
1.052597898241115770e-01
1.076952749548648752e-01
1.095506102237422813e-01
1.084123959108783536e-01
1.082002976505754277e-01
1.098373781174447478e-01
1.084387441587934403e-01
1.056268162688371731e-01
1.052304965388917990e-01
1.024844489521270774e-01
1.058047397537141832e-01
1.090798184952680022e-01
1.049827959499852886e-01
1.026841496752460975e-01
9.986107215903479439e-02
9.909121358373058908e-02
1.021001241119784825e-01
1.019059303743540534e-01
1.054654822504138001e-01
1.087200388293502740e-01
1.043096973404143285e-01
1.024650887137097816e-01
1.026952299011850145e-01
1.017766220600340166e-01
1.013573356111056728e-01
1.014196465041811296e-01
1.029671755742873757e-01
1.036513375940817522e-01
1.041525852316670525e-01
1.042176111922245019e-01
1.019619574250003879e-01
1.025361737944110729e-01
1.024111170216345512e-01
1.032025881643832271e-01
1.053233517538600394e-01
1.036359224915031907e-01
1.055104834328010194e-01
1.070071576925001045e-01
1.052189111667492516e-01
1.040048405806783260e-01
1.010948018126328202e-01
1.039858554569146470e-01
1.040580391485093625e-01
9.964038757911153343e-02
1.005824987767678230e-01
9.904902090450470875e-02
9.890899981551594389e-02
1.028885835919647329e-01
1.025685388423631522e-01
1.015780685962025948e-01
1.055125347575217032e-01
1.062588173914881529e-01
1.048840680596547920e-01
1.052455653780333816e-01
1.025380305174526246e-01
1.026032061780325494e-01
1.084195364126086941e-01
1.073876203578279925e-01
1.029352165199131225e-01
1.026072162171040719e-01
1.011758486126977524e-01
9.883039952015411356e-02
9.930244876027689849e-02
1.018725991581530405e-01
1.013028822276471064e-01
1.007806281962788097e-01
1.031633742654379376e-01
1.018962930655504806e-01
1.012605513710131827e-01
1.000411990906098919e-01
9.883702633846692953e-02
1.006097703401811067e-01
1.023156374485649917e-01
1.020874673346374717e-01
9.979424351197102583e-02
9.933769147067543492e-02
9.779318333579994915e-02
9.822012497771584472e-02
1.005858781112075467e-01
9.919358327698506173e-02
9.751321245430200069e-02
9.741510319591213662e-02
9.678232402482293828e-02
9.907952952518704615e-02
1.004898950677242109e-01
1.000078246903880197e-01
1.019051945709658763e-01
1.013900664031029408e-01
9.898420957057525726e-02
1.001189308206752587e-01
1.012067159207642592e-01
1.003202384487668769e-01
9.877061614864564298e-02
9.953459530289765489e-02
1.027954319850243187e-01
1.006879971290951942e-01
9.706774935491502276e-02
9.624363547487796433e-02
9.585734972122812725e-02
9.433008826265200375e-02
9.768056663934930606e-02
1.010027548860569502e-01
9.743029438216868621e-02
9.770494284811706565e-02
9.729689043703533546e-02
9.596094628235789237e-02
9.754810294254978587e-02
9.950821333708216587e-02
9.879183484103921942e-02
9.496281311577836615e-02
9.373729886573793635e-02
9.340895453463225750e-02
9.706017698073288180e-02
9.862579909358570873e-02
9.473199628070821943e-02
9.457838312893632193e-02
9.875174517834500731e-02
9.972723379387569975e-02
9.805083372213865833e-02
9.968926468984433409e-02
9.665314941844546648e-02
9.506019142675758982e-02
9.913274684875220122e-02
9.782715627340074493e-02
9.751082860832603616e-02
9.869796209313339008e-02
9.700828328273178314e-02
9.812549792669701676e-02
9.856803877953317083e-02
9.820082186558533321e-02
9.832220754545951957e-02
9.848142391565986586e-02
9.692719471530900077e-02
9.566030066203891347e-02
9.665187887713820591e-02
9.208532060425858590e-02
9.105530534879721638e-02
9.279575226758549067e-02
9.303683378411213567e-02
9.760627061264263993e-02
9.772186080215856940e-02
9.553969140612593447e-02
9.773198063147539583e-02
9.635510956676882066e-02
9.536362448075855203e-02
9.559125791922512549e-02
9.473497837510824748e-02
9.509798295156235426e-02
9.509438887937246565e-02
9.346707445672050585e-02
8.963242810237913305e-02
9.221064208355324310e-02
9.340922615307178933e-02
9.352495774627263281e-02
9.477981483214002745e-02
9.442649520968875165e-02
9.519527804450479691e-02
9.747208227254923474e-02
9.901336615313093004e-02
9.737626904695380337e-02
9.632621847690836514e-02
9.940377167458414043e-02
1.005482676216889054e-01
9.770765750593154997e-02
9.726490658960301738e-02
9.485039235143781500e-02
9.305222341125349295e-02
9.607428326719817668e-02
9.972075324050752587e-02
9.942951862168729338e-02
9.692137285991470064e-02
9.335253037191981740e-02
9.542649912888956365e-02
9.952486816731129227e-02
9.607792452585645071e-02
9.191559751611252937e-02
9.257080853153223932e-02
9.301596260831608565e-02
9.241888344332030436e-02
9.629895493142343055e-02
9.542416564964631420e-02
9.254889665811670552e-02
9.510241253851631216e-02
9.483879961990419882e-02
9.599303172221468339e-02
9.689075389953652473e-02
9.560750363221350023e-02
9.658558556219654090e-02
9.874651206628584643e-02
9.781738769814682377e-02
9.329875831730445601e-02
9.383645356539443982e-02
9.364287210367112924e-02
9.152274096371457168e-02
9.652782115647813577e-02
1.003662701456343176e-01
9.476815902321983343e-02
9.145765408342580727e-02
9.385032949308966255e-02
9.385008186784639383e-02
9.418735437441920488e-02
9.287079886541792229e-02
9.574952960245701472e-02
9.824075453138803038e-02
9.429927135828702900e-02
9.264616826194273236e-02
9.286825860163960833e-02
9.746870807361938949e-02
9.742340694587078853e-02
9.162703722964835040e-02
9.394968768901833245e-02
9.693179947081974335e-02
9.343501725831239446e-02
9.322681223065516776e-02
9.701542434360722889e-02
9.970398963666539383e-02
9.680121654198799164e-02
9.190507480155814257e-02
9.130539114692798330e-02
9.256900504804835284e-02
9.517718784069392757e-02
9.207204272624275321e-02
8.938701518123262635e-02
9.203638206421214940e-02
9.315249529066887968e-02
9.087967785271593157e-02
9.013105836186724451e-02
9.496702248115460043e-02
9.370443974118043695e-02
9.189717011054647500e-02
9.133710822515953009e-02
9.220606540369723214e-02
9.574395389091407138e-02
9.389483268964682328e-02
9.567273110727551877e-02
9.739075719428268163e-02
9.659102857243513640e-02
9.799036210177555772e-02
9.943847495976575190e-02
9.947741306182653065e-02
9.540064926983618521e-02
9.226731732010284848e-02
9.218306975368310840e-02
9.347173112325134203e-02
9.549683557164452552e-02
9.552937916290835108e-02
9.419183128444576225e-02
9.346817798128301269e-02
9.250712366742259996e-02
9.336527948975791025e-02
9.568962644019600450e-02
9.214857751088373350e-02
9.145982368875638091e-02
9.238893480414386850e-02
8.991201820761460239e-02
9.284342991313478122e-02
9.388476827690420135e-02
9.209924611630922187e-02
9.356944225297490758e-02
9.111136865889701841e-02
9.077006338967742727e-02
9.348261468566158860e-02
9.330896128416359125e-02
9.156054248597360334e-02
9.132352123119250042e-02
9.074715946406761158e-02
8.952637705568987359e-02
9.107470848636917138e-02
9.317880313112374135e-02
9.140142163659339958e-02
9.001591449556124724e-02
9.473126866243140876e-02
9.386940521488131017e-02
9.241430862264735091e-02
9.119202511491987517e-02
8.986207192266390531e-02
9.074086664174534078e-02
8.985798524530928810e-02
9.259517680274316487e-02
9.347047264699710756e-02
9.161552428916061586e-02
9.382591720416975922e-02
9.576964854463779209e-02
9.010408102805551878e-02
8.791924452470914475e-02
9.369575100649932264e-02
9.376498018677906221e-02
9.288245275994488903e-02
9.376423361342321738e-02
9.299691728771992960e-02
9.103216550588419387e-02
9.153132949737854962e-02
9.225345940503246189e-02
9.173946519856923665e-02
9.269416706509561732e-02
9.217508709186163218e-02
9.308402627305031873e-02
9.355570505536056625e-02
9.293925073452445618e-02
9.444038646480774901e-02
9.436801372738949645e-02
9.423597908870802453e-02
9.622046430621467028e-02
9.653315441286480780e-02
9.395311327328724482e-02
9.150247157163535205e-02
9.187145613331433591e-02
9.243903704674576172e-02
9.223449300793340466e-02
9.079820579947005255e-02
9.123724405038763363e-02
9.317759776301752506e-02
9.613270242724036851e-02
9.460024654524605559e-02
9.348092182463429989e-02
9.585882200971815315e-02
9.277382308370107911e-02
9.158460983908169040e-02
9.335629684727611566e-02
9.256324056106041143e-02
8.866542212645722731e-02
9.189986387251666833e-02
9.378016257631691110e-02
9.178476720588653326e-02
9.185427518701244631e-02
9.228283290536877514e-02
9.250640508114299498e-02
9.373633730647662476e-02
9.418176906355747724e-02
9.322740487075260873e-02
9.323900592813279264e-02
9.017132519476925290e-02
9.035505738740223780e-02
9.289078380213787456e-02
9.178467921822189290e-02
9.051579307806190133e-02
9.218196514467374980e-02
8.974462852454576089e-02
8.752211286289766912e-02
8.711767175390215667e-02
8.599615511284366964e-02
8.697212611009802474e-02
9.189196780864079817e-02
9.484644103563584505e-02
9.412180119033417003e-02
9.218215622665004716e-02
8.975923329767956926e-02
9.201350013391404459e-02
9.277815309556303180e-02
9.173866692310390925e-02
9.075815344567587928e-02
8.688102267663921907e-02
8.898021078117145100e-02
9.261887043644512207e-02
9.045389217284380279e-02
8.984409566744597231e-02
8.861752765604563598e-02
8.805793447235872595e-02
8.861009630739030696e-02
8.918946614256384464e-02
9.008007140273295577e-02
8.960423904730424605e-02
8.795092935208867480e-02
8.774663401898025183e-02
8.930945428253625473e-02
9.038215634963150946e-02
9.086265597118810267e-02
8.902330139444993018e-02
8.954157373508328521e-02
9.008083901110283676e-02
8.733183527274929192e-02
8.674508423248178390e-02
8.775227611372954373e-02
8.337413521259071092e-02
8.179114080106014706e-02
8.582584192332108619e-02
8.755347888955829216e-02
8.661046982267038563e-02
8.327069638454509537e-02
8.148477488009044090e-02
8.170671093668853413e-02
8.126234984608829426e-02
8.205846649563350304e-02
8.512694273446885784e-02
8.528074697718213137e-02
8.513753428485193453e-02
8.472931882318712749e-02
8.283618182455809720e-02
8.181934739499166498e-02
7.980351390826573299e-02
8.046510758066910407e-02
8.168112696985806165e-02
8.344001561139016698e-02
8.372308077222999356e-02
8.132153583313786460e-02
8.156728864803530765e-02
8.209644165468456267e-02
8.404570702872096732e-02
8.304464873259430335e-02
7.890530651174693100e-02
7.785443039881767557e-02
7.874162670562145916e-02
7.868052227148297773e-02
8.033968299314345196e-02
8.062513440954634236e-02
7.835659011266050966e-02
7.807746736641962837e-02
7.722225173592900394e-02
7.737088705677720724e-02
7.528993909433248644e-02
7.398229401803016470e-02
7.778676395099504148e-02
7.619929010444917439e-02
7.654605752150379916e-02
7.908537034784968167e-02
7.644611447172837415e-02
7.518404991306795737e-02
7.530727297483806593e-02
7.556748570005157595e-02
7.537374480452223302e-02
7.730998096073125880e-02
7.611522968876398287e-02
7.306329549176102112e-02
7.549278109848046869e-02
7.506876658306592398e-02
7.486714065238583848e-02
7.622703897326073286e-02
7.394033254885913620e-02
7.381390585502244084e-02
7.255523620810712393e-02
7.129628974841818734e-02
7.106069038659720838e-02
7.134212450948611284e-02
7.355605536868728422e-02
7.440597530357123679e-02
7.201496979005272969e-02
6.786470840493984136e-02
6.762826121856685413e-02
6.923338564399822426e-02
6.966452877100350050e-02
6.946006632392681679e-02
7.045027676846493669e-02
7.147243669142808176e-02
6.931907353322909471e-02
6.778231785394751852e-02
6.903170120980933744e-02
6.840263353672088043e-02
6.660059998355949418e-02
6.536303908099398707e-02
6.621244070154916339e-02
6.786451761675009464e-02
6.872213332471550917e-02
6.564690320810766255e-02
6.162909822895756146e-02
6.311355841743319928e-02
6.527591306802696391e-02
6.486287611398147690e-02
6.314799982282304214e-02
6.393091899397458644e-02
6.532051608191245806e-02
6.432958576397825035e-02
6.382179712122858228e-02
6.218461374770078987e-02
5.947848679749807854e-02
5.948129963864939168e-02
6.247698317975015903e-02
6.454309726799425939e-02
6.178767865562621170e-02
6.090245698649472683e-02
6.120926477174661734e-02
5.998214743598852955e-02
6.115689430222620571e-02
5.989770871003346348e-02
5.973237959584598578e-02
5.966616664312114626e-02
5.777687025649848318e-02
5.938941952098775873e-02
6.041837206234810381e-02
6.066378835342482734e-02
6.002630972126281328e-02
5.700020357109967378e-02
5.611073431724334509e-02
5.544904633795984250e-02
5.513933605067058291e-02
5.770254040010189267e-02
5.805901328448838383e-02
5.599080905853008605e-02
5.478397858914842156e-02
5.603947531480153732e-02
5.563187864914866110e-02
5.408651765416560425e-02
5.543711019098403886e-02
5.475040517230921056e-02
5.292491317875430701e-02
5.334858757805945040e-02
5.416394748127584258e-02
5.441996276396733612e-02
5.422547918283781437e-02
5.227996145735677724e-02
5.163209132000136370e-02
5.300843216016769971e-02
5.221236992188437592e-02
5.260593090302878583e-02
5.157732958866675932e-02
4.927357099078231994e-02
4.906439962532594540e-02
5.230401836178849573e-02
5.384767039255736187e-02
5.102443675355742420e-02
5.044223999859731578e-02
4.922751316724542636e-02
4.832317065637568854e-02
4.941744539739955505e-02
4.833516369696434084e-02
4.762320541495054793e-02
4.808184027311395575e-02
4.798243755886132111e-02
4.645444122891095873e-02
4.578808403728538978e-02
4.777442790393575389e-02
4.802222362192595795e-02
4.723692371048115318e-02
4.647608042292560721e-02
4.523912584646505586e-02
4.673308190263711359e-02
4.771312614087334231e-02
4.718935510980434150e-02
4.796472452855223695e-02
4.670489309641576159e-02
4.436320000735598928e-02
4.347012112800306693e-02
4.403629184551765413e-02
4.410541809280101727e-02
4.313230665671867470e-02
4.405700003607602999e-02
4.447708668754411787e-02
4.329065408064465548e-02
4.328910448539900757e-02
4.278752835530545001e-02
4.216916606298368869e-02
4.229631382879960044e-02
4.203072798571183544e-02
4.145751302395957877e-02
4.133349451757514781e-02
4.176504988413071856e-02
4.112143008424457707e-02
4.053882113260709463e-02
4.104359554218443146e-02
4.167824686175711224e-02
4.161701640812322939e-02
4.087128470940377956e-02
4.176048437816426429e-02
4.027699911345656442e-02
3.922874730887238731e-02
4.014699361989387816e-02
3.993486634146405090e-02
4.040248937221230241e-02
3.946188155001403852e-02
3.832124599259351810e-02
3.796771205311952335e-02
3.815844670275243128e-02
3.695478426601751798e-02
3.535066390232734918e-02
3.709454724053815045e-02
3.806623743833247031e-02
3.830405230332042249e-02
3.717718178963436149e-02
3.501233671843913264e-02
3.517950004928067920e-02
3.570831771617043876e-02
3.515459735544380210e-02
3.481814455456372359e-02
3.551807734227655639e-02
3.682204826631563233e-02
3.664719691556543590e-02
3.439285472013579870e-02
3.340585114466118610e-02
3.396879043757553701e-02
3.387220803881889342e-02
3.436021006618844575e-02
3.450840458092326729e-02
3.337608346414340510e-02
3.316555428914666481e-02
3.374851060880291326e-02
3.331373706763604559e-02
3.356829993476923707e-02
3.375434607247053409e-02
3.270772588331458813e-02
3.225834731271849665e-02
3.146839796510200737e-02
3.255025985307144487e-02
3.345740377957124451e-02
3.229682135642895913e-02
3.107196065809058813e-02
3.122189321393131073e-02
3.195330753490321224e-02
3.182742580284404071e-02
3.140210886704623144e-02
3.069150905853514771e-02
3.036630163447739950e-02
3.075459456863931240e-02
3.105881623696208835e-02
3.108490271266134766e-02
3.007693317313889572e-02
2.951320857480566051e-02
2.953456713311443729e-02
2.865373719455700449e-02
2.915911492310746533e-02
3.006410107689458724e-02
2.971608145676698717e-02
2.887587918791109654e-02
2.798780682984850984e-02
2.784197420403480491e-02
2.841074524423870332e-02
2.868876944161140655e-02
2.818621478713428941e-02
2.807752876327189798e-02
2.787887135309235695e-02
2.754541003816961264e-02
2.755301583144965927e-02
2.773332045735911119e-02
2.778287457530510124e-02
2.752597068892168736e-02
2.775399845358184417e-02
2.710678795464744120e-02
2.666109198100521244e-02
2.686357724044425091e-02
2.624681442851018592e-02
2.560627048787460919e-02
2.528571629068204762e-02
2.518456810090283562e-02
2.502809703282186937e-02
2.595657095585380408e-02
2.631462411144887270e-02
2.509594056629256900e-02
2.382794060777909326e-02
2.368481083242516411e-02
2.469361107399727778e-02
2.475377882292183196e-02
2.477158997046238417e-02
2.581108210109370193e-02
2.577331545378404309e-02
2.475833574368227485e-02
2.360422430507447614e-02
2.347158598059111492e-02
2.348683326795983697e-02
2.274758064320901371e-02
2.292466804689445928e-02
2.287104531807991614e-02
2.328206385511833593e-02
2.406291236480253420e-02
2.309945414196503191e-02
2.185703958089391108e-02
2.203144524999928189e-02
2.185628959333330013e-02
2.129695220958787924e-02
2.165757685973989863e-02
2.155272847039550049e-02
2.127145153224113683e-02
2.139985642257875853e-02
2.124033252522718879e-02
2.032583738902655340e-02
2.033538379119607248e-02
2.136416627318386136e-02
2.121385317712676591e-02
2.028588857737625636e-02
1.958515198879640096e-02
2.012818230230306246e-02
2.040687983025977342e-02
1.991228375193229011e-02
1.981812618779925719e-02
1.979940774959514094e-02
1.953291848687994242e-02
1.968928828336945908e-02
1.971384173621105323e-02
1.921400465264042762e-02
1.921051040019291015e-02
1.914193827762705746e-02
1.899126576044454784e-02
1.915497295590965626e-02
1.874248718779296038e-02
1.821155800133556976e-02
1.854411436068839278e-02
1.857047074362788361e-02
1.827289151100377693e-02
1.812559804818422368e-02
1.832257994211428098e-02
1.895403246189784549e-02
1.803274761989718047e-02
1.720937994167692081e-02
1.744130882815937006e-02
1.726182991021138133e-02
1.689852865118468897e-02
1.684096065636410400e-02
1.717201497854548009e-02
1.741875688339651271e-02
1.748620731729820521e-02
1.700958490353270819e-02
1.698849467548969178e-02
1.672327580926665988e-02
1.612310059277880306e-02
1.650416196967406657e-02
1.608016942869492164e-02
1.568662752379016909e-02
1.601332405255118108e-02
1.588787882265063969e-02
1.575753385178945559e-02
1.600469370222695059e-02
1.643936094090405267e-02
1.567491806159613740e-02
1.507710202769185423e-02
1.497012730483881539e-02
1.510741365888675948e-02
1.510678634748362399e-02
1.512508217131466708e-02
1.503674345462363907e-02
1.470622076540001148e-02
1.501796813729481921e-02
1.442886785038038910e-02
1.401171148314950959e-02
1.393628717309263257e-02
1.363541857825066594e-02
1.416832341293304889e-02
1.477483818349048690e-02
1.433798982111493883e-02
1.429216696437075711e-02
1.430191845121009560e-02
1.389592509529440426e-02
1.395467487305387250e-02
1.376978452762295073e-02
1.310130263476045817e-02
1.318462648873339714e-02
1.349374831697496696e-02
1.311400264592264137e-02
1.320796398579469899e-02
1.343774910965872538e-02
1.346638296874874338e-02
1.348073247893989690e-02
1.307904850960247417e-02
1.286424003492343468e-02
1.311379699327369815e-02
1.333278289678118886e-02
1.272981774571952350e-02
1.204026109294745878e-02
1.236056265984327059e-02
1.285833589218394850e-02
1.276456108680518176e-02
1.236984162989120638e-02
1.198587652669795382e-02
1.199255282497198663e-02
1.206693979729671178e-02
1.171664055661478937e-02
1.172166973895135550e-02
1.183238346503647474e-02
1.224327009468113847e-02
1.218434842813618038e-02
1.179354442325012894e-02
1.155474056785669827e-02
1.144129911669660229e-02
1.125962276702262635e-02
1.137685058055147580e-02
1.144912491336499798e-02
1.124282371757720327e-02
1.116701998946288341e-02
1.093979335869754189e-02
1.109826400113161742e-02
1.099904534953301954e-02
1.105188488882423957e-02
1.091541294911669950e-02
1.066499388323683545e-02
1.109188141671288777e-02
1.114356483429323683e-02
1.044986280363955147e-02
1.035962919460041952e-02
1.048633289745048297e-02
1.034942122431108287e-02
1.043049431741197713e-02
1.044423143403201693e-02
1.045072792368395738e-02
1.051608381919933756e-02
1.048570830217134854e-02
1.023362968727836199e-02
1.005572630180619903e-02
1.014979942220475308e-02
1.015161231414304401e-02
1.008186927288799543e-02
1.011544128015991716e-02
9.757136043532363065e-03
9.414315863153915886e-03
9.482516082035050489e-03
9.721787883149087678e-03
9.825953165127646050e-03
9.635341818888957036e-03
9.374104401880157048e-03
9.194476141666220459e-03
9.170422141953720602e-03
9.463517088733469640e-03
9.502818460500592201e-03
9.349073869216920074e-03
9.528497379171980627e-03
9.097882603273543811e-03
8.642355372965340038e-03
8.788183182932975818e-03
8.987977593040253482e-03
9.076381085595178200e-03
9.058796379220766803e-03
9.062222484562945310e-03
9.028778657589565590e-03
8.862002097915482046e-03
8.651159611921400983e-03
8.675349881298321381e-03
8.742772241246860379e-03
8.453029687506602788e-03
8.263633251864504342e-03
8.438652019874693516e-03
8.331241154409276678e-03
7.984841773991850980e-03
8.006446838698425342e-03
7.994541885439456971e-03
7.893506149989038337e-03
7.748782078086767153e-03
7.557239175163285236e-03
7.625692226073611975e-03
7.752231052042012245e-03
7.702195232225283496e-03
7.816294784184165192e-03
7.999175802322341239e-03
7.805773998101214750e-03
7.507430710144920999e-03
7.545623209860351753e-03
7.553118551436471297e-03
7.415675827063271212e-03
7.421916870777044845e-03
7.357336027792258856e-03
7.478230503066368717e-03
7.176016586452318470e-03
6.811392659306586203e-03
7.045337846802622421e-03
7.213597972307958517e-03
7.137899589539551358e-03
6.978705581718419940e-03
7.033527426471738488e-03
7.052783759182887531e-03
6.815584934168613523e-03
6.704286960187492289e-03
6.748561029869230496e-03
6.767103025982043780e-03
6.751562116936529918e-03
6.943622172706991925e-03
7.048537793691490687e-03
6.612791466663638963e-03
6.462951594339142770e-03
6.642342662796210141e-03
6.658854831312534944e-03
6.547728456035213987e-03
6.182898715939251499e-03
6.210192046616828249e-03
6.330411947834384961e-03
6.127012269095877782e-03
6.134459873532044534e-03
6.163375300370164955e-03
5.904365558601595496e-03
5.662869266373458943e-03
5.657721929197897549e-03
5.588829120245545311e-03
5.590104064155007081e-03
5.737950638651669218e-03
5.831046251362387821e-03
5.758501937400037872e-03
5.503745653088303914e-03
5.297040317329102486e-03
5.298965863555046146e-03
5.436459945588916452e-03
5.297306588343074669e-03
5.322468353053759309e-03
5.353880305606219248e-03
5.097266459038818712e-03
5.109524228069536184e-03
5.092313023534232076e-03
5.059880409778930513e-03
5.186203014502272120e-03
5.038664959843391390e-03
4.880409717806502221e-03
4.946586172881786356e-03
4.892801730458471061e-03
4.882804498467199945e-03
4.838766393733852367e-03
4.704283445117893141e-03
4.630910178325548139e-03
4.750977898392063845e-03
4.827635718175612121e-03
4.618206531743069415e-03
4.518924835092070699e-03
4.637051055185381111e-03
4.662683518917552089e-03
4.600999163630424896e-03
4.449220663998568193e-03
4.212163984266478756e-03
4.153341616267871433e-03
4.392718408510245913e-03
4.416062249324390239e-03
4.244082047990660640e-03
4.161522774612127010e-03
4.114630571800947934e-03
4.144223882301261395e-03
4.085276308166036624e-03
4.067854959781203386e-03
4.132561436287643906e-03
4.071859597810553386e-03
3.982940418459268890e-03
3.872408994239772469e-03
3.830431885630537249e-03
3.788284328657210223e-03
3.744423555197088152e-03
3.815639557718659893e-03
3.877083962673893210e-03
3.847034588985909567e-03
3.798611691800742908e-03
3.857679664449182016e-03
3.767780191542501999e-03
3.663930293371399360e-03
3.669632665763429124e-03
3.520981834039208207e-03
3.500880192815233882e-03
3.476657863515824568e-03
3.321372819100799727e-03
3.313549252927719402e-03
3.387963316076997820e-03
3.415275531823139515e-03
3.372240007092333104e-03
3.254675422766403758e-03
3.239040341714206732e-03
3.316650927503708365e-03
3.288274627421729039e-03
3.259226674599915476e-03
3.293186348434640545e-03
3.301711771187377121e-03
3.229651894139676845e-03
3.067272794511599968e-03
3.018994435848004927e-03
3.032257628060280440e-03
3.026359600738811727e-03
2.938764234399733090e-03
2.907896415741675986e-03
2.930272196895763407e-03
2.890971169854244811e-03
2.974239964856857221e-03
3.015922425143803282e-03
2.893784428324306084e-03
2.832295832759167478e-03
2.834193744921568048e-03
2.758739340656104523e-03
2.769721659312625490e-03
2.767738626277271418e-03
2.732830670184900525e-03
2.741683898469516635e-03
2.731064928412287214e-03
2.674101106496954393e-03
2.651095789506678797e-03
2.581823516047995586e-03
2.643063558430276162e-03
2.616749489110128078e-03
2.452624680819931718e-03
2.400137787691380108e-03
2.423737686123572047e-03
2.487557990783213768e-03
2.450490382093033909e-03
2.342645862712335134e-03
2.341442494785255738e-03
2.398037357009060767e-03
2.357078376815533935e-03
2.338239568037192139e-03
2.376953340318888313e-03
2.341638137183581388e-03
2.278552018615177203e-03
2.275585595204567164e-03
2.244287091315350438e-03
2.165004121112749924e-03
2.074818481318317209e-03
2.088877064198899070e-03
2.089204939939915719e-03
2.057313705333086926e-03
2.038737277926520441e-03
2.001919901512469718e-03
2.010218819147739037e-03
2.042572062409568710e-03
2.097158413517178407e-03
2.052653388305535932e-03
2.034631898112945845e-03
2.068197438954028425e-03
1.975332490396412930e-03
1.926422307404171029e-03
1.969449945882992877e-03
1.960916878685750944e-03
1.854760746602162474e-03
1.803876282085660433e-03
1.847417862110024497e-03
1.852696043966842133e-03
1.802554966704586871e-03
1.845155458047438969e-03
1.888420251169131529e-03
1.793337525993031565e-03
1.763730208835619182e-03
1.797582261409627060e-03
1.748397371658868887e-03
1.643439378188847871e-03
1.704875983929381991e-03
1.759472676347435946e-03
1.686829100120775535e-03
1.690340445830916484e-03
1.667589819918114009e-03
1.635424680555546718e-03
1.622951845329950868e-03
1.621695298898836275e-03
1.630615551650823952e-03
1.642990589454006211e-03
1.632366274637318858e-03
1.630204978537430020e-03
1.634578267156876945e-03
1.570314613510636129e-03
1.494358481232781373e-03
1.470515612635445342e-03
1.506088272142102735e-03
1.491328211030181492e-03
1.478603577329412350e-03
1.502700065757527287e-03
1.456779477960697556e-03
1.421187519227381114e-03
1.468115909514630798e-03
1.459883509737534011e-03
1.405657789144921762e-03
1.371017712530811028e-03
1.372327691878237653e-03
1.376602603939467871e-03
1.361308960318812628e-03
1.339756328408089024e-03
1.302527758468299390e-03
1.306698576788151546e-03
1.272890959080558073e-03
1.283077272755922755e-03
1.290814688418626729e-03
1.253606363914380826e-03
1.276436930589999090e-03
1.306824289026210133e-03
1.299334343831196449e-03
1.274622992934213361e-03
1.245393918549295240e-03
1.194053794389145651e-03
1.179850348690199844e-03
1.174211858195177340e-03
1.158023873793758264e-03
1.137069835412986285e-03
1.120761023277742864e-03
1.129442530031525647e-03
1.161142398679031618e-03
1.147098726741156878e-03
1.124808809291533889e-03
1.145568826151847257e-03
1.141693283956804732e-03
1.126324353837892958e-03
1.097495410245933126e-03
1.089268289359316680e-03
1.097278401305164372e-03
1.056640042805812680e-03
1.038517629178404775e-03
1.048942953977625167e-03
1.059528060780534370e-03
1.070957742091901152e-03
1.019761315133867891e-03
1.005684103256404257e-03
1.024961547198870214e-03
9.963803902188804809e-04
9.940740088816965494e-04
9.858122879090192980e-04
9.805278041618819673e-04
1.010069815371966500e-03
1.005106429336013324e-03
9.547936017740853197e-04
9.573133601036317017e-04
9.458515840580143490e-04
9.217138049687621142e-04
9.360479083114969442e-04
9.217638623315882202e-04
9.093998599261350450e-04
9.172726247648705982e-04
9.016933280244353744e-04
8.793157680134224777e-04
8.827549860845069346e-04
8.738858499813204886e-04
8.810177316371657803e-04
8.839904483709297650e-04
8.684295644462673843e-04
8.536733048703357878e-04
8.530695011862711149e-04
8.521873532143988284e-04
8.563279668679419808e-04
8.856236800813400804e-04
8.802387221037822436e-04
8.512447449673451062e-04
8.191053409253134642e-04
8.035262892016783835e-04
8.170266437695001584e-04
8.042066713776375303e-04
7.976237553173514327e-04
8.106122581395308526e-04
7.689118147496714272e-04
7.545920939887588346e-04
7.682475940645023486e-04
7.601329167097285863e-04
7.680160489353896492e-04
7.611576900500735500e-04
7.487267608097936513e-04
7.527313187739444970e-04
7.291679613946469097e-04
7.225466864915730232e-04
7.158389214249413377e-04
7.040228598726267720e-04
6.996269182341528434e-04
7.032411710771449206e-04
7.232594605402738533e-04
7.276877221862562998e-04
7.087635342630740519e-04
6.807094509660154436e-04
6.806975256949434868e-04
7.003304510520342490e-04
6.927579371598581882e-04
6.658535825169937302e-04
6.750283905910014256e-04
6.747997424388291806e-04
6.489596828713705117e-04
6.622590073689518060e-04
6.631480634246670084e-04
6.482223972039807000e-04
6.507115425355728885e-04
6.436868060443486474e-04
6.536575496321802431e-04
6.451662331208498496e-04
6.214062676869232119e-04
6.279191133525318996e-04
6.247610847876107877e-04
6.155529316212833774e-04
6.223331739289008832e-04
6.197044004903598437e-04
6.057387968128560190e-04
5.685014295224534225e-04
5.673657283982544864e-04
6.027031617567617456e-04
5.876940475281089860e-04
5.703848985933974514e-04
5.691438399665515362e-04
5.551665790947292586e-04
5.523150007820608852e-04
5.488303404219931547e-04
5.563061886732016377e-04
5.628441761715872538e-04
5.542071340489236825e-04
5.636760453224348667e-04
5.678170235194160984e-04
5.508802491537322706e-04
5.376186197541991474e-04
5.295669647446349599e-04
5.198359007156695428e-04
5.160669278433063388e-04
5.301646067948206226e-04
5.259070701077530902e-04
5.195509967544882169e-04
5.377292276556730954e-04
5.224822729957591394e-04
5.092791132321294705e-04
5.059143094805096819e-04
5.018815229584565156e-04
5.062343289269456226e-04
5.003250246784392286e-04
4.941068331496467278e-04
4.900798000556763666e-04
4.917821181168523063e-04
4.852352906279211280e-04
4.850416504796842970e-04
4.801814139180944499e-04
4.705206373721230041e-04
4.740795466518487049e-04
4.709742677010585665e-04
4.590793917469543611e-04
4.664704124094200071e-04
4.857315076548760781e-04
4.775868142060592952e-04
4.683838555425313553e-04
4.761805202054166506e-04
4.663805374115823749e-04
4.572988912611400023e-04
4.511335938559794118e-04
4.406556014147843220e-04
4.411416468878393937e-04
4.432681899493887091e-04
4.387520836130197636e-04
4.365035985333511688e-04
4.475852121668604877e-04
4.410976411178756345e-04
4.187586120226296561e-04
4.273920686067646550e-04
4.360722790311910785e-04
4.200788424399413729e-04
4.041850024704288571e-04
3.995829261340620156e-04
4.048443609921686275e-04
4.021581072384364545e-04
3.984830823666547697e-04
3.904938495420485285e-04
3.999415294836904653e-04
4.123980764578346562e-04
3.967709963481341078e-04
3.954609345372868965e-04
3.990478786866467485e-04
4.025360991252041349e-04
4.069316363616270462e-04
3.956131505552761538e-04
3.839758857877659400e-04
3.796418605814851489e-04
3.713715450448712213e-04
3.796755233468487130e-04
3.865710214108500310e-04
3.732212088691957801e-04
3.789290805724661966e-04
3.746578522361709851e-04
3.672446920557456327e-04
3.777199740173986303e-04
3.774107493308606056e-04
3.638379329782837610e-04
3.479385555498103666e-04
3.559002364993966495e-04
3.543248242854978134e-04
3.363785602177881990e-04
3.491929682305981958e-04
3.511083438120872393e-04
3.414734418475324270e-04
3.471054620604442187e-04
3.413064108585564201e-04
3.315179193358680433e-04
3.375767477411200203e-04
3.432156311115675874e-04
3.404610276662045241e-04
3.433500004788200247e-04
3.451971791920162552e-04
3.414303769583235939e-04
3.276478969439609195e-04
3.281514279214779793e-04
3.326277538207096283e-04
3.354166907201139736e-04
3.273660885943653468e-04
3.103580838030027848e-04
3.108827691128816816e-04
3.033002887946754564e-04
2.988074377534963755e-04
3.047187578826565809e-04
3.119501214796850555e-04
3.035167066167121768e-04
3.045225488267714600e-04
3.193563323823704028e-04
3.090740973408972266e-04
2.930386888319051124e-04
2.864768070215292740e-04
2.871424126674995063e-04
2.894591660687542830e-04
2.916302564460574484e-04
2.940057438115628672e-04
2.936318280333352930e-04
2.894602122262034723e-04
2.826799049042775223e-04
2.834384182487172956e-04
2.894279235242807908e-04
2.852357139019964945e-04
2.853112650179554497e-04
2.843889401918307499e-04
2.784176056551917306e-04
2.812390277858074230e-04
2.796774140397167226e-04
2.726465104213224820e-04
2.723612470914677191e-04
2.820528160919842761e-04
2.743939818665643991e-04
2.590484817796462379e-04
2.620421884367840626e-04
2.615674270843612961e-04
2.652533056930052140e-04
2.692808007162314889e-04
2.505330761775946633e-04
2.536579120907141681e-04
2.588428502917812252e-04
2.505866489350255777e-04
2.486916697176801247e-04
2.384272028521213708e-04
2.431360961480624099e-04
2.506766714449192197e-04
2.447500070591721619e-04
2.380120832570387253e-04
2.376442322498522339e-04
2.330683742724792048e-04
2.307991805470757543e-04
2.306542058132828163e-04
2.186675799251537957e-04
2.159816869186250538e-04
2.156497894741484574e-04
2.194415781273028004e-04
2.213221460201743383e-04
2.155518049079770723e-04
2.127660574679740124e-04
2.070583907440852901e-04
2.081634651321735328e-04
2.079306462687612945e-04
2.043137389862486524e-04
2.062675556508446672e-04
2.110708807300076925e-04
2.096529826389876259e-04
1.982950389309648409e-04
1.924460504365519417e-04
1.919214927034829468e-04
1.956938319300813951e-04
1.945543196586875891e-04
1.838659659693888304e-04
1.814183994756097943e-04
1.885271042435282172e-04
1.924358541712989823e-04
1.886255223834882634e-04
1.818956482177614558e-04
1.778773725780279774e-04
1.760590202424695144e-04
1.725038187637014894e-04
1.728424267090559031e-04
1.757243107610309627e-04
1.760723144029277553e-04
1.714523214983338392e-04
1.717929128163972962e-04
1.705217739483210696e-04
1.671230160676493326e-04
1.676027866092146261e-04
1.599040006995536072e-04
1.606689026023296431e-04
1.587919581567914351e-04
1.494699847585016870e-04
1.491935003171548316e-04
1.532491270810852884e-04
1.518313155104407484e-04
1.453837547042139864e-04
1.451469430212846187e-04
1.456404083631021714e-04
1.442009618049106261e-04
1.433903911368026825e-04
1.380258374668804104e-04
1.335939991942630483e-04
1.352604424017504357e-04
1.368688567074924682e-04
1.314660865439181141e-04
1.328454973508005508e-04
1.333105181095028740e-04
1.303319788980103087e-04
1.315752987513838608e-04
1.266028881774700662e-04
1.236878211779723381e-04
1.271523742332280704e-04
1.238163942359262479e-04
1.167176713578558242e-04
1.145598972208185950e-04
1.144603998083586866e-04
1.142851449093886819e-04
1.097875981685736716e-04
1.052519019436968525e-04
1.008185806174000072e-04
1.005197081537007362e-04
1.028667517130832333e-04
1.019886819532607615e-04
1.000258629830563453e-04
9.657534027595532421e-05
9.464565953284658926e-05
9.526886851057264735e-05
9.368163818677050566e-05
9.428326575915909637e-05
9.111220805730549236e-05
8.808827328329619437e-05
8.971186174746831451e-05
8.638088255489781171e-05
8.257010662028748619e-05
8.329025817888239061e-05
8.400685572021520883e-05
7.944163741569983984e-05
7.783379158553485762e-05
7.669261073365050497e-05
7.518785078463685687e-05
7.741294097344087290e-05
7.616446912998184836e-05
7.329845443732094614e-05
7.076542599313471961e-05
6.693438662039882889e-05
6.693886255247710412e-05
6.697520897067945310e-05
6.406084629251274608e-05
6.339825897801973928e-05
6.255817092272414153e-05
6.111708985286087403e-05
5.918554661810816839e-05
5.786641586761680315e-05
5.629502016262965869e-05
5.456466187573988608e-05
5.639622936340997201e-05
5.534473857401577267e-05
5.108198790774838506e-05
4.947080433430810036e-05
5.040834748055193017e-05
4.965218836121911727e-05
4.897521567059443188e-05
4.918522937719452259e-05
4.870624500165309092e-05
4.629599089324412182e-05
4.421075292226498619e-05
4.425366845062429804e-05
4.393454227046374492e-05
4.402071540693283354e-05
4.291893357375600542e-05
4.097666339016351692e-05
3.958598380089959961e-05
4.012191779281251773e-05
4.020934863564150217e-05
4.005455463974738508e-05
3.850991986670290290e-05
3.664396870110354557e-05
3.742500300543198487e-05
3.630425675754671191e-05
3.512497230988817948e-05
3.492278141360557673e-05
3.439298318707491173e-05
3.372247059080628610e-05
3.279760264996034203e-05
3.255372594961426970e-05
3.130174587275355867e-05
3.007907254703819883e-05
3.047062870879233798e-05
3.044811258479612100e-05
2.945749491301934887e-05
2.810940386615615308e-05
2.867598030513055784e-05
2.861427075148089119e-05
2.694092946791401473e-05
2.655190359540560540e-05
2.530369642366349015e-05
2.445803141736627251e-05
2.401817691134614728e-05
2.363229236530818873e-05
2.346656000276447888e-05
2.262801364088257991e-05
2.296613433287547106e-05
2.250025721446261083e-05
2.115440188819779779e-05
2.082305289580416849e-05
2.069372855940405982e-05
2.056584470323196987e-05
2.041542227797372413e-05
1.938545903840956669e-05
1.912759657959383619e-05
1.935970946829060975e-05
1.837593701734182991e-05
1.824220656553807049e-05
1.765543674008323904e-05
1.642164504652273427e-05
1.591301750905652656e-05
1.574163003127922988e-05
1.554531706112183468e-05
1.514183994287755394e-05
1.450405852860486886e-05
1.431427722366551418e-05
1.415138689482824135e-05
1.369417224036054232e-05
1.351175551719218188e-05
1.312426447295474647e-05
1.270937629531081356e-05
1.233649585416943280e-05
1.192511526508496436e-05
1.215288190918376259e-05
1.211413454020509052e-05
1.112987938214810023e-05
1.058158907737583330e-05
1.074176990242775470e-05
1.041377052670517966e-05
9.927352038101760738e-06
9.798023972039253380e-06
9.765836867278751516e-06
9.898035703266415956e-06
9.606460057223764615e-06
9.166007594432275019e-06
8.867211151418322358e-06
8.455837347616172904e-06
8.407850702502940745e-06
8.607502540291800804e-06
8.129703910299160451e-06
7.541589626529220457e-06
7.468955788606445210e-06
7.346867115381862093e-06
7.015598686237653628e-06
7.182526909688832967e-06
7.001773962937601755e-06
6.618242992375956106e-06
6.442022923272638457e-06
5.912233101832834579e-06
5.896106679756366068e-06
6.032880838942782851e-06
5.745849547108299470e-06
5.637026641739801075e-06
5.537836334468309725e-06
5.245229521847428539e-06
5.041630337381796263e-06
5.114441472905438611e-06
4.994621662471081205e-06
4.792054319976763908e-06
4.764347267654681825e-06
4.496524451850789464e-06
4.258940025160230500e-06
4.341039916478508373e-06
4.203805569720471476e-06
3.947809404017982026e-06
3.825501701826017398e-06
3.822477100463440289e-06
3.869268645219572148e-06
3.707819399967058424e-06
3.544021065269530058e-06
3.558811344842025911e-06
3.482712343227862145e-06
3.250711589647760045e-06
3.126619141957276121e-06
3.071497119780312135e-06
3.009743664998290750e-06
2.908656692067920414e-06
2.805454175491174047e-06
2.732959702073651698e-06
2.639770900758906384e-06
2.565151742309296287e-06
2.463841139178521796e-06
2.346363654434509024e-06
2.347217777445303173e-06
2.289255717925267055e-06
2.164058655598703012e-06
2.060340892534773502e-06
2.027415056827321899e-06
1.993833678907618099e-06
1.882300838996002785e-06
1.786822158276742712e-06
1.720767411377348891e-06
1.678610726651225883e-06
1.648141951064004532e-06
1.576312138153943829e-06
1.491986872882427586e-06
1.451273175637559556e-06
1.347478871233644642e-06
1.331973889217772125e-06
1.345812005141534890e-06
1.305323431564358568e-06
1.263418392229684058e-06
1.159207245947446348e-06
1.093907037971846883e-06
1.101554469276286767e-06
1.083003181022512066e-06
1.022691045238474913e-06
9.928756047597329365e-07
9.369298795150992084e-07
9.146499167456503173e-07
9.062873969902501529e-07
8.799702094932372127e-07
8.585540585023659484e-07
7.996952184694880868e-07
7.900239766358210464e-07
8.055267669521538211e-07
7.783409964787484018e-07
7.396770005475539534e-07
7.010379853119477082e-07
6.800127352069687758e-07
6.591120169708308736e-07
6.485039655149916911e-07
6.346970613466580459e-07
5.894288550165772622e-07
5.512009847831591275e-07
5.273363951434747897e-07
5.091529166954082457e-07
4.939175319581017394e-07
4.675409595784422418e-07
4.403441875226625063e-07
4.267392950574330742e-07
4.186004188679116580e-07
3.906270583289144009e-07
3.642929723323466872e-07
3.607794360964010290e-07
3.364504529992038161e-07
3.198715137981583000e-07
3.206796559880283603e-07
3.092306222993659579e-07
2.926557438864032944e-07
2.808617637857386566e-07
2.688071765620260104e-07
2.621181766571867330e-07
2.520276427864851631e-07
2.382952694390260179e-07
2.398751239161499805e-07
2.297682113858552655e-07
2.238543077854221422e-07
2.170498325271617551e-07
2.034468613440277592e-07
1.981868894973132075e-07
1.848301346012351870e-07
1.761780834871151891e-07
1.682851759447718944e-07
1.539578611504061382e-07
1.484048689008750022e-07
1.471161975546618224e-07
1.432158155111490670e-07
1.366224151332324996e-07
1.261538770361974068e-07
1.188431233349440750e-07
1.135469227235675844e-07
1.112863745681254471e-07
1.081266596837582343e-07
1.013996791986158936e-07
9.801169230566811680e-08
9.466016173968352885e-08
8.606830966325715463e-08
7.775813725394604404e-08
7.218671204975350828e-08
6.872026732483882769e-08
6.557894586226645775e-08
6.044625875648821581e-08
5.639497175936414098e-08
5.485152881519938662e-08
5.288548494108752097e-08
5.103335705878454555e-08
4.851939345176997435e-08
4.419628531203578971e-08
4.191934694121729101e-08
4.072218813654095604e-08
3.756392443593973414e-08
3.394488363067733620e-08
3.153840115323994625e-08
2.932584946396678897e-08
2.714245644188520917e-08
2.529942067921691558e-08
2.308940035087247063e-08
2.093048032973113311e-08
1.958818775850096417e-08
1.824652793445364541e-08
1.676948171964559497e-08
1.550258673097504084e-08
1.433914802506198545e-08
1.279940329911653853e-08
1.115366690943583769e-08
9.911613240587011844e-09
8.596200251673346496e-09
7.558693434496467225e-09
6.778933007722639266e-09
5.937573709980084370e-09
5.225675981470438001e-09
4.613841571422165451e-09
4.107030246028279581e-09
3.607972184427028549e-09
3.161219463992711111e-09
2.797465520418152370e-09
2.371552048379046508e-09
1.981529196855261592e-09
1.744453260158210652e-09
1.476812804098349739e-09
1.247271030899194556e-09
1.073438220406249593e-09
8.918750829934499304e-10
7.735108933652633305e-10
6.768035356094510721e-10
5.811399924303863809e-10
4.913451237907700580e-10
3.999670741161500847e-10
3.316277080501782926e-10
2.632509764316287277e-10
2.124907674507193077e-10
1.635592409163657295e-10
1.298744485849937568e-10
1.015450363576616311e-10
7.264294512659099182e-11
6.002250612828914947e-11
5.229832673803452377e-11
4.424913543465583115e-11
3.283003986395049155e-11
2.220277721435645183e-11
1.444459830080397663e-11
9.458597093292090346e-12
6.868969369538741151e-12
4.834354503941240229e-12
3.050027192312616848e-12
1.731957591595579870e-12
8.802383599459702586e-13
4.407151694370013193e-13
1.659673764674972402e-13
3.892944272937942725e-14
7.280996641274728615e-15


==> anc/Fig07_H_kin_plot_L12.txt <==
2.082196340510215904e-01
1.766651658277637871e-01
1.385482466496549270e-01
1.495424757236967217e-01
1.224262996495323885e-01
1.114564437939678659e-01
1.149029401300090819e-01
1.034953451341472652e-01
1.015483141681495921e-01
7.583508941789358915e-02
4.888924464092846145e-02
2.806384912773905380e-02
1.153618330917671221e-02
7.488110039107976484e-03
3.457727322184991209e-03
2.057496659017650151e-03
1.379875080540300799e-03
8.646967804869173675e-04
6.008516381515266415e-04
4.070289139421243802e-04
2.019387901845070231e-04
1.164252961937474234e-04
4.708153835514023740e-05
1.157796480935790242e-05


==> anc/Fig07_H_kin_plot_L13.txt <==
2.364568499839536098e-01
1.901454931123643388e-01
1.621276257810007337e-01
1.380966685802534899e-01
9.669001881050064140e-02
9.709904794056507804e-02
1.125208885098671757e-01
6.048664682764000322e-02
3.416880914885585957e-02
1.535600377170895196e-02
8.497290098531376859e-03
3.092275718274454903e-03
1.622669732762316297e-03
7.654270782587813474e-04
4.879158753472378975e-04
3.216622806844426051e-04
2.574062356554051917e-04
1.375417660251732554e-04
7.210576955354933138e-05
3.142314674021194843e-05
1.137530572500718165e-05
7.219755704938092521e-06
4.075622009811095984e-06
1.965347803747012257e-06
7.528405919387004243e-07
2.907914119004731112e-07
8.257925992323673056e-08


==> anc/Fig07_H_kin_plot_L14.txt <==
2.385865425484604563e-01
1.809950927328418391e-01
1.387112619618615095e-01
1.114653840688278330e-01
9.927818846439777356e-02
1.059537878825449753e-01
5.817675681095479945e-02
2.527532440356600879e-02
1.173125495093485689e-02
4.361628288465713328e-03
1.819044706276313388e-03
8.081104994977051465e-04
4.609654398871400891e-04
3.313289836554875580e-04
1.833861151343675979e-04
9.397686963846332863e-05
4.027255810814858028e-05
1.494841277850361644e-05
6.031244011226791846e-06
2.564648745036912511e-06
1.112364495823435870e-06
4.824860870749838775e-07
2.444070246832508754e-07
9.716057128805640824e-08
5.080190891922859383e-08
2.657519909057534267e-08
9.156720758768188966e-09
1.236564500823319029e-09


==> anc/Fig07_H_kin_plot_L15.txt <==
2.344205438108083461e-01
1.554665054074964581e-01
1.231768810752753157e-01
1.013615412088939849e-01
9.892706666207233546e-02
5.491007476945078403e-02
1.729104483825691027e-02
6.170005932328431579e-03
1.845995209392316217e-03
7.129316464337381171e-04
3.802763857039226608e-04
2.114942923678661416e-04
8.685157765395257038e-05
2.865215212154027504e-05
1.081429005006351314e-05
3.443411820112257309e-06
1.044807646239621313e-06
3.863858541983332439e-07
1.371448179815500638e-07
5.348484373231752000e-08
1.859340319273021328e-08
7.269699337472787233e-09
2.072712164610703159e-09
5.928058776064485622e-10
1.849043938149269387e-10
6.329743062186000581e-11
1.733240003189021897e-11
3.306537552245953250e-12


==> anc/Fig07_H_kin_plot_L16.txt <==
2.326048398761919045e-01
1.560427519777150829e-01
1.213328338060108008e-01
9.303683378411213567e-02
7.255523620810712393e-02
1.991228375193229011e-02
5.436459945588916452e-03
1.283077272755922755e-03
4.900798000556763666e-04
2.590484817796462379e-04
1.005197081537007362e-04
2.945749491301934887e-05
7.541589626529220457e-06
2.164058655598703012e-06
6.485039655149916911e-07
1.981868894973132075e-07
5.639497175936414098e-08
1.958818775850096417e-08
4.613841571422165451e-09
1.247271030899194556e-09
3.316277080501782926e-10
7.264294512659099182e-11
3.283003986395049155e-11
6.868969369538741151e-12
1.731957591595579870e-12
4.407151694370013193e-13
1.659673764674972402e-13
3.892944272937942725e-14
7.280996641274728615e-15


==> anc/Fig07_Note.txt <==
To improve readibility of the plot, only a selection of data points is shown, whereas the fit is really performed over ALL points with (omega/t0)^2 > 30. Therefore, there's two files for each operator, one the shown data points (...plot...,.csv) and one with all the data used for the fit.

==> anc/Fig07_Sz_all_L12.txt <==
2.043832974482110387e+01
1.794868246506851150e+01
1.424892671825750057e+01
1.111206208743718804e+01
8.646569302565358939e+00
6.124476918108732626e+00
5.089193079524577001e+00
3.790366645808485480e+00
3.039127786822589439e+00
2.721751328432391315e+00
2.300133054910622032e+00
1.990608216040447687e+00
1.568658993815856828e+00
1.452740661684846613e+00
1.389339604620216218e+00
1.212149644498685008e+00
1.049143377279083911e+00
1.087371997610082408e+00
1.069645065491139579e+00
9.447918368517200793e-01
8.768339504451926336e-01
8.243930359218029080e-01
7.495879168394994352e-01
7.330742799003271415e-01
6.804088499025691128e-01
6.045493095456698773e-01
5.385369749924266980e-01
4.816588956841868496e-01
4.213101484217038339e-01
3.663476198185648958e-01
3.417014742019451878e-01
3.144142996455840389e-01
2.958168024570222987e-01
2.743887669610384217e-01
2.482924554533335881e-01
2.138073339775484472e-01
1.982304437805614550e-01
2.111162926135717322e-01
2.054571076133016316e-01
1.790596642089225810e-01
1.824012784774629581e-01
1.803233270424613732e-01
1.507869436387259399e-01
1.364004560269407029e-01
1.380798417895094665e-01
1.421493322571413254e-01
1.429931816970642922e-01
1.326834181031489035e-01
1.219038703780721544e-01
1.136966936607690382e-01
1.074757404739683647e-01
1.046513060636891645e-01
9.861303549475229635e-02
9.932731812469139387e-02
9.406761988996570345e-02
9.157171919907136637e-02
8.944185792596116846e-02
9.145087625425467326e-02
8.800110848593785395e-02
8.117835431623267317e-02
8.271202459071794189e-02
8.074356317467681898e-02
7.992515472760092221e-02
7.418406612837841196e-02
7.106314156308110586e-02
7.187382477834863836e-02
6.589228693302157103e-02
5.805938928816124778e-02
5.298989410279490025e-02
5.856748627793975648e-02
6.509349842908630779e-02
6.057180739240587003e-02
5.457904910502989204e-02
4.943761155370770405e-02
4.664394916796784502e-02
4.881641744844172209e-02
4.994392231402400989e-02
4.992462470588188150e-02
4.782101416371738190e-02
4.624182467660525875e-02
4.484562619732192917e-02
4.448592687111497385e-02
4.278451874702250690e-02
4.304764972864302819e-02
4.477165913698866184e-02
4.657250766548099580e-02
4.357570807960220449e-02
3.842201914541514690e-02
4.015436582064466770e-02
4.004216107919213868e-02
3.606304427037574506e-02
3.345237043163814400e-02
3.415831608552814119e-02
3.600348387870865724e-02
3.665537929122084093e-02
3.107962035531378411e-02
2.679559747147984908e-02
3.005008714236354420e-02
3.017268585261556960e-02
2.805045252235712633e-02
2.972765728414435149e-02
2.971500308325009457e-02
2.698357974032161016e-02
2.815252988808989928e-02
2.801054231429433300e-02
2.455835641271873065e-02
2.451043070111017658e-02
2.441201175942337917e-02
2.428511523484571874e-02
2.610552086697001672e-02
2.543314745922499800e-02
2.317520920531897233e-02
2.322491015148388932e-02
2.381904130179035919e-02
2.507639403903184905e-02
2.605177641947529349e-02
2.547990744805982144e-02
2.307363255805316635e-02
2.206909650717741797e-02
2.291099770649195760e-02
2.330778051340660906e-02
2.196425836905479406e-02
1.974575649295443741e-02
2.036308081927917790e-02
2.100055201352746606e-02
2.025737665286257705e-02
2.114585464024182695e-02
2.055945538618361712e-02
2.015759811831784043e-02
2.053697995291306824e-02
1.964140100625680341e-02
1.979153586008729898e-02
1.935335672206507304e-02
1.758877148394989362e-02
1.807277360099026134e-02
1.940497505987482177e-02
1.874077748629312395e-02
1.727968427499109588e-02
1.699152340129462049e-02
1.744581706965204343e-02
1.713732499956918676e-02
1.687505167051067678e-02
1.543294359484159196e-02
1.582303334658684627e-02
1.675525399173887972e-02
1.657226139631199496e-02
1.628714930851345860e-02
1.424016405267560653e-02
1.540573920952596418e-02
1.677274145755386706e-02
1.640111829705844654e-02
1.705090186187941878e-02
1.571626496545351984e-02
1.468328002115102705e-02
1.568778708429848998e-02
1.563458575766680722e-02
1.601055961768966737e-02
1.706439180919632273e-02
1.618336543978230596e-02
1.464231938995770935e-02
1.467441268377584103e-02
1.416575208262558366e-02
1.315548416541815861e-02
1.342825766865601150e-02
1.307834810674471555e-02
1.196465161311454327e-02
1.382913220732263915e-02
1.497889064245153459e-02
1.318228699076682588e-02
1.192887301504650700e-02
1.140920687220347077e-02
1.121784896343433480e-02
1.050715877619901387e-02
1.016797477830966474e-02
1.043388902174321314e-02
1.181718633680949732e-02
1.249255152133613676e-02
1.156569065707655462e-02
1.147834851968486392e-02
1.125612678939251834e-02
1.195559884507949901e-02
1.253467705234547619e-02
1.187390876332833529e-02
1.236508384020871751e-02
1.265241497894692251e-02
1.315830907806656534e-02
1.425176155752273799e-02
1.352229176831000121e-02
1.259908163292902845e-02
1.125399221601364186e-02
1.072806439727452474e-02
1.015821787001092678e-02
7.713094124233868185e-03
7.193033581332777641e-03
6.012909803987633722e-03
4.099863088751315790e-03
3.211476985453879957e-03
2.155101506583045456e-03
1.293707448219816574e-03
7.202493798455531860e-04
4.345460626409736356e-04
2.979376522491292904e-04
1.792809422280356162e-04
1.013825744382280768e-04
6.431331382007493980e-05
3.892764205119101690e-05
2.640175500753380795e-05
1.732963386224107942e-05
7.937859130707593990e-06
3.992463208293922810e-06
1.439941996560257505e-06
3.140740929942645053e-07


==> anc/Fig07_Sz_all_L13.txt <==
2.542094482842486869e+01
2.589162080878315564e+01
2.498387011059886476e+01
2.087327346683642659e+01
1.928189572366170523e+01
1.782927493816987408e+01
1.590146570256001013e+01
1.562936401642641826e+01
1.439856740611559083e+01
1.176340574732507349e+01
1.014523006492852275e+01
9.692088653479546068e+00
8.566727051090825995e+00
8.085944173126101475e+00
7.508952531488655602e+00
7.154423361107970614e+00
6.635220090410229865e+00
5.856823414470423650e+00
5.257156081355599753e+00
4.765856241806888605e+00
4.687219836709808796e+00
4.331755878234850421e+00
3.828464272849338101e+00
3.700505003067185772e+00
3.422877114464349280e+00
3.229296566064709495e+00
3.164943908653362392e+00
2.847235889448039181e+00
2.486401893450940204e+00
2.284797544613360820e+00
2.404486230932393109e+00
2.277244068235261487e+00
2.137313385435977597e+00
2.109422718053806101e+00
1.901962975596992900e+00
1.849744844612276173e+00
1.728380449597510360e+00
1.576762118714763128e+00
1.502577853657988127e+00
1.434213531714697565e+00
1.447453761867803390e+00
1.396500599044540492e+00
1.278561025786142169e+00
1.173304200386672269e+00
1.159876077141167805e+00
1.206224689205912970e+00
1.128389820906728236e+00
1.082628528080852082e+00
1.129975428175789220e+00
1.091414286559759361e+00
1.045204936694535736e+00
1.020704548409137713e+00
1.011520554068818134e+00
9.992785882365413652e-01
9.301032167337036638e-01
8.845740879799225409e-01
8.843597731601259282e-01
8.337115440693889656e-01
8.203496919645040242e-01
8.185506648389396789e-01
8.338956834968302978e-01
8.307758876852874286e-01
7.501107932607410378e-01
7.306558725284059141e-01
7.397439893985381376e-01
7.680264683469840703e-01
7.585343931728435463e-01
7.498299750064997271e-01
6.981849852312502769e-01
6.515136271249807320e-01
6.278778755021112712e-01
6.029258595173568880e-01
6.281638730318886976e-01
6.162245253727322014e-01
5.508737744320982843e-01
5.187125812968245153e-01
5.245316266232559199e-01
5.274255613223459704e-01
5.214940465344748421e-01
4.770926705460173944e-01
4.544286666354869775e-01
4.538480261296609641e-01
4.162356866314496640e-01
4.014784105204021181e-01
4.105872071773311038e-01
3.944128111697167705e-01
3.962830606173772807e-01
3.840385919776449497e-01
3.508404116512808812e-01
3.424555644351143235e-01
3.431123361748253942e-01
3.329277615090285303e-01
3.343528337963955210e-01
3.288400387325038920e-01
3.043721885301460262e-01
2.773686911276795342e-01
2.729865175506510644e-01
2.726702252497376633e-01
2.865113237580645955e-01
2.852236561918117808e-01
2.709954923133209292e-01
2.677156549285301668e-01
2.499288049300479875e-01
2.465063228932043438e-01
2.469455122935118319e-01
2.380546408210939269e-01
2.352052954750731284e-01
2.230731732225781083e-01
2.023584493325885636e-01
1.948159445045888338e-01
2.069430991599022773e-01
2.027239647686571444e-01
1.954083115223256839e-01
1.892937186311557940e-01
1.897841985347325788e-01
1.898744644047187236e-01
1.895754358793781680e-01
1.937260181522613145e-01
1.835045855445322782e-01
1.840075584032451195e-01
1.888981496708352914e-01
1.808283290404096022e-01
1.671661236000248907e-01
1.647734969026583285e-01
1.656477330842643370e-01
1.676502621530147064e-01
1.608421878725918852e-01
1.570061177673696962e-01
1.659264351663584935e-01
1.682724456856617423e-01
1.549510376653656651e-01
1.477433104207268033e-01
1.500010439863472822e-01
1.461633665864696396e-01
1.436330975661519460e-01
1.458593144690918664e-01
1.377381817939867248e-01
1.392188491012223417e-01
1.454774948913088728e-01
1.382429019325223940e-01
1.368179646141660932e-01
1.310249286825599380e-01
1.234687564675346905e-01
1.256071915853213816e-01
1.238634817611903721e-01
1.256182473467808980e-01
1.287237242919845315e-01
1.254215539724830575e-01
1.244107644788129269e-01
1.257641013872299041e-01
1.286293066503483296e-01
1.273428376031159326e-01
1.193917187771097316e-01
1.188969617268740286e-01
1.206279001735529738e-01
1.161042885758291759e-01
1.116643149402734153e-01
1.117314178760120402e-01
1.097313452453246296e-01
1.123732614497295890e-01
1.154483319034558531e-01
1.075046428654888447e-01
1.077451950334146480e-01
1.120604187529615353e-01
1.088316963004642007e-01
9.671182214702381263e-02
9.499183732063749830e-02
1.056551598597015584e-01
9.983607611043728014e-02
8.940386516568074593e-02
9.031286743646267656e-02
8.964176702135162600e-02
9.516198581879543872e-02
9.548560371178294037e-02
8.685279057423413163e-02
8.520188219720777056e-02
9.038571268897785393e-02
9.496217595524425459e-02
8.961503566280092092e-02
8.614841223761073030e-02
8.458969588391664074e-02
8.372401074153748568e-02
8.112194936319934435e-02
7.795909337098289038e-02
7.715978444329815722e-02
7.862658714992602771e-02
8.015239169148696829e-02
7.819277023689308326e-02
7.559414888064620863e-02
7.710604858520844762e-02
7.770459626671712139e-02
7.402970785263003617e-02
7.069777644461543165e-02
7.044434349166857345e-02
6.841761984902049176e-02
6.380357906028641390e-02
6.930669463159008781e-02
7.302891287748396187e-02
6.934332160814171697e-02
6.381822767504341520e-02
5.977587721698447015e-02
6.234613131290890620e-02
6.452926603691307161e-02
6.205781679997576794e-02
5.988979778458011077e-02
6.184806651604314587e-02
6.017032334219177964e-02
5.704800686410343991e-02
5.886590380427095953e-02
5.929498711405745137e-02
6.195109876968615814e-02
6.200523098979306147e-02
5.630317802699910668e-02
5.553045517657539953e-02
5.303927646606926283e-02
4.804747456646418780e-02
4.678105984458626881e-02
5.273321402353686044e-02
5.681515847489740367e-02
4.911303989834741451e-02
4.942217781729712350e-02
5.611324899839614799e-02
5.427503479092287558e-02
5.152723310519639194e-02
4.921708660959421555e-02
5.136238314057674920e-02
5.141094398116408115e-02
4.862238401647138442e-02
4.882187755583496797e-02
4.641785631536244489e-02
4.569421001332930193e-02
4.769947570456480046e-02
5.038197759901980738e-02
4.976990172252631489e-02
4.938696767251064129e-02
4.925864670079060925e-02
4.852774116076708638e-02
4.484310302610994281e-02
4.281035207790154229e-02
4.817367489402599179e-02
4.535718039756951592e-02
4.271298259114000156e-02
4.809321245445456056e-02
4.720132461105493171e-02
4.347722509135121260e-02
4.431049960906286583e-02
4.152713249357374570e-02
3.904920662653697111e-02
4.127546451764738805e-02
4.198575632470830793e-02
4.122309061430769195e-02
3.951547742534849278e-02
3.493901087181133097e-02
3.655090103056701789e-02
4.101191057156566844e-02
3.980175792169439453e-02
3.615954053214046754e-02
3.556434923706355833e-02
3.883718577333422628e-02
3.919622692956958865e-02
3.917313924506046069e-02
3.829038227912009290e-02
3.508152237003391016e-02
3.595585795442450550e-02
3.851958246015416837e-02
3.729431506765742282e-02
3.625906606395336990e-02
3.643724428270226495e-02
3.633788436000540134e-02
3.691625040461830182e-02
3.601164252768644658e-02
3.450056138108072851e-02
3.355010493751514611e-02
3.471572030926096952e-02
3.472927967844423314e-02
3.199763146308688688e-02
3.025837498293985559e-02
3.114853601224520235e-02
3.380207263452489341e-02
3.367850066704645290e-02
3.272881365341634430e-02
3.447557193128389375e-02
3.435045317296651912e-02
3.143401345656714890e-02
3.154799165833337832e-02
3.248622616593617451e-02
3.266061298279723107e-02
3.307121644226081181e-02
3.215530879874911596e-02
3.078096614471929199e-02
3.276197991938493981e-02
3.395083142120430136e-02
3.130842613112542333e-02
3.033425319402340350e-02
3.133763275236314122e-02
2.921795045830022364e-02
2.815862201302729920e-02
2.853250577202262953e-02
2.832900328421255123e-02
3.074342474499689934e-02
2.997857980158025876e-02
2.749890278692180418e-02
2.818208415008341752e-02
2.859926274914635635e-02
2.958267148767777799e-02
2.897458989760821543e-02
2.725208145900779449e-02
2.622090818917407681e-02
2.488089372801240845e-02
2.631372508897080950e-02
2.699368817171477961e-02
2.819784525537323214e-02
2.820785310736610707e-02
2.623278524615394250e-02
2.657127229630158738e-02
2.685639663395560095e-02
2.672009929562324179e-02
2.727308956076472668e-02
2.590528837780500804e-02
2.451043935864464715e-02
2.487480656312150012e-02
2.407492782917069682e-02
2.513705963232856083e-02
2.710609146683344572e-02
2.545527417535243739e-02
2.360121272892269986e-02
2.344186683857924988e-02
2.446012814162192364e-02
2.496015072835580662e-02
2.560048017363346709e-02
2.588418973318640931e-02
2.494072780619948845e-02
2.564590363499875611e-02
2.490551934952108665e-02
2.307417332920564529e-02
2.363564343488009506e-02
2.364160667887776554e-02
2.265535354938788548e-02
2.333200602112806693e-02
2.387481445086783727e-02
2.323694657449449849e-02
2.227556816981938678e-02
2.131674699083390898e-02
2.044989195397791878e-02
2.112303168161910535e-02
2.233559654062046429e-02
2.271883921502424603e-02
2.190817736512640224e-02
2.142078758742096620e-02
2.093124598391101279e-02
2.073578512808802246e-02
2.275596290502846300e-02
2.256270156723014231e-02
2.082248775078373790e-02
2.034306222323813487e-02
1.997181443105412041e-02
1.953502741859125189e-02
2.029001424779275711e-02
2.037025338310902850e-02
1.964905743387804909e-02
1.978692690054445133e-02
1.975280088007966631e-02
2.039116107562225638e-02
2.123812545110165956e-02
1.989559362281677346e-02
1.931277158780424219e-02
2.076493590067166745e-02
1.975393652188012911e-02
1.894866252303459286e-02
1.918515485235570278e-02
1.926122670217316965e-02
2.011123345367021517e-02
1.926579187176430050e-02
1.909963880354238405e-02
1.914540786685858462e-02
1.800155102618217901e-02
1.787278196136369429e-02
1.739187613709287927e-02
1.771827562810474391e-02
1.794099164277170727e-02
1.954028618052626107e-02
1.994895978722786151e-02
1.857099172483691815e-02
1.843778111751064042e-02
1.839434195551923820e-02
1.888713264308187686e-02
1.805549838914994806e-02
1.882467390599663892e-02
1.891009254474658452e-02
1.722729977021169798e-02
1.778499629584960953e-02
1.834163285728290446e-02
1.761098275982528327e-02
1.651660555030345229e-02
1.725177626997916047e-02
1.750027539963086923e-02
1.662242003503061269e-02
1.767569425085781243e-02
1.819850717464566170e-02
1.759745193161316515e-02
1.745316704093756444e-02
1.764851771518106613e-02
1.750073179675207258e-02
1.740494004263405670e-02
1.731288631385805021e-02
1.697814622615454253e-02
1.716028873372584321e-02
1.806963960153101442e-02
1.855126984499504833e-02
1.922585357377339446e-02
1.948654371229494725e-02
1.738571805165776279e-02
1.800374388599038783e-02
1.921343122406739268e-02
1.832875179433329088e-02
1.788708680465676132e-02
1.813139313086808979e-02
1.925223704991576440e-02
1.938939325593366098e-02
1.938076588053559007e-02
1.842825895402649267e-02
1.790333501389572771e-02
1.768721190175327404e-02
1.642400915391094979e-02
1.724704783785802401e-02
1.816644531227809556e-02
1.793361912559131299e-02
1.746851128324306002e-02
1.629035343938374167e-02
1.764573370254350973e-02
1.888515787720091224e-02
1.831795572835435287e-02
1.835496168824601870e-02
1.814997373140708053e-02
1.803203522644492365e-02
1.824076700472790358e-02
1.844978272161442584e-02
1.854892366202704271e-02
1.797503649521821692e-02
1.635380453351111332e-02
1.674698700218782768e-02
1.686346529487713769e-02
1.751630987662755254e-02
1.851226015969908642e-02
1.795639816781430254e-02
1.715770992891363367e-02
1.666572680999674552e-02
1.604405981554886396e-02
1.478295917332902477e-02
1.625998424850636642e-02
1.689418224683173972e-02
1.610745535782807936e-02
1.658095892790402079e-02
1.590582817254628314e-02
1.487331706866257958e-02
1.575285400283487139e-02
1.572797302250455651e-02
1.488419174925154596e-02
1.534616530857985280e-02
1.600051217983837482e-02
1.550199580747069726e-02
1.494127274124874838e-02
1.559066775259299563e-02
1.507047540513776172e-02
1.433426119894416761e-02
1.486505553796124007e-02
1.479237338443225094e-02
1.381674495751048122e-02
1.345761052580812453e-02
1.338648115903097804e-02
1.345097224545921573e-02
1.402276746650434405e-02
1.393949006599464781e-02
1.279224515622478207e-02
1.269154244904679985e-02
1.365088629678329162e-02
1.400419277748571854e-02
1.327550984658412529e-02
1.285172978247738074e-02
1.302095741046612430e-02
1.226520251633753805e-02
1.257165725538391711e-02
1.304816887909720710e-02
1.280250599588408748e-02
1.208510460352051584e-02
1.183662906366013574e-02
1.188787023446625374e-02
1.207011700485633582e-02
1.255045829842272274e-02
1.179585504256268867e-02
1.174617155444768538e-02
1.262171381473868245e-02
1.271754504884436456e-02
1.287859407222122568e-02
1.328000663958044288e-02
1.258915152699488157e-02
1.178748369099994094e-02
1.211563388392581340e-02
1.251677482931437199e-02
1.261454308035816693e-02
1.342231643177753224e-02
1.346174618075651579e-02
1.281751426094353621e-02
1.193609686626775045e-02
1.071235129098567843e-02
1.114107606156667339e-02
1.152504143902338511e-02
1.068663097431236074e-02
1.106096211718277274e-02
1.225560412949124219e-02
1.225981155253371042e-02
1.140159112584812270e-02
1.106212163107003071e-02
1.065910761270051632e-02
1.050520667684301697e-02
1.075630738977845051e-02
1.078069252740532918e-02
1.140948207207170655e-02
1.165918772755323782e-02
1.133611205189886430e-02
1.084087073589369565e-02
1.044343784683579926e-02
1.084669061902993926e-02
1.110039247784735256e-02
1.033727282330064445e-02
1.039297722351766040e-02
1.024384146367766750e-02
9.867942438679538214e-03
1.044511719491709144e-02
1.071484298490567484e-02
1.048723031879543813e-02
1.007778450353477226e-02
1.011159812881316442e-02
1.041798995845148908e-02
1.114355064106663587e-02
1.146548827056325520e-02
1.101934741203549478e-02
1.039805712011301550e-02
1.035840135483783418e-02
1.142798831237911567e-02
1.129730291897775019e-02
1.102670462963468642e-02
1.139759420038512563e-02
1.188024788768684246e-02
1.217413068451836215e-02
1.138256682292530103e-02
1.173896214927732870e-02
1.218199080280666681e-02
1.160500976073962527e-02
1.185846045320701654e-02
1.172028971877661814e-02
1.102485158489264171e-02
1.027363750341969174e-02
9.768583178114255069e-03
9.260075976917952340e-03
9.072273032803970100e-03
9.788056032285956734e-03
9.785067486155676203e-03
9.665185505735864394e-03
1.029763978597274775e-02
1.032099747402595753e-02
9.817249954848427870e-03
1.008931107836046059e-02
1.009432770227882900e-02
9.720915478769794754e-03
9.620784463214068077e-03
1.045256009164751386e-02
1.147755774352288149e-02
1.198020527743376071e-02
1.277667792632380950e-02
1.279510471142846460e-02
1.201256799698186863e-02
1.109549993743915754e-02
1.106647030966934238e-02
1.019494707375070454e-02
8.890491113209851581e-03
8.318651884530518098e-03
6.920460877921847005e-03
6.533701254400479247e-03
5.774694630434258104e-03
5.021352570151089295e-03
4.973848339082810772e-03
4.503844051079177249e-03
4.068210772425087489e-03
3.856778597862962205e-03
3.344086116484563768e-03
2.727050561797627042e-03
2.694112934300059870e-03
2.412500627093644521e-03
2.124172475677160547e-03
1.901672388056975093e-03
1.523251499387718666e-03
1.309054414884225749e-03
1.159774809708430648e-03
1.021644766729744086e-03
9.284412800232422344e-04
8.148280609107606733e-04
7.591793228433063589e-04
7.057088626773945668e-04
6.152991340292148425e-04
5.232804994121047605e-04
4.400684980222200910e-04
3.718918195164872854e-04
3.076390904665104358e-04
2.491291920569904347e-04
2.131463819345047700e-04
1.797155947593259055e-04
1.405976935861467502e-04
1.222180590191532809e-04
1.038293441641260022e-04
8.413568611427462763e-05
7.181098670518207001e-05
6.686972950768482347e-05
5.569588945547348824e-05
4.346723984944500182e-05
3.802057787019183456e-05
3.218215699284945696e-05
2.805878596232078777e-05
2.517361249718185349e-05
2.257938659010220387e-05
1.940293706256401992e-05
1.527499174348585353e-05
1.335345202569624251e-05
1.234894806234682326e-05
1.153498213858117122e-05
9.192264566856320305e-06
6.049037393344235494e-06
4.463984833329206438e-06
3.304198143818129848e-06
2.117486844594817218e-06
1.270145940633435078e-06
8.337614034271737799e-07
5.218708366525148111e-07
2.788291926492697559e-07
1.694680171348078360e-07
8.974186190115768673e-08
4.097792645133388361e-08
1.532632885187477591e-08
5.615925836013690215e-09
1.510678120546710032e-09


==> anc/Fig07_Sz_all_L14.txt <==
2.843538492643769899e+01
2.826679115599308645e+01
2.766198487363801206e+01
2.723755307143290594e+01
2.793973557350435399e+01
2.641298574103159069e+01
2.456973812427326465e+01
2.352088047443037411e+01
2.215518747061213745e+01
2.186803826135031059e+01
2.042619552957027551e+01
1.906235622577037603e+01
1.816689027552489222e+01
1.764379850182577414e+01
1.684338116733150770e+01
1.652857167521893444e+01
1.686439452766956748e+01
1.581636441866581144e+01
1.407188220090630182e+01
1.292586001942980367e+01
1.210353285485303942e+01
1.181720645801051184e+01
1.188925933030428084e+01
1.190668517371350177e+01
1.120252208231146795e+01
1.008625169643114639e+01
9.543864530275209646e+00
9.222243869605321720e+00
8.954148288324399019e+00
8.535874002537502392e+00
8.075814194720026151e+00
7.718164234667598045e+00
7.506275354273339140e+00
7.110712399174442311e+00
6.487030666268286616e+00
6.232287939595595461e+00
6.091538917957899812e+00
5.831571246435782285e+00
5.542436314177824563e+00
5.421691101108535804e+00
5.382500861923744218e+00
5.157976995582671087e+00
4.907113019101664086e+00
5.022510692883041195e+00
4.674145139778675073e+00
4.281451875939096041e+00
4.207544828081431376e+00
3.947606912990514694e+00
3.819672126126947731e+00
3.759790946499363073e+00
3.594511051869291762e+00
3.522513214200686971e+00
3.347637488317005694e+00
3.215405019244475415e+00
3.143098858802941376e+00
3.058582399130708840e+00
2.990299143705484219e+00
2.917596975449130881e+00
2.846561110979286546e+00
2.674521643259350601e+00
2.567705843565377233e+00
2.536394840071488410e+00
2.494341080984849413e+00
2.524578419559614151e+00
2.344405209377118826e+00
2.142086998405721143e+00
2.124107653767230097e+00
2.001655446137270644e+00
2.017512220858296956e+00
1.981090165424093552e+00
2.011997426597553318e+00
2.028341238171225580e+00
1.859730542039745194e+00
1.840541138413473554e+00
1.789376567196067747e+00
1.786868915642616074e+00
1.697523499353315035e+00
1.531758595151504476e+00
1.513924347369095091e+00
1.541267465432600181e+00
1.529915390254394492e+00
1.506837409840042330e+00
1.481074884702726857e+00
1.435105341898729403e+00
1.440056624101634819e+00
1.411068987345315717e+00
1.384290906563938828e+00
1.278658864365565417e+00
1.238269936492549794e+00
1.256967643372048471e+00
1.261467479158755012e+00
1.251943646629640972e+00
1.140651062042272512e+00
1.091647344021169364e+00
1.113580014718806632e+00
1.160037588431128253e+00
1.109923028387109323e+00
1.101998673206784574e+00
1.070830884400459704e+00
1.034101029057857613e+00
1.061166102923775778e+00
1.033371614964998964e+00
1.041197314970499166e+00
1.020845000987369300e+00
9.433130836695515775e-01
9.309684307427122940e-01
9.608343465989075405e-01
9.160782346559618317e-01
9.022573534178713883e-01
9.563035821311735019e-01
9.197169121764575683e-01
9.051338871194279934e-01
9.226142470442766363e-01
8.687523721483321193e-01
8.509985273454494514e-01
8.612409141020522796e-01
8.352111741493760677e-01
8.641069452892431446e-01
8.542439062211160117e-01
7.999397495498423716e-01
7.666327355250435183e-01
7.650062297558266611e-01
7.821688469726922888e-01
7.761152353133305981e-01
8.209571558334715080e-01
7.953059576110332873e-01
7.301776433361986118e-01
7.521068291553320018e-01
7.804268822121901428e-01
7.352008293139308259e-01
7.223769631449068473e-01
7.407557953026369102e-01
7.335785134942856001e-01
7.240843753119179382e-01
7.018218006163670086e-01
6.862162114524276157e-01
7.089551546301254836e-01
7.123496479106853352e-01
6.846641996421080067e-01
6.728134222569346345e-01
6.713791386162710761e-01
6.548656824055353320e-01
6.437599023553537414e-01
6.385058345803256152e-01
6.134451658444420863e-01
6.150318935097414119e-01
6.215213226564656468e-01
6.063322810442605126e-01
5.836559517768430405e-01
5.882417311715143482e-01
5.905806196936672636e-01
5.754023208534870815e-01
5.828092117441954212e-01
5.773207801259595540e-01
5.662481863044636077e-01
5.661946635153671803e-01
5.525797435356357701e-01
5.442577732388349521e-01
5.342405264507301688e-01
5.036394135095634272e-01
5.235021299830153740e-01
5.224803477266641849e-01
4.948930736120124019e-01
5.186079048312550732e-01
5.185757989731502038e-01
4.938204649021235015e-01
4.895754615928059605e-01
4.801632360785613174e-01
4.701117729005747647e-01
4.614394412276438540e-01
4.448907354720478824e-01
4.427109627498205247e-01
4.576416064321576771e-01
4.454097314353774872e-01
4.078642895229105392e-01
4.131290772245053700e-01
4.191854093960478145e-01
4.125405573069687026e-01
4.158950744281232903e-01
3.982455283710928939e-01
3.710119046454380398e-01
3.723746108160914114e-01
3.821724851102409337e-01
3.907034260951287030e-01
3.923864272009077725e-01
3.822630470148606907e-01
3.611972712937229213e-01
3.400198713291774921e-01
3.356313303233986467e-01
3.494231811909414565e-01
3.529297056778654129e-01
3.469256858724427128e-01
3.377635533418736902e-01
3.187618308026082814e-01
3.161342608973909396e-01
3.174481970508946649e-01
3.261894533025658238e-01
3.180345900312878116e-01
2.892887640542959327e-01
2.846411160849801059e-01
2.888724851813932459e-01
2.938763782646586775e-01
2.961530486698040199e-01
2.920537497491484946e-01
2.833907318093945582e-01
2.775361812700278819e-01
2.843471971962057143e-01
2.819475857696006615e-01
2.584461829646497733e-01
2.497002316304553493e-01
2.569984998373937013e-01
2.603803133247073465e-01
2.523316990711829133e-01
2.544209726875227839e-01
2.533089349181649186e-01
2.390211796452416659e-01
2.403885857131933257e-01
2.424258276063216699e-01
2.475178754014543125e-01
2.466487813673940155e-01
2.364510686667439521e-01
2.291591387736996166e-01
2.267320118263356499e-01
2.324595560792274973e-01
2.249211066438114026e-01
2.114902655100944495e-01
2.142089997363923748e-01
2.231149111799667351e-01
2.324673866375258080e-01
2.206355744287671339e-01
2.033286101582593430e-01
2.037731147877232252e-01
2.083683147558330062e-01
2.085242161956112061e-01
2.011707080444163354e-01
2.041070214877930555e-01
2.060062577180738486e-01
1.957677776084949250e-01
1.969598162691274246e-01
1.983508730259650743e-01
1.907668933341729878e-01
1.933285215063046125e-01
1.928709861879618070e-01
1.939357439250435078e-01
2.012683171874550814e-01
1.950890910006850276e-01
1.933894613085845871e-01
1.995356331270803918e-01
1.912209750992978907e-01
1.807264704721207871e-01
1.799619114272239251e-01
1.857948701928921753e-01
1.854522568832592810e-01
1.802877187212518773e-01
1.810886386198283793e-01
1.851201239501124307e-01
1.801731052746602113e-01
1.736199554966816605e-01
1.770585144121220311e-01
1.725223551753726492e-01
1.700426300623956721e-01
1.759644657423380665e-01
1.698425530846317533e-01
1.599067640855714734e-01
1.621607312875051332e-01
1.606584108913612641e-01
1.566080153758720450e-01
1.553344106563636640e-01
1.526162930390384254e-01
1.592098126252269596e-01
1.632234299833104085e-01
1.591622680632997777e-01
1.586895201459976867e-01
1.567162715870063505e-01
1.505787598092618307e-01
1.506768092619812371e-01
1.487872197227862736e-01
1.440146806168198790e-01
1.505180293539711556e-01
1.562099734729037459e-01
1.480607232693140485e-01
1.434778071528306220e-01
1.464103279984668993e-01
1.440438760808341045e-01
1.377513205621994641e-01
1.348658911077343925e-01
1.312760259685515074e-01
1.347307198030285869e-01
1.394947690288897146e-01
1.371592267470269355e-01
1.411542269615416734e-01
1.351579946837219992e-01
1.306346559003564722e-01
1.374781581578087553e-01
1.303163591543880506e-01
1.284180529271278515e-01
1.374938236192582430e-01
1.370590810892056699e-01
1.314540497985901280e-01
1.310421473208086274e-01
1.242936188503370593e-01
1.185723789750801893e-01
1.209317164637761927e-01
1.262720259455932525e-01
1.304522098243230954e-01
1.255535814991160515e-01
1.291257778862075767e-01
1.262088811756326701e-01
1.141855961675869585e-01
1.199640353026828060e-01
1.270696751452400908e-01
1.239021548987496862e-01
1.193918538948678804e-01
1.182585579998089303e-01
1.184251050804654704e-01
1.200795175314198354e-01
1.246277319805760286e-01
1.239514082277517887e-01
1.181822319814764266e-01
1.117140895194683320e-01
1.112545413159897745e-01
1.130598693434428648e-01
1.092406757315812216e-01
1.127578127028364408e-01
1.126079325719383933e-01
1.080472973368655082e-01
1.089215369814175438e-01
1.065789303431856488e-01
1.062929586940506849e-01
1.093766232460519905e-01
1.089068899856870803e-01
1.061638298059302127e-01
1.032158529584065176e-01
1.017931894916979663e-01
1.060278423472648668e-01
1.061498774285198066e-01
1.034028032691861193e-01
1.007663405910206034e-01
1.024865028415781615e-01
1.088521612182342113e-01
1.033808567992083455e-01
9.605175067721290205e-02
9.952176740370649588e-02
1.026079069698475760e-01
9.986403413615113633e-02
9.834086490088750354e-02
9.707811057525135567e-02
9.392643171755928055e-02
9.543152228864464071e-02
9.250282716739770261e-02
9.345569254792816805e-02
1.006723302929956737e-01
1.021948991679437341e-01
9.851244983918150400e-02
9.828966787432841246e-02
9.300904979992793975e-02
8.710028228787507210e-02
8.911113305022343167e-02
9.092307396239648898e-02
9.213655409433928190e-02
9.013404833080657097e-02
8.959134458798292955e-02
8.850822581576860137e-02
9.008021616474712334e-02
8.946471325379362627e-02
8.686506637060827096e-02
8.867162682014523289e-02
8.993847540608107538e-02
8.481261179623539315e-02
7.968958494147758420e-02
8.109482736485860987e-02
7.855749488556694471e-02
7.608283397565197836e-02
7.954890178016202351e-02
7.898538833327609088e-02
7.516810863261697007e-02
7.716232281207012489e-02
8.041778309821535908e-02
8.224850132760988530e-02
8.483161298584292187e-02
8.122085715270800643e-02
7.851816238531297842e-02
8.004728692789009337e-02
7.782568929641166255e-02
7.801486183666082874e-02
8.072379141490128307e-02
7.664054400784132970e-02
7.521859870798229541e-02
7.898999766342126860e-02
7.563428877609200407e-02
7.288978223627121111e-02
7.429484908338350457e-02
7.319936595590187389e-02
7.180661954072868614e-02
7.252929446929408386e-02
7.235930328699642644e-02
7.224360957583345066e-02
7.058252268875135627e-02
7.272391168198917566e-02
7.477203538597733401e-02
7.202049191218656832e-02
7.023820126497756777e-02
7.015617982568464472e-02
6.872155138135954688e-02
6.768084459957504628e-02
6.833704169903050130e-02
6.729182971000832736e-02
6.743659448374672571e-02
6.797231658875083071e-02
6.794480674703365364e-02
6.686792132605826056e-02
6.443566029455834177e-02
6.293456939816126361e-02
6.564042966992574002e-02
6.821407812614910249e-02
6.768785216094969082e-02
6.616708367046839068e-02
6.405221221464921233e-02
6.228930059732975394e-02
6.253357761694564032e-02
6.355406262151409857e-02
6.396682766197508974e-02
6.475063416097980029e-02
6.457352000372898471e-02
6.453342222278359019e-02
6.450120954545959795e-02
6.150565658729047203e-02
5.980747924506747693e-02
5.891685169289954949e-02
5.730438896482989430e-02
5.795159333711029370e-02
5.690493805451057180e-02
5.491860429316542530e-02
5.563234261690897658e-02
5.909140494381652509e-02
5.948069102519652068e-02
5.834142889387562703e-02
5.748066936384050446e-02
5.500327873885494517e-02
5.704615609487870970e-02
5.904119967744753811e-02
5.920592602482417643e-02
5.889006274649950801e-02
5.514925164569350891e-02
5.231322740440814967e-02
5.540045550529246882e-02
5.907424823365883121e-02
5.657377261581612859e-02
5.198065506497535210e-02
5.279175364184610086e-02
5.469184605432157037e-02
5.400261682576971978e-02
5.399539713532068574e-02
5.487289846313546382e-02
5.279588529289458432e-02
4.879913388033480653e-02
5.157976081368980531e-02
5.643874498923266009e-02
5.620316936596091856e-02
5.417009135620082932e-02
5.244643858583041690e-02
5.091547275180625942e-02
5.135486555116065832e-02
5.025922417053624303e-02
5.039562526966759326e-02
5.171417592010668640e-02
5.107825570252687297e-02
5.002314648025139171e-02
5.000709083816454181e-02
4.958182534701221361e-02
4.914851087502494081e-02
5.074861372928427677e-02
5.038684357696148614e-02
5.313914135777447062e-02
5.084658110980886520e-02
4.610330999156111303e-02
4.624949756888048491e-02
4.687070251979785773e-02
4.699547197022625050e-02
4.540731225492489198e-02
4.472047306643556208e-02
4.513508337770889833e-02
4.551308641458175208e-02
4.598539550439182527e-02
4.726766623467849870e-02
4.630068351698740647e-02
4.555648079320046701e-02
4.669202353042968545e-02
4.616496097856041814e-02
4.483202355795980198e-02
4.584917846175307760e-02
4.785592721132265331e-02
4.701481157544450118e-02
4.455301458203027309e-02
4.527667127534875519e-02
4.495929413851217082e-02
4.387930373815842472e-02
4.581852815989122946e-02
4.566492599407565717e-02
4.471203019858974170e-02
4.463873743036900210e-02
4.495301162063148476e-02
4.550428007012814746e-02
4.463043674477071981e-02
4.402276031209514939e-02
4.487943738887016643e-02
4.468675758112674451e-02
4.290668202636323952e-02
4.378726776374813195e-02
4.397465674728794072e-02
4.232578831459481855e-02
4.197017593987285855e-02
4.287572576223324522e-02
4.474019013239965981e-02
4.515415819594986030e-02
4.325574070047652486e-02
4.137723448967315504e-02
4.074751179213740443e-02
4.163078997090331052e-02
4.064514549485476885e-02
3.888394324197153723e-02
3.944997337632274309e-02
4.091116204429964126e-02
4.026794890247995667e-02
3.969558708733646191e-02
4.230037046912897558e-02
4.399447289173292336e-02
4.082428950950193342e-02
3.933016870192626580e-02
4.104031261438484401e-02
3.904227434651489498e-02
3.931336337570396494e-02
4.127844896599907470e-02
4.105740461162427773e-02
3.846882650016166666e-02
3.597176996288674322e-02
3.711096353721327762e-02
3.855567255671208532e-02
3.856772998135583885e-02
3.799005466656494440e-02
3.702629393756334125e-02
3.787418743650636244e-02
3.843599829555315039e-02
3.702267210188930208e-02
3.740542431552775632e-02
3.694812714300785284e-02
3.562590420363036942e-02
3.710884836155576433e-02
3.712999299642796153e-02
3.673914119671406464e-02
3.839939733616479917e-02
3.932496927205477583e-02
3.815242130686533756e-02
3.592378769582466741e-02
3.826109129510670004e-02
3.777891446819759552e-02
3.481371272409965884e-02
3.724984848833862161e-02
3.700722700148673799e-02
3.514562453432397426e-02
3.491856041547793804e-02
3.409031144672475255e-02
3.401354897052400600e-02
3.478666917977899647e-02
3.564914209404049933e-02
3.485712239510477956e-02
3.516457992994554554e-02
3.633019066341172665e-02
3.434389271316908715e-02
3.419105686670175642e-02
3.436795343315645485e-02
3.483106400890878529e-02
3.502096580523851588e-02
3.481434986453712382e-02
3.507319185564655717e-02
3.467200455390122282e-02
3.417781006908671843e-02
3.303277522006355105e-02
3.383597779226109326e-02
3.534317005016446300e-02
3.447090893705273551e-02
3.381351098012352202e-02
3.489496363803230167e-02
3.415517847345978658e-02
3.464570926098237830e-02
3.350916029551987557e-02
3.033619232297491558e-02
3.174339646701306722e-02
3.445969400793574139e-02
3.397186194187268998e-02
3.220420060688149871e-02
3.133988395294941970e-02
3.279055544289725260e-02
3.274212433027379882e-02
3.130667407949980913e-02
3.240993811283448406e-02
3.317241992341368739e-02
3.265478715286255357e-02
3.189115532948401388e-02
3.237216548234746194e-02
3.261566260513867888e-02
3.152608272899990599e-02
3.113247801012239760e-02
3.141755573966027032e-02
3.097463612628944402e-02
3.100053954117116053e-02
3.121370168975200199e-02
3.002128509434209835e-02
2.936520398304809029e-02
2.991856932259693777e-02
3.092253085828534920e-02
3.039729771015196175e-02
3.070313406779398221e-02
3.083740675038010998e-02
2.955945981864048153e-02
3.021007005682517510e-02
2.998578229681277130e-02
3.024522781408501074e-02
2.951414422484331321e-02
2.918742464989419055e-02
3.085002830175294017e-02
2.953829317005186167e-02
2.813886070957323168e-02
2.865439168315850674e-02
2.775845946699677727e-02
2.704278143878964188e-02
2.781862094998506160e-02
2.917548798848523806e-02
2.952479254261074215e-02
2.943990684303293345e-02
2.779297109546356379e-02
2.657658450234113082e-02
2.738508718245405427e-02
2.881162913098013131e-02
2.976263316993982624e-02
2.741493988262693610e-02
2.535731116384273842e-02
2.636258145492794205e-02
2.735771833307559450e-02
2.663658059064103953e-02
2.704237846316704177e-02
2.675674567018054839e-02
2.627659579476280399e-02
2.677091367998953031e-02
2.698371696432831993e-02
2.649442134122843157e-02
2.699987666646945506e-02
2.708051549338262587e-02
2.636345594707211262e-02
2.729616748430133480e-02
2.627077463287418035e-02
2.506898181891647689e-02
2.595140593065302370e-02
2.598162513965630166e-02
2.517821567201374358e-02
2.483590436548099162e-02
2.523830813187372818e-02
2.562166430976437620e-02
2.492374186803344993e-02
2.542161607307595605e-02
2.649711844173963451e-02
2.607973556470575757e-02
2.601924629619043611e-02
2.535938684663225501e-02
2.466584221358839729e-02
2.551853637542969566e-02
2.475538171739570525e-02
2.446997630278426733e-02
2.500410077702686432e-02
2.443080539192697340e-02
2.351448979934989483e-02
2.387455068334420200e-02
2.480670368821768015e-02
2.419173696119277309e-02
2.382232116477191880e-02
2.422692841356792470e-02
2.457422445727414084e-02
2.495491371075509238e-02
2.449772767317244526e-02
2.320277242788634439e-02
2.320197059215525076e-02
2.315619013258375658e-02
2.251802260574644818e-02
2.243528726929094538e-02
2.268909397320024307e-02
2.233514725581098315e-02
2.268273780685794994e-02
2.351395698648411914e-02
2.358962690078136165e-02
2.395345710840768305e-02
2.438581755239442941e-02
2.406947850365958111e-02
2.431535021731163343e-02
2.371636672571779750e-02
2.276810400408714810e-02
2.381101720699275309e-02
2.352796230125885069e-02
2.347313091325800224e-02
2.260864653176735545e-02
2.220324072057038023e-02
2.330191596119493558e-02
2.295446002644865521e-02
2.265079256586322726e-02
2.211725531511597384e-02
2.188123709506054060e-02
2.185232602613502301e-02
2.152408856637757703e-02
2.221399258880036448e-02
2.186767198607238519e-02
2.184892345514445958e-02
2.313798377255927435e-02
2.213601267581949417e-02
2.161471950150480395e-02
2.142341908988257271e-02
2.110827197374499919e-02
2.107950230953877652e-02
2.096148910845215332e-02
2.064106304379553086e-02
2.054721691785661025e-02
2.037898306387127267e-02
2.005374366820132648e-02
2.064704590750364444e-02
2.072528648846949303e-02
2.151955927042856209e-02
2.117412639471526886e-02
2.091763807100364275e-02
2.101285487959604972e-02
2.020470799193861688e-02
2.036267138798498327e-02
2.017077188637456109e-02
2.044180344845481292e-02
2.115021544208432053e-02
2.014415350718748790e-02
1.912746457567797431e-02
1.927879570068761692e-02
2.008118306503201347e-02
2.092141484485313119e-02
2.046664762517157524e-02
1.977692259638265393e-02
2.008738911910207953e-02
1.977249984309057892e-02
1.876546089995480976e-02
1.975244600509672849e-02
2.021113255449953627e-02
1.946718448021316980e-02
1.912959852484416925e-02
1.961219029751003207e-02
1.963211283487153319e-02
1.912278878018994904e-02
2.018462439653475465e-02
1.958897714644160931e-02
1.863702984499865378e-02
1.950933905094148421e-02
1.891876219199378414e-02
1.826969447378885836e-02
1.903113335630878672e-02
1.918494528689361836e-02
1.981462500544385955e-02
1.941594637764036679e-02
1.846880157632902614e-02
1.915321136513176148e-02
1.920631569789563869e-02
1.851509309381544829e-02
1.894517835008880519e-02
1.925840821487206575e-02
1.852889180088449286e-02
1.842431364668930052e-02
1.890670643112883978e-02
1.875547259463842056e-02
1.742480254675468285e-02
1.793689385780012149e-02
1.899935327593557308e-02
1.802028349791330239e-02
1.822759876969173159e-02
1.886451966938446426e-02
1.844292902767745782e-02
1.904166152515123292e-02
1.936435325167534111e-02
1.877874720153873550e-02
1.879189942933434665e-02
1.879084196077306437e-02
1.831097734815210348e-02
1.820794886890823167e-02
1.821761269117747745e-02
1.755876931251218812e-02
1.741333543464789607e-02
1.844183527086898020e-02
1.768927372943493101e-02
1.772419220998922018e-02
1.888925951175387044e-02
1.889106142461217941e-02
1.876994034854300927e-02
1.820203095904104895e-02
1.798289419831929081e-02
1.746845500832804390e-02
1.829460928028978084e-02
1.854876060355063055e-02
1.707120477198141931e-02
1.685297217087885699e-02
1.759612501131211162e-02
1.910863895436752322e-02
1.888559627571265165e-02
1.810923385380031753e-02
1.761006806003790823e-02
1.723213749947772461e-02
1.743505026295684088e-02
1.684984170781831520e-02
1.684599862414707175e-02
1.777255948198662797e-02
1.799235065252107607e-02
1.767348726647383073e-02
1.733006169179123965e-02
1.680452376747369053e-02
1.670572956301090081e-02
1.740836086526779264e-02
1.815934318155095623e-02
1.703850227351817043e-02
1.702527238445356375e-02
1.770257399673611995e-02
1.772113457444175408e-02
1.742240318855521608e-02
1.718518716403726054e-02
1.735272202774948425e-02
1.784540768464836988e-02
1.811607310729207096e-02
1.709425114575730681e-02
1.684297583528388334e-02
1.731500063302804718e-02
1.738099674023905680e-02
1.706304344597826123e-02
1.688133221643074375e-02
1.678780785438903703e-02
1.761855561266777517e-02
1.831754233678269117e-02
1.791930874616694952e-02
1.787769124411071192e-02
1.795938614760842975e-02
1.795875850806875548e-02
1.786176006323395016e-02
1.750795253296051623e-02
1.765434216154855226e-02
1.738076271522593502e-02
1.643026566351223072e-02
1.697086344012524797e-02
1.786687035727359957e-02
1.803066381210593344e-02
1.864939764824009513e-02
1.916017410667079923e-02
1.812299659049736514e-02
1.725445406455560285e-02
1.780441923013952737e-02
1.789100927661344681e-02
1.761114734882280458e-02
1.726291336976543134e-02
1.790466016056726020e-02
1.812450706741283030e-02
1.813787452230220670e-02
1.819087451088169036e-02
1.737332782928488126e-02
1.768578374427632466e-02
1.785166666937889474e-02
1.719708998810925635e-02
1.738583434462257285e-02
1.786468832568655074e-02
1.835379427084055104e-02
1.774365639403870099e-02
1.612478450197452409e-02
1.613270203490578189e-02
1.675316452496580441e-02
1.742232128257277177e-02
1.748902581804683692e-02
1.717264846119506000e-02
1.734038398739788656e-02
1.728561005108463985e-02
1.709965496973375049e-02
1.779311964394095225e-02
1.720843662756300560e-02
1.694577967370977309e-02
1.741376964242897368e-02
1.728613433905053925e-02
1.691800780921884004e-02
1.645096191651589795e-02
1.652913811679080497e-02
1.649819500694185009e-02
1.637160182195959365e-02
1.632499573481850652e-02
1.738363131031752523e-02
1.758001215125169076e-02
1.741535918471239647e-02
1.762325760681166323e-02
1.730512672729934628e-02
1.748786976688208872e-02
1.705375640576397428e-02
1.684516755661821102e-02
1.769274805313802643e-02
1.762878166765654078e-02
1.733266594604691152e-02
1.633391870356202050e-02
1.580893618268167447e-02
1.640627276174944082e-02
1.598942914356497533e-02
1.552410927817261463e-02
1.672067772657421375e-02
1.733758812189332282e-02
1.654259297915325680e-02
1.595826265590565007e-02
1.633611446939190956e-02
1.637325278155773306e-02
1.631943328134111831e-02
1.632096699645816523e-02
1.592817464840729988e-02
1.602576112496490943e-02
1.654578775452483774e-02
1.677910707014578992e-02
1.608941664049201928e-02
1.594309912141905761e-02
1.577796498921121490e-02
1.587225362933560729e-02
1.660425099406545243e-02
1.644222107873532027e-02
1.619835007035950319e-02
1.705397595315625084e-02
1.687328790892755892e-02
1.604517144886031740e-02
1.592588635509538386e-02
1.722214150606021441e-02
1.709067018208637601e-02
1.560059585141724235e-02
1.584513620651888111e-02
1.569482167671945941e-02
1.568035459598605269e-02
1.561114449960219336e-02
1.564410974849924502e-02
1.571220156221262224e-02
1.486112750793931216e-02
1.498154219489336060e-02
1.551935332243324465e-02
1.635077707771302041e-02
1.594665442174149003e-02
1.546648107745056053e-02
1.598529686927157092e-02
1.576216656196558624e-02
1.565226922051220562e-02
1.561856875517063890e-02
1.547816208857458013e-02
1.546865246339930791e-02
1.552137996182183406e-02
1.502586800662132106e-02
1.485550488747312652e-02
1.517026390898575279e-02
1.550969104942818109e-02
1.574625464905070327e-02
1.569306080881155419e-02
1.572788681705606512e-02
1.546127442569505267e-02
1.513040808474085640e-02
1.526524517245014638e-02
1.517114608317609789e-02
1.493455307396134718e-02
1.491018032456553795e-02
1.502856888233387520e-02
1.524491891923373393e-02
1.515707707832316363e-02
1.427288302604665798e-02
1.436062380327576653e-02
1.588486153195995190e-02
1.598391866250613302e-02
1.458015788722094412e-02
1.456686328057238411e-02
1.527976014197646344e-02
1.414500919541187771e-02
1.363453936267327270e-02
1.376939540425367245e-02
1.393838748949085757e-02
1.464654589656565718e-02
1.461720622286949954e-02
1.413280385027535120e-02
1.419637479575827470e-02
1.437367641839640969e-02
1.415473312445110141e-02
1.419110295844585277e-02
1.414518363827452566e-02
1.418215012489813277e-02
1.409550095852513639e-02
1.378717131859499671e-02
1.443043517872400101e-02
1.398298073248298995e-02
1.271739675484311570e-02
1.368562290421900841e-02
1.417142741762710684e-02
1.331493274701318202e-02
1.349008852186356529e-02
1.378865081496454328e-02
1.348425057019694839e-02
1.301898077062671813e-02
1.262200838240625303e-02
1.240642943336643308e-02
1.293993785311452205e-02
1.317464400272104312e-02
1.252689330314189602e-02
1.251103022395115040e-02
1.336685044421733783e-02
1.353295487048629224e-02
1.262198474149773403e-02
1.162457487369374272e-02
1.229194159532716671e-02
1.357824659835088141e-02
1.302408561922223720e-02
1.231478468117108704e-02
1.239169037764936178e-02
1.253605668620621540e-02
1.238718523790026914e-02
1.218260487006947272e-02
1.240069823848099183e-02
1.256550810242097402e-02
1.213330461906193466e-02
1.253839104165877134e-02
1.264303222507788364e-02
1.197501883568942611e-02
1.178860894335100745e-02
1.181202677613267527e-02
1.207490107759738585e-02
1.209813244277391578e-02
1.183041874899143017e-02
1.166705977285242141e-02
1.208501619274823802e-02
1.190601953780311140e-02
1.136370616374009559e-02
1.126871918896023457e-02
1.120121625991032065e-02
1.152720340438594809e-02
1.115932367166650591e-02
1.192811387001780840e-02
1.239190039789144111e-02
1.178641776203479506e-02
1.184316561083312291e-02
1.166131401267857422e-02
1.152003293786838488e-02
1.097240779414375075e-02
1.112589902994377822e-02
1.171122037093405566e-02
1.179089832183372565e-02
1.150394997988223207e-02
1.141613776081447547e-02
1.094620442145606207e-02
1.043724043867916111e-02
1.067506973986586533e-02
1.074149984875038925e-02
1.077615588828021408e-02
1.087312216683678640e-02
1.054916366439425171e-02
1.053908103900908118e-02
1.062220079545689311e-02
1.071439858110139615e-02
1.112761145819854067e-02
1.099282976599138054e-02
1.021898633005932297e-02
9.814421403999873741e-03
9.920326631889219912e-03
9.935379804422812475e-03
1.020108873526756436e-02
1.027632840021323012e-02
1.013896371369207156e-02
1.027576307700969575e-02
1.058695886741915608e-02
1.031175399901282375e-02
1.004590925407562903e-02
1.007870310454910510e-02
1.034035927131760589e-02
1.023316028834745511e-02
1.007493637020196071e-02
1.090241160747089898e-02
1.087944418410252516e-02
1.033165955175575912e-02
1.054762091286647052e-02
1.055039012918808534e-02
1.054404245285908183e-02
1.047496098638441182e-02
1.048453212514123545e-02
1.061098418350010786e-02
1.030513568540073963e-02
1.009707141962409675e-02
9.868733051188193633e-03
9.970583218740837819e-03
1.073442124165201704e-02
1.092709828200796873e-02
1.041680568445993438e-02
9.958846848928252712e-03
9.859200432191744454e-03
1.016551095798026022e-02
1.024334005157610632e-02
1.008353295922142720e-02
1.058931111906378369e-02
1.056030992694719124e-02
1.003231267310353975e-02
1.021075071860162720e-02
1.074381310866585199e-02
1.040683181558961848e-02
9.860944652958633302e-03
1.028968793403171010e-02
1.037984939086073616e-02
1.027419505094751169e-02
1.046848021134215087e-02
1.042860208593559407e-02
1.032320175894829890e-02
1.043526950827871475e-02
1.060961023854832715e-02
1.094510648157327563e-02
1.064433991458433454e-02
9.893791227962762252e-03
1.009821193748952455e-02
1.034808739702442436e-02
1.094645287610978603e-02
1.091333292518092274e-02
1.037243442752373498e-02
1.014633170156889995e-02
1.011179361292304825e-02
1.048174397253619043e-02
1.051212538141063808e-02
1.045424260822072626e-02
1.043035038834406840e-02
1.085689474820224730e-02
1.101596530319671856e-02
1.091914445489840929e-02
1.113934609352225380e-02
1.055322694509041453e-02
1.028232307262011425e-02
1.016600418227823696e-02
9.980253731657562355e-03
1.030267274135530930e-02
1.014115622605160985e-02
1.024062376494534743e-02
1.026026703892366811e-02
9.931537013911020603e-03
1.014378933489730808e-02
1.045363343030833794e-02
1.000117763254155905e-02
9.481946686087037654e-03
9.594858329478057196e-03
1.013814817830953341e-02
1.061495849116035096e-02
1.088666973850862391e-02
1.023872341899377536e-02
9.868224664683339711e-03
9.834480502762815365e-03
9.729547365407185261e-03
9.791363619145123168e-03
9.907981585184480466e-03
1.035848296627959846e-02
1.004541668058136182e-02
9.733384858356335101e-03
9.733710659033863524e-03
1.007851142295193396e-02
1.068077324669567535e-02
1.033671715959853972e-02
9.917365012305136979e-03
9.887329999568582675e-03
9.832896191530554261e-03
9.886416406940544063e-03
9.645267568491697197e-03
9.564337089391455188e-03
9.652862440175092457e-03
9.529892769352343862e-03
9.465823891875009555e-03
9.455044935860336397e-03
9.299956840987243234e-03
9.279763287695036098e-03
9.755263877690094343e-03
9.861902409897276359e-03
9.759776425169997688e-03
9.930272454688316916e-03
9.886465907477052367e-03
9.997403285885062343e-03
1.047893885202880876e-02
1.054144502957149281e-02
1.036130065229919767e-02
9.981061564469151381e-03
9.784346120204545291e-03
9.955158017223986536e-03
9.857688398355263573e-03
1.024293752644160095e-02
1.070483880876553669e-02
1.018060164052338352e-02
9.962420031010945157e-03
1.034721452761919354e-02
1.016241389397554325e-02
9.924176532934680592e-03
9.824014209565539238e-03
9.937901002495790753e-03
1.002597367028350804e-02
9.804311266113956841e-03
9.531005371964145628e-03
9.107683163776785634e-03
9.328697330429545215e-03
9.488920347709931674e-03
9.205959332569010195e-03
9.274282359994522051e-03
9.513031127365612766e-03
9.639306911546992665e-03
9.440702634111994285e-03
9.366915201837792970e-03
9.556377456329053985e-03
9.776908052766541957e-03
9.691131136860198919e-03
9.425659354468729836e-03
9.531465821356527313e-03
9.660223298129577349e-03
9.622601940034137061e-03
9.473564294045331777e-03
9.296822226209948067e-03
9.347700864915573643e-03
9.700923095484753969e-03
9.771856593894606008e-03
9.805480767243779025e-03
9.594593008384978694e-03
9.609609034364509361e-03
9.785495164883216412e-03
1.004744653390039419e-02
1.006585086583297942e-02
9.710276952720250238e-03
9.636298603064469628e-03
9.137366875082509124e-03
8.776310670259038216e-03
8.967336672804439995e-03
8.816776850957448730e-03
8.255015683578854208e-03
8.156470133294480354e-03
7.388452016418348665e-03
6.731298611778528153e-03
6.875806943312321416e-03
6.855284305762736861e-03
6.501640199238109888e-03
5.849585567624821306e-03
5.593938786628446964e-03
5.759424008920870086e-03
5.294909781562455800e-03
4.582797581870989324e-03
4.432418739975805058e-03
4.303666503619184812e-03
3.877478553059014559e-03
3.628933429573853904e-03
3.575379462574764140e-03
3.555219684864758308e-03
3.376497120541530755e-03
3.213152827076553881e-03
3.241398553191903245e-03
3.086962826742990860e-03
2.866188585304719604e-03
2.740630259555026753e-03
2.657920533487397301e-03
2.592336868192266115e-03
2.470489703287883851e-03
2.198545850802417333e-03
2.044339484844796308e-03
1.874672598505815841e-03
1.704549057230301526e-03
1.579598782763335253e-03
1.503031768102077110e-03
1.552247039148999452e-03
1.452380580597698685e-03
1.329591747608763934e-03
1.223809484572363536e-03
1.118459591985525737e-03
1.132525855371335505e-03
1.096028732009517864e-03
1.045467486042766809e-03
9.635561365645799181e-04
8.743402913539210586e-04
8.252256191165630982e-04
7.712316223992974002e-04
7.353779283362321629e-04
7.074712043946185160e-04
6.441326614252997898e-04
6.065034771622539265e-04
5.932698963875326697e-04
5.479735381983484024e-04
4.940958674907171234e-04
4.443808271300702978e-04
4.046091305033261919e-04
3.828975004980945647e-04
3.608967981045300370e-04
3.251022539493100046e-04
3.016587996487245737e-04
2.789521852940642804e-04
2.531988085975556634e-04
2.226740606829235192e-04
1.961621617094442801e-04
1.764026891590030673e-04
1.655401345606469037e-04
1.554976292618652088e-04
1.364457071248576230e-04
1.287648793635697974e-04
1.230481540996232308e-04
1.108342249077140377e-04
1.051529904218545275e-04
9.563226066149940589e-05
8.852901265807832656e-05
8.294297181545438251e-05
7.190137129555279030e-05
6.297031899752066118e-05
5.813195761459844727e-05
5.396423201779396162e-05
5.002694963796938763e-05
4.645500437712746662e-05
4.271718691022764947e-05
4.042792676450344139e-05
3.708881665754373532e-05
3.409088851863781587e-05
3.246031074983277126e-05
3.172085619072807176e-05
2.844167596018485730e-05
2.707139333015073953e-05
2.668983731335565216e-05
2.365759828435302258e-05
2.151463803455610458e-05
2.071022928307582212e-05
2.030331422238340204e-05
1.873527682910463877e-05
1.707884381028216379e-05
1.616028686536018233e-05
1.623383927180767233e-05
1.616020553295705579e-05
1.455007168696496940e-05
1.358863139951515515e-05
1.356996189359547542e-05
1.265735339646019476e-05
1.166503382215947025e-05
1.137729993947140030e-05
1.069199850977282510e-05
9.557536109537617726e-06
8.359345278419131256e-06
7.335175329464611401e-06
6.731967810780344348e-06
5.824308558198653151e-06
5.062227494961332840e-06
4.615975676704206890e-06
4.039797591081525333e-06
3.602351247873204450e-06
3.135092254893305849e-06
2.655952288036394674e-06
2.166604193789820108e-06
1.807535578671758906e-06
1.532045620668329752e-06
1.205108450182096478e-06
1.020907662619575051e-06
8.575041878095437887e-07
6.238052337790302748e-07
4.622038708024097749e-07
3.410290887216941511e-07
2.616073369956375680e-07
1.823668745159267100e-07
1.295085955256224690e-07
1.003218932357579217e-07
7.503503507643609878e-08
5.109972990789061407e-08
3.377085848817601034e-08
2.169368656940303409e-08
1.368384070432197816e-08
9.014423540498658420e-09
5.992590112781839995e-09
4.316173130011775413e-09
2.961991034220844443e-09
1.637738303838031238e-09
8.234456477834268019e-10
4.202342420257399078e-10
1.392302653744815023e-10
1.723251899798892197e-11


==> anc/Fig07_Sz_all_L15.txt <==
3.015072939088595305e+01
2.931344761216100991e+01
2.946513988390204020e+01
3.043087249768785441e+01
3.025934473843316042e+01
2.941462589043757347e+01
2.996143382434354407e+01
3.021905049906732188e+01
3.012881136617606259e+01
2.896981743058183767e+01
2.898285430541107743e+01
2.871908198076535612e+01
2.835647166606530689e+01
2.899617955568737315e+01
2.931024897760613968e+01
2.890353388653774758e+01
2.804692054064289408e+01
2.775849341766922507e+01
2.630895622209694906e+01
2.540406307195458879e+01
2.540053377802611934e+01
2.486501552863031606e+01
2.520667537817245574e+01
2.568870649164021458e+01
2.540781925596320079e+01
2.438042752644959421e+01
2.338721277141951305e+01
2.354588081142143707e+01
2.355716929489004485e+01
2.289922723979656283e+01
2.217481906444664830e+01
2.188104114982013471e+01
2.080251109376434826e+01
2.050777295071640438e+01
2.077166675434808951e+01
1.998210514503753643e+01
1.989486690886987574e+01
2.019054266360018346e+01
2.027538297951939938e+01
1.967291915029986882e+01
1.896317226346578977e+01
1.849315713136774519e+01
1.863945210356830984e+01
1.781987702786652861e+01
1.748580810278876285e+01
1.749104230911520830e+01
1.619757074845271561e+01
1.605959281951995266e+01
1.602833664312242590e+01
1.577238009752568004e+01
1.611760946177254183e+01
1.557929553511266008e+01
1.445998723323332769e+01
1.418835251046969859e+01
1.408714880780718737e+01
1.370456339288941905e+01
1.394159829727354349e+01
1.336156594894427130e+01
1.243441027820110278e+01
1.274268372007829520e+01
1.259326038196236652e+01
1.210166528673875952e+01
1.205771699534881236e+01
1.212476474325094067e+01
1.209464020403748563e+01
1.196196540752138127e+01
1.165533904952612865e+01
1.100247128185029410e+01
1.046872500238851167e+01
1.061000988277854340e+01
1.055671785355585790e+01
9.753704842003809716e+00
9.623380911717060116e+00
9.509970384801615495e+00
9.271269194219600607e+00
9.659303764962881900e+00
9.630003208565216966e+00
9.739822771506808863e+00
9.775861387885116827e+00
9.143172441792193794e+00
8.911680204582854259e+00
8.774331122321374465e+00
8.498733106981697816e+00
8.455122622868989524e+00
8.545076805371733641e+00
8.121119671792628836e+00
7.724752994753597335e+00
7.914093429104653410e+00
7.780993709369259825e+00
7.380525190227213983e+00
7.095138715237318650e+00
7.216784413152493194e+00
7.366603638537293719e+00
7.252019855955207817e+00
6.965864255736887500e+00
6.829530399667794072e+00
6.752136393840749484e+00
6.710632117247476103e+00
6.660698686957990056e+00
6.655446029593137247e+00
6.626072079784176339e+00
6.366093793786922639e+00
6.293422362679592652e+00
6.133947800591384336e+00
6.070944429533564168e+00
6.009541252739000861e+00
5.686310865897707956e+00
5.774264620933344361e+00
5.845585590530204101e+00
5.509027885033905392e+00
5.356902526780284113e+00
5.565346258525945444e+00
5.601756874486887305e+00
5.452106224905282517e+00
5.314872977018652023e+00
5.116122968625721690e+00
4.922976924124779607e+00
4.994408961583296502e+00
5.066105205716876725e+00
4.742283884986032483e+00
4.613539031194962448e+00
4.690512067116666017e+00
4.601720486249274877e+00
4.530691689208695472e+00
4.525025750387850820e+00
4.539710213280865325e+00
4.408257074176741064e+00
4.242167650349713881e+00
4.170949492978564876e+00
4.160766692496668639e+00
4.117504446884892921e+00
3.972742628397579967e+00
4.061359753230934899e+00
4.183370295310053777e+00
4.064803254525890530e+00
3.981928096230760161e+00
3.863848491603790070e+00
3.718826944983560701e+00
3.754068607701324556e+00
3.723276070233553448e+00
3.693483765759494997e+00
3.602214019916306409e+00
3.545683445376134113e+00
3.496784597404058115e+00
3.515572233920283729e+00
3.520822677590082606e+00
3.327926465241839882e+00
3.383237818681338993e+00
3.394679679643476167e+00
3.318231837597257261e+00
3.262569822442316525e+00
3.228494147629092481e+00
3.236741524803924630e+00
3.170625246964783095e+00
2.971686600779221976e+00
2.865408553897585531e+00
2.994075599982750191e+00
3.006747415813679325e+00
2.992277633630942901e+00
2.966700902600130085e+00
2.826163869676180163e+00
2.776366541646688280e+00
2.722932691458495036e+00
2.608236470842811183e+00
2.701194617307282275e+00
2.745516632574103610e+00
2.724269680632009916e+00
2.689708546375839227e+00
2.601662050071551935e+00
2.709708784612535393e+00
2.730546818111852403e+00
2.635430780449453447e+00
2.525209219187946275e+00
2.442769123880855542e+00
2.472290993232753031e+00
2.474889094259526523e+00
2.449709214947159541e+00
2.368183772392105979e+00
2.349741579614690767e+00
2.343222797804791480e+00
2.308169661958634489e+00
2.378753574357347578e+00
2.395714549346202649e+00
2.341992491681322175e+00
2.256986789136855354e+00
2.117563555938668962e+00
2.065280706815159295e+00
2.102217172902987041e+00
2.077646506188797204e+00
2.090558978879035301e+00
2.168079279520452651e+00
2.157438483204859647e+00
2.050643084665742411e+00
1.980395873485621072e+00
2.010950828888948827e+00
2.013244576250091455e+00
2.051756457016648216e+00
2.051545022147234221e+00
1.995983432158952464e+00
1.938322522653918689e+00
1.899974061127658764e+00
1.853892733812239735e+00
1.839708295407302296e+00
1.862918260488593658e+00
1.838714012079464499e+00
1.871109188645629029e+00
1.827603939773015274e+00
1.771193206770437456e+00
1.785088381769380783e+00
1.786089171729547509e+00
1.730449347757539780e+00
1.733150327321482331e+00
1.743235814585466503e+00
1.699608325283820998e+00
1.697395035774158067e+00
1.646020836726292513e+00
1.616399378523454278e+00
1.587103632944268039e+00
1.582121502289266957e+00
1.560615862931567399e+00
1.582773129939558210e+00
1.605727608745799229e+00
1.515668649571406901e+00
1.506271836208988413e+00
1.541385123585436556e+00
1.543881972000921365e+00
1.545979004253432709e+00
1.513312353298302160e+00
1.486190889922122782e+00
1.444265640827943509e+00
1.402971584512392456e+00
1.454380906587600553e+00
1.426438338192603572e+00
1.380223965273999376e+00
1.393076638781699739e+00
1.358175199368697683e+00
1.387370537172910812e+00
1.378551427679990615e+00
1.310741147158555497e+00
1.330939483926805167e+00
1.292547770366319515e+00
1.295232744779595713e+00
1.291087828741583010e+00
1.273801069982739786e+00
1.304411322884546864e+00
1.246989143505244479e+00
1.229654786540441469e+00
1.303591987489594484e+00
1.318984469942969806e+00
1.246159968789142480e+00
1.222403094855766481e+00
1.260178347987610081e+00
1.219967343882336630e+00
1.167172410331439369e+00
1.209937850689323691e+00
1.192691396141914772e+00
1.201060837157971850e+00
1.214245334066477389e+00
1.132053993354162458e+00
1.101872322420162087e+00
1.156223682801372554e+00
1.194203453972485507e+00
1.191919817655073821e+00
1.186597100577403197e+00
1.143742106333800246e+00
1.139240970701975053e+00
1.156715853454680643e+00
1.138844265086766727e+00
1.124880675171006095e+00
1.087705599802864631e+00
1.052641740322659336e+00
1.057146916358147726e+00
1.073742180013400827e+00
1.079790024774606616e+00
1.070161196958513417e+00
1.045588809151964949e+00
1.040132382071210726e+00
1.071481580958289603e+00
1.080048715962244721e+00
1.029506189525725146e+00
9.996013870751427888e-01
9.564425097847009116e-01
9.481195603823723284e-01
9.785538548718700769e-01
9.807631304083788137e-01
9.834518801086675754e-01
9.712489839738621678e-01
9.645929887426820670e-01
9.789125351198237901e-01
1.004659222970885279e+00
9.715065525402794000e-01
9.694568753991802401e-01
9.788008472446998454e-01
9.888624048176024584e-01
9.920633563594060123e-01
9.595972772921228522e-01
9.253915242036864219e-01
9.188122324618374082e-01
9.372351795687360321e-01
9.507437740967362716e-01
9.424212819703459143e-01
9.158898209260760703e-01
9.057344083542705482e-01
8.855144251162284652e-01
8.885856770297636542e-01
8.969472315958392228e-01
8.973542358424346777e-01
8.848170248151921990e-01
8.661469189397263957e-01
8.591663026860034691e-01
8.377729034813190534e-01
8.606518880162609131e-01
8.836219898846133791e-01
8.695455494631029181e-01
8.741760408983803021e-01
8.725440427480056771e-01
8.589010442666925593e-01
8.332285191056557627e-01
8.273102820232957066e-01
8.183768328813278981e-01
8.218242789063797682e-01
8.641745340757970295e-01
8.630620960897907867e-01
8.219040757992380763e-01
8.105750407252280132e-01
8.033095242007417536e-01
8.011574005505687213e-01
7.922690016107460931e-01
7.547740835878479215e-01
7.871824304852030885e-01
7.962613113582344138e-01
7.879297155139771691e-01
8.046618424176338324e-01
7.923216439613528506e-01
7.741226068008439931e-01
7.791882670794126886e-01
7.737392103141316202e-01
7.763413111688443058e-01
7.851947230048111903e-01
7.688056021688153274e-01
7.623036807357652656e-01
7.277134767257257275e-01
7.458864919383544345e-01
7.631176560060700664e-01
7.566385294850257459e-01
7.413294900305531510e-01
7.407159705944568184e-01
7.800737714903528408e-01
7.746356451790813447e-01
7.476178059171185719e-01
7.504680219762662752e-01
7.650211562465827342e-01
7.910083226057093020e-01
7.635683336367161678e-01
7.284413964878297953e-01
7.315095132147027002e-01
7.344424860409438649e-01
7.472506030111598641e-01
7.190287972600647448e-01
7.003432801293917320e-01
7.022798111251657982e-01
7.076245577018850375e-01
7.121831319256877180e-01
7.090425098650630087e-01
7.113041621341201770e-01
7.219463182220184905e-01
6.957000277814677780e-01
6.809139795166793130e-01
6.814597547756825469e-01
6.510588213955020853e-01
6.703513566861242223e-01
6.917798677649485972e-01
6.856942314367394653e-01
6.873617958477862278e-01
6.904185187920820477e-01
6.961310593561447213e-01
6.808566057479802369e-01
6.767899582186311935e-01
6.944231068410129382e-01
6.796866702991964937e-01
6.672677345015620709e-01
6.541885415493650102e-01
6.383182283799332390e-01
6.575247457395477779e-01
6.888928294738833058e-01
6.884946334464199236e-01
6.757811035080814044e-01
6.779334833614936162e-01
6.589086762813896048e-01
6.633500160824621350e-01
6.907403601504653601e-01
6.542892713940406946e-01
6.202463497772249257e-01
6.253126170503066072e-01
6.308201318896911047e-01
6.385540390800237276e-01
6.532761188633784410e-01
6.388140220163978089e-01
6.213323014511598075e-01
6.239025159668144527e-01
6.104041588595001677e-01
6.153799025678722279e-01
6.260617932371995709e-01
5.905824573550091383e-01
5.728650469605824913e-01
5.833770750160606200e-01
5.728658545036287020e-01
5.901110925685084663e-01
6.014103832783601611e-01
6.185548149336972390e-01
6.097560155906633916e-01
6.003798657774399583e-01
6.187914096997327862e-01
6.188128979966811549e-01
6.105607336394250906e-01
5.914971471023959815e-01
6.038502797591053239e-01
5.894750484632726995e-01
5.818250785385541413e-01
6.106337030354574980e-01
6.142508061212778037e-01
5.983898812901453645e-01
5.845824100330450079e-01
5.834561968484548444e-01
5.960111518014077348e-01
5.805771084128399373e-01
5.557308732703449827e-01
5.634533844869989982e-01
5.663603921874321712e-01
5.394994932331934612e-01
5.263774906918313734e-01
5.635661096356615607e-01
5.584747962491651840e-01
5.395884391534947477e-01
5.291687465433306814e-01
5.250754154297526677e-01
5.451016843282897595e-01
5.428992648448202063e-01
5.538599067209006854e-01
5.468296008346850146e-01
5.395622789265523966e-01
5.478859619936879977e-01
5.368236796129653987e-01
5.434059533369920425e-01
5.551513278014873487e-01
5.452982050900251343e-01
5.195466645173433262e-01
5.151930109889564235e-01
5.386190642978575527e-01
5.176393432102124326e-01
4.922268561876467219e-01
4.988044693558931764e-01
5.111909388327319226e-01
5.106431276277083597e-01
5.134508327070647082e-01
4.989678621199207798e-01
4.715368965798663603e-01
4.915573826283708980e-01
4.791046340472335796e-01
4.818884314508259381e-01
5.054733566883482521e-01
4.761658590393702539e-01
4.919132548883377587e-01
5.060655275019155797e-01
4.891658377230119759e-01
4.852733908687530962e-01
4.620130202598187741e-01
4.576411889130351240e-01
4.631233247299971767e-01
4.787419489133030726e-01
4.890894930852250355e-01
4.815113958749940859e-01
4.876875971728027448e-01
4.934032537902534599e-01
4.770912738246865792e-01
4.519528110387580622e-01
4.389941501094116738e-01
4.576521171382493258e-01
4.696258454193234511e-01
4.574214985634760811e-01
4.548640416067992187e-01
4.481674971851380418e-01
4.554288651319323700e-01
4.540766512834716329e-01
4.389729782074640041e-01
4.425261297371812508e-01
4.599795565461297642e-01
4.549026847918881677e-01
4.302015570216908835e-01
4.241793256520212108e-01
4.295647519754943189e-01
4.228117530692646620e-01
4.166756114621246176e-01
4.274729161638813890e-01
4.293332996409615632e-01
4.204295897347237188e-01
4.165230619595802763e-01
4.089700542465651845e-01
4.030063561184347165e-01
4.054027906397585368e-01
4.127815501250522434e-01
4.144380285076768033e-01
4.091359778812984627e-01
3.903445346972726493e-01
3.970938298887207729e-01
4.126123297715146854e-01
4.021138367563255045e-01
3.937691071118200048e-01
3.734623330227368476e-01
3.789370920907036422e-01
3.918618884498978328e-01
3.864705832561879384e-01
3.945954089472663018e-01
3.802153941302676698e-01
3.612241269725901538e-01
3.553958529671643607e-01
3.566016172682615060e-01
3.598699803552808385e-01
3.591210680820390855e-01
3.600724223437198890e-01
3.613579658052113452e-01
3.599260765998013589e-01
3.625712999113523960e-01
3.686257698129915550e-01
3.662137123368198188e-01
3.612699535279182972e-01
3.496207837205882463e-01
3.504142425242992576e-01
3.557338632621144803e-01
3.551839598729489844e-01
3.572988574303548326e-01
3.545926385520588031e-01
3.429547103053215973e-01
3.380315176162773105e-01
3.432945850141344013e-01
3.499685425929455751e-01
3.503194594152866936e-01
3.379630536264990881e-01
3.327381544278070202e-01
3.521432612261568562e-01
3.495523613671607799e-01
3.413147586020213176e-01
3.423615350710693672e-01
3.382750196299341705e-01
3.332451118879378171e-01
3.283767467350376390e-01
3.276665080621462001e-01
3.186945561097085378e-01
3.101532331750878058e-01
3.088146741436057496e-01
3.219566505817952895e-01
3.267713655201322509e-01
3.146634725309215286e-01
3.037823960713302296e-01
2.957663364978853071e-01
3.068896905259703156e-01
3.147086258515902069e-01
3.073778067664459934e-01
3.063673811816711168e-01
3.023788290403862655e-01
3.104488855313101703e-01
3.140197197274237073e-01
2.963890927274285825e-01
2.921862591280875998e-01
2.977211868185428156e-01
2.891711643863474346e-01
2.840215896621733904e-01
2.986782567195674365e-01
2.933404920256323378e-01
2.823647402277215113e-01
2.821648623216152507e-01
2.854032572078374352e-01
2.849846741125044436e-01
2.759973351279738085e-01
2.821165010190585520e-01
2.808233801236952876e-01
2.651199402223760604e-01
2.604547744022688849e-01
2.684786123715097172e-01
2.746278639240524178e-01
2.755824855735701795e-01
2.751062793384755345e-01
2.790742679430490147e-01
2.758515212773883785e-01
2.713431298141640857e-01
2.700278936065513835e-01
2.614434508621004127e-01
2.581388664945980516e-01
2.666085005336136238e-01
2.650767521665466919e-01
2.669978004891119805e-01
2.675536167054100578e-01
2.553819182089629436e-01
2.679033791066320891e-01
2.696371404771910063e-01
2.519210394759901495e-01
2.468883981410851802e-01
2.521963020771901820e-01
2.609940977094328818e-01
2.597915826723577459e-01
2.464871031803397006e-01
2.486800445596406284e-01
2.558803726032520820e-01
2.478586747575066696e-01
2.514367332904415830e-01
2.579513866387493914e-01
2.542019730389131760e-01
2.513791176092545210e-01
2.442614551715991955e-01
2.358719944452775386e-01
2.382076760446491248e-01
2.417431327136193020e-01
2.453408359581324139e-01
2.466599492137470651e-01
2.451891139531564845e-01
2.422071157900645699e-01
2.415189803920048672e-01
2.425038016989203571e-01
2.434939125031088114e-01
2.445430554384070143e-01
2.378215216579370739e-01
2.308491286364819650e-01
2.304188365721694942e-01
2.376812269584656079e-01
2.311502854787362005e-01
2.254012470067469909e-01
2.270643737397220752e-01
2.258759890665816561e-01
2.288935316353578886e-01
2.301288586201339081e-01
2.317538765937127154e-01
2.267787501533189143e-01
2.160597250474966535e-01
2.145885290602478346e-01
2.261771827064402995e-01
2.235175122966779337e-01
2.189178467808822748e-01
2.200358716607866694e-01
2.150228992840973463e-01
2.176949971431392516e-01
2.161471556917960446e-01
2.121187613909203129e-01
2.134470366837257771e-01
2.100435021262535840e-01
2.084581832548567382e-01
2.120794444899744835e-01
2.210393838044767689e-01
2.167463922863204218e-01
2.095520165821007363e-01
2.133054384180294860e-01
2.077432552796283638e-01
2.029266885030419076e-01
2.013228993178587389e-01
2.105010355613313455e-01
2.161484803273486521e-01
2.119147764164965031e-01
2.059744967081680589e-01
2.093448025286340775e-01
2.104772910277604159e-01
2.017996746650749795e-01
2.024571701376822463e-01
2.037378375718218171e-01
2.047569403087330375e-01
2.059244771987501499e-01
1.998938513806115258e-01
1.982443268601987163e-01
2.014002912025559255e-01
1.957392585546901265e-01
1.971035959810361615e-01
2.005721229757451429e-01
2.010076168502294425e-01
2.005525675922247841e-01
1.969456643511313387e-01
1.933790670698166680e-01
1.908930949707206837e-01
1.966227938179679335e-01
2.017140352945903381e-01
1.955885135816586851e-01
1.855438933668026591e-01
1.896827145135690229e-01
1.900233949603037653e-01
1.889067103320097307e-01
1.993933065264276439e-01
1.871324680259923157e-01
1.818229745753526527e-01
1.945025320510191114e-01
1.895031505581671050e-01
1.806797310122718603e-01
1.789797715380657406e-01
1.897089277209448310e-01
1.937620598821781503e-01
1.900469346133212833e-01
1.889099815045980901e-01
1.863719223038269035e-01
1.857341276545267372e-01
1.820172189379586913e-01
1.849902322015502809e-01
1.865623251281217088e-01
1.826659386406269403e-01
1.858031809957575164e-01
1.885874413028298113e-01
1.884725029804150409e-01
1.844608040258971515e-01
1.812170751685167336e-01
1.824937356881203288e-01
1.817339704494488617e-01
1.741920535226062494e-01
1.708553621942573153e-01
1.741288672300964069e-01
1.792984596246105511e-01
1.849148582495149518e-01
1.816239206428159614e-01
1.754370888321575284e-01
1.770234087850109661e-01
1.751137889579675033e-01
1.755798571205496317e-01
1.819802187758521872e-01
1.761495982433053664e-01
1.728781246320261200e-01
1.744593881364947530e-01
1.771537777427378557e-01
1.778237201477534946e-01
1.773757763873360649e-01
1.714896436537964308e-01
1.628757883071153545e-01
1.659843621373739975e-01
1.680303443110029438e-01
1.653242970705942616e-01
1.697721214869116757e-01
1.766094523786825021e-01
1.739861669276849265e-01
1.649465865484519844e-01
1.618389986101465561e-01
1.716964981443222793e-01
1.749575577259606662e-01
1.704177456296904758e-01
1.681163023938345991e-01
1.648160723579199516e-01
1.655454909240423322e-01
1.650748777421659486e-01
1.689487048795901558e-01
1.755861984535980191e-01
1.713875491182202115e-01
1.629490287067466847e-01
1.600718928418283782e-01
1.597904548771270361e-01
1.600001965548328853e-01
1.628945191146242144e-01
1.619773355135954718e-01
1.547199783808807794e-01
1.566496393449668401e-01
1.600333503523747869e-01
1.607006283938111069e-01
1.586926565046840598e-01
1.496322468992877797e-01
1.583587575322089047e-01
1.663884268185900350e-01
1.588207097675468638e-01
1.532445366322089109e-01
1.524216166250774163e-01
1.546655321054710985e-01
1.559541561971868329e-01
1.614086340127328656e-01
1.633083679538397393e-01
1.570456241893769811e-01
1.608316306596856704e-01
1.601052531237133758e-01
1.527630149261313963e-01
1.592122100846796728e-01
1.579926501719418064e-01
1.556285645788756944e-01
1.557588188427255216e-01
1.486343200581831114e-01
1.502207467966951981e-01
1.555372848098726390e-01
1.570172290049606789e-01
1.512735138258521905e-01
1.473798439614959210e-01
1.472365613915145310e-01
1.450819577587647846e-01
1.425698958798387872e-01
1.472700732941882584e-01
1.466092350109017839e-01
1.458979175281182317e-01
1.502263905255851184e-01
1.504186348001967100e-01
1.514942094347103696e-01
1.496421909003863293e-01
1.523270346774917572e-01
1.500428423586925297e-01
1.386124161917988429e-01
1.347248726685204567e-01
1.365305305618044196e-01
1.429682114229811618e-01
1.492012332512545336e-01
1.477160729130745365e-01
1.494813553176318754e-01
1.469635985546749180e-01
1.425571480959762771e-01
1.438827787466595287e-01
1.491154132112191000e-01
1.474145791700878783e-01
1.413069028954673512e-01
1.439628428624636913e-01
1.433275120794691715e-01
1.419198631937663435e-01
1.445037558445731174e-01
1.405091627947169797e-01
1.341003400891417341e-01
1.387209361447057365e-01
1.494649450770703658e-01
1.514758062429860386e-01
1.403836475829353947e-01
1.360488479417302499e-01
1.411657632705754228e-01
1.417522585214655295e-01
1.414700237451339548e-01
1.425470764243620958e-01
1.424271470031130138e-01
1.409469156022746250e-01
1.421660106173493476e-01
1.409012349908304595e-01
1.386866385629624276e-01
1.341341869330680003e-01
1.332435216472309669e-01
1.387115856624657750e-01
1.375085719585331656e-01
1.344815283758691027e-01
1.338449708040975183e-01
1.354305651310278580e-01
1.361258958193019564e-01
1.321588350745765139e-01
1.298687588659461767e-01
1.331683083235969955e-01
1.326351065827801878e-01
1.304125375812479615e-01
1.332699573268768534e-01
1.326221687822575213e-01
1.314509510707092543e-01
1.301117116999202794e-01
1.267309456555855973e-01
1.248885147719542427e-01
1.269404903280478281e-01
1.296503649508155831e-01
1.309502915450551919e-01
1.309581520926215437e-01
1.232239067069555993e-01
1.272699029372818535e-01
1.286773014422065986e-01
1.248989318744169186e-01
1.321111182992570354e-01
1.302315075769439612e-01
1.280115231905653850e-01
1.308758861548702801e-01
1.327464836344725008e-01
1.264331655902923013e-01
1.225407283800197950e-01
1.257043910589630831e-01
1.188522572392346488e-01
1.241128435801621827e-01
1.336669352649025033e-01
1.232732283388003613e-01
1.164797366356844638e-01
1.213159421598683646e-01
1.229386655820666197e-01
1.230790085757679647e-01
1.215562245186680851e-01
1.220993441187276790e-01
1.252533604086906172e-01
1.194966051572884241e-01
1.174331413235160798e-01
1.203605540157046960e-01
1.221336601142455763e-01
1.239267178639845285e-01
1.250962393938247763e-01
1.209932153325387616e-01
1.197776667341090978e-01
1.229068543744249731e-01
1.211874578584170997e-01
1.189697030083769064e-01
1.165756893785988013e-01
1.214080068419493980e-01
1.222582301985430664e-01
1.151075989982192349e-01
1.146992255160556862e-01
1.185731131250197662e-01
1.169613573192922751e-01
1.168012359201925782e-01
1.169949391663529098e-01
1.140825238673180281e-01
1.164083683955049325e-01
1.195065541539273857e-01
1.125678003543911232e-01
1.075094341355344318e-01
1.124584868527175596e-01
1.108559696030034097e-01
1.093404265066271475e-01
1.121728617549889173e-01
1.096487478832220697e-01
1.092931627830507763e-01
1.140625509847848357e-01
1.120687637083997296e-01
1.093227154686979563e-01
1.106423791519229455e-01
1.141385321603438502e-01
1.119449104790911087e-01
1.112013952758378471e-01
1.116860649900604935e-01
1.078083224072488300e-01
1.050833550960963425e-01
1.067217913282960534e-01
1.059605728979154671e-01
1.057990289258481514e-01
1.131144379937618349e-01
1.147471298668352041e-01
1.102985009325856275e-01
1.079552825689751583e-01
1.079475797781300761e-01
1.058698774628734351e-01
1.048056436807373315e-01
1.089679308612671038e-01
1.092138493134506561e-01
1.101031741399719072e-01
1.070843579684585406e-01
1.007830627406558488e-01
1.035401988738791496e-01
1.033892094973475062e-01
1.054852701753663524e-01
1.084643441398621955e-01
1.065243399576778494e-01
1.065992257420004252e-01
1.054249135863278702e-01
1.020356517608680680e-01
1.037853849137895107e-01
1.024993492583620713e-01
1.023623283061044498e-01
1.095640143089423035e-01
1.128832352627365115e-01
1.095128863913968631e-01
1.042018998825740700e-01
9.957332468343835230e-02
9.947870813625585285e-02
1.006069621328856967e-01
9.946796909215843696e-02
9.888493971901099466e-02
1.010134186866163131e-01
1.021973921782423911e-01
1.039352463188606274e-01
1.021285732519623679e-01
1.003783055793986551e-01
1.017025654800686046e-01
9.951448010751737239e-02
1.009384903680619339e-01
1.001681197600936823e-01
9.843915150072667097e-02
9.653726007163813960e-02
9.506500163949857529e-02
9.670950020941249115e-02
9.589881365817673475e-02
9.549211132868770657e-02
9.547626836161561548e-02
9.754168642209033735e-02
9.852240275220977561e-02
9.504317420995710142e-02
9.531780026546192441e-02
9.574184506972434339e-02
9.501601701061337946e-02
9.344159134108147302e-02
9.126758099206042085e-02
8.923560609866214299e-02
9.045638805303114760e-02
9.561221140330530832e-02
9.559172886794467527e-02
9.640556068792981159e-02
9.845219710819859416e-02
9.614294757691158044e-02
9.568451558603667528e-02
9.602696161797717733e-02
9.283564667175532581e-02
9.272025973876368843e-02
9.299849015470233737e-02
8.992472893731517924e-02
8.967035929941125083e-02
9.221870803553307294e-02
9.209556680431006670e-02
9.257912837162371456e-02
9.151180637445681387e-02
9.160238820365071422e-02
9.424327306569459106e-02
9.444658054811441716e-02
9.367623301936589542e-02
9.130887588385433462e-02
8.926066603726751092e-02
8.994728335656801410e-02
8.945010412319155668e-02
8.628933681030676039e-02
8.765762645346747428e-02
8.807658084060797365e-02
8.795037787677824348e-02
9.052879096567854889e-02
9.121409249978343348e-02
9.009456612198399328e-02
8.767062731609875925e-02
8.921859675793128441e-02
9.056533846920933328e-02
8.892635481542675302e-02
9.001687018483968405e-02
9.125842886266681553e-02
9.041994249102999759e-02
9.095914368397495231e-02
9.064933552707346576e-02
8.850119953842225384e-02
9.015794762397032203e-02
8.691366470006202383e-02
8.473794059918075827e-02
8.808652789067351885e-02
8.658187123980212729e-02
8.358278985275360840e-02
8.332302212810605013e-02
8.856644222118220666e-02
9.098409129734132128e-02
8.710230431306870136e-02
8.632273036053945969e-02
8.999235257277050926e-02
8.860833842374223057e-02
8.510160595909992132e-02
8.475439313972030209e-02
8.255500431593303101e-02
8.360388088446149557e-02
8.403917295363542983e-02
8.175054583394346375e-02
8.315081853918457333e-02
8.526726813487878198e-02
8.573431037234020835e-02
8.513186639633281427e-02
8.367434128133789673e-02
8.112616736707282949e-02
8.183359282889295094e-02
8.438940484227207273e-02
8.313323344184268826e-02
8.262262831200822832e-02
8.259252373532391389e-02
8.253623034215523679e-02
8.298219496824395247e-02
8.243092618118111337e-02
8.194805630519760853e-02
8.301397596312902472e-02
8.104211560460292119e-02
7.908521368676500740e-02
7.999405126932319920e-02
7.869977365642485956e-02
8.034116107961410125e-02
8.141606327825566536e-02
8.001589278627085911e-02
8.082652534566661662e-02
8.045269949641530027e-02
8.048843585373322007e-02
8.090686990676840273e-02
7.975395557556798354e-02
7.912400903286159748e-02
7.788446546876293120e-02
7.558270794458897546e-02
7.738043654319956555e-02
7.835577599930990123e-02
7.630596019237792516e-02
7.736228889155652433e-02
7.715008489467291286e-02
7.678904137539779851e-02
7.648073561356238947e-02
7.758698558306900694e-02
7.996501646781678518e-02
8.169458332683124380e-02
7.946937685429829312e-02
7.544394989448877098e-02
7.387416094403770339e-02
7.780533802887702743e-02
7.851813384181803579e-02
7.321191143525253298e-02
7.489443268259228514e-02
7.985622091219356233e-02
7.682389192427445390e-02
7.376375849495071801e-02
7.810558844291297376e-02
7.827084122308949898e-02
7.509071349810529650e-02
7.632675102505544207e-02
7.900765066490988975e-02
7.792588761305273282e-02
7.443975013565487520e-02
7.426328513341100279e-02
7.481100319759226291e-02
7.435886816608702765e-02
7.587345145318913353e-02
7.728447161172490032e-02
7.702356565598172944e-02
7.464004644039179404e-02
7.480083981166434082e-02
7.418742326128253961e-02
7.310722667307774369e-02
7.325851103502471762e-02
7.476635926626169770e-02
7.409150635905020765e-02
7.310042876410413615e-02
7.353161548387013302e-02
7.189377303459235091e-02
7.359221046788738674e-02
7.754518592111299402e-02
7.370066041155666492e-02
6.990009347045908483e-02
7.361666145465649291e-02
7.310217222997816844e-02
7.221260881536485654e-02
7.100973159882134622e-02
6.883740327737070119e-02
6.766017518616922188e-02
6.789783850799456510e-02
7.017219101201317699e-02
6.783823985540532453e-02
6.674451056083517686e-02
6.910733547432383606e-02
6.922455446447713101e-02
7.058418511411483631e-02
7.036499291864746486e-02
6.825114216882725848e-02
6.946646029255454380e-02
6.975548768908142183e-02
6.581514753766344594e-02
6.384894484896225242e-02
6.757681032614794303e-02
6.935432918950729109e-02
6.834934273183934650e-02
6.709232704941721359e-02
6.752495306986887325e-02
6.846178175573626457e-02
6.719843306113472414e-02
6.515630878493852696e-02
6.516335938438781727e-02
6.673240102255208195e-02
6.764701100284224722e-02
6.797812024386845620e-02
6.802758796044154621e-02
6.723589300147916892e-02
6.667163507675706591e-02
6.934867394099403226e-02
6.826874448571966514e-02
6.420108722992433348e-02
6.695953254106082331e-02
6.709318962870503000e-02
6.406852450844488511e-02
6.586347393678843032e-02
6.797460549401909691e-02
6.581438481202650514e-02
6.233786789224222968e-02
6.403983984716456190e-02
6.813824603791189538e-02
6.851345581842065158e-02
6.811612046129442155e-02
6.822741394876513654e-02
6.571613307370172130e-02
6.331770666468944375e-02
6.466292822773246629e-02
6.441840360333893345e-02
6.297803806077888200e-02
6.443494084699247226e-02
6.249991759092263233e-02
6.210743436546922042e-02
6.518356624910150166e-02
6.535782756349207967e-02
6.259312192850688406e-02
5.913295985197838250e-02
5.870796026525683386e-02
6.011503677966584247e-02
6.215815652165236627e-02
6.396019775180530886e-02
6.183307320766003728e-02
5.972034758891722750e-02
6.159317934968878971e-02
6.448267585086492337e-02
6.568428989879553093e-02
6.384546904901700071e-02
6.171446682319813026e-02
6.215989469523568178e-02
6.238657219889388872e-02
6.248485281318621326e-02
6.361701993882834527e-02
6.295059670069827473e-02
5.993294741302959694e-02
5.903909281038170059e-02
6.011837738845839108e-02
5.928485048745883029e-02
6.127082324738838959e-02
6.232653191046168273e-02
5.968459438269532041e-02
5.730803317708573624e-02
5.875025903411162237e-02
6.127086092665282036e-02
5.926595728485682668e-02
5.929834792978522229e-02
5.942888214510462508e-02
5.890602144742587004e-02
6.079636324916568718e-02
6.026553082485372470e-02
5.783879260589312038e-02
5.879861273334042321e-02
6.006982390667905958e-02
5.864952421799671245e-02
5.775691548297379879e-02
5.906117250792926321e-02
5.941020300943929827e-02
5.774627957705436715e-02
5.780603162480484059e-02
5.770726328514788617e-02
5.911506821021812047e-02
5.979640147880106033e-02
5.662290448821361705e-02
5.534411739635081151e-02
5.795084952379473547e-02
5.843396973136664313e-02
5.780551111825028843e-02
5.886601094935817180e-02
5.728493424428707931e-02
5.611320277337709245e-02
5.685493465395716206e-02
5.833388661195956781e-02
5.667505632543173855e-02
5.498981505283942472e-02
5.527631252000622664e-02
5.607588535338389052e-02
5.949814064200788927e-02
5.773750036481575809e-02
5.548498269996911259e-02
5.686218105536421097e-02
5.591300847087688625e-02
5.485780204527299087e-02
5.649245065671019972e-02
5.621447387317575484e-02
5.643911383733942605e-02
5.702346301862790123e-02
5.459044398963520256e-02
5.520417100676987265e-02
5.499647750119074363e-02
5.337879977697396888e-02
5.256053401870516839e-02
5.345328929000819213e-02
5.374004959594242542e-02
5.440842438613342769e-02
5.459549806859848031e-02
5.268930915885131766e-02
5.304190983821259475e-02
5.398643339949200232e-02
5.543176530809091479e-02
5.471767976385850246e-02
5.233814170189356185e-02
5.401854169243834602e-02
5.624248645755296899e-02
5.449863644820628072e-02
5.520781551107754870e-02
5.520808610837150271e-02
5.158808203319235203e-02
5.159420291578767359e-02
5.324354523225166558e-02
5.201009415491020943e-02
5.053123538114580315e-02
5.057262190502975069e-02
5.053801716210386957e-02
5.110450909444226586e-02
5.153582071047957402e-02
5.088241142993765037e-02
5.099072579880960937e-02
5.297518214687246124e-02
5.238127296971650110e-02
5.071571022416200558e-02
5.268579816968132351e-02
5.295302917377419510e-02
5.044944664621712344e-02
5.093890999317347845e-02
5.193500599219669916e-02
5.097180973910649809e-02
5.046283544258507725e-02
5.042760751396275359e-02
5.147149289630714719e-02
5.104778480674010410e-02
5.050085149484921654e-02
5.019707870835225100e-02
4.986897573210218731e-02
4.948490811281292673e-02
4.935032138773275123e-02
5.092599888596562735e-02
5.051306343794274151e-02
4.942561296732432552e-02
4.924153247572361086e-02
4.753219125750229868e-02
4.814288147248711736e-02
5.042770710934013634e-02
5.018123134858045592e-02
4.982942824184347780e-02
5.000581335258472843e-02
4.891665302875793792e-02
4.817295330964827677e-02
4.831012038189182872e-02
4.733371945979288065e-02
4.877097925079568880e-02
4.996114330705637291e-02
5.018497197778069852e-02
5.145089768234470395e-02
5.091951498438120061e-02
4.908274233913287321e-02
4.834113281262510803e-02
4.809190598112420001e-02
4.919109893109771536e-02
4.946919383420697591e-02
4.782270302736611745e-02
4.772707790475192585e-02
4.756515079338693996e-02
4.699561798837030568e-02
4.694089237200116393e-02
4.685881081179309182e-02
4.759767539235764539e-02
4.742357134284704706e-02
4.788401181390748718e-02
4.807194239180879319e-02
4.793532887013450539e-02
4.938922935810224901e-02
4.818312035148837602e-02
4.789639633919907935e-02
4.875514314195091709e-02
4.898552145245847061e-02
4.775982912279950338e-02
4.637857869648390197e-02
4.796430337225077167e-02
4.875712527084575393e-02
4.741785101517108358e-02
4.653267960197299269e-02
4.625171771611756577e-02
4.633137089928682922e-02
4.604767812615955663e-02
4.648171902578743242e-02
4.811559484517565627e-02
4.807521911526183023e-02
4.643178228295684329e-02
4.536885648478026362e-02
4.618904525689943724e-02
4.631707899129343387e-02
4.553537323827369643e-02
4.800343025823440579e-02
4.976934491657004911e-02
4.825410052735078920e-02
4.676500814737292316e-02
4.654626518085332870e-02
4.706794603742812250e-02
4.662545878172629638e-02
4.630009959227520538e-02
4.608235305587883579e-02
4.530114292466487502e-02
4.397798307754504504e-02
4.475976281542758117e-02
4.547348723294851458e-02
4.463582618643893718e-02
4.523441229344924569e-02
4.600644853679655699e-02
4.660225671401101860e-02
4.689341692752876933e-02
4.775676269002496893e-02
4.612241166213681270e-02
4.409745830506470177e-02
4.509387595609051780e-02
4.502308458648601047e-02
4.608593933571025758e-02
4.628123259056100836e-02
4.400587331908317745e-02
4.397994103734230442e-02
4.679665127322854556e-02
4.596853239012576448e-02
4.184393504662321100e-02
4.166524979511349036e-02
4.283831171331147630e-02
4.447223747661427362e-02
4.589196652322427572e-02
4.416832933532344879e-02
4.368859948960530232e-02
4.506605161842597296e-02
4.385106251900065116e-02
4.351789715975237088e-02
4.525431837503920973e-02
4.419986448683605601e-02
4.329861555021539965e-02
4.484596077448553542e-02
4.495089836926115245e-02
4.414802021188785064e-02
4.469616952600294346e-02
4.344512869996098453e-02
4.179534136995954191e-02
4.330615053680299947e-02
4.495625431102532460e-02
4.274302133120313346e-02
4.079989519637435696e-02
4.179311007506189557e-02
4.271129497814535325e-02
4.366023453066981974e-02
4.443410995042717387e-02
4.402763046608681313e-02
4.301782834127243493e-02
4.193645108213122502e-02
4.142029481235388888e-02
4.246808131406562548e-02
4.183697854502269053e-02
4.088514742819825826e-02
4.222470354702437256e-02
4.272719788887703596e-02
4.111595205313476470e-02
4.005524732658581610e-02
4.190996113382823574e-02
4.156549624671645321e-02
3.983030594042345773e-02
4.084769341555392203e-02
3.984365687516928239e-02
3.912902993903648319e-02
4.152072019435314870e-02
4.171135612214318944e-02
4.047148474456614686e-02
4.072275549104177605e-02
4.061624499365945606e-02
4.041066526443884421e-02
4.016282824897164649e-02
4.177503324631679643e-02
4.316577035511973831e-02
4.080635937177934380e-02
3.898887789527023806e-02
3.901898728737260291e-02
3.995820456490462025e-02
3.954590968845956428e-02
3.958515550892122842e-02
3.967886531390402843e-02
4.014233794991942800e-02
4.141717020923074005e-02
4.098953497219991193e-02
4.021767767971206470e-02
3.987993584162457389e-02
4.122963818549963549e-02
4.169706624263130185e-02
4.063409806645905398e-02
3.962271766473608042e-02
3.929683473774697039e-02
3.989931713174210692e-02
3.999242304552758087e-02
3.950721087774563406e-02
3.979230450616501324e-02
4.028734763999846508e-02
3.978240792067377907e-02
3.897406822851733066e-02
3.865046377692965551e-02
3.971158254125758263e-02
3.909859938459770562e-02
3.796581039094613919e-02
4.017388562583321110e-02
3.994089747066512791e-02
3.909173475199951425e-02
3.992774333805489823e-02
3.928169942921239804e-02
3.974871707502797974e-02
3.970307419578882058e-02
3.858253458320628354e-02
3.813256603403215178e-02
3.814287151337726611e-02
3.822929184089854382e-02
3.831543553853684891e-02
3.845436955526371908e-02
3.992838009882636319e-02
4.073016017417245560e-02
3.926873673307086643e-02
3.782919531076918418e-02
3.838940191762214849e-02
3.918458403456907824e-02
3.924845682420968762e-02
3.880233153230713827e-02
3.850639782837027986e-02
4.038571272716832278e-02
4.005762550394492694e-02
3.985424828265850955e-02
4.063562770444246325e-02
3.868507049079458054e-02
3.834634735865356109e-02
3.822637956625219574e-02
3.858266992974709181e-02
3.959905954209064910e-02
3.978445268314472621e-02
3.876324539603790559e-02
3.807891327576130164e-02
3.875081924947409301e-02
3.901068741878140761e-02
3.875403265001495234e-02
3.862811494438116861e-02
3.885772357970922186e-02
3.763461919053819049e-02
3.825907669787087517e-02
3.950170783908201616e-02
3.850942561262406943e-02
3.680053558971156658e-02
3.781361428264935071e-02
3.934995418116950250e-02
3.908170745438078325e-02
3.666523288277249298e-02
3.562193847900711058e-02
3.825991105939774428e-02
3.846310674338442731e-02
3.730677337074406186e-02
3.640027144285882393e-02
3.557953086211078364e-02
3.649208950143940922e-02
3.758629894431348567e-02
3.774419518662011641e-02
3.746600509474811574e-02
3.709481747808837659e-02
3.592558386597514974e-02
3.696817107734412522e-02
3.801704259526701712e-02
3.804752739209910084e-02
3.827491634242876500e-02
3.677413366460909050e-02
3.497765500396798899e-02
3.630676999874171695e-02
3.682217752102783653e-02
3.618932277729598745e-02
3.767002202852249432e-02
3.809961344289049257e-02
3.735786576901994199e-02
3.598815675654871288e-02
3.453500971583556289e-02
3.399497396911446701e-02
3.581229215777131242e-02
3.735382768842752249e-02
3.712970981870206133e-02
3.571770880947627153e-02
3.560478251400290423e-02
3.743144315133759698e-02
3.678290478208303543e-02
3.464479621161237893e-02
3.468852231820833409e-02
3.596922708834623256e-02
3.561497551395769595e-02
3.511838712142680008e-02
3.590451011789746322e-02
3.600337150568400785e-02
3.538054926601011396e-02
3.487537963636738736e-02
3.532461234474069955e-02
3.634866570176318451e-02
3.611949999143884010e-02
3.752880916831360242e-02
3.802442321807407433e-02
3.629205565608482204e-02
3.528755862502799129e-02
3.552194724172443724e-02
3.560886564015469657e-02
3.496025046820484122e-02
3.476267222621682446e-02
3.431424493311380913e-02
3.378030108431585854e-02
3.505207098682398131e-02
3.693630023749221863e-02
3.546912729823741700e-02
3.318587658431999127e-02
3.475815445393533321e-02
3.653010831195128288e-02
3.475544041776971321e-02
3.388030946747063593e-02
3.359684292462825073e-02
3.406537078915205380e-02
3.460355892334410904e-02
3.385960478701266485e-02
3.433349227042713919e-02
3.669819431552290984e-02
3.666294181520613621e-02
3.500609834238745804e-02
3.445115876967666524e-02
3.462115589023029988e-02
3.416452529193048093e-02
3.502757758200995136e-02
3.608571605213955341e-02
3.531482018563308900e-02
3.425364560546804993e-02
3.320515283936206763e-02
3.415219878812805754e-02
3.446952075122397541e-02
3.426974161883157566e-02
3.535275655695020031e-02
3.457914313827900599e-02
3.267061523143598156e-02
3.365162524743093436e-02
3.413597111942767715e-02
3.332678412449155414e-02
3.312288350365584499e-02
3.391868558714104809e-02
3.474487591609519421e-02
3.478115465357875524e-02
3.340174038990260247e-02
3.232665905496300007e-02
3.352911667241784133e-02
3.265957921259055041e-02
3.185769569642625532e-02
3.272959077599396638e-02
3.278630202088414491e-02
3.252242236303646422e-02
3.294894951221585822e-02
3.392864255227672626e-02
3.421426197961358051e-02
3.351458033865772901e-02
3.416799531821523850e-02
3.478559218460666042e-02
3.387083217976232657e-02
3.347124729021730416e-02
3.306343238733763790e-02
3.274029217014193249e-02
3.256384218424398375e-02
3.282684045320902883e-02
3.354701009908585968e-02
3.221302820083622037e-02
3.077890622009743504e-02
3.079190823366163496e-02
3.204622718995995406e-02
3.334542393382119302e-02
3.204625893580126395e-02
3.183654105318798472e-02
3.182163354636906305e-02
3.269732588078804597e-02
3.346273021778958107e-02
3.181722757441293736e-02
3.108453358395600608e-02
3.147223043410481147e-02
3.270698456686989969e-02
3.294889274687495123e-02
3.359347373380890817e-02
3.222738911145118373e-02
3.068356059135423156e-02
3.144509664605312643e-02
3.084292124078654232e-02
3.140710289887683332e-02
3.276057567561278805e-02
3.221244581327953327e-02
3.076608942007268838e-02
3.084121188565045607e-02
3.167170929522188094e-02
3.218569688034818299e-02
3.038606207620985974e-02
3.015233497709670155e-02
3.212022608626430298e-02
3.175681339798233638e-02
3.188515990110772635e-02
3.141284459776478438e-02
3.079925741939170195e-02
3.209918083356251561e-02
3.158594707046868955e-02
3.044847304343268474e-02
3.035006117873819201e-02
3.142779251530512102e-02
3.272737788408321830e-02
3.119516346872968499e-02
3.063162396908841040e-02
3.131979868588698895e-02
3.044834822779874522e-02
3.090470482781661893e-02
3.102325070191573261e-02
3.018271443748428429e-02
3.132897988621525381e-02
3.113503423878239904e-02
3.084189525253592384e-02
3.074692527047497015e-02
3.075970501473171761e-02
3.171367781533620395e-02
3.097276830779610579e-02
3.125488049204457747e-02
3.062738684385713298e-02
2.937445215656753206e-02
3.004995808157190015e-02
3.005836155091959339e-02
2.926072094897086764e-02
2.966306085660236694e-02
3.054429852074624224e-02
3.107089326099725726e-02
3.094100446891314554e-02
3.049062728148209042e-02
2.999056867752828218e-02
2.936986956498157178e-02
2.976489818098713297e-02
2.997502779279607316e-02
2.960226710205008174e-02
2.934723118409967441e-02
2.943014393475505697e-02
2.942065869938021577e-02
2.841302532993349519e-02
2.880541479682995065e-02
3.051087180034410193e-02
3.028479629312251162e-02
2.922154740009708096e-02
2.932917414806000128e-02
3.001768578255377060e-02
3.013355245824715992e-02
3.035335721309466439e-02
3.031294607586072776e-02
2.934661301407107126e-02
2.803096956199141801e-02
2.802570045567561244e-02
2.954351315011552806e-02
2.950287207311387203e-02
2.943320783724969608e-02
2.964864554600147098e-02
2.859745107486340657e-02
2.776004545629213657e-02
2.775093043716625116e-02
2.835217311130823828e-02
2.926300372374441780e-02
2.895810674162638612e-02
2.867808711350899875e-02
2.891151381438063911e-02
2.837860309993250549e-02
2.906215317136295537e-02
2.869661997480215526e-02
2.855333292823242566e-02
2.885941801863182304e-02
2.832736476028926281e-02
2.827173031347939361e-02
2.857747223048270890e-02
2.893740059159459130e-02
2.868714944805296485e-02
2.880427887718821356e-02
2.829479359691262561e-02
2.741603327572569512e-02
2.799828650954697129e-02
3.003037554133545367e-02
3.016032440544779564e-02
2.742652025149220490e-02
2.659164369914174264e-02
2.804355554196056796e-02
2.785398909519697791e-02
2.724137325940621801e-02
2.675598123797569283e-02
2.688504815699559528e-02
2.709057832223763299e-02
2.643974399891041438e-02
2.604105217354448290e-02
2.625481839746629173e-02
2.757748724674054935e-02
2.861668116065802653e-02
2.810248650790080766e-02
2.747177376559218828e-02
2.747250984168665353e-02
2.615633482265862508e-02
2.653732239490163777e-02
2.843386079014685250e-02
2.764538460503613779e-02
2.656446263087182402e-02
2.683986787441038427e-02
2.776476837566214939e-02
2.768607767521926236e-02
2.661473841838498181e-02
2.641035386295548584e-02
2.674963144505356979e-02
2.680044372899692551e-02
2.700112789541871811e-02
2.765995357268301660e-02
2.747443867494265071e-02
2.763842479541032959e-02
2.844515653973862454e-02
2.750218658058899146e-02
2.610937706509486658e-02
2.658833631358491212e-02
2.638720116095363138e-02
2.589678012359474674e-02
2.627373830167574476e-02
2.649224583295197583e-02
2.716390470854932945e-02
2.747971997360760046e-02
2.725975589385801895e-02
2.731193664844455346e-02
2.664187117059239884e-02
2.619647123059703694e-02
2.682454734114278830e-02
2.782852395202776649e-02
2.766136517574936324e-02
2.626070831194236149e-02
2.597260976443551903e-02
2.631010878373043690e-02
2.609512089767588791e-02
2.563576376580984501e-02
2.599738599863099867e-02
2.643265369716804938e-02
2.617079709578589222e-02
2.537672510012196556e-02
2.540243300342510599e-02
2.683993016317744520e-02
2.697771625768662432e-02
2.624862147771548845e-02
2.592251465206427477e-02
2.585327965850744286e-02
2.669166069136455488e-02
2.584839070442622802e-02
2.469628589372610539e-02
2.547664022118369120e-02
2.535208599128269819e-02
2.522118865195262585e-02
2.505481928145924034e-02
2.484458074208445097e-02
2.553127011091143456e-02
2.546299136645809036e-02
2.588652088986136482e-02
2.569930029741018460e-02
2.540273908678748055e-02
2.637615126904714266e-02
2.576062489538988656e-02
2.531478105080160051e-02
2.584543625011439735e-02
2.593677184389860807e-02
2.544673680318578629e-02
2.569985691212771026e-02
2.566105107617573308e-02
2.577837518239799869e-02
2.546739114824065134e-02
2.400583594932587106e-02
2.437351455094573238e-02
2.474428274097481562e-02
2.386571975278411681e-02
2.425842248987330682e-02
2.455734866994304516e-02
2.477774567195069680e-02
2.515759919077376061e-02
2.421309615412321758e-02
2.428529962559284813e-02
2.472867556767798652e-02
2.488834358312896552e-02
2.506346801463491675e-02
2.457076619407022947e-02
2.366422837773431501e-02
2.453710779293006433e-02
2.491596524707842888e-02
2.495332414142439198e-02
2.484157479603470511e-02
2.450464236073006050e-02
2.453316020010531950e-02
2.434074141563006763e-02
2.450958510830347423e-02
2.398824715788066414e-02
2.466046440135079287e-02
2.425718703123251954e-02
2.350792667059069252e-02
2.397978728169901722e-02
2.308413901627806228e-02
2.265637674116908334e-02
2.314529017644945466e-02
2.377923665179274004e-02
2.419494215397251582e-02
2.364179666463896504e-02
2.316030668463479533e-02
2.310528327973434062e-02
2.378030781885056080e-02
2.431495577270686992e-02
2.424600723528794882e-02
2.378465733236573634e-02
2.369170061290365448e-02
2.416337973171719944e-02
2.421309492445039915e-02
2.422736488412257153e-02
2.500642644868152770e-02
2.459837899275458054e-02
2.500726716925039117e-02
2.535091269325319766e-02
2.429228428047996644e-02
2.349830615561724137e-02
2.258003705635957051e-02
2.292965752883485350e-02
2.328217475761521979e-02
2.311770686693452592e-02
2.326567296945165550e-02
2.329932148216204424e-02
2.309160828838812893e-02
2.303372328876991670e-02
2.330738459546758193e-02
2.293058853064987995e-02
2.329710825738848592e-02
2.369341009598133554e-02
2.216451285632169144e-02
2.247693849011137349e-02
2.278207197930536693e-02
2.271267088948853916e-02
2.376051431733928673e-02
2.381913188271854789e-02
2.342527946584922749e-02
2.327975705611700155e-02
2.279009446718626569e-02
2.265742066559330373e-02
2.255620172029712545e-02
2.295481867379355750e-02
2.361494590298775231e-02
2.307584849533168836e-02
2.387814291579483383e-02
2.496214988151657099e-02
2.405680960661704670e-02
2.290863230336374901e-02
2.278736017489023380e-02
2.346057411831267703e-02
2.376478927294469606e-02
2.362587933992490660e-02
2.310807030786397182e-02
2.193669520014226298e-02
2.172044262231493522e-02
2.276856845611568286e-02
2.321160418997289185e-02
2.227209993070242491e-02
2.262711647951102731e-02
2.343237818312752033e-02
2.324329879029778459e-02
2.220099340721512146e-02
2.191003917619331262e-02
2.292215123237741764e-02
2.323289734608445511e-02
2.280024172463852167e-02
2.247388526330995617e-02
2.209255153319444887e-02
2.167154841099499032e-02
2.163783072154241982e-02
2.121698418336096653e-02
2.071643125735317739e-02
2.152365822197686851e-02
2.224877746373623774e-02
2.135552136647904387e-02
2.186511649228348175e-02
2.199639143951261089e-02
2.119311304685421796e-02
2.132128773891553072e-02
2.161126490957746352e-02
2.236202628202819259e-02
2.224821149925790623e-02
2.225486667147377404e-02
2.332713569872170087e-02
2.334891962068019744e-02
2.231337326572654586e-02
2.253262714482343054e-02
2.292941883691420116e-02
2.242238037188560781e-02
2.269944128691481905e-02
2.274388429350599969e-02
2.229751881812448711e-02
2.210555593875381322e-02
2.148386292662393324e-02
2.192941130391220725e-02
2.227526489662469064e-02
2.153332061501976938e-02
2.169656687962520300e-02
2.119669020683610100e-02
2.090624429217517385e-02
2.127414670768127541e-02
2.150602298007025029e-02
2.123203171159171801e-02
2.127587125792073514e-02
2.208600913590674439e-02
2.131283167127071346e-02
2.075862844041693328e-02
2.147952027833156807e-02
2.179590157570368211e-02
2.194068027080607261e-02
2.162385060818475951e-02
2.120359200757739385e-02
2.109867382358653759e-02
2.142839523915595484e-02
2.187596733347403274e-02
2.203138747810046150e-02
2.113489537089658504e-02
2.168764065196040688e-02
2.231152107600770443e-02
2.121310977551778276e-02
2.139078196347583491e-02
2.126783065495971639e-02
2.007995418060587803e-02
1.962399583373064527e-02
2.094353362283618569e-02
2.197015110658181308e-02
2.130882227860600095e-02
2.179334463237820804e-02
2.266076736784671669e-02
2.230249589828407417e-02
2.208445022466059074e-02
2.151662507369147756e-02
2.141010581167488228e-02
2.171109893188506029e-02
2.140976159149993521e-02
2.123051367614063600e-02
2.074708122852721853e-02
2.089787791161887634e-02
2.142409685710184447e-02
2.061858718800061580e-02
2.060511349817690033e-02
2.120023192771553627e-02
2.145609945686099279e-02
2.058541230574274447e-02
1.994099336802869840e-02
2.206020791585303065e-02
2.182185851951103095e-02
2.057328696689170872e-02
2.072563158931265206e-02
2.091511698249708465e-02
2.119529839739854593e-02
2.093308694184065760e-02
2.112576702515458343e-02
2.038527710854811867e-02
2.056112257857900527e-02
2.107234958926212584e-02
2.066875187239484643e-02
2.049497792188997858e-02
2.042980711366820801e-02
2.052567905848005220e-02
2.016826736576740262e-02
2.009831731314981954e-02
1.962673868818298056e-02
2.005050832690600041e-02
2.032729433080357820e-02
2.025312667338498296e-02
2.073793675693167554e-02
2.023540362694544945e-02
2.134308444423770393e-02
2.193518505024607754e-02
2.093174573866105059e-02
2.012856131103679669e-02
1.985961879941838121e-02
2.002758075884400815e-02
2.031079025837403268e-02
2.036338844640751822e-02
1.998301691091691756e-02
2.040169038275735369e-02
2.122762513880813509e-02
2.108946190662134429e-02
2.066273776139684881e-02
2.029450782403089196e-02
1.996771041399478946e-02
2.057037052289456894e-02
2.065258360728058559e-02
1.999220659369749242e-02
1.960125523122752123e-02
2.047429413374216717e-02
2.072550768099504920e-02
2.052572230348822385e-02
2.004752450291128613e-02
1.990210485066347054e-02
2.082811763834360036e-02
2.109334598918080270e-02
2.092968838220089431e-02
2.027304601575111165e-02
1.956572044487176962e-02
1.960615768610264945e-02
1.939810402946505127e-02
1.919166534585535488e-02
2.002486918051020817e-02
1.970744692107095214e-02
1.911649725859931523e-02
1.960112191404939086e-02
2.026818003002332433e-02
2.088986548862528658e-02
2.077791389648418058e-02
2.018570595274776433e-02
2.038894123505462577e-02
1.990545155396535038e-02
1.953732458594377441e-02
1.944666936138405439e-02
1.945868007273434189e-02
2.003829064661841186e-02
1.992373943701880243e-02
1.962190856150163032e-02
1.941155295884646956e-02
1.981893654001587457e-02
1.966933876062487707e-02
1.931554830654345911e-02
1.920097324033686811e-02
1.942916184796217652e-02
1.997842586938178983e-02
1.993115309576498975e-02
1.983799584989312526e-02
1.949687793555089990e-02
1.925244149544325448e-02
1.975601765447951991e-02
1.907496563873166753e-02
1.791913855205559680e-02
1.901869956188797714e-02
1.986917605486477820e-02
1.940159434798695640e-02
1.898428396025651430e-02
1.950090209225789628e-02
2.025701878356888155e-02
1.931646602107375474e-02
1.940750055494534429e-02
2.011748993145805881e-02
1.934247643147710485e-02
1.905411210268857097e-02
1.893249043774395887e-02
1.893403232906488987e-02
1.929864477345889784e-02
1.956017565333963495e-02
1.965809624229352195e-02
1.940742803709384970e-02
1.906768757879420337e-02
1.880463285820041172e-02
1.805035620391819487e-02
1.788430766543739822e-02
1.852578147526498867e-02
1.888562361175805809e-02
1.904418265956941969e-02
1.915377442116136808e-02
1.942333496908943760e-02
1.947201342223935094e-02
1.883569656087124081e-02
1.826424163462886385e-02
1.804051541815203386e-02
1.891076945460687039e-02
1.942173852620117727e-02
1.881637356580422721e-02
1.947198026459583467e-02
2.000019729714422670e-02
1.896250539722210693e-02
1.827672920643805959e-02
1.914512823736535738e-02
1.942417223429319592e-02
1.871631142604845977e-02
1.849973920807427771e-02
1.833633140220453442e-02
1.921821711463050919e-02
1.951643518031691282e-02
1.951662279660319049e-02
1.960220854396030679e-02
1.830330035240495049e-02
1.834850306771667466e-02
1.903946124233833401e-02
1.841166419285762690e-02
1.884552408197168530e-02
1.920038284415213556e-02
1.888237800497015451e-02
1.922448315090784926e-02
1.893558574513060783e-02
1.852286059619762809e-02
1.898882327605794576e-02
1.934386171926800319e-02
1.882708049046910928e-02
1.852085254467986802e-02
1.842651375657080454e-02
1.844955177640413002e-02
1.851890672204596980e-02
1.899395218611919095e-02
1.937933986697455355e-02
1.918760650501309672e-02
1.821753927624567351e-02
1.804814893468911080e-02
1.837642490920998739e-02
1.824771328372804674e-02
1.893114578002160278e-02
1.893497393568732007e-02
1.833477179737382640e-02
1.841812391545227801e-02
1.872064623027087232e-02
1.831804356641604514e-02
1.835432184818808904e-02
1.911559480000996417e-02
1.902565522886883950e-02
1.826474322217035498e-02
1.781530330363476425e-02
1.797278145552546474e-02
1.823897192958592525e-02
1.845292565996110856e-02
1.831336594334571216e-02
1.795357970765237843e-02
1.839228380023877341e-02
1.877887100492424410e-02
1.797191483505526308e-02
1.786211350587980223e-02
1.829955031762766846e-02
1.876579640642882935e-02
1.888640072134403075e-02
1.794020976547805457e-02
1.798268656862109585e-02
1.865091085080293129e-02
1.809568486784772154e-02
1.795477736535358235e-02
1.827014290000681870e-02
1.859952781034057007e-02
1.882154154588400186e-02
1.926029066662836992e-02
1.854685802651721838e-02
1.769494367319793954e-02
1.819439825016322745e-02
1.742793694311861596e-02
1.726366163171059662e-02
1.818803212741245540e-02
1.877905639365290424e-02
1.838300172370294083e-02
1.788121359827735471e-02
1.786564351174814089e-02
1.850295766956368965e-02
1.846016147948237318e-02
1.764629326075099064e-02
1.755454651066629818e-02
1.808453073037533457e-02
1.825491116802202551e-02
1.816239290657141112e-02
1.830319305568763044e-02
1.799629163308861732e-02
1.766668711983544748e-02
1.785097530550124392e-02
1.875609289933163545e-02
1.834643556653657928e-02
1.761871141379666925e-02
1.780596241371385294e-02
1.741231204343755140e-02
1.757114524205788397e-02
1.834559313454587476e-02
1.855288255413598680e-02
1.778236625857158859e-02
1.733255864517677103e-02
1.788111437112776050e-02
1.810231439389064362e-02
1.795099597434446359e-02
1.779514956603995418e-02
1.780656869978464868e-02
1.733729290278688412e-02
1.735289230010976860e-02
1.734175776857474829e-02
1.683158159452111113e-02
1.711288509968172944e-02
1.751397093026628438e-02
1.802537594375207969e-02
1.786545518098209967e-02
1.761262327820114701e-02
1.753387210579351180e-02
1.748497976677189716e-02
1.797627887976626163e-02
1.714594040404619421e-02
1.688941768305436686e-02
1.750311142332885983e-02
1.727484570762365459e-02
1.710878787601975703e-02
1.753249300493756740e-02
1.765898805356705056e-02
1.733505593764259403e-02
1.791483131237643633e-02
1.807101370754150838e-02
1.760492501087950606e-02
1.750074051845648682e-02
1.696619566808571858e-02
1.653713652485681168e-02
1.738295274137196048e-02
1.792339671031983189e-02
1.787019315314186674e-02
1.759155001049982417e-02
1.731374905217666904e-02
1.731570852459818344e-02
1.731523462354972800e-02
1.705097447564177249e-02
1.681036368228236780e-02
1.658767726763953412e-02
1.714791160597856426e-02
1.790152783312223481e-02
1.766278373174887117e-02
1.731072063410185602e-02
1.696748044924809712e-02
1.664769076105838269e-02
1.731496300482435885e-02
1.771497648209868075e-02
1.672449822974734004e-02
1.709159697293347394e-02
1.793167579583048940e-02
1.788046838865974680e-02
1.771480297819433281e-02
1.758660713199657055e-02
1.699843886990489231e-02
1.706037581753841806e-02
1.787315757442325612e-02
1.758864545016923520e-02
1.688742902318664599e-02
1.695892280963358367e-02
1.692608453934646776e-02
1.645449844755487653e-02
1.667758939294913811e-02
1.697178424578904207e-02
1.718164588680301530e-02
1.687605019175953888e-02
1.667221287554573536e-02
1.755316900285050496e-02
1.772705383617961816e-02
1.780266730751902879e-02
1.739533420041016951e-02
1.721789401128169181e-02
1.753005854225645616e-02
1.760569929760116836e-02
1.745434888136672413e-02
1.650645571080064725e-02
1.663918567644271859e-02
1.636482116195261960e-02
1.610406230588658227e-02
1.648468815657264802e-02
1.697298011221088504e-02
1.711369589347448011e-02
1.613059666056445782e-02
1.641294998150673659e-02
1.680991950851699890e-02
1.689503068654252607e-02
1.686452264074287527e-02
1.661547487813085089e-02
1.641624603384471068e-02
1.669043248054595183e-02
1.684162712952520791e-02
1.673698819375547125e-02
1.679537944252161574e-02
1.652986608068487615e-02
1.662438420752552701e-02
1.650068393071239814e-02
1.628325387521617831e-02
1.647799924470055161e-02
1.649796674268388941e-02
1.620420420156374122e-02
1.651929526883419083e-02
1.642076764464312638e-02
1.632762740234401655e-02
1.650878550225103047e-02
1.649695880864110106e-02
1.624229479850891958e-02
1.601037716398699337e-02
1.662450450735130508e-02
1.693246512944117724e-02
1.633743518151877655e-02
1.622117099455593417e-02
1.690605877324386636e-02
1.655273247367944692e-02
1.581221972979069898e-02
1.615966853388620464e-02
1.662241118707614984e-02
1.666217498467160996e-02
1.695072105797838444e-02
1.670083982330514485e-02
1.647488765191375965e-02
1.640916829710322919e-02
1.613046131097192054e-02
1.708410986756084965e-02
1.734946473140436263e-02
1.717631642228007252e-02
1.674639804210915559e-02
1.597021423492978390e-02
1.629733812709435042e-02
1.658432377307151803e-02
1.656167993379628611e-02
1.577670231318894015e-02
1.511592745508098801e-02
1.605746254709292109e-02
1.664256041796587440e-02
1.611527720950062248e-02
1.621642365507810352e-02
1.630226845778780936e-02
1.635618870571841840e-02
1.657222149166517888e-02
1.591911936303259598e-02
1.560973408202549761e-02
1.619669799240239585e-02
1.610599010846238202e-02
1.581573653293860682e-02
1.605553771638069949e-02
1.623302436123394074e-02
1.620280788190451432e-02
1.597275306490713448e-02
1.556035176696330367e-02
1.547673212091438613e-02
1.584426284324539844e-02
1.579549665438448325e-02
1.592498518897117118e-02
1.660813400861932063e-02
1.593828134617460493e-02
1.544963100977600652e-02
1.602626761379464040e-02
1.571642485742100540e-02
1.546902602512350774e-02
1.588646209917403407e-02
1.645966497452135482e-02
1.626505951398772576e-02
1.541928593102676916e-02
1.524745450167892119e-02
1.581587684173813360e-02
1.619643603282639940e-02
1.588053124229725846e-02
1.518941903311797625e-02
1.546298848129886577e-02
1.613339364483984059e-02
1.585938452280246172e-02
1.558439756580687861e-02
1.576106969561302806e-02
1.548835617083383839e-02
1.550845131446423886e-02
1.584049612117344186e-02
1.576040087522152799e-02
1.583282110464134806e-02
1.555264063307014444e-02
1.552610908897460520e-02
1.561757394987833142e-02
1.587633798658234785e-02
1.553494584044787241e-02
1.593645151600716833e-02
1.659918859198373717e-02
1.593899536025418506e-02
1.556276909546360811e-02
1.568127056942014708e-02
1.629513614566499916e-02
1.588095181228714806e-02
1.529593275884416972e-02
1.582532692599118718e-02
1.611964025105451156e-02
1.626541017152616925e-02
1.604393488502402557e-02
1.599450049314168551e-02
1.661122932502639982e-02
1.622851832911802183e-02
1.569646141193950517e-02
1.550439872972342835e-02
1.585388074516248802e-02
1.596997885711739021e-02
1.562419252960631222e-02
1.537052791092029767e-02
1.585142004453357970e-02
1.602481056297954884e-02
1.549022469759150575e-02
1.556879546840444530e-02
1.601801750296889121e-02
1.646085742084071532e-02
1.596488197792971658e-02
1.561468744121749345e-02
1.576908627650801600e-02
1.562950089696707803e-02
1.569105952441821397e-02
1.578162516100331883e-02
1.581736054292137705e-02
1.592064475004466989e-02
1.535727068338742403e-02
1.527418316489323122e-02
1.588314241591524609e-02
1.594953657655047083e-02
1.570191722449778074e-02
1.614762984483147229e-02
1.641225183227426263e-02
1.562147498964470103e-02
1.533963827010444148e-02
1.568437317508796294e-02
1.600626316646721822e-02
1.563584557114241699e-02
1.510403390376704319e-02
1.562688431096155225e-02
1.553895335531987366e-02
1.526778149436915956e-02
1.631242137555285326e-02
1.655202424762378804e-02
1.539811867909518690e-02
1.481157189588134040e-02
1.496577094008084453e-02
1.514085110409319965e-02
1.521480073168639605e-02
1.514651052014813655e-02
1.503009969014923279e-02
1.551409173099007471e-02
1.551378081471971315e-02
1.534301958442280817e-02
1.543410029432027396e-02
1.498794532358538323e-02
1.548951057351200845e-02
1.590756097800927540e-02
1.578834967845315490e-02
1.601493188090707953e-02
1.606518780256277826e-02
1.545007009480154660e-02
1.468978657143709711e-02
1.512658896785755956e-02
1.556676354756262107e-02
1.520798565104119864e-02
1.563944286703539480e-02
1.594449298250124811e-02
1.535476775391379951e-02
1.494791552102743212e-02
1.529095839511575468e-02
1.566421427632916710e-02
1.554561207671460027e-02
1.539753474267069495e-02
1.536853228126511088e-02
1.589367339488600636e-02
1.627257645039814973e-02
1.605134484899608735e-02
1.528205690986274116e-02
1.489169373345786661e-02
1.540461518540955400e-02
1.549744552057686145e-02
1.546564390510995861e-02
1.529337837295310053e-02
1.516186346121082759e-02
1.539741160694890233e-02
1.563101073732063237e-02
1.491076956617143692e-02
1.403793205526676982e-02
1.526294506934599768e-02
1.582582254630108057e-02
1.550528392745021029e-02
1.579115769722317861e-02
1.570858884515420953e-02
1.605287563350459717e-02
1.589783042361788898e-02
1.552321147562140888e-02
1.509386757516797267e-02
1.477966658428305630e-02
1.529789014096165009e-02
1.599883449675534516e-02
1.584095298229188514e-02
1.523070881028939366e-02
1.552572523193651056e-02
1.509103085658116024e-02
1.464749922203954606e-02
1.497124155767530149e-02
1.481208426719198175e-02
1.472736337895572470e-02
1.498638031888629464e-02
1.494284999125013516e-02
1.471834672727121048e-02
1.499492147800745093e-02
1.518907860299506703e-02
1.477884010981705444e-02
1.483684342118833481e-02
1.537482871461747468e-02
1.573011558955509162e-02
1.524969312156102333e-02
1.487866281167670064e-02
1.490751939747918253e-02
1.479168568634437776e-02
1.466520124960811293e-02
1.481052074745873963e-02
1.474571308302933918e-02
1.476091786576223634e-02
1.508484138492931920e-02
1.475486734848622389e-02
1.504251575815357053e-02
1.515119245101684449e-02
1.509119963880853690e-02
1.506689327709388217e-02
1.459451328347019863e-02
1.425874408586337919e-02
1.418904886160314918e-02
1.474542507943859930e-02
1.535492687641262614e-02
1.530981485016300048e-02
1.515453895220263483e-02
1.487084857066958699e-02
1.471912032814541582e-02
1.484815462085499471e-02
1.540375369571855488e-02
1.540721070633584155e-02
1.481801615036300313e-02
1.548638627010581748e-02
1.553147361134205387e-02
1.511873458665600155e-02
1.498221751490303420e-02
1.476004378431109224e-02
1.484842113975408905e-02
1.525980752037580171e-02
1.549355149835704437e-02
1.499342201526080928e-02
1.440908851535985420e-02
1.460542755587146760e-02
1.506057749807029715e-02
1.439502823407547843e-02
1.463472360221336477e-02
1.542485179282573025e-02
1.554837518689756830e-02
1.546319565711872304e-02
1.485702322595902104e-02
1.472027997533724430e-02
1.441813711745314197e-02
1.419207024693920106e-02
1.486371896961671477e-02
1.544300661608472881e-02
1.534047239957346889e-02
1.486356511116755479e-02
1.455826929042274356e-02
1.430439526941797677e-02
1.461680926072723638e-02
1.496174794367775319e-02
1.474446594391447783e-02
1.500899322932514220e-02
1.538895590054506664e-02
1.532753359106488883e-02
1.523653691273881353e-02
1.492314973860371652e-02
1.457311845816920519e-02
1.468734395646707075e-02
1.481360910490971128e-02
1.470857024708524877e-02
1.493781262704720579e-02
1.505766031975711190e-02
1.503939606281124927e-02
1.444119821174063602e-02
1.418510811634450877e-02
1.457049916843237460e-02
1.475592908721976015e-02
1.455993334331476784e-02
1.463181215254006837e-02
1.504645668927873450e-02
1.512340919065322496e-02
1.513948150354869383e-02
1.434346029950559799e-02
1.464023849901783560e-02
1.505211939519980786e-02
1.458942347061270572e-02
1.477685335396372070e-02
1.458089286091302471e-02
1.432312124482451599e-02
1.448554445308918547e-02
1.467378935962606636e-02
1.514181285694991656e-02
1.503491578629997591e-02
1.494079434622216755e-02
1.515721474632146688e-02
1.498286132778957683e-02
1.465555830698924041e-02
1.441895041661889372e-02
1.459254328768419366e-02
1.426228779429624359e-02
1.430200522359643435e-02
1.466727347324247449e-02
1.440236771862133010e-02
1.415771455510584156e-02
1.448497914943786165e-02
1.470758754648734436e-02
1.462822350413486329e-02
1.444390515328847907e-02
1.427660506327728222e-02
1.412801099385033177e-02
1.410997744612811806e-02
1.519556441411698891e-02
1.592373169973844774e-02
1.494785543820686263e-02
1.442309235045934925e-02
1.514965679424718631e-02
1.530518828448179831e-02
1.439839535272923431e-02
1.394201994144146813e-02
1.460311625659158584e-02
1.484012190706945900e-02
1.485156752678768594e-02
1.464242104882722620e-02
1.458945314204138262e-02
1.495079867082346400e-02
1.480760264243451314e-02
1.476217085713669823e-02
1.455630424887602303e-02
1.416514476235151282e-02
1.408401926447091015e-02
1.418695202352530764e-02
1.477352226210515256e-02
1.493013339288607258e-02
1.469629556581154850e-02
1.399746244982777270e-02
1.428652284506810519e-02
1.521712923346212575e-02
1.491100061682858365e-02
1.469366060922714171e-02
1.449485117087446172e-02
1.451974802564604330e-02
1.440274561770733125e-02
1.434279292842146995e-02
1.461461727354336146e-02
1.469945561978041292e-02
1.461027520075248824e-02
1.429543821644712644e-02
1.457724165360807164e-02
1.462731524652935433e-02
1.501276886256422936e-02
1.528753347106240161e-02
1.453272891699732873e-02
1.413624167951846138e-02
1.447694820169584222e-02
1.485709035493223973e-02
1.439564260051226161e-02
1.423242715470566036e-02
1.510609647714731413e-02
1.543376975771180472e-02
1.483149601556934573e-02
1.456469411145680862e-02
1.500811761884323497e-02
1.465353891475454362e-02
1.399713174486816487e-02
1.447407940694590660e-02
1.452111785950305559e-02
1.427800117535277420e-02
1.413140519957839167e-02
1.411187079856351598e-02
1.454722275291869989e-02
1.504931032998597581e-02
1.459034096944062178e-02
1.400610005056836596e-02
1.411159466727816489e-02
1.444965639258015237e-02
1.511574547798426663e-02
1.528335154247141212e-02
1.501854619041558155e-02
1.442427427362490827e-02
1.454974083383263339e-02
1.505658954445954559e-02
1.474072805650652150e-02
1.447942254217618810e-02
1.449114843644172881e-02
1.458428847299774074e-02
1.483123723951752793e-02
1.459270509352318321e-02
1.407213559169829924e-02
1.369639357687453887e-02
1.426871979742755023e-02
1.456208684193542602e-02
1.420252365459677424e-02
1.475088336359580386e-02
1.435727918304769389e-02
1.403787987743815302e-02
1.415835021749281206e-02
1.407087666074314722e-02
1.426972054367989760e-02
1.452486725385895676e-02
1.465207362428824420e-02
1.418874822586592248e-02
1.435159417030555488e-02
1.446335327508134136e-02
1.396008582888501152e-02
1.390715692640317504e-02
1.450608934389530612e-02
1.461267521490686519e-02
1.408331675763566625e-02
1.376643572827725148e-02
1.411192218191118820e-02
1.456484662388698309e-02
1.413665509626706694e-02
1.369524116935363217e-02
1.397569044626032625e-02
1.368718475093246359e-02
1.338037066889702885e-02
1.409855773020544760e-02
1.404523696563936795e-02
1.402610859102448697e-02
1.443577245580517088e-02
1.442831402796411998e-02
1.445956375861507520e-02
1.435181446236603701e-02
1.364780030078763251e-02
1.361619364670140983e-02
1.381367948748938278e-02
1.357939667260013236e-02
1.369183789058962993e-02
1.407051769575488713e-02
1.347419273158798059e-02
1.380005630195937048e-02
1.427570521484267628e-02
1.399351518782060259e-02
1.405782442155196002e-02
1.382658209928716575e-02
1.417073606547921034e-02
1.411384753153938076e-02
1.400478569512131170e-02
1.423862775657781105e-02
1.401936557900313081e-02
1.349380105350192656e-02
1.333947420948630204e-02
1.352540787463786705e-02
1.354219049761036867e-02
1.367470405234050626e-02
1.357054105708590391e-02
1.357812524452871143e-02
1.341968810024538571e-02
1.310525959035944987e-02
1.326690126276604265e-02
1.366228184479261615e-02
1.364844620938548796e-02
1.357033476706916500e-02
1.322640966033477618e-02
1.291886404652940919e-02
1.341486189564178311e-02
1.362961209111833785e-02
1.356885107012640798e-02
1.280516742591651137e-02
1.269135069287807491e-02
1.334917266588954952e-02
1.330722025623519780e-02
1.341342370047906782e-02
1.382693889525591670e-02
1.386556386792511288e-02
1.395699650742650115e-02
1.404408146180032360e-02
1.382942186051908801e-02
1.329093636960770181e-02
1.304989294579516311e-02
1.381501059374554488e-02
1.412982981551882782e-02
1.410824837917469196e-02
1.337584591275613362e-02
1.242312956700790220e-02
1.317970351925496636e-02
1.374755046366220139e-02
1.349769293637000794e-02
1.303455060933418098e-02
1.351117429014345346e-02
1.367741099813495412e-02
1.332912669408845875e-02
1.332459664905925878e-02
1.288753183800342601e-02
1.225721293031093416e-02
1.258256806109882969e-02
1.282337361200449818e-02
1.311447012240320870e-02
1.372433497391400276e-02
1.301240711334211361e-02
1.233557020898596972e-02
1.269479667825684083e-02
1.305475383889898901e-02
1.274739712801917745e-02
1.298955641679366835e-02
1.304904016897623364e-02
1.265588535984940241e-02
1.263928901498850149e-02
1.271533331462123585e-02
1.279760830772267571e-02
1.259110842554491891e-02
1.268988171486813178e-02
1.312092575926549799e-02
1.285943706611928673e-02
1.247594383197146370e-02
1.274409170225435442e-02
1.269172943838394428e-02
1.227765712971581012e-02
1.264382726117416894e-02
1.292742273062161967e-02
1.297018321454568648e-02
1.284799237598779550e-02
1.244469177857620255e-02
1.226178113753371643e-02
1.236706313605529829e-02
1.220857743790475236e-02
1.187379693874800017e-02
1.169118899298794700e-02
1.224087487966014562e-02
1.299473709577314215e-02
1.235073372450387792e-02
1.192575948548520691e-02
1.273868469948142776e-02
1.271709121910338282e-02
1.204256839705780159e-02
1.182151010321261068e-02
1.173872297078751119e-02
1.170879678604633441e-02
1.198581241756149600e-02
1.223958371480957964e-02
1.226737386011504498e-02
1.189610225401175995e-02
1.132831211911553698e-02
1.160297718839357548e-02
1.179786730014421338e-02
1.168735218457010727e-02
1.222908466350071735e-02
1.233581166861738576e-02
1.189041280687255613e-02
1.174122464104363460e-02
1.144638021358434544e-02
1.181712177810664323e-02
1.243849979573112378e-02
1.219699406944663861e-02
1.153625484757495219e-02
1.164960932586223477e-02
1.179486810380635589e-02
1.165545879794321893e-02
1.186071528593985597e-02
1.169806550540331523e-02
1.164244399079748457e-02
1.195522665865909537e-02
1.198443577583124461e-02
1.181215126279494543e-02
1.162643131818817156e-02
1.171226809470857742e-02
1.201473729945404245e-02
1.196628036328606891e-02
1.166046451340153542e-02
1.128936113769402061e-02
1.133857911203609188e-02
1.184995801550996902e-02
1.179156262164735534e-02
1.133705971099729058e-02
1.133228538720462177e-02
1.157732047820901784e-02
1.192746228061478293e-02
1.165745006501177697e-02
1.117414591799563948e-02
1.126295551543551182e-02
1.160653670617654669e-02
1.181386153750489665e-02
1.123195428318536984e-02
1.104939740059653758e-02
1.126326126700182874e-02
1.103425322212185644e-02
1.102590515876042399e-02
1.130677715102961639e-02
1.130359840341481695e-02
1.108685525443007733e-02
1.148098237083843356e-02
1.121474694007804432e-02
1.106569644691990893e-02
1.166785163119620286e-02
1.162206051765998435e-02
1.152141646866365436e-02
1.120809237307460009e-02
1.077761278824342604e-02
1.113385830271196135e-02
1.138663016022432167e-02
1.117676140275966103e-02
1.120063780990233210e-02
1.123368136479641587e-02
1.101954838868493720e-02
1.104463193496634139e-02
1.124096067643245989e-02
1.128570927457419812e-02
1.135519115394733811e-02
1.137055873301035490e-02
1.129773799192926309e-02
1.100412581085594144e-02
1.139963212315391571e-02
1.150162015410499845e-02
1.129810540617588732e-02
1.130737619303893299e-02
1.112514202449345173e-02
1.078454737811131332e-02
1.068183552126116161e-02
1.079468192677347782e-02
1.083064098808587082e-02
1.108762895330276006e-02
1.133606405646177262e-02
1.141187087719789696e-02
1.098959385395934137e-02
1.066349650399246035e-02
1.076403947114212660e-02
1.108845553391384596e-02
1.055965923875085144e-02
1.040198492028285467e-02
1.100161075858385046e-02
1.098399693776541154e-02
1.084105422727901433e-02
1.099871751169136276e-02
1.102333729568680774e-02
1.090068086641355141e-02
1.146425941607604956e-02
1.171217991518208774e-02
1.113542346402854842e-02
1.080797788256777914e-02
1.050941567201369928e-02
1.038045085141642634e-02
1.086111637501410189e-02
1.085562313538247781e-02
1.042704673274963759e-02
1.053071942295099976e-02
1.072574162981626035e-02
1.046429622859164008e-02
1.014470223179109697e-02
1.049901628015906772e-02
1.117650038077238304e-02
1.103577928285969997e-02
1.065636514171969772e-02
1.042432198642258105e-02
1.029887852937176780e-02
1.082346541350926589e-02
1.045726995555765898e-02
9.835529700752158530e-03
1.016491364974035638e-02
1.069177103595706120e-02
1.083501951555127137e-02
1.043138297395289522e-02
1.041390596033253679e-02
1.043818629301320952e-02
9.937001044503511113e-03
9.922956379134663038e-03
1.023747239961462011e-02
1.019836209625549737e-02
1.024095172586047924e-02
1.036397624406177123e-02
1.047604505154934446e-02
1.009411795541816786e-02
9.716927115610774629e-03
9.766796835441494962e-03
1.023860321586144394e-02
1.045533190186161664e-02
1.032608284458329077e-02
1.039048115597515642e-02
1.020977234307834589e-02
1.004019715973126191e-02
1.014780052236817498e-02
1.020187040104134947e-02
9.856538104602402886e-03
9.972621015764319627e-03
1.060889246369818573e-02
1.060812651315450050e-02
1.040345648502791036e-02
1.000271635775278924e-02
1.003356478101140661e-02
1.043244496711395741e-02
1.028503633555492847e-02
1.037647787031105093e-02
1.010528460356896821e-02
9.584971031307083084e-03
1.015665867325804030e-02
1.045944827523882098e-02
1.019154854368732599e-02
1.028397529162307540e-02
1.001255408647395637e-02
9.729651763591569066e-03
9.567179210344006410e-03
9.437004504090358570e-03
9.303563577804237553e-03
9.557647486894069178e-03
9.737204544096548370e-03
9.488745458406206909e-03
9.444845742846232767e-03
9.436199140190877285e-03
9.759314758907306625e-03
9.997097971035803776e-03
9.611632884042873790e-03
9.611042496095215451e-03
1.015973861028681736e-02
1.006780727836728735e-02
9.967575088540519754e-03
9.924088224654686527e-03
9.991982121092521374e-03
9.995659834813675274e-03
9.433902992081681649e-03
9.222353534959842891e-03
9.143960762861320576e-03
9.091705705589004163e-03
9.346005331733190508e-03
9.543441206273210048e-03
9.332215286563846912e-03
9.599294619532872455e-03
1.019791545585141922e-02
9.942844562153212162e-03
1.004842787794890495e-02
1.000600007833601056e-02
9.664523133716140108e-03
9.930182480249275315e-03
9.903272727435422085e-03
9.776729861877029443e-03
9.561162083635384862e-03
9.900834015314000786e-03
1.022493066545078488e-02
9.844159443077381971e-03
9.548154782070661373e-03
9.712908810447305752e-03
9.967740257866732415e-03
9.492110976684476134e-03
9.294936090585254745e-03
9.505007647609137536e-03
9.387089008073714810e-03
9.348230332578724017e-03
9.572057358904987462e-03
9.739966852645873252e-03
9.747482763245891857e-03
9.893205824450494387e-03
9.492806935516094613e-03
9.194985726773010834e-03
9.405227957261255017e-03
9.156824219901445183e-03
9.158173592167320742e-03
9.266002485646043091e-03
9.411433522616981240e-03
9.616796964117747815e-03
9.498636484710176048e-03
9.545388697240987305e-03
9.666333422646805618e-03
9.305799713563376804e-03
8.855324765311853308e-03
8.946450839270633781e-03
9.234514669369253692e-03
9.289755930034011844e-03
9.240841559219982460e-03
9.327239027085784326e-03
9.227421486557980945e-03
9.229811814144589510e-03
9.276023409776663550e-03
9.253146284010842909e-03
9.220947320752827248e-03
9.217186629982795573e-03
9.416766675691521857e-03
9.046012080691140378e-03
8.613041470347127665e-03
8.720875789262155092e-03
9.244979066180760915e-03
9.346301227952656318e-03
9.136339691140065583e-03
9.464308746978929501e-03
9.274718127755095937e-03
9.016401578123185018e-03
8.972325166566964827e-03
9.211667256979373317e-03
9.366218941197211253e-03
9.232394980894316830e-03
9.057818372907838755e-03
9.138218294790593013e-03
9.210292627439709695e-03
9.246570540543846625e-03
9.422969259106555445e-03
9.574250645380437755e-03
9.684387839993481920e-03
9.431296626711351688e-03
9.219246559201659322e-03
9.352073599616886335e-03
9.182251862590458044e-03
9.166894464680868521e-03
9.489398405846959789e-03
9.378468444698733614e-03
9.210930066946171682e-03
9.185689923592855327e-03
9.076375955419069622e-03
9.126804035257410352e-03
9.171588089091917487e-03
8.947973963799489561e-03
9.101719394130364932e-03
9.280672995826473592e-03
9.253169596878404665e-03
9.193496381948346868e-03
9.098832180263792882e-03
9.049344298762976996e-03
9.025578490478329205e-03
9.041462039334285938e-03
9.550430376874986457e-03
9.272588404353366773e-03
8.995874178807539145e-03
9.463747232744007878e-03
9.361941633775914054e-03
9.251180779038711485e-03
9.326663037727132843e-03
9.424304889445263636e-03
9.345304499858937686e-03
9.689532612071649273e-03
9.910187304811066134e-03
9.296172970391040208e-03
9.780111601934782586e-03
1.027414526503016463e-02
9.636366462284124551e-03
9.508862678890638021e-03
9.736532308329900673e-03
1.001595562693318418e-02
9.976268992852971654e-03
9.550703832971619428e-03
9.323343489263571926e-03
9.303418606318426820e-03
9.196687119409680325e-03
9.220355339277352263e-03
9.267573035544663870e-03
9.339020677355680186e-03
9.583615269151439173e-03
9.418861492705085658e-03
9.352601015620661332e-03
9.468113991640951868e-03
9.532303861326371988e-03
9.677316695536900687e-03
9.730578614513717833e-03
9.673193436437325585e-03
9.667588442122065917e-03
9.590459152092238940e-03
9.471395837492485592e-03
9.770804743691588468e-03
9.811851904824631793e-03
9.485884479248720552e-03
9.418084307538284947e-03
9.368564521756876651e-03
9.470366165496967720e-03
9.726590473907333750e-03
9.519953735562343075e-03
9.218815167845910777e-03
9.297863974764109668e-03
9.488237140354245647e-03
9.544520630072751699e-03
9.556154612165829176e-03
9.579457127045876846e-03
9.518224183769885202e-03
9.296876358852766004e-03
9.223671407288764473e-03
9.523474801787664562e-03
9.705922727195797142e-03
9.448569309253430568e-03
9.023102873246402131e-03
9.017446830363094398e-03
9.349141320428765167e-03
9.761432992199451514e-03
1.003478089968368007e-02
9.245973379415416832e-03
9.527064464426924020e-03
9.739266014738449939e-03
9.286728286243040725e-03
9.771043664803228182e-03
9.789603432985294340e-03
9.634285334304385634e-03
9.415345738557184471e-03
1.013350829802440491e-02
1.015488525198130279e-02
9.534770716063225779e-03
9.424493870517167832e-03
9.290781968166770405e-03
9.385253377598037558e-03
9.495502655734584102e-03
9.661631262812648765e-03
9.711049792512199338e-03
9.453838430204636670e-03
9.290296765259675044e-03
9.727146084518708755e-03
9.609202065221613548e-03
9.203543307520151498e-03
9.753424480642038444e-03
9.705139030776112341e-03
9.402453264975345337e-03
9.766615218000262999e-03
9.704911970672481722e-03
9.516357851638916968e-03
9.585209209563920821e-03
9.862540391774187246e-03
1.014069893965587228e-02
1.028125546519432186e-02
9.965385465440988050e-03
9.734146878885577975e-03
9.719530720143490510e-03
9.685980065957645879e-03
9.456605714686681236e-03
9.328987092503406367e-03
9.469321117126762444e-03
9.623993824818610071e-03
9.749315270256615415e-03
9.565169991743222369e-03
9.689937992908678049e-03
9.961037056415085120e-03
9.990739053683226484e-03
9.706668739078426825e-03
9.517417346445415996e-03
9.537703983930303359e-03
9.630357349700340713e-03
9.697658516732063014e-03
9.606420809462759905e-03
9.796285152475688388e-03
1.013243019286109818e-02
9.729981610562927000e-03
9.505152725752596260e-03
9.593591735821393671e-03
9.620003453757739950e-03
9.668274432518502923e-03
9.601392035072014997e-03
9.797925427083914104e-03
9.859412453440409910e-03
9.928340781246445049e-03
9.644508534149666759e-03
9.373689817875473229e-03
9.721521499287301069e-03
9.644602354397638355e-03
9.296784845236348571e-03
9.404006447141894168e-03
9.668888145002524359e-03
9.757000383661557433e-03
9.932383365660001767e-03
1.003093304240286476e-02
9.797928701947867039e-03
9.824024486717104765e-03
9.698445187348248009e-03
9.782244488815860020e-03
1.033601134449337218e-02
1.048315810183947545e-02
1.021557427482910722e-02
9.922274265080471486e-03
9.542914838437971392e-03
9.600312976755374234e-03
1.000430965676065570e-02
9.842838315784184847e-03
9.787869987433755678e-03
9.744838958310957089e-03
9.947298119175369477e-03
1.001351416200773996e-02
9.714059071268167297e-03
9.663425588384644618e-03
9.811477983733338584e-03
9.946959250650663428e-03
9.744324798013660749e-03
9.535595266582035101e-03
9.431035240863562541e-03
9.888132239867265805e-03
1.041511251936659381e-02
1.070685708612439252e-02
1.049155134853654338e-02
1.007003369497189334e-02
1.007248911959695604e-02
1.021587883343108398e-02
9.962394325469265538e-03
1.001219792006625628e-02
9.845696311446782562e-03
9.687970242886458083e-03
1.024734361250741362e-02
1.002087281562490800e-02
9.878844233707355024e-03
1.016996759803032342e-02
9.718747763330414305e-03
9.296561710586780450e-03
9.909125629528491366e-03
9.967860785644527127e-03
9.663990503002260410e-03
9.952425738953218914e-03
9.917547652961726870e-03
9.830421352770901677e-03
9.768408816549178225e-03
9.798211111946751595e-03
9.831902537093997752e-03
9.781585657786633081e-03
9.900289713298789443e-03
9.882020017226367942e-03
9.597277783095908843e-03
9.441295748857667439e-03
9.823065319521378722e-03
9.790204455483548715e-03
9.589037539362271767e-03
9.645617834988599523e-03
9.636674847613350622e-03
9.623228609316473309e-03
9.361401079386664006e-03
9.388308489454256361e-03
9.644743346852700100e-03
9.550962433766697554e-03
9.637948584608360333e-03
9.845557357595145775e-03
9.791781985841191069e-03
9.582011496777901455e-03
9.386674027377516286e-03
9.606080179433372154e-03
9.690864792665771985e-03
9.457842076535619147e-03
9.363967479162295729e-03
9.366626742170787792e-03
9.303345403855713819e-03
9.369534668560610194e-03
9.517532323631967134e-03
9.410500151135377245e-03
9.105735445232717232e-03
9.539110915524128681e-03
9.596861187015600855e-03
9.322605287540296562e-03
9.406852553953451088e-03
9.489754328154978436e-03
9.236720924863158627e-03
9.053923694586707774e-03
9.618100452569585193e-03
9.330057413219808304e-03
9.311052599551943032e-03
9.661261770466930687e-03
9.409632743929497237e-03
9.373493932596987585e-03
9.500786594701068552e-03
9.613401072615237325e-03
9.690118534991446278e-03
9.510899905937066426e-03
9.281781066546758788e-03
9.199375518224205822e-03
9.237023561115161735e-03
9.750280460095333418e-03
9.732334069702707618e-03
9.123100066795931939e-03
9.382141501872351061e-03
9.431932141359275490e-03
9.104156649761543582e-03
8.991550685544916904e-03
9.319614400154094258e-03
9.859403325100123128e-03
9.407550366775411024e-03
8.975446282954137323e-03
9.312188723460295900e-03
9.283602554435268703e-03
9.127495183347588206e-03
9.105366862437212078e-03
9.164898307962736357e-03
9.403904227929209617e-03
9.274742837401877757e-03
9.144765757956996657e-03
9.165689578309776236e-03
9.451951775379337228e-03
9.604746496652254856e-03
9.203178528240565232e-03
9.214476451094799625e-03
9.144349865350254528e-03
9.154044597759250154e-03
8.963950213326155395e-03
8.642143082118683081e-03
8.787657321232262078e-03
8.859842227635771061e-03
9.140538956017464980e-03
9.234902421868184177e-03
9.074165955371422954e-03
9.292682583722145298e-03
9.107498294655916315e-03
8.529910325643432281e-03
8.800703584264690446e-03
9.251164262619017767e-03
9.147622283776130417e-03
8.738272502529910099e-03
8.906636690764626815e-03
9.035791632099761037e-03
8.670601127202557518e-03
9.037796992144265032e-03
9.408887301223767610e-03
9.111499992006043616e-03
8.894902848455307418e-03
8.907050460690452490e-03
8.944821280914297401e-03
8.896765787436171011e-03
8.602316466445407081e-03
8.380415543061618677e-03
8.467765446941192750e-03
8.821028300832240918e-03
8.720077366524345286e-03
8.817507528128149322e-03
8.959490057042331437e-03
8.500972389210751171e-03
8.417494534232197734e-03
8.516547993905007954e-03
8.752048458561069444e-03
8.758933789637171619e-03
8.351384577756200411e-03
8.214508094781719505e-03
8.594510190772184158e-03
8.688456616818289804e-03
8.618213003643139178e-03
8.586923557324726078e-03
8.337123075464736993e-03
8.364454838569002765e-03
8.340787506603988474e-03
8.311101253936808639e-03
8.497338647080047644e-03
8.420569758935306237e-03
8.151300790253911133e-03
8.073284907049461598e-03
8.120108470380417789e-03
8.382550636625477058e-03
8.406880866572681923e-03
8.175182154295478759e-03
8.187619447742936624e-03
8.116373985105309469e-03
8.373334826062098571e-03
8.406201632901042636e-03
8.457863228927836249e-03
8.227716423463453041e-03
7.853255769497184680e-03
8.205147037510707522e-03
8.207847332800218693e-03
7.940126946794060295e-03
7.881000803279844535e-03
7.705986577222908966e-03
8.055104377063681056e-03
8.392303564236132038e-03
8.110023608914395526e-03
7.875220926495207427e-03
7.596312898189293804e-03
7.267749363157667564e-03
7.281682452414968594e-03
7.320888927801320369e-03
7.270544684603950231e-03
7.369981435810381114e-03
7.396925131299301667e-03
7.287784577519321703e-03
6.937445430457179867e-03
6.747248792561701125e-03
6.998127906351816335e-03
7.040791002109266124e-03
6.784057884186793681e-03
6.726071285690103652e-03
6.749766305117328898e-03
6.607351125046124520e-03
6.453827184221267235e-03
6.431410176518720032e-03
6.594368305740578445e-03
6.552255437417213446e-03
6.329349674928295283e-03
6.315215989571515767e-03
6.220274182779831663e-03
5.958021365226545164e-03
5.764581422388633143e-03
5.788091987905722921e-03
5.849312968762004385e-03
5.765670439161638995e-03
5.532962018991427998e-03
5.445505847733540274e-03
5.508231594874741198e-03
5.466585560294329529e-03
5.201252917350220051e-03
5.080438708333648301e-03
5.016598299956498593e-03
5.104607426572942488e-03
5.209764111506056533e-03
4.933262655900370365e-03
4.726583178311373826e-03
4.661900988865799213e-03
4.701611487014409341e-03
4.703272916984796784e-03
4.353844035838423318e-03
4.214416779084256652e-03
4.278932527173743942e-03
4.198343762414284697e-03
4.336956843737078786e-03
4.215246350598792803e-03
3.831967644155422504e-03
3.884935336242044575e-03
3.799132563872921215e-03
3.771187605514575176e-03
3.882617885814853426e-03
3.753438558423142363e-03
3.731524739909171644e-03
3.684013728480277274e-03
3.506743591540691964e-03
3.268126515854113002e-03
3.247877583199101567e-03
3.240281594822768535e-03
3.070898099038923620e-03
3.013281407987559567e-03
3.107346846880382641e-03
2.999366395047769942e-03
2.835696495109218777e-03
2.938582045168068851e-03
2.802022223045805716e-03
2.689917609990529444e-03
2.836595196285494284e-03
2.791577373992623710e-03
2.643896362014470230e-03
2.639793244286991764e-03
2.659527787411751325e-03
2.499942757744530973e-03
2.398209318514944993e-03
2.425260035638305504e-03
2.396121582140852638e-03
2.379860601893457519e-03
2.349467516311361769e-03
2.244032249137043432e-03
2.127601905539426661e-03
2.038086314603886930e-03
2.001955149225022670e-03
2.030655742247250775e-03
2.031739688567598193e-03
1.985569896310549615e-03
1.913258587026701266e-03
1.854583305903247537e-03
1.771114750231149622e-03
1.743704797628726957e-03
1.690705666072272453e-03
1.615288605042027427e-03
1.565848997833305892e-03
1.555412206905804713e-03
1.523767567286594959e-03
1.443649497010231555e-03
1.440386099898619855e-03
1.429412928810843255e-03
1.380243767705732500e-03
1.332090404402169487e-03
1.330574275204105114e-03
1.341783928531222435e-03
1.281690344811044560e-03
1.232889826222720482e-03
1.234900177498649172e-03
1.221502842972812175e-03
1.194840243434516433e-03
1.189029352623523781e-03
1.144560836257428951e-03
1.118846335209980813e-03
1.101933738076170963e-03
1.060999309477149389e-03
1.006866986753870812e-03
9.407401058537694571e-04
9.596411632219821637e-04
9.481911480746824279e-04
9.193929899907968013e-04
9.150170514774842332e-04
8.979987171721456754e-04
8.936777845836534192e-04
8.855050523022551644e-04
8.689598555851618406e-04
8.668361661189752983e-04
8.389031076589903392e-04
7.892576397324972508e-04
7.766687865356722027e-04
7.629810353893734303e-04
7.318842999790364312e-04
7.067389761922474208e-04
6.839331547828540270e-04
6.748899677077604096e-04
6.745278329472984436e-04
6.601447069481876937e-04
6.514096669709215637e-04
6.182596022190570834e-04
5.883711878419531143e-04
5.888143213089976416e-04
5.817138091740831855e-04
5.794351926747233960e-04
5.653986031240904346e-04
5.561420335460950763e-04
5.476125806891235775e-04
4.976280662466755307e-04
4.807470333212681725e-04
4.963684429572858296e-04
4.784057519577558258e-04
4.618665411861173626e-04
4.479401962298776947e-04
4.616870495030157406e-04
4.507045488439714235e-04
4.164399293531787253e-04
4.115128643759911930e-04
4.045262541071291060e-04
4.026034479524206750e-04
3.812038616222715665e-04
3.715064819971304849e-04
3.733832653902360182e-04
3.596542984456033501e-04
3.450464582314219397e-04
3.294784497743034326e-04
3.199926133391114958e-04
3.206390235309196758e-04
3.167014708965401474e-04
3.050372610190582828e-04
2.900286920660690663e-04
2.688698979449698754e-04
2.662091357114946665e-04
2.757198235551943169e-04
2.755692667638725787e-04
2.608560899617937763e-04
2.584272046652736450e-04
2.517969963014824353e-04
2.377259037957798798e-04
2.324909404293736351e-04
2.287619466746144731e-04
2.251197818854033437e-04
2.236528227823739092e-04
2.159760857525279832e-04
2.009248884900931601e-04
1.994018109526217702e-04
1.947431107843075788e-04
1.924414189416257578e-04
1.945197573770932368e-04
1.885070088805345214e-04
1.731301646825371019e-04
1.661621181456124602e-04
1.690723882948103507e-04
1.573656978132193939e-04
1.497867963250760896e-04
1.473668217139532130e-04
1.417586362659659603e-04
1.358350129046532605e-04
1.317219037519082791e-04
1.294600254313663470e-04
1.295330246177033647e-04
1.276934978538634801e-04
1.193280973423504820e-04
1.158678156173624470e-04
1.166252146568034159e-04
1.161067402081057090e-04
1.092974961848826445e-04
1.006630891413007268e-04
9.618954104502625555e-05
9.757144454512430877e-05
9.728464188166476251e-05
8.899191602420177905e-05
8.588431856657624173e-05
8.607292477652506363e-05
8.171770106674651609e-05
7.913254675280978912e-05
7.549972850052989650e-05
7.380603380954560823e-05
7.398739885301693379e-05
6.998581555656379878e-05
6.643224206271891260e-05
6.718579326785921154e-05
6.747140894848129835e-05
6.343692837781056122e-05
6.009323530382517346e-05
6.006071840808229498e-05
5.634227722725173118e-05
5.406602697062247919e-05
5.391203537748744687e-05
5.377992017623582096e-05
5.276764218273998679e-05
5.007547898840686447e-05
4.849446119624682190e-05
4.717483910448929427e-05
4.661104602196000402e-05
4.651481666295302414e-05
4.335439433288814590e-05
4.006322547374690428e-05
3.944409357087222542e-05
3.828518218127877407e-05
3.788270610678439208e-05
3.703737073215767836e-05
3.719229075856491528e-05
3.663314742239502425e-05
3.497237260455400538e-05
3.285063098993892063e-05
3.181076623066953223e-05
3.212624783888610921e-05
3.081035186449102638e-05
3.053235245693693915e-05
3.020237139383642362e-05
2.841034241556914932e-05
2.775600331148036227e-05
2.736074802467233682e-05
2.661887743770058646e-05
2.646299516971722376e-05
2.570018484519959992e-05
2.450360580816849117e-05
2.488152622581803167e-05
2.517411859904223169e-05
2.299963238382311044e-05
2.197294187540645014e-05
2.243884439869019517e-05
2.187321683223641635e-05
2.135078538248976325e-05
2.126071815515608393e-05
2.055200595131314808e-05
1.978977965675703880e-05
1.946461122142436340e-05
1.902597842144781616e-05
1.828523678906677691e-05
1.783791292438172282e-05
1.759787412800866246e-05
1.766191740643997525e-05
1.749012799524194867e-05
1.638098615434923329e-05
1.582083122416113783e-05
1.608832779800069713e-05
1.573658962432969389e-05
1.535222856757276127e-05
1.561018407212092315e-05
1.465138412738867096e-05
1.414814172138147585e-05
1.423584112493222734e-05
1.402495138137633854e-05
1.398815019509299662e-05
1.338382433218988387e-05
1.309226403764617082e-05
1.308988748334724310e-05
1.266107486865290284e-05
1.182000318000466589e-05
1.185753741044464692e-05
1.190430893358599497e-05
1.156161315540672738e-05
1.145747424942912136e-05
1.123447640304859155e-05
1.091226486618663263e-05
1.104117938816958323e-05
1.085119244198347256e-05
1.012692894420019745e-05
9.943927562396361890e-06
9.456232447412032244e-06
9.028599049807823460e-06
9.076723694641161203e-06
9.035495009191106869e-06
8.549088001384107431e-06
8.176515634313127906e-06
8.057527315693735676e-06
7.868787393310080398e-06
7.749784239593217837e-06
7.224061029227601125e-06
6.678744587544950675e-06
6.513151862243738638e-06
6.360753785447331344e-06
6.341734547675853359e-06
6.146669665177370735e-06
5.889760841768887024e-06
5.644278448821456857e-06
5.368691043799317634e-06
5.224686415950706908e-06
5.035666789459045732e-06
4.856094656438198166e-06
4.725029172541262543e-06
4.374686361660422895e-06
3.989385432668448720e-06
3.671015908520688290e-06
3.540666042480363074e-06
3.528826068467538157e-06
3.286596914867354576e-06
3.193826152312902676e-06
3.119091433494092605e-06
2.863285018654710985e-06
2.613675965140825597e-06
2.449007176657286937e-06
2.316590059127696168e-06
2.205534682450430225e-06
2.057627262920636726e-06
1.976485011856800924e-06
1.904607456605333673e-06
1.767499176799771255e-06
1.591308675454035214e-06
1.417064645638566624e-06
1.374389855987863256e-06
1.314380864556803783e-06
1.172502327407425039e-06
1.084723075083942155e-06
1.052875673654943096e-06
1.015615979155381534e-06
9.476586764301132374e-07
8.607282482044617389e-07
8.098860916797740258e-07
7.719088290242091765e-07
7.177483313996225334e-07
6.701063801734721430e-07
6.492788309486347003e-07
6.189765354512251763e-07
5.323515531033025445e-07
4.848581508275332177e-07
4.550600450153562880e-07
4.224101629725274832e-07
4.081334633344395817e-07
3.854370889209906899e-07
3.634133826255908830e-07
3.434469073970889117e-07
3.166135354275096378e-07
2.990666708915891910e-07
2.757958394427219548e-07
2.421375440280058814e-07
2.273690708980784003e-07
2.132480595355519933e-07
1.902658567114799072e-07
1.674758304850604341e-07
1.561735291661159903e-07
1.458131568286664078e-07
1.291971603962871571e-07
1.155701220616169496e-07
1.050317947631782911e-07
9.510175175049727415e-08
8.434796390763378059e-08
7.235996765178983476e-08
6.539736323851699341e-08
5.883346787146959114e-08
5.067800364463947680e-08
4.456321699705166998e-08
3.917288187804665618e-08
3.597365416512480211e-08
3.253196064946281363e-08
2.833029367188262441e-08
2.516249833979049000e-08
2.225297406680085878e-08
1.897551737609956481e-08
1.584147686365214287e-08
1.441489564277152607e-08
1.277145322324613554e-08
1.037803035855352657e-08
9.229574649055576296e-09
8.381533823997400111e-09
6.673767721430639454e-09
5.823699582367815516e-09
5.028458046858157126e-09
4.034723734151306997e-09
3.218128419238364274e-09
2.671328016708751727e-09
2.238120882942560522e-09
1.808048688716880259e-09
1.508895140355785573e-09
1.245931626912559614e-09
1.005404476486341861e-09
8.279305505347457171e-10
6.888549210785924933e-10
5.301145716380610433e-10
3.766184328233975669e-10
2.714206403537310057e-10
2.083693321943731515e-10
1.526292165863424603e-10
1.008629503018527051e-10
6.540273959514263372e-11
4.407293352592053783e-11
2.709287121938123286e-11
1.434299270240541335e-11
7.335954824538072151e-12
4.371226492305143207e-12
2.163890559402706109e-12
7.222767609135382440e-13
1.904712268567256260e-13
3.437002698091326846e-14


==> anc/Fig07_Sz_all_L16.txt <==
3.302224860239229542e+01
3.416745499586465229e+01
3.289565991176200299e+01
3.255787771980548939e+01
3.225345884029927390e+01
3.257414961433837419e+01
3.280351444342309009e+01
3.206828563293748857e+01
3.225635302555753015e+01
3.213522172068065430e+01
3.109911994675081814e+01
3.012038225528198510e+01
3.045226275531781113e+01
3.152251635484776315e+01
3.223204841278202792e+01
3.246611222026254495e+01
3.208059778736138412e+01
3.184044208383417640e+01
3.180610172069377484e+01
3.156786830249201969e+01
3.107892181455584790e+01
3.092846581978393417e+01
3.073533078223405468e+01
3.031788870806610703e+01
3.084346153307433980e+01
3.149190294321152095e+01
3.218043242602060872e+01
3.203340029448561666e+01
3.257852748297071344e+01
3.225711778068562552e+01
3.085940786123014945e+01
3.004101566077263996e+01
2.972001815534812508e+01
3.043912280015816307e+01
3.056364761514286954e+01
3.057910010418885349e+01
3.014394745675051723e+01
2.952344728759410586e+01
2.993789600883782853e+01
3.017666232891116707e+01
2.947017409852389491e+01
2.862779492529130820e+01
2.833577082615501297e+01
2.956152860677878991e+01
2.998381659044765613e+01
3.004352072692271491e+01
3.074313427878525573e+01
3.010760405532880668e+01
2.919846972140589614e+01
2.871135968884883738e+01
2.900284181403226924e+01
2.897794144113762371e+01
2.889148638121756818e+01
2.959711148443706108e+01
2.997624891815665649e+01
2.893735989974796041e+01
2.816514229355222199e+01
2.805513135797500013e+01
2.762043352170635302e+01
2.707038954540633569e+01
2.717834107166034840e+01
2.703896000945450240e+01
2.640455347221280036e+01
2.704769411713470006e+01
2.715240348628384481e+01
2.682595927077127840e+01
2.732762364512594999e+01
2.733577640412406495e+01
2.606191226563293384e+01
2.607083289987507513e+01
2.659575815671850307e+01
2.653668246851715651e+01
2.717330458151233330e+01
2.686466546672042099e+01
2.596581202473686645e+01
2.569661292451673873e+01
2.587876717495553791e+01
2.545229556596170895e+01
2.566746006452982698e+01
2.576896488880620595e+01
2.511792229453802605e+01
2.503095867583693845e+01
2.471616385755954326e+01
2.500425674113416719e+01
2.440765320123740167e+01
2.370803056613214821e+01
2.439882580351221364e+01
2.433964439984518435e+01
2.394715785988703516e+01
2.422200215132176737e+01
2.459032172117863624e+01
2.427732035172514458e+01
2.368829641965216481e+01
2.343026827996449413e+01
2.370012774182587023e+01
2.327560943195627630e+01
2.291046630545592677e+01
2.347307330412648696e+01
2.380889844765632901e+01
2.271669837429214311e+01
2.190349946896692757e+01
2.227038657985747250e+01
2.163181533187701078e+01
2.168111629880638702e+01
2.231369348022971977e+01
2.230209477250900818e+01
2.272910683163530976e+01
2.217985868530294269e+01
2.116038461409365823e+01
2.119310041165666192e+01
2.072554950246654926e+01
2.061081215001336275e+01
2.112414956178796999e+01
2.098292890607786632e+01
2.043716657750761811e+01
2.048145300920498713e+01
2.121507335060306687e+01
2.079638696277664778e+01
2.007151189662200963e+01
2.018570028881337208e+01
1.974866361470441944e+01
1.959653283436921001e+01
1.962268902346401589e+01
1.927026698337071053e+01
1.964502103237803254e+01
1.949835379406918179e+01
1.898296815978515184e+01
1.919512226652399889e+01
1.892344859337772434e+01
1.854278716948681449e+01
1.845522877540116369e+01
1.871918019495663543e+01
1.855554609536216404e+01
1.777318437424205300e+01
1.830655360724382774e+01
1.815347642336288914e+01
1.757327076349263351e+01
1.738876350535963766e+01
1.763874513985196302e+01
1.794139706501605502e+01
1.737188492438502152e+01
1.728058770027172031e+01
1.743534928120173433e+01
1.748515526471883064e+01
1.707166877135127336e+01
1.672940033275871485e+01
1.674608446067616896e+01
1.678188202797147355e+01
1.661434675799378624e+01
1.631163773416962925e+01
1.649190648558537831e+01
1.653794451597839199e+01
1.636431596518994880e+01
1.622790367642562614e+01
1.606483873480433644e+01
1.593656348331940542e+01
1.548877630387784343e+01
1.565180896528839760e+01
1.580757486699308600e+01
1.503417215374563298e+01
1.497029552515066797e+01
1.541771979496597389e+01
1.505812010222073916e+01
1.508937176532889879e+01
1.535822067169205418e+01
1.527563464184868280e+01
1.456494225982902257e+01
1.421326121267068032e+01
1.480560967631087443e+01
1.476595542710879805e+01
1.425612349060123130e+01
1.428582699411969870e+01
1.435274529756264350e+01
1.415053108348824473e+01
1.419143976850131494e+01
1.382678730434748360e+01
1.400271295708063235e+01
1.406073233723841653e+01
1.369262386229182837e+01
1.371879099507937028e+01
1.346003313436274773e+01
1.330248648725251037e+01
1.347096559232370794e+01
1.371251285627624661e+01
1.331865995594126062e+01
1.295262391906537935e+01
1.289457603586352263e+01
1.316054145403404796e+01
1.316738837203900481e+01
1.329187987611866184e+01
1.301540654726305490e+01
1.224422444975957447e+01
1.240067262104354917e+01
1.271189123980783720e+01
1.236152017802389658e+01
1.235585899024475331e+01
1.276459354735724183e+01
1.256750564567129835e+01
1.196120756321846557e+01
1.209224667045642043e+01
1.237585743563212226e+01
1.192103434078031832e+01
1.181891517763362209e+01
1.192578285212896816e+01
1.208659891414963283e+01
1.149941896155600674e+01
1.122205542077016460e+01
1.180341781479310015e+01
1.150177062712355891e+01
1.115685706949184031e+01
1.136329897566561442e+01
1.128608933506054157e+01
1.101164113569386593e+01
1.083541949962714668e+01
1.099370105478296367e+01
1.121131242661653182e+01
1.124120494435435447e+01
1.099161897235483565e+01
1.089051213800812690e+01
1.097311178050230396e+01
1.108608259365135140e+01
1.106772400380279642e+01
1.078214494466807238e+01
1.086382911565270426e+01
1.065734910141602576e+01
1.030756109343799665e+01
1.062478800501921761e+01
1.060047894263288981e+01
1.034833165265276200e+01
1.005151511383002827e+01
9.695146995184023453e+00
9.886833950785826275e+00
9.839409521589670859e+00
9.649286940757374254e+00
9.437805246234326262e+00
9.618874039153647360e+00
9.750780903480851691e+00
9.447687315355873139e+00
9.240683884075838961e+00
9.203578670934261297e+00
9.189425955317242156e+00
9.055936009575187740e+00
9.249867113285390019e+00
9.324332339809053849e+00
9.290464693449626665e+00
9.158842053155138885e+00
8.909195301661679167e+00
8.863895599604903808e+00
9.165958521002245618e+00
9.397191937146049057e+00
9.059423207209054141e+00
8.649656364741902692e+00
8.603496660468467283e+00
8.778113243993599824e+00
8.666450239406177758e+00
8.385245781247201435e+00
8.511103804906477777e+00
8.492150827912883670e+00
8.534539355027993324e+00
8.917440342076480064e+00
8.613425559873517656e+00
8.168707976144654381e+00
8.295118978878729621e+00
8.230601444158061497e+00
8.188779258212939283e+00
7.954613918498535163e+00
7.794526307610025739e+00
8.113359814285219684e+00
8.115226127015294111e+00
8.120802126943377885e+00
8.072117201761678018e+00
7.777015162338413390e+00
7.963276856840679763e+00
8.053765752709107772e+00
7.822402665822584922e+00
7.862167074737192785e+00
7.754540143242501848e+00
7.553580624892546780e+00
7.568999935833311987e+00
7.658054532090320166e+00
7.636428619905474946e+00
7.573180543851994351e+00
7.466736394845512770e+00
7.259585099777578598e+00
7.119426705882613504e+00
6.991886065619133284e+00
6.923828209806340617e+00
7.184275711884583693e+00
7.440322517950958670e+00
7.260648384945219469e+00
6.965198208855757578e+00
6.841832664840880263e+00
6.959407124616458162e+00
7.034264728970767599e+00
7.002229003594719003e+00
7.109088908404260998e+00
7.095684708991075063e+00
7.192333736409773692e+00
7.174865343646469107e+00
7.007542128005976423e+00
6.998143908349043762e+00
6.886519677889762825e+00
6.509123191033443057e+00
6.478347178898695269e+00
6.789127200990346722e+00
6.701955149578443738e+00
6.280571812046972902e+00
6.226994562174484216e+00
6.435201647033912842e+00
6.649818408093541855e+00
6.488530300653905236e+00
6.408830291660746248e+00
6.604162759941073269e+00
6.324754858483198738e+00
6.262546262091312599e+00
6.341856885757050755e+00
6.225137666622224231e+00
6.304872576813517426e+00
6.203149860195620313e+00
6.002017470129152876e+00
6.243061762798602921e+00
6.148469633565154524e+00
5.946571607711596208e+00
6.017555826834084520e+00
6.000851850132418619e+00
5.806670069209575402e+00
5.651577778080588033e+00
5.662091135433382938e+00
5.658838942059786881e+00
5.696190902058449801e+00
5.672782359211750780e+00
5.783839716870967429e+00
5.901583182630420588e+00
5.876197510157375348e+00
5.711683074560506057e+00
5.473099950740223818e+00
5.560096233320480863e+00
5.584778095519000729e+00
5.540496393706958678e+00
5.601374855199250824e+00
5.518771137478833744e+00
5.463384704886723675e+00
5.432415030990370930e+00
5.469212171581950166e+00
5.470307777650894820e+00
5.383051051265358211e+00
5.423613661628050586e+00
5.476775884690564311e+00
5.382475577192723293e+00
5.172148925187676660e+00
5.350755914558894766e+00
5.395290686433867222e+00
5.208237576787671408e+00
5.171443456793848092e+00
5.371740511544691010e+00
5.341367861015780427e+00
5.082122766711653306e+00
5.120231006313431976e+00
5.108177573520291226e+00
4.942741991121204492e+00
4.833030763177407430e+00
4.999143573555789644e+00
4.973994838161320153e+00
4.872016309106382614e+00
4.799461953714967422e+00
4.761221372251483785e+00
4.981915936611405193e+00
4.946102663115838460e+00
4.754322725349906520e+00
4.935314583870673566e+00
5.080378707841402885e+00
5.002839723103362779e+00
4.933055765659724479e+00
4.830156927000778033e+00
4.732277676497653296e+00
4.603585444238333046e+00
4.598963000005467983e+00
4.752057437898863590e+00
4.683991676757888634e+00
4.629188495712219797e+00
4.906611374873049769e+00
4.936010301804242495e+00
4.626887701703856770e+00
4.549916469687670606e+00
4.451229754103076530e+00
4.432949096091215679e+00
4.505533009828146973e+00
4.517182971256946011e+00
4.497888997637693009e+00
4.375871527436475006e+00
4.465814177141772312e+00
4.436521547032833190e+00
4.304871272323425480e+00
4.231226564785483646e+00
4.213594899538227523e+00
4.201783605738982352e+00
4.178711215838683657e+00
4.230801697025230901e+00
4.312559907312093266e+00
4.289238925047556883e+00
4.270368946392263609e+00
4.075033867554809675e+00
4.031879225147023682e+00
4.154039670620333524e+00
4.149393965203116430e+00
4.214100032826962661e+00
4.074464682285614536e+00
4.021284050754474926e+00
4.001210139156810008e+00
3.937737944269634749e+00
3.905216853387952991e+00
4.088696982188866791e+00
4.253559762150754153e+00
3.994635802959372040e+00
3.914579475956371901e+00
4.022116049014968553e+00
3.976603023092504241e+00
3.837969941955591047e+00
3.717932116868133630e+00
3.760095824162421163e+00
3.829238533270220568e+00
3.793850344181113776e+00
3.702275906298708730e+00
3.729451417589833895e+00
3.821286510528079106e+00
3.909430829974563260e+00
3.908812516111450197e+00
3.791795769315171150e+00
3.751664546515209864e+00
3.782161793869928346e+00
3.666167499026808496e+00
3.708007795984609167e+00
3.775508735732371335e+00
3.642863923715778274e+00
3.636434340807708221e+00
3.663293772802844739e+00
3.662697776609485256e+00
3.526906597966341206e+00
3.328857208016372748e+00
3.418595341305217250e+00
3.472451712063475249e+00
3.451929863347293459e+00
3.574976480192762374e+00
3.589070544418059505e+00
3.519892135844485459e+00
3.446670081250433171e+00
3.423156132445461353e+00
3.474764105562396121e+00
3.493071944356369585e+00
3.371069121653926803e+00
3.357530311084351737e+00
3.366109206438125501e+00
3.305075417269542015e+00
3.369678432811649138e+00
3.431643000560688606e+00
3.388285589882121585e+00
3.285718562575112411e+00
3.212599590904821500e+00
3.182029171715523574e+00
3.183741295090575019e+00
3.227279311135936357e+00
3.277008292999995298e+00
3.276605862105947509e+00
3.248790653835480047e+00
3.131301027994640052e+00
3.113137932087204796e+00
3.195778950639996285e+00
3.088362199889095994e+00
3.087253829310396824e+00
3.188012774822388540e+00
3.209870345100582778e+00
3.161722808142547247e+00
3.040347622549925077e+00
3.001383561136472089e+00
2.986326562051193623e+00
3.040632393960169821e+00
3.013101563557225582e+00
2.931726198680683293e+00
2.986318182106558972e+00
3.066048368876865382e+00
3.013506423762291941e+00
2.955000781130281862e+00
3.033355683920372137e+00
3.059261461862884168e+00
3.067627872898258001e+00
2.978998739021394560e+00
2.973768611140425566e+00
3.012365808064772832e+00
2.893892107787691348e+00
2.906054632651475789e+00
2.970570113803387091e+00
2.906658502650560916e+00
2.963995982146515829e+00
2.929906095622287321e+00
2.795083765903854545e+00
2.873067791254984460e+00
2.910000729086962057e+00
2.798556693150486385e+00
2.813225189746004773e+00
2.809471844226330894e+00
2.763845671438459828e+00
2.734156743226351161e+00
2.744916432600767120e+00
2.858797226952443538e+00
2.765681064831176705e+00
2.686475074472528757e+00
2.685394604124506479e+00
2.761467094252535226e+00
2.742853492453153130e+00
2.693691667304868087e+00
2.697408592735103472e+00
2.664295861374082808e+00
2.599904922538166741e+00
2.549251464701335124e+00
2.619317979831889520e+00
2.648674413589374943e+00
2.594801405645384751e+00
2.555078674021203256e+00
2.560142359145022084e+00
2.613001552636578406e+00
2.634717672121083432e+00
2.589024150125647239e+00
2.620255356174901795e+00
2.634093006010194138e+00
2.655090302101167588e+00
2.613146418168521556e+00
2.523889857487025434e+00
2.503578770008890064e+00
2.514068974545936364e+00
2.533558810138643036e+00
2.567663468268982729e+00
2.537986086610738212e+00
2.467781391006735436e+00
2.416424639431606902e+00
2.429026320868405531e+00
2.459675644092464974e+00
2.450409546287227069e+00
2.450906266756290197e+00
2.404100195773306581e+00
2.381937024747402543e+00
2.446148902301715555e+00
2.544227195964531063e+00
2.503346557250607507e+00
2.437753528135238490e+00
2.448880793956326851e+00
2.428364639825507432e+00
2.466530257816842209e+00
2.456991112713341696e+00
2.418800926851916167e+00
2.453155145857487618e+00
2.399506605948443561e+00
2.341819500629997552e+00
2.344320682477157636e+00
2.344891264995676128e+00
2.367170886953099185e+00
2.313639489045459463e+00
2.261939017565938403e+00
2.301667806890812074e+00
2.315508088946608201e+00
2.292845120793824520e+00
2.310990187020117492e+00
2.309468672430150082e+00
2.266471962425753883e+00
2.235948058000167382e+00
2.207062720396287592e+00
2.244536927608100196e+00
2.255808658314759629e+00
2.224601259623614435e+00
2.205439480451908629e+00
2.238048393828727001e+00
2.213893511577015527e+00
2.221466592256268857e+00
2.308216417342790372e+00
2.279941854871608609e+00
2.230022359550082101e+00
2.178312546773207181e+00
2.165585981921211989e+00
2.176559404885792137e+00
2.149779100625347272e+00
2.075463167082613136e+00
2.007306298491415397e+00
2.071035150108444078e+00
2.116062115411609934e+00
2.073449035153721365e+00
2.065550497751908576e+00
2.056032203676741776e+00
2.082765936666413076e+00
2.092619126517617723e+00
2.134793553939736466e+00
2.121602600851286269e+00
2.048804413020326010e+00
2.054506959497092833e+00
2.005708047803253624e+00
1.989774831746479400e+00
2.048803145612521970e+00
1.982655329943012745e+00
1.957826685075860995e+00
1.983934537820252419e+00
1.966619352121196762e+00
2.024528133836511756e+00
2.019055003984659091e+00
1.971840384003790803e+00
1.979261234152170923e+00
1.962007646685283380e+00
1.934718599957352625e+00
1.957522580622808261e+00
1.956434356150386522e+00
1.921555924442559071e+00
1.914233991504502130e+00
1.893367864635326248e+00
1.899345666200891181e+00
1.935680460795573765e+00
1.897546816172832607e+00
1.858789713225384777e+00
1.877586444635121810e+00
1.915746808057857908e+00
1.871810789204693348e+00
1.863558231937592957e+00
1.899048704190229309e+00
1.878562988795558830e+00
1.867520754187353971e+00
1.848477766567108604e+00
1.828199993880902374e+00
1.840461626290402330e+00
1.912367405601242742e+00
1.907864462208280765e+00
1.831430773347054730e+00
1.796606246841410126e+00
1.831703447092544179e+00
1.868350100951492898e+00
1.813247628866581973e+00
1.781410726100729924e+00
1.755124017327861941e+00
1.803529138006218169e+00
1.804378521517399747e+00
1.697959018666142184e+00
1.746886063912363785e+00
1.790279707396855935e+00
1.839473966337995536e+00
1.864889285812016517e+00
1.766334378205797417e+00
1.742086332731628717e+00
1.702145945222143242e+00
1.656276183683395020e+00
1.695310481921441959e+00
1.739239791259976409e+00
1.719640938058095481e+00
1.696338362493295726e+00
1.717415106663994662e+00
1.755076948944238158e+00
1.761667866792242076e+00
1.698664067105832398e+00
1.684693988232047746e+00
1.628034912872361684e+00
1.617277502873610828e+00
1.664152404286389775e+00
1.658436349305335122e+00
1.668922344178992878e+00
1.632857250997545195e+00
1.616550387453177695e+00
1.635454592848478050e+00
1.629225856291986130e+00
1.643081601404946968e+00
1.673624327010307722e+00
1.669853205523217143e+00
1.682383537229335202e+00
1.636546370277841111e+00
1.581723942347917689e+00
1.622616928033064010e+00
1.655392526923467056e+00
1.584320733469443798e+00
1.596286374665866203e+00
1.645052337972519485e+00
1.534615333049355268e+00
1.576163562728233325e+00
1.650519079919751331e+00
1.564943776714880608e+00
1.499972385017167564e+00
1.513477517050724197e+00
1.556612500349185302e+00
1.586985387369075795e+00
1.574964107361515708e+00
1.543461049954965691e+00
1.553918616824426779e+00
1.575417078326547760e+00
1.591153157035936516e+00
1.544203186841419662e+00
1.490148988417117515e+00
1.505915279406390361e+00
1.541768751329261944e+00
1.509282640511977691e+00
1.503096614454302760e+00
1.534088955173175339e+00
1.555808980588577972e+00
1.520455750825798535e+00
1.458641553340640717e+00
1.497339450827113838e+00
1.528385442646216008e+00
1.519588647204036524e+00
1.471413456736398118e+00
1.418196274407271584e+00
1.451887174270812153e+00
1.464299646399523480e+00
1.421038064649161381e+00
1.430325742840746317e+00
1.453584991125321357e+00
1.476073620455237378e+00
1.444712466898258274e+00
1.454709211359202836e+00
1.490354771133313383e+00
1.427860278240906888e+00
1.419952445015928433e+00
1.411978732133248426e+00
1.410571225794320149e+00
1.420744828502795931e+00
1.401639828543410626e+00
1.431008122780225156e+00
1.495825839321983430e+00
1.458546864383625019e+00
1.352716603013925267e+00
1.399114156484549731e+00
1.459888474954866178e+00
1.416711039707090558e+00
1.393442074544755993e+00
1.392225668321626086e+00
1.425098786955521390e+00
1.474861250031439974e+00
1.446405582037994186e+00
1.360666835716620060e+00
1.339806966392669052e+00
1.341709715062149311e+00
1.329207143654830503e+00
1.341477168867337699e+00
1.345733993577128418e+00
1.361833395308631234e+00
1.375118699584831683e+00
1.390048627164633288e+00
1.388570765784398198e+00
1.336719492150559851e+00
1.290965961368719217e+00
1.334217360912114625e+00
1.338650307998282551e+00
1.286966873421043767e+00
1.296923786304901016e+00
1.333220486144732986e+00
1.329045866712960544e+00
1.294208838724956401e+00
1.300207370560690467e+00
1.314568646020806142e+00
1.297200924713778791e+00
1.251487475541680938e+00
1.258482008331619051e+00
1.249439919585948910e+00
1.242496086543620981e+00
1.295227987011863702e+00
1.300688286339840349e+00
1.280552865686668929e+00
1.253667708886352150e+00
1.265221880389664433e+00
1.295055601649249821e+00
1.284825820886744463e+00
1.245294098012781570e+00
1.266406686865929165e+00
1.282835644866894720e+00
1.254002084900813774e+00
1.274587042441833074e+00
1.282153384711092636e+00
1.261801476036783276e+00
1.288021542133528596e+00
1.289183143016924937e+00
1.257408856400200836e+00
1.272683608740089456e+00
1.248167540250959995e+00
1.246130109680378517e+00
1.259848257129851046e+00
1.246476721131027254e+00
1.270983710924975529e+00
1.252161977720934738e+00
1.249555254905477364e+00
1.220064887840759615e+00
1.147196055125317304e+00
1.182243234537091237e+00
1.236496265540248496e+00
1.202849428820746747e+00
1.177464102604414142e+00
1.207220723047306432e+00
1.182451996939102301e+00
1.177466482568522821e+00
1.208239830013233096e+00
1.201450777595525654e+00
1.213111260009009928e+00
1.215038416324424997e+00
1.224396633890933561e+00
1.228198568070087315e+00
1.182279511385019299e+00
1.169970382993499314e+00
1.172720036159931256e+00
1.159784599429412921e+00
1.154909446341643164e+00
1.127452061671744943e+00
1.154029593904216666e+00
1.169226377610064649e+00
1.154525030781918815e+00
1.152200534686817823e+00
1.144898978443867676e+00
1.170309714118606736e+00
1.145563147251814851e+00
1.126146999573660601e+00
1.116405623275796621e+00
1.116660131043677229e+00
1.143876620634773911e+00
1.088194403358658580e+00
1.081589066573696911e+00
1.151631470387723954e+00
1.163850716162747601e+00
1.128125664750763368e+00
1.090998944678270632e+00
1.116954539499551036e+00
1.132965247057595048e+00
1.116329240582219384e+00
1.128179203298372624e+00
1.127838818007493638e+00
1.128441590228974167e+00
1.132416998595217938e+00
1.113620327775532104e+00
1.088535336881705895e+00
1.081203961488742316e+00
1.110074164659787810e+00
1.105563917071917590e+00
1.057904379592025990e+00
1.074988838531086399e+00
1.075885093143435833e+00
1.049647980091474420e+00
1.043395060786123762e+00
1.034039682171867591e+00
1.038508963051672174e+00
1.025453531873670832e+00
1.021099452951804931e+00
1.058671547114224287e+00
1.052338913179503788e+00
1.079039215245277017e+00
1.081768396942968335e+00
9.999262841335437857e-01
1.006142906976331464e+00
1.042585888078683354e+00
1.015436274591575261e+00
1.017885980469928509e+00
1.073361275512763502e+00
1.068704418987847182e+00
1.036444979229761865e+00
1.011207396352852506e+00
1.012269834925770384e+00
1.034173785695782000e+00
1.012882741618914784e+00
1.018010151633720106e+00
1.019912911536902778e+00
1.015562068261284923e+00
1.047770095071403063e+00
1.034803528025835195e+00
1.001685241229849366e+00
9.801385195813796525e-01
9.836073972711639746e-01
1.015280275978102775e+00
1.020008843067753634e+00
9.931915184663756557e-01
9.877114747276082296e-01
9.927433395557315743e-01
9.757482256903119433e-01
9.888165294243788095e-01
1.024599742056975904e+00
1.000072642897630981e+00
1.000642593202773822e+00
9.984458066034387347e-01
9.660554129533616141e-01
9.901309470574671812e-01
9.723395945867557844e-01
9.536084942755298499e-01
9.735370980368952543e-01
9.358189549921992478e-01
9.374268945237704820e-01
9.731948853028385971e-01
9.672878858169025040e-01
9.794733433674864820e-01
9.854561073359379142e-01
9.700626222057912029e-01
9.587594024629696454e-01
9.620410238230376887e-01
9.534908958775352161e-01
9.617178844282798789e-01
9.500992478996561630e-01
9.329682063690731830e-01
9.596880442212175621e-01
9.776086716861134285e-01
9.433638722598141069e-01
9.189898932184128455e-01
9.472652296453416554e-01
9.398000118327120012e-01
9.331545222459773914e-01
9.408441057966472343e-01
9.423527599457584003e-01
9.289922444105555011e-01
9.475593346206280243e-01
9.658900470913158731e-01
9.302190610723489739e-01
9.046549767651657081e-01
9.083918182725498891e-01
9.260946501185028934e-01
9.423845118725091563e-01
9.201008818939815370e-01
9.016316856180680572e-01
9.081146943097144764e-01
9.085919302966051214e-01
8.780140210329576700e-01
8.749885075952275049e-01
9.098554768093813916e-01
9.166725997062821207e-01
9.298795518340443600e-01
9.143840125266335939e-01
8.910587516247102657e-01
8.729704068313515197e-01
8.989070444758487932e-01
9.120758350144174686e-01
8.781002609833828965e-01
9.036802279427278428e-01
8.881984512874246951e-01
8.853054586761952560e-01
9.243404660908742798e-01
9.253697256130521964e-01
8.971338464954546899e-01
8.864246895313444563e-01
8.895034858114968523e-01
8.747763307116391829e-01
8.674814113428708229e-01
8.849292708819728182e-01
8.914010095963277314e-01
8.798517045324864005e-01
8.903438734685579226e-01
8.933525999464581036e-01
9.009647325876602997e-01
9.066045188903886221e-01
8.996985995319715101e-01
8.826837039662739359e-01
8.673543832492884853e-01
8.628152962275023041e-01
8.573439505886217837e-01
8.570032802864471222e-01
8.495464047377461192e-01
8.491467080257802946e-01
8.736750477379787716e-01
8.746985531776739764e-01
8.523461728332450971e-01
8.542280963182072862e-01
8.480866033154734751e-01
8.348478878124160341e-01
8.575493302088904590e-01
8.788446103072049542e-01
8.469869327836312412e-01
8.425378123867386382e-01
8.892055203998405766e-01
8.730301008208581903e-01
8.625884655600390971e-01
8.570963867592799046e-01
8.393857565920912478e-01
8.415119045327252856e-01
8.542318294884616581e-01
8.524666662127555750e-01
8.169926892521995887e-01
7.971243559545667656e-01
8.199123583562329953e-01
8.220919915742607165e-01
7.802403423866508536e-01
7.677861925233241402e-01
8.020720136085810470e-01
8.375351121910064034e-01
8.324329560139817064e-01
8.342801897453810955e-01
8.591046142471063796e-01
8.556334627739847765e-01
8.187585228286888839e-01
7.871559591613193074e-01
8.049476497580667633e-01
8.158645975379337223e-01
8.365889987610739542e-01
8.425199854796314725e-01
8.022825427133336573e-01
7.890476745618208998e-01
8.179896103865248458e-01
8.446269617166983767e-01
8.270045937456070861e-01
8.044024776648074360e-01
7.820695780865178914e-01
7.776620379951292295e-01
8.037257523523257952e-01
8.210596445255226028e-01
8.175116097283785521e-01
8.456176376657206228e-01
8.100848038510729543e-01
7.879309016425026790e-01
8.438002054456137380e-01
8.283598965899028332e-01
8.036300724386314931e-01
7.915065287238908232e-01
7.812573273665417428e-01
7.875616904110391836e-01
8.025396045736321593e-01
7.986909290480455059e-01
7.794473683305114253e-01
7.811652842969032395e-01
7.943626139021312538e-01
8.183002741422354953e-01
8.135378250915216158e-01
7.980488315718928805e-01
7.892690710115326524e-01
7.711188693345504275e-01
7.999143108770531141e-01
8.109803545745546405e-01
7.805568583878363942e-01
7.631785513429070189e-01
7.690924685298428098e-01
7.959939837933346363e-01
7.948725851179073709e-01
7.905450543468919289e-01
7.866457229011316610e-01
7.798294914482698514e-01
7.837835064817284536e-01
7.640431612767706326e-01
7.722367095198483522e-01
7.932532797821847392e-01
7.886662463849942739e-01
7.717885763805656385e-01
7.571035165511248444e-01
7.577451672762666179e-01
7.515727366011032418e-01
7.554008403913570202e-01
7.611807762683797662e-01
7.555094651863973887e-01
7.346893265256564387e-01
7.350243023342425408e-01
7.437408974809942563e-01
7.626302343093593894e-01
7.711365284317474034e-01
7.613438376215508896e-01
7.759704305817142211e-01
7.587385171492718738e-01
7.109843747708992634e-01
7.010895040702517234e-01
7.376581294424823243e-01
7.611193746906279589e-01
7.513126396824830744e-01
7.550467153260997932e-01
7.815567201569525446e-01
7.517722533813856467e-01
7.282129672630641704e-01
7.460011624762560301e-01
7.236980809174236029e-01
7.257179047755354384e-01
7.371293002056591437e-01
7.297024239728132633e-01
7.355206594735214098e-01
7.356103065110841666e-01
7.403543247747814693e-01
7.537626876139971177e-01
7.429845293862255007e-01
7.302009986534869768e-01
7.196368748302705010e-01
7.276704633341570805e-01
7.505946476283071878e-01
7.186844804930696551e-01
7.041400306123741792e-01
7.244064404702919013e-01
7.104030896484569979e-01
7.005417420233515102e-01
7.178464135110070865e-01
7.186010612956829080e-01
7.068981732587906741e-01
7.149771800671959054e-01
7.169404177649696397e-01
7.192624093053343604e-01
7.004397888217274160e-01
6.918745619828369220e-01
7.280296820516218848e-01
7.276474023210405262e-01
6.949714705811714799e-01
6.922720931450349058e-01
7.120821161973626134e-01
6.991741262304973503e-01
6.968787761636433542e-01
7.030056862787792404e-01
7.020164862784330495e-01
7.084227207851124808e-01
7.251786094385378467e-01
7.355438064746196991e-01
7.422975850910484841e-01
7.246830042461221977e-01
6.888415439413164698e-01
7.017475983283164576e-01
7.124457798071017756e-01
6.907706436512648374e-01
7.104871949739013370e-01
7.205424141269353155e-01
7.299883210914519527e-01
7.222036211973572595e-01
6.895724395463996848e-01
6.987088132639955873e-01
6.922750666362769145e-01
7.019924993042866435e-01
6.953153128977918040e-01
6.738653511967097609e-01
6.694985689799620721e-01
6.911681890979815002e-01
6.964705417079954941e-01
6.881974994667530154e-01
6.992678549068873650e-01
7.025160439556537018e-01
7.019087225267331975e-01
6.859615158413606695e-01
6.938563015540784029e-01
7.110203939917787430e-01
6.709933672809165195e-01
6.663456090066276483e-01
6.915192528151363760e-01
6.780115811424555217e-01
6.820109797263183005e-01
6.806357823955656583e-01
6.971068859883121638e-01
6.931797150976206634e-01
6.761366989743362588e-01
6.886172747269370120e-01
6.863881497539562337e-01
6.828136393993301523e-01
6.798328266856366042e-01
6.738124524623093636e-01
6.766774206973461547e-01
6.779289945546134177e-01
6.703684305517031428e-01
6.647665451196657083e-01
6.694136422897263294e-01
6.677654588979919925e-01
6.505762802873844564e-01
6.440470980420590630e-01
6.619178202635046526e-01
6.887128411601076694e-01
6.764684902420644574e-01
6.532994780933427670e-01
6.429732898584544776e-01
6.453110394145394890e-01
6.430446246749086381e-01
6.453263568481347745e-01
6.432416820752495656e-01
6.305874504468638175e-01
6.437356615378735381e-01
6.603333962023926196e-01
6.626444418625665467e-01
6.415124243943728377e-01
6.574231603772059396e-01
6.820393289914945534e-01
6.691884342515759254e-01
6.583544772892464536e-01
6.559138841811614773e-01
6.643132487729380697e-01
6.371323459058203520e-01
6.494134747295390309e-01
6.707154370549499589e-01
6.501678798301331330e-01
6.566396706398427430e-01
6.675565633542882571e-01
6.368556963884828281e-01
6.278915414122800964e-01
6.575018643958528974e-01
6.460584583046631302e-01
6.446390094802999515e-01
6.432929059142470374e-01
6.360867611926819265e-01
6.336397930845230064e-01
6.218987665453417080e-01
6.225565548225299173e-01
6.295613839814033774e-01
6.306240580499038462e-01
6.330373216586226981e-01
6.430475043666576962e-01
6.548529575133931191e-01
6.580237380885125553e-01
6.459343826225181218e-01
6.252934875981346341e-01
6.291403666105066517e-01
6.475051446215532858e-01
6.296069250476213908e-01
6.221749825453080085e-01
6.477161401329386559e-01
6.405840487530862770e-01
6.115487192504577285e-01
6.295151561771511473e-01
6.450630855735416391e-01
6.452900117936517521e-01
6.460938334676959993e-01
6.019320215191030776e-01
6.050780552341472607e-01
6.341398730257260530e-01
6.196376483541168323e-01
6.078554040497704536e-01
6.003135877416782007e-01
6.177228957395779485e-01
6.273895843121426452e-01
6.210324197397845136e-01
6.254835894878196800e-01
6.309403325049735001e-01
6.392465874714821084e-01
6.275295877656087429e-01
6.145722204247575648e-01
6.138538359712002457e-01
6.180473329187664566e-01
6.270967318397376866e-01
6.116126336822603760e-01
6.065294659053199755e-01
6.252051198200093696e-01
6.364089884706073397e-01
6.244207626558361257e-01
6.027420314286705549e-01
6.015918010031863217e-01
6.250929634021854531e-01
6.251803581120838338e-01
6.117261229624368912e-01
6.054118517111884978e-01
5.961722018626507413e-01
5.914191465858177343e-01
6.111027546801647281e-01
6.171464439283737002e-01
6.081579696699394022e-01
6.280869400514008660e-01
6.277772645360557568e-01
6.007021719844425345e-01
5.934027881785973735e-01
6.053007743277781794e-01
5.968941015171369546e-01
6.023692488499682307e-01
6.105124779955125591e-01
6.047225190915068715e-01
5.950834630454976404e-01
6.053330996083233773e-01
6.017870518115295830e-01
5.881746695147602733e-01
6.041976569846144729e-01
6.046647886494870283e-01
5.963486240034899799e-01
5.852036037444136030e-01
5.792602961232267145e-01
5.711419904295943484e-01
5.702128659937661936e-01
5.802401254353528604e-01
5.795378303102535211e-01
5.953630299796810466e-01
5.962567378103309501e-01
5.796365303761793486e-01
5.716054271054452629e-01
5.703669402737254757e-01
5.819221053626953966e-01
5.985502189918820992e-01
5.859071368817172498e-01
5.714460957768190408e-01
5.785589436661396912e-01
5.737715152886616599e-01
5.733325652685409279e-01
5.923720142475173978e-01
6.162840513099997475e-01
5.990352034931266667e-01
5.708323440805351812e-01
5.620379496213482318e-01
5.563255869056185077e-01
5.819964092757172747e-01
6.101466854386397021e-01
5.859041020010218315e-01
5.620056215663256083e-01
5.940706197150140699e-01
5.893365987225205327e-01
5.773885914440236578e-01
5.943817498282135681e-01
5.946137258826369454e-01
5.838684430330208786e-01
5.703776669857695270e-01
5.659516757817794064e-01
5.626336453203811816e-01
5.748482639486826029e-01
5.869847627659264822e-01
5.812292367320189834e-01
5.861732006472843981e-01
5.692779618752530357e-01
5.536922427631858490e-01
5.717950686211411560e-01
5.793523196528163055e-01
5.891533121819566565e-01
5.902680843840082403e-01
5.732316083019778352e-01
5.673878402898112627e-01
5.657487651993041711e-01
5.612380832510144302e-01
5.766779849983391104e-01
5.850280455719301109e-01
5.672730220398423118e-01
5.520671255734114213e-01
5.523800099906328587e-01
5.534220700240284341e-01
5.552687605491331002e-01
5.425028524324562174e-01
5.418470416144444135e-01
5.596540561670114711e-01
5.595795329420869546e-01
5.457856312226565532e-01
5.413342369047584590e-01
5.637840839847237939e-01
5.620427427039910162e-01
5.549795985030122614e-01
5.564341050209697936e-01
5.615255188453331936e-01
5.645430449235917525e-01
5.521370624284124284e-01
5.525395159056788463e-01
5.494864705544277861e-01
5.421596726625695917e-01
5.477583311308317215e-01
5.428266572312058225e-01
5.363337985565983512e-01
5.356188560021635237e-01
5.351724235367889548e-01
5.388290569587242951e-01
5.272166940928829648e-01
5.350420775510849047e-01
5.572716120706727727e-01
5.360326714850807139e-01
5.280547923994877157e-01
5.280618137611706731e-01
5.215957010909544334e-01
5.305123397434342580e-01
5.198722126470118887e-01
5.292103830359290439e-01
5.363343215615468118e-01
5.295792372959501337e-01
5.260955487179262979e-01
5.237193255063189445e-01
5.303726595748502470e-01
5.435681886240685268e-01
5.375547686775532519e-01
5.210045656913626644e-01
5.305036787730484926e-01
5.396882082897050958e-01
5.296518302324758620e-01
5.398664358512370587e-01
5.486872043212113192e-01
5.248189049555239682e-01
5.320916003813342954e-01
5.326476319395314629e-01
5.159261049911922914e-01
5.065458620051728200e-01
5.160445368374843023e-01
5.300862039226333922e-01
5.076704213715017566e-01
5.142867035224891747e-01
5.399952406235276614e-01
5.306510819073141372e-01
5.268857769655194145e-01
5.188310096412001027e-01
5.113151387662702163e-01
5.167873269844193151e-01
5.073254418253098086e-01
5.202558924638884807e-01
5.353934919558649419e-01
5.266607322270884239e-01
5.240840818640425391e-01
5.239586188277278733e-01
5.020217183714081877e-01
4.878974899596780768e-01
5.082694495743309560e-01
5.173885173067923615e-01
5.250295807693444727e-01
5.186668570165122727e-01
5.017777442071664762e-01
5.178718427036418381e-01
5.289469844232330686e-01
5.222575841088941129e-01
5.033103089079440373e-01
4.952578623761699217e-01
5.046858504788710453e-01
5.115491953079650544e-01
5.121825505142728607e-01
4.986015430324223230e-01
4.818191721213220258e-01
4.811739367993725369e-01
4.914223565724268328e-01
4.906407823769933785e-01
4.830203548246880252e-01
4.968853641238911711e-01
5.139708837297187749e-01
5.047119515227889153e-01
4.995537201962625962e-01
5.004359156757957061e-01
4.984815205226930113e-01
5.018306489820978378e-01
5.117263246293400902e-01
5.078191850641062821e-01
5.120470149614783084e-01
5.112382133577477727e-01
5.055588070267714729e-01
5.018661524473170266e-01
4.871368065249306323e-01
4.939632977858390284e-01
5.052906984022557113e-01
4.991992166734535163e-01
4.978272299599219575e-01
4.841062299193356067e-01
4.773488207197369437e-01
4.938428751148514206e-01
4.869281753674505331e-01
4.950992887438159795e-01
4.986831562441194077e-01
4.856723624009831042e-01
4.804368885585060811e-01
4.730435216830989886e-01
4.766462730493524758e-01
4.844448546404630518e-01
4.920234406591670329e-01
4.909989031929917203e-01
4.848714563918106735e-01
4.811790028146080145e-01
4.775659377586127796e-01
4.719838016599208763e-01
4.637163268086897383e-01
4.722796792899963680e-01
4.778509188394072238e-01
4.769115710990961543e-01
4.689770483853912819e-01
4.748232147697194483e-01
4.739052604784991241e-01
4.682764518052336955e-01
4.804647924673480230e-01
4.801167860855070080e-01
4.849541714178490781e-01
4.764237191885508094e-01
4.683277036565585694e-01
4.641545351568109878e-01
4.517721923514615989e-01
4.815264151141795401e-01
4.934951720331380853e-01
4.675729703054763431e-01
4.573363704708746647e-01
4.545265755463061552e-01
4.728867245492601734e-01
4.801360413972166064e-01
4.665257712675108803e-01
4.578421139984692467e-01
4.521622877869217461e-01
4.637953001534859676e-01
4.541775459237559764e-01
4.496856957718713965e-01
4.682150777823145260e-01
4.695999279189905784e-01
4.664307433822724724e-01
4.549531907231678107e-01
4.494481297873657022e-01
4.566455136361623479e-01
4.559431172084335016e-01
4.725931232473997157e-01
4.565828550467361246e-01
4.397826383358774960e-01
4.647053304042580990e-01
4.644810688501870843e-01
4.558586871540975527e-01
4.508592802888050644e-01
4.495953863425731223e-01
4.390948803843601200e-01
4.392150554341544555e-01
4.409172738991881113e-01
4.339887312530293917e-01
4.413723302945159466e-01
4.438042424109126527e-01
4.436171341582944572e-01
4.578373171380849538e-01
4.754508874488692638e-01
4.553473229266573052e-01
4.406308259567641716e-01
4.439668539514053935e-01
4.325519693148269229e-01
4.488596188671133413e-01
4.533684220370768347e-01
4.271339132626305601e-01
4.282838691045326440e-01
4.419660480069516062e-01
4.352153727643465198e-01
4.327113874985937247e-01
4.354121943043494647e-01
4.258297024667532793e-01
4.295104423336961741e-01
4.370814642028635899e-01
4.301722971729202705e-01
4.390574216654195006e-01
4.372205485833511873e-01
4.289255707082083591e-01
4.327746104408046190e-01
4.208624838312400862e-01
4.167382059837779762e-01
4.403219750933401455e-01
4.334136871548082692e-01
4.339450564472800975e-01
4.511368841881239766e-01
4.285758424320686988e-01
4.301581096118897163e-01
4.344735985379522547e-01
4.330027209285868262e-01
4.319714761805835690e-01
4.206875458869225315e-01
4.264158725135870354e-01
4.300833406892191069e-01
4.251699006965736771e-01
4.293493793323557295e-01
4.466803819449376989e-01
4.444411069139714843e-01
4.262454179299783319e-01
4.197811033499792566e-01
4.141308300578033230e-01
4.148211202082269788e-01
4.150568745903757684e-01
4.102992112700927785e-01
4.067924631638085708e-01
4.123375764412671174e-01
4.336995897331955563e-01
4.465683671068976790e-01
4.277886030931754568e-01
4.145122180052998040e-01
4.144478036268276488e-01
4.164213165185157162e-01
4.214262455555461417e-01
4.183454727684095542e-01
4.091539774155018017e-01
4.151517615063302080e-01
4.075681961729160085e-01
4.041857562629515010e-01
4.204731420150473187e-01
4.176775938608060512e-01
4.079395040679040796e-01
4.001289798958224675e-01
4.017814512560698437e-01
3.941837533368516833e-01
3.986452140588719328e-01
4.169666665275926776e-01
4.140940844441333146e-01
4.188610849515312928e-01
4.120865654573777626e-01
4.047632486158362353e-01
4.023661055235500106e-01
3.956634042636998916e-01
4.087227267142245490e-01
4.104461116701195733e-01
4.195496180506259054e-01
4.244922063868168394e-01
4.075142723594050165e-01
3.960992046758999852e-01
3.927670203464891929e-01
3.964962475897919614e-01
3.981656808306331397e-01
3.914626825624718531e-01
3.945968919704428979e-01
3.947507511064471397e-01
3.892732484401259518e-01
4.089537204874840182e-01
4.148042520200621031e-01
4.058517131016293189e-01
3.931687581119411301e-01
3.854747970138445168e-01
3.836688273306092523e-01
3.718281825183322731e-01
3.924015802856863355e-01
3.940933659348833107e-01
3.863578375936382314e-01
3.917433407173259718e-01
3.869964660288388036e-01
3.866281887345506818e-01
3.871513588563594843e-01
3.793780215514565013e-01
3.759390890609074498e-01
3.811502564395324311e-01
3.873973478684533678e-01
3.793030927212805437e-01
3.701690515484082344e-01
3.805532185703681125e-01
3.799481148226103167e-01
3.842004236135150297e-01
3.907792567123680172e-01
3.862593819739241763e-01
3.862647029196417670e-01
3.797396046233677547e-01
3.747288890452407650e-01
3.807094041998348444e-01
3.845744238850957175e-01
3.783657401089960959e-01
3.693764772883439407e-01
3.852698828285126553e-01
3.906758387702501945e-01
3.685472364009375612e-01
3.696376677787751586e-01
3.872647252697066778e-01
3.791351133515153404e-01
3.654808426591060755e-01
3.688053699740330704e-01
3.728236428584945084e-01
3.725481346489402101e-01
3.747971047268181533e-01
3.819285561967548093e-01
3.776448065043205293e-01
3.778496111856012307e-01
3.884506075333850061e-01
3.817905891873976110e-01
3.756172554973320477e-01
3.729397428790862112e-01
3.686468571111197190e-01
3.724723712390339281e-01
3.686845263647568482e-01
3.696308863044311943e-01
3.704526107092393494e-01
3.749927051527202626e-01
3.726276278811445630e-01
3.511813025965017099e-01
3.565173496288308042e-01
3.465941335614100005e-01
3.437320673546976346e-01
3.590391137490429596e-01
3.435416650559149909e-01
3.477563893061176303e-01
3.711515428676421813e-01
3.711311057894030041e-01
3.643575545681650429e-01
3.649223025802815212e-01
3.621473853895413875e-01
3.539660242479558128e-01
3.577375627916828393e-01
3.678586897743092998e-01
3.600433318135963234e-01
3.572712715359416813e-01
3.631532069533924267e-01
3.553200199123310310e-01
3.387542429994636062e-01
3.407933958147146836e-01
3.492711601348393313e-01
3.436539690365255084e-01
3.387164777850785735e-01
3.483578571788052414e-01
3.513371692097611021e-01
3.500374721675183487e-01
3.559351281434555703e-01
3.495366847323650994e-01
3.445828607692653645e-01
3.457178481423870964e-01
3.421314882280038772e-01
3.426243871102972460e-01
3.494449886085116419e-01
3.482639726928424828e-01
3.491541147561154634e-01
3.486132830609454669e-01
3.426647180997232645e-01
3.509414479370526752e-01
3.475475946960489004e-01
3.347884596324939843e-01
3.420015074107444208e-01
3.432561356101060945e-01
3.286248368826985011e-01
3.351548789445924492e-01
3.460251172958863641e-01
3.368100358572976294e-01
3.352439807847207298e-01
3.432896956095918828e-01
3.400489327685785601e-01
3.253537556529995656e-01
3.299531873742824750e-01
3.406902739234396460e-01
3.336501111086399574e-01
3.375242324465512200e-01
3.416050607952346163e-01
3.368647265985041384e-01
3.432544250925400053e-01
3.405472915662175470e-01
3.286604482805332572e-01
3.313719874435941959e-01
3.357916563681045408e-01
3.328458026373790624e-01
3.321613098118176843e-01
3.240979878158797844e-01
3.240986641134197543e-01
3.363728612990916633e-01
3.375637827259864721e-01
3.362071345694095936e-01
3.324769912579249587e-01
3.256387561297003908e-01
3.216440803257240577e-01
3.257137284967744351e-01
3.309787963188581261e-01
3.222657456043530599e-01
3.108631439041430466e-01
3.146503391912525704e-01
3.194761687283023677e-01
3.318646961226877079e-01
3.385690498378331470e-01
3.285404514178223989e-01
3.244896899287055270e-01
3.223253286525771810e-01
3.225495490824701328e-01
3.173269109293729295e-01
3.078981688249721183e-01
3.067211114829140883e-01
3.125575665075969178e-01
3.178661725434984153e-01
3.235952977407172138e-01
3.302793741369858815e-01
3.217406955268148350e-01
3.199416192355837851e-01
3.209581268612086702e-01
3.070948648112092894e-01
3.013286763799232215e-01
3.098584010962482371e-01
3.150738370648921149e-01
3.179569736315981943e-01
3.158298038734581037e-01
3.062505325290668656e-01
3.162017248235075573e-01
3.154839447694512411e-01
3.113898714720532146e-01
3.150965617849124101e-01
3.091110662060537195e-01
3.084028000849317608e-01
3.146991051076655777e-01
3.149250184575095313e-01
3.078328949618365784e-01
3.002178804840776594e-01
2.974826752199855595e-01
2.981145235918434833e-01
3.091307598642675236e-01
3.069237529931335695e-01
2.959491066725832287e-01
2.956294747241579035e-01
2.968157613453082377e-01
3.091027446754179842e-01
3.093770209371763391e-01
2.991334937947514594e-01
3.061072635030239741e-01
3.199223201385745785e-01
3.129863131822196998e-01
3.046242659191312208e-01
3.139335458657314115e-01
3.125622358520956934e-01
3.082997162896373156e-01
3.038557037355911761e-01
2.953706599964360802e-01
3.000440701902966079e-01
3.048110323010690959e-01
3.027691056880167930e-01
3.058338066224059459e-01
3.072643255035452658e-01
3.037335332644909291e-01
3.070956862479015670e-01
3.056952137849839324e-01
2.947649317231326727e-01
2.890614482885000003e-01
2.833480763846770167e-01
2.904351230436538756e-01
3.039538461838858230e-01
3.022814002860518268e-01
3.029867599057810557e-01
3.035616298712798256e-01
3.007802968659866738e-01
2.982141602746903875e-01
2.929201397842112753e-01
2.901936687627152400e-01
2.882668255998868112e-01
2.816617506594708553e-01
2.837454486275513554e-01
2.911781445670969526e-01
2.908865624894662605e-01
2.907173197644460916e-01
3.003671324788516617e-01
2.957585903023933760e-01
2.892438626341076735e-01
2.992952219034591410e-01
2.904235809092794440e-01
2.770208053299331730e-01
2.855119891168383384e-01
2.934410092729152209e-01
2.874277429252313221e-01
2.802291622233694657e-01
2.893189477163191636e-01
2.953747438944394621e-01
2.866738040056193704e-01
2.806536476509549072e-01
2.835619580193733391e-01
2.949563433848292338e-01
2.949739318255018006e-01
2.833724120980087857e-01
2.804849584367805071e-01
2.813323512792775816e-01
2.807997266278361437e-01
2.824116726524769083e-01
2.859574843447406090e-01
2.906934425760496210e-01
2.941388244316241463e-01
2.903155587377056479e-01
2.806046900405627098e-01
2.810307825272718718e-01
2.844015437032006988e-01
2.831906008364984406e-01
2.765358385166243882e-01
2.707154388552180935e-01
2.733279020124872449e-01
2.842427022372667200e-01
2.795318121270304323e-01
2.630913864880329300e-01
2.607413690953312435e-01
2.675953948069406119e-01
2.776902494073787975e-01
2.822351732571325433e-01
2.814117832278226206e-01
2.799020070508219105e-01
2.686026650986049202e-01
2.646110913754129990e-01
2.743996547863488122e-01
2.692315513740882182e-01
2.666703830591699576e-01
2.732829341240801679e-01
2.754031992541285390e-01
2.678701801925981729e-01
2.728892867548821100e-01
2.768470488760461645e-01
2.673288615359614151e-01
2.635542296457786260e-01
2.642255170079509941e-01
2.706237769059881559e-01
2.726666860788258817e-01
2.587113249858954411e-01
2.465094647117721249e-01
2.654109103693899074e-01
2.814282714582487799e-01
2.787580718513580913e-01
2.724585308898077596e-01
2.631013020501441479e-01
2.600153852551657652e-01
2.663167088053154941e-01
2.665534895644185442e-01
2.572607514276880059e-01
2.629799530224611326e-01
2.632779259193467891e-01
2.604773095259207416e-01
2.661376211609338127e-01
2.620317817897073187e-01
2.656437214863101026e-01
2.730857837739575911e-01
2.686686966256470743e-01
2.668444405521325780e-01
2.633709552292423095e-01
2.599290734813990977e-01
2.601561037632755258e-01
2.585406555273729312e-01
2.572381461741218844e-01
2.612667861957632121e-01
2.670334851073642990e-01
2.580748821984927832e-01
2.623486054296059744e-01
2.661921169994306280e-01
2.544879805876009704e-01
2.539488411154909309e-01
2.616479484890650298e-01
2.672900741783827971e-01
2.635690664323368515e-01
2.521759365761345184e-01
2.501812359966930632e-01
2.640863789242441917e-01
2.546988112295238693e-01
2.431686064591750684e-01
2.469281121951513724e-01
2.482538371874783711e-01
2.503490733048696626e-01
2.516386513317299678e-01
2.588662364834020679e-01
2.600486681884571771e-01
2.538949067183202679e-01
2.544544337896720854e-01
2.523521420216397471e-01
2.419517497025083785e-01
2.467258235020366730e-01
2.580950853732797423e-01
2.506350523278505493e-01
2.452460425553424639e-01
2.501255968025696275e-01
2.521966672672379950e-01
2.516502230710813137e-01
2.566066720410503099e-01
2.530249181262476110e-01
2.472626085422238718e-01
2.458297982437026574e-01
2.481831477635123850e-01
2.550431145085041984e-01
2.540077760063486068e-01
2.479966414183550627e-01
2.397656673027572238e-01
2.400232376264083700e-01
2.371770776554893712e-01
2.364150172505538883e-01
2.451891128022975486e-01
2.501971298056849813e-01
2.461153027067289889e-01
2.436667794135400356e-01
2.414331614513311186e-01
2.435223858426364130e-01
2.516192684712394989e-01
2.479392268382302755e-01
2.425899574803623282e-01
2.426926226777652851e-01
2.450612934799393794e-01
2.523881099353284529e-01
2.471718801782380459e-01
2.448444506036690504e-01
2.471550069423821272e-01
2.426450645083985946e-01
2.416515945703642254e-01
2.403333933426065327e-01
2.428943182331224637e-01
2.364039574177578540e-01
2.372429059043885680e-01
2.410714110854235703e-01
2.344519662035225438e-01
2.424161072311254161e-01
2.473339993803151948e-01
2.430952764981096914e-01
2.376631925360588871e-01
2.397138669699931945e-01
2.450479612725157963e-01
2.369669441708781021e-01
2.372788173613937790e-01
2.448558554923523645e-01
2.433110860252509222e-01
2.426616614809237182e-01
2.420984994917029509e-01
2.346340473762415224e-01
2.338864246369982414e-01
2.379753551009740620e-01
2.373189330175488887e-01
2.363999271957016035e-01
2.351696757460298437e-01
2.265171893448623963e-01
2.261856397484059977e-01
2.323650089115196771e-01
2.294621586947402647e-01
2.236649976450940380e-01
2.303970388534574976e-01
2.381873768418742432e-01
2.303432624410315377e-01
2.332637501359421106e-01
2.405684338052262450e-01
2.352849796596330478e-01
2.362740943943591188e-01
2.359626847404340533e-01
2.238827717758314628e-01
2.243063633577572769e-01
2.292050308103483203e-01
2.304145000522462294e-01
2.364919384211429942e-01
2.335519528317641924e-01
2.250003855644882311e-01
2.290704509501140518e-01
2.302349059187465408e-01
2.273308010256125111e-01
2.331958185974458142e-01
2.307732626944410115e-01
2.257935261618026213e-01
2.211860778967901509e-01
2.251509502923931538e-01
2.312438964138957553e-01
2.271357822118657555e-01
2.258909097135502753e-01
2.184895174482011648e-01
2.180853479997871824e-01
2.238734198039948331e-01
2.252855217230780305e-01
2.213493100791311674e-01
2.227077653051026118e-01
2.292824466787951043e-01
2.250519244380145556e-01
2.259197807796926860e-01
2.263729376991081566e-01
2.242036421055162709e-01
2.283845095229635747e-01
2.249299051458350518e-01
2.200891707155491761e-01
2.203959936178775392e-01
2.208878271581064534e-01
2.189408576738840484e-01
2.185583821308070551e-01
2.229368086328142318e-01
2.181056036492477757e-01
2.177936124850937682e-01
2.251332469691728622e-01
2.235744604596973661e-01
2.197856602701404871e-01
2.205588273501329355e-01
2.167508755259205666e-01
2.156181054843395173e-01
2.244550824228746799e-01
2.274408651073397958e-01
2.208428028895264017e-01
2.169823102212617982e-01
2.187482727848197306e-01
2.168556404356284106e-01
2.213934005651352621e-01
2.267552628777828871e-01
2.256576092766547914e-01
2.167165580549309245e-01
2.098146871403424041e-01
2.163226348381508124e-01
2.210584359259791520e-01
2.110741009297465165e-01
2.148839775033481170e-01
2.270552414938048491e-01
2.155061348710344271e-01
2.150237055832021627e-01
2.145265625055946535e-01
2.133950753624390684e-01
2.183525152263690594e-01
2.090661556810269606e-01
2.167828001332117172e-01
2.242078998382721622e-01
2.199228301736023405e-01
2.257483839562502148e-01
2.211820516819557880e-01
2.083960803829247033e-01
2.085062065339367554e-01
2.141097619938937824e-01
2.213060990089672220e-01
2.176388406231198336e-01
2.141299886372438066e-01
2.216689012759308075e-01
2.216107339620133343e-01
2.186472404965345007e-01
2.152478188984791041e-01
2.143458753539478623e-01
2.143974141447879678e-01
2.158459986644321871e-01
2.162337882577079484e-01
2.123737766258376181e-01
2.092350928076837646e-01
2.129975075095952575e-01
2.137356263859299110e-01
2.085226061085447558e-01
2.070389119396997268e-01
2.084141617711927352e-01
2.081602929816951386e-01
2.044822468620486056e-01
2.033577259031389417e-01
2.041371700882352869e-01
2.068582852942091599e-01
2.020350100912428615e-01
1.990870496944215362e-01
2.067644628214490576e-01
2.168547420309970830e-01
2.144431007066527339e-01
2.017128280953287556e-01
1.980121985961016684e-01
2.084082181521321187e-01
2.109829039403986750e-01
2.028774965299500188e-01
2.072700747656580911e-01
2.140769869422841087e-01
2.141812130696763572e-01
2.093049047303500720e-01
2.059921933671815253e-01
2.057832933247779050e-01
2.089176453064423011e-01
2.079597214254999271e-01
2.053170918575275006e-01
2.020409344347832981e-01
2.053674776048240447e-01
2.084826195066501187e-01
2.034663680027795629e-01
2.085033520046816746e-01
2.133549771515944882e-01
2.093741732430876301e-01
1.989204229779759359e-01
1.942519840359070715e-01
1.993620264658193808e-01
1.963662565058091891e-01
1.927051587114262943e-01
2.015275989118063549e-01
2.029523763443445983e-01
1.968000366770045195e-01
1.933365668935023152e-01
1.988919421188265479e-01
2.024849948427678847e-01
1.977058232343482103e-01
2.016824918018586821e-01
2.010402970362274166e-01
2.031454015695090265e-01
2.022345421922130126e-01
1.913033505240671062e-01
1.991269090513911877e-01
1.943546067172907676e-01
1.883432801239258159e-01
2.063722274116095157e-01
2.079600347922930248e-01
1.978905514572471824e-01
1.985526472390012065e-01
1.934666140905190734e-01
1.870113615645207228e-01
1.882843855931315147e-01
1.921305852145102355e-01
1.880635149637763515e-01
1.837063477397101185e-01
1.917613002162715241e-01
2.009984449198790324e-01
2.060835956512605538e-01
1.978179360554326860e-01
1.927774354017394720e-01
1.909663334025629988e-01
1.839902017124761535e-01
1.812265337126452158e-01
1.903002900964556043e-01
2.003655084240901496e-01
2.040312124251123516e-01
1.980328465466378862e-01
1.952046651724463622e-01
2.014200762099059849e-01
1.980915616369013088e-01
1.951816951671733191e-01
1.888418986338161742e-01
1.887957503955046135e-01
1.933853751638022200e-01
1.972001082273270867e-01
1.964957512444921173e-01
1.887197780232485189e-01
1.899401211702821668e-01
1.898096296831723873e-01
1.972455773580162885e-01
2.012702748055840429e-01
1.877466700635661012e-01
1.859422660657692183e-01
1.952477186868451509e-01
1.936540038333273150e-01
1.926261952003958389e-01
1.900401885607641284e-01
1.816366375848509906e-01
1.857175841067426059e-01
1.952156876167638611e-01
1.971999413759572273e-01
1.938332841173334986e-01
1.907159898693814304e-01
1.906215660011974233e-01
1.912138552665705316e-01
1.842213640156341314e-01
1.799018633462211025e-01
1.877289022686704778e-01
1.914467740596562106e-01
1.883216876024265685e-01
1.841535116770041114e-01
1.847153578756498826e-01
1.879511146450820458e-01
1.912538109154932886e-01
1.880704715732248733e-01
1.852986494611537360e-01
1.842200960322575853e-01
1.901399185466240704e-01
1.988066976912739314e-01
1.980757211432615517e-01
2.001780498078264137e-01
1.986456216760071336e-01
1.935178164160484549e-01
1.899160996984849969e-01
1.844810070566632321e-01
1.819852746770244944e-01
1.897515328489325914e-01
1.878670930029981700e-01
1.847952035056223963e-01
1.872608834686368406e-01
1.863740606507084119e-01
1.826129131051866805e-01
1.798353362518675391e-01
1.849416953209296610e-01
1.827893907584782762e-01
1.776554183774459172e-01
1.813287140164176747e-01
1.836344679227098486e-01
1.823445135438469811e-01
1.828905150411203884e-01
1.910335601159416363e-01
1.882690573286227020e-01
1.825012760226181197e-01
1.868003615123402517e-01
1.817206520072168208e-01
1.774800742867375380e-01
1.795096202202161595e-01
1.840266530153875368e-01
1.852511506127679786e-01
1.845540012393265539e-01
1.832574042855277807e-01
1.798535013124200055e-01
1.861357971539866207e-01
1.837760471872069978e-01
1.839419700505624256e-01
1.840869010331372124e-01
1.744113379429905464e-01
1.800022178050192101e-01
1.880572127949179662e-01
1.850244493894302178e-01
1.770810468874102483e-01
1.712464766188626641e-01
1.751262163204559685e-01
1.848214680063643423e-01
1.883561279367926833e-01
1.828745024070642933e-01
1.771976521943915972e-01
1.779718631179865729e-01
1.778202333594264550e-01
1.785261747615466965e-01
1.753906508444955104e-01
1.765620739113419879e-01
1.849049646760559107e-01
1.839916329692825592e-01
1.772635573992767111e-01
1.793383204448193713e-01
1.757325746026144886e-01
1.742442168186115470e-01
1.803631872141196746e-01
1.773306786199951302e-01
1.755444060030503239e-01
1.774396940139757739e-01
1.804333953032574434e-01
1.765719511236475137e-01
1.783787241347411512e-01
1.790008920555277994e-01
1.731588747003734718e-01
1.792582158164887363e-01
1.816005239924138037e-01
1.816113777628278469e-01
1.817243872014442929e-01
1.803086592907743313e-01
1.803608650552600834e-01
1.796072409347266308e-01
1.788342157857815695e-01
1.721603903528443058e-01
1.710440123287164105e-01
1.725569846498607451e-01
1.742081607449536274e-01
1.805325436227449842e-01
1.805446388683466241e-01
1.812045116166807746e-01
1.817649650549775231e-01
1.814780533988688827e-01
1.789297723971541854e-01
1.761762428461364494e-01
1.759714853738276463e-01
1.721138290555517536e-01
1.698952254002420448e-01
1.727991488434899858e-01
1.799644867881492194e-01
1.760030804625973833e-01
1.720121861270914043e-01
1.707710762122278403e-01
1.655494901421911691e-01
1.674294406568311300e-01
1.695131479281835052e-01
1.706515613213945293e-01
1.665262246654777845e-01
1.683746365652085131e-01
1.709043023968809527e-01
1.648513829647307583e-01
1.661984383946293609e-01
1.699457398882055770e-01
1.681364081037098057e-01
1.648200764627887893e-01
1.648331770206409586e-01
1.668938684794811222e-01
1.658835595863848711e-01
1.670267076819584307e-01
1.676566412001574691e-01
1.679061604583986789e-01
1.750717713948578280e-01
1.778043492298624628e-01
1.782206874677944031e-01
1.725230148667096508e-01
1.639242159132652532e-01
1.629346529970665813e-01
1.648052050991760109e-01
1.680173050924388956e-01
1.662927082305291626e-01
1.656550160288657036e-01
1.675341335985553459e-01
1.712301679207001714e-01
1.731205626109882101e-01
1.707414371985431223e-01
1.705905242069039873e-01
1.657044735383478851e-01
1.578469245993709136e-01
1.603486350850361342e-01
1.666941375835154504e-01
1.707238959514254528e-01
1.690376200395964923e-01
1.634285665182455827e-01
1.645808230070703870e-01
1.709082316045260064e-01
1.695363204770377885e-01
1.683664815609071941e-01
1.674382670078239377e-01
1.651458545988722382e-01
1.708188751446672315e-01
1.683093214835448548e-01
1.645559227812904424e-01
1.635035770497528240e-01
1.643916338645348696e-01
1.674964098577404470e-01
1.704470729953183328e-01
1.674231141105400333e-01
1.623352016326349567e-01
1.646360306240288451e-01
1.662088568600080529e-01
1.635380674261326384e-01
1.592066595292231379e-01
1.630488574747251673e-01
1.626878850934692089e-01
1.658748502847591788e-01
1.692299383917653666e-01
1.597494428714096026e-01
1.599049344455810706e-01
1.661980199900173205e-01
1.628579917525702636e-01
1.581574750001434049e-01
1.609608387184846834e-01
1.618081749970237126e-01
1.613576230670809020e-01
1.581916473472908258e-01
1.610253994522120036e-01
1.689194400019456699e-01
1.669087414540382786e-01
1.596624287859110258e-01
1.590232748844199184e-01
1.588164925705863317e-01
1.551680457911676914e-01
1.557086355678971856e-01
1.578955203690928788e-01
1.650585012912672567e-01
1.670271914977512484e-01
1.659955449142245798e-01
1.630430138536717033e-01
1.603102406587273987e-01
1.619574823362578408e-01
1.631390242770182353e-01
1.601909244541560862e-01
1.581007544547765320e-01
1.567466293383079079e-01
1.552094389842859912e-01
1.617181937091693167e-01
1.646898902734509895e-01
1.608839710757720143e-01
1.571338792593706402e-01
1.608997969470368494e-01
1.593901493851394569e-01
1.563569060356772289e-01
1.625589472840825722e-01
1.629675916059729890e-01
1.578654312638388402e-01
1.525327474455299981e-01
1.534077246605845546e-01
1.635419464824279800e-01
1.619441468966452968e-01
1.586528082577432774e-01
1.644641003337024010e-01
1.568884606379803426e-01
1.527265495960641317e-01
1.588335949032789463e-01
1.634275847865077902e-01
1.686516544062393597e-01
1.638987385205404324e-01
1.573236025540442062e-01
1.533966285355506942e-01
1.520801490945084544e-01
1.555318837107731167e-01
1.582644112832696237e-01
1.620945184481658308e-01
1.597900373424741283e-01
1.548683466177166734e-01
1.557246726168781681e-01
1.579749742548405556e-01
1.594557488884170149e-01
1.539640448612060730e-01
1.503013212304123714e-01
1.547416325266893766e-01
1.579243073069200587e-01
1.536693033174180989e-01
1.505240269718014778e-01
1.529202061202783736e-01
1.512322521900553163e-01
1.493359029875179766e-01
1.490438788795058755e-01
1.496018319859368784e-01
1.525891534512630876e-01
1.531110820549026752e-01
1.553291123428908183e-01
1.580505685809841521e-01
1.543432738541679061e-01
1.563069326965562389e-01
1.557029628795959242e-01
1.503239696486659283e-01
1.477953292121347295e-01
1.466058859786660007e-01
1.500082730717393897e-01
1.521335047309274879e-01
1.525445448903937629e-01
1.544881433647457281e-01
1.503713604191220521e-01
1.481374495810712233e-01
1.522192590805291346e-01
1.532976844027525432e-01
1.513273134993309288e-01
1.525857014749354146e-01
1.538524617232420733e-01
1.503746629162384940e-01
1.509248126683968849e-01
1.522030059979985472e-01
1.513304544026662091e-01
1.509090617218157293e-01
1.507380099502845516e-01
1.552267734277444078e-01
1.557709532367255734e-01
1.525932814221587219e-01
1.531064025105218218e-01
1.503974299582165608e-01
1.514210308709438568e-01
1.545274348958838029e-01
1.542181499297631819e-01
1.512469890523083782e-01
1.489134096679252950e-01
1.501284393480545321e-01
1.515079363986541194e-01
1.507004906901210084e-01
1.502901888082681658e-01
1.511640290563107669e-01
1.454967904115613830e-01
1.455272155762631359e-01
1.499966935165324422e-01
1.468184949642917514e-01
1.456720568740116073e-01
1.465807781974063362e-01
1.466884335660270100e-01
1.476726249089186926e-01
1.508284568739031717e-01
1.461484386762691712e-01
1.438900686906566251e-01
1.448268415866476588e-01
1.396745804465088225e-01
1.412174304107618739e-01
1.476032910759522698e-01
1.457430355163819580e-01
1.393617197214634673e-01
1.438996431035101664e-01
1.469212238834122219e-01
1.463571959318433202e-01
1.475032994550838916e-01
1.443841869915848397e-01
1.464042237770067090e-01
1.470328119101758368e-01
1.454227914021049839e-01
1.487248379186625613e-01
1.471837583681652739e-01
1.431979072782937623e-01
1.448081213574600734e-01
1.405321302666681094e-01
1.404037298066722894e-01
1.431531986779382426e-01
1.436178484585364512e-01
1.442316153113908372e-01
1.451579798494412321e-01
1.497968616002564868e-01
1.499877017002266000e-01
1.445048531686636550e-01
1.402989379232579825e-01
1.434372981953509485e-01
1.437107217205908227e-01
1.428703883684623310e-01
1.417315982952227771e-01
1.398840504627275327e-01
1.406265831253319665e-01
1.475731779441720182e-01
1.502977834894605735e-01
1.452245958720130847e-01
1.403791090079359316e-01
1.357968907224958999e-01
1.397522329995825874e-01
1.433293761733535343e-01
1.362000870059088264e-01
1.336867092818116720e-01
1.390288198283579912e-01
1.427176485828425823e-01
1.454442892858074377e-01
1.473682102554326467e-01
1.443172618429985621e-01
1.435249067763424979e-01
1.452826622366209519e-01
1.466876408596222148e-01
1.447796558678798029e-01
1.434083715043904528e-01
1.458573206631661456e-01
1.425838039710288496e-01
1.390726928778790727e-01
1.397853169099121107e-01
1.443222789969257069e-01
1.459882642807243114e-01
1.428219942331247216e-01
1.430737525562515711e-01
1.463611078512964125e-01
1.475656968471291686e-01
1.455665059067779710e-01
1.422615195352613660e-01
1.405543975288010283e-01
1.415283206472751631e-01
1.418063085165651160e-01
1.418843489422398629e-01
1.418551966310853396e-01
1.404885706340574525e-01
1.372580500659460745e-01
1.383343930885195527e-01
1.420442302254279199e-01
1.385000177092865215e-01
1.428948951995402672e-01
1.457477847610218757e-01
1.391676787152323347e-01
1.398412707490585272e-01
1.400807955043582298e-01
1.377493976814513077e-01
1.374951029834079463e-01
1.385403895884533831e-01
1.397103207158067462e-01
1.363803394829117277e-01
1.380143444759754368e-01
1.408156851788644470e-01
1.370402322995224464e-01
1.363513795344714064e-01
1.365452552126722174e-01
1.366444804785935663e-01
1.364946891701858955e-01
1.372155696646203404e-01
1.414999679136137722e-01
1.420002471625942397e-01
1.376719341019416731e-01
1.381121367841354475e-01
1.407718595279667528e-01
1.357102461745969824e-01
1.324761483967250852e-01
1.354588096230039396e-01
1.371926554570686019e-01
1.341807371362498391e-01
1.348530404379288949e-01
1.393419713505353041e-01
1.394965361318900310e-01
1.406603671567313307e-01
1.387715681891156516e-01
1.383406675349970472e-01
1.373246452203664425e-01
1.328929931106338780e-01
1.295977478458802401e-01
1.307754880267791298e-01
1.336621011355581812e-01
1.359571419358383271e-01
1.365016041113950029e-01
1.385070698957197310e-01
1.434112949917725477e-01
1.379571230101190316e-01
1.275813752841213344e-01
1.276408218393774441e-01
1.319488475725639209e-01
1.308745837158278302e-01
1.285555648445602384e-01
1.291559850395622711e-01
1.304649206071053225e-01
1.323235406270606429e-01
1.326085515106709134e-01
1.332459051500328728e-01
1.358636201646558073e-01
1.324491653099814925e-01
1.318909602453822438e-01
1.343033522980007499e-01
1.374717118795650284e-01
1.373640153519735396e-01
1.333405682544143434e-01
1.341066086923834721e-01
1.328156196310846526e-01
1.312445277695256374e-01
1.309682202059408995e-01
1.338177709977317054e-01
1.376801701549863477e-01
1.353288234114442268e-01
1.353428682581151732e-01
1.328076960322711053e-01
1.286448392740827118e-01
1.277171304224133386e-01
1.285914201598687134e-01
1.287736392810756025e-01
1.255864344926938270e-01
1.268669802217023967e-01
1.280736927909779110e-01
1.274262119782504366e-01
1.288430036314129612e-01
1.310105778128706211e-01
1.326990715822658484e-01
1.318615651583017467e-01
1.300699217151644882e-01
1.274889791637298930e-01
1.260823593899937367e-01
1.272500278364527559e-01
1.278098233126250538e-01
1.258305592158965591e-01
1.280801728320234978e-01
1.315323274964947942e-01
1.298362323549221431e-01
1.295804076694075102e-01
1.291318057179104972e-01
1.279869287662074584e-01
1.315363872930438993e-01
1.341801967041953425e-01
1.348883837154964960e-01
1.322431368388782003e-01
1.286843085820128241e-01
1.286670585293405167e-01
1.266153013592544174e-01
1.218377342991173312e-01
1.225360658757346927e-01
1.281804102267590229e-01
1.302817309369873056e-01
1.317203239108291069e-01
1.309958946599327212e-01
1.262994844956525087e-01
1.307929439122406667e-01
1.342371678205644125e-01
1.300226928224275103e-01
1.302405556980062995e-01
1.276652306092468381e-01
1.225358220152865385e-01
1.192588699282017412e-01
1.221990791935830822e-01
1.266363171841845270e-01
1.279754367279789806e-01
1.290787935283575494e-01
1.265114077111441082e-01
1.219612005768244689e-01
1.216508692836577588e-01
1.217893906768817425e-01
1.248443493583055869e-01
1.266648954714651720e-01
1.253175641199456014e-01
1.248323438955141057e-01
1.190339283741259080e-01
1.223010586839528568e-01
1.280436885700407534e-01
1.260976066031833376e-01
1.243720670624282737e-01
1.243808122626223894e-01
1.257490245353637126e-01
1.253541476144244826e-01
1.246501450761384883e-01
1.227105048981965429e-01
1.253872726754733657e-01
1.271011307248627320e-01
1.241545156244634462e-01
1.236042617696199858e-01
1.263200333769914918e-01
1.262618024907182224e-01
1.245084205976018377e-01
1.219620313591343458e-01
1.210550480663594303e-01
1.285558477960724866e-01
1.292255480969531356e-01
1.295812051541403720e-01
1.252928992049074652e-01
1.189777619578834683e-01
1.252920790580101251e-01
1.282297544019537494e-01
1.237329955745076343e-01
1.205012352990292995e-01
1.220876369377370541e-01
1.221425675064601313e-01
1.224119834984784272e-01
1.198215749533047270e-01
1.202506116506915773e-01
1.250120245134127006e-01
1.228568709573126666e-01
1.234357397813458240e-01
1.262278306770754088e-01
1.260846280088079585e-01
1.216218041860208793e-01
1.211523655705720459e-01
1.258935827770251703e-01
1.246773460280224816e-01
1.229935339437687458e-01
1.174472185134921715e-01
1.177491454978400187e-01
1.192180978387544082e-01
1.178570044709916220e-01
1.224430495717062500e-01
1.216719242130750445e-01
1.212941130098606629e-01
1.228142903076490378e-01
1.272038426135489453e-01
1.230573399125822892e-01
1.167510018951507106e-01
1.176269082521728127e-01
1.174701620049808243e-01
1.206450197332174512e-01
1.199631732389907779e-01
1.143706029677303143e-01
1.161115320047654553e-01
1.176533840099575345e-01
1.179179547946988538e-01
1.206086651386282238e-01
1.184377123547984412e-01
1.163688421804293938e-01
1.194768370250879203e-01
1.205725200610317793e-01
1.159589572220276615e-01
1.193843782454301616e-01
1.213803623969363088e-01
1.178478206543418089e-01
1.198319105506679694e-01
1.223906827159378929e-01
1.219888381933194599e-01
1.220473013275640700e-01
1.183562939772662553e-01
1.173656471705845222e-01
1.180147386483785810e-01
1.180894808884981328e-01
1.206641413411541908e-01
1.181433263909383163e-01
1.152269795456316720e-01
1.156711272280646075e-01
1.187805222135320110e-01
1.208702834649812430e-01
1.200094518761946200e-01
1.162556250643107386e-01
1.161742299349398377e-01
1.147990580137963207e-01
1.153821320762451891e-01
1.187349284003641064e-01
1.159615951135871542e-01
1.159513316522851056e-01
1.142635425839894775e-01
1.186776101017043422e-01
1.246003256013923921e-01
1.178860738175096234e-01
1.156212017673689529e-01
1.219056817430463624e-01
1.194272958743539670e-01
1.140947385737174913e-01
1.152147397517978428e-01
1.162107152603281401e-01
1.171622867810322571e-01
1.187912895459115187e-01
1.188173533175594099e-01
1.129706895165421277e-01
1.120459981906549440e-01
1.147402511912337664e-01
1.149582501557322861e-01
1.161451135855641886e-01
1.154325434776223569e-01
1.174103730623939079e-01
1.222885553384100571e-01
1.198817383003557974e-01
1.163236805449634204e-01
1.149481967850448927e-01
1.129645600854139870e-01
1.166542376090137362e-01
1.178755257261144829e-01
1.172048031241871013e-01
1.156280199082003746e-01
1.097276141135315325e-01
1.060937238053589332e-01
1.068373184909564427e-01
1.115403153871461356e-01
1.145567496989333689e-01
1.165586353470285386e-01
1.201013563435589376e-01
1.195536837459553747e-01
1.165215814599233901e-01
1.168344765735419011e-01
1.181188310235184863e-01
1.181847522574394210e-01
1.175356228935298952e-01
1.155475446570357057e-01
1.120387202975014762e-01
1.100082359800916010e-01
1.108329883721315134e-01
1.110757578011238728e-01
1.133882554682497518e-01
1.121423229900467278e-01
1.114700309864985889e-01
1.152301511005832946e-01
1.191074064125180465e-01
1.184660557931800501e-01
1.134977239745842692e-01
1.137377403849110930e-01
1.118870471937956912e-01
1.085675228044989116e-01
1.113034441769655686e-01
1.128504018279840315e-01
1.139729389912457341e-01
1.139226025040648016e-01
1.126847749699579487e-01
1.136320285165237642e-01
1.114473133132553029e-01
1.105058326060887330e-01
1.135970212148098152e-01
1.130968382938709188e-01
1.096825323813102465e-01
1.068572082635255438e-01
1.120743432249018678e-01
1.136453951395870882e-01
1.111310369260187086e-01
1.135244260320650983e-01
1.102481398374817179e-01
1.093861338019815888e-01
1.114179776034767699e-01
1.121735244719983537e-01
1.132813095636912293e-01
1.115254629748152759e-01
1.138690827712013215e-01
1.180599336208864036e-01
1.124920978184731635e-01
1.090533890760795183e-01
1.096526100728854591e-01
1.108398358874101708e-01
1.124565648831395842e-01
1.094851306435346006e-01
1.069836285629064548e-01
1.074071682146495732e-01
1.090177344287848876e-01
1.079587835941193119e-01
1.062211355031085352e-01
1.057461372755384016e-01
1.090408162501618899e-01
1.083724478173335587e-01
1.047801564525104728e-01
1.087909715635267810e-01
1.072453352148712430e-01
1.044422636125285631e-01
1.074645423748998990e-01
1.084389611345254606e-01
1.055275094318540163e-01
1.057720754968800858e-01
1.084761092284426687e-01
1.052839178686254262e-01
1.078696699251289054e-01
1.109687529167910913e-01
1.054776876078959702e-01
1.040074977776349746e-01
1.010152479419711841e-01
1.003135057093347410e-01
1.047320269615765881e-01
1.042649503400715216e-01
1.042919994157996827e-01
1.048930804998961519e-01
1.060943027296474966e-01
1.085565967615727961e-01
1.066897762431767843e-01
1.078149187087479449e-01
1.100547090008619083e-01
1.078104670450914238e-01
1.072980072088578207e-01
1.074359225547400626e-01
1.059816117144899289e-01
1.047567783739193348e-01
1.041211091751770568e-01
1.049266446589416507e-01
1.048075116594077566e-01
1.026351468299204900e-01
1.052043355818420844e-01
1.063418509003575679e-01
1.057839627658676007e-01
1.070736073891285500e-01
1.058798118432445340e-01
1.069711762860206805e-01
1.065105813877818552e-01
1.020306382569547421e-01
9.868059192579263506e-02
1.044969059901515174e-01
1.070382573259990033e-01
1.051176493518152649e-01
1.078064813907317065e-01
1.040275041814128082e-01
1.013556028163213468e-01
1.019416335701885112e-01
1.038091158800345665e-01
1.018711747577819154e-01
1.005742660972592240e-01
1.026652094491523753e-01
1.026770322017353659e-01
1.010252664534535411e-01
1.038467287111198151e-01
1.060773236707643202e-01
1.042803549265887836e-01
1.036780819394187425e-01
1.010485877342758021e-01
1.042825040008709958e-01
1.020310265104240055e-01
9.909282896544858998e-02
1.017525925919840757e-01
1.036811284695441510e-01
1.036020648881349621e-01
1.002611614224213493e-01
1.031524649520364351e-01
1.058470532884551590e-01
1.033457449247658921e-01
1.022478336737141780e-01
1.047901037334252466e-01
1.057256118499635689e-01
1.049117877702834267e-01
1.056469857865751927e-01
1.035477662050874464e-01
1.022439550138311976e-01
1.032084709976680420e-01
1.021342399173204019e-01
1.034682119703083797e-01
1.032072431743947111e-01
1.016490743173873029e-01
1.049524262590826734e-01
1.047224860147394770e-01
1.003401419072901535e-01
9.995314043075416433e-02
9.904218574289332111e-02
1.009297155394095341e-01
1.012469441247331459e-01
9.819027427792860474e-02
1.001132876692321372e-01
1.007726626735635928e-01
1.020952806691313303e-01
1.025095815959625734e-01
9.851277737594796302e-02
9.666560655295901305e-02
9.921153874218471835e-02
9.840535519205838300e-02
9.781703904313905629e-02
9.792397385159597178e-02
9.902466738233345334e-02
1.003267501675080692e-01
1.007938092079213172e-01
1.008237221151953300e-01
1.005110300515369426e-01
1.028120105023344888e-01
1.015673023933404140e-01
1.024276698467763841e-01
9.851912992931434465e-02
9.399453447968982023e-02
1.011839733447008893e-01
1.047942121560508505e-01
1.002354422203391715e-01
9.491590939320573850e-02
9.520499331671850030e-02
9.608856716070472703e-02
9.981104813568576761e-02
1.032350506173502075e-01
9.751785101024282310e-02
9.835536159331381700e-02
9.989371073323909112e-02
9.973364825498175212e-02
9.738938828925162994e-02
9.552518747517683984e-02
9.693965015001967944e-02
9.617895603144212269e-02
9.599337053332505920e-02
9.833927383682602996e-02
1.003192160881498929e-01
9.868393000852160313e-02
9.667830500687465967e-02
9.493725389998394770e-02
9.519999486916298770e-02
9.429560704347035582e-02
9.796056449808551725e-02
1.029810486370121847e-01
1.036136322178481950e-01
9.749813026361672796e-02
9.311583419766125691e-02
9.702383958615351522e-02
9.689338833961988473e-02
9.404761248466787793e-02
9.351392987267162504e-02
9.516036637894768890e-02
9.554509734886673655e-02
9.585972939581065277e-02
9.763934010681837861e-02
9.621992706854726185e-02
9.860123292211107893e-02
1.006584731573564873e-01
9.653262671918261262e-02
9.625292684252065301e-02
9.457717780430997812e-02
9.125731113193007171e-02
9.516450878012040759e-02
9.746701806207709595e-02
9.363227390605242950e-02
9.737031422792753743e-02
9.932293113027337861e-02
9.490984270785066124e-02
9.740317703779936831e-02
9.987010465073649368e-02
9.838776238473724567e-02
9.234242185251123614e-02
9.011140063297157221e-02
9.575994177086241677e-02
9.661407238894220706e-02
9.760898828137429262e-02
9.751113007596200200e-02
9.662315608961322133e-02
9.627889817588007604e-02
9.494427258295912164e-02
9.611085987407341769e-02
9.587146638134781684e-02
9.773224563072363535e-02
9.768791395513851117e-02
9.555127163735059603e-02
9.522146445613993704e-02
9.587769684822260163e-02
9.464986986018146531e-02
9.451915947510938776e-02
9.639354670784767987e-02
9.490404434719242055e-02
9.083668007206088801e-02
9.062226234664780278e-02
9.329861310969655985e-02
9.422946644801274974e-02
9.651695365149169648e-02
9.488194267492612577e-02
9.417875238540183991e-02
9.342421935973409253e-02
9.148563252222717546e-02
9.297131498246673231e-02
9.586740778901438331e-02
9.427204999938877672e-02
9.174789137110221648e-02
9.404048449076007898e-02
9.155757511101782209e-02
8.866876666259514150e-02
8.905178648032628652e-02
9.285354027512793262e-02
9.235437145755173716e-02
8.943734321598141579e-02
9.119054944823626330e-02
9.266468189277500545e-02
9.458170124016913871e-02
9.219332569660164400e-02
9.018530199414366566e-02
9.406879083039035305e-02
9.718081484512679225e-02
9.266754575881948341e-02
8.829231580248224354e-02
8.948113182077764571e-02
9.045904976835435207e-02
8.995472977398569214e-02
8.958302073136059640e-02
9.104549838224586245e-02
8.944713647354748942e-02
8.938443970832585239e-02
9.094623271844867740e-02
9.165177548769185001e-02
9.135432676056419454e-02
8.842574625191702842e-02
8.834742680407456361e-02
8.992689310877161057e-02
9.148355034244598505e-02
9.266909893040842228e-02
9.008766053268958685e-02
8.873774498744133044e-02
9.001741656069421615e-02
8.995347125735142502e-02
8.995705959619400283e-02
8.982071055967973117e-02
9.190423234692272902e-02
9.257426403879266685e-02
9.096545604301591037e-02
9.016034860755696434e-02
8.880371008631229857e-02
8.851004346731926320e-02
9.004831371582623645e-02
9.015754907499891335e-02
8.827470080484588200e-02
9.162499034746628135e-02
9.508117738763835480e-02
9.430051301134483033e-02
9.008419885623550338e-02
8.692309782440826860e-02
8.820672719917505011e-02
8.817338211543865323e-02
8.710559040254406415e-02
8.576382119686538907e-02
8.932795496634082788e-02
9.363335282502509294e-02
9.012271466310513290e-02
8.821775678045670754e-02
8.906304647538178243e-02
8.822383710581611915e-02
9.024535538826754244e-02
9.037358105053555635e-02
8.807535176416160516e-02
8.921597455946089772e-02
9.055680092556026017e-02
8.737492610124715509e-02
8.714097463992330483e-02
8.929826616258901284e-02
9.002402514510467191e-02
8.934240636541415648e-02
8.748019018946173730e-02
8.546499575258428849e-02
8.703507228738854851e-02
8.837638886036287833e-02
8.483341141613920389e-02
8.896458195831533078e-02
9.311103153647973252e-02
9.009840775440773608e-02
8.800006189947921775e-02
8.800474387309537017e-02
8.960631263977757166e-02
9.029092177583565582e-02
8.872737820046289192e-02
8.749960414086026261e-02
8.893525826164495884e-02
8.584151306293145989e-02
8.337198316173063950e-02
8.571339238314013009e-02
8.500468918603945601e-02
8.605068929631215502e-02
8.914605201107546339e-02
8.969527505213087393e-02
8.993895244637019337e-02
8.875511379781693411e-02
8.615266644695705744e-02
8.542389346214893098e-02
8.364762911889880859e-02
8.507380382299364885e-02
8.908337905297758486e-02
8.681461322451571039e-02
8.351926036151029187e-02
8.318621477515153462e-02
8.514366983384266674e-02
8.654348628135809240e-02
8.171047949673998501e-02
8.201867457981203147e-02
8.406581410057931136e-02
8.420543334579771999e-02
8.352648772331533467e-02
8.116817702511099075e-02
8.310139195032484327e-02
8.452824777146841773e-02
8.622752137664894956e-02
8.648972247143475733e-02
8.513359405244169675e-02
8.525382376825692277e-02
8.469489124122520085e-02
8.163645876334506279e-02
8.075492291891527008e-02
8.570756243164083521e-02
8.643799971907824287e-02
8.224053308017675867e-02
8.251013613850326223e-02
8.427895254371048361e-02
8.241316617435365255e-02
8.136622736380962062e-02
8.199573998911176276e-02
8.253258700734029951e-02
8.578761738092365030e-02
8.618807434134441448e-02
8.328080206319421475e-02
8.417340536447591448e-02
8.413681212176296609e-02
8.218411102012579406e-02
8.119126509418214677e-02
8.140309919758567658e-02
8.461813380841470833e-02
8.416464350704043473e-02
8.323154753461523003e-02
8.205656888378386193e-02
8.255681086201110963e-02
8.578002313969937398e-02
8.267511173271679947e-02
7.964840518183180507e-02
8.016934698944930271e-02
8.114003637095640320e-02
8.459540895050766951e-02
8.490527469985634235e-02
8.215289947522128045e-02
8.237635890467416566e-02
8.337038517349196209e-02
8.215084229506554314e-02
7.878647879217888506e-02
8.065909121547953919e-02
8.515524769274360195e-02
8.363851009604227060e-02
7.922022373855298893e-02
8.130987016567282899e-02
8.448937933929977218e-02
8.100381506334267123e-02
8.033619619317888816e-02
8.203917991145411037e-02
8.063391338821603027e-02
8.104816318829993760e-02
8.306281364458996397e-02
8.170762503849561542e-02
8.085101503051624061e-02
8.422714995956019635e-02
8.355733226205117048e-02
8.238915352554129767e-02
8.313484686898357789e-02
8.001205824903880048e-02
7.672133692224505919e-02
7.958068946859134241e-02
8.356733439275833286e-02
8.402782331375077685e-02
8.274366709494472560e-02
8.125028748332797923e-02
7.892751773920690661e-02
7.887926414662543850e-02
7.865968243163976026e-02
7.850884087477338902e-02
8.007835239098878843e-02
7.951489999400385145e-02
7.839716368270262248e-02
8.020120586032843113e-02
8.231536092903656010e-02
8.191194141983591803e-02
8.014466653280853670e-02
8.102172453501327309e-02
8.215858653918521604e-02
8.269080382173490951e-02
8.174114021915671047e-02
7.949998519493711724e-02
8.303313733670532326e-02
8.060789490329506313e-02
7.580015393509281774e-02
7.682963581527105235e-02
8.061129070418669718e-02
8.135419411416401625e-02
8.097305499375226367e-02
8.169983446221183720e-02
7.921772158995010749e-02
7.827821243459767708e-02
7.998525308633930297e-02
7.978476672580275819e-02
7.844145027891713529e-02
7.754599829610077377e-02
7.824333287769261180e-02
7.979304238094434010e-02
8.114194525413181980e-02
8.104004843542263192e-02
8.074691369999453805e-02
7.859723717764335871e-02
7.834900133264924293e-02
8.047813163692077443e-02
7.924834361556246098e-02
7.810223678849523288e-02
7.881808759465568082e-02
7.684586013138881844e-02
7.634877248904652081e-02
8.106100552353807942e-02
8.237055159421832751e-02
8.044617365577239054e-02
7.886178937284527013e-02
7.835414005654135761e-02
7.867675104343146986e-02
8.040756419779263031e-02
8.229586834380792082e-02
7.986758402819814362e-02
7.625120848356752024e-02
7.614788544162268136e-02
7.910653221621312403e-02
7.963665821153889657e-02
7.679870532766881752e-02
7.939341403706302869e-02
7.860391046173183238e-02
7.287480642820912125e-02
7.411626183007920254e-02
7.783057910312293770e-02
7.825220013409418807e-02
7.813970206185492928e-02
7.771847659012134923e-02
7.906646100193731597e-02
7.631710828277718517e-02
7.513779355494577816e-02
7.785434447575734218e-02
7.634408731636922740e-02
7.792170177433910272e-02
7.869585439674400829e-02
7.564049237840524131e-02
7.511526256641046229e-02
7.575909477217601662e-02
7.612295401595321753e-02
7.748006989421366009e-02
7.569482520486395249e-02
7.355669291842431567e-02
7.557139082500857752e-02
7.877069458032107119e-02
7.884453025689265593e-02
7.729882464729743996e-02
7.800942724275970741e-02
7.827879183522434836e-02
7.683672501623375894e-02
7.699121138963632704e-02
7.773213923331204200e-02
7.724012022764567553e-02
7.598261226661856549e-02
7.400199439951139768e-02
7.463083506805305578e-02
7.772689925444552228e-02
7.718859860414241381e-02
7.483277222058061506e-02
7.555646663702705879e-02
7.599171376283467283e-02
7.686849439268582385e-02
7.713793493488470265e-02
7.733136863342991718e-02
7.618486336718879870e-02
7.483468768453019337e-02
7.456741611710893114e-02
7.536467860362411342e-02
7.587462517017652675e-02
7.405628731483022975e-02
7.529569420491308285e-02
7.711258671189190339e-02
7.741019455161848861e-02
7.540800751257674406e-02
7.628682610662949892e-02
7.763607516818382681e-02
7.600128682729546947e-02
7.737223461507587718e-02
7.629594073535114762e-02
7.309553839134914910e-02
7.666974951426584750e-02
7.692286943698434243e-02
7.229090958073297601e-02
7.142151563258727909e-02
7.128288467301527320e-02
7.363179777016284899e-02
7.625940443078838005e-02
7.398433045724436830e-02
7.440181093008464697e-02
7.706564418174705056e-02
7.650105105815993567e-02
7.468367268107929668e-02
7.447635766745619446e-02
7.490299943406696082e-02
7.363605769567650727e-02
7.388009326926027465e-02
7.246424580457713760e-02
7.076471481424496945e-02
7.564737165150205167e-02
7.545033671141049281e-02
7.451467735369773915e-02
7.693950436845745089e-02
7.442682156070944133e-02
7.483849569964844128e-02
7.489334839689286427e-02
7.178442223950862178e-02
7.127426850438252359e-02
7.371789643710385809e-02
7.437825282775591129e-02
7.357267685467194784e-02
7.308937814867770555e-02
7.144545708914083748e-02
7.135325907409717505e-02
7.283200961731225997e-02
7.432683786535665416e-02
7.305615052705999313e-02
7.171860497651777466e-02
7.232294839101958972e-02
7.310949730462240614e-02
7.416492436843455383e-02
7.622353390239362814e-02
7.671746984458588381e-02
7.557665512776157168e-02
7.571537054809686362e-02
7.230181048106661124e-02
7.107130978766845741e-02
7.333421020851230154e-02
7.368276442967675033e-02
7.253131291493870869e-02
7.268967574745947846e-02
7.244985393610037239e-02
7.041916134278665418e-02
6.969772629430141808e-02
6.934753299410727212e-02
7.143034432060528516e-02
7.254414241697196286e-02
7.594118012094716597e-02
7.572712600660466697e-02
7.162281390271597881e-02
7.336866812018549844e-02
7.333386665293827045e-02
7.344978314178578216e-02
7.441027176296584333e-02
7.420848604542493177e-02
7.319922131698111678e-02
7.021595346331485632e-02
7.141067992394538322e-02
7.482191656862423323e-02
7.421338776299769846e-02
7.397357669797151314e-02
7.225805192694734203e-02
7.093040570188856309e-02
7.269671403933555820e-02
7.352901553274474034e-02
7.135348210475377095e-02
7.168148427002581091e-02
7.230427201142726468e-02
7.122662384727646012e-02
7.146206790757915484e-02
6.997204546920096635e-02
6.943681722937873613e-02
7.045533133918463475e-02
7.160374584934198205e-02
7.171611303648478541e-02
7.025095403779262060e-02
7.054926485463801356e-02
7.073065180359464077e-02
7.097136961526240295e-02
7.025571118652629288e-02
6.839297733827796877e-02
6.861103680757608958e-02
6.812124634452837446e-02
6.879441694745938585e-02
6.801727434161955466e-02
6.692398035519744881e-02
6.796747212740678057e-02
6.839852449633022913e-02
6.888381623764816553e-02
7.047563535856594952e-02
7.037435719027808345e-02
6.982407775238792802e-02
6.862403444107542660e-02
6.891161064596516839e-02
6.965948725661937069e-02
6.789185790918605967e-02
6.888378887688699492e-02
7.009034667542282659e-02
6.900113694324319646e-02
7.035956227399199625e-02
7.127403566050037609e-02
7.033714337657517857e-02
6.997061084881248116e-02
6.759869111524603735e-02
6.682829035208436019e-02
6.870447007908427051e-02
7.051921859589577180e-02
6.925439505685568320e-02
6.735749429633600127e-02
6.731986974717654726e-02
6.887950259772154804e-02
6.860635872169998373e-02
6.717263366837517014e-02
6.635462668500448358e-02
6.530257482003719305e-02
6.719519193228730425e-02
6.767085140751720462e-02
6.871775727323989336e-02
7.019553224954970527e-02
7.038811651141296810e-02
6.900596581548265607e-02
6.798058593905208224e-02
6.989654947349058234e-02
7.032935042457154340e-02
6.876676337643881920e-02
6.751321731429356376e-02
6.679629962368822949e-02
6.593812428576212303e-02
6.616704302733807108e-02
6.495118238527376742e-02
6.564648156323706074e-02
6.701480977960044827e-02
6.620203761878909465e-02
6.748753598740728221e-02
6.975251525386451379e-02
6.973000774076811015e-02
6.991625912853897951e-02
6.988411768377597588e-02
6.919662990535561942e-02
7.057052685496394140e-02
7.024400954216682147e-02
6.900218931923385313e-02
6.804636407294555045e-02
6.749451231236619497e-02
6.882244951250862663e-02
7.095755333157967304e-02
7.076038799084528874e-02
6.877094735484524934e-02
6.874189265641506008e-02
6.786854508338413527e-02
6.927675466147263650e-02
6.852800504422901229e-02
6.617555074758363354e-02
6.736957616926082804e-02
6.850077167387405574e-02
6.729384327441793878e-02
6.634559297088071794e-02
6.724041305864358886e-02
6.683955309299501046e-02
6.609191657016938448e-02
6.598620216776122926e-02
6.675819566502613767e-02
6.542987073868777870e-02
6.487916251201994444e-02
6.648820598909112312e-02
6.606341963046703791e-02
6.703007705031539809e-02
7.066077340596861600e-02
7.286207620001902696e-02
7.161622340757313465e-02
6.891703239840862860e-02
6.760564170127372763e-02
6.798094015451860983e-02
6.862243838054642164e-02
6.733574263592267961e-02
6.681366188252670091e-02
6.649938206869233925e-02
6.721419662761529690e-02
6.738328451011176001e-02
6.599638664311867353e-02
6.628796273121510818e-02
6.535584481853169703e-02
6.353226813929735428e-02
6.356771762018575966e-02
6.676066593272785010e-02
6.772543649153310585e-02
6.426450831959967802e-02
6.333757100767442583e-02
6.523267510107771949e-02
6.545966214818647877e-02
6.573018069406955100e-02
6.644666140436095159e-02
6.416438454400336111e-02
6.371636051469831141e-02
6.623413878068740157e-02
6.624547802733356250e-02
6.327611344502981350e-02
6.419352332575833930e-02
6.703122558061894165e-02
6.558786326009359569e-02
6.361081063312482020e-02
6.441268336870811795e-02
6.559765154870161874e-02
6.417305501867275053e-02
6.292263949057519401e-02
6.436557650765967198e-02
6.597488161749305580e-02
6.654888112443493875e-02
6.616635515545897517e-02
6.595214231071960809e-02
6.599246302254981045e-02
6.500191031202302849e-02
6.623627330188722184e-02
6.833353233707400998e-02
6.638187560422560696e-02
6.452214615410095666e-02
6.475635862387452146e-02
6.430700794813708210e-02
6.398676961597365986e-02
6.441428347359387518e-02
6.401283409512117939e-02
6.501163514806634902e-02
6.539171880951610838e-02
6.431982396043957328e-02
6.551052795333570100e-02
6.499061397473579471e-02
6.369415400473901756e-02
6.480563315191102680e-02
6.442360162012505942e-02
6.597385300147944054e-02
6.774716447963090304e-02
6.809368762106057793e-02
6.538947109254919510e-02
6.297462643528439763e-02
6.375559378545926636e-02
6.254893863375048102e-02
6.311012408895617931e-02
6.417030461388086027e-02
6.423673993214878974e-02
6.392055357898042411e-02
6.322784669808739766e-02
6.154756564021410942e-02
6.230301761801648047e-02
6.516198395115795072e-02
6.260669553169194435e-02
6.096705716189131097e-02
6.355951284304969806e-02
6.527586801860775501e-02
6.470679779496935069e-02
6.252296732308719462e-02
6.211972499267582465e-02
6.273791302032773187e-02
6.331917536090390930e-02
6.460529355670775742e-02
6.430142058323740084e-02
6.290696956288702180e-02
6.306734562835447644e-02
6.190944554855366128e-02
6.080023440342431640e-02
6.008553254845190594e-02
6.090764240125032258e-02
6.326825640516503535e-02
6.398390064573224179e-02
6.213449396922948037e-02
6.134440640124869115e-02
6.191818249124284718e-02
6.102939312785345821e-02
6.320146752350548625e-02
6.404063817568192429e-02
6.256754534937966628e-02
6.272414507284822249e-02
6.470735061908115815e-02
6.329353633620395103e-02
6.111678688127669679e-02
6.202132333149751320e-02
6.100571713437403371e-02
6.206174626435630864e-02
6.203130458985087886e-02
6.055410477388212254e-02
6.303142943563620759e-02
6.366628796492403153e-02
6.395207625178735145e-02
6.393388263096980162e-02
6.362370328260795460e-02
6.396223696589499463e-02
6.351948162823470301e-02
6.325273819421892152e-02
6.269824143729264831e-02
6.348625132037070962e-02
6.340584081706526764e-02
6.247931592508680632e-02
6.008213138482027676e-02
5.931996948350230087e-02
6.162350583859509817e-02
6.193395851450843315e-02
6.206207981356949566e-02
6.145225037334345330e-02
6.021918730350865612e-02
6.122149077919081944e-02
6.223514690238069608e-02
6.197999615548741015e-02
6.186588062059211746e-02
6.113803809637616271e-02
6.063975576391223560e-02
6.225058015853238841e-02
6.158019326589486003e-02
5.931484365038547368e-02
5.830749769559478990e-02
5.970005424993899551e-02
6.164607563499738957e-02
6.211657378184028827e-02
6.276593071370906163e-02
6.348234410773477554e-02
6.232535567077653049e-02
6.190089544833250745e-02
6.259671198909379231e-02
6.075724850254356907e-02
5.871413940845936902e-02
6.047381096147490254e-02
6.113977408985297318e-02
6.146755634660583389e-02
6.155495186204565372e-02
5.996081052915129550e-02
6.056322757268516738e-02
5.961390565279355014e-02
5.996004553917239771e-02
6.234593242108998207e-02
6.140965787344501714e-02
6.038417109008004796e-02
6.232766820007609038e-02
6.033286893034096182e-02
5.726816798381725859e-02
5.817021648674713941e-02
5.943274028625147171e-02
6.068392042232619715e-02
6.078426848070912075e-02
5.974601848139346472e-02
5.981537269986444971e-02
5.982018853923239121e-02
6.062309391298773692e-02
6.170710794356912970e-02
6.028484674887053807e-02
6.038502718501192329e-02
6.080366060795113631e-02
6.150507083093346289e-02
6.024456956448207695e-02
5.900194572207243665e-02
6.186753717212008230e-02
6.015389283830448880e-02
5.923338726067194776e-02
5.973576275987149686e-02
6.018847627515960114e-02
6.135717036766359656e-02
6.013308350317952272e-02
5.931948629203057100e-02
5.985345782612097598e-02
6.000271279312346939e-02
5.901426561386192288e-02
5.849330495367042332e-02
5.951663680481778657e-02
6.015653533857360374e-02
6.066632886135193969e-02
6.124539426726565566e-02
5.902151932342045160e-02
6.011994599920595511e-02
5.972808188445199312e-02
5.855160847199696733e-02
6.059058823644606490e-02
5.975077665922698400e-02
5.962407769812395203e-02
5.933118968228343754e-02
5.848701339556572343e-02
5.815531776189709207e-02
5.781699446652978358e-02
6.055015454859485891e-02
6.120922621749266823e-02
5.979260372116200484e-02
5.959052724388331362e-02
5.722513447496097028e-02
5.744334833108757921e-02
5.956751795548595463e-02
5.895994731132394445e-02
5.809141131462527280e-02
5.657615560184916376e-02
5.661477733529998030e-02
5.760387362313885290e-02
5.853166179789150853e-02
6.092200060579502224e-02
6.029723680996895013e-02
5.833679992248842067e-02
5.674206289106614731e-02
5.793717376457041546e-02
6.043178302255605705e-02
5.774986972046582123e-02
5.676020074074995814e-02
5.928774059754101516e-02
5.925298062912553315e-02
5.689534143297160507e-02
5.774281721896459135e-02
5.844662583030496572e-02
5.857797427039244248e-02
5.861686352982101861e-02
5.813057536850371049e-02
5.880756605382610885e-02
5.874824126536351554e-02
5.815505026589465332e-02
5.777210586014528554e-02
5.679215179583615991e-02
5.522014681098336847e-02
5.574713797637504548e-02
5.698035630529689477e-02
5.692171257218623520e-02
5.691945710643826067e-02
5.720662098756192082e-02
5.766923687413573474e-02
5.818660894098198755e-02
5.876079333189571097e-02
5.780858867913600541e-02
5.484441799610875051e-02
5.502680803402858895e-02
5.787817528732901867e-02
5.830466874991878379e-02
5.657049526547330148e-02
5.665386915293373071e-02
5.881075285012742765e-02
5.993862573351287776e-02
5.720115270268015528e-02
5.748593652239609303e-02
5.983588442328904855e-02
5.650966968004653146e-02
5.581932040055775923e-02
5.692654613153608212e-02
5.553290200262026022e-02
5.618610417333826101e-02
5.698082001673849400e-02
5.677623235440227428e-02
5.624704363973009186e-02
5.567765713657205073e-02
5.413770497788990971e-02
5.557485920623221609e-02
5.794857571919439371e-02
5.771577850708928259e-02
5.560022870436182735e-02
5.530613449614216193e-02
5.597045253158752787e-02
5.471370350355279910e-02
5.549789407081930082e-02
5.689363930585200624e-02
5.823643729198646479e-02
5.793518834264461265e-02
5.561659770809879860e-02
5.584008393927805680e-02
5.796054128378427123e-02
5.779923650498447474e-02
5.673724606071296750e-02
5.687061713560726678e-02
5.756434589897984483e-02
5.586100154500428516e-02
5.418359458422374042e-02
5.524597590539898073e-02
5.456396397379981861e-02
5.518053815730505907e-02
5.691565852820062998e-02
5.678742363636880841e-02
5.713584638451837255e-02
5.631843704648527293e-02
5.604994338740793697e-02
5.631040536955765619e-02
5.701465387008390617e-02
5.713576989845647186e-02
5.352372807858881559e-02
5.259217748142493848e-02
5.471994917845059148e-02
5.491257477219300964e-02
5.520700776035433049e-02
5.462554630472625516e-02
5.361451819744958436e-02
5.381841282328220927e-02
5.443739904165696697e-02
5.470417956265821030e-02
5.518662928096033232e-02
5.468993138611560195e-02
5.697433905649513380e-02
5.769779967983541813e-02
5.580623188773283644e-02
5.545236375125734557e-02
5.496308509435891831e-02
5.525122681865164698e-02
5.465139053205268077e-02
5.472375871355350530e-02
5.482156777710164852e-02
5.384944767941898802e-02
5.379777404981679612e-02
5.671754108060514388e-02
5.599098810212652100e-02
5.371490180394487834e-02
5.549856846686453821e-02
5.580898364192143218e-02
5.533230506994663012e-02
5.575848744977766197e-02
5.427032061147188391e-02
5.412540386493884526e-02
5.462404468364275012e-02
5.562893348648081937e-02
5.787776144419604779e-02
5.717510621260846887e-02
5.480051965778412471e-02
5.468540638624263400e-02
5.542239347502240371e-02
5.534151498695288884e-02
5.511323396727163537e-02
5.553316330532632322e-02
5.710615064261717611e-02
5.414814289407378356e-02
5.109190050136212108e-02
5.507333477739639188e-02
5.481805136491977454e-02
5.219324379615089549e-02
5.420973771427125415e-02
5.531784741666447708e-02
5.693530678597684413e-02
5.773799916100073176e-02
5.533018945668848054e-02
5.363943414925460840e-02
5.410050281658417004e-02
5.562161225163069628e-02
5.466546726872430206e-02
5.630400724946096197e-02
5.712740978487021448e-02
5.477066098442739256e-02
5.629733452976832392e-02
5.440020500601018549e-02
5.315446881498557541e-02
5.455948367494543871e-02
5.430740691825602234e-02
5.548818694831803705e-02
5.587260841349552670e-02
5.518458099515378273e-02
5.299712825865139643e-02
5.258219089608649754e-02
5.360666787050415161e-02
5.432263360475329123e-02
5.609748625436032643e-02
5.414704051581438471e-02
5.221000421277095099e-02
5.446582131123932358e-02
5.522619153689298233e-02
5.311220579042830875e-02
5.245226119051083630e-02
5.305496635562437224e-02
5.335547404033651187e-02
5.337741811688750948e-02
5.196710250999463099e-02
5.304632688597765017e-02
5.405609433565234517e-02
5.192906795400975550e-02
5.220984094316474811e-02
5.357623458831135138e-02
5.289506113202324666e-02
5.107111186071693759e-02
5.108811120815467260e-02
5.174210100162195125e-02
5.207209248150378167e-02
5.367634642653679872e-02
5.263170589933129778e-02
5.045627675899681808e-02
5.180562011003890521e-02
5.295030337504527673e-02
5.250290709212739049e-02
5.202708510229320932e-02
5.100743552064797987e-02
5.140484150093709015e-02
5.376091993083713383e-02
5.334447284387885263e-02
5.262768995922099957e-02
5.392738539069953652e-02
5.366870579394655838e-02
5.230174113492121191e-02
5.054845820871948364e-02
5.048307331219378108e-02
5.149363291093240341e-02
5.010351810925516014e-02
5.124636436998277617e-02
5.202865877336658451e-02
5.133696827064927748e-02
5.345144985256183867e-02
5.282780626994487000e-02
5.036143067920850758e-02
5.194592702347427399e-02
5.157279477609520019e-02
4.992311347767366264e-02
5.190626455921429350e-02
5.280150687282555294e-02
5.355094781262299125e-02
5.348703160765266862e-02
5.316420961992927852e-02
5.376993156858794060e-02
5.216730536035868449e-02
5.332208481692772561e-02
5.448703762671493894e-02
5.317342035631889008e-02
5.222919776441620199e-02
5.053318619495175690e-02
5.084622602687589171e-02
5.157515627305665762e-02
5.158463250667298661e-02
5.087936778905190888e-02
5.093260819399256928e-02
5.275637477209716569e-02
5.326464854326869169e-02
5.255838868979236661e-02
5.100467438894108058e-02
5.001977178522176021e-02
5.155687187079513456e-02
5.146516303696060252e-02
5.167397550709598719e-02
5.284559223627485064e-02
5.313003413966245481e-02
5.248062813174408231e-02
5.219541953767667386e-02
5.242720161279892932e-02
5.161774594723057136e-02
5.035692039247682134e-02
5.089570175931059509e-02
5.221315052300019161e-02
5.261324531779611180e-02
5.165352150034712569e-02
5.004691160288078644e-02
5.115107707287877559e-02
5.151307947564821160e-02
5.165115932233443896e-02
5.173846776769889383e-02
5.216445980422568934e-02
5.180787172014435921e-02
5.074645369029292391e-02
5.041927772325408008e-02
5.026990896589757229e-02
5.110561834694220956e-02
5.242797367624847660e-02
5.356682131621465226e-02
5.283211955328324938e-02
5.238394752207536226e-02
5.123442216014759132e-02
5.020345355258698516e-02
5.141521399018969540e-02
5.116011544927202837e-02
5.166788400453282276e-02
5.237426236067213581e-02
5.082264548086057321e-02
5.112646564555899109e-02
5.260093090152694745e-02
5.044858451336118460e-02
4.819697634220443394e-02
4.768149482739968831e-02
4.874483400719845094e-02
5.075977596262017805e-02
4.962025782941149182e-02
4.944473448633707191e-02
5.086322639623420266e-02
4.958745509174675159e-02
4.894381230318741588e-02
5.129611661182366389e-02
5.238614900003982916e-02
5.182492563372923661e-02
5.188974472921191461e-02
5.158000531068782785e-02
4.989615170478026857e-02
4.948570655688563219e-02
4.891945340766737371e-02
4.838870670393235346e-02
5.095968863238969915e-02
5.023995448071601200e-02
5.000159576204638023e-02
5.117206800547890316e-02
5.009469761675459931e-02
4.971257250330434613e-02
4.965145138097967759e-02
5.038188039305668831e-02
5.037073534961129112e-02
5.119421761763003759e-02
5.088421057113740736e-02
4.923737116152680782e-02
4.951067955260732983e-02
5.047489723069101264e-02
5.084637851858118257e-02
5.113228469265421877e-02
4.986191599459543350e-02
4.906336731993125866e-02
4.900805700491955158e-02
4.786916251603244576e-02
4.981886457025035131e-02
5.133109999841767995e-02
5.044173375374971791e-02
4.989308279659721013e-02
5.063880535082126988e-02
5.027569152757424553e-02
4.975506509055463433e-02
4.933559617843418649e-02
5.024732247609670771e-02
5.113449754425472560e-02
5.066665015902033914e-02
5.156135099644211517e-02
5.006893943750775205e-02
4.904931583889029362e-02
4.995941965192793321e-02
4.974402907238790333e-02
4.906306409898226334e-02
4.954171079210372558e-02
4.752332740447082204e-02
4.687833498835223406e-02
4.870163151043126887e-02
4.794786969444995994e-02
4.739339461860869740e-02
4.898757138434522984e-02
4.925365616591068085e-02
4.885093886870432722e-02
4.898466094268744131e-02
4.934090895556613593e-02
4.972562660842901050e-02
4.905038281255357652e-02
5.035077777115428560e-02
5.129299176938992288e-02
5.098121736620987721e-02
5.080335015207913113e-02
5.002224063162135498e-02
4.989633794048631277e-02
5.092175382293177843e-02
4.977546116523249436e-02
4.686777220134564353e-02
4.717858741043493009e-02
4.784099557566769134e-02
4.773758302054987440e-02
4.856020149899131777e-02
4.754067157601334082e-02
4.624103698127449147e-02
4.692144974675967889e-02
4.944975828847049393e-02
4.971352611816489547e-02
4.705907056838946889e-02
4.728483265703372490e-02
5.002778528164044530e-02
4.971962746739552047e-02
4.711819382191228395e-02
4.805998814924713342e-02
5.069689435243479592e-02
5.054337181957582747e-02
4.822754887724842177e-02
4.918801474934095253e-02
4.937134222148864549e-02
4.692279093662090478e-02
4.867738867129343255e-02
4.927381507267010463e-02
4.809764597767652444e-02
4.775624863861641783e-02
4.776812977347399958e-02
4.867497905549800913e-02
4.852879097768799527e-02
4.861464404710456877e-02
4.995442413964751305e-02
4.862297899744558866e-02
4.739367037017881701e-02
4.829278379440252178e-02
4.834171260101710610e-02
4.765251648359131870e-02
4.740416708565366871e-02
4.820868788761027007e-02
4.903439230615401490e-02
4.884249176810059878e-02
4.899037445463237661e-02
4.905541033113287874e-02
4.808237306896805813e-02
4.773993668718105876e-02
4.737314824927554152e-02
4.684414767364102755e-02
4.875503815622222320e-02
4.975843477867532977e-02
4.732756794416669022e-02
4.852968995662662599e-02
4.932837766394367052e-02
4.827060791271593071e-02
4.757118176034219603e-02
4.899107198634842369e-02
5.027520558170192611e-02
4.781103376839883345e-02
4.783041919831133859e-02
4.719692969671741845e-02
4.691259719926006017e-02
4.906342037958281999e-02
4.839109886727192139e-02
4.621643816470988320e-02
4.669432135117863175e-02
4.773288461040845615e-02
4.805681413240569383e-02
4.860072239992245524e-02
4.823274435907859425e-02
4.756452010503200295e-02
4.876873067819708502e-02
4.849185891186489489e-02
4.715961208948827449e-02
4.805814641087702982e-02
4.701666217125489294e-02
4.445873636929060374e-02
4.383019355957560453e-02
4.513063263361141719e-02
4.754400660551266061e-02
4.806820179328624709e-02
4.799200354772227561e-02
4.750634568243470440e-02
4.627728953066392176e-02
4.659687188756175824e-02
4.699072190852284642e-02
4.688069056827815634e-02
4.523799183396279289e-02
4.627318487801575231e-02
4.731343291163205012e-02
4.644343235552030047e-02
4.815996456040520096e-02
4.826732931158039808e-02
4.748884452900695163e-02
4.721406733292093233e-02
4.767597299699244395e-02
4.832227563153125571e-02
4.735230887898179974e-02
4.605399819349425411e-02
4.634064004723303931e-02
4.686098323048794312e-02
4.748305049439180414e-02
4.804159992183767297e-02
4.826974685448590097e-02
4.696739458642471693e-02
4.748132481002820260e-02
4.891776962060240957e-02
4.824048901882324603e-02
4.859583306115115159e-02
4.694598929731637338e-02
4.644370966057830702e-02
4.704365744734363697e-02
4.737535113520729285e-02
4.812040613752371215e-02
4.906049847144935278e-02
4.866941029095266796e-02
4.621931240749919956e-02
4.603021769014373210e-02
4.552892068613579452e-02
4.554506464131626020e-02
4.691868576692206916e-02
4.720151446665647732e-02
4.735560016059783134e-02
4.690581268535562454e-02
4.593038777181916721e-02
4.583272356441844136e-02
4.848179305812176654e-02
4.848879479729457237e-02
4.673998248041282000e-02
4.705858209288862892e-02
4.664931765405098962e-02
4.591979650855140122e-02
4.594340570041012539e-02
4.584966494760785161e-02
4.595513602478064341e-02
4.584277030676385534e-02
4.506893388875933548e-02
4.540445355544109329e-02
4.470504532668181236e-02
4.428944952353383591e-02
4.660788407637578290e-02
4.753369080573775080e-02
4.604546240886959324e-02
4.504388044300614014e-02
4.532863827188897410e-02
4.549351378682492397e-02
4.478862304873219152e-02
4.432980879990377349e-02
4.430518385355394079e-02
4.622341206987249512e-02
4.646753745226345211e-02
4.524110399871995175e-02
4.602546945558935731e-02
4.478963562400461312e-02
4.525756687867881628e-02
4.693213958660168161e-02
4.639102832452023095e-02
4.591217491955917884e-02
4.463854378818551266e-02
4.480958791555432474e-02
4.567893813378358370e-02
4.692864833957761245e-02
4.741888595530271283e-02
4.600861268350805305e-02
4.496540913404055428e-02
4.440882073155428406e-02
4.537926824533482228e-02
4.528372715920937069e-02
4.527202536173390024e-02
4.492414328480764246e-02
4.522740017742060692e-02
4.502036642779827513e-02
4.452664721188046015e-02
4.623641223955315266e-02
4.599339328888272377e-02
4.561993445586680351e-02
4.558822121027828606e-02
4.680635978996317004e-02
4.664024389874146109e-02
4.442841300210068067e-02
4.464424680012592933e-02
4.552051620502563234e-02
4.490910697236379090e-02
4.629431484046338252e-02
4.704548375190924225e-02
4.548666054886358473e-02
4.628101967711728548e-02
4.536494600603507149e-02
4.410210797637448971e-02
4.451912412896245202e-02
4.353584872817823498e-02
4.337877463608398598e-02
4.382834665964580045e-02
4.449133260632007203e-02
4.641659953185932330e-02
4.548802700734901755e-02
4.448272335695977603e-02
4.640572042495250127e-02
4.635271030402721842e-02
4.527301210574252027e-02
4.392236674079828124e-02
4.456438399922403593e-02
4.726803850497530296e-02
4.677732370128556694e-02
4.551644409380418282e-02
4.460930567602849894e-02
4.495215011459099269e-02
4.504754892926410292e-02
4.479499810319603065e-02
4.425219630394583437e-02
4.454248629508582996e-02
4.440860757023248201e-02
4.377424454915831986e-02
4.613935425725116529e-02
4.633823568611077082e-02
4.540750039407746158e-02
4.432372789843529171e-02
4.486900025638805578e-02
4.529546444715112918e-02
4.479124282338474428e-02
4.482614868719221601e-02
4.435893430043018337e-02
4.606441649132803073e-02
4.600049232923227732e-02
4.495092983677970860e-02
4.476435338941874703e-02
4.471521324359922084e-02
4.559567366093291579e-02
4.451104680119067486e-02
4.534762796433530752e-02
4.557255753589348896e-02
4.257976748828250224e-02
4.316833192958989540e-02
4.457340381680684194e-02
4.475253297630696347e-02
4.425715368160630658e-02
4.374617796665466324e-02
4.592438276246416096e-02
4.678577230974539924e-02
4.469979182777018140e-02
4.484302961346681854e-02
4.646073913532172694e-02
4.514282483331866908e-02
4.481086475433081889e-02
4.497826820179989804e-02
4.440392384788460073e-02
4.505738390006908123e-02
4.509760568355292154e-02
4.353497451866245038e-02
4.322063040637855874e-02
4.308917764392487110e-02
4.235410358122022878e-02
4.292964235787093130e-02
4.324684617929702019e-02
4.382747824862660152e-02
4.493856108397222687e-02
4.333301894736317494e-02
4.142733894698106406e-02
4.413941776020876423e-02
4.507029238626503176e-02
4.329056401376876750e-02
4.233832254587259480e-02
4.288301732413989098e-02
4.458398421145238349e-02
4.399126152296580633e-02
4.227781470263816677e-02
4.264864287461424264e-02
4.253500448800281303e-02
4.087961371665981697e-02
4.070660296734001510e-02
4.264345551293513559e-02
4.442931479937100442e-02
4.432232641507918847e-02
4.388565100674645530e-02
4.250897682516412840e-02
4.341266068859052363e-02
4.554717005537682606e-02
4.527332795570390700e-02
4.458021878071039001e-02
4.382631422851197833e-02
4.293746914271224374e-02
4.269152318327495282e-02
4.318657706648285771e-02
4.301128623293506981e-02
4.212362329295110674e-02
4.205657979367281862e-02
4.383867223764308096e-02
4.491918208909487925e-02
4.430440307995391763e-02
4.357587524207864882e-02
4.407726351748364468e-02
4.254831847357251617e-02
4.178937288187213606e-02
4.234242679962636757e-02
4.187421102210316798e-02
4.295544807382311453e-02
4.315692105620185653e-02
4.292648937666160985e-02
4.296189708629961912e-02
4.280179478202993798e-02
4.236188166830537338e-02
4.190843916816036629e-02
4.271678011149839665e-02
4.276267612325013179e-02
4.163832287749259092e-02
4.233334874769487804e-02
4.359736442517939126e-02
4.196023532781079091e-02
4.132972264333802798e-02
4.268546337972636828e-02
4.450122923543545911e-02
4.583463164350925351e-02
4.377314095505627223e-02
4.175602259869204413e-02
4.244238694752705543e-02
4.191937050556172190e-02
4.112859268592070766e-02
4.162677013209173382e-02
4.129726647759406066e-02
4.077659653420376978e-02
4.169975163767403875e-02
4.293737554740740398e-02
4.228455821945979742e-02
4.085879174366675859e-02
4.264290107464500240e-02
4.377689912794773680e-02
4.469362741831025415e-02
4.616132539819501474e-02
4.427310847363250673e-02
4.207607571928106971e-02
4.119295088809286215e-02
4.082457939732286184e-02
4.140020792209182093e-02
4.260702428328758812e-02
4.170165539610302258e-02
4.110217104918732073e-02
4.204086161590618598e-02
4.414218859088581137e-02
4.434872120520434030e-02
4.432296517139730496e-02
4.375587395336164032e-02
4.165704980448260014e-02
4.186502654975531035e-02
4.157722388191727875e-02
4.183861874983354351e-02
4.342106422821621209e-02
4.329971424786471096e-02
4.173932108227119270e-02
4.042789699495150102e-02
4.187273211966692499e-02
4.343790858705683794e-02
4.207353982156857020e-02
4.219160707844484687e-02
4.222501008410815132e-02
4.128647901784605889e-02
4.213827059393440017e-02
4.197889117947319754e-02
4.290425631359182090e-02
4.323819768571109806e-02
4.180776920607748304e-02
4.165567853814939464e-02
4.145140068846737275e-02
4.179525315000713614e-02
4.255435560082587026e-02
4.209165487005596396e-02
4.104230394938162413e-02
4.166336445566962143e-02
4.213872654763459874e-02
4.211538586301991072e-02
4.229858501694001849e-02
4.222036749799052552e-02
4.225042808163499003e-02
4.222839087368191607e-02
4.335119865509252934e-02
4.274712252471937063e-02
4.100557861259841036e-02
4.127906574826566838e-02
4.180825026140239792e-02
4.137670768935595988e-02
4.158890336017085493e-02
4.214454029193689250e-02
4.166942039371721029e-02
4.198965116110153079e-02
4.121911676924373824e-02
4.027151774991447747e-02
4.155810599906889502e-02
4.125015376091647340e-02
4.061431093939132930e-02
4.193690640915308243e-02
4.304422688866611779e-02
4.228208180395376381e-02
4.177994269908005126e-02
4.200212288156487256e-02
4.081871231442688736e-02
4.117631321036176878e-02
4.338724727865554687e-02
4.295298116706935260e-02
4.098687843430097455e-02
4.089337041665368211e-02
4.066410801615367998e-02
4.006672934230105787e-02
3.991917486048471297e-02
4.024462068771207657e-02
4.048110349013417375e-02
4.007651627787624238e-02
4.088211372122565329e-02
4.219400409631147292e-02
4.202522026157348711e-02
4.239396582083935355e-02
4.127672922300477942e-02
4.064789471111037583e-02
4.107329709647769556e-02
3.994657001551786546e-02
3.974146632653826477e-02
4.006814472449667097e-02
3.937074038571659884e-02
3.797877751891863551e-02
3.949710795728121615e-02
4.126154731369380962e-02
3.955087015192575856e-02
3.909316876250615996e-02
3.953160652145860238e-02
4.026679923780247805e-02
4.194551492764019007e-02
4.160952394504112417e-02
4.059974066699601619e-02
3.981174514857808988e-02
4.097648409097410377e-02
4.178215223133994322e-02
4.181442834094905442e-02
4.217276183679756485e-02
4.208717554112283155e-02
4.246235161086366061e-02
4.093134238042774736e-02
3.823408880042206137e-02
3.956713492539820631e-02
4.259934124127509603e-02
4.177509463668448164e-02
4.047159567443175260e-02
3.976740052573225076e-02
3.975383780593055860e-02
4.045625469343104574e-02
4.083468998009743417e-02
3.998108006574173368e-02
3.904981344716989405e-02
4.032874183176394373e-02
4.119657190080648623e-02
4.237769522105903214e-02
4.145121546489217296e-02
4.049484685694505759e-02
4.028407142094100196e-02
3.896124121429633824e-02
3.922598076125679428e-02
3.994555992352397111e-02
4.063139367383889616e-02
4.006176167957425927e-02
3.954779583930757153e-02
4.127555908332117274e-02
4.113438144047400213e-02
4.036936883676894849e-02
4.099839553951008936e-02
4.051729180344718767e-02
4.001915925929701301e-02
3.936505916516638143e-02
3.970501338347042636e-02
4.046378881837917052e-02
3.987399270638142951e-02
3.936568708934443106e-02
3.898371357040814056e-02
3.917567777070682378e-02
4.016276672941330311e-02
3.992443181112226291e-02
3.974228039919246863e-02
4.007708531651781036e-02
3.879625094107057998e-02
3.921845161589904150e-02
4.135268475281246581e-02
4.039139997174116814e-02
3.995694082022654969e-02
3.915486863882145646e-02
3.848400947986631293e-02
4.009307882118826050e-02
3.885895008292705038e-02
3.816097240146702069e-02
3.879668424715415620e-02
3.915167546660325293e-02
3.902216446770361696e-02
3.873258777531430469e-02
3.855564903615273098e-02
3.862756776082991450e-02
3.919552753656710409e-02
3.880679380952706259e-02
3.832686518470414250e-02
3.838302302719867609e-02
3.979550091217892716e-02
4.143440151302046209e-02
4.047529857284135058e-02
3.874712508269363698e-02
3.898479731968397533e-02
3.971376638997130976e-02
4.034624055178592794e-02
4.035503775541390142e-02
4.005867936540073032e-02
3.932667480435623336e-02
3.931716756988696410e-02
3.897494146724668485e-02
3.877605183706698405e-02
3.897341269548466186e-02
3.971902030144701390e-02
4.050714244209291381e-02
3.935918027249647039e-02
3.958360378124818613e-02
3.982640599740308596e-02
3.838827724727487262e-02
3.836127574237100518e-02
3.829118103661019457e-02
3.776979433027320004e-02
3.856935107569147564e-02
3.813543662451113897e-02
3.878367052503012280e-02
4.053101800800258669e-02
3.991818686237165459e-02
3.948742600349642445e-02
3.951146459311213194e-02
3.991807498939298204e-02
3.971877154972491136e-02
3.851514044430422168e-02
3.869430686202348507e-02
3.727252223408598214e-02
3.829421929060160962e-02
4.008847492035259863e-02
3.942845112441008965e-02
3.887956430620752302e-02
3.877311696409157377e-02
3.890716682358127954e-02
3.890570434628218971e-02
3.862435906764173643e-02
3.937318175062263365e-02
4.087101716836637894e-02
4.019681589613748052e-02
3.874051047986137170e-02
3.791807854410306905e-02
3.822683011229246336e-02
3.955897753256806815e-02
4.022468436288657162e-02
3.880983237891616477e-02
3.814781738861249688e-02
3.906734131566150237e-02
3.894016515094104319e-02
3.915709267273734945e-02
3.947477946958204142e-02
3.976069161263953711e-02
3.925959804776819190e-02
3.842906360772778418e-02
3.851697903160589825e-02
3.756358364790847448e-02
3.779095156560476065e-02
3.820664688030727535e-02
3.817801118590007786e-02
3.902790369168536444e-02
3.945960049085366073e-02
3.953098144403330988e-02
3.970609585479002029e-02
3.991475394306191055e-02
3.842856224545212335e-02
3.780730596627846635e-02
3.821978546041890357e-02
3.884956243207236121e-02
3.988957840975314306e-02
3.842402064664983408e-02
3.806017066114145142e-02
3.853889671749601703e-02
3.816080342949126902e-02
3.828962579970582314e-02
3.891149349922728984e-02
3.895840560506721312e-02
3.918476743459872735e-02
3.857153661993264343e-02
3.872924662937293067e-02
3.905063364254360986e-02
3.826168722807159195e-02
3.869350750431019281e-02
3.870771560472142936e-02
3.946528240356118877e-02
3.867049095279193743e-02
3.809982851439951829e-02
3.773167840614649604e-02
3.765566939050529749e-02
3.873350942181283396e-02
3.756365761568796618e-02
3.804128253421971279e-02
3.880644975188003720e-02
3.847865283401802339e-02
3.843411832744841883e-02
3.903101515854413145e-02
3.901077011840487635e-02
3.772063698438327811e-02
3.789973526347192867e-02
3.842498430862258119e-02
3.770997136110220554e-02
3.676634602886837827e-02
3.637221975385725864e-02
3.757638863340175689e-02
3.962668208392363528e-02
3.932389144554891691e-02
3.815918124077632284e-02
3.771105046638281721e-02
3.718747579969308020e-02
3.701418641318366537e-02
3.759420339342847001e-02
3.712623183331859728e-02
3.719968182248915151e-02
3.966027049751762873e-02
3.859949436298055342e-02
3.625558998171378444e-02
3.840640412500097300e-02
3.893058557319500207e-02
3.738420025535683922e-02
3.698366428979121823e-02
3.686465806975260801e-02
3.728516240476641846e-02
3.716887590946525710e-02
3.841453646962884882e-02
3.900990321954239670e-02
3.889920738185170812e-02
3.909750949567248474e-02
3.771195116143732234e-02
3.620844488855561732e-02
3.679479081420917314e-02
3.867757423599495897e-02
3.812079773028027169e-02
3.693912093355312953e-02
3.686415214991315553e-02
3.772755892410976225e-02
3.862648320703454541e-02
3.793803252935864373e-02
3.757757086445730199e-02
3.789349015827855188e-02
3.678060935655792785e-02
3.696140331307582599e-02
3.907786881792576356e-02
3.780314886180102113e-02
3.722914330052009418e-02
3.665492321510920720e-02
3.623899705365690727e-02
3.859517149034083494e-02
3.899249750782200069e-02
3.790282962131146655e-02
3.768619189445827911e-02
3.802428174172111514e-02
3.744416355515006734e-02
3.769838045311508373e-02
3.759710196433460605e-02
3.579675856653774524e-02
3.530364193895538238e-02
3.751401960939212965e-02
3.842134943980316658e-02
3.736172104680316602e-02
3.641969101902697847e-02
3.686998068240936871e-02
3.661744322255534867e-02
3.606361140550517347e-02
3.739049837696984541e-02
3.757600622282081942e-02
3.705557299485123107e-02
3.689429851574119873e-02
3.722728707659857250e-02
3.757791718075891019e-02
3.774233615564731581e-02
3.846156791487622545e-02
3.913491209275352795e-02
3.812871083368177955e-02
3.662225912500721020e-02
3.756488376315943178e-02
3.797966309433625093e-02
3.692132895708590684e-02
3.715265914100766842e-02
3.704707412561778629e-02
3.599132691046896121e-02
3.700547378507793722e-02
3.827610755655368874e-02
3.749458168253221035e-02
3.663451359453031436e-02
3.570847148654629488e-02
3.540006992042483980e-02
3.600387572809545661e-02
3.611037639461336241e-02
3.674799586257857659e-02
3.639464503500552950e-02
3.620448309141353210e-02
3.673343178419338773e-02
3.539253928808331479e-02
3.487692984194607632e-02
3.535269688119538345e-02
3.611928695833178243e-02
3.666172562753739622e-02
3.650908957060480103e-02
3.645880760146808647e-02
3.676432414040261415e-02
3.610817672321189886e-02
3.572754626667633965e-02
3.665507731035191202e-02
3.680842368703004380e-02
3.599041874940096114e-02
3.582407468081297980e-02
3.520644003913236258e-02
3.533209716959324898e-02
3.578422339104071065e-02
3.606145210029397530e-02
3.670209034191353192e-02
3.676171801574917852e-02
3.698538397035757569e-02
3.653898990435759664e-02
3.613582796597474694e-02
3.631906039554275850e-02
3.720990748620459088e-02
3.732735834434543210e-02
3.593657430948071080e-02
3.482702572046757900e-02
3.477908288000133158e-02
3.511142564126785992e-02
3.556384312020472588e-02
3.598108548863799411e-02
3.561305804978796147e-02
3.449880869404980260e-02
3.615231265212073830e-02
3.768170932704346943e-02
3.711857657266902366e-02
3.611042054089823317e-02
3.514202259160750103e-02
3.498689298886707016e-02
3.471001055653482464e-02
3.416628252467027171e-02
3.531259836270644881e-02
3.517561931126957087e-02
3.477734969169150175e-02
3.600138497154052597e-02
3.614290463542278037e-02
3.591237158667719837e-02
3.540030128747376909e-02
3.565789884549367544e-02
3.610481687573629389e-02
3.683243578035179377e-02
3.591543086060286494e-02
3.419177748381302395e-02
3.468018678057256665e-02
3.530937101141674167e-02
3.627593843143248065e-02
3.601890970949359755e-02
3.523000875721063463e-02
3.398109015304044689e-02
3.325346703630136652e-02
3.512661668434104156e-02
3.567383098225066634e-02
3.618745027894500893e-02
3.572466984140414831e-02
3.524841600323355001e-02
3.635569665072763829e-02
3.651743581496707386e-02
3.546640088961906800e-02
3.459433362203034878e-02
3.578227381634230958e-02
3.666527377901220713e-02
3.589407220356802958e-02
3.525219350054342032e-02
3.493936804305141502e-02
3.517226871171149488e-02
3.543359733211110668e-02
3.563214511601894147e-02
3.581487408858442106e-02
3.596381309214487232e-02
3.598732903277677281e-02
3.665938478612458529e-02
3.650363121501629116e-02
3.460358023991303572e-02
3.414600656094484571e-02
3.509993590183437678e-02
3.592136514008919396e-02
3.622127995905676662e-02
3.565771401136182128e-02
3.559727990814270937e-02
3.620464298687316174e-02
3.481101473449449424e-02
3.464919967992292904e-02
3.548518781465638539e-02
3.476145980388460621e-02
3.463589385081487781e-02
3.538952750598852587e-02
3.632376337831495078e-02
3.547963374007927911e-02
3.479250756042980008e-02
3.421793301127201009e-02
3.429381430686305465e-02
3.539451644786652251e-02
3.576096715173172902e-02
3.504563382902811663e-02
3.445440910829673103e-02
3.414502643830523432e-02
3.501827118476856515e-02
3.552860317969255138e-02
3.455435918093513470e-02
3.469640835215941077e-02
3.501988842555613102e-02
3.470300423405970475e-02
3.443423022806796352e-02
3.530743996268315837e-02
3.567472007954788221e-02
3.500732653173525832e-02
3.437476708905109340e-02
3.399309733296676517e-02
3.525607379512127326e-02
3.541578085291428174e-02
3.422143089162872631e-02
3.537615957469601724e-02
3.581788818104274241e-02
3.472120708221748675e-02
3.612802543755084389e-02
3.625111890178995405e-02
3.457283060313062067e-02
3.431177354352186321e-02
3.488916473958112580e-02
3.443743983444788603e-02
3.406938273280889218e-02
3.507434004894176283e-02
3.425285467878649848e-02
3.420154904234858767e-02
3.407320925360393660e-02
3.417386502995152509e-02
3.441487397553956440e-02
3.366618609444978205e-02
3.393162473413127711e-02
3.517852303994474517e-02
3.558978855721196821e-02
3.472256120168606269e-02
3.377712074949216353e-02
3.466199246466927092e-02
3.567617887783201824e-02
3.533486090825643106e-02
3.559881630857954227e-02
3.534792733693092187e-02
3.394942925203281447e-02
3.355683513871431795e-02
3.450346183736560657e-02
3.465250678413520080e-02
3.422288286876465357e-02
3.341262705058690302e-02
3.417618227386189783e-02
3.433674134812034207e-02
3.332466799203692709e-02
3.319801886289569515e-02
3.243928587985492329e-02
3.417620360364050786e-02
3.494266163076412135e-02
3.357363661360249218e-02
3.406971655697839385e-02
3.446035575519243443e-02
3.471022815513374188e-02
3.501157180100749472e-02
3.438134993659532762e-02
3.347711500652571920e-02
3.273915323905635111e-02
3.317987234873918945e-02
3.351962081785185565e-02
3.374972314000044410e-02
3.416012865884394262e-02
3.450903147849491287e-02
3.477483161970809644e-02
3.368094212847482644e-02
3.372289319566705579e-02
3.396492760815300604e-02
3.411301198296037146e-02
3.411516676041250612e-02
3.324010753029320309e-02
3.428466383138631390e-02
3.446102352150901688e-02
3.292330257644500435e-02
3.330364133194448073e-02
3.399085393568743868e-02
3.383985327307531543e-02
3.386078827553423709e-02
3.376793583381074160e-02
3.437919101429683794e-02
3.428229269100319804e-02
3.269228147318519601e-02
3.287548746413301859e-02
3.421842057902175355e-02
3.432144027438141509e-02
3.433174464001965964e-02
3.452330606040170807e-02
3.423779397979256206e-02
3.434778846425654703e-02
3.270001998026590695e-02
3.252019331023778270e-02
3.337464581657081930e-02
3.291630239399666313e-02
3.368716739695778312e-02
3.426514441273499634e-02
3.459253000007205675e-02
3.467243729206977154e-02
3.439011380525039407e-02
3.444644825364315266e-02
3.346067534648587000e-02
3.266688650453714732e-02
3.381622218917705591e-02
3.297829923872305086e-02
3.247171322958752882e-02
3.311953129034950899e-02
3.289672844427109222e-02
3.257959330274907278e-02
3.308323454136916780e-02
3.376515274031633568e-02
3.301890055279016467e-02
3.262877498069557958e-02
3.350882175104991090e-02
3.365276947805800889e-02
3.266552515983688759e-02
3.275328802686360008e-02
3.265059999403115143e-02
3.160727420065045923e-02
3.274808214452889360e-02
3.340694786624596319e-02
3.314154678595894465e-02
3.352560154091038802e-02
3.356399729718423375e-02
3.254474264843131015e-02
3.108858337271508399e-02
3.133315251490945835e-02
3.176782691226699012e-02
3.260626366998991416e-02
3.232389857370082664e-02
3.249487477033569799e-02
3.382955501184585489e-02
3.361605588105841258e-02
3.277252057802881868e-02
3.282678854460003431e-02
3.230551915687553816e-02
3.223567317006840321e-02
3.331007754819344940e-02
3.317240022479012868e-02
3.258945142606115702e-02
3.248351846643408869e-02
3.169256217439660184e-02
3.223473980254955296e-02
3.339532901829599110e-02
3.334698515127040158e-02
3.309215571215004537e-02
3.310696821732841966e-02
3.268548389020871359e-02
3.133144913984456381e-02
3.154811340726412783e-02
3.239734895453324354e-02
3.309033801519950524e-02
3.307467630486157079e-02
3.299423043075628420e-02
3.356421601206341365e-02
3.285663779318426236e-02
3.356328962870139265e-02
3.258284796622862994e-02
3.100900264863175673e-02
3.283013147975053642e-02
3.290676215610234545e-02
3.134741980612072015e-02
3.104215320431108482e-02
3.190539003307855948e-02
3.256930265482361336e-02
3.258582296801769418e-02
3.169905399069089524e-02
3.186024674466980677e-02
3.212511633689368179e-02
3.313571878276317523e-02
3.377305522338432120e-02
3.253418734890935887e-02
3.283472354543090499e-02
3.376921106653415355e-02
3.256340689435562041e-02
3.129314661633255529e-02
3.172889123731627986e-02
3.168921669918121214e-02
3.248161714532709493e-02
3.231056169470649525e-02
3.194671404358699618e-02
3.203608838152438576e-02
3.233985139543388287e-02
3.255034900154254313e-02
3.136873426441023904e-02
3.131168032276860497e-02
3.123672839316014166e-02
3.131823356273112646e-02
3.245608871680574770e-02
3.248797368732080082e-02
3.280806561863808257e-02
3.378455419578185043e-02
3.188753597579004756e-02
3.138889719110129345e-02
3.199965794926605545e-02
3.220533588824840698e-02
3.190117709420808162e-02
3.067727237133961032e-02
3.169568289972181374e-02
3.172409367678308278e-02
3.121189102365120108e-02
3.192425284662965546e-02
3.161872644109033764e-02
3.114605552033752195e-02
3.185242242642469940e-02
3.157461007522365665e-02
3.085881608746750271e-02
3.159986533447620843e-02
3.216077439361963997e-02
3.233747842793348315e-02
3.215123530718258515e-02
3.172606307078182364e-02
3.172974271818741754e-02
3.126114801647311009e-02
3.152024183044049854e-02
3.169862912213361472e-02
3.105975812819793472e-02
3.070394122857101130e-02
3.098106159841294838e-02
3.065185402225871839e-02
3.086688037855285505e-02
3.075905832317720606e-02
3.049807377745338346e-02
3.179034660924105055e-02
3.291100579961853817e-02
3.336712321645834978e-02
3.196566181907124771e-02
3.191685875237922770e-02
3.146930657279463361e-02
3.103448546576959358e-02
3.224340367089895132e-02
3.148092023639476739e-02
2.977307370719341553e-02
2.945601872662702292e-02
3.050822046289427408e-02
3.172272841205193983e-02
3.147790507244854763e-02
3.099398229213866374e-02
3.239205748923355138e-02
3.245547023526823560e-02
3.139201084140733067e-02
3.136262989202420748e-02
3.174817507560235424e-02
3.185747559111446608e-02
3.163050050813762115e-02
3.032143810378539264e-02
2.988703624262192826e-02
3.141793867166466775e-02
3.122978392849532631e-02
3.136451610741728541e-02
3.180494808732108741e-02
3.166543629343480937e-02
3.186228452754081425e-02
3.141909148556979586e-02
3.030606841052842573e-02
3.045389937900524341e-02
3.075143066585217175e-02
3.028022725286557901e-02
3.124239009726433383e-02
3.148902421901004361e-02
3.104487319965200734e-02
3.140284390463952968e-02
3.080990667981348130e-02
3.006608995700939604e-02
3.180306417033772898e-02
3.200774235073767376e-02
3.018743175851520619e-02
3.031466856292153178e-02
3.096889167595952633e-02
3.012231311118035784e-02
2.986414641865752298e-02
3.069695087062442734e-02
2.960940371319157813e-02
3.005448115913701701e-02
3.126903043059423015e-02
3.102712480122084629e-02
3.098168120805028236e-02
3.070003736327026750e-02
3.128624724891210240e-02
3.116737387607480120e-02
3.080834635148732570e-02
3.038185371936526907e-02
3.101273777686343325e-02
3.136543439877395589e-02
3.004802411037675591e-02
2.991729014472609485e-02
3.049688544521351324e-02
3.087991009135263379e-02
3.171668825054588248e-02
3.100923896232240032e-02
3.010086910716421385e-02
3.084072687058649412e-02
3.050766677838233701e-02
3.057764572314960322e-02
3.148314266960289959e-02
3.156599456413343441e-02
3.009613701208386019e-02
2.936458483481951126e-02
2.988429877825747247e-02
2.978097625566451107e-02
3.001538326963977196e-02
3.084012116691615610e-02
3.124549952214406706e-02
3.110744564170528012e-02
3.038834274063007337e-02
2.976152159841935138e-02
2.974781284786423910e-02
2.989923124323185660e-02
2.966594632401767587e-02
2.911570568266058992e-02
2.929513670997938024e-02
2.917485345029389651e-02
2.953635734962455073e-02
3.060975252236609531e-02
2.964450991627188767e-02
2.895017969595603188e-02
3.015311089703585218e-02
3.053302307337133967e-02
2.936359369703132188e-02
2.976756395504166763e-02
3.043804012605834733e-02
3.084086272087646977e-02
3.116915206936671581e-02
2.970785946924344584e-02
2.870708450648631199e-02
2.879878115510367542e-02
3.024066527719298028e-02
3.060436942313074504e-02
2.996807862230898775e-02
3.024151563291018960e-02
3.014252311309259524e-02
2.996543365484177421e-02
3.001459421677977676e-02
3.023018910048211327e-02
2.998366799949394451e-02
3.048917598474246496e-02
3.063847788019069540e-02
3.063408417078345922e-02
3.113594030014962821e-02
3.006348367417253573e-02
2.950509031510181734e-02
3.026628659461532214e-02
2.974701517436413242e-02
2.998126351564945127e-02
3.067029563823818125e-02
2.924974473761049118e-02
2.947328134867625848e-02
3.118668701043535510e-02
3.145529997828563906e-02
3.047313854411709197e-02
3.014692507314159498e-02
2.975026397795662442e-02
2.967546126338869647e-02
2.975682525373124152e-02
2.984379395341468788e-02
3.047873061143840934e-02
2.977316603448336776e-02
2.917623833651491680e-02
2.955443123341911643e-02
2.964411614631158251e-02
2.901973540525879663e-02
2.960431592651950952e-02
3.057034809793225325e-02
2.956883484082344082e-02
2.871653984631602347e-02
2.909432510259911051e-02
2.917729433342043308e-02
2.965465680295894038e-02
2.974742536271966081e-02
2.972267348797568223e-02
2.972896558370489301e-02
2.990941234280308086e-02
3.036250740055589092e-02
3.007542775473812102e-02
3.028811901244332291e-02
3.091520890832571977e-02
3.046421370486307109e-02
3.004200259644479107e-02
2.972693905705822703e-02
2.934577973442913101e-02
2.938783813493160701e-02
2.998339940796201225e-02
3.011100892523761383e-02
2.882799156582147720e-02
2.892403624812051391e-02
2.966690211891436293e-02
2.918840642555675657e-02
2.889183208485318274e-02
2.932760102170664171e-02
2.905731933932602026e-02
2.843472512010084344e-02
2.803474152678856607e-02
2.889877627119339515e-02
2.955916358421816631e-02
2.883451070215535886e-02
2.843315683519758927e-02
2.847353304780824573e-02
2.908724279580911232e-02
2.973587452554640048e-02
2.920490808283698891e-02
2.884382107451453556e-02
2.910944863477651912e-02
2.923870459137214647e-02
2.891734941398458117e-02
2.878053988260870569e-02
2.932678728032585974e-02
2.951475988561705344e-02
2.976281796376908234e-02
2.933113717383730237e-02
2.854494954395807305e-02
2.838923962242787327e-02
2.858641243917000099e-02
2.884355287510692589e-02
2.881722712633130040e-02
2.875706510522019199e-02
2.980220620213714852e-02
3.015643311588283443e-02
2.903917654393545211e-02
2.861207114523544801e-02
2.842004781842795424e-02
2.849241195327973861e-02
2.878676999311780005e-02
2.887640591970092735e-02
2.864314082850484902e-02
2.956377843533787228e-02
3.023510367935619211e-02
2.952934718784093471e-02
2.878141117569434082e-02
2.804592464130681653e-02
2.866334531237185734e-02
2.960820911913745329e-02
2.968100030423270405e-02
2.972748576369694737e-02
2.914912517155509100e-02
2.818255817781296566e-02
2.804157998503659099e-02
2.852736280703246224e-02
2.771752134829270214e-02
2.740068576226726768e-02
2.865864840710138917e-02
2.940361967999264095e-02
2.961624503836846750e-02
2.873389230186287197e-02
2.846901260720984678e-02
2.867442189351942713e-02
2.797014540625824761e-02
2.851729553538810691e-02
2.855906708161845206e-02
2.922233235390621006e-02
3.007250223354939953e-02
2.856930438133474873e-02
2.917735412454774274e-02
2.922366437303759376e-02
2.724070380092489738e-02
2.782328822136386284e-02
2.815509848543601076e-02
2.791618369771657615e-02
2.807793042097985262e-02
2.760527867082436179e-02
2.789482006856167096e-02
2.817548056858046324e-02
2.873787393482079427e-02
2.908795578948568730e-02
2.869822932721123598e-02
2.855699531150034109e-02
2.813826758753685750e-02
2.825369319241245042e-02
2.904022489004730312e-02
2.899635606764408569e-02
2.865189429819138198e-02
2.798942805610661264e-02
2.821044047287054463e-02
2.761965605528948070e-02
2.591644882639022526e-02
2.687854496713599009e-02
2.789563515589869869e-02
2.782402122386533685e-02
2.732695718333359031e-02
2.785210869368293790e-02
2.844005979711432264e-02
2.774060769795206813e-02
2.747730085274228268e-02
2.669294573459578962e-02
2.718420571487763227e-02
2.797554314624192684e-02
2.775741258077505172e-02
2.783687034700934801e-02
2.823754086310000661e-02
2.823840871333327396e-02
2.810342977009880686e-02
2.779419924891844695e-02
2.777867864410966947e-02
2.872195130655042297e-02
2.793027744610432003e-02
2.760962919636849450e-02
2.796917120881883129e-02
2.808925397528345622e-02
2.749849336259983443e-02
2.699921482185285021e-02
2.776951517411106740e-02
2.775349280482678274e-02
2.799204431548612745e-02
2.798319350358666885e-02
2.798098809001453233e-02
2.858442721996695343e-02
2.876000297399359737e-02
2.775873496039939908e-02
2.756006590122073163e-02
2.875099966496703213e-02
2.915981234327574834e-02
2.843256636030837975e-02
2.789129126527910632e-02
2.829350149507481316e-02
2.886784997558189056e-02
2.754413675072392778e-02
2.648728891496023724e-02
2.764312717564667427e-02
2.820254727650921972e-02
2.807536841091302221e-02
2.741755373159624268e-02
2.757070698821968008e-02
2.788131608301343961e-02
2.756637252614791561e-02
2.737486567113174216e-02
2.719718987225226356e-02
2.804685301077435716e-02
2.856677289966901706e-02
2.781831734352055094e-02
2.792561181587012095e-02
2.882711392029033842e-02
2.775240438691773184e-02
2.732764488417469689e-02
2.824277191926027886e-02
2.762594667338075932e-02
2.738783378071798016e-02
2.749153836955263094e-02
2.744334840796984476e-02
2.724476003652047049e-02
2.729780253396663081e-02
2.697593729751368227e-02
2.767939725097165113e-02
2.873970119838516885e-02
2.778386444512054992e-02
2.705816793092916464e-02
2.699980479917950954e-02
2.749480746921864269e-02
2.806282812783735675e-02
2.840178514033465940e-02
2.713873936527753591e-02
2.658727947786162712e-02
2.786549497702102071e-02
2.816115118983356785e-02
2.715486284761170141e-02
2.650810997318994375e-02
2.705398309452728203e-02
2.710148922609999234e-02
2.740341127594979678e-02
2.809373178696497955e-02
2.758918568396719062e-02
2.741377125867652809e-02
2.735669001285846030e-02
2.723167503173036866e-02
2.760783000975625470e-02
2.768163916005621575e-02
2.771491677366762565e-02
2.733451450652871900e-02
2.695287613563828594e-02
2.643401460584832857e-02
2.678596111369477978e-02
2.757309530319667842e-02
2.656448662302939717e-02
2.683967347305392728e-02
2.795330166651847914e-02
2.762391025782593226e-02
2.677822782702781249e-02
2.732024308056043779e-02
2.762086640918754929e-02
2.709650037697739280e-02
2.780031094498104996e-02
2.774971521173293446e-02
2.707375848783337771e-02
2.735057354897551737e-02
2.821150305626442603e-02
2.803586827085064598e-02
2.712728562254757697e-02
2.643807197251515917e-02
2.642995993058014012e-02
2.658114326514693024e-02
2.621049692127325539e-02
2.549708202387964209e-02
2.597716942488782765e-02
2.709094384172374206e-02
2.668317299778816265e-02
2.693550060687813566e-02
2.693379124993494286e-02
2.690518143212867683e-02
2.790709830043276718e-02
2.746053939944519129e-02
2.643031346810739354e-02
2.641840455055573592e-02
2.685520932838542790e-02
2.701668455813879821e-02
2.721664087534487325e-02
2.639043962268576571e-02
2.606015428684919921e-02
2.678408325376806232e-02
2.679269598965173735e-02
2.679220041032065805e-02
2.684457685704240426e-02
2.632089048278976259e-02
2.622968989554396932e-02
2.618173105810996798e-02
2.614926157238138538e-02
2.649280869976926300e-02
2.614563503527384328e-02
2.623284415068502518e-02
2.613329307302410254e-02
2.593174051367807403e-02
2.690400901564836064e-02
2.702971267671223574e-02
2.653823911437751953e-02
2.623886670326574383e-02
2.628504004005268596e-02
2.631009383348463168e-02
2.599072607761427831e-02
2.588514601292308745e-02
2.592950319762719891e-02
2.651604268651024804e-02
2.604077026634962419e-02
2.578569470896418386e-02
2.676545959372160152e-02
2.666716913800981983e-02
2.718862731624435355e-02
2.760912049231295518e-02
2.619986997688996538e-02
2.473098064334283350e-02
2.563745502272007579e-02
2.665026245012984407e-02
2.710703392257940783e-02
2.758417938017468027e-02
2.666692150961170321e-02
2.591246307262582912e-02
2.714631798134518534e-02
2.765530864441261352e-02
2.657599419693068912e-02
2.670714401241598701e-02
2.649987588595687643e-02
2.657190880806229588e-02
2.668059681951642434e-02
2.568454807122355979e-02
2.577180035174111983e-02
2.632923881077882042e-02
2.557516576241515224e-02
2.526288224189234682e-02
2.646655677211433300e-02
2.745459438144497860e-02
2.687473469993696337e-02
2.612395075077687812e-02
2.628196906956011686e-02
2.672240851929029784e-02
2.626714983475897380e-02
2.610527512094139649e-02
2.655949404353609086e-02
2.622229388264938482e-02
2.601133072315151007e-02
2.696466790266973182e-02
2.665326023235745773e-02
2.607386225147480599e-02
2.729067715172149577e-02
2.745875700944809886e-02
2.661297404563846628e-02
2.632616751120362905e-02
2.620945161964195400e-02
2.533509390953954388e-02
2.533632314422245083e-02
2.571630347296648481e-02
2.520336050762314248e-02
2.593935777662394193e-02
2.667302806802064954e-02
2.603573579594332249e-02
2.618880054455811207e-02
2.635770295771444963e-02
2.609424760979211014e-02
2.615674983306907897e-02
2.601483317671324583e-02
2.633679303870849892e-02
2.732299373663612738e-02
2.690438531760206906e-02
2.546757407541198545e-02
2.494070345100046424e-02
2.574033408375370202e-02
2.682486343329689576e-02
2.607243683645515259e-02
2.486412350414266698e-02
2.497506793685816059e-02
2.498881166590474767e-02
2.514066525273966554e-02
2.582181109963335719e-02
2.572255409783827038e-02
2.551056661424994793e-02
2.541908427121463213e-02
2.500428562111685002e-02
2.563687291174963565e-02
2.516264483714223191e-02
2.402962990404530069e-02
2.420976729319264734e-02
2.517533373908421857e-02
2.605840988464130578e-02
2.620782926906819327e-02
2.634086153301247457e-02
2.600533691472035197e-02
2.572006884139572958e-02
2.647890369713322770e-02
2.669393450543689275e-02
2.564849585410967567e-02
2.585789026870333879e-02
2.614077316496697667e-02
2.596888013291631311e-02
2.539568703163987834e-02
2.550214655292542751e-02
2.625386906804262621e-02
2.550537298363183755e-02
2.544959663609465406e-02
2.599321509090152249e-02
2.537439370739948130e-02
2.526053231197896570e-02
2.463902417997921104e-02
2.412190937215124426e-02
2.473134091636573773e-02
2.532824054369982661e-02
2.562751633842291765e-02
2.577754237352258143e-02
2.590421826382948572e-02
2.604754288368830994e-02
2.541544641211928787e-02
2.504295970057851192e-02
2.552175072066314304e-02
2.580297474646582948e-02
2.581085021746121200e-02
2.518992406219754121e-02
2.517541214114428494e-02
2.589572461853286919e-02
2.538849276334386243e-02
2.511163321682701594e-02
2.528582025529106658e-02
2.514563380179424615e-02
2.532519471319142831e-02
2.525072492687134920e-02
2.558072683213728771e-02
2.558088953130482901e-02
2.620053780300840920e-02
2.629077580429338770e-02
2.553960829696642204e-02
2.451553303010712073e-02
2.504447249526115665e-02
2.600013128428762046e-02
2.465872152991759395e-02
2.480517769147917717e-02
2.574705914876766408e-02
2.571285166159863536e-02
2.589219650806934281e-02
2.595217340688839996e-02
2.536234945994494949e-02
2.558834953629299941e-02
2.646769495056048443e-02
2.636477476484710633e-02
2.612296173104028396e-02
2.491905173517411365e-02
2.426899822551462083e-02
2.515836360911845662e-02
2.498013449628948626e-02
2.572513976203966851e-02
2.596674129242300053e-02
2.489427520155975196e-02
2.485030640319563569e-02
2.540677828136116145e-02
2.473583839636396553e-02
2.424893396241419030e-02
2.457774971694651200e-02
2.442139692639573936e-02
2.455693298925101450e-02
2.475363190870583444e-02
2.488662384079979098e-02
2.453430921608895643e-02
2.493019552385749432e-02
2.503472631980600827e-02
2.477262502965991292e-02
2.523497746426385177e-02
2.525843217635725599e-02
2.545577844947492091e-02
2.571119699202609188e-02
2.555128801485530982e-02
2.519391200750694185e-02
2.554446071773632670e-02
2.557510117641054181e-02
2.471887378475673067e-02
2.497277549388780826e-02
2.481064095987074031e-02
2.435885748639345094e-02
2.479997783288515750e-02
2.481233173232846520e-02
2.506642872555451054e-02
2.627687270827204491e-02
2.632637046239689332e-02
2.480530749549316599e-02
2.378262982760786029e-02
2.376113990696756065e-02
2.489261995707554159e-02
2.493973104146897379e-02
2.426563198197903559e-02
2.507443886641409422e-02
2.551156744530225576e-02
2.480295859091406763e-02
2.470784157366389885e-02
2.460511760653105728e-02
2.387380233286874945e-02
2.479650312256631919e-02
2.527976040457097229e-02
2.457466295716417143e-02
2.459929718048940728e-02
2.469911310092155060e-02
2.497066938629756774e-02
2.538870625713124732e-02
2.552309000018082238e-02
2.456521689967993208e-02
2.373365439760559414e-02
2.450236718052168153e-02
2.483649123560039210e-02
2.434620982510011730e-02
2.392290292662010986e-02
2.468790270287211583e-02
2.548533195281865033e-02
2.517592764102303399e-02
2.494135505147892021e-02
2.495604595739434398e-02
2.578569776338853273e-02
2.494955276664686736e-02
2.353055457394435598e-02
2.404679330824448930e-02
2.392640246208931412e-02
2.413252375923738771e-02
2.513590780471491176e-02
2.490935613139763985e-02
2.470679989785717207e-02
2.497347349994604934e-02
2.467889224857039779e-02
2.485868267446047358e-02
2.565641577257520012e-02
2.560499169898849611e-02
2.455763609513209045e-02
2.451978227090571838e-02
2.439822168659973312e-02
2.462254017500323591e-02
2.511396560421858340e-02
2.462026251849904618e-02
2.472703328959064556e-02
2.437882704471169143e-02
2.393725659110547410e-02
2.363365989134190784e-02
2.379155246651363728e-02
2.408798812356965219e-02
2.398067422406234203e-02
2.435356087488681556e-02
2.476767196084555742e-02
2.380277703070053999e-02
2.368550964486712540e-02
2.351699507331071054e-02
2.347986611531578671e-02
2.467603697860224279e-02
2.412911863156121800e-02
2.422501497304311441e-02
2.420276492203752780e-02
2.418826250762949256e-02
2.502875886931892058e-02
2.515397401473195085e-02
2.509383271770143295e-02
2.492237906924610683e-02
2.485545482379544063e-02
2.493060809283056262e-02
2.389012330227729963e-02
2.352002361535784902e-02
2.394610353752514575e-02
2.456788737955531432e-02
2.578260029906396730e-02
2.502092063076407150e-02
2.463728237904533672e-02
2.545665387563752699e-02
2.512588722602523972e-02
2.458746172251868173e-02
2.423530551145377382e-02
2.413648044349887486e-02
2.417332326900416620e-02
2.415368202772600822e-02
2.452151203652487566e-02
2.430265465998245056e-02
2.409390522023410058e-02
2.389194631820918541e-02
2.247994296984096030e-02
2.251812185499588170e-02
2.440197499117096464e-02
2.421361713610715310e-02
2.319372205774309151e-02
2.400607848853451853e-02
2.404830084327061121e-02
2.376873415130882974e-02
2.483272583635563399e-02
2.461777493113267989e-02
2.489911758790025118e-02
2.526831629087584671e-02
2.408399425795286833e-02
2.385372484558166001e-02
2.359848175289711372e-02
2.359057234929706065e-02
2.412145071605145338e-02
2.429737891498976593e-02
2.439200702692182615e-02
2.446119834609904869e-02
2.393987958598127810e-02
2.338328349931712360e-02
2.357453328276547244e-02
2.391093980301815802e-02
2.487935641436160236e-02
2.502496660459166064e-02
2.455052879169752206e-02
2.459055826741245523e-02
2.413670905266670011e-02
2.334382722779698716e-02
2.414275776837946155e-02
2.448396657138413382e-02
2.384467849368922254e-02
2.396903739607308612e-02
2.362135690069452204e-02
2.317268463736656472e-02
2.322397769445202695e-02
2.299546015591732995e-02
2.254887654718316578e-02
2.300163003439678264e-02
2.387257445317230928e-02
2.463729442045463347e-02
2.478753180243241372e-02
2.393095539863859464e-02
2.368844758844012785e-02
2.443870371833494967e-02
2.359956838902735679e-02
2.371633706489047547e-02
2.454893447458063316e-02
2.365404430372434336e-02
2.370416269646109103e-02
2.440022199154740987e-02
2.417707549719125965e-02
2.347642545583068438e-02
2.331732846853867488e-02
2.328672014171761021e-02
2.375736653142343502e-02
2.422948409802597527e-02
2.365814297713504308e-02
2.404418964080385496e-02
2.447444708999033103e-02
2.382532976997275842e-02
2.306192317382750254e-02
2.272432203166645931e-02
2.380070278310735324e-02
2.451453516783359821e-02
2.383437556860623294e-02
2.376107327675995584e-02
2.407686239689108346e-02
2.416077537432306105e-02
2.311942236688943955e-02
2.293894702512970854e-02
2.425002333530069942e-02
2.478490558894548210e-02
2.433950727283057391e-02
2.379298666640074916e-02
2.331336200057224084e-02
2.305948404715414332e-02
2.396550679668102077e-02
2.358448681342402778e-02
2.291733487354613921e-02
2.362684238317721425e-02
2.312896585282580436e-02
2.222189542706322005e-02
2.241834592489696729e-02
2.285815785502356284e-02
2.336688483391138535e-02
2.326180225009154973e-02
2.312645941785149845e-02
2.316234588395714444e-02
2.277656637497677342e-02
2.200117651382162490e-02
2.253930905425809844e-02
2.290948844409628968e-02
2.224338907931233331e-02
2.287884274796022840e-02
2.288086838802173145e-02
2.271848361058519464e-02
2.338338822949904625e-02
2.334469711310811074e-02
2.311063741263838164e-02
2.320659310915848886e-02
2.346037838054137667e-02
2.306577422762632820e-02
2.242151279025680552e-02
2.263682086774091232e-02
2.365109395521935998e-02
2.375727331028928621e-02
2.297134549498601810e-02
2.340082844465573089e-02
2.408710793790766122e-02
2.383492311205307607e-02
2.322182349221592682e-02
2.271677111818199563e-02
2.271167588307919372e-02
2.320467748953686932e-02
2.332189881573108053e-02
2.329009397148807184e-02
2.343610947000560399e-02
2.304402262385325806e-02
2.300403295792732145e-02
2.344412900492664348e-02
2.334464067555038630e-02
2.339309535820703959e-02
2.296004781630306413e-02
2.319565669029787988e-02
2.345959181669096671e-02
2.356429937771846450e-02
2.386422414248180746e-02
2.342250930188321048e-02
2.297855314342217570e-02
2.204875184571679358e-02
2.205790843252997124e-02
2.305762828050498398e-02
2.355993589051153317e-02
2.358469577607558501e-02
2.275865803033493354e-02
2.275656074532696541e-02
2.329344480988888161e-02
2.323284497748038385e-02
2.300355491440676456e-02
2.303479900732255045e-02
2.314876958076982419e-02
2.269207474324587415e-02
2.249810506777834979e-02
2.234398345744061098e-02
2.208264536411188445e-02
2.294535905301373774e-02
2.340449555700516160e-02
2.235506016443526700e-02
2.273773466829434250e-02
2.306400017768341082e-02
2.367576055216529321e-02
2.352649468685192799e-02
2.212031080463358265e-02
2.158220735465510645e-02
2.157303457174585340e-02
2.171180856987254409e-02
2.184691970011807052e-02
2.241849588967741516e-02
2.286808994326535935e-02
2.330918598239595241e-02
2.325072176153420225e-02
2.310559144620946345e-02
2.359002756193699646e-02
2.347470294115172607e-02
2.285758252675672286e-02
2.277425511070329395e-02
2.246061895417842888e-02
2.252414300699532440e-02
2.303278610446727812e-02
2.301027350491999246e-02
2.293020147652559751e-02
2.252315239319202175e-02
2.281263872052048322e-02
2.296416038925804329e-02
2.259710092474674983e-02
2.286477603425303429e-02
2.281155116203303565e-02
2.226730076062546221e-02
2.210298663814033726e-02
2.218052066068965100e-02
2.223535082381811537e-02
2.293039248475918848e-02
2.297876067656937776e-02
2.291727078975148296e-02
2.330293444728126842e-02
2.272112754735900950e-02
2.207226985500272340e-02
2.227080289378601322e-02
2.282983902361373704e-02
2.332422900891370499e-02
2.282745659176176056e-02
2.217413012054724256e-02
2.174434719891933654e-02
2.156405434853309391e-02
2.224216521824397275e-02
2.278274964629069602e-02
2.273248087585914498e-02
2.307646469206898684e-02
2.337206746250797967e-02
2.284608268901607009e-02
2.285014881060150327e-02
2.357589813184967492e-02
2.316558314869363727e-02
2.295424360581899484e-02
2.250989262057655899e-02
2.199559325458097514e-02
2.241494605626412340e-02
2.290021595374497690e-02
2.341926584614853826e-02
2.347810928532653371e-02
2.301573715695848232e-02
2.214847848501562411e-02
2.261107252150235808e-02
2.248737999936478715e-02
2.226651764025724609e-02
2.364834697038347908e-02
2.377763767402590878e-02
2.275674259457232187e-02
2.206153596092942301e-02
2.240744044023154635e-02
2.259466964590875135e-02
2.319006325357607715e-02
2.368654297176103415e-02
2.314471093765468890e-02
2.261986968682506982e-02
2.257494119498162574e-02
2.285511692442611029e-02
2.243406483148804170e-02
2.216034771085352573e-02
2.243049391002081491e-02
2.216335025728987176e-02
2.176535549264001571e-02
2.192648552167159731e-02
2.322343039121557012e-02
2.462316205249752074e-02
2.481662929050500177e-02
2.337071455379418142e-02
2.178526621858238241e-02
2.182776164488564943e-02
2.192294263074238622e-02
2.201539901303662880e-02
2.225011355013007536e-02
2.213882804117836556e-02
2.175675805651043626e-02
2.168288882170101364e-02
2.204015894144536331e-02
2.236255426128728324e-02
2.213381235748348649e-02
2.209590798626201794e-02
2.156765553552943138e-02
2.076892858822737206e-02
2.155450441989345545e-02
2.205420049553766942e-02
2.201096292250669453e-02
2.179434776016217490e-02
2.133173536209079582e-02
2.150405330362693823e-02
2.211655619103180398e-02
2.275312668326964771e-02
2.261397927601174057e-02
2.180766501099423368e-02
2.191173575664966122e-02
2.232715340667908860e-02
2.204486596421766434e-02
2.184694650386269366e-02
2.163653017943040213e-02
2.229431735850102500e-02
2.272653648785485231e-02
2.190844640860791642e-02
2.243038404470426225e-02
2.289848685846462492e-02
2.215406277452770800e-02
2.213843177420541861e-02
2.185522005630488596e-02
2.159323130141347497e-02
2.202628277530706280e-02
2.205358279295844756e-02
2.177933407308927510e-02
2.164065053813188713e-02
2.197081546834283444e-02
2.177697470729884205e-02
2.237361449610114628e-02
2.261406867042560151e-02
2.183496166368462804e-02
2.174575854658355317e-02
2.226748512274021735e-02
2.232149797437922925e-02
2.245335284629499176e-02
2.210196501889018922e-02
2.110723943897454408e-02
2.193066984368577041e-02
2.190891573644391382e-02
2.112591101024140217e-02
2.133868016717603219e-02
2.168601035779892799e-02
2.217979878993617954e-02
2.186445820674769863e-02
2.093577054813280935e-02
2.142483541940323755e-02
2.084349274732884630e-02
2.067561454704710047e-02
2.104161591265257814e-02
2.092470168297653685e-02
2.146599008606555475e-02
2.143414218693878021e-02
2.136302538206768728e-02
2.083564846173974541e-02
2.130535104226752990e-02
2.177021341555542000e-02
2.145190479408903145e-02
2.167784362005703916e-02
2.173261558943266961e-02
2.158097260574294227e-02
2.140985034701541403e-02
2.194666606329946645e-02
2.198636558829789381e-02
2.171001497582350503e-02
2.219146572190265967e-02
2.228481565290498997e-02
2.164822637105804498e-02
2.069834406594675200e-02
2.127738472900329858e-02
2.223122493739487435e-02
2.218650529588669582e-02
2.219271908637293969e-02
2.216218463784752624e-02
2.193823050634196095e-02
2.205353445052922814e-02
2.215284398466004986e-02
2.187839815293133108e-02
2.148091704725382453e-02
2.136944007074323415e-02
2.089944549817278688e-02
2.072185732965866820e-02
2.157347824114147841e-02
2.156388271579267463e-02
2.154144461116512879e-02
2.188885205663965508e-02
2.177599731196218011e-02
2.194854927466641237e-02
2.189346695840913362e-02
2.168991669792148802e-02
2.209042363845950888e-02
2.155558728474735175e-02
2.142644242704947258e-02
2.182821872316878520e-02
2.138670689682833567e-02
2.121472042244830838e-02
2.176463823140104351e-02
2.139415743135933065e-02
2.050400054506507433e-02
2.125918095412570111e-02
2.122374487715890726e-02
2.106264021145985016e-02
2.132974733693835528e-02
2.177376427962187874e-02
2.265930846693051809e-02
2.150697544797309027e-02
2.081453198442878919e-02
2.137176183177622729e-02
2.108130488611947503e-02
2.099254740101174146e-02
2.134972057015042252e-02
2.142329756743040561e-02
2.103731455917915230e-02
2.054782776740878350e-02
2.072290402400412193e-02
2.135480052828619621e-02
2.170805360092408279e-02
2.118194225568266129e-02
2.081544577700488244e-02
2.157276087861686314e-02
2.193147672525909420e-02
2.133612218416893955e-02
2.120765117538165809e-02
2.150729740464605438e-02
2.141281313427062169e-02
2.155582488809838423e-02
2.206325995388337333e-02
2.189573248505698178e-02
2.162660412925326153e-02
2.134973598396161520e-02
2.152097270774885537e-02
2.119101232341774610e-02
2.054423811930649116e-02
2.102888586379363448e-02
2.145665817764294200e-02
2.184904911993356541e-02
2.137693602330341738e-02
2.113715732680587073e-02
2.164575250932030195e-02
2.117523630909731377e-02
2.135158574779162308e-02
2.083437547037253132e-02
2.081296536850568007e-02
2.144772036763256326e-02
2.128733186214978521e-02
2.102205510126695098e-02
2.057640111490760537e-02
2.052305125478032233e-02
2.051554687080687361e-02
2.106274534702919088e-02
2.080104731481025732e-02
2.095692878363199924e-02
2.168801219885698253e-02
2.153523763747227857e-02
2.152076007713893402e-02
2.099398261462773196e-02
2.081647427531063688e-02
2.078369509115480379e-02
2.076792332218404050e-02
2.051603031850574022e-02
2.053830531853352917e-02
2.164421757551003231e-02
2.141498780746481020e-02
2.050162349251271471e-02
2.036536249035217003e-02
2.104008275421591703e-02
2.145069176040872300e-02
2.101249083683281310e-02
2.048183344288751970e-02
2.066447043131722575e-02
2.117643220815241395e-02
2.113976011978150119e-02
2.128326053689654981e-02
2.098700764622898549e-02
1.937554634622463967e-02
1.996128337096870695e-02
2.049167245921662550e-02
1.959905959445809587e-02
2.012508884785708593e-02
2.062435598654174460e-02
2.083021737929111050e-02
2.086201350504297142e-02
2.065768249295647438e-02
2.081201180078125559e-02
2.081491804050500036e-02
2.034067607171621134e-02
2.047047994414768340e-02
2.135943214721601133e-02
2.127384759341361883e-02
2.027909798004290734e-02
2.073642192211893817e-02
2.165622388218228084e-02
2.079283383825232187e-02
2.016996722569406458e-02
2.049208662910343912e-02
2.054012807503510785e-02
2.088988368691719472e-02
2.035816282306485495e-02
1.958893438974240037e-02
2.052603555881472516e-02
2.053604929715896824e-02
2.004363603888542969e-02
2.069168456372146025e-02
2.103242889256757425e-02
2.054902088827251574e-02
2.016447716003355595e-02
2.099029255512843695e-02
2.121934650077626078e-02
2.029058517500890654e-02
1.972712450924957867e-02
2.046374571394238631e-02
2.105081246347820234e-02
2.057463016681436094e-02
2.058470464965591815e-02
2.105498648501764186e-02
2.063140898380955851e-02
2.029208206061855133e-02
2.044437058540203925e-02
2.040892840941535211e-02
2.032707608384975995e-02
2.066536317707065931e-02
2.072352005761830471e-02
2.067156816996729152e-02
2.112713943740354358e-02
2.127164948739388231e-02
2.135367062208828187e-02
2.099120394442141602e-02
2.084967605953888525e-02
2.099233246727794100e-02
2.113706748784019082e-02
2.092752630962014040e-02
2.012223364100555745e-02
2.051245056902784372e-02
2.109449190923706752e-02
2.076192937622195131e-02
2.057218738543603251e-02
2.098358527369290419e-02
2.111048045410846355e-02
2.086702559482868369e-02
2.009417088867393800e-02
1.930721156161594246e-02
1.974705532931447793e-02
2.014295721059070066e-02
2.035292217536772280e-02
2.091808237437347076e-02
2.086514176844228921e-02
2.011846449871234829e-02
1.970937475367209521e-02
2.062079875978678825e-02
2.146049330116017034e-02
2.103492181047933451e-02
2.047847085273767770e-02
1.992150606229094525e-02
2.034759344395800987e-02
2.090543169857727798e-02
2.091513101779653855e-02
2.036356400043882672e-02
2.025504098333651484e-02
2.019543607968679252e-02
2.017081479673728250e-02
2.001905160408620765e-02
1.982711984790195420e-02
2.032501508601894380e-02
2.001850247719475298e-02
1.986550165519325450e-02
2.039690931931799345e-02
1.986118696151513777e-02
1.938587835748138005e-02
2.108006574119177315e-02
2.094487815942082734e-02
1.971036737704817340e-02
2.006108469928037305e-02
2.033455124413959328e-02
2.042219724788324128e-02
2.044890839794349935e-02
2.057375496060232650e-02
2.128997282111214431e-02
2.134692741623521461e-02
2.031969159341081785e-02
2.018907177796476493e-02
2.018847520162668843e-02
1.986636398783302518e-02
2.021453958552947225e-02
2.017707936887501094e-02
1.982738930292493595e-02
2.014244439230758812e-02
2.024684676658144999e-02
2.003020085647131202e-02
2.040915651417565813e-02
2.016172671144053283e-02
1.988573907698806126e-02
2.004822763232715424e-02
2.050144652734454953e-02
2.096365742744180777e-02
2.045529222224753974e-02
2.043135383714192108e-02
2.027490268205684246e-02
1.986222309680249834e-02
2.036314881089346454e-02
2.074857173654175505e-02
2.029001276601181611e-02
2.022894231537809145e-02
2.054671107093780993e-02
2.050344787319281770e-02
2.015584802578379575e-02
1.948224682572132632e-02
1.946353565475825165e-02
1.973298248902075752e-02
1.986472672761897817e-02
1.991155547087185285e-02
2.006753406956951480e-02
1.984083573110110438e-02
1.938553397665864278e-02
1.972705379417300994e-02
1.948190106270775504e-02
1.936337076657828130e-02
2.009010973301461264e-02
2.067153841925070332e-02
1.997535027124812748e-02
1.934700180584035881e-02
1.977234540795915971e-02
1.993510148538325116e-02
2.005285235707925107e-02
1.984637531552614631e-02
2.019430957753275135e-02
2.031032014273542394e-02
1.953206015885695229e-02
1.966512080905661458e-02
2.040191130345753515e-02
2.005618137135422793e-02
2.009292603641647107e-02
2.031829266495254263e-02
1.996893055821092819e-02
1.986780886858153031e-02
1.969880171169426097e-02
1.943835455886430350e-02
1.937518878621652743e-02
1.979580301853150689e-02
2.009517363616599578e-02
1.954564829247195518e-02
1.934817372376619604e-02
1.959268340600565581e-02
1.915064778821782068e-02
1.919101764316254871e-02
1.965493408005435788e-02
1.956911129385272008e-02
1.934142802901779243e-02
1.994896044161551321e-02
1.999359542197532216e-02
2.012152005747605554e-02
1.994752014670966161e-02
1.966522472306407587e-02
1.996939582076116479e-02
1.979347910774474292e-02
2.037823299702409482e-02
2.020858053504005769e-02
1.927631801541802165e-02
1.939693193306417374e-02
1.946140976392787478e-02
2.008086573496157753e-02
2.015273659750233329e-02
1.906531826849993880e-02
1.924095346485494087e-02
1.974760618808297716e-02
1.914656076892118364e-02
1.845967527528381488e-02
1.897149412841070762e-02
1.928839231648009356e-02
1.911173645009939942e-02
1.887455197350228556e-02
1.948642936790129579e-02
2.039951942742037824e-02
2.017554314309805835e-02
1.982130179771099399e-02
1.912348550454313900e-02
1.952021745197828409e-02
2.037883764662274180e-02
1.948456485771668523e-02
1.935597428454683896e-02
1.964581295461298102e-02
1.941042386774237752e-02
1.927415609874190069e-02
1.992600796578240796e-02
1.980165163044640686e-02
1.981742134265901401e-02
2.001351144715037000e-02
1.893206800441800397e-02
1.944945757633492756e-02
1.997705482549616204e-02
1.972737008178663751e-02
1.943341054861406209e-02
1.869151248086764472e-02
1.857773922883403442e-02
1.935711330826079407e-02
1.957636877647262255e-02
1.879403397694917946e-02
1.916328252819621963e-02
1.984821035907425105e-02
1.979089204945306407e-02
1.951634577317759231e-02
1.914197950250829880e-02
1.976268110206043718e-02
1.959600250829731174e-02
1.900396306153118511e-02
1.945640723584099105e-02
1.974128864529562169e-02
1.949450512012003769e-02
1.983474420823987464e-02
1.989223244755905159e-02
1.900374370743992264e-02
1.920258920213208792e-02
1.977626954842510651e-02
1.930177233855555688e-02
1.892811053033472551e-02
1.923172743677242433e-02
1.990765964680201588e-02
1.997895017178874175e-02
1.952502094848304615e-02
1.960873724801832224e-02
1.991326312086232758e-02
1.986708539814427410e-02
1.910654011161698820e-02
1.850629919122177142e-02
1.894117220104927710e-02
1.940858314461206199e-02
1.936678399303886494e-02
1.892835977612951706e-02
1.949416046059374713e-02
2.019972488845517972e-02
2.022118594357956434e-02
1.980868060468401678e-02
1.888244989554698980e-02
1.879618997510736078e-02
1.934982524506903556e-02
1.957776542159039151e-02
1.917952232127397363e-02
1.897497738045524074e-02
1.878060596194883886e-02
1.896138312673365314e-02
1.901570447772205769e-02
1.875734251340692091e-02
1.939613817504493715e-02
1.939633576152217931e-02
1.920052852324017831e-02
1.931559919797825112e-02
1.911336668526235696e-02
1.887298964116436786e-02
1.869057329100766093e-02
1.946116175580207830e-02
2.007313990428961914e-02
1.965301170475572054e-02
1.943163187735110625e-02
1.942504841967289050e-02
1.959338421362654542e-02
1.927886866755630646e-02
1.874113990979188113e-02
1.935520566338041343e-02
1.887820330073014183e-02
1.835281591138677310e-02
1.913703963070824063e-02
1.888246745632062365e-02
1.844785092516083511e-02
1.831918024294001274e-02
1.805235038997238597e-02
1.863829692802062774e-02
1.953533780381339763e-02
1.896486268115032958e-02
1.881606010165932930e-02
1.941977365069783371e-02
1.920087433631755339e-02
1.927258913231820817e-02
1.976012174288611228e-02
1.908689757733406447e-02
1.862383084124378044e-02
1.936435565709229700e-02
1.950270341792052081e-02
1.953937059843145405e-02
1.967202744765152861e-02
1.905328775462631838e-02
1.908080627684141314e-02
1.899708054888120390e-02
1.846783891822281060e-02
1.859327284722701520e-02
1.927837966225698016e-02
1.956909040608648814e-02
1.871642976168381295e-02
1.840885267897726316e-02
1.871064182194367292e-02
1.904839732504806302e-02
1.778045621184876426e-02
1.788294677543160460e-02
1.876786736237692765e-02
1.792495537089856469e-02
1.842603410624069765e-02
1.880565768019091741e-02
1.884634378733675286e-02
1.889061927474992852e-02
1.906005013193551659e-02
1.898591580072586313e-02
1.868152567656404875e-02
1.909712564854716688e-02
1.905592504407087329e-02
1.892572559254308839e-02
1.864294236217022352e-02
1.889643939141956094e-02
1.916488072716881347e-02
1.878443876623914210e-02
1.891639940062662256e-02
1.876573724525294404e-02
1.873334240881028775e-02
1.897006587870726096e-02
1.912822311407809048e-02
1.903650228405152564e-02
1.842920950002689337e-02
1.796626279606871462e-02
1.827334244189433507e-02
1.880090869716560115e-02
1.864581329093353834e-02
1.827419838444331590e-02
1.869978972198501482e-02
1.910521785852308321e-02
1.917332232302460665e-02
1.895622734630414766e-02
1.825881592917726406e-02
1.833439726641566611e-02
1.917210891326201830e-02
1.927979455402240375e-02
1.861628481382764794e-02
1.889934494844371093e-02
1.916789740771950024e-02
1.877525531225045230e-02
1.894995439622261524e-02
1.880825086147755107e-02
1.861533553898959623e-02
1.847812401957158943e-02
1.846465041232880910e-02
1.854120625897066540e-02
1.781681545076550799e-02
1.779207557674985715e-02
1.833435906905256027e-02
1.884621695728132262e-02
1.875910765235033750e-02
1.882213102219203182e-02
1.908047266383115087e-02
1.862973093296783900e-02
1.834399382280410204e-02
1.820123200263255858e-02
1.848255712071037588e-02
1.883424797246282742e-02
1.867152596231431289e-02
1.913268983314396487e-02
1.924752349746905108e-02
1.842312995976961090e-02
1.847196863926538896e-02
1.863175429448630030e-02
1.902177696295635767e-02
1.876320208093560510e-02
1.788654050130961473e-02
1.799914409130268234e-02
1.853019772950740066e-02
1.817449397906046454e-02
1.804406088704251301e-02
1.866316056668205353e-02
1.809382822573292471e-02
1.815382041979690664e-02
1.871029264598831135e-02
1.923304677288981482e-02
1.877058275363504072e-02
1.803145174907307829e-02
1.876859041595731192e-02
1.866759420627866692e-02
1.824857120319401532e-02
1.799442966826544574e-02
1.819961055366620464e-02
1.850925508307064288e-02
1.836714251869496842e-02
1.889198078233092493e-02
1.870571173526808240e-02
1.774320642127898487e-02
1.820620644372238084e-02
1.790864720958831868e-02
1.785932885727166408e-02
1.814911610742652240e-02
1.828947611473375270e-02
1.820020069062509502e-02
1.797790694670571565e-02
1.834588132702254584e-02
1.829565242625987714e-02
1.832948973631353187e-02
1.804761242243122996e-02
1.785067195589792183e-02
1.772045816130747575e-02
1.852608149864833076e-02
1.909196393530414315e-02
1.856840928448791339e-02
1.812828525813949335e-02
1.799540143337070158e-02
1.794560480075815465e-02
1.792383901155837622e-02
1.828425126222310917e-02
1.827427123771720174e-02
1.814871959526941081e-02
1.797563672778807950e-02
1.764312076949675276e-02
1.819259904009412968e-02
1.873658145665147920e-02
1.823232855519089576e-02
1.793228665495683397e-02
1.802089323418584743e-02
1.790094376812591606e-02
1.774094026379977734e-02
1.800595740197542122e-02
1.808355897552470920e-02
1.761461406644286229e-02
1.792824674763152104e-02
1.808585948413471770e-02
1.831460400928638238e-02
1.833426966524916851e-02
1.795550967905004680e-02
1.784729349893790160e-02
1.749075466733831380e-02
1.790726096947936261e-02
1.854379300032752212e-02
1.810927786096457048e-02
1.807386132154041244e-02
1.824394677383624208e-02
1.781072185391829529e-02
1.806736488608039898e-02
1.803279486695097758e-02
1.734614688783125969e-02
1.753996329058674780e-02
1.811901347356417377e-02
1.816179006807464372e-02
1.800962306179555716e-02
1.798417632741175151e-02
1.826506802036974297e-02
1.799825525819155961e-02
1.722969256894438597e-02
1.715519123912947683e-02
1.749958950103016816e-02
1.780078501962166146e-02
1.812261134524531525e-02
1.787101369264249354e-02
1.739637162621152436e-02
1.768629904180237661e-02
1.780355461372962536e-02
1.730417762662983874e-02
1.765493091903728301e-02
1.786759498808257809e-02
1.765861266061686044e-02
1.812657376746928950e-02
1.874425975500555036e-02
1.841182062375695122e-02
1.821992719811898684e-02
1.819756196996340919e-02
1.784399449379732439e-02
1.786800962349110317e-02
1.717686545746233140e-02
1.763260520968317271e-02
1.815240740035592784e-02
1.759322280656933080e-02
1.739535951758604260e-02
1.727993562594627372e-02
1.750632607995190534e-02
1.765898358021739459e-02
1.735857548160053138e-02
1.733982728886547531e-02
1.762828386874534803e-02
1.749661198081390104e-02
1.735696181810434530e-02
1.730658194624673865e-02
1.730324547212287387e-02
1.779129655881610608e-02
1.754286999863578084e-02
1.727704845263711847e-02
1.777871302920072324e-02
1.793239355256893292e-02
1.801336046675669142e-02
1.818507001202908716e-02
1.818658911996707747e-02
1.794223925220951935e-02
1.768669251015803773e-02
1.736468547835299039e-02
1.778442931671518970e-02
1.789187234963026882e-02
1.731917054102120532e-02
1.773148048385601513e-02
1.804389525615741896e-02
1.788607522900405658e-02
1.748554710255487490e-02
1.714254098091199524e-02
1.755162297202076532e-02
1.798152479324921851e-02
1.759357435149140614e-02
1.751318464351693527e-02
1.720186693615968765e-02
1.735018481227115078e-02
1.788206671997469299e-02
1.768444939401069699e-02
1.783245186324838513e-02
1.758080670355302230e-02
1.742004223669174970e-02
1.769894838683691921e-02
1.786439811147511741e-02
1.807263191443191780e-02
1.820506285587003906e-02
1.855050994262400985e-02
1.879079698377578156e-02
1.792853174066420460e-02
1.775652961579228181e-02
1.778645070653563434e-02
1.741496028328599899e-02
1.755864705017152333e-02
1.760573730344731566e-02
1.749864299406570303e-02
1.731994918681630663e-02
1.770204038882215378e-02
1.771624510570130040e-02
1.755333326065107100e-02
1.818696607068730556e-02
1.769528586799659631e-02
1.742371481126875690e-02
1.800929142382607165e-02
1.771745496651068105e-02
1.703166024328733527e-02
1.703805674873036177e-02
1.771448854448006913e-02
1.766766152569842693e-02
1.725242448808575121e-02
1.777387331018953284e-02
1.739618849588478455e-02
1.687201367319586531e-02
1.778563136365823860e-02
1.719733605700642445e-02
1.633541525347170092e-02
1.696289063952557616e-02
1.708277836856163245e-02
1.704315042164769589e-02
1.694595684613720704e-02
1.678345780854942002e-02
1.693168394573829269e-02
1.693433834359410473e-02
1.739490441048401753e-02
1.715998393643708431e-02
1.749431829869606964e-02
1.740699611141000372e-02
1.636871262124076770e-02
1.627287023594373855e-02
1.704378478186514140e-02
1.695793456173907282e-02
1.688046261365160408e-02
1.777443827014154459e-02
1.737634045212373135e-02
1.714970118724449405e-02
1.782017119100633845e-02
1.815217707804996777e-02
1.780632293499546243e-02
1.733878933390477217e-02
1.716147820120634410e-02
1.739300926382671142e-02
1.730794924267096274e-02
1.719116197022120887e-02
1.777294226847834710e-02
1.759417329910079389e-02
1.671708643311291959e-02
1.726075401504398310e-02
1.797714156362833701e-02
1.781931030165301993e-02
1.741342292239343031e-02
1.730475887106944569e-02
1.725619937530313910e-02
1.730189097022532402e-02
1.692611382877453122e-02
1.689907943781540980e-02
1.715978230706351540e-02
1.698498796948246653e-02
1.715061459243548414e-02
1.721106318799122889e-02
1.749838710370603054e-02
1.691328099558299380e-02
1.653091992375195149e-02
1.704668386512910722e-02
1.693684044039178369e-02
1.725357579828823776e-02
1.772121991903060842e-02
1.740568301617195085e-02
1.734316667139119625e-02
1.735858597316758054e-02
1.732131953624231266e-02
1.728667940806791897e-02
1.691622693692340987e-02
1.686253005228561391e-02
1.712497107927868009e-02
1.678096877099065354e-02
1.708198449778612280e-02
1.709397982075290534e-02
1.722680795623216660e-02
1.735265610964803126e-02
1.677122305734137300e-02
1.712779427487765363e-02
1.743717882264631674e-02
1.659875780087676639e-02
1.648989117572648502e-02
1.723754979677540392e-02
1.733594237220767442e-02
1.736637321279397086e-02
1.721544811898611388e-02
1.680137023801303933e-02
1.738150860545301449e-02
1.734541783646614821e-02
1.706848235453289897e-02
1.777513122083617184e-02
1.723083966360632047e-02
1.719998815005704257e-02
1.762727479999449953e-02
1.749483773678045528e-02
1.746474265874508117e-02
1.752538265143169932e-02
1.735319848711509849e-02
1.733309992778063816e-02
1.697802371446420489e-02
1.625690949680116959e-02
1.671064633968229879e-02
1.715859402831915875e-02
1.687046804997950622e-02
1.639991488527386618e-02
1.673510092721773590e-02
1.724538220466771687e-02
1.715955218243795516e-02
1.684433053064718008e-02
1.690240363870497420e-02
1.753488742892984203e-02
1.797788513153739109e-02
1.739698471927101156e-02
1.684175131490650568e-02
1.739582172103186497e-02
1.711228031998553861e-02
1.690016927167698260e-02
1.673193846739500640e-02
1.628044512413091144e-02
1.704601842912988399e-02
1.693219811438373065e-02
1.572396566388473485e-02
1.588803871738543247e-02
1.669251182584522222e-02
1.694326442522562856e-02
1.694556975022000131e-02
1.715715664710978569e-02
1.703998308874975567e-02
1.666146619796519610e-02
1.620928008088448266e-02
1.611006103407951542e-02
1.678204674111788766e-02
1.716293623531077450e-02
1.716516717783638304e-02
1.685782398062289633e-02
1.707599969387871286e-02
1.689208957008756298e-02
1.612292009908055171e-02
1.629199969269940623e-02
1.689222737675130301e-02
1.729773251220834487e-02
1.729516911897572076e-02
1.711331371306018881e-02
1.712960180061381607e-02
1.658245792092986892e-02
1.632819940561613253e-02
1.681730345480334995e-02
1.657335695355914226e-02
1.653859431034346295e-02
1.713131320948025824e-02
1.677260847836757954e-02
1.656229577504565384e-02
1.694826115810113901e-02
1.675436415008104210e-02
1.674160397604786826e-02
1.655927109258938448e-02
1.663176018459144867e-02
1.692510610984360522e-02
1.675025253663704403e-02
1.657853403341312190e-02
1.675937937298422123e-02
1.655176818303251071e-02
1.622698850937345783e-02
1.639572510569879682e-02
1.681657627763973734e-02
1.686697880378750306e-02
1.659155972865813261e-02
1.649869885780894108e-02
1.586997990093490934e-02
1.606606706016036959e-02
1.697611002045049805e-02
1.668202474052487422e-02
1.650960453908373662e-02
1.651766012275519141e-02
1.620783623934716339e-02
1.626200820099304306e-02
1.672475796190407704e-02
1.729656301600885487e-02
1.729224653221183780e-02
1.680689643450165166e-02
1.647949124053333173e-02
1.634478427364095127e-02
1.598132185266399469e-02
1.619600194518194120e-02
1.679697805153695239e-02
1.691422197503382116e-02
1.709411661288348649e-02
1.696115057499954226e-02
1.673882519087238271e-02
1.704569007471810199e-02
1.663652432971438749e-02
1.632890976336839536e-02
1.653683186478567546e-02
1.662455780591913859e-02
1.695980147183709721e-02
1.669073276315715879e-02
1.663535258170800377e-02
1.639969980762895699e-02
1.659563210600420100e-02
1.714026691510355666e-02
1.682216799531400034e-02
1.699470114348903063e-02
1.698178450496954511e-02
1.666398068555067710e-02
1.612636839480226236e-02
1.641868544484947900e-02
1.706708872045538394e-02
1.641388225628044248e-02
1.625026178197311322e-02
1.638088867992408548e-02
1.574262988446071057e-02
1.592722285818371289e-02
1.617571959158949774e-02
1.624183780977408662e-02
1.654671723219577201e-02
1.656932155387451019e-02
1.691790086089233272e-02
1.684649417880361086e-02
1.652539964234762265e-02
1.664745055222624504e-02
1.664937337987588278e-02
1.669796867872657548e-02
1.675241869268671857e-02
1.624281073322573002e-02
1.646944399184131075e-02
1.697229071413756951e-02
1.674230535024484254e-02
1.678222221352692126e-02
1.683002520413992217e-02
1.628692756502687217e-02
1.597515274421240292e-02
1.639299720075079042e-02
1.653336567614197700e-02
1.708566536980700434e-02
1.697584873196027536e-02
1.619495187306245476e-02
1.594044088969839151e-02
1.589406036474638739e-02
1.578241802547400430e-02
1.622383629858838161e-02
1.682992504987104038e-02
1.636889085669199217e-02
1.621256056155949768e-02
1.641325899641094682e-02
1.642770538612552469e-02
1.626072939185075131e-02
1.657087120221135274e-02
1.683668328787121804e-02
1.665952449480099726e-02
1.665852699267160800e-02
1.685503205306016286e-02
1.663293928810725963e-02
1.621898742117467568e-02
1.604453509758095586e-02
1.602160599024125484e-02
1.615861380511468895e-02
1.623331626396157940e-02
1.646094823078285072e-02
1.683239458620746504e-02
1.708912649055228938e-02
1.660170025766301988e-02
1.626853526380506870e-02
1.657232015221423230e-02
1.643169351301489861e-02
1.613755759490580199e-02
1.585066870258216437e-02
1.574221077721809497e-02
1.584932652629109442e-02
1.644799455856361600e-02
1.652615883394998458e-02
1.649375462976474319e-02
1.660874747560141251e-02
1.652509162641332963e-02
1.683746634967919764e-02
1.653720404404698113e-02
1.610794487634942956e-02
1.646193296576724599e-02
1.694247915481309624e-02
1.656473389789483303e-02
1.662480620466057213e-02
1.668942000654491387e-02
1.667475935030072673e-02
1.643165569173079057e-02
1.583734680908189391e-02
1.626537277245193938e-02
1.666410165411259456e-02
1.724892098651427050e-02
1.722069499795616382e-02
1.658795793404303776e-02
1.612180816230527822e-02
1.585635172463936010e-02
1.618950071857006012e-02
1.611525183401897598e-02
1.609554765699980697e-02
1.606713792630306767e-02
1.606787776419959374e-02
1.683687088587129677e-02
1.688552539181784398e-02
1.661000613994127045e-02
1.661620779014394769e-02
1.605956220813837404e-02
1.596328370418211018e-02
1.635918956522673315e-02
1.620040764482417323e-02
1.642373873601424630e-02
1.685510178543351070e-02
1.661960769163520202e-02
1.606131752061074405e-02
1.620563734973355652e-02
1.651643399990446529e-02
1.601128228480321741e-02
1.615881552805746579e-02
1.607041525009015107e-02
1.626024537892479041e-02
1.646644541006637291e-02
1.649315279397151751e-02
1.639792957826571515e-02
1.619041066446617883e-02
1.666230955065546582e-02
1.649742525307148003e-02
1.603991401419490453e-02
1.582855028752808146e-02
1.633438530272350933e-02
1.665733173274046644e-02
1.641899478799586920e-02
1.623829477394981430e-02
1.624554933925803288e-02
1.617907221497579678e-02
1.617535724303368477e-02
1.649030856867967840e-02
1.656174392365310916e-02
1.669061932348704994e-02
1.610726578937941508e-02
1.575896896594121757e-02
1.577197084410491071e-02
1.580933513578941171e-02
1.606384603572275430e-02
1.597896417003532438e-02
1.597379441213905502e-02
1.612764656149301770e-02
1.671629939706037113e-02
1.716562524286256025e-02
1.682397173151784289e-02
1.611374712251434707e-02
1.575620396726002889e-02
1.515569089770485434e-02
1.545079623279757217e-02
1.599351775313863355e-02
1.587081114903711801e-02
1.641532576831098572e-02
1.697691260462005219e-02
1.633641302703208939e-02
1.573817482983447952e-02
1.569938938457996619e-02
1.588886627613438421e-02
1.631315919248539983e-02
1.606400976893542637e-02
1.556035745057867889e-02
1.539738549524618041e-02
1.570466618498197325e-02
1.610940569478319997e-02
1.624197072266006514e-02
1.647497022670829994e-02
1.677777598382446805e-02
1.634059329852467421e-02
1.635168816747341672e-02
1.644224216095970664e-02
1.575028323106478223e-02
1.578420853193406026e-02
1.608001630263127327e-02
1.611322543138895419e-02
1.626627485271105525e-02
1.596291876523278988e-02
1.602483711479166240e-02
1.610634625885602744e-02
1.625240945313605884e-02
1.658391752935833852e-02
1.611768289636352630e-02
1.618068354876714063e-02
1.613349804224318423e-02
1.593660464791716441e-02
1.634669581411027015e-02
1.658376855707151959e-02
1.668516670083852044e-02
1.645170973255213887e-02
1.608284599387305169e-02
1.587297063098164554e-02
1.583962857613689656e-02
1.567291856455616320e-02
1.583089236534885799e-02
1.581253157548411989e-02
1.562031301991027681e-02
1.598048439799012663e-02
1.604145642044242301e-02
1.601763964814973198e-02
1.615884981461614134e-02
1.623627513903986089e-02
1.612586380244111772e-02
1.610405778823420855e-02
1.644063583916573548e-02
1.625389116706945497e-02
1.560393983942995680e-02
1.574647555856377792e-02
1.591896207221916298e-02
1.600170884677828628e-02
1.631364490456208363e-02
1.649782687511266305e-02
1.655189393664532882e-02
1.599374231623196252e-02
1.523031384341198488e-02
1.525201774942432954e-02
1.598468944130301134e-02
1.648663219649020711e-02
1.639918051787777123e-02
1.660540212905278062e-02
1.654512728124557866e-02
1.623581676916053054e-02
1.609581643257427738e-02
1.602307699987439923e-02
1.602901427765118791e-02
1.610828305326259327e-02
1.620490369084261195e-02
1.567613416868570905e-02
1.559067763045211656e-02
1.585338630860154072e-02
1.622384814416360371e-02
1.654176803189321213e-02
1.654029805767913766e-02
1.646311418736112753e-02
1.609890074573962215e-02
1.611379433006695713e-02
1.629180175188822688e-02
1.618513828315778363e-02
1.625779446661010028e-02
1.606275846182055045e-02
1.588031422520546840e-02
1.595896925880152875e-02
1.592192239169794646e-02
1.628271956178966445e-02
1.651988109382371631e-02
1.601416008611783806e-02
1.619795446685693210e-02
1.637534698030473218e-02
1.654112759494957147e-02
1.688480556654499073e-02
1.642547464037362112e-02
1.624772108523140496e-02
1.576637273196469791e-02
1.566202003536955670e-02
1.589951198531357190e-02
1.556973555113568691e-02
1.625365378365579982e-02
1.647950051009900926e-02
1.565518071772946732e-02
1.550034271357134640e-02
1.600036968667679915e-02
1.595431992394934911e-02
1.568150602546865974e-02
1.646140382179240441e-02
1.641017415606196156e-02
1.608451042444241849e-02
1.666413522319264498e-02
1.592184715761788341e-02
1.549839691280042141e-02
1.581188051913489517e-02
1.581358279812961759e-02
1.652152118555769503e-02
1.656296850097376677e-02
1.609535261228585770e-02
1.602189751383358701e-02
1.627179598876762889e-02
1.582254421967111552e-02
1.557463411974378126e-02
1.605605287054834990e-02
1.596139729002832297e-02
1.577077244438609277e-02
1.588371704004267956e-02
1.599640435971847255e-02
1.604099095733952166e-02
1.583188189188720202e-02
1.579362125602393543e-02
1.585369404380089844e-02
1.565763423435779372e-02
1.596056714138014213e-02
1.572517313727049559e-02
1.544085955869048919e-02
1.559017997021285885e-02
1.532505827469239808e-02
1.542348152381813574e-02
1.587287961431177799e-02
1.587224176460649144e-02
1.562410803952478215e-02
1.535847383034818874e-02
1.602415281099203725e-02
1.640514698355095141e-02
1.551628430153409975e-02
1.579692119339219658e-02
1.642660068367862020e-02
1.595208754583262237e-02
1.536897741050245215e-02
1.560681553415991206e-02
1.555923598724814547e-02
1.564104244993162404e-02
1.596785845380744445e-02
1.575519971366462837e-02
1.572320890151519476e-02
1.559812473486984867e-02
1.540287765332265177e-02
1.576139684857031167e-02
1.648408138694492861e-02
1.640036904652632938e-02
1.586587141584444235e-02
1.577897465841894900e-02
1.606681033206829035e-02
1.564711637172216951e-02
1.534789022475788016e-02
1.586637171560399337e-02
1.598813016802867054e-02
1.623076908459957987e-02
1.588895652620346891e-02
1.516868203783031110e-02
1.547806592662318535e-02
1.564008941062274352e-02
1.545496296189697097e-02
1.526352832910144071e-02
1.542357730745454354e-02
1.599025017472881574e-02
1.609979761816610067e-02
1.619314870933514366e-02
1.599088692979716564e-02
1.553853859632961520e-02
1.589423595987734736e-02
1.657527630071217381e-02
1.648405249242514137e-02
1.567109629496659870e-02
1.536495779305282680e-02
1.558510869623444019e-02
1.606845863559233298e-02
1.614082689322523731e-02
1.626773151811303567e-02
1.646823695341949681e-02
1.612729549666706841e-02
1.570779028047333131e-02
1.575580833544710374e-02
1.577244989229473204e-02
1.524740861122726547e-02
1.570482404802888907e-02
1.615893050919890023e-02
1.573035473797590456e-02
1.563855747585987319e-02
1.572227650805011270e-02
1.564976613681972814e-02
1.569529201111437289e-02
1.560519997854876127e-02
1.545751495391412857e-02
1.588411467813864719e-02
1.598834791927216878e-02
1.603600105171736762e-02
1.604320277943291351e-02
1.595708592227675429e-02
1.590877489567456282e-02
1.558300125615630013e-02
1.614190893002844310e-02
1.622824963028557388e-02
1.518070665208588396e-02
1.450184831010956597e-02
1.492543610132195282e-02
1.535931797896541821e-02
1.547941791655248547e-02
1.593274548960238804e-02
1.579530214871490215e-02
1.566503679484376743e-02
1.579908515415404460e-02
1.572965940258480577e-02
1.544375622361975932e-02
1.541111592248079268e-02
1.583154644042301246e-02
1.568186403340355098e-02
1.557231452608954896e-02
1.503844949130938961e-02
1.521742042063008345e-02
1.612874573348802368e-02
1.566941159236750689e-02
1.511628363137754345e-02
1.586101376134844629e-02
1.629958688986117218e-02
1.574633556827734551e-02
1.522560569953356618e-02
1.510353495323430925e-02
1.545030464723766775e-02
1.575124571787586691e-02
1.556565260256935132e-02
1.542328147089327105e-02
1.571750118746826838e-02
1.573617009798045779e-02
1.553908847422987710e-02
1.560658965826741337e-02
1.597208611446689075e-02
1.590461860796777566e-02
1.541115273439058395e-02
1.541373266170579376e-02
1.555893010047436874e-02
1.593756952392375026e-02
1.592807284753976205e-02
1.552650889011890183e-02
1.595864662567284681e-02
1.608420270509033564e-02
1.609312506245805588e-02
1.622634788892497737e-02
1.601455192673738315e-02
1.601580446355830439e-02
1.548506108539519054e-02
1.494993289540090531e-02
1.550992439182269020e-02
1.571381975169825959e-02
1.527378740990120373e-02
1.539089700823085410e-02
1.539600989484746739e-02
1.569348702340034665e-02
1.586733584484421866e-02
1.545824035965432351e-02
1.506556359515108870e-02
1.530419105300210789e-02
1.557039102465402128e-02
1.510010995655231697e-02
1.496613654094978638e-02
1.569462472620766769e-02
1.561815845018192130e-02
1.529247105632906834e-02
1.601432632881554657e-02
1.616159412129516276e-02
1.587730785671814110e-02
1.485592489550318675e-02
1.480231352707144475e-02
1.533898334036406033e-02
1.511243205233482427e-02
1.557904625165064047e-02
1.594747957568922250e-02
1.565311306937392302e-02
1.526856637577106955e-02
1.524772635923409177e-02
1.563367248790108535e-02
1.544860659078534960e-02
1.569677847906341892e-02
1.585321747704931949e-02
1.568969239016913125e-02
1.558663624672449941e-02
1.522498701337966429e-02
1.529643741360690520e-02
1.546342202672750833e-02
1.605301522235956860e-02
1.586280799694069626e-02
1.548883568423606825e-02
1.534494987569705836e-02
1.548273469142004595e-02
1.597602844381416226e-02
1.558266614853133156e-02
1.536296482524981966e-02
1.546434246707023563e-02
1.549835099357265746e-02
1.546864156968501963e-02
1.604890963386937375e-02
1.595477083975825258e-02
1.563853080948016464e-02
1.560611018273158450e-02
1.576815199363271192e-02
1.591013746315855446e-02
1.564073721229799346e-02
1.606608999417071665e-02
1.572717708163128697e-02
1.583403558745343290e-02
1.583751689934873030e-02
1.555616369720908866e-02
1.579795535864103942e-02
1.555659169368660451e-02
1.528980692412863253e-02
1.486462031318015915e-02
1.451476255591510438e-02
1.489572251374417407e-02
1.584355993669425006e-02
1.561910927475442662e-02
1.537575206010945335e-02
1.603251048596025102e-02
1.634542325722420503e-02
1.574628944394241420e-02
1.524086351412576659e-02
1.538952788390141393e-02
1.579481802436432172e-02
1.610754902644052217e-02
1.530117619890282096e-02
1.494109040127672774e-02
1.522559973946576231e-02
1.494632953441909183e-02
1.521927867294318309e-02
1.560010500281225690e-02
1.514215064618963484e-02
1.499144732139686895e-02
1.509673807390920011e-02
1.510697610450175386e-02
1.527803910742849339e-02
1.525799692580842755e-02
1.535872652361693069e-02
1.506699590250256543e-02
1.485454266305325302e-02
1.580430592933891598e-02
1.626745652310276902e-02
1.578107794692133053e-02
1.548902467741431442e-02
1.545156896678778584e-02
1.548323167918784840e-02
1.519806702062041770e-02
1.514066525326623197e-02
1.537186875624499925e-02
1.510695161947256046e-02
1.505485726590322614e-02
1.498557698104690042e-02
1.502480105380791728e-02
1.536583621005369743e-02
1.557916691436202553e-02
1.586471897791938770e-02
1.561499692469497241e-02
1.535634904870513025e-02
1.513444592966777316e-02
1.492855974030120152e-02
1.560090711204364759e-02
1.599993762351016591e-02
1.563914330958149357e-02
1.529326357822965304e-02
1.537001433380850123e-02
1.542935175884528609e-02
1.482090710810235294e-02
1.475173908874975737e-02
1.514634452909551475e-02
1.483396234278297997e-02
1.439843699225965695e-02
1.425762985972109896e-02
1.470991128227262801e-02
1.488058340645183331e-02
1.508330926838825220e-02
1.572328127547993962e-02
1.560427749001295009e-02
1.541342703408080106e-02
1.560163851670186112e-02
1.541726896307648795e-02
1.560948534476337864e-02
1.571502718458383380e-02
1.483331886664727983e-02
1.468954477978893017e-02
1.516210775612795818e-02
1.478875168901762176e-02
1.503041889185734344e-02
1.553099429001429145e-02
1.545392359505842056e-02
1.526181125066756496e-02
1.502605383081241121e-02
1.564255946713855733e-02
1.569240174328402973e-02
1.517514504216271182e-02
1.484802448335306724e-02
1.438988824493554058e-02
1.456240816928044447e-02
1.518569283878533523e-02
1.534879016025160990e-02
1.542989414333927230e-02
1.514535769995542687e-02
1.469677269341464372e-02
1.500159999030190039e-02
1.506462318360332099e-02
1.492374593034155421e-02
1.499848261452413518e-02
1.491691480692709619e-02
1.489603193901677287e-02
1.521926101513670568e-02
1.572565503773547604e-02
1.568040496091633804e-02
1.555678470792380003e-02
1.574882192153960470e-02
1.596467770109171944e-02
1.602930534288625128e-02
1.592833829372755639e-02
1.547565516516289513e-02
1.511112330149061087e-02
1.512730365000222905e-02
1.504817432913316440e-02
1.512738117852905663e-02
1.508689594664777874e-02
1.510116270343036041e-02
1.536019320446319059e-02
1.526348788198250185e-02
1.508994082852539199e-02
1.519520820821742592e-02
1.466075932192020641e-02
1.391052908525685153e-02
1.467250971222518706e-02
1.525088339417358420e-02
1.510138259012443369e-02
1.519916509069741718e-02
1.526898891836767254e-02
1.524302852251431702e-02
1.571113152246714564e-02
1.590632280883784444e-02
1.508946078410579143e-02
1.468597993230803464e-02
1.493247582394636487e-02
1.531244390651788877e-02
1.488838849387980924e-02
1.505572629559000057e-02
1.583439449454442094e-02
1.574218924172102879e-02
1.513134166424123274e-02
1.491343508285877459e-02
1.496553998055996301e-02
1.499811973321556711e-02
1.568986936552459188e-02
1.638671376527366108e-02
1.572694747691972053e-02
1.493281908068083697e-02
1.516057485470274219e-02
1.514297909817572882e-02
1.512803112144581706e-02
1.527329675510297191e-02
1.535293729566131714e-02
1.503638895622773537e-02
1.463443382223937085e-02
1.452461556256112209e-02
1.466968633363129049e-02
1.521409265525434061e-02
1.530755166664678722e-02
1.549965678027688011e-02
1.517670880355538252e-02
1.474414980823992444e-02
1.468063740831474125e-02
1.435354852283530352e-02
1.473327256570896963e-02
1.510244768829771891e-02
1.511822222743116825e-02
1.489558333938693739e-02
1.468459681420878835e-02
1.484782022935247914e-02
1.498482137470679050e-02
1.531733248441199437e-02
1.552163070104112426e-02
1.541149286376144491e-02
1.506532894501595547e-02
1.493233418842339864e-02
1.539128310582881139e-02
1.534489102036499381e-02
1.515631809992395128e-02
1.516154313579969742e-02
1.466484915556748314e-02
1.445333592171183651e-02
1.477282692847224285e-02
1.477895780491553235e-02
1.462730425055149171e-02
1.436363990857220801e-02
1.461953068825041363e-02
1.511513169148806859e-02
1.504226442795944009e-02
1.502626764777311406e-02
1.477867521924363867e-02
1.488074897537915164e-02
1.556187765700381247e-02
1.533760665411739409e-02
1.521906091142471128e-02
1.577901401834699846e-02
1.523240484957270706e-02
1.494464440577806391e-02
1.480178849396952129e-02
1.491018626366815564e-02
1.537514331845545729e-02
1.485577893110833804e-02
1.489275141696962297e-02
1.515804026497504821e-02
1.501946406899963560e-02
1.501630295740509144e-02
1.479078841719180110e-02
1.452998166151744583e-02
1.458705235028583125e-02
1.483818911654992412e-02
1.506101205232793054e-02
1.522686605133194600e-02
1.500271637686988874e-02
1.507617239840396833e-02
1.525007388110828470e-02
1.539046809954093542e-02
1.570479334568077728e-02
1.524860923894382110e-02
1.459764516715804025e-02
1.459300655706896079e-02
1.525796711473533830e-02
1.520975514199069886e-02
1.505147300839055485e-02
1.535114225245860775e-02
1.508470728026401267e-02
1.498464128214426275e-02
1.490976031339474872e-02
1.507698390011385191e-02
1.532405803398797194e-02
1.514356035396384643e-02
1.482588478574305667e-02
1.484965454589331872e-02
1.498606890675161472e-02
1.510687645004498043e-02
1.534286647320390502e-02
1.496088982174429913e-02
1.482161581405255953e-02
1.564154384528228248e-02
1.518288676964891365e-02
1.423030532820446920e-02
1.436088722262909151e-02
1.486037095401802378e-02
1.479670289156011925e-02
1.442651946038638403e-02
1.480631930526306664e-02
1.513723941117816468e-02
1.468683037151776762e-02
1.476985103749451148e-02
1.527395543037209785e-02
1.497968748612913022e-02
1.477869750443808888e-02
1.522083234682282751e-02
1.503231648769704810e-02
1.432920953392465870e-02
1.515835306870250143e-02
1.505153914880959232e-02
1.441798887086637171e-02
1.462299621890180389e-02
1.466066218316672623e-02
1.454518055379781967e-02
1.479529795342383013e-02
1.506731946779585503e-02
1.490008720061359281e-02
1.527302329743985589e-02
1.542992800181177022e-02
1.510357510540376660e-02
1.475798352554459798e-02
1.473506764894078579e-02
1.462908777961720135e-02
1.468591602549758519e-02
1.494922309405423248e-02
1.469715395127895591e-02
1.483171856788064596e-02
1.482152067495589101e-02
1.452717213483165591e-02
1.444111630722243536e-02
1.430188898492732071e-02
1.437107315701619155e-02
1.489745199883059541e-02
1.537140248427606819e-02
1.541240403109865598e-02
1.470946527178989063e-02
1.418131472953807273e-02
1.453161621957272873e-02
1.473230579758796378e-02
1.523387631636016933e-02
1.520452793096691360e-02
1.452606651429933296e-02
1.443481833917407628e-02
1.477033261362048142e-02
1.487914514987502372e-02
1.450973539839617819e-02
1.433622154847792769e-02
1.432595041145913982e-02
1.421344417346970777e-02
1.453783835395125457e-02
1.461413511012747690e-02
1.442443255715243795e-02
1.459787913903312639e-02
1.499906648969627845e-02
1.483020479871908180e-02
1.504291557007736944e-02
1.544610401019626961e-02
1.491749132357639632e-02
1.452552378446230440e-02
1.440597842122768452e-02
1.457484411236679295e-02
1.453034304860275489e-02
1.446498849296413980e-02
1.488533024025198541e-02
1.502359542047915740e-02
1.493875643653923974e-02
1.445996615719980991e-02
1.419084326475415075e-02
1.434391515069756602e-02
1.462430820112118127e-02
1.533183903679757182e-02
1.509928500485660866e-02
1.455605132980515755e-02
1.514523259040555757e-02
1.553356931170468518e-02
1.493980468370616037e-02
1.474018298575403667e-02
1.478072359694077541e-02
1.464741229458446821e-02
1.460867917949731053e-02
1.443529933200940994e-02
1.451891542060203093e-02
1.461762932303013914e-02
1.430761400892712615e-02
1.415407118483405155e-02
1.432845733291882029e-02
1.470586534864776022e-02
1.526954921559681329e-02
1.533610113220845381e-02
1.449167214394376721e-02
1.425747135005995224e-02
1.453448194882239232e-02
1.432137986456194848e-02
1.445388693253902776e-02
1.457483391779562133e-02
1.449848782925937211e-02
1.431412084717263895e-02
1.444219138479582720e-02
1.491335950893447893e-02
1.495462876162600638e-02
1.470616190977157289e-02
1.507011392684694598e-02
1.525995470971224649e-02
1.482087995427644640e-02
1.464671066899413121e-02
1.458746475164568283e-02
1.448779950402034195e-02
1.419460320265283210e-02
1.434557221323189309e-02
1.444677333823579657e-02
1.419781860921833644e-02
1.432673157449019380e-02
1.422546567688262251e-02
1.398191443120229763e-02
1.447964916876626901e-02
1.483954786291099073e-02
1.464372644448882002e-02
1.471129680295192067e-02
1.507024949245286231e-02
1.491717303659802554e-02
1.483474754677476838e-02
1.476619443674315538e-02
1.440401941368872618e-02
1.451837038301964991e-02
1.488427242089850923e-02
1.475972792566898270e-02
1.453514718944352684e-02
1.459165057254449387e-02
1.466461032410193259e-02
1.479308971605918996e-02
1.467503918836444814e-02
1.467090893678179957e-02
1.471374420329023616e-02
1.429254240712847859e-02
1.429598006496069461e-02
1.444483138219926875e-02
1.504134815110218411e-02
1.530499267681835994e-02
1.440234946307913932e-02
1.380408518343873014e-02
1.388371727063721951e-02
1.427214279174981483e-02
1.427264194737603957e-02
1.446082783745107105e-02
1.479662190641585842e-02
1.490686306369472941e-02
1.455585513747122313e-02
1.472119096888145108e-02
1.486722227559312236e-02
1.485758591543451419e-02
1.506460871164873143e-02
1.460462213262815785e-02
1.499230662919451632e-02
1.511143009725200888e-02
1.425211946207313209e-02
1.392989434648588508e-02
1.402475136031957996e-02
1.446143293713055694e-02
1.456112925690401100e-02
1.421720949581994214e-02
1.447898704893719156e-02
1.429147527477403652e-02
1.400854874519267754e-02
1.458503266799334938e-02
1.488455472570219054e-02
1.475346748891357904e-02
1.458739757835566392e-02
1.448486381639422539e-02
1.435588118205553994e-02
1.453232690841064177e-02
1.464081943838056558e-02
1.480491778955726409e-02
1.468614713701342500e-02
1.440688691992182517e-02
1.441195165598340225e-02
1.424485550063931023e-02
1.411496220150674705e-02
1.435582220943768667e-02
1.488090415993379573e-02
1.505686453770371282e-02
1.470993979647514452e-02
1.456387350351236523e-02
1.490434092205038079e-02
1.462765979399728751e-02
1.398804157341018532e-02
1.382741602131942228e-02
1.402874864311477211e-02
1.425006057857558170e-02
1.454637066339911980e-02
1.458797240827965254e-02
1.442766117770133937e-02
1.479689667275956369e-02
1.481482131868341358e-02
1.438962559406041855e-02
1.433246155116897624e-02
1.398231722671348064e-02
1.400937832861038831e-02
1.463653942992209148e-02
1.449637803848647516e-02
1.460526930967537967e-02
1.473690167689960424e-02
1.427235560990870733e-02
1.419542120949876009e-02
1.425717949544384570e-02
1.397154947597633104e-02
1.386605877663875039e-02
1.394367814509894950e-02
1.445463726349435242e-02
1.467896197249281276e-02
1.432200706394149564e-02
1.477102580885246950e-02
1.517028306816207810e-02
1.467478803779361136e-02
1.425665724356638651e-02
1.472745603311597165e-02
1.465742753424175218e-02
1.401463908166162772e-02
1.419358604703602547e-02
1.455157790904057502e-02
1.425163466909628966e-02
1.423274618888750558e-02
1.434305471118656715e-02
1.435206635799645900e-02
1.497154380841168517e-02
1.497751173046413600e-02
1.415524181505337965e-02
1.396075859706217941e-02
1.397306156002852892e-02
1.452144301774820068e-02
1.459908760360077891e-02
1.389414625693490522e-02
1.426044514999200152e-02
1.413376054513597498e-02
1.378701921626863600e-02
1.434917294850732682e-02
1.442392915946591643e-02
1.379864967320560895e-02
1.366680008131055703e-02
1.407572738939356742e-02
1.441479935933930902e-02
1.438371586390777696e-02
1.417149883321285053e-02
1.405326285561681911e-02
1.420248104136785303e-02
1.416503506391823472e-02
1.409274343425740740e-02
1.404655614413367719e-02
1.433162036411601836e-02
1.482295991365149314e-02
1.439096407276839809e-02
1.407134172134017619e-02
1.466583395914759953e-02
1.499941738003862136e-02
1.489674053497413303e-02
1.455819631664761679e-02
1.417699930617357870e-02
1.461652777134535806e-02
1.497477422373359908e-02
1.487048387626080381e-02
1.467450845777286926e-02
1.444671694993808833e-02
1.398492090366342672e-02
1.385377735215597046e-02
1.440637778640540059e-02
1.487409451365028466e-02
1.478787142342692651e-02
1.467921585618674543e-02
1.454602586735558208e-02
1.498881616666722892e-02
1.481335361159026240e-02
1.409570816568344112e-02
1.452040292436292471e-02
1.479052505090331336e-02
1.415341767239688443e-02
1.422603784481237497e-02
1.493663651164998593e-02
1.496359438237322009e-02
1.466245570965026349e-02
1.415041022208358978e-02
1.431892044190022882e-02
1.452206790666371074e-02
1.424318764214219275e-02
1.411739077798515075e-02
1.437046812137243203e-02
1.448469169828421436e-02
1.418336334925819620e-02
1.419842875251426523e-02
1.413277090718564888e-02
1.375008703196984629e-02
1.391517249471845193e-02
1.427548317176754143e-02
1.444145763945063957e-02
1.422683740451705092e-02
1.429570505198492908e-02
1.448027021665858512e-02
1.425987926710898385e-02
1.404408178525808244e-02
1.422271684336972111e-02
1.465548509384012599e-02
1.429234090073837685e-02
1.415783964525037589e-02
1.434037127268818386e-02
1.432046558772969574e-02
1.451342479384037758e-02
1.454689581947863491e-02
1.426593351320777636e-02
1.416801686033274457e-02
1.473570221565374296e-02
1.455104938588367737e-02
1.396562154666141156e-02
1.409237003744879396e-02
1.431163147895148265e-02
1.460080593885870227e-02
1.435073878737396988e-02
1.418586063266909225e-02
1.444203089454330034e-02
1.455158908496726605e-02
1.443216788530669176e-02
1.451658514077271839e-02
1.422276745851914354e-02
1.382949891515193076e-02
1.398255800865272694e-02
1.373704207875382777e-02
1.392086603685656516e-02
1.465944070759574169e-02
1.457748883915355349e-02
1.452651035149330437e-02
1.451123035367943639e-02
1.376835783239484419e-02
1.385242415232313534e-02
1.417057425681714743e-02
1.431709526277092324e-02
1.421115515254676304e-02
1.433699943039058212e-02
1.480091709153681136e-02
1.458976910906147062e-02
1.432630680431295350e-02
1.409463036286443677e-02
1.426480494867877688e-02
1.450630597454323836e-02
1.451490875830986627e-02
1.443493741472464710e-02
1.437431384048956998e-02
1.399604784221964229e-02
1.418982546097305453e-02
1.462294204157212063e-02
1.442601185535853474e-02
1.427404595019400070e-02
1.421252757480138441e-02
1.432579325408294205e-02
1.441819255568446353e-02
1.425679815192320600e-02
1.431492759059160499e-02
1.467680697426293653e-02
1.381017562465336815e-02
1.327586384290318534e-02
1.392782576205525702e-02
1.398571026132620736e-02
1.383107355504791490e-02
1.372877235982003161e-02
1.378332138762108569e-02
1.415366067013540223e-02
1.440921767582139558e-02
1.429111022651530054e-02
1.409110315208676571e-02
1.420435568607035688e-02
1.417280896344726843e-02
1.420322197043301024e-02
1.427436326788520532e-02
1.421487072701650006e-02
1.445198863044074543e-02
1.453687069955983402e-02
1.413102784439606956e-02
1.444599573888872938e-02
1.485453992653195179e-02
1.470309035051573128e-02
1.431356183724294233e-02
1.401548199217192772e-02
1.411434310744607776e-02
1.427331306606679368e-02
1.418252426847052029e-02
1.442401522944986199e-02
1.481274731442695433e-02
1.466638605404553888e-02
1.472803963018231091e-02
1.433503079243982591e-02
1.375713523075864503e-02
1.430875033120629358e-02
1.451595337820052803e-02
1.433708562067909954e-02
1.448981724050206650e-02
1.433978522217034535e-02
1.420192972137490628e-02
1.408129093684713090e-02
1.405522866648249540e-02
1.423349615721110351e-02
1.442826347486390014e-02
1.414019393797313028e-02
1.378875371854481474e-02
1.419289638034454751e-02
1.416875388349536288e-02
1.374127417979336373e-02
1.369560522623640593e-02
1.405505591857077186e-02
1.450793733816250694e-02
1.432518051894286944e-02
1.459862544276690870e-02
1.462155277422852624e-02
1.376841642009643020e-02
1.367789669988829677e-02
1.420513115191199792e-02
1.442251573831535710e-02
1.440715534193865409e-02
1.425170123111533377e-02
1.400772854566944940e-02
1.385604885046082951e-02
1.405062126013228822e-02
1.461671375435120469e-02
1.439912385168637225e-02
1.426449168453914826e-02
1.398041929177250287e-02
1.421889346880662701e-02
1.499175715481473534e-02
1.449474414103630281e-02
1.444042949182776196e-02
1.471296370666850054e-02
1.454756643249716791e-02
1.460279316659883475e-02
1.472898458311876387e-02
1.456263356959962806e-02
1.460978399121543037e-02
1.479230600397646485e-02
1.441192704290871103e-02
1.424720810395089902e-02
1.437047788117446802e-02
1.422644144893557214e-02
1.435788975906836414e-02
1.473654537111542852e-02
1.503370239565779594e-02
1.474278066393680010e-02
1.447422559933470021e-02
1.418061658253115531e-02
1.403605359201450832e-02
1.459082436227122394e-02
1.442898134664697893e-02
1.387560379397612294e-02
1.407226088672918277e-02
1.432662614479107352e-02
1.404002413139588193e-02
1.391143329736236472e-02
1.457923082664301651e-02
1.434421920332811483e-02
1.394655440325131592e-02
1.418371954838013212e-02
1.383097487437018845e-02
1.342454102797214013e-02
1.411026562807327772e-02
1.453507777637834050e-02
1.418095524396978391e-02
1.405390340662414361e-02
1.399930356300888024e-02
1.420638548547019375e-02
1.441791407129712314e-02
1.406337472180603163e-02
1.414873248384815319e-02
1.464730066197590316e-02
1.429733693546588955e-02
1.433533841265541807e-02
1.426223990020946547e-02
1.421096209253244758e-02
1.420487415719337045e-02
1.370261788142157142e-02
1.414608857035400298e-02
1.453986638339566269e-02
1.395287677588186864e-02
1.399929373314752479e-02
1.422190092105221626e-02
1.419759619581746103e-02
1.438510492210928575e-02
1.449740195089655077e-02
1.468407136818028827e-02
1.438636458677849603e-02
1.432973893940245325e-02
1.457839179775109219e-02
1.431053549095046180e-02
1.412521731071081886e-02
1.415760571639383854e-02
1.445022939442242894e-02
1.465071923355933635e-02
1.418495801909888838e-02
1.419369339201576041e-02
1.462124116987676033e-02
1.433358452064150898e-02
1.412019425688310938e-02
1.428092201822943330e-02
1.425726644521090047e-02
1.420199988160650122e-02
1.418053140306921311e-02
1.395632016782706944e-02
1.394585896992403887e-02
1.466760589918012989e-02
1.468415756477609371e-02
1.436428840869852057e-02
1.452809308234482080e-02
1.441470691305742936e-02
1.403335285759840963e-02
1.418379728853211286e-02
1.439542542701035925e-02
1.431946696895988747e-02
1.468243734118141949e-02
1.482644167553333163e-02
1.451802804653884102e-02
1.385730572603452102e-02
1.343142954483657510e-02
1.350913734487934476e-02
1.398185140210345123e-02
1.427970701412562861e-02
1.402687454788712970e-02
1.418402883830720967e-02
1.443110600861132950e-02
1.412306524852413765e-02
1.405940651921486380e-02
1.404687639628538105e-02
1.406917480850338603e-02
1.436598780440249100e-02
1.411058769219091652e-02
1.396368743866067616e-02
1.421371235332883308e-02
1.427903815806205387e-02
1.468237238937226095e-02
1.446128946526825665e-02
1.404497234527295538e-02
1.423312238426706171e-02
1.412003886685474045e-02
1.395502179273275592e-02
1.422771737641736686e-02
1.433166917660645516e-02
1.404635768064715559e-02
1.410614886644169334e-02
1.420757975678166828e-02
1.429003973643656542e-02
1.384548496467961735e-02
1.374270695771749422e-02
1.414981093637672147e-02
1.385715191248067940e-02
1.373086459724424946e-02
1.451413349463641540e-02
1.508308894252191959e-02
1.439363928927144161e-02
1.407020814203712410e-02
1.406710268507488891e-02
1.391574647850811475e-02
1.430281511099211825e-02
1.468216064916106657e-02
1.427215131144080225e-02
1.399582970162220608e-02
1.400719658000263920e-02
1.400811180748812515e-02
1.431156212559420680e-02
1.450573156530696357e-02
1.424721366286080607e-02
1.418527598772786370e-02
1.427835437528677739e-02
1.437410740460302178e-02
1.467156342052820979e-02
1.472067509167563487e-02
1.444517589773391085e-02
1.409276447090166730e-02
1.403722376611236944e-02
1.405870779883963868e-02
1.389685057293011360e-02
1.414722446872252772e-02
1.391571033768847741e-02
1.394348650067661101e-02
1.454073383901419159e-02
1.417091798798712256e-02
1.411573186491419177e-02
1.410921514190062107e-02
1.402108750085548361e-02
1.401540758465001993e-02
1.387633783238030084e-02
1.434418511712659550e-02
1.479120098516092420e-02
1.439181037302067132e-02
1.402441031526839750e-02
1.405415069607428291e-02
1.378601707813556336e-02
1.411668062507277777e-02
1.424735625967763798e-02
1.371128253519805079e-02
1.394759853478576457e-02
1.408401762998573795e-02
1.430935486730700208e-02
1.418914702687630071e-02
1.409783588169164978e-02
1.450409345383249851e-02
1.420367985535421484e-02
1.390342936287303210e-02
1.381377675406463869e-02
1.405700527707382658e-02
1.408177854665140956e-02
1.405127665296991048e-02
1.421675222349763276e-02
1.413258924426563992e-02
1.415462058811741038e-02
1.403463403646901253e-02
1.439374560055257414e-02
1.443459933037728390e-02
1.417140763432367737e-02
1.435138818232178232e-02
1.443123425778953736e-02
1.449352118568039693e-02
1.458162828037124631e-02
1.453291348876865202e-02
1.374103729273399611e-02
1.358131303399250610e-02
1.425299616957482161e-02
1.386145356971860490e-02
1.341299313795330482e-02
1.390790126761752912e-02
1.410634915399455042e-02
1.379006208409387646e-02
1.378322366157620077e-02
1.400069191146124763e-02
1.366147688944308741e-02
1.402286116252289029e-02
1.463278381819961213e-02
1.472649890388708777e-02
1.463695021432373858e-02
1.422959884378706061e-02
1.400185042504424951e-02
1.408681814681446084e-02
1.375562917804185568e-02
1.348475705961725210e-02
1.390536788765956919e-02
1.385893377527299547e-02
1.365853205036381482e-02
1.399685886599183644e-02
1.442699217045954191e-02
1.421779130025723620e-02
1.416393706906705040e-02
1.430471694625004564e-02
1.478020861226097757e-02
1.469125519020560156e-02
1.397123799966776443e-02
1.358483707804028669e-02
1.371119457297262367e-02
1.434257144598196330e-02
1.405710099971808034e-02
1.398692544525777064e-02
1.438167868011850682e-02
1.423011083203053542e-02
1.416573240417698908e-02
1.420983493596233993e-02
1.415463662201704373e-02
1.400843361884100691e-02
1.411402804552169994e-02
1.432843086395722831e-02
1.414835905021039238e-02
1.422782043971057564e-02
1.430319658507823999e-02
1.383567966673094653e-02
1.369835882860070443e-02
1.390662429887465704e-02
1.411320803630772974e-02
1.427102270053867347e-02
1.460601255847648189e-02
1.408463002429526795e-02
1.373118546659707513e-02
1.381565668370107573e-02
1.408231450544502640e-02
1.451168043167204089e-02
1.393966874507538908e-02
1.353164218201407913e-02
1.389426854933665384e-02
1.429290853800805131e-02
1.405571548882357524e-02
1.392464789616559492e-02
1.366371049869375721e-02
1.371635322538764315e-02
1.422903096557310253e-02
1.393655475442991121e-02
1.395403249347090466e-02
1.429346931700245169e-02
1.429681261706115293e-02
1.387475514836807727e-02
1.404121207794771162e-02
1.476115736578196592e-02
1.458738663547367448e-02
1.435971668237797164e-02
1.408585982775792216e-02
1.413569004093884370e-02
1.427141304748673171e-02
1.405173706414620215e-02
1.370704737416765517e-02
1.374352532041679502e-02
1.391499536888471389e-02
1.353253329240781087e-02
1.358792988523289252e-02
1.402327045159359499e-02
1.427356280806911515e-02
1.414642617800607009e-02
1.382442076437140691e-02
1.373404710390363492e-02
1.388430143826191454e-02
1.370726162637232043e-02
1.339837190568721713e-02
1.427745889222153085e-02
1.472376583496527030e-02
1.398677042929691826e-02
1.343356012906939123e-02
1.359369083215189629e-02
1.372938391453493341e-02
1.388775871379687929e-02
1.422705137602240863e-02
1.419751094804402869e-02
1.389697102021300590e-02
1.385040422751841402e-02
1.394933288654862276e-02
1.415570732448943013e-02
1.420725423113009672e-02
1.389427254928083354e-02
1.396551101182680332e-02
1.400846818164228243e-02
1.374494534851485039e-02
1.348718813238388055e-02
1.374284204202265436e-02
1.388193572156491522e-02
1.382720948662958561e-02
1.403637845118563786e-02
1.413368198766416783e-02
1.396741898831292510e-02
1.399436176699471110e-02
1.425774157075627123e-02
1.456891970183801788e-02
1.454271554786830747e-02
1.418585969986975448e-02
1.361434300886781891e-02
1.360959631574341737e-02
1.372293941705569897e-02
1.384204794536006422e-02
1.381615557904724775e-02
1.369100228873855116e-02
1.435193623446999293e-02
1.432988260938655202e-02
1.345301796740814085e-02
1.356562393160767356e-02
1.421951518144030577e-02
1.382768491467837452e-02
1.347588819310804528e-02
1.354132102051544030e-02
1.379249884061944757e-02
1.382417021555480512e-02
1.366554320535498870e-02
1.382301758476239470e-02
1.403361947021005904e-02
1.414184583948702167e-02
1.400732496723139375e-02
1.406456099092917751e-02
1.378303136169718029e-02
1.351896413124207587e-02
1.411548964249488905e-02
1.402968252733543739e-02
1.363159064718488279e-02
1.371717788753477017e-02
1.366588452178386925e-02
1.409185192079877129e-02
1.397846818445029268e-02
1.320800492878677554e-02
1.387829975386250213e-02
1.457156432470965539e-02
1.413194840087689079e-02
1.386099700439843117e-02
1.387318432951331788e-02
1.406265446256161830e-02
1.413739942798039606e-02
1.391108745189680029e-02
1.390904412485417622e-02
1.377026264677412397e-02
1.381506276727460791e-02
1.402821483312698125e-02
1.393361308064542357e-02
1.364599220008808934e-02
1.328476076728193206e-02
1.347518082074108774e-02
1.353257470940085784e-02
1.367770751750137931e-02
1.405613663286834833e-02
1.375433961018988210e-02
1.323431308377005441e-02
1.337154820746322068e-02
1.375604976406285922e-02
1.418994393221936247e-02
1.399522488064464977e-02
1.365606488578644320e-02
1.367864053799727059e-02
1.378100588457529391e-02
1.407857262917987066e-02
1.399159981359355751e-02
1.358599429190134045e-02
1.329856203980523018e-02
1.345277469424238648e-02
1.397983721638314247e-02
1.375081916641330421e-02
1.354603854917351378e-02
1.397897010236181375e-02
1.364279578572796109e-02
1.368426469843768076e-02
1.459024783322183938e-02
1.445865733233923402e-02
1.372460045420320109e-02
1.362284504698999671e-02
1.325165356892910734e-02
1.316351941254455607e-02
1.326419677803560536e-02
1.329823596258189813e-02
1.321789967147672315e-02
1.339177203412847059e-02
1.398786474955658610e-02
1.363677758726321125e-02
1.335557119707527114e-02
1.345630170708014481e-02
1.388471459621083530e-02
1.431410261247574242e-02
1.391159529672170679e-02
1.378121701726191771e-02
1.357771524433023201e-02
1.320282943419994262e-02
1.333598330570862946e-02
1.338433817662656317e-02
1.319321527970396778e-02
1.340043910301043362e-02
1.314524257698392908e-02
1.334240185578403071e-02
1.416231177471511532e-02
1.392671986922495303e-02
1.378577335106339133e-02
1.394526045643821287e-02
1.391861292806450059e-02
1.420220431781184754e-02
1.407024970188900000e-02
1.349878291869764657e-02
1.327574806268832890e-02
1.350521191836242044e-02
1.377504344623204507e-02
1.375347317640843170e-02
1.360900032567263253e-02
1.351320280180707233e-02
1.375059548149637836e-02
1.344381598104991624e-02
1.324848714572668569e-02
1.338238821387606990e-02
1.328310964038315230e-02
1.334607938997878045e-02
1.386798544887404144e-02
1.408140404046402672e-02
1.331065714355805438e-02
1.296204387166423160e-02
1.340603918671596714e-02
1.347058698503706548e-02
1.337023553725108331e-02
1.327664759152602167e-02
1.311517376892584567e-02
1.323408920478134562e-02
1.383219160923952924e-02
1.405874571596394014e-02
1.359372574609536352e-02
1.341085985443935848e-02
1.362632192852348233e-02
1.374461901678043947e-02
1.343944089216822860e-02
1.325291311261071400e-02
1.342164558728833890e-02
1.396067960815607079e-02
1.419895312042713728e-02
1.376030513863037499e-02
1.350106578100993167e-02
1.339054509689675473e-02
1.355954158886310199e-02
1.399686328969817865e-02
1.334223929697235522e-02
1.321391304949497310e-02
1.362069149156819488e-02
1.323849636764706968e-02
1.324933058225121439e-02
1.357082115505482689e-02
1.383885284942596924e-02
1.371023730601675719e-02
1.331069662229437262e-02
1.274404822466364100e-02
1.283777577607569248e-02
1.309494620886803365e-02
1.329525168631513765e-02
1.393640181094483489e-02
1.353195621091554147e-02
1.338266345354038704e-02
1.321831248101667557e-02
1.262235222559979393e-02
1.279885501293137606e-02
1.304817181985908937e-02
1.307926844376693098e-02
1.298909270013656400e-02
1.351106709612320995e-02
1.349656825643047453e-02
1.296345633113560498e-02
1.366574973415092195e-02
1.380995167180233511e-02
1.348140044637062898e-02
1.323656333354130896e-02
1.305634835457821982e-02
1.343873581076136456e-02
1.336249457839574183e-02
1.354845785273323805e-02
1.366686012263302642e-02
1.316367549633006527e-02
1.284743218767482945e-02
1.301453406090716074e-02
1.306823492008955812e-02
1.364788859839741880e-02
1.405998092966243007e-02
1.327211536019401450e-02
1.290740479937002062e-02
1.282027104150602198e-02
1.278368162565999416e-02
1.311445306747611485e-02
1.286441438551689034e-02
1.278646516521134667e-02
1.296972641448899434e-02
1.307640403414117580e-02
1.331992814804044967e-02
1.347951134559235466e-02
1.345067851592711937e-02
1.323742868507199640e-02
1.313116625558054598e-02
1.289418814712927318e-02
1.339429265844816266e-02
1.362280656777766115e-02
1.339886934838288406e-02
1.345216648405437275e-02
1.344117836859302570e-02
1.323298845786115285e-02
1.292385168610721453e-02
1.326425008755932784e-02
1.322187675580699558e-02
1.292245837042115160e-02
1.313762674139936151e-02
1.333260110721874031e-02
1.364028882980645833e-02
1.358800440376076689e-02
1.334268663590309004e-02
1.305193018054285475e-02
1.323025713008006525e-02
1.343671049074839259e-02
1.293153686059321690e-02
1.309701396881162404e-02
1.366578151014945057e-02
1.366469465523999748e-02
1.329484520712110283e-02
1.284534123084365813e-02
1.309352663550607601e-02
1.341223925265384691e-02
1.335124455280764164e-02
1.348085897149801579e-02
1.310792188779090484e-02
1.277067528997473042e-02
1.349901859142875124e-02
1.356205557267917139e-02
1.295854860926757592e-02
1.321955106008301621e-02
1.369278166905240658e-02
1.364618491070778046e-02
1.344724769098943132e-02
1.349470994470000455e-02
1.322257489575071748e-02
1.298001809061919039e-02
1.294327902619945951e-02
1.303981450621635903e-02
1.298514329670005449e-02
1.297645595645290952e-02
1.338950972412270707e-02
1.361991413209664298e-02
1.349855836273137176e-02
1.334800620677376037e-02
1.302158264468669148e-02
1.285672907794030255e-02
1.321159579264772482e-02
1.349700141498203117e-02
1.309687156612521219e-02
1.278848332168968857e-02
1.283179806242101643e-02
1.295420372543958781e-02
1.351014339727090244e-02
1.341344778959618726e-02
1.342791004974145178e-02
1.307337926774523179e-02
1.273464525492461544e-02
1.330585389343096406e-02
1.292012808036276106e-02
1.277401593715749017e-02
1.273947569492701361e-02
1.273622081811550191e-02
1.268560779573177713e-02
1.302201305112048527e-02
1.356604662811669061e-02
1.312423297004834677e-02
1.278829297147893868e-02
1.263649811671259740e-02
1.295060045848401599e-02
1.303480964208570195e-02
1.300311294151998073e-02
1.323107580888538935e-02
1.324568570418878377e-02
1.320401910653697455e-02
1.272746406286907536e-02
1.306866383223403809e-02
1.318031325403400990e-02
1.254604494295250700e-02
1.264312360949404294e-02
1.313483232873609990e-02
1.330464926942352168e-02
1.316540208716374810e-02
1.330191846207663155e-02
1.350155802424194383e-02
1.330429625657972639e-02
1.265305356843469779e-02
1.248334885573402185e-02
1.241945977226794479e-02
1.209510193550869007e-02
1.201158665639560919e-02
1.241322095959985529e-02
1.300672041926508905e-02
1.278803151693542854e-02
1.270877462070541149e-02
1.305225031776627645e-02
1.280746723119199036e-02
1.283790586625457343e-02
1.321329009976768970e-02
1.296910304972826583e-02
1.256845538926153541e-02
1.255875903280990330e-02
1.299130376387629994e-02
1.320065640644116182e-02
1.286051149109496486e-02
1.271347116719089877e-02
1.330445892758772355e-02
1.362983191244247945e-02
1.291766209595216451e-02
1.247692457456292883e-02
1.254088382049168594e-02
1.314845193842162190e-02
1.299859209329497917e-02
1.256621760912619845e-02
1.251524726362312351e-02
1.247090415989673268e-02
1.269476349721901723e-02
1.287785146469698321e-02
1.277748878881994170e-02
1.283078499662038477e-02
1.307562871445051324e-02
1.309172175796049532e-02
1.324371007754839187e-02
1.356061058330509939e-02
1.318098162883582503e-02
1.273826831592012564e-02
1.296344126390722856e-02
1.283549398207433669e-02
1.234673781618576827e-02
1.253670151788171053e-02
1.267980706383971777e-02
1.251281684808931878e-02
1.267436603840764453e-02
1.287210966456270658e-02
1.294753796307114915e-02
1.254399041223866820e-02
1.276650934129792622e-02
1.322160241757838230e-02
1.285795338262970752e-02
1.219277059817761716e-02
1.259727850186006734e-02
1.279568443480228086e-02
1.234722058182336629e-02
1.277578681372129772e-02
1.299772564623612355e-02
1.282172147958234726e-02
1.262366214510629754e-02
1.270994465688544614e-02
1.240877217598033988e-02
1.215349973591273690e-02
1.265312727983777807e-02
1.315334641798750898e-02
1.293579437770290066e-02
1.251414283698811317e-02
1.289305192593395363e-02
1.304708460969140373e-02
1.293878564147704809e-02
1.255946517680513359e-02
1.232259270135403068e-02
1.217264345120594275e-02
1.235636730446770977e-02
1.253817524349405514e-02
1.260566079170555472e-02
1.272319798536208739e-02
1.251342790887296705e-02
1.298669603323559726e-02
1.316000749093007571e-02
1.292528387418813950e-02
1.315326153912310322e-02
1.314571516751544301e-02
1.294905071613625634e-02
1.280730418613843305e-02
1.234071043173155281e-02
1.218003877177536477e-02
1.193230236617331096e-02
1.197582818274487912e-02
1.244060370546334546e-02
1.257804509157914828e-02
1.252962892000855470e-02
1.246019799924730914e-02
1.259842257234235555e-02
1.263607583669114180e-02
1.277102511241751809e-02
1.285943611555930184e-02
1.289414581877694303e-02
1.258300635788699683e-02
1.238157194341605455e-02
1.258320562156003269e-02
1.263641812578294651e-02
1.261761284465887263e-02
1.246572446153661889e-02
1.242331924725158590e-02
1.248507175059473256e-02
1.229930157133506466e-02
1.211736586548241290e-02
1.191353498643218586e-02
1.220829733579865094e-02
1.258096953975997370e-02
1.280392943003056880e-02
1.292433030246992187e-02
1.276141631954844612e-02
1.240358326734024644e-02
1.265618096686801398e-02
1.292940935310317452e-02
1.260825634549371174e-02
1.252818046902573479e-02
1.227720980646005398e-02
1.245806718303815730e-02
1.255191793056459164e-02
1.240410013221558000e-02
1.251073841074693167e-02
1.251045345548902447e-02
1.262266117731183218e-02
1.271163887249893501e-02
1.252542358101880159e-02
1.247517223376054356e-02
1.247456399875558446e-02
1.260676478392277339e-02
1.274024411594652448e-02
1.308981253882112068e-02
1.289335743681473481e-02
1.248453794787336181e-02
1.237264416738688595e-02
1.194142413543511708e-02
1.187118005650141840e-02
1.209242709290875815e-02
1.216190749255998717e-02
1.229379840043836984e-02
1.229557047497739121e-02
1.224585677322047837e-02
1.200851927252736921e-02
1.189836261885853473e-02
1.281546010142676530e-02
1.278478534190984235e-02
1.215148295687979406e-02
1.253125667517076235e-02
1.258086805160577547e-02
1.256370811073911735e-02
1.254820307191044718e-02
1.274063778468116984e-02
1.273871283502832352e-02
1.241402753592894814e-02
1.266845627506483704e-02
1.272663312437876879e-02
1.235709486347405864e-02
1.216876470032321987e-02
1.265861703392968766e-02
1.282614662708346162e-02
1.202234478176644229e-02
1.210664902994771502e-02
1.266995104927019257e-02
1.252074832842653591e-02
1.235200687980663251e-02
1.219488248842732527e-02
1.239202484869084825e-02
1.240541469230503971e-02
1.255260443819383905e-02
1.305697121454927126e-02
1.277576325687108244e-02
1.228905208950715859e-02
1.219537775771578451e-02
1.198108824946826287e-02
1.185256953506110683e-02
1.181541325061738132e-02
1.192225797621968356e-02
1.221124443680877622e-02
1.214668075906940627e-02
1.218126513018073960e-02
1.230758652632153900e-02
1.227519959685789523e-02
1.214573524100413457e-02
1.219647659158618752e-02
1.235106507086874625e-02
1.240856927364553282e-02
1.239308094975437487e-02
1.232139777318703652e-02
1.217085138530920284e-02
1.221011418199389499e-02
1.239865330787316179e-02
1.207842996548260002e-02
1.185594268802676356e-02
1.240549363889758422e-02
1.256187339337806394e-02
1.228814542551217789e-02
1.230359863693595603e-02
1.230376266713326290e-02
1.224347350109082980e-02
1.202139442811663711e-02
1.213030147568000018e-02
1.238553320797031523e-02
1.256468149239572431e-02
1.255180031923067152e-02
1.218121612568578635e-02
1.223657261135988571e-02
1.215354559447760600e-02
1.211854761936153289e-02
1.194329573695112820e-02
1.153264018523523365e-02
1.161388579527917499e-02
1.204571319749166668e-02
1.216279090992292838e-02
1.210992552671883923e-02
1.232653739519565597e-02
1.254030408345038414e-02
1.255615685188397022e-02
1.198622596548699556e-02
1.188964617099096122e-02
1.184719332820689114e-02
1.184914583287208917e-02
1.220698659372739144e-02
1.191730739181687607e-02
1.163899468313628165e-02
1.188532997588864076e-02
1.216047229563597259e-02
1.176852719486859954e-02
1.173175961610239092e-02
1.227508477326379015e-02
1.225102193798144161e-02
1.209103004187467648e-02
1.217120963759005595e-02
1.191470600991319066e-02
1.162871530804897822e-02
1.171741880003717914e-02
1.157045260855932636e-02
1.177100288660288575e-02
1.181252542566461720e-02
1.168056040076339078e-02
1.175997418586869139e-02
1.208181367648005280e-02
1.204123738928634772e-02
1.197577705380503156e-02
1.239723786154464311e-02
1.185282392563403314e-02
1.142066221603278350e-02
1.223967814164223303e-02
1.235366059156083399e-02
1.198390241179521018e-02
1.205230393963991307e-02
1.191179558889183393e-02
1.160059828284426206e-02
1.166502885555534101e-02
1.208291254062018177e-02
1.183228500757712784e-02
1.145440140481616964e-02
1.191378973976071377e-02
1.189953007218711237e-02
1.172115642592749633e-02
1.191790026435499486e-02
1.202761735588872907e-02
1.198869165318240844e-02
1.197423821462311432e-02
1.206389475437195762e-02
1.195213086739376970e-02
1.167619713820068801e-02
1.156251803855438097e-02
1.166087183080674432e-02
1.182725276487779816e-02
1.194045208235238430e-02
1.203753554873922965e-02
1.189791848629956350e-02
1.187318046421895722e-02
1.191968735008196167e-02
1.173208737373052264e-02
1.205021903645031936e-02
1.245124042581386217e-02
1.190162405664821690e-02
1.152685627823733967e-02
1.180838036449029758e-02
1.146371497914391857e-02
1.139926404905108707e-02
1.191480513580296836e-02
1.231451262431162985e-02
1.241942533219560219e-02
1.217092723294620205e-02
1.199985403998803969e-02
1.188747070672648357e-02
1.147033020626028223e-02
1.146004851092507701e-02
1.160773416329828785e-02
1.171273859216696682e-02
1.180555456846825793e-02
1.165921531767543165e-02
1.152207758440929562e-02
1.152178118428227524e-02
1.158286880391769420e-02
1.171524177593062481e-02
1.199608611847769596e-02
1.222813638512644518e-02
1.184366573898288158e-02
1.184251503711181673e-02
1.191735414243884177e-02
1.175511532472767878e-02
1.199434568119353214e-02
1.192956629491292303e-02
1.194540079643536222e-02
1.170441008594260562e-02
1.146344804022608396e-02
1.180506957360527749e-02
1.155562270166522396e-02
1.142648641765320675e-02
1.177896644963759981e-02
1.201942776427262355e-02
1.208671337220691179e-02
1.156386237981743732e-02
1.173302669767465646e-02
1.169701959861931678e-02
1.113778836683433637e-02
1.112063986542148782e-02
1.156865940180700457e-02
1.158610323084071324e-02
1.138578212749421538e-02
1.151106887795936770e-02
1.121487002449514554e-02
1.112531199287828537e-02
1.118649612981837890e-02
1.120448074795751640e-02
1.131327364737435420e-02
1.141689647475981062e-02
1.159416826825672431e-02
1.162069562407493095e-02
1.130864129193920667e-02
1.134876353266971692e-02
1.150328169368697653e-02
1.136973402173113538e-02
1.141290822769167219e-02
1.149428852887077884e-02
1.163215677294446651e-02
1.152731871821944046e-02
1.120793973736538933e-02
1.127561167811204183e-02
1.125322889239351552e-02
1.122028271288941052e-02
1.095146201562922916e-02
1.092642075018255762e-02
1.125877250058264847e-02
1.126955348819580829e-02
1.130776375926296519e-02
1.148640750861694426e-02
1.174526140073160405e-02
1.158346798643047036e-02
1.146344563794985012e-02
1.130293866479972244e-02
1.115502907089959903e-02
1.159050163771925546e-02
1.179577545203529081e-02
1.125104524258275542e-02
1.102082627851029908e-02
1.130927161689463008e-02
1.145136757415651796e-02
1.127727739160699384e-02
1.153383849575485495e-02
1.134249798355662850e-02
1.088654983712310231e-02
1.140052264067064301e-02
1.161428678608983876e-02
1.129712391102673762e-02
1.130626841543168684e-02
1.164472126997265558e-02
1.180631832388490468e-02
1.160341199812716696e-02
1.159750258676752778e-02
1.136328913896177475e-02
1.076828357799285325e-02
1.095964153343996321e-02
1.141978856757530636e-02
1.166912604267624463e-02
1.139949670092969651e-02
1.076674896892657572e-02
1.090501440441895946e-02
1.122603150638354363e-02
1.131273237211137712e-02
1.143359872232815877e-02
1.119610437108664071e-02
1.106604356292321609e-02
1.095547794843107665e-02
1.073946695540678974e-02
1.092700103210074089e-02
1.131424711257857096e-02
1.118745695989706128e-02
1.093428993517786378e-02
1.125609900924266424e-02
1.136087911272458395e-02
1.125427687515374170e-02
1.122177915323231516e-02
1.104735904807996154e-02
1.106531625127615479e-02
1.112392470453072400e-02
1.125479490211050634e-02
1.112335111736900348e-02
1.109973161704744249e-02
1.124416168732156850e-02
1.114291005856750914e-02
1.092781168004427865e-02
1.091613231414397672e-02
1.105220770127166713e-02
1.084029520904637722e-02
1.106656960427316802e-02
1.135343674296093730e-02
1.133782859207607858e-02
1.121538010942519162e-02
1.106278914919942534e-02
1.139572968924246373e-02
1.110402418432098436e-02
1.123860721618833401e-02
1.133257269509423647e-02
1.053425543554615748e-02
1.085888896389563055e-02
1.137796158534467098e-02
1.125661128474148183e-02
1.138161685001385856e-02
1.135674631160027252e-02
1.084794504553013815e-02
1.060880269676208777e-02
1.067818048498606759e-02
1.093248472271353584e-02
1.133871695781132199e-02
1.127924184259785668e-02
1.119166836110899871e-02
1.113950861237415942e-02
1.110530314146046006e-02
1.128567192156528474e-02
1.119326528036265929e-02
1.116549034783161608e-02
1.068111936213209795e-02
1.064414503297721366e-02
1.095570252444765490e-02
1.110272223001845283e-02
1.094811323968016177e-02
1.057954897163480845e-02
1.080101313140422598e-02
1.074731038616394928e-02
1.080722147990007681e-02
1.108338425680076289e-02
1.084072608758987130e-02
1.089714854204499109e-02
1.128003869321545817e-02
1.121846298249864343e-02
1.105221118023856294e-02
1.074686772603294233e-02
1.053361201997236700e-02
1.060075875635861989e-02
1.072825794991493116e-02
1.117554229903262343e-02
1.124857232671402398e-02
1.073592816769942428e-02
1.064919263463961520e-02
1.105673039141767677e-02
1.101480401371971243e-02
1.086682033587360943e-02
1.098290841856232498e-02
1.081990257428065878e-02
1.098173843959785248e-02
1.102612115034177706e-02
1.104701159747737901e-02
1.068888963640226251e-02
1.070388905663798018e-02
1.111025975873096427e-02
1.096040124908200832e-02
1.116263893089090679e-02
1.109245830776938932e-02
1.098542231190919628e-02
1.082101013718133990e-02
1.085011663398389656e-02
1.072359526800567217e-02
1.067442891820040603e-02
1.121522372904409405e-02
1.109124824423778945e-02
1.079614833286234900e-02
1.024107010451201852e-02
1.036164685277575666e-02
1.099799618882281622e-02
1.118406286545022173e-02
1.120037539359362150e-02
1.120433745712509643e-02
1.120339538809725193e-02
1.054563155862800299e-02
1.035895031814147889e-02
1.076991801105950559e-02
1.084774249459327829e-02
1.100159079157431510e-02
1.097519091866772968e-02
1.093823277331705361e-02
1.086456078748899469e-02
1.080717463869961675e-02
1.084125511763815199e-02
1.060076295956386902e-02
1.057271348921564116e-02
1.067163541476424601e-02
1.104114963041745445e-02
1.091510167392412828e-02
1.058478292696200286e-02
1.064094077669698254e-02
1.028796971260083001e-02
1.047644326114260949e-02
1.129019177035866378e-02
1.107309751358982394e-02
1.064478785077768545e-02
1.091025351758916594e-02
1.070896847006449527e-02
1.042077244785820540e-02
1.036866711094080497e-02
1.047056395111556522e-02
1.069746154717258341e-02
1.065802814064872352e-02
1.093476164592854447e-02
1.082742355666633204e-02
1.053705322526794254e-02
1.034270850389713142e-02
1.041269773873880304e-02
1.057932904903367832e-02
1.089260921325031946e-02
1.101559280568202223e-02
1.069141718309233463e-02
1.057345186435478326e-02
1.051912176816807015e-02
1.080318034915049748e-02
1.091297356818133994e-02
1.091311323603851198e-02
1.090322056832867224e-02
1.075170332465527102e-02
1.046834624220610577e-02
1.051571957622917872e-02
1.055202577317916092e-02
1.079181879225236951e-02
1.088900778636672957e-02
1.065598427277839738e-02
1.064112482443007983e-02
1.053360611230345564e-02
1.078605747168669311e-02
1.111449123977608679e-02
1.091857294188528470e-02
1.052409906760995960e-02
1.043911534121883325e-02
1.041625905877041104e-02
1.036914222732829988e-02
1.050207042598547309e-02
1.077110007148836604e-02
1.081412056176651870e-02
1.051237021736272509e-02
1.065732977746009294e-02
1.045098143370495718e-02
1.013820387322115525e-02
1.046888177499436662e-02
1.053465767259745799e-02
1.025960879262536110e-02
1.042829657320083238e-02
1.049982536622527315e-02
1.016858406696802622e-02
1.026656568498119856e-02
1.045247352228661532e-02
1.035778242480269069e-02
1.042152877660550842e-02
1.067222616002109527e-02
1.017136213806908544e-02
1.023743405397273092e-02
1.060197327721859768e-02
1.052596633110301771e-02
1.085485995717873527e-02
1.053930918472068684e-02
9.893422117058623885e-03
9.990363031064692853e-03
1.033746798937499288e-02
1.081028763536592829e-02
1.069075793349277652e-02
1.040895987219726815e-02
1.057034406130936272e-02
1.047050464230525439e-02
1.023039053888215137e-02
1.036518862291438414e-02
1.039781511127372757e-02
1.028556092280149409e-02
1.041815448535158249e-02
1.026203474466170877e-02
1.036245933047857601e-02
1.027325454138076910e-02
9.926019380945434387e-03
9.961367470672312374e-03
1.018742265454701014e-02
1.013041760523879058e-02
1.026411265634466323e-02
1.043499522446340692e-02
1.037704094265278279e-02
1.053131335515559638e-02
1.031442548735001311e-02
1.037565747898959792e-02
1.053829385505773361e-02
1.040259208518922590e-02
1.024296313207935689e-02
9.930703829854106365e-03
9.985582710962795372e-03
1.002290464208505788e-02
1.022027687051468674e-02
1.022739937349336457e-02
1.017681406871383774e-02
1.022569238761807976e-02
1.030926609689959174e-02
1.058217358769996536e-02
1.071192522837433221e-02
1.046804009820312235e-02
1.007884769998996025e-02
1.019003172274649330e-02
1.019727526356743394e-02
1.023061972812829880e-02
1.008508770966909211e-02
9.952139696953099871e-03
1.021834431950176432e-02
1.034951314564608142e-02
1.026407972560292557e-02
9.989194463292995832e-03
9.971451386221585195e-03
1.009566499676463856e-02
9.699332665269082623e-03
9.562429622814125688e-03
9.528137401588518407e-03
9.742596788580875147e-03
1.022535223091252006e-02
1.019638308289712476e-02
1.033615986020937350e-02
1.027393244728937519e-02
1.020035193499491989e-02
1.013689022596306506e-02
9.701817342713562123e-03
9.448472431729795437e-03
9.969812376362496495e-03
1.031768871989217039e-02
9.951211667143529394e-03
1.004997682844721574e-02
1.015182135881686175e-02
9.982034263800329543e-03
1.019965862990233896e-02
1.023210881362341708e-02
9.981838793618250799e-03
9.953630960127420046e-03
9.916636097028331057e-03
1.013195784869459076e-02
9.945718742071488552e-03
9.948579560459008125e-03
1.000832913359398293e-02
1.002084079399956536e-02
1.011284716144523858e-02
1.014402856530071534e-02
1.009206195624493332e-02
9.708746618458516039e-03
9.843995426326928103e-03
1.035318130998787861e-02
1.000270248221335478e-02
9.957294638652518237e-03
1.021946969129773619e-02
1.006825601689090646e-02
1.006892009358800223e-02
9.890950437545708782e-03
9.811588906309702193e-03
9.687632231294819943e-03
9.677962404827034765e-03
9.737168009052561690e-03
9.903526991422403544e-03
1.011891695669603006e-02
1.010386041531397515e-02
9.999622019831211003e-03
9.967302071449050602e-03
1.006203249332790137e-02
1.013618857571469724e-02
1.006720620877242511e-02
1.015345083440976313e-02
1.000458597391086675e-02
9.820509367639278231e-03
1.003165108498002903e-02
1.000665569122130213e-02
1.016925366193404193e-02
1.017925874071925856e-02
9.903640309791104240e-03
9.764914383490213082e-03
1.005119066753542428e-02
1.015116326911904773e-02
9.939723750478872757e-03
9.965300077684386554e-03
9.866934926409977324e-03
1.000453476451123452e-02
1.018759505012482511e-02
9.874212904036941060e-03
9.465630489856441052e-03
9.875648319219238608e-03
1.012128374075925256e-02
9.776535156773707991e-03
9.677848286860022894e-03
9.844797360645113349e-03
1.012023119363141162e-02
1.016488599385485109e-02
9.761414049521065575e-03
9.845687564340697973e-03
9.987831679615498393e-03
9.929758998401065281e-03
9.936209477647532304e-03
9.541923226315592033e-03
9.456047592079134395e-03
9.792759952886160441e-03
9.876232459384542972e-03
9.557150905584215622e-03
9.547728391751622579e-03
9.768423208321568366e-03
9.676674139999310448e-03
9.701675333209492866e-03
9.576625686496189824e-03
9.745974738374810209e-03
9.960409912374533492e-03
9.763508719156606397e-03
9.613660139577706598e-03
9.515723355667389874e-03
9.417109771069969923e-03
9.331905765194978275e-03
9.656027167448186579e-03
1.000358737953508520e-02
9.821403787654824427e-03
9.641779209477945034e-03
9.762222621100765524e-03
1.000465392720391138e-02
9.884852220508980394e-03
9.683031863138978623e-03
9.747392561600946859e-03
9.906198227420904764e-03
9.771231062586784727e-03
9.713196427223954460e-03
9.754212016374108618e-03
9.546130405836048688e-03
9.547015893132861780e-03
9.523181786087625902e-03
9.570352507321336702e-03
9.641809170881133345e-03
9.589781427827129973e-03
9.509915740739127016e-03
9.554796903592548823e-03
9.740032890902475954e-03
9.733107342644761045e-03
9.503715745088804276e-03
9.342335441481901606e-03
9.614371086995695398e-03
9.878867945328689837e-03
9.524370937289059619e-03
9.247515946626412228e-03
9.265971154540647223e-03
9.808322320897606625e-03
9.753859495360004891e-03
9.282419916913127109e-03
9.447271996475298250e-03
9.597611271648692072e-03
9.425054318978201909e-03
9.478930237690405547e-03
9.548103186194376382e-03
9.638805134018203075e-03
9.959288795303902764e-03
9.748029120827467892e-03
9.477774943973562086e-03
9.634408067624149891e-03
9.558088656933392407e-03
9.236596245840051136e-03
9.463413885118981961e-03
9.575111984227313230e-03
9.592853622900182967e-03
9.632773126766937949e-03
9.479740605138059842e-03
9.491960423098341759e-03
9.724848641088062323e-03
9.657055845092642893e-03
9.462073320371107779e-03
9.567046991111641599e-03
9.443470826126834292e-03
9.360360247059343330e-03
9.518489760586123366e-03
9.769876878121145497e-03
9.581580158950640108e-03
9.319400084646418600e-03
9.353401095388080150e-03
9.389490772568766241e-03
9.457004137002013658e-03
9.550454413341558785e-03
9.474571991132321389e-03
9.237061301988131953e-03
9.252229309066521343e-03
9.691774496376363845e-03
9.708340801433215997e-03
9.365603584197107478e-03
9.288773756375498861e-03
9.242953237056594773e-03
9.619832224918696550e-03
9.644976214294690917e-03
9.581932682354082562e-03
9.712054837464489596e-03
9.673298741786819782e-03
9.584083753185847210e-03
9.402569204030470848e-03
9.307910964713957125e-03
9.323472099736451052e-03
9.653347289949799903e-03
9.655849709744281778e-03
9.651327917840873960e-03
9.625602439760665846e-03
9.437497109192487937e-03
9.659994034584907727e-03
9.465040026356476982e-03
9.047351455566916140e-03
9.136430119726991414e-03
9.462805458345106141e-03
9.684007278832106394e-03
9.542375597311102131e-03
9.301318544220855272e-03
9.188798318607364207e-03
9.402770501624045651e-03
9.809104117389734132e-03
9.727562864465421483e-03
9.399625665482660292e-03
9.155791533622073541e-03
9.059667511357411690e-03
9.322207240100579065e-03
9.590998799625780405e-03
9.328552177433340961e-03
9.298667815802151571e-03
9.434727826291570280e-03
9.416086046535621437e-03
9.567490105294524511e-03
9.515405959754258056e-03
9.524224211719651764e-03
9.338676543641261096e-03
9.272496626887206939e-03
9.545326204311367982e-03
9.374083084835711441e-03
9.278805739665963240e-03
9.203414840446491954e-03
9.255815558321082645e-03
9.501475265109870366e-03
9.549190902146955165e-03
9.421120688192364048e-03
9.217553054354272676e-03
9.141691578510082253e-03
9.165069159250621017e-03
9.311270612970589181e-03
9.563135976800071769e-03
9.404516892735408085e-03
9.264332954704305317e-03
9.148411831425545121e-03
9.022197662905713858e-03
9.436812713419064427e-03
9.577950379331975558e-03
9.327811211590923690e-03
9.273314422706914126e-03
9.425163475637231281e-03
9.294054693398393768e-03
9.031058457299998010e-03
8.989525869679361458e-03
9.269925705978848338e-03
9.240080192244329305e-03
8.990685848435568325e-03
9.509295114281520953e-03
9.618712566440749956e-03
9.225439211548914012e-03
9.441657856163760548e-03
9.440203805933067988e-03
8.921915157270390168e-03
8.793450300075542070e-03
8.930957332673640156e-03
8.784621581377514976e-03
8.833464800286933150e-03
9.360988383480706165e-03
9.338184982607317802e-03
9.043828989022895115e-03
9.245524406354005756e-03
9.151976255739923197e-03
9.122406938980602911e-03
9.553782586087973538e-03
9.560277392409896949e-03
9.360393404526908337e-03
9.333942327838939609e-03
9.042483747741386635e-03
9.053241858178576879e-03
9.172005586541555344e-03
9.189510237027196174e-03
9.279779273135894263e-03
9.296090246760558076e-03
9.390190338039821477e-03
9.487510598098070416e-03
9.395648202494907494e-03
9.097905949867621939e-03
9.122041931425019581e-03
9.054215790220641533e-03
8.764564104029308467e-03
8.787114579161680802e-03
9.023183255854907298e-03
9.204007104447178497e-03
9.381579834517837779e-03
9.494365276560385106e-03
9.544023442779572125e-03
9.534239859539111669e-03
9.368147444400865345e-03
9.387183647250531282e-03
9.064698681216150702e-03
9.065487135809721653e-03
9.196214798167257412e-03
9.075136485642718021e-03
9.160376259888384706e-03
8.953044139980409488e-03
9.097855631475776361e-03
9.209960095851822681e-03
9.003161642140383378e-03
9.100783661492559823e-03
9.123924102484016335e-03
9.092017462504948383e-03
8.964865355197020047e-03
8.846219221736468380e-03
8.977360793679216300e-03
9.240376305136504403e-03
9.457677061193291157e-03
9.118522908364628740e-03
8.632094586107356970e-03
8.675601213633175185e-03
9.094714510523698239e-03
9.066592331403413446e-03
9.009433682095811108e-03
9.346487712144909560e-03
9.141265929342817093e-03
8.834314201347883908e-03
9.014574064634460135e-03
9.161150427306139973e-03
9.145465307199255808e-03
9.049382198725350324e-03
9.072254423366820850e-03
9.100226297369647457e-03
9.011654138551762963e-03
8.803144118831094864e-03
8.621975247466436704e-03
8.804042661683119525e-03
8.991045900242796568e-03
8.958493514124896834e-03
8.627753401544794101e-03
8.411551476169516761e-03
8.818396996883168942e-03
8.959058588137629522e-03
9.018406989010607430e-03
9.028222371625446371e-03
8.876385313220196832e-03
8.980012235204337667e-03
9.100972449861200950e-03
8.957365371004744406e-03
8.991625958766402693e-03
9.264262211864963611e-03
9.124810573798302835e-03
8.921635463446049574e-03
9.184055618087733769e-03
9.108235027972862857e-03
8.685593773153262032e-03
8.768780524019454889e-03
8.839538088618153697e-03
9.035781227335606611e-03
9.248381765649335562e-03
9.118144777128033701e-03
9.102639840610181332e-03
8.768485022066651799e-03
8.406161016287168330e-03
8.698095923590954889e-03
8.953853354779585383e-03
8.863778573958508433e-03
8.883993741044805131e-03
9.044359837661431617e-03
9.084413777943745397e-03
8.946149443260125247e-03
8.787233446014007174e-03
8.676201721886185950e-03
8.787728325569536467e-03
8.965490943681807615e-03
8.975819266011413750e-03
8.787852905950178234e-03
8.878340789190829196e-03
9.004550264059165213e-03
8.842332143148969731e-03
9.084546373219922616e-03
9.417559974169648421e-03
9.334452248089819548e-03
8.718897211732183627e-03
8.755267048793001494e-03
9.168080057434935606e-03
9.094447916611552579e-03
8.980881929754425813e-03
8.943061875064498706e-03
8.652183041805084490e-03
8.752441877944924786e-03
8.843358115171551931e-03
8.611624764289694048e-03
8.794712527031321031e-03
8.881419658209833631e-03
9.090413150315695967e-03
8.917727428165333342e-03
8.711569775180342395e-03
9.407201226671411259e-03
9.230617116958146282e-03
8.620631233234296587e-03
8.884906346723439596e-03
8.952962444630398545e-03
8.910203391012337312e-03
9.067981648722980847e-03
9.274375281668250856e-03
9.131498768565095292e-03
8.823903302629819770e-03
8.671663399808220846e-03
8.620672404673228317e-03
8.615183630477111706e-03
8.677393407037119546e-03
8.760086738299720233e-03
8.767077826918458910e-03
9.155119208171202255e-03
9.085023951303113771e-03
9.085596903720955311e-03
8.968500382478485425e-03
8.643045883466086987e-03
8.890573569551658145e-03
8.586036653305350805e-03
8.485069025707725476e-03
8.540257145024578167e-03
8.396467548272447748e-03
8.504651108708138202e-03
8.868931328010030632e-03
8.947073192602347097e-03
8.814087772305325558e-03
8.998219079825840391e-03
8.973354232838433656e-03
8.991554350198424639e-03
9.012262951428604354e-03
9.003260580104779226e-03
8.853548764673079344e-03
8.545933114050345905e-03
8.665571021834291704e-03
9.098026262901789257e-03
9.204474244489077236e-03
9.254905918273810192e-03
9.200419191935345700e-03
8.831426359887742730e-03
8.703468226358177656e-03
8.599772841251851485e-03
8.734910783804759188e-03
8.985992103457591390e-03
8.895651593478980448e-03
8.688376666788694830e-03
8.659504573677083428e-03
8.641943693512061167e-03
8.916340918506047292e-03
9.001524341210861979e-03
8.772069480968664595e-03
8.698539983472577605e-03
8.704894721766527968e-03
8.894705439408205280e-03
8.929764208633547695e-03
8.794627595422693095e-03
8.709356070555876808e-03
8.866198234856421251e-03
8.838048378120593254e-03
8.749155668301727973e-03
8.569705335936443971e-03
8.743779276730789460e-03
9.112227464507910088e-03
8.730688049462559386e-03
8.524764502588474957e-03
8.731088206287212702e-03
8.735700677000841560e-03
8.680705477165586922e-03
8.704189778389988946e-03
8.770988633762957440e-03
8.911679457865986920e-03
8.817296253009136719e-03
8.510645426934713986e-03
8.471859764339778956e-03
8.740993284998355498e-03
8.952082640618098594e-03
9.006511426470993967e-03
8.933783231714804290e-03
8.694155495000894726e-03
8.854404261506286858e-03
8.643504818594752517e-03
8.501298255724189235e-03
8.754926485239924311e-03
8.637047669683114645e-03
8.837613470630483609e-03
8.725847483724668077e-03
8.583920057376513355e-03
8.498424659902420117e-03
8.457245108088991270e-03
8.681478129335833127e-03
8.710573145933153683e-03
8.592269640547463630e-03
8.657493769479584697e-03
8.734603706891906627e-03
8.862042853550610930e-03
8.978491764375415296e-03
8.835382847323190042e-03
8.713042475770016101e-03
8.767028038872212367e-03
8.940059029408404731e-03
8.977509020915137514e-03
8.956340730502356656e-03
8.667912178945641130e-03
8.626486468439659508e-03
8.579023048601166351e-03
8.455688205999362800e-03
8.465342533489322863e-03
8.428573153366576351e-03
8.402285388597502055e-03
8.681866714012177397e-03
8.841455814520702422e-03
8.687198059012447848e-03
8.364881755299653776e-03
8.261246077071853974e-03
8.489415167524218611e-03
8.552795619503275257e-03
8.529101219301079770e-03
8.523934254173403183e-03
8.760590425055858957e-03
8.653601614768188094e-03
8.619455954107910559e-03
8.827861848676786180e-03
8.522375698192419247e-03
8.517469553376229990e-03
8.739226200082515772e-03
8.636228750408715335e-03
8.756168924450047700e-03
8.847228486262409194e-03
8.679463427743661780e-03
8.646798370714685322e-03
8.586315592781477296e-03
8.618504574156388154e-03
8.751658088364410240e-03
8.586753430055734868e-03
8.669655653902520742e-03
8.660046944746891198e-03
8.722997836117726833e-03
9.090390155434280306e-03
9.045100349786377308e-03
8.671729757443241357e-03
8.346431039654890124e-03
8.487350775661329713e-03
8.773710686496667341e-03
8.776455173314528374e-03
8.645221814645852321e-03
8.438459276871281695e-03
8.494012457198368143e-03
8.688160373572820575e-03
8.632766606800136230e-03
8.737516019432421677e-03
8.747108306414242904e-03
8.612856345873182856e-03
8.784593551598138955e-03
8.823099379142981813e-03
8.714380853103465344e-03
8.659123656807809002e-03
8.542897387878117463e-03
8.698703412396693521e-03
8.659896150073715868e-03
8.362083535896602457e-03
8.380225307535139542e-03
8.604954298724787690e-03
8.751836747166690314e-03
8.785915809242287808e-03
8.814804981828025868e-03
8.539306135337760076e-03
8.628474730262042369e-03
8.879210307129752414e-03
8.735580041191478781e-03
8.689068447829132597e-03
9.020831981643424521e-03
8.973653934140672639e-03
8.683023056771165676e-03
8.800080202209552976e-03
8.769502465755415338e-03
8.735094863404206308e-03
8.791489210802611032e-03
8.546111690392949739e-03
8.332128243914431465e-03
8.247183278793250583e-03
8.352334093482644689e-03
8.627826229337760486e-03
8.843285275289526626e-03
8.903748133020715494e-03
8.751221599944786558e-03
8.533163104013384570e-03
8.577405419099503117e-03
8.802318410814649607e-03
8.934464864880233004e-03
9.040500155971653920e-03
8.904752999424753179e-03
8.611760735069005218e-03
8.626312386665519610e-03
8.685574104196154901e-03
8.568245885255294791e-03
8.715706591489756627e-03
8.844987644650630088e-03
9.047587047733876911e-03
8.961226677822231590e-03
8.663509841393917874e-03
8.866353597286781227e-03
8.906048306930234443e-03
8.720590457107945531e-03
8.927263021476823310e-03
9.170484803290548242e-03
9.178465170735694914e-03
9.156399404427136707e-03
8.865460802756384290e-03
8.708998946537906127e-03
8.977177004769267693e-03
8.911103831295943620e-03
8.765012150562741938e-03
8.706792767092234875e-03
8.756939190252565480e-03
8.971060774577842289e-03
8.877071029141397895e-03
8.671860264710239824e-03
8.664409878825411401e-03
8.466862683516363647e-03
8.318699322935642348e-03
8.645956108104873791e-03
8.473591382813934134e-03
8.411917837368510995e-03
8.753103696175426260e-03
8.586104585209690387e-03
8.555255663015834400e-03
8.620485847730913892e-03
8.768391806534294591e-03
8.953684455074729584e-03
8.786721057264629611e-03
9.108689639139733868e-03
9.018128702107752401e-03
8.773841597240822007e-03
9.194947489523968426e-03
8.964643991273784848e-03
8.676984097979947505e-03
8.823896635735231295e-03
8.759480783671912130e-03
8.876687911053846372e-03
8.822838092662503920e-03
8.564719164532616849e-03
8.679996867831468732e-03
8.798079882796881052e-03
8.934086004229638278e-03
8.915792632242737839e-03
8.817710659694151173e-03
8.766820988910207016e-03
8.409489534437149943e-03
8.583078564270993707e-03
8.941935287622965189e-03
8.683542702521035092e-03
8.558438324926156970e-03
8.678839471019963309e-03
8.776240756568808726e-03
8.719643769883106063e-03
8.637909014193062562e-03
8.719584618773227810e-03
8.727026582542363881e-03
8.715345509369991708e-03
8.844942153085665407e-03
8.860699091066102234e-03
8.966613441991733158e-03
8.692293805554864375e-03
8.439652575091660669e-03
8.498230351115274722e-03
8.579774897809755441e-03
8.725139384541084550e-03
8.602633538069585570e-03
8.548105364733292466e-03
8.536877605915663136e-03
8.403381463348364583e-03
8.549964895088364714e-03
8.622426273806880689e-03
8.510717894035506326e-03
8.800168231175237513e-03
8.784488632286958920e-03
8.808739940642438399e-03
8.952848824905164371e-03
8.669037535918258652e-03
8.574937095060729611e-03
8.636400886827259871e-03
8.850602594408243928e-03
9.080661884595634878e-03
8.864581237541170611e-03
8.576744024325577004e-03
8.888055656512744082e-03
8.858577534467370826e-03
8.563444077281641073e-03
8.655531697537377847e-03
8.617613411558602832e-03
8.592417823437791674e-03
8.726609387256969302e-03
8.834334091041834772e-03
8.625577912370058567e-03
8.705593708624885518e-03
8.995258862540943950e-03
8.939772858410920814e-03
8.834766448923808690e-03
8.829576398538364207e-03
8.873133408134364908e-03
9.043580400534888958e-03
9.143116754179900565e-03
8.823834271185252223e-03
8.487701325507074693e-03
8.694595469392673442e-03
8.958615399870932874e-03
8.708514704634670589e-03
8.586045400812942346e-03
8.758546239255499827e-03
8.868953610731970805e-03
8.774654308081594745e-03
9.004827877306173858e-03
9.040553809424770049e-03
8.482850362958210474e-03
8.484204097008547427e-03
8.833493471350345461e-03
8.903181239762256519e-03
8.933768553555055877e-03
8.987725372367090515e-03
8.617229456024177309e-03
8.504813281201391989e-03
8.821457973693743251e-03
8.622412941655544644e-03
8.642410381207365697e-03
8.735757382252967371e-03
8.573554043097087254e-03
8.631281197123270160e-03
8.922272124387044256e-03
9.013925876096290021e-03
8.785935769579323804e-03
8.653243799234577524e-03
8.638662563642846015e-03
8.520147506951293928e-03
8.587891278747457682e-03
8.951121875636616418e-03
8.650477308118643613e-03
8.684274854223369630e-03
8.775017865409819734e-03
8.825748015563836257e-03
9.048873678487024189e-03
8.923647407055848926e-03
8.957120787496488865e-03
8.875827204698941153e-03
8.828433569665105132e-03
8.714558066438787484e-03
8.471895888425132193e-03
8.478700117550938206e-03
8.814558271030590447e-03
8.879644684440931787e-03
9.006445111972169459e-03
8.778432110409746525e-03
8.755432792242718101e-03
8.915621054044281513e-03
8.484297782711765212e-03
8.574201010341694559e-03
8.760514853840259408e-03
8.777575001772619512e-03
8.816746386278743672e-03
8.559111440938786675e-03
8.558603409065166853e-03
8.897972083345940045e-03
8.790348089764147416e-03
8.622390809655752775e-03
8.728759371148737609e-03
8.860003488419657125e-03
8.860552503633181004e-03
8.988075228263567654e-03
9.083395159889854145e-03
8.940300799676236670e-03
8.889870576617756384e-03
9.265164835381122996e-03
9.007579636798426423e-03
8.654716830457150761e-03
8.808303827534376060e-03
8.658129163865897066e-03
8.385524741039828561e-03
8.555064783149745819e-03
8.847749787857652620e-03
8.787984059045159807e-03
8.721579892303505527e-03
8.729246334675082319e-03
8.829043223903104351e-03
8.741815798700041870e-03
8.726320053371637922e-03
8.394059808234188499e-03
8.438237649684519198e-03
8.754744991779426014e-03
8.673816551070977904e-03
8.611177840385621576e-03
8.416011205392150488e-03
8.327441317536980747e-03
8.430871354590170966e-03
8.766274449433300586e-03
9.171448089281570432e-03
9.212585773650978915e-03
8.791716041910431489e-03
8.543620819570500041e-03
8.841026598946770745e-03
8.967158054442715340e-03
8.871943512512057289e-03
8.942792682775028978e-03
8.947418590810553643e-03
8.763559208619106991e-03
8.657086906873296545e-03
8.978703967647884768e-03
9.034870889854450943e-03
8.931625381202608002e-03
8.803511925524209331e-03
8.694891127157187288e-03
8.743148794598547616e-03
8.881101501181062549e-03
8.809398986714093646e-03
8.736436729666599912e-03
8.780281243617345938e-03
8.720137880554659771e-03
8.759714361656179005e-03
8.773424860679376880e-03
8.851788697623931904e-03
8.595973092939485777e-03
8.540334731122666001e-03
8.887820930396948121e-03
8.840401126456143635e-03
8.650208831262870546e-03
8.721647840218954215e-03
8.618687724435749112e-03
8.522246102360696990e-03
8.592585044241592834e-03
9.016217748692699832e-03
9.155324106749015284e-03
8.585106418755657220e-03
8.487111498375343038e-03
8.549418742808711710e-03
8.538811980750675434e-03
8.907721356251629280e-03
9.313811702735893747e-03
9.171092240983377830e-03
8.712314904609087807e-03
8.668641805024889999e-03
8.879141742885237817e-03
9.152361426750240531e-03
8.953894068745039611e-03
8.793833992307157482e-03
8.602886000416027149e-03
8.507371541553088515e-03
9.193088237174433172e-03
9.229378009052446180e-03
8.878204368917059011e-03
8.897310704382157057e-03
8.885264762476325490e-03
8.957454425150172123e-03
8.948230998239100481e-03
8.704708968517714182e-03
8.648516074057614397e-03
8.691727111546768136e-03
8.942581238688126349e-03
9.322574634182749856e-03
9.122198769795307124e-03
8.848717747179601911e-03
9.121068390025655406e-03
9.204667531651786541e-03
9.240415036022842782e-03
9.124199282368397265e-03
8.796134093187154765e-03
8.800157125778038450e-03
8.943466798991904498e-03
9.119572627752595834e-03
9.038359864629336160e-03
8.804721195260810720e-03
8.743845288339388913e-03
8.891197006145677706e-03
9.065683734031278196e-03
9.082612371573732177e-03
9.141423034277675400e-03
9.089966484771210692e-03
9.089398556526819689e-03
9.054698850991952166e-03
8.858177825476779010e-03
8.881572450449648840e-03
8.865211379887848187e-03
8.953751667703091846e-03
9.068251463894713704e-03
8.951654828345893475e-03
8.948839407131214257e-03
9.011106267364552003e-03
8.880396185096934777e-03
8.889999203462778735e-03
9.184673020269836993e-03
9.126775180193875611e-03
8.927650902008409453e-03
8.781177281203325635e-03
8.897164253753208490e-03
9.216469798184908496e-03
9.350174428343334052e-03
9.283837245311534619e-03
8.924375836826202099e-03
8.778292044847920556e-03
9.104523188526579547e-03
9.158270461285705419e-03
9.073299333660652874e-03
9.046569049577127958e-03
9.009054860540802526e-03
9.032695760175186994e-03
9.149692963044195673e-03
9.280417947516933844e-03
9.140556755982760101e-03
9.257371685241395226e-03
9.035870095519602310e-03
8.790302871736883905e-03
8.924488916981058312e-03
8.890454066496480956e-03
8.838275091644596029e-03
8.791587453074520622e-03
8.706726427915548183e-03
8.827673610322148146e-03
9.071356063334888586e-03
9.070129823040005632e-03
9.057339438395622944e-03
8.975671641617730470e-03
8.934140180563106270e-03
9.161037460134158553e-03
9.094547220791011910e-03
8.810315872574902077e-03
8.859564765068751735e-03
8.819719437704900272e-03
8.972995264863585160e-03
9.290869201182161419e-03
9.102682182089991483e-03
8.875583885605071305e-03
9.089594911160464238e-03
9.180582595481748612e-03
9.030286271928124331e-03
9.146779097588347840e-03
9.180795334676290428e-03
9.075905563106839366e-03
9.012349152337654004e-03
8.734888209675320189e-03
8.900613124323364031e-03
9.319624916934927603e-03
8.979212433941910487e-03
8.718186100377120842e-03
8.910855554176410134e-03
8.875354778044932530e-03
8.928761299631765916e-03
8.985911657884653944e-03
8.850040645671098175e-03
9.017949462769323660e-03
9.280089203903146150e-03
9.310131952416970946e-03
9.078488666880192570e-03
9.203297464332259314e-03
9.283664461160920714e-03
9.148216475518765670e-03
9.239541996717682767e-03
8.842704618243340045e-03
8.526558268427231885e-03
8.957770814674047288e-03
9.279384484144777984e-03
9.165961061109333119e-03
8.982937369312044354e-03
8.933371625765556406e-03
9.097774623047361411e-03
9.251842693036449114e-03
9.079120973878069753e-03
9.058262100361867339e-03
8.960887701939089164e-03
8.781855969512683546e-03
9.097417102440531755e-03
9.102849722552566053e-03
9.134618202662493289e-03
9.065842670686203794e-03
9.035875294166009764e-03
9.160594187701152566e-03
8.914240579780187759e-03
8.905061810978651127e-03
9.109085448869279691e-03
9.176079071527596526e-03
8.946156236691251915e-03
8.766513956034682059e-03
8.996188730625850200e-03
8.957299518148021181e-03
8.927406945295092780e-03
9.357745958421094870e-03
9.495098776781641173e-03
9.589275434790092353e-03
9.595246939306377454e-03
9.290554564547163705e-03
8.829267253904675081e-03
8.905786302182180925e-03
9.111896099577061411e-03
9.051134227125213344e-03
9.080021104874087465e-03
8.944816588439994179e-03
9.044773776057137699e-03
9.293014196878659691e-03
9.158204992062253177e-03
9.087784762076115547e-03
9.149953917101686859e-03
8.981937150118222274e-03
8.941537302815685123e-03
9.118463425940689232e-03
9.260005292617052089e-03
9.135899715829592926e-03
8.996887885331671109e-03
9.134561859971978420e-03
9.110977140356220708e-03
9.031175820053282885e-03
9.137635019923597349e-03
9.176972144407154891e-03
9.192201566809747246e-03
9.344247377770245611e-03
9.481431210091600600e-03
9.185685744082718041e-03
9.262921009088211435e-03
9.435491283188006742e-03
9.127381049305974617e-03
9.295902700374338370e-03
9.352584239881280362e-03
9.232379622048784637e-03
9.168110682303538470e-03
9.131027268096704452e-03
9.272805741204958804e-03
9.288738516554585073e-03
9.356778513916537421e-03
9.446747528757126755e-03
9.317809630872787852e-03
9.072302548404277689e-03
9.092596953828104706e-03
9.246788660852154826e-03
9.211088008904865648e-03
9.174197651482963317e-03
9.005398992971929903e-03
8.718805345718720623e-03
9.077730254799765489e-03
9.538926504319924018e-03
9.340228637145028476e-03
9.178127344188687434e-03
9.211063706076584590e-03
9.111151890684803314e-03
9.032406191256860811e-03
9.104357154716694739e-03
9.350636657049970699e-03
9.421025582360333106e-03
9.364216079385478952e-03
9.158271358325049266e-03
8.856674908992594880e-03
9.050618097036368381e-03
9.520782557155205855e-03
9.531150273521029129e-03
9.122248290295821571e-03
9.247224761552692504e-03
9.635181102539479986e-03
9.348408644381599186e-03
9.009708698596031670e-03
8.774810545775538553e-03
8.936447379171544997e-03
9.097544697431412045e-03
9.207112884117974946e-03
9.280915177825702772e-03
8.918863385032588242e-03
8.590804111999209014e-03
8.947028741108578251e-03
9.258427724648996687e-03
8.901486697171265283e-03
9.131406960331297021e-03
9.297519465806532851e-03
9.086982647188705797e-03
9.160961160523530683e-03
9.470044017452423565e-03
9.478121611598982338e-03
9.258329516037014373e-03
9.087691637575620943e-03
8.941790166257181441e-03
8.965495218561088039e-03
9.150834211815058600e-03
9.233752566569827097e-03
9.145379749882409995e-03
9.046100865237469840e-03
8.843901281681599419e-03
8.950718390498067778e-03
8.905357569977626758e-03
8.833772759438572944e-03
8.976195512105922952e-03
8.981692708903523878e-03
8.953491963194464345e-03
9.223595101959651890e-03
9.341338951177408784e-03
8.996563416800152507e-03
8.925992456670641187e-03
9.040657879434255140e-03
9.191438496230389804e-03
9.278080349542579958e-03
9.490723292348117457e-03
9.469026019416891884e-03
9.165885149218044523e-03
8.897214703873479111e-03
8.999763191828288530e-03
9.102028853916237922e-03
9.287881172949383549e-03
9.390959771827902744e-03
9.279471823837521713e-03
9.148009554183638564e-03
9.035732363311961557e-03
9.073925369668747049e-03
9.119460029514895108e-03
9.194674687177158828e-03
9.157519199523409328e-03
9.358763410308711464e-03
9.341944666582675805e-03
9.142766280896623757e-03
9.201983192305345644e-03
9.133319139351290042e-03
9.157206425530918861e-03
9.278745112195910250e-03
9.167352044730753963e-03
9.193634541947883279e-03
9.058380718806718565e-03
8.870826633129819463e-03
8.904617757669267691e-03
9.217278704678968579e-03
9.373747407828033479e-03
9.415376086303708578e-03
9.535232946706911905e-03
9.151623111527677074e-03
8.755401232090313443e-03
9.019818682491170109e-03
9.008144530496383848e-03
9.060073315137818703e-03
9.412315969634807433e-03
9.043364294532719311e-03
9.113072348396563174e-03
9.308887184277836110e-03
8.994299833791281548e-03
9.069082757694196459e-03
9.280605139642688836e-03
9.280434833256138299e-03
9.156942383742532054e-03
9.004006464597428400e-03
8.776473083261654429e-03
8.796699052421707438e-03
9.218410455138929815e-03
9.320943340164214441e-03
9.178103406142817250e-03
9.096293260064051978e-03
9.200558560833755478e-03
9.308520533355547910e-03
9.227274604451374956e-03
9.119036082812998281e-03
8.863757320384862623e-03
8.873496768229524947e-03
8.975910200693682298e-03
8.916060532836680985e-03
8.986774315563408194e-03
8.898306534622330705e-03
9.039014163945230385e-03
9.345876485441263065e-03
9.191781710850650475e-03
9.240990548757540418e-03
9.326010660982554309e-03
9.144580828595403471e-03
8.991135818066434832e-03
9.113731364588361153e-03
9.138785086540522976e-03
8.901332294400961589e-03
9.067648961542102218e-03
9.160297374004968893e-03
8.928358781434187277e-03
9.000118452479903899e-03
8.791041577970276980e-03
8.641181454257270203e-03
8.996630151263545344e-03
8.966495871771357901e-03
9.098751700185621696e-03
9.300392031079436975e-03
9.027665764381470268e-03
8.841643832326519931e-03
9.261302036395748297e-03
9.493151727935732545e-03
9.011657105977679064e-03
8.657499942411191543e-03
8.892525612450928596e-03
9.413383757709409966e-03
9.307959833341154093e-03
9.085029895035812500e-03
9.273829839488118704e-03
9.307533514852452117e-03
9.214361597786935310e-03
9.064648198049699707e-03
8.787869805438785348e-03
8.828081070659651516e-03
9.088541074755892776e-03
9.018702226998694116e-03
9.132089250274425668e-03
9.354167571914855789e-03
9.064040855588362949e-03
8.922988499028000967e-03
9.137688919703984558e-03
9.075001766253613586e-03
9.047572642873149065e-03
9.217672945971040754e-03
9.512156709481096178e-03
9.451761775972884402e-03
9.231884372158626062e-03
8.982210370332669933e-03
8.966887387753225136e-03
9.100979430996374367e-03
9.093404521398246870e-03
9.066859397531868564e-03
8.908521057397171192e-03
9.017721548503873641e-03
9.211441710148569190e-03
9.652966413891295172e-03
9.689658189855154466e-03
9.230191549363912437e-03
8.923509458005778744e-03
9.060175058805972417e-03
9.257222074607497977e-03
9.346750289519707711e-03
9.003527093566944875e-03
8.648780569120786965e-03
9.159569828921451662e-03
9.480153935427906853e-03
9.312610393895684111e-03
9.044501438006804367e-03
9.055135920590071802e-03
8.845832503429122695e-03
8.835273977821923516e-03
9.151667265385618477e-03
9.307328320924106863e-03
9.323777802779749033e-03
9.248828546764816319e-03
8.923629053525991561e-03
8.709236204232195799e-03
8.800436696832761654e-03
8.690268517406183127e-03
8.893025742306643819e-03
9.126609683211267879e-03
8.770129603212786784e-03
8.637516631055580651e-03
9.055105167111488634e-03
9.294028028786741405e-03
9.192172703059416430e-03
8.921590091519611410e-03
8.864915406122178543e-03
9.106349028568650611e-03
9.039510215021143852e-03
9.169262862255576907e-03
9.215930947193192585e-03
8.844791510383380809e-03
8.951202528238404524e-03
8.860861869609274605e-03
8.712875250283915254e-03
8.918823748455080233e-03
8.874768718438992218e-03
8.969057978884174137e-03
9.100873177599371616e-03
8.755929527878450122e-03
8.533204125222357619e-03
8.864971902058954578e-03
9.105978242375814546e-03
9.091123158874987384e-03
8.969879923183425585e-03
9.067635154962776223e-03
9.392105678629098647e-03
9.197770507441579285e-03
9.152334047884904192e-03
8.986384632888729310e-03
8.698797377530024036e-03
8.834311900143323668e-03
9.032410346161088774e-03
9.011236882350372179e-03
8.777973391403050274e-03
8.697106301031950690e-03
8.581497843675126719e-03
8.707510563806421591e-03
8.924518675556682851e-03
8.891090709572420717e-03
8.974084018598312354e-03
9.076205967614697084e-03
9.159291063858442800e-03
8.992356610258487801e-03
8.743926756139865086e-03
9.124275111834433474e-03
9.128563713291053955e-03
8.877775224061492526e-03
8.935379951321136688e-03
8.953787170751261598e-03
9.020138050465262639e-03
8.906293094850123437e-03
8.688716167388263814e-03
8.904208399457986048e-03
8.939362780576212350e-03
8.736148230250831426e-03
8.914295190923113288e-03
8.957489886691804085e-03
8.965531602811683057e-03
9.094108668767071288e-03
9.259964316254453917e-03
9.132815658420377972e-03
8.871843325709014363e-03
8.820741855713245053e-03
8.903114188029963294e-03
8.844764735892294769e-03
8.900314064517470675e-03
9.129255767089772960e-03
9.223420138748434152e-03
9.157556753914334463e-03
8.913774688076468375e-03
8.914164151798074573e-03
8.964328011841604660e-03
8.984007517254989292e-03
9.092186811922585085e-03
8.961188397247124224e-03
8.892113759044939850e-03
8.900625209128964696e-03
8.807690795232317460e-03
8.969995110863035470e-03
9.187024093144284184e-03
9.035570497375935289e-03
8.991802114770569912e-03
9.022524552697879299e-03
8.770248291842665939e-03
9.007944662264040850e-03
8.987596727030542146e-03
8.755122877842972523e-03
8.919006760850790513e-03
8.555179010501689357e-03
8.369591417799714106e-03
8.659660131297819419e-03
8.627663239900638242e-03
8.731698700180827791e-03
8.989610736719460052e-03
8.795069548903829484e-03
8.474130047286809742e-03
8.470205793302817282e-03
8.466227795474156811e-03
8.401503493499017095e-03
8.428020943523333725e-03
8.445408842283246356e-03
8.654369601509663557e-03
8.988817322281300246e-03
8.910153296489907795e-03
8.780894748725535590e-03
8.774551731947350178e-03
8.492327509294869334e-03
8.620181527148091868e-03
8.861901255953539766e-03
8.773827795238027874e-03
8.887360143407142463e-03
8.912764442883603158e-03
8.797554179532479993e-03
8.689069191945253748e-03
8.453255946524709102e-03
8.488975846833281616e-03
8.451279011436763772e-03
8.359833688965099055e-03
8.506086245107534471e-03
8.380194454974549886e-03
8.467854423556188739e-03
8.712916077769736201e-03
8.529928054326247483e-03
8.470431514518202837e-03
8.839953879475644441e-03
8.813300496732560940e-03
8.640693696480376482e-03
8.652339117364595683e-03
8.523903597746948502e-03
8.619794118659040993e-03
9.087980161349070232e-03
9.025553029708550251e-03
8.564689295416563070e-03
8.618334793242856881e-03
8.676475450889805860e-03
8.588641445084995926e-03
8.501816363837772991e-03
8.578684142914280719e-03
8.539924341526823268e-03
8.388252610267422221e-03
8.480342905067810716e-03
8.430812365149288612e-03
8.559784995187544321e-03
8.575358644385638537e-03
8.557588570486380011e-03
8.589524808279678722e-03
8.564126706989524246e-03
8.540059249965330571e-03
8.223597019775971684e-03
8.141229787779738838e-03
8.110548927694839760e-03
8.195840384730413569e-03
8.404922402013620744e-03
8.271247110074425937e-03
8.056246183281184914e-03
8.052068371173309869e-03
8.106370950799806838e-03
8.345406083867449101e-03
8.471510005579479391e-03
8.314937123263929988e-03
8.339276836008149493e-03
8.543209232436611150e-03
8.534172074512560643e-03
8.475943001453085587e-03
8.352562493457267243e-03
8.222981272368992678e-03
8.323421977111051043e-03
8.346463810533957806e-03
8.409347271075005500e-03
8.458844056371917636e-03
8.351246659882034101e-03
8.119135162363143310e-03
8.078438363403170688e-03
7.907007158514452183e-03
7.968706362261162787e-03
8.473392008194170766e-03
8.434480662661140646e-03
8.275831215194979010e-03
8.082764732791271334e-03
8.038242785546009447e-03
8.276031614903259920e-03
8.439933712047320569e-03
8.351546264580182038e-03
7.926761602047860400e-03
7.721127316266622638e-03
7.812855246711906607e-03
8.067209183212404114e-03
8.197973408225860126e-03
7.998375717580311420e-03
7.873596631835949947e-03
8.277830768554761409e-03
8.450165058668723458e-03
8.275495962892292709e-03
8.260788628171460840e-03
7.968245817873925371e-03
7.881131935845050313e-03
8.166898766452703948e-03
8.090598139110059470e-03
8.241734609356878016e-03
8.489792055506158175e-03
8.185312518041158725e-03
8.211755745290531816e-03
8.323567418347938354e-03
8.216236497201099762e-03
8.099748132774474071e-03
8.053850706018944247e-03
7.945979498157118570e-03
7.831480781640158886e-03
7.975234010621137098e-03
7.786628551311414355e-03
7.660502488749444151e-03
7.761612140181095229e-03
7.709027969090067982e-03
8.155393614338743435e-03
8.287087086036827241e-03
7.977467571941924615e-03
8.115314742033330822e-03
7.996889329873330121e-03
7.996555734560593584e-03
8.031396533501915930e-03
7.948417352228580660e-03
7.935096088081237606e-03
7.785282658965371992e-03
7.697411007440008168e-03
7.583416869151516325e-03
7.714612648199301558e-03
7.549047511886290002e-03
7.641465680744614387e-03
7.810707105226840329e-03
7.745720578397246973e-03
7.885245577174539860e-03
8.143494942924675226e-03
8.351387457293718564e-03
8.107580952373953653e-03
7.973147799137068892e-03
8.147943676595161347e-03
8.282300984716222877e-03
8.263296289249308368e-03
8.117249665045751100e-03
7.876327083045675179e-03
7.844788078947041721e-03
7.936747925967850212e-03
8.202260113336292888e-03
8.190783657605183940e-03
7.814793315492689699e-03
7.536847193736567752e-03
7.711732013311006599e-03
7.942621283980016988e-03
7.609878285157431130e-03
7.473490262732444475e-03
7.771204661439162428e-03
7.835454487319429978e-03
7.708003874459828930e-03
7.957369008872967192e-03
7.882145622523862444e-03
7.694933130485050871e-03
7.840738465535278603e-03
7.777150879779359642e-03
7.869214048344602003e-03
7.864774011139871734e-03
7.844155270080910985e-03
7.933604819004539885e-03
7.958733389349773729e-03
7.875407197605984594e-03
7.652083772154092897e-03
7.768158824985811270e-03
7.633973308794903337e-03
7.342565074305158930e-03
7.745457227298220039e-03
8.111725112537465643e-03
7.685294857577808746e-03
7.413743600076364883e-03
7.690304213868111825e-03
7.714831747622468393e-03
7.653432124612250149e-03
7.530997888613223147e-03
7.812500991022696198e-03
8.083637632683587232e-03
7.681864927296437606e-03
7.556416803623853921e-03
7.577218445777150584e-03
7.830322114685827478e-03
7.763426510642809641e-03
7.292351739339293648e-03
7.587184096833267388e-03
7.947398433692917999e-03
7.652607110275859263e-03
7.450583672650412138e-03
7.624964918961458712e-03
7.763270956430176443e-03
7.637424634363355544e-03
7.353237260256232678e-03
7.337570646068708805e-03
7.448786039576047076e-03
7.623246805675947153e-03
7.423610867104121769e-03
7.255667117969801828e-03
7.438275066708760312e-03
7.536457705385366315e-03
7.318118494853727632e-03
7.166619825412455340e-03
7.571424486958768657e-03
7.484536570032894118e-03
7.286264163099186696e-03
7.253305561184097278e-03
7.354911919576631422e-03
7.643061667493824575e-03
7.476663743746485118e-03
7.609746252841920709e-03
7.729191102419495467e-03
7.661779447961915464e-03
7.764810974788934929e-03
7.848994018633478204e-03
7.959893323017693326e-03
7.588459242471670869e-03
7.356169949321125258e-03
7.412268539467008893e-03
7.416862228909428499e-03
7.504996930072452971e-03
7.511822153145262561e-03
7.494751739026556982e-03
7.463444428754090892e-03
7.387601866442842537e-03
7.358331119743878081e-03
7.518174448391872974e-03
7.343243428530775267e-03
7.250107077983324218e-03
7.340208064008842473e-03
7.253671854497990325e-03
7.450744101777210388e-03
7.489703298654750568e-03
7.309560320136840317e-03
7.391173431114849562e-03
7.230072374940244365e-03
7.187168906155304293e-03
7.359790470910980084e-03
7.327434181302084314e-03
7.169363803092047502e-03
7.157205923468261746e-03
7.127235210176389307e-03
7.095556592678445643e-03
7.222249452372745196e-03
7.281392674749293144e-03
7.163999485324112383e-03
7.085859919397788712e-03
7.326964347666316789e-03
7.371654775369682576e-03
7.344987402145654320e-03
7.160973302970725929e-03
7.037981817791591835e-03
7.116278949341053005e-03
7.115101384726198359e-03
7.337998786247524642e-03
7.321072096311913822e-03
7.142123404346426355e-03
7.367829357161672851e-03
7.398945256932334437e-03
6.934488298202806135e-03
6.845688908130899419e-03
7.278825386819738619e-03
7.310149909470418407e-03
7.228528861206111322e-03
7.297794969963936236e-03
7.225913815564940709e-03
7.100725456929549324e-03
7.069807930254753438e-03
7.100387885721586891e-03
7.231569519809056233e-03
7.297347354456992438e-03
7.158518815997688689e-03
7.266762602591902119e-03
7.300569129259797986e-03
7.225623665295648895e-03
7.244998747754040867e-03
7.197071013864578086e-03
7.258989438223772787e-03
7.420530045381287104e-03
7.451240066063395673e-03
7.224069846663580020e-03
7.118174248801865944e-03
7.091302672952764542e-03
7.013368971864998927e-03
7.036284372968637166e-03
6.910566746740252897e-03
7.031626627868351950e-03
7.210863579892318707e-03
7.346351682369595820e-03
7.276608414534842598e-03
7.163911957315693968e-03
7.352042777611166036e-03
7.159535065001689652e-03
7.003779623396042160e-03
7.109847007047136180e-03
7.008340230295600354e-03
6.750384745204899423e-03
6.977535077582132546e-03
7.058202394495801009e-03
7.027570395283822512e-03
7.136366611848195263e-03
7.140143583036074985e-03
7.034648442662387764e-03
7.086619674425146537e-03
7.165543358054670027e-03
7.146225430504954575e-03
7.055390983993696345e-03
6.762024881311994029e-03
6.809548440922084771e-03
6.983717267725409947e-03
6.910108383420995350e-03
6.814980891666911310e-03
6.896380643365728445e-03
6.739201836179224171e-03
6.646747360381914140e-03
6.585351219353553255e-03
6.437681449864720781e-03
6.497085678182563592e-03
6.818535481420433600e-03
7.005339479775363719e-03
6.989637161910351379e-03
6.952559164232978428e-03
6.795947657216214709e-03
6.871428747870894291e-03
6.868018315947203335e-03
6.834548597197254508e-03
6.861956936750816458e-03
6.563671408187932328e-03
6.653689491012721759e-03
6.882324896280525052e-03
6.747933106044655058e-03
6.709319277566980731e-03
6.611695432921929974e-03
6.573874882334799358e-03
6.560711878497950053e-03
6.614395805144599773e-03
6.680398866936576065e-03
6.617655162460548551e-03
6.491373629576102124e-03
6.440886502600653638e-03
6.554247241298664234e-03
6.639505021198061074e-03
6.672677730052754483e-03
6.508520149595826455e-03
6.530914030000207690e-03
6.681116184056851322e-03
6.521209199920280884e-03
6.409904932651851704e-03
6.515223689083795774e-03
6.168981543644356559e-03
5.969360043351474264e-03
6.269236543645971202e-03
6.473298781478778116e-03
6.432725566525256643e-03
6.089110016942934911e-03
5.941417808599715016e-03
5.961300766139291871e-03
5.955537488548013139e-03
6.100926417590091418e-03
6.207110097283996021e-03
6.179352323258003633e-03
6.200474576191058497e-03
6.161973267319078608e-03
6.083750173138817267e-03
5.971366659436016730e-03
5.769502608253438206e-03
5.811871837175091975e-03
5.976726895238019914e-03
6.133782823269973844e-03
6.081354638872424334e-03
5.848599972345800563e-03
5.840859244737844902e-03
5.893832800786712872e-03
6.080349855038224768e-03
5.984014182293742774e-03
5.698537742689798596e-03
5.630965658211340395e-03
5.650952053131486942e-03
5.664420117320057187e-03
5.787501500943323732e-03
5.795458371473471634e-03
5.631966070507373780e-03
5.585224711594582482e-03
5.482613621578231490e-03
5.492634616659307530e-03
5.395215856964829908e-03
5.344246492149828248e-03
5.529653375064289347e-03
5.363278420491789794e-03
5.414839995088174471e-03
5.600086949587723337e-03
5.391539575228452424e-03
5.307137320957898245e-03
5.279273171889316274e-03
5.280232735946701304e-03
5.318598157029188166e-03
5.446276526698037510e-03
5.346228875653439259e-03
5.133080252488336596e-03
5.291682829235577583e-03
5.222414879635015744e-03
5.189520983406052321e-03
5.285320201742644761e-03
5.125201741814420023e-03
5.055287158190880856e-03
4.967983828837293538e-03
4.911192598344823329e-03
4.854694135977345379e-03
4.864371898668089743e-03
5.078145393487749383e-03
5.145945476312570842e-03
4.985197648275581025e-03
4.695679886898685915e-03
4.623246789610938393e-03
4.733369564807749473e-03
4.750294520598970574e-03
4.722006528361504668e-03
4.788151853377454678e-03
4.906442927101078641e-03
4.762551674452968585e-03
4.652394841498506094e-03
4.722012507313866521e-03
4.665253105925576751e-03
4.565101394296583459e-03
4.450386643965126635e-03
4.483817057970028268e-03
4.579267021309283911e-03
4.605128390285129734e-03
4.432896970728027013e-03
4.207129722551185107e-03
4.262629219881807624e-03
4.385519478204471730e-03
4.320822448707636355e-03
4.194491529985145024e-03
4.299709868559410675e-03
4.393029144184056739e-03
4.336088502812166998e-03
4.301208544224769358e-03
4.152166892413315658e-03
3.962021311158953236e-03
3.991832880698457584e-03
4.175574401158824514e-03
4.276666711258352710e-03
4.095094435410890146e-03
4.000053072430416641e-03
4.003449464686005890e-03
3.964829118561567257e-03
4.048394899695280380e-03
3.941553556736990260e-03
3.939457744716740040e-03
3.922435390767039544e-03
3.798130630124568665e-03
3.921732737147621412e-03
3.949381641280334462e-03
3.940384044727280807e-03
3.885211474600823445e-03
3.703628063777392697e-03
3.650516423592852118e-03
3.592757662895586322e-03
3.579165710716195135e-03
3.737343578495551984e-03
3.736086184458993226e-03
3.633959554747907307e-03
3.597597351772255977e-03
3.643726891217561898e-03
3.576757099742449396e-03
3.473760729228082648e-03
3.595713750533281738e-03
3.533683747707461187e-03
3.420455863745084767e-03
3.465887616720817171e-03
3.517346373835041236e-03
3.520920195574771087e-03
3.467713810836200571e-03
3.363406352814273664e-03
3.327687069824724307e-03
3.399604373111890857e-03
3.352866582400344450e-03
3.358844611376228442e-03
3.259811975596925773e-03
3.142014084196460399e-03
3.165378017619093192e-03
3.332332379810586543e-03
3.392505117918598150e-03
3.235501017048965974e-03
3.210239819309644582e-03
3.086093757889086381e-03
3.021236554784314035e-03
3.088521178630117096e-03
3.018415085844522883e-03
2.966116645688228557e-03
2.993874521640424967e-03
3.024641147604058104e-03
2.917866859107111268e-03
2.854760881490675615e-03
2.957161075665012268e-03
2.973150673666428989e-03
2.941769289925975483e-03
2.895146789702693346e-03
2.805939565701403172e-03
2.895796742343988758e-03
2.943118048436645963e-03
2.893363203150237008e-03
2.934206393896058099e-03
2.836332039847460837e-03
2.708682103108236375e-03
2.686341884976210879e-03
2.739033669000806668e-03
2.724058935280402726e-03
2.647326495785265032e-03
2.697060673439142381e-03
2.706410779370865393e-03
2.640944104974865276e-03
2.633998140189926316e-03
2.616641506985415734e-03
2.560212583925336547e-03
2.553070510852833725e-03
2.559040864124232078e-03
2.504049127976490895e-03
2.499488051800087453e-03
2.531316346455541808e-03
2.501957878626247678e-03
2.455977770258533418e-03
2.462166626619928262e-03
2.499860613478285115e-03
2.509574410611267736e-03
2.496987897565218755e-03
2.529905823275678360e-03
2.397152605277069401e-03
2.313455284473363554e-03
2.382636763593449798e-03
2.389936934912554115e-03
2.412960282208088079e-03
2.339189417402924055e-03
2.259069115303676163e-03
2.251117655723710535e-03
2.283139494987012751e-03
2.213689546119848583e-03
2.112175137507653691e-03
2.218617977687645237e-03
2.269807408657458555e-03
2.283207921495637813e-03
2.216272799449139734e-03
2.079326200819345358e-03
2.090815621273242695e-03
2.114406593870238674e-03
2.067568918310343663e-03
2.058491701787903798e-03
2.106498544029891500e-03
2.170906073846227535e-03
2.149181753869681966e-03
2.012396819907808377e-03
1.954676504987703373e-03
1.990286600829436949e-03
1.971180558430218194e-03
1.978370517316222540e-03
1.982576726601716511e-03
1.924656447948175798e-03
1.934470686849974232e-03
1.982339605243913644e-03
1.951145102643735141e-03
1.948336573856281452e-03
1.956271621318039864e-03
1.920882688240106240e-03
1.887782125785542097e-03
1.823775377777328002e-03
1.867349151533839215e-03
1.900612916528218429e-03
1.846530283313661683e-03
1.791161781664269001e-03
1.790675022902611050e-03
1.820737950733565882e-03
1.820849118831034674e-03
1.796108244365094602e-03
1.743587307197293863e-03
1.714800060247354896e-03
1.749032474538879086e-03
1.777749848971989623e-03
1.764304332527060100e-03
1.691615748287110489e-03
1.657941591647684419e-03
1.667901529137177279e-03
1.618303459546020784e-03
1.632401909074544712e-03
1.683074429283243616e-03
1.663857465937586830e-03
1.612292592933782130e-03
1.566691023323965636e-03
1.545319723903130875e-03
1.574061339342643258e-03
1.612328543537892324e-03
1.589425402061758448e-03
1.582401001801135836e-03
1.568340229428655209e-03
1.534897928001208774e-03
1.534034041926652563e-03
1.546947702803037460e-03
1.552751083354232372e-03
1.532474381340410887e-03
1.541935816866042393e-03
1.511433583376019544e-03
1.489686987233161805e-03
1.493951470156418227e-03
1.446646165523188471e-03
1.415522164719390692e-03
1.404561525314968525e-03
1.392506591245258650e-03
1.385733136315475504e-03
1.432773666497166518e-03
1.430618159261311858e-03
1.350793182771325074e-03
1.291490819182080849e-03
1.293085340403771384e-03
1.348180490011300671e-03
1.347161612065115753e-03
1.361784801747480036e-03
1.428225908112487749e-03
1.401031121453767897e-03
1.337783879744126880e-03
1.281308053637922112e-03
1.279542420198981996e-03
1.274227135348509048e-03
1.218794785639032820e-03
1.238255855492667330e-03
1.255156333664063069e-03
1.278669257318529404e-03
1.296289505924698134e-03
1.239706927684679650e-03
1.174216586367056968e-03
1.183894921765096982e-03
1.173030599420329164e-03
1.126102289507733244e-03
1.159266514174774098e-03
1.162234683277642636e-03
1.142283899967587446e-03
1.147335170762070911e-03
1.134045583490288396e-03
1.081149226992419001e-03
1.078000262805785345e-03
1.125366914417947652e-03
1.119274029558531367e-03
1.082509068595020017e-03
1.037701468128391334e-03
1.066065126218370112e-03
1.089110365388223272e-03
1.059874316329726882e-03
1.053138899558350673e-03
1.053002814841047215e-03
1.042081831174243188e-03
1.033050825131134843e-03
1.024272816449639132e-03
1.010801565378700428e-03
1.016707043272754895e-03
1.012070682739291865e-03
9.922090789089624534e-04
1.005950634365350427e-03
9.964257457791899242e-04
9.657830040864047233e-04
9.803618503577465806e-04
9.707641092375741097e-04
9.464752350069123750e-04
9.471559704192689024e-04
9.567572595477240533e-04
9.816987585688995675e-04
9.313643127349607127e-04
8.947144603214851524e-04
9.173092190633778389e-04
8.973127933241578213e-04
8.734889786223030495e-04
8.703611523934592312e-04
8.824232371333238460e-04
9.010810642261208149e-04
9.018605447606157285e-04
8.697516391068761329e-04
8.685752029249779391e-04
8.550195470809503597e-04
8.253154933645500280e-04
8.391840902735561887e-04
8.142780814039145190e-04
8.086856201946132899e-04
8.280633382252740446e-04
8.114715684487306020e-04
8.021130855457371837e-04
8.112645128478824510e-04
8.289839409567794411e-04
7.934647583549435303e-04
7.649789204639625712e-04
7.535287247851827708e-04
7.623490713169866605e-04
7.692566068081664946e-04
7.705867383140915837e-04
7.607704122924580092e-04
7.374079578103652369e-04
7.582025843609103847e-04
7.372640595959016260e-04
7.080614635585908822e-04
6.951952041103268533e-04
6.815716248744723262e-04
7.113077271471915245e-04
7.413837301270498293e-04
7.150928599083728777e-04
7.167774389032664176e-04
7.222290581257512958e-04
6.969047634519833076e-04
6.965507868718836138e-04
6.879218763893633990e-04
6.547368039243383958e-04
6.562515770514663459e-04
6.664286010986673111e-04
6.430404992736460769e-04
6.505055100690184961e-04
6.629202460191494992e-04
6.630520702537782930e-04
6.611838756711604492e-04
6.377033137857267752e-04
6.269733069343334884e-04
6.400145717627130776e-04
6.537236424270458481e-04
6.222835208994115545e-04
5.868022879904467946e-04
6.024016151608582552e-04
6.269524316532508598e-04
6.197193755102114879e-04
5.976278204883291771e-04
5.809595549342796593e-04
5.827041706888689328e-04
5.804749347871927334e-04
5.606471317221539642e-04
5.641066991669261600e-04
5.671378434215028873e-04
5.818552141484627889e-04
5.738470655264031476e-04
5.586791379826425326e-04
5.506099355908799153e-04
5.441739910062999260e-04
5.390950140028653425e-04
5.371463674880285703e-04
5.387338848550074152e-04
5.336899742908891289e-04
5.283126575792705150e-04
5.194393320435794926e-04
5.202720499841566879e-04
5.126239326497534620e-04
5.157670619511252027e-04
5.116345626374591525e-04
5.036748820002783303e-04
5.158826889710512766e-04
5.201878391205389755e-04
4.908413504949400361e-04
4.811138125894038318e-04
4.894412561255070526e-04
4.842783073971695007e-04
4.848533010968462281e-04
4.861886766301905987e-04
4.865309065597537988e-04
4.884352364554938111e-04
4.857559276353529045e-04
4.705377878199798643e-04
4.597602012330379668e-04
4.637739835522708301e-04
4.689435745941481263e-04
4.682875459692058370e-04
4.654424943746852798e-04
4.507272005995619684e-04
4.376092045263736382e-04
4.372954895847612207e-04
4.398941566185613004e-04
4.419091174094964456e-04
4.379772031913722408e-04
4.249349252927530837e-04
4.205355758785579864e-04
4.190604381351636910e-04
4.239539186189754004e-04
4.312765185532221402e-04
4.275236648170963592e-04
4.289807892704219439e-04
4.084174377026844843e-04
3.856760497244216815e-04
3.926611194273743350e-04
4.048703599367013662e-04
4.072313597639100466e-04
4.030918937645236065e-04
4.021048777423376049e-04
4.037622335439058950e-04
3.977171839495862631e-04
3.840470283860147210e-04
3.864415117052019287e-04
3.912955354141762652e-04
3.735065120341841613e-04
3.661960862261569674e-04
3.762594022291335626e-04
3.706193262656152024e-04
3.523914629761122760e-04
3.510786261809038973e-04
3.495921713557574063e-04
3.429139343591955120e-04
3.365807829389861651e-04
3.299615469598587872e-04
3.358696881783691411e-04
3.400029587111238366e-04
3.369451101457605750e-04
3.410382753397661745e-04
3.493643225156805145e-04
3.440825544649100780e-04
3.310251155248938870e-04
3.310989034484100981e-04
3.290891528069298357e-04
3.247897239490065064e-04
3.230812313463463418e-04
3.149950656186168655e-04
3.215020313328927006e-04
3.094782361699412090e-04
2.937774595273966605e-04
3.000217789540152017e-04
3.024002686574050569e-04
3.038054281028691630e-04
2.998019001049365877e-04
2.992548280815702654e-04
3.010181516908344915e-04
2.918169736415463737e-04
2.861397575322136401e-04
2.874895909695053043e-04
2.870064518900268319e-04
2.838676818653720923e-04
2.912905377411728635e-04
2.957394351975918263e-04
2.764828443321282344e-04
2.704120567718273503e-04
2.780090640482837266e-04
2.801694264923381165e-04
2.750668234176886057e-04
2.589887531413226167e-04
2.577212056634403605e-04
2.620971293035785133e-04
2.560386675555287490e-04
2.579641616561351592e-04
2.580599023743336117e-04
2.478857761869696671e-04
2.353517332353298648e-04
2.323348257689817329e-04
2.326141527241075229e-04
2.326031185236846638e-04
2.377436777941646022e-04
2.407733720754031282e-04
2.357768222393571544e-04
2.244271506190679156e-04
2.150715368167657098e-04
2.168955912728396794e-04
2.232007182881010402e-04
2.148553359559720146e-04
2.153383533854331705e-04
2.179429528650808601e-04
2.064566368777436749e-04
2.074081422888987797e-04
2.074242139011964496e-04
2.021138972426311797e-04
2.065872049221928409e-04
2.039424730949650926e-04
1.967358924449815144e-04
1.986038682132247254e-04
1.982529030915224609e-04
1.975157378846606221e-04
1.954950621824757596e-04
1.894955006704154734e-04
1.867756825891328401e-04
1.910445708790076092e-04
1.939173408537177756e-04
1.842860793130510037e-04
1.802132335676480011e-04
1.834669759094271308e-04
1.832191140621744821e-04
1.820617412389901539e-04
1.761744366861280921e-04
1.677009623254576125e-04
1.637664736035264630e-04
1.731916472640559947e-04
1.756338665323149684e-04
1.674373638099426105e-04
1.647058507754338701e-04
1.614348991365742089e-04
1.613410167575870570e-04
1.611929886041402801e-04
1.606578668097264847e-04
1.634386137114075290e-04
1.601211458342443055e-04
1.558416318970872144e-04
1.514296141293115490e-04
1.492068081733292104e-04
1.470878440215655928e-04
1.452468980510600554e-04
1.494818803381848377e-04
1.507235207011747911e-04
1.481675605328370714e-04
1.470273900907613832e-04
1.475632704778153260e-04
1.444693057488373152e-04
1.432870636527070461e-04
1.426558009863875096e-04
1.348866918158595049e-04
1.333891175922452467e-04
1.325532678636692232e-04
1.262964084210928966e-04
1.252109441892528268e-04
1.282183368348077245e-04
1.294324015435272598e-04
1.285932002767347922e-04
1.245566968113606243e-04
1.224110377724142154e-04
1.236052229436379092e-04
1.230091663932355488e-04
1.226719543518824920e-04
1.244138590299459480e-04
1.242901975910516927e-04
1.193859371788706371e-04
1.144352230678729546e-04
1.144815401599001432e-04
1.156701303151495223e-04
1.144904450191741769e-04
1.105324301805999954e-04
1.084113960431905819e-04
1.077232185170339202e-04
1.076766540642512364e-04
1.111352973774004270e-04
1.120582390831790392e-04
1.072375574909423295e-04
1.037274061092180634e-04
1.031135620898733442e-04
1.017988373331211511e-04
1.025445851641523895e-04
1.031618799806135209e-04
1.021001216625985628e-04
1.009790438478534860e-04
1.009065381259972529e-04
9.888728022246303544e-05
9.759048644756565180e-05
9.514952035852508811e-05
9.605810282541537204e-05
9.385237887220988621e-05
8.944429764373782853e-05
8.899352190679331559e-05
8.925975450473560635e-05
9.097945893268761283e-05
9.098053698013968825e-05
8.699348765269945642e-05
8.530440988219050726e-05
8.647900809426917505e-05
8.533694284578981562e-05
8.544366176319278909e-05
8.600190606991181292e-05
8.479061581363518554e-05
8.264012122372591711e-05
8.204587531191479205e-05
8.146779687715255988e-05
7.874759020427288877e-05
7.515653835556596095e-05
7.544222992199911050e-05
7.553661166719302731e-05
7.453598515264882004e-05
7.357013400191347646e-05
7.299179211082252412e-05
7.277384916628656573e-05
7.309915929501211676e-05
7.484914805593261380e-05
7.401232391273499488e-05
7.418028490877440000e-05
7.465332687343285349e-05
7.036763215624611777e-05
6.785880767361392955e-05
6.970989331862432038e-05
6.983601859828296162e-05
6.676004584876943349e-05
6.473078522420766209e-05
6.573536622437015878e-05
6.550790862674276977e-05
6.424937512034490305e-05
6.572661967684793503e-05
6.561809938275176457e-05
6.269968628581585929e-05
6.248275625046981478e-05
6.388703086405289741e-05
6.224432018211118009e-05
5.893986295811544731e-05
6.075351289301114904e-05
6.181598985874345114e-05
5.992881985956682568e-05
6.033496861387054359e-05
5.918221907548129731e-05
5.718726839984042512e-05
5.659430409376086757e-05
5.699645005600542419e-05
5.768255027426797966e-05
5.730031930184454405e-05
5.769484918611473716e-05
5.832577776744636875e-05
5.690700446751412970e-05
5.482733949509238674e-05
5.284192315494612695e-05
5.160831083637465634e-05
5.236562868822949130e-05
5.162372740655569488e-05
5.127371085159816759e-05
5.230910276732643791e-05
5.108967732556202288e-05
4.980830167791995794e-05
5.131320862141025541e-05
5.039960082887865042e-05
4.855714061609256422e-05
4.825288432376011221e-05
4.807327852878231220e-05
4.811808951893338586e-05
4.757193603839635196e-05
4.685730227679417350e-05
4.602386976279907154e-05
4.581941257325864765e-05
4.418475686540769109e-05
4.502055123613945664e-05
4.552513949728733322e-05
4.377447433466372166e-05
4.403172276545917578e-05
4.490976072717400960e-05
4.417965954753983165e-05
4.401813966341335969e-05
4.331447634645409483e-05
4.143550999021701405e-05
4.084957665155443672e-05
4.014866658870576497e-05
3.976720519364588196e-05
3.890572178442780021e-05
3.842816101445757079e-05
3.893483474665091512e-05
4.035279589835422354e-05
4.011484418291379482e-05
3.894185529207202812e-05
3.974781859809174120e-05
3.983289059323986904e-05
3.889778018581084356e-05
3.825409678954338382e-05
3.768918109381164968e-05
3.754151880689884794e-05
3.625538123814424135e-05
3.567672102579951319e-05
3.646292604972526969e-05
3.664114102823324399e-05
3.672332050941027920e-05
3.504720030117179923e-05
3.437840821155119274e-05
3.501882035285182055e-05
3.409532569906377275e-05
3.405334815871406500e-05
3.359538288602763805e-05
3.353720019637843736e-05
3.482097357634267467e-05
3.438300869624931347e-05
3.264195758592047152e-05
3.278337551873060037e-05
3.261544383535766578e-05
3.154088724188869558e-05
3.204737083022453939e-05
3.182226059255458255e-05
3.155127642444053063e-05
3.145515825701266109e-05
3.084837703296385047e-05
3.039396071353433207e-05
3.002136498762674718e-05
2.986185166260775430e-05
3.044561313814883507e-05
3.030718364966679323e-05
2.978420216605250231e-05
2.962840847816965265e-05
2.921447148079119851e-05
2.895566489747986751e-05
2.932771171796897907e-05
3.022739333039469004e-05
3.038966742535848008e-05
2.913954273050345273e-05
2.772514938186999535e-05
2.752239762407480145e-05
2.799809477093815924e-05
2.731813108782326946e-05
2.701030066835451618e-05
2.758595286799860361e-05
2.627725357988388335e-05
2.582238673528668946e-05
2.634578396631105410e-05
2.572433980844921451e-05
2.588128324009451707e-05
2.607160963173201632e-05
2.600375984541811736e-05
2.592303033497636466e-05
2.474869548970124835e-05
2.444887555380451059e-05
2.409429867117659008e-05
2.381733849183142275e-05
2.392171465768291283e-05
2.394450742726795547e-05
2.442687794197377554e-05
2.458451869728788724e-05
2.423924040957908116e-05
2.355082318448185262e-05
2.374955188126975781e-05
2.426400777956073121e-05
2.370649428332314356e-05
2.313411173597948014e-05
2.334944327685186302e-05
2.300719826729928161e-05
2.229709344529595181e-05
2.271513554091826351e-05
2.261970070969191449e-05
2.216138787586955923e-05
2.228416489508519484e-05
2.202689244932374023e-05
2.222315062082428516e-05
2.182009463746358073e-05
2.100337312201908964e-05
2.117569268323071674e-05
2.107459199254085972e-05
2.076919682305123548e-05
2.090947341455964207e-05
2.099271000898334731e-05
2.045204352617098264e-05
1.937395448301163620e-05
1.943281378925087045e-05
2.020829910319554343e-05
1.990980025416394218e-05
1.947985223554217827e-05
1.930331997278099268e-05
1.864461191083042980e-05
1.852633823432014496e-05
1.836437772933789572e-05
1.860906962513321847e-05
1.897240432264723570e-05
1.847959380002830320e-05
1.878588317575755032e-05
1.892925654725660122e-05
1.825683125456019660e-05
1.788874248652365492e-05
1.765951060835868332e-05
1.733911919508955002e-05
1.718567666398553744e-05
1.754953142642341624e-05
1.739733833247440197e-05
1.743191515901016731e-05
1.827975678103984159e-05
1.765297372038889207e-05
1.700575743393416378e-05
1.670218525603574884e-05
1.665478367904751851e-05
1.698580695783713431e-05
1.680730351443654536e-05
1.658251195495098168e-05
1.633498973419817576e-05
1.643847788854356441e-05
1.609818494507720812e-05
1.584483163183989624e-05
1.572757161913065108e-05
1.558007362588982893e-05
1.569679816154864082e-05
1.567263669475906095e-05
1.527110533088129528e-05
1.544429456406819532e-05
1.613467139368392973e-05
1.582445486245892988e-05
1.542877182936803557e-05
1.566784695672377676e-05
1.542463552233608106e-05
1.519309364919644177e-05
1.490726360336125593e-05
1.447478935884176655e-05
1.461623013433553364e-05
1.458969452418930624e-05
1.442804069667526059e-05
1.427347807969892374e-05
1.439618561202811834e-05
1.425427391687009668e-05
1.363514775440766120e-05
1.402593151120598856e-05
1.428988774071102505e-05
1.363699837375386691e-05
1.323119560736482164e-05
1.308839841349670857e-05
1.317090291816431441e-05
1.313535911995048287e-05
1.304443744961665502e-05
1.287574128289525184e-05
1.315126334786459777e-05
1.338881923472398164e-05
1.289999398446506041e-05
1.291602577462369682e-05
1.297123297294609532e-05
1.304740570943316679e-05
1.316926333461878683e-05
1.285750581096054536e-05
1.242948370230202540e-05
1.220278552963694400e-05
1.201545333894102006e-05
1.223318271492544767e-05
1.235270692065512919e-05
1.194137752687798579e-05
1.209618073815402587e-05
1.201964304269837204e-05
1.185214156042315773e-05
1.211950262867330519e-05
1.214229286511597960e-05
1.165949379660360062e-05
1.110771734234344813e-05
1.144519537698178602e-05
1.151055566489273679e-05
1.085061412243466270e-05
1.114824314946383776e-05
1.123903891075343432e-05
1.091818575538251078e-05
1.110017219657501465e-05
1.090461670783687310e-05
1.053489965189083750e-05
1.062974949916731880e-05
1.083301073655534134e-05
1.072073252021979057e-05
1.074398618762148665e-05
1.086171068672919936e-05
1.073155930228292325e-05
1.027811058861625266e-05
1.032177099197798373e-05
1.043944321360699938e-05
1.048722796406773251e-05
1.026519138946197642e-05
9.684646844428896492e-06
9.709344048598741393e-06
9.461917185066844418e-06
9.198418380632881911e-06
9.424502863177933718e-06
9.742559264049106040e-06
9.555234325748999377e-06
9.565597697164831721e-06
9.935179106319184451e-06
9.571693559132739607e-06
9.085615662646345588e-06
8.874687380180070192e-06
8.881502536227075446e-06
8.993117614460946089e-06
9.029239222512509212e-06
8.991960878446062175e-06
8.925387504072890266e-06
8.848798829784322624e-06
8.658691895924003392e-06
8.639893513245334346e-06
8.814284119761691126e-06
8.684419815204767471e-06
8.674223574671449861e-06
8.688899300073086600e-06
8.521157235008835215e-06
8.524527784137601630e-06
8.453985039422317409e-06
8.270403953325839057e-06
8.183227017409739398e-06
8.470609304894260674e-06
8.306610774214512498e-06
7.800378223300916274e-06
7.861384732539532791e-06
7.814091649899881827e-06
7.893485589645989707e-06
8.029485216188854996e-06
7.481727993908268439e-06
7.528169355187724618e-06
7.659069291259784748e-06
7.477681657699546144e-06
7.407929284811353138e-06
7.042539271903999896e-06
7.165815553991596115e-06
7.435540226988241196e-06
7.317618317724519258e-06
7.111199310966009765e-06
6.985714981018573645e-06
6.815896269021707077e-06
6.781414842484171909e-06
6.754646644209932768e-06
6.366754501153308504e-06
6.253932836566275045e-06
6.321280292193488606e-06
6.427424115424379590e-06
6.387021693245609724e-06
6.212689134846077927e-06
6.154332051954690836e-06
5.962227105623679491e-06
6.000651770879261020e-06
5.990753763721104114e-06
5.815154095527139792e-06
5.874876821137941808e-06
6.030642060000985963e-06
5.940098143676968034e-06
5.634694405633723321e-06
5.463902475833122213e-06
5.425169678534704447e-06
5.547232911335944775e-06
5.469973404119019793e-06
5.145562465369897615e-06
5.101610434300849949e-06
5.282964143081984445e-06
5.357108905380579033e-06
5.290821291563167288e-06
5.113277343692473470e-06
4.969499896444373883e-06
4.897839382918903545e-06
4.771696303372563440e-06
4.759411859158609083e-06
4.835424639308453423e-06
4.859952682004802822e-06
4.720678466329099395e-06
4.704614461557329542e-06
4.668792247140459686e-06
4.552946698321879987e-06
4.537265405140732332e-06
4.355076197446946226e-06
4.373997668930363601e-06
4.293559111136873191e-06
4.043684398586911116e-06
4.039192985303151902e-06
4.130938467307059193e-06
4.088947074446537364e-06
3.903548089394500765e-06
3.878791845738414513e-06
3.888679293070174020e-06
3.837566404683874076e-06
3.821500999136916614e-06
3.655674863514346757e-06
3.511529358870904611e-06
3.576510956004493419e-06
3.607983804625147717e-06
3.455449531054550809e-06
3.488150473073526409e-06
3.483147973872424465e-06
3.414494348676243915e-06
3.452396914321978187e-06
3.321188407234778946e-06
3.232940747960503704e-06
3.297375583596380673e-06
3.223597783027819571e-06
3.039967507066244421e-06
2.956435537213221730e-06
2.963128189374308233e-06
2.954634954966969430e-06
2.823777823461506843e-06
2.712413238675822198e-06
2.578158542413345200e-06
2.554474341395007728e-06
2.607508861069721272e-06
2.579702273255303497e-06
2.538375618168486271e-06
2.442470344328981572e-06
2.383180435414585119e-06
2.397551045654517927e-06
2.357560427508662564e-06
2.367381114677512304e-06
2.284675870298212608e-06
2.199177167506681474e-06
2.229574561028490536e-06
2.149077759756113061e-06
2.054021298166326476e-06
2.067254356513017903e-06
2.074969203793899654e-06
1.956741350042639755e-06
1.917655012042479700e-06
1.883027388489386251e-06
1.834603613334722917e-06
1.889435438936780619e-06
1.863185688537648418e-06
1.777264731660197997e-06
1.713066630729946131e-06
1.622949815950826169e-06
1.606561503934355275e-06
1.606620968214652165e-06
1.538092075394180427e-06
1.515011217285153462e-06
1.492263492649158227e-06
1.459687358538403855e-06
1.413702090992007160e-06
1.374663959598965548e-06
1.330932285561752831e-06
1.295370139289446100e-06
1.333568618455453546e-06
1.304689823008289711e-06
1.207329734644473846e-06
1.162409310558867868e-06
1.180705072603741110e-06
1.158558502307484645e-06
1.135524046480613011e-06
1.137105815536850443e-06
1.123795519539603916e-06
1.068553631268366149e-06
1.019603221575759723e-06
1.017430948459610053e-06
1.010305263875578825e-06
1.011588969689777138e-06
9.813162998135683398e-07
9.318722352389338068e-07
9.018362790012225689e-07
9.136831467747338049e-07
9.144303876811583701e-07
9.087701915864253232e-07
8.656416820992575718e-07
8.225700470225352569e-07
8.398073870537925196e-07
8.123187330664830011e-07
7.886679646087985848e-07
7.822151314091054179e-07
7.653336801982324904e-07
7.508651778514998557e-07
7.282685283214100959e-07
7.172807972966952140e-07
6.891458584606349496e-07
6.632501744137238818e-07
6.695574343950252275e-07
6.673711466039826675e-07
6.464981935306922756e-07
6.165099881881130630e-07
6.261112261537605012e-07
6.223271560772468585e-07
5.842405943267167344e-07
5.735046634239831568e-07
5.453616804949145886e-07
5.275714781438809537e-07
5.187005356122713480e-07
5.100568329574671957e-07
5.041109180748463463e-07
4.865819828102107276e-07
4.925984680472529027e-07
4.794827261376794268e-07
4.509765573465653137e-07
4.422683287647963966e-07
4.382538990351298500e-07
4.358066719031734741e-07
4.329670312584052627e-07
4.109065792832554371e-07
4.030271920776565179e-07
4.066591862849805046e-07
3.855368868526385351e-07
3.793640387209454892e-07
3.658765898245647160e-07
3.417148006000389889e-07
3.318334905409116219e-07
3.274389132067549721e-07
3.235573090935866050e-07
3.138528572763332316e-07
2.988117674786083082e-07
2.947304837771357334e-07
2.897978380672660693e-07
2.794942997468876601e-07
2.753725294163404359e-07
2.674370161955494074e-07
2.582982707280573772e-07
2.491485460182211054e-07
2.406951796678567987e-07
2.454969696348206855e-07
2.440357510449038625e-07
2.239033584164037178e-07
2.124171796143333326e-07
2.148356719311493043e-07
2.077691328660949885e-07
1.976899508822490792e-07
1.949751810551979926e-07
1.941334446344258027e-07
1.954451706222779647e-07
1.890563501594289596e-07
1.801068403487295405e-07
1.730549427653702211e-07
1.651769047389692976e-07
1.639716102776314288e-07
1.673968800457515994e-07
1.581091139090342133e-07
1.464203403489538567e-07
1.447451382043448864e-07
1.422181352069832971e-07
1.354441797746834618e-07
1.380468528644940925e-07
1.340334058981206607e-07
1.268919762750035016e-07
1.235504433526856034e-07
1.125847428401510585e-07
1.119986411167962653e-07
1.143274904479504287e-07
1.086539098288456829e-07
1.063781041554034753e-07
1.042413577913945010e-07
9.849191236380691543e-08
9.430416518762666345e-08
9.587945871400135546e-08
9.381767463072519925e-08
8.955738103547059475e-08
8.890333240225910849e-08
8.379546233695147853e-08
7.894350894555518484e-08
8.014666740549479484e-08
7.750405602722490453e-08
7.274477565629479750e-08
7.008658727018471156e-08
7.013794777265642223e-08
7.094848274164839936e-08
6.748936158252805203e-08
6.431283615077312415e-08
6.446993214199637738e-08
6.321695425929327065e-08
5.883869899728386477e-08
5.629181408461581774e-08
5.520151758460099925e-08
5.414578729802883583e-08
5.222214320867108490e-08
5.000298805584053848e-08
4.848777498273857519e-08
4.709315174010057851e-08
4.573960483924352386e-08
4.367911982322730972e-08
4.169562275758768106e-08
4.156992848309371839e-08
4.031500191892413842e-08
3.780706271774710789e-08
3.601930698805101380e-08
3.551454437867010010e-08
3.485918481939551330e-08
3.297681200102867292e-08
3.110391904412935357e-08
2.978905094369671346e-08
2.894621717465748527e-08
2.836845116407994780e-08
2.720791507990223973e-08
2.568245133158414258e-08
2.493725220030293460e-08
2.311769635350913898e-08
2.274513729335336086e-08
2.295015348195281956e-08
2.229043392026870509e-08
2.153798697013446848e-08
1.964125988427472955e-08
1.857968754708369247e-08
1.860717660175247395e-08
1.818065558472152927e-08
1.717098504738353316e-08
1.660540525455089273e-08
1.565470407880131655e-08
1.531353889886911599e-08
1.519047542991896563e-08
1.471382897322303896e-08
1.429792352345542970e-08
1.335508364877343062e-08
1.317848466839281960e-08
1.338336093441744908e-08
1.294179270748504432e-08
1.226965288073240942e-08
1.165851279031342775e-08
1.133120929001279125e-08
1.095224139138259807e-08
1.076389021569651582e-08
1.049485714070085273e-08
9.692438413522091033e-09
9.080824294300003248e-09
8.710183981787758317e-09
8.401720250564860850e-09
8.112951935190267491e-09
7.650611351798377845e-09
7.187820326282243894e-09
6.960952373543137627e-09
6.804325251600906694e-09
6.324701075143823360e-09
5.870628568407180663e-09
5.783241207437463315e-09
5.406156216619952648e-09
5.118212186112011119e-09
5.114691916822746862e-09
4.945128723763528632e-09
4.670091258406518212e-09
4.457199670260368594e-09
4.263221075347574282e-09
4.166105137390457402e-09
3.996144743499087974e-09
3.766835561186982117e-09
3.807330754330839087e-09
3.636207889583606904e-09
3.512365714920131555e-09
3.408126060170570972e-09
3.197729984122524857e-09
3.101743773988846196e-09
2.878210487964855322e-09
2.743205548923934710e-09
2.613492504273265305e-09
2.392248575264095036e-09
2.309977044403462042e-09
2.276042877991189337e-09
2.209036330508926225e-09
2.102957237761453690e-09
1.939632458683746006e-09
1.825684607696393716e-09
1.738739418283489631e-09
1.694319622785424379e-09
1.637584067101050810e-09
1.532471261352543504e-09
1.474385621325467847e-09
1.420618449209835434e-09
1.288770639547754762e-09
1.158816329202225580e-09
1.075528451624843522e-09
1.022278528734336090e-09
9.700721787426909834e-10
8.908200025882212852e-10
8.278996192080259188e-10
8.024207270747187266e-10
7.726789951409153186e-10
7.431835514877614729e-10
7.031212110044194245e-10
6.362293121262908340e-10
6.006270667809816680e-10
5.829305886872100987e-10
5.358649211048500948e-10
4.826225862205818917e-10
4.485301804118030032e-10
4.158813303711242444e-10
3.825166249289598657e-10
3.546125192804439971e-10
3.221272029628892375e-10
2.900233263178554381e-10
2.701178735824378768e-10
2.505448047903822963e-10
2.292025051035992658e-10
2.110429513656794685e-10
1.936977314432826032e-10
1.720492199496398277e-10
1.492158620245152861e-10
1.317726781768501381e-10
1.135704359870984202e-10
9.902179538419236540e-11
8.835220269686572768e-11
7.711282921852746020e-11
6.745808393275548741e-11
5.917421697860825527e-11
5.220221507369443563e-11
4.542674937731453549e-11
3.956743127838233818e-11
3.468866331284854397e-11
2.920663227866487906e-11
2.430636407760107930e-11
2.124505288306419578e-11
1.781712869553616152e-11
1.492902691375658316e-11
1.277641038075499753e-11
1.055935521415768208e-11
9.097408436864586363e-12
7.891743485172107011e-12
6.723104471772063427e-12
5.654951493421256398e-12
4.565580321974130310e-12
3.748350118973037605e-12
2.953943632234304245e-12
2.367193273989592829e-12
1.807781805049944331e-12
1.422214752671685307e-12
1.102608215099643945e-12
7.833534845628281413e-13
6.400853261086755460e-13
5.522886501282837684e-13
4.631975067932195246e-13
3.401160878208575051e-13
2.273612755826973775e-13
1.458206632594248646e-13
9.404441161875327809e-14
6.761207140878215607e-14
4.710867341024403385e-14
2.922188800345182970e-14
1.635553693646730542e-14
8.185608218746146245e-15
3.990001650663067024e-15
1.462945964445519505e-15
3.303647975600900319e-16
5.905888703520307611e-17


==> anc/Fig07_Sz_plot_L12.txt <==
1.307834810674471555e-02
1.192887301504650700e-02
1.016797477830966474e-02
1.249255152133613676e-02
1.195559884507949901e-02
1.236508384020871751e-02
1.425176155752273799e-02
1.125399221601364186e-02
1.015821787001092678e-02
7.193033581332777641e-03
4.099863088751315790e-03
2.155101506583045456e-03
7.202493798455531860e-04
4.345460626409736356e-04
1.792809422280356162e-04
1.013825744382280768e-04
6.431331382007493980e-05
3.892764205119101690e-05
2.640175500753380795e-05
1.732963386224107942e-05
7.937859130707593990e-06
3.992463208293922810e-06
1.439941996560257505e-06
3.140740929942645053e-07


==> anc/Fig07_Sz_plot_L13.txt <==
1.328000663958044288e-02
1.225981155253371042e-02
1.024384146367766750e-02
1.142798831237911567e-02
1.027363750341969174e-02
1.008931107836046059e-02
1.109549993743915754e-02
5.021352570151089295e-03
2.412500627093644521e-03
9.284412800232422344e-04
4.400684980222200910e-04
1.405976935861467502e-04
6.686972950768482347e-05
3.218215699284945696e-05
1.940293706256401992e-05
1.234894806234682326e-05
9.192264566856320305e-06
4.463984833329206438e-06
2.117486844594817218e-06
8.337614034271737799e-07
2.788291926492697559e-07
1.694680171348078360e-07
8.974186190115768673e-08
4.097792645133388361e-08
1.532632885187477591e-08
5.615925836013690215e-09
1.510678120546710032e-09


==> anc/Fig07_Sz_plot_L14.txt <==
1.112761145819854067e-02
1.003231267310353975e-02
1.014115622605160985e-02
9.529892769352343862e-03
9.531005371964145628e-03
9.609609034364509361e-03
4.432418739975805058e-03
1.579598782763335253e-03
6.441326614252997898e-04
1.961621617094442801e-04
7.190137129555279030e-05
3.172085619072807176e-05
1.707884381028216379e-05
1.166503382215947025e-05
5.824308558198653151e-06
2.655952288036394674e-06
1.020907662619575051e-06
3.410290887216941511e-07
1.295085955256224690e-07
5.109972990789061407e-08
2.169368656940303409e-08
9.014423540498658420e-09
4.316173130011775413e-09
1.637738303838031238e-09
8.234456477834268019e-10
4.202342420257399078e-10
1.392302653744815023e-10
1.723251899798892197e-11


==> anc/Fig07_Sz_plot_L15.txt <==
1.023860321586144394e-02
9.098832180263792882e-03
9.729981610562927000e-03
9.236720924863158627e-03
8.497338647080047644e-03
3.882617885814853426e-03
9.481911480746824279e-04
2.755692667638725787e-04
6.998581555656379878e-05
2.570018484519959992e-05
1.309226403764617082e-05
6.360753785447331344e-06
2.316590059127696168e-06
6.701063801734721430e-07
2.273690708980784003e-07
6.539736323851699341e-08
1.897551737609956481e-08
6.673767721430639454e-09
2.238120882942560522e-09
8.279305505347457171e-10
2.714206403537310057e-10
1.008629503018527051e-10
2.709287121938123286e-11
7.335954824538072151e-12
2.163890559402706109e-12
7.222767609135382440e-13
1.904712268567256260e-13
3.437002698091326846e-14


==> anc/Fig07_Sz_plot_L16.txt <==
9.575111984227313230e-03
8.549964895088364714e-03
9.279471823837521713e-03
7.709027969090067982e-03
4.967983828837293538e-03
1.059874316329726882e-03
2.232007182881010402e-04
4.502055123613945664e-05
1.633498973419817576e-05
7.800378223300916274e-06
2.554474341395007728e-06
6.464981935306922756e-07
1.464203403489538567e-07
3.780706271774710789e-08
1.076389021569651582e-08
3.101743773988846196e-09
8.278996192080259188e-10
2.701178735824378768e-10
5.917421697860825527e-11
1.492902691375658316e-11
3.748350118973037605e-12
7.833534845628281413e-13
3.401160878208575051e-13
6.761207140878215607e-14
1.635553693646730542e-14
3.990001650663067024e-15
1.462945964445519505e-15
3.303647975600900319e-16
5.905888703520307611e-17


==> anc/Fig07_V1_all_L12.txt <==
1.447269168374625536e+01
1.520352695108242536e+01
1.260306065343617199e+01
9.239245854954132753e+00
7.864386058814683444e+00
6.198213642145241842e+00
5.147369416514541385e+00
4.419987583691153077e+00
3.975761644070512357e+00
3.489355821041621120e+00
2.808910002285994967e+00
2.284204815326877025e+00
1.967747520768979186e+00
1.692760584647836852e+00
1.512123424942425132e+00
1.347941396864706709e+00
1.175449883355331515e+00
1.084989410959585676e+00
9.435075804131154431e-01
8.126532038581879558e-01
7.657438128126516919e-01
7.284936852656630490e-01
7.408147728369390839e-01
6.985711914371844911e-01
6.060961250198824146e-01
5.624758390879087688e-01
5.232710063586147875e-01
4.656262606849478347e-01
4.121696097855642171e-01
3.869853001598889120e-01
3.520625963989493790e-01
3.060711440196085542e-01
2.862721945861255168e-01
2.537262246692803536e-01
2.316912041549361312e-01
2.137017920850391994e-01
2.046831578799734042e-01
1.910787706993532509e-01
1.774451193993837050e-01
1.654074853429825243e-01
1.445370195782474665e-01
1.389618621441532920e-01
1.562145085108000986e-01
1.682378082278104814e-01
1.508503904333686196e-01
1.487397748506311401e-01
1.408966528611978741e-01
1.256917920366087960e-01
1.212206796558325805e-01
1.196117989151336963e-01
1.153447387336605373e-01
1.154910439821064255e-01
1.101201842292922617e-01
1.040873116795619224e-01
1.069747899004447195e-01
1.009808350134616950e-01
9.356859920279642084e-02
8.980775186679551547e-02
9.128355253403389047e-02
9.421036517864317394e-02
8.810184965854019057e-02
8.713013296867791468e-02
7.772240303658939364e-02
7.022490750130792880e-02
7.642602157284404674e-02
7.548777529960039312e-02
7.390746583448058737e-02
7.195975849343988484e-02
6.874815553091337406e-02
6.422246963635273864e-02
6.224004879724229916e-02
5.992057288042015178e-02
5.998489735166178533e-02
5.865789949692720717e-02
5.115629691265949353e-02
5.518467043429268332e-02
5.457359985121833235e-02
5.178996882444408811e-02
5.120229253651674417e-02
4.846059357332976186e-02
5.059349156446331375e-02
5.238743492529505247e-02
5.118307926753545845e-02
4.807339699291767604e-02
4.495418267008158275e-02
3.917071586845889686e-02
3.943212975930641268e-02
4.367786893004661081e-02
4.356478877345219825e-02
4.108004800594559219e-02
4.049908009071988280e-02
4.197465174092528811e-02
4.238615979262751188e-02
3.848095896755155537e-02
3.758103014811906006e-02
3.666971832999073311e-02
3.511031866044576899e-02
3.557922566068438125e-02
3.471407800632462376e-02
3.719705421490119429e-02
3.559416651645762320e-02
3.312666221915356451e-02
3.398028614857297874e-02
3.117912131803609807e-02
2.813305657682340505e-02
2.929715307068271254e-02
2.853534841908466832e-02
2.866275726121031084e-02
3.235393342078139028e-02
3.135121065540625446e-02
2.793057198598137419e-02
2.661160025339375304e-02
2.584729008036494580e-02
2.581703850465446454e-02
2.664833596438737767e-02
2.645938467855622409e-02
2.694384948402650526e-02
2.684152369603136704e-02
2.349473320733725529e-02
2.510111877418971446e-02
2.759190232051492858e-02
2.418293844592627612e-02
2.337405259972005767e-02
2.447493424746233215e-02
2.387693682611733564e-02
2.144550800579293759e-02
2.122439361718888445e-02
2.209862344704526665e-02
2.341646418909068897e-02
2.492418465139220954e-02
2.303615345577357879e-02
2.110027276572227703e-02
2.110757472008984933e-02
1.977706205248945526e-02
1.846981377193843490e-02
1.979064504747474196e-02
1.928946558081994292e-02
1.798458115260144485e-02
1.798695596611720252e-02
1.757142685783310079e-02
1.627948974431110349e-02
1.632335181413342717e-02
1.739478805421475205e-02
1.778792039073094633e-02
1.777426396550283241e-02
1.694020460096013272e-02
1.723905258052554901e-02
1.688552663346036889e-02
1.496037080121371057e-02
1.574040668815039276e-02
1.715543749134104679e-02
1.704685158057802491e-02
1.584419701561674831e-02
1.533281555231105070e-02
1.483213824451714256e-02
1.505407074582758471e-02
1.584730614159895329e-02
1.534482374494899881e-02
1.682166019907678847e-02
1.783240630884305386e-02
1.711087654018127527e-02
1.604908302793801866e-02
1.568957791460843382e-02
1.528504006754671102e-02
1.339313070813965591e-02
1.399996319948896423e-02
1.602592560781267508e-02
1.654156747619433751e-02
1.491031497852827493e-02
1.283791646496920333e-02
1.311629680694204395e-02
1.260540812411035938e-02
1.125931799374020777e-02
1.119623259802903122e-02
1.080105800883380922e-02
9.934275859147896279e-03
9.636537912263466732e-03
9.453727736937167850e-03
9.669555200913617157e-03
9.277134369337218175e-03
8.170483151462477195e-03
7.726357242482794797e-03
6.718537622206552894e-03
5.462896463866800077e-03
5.692452758784946089e-03
5.935920821303282240e-03
5.368926235977384762e-03
5.212193165959771481e-03
4.895095400431166005e-03
4.731607385007505565e-03
4.978437605420929155e-03
5.217698363814670878e-03
5.149395391530444538e-03
4.637274318890829798e-03
4.836148891258505549e-03
5.287333260041797087e-03
6.472423436636676186e-03
7.277707524196459256e-03
6.765855615259666438e-03
6.728404756828984361e-03
6.760379931076340547e-03
6.423612474949689372e-03
5.080552908915958454e-03
3.029278375514412799e-03
1.486537640562707058e-03
7.289499059871898954e-04
3.414634554422880702e-04
1.491020614800568004e-04
6.696957161636801076e-05
2.539389421362441083e-05
8.414797562407741902e-06
2.145206639096872472e-06


==> anc/Fig07_V1_all_L13.txt <==
1.896714631739719437e+01
1.896845268231074400e+01
1.686878064266859667e+01
1.672293791855870992e+01
1.695760544647334456e+01
1.507404643673808842e+01
1.499978817544738874e+01
1.444181330526409823e+01
1.228677979330646508e+01
1.105912719676357803e+01
1.018217055613290967e+01
9.386381991394744162e+00
9.071494381862146739e+00
8.261957030232265353e+00
7.452812502701161357e+00
7.111383873253875443e+00
7.095575220655209847e+00
6.670335438480454293e+00
5.929637628221893664e+00
5.315337527238403581e+00
5.000403930805190633e+00
4.748449149026708227e+00
4.647481874126079049e+00
4.577160945811922232e+00
4.033127755944097892e+00
3.538960411838028453e+00
3.496895004188252720e+00
3.386755180879224891e+00
3.076593458769670164e+00
2.956437133381515814e+00
2.847791397951006775e+00
2.735516463376249430e+00
2.678815437137731514e+00
2.642487682216575262e+00
2.641711905873972199e+00
2.512867484775996640e+00
2.164555243042921795e+00
1.875978343613832866e+00
1.874630415803521410e+00
1.801872014774141384e+00
1.738636922084423553e+00
1.695554307264326654e+00
1.688206176055188523e+00
1.679969115767504517e+00
1.502465861464314933e+00
1.407794668090037948e+00
1.384557800002958139e+00
1.261771790310138641e+00
1.147604947223634042e+00
1.162327108611587390e+00
1.224881809338228766e+00
1.192342523190147885e+00
1.100977425001868459e+00
1.059923668818403275e+00
1.084584047431903508e+00
1.059514366619636938e+00
9.633164853258011640e-01
9.207524176637440494e-01
8.660074598346039210e-01
8.381907121277135664e-01
8.355068538007534018e-01
7.829306032744796084e-01
7.479010998814478173e-01
7.356547577498395718e-01
7.309843413919487887e-01
6.942608385997006692e-01
6.498791717295001602e-01
6.647096738459761234e-01
6.716676928055664852e-01
6.267463655430183245e-01
6.391989969753780754e-01
6.100420521802908391e-01
5.579572202601424946e-01
5.806945543795681841e-01
5.698328103121393928e-01
5.249436918020746745e-01
4.946394593492912661e-01
4.913596692477899541e-01
4.628604437205026678e-01
4.442986432728067703e-01
4.595666369952912667e-01
4.451878214201427930e-01
4.293675024459822631e-01
4.216993573996279943e-01
3.963288839713326461e-01
3.710272815047216954e-01
3.598547854313076111e-01
3.689800131785817006e-01
3.497458127775289749e-01
3.029085760230869062e-01
2.954517776714262745e-01
2.906516587519619166e-01
3.173809655517830786e-01
3.181341876413043557e-01
2.778235503323637778e-01
2.778494296337945535e-01
2.700053252688542904e-01
2.572070772120980675e-01
2.582034248999351411e-01
2.355184423681856432e-01
2.161879466515502779e-01
2.197328777143589262e-01
2.216346846418249528e-01
2.220610767588863110e-01
2.142025180714869637e-01
2.154494633123864855e-01
2.085902666202386901e-01
1.964340190145045517e-01
1.844561953502983354e-01
1.945364205415358871e-01
2.014249608862520580e-01
1.901781901204009362e-01
1.912373321464237996e-01
1.858607852060827070e-01
1.763698977116547884e-01
1.870422144506291851e-01
1.786407637362106837e-01
1.563149866567984658e-01
1.645668837344244073e-01
1.735160890197481320e-01
1.678114907551612744e-01
1.614953942933357034e-01
1.702947398070865648e-01
1.653655375758178725e-01
1.473856840836559046e-01
1.508247039726028915e-01
1.558427556249758761e-01
1.458762237640250647e-01
1.429201616599992675e-01
1.447111779481401461e-01
1.455716354656139411e-01
1.433142629649692690e-01
1.410278187971432950e-01
1.385307622506270764e-01
1.367154028908849073e-01
1.303691637091920486e-01
1.237591980345725956e-01
1.206249946551411628e-01
1.168655431007249862e-01
1.199273418279960257e-01
1.276245778134577347e-01
1.240363311948629310e-01
1.150015753177597438e-01
1.155356450986201877e-01
1.212184917848847104e-01
1.270522775634254919e-01
1.268019510670674310e-01
1.197814123830194394e-01
1.188436143053497179e-01
1.193425394923981198e-01
1.178479460107057508e-01
1.141825210954753034e-01
1.122364497108461756e-01
1.181916833396142869e-01
1.141987737014049237e-01
1.089525278859103385e-01
1.143480863976665540e-01
1.092399241172783003e-01
1.002159166054214512e-01
1.036729477114258502e-01
1.066438269672337763e-01
1.040255761507778570e-01
9.720134289660072036e-02
9.664953346518180555e-02
9.704899706418890215e-02
9.700745838544032329e-02
9.353276300286637868e-02
9.351389623797465300e-02
9.755424771054765909e-02
9.893733443311808484e-02
9.911804325244667757e-02
9.207370320560923083e-02
8.597741925099916527e-02
8.616178579650715652e-02
8.697556783307862360e-02
8.490619260886393682e-02
8.786847955183903214e-02
8.527961021215159365e-02
7.568172822616178741e-02
7.773633778285056473e-02
8.096391171452242685e-02
7.873335452413374180e-02
7.496069647305540762e-02
7.465653065325454640e-02
8.180249155101401715e-02
8.533638903985192592e-02
7.805058204256554166e-02
6.950617532847640223e-02
7.371644621522009666e-02
7.367352711364733020e-02
6.706805601954395069e-02
7.327724659991664835e-02
7.813874974886275693e-02
7.135783457827256371e-02
6.743258774299570879e-02
6.860948346966583289e-02
6.680678511277426956e-02
6.924706183194360987e-02
6.941113203115094332e-02
6.458159571801425081e-02
6.632336998841159570e-02
6.716780446974585095e-02
6.685367285531963744e-02
6.230609170498735416e-02
6.102848113442988637e-02
6.239835568639888475e-02
5.943442222542270892e-02
6.032306771063532247e-02
5.711207292880234737e-02
5.612297193996299699e-02
5.623104379691274551e-02
5.654044651321178672e-02
5.890050595447798853e-02
5.800125771580778161e-02
5.574877127267731380e-02
5.084842404938811483e-02
4.782190386443974095e-02
5.166024147094119140e-02
5.442261592518366636e-02
5.174356326732520300e-02
5.076335564903347586e-02
4.956829183002566669e-02
4.664174486398386249e-02
4.739161536299668631e-02
4.955041606264998927e-02
5.092619101563632122e-02
5.089149874741680929e-02
4.554864674759552534e-02
4.404059819157841310e-02
4.660488765911430242e-02
4.599002136562856113e-02
4.681620832897519929e-02
4.717231311119912673e-02
4.560455238000193229e-02
4.525288804378690966e-02
3.967080847957191181e-02
3.912456088472247850e-02
4.338620069466035678e-02
4.527143207550370779e-02
4.562934415347524170e-02
4.389174945726551785e-02
4.536332250539824168e-02
4.352085111513846749e-02
4.225989142018157785e-02
4.187326001610285064e-02
4.156726696497377999e-02
4.077022411881089936e-02
3.982371933398719255e-02
4.168453309733102796e-02
4.067776923676653944e-02
4.109848930218644447e-02
4.221191906190219223e-02
3.966971339567470362e-02
3.918783623421227130e-02
3.771749819652460423e-02
3.991814655448974736e-02
4.115235862477160944e-02
3.942040661070130014e-02
4.217950409860903027e-02
4.006777625797593861e-02
3.766600257260563356e-02
3.686118892509748085e-02
3.969816552960684503e-02
4.243565139375222312e-02
4.141595778229344854e-02
4.023089989721411602e-02
3.708832999730600488e-02
3.610986799539851050e-02
3.692546933418990734e-02
3.723132640686685479e-02
3.839838789637837341e-02
3.831340362475050415e-02
3.761846675850907123e-02
3.878335521599921010e-02
3.803400902651830201e-02
3.826122735082253951e-02
3.766084580192345654e-02
3.388360145765689085e-02
3.300434789866833751e-02
3.140839083865534787e-02
3.270823064493336846e-02
3.603723982087882194e-02
3.660361360560142330e-02
3.558765086217922230e-02
3.774615719369230071e-02
3.724145097444610253e-02
3.254677200396325493e-02
3.399752361157949709e-02
3.349014593809963164e-02
3.464739493709387969e-02
3.586202680876744708e-02
3.382110983889381750e-02
3.322771231207474057e-02
3.330818763687735246e-02
3.271830102363863096e-02
3.140971432995414564e-02
3.071474776478077401e-02
3.011164497542309637e-02
2.951688035661417450e-02
3.091708975322320085e-02
3.408812849003171191e-02
3.406754078060778707e-02
3.370132827401359915e-02
3.385986370116136207e-02
3.182363323008233214e-02
3.171249055070732292e-02
3.342631493240642848e-02
3.374379570123552802e-02
3.375558283061492332e-02
3.261986136502702249e-02
3.029073040309433057e-02
2.851329442064848285e-02
3.052182450015765783e-02
3.149564179371774908e-02
2.954478078191018209e-02
3.150184909355081830e-02
3.196821245127666467e-02
3.022244640850974343e-02
3.062942315070242907e-02
3.048206573928713761e-02
2.955389006614226460e-02
2.896569803346265431e-02
2.784989578116483025e-02
2.990480889040088991e-02
3.115132444647110768e-02
2.963734786984847241e-02
2.921056620648056906e-02
2.885931991525939391e-02
2.953425726815662317e-02
2.772451604477009501e-02
2.826116550654318021e-02
2.953743900123534730e-02
2.778499276094375733e-02
2.668083691428123350e-02
2.545480355543175074e-02
2.750415111386106393e-02
2.916866423568670666e-02
2.774518015100733287e-02
2.662489494767101075e-02
2.428034880691320660e-02
2.374970330668257912e-02
2.617905918951297928e-02
2.713503917955880501e-02
2.546707330603259836e-02
2.508399293568848096e-02
2.573816555815067533e-02
2.467814281650807656e-02
2.504592587203792811e-02
2.572660994257882847e-02
2.458816132364467430e-02
2.317063295879108475e-02
2.484045173051295172e-02
2.530983173418061005e-02
2.333290587426524801e-02
2.405085339577242923e-02
2.593697490141524606e-02
2.448568458303382669e-02
2.404021187152532990e-02
2.475046078245185521e-02
2.371905041238493717e-02
2.435094777484089409e-02
2.381453343240204357e-02
2.377229147442803600e-02
2.438003229049853435e-02
2.198897994896579361e-02
2.081803770057069278e-02
2.200476006136617771e-02
2.247011240843429028e-02
2.258998676445061332e-02
2.089066286848640167e-02
2.084056868148729744e-02
2.398016695872846882e-02
2.327430387825831989e-02
2.068228067500977457e-02
2.125281257469175886e-02
2.173443532579844711e-02
2.120928154780688316e-02
2.056635815932759265e-02
2.087252715138651279e-02
2.054484366063221920e-02
2.011251329024143358e-02
1.980995964452685054e-02
1.928673632113648423e-02
2.055672013384429037e-02
2.050938575056434829e-02
2.022573402991145741e-02
2.022773974328744007e-02
2.055254046107631710e-02
1.990996476175248969e-02
1.764118233290752277e-02
1.832260410983328758e-02
2.011881446231510162e-02
2.005880246203602807e-02
1.937887200255710221e-02
1.901511643421470443e-02
1.855279319267847185e-02
1.923847800795940033e-02
1.850940157503440028e-02
1.781817980563885420e-02
1.855210255378612200e-02
1.759942479145703773e-02
1.815081594159399792e-02
1.943754819941965334e-02
1.845328215858581603e-02
1.691752236499776546e-02
1.661447966151615580e-02
1.629092979358794102e-02
1.597790953875035530e-02
1.643505702601306268e-02
1.862811945385657586e-02
1.960531649945855895e-02
1.769235194253698795e-02
1.637068953818759942e-02
1.572319822612480364e-02
1.531068060803794650e-02
1.552983136085621906e-02
1.654448973668412246e-02
1.704388092982433295e-02
1.690301225947710498e-02
1.780348696081927515e-02
1.819114266012540615e-02
1.793250145750803839e-02
1.790675118233823332e-02
1.706076190669950435e-02
1.716964411501363877e-02
1.640915241462816490e-02
1.546921033523828218e-02
1.600246940204606144e-02
1.633376196372609765e-02
1.561190905266721454e-02
1.518751443554430640e-02
1.592246484335779061e-02
1.528768692773877294e-02
1.520051162113374502e-02
1.468789900561541344e-02
1.457519050374993068e-02
1.527654423072155945e-02
1.658556570891675866e-02
1.676826495645375448e-02
1.509519768179434264e-02
1.516576654425229147e-02
1.665922736016112182e-02
1.594335290724170281e-02
1.451821880179619828e-02
1.492671098877293955e-02
1.510360061672631239e-02
1.576832819520132545e-02
1.640322043796381413e-02
1.625500594198403884e-02
1.529989478476602091e-02
1.515535470447756244e-02
1.562665813937239717e-02
1.506741370846266005e-02
1.453966365592559463e-02
1.577104075504957501e-02
1.542648112885179092e-02
1.488774599774893466e-02
1.647993218330481152e-02
1.557388133756789673e-02
1.498870686919737995e-02
1.495343255613772702e-02
1.454702942361836213e-02
1.486711241029308947e-02
1.501723746611129812e-02
1.534196230660608493e-02
1.591431671559922004e-02
1.659129190148484964e-02
1.572486734982068285e-02
1.526738828701541643e-02
1.488340040666616924e-02
1.340728825537176698e-02
1.388350668011679653e-02
1.426944344898444308e-02
1.456643455126395946e-02
1.523484224240324349e-02
1.540971688871195684e-02
1.521130192134918270e-02
1.419629512057527486e-02
1.400525812512745487e-02
1.467387561735179237e-02
1.527645864805641726e-02
1.514999457168551660e-02
1.422909445911061874e-02
1.390760617281298732e-02
1.391118087203442426e-02
1.443511551483519714e-02
1.438297063186895486e-02
1.389005172511530856e-02
1.391309614786919412e-02
1.466024813086593166e-02
1.525069169484778199e-02
1.519114320628730912e-02
1.544106624176145269e-02
1.443591512055657396e-02
1.372084609417160116e-02
1.379608237470203794e-02
1.334264967827332449e-02
1.327982804624829212e-02
1.324431072726693810e-02
1.293299340828934704e-02
1.361375147921158220e-02
1.356745064133455143e-02
1.237627368100019214e-02
1.248969151398721111e-02
1.320244063918911068e-02
1.357883333230461807e-02
1.334693043652218983e-02
1.263951693964556096e-02
1.255402247062992020e-02
1.374108448344978257e-02
1.326391598109945974e-02
1.341109370785367738e-02
1.392789102583189172e-02
1.324589825404455870e-02
1.310010385464188687e-02
1.202552911854764227e-02
1.149171615957356000e-02
1.130060678175476632e-02
1.141889634459224492e-02
1.158464585236996906e-02
1.113576078596942645e-02
1.034637005895290042e-02
1.004607318144261179e-02
1.020137978571596278e-02
1.069551913650047814e-02
1.038141873098973392e-02
1.023693779444691601e-02
1.020042206598393945e-02
9.757968292464613835e-03
9.974227669423338383e-03
9.246557475198492401e-03
9.037442548271452242e-03
9.680949422784409369e-03
9.835400219117206369e-03
9.235415540346061589e-03
8.582601737392074950e-03
9.023563652130479895e-03
9.089051550760614967e-03
8.875611377175657291e-03
9.073787065158527704e-03
8.842317779818628654e-03
8.142798952897056103e-03
7.907889860772933377e-03
7.863123051700364116e-03
7.272959448449748537e-03
6.792293830251109645e-03
6.532695067401819190e-03
6.639550907127688209e-03
6.542290487603473308e-03
6.350973728242223677e-03
6.255212964099937482e-03
5.913549018201244914e-03
5.975935451861810049e-03
6.190570759123481363e-03
6.233821521973530871e-03
5.623849183433682515e-03
5.221367156938800692e-03
5.206503232459075772e-03
4.875464805723522983e-03
4.560783602971857885e-03
4.287409535837134918e-03
4.310534675527007142e-03
4.383408766426347830e-03
4.673667599063813585e-03
4.623739637335766602e-03
4.327836966697512673e-03
4.423823634616596591e-03
4.186736451391721674e-03
4.142300937142047793e-03
4.268691776247182657e-03
4.130980480536949884e-03
4.120596771886251772e-03
4.227656196744193629e-03
4.208801852212450643e-03
4.601520797504777063e-03
4.653875548700149578e-03
4.584443212018672262e-03
4.793715364267667721e-03
4.900719637238696268e-03
5.196659504984618531e-03
5.376641484157440413e-03
5.769124118714976691e-03
5.918656280812880331e-03
5.623782749947026267e-03
5.376358595791820745e-03
5.518669562110552901e-03
5.924944058040410716e-03
5.914823915802680694e-03
5.340683859266451977e-03
5.166209709939762959e-03
4.956511866546262080e-03
4.858885202525687480e-03
5.053625068677430887e-03
4.626821285788889661e-03
4.426248728837421653e-03
4.803796876885588381e-03
5.161712687055832957e-03
5.417536084411837469e-03
5.379077184697033179e-03
5.436618231388006678e-03
5.480858898432109869e-03
5.496346827021823464e-03
5.798108501473750280e-03
5.985103582489281933e-03
5.928500503405928664e-03
5.319848084788124723e-03
5.018437959505762762e-03
4.811192800980041567e-03
4.211117300894080817e-03
3.413596916739808276e-03
2.707065790438789761e-03
2.267479381738997379e-03
1.958682618355121231e-03
1.723772631264006280e-03
1.316689587136173458e-03
9.292521947560344192e-04
6.822542963173623340e-04
5.235765490045376754e-04
4.035691550416704181e-04
3.374841469894373147e-04
2.549041845404450158e-04
1.751646785222499747e-04
1.159262877921217320e-04
9.130823781183786320e-05
6.766582934706389426e-05
4.393055084969195890e-05
2.664170792635490127e-05
1.906390336713121531e-05
1.403828988616251753e-05
9.339812090732305244e-06
7.564159099320172001e-06
5.675301987167246032e-06
3.633280411550532659e-06
2.343073614034564301e-06
1.813525497648184695e-06
1.232538661704664931e-06
6.292038396920127878e-07
2.021247583344468968e-07
6.571711206088480905e-08
1.311202354477915554e-08


==> anc/Fig07_V1_all_L14.txt <==
2.201357525397119375e+01
2.160441619383887968e+01
2.054457351937611875e+01
2.095103650399947171e+01
2.106438092073544865e+01
2.096076347721868771e+01
2.066246812521941933e+01
2.030161422415688932e+01
1.968846817336727639e+01
1.897917252760205997e+01
1.785282488128106948e+01
1.663013183167591436e+01
1.644545710372274527e+01
1.604386304905879612e+01
1.629376078072350964e+01
1.565643556768824851e+01
1.435158576432580269e+01
1.406570850137660678e+01
1.320489431680632997e+01
1.331246132022832818e+01
1.271946026202083324e+01
1.144225779154487732e+01
1.111120788925681602e+01
1.067979667932958776e+01
1.025735184418862644e+01
9.964025843725947240e+00
9.818727273912617903e+00
8.971998397230716904e+00
8.578108860950974801e+00
8.553683877323585705e+00
8.007651112965019635e+00
7.669881301042754451e+00
7.798864523149573458e+00
8.039810257651529568e+00
7.323764863210191045e+00
6.781297978046671560e+00
6.494509063494951384e+00
6.124935698207278456e+00
6.085532165852753472e+00
5.675526409531395977e+00
5.620700082325126523e+00
5.758350496534652585e+00
5.291903127733497136e+00
4.979848183262006067e+00
4.975485098682257856e+00
4.771648552450269420e+00
4.715194403195368089e+00
4.582846805087930520e+00
4.187747126239274031e+00
4.253058635958520739e+00
4.129841968169394306e+00
3.872524037312127021e+00
3.931658911101916676e+00
3.991297106446536347e+00
3.897629149994548126e+00
3.637130529864577522e+00
3.414773618195344085e+00
3.376082524689743902e+00
3.294464179388931768e+00
3.093988842762337654e+00
3.020975421109116876e+00
2.944893302548786895e+00
2.835075342422131328e+00
2.742305045860713886e+00
2.714586154559031961e+00
2.731365356804912103e+00
2.527206950907906258e+00
2.481370264225982503e+00
2.530178390536061528e+00
2.531064137960246985e+00
2.519129518179867411e+00
2.375354195404073110e+00
2.184386268758589988e+00
2.132933048660309527e+00
2.209204736359813737e+00
2.158547736230732372e+00
2.098530670885595750e+00
1.997972376538445838e+00
1.977633751568860454e+00
2.011341912544128974e+00
1.919674734809142524e+00
1.773765553469233813e+00
1.703418045732534303e+00
1.752889508659311701e+00
1.782779037204044847e+00
1.747832668841947434e+00
1.675519061158128320e+00
1.613779204125548983e+00
1.530865554064030576e+00
1.469274883425712996e+00
1.481477415159446531e+00
1.467541297288270874e+00
1.444436589548375283e+00
1.444599620636702220e+00
1.428307673912017517e+00
1.490862371229961791e+00
1.469451593542180134e+00
1.376605777544370968e+00
1.315572673527541925e+00
1.290486305903436826e+00
1.352404462712347488e+00
1.303328256586301581e+00
1.229217668802010888e+00
1.223762283227773473e+00
1.248415390676225423e+00
1.189078006031749180e+00
1.102968575597619738e+00
1.109036359270199723e+00
1.073929752822353256e+00
1.036960472456057714e+00
1.059838202901330240e+00
1.003914278092839396e+00
9.838232809482335695e-01
9.995969480322158818e-01
9.707557074643344830e-01
9.718809265253346430e-01
9.817333345969818659e-01
9.213198182969447592e-01
8.458544487135136736e-01
8.920746602544371573e-01
9.050398127065611975e-01
8.600691716315513879e-01
8.587981772311868989e-01
8.612436454903550365e-01
8.340426784971134433e-01
8.204073916765215468e-01
7.850836584420864961e-01
7.781438193661434077e-01
7.721648092589757928e-01
7.664021854442369941e-01
7.500292715188843218e-01
7.168123757873918755e-01
6.994864281736086209e-01
6.625135888950005603e-01
6.485377689450965155e-01
6.546850764387903698e-01
6.719986378671424232e-01
7.091137156836978539e-01
7.013696378929150654e-01
6.496008998859971184e-01
6.442702112849135743e-01
6.339144090929764719e-01
6.167738304715206787e-01
6.083592921970867318e-01
6.008916636551350221e-01
5.988610584146024651e-01
5.780865820684083500e-01
5.934348755836226230e-01
5.989097831428357166e-01
5.735208517853743748e-01
5.629897921017084084e-01
5.522602623794381493e-01
5.771334811440711476e-01
5.829355803857894092e-01
5.392998925737764182e-01
5.303879026808557828e-01
5.324271029080877016e-01
5.173212493047326666e-01
5.309658828493770688e-01
5.213486531772467680e-01
5.061883307987650182e-01
4.897380041405683393e-01
4.843642025014963659e-01
4.972858321846880258e-01
4.627913353835123034e-01
4.535638374969048758e-01
4.872701461554078683e-01
4.831391179308652251e-01
4.528096935503114207e-01
4.475668496782474470e-01
4.492199423111806200e-01
4.238038030812196211e-01
4.192796420755304232e-01
4.072965222275098385e-01
3.873960954370477827e-01
3.901274159612109771e-01
3.918065794660811618e-01
3.941385716112358883e-01
3.971551139300656952e-01
3.847107297971537054e-01
3.723783365769661735e-01
3.621021597634129230e-01
3.553429267041986472e-01
3.654730821832233856e-01
3.557780759329972620e-01
3.520036661490728025e-01
3.567046485922820143e-01
3.363038118971756196e-01
3.258939575776029218e-01
3.257496884868963938e-01
3.264195739683130038e-01
3.292509625872749313e-01
3.218685531764193808e-01
3.106661874370986731e-01
3.214090138263451246e-01
3.435446169993515708e-01
3.182277433991711479e-01
2.882336839592866129e-01
2.804091369189443683e-01
2.827112272688798722e-01
2.794670727017311562e-01
2.805745112232144178e-01
2.777690020362378331e-01
2.606138352433030603e-01
2.773530321096428497e-01
2.811633132822556891e-01
2.594034854918842448e-01
2.527194205382343184e-01
2.546154379487982622e-01
2.662942986270605550e-01
2.638506453366260551e-01
2.476238827792552055e-01
2.423496256322917874e-01
2.371756393285013309e-01
2.347018020461266452e-01
2.294932171239035534e-01
2.276947272620385987e-01
2.197539331348771774e-01
2.219101457874291805e-01
2.312100249869973312e-01
2.141858302131716407e-01
2.113624544919761317e-01
2.170806206029927687e-01
2.144093043184397418e-01
2.104541282757242115e-01
2.059079623454978525e-01
2.032882392206092348e-01
1.979904167411516425e-01
1.993135836016593498e-01
1.967289169766593959e-01
1.907653272296030433e-01
1.897398045111112208e-01
1.890070666036021418e-01
1.879572860488464836e-01
1.876391293593141496e-01
2.023852863480030961e-01
2.053741977404656693e-01
1.955273573370614471e-01
1.885684225320888863e-01
1.823211323579859711e-01
1.794902564459440464e-01
1.818055082809968970e-01
1.834797973306501184e-01
1.752121679320561287e-01
1.714283372485116419e-01
1.726650251952739634e-01
1.710598686337268526e-01
1.729536174330498222e-01
1.669973664156009230e-01
1.652092898733129311e-01
1.766527449381860571e-01
1.775784829766866024e-01
1.709305561302308651e-01
1.676026556188188188e-01
1.664602826786590883e-01
1.644846632551686672e-01
1.586781495100077488e-01
1.618221963687777321e-01
1.623144389582872604e-01
1.536599488520799806e-01
1.596214900882136911e-01
1.667582671118254811e-01
1.595399127634810899e-01
1.482263663822885047e-01
1.526768287443796279e-01
1.496125613144479172e-01
1.504103993527984295e-01
1.536840638728707020e-01
1.500096854007421932e-01
1.544309451998430449e-01
1.570665214933154030e-01
1.540049972268852929e-01
1.484965370206537683e-01
1.513202786957780210e-01
1.546830622970392644e-01
1.533709993521678860e-01
1.446120526194722145e-01
1.387156180373381176e-01
1.340220918338214384e-01
1.332169119156464132e-01
1.423404352232278125e-01
1.433268631255609216e-01
1.350917297010950091e-01
1.345621808582394552e-01
1.386068080274778791e-01
1.398049034746854935e-01
1.358428604565443676e-01
1.359846405904857336e-01
1.358715829119964968e-01
1.318077683214325946e-01
1.294584672825117022e-01
1.248191859861544489e-01
1.264961563577352843e-01
1.295754166043302236e-01
1.296627466803060014e-01
1.282050796710705598e-01
1.267318831602197160e-01
1.277316939884404201e-01
1.295505770720312144e-01
1.241609517586393652e-01
1.218781176153392320e-01
1.243672873039777388e-01
1.246371441860955609e-01
1.247760277590518330e-01
1.216503528000243972e-01
1.214480009291124679e-01
1.244096906818619314e-01
1.229625360883696700e-01
1.190053659792744412e-01
1.229114252295727266e-01
1.280631729586229339e-01
1.213112962125385830e-01
1.173604291082005757e-01
1.171354801264597040e-01
1.154143135830596467e-01
1.140049827632209078e-01
1.147839789499851132e-01
1.161797079857920661e-01
1.105453108941845675e-01
1.095587492731223411e-01
1.123250141973404365e-01
1.120070720369771844e-01
1.133031352692190491e-01
1.060782936752507899e-01
1.014135270727345300e-01
1.082467555694421740e-01
1.112259319158431792e-01
1.091213143605650054e-01
1.069176254279356336e-01
1.072575412628704872e-01
1.053164128645967951e-01
1.034928400840162827e-01
1.009056633790213764e-01
1.014502031568820795e-01
1.033357288968421162e-01
1.013323934254415776e-01
1.034760608601863058e-01
1.017549155944258016e-01
1.029405332785307270e-01
1.046090440398646793e-01
9.647471960654641077e-02
9.471295525688265549e-02
9.432554769939477390e-02
9.640723782335064440e-02
9.847371065711589544e-02
9.659079841358959861e-02
9.736847935988089675e-02
9.591527583433459569e-02
9.491217183105629673e-02
9.398379685404964490e-02
9.535200051823726486e-02
9.720307767303541790e-02
9.378113082230575548e-02
9.265471985376964870e-02
9.033936385792849799e-02
9.014298568246498222e-02
9.171399461110034401e-02
8.900822274826851455e-02
9.083900198300338957e-02
9.076966965518724895e-02
8.751925882090592912e-02
8.895686764345495101e-02
8.868504936684745710e-02
8.681296226875045985e-02
8.715767565932684702e-02
8.583040330540624152e-02
8.198374304723415884e-02
8.251125968318522019e-02
8.399904764497022336e-02
8.319858932212005620e-02
7.990497337191365679e-02
7.700837459639779670e-02
7.945013663446549856e-02
7.971170618132546182e-02
7.956058011197779389e-02
8.135474626410213461e-02
8.050630115177742629e-02
8.034568036275874237e-02
8.023617867577523266e-02
7.992974313702480571e-02
7.910365986727760368e-02
7.776253953799472374e-02
7.700819975076073076e-02
7.885863365473318176e-02
7.832014860975863857e-02
7.296225987193061258e-02
7.217845590661481348e-02
7.427152904747645612e-02
7.508613397429564351e-02
7.351636674440163721e-02
6.953170656057627852e-02
6.807128004624442286e-02
7.029908763453156240e-02
6.978295735957698587e-02
7.074499500365055704e-02
7.049867785162206024e-02
6.888282005895318694e-02
6.916427926432340556e-02
6.709400063072436249e-02
6.776712411316217211e-02
6.770724557408581978e-02
6.820692883772488946e-02
6.829173779767563901e-02
6.736463854547486418e-02
6.853926335016596871e-02
6.686264267459549049e-02
6.436129668426414374e-02
6.509915606258412368e-02
6.577071401415736374e-02
6.515696774385507095e-02
6.554490672688677300e-02
6.722196256150653193e-02
6.376292258946567038e-02
5.911782066693761772e-02
5.996121585174367385e-02
5.955796213105065545e-02
6.314556118522224315e-02
6.117372041437440372e-02
5.978857608938727836e-02
6.362918346013456128e-02
5.852290418122420290e-02
5.630827405260162982e-02
6.059892457223959444e-02
5.997009948978054839e-02
5.643531544541060402e-02
5.898075045871326028e-02
6.161504224278385733e-02
6.004447442087822162e-02
5.908583606326377191e-02
5.923251477312380803e-02
5.903867833795970604e-02
5.873649467526936840e-02
5.858542689396561975e-02
5.631560941925156660e-02
5.756895374724653458e-02
5.854950625474667630e-02
5.603153610001374713e-02
5.493033357843414566e-02
5.641156407203558321e-02
5.545915645216176193e-02
5.486185911452973185e-02
5.592472581102151535e-02
5.734387266836252911e-02
5.664163865268886933e-02
5.372785506240380926e-02
5.523845317753566658e-02
5.495302682494286606e-02
5.408142172577625612e-02
5.459212171709621614e-02
5.395090450954716926e-02
5.246334036675659451e-02
5.211868323365589917e-02
5.329329489178737111e-02
5.253499633990978135e-02
5.414305477819288809e-02
5.458013287441074168e-02
5.211251812460034050e-02
5.238410558927230481e-02
5.271933995977146070e-02
5.302149806514549341e-02
5.194117086436662173e-02
5.149422906708996800e-02
5.076831917343578582e-02
5.066278796875160750e-02
4.974118711235906570e-02
4.830672958678822876e-02
5.106144676949787853e-02
4.939370746954068608e-02
4.857667258057542931e-02
4.749767367834363541e-02
4.575947055777560002e-02
4.754464370620904712e-02
4.702145907171377537e-02
4.731792050129920990e-02
4.814284292915868568e-02
4.871135744480604296e-02
4.740834548749755378e-02
4.599029422264434841e-02
4.567039350265757192e-02
4.763058613477523517e-02
4.610825027757090022e-02
4.609541413011326860e-02
4.692583412574556634e-02
4.454682158967217948e-02
4.586026099013133794e-02
4.497929316444559261e-02
4.311271242775972790e-02
4.435572605010978942e-02
4.511803634956947084e-02
4.315642692667506081e-02
4.271080720758658328e-02
4.449247324247625202e-02
4.495340509250004418e-02
4.309641985023510147e-02
4.071875625181583386e-02
4.125960839715495793e-02
4.327529990567296342e-02
4.372874752288023054e-02
4.427788543231218898e-02
4.431079306622517228e-02
4.262161257521721036e-02
4.211189482966001818e-02
4.271906526540732857e-02
4.070439392560234321e-02
4.057125051370117502e-02
4.318927125571732362e-02
4.350050218187034856e-02
4.307613360314205969e-02
4.242485914944346681e-02
4.295227125560941578e-02
4.321736558484738644e-02
4.443319238408306726e-02
4.443665357059767285e-02
4.192441007987065399e-02
4.095889724183359587e-02
4.048138848522196687e-02
4.023075240371491029e-02
4.192726086979294692e-02
4.161523091079234737e-02
4.008684766677560879e-02
4.088309623255527436e-02
4.133115912705997291e-02
4.111529420292882320e-02
3.949833574640703587e-02
3.889283557033983846e-02
4.106381150040223915e-02
4.310893244746535208e-02
4.281215186156629715e-02
4.177922964475765111e-02
4.054721761687644921e-02
4.056299429028688286e-02
4.194744778497631887e-02
4.068842427648310112e-02
4.081192777729474724e-02
4.062424575110307884e-02
3.834500612474245340e-02
3.962455301273908742e-02
3.968175265293587273e-02
3.953101228324078231e-02
3.941517563853064871e-02
3.971354784088881179e-02
4.137449559479595973e-02
4.108829643662880587e-02
3.988591437807244289e-02
4.071582989842389977e-02
4.171899632319280710e-02
4.043470834333851710e-02
3.833345308934105883e-02
3.831442741534153013e-02
3.966429666784831998e-02
3.842564590621837251e-02
3.742015330981299237e-02
3.804077688115817951e-02
3.816114847537856181e-02
3.665784829905938125e-02
3.587274017258960251e-02
3.496143618619569626e-02
3.572382485271079211e-02
3.772728421894801232e-02
3.713805248901669992e-02
3.628091439647658512e-02
3.757290096024974019e-02
3.911317163116111162e-02
3.885642408035173273e-02
3.874062154757990095e-02
3.865108484886305151e-02
3.596218938702634010e-02
3.428412034941114017e-02
3.682285253281906978e-02
3.843065582343978270e-02
3.658836461272396701e-02
3.599950639077099251e-02
3.656203157897165712e-02
3.641891060579541955e-02
3.894709822343661587e-02
3.991801875656865450e-02
3.850388934838205185e-02
3.646988000337743341e-02
3.629048991286362713e-02
3.727824929455317293e-02
3.515209416260228065e-02
3.448350192681226556e-02
3.586229615602243986e-02
3.435601275466619586e-02
3.477699739876465024e-02
3.630314495318123780e-02
3.536421357631469586e-02
3.658363266798377034e-02
3.659167396261803207e-02
3.587071193536785219e-02
3.568464585755330709e-02
3.626569763496135385e-02
3.696929358824937312e-02
3.555451483808279300e-02
3.480771822072457888e-02
3.448701849086103360e-02
3.519447958026230422e-02
3.549809145950289652e-02
3.457184058861521858e-02
3.633951032664373137e-02
3.619980154795375549e-02
3.385367536391040155e-02
3.437393025509134087e-02
3.513008021883758797e-02
3.544289393887391920e-02
3.485717042903681284e-02
3.449804567844678288e-02
3.404941060192732266e-02
3.483447412996940745e-02
3.539919321958515802e-02
3.579040977442803778e-02
3.548322100844476107e-02
3.296325657993183500e-02
3.282517842060841962e-02
3.345514256890547850e-02
3.416056565203755280e-02
3.470681871286149245e-02
3.353358909987900344e-02
3.202084301164454666e-02
3.160776944572575575e-02
3.193682845315153063e-02
3.225480757711018248e-02
3.259615867218485646e-02
3.251734708030017129e-02
3.251807405826735720e-02
3.116667940675200629e-02
3.024736058041479006e-02
3.042683280855629918e-02
3.078262302689969629e-02
3.199340005436775852e-02
3.263093188143804946e-02
3.136986002616205110e-02
2.978668427338969013e-02
3.141839919108597307e-02
3.204239773970021798e-02
3.092239596814131200e-02
3.126081509150487048e-02
3.221521918666701151e-02
3.246082291015912197e-02
3.093972760556376600e-02
3.068231410010533247e-02
3.088958115040332450e-02
3.063520458256200479e-02
2.999332306368420256e-02
2.956144822369700595e-02
3.072260718966796783e-02
3.021562288375944511e-02
2.776034942501979380e-02
2.897347019002187787e-02
3.111570730211863506e-02
2.950864622648863289e-02
2.857462925001254608e-02
2.894635109683145816e-02
2.874256306754510021e-02
2.896075384255887911e-02
2.929808740568519421e-02
2.908878200732968600e-02
2.910316419067299210e-02
2.839093851317949294e-02
2.857774125842957660e-02
2.854739120368384592e-02
2.779396733458660423e-02
2.785573653361711477e-02
2.780966451974784676e-02
2.827880776371002880e-02
2.900241227579467701e-02
2.838891892440268891e-02
2.876442178777762274e-02
2.817984643703280723e-02
2.657709855445039571e-02
2.742113395696800862e-02
2.814699958183519007e-02
2.824418454015583529e-02
2.776205373528976492e-02
2.731147960830588792e-02
2.781972167030276333e-02
2.687095252544996482e-02
2.664076909665244117e-02
2.743834906251011591e-02
2.875184266714218492e-02
2.901800496834442897e-02
2.818126242056387051e-02
2.827056839727088225e-02
2.683419414537150521e-02
2.600956776998951739e-02
2.648979299463566361e-02
2.641308258058940733e-02
2.724163331522329659e-02
2.841011121206527337e-02
2.799250132709536765e-02
2.696651670987119942e-02
2.608179293455737194e-02
2.611193354847152551e-02
2.665614397446437744e-02
2.595970247651344792e-02
2.619020489515348424e-02
2.681243099947866471e-02
2.661642979970584022e-02
2.636752774515075531e-02
2.629604773033559009e-02
2.624258048202076851e-02
2.703875579651565317e-02
2.763878484348305728e-02
2.656802555628561338e-02
2.601023594106873643e-02
2.530240319530250442e-02
2.484242869014597829e-02
2.431131183685004624e-02
2.422936844334380030e-02
2.473754257455052299e-02
2.495075261341309428e-02
2.497130008860043784e-02
2.509810729380163724e-02
2.482337219620831675e-02
2.378736186179635642e-02
2.380872074037368100e-02
2.487675654713117704e-02
2.432136436716537606e-02
2.432708663089120510e-02
2.552392762165295315e-02
2.434180638458324775e-02
2.412702226819996715e-02
2.439422693510666720e-02
2.344519675505303546e-02
2.509202322026930429e-02
2.565380172477050441e-02
2.364996298742948200e-02
2.409557028652212565e-02
2.485997692876607337e-02
2.434316750604624199e-02
2.408218979299764362e-02
2.427168884626139736e-02
2.355294112741403850e-02
2.253222001270892630e-02
2.303155803864564283e-02
2.368597292749588176e-02
2.342560255382977741e-02
2.417858741170999040e-02
2.385553475745474591e-02
2.334833665481312465e-02
2.420977501055671458e-02
2.304205582440202807e-02
2.224775991222372948e-02
2.246306673059840844e-02
2.256207733211728836e-02
2.236255311126904288e-02
2.189401009041250581e-02
2.355480487245126264e-02
2.364855544494607470e-02
2.246342217419610571e-02
2.223797943349470688e-02
2.230065407656621826e-02
2.238099633420608664e-02
2.262087924113473369e-02
2.325886213642789496e-02
2.319520831035311662e-02
2.320353564963957560e-02
2.249870412819220122e-02
2.264704042814611948e-02
2.286970162900197473e-02
2.209894090355765325e-02
2.229646470562058475e-02
2.179265454979483971e-02
2.176090606433858654e-02
2.204719468997759155e-02
2.099846785599383814e-02
2.188703954127991375e-02
2.146746832910223848e-02
1.991143398093245601e-02
2.044859517497550974e-02
2.118963747549553606e-02
2.115807578962483268e-02
2.067778051520323054e-02
2.035406711693362597e-02
2.023388472752123482e-02
2.060613084737229761e-02
2.130039135791384625e-02
2.151636424683187748e-02
2.090548172388583675e-02
2.115161863327826713e-02
2.153423483656131607e-02
2.096219966875658217e-02
2.096227790169140001e-02
2.060083527534475184e-02
1.950858279911965934e-02
1.956165288942694411e-02
2.022675921589861883e-02
2.057063427035782030e-02
2.067403521695257776e-02
2.040783994925172637e-02
1.906163896491060855e-02
1.861815463267102108e-02
1.991112903572784740e-02
2.071604223977659837e-02
1.991316165055116716e-02
1.952050075463726900e-02
1.950213330000297868e-02
1.929609193576340559e-02
2.025919773086014980e-02
2.045242753967698238e-02
1.988795657728888167e-02
1.932386605460789664e-02
1.962276898056998509e-02
1.981514926209257399e-02
1.908108012160013647e-02
1.872643713337131949e-02
1.893305077743802356e-02
1.918402095478432406e-02
1.970984466452639292e-02
1.966142627444104896e-02
1.977697832799914929e-02
1.951356503261246142e-02
1.911859857585977707e-02
1.875457440299316964e-02
1.847503669288448613e-02
1.941904449257109491e-02
1.895139854276600005e-02
1.806002136271988787e-02
1.849024562450612280e-02
1.896395718424898416e-02
1.915102930973029347e-02
1.956554537060149757e-02
1.902712137678887541e-02
1.862405447730448513e-02
1.815764823393999083e-02
1.791918671126730214e-02
1.858053504505843140e-02
1.895335297970598271e-02
1.893881902584252513e-02
1.900321145788597468e-02
1.866039439510783562e-02
1.712324864475437552e-02
1.734686435722880560e-02
1.822406310512658320e-02
1.787107819713427970e-02
1.814893587866366412e-02
1.893517291178490117e-02
1.865699775069729408e-02
1.809041784860622795e-02
1.792075878662519051e-02
1.830204511436048231e-02
1.872406787977936790e-02
1.828778983760782906e-02
1.790977992131772417e-02
1.821062455341665443e-02
1.798605751635897615e-02
1.715913924128637663e-02
1.751352269859716287e-02
1.774001762462387027e-02
1.725706195502823767e-02
1.765670933509785531e-02
1.717379453894984573e-02
1.629416799889206804e-02
1.684326894001571609e-02
1.638915374175906048e-02
1.596357056781823325e-02
1.639306722828374682e-02
1.764829933843800255e-02
1.787634212928632810e-02
1.717149570125962865e-02
1.796478360862906187e-02
1.837902495891722068e-02
1.822420342969854890e-02
1.771904131286770878e-02
1.759519156372074331e-02
1.815569898521371059e-02
1.735315576742506999e-02
1.653739177213453884e-02
1.655297638037979066e-02
1.648896467347446201e-02
1.612287115214517189e-02
1.593821171741719583e-02
1.578528919454021129e-02
1.602649615622843762e-02
1.674949191868978920e-02
1.685937693033657397e-02
1.723289722792809356e-02
1.707273472384938234e-02
1.659857523002385496e-02
1.728149556366999351e-02
1.769724471547214420e-02
1.635869844099752460e-02
1.584206308579705000e-02
1.632258498406701994e-02
1.633718805634474039e-02
1.645523006665949861e-02
1.625381551003331204e-02
1.562798377558390073e-02
1.582181437828432749e-02
1.624648031182149288e-02
1.677928489048055236e-02
1.688169104908875118e-02
1.712179956572527570e-02
1.695969949523537523e-02
1.554624796832252895e-02
1.534266505507276071e-02
1.508564400767837752e-02
1.580232767586749187e-02
1.626387486672354124e-02
1.517777612058561661e-02
1.547255706303265858e-02
1.620824037585770483e-02
1.585644706230972950e-02
1.629853900756601456e-02
1.671883003834831807e-02
1.621404957105427799e-02
1.591890362324007921e-02
1.546141192011755983e-02
1.545015083649375204e-02
1.544955821076600400e-02
1.550204663972475430e-02
1.551996985815099969e-02
1.546066093473671271e-02
1.589925493904986373e-02
1.630397223660999539e-02
1.593565584119716744e-02
1.565660715397955774e-02
1.555213036952773735e-02
1.524534015639174810e-02
1.552900588957185565e-02
1.630825699189617992e-02
1.666813504706440158e-02
1.502672314827692077e-02
1.406992064479615535e-02
1.500924031972397481e-02
1.539079182931363601e-02
1.508232843753579480e-02
1.456536576751586362e-02
1.453691319947075268e-02
1.508770672766084411e-02
1.478384970216014768e-02
1.450054268943106600e-02
1.498453684126469475e-02
1.483088802539392868e-02
1.419866447661848746e-02
1.420521079929241981e-02
1.527716916498584633e-02
1.500215283666720377e-02
1.484733897311436845e-02
1.523702796832940298e-02
1.458038749354646085e-02
1.435908198488684492e-02
1.474503351280064163e-02
1.494959469274945163e-02
1.411425961086475341e-02
1.401573497098977487e-02
1.474438459336244005e-02
1.525141453078769464e-02
1.529741918798562493e-02
1.507390287495990674e-02
1.547676532735977467e-02
1.562834106406736645e-02
1.469713622163668597e-02
1.397687106142326934e-02
1.490920080437976858e-02
1.497159894676447153e-02
1.415563345847287505e-02
1.416780251251758584e-02
1.400367433549169760e-02
1.456039487750864642e-02
1.446946202622168866e-02
1.399076579189884213e-02
1.428296726768936604e-02
1.461692189116525417e-02
1.457319125451961989e-02
1.401567436134003308e-02
1.397937183325605355e-02
1.427458965816304041e-02
1.433601947299713644e-02
1.445293725307821887e-02
1.458308256537420473e-02
1.410171946873997953e-02
1.407226244346033474e-02
1.431606051542572144e-02
1.458267545201284189e-02
1.455796178074544346e-02
1.434874787149895831e-02
1.438578216030978081e-02
1.437895878548936697e-02
1.413591657467191780e-02
1.401309176983609947e-02
1.417276971174829224e-02
1.428826087480257467e-02
1.417441634907723978e-02
1.334690798964826251e-02
1.298813615918305124e-02
1.386113764743557644e-02
1.436682658203914525e-02
1.379700336476378034e-02
1.331016047835179884e-02
1.366421150062245571e-02
1.393721690028883881e-02
1.341853707925666148e-02
1.376644644352700841e-02
1.394657746193099339e-02
1.282695093779267700e-02
1.293490831845708726e-02
1.326205617149261995e-02
1.269667713665171942e-02
1.328117596855440778e-02
1.374845844566174521e-02
1.398771622160343078e-02
1.343146586544182938e-02
1.290190235692327374e-02
1.343991479286719623e-02
1.293864177317942399e-02
1.225507873653976232e-02
1.293177510604122914e-02
1.344023216184769137e-02
1.298565232942552883e-02
1.297167816852200228e-02
1.291915004856363305e-02
1.295399466353891818e-02
1.336926095035808650e-02
1.346527168453391828e-02
1.364031592840482532e-02
1.343784414497191208e-02
1.279752447269287378e-02
1.283001849257410509e-02
1.325905822247032580e-02
1.253235315941879716e-02
1.183510337479993894e-02
1.258889633976216504e-02
1.426914934646715018e-02
1.433275407529915890e-02
1.311723912535721868e-02
1.287605940622880800e-02
1.328013084502585421e-02
1.337460774297406785e-02
1.355228740530756322e-02
1.430972695111083944e-02
1.383221472177005758e-02
1.350555453647999879e-02
1.425594492535727995e-02
1.421640629599313019e-02
1.364932439848826583e-02
1.359793556392169776e-02
1.341044748184429779e-02
1.328930961270389198e-02
1.337719630217396038e-02
1.352188566034360703e-02
1.311728046390600241e-02
1.285304069638639086e-02
1.304462260792935493e-02
1.307153528016971947e-02
1.272785721572021987e-02
1.291684024219205175e-02
1.357816110637387157e-02
1.327232727803904361e-02
1.251106135242891805e-02
1.325052868424772198e-02
1.347213458430128290e-02
1.257871083077824470e-02
1.338631605748514565e-02
1.364938505340646153e-02
1.335485715253014426e-02
1.331107496461187215e-02
1.274622628399500052e-02
1.258946021788478857e-02
1.299723774038136562e-02
1.338478897777219644e-02
1.311878723747272012e-02
1.278215944082167731e-02
1.315541657544004941e-02
1.303619023899576200e-02
1.300677432728002819e-02
1.302420126672756105e-02
1.248388469491442700e-02
1.201378658667854454e-02
1.208402310640031667e-02
1.286882463365381611e-02
1.311353365373470886e-02
1.301419259075121612e-02
1.293117726821203795e-02
1.331654105407706346e-02
1.325641941193222463e-02
1.260790470695593787e-02
1.244495997585562050e-02
1.252629026579741948e-02
1.277201229685945294e-02
1.233032295457701412e-02
1.190249630347786983e-02
1.188262193335481998e-02
1.172704507994534566e-02
1.137351013085529522e-02
1.177479242758085361e-02
1.190775591215945117e-02
1.131524215705929058e-02
1.176607590937190674e-02
1.167247997122203632e-02
1.126677579617732863e-02
1.108976939599231812e-02
1.092885031905596084e-02
1.073093756886627642e-02
1.092752704780523484e-02
1.125177125172808351e-02
1.116586113045668280e-02
1.086743573654534029e-02
1.057670244170066769e-02
1.055714191969859411e-02
1.058559023758103186e-02
1.073745675203053619e-02
1.064546392875998469e-02
1.034436608451082783e-02
1.007870136183170763e-02
1.011415172657471710e-02
9.844093125276799292e-03
1.032277392345682873e-02
1.040904819745830726e-02
9.490259473531022574e-03
9.113227370360316854e-03
9.571056831178800794e-03
1.016949644544770312e-02
1.003319669306703028e-02
9.670475700944066236e-03
9.858955671736660195e-03
9.914013061279975184e-03
9.320224677444734207e-03
9.230476966946440931e-03
9.304047613713666010e-03
9.350809754151470296e-03
9.671365395354786579e-03
9.618317530753081601e-03
8.652014808842213231e-03
8.545035942866820514e-03
8.942878220543260329e-03
8.676730742471041799e-03
8.579155946686907452e-03
8.655572274520429224e-03
8.875282555183400951e-03
8.929319349147455537e-03
8.626374592520705264e-03
8.205626763857548980e-03
8.084174092926468130e-03
7.956622813173830355e-03
7.829528589553748363e-03
7.969680076037415767e-03
7.926944326412102212e-03
7.258610495384365882e-03
7.324990459833598255e-03
7.609953206617300556e-03
7.249242406171152626e-03
7.194127645334565981e-03
7.045398579220514892e-03
6.729818007765178516e-03
6.603366606651889584e-03
7.012267986263193489e-03
7.120995187622485012e-03
6.981681397212323795e-03
6.989437793661995753e-03
6.825009844735132475e-03
6.519427842696690588e-03
6.237179033156604879e-03
6.167586260507867957e-03
6.290231856319572837e-03
6.773098390609628809e-03
6.764688156803450036e-03
6.105876361514050131e-03
5.991096259417853093e-03
6.270505179744575996e-03
6.123008028041112064e-03
5.943741956043961661e-03
6.070787302082390584e-03
5.910886904656936780e-03
5.690546352583140954e-03
5.708026101214428057e-03
5.748880767259145590e-03
5.813347997037338066e-03
5.786598220719796175e-03
5.595170962484829688e-03
5.487837406900178232e-03
5.501390756830121243e-03
5.371169453248314171e-03
5.383105947070084690e-03
5.499776528659085749e-03
5.273456574708598570e-03
5.100508573212586029e-03
5.265035913674420351e-03
5.209246324190658535e-03
5.226373760901219072e-03
5.021223037967401798e-03
4.814625074162437804e-03
5.026415998059374952e-03
5.116748891097045067e-03
4.985327006492215954e-03
5.045872628564444275e-03
5.295837346702592270e-03
4.770642145184999725e-03
4.466594165410404937e-03
4.982227913314303189e-03
4.950408795184918671e-03
4.820214658817464741e-03
4.962422803292648732e-03
4.899011023409999624e-03
4.864708550063820587e-03
4.908354660600629943e-03
5.024064344198276612e-03
4.824616038202115403e-03
4.637816059837087876e-03
4.395753238813067919e-03
4.401305304757511215e-03
4.620261111152074163e-03
4.474739142590602667e-03
4.383335274762979218e-03
4.416778123114657034e-03
4.497982542421826400e-03
4.648468517714114852e-03
4.622075841763782604e-03
4.507923441862617293e-03
4.442219300325801409e-03
4.388594685476217457e-03
4.518459291778711279e-03
4.597444560880379477e-03
4.707727002431822197e-03
4.565241469548550479e-03
4.380583729370634595e-03
4.546160615675982029e-03
4.570077833790371462e-03
4.446783450732780252e-03
4.644462412801006294e-03
4.806941048552358653e-03
4.793626442520227543e-03
4.746810867066230191e-03
4.707408918586205096e-03
4.695868542935729105e-03
4.487295230001095078e-03
4.577809725740527094e-03
4.992727689389603318e-03
4.922773460257687077e-03
4.657324377766553294e-03
4.676971468310908535e-03
4.600100979427045739e-03
4.411999988428314673e-03
4.492938933587722027e-03
4.536939315122830857e-03
4.453959158803781279e-03
4.525570483703651378e-03
4.530278218360091723e-03
4.433501758379573832e-03
4.642190389585975491e-03
4.830560862710372994e-03
4.757605918265481702e-03
4.624177186931769691e-03
4.531424248494740452e-03
4.529338641272962623e-03
4.570920674526636820e-03
4.800200904939966838e-03
4.951377899222098554e-03
4.946165248491481495e-03
4.877306764414840110e-03
4.960401959471681492e-03
4.961141725385861262e-03
4.788369768570872528e-03
4.812151567840356088e-03
4.768118037994996047e-03
4.745074478256732994e-03
4.933517689093821178e-03
5.006724150295229978e-03
4.875311756012599106e-03
4.629402524204013006e-03
4.738545927338267197e-03
4.805799787031958190e-03
4.854216549029139599e-03
4.861271290194401837e-03
4.818339642817635535e-03
4.746664776396527195e-03
4.746061551454389300e-03
5.069340057222971457e-03
4.946599675785196340e-03
4.638786743375964729e-03
4.749849179112339975e-03
5.016783079922548967e-03
5.141771878661278994e-03
5.170543790273245816e-03
5.340609449915089194e-03
5.582610057054633590e-03
5.485392421710317233e-03
5.549185136544972259e-03
5.565177103269565786e-03
5.461119885770514618e-03
5.458787704805315340e-03
5.392609526791067830e-03
5.357381893125412638e-03
4.889154985616922001e-03
4.705847614350958975e-03
4.949309001642179275e-03
4.695851892277795939e-03
4.409934391017645249e-03
4.203132654461567454e-03
4.096338056982137474e-03
4.194385472883931792e-03
3.902470863959660221e-03
3.476395733105852245e-03
3.370901553560675962e-03
3.254343272496296180e-03
2.951960120435059062e-03
2.576956979169335062e-03
2.290841173406533548e-03
2.088031785818733176e-03
1.913218738339850147e-03
1.709687803609197948e-03
1.490158877942109961e-03
1.272760893683380287e-03
1.103671459722174253e-03
1.023187280160914054e-03
9.441301175968365130e-04
8.585292097016037575e-04
7.883839940759901745e-04
7.274778448371888419e-04
6.514022039965907057e-04
5.591023600359892095e-04
4.768689475413336195e-04
4.337043180235900268e-04
4.026764283153999981e-04
3.617348995174678389e-04
3.187412771378182177e-04
2.906002911284233056e-04
2.641423220820327900e-04
2.325912297690355948e-04
2.147189115530635545e-04
1.931014723521993939e-04
1.646847020664182228e-04
1.329873618083316595e-04
1.126170916868024876e-04
1.071063642250141769e-04
9.450599346396051502e-05
8.189941283893389273e-05
7.573967589853210409e-05
6.742372835252569314e-05
5.808891587810118044e-05
5.060498565201451395e-05
4.283134988960329690e-05
3.593280620149317227e-05
2.904114590009582286e-05
2.407092697417637854e-05
2.030359654405836147e-05
1.691945903052062393e-05
1.438819191501845531e-05
1.232111337091785727e-05
1.133878266269861982e-05
9.496438043181677002e-06
8.335472791360851435e-06
7.463983165210175817e-06
6.894461580766316409e-06
6.414504131453011017e-06
5.449676493032275194e-06
4.637588987253800124e-06
3.688174915184486594e-06
3.061856725066180273e-06
2.703710452575867903e-06
2.040922572771261562e-06
1.502307871835658635e-06
1.130460895316750661e-06
8.582912012281391728e-07
6.486139322104393588e-07
4.496800354982492461e-07
3.147962660990451448e-07
2.083134802511026672e-07
1.197360297430196640e-07
6.793534252083659113e-08
3.684294263945415874e-08
2.247485117398296940e-08
1.250032304567520595e-08
5.517970758567787017e-09
2.292926139422487758e-09
7.738455535710122186e-10
1.451144385163829228e-10


==> anc/Fig07_V1_all_L15.txt <==
2.311640959893965430e+01
2.361737192102967953e+01
2.457780128596394320e+01
2.519332947838636372e+01
2.384745813264403935e+01
2.237804693415920099e+01
2.260476938911321554e+01
2.237710077831538058e+01
2.227382081811762404e+01
2.350853849735401013e+01
2.325674407998543813e+01
2.242309130658441774e+01
2.210129299035900630e+01
2.188657705222485106e+01
2.236635046157246265e+01
2.213770669957787973e+01
2.143741141860738963e+01
2.199357913716904633e+01
2.208289106132693647e+01
2.178993279001212358e+01
2.145602632893295336e+01
2.055645265841625147e+01
1.980420460166354246e+01
2.038145750887892405e+01
2.024876143906355708e+01
1.977522991502526040e+01
1.951363841809371280e+01
1.913481747073997852e+01
1.964743753577975127e+01
1.900614828960553027e+01
1.892071680997389294e+01
1.936484776321483636e+01
1.896583527697553961e+01
1.924103852966559103e+01
1.883801286252094442e+01
1.753178839944505185e+01
1.737589816430814338e+01
1.800386545778657776e+01
1.789359545360580128e+01
1.720108974924707468e+01
1.696204652516526679e+01
1.660594643790788183e+01
1.609126522499396472e+01
1.608674069576638743e+01
1.627963047868172097e+01
1.571650949627166760e+01
1.538836252967629648e+01
1.520677604222140467e+01
1.420872434649924898e+01
1.370102802536683662e+01
1.417578737522492816e+01
1.424373376436507854e+01
1.395076635501466988e+01
1.381950729186534588e+01
1.337736181478727460e+01
1.326992838303235978e+01
1.290237926924179845e+01
1.261460734222422353e+01
1.336103839300812979e+01
1.331844971264394850e+01
1.265900183542260571e+01
1.217819916322835994e+01
1.185475340830760338e+01
1.181680880459608574e+01
1.167296049529704227e+01
1.148795040332600870e+01
1.124489068814727943e+01
1.147475609092053439e+01
1.178580028843748728e+01
1.121698817825957128e+01
1.084284168257782888e+01
1.083920579093181047e+01
1.045125758004521721e+01
1.024188439465146949e+01
1.025072536584024796e+01
9.743881632658265346e+00
9.849617154698675492e+00
1.003566570997708318e+01
9.877931905150639125e+00
9.416560786322127896e+00
9.033766722900152146e+00
9.399644262661672300e+00
9.252058489930936602e+00
8.781222101524884138e+00
8.361051357337476730e+00
8.397994404451619488e+00
8.246627133577833391e+00
7.989801648663350520e+00
8.158340803305968336e+00
8.025432595056058105e+00
7.615720933386718627e+00
7.595762529959324993e+00
7.833519433005152521e+00
7.714626817409872217e+00
7.507761079364212442e+00
7.440585441293187330e+00
7.525296217299861645e+00
7.364103345022099845e+00
6.943773568337996416e+00
6.708906558878659609e+00
6.610106510963175808e+00
6.613507849116398774e+00
6.718755281824492442e+00
6.555584674780307708e+00
6.309528342887771757e+00
6.425764198658501236e+00
6.406986645265158486e+00
6.293173413291175855e+00
6.448721955309808962e+00
6.302946662057086868e+00
5.954587834635470145e+00
5.920421840827824411e+00
5.888283249179553813e+00
5.823074004756125355e+00
5.793051916405534740e+00
5.669124990732655078e+00
5.900976029628294484e+00
5.866758840333456959e+00
5.421195275381432310e+00
5.216789615990917284e+00
5.060720901969835595e+00
4.896576680878300003e+00
4.880621139922120655e+00
5.055481289545561197e+00
5.163319023578663902e+00
5.176727585603963178e+00
4.995257707277336756e+00
4.794016182312262231e+00
4.874234425334119436e+00
4.757246594996550115e+00
4.415039375139868660e+00
4.526035082126110609e+00
4.596298047329890224e+00
4.455609006137290606e+00
4.435830149423056312e+00
4.434318202373661144e+00
4.401888668386696679e+00
4.196856992740805481e+00
4.065711703335336047e+00
3.966745414012737392e+00
4.012071891565879511e+00
4.120881011336032351e+00
4.019195828659147374e+00
3.809808612019178753e+00
3.762919462722133179e+00
3.919020652418594874e+00
3.914733410396923574e+00
3.830925855892741705e+00
3.807052951783955752e+00
3.832839639943574905e+00
3.784012972372786443e+00
3.529723600431562858e+00
3.471271148116001459e+00
3.669405537511321036e+00
3.714750369568060595e+00
3.524638743513087924e+00
3.345497117914076224e+00
3.396221239184499918e+00
3.442927866956905447e+00
3.420726900416431349e+00
3.381893547465089078e+00
3.357772522492425971e+00
3.295223797748151995e+00
3.247119156429054243e+00
3.192614311022743401e+00
3.035571689831266351e+00
3.078035090577411648e+00
3.083409763595144515e+00
3.092501288189422493e+00
3.081423217272669657e+00
2.907361359348623608e+00
2.915265497698909414e+00
2.910509313611135518e+00
2.835615016185287551e+00
2.923771266964375837e+00
2.941606224592848040e+00
2.830369923700292389e+00
2.866570440554113475e+00
2.910537120507640907e+00
2.759421242358420123e+00
2.671981185927083224e+00
2.640413034623839916e+00
2.579129433037593788e+00
2.587795165935546926e+00
2.586542761898808607e+00
2.653982294814192233e+00
2.609829492372484960e+00
2.484121039824206623e+00
2.447446068661990992e+00
2.402141770233951146e+00
2.341192332452125324e+00
2.337013825357033170e+00
2.429759193907060855e+00
2.452634052423472877e+00
2.418161376426291920e+00
2.308277386286398336e+00
2.264173027289491102e+00
2.204409879573467457e+00
2.131838090380560491e+00
2.226029272309821394e+00
2.268569245658102584e+00
2.183051139708705790e+00
2.199564957973959345e+00
2.232143691190335399e+00
2.114183201431719894e+00
2.102128314486529703e+00
2.154586251976980282e+00
2.143019549700138082e+00
2.062365832388674658e+00
1.972088855765019577e+00
2.093830574503583897e+00
2.110002739712741437e+00
2.013854989918738347e+00
2.004337108476855089e+00
1.954605369680997073e+00
1.921461818804139909e+00
1.942375903777381563e+00
1.955991710637676739e+00
1.938455403570072733e+00
1.909233417173323621e+00
1.907009652453816040e+00
1.919365414453406915e+00
1.824603846604683666e+00
1.762628267170880392e+00
1.779375325952422759e+00
1.840477415674324213e+00
1.828224685398067262e+00
1.735345841371516817e+00
1.704031791981091448e+00
1.749830129270613988e+00
1.760445224690455612e+00
1.670697341007431502e+00
1.675711602200140593e+00
1.658331337386062643e+00
1.683547628312803912e+00
1.718752331250003040e+00
1.647044387354583472e+00
1.598860615106108218e+00
1.606348980333945242e+00
1.590943208633030403e+00
1.575284429667007657e+00
1.610885796754105925e+00
1.614767209867902009e+00
1.590853463388640421e+00
1.565564180419856122e+00
1.642603250881002674e+00
1.562923594411232076e+00
1.409000689068376833e+00
1.398657273454598338e+00
1.487727302785785133e+00
1.512256231600688450e+00
1.505020340318965033e+00
1.511332687397677788e+00
1.398287232002902503e+00
1.420064639864588862e+00
1.488889422802909479e+00
1.423583732129864110e+00
1.381215865344133542e+00
1.380667841247837035e+00
1.384054314828406351e+00
1.401711077828146301e+00
1.355696514249556506e+00
1.313666209113110162e+00
1.320796752740354574e+00
1.307250562457471066e+00
1.293867061630974202e+00
1.314395323643694935e+00
1.309226379207056423e+00
1.328661897865727193e+00
1.346309892651798679e+00
1.273344514280893014e+00
1.233920318028868035e+00
1.272782832897382255e+00
1.277672850971846241e+00
1.262145812278148371e+00
1.240835092809564388e+00
1.220518427968556585e+00
1.210102077106032015e+00
1.190740326491532608e+00
1.164281704736416234e+00
1.202794566660850828e+00
1.213936582570930733e+00
1.186415284519172220e+00
1.172664767228582372e+00
1.165310579787543821e+00
1.191034725206530531e+00
1.158321776159003003e+00
1.084317394767220666e+00
1.046904372610520717e+00
1.072698062903559180e+00
1.131057772166242925e+00
1.161630510030040142e+00
1.134680244900909241e+00
1.113527404541202026e+00
1.097780396683861737e+00
1.082612667152832664e+00
1.138278932209480176e+00
1.130956124017334252e+00
1.060709642921165097e+00
1.032855082523101320e+00
1.024876575620264463e+00
1.034724558631323399e+00
1.012895971772107107e+00
9.943670062100852247e-01
1.009503571708692427e+00
1.021731760332314831e+00
1.002960047198549143e+00
9.858382665318256022e-01
9.660119933895985334e-01
9.804934778652762972e-01
9.828966678014463554e-01
9.593486006674052380e-01
9.423695100141397107e-01
9.755461184742453273e-01
1.010810124219640560e+00
9.969148838342241081e-01
9.847308513109028771e-01
9.758906756902843149e-01
9.381691855951612702e-01
9.034664432860798344e-01
9.213937854990984500e-01
9.367040978806597806e-01
9.503564974460814163e-01
9.149115498354057907e-01
9.009912734273661794e-01
9.139040138434678662e-01
8.699309629574087932e-01
8.834905884271582188e-01
9.196929679729621832e-01
8.889555838919231956e-01
8.764302509648299599e-01
9.089608831945394929e-01
8.948764525848378337e-01
8.481085964828555257e-01
8.390564569193869060e-01
8.406709734705186676e-01
8.303007605144712144e-01
8.329592958763147870e-01
8.278426930248093951e-01
8.294218361528146177e-01
8.331772004055632008e-01
7.922931291015905542e-01
7.890338247204081723e-01
8.106759228637001602e-01
8.101775660606728158e-01
8.054112124616846780e-01
8.063234420763062404e-01
8.150508794752101549e-01
8.022919260393558405e-01
7.876009551344238524e-01
7.753209182142632994e-01
7.935030254378034886e-01
8.325125731974879484e-01
8.042327978219930840e-01
7.746426236560641776e-01
7.753399504686643295e-01
7.541730428578906631e-01
7.482481509497035388e-01
7.594340303640150225e-01
7.466479201611613270e-01
7.358011959836436855e-01
7.502001082845183300e-01
7.576571159683831436e-01
7.585028001005372777e-01
7.371894893297700202e-01
7.164946799730528282e-01
7.006429204359310159e-01
6.816917848749339814e-01
7.264248564348607662e-01
7.162068389341794683e-01
6.482587575828181459e-01
6.562784210564738263e-01
7.021855227679431044e-01
7.141849004781537502e-01
6.906313039336203774e-01
6.848291028069226627e-01
6.792253962109875420e-01
6.669324271793334313e-01
6.581813306662271934e-01
6.671703212641617586e-01
6.594759435082327981e-01
6.526042481404582540e-01
6.842756228926998308e-01
6.737616052610149175e-01
6.365155134130869863e-01
6.550982595343479709e-01
6.660077681334802824e-01
6.526072465143237800e-01
6.560353703556810467e-01
6.224243304991983194e-01
6.054912686506200847e-01
6.101631738250816728e-01
6.360034606916209476e-01
6.662718093525076268e-01
6.362313818220786121e-01
6.213558293559240386e-01
6.321633638211462403e-01
6.286537042363854466e-01
6.250442630440266045e-01
6.140068960840122658e-01
6.050579973365792785e-01
5.963121720838261419e-01
5.781289793933025445e-01
5.799083350152824945e-01
5.935303639733678915e-01
5.884689713798790800e-01
5.897788607644444125e-01
5.963007685063791419e-01
5.796713058694711318e-01
5.690931519341052569e-01
5.834297608489029674e-01
5.960790088988137114e-01
5.899093935063384198e-01
5.557354054579809466e-01
5.293056442139850715e-01
5.489620433046739079e-01
5.635047708579468129e-01
5.496900950810245101e-01
5.569017225697178164e-01
5.607235356427008321e-01
5.628002601438526487e-01
5.633685809765440755e-01
5.427560007504169670e-01
5.436216427785677263e-01
5.397595723680159718e-01
5.412756084676895174e-01
5.326659309981987001e-01
5.238589519396987804e-01
5.290980549476361761e-01
5.489736924284728259e-01
5.561316841481221962e-01
5.322739615114328027e-01
5.096733527923559270e-01
5.156531987306929299e-01
5.239989916366848410e-01
5.197947073225854808e-01
5.103299791313858913e-01
5.033030734126536787e-01
5.200695263340132657e-01
5.166086299723122721e-01
4.991031245524123472e-01
5.061588478424680071e-01
5.092107121495522692e-01
4.802103640114698258e-01
4.709014566729937679e-01
4.755477015532290630e-01
4.922040036732354129e-01
5.126118588015974309e-01
4.884999656100580401e-01
4.791005629057987214e-01
4.771636991528070970e-01
4.695584493343286092e-01
4.808805369783681338e-01
4.947760958506680073e-01
4.891453141344881961e-01
4.650322132376907835e-01
4.624726638391270517e-01
4.650773408367923079e-01
4.662514727095258271e-01
4.651633951272795553e-01
4.563448679887777137e-01
4.508849862077738413e-01
4.705180068107233660e-01
4.767754507005405040e-01
4.512163239818448024e-01
4.397390332383399048e-01
4.474738082879751722e-01
4.447293806767693147e-01
4.485225623541554407e-01
4.564362442183513280e-01
4.364837130016744338e-01
4.358660272847945660e-01
4.501649386960592802e-01
4.511767895936544259e-01
4.330027512692565250e-01
4.189784444543503406e-01
4.188415538550040451e-01
4.199814114585052605e-01
4.231591501981313286e-01
4.228081888528746335e-01
4.218935537429588378e-01
4.133577621552378956e-01
4.141531817485304967e-01
4.225420858538962987e-01
4.145978754282562129e-01
4.004259724288148359e-01
3.988494011422240582e-01
3.899272413377691260e-01
3.733555005805834770e-01
3.862869613860449580e-01
4.100491355823592254e-01
4.003200184999031741e-01
3.942361154410939927e-01
3.933266727307453414e-01
3.965594045736655637e-01
4.007646964430470193e-01
3.941817247830657345e-01
3.882708244194686964e-01
3.716718790468521716e-01
3.726365798777969696e-01
3.879488716943361726e-01
3.883486437455399010e-01
3.808829585376615756e-01
3.637588455587168479e-01
3.477369167069199740e-01
3.721534989377191516e-01
3.731515611291298939e-01
3.559560822000063518e-01
3.796822065675336533e-01
3.785488137065669001e-01
3.567550387374280318e-01
3.498650816143643594e-01
3.579223099539347586e-01
3.656710619183278221e-01
3.651641354607107481e-01
3.593243078495958476e-01
3.380969119309237270e-01
3.419600170595231137e-01
3.457584487046295729e-01
3.393913486531631718e-01
3.480213982409098294e-01
3.480367277519996194e-01
3.424021019831711143e-01
3.321691903113958011e-01
3.253727898785417350e-01
3.386174848515319247e-01
3.486330907783001809e-01
3.401349292808150127e-01
3.410500265248292417e-01
3.394712043527013945e-01
3.351141598442001768e-01
3.393727258015382109e-01
3.323626429790783599e-01
3.322356960668213510e-01
3.213402449049848619e-01
3.154296185556443310e-01
3.301949313101899541e-01
3.252102538418155664e-01
3.147492935694489180e-01
3.061944598855819155e-01
3.140065756570936117e-01
3.228109932243220515e-01
3.144419241432323542e-01
3.118264456209393631e-01
3.102073119827115089e-01
3.022805386412591444e-01
3.056642543685693658e-01
3.076756854333695945e-01
3.013275844485213129e-01
3.158526822453506244e-01
3.213069416834155034e-01
3.197107828135072882e-01
3.115850075589274293e-01
3.060009567426756338e-01
2.990544077474878715e-01
2.798966644875200416e-01
2.790390412052984881e-01
2.804438977116847642e-01
2.786051796471395448e-01
2.841372703437732294e-01
2.833138899912995279e-01
2.866411160505213940e-01
2.913705604834727625e-01
2.828442510547665156e-01
2.782742352622307735e-01
2.724812977185750440e-01
2.720853007809391211e-01
2.837887362062956331e-01
2.793361544001833896e-01
2.710285682702957000e-01
2.830686894565874190e-01
2.832657007701588903e-01
2.739740485178926432e-01
2.660020507860846872e-01
2.638459383364108457e-01
2.629836416468102622e-01
2.678028517625263283e-01
2.718794263334503580e-01
2.611568016121330604e-01
2.584544920690821646e-01
2.602722009834471661e-01
2.598233175914911319e-01
2.640614240108832833e-01
2.561872242930677834e-01
2.522573832668235094e-01
2.636082509774883009e-01
2.668533190512423214e-01
2.556174501443920222e-01
2.419598421368806263e-01
2.405080276365632597e-01
2.492976122089474722e-01
2.569601392428386144e-01
2.499542772522813094e-01
2.399182700560852366e-01
2.379839074070239369e-01
2.350360710977865419e-01
2.363316018148092779e-01
2.408187279061114738e-01
2.383622693102689372e-01
2.387654938385631587e-01
2.340362042963798073e-01
2.354796731664481613e-01
2.398277594058431661e-01
2.310816021711770696e-01
2.339296745261941757e-01
2.321535777781429111e-01
2.300332624547601623e-01
2.405517100392670915e-01
2.324169775424023421e-01
2.311709777245690434e-01
2.347513429570184662e-01
2.279874819814254605e-01
2.205170424906199578e-01
2.164564651562733422e-01
2.229352846117562126e-01
2.224232448003067575e-01
2.195518771313022532e-01
2.263356196574194124e-01
2.276533171878542539e-01
2.217574395283697930e-01
2.232073481938649517e-01
2.332545860702879281e-01
2.317377796788331334e-01
2.182323876694255704e-01
2.169314216552612196e-01
2.166366566321143994e-01
2.161795389656442634e-01
2.198408096203095241e-01
2.118531004874713852e-01
2.101150312125151798e-01
2.132351229299638273e-01
2.109434306992730712e-01
2.137577676960687179e-01
2.056225968257520686e-01
2.095630395163507187e-01
2.161982745433254083e-01
2.118901497346337148e-01
2.122353729216972240e-01
2.080553759692312932e-01
2.147634888880838033e-01
2.116440929765100731e-01
2.078921108170977416e-01
2.080873636995708431e-01
2.035581411453677436e-01
2.062772107434155677e-01
2.028767056375534172e-01
2.076898115505105835e-01
2.076212239593440423e-01
2.034126320963405288e-01
2.000581277833578531e-01
1.974471604086599219e-01
2.007508532252346156e-01
1.993438489017500259e-01
2.014849842157468707e-01
1.956368496010986724e-01
1.952080903412077573e-01
2.047592897740692919e-01
2.001195924451706076e-01
1.912500732345847332e-01
1.859129432039683116e-01
1.803502604339868864e-01
1.913038352292860400e-01
2.021686652064627887e-01
1.954988790488458306e-01
1.881211362400838083e-01
1.810776099508048798e-01
1.855541934301362939e-01
1.940969113418881953e-01
1.854280366931768953e-01
1.814055956969189143e-01
1.841211160232159305e-01
1.842812488275716032e-01
1.876252993794052248e-01
1.901387777305725557e-01
1.913500135740473784e-01
1.849103485044776840e-01
1.799695233203540967e-01
1.810304470155652545e-01
1.831001956273275166e-01
1.803410153634515956e-01
1.808510019753634956e-01
1.793293557493885471e-01
1.706918314783586743e-01
1.732601585257095844e-01
1.829823045400421899e-01
1.880301395110717255e-01
1.853623830838943554e-01
1.773143829030423280e-01
1.755106692901840792e-01
1.734493387466782555e-01
1.699201442056229583e-01
1.674796258317571562e-01
1.683401221556116989e-01
1.749655042733992694e-01
1.799527855209460125e-01
1.773347130860387644e-01
1.768415147929509879e-01
1.771858772433436147e-01
1.782557003616904723e-01
1.808297643511150576e-01
1.728791427136175396e-01
1.697045618015150803e-01
1.706511742308872981e-01
1.688917681477222488e-01
1.636262690603155212e-01
1.652081204397151670e-01
1.728137452769992199e-01
1.722510479843455677e-01
1.682523613415259078e-01
1.686285711771642326e-01
1.714565349045490128e-01
1.743871580391452569e-01
1.683502291231699644e-01
1.646684081778856390e-01
1.598298620499412626e-01
1.580405553389592488e-01
1.613686127536509141e-01
1.649258554560042722e-01
1.678992128438485665e-01
1.656860477579611968e-01
1.652819972167389184e-01
1.660296352570633516e-01
1.662347109830239200e-01
1.581796481186270031e-01
1.575604131220531001e-01
1.558185595514436916e-01
1.535328596535741608e-01
1.597088178725115937e-01
1.604834315737256878e-01
1.547848709837239267e-01
1.530475809642070917e-01
1.624893527319433983e-01
1.621941871140690772e-01
1.527731411181596222e-01
1.512493548919442710e-01
1.512168288067521904e-01
1.525504576505308796e-01
1.565172274563791377e-01
1.544074739452904743e-01
1.510655631813312694e-01
1.472431823474037449e-01
1.467998211016356136e-01
1.512248530604105023e-01
1.500281031199944826e-01
1.552712142936447381e-01
1.590577662572883466e-01
1.515863985574371076e-01
1.511172076868827763e-01
1.579687686476780040e-01
1.544426153735767859e-01
1.512675622681196874e-01
1.565823332657169664e-01
1.551113286367988287e-01
1.527705058190094445e-01
1.519055264767175395e-01
1.503570996811740001e-01
1.480611302283293684e-01
1.450078493971037608e-01
1.451628050645576984e-01
1.447766091360336294e-01
1.432438921470164661e-01
1.420643645281055856e-01
1.415580376050628586e-01
1.470643532445150836e-01
1.512842953586275296e-01
1.485232945091672085e-01
1.464291023528550839e-01
1.420739987535773186e-01
1.408673633164050643e-01
1.460275689919857955e-01
1.431554775642798483e-01
1.426420979778168230e-01
1.429683299108753802e-01
1.423615757908193724e-01
1.433584710010398222e-01
1.410488332902011255e-01
1.392640516547422325e-01
1.350529556233955597e-01
1.372897711488409167e-01
1.435122392235288757e-01
1.402795483200074966e-01
1.369954640510633315e-01
1.422249199907943962e-01
1.404249752687087571e-01
1.346928295016743826e-01
1.355975038827404444e-01
1.364192727317972975e-01
1.329330705636798948e-01
1.392087874480307519e-01
1.454568090456542229e-01
1.393848912651869942e-01
1.399026527145114107e-01
1.440534492946283496e-01
1.389099411671240458e-01
1.355632995153587539e-01
1.367610170985496254e-01
1.364099922537256593e-01
1.323434189953329454e-01
1.373783011914287699e-01
1.411106724597771533e-01
1.382006128843669968e-01
1.388102286437591648e-01
1.355408691699897528e-01
1.319972259652658353e-01
1.311143034446706768e-01
1.320805653708686245e-01
1.352542923769532723e-01
1.330473409536968299e-01
1.321423982229352478e-01
1.325934214430723457e-01
1.270163174469498002e-01
1.306199373935013064e-01
1.301516697978624681e-01
1.277807771879568843e-01
1.318691932656622101e-01
1.329681243363066423e-01
1.273853608352472910e-01
1.260525476893244456e-01
1.325854790987644194e-01
1.290241294526369986e-01
1.223043889767066739e-01
1.279842575286342654e-01
1.313845050720283403e-01
1.282164782720490726e-01
1.258274094856001724e-01
1.246398215847132201e-01
1.241806114690612445e-01
1.245919051584516712e-01
1.292595651048972227e-01
1.285010161793421479e-01
1.282058129916360256e-01
1.279727703746195988e-01
1.241741902975679324e-01
1.270960899285870360e-01
1.249285820438350014e-01
1.233797990735585465e-01
1.253892964706838087e-01
1.245362469578523840e-01
1.237849744136651359e-01
1.228038436674421530e-01
1.236870527569429168e-01
1.230555791147344147e-01
1.232845538361675569e-01
1.219010145563925868e-01
1.224742801766210559e-01
1.304474703325370355e-01
1.338254403364568246e-01
1.260230051882632041e-01
1.208734464875783482e-01
1.207309042100847968e-01
1.197543391532259749e-01
1.168863203207368279e-01
1.223399288283822384e-01
1.257008495415165850e-01
1.161382408388017540e-01
1.175245209384994660e-01
1.198125055629355590e-01
1.185670647474470762e-01
1.206578632183731847e-01
1.184768111335208624e-01
1.133881027193141683e-01
1.131622964779349788e-01
1.173689137289580520e-01
1.149079773245586800e-01
1.155453202606586682e-01
1.204901116506266467e-01
1.207163058226734254e-01
1.172152366184048278e-01
1.196673771449475177e-01
1.173501656895309109e-01
1.120448736836180681e-01
1.131551507546990770e-01
1.147185521788204737e-01
1.138729737209839832e-01
1.133917787888543138e-01
1.170210247500369227e-01
1.132743728520389515e-01
1.136894400389647924e-01
1.194981496007767735e-01
1.179219909984030173e-01
1.134350353865119371e-01
1.091157930091499056e-01
1.094371169563549961e-01
1.076986174456945888e-01
1.051557746715275077e-01
1.109255196244122166e-01
1.138761453919340388e-01
1.155032663383995378e-01
1.136888529670234821e-01
1.084948767186095925e-01
1.083717403277684038e-01
1.099089568198079181e-01
1.105836083274308462e-01
1.114375533577189881e-01
1.117676917292294986e-01
1.093879730425383057e-01
1.073060416043377929e-01
1.095851002113888001e-01
1.105339053998830867e-01
1.095640884414285920e-01
1.065766551733113160e-01
1.077506332823920387e-01
1.122737943421534129e-01
1.113753492272923779e-01
1.067420271702511497e-01
1.042184864804497624e-01
1.088073304433766347e-01
1.101389308345308987e-01
1.063948688266356524e-01
1.039864004441819062e-01
1.008200049483950478e-01
1.018884027870210901e-01
1.036437734786601617e-01
1.042070020453984974e-01
1.068144246060368230e-01
1.062675368421819033e-01
1.029868729707829611e-01
1.024224891123340087e-01
1.001455854941448592e-01
1.002774813361514417e-01
1.055851021959045150e-01
1.031443580289967688e-01
1.007719576751821972e-01
1.012063321252894693e-01
1.023740658422954419e-01
1.044819841958589818e-01
1.037547625306347449e-01
1.059215003163157948e-01
1.021189492839120611e-01
9.692807965544361637e-02
9.971430317893430206e-02
1.032780945779765008e-01
9.868517722863752450e-02
9.590630894750647173e-02
1.027639664144616855e-01
1.035981647277386397e-01
1.003134341558986758e-01
1.024002612728076578e-01
1.025494372204348442e-01
9.792623275141162931e-02
9.836720451348063277e-02
9.894414280968760744e-02
9.996338374503825619e-02
1.021955687910101468e-01
9.673229253095266822e-02
9.669806116246207339e-02
9.646730100897535354e-02
9.349110396212252649e-02
9.664375085150332667e-02
9.573768098534155002e-02
1.006119872695304535e-01
1.015556566085041301e-01
9.318203994134774404e-02
9.641201539826582678e-02
9.816650864685988465e-02
9.401637334588031081e-02
9.582949568983514799e-02
9.613866341085487710e-02
9.603624178089600893e-02
9.738048218683369173e-02
9.054398457709474102e-02
8.986977776212856650e-02
9.359164299790016794e-02
9.152688582994253363e-02
9.483052046818658820e-02
9.638757450767825030e-02
9.483120083450626014e-02
9.171476423737925932e-02
8.966482055377270055e-02
8.888096834480038733e-02
8.912445922111565666e-02
9.056793873863160094e-02
9.040991790519260773e-02
9.114212223596719620e-02
9.072525316280379004e-02
8.978007292085132818e-02
8.969658988292877888e-02
8.902939237487221547e-02
9.097230285571225594e-02
9.220449481709909467e-02
8.992366872804130606e-02
9.036325769504659211e-02
9.145964633085817974e-02
9.058186114083079110e-02
9.365774777842826582e-02
9.132769460113070170e-02
8.688208358912533069e-02
8.530645522436038075e-02
8.589906621327719760e-02
9.127622929457163137e-02
9.117422118747769977e-02
8.871321813700687453e-02
8.764903729459483372e-02
8.403418278776934869e-02
8.545784531976877152e-02
9.087378181023617052e-02
8.660118409544928508e-02
8.155496051066736529e-02
8.171568690940365920e-02
8.409148119733496352e-02
8.472639677510772349e-02
8.575552211836376393e-02
9.017424837140929073e-02
9.014751216847960436e-02
8.692497711036466235e-02
8.597237246039120262e-02
8.667767936729463274e-02
8.652571294452779394e-02
8.299829008087704352e-02
8.215161156499604933e-02
8.440645209099897905e-02
8.344525167622342254e-02
8.323765412916991902e-02
8.244969449842630416e-02
8.176042781089531974e-02
8.454025909120566062e-02
8.460442566191014868e-02
8.224491246300943970e-02
7.970087646993032071e-02
8.010516270652703885e-02
8.364001385048612514e-02
8.435748791598284002e-02
8.280438824143925014e-02
8.031308767022597717e-02
7.839176170256582921e-02
7.920892968857648486e-02
7.702145702026515217e-02
7.545556811586456858e-02
8.076987395592565011e-02
8.246065918653186499e-02
7.695642754818353415e-02
7.721057047994785150e-02
8.024007965425680733e-02
7.757007443354925480e-02
7.687234952167630586e-02
7.864757602511408818e-02
8.009019387257045042e-02
8.113501959992808210e-02
8.291474568210656371e-02
8.106398184358787340e-02
7.751843706960313829e-02
7.547985968790645039e-02
7.774866872265179252e-02
8.285045454380733643e-02
7.753684633483469424e-02
7.642269026186883363e-02
8.055137632330904018e-02
7.701276109460625241e-02
7.538541794844536015e-02
7.550960455822887385e-02
7.602997766012238590e-02
7.903832235437305287e-02
7.892067646338743470e-02
7.671504126268807733e-02
7.537500040103442545e-02
7.656674870973863289e-02
7.698028133157783226e-02
7.434470812583532373e-02
7.280860630538806000e-02
7.512018465976617876e-02
7.645644529334705286e-02
7.429797859934744730e-02
7.400591111972647240e-02
7.494489308512829184e-02
7.484475456339459432e-02
7.434276890860068432e-02
7.636624113186256391e-02
7.515462701346324603e-02
7.188866713491579019e-02
7.335776976219507417e-02
7.277924344343460195e-02
7.071672640660324471e-02
7.214898322748833359e-02
7.221522749367621785e-02
7.111164437459566168e-02
7.230045049366111420e-02
7.403512875141972371e-02
7.383914598829630083e-02
7.267149973167644217e-02
7.188896508099741622e-02
7.200640168024642629e-02
7.243952576182825787e-02
6.937041622264927820e-02
7.035823712994400403e-02
7.453977133690728452e-02
7.280884534713709388e-02
7.342283395686982628e-02
7.356910508074518407e-02
6.916122028407821476e-02
6.740470110310872731e-02
6.889797822117994797e-02
6.951933998525612612e-02
7.064361100564595097e-02
7.010253602864978395e-02
6.792615233391738339e-02
6.950990071737431220e-02
6.730188748201622329e-02
6.360624300034040113e-02
6.619178497954915363e-02
6.817705879818287962e-02
7.041670208734877867e-02
6.992779739130908223e-02
6.828791842686759983e-02
6.705166170310059015e-02
6.761461281902395037e-02
6.881508712404617312e-02
6.776835685400846299e-02
6.810751052454604160e-02
6.835959967385528413e-02
6.614312928296126048e-02
6.378603659923444413e-02
6.706632977311202670e-02
6.711504452617735039e-02
6.547969386751789633e-02
6.698385900445964769e-02
6.680086226339995714e-02
6.434381261044275213e-02
6.443025477878601415e-02
6.605332356026741292e-02
6.628951717739606231e-02
6.870071318487741552e-02
6.687665293670608246e-02
6.508774027145394769e-02
6.834726459449658176e-02
6.586558540999050415e-02
6.612390804013631995e-02
6.953598416072742650e-02
7.011794527216484718e-02
6.850341966863528198e-02
6.648297667179291215e-02
6.637291107613389751e-02
6.612001670824411981e-02
6.693046940214775198e-02
6.572392731771488361e-02
6.596872810328370529e-02
6.777547327937437360e-02
6.700246579547594616e-02
6.571114903384228656e-02
6.354941281949970378e-02
6.357033454193998512e-02
6.587295342528481923e-02
6.533802877164594791e-02
6.292168785607772652e-02
6.260940851985651034e-02
6.311582566520508586e-02
6.115145747338721072e-02
6.138347600520429465e-02
6.138295123280670257e-02
6.227243158020039776e-02
6.410739352731449625e-02
6.043737041399018656e-02
6.059867898019175719e-02
6.256619537694269040e-02
6.054768771394929833e-02
6.229370181420920694e-02
6.209494844146674908e-02
5.940920093283440923e-02
6.000495636742601835e-02
5.952772244984985694e-02
5.922030885482813811e-02
6.116008525616200425e-02
6.160989654125191561e-02
6.113192468951454683e-02
6.219692169798145265e-02
6.360655550508860501e-02
6.421596845671723175e-02
6.202489969099059253e-02
6.281129935761024796e-02
6.231741110282155993e-02
5.835545317941278481e-02
5.861743588255736298e-02
5.872729872366211357e-02
5.749979565219980049e-02
5.853270064243001891e-02
6.154006104599892696e-02
5.947664265476717421e-02
5.765471464833928084e-02
5.912120609801278792e-02
5.931543220770508357e-02
5.847881023054630339e-02
5.826084893214568405e-02
6.023742485207872477e-02
6.069200081710194455e-02
6.031560555103990945e-02
5.766192302461517483e-02
5.776729303589631798e-02
6.079427967086652174e-02
6.022785876301850472e-02
5.789299569579244020e-02
5.733588358086093989e-02
5.721505359453706030e-02
5.899552661650304258e-02
6.121538427649498432e-02
5.740029913314761978e-02
5.588940165828531342e-02
5.674188708650888119e-02
5.733814235975635831e-02
5.599491659639003333e-02
5.578745476985003809e-02
5.656875858616683406e-02
5.670869086903193579e-02
5.758988155827341610e-02
5.619472782757762436e-02
5.611441178155662096e-02
5.577934188790178993e-02
5.515204513403278858e-02
5.602087918337571304e-02
5.572169851200419605e-02
5.331432336789329596e-02
5.476081369034944968e-02
5.787644414184599934e-02
5.683621906993886058e-02
5.397776075536388218e-02
5.500858941695192794e-02
5.778477100055285504e-02
5.976245964700752089e-02
5.798445484411640649e-02
5.387014426124535349e-02
5.506360117346912469e-02
5.671510766082555471e-02
5.640793845231743125e-02
5.636408971517795075e-02
5.635673506020459633e-02
5.485966561454967000e-02
5.554160916097693884e-02
5.680735089044759711e-02
5.468723214709263203e-02
5.294318881599985316e-02
5.325343141361389698e-02
5.427717655760646437e-02
5.470884200920336782e-02
5.435752097820953366e-02
5.371450715882104127e-02
5.519414925669800104e-02
5.641083749015038395e-02
5.473525214601322048e-02
5.461824068114829595e-02
5.483408903917188354e-02
5.272380199702075831e-02
5.300995580563758192e-02
5.401963203258837443e-02
5.409983789316762798e-02
5.435927724703103897e-02
5.273435661049542811e-02
5.246293375274841547e-02
5.492695332643921652e-02
5.664924973358110433e-02
5.390607997739527840e-02
5.048986590399938412e-02
5.098127209006132060e-02
5.295874557426986928e-02
5.248093305319583013e-02
5.111117311233459581e-02
5.174144701704498639e-02
4.995930051273109879e-02
4.841405905970534024e-02
5.042660503864872940e-02
5.287361124477177321e-02
5.503851861017204639e-02
5.322369331376548829e-02
5.131600643050844568e-02
5.062872414953790284e-02
5.068383539563908052e-02
5.232225471036183045e-02
5.094965832395456640e-02
5.074521780381911762e-02
5.142856749835632291e-02
5.098481079377525926e-02
5.234356859604905737e-02
5.291245016153224567e-02
5.179403272731997881e-02
5.059123358034429280e-02
5.082131536082674234e-02
5.000767192998038790e-02
4.915518657060380381e-02
5.011261026173345623e-02
5.095813854017987310e-02
5.176366761927592847e-02
5.092265843776658252e-02
5.034927232707133576e-02
5.045151367962133482e-02
5.038056048711385404e-02
5.114544835492915165e-02
4.924329972928523369e-02
4.857129792189347761e-02
4.919119357837248296e-02
4.928417719909092970e-02
5.071059393589456149e-02
5.154972019875984912e-02
5.097758515527410494e-02
4.971868305426291323e-02
4.955342124359140427e-02
5.055573701903015582e-02
5.058102594932002011e-02
4.982124511590789451e-02
5.001765861873209984e-02
4.985218262825162616e-02
4.967362923495965976e-02
4.938017076654434290e-02
4.784131093232375787e-02
4.719515871006495916e-02
4.885111642813057958e-02
4.998852155242743123e-02
5.071810922728982318e-02
4.982050423730699507e-02
4.941351622600961141e-02
5.044920882167892168e-02
4.962588147104988329e-02
4.881654320266564512e-02
4.987375155812660832e-02
4.989163622282990346e-02
4.668523034120519027e-02
4.594832255217507627e-02
4.950882925217799102e-02
4.974150568430030922e-02
4.650453435266378027e-02
4.579036894910391842e-02
4.597487658816205858e-02
4.632912608470614313e-02
4.991257896249342435e-02
5.073514389830245663e-02
4.765937326672553542e-02
4.748312355123219392e-02
4.858424932100689070e-02
4.827655954781023828e-02
4.823860359889443200e-02
4.923968180493501490e-02
4.862338075968667545e-02
4.683432276463957156e-02
4.707184867588522226e-02
4.827404362329142107e-02
4.904546570543237560e-02
4.764108621430961088e-02
4.599425956631976453e-02
4.660407889431714828e-02
4.645971311140838916e-02
4.569302512026079260e-02
4.732389848267196802e-02
4.803568233218021705e-02
4.661881693807184285e-02
4.632932876535299227e-02
4.645643565739529524e-02
4.638570284259712490e-02
4.755432350853033840e-02
4.825384315703878241e-02
4.711099783377543926e-02
4.658193157155824521e-02
4.628559830953406923e-02
4.552128372875903495e-02
4.505817468422843031e-02
4.459388331377189124e-02
4.601610492136130187e-02
4.760156170389821112e-02
4.710336090060788378e-02
4.742768125977359778e-02
4.660619388648086503e-02
4.559485144554004804e-02
4.539180802650607388e-02
4.584228432633466466e-02
4.432066463602871847e-02
4.327462598459817095e-02
4.605383054811241356e-02
4.573128823993755782e-02
4.549840381176013804e-02
4.490069928660278542e-02
4.466216460400374011e-02
4.550134971221656000e-02
4.582097424926218077e-02
4.553426863738356534e-02
4.342505075854982688e-02
4.527791057262070540e-02
4.724809475014471460e-02
4.433617692020071915e-02
4.395764328144033395e-02
4.496241514075946522e-02
4.564128874521172774e-02
4.705242193443467946e-02
4.586075009882344816e-02
4.498555066203260150e-02
4.411056198575033505e-02
4.529484496632833757e-02
4.625118688592748384e-02
4.450501785497715246e-02
4.536200335014274609e-02
4.459589699272502317e-02
4.337115819079102874e-02
4.517277294160576551e-02
4.563773694087320393e-02
4.545915174547937587e-02
4.484320175669436609e-02
4.480714200974283967e-02
4.593700113747920671e-02
4.538526886870869470e-02
4.518184802318146731e-02
4.535559940246927657e-02
4.531135019046574064e-02
4.470142149944535820e-02
4.445789610080531917e-02
4.441719358403454360e-02
4.240593479346470296e-02
4.367747898924598943e-02
4.499147221595298923e-02
4.437976499290090249e-02
4.433350058868341936e-02
4.344766339255116960e-02
4.306131185485505275e-02
4.249046525153788584e-02
4.251209472191846278e-02
4.268244884142578799e-02
4.165960571701763510e-02
4.063614730323168722e-02
4.320490859931597205e-02
4.623427421057257902e-02
4.500643416680086967e-02
4.291769532140034260e-02
4.052735572675681547e-02
4.146206101899525820e-02
4.476735947043540553e-02
4.416825090078819321e-02
4.332164103445169945e-02
4.301512647228613456e-02
4.113620522801401252e-02
4.023723515937840250e-02
4.159978237663847223e-02
4.390137885671077655e-02
4.427483205493503576e-02
4.351385940080514797e-02
4.360968203958540818e-02
4.312494043844267849e-02
4.248285671121566215e-02
4.174343109754111159e-02
4.214113415570334281e-02
4.357705864326846118e-02
4.284086587319785311e-02
4.164892480599984709e-02
4.244841655521620905e-02
4.265170524442515876e-02
4.248312822890319002e-02
4.272005497174716226e-02
4.238608038943227768e-02
4.284174112355008252e-02
4.322207852248542703e-02
4.239677698178415111e-02
4.159412849842197835e-02
4.078866845765140997e-02
4.128270399067255486e-02
4.292369025792187875e-02
4.372585433643258468e-02
4.282205912370472961e-02
4.125335369863294271e-02
4.118990021894158859e-02
4.081443643432602214e-02
4.053842636573688069e-02
4.089618946525668680e-02
4.125804485934182059e-02
4.058192379673607880e-02
3.989424866499346328e-02
3.911639210599659328e-02
3.897506117716969393e-02
4.091602439957622156e-02
4.170568316615974602e-02
4.214079621905059136e-02
4.176484672581137064e-02
3.960284230128639782e-02
4.000648812612673383e-02
4.171248256899831586e-02
4.178750769826305306e-02
4.252277856122291949e-02
4.296577858522700188e-02
4.238975064432354972e-02
4.216865940829579024e-02
4.136319036279974964e-02
4.034713383419129967e-02
3.914868243648021023e-02
3.922848955559311152e-02
3.997951315735065458e-02
4.105510809633063779e-02
4.260394367110597463e-02
4.117659323493250839e-02
4.028452488377743529e-02
3.992615045916315247e-02
3.885077983540012603e-02
4.027902526703541763e-02
4.076383474363649145e-02
3.934151020008697097e-02
3.974603887730854268e-02
3.907456994374648718e-02
3.908968177083991385e-02
4.022248587099438305e-02
4.008182827752258814e-02
3.985320295636893967e-02
3.937946725734645104e-02
3.987081063139467918e-02
3.954037906986641177e-02
3.980664073045941942e-02
3.972793277755913566e-02
3.975661614825069107e-02
4.023722946029875680e-02
3.945250291491026601e-02
3.923786842203182135e-02
3.941711177176204089e-02
3.861632018319350462e-02
3.765614438401283098e-02
3.799855813058200527e-02
3.816493028915454722e-02
3.926604755814615960e-02
3.932775610254027332e-02
3.869975859898813764e-02
3.784656062129144322e-02
3.808877071903731676e-02
3.899697837767454600e-02
3.928369335495990322e-02
3.889623881933333693e-02
3.823294686720191821e-02
3.918782399617579126e-02
3.915982179311348205e-02
3.919786472002004252e-02
3.890791719226553702e-02
3.943026871064152922e-02
3.926315474334363120e-02
3.839356146318168711e-02
3.879325213530589178e-02
3.932237677772003337e-02
3.943951231256720424e-02
3.929209603811715384e-02
3.885356219402349293e-02
3.761297181921038901e-02
3.672023814611344306e-02
3.711549463748760325e-02
3.693609518306682771e-02
3.634099627799722981e-02
3.845175753078058228e-02
3.924396657937463673e-02
3.850642440042816722e-02
3.838089864717843941e-02
3.836596930406626499e-02
3.802595942824228692e-02
3.685392102368133943e-02
3.628795272480913464e-02
3.730869891855230491e-02
3.870184521848864245e-02
3.726905250212055043e-02
3.648060607003982686e-02
3.743250820404880191e-02
3.805275236180598319e-02
3.939976526546344615e-02
3.898593266481761854e-02
3.873774623258979810e-02
3.894086905115383412e-02
3.876952268381238936e-02
3.819999503724579026e-02
3.749131130625917019e-02
3.673188738702638789e-02
3.624485231839514460e-02
3.831277304839946635e-02
3.812095963280508898e-02
3.683540213604309665e-02
3.669104339796540326e-02
3.636432699652692585e-02
3.611550204886259524e-02
3.577538977992876512e-02
3.716849687275515512e-02
3.776747614139437659e-02
3.733768969217764189e-02
3.655102286245370813e-02
3.567195371814747135e-02
3.591048221276162827e-02
3.693517821121856254e-02
3.843117528175618580e-02
3.652574572219781379e-02
3.490538648150020434e-02
3.620737937454477501e-02
3.733304369614941914e-02
3.782549783146039318e-02
3.652794444554838260e-02
3.529772832700064228e-02
3.551717449591165060e-02
3.761503140727091854e-02
3.780038919952965343e-02
3.477232029325516560e-02
3.352031634465718613e-02
3.479802800554258890e-02
3.574019194400985394e-02
3.580790320368355817e-02
3.658184250763527046e-02
3.610562746032201786e-02
3.695866575780985125e-02
3.687997590312029617e-02
3.584371454374135624e-02
3.631873226019982637e-02
3.665263851670644280e-02
3.550775699317287870e-02
3.478710682949606031e-02
3.623862877539370947e-02
3.632497399486690065e-02
3.645700900958283308e-02
3.459805997045482112e-02
3.388341115746480725e-02
3.618339709231369744e-02
3.696144946282112903e-02
3.682204283497184094e-02
3.658434289434719239e-02
3.713734874373014055e-02
3.647859570299458870e-02
3.477205070602176762e-02
3.497576252417662623e-02
3.518503273339522452e-02
3.576691713975324594e-02
3.549800792958235363e-02
3.491284016317695860e-02
3.484172309638750020e-02
3.440529297805802050e-02
3.492921039489223917e-02
3.449145671034336419e-02
3.465254802854213917e-02
3.602799771546779523e-02
3.577504058390648667e-02
3.436274787165485844e-02
3.331073921223604711e-02
3.362581096929134761e-02
3.537658671648064024e-02
3.544815686794467596e-02
3.526831803491099759e-02
3.651195346020653931e-02
3.583611898502690740e-02
3.321298817971085615e-02
3.202577863919083001e-02
3.338661936937058206e-02
3.440651181899170158e-02
3.338107963376452103e-02
3.304164683684554515e-02
3.474315981495462724e-02
3.511707982898195496e-02
3.444013422603432045e-02
3.381039514777817862e-02
3.432049102464410778e-02
3.426929600615669091e-02
3.405292521725832022e-02
3.383984699869826973e-02
3.276618569514325868e-02
3.334876283568251332e-02
3.450936239274300654e-02
3.472544471019210072e-02
3.427105933990267500e-02
3.383500957942953136e-02
3.356021847969307970e-02
3.322247147802111916e-02
3.323694286164891043e-02
3.322757407121357254e-02
3.235219397353533699e-02
3.219055086010314676e-02
3.368510373661776081e-02
3.462298439765004038e-02
3.433137534720985540e-02
3.444802652784871577e-02
3.409898760398697576e-02
3.419565332265767782e-02
3.296757587075414830e-02
3.214832426992113301e-02
3.289030026063075041e-02
3.407372367732065810e-02
3.464975700044391899e-02
3.388723355514015184e-02
3.314885771640925516e-02
3.141078553504195875e-02
3.144465266696121891e-02
3.288982378710784971e-02
3.231849321273692899e-02
3.356077126159772578e-02
3.441352911041741652e-02
3.365503289959618366e-02
3.232220933345731489e-02
3.006683311408576628e-02
3.108433197840472506e-02
3.301293305593785976e-02
3.362197077234578557e-02
3.296759022389517124e-02
3.190300971455813095e-02
3.223806325182772270e-02
3.277201249194876959e-02
3.349297468324969468e-02
3.377554998769003586e-02
3.267606085421428941e-02
3.124565421801163076e-02
3.192489367099479725e-02
3.276981608504284799e-02
3.140070171029659546e-02
3.118961605559986486e-02
3.116389260935580746e-02
3.232307196328729204e-02
3.197911123049020088e-02
3.030326503826075504e-02
3.058058022746795376e-02
3.069234537004136149e-02
3.047911170699650965e-02
3.103683421266558579e-02
3.054582690523344538e-02
3.086143136140778731e-02
3.234387919588893601e-02
3.157884642351187904e-02
3.124147525903148495e-02
3.231072389951654411e-02
3.150493483295323249e-02
3.016399966535629473e-02
3.106305636365330747e-02
3.203530558711101955e-02
3.154681259328403348e-02
3.081889239244760270e-02
3.154249930440020805e-02
3.079547178791929712e-02
3.019467199312220532e-02
3.154094303778979397e-02
3.194310619845459887e-02
3.124719858213579823e-02
3.147247592659806192e-02
3.240892796092781358e-02
3.148634205638448091e-02
2.984066651675197981e-02
2.987367257982950774e-02
3.082195565936060241e-02
3.082810897843256751e-02
3.043594658248032284e-02
2.968100351512423588e-02
2.879347161460839299e-02
2.988885239613011530e-02
3.131568612521661715e-02
3.103145113324856652e-02
2.985322421632093104e-02
2.935598503122333752e-02
3.038270335543334644e-02
3.001570131693060209e-02
2.993885725460841696e-02
3.078764448976009649e-02
2.910016510243460322e-02
2.951299563434902837e-02
3.026780926451389658e-02
3.089875280344904149e-02
3.133034653975676209e-02
2.897130818457795479e-02
2.888497482845064218e-02
3.068235388824691601e-02
3.137316192996251335e-02
3.016017476371700770e-02
2.822738353447255474e-02
2.904070079919229483e-02
3.061197084330345361e-02
2.996341492171906290e-02
2.979535219399850540e-02
2.865412479037914364e-02
2.921250292375369290e-02
3.103007784158154370e-02
2.985303051908982583e-02
2.806802415023722935e-02
2.835698005929428167e-02
2.903738314121248262e-02
2.990604603322856436e-02
3.030266284047307065e-02
2.898712287783458338e-02
2.882097223935641342e-02
2.974179638379921553e-02
3.074909035465403506e-02
2.826973385390814386e-02
2.779795373515401083e-02
2.960594386166503361e-02
2.881846456879169280e-02
2.848755758541643077e-02
2.856165735588408333e-02
2.973273108534107631e-02
3.129930306597356743e-02
2.997942442137097735e-02
2.740705898076237212e-02
2.795002172739244339e-02
2.932957447918773525e-02
2.907833232259755124e-02
2.969419017486424686e-02
2.979978780224626714e-02
2.828740328813104249e-02
2.940858144679012881e-02
2.993202612137304056e-02
2.873034293218213603e-02
2.999853032220264198e-02
3.035003127964075453e-02
2.884412108544463088e-02
2.777723586157694949e-02
2.869642572156090934e-02
2.936203796757000384e-02
2.890162840153114032e-02
2.905312951670232374e-02
2.857030965590205696e-02
2.833887524548592621e-02
2.879860731888508538e-02
2.777924610912821390e-02
2.767592399683881446e-02
2.838136115231308654e-02
2.761933011270084615e-02
2.785878511732904281e-02
2.778623454684946495e-02
2.782299235749984695e-02
2.963569001092588445e-02
2.898471929896154903e-02
2.812441876808808791e-02
2.853408477461126178e-02
2.769314919708367947e-02
2.703413411231175845e-02
2.792824089704414731e-02
2.840972404536212109e-02
2.834636637993462674e-02
2.815289402774383970e-02
2.629987667710547913e-02
2.634923838951539268e-02
2.712873649926891145e-02
2.680432339984263612e-02
2.749996064570922605e-02
2.878324234399781689e-02
2.856643357192077334e-02
2.824097088718030210e-02
2.829459263917127529e-02
2.746705802698918772e-02
2.801012026572484090e-02
2.862042263899505778e-02
2.821213584383129580e-02
2.827683597223450834e-02
2.798517329313157664e-02
2.734144847624474933e-02
2.734240914615484672e-02
2.721748745349143045e-02
2.780863082775616307e-02
2.856161470812838832e-02
2.799659981527545874e-02
2.764122610181192832e-02
2.764289053506647012e-02
2.826552535636258842e-02
2.851582895288415354e-02
2.651861916506823014e-02
2.670739985995262272e-02
2.841630292631824178e-02
2.800126878074060688e-02
2.806216667646352358e-02
2.738548751238444046e-02
2.663270906078250150e-02
2.765406140848478481e-02
2.789945179537075062e-02
2.751367031568088470e-02
2.704325794433517019e-02
2.650990697784663674e-02
2.764874138593457695e-02
2.758162857156100378e-02
2.743039712200759719e-02
2.788222696168276074e-02
2.683408435701076233e-02
2.585617088658501497e-02
2.565567269746093365e-02
2.642504536415564431e-02
2.755596858532651655e-02
2.682492828026301901e-02
2.590575301602684663e-02
2.607132237598615287e-02
2.586226947755485006e-02
2.540373880282542976e-02
2.614073324631924905e-02
2.705142214686792265e-02
2.586474860714117405e-02
2.621236779573490536e-02
2.713295780157375103e-02
2.668526878857935963e-02
2.634444998669358690e-02
2.650333148200030922e-02
2.677989583968186024e-02
2.620454460653066919e-02
2.678687687751228966e-02
2.744490247499471389e-02
2.652705661371274060e-02
2.690690852562177895e-02
2.617369536793489118e-02
2.507630957118957282e-02
2.612366716344427173e-02
2.684232469027130266e-02
2.637308584241165529e-02
2.571569937712815668e-02
2.600048127329368172e-02
2.570405184595156434e-02
2.561265189063763673e-02
2.552762005499097098e-02
2.595335364938529746e-02
2.679625939938578422e-02
2.577771874499039037e-02
2.654227466041903308e-02
2.681028474783736862e-02
2.580285465326763450e-02
2.630313358976164168e-02
2.584355520124475419e-02
2.508006222750244762e-02
2.574742976151720569e-02
2.598883131218649931e-02
2.604312773520512173e-02
2.600187080164480941e-02
2.505012886115772983e-02
2.546293397487856339e-02
2.544634891444052041e-02
2.438072040860342349e-02
2.459879988625076827e-02
2.572138122276366318e-02
2.524638726690268606e-02
2.469571685368237429e-02
2.519491840957371540e-02
2.599498306389449315e-02
2.622250151084817155e-02
2.629295143432833909e-02
2.549349344555282282e-02
2.474787278409161170e-02
2.535079931972048298e-02
2.580394561434561432e-02
2.553943391322515202e-02
2.440259351981622152e-02
2.536279369800489847e-02
2.634057571122483746e-02
2.437794509461326670e-02
2.326218798918905373e-02
2.355676534007719244e-02
2.414813986706969631e-02
2.457936072971601132e-02
2.450035874460091204e-02
2.484851586362504458e-02
2.506733901837708903e-02
2.489810391273764717e-02
2.438096032495080251e-02
2.403678373327826009e-02
2.468407314965744004e-02
2.501476272811768709e-02
2.475042396002625697e-02
2.498524494028558571e-02
2.507779072914907356e-02
2.493514336993193220e-02
2.494408655873192604e-02
2.564634203181160102e-02
2.505859704256630655e-02
2.413022151097245563e-02
2.450536989272378632e-02
2.452358605824845814e-02
2.462993742327857297e-02
2.450385511344443587e-02
2.373511797925816763e-02
2.401573802165243507e-02
2.396704220506280444e-02
2.322717508483956861e-02
2.414328821647541978e-02
2.470823466378592112e-02
2.426725937015255380e-02
2.425667206657100908e-02
2.455501773754093994e-02
2.486735306869785819e-02
2.508695749897120117e-02
2.486321478295788409e-02
2.428086845561795715e-02
2.378439459003253015e-02
2.376921576288086937e-02
2.419294127806102812e-02
2.421894376405861124e-02
2.437178063587238860e-02
2.467730365841842854e-02
2.466215867841371409e-02
2.513072887493441807e-02
2.519390492050193470e-02
2.655692158564508520e-02
2.631816757100365056e-02
2.489980225161494282e-02
2.546810762005767906e-02
2.483575928404370761e-02
2.327591568746914530e-02
2.293167954199719014e-02
2.388690185172639285e-02
2.498858506516892300e-02
2.501513363567008791e-02
2.454363370639232184e-02
2.535713496977591921e-02
2.558668299463108878e-02
2.412134998276413422e-02
2.363095728657253758e-02
2.373694292423695479e-02
2.346459658137566365e-02
2.342044300350830735e-02
2.343370129991860507e-02
2.503041526828660851e-02
2.534963851376810864e-02
2.480418477532205998e-02
2.416389231072098992e-02
2.318528263331408323e-02
2.342733350209130413e-02
2.375945794949224990e-02
2.363884268182553372e-02
2.337867007808146561e-02
2.313672283881611572e-02
2.228370152958069478e-02
2.265870291884207813e-02
2.325404978601038758e-02
2.334888130523212618e-02
2.289185251999194606e-02
2.274781907428562872e-02
2.338688077268105334e-02
2.342728554639401592e-02
2.410746531958712566e-02
2.333799565888526259e-02
2.203221579126336468e-02
2.262986630726119067e-02
2.312906124645077582e-02
2.253940722620845216e-02
2.333441671022326233e-02
2.400141697865527599e-02
2.322194080339219646e-02
2.307030494833408815e-02
2.285635872047240072e-02
2.268638229469921094e-02
2.321136645274264262e-02
2.396349646073439588e-02
2.331865487937171549e-02
2.311696698749861334e-02
2.315980093597286293e-02
2.236320738134702293e-02
2.198516376009512080e-02
2.272815395263157179e-02
2.276562001735204371e-02
2.293475487643714325e-02
2.371541715140156742e-02
2.280587949282058408e-02
2.238112218716765620e-02
2.305930200788268783e-02
2.355793520342673239e-02
2.300982383083788330e-02
2.306489974874652293e-02
2.347801266429458758e-02
2.295114368135431349e-02
2.266180173499395684e-02
2.327303697656067649e-02
2.309552766183329067e-02
2.243189618992503728e-02
2.255145800271534523e-02
2.279381449068075896e-02
2.291924603961510709e-02
2.245152424543897865e-02
2.260630594716064867e-02
2.294966195059530700e-02
2.208898341758403980e-02
2.171584077809305888e-02
2.272471251790212851e-02
2.378554769750783685e-02
2.355773060246662415e-02
2.298631498223948841e-02
2.306159771661063507e-02
2.338379380245863767e-02
2.284064135790871836e-02
2.258262273549672267e-02
2.247609951392247687e-02
2.304923216399896654e-02
2.319869622589581029e-02
2.249667546781046815e-02
2.297625005322833161e-02
2.287888342766355651e-02
2.284465183604971958e-02
2.219973731828206454e-02
2.128338416066555619e-02
2.177418389819758132e-02
2.259422664803572428e-02
2.251729295561076538e-02
2.134644585850716328e-02
2.105139422376700598e-02
2.220323620594920680e-02
2.224515456703293759e-02
2.090548562073091948e-02
2.162046589469089966e-02
2.294686282186344378e-02
2.259526237841980728e-02
2.197033858919449426e-02
2.210512199091750618e-02
2.231224238153051848e-02
2.274579526545602096e-02
2.318584304003776242e-02
2.294102186202435709e-02
2.247424536374699813e-02
2.251202288936452606e-02
2.250905885654869501e-02
2.226476870292315446e-02
2.250392215624072087e-02
2.267258831623114590e-02
2.239426159862844753e-02
2.174810566535886891e-02
2.197154485609084315e-02
2.198482124195813570e-02
2.132802453022325170e-02
2.148592393100882264e-02
2.151180667405267269e-02
2.081010415307205097e-02
2.134275878806026622e-02
2.248355434116411714e-02
2.265095253504091632e-02
2.236392907204132544e-02
2.203898242045281008e-02
2.206628679209768351e-02
2.158942357490590755e-02
2.150892623379647636e-02
2.178737070411343457e-02
2.126265947754788638e-02
2.121477746671588879e-02
2.184483265714464231e-02
2.202671793040944168e-02
2.175452267299800638e-02
2.257309719963057626e-02
2.320874075789048502e-02
2.216508855336334766e-02
2.221525588817598387e-02
2.294511171267656427e-02
2.193733390616232903e-02
2.191547061972012184e-02
2.296669377949660945e-02
2.239122647256307219e-02
2.148146780874036696e-02
2.192239925951451965e-02
2.226941968754104703e-02
2.220506098956266661e-02
2.199997289665944419e-02
2.185248140300199288e-02
2.181122839919261147e-02
2.161039165650393071e-02
2.172884348510622024e-02
2.213485254150812306e-02
2.174751394493707260e-02
2.126708315637686197e-02
2.121880250993236558e-02
2.131542400995697917e-02
2.117588883333772209e-02
2.043308061857878818e-02
2.070052005801401723e-02
2.208150280067066804e-02
2.203217089740406795e-02
2.157517723732191306e-02
2.159863052985015047e-02
2.208862668940611562e-02
2.184276171276781919e-02
2.055901154409972564e-02
2.066664420893029111e-02
2.216647924468139255e-02
2.258760678244692982e-02
2.203404938548180272e-02
2.123035932945001661e-02
2.098848692416175124e-02
2.120638187783693146e-02
2.030920402413477141e-02
2.002802033599890633e-02
2.060261822861545605e-02
2.198919276711602810e-02
2.165479763112029485e-02
2.159989261031093621e-02
2.159040788601927427e-02
2.099480844733143253e-02
2.188998687800843349e-02
2.208229088427278095e-02
2.169216019608620483e-02
2.132918935010619937e-02
2.048672718511306001e-02
2.013996728909717149e-02
2.076671196982583442e-02
2.086958181961964115e-02
2.135702462168733579e-02
2.173418942464456008e-02
2.060383154086202831e-02
2.021372352886255733e-02
2.103042895439180549e-02
2.144061991924064645e-02
2.160877071119508136e-02
2.109687364321927161e-02
2.021961114231633772e-02
2.113613189006660620e-02
2.143828098680344504e-02
2.076356641409381892e-02
2.114947044078632765e-02
2.132042669485850056e-02
2.089809455537922772e-02
2.061741134195991740e-02
2.070261723746498125e-02
2.086420339302094695e-02
2.115617125287260966e-02
2.068712088661460793e-02
1.975245284881757546e-02
2.061826496232625067e-02
2.030498476218471973e-02
2.053685929624292708e-02
2.106051403257286694e-02
2.008508560456744724e-02
2.005787536865809295e-02
2.008728587551846315e-02
2.056166044096341405e-02
2.016911531685662909e-02
1.976060273954179450e-02
2.011630902364828360e-02
2.039686084944474995e-02
2.018562010703813317e-02
2.017689791143590511e-02
2.098631274544812339e-02
2.155470001913343397e-02
2.146947899655814868e-02
2.053850203911688002e-02
2.003277843836111585e-02
2.074417739627494248e-02
2.052658321970476235e-02
1.982310238696072605e-02
2.023755704520402779e-02
2.056659758184703132e-02
2.022271884195143282e-02
2.054149295874578562e-02
2.063904604438668300e-02
2.051320444929302655e-02
2.017500307093886280e-02
1.984975061060102741e-02
2.014994842604821840e-02
2.000335945340090543e-02
2.017469625504140010e-02
2.007631544013059946e-02
2.005533257237985048e-02
2.028099584613302087e-02
2.023770304135343728e-02
2.060994446780680875e-02
2.027531482119894826e-02
1.976335304751103764e-02
2.020586982954184277e-02
2.052008468745762648e-02
2.002224807573059484e-02
1.928083563447056253e-02
1.926250782244728552e-02
1.965390181903280478e-02
2.000749350454362335e-02
2.005347565723194017e-02
2.010532114896950578e-02
2.023464279553686962e-02
2.069215582467410705e-02
2.055371189592040265e-02
1.943501492454123916e-02
1.962539247622372904e-02
2.048071488553255409e-02
2.071976226003332047e-02
2.028858928939677661e-02
1.997592102989523624e-02
1.988407509198431011e-02
1.962489449944648801e-02
2.025715629189689740e-02
1.986559568674456377e-02
1.875015371692474384e-02
1.909093390162987583e-02
1.888271382916358737e-02
1.898072262130153648e-02
1.984884249340486753e-02
2.002083360183021590e-02
2.011162206233897687e-02
2.003412407755087929e-02
1.951581454027332546e-02
1.978311537643940091e-02
2.008316514402916711e-02
1.927952035625133537e-02
1.834926751691048560e-02
1.835005343562507579e-02
1.917691793576374593e-02
1.917835179720995056e-02
1.911631232357343529e-02
1.944138532285415860e-02
1.919028548336785059e-02
1.842030796052314748e-02
1.865294271908594578e-02
1.950547752726887463e-02
1.905818229546750800e-02
1.907994250914294906e-02
1.997371817751331796e-02
1.979594386838951642e-02
1.931520295960248781e-02
1.903609660567505760e-02
1.880131787418197475e-02
1.889003559752053252e-02
1.877627769486992643e-02
1.920200726644559833e-02
1.938345931866428812e-02
1.869737484607351952e-02
1.863663189645484511e-02
1.922291711271825396e-02
1.904580432157918293e-02
1.985123280281421432e-02
2.024504321846574278e-02
1.928166863595085975e-02
1.882238093723625702e-02
1.823323305811847678e-02
1.773506072868875211e-02
1.774105196919684505e-02
1.835010262575086093e-02
1.868954811104936789e-02
1.892486939639181215e-02
1.899206830157832912e-02
1.898007228725668086e-02
1.944302675537172911e-02
1.893819911127949882e-02
1.854293367975185305e-02
1.834105757686558744e-02
1.808222947315752185e-02
1.801107170602600852e-02
1.828218545252761201e-02
1.866617769229591758e-02
1.781980284940248849e-02
1.756610614256431946e-02
1.753805676470066369e-02
1.776729503513448452e-02
1.858713055036625983e-02
1.820837889150262248e-02
1.798126217354212644e-02
1.884872996428153466e-02
1.924795597074477338e-02
1.894507660825756404e-02
1.834442652883638489e-02
1.812118355046525922e-02
1.767988712741412269e-02
1.770884917365022140e-02
1.857633964021459042e-02
1.873959657332226539e-02
1.819822838564044004e-02
1.841837029412409302e-02
1.880971336097738908e-02
1.831035247181125522e-02
1.826159818225808057e-02
1.832936656268453410e-02
1.797597074315854943e-02
1.788235191178501327e-02
1.741300264604771220e-02
1.780484688078483313e-02
1.805805783598028735e-02
1.740405499278143905e-02
1.768490675404165227e-02
1.808855929176361038e-02
1.801987511672213660e-02
1.831743049419335551e-02
1.845129245394138209e-02
1.803607011832229420e-02
1.817757512287469443e-02
1.840125398310547486e-02
1.810882400626369002e-02
1.806131942226552392e-02
1.839581433114417450e-02
1.860288422601403743e-02
1.776109802703728854e-02
1.716934230609445944e-02
1.795463472388538276e-02
1.761901487579840136e-02
1.711472565906059506e-02
1.667427839356571892e-02
1.721509327458848118e-02
1.783242338897358947e-02
1.759895583576803757e-02
1.797963272103745083e-02
1.756373810763580540e-02
1.725812485139293501e-02
1.750862646224230282e-02
1.757151956371931154e-02
1.764817326923216051e-02
1.753545142867368040e-02
1.728818262751806792e-02
1.689018867050148462e-02
1.698139590452459047e-02
1.781995807330576109e-02
1.827898201965935318e-02
1.795012014313189866e-02
1.784825179993559593e-02
1.797256779808933946e-02
1.729059237119910664e-02
1.684926564176154537e-02
1.681646079437984498e-02
1.723809631021842523e-02
1.743922969867842815e-02
1.667366743579896254e-02
1.651484006127918250e-02
1.616716284474567153e-02
1.648517544570981055e-02
1.752293924057225782e-02
1.780873909839953556e-02
1.719321227849638159e-02
1.710500127614285673e-02
1.690417349255901244e-02
1.659690038898530354e-02
1.747297839870172800e-02
1.805160919060304694e-02
1.801709525953895316e-02
1.694491058904238484e-02
1.681263865128625537e-02
1.754396936706597437e-02
1.694438856060647564e-02
1.606201749775655954e-02
1.664877366426393418e-02
1.697520083279221298e-02
1.633234221886233073e-02
1.689497902267452986e-02
1.764650689538211845e-02
1.694537734221657557e-02
1.663129539400388934e-02
1.681861810189292164e-02
1.658489238418835166e-02
1.646216198275541470e-02
1.685694760492014235e-02
1.623148258150348272e-02
1.616149156615611510e-02
1.640695797248488061e-02
1.609555201306642896e-02
1.631124963514494347e-02
1.661973808056687110e-02
1.701766819684937329e-02
1.703812790943489558e-02
1.694480625846789615e-02
1.629443753199240688e-02
1.593379792937052106e-02
1.621234659793820837e-02
1.632779737743136200e-02
1.646967482021186729e-02
1.680189198271174120e-02
1.660242179542234867e-02
1.637933909221770193e-02
1.637181566463882104e-02
1.679484360414481084e-02
1.679836165130197539e-02
1.596642016866106975e-02
1.616524353007882039e-02
1.615816151846460880e-02
1.588469816079543170e-02
1.571974162232316063e-02
1.601081033682549143e-02
1.654954326927001243e-02
1.643608130942060888e-02
1.586943359542602322e-02
1.604587897500181840e-02
1.693433407016215267e-02
1.642286190206351110e-02
1.644617516120464376e-02
1.698842299468832431e-02
1.639874746230093536e-02
1.613139735008885939e-02
1.587890147238335894e-02
1.578900482707169470e-02
1.627879667898457158e-02
1.674009974342739390e-02
1.631267393907669463e-02
1.574034451151816796e-02
1.559354280432037609e-02
1.563929464520238261e-02
1.603733619201926433e-02
1.602004512774003395e-02
1.646366209097450267e-02
1.595535392952185036e-02
1.578003254708215675e-02
1.640667326238689008e-02
1.585306148533425011e-02
1.579780950857343283e-02
1.599277111051132863e-02
1.544683420765435335e-02
1.534209355575302976e-02
1.601594718725099162e-02
1.632817696379230618e-02
1.581812029769085956e-02
1.589395927978424009e-02
1.616175427906249573e-02
1.659593413181667879e-02
1.639654302965925722e-02
1.548085118391730013e-02
1.562794396179800760e-02
1.576835393777106450e-02
1.535746965843424322e-02
1.518066225050919080e-02
1.508298562638122307e-02
1.497529362625054164e-02
1.508501541636978784e-02
1.553910626455412038e-02
1.609737629793740743e-02
1.578153438224021154e-02
1.559604309033559878e-02
1.522188644467523284e-02
1.494943321158230531e-02
1.538700364557394652e-02
1.516568601906858292e-02
1.500252912238991994e-02
1.537731354756668826e-02
1.545766586023143013e-02
1.496710889676039838e-02
1.497407265964960724e-02
1.495065141337701721e-02
1.471201148749436138e-02
1.482797051545492462e-02
1.481625241596277488e-02
1.493635049409706983e-02
1.526285216167455605e-02
1.548707624641760053e-02
1.547676667425481808e-02
1.496788780262674895e-02
1.469529060745550231e-02
1.542932987338551006e-02
1.537433139822908836e-02
1.506777934366484301e-02
1.482970005920509170e-02
1.482442367827790063e-02
1.490107125273657136e-02
1.495390661220500142e-02
1.500633545811177333e-02
1.469386914104481821e-02
1.485347898084399612e-02
1.485737717440528682e-02
1.465549935989672592e-02
1.472197215189951711e-02
1.503720435223258357e-02
1.508524542421416960e-02
1.489258565104413339e-02
1.480434529679265816e-02
1.478614873195726806e-02
1.462347890763736856e-02
1.458247945547022119e-02
1.508498085740338224e-02
1.462775990200449253e-02
1.345267725822598542e-02
1.428883514624474001e-02
1.556559040790803788e-02
1.496211946546568972e-02
1.480737177917456834e-02
1.471107238585935353e-02
1.429345315726910856e-02
1.452497440132730772e-02
1.483927451313681381e-02
1.435755547904773999e-02
1.387180687966194786e-02
1.436147066231753359e-02
1.455003375033242854e-02
1.477858907182356095e-02
1.465623240186114846e-02
1.457707917314868436e-02
1.479171006083487838e-02
1.517223228177657507e-02
1.531598949378173806e-02
1.474977450296299786e-02
1.455240658698448916e-02
1.474881647347966486e-02
1.449281712051050247e-02
1.397648302919203903e-02
1.406698486933158354e-02
1.413841733738378792e-02
1.453329840265300821e-02
1.469769563883797057e-02
1.434875440156112812e-02
1.455265249030507878e-02
1.425777656318783296e-02
1.412232848007940328e-02
1.368386740331135540e-02
1.360812514599663882e-02
1.419230463457287275e-02
1.421081793519702111e-02
1.441402428431853323e-02
1.478322754356469447e-02
1.462483031199385448e-02
1.429955443906238098e-02
1.444634140919402211e-02
1.437568092589646546e-02
1.429473965207840938e-02
1.468472862813049486e-02
1.499860574029982484e-02
1.488508950680081551e-02
1.414111971341052050e-02
1.375435783909431664e-02
1.386485227166906441e-02
1.394577564125341895e-02
1.428763296471557975e-02
1.431515611422219496e-02
1.371346992838290250e-02
1.364976293373745646e-02
1.395085561177696054e-02
1.402028931404305893e-02
1.381634500583767827e-02
1.367223024298343421e-02
1.391743660751173714e-02
1.436673530328595912e-02
1.405018375277074065e-02
1.387110892345665321e-02
1.424331732675891693e-02
1.414352527878994133e-02
1.407229499826649979e-02
1.390883356572560590e-02
1.390494863314284228e-02
1.390938277606542858e-02
1.407050728156213244e-02
1.401294327674012206e-02
1.414097029875852930e-02
1.425351455874472595e-02
1.397252032291314977e-02
1.365800501421213405e-02
1.349496836533316951e-02
1.338231701168524947e-02
1.339215854385076426e-02
1.386036320827883049e-02
1.434692487380735855e-02
1.414467513969208320e-02
1.380010799760578687e-02
1.411017830092437496e-02
1.406614982956222101e-02
1.396997732731892691e-02
1.361702419512574556e-02
1.310817785781933503e-02
1.351783974433761436e-02
1.348346654974980248e-02
1.391297874710799992e-02
1.460933833834072992e-02
1.422503772593904092e-02
1.368426057024932189e-02
1.338973927546929094e-02
1.364411387554784715e-02
1.378793124702227570e-02
1.330506915880721834e-02
1.347764800356739123e-02
1.394700898364495054e-02
1.339450209578529893e-02
1.324001749313098025e-02
1.368454726668296394e-02
1.327046294263962457e-02
1.314321767947080818e-02
1.368709191621337792e-02
1.355617121814131285e-02
1.340784783068306799e-02
1.358152987423036709e-02
1.399073269537507228e-02
1.421846197460223046e-02
1.359563570735434698e-02
1.354686084249585518e-02
1.389077042443018391e-02
1.374630234037157832e-02
1.410625658926550376e-02
1.393249355374654927e-02
1.370781853517530173e-02
1.386000397178726445e-02
1.341690724901910964e-02
1.346408114518968767e-02
1.381348877247379724e-02
1.387082849140030931e-02
1.378142572427041961e-02
1.358991439007976691e-02
1.330014261157894118e-02
1.324606117778723280e-02
1.375697832944197327e-02
1.374737053294881189e-02
1.305481925870045218e-02
1.291233844013450760e-02
1.295449940653999391e-02
1.320519476258235313e-02
1.337038024285965368e-02
1.366718631600307744e-02
1.366883566105044599e-02
1.297963747688599817e-02
1.296791798066419289e-02
1.316217193224641750e-02
1.296079999772498104e-02
1.254673561452257675e-02
1.312766382261975479e-02
1.367085353294582653e-02
1.327383889627705739e-02
1.320427404571521482e-02
1.354315003097156939e-02
1.376629244483841379e-02
1.402318153820095864e-02
1.392142650493080613e-02
1.342273870140705053e-02
1.325014128197246274e-02
1.363325016140762812e-02
1.353348638048128272e-02
1.331698714680855031e-02
1.361590038153675380e-02
1.324357656365126971e-02
1.338113887931014108e-02
1.359478327820020684e-02
1.337541964459635496e-02
1.330696401973318482e-02
1.325278874396487554e-02
1.375652591934109666e-02
1.390389695333505392e-02
1.325186867774072637e-02
1.341117722242619013e-02
1.386395281418346774e-02
1.345306280405555478e-02
1.315881061047708550e-02
1.323820324607486928e-02
1.320169831849520893e-02
1.338941166254057659e-02
1.336565372857240717e-02
1.327478984894901216e-02
1.314013370139052034e-02
1.277549853698376446e-02
1.273900759027861256e-02
1.301160334222102762e-02
1.322105219797452269e-02
1.336290785615791218e-02
1.336968428355450947e-02
1.324400340722600364e-02
1.352310167642519975e-02
1.365001961598028349e-02
1.325844436785591010e-02
1.270036789033250971e-02
1.278727851207722699e-02
1.310696373830422777e-02
1.325917109249201940e-02
1.372974666626267104e-02
1.338999977888008681e-02
1.302030513928678981e-02
1.319218097691444817e-02
1.284774798442847067e-02
1.279294884216636806e-02
1.327097888265829119e-02
1.307084307513597769e-02
1.270808214567533366e-02
1.335956713906736627e-02
1.339751517207770672e-02
1.310012518738728170e-02
1.342032516164228841e-02
1.297549916642014474e-02
1.292196709396192973e-02
1.343964558915387679e-02
1.303951835926728080e-02
1.291695559929395380e-02
1.363530260996676131e-02
1.367826937455031422e-02
1.319313859557218888e-02
1.328100735763503362e-02
1.314053202605130338e-02
1.291824559668578766e-02
1.350156767221110873e-02
1.405845105924097976e-02
1.367416327821528374e-02
1.325278965850068894e-02
1.314403943923357979e-02
1.316093219390883709e-02
1.348860158625544113e-02
1.312865961157349409e-02
1.294472979590772892e-02
1.355087010199432576e-02
1.345480793638124256e-02
1.275348403228314734e-02
1.307083014229464338e-02
1.340243418175580785e-02
1.304505379523328637e-02
1.275008806178500216e-02
1.269296256062344731e-02
1.259206688337233433e-02
1.288924587303272827e-02
1.322741912840007771e-02
1.361419920031340519e-02
1.450924492586950186e-02
1.409158675401134264e-02
1.328096057745118720e-02
1.314341533419224536e-02
1.279737044334596126e-02
1.336077611124092748e-02
1.350885008787163118e-02
1.278144498291618018e-02
1.339675142985314975e-02
1.326956313972256149e-02
1.282061974624956226e-02
1.278026573608260184e-02
1.284937959319817392e-02
1.275086234753023545e-02
1.279536136748898011e-02
1.384165552242706647e-02
1.373154736997880820e-02
1.339737782718177471e-02
1.355847774193213139e-02
1.292774694221042117e-02
1.296604440347390655e-02
1.367869665973863412e-02
1.334901030362199009e-02
1.259994971770435346e-02
1.290905094699806507e-02
1.286930145524711570e-02
1.256365049893747726e-02
1.313639325461596688e-02
1.337583166546359864e-02
1.311761856788670917e-02
1.258624301211554164e-02
1.242090970095890458e-02
1.302612713907839830e-02
1.314566560045820655e-02
1.303831097091362294e-02
1.289221556860067203e-02
1.276193998415863472e-02
1.299172962465219155e-02
1.279202215946784529e-02
1.290301910589184732e-02
1.331634176002661173e-02
1.337422355132773105e-02
1.296371762099495645e-02
1.248546401503749376e-02
1.283354386267314753e-02
1.292566391146746617e-02
1.290833327090212465e-02
1.317416571754581947e-02
1.319545300300712688e-02
1.297443386166452148e-02
1.292924258835141844e-02
1.305460016150918057e-02
1.300817506842253182e-02
1.328975552135776110e-02
1.310163101070211701e-02
1.278668161626174068e-02
1.311906869213013208e-02
1.317850463878391006e-02
1.295728322517721368e-02
1.290748043754927875e-02
1.294153866607000020e-02
1.276576586666255779e-02
1.280392642161607558e-02
1.312463839629304102e-02
1.298599705671226769e-02
1.283189360389028894e-02
1.295333396410125633e-02
1.342330381071042168e-02
1.301926015291060904e-02
1.284678997225908829e-02
1.348848754375680734e-02
1.379832158744804908e-02
1.347367821913287612e-02
1.288063936639738047e-02
1.280011359433990033e-02
1.262838479671180361e-02
1.286165048721023794e-02
1.318476490860327581e-02
1.346339892794246387e-02
1.350912963805423785e-02
1.288238827260795860e-02
1.266317752927926393e-02
1.289520792797033306e-02
1.256698430843610978e-02
1.238979111223124062e-02
1.287367908875707706e-02
1.300036343944357443e-02
1.281121326847530807e-02
1.272733845733532536e-02
1.242795420343009542e-02
1.239311609384998077e-02
1.272337730952990097e-02
1.239508471524830222e-02
1.232665143575939655e-02
1.292429809030685994e-02
1.283080093265882501e-02
1.293605393200780371e-02
1.320947599893538410e-02
1.267847287680471009e-02
1.266029516001804765e-02
1.278524801754758050e-02
1.270914797669681594e-02
1.308686590674773727e-02
1.322147882955542961e-02
1.300632904787037310e-02
1.289101616099226112e-02
1.277918515435760155e-02
1.295330978162482875e-02
1.281357275705790992e-02
1.253230254279803085e-02
1.290667461667003094e-02
1.328434415179010307e-02
1.315706184794917556e-02
1.334413228701186380e-02
1.375176572089181065e-02
1.316191550540095519e-02
1.265075778699169436e-02
1.258866297169403299e-02
1.234489229839050989e-02
1.254536969611462320e-02
1.286403423123644134e-02
1.270182098014805902e-02
1.246732475065034408e-02
1.249033208436156443e-02
1.264088120681199079e-02
1.255805414625759710e-02
1.290812449657645702e-02
1.254028129807092246e-02
1.222120758097979161e-02
1.264814854187235743e-02
1.282301837773501020e-02
1.320929591346265385e-02
1.304600632918747304e-02
1.276207272069003126e-02
1.305801952900842791e-02
1.245878753840125308e-02
1.182372151994569298e-02
1.240975807323874310e-02
1.260161068815800200e-02
1.249567288921493019e-02
1.251790904781446140e-02
1.306073397664881015e-02
1.329717925078496843e-02
1.284963799875127669e-02
1.259743383728178893e-02
1.259821595015833857e-02
1.320490048216186110e-02
1.300360344778345688e-02
1.256380456474228899e-02
1.279872005896352978e-02
1.332509073791678100e-02
1.353736841267819124e-02
1.282461483629363311e-02
1.204216845332973206e-02
1.199775416310747828e-02
1.229404892462171960e-02
1.272885503999417189e-02
1.266289590836689252e-02
1.253020687528120375e-02
1.295460464480539114e-02
1.255255313060507812e-02
1.281316899527603845e-02
1.268388510852496570e-02
1.227540079581041811e-02
1.291716738410811707e-02
1.279142383008418857e-02
1.243702685515846000e-02
1.259354656712427349e-02
1.303645731370698529e-02
1.293718472466368931e-02
1.238007540666269737e-02
1.260714843236277263e-02
1.302046354188345426e-02
1.290283330970492214e-02
1.311670332501747339e-02
1.319382919728194492e-02
1.293572808533702614e-02
1.292651866296479560e-02
1.284969725782666647e-02
1.290591125462891772e-02
1.324187013497503569e-02
1.323871766412951061e-02
1.281388313297473699e-02
1.270893327168082405e-02
1.261815781609794754e-02
1.228215312449218791e-02
1.270788152330501290e-02
1.293184903947555871e-02
1.239921041884851222e-02
1.233966056925530144e-02
1.279416042389635091e-02
1.246256989361633344e-02
1.217025541250803602e-02
1.232120526374766434e-02
1.255709780421233532e-02
1.276806782207698561e-02
1.261141860728571401e-02
1.260972807318065658e-02
1.280566995649662192e-02
1.284553036469313764e-02
1.257452105652635994e-02
1.285136591454091176e-02
1.269451672553823657e-02
1.207952935367181610e-02
1.223706933954517295e-02
1.236093694177397423e-02
1.255571145521371113e-02
1.271536020971564609e-02
1.233594833691279737e-02
1.216324193757356738e-02
1.265698451833063148e-02
1.299053218013900522e-02
1.231935022873078926e-02
1.189632684883078217e-02
1.237503005983254210e-02
1.289164209079774089e-02
1.252109821933572627e-02
1.221845098931989039e-02
1.213185610904004078e-02
1.219041920388187587e-02
1.261339126396029096e-02
1.275868216754962557e-02
1.248824817319016747e-02
1.207261434043760753e-02
1.199439328699880222e-02
1.206396540390816847e-02
1.266587166238761046e-02
1.292128923391834376e-02
1.289601678022910328e-02
1.244475885956406423e-02
1.182778650367714846e-02
1.197201065361899394e-02
1.172300528958452465e-02
1.185755619201738463e-02
1.213890987444638837e-02
1.223050120475277849e-02
1.226250406921275751e-02
1.239055765592988502e-02
1.277178289745840509e-02
1.244867728386700456e-02
1.208679527553543215e-02
1.240627569180320459e-02
1.232526902506551371e-02
1.199709992278775832e-02
1.255693706019648387e-02
1.302230875355416158e-02
1.295286263512443470e-02
1.286550618542800159e-02
1.268999500146216972e-02
1.236698580589615584e-02
1.229483668047801764e-02
1.218160850670378138e-02
1.199292617391724963e-02
1.222892710047763370e-02
1.210687807718113622e-02
1.226359586367484211e-02
1.185321919440670939e-02
1.121705638245700486e-02
1.177787819577554712e-02
1.237345596212680032e-02
1.219620038259094409e-02
1.227872958851924587e-02
1.247654190578756546e-02
1.200021610984712377e-02
1.235333955030675120e-02
1.213401201552405037e-02
1.128546735778390014e-02
1.173656226180448854e-02
1.228907654913656382e-02
1.193641474615569041e-02
1.183177455387403147e-02
1.180233861433637767e-02
1.157611241465491582e-02
1.188895803083284131e-02
1.216513768173893388e-02
1.222872882564315922e-02
1.205764895531047202e-02
1.240375944613972270e-02
1.235226975527159259e-02
1.168265994007635332e-02
1.138543237935110350e-02
1.128505041588876226e-02
1.179469321340864511e-02
1.203919660157314574e-02
1.166856889349991364e-02
1.161147120383377272e-02
1.195319343823949589e-02
1.166330153054209902e-02
1.173133618940905114e-02
1.171258906848633013e-02
1.130464105025606562e-02
1.176005952526441509e-02
1.206279032787195213e-02
1.144829963190383340e-02
1.138748374926504443e-02
1.132514194404055791e-02
1.067584892941995239e-02
1.074168430186209569e-02
1.133161164639265826e-02
1.161393803022028534e-02
1.133184019900080296e-02
1.137245920364927249e-02
1.101782939093303229e-02
1.050355811969603571e-02
1.072460484965990883e-02
1.082817436146783600e-02
1.085260637282214197e-02
1.090629127906993581e-02
1.054505057119772479e-02
1.112960657407704654e-02
1.193251744492715774e-02
1.121409784873069783e-02
1.077638965627548441e-02
1.061371278624041216e-02
1.063386288483748540e-02
1.122332819945492076e-02
1.146559618452593077e-02
1.122689864587513367e-02
1.102305866783255366e-02
1.117486424321874512e-02
1.091701104711075704e-02
1.060412831060684492e-02
1.088738453358215064e-02
1.115241385308430276e-02
1.087575040330825485e-02
1.077432165301841528e-02
1.107715536078836965e-02
1.136406416977165171e-02
1.098876260092912852e-02
1.057997772329192024e-02
1.079480491092069117e-02
1.035471897138920058e-02
1.023714663183598189e-02
1.066882500859784970e-02
1.050139823988047345e-02
1.041302108308840742e-02
1.070676457964813040e-02
1.066337800894762329e-02
1.049324882632731923e-02
1.072095863679641513e-02
1.064531888359757095e-02
1.026191225807487201e-02
1.029491093628073610e-02
1.063581256482010358e-02
1.067555213424670711e-02
1.047943236886172795e-02
1.028150519594788100e-02
1.020377474277173353e-02
1.034371287051742000e-02
1.041670696160752405e-02
1.026908506500339401e-02
9.649433847506501405e-03
9.948319787792085644e-03
1.047929753810344575e-02
1.039443104532589146e-02
1.019476293315728713e-02
9.884711465407002018e-03
1.000620238657992482e-02
9.441857094082331883e-03
9.258446302389896146e-03
1.006712886729525976e-02
1.007796085105533944e-02
9.517044821884786468e-03
9.906668384837297864e-03
1.026967522626665713e-02
9.904613604520239034e-03
1.002790883511046893e-02
1.053773489153900927e-02
1.026420400833409803e-02
9.713012876792300257e-03
9.575607352641450631e-03
9.446590760690418143e-03
9.696023322863170021e-03
9.338796991971017383e-03
9.044242145738420544e-03
9.450524197632455617e-03
9.253805408955095846e-03
9.156729623321398573e-03
9.103329948960884113e-03
9.073501611132385458e-03
9.494608033306178863e-03
9.737866007242645255e-03
9.430667874754697713e-03
9.171646634196414447e-03
9.415565291824521885e-03
9.307721482250059034e-03
9.488179774482755069e-03
9.808755070999162010e-03
9.394965404268065118e-03
9.260046858937623360e-03
9.153429926726630583e-03
9.064593090221419874e-03
8.978404101694089506e-03
9.238372890888819217e-03
9.670714279547116751e-03
9.666289109038977284e-03
9.494437404287370610e-03
9.213743839841288460e-03
8.845421941960619761e-03
8.711020874642056572e-03
9.136733018286215605e-03
9.516637071006958659e-03
9.281624401958636986e-03
8.646469487092562842e-03
8.450624599873318016e-03
8.580397802614605010e-03
8.960643370116242248e-03
8.843567707939391231e-03
8.788687111664023402e-03
9.142438765780929247e-03
9.293915671987729166e-03
9.188196773703206574e-03
8.736512762383234765e-03
8.702741649213904807e-03
8.690978640321119289e-03
8.539644383455930951e-03
8.528240096007874693e-03
8.505097658021428669e-03
8.702662579632933562e-03
8.758532916458292364e-03
8.178931079096625478e-03
8.141675683928088769e-03
8.401998039280277747e-03
8.719849202037978364e-03
8.755033029733559971e-03
8.304612338937398391e-03
8.205398518659602278e-03
8.209307053558921943e-03
8.161323589037507847e-03
8.404635056108448327e-03
8.737136768283523119e-03
8.591668072387762672e-03
8.346977123129560583e-03
8.145924553249762542e-03
7.851692818420588638e-03
7.778316889010751696e-03
8.182237306864173151e-03
8.464193427668392083e-03
8.310570017799077946e-03
7.968820942143003960e-03
7.688627210768025390e-03
7.548612933208370505e-03
7.865237211935228664e-03
8.228039782896198751e-03
7.704195348804553437e-03
7.617037917532487601e-03
7.900118682641676937e-03
7.910101823897680226e-03
7.848398503781443131e-03
7.830247406654080450e-03
7.960773904578796398e-03
8.074415540142829487e-03
8.276745947706375464e-03
8.121350967122112699e-03
7.840031411934315561e-03
7.653567890707951848e-03
7.631203374144812819e-03
7.664451295835734458e-03
7.611572475320220292e-03
7.694732079395759199e-03
7.508311615999763503e-03
7.327152196459884789e-03
7.531842364037463766e-03
7.591148547432342332e-03
7.410651267265686015e-03
7.600208472900972512e-03
7.779814715270522846e-03
7.429456688939762958e-03
7.307792177578206934e-03
7.507826438711060965e-03
7.421767262094538034e-03
7.275234962694822512e-03
7.403488709845097368e-03
7.337222705820141064e-03
7.072141263164425685e-03
6.928875358357945886e-03
6.865239021377542508e-03
6.876958161683757384e-03
6.873870766594884600e-03
6.815119840757992431e-03
6.827041474574519278e-03
7.035366048863918483e-03
7.185056167876103204e-03
7.226885730750804218e-03
7.012681726084679136e-03
6.788189498217044905e-03
6.869376214831615993e-03
6.878030187510719012e-03
6.941145333696195803e-03
6.647873568329226886e-03
6.297873248758478065e-03
6.489555031342409720e-03
6.936087175400548754e-03
6.694631044057642449e-03
6.310334831352995902e-03
6.858938109302981784e-03
6.960800361070529872e-03
6.546951088196523508e-03
6.518592008990869817e-03
6.467833016003399216e-03
6.410200652226781710e-03
6.386515501721950171e-03
6.544690507676588845e-03
6.599424106359898755e-03
6.620051233780118588e-03
6.424195279306528159e-03
5.961278315674706403e-03
5.867792030679975200e-03
5.945129289722494645e-03
6.229152214189210592e-03
6.300415746020021981e-03
6.217976835709288289e-03
6.319283060202631266e-03
6.229352594055006208e-03
6.179445660577212278e-03
6.169261144208131216e-03
6.060437558504448534e-03
6.000599759724333480e-03
5.985386213422460785e-03
6.123702342477372815e-03
6.089377563085389064e-03
5.816295795407724900e-03
5.776279439359262129e-03
5.903836890297980283e-03
5.881577696137398406e-03
5.643913371187995673e-03
5.700692779710136125e-03
5.873888073077496164e-03
5.866487408250461305e-03
5.858517939271583840e-03
5.787930087391422382e-03
5.753345251432919610e-03
5.687160874908353363e-03
5.589638838286778606e-03
5.490602033649184810e-03
5.313022778592199104e-03
5.395361603642694417e-03
5.481187567880074774e-03
5.482910553492561373e-03
5.493532373602531479e-03
5.227232701219318781e-03
5.308671963157029876e-03
5.629282361757770650e-03
5.547209249742115003e-03
5.351153178715258724e-03
5.395597594085408712e-03
5.453557323630732825e-03
5.424238483624809967e-03
5.160742861426243118e-03
5.170672544998811994e-03
5.279746363508829900e-03
5.327662408298564599e-03
5.322530007142744525e-03
5.073269747559262799e-03
5.141061043789477841e-03
5.210415875923878060e-03
5.164484507496085522e-03
5.177666463424344945e-03
5.140405178362733238e-03
5.053309904167091644e-03
5.184434941963983294e-03
5.060438639879122347e-03
5.023251715688715167e-03
4.959430329856249868e-03
4.843527236862198507e-03
4.978488858254586855e-03
4.811509922717637812e-03
4.972971946514618061e-03
5.257594474341205186e-03
5.070575108587867773e-03
4.824526198742056654e-03
4.945851925128918157e-03
5.012346439008127583e-03
4.917996871681611440e-03
4.936719095386539816e-03
4.975264536043451889e-03
4.906211776393673910e-03
4.771550002161235871e-03
4.922457269567529631e-03
4.927723365364115003e-03
4.728088958096490248e-03
4.629945654646514842e-03
4.547228873957837904e-03
4.659813094690287358e-03
4.695790615505762711e-03
4.770574826908440674e-03
4.618554688518306146e-03
4.587573930461832754e-03
4.793036377626762844e-03
4.638354490905116818e-03
4.492245972150374703e-03
4.554861786086793207e-03
4.587009783155453213e-03
4.624587663924080959e-03
4.683882393075169091e-03
4.600408504643564191e-03
4.325624722273505030e-03
4.368486947128037007e-03
4.397608197649589303e-03
4.213300128362479184e-03
4.338056123736521753e-03
4.509148504206626253e-03
4.490291997910247912e-03
4.363724176100019364e-03
4.394624108248568715e-03
4.454630421753267080e-03
4.385522048683074270e-03
4.320942717936964578e-03
4.371002048981411509e-03
4.380839763425645704e-03
4.419795478559335189e-03
4.305832095720456623e-03
4.317921793461689320e-03
4.327828865533515229e-03
4.158321860469886729e-03
4.357128051293462576e-03
4.385461812647283020e-03
4.275588186629839492e-03
4.199435823416330406e-03
4.189045753727705865e-03
4.176286742545511597e-03
4.069637642324879998e-03
4.211170237068381610e-03
4.334505427829258781e-03
4.365811595479217842e-03
4.435559998814230485e-03
4.463336250792693076e-03
4.340760326611229312e-03
4.116579224223445785e-03
4.095535358767323116e-03
4.129250417109401813e-03
4.014640411258492414e-03
4.053105368374125897e-03
4.109856133227293186e-03
4.053162436006413176e-03
4.164458542763843640e-03
4.312655765208552212e-03
4.289763924075712040e-03
4.152517495686924333e-03
4.118420210872081322e-03
4.121372874837828798e-03
4.009885411386254414e-03
4.114250240418326592e-03
4.045557916594321249e-03
3.988388751498264488e-03
4.038243249608792357e-03
4.152902715369681010e-03
4.191867268568055110e-03
4.069813579830736626e-03
4.020075024460202651e-03
3.817309347231068184e-03
3.904725608367140468e-03
4.083261164383619052e-03
3.876679726553214356e-03
3.932116439232975769e-03
4.102599829574913280e-03
3.889933389483820562e-03
3.903434417887738633e-03
4.068818075282845149e-03
3.917769666030098893e-03
3.808627824008873047e-03
3.903912386302142452e-03
3.875108911087935936e-03
3.845259278273260948e-03
3.980950242773216921e-03
4.129660996849694211e-03
4.038845537332739176e-03
4.035736436089143800e-03
4.028592905116624122e-03
3.850191178511819679e-03
3.818074007155385086e-03
3.883113885374012055e-03
3.915659465273856055e-03
3.741530891782137141e-03
3.812829396940249551e-03
4.093867314015435348e-03
4.032862321212987537e-03
3.847764632629944136e-03
3.818667394478655018e-03
3.839380198488403974e-03
3.995131472123372371e-03
4.117900855766366483e-03
3.940535275405315958e-03
3.778183474629177602e-03
3.856175148611506228e-03
3.967303303177388725e-03
3.818590028802420263e-03
3.656308110819704582e-03
3.771401078194449794e-03
3.908401724149983616e-03
3.842389539793472381e-03
3.858913367211788594e-03
4.027870724153606238e-03
3.971864828759192646e-03
3.905412387623372235e-03
3.804728778787116669e-03
3.767545411723437210e-03
3.947685622688813095e-03
3.908549509435417339e-03
3.856744561324706826e-03
4.005802013663488023e-03
4.031084773694110397e-03
3.968410040818190314e-03
3.933793148437664602e-03
3.891133295669307792e-03
3.960516931112312983e-03
3.868211378539927574e-03
3.888189578606670617e-03
3.979235064154072916e-03
3.861462089649438881e-03
3.731349746713154975e-03
3.680338552848621061e-03
3.894178423764915829e-03
4.050815668383035695e-03
4.010288843270675384e-03
3.980096145501500413e-03
3.939384224861671585e-03
3.908302127707172745e-03
4.042661767144501914e-03
3.993495120099894123e-03
3.994309893601596072e-03
4.120439795419716250e-03
4.100783584417707142e-03
3.947384079100660012e-03
3.885739866543291583e-03
3.995289531906742568e-03
3.862450086413725479e-03
3.882086697736633531e-03
4.055048532168563022e-03
4.056333105886254266e-03
3.984972898123505074e-03
3.998946696825836367e-03
4.054582198747900233e-03
4.154681668134365888e-03
3.944802629690749053e-03
3.855724215889204994e-03
4.022042297784193116e-03
4.038617273342800205e-03
4.183388649800825684e-03
4.184762277632581712e-03
4.109945341445401731e-03
4.101300918961630314e-03
4.020411326877405996e-03
4.013798854687052747e-03
4.000796698681858936e-03
4.075198642362860314e-03
4.191788397061359597e-03
4.165551564518881270e-03
4.100965658552856163e-03
4.067094385591800074e-03
4.024802245071415485e-03
4.167802511294590832e-03
4.146974340430353498e-03
4.104955213921033207e-03
4.391991994736397023e-03
4.320316684508743350e-03
4.231761662682873536e-03
4.294909229457285170e-03
4.288768131354795191e-03
4.353386811372371955e-03
4.294062295467546662e-03
4.285412449494267924e-03
4.229633408406421533e-03
4.114411780860290600e-03
4.294335867428585377e-03
4.352655346564444222e-03
4.321049445366131544e-03
4.269961091437398520e-03
4.212436485930856275e-03
4.279689140840022520e-03
4.333783617186537027e-03
4.372116962664403597e-03
4.373747251041106184e-03
4.370740836671540772e-03
4.490983949909766772e-03
4.591754822151513510e-03
4.550160328950963833e-03
4.506554407834735022e-03
4.532350926730595135e-03
4.551694662307532828e-03
4.529627936854834641e-03
4.546916197984559108e-03
4.717947721507256831e-03
4.695734731335357744e-03
4.459241627582904120e-03
4.364764356170478671e-03
4.499395937944971474e-03
4.660758909096050263e-03
4.636712668317942085e-03
4.790550167782269171e-03
4.685873643674732560e-03
4.533259349485558101e-03
4.691807926541080934e-03
4.745657171853425067e-03
4.804642292882000364e-03
4.714570867389666561e-03
4.710336216763348453e-03
4.807661959110832821e-03
4.830353997991735163e-03
4.974129086644337415e-03
4.899888863718012723e-03
4.847245656775567985e-03
4.847588072606224749e-03
4.718045069459633929e-03
4.633679590275523695e-03
4.679040209581147337e-03
4.768361165718841034e-03
4.673689039394988975e-03
4.723610553334325890e-03
4.761413620639383566e-03
4.609081795768974268e-03
4.564388442185951002e-03
4.744505447115772781e-03
4.585159401705329700e-03
4.395341169727563259e-03
4.476097076641307078e-03
4.473935829035837440e-03
4.501192861703338238e-03
4.637390468448322582e-03
4.749683729909951260e-03
4.892840970754640598e-03
4.940650737584938862e-03
4.736195872387231366e-03
4.703280670818403217e-03
4.659251691461492768e-03
4.788728142196045645e-03
4.849730698746332509e-03
4.658699356764344282e-03
4.647901794991465309e-03
4.720460054782514570e-03
4.787297729925229887e-03
4.674194263981240084e-03
4.636632410574425926e-03
4.690164407425746057e-03
4.548273952926302349e-03
4.481787655010859885e-03
4.525943387230403278e-03
4.575058032158395641e-03
4.531232926661736549e-03
4.441656317404474655e-03
4.604377810832930087e-03
4.563747229088653372e-03
4.588083083739905380e-03
4.790763338244143597e-03
4.650192983580349153e-03
4.600336831271226341e-03
4.622708248921297315e-03
4.472275672440307812e-03
4.395075292783861415e-03
4.574981615547390502e-03
4.786786005410730363e-03
4.731961623926031306e-03
4.462730122738553518e-03
4.534005974250763203e-03
4.626079655084920292e-03
4.356228515929970804e-03
4.319641021699269050e-03
4.544566843428444157e-03
4.499143993316074078e-03
4.327798695292674018e-03
4.329595296043087932e-03
4.343874852867614378e-03
4.425975914985341361e-03
4.624160095038415061e-03
4.740795981126606946e-03
4.678413684476565894e-03
4.790453463047959423e-03
4.922816944462767540e-03
4.988228930018856998e-03
4.948975307076546037e-03
4.725507998222944726e-03
4.845928786659110463e-03
4.951910102929623497e-03
4.900533991984503540e-03
4.936380722073978496e-03
4.755777270774158398e-03
4.610439551320640213e-03
4.721214826753524635e-03
4.849158446459263770e-03
4.791413284388417772e-03
4.755643564350789561e-03
4.983230267944687222e-03
4.979841157465925323e-03
4.734581323086160115e-03
4.674709771434932409e-03
4.629866596114057264e-03
4.451729523707138175e-03
4.584730990353116757e-03
4.769246792154510813e-03
4.635226677329018496e-03
4.468011843378199774e-03
4.581399458041896834e-03
4.615871708068211392e-03
4.473712319883929589e-03
4.219583693564147794e-03
4.069327472421992338e-03
3.938260327386153628e-03
3.753132576346001475e-03
3.861097791456124563e-03
3.876051013523074736e-03
3.889779719084040903e-03
3.725041584324408420e-03
3.603456216060809542e-03
3.565807568974900445e-03
3.399639145115320674e-03
3.396799075126519414e-03
3.436823625476621326e-03
3.282173596774240476e-03
3.151956824196314958e-03
3.067025089295450941e-03
2.919194318302682778e-03
2.878576627964031780e-03
2.841443283156353319e-03
2.684118600509493354e-03
2.571539291141114545e-03
2.627161907170115322e-03
2.661400417712270986e-03
2.508572209376151978e-03
2.316004932440960794e-03
2.274833706630647635e-03
2.215956667155094886e-03
2.144658992991298370e-03
2.118888782228593292e-03
2.032659815783075669e-03
1.888899352719017061e-03
1.821952665886173838e-03
1.794625343311447843e-03
1.680438236662904362e-03
1.608520548977767977e-03
1.563099950565750114e-03
1.479209031202385069e-03
1.405743955625716459e-03
1.362049732523402772e-03
1.329156882000317791e-03
1.290921438953334397e-03
1.192700160935453646e-03
1.164932308449363307e-03
1.131745574809303427e-03
1.059011714346429992e-03
1.000959946118140263e-03
9.634586258372506654e-04
9.471259524700975261e-04
8.820727735824783694e-04
8.654767021732518405e-04
8.426663186310612589e-04
7.894670329552575232e-04
7.486458817787708083e-04
7.538605500743339244e-04
7.567731301404099229e-04
7.172672528600898025e-04
6.571947835671492584e-04
6.289276962184698564e-04
6.278088749428594731e-04
5.885686948948106725e-04
5.712881423417153284e-04
5.489662660995041008e-04
5.197182320408413620e-04
4.946141202810360989e-04
4.847791833832234979e-04
4.793017668368280970e-04
4.462729719505877210e-04
4.193716617344912930e-04
4.004125981909383535e-04
3.884811202569619232e-04
3.834879943924162380e-04
3.768830157120060809e-04
3.656222050136385699e-04
3.481413315905905969e-04
3.276974832676916014e-04
3.057918359487723624e-04
2.861150083691833108e-04
2.777403305570899541e-04
2.662552823869961290e-04
2.527765170734189875e-04
2.520429245491170173e-04
2.438712944276803395e-04
2.284762557461678405e-04
2.199101489145788020e-04
2.128005639820183088e-04
2.090264284455843635e-04
1.993422436374837534e-04
1.826869538492908584e-04
1.783945211271609958e-04
1.681276429043041594e-04
1.555283753757316027e-04
1.521535199905526289e-04
1.493781527819408584e-04
1.424106673525169571e-04
1.286628359186006514e-04
1.244283086090417184e-04
1.194882132731883673e-04
1.116975818256692117e-04
1.115272939341480085e-04
1.067308073092659496e-04
9.914318566205283919e-05
9.322590433142265609e-05
8.815955176630733416e-05
8.521094914379871840e-05
8.099395904504268315e-05
7.786459864120413865e-05
7.219922762475467512e-05
6.845789535078172761e-05
6.751354802088588899e-05
6.573758449908260896e-05
6.272812820958354742e-05
5.918744735655116394e-05
5.592651718301166021e-05
5.150312788046823668e-05
4.734079155650538416e-05
4.661081883047864401e-05
4.606769993710500447e-05
4.262278405679273662e-05
4.031623180094846988e-05
3.737347075637747931e-05
3.536825342691710382e-05
3.293120706350712858e-05
3.015525084115936905e-05
2.925708702245452417e-05
2.791636898500934755e-05
2.581389715195049614e-05
2.386608386538593393e-05
2.283671751614496529e-05
2.122978198698926089e-05
2.028160342490666201e-05
1.960661603823841138e-05
1.752069089115919213e-05
1.636291538035673297e-05
1.578202260125696860e-05
1.512835108722088839e-05
1.412568249285543778e-05
1.301119133379052806e-05
1.204253450495538637e-05
1.168169504027884590e-05
1.135926558840793099e-05
1.086870160417618974e-05
1.021106489610204977e-05
9.533778165127307765e-06
9.456727358193032829e-06
9.159272631668715625e-06
8.477156461810908105e-06
7.670143399035677067e-06
7.154893387721875926e-06
7.176875751918529807e-06
6.790436061606388003e-06
6.567756205469198960e-06
6.505613512547433066e-06
6.069431399355310779e-06
5.777624099292775062e-06
5.580813973434045697e-06
5.565616142645887211e-06
5.391401958619633683e-06
5.023868022334000892e-06
5.048826821694272715e-06
4.964943585964444124e-06
4.704701363863318005e-06
4.724837397900418981e-06
4.522201180667037732e-06
4.218768870821131634e-06
3.935479814960911967e-06
3.786474529587291050e-06
3.771044789622696409e-06
3.505198645759886785e-06
3.244374937611548308e-06
3.057855876161140827e-06
2.859879225763819429e-06
2.671089771724096267e-06
2.480672119117261972e-06
2.391268443691833921e-06
2.242609254260046138e-06
2.041672972405049539e-06
1.935343101188997922e-06
1.757960193546642306e-06
1.653657575339432245e-06
1.611713357565215158e-06
1.499362633081814988e-06
1.368115819073468857e-06
1.258505266426716926e-06
1.195723585242882619e-06
1.151072472077718413e-06
1.100979075808174817e-06
1.042348466287665737e-06
9.704249164840609285e-07
9.015579723781645129e-07
8.359318371419889683e-07
7.346916823315017326e-07
6.424702698971997754e-07
5.827817110684879019e-07
5.337156947744514761e-07
4.873841317275050748e-07
4.220724938547561514e-07
3.577722078005503390e-07
3.110578512496695462e-07
2.797178039260891168e-07
2.372340888876520353e-07
1.954259376089542226e-07
1.676992127524761974e-07
1.395723932132468677e-07
1.137280210598489470e-07
9.790857454708558063e-08
8.182452137764358059e-08
6.562415889718000752e-08
5.261006122488490709e-08
3.936502889224913210e-08
3.188926189181668001e-08
2.613934444088692947e-08
2.137099592806164264e-08
1.721413999050656668e-08
1.362185204416612623e-08
1.119418943437790751e-08
8.262296234182310639e-09
5.824351769827285390e-09
4.515410538676849905e-09
3.554704229951121652e-09
2.602785572813973089e-09
1.960590117328239157e-09
1.404848846172183467e-09
9.882986070228868135e-10
6.886910202810963636e-10
4.276990024618266322e-10
2.708942672049607207e-10
2.005740783121161318e-10
1.314985634615901908e-10
7.425259016782848188e-11
4.020236643908788026e-11
2.245685728204102775e-11
8.899474490154792969e-12
1.861079116140879365e-12
3.243140067661208667e-13


==> anc/Fig07_V1_all_L16.txt <==
2.598821835169123062e+01
2.652029001857923163e+01
2.667821000416952160e+01
2.642704411437228984e+01
2.704712088477872456e+01
2.539121698266505689e+01
2.466353629685714210e+01
2.600533899023237439e+01
2.608490067219575792e+01
2.611019013014044887e+01
2.637851119907194430e+01
2.598328251596237237e+01
2.573072749898284783e+01
2.601575379506096297e+01
2.616889774606160302e+01
2.579616320760736770e+01
2.511830269443469987e+01
2.420845056029806130e+01
2.423597517230429688e+01
2.505084397360013071e+01
2.510267984106314287e+01
2.494571726288532076e+01
2.518678451897963910e+01
2.541793791965518778e+01
2.485147922637587925e+01
2.502451593643497674e+01
2.536100504608547013e+01
2.555272175631315790e+01
2.550254336118274523e+01
2.550759481725219047e+01
2.573748938479333503e+01
2.542409859613826839e+01
2.550002804496898179e+01
2.485368434148686845e+01
2.467818412493811664e+01
2.511138851849296216e+01
2.511006278734599562e+01
2.496091908492309486e+01
2.451013256289409625e+01
2.437994863357582531e+01
2.413001528748262814e+01
2.409827042061759883e+01
2.449521022360732658e+01
2.512428336962541664e+01
2.532810189515721078e+01
2.465014390512743958e+01
2.410839742279013009e+01
2.416017911145334196e+01
2.449804667974349925e+01
2.448108625432215035e+01
2.387799437861115592e+01
2.375074852980073103e+01
2.340107610296633212e+01
2.327308299383105705e+01
2.368652763283990836e+01
2.298270020293981375e+01
2.276984938183707641e+01
2.340384259379850818e+01
2.359761272550993993e+01
2.365580916903431330e+01
2.300830664557665273e+01
2.289303470942100205e+01
2.253715455636311660e+01
2.215845562991838946e+01
2.303536382546962713e+01
2.274680645116124111e+01
2.225174794230520803e+01
2.223491129068797534e+01
2.252278846119545719e+01
2.283053053804131238e+01
2.334399096010416486e+01
2.295112126587868318e+01
2.215614323261288732e+01
2.207287146283103496e+01
2.209087588571940586e+01
2.216708359597864941e+01
2.158989166149897443e+01
2.122801351593397357e+01
2.068537027979586895e+01
2.038128437303549134e+01
2.170438039339984826e+01
2.225388437792881291e+01
2.075581195806442736e+01
2.093168777762967636e+01
2.160297447610966870e+01
2.131829476704987059e+01
2.170290587585001774e+01
2.162531775215867214e+01
2.115782205967000351e+01
2.153372476271008651e+01
2.132117537362492499e+01
2.068368194535964477e+01
2.041215996794551302e+01
1.983622812064934138e+01
2.003506977658787847e+01
1.986511249620219388e+01
1.993019182900489028e+01
1.990368541071739372e+01
1.936304957011486039e+01
1.986475086572742299e+01
1.982505247851952390e+01
1.943688535832906794e+01
1.925968758687701765e+01
1.987240469284274269e+01
2.002118250508317487e+01
1.930075945971335116e+01
1.894644313338107366e+01
1.868320159454013663e+01
1.891222072275608213e+01
1.884335155408115625e+01
1.978470512528220482e+01
2.004761611961338730e+01
1.895844926000006581e+01
1.882560355431974486e+01
1.842178849089859938e+01
1.805534175592333312e+01
1.778877984957773251e+01
1.803237150583036552e+01
1.822943558381615148e+01
1.790938842628254690e+01
1.860101878833667399e+01
1.849378666825116113e+01
1.770915929454195492e+01
1.772338559058581353e+01
1.758310346221843901e+01
1.745772963267944533e+01
1.793915114132324362e+01
1.781949628499829430e+01
1.729057458253332413e+01
1.737909003347694181e+01
1.700493767888779573e+01
1.678935569552136187e+01
1.653183302946468913e+01
1.634798645431861885e+01
1.703133900946988533e+01
1.674218294462918166e+01
1.610644172580080280e+01
1.631087626253564338e+01
1.670216556083276416e+01
1.666106734740841233e+01
1.632125448408360313e+01
1.645695488610158819e+01
1.610548241916109902e+01
1.565681131899665424e+01
1.571657741243572204e+01
1.611729429429052374e+01
1.576864207339153623e+01
1.525310980163853714e+01
1.567359187002799104e+01
1.609082976546335075e+01
1.577614112175071170e+01
1.527465248640305440e+01
1.526154479503248318e+01
1.487491383756550256e+01
1.498393842422225575e+01
1.561312294144788204e+01
1.509193898993589222e+01
1.422468282744944723e+01
1.430102909866908156e+01
1.492579644492988677e+01
1.472033733819537460e+01
1.464405487597440825e+01
1.490832756709722418e+01
1.476301591322488171e+01
1.498186396423157163e+01
1.481509756268231648e+01
1.410145704353791984e+01
1.395340977805130400e+01
1.383295363332823946e+01
1.373509401784518857e+01
1.401039605518933939e+01
1.393298927703723855e+01
1.392237538213007220e+01
1.387951049731408126e+01
1.348991397281381310e+01
1.336051175931610047e+01
1.351401278456124366e+01
1.332673381226787335e+01
1.339420197020084302e+01
1.353266168191106722e+01
1.352419246470801362e+01
1.317781677293981524e+01
1.256319405013767820e+01
1.258581736148658514e+01
1.253023778060899218e+01
1.217803586591549880e+01
1.275059068007656826e+01
1.312938885194605554e+01
1.266983113529708049e+01
1.227642600010814533e+01
1.243994994089246475e+01
1.263092713901041364e+01
1.238273701018706419e+01
1.182101663550647253e+01
1.192672575483938679e+01
1.225790529338495638e+01
1.213111078863282088e+01
1.230011274346589190e+01
1.235230617168755884e+01
1.225575801080357685e+01
1.184634904552038392e+01
1.172490523235427951e+01
1.190257750666492420e+01
1.160967444505032731e+01
1.124379343415259136e+01
1.143719557858815072e+01
1.154592232523840067e+01
1.175729950753958164e+01
1.175610019963171382e+01
1.117584612976756375e+01
1.068340787858572405e+01
1.063401970283650044e+01
1.130603034634517634e+01
1.118208081380588226e+01
1.094590701610664851e+01
1.098955051751767087e+01
1.087072805008012466e+01
1.086683977814861102e+01
1.069853576292977948e+01
1.076659622035830743e+01
1.072772881298478076e+01
1.045978633765823496e+01
1.066028378738596416e+01
1.046269565621374653e+01
1.012889419832657190e+01
1.050775053710630935e+01
1.034017639091421614e+01
9.668569734794944637e+00
9.859682519746582940e+00
1.028832510672219591e+01
1.003484334836495151e+01
1.018414759277460746e+01
1.040986087838423835e+01
1.018361016364956662e+01
9.714904081179003725e+00
9.766558966971395250e+00
1.016976638502442398e+01
9.962089890827067862e+00
9.702340515299638923e+00
9.914546121635215314e+00
1.006935167495707439e+01
9.756484772826322427e+00
9.702086476468812393e+00
9.547612494216402013e+00
8.982171230414090601e+00
9.115150495120017737e+00
9.607377505856970146e+00
9.423106871630810843e+00
9.022277830138996535e+00
8.925866967822290832e+00
9.053022642972797129e+00
9.067525006267080911e+00
8.862107607978114032e+00
8.769075116300973249e+00
9.006490375655602065e+00
9.119081762849575057e+00
9.132582021114718174e+00
9.028791309709307100e+00
8.765603044929516585e+00
8.609707546075398454e+00
8.553164999732526752e+00
8.695692336106548126e+00
8.749622289135080777e+00
8.546019846906062867e+00
8.588361084836240167e+00
8.394467528976569781e+00
8.208823993924987406e+00
8.405434314430367593e+00
8.225394451701260934e+00
8.291372539407008802e+00
8.280908380816343950e+00
8.030747511226017821e+00
8.167654765986856802e+00
8.226996932461490886e+00
8.196838661261125480e+00
8.240406234927279527e+00
8.023253208045151297e+00
7.837531462552018269e+00
7.803202570267232296e+00
7.713643789709387910e+00
7.684136956174903332e+00
7.734692685720919947e+00
7.814961682947877186e+00
8.076217430301934286e+00
8.050307714637426670e+00
7.801549156810289709e+00
7.711229085535527439e+00
7.440282578400130298e+00
7.325971104031083314e+00
7.353250205258617278e+00
7.729161238038324555e+00
7.687916237779209183e+00
7.577442782153118728e+00
7.530632072228772955e+00
7.345253713032459331e+00
7.600347935079933670e+00
7.292342981738737073e+00
7.200843092791124889e+00
7.408063705256970444e+00
7.414860429050325052e+00
7.396328063286441434e+00
7.117375115379054762e+00
7.147905104378967422e+00
7.264780749404277316e+00
6.962532917018291911e+00
6.766831036552042100e+00
6.724319947260588570e+00
6.961994273043814019e+00
7.188647476362810096e+00
7.115289014409186485e+00
6.753360644912322464e+00
6.604351966640991556e+00
6.982579838015690044e+00
7.119388787262884044e+00
6.849122387452091232e+00
6.624235726374224420e+00
6.520536610874858141e+00
6.386200196026235787e+00
6.431412783233338537e+00
6.513799214477783650e+00
6.542596204266874160e+00
6.513315197062524042e+00
6.424462991444696236e+00
6.438571732438480133e+00
6.321734623034934941e+00
6.349532568385050091e+00
6.599576231545445815e+00
6.366891924578875539e+00
6.113534015717367431e+00
6.168779485652173378e+00
6.246619887144361449e+00
6.289695756412606364e+00
6.189266239891494159e+00
6.032278133683563581e+00
6.139630180049685748e+00
6.201049915765408649e+00
6.157453659510520261e+00
6.083925165289738146e+00
5.989843281060942104e+00
6.110393979828151245e+00
5.898873138745586608e+00
5.824594305929794658e+00
5.963582992740921185e+00
5.898713802816430096e+00
5.957995632909804939e+00
5.727880145467378448e+00
5.556058090221315915e+00
5.759306271061950255e+00
5.705000085938191745e+00
5.636261573975044570e+00
5.760526089691678564e+00
5.672109132524713715e+00
5.617724109216364781e+00
5.627859054066578715e+00
5.614645732182941273e+00
5.608239911687610935e+00
5.602800614502955412e+00
5.650847291981209608e+00
5.449644811449214643e+00
5.268524399329945318e+00
5.359811090571134251e+00
5.418504744237401027e+00
5.504311752587422113e+00
5.611868878901264956e+00
5.558136758584217851e+00
5.481221049480493157e+00
5.372550004472639529e+00
5.351500430275447862e+00
5.253479473906549124e+00
5.213641225457276818e+00
5.227285633352193983e+00
5.129159306724337952e+00
5.256823135405610081e+00
5.293120841908550922e+00
5.130164599404401393e+00
5.161125246555037016e+00
5.089422861628509764e+00
5.026989176932682213e+00
4.973259300151190665e+00
5.021180625581295409e+00
5.115757765505318133e+00
4.979823942163457140e+00
4.835173836498230848e+00
4.855166542481831549e+00
5.039841872186743288e+00
5.079179967411893593e+00
4.906775173826084746e+00
4.774130829061847159e+00
4.725927707084992768e+00
4.741928599127064103e+00
4.897301852127101007e+00
4.914316288860413273e+00
4.728268208799550898e+00
4.778076023356583768e+00
4.906799313154674991e+00
4.712913661415436550e+00
4.639346854684209376e+00
4.576352419279793970e+00
4.560247906740137580e+00
4.753808945580370704e+00
4.826724486143782578e+00
4.660850419981537485e+00
4.530441503647085533e+00
4.541979836553342587e+00
4.598364381247820099e+00
4.597368570928307641e+00
4.436645718381788228e+00
4.442343395640515169e+00
4.497417968188727855e+00
4.415732523169809021e+00
4.429809719765311016e+00
4.313066412173003350e+00
4.368777227650496364e+00
4.480867271452438239e+00
4.398167227787451061e+00
4.386680591468909540e+00
4.341393295711500677e+00
4.407568995984096460e+00
4.299368657273395122e+00
4.171126346101704740e+00
4.293745078989164909e+00
4.183592243258178911e+00
4.146769173915105355e+00
4.246021083292898624e+00
4.083454426033232387e+00
4.027099725874540681e+00
4.136630422278907204e+00
4.177723861605448619e+00
4.295645265599799423e+00
4.215473787473476008e+00
3.955001592444321368e+00
4.072215923420833050e+00
4.126479047696742342e+00
3.983117054691146741e+00
4.037903053192428260e+00
3.999654542185468120e+00
3.984739560284729976e+00
4.048162386170787386e+00
4.098046607291736976e+00
4.190180073047512721e+00
4.079155311388840133e+00
3.893840476433502840e+00
3.942014001363609577e+00
3.975713973424772618e+00
3.910983352129238533e+00
3.993270460015370116e+00
3.901849475121233812e+00
3.771908030686760949e+00
3.787286938022888627e+00
3.774475411994055118e+00
3.784550307537644542e+00
3.816996891922027846e+00
3.855850340710501367e+00
3.848507448762719996e+00
3.748745921480674870e+00
3.682683202664307931e+00
3.668494457388715269e+00
3.658839920107542554e+00
3.600130524684542532e+00
3.495801404944530066e+00
3.566282553799471344e+00
3.718194502418817660e+00
3.626795011082949660e+00
3.548755432178400948e+00
3.622928005687465980e+00
3.609515133512330554e+00
3.673401437969937788e+00
3.666701073530121757e+00
3.542094518540735315e+00
3.543370009893293648e+00
3.619920404783735002e+00
3.559141089946137981e+00
3.497120241918389105e+00
3.382334862042548629e+00
3.394424293720878172e+00
3.480413922789022507e+00
3.436521018189047538e+00
3.432388930128198901e+00
3.330096625101122143e+00
3.375847802235706574e+00
3.487602794276152718e+00
3.474348211051351498e+00
3.430284291003545150e+00
3.349653426030466896e+00
3.325184561610361911e+00
3.420769226495400162e+00
3.403313878815117821e+00
3.208310989369787425e+00
3.168893853597398724e+00
3.293887231530991055e+00
3.312919685778544121e+00
3.312068171357309243e+00
3.370354390693181657e+00
3.319209998672952633e+00
3.215992509106798014e+00
3.270329632075159587e+00
3.292562719436357810e+00
3.199811741904999618e+00
3.240529974881220188e+00
3.284278581918540940e+00
3.244218705253027135e+00
3.218001836607530919e+00
3.177984377285350881e+00
3.201904614156762197e+00
3.095301215161859520e+00
3.065489055334283730e+00
3.151555854110566379e+00
3.126899882511987805e+00
3.182476278823774596e+00
3.115904317653419131e+00
3.107236572142309416e+00
3.108965959634644172e+00
3.060553684828463350e+00
3.010087512101347951e+00
2.970384235437272480e+00
3.138873330582652610e+00
3.063041817333868710e+00
2.948703411798946128e+00
2.904496871742108688e+00
2.858384196128799903e+00
2.886519722070994387e+00
2.842700070804481616e+00
2.846321479662840215e+00
2.893514788973531537e+00
2.929411033989353097e+00
2.952840985225754444e+00
2.953957180830209861e+00
2.931847120483534130e+00
2.939465050896951315e+00
2.881738345221623199e+00
2.844536470561350949e+00
2.845959345143649344e+00
2.795787529953716266e+00
2.773326846685960856e+00
2.717259991736904912e+00
2.816670204850640236e+00
2.933524257442108318e+00
2.929514341564806390e+00
2.898587927204618442e+00
2.789548814282940548e+00
2.808291697682195220e+00
2.827340002016103249e+00
2.766451930245177326e+00
2.774674512922771008e+00
2.775417873401619495e+00
2.755375561647459115e+00
2.759206540243841044e+00
2.739851250056100085e+00
2.721141850912288440e+00
2.725010632758474216e+00
2.638181073189652892e+00
2.587638328687769551e+00
2.671896087344594939e+00
2.707860885777224169e+00
2.711700724694158460e+00
2.585445922665769558e+00
2.499179789134582386e+00
2.633537113321614331e+00
2.657239112326487795e+00
2.677938332627583407e+00
2.602653558674795420e+00
2.498178002065104764e+00
2.590775907263844324e+00
2.664064032210576194e+00
2.620371755932765279e+00
2.568560745772544784e+00
2.525801971956993519e+00
2.520214444194009751e+00
2.580878773697272699e+00
2.510799656521903955e+00
2.479842916448166790e+00
2.474746451241815581e+00
2.444950388010434406e+00
2.538705335926184414e+00
2.525379410941171798e+00
2.490098880295742223e+00
2.480699781663797676e+00
2.468208850296422785e+00
2.510022217393495403e+00
2.434450430365258988e+00
2.406517220590140838e+00
2.445120949006128086e+00
2.458081006347817343e+00
2.414804339823382051e+00
2.344171191841879498e+00
2.321556651172571151e+00
2.376086443690888839e+00
2.463872292582900414e+00
2.386912803360806024e+00
2.344436816320356165e+00
2.434466166893383132e+00
2.406034519264973692e+00
2.338743606079770387e+00
2.357563557634289708e+00
2.375566518004665451e+00
2.342427764699853476e+00
2.345619281005441259e+00
2.437157216863331755e+00
2.417201432972156727e+00
2.291432793418513025e+00
2.307889329162764458e+00
2.318827972153358008e+00
2.276717077584048621e+00
2.323615292231449914e+00
2.268830899920726285e+00
2.243583162462620795e+00
2.308581487476281335e+00
2.293484914076747483e+00
2.249917086315516013e+00
2.254951922299773148e+00
2.289347854107985469e+00
2.222952907951481816e+00
2.234206042863116082e+00
2.242011307155715283e+00
2.173684996794914781e+00
2.182365508326399084e+00
2.168318760563505698e+00
2.219960230649899113e+00
2.255888678217069288e+00
2.258513873994716814e+00
2.243747035520541555e+00
2.167833296637606821e+00
2.144901114072195192e+00
2.115230768377954540e+00
2.144794900042299890e+00
2.181204512679475460e+00
2.153143569864695905e+00
2.113617918168061660e+00
2.108833772452076261e+00
2.150857010260649904e+00
2.098792990797857971e+00
2.036401246779350416e+00
2.041630840595968444e+00
2.113499264448622128e+00
2.161099699633100446e+00
2.126330805322156792e+00
2.121842584512465546e+00
2.056757461850078794e+00
2.026152622415871463e+00
2.070495267315832333e+00
2.141654371022535308e+00
2.131527565641642585e+00
2.047471848867326472e+00
2.046119913543954727e+00
2.008450975255438031e+00
1.999925209704996876e+00
1.990545842702796442e+00
1.987911482226053517e+00
2.035375421055291234e+00
2.026237792429558038e+00
2.015231124002335061e+00
1.980028251725876265e+00
1.965942107287742990e+00
1.988136447632845361e+00
1.986654861383975401e+00
1.981029993943226764e+00
1.961487890962396285e+00
1.956696720549029322e+00
1.937818002985107757e+00
1.903360074189021534e+00
1.995148773649787488e+00
1.970985198249112447e+00
1.859380304693422081e+00
1.919237349652019420e+00
1.950963143353226403e+00
1.901654801590286992e+00
1.826359240390608374e+00
1.827522150138167545e+00
1.909215448009904392e+00
1.932324379804714276e+00
1.874026386022843216e+00
1.870581099020432125e+00
1.857823906358234911e+00
1.788930755257968075e+00
1.797903392938584810e+00
1.827082526390348960e+00
1.827410142301671536e+00
1.869678552561554241e+00
1.866987266704900339e+00
1.855273848132822367e+00
1.934868128774423823e+00
1.921830448123286850e+00
1.879205260319584347e+00
1.900523727107559235e+00
1.874670707534666247e+00
1.781083511565606292e+00
1.758030170444075724e+00
1.746182167493256943e+00
1.708894049474765309e+00
1.722623723639734594e+00
1.766885507075012685e+00
1.836480566405209292e+00
1.794423446271720790e+00
1.736027101484368007e+00
1.759665022967311199e+00
1.785393117126254259e+00
1.762289461302866123e+00
1.746577517240565980e+00
1.737323754308703005e+00
1.684088863694184424e+00
1.705991221320010576e+00
1.676478519279532176e+00
1.672586030350868391e+00
1.751937081519316930e+00
1.742437751252037703e+00
1.720420087847405632e+00
1.690224250591397359e+00
1.649363500975513430e+00
1.675215392018012617e+00
1.722149497471803237e+00
1.714205807752742006e+00
1.716657991670502259e+00
1.732139145091003307e+00
1.692581382528478562e+00
1.649827726484996315e+00
1.638138607235999133e+00
1.662131421649791774e+00
1.714806164884165707e+00
1.680942803216957104e+00
1.615456392643511485e+00
1.624291916299489991e+00
1.658459097094415968e+00
1.660079765946832486e+00
1.669682171804981907e+00
1.654756519935075998e+00
1.614698113991404060e+00
1.623509529700966070e+00
1.595257493156685857e+00
1.544275302873045819e+00
1.614445526223959870e+00
1.673467907512375730e+00
1.653652667326621639e+00
1.637048922462305933e+00
1.582362843299703448e+00
1.572900623916990925e+00
1.566481853976760208e+00
1.543575392942271529e+00
1.567580912260724713e+00
1.585483507725587105e+00
1.553806302444653342e+00
1.539276919158419688e+00
1.544254738985758602e+00
1.527830337038003528e+00
1.533232776740346193e+00
1.547489181721751095e+00
1.535076915287725718e+00
1.511450974883110199e+00
1.510058421235489279e+00
1.543674044416057267e+00
1.561619224271056705e+00
1.547805313920108672e+00
1.521465509145223161e+00
1.502223568260342201e+00
1.492767080098463373e+00
1.454806388924767768e+00
1.427323595525659128e+00
1.492911850516753569e+00
1.491941313748769593e+00
1.459914789420619918e+00
1.507539004230115331e+00
1.482951380617868686e+00
1.485676253004685421e+00
1.509010555068670767e+00
1.484134014389993705e+00
1.455988051844457898e+00
1.418668620738736674e+00
1.409177382645457888e+00
1.420442889190049796e+00
1.443191179700612947e+00
1.456631235702335214e+00
1.472634551650169321e+00
1.462211879089034827e+00
1.452110579060916784e+00
1.439704052527369660e+00
1.394382377117276972e+00
1.426972700203759548e+00
1.469937510512784540e+00
1.415236434389437914e+00
1.400790382749923069e+00
1.434822518306195782e+00
1.417193827883347135e+00
1.369120085379928131e+00
1.326552224514463862e+00
1.375368690434215724e+00
1.410900455624847227e+00
1.355664987500873497e+00
1.351352859864436651e+00
1.388087560358721717e+00
1.376924911326546930e+00
1.379499999422667988e+00
1.373195902754453801e+00
1.365703992844777837e+00
1.380039454195122639e+00
1.396605960453922712e+00
1.400641660886352113e+00
1.413596731980031107e+00
1.376943677594474558e+00
1.324245262207776275e+00
1.309664450512461054e+00
1.311673890796012820e+00
1.337071578512521564e+00
1.299500281004146052e+00
1.306356255597878047e+00
1.326739915845634554e+00
1.339072546038513334e+00
1.368059678566414306e+00
1.344115716663805804e+00
1.341071891655731152e+00
1.330731648990929550e+00
1.327610312550264737e+00
1.329003139813638823e+00
1.303049603584546468e+00
1.292686835729455419e+00
1.291758035813336480e+00
1.312633897751437129e+00
1.314690881106981957e+00
1.334580372950261440e+00
1.323664679314663140e+00
1.266766549047734003e+00
1.279595906283615081e+00
1.270806982599313573e+00
1.266734445645492091e+00
1.281184466578762615e+00
1.260238601793282731e+00
1.265739547176605528e+00
1.240887795251998993e+00
1.229431001477048868e+00
1.245606460972710439e+00
1.251359900572758477e+00
1.258054892235972888e+00
1.274125350605887164e+00
1.253129311279719049e+00
1.201357860819740608e+00
1.182539108630151548e+00
1.174639648484698151e+00
1.229829777720388595e+00
1.287470215295056786e+00
1.259213584931830665e+00
1.228486373251760799e+00
1.235730715294773185e+00
1.228473619207673062e+00
1.221274130977252792e+00
1.244829517669432395e+00
1.216758475851461796e+00
1.188640292785142272e+00
1.229592783504959597e+00
1.220976781320846527e+00
1.208197855332078241e+00
1.194975822434320545e+00
1.160741332731840103e+00
1.208823402029973293e+00
1.218449244321112124e+00
1.170829624767155019e+00
1.183009028266452711e+00
1.239038542737156634e+00
1.208156738709102118e+00
1.155297653985458251e+00
1.183534562441564075e+00
1.218052871853569696e+00
1.215341693235979736e+00
1.173425807961390177e+00
1.158878482732267567e+00
1.181586671786620801e+00
1.214575293624328811e+00
1.230799278530776197e+00
1.180105479225778353e+00
1.168651584980737068e+00
1.202399141409009609e+00
1.161739119672861476e+00
1.148787867721350331e+00
1.196431674499113473e+00
1.181541927822322924e+00
1.172613186294577003e+00
1.167062404494429773e+00
1.150372230068386292e+00
1.152425295886468026e+00
1.140669845818703010e+00
1.125407947534986741e+00
1.128589731064696844e+00
1.131677370398680882e+00
1.104029811762903490e+00
1.066120024250005960e+00
1.060500355729600441e+00
1.090092031039906484e+00
1.118161349009210603e+00
1.152653910148777827e+00
1.121995745132440714e+00
1.087746987844386171e+00
1.101163463632661488e+00
1.104705772470707892e+00
1.122938016245274451e+00
1.118480093569564460e+00
1.068009805118736999e+00
1.061389186729914114e+00
1.109397706799857941e+00
1.114205932850931280e+00
1.116147649909050132e+00
1.141429735257599942e+00
1.127702551856031965e+00
1.091028703225370711e+00
1.103631696996456135e+00
1.114452591922001856e+00
1.096073762105468141e+00
1.098197008935591912e+00
1.078500463544189270e+00
1.077577388758517385e+00
1.063876518393300774e+00
1.071060657754589807e+00
1.069344356957981690e+00
1.044882955825171766e+00
1.048456925955696617e+00
1.064547066391324348e+00
1.061748601575124740e+00
1.036661905182188370e+00
1.043450733340203884e+00
1.046281827235225226e+00
1.022470338316715743e+00
1.047377933651082671e+00
1.031038009658067578e+00
1.007045295655906392e+00
1.074064139286496689e+00
1.076520306493751855e+00
1.026713003985242345e+00
1.028310186270674054e+00
1.026200257906805247e+00
1.000722541750575845e+00
1.007963484888972472e+00
1.010428218022913383e+00
1.021585656970096956e+00
1.028935135500630871e+00
1.031735987002711630e+00
1.020583951125647149e+00
1.005914760976571731e+00
1.012139827466693065e+00
9.990707068361985854e-01
9.666626309103448778e-01
9.643364390493082139e-01
9.808836183448774726e-01
9.664088853991149586e-01
9.881740518618040703e-01
1.002097568782165826e+00
9.816988728467269665e-01
1.007370138098948376e+00
1.024247766824688322e+00
9.909404987521542862e-01
9.863571051332826745e-01
1.031074388887013304e+00
1.008695749301774747e+00
9.649506532806687575e-01
9.712085712183999853e-01
9.705494824191552850e-01
9.762314659641831982e-01
9.920485805554178915e-01
1.013143344118867306e+00
9.974882580930218845e-01
9.604116272508022023e-01
9.612683522592221363e-01
9.456035083890019788e-01
9.535905997858223904e-01
9.631657546390506308e-01
9.678892719034908332e-01
9.727745256151643094e-01
9.590364231674397555e-01
9.709337833313573807e-01
9.254463375224512012e-01
8.975490089894807566e-01
9.214343229515734590e-01
9.340573256752745523e-01
9.462589661508430394e-01
9.537093143963624176e-01
9.481853396141177726e-01
9.475744554597861358e-01
9.453275683168880228e-01
9.334481939592262911e-01
9.242041351574254993e-01
9.291752184623736088e-01
9.591926984793222033e-01
9.293277469399247037e-01
8.869241364490333401e-01
9.117955953054340812e-01
9.190956897112448898e-01
9.144745308900374958e-01
8.907718502410121308e-01
9.001747874906281810e-01
9.335024468240430418e-01
9.192152263576235383e-01
9.052296048783393667e-01
9.119403796981766508e-01
9.354859190260476076e-01
9.258173689380414517e-01
9.251837791075645523e-01
9.264698791403823686e-01
8.853253268981032820e-01
8.852360054867206562e-01
9.249258192142499890e-01
9.131824797943304262e-01
8.895368374742868012e-01
8.956544442188549837e-01
9.037055949433258073e-01
9.261438361322457125e-01
9.283358213720287466e-01
8.782751697500289501e-01
8.524457392113460319e-01
8.769738111931678626e-01
8.752466082739004394e-01
8.740384021316401908e-01
8.775224114880106896e-01
8.996306440810956095e-01
8.822127798627897866e-01
8.505862894943772012e-01
8.598663999941297265e-01
8.791797783158541435e-01
9.033621282276581566e-01
8.774508450776502544e-01
8.591853260500180722e-01
8.690952819805402019e-01
8.712768468405195366e-01
8.667318994171171465e-01
8.628837071749027032e-01
8.650142472792176074e-01
8.630710866120255842e-01
8.455184814363086998e-01
8.384341041059785171e-01
8.237621630758082958e-01
8.105111215640382616e-01
8.294009039936774963e-01
8.588364818977777260e-01
8.517272136729382437e-01
8.600199567597864858e-01
8.763386665000295617e-01
8.645635605308084060e-01
8.543560549910987900e-01
8.580212297637188623e-01
8.632112798720342761e-01
8.724189284395379440e-01
8.618946740894041225e-01
8.429825395294505697e-01
8.294061318377901060e-01
8.107194430486668324e-01
8.228472955802632605e-01
8.470315499271140469e-01
8.500673617488123668e-01
8.384681500276501831e-01
8.061860388170370983e-01
8.005378818478324776e-01
8.346779254028695583e-01
8.338229222825719322e-01
8.023281203499591507e-01
7.960774057049072594e-01
8.137266765282743508e-01
8.153925290911752111e-01
8.255472688371845447e-01
8.142908174753824557e-01
8.094106158327422085e-01
8.213433288551932332e-01
8.091894847838777549e-01
7.971925810072264529e-01
7.857217608949338405e-01
7.774383604195209685e-01
7.902971866166070836e-01
7.854562352622532773e-01
8.044191131663547267e-01
8.546865246520083392e-01
8.355768641194285529e-01
7.908109782172288993e-01
7.882496053966404626e-01
8.022089572044242001e-01
7.823214421194343293e-01
7.578033528264316310e-01
7.624452054753976249e-01
7.510285637955221860e-01
7.592104354015607459e-01
7.832023701084854794e-01
7.772718441310312310e-01
7.948526321407272111e-01
8.089257724850742459e-01
7.768260645751583482e-01
7.565622775537228506e-01
7.725399988363337300e-01
7.960610799048225550e-01
7.889623654421780152e-01
7.749742920811697466e-01
7.839637076458225717e-01
7.835557266442401136e-01
7.707553348626920986e-01
7.820325051967883523e-01
7.842092888472463885e-01
7.548479173988332791e-01
7.260734087964934025e-01
7.335250413362910393e-01
7.493630665399022561e-01
7.678153046934714787e-01
7.927297541563360639e-01
8.018345977225597165e-01
7.800275223421587745e-01
7.544213574208602502e-01
7.644470797466877965e-01
7.405470364518764725e-01
7.503258414915945362e-01
7.609970453040891814e-01
7.420562889056754319e-01
7.461534153460022134e-01
7.509647651838273763e-01
7.452191048865736134e-01
7.322689408563574087e-01
7.296641487700886719e-01
7.286009107684172648e-01
7.404360214532939022e-01
7.423627072260999826e-01
7.303748318632287129e-01
7.256210146218630141e-01
7.288228506537555162e-01
7.307637936114946831e-01
7.238568901705999536e-01
7.187495433978599024e-01
7.203584798427050684e-01
7.172502329816768940e-01
7.314020749915524089e-01
7.398417053067168903e-01
7.362795858901854951e-01
7.342552304264672314e-01
7.201715488004432064e-01
7.275192255073317238e-01
7.421032789485573211e-01
7.532035097194632600e-01
7.428718880967052351e-01
7.360751842642024867e-01
7.433155315124924112e-01
7.341751646879045579e-01
7.218003879113865651e-01
7.175724339528216644e-01
7.323425059397716819e-01
7.294791495280085192e-01
7.189724672021731156e-01
7.038123935224667171e-01
7.043440379786000127e-01
7.150635338553630316e-01
7.125174520409082168e-01
7.023174838338446246e-01
6.914364413882376770e-01
6.897824216149488485e-01
6.804511214492594551e-01
6.750411283519459626e-01
6.836127259769972930e-01
7.081942773355933696e-01
7.290486440369672305e-01
6.983506770950461684e-01
6.830650012403706173e-01
7.002727496212403091e-01
6.937464555889105711e-01
6.739150063572554306e-01
6.935198809221118088e-01
7.344273039925200974e-01
6.969155986811820247e-01
6.859581640721454932e-01
7.240035850182392485e-01
7.049387459501941233e-01
6.893530697660692486e-01
6.895533419534433106e-01
6.860488484989529789e-01
7.093916766024710441e-01
7.046078325580160673e-01
6.777177480636232820e-01
6.723851937702156611e-01
6.884288463857177742e-01
7.013939243076456886e-01
6.683317085951901992e-01
6.599625081680774441e-01
6.729925907335841950e-01
6.814349790618404734e-01
6.885775177817656800e-01
6.817246418598800206e-01
6.854785056988130787e-01
7.045137835299252194e-01
6.995161989953155857e-01
6.542039264925678665e-01
6.411539948575465386e-01
6.602863939119969494e-01
6.594338684475317125e-01
6.488075393139074443e-01
6.538718375434466878e-01
6.526133353651873970e-01
6.631193752502695382e-01
6.736718732160730250e-01
6.577524807392769457e-01
6.459137503499539079e-01
6.519134041702510096e-01
6.703087974006258776e-01
6.614006360392633566e-01
6.360388282038947905e-01
6.355320718846276806e-01
6.449785113015026328e-01
6.346740014723872836e-01
6.403594263769255557e-01
6.479822261771498448e-01
6.405985451408630071e-01
6.347661048267873030e-01
6.400446810647965057e-01
6.524530812056716922e-01
6.493122527161889757e-01
6.680384816106359480e-01
6.648790312544767822e-01
6.557311530860869819e-01
6.569794383327435261e-01
6.533758238988824907e-01
6.541133840511641484e-01
6.333827999210009940e-01
6.309684746708735803e-01
6.235858721308051855e-01
6.110361919128137753e-01
6.353647240716575606e-01
6.504366502878355938e-01
6.317602418239549600e-01
6.333388159845305676e-01
6.463081842490780993e-01
6.362302116333039548e-01
6.141134082423290730e-01
6.245381813727963749e-01
6.238222956649793760e-01
6.171119097202472092e-01
6.146277434857706501e-01
6.165477616333914224e-01
6.208010913118048313e-01
6.065726571899096031e-01
6.124086259534751164e-01
5.957760158344544976e-01
5.863937030677637274e-01
6.168214667024701781e-01
6.261373552179102520e-01
6.333871434450698557e-01
6.440858219769814985e-01
6.382548471231076492e-01
6.189725248735363783e-01
6.161752091924301844e-01
6.357176855441459828e-01
6.160268788636399373e-01
5.868003115006067416e-01
5.716496615496182709e-01
5.953829324371151532e-01
6.125268817988185344e-01
6.107574963436247506e-01
6.184289037632366703e-01
5.982371359447488102e-01
6.128487246528842025e-01
6.128503245644357778e-01
5.832244539318062193e-01
5.918388851200493406e-01
6.008743706879090540e-01
6.078170690442946666e-01
5.879665562129231526e-01
5.918104876541530057e-01
6.047309335784500917e-01
5.914802719780047902e-01
5.997897691420128741e-01
6.201131106034422080e-01
5.967931187467638843e-01
5.639043825010321420e-01
5.753856390307073854e-01
5.866755736570146151e-01
5.865587542596140125e-01
5.788410156134087270e-01
5.592124965240784507e-01
5.739362777758689749e-01
6.019072352541761095e-01
5.985618760450425180e-01
5.898715782994770063e-01
5.987609249129701716e-01
6.198132046208291168e-01
6.064959852265487950e-01
5.760248614628913355e-01
5.689125354501420873e-01
5.743686373727823202e-01
5.886519978934985353e-01
5.759554294752750048e-01
5.763520918285324202e-01
5.836158414716219323e-01
5.793643718261956010e-01
5.713820165569516440e-01
5.514081835296894551e-01
5.602650157511279705e-01
5.739986322889317760e-01
5.761962597126630836e-01
5.643309789992813075e-01
5.640617256760386278e-01
5.724450054964763668e-01
5.656275507235285493e-01
5.602997472122185352e-01
5.640034794275403662e-01
5.775087853167414353e-01
5.818328787473244779e-01
5.674498981132999331e-01
5.650063478849940424e-01
5.590023813126058227e-01
5.582974412980618029e-01
5.610498238865805343e-01
5.577042660002643482e-01
5.743966032773452079e-01
5.852920522391926728e-01
5.573326467886094981e-01
5.493183068500204769e-01
5.687507635946729145e-01
5.591654274688367954e-01
5.477249840364576405e-01
5.553330086509936647e-01
5.631920224824583654e-01
5.461255483075935224e-01
5.307485703679989397e-01
5.411092710045369847e-01
5.534207364396362960e-01
5.696605162849237569e-01
5.522899187733129045e-01
5.371548043595615329e-01
5.406445625767491991e-01
5.368034668909961171e-01
5.516794082742746408e-01
5.533377021231467019e-01
5.372560948814094628e-01
5.394387176066246514e-01
5.276981583080232463e-01
5.307314743036739557e-01
5.524137511471176598e-01
5.512263186851111829e-01
5.493030673845938905e-01
5.426468894790795749e-01
5.339907032508021123e-01
5.279340228058604367e-01
5.377992249242083966e-01
5.383662243030714611e-01
5.289617287114025679e-01
5.185579897364267499e-01
5.212728458731404890e-01
5.142822915765122849e-01
5.189859846605170413e-01
5.465101646757306586e-01
5.475178140260573700e-01
5.248590594376382201e-01
5.311377229196306837e-01
5.351973533846721143e-01
5.256115953749964653e-01
5.458073799905821533e-01
5.335235720198563403e-01
5.235127416188343208e-01
5.240874934983836830e-01
5.139717061071755744e-01
5.192668392212660411e-01
5.196514323740010211e-01
5.090344608580353869e-01
5.224457463848171113e-01
5.146650939343484499e-01
4.987830048336009958e-01
5.238952574086592762e-01
5.186998833190868963e-01
5.212713037060802135e-01
5.265769311622923166e-01
5.092921995954607928e-01
5.348317377168329001e-01
5.314840187966612950e-01
5.086373934515400208e-01
5.080416823001024929e-01
5.101330723997469230e-01
5.140327687535343193e-01
5.151111050765091459e-01
5.197718190855235010e-01
5.173045020293919327e-01
5.069756066953946538e-01
4.969250066744616001e-01
5.000525453771172968e-01
5.032439703733461167e-01
5.039081210707360148e-01
5.057839886272179619e-01
5.044870938976421249e-01
4.929019389902608572e-01
5.068089144922982570e-01
5.209965267581457837e-01
5.185982017303304437e-01
5.120105672905915783e-01
4.995477577402051561e-01
4.941892041983810269e-01
5.035741915062045271e-01
5.120708726602083427e-01
4.914792476763056306e-01
4.833734511008436763e-01
5.040413568743998818e-01
5.123212307802089693e-01
4.836605553831310744e-01
4.612375509084705172e-01
4.848618327983368337e-01
5.050877527570177827e-01
5.000537263677511390e-01
4.976254634966544854e-01
4.828569957412256475e-01
4.718768403589523319e-01
4.943194057395918772e-01
4.932598087585189361e-01
4.743844335589175176e-01
4.799747618749753975e-01
4.952711845023156645e-01
5.011423537513725046e-01
4.945994075917986010e-01
4.865068016948623786e-01
4.901432443562240837e-01
5.021979883318683502e-01
5.056571424982285734e-01
4.931030423521865491e-01
4.943303858945035101e-01
4.944970975924451451e-01
4.808622880944271039e-01
4.811709157974725093e-01
4.821558093207935491e-01
4.891654783771551829e-01
4.918854079146213754e-01
4.770640292367630542e-01
4.654622039096663055e-01
4.707872636740932926e-01
4.794203295469330883e-01
4.766673437106687672e-01
4.765704493059194080e-01
4.740820169347895185e-01
4.690939907802701980e-01
4.795350848689622913e-01
4.762919643026403693e-01
4.586332396675766310e-01
4.572690218367868042e-01
4.712639645556782608e-01
4.862354061701745223e-01
4.756150446375946306e-01
4.792046492569314031e-01
4.722754514419898464e-01
4.462272723323466028e-01
4.574402789177885453e-01
4.581248572923668494e-01
4.451941919062611941e-01
4.568307630465933133e-01
4.625784217623452044e-01
4.519564692080547119e-01
4.613610211470405842e-01
4.555538802217951044e-01
4.638750701384020680e-01
4.728102718233037627e-01
4.427944253684527043e-01
4.286145836270601195e-01
4.392748516845418894e-01
4.542079568186512817e-01
4.511684618120446189e-01
4.523443937931868608e-01
4.685353800660970180e-01
4.553099620455979268e-01
4.581670886733651415e-01
4.704081244967268094e-01
4.501760452845666172e-01
4.441953638974328045e-01
4.478735863736945655e-01
4.558868242681263783e-01
4.571901472107875453e-01
4.521038113028124639e-01
4.632814307191477354e-01
4.563514864327250509e-01
4.545329188243322216e-01
4.630912326103145960e-01
4.482968306159895167e-01
4.421578337051495500e-01
4.445680204572018956e-01
4.516046645216530431e-01
4.360985334648279643e-01
4.251689161954144147e-01
4.512142517851839840e-01
4.570582828577936518e-01
4.498666505351734402e-01
4.420644972986814691e-01
4.356845486407884271e-01
4.439800346266316033e-01
4.449911462532383233e-01
4.388871206147302306e-01
4.379496865995489707e-01
4.438446273462637870e-01
4.529485256655080838e-01
4.395038353411528376e-01
4.254182825755301045e-01
4.434254109468668270e-01
4.470899106884787533e-01
4.302745119343967528e-01
4.323231443529990115e-01
4.446270925056102774e-01
4.518515360379912194e-01
4.376151121071739647e-01
4.316285910438074080e-01
4.276917651720181235e-01
4.115015617828305383e-01
4.108286603858870012e-01
4.235923650119832740e-01
4.302744374681772843e-01
4.306928250813225612e-01
4.201992611986333781e-01
4.151708020006966149e-01
4.328104165296396966e-01
4.356823323068270692e-01
4.236523211929975608e-01
4.240082249409842241e-01
4.277170602745756223e-01
4.232961809932060948e-01
4.237465414927722995e-01
4.252267486638619531e-01
4.312499614578102491e-01
4.256370718031689537e-01
4.043150406238469330e-01
4.026521011894421687e-01
4.151388168818664348e-01
4.270500742769028357e-01
4.258752591811371668e-01
4.126568950059569252e-01
4.110507113472819940e-01
4.029623962332157250e-01
3.998131383393214722e-01
4.073219624760248680e-01
4.150577356922606209e-01
4.120763845583798046e-01
4.142778882175237043e-01
4.135698340301363074e-01
4.090662489101023480e-01
4.159523626704668686e-01
4.178162268295214088e-01
4.167454009912208157e-01
4.201900844494396159e-01
4.139279665578745604e-01
4.072558565434234445e-01
4.148850485643868491e-01
4.097611428346257245e-01
4.080893973644469930e-01
4.063190763581659426e-01
4.057632670230607586e-01
4.050794368323253902e-01
3.981206631141580021e-01
4.029087739419201508e-01
4.033178291039301588e-01
3.972233096022905752e-01
4.063458938716074109e-01
4.034154661258723684e-01
3.983974365402065954e-01
3.956255185600194846e-01
3.790934809640261749e-01
3.918848154323016364e-01
4.006243784000790842e-01
3.822072331641173659e-01
3.937091621020731846e-01
4.118534201959248575e-01
4.044166643484187751e-01
3.910688588109288988e-01
3.871403134491802067e-01
3.814139253124779749e-01
3.720233595184345154e-01
3.805445782422755552e-01
3.890361423911093408e-01
3.894167144589442686e-01
3.897346374094798893e-01
3.906304037276739916e-01
3.812449558849664855e-01
3.815570564683200550e-01
3.872914335879008574e-01
3.854946689963735240e-01
3.965916470812335670e-01
3.890386620176513044e-01
3.880740265683980672e-01
3.871610885432570925e-01
3.853804806784658088e-01
3.851023469674312860e-01
3.823464060116924523e-01
3.902850346830218919e-01
3.934224376943677992e-01
3.924198811911508433e-01
3.824528714758718140e-01
3.749148555193507759e-01
3.714100717116430861e-01
3.694727720279291638e-01
3.736704694253955017e-01
3.838216686806139033e-01
3.921828151082389913e-01
3.914442568751216878e-01
3.874427139906962969e-01
3.763621139954560491e-01
3.713796422236350647e-01
3.679114388450250295e-01
3.547362911256752849e-01
3.523484053641460778e-01
3.740924264277751821e-01
3.790513016335407825e-01
3.747837299793680965e-01
3.878369065513421754e-01
3.799017575249752920e-01
3.600358111822415386e-01
3.483873477725192291e-01
3.545787256591752534e-01
3.617864591191619072e-01
3.572262494311761460e-01
3.622356535327770910e-01
3.658696302394962019e-01
3.644644615627738449e-01
3.629123109315248730e-01
3.616359756010260607e-01
3.767406688713032525e-01
3.811434865532433713e-01
3.632682110795688035e-01
3.529573936834006775e-01
3.567391915275152092e-01
3.549459064377509243e-01
3.573861673759706759e-01
3.601846288291232767e-01
3.541836406240913560e-01
3.584000065264703050e-01
3.701851685523656621e-01
3.664275892733925288e-01
3.623921197681428397e-01
3.713034253166984655e-01
3.645264735910219711e-01
3.529674877095978491e-01
3.534534940375776979e-01
3.645163602321030982e-01
3.699832847690260884e-01
3.685208562335933746e-01
3.570453092540194495e-01
3.457549797392772684e-01
3.491994187738727273e-01
3.521122764267622385e-01
3.575404664595875359e-01
3.459424808617043157e-01
3.516377677187327855e-01
3.599094554409138502e-01
3.526749678448846126e-01
3.556872256859349712e-01
3.588232557846995352e-01
3.555224538810380364e-01
3.492889355100758930e-01
3.517311565109395022e-01
3.534810324701158080e-01
3.517773435910149793e-01
3.507055429952604109e-01
3.521991926465712908e-01
3.520349333340364040e-01
3.500569696245246498e-01
3.490582237419038170e-01
3.433079172135118373e-01
3.526665098209972316e-01
3.626071084786137710e-01
3.525932103001370166e-01
3.497962824356083966e-01
3.496933644396834628e-01
3.438359773540569098e-01
3.368040757674213848e-01
3.351447871952379920e-01
3.523931205141716538e-01
3.520081389836316466e-01
3.388158676396017532e-01
3.418084761281529604e-01
3.371164083420157831e-01
3.358872943553143919e-01
3.411781744872073308e-01
3.316588482561826368e-01
3.361831681169287767e-01
3.360507335329245282e-01
3.278016315304681516e-01
3.367708037398651766e-01
3.335582092825715161e-01
3.222798747648695783e-01
3.190485212281942151e-01
3.349054698615085424e-01
3.335168923291869092e-01
3.225387660271324952e-01
3.338342562250336543e-01
3.348408703183096136e-01
3.297794024768662124e-01
3.377448811623645075e-01
3.330829855524923278e-01
3.357740634075459529e-01
3.389781648385536972e-01
3.340443578546317682e-01
3.321117260517679748e-01
3.251730065220634902e-01
3.273674561842341291e-01
3.305588390184760472e-01
3.242099760395388275e-01
3.236163566383145618e-01
3.296064844408047589e-01
3.363657020254370855e-01
3.289539306517033079e-01
3.163699359257511889e-01
3.195245369687947368e-01
3.128305516271966402e-01
3.129770320548907470e-01
3.354069761989977860e-01
3.408548294442740323e-01
3.263080309121954015e-01
3.251134814677618667e-01
3.284951474348586364e-01
3.277100566394306469e-01
3.241852847318588138e-01
3.189162032957677528e-01
3.231351369794531747e-01
3.252803040860366424e-01
3.119091709535026791e-01
3.131955296879759265e-01
3.158237042126289529e-01
3.125563975485372570e-01
3.158956131179404547e-01
3.149279419446529560e-01
3.216522341823883635e-01
3.189330738891124062e-01
3.169706940359826031e-01
3.231007224372572928e-01
3.214813966664081257e-01
3.130173197478052227e-01
3.129596449811392067e-01
3.174198767572316005e-01
3.116539432508481089e-01
3.069847665819932514e-01
3.081060984674161007e-01
3.153625831763656739e-01
3.100003697886785647e-01
3.029255261760167017e-01
3.017512159994233945e-01
3.015552166401041512e-01
3.077402191690102873e-01
3.041614996357112077e-01
3.000984073475924663e-01
3.050129124010819703e-01
3.079486601036238169e-01
3.024478844507291764e-01
3.069572409050677075e-01
3.101029478230464820e-01
3.051977234116948212e-01
3.112410980350703849e-01
3.090074625873055481e-01
3.086507232120053734e-01
3.095190183069403411e-01
3.071358686138435656e-01
3.059055872752345362e-01
3.036762883105118549e-01
3.037139560915393388e-01
2.934451940752492161e-01
2.895838200164597698e-01
2.959557191003329146e-01
2.933103425341249126e-01
2.926283943423375611e-01
2.945810114802028812e-01
2.929114059289089633e-01
2.953682813282956787e-01
2.855838161287335142e-01
2.848160158465957714e-01
2.864481934764593341e-01
2.857736717074557675e-01
2.982327503945422786e-01
3.030913396807424776e-01
2.983647113330060718e-01
2.948524704897954596e-01
2.902080036672677887e-01
2.869223247998597959e-01
2.976820441356571867e-01
2.993020988279819217e-01
2.995787850263615382e-01
2.984006501069460526e-01
2.855303693063847015e-01
2.754198575189545917e-01
2.785656398186294180e-01
2.954566168729509390e-01
3.011582938386365704e-01
2.932595619117917551e-01
2.948967337448145654e-01
2.964454289611113125e-01
2.839633353751322420e-01
2.811581799960062855e-01
2.811035786242298551e-01
2.835318289768105071e-01
2.823111058308513943e-01
2.749648471945960182e-01
2.727592184145837262e-01
2.777703864113491017e-01
2.782514940473195253e-01
2.797546960150580353e-01
2.848472399137241817e-01
2.804517665121066816e-01
2.791420942581729348e-01
2.832796694150560013e-01
2.954423572002090603e-01
2.786166691360661973e-01
2.668510435545592974e-01
2.752358313132135526e-01
2.656716335672002494e-01
2.697110960491359011e-01
2.830041141266347315e-01
2.812785320268408884e-01
2.800942220576896347e-01
2.843048953483757746e-01
2.843660763870721198e-01
2.842746013653527637e-01
2.848172122401728679e-01
2.765897648546724596e-01
2.701514324192003103e-01
2.771414217755007181e-01
2.716021036206249240e-01
2.655082756899078134e-01
2.692402956186648599e-01
2.724719456354797731e-01
2.708561430748866461e-01
2.611948330014866038e-01
2.704610603514058242e-01
2.751637750645862801e-01
2.717499761546976478e-01
2.672989442255488401e-01
2.648922540857796548e-01
2.876434311065906302e-01
2.906437529317029700e-01
2.801026853867294442e-01
2.830354705260562098e-01
2.802321049498476824e-01
2.736164906773318473e-01
2.726431861566240844e-01
2.710959948225747373e-01
2.669418636981913950e-01
2.593031792630161037e-01
2.576750241155950638e-01
2.594125545544611611e-01
2.602728737259529801e-01
2.689411739443464122e-01
2.701224419852406022e-01
2.763269041293858752e-01
2.732691575825102470e-01
2.564038439381170487e-01
2.536628087037302581e-01
2.622090628241833254e-01
2.705353402837217813e-01
2.771453140126577952e-01
2.729237493171850493e-01
2.607393515232201975e-01
2.507687003043866381e-01
2.570637756696686482e-01
2.657702802192442038e-01
2.614649546272118652e-01
2.634595168633353524e-01
2.579027829067587207e-01
2.535152230430158804e-01
2.649116998555197666e-01
2.625458714417105432e-01
2.538230633174790030e-01
2.547719610023679859e-01
2.563738939229757707e-01
2.629866806542353053e-01
2.627600539592058193e-01
2.605751840082401460e-01
2.569949372921352948e-01
2.582602733735457345e-01
2.608443722048430224e-01
2.538675059361297226e-01
2.601749096120686278e-01
2.686466694710471503e-01
2.544406469268642446e-01
2.494098780308080243e-01
2.588985273962548517e-01
2.597484970343408306e-01
2.609131637701257445e-01
2.582673390485038523e-01
2.545191545020419333e-01
2.497017443743464737e-01
2.437762633956168656e-01
2.462416311014870851e-01
2.543798139246511991e-01
2.534047802650669090e-01
2.533560145108704753e-01
2.534956380121857755e-01
2.455373788279825720e-01
2.463879053683781517e-01
2.464193644168728992e-01
2.486940816526655995e-01
2.527769044317386138e-01
2.430482640097657299e-01
2.436996404209759159e-01
2.508593399154558368e-01
2.551660547637438770e-01
2.582098964118360596e-01
2.552010653655424344e-01
2.546934048470880230e-01
2.527039310687557716e-01
2.475469656455128731e-01
2.472659977556391220e-01
2.539148884554266461e-01
2.445050153489179423e-01
2.430799593588568175e-01
2.526508906035256352e-01
2.453682667422750763e-01
2.418756704185215378e-01
2.396584654135761605e-01
2.470901051662189041e-01
2.493130974621587115e-01
2.438850415862008347e-01
2.484241119227668382e-01
2.484817126197487458e-01
2.422115961377546145e-01
2.414876867542131433e-01
2.392351636336290388e-01
2.293164815841443327e-01
2.277678995475075630e-01
2.308406648298638453e-01
2.418333633076043265e-01
2.376873674997261876e-01
2.353905828054237148e-01
2.410002911751331078e-01
2.359397598035486709e-01
2.381345991192690692e-01
2.393656734682944320e-01
2.384093685733693624e-01
2.385399031869548381e-01
2.409517296006233045e-01
2.416340668800496250e-01
2.399119458570321828e-01
2.305967489432279582e-01
2.255432501408162205e-01
2.334615646560707081e-01
2.386235784589743891e-01
2.403179302999628730e-01
2.394668679937572153e-01
2.416141135273442708e-01
2.401553037262175450e-01
2.389219618651136356e-01
2.386760114080344330e-01
2.329251566548451169e-01
2.290402964946798570e-01
2.290700927405349141e-01
2.355571273051634829e-01
2.321655818793293136e-01
2.259374365805946194e-01
2.370401038079172351e-01
2.345125193257270035e-01
2.180494959707378888e-01
2.226130706990491204e-01
2.254336901445723462e-01
2.242886197407097382e-01
2.325232115209173722e-01
2.310335675417414247e-01
2.249091411520703354e-01
2.342224695782263444e-01
2.357925482685150897e-01
2.234359157788006756e-01
2.227404586318247615e-01
2.255136021865013773e-01
2.246393133219443394e-01
2.251181780333425531e-01
2.194084808068973991e-01
2.207850147394583296e-01
2.340478465475953340e-01
2.286379761739731897e-01
2.213233723432744549e-01
2.267199524202920258e-01
2.300100398232374499e-01
2.218691762246451371e-01
2.206335340307030712e-01
2.225975726733312732e-01
2.193279520381405390e-01
2.226165679216257354e-01
2.212927411941952860e-01
2.239273892110233422e-01
2.328370891887377725e-01
2.257513360348786524e-01
2.177454342729466807e-01
2.210843556406299482e-01
2.229908657427105423e-01
2.290372014177506910e-01
2.239535867389248480e-01
2.212463597198817689e-01
2.251407437482385032e-01
2.252661836417064467e-01
2.229427335078188743e-01
2.184255532214414153e-01
2.214145226319458315e-01
2.232769089262873208e-01
2.185572216937930468e-01
2.148421779669668075e-01
2.179862388943853146e-01
2.283165210432853975e-01
2.267121046934495177e-01
2.173906198961026992e-01
2.179267635209686249e-01
2.169755672000701352e-01
2.112911960343769324e-01
2.110609855144107427e-01
2.128661453041117702e-01
2.128925420556328774e-01
2.142690741030007506e-01
2.171028430897444517e-01
2.145146107877537178e-01
2.061036897256371125e-01
2.136268180548719919e-01
2.238407685379869283e-01
2.204193069665251470e-01
2.136262192841045793e-01
2.098450731718521367e-01
2.084897615701263307e-01
2.181407164708684399e-01
2.203664662212352909e-01
2.099606941975728225e-01
2.109080716864292215e-01
2.168051483114404598e-01
2.109736888170749836e-01
2.055683472510272114e-01
2.131420779338678850e-01
2.150382059189896722e-01
2.088635498630935783e-01
2.052898604605945532e-01
2.073359688403109413e-01
2.056566793392883008e-01
2.009839030858797393e-01
1.956796507069706315e-01
2.028284966183104832e-01
2.136930699016683366e-01
2.169800564516676800e-01
2.132161426953233518e-01
2.073028779978556557e-01
2.077655754197088034e-01
2.081119534794977355e-01
2.084218341921038609e-01
2.031422430756132935e-01
1.993707205668372728e-01
1.990993777238692919e-01
1.982749204858165470e-01
1.953214330091929962e-01
2.019004138943462645e-01
2.089249959050109018e-01
2.042536570707394750e-01
2.045187014152621274e-01
2.044579842197531139e-01
2.057839561780979154e-01
2.005972792175261810e-01
1.945389588538547487e-01
1.960747901356672818e-01
2.008079653315248680e-01
2.116333812031149231e-01
2.089711186855158775e-01
2.019025126248288615e-01
2.066688391565777994e-01
2.029976289115889010e-01
1.949727453766637864e-01
1.945687792821589046e-01
2.016345836875954034e-01
2.025678187516559148e-01
1.938332024368922268e-01
1.972567473842521124e-01
2.015718578913170966e-01
2.026976316313515158e-01
2.040517475130347036e-01
2.035800835317536361e-01
2.036468453580877747e-01
1.976733650577843782e-01
1.986660130517775014e-01
2.047649002384862305e-01
1.969347592389530943e-01
1.918105583606473930e-01
1.938472507137052603e-01
1.958462460219169976e-01
1.999068792470322098e-01
1.988734558447724787e-01
1.923943785017769303e-01
1.929117617493802672e-01
1.996555764301544966e-01
2.013139124126539503e-01
1.952022023398914674e-01
1.979382808841207431e-01
2.026321726461271788e-01
1.958000735134949044e-01
1.946204118207632561e-01
1.959090858660073042e-01
1.961624533937672277e-01
2.021160593840655162e-01
1.945959045536746201e-01
1.853048955980380053e-01
1.938349991691100394e-01
1.964657675455555585e-01
1.951227797005631592e-01
1.982153539790832419e-01
1.936836554962780288e-01
1.884013467807451603e-01
1.914311813120562200e-01
1.891669001890811108e-01
1.901165344760326337e-01
1.960157665642852931e-01
1.942657162163303197e-01
1.947007253972087015e-01
1.942457541435069768e-01
1.915797438882124726e-01
1.875628289016072758e-01
1.870599069488027288e-01
1.940190017809249046e-01
1.935484992390321679e-01
1.839568790887710636e-01
1.836883596699972754e-01
1.896202167786492643e-01
1.886888691510599514e-01
1.865971767464947029e-01
1.893767988146081993e-01
1.894351213372935938e-01
1.876695428991739523e-01
1.933255935506877077e-01
1.920406652109441503e-01
1.838195607309916768e-01
1.874593909509922052e-01
1.918183270047059130e-01
1.887890828488238415e-01
1.898216594673306779e-01
1.894968822328982061e-01
1.874027989993601317e-01
1.875362998906857093e-01
1.881830274765863842e-01
1.860150354216012492e-01
1.839748378875267210e-01
1.848936081236310092e-01
1.903163289944425907e-01
1.885392588275014991e-01
1.747738209092885853e-01
1.784056985637194892e-01
1.884573934353674374e-01
1.881461931822414890e-01
1.885606890302249372e-01
1.879373121539087976e-01
1.904065883105623136e-01
1.898922542963725479e-01
1.843638364303195609e-01
1.887696474991189810e-01
1.894195269303490803e-01
1.858236870025292697e-01
1.818149041457352288e-01
1.839923844776280570e-01
1.833984148203870179e-01
1.816921547589454289e-01
1.806372932210178750e-01
1.781293573019393228e-01
1.835996984098688667e-01
1.839300562745014855e-01
1.793226280243683801e-01
1.773387794132351702e-01
1.810879271867942841e-01
1.808536969005239969e-01
1.816886907760932313e-01
1.849486579636381300e-01
1.814487852459716888e-01
1.825106041362616338e-01
1.843791005625646517e-01
1.755401157204397600e-01
1.745066069236264061e-01
1.797010260607566912e-01
1.760657306044731418e-01
1.725092559963020133e-01
1.728539692856854715e-01
1.754306251498886637e-01
1.755087023237952015e-01
1.727314546531947825e-01
1.777090604225909920e-01
1.786305005905986232e-01
1.770992972668449794e-01
1.767217582602692016e-01
1.756714120841056104e-01
1.754416563874788282e-01
1.764414368813874978e-01
1.771776893614553094e-01
1.791421244550259195e-01
1.790767584129412116e-01
1.728026963444927178e-01
1.728200561629180121e-01
1.751522669647278263e-01
1.746409405311893093e-01
1.784354990056334633e-01
1.742001176650868899e-01
1.746653243616466955e-01
1.807914028801567985e-01
1.724286570368232241e-01
1.688917810692383281e-01
1.713059701742888907e-01
1.698934782410307376e-01
1.694758396660465682e-01
1.702176977396867019e-01
1.700643059947229141e-01
1.722768870692865384e-01
1.740487928993699196e-01
1.686788517703587675e-01
1.691185268965367250e-01
1.779698734155507334e-01
1.775362722784564196e-01
1.694040646266832262e-01
1.697489805385150041e-01
1.716913632371440956e-01
1.704419845100928754e-01
1.679843098842883908e-01
1.747095030125146442e-01
1.795928057590188975e-01
1.729752049685054638e-01
1.759599197871519194e-01
1.738984972985924693e-01
1.690376427579196317e-01
1.735404319796793327e-01
1.771834484802886633e-01
1.754645085400114990e-01
1.732213367234944623e-01
1.737281226145585278e-01
1.709105037665188398e-01
1.713628718537368589e-01
1.721923932086404374e-01
1.725241431195923270e-01
1.740598078408688298e-01
1.710845493333025269e-01
1.704348857108686777e-01
1.693064898875840940e-01
1.700826085865026482e-01
1.696755036305200304e-01
1.682132890064402253e-01
1.625884735766141287e-01
1.621963643280955603e-01
1.721640244483926829e-01
1.709625210484621571e-01
1.640069548935117472e-01
1.629661093384647264e-01
1.659581439303458028e-01
1.661675961914515220e-01
1.620625442545500505e-01
1.652280576442370918e-01
1.656774994602234208e-01
1.643344326375196229e-01
1.688160389666426286e-01
1.634562957761777624e-01
1.601750146665851804e-01
1.645660126502610232e-01
1.670338049488993282e-01
1.670007599107863061e-01
1.673702680867318326e-01
1.707773752380076782e-01
1.677570433900000546e-01
1.638813682967091290e-01
1.646304060838538197e-01
1.669392160692865501e-01
1.649673302585865364e-01
1.567960850784909099e-01
1.539240342982013399e-01
1.521392143859081614e-01
1.607588208841600474e-01
1.679810902643606718e-01
1.655480330322545435e-01
1.693125582516435412e-01
1.646297088740685810e-01
1.607112494692939930e-01
1.633290272529652476e-01
1.596088897421207575e-01
1.656288496193192572e-01
1.709374729816006966e-01
1.638403975326791495e-01
1.612323712268211862e-01
1.569369065659367291e-01
1.598817233804968041e-01
1.626250578326815799e-01
1.566634047518498662e-01
1.627540635403829372e-01
1.669826268622729148e-01
1.603868617920528594e-01
1.589387234582900488e-01
1.633004842210321605e-01
1.624626755005675049e-01
1.631617146705061361e-01
1.638836804029849548e-01
1.571623940492805904e-01
1.593943186309337567e-01
1.591996450770384319e-01
1.532248387415581781e-01
1.566777640749687506e-01
1.566477160571322080e-01
1.523015297213374253e-01
1.553737609555320143e-01
1.561319389042083727e-01
1.561747573775502940e-01
1.598567348792288290e-01
1.605547669788086051e-01
1.621765619239890488e-01
1.591664683868949659e-01
1.563723556183408137e-01
1.619546415725670596e-01
1.653141754216530257e-01
1.596809420208528119e-01
1.595448319268715776e-01
1.647795506322104753e-01
1.617669424172592518e-01
1.597956361505176726e-01
1.600612723800998172e-01
1.594997671166314968e-01
1.575718192188967359e-01
1.518613202187929223e-01
1.514320136684044749e-01
1.511358798514527146e-01
1.503337771092352892e-01
1.566999510220672687e-01
1.592289041447868536e-01
1.585156925933350613e-01
1.575204926381479631e-01
1.569393247953800863e-01
1.553606648251208699e-01
1.540307369111083013e-01
1.596434333474546774e-01
1.609636620670779061e-01
1.575796208939374277e-01
1.572970637454905174e-01
1.566876363110097370e-01
1.561880091968790574e-01
1.577867587666502702e-01
1.578580174320072804e-01
1.520948761485406420e-01
1.504240363358572419e-01
1.534459791822758434e-01
1.539381651652589611e-01
1.530207863299430648e-01
1.493659914331487981e-01
1.541315182410732676e-01
1.541747124900171018e-01
1.574886785932523570e-01
1.610565380706070193e-01
1.482609330421711391e-01
1.477953532913824086e-01
1.509469828392480395e-01
1.493487879043469968e-01
1.515714828605945197e-01
1.497176791552028985e-01
1.507821432421622421e-01
1.505399245531014452e-01
1.494353051045510805e-01
1.510105446983836808e-01
1.505433527004694516e-01
1.560372227144788959e-01
1.575269925565901674e-01
1.561502853358409659e-01
1.546917715043698849e-01
1.481096383965168628e-01
1.456817157117894501e-01
1.507314517484513172e-01
1.572524550023878254e-01
1.526582666041156888e-01
1.489531077592264885e-01
1.530194528188803527e-01
1.513559912450629652e-01
1.510412792425173678e-01
1.539205433012585944e-01
1.547005869091168939e-01
1.486059239700897039e-01
1.491402390990339832e-01
1.545919506169927682e-01
1.522569855039791475e-01
1.482419477214844961e-01
1.453271217353533096e-01
1.456967502845882001e-01
1.461346582375454006e-01
1.493067814251219927e-01
1.528185361606539949e-01
1.510266856231186339e-01
1.466875583574535624e-01
1.423460866588620310e-01
1.456230993133912632e-01
1.457330693468001648e-01
1.397659722050619280e-01
1.454118379762855684e-01
1.510933176240731035e-01
1.509238052680452191e-01
1.477749719888488966e-01
1.446008696608985789e-01
1.455296157948311742e-01
1.464682029940614083e-01
1.458758610802333433e-01
1.468041417424447159e-01
1.484651331808532204e-01
1.478939006841305803e-01
1.495558058389409861e-01
1.481373746038447681e-01
1.437329835332396277e-01
1.439833052935458046e-01
1.456640939673438384e-01
1.470032397699948534e-01
1.436212095906650443e-01
1.416036176013180936e-01
1.417288774580565125e-01
1.419515872536395995e-01
1.442448616455363763e-01
1.428678154029445757e-01
1.433469345169201548e-01
1.474301589764298870e-01
1.464361974500315577e-01
1.446462977231976754e-01
1.466957481515331063e-01
1.451654202280089345e-01
1.412327143242507188e-01
1.434689004445357241e-01
1.439509789521576377e-01
1.448752490950975802e-01
1.492371966692165874e-01
1.399944755254179107e-01
1.373364764560054685e-01
1.450827133753826992e-01
1.416806194947544950e-01
1.416249143798052057e-01
1.451879274928399022e-01
1.423500357307211639e-01
1.424442346303580187e-01
1.437073289040961266e-01
1.446754400388233497e-01
1.415336201338405486e-01
1.405826548498526896e-01
1.444175371074691572e-01
1.453081377046124278e-01
1.486682517346722132e-01
1.462670708530070252e-01
1.383465032234180714e-01
1.380691807198022869e-01
1.410944687263731845e-01
1.425739361833164576e-01
1.419583514149964643e-01
1.395654280725683316e-01
1.433735919918170121e-01
1.426683437553871725e-01
1.382985778144549260e-01
1.381790337892831455e-01
1.420348713397392437e-01
1.451127713931978092e-01
1.429958934420490213e-01
1.405184706980979192e-01
1.358219334483469209e-01
1.405546446281247808e-01
1.396404058180609198e-01
1.365292727915612958e-01
1.409027509241463638e-01
1.388199363006061837e-01
1.344154634744555155e-01
1.352275634474292554e-01
1.389450929047840178e-01
1.401026373539461245e-01
1.372694824820143156e-01
1.389981995377417012e-01
1.380213837818759504e-01
1.312947620446407171e-01
1.346432959320212619e-01
1.391228766818843332e-01
1.389838813341474910e-01
1.369213951940525809e-01
1.386841968741412690e-01
1.361436229936942022e-01
1.398866272589222304e-01
1.409263624040528462e-01
1.377414076488544803e-01
1.416506199402728094e-01
1.376669309232251559e-01
1.351909804069358623e-01
1.351047022547592069e-01
1.377468955631131198e-01
1.381405563078893783e-01
1.325423466306141496e-01
1.346136799375985960e-01
1.390364154648988104e-01
1.362015897095944228e-01
1.358616524207726384e-01
1.412967879078209643e-01
1.364170348824206846e-01
1.304658543565563600e-01
1.362544254729091409e-01
1.381460754012233116e-01
1.370943327203702211e-01
1.391991394717856656e-01
1.389228594289622642e-01
1.384359393543179995e-01
1.396907321724204509e-01
1.365687484582858158e-01
1.339050461983394280e-01
1.341094584470937379e-01
1.387355096117722231e-01
1.443235435021653079e-01
1.402902905396735955e-01
1.321804981252084066e-01
1.339377579587778255e-01
1.326751887016747733e-01
1.313059097632361671e-01
1.349853759875797310e-01
1.360123850780598775e-01
1.362282039158425884e-01
1.352311584882111284e-01
1.373430569891308517e-01
1.324533721210252035e-01
1.318653074310668638e-01
1.371359776295540955e-01
1.358644552662333915e-01
1.323676430268508064e-01
1.278559614613283268e-01
1.298430811237867022e-01
1.349375424964487091e-01
1.329622308948899545e-01
1.317146918854592008e-01
1.308447177677078410e-01
1.312500117732529892e-01
1.326048918656661246e-01
1.311167631814567913e-01
1.323280045522343962e-01
1.333810696016970998e-01
1.292577651756989243e-01
1.317444705065938249e-01
1.368370760190771307e-01
1.343501444198929029e-01
1.333393388522940148e-01
1.286212637514888013e-01
1.247948093487801502e-01
1.295114578479112932e-01
1.320142665486326028e-01
1.320246512604401345e-01
1.317152923146966692e-01
1.293537416441024601e-01
1.258033061732519164e-01
1.278846078716122381e-01
1.276813525977939789e-01
1.261262532299475825e-01
1.291654129695987696e-01
1.320630585547319380e-01
1.326392299679608477e-01
1.296386973410857402e-01
1.270581584848792245e-01
1.290496671880514978e-01
1.344526791027242651e-01
1.333030556076339468e-01
1.323748843931825125e-01
1.318290988660901497e-01
1.295506066789502697e-01
1.248838322470516848e-01
1.214205443536395534e-01
1.293272949156985263e-01
1.301357916469733644e-01
1.263373510968218705e-01
1.268023861653374829e-01
1.244085515018285154e-01
1.259531992621929497e-01
1.299515964027301573e-01
1.280487388820695516e-01
1.250539152496261686e-01
1.282950613897694825e-01
1.270024835138768848e-01
1.274332188937893351e-01
1.294453390303671736e-01
1.254721861025002161e-01
1.230948718909097572e-01
1.242893299660966372e-01
1.266590590921196358e-01
1.287417390662918271e-01
1.294602181266446550e-01
1.292118309679516908e-01
1.283890290948276891e-01
1.255515351911057620e-01
1.261714982198498813e-01
1.295604898621360856e-01
1.291296092291781272e-01
1.271119115226045648e-01
1.273234767062617623e-01
1.299193834105799306e-01
1.309211995635966574e-01
1.275419820083419642e-01
1.251967225824407726e-01
1.247202163915182016e-01
1.261036135658864799e-01
1.273370081200809745e-01
1.268410484265467542e-01
1.246464941264301407e-01
1.240396062226912649e-01
1.271850578422157874e-01
1.265928492424782670e-01
1.286882710368295046e-01
1.262041870084276707e-01
1.200659687887081495e-01
1.233401408905851621e-01
1.275484153610904059e-01
1.251345087365592079e-01
1.222531336430850712e-01
1.234345105119307590e-01
1.247977598724058224e-01
1.250339228141920112e-01
1.226561069630220657e-01
1.210953196188229997e-01
1.206903990546326355e-01
1.189927593758208363e-01
1.210878406967132587e-01
1.244487336533351279e-01
1.253139061502501761e-01
1.244232515859051841e-01
1.266916546836043544e-01
1.245339632102733934e-01
1.205813347516372369e-01
1.257840615779459992e-01
1.267249805263986895e-01
1.282506273860840040e-01
1.295603419543832346e-01
1.257305309554274386e-01
1.237318484665263646e-01
1.218353300784284499e-01
1.199202449123968339e-01
1.226934124826297851e-01
1.232484193185017368e-01
1.234792608896318478e-01
1.240480542295669536e-01
1.212975164259257471e-01
1.203381592696151775e-01
1.187313020334910540e-01
1.238088357338304329e-01
1.285298271084513166e-01
1.240837482471602304e-01
1.176004758565342423e-01
1.186907356612182107e-01
1.232214761014665816e-01
1.262127601846461666e-01
1.263909254919070579e-01
1.227266016013920241e-01
1.190966633763279464e-01
1.202462892494449292e-01
1.253549606129798211e-01
1.240255924055901487e-01
1.182642531175803202e-01
1.164285992658129765e-01
1.226430696072509791e-01
1.243833348060829763e-01
1.202479481850668580e-01
1.194056593102514469e-01
1.204727654511379559e-01
1.216355901703436992e-01
1.244690387013016875e-01
1.205576011724622809e-01
1.153461504166072987e-01
1.193141284923226048e-01
1.217293932678844282e-01
1.268487635101158140e-01
1.247137960826100178e-01
1.211623530782427877e-01
1.244236345483230866e-01
1.185909328031526516e-01
1.173452270472847558e-01
1.236642398898994133e-01
1.228286917085797819e-01
1.207621740766544466e-01
1.226674930161400362e-01
1.193013677036713210e-01
1.187254969700013985e-01
1.217163640485996318e-01
1.187333459176102002e-01
1.156989928544520235e-01
1.136140564607239917e-01
1.144304021644864666e-01
1.182881434261521814e-01
1.198994087914390383e-01
1.188252219438330759e-01
1.161170696941311725e-01
1.194563589136444087e-01
1.219515552534493202e-01
1.186476433933929403e-01
1.179598547488052707e-01
1.159842306792589484e-01
1.143754284336877119e-01
1.166221535022056166e-01
1.205455067602714259e-01
1.227108883673132672e-01
1.186544697404241094e-01
1.181652369501391547e-01
1.190958243839686514e-01
1.173456703476960239e-01
1.161937615641466942e-01
1.118082031214327060e-01
1.156874597946288691e-01
1.189330569689652506e-01
1.147351313399411210e-01
1.148056162890144921e-01
1.147769970368262282e-01
1.160459726376447120e-01
1.188668498750577729e-01
1.184210903416974825e-01
1.162497263605041797e-01
1.167301109238657875e-01
1.168288666439495360e-01
1.196190486133028863e-01
1.228619896049109733e-01
1.170043575200190727e-01
1.088565118712264274e-01
1.117159576940698618e-01
1.173779120944982157e-01
1.165843295706354837e-01
1.160142626756137940e-01
1.140514911230774003e-01
1.108299936976564204e-01
1.132638096660962823e-01
1.163615608830227410e-01
1.128520065864838384e-01
1.114252379756092426e-01
1.134483075466200253e-01
1.114964973731404491e-01
1.092839852843948689e-01
1.135548540580045007e-01
1.167095150264554487e-01
1.128772411057044484e-01
1.113368609145228144e-01
1.118346699049959786e-01
1.121208873673567169e-01
1.119820479924024670e-01
1.143364940328964879e-01
1.120991594448399881e-01
1.097296932160344574e-01
1.143143143838724202e-01
1.144522742559883066e-01
1.132882548142633561e-01
1.151073952248027055e-01
1.120556226246610804e-01
1.080244619339619100e-01
1.111131427972063684e-01
1.135944731643912381e-01
1.125038684507385367e-01
1.083820097728651483e-01
1.120663400145867350e-01
1.139446457224427139e-01
1.110819293127678353e-01
1.111737358750798377e-01
1.132046075159504478e-01
1.125325298870951118e-01
1.083999197469462522e-01
1.111020970980973188e-01
1.156194480801356061e-01
1.148215312262742122e-01
1.104970614251656047e-01
1.128180132570294619e-01
1.150176668770492711e-01
1.106865319990355118e-01
1.110561429980758130e-01
1.111726651248435144e-01
1.079788597790925231e-01
1.077180662220264679e-01
1.110402829799031904e-01
1.112915635509056644e-01
1.078458480515892270e-01
1.096909010026027170e-01
1.124389334309268684e-01
1.134833347660606784e-01
1.122587982298710180e-01
1.093590237470370846e-01
1.076651645075961533e-01
1.086825072080869481e-01
1.117913998371441314e-01
1.127494825326683242e-01
1.136541674067719360e-01
1.088099932783459234e-01
1.059803310288381234e-01
1.065449457919884768e-01
1.059545876754913879e-01
1.115457583501549693e-01
1.119096657980462040e-01
1.094305266536545473e-01
1.087174018543501791e-01
1.102669197741829171e-01
1.102231081284467396e-01
1.078544769904423439e-01
1.087872149838491620e-01
1.099351040003726382e-01
1.072434535628243313e-01
1.055816981283746736e-01
1.060437372143967771e-01
1.079320394841572911e-01
1.093064584498220082e-01
1.075002427749210815e-01
1.117946666984722393e-01
1.111218697585737575e-01
1.096409651971780030e-01
1.124857921723181331e-01
1.073564259825982165e-01
1.037626895305918118e-01
1.047907036756735716e-01
1.057692689727519203e-01
1.053981004803045407e-01
1.061659149127958668e-01
1.060077914707331925e-01
1.072273739418888316e-01
1.083353981797673393e-01
1.045486467045789736e-01
1.061220457714962262e-01
1.080317079335367386e-01
1.052479485953165261e-01
1.046585272851963261e-01
1.031402790352357324e-01
1.055588634555897493e-01
1.088705670104318929e-01
1.089440782454164786e-01
1.072543371968411180e-01
1.037215600147767397e-01
1.046313234837401990e-01
1.050036087211884128e-01
1.012356332624243238e-01
1.014621164417005839e-01
1.065173308506885547e-01
1.082947437436998228e-01
1.066565853255429797e-01
1.054345023456673691e-01
1.030075041473632602e-01
1.008826353542403298e-01
1.045115705119246396e-01
1.031408431210131538e-01
1.002820891494379529e-01
1.034577256500476133e-01
1.068528847268329918e-01
1.055966354000453244e-01
1.029238759243553264e-01
1.044460820032221959e-01
1.025894748388753719e-01
1.001614439276480167e-01
1.036459045473801938e-01
1.061747906956349435e-01
1.054661198744511058e-01
1.039126170242129499e-01
1.024711614013969069e-01
1.045904147054002170e-01
1.054950557291094299e-01
1.047217496057704367e-01
1.058995755382640264e-01
1.023682552383008981e-01
9.982897179523021747e-02
1.020137360904217610e-01
1.037911167502119092e-01
1.054415398406418763e-01
1.053610652968727662e-01
1.048375185461581510e-01
1.045174031575781814e-01
1.026830884742441635e-01
1.028166444103305599e-01
1.014171130702228862e-01
1.026039829938939080e-01
1.043188537547527217e-01
1.049083242276083461e-01
1.049264947944149318e-01
1.034664416154927047e-01
1.051019561459837354e-01
1.044103730472975000e-01
1.022458106907059849e-01
1.019988634989326959e-01
1.017293923268744876e-01
1.020688402829467434e-01
1.026305209971747623e-01
1.027238365044335633e-01
1.044982450187225409e-01
1.042762101936179631e-01
1.047143809938987646e-01
1.069087540665872166e-01
1.056383398255735795e-01
1.010840804098024903e-01
9.845938214124244636e-02
1.014718200969195322e-01
1.038931760361823525e-01
1.017334850313124095e-01
9.618093727438530027e-02
9.825020689544684827e-02
1.022859102626752920e-01
9.864866980574592270e-02
9.696850202285457743e-02
9.757344584305963076e-02
9.982834391879856495e-02
9.908023764321069460e-02
9.664815468520007724e-02
9.532963208723208015e-02
9.754897125022560234e-02
1.019168477707588644e-01
1.012577238136735669e-01
9.512913819897170220e-02
9.608891111478905234e-02
1.002374850424860991e-01
9.764873505436127976e-02
9.751008137340451409e-02
9.723360764668674550e-02
9.772146302486724168e-02
9.909717920882178677e-02
9.811352508955133167e-02
9.450003173319117267e-02
9.529720274658658175e-02
1.014412963108520388e-01
1.002048548083197682e-01
9.911662389992501043e-02
9.963854420581627624e-02
1.021490094980019303e-01
1.030973818730117758e-01
9.841335551215354971e-02
9.588894332110768637e-02
9.555264261572608830e-02
1.008749508460931033e-01
1.035249896542668746e-01
9.993986039810857924e-02
9.848667633832471069e-02
1.026183973682586598e-01
1.001635914913047293e-01
9.458907778101055541e-02
9.783145587599913207e-02
9.971761530015831043e-02
9.900948225496543353e-02
9.763235858694827018e-02
9.717260998097129732e-02
9.674570174723544358e-02
9.576603140470170417e-02
9.688429384296620706e-02
9.819019307840701205e-02
9.741304521841757935e-02
9.728898368694585685e-02
9.621706084069446552e-02
9.456257179268964808e-02
9.586956619466212304e-02
9.600448644034322021e-02
9.654452448392288055e-02
9.230412525224267195e-02
9.333187966936040691e-02
9.600605741974550800e-02
9.203231931794654541e-02
9.305819168662693430e-02
9.346433912028546953e-02
9.334660711661824095e-02
9.440853517179502441e-02
9.427028550866820011e-02
9.463971846832246182e-02
9.628951627974700889e-02
9.824487751755725529e-02
9.821587230459973006e-02
9.695531043076041633e-02
9.722689514036807201e-02
9.745731715343523838e-02
9.480300935724522704e-02
9.283687811833754577e-02
9.554599737476346388e-02
9.645804480165602601e-02
9.518011894105854465e-02
9.673806937873152823e-02
9.524481639298422453e-02
9.695643374412785120e-02
1.008804837516524694e-01
9.627174582192842001e-02
9.272473071019933510e-02
9.429245101854850930e-02
9.360801568499230174e-02
9.371271429212188475e-02
9.510306796270062701e-02
9.229474973789561498e-02
9.099702808983632651e-02
9.278318995874056119e-02
9.357979022173551487e-02
9.346364611904577069e-02
9.372889977718312782e-02
9.180617401208251982e-02
9.389105251513209238e-02
9.793706896131328110e-02
9.771101319909042404e-02
9.431506513892001786e-02
9.016035379583220433e-02
9.100781596115806171e-02
9.227668632162416840e-02
9.361524188722780693e-02
9.478243418592879888e-02
9.316281791466431150e-02
9.153226619429603861e-02
9.113097494785289687e-02
9.053117707438174122e-02
9.273468202869852850e-02
9.733387016881643594e-02
9.725546473344934273e-02
9.443674288801320871e-02
9.737723020989418055e-02
9.544901375239558949e-02
9.171289484693022354e-02
9.313406226183074121e-02
9.280117082031835718e-02
9.575959276461862291e-02
9.510104378951114712e-02
9.237648113781651849e-02
9.381714605034613408e-02
9.083869802315734654e-02
9.026555349155959695e-02
9.236297150778122189e-02
9.202131389140143225e-02
9.104258718159467800e-02
8.938032703307023652e-02
9.174961084797754463e-02
9.161275341612955259e-02
8.964501832149598948e-02
9.512213501533653415e-02
9.725630476327427887e-02
9.305355049681827972e-02
8.950812832606074021e-02
9.129172135299408464e-02
9.448665881855483617e-02
9.340756226318931710e-02
9.046355017301574430e-02
9.068925432725798153e-02
9.263990120602406952e-02
8.928146745970375053e-02
9.007905661310430800e-02
9.318633660418285114e-02
8.972851534185519173e-02
8.626306017680238081e-02
8.774458049188019193e-02
8.966209804748928591e-02
9.145987968646326904e-02
8.795097176693954244e-02
8.809291010457301341e-02
9.286982367554626194e-02
9.163675743873202217e-02
8.896107731714121558e-02
8.604995001555600098e-02
8.905767629605153279e-02
9.035040560948112698e-02
8.828664874530404993e-02
8.895334771362364834e-02
8.946421030536935715e-02
8.992882925775270986e-02
9.238492063693760914e-02
9.206027972075533916e-02
9.191887611013542514e-02
9.154961374274196706e-02
8.711985073369030164e-02
8.849637962398564095e-02
9.016908299347828337e-02
8.789250134220161215e-02
8.743015399546012756e-02
8.867912783191306270e-02
8.714262060115024466e-02
8.755870312327899974e-02
8.980626676695942223e-02
8.830023257122696090e-02
8.603027041907038153e-02
8.710610952438949117e-02
8.812508772876097296e-02
8.711735256141465988e-02
8.640971727259694202e-02
8.623728366514410437e-02
8.551890337397184683e-02
8.711080623891910568e-02
9.192161749433074014e-02
8.986405106230714590e-02
8.682317426372719582e-02
8.903731683266488672e-02
8.999291334895821726e-02
8.883908833879272660e-02
8.435575126373294486e-02
8.582503430426850766e-02
8.796932001030083326e-02
8.314330340253604790e-02
8.532995809445523272e-02
8.540784793676588216e-02
8.527180970896643120e-02
8.782090891465968441e-02
9.009016725907796619e-02
8.993223521390679431e-02
8.810922524154676805e-02
8.691352903075315328e-02
8.443514463414621141e-02
8.539831868651512337e-02
8.775742747554354795e-02
8.744771492219231834e-02
8.514005184532259796e-02
8.576928854732787655e-02
8.321642989716745986e-02
8.166483584171942145e-02
8.524020100514094478e-02
8.646726039265115182e-02
8.660754130298094211e-02
8.705401090835598876e-02
8.369111184693837913e-02
8.278805325467215870e-02
8.567718220366396520e-02
8.413241283016460736e-02
8.283852920493253724e-02
8.556638677629598011e-02
8.761125766574916207e-02
8.584677307543797653e-02
8.675857728654243206e-02
8.980436038193474746e-02
8.838674892840701902e-02
8.767381754718570064e-02
8.552320819826692011e-02
8.302600960223156801e-02
8.126262149405234780e-02
8.644909182441783135e-02
8.910990627461001790e-02
8.551127932920389585e-02
8.635110080066631111e-02
8.579731614535232587e-02
8.687482875346387579e-02
8.662433574528330404e-02
8.559552538337657224e-02
8.733528258710307468e-02
8.729034962031510803e-02
8.673519450387749685e-02
8.537540017196516839e-02
8.164132583816822997e-02
8.421372723003316130e-02
8.810789922518273698e-02
8.717705188563336371e-02
8.765574044578809676e-02
8.743122307537512516e-02
8.521685360731413861e-02
8.384786920481940298e-02
8.262247905863091824e-02
8.318309744739782463e-02
8.343044654455292197e-02
8.404134997637932591e-02
8.587265256297904603e-02
8.119436788345890665e-02
7.976089136555895853e-02
8.417787520505462528e-02
8.516732268137522377e-02
8.310316980363557926e-02
8.137798369502735607e-02
8.301662139377538607e-02
8.400716370490433904e-02
8.201843811410201857e-02
8.260623673568655290e-02
8.351430912662777262e-02
8.516781261882487575e-02
8.520432418274932751e-02
8.145901245179050509e-02
8.160924626237536783e-02
8.147112517566434953e-02
7.919679586755812295e-02
8.092283434151445465e-02
8.401673125827781308e-02
8.522945664317171932e-02
8.251493761745455624e-02
8.056489250428702786e-02
7.874863044100301190e-02
8.060224789557227099e-02
8.442111853662669085e-02
8.217148468463356115e-02
8.051183229787137186e-02
8.147304073598940488e-02
8.276007549181500778e-02
8.040378286099561511e-02
8.098398933643774500e-02
8.475128654091226843e-02
8.281066879428533589e-02
8.193493819858020666e-02
8.345542190693977513e-02
8.285216845389052620e-02
8.005264890620819584e-02
7.875167762471872723e-02
8.232687176973273180e-02
8.396856694627684303e-02
8.420738777767414196e-02
8.308482713549109056e-02
8.145765363738674547e-02
8.166186060720724560e-02
8.265149201684790503e-02
8.205374207795532171e-02
7.976610627264567321e-02
7.907410698790923176e-02
8.187236441178856461e-02
8.332614547536740246e-02
8.154067428671431250e-02
8.085548340546838686e-02
7.984870900858427600e-02
8.043460181498778006e-02
8.040143717912281995e-02
7.917992337213959619e-02
8.127292429645291416e-02
8.086912114685551600e-02
7.848691664559521997e-02
8.044260849133237634e-02
8.282862594354087338e-02
8.132723720011529600e-02
8.236962477705299379e-02
8.386229446552025124e-02
8.250904012984779101e-02
7.933479432994305913e-02
8.074896253381055877e-02
8.184694359259692131e-02
7.970466465234461728e-02
7.973238570821859772e-02
7.859304099304198488e-02
7.977623705294654977e-02
8.215871246667962036e-02
8.144935798552811745e-02
7.889563819657703647e-02
7.939898348299820330e-02
7.974833611938651756e-02
8.219017097788508530e-02
7.955086075463362050e-02
7.605046550098427949e-02
7.741511055813224407e-02
7.891760335794768821e-02
8.120655921717781500e-02
7.976825793679728771e-02
7.958293417326595121e-02
8.196954994845595532e-02
8.146446267625934157e-02
7.913901440787630970e-02
7.769144929607812999e-02
7.620818527456126035e-02
7.593954937542855832e-02
7.729609253984232042e-02
7.718690541299727537e-02
7.835129914088680148e-02
8.169708557745722355e-02
8.112697154586388792e-02
7.736051537848567805e-02
7.516847752979544106e-02
7.609805695453354668e-02
7.692671864219459421e-02
7.621253654237457320e-02
7.691855870597689993e-02
7.761056659388403112e-02
7.971152124727284849e-02
7.990199787022395084e-02
7.845445889374780268e-02
7.819378966260578934e-02
7.717622134613680296e-02
7.996490006325818189e-02
8.045557340797632184e-02
7.632000402738060851e-02
7.562185685042673022e-02
7.769014481876124201e-02
7.829637005999517951e-02
7.797050847099276649e-02
7.563674023575421568e-02
7.289804574977919172e-02
7.396331454308745224e-02
7.813806605036636987e-02
7.970686214017634608e-02
7.993463703058940883e-02
7.905676410559439593e-02
7.528814914347356502e-02
7.487706412180610005e-02
7.543860748084493806e-02
7.395219115333065418e-02
7.285026521268971045e-02
7.414470764255830237e-02
7.753382192887989244e-02
7.765272496216621412e-02
7.646116596080543282e-02
7.602481872896864334e-02
7.583155320658024889e-02
7.691774804438064606e-02
7.820837600500823994e-02
7.644929099725604471e-02
7.259431911294987605e-02
7.407132693694322423e-02
7.677367255114489475e-02
7.639246363310918386e-02
7.394464933258712569e-02
7.396603638380899737e-02
7.733120474918785126e-02
7.710100101795470950e-02
7.576628461112028257e-02
7.635554857380466576e-02
7.747113034787191099e-02
7.732593491657803464e-02
7.465849058976876951e-02
7.442491534977906109e-02
7.657464678980417661e-02
7.583282132751131832e-02
7.451088731540812804e-02
7.650066118218333544e-02
7.828713475889623186e-02
7.639278066302726544e-02
7.304505767301247565e-02
7.368780616473515066e-02
7.387743572594228370e-02
7.337291649529607829e-02
7.572826407401096749e-02
7.557494704109435357e-02
7.675897777129289667e-02
7.575908117144794507e-02
7.374193874206132204e-02
7.560163889888932287e-02
7.581565348273804072e-02
7.498051773345028315e-02
7.365836728053819227e-02
7.555164897818014702e-02
7.880795138731679084e-02
7.494330991626414751e-02
7.320942654178530518e-02
7.556085491203316795e-02
7.527329785230622849e-02
7.445976291185857354e-02
7.561722804300777256e-02
7.654824418245093076e-02
7.172958091533369884e-02
7.312772604221043360e-02
7.483889965209636341e-02
7.056568687830316877e-02
7.293149989459536686e-02
7.421800098755386432e-02
7.375131161101319832e-02
7.321569714499932824e-02
7.277888709334993933e-02
7.462333349235378277e-02
7.446662343212236135e-02
7.732202726697812167e-02
7.825442753566619336e-02
7.235917515933348865e-02
6.938641035838727378e-02
7.154589302781158566e-02
7.373372988242439530e-02
7.276614740276739213e-02
7.152069931668489366e-02
7.357866091493057981e-02
7.497535752563655453e-02
7.308997352579112150e-02
7.144059148067825882e-02
7.466035296171361080e-02
7.595090975439933167e-02
7.468891471172710295e-02
7.350338120310299928e-02
7.200429883703106382e-02
7.358722558134493663e-02
7.432688325681202635e-02
7.518394083568173680e-02
7.358290393520178219e-02
7.101437132154743426e-02
7.060609290814207073e-02
7.141048134991641316e-02
7.128895193176529310e-02
7.091380961828017138e-02
7.278088103388341557e-02
7.303100412597425539e-02
7.325365355392823852e-02
7.158594245262986377e-02
7.031348006135229589e-02
7.296191147881443684e-02
7.255439664226903673e-02
7.091728026768662208e-02
7.399886329751208247e-02
7.565413989375045778e-02
7.366718532272992226e-02
7.169280589944501680e-02
7.157836642067857968e-02
7.054174409861442563e-02
7.114432570352065277e-02
7.270670965978018319e-02
7.223256927029730878e-02
7.171146993651410229e-02
6.960893396470926864e-02
6.968654415731165286e-02
7.145475442214170581e-02
7.179599145209465683e-02
7.212086302059514398e-02
7.315937207156696098e-02
7.093930162741726719e-02
6.839868348882477411e-02
6.916336704089519338e-02
7.181770591225757061e-02
7.331655546333669393e-02
7.114688108388370069e-02
6.991263226478187931e-02
7.056738449196259255e-02
7.200749196109693107e-02
7.400905535681141789e-02
7.353669995083712829e-02
7.302210614861030791e-02
7.287960737993347260e-02
7.061273878020460359e-02
6.977018149070726705e-02
7.066187709179129472e-02
6.962876897599329373e-02
7.011355402333056819e-02
6.827789084812525833e-02
6.651244090106989137e-02
6.686599206426238617e-02
6.788565578945383872e-02
6.997771793813940822e-02
6.975124675004919228e-02
6.810745558428424329e-02
6.986050318915248969e-02
7.048744477925873719e-02
6.786608804745336565e-02
6.854479065435259422e-02
6.888464047319876882e-02
7.050028670682208232e-02
7.230523735524813089e-02
7.177419713945781821e-02
6.930419108197602429e-02
6.979364567901848171e-02
7.309070611042292609e-02
7.156711894259015772e-02
6.944789377226080751e-02
6.991586377564897037e-02
7.038796214056809719e-02
6.998565354269194183e-02
6.772704546369187617e-02
6.774858679142152507e-02
6.878439794578315725e-02
6.898394942605141911e-02
7.029917012222530737e-02
6.988253387280943252e-02
6.946522057762102853e-02
6.930459858039139664e-02
6.772535668015168542e-02
6.745762388612933091e-02
6.691975404645296444e-02
6.879662871777603161e-02
7.119430896888252758e-02
7.074794863674403744e-02
7.299063764766162976e-02
7.194954997222698101e-02
7.070923310544384444e-02
7.040645563704638066e-02
6.969018948997779406e-02
6.851700727951810788e-02
6.755355698493588357e-02
6.841174436463424990e-02
6.902383422832832072e-02
6.993732467798363661e-02
6.866741625266530036e-02
6.691635554269825814e-02
6.671804806406288202e-02
6.928140272350986895e-02
6.882290682693828487e-02
6.855743503507556735e-02
7.073266787010944190e-02
6.750407761260847350e-02
6.793359367987139574e-02
7.144778374829409417e-02
7.039000244783749638e-02
6.885570377340816117e-02
6.668200396073586944e-02
6.617366003406990882e-02
6.811487909340256663e-02
6.797122102755490114e-02
6.785095955864231532e-02
6.865968041499133367e-02
6.604882795097978543e-02
6.422929839206704961e-02
6.679918285896421781e-02
6.736063758477207897e-02
6.671046684249565262e-02
6.570015388301615744e-02
6.558383351714948406e-02
6.983933626114557924e-02
6.884054888342126810e-02
6.656030378904122247e-02
6.766922041147788169e-02
6.504234486400824189e-02
6.504090213391307274e-02
6.736276252880413207e-02
6.704649840216972412e-02
6.708845055606162122e-02
6.907146968024301115e-02
6.774975450746624495e-02
6.541536616060554532e-02
6.563450353995646525e-02
6.581410754312136402e-02
6.791724420274417029e-02
6.741374949622692958e-02
6.490622779660325248e-02
6.557609512470614910e-02
6.716645183089889337e-02
6.740280846056401209e-02
6.706530542175000165e-02
6.669161199956735731e-02
6.513464183593060952e-02
6.395092473300489910e-02
6.612442748354450950e-02
6.611992638070207651e-02
6.664590875750368848e-02
6.652335955792619548e-02
6.424568856844684039e-02
6.539755568096314309e-02
6.752047034132017955e-02
6.622189560085557647e-02
6.690950917418797550e-02
7.023405446291530740e-02
6.765363012193732761e-02
6.483208034065504610e-02
6.378724370564460566e-02
6.412870048610611051e-02
6.294188939344193268e-02
6.439454300575758738e-02
6.659273414790978229e-02
6.583838977721725993e-02
6.579327789668040771e-02
6.574150883690088598e-02
6.566555988600968063e-02
6.514270165757118924e-02
6.593818258008216082e-02
6.686573214065916204e-02
6.574531145505591034e-02
6.335352905709010218e-02
6.252973815835914662e-02
6.448935959590224032e-02
6.659944971598957819e-02
6.564639029053499775e-02
6.557896986084750524e-02
6.569828185077095095e-02
6.434359627102739787e-02
6.349635619626116390e-02
6.199588819961743963e-02
6.320712475553660892e-02
6.517128553893479503e-02
6.450666690252419844e-02
6.398269678083716439e-02
6.307854257646094975e-02
6.458109737656486660e-02
6.533683672839148138e-02
6.659516900360815117e-02
6.812689670605646952e-02
6.488051875895635423e-02
6.417437534364725527e-02
6.425941755048393544e-02
6.398581194925102855e-02
6.584516400407687542e-02
6.509205669530816751e-02
6.510317954922234529e-02
6.614926169613982720e-02
6.375781654575417290e-02
6.232696589764225720e-02
6.221159544382002388e-02
6.448271401642312328e-02
6.794814789115496967e-02
6.624007571332955757e-02
6.392409676182879419e-02
6.485805996790915129e-02
6.599185580659119865e-02
6.504274067017749850e-02
6.554194833205727322e-02
6.522236668877827437e-02
6.408338126281630520e-02
6.493171621591048437e-02
6.497654890679270545e-02
6.555266488812071246e-02
6.621493059425377636e-02
6.676321727076370283e-02
6.654169770718286470e-02
6.562112869712444230e-02
6.294020350941464947e-02
6.115153659615472914e-02
6.248822697674195903e-02
6.482191389613942145e-02
6.613175960927085428e-02
6.465522937785790625e-02
6.395837787683794629e-02
6.367431588616062621e-02
6.366049669113474363e-02
6.386887489022766151e-02
6.436589986844394595e-02
6.421380427961043136e-02
6.370806206570257813e-02
6.132257035819968505e-02
6.066278932090692078e-02
6.127992104046203065e-02
6.021151876677807713e-02
6.254247595251355429e-02
6.454765421973326922e-02
6.365239703624796241e-02
6.330377579849770509e-02
6.452623825987084671e-02
6.340435513844441817e-02
6.221129762369963928e-02
6.194071484257473309e-02
6.272133876988544854e-02
6.433022519167255759e-02
6.543943814676603243e-02
6.403533833695294886e-02
6.189661646320723798e-02
6.283221794790533332e-02
6.246521539491152464e-02
6.068939128907146346e-02
6.148764953645492054e-02
6.265331699178681990e-02
6.060215227525230647e-02
6.087541078835603109e-02
6.307678985004888661e-02
6.338136972150766602e-02
6.203272032535073199e-02
6.164634734505528707e-02
6.296338188134198433e-02
6.156143631604817090e-02
6.117801629476350700e-02
6.330695232742393486e-02
6.331272290841000183e-02
6.213042277377785194e-02
6.048844521084738995e-02
5.901163221864762914e-02
5.965883641583587943e-02
6.199678188336822660e-02
6.246249330303295377e-02
6.118669165990493763e-02
6.140279140663174040e-02
6.219749988975922100e-02
6.193275858269349510e-02
6.149392476036256994e-02
6.264472181342642387e-02
6.160112979231569669e-02
6.161970932573424681e-02
6.337347943180018928e-02
5.956901590310045846e-02
5.767522136316972914e-02
6.143405723243783312e-02
6.222338736855655833e-02
6.085732048559774204e-02
5.944984871449223579e-02
6.002266629445816154e-02
6.067724590132111268e-02
6.134641532797176916e-02
6.102912738493492667e-02
5.983100582876527129e-02
6.127425254573679730e-02
6.159493767702826916e-02
6.065685550323885594e-02
5.904087872176518037e-02
5.906239809519409079e-02
6.111723592197925575e-02
6.254274940939590077e-02
6.247447409204074514e-02
6.099110881112206062e-02
6.085228726419305428e-02
5.983658986029838367e-02
6.049849476567781964e-02
6.205236527298089999e-02
6.210613297300366514e-02
6.325274452793712421e-02
6.083958664009968265e-02
6.090694292306719076e-02
6.127338125436051358e-02
5.828741075416991185e-02
5.889963092643094034e-02
5.957857855593071822e-02
6.000954376388484279e-02
5.983129818144533596e-02
5.806073604695633633e-02
5.830190649203828568e-02
5.928075629399589402e-02
5.940868689002475750e-02
6.057118452327121816e-02
6.107968503237891367e-02
5.903344514988197178e-02
5.729960909870424751e-02
5.819410872688870334e-02
6.044030890779880649e-02
6.025976534883315666e-02
6.141295865875524146e-02
6.245001688141540996e-02
6.017727398252651488e-02
5.903906358141892963e-02
5.793065085372187117e-02
5.854388135443433505e-02
5.902283255836529574e-02
5.711218382691039819e-02
5.629516615938733731e-02
5.893949374122931656e-02
6.066765424433364501e-02
6.056894806258148606e-02
5.942665552929065481e-02
5.783083379657692757e-02
5.985565297295734888e-02
5.931179576823968763e-02
5.769764708111282947e-02
5.831881342042930655e-02
5.776751395488234631e-02
5.788508495784770724e-02
5.961005121366875353e-02
6.064620361013824124e-02
6.048896829164361610e-02
5.926894556976037426e-02
5.967341889763314033e-02
5.996325594201546566e-02
5.811973151504437607e-02
5.864554772979225367e-02
5.833716135740176639e-02
5.819339991034890025e-02
5.961240130983070512e-02
5.924044347794029525e-02
5.853906042045724928e-02
5.849049724797257543e-02
5.757794265930792077e-02
5.866332017899626022e-02
5.896293010766084225e-02
5.697417875815061206e-02
5.734795880944524443e-02
5.750923249237636925e-02
5.832803266756560884e-02
5.701944116750293223e-02
5.538445669138274130e-02
5.705589047302602607e-02
5.829704564992558430e-02
5.801684652333054248e-02
5.842520752976373966e-02
5.838797899489925336e-02
5.820078981479690633e-02
5.847300234014531084e-02
5.583214238159763670e-02
5.393060992954732541e-02
5.764789285904424465e-02
5.908411716063916713e-02
5.810300402904741701e-02
5.778410822321550927e-02
5.698484979048110827e-02
5.803385580717387859e-02
5.896735727930895593e-02
5.866288387672660698e-02
5.815058462154489710e-02
5.876013972759702025e-02
5.841480251164204301e-02
5.806183262726732214e-02
5.810307679009234227e-02
5.692362521916202039e-02
5.639883257908524100e-02
5.722917587771553238e-02
5.719339967601000385e-02
5.819730111162029623e-02
5.948176456809285695e-02
5.791628321246591882e-02
5.541791126468081918e-02
5.430304869237245757e-02
5.477964126386238031e-02
5.653915747864810687e-02
5.642741984339969680e-02
5.557838940749842277e-02
5.655682999344933959e-02
5.536410075426761307e-02
5.426040409853082752e-02
5.569925027617022434e-02
5.700246290225969431e-02
5.524383957579067500e-02
5.746788301900106199e-02
5.841734832407375483e-02
5.652912666898492200e-02
5.711949569945779653e-02
5.700349260948166241e-02
5.572247269422950233e-02
5.652110404736043758e-02
5.948954281775603592e-02
5.745870634898093965e-02
5.516321587418718253e-02
5.487468617690301198e-02
5.575635467913890586e-02
5.574723505477763297e-02
5.529941704862648827e-02
5.581312420055482143e-02
5.775980285931636704e-02
5.766953738601102858e-02
5.672405161010029423e-02
5.699521826985178702e-02
5.610265868632245689e-02
5.472651750234635432e-02
5.493770429081806100e-02
5.584223830791665288e-02
5.568427964668876823e-02
5.509931597678954102e-02
5.532996777343408140e-02
5.553584726799877525e-02
5.519504343932345874e-02
5.766838164786112358e-02
5.674860729441856544e-02
5.434420945433979244e-02
5.479976854150651194e-02
5.480020475231070498e-02
5.437023061332151019e-02
5.546213614012694693e-02
5.599697180278274261e-02
5.708020847102297096e-02
5.706407428792695941e-02
5.400299143453375639e-02
5.376432219231948306e-02
5.399548289909458787e-02
5.588538255732952709e-02
5.749130387460851116e-02
5.615580064362216128e-02
5.639437908323244319e-02
5.508813640074015222e-02
5.534421840430587408e-02
5.481093816488191717e-02
5.531493067680230691e-02
5.485619427535040615e-02
5.236317789072049422e-02
5.465378710306588450e-02
5.547978086080882637e-02
5.536225412283700409e-02
5.641989653546181788e-02
5.834817165683312684e-02
5.813624764546928420e-02
5.697782956149514966e-02
5.597728638051888139e-02
5.518752342899875540e-02
5.453705722655069477e-02
5.274974343453547182e-02
5.421786335009002450e-02
5.509833393302413646e-02
5.448778370678619004e-02
5.289621534607179265e-02
5.338084230138463726e-02
5.429306677018096855e-02
5.344546565088217904e-02
5.449023801684457768e-02
5.498222819573796161e-02
5.535540803452074221e-02
5.533354491704608330e-02
5.573205344695863345e-02
5.563273082113239648e-02
5.424051678995717163e-02
5.420984853641194756e-02
5.511765187190194315e-02
5.497712649452466543e-02
5.598086381146345769e-02
5.622591707832546443e-02
5.638758337753813771e-02
5.513767884362772570e-02
5.468120536740434662e-02
5.508884256839403915e-02
5.304549345605721888e-02
5.401797819762059472e-02
5.526255282305831545e-02
5.474325703098308071e-02
5.293789077025255058e-02
5.162490271166654543e-02
5.307166105578613874e-02
5.420413204838694932e-02
5.450156795067873788e-02
5.368913490062256211e-02
5.275669580377582990e-02
5.361005003293246168e-02
5.342967510071896381e-02
5.328284776187816596e-02
5.339437483848257643e-02
5.268236038290763368e-02
5.458901537915991642e-02
5.441118257348125098e-02
5.344838712609704945e-02
5.476115518136401988e-02
5.474432486367716844e-02
5.333540547319710196e-02
5.360093285479115149e-02
5.519393242576543790e-02
5.417212716576973869e-02
5.464441658123283391e-02
5.533292564306347555e-02
5.489410512148878984e-02
5.356643076227363826e-02
5.337358736132141040e-02
5.373860456256161766e-02
5.330137321632718445e-02
5.367159804080540858e-02
5.401319561239925626e-02
5.384915729600419504e-02
5.238623637959213125e-02
5.202073788520384517e-02
5.221413634341670607e-02
5.174748227893331831e-02
5.213794590756862246e-02
5.291283479392139277e-02
5.383395388646026319e-02
5.299200982441520241e-02
5.283031329091258249e-02
5.325241795897799751e-02
5.369740447712580134e-02
5.377979457995300805e-02
5.290024617351247321e-02
5.338034108477224260e-02
5.570119049230305708e-02
5.648374213274690026e-02
5.267063104781945226e-02
5.112388595040479738e-02
5.215444733416402939e-02
5.109866308518900418e-02
5.146515818883213439e-02
5.189461395367145347e-02
5.264144188288123749e-02
5.263527409922552636e-02
5.096137295920476901e-02
5.112323203239141356e-02
5.101296297535998225e-02
5.165883587890650330e-02
5.291489438979131432e-02
5.390366932437836572e-02
5.370950770285914250e-02
5.255038454018819138e-02
5.287006363367952044e-02
5.369671016807166242e-02
5.406846811745812109e-02
5.338285274489292659e-02
5.322651786762633980e-02
5.481271083697334540e-02
5.338339140941633643e-02
5.120717644681983122e-02
5.229874043229078284e-02
5.288512377561627870e-02
5.374717949849601439e-02
5.431395409534958002e-02
5.067300203526445279e-02
5.028418876845946323e-02
5.238249693794212736e-02
5.293846679512009129e-02
5.301593118774549501e-02
5.249098615920948230e-02
5.276908559550271688e-02
5.280779446211913974e-02
5.243109334962903906e-02
5.103243173706945718e-02
5.094263962943236523e-02
5.344631384003463437e-02
5.321081458351006876e-02
5.361274127093632741e-02
5.463201046728825144e-02
5.356821046148409898e-02
5.177582839608387000e-02
5.097126766362015948e-02
5.183478213724787564e-02
5.062484893261536695e-02
5.008899941319984450e-02
5.278622368146984600e-02
5.211851348827006153e-02
4.997693611589514723e-02
4.990669450101770099e-02
5.059789975781653348e-02
5.125459186354519581e-02
5.204582082452570424e-02
5.279864275494537684e-02
5.355264367299815420e-02
5.356629932346235884e-02
5.093583609262263001e-02
5.052780980218508911e-02
5.281367281854104645e-02
5.425137509167913402e-02
5.195813424507250006e-02
5.112013700158399981e-02
5.149676401801617925e-02
5.051684076432204351e-02
5.071635555482187363e-02
5.203120832530950396e-02
5.214536141858541057e-02
4.981347029125840487e-02
4.995519844685875066e-02
5.211798618989008786e-02
5.265902114220030045e-02
5.215853397215811094e-02
5.055277342546300040e-02
4.957464720234292660e-02
5.059822123322565285e-02
5.135516627021444180e-02
5.176851963782542337e-02
5.234115092441510297e-02
5.203858501327674607e-02
5.233856420453446290e-02
5.152687041864679324e-02
5.174042045989389604e-02
5.196439418467257293e-02
5.029976782479898822e-02
5.033796295061500337e-02
5.044857668999917083e-02
5.169306959370167931e-02
5.081661856073278055e-02
5.117268200682541929e-02
5.140872409486876154e-02
4.962675458636633952e-02
5.110956361724885294e-02
5.194662278571292313e-02
5.120312074776404987e-02
5.078463942216411564e-02
5.133718323738802047e-02
5.230183493786086379e-02
5.213609288791592328e-02
5.173254095752629483e-02
4.927236635669748899e-02
4.904335084528608363e-02
5.115731149688697299e-02
4.951950719663983369e-02
5.038495717934950852e-02
5.169398417057990275e-02
5.117617271706572518e-02
4.922838092613504579e-02
4.978660088208303885e-02
5.032752749503759809e-02
4.804636416169763558e-02
4.799660732601574581e-02
4.821794130556702335e-02
4.865886467995204218e-02
4.978465972762752961e-02
5.083758067876162356e-02
4.958876337614722546e-02
4.946757610304629293e-02
4.947915508647828670e-02
4.972633113545898986e-02
4.988286991466224507e-02
4.926372844475401108e-02
4.853902815250189795e-02
4.795339235750323975e-02
4.971713672037632314e-02
5.009866703190189730e-02
5.033889597142224281e-02
5.101324238052019899e-02
5.012512045641819014e-02
4.996586691673884223e-02
5.074761749115373061e-02
4.894292588058060667e-02
4.751599737526436551e-02
4.837197713190119486e-02
4.872667568741315125e-02
4.923803731005636786e-02
5.018802500732772592e-02
5.050025951147782410e-02
5.044033098407024046e-02
5.036768736610916508e-02
5.025435868875882672e-02
5.107493203489998912e-02
5.047208850110596057e-02
4.765254318307093895e-02
4.640396862559030555e-02
4.757893767533920293e-02
4.852875091937575158e-02
4.807297610538267818e-02
4.801755983881692003e-02
4.931872249586969487e-02
4.870299899915744163e-02
4.636932926153970042e-02
4.818521005138352853e-02
5.011807534792666469e-02
4.839386875274237498e-02
4.836655550582093233e-02
4.938067257198487658e-02
4.876611266927562138e-02
4.754560831153007566e-02
4.669520459254407341e-02
4.825877649474471370e-02
5.090760201983232647e-02
5.048696797524633573e-02
5.008730510158661969e-02
4.908062266110884558e-02
4.671847286234875885e-02
4.639310494210951985e-02
4.699777129431565587e-02
4.703466473301641526e-02
4.847388899829847830e-02
4.954954580883382670e-02
4.732296559468401193e-02
4.743506378829587949e-02
4.949941204413289136e-02
4.988076105975198377e-02
4.875024444882913865e-02
4.898218870970287575e-02
5.016158757778577809e-02
4.833312978599833831e-02
4.758037624503162755e-02
4.899937692439276099e-02
4.883946178920488962e-02
4.947359890480021449e-02
5.030525740085182995e-02
4.880932693863081900e-02
4.694086523547182088e-02
4.704843486418262138e-02
4.762843162584382006e-02
4.844180869827283131e-02
4.815934436156652648e-02
4.751777000676663670e-02
4.986870432503890532e-02
4.909043255272982353e-02
4.678957310816946741e-02
4.724750515808447821e-02
4.871676743707988033e-02
4.907553811070072131e-02
4.874417925111736161e-02
4.833804139539991940e-02
4.646328372138888718e-02
4.683331457453829283e-02
4.733522609000052894e-02
4.862334125312401528e-02
4.978915059489348593e-02
4.795463762011446807e-02
4.859917744289839192e-02
4.785938771011746112e-02
4.548513150956545043e-02
4.596971321293757962e-02
4.763769636662337076e-02
4.870098513094474335e-02
4.796705557916594587e-02
4.729035837645887558e-02
4.855073887514065045e-02
4.979628348651686520e-02
4.861963753106867542e-02
4.680672354790892803e-02
4.701971238115558449e-02
4.742385948179679567e-02
4.740146086139914589e-02
4.760377108454123124e-02
4.854819570412225588e-02
4.980007222649630860e-02
4.869255685363313435e-02
4.766028875515695290e-02
4.802721489853321868e-02
4.810145311059182277e-02
4.859615373701969138e-02
4.905377249997962957e-02
4.858546627145196584e-02
4.653395178792323061e-02
4.569570817840474392e-02
4.663920599513467907e-02
4.634960885735567304e-02
4.562322718661818155e-02
4.833203994094711214e-02
4.848558198247689133e-02
4.671636979109727167e-02
4.682382407226647753e-02
4.643180338915048333e-02
4.719116718960291584e-02
4.633237921011031102e-02
4.718093849223238545e-02
4.800476907134881843e-02
4.695765875913427562e-02
4.853026335223684790e-02
4.751495982967129939e-02
4.561245965975089384e-02
4.564049907906582437e-02
4.582888946993134843e-02
4.739068695347917193e-02
4.682535614171325772e-02
4.737929331165522534e-02
4.977669629969352916e-02
4.875829737410826425e-02
4.691061153049067706e-02
4.566996181841747465e-02
4.574208410077854059e-02
4.765709075553373891e-02
4.918687621617158501e-02
4.818835767325947705e-02
4.691284363227364584e-02
4.710370645132058720e-02
4.725134873429779475e-02
4.569175247605256757e-02
4.435883150134060926e-02
4.433975328052522369e-02
4.473530963983205627e-02
4.593008020761692178e-02
4.688622616165793316e-02
4.724608141566903619e-02
4.754713960992876243e-02
4.781895304173371802e-02
4.704711602808515913e-02
4.628538690396206273e-02
4.562004699622566883e-02
4.594527693937467544e-02
4.556882523119835937e-02
4.509468300501970339e-02
4.665474589402423405e-02
4.704231129425433255e-02
4.621947181722080300e-02
4.591084138027004546e-02
4.574302046472329686e-02
4.687681861561165259e-02
4.729585629948237363e-02
4.583434879688880192e-02
4.613272775990081426e-02
4.657898600897383140e-02
4.562690355208754572e-02
4.647847670171142975e-02
4.641708632767849174e-02
4.661588158179466590e-02
4.815250624827429465e-02
4.622906774314569645e-02
4.441080675100819719e-02
4.560129393656281449e-02
4.507425572922815760e-02
4.524400151041193391e-02
4.658551277477538527e-02
4.636223941679829680e-02
4.762333676372808994e-02
4.796032800623695191e-02
4.492542592759826703e-02
4.656419743998588961e-02
4.664291750953294263e-02
4.466143380071785352e-02
4.761470387771177259e-02
4.791050226496545994e-02
4.647700304105968627e-02
4.551377703953804477e-02
4.662905061895574604e-02
4.582390254525699896e-02
4.520967438982154835e-02
4.654190400871644623e-02
4.488536083477833588e-02
4.478871712589118509e-02
4.643972104824888730e-02
4.652846156137828426e-02
4.630335058430628398e-02
4.542417578816459328e-02
4.545191544305036274e-02
4.733716264205345414e-02
4.852906527117444718e-02
4.686785811423764547e-02
4.473185314091526060e-02
4.418641717220133519e-02
4.489701943524068012e-02
4.603510158438511163e-02
4.522143756291664013e-02
4.403921011655265172e-02
4.487261168818381524e-02
4.613334066223544888e-02
4.552919425501792544e-02
4.430836007469830112e-02
4.366073559609440213e-02
4.422903897365502296e-02
4.624770568304048535e-02
4.491842435898296682e-02
4.348627351608285591e-02
4.518255310098721889e-02
4.501504926931047812e-02
4.511328807986309669e-02
4.566397038711626083e-02
4.630571392014025400e-02
4.595471635244224862e-02
4.543766107996854986e-02
4.616755025611276458e-02
4.588164049621123314e-02
4.474808510269388112e-02
4.395667104991130697e-02
4.435280220862913153e-02
4.393744173694536653e-02
4.531225406334862815e-02
4.593208338304099331e-02
4.467892895112069579e-02
4.484429220786240872e-02
4.470589207130101078e-02
4.435194354717233306e-02
4.612620231526907283e-02
4.702826612717440902e-02
4.505667626110387153e-02
4.384811023371121275e-02
4.490296538877971977e-02
4.558291893564354186e-02
4.487531531725080097e-02
4.532413327759358956e-02
4.535114219138445396e-02
4.500715460854826100e-02
4.631733019733683121e-02
4.745419678695893956e-02
4.601399923647639389e-02
4.481098822778513402e-02
4.577712291268902500e-02
4.702574646201197056e-02
4.635959240037061668e-02
4.497327774461325894e-02
4.402628608688331779e-02
4.495062252018110216e-02
4.651468000477106124e-02
4.575227644427748430e-02
4.518726794106609629e-02
4.594886192495793720e-02
4.502972721544627049e-02
4.629151743952403947e-02
4.776258638943112200e-02
4.589152152212816471e-02
4.363593641791763122e-02
4.384710487105156901e-02
4.539988212625330893e-02
4.543177494126195148e-02
4.421305034667028649e-02
4.308532145327837598e-02
4.471250861621289124e-02
4.438931532023161070e-02
4.329655272901549584e-02
4.444067754184961166e-02
4.602384594299082504e-02
4.469592165853586430e-02
4.310155222027030331e-02
4.331167483938599960e-02
4.298399952919729206e-02
4.395908577249835192e-02
4.418369568608117998e-02
4.411064500057036014e-02
4.462889436341713201e-02
4.390643479906488483e-02
4.358233281090616307e-02
4.390648310047683134e-02
4.378424137239383951e-02
4.320076979822017743e-02
4.369915959186822241e-02
4.346825798990923417e-02
4.234538812934955654e-02
4.336364498730169159e-02
4.343512010032049564e-02
4.331110747648937720e-02
4.417491475599245182e-02
4.291621080586739689e-02
4.326415169683262701e-02
4.501118972043265110e-02
4.347582544615097994e-02
4.311572920967546990e-02
4.363944586255426306e-02
4.314004633818383644e-02
4.457570193955890520e-02
4.456227206022633086e-02
4.431253687349440834e-02
4.514534906936526482e-02
4.454401849707263078e-02
4.387049517353051181e-02
4.388576060005282969e-02
4.426460160667022858e-02
4.339962049692365487e-02
4.288630219758837042e-02
4.328814818058613484e-02
4.326915760848486919e-02
4.434421460610113441e-02
4.345333710636969937e-02
4.263245259550859506e-02
4.410678134125019939e-02
4.458509008755760783e-02
4.391028777814888484e-02
4.370654069263460451e-02
4.568552344629956546e-02
4.512566879131646447e-02
4.376093112596581014e-02
4.357489159702011144e-02
4.283293901495906914e-02
4.418779414728370852e-02
4.442746146614404146e-02
4.446943839459996384e-02
4.397122698688119002e-02
4.326780084230984896e-02
4.404251567394953937e-02
4.331929469110921277e-02
4.243469893716919628e-02
4.375565207994504269e-02
4.563708029573761149e-02
4.618670115597151016e-02
4.449989511958887811e-02
4.326204253458566101e-02
4.527687904028614152e-02
4.464302803314879747e-02
4.269831637863423512e-02
4.376832693002209729e-02
4.374407518910630038e-02
4.398106454909214008e-02
4.431292636717081707e-02
4.367297579437453420e-02
4.489252200738713672e-02
4.313323092123204361e-02
4.145736160419214583e-02
4.232332391707920721e-02
4.372814040813082642e-02
4.559027021887233216e-02
4.438979376677788802e-02
4.156546525126265934e-02
4.208643658357558159e-02
4.312947443129382108e-02
4.305843037968568737e-02
4.420577499998489673e-02
4.303155885323930313e-02
4.304193188587105562e-02
4.384998167863858598e-02
4.279964576184250996e-02
4.287857382421744051e-02
4.335701326564854463e-02
4.392399269737947559e-02
4.453731462646068340e-02
4.365652198925554922e-02
4.235981542556763180e-02
4.282029567226645211e-02
4.398720161579040139e-02
4.466259107001808309e-02
4.381225827607437145e-02
4.168876577939797934e-02
4.139194654075610547e-02
4.275102594268784945e-02
4.319847702667226758e-02
4.293978769773503651e-02
4.305931659518690696e-02
4.384219344996197198e-02
4.330374547801844193e-02
4.208942291083373616e-02
4.164924416358123382e-02
4.161255594287304599e-02
4.180434084891683499e-02
4.168882394746230291e-02
4.214147472643632597e-02
4.142225900239251968e-02
4.146233220976181660e-02
4.360819616546794675e-02
4.390045852455563141e-02
4.347188857788301941e-02
4.224108450693657424e-02
4.237507750135253298e-02
4.339933523262503451e-02
4.240171538999842893e-02
4.182676121640976907e-02
4.171520459813548437e-02
4.340459216302288564e-02
4.369746702965843221e-02
4.247267946722507737e-02
4.237328255544341171e-02
4.225967677187022348e-02
4.252155703579517387e-02
4.218251656891752743e-02
4.117861625224345651e-02
4.158783517212216729e-02
4.296556311595445266e-02
4.288492825791202084e-02
4.163481202557466065e-02
4.030251939126443944e-02
4.130277232886504779e-02
4.236449878623578524e-02
4.238125084266310127e-02
4.302538160435881442e-02
4.248280387173538480e-02
4.079885285973694486e-02
4.074562168515739186e-02
4.175999416397341985e-02
4.273957715640933769e-02
4.191001471639306530e-02
4.106892702721721272e-02
4.137126155833963786e-02
4.120358920347415299e-02
4.175625358549452798e-02
4.174645679687706556e-02
4.184702970582161036e-02
4.251298208262460632e-02
4.307614505825198975e-02
4.284871992211138070e-02
4.168829445474254297e-02
4.114683083521607915e-02
4.210149991435565425e-02
4.213667925941083636e-02
4.070356089599298788e-02
4.144379510605858408e-02
4.166135942531360575e-02
4.184921386270582661e-02
4.152000275336707735e-02
4.208706605780969390e-02
4.343695667682410944e-02
4.322584670360769821e-02
4.210170615586909110e-02
4.147601543683315101e-02
4.306635783357241204e-02
4.246890662919034637e-02
4.064041123497050267e-02
4.060127256100569404e-02
4.025248945442146120e-02
4.044661204014692035e-02
4.256152052883648007e-02
4.209995540958135635e-02
4.058891676204088445e-02
4.065850483608275667e-02
4.132170450893312558e-02
4.136398398286695449e-02
4.013922993601272415e-02
3.957649614652661990e-02
4.054346875894615509e-02
4.162256445707814001e-02
4.267335899293801110e-02
4.283889915195391446e-02
4.161945164852146745e-02
4.024854405858545314e-02
4.164347728023776174e-02
4.347311249113465503e-02
4.202243359430781616e-02
4.058140005391802640e-02
4.086785768986225809e-02
4.100154710750233272e-02
4.046322722496952656e-02
4.108347109276928866e-02
4.125867913029605816e-02
4.011114476131621281e-02
4.017619900537758998e-02
4.063269176756172107e-02
4.090085676399715653e-02
4.083751970729021519e-02
4.047929781007870292e-02
4.220242456318693686e-02
4.325274629259500542e-02
4.185904796049782356e-02
4.022440141235207600e-02
4.079338019844739455e-02
4.185340690752193532e-02
4.196597568832038244e-02
4.100716421448272198e-02
4.010746729008478340e-02
4.069334428153806998e-02
4.046372218952823396e-02
3.927197390392901666e-02
4.034241691795962398e-02
4.085971044100229765e-02
4.064062161694397685e-02
4.279383898728510160e-02
4.308344771103696930e-02
4.205973176329950297e-02
4.201875881847794841e-02
4.061088036688016711e-02
3.916172336766568507e-02
3.979350637968216003e-02
4.194022729084287415e-02
4.164312228264616805e-02
4.009648315877133162e-02
4.078779755529231277e-02
4.105895218532187863e-02
4.130956250779098393e-02
4.201367019139624209e-02
4.070975127663008925e-02
3.911608577373888729e-02
3.941138386127224918e-02
4.099539413537380689e-02
4.125768276772837084e-02
4.022906730265121689e-02
4.010681556319288521e-02
4.099393866358189836e-02
4.157756679063312477e-02
4.018152205713337866e-02
3.951707459298944847e-02
4.038038153601766767e-02
4.075924920447933364e-02
4.062384384925059322e-02
4.216196194261236790e-02
4.252995411289176714e-02
4.092009385100023322e-02
3.947120214176551983e-02
3.970053787094401931e-02
4.086777348449265740e-02
4.052131236422758243e-02
3.898470618853436265e-02
3.959605427955735502e-02
4.043833893441568100e-02
3.958738035377334930e-02
4.035495963775709988e-02
4.183431670161198712e-02
4.064763534647310855e-02
3.876735925384954679e-02
4.043911508264498578e-02
4.045730344135661100e-02
4.101110042618456158e-02
4.120096096786510231e-02
4.052698277942937133e-02
4.055283432515605080e-02
3.851854798798173135e-02
3.827611117034434435e-02
3.859963205422554944e-02
3.994015822218715400e-02
4.048942916519397694e-02
4.027253985043452444e-02
4.077350747909515988e-02
4.049043459025104125e-02
3.973353420005391878e-02
4.033143829996852642e-02
4.084859167205006497e-02
4.151689316342403735e-02
4.131087302501157410e-02
3.981395420846638167e-02
3.967765833019065019e-02
3.954418782202907823e-02
3.900983598760647542e-02
3.850717413872759010e-02
3.961385916807917684e-02
4.030160446608632013e-02
4.001641982262458402e-02
3.851964641463410943e-02
3.835574784882849614e-02
3.934555900932405065e-02
4.089799709094728286e-02
4.099902426021028584e-02
3.945068634389828355e-02
3.961699336004801536e-02
3.838107363751740164e-02
3.767017015662965651e-02
3.960103656791714999e-02
4.040870151334000765e-02
4.001666084855766414e-02
3.925886169764218614e-02
3.850857098982697624e-02
3.877733096916527455e-02
3.942156512150827435e-02
3.905736595071648831e-02
3.966010106091110571e-02
4.017870998925181236e-02
3.819890513093173595e-02
3.862686402211792935e-02
3.857033998245519568e-02
3.876671617789116675e-02
3.968286872198002052e-02
3.883919862354710123e-02
3.861439250101695447e-02
3.891666893729006649e-02
4.047092519492422741e-02
4.075792806580736533e-02
3.981255141622503518e-02
4.040866588115504116e-02
3.968993441852930459e-02
3.823262619714586086e-02
3.860336552138467908e-02
3.978938440539824678e-02
4.011962565590120045e-02
3.994830071013487360e-02
4.005955715669453493e-02
4.013448794968473704e-02
4.049612514823306558e-02
3.912518408718509977e-02
3.757658726736910759e-02
3.870791072499039920e-02
3.902118239883523715e-02
3.926161618430204503e-02
4.004085883964955683e-02
3.874924208209512555e-02
3.851758228295910913e-02
3.906647677062995844e-02
3.937575262395560244e-02
3.843888092536353052e-02
3.803297085183324211e-02
3.922514619005335046e-02
3.893581365703401020e-02
3.890413224643610862e-02
3.904996898555310875e-02
3.904193962319844891e-02
3.909976780109734179e-02
3.918794480200193941e-02
3.990780344797413559e-02
3.963172994385069647e-02
3.852182724817417719e-02
3.878144740702885174e-02
3.881771363414023707e-02
3.894217336035954435e-02
3.928747963213485850e-02
3.948001308670493620e-02
3.972605528055436069e-02
3.955959441233079799e-02
3.938489249766364414e-02
3.960631735745372833e-02
3.979443509649752825e-02
3.941730110530155401e-02
4.026394828092812184e-02
4.029736798887615518e-02
3.885735980661603889e-02
3.961209892784613856e-02
3.822046142837645655e-02
3.744702437671330875e-02
3.838226158170558039e-02
3.787103787194968235e-02
3.829008244817611040e-02
3.790301858792705092e-02
3.819815300129811991e-02
3.852689157822987431e-02
3.661500713756982162e-02
3.732183051237623200e-02
3.914856175765088486e-02
3.921614857557401135e-02
3.851305491857193175e-02
3.917267166951499818e-02
3.842054463587132179e-02
3.799706707275216089e-02
3.966809422999825058e-02
3.995740115233696599e-02
4.057099217783304707e-02
3.889219450962994734e-02
3.841526973590760063e-02
3.959553832674377744e-02
3.922289898951077103e-02
3.908185915344191547e-02
3.925821349267741289e-02
3.963098884187220977e-02
3.992560806597179879e-02
3.946815195508757840e-02
3.890698674136346819e-02
3.814697782547103039e-02
3.643285747800079771e-02
3.591541101719814694e-02
3.706572840542504688e-02
3.863831870454025041e-02
3.860947539699044473e-02
3.768606303976775734e-02
3.820852924976998743e-02
3.711257788831467952e-02
3.720817439075837368e-02
3.732023904182504848e-02
3.616971264197831742e-02
3.691183373526862876e-02
3.707745098310639975e-02
3.788243644782629538e-02
3.894086437113043059e-02
3.754446489172355572e-02
3.725380610676790050e-02
3.780836450479022753e-02
3.713974531318921940e-02
3.646121619451068302e-02
3.725855967109656386e-02
3.843573659804043474e-02
3.823707691135568715e-02
3.778484211606633614e-02
3.770118741168088788e-02
3.766423714789565724e-02
3.906335384464162952e-02
3.816803632281940556e-02
3.758422118419727648e-02
3.810608683436526173e-02
3.821560476715170351e-02
3.890151623572543627e-02
3.785865517159203025e-02
3.840373533119010446e-02
3.889568232781048795e-02
3.889227316004174179e-02
3.791739282936580635e-02
3.711917915123191108e-02
3.898854717387002095e-02
3.858726063077920487e-02
3.636327891001567975e-02
3.779918965607098613e-02
3.855154630396509519e-02
3.850153858185172834e-02
3.984151083225407480e-02
3.952618913321793298e-02
3.861092879704028369e-02
3.741279543350870679e-02
3.682252457663846151e-02
3.807272814075028655e-02
3.933511054648101968e-02
3.906678458807245902e-02
3.719818355524880799e-02
3.653672863105131979e-02
3.778555655302603955e-02
3.882059334752014507e-02
3.860997359498367920e-02
3.803869056322065068e-02
3.863133653934910927e-02
3.848043316461045860e-02
3.700614118196146607e-02
3.667299581613385484e-02
3.726584282718024138e-02
3.824797287533706486e-02
3.731750061649286715e-02
3.635658449016265781e-02
3.699191415630438684e-02
3.736158550486320951e-02
3.746556650374897185e-02
3.800203651667828642e-02
3.763358358309566026e-02
3.735924726486745950e-02
3.712116432725157122e-02
3.650863955262222821e-02
3.826125833599341997e-02
3.884815679388527870e-02
3.818090107159527458e-02
3.765996288707663259e-02
3.641809727464066088e-02
3.598541951997910604e-02
3.730133041973333202e-02
3.831036386283631634e-02
3.778731933482651351e-02
3.618420530902174970e-02
3.588730174940664430e-02
3.687846876756738224e-02
3.668438909813559468e-02
3.681258722296897740e-02
3.820640531325548983e-02
3.837588329408789939e-02
3.801571444895445601e-02
3.775643411957932405e-02
3.746685297920702984e-02
3.694732007196237233e-02
3.684454753292260715e-02
3.885751989727628808e-02
3.928079058482665531e-02
3.751353202367164325e-02
3.694628436930199461e-02
3.689220278621216376e-02
3.707259816989834367e-02
3.677694940814738717e-02
3.655943880433846355e-02
3.672993815350261704e-02
3.693818523703643747e-02
3.766796689810846671e-02
3.771176465311723569e-02
3.643115116859232949e-02
3.580313171395100441e-02
3.656045936768186067e-02
3.696236359913470521e-02
3.672656963962459692e-02
3.680756155535863661e-02
3.867884505223535829e-02
3.832962883278235450e-02
3.577199006239771550e-02
3.584803707075050888e-02
3.590033986917746944e-02
3.597899578749591543e-02
3.550788734103144800e-02
3.541334887639847190e-02
3.746333465518793260e-02
3.747843958131432535e-02
3.601353423713159890e-02
3.608004795293597022e-02
3.596850201314973072e-02
3.514782485805491991e-02
3.562588570331185617e-02
3.701876951937394661e-02
3.647866239602270272e-02
3.619242645832598110e-02
3.665793971277044733e-02
3.672428585998471773e-02
3.685408024458176196e-02
3.633263474224510819e-02
3.744354303493396818e-02
3.682358300910595211e-02
3.626179227916895981e-02
3.687252529825825464e-02
3.733005006084694211e-02
3.672687632245003747e-02
3.534880879262009001e-02
3.527181195464718783e-02
3.538033916318447658e-02
3.607280072638570367e-02
3.759021201396452183e-02
3.759040750559108912e-02
3.687953819771833119e-02
3.643940516392980833e-02
3.530361920596984671e-02
3.628703543867692338e-02
3.591829159024285956e-02
3.587828805537177090e-02
3.634226969972822324e-02
3.673022625356671400e-02
3.723854099370074028e-02
3.710311098928696649e-02
3.632869684530715126e-02
3.566443250071577031e-02
3.513943833049738147e-02
3.530863610104376799e-02
3.677088813672901163e-02
3.696356712026557800e-02
3.651427483609116093e-02
3.571264823789521009e-02
3.564878868064903089e-02
3.578291401511961289e-02
3.651708123579361365e-02
3.645158081889598306e-02
3.595493896193457245e-02
3.536569111562717221e-02
3.526971538519028254e-02
3.562573755413565163e-02
3.573579240871144896e-02
3.614627560226508357e-02
3.560563165399883989e-02
3.599404323383517679e-02
3.576858856288988447e-02
3.471691213745335680e-02
3.522734675916865815e-02
3.490910414268588030e-02
3.557268791063541297e-02
3.716374807115133128e-02
3.589988159163371578e-02
3.596574274411547950e-02
3.652034909470154578e-02
3.636941869592625470e-02
3.642801743385910840e-02
3.517609057953241525e-02
3.588568459801994015e-02
3.654726706298361272e-02
3.661194622775713198e-02
3.657198267503349726e-02
3.587962804085693264e-02
3.552641129364978584e-02
3.512736139419614378e-02
3.455607771248090515e-02
3.545261360139104895e-02
3.691176290845203656e-02
3.657000665043720622e-02
3.518327971879138538e-02
3.559028195965994318e-02
3.627071637400106768e-02
3.541588815403916984e-02
3.485300957041075065e-02
3.582168525669970904e-02
3.643084129282332662e-02
3.525661313800049212e-02
3.532531180578837166e-02
3.684761742659819345e-02
3.672799816913931842e-02
3.629309094253013734e-02
3.660958181025669028e-02
3.664774568043044356e-02
3.573506760038864388e-02
3.432198435340184928e-02
3.544123603417334567e-02
3.602346732679484465e-02
3.591762211832020407e-02
3.583147711538896274e-02
3.540785967320960598e-02
3.564117621833375743e-02
3.543180764280735862e-02
3.585828951916246454e-02
3.522136746651442080e-02
3.411673896114687798e-02
3.431605006927340717e-02
3.550428537894576020e-02
3.610537302069017490e-02
3.528886405143889793e-02
3.524058236117447174e-02
3.492073959838475072e-02
3.411180602196102474e-02
3.507105073177039373e-02
3.481905182238122232e-02
3.399503533913747488e-02
3.545221016433686145e-02
3.594420468195268920e-02
3.568729033394563849e-02
3.558712296298573163e-02
3.625918738007950087e-02
3.635121750838005150e-02
3.410116349481191050e-02
3.282518264717471101e-02
3.457165803616087107e-02
3.605664063654837742e-02
3.556516621242705040e-02
3.530952589242689066e-02
3.458649904724538787e-02
3.485017405180819428e-02
3.583694224245476817e-02
3.590924880238835493e-02
3.513361584214633876e-02
3.538918620271162135e-02
3.549545908250602289e-02
3.414113232153167393e-02
3.485690440419405428e-02
3.463663461035818708e-02
3.356238365367145843e-02
3.474978679955507965e-02
3.594139682317613188e-02
3.502812498643859823e-02
3.413762144627715406e-02
3.435505537782410079e-02
3.459722324316472086e-02
3.419379142682545808e-02
3.465599645402239748e-02
3.367464024907626530e-02
3.205968357029236743e-02
3.332907727375474666e-02
3.444369686520862978e-02
3.467403739768584042e-02
3.451792358145677753e-02
3.496872204355572916e-02
3.654326728712919276e-02
3.614928099654258348e-02
3.529490266609856819e-02
3.533143100648382384e-02
3.486457210621595609e-02
3.403193211752360281e-02
3.342471877958840681e-02
3.438132351722651692e-02
3.532519972402543840e-02
3.556086741785793870e-02
3.550645095282734670e-02
3.522148049131570979e-02
3.508381373165880834e-02
3.523018231040157128e-02
3.479966397264230848e-02
3.453202359716174563e-02
3.544638757760856795e-02
3.550714781802516429e-02
3.585165018136622639e-02
3.524999495648505760e-02
3.352068575769213271e-02
3.346506810622731920e-02
3.352567041173799833e-02
3.323679366285282183e-02
3.305218091670003577e-02
3.356811592236984276e-02
3.372156246843108912e-02
3.411294532794403173e-02
3.403967440377170250e-02
3.405581675797950819e-02
3.393837448840415078e-02
3.324732648747482505e-02
3.376477210705215726e-02
3.504957930273154554e-02
3.550509950892893896e-02
3.447565542493624680e-02
3.410032834955523812e-02
3.436885963415936551e-02
3.386582853110458452e-02
3.409722549563228011e-02
3.490302056938503206e-02
3.438271051871173017e-02
3.343920265772521577e-02
3.337416516836232139e-02
3.471018501846610815e-02
3.505338881129516776e-02
3.378754810342048803e-02
3.375783841646342459e-02
3.426429138689898041e-02
3.491234435387750856e-02
3.496713249706082105e-02
3.330671846125895369e-02
3.339027733689276661e-02
3.434681521647785923e-02
3.306960225379847185e-02
3.300022920459085712e-02
3.461956871218106052e-02
3.513882390477148648e-02
3.495871204492295714e-02
3.424134658059841546e-02
3.397888694520077163e-02
3.463928774710004627e-02
3.333076925501834986e-02
3.217853620167485801e-02
3.346369666667221160e-02
3.242068777354114445e-02
3.197602061408429119e-02
3.383387560256399806e-02
3.350759175400574996e-02
3.249308924808796961e-02
3.355696495676858265e-02
3.428599292794008713e-02
3.388118781819538655e-02
3.341625484544634428e-02
3.403979952089944416e-02
3.406263537774352479e-02
3.443097068714619929e-02
3.477622438267063271e-02
3.338512555441496693e-02
3.391277152745721113e-02
3.425583993552795692e-02
3.361247286651639771e-02
3.408293656453295628e-02
3.364093567171602683e-02
3.298085899765962337e-02
3.344407299432704261e-02
3.381411845682046752e-02
3.494137602239626855e-02
3.428907486202226185e-02
3.361005964881183528e-02
3.413084737757678816e-02
3.390436656686117434e-02
3.491308869315216251e-02
3.485698146366947303e-02
3.423281332074259303e-02
3.539767659955684459e-02
3.474069836969746750e-02
3.362978600984146971e-02
3.478978980963379208e-02
3.488930400049210234e-02
3.384796292346246155e-02
3.436902244179091542e-02
3.451647428205187329e-02
3.344799335269286328e-02
3.353191754858590029e-02
3.490203781908066821e-02
3.435481692140301968e-02
3.393221921233928462e-02
3.535666335128395676e-02
3.473577273782443159e-02
3.374200842520933691e-02
3.392609641042777097e-02
3.453825775849241747e-02
3.481153281557081841e-02
3.522850299615476466e-02
3.501006454302588861e-02
3.354852224780340703e-02
3.389237801047119414e-02
3.423067456061379410e-02
3.366392687557437369e-02
3.458350915954688798e-02
3.393907696635867222e-02
3.270958151881671327e-02
3.308515721465378479e-02
3.307765155253957617e-02
3.391743145538009957e-02
3.413325214403005459e-02
3.324208007771579237e-02
3.327025111383949407e-02
3.359828189106582597e-02
3.233326348980470472e-02
3.262491616382737214e-02
3.389436928012165562e-02
3.360284008981092446e-02
3.376387333542663766e-02
3.360574155305455502e-02
3.310153447110907032e-02
3.287816758238670811e-02
3.315053659614931175e-02
3.384633167445581792e-02
3.452443859453151187e-02
3.380537764455386618e-02
3.343691578630909877e-02
3.346572041394037939e-02
3.351817937905936240e-02
3.330076008220434619e-02
3.236338615118897893e-02
3.278691684839293158e-02
3.307367317147068969e-02
3.315409731395261433e-02
3.247811986545529050e-02
3.253767663281784822e-02
3.310617983137738307e-02
3.362010834476068799e-02
3.356337487653244384e-02
3.351775115473324546e-02
3.407029996561321272e-02
3.328997245928669996e-02
3.295891891344583657e-02
3.321884534899215841e-02
3.286133861494173330e-02
3.280352296383279992e-02
3.247952771134130640e-02
3.206792441095959040e-02
3.257381430411290801e-02
3.297906311206080104e-02
3.264727387496063615e-02
3.120293470284319498e-02
3.182792584437464656e-02
3.269541703586602982e-02
3.299685506132538776e-02
3.303120179661214045e-02
3.178139254374165446e-02
3.161753769507518602e-02
3.245325751141213411e-02
3.278886459614230309e-02
3.229901946336857788e-02
3.242334521699968830e-02
3.291644626038841420e-02
3.296024665626860750e-02
3.217371233902634881e-02
3.239975863106501347e-02
3.299143390445891805e-02
3.179020010080719355e-02
3.339039335052088747e-02
3.467337738221303034e-02
3.422322809138691330e-02
3.432495183399771749e-02
3.299132807294747477e-02
3.308407965960525471e-02
3.318737446324256102e-02
3.245936112446112104e-02
3.193007915672566727e-02
3.156871484301797259e-02
3.293543285787248892e-02
3.300510854085667023e-02
3.237128183986126562e-02
3.353705472581187952e-02
3.361432543762733066e-02
3.273438748653548919e-02
3.313822700337020616e-02
3.387674280356799822e-02
3.251904265093661511e-02
3.208350186721552894e-02
3.354770313591060732e-02
3.273180953622505801e-02
3.176343355302200383e-02
3.182105815110770897e-02
3.342332808718808529e-02
3.329169533109285761e-02
3.110598521253384735e-02
3.175526628083789188e-02
3.243709511236762821e-02
3.204042218251009627e-02
3.220490514632620704e-02
3.225429619016832727e-02
3.249378133155408910e-02
3.428944094023712863e-02
3.392113112815350190e-02
3.278374577321628569e-02
3.253236871186869494e-02
3.224978506671099393e-02
3.191242571408354350e-02
3.225417058238722046e-02
3.298107690077807519e-02
3.171819338820472400e-02
3.099907165651971663e-02
3.247231731021327922e-02
3.310886057248676323e-02
3.271448497301766151e-02
3.228390142424605869e-02
3.233908538625432372e-02
3.254920239998544684e-02
3.247969429295644722e-02
3.187578921224345357e-02
3.090547233361424020e-02
3.095004788292912007e-02
3.258040117954880827e-02
3.328071015445994291e-02
3.259827722039436437e-02
3.275162678846918474e-02
3.127524458155712950e-02
3.152639394051966193e-02
3.346983878390719092e-02
3.273409088796234295e-02
3.078596312561275930e-02
3.130043680141315898e-02
3.182768642585978580e-02
3.133952588627242353e-02
3.238220300581797634e-02
3.207415231112392684e-02
3.088691201779891413e-02
3.101524483020456913e-02
3.127734294482412136e-02
3.235182057282577628e-02
3.284058319626571160e-02
3.180065439454445031e-02
3.200418485701590071e-02
3.300153554619261048e-02
3.233801180997305375e-02
3.113602612912695286e-02
3.094069431148647673e-02
3.169246152845475728e-02
3.325814461247806469e-02
3.212427062845082948e-02
3.162755921270755249e-02
3.184638833699946631e-02
3.173392920506535458e-02
3.245331086381066793e-02
3.191926354395319132e-02
3.110108706345517116e-02
3.156259949855243913e-02
3.305745818167103028e-02
3.251519348708691026e-02
3.281290254767531972e-02
3.339622713203174720e-02
3.246398123235176569e-02
3.206822790195191369e-02
3.154279391757867923e-02
3.156567831827560011e-02
3.265408663077477847e-02
3.237433760913804165e-02
3.133204003057656062e-02
3.195693307410773371e-02
3.160845237364010019e-02
3.126491350224560456e-02
3.184137996827324235e-02
3.216852579942632018e-02
3.250907151370103360e-02
3.247796713280654002e-02
3.216228385837099218e-02
3.179369909198868915e-02
3.193939236970862183e-02
3.129180970701708753e-02
3.039118285914601397e-02
3.105573477755799866e-02
3.189014888315811619e-02
3.126918360988756307e-02
3.049975698515274350e-02
3.021153310459543870e-02
3.054175932396539436e-02
3.120594945059953357e-02
3.105747152738194336e-02
3.144196727162383576e-02
3.255340675372030840e-02
3.213979111694833385e-02
3.098739919870596021e-02
3.175657601215764458e-02
3.208583734548547256e-02
3.055310166007900799e-02
3.074098618242380662e-02
3.082075938375143306e-02
3.048473031850450904e-02
3.085253673722015977e-02
3.122552788562332066e-02
3.124648799401076246e-02
3.050254012438402551e-02
2.989082137538403780e-02
2.995974879268237939e-02
3.102013346868911711e-02
3.235508872113913165e-02
3.165088334099625672e-02
3.177650387926821834e-02
3.200930398255787818e-02
3.102254368470145490e-02
3.182645760534002360e-02
3.127807092282419710e-02
3.054103462169301467e-02
3.110415082586011348e-02
3.109686287837537533e-02
3.078131765724718624e-02
3.085310915234051529e-02
3.116875901773311086e-02
3.083291891279845570e-02
3.131024867108795490e-02
3.214502754696602765e-02
3.109829922946785383e-02
3.123331117476845983e-02
3.231158994871032725e-02
3.136614735153193945e-02
3.061163816006360477e-02
3.154256935629241865e-02
3.205199850007652007e-02
3.113589075926031027e-02
3.088994730515201917e-02
3.091975642023800722e-02
3.038268937897947025e-02
2.955209489107656420e-02
2.973168156510333504e-02
2.992921415886373726e-02
2.892986082843484671e-02
2.927505549478350011e-02
3.094968722157757923e-02
3.156378174093290440e-02
3.152715350280767270e-02
3.120925784886686635e-02
3.065393084296285861e-02
3.110704988300437915e-02
3.139006326380042872e-02
3.091541779177955918e-02
3.078057102850358107e-02
3.059108394036212999e-02
3.141950850396403594e-02
3.220198089300563976e-02
3.152137494471962675e-02
3.111388821752201356e-02
3.068075094359324143e-02
3.031003132724878826e-02
3.060814536308520753e-02
3.070853689797185121e-02
3.057923713336498789e-02
3.153225443303476344e-02
3.148761514654014465e-02
3.112183358425441027e-02
3.104465020222928542e-02
3.123325113943935250e-02
3.046030147274264577e-02
2.977247934422648165e-02
2.994944850594220484e-02
3.067760621596936702e-02
3.238695461100504075e-02
3.210831321255221138e-02
3.122827436777760035e-02
3.100281490816222951e-02
3.174372211336921878e-02
3.166790007906181148e-02
3.117447025346851280e-02
3.129292549957206349e-02
3.104802063728442224e-02
3.157712359290246878e-02
3.163762969204231279e-02
3.049908707380413406e-02
3.075128280428372080e-02
3.150278535199360630e-02
3.085370725724949706e-02
3.080682758167956753e-02
3.048074038854948348e-02
3.059060452801948965e-02
3.152675454503424401e-02
3.084077809662640751e-02
3.059819211424413474e-02
3.059794445980594524e-02
3.025077555998345255e-02
3.039347463758513765e-02
3.094934519617265761e-02
3.107618195444290105e-02
2.966433763699626372e-02
2.916442968600955338e-02
3.029905335779265949e-02
3.035094883749567263e-02
2.988167021055659553e-02
3.039827746711517079e-02
3.095017149647089419e-02
3.056979141432101740e-02
3.046447523731523471e-02
3.078772396001589265e-02
3.057413803787231363e-02
2.970406992609922123e-02
2.941155088765177311e-02
3.054546019699478851e-02
3.050902625712435465e-02
2.937731208666317581e-02
2.973297897182848246e-02
3.098863767914848688e-02
3.178670224781838388e-02
3.096697063600340263e-02
3.037585149083828553e-02
3.152442654373603659e-02
3.152201453272717585e-02
3.039915734825646143e-02
3.017066601595654041e-02
3.000042742736228063e-02
3.092612202941713226e-02
3.111028203995491390e-02
2.975563538299568628e-02
2.947176900835749708e-02
3.089699027731821271e-02
3.071390235155506410e-02
2.920912708308618169e-02
2.892309067668454373e-02
2.880302937165193922e-02
2.898937054073344108e-02
2.995263261557191969e-02
3.064203411045178516e-02
3.066206804640576530e-02
3.099117696099764133e-02
3.129856027512250422e-02
3.137892072882705191e-02
2.945164883870587252e-02
2.923524060352342482e-02
2.981926532129205651e-02
2.969032808186830227e-02
3.036282730337976424e-02
3.075887012885544780e-02
3.103608670536259218e-02
3.137626632526126919e-02
3.143533597156485115e-02
3.107915595716126064e-02
3.152027835772097664e-02
3.050825368684707481e-02
2.849894343539483704e-02
2.889649978542982792e-02
2.999753736424250888e-02
3.084332769925820020e-02
3.084371494534858885e-02
3.053084967747640363e-02
3.085477341233814827e-02
3.126894800206361791e-02
3.064632281975813999e-02
3.006281110076338206e-02
3.034554042016138903e-02
3.016197066173441355e-02
3.007960695976943585e-02
3.051802904980754558e-02
3.104097677544645495e-02
2.931366329201299387e-02
2.887246777935057254e-02
2.996785424099633263e-02
2.971068243060619521e-02
3.138079265910564269e-02
3.147694141996292688e-02
3.054466778901901436e-02
2.929429859706883868e-02
2.890075592441707086e-02
3.093293286901131409e-02
3.013666275513875864e-02
2.960781374039505795e-02
3.132786641531355026e-02
3.099214994481616289e-02
3.000835959987251458e-02
2.985965668072977988e-02
3.003172497949010630e-02
3.015298197299856944e-02
3.000975793029251465e-02
2.984739482338877661e-02
3.030611577956957362e-02
3.056297800901266321e-02
2.947151564783778363e-02
2.891259417714132224e-02
3.034221460547704627e-02
3.111038211143650131e-02
2.939732937934242188e-02
2.940493554746360233e-02
3.031949985564868014e-02
3.042600761419245875e-02
3.012122750685852085e-02
2.988942615340057715e-02
2.936822651890726860e-02
2.897803201726956504e-02
2.878472297363387708e-02
2.845567855761144127e-02
2.937665447331158294e-02
3.001223457038394021e-02
2.837983442835093767e-02
2.767709220038099688e-02
2.897347728239081655e-02
2.973461055290073721e-02
3.021871116980376706e-02
3.038250732173146743e-02
2.906047248327546517e-02
2.941386980961274711e-02
3.023955462338010977e-02
2.900513121516921575e-02
2.989991869030909910e-02
3.054094149200446348e-02
2.883587888286266027e-02
2.871514299581650123e-02
2.972239337916673940e-02
3.040086590689450308e-02
3.035831921445603099e-02
2.939081434492067657e-02
2.876310036889007105e-02
2.893559459359123023e-02
2.956126336264883192e-02
2.979681468717121709e-02
3.025445915455211507e-02
3.102440334453974990e-02
2.949184011150248960e-02
2.927433232233940530e-02
3.049429461830199459e-02
2.970103001661415776e-02
3.031861931499191254e-02
3.003140079950454566e-02
2.855380082329906158e-02
2.856149805033382505e-02
2.875386868016826733e-02
2.956171730511475762e-02
3.003486976927394539e-02
2.940770229173345768e-02
2.841207731429726269e-02
2.834325900699622217e-02
2.912167793504140748e-02
2.923909463814411760e-02
2.885043859521011292e-02
2.891559577941525683e-02
2.859652351461218142e-02
2.847165852688704479e-02
2.841019096919404976e-02
2.857501835761984063e-02
2.938707274971877684e-02
2.893902440590535863e-02
2.887681516972402315e-02
2.940562268447576011e-02
2.868798823249571819e-02
2.874281279236711242e-02
2.918655025645372839e-02
2.925660897604876604e-02
2.882031558030108409e-02
2.833019734922255159e-02
2.940648988379873305e-02
2.871250094285906704e-02
2.832062865898928722e-02
2.966399147751412613e-02
2.940151473086970516e-02
2.910544242242944779e-02
2.905742649321686050e-02
2.825034169339334447e-02
2.901657166693198328e-02
2.987058071031355871e-02
2.923139462463544835e-02
2.874555392298917475e-02
2.907209702063129689e-02
2.983350648177259673e-02
3.013565235158776473e-02
2.919645828274087737e-02
2.885572801541154420e-02
2.941367325382827913e-02
2.828330642122125343e-02
2.740152355285927627e-02
2.828153930650263020e-02
2.965810599814341919e-02
2.924982472684355822e-02
2.867615153917301221e-02
2.934344125863177360e-02
2.958649852154722829e-02
2.916860963035995333e-02
2.819847216148676713e-02
2.881511246153976163e-02
2.906255405121308671e-02
2.871174188966750876e-02
2.824083173009051331e-02
2.824759848048902927e-02
2.983512904540469232e-02
2.969536362965711010e-02
2.837566554697395702e-02
2.870487477832163806e-02
2.893705913981288805e-02
2.824880227685294329e-02
2.839338906097088958e-02
2.929824548182786634e-02
2.958784381205518607e-02
2.855917952685818953e-02
2.813217874187192921e-02
2.787133276973523255e-02
2.769165550472175302e-02
2.859255858860979688e-02
2.854891564154442979e-02
2.868859528631740805e-02
2.919292471968592401e-02
2.902381809590988057e-02
2.889026507951788364e-02
2.900761249446601533e-02
2.945470396835461399e-02
2.916764866900161540e-02
2.867801078981582069e-02
2.826583484547800715e-02
2.878810173460740959e-02
2.918023088590973937e-02
2.938546524922100098e-02
2.845796095133221876e-02
2.734193136444701411e-02
2.821473278386122524e-02
2.764481060170304386e-02
2.810166634552738185e-02
2.875942652772062874e-02
2.892508110987031950e-02
2.929201932080599535e-02
2.764285254861849339e-02
2.775102661494398618e-02
2.882225103084732482e-02
2.824506961670036898e-02
2.815597027271075220e-02
2.845570554595196547e-02
2.837127036779280714e-02
2.859147561433019943e-02
2.784125976902723440e-02
2.710946250661852575e-02
2.736019529125466657e-02
2.818656871450801391e-02
2.929223442432420804e-02
2.828637652856491602e-02
2.813629448732283059e-02
2.926882702569507527e-02
2.897999079872051048e-02
2.856670532588921618e-02
2.810685234187796505e-02
2.784163688768554953e-02
2.840425718267986996e-02
2.940328953293044542e-02
2.956597526020232625e-02
2.890814307405288261e-02
2.866999075677488518e-02
2.921912068109808885e-02
2.942870562500691026e-02
2.978477969908822215e-02
3.041418721885578644e-02
2.955558074204088156e-02
2.860352002802914184e-02
2.835670421295517774e-02
2.804155947433586288e-02
2.830740292277206596e-02
2.896235747685128870e-02
2.837670392416135820e-02
2.711227922023389317e-02
2.864746058928962363e-02
2.983596824161219643e-02
2.939427207930714325e-02
2.876579790145327928e-02
2.784985904053608949e-02
2.843236760339386271e-02
2.891025990205265198e-02
2.895316139162925836e-02
2.853395099529857162e-02
2.794318953547372808e-02
2.744603334314025742e-02
2.702761873222843392e-02
2.737931875828220757e-02
2.768260688474871722e-02
2.795804473748337779e-02
2.733860856931522726e-02
2.697948819632264850e-02
2.740183450608121157e-02
2.789241935064282196e-02
2.793328953406859494e-02
2.754935115727515441e-02
2.769298177763332772e-02
2.738586816551942874e-02
2.731541544516817924e-02
2.783468408909487921e-02
2.764083578369579131e-02
2.752356968092325995e-02
2.758139143046452191e-02
2.867105525702763613e-02
2.889697463657764712e-02
2.722588217162658780e-02
2.667139636197320834e-02
2.659487681246686455e-02
2.730776752592209422e-02
2.793238836012573376e-02
2.857339535567987587e-02
2.820251281414011199e-02
2.754788384877288054e-02
2.760380663971330473e-02
2.792739136613156536e-02
2.843780508441992941e-02
2.868318221464260728e-02
2.849804614116754203e-02
2.885612045126736622e-02
2.876106210613337336e-02
2.725869863714570560e-02
2.675395946233867159e-02
2.728334823240458409e-02
2.890429190646204988e-02
2.918314296151163639e-02
2.824201052953540306e-02
2.800944318187751844e-02
2.753172470871152050e-02
2.722150261734809090e-02
2.760939262261378341e-02
2.810294243935606423e-02
2.775190424388275512e-02
2.765827256912235799e-02
2.833532801007896881e-02
2.791460928792350443e-02
2.775661320743038479e-02
2.829048062743000705e-02
2.775072909398533516e-02
2.693857710574725992e-02
2.724960665134672916e-02
2.784399185982659730e-02
2.758617863827307962e-02
2.758688013687050564e-02
2.750605663022579611e-02
2.740747806236546250e-02
2.837574764754136059e-02
2.798701149325966836e-02
2.721148029427071513e-02
2.786335416131684867e-02
2.812358562367602705e-02
2.805630159533955420e-02
2.787332161558448568e-02
2.777510272005413033e-02
2.791970962881156620e-02
2.774229887699127678e-02
2.793792653734659959e-02
2.788520410748786607e-02
2.822139775516590079e-02
2.913416940707534708e-02
2.847115459158594888e-02
2.828380211925664994e-02
2.845346212882764875e-02
2.823367453649259021e-02
2.784120182920371903e-02
2.778148374703803131e-02
2.816175565650614471e-02
2.774098555330504340e-02
2.805364005728417168e-02
2.740357248528426520e-02
2.647911137105952301e-02
2.733742777058359094e-02
2.724179373007811628e-02
2.727847801440046530e-02
2.764345412480339464e-02
2.738517947222999377e-02
2.726435880123668359e-02
2.643818223862983222e-02
2.647684965795576995e-02
2.773128124393459473e-02
2.796886999943403243e-02
2.724763656645470822e-02
2.799442095580006312e-02
2.811259585162480951e-02
2.782121115723767621e-02
2.901979574876678222e-02
2.800918986013293394e-02
2.672571508410798158e-02
2.737928926737350985e-02
2.787354096008972520e-02
2.687381988656321885e-02
2.684289597756244969e-02
2.727559462571557680e-02
2.693128340058841691e-02
2.615567588048955255e-02
2.638676375254853101e-02
2.735874229738240529e-02
2.732031270873981968e-02
2.722214795069324844e-02
2.645987794347958583e-02
2.681188752095308922e-02
2.729726567568141471e-02
2.745273213120087361e-02
2.761371687661950958e-02
2.777966178257386051e-02
2.760822102227903155e-02
2.675546929449442585e-02
2.699392402763307885e-02
2.687817770030864056e-02
2.734182055551818286e-02
2.773934040517272645e-02
2.767537307130008700e-02
2.716589624958356056e-02
2.663231762877847630e-02
2.702394501130175181e-02
2.693166091896105271e-02
2.633008316347015473e-02
2.675723814569147194e-02
2.797075085276987810e-02
2.710540057638153102e-02
2.610444094255950573e-02
2.759874577105976209e-02
2.836353539398423287e-02
2.841203248098766315e-02
2.784535511301885341e-02
2.675143918334020945e-02
2.753822638062403128e-02
2.720806188612640703e-02
2.706486391372996472e-02
2.782597377388051907e-02
2.844279881605768154e-02
2.776026560891921291e-02
2.707417587593989941e-02
2.718242414149208211e-02
2.692287618373912991e-02
2.672323190174922744e-02
2.638483490902766848e-02
2.655348616709035658e-02
2.705687196965604960e-02
2.806328644621204974e-02
2.716793408288850284e-02
2.562024046348299403e-02
2.633250473249265297e-02
2.687150851829525275e-02
2.657713085673695658e-02
2.676058902546000692e-02
2.758956876732315822e-02
2.779005075846863182e-02
2.725118749735692611e-02
2.632259657772093031e-02
2.589815775697286090e-02
2.635060135642910625e-02
2.593297893506665494e-02
2.559030723421299586e-02
2.571085033656134514e-02
2.604808668063603172e-02
2.684290523818158580e-02
2.796720396367837272e-02
2.774043899943169633e-02
2.608506416427322158e-02
2.568667419068961996e-02
2.674473916297732956e-02
2.790629649074372401e-02
2.756663930574706003e-02
2.721338326005277516e-02
2.729452329488721643e-02
2.694895687362362097e-02
2.564417158689063364e-02
2.555748282779492925e-02
2.677836591359191928e-02
2.705054569657588948e-02
2.700605062369668477e-02
2.605889950701950272e-02
2.630532296486877072e-02
2.746509211978197945e-02
2.670000423380323659e-02
2.638693584483468163e-02
2.682847644176263729e-02
2.677010975640823492e-02
2.685555948234845391e-02
2.648762400676796247e-02
2.613830467536373131e-02
2.584798786653943331e-02
2.599222544535174234e-02
2.610129684140768264e-02
2.684896143526133150e-02
2.731463984016485255e-02
2.647104002328739408e-02
2.567670962418956357e-02
2.586856779936356002e-02
2.712719153593286942e-02
2.722510560833876075e-02
2.697491971536183572e-02
2.683456569873079317e-02
2.637297705940789064e-02
2.669358627721063471e-02
2.712522142929746360e-02
2.701318810354240429e-02
2.742891520906682104e-02
2.718920334051904905e-02
2.651779949750174281e-02
2.670073326745913203e-02
2.647267155235088001e-02
2.662931452172437319e-02
2.664095254118532818e-02
2.580384119648652941e-02
2.569056008317395154e-02
2.664169882999004729e-02
2.673066136702001439e-02
2.714679857123107956e-02
2.602830669271759614e-02
2.512178733646395004e-02
2.598738903055231378e-02
2.501415978084244041e-02
2.576669796536749935e-02
2.643182056739107680e-02
2.656747409256498063e-02
2.732195088095931007e-02
2.678539130313606006e-02
2.735097160035631844e-02
2.697837014908226541e-02
2.644377794255847736e-02
2.705265518353914753e-02
2.599369099729022248e-02
2.510939747637172884e-02
2.547657391193724336e-02
2.592912696238237544e-02
2.571585495107155464e-02
2.609602366839541485e-02
2.632308381014684950e-02
2.548993434597611116e-02
2.537763011979853739e-02
2.553259810769227187e-02
2.615532381322514116e-02
2.572454543504156671e-02
2.493226930111331480e-02
2.500813835637460958e-02
2.544090815129598435e-02
2.680563809082974619e-02
2.639261396944212260e-02
2.549365454279787710e-02
2.618846799788327948e-02
2.639558917647579633e-02
2.572918613991036912e-02
2.583053146410168796e-02
2.687310161749604728e-02
2.654763592980717915e-02
2.575555917398504938e-02
2.626905028013910501e-02
2.654099540017535591e-02
2.613311461466932134e-02
2.548208174653861929e-02
2.565848585471961277e-02
2.633391012673197071e-02
2.628668671262707895e-02
2.626270036777390154e-02
2.660155818765981214e-02
2.541905838493642780e-02
2.445108616168746932e-02
2.565556544267912076e-02
2.686766507887316038e-02
2.704231235272987893e-02
2.648461916730232568e-02
2.526409617630947027e-02
2.487643471941026682e-02
2.579192213062340977e-02
2.565904136920024031e-02
2.538007472198838474e-02
2.610784533789119871e-02
2.590675883575322899e-02
2.580946773646949563e-02
2.626176747687473945e-02
2.644871575451444509e-02
2.604366426172175647e-02
2.584788732669011935e-02
2.633121511209756543e-02
2.691693137490478935e-02
2.585221239944964985e-02
2.577679824942943898e-02
2.631456444303932954e-02
2.526052715701759127e-02
2.517836871708748619e-02
2.561537022039988079e-02
2.610392196682206900e-02
2.587423904770600261e-02
2.598639700982549247e-02
2.603548294913130001e-02
2.659165562264464294e-02
2.632266514417869879e-02
2.549437363341542848e-02
2.629042636626596763e-02
2.564260955674520573e-02
2.486169197381777121e-02
2.505553099479310847e-02
2.549256749264882521e-02
2.496003981374933164e-02
2.526054389045915421e-02
2.572496454387807052e-02
2.501030810558424466e-02
2.580812748146343524e-02
2.548681245392459341e-02
2.550923068798633536e-02
2.548336994103542891e-02
2.506768104908107392e-02
2.519599607948232178e-02
2.533134724029377852e-02
2.574764581965205065e-02
2.571255322179968189e-02
2.559554851790809410e-02
2.582931332122895274e-02
2.592839868346366247e-02
2.636919589816591122e-02
2.636284121364410385e-02
2.563269374298173670e-02
2.595712404828951630e-02
2.602267739636944174e-02
2.541013592814919328e-02
2.539336960252221859e-02
2.574029634820499193e-02
2.579008587641383465e-02
2.546422291508085300e-02
2.496006780804693390e-02
2.542648410944669743e-02
2.554144217863188113e-02
2.506004127556083622e-02
2.557210592710148361e-02
2.572092435045722492e-02
2.571055760951973870e-02
2.600450660010263787e-02
2.537599632104733938e-02
2.447932527341748973e-02
2.503818090944172001e-02
2.572428976616839696e-02
2.492882292933797442e-02
2.437409667401671878e-02
2.488432335838216061e-02
2.606114579443875173e-02
2.568891030341348761e-02
2.555068386075681416e-02
2.574991944856390783e-02
2.525550203613631528e-02
2.614884417529613619e-02
2.630595833055711721e-02
2.589230381016619648e-02
2.490741494952874308e-02
2.492886929599587992e-02
2.563209035978892408e-02
2.588255275471941161e-02
2.565597932032014084e-02
2.554062747467570130e-02
2.608127978001485367e-02
2.631945936796414864e-02
2.628148748275176486e-02
2.592638494044518030e-02
2.551363848476289123e-02
2.550692546382371181e-02
2.591242999003217154e-02
2.516119904998627768e-02
2.451067406284291803e-02
2.546724799685242888e-02
2.634370130725928807e-02
2.588017466556572638e-02
2.618066679931058474e-02
2.566590694252084137e-02
2.470850796442837158e-02
2.434093888829412522e-02
2.466821300437784317e-02
2.524548566876934352e-02
2.444035575401469138e-02
2.546059972780230149e-02
2.574436366153258146e-02
2.487573721262652596e-02
2.516334701470465673e-02
2.583080184556483735e-02
2.585828700906233485e-02
2.468951246501686209e-02
2.489122210160835472e-02
2.600796840097304233e-02
2.619162145540887901e-02
2.564616311771430318e-02
2.576019894707524266e-02
2.554870333717331604e-02
2.463538905779046051e-02
2.458426731349044880e-02
2.491928669311329822e-02
2.460994804501688560e-02
2.580239578892760260e-02
2.631422680742141751e-02
2.574648752039533292e-02
2.535073067060695726e-02
2.511121227260654926e-02
2.599990767597417859e-02
2.633303142109362158e-02
2.600361715180698682e-02
2.488726958160347724e-02
2.397576152710033034e-02
2.425965571220417907e-02
2.502481287694219986e-02
2.502849231196700719e-02
2.458627828369432805e-02
2.455656875990553517e-02
2.487469501947877845e-02
2.490468028977912973e-02
2.518394817564952731e-02
2.492163227525345109e-02
2.415145404994779518e-02
2.444188185875476732e-02
2.497051449013124383e-02
2.472244082374975768e-02
2.462768852608703679e-02
2.495287510767932662e-02
2.541247269431693920e-02
2.521907519375605339e-02
2.432110603021909317e-02
2.412499077657410951e-02
2.421037781736837605e-02
2.419928000204885771e-02
2.462337860186893101e-02
2.496523572936868579e-02
2.480387802132474895e-02
2.561961146765663611e-02
2.662157870213395158e-02
2.588692246031690236e-02
2.478316767214843244e-02
2.503275054902633079e-02
2.468785664759124213e-02
2.446646637426312665e-02
2.532566015923401123e-02
2.504224910347735422e-02
2.507910705690145556e-02
2.484783109823039335e-02
2.433750341391381633e-02
2.459768683502492476e-02
2.458818948173257732e-02
2.473900073882200068e-02
2.475454684335627598e-02
2.488354730499109727e-02
2.484054033065882447e-02
2.469885149200984689e-02
2.455317010788028026e-02
2.463577505916967475e-02
2.496842528324231050e-02
2.471115925719927914e-02
2.428307856534838230e-02
2.475423772000326719e-02
2.495407566731643739e-02
2.467209280757038867e-02
2.493879139182191701e-02
2.566728781656760217e-02
2.509593797621217579e-02
2.431999352555877861e-02
2.459814904298410557e-02
2.463988445783762277e-02
2.423050513323565108e-02
2.404423007545638744e-02
2.459620448029688211e-02
2.509541594049455315e-02
2.511769114978839104e-02
2.503348332650137328e-02
2.540403760272035016e-02
2.562284571900371247e-02
2.524002537522104447e-02
2.446340053684048846e-02
2.411400217111533614e-02
2.433206215348944490e-02
2.454148959418206780e-02
2.451481719337925136e-02
2.505919187486727734e-02
2.578593758719338949e-02
2.498778883429204206e-02
2.496385929356430972e-02
2.511261238612224472e-02
2.433304577587253395e-02
2.445306749113697678e-02
2.432053875946112165e-02
2.381937973012214493e-02
2.407097872635450414e-02
2.415603144453046941e-02
2.364661839783789229e-02
2.447878827139533808e-02
2.524154076530533281e-02
2.525597653410664029e-02
2.536731422543358691e-02
2.488370443312431721e-02
2.504700611875488453e-02
2.503520549624749930e-02
2.386093062586056718e-02
2.364879390931775432e-02
2.412391180714372127e-02
2.517266426172846960e-02
2.493824960311493213e-02
2.482829588400017537e-02
2.528887565931193376e-02
2.411912106488537169e-02
2.378102702194311024e-02
2.366795836890489557e-02
2.401860037275519583e-02
2.443531668196568737e-02
2.478301310139963132e-02
2.529515965365995711e-02
2.425879134142846366e-02
2.412781604074088274e-02
2.423751752830801201e-02
2.368511344262422269e-02
2.374266276555610927e-02
2.452318404233616578e-02
2.450925957579726602e-02
2.425008672665621839e-02
2.459373481667765163e-02
2.478722089558184696e-02
2.464798179034678738e-02
2.369774478910157550e-02
2.375760327737466357e-02
2.417501921221227798e-02
2.427732493851632659e-02
2.462661393771329102e-02
2.500834465474887150e-02
2.525394338818461037e-02
2.485751886485152579e-02
2.389810073847144917e-02
2.368661047742886758e-02
2.412380031248956280e-02
2.506173394074853386e-02
2.551330298799348376e-02
2.443058648703291119e-02
2.373618864708113702e-02
2.393290964379775690e-02
2.431463473562843827e-02
2.478206163054394798e-02
2.408983074128911300e-02
2.338262980289810763e-02
2.350792440795379870e-02
2.365132417590316144e-02
2.400691223718616138e-02
2.365127590084404804e-02
2.370419443945359292e-02
2.387347462172779294e-02
2.338371075960595305e-02
2.359873365540410273e-02
2.386385246147296538e-02
2.415375169973416405e-02
2.486302210574680219e-02
2.475190716243572120e-02
2.420475852635439046e-02
2.419199961343325433e-02
2.409633362969200443e-02
2.380423663096470702e-02
2.406698997190437339e-02
2.360431666443280063e-02
2.324452000373169319e-02
2.388201996893467641e-02
2.457221615677127047e-02
2.492373590418553442e-02
2.461991097597620443e-02
2.393935305547842049e-02
2.398883537903548704e-02
2.479029966119998887e-02
2.451614621537420019e-02
2.373939449735908841e-02
2.370744179007595528e-02
2.410464903748850071e-02
2.451497136908624766e-02
2.462455317027150911e-02
2.376094882662136906e-02
2.308406770785256801e-02
2.371393572832606114e-02
2.370229265495519405e-02
2.423873265950833231e-02
2.461484454289259230e-02
2.403058644650868034e-02
2.417762274948371051e-02
2.457975070444034724e-02
2.403364673577366648e-02
2.374467515477472410e-02
2.425507464554163897e-02
2.358697441453595084e-02
2.340472351653058100e-02
2.416812623533456245e-02
2.389775297864055181e-02
2.283015796932847882e-02
2.268545970621780802e-02
2.373097595286352557e-02
2.389900484105581674e-02
2.355864386300443244e-02
2.329862521899261213e-02
2.326103209848345496e-02
2.388820668673671474e-02
2.347213174446800138e-02
2.366267484531884430e-02
2.359376433180968707e-02
2.331163286206504315e-02
2.359270675398060166e-02
2.400182011362500187e-02
2.423053029440597195e-02
2.366347849241174153e-02
2.399978778497177320e-02
2.465858915880145968e-02
2.389515746452289952e-02
2.383700382074224050e-02
2.415393577331000421e-02
2.313336559241289600e-02
2.311412818442264150e-02
2.332673349234081969e-02
2.331709542294126136e-02
2.365563757714870402e-02
2.394582076286868449e-02
2.425557992537050178e-02
2.438361481927624544e-02
2.467450000998517093e-02
2.409808620675245316e-02
2.323479473900900288e-02
2.380916459498009022e-02
2.402500863260349784e-02
2.353762471921280394e-02
2.371155845038031701e-02
2.327738443615636615e-02
2.328871176316042735e-02
2.394537424648455343e-02
2.381317624616245687e-02
2.432845298035640411e-02
2.432687901062532618e-02
2.361992075945201428e-02
2.391791954130837242e-02
2.460933368012231323e-02
2.413850779160867793e-02
2.349063383759057017e-02
2.385981155486439215e-02
2.404988845717425175e-02
2.408541247992480178e-02
2.423791780078506791e-02
2.408958256153884148e-02
2.390266865100088706e-02
2.388878613755780755e-02
2.345633645065315839e-02
2.339024023699721663e-02
2.327303804093859563e-02
2.313963544657131333e-02
2.301771766351636689e-02
2.291768013509206184e-02
2.362064748591030314e-02
2.403557999899191139e-02
2.412606407477977527e-02
2.375573973037130998e-02
2.319264162862315695e-02
2.325235450371889237e-02
2.322858158656012154e-02
2.348217840424022401e-02
2.274787803679265141e-02
2.225758255858294524e-02
2.287009941699116172e-02
2.372430177296176723e-02
2.429381288738401840e-02
2.334156296194285496e-02
2.283719960553681413e-02
2.306414844417763871e-02
2.322685695922487373e-02
2.354705604724309162e-02
2.383187317573251182e-02
2.332853699596279182e-02
2.359052701154458476e-02
2.361428018398700063e-02
2.307431840766418704e-02
2.289588010089167736e-02
2.227593910150607939e-02
2.287373339724504961e-02
2.354198168896299431e-02
2.276174996265684439e-02
2.236218555459401625e-02
2.325112322050718050e-02
2.388766804937976843e-02
2.372548415685061737e-02
2.319320236993279577e-02
2.402236407482046324e-02
2.431999074960382312e-02
2.311837471399435726e-02
2.354662227599507718e-02
2.361208541486554610e-02
2.333292421030477501e-02
2.446863983876737189e-02
2.488637048481433592e-02
2.467421464409567250e-02
2.462873880038034952e-02
2.414301849750063664e-02
2.372668132618437412e-02
2.308345925900692763e-02
2.334424315143455997e-02
2.371268672177921991e-02
2.383054593450538786e-02
2.289271890554894426e-02
2.249918729770617257e-02
2.261031936155100466e-02
2.240075485846828446e-02
2.239910846570696001e-02
2.287594868219559180e-02
2.341827730439229038e-02
2.292394227161697814e-02
2.251619661636040937e-02
2.223691865800357312e-02
2.310825335291900179e-02
2.350184389311550312e-02
2.309792252619935135e-02
2.295487455159478385e-02
2.335552458028628681e-02
2.419488195186764862e-02
2.389298966419473036e-02
2.310387253707825439e-02
2.300570639863585773e-02
2.349786971957820367e-02
2.403835049145298594e-02
2.366958134601983982e-02
2.283314017913381372e-02
2.267791490577850122e-02
2.232344849274816440e-02
2.236141619511327824e-02
2.294717498508188486e-02
2.299568429800659397e-02
2.282953147657637918e-02
2.306691344835500729e-02
2.368735284829069296e-02
2.293386166896241307e-02
2.268754365737574163e-02
2.333548413169466915e-02
2.315710955658142542e-02
2.249834483413598596e-02
2.258599645284903659e-02
2.276720175753716574e-02
2.307075222061743397e-02
2.327217086339116586e-02
2.341401003532300740e-02
2.372668892171031149e-02
2.315948287869628794e-02
2.244335933554068505e-02
2.250060879972602679e-02
2.293247824502054819e-02
2.280988697188570183e-02
2.306459729771861630e-02
2.263721839825536333e-02
2.226150441840293523e-02
2.173775920499999154e-02
2.209855625742465982e-02
2.301443262413733343e-02
2.307485332202623488e-02
2.249153375714864345e-02
2.189410896487306926e-02
2.288973880603019720e-02
2.281611086800897428e-02
2.271224658916276909e-02
2.284655941949188460e-02
2.311484689249858338e-02
2.301835369903080381e-02
2.211755189185460324e-02
2.233826248338630777e-02
2.229938535383902201e-02
2.292105445575538109e-02
2.275847627824355637e-02
2.193465195011177690e-02
2.301869182043060277e-02
2.345950967836814283e-02
2.289758659237598956e-02
2.320325178774086672e-02
2.364116600139462565e-02
2.297980130111852703e-02
2.313392061891985513e-02
2.311528810626336389e-02
2.341876161475672791e-02
2.341345778769615346e-02
2.193782924266459572e-02
2.145669820340067105e-02
2.263167836844973829e-02
2.357711480173156973e-02
2.376932570918130136e-02
2.314761122776301527e-02
2.228062806332019308e-02
2.204888958848735814e-02
2.215582871368619935e-02
2.258121357386338665e-02
2.195448412410110073e-02
2.246909634386922219e-02
2.313046264639897695e-02
2.237464551768068854e-02
2.201594974731965401e-02
2.192956167885059399e-02
2.172814667949475587e-02
2.214238764717965310e-02
2.305418610674283761e-02
2.286268701649431939e-02
2.150662635200405529e-02
2.118713075269884616e-02
2.232252312811019296e-02
2.272010495843623107e-02
2.243582486857023661e-02
2.253270723028817299e-02
2.232171402835667409e-02
2.232188187726840897e-02
2.267752858725450779e-02
2.237587010617561947e-02
2.191079348772816474e-02
2.203225688549956263e-02
2.203595267365314123e-02
2.174146969210023761e-02
2.167506269373621619e-02
2.167231179257039786e-02
2.236706007657331824e-02
2.223757223235161076e-02
2.185719350888653753e-02
2.237859875768386658e-02
2.212753152755459959e-02
2.147544591267858127e-02
2.204730546314511569e-02
2.273066872256390009e-02
2.252522495532455898e-02
2.161350683738745559e-02
2.147397446597625395e-02
2.309069734554024256e-02
2.365312869324650777e-02
2.349744233180152755e-02
2.322845722388121315e-02
2.234885062318450397e-02
2.269573798966767128e-02
2.219993522225642904e-02
2.225819983600747787e-02
2.321893539204614859e-02
2.219692354321936914e-02
2.189063398409328565e-02
2.275484566877143330e-02
2.285532029331871148e-02
2.239990536603947077e-02
2.236281485513528372e-02
2.164922661412617758e-02
2.157447262734491639e-02
2.254509148390202583e-02
2.281436222400120770e-02
2.233140970228932737e-02
2.298862237728229937e-02
2.344978054090152836e-02
2.234867790029975571e-02
2.294984387074427631e-02
2.318738635592011363e-02
2.243805859826621119e-02
2.221938638092255114e-02
2.227645133455353338e-02
2.198707757535839705e-02
2.163530061607388602e-02
2.180143182750643449e-02
2.127640631324943105e-02
2.073257084927579430e-02
2.154648329169792445e-02
2.199544455307103630e-02
2.173463841031816890e-02
2.207165970938507540e-02
2.225566412319919529e-02
2.289321401486363664e-02
2.270568654665592462e-02
2.237680395675361797e-02
2.258580856191285541e-02
2.230638591054758327e-02
2.246026800281938907e-02
2.252836998098553881e-02
2.234979303748810264e-02
2.193928123226099314e-02
2.246907890797192331e-02
2.364530186042257745e-02
2.280358927936040891e-02
2.217953450773662086e-02
2.215692220654106454e-02
2.166345177950019379e-02
2.166793683582930730e-02
2.207950509827488403e-02
2.210983652784511908e-02
2.200924335423374428e-02
2.261034533931570792e-02
2.306882109801739952e-02
2.223757267785995279e-02
2.181519821335473411e-02
2.240738665409595237e-02
2.208084244871522106e-02
2.124155297586505925e-02
2.162388101287085473e-02
2.220448003436891263e-02
2.157590050611881902e-02
2.185946048692991375e-02
2.217723341004272306e-02
2.148980358925983020e-02
2.156353531998198708e-02
2.151140360832128409e-02
2.158473364703868136e-02
2.226427619598638635e-02
2.203321660364301188e-02
2.194707685056324076e-02
2.247290323914170884e-02
2.226428315498720292e-02
2.145335066840142399e-02
2.174337472566251206e-02
2.171142654413240822e-02
2.130364241993737418e-02
2.203487115450445191e-02
2.262983523583175088e-02
2.286190715403452547e-02
2.209581121928582900e-02
2.166416478230582393e-02
2.139975556558083511e-02
2.079441897993491647e-02
2.159081588197334783e-02
2.231066730428998141e-02
2.184377511585618159e-02
2.177034505164832795e-02
2.242312513195911933e-02
2.196188740049674279e-02
2.094717369960756928e-02
2.160346688610327928e-02
2.200684527564858786e-02
2.163169643442258705e-02
2.175215261322038796e-02
2.123153170793223160e-02
2.062844412430912822e-02
2.096406872987261610e-02
2.102268165184008678e-02
2.121185621576906002e-02
2.205977699492921509e-02
2.193160834941164025e-02
2.177544112700966969e-02
2.168809797988821217e-02
2.170639491762318615e-02
2.180694760047403521e-02
2.168670344567695529e-02
2.200056800341947463e-02
2.169138032182481302e-02
2.131052330558902766e-02
2.149752074869032761e-02
2.165247659895633975e-02
2.143579696633738513e-02
2.108145325089302857e-02
2.156916332767842490e-02
2.163009290893956604e-02
2.133401386143653558e-02
2.140428160333512214e-02
2.171081609249819744e-02
2.205110790712428923e-02
2.125108349578008066e-02
2.116822072963439258e-02
2.137056217284551141e-02
2.128465359660886014e-02
2.155233475390247108e-02
2.128066537305273870e-02
2.114599525083281709e-02
2.189213689191057272e-02
2.251384636358643929e-02
2.256869401280612447e-02
2.201166891482217794e-02
2.143269542016702778e-02
2.134733388465302403e-02
2.151873677518209918e-02
2.215850780988655802e-02
2.185789754733004700e-02
2.153792397648991372e-02
2.161769950799925094e-02
2.083570453612185874e-02
2.105841504069501033e-02
2.160689724107738366e-02
2.179852056771332605e-02
2.126002761936846355e-02
2.092485621344604071e-02
2.164791527871035709e-02
2.149298333313088075e-02
2.072012711288814119e-02
2.115013516963617363e-02
2.216355989946222974e-02
2.167868217948382831e-02
2.144177852672823556e-02
2.089443340128330912e-02
2.064666201855862304e-02
2.120376987551795059e-02
2.074364254571143748e-02
2.102639544217840828e-02
2.227954779835340099e-02
2.215594258593287652e-02
2.125171367468526445e-02
2.120379276500476348e-02
2.135222528496421787e-02
2.076699791661600070e-02
2.095323161595483152e-02
2.235098168732360321e-02
2.171297918327625906e-02
2.118561768194299894e-02
2.150405732282070770e-02
2.139215263760661095e-02
2.155717933875791678e-02
2.144395393880346723e-02
2.174529208445701023e-02
2.149274311425344516e-02
2.082224237395854591e-02
2.052552235046764539e-02
2.086572640318483385e-02
2.103257574251942569e-02
2.135609078424737656e-02
2.121166892574454302e-02
2.059597393201122520e-02
2.097950182719267656e-02
2.105857354387262459e-02
2.113937929181609193e-02
2.149835222907234972e-02
2.152269401050101172e-02
2.151065450485055083e-02
2.146430941534530762e-02
2.139934591392695859e-02
2.075044714758970260e-02
2.131160845022191802e-02
2.186715507226204974e-02
2.070898407851342812e-02
2.009673265418743596e-02
2.121947364368319267e-02
2.128286739618173024e-02
2.070796244525148488e-02
2.167892847059033415e-02
2.163763599135510099e-02
2.177998711716519833e-02
2.135255559611571458e-02
2.102858682790490277e-02
2.189210766632578714e-02
2.160153235069544458e-02
2.123280642287598066e-02
2.157650226238930560e-02
2.163621297373983024e-02
2.113011101284854865e-02
2.172818659232200050e-02
2.206180783576887003e-02
2.080359743024209895e-02
2.042194118603061354e-02
2.072554384089249011e-02
2.062048594391155398e-02
2.047241701419764623e-02
2.069023491770640918e-02
2.170001645909629476e-02
2.178939424936763777e-02
2.039707870691528230e-02
2.019208357042928323e-02
2.095147567068469940e-02
2.122046006301374355e-02
2.104409737423042562e-02
2.093875736734285634e-02
2.121133031808274116e-02
2.113372094490605091e-02
2.102457017376439807e-02
2.167324529038219469e-02
2.140883541485159164e-02
2.071852723633824112e-02
2.089479149398350277e-02
2.106229109859873716e-02
2.089687305325766201e-02
2.043945414445408337e-02
2.038200315151780795e-02
2.045887780668090988e-02
2.078664026251625385e-02
2.103596172362568947e-02
2.071181122916167586e-02
2.101967075525680226e-02
2.073408400040844743e-02
2.037694548383708892e-02
2.084330721555421873e-02
2.028169578084116145e-02
2.040941950417800646e-02
2.102339599034127107e-02
2.086649666476513704e-02
2.080623598508257385e-02
2.076322007746819048e-02
2.033942959953017812e-02
2.067739254774157015e-02
2.148311273758386070e-02
2.136584768255642836e-02
2.079812512939772928e-02
2.012785397210754487e-02
1.990900799602371776e-02
2.047719965402892972e-02
2.113058590812952678e-02
2.115932332389948434e-02
2.064609096673755348e-02
2.024678145604804844e-02
2.056754760385800379e-02
2.112327220569361688e-02
2.057590223672052174e-02
2.029006875014463529e-02
2.080963094016420253e-02
2.068682015417365114e-02
2.016006392012491960e-02
2.018004932153132785e-02
2.113470080375937782e-02
2.083286799525141050e-02
1.997194134593179016e-02
2.032886847567412156e-02
2.059921330382785687e-02
1.990633972842286922e-02
2.026548381627657144e-02
2.097321939977852059e-02
2.117469301828791423e-02
2.176045336271765704e-02
2.154714835608580181e-02
2.146392659581885382e-02
2.095852825691741153e-02
2.063219347013138527e-02
2.073291936594600163e-02
2.102547655817570138e-02
2.133686665601531099e-02
2.097832488294144870e-02
2.065541108257292618e-02
2.044095047247933283e-02
2.061603785354429105e-02
2.046702370687444872e-02
2.057309617619519290e-02
2.035002230652662933e-02
1.993681515843922711e-02
1.988115013081341240e-02
1.993664757284743447e-02
2.031982374974497171e-02
2.013120223824010555e-02
1.980511963221372532e-02
2.034246173568924482e-02
2.006206556826135162e-02
1.965400897786464748e-02
2.064960669397751525e-02
2.096987239646301918e-02
2.057356344697350986e-02
2.066723443298876597e-02
2.044092652084127451e-02
2.073703389762339075e-02
2.076220703328378325e-02
1.988655817432029640e-02
2.006258736036611173e-02
2.018688701643212707e-02
2.014623930367623675e-02
1.995095022756602013e-02
1.969491784370614243e-02
2.034049896689012898e-02
2.039904119786312142e-02
2.017773996310203224e-02
2.064108143626037714e-02
1.999260210364184678e-02
1.952162788594525092e-02
1.986385678493474485e-02
1.973962917648708001e-02
2.031458420859591843e-02
2.103836242131390880e-02
2.032064930052173216e-02
1.961485547892289141e-02
1.990751593965621458e-02
1.982380068038550047e-02
2.015625175215532416e-02
2.034151956800169317e-02
2.025571553158244525e-02
2.061802067031836064e-02
2.035552011578176460e-02
2.024081319209745933e-02
2.039059362172447945e-02
2.038721424316982875e-02
2.107118302996696668e-02
2.139141420280375738e-02
2.096957196721233735e-02
2.106823803014892804e-02
2.119322728857086016e-02
2.043132837077125258e-02
1.907985776059101246e-02
1.985850591551824307e-02
2.066237400191692913e-02
1.980929991597293535e-02
1.980138106521392091e-02
2.108251767896938966e-02
2.106399942542334577e-02
1.945678261884307980e-02
1.984987506450709704e-02
2.055280335544035913e-02
1.980639777126386170e-02
1.963556925804398751e-02
2.021994423458764456e-02
1.957438936278977498e-02
1.944217280652893454e-02
1.961564761095842616e-02
1.992357537538809800e-02
2.043326023844873815e-02
1.965872844472711656e-02
1.952150233083827305e-02
1.937844063567127975e-02
2.009811898481892942e-02
2.107705039128592722e-02
1.992233088341093666e-02
1.937901744372019092e-02
1.984845509472152325e-02
1.939244952438549940e-02
1.966476432242933448e-02
2.039230780829290324e-02
2.006532071999146336e-02
1.940590947279347001e-02
1.931710554845666311e-02
1.979450937997364116e-02
2.001778952748823476e-02
1.995028519244082879e-02
2.013613433902366676e-02
1.995070758471217606e-02
2.026286528881252741e-02
2.059191919590034475e-02
1.940601474196481172e-02
1.988238716388632255e-02
2.024553379054530242e-02
2.027139130767640837e-02
2.061462071799289794e-02
2.021647379388771815e-02
2.065906654349606089e-02
2.057669849313764274e-02
2.016424534254271372e-02
1.991260843984101955e-02
1.970947399010638743e-02
1.975560194858754989e-02
1.947667812025537931e-02
1.945694877779580514e-02
1.939842411215901910e-02
1.940726416169434934e-02
2.021979325439799552e-02
1.987074759726113748e-02
1.958200997819991088e-02
2.027642372305422935e-02
1.998791544794192854e-02
1.951309286890011777e-02
1.981142790634186912e-02
1.968269322214627123e-02
1.959082048898846268e-02
2.016435959370708325e-02
2.075060231924976198e-02
2.047171882879560839e-02
2.008110052276552288e-02
1.966637586929283546e-02
1.930777205583961501e-02
1.897144245218908287e-02
1.909062961602618624e-02
1.947754069835892082e-02
1.921075648819478565e-02
1.923329091734213292e-02
1.916191647722200256e-02
1.948304159268467173e-02
1.991880475090659561e-02
1.997200994565411294e-02
1.990680200225264027e-02
1.982877717089625083e-02
1.961748229170618557e-02
1.953026115998144144e-02
1.976235130618032854e-02
1.949115825615456085e-02
1.908476557516059977e-02
1.914076669854381310e-02
1.936799051739716143e-02
1.960574041693136094e-02
1.921658452568678413e-02
1.883064290435484608e-02
1.927174002749806533e-02
2.001117955178176658e-02
1.958580403568810357e-02
1.943820956921973875e-02
1.982703642752579876e-02
1.978484800631409926e-02
1.920362619065880960e-02
1.938533065914561579e-02
1.983179134100131191e-02
1.904838515461109924e-02
1.911859018456078460e-02
1.940879751145621959e-02
1.911745282658466188e-02
1.935753593248824150e-02
1.955010480982927873e-02
1.959371556483284482e-02
1.964348882045749770e-02
1.909829780481072867e-02
1.916092503052135507e-02
1.980590176555004772e-02
1.993650590002716064e-02
2.001127457635212131e-02
2.003033518903749727e-02
1.963050893794509102e-02
2.018528316329165281e-02
2.000087080348465426e-02
1.906302833570756514e-02
1.928027739470949270e-02
1.906078250685248193e-02
1.907456313450349092e-02
1.960835523464418695e-02
1.969821556353501535e-02
1.923529683752372987e-02
1.926568014196517603e-02
2.012224165673930087e-02
1.968393560117004740e-02
1.955692492547675063e-02
1.988255916168353218e-02
1.990987010795843351e-02
2.005045866378117256e-02
1.939380963878096012e-02
1.935157839982670769e-02
1.939757848789458450e-02
1.862662911628610446e-02
1.900549894509036275e-02
1.987289726420804828e-02
1.982135935139583277e-02
1.988594132439409218e-02
1.968617586932354738e-02
1.926878964433471550e-02
1.888385831172360169e-02
1.863087752838000349e-02
1.971238029000867836e-02
1.983892798259663179e-02
1.919533910133907478e-02
1.931003259108439798e-02
1.897542472604676900e-02
1.917492965882018965e-02
1.880432107643142253e-02
1.868048120790065381e-02
1.942120913363945892e-02
1.978897561329235472e-02
1.991962986384394549e-02
1.966617986812049454e-02
1.993869966755218090e-02
1.991938343197597466e-02
1.950643983373206297e-02
1.911446203591221984e-02
1.872403517826121133e-02
1.917779550141132314e-02
1.941817325449396101e-02
1.960542614134962516e-02
1.917761625164876582e-02
1.891850765808203785e-02
1.914897290458797072e-02
1.926534813877655086e-02
1.919935985559232533e-02
1.907645163281206091e-02
1.948048363975722619e-02
1.977295859716023466e-02
1.982194369329489531e-02
1.971042453001727729e-02
1.930370764391459160e-02
1.929327572057847745e-02
1.940615951173397732e-02
1.846029793224315124e-02
1.870843845878634656e-02
1.952661612619609535e-02
1.906991462054487274e-02
1.904145804744349080e-02
1.931997921688935124e-02
1.891833953247117756e-02
1.927765444776483386e-02
1.991146911690809540e-02
1.957533631729950138e-02
1.917745642034103179e-02
1.952748966142201295e-02
1.963405338334923284e-02
1.931959714659681887e-02
1.910658747913351538e-02
1.890679604646637590e-02
1.924599632601609739e-02
1.953808945006383496e-02
1.940962279268125534e-02
1.937286718130454624e-02
1.910414666475201279e-02
1.845576635664415710e-02
1.886054653800329356e-02
1.924906455920552886e-02
1.918101334822424828e-02
1.937424367828113198e-02
1.896028704451763885e-02
1.888994237652094274e-02
1.924990530894960319e-02
1.899855017170902147e-02
1.846980730992919470e-02
1.858675468767328337e-02
1.924186604656720825e-02
1.924803167514461608e-02
1.940935065076405258e-02
1.959987550651097130e-02
1.914585270361800901e-02
1.954706346537071066e-02
1.970582834399028926e-02
1.926294444789756685e-02
1.916442738119559022e-02
1.905066885814278577e-02
1.925649142796079585e-02
1.970068948381915180e-02
1.909246464749774982e-02
1.862993946921840532e-02
1.930020407257749745e-02
1.927106489477221560e-02
1.842966251318442494e-02
1.836142315828800595e-02
1.900829721798202171e-02
1.937092413595520660e-02
1.871493637682668243e-02
1.770139865683256070e-02
1.816176134478142412e-02
1.895938710998967131e-02
1.870686143140097568e-02
1.858247024143712053e-02
1.884635255377180296e-02
1.888878335942992259e-02
1.859128323689604109e-02
1.898950966668057697e-02
1.932071087510415716e-02
1.838859746339426698e-02
1.812309035494663254e-02
1.906079240100279348e-02
1.914227792063152508e-02
1.904371450561632637e-02
1.944160536415959206e-02
1.913441692838066879e-02
1.873981842934850997e-02
1.842085408160628809e-02
1.837213774897443128e-02
1.854125706719489050e-02
1.871717944767093897e-02
1.938335622863056676e-02
1.947211981552703433e-02
1.900735315698949546e-02
1.852408856054175643e-02
1.822411104742155744e-02
1.847808863630510945e-02
1.885316448352833407e-02
1.954742565001201665e-02
1.962761435308909078e-02
1.854774707393351887e-02
1.797441995130200434e-02
1.861040093075658902e-02
1.967117836543331305e-02
1.975985938336726963e-02
1.911042437898162819e-02
1.877609730638681723e-02
1.830371991939485146e-02
1.823720122529792417e-02
1.846407405968631191e-02
1.852597380589541751e-02
1.876897412454453171e-02
1.889942615460742451e-02
1.878234730559892596e-02
1.879654432966349972e-02
1.897373576884647112e-02
1.874666438069748364e-02
1.875684014443731659e-02
1.903108737242662635e-02
1.884623124192564420e-02
1.879678876505916016e-02
1.931900099677764590e-02
1.889324168536016951e-02
1.839034678761291425e-02
1.856558252551487528e-02
1.898562334337402374e-02
1.848206238190719733e-02
1.759764310439325061e-02
1.832352482036233438e-02
1.920480074935720580e-02
1.907522511879871166e-02
1.845634864621817708e-02
1.856234451354998871e-02
1.905178644254615361e-02
1.888191555146831804e-02
1.846579192451032123e-02
1.875004512219290501e-02
1.932174627708094922e-02
1.920112418303916366e-02
1.872487028349185956e-02
1.848371250114205430e-02
1.871722172013186650e-02
1.878865614205654441e-02
1.849375198586873659e-02
1.845937581934738864e-02
1.888290942652005866e-02
1.914205049425130034e-02
1.858537071142872879e-02
1.800070238852432419e-02
1.842205498729563087e-02
1.893072326086032986e-02
1.843599062323404009e-02
1.790560912247062333e-02
1.769783590617974786e-02
1.820858217927991476e-02
1.851239454537154105e-02
1.788869169260464201e-02
1.790271845987102470e-02
1.826209090726012979e-02
1.822236592912027803e-02
1.812649817275834713e-02
1.829901138146967920e-02
1.850080908168510313e-02
1.878193832666537680e-02
1.882991264636916032e-02
1.894818655072796898e-02
1.898036597674093370e-02
1.829800289345439798e-02
1.844315410281003112e-02
1.857573929730376924e-02
1.797845005860394807e-02
1.754891354212256144e-02
1.802263495828995005e-02
1.838961434723155805e-02
1.854180496671252801e-02
1.826945896978958775e-02
1.786476693361505746e-02
1.810642302555995342e-02
1.824296139095149538e-02
1.788394925531605270e-02
1.788232034583952038e-02
1.823379615933297393e-02
1.827723106614090667e-02
1.843787469658399181e-02
1.766625118609276360e-02
1.751586402555535896e-02
1.781381084188450245e-02
1.769248521598355134e-02
1.764147839704321638e-02
1.789177480101477452e-02
1.903101983746430942e-02
1.935103277385488360e-02
1.852780393872657111e-02
1.808636193339704240e-02
1.806013313054956326e-02
1.799387869001595891e-02
1.852716195193099269e-02
1.894602636672988033e-02
1.859556513067827516e-02
1.793149481459534525e-02
1.783603429865289816e-02
1.801673056799057634e-02
1.778999427804657529e-02
1.808633078108944775e-02
1.786099754984995028e-02
1.815018768053822118e-02
1.867572688567200809e-02
1.771346162173922933e-02
1.786765742085176870e-02
1.810663999843508537e-02
1.737960309646255017e-02
1.736138136118426864e-02
1.702674455221397931e-02
1.689168698846501074e-02
1.778057911045898692e-02
1.749834382354053738e-02
1.744104782350444638e-02
1.769097140893152731e-02
1.749371897026961997e-02
1.804608031103347235e-02
1.762086717792773344e-02
1.753846276578280294e-02
1.781674943439869388e-02
1.762163859756485026e-02
1.744004684656694920e-02
1.774311771392966461e-02
1.800803194727275056e-02
1.760304985614396731e-02
1.775375711050716093e-02
1.799446232436809762e-02
1.789691071291831664e-02
1.740442708747745940e-02
1.734175793873901639e-02
1.751619024504778160e-02
1.767343635685886608e-02
1.814654129618056486e-02
1.793771368910680036e-02
1.725177054838253690e-02
1.751850717575316463e-02
1.773142845003152293e-02
1.791810351100668608e-02
1.823018011166078686e-02
1.825987242296770244e-02
1.793954586023238998e-02
1.759395906679784433e-02
1.769522438081497229e-02
1.755059162651591634e-02
1.828231597210086198e-02
1.822512055073370607e-02
1.768562333526981292e-02
1.791976126446530315e-02
1.768339136166614464e-02
1.694240926574264866e-02
1.731803691763778019e-02
1.795178816458195548e-02
1.788625474370746787e-02
1.806047281615812475e-02
1.784709276742829295e-02
1.798756114755519636e-02
1.816221334253577749e-02
1.752862688028818811e-02
1.768464517057634008e-02
1.807920456361462522e-02
1.761085658045727365e-02
1.802323329038523630e-02
1.838769590527080874e-02
1.808274251444189767e-02
1.776501478866622866e-02
1.699909924005392134e-02
1.723817162166186440e-02
1.801053723848616492e-02
1.794060453864133181e-02
1.818630850366002860e-02
1.849192292557739689e-02
1.822639858184768938e-02
1.792762074863475316e-02
1.830723875091769606e-02
1.814784858394566727e-02
1.735743057256065869e-02
1.771810874741798492e-02
1.838335508813709190e-02
1.823141543937987358e-02
1.793277923820882705e-02
1.816792022174365182e-02
1.794040616524553156e-02
1.739745006214635584e-02
1.739594861235217726e-02
1.759922809876884875e-02
1.730525237687263046e-02
1.762772827359896863e-02
1.760971896757090524e-02
1.748614457598119884e-02
1.720477637167064366e-02
1.701760051882317965e-02
1.813085425994587913e-02
1.799853763126156928e-02
1.751708851158671407e-02
1.727757493822408910e-02
1.692077483391988407e-02
1.735453513072894235e-02
1.748450097472547746e-02
1.699143694242385288e-02
1.729944390563809345e-02
1.739129043687220877e-02
1.677654397763902669e-02
1.747825462629099685e-02
1.832748739687466502e-02
1.803630209420327771e-02
1.734518279674985425e-02
1.724358865828913220e-02
1.777202553182660044e-02
1.779234288595923572e-02
1.766888156950058991e-02
1.778859939436507401e-02
1.764697151006940773e-02
1.712207592365685982e-02
1.767800479838224637e-02
1.783765164554662955e-02
1.731271042809255645e-02
1.696351002057290558e-02
1.676576753074876872e-02
1.721368152093059531e-02
1.755412736557325146e-02
1.739401262757815647e-02
1.713776494543393578e-02
1.704448656493726122e-02
1.696945106229055811e-02
1.716057177418954874e-02
1.761864038189975279e-02
1.796723130861908879e-02
1.807720403507136891e-02
1.770673310732629943e-02
1.718882961381719768e-02
1.763446129075338722e-02
1.756479938022931925e-02
1.724172637534614541e-02
1.729073360294539063e-02
1.747344514614887143e-02
1.771776608325963467e-02
1.719552186095048285e-02
1.734203631385664024e-02
1.744785643109673587e-02
1.744889563600823812e-02
1.742061712375082144e-02
1.683481392563631468e-02
1.744788155033892216e-02
1.728829244912948038e-02
1.721272794934340308e-02
1.767732788655097115e-02
1.713138233846861480e-02
1.726709729167722265e-02
1.745201850813900626e-02
1.688533880067501908e-02
1.724442369076900280e-02
1.731629318224059064e-02
1.690178246419225122e-02
1.678790524294229355e-02
1.702191640768645209e-02
1.730772245133183757e-02
1.692130888519800119e-02
1.667867105761445742e-02
1.663250103643958491e-02
1.707139676168298661e-02
1.709892967126642668e-02
1.676987338471323460e-02
1.687506624591261425e-02
1.701870565472614338e-02
1.650133823552957235e-02
1.645672100715007274e-02
1.705627269419349515e-02
1.732694259852892577e-02
1.751887368698661768e-02
1.725634410104607760e-02
1.681271190440564514e-02
1.711143479212700810e-02
1.743976883469632380e-02
1.738392090003519977e-02
1.717444829213893298e-02
1.665498684576149566e-02
1.674295486060699625e-02
1.615791392706490692e-02
1.598806349037646887e-02
1.709486631883841423e-02
1.693479592942554249e-02
1.683283864129903745e-02
1.720824618246551488e-02
1.740929820989669391e-02
1.722121955907495935e-02
1.713904992187102044e-02
1.695008156288298901e-02
1.716093358505477173e-02
1.749185005683041513e-02
1.669775313678714679e-02
1.655802265466219114e-02
1.639355141644479458e-02
1.655485873436067859e-02
1.700018164846441721e-02
1.713501840784466962e-02
1.757678313166759210e-02
1.741698620200197653e-02
1.717788258566916790e-02
1.730278906028335367e-02
1.694755986583179608e-02
1.711476935919230974e-02
1.747321468441180928e-02
1.705074633860925379e-02
1.708377208596535690e-02
1.743622883036094473e-02
1.721162112754724000e-02
1.696068941529143073e-02
1.703647651075359398e-02
1.722838337092626182e-02
1.740993720577851261e-02
1.704329792059230617e-02
1.704795082700569925e-02
1.703770883059472357e-02
1.687053431182770902e-02
1.659179564422218894e-02
1.659125242658753691e-02
1.690102965732529980e-02
1.750324054712018573e-02
1.769002535313978983e-02
1.695105817438971249e-02
1.654840158719639645e-02
1.697929589556134919e-02
1.695405662002480787e-02
1.625136606677099818e-02
1.620258060015188420e-02
1.697051170937023679e-02
1.735735432923734417e-02
1.714908561141103779e-02
1.728353810918292766e-02
1.658646359351121161e-02
1.611438631248054282e-02
1.643893962731152528e-02
1.701588067459025577e-02
1.743948629580907572e-02
1.691397841478627095e-02
1.682277378528834744e-02
1.688446744598716409e-02
1.649656159974267552e-02
1.678158200428896824e-02
1.722659252318599343e-02
1.695854053133481407e-02
1.652333025951643192e-02
1.668642508616353243e-02
1.706212368780051988e-02
1.681539059397962541e-02
1.671777005473863709e-02
1.677085077173945393e-02
1.677490842113025030e-02
1.655761192764648379e-02
1.665285423379165783e-02
1.705761722104817343e-02
1.675260753444322501e-02
1.662537421511836935e-02
1.704510638041676490e-02
1.672516882582614564e-02
1.622490081615807558e-02
1.664696479701792756e-02
1.697697095131309175e-02
1.702468321473972479e-02
1.706723208327239408e-02
1.720893693179638417e-02
1.632607404938309428e-02
1.588111398010999195e-02
1.639934219224736117e-02
1.683426114433054024e-02
1.719820065664447867e-02
1.693881557750123723e-02
1.635714209998806803e-02
1.607902751329805258e-02
1.643727299927730603e-02
1.658781464768751407e-02
1.637722194040830068e-02
1.695259406491705576e-02
1.730611381698439477e-02
1.631857325793058949e-02
1.598783417463272086e-02
1.582762649690286696e-02
1.624746491523126543e-02
1.670010056372286250e-02
1.624053024965438352e-02
1.611854438383618013e-02
1.635751131916683351e-02
1.655192288362337255e-02
1.600401601392992604e-02
1.578788831154546643e-02
1.637993139154651084e-02
1.681067534505709463e-02
1.651453184867371360e-02
1.620947640501477910e-02
1.596954954845926020e-02
1.642226437208790454e-02
1.694622042089450470e-02
1.650118806874205021e-02
1.621235640075784079e-02
1.611613179966140535e-02
1.641718062941587009e-02
1.680855840285111827e-02
1.689777147205890478e-02
1.713301145242559706e-02
1.691463464014786658e-02
1.682891850667720540e-02
1.680426850155374366e-02
1.634732518109920096e-02
1.642057696094060756e-02
1.680807955462172015e-02
1.640704786852944380e-02
1.596497628162936097e-02
1.626638519067962266e-02
1.607610187455140588e-02
1.576672521957758408e-02
1.625737208407354931e-02
1.623452435593376181e-02
1.613570724833974374e-02
1.643297186519578068e-02
1.668536509502974510e-02
1.677208046168411626e-02
1.624428917114396909e-02
1.628618704726769034e-02
1.649802660756882408e-02
1.711600390959716958e-02
1.698110104213458246e-02
1.654122332441378823e-02
1.668627537428717111e-02
1.607284353451769038e-02
1.619751524619527511e-02
1.663385582673949231e-02
1.656229879504250713e-02
1.625110787184762956e-02
1.609843685702185348e-02
1.638727983575493860e-02
1.662274117060850986e-02
1.624310142297495305e-02
1.602647316034237074e-02
1.648785054295428751e-02
1.623624514068222613e-02
1.579992947878422135e-02
1.608788694865484828e-02
1.614392781884832484e-02
1.609075994201469156e-02
1.591569717377333548e-02
1.641165710300287323e-02
1.675449375842248331e-02
1.671746992797404699e-02
1.667183280190797506e-02
1.640073985466029838e-02
1.639875520565504952e-02
1.620436214959766058e-02
1.674180024968852445e-02
1.680726826238984270e-02
1.621502263817355127e-02
1.637090507291968228e-02
1.675477944100430341e-02
1.675676169157828618e-02
1.669479035937573505e-02
1.671088015044815828e-02
1.654579987373103536e-02
1.606111314569717147e-02
1.571341107219487859e-02
1.606010970830456727e-02
1.606654271322291438e-02
1.579502356914695704e-02
1.574376501493026173e-02
1.572453409938134525e-02
1.526573865656081011e-02
1.526011305455547175e-02
1.610884905719862578e-02
1.623274309606899043e-02
1.560753976046383266e-02
1.568514421957172694e-02
1.619267263064386175e-02
1.572231093188012144e-02
1.609793595238351652e-02
1.626069886628607811e-02
1.563797674463038648e-02
1.571816138199894422e-02
1.560283405105617263e-02
1.591366626230275930e-02
1.596876145792549759e-02
1.635138972740797503e-02
1.645169750588996657e-02
1.587773307249682950e-02
1.572949758050811928e-02
1.573144358238271964e-02
1.607038336554916097e-02
1.589410143991968824e-02
1.583672367590085311e-02
1.641165865363498899e-02
1.612648760373147985e-02
1.582969035244031347e-02
1.603501144230668959e-02
1.595266271666657618e-02
1.567938981148306321e-02
1.569671549266048877e-02
1.564544486146763821e-02
1.579306069342314295e-02
1.634404648215652053e-02
1.624989931139368682e-02
1.625438614237049995e-02
1.602797060937615273e-02
1.569660862808271509e-02
1.565894190000977418e-02
1.575157606268387522e-02
1.565212300030346601e-02
1.545430683118531948e-02
1.634903168569042109e-02
1.613611894843269140e-02
1.556306246741831663e-02
1.587991614847319988e-02
1.592211116625505754e-02
1.596620873226983414e-02
1.541932034810502075e-02
1.520084490526959001e-02
1.547944328723584000e-02
1.527086545092254735e-02
1.540594758422294749e-02
1.548174458678370190e-02
1.542763775082318413e-02
1.553607730260694528e-02
1.615730269926054022e-02
1.676966771562940842e-02
1.596437679583142394e-02
1.519998089701160397e-02
1.506008781249162758e-02
1.559920090308417398e-02
1.624384404240326873e-02
1.578662788833770300e-02
1.599657543338263432e-02
1.645048493611815654e-02
1.599005217532068271e-02
1.545663426784090431e-02
1.594337306509074903e-02
1.610006089579566618e-02
1.565425250255173331e-02
1.556816430102347069e-02
1.516799051072351828e-02
1.543262509261902199e-02
1.588671359760743598e-02
1.585476516758698579e-02
1.545609650533202352e-02
1.541328450313829077e-02
1.537908426767589307e-02
1.517171209161251831e-02
1.560503083806437721e-02
1.585938765873681419e-02
1.545391719294772481e-02
1.545310312407187706e-02
1.619056458550215127e-02
1.647175512702148126e-02
1.598910684509496569e-02
1.601240431720999877e-02
1.569433375144271836e-02
1.537126338658691312e-02
1.563181035651282913e-02
1.571365549805263384e-02
1.555568085984008857e-02
1.529959596258886716e-02
1.582724640748556233e-02
1.535170182974021288e-02
1.482904420923547399e-02
1.575121255756769395e-02
1.590133588724260486e-02
1.604845459580953038e-02
1.553970372896317821e-02
1.532645801173051353e-02
1.596058267489029736e-02
1.561611331487258551e-02
1.558236069865469309e-02
1.537428392713601627e-02
1.549539116524920219e-02
1.581036078870262651e-02
1.605884682995232723e-02
1.602065347977872645e-02
1.488195999144968293e-02
1.491492414731511972e-02
1.561097368836188680e-02
1.561733695311525241e-02
1.575135089181822767e-02
1.547030294624284277e-02
1.542860454066929954e-02
1.554046826513414553e-02
1.552628057395746830e-02
1.572087849423595834e-02
1.550382636345665893e-02
1.546994302314548195e-02
1.542319272487701308e-02
1.537622614261601253e-02
1.490062024139881917e-02
1.457842450724538240e-02
1.495226929932911078e-02
1.508062882647281076e-02
1.524233288511686255e-02
1.593389819698707438e-02
1.598243968064062132e-02
1.523377469172262910e-02
1.532394206181884704e-02
1.546553089968018269e-02
1.532366974686753640e-02
1.536625203806639070e-02
1.547407185307828233e-02
1.547120780794403010e-02
1.543443567264364547e-02
1.554698940521562732e-02
1.553067318144029860e-02
1.501938947455200984e-02
1.512640791131728696e-02
1.517551917603620661e-02
1.533888322669385920e-02
1.596163226197836252e-02
1.532807792463685738e-02
1.474276231347266750e-02
1.514500753965962801e-02
1.553126198086616540e-02
1.539780574692115045e-02
1.495363181032363306e-02
1.490472739019084968e-02
1.515534807718488947e-02
1.472974431868632680e-02
1.531996518869335397e-02
1.585578586186965622e-02
1.569274665809047842e-02
1.564290902647073531e-02
1.548428644822606552e-02
1.487038176116824324e-02
1.471114834655854950e-02
1.532141396607435667e-02
1.538574158651563606e-02
1.519355526843612844e-02
1.516906319120508648e-02
1.522283719520341368e-02
1.527287964832035883e-02
1.577508910926617852e-02
1.597861461734103455e-02
1.539124483527552593e-02
1.524521967350883980e-02
1.572739432860462833e-02
1.547284838424893387e-02
1.520427296179533913e-02
1.566265411779112215e-02
1.555051928005115984e-02
1.538124618546860348e-02
1.543416956272115198e-02
1.524935570666262341e-02
1.531800430300309275e-02
1.500476058777537591e-02
1.509243843325893709e-02
1.504257883910737822e-02
1.502319436390802190e-02
1.561085015169938299e-02
1.541304155369037192e-02
1.482787250021264276e-02
1.491829635634399701e-02
1.535216402397592342e-02
1.536271332443704153e-02
1.508622532039046067e-02
1.497348465854615035e-02
1.466548998026684196e-02
1.446560785334903218e-02
1.538932097575816324e-02
1.577932998707702594e-02
1.540565071182710064e-02
1.508887808463345130e-02
1.534217779100154229e-02
1.544518034104071409e-02
1.510211015837589939e-02
1.519453157509386559e-02
1.493280876267185850e-02
1.466962231182214471e-02
1.498318699171839047e-02
1.533302825247970062e-02
1.551202626087492577e-02
1.535073690521351203e-02
1.481813744367475351e-02
1.486373758389352914e-02
1.511370892788207500e-02
1.486311919885344168e-02
1.499802918198864590e-02
1.512209248512259331e-02
1.529738574880785268e-02
1.529281837949609223e-02
1.487122483800895970e-02
1.515805470513415139e-02
1.483809232663343275e-02
1.475295996916606983e-02
1.482450814193111283e-02
1.499109464917971167e-02
1.524526976714853099e-02
1.514773491742306757e-02
1.524925007342183524e-02
1.474292612057616879e-02
1.436330836519809744e-02
1.494324767039079647e-02
1.564913126910335434e-02
1.518911637290818080e-02
1.456325567237845217e-02
1.426883155302521508e-02
1.404936999758958985e-02
1.454146333743137204e-02
1.457023558580007074e-02
1.517169998343764412e-02
1.553808189071757134e-02
1.482258591398149042e-02
1.488789584770647788e-02
1.483583299521164939e-02
1.510902158520117076e-02
1.548336323830832445e-02
1.503715092040596758e-02
1.469932369920611166e-02
1.451601355486939991e-02
1.454190289073489968e-02
1.470115553863428348e-02
1.490317494568178282e-02
1.488970581158342854e-02
1.443530801297145116e-02
1.463269281259121229e-02
1.458098638400202700e-02
1.491152601955497356e-02
1.501405362413148550e-02
1.444826127667463850e-02
1.453872932065080302e-02
1.528770434479187826e-02
1.512902531986044970e-02
1.444165930164192056e-02
1.500013700518527775e-02
1.511902290754709062e-02
1.470140601465248428e-02
1.493787503685674832e-02
1.516933603651495627e-02
1.517434919996185454e-02
1.502353710102610068e-02
1.487501602735589665e-02
1.454130299850256262e-02
1.425728711511151103e-02
1.474815530607614597e-02
1.477889797717376642e-02
1.428859352357209414e-02
1.401594642756235146e-02
1.439802416140393074e-02
1.455870133691827481e-02
1.455535803246243987e-02
1.457395438188588063e-02
1.481658046357467451e-02
1.477508934179992683e-02
1.524015418059287454e-02
1.573856473496277816e-02
1.507405665792549941e-02
1.469477897976541672e-02
1.476163835541631671e-02
1.464567430307042208e-02
1.500198258196722319e-02
1.510727387434586053e-02
1.438310442541327824e-02
1.455362439738010563e-02
1.496223369712134169e-02
1.513582319954496352e-02
1.494825705337941152e-02
1.464181567904510907e-02
1.428166708085328723e-02
1.415854253042717233e-02
1.438054195353811321e-02
1.449842754117309715e-02
1.444301233630840287e-02
1.459883320352206755e-02
1.456905598409785792e-02
1.442212734532118297e-02
1.497863338771367701e-02
1.559337373991452960e-02
1.533223465804032029e-02
1.450234686194849798e-02
1.436118273071575711e-02
1.472130641537641380e-02
1.430891148471394314e-02
1.397212592221067431e-02
1.422383125009544363e-02
1.456403562909983941e-02
1.442850968150355927e-02
1.422177980245476620e-02
1.469740678740960940e-02
1.508691459776007743e-02
1.484191128535172939e-02
1.461613096162098571e-02
1.471780925503902299e-02
1.485348943698234017e-02
1.502075250117002395e-02
1.432397375813390661e-02
1.387247498011680291e-02
1.418704518481030130e-02
1.409076486323807866e-02
1.423239973396134457e-02
1.472561052811366573e-02
1.466931702334693839e-02
1.402060577275232763e-02
1.442176228764759614e-02
1.452254091239484415e-02
1.432202104497679561e-02
1.469268921642205745e-02
1.492563579928017636e-02
1.510915888457883306e-02
1.448416929358371970e-02
1.427229053397961051e-02
1.427284452967158591e-02
1.428953137049336804e-02
1.425891503340385655e-02
1.405279857428182871e-02
1.411093317330090920e-02
1.462981020690437735e-02
1.492643299915489066e-02
1.442349806673142755e-02
1.422377933176927588e-02
1.422365926909605234e-02
1.426229683567576539e-02
1.418294895633170037e-02
1.403300809813819855e-02
1.413682535195849230e-02
1.448507386985474488e-02
1.456431890537805175e-02
1.430324457723491927e-02
1.399135825163091637e-02
1.420519314961333698e-02
1.430758702545068678e-02
1.435416787950155246e-02
1.491693732687906539e-02
1.482372195333836983e-02
1.439015174796559257e-02
1.412972060739212284e-02
1.409625859372711822e-02
1.413212858025424644e-02
1.410304122773024110e-02
1.422855260286282758e-02
1.445576512719264073e-02
1.458711311681057735e-02
1.441204714908749136e-02
1.394583278690246335e-02
1.358622017924370970e-02
1.383661246952020904e-02
1.409463845639371236e-02
1.402353641973266667e-02
1.416327917967429365e-02
1.409331657928636003e-02
1.388904351417584969e-02
1.427530760824686183e-02
1.425298067254771733e-02
1.427313489316186720e-02
1.448729944754043909e-02
1.406352048732498194e-02
1.451856805987346982e-02
1.510076039879609117e-02
1.465319512263594734e-02
1.454256053792829344e-02
1.452550879751102024e-02
1.390713957073023282e-02
1.381623994261336162e-02
1.422053994080131958e-02
1.448037391318016641e-02
1.412284443978582306e-02
1.371112568243788507e-02
1.408692551924122308e-02
1.449051217188646566e-02
1.415421748966016677e-02
1.364484466400909916e-02
1.371983739724766220e-02
1.398765643660681950e-02
1.411998983337663625e-02
1.394474239932140362e-02
1.430402462839901363e-02
1.464995613952786886e-02
1.450675241423948596e-02
1.420005293279631015e-02
1.421861645940512668e-02
1.410189877570130861e-02
1.420712270695476467e-02
1.488270394007990341e-02
1.489388690492572838e-02
1.470772971358757196e-02
1.414076186648848855e-02
1.371033134125909485e-02
1.374678631752373169e-02
1.375959397833644016e-02
1.386964849653136295e-02
1.416277574807841763e-02
1.368149539252813511e-02
1.389115034439845388e-02
1.411613633929338640e-02
1.405224875383331157e-02
1.425145693628820757e-02
1.409848176916480601e-02
1.444847399757021728e-02
1.414429552384858374e-02
1.373408259753483227e-02
1.432845639626367101e-02
1.458512803793241344e-02
1.444130648016923174e-02
1.423733556376873162e-02
1.405751080403182772e-02
1.451838464067902248e-02
1.464740833060941896e-02
1.446575851897494158e-02
1.403455971755827002e-02
1.407037716446657601e-02
1.454334013791981975e-02
1.410071589969665549e-02
1.362516854440192632e-02
1.402407337129041656e-02
1.456104406127696656e-02
1.425637603618685502e-02
1.393452593011394562e-02
1.367927905217175902e-02
1.383447754357452868e-02
1.407907000006852934e-02
1.419100549877611202e-02
1.420951251846231528e-02
1.430459082110515853e-02
1.408393598556514394e-02
1.369389598463467868e-02
1.363973264607450976e-02
1.381302035065658761e-02
1.392931183248871836e-02
1.381828046525308482e-02
1.422076276464028996e-02
1.425790572499911930e-02
1.392160601162182286e-02
1.380309446697025773e-02
1.399647650762243963e-02
1.387843774949816533e-02
1.325649003159807063e-02
1.335482448447988281e-02
1.399882256349866023e-02
1.410266832731160540e-02
1.420689980558377530e-02
1.398057563649690929e-02
1.390837651721529497e-02
1.396023503467640550e-02
1.393514325401659475e-02
1.390560054273993693e-02
1.372587055280449601e-02
1.394626108515342050e-02
1.369139275986716760e-02
1.358320425873258894e-02
1.431459538166795185e-02
1.443030455900766972e-02
1.392541858727245827e-02
1.372253276316355054e-02
1.410747111658300183e-02
1.456999683138996381e-02
1.438319788881993640e-02
1.404256456951046700e-02
1.401457512720622085e-02
1.401760491613314973e-02
1.366868161189392639e-02
1.324607143221631991e-02
1.314271652121677680e-02
1.345389641812949275e-02
1.366369541425752239e-02
1.367459441921604207e-02
1.414409699630969110e-02
1.421982713433993760e-02
1.368769071522234551e-02
1.352802637096114403e-02
1.381128250486538325e-02
1.412858376687180922e-02
1.446465274145632314e-02
1.397324531351545884e-02
1.342195408089458426e-02
1.373393646772248962e-02
1.391851724049355740e-02
1.390892876799534709e-02
1.386220105084362032e-02
1.376660606538685633e-02
1.388718180488026331e-02
1.372620249657097342e-02
1.401275699771304187e-02
1.434957390070954256e-02
1.380530479088346897e-02
1.406308193687978714e-02
1.475269029911710841e-02
1.448248206110510847e-02
1.382240761831323925e-02
1.368533374572745119e-02
1.355574888716441079e-02
1.370082121433016491e-02
1.383831342277694332e-02
1.360111774933336209e-02
1.362070676086917301e-02
1.390878828654398477e-02
1.391327901597709180e-02
1.394983597821977152e-02
1.371729174551116100e-02
1.374892732619405721e-02
1.395402676962690346e-02
1.380365017298897795e-02
1.405756166740539104e-02
1.403133256964865169e-02
1.389398973895992866e-02
1.411332915145612973e-02
1.396169906511390661e-02
1.355545591478949340e-02
1.348016325600245174e-02
1.352920701086054479e-02
1.350288388444970469e-02
1.332480865544751099e-02
1.312272990857694249e-02
1.340475856047729404e-02
1.356543743022090021e-02
1.388705526782489999e-02
1.412873986118062634e-02
1.361438712326776095e-02
1.371217727460843569e-02
1.365392838121671192e-02
1.337096193823073507e-02
1.346751639267818393e-02
1.342792906431631607e-02
1.381460842813758867e-02
1.416780673518724075e-02
1.367589011086182797e-02
1.354135178172482731e-02
1.347742080319823919e-02
1.322915498614722629e-02
1.341094247512618527e-02
1.358683590309604956e-02
1.355236311353965641e-02
1.363114851325824585e-02
1.369161065941245162e-02
1.370233233961903885e-02
1.389052652300174807e-02
1.404587804442429186e-02
1.411705905229942125e-02
1.393191900890150374e-02
1.377338275087701056e-02
1.409713043901004818e-02
1.455245460890266379e-02
1.448582035999633998e-02
1.403416731344006921e-02
1.371110902924371593e-02
1.334782742738651468e-02
1.335612265168060857e-02
1.359688174827705480e-02
1.385470208168506495e-02
1.404376579700311427e-02
1.385658457198288979e-02
1.324636316553551643e-02
1.285730112855703287e-02
1.328987017820183920e-02
1.313881017519575797e-02
1.320813704811519759e-02
1.370450412670400422e-02
1.354604488388254542e-02
1.327354628721342036e-02
1.367787101208183843e-02
1.395990171897976140e-02
1.356293528052307344e-02
1.340915259170820210e-02
1.335139886984055939e-02
1.363285945679731589e-02
1.382261740251644611e-02
1.375476075882399798e-02
1.364746163040989231e-02
1.338016398690543285e-02
1.343617150345094609e-02
1.364792864599916229e-02
1.357888802425669811e-02
1.345465220648052983e-02
1.350889229615282773e-02
1.348351325378628444e-02
1.365129385961513786e-02
1.384953786189628382e-02
1.338181575005367892e-02
1.298255714679902133e-02
1.345094152693757789e-02
1.385485021747851105e-02
1.361745144184256691e-02
1.323626439908178257e-02
1.320849389426202031e-02
1.352359558627287683e-02
1.330069404230369706e-02
1.312281558532698948e-02
1.340811010240401842e-02
1.362705299653393584e-02
1.351390282170519992e-02
1.340665660423322018e-02
1.385545600270526867e-02
1.367302912358006085e-02
1.329517906046952420e-02
1.356560251020159924e-02
1.347941486132464561e-02
1.320162344812646216e-02
1.295202773459637469e-02
1.311788585677277352e-02
1.357332474053751965e-02
1.356236020691743184e-02
1.357068041151231023e-02
1.339967407843927101e-02
1.360115296338882881e-02
1.379861931339001167e-02
1.339126758663416496e-02
1.298905556626542453e-02
1.304747336497980893e-02
1.341171840023701496e-02
1.323866581482789975e-02
1.363643312101997691e-02
1.364555571402641804e-02
1.306603273705087866e-02
1.375497301621922755e-02
1.352856669800796795e-02
1.326266147393781111e-02
1.374219062633410919e-02
1.342002270833622495e-02
1.289136071173612591e-02
1.321237847937354985e-02
1.366816840582330515e-02
1.322308841276416055e-02
1.362360640916115626e-02
1.401378934963891550e-02
1.312424019533171490e-02
1.320423411816045410e-02
1.357737011083810959e-02
1.324348261030905936e-02
1.314610119390694984e-02
1.338921072704045249e-02
1.374731621632385888e-02
1.347290495159735556e-02
1.284538740444512300e-02
1.314710236418141498e-02
1.304213969427034034e-02
1.289588361859587973e-02
1.324093234724034451e-02
1.319563773001989140e-02
1.346664593457663935e-02
1.360538779179465939e-02
1.346612104639266505e-02
1.342192014325687029e-02
1.350829068302538544e-02
1.333031139360605147e-02
1.290339375182206205e-02
1.247786353392908200e-02
1.299878658803188362e-02
1.371530407801116284e-02
1.346748639558987583e-02
1.327069734523936458e-02
1.308356971702389140e-02
1.318926356028720867e-02
1.361484605118451832e-02
1.358422580765419885e-02
1.363131868557292820e-02
1.352899949980557702e-02
1.342918046154902706e-02
1.334227009865291726e-02
1.333713918883032770e-02
1.309125219889727999e-02
1.308640612601316700e-02
1.323866699867475190e-02
1.329325744624603768e-02
1.362449010282602326e-02
1.361365488473819524e-02
1.353406265016778021e-02
1.345438400077861828e-02
1.316633060967773577e-02
1.325937776297593344e-02
1.326810051646265011e-02
1.270337639795377123e-02
1.298565934738159927e-02
1.366664408008400923e-02
1.349217923736215421e-02
1.325524357532792234e-02
1.343664116727721555e-02
1.335053618445505852e-02
1.352419586431217666e-02
1.361485684240656448e-02
1.332142812905352802e-02
1.349509324881912123e-02
1.377069081005694029e-02
1.340543089333613019e-02
1.320159298461568570e-02
1.362924255626625676e-02
1.375721102494427937e-02
1.390943972053563377e-02
1.375091188976627736e-02
1.351932167604091330e-02
1.356405481680912628e-02
1.346141624577043387e-02
1.302996470290907795e-02
1.321218835257737152e-02
1.378304613967164423e-02
1.353104433139824814e-02
1.315651960952717026e-02
1.296524874583120795e-02
1.320328331923953206e-02
1.332932572349472371e-02
1.330116167344650574e-02
1.364466764000166372e-02
1.382880450455368192e-02
1.357414035700281116e-02
1.338920867230429870e-02
1.339035068803824148e-02
1.310322694220447323e-02
1.299211105532751577e-02
1.296396307593804947e-02
1.286900342833996111e-02
1.328817991260486039e-02
1.372544073640588787e-02
1.336371097047221734e-02
1.335467965958274383e-02
1.369348484961188488e-02
1.317215319354200602e-02
1.321015590872211265e-02
1.322308351150518722e-02
1.226715842071536208e-02
1.232870659319422468e-02
1.296044450050471732e-02
1.288522552576024452e-02
1.278748668397987689e-02
1.298185379985406299e-02
1.321505881791787060e-02
1.301189239671811555e-02
1.306195624675872240e-02
1.338653742750035500e-02
1.326550391562621514e-02
1.299314210301628220e-02
1.308901269018011328e-02
1.354498877028236653e-02
1.323059847344342649e-02
1.327809122242857263e-02
1.334371524897790158e-02
1.333498565920678697e-02
1.362927148618509748e-02
1.339848812629778133e-02
1.312996249050186158e-02
1.287530119757333662e-02
1.269846917320282403e-02
1.275253672736393132e-02
1.294570869983530798e-02
1.293285832829531128e-02
1.312128341044496542e-02
1.328320338858074955e-02
1.305047987629821132e-02
1.297474124455075262e-02
1.332772866022917391e-02
1.309951331122076804e-02
1.295272909590424251e-02
1.297887550229145578e-02
1.291524911834917612e-02
1.268895088398305782e-02
1.292983998781058880e-02
1.361091522589757095e-02
1.351383617547122565e-02
1.326129088690003281e-02
1.315854080984808425e-02
1.334622484353536857e-02
1.339618346891226219e-02
1.329328819178698592e-02
1.328999169790062891e-02
1.283205816789842815e-02
1.282605206726628554e-02
1.359359569882221015e-02
1.364292650219711169e-02
1.335181291272169793e-02
1.313809447387729971e-02
1.312619980680215966e-02
1.331689102869557453e-02
1.293120746307107466e-02
1.284462933969166172e-02
1.304596886870575123e-02
1.272278313658779282e-02
1.297631937656586534e-02
1.313925749398481280e-02
1.303176002498066498e-02
1.313759179213933558e-02
1.331865825163427650e-02
1.339836288679165446e-02
1.331912583830618252e-02
1.312234653275433024e-02
1.298969563416430689e-02
1.286139740313388229e-02
1.291040464710878702e-02
1.311407946299057367e-02
1.288516133734715803e-02
1.305463459179261390e-02
1.326386839823456322e-02
1.312222394881890249e-02
1.311070453645789106e-02
1.295415339832454299e-02
1.272022240979806505e-02
1.305308048998275565e-02
1.327010013853386662e-02
1.325018033663312444e-02
1.325307518863276350e-02
1.283692852717405707e-02
1.256539030102724053e-02
1.246278824223983478e-02
1.268697304820148690e-02
1.293324248011824829e-02
1.312953877933048692e-02
1.283844289351282995e-02
1.274816120230274491e-02
1.325637880639030618e-02
1.330603648828122647e-02
1.322650317634906959e-02
1.312754274904674376e-02
1.308394738927432140e-02
1.294802289481557928e-02
1.288475928742429527e-02
1.263557649257793583e-02
1.263925721655683246e-02
1.283497893748248610e-02
1.305483818467508862e-02
1.305813856451448242e-02
1.275626462059203069e-02
1.277231071464319037e-02
1.247711075328200928e-02
1.244380345918776054e-02
1.322570638477116832e-02
1.320449956864810578e-02
1.288690889062743018e-02
1.292943852486134332e-02
1.245409503433881314e-02
1.239995507560701267e-02
1.275091071722863137e-02
1.294212542549184712e-02
1.312431756783664916e-02
1.266628037158669569e-02
1.241142290377085858e-02
1.263933252963774304e-02
1.287039740121575376e-02
1.285691692342634182e-02
1.245891899635507942e-02
1.238444534147581724e-02
1.242643274899784406e-02
1.269019159663048978e-02
1.324860036747807328e-02
1.327173787312747009e-02
1.328970441396925585e-02
1.346514248610433326e-02
1.349159225073601892e-02
1.326249719460153263e-02
1.317103577056881122e-02
1.347417012897321638e-02
1.327302977209385282e-02
1.303485479722471703e-02
1.285398051821441331e-02
1.280235835093492848e-02
1.254950940560877089e-02
1.259301063620724137e-02
1.294824789484367092e-02
1.309506569766299977e-02
1.356103673329583752e-02
1.307076778254757238e-02
1.279097300150913719e-02
1.303342368713819241e-02
1.287725053006532824e-02
1.288604929705879955e-02
1.271559487678022675e-02
1.265552422283391064e-02
1.300798492397530273e-02
1.279443968146445204e-02
1.228375990424931431e-02
1.286455989922005543e-02
1.312228320536490932e-02
1.250327827498082939e-02
1.234818069344697025e-02
1.240533324908271208e-02
1.276518333449391633e-02
1.299240646078735767e-02
1.304080619994383780e-02
1.338769161026181174e-02
1.333158361982290929e-02
1.298782659847249124e-02
1.266484961147420173e-02
1.235658180678125308e-02
1.277961286559382327e-02
1.339345163908572944e-02
1.325666767843470054e-02
1.276364589130661586e-02
1.242432350626778044e-02
1.266067630186977835e-02
1.321133822592725215e-02
1.344809913476156978e-02
1.313816543932962155e-02
1.272389520010287073e-02
1.298074303714087489e-02
1.344556037750446742e-02
1.308336527054033971e-02
1.277347940907290133e-02
1.280989752297277164e-02
1.253292861424802097e-02
1.243342475547571171e-02
1.242195248403351812e-02
1.264597991943289604e-02
1.291538513897345225e-02
1.286396890168533917e-02
1.257392595119029635e-02
1.233151364024550646e-02
1.247498063855380541e-02
1.266247517697187235e-02
1.290116694434120283e-02
1.298228333052091517e-02
1.298564747427061010e-02
1.294993643000326433e-02
1.257875240204962483e-02
1.257003045777985162e-02
1.301747175898797584e-02
1.292241617452087599e-02
1.278722237378314419e-02
1.268542257743979738e-02
1.305575835758711334e-02
1.298105295376264165e-02
1.250515782498668946e-02
1.298611495405990746e-02
1.316460102976382829e-02
1.282171593580212418e-02
1.263749379717992762e-02
1.254865773088268896e-02
1.248655724203166610e-02
1.281194451115821691e-02
1.310303381499285102e-02
1.293680062347285671e-02
1.260319176630303462e-02
1.244292555754753817e-02
1.261538849981409458e-02
1.265574292746233891e-02
1.254504218733270594e-02
1.266401359194972535e-02
1.281426384701670265e-02
1.261037790277042166e-02
1.269260798429450339e-02
1.279918283939554709e-02
1.236020438580732843e-02
1.218368593813719085e-02
1.240009739147633107e-02
1.260679932490289118e-02
1.274244613141614808e-02
1.307385961453637856e-02
1.273050774097896770e-02
1.275573833418583609e-02
1.295773967022759501e-02
1.229383189220405008e-02
1.235270635004915088e-02
1.250767317467607435e-02
1.284991538948598161e-02
1.294627263557313057e-02
1.240294195678734793e-02
1.230549283501630731e-02
1.247261229172974550e-02
1.244182863142096439e-02
1.257238149132554675e-02
1.303087737283990626e-02
1.295264152914322141e-02
1.252987203774793071e-02
1.229400995487569745e-02
1.245817586072377019e-02
1.299720180747943911e-02
1.286804298192106323e-02
1.252288208964819245e-02
1.263262689953327869e-02
1.267441162007997175e-02
1.269518189922331022e-02
1.239345423440473513e-02
1.226648834900708786e-02
1.272606858924434960e-02
1.247978361317471710e-02
1.230160469681125177e-02
1.248443758609171263e-02
1.247767256820200843e-02
1.234279766660693715e-02
1.269659777005566724e-02
1.313498119791439538e-02
1.254072054099569788e-02
1.208621621127122826e-02
1.179099466383047579e-02
1.208756429085273282e-02
1.245154606383147566e-02
1.220972269782159662e-02
1.274961601595681407e-02
1.333213055952416765e-02
1.287409343877481821e-02
1.232535066953647195e-02
1.231635356744383535e-02
1.263167939473781691e-02
1.233883805338207261e-02
1.231792517105206701e-02
1.282617723089714452e-02
1.281878731914565944e-02
1.276824267724046939e-02
1.272049454840869405e-02
1.270576623237192407e-02
1.257067428899133824e-02
1.252554741944549195e-02
1.269519451601747000e-02
1.266232464520762428e-02
1.281594976336695654e-02
1.285926120449555274e-02
1.243450115991497941e-02
1.252643330233843555e-02
1.314524381583813926e-02
1.296379627973136273e-02
1.256842325220825472e-02
1.234493349104472115e-02
1.183733676596035456e-02
1.236925041264385142e-02
1.328023166176086137e-02
1.314558302385163829e-02
1.275737393961934481e-02
1.267827589929181910e-02
1.258094357499618329e-02
1.254475224981231422e-02
1.241859742092898955e-02
1.253986959509761044e-02
1.281117766394996617e-02
1.255182941599699079e-02
1.237130715789352964e-02
1.237892158256527660e-02
1.235089975649500578e-02
1.260779634885677777e-02
1.296980679802379674e-02
1.267922361818054310e-02
1.197376919055700463e-02
1.203979289815004447e-02
1.241877032556125762e-02
1.264575948334442125e-02
1.314179650171301734e-02
1.290239157765644962e-02
1.265082213220871873e-02
1.273588145593061889e-02
1.287550429721910986e-02
1.315228173641497592e-02
1.317115204481805052e-02
1.244089733066795420e-02
1.222046815966291305e-02
1.291686005205618971e-02
1.303456266830485370e-02
1.279065819000378169e-02
1.230766429570826805e-02
1.208077076371115444e-02
1.239538578718720266e-02
1.254166640116704916e-02
1.273319510568364163e-02
1.245813220921217386e-02
1.198499635159186449e-02
1.266263262826776252e-02
1.282987056545942944e-02
1.206061934269893852e-02
1.195588595354295063e-02
1.187747433586789150e-02
1.169770341578314603e-02
1.227730963946478508e-02
1.220211529412464253e-02
1.191880366861057181e-02
1.237995628640538130e-02
1.259808168636993887e-02
1.251493445644013061e-02
1.227058836422031951e-02
1.238405251489917321e-02
1.261229975796579646e-02
1.243897304283657877e-02
1.260671697610979240e-02
1.263747680935682974e-02
1.220218342969868128e-02
1.199175113122780828e-02
1.205059976585006951e-02
1.221341937934414777e-02
1.254407991308369510e-02
1.237527312357221583e-02
1.210625999490616729e-02
1.224384407132498263e-02
1.242159632805758286e-02
1.259006434879072177e-02
1.216615889073226903e-02
1.199046771677357744e-02
1.268844518644822623e-02
1.260140222599837913e-02
1.227781702622104433e-02
1.214953694991621584e-02
1.204452171492255766e-02
1.215003760470314761e-02
1.210271404089002453e-02
1.229994324440787830e-02
1.225100683344119631e-02
1.214553337117051449e-02
1.234624154972777110e-02
1.264976780367149493e-02
1.238200850078458731e-02
1.235511069513104201e-02
1.236071000262084496e-02
1.240183984482604550e-02
1.283813418251114787e-02
1.258933644385853978e-02
1.225596362996748956e-02
1.244315529058289543e-02
1.211937897016829302e-02
1.172068038712818609e-02
1.191618240466221258e-02
1.192007438373086751e-02
1.233356914102024492e-02
1.250443978949560865e-02
1.211696700883542477e-02
1.188955344643210718e-02
1.172421186574089391e-02
1.210775579841922613e-02
1.233847710727800293e-02
1.208672374149135850e-02
1.199915764883948549e-02
1.195738877952839084e-02
1.203199807005408267e-02
1.201515433714062629e-02
1.219019998983534789e-02
1.264447668651908288e-02
1.233610454625996139e-02
1.192831395559678168e-02
1.234183778332766622e-02
1.253176053541049141e-02
1.203337897420989934e-02
1.183530235940377651e-02
1.236580861739454591e-02
1.281688001444157912e-02
1.259502709178382529e-02
1.267798097736428167e-02
1.223357573208180317e-02
1.192215780377054585e-02
1.237570212333177072e-02
1.235287242964878095e-02
1.251832187716260536e-02
1.250025658088441821e-02
1.222686119604426622e-02
1.235562387035319190e-02
1.224978412019052734e-02
1.228033742115824251e-02
1.305032461324856334e-02
1.293837355668814131e-02
1.219809296456537961e-02
1.198215324381769059e-02
1.215720002322343528e-02
1.222307974811208398e-02
1.164884563325840720e-02
1.157124323718797948e-02
1.203874070180323795e-02
1.211746584543513250e-02
1.239517881715221197e-02
1.241666566721629644e-02
1.231918885675558142e-02
1.243544030329249081e-02
1.201859014575560290e-02
1.200792082386963229e-02
1.250363867903765344e-02
1.210561992518298900e-02
1.180562423413540098e-02
1.194985748500899080e-02
1.201328996177516463e-02
1.202218657789782923e-02
1.186210694018843131e-02
1.202261213501593096e-02
1.231072441379212241e-02
1.265339368639332822e-02
1.283723648012696783e-02
1.264471069178763410e-02
1.230653897917078667e-02
1.184231474066686773e-02
1.203336541830675281e-02
1.241560915972926733e-02
1.244754643246132227e-02
1.237378427715754049e-02
1.193634579937651388e-02
1.170862481895371295e-02
1.174962639961416901e-02
1.210157853053630758e-02
1.211132270629731479e-02
1.198015593967171125e-02
1.212951721568425283e-02
1.248903221565882127e-02
1.280954290472039077e-02
1.240659660751514473e-02
1.238162545335465096e-02
1.257902325887096107e-02
1.211186887317137507e-02
1.189315339115894904e-02
1.211489115290398898e-02
1.205670635300497631e-02
1.201462986753961890e-02
1.186348744885701127e-02
1.182190018976844205e-02
1.183226290503115730e-02
1.194017073744422196e-02
1.186783158365544745e-02
1.185777865979060347e-02
1.197571123049037678e-02
1.177834451607874013e-02
1.234123420936032028e-02
1.257157639104204347e-02
1.227802887129727724e-02
1.241514323478213125e-02
1.207741885174706473e-02
1.163423456849897383e-02
1.151470032990032158e-02
1.172044469523011480e-02
1.204428189892089475e-02
1.212336396996411929e-02
1.207492984987765076e-02
1.238742766591108269e-02
1.242290190941164156e-02
1.178025293127891310e-02
1.174996669702725073e-02
1.223367543183230370e-02
1.222320187875105581e-02
1.190271149588583224e-02
1.186174962107004391e-02
1.200212615637351148e-02
1.208938221439252204e-02
1.201096015235590328e-02
1.202516251669381864e-02
1.220428929831318503e-02
1.216449089965435798e-02
1.177993608966328154e-02
1.198908167735011736e-02
1.239403653407812264e-02
1.208558243068536681e-02
1.223529271390391346e-02
1.229781721982635585e-02
1.211177541500577624e-02
1.218329850973975600e-02
1.190751914601744302e-02
1.165127661440228286e-02
1.194003291560353196e-02
1.193737265007156594e-02
1.181043393912041550e-02
1.185531728950829297e-02
1.161842953690068320e-02
1.197511739255299051e-02
1.252302716252714360e-02
1.184664396135249112e-02
1.166288154990867236e-02
1.205631640045465823e-02
1.181815630322695029e-02
1.214183126348756733e-02
1.215190408667423533e-02
1.178405602775865930e-02
1.188432089949633536e-02
1.220501096408977380e-02
1.209784268457867254e-02
1.203197505517496387e-02
1.207629485216216332e-02
1.160369697618168425e-02
1.151430299904258533e-02
1.190754244979492366e-02
1.221174527221404252e-02
1.191357875187275782e-02
1.190267591286579656e-02
1.232304415084996274e-02
1.221996619788280440e-02
1.169823705231925852e-02
1.162098593800488591e-02
1.189066236174357930e-02
1.180813086650892886e-02
1.177193592165984293e-02
1.184805999787836954e-02
1.197443289948966344e-02
1.181764447934774767e-02
1.174979283841498696e-02
1.184575388450813394e-02
1.180961935602201432e-02
1.192422724350680578e-02
1.201643257101007133e-02
1.151801666315368719e-02
1.146852955591514019e-02
1.181258784589700635e-02
1.195175649893150116e-02
1.199590782721159966e-02
1.196294388979546319e-02
1.208175604921798291e-02
1.215123209140024640e-02
1.214290470842421810e-02
1.219642639827970935e-02
1.189286163253438187e-02
1.176012847430771974e-02
1.180095403730477104e-02
1.183443138638370223e-02
1.203886281862225072e-02
1.208182174461024452e-02
1.269142637183782486e-02
1.243747112223122370e-02
1.175896709957718715e-02
1.209780287567164582e-02
1.191155759798367270e-02
1.149554171956176409e-02
1.139181883976153262e-02
1.134799394178355979e-02
1.162437059960428481e-02
1.174566952975437603e-02
1.199606229526671737e-02
1.214195689070922575e-02
1.188137783683709293e-02
1.196365054358226182e-02
1.208308525151901257e-02
1.178463947349603531e-02
1.153895160352207301e-02
1.196741184967672726e-02
1.222215372459200741e-02
1.168943090640165577e-02
1.158773759642279730e-02
1.185961626118796179e-02
1.188055085660439346e-02
1.191706959054069162e-02
1.204218664864518951e-02
1.192526981472348188e-02
1.179630909577271403e-02
1.200457648596177027e-02
1.218694896102501604e-02
1.206057897714377450e-02
1.168956353204891885e-02
1.182244659399973342e-02
1.191389786099291727e-02
1.231474499361116977e-02
1.211631432926310245e-02
1.137044234059340735e-02
1.135602653358383680e-02
1.153160118549658060e-02
1.176645592495597324e-02
1.132935522006847662e-02
1.144848295693754250e-02
1.188166073611696821e-02
1.176481477021816893e-02
1.161128384459596957e-02
1.174757819715454080e-02
1.182034589485567860e-02
1.200572011912335452e-02
1.218253910864739928e-02
1.197382691783300916e-02
1.203436784717490382e-02
1.192666940810197494e-02
1.193139497904892495e-02
1.204621217962863894e-02
1.190636823916850495e-02
1.218139937307104875e-02
1.245726754392121466e-02
1.231874936289873573e-02
1.191878460333715799e-02
1.147724202682309270e-02
1.184808931585197567e-02
1.186986018177514472e-02
1.141292943045614863e-02
1.144792866665062143e-02
1.165556052940880209e-02
1.147485746891728151e-02
1.131192812945448420e-02
1.202559143981523325e-02
1.230437707843413421e-02
1.227316656400821542e-02
1.184348798585701558e-02
1.151796175322894987e-02
1.198066618242070620e-02
1.220276415779922123e-02
1.239158161157054988e-02
1.221359900350781243e-02
1.163053593715569073e-02
1.145191013776804788e-02
1.162065799177232524e-02
1.165133993607861407e-02
1.130698230305188061e-02
1.153381027942522105e-02
1.211564547950333241e-02
1.171050410723727467e-02
1.181124329093105781e-02
1.208135690626500024e-02
1.183655149448784548e-02
1.152559545425728242e-02
1.137620555711016217e-02
1.205077406768581202e-02
1.222192263550853607e-02
1.169746885294564200e-02
1.171243021412067889e-02
1.205236110031871616e-02
1.201556592473738277e-02
1.165950736481626698e-02
1.154030196433808095e-02
1.190738493420419493e-02
1.186363797117679676e-02
1.193259657805527570e-02
1.206006175773426288e-02
1.181678682585165195e-02
1.191412949300778637e-02
1.194639623086369423e-02
1.201887713903145895e-02
1.192665661980546292e-02
1.178171012576885272e-02
1.190821762967246046e-02
1.196803485316605929e-02
1.180405128238569239e-02
1.191537571151670208e-02
1.187911602941882014e-02
1.154896499114389970e-02
1.190084614879003376e-02
1.173923225217957979e-02
1.136832048456399950e-02
1.152400137713550411e-02
1.168043562795120609e-02
1.185747436369542426e-02
1.181766918398307296e-02
1.155157734053742502e-02
1.156470265358240483e-02
1.154871282815632741e-02
1.139041944250034771e-02
1.206275272154453369e-02
1.248022532432678175e-02
1.211222940996787081e-02
1.184292306000345185e-02
1.203855621735955977e-02
1.203959729249371585e-02
1.190392489472884632e-02
1.150598917963499730e-02
1.167099660274350040e-02
1.216731857885449374e-02
1.175243702901921164e-02
1.187413577885066199e-02
1.211988096674217544e-02
1.167931325941245699e-02
1.172389032412435132e-02
1.196521588025129673e-02
1.217186910649994437e-02
1.245436015897730120e-02
1.223761394754436550e-02
1.175935870785260740e-02
1.180577434722600814e-02
1.174770829801867478e-02
1.180282723875419361e-02
1.241963506547516180e-02
1.217691167003037873e-02
1.195697834921262588e-02
1.199365135312814752e-02
1.200992689035397520e-02
1.210057054059233278e-02
1.211332175614489477e-02
1.213502796252068777e-02
1.228041965263214699e-02
1.234386138269722051e-02
1.199446287394398923e-02
1.185619383040196692e-02
1.163994518282063066e-02
1.179171343994098696e-02
1.216475883111550228e-02
1.188184416987320136e-02
1.205117320747420978e-02
1.221175988789143137e-02
1.217003806148962003e-02
1.251374275666484841e-02
1.244972038037796790e-02
1.200373927963673329e-02
1.168937101165646968e-02
1.190214597640547843e-02
1.176327410113704904e-02
1.114403253871130463e-02
1.140754948791416687e-02
1.159688865373566941e-02
1.135904134501588940e-02
1.154930897673316949e-02
1.184131710370730020e-02
1.199461317499595121e-02
1.214633643509756625e-02
1.172770660129678413e-02
1.168734266234718044e-02
1.222601828193531533e-02
1.180634961591447811e-02
1.181616105815962159e-02
1.215576332243200643e-02
1.178561683742153712e-02
1.174563303368647733e-02
1.181242361377526223e-02
1.175682644994633687e-02
1.186278623517732743e-02
1.162702624310991625e-02
1.185158151392121974e-02
1.197564284620890318e-02
1.168254437948626837e-02
1.177639133180846329e-02
1.212622871850881079e-02
1.242336249473955517e-02
1.187933965289829016e-02
1.153436337903989903e-02
1.152039703966969975e-02
1.203630034581749941e-02
1.218379040902287623e-02
1.181794517816302931e-02
1.199865070813793677e-02
1.186751168579533097e-02
1.147535236982172302e-02
1.129109003557942498e-02
1.170708065537113575e-02
1.209744032550996024e-02
1.219481617857243877e-02
1.208278168804737332e-02
1.204422580487271230e-02
1.214517267575646389e-02
1.189208724906182409e-02
1.152158130299131555e-02
1.133154989800026942e-02
1.145992847632031075e-02
1.193241617757549548e-02
1.157491026561311559e-02
1.123264888875579251e-02
1.171315321015668764e-02
1.133703821272489740e-02
1.119014992056924056e-02
1.135490628902022757e-02
1.143022192704654973e-02
1.156990336321728208e-02
1.139211130722461718e-02
1.157062130456053793e-02
1.182025033988378694e-02
1.162940984088381251e-02
1.170435425564791444e-02
1.175510106346236948e-02
1.130149587135489096e-02
1.160016704116056778e-02
1.207179646744111455e-02
1.180154976059574409e-02
1.178029036310584629e-02
1.144033377309686648e-02
1.145001705222291506e-02
1.179061844386467689e-02
1.135674678079090158e-02
1.105762896976317418e-02
1.134925589619675823e-02
1.157377533853336596e-02
1.155760992016020665e-02
1.181763410802940013e-02
1.189552469081982429e-02
1.201837877910627225e-02
1.211609569889770220e-02
1.200085981701622291e-02
1.183819384269607818e-02
1.212750925245583734e-02
1.222436000186803533e-02
1.188396890591045425e-02
1.204240691860336901e-02
1.180889965218518724e-02
1.146486067028706576e-02
1.164370797220973600e-02
1.179745955345643492e-02
1.187396005982163834e-02
1.187199087413864582e-02
1.176977562353955127e-02
1.181577789880046067e-02
1.165291687535970067e-02
1.165272408674741106e-02
1.193405209214786628e-02
1.160106964757270410e-02
1.144447373471249238e-02
1.178829026165218070e-02
1.193898063729230234e-02
1.211925822956116082e-02
1.182563678435071333e-02
1.183385664717563970e-02
1.242326208624330332e-02
1.225009489202208424e-02
1.155831352962899579e-02
1.149244644121389346e-02
1.206420349057618982e-02
1.196743562540948311e-02
1.162276204132584034e-02
1.173085785302079888e-02
1.208633124504467950e-02
1.219211336657038611e-02
1.205532219636183157e-02
1.199110001563172268e-02
1.184168857221345669e-02
1.155949761718007111e-02
1.178663831805652588e-02
1.185586837122075757e-02
1.167196976250925271e-02
1.150687784194004762e-02
1.132900494266066670e-02
1.174407396656033595e-02
1.180864965608231267e-02
1.161208148144532264e-02
1.138730019781364865e-02
1.147197121353267339e-02
1.158883262650267816e-02
1.164977797285151467e-02
1.197546129731175309e-02
1.183193783303767600e-02
1.170969187785469816e-02
1.175922639764019791e-02
1.167797205395314925e-02
1.146181961724968869e-02
1.166446066671966014e-02
1.183776772800049400e-02
1.171860169286649891e-02
1.192461796905954462e-02
1.180645842891559980e-02
1.187737101436414297e-02
1.179711801883591427e-02
1.187157904097401080e-02
1.221060243267102149e-02
1.142053856552392027e-02
1.142447231012878699e-02
1.206806945845866931e-02
1.186375442833455598e-02
1.159178114947522799e-02
1.166500068138921591e-02
1.158338795647841091e-02
1.145416915547659530e-02
1.163122977764293603e-02
1.193871099488352447e-02
1.199043678762523948e-02
1.198999002330747472e-02
1.201565750669087232e-02
1.199598890546494864e-02
1.183401081170136135e-02
1.162817751963262682e-02
1.186036195989994754e-02
1.203024205418242246e-02
1.203417643646716856e-02
1.164682553724409771e-02
1.155916666556757767e-02
1.173330740763923845e-02
1.168183840161701563e-02
1.187022168297079475e-02
1.219038389648546827e-02
1.213253096190670954e-02
1.209936320768254664e-02
1.230680186192347446e-02
1.166903411299017104e-02
1.180894949924003560e-02
1.213222159093407804e-02
1.220984361255460400e-02
1.229494130116297324e-02
1.218658822586315797e-02
1.205348961816455136e-02
1.149310597787585667e-02
1.137959985969251228e-02
1.174756725226032070e-02
1.189677564655786807e-02
1.134227858665208533e-02
1.162674344248236166e-02
1.219728959818001772e-02
1.178205041988379664e-02
1.147521775122676418e-02
1.166674647101299638e-02
1.185615920138204799e-02
1.179792206349790373e-02
1.149807270422026177e-02
1.151570486412442119e-02
1.181147781837752278e-02
1.168453621670500174e-02
1.163962043060867008e-02
1.176539483678978003e-02
1.183130843572920490e-02
1.186550351478995319e-02
1.161972817166180560e-02
1.168887333878056330e-02
1.172670216697918773e-02
1.168404181711279501e-02
1.147552998804238916e-02
1.129922676435331751e-02
1.172073005603218969e-02
1.192172854405203555e-02
1.225567706303554161e-02
1.256897168164912426e-02
1.209440434993586978e-02
1.191627613247724961e-02
1.179021719389940215e-02
1.181599665790806879e-02
1.221394730769234833e-02
1.182298693418673899e-02
1.160562481801126304e-02
1.175570013810320162e-02
1.148043405200348949e-02
1.125394450093791451e-02
1.163099497255010509e-02
1.183660606262053848e-02
1.146639790056288612e-02
1.159637577404122599e-02
1.205914167633722126e-02
1.188138985579450559e-02
1.182346841273301287e-02
1.191822251094503543e-02
1.196436509803095946e-02
1.213817465607941112e-02
1.214293474406498083e-02
1.195744005841315252e-02
1.184851649770835708e-02
1.198252597872939869e-02
1.200400288313965835e-02
1.192118037327454493e-02
1.184931915272834438e-02
1.171317253737373318e-02
1.181532768170207720e-02
1.195246934138010850e-02
1.200115914870032718e-02
1.228287659185901305e-02
1.211795821887547489e-02
1.189847650490608033e-02
1.182967213370846038e-02
1.168773212758726990e-02
1.127611534752618987e-02
1.108743131123522511e-02
1.119559115979325455e-02
1.100060520428747593e-02
1.144558774256673739e-02
1.174535349634763318e-02
1.217630701676848323e-02
1.240908069607444403e-02
1.170422245015791292e-02
1.176201071364306461e-02
1.190217194051060128e-02
1.139587609481635885e-02
1.163993754210822414e-02
1.188863048459693102e-02
1.171377735997238857e-02
1.184267601354378578e-02
1.161235220894717840e-02
1.160849956320368290e-02
1.199123687143744364e-02
1.221200904857177097e-02
1.201662099935787466e-02
1.225733718342833165e-02
1.229015994094725776e-02
1.174385017984642433e-02
1.153349957971222528e-02
1.148593814588488859e-02
1.171522017337673846e-02
1.198807372522430435e-02
1.185316522501065478e-02
1.129635419114814916e-02
1.137621624268446430e-02
1.165236608273492215e-02
1.134791235823978152e-02
1.163446918635114777e-02
1.209242106749972359e-02
1.180719782680269593e-02
1.144202976052585870e-02
1.136911081215110156e-02
1.182273096434752722e-02
1.218770027409767608e-02
1.168899563936546572e-02
1.175921571046702890e-02
1.204848828980741200e-02
1.178754328430832096e-02
1.157150917237257694e-02
1.197467680151792155e-02
1.203102641373167761e-02
1.147674841494143033e-02
1.144368338732168304e-02
1.149180883840307706e-02
1.171051714634727473e-02
1.211207987610914832e-02
1.187110073235087514e-02
1.151142334494271308e-02
1.172493519623137893e-02
1.187685092013892815e-02
1.176951127987577173e-02
1.175917674684629627e-02
1.200981906840890671e-02
1.159166797871418429e-02
1.125519277340802579e-02
1.167897084886504976e-02
1.172150407769546529e-02
1.127412251857455062e-02
1.135695932774433148e-02
1.145132536636870625e-02
1.131703867263898246e-02
1.168403561469218144e-02
1.186741306892453302e-02
1.178542397613217656e-02
1.145715998076427683e-02
1.094711673263633854e-02
1.121443723307819114e-02
1.174154936836230290e-02
1.219076885586408907e-02
1.217324174541571311e-02
1.198731634811923963e-02
1.227833179472762742e-02
1.214814160667804233e-02
1.220158792125896827e-02
1.191731541407828679e-02
1.126165309894568839e-02
1.161999425013832826e-02
1.156950569480406400e-02
1.121942581117472623e-02
1.155660601354106115e-02
1.158317228245674124e-02
1.144914578028194407e-02
1.172210485832215175e-02
1.207962795737995212e-02
1.185286773491371452e-02
1.189739694817858878e-02
1.177783984612020517e-02
1.141513397431363937e-02
1.153462458988013112e-02
1.140580375687306330e-02
1.130702116522555936e-02
1.159100711694131293e-02
1.158170241551766816e-02
1.137266073180466693e-02
1.159967524535534221e-02
1.178085381224945431e-02
1.204653371128249287e-02
1.216694667382294329e-02
1.180374503082441684e-02
1.144207106245651723e-02
1.151830435232425662e-02
1.202524861366405760e-02
1.203189363998104569e-02
1.203107153527427885e-02
1.215494862913313844e-02
1.195555233701344963e-02
1.208170401161988081e-02
1.173791726315397306e-02
1.174090806586835373e-02
1.202697314807620217e-02
1.164856742715562193e-02
1.165750824604531825e-02
1.190946644285448448e-02
1.181182197634525824e-02
1.149978235690685482e-02
1.167222399890443900e-02
1.234074046232507341e-02
1.197683551350386087e-02
1.152010666827059208e-02
1.167096256013158868e-02
1.184997976387675012e-02
1.215896519975748560e-02
1.198094791568526246e-02
1.210420132786249776e-02
1.173539190414012688e-02
1.120260645145531621e-02
1.168438403626913084e-02
1.193987685304550087e-02
1.171611079703455474e-02
1.171395475004831897e-02
1.170000504025071886e-02
1.171737004339246623e-02
1.209623741946446764e-02
1.193208393931044844e-02
1.179060970467269570e-02
1.183673726432415627e-02
1.175846712571999159e-02
1.166172841983117471e-02
1.188293734756894551e-02
1.195517789399344437e-02
1.128929088525123907e-02
1.162896130367137466e-02
1.193245439357097128e-02
1.149079112180744454e-02
1.144755595857966692e-02
1.215369460679514846e-02
1.186800056140966883e-02
1.102529330631612896e-02
1.165703884080902634e-02
1.203670937446132440e-02
1.175044829523921690e-02
1.138401067072100821e-02
1.163606243837070515e-02
1.166195812444681922e-02
1.186587223964469077e-02
1.189643432004740438e-02
1.150007237541656770e-02
1.154351969892741109e-02
1.139972104640540711e-02
1.164046507578414200e-02
1.136479605317875126e-02
1.130219349265781763e-02
1.185875148102074131e-02
1.177627933545959474e-02
1.157290866794757379e-02
1.145097432059339476e-02
1.131369373095898745e-02
1.145964218882999756e-02
1.176536138964774485e-02
1.139268087568827414e-02
1.134498845787888788e-02
1.173696097434362429e-02
1.163121028543384790e-02
1.127664628116423554e-02
1.140269376676038629e-02
1.167643176517883102e-02
1.157038564505999748e-02
1.132406271941452207e-02
1.110956418258980151e-02
1.133870732064568183e-02
1.151820299059006479e-02
1.172037189744307324e-02
1.184592044197638541e-02
1.176232464013543880e-02
1.159485507014642626e-02
1.167616138917057685e-02
1.168978027548392591e-02
1.157026148539355530e-02
1.197099100410790526e-02
1.205823481519906724e-02
1.134105234916957423e-02
1.111873824428611518e-02
1.141916403627582337e-02
1.150538739950118794e-02
1.122522373708392633e-02
1.130650134584738377e-02
1.147127780642581522e-02
1.110993897213309774e-02
1.137528883165320713e-02
1.193300253138587265e-02
1.147595365197325197e-02
1.130802961367115625e-02
1.172813223243020057e-02
1.170080022883583475e-02
1.137994833515240840e-02
1.134865813952291511e-02
1.154975647897450199e-02
1.127143280933609430e-02
1.123061849111431018e-02
1.181860082924219776e-02
1.230893302191005990e-02
1.179317448390144671e-02
1.100118691982791656e-02
1.085638259347839266e-02
1.134552021749485155e-02
1.135336517503521443e-02
1.099850006430217256e-02
1.096508062954890117e-02
1.110922206179654030e-02
1.128932246816302838e-02
1.125405765248967301e-02
1.147511308108303471e-02
1.179613616789722784e-02
1.173833771180569918e-02
1.157285377606733986e-02
1.131056126110056848e-02
1.121306074347894026e-02
1.149986064365584107e-02
1.161909362780252399e-02
1.149178046103654406e-02
1.122418128608086707e-02
1.108095584580076967e-02
1.118176354906110642e-02
1.147647283523324166e-02
1.170769338535980301e-02
1.144615565356082304e-02
1.160927089767640162e-02
1.142871767078217776e-02
1.097752849925141133e-02
1.141571776011760485e-02
1.149540078669953995e-02
1.135104676825341580e-02
1.146495847631245728e-02
1.152156703599471581e-02
1.156715841699991823e-02
1.152587252120478370e-02
1.139878342049187483e-02
1.165758560834252895e-02
1.171452002535895709e-02
1.121477181513158040e-02
1.115878142492973679e-02
1.102361049181093886e-02
1.093491558743241512e-02
1.133682534062189877e-02
1.128290504877629656e-02
1.123876475808641660e-02
1.106198988585802359e-02
1.093230206098511938e-02
1.128409606828462489e-02
1.121357566748454500e-02
1.126870778908773199e-02
1.140919271271659090e-02
1.126621699835440513e-02
1.128233039575373201e-02
1.139541427909237896e-02
1.128744738841348967e-02
1.129349757192713022e-02
1.111926497866143337e-02
1.110714879925369346e-02
1.153246508582772556e-02
1.110978711007267611e-02
1.087625825498289740e-02
1.112835492008728763e-02
1.135375338748506775e-02
1.150592522396524583e-02
1.127809086586667627e-02
1.101129736365563314e-02
1.116763276158118205e-02
1.178182599971187502e-02
1.177498364523799947e-02
1.109781480198841243e-02
1.100331759938623193e-02
1.106390412550442917e-02
1.092194482558248546e-02
1.119865838765226988e-02
1.132530799238724850e-02
1.098313984803185421e-02
1.107058307620310995e-02
1.122281609021390236e-02
1.111281538274452342e-02
1.117749407233870236e-02
1.099711416532957349e-02
1.077611329592931787e-02
1.083742640934398128e-02
1.111234269779661811e-02
1.140625799021973558e-02
1.141472130988023352e-02
1.121870963617265481e-02
1.113263012000872444e-02
1.133835832631227905e-02
1.122552185543159754e-02
1.100568966732564866e-02
1.136020507156879078e-02
1.175692175158437117e-02
1.178564145877803067e-02
1.173119525874071964e-02
1.148196479176138117e-02
1.115989046541891912e-02
1.135576437119974538e-02
1.156773318003324197e-02
1.119079962625794955e-02
1.128418880935144232e-02
1.123507392782889351e-02
1.118167754790859968e-02
1.165127949880988105e-02
1.150743223467811868e-02
1.096704606172747842e-02
1.125375010668485352e-02
1.134949725959309361e-02
1.118163528094542718e-02
1.136248677180928292e-02
1.127425525036637732e-02
1.137739598199440268e-02
1.120389822031072659e-02
1.114358131781557730e-02
1.097332745581970810e-02
1.069076733157286498e-02
1.114489228137471519e-02
1.101696407570710266e-02
1.079652521804257831e-02
1.090138435378156315e-02
1.073470193879139632e-02
1.087981691553214190e-02
1.125714792326725985e-02
1.139099284246701711e-02
1.089031696446027091e-02
1.085072749449226409e-02
1.074068277941743997e-02
1.065177974639275847e-02
1.096230427841257682e-02
1.097740861660542917e-02
1.081046881937018471e-02
1.086255744008346978e-02
1.113151907754627787e-02
1.126919770983560339e-02
1.100446495158793718e-02
1.079840472237999713e-02
1.059481427003042264e-02
1.059398739485396465e-02
1.098746941535229393e-02
1.040422284841306493e-02
1.033597377076629804e-02
1.120611808867368921e-02
1.087274132251189913e-02
1.028636068759079640e-02
1.073479564248445636e-02
1.113240709088449999e-02
1.086864020046349188e-02
1.075776935237076834e-02
1.103199995934685262e-02
1.076252392443543399e-02
1.029405366399692955e-02
1.063405663887960137e-02
1.088803171496386009e-02
1.106011986012756833e-02
1.121175446555359653e-02
1.073465913507603772e-02
1.086455406210043786e-02
1.099402117596118278e-02
1.074978258198647230e-02
1.076431434159701508e-02
1.062488171784544723e-02
1.051327657943199219e-02
1.065989294706907835e-02
1.059738536323473132e-02
1.026982929689249611e-02
1.063051612692409928e-02
1.103170862289556096e-02
1.087963255751066283e-02
1.073410107194812738e-02
1.042306362973530361e-02
1.032709819738153803e-02
1.056964435727662278e-02
1.064527418237804120e-02
1.030802543724489324e-02
1.036143735890967740e-02
1.089948287641336402e-02
1.097514463691409356e-02
1.082560950867962613e-02
1.071027817350384513e-02
1.074883900516549265e-02
1.074589633944751481e-02
1.109588270856547675e-02
1.137638623809425834e-02
1.080275486142107458e-02
1.042623039810813834e-02
1.025217049870056664e-02
1.041446451661470415e-02
1.078400613296327977e-02
1.085900325305916639e-02
1.085508220609113401e-02
1.044560399807604491e-02
1.037921069145612656e-02
1.073723544809802345e-02
1.092678141079210345e-02
1.071972707212603786e-02
1.039880784375719902e-02
1.052386146021188663e-02
1.058597693407454902e-02
1.034037379104276767e-02
1.009972358248098501e-02
1.034416987319674089e-02
1.090382570346488771e-02
1.060892886857142496e-02
1.023571091363168449e-02
1.057777858468085704e-02
1.059294915292572671e-02
1.088066537631206428e-02
1.107929775868879245e-02
1.051078443821651040e-02
1.029596013697129178e-02
1.061680297474024495e-02
1.045062632260618761e-02
1.024406359205621946e-02
1.057106528897574192e-02
1.066525431256794797e-02
1.048515421937361303e-02
1.025578981441575138e-02
1.038600985634625419e-02
1.056813038289275766e-02
1.036395813450341659e-02
1.010889549153081921e-02
1.052478016340975542e-02
1.116137262023907117e-02
1.097510658725766274e-02
1.074957560377175908e-02
1.056646863631521653e-02
1.036639769784044804e-02
1.023764087688861305e-02
1.018455540460258026e-02
1.048492721169544221e-02
1.045620964268854057e-02
1.039573374419254341e-02
1.065664739479487387e-02
1.028325978786729863e-02
9.863571708790369943e-03
1.017690248156873437e-02
1.026744135455914635e-02
1.007192056565011685e-02
1.011844386170627531e-02
9.949831036962834829e-03
9.982114100742069465e-03
1.047266569666372230e-02
1.041011587268789694e-02
1.026545560247328626e-02
1.030500493936160368e-02
1.005179155281441146e-02
9.880144864134627128e-03
1.006014565086471059e-02
1.018485971675567661e-02
1.017908384639276860e-02
1.029657142258979217e-02
1.051403824008599434e-02
1.008939693610818970e-02
1.025411023612445016e-02
1.052688724901000225e-02
1.001490021509640269e-02
1.005373078309557827e-02
1.016958380008288650e-02
1.009004465929078630e-02
9.823942251763327638e-03
9.891767827956218437e-03
1.007641646231439980e-02
1.029092463849003332e-02
1.057708491791445153e-02
1.036721665417104574e-02
1.002386261468123443e-02
1.005621575143968334e-02
1.002819262779737659e-02
1.009324433084908372e-02
1.007419018224176704e-02
1.017415614345189984e-02
1.050611320538060757e-02
1.032275292778325228e-02
9.909970371819530610e-03
9.748172883597186131e-03
9.963134279349876790e-03
9.948418947505885054e-03
9.815530823688243742e-03
9.853240841908075462e-03
1.004401269588289444e-02
1.014509450406466534e-02
1.014156673552400571e-02
9.974793036310507580e-03
9.645783116031121998e-03
9.813503605743827823e-03
9.967188974701847101e-03
1.002016307164867517e-02
1.015303914408599399e-02
1.020426314157238216e-02
9.980078265949196559e-03
1.005578449208194107e-02
1.018036228742256154e-02
9.892574485936861395e-03
9.988350682267185462e-03
1.004939738704574773e-02
9.830976436869519677e-03
9.857381246703055683e-03
1.004978421790994614e-02
9.919196227212807512e-03
9.611489958066619932e-03
9.887551429217839721e-03
1.017897651837638279e-02
1.004952465960154244e-02
9.857790775920900403e-03
9.652762062047336514e-03
9.730721673313661238e-03
9.927913651981777610e-03
1.001253436480880991e-02
9.684603495910437676e-03
9.690815299465744062e-03
1.007081495109440894e-02
1.000298836237488616e-02
9.880612460989816187e-03
9.696257792944062634e-03
9.621031050956520628e-03
9.626549991573713633e-03
9.780570805654786523e-03
9.991663512640159076e-03
1.018541444304527435e-02
1.011149185439192896e-02
9.740142867093815396e-03
9.661417485592682652e-03
1.003534658326407994e-02
1.019083924327389423e-02
1.023979340024830549e-02
1.020949219163188454e-02
9.630366835608999976e-03
9.812127161720180998e-03
1.002827811042536141e-02
9.630281722972807573e-03
9.604200622811323584e-03
9.734766381908961652e-03
9.831512190468792364e-03
9.624958034046325953e-03
9.440042893298318180e-03
9.661168159192524973e-03
9.599188029673683467e-03
9.639306014484623833e-03
9.450538451834845227e-03
9.338714838226120155e-03
9.506219277165130904e-03
9.541156556903900021e-03
9.892572694414191598e-03
1.004147747216697917e-02
9.957597921465263791e-03
9.974191329000689846e-03
9.522556373992800000e-03
9.398521796902028699e-03
9.391557207905062987e-03
9.153605292285376879e-03
9.337793344161888706e-03
9.513906103232383504e-03
9.367059876796871715e-03
9.213844757754038883e-03
9.908901176175375844e-03
1.011250075946496484e-02
9.687952921112675392e-03
9.937330900112943677e-03
9.815654601943253968e-03
9.381635082288767094e-03
9.390741393990664071e-03
9.408401587654191198e-03
9.700483192113740910e-03
9.966484567199068376e-03
9.676864944968084983e-03
9.382084055927230465e-03
9.216961502789148067e-03
9.325948773126825284e-03
9.476207836845549834e-03
9.370255268386478917e-03
9.473845139788867817e-03
9.563182290688853129e-03
9.725023507859404878e-03
1.001232879432373962e-02
9.782283631778973879e-03
9.552172447869284461e-03
9.731585020521987817e-03
9.398785964578252120e-03
9.535279404092001851e-03
9.647521621930325864e-03
9.394027348713683903e-03
9.374820119994804746e-03
9.181020079044248383e-03
9.258486428491221470e-03
9.225042489548324759e-03
9.257692597765682097e-03
9.302128374754452950e-03
9.364486814146134180e-03
9.339376894397748499e-03
9.175216581210701022e-03
9.483459464326327026e-03
9.486845628024041452e-03
9.490266624698024886e-03
9.473289030184336990e-03
9.426951253207195916e-03
9.682986346006623724e-03
9.677505713325738196e-03
9.585750126445588895e-03
9.494071239800739789e-03
9.738159413580227061e-03
9.472438243685715395e-03
9.192059578094820965e-03
9.477229978630782523e-03
9.489549482393137489e-03
9.482416197793998650e-03
9.593605803184360875e-03
9.663357315913199269e-03
9.557052447939175244e-03
9.446099650714866874e-03
9.354997129302055486e-03
9.236063790906899953e-03
9.192564332052623535e-03
9.120112816781208304e-03
8.962035415183668835e-03
9.299928722928606575e-03
9.619052863174522641e-03
9.423716870806455106e-03
9.408434523954792988e-03
9.324644364006687627e-03
9.352991966551555542e-03
9.305298085942981939e-03
8.966323612318348804e-03
9.197513182639848600e-03
9.364195287162343020e-03
9.207958339720963628e-03
9.285330573512879174e-03
9.151315128423553186e-03
9.020516473762976023e-03
9.267116962908826180e-03
9.340008171453487162e-03
9.122085685910139713e-03
9.236756296301284336e-03
9.072862446184406376e-03
9.139256524580235269e-03
9.218442044040415714e-03
9.115075674836919245e-03
9.041277643901867930e-03
8.820944762623400895e-03
9.091515028649722885e-03
9.331715948743482189e-03
9.199183626469611963e-03
9.076602346948542399e-03
8.995706367966465472e-03
9.222943380655834050e-03
9.217217989725374344e-03
8.902591095156739756e-03
9.355091536619272730e-03
9.364813171177559584e-03
8.960124703210232966e-03
9.051129884505841605e-03
9.186553955834493232e-03
9.403923411107158528e-03
9.221815775591028427e-03
8.830080805948914077e-03
8.877262549234139419e-03
9.093289569668221509e-03
9.175481830517100493e-03
9.006606792603464098e-03
8.794534536632191493e-03
8.944555209496564060e-03
9.023002074448371532e-03
9.102245813271681030e-03
9.244906375494641240e-03
8.995910137799939185e-03
8.834081452872972334e-03
8.945452314737209823e-03
9.182890705915476223e-03
9.181501187498027419e-03
8.917136198856550136e-03
8.727741057340830666e-03
8.885940233714664099e-03
9.101242512057156064e-03
9.035718970264394745e-03
9.009525812835032788e-03
8.993116089708944050e-03
9.042024201295198460e-03
9.025297942796037254e-03
8.922389980366738499e-03
8.848435498292197415e-03
8.518124407839822859e-03
8.636089422111690658e-03
8.876439781158608142e-03
8.810497373079045555e-03
8.906698532153502906e-03
8.852764085207671593e-03
8.687673449694524597e-03
8.820631772475552926e-03
8.719103808757851237e-03
8.601866125273553362e-03
8.866366054757639920e-03
8.845230010566022816e-03
8.635575059112264931e-03
8.704668978631894746e-03
8.693491562756989685e-03
8.710609436331588282e-03
8.662607916410229938e-03
8.488542120685593426e-03
8.335678565144206617e-03
8.342474203623584036e-03
8.332693996413646428e-03
8.512616577188613504e-03
8.727927492732908202e-03
8.411691123232457878e-03
8.279275030987836431e-03
8.360115155887762328e-03
8.859612000909407314e-03
8.907906834136393795e-03
8.760917806279877942e-03
9.100747140046255151e-03
9.408802831323960156e-03
9.039632008939080948e-03
8.671588473736526609e-03
8.544878444631535258e-03
8.300498344065633527e-03
8.688278512202189316e-03
8.972267924276942225e-03
8.864622763979045778e-03
8.853589657776815905e-03
8.585266953555105787e-03
8.381653339589735865e-03
8.790456841920452069e-03
8.846947524752814956e-03
8.639102189616490110e-03
8.672693275233058982e-03
8.594304121696089496e-03
8.365219942247006241e-03
8.414273320826641187e-03
8.566834211712694852e-03
8.515150062673488771e-03
8.496406751700231325e-03
8.879928174454893713e-03
8.705721648877513819e-03
8.734799023636490023e-03
9.022807294696164049e-03
8.693037770835236600e-03
8.822391627588136581e-03
8.661042614082575461e-03
8.386511622891508477e-03
8.643302300768585661e-03
8.332131896596912599e-03
8.207599899571798446e-03
8.423987771368018906e-03
8.411324985550659716e-03
8.492527785744179505e-03
8.439212363653577492e-03
8.566154895073990055e-03
8.439271276086473053e-03
8.428726895162089519e-03
8.488355990856481445e-03
8.372189069179050008e-03
8.335203865044405261e-03
8.069817926241033487e-03
8.307898837054576019e-03
8.278465267342207876e-03
8.053575956955143916e-03
8.412231188932681181e-03
8.435562454087429732e-03
8.326565439033657701e-03
8.338517600130990193e-03
8.373712863285863103e-03
8.539518280336402811e-03
8.459436211566846373e-03
8.393455640741334309e-03
8.088157927118167292e-03
8.069515942739642622e-03
8.349963179965282437e-03
8.202066582008320922e-03
8.225451386749713795e-03
8.379287262013923598e-03
8.339536450187744546e-03
8.283176032656765914e-03
8.367519287910529097e-03
8.321808191880204417e-03
8.419411178665518053e-03
8.402860718906796783e-03
8.192034301302896643e-03
8.194621063931815594e-03
8.000882722948181314e-03
8.059204183881523223e-03
8.228095271324044335e-03
8.076735078843289353e-03
8.245069688169534214e-03
8.399528096130608537e-03
8.133617025510129703e-03
8.016620942362275362e-03
8.087997473388107775e-03
8.058578738593936280e-03
8.118622190418393544e-03
8.283997432211767653e-03
8.298613078438772661e-03
8.077284664972639999e-03
7.942203590826084347e-03
8.057673622966034233e-03
8.061032302180120429e-03
7.874294180843385837e-03
7.989419001269162934e-03
8.195163647940347310e-03
8.116714560447404331e-03
7.794767657609414160e-03
7.658792978515123299e-03
7.749698966504604825e-03
7.973369868236908700e-03
8.126526014183869592e-03
8.071107675328441713e-03
7.984479824087448510e-03
7.754818877430532005e-03
7.714780383815521107e-03
8.092987223468278007e-03
8.193799457315371210e-03
7.748181841177597014e-03
7.597818877040929571e-03
8.078430683769143028e-03
8.026397648511924068e-03
7.869560116511882877e-03
7.978393908482511732e-03
8.058998829492829835e-03
8.291911636077356484e-03
8.146112113964137230e-03
7.877533739451349909e-03
7.890090043189440516e-03
7.921340430874326474e-03
7.937330673858919439e-03
8.107346220718332150e-03
8.164467360831616227e-03
7.890487837965967297e-03
7.579117590170263152e-03
7.782592570624695567e-03
7.837563369477834260e-03
7.716750602070908405e-03
7.792350834880442528e-03
7.852494291028570828e-03
7.851606307340405419e-03
7.956154336532147639e-03
8.015100193886594976e-03
7.828907885433720668e-03
7.919742713299364467e-03
7.938212020665654997e-03
7.785981097171989183e-03
7.777690790546098500e-03
7.618844103177255418e-03
7.662056417582750051e-03
7.568262009773538829e-03
7.342040966479351609e-03
7.708009733678103555e-03
7.575709392305997499e-03
7.353257025503883056e-03
7.627031382225523196e-03
7.494846413779920370e-03
7.376828319363218367e-03
7.703860152883369034e-03
7.662320652680729149e-03
7.489016936548128361e-03
7.843046387845081791e-03
7.745348269077165920e-03
7.413708090672829244e-03
7.738283356992418580e-03
7.652225381800053725e-03
7.587022449182367206e-03
7.736217643404760987e-03
7.596745939517771974e-03
7.535731171674139688e-03
7.447684186528883039e-03
7.291740190512673025e-03
7.328023046217408722e-03
7.499254435799560838e-03
7.389980692613559374e-03
7.518254726658687472e-03
7.492813443174604730e-03
7.311157993129269346e-03
7.521030603859365019e-03
7.758611072340287733e-03
7.556746619984606658e-03
7.379729011649155401e-03
7.555145854033375359e-03
7.481132931399121604e-03
7.421510372806576494e-03
7.251679091698683827e-03
7.275091412843745324e-03
7.445875564297988781e-03
7.321434798843680369e-03
7.519148125685967514e-03
7.572955623461531671e-03
7.448497192090710629e-03
7.344683259041138654e-03
7.241468042816487372e-03
7.358396522221165303e-03
7.365308757172907804e-03
7.302269196246788906e-03
7.344195659907622881e-03
7.316501991444747041e-03
7.300440476263691733e-03
7.130534567406660723e-03
7.186681628239568326e-03
7.394478080470459624e-03
7.065768128195428280e-03
6.819133976975803001e-03
7.110312494028500976e-03
7.283253251792632700e-03
7.241792794153317260e-03
7.185947327398267172e-03
7.031786406285834776e-03
7.224992342837753372e-03
7.335544919644098986e-03
7.106675681212777825e-03
7.158764637113223910e-03
7.200931853078367320e-03
7.005550304507232075e-03
7.075216393214770264e-03
7.207956512361110742e-03
7.080853983172544913e-03
7.112993085217299977e-03
7.024285504884830895e-03
7.176479060862168101e-03
7.296925144291440887e-03
7.181516186852080451e-03
7.063688036764922962e-03
6.849978052690707322e-03
6.967053521677659365e-03
7.152073244350457513e-03
7.083814907000647240e-03
6.864977933109897915e-03
6.811468725342789514e-03
6.942630155105632313e-03
6.972375570859072093e-03
6.848416793590995401e-03
6.765180081813347741e-03
6.843802569130788029e-03
6.913962877200255201e-03
6.736738535786200056e-03
6.989052682705341850e-03
7.117697888810315364e-03
6.950703613796588992e-03
6.969903873898427964e-03
7.116380430216438270e-03
7.006539330711211017e-03
6.772470005603119583e-03
6.931006918114793365e-03
6.726041037103046641e-03
6.547666257631389909e-03
7.045146431557185347e-03
7.157975714996495618e-03
6.825517157045317418e-03
6.836447288450065753e-03
6.997200906758952940e-03
6.982366207571748251e-03
6.874807303285589491e-03
6.867066288943918934e-03
7.018781929463704765e-03
7.170591886420663030e-03
7.056535803186975327e-03
7.002695698378103364e-03
6.761273125389137377e-03
6.657883763087913027e-03
6.700806843874309096e-03
6.651998726942441251e-03
6.732219628757992076e-03
6.897300827417477721e-03
6.774557381156302328e-03
6.627976236409335517e-03
6.847017739289882297e-03
6.720646249056038204e-03
6.632431243878437674e-03
6.966178331243735519e-03
6.751963353307729142e-03
6.488965850254335005e-03
6.823714966639813154e-03
6.811110445897943129e-03
6.626854945653739941e-03
6.781829083168028523e-03
7.012495218816258181e-03
6.907631774509557197e-03
6.642508735465992888e-03
6.717797502948537162e-03
6.649854896649759831e-03
6.587037259190187989e-03
6.645894246276968717e-03
6.560946696920214906e-03
6.483423449531310057e-03
6.627614720848453399e-03
6.739951156247208849e-03
6.513967984675596984e-03
6.564019348071452667e-03
6.602333167068738344e-03
6.510045879597646350e-03
6.443500679375793044e-03
6.428465034467440581e-03
6.530350459227368676e-03
6.497422213955710880e-03
6.306252806070620880e-03
6.214843658168334346e-03
6.349520647007238575e-03
6.434648216285555715e-03
6.276551437387268770e-03
6.375833506859092045e-03
6.667001826013379748e-03
6.313948259923960610e-03
6.188853725569341824e-03
6.629604563912087911e-03
6.515205140466784513e-03
6.534675682567659717e-03
6.537767445177070438e-03
6.387526833957275774e-03
6.441466981346689533e-03
6.300684724729217583e-03
6.340359263942180884e-03
6.563328497984500208e-03
6.531652936324066662e-03
6.535720653244238287e-03
6.418638005808392777e-03
6.213407027551351609e-03
6.277201428612529631e-03
6.364178855311940046e-03
6.241804512858406886e-03
6.092609620437899540e-03
6.243192110109117843e-03
6.336640743847679787e-03
6.205573597029644291e-03
6.129305335089780399e-03
6.280437825952831996e-03
6.289008037898321211e-03
6.327565022356858825e-03
6.364542413177573695e-03
6.150733177862743872e-03
6.112165420144958887e-03
6.318999612508507946e-03
6.442305837889765983e-03
6.269417670264489963e-03
6.180190142105551621e-03
6.234549575930448985e-03
6.092746333954192003e-03
6.059794143632602631e-03
6.170262354896906276e-03
6.099746578696489674e-03
6.119319598611913311e-03
6.159448918684785890e-03
6.002163173473541551e-03
6.036756577572845346e-03
6.164540626166888776e-03
6.069898288700309105e-03
5.879274139339059693e-03
5.972586885097395763e-03
6.101248333828910783e-03
5.923129673224380824e-03
6.010316909008734526e-03
6.230432089868257091e-03
6.133757985879753800e-03
5.989579133945378310e-03
5.873336355614275708e-03
5.929565246544546420e-03
5.967799561218173690e-03
5.907287969910685402e-03
6.051873562836936928e-03
6.180847355199216124e-03
6.154048331255492291e-03
5.948631625857171007e-03
5.848456524317471525e-03
5.983312191013690287e-03
6.063974051494481175e-03
5.942617874335615925e-03
5.943852575423336053e-03
5.855276939229487124e-03
5.752412214570632246e-03
5.794996567998124404e-03
5.870464497372054717e-03
5.736669446843313015e-03
5.504993757894678999e-03
5.839003684888144190e-03
5.952629799921355797e-03
5.875878819243185620e-03
6.065881283153638087e-03
5.933970353855654196e-03
5.776122420006558032e-03
5.836552490790999914e-03
5.856909997178583183e-03
5.807001742582871065e-03
5.828688564138106293e-03
5.713053417122419125e-03
5.801001394954129371e-03
5.963151734769404043e-03
5.914742693669795826e-03
5.852357697623224685e-03
5.738699624846166879e-03
5.821162206428677488e-03
5.751482081412023425e-03
5.757720287578961538e-03
5.536780636796745370e-03
5.524064618251394929e-03
5.705513903442883603e-03
5.623916393528090828e-03
5.681467292772092968e-03
5.489649249218620658e-03
5.472153029487203911e-03
5.637084345021982010e-03
5.570934925340557259e-03
5.567136704461963896e-03
5.481399812541100890e-03
5.393122979758081283e-03
5.362068255557865017e-03
5.352405877214305718e-03
5.543995953170872439e-03
5.565104224735311494e-03
5.594182685543304043e-03
5.656086915982034419e-03
5.539337438245672471e-03
5.524658504875404504e-03
5.474343348755848424e-03
5.612809154678596174e-03
5.672302923722397777e-03
5.533269695562145589e-03
5.600616685187277677e-03
5.469371948422271056e-03
5.403060562108604782e-03
5.388563173623578915e-03
5.394650585068617651e-03
5.545710697197074948e-03
5.404771507484546628e-03
5.159858099666207384e-03
5.309169912207230627e-03
5.548293751761012964e-03
5.472797640762608502e-03
5.410697999380331864e-03
5.491809865727574971e-03
5.394896034097269866e-03
5.367864332529027720e-03
5.354878005785664898e-03
5.220792096738587768e-03
5.209364322347452732e-03
5.227444833851441382e-03
5.200145286484849499e-03
5.144780798149195013e-03
5.233792915544369616e-03
5.428329867330619618e-03
5.256954667005519707e-03
5.135326628816268973e-03
5.184115275683178099e-03
5.015105715238492301e-03
5.046059402303643832e-03
5.160866412791310746e-03
5.048363055265123363e-03
5.137931439304621421e-03
5.197167387707589056e-03
4.976620459540164777e-03
4.988627174465826153e-03
5.076271045131286117e-03
4.900773486953277809e-03
4.907999780494083121e-03
5.153754075464551249e-03
5.322366421762328437e-03
5.214708458856524148e-03
5.045156747153443574e-03
5.057728486840955620e-03
5.097082269288284555e-03
5.197755295395705376e-03
5.122590469453010102e-03
5.087572257021115603e-03
5.087857591124992154e-03
4.999573286497003416e-03
4.993823926344185919e-03
5.041066533490807383e-03
5.098982969694825472e-03
5.128403797732736767e-03
5.177136369391106829e-03
5.073767816941581084e-03
4.846627688106408711e-03
4.997084883446683591e-03
5.079758781344633281e-03
4.908665389648725168e-03
4.871593629239267913e-03
4.943356575935981510e-03
5.005670146176187732e-03
5.044690418724967138e-03
4.982082920474759438e-03
4.916763093563145288e-03
4.986128869688936580e-03
4.969774018543981174e-03
4.936271722329412318e-03
4.873523312564239512e-03
4.889293090159773161e-03
4.914278576889713306e-03
4.884376161271307241e-03
4.871357593947901916e-03
4.893041075186726520e-03
5.053570249444678739e-03
5.105264206223497463e-03
5.099880513975058906e-03
5.008865474371807826e-03
4.844878747764575465e-03
4.819689343056841879e-03
4.772687382207227956e-03
4.825846038217909695e-03
4.775714157234729057e-03
4.690929172033972069e-03
4.791437300487130790e-03
4.739372054910349213e-03
4.737996406826993495e-03
4.895878966222230039e-03
4.902182339863490369e-03
4.812457548208231434e-03
4.674373927879532653e-03
4.707180593392399498e-03
4.638979079576978359e-03
4.564699006916026099e-03
4.671912777588748886e-03
4.660803391837209202e-03
4.777990161202874154e-03
4.749055199209470390e-03
4.664390873159271478e-03
4.825766563504208136e-03
4.852739675424071718e-03
4.779901855410192794e-03
4.772071737344250886e-03
4.657919338293751467e-03
4.659106537627209776e-03
4.690489265631786475e-03
4.760960485244393123e-03
4.801964231483745946e-03
4.541450519807750490e-03
4.512792809523981548e-03
4.707921038685663508e-03
4.707308003704579503e-03
4.611653453047670839e-03
4.697209788353207301e-03
4.763433424906970796e-03
4.753886150245637682e-03
4.690322826884883722e-03
4.487866080134903131e-03
4.453633539831340464e-03
4.562091231608194318e-03
4.551611215934728977e-03
4.485940287446195211e-03
4.621437866067438192e-03
4.657068697793287013e-03
4.586504677594391115e-03
4.652387900603491104e-03
4.583797329187361963e-03
4.464781009596819998e-03
4.545684467840562654e-03
4.595267324256735279e-03
4.699711475365276302e-03
4.708701348028387391e-03
4.426705562411490172e-03
4.375545162023364125e-03
4.346811333527450354e-03
4.259685367206140529e-03
4.380851503984209243e-03
4.423404184480725539e-03
4.466590396595833748e-03
4.481618155824184865e-03
4.454723997664319923e-03
4.526068147992307056e-03
4.458397276207785170e-03
4.359635098449316133e-03
4.369005162806748575e-03
4.343832805808594058e-03
4.482923927118714902e-03
4.445032450604088567e-03
4.353887593619740030e-03
4.539660892501749638e-03
4.437261116077980197e-03
4.339979900284643595e-03
4.387914303774300556e-03
4.285601908035189568e-03
4.346610567402580533e-03
4.467556393066917687e-03
4.333056306758126773e-03
4.221712344654738637e-03
4.282519765404200346e-03
4.303820737671762084e-03
4.328060686277905925e-03
4.486494020931582581e-03
4.458318016088630605e-03
4.356220380596061668e-03
4.356969119570358422e-03
4.317784795292742110e-03
4.309782687759250441e-03
4.315817316581060416e-03
4.371938957588987831e-03
4.443293226190004296e-03
4.326173266903305011e-03
4.130625958542743191e-03
4.228355006739738589e-03
4.288823715144890122e-03
4.055503287565874991e-03
4.115944735673997268e-03
4.276876512952640201e-03
4.311102063544044842e-03
4.355932228716120555e-03
4.289888983769382311e-03
4.228297783290807868e-03
4.148238571203206534e-03
4.111891683748570246e-03
4.087602471542995698e-03
4.268357068341719837e-03
4.467876268365295230e-03
4.399567914786595493e-03
4.173230767472404200e-03
4.127514350680483446e-03
4.315313964580803560e-03
4.278787711494043411e-03
4.273306840262181168e-03
4.239918290818514741e-03
4.080498904934674181e-03
4.085442250776999754e-03
4.161492857512896770e-03
4.308760329744517302e-03
4.365949433193278169e-03
4.057338446170703425e-03
3.898362375396250377e-03
4.066779133686234358e-03
4.324185107643427513e-03
4.316728761577079757e-03
4.127818490634417754e-03
4.260984434902533903e-03
4.336151676225176443e-03
4.221909198665834903e-03
4.205237859806987451e-03
4.334341000588584104e-03
4.389159838139138937e-03
4.171671039710485827e-03
4.169819271362067321e-03
4.249333233829395186e-03
4.129212751537812177e-03
4.071829614378927840e-03
4.093753871675477780e-03
4.148403679249859644e-03
4.198156703117195306e-03
4.216197651396377463e-03
4.023912534824188557e-03
3.899964863479740522e-03
4.023480409155814549e-03
4.035226934690655000e-03
3.972611915647663618e-03
4.013295671193193095e-03
4.118619462766758520e-03
4.113946017858500538e-03
4.037809153128658901e-03
4.108716695133203707e-03
4.180963689854875695e-03
4.181956084450865266e-03
3.996259628976732078e-03
3.989389454269969167e-03
4.130585874890034537e-03
4.018181043708585372e-03
4.067951960643407042e-03
4.059597360859860081e-03
4.027803765708837420e-03
4.015865269756749463e-03
3.952634682653186592e-03
3.936987949406327292e-03
3.845779997636594120e-03
3.901442770976352396e-03
3.935955717659453228e-03
4.047422334555877965e-03
4.140034255276521177e-03
4.131166592263791314e-03
4.190696282059551761e-03
4.106721106245844397e-03
3.891292767381127147e-03
3.771298336803181449e-03
3.887395529928963644e-03
3.983329032969574850e-03
3.925351389889854443e-03
3.827496335972008570e-03
3.896703684161315767e-03
4.018012237264029229e-03
3.995095822931830909e-03
3.928040298132433501e-03
3.846568373448904909e-03
3.872539332900537794e-03
3.956541722569258818e-03
3.823387135131133419e-03
3.877832028810212790e-03
3.955741383902161394e-03
3.902225417705512591e-03
3.842632421464862048e-03
3.790273785353443555e-03
3.933789397630227391e-03
3.932188860217522737e-03
3.960207541549764544e-03
3.976347892373879520e-03
3.924438206024364814e-03
3.931109073112837304e-03
3.985365648787275034e-03
4.047549529721362373e-03
3.834131828699770435e-03
3.831740411446245276e-03
3.919460385122467382e-03
3.854897355339232355e-03
3.842269221402245648e-03
3.854264536723177662e-03
3.848326772748821532e-03
3.820608808352930676e-03
3.892007096190763099e-03
3.817040839926656715e-03
3.850279306896444310e-03
3.935308887341307411e-03
3.759401010112994098e-03
3.701596097188974456e-03
3.732688602444805478e-03
3.708669807063184019e-03
3.787373861660683905e-03
3.821014042171567201e-03
3.774462168385423356e-03
3.840165074499120399e-03
3.904233704521116802e-03
3.951234799709948085e-03
3.877390945888445784e-03
3.828734283161351875e-03
3.896073614140571195e-03
3.855839763106383000e-03
3.807960876174536127e-03
3.779552342427259549e-03
3.739461330766927216e-03
3.712891809517968131e-03
3.692162321306415203e-03
3.832630169279251271e-03
3.945814568906979430e-03
3.812265047644941389e-03
3.817792042689058425e-03
3.804905854272577943e-03
3.699104997453850352e-03
3.743729685805532916e-03
3.783857062969386929e-03
3.814229456474937854e-03
3.765508900665398909e-03
3.733765532492906106e-03
3.756042964625613129e-03
3.677943056809511446e-03
3.782534184841807815e-03
3.954045977953012624e-03
3.788750522420101120e-03
3.662745017692885588e-03
3.772736173934276762e-03
3.700057374971523969e-03
3.673140669296230936e-03
3.765184886034924228e-03
3.786838220140514161e-03
3.761061073479967341e-03
3.674785333015136157e-03
3.706284713976070334e-03
3.826570721717816211e-03
3.889615864023525816e-03
3.861431935940864112e-03
3.805504208254133040e-03
3.728325064154486192e-03
3.746200829017540257e-03
3.874709369194520494e-03
3.807010797418780741e-03
3.692337233497452239e-03
3.792216481480646315e-03
3.907799977937136647e-03
3.982443979290204925e-03
3.953514251496714933e-03
3.679731253111663460e-03
3.644366776790174730e-03
3.754542463654439097e-03
3.649715458960611694e-03
3.577880129432350551e-03
3.658355006062937332e-03
3.623799541243835805e-03
3.624808521487320537e-03
3.743794256282226719e-03
3.771194097642834205e-03
3.756232794364283527e-03
3.744540409554667285e-03
3.766726226178417763e-03
3.733532154411487412e-03
3.708285494109770861e-03
3.765219074690834885e-03
3.754632315357738122e-03
3.675057485972655583e-03
3.658243881682036666e-03
3.713945258176018938e-03
3.791815649452148339e-03
3.783654983035082166e-03
3.757537730396099968e-03
3.864469868349511804e-03
3.809329929438812993e-03
3.840603295436944165e-03
3.847687591479801578e-03
3.769867724591189229e-03
3.726230811413720583e-03
3.583814413969951037e-03
3.661710198627033102e-03
3.760027164655249492e-03
3.772111034524466486e-03
3.711845468719477369e-03
3.675491023241378354e-03
3.695678312639418678e-03
3.784529586751047940e-03
3.707827856624956644e-03
3.619937996547641437e-03
3.750954834219479006e-03
3.791422949680846137e-03
3.722330663460821695e-03
3.705795304549132883e-03
3.677591912692074281e-03
3.797856804589784616e-03
3.760070523021401268e-03
3.489560585908916927e-03
3.409651532958149489e-03
3.611890337102326067e-03
3.877009254862561014e-03
3.683432635338091538e-03
3.583304812571677742e-03
3.636909005936804669e-03
3.622592873886211658e-03
3.609542795752702753e-03
3.590776524930098471e-03
3.706669066529067521e-03
3.728745140371119132e-03
3.754202726167429026e-03
3.751835184273092250e-03
3.638258051472370753e-03
3.643103543858948294e-03
3.669312113242705672e-03
3.676303877080016377e-03
3.576507836954229917e-03
3.575927222265013264e-03
3.648470365667599077e-03
3.629487429650101338e-03
3.625122233373472610e-03
3.514748613703708342e-03
3.516998212458165123e-03
3.607677500779621869e-03
3.560651388705245255e-03
3.530829904063581895e-03
3.734936136922509687e-03
3.756114130390825808e-03
3.604475895878686553e-03
3.579281158003306314e-03
3.615703420589594028e-03
3.741401985975107650e-03
3.710914784417376159e-03
3.581990312572119403e-03
3.688514374694703158e-03
3.761245963915127704e-03
3.682596292580290944e-03
3.598201803407732793e-03
3.575833610683607899e-03
3.641358104879610126e-03
3.667260510891151310e-03
3.689520769797858656e-03
3.759805616979035314e-03
3.815372725579553939e-03
3.687790608741128937e-03
3.649277072643720282e-03
3.712960290070209564e-03
3.607220017838289831e-03
3.636400167564477186e-03
3.680603749973596420e-03
3.651809762038807274e-03
3.726541023897981565e-03
3.758297375732804098e-03
3.738951723679499912e-03
3.777767753864578852e-03
3.756653507148908794e-03
3.777259120397125254e-03
3.799086045438768329e-03
3.749259989394806546e-03
3.735473613064706211e-03
3.740082056083679409e-03
3.789139334992640360e-03
3.687821180343768979e-03
3.698304845040448555e-03
3.702097307227252866e-03
3.723234399141432324e-03
3.762022665864516151e-03
3.709242656692712976e-03
3.671782614025325114e-03
3.750634978354970908e-03
3.911069752461617845e-03
3.771255210737359254e-03
3.624884222423566203e-03
3.730808070454445183e-03
3.712258495963219242e-03
3.579250038854174185e-03
3.520644464197020956e-03
3.563228104744408341e-03
3.666500938708514620e-03
3.777575338911375990e-03
3.702758142430029580e-03
3.480523648204745645e-03
3.638922316372487399e-03
3.835906159775471971e-03
3.573337281704487643e-03
3.515680022355680435e-03
3.680497859446347879e-03
3.652281909394830117e-03
3.688444750626652772e-03
3.699542317988691476e-03
3.642769921550507040e-03
3.707002672535186869e-03
3.828004806572716471e-03
3.739367162889111439e-03
3.682198211256872914e-03
3.695535265785913036e-03
3.708544665609069414e-03
3.750680424781415497e-03
3.750519604632857138e-03
3.679491920644047554e-03
3.617070439291248350e-03
3.629574306803341841e-03
3.735117239296504958e-03
3.806238969170959614e-03
3.792273623001756171e-03
3.713414826243097329e-03
3.652489864708743060e-03
3.582457979704580745e-03
3.611950078777142418e-03
3.841524112573121204e-03
3.745741115110205570e-03
3.575026952163488925e-03
3.704498395588307850e-03
3.778330620905822300e-03
3.621343102372853642e-03
3.642225132265323930e-03
3.808437680044468674e-03
3.843045263722130300e-03
3.708823735372442608e-03
3.759576210241337944e-03
3.912157991827522330e-03
3.858946828620934272e-03
3.736787178344252221e-03
3.666011162019329646e-03
3.678878022622845880e-03
3.763231244109252038e-03
3.896696630901354003e-03
3.851540187967802866e-03
3.912327673301921327e-03
3.975840412445632785e-03
3.818273761262675793e-03
3.710867049297042648e-03
3.704938379691687447e-03
3.734990311538179467e-03
3.831934123814754838e-03
3.801749401122918835e-03
3.761488547003487976e-03
3.755195630733178160e-03
3.695179474400449738e-03
3.678394925537623299e-03
3.625653330052848716e-03
3.596003831917682705e-03
3.705242813312969140e-03
3.783760163016566553e-03
3.748027248273709446e-03
3.763852467670340211e-03
3.760100750918304695e-03
3.743463853674889284e-03
3.710530330328821666e-03
3.713371415129654643e-03
3.766690287057935203e-03
3.730079346724376500e-03
3.687689536738957604e-03
3.672270721737702637e-03
3.831919380191053590e-03
3.899657504173667175e-03
3.760250191662120774e-03
3.855409062056486865e-03
3.819382383515517159e-03
3.791319755975304517e-03
4.014333352543499739e-03
4.020627162789853354e-03
3.915240832169381534e-03
3.893765797503415289e-03
3.924815452313018538e-03
3.817688858376520541e-03
3.726974782826979540e-03
3.771289551063716945e-03
3.841492176012022402e-03
3.726288675520538288e-03
3.649922330197480792e-03
3.734856338687909689e-03
3.756091460329880581e-03
3.900379386134644050e-03
3.957473815509337557e-03
3.851906467896585619e-03
3.839075421094617895e-03
3.834607487396456821e-03
3.835337633700187238e-03
3.967296468820234734e-03
3.962945623490311299e-03
3.947182214104890535e-03
3.929189020895789905e-03
3.883209396057244172e-03
3.904737863754267034e-03
3.772909620016916352e-03
3.795764749684031516e-03
3.908559581251187624e-03
3.940450544504337307e-03
4.018805851643531164e-03
3.981471416335821169e-03
3.883265544541263537e-03
3.839878938796525455e-03
3.747081749851226013e-03
3.837669361085379628e-03
3.896126195868420631e-03
3.847676218785137537e-03
3.826312604309638470e-03
3.907850721420949060e-03
3.960688437561412853e-03
3.874864896180666134e-03
3.887328015667382980e-03
3.928541099019547574e-03
3.913487629727056306e-03
3.773740898581767408e-03
3.873982737275298311e-03
3.923077900665754292e-03
3.789982756993013745e-03
3.811555486180956496e-03
3.799480854692099258e-03
3.794309946436000367e-03
3.885460386156694597e-03
3.970997882287849098e-03
3.974673006754849032e-03
3.921650282784912289e-03
4.036306842514501662e-03
4.102518132697870364e-03
3.975634067993393493e-03
3.952014097366627135e-03
3.947422307601335806e-03
4.000489867958489237e-03
4.014748531152358482e-03
3.846981823882677978e-03
3.821314186561930535e-03
3.875172855038330148e-03
3.962807568341174085e-03
3.974659614747019960e-03
3.917584454941924407e-03
3.859006940220017189e-03
3.837324774075591416e-03
3.856602369097693588e-03
3.761234458845760017e-03
3.784752195757698848e-03
4.080148429063673067e-03
3.964348963604188980e-03
3.586169001429730628e-03
3.742520996069637410e-03
3.927358826979184502e-03
3.816494071766011239e-03
3.862844001812660959e-03
3.931758473961111285e-03
3.912911410983161385e-03
3.953159563765026342e-03
3.862709496289605526e-03
3.745708589235951201e-03
3.812333162011593592e-03
3.894838853308704805e-03
3.794155317260468341e-03
3.813800566627656256e-03
3.954617738715596187e-03
4.009881000559195781e-03
4.061887760581433041e-03
4.111974851924810222e-03
4.039365841727578753e-03
3.937912426043703798e-03
3.916018791109685850e-03
3.892067249440275215e-03
3.915113372271002666e-03
3.960599430887480621e-03
3.918595525137105219e-03
3.988013905006607303e-03
4.011331478020858064e-03
3.944551916398748685e-03
3.897809403755645146e-03
3.856149078492414079e-03
3.939401149825509998e-03
3.923305909007639321e-03
3.856367671996573272e-03
3.919025872854904266e-03
4.081142435756289835e-03
4.081077344859707426e-03
3.893818668920060247e-03
3.934552608663593500e-03
4.038410804160244560e-03
4.107077677966016437e-03
4.083578343545495037e-03
4.035108316975051165e-03
4.020296844919782168e-03
3.889100140566481133e-03
3.846151135260707492e-03
3.930926397349665709e-03
4.032202367918361063e-03
3.993199168968258016e-03
3.943142875365709780e-03
3.872924127048004740e-03
3.869099691673899988e-03
3.927990898488263952e-03
3.832744267232277881e-03
3.837295170288287493e-03
3.881441941898526853e-03
3.831284778368714439e-03
3.984409466413079554e-03
4.141444999950919144e-03
4.018587304614334305e-03
3.985698638755799314e-03
3.943964779016690021e-03
3.884587238614040962e-03
3.981737377355250296e-03
3.904786076931848846e-03
3.843980829509158724e-03
3.869794020621119580e-03
3.913030214211397385e-03
4.010385818753026306e-03
4.046784883948383559e-03
4.006785879639749616e-03
4.062619088533945752e-03
4.027478763086260981e-03
3.980936041468753801e-03
4.076305686988912491e-03
4.186452088115317355e-03
4.261860540156973964e-03
4.029484833207122065e-03
3.873896207804596818e-03
3.938037368211059867e-03
4.003531566490803328e-03
4.137577921953731162e-03
4.163749972123874897e-03
3.974922428039586939e-03
4.007683417079918077e-03
4.151130821553342988e-03
4.178321403019546153e-03
4.161634217714296237e-03
4.029022026040058289e-03
4.012914071237821435e-03
3.968332225303944534e-03
3.956190339099038833e-03
3.986654070576622737e-03
3.976938634857010019e-03
3.945633888034312357e-03
4.000504541599072227e-03
4.101670178152250733e-03
4.114882773112843103e-03
4.137417804836511677e-03
4.207346585984989527e-03
4.128473511254894882e-03
4.081832683170211022e-03
4.147594014725503042e-03
4.017936016865774999e-03
3.950925348846512537e-03
4.151257255022725370e-03
4.226280816533321653e-03
4.092847246774609579e-03
4.078703016933540003e-03
3.978944284342847762e-03
3.931479106770395353e-03
4.060434598681504463e-03
4.071155671213582891e-03
4.039538549560245037e-03
4.128018183796871611e-03
4.143758343878053627e-03
4.000621070927934744e-03
3.943718632217632983e-03
4.053235528162465670e-03
4.128287881324220650e-03
4.157827538054110171e-03
4.094848863497081021e-03
4.054030317358151177e-03
4.223546207524730804e-03
4.286175793917016037e-03
4.143010822339919172e-03
4.185287008800795371e-03
4.201205907766459614e-03
4.074752320516264632e-03
4.164053477759219364e-03
4.126390062623740140e-03
4.108329966287232494e-03
4.210768993766876231e-03
4.214217924764613113e-03
4.155025789324797922e-03
4.057820259607803313e-03
4.023914151659699519e-03
3.985291975077392274e-03
4.039953430633341259e-03
4.244989021629353917e-03
4.229991859189835383e-03
4.070611676673596517e-03
4.063169807936560692e-03
4.028026830939973602e-03
3.953877586791207377e-03
4.002147408551213863e-03
4.026364560843083071e-03
4.091382534435784001e-03
4.239975595612047524e-03
4.128351312188148318e-03
4.155635027971371284e-03
4.177852333348503443e-03
4.029031607473006552e-03
4.074971226266513487e-03
4.081866938626179352e-03
3.950772281049028632e-03
4.084588053886774490e-03
4.206390468163396894e-03
4.105653711365251333e-03
4.114738176117892568e-03
4.056166543860500844e-03
4.044088678348776826e-03
3.954859063352662331e-03
3.897257199589876635e-03
3.960362786927065434e-03
4.085207035929272132e-03
4.155926135635837522e-03
4.042395947195172833e-03
3.929946695922372814e-03
3.883883466742052860e-03
4.023673942553188457e-03
4.167411543233462759e-03
4.207842055557945229e-03
4.208791690266288493e-03
4.087030892138245400e-03
4.068506541188652431e-03
3.972390529521006158e-03
3.941387651952760196e-03
4.217444455381687968e-03
4.234758321620500122e-03
4.136377209153918252e-03
4.037771424474274201e-03
4.045262573496175885e-03
4.201036532319294553e-03
4.279577913565948272e-03
4.149929971487702034e-03
4.089528739377980976e-03
4.015536830513799331e-03
3.942697310408493395e-03
3.948698756890928890e-03
3.939734374574631152e-03
4.185951025198812910e-03
4.192501684976277475e-03
4.024299429569835711e-03
3.981945272185154379e-03
4.009784689603773135e-03
4.010078863488552615e-03
3.933422753071633485e-03
3.837398262327369140e-03
3.988631236028079320e-03
4.157524246381195943e-03
4.033220684018844725e-03
4.030906088680470852e-03
4.060183182541080536e-03
4.059716456028906149e-03
3.987483058106479697e-03
4.054569908700482971e-03
4.043739603688816138e-03
4.020856304541895777e-03
4.213451113958578687e-03
4.178553092001014227e-03
4.200389473654572714e-03
4.184538786235556494e-03
4.010087367073573647e-03
3.929404484088428254e-03
3.866262910982761532e-03
4.106239717171020730e-03
4.209358172046386536e-03
4.126113281646580019e-03
4.213023310404292315e-03
4.175740571957350239e-03
4.031854628179256522e-03
3.979212826675591029e-03
4.023203246050452084e-03
4.016075481219778462e-03
4.251503750373922946e-03
4.280719221076048631e-03
4.097998876745176725e-03
4.072951056559543509e-03
4.045065084778244786e-03
4.041298372057233572e-03
4.059557191431900809e-03
4.000837426849174205e-03
3.886934269181951344e-03
3.906641413845909558e-03
4.008484954620844705e-03
4.095323133125616973e-03
4.210761824862646434e-03
4.222020338693123834e-03
4.122262657555167235e-03
4.110890305706808683e-03
4.123748840464836612e-03
3.966330191054742021e-03
4.049663802836598638e-03
4.216985204489754474e-03
4.181891102332017073e-03
4.237390336837719776e-03
4.165398257200363281e-03
4.071995774731949728e-03
4.050575727753714765e-03
3.985504716596530335e-03
4.097663022530122386e-03
4.226714808598787225e-03
4.231182643499661541e-03
4.132775839312886543e-03
3.994844640408222111e-03
4.036263919602441942e-03
4.083246648400569792e-03
4.177831075393089247e-03
4.151064223747146127e-03
4.097675048439820139e-03
4.012167109085348904e-03
3.939920858216760212e-03
4.079518147558614492e-03
4.086433323617386787e-03
4.184131918938106820e-03
4.298913563724779223e-03
4.191702099030873187e-03
4.091283816958078690e-03
4.077886053788958715e-03
4.053738138224584862e-03
4.005081733452930948e-03
4.141251390272404978e-03
4.107750682803249127e-03
3.949766699730886468e-03
4.081489938053643220e-03
4.070258821568018687e-03
4.014369907900761786e-03
4.085620975503795674e-03
4.104222450123868986e-03
4.102339720964050598e-03
4.157327087446385794e-03
4.072087197713644344e-03
4.042742902047712777e-03
4.102797585706557948e-03
4.074146259091998568e-03
4.047940195291394906e-03
4.076329822338253112e-03
4.288822563935519236e-03
4.215141954560538626e-03
4.112975333172338294e-03
4.244023136863992775e-03
4.275097752258137998e-03
4.122418690376089719e-03
4.045563880711998406e-03
4.196512659608539128e-03
4.173652884776456878e-03
4.156438101951874173e-03
4.245430393861678205e-03
4.214593799970172555e-03
4.063041655458209285e-03
4.076647927073379953e-03
4.082783222933692759e-03
4.005640152271438062e-03
4.070321212644044742e-03
4.031871295172973109e-03
4.078329777526684859e-03
4.227434234692639854e-03
4.098146203905667084e-03
3.972873184531799592e-03
4.173055599512203936e-03
4.291089055547606980e-03
4.115870148417027571e-03
4.001522835769008232e-03
4.155911555038597528e-03
4.221535309781522700e-03
4.059040882991895617e-03
4.002110732504590533e-03
4.145461378311346250e-03
4.194195185568544426e-03
4.069960410785917505e-03
4.113445920059333703e-03
4.080095696008471072e-03
4.017929886551272443e-03
4.149159532762878438e-03
4.090893223155117608e-03
4.116345657680712394e-03
4.187062421076186147e-03
4.187501000824761857e-03
4.159428227178557820e-03
3.995002955497283827e-03
4.118513536633054695e-03
4.191594127251610166e-03
4.044968221560519411e-03
4.132300009261757369e-03
4.182188211794581750e-03
4.043471838873753318e-03
4.053559667975896799e-03
4.051487022910089941e-03
4.069297163409892754e-03
4.221267121203573988e-03
4.172718367850533627e-03
4.103450377617517790e-03
4.045810645217116225e-03
4.034178824270367482e-03
4.171528541351453116e-03
4.186002718909469580e-03
4.148097253736034683e-03
4.238478122399264719e-03
4.196137189699958824e-03
4.062481430549495960e-03
4.071806529287176450e-03
4.118550925699763707e-03
4.146409269896376287e-03
4.083305743587494277e-03
4.128424087412854195e-03
4.249752827501138662e-03
4.219854928737532505e-03
4.186187310180520225e-03
4.135956731210701891e-03
4.245052542910068491e-03
4.167374959858639351e-03
4.126154074732671373e-03
4.174481160187881040e-03
4.009409890003565874e-03
4.112539743490287690e-03
4.220378059443899779e-03
4.171827682402250506e-03
4.171456195230059151e-03
4.237223521574340172e-03
4.137205512903427765e-03
4.179551212574117262e-03
4.266083895584638942e-03
4.137097219617016583e-03
4.012401760601826822e-03
4.112992814829160952e-03
4.203247633009396002e-03
4.165256995969327837e-03
4.206451810112366019e-03
4.203596980007025599e-03
4.146303143199894271e-03
4.179849560408790791e-03
4.272119690477411795e-03
4.270695997775551984e-03
4.288873113856698713e-03
4.146578246946128199e-03
4.168211249761101349e-03
4.320944084422764092e-03
4.343209535292683228e-03
4.272138358886076216e-03
4.295353730758592545e-03
4.360771715616034577e-03
4.335734815938795637e-03
4.382575234662322225e-03
4.266372456202816889e-03
4.102166921978505666e-03
4.260555071460976097e-03
4.556001235198573786e-03
4.514381125297500276e-03
4.267503916150005433e-03
4.242223354149897603e-03
4.216888725056736238e-03
4.107634375712866832e-03
4.188114650434746587e-03
4.134984152984974917e-03
4.048223883064594637e-03
4.214694613118785509e-03
4.298053611583205549e-03
4.343837914794267813e-03
4.352431108726992175e-03
4.258823952778874149e-03
4.255640172129248992e-03
4.320453492001631417e-03
4.431970654836296653e-03
4.475404261400841611e-03
4.404274628486483031e-03
4.247763788924942621e-03
4.208936357203910475e-03
4.417329821381136071e-03
4.334287875569110306e-03
4.311908563976749563e-03
4.452689165213804569e-03
4.407272473188978724e-03
4.438093782428073446e-03
4.423800526703410355e-03
4.340967597591270134e-03
4.389863849748367949e-03
4.382927091397195371e-03
4.467241833693811302e-03
4.569218389481427903e-03
4.314565809420649670e-03
4.255690925484272892e-03
4.285548707976305320e-03
4.177933304899032231e-03
4.307402744780057177e-03
4.322223184814142326e-03
4.375248102537749977e-03
4.396083807575619506e-03
4.224494919514468552e-03
4.324926734347430725e-03
4.459747663860840448e-03
4.431042091924458116e-03
4.451721083259089357e-03
4.516893549156161640e-03
4.448196371291198922e-03
4.333061269357882384e-03
4.332842852688052922e-03
4.460929864051919186e-03
4.367246484784244841e-03
4.267690942019472175e-03
4.368595908449805255e-03
4.462649441291494622e-03
4.652481330995711720e-03
4.480195959891898790e-03
4.366397239824367990e-03
4.518665347628271489e-03
4.356985698300169275e-03
4.251390150871609333e-03
4.189899225366422106e-03
4.216773157744034897e-03
4.419696268254825339e-03
4.372129012752698843e-03
4.347965602527684506e-03
4.344818206283180932e-03
4.246474270411752967e-03
4.281279143796391275e-03
4.189317816863003148e-03
4.228788141715582663e-03
4.432095991074563174e-03
4.372509407408763961e-03
4.249935574895051527e-03
4.400825005882597930e-03
4.477693675888634595e-03
4.365890045132534737e-03
4.289423299677094445e-03
4.332067389464889368e-03
4.271886773092681798e-03
4.176558813050183956e-03
4.154046924635517238e-03
4.036830828615480850e-03
4.154588799554940343e-03
4.197980570889993726e-03
4.279922069528975699e-03
4.352372714395690359e-03
4.314577749775457861e-03
4.209028612420822463e-03
4.085232441329746458e-03
4.118412545489415037e-03
4.044973014056040504e-03
3.989806411736313702e-03
4.053169198100025662e-03
4.210539636721198457e-03
4.259428438973275263e-03
4.190887075025390325e-03
4.137365890816672651e-03
4.145954090561437995e-03
4.145413290703284931e-03
4.098159845515300659e-03
4.006767630991839996e-03
3.935989509697760541e-03
4.021401336359218225e-03
4.126259578741884454e-03
4.100103343527628993e-03
3.869411056932871296e-03
3.940740749321102430e-03
4.087024561579168450e-03
4.025974051599309766e-03
3.974770349676215800e-03
3.974170299617222485e-03
4.064118129552309229e-03
3.929771434548391500e-03
3.802980367320395964e-03
3.853705417293787870e-03
4.005931779652871678e-03
3.965074419255140876e-03
3.786136973929335892e-03
3.726885625110565835e-03
3.755897044456712412e-03
3.747146201459811751e-03
3.757397766837438161e-03
3.680548067692135383e-03
3.789460503480011726e-03
3.974027070852723630e-03
3.876207313610272303e-03
3.819967107862466855e-03
3.899869282677471093e-03
3.859993145881666921e-03
3.779930799862254911e-03
3.801767434569230161e-03
3.643871184377524448e-03
3.600529983762931242e-03
3.721722227616132764e-03
3.796493746640735526e-03
3.831205217840861522e-03
3.679237982142107791e-03
3.696148045900781234e-03
3.732037894124363205e-03
3.609578579810874665e-03
3.687031367182881658e-03
3.645410013807320708e-03
3.534154071096076797e-03
3.422702271713372844e-03
3.398772847699973575e-03
3.510620998786280565e-03
3.531866453029950184e-03
3.458162580371624759e-03
3.467300675417973269e-03
3.472819525528620874e-03
3.434096897779496775e-03
3.382453843705573830e-03
3.345814736667434858e-03
3.350778811526702611e-03
3.240298197980938464e-03
3.205451498820016329e-03
3.303510045714672019e-03
3.345864500400631564e-03
3.183932422012354310e-03
3.212009773915042339e-03
3.296218201353353760e-03
3.119149923280119772e-03
3.040879987504856771e-03
3.007561847523952236e-03
3.033347353135339153e-03
3.062891733702075535e-03
3.085913542387693376e-03
3.079571181449847466e-03
2.977487933255401793e-03
2.990220904500893052e-03
2.997022938974697268e-03
2.960501574197818130e-03
2.932034283713569594e-03
2.900756334390989719e-03
2.993681837089279176e-03
2.987849528403361751e-03
2.749856043319487929e-03
2.690288336557975814e-03
2.737004894220475357e-03
2.772679962485196693e-03
2.767772053641585472e-03
2.696131110309866324e-03
2.670275466415434652e-03
2.724435723303495968e-03
2.785874095975084466e-03
2.716531315293030727e-03
2.603121653196867162e-03
2.657255128712638064e-03
2.663861866191671781e-03
2.504219740863313209e-03
2.511674140741488540e-03
2.531132542517214919e-03
2.502286592190045966e-03
2.422088330172599956e-03
2.381971722163425502e-03
2.430259584966448696e-03
2.371043768038446405e-03
2.302093768417375584e-03
2.265155495864721712e-03
2.287877627574214610e-03
2.228267087135472370e-03
2.220144774080195192e-03
2.272687021662420353e-03
2.219129611805244293e-03
2.192917913317309325e-03
2.175303870552047943e-03
2.166464948573201647e-03
2.184840222731573595e-03
2.185893466813185280e-03
2.150846822918017678e-03
2.103265794547823798e-03
2.115598382355535472e-03
2.116016275283161361e-03
2.066857747570972643e-03
2.057498256974201085e-03
1.959555993592865947e-03
1.857591763872149361e-03
1.914201232956913449e-03
1.990460456904403954e-03
1.943699630796633148e-03
1.873819686623023938e-03
1.866843390495594385e-03
1.835733926454665354e-03
1.753716902921190071e-03
1.784523044818255109e-03
1.847675035429237897e-03
1.817100471966191918e-03
1.762335006723580099e-03
1.677102363283229864e-03
1.646896124341867438e-03
1.706005741596492353e-03
1.740706561804524410e-03
1.707695127731435631e-03
1.701006619259186163e-03
1.684652000481669416e-03
1.641669806315034386e-03
1.574557716629068453e-03
1.526601849038811522e-03
1.539112409892824142e-03
1.521119209193083459e-03
1.488843260433624213e-03
1.521675133763103352e-03
1.527524059588288670e-03
1.467423701722084120e-03
1.455865162913156036e-03
1.428226595986837027e-03
1.415800290684874002e-03
1.420386882782409934e-03
1.378645878532912174e-03
1.366748334526755133e-03
1.371805552821525132e-03
1.364988619126305484e-03
1.343634759385539928e-03
1.316234832035942858e-03
1.287851255080317775e-03
1.258451563724100660e-03
1.242210267391500103e-03
1.229877632051015138e-03
1.274018409707188774e-03
1.277475066452447849e-03
1.218575631062578666e-03
1.172268274560200928e-03
1.161635886516027526e-03
1.161253349438803525e-03
1.121785336950327158e-03
1.095981978399321408e-03
1.087403382738190774e-03
1.092572621074423215e-03
1.096050111050796486e-03
1.094898538227163974e-03
1.043121430127050666e-03
1.009591123197746496e-03
1.033583302091103462e-03
1.014980162567633145e-03
1.010121220831082479e-03
1.019427043708113784e-03
9.559300957590700703e-04
9.051518401773755692e-04
9.116575637975941849e-04
8.989224036798215819e-04
8.939810803571892912e-04
8.751940943098923979e-04
8.475782746440615979e-04
8.323030809141358007e-04
8.190499145157123691e-04
8.470201813959486953e-04
8.961095970243548349e-04
8.968928936591165878e-04
8.568740946108675165e-04
8.298616282336595271e-04
8.071311879780392702e-04
8.124945513495238471e-04
8.225467387716411472e-04
8.249717841071278323e-04
7.933116666634178237e-04
7.542043963045250762e-04
7.301974620446827083e-04
7.256637840287734169e-04
7.284870415251740259e-04
7.275264263301949291e-04
7.283201136266526489e-04
7.201004056603788712e-04
7.245674090676746618e-04
7.138428635327233145e-04
7.042896250105022075e-04
6.842235064120561405e-04
6.645947912734660344e-04
6.501653478080926226e-04
6.647872817502563890e-04
6.693079540417714267e-04
6.392779809761697058e-04
6.321959511643493240e-04
6.289910402952780420e-04
6.059497788975103409e-04
5.952899445637179713e-04
6.130963963615415017e-04
6.065791440902931850e-04
5.952452372468846785e-04
6.008735131519902248e-04
6.019975988060091753e-04
5.805469800818331087e-04
5.517816707060323742e-04
5.555666254925044302e-04
5.709246756527326530e-04
5.516197904385226241e-04
5.173250779261735549e-04
5.050270321620912561e-04
5.025140190550727529e-04
5.078588365841088742e-04
4.952415068681119328e-04
4.971422153855008892e-04
5.090030543822008421e-04
4.790536665551087519e-04
4.811878826580489178e-04
4.890554617602916373e-04
4.781846675529500255e-04
4.545481854664846577e-04
4.409021529945886925e-04
4.516373238188660486e-04
4.412152105680128516e-04
4.295877453840597510e-04
4.260874656034454623e-04
4.375360924786728654e-04
4.304053834709684902e-04
4.205907873461030115e-04
4.209422530894147102e-04
3.993257497705254128e-04
4.017780833351941474e-04
4.089657564040661848e-04
4.030024189646783410e-04
3.900622902542475508e-04
3.781708203041951144e-04
3.796809076105909825e-04
3.825646555151690606e-04
3.768092034544865787e-04
3.678433192592829321e-04
3.463004062006385156e-04
3.344874041142078744e-04
3.430950067165633617e-04
3.438445717406193088e-04
3.478550844188739053e-04
3.388895628982086634e-04
3.330408567081733656e-04
3.295341562326694132e-04
3.261435663783809197e-04
3.268757786325384536e-04
3.217535389643696423e-04
3.120574914224729431e-04
3.007127218885351856e-04
3.095948784789026359e-04
3.080854589866254423e-04
2.969642116047543738e-04
2.913261706911266609e-04
2.856121848447312392e-04
2.827039017062434522e-04
2.770989675955260910e-04
2.704503920245709958e-04
2.790815349980004163e-04
2.841758191406813469e-04
2.772693754581856645e-04
2.727402530800785894e-04
2.586329795810427597e-04
2.490503268234285725e-04
2.409088865452757946e-04
2.408416454346776756e-04
2.547046041872317321e-04
2.538885062146524637e-04
2.431280813256615986e-04
2.364811666474063250e-04
2.353735601822103899e-04
2.373312817544055004e-04
2.281796346993232756e-04
2.220524004670634897e-04
2.189880521139911666e-04
2.293213688701254121e-04
2.289877300937593967e-04
2.165178205905782629e-04
2.184275628883243720e-04
2.197329655456962017e-04
2.174319858753779428e-04
2.113890883000677022e-04
2.042552337730261668e-04
1.950275787173705625e-04
1.988057862681253470e-04
2.029097829149169568e-04
2.001422255269889525e-04
1.969734949880455870e-04
1.862911583093117003e-04
1.796227921551238815e-04
1.829388383140170837e-04
1.819486609131510844e-04
1.735494017859089339e-04
1.725500369576525345e-04
1.797463475739418737e-04
1.729903543663994061e-04
1.628607811438865767e-04
1.645674665613586240e-04
1.674287307444289805e-04
1.649530124987822735e-04
1.625809151464978667e-04
1.611690780973598115e-04
1.560699641476186216e-04
1.558302163512560333e-04
1.577028056098216525e-04
1.511802620801627739e-04
1.440597206663110619e-04
1.448856880259355472e-04
1.443774886120215335e-04
1.365106054285934950e-04
1.375950850999012060e-04
1.412382530684996331e-04
1.430449499960915799e-04
1.399362171384971613e-04
1.316328893820297092e-04
1.269185713262988317e-04
1.286006551833135359e-04
1.307432986047097842e-04
1.245092310131010334e-04
1.220319769287671281e-04
1.210807946176557456e-04
1.230429887354305167e-04
1.246568964051766838e-04
1.189362242042595156e-04
1.117695131847303269e-04
1.121528901452857618e-04
1.171884151838254877e-04
1.164833116760039509e-04
1.137955796601069732e-04
1.107257866398707633e-04
1.063439312945211365e-04
1.018485404594520041e-04
1.035758335870661374e-04
1.061267644618285632e-04
1.033118565296664213e-04
1.047332240129898815e-04
1.048178029606147970e-04
9.931722654146203329e-05
9.503781315158643477e-05
9.379804095856478566e-05
9.255630614187869280e-05
8.860611292927381361e-05
8.735450558311683958e-05
8.764932648785021059e-05
8.808562763385083749e-05
8.652402338471971164e-05
8.166910770686966166e-05
8.367302499386968212e-05
8.374156764232799552e-05
8.136776754569973640e-05
7.760354401127215552e-05
7.613962406573166516e-05
7.677474728218720075e-05
7.212353743750850527e-05
7.199695854441684765e-05
7.445500232986267998e-05
7.266947363077929539e-05
7.041946596205183901e-05
7.052044485190136428e-05
6.945097170728698876e-05
6.775867922774893965e-05
6.587597181405684143e-05
6.348402066784710363e-05
6.354944547954532617e-05
6.112071198195161029e-05
5.886656245944819996e-05
6.011269181973752737e-05
5.879046189416059222e-05
5.775264283312360393e-05
5.812178051514110670e-05
5.604667354359689160e-05
5.344680083272333997e-05
5.253875737634668082e-05
5.183674608308322265e-05
5.249600764336161113e-05
5.149824370473191217e-05
5.052381103231822607e-05
5.058631080188527921e-05
4.943318668064662793e-05
4.810938546868498953e-05
4.772023236937325872e-05
4.851898455490320696e-05
4.624735421961490234e-05
4.570140967548886728e-05
4.704524809348985151e-05
4.742340523357804034e-05
4.574343251350406202e-05
4.222909200541728059e-05
4.173046147688200535e-05
4.177086679112343692e-05
4.090368849588872359e-05
4.010822189135882589e-05
3.936113945169031239e-05
3.932328024203325640e-05
3.954777349945574937e-05
3.868137490421438059e-05
3.790896355236275948e-05
3.737056996591416318e-05
3.613942791695059288e-05
3.595479171886956983e-05
3.521349381526483265e-05
3.281623989039433853e-05
3.307884547408711435e-05
3.344607307379708584e-05
3.228325632086241897e-05
3.142293888559367926e-05
3.164406448664765421e-05
3.170685957342898685e-05
3.054724830270307592e-05
3.004828546514641901e-05
2.983300932659458475e-05
2.907185556881856760e-05
2.787082297735475419e-05
2.690713768453869873e-05
2.630771357087299071e-05
2.632760254165411435e-05
2.538946779381410891e-05
2.444222370451832314e-05
2.475277433594549816e-05
2.413501170834049609e-05
2.308012599982950982e-05
2.309730675183972173e-05
2.252627046296130320e-05
2.148808985483642638e-05
2.134387160706232800e-05
2.141983354748153921e-05
2.043966837844770647e-05
1.963369506031893504e-05
1.954535634035510470e-05
1.918172861881662608e-05
1.895225307349668586e-05
1.866724376289346211e-05
1.801083212575045167e-05
1.736246925439918700e-05
1.682259579289569040e-05
1.626219510928404643e-05
1.635289341022281475e-05
1.618726936122454773e-05
1.545953037305303773e-05
1.522359194614179547e-05
1.498753915000694652e-05
1.446308137274102110e-05
1.413015089365578932e-05
1.406484402902060063e-05
1.402578504845879667e-05
1.394632233614812946e-05
1.344304308832398195e-05
1.317746375683607559e-05
1.339595347700759519e-05
1.319681855141628669e-05
1.324435571277630067e-05
1.332461158471800184e-05
1.248104239386246119e-05
1.201771014715238526e-05
1.238062093180446478e-05
1.213395856948993164e-05
1.156267934605995352e-05
1.125893924993162303e-05
1.103764832812780284e-05
1.095786374615418047e-05
1.081639333574707667e-05
1.062290706632313924e-05
1.074372459897474499e-05
1.061145060839974232e-05
1.022415817473452620e-05
9.816370045416474471e-06
1.007018381776224559e-05
1.015719230983470086e-05
9.949626056248855809e-06
9.722768072508993655e-06
8.991836189667240802e-06
9.029442353103248346e-06
9.085574178909540613e-06
8.489551721586664857e-06
8.461941986456074599e-06
8.767341906459183418e-06
8.602424813745724539e-06
8.323747464060061245e-06
8.206557768452349928e-06
7.955270670383573364e-06
7.661133418113696495e-06
7.597044688735425945e-06
7.547295782024431696e-06
7.687388948916434181e-06
7.437045001709415701e-06
7.197286518627815855e-06
7.337260996309518972e-06
7.145515433112080246e-06
6.829843309989409555e-06
6.700294554428128120e-06
6.860460112503832925e-06
6.871377893865092680e-06
6.610278480155109435e-06
6.490249592814715710e-06
6.418995371590244867e-06
6.446069944071090865e-06
6.588755426545630894e-06
6.477707669989789778e-06
6.145746064790007831e-06
5.868039759908166168e-06
5.922541110303572257e-06
6.294364217737491617e-06
6.023683285883155364e-06
5.636017387520824025e-06
5.692709743724410548e-06
5.602430993559269613e-06
5.662160838618271585e-06
5.618693171227462218e-06
5.536508232113409727e-06
5.451579584796016242e-06
5.388254401099598172e-06
5.327564765623915590e-06
5.232131499502957442e-06
5.136234336680662217e-06
5.203534189693215639e-06
5.186282201069145761e-06
4.868245790130092946e-06
4.721008235962251136e-06
4.677818691052760476e-06
4.745821326004260590e-06
4.680635590195984214e-06
4.633257468885177010e-06
4.762452564868535741e-06
4.589174088654106011e-06
4.411668974822105556e-06
4.432543368529897988e-06
4.462898473716525439e-06
4.395690408050418836e-06
4.181525896917184671e-06
4.015906603391530264e-06
3.985278576642648964e-06
4.079913048879683952e-06
4.041023625321132615e-06
3.864507008298250491e-06
3.914373332967860915e-06
3.981352222342305727e-06
3.810507254151323320e-06
3.778097493868801265e-06
3.693901578739396569e-06
3.540870746561367090e-06
3.569971004916441342e-06
3.546534600976137277e-06
3.431983718316763579e-06
3.324298304552902739e-06
3.393774375060995607e-06
3.360547705194144602e-06
3.268364670618513912e-06
3.193061174517006415e-06
3.201968871461224533e-06
3.335452667810906157e-06
3.245556547212873277e-06
3.070567535361651256e-06
3.076062302726494140e-06
3.082959018009099838e-06
3.049759726449674782e-06
2.959425745444665293e-06
2.922504597800837064e-06
2.875895802318373515e-06
2.744821321203428209e-06
2.627460260876722392e-06
2.610414189806629623e-06
2.630585815603984214e-06
2.559850110126389510e-06
2.516114617412771770e-06
2.433699983019461144e-06
2.439093082380190072e-06
2.440645969954056165e-06
2.299140639761346957e-06
2.226907001913037673e-06
2.172598474628895635e-06
2.224053662116809506e-06
2.293683344382147268e-06
2.166703112618339774e-06
2.029552694084330326e-06
2.000909062159675267e-06
2.007572979164093552e-06
1.950633274550000313e-06
1.862676392436804186e-06
1.837333020379560439e-06
1.881359004780543660e-06
1.887397161951340923e-06
1.788888550825530070e-06
1.717341436976626254e-06
1.703109246796943998e-06
1.650946777408998440e-06
1.564955766860388856e-06
1.534712158491596908e-06
1.542534702339300798e-06
1.517557444134381655e-06
1.481629154661342588e-06
1.446968577725016070e-06
1.399392078922761458e-06
1.354538540814099409e-06
1.361980849362247967e-06
1.376151736535441179e-06
1.299120580424440893e-06
1.214886455074669025e-06
1.177313836805243456e-06
1.130413936771192111e-06
1.132283489011334229e-06
1.104500350955545884e-06
1.087592940192430835e-06
1.122279755595200072e-06
1.118116441505495038e-06
1.061131063489792796e-06
1.020546948973146475e-06
1.026949515896652569e-06
1.001978672680064572e-06
9.560044573353742306e-07
9.391661887500743571e-07
9.303444847630036969e-07
9.139404667406882648e-07
9.245547989100379491e-07
8.952481262564406055e-07
8.461179218547654428e-07
8.148771165459752253e-07
8.142317534008336316e-07
7.911318294024776392e-07
7.550949054511798539e-07
7.348130030454970921e-07
7.002137886714984164e-07
6.697686741556640115e-07
6.821675933701229877e-07
6.934144976730176193e-07
6.590520325846205797e-07
6.568073420761145489e-07
6.399458499785918679e-07
6.081874527377540142e-07
6.181222181852172843e-07
6.184966714718032614e-07
5.969608716763872574e-07
5.692489306628642957e-07
5.441316909466384950e-07
5.119274111634660669e-07
5.042392524337150222e-07
5.018689470948391278e-07
4.897762198505014196e-07
4.763092539655440780e-07
4.400021392768489596e-07
4.244377022375846779e-07
4.188262188977495126e-07
3.943345180217522186e-07
3.757504572671782027e-07
3.579613716464052072e-07
3.369336554743980709e-07
3.332995762467737291e-07
3.262118214390281836e-07
3.028637558947498231e-07
3.017543253953415416e-07
3.049764819533800664e-07
2.920580582132710168e-07
2.757591186454632519e-07
2.613764251784410732e-07
2.583789534768004331e-07
2.615559258554526224e-07
2.575389692478399685e-07
2.407185677644286439e-07
2.317657516231072763e-07
2.232115195160790457e-07
1.997728758542044788e-07
1.944300082702219899e-07
1.945033224785204455e-07
1.883843109897065822e-07
1.825402120207000229e-07
1.740088896215020880e-07
1.691920821050733554e-07
1.604774906516975070e-07
1.543262500564442724e-07
1.480946299725640054e-07
1.390920405430708052e-07
1.331993436014310332e-07
1.281339232169770050e-07
1.193075427182076318e-07
1.114090852575881249e-07
1.085420587740792886e-07
1.027952453339973635e-07
9.893291318318034303e-08
9.361163868628716562e-08
8.815207727297944449e-08
8.261931792315150216e-08
7.681008497896158247e-08
7.416660589632702371e-08
7.003054243272981624e-08
6.392456570781810140e-08
5.942931139687105928e-08
5.634581020961303927e-08
5.302189825387540543e-08
5.174530414302688858e-08
4.891753889044548352e-08
4.470251704651532539e-08
4.157701158996935583e-08
4.118615772621702099e-08
4.097746741478710119e-08
3.891753636160495199e-08
3.661063480427058010e-08
3.402984342336686038e-08
3.257424144910821601e-08
3.124235300752432549e-08
2.923938474886926133e-08
2.792916494120745088e-08
2.619465527254701858e-08
2.347763356769056601e-08
2.194375773103636750e-08
2.136823381018795835e-08
2.051743069511684282e-08
1.902958567295440438e-08
1.743838204521981314e-08
1.717107654112853669e-08
1.672524788354420835e-08
1.461017115466601724e-08
1.300817427816870257e-08
1.282658652552310136e-08
1.238626875366929181e-08
1.123562205058847278e-08
1.029810210102181464e-08
9.843862288549657525e-09
9.367129183917551123e-09
8.527386597444976409e-09
7.899377775584849145e-09
7.316913687026837648e-09
6.600298918379144753e-09
6.251423515793587103e-09
5.680145365464405672e-09
5.135547343404253801e-09
5.158127472794241289e-09
4.784435352713473189e-09
4.273620554522400456e-09
4.119229175015622337e-09
3.855903405559691560e-09
3.470704679779535875e-09
3.125056515075204208e-09
2.948853801656275919e-09
2.724887387866565379e-09
2.456446491592209778e-09
2.314929298827089502e-09
2.184803473328389179e-09
1.959681099713742918e-09
1.754058512890963382e-09
1.701463613261609746e-09
1.619676254172857334e-09
1.458636923708832371e-09
1.291216247754340768e-09
1.160525081931850052e-09
1.039604149759390414e-09
9.323928441676760613e-10
8.483093869214195777e-10
7.651052330850769116e-10
6.410228920355198228e-10
5.310781072908532622e-10
4.843806337938870928e-10
4.329021159349938718e-10
3.822987774185206896e-10
3.444465888470059654e-10
2.908104495032770501e-10
2.432177403325946180e-10
2.128614377066821864e-10
1.901364513742082134e-10
1.680734586186074737e-10
1.417178904547939688e-10
1.177940406621578933e-10
9.669627953374204190e-11
8.036899306656292314e-11
6.899393022999630859e-11
6.160260224397168920e-11
5.259882974713899169e-11
4.351721391934672009e-11
3.630748585121623625e-11
2.909382273007028321e-11
2.415108204999892209e-11
2.057811301703514289e-11
1.633427160528870258e-11
1.288944702736897749e-11
1.024554038760378189e-11
7.576247724750727076e-12
5.465612525298984206e-12
4.390650454382657678e-12
3.546430031105060512e-12
2.540070628552294079e-12
1.781524954112817227e-12
1.366880008354881159e-12
9.622885256695926983e-13
5.323393848673800468e-13
3.311562790877874902e-13
2.253627902502197382e-13
1.379704001758326231e-13
6.643303855448897620e-14
2.829806011316567410e-14
1.206956006470896439e-14
2.712234952222649711e-15
4.659248830350993348e-16


==> anc/Fig07_V1_plot_L12.txt <==
1.339313070813965591e-02
1.283791646496920333e-02
1.119623259802903122e-02
9.636537912263466732e-03
8.170483151462477195e-03
5.462896463866800077e-03
5.368926235977384762e-03
4.731607385007505565e-03
5.217698363814670878e-03
4.637274318890829798e-03
5.287333260041797087e-03
7.277707524196459256e-03
6.728404756828984361e-03
6.760379931076340547e-03
5.080552908915958454e-03
3.029278375514412799e-03
1.486537640562707058e-03
7.289499059871898954e-04
3.414634554422880702e-04
1.491020614800568004e-04
6.696957161636801076e-05
2.539389421362441083e-05
8.414797562407741902e-06
2.145206639096872472e-06


==> anc/Fig07_V1_plot_L13.txt <==
1.372084609417160116e-02
1.326391598109945974e-02
1.023693779444691601e-02
9.073787065158527704e-03
5.975935451861810049e-03
4.383408766426347830e-03
4.227656196744193629e-03
5.376641484157440413e-03
5.340683859266451977e-03
4.803796876885588381e-03
5.496346827021823464e-03
4.811192800980041567e-03
1.958682618355121231e-03
6.822542963173623340e-04
2.549041845404450158e-04
9.130823781183786320e-05
4.393055084969195890e-05
1.906390336713121531e-05
9.339812090732305244e-06
5.675301987167246032e-06
2.343073614034564301e-06
1.813525497648184695e-06
1.232538661704664931e-06
6.292038396920127878e-07
2.021247583344468968e-07
6.571711206088480905e-08
1.311202354477915554e-08


==> anc/Fig07_V1_plot_L14.txt <==
1.364938505340646153e-02
1.092752704780523484e-02
8.929319349147455537e-03
6.070787302082390584e-03
4.820214658817464741e-03
4.380583729370634595e-03
4.530278218360091723e-03
4.933517689093821178e-03
5.141771878661278994e-03
4.695851892277795939e-03
2.088031785818733176e-03
6.514022039965907057e-04
2.325912297690355948e-04
8.189941283893389273e-05
2.904114590009582286e-05
1.133878266269861982e-05
6.414504131453011017e-06
3.061856725066180273e-06
1.502307871835658635e-06
6.486139322104393588e-07
3.147962660990451448e-07
1.197360297430196640e-07
3.684294263945415874e-08
1.250032304567520595e-08
5.517970758567787017e-09
2.292926139422487758e-09
7.738455535710122186e-10
1.451144385163829228e-10


==> anc/Fig07_V1_plot_L15.txt <==
1.239055765592988502e-02
9.450524197632455617e-03
6.310334831352995902e-03
4.368486947128037007e-03
3.856175148611506228e-03
4.294062295467546662e-03
4.703280670818403217e-03
4.610439551320640213e-03
2.144658992991298370e-03
4.847791833832234979e-04
1.244283086090417184e-04
3.293120706350712858e-05
9.533778165127307765e-06
4.724837397900418981e-06
1.935343101188997922e-06
9.015579723781645129e-07
2.797178039260891168e-07
8.182452137764358059e-08
2.137099592806164264e-08
5.824351769827285390e-09
1.960590117328239157e-09
6.886910202810963636e-10
2.005740783121161318e-10
7.425259016782848188e-11
2.245685728204102775e-11
8.899474490154792969e-12
1.861079116140879365e-12
3.243140067661208667e-13


==> anc/Fig07_V1_plot_L16.txt <==
1.179317448390144671e-02
9.100747140046255151e-03
5.046059402303643832e-03
3.711845468719477369e-03
4.035108316975051165e-03
4.072087197713644344e-03
4.209028612420822463e-03
1.287851255080317775e-03
2.353735601822103899e-04
5.052381103231822607e-05
1.061145060839974232e-05
4.041023625321132615e-06
1.517557444134381655e-06
5.119274111634660669e-07
1.390920405430708052e-07
2.923938474886926133e-08
6.251423515793587103e-09
1.754058512890963382e-09
4.329021159349938718e-10
1.177940406621578933e-10
2.909382273007028321e-11
7.576247724750727076e-12
2.540070628552294079e-12
5.323393848673800468e-13
1.379704001758326231e-13
2.829806011316567410e-14
1.206956006470896439e-14
2.712234952222649711e-15
4.659248830350993348e-16


==> anc/Fig07_j_charge_all_L12.txt <==
5.743458521359685598e+00
5.696302840544944068e+00
5.731515203624138799e+00
5.118781364473985462e+00
4.781101281764487787e+00
4.887936729495517163e+00
4.905639516344931117e+00
4.252002627503483012e+00
3.855276300650926302e+00
4.165458054583898395e+00
3.967535455338165651e+00
4.111041846191357152e+00
4.346038218029200983e+00
4.087593622110862412e+00
3.891174510281968590e+00
3.460237054794498057e+00
3.172218859978201966e+00
3.163969290640844978e+00
3.012917872886669013e+00
2.880536457523618754e+00
2.924919598845489688e+00
2.934571235027800373e+00
2.964596269909884008e+00
3.162653370478011539e+00
3.014355748221202891e+00
2.901167134584900609e+00
2.894638485687379248e+00
2.805002807097532802e+00
2.504892416004000921e+00
2.280199405814231639e+00
2.185260422964952820e+00
1.980749000939988846e+00
2.080821100199349960e+00
2.186146201507881415e+00
2.028137439079746862e+00
1.756575633208278031e+00
1.681804335690373131e+00
1.647724043705233177e+00
1.613854500348068655e+00
1.472318815897200706e+00
1.280355706675277094e+00
1.335211911250266725e+00
1.382097566586680593e+00
1.360732911901504583e+00
1.336226902120557503e+00
1.264260765547023713e+00
1.213714178447045100e+00
1.181099991329354948e+00
1.205511208499163045e+00
1.136069180099217535e+00
1.030647150598989814e+00
9.965700948759044220e-01
9.794860631100872350e-01
1.053444238992152115e+00
1.047742353032890872e+00
9.113730567031338436e-01
8.881153038974156644e-01
9.190351168305953555e-01
9.031130445971550236e-01
8.888964381666661918e-01
8.898358367149694637e-01
8.614954183175626001e-01
7.885317280896012582e-01
7.115980294197398193e-01
6.841736636919881764e-01
7.493097974775553283e-01
7.374344940477085553e-01
6.979740175415897196e-01
6.569553178219998957e-01
5.857834389964527988e-01
5.931348149880856235e-01
6.301405797151391486e-01
6.434254983404519290e-01
6.084676287470012213e-01
5.299864210122691155e-01
5.006180508320006162e-01
5.044211739956907525e-01
4.679401536818404428e-01
4.610138148920487899e-01
4.560656978588531474e-01
4.490973442215728806e-01
4.456985081394168602e-01
4.105343230193487236e-01
3.869883728444678539e-01
3.955266713279355084e-01
3.907922277963414848e-01
3.685112587133759221e-01
3.638501284328221619e-01
3.582000632991709232e-01
3.341243389440080591e-01
3.194094346616925262e-01
3.152874349221442829e-01
3.344409592293390854e-01
3.348322122907098630e-01
3.070298490794019508e-01
3.099246746087559456e-01
3.096365370901599801e-01
2.949766236546639830e-01
3.068067675362871061e-01
3.177039570634017651e-01
2.906549940704379886e-01
2.861077088976163862e-01
2.963782344208416575e-01
2.750152005504036268e-01
2.706184153627995137e-01
2.689070984240947704e-01
2.591883092505110620e-01
2.734747351724264308e-01
2.748953720273547008e-01
2.659972482403447080e-01
2.562987821816418155e-01
2.352693884687291903e-01
2.277128957539595600e-01
2.392656673981238269e-01
2.333761607538066274e-01
2.091326909195512229e-01
1.889129731551119074e-01
1.986128617936314678e-01
2.154677420470866578e-01
2.175478609990601220e-01
1.952392428449552797e-01
1.773290174003932795e-01
1.844041916723640762e-01
1.804987721091470265e-01
1.697438011379795719e-01
1.593825596236766728e-01
1.513514488283521919e-01
1.539735615850925665e-01
1.580631872601107601e-01
1.552251867562669529e-01
1.622578984785937317e-01
1.484954997222196205e-01
1.472064545247687428e-01
1.612270058653720306e-01
1.563700627722364733e-01
1.502307935954592943e-01
1.401589156840647998e-01
1.275503607054472577e-01
1.307855267616929995e-01
1.353237740318420090e-01
1.175994797587504859e-01
1.131603883223596535e-01
1.136420144928802362e-01
1.040399737029477079e-01
1.077685756558861979e-01
1.100801826052264926e-01
1.050530006541575273e-01
9.650394885825010205e-02
9.740950406271549344e-02
9.530082218834527719e-02
9.003125426110926421e-02
9.042012943029674454e-02
9.311407322733358805e-02
9.349137715371075297e-02
8.383495329863457912e-02
7.937114371946128732e-02
6.946465012667146777e-02
6.909883585678115725e-02
7.569995526725928348e-02
7.495756886440158029e-02
7.056540753861399728e-02
6.526740649539357342e-02
5.938413417728302668e-02
5.568277840828670527e-02
5.813622902181802415e-02
5.631058260111462821e-02
5.566173125247760728e-02
5.407457852002154480e-02
5.178030341576835005e-02
5.006780824415073272e-02
4.413883565283285154e-02
4.307401673462890601e-02
4.213988954981136292e-02
4.022562526673197775e-02
3.963471226860824925e-02
3.732696765742811451e-02
3.412364635606812691e-02
3.361238845711702478e-02
3.373709304291013650e-02
3.161735348892776021e-02
3.241303316610316676e-02
3.346635305245623110e-02
3.226853683393209743e-02
2.784841084526443189e-02
2.478442332794036917e-02
2.412612455292119720e-02
2.311897892708348820e-02
2.296169412321574094e-02
2.113223433523506514e-02
1.864680756993491659e-02
1.827688161960272853e-02
1.726635556420389947e-02
1.584364458527065880e-02
1.349217163674935188e-02
1.132117594772011696e-02
1.028307524306889403e-02
9.585087596802431206e-03
8.933257936749523440e-03
7.733775761489846030e-03
6.902266500140237168e-03
6.698165852503293501e-03
6.582005914006397625e-03
5.794967462908630525e-03
3.988025031248071915e-03
2.296186565214013587e-03
1.402244344540213390e-03
7.849004022897531014e-04
3.831157603127756362e-04
1.994432437248846697e-04
7.858940694442787857e-05
2.708507218910526830e-05
6.847660173673851920e-06


==> anc/Fig07_j_charge_all_L13.txt <==
4.701060559463722477e+00
4.943918026664143817e+00
4.929082822251861451e+00
4.891402819744115504e+00
4.798750170304398210e+00
4.790181815675985000e+00
4.876931857015673444e+00
4.644930872783628928e+00
4.707203341493184645e+00
4.932158808429014663e+00
4.836471951810013437e+00
4.555696816214680922e+00
4.384884615612202552e+00
4.470683041590691964e+00
4.700266107087423428e+00
4.902305705327226981e+00
4.506416441581032828e+00
4.314225157712373360e+00
4.410873898168041762e+00
4.580599972330850811e+00
4.762957558091938992e+00
4.560113476974807512e+00
4.384304601790993239e+00
4.532016482264416446e+00
4.580125341739620382e+00
4.221434895185608660e+00
3.868677890323358515e+00
3.940555266734306450e+00
4.245491472486535578e+00
4.324763085017987230e+00
4.017615445444318034e+00
3.920288258207990317e+00
4.023063033646161024e+00
3.674516630481470258e+00
3.760170003830477281e+00
3.916184373468276192e+00
3.814363878707896394e+00
3.957777604334852928e+00
3.908543940676311834e+00
4.002430658900913762e+00
3.924054605875212154e+00
3.611147677415482704e+00
3.475398216062126178e+00
3.471429483257483462e+00
3.633415218634265642e+00
3.613687440865155143e+00
3.220005359875959261e+00
3.214350124115997076e+00
3.533422895326421287e+00
3.449805760309009095e+00
3.449988327184762671e+00
3.348611783909619444e+00
3.133555808486978123e+00
3.278661237303581721e+00
3.280008855667708279e+00
3.129803120768815283e+00
3.299691091008085664e+00
3.498921184099771597e+00
3.264417002537638002e+00
3.117185717561683500e+00
3.178142561967596258e+00
3.093913950294385540e+00
3.011984660772994093e+00
3.049904704441997350e+00
3.111343578450675551e+00
3.052709001024019209e+00
3.104208979274671876e+00
3.109640071953103657e+00
2.902525014952883620e+00
2.844046003682215051e+00
2.829769357214836578e+00
2.972930580950654544e+00
2.988127134238670823e+00
2.730790092959957782e+00
2.715173129797782803e+00
2.779384292206562357e+00
2.652564290365714506e+00
2.577387828605488984e+00
2.517479937837216131e+00
2.592321643433788125e+00
2.705969214352972774e+00
2.648123959922530801e+00
2.606494957272534663e+00
2.441575116859481920e+00
2.433949283325270496e+00
2.536677608510999438e+00
2.562318728585517569e+00
2.639482771696693764e+00
2.520644689499469848e+00
2.519682251654129512e+00
2.537781783904793809e+00
2.240726791913262073e+00
2.256259573772932736e+00
2.234454054296661774e+00
2.085365372650588522e+00
2.203167710064697360e+00
2.230991373709018344e+00
2.209010025775732800e+00
2.272566240368786072e+00
2.199415567739196220e+00
2.147165726172993505e+00
2.213217374384892633e+00
2.081434854409315083e+00
2.157423078500269931e+00
2.198377222802174291e+00
2.090687721632511042e+00
1.985376309443497522e+00
1.964910380677392432e+00
1.943427313089891362e+00
1.806604632927098608e+00
1.806197804160460052e+00
1.848363253867137956e+00
1.833591370164934675e+00
1.685258262917821215e+00
1.609920555433849598e+00
1.594869136116670472e+00
1.709801628029414378e+00
1.737526071824098128e+00
1.586313651298708383e+00
1.591990205402463276e+00
1.557949031339384005e+00
1.554720645192706696e+00
1.660340892233532095e+00
1.628999221750247584e+00
1.524668179869248519e+00
1.437879470201392396e+00
1.467335480657564251e+00
1.459874692248848582e+00
1.359729735517003935e+00
1.321089012418031006e+00
1.360366536505036583e+00
1.370534902109406206e+00
1.269146775667044036e+00
1.226068685898344945e+00
1.314151098177957833e+00
1.291076416241424329e+00
1.220637570139311734e+00
1.293248761201316377e+00
1.305068826414423011e+00
1.198654273671971193e+00
1.145156658289781193e+00
1.196334675018887905e+00
1.302769694772234255e+00
1.285973620645978643e+00
1.251709945100244914e+00
1.259560597581925734e+00
1.191299036003574896e+00
1.145055585558422573e+00
1.163475964425080278e+00
1.192525504935750602e+00
1.151820005611319475e+00
1.083256371103733962e+00
1.052780885817947043e+00
1.065758845071678396e+00
1.112496851242887219e+00
1.154981773934883327e+00
1.121021673144870778e+00
1.062325846198470147e+00
1.049835712187748182e+00
1.022711841776170472e+00
1.082078554393087977e+00
1.086510850684546003e+00
9.586738845059865621e-01
9.171888257871675387e-01
9.319586445949794573e-01
1.035861988703061343e+00
1.084530173484505200e+00
1.009219829865048323e+00
9.588222379616424540e-01
9.424336277180493937e-01
9.741548553794719956e-01
9.752048832950108714e-01
9.501042728828742456e-01
9.342694895666220356e-01
9.444133936585517031e-01
9.909361106461167523e-01
9.434452602228322604e-01
8.839346175942121020e-01
9.393473161721060949e-01
9.763789888592859789e-01
9.125859684815702533e-01
9.028139878548372410e-01
8.813899674458259836e-01
8.259995840551268564e-01
8.348389717666374610e-01
8.727754444211939244e-01
9.273057947599356865e-01
8.630367456802920945e-01
8.137055758723356069e-01
8.231147197718829966e-01
8.323219800773060673e-01
7.982083328960453139e-01
7.410671658307388387e-01
7.443520886331752573e-01
7.364649062747703478e-01
7.630436199233717742e-01
7.468881981326951358e-01
6.243196624935459793e-01
6.276234772844124787e-01
7.067367947688592000e-01
7.031519650556915524e-01
7.104919914701881556e-01
6.684325388857844663e-01
6.507988630494664362e-01
7.260983882693445857e-01
7.273491098076895200e-01
6.610818476745445871e-01
6.431800725623677550e-01
5.919416176269648444e-01
5.653182328038242055e-01
5.930994843452692677e-01
6.148951058784891677e-01
6.053690064602839094e-01
5.959009048613284065e-01
6.109584431365348012e-01
5.747554920729096573e-01
5.260136259988583696e-01
5.271873946225584806e-01
5.624928187364027776e-01
5.772909896473285007e-01
5.580965031430799028e-01
5.679381259782904090e-01
5.569913710638814131e-01
5.399679743406654575e-01
5.418580121148411921e-01
5.477948918042454540e-01
5.561103885430364047e-01
5.595377422533424072e-01
5.206164560040483780e-01
4.801754089041299078e-01
4.907686494610696837e-01
4.799997704842504653e-01
4.824355291168044291e-01
4.826084758017707976e-01
4.741013576084983083e-01
4.933082216009706533e-01
5.034774011467073596e-01
4.862500184021175675e-01
4.604367889277849457e-01
4.406324808870021870e-01
4.541687812318652706e-01
4.418219536887241783e-01
4.155836722754047141e-01
4.286288362387170037e-01
4.406506958334981960e-01
4.466204183293558949e-01
4.436855339468624981e-01
4.428515707999383655e-01
4.469402878389695521e-01
4.409700064777036799e-01
4.376313011218720961e-01
4.347964040149315812e-01
4.418805258010573001e-01
4.371802989733076239e-01
4.026774527634542911e-01
3.836080531023762785e-01
4.133056799515991142e-01
4.401579355570171548e-01
4.153269058170742656e-01
3.806401242962809683e-01
3.814433074608024610e-01
3.848311679985217948e-01
3.939869492962064790e-01
3.975090665969691628e-01
3.951538786100550205e-01
4.028154542560475337e-01
3.909695424088138194e-01
4.013517070433026968e-01
4.232033220877633450e-01
3.980147062067903030e-01
3.932334348290648651e-01
4.058721005841119944e-01
3.678828451472923033e-01
3.328217991577370749e-01
3.564254784667358344e-01
3.739751516505547269e-01
3.485429697665030080e-01
3.289260444037942488e-01
3.285375191942145334e-01
3.359575414666193249e-01
3.191981041232208605e-01
3.229429905243931809e-01
3.456663993829333648e-01
3.497440542790141715e-01
3.696930937147975826e-01
3.654619340576901743e-01
3.594560641782181820e-01
3.631914560074440135e-01
3.272201102145153029e-01
3.241300241826958195e-01
3.538934622833597166e-01
3.455986090278526102e-01
3.299778108877423066e-01
3.274557984327464144e-01
3.092361180462210313e-01
2.943882627892345227e-01
3.221702830550424168e-01
3.376303114618602885e-01
3.227374098155414428e-01
2.910167826536122493e-01
2.912069620700402095e-01
3.239251956813496980e-01
3.027785945758679209e-01
2.930798813554287285e-01
2.971389471765122359e-01
3.125234426912571473e-01
3.025085001612525804e-01
2.666930806586453317e-01
2.772313584293809585e-01
2.724535468506630864e-01
2.729604434570715998e-01
2.842636782979550136e-01
2.817501278266230647e-01
2.793306411867191308e-01
2.735557233687500589e-01
2.704954860934803973e-01
2.657604986079248888e-01
2.615800873159885298e-01
2.715147054924930137e-01
2.742514668724140292e-01
2.575417745661232050e-01
2.451915169511923454e-01
2.470358868154274856e-01
2.602355589500842115e-01
2.441460129670082191e-01
2.536073975836556360e-01
2.600765432333597138e-01
2.289405959209289687e-01
2.452348967870776886e-01
2.627336023664281761e-01
2.555683724721193317e-01
2.546878829163893854e-01
2.561381291947732453e-01
2.483576735602817387e-01
2.261604810853003189e-01
2.051944720814582734e-01
2.411558682961120748e-01
2.539418839269019235e-01
2.209926754889016687e-01
2.231608388190362835e-01
2.272769761439284442e-01
2.167396638484248295e-01
2.214058987568859049e-01
2.199763135896992683e-01
2.100570619702053776e-01
2.017112877324897524e-01
2.120482740340576266e-01
2.156944632799088490e-01
2.006971815373055357e-01
2.000394713988321305e-01
2.049075033229419696e-01
2.059981745661693953e-01
2.021052057269037694e-01
2.099282394120332851e-01
2.148435125641483534e-01
2.022270652475393338e-01
2.024875339345979797e-01
2.075625205706287113e-01
1.943263932502197200e-01
1.888826526690677299e-01
2.002994846925920114e-01
1.954678966917100524e-01
1.917308083997755763e-01
2.010788281972189506e-01
1.985626007854860431e-01
1.931783770215947660e-01
1.988417190220239661e-01
1.945680442262067711e-01
1.783000358742082292e-01
1.800860942509801832e-01
1.848060401615617687e-01
1.874234610495943698e-01
1.906973250621762650e-01
1.856028429159203019e-01
1.848373837627427241e-01
1.801653823778256724e-01
1.728443746316747909e-01
1.744130614060198370e-01
1.639023483923242042e-01
1.631344235757348216e-01
1.701049925320969047e-01
1.679927853641927094e-01
1.581319207544054917e-01
1.560296796934458052e-01
1.689352615208381814e-01
1.564049887903735114e-01
1.457986730123610741e-01
1.509231831472990226e-01
1.407208844028037809e-01
1.445427195358369721e-01
1.556338987152057485e-01
1.509952022428548701e-01
1.536194739595751479e-01
1.608675445993580366e-01
1.532928043456746325e-01
1.502979545041663867e-01
1.604338150457448875e-01
1.655124380364685066e-01
1.599225445790802003e-01
1.523233257035488397e-01
1.565412294609120625e-01
1.554957197470548669e-01
1.428985286940220589e-01
1.404740309478063331e-01
1.412916444224748547e-01
1.377309412250681264e-01
1.354092660454399577e-01
1.375879770720078166e-01
1.447427774479299878e-01
1.418155838981842443e-01
1.361278221543642530e-01
1.338382253497050756e-01
1.242560786860823357e-01
1.278257034364264633e-01
1.325349801283450257e-01
1.294036674490846028e-01
1.297943671561383183e-01
1.242566584323228085e-01
1.274851382773826702e-01
1.308695232538157616e-01
1.398713743552037481e-01
1.423598997452124315e-01
1.336834433750872242e-01
1.366247277828651074e-01
1.342583001083796079e-01
1.291914078359563400e-01
1.278853646735395866e-01
1.308849934096290857e-01
1.260504208948751981e-01
1.178618426800434604e-01
1.247912055874936116e-01
1.249424443928830869e-01
1.165362695539621657e-01
1.213664731206861858e-01
1.191112752128210134e-01
1.174373689455442266e-01
1.255311742162904254e-01
1.224771979226304958e-01
1.142508944799623533e-01
1.027299499067625133e-01
1.077337693002231728e-01
1.153715365975699347e-01
1.098600700722993234e-01
1.092343838885783264e-01
1.047839476912775791e-01
1.074799399405139827e-01
1.122037406253539038e-01
1.104526154031724161e-01
1.103344763909139825e-01
1.066263567347407321e-01
1.081146932276218497e-01
1.109525098768316814e-01
1.087920245140965719e-01
1.079498882347458555e-01
1.050704912363752963e-01
1.049001519110813879e-01
1.070433587108509110e-01
1.023927648906863275e-01
9.588098840382826282e-02
9.208427216321747599e-02
9.516397406448239005e-02
9.611903446618322300e-02
8.877813001283051120e-02
8.998353118843033238e-02
8.862796099747993761e-02
8.997054626475506356e-02
9.328404366734413533e-02
9.009763463880560153e-02
8.767010181391124424e-02
8.317757179258848665e-02
7.508185943841153009e-02
7.256431345712922865e-02
7.190045569234369827e-02
7.540609380137694440e-02
7.881361648022672250e-02
7.347256254601296221e-02
6.932216960342595102e-02
6.928582107841882443e-02
7.023172171489679150e-02
6.871128870779551201e-02
6.879250244667696468e-02
7.034231515472653962e-02
7.126550111055884873e-02
7.061889660852521677e-02
6.656605334144317931e-02
6.640577543351056100e-02
6.664626030376752386e-02
6.525694696317782539e-02
6.627068345669966110e-02
6.074911147224730523e-02
5.804675775278258371e-02
5.912505758580238052e-02
5.874084487820437073e-02
5.763003631692955459e-02
5.685577006527497285e-02
5.624534615034778445e-02
5.722128358369380635e-02
5.374199423326275760e-02
5.097795335331428007e-02
5.535121634510280914e-02
5.558321672628649401e-02
5.166207376053702505e-02
5.107463619609727001e-02
4.863066238919019901e-02
4.535713211877950846e-02
4.726223878459866190e-02
4.677909264867005645e-02
4.893372259981816630e-02
5.179610734637461744e-02
4.935407865736891886e-02
5.090429524725757771e-02
5.087048204364777448e-02
4.556729569477226821e-02
4.486695830195772117e-02
4.633309478150344357e-02
4.642680963753374745e-02
4.506226947250892984e-02
4.308938977731075620e-02
4.209864643557337943e-02
4.162036549489128712e-02
4.356545324847670153e-02
4.396323993796884960e-02
4.306074506952934505e-02
4.255611253564393209e-02
4.083324615711666355e-02
3.795680063559222356e-02
3.854308771314294418e-02
4.056891743873991540e-02
4.060878657164917332e-02
4.210586262611295399e-02
3.877447531016960797e-02
3.686464470769293400e-02
3.902687311261649611e-02
3.811912224845415836e-02
3.524712377389038059e-02
3.438140750769080184e-02
3.437654597742760554e-02
3.655827160503213186e-02
3.475882073633725089e-02
3.094016570906759148e-02
3.087950465917652446e-02
3.122312943528042853e-02
2.991090627126595861e-02
2.955232744278071463e-02
2.923787246093233552e-02
2.813038917609922765e-02
2.894943140127408457e-02
2.864931481835681498e-02
2.801923306212305773e-02
2.615416973889411051e-02
2.479747641270670794e-02
2.486553445974661741e-02
2.537473516687632075e-02
2.646501757303991453e-02
2.667016188866709603e-02
2.489342674470321898e-02
2.388710657976028315e-02
2.371847216508533862e-02
2.317625246054450319e-02
2.294019422471213140e-02
2.264879115152327108e-02
2.181157247467572016e-02
2.189809098491859660e-02
2.114086237506042701e-02
1.905172362694652552e-02
1.792237367648769064e-02
1.866575155274447298e-02
1.928478687323563825e-02
1.843665138821606875e-02
1.754006423794060576e-02
1.749701132795120767e-02
1.749137142866314179e-02
1.752141207641668558e-02
1.653229772046951873e-02
1.526438314321291144e-02
1.522740788163329251e-02
1.400464258419326959e-02
1.409867274665323536e-02
1.359840940245047800e-02
1.179120848920619732e-02
1.099861816941267653e-02
1.082034215096530118e-02
1.043419873479446008e-02
9.619910349317093226e-03
8.927139605347409954e-03
8.008267396922855164e-03
7.340435709245967701e-03
7.190377862055205398e-03
7.330546299122294059e-03
6.884870790043916104e-03
6.294826671346598866e-03
6.462638189844874780e-03
6.737021090592420873e-03
6.631992975879463792e-03
6.067859460369777122e-03
5.935634464569380757e-03
6.347621165116086941e-03
6.543961566760026979e-03
6.300799938401459126e-03
6.035450393887661566e-03
6.166551395415762783e-03
6.086514729059846682e-03
6.445904356007421156e-03
6.820342440364299784e-03
6.814506043941202795e-03
6.421418876728020829e-03
6.060752656193455455e-03
5.963032580168718677e-03
5.566373998064432643e-03
4.711174611031555479e-03
3.886075447352119877e-03
3.344818348025651103e-03
3.023862676031482521e-03
2.733659690977220582e-03
2.160083803698227469e-03
1.701822052303940012e-03
1.424681060738647092e-03
1.174305541424928382e-03
9.525734186305880556e-04
8.046479697211929077e-04
6.292775519605404511e-04
4.777692207588032859e-04
3.386436506774027628e-04
2.690988541023598595e-04
2.138716506292725984e-04
1.535813455701422908e-04
9.308441696601879242e-05
7.014951390826352790e-05
5.140781976113437178e-05
3.224600788703727158e-05
2.521860816847934042e-05
1.813520553709574743e-05
1.194732973035247583e-05
8.726165015561481440e-06
6.765343167359705925e-06
4.854851586104326741e-06
2.609565919563592542e-06
9.467145013765706855e-07
3.592921034341848952e-07
8.368130009550223328e-08


==> anc/Fig07_j_charge_all_L14.txt <==
4.975538229585539263e+00
5.060592007402574311e+00
4.977869457652420948e+00
5.012307735138129772e+00
5.024165350459834478e+00
5.220935430952735601e+00
5.125903683362351693e+00
4.884993554805272531e+00
4.891295319573029765e+00
5.008795051252069364e+00
4.892446833221332447e+00
4.768933824277913125e+00
4.810399842198499698e+00
4.633295276694409104e+00
4.652882870558933348e+00
4.684958619755200004e+00
4.815613303777028342e+00
5.007658005126791601e+00
4.793253553031365577e+00
4.783376641397238949e+00
4.946815491262390729e+00
4.932928465043938004e+00
4.692904062177158053e+00
4.633485726438697050e+00
4.881601607559290734e+00
4.771273103641679114e+00
4.673092956834177691e+00
4.787076044963759713e+00
4.578598124837478522e+00
4.469948169584285758e+00
4.551358278297975346e+00
4.396725430343910723e+00
4.368285614992995392e+00
4.407313971499357663e+00
4.499642255779237487e+00
4.442859488156753578e+00
4.541597792624987306e+00
4.696265787805932845e+00
4.450072837365945944e+00
4.286157108728790632e+00
4.361581833169015709e+00
4.311699601612464683e+00
4.191540688061440534e+00
4.332447055950945369e+00
4.433798124940477869e+00
4.334100853066247261e+00
4.244088522920844930e+00
4.279671223996025731e+00
4.323850149538544407e+00
4.146915334565628442e+00
4.120092494668404548e+00
4.227501427340201623e+00
4.004924909235801245e+00
3.920503711720781936e+00
3.965434810491277329e+00
4.043814562741406604e+00
4.212653455670953839e+00
4.289840127620202281e+00
4.275465552012903458e+00
4.046637603201368449e+00
3.907043215586849527e+00
4.099417450953118269e+00
4.148814034743085521e+00
4.045347559568442719e+00
3.995142816432866173e+00
4.043093513452699739e+00
4.046865778590867713e+00
3.919756199809091957e+00
4.097056882108724984e+00
4.075227572118844677e+00
3.965260941837474906e+00
3.947631760212542584e+00
3.862694335043998617e+00
3.918720748527380948e+00
3.799747609951612315e+00
3.834325492129942337e+00
4.009882079940076949e+00
4.049173034106331670e+00
3.955831139989576695e+00
3.764769343324604112e+00
3.674648576339303752e+00
3.621172468609649364e+00
3.693239033723345610e+00
3.759068146139830979e+00
3.738299491804727204e+00
3.866699318208334901e+00
3.845813423502338235e+00
3.500247918439906236e+00
3.403013198408223694e+00
3.641516783306038452e+00
3.685978861348206070e+00
3.688590275154459253e+00
3.735415863628913868e+00
3.703166192560203740e+00
3.605239855172331698e+00
3.610258009343043639e+00
3.591827371379566092e+00
3.443214918689029069e+00
3.412367851053426993e+00
3.496499435852205906e+00
3.564765875036082221e+00
3.506785493361700645e+00
3.507001474918696182e+00
3.481289823116416215e+00
3.491359106528167278e+00
3.414825783142802607e+00
3.388082493356078917e+00
3.581912061586522977e+00
3.559277194050277870e+00
3.454741238062996711e+00
3.419440190838715310e+00
3.497330270485570214e+00
3.338074973896137276e+00
3.182107419260869818e+00
3.405596188324742979e+00
3.522265159607614660e+00
3.311944846484524696e+00
3.169285113181929070e+00
3.440760407495343287e+00
3.451991812934484649e+00
3.241163964704191880e+00
3.174304961170310690e+00
3.227883285416561332e+00
3.306373572769365943e+00
3.232155856537247907e+00
3.142305599222944501e+00
3.200882155491942882e+00
3.472650086153687976e+00
3.466050654236645379e+00
3.139943493220021864e+00
3.219088591320026449e+00
3.277534557989352670e+00
3.088362597583662161e+00
3.181841253164997330e+00
3.322521532494504104e+00
3.206995642090042509e+00
3.048261907177643337e+00
3.068601111805968618e+00
3.162283619990501116e+00
3.148527401600845099e+00
3.179128919671996734e+00
3.303698103882501069e+00
3.165065411010149710e+00
3.057051048189659781e+00
3.087411803523495202e+00
3.079002008621202435e+00
3.058001207619053030e+00
3.042284712303952254e+00
2.947246426183093959e+00
2.882315700612786635e+00
2.839505128529630440e+00
2.824597916104839346e+00
2.921744081845908170e+00
2.875549136588233523e+00
2.941872675925915281e+00
2.955924614613754997e+00
2.820016466105120134e+00
2.983858828609975422e+00
2.892500810892856489e+00
2.865738899892261049e+00
2.841623630765664377e+00
2.633850844807832381e+00
2.739235471378762110e+00
2.705359389076620769e+00
2.750300914516891293e+00
2.903562016550205183e+00
2.701705746594122548e+00
2.519922113173617362e+00
2.738737842838799619e+00
2.790308329977587931e+00
2.750346912640766917e+00
2.797325350183778703e+00
2.673335268326159309e+00
2.586154999495306583e+00
2.576198905930191962e+00
2.543760322823428233e+00
2.507984807722566600e+00
2.560402316185896421e+00
2.688247994445012612e+00
2.611555907630664475e+00
2.507595066073642354e+00
2.456045141202225057e+00
2.418043784357345682e+00
2.447843816335617095e+00
2.426352128835232325e+00
2.376644824051620475e+00
2.395800565897775236e+00
2.423339773078195147e+00
2.336529080944552472e+00
2.303410157987247242e+00
2.283995338660184782e+00
2.294752674800882186e+00
2.408617626398133371e+00
2.457888927393678369e+00
2.359270934592375024e+00
2.182234917166738342e+00
2.170905383579005754e+00
2.221213457834976257e+00
2.266118254927364628e+00
2.253663106598143173e+00
2.207197064134299502e+00
2.337728568908941096e+00
2.257755022176289650e+00
2.167472653664320514e+00
2.225899782724435561e+00
2.161337497615687386e+00
2.131874028498874640e+00
2.151169383405320268e+00
2.179087826565023089e+00
2.064698260067579394e+00
2.011057848962412464e+00
2.071506185004198475e+00
2.081193515149348805e+00
2.033382654326299388e+00
1.990186410182438914e+00
1.997896424640642321e+00
2.001955840730952119e+00
2.026143107082299721e+00
2.016034658298976989e+00
1.987071517238951035e+00
1.959628723662115712e+00
1.972770603146897006e+00
1.903758226552643817e+00
1.839898624714338737e+00
1.925294507259227128e+00
1.979816513077844009e+00
1.859386290997299573e+00
1.818040793669032151e+00
1.851687720251683045e+00
1.809494380191447815e+00
1.840372576094563950e+00
1.875289274195261147e+00
1.943157091651481316e+00
1.953218554926780648e+00
1.832597826857236711e+00
1.846516601990220829e+00
1.891524471975153832e+00
1.880999360264433928e+00
1.865843028802952608e+00
1.785064373380592873e+00
1.830556675648892018e+00
1.854684334862304773e+00
1.807118588813410476e+00
1.774110476071028675e+00
1.717037904245791724e+00
1.743254709008475345e+00
1.756208169814498898e+00
1.747402067513159851e+00
1.737393026444221666e+00
1.737223190473142553e+00
1.728834906855062359e+00
1.652622693578229773e+00
1.576759505779482096e+00
1.593192461275778182e+00
1.697245613293272282e+00
1.664923587821335316e+00
1.627951449502492265e+00
1.676701010749831688e+00
1.625054034217405796e+00
1.629531481397860304e+00
1.648368768495040770e+00
1.622874581952437056e+00
1.638712744182788006e+00
1.607327484160093078e+00
1.569634179663148332e+00
1.569648985702077448e+00
1.558853607267681074e+00
1.613258298732320295e+00
1.579609788594060760e+00
1.515107919238354306e+00
1.532414045658983870e+00
1.518078673943321411e+00
1.474361924437744387e+00
1.491482662836345785e+00
1.523597340473362705e+00
1.491265812084989539e+00
1.466563388602930118e+00
1.513268387137389759e+00
1.504725918232125759e+00
1.386260089344626412e+00
1.397561648260909450e+00
1.504748828528405191e+00
1.467421745055476068e+00
1.446488495525113160e+00
1.446942311606980613e+00
1.459823267540766301e+00
1.466441797333007280e+00
1.407484675961065079e+00
1.415237322456954994e+00
1.389098955968770976e+00
1.346897737890253355e+00
1.349747014282979274e+00
1.405691871526707937e+00
1.439007740363185794e+00
1.419647344998985039e+00
1.367331901126190408e+00
1.329708909148759055e+00
1.319108695682983612e+00
1.367084774539882419e+00
1.361114913312307051e+00
1.285963911296739814e+00
1.347443766282190092e+00
1.380079367060828677e+00
1.360877615140200669e+00
1.388681621847307701e+00
1.354331778709148670e+00
1.297692860446646668e+00
1.278895158026101875e+00
1.249313105515244882e+00
1.250725887807094816e+00
1.252749699617984325e+00
1.231754798693154074e+00
1.251847456259933988e+00
1.253959535934245695e+00
1.296594635561131303e+00
1.243791887209062752e+00
1.247970232582747085e+00
1.258136716752039863e+00
1.216225206356276844e+00
1.246396491895027658e+00
1.207330440473650013e+00
1.170523618582778980e+00
1.131144039109565735e+00
1.149283400536370126e+00
1.160757633665420396e+00
1.171804564061773579e+00
1.146549530652981819e+00
1.145268753767062275e+00
1.164105963043964298e+00
1.121324281962572167e+00
1.116070830556249449e+00
1.111086329549731300e+00
1.094521343736239549e+00
1.069980385646092769e+00
1.094462166675837178e+00
1.131147754229413049e+00
1.100675313786798837e+00
1.081101447802138793e+00
1.083923805789851036e+00
1.112902471427799966e+00
1.098232789155693778e+00
1.039024168212218324e+00
1.044679417049547254e+00
1.044351715912969158e+00
1.034070111687575899e+00
1.082417830613814358e+00
1.060352057032267092e+00
1.028218080848607219e+00
1.081627618219375364e+00
1.048361655068226872e+00
9.961493138711089435e-01
1.052509220907100307e+00
1.081981446534926894e+00
1.041799344828645779e+00
9.872271499646201320e-01
9.793919938536655989e-01
1.011756037716367684e+00
9.868051170690643747e-01
1.001069122940398515e+00
1.018849970259045667e+00
9.670165995389204960e-01
9.243182631705170182e-01
9.086551057855795088e-01
9.136220493264034515e-01
9.692320644423291220e-01
9.783444958868053876e-01
9.047219977770134536e-01
8.846360928130966306e-01
8.975955628591063551e-01
9.136176945952073636e-01
8.870751241117759145e-01
8.772351516317454800e-01
9.488843912001591052e-01
9.516458804327526666e-01
9.071894098655975958e-01
8.899346200448872146e-01
8.879139308301202682e-01
8.753951966038771015e-01
8.709037176756790899e-01
9.038504126609293587e-01
8.852911937883402027e-01
8.716316273059123709e-01
9.215993600702174771e-01
8.942388218987937787e-01
8.670962569039538659e-01
8.806716652817035973e-01
8.713434780291816617e-01
8.677071122319203189e-01
8.710986794733797112e-01
8.869218680233266205e-01
8.515005442306159411e-01
8.348167404851225548e-01
8.430661002375527957e-01
8.167568182235024343e-01
8.707514382416443599e-01
8.843799558532208227e-01
8.250687899165537464e-01
8.253359361017751361e-01
8.425941576753605000e-01
8.687799661255616313e-01
8.500147322071720524e-01
7.898034243018188238e-01
7.200599162183288771e-01
7.091691947232670046e-01
7.627698178168875742e-01
8.199076318924387596e-01
8.171870200851182320e-01
7.914136118391786878e-01
7.994672465336843947e-01
7.537007968324749285e-01
7.108442546603054302e-01
7.242327411003859350e-01
7.629374244443571929e-01
7.615624340421913718e-01
7.623297351322676496e-01
7.313172684623928665e-01
7.035920061199447684e-01
7.083525541371592515e-01
6.861271326316418229e-01
7.176417131531097615e-01
7.173944533695812975e-01
7.312644967219150693e-01
7.291094244752599485e-01
6.859714114147758002e-01
7.094721641002033063e-01
6.948334876788575531e-01
7.096724351628943550e-01
7.271789580329657277e-01
7.013070198508843944e-01
7.052315598234005778e-01
6.912478890888273941e-01
6.778802380991960641e-01
7.246091939252864433e-01
7.229054052762041715e-01
6.824812421703766452e-01
6.768128186773407773e-01
6.708640358664544889e-01
6.725359407836174475e-01
6.776793964638171408e-01
6.661672442197299482e-01
6.723591047198282933e-01
6.484143774764595802e-01
6.346461689309519372e-01
6.506578952990710318e-01
6.280933611174684961e-01
6.150084678813036998e-01
6.487506864056744593e-01
6.774218110281642335e-01
6.447038004126995903e-01
6.288322615295157680e-01
6.197681141690140061e-01
6.151344252248770461e-01
6.231815103077820162e-01
6.103256919434402183e-01
5.932846079131141037e-01
5.961588555529995226e-01
6.216403503950808096e-01
6.341103840663065982e-01
6.099742970756721894e-01
5.997822084733438475e-01
6.094745846651435928e-01
6.091980060705234346e-01
5.982105453541280982e-01
5.910244028343102363e-01
6.050011497644683933e-01
6.046358234459588976e-01
5.850058648114380144e-01
5.749609304559042400e-01
5.821126276059040983e-01
5.999188356900991836e-01
5.930804522335902940e-01
5.756087913999115013e-01
5.433455428271208865e-01
5.328216050343855814e-01
5.492131520814764745e-01
5.742068739573831238e-01
5.885407301425882309e-01
5.644825923397783773e-01
5.530012441108308474e-01
5.486993221508319474e-01
5.232063400760214034e-01
5.230753876665501512e-01
5.444428928267507350e-01
5.378912032977275492e-01
5.445067504880136688e-01
5.436112076344077337e-01
5.269203323628789404e-01
5.162548154495731900e-01
5.047002913341112063e-01
5.084998439022884176e-01
5.027176178108017091e-01
5.166814607067911069e-01
5.265461539722362527e-01
5.022813653724167438e-01
5.110822094171761920e-01
5.276584492206529697e-01
4.973199195551079588e-01
5.128145943655261219e-01
5.354857748645015514e-01
4.997746042435037839e-01
5.045231343795811840e-01
5.233539987033722918e-01
5.227228909337554574e-01
5.312934746601272185e-01
5.133771891602688653e-01
4.919742970960803152e-01
4.920285883675270533e-01
4.978863387630192983e-01
4.859418507126302411e-01
4.710554237713641679e-01
4.681545150019342239e-01
4.722857836330909276e-01
4.833848022757449292e-01
4.860438287421621206e-01
4.957000529507254449e-01
5.285609248447115105e-01
5.146954765291495981e-01
4.605587962331816332e-01
4.591078693805982769e-01
4.701464826593392821e-01
4.600233129680529331e-01
4.562210389407869160e-01
4.590466492263602372e-01
4.496881504025754817e-01
4.647832632865834257e-01
4.797206098364327209e-01
4.719941038620868445e-01
4.757119393316129319e-01
4.793818258922462050e-01
4.807016372869024612e-01
4.604093561323337469e-01
4.454610690504515191e-01
4.467392170277906249e-01
4.470371887298284497e-01
4.573024762511068708e-01
4.501357744441598085e-01
4.457304260037558419e-01
4.453395144338217482e-01
4.290072645155688646e-01
4.334376722440142493e-01
4.393141534205260434e-01
4.267489949779959546e-01
4.527481329327064374e-01
4.681043941189383384e-01
4.482915205407685399e-01
4.440017528915563005e-01
4.302620807873369646e-01
4.336364717726472473e-01
4.354857483085979863e-01
4.368169682016392885e-01
4.457694261868443419e-01
4.185972459060848250e-01
4.083084027439772279e-01
4.308076923558243343e-01
4.305505327584681630e-01
4.323493505362106526e-01
4.252045821553842031e-01
4.122293956737470566e-01
4.157615834980006864e-01
4.267328196435875021e-01
4.219549871891262738e-01
4.048790202700623397e-01
4.093444469160075760e-01
4.103594995765584286e-01
4.023099346731938697e-01
3.989551605340183049e-01
4.133320819252445655e-01
4.068605106147727968e-01
3.990216886117426975e-01
3.969900667208639544e-01
4.097615823783519184e-01
4.227764329375220398e-01
4.068746636900928970e-01
3.993164221765839184e-01
3.986280276546046997e-01
3.743682754685815905e-01
3.885176952908120929e-01
4.191149512333519622e-01
4.057063609073612853e-01
4.101242573735640051e-01
4.096537982084140772e-01
3.954935712902735157e-01
3.815565715917732525e-01
3.743473641432944476e-01
3.857552919129152436e-01
3.805425316872554919e-01
3.644634906496097004e-01
3.851582342237999113e-01
3.910414377517636431e-01
3.665732735635245931e-01
3.791896624859404374e-01
3.846437452071267971e-01
3.728310239717845254e-01
3.741440188814483259e-01
3.665677776627896400e-01
3.666042499200148908e-01
3.677619360368222234e-01
3.660996935435537614e-01
3.654350524054131855e-01
3.653685735503162668e-01
3.556133413283261158e-01
3.513131189828252454e-01
3.483479726177456937e-01
3.292992802791862017e-01
3.265699599752878157e-01
3.274728419674821644e-01
3.236903075603708158e-01
3.274807474792446604e-01
3.369689838382138314e-01
3.565911732610684282e-01
3.599785706971238008e-01
3.197079798197968725e-01
3.161634773547967181e-01
3.418209782536785202e-01
3.226980764978406024e-01
3.256751835817224827e-01
3.525194627802517022e-01
3.329784967239351468e-01
3.171991041561203484e-01
3.380911290020959248e-01
3.373677371847499940e-01
3.186035349553553719e-01
3.165275714703918442e-01
3.154893164877439760e-01
3.239808632854198067e-01
3.209532715146186099e-01
3.108807146519009801e-01
3.127648573861890324e-01
3.075389599589130607e-01
3.067253730054660399e-01
3.077276394120365133e-01
3.123804029527574300e-01
3.089368093200018373e-01
3.008221453603944218e-01
3.024143673194516491e-01
2.915151958219157624e-01
2.980375740133699436e-01
2.997301184162241561e-01
2.899105570465504988e-01
2.979288770098308947e-01
2.964194079596810250e-01
2.928682663273174391e-01
2.920422463039827887e-01
2.981457590922809708e-01
2.952035552461396706e-01
2.867674043896147329e-01
2.912793220583327347e-01
2.949275212627487930e-01
2.903750407835654079e-01
2.888696253767994993e-01
2.833178709244080218e-01
2.926737984386055813e-01
2.927075431145819695e-01
2.885336734135996450e-01
3.037564899794289452e-01
2.962664768525154479e-01
2.909385843436274044e-01
2.859278095152701371e-01
2.838155117837136698e-01
2.806682734588367700e-01
2.627279343017305258e-01
2.753606069732796313e-01
2.786614668880996737e-01
2.720399497162224733e-01
2.851210251248540439e-01
2.874742102932383303e-01
2.707001878627972036e-01
2.561952577865456715e-01
2.677286597800893619e-01
2.742131702671065097e-01
2.709339951707184224e-01
2.709189881342793926e-01
2.666247151164020113e-01
2.757824198860720499e-01
2.652719001183113101e-01
2.469651373195153876e-01
2.568879074369749826e-01
2.610428531414286102e-01
2.570343883417350317e-01
2.593945694235906263e-01
2.607615608746641223e-01
2.605858198212836485e-01
2.546916172312019833e-01
2.428854903779859853e-01
2.427552682348585456e-01
2.522930790908854415e-01
2.613452965695762242e-01
2.534877066179600513e-01
2.454728604951846027e-01
2.379144065861374668e-01
2.363219570258244251e-01
2.473303582825158442e-01
2.589775125350813889e-01
2.605375845300389459e-01
2.518994133514397271e-01
2.569938905346003111e-01
2.580939916900441000e-01
2.467670414704583037e-01
2.425425626602814300e-01
2.403394549582421880e-01
2.448888793096462013e-01
2.463737928364076180e-01
2.477807723195011858e-01
2.597556114474423583e-01
2.507960616532474152e-01
2.371711129440770560e-01
2.314402425760348492e-01
2.360799214137165591e-01
2.416906534019181430e-01
2.329204961195835144e-01
2.321229077798136475e-01
2.405745950126362831e-01
2.372798995265067712e-01
2.272375065073416744e-01
2.285935444376600012e-01
2.342707532008458382e-01
2.314271993915513748e-01
2.257113050486082573e-01
2.399038066135785185e-01
2.384838063894305915e-01
2.266630433901869468e-01
2.278486854052483024e-01
2.314678128734931339e-01
2.263995259739293719e-01
2.240721421005525127e-01
2.321486872265342560e-01
2.306088115548801110e-01
2.216712212169053009e-01
2.143930798718542419e-01
2.110278324474223199e-01
2.227061301444040187e-01
2.246985271335553702e-01
2.122839457503363780e-01
2.220260347151215008e-01
2.297961901157298259e-01
2.314215974882402882e-01
2.341495463410569466e-01
2.239482048557226157e-01
2.169986098328241797e-01
2.186114181584873084e-01
2.183410087180201464e-01
2.197383712075930695e-01
2.199100238536109975e-01
2.202571771964906000e-01
2.136932878010328607e-01
2.021889918622684357e-01
2.032746276612836522e-01
2.045704773702488044e-01
2.194003964923034455e-01
2.221717634858995372e-01
2.097554395702040941e-01
2.060729719292798412e-01
2.003757046894017735e-01
2.129600414639914174e-01
2.171757494779803510e-01
2.146408134893343922e-01
2.224611303177453925e-01
2.170097546063279592e-01
2.133439735511128976e-01
2.135870553783284498e-01
2.109811081571099645e-01
2.108884344910921527e-01
1.997843459787571607e-01
1.981223364761575401e-01
2.067485611166997028e-01
2.077882628454985336e-01
2.045491120684689024e-01
2.029750272689827273e-01
1.995562829072586308e-01
2.085647651675124059e-01
2.149223268055295566e-01
1.994533795013131716e-01
1.863421842300360121e-01
1.886716104505469782e-01
2.032319982214206566e-01
2.002148904296656706e-01
1.945168790285692895e-01
2.065971623802043411e-01
2.105182109264970292e-01
1.973947846348649560e-01
1.874413889622855434e-01
1.889556136221217375e-01
2.005645698525762022e-01
2.011450293798370259e-01
1.919335480437163177e-01
1.844213866272285673e-01
1.778073002182090079e-01
1.848599998674296530e-01
1.894602721116386279e-01
1.863809095198976640e-01
1.939815993691289542e-01
1.966143414006403523e-01
1.902190261677861038e-01
1.896207538857738462e-01
1.930751103772515576e-01
1.928653097211759926e-01
1.928961164829377517e-01
1.953610440410872007e-01
1.923299762212144493e-01
1.892318418903286004e-01
1.961777079141807101e-01
1.923194088910613053e-01
1.758252102926198823e-01
1.749991796347076245e-01
1.839938360603018686e-01
1.931546721302260516e-01
1.878830377688144038e-01
1.750340333528147274e-01
1.759627818078291217e-01
1.772945311433470617e-01
1.729219424568499419e-01
1.743444415194521091e-01
1.752314674652390158e-01
1.759220073344635316e-01
1.777490807152204977e-01
1.741958208064706415e-01
1.758196468277260505e-01
1.769009108551840570e-01
1.763098603107855489e-01
1.786094394015441122e-01
1.693212050819770109e-01
1.650221816793941143e-01
1.730099654246370633e-01
1.724758912192816962e-01
1.659728509812824770e-01
1.684219654092216079e-01
1.691061141984918359e-01
1.728781306268091233e-01
1.750432620776998238e-01
1.754614602607560692e-01
1.754436469505364915e-01
1.622184380126695524e-01
1.650226241890469514e-01
1.685057150708847984e-01
1.616186325061112761e-01
1.624523677279900158e-01
1.662917134059631041e-01
1.631021493773638364e-01
1.626301265067950363e-01
1.605058784291791274e-01
1.508090005676883116e-01
1.553155413279935781e-01
1.594875742861281698e-01
1.516222437501057729e-01
1.575739290970414042e-01
1.643841155535141207e-01
1.566539352736996127e-01
1.497893668425308022e-01
1.518547059509978148e-01
1.552492280186506812e-01
1.516177856920481182e-01
1.543352820371575174e-01
1.499153455611971220e-01
1.515695674845619623e-01
1.628231016623533645e-01
1.541966734970649233e-01
1.407881617761335691e-01
1.465917814821738330e-01
1.543828680344349613e-01
1.517974049382966317e-01
1.516042750085243307e-01
1.477205105875646629e-01
1.512914997031696018e-01
1.536623449516229256e-01
1.440940109166639893e-01
1.398602811660536460e-01
1.438984546110168850e-01
1.462540608196422620e-01
1.466013239046642935e-01
1.444753717731883103e-01
1.408582097409606104e-01
1.395886051696663133e-01
1.330216835862162161e-01
1.308634083148804139e-01
1.304549223350659204e-01
1.292691097187214921e-01
1.280830943092095831e-01
1.318743185775679838e-01
1.372352866106917313e-01
1.342648992132069730e-01
1.311878105123767124e-01
1.286336057898689045e-01
1.340316567218773625e-01
1.357752415028762594e-01
1.318623631526534834e-01
1.340571808502794560e-01
1.350349153535240210e-01
1.306481100421590935e-01
1.273417131379746270e-01
1.333621169354963498e-01
1.399520376753354833e-01
1.349028669008033587e-01
1.240071693210804543e-01
1.259841292144334712e-01
1.273166601416493293e-01
1.309321462586514606e-01
1.315610432796685270e-01
1.245372151799904875e-01
1.263167417566453399e-01
1.254749443828654387e-01
1.210494455805819075e-01
1.209017754458130561e-01
1.261678988846746396e-01
1.255011273688347029e-01
1.222814869629381129e-01
1.269499009156635494e-01
1.298716638754044694e-01
1.217481331073024114e-01
1.163606546940699760e-01
1.181642334459125088e-01
1.194427082043072463e-01
1.182862904730454801e-01
1.212329888580784415e-01
1.225257218393577680e-01
1.143114884246718144e-01
1.134672090451967347e-01
1.134934230988655229e-01
1.172220309343657285e-01
1.272202715990644328e-01
1.247527952062302409e-01
1.171887602594696570e-01
1.159217322498773545e-01
1.161910558752002748e-01
1.151804106503088038e-01
1.126213760632111538e-01
1.133284830067817078e-01
1.110791803678541217e-01
1.081397858940521539e-01
1.094565339865742198e-01
1.107757599515937774e-01
1.138820266129908498e-01
1.117815201125720304e-01
1.074018683730508933e-01
1.088565844182287495e-01
1.085027001457907203e-01
1.083421915815793862e-01
1.090822417730529376e-01
1.053205462054795927e-01
1.015826692578136736e-01
1.004833475357448241e-01
1.052481141798156661e-01
1.094258376466598348e-01
1.092599285425501082e-01
1.064253984807796427e-01
1.033965832716606248e-01
1.016326583272994522e-01
1.040710492817070176e-01
1.081267401609097567e-01
1.064700770118572337e-01
1.023954509040883309e-01
1.019307790269811248e-01
1.014023476061494539e-01
9.999815233648418067e-02
9.720319060252875787e-02
9.751849739587975519e-02
1.004027701841057468e-01
1.011575390154527271e-01
1.001156550160760966e-01
9.576678659398843441e-02
9.081778880369097140e-02
9.435136518757857027e-02
1.022098473516604433e-01
9.536653593695182396e-02
8.960995849122674328e-02
9.435246738082918305e-02
9.897767154707860782e-02
9.925007657656541304e-02
9.720600569191190088e-02
1.014243634801402227e-01
1.049929065958169205e-01
1.010048617692286127e-01
9.457180910983781219e-02
9.197981398800206265e-02
8.933027147076001706e-02
8.926285631396749243e-02
9.101097642068615989e-02
9.542461614917560619e-02
9.737455782463379228e-02
9.498411521007454894e-02
9.854471327881671183e-02
9.565732095382481481e-02
8.811026166333559007e-02
8.740971862288705874e-02
9.069654421244754960e-02
9.247074378885898616e-02
9.114975463178547066e-02
9.183995864412576593e-02
9.134447563986151930e-02
8.763222232191654471e-02
8.555751976426875793e-02
8.148387052638153549e-02
8.389774191115829949e-02
8.573280709283200018e-02
8.586954323815580714e-02
8.760757558624539254e-02
8.765285674260897553e-02
8.771359698861087850e-02
8.646201916343093652e-02
8.628775085327788918e-02
8.139008407297292080e-02
7.794983351415510353e-02
8.351272312249889695e-02
8.519113155161657513e-02
8.122006422267108450e-02
8.133664828268891145e-02
8.128653273121756728e-02
7.790767198298513552e-02
7.815427670629822299e-02
8.023837056063626294e-02
8.124441528304136850e-02
8.146597531596000419e-02
7.821437433977924958e-02
7.601864128367853690e-02
7.882175435763365268e-02
7.858313141828432435e-02
7.109968730836518924e-02
7.211238054713130230e-02
7.683097673942068662e-02
7.359599930756011155e-02
7.548707824954943579e-02
7.210249642601636311e-02
6.687757400841684574e-02
7.178813885954002383e-02
7.388123517579171795e-02
7.385414937469336749e-02
7.226279514969172202e-02
7.045841742056031809e-02
6.952233952570882614e-02
6.945311763101318092e-02
7.256736272447508740e-02
7.265162003337581609e-02
7.004200517450047403e-02
6.780128714177752203e-02
6.620660770132218154e-02
6.983623596997737271e-02
7.164117701147799944e-02
6.782648269360304349e-02
6.450715903544278207e-02
6.318708652472711240e-02
6.931960894254525496e-02
6.914741223015187510e-02
6.581506802286408997e-02
6.616515151862598088e-02
6.196184210649827856e-02
6.299570332207120316e-02
6.400443377974554537e-02
6.313379832302597194e-02
6.292659683961426831e-02
5.847875088083762107e-02
5.881995714824272276e-02
6.218305634111230551e-02
5.847904741676035467e-02
5.865211660987369041e-02
5.808962508297170479e-02
5.716924578131899609e-02
5.987031432737462827e-02
5.608003187490001595e-02
5.387277311240228073e-02
5.407118107874404195e-02
5.263200610340305202e-02
5.128375651956285780e-02
4.938222003818746458e-02
5.172977726719360514e-02
5.530377138746881555e-02
5.526029428387772835e-02
5.382603058203747071e-02
5.523645598025338221e-02
5.538381296382510061e-02
5.405470981210735298e-02
5.503858552772490642e-02
5.197138397018707945e-02
5.134583319287152475e-02
5.330799662924649157e-02
5.202217128789338868e-02
5.012527001590540848e-02
5.047392929129388556e-02
5.112370836973324784e-02
5.207274532304301956e-02
5.476897325209578032e-02
5.428273484670825128e-02
5.074456308890106654e-02
4.851108060900168745e-02
4.752367272103139029e-02
4.784666681960200729e-02
4.872952321604358955e-02
4.903760998474303301e-02
4.854648798353265737e-02
4.752602342618501841e-02
4.919447608237610681e-02
4.935506370755615019e-02
4.701829089749777479e-02
4.788166140542806509e-02
4.807390906975383960e-02
4.716509982970761017e-02
4.696685249979917071e-02
4.512556395588851466e-02
4.392928951593848969e-02
4.404533211870702292e-02
4.384076542240218644e-02
4.319175525944969618e-02
4.304532407831077739e-02
4.294518739894915421e-02
4.426590435938299734e-02
4.391374068648434825e-02
4.457788769013867891e-02
4.510325936751620468e-02
4.314325193859684660e-02
4.293211151171194562e-02
4.205799600336352501e-02
4.119924351784660932e-02
4.261593521702010390e-02
4.190921800448206558e-02
3.939537871922595830e-02
3.753161367391377040e-02
3.819895613035062532e-02
4.143203531562210384e-02
4.075214903522663551e-02
3.876636871535319578e-02
3.758685460156385716e-02
3.808274459187910993e-02
3.908313922202812096e-02
3.864015495708181258e-02
3.851578272004999720e-02
3.677729979903156254e-02
3.549517083196943035e-02
3.559321028591078129e-02
3.559363239830926062e-02
3.656460601540321986e-02
3.861835432799044787e-02
3.852240365662159410e-02
3.538421874056061484e-02
3.454778254171709390e-02
3.680355116001786386e-02
3.565690598207426482e-02
3.366232145208968712e-02
3.230497850084562000e-02
3.158238294805858215e-02
3.243642981726739538e-02
3.167228567815638662e-02
3.111394755845864682e-02
3.241267308982553191e-02
3.432354821669256900e-02
3.535927080543106726e-02
3.496572266003380308e-02
3.266626396097697949e-02
3.218690641435970057e-02
3.201067481969373241e-02
3.142369199987917611e-02
3.159019791750657113e-02
3.055059163458956339e-02
3.157199299850685370e-02
3.173454611080561705e-02
2.905841346481376902e-02
2.833229481487050186e-02
3.008707518997967220e-02
2.996691932777422254e-02
2.922467051921881845e-02
3.058033035975534983e-02
3.088523832417138307e-02
2.940127511566009710e-02
2.867709057746521337e-02
2.888642477927952368e-02
2.716718859978684009e-02
2.658361569761817991e-02
2.836807946758455531e-02
2.752737765713473769e-02
2.706339212190737864e-02
2.839365266723500175e-02
2.680756362470381252e-02
2.642286431361543300e-02
2.751881961104804541e-02
2.771910566457834457e-02
2.627562710071918925e-02
2.533916043685066274e-02
2.658140598776788724e-02
2.740675383375392599e-02
2.704171740700596002e-02
2.606641499782840973e-02
2.638562415259533209e-02
2.609048454619363952e-02
2.561151722350252583e-02
2.499008678542259665e-02
2.478078461531248514e-02
2.612194534508749735e-02
2.669790334766171044e-02
2.686594019116616064e-02
2.601826278769995421e-02
2.478837643940515201e-02
2.465619928146829676e-02
2.504002984562722980e-02
2.399378409579193058e-02
2.409167775544221110e-02
2.554544135235374200e-02
2.467972463638336972e-02
2.220714160888197924e-02
2.051360220313224250e-02
2.144833006216725901e-02
2.171631393199069393e-02
2.144885274027034591e-02
2.213049667074129881e-02
2.168910484503479286e-02
2.156852555450806952e-02
2.078978282217516099e-02
1.895710207201165703e-02
1.848380160629806493e-02
1.884519173459939939e-02
1.961388299782012082e-02
1.939033155030695996e-02
1.883059851649527064e-02
1.911919140942731216e-02
1.892869839249774339e-02
1.839484477258996123e-02
1.762843864498269547e-02
1.716360652134570758e-02
1.716004984537563768e-02
1.663543041671174810e-02
1.653098727699187434e-02
1.628565901888384682e-02
1.564360079495136224e-02
1.594488268113469429e-02
1.646417987716174841e-02
1.640083102181503702e-02
1.594955040433605753e-02
1.577293438877099691e-02
1.546772270255140913e-02
1.474877468971205231e-02
1.481777275586850656e-02
1.453899803093091844e-02
1.370198887591808634e-02
1.313991975428718990e-02
1.292678193233575031e-02
1.307270604395590827e-02
1.314309328589551712e-02
1.262713826043333244e-02
1.186827919123305611e-02
1.139536587210176859e-02
1.121791439664122057e-02
1.152108234424010016e-02
1.096761265609831441e-02
9.916257555607974061e-03
9.667219654910290394e-03
9.395145790707498321e-03
9.080524232770111753e-03
8.899817187653839487e-03
8.585572140660665055e-03
8.341663346489997313e-03
8.359771895168739697e-03
8.660831746303202308e-03
8.577109296782282205e-03
8.527274407913331203e-03
8.260067157444605374e-03
7.735285926741919914e-03
7.638750522268035817e-03
7.542997284673596398e-03
7.540552202306269672e-03
7.262967951103247756e-03
6.856973151647251762e-03
6.622825105198582203e-03
6.685813696323869744e-03
6.687207105240481828e-03
6.726265899051326810e-03
6.703204062631550053e-03
6.499562851522137051e-03
6.293394856405845443e-03
6.341036852267625812e-03
6.283687236094655584e-03
6.108257991179615563e-03
6.316245401977433824e-03
6.285285091188673630e-03
6.042560331334625306e-03
6.123253450374198381e-03
6.442903279318194266e-03
6.366110931491892645e-03
6.193483683161538252e-03
6.293947570155145575e-03
6.589966730492010684e-03
6.435949455866905693e-03
6.320521697045458631e-03
6.421230350302021758e-03
6.466410410256464777e-03
6.580920223302917475e-03
6.456817461589024927e-03
6.408773943339913549e-03
6.143945062910320665e-03
5.924449938981165426e-03
6.007599653130623121e-03
5.956595775943687200e-03
5.931896680972945438e-03
5.765284648791496082e-03
5.623634618225426332e-03
5.824665581388296584e-03
5.521165295916000658e-03
4.906371236660891054e-03
4.753844829262270956e-03
4.680597171960723321e-03
4.379362635571436117e-03
3.975976921781729061e-03
3.602137114321224409e-03
3.386564924873857515e-03
3.198996271696734513e-03
2.917808382842829520e-03
2.584438498731073033e-03
2.205081511125003661e-03
1.969485369079978804e-03
1.905916362013099523e-03
1.793784794818658679e-03
1.641956432890526131e-03
1.603072595662376285e-03
1.525304412431218197e-03
1.403102436968303810e-03
1.248696310007915266e-03
1.069213942721056014e-03
1.005100714652960381e-03
9.353718711698035589e-04
8.412462559684448201e-04
7.707239893178857108e-04
7.402257814811699860e-04
6.840865146510434437e-04
6.142550413874565789e-04
5.834833126925411144e-04
5.336270747636810913e-04
4.735994775093572539e-04
3.890992569339655409e-04
3.359432127968113731e-04
3.304862664171430734e-04
3.001982805565163340e-04
2.712771708871072516e-04
2.510194432558842574e-04
2.194751393711921131e-04
1.951951924805773791e-04
1.712326620509289747e-04
1.458328753294589901e-04
1.274600984933230922e-04
1.077831860722043783e-04
9.328616948689896304e-05
8.054462152913865515e-05
6.725846144406116953e-05
5.809167977238979580e-05
5.101759668040194243e-05
4.616164001535068127e-05
3.737275870930945661e-05
3.261553500432348192e-05
2.859820443354572082e-05
2.497299164008884420e-05
2.248739852813967468e-05
1.859450858967476438e-05
1.561086974594456429e-05
1.267951337105945728e-05
1.093027225528655975e-05
9.780336380865724025e-06
7.470628986301379406e-06
5.563066171622893145e-06
4.482892785648453140e-06
3.612867345829672777e-06
2.765100457920945751e-06
2.010554382345255475e-06
1.484966877890827504e-06
1.032154143677578535e-06
6.257790099906148663e-07
3.847595383148583234e-07
2.266463782423712233e-07
1.499760210948108752e-07
8.940862420594836108e-08
4.207916759544321052e-08
1.729970798081003079e-08
5.558117060376779080e-09
1.164892394962751349e-09


==> anc/Fig07_j_charge_all_L15.txt <==
4.668651180496789621e+00
4.730528075650778597e+00
4.688958897413361804e+00
4.673103524025199462e+00
4.691589894803799510e+00
4.705380910855986087e+00
4.635282734494057699e+00
4.585205089421896751e+00
4.808935116942088861e+00
4.972428870063869688e+00
4.841346459776724842e+00
4.741562737060697863e+00
4.690709232242347149e+00
4.579387231641249834e+00
4.651680193920443962e+00
4.648661665486327976e+00
4.602777650791552766e+00
4.594325669029217352e+00
4.542629758381656835e+00
4.681423370859086219e+00
4.696996991858584991e+00
4.711277870184516381e+00
4.841040641728984184e+00
4.835000330310117000e+00
4.760883889368620281e+00
4.743443424027304012e+00
4.782347297207102166e+00
4.733054467197161941e+00
4.541394812423767746e+00
4.628572795919883909e+00
4.808348955468630059e+00
4.697610099423132013e+00
4.621231316656293941e+00
4.596348667504515539e+00
4.669230513648452430e+00
4.736815984733952156e+00
4.773976236851368959e+00
4.729341498404470379e+00
4.663035274842726174e+00
4.797652024441164897e+00
4.784802104593890881e+00
4.563306927644617872e+00
4.538029305736239749e+00
4.681663787060974968e+00
4.695729809121194975e+00
4.599252914992011831e+00
4.548919970115285594e+00
4.499823621145865538e+00
4.659042737497251174e+00
4.792588415426355830e+00
4.752484165825541673e+00
4.734481294053377809e+00
4.582837989124787015e+00
4.552007838042921861e+00
4.582284542246497061e+00
4.685115457108455672e+00
4.705151793954737371e+00
4.630338276045719681e+00
4.673767069837401422e+00
4.653938333319841192e+00
4.654751695010534540e+00
4.676815886942568667e+00
4.764844372678211926e+00
4.757597069228957309e+00
4.581710673602931827e+00
4.581314827306786519e+00
4.611027239871302363e+00
4.614018470449088305e+00
4.629171175998754606e+00
4.666359439645177964e+00
4.604703856742296431e+00
4.444786941818568593e+00
4.465741665781552960e+00
4.392081275421173991e+00
4.529894099441278854e+00
4.680687952326619161e+00
4.562294819066913476e+00
4.505413011230818832e+00
4.521577302422290501e+00
4.677862736940170407e+00
4.527725337238453385e+00
4.436415419351917855e+00
4.563087515855360543e+00
4.733299310298972884e+00
4.689405807487711186e+00
4.425727611363972969e+00
4.450301323611579818e+00
4.351445061206424825e+00
4.309895445258608682e+00
4.375280940893394366e+00
4.524986653222043742e+00
4.655397015292642493e+00
4.404479729119739062e+00
4.368158235324744787e+00
4.510132753952738938e+00
4.430603331293561098e+00
4.398188909932905233e+00
4.220417360331874868e+00
4.232111539031562231e+00
4.557949599120241224e+00
4.618720533827838537e+00
4.515125862800732470e+00
4.484232831634869854e+00
4.452422798399392256e+00
4.392624216594405162e+00
4.524135154178424045e+00
4.567656824881976441e+00
4.518451377456720763e+00
4.466977930814635123e+00
4.424469181108769966e+00
4.384925203083071210e+00
4.293816602215743572e+00
4.485203915322366619e+00
4.544080259623568985e+00
4.450258139289672954e+00
4.467125992270082335e+00
4.266568530651072777e+00
4.252762988992349946e+00
4.515091915498325115e+00
4.511511301245461070e+00
4.389311195023473999e+00
4.362121366928119137e+00
4.331988529456645587e+00
4.252249065931990479e+00
4.311372698741431364e+00
4.293029127103622500e+00
4.281269105258492580e+00
4.340377985987896814e+00
4.428707010720754234e+00
4.364341764310286642e+00
4.295164467731069635e+00
4.342540830056145218e+00
4.277127178643368666e+00
4.289521582438163172e+00
4.359170651021115006e+00
4.438631940143030974e+00
4.346685700729925550e+00
4.446574865788569753e+00
4.429031302896113687e+00
4.268636030567940054e+00
4.373592825802300688e+00
4.376332464577229686e+00
4.238897361184783996e+00
4.277318042498788664e+00
4.276423401757436515e+00
4.301855204130109023e+00
4.321343419397609686e+00
4.339472961650454153e+00
4.342151431033049569e+00
4.216223461874044176e+00
4.269988516033868642e+00
4.331535940678773677e+00
4.311956495254412047e+00
4.200914339781157025e+00
4.286554824642194284e+00
4.463931319237703477e+00
4.313762675086261211e+00
4.094587159820341604e+00
4.142443623244165707e+00
4.263616994236753222e+00
4.223342494700642824e+00
4.193987285948823640e+00
4.272809406240413388e+00
4.488843786572708439e+00
4.292435612740707285e+00
3.919375038677323175e+00
4.068785282294592243e+00
4.214495602184977763e+00
4.181163379172534000e+00
4.162261457845133350e+00
4.182622590263854079e+00
4.168756543640379952e+00
4.238835856119429479e+00
4.294997428918927440e+00
4.120080055250482154e+00
4.002781752147583028e+00
4.079028621443904434e+00
4.159798414917692533e+00
4.159851257716175255e+00
4.154257331929416708e+00
4.084729142972729932e+00
3.992336347063462298e+00
3.974288188541689859e+00
3.974142504188923120e+00
3.915890441184164850e+00
3.894098284207482052e+00
4.014722957271007253e+00
4.048945730393963771e+00
4.014020895703144021e+00
3.965017910180299143e+00
4.054063988827813603e+00
4.084670836349530099e+00
4.010302692583819884e+00
4.169882717813573336e+00
4.451328656489065061e+00
4.282162884432807459e+00
3.909839404947016650e+00
4.049738179259781745e+00
4.101129853663921132e+00
4.014643144534494112e+00
3.970811947060867819e+00
3.992970205371467074e+00
4.067589925171674281e+00
4.043969548522734492e+00
4.020435447294365972e+00
3.921121429972189265e+00
4.033030509049486234e+00
4.154325543193289505e+00
4.032904577582275607e+00
3.982160340318680714e+00
4.092886567908094797e+00
4.181043327276461774e+00
4.134630564959238086e+00
3.994778764391192283e+00
3.873195455155038047e+00
3.913145810651404766e+00
3.918549485785526532e+00
3.829317091568936959e+00
3.860900023452962682e+00
3.968918500004308125e+00
3.995352003180789424e+00
3.820574998567911607e+00
3.693857688373912929e+00
3.821499593107930082e+00
3.877830733733250046e+00
3.857827899503055491e+00
3.884167268560859920e+00
3.842620593847060562e+00
3.779962910157280920e+00
3.737953850380249410e+00
3.848400671607476564e+00
3.995905341486315709e+00
3.948412925438458121e+00
3.900948856045076241e+00
3.721966952296914766e+00
3.648225657342053729e+00
3.777292722836631977e+00
3.786032022888443649e+00
3.710967459766633336e+00
3.793982553133135927e+00
3.855762021808114781e+00
3.800683021639525094e+00
3.887976252720184434e+00
3.889168126169227246e+00
3.735467470784475275e+00
3.736415928660188790e+00
3.853248152065947174e+00
3.823781920414103919e+00
3.898184213720123914e+00
3.871368327309155699e+00
3.791458187462739993e+00
3.917002969786206990e+00
3.835484907038863245e+00
3.699278894575741994e+00
3.822260890233344810e+00
3.802521872272830894e+00
3.789787369474713952e+00
3.928541141569517503e+00
3.776715110156113830e+00
3.661959272484643257e+00
3.805057753393481512e+00
3.831281311521971045e+00
3.817256306566203516e+00
3.817359172171888915e+00
3.725466453528587074e+00
3.628433480833351599e+00
3.525218565518349223e+00
3.655943183354211090e+00
3.734389975238795234e+00
3.615033768462015296e+00
3.579713784272269717e+00
3.673216713295151425e+00
3.675760956750951269e+00
3.521910430919219515e+00
3.519104004515513306e+00
3.653653736951797182e+00
3.588854776521456458e+00
3.515131188042002197e+00
3.567286273964173748e+00
3.629386003599847310e+00
3.700225375813491535e+00
3.597652167430654302e+00
3.431158874760378286e+00
3.493864714955683848e+00
3.623324952304868951e+00
3.588518726581371610e+00
3.585916581393041369e+00
3.432790836617526598e+00
3.385865338496672372e+00
3.449743125365163809e+00
3.424467753118121571e+00
3.414236139850626017e+00
3.440412474270660326e+00
3.566890758996707600e+00
3.627447127825596418e+00
3.571228685070622522e+00
3.514586201072111393e+00
3.484846270683648495e+00
3.471201958169340074e+00
3.372868977805891788e+00
3.346412025207204266e+00
3.486771471183750748e+00
3.649251689815014466e+00
3.640052608686015656e+00
3.434193514056207430e+00
3.326843697202183314e+00
3.419635133914027403e+00
3.626782777046211326e+00
3.611216606786806782e+00
3.444591847928265338e+00
3.444198665711263541e+00
3.517891894460716262e+00
3.693765936339899802e+00
3.634870784222281159e+00
3.407400166598103741e+00
3.394324557555342015e+00
3.303808445438045194e+00
3.343958349042943645e+00
3.491523485767315638e+00
3.387945873096257721e+00
3.346010179866683032e+00
3.369868641862199699e+00
3.392157936306864130e+00
3.529519748234122734e+00
3.459446451442260262e+00
3.359363965401173768e+00
3.398526396505703318e+00
3.367239032061483339e+00
3.405231551006906887e+00
3.327061244914961691e+00
3.319377738400952182e+00
3.534298810582660266e+00
3.475792304867890259e+00
3.220294859707063306e+00
3.194303273330223014e+00
3.408934633131028846e+00
3.445035346023701983e+00
3.386151091435254834e+00
3.358095108823533792e+00
3.315757364292020171e+00
3.450924549988749312e+00
3.388361687843503667e+00
3.193899188232417252e+00
3.158930527538435840e+00
3.239525259402963098e+00
3.347285926198805051e+00
3.322386662138689051e+00
3.275801057263225236e+00
3.243181490373820086e+00
3.177630692951273428e+00
3.198095488160954680e+00
3.313093494128700911e+00
3.270903727435952923e+00
3.160476978171558482e+00
3.279845062973913983e+00
3.355010741414153230e+00
3.225263598371377327e+00
3.121258907084424994e+00
3.165322700009830292e+00
3.316317544374180137e+00
3.292296197160456295e+00
3.260414223543302903e+00
3.304907386488596277e+00
3.247594252317515640e+00
3.350644630620164044e+00
3.363195218464303693e+00
3.212360902823066411e+00
3.245013046491148856e+00
3.227723910584853417e+00
3.159874895623963731e+00
3.088566497125590171e+00
3.131188620990279059e+00
3.191475245863278687e+00
3.210392396549250460e+00
3.298685555477340881e+00
3.241843984398740997e+00
3.129046373676397153e+00
3.138473094335147096e+00
3.251041258603337258e+00
3.239490834258263341e+00
3.067885981160536346e+00
3.030249430972350222e+00
3.153223121659242789e+00
3.196485948276284184e+00
3.221146395845314370e+00
3.165508630463132356e+00
3.162879323881281568e+00
3.086286412480139241e+00
2.933950389921351931e+00
3.054028385416109881e+00
3.062338024213451249e+00
3.040593791334604834e+00
3.025559084225208917e+00
2.912724236917730636e+00
2.966006415675900953e+00
3.050850260963675176e+00
3.056136589627770128e+00
3.141266765963985907e+00
3.028351304564279367e+00
2.917978226303469924e+00
3.009612809056243954e+00
3.148426142824713558e+00
3.084438526289953408e+00
2.921933838352626545e+00
3.072938510299100034e+00
2.997215908797166595e+00
2.908693921054844811e+00
3.110187574679764477e+00
3.073776501173529851e+00
2.897745840524530436e+00
2.867973672057864576e+00
2.888625799124833637e+00
2.920746856773877465e+00
2.935443672050179753e+00
2.898186376611384230e+00
3.018390289814063099e+00
3.092284758565511993e+00
2.989483677918078008e+00
2.903257119444897949e+00
2.883357435588261186e+00
2.907326922783656009e+00
2.913921024189891629e+00
2.888623564570219848e+00
2.784655161466580431e+00
2.749701932839718310e+00
2.880892541288853081e+00
2.915992353608196197e+00
2.827503859400811503e+00
2.793123307987924075e+00
2.806369444628447507e+00
2.833853432357395619e+00
2.912484506023475195e+00
2.918035572849274839e+00
2.899217896094997027e+00
2.868012261252018469e+00
2.914012771355307674e+00
2.954489303222466834e+00
2.866870025589794313e+00
2.873156263532919752e+00
2.995737275378016928e+00
2.947370714742082676e+00
2.805249952505872724e+00
2.819763823141526959e+00
2.796029178306077334e+00
2.715253191682425182e+00
2.673143870504499642e+00
2.737427020764918062e+00
2.778144944547651818e+00
2.863199208197960033e+00
2.860242680941643023e+00
2.890266937415530091e+00
2.969160146233712272e+00
2.824246898165401198e+00
2.787103139868404966e+00
2.819942850873791151e+00
2.741023333037301057e+00
2.713293465373074032e+00
2.676949404651959519e+00
2.712206577747728442e+00
2.742454861532080734e+00
2.661505342726786516e+00
2.637378438097676359e+00
2.746583266746705831e+00
2.863240559574438571e+00
2.837607849060247212e+00
2.712402190803853141e+00
2.618050308341540067e+00
2.608644261842614220e+00
2.645372665971991832e+00
2.739784250480366445e+00
2.680063508218928803e+00
2.645356010898689547e+00
2.665733626546548773e+00
2.732187161194544966e+00
2.745810699332753568e+00
2.694763622751177756e+00
2.641315864942650027e+00
2.566036741307060609e+00
2.607989375555472389e+00
2.645989139908150545e+00
2.651689615792183652e+00
2.584906687082274335e+00
2.549733227291723914e+00
2.620829375019839258e+00
2.639387860782766992e+00
2.613818822386441365e+00
2.622279486580610719e+00
2.604713502680262138e+00
2.578193088839716651e+00
2.572138289367885022e+00
2.573213160962846136e+00
2.536311276368046208e+00
2.591785719307819313e+00
2.598024662794140127e+00
2.564460616703477580e+00
2.515612115557435580e+00
2.521115127565068281e+00
2.632276879312603235e+00
2.582028016049934038e+00
2.508189701646061476e+00
2.519226188895275609e+00
2.568510937537614502e+00
2.571890297663531832e+00
2.591558181132912253e+00
2.521487833450813287e+00
2.449876798086226604e+00
2.498511242642656782e+00
2.551522515293292770e+00
2.522041205926672358e+00
2.467959658285419078e+00
2.450402201394113799e+00
2.402408740526331243e+00
2.437767888274472661e+00
2.546851205618741343e+00
2.462462167614369868e+00
2.389985997193814438e+00
2.474737585548765662e+00
2.450480525487344519e+00
2.512379691618650046e+00
2.611492355677364152e+00
2.535985920120625625e+00
2.483530782539091764e+00
2.504640493333678997e+00
2.475825735277647155e+00
2.458329451051314063e+00
2.584993244146970515e+00
2.552447646518901880e+00
2.417161403672831277e+00
2.380809731430600706e+00
2.350711174150356797e+00
2.392178801217175632e+00
2.477527623272160806e+00
2.423451208436780302e+00
2.334686122591594692e+00
2.383760323902219369e+00
2.372158366037943278e+00
2.367461439486362451e+00
2.406261528498191637e+00
2.380616391633003648e+00
2.341554601134321789e+00
2.317170854135751856e+00
2.318335168021253168e+00
2.423009370361037806e+00
2.417855382732947422e+00
2.319914585004478447e+00
2.287701064112038551e+00
2.346645174350122875e+00
2.393449870740109731e+00
2.255027270429253328e+00
2.313155317809925116e+00
2.419575814643263989e+00
2.356226970946872612e+00
2.286750526425939789e+00
2.270409492591793921e+00
2.332648261982796178e+00
2.304442708775681137e+00
2.209092669261017772e+00
2.223486383968838798e+00
2.307855620810971953e+00
2.357415508694688633e+00
2.254501759254627924e+00
2.160690946656725675e+00
2.138235301503308428e+00
2.143359214493809173e+00
2.235711995867589952e+00
2.260870753001075872e+00
2.302690936049784920e+00
2.343846188468885927e+00
2.300119607212265826e+00
2.253013133653988920e+00
2.301923733520738313e+00
2.309229299903561294e+00
2.293606239551539527e+00
2.226541585840724480e+00
2.204032115919852597e+00
2.270276411431920494e+00
2.229111061197043497e+00
2.186688611017948869e+00
2.181585274528107909e+00
2.074010588320128079e+00
2.087255329746475319e+00
2.176195159938537405e+00
2.162268769011041147e+00
2.124854334662404476e+00
2.099403826015284746e+00
2.182060209998047728e+00
2.181219662985214303e+00
2.107923197985550612e+00
2.118291590508114997e+00
2.076116787817054110e+00
2.142676556615732419e+00
2.176421337050569615e+00
2.032653301703089888e+00
2.014994770258184076e+00
2.103513674535320011e+00
2.162901530365393121e+00
2.210432638296214503e+00
2.227248533845455292e+00
2.136404964560971287e+00
2.057120863932763832e+00
2.065658906889707769e+00
2.095845725648452618e+00
2.107798685478260658e+00
2.118380576613981603e+00
2.065938680045797948e+00
2.030773950657410953e+00
2.090723837949975739e+00
2.096074521633074728e+00
2.046439821414468341e+00
2.071515315485804365e+00
2.133144597127844655e+00
2.067190194238769596e+00
2.005852424872783146e+00
2.088979116113752088e+00
2.104206804319900481e+00
2.039532281640178635e+00
1.998047076374879216e+00
2.005420756216431233e+00
2.081083621536799821e+00
2.145270786231750382e+00
2.067388004203769114e+00
2.008577944596734000e+00
2.048554525779250568e+00
2.057662654558261472e+00
2.040919076672460530e+00
2.001104645119617942e+00
1.984253781016571017e+00
1.975895266205301537e+00
1.967531208998188452e+00
1.934305868428883191e+00
1.981728750058444843e+00
1.964862570746416459e+00
1.879229173550748477e+00
1.946891405992450697e+00
2.042961544431129539e+00
2.056960858445569418e+00
1.997561248652762522e+00
1.986737882670318589e+00
1.938887878519049979e+00
1.954418492969907772e+00
1.954893017771673014e+00
1.916439352430640231e+00
1.925707657428272768e+00
1.865988149585616984e+00
1.871464201998423338e+00
1.930218845352505319e+00
1.905175145134517800e+00
1.860962822175048714e+00
1.853073465540176379e+00
1.886434829944630076e+00
1.848114435684121037e+00
1.847563333922387807e+00
1.918391382675848744e+00
1.919996101338051320e+00
1.899036245260153022e+00
1.876573518328423784e+00
1.865957362018335175e+00
1.873761222992336384e+00
1.871527673091769817e+00
1.873936703056426678e+00
1.851723888177155386e+00
1.803917660415727875e+00
1.825780017634463626e+00
1.882676564484051296e+00
1.818300054907291852e+00
1.750365085522671116e+00
1.803026328535779044e+00
1.814434070133573274e+00
1.768447128192301543e+00
1.785252147222153640e+00
1.818635158421841647e+00
1.837276264970962414e+00
1.851236440881274481e+00
1.788731828907686561e+00
1.745045109324159016e+00
1.803812683096316816e+00
1.878202421521301124e+00
1.867943301880507612e+00
1.842169958220519321e+00
1.763167155520392049e+00
1.713466176100841398e+00
1.757191975397841777e+00
1.784296059245155108e+00
1.802546072834024127e+00
1.818784331684260236e+00
1.786420795448780963e+00
1.764442697656291248e+00
1.763289163098410217e+00
1.725161938446730714e+00
1.779833301218283204e+00
1.821124797197546386e+00
1.787654042498439511e+00
1.786571325153670786e+00
1.693165437368640891e+00
1.659704003862940924e+00
1.692659247959839020e+00
1.659572785504014325e+00
1.728326666141605461e+00
1.801592065667096065e+00
1.758390482988241965e+00
1.806363051757078564e+00
1.810219531047981611e+00
1.728390402668728010e+00
1.669576416079560754e+00
1.672494401306000578e+00
1.690848376754775728e+00
1.702735842103346942e+00
1.711569329778803938e+00
1.684257317297004120e+00
1.661884995742913818e+00
1.607233719104592673e+00
1.670025734193132827e+00
1.734552130164941364e+00
1.745938437769251284e+00
1.785719135124090196e+00
1.802645728795665425e+00
1.693236226204423822e+00
1.633898617972020073e+00
1.649735713160204842e+00
1.653289513009295719e+00
1.677299960015167679e+00
1.694702576113520376e+00
1.687974814113923694e+00
1.610799389895963607e+00
1.632809784173215428e+00
1.679342556787534413e+00
1.612481077945383090e+00
1.600164445802822133e+00
1.618049421477895544e+00
1.586044797946165152e+00
1.577470981876586631e+00
1.600465329673860904e+00
1.668085057932612525e+00
1.635738435303963678e+00
1.595293262155666580e+00
1.614798081639750915e+00
1.608456631799932701e+00
1.573047017855806251e+00
1.554462291539376206e+00
1.574136554154565104e+00
1.572827545494708934e+00
1.582219849789447297e+00
1.641196960790239912e+00
1.682230327663123637e+00
1.632904490275124854e+00
1.621245148659184787e+00
1.602369920000219050e+00
1.536047141251450032e+00
1.518280329370689907e+00
1.579961455441484475e+00
1.547875315021746578e+00
1.537707448664306531e+00
1.577485170259392167e+00
1.577438358236750826e+00
1.611900434129089232e+00
1.620917494935965264e+00
1.564116621864855894e+00
1.504894251135182381e+00
1.545724290838778936e+00
1.589346643392142377e+00
1.574159426089972280e+00
1.589371703810275260e+00
1.548916263257887227e+00
1.524984077491653878e+00
1.550866585230197714e+00
1.569381603192384400e+00
1.556172751729223869e+00
1.465353899955988304e+00
1.445121025609614751e+00
1.460873461248529903e+00
1.481949948700884701e+00
1.553506685394117737e+00
1.541768323883854874e+00
1.501760708874521288e+00
1.534137130800536930e+00
1.559229464115409414e+00
1.516764703780939527e+00
1.450199305875341516e+00
1.505645744874559266e+00
1.526708095201559034e+00
1.498821186413224593e+00
1.511537102030821478e+00
1.512486735553633999e+00
1.539760510219104095e+00
1.498688821201066057e+00
1.480531247846968990e+00
1.564130710447846129e+00
1.532743495828233771e+00
1.485039785278889246e+00
1.503246282195973116e+00
1.478111966222078966e+00
1.446524507946172378e+00
1.441611158671246562e+00
1.467261441316134229e+00
1.522433892725855387e+00
1.563666658571112533e+00
1.527861557846263540e+00
1.502756159851091677e+00
1.498605660106330006e+00
1.416608289394567732e+00
1.405363435966078489e+00
1.501636482792375382e+00
1.495049244994506532e+00
1.385048849678637506e+00
1.409093119237333269e+00
1.450345845239433329e+00
1.448579256300268847e+00
1.491890306022321422e+00
1.494010629884873875e+00
1.503401033901196504e+00
1.475706492713492191e+00
1.430687344546630602e+00
1.404498342036279102e+00
1.382200910619248990e+00
1.455820604090835246e+00
1.452899420273333408e+00
1.382526750774604407e+00
1.358957863295171986e+00
1.424203080433195545e+00
1.484448454848118937e+00
1.425521213861108860e+00
1.373686940147131885e+00
1.389992681882717740e+00
1.423834552031034040e+00
1.421376480421935984e+00
1.438523414135421508e+00
1.381224143124996750e+00
1.353865990658777996e+00
1.444965669414925991e+00
1.432694740338585015e+00
1.412351062249506350e+00
1.400217412739674483e+00
1.355484311859865176e+00
1.432638817241753681e+00
1.472246013547393817e+00
1.404835015900360862e+00
1.357384390553753706e+00
1.349198267453317612e+00
1.338444797219580096e+00
1.353522969974669588e+00
1.412568656402539480e+00
1.342363724385930768e+00
1.311339470964793197e+00
1.336287353643836440e+00
1.319909937364833086e+00
1.362872205504905621e+00
1.329118504815423707e+00
1.343353668013421931e+00
1.362785448607524152e+00
1.341489903414562646e+00
1.389015875314014270e+00
1.364679396104453657e+00
1.351863617996458711e+00
1.363946304410673882e+00
1.353489792491871180e+00
1.360479335051385519e+00
1.346984566730074162e+00
1.302334215239104864e+00
1.273071607750545509e+00
1.337045531815891142e+00
1.388218750641251997e+00
1.357726729874311422e+00
1.351088048666083896e+00
1.329752630552363035e+00
1.284404759566843746e+00
1.280837827317061972e+00
1.344076606403724616e+00
1.363328989164159566e+00
1.288766900082739753e+00
1.282704242620547053e+00
1.332273973443643289e+00
1.338496293101648416e+00
1.276255458057513836e+00
1.274780679948622097e+00
1.299859750419215976e+00
1.298822673724888466e+00
1.318501324393456908e+00
1.318008300845396885e+00
1.293796407239192314e+00
1.291303920732726818e+00
1.270267878558218211e+00
1.241785761569907720e+00
1.275129230671995684e+00
1.283535306534604681e+00
1.300653903533331768e+00
1.313254841387068383e+00
1.286070683875802922e+00
1.257847858797095819e+00
1.254428307051072222e+00
1.230927042651533743e+00
1.202454189014152464e+00
1.231750114752079517e+00
1.248719890232769192e+00
1.275940696237584771e+00
1.263698005151768111e+00
1.261617176718488720e+00
1.282550218579652013e+00
1.246193129287506141e+00
1.223248259617748968e+00
1.258628093713362484e+00
1.273595290132792268e+00
1.244708753735249251e+00
1.241384414007668413e+00
1.273422392363564137e+00
1.256952441600950099e+00
1.176103729381919871e+00
1.238656533462043852e+00
1.322972832147027544e+00
1.278970744700083984e+00
1.223110081874895450e+00
1.214663197899861435e+00
1.236813485684032266e+00
1.274037115123403341e+00
1.248319225853008918e+00
1.200750947468112839e+00
1.237575625327303364e+00
1.241648098091919783e+00
1.198559028629742507e+00
1.216493852769187978e+00
1.194829470469300992e+00
1.165833378242271845e+00
1.186002346950637110e+00
1.197308254537006400e+00
1.206236367669191845e+00
1.197447179063193756e+00
1.222151844321516023e+00
1.215546381399376763e+00
1.203500150113754996e+00
1.228935050462544476e+00
1.224993332400585722e+00
1.151140207487832079e+00
1.144590972111457106e+00
1.208030704827967039e+00
1.153922824072149966e+00
1.149185950907186005e+00
1.190698071778929057e+00
1.206714738136348997e+00
1.200741301280584539e+00
1.165200271900957985e+00
1.170595972865860812e+00
1.181128711357347649e+00
1.177360048072061183e+00
1.166345705802736887e+00
1.189919805835183642e+00
1.185521238392777121e+00
1.189601136756698097e+00
1.163720752034881123e+00
1.131134974409457206e+00
1.159753592285893253e+00
1.135367612931884596e+00
1.145433815687333157e+00
1.160170887104969184e+00
1.151010681807617786e+00
1.171667242302524059e+00
1.133947057743734721e+00
1.095762512724721027e+00
1.166526534815404137e+00
1.194849388196387974e+00
1.148002761285132456e+00
1.117834177878569424e+00
1.117897867972040160e+00
1.128498745555618132e+00
1.111482324514325271e+00
1.071982216602581861e+00
1.062812110250899167e+00
1.109378272446507774e+00
1.129106676775957219e+00
1.082647717151221656e+00
1.083653871934725510e+00
1.099908931327244987e+00
1.102524100636849136e+00
1.093326709589541812e+00
1.035761936458301946e+00
1.028733551637597721e+00
1.065591045776660639e+00
1.079721121639823034e+00
1.103776670304585039e+00
1.121483349730246992e+00
1.099443577334683342e+00
1.065665138867150974e+00
1.054320574881273176e+00
1.110263460877631614e+00
1.118533483196807010e+00
1.114716080899199158e+00
1.126514809944876516e+00
1.085349577477663141e+00
1.034876008834139105e+00
1.023259955524536746e+00
1.081506434289299046e+00
1.109641015323227897e+00
1.049549357937471283e+00
1.011995518453902232e+00
1.033507983004011699e+00
1.066287572050462540e+00
1.049098554265365024e+00
1.043871232937042093e+00
1.029727262055425641e+00
1.047763509653746095e+00
1.089070783976211043e+00
1.025354591484402000e+00
9.789821545727096508e-01
1.080036640664852943e+00
1.120692472197504674e+00
1.041205180639612093e+00
1.058359434136154409e+00
1.062149145586390508e+00
1.018958886858848834e+00
1.013418774372380149e+00
1.029825257177078957e+00
1.017730261681181414e+00
1.031697013207236502e+00
1.010082529692917896e+00
1.002944616269376699e+00
1.061424915145682490e+00
1.047215750496705677e+00
1.004225647372749552e+00
9.860975747939708658e-01
1.003607143643194588e+00
1.038012988199241926e+00
1.047472003475088620e+00
1.030733819814032337e+00
1.019258108235351568e+00
1.009525595647744689e+00
1.029132822914069267e+00
1.019020447785706551e+00
9.807978665589841549e-01
9.657009661220220531e-01
9.627757271965224906e-01
9.734047453052110388e-01
9.818379651031291511e-01
9.664548145289930670e-01
9.637088417034680443e-01
9.937065803267627340e-01
9.952824636729834529e-01
1.003970865244451227e+00
1.001588637868831677e+00
9.640577655252979827e-01
9.478453032084747099e-01
9.935181846985172704e-01
1.007016105414153984e+00
9.601061707984496207e-01
9.557190853538748421e-01
9.313864502558668601e-01
9.177143597990762292e-01
9.300091394233659381e-01
9.687695516668389795e-01
9.943074143447151458e-01
9.375816628404869402e-01
9.178169245148446453e-01
9.369062942516392933e-01
9.527924820439220843e-01
9.229446106030672059e-01
9.136341411527796330e-01
9.366405483193687154e-01
9.364644395642981456e-01
9.905685167650302159e-01
9.870450424125501998e-01
9.472619294132466061e-01
9.347864897535039796e-01
9.077346053237511647e-01
9.177293812543927398e-01
9.538033343203942138e-01
9.487692365307919262e-01
9.361311371290612637e-01
9.651255671179556073e-01
9.343870758838077606e-01
9.064561771323894623e-01
9.187216690059040181e-01
9.253598297403246020e-01
9.413255126761127523e-01
9.227039598652923003e-01
9.038833430156580917e-01
9.197745593384311080e-01
9.270349177562078324e-01
9.334703181588978049e-01
9.333852866747961441e-01
9.220020981033928420e-01
8.882042327108919944e-01
8.517266499585381956e-01
8.679888572140304071e-01
8.812746265157724856e-01
8.615009264873184636e-01
8.582407464458629009e-01
8.635975863168817712e-01
8.729349608932848170e-01
8.704438370242724154e-01
8.782075066908984207e-01
8.818970893350872586e-01
8.697761399046377573e-01
8.709437261849973799e-01
8.801026652828941588e-01
8.956216988384770872e-01
8.991387011697521414e-01
8.730353333126965598e-01
8.377633215211186535e-01
8.198850937799558869e-01
8.329590457458940778e-01
8.643616522630982457e-01
8.466861980549410527e-01
8.537075658502037978e-01
8.760422973744201869e-01
8.693571127415645750e-01
8.752507223336751796e-01
8.703655745459908388e-01
8.528282715273252101e-01
8.766274038213520692e-01
8.653234853202613763e-01
8.352003189658022686e-01
8.382747481640789866e-01
8.487123681286318222e-01
8.363901781364481147e-01
8.032652444487921040e-01
8.110530954684204152e-01
8.314396619857530313e-01
8.458943144584859519e-01
8.407796572834477233e-01
8.447638326346683657e-01
8.670110202688174894e-01
8.483591307185878172e-01
8.525622497835820823e-01
8.762814057931819223e-01
8.562070818340783429e-01
8.728438470490549328e-01
8.888754349394172305e-01
8.311260769862701681e-01
8.109072990776824419e-01
8.439212875321409069e-01
8.574913154186901698e-01
8.521939856590864393e-01
8.388877726931904810e-01
8.231380603108237048e-01
8.084200986510426956e-01
7.927041166803933114e-01
7.899240311428360473e-01
8.220933269493492235e-01
7.989436780884269229e-01
7.823326996921162735e-01
7.903579527329479548e-01
7.712147431094789063e-01
8.161468974485299732e-01
8.269926764820725307e-01
8.050446466804956902e-01
7.945332091238115346e-01
7.693517249251717871e-01
7.604863445491991669e-01
7.674290931477946165e-01
7.897696474471801453e-01
7.801063816295615849e-01
7.729017265903936895e-01
8.017628667199255821e-01
7.800131218721088056e-01
7.649399962009383325e-01
7.918324016379848507e-01
7.840928209641515600e-01
7.609789942106480742e-01
7.748091183423660988e-01
7.854435006581395040e-01
7.865086108896124362e-01
8.011632745741760209e-01
7.906873500161992752e-01
7.803855023387644696e-01
8.147649102515888142e-01
8.076342896757762180e-01
7.828588346958941235e-01
7.985642910432007024e-01
7.699631693654801490e-01
7.589362124612639704e-01
7.769630633958095611e-01
7.565422173737255118e-01
7.189002351857607387e-01
7.361358813006833035e-01
7.557590494036278139e-01
7.288877322888226429e-01
7.383170283113058563e-01
7.583413086588262075e-01
7.758271949036589232e-01
7.764762091797736687e-01
7.698691582034000724e-01
7.528587565808575466e-01
7.409836546337024155e-01
7.374279621062830303e-01
7.392781872031811696e-01
7.244884885691206255e-01
7.011648047401978223e-01
7.509223932956501368e-01
7.645823282703777535e-01
7.163875839353619490e-01
6.993460320439326416e-01
7.117024368527085088e-01
7.265215360969026204e-01
7.358492958742490764e-01
7.119892018045739235e-01
6.974444820680361090e-01
7.008825940772680507e-01
7.219444021018688318e-01
7.324495901887333460e-01
7.326796020672172727e-01
7.446542222436737246e-01
7.311642053150269049e-01
7.328824803247488973e-01
7.367202302794794155e-01
7.190698723140647175e-01
7.146658973071698950e-01
7.234897285391698185e-01
7.128089746302901375e-01
7.043929335244099033e-01
7.175170879034918903e-01
7.051895981258778923e-01
6.904522363038648747e-01
6.945292152335649227e-01
7.132078767753436965e-01
7.262169724211163802e-01
7.106889507257824201e-01
6.868053406770513458e-01
6.927267887323180773e-01
7.158356000138422770e-01
6.927857283951283085e-01
6.893368173628983131e-01
6.954877362827167619e-01
6.951474202762972787e-01
7.037265451566960817e-01
6.860679388632759945e-01
6.993521646565877825e-01
7.094515817512835332e-01
7.109086975188614321e-01
7.151189214770159452e-01
7.086281809594696668e-01
7.089613524463538319e-01
6.925999155152934295e-01
6.807817486773423132e-01
6.972891898064975669e-01
7.155393522196342726e-01
6.925990741451140131e-01
6.875583019866108314e-01
6.954780016405276433e-01
6.755648959853161051e-01
6.689163428905213760e-01
6.616279994096029293e-01
6.498677859366082110e-01
6.632948021517404147e-01
6.702147640553055563e-01
6.766276390633078064e-01
6.908549222615626428e-01
6.701326000589208354e-01
6.560389731816671510e-01
6.709945955963365627e-01
6.765074488350899529e-01
6.698866971402432924e-01
6.786583763544953296e-01
6.434845321239437421e-01
6.222394139574116689e-01
6.528248316618726621e-01
6.539163390440830836e-01
6.458919294202637440e-01
6.643350377687184949e-01
6.564170763283792009e-01
6.460868847585090613e-01
6.715531488306339947e-01
6.658599282374760842e-01
6.442690644393739285e-01
6.387847335456675602e-01
6.377802275923892816e-01
6.352681063237223258e-01
6.320211645877022999e-01
6.250467051938638496e-01
6.367779479241615359e-01
6.343780021021819815e-01
6.287067054760477891e-01
6.318641370268169855e-01
6.296183639438210911e-01
6.379877606120882838e-01
6.458376106794139204e-01
6.498123971654662379e-01
6.504688545648819042e-01
6.504595595084436965e-01
6.305473251276236812e-01
6.332422503696925054e-01
6.415481796310685825e-01
6.450195403750913492e-01
6.429828388202010192e-01
6.327932418189292640e-01
6.217345919988459535e-01
6.047563345534019419e-01
6.033607968625808171e-01
6.011272063457476778e-01
6.080805072693665769e-01
6.112406484536271334e-01
6.135819518299938657e-01
6.156767503343307801e-01
6.294122760823520624e-01
6.266444843895090377e-01
6.098209655604238666e-01
6.152417421610334447e-01
6.195659344464964358e-01
6.388298059821611030e-01
6.393538145704875664e-01
6.205428876296732454e-01
5.980256698389940784e-01
5.760805024521867823e-01
5.988018946921404018e-01
6.198140606800308650e-01
6.120294561047645576e-01
6.024728194215254184e-01
5.934525111641052453e-01
5.849617052461195676e-01
5.963953607999763484e-01
6.231201692760882649e-01
6.233480715168354669e-01
6.104513901861672309e-01
5.929870824618478364e-01
6.066559308679460027e-01
6.241527066516548983e-01
6.271885272795234556e-01
6.029926147669948389e-01
5.769975664591792119e-01
6.018068268314569202e-01
6.027773684590036485e-01
5.830132879069938046e-01
5.754542127794146644e-01
5.755643393949185782e-01
5.971277950472848595e-01
5.861635473068353974e-01
5.644397931716318428e-01
5.814895799432956425e-01
5.796880303100130361e-01
5.867434926305584719e-01
5.822717064081897043e-01
5.623558097664298483e-01
5.541445165030011166e-01
5.592747413825457370e-01
5.771239973941040269e-01
5.614556741384498784e-01
5.460796885989891436e-01
5.928293842934991842e-01
6.053890549519632680e-01
5.846753411536301792e-01
5.841295336282219530e-01
5.846370257225932399e-01
5.993601151464784671e-01
5.854067771080572191e-01
5.754251518947655075e-01
5.818054506129350933e-01
5.641503395319056313e-01
5.641745150488750582e-01
5.617339606142871533e-01
5.622211739378081274e-01
5.708033555439350204e-01
5.591222612198752939e-01
5.605630149860939548e-01
5.581902974194202782e-01
5.549915087348955556e-01
5.613711494087300080e-01
5.581008744338880057e-01
5.696794630234240930e-01
6.034357766924335342e-01
5.860429259011986636e-01
5.480706573463353104e-01
5.637843216305430394e-01
5.608261625861289401e-01
5.419751479267194139e-01
5.492734702887259735e-01
5.412094749667577531e-01
5.222692760253638822e-01
5.380139492002852242e-01
5.852862035024100074e-01
5.790818920267873926e-01
5.617572963579474665e-01
5.570256089178738934e-01
5.278600917838306428e-01
5.377596312538553969e-01
5.559554624089829700e-01
5.547702688519339231e-01
5.643482388881737588e-01
5.708481183330194053e-01
5.580527844332379139e-01
5.623529855142997969e-01
5.639854789418377035e-01
5.418648749456552727e-01
5.326841548780609781e-01
5.339423213278591263e-01
5.460839402558493871e-01
5.543979244890639979e-01
5.482320199294199448e-01
5.332479114207319126e-01
5.404125458536785942e-01
5.700705352577891682e-01
5.534287556631053429e-01
5.345775578140004036e-01
5.395346304659746073e-01
5.327959478110809721e-01
5.514282312186659096e-01
5.606122949592519111e-01
5.364207217122984872e-01
5.520773790754609500e-01
5.461890982885935220e-01
5.249923408512322531e-01
5.563694026385413993e-01
5.636337352159777048e-01
5.513539487738040590e-01
5.355511989067175405e-01
5.351871877190893523e-01
5.417193311456007798e-01
5.355136978296090033e-01
5.217649358361401424e-01
5.320750971708940735e-01
5.463539313859754332e-01
5.353342284333337808e-01
5.262656480137046788e-01
5.251497795690730497e-01
5.195998019792423817e-01
5.024758829246043224e-01
5.197533986363823688e-01
5.197577312737837740e-01
5.143037216909046583e-01
5.221175095471508598e-01
5.283459917937440853e-01
5.342307969291817393e-01
5.338370781837995516e-01
5.408869320451307194e-01
5.376111045737828054e-01
5.327305966305390106e-01
5.256581949072538507e-01
5.112603510982363098e-01
4.957424261478516336e-01
5.066337287437739922e-01
5.191007551825200794e-01
5.180637848598259598e-01
5.372100160869510699e-01
5.447036565765032146e-01
5.410481163220683953e-01
5.305562927424262165e-01
5.150060952460308039e-01
5.103061931570334053e-01
5.140479010152220196e-01
5.271989924237787672e-01
5.236720095752248616e-01
5.202105491007531501e-01
5.243461340086258415e-01
5.031153520952323932e-01
4.949241962134321993e-01
5.094336261759507822e-01
4.997418022115965308e-01
4.971494709867114170e-01
5.208416193440337238e-01
5.210430988097940475e-01
5.057556440464676673e-01
4.921068780262858877e-01
4.982379520774395387e-01
5.003491299881502874e-01
5.008617039626389600e-01
5.002131612718422327e-01
5.066214918099796183e-01
5.127193374480362165e-01
4.837113338251591843e-01
4.778243444143820962e-01
4.828403613237851610e-01
4.722179534612074292e-01
4.798628972213382360e-01
5.008736764448998846e-01
4.933756333778148151e-01
5.003359464924005406e-01
5.128247861652602824e-01
4.937961319447889408e-01
4.970712241048937940e-01
5.120449448285854244e-01
4.982233264788064608e-01
4.935057352631408989e-01
4.916833505078772593e-01
4.741307698442723817e-01
4.943746747580825551e-01
5.064133157456227607e-01
4.872856667323902102e-01
4.759570356109726896e-01
4.818750904685658587e-01
4.944091932293019354e-01
5.035396092460215911e-01
4.985494662979187419e-01
4.768733882225864584e-01
4.666842223420584745e-01
4.594244749786224324e-01
4.729275331201633903e-01
4.792658492926670788e-01
4.839370060046749300e-01
4.737748576425573344e-01
4.642859926950530514e-01
4.708367452458228630e-01
4.758647563484322274e-01
4.887575245012305003e-01
4.902996109661027502e-01
4.792477063331207487e-01
4.664679823504138678e-01
4.656428498075220190e-01
4.564202898413550202e-01
4.634693439818946548e-01
4.685960949108534668e-01
4.657038510774215712e-01
4.749243595740099133e-01
4.733690362106446337e-01
4.690410717414301711e-01
4.678662421022332651e-01
4.526008116848572738e-01
4.544276658720106665e-01
4.658414326669046424e-01
4.676194283511392880e-01
4.730913822277367231e-01
4.620864947509180642e-01
4.698449519265798791e-01
4.707726031182219995e-01
4.643414697429533167e-01
4.580881074581211743e-01
4.505341622518891920e-01
4.528680511043070012e-01
4.502005943319266623e-01
4.592084802268760479e-01
4.647319435305010682e-01
4.663677418728167656e-01
4.613812101059475146e-01
4.669673796153110956e-01
4.629010869245879234e-01
4.494823046063879945e-01
4.550343204095788630e-01
4.447685594797794462e-01
4.470668351020087861e-01
4.423315385169468428e-01
4.380382745784489606e-01
4.574079305165691944e-01
4.527980801178944636e-01
4.553037232315935712e-01
4.432104190513739272e-01
4.411820858283464486e-01
4.500402375254407006e-01
4.341646112766539001e-01
4.446707519288938815e-01
4.484655905392602726e-01
4.417930033945355328e-01
4.401734295748371273e-01
4.470163923621406354e-01
4.688826051591283295e-01
4.761886039474254595e-01
4.372481560428465586e-01
4.207909674405519995e-01
4.259664805612066174e-01
4.366193929229492121e-01
4.653118817440760613e-01
4.517170682344261445e-01
4.391355323488973506e-01
4.362684580974093285e-01
4.242087150359879488e-01
4.306115071555501328e-01
4.393065391416956511e-01
4.476854732005596249e-01
4.419116758573745085e-01
4.293498144824798302e-01
4.413141329285960590e-01
4.388588289472366011e-01
4.311036860514023683e-01
4.336245622343795070e-01
4.305482809857812954e-01
4.320656736223045247e-01
4.307556030729830510e-01
4.212009419581049796e-01
4.236411771103680834e-01
4.230252099146589173e-01
4.298323262215899554e-01
4.242298552846953119e-01
4.177660978017122551e-01
4.270175680342216951e-01
4.202276579647230559e-01
4.275729458160649199e-01
4.314201797813884132e-01
4.229225724764167915e-01
4.356306897209483164e-01
4.329670734307665136e-01
4.137336969105812612e-01
4.076175957091811020e-01
4.124283264106328173e-01
4.108851451983203673e-01
4.255363550781016690e-01
4.294566407326553259e-01
4.093676156299731472e-01
4.038430162081212971e-01
4.055199064706526135e-01
4.069012209222235277e-01
4.143017609980711446e-01
4.200879528275202612e-01
4.263588852315022826e-01
4.253525773544200583e-01
4.126780012589330582e-01
4.083018116640247941e-01
3.989941308033577716e-01
4.027980442324730070e-01
4.070012681718079284e-01
4.072359062927168316e-01
4.025599326673997003e-01
3.997761334705102754e-01
4.078582260634963652e-01
4.112079954456032138e-01
3.945587739631855606e-01
3.964949343960370021e-01
4.032320280446327621e-01
4.028446205908258193e-01
4.151640387868824056e-01
4.029020041318362999e-01
4.012407197909283463e-01
4.055008191960133845e-01
4.063766477968802637e-01
3.994354161868991504e-01
3.958771894085733600e-01
4.104239966195274425e-01
4.090354466129633715e-01
3.996055099200695460e-01
3.922159931220486340e-01
3.948484081543269242e-01
4.029319573194677373e-01
4.047218266093157713e-01
3.922876577513079721e-01
3.780085923320049557e-01
3.833936845048153130e-01
4.008986518720866754e-01
4.022397243009021572e-01
3.892051837813975679e-01
3.877891026967802968e-01
3.910295047953639691e-01
4.014723309237659410e-01
4.063778831867151387e-01
3.903976046706993386e-01
3.813413986095677832e-01
3.835980284614095015e-01
3.781184847699973206e-01
3.742640924370493893e-01
3.830531872243925773e-01
3.828727518099161453e-01
3.846483034899788600e-01
3.922508760684311757e-01
3.756850760947057499e-01
3.849391609400555359e-01
3.879310661792907400e-01
3.713123903240473367e-01
3.745619385436966819e-01
3.791540441677762052e-01
3.808893758934197571e-01
3.810751917897703400e-01
3.824191318140839901e-01
3.742706871672964453e-01
3.569347547644937668e-01
3.658515460542052233e-01
3.822292471052132767e-01
3.751344910107851649e-01
3.737863893816500971e-01
3.549166159176846413e-01
3.607677005741484200e-01
3.675077202194450554e-01
3.488832301466879837e-01
3.627178048070225924e-01
3.685856752115438950e-01
3.545505125176131034e-01
3.617932538638160556e-01
3.751955646366638142e-01
3.756865401147038153e-01
3.697841308601041987e-01
3.647040111389736050e-01
3.635981880916057674e-01
3.613434261327656549e-01
3.715426900707626823e-01
3.820375720732626101e-01
3.712382756014697693e-01
3.616220969826781650e-01
3.617079608288503723e-01
3.591956005218570058e-01
3.650234342308530389e-01
3.751718086988567458e-01
3.675129724976095580e-01
3.563107658028857316e-01
3.563370591366830653e-01
3.552181509829422379e-01
3.659050111095674129e-01
3.694187805518714951e-01
3.737215346787967074e-01
3.834001840760981050e-01
3.685162158486333661e-01
3.593423647235667318e-01
3.556682259196488061e-01
3.605775444782237660e-01
3.625115035575539046e-01
3.623849244899329802e-01
3.706506384643892815e-01
3.604730406951253685e-01
3.563165502981076593e-01
3.673779001740545280e-01
3.617542021156074372e-01
3.447796833523367743e-01
3.459987827082545153e-01
3.529403217725168851e-01
3.383828021284158716e-01
3.395509445566716744e-01
3.520764144190599576e-01
3.444525059760373265e-01
3.523837036539894663e-01
3.541043828773161040e-01
3.509409838497102307e-01
3.574450572709076956e-01
3.570259612100564195e-01
3.470689925629590333e-01
3.424466991836035423e-01
3.535511581381163837e-01
3.522567415796982182e-01
3.518879087872070488e-01
3.526364934647160942e-01
3.432059612099431223e-01
3.505903063860914548e-01
3.631614204059774309e-01
3.631751357461457941e-01
3.461997709673208523e-01
3.387258718090349618e-01
3.467321360795779794e-01
3.459552878318638003e-01
3.394723631985340773e-01
3.326203029914888143e-01
3.346859358792680927e-01
3.515507363362840865e-01
3.574323680189672725e-01
3.467836974538505701e-01
3.433887287716871350e-01
3.468314209500341083e-01
3.404919836088048934e-01
3.403590377468509454e-01
3.455987764687150077e-01
3.329660498286577952e-01
3.227808333368770710e-01
3.304077143140765616e-01
3.333022909332979400e-01
3.364105533763633304e-01
3.481467095810006351e-01
3.357660117565446911e-01
3.361895293788184635e-01
3.431255364282879694e-01
3.294674475673194380e-01
3.397050646079861624e-01
3.413129614294994063e-01
3.250433472595267714e-01
3.329101757897012792e-01
3.343583512652618661e-01
3.236940302723266827e-01
3.323106375683254621e-01
3.482018820744877674e-01
3.414146530809113456e-01
3.429535645935415933e-01
3.389628501109264724e-01
3.302357024232692173e-01
3.299013937603272328e-01
3.274192097614413433e-01
3.253784180336019571e-01
3.168044342241395084e-01
3.294730885792446218e-01
3.375485181506350241e-01
3.191189836312929295e-01
3.097180595442079465e-01
3.154805446735170493e-01
3.200485932281812440e-01
3.206589569262414119e-01
3.255437726306560364e-01
3.130907837481590184e-01
3.006428965396790720e-01
3.227246984049775280e-01
3.253187302404421111e-01
3.107386446842670402e-01
3.032201770521041895e-01
3.017221852588343745e-01
3.112814595730104550e-01
3.282994156190996438e-01
3.205667602224511192e-01
3.072259309534076110e-01
3.110864586278902499e-01
3.083426819332862334e-01
3.072966905562163342e-01
3.092345627482994130e-01
2.993693060080815926e-01
3.008831936011290842e-01
3.212602085399123841e-01
3.199254664391517622e-01
3.216741366380745371e-01
3.219445381447864074e-01
2.998355125871826066e-01
3.028912409904956915e-01
3.061013193552200584e-01
3.073862414030764656e-01
3.177153463355397167e-01
3.121928271537784405e-01
3.098793220575719043e-01
3.072749528281931153e-01
3.008566987656255964e-01
3.023883993345247712e-01
3.004200657914781747e-01
3.080855109321207763e-01
3.094455100705736927e-01
2.951477425688651679e-01
3.014386902966595949e-01
3.122590379655454385e-01
3.157824223472841529e-01
3.064313819205629619e-01
2.968710606084650760e-01
2.902298103271300778e-01
2.900752495943223486e-01
3.043281936991119041e-01
2.985754915137948107e-01
2.930784256297720436e-01
2.935560237669015970e-01
2.853332694959871962e-01
3.004695457963396654e-01
3.094005219983106958e-01
2.986677021552111566e-01
2.988752594955680908e-01
3.009660434640548110e-01
2.976879418834565971e-01
2.994385829628287699e-01
2.985066990517649677e-01
3.025425401624756705e-01
3.057125452363880225e-01
3.115384406586205746e-01
3.079734511753918214e-01
2.908398915062052614e-01
2.957717510211753109e-01
2.895000429385154450e-01
2.758761717669491742e-01
2.829751135597987077e-01
2.998010227298487651e-01
3.164346813056500007e-01
2.969581558126938581e-01
2.817979556943679964e-01
2.894708681241293102e-01
2.923102522746791609e-01
2.926311496382975053e-01
2.902748967088191190e-01
2.886527304688025763e-01
2.956353509652107636e-01
3.040608653970969799e-01
3.022168543342505509e-01
2.973980311437317003e-01
2.939633478434205971e-01
2.967036552187900522e-01
2.955637685872637976e-01
2.893108847096336200e-01
2.856784957586194773e-01
2.854580687124110283e-01
2.904102360177261422e-01
2.787465714888896495e-01
2.702098237721654583e-01
2.932402708497098831e-01
2.910754026030951680e-01
2.832424723192096261e-01
2.918437218639790554e-01
2.854483568138621030e-01
2.925581999087194518e-01
2.906314279737662321e-01
2.782030686469309511e-01
2.788113127122207602e-01
2.799151959766960074e-01
2.789678948625133881e-01
2.768338289307581412e-01
2.823823075375660463e-01
2.793684027576890383e-01
2.724968219820612103e-01
2.853877015130736328e-01
2.917359335300715451e-01
2.802327766468355463e-01
2.773659286907458332e-01
2.847388022055172829e-01
2.888218912812623995e-01
2.910291883433794857e-01
2.860069636740852350e-01
2.834779895948225104e-01
2.783722474197366514e-01
2.703808189327727152e-01
2.658694863095255601e-01
2.628517250842862807e-01
2.804139816066220647e-01
2.896600277501656939e-01
2.817173325072436785e-01
2.778674950590707127e-01
2.776419472756891937e-01
2.792420317564259791e-01
2.806508648864353139e-01
2.822501899973780537e-01
2.846864956045405681e-01
2.881395397282875415e-01
2.915559506391677824e-01
2.881228913768457134e-01
2.800201614087101110e-01
2.795797292913383969e-01
2.736817369894120056e-01
2.674869512962082529e-01
2.696459101832285876e-01
2.752667716075291593e-01
2.856075491435106084e-01
2.789755824382735283e-01
2.766584331859792689e-01
2.808633841253194152e-01
2.735244312532016386e-01
2.629036784861224496e-01
2.694919320590375422e-01
2.737046019743440972e-01
2.622341597711693173e-01
2.594731200262470616e-01
2.639020060751523511e-01
2.695974775068940010e-01
2.701257527653692092e-01
2.660496308073017069e-01
2.673605854019113770e-01
2.754739434610391502e-01
2.813606299897128959e-01
2.788404852678179058e-01
2.631782579084077645e-01
2.590418441385726189e-01
2.621389952906745258e-01
2.595452678121216161e-01
2.624560094589612480e-01
2.605698674975039375e-01
2.652365621463024792e-01
2.778863428979592154e-01
2.701540651092682044e-01
2.654093807385976000e-01
2.697667815340820119e-01
2.677603529142694727e-01
2.617460818591054172e-01
2.651962074124297741e-01
2.626296322950954498e-01
2.503376542578628072e-01
2.570853507933203996e-01
2.625357346340998488e-01
2.705912912835867212e-01
2.742659701970060482e-01
2.737036770312728517e-01
2.640352644115908087e-01
2.544119078654366595e-01
2.548014659486469990e-01
2.481053164530487021e-01
2.455610307130280667e-01
2.628583402117794510e-01
2.716422210460438524e-01
2.639505381475448775e-01
2.593219757727579511e-01
2.518944811250554694e-01
2.573570499012394208e-01
2.587880157890290467e-01
2.604261850646003573e-01
2.658128680784086484e-01
2.620889644610502334e-01
2.599409775637603337e-01
2.575837351507154205e-01
2.488932184073481269e-01
2.462350966770741889e-01
2.528947147540291374e-01
2.601965790299334280e-01
2.616339028501247221e-01
2.654930278714932035e-01
2.673270145433567779e-01
2.551038271060012130e-01
2.566004634661699924e-01
2.675491671209279110e-01
2.620555027759302602e-01
2.462388846566203326e-01
2.466331495819606423e-01
2.635773989544510365e-01
2.686033804545270853e-01
2.547707547796007055e-01
2.430214270058050907e-01
2.484467601518631774e-01
2.572932565300105612e-01
2.502698160909360703e-01
2.428285261445529697e-01
2.436332722531967532e-01
2.464043353883167697e-01
2.446543771956423696e-01
2.446044410292295135e-01
2.510784641568765130e-01
2.478550490558953656e-01
2.414762083907898982e-01
2.452149543988809410e-01
2.464220761924172665e-01
2.366488472208034266e-01
2.415344584660253091e-01
2.554479941677338384e-01
2.652564158310031783e-01
2.583478177350249649e-01
2.387089859988966167e-01
2.330903938636448292e-01
2.444926676282674072e-01
2.485850878498341299e-01
2.398462934113037570e-01
2.485553575023410622e-01
2.462261159009667133e-01
2.390717370241794981e-01
2.451429515014260652e-01
2.463132070524226003e-01
2.487919711251384003e-01
2.527637644796654204e-01
2.456271562859112800e-01
2.403842322388572150e-01
2.422312452551250994e-01
2.461950454214804351e-01
2.496203073258764227e-01
2.424932125039785669e-01
2.379045608951611546e-01
2.419089039373568950e-01
2.500648769730097754e-01
2.562242149748633624e-01
2.495995192783451166e-01
2.359989561575907002e-01
2.446195355324445320e-01
2.557763176872066557e-01
2.442896195394843872e-01
2.394615895684754359e-01
2.423411608769591163e-01
2.352712375440920156e-01
2.364062196191379916e-01
2.430712376366024330e-01
2.362081096916836542e-01
2.310632229660204429e-01
2.375223734002787634e-01
2.431213949669005780e-01
2.443735426282557244e-01
2.414726007875408476e-01
2.347249764298736940e-01
2.327106010162751093e-01
2.477737747463948648e-01
2.499294315169022507e-01
2.433215145755362740e-01
2.457256067440732050e-01
2.404594017018731877e-01
2.385584096194409143e-01
2.359959699023709834e-01
2.377532091604941111e-01
2.461924550734411188e-01
2.426495035661151434e-01
2.408942043919841958e-01
2.380573042563065289e-01
2.337487709041509709e-01
2.361270151682009211e-01
2.280157050617057646e-01
2.317545721831086314e-01
2.386082424182787431e-01
2.349936948270882064e-01
2.401450554364794321e-01
2.463346408161835310e-01
2.389952151766839006e-01
2.340108329153540445e-01
2.388466051742545171e-01
2.423236162975303254e-01
2.424474423072787710e-01
2.367615543378232545e-01
2.404739007437334819e-01
2.449484086201211275e-01
2.423160677202097213e-01
2.280664019462302905e-01
2.262436117469739660e-01
2.416281114739003977e-01
2.375663094254457097e-01
2.366437230070688458e-01
2.385850409495099689e-01
2.290668082827504171e-01
2.278813188216768926e-01
2.350058401043674805e-01
2.351497913510516014e-01
2.290203766606816738e-01
2.265661240766354001e-01
2.257682967532452234e-01
2.315952306954372208e-01
2.420252937278485339e-01
2.445921781780512616e-01
2.386006432692978074e-01
2.371707525106510339e-01
2.310432396242620978e-01
2.262973234543714240e-01
2.309681967198218833e-01
2.308986843180406701e-01
2.230790934340086684e-01
2.259223649137536982e-01
2.336522902633373644e-01
2.265539946316968978e-01
2.269301106395439638e-01
2.354225042212806374e-01
2.348439558021233609e-01
2.282901561666535184e-01
2.290468360037202777e-01
2.345541537274341282e-01
2.361689733538436531e-01
2.296732722930891757e-01
2.263342477936598762e-01
2.344645205713582203e-01
2.307906172573008508e-01
2.270005883357033849e-01
2.264885539047630514e-01
2.252184680561475361e-01
2.293163997960930289e-01
2.232507230568514800e-01
2.228786657530463788e-01
2.282138297263360815e-01
2.323712977871791041e-01
2.241042791160340053e-01
2.176447102505418008e-01
2.298360378700344819e-01
2.257528306545615593e-01
2.101757470747498413e-01
2.074598135460538895e-01
2.131728165509495510e-01
2.178720750149878704e-01
2.202177482065988123e-01
2.228039936370833363e-01
2.188677871623261051e-01
2.136879824800183292e-01
2.133608676948194061e-01
2.129751979553141938e-01
2.129070846655477800e-01
2.191733371927195306e-01
2.180186184779315806e-01
2.210157053558343687e-01
2.279573291778071165e-01
2.192624160873801464e-01
2.164905175632718115e-01
2.225867643838290999e-01
2.194125456550137521e-01
2.166305312041944264e-01
2.207057356743973020e-01
2.172927985751120505e-01
2.171207075645635587e-01
2.101139716545279701e-01
2.158890881255453864e-01
2.262940970279052333e-01
2.152945430391087767e-01
2.095612370073567099e-01
2.131108745131603255e-01
2.137392264224142469e-01
2.150573429836960537e-01
2.162912279299869789e-01
2.088062088302030384e-01
2.048209741421425645e-01
2.074289673521015620e-01
2.104748097005188223e-01
2.165380146960320384e-01
2.184874749895424073e-01
2.183888393557400220e-01
2.259464816082638605e-01
2.231302141037747044e-01
2.131408216503906383e-01
1.991985392137784194e-01
1.991269028697378596e-01
2.095078499730579913e-01
2.087568155215784871e-01
2.055807155937136865e-01
2.050073611120317441e-01
2.140720031839814796e-01
2.181044661013376018e-01
2.115483665753560283e-01
2.059405446690279196e-01
2.063371271256084771e-01
2.044367720442340497e-01
2.043876419011972090e-01
2.109760086232648491e-01
2.126678072852370427e-01
2.051659236744136083e-01
2.043647248005019401e-01
2.129852221750031804e-01
2.141208808039104516e-01
2.054922839272245727e-01
2.010423300051916995e-01
1.979332820388380876e-01
1.941411848655974492e-01
2.024858384488472107e-01
2.116865565893100154e-01
2.126476902361907895e-01
2.043390662062542218e-01
2.060077955922474668e-01
2.058509853540652357e-01
2.084522466934017049e-01
2.082406769301067273e-01
1.996763728385960168e-01
2.041138969762694988e-01
1.996177309142466716e-01
1.976351623396927493e-01
1.998815387788285269e-01
2.027097451364056335e-01
2.074859768503778679e-01
2.056300349738287292e-01
1.996719965363875637e-01
1.898260492130090515e-01
1.893697157937019593e-01
1.964774703181083881e-01
1.943356773858950781e-01
1.907803647299179950e-01
1.927827809236105638e-01
1.888025487892310006e-01
1.891136038270103681e-01
1.921339120848639392e-01
2.006028936949649788e-01
2.158852992622519174e-01
2.088474415812217322e-01
1.976666262858534917e-01
1.950267012786138510e-01
1.939485333057177630e-01
1.899258428058641368e-01
1.939170187149330815e-01
1.935737493297468859e-01
1.883051367154234823e-01
1.991510317136044317e-01
2.017118350581584285e-01
1.986660637718317413e-01
1.946576726843829985e-01
1.934912258513304673e-01
1.951429625419966729e-01
1.957086179776193480e-01
2.002510276251071031e-01
1.937118476054528471e-01
1.828802764510666923e-01
1.837061991509656433e-01
1.927182230331071222e-01
1.998903381356884335e-01
2.019187967063852951e-01
1.964961844826752790e-01
1.943351130304270813e-01
1.967063728480371032e-01
1.914025809643317977e-01
1.838089264977519344e-01
1.928341630102888837e-01
1.940050060359878592e-01
1.901090405477426915e-01
1.981038182772093259e-01
2.012199318072953880e-01
1.998409575110070557e-01
1.987917739733213451e-01
1.965570639661579078e-01
1.892240174988853718e-01
1.874405437425616106e-01
1.876336192748316312e-01
1.904373223657531422e-01
1.901763825331412860e-01
1.856297014920504918e-01
1.869789205654000253e-01
1.925493688617496701e-01
1.829397617171255319e-01
1.796929185500255322e-01
1.837895589432708421e-01
1.855184500569228845e-01
1.834730682809264657e-01
1.804100957456008791e-01
1.842622237462477053e-01
1.856334782689639251e-01
1.871354064891458946e-01
1.862524823954185005e-01
1.890353908260731519e-01
1.884912896959221318e-01
1.885165587341955384e-01
1.866404157705695843e-01
1.833821305089364528e-01
1.873469127552302160e-01
1.913354554436199617e-01
1.826369826666601470e-01
1.788652793925796236e-01
1.869200382406837613e-01
1.864616851416622811e-01
1.820860735399340846e-01
1.795771209228124998e-01
1.771652924893560854e-01
1.771729034759361998e-01
1.760665649261460020e-01
1.750538890095428290e-01
1.782805860452319480e-01
1.767620636584112948e-01
1.736437224515765820e-01
1.750757561622400815e-01
1.748040723486607162e-01
1.743426620397833526e-01
1.776555793046245835e-01
1.798845341432125100e-01
1.767443555663655019e-01
1.735442496107566512e-01
1.704876916831008782e-01
1.742076253166469635e-01
1.771670892202820424e-01
1.720311153248734737e-01
1.717011879699744115e-01
1.719047973379119187e-01
1.748724307258702204e-01
1.729263152342964405e-01
1.700882710957634103e-01
1.686748841183405290e-01
1.686494140579447021e-01
1.764220976338333469e-01
1.795233126245202593e-01
1.719195961790562777e-01
1.684373656271554442e-01
1.768156329103577062e-01
1.734140117527840919e-01
1.679456084829154816e-01
1.760257696123656568e-01
1.766689318274443643e-01
1.702714098611636528e-01
1.770997369590137649e-01
1.765093901274785715e-01
1.637652274051319967e-01
1.640403860883806741e-01
1.726908623216224792e-01
1.740201497841968870e-01
1.753103988352532616e-01
1.801929756552120565e-01
1.764400450307734847e-01
1.730202030143231373e-01
1.704952047895220146e-01
1.648722404117994034e-01
1.669375031651327002e-01
1.673677142923735706e-01
1.649889495171000531e-01
1.645178711232323510e-01
1.643388617815882136e-01
1.611502825598515320e-01
1.581417967129837010e-01
1.648412898210587230e-01
1.643743706389210468e-01
1.637175951873116042e-01
1.617952151206021594e-01
1.592533517274822563e-01
1.642320163613280037e-01
1.630515870520573563e-01
1.652029449381270110e-01
1.698799442973699669e-01
1.645019266465446994e-01
1.647877110391378075e-01
1.685593059975825647e-01
1.616055580548421411e-01
1.599597092215685468e-01
1.674733449247371997e-01
1.673980531115325521e-01
1.593882606470953534e-01
1.512468265690323777e-01
1.513892374495302007e-01
1.620406319133626261e-01
1.653320418428303462e-01
1.687236106267895608e-01
1.715167768338650700e-01
1.621276478794279052e-01
1.587770462206143929e-01
1.602306706703269523e-01
1.600729675355246628e-01
1.597233383264145268e-01
1.561877958413371015e-01
1.579292817731229592e-01
1.620705957762383354e-01
1.598002607853996893e-01
1.644136990094466622e-01
1.596654051363495808e-01
1.545192719309640972e-01
1.599349020091624385e-01
1.596589965235826192e-01
1.596789182101212567e-01
1.562156793431940527e-01
1.522244370916177314e-01
1.556604272609881656e-01
1.596047532737019103e-01
1.533374055492117416e-01
1.488362631658551039e-01
1.533239791538098529e-01
1.573362734979408539e-01
1.561666558998067722e-01
1.579631045537526757e-01
1.599538222964388967e-01
1.549640830077140541e-01
1.521855826832778924e-01
1.573347785085683903e-01
1.592140738566210356e-01
1.567238255339211406e-01
1.581418433360053943e-01
1.601815289369570849e-01
1.556836571802820424e-01
1.508718694753939660e-01
1.565823103165916996e-01
1.599081467048762417e-01
1.555780261899891159e-01
1.500042570642073914e-01
1.557424016354543583e-01
1.612245698860065857e-01
1.554000947014941014e-01
1.510682079924067223e-01
1.467779064299720160e-01
1.455593185831826619e-01
1.487495930454154069e-01
1.517785133281141785e-01
1.515749089034624797e-01
1.467040878620613775e-01
1.473784576263544588e-01
1.526828191262362688e-01
1.501824598396295507e-01
1.486442826868009381e-01
1.503653223412745321e-01
1.476966659016906158e-01
1.438601484400821029e-01
1.437777457949991899e-01
1.481068835532244332e-01
1.503620493373009348e-01
1.518725052877782367e-01
1.531919236243706461e-01
1.493061895387832461e-01
1.455075986335670479e-01
1.442601039799737139e-01
1.475797208508113911e-01
1.526942847201273046e-01
1.478759758445854777e-01
1.427515330949918337e-01
1.484900053938562614e-01
1.488084230536816654e-01
1.445777883255099094e-01
1.448306216244557576e-01
1.417586443123689810e-01
1.423619277823604257e-01
1.431597482052110182e-01
1.414732105673225382e-01
1.454999271748307343e-01
1.474972483100900622e-01
1.443025451982806739e-01
1.452064240099374681e-01
1.494892373766564808e-01
1.515093733904962769e-01
1.487013730781857057e-01
1.473410920216208786e-01
1.464293530850337421e-01
1.408118257137567775e-01
1.373457558123868383e-01
1.376178565978002644e-01
1.415830743983898521e-01
1.422598572245752091e-01
1.449173037152043098e-01
1.435185190422901547e-01
1.417446099474028720e-01
1.463894850862706432e-01
1.424293777658411086e-01
1.369394137188532645e-01
1.422125621027328646e-01
1.456045468156750011e-01
1.423862605268637060e-01
1.376649812692610775e-01
1.351477372231481011e-01
1.343571491310212029e-01
1.342289373419161824e-01
1.420662984074686497e-01
1.433279260892749152e-01
1.399540892411760551e-01
1.393333750681723937e-01
1.397519492974916566e-01
1.433817854037764961e-01
1.386138144792523896e-01
1.367640488270535637e-01
1.411489464818047324e-01
1.358036227225428438e-01
1.347920194085763246e-01
1.354032030249184559e-01
1.313888274316069860e-01
1.334004889163293295e-01
1.402599847883571893e-01
1.447823545345293950e-01
1.419686107281130094e-01
1.370014053331073123e-01
1.344325131496427739e-01
1.326515859710221679e-01
1.325764909067913000e-01
1.360029148707518898e-01
1.384839042689765265e-01
1.375000158275285211e-01
1.309775152512749619e-01
1.313142568745948036e-01
1.334339900004099244e-01
1.343451142592168024e-01
1.360755349618819332e-01
1.318521414319096530e-01
1.334834929214636368e-01
1.371418988649168447e-01
1.333519241201133743e-01
1.318566225404917691e-01
1.351452929392063518e-01
1.332556693835918737e-01
1.306890133406371779e-01
1.318256689050724684e-01
1.332673808178608810e-01
1.343285554430288242e-01
1.317551247391169911e-01
1.276212274578987782e-01
1.294180199961733058e-01
1.325688145740772650e-01
1.360661592127507258e-01
1.389089345170080592e-01
1.342869373904018171e-01
1.265235278589613432e-01
1.211836134896007444e-01
1.298002470295978594e-01
1.328284597521232069e-01
1.229884393182882202e-01
1.309855491304023900e-01
1.302481320966525635e-01
1.245887018253146183e-01
1.261906508699929541e-01
1.286509536484418126e-01
1.307531560685235572e-01
1.352215985828432998e-01
1.363969973232162514e-01
1.298218230117556549e-01
1.266780560521012511e-01
1.234340644864180686e-01
1.233191943474445662e-01
1.213974301406559597e-01
1.216234422883823024e-01
1.313605366262920182e-01
1.316697537718209687e-01
1.239006394739145256e-01
1.247417242508416652e-01
1.245139086434521730e-01
1.205047753430736751e-01
1.185310736864739756e-01
1.195165735818247421e-01
1.201912861214685380e-01
1.242495836710114654e-01
1.317183294362263557e-01
1.355550722063117997e-01
1.278334040727604204e-01
1.233148232944164674e-01
1.227445281285350770e-01
1.232302353589157795e-01
1.274894906726730393e-01
1.282866459354306266e-01
1.227755454559559950e-01
1.186265550322376655e-01
1.215520564846472445e-01
1.219597984292599552e-01
1.264828490289598428e-01
1.272396389841614350e-01
1.231631397099241659e-01
1.238699440279797254e-01
1.247701883421144242e-01
1.253071587656564845e-01
1.204759186303322183e-01
1.182232978010888530e-01
1.217177716866174320e-01
1.182947287283933197e-01
1.141854929635877230e-01
1.185884336644607712e-01
1.192659888374301563e-01
1.208677368119063233e-01
1.228884152719861428e-01
1.179929230789773936e-01
1.146220702319458995e-01
1.136266460726570032e-01
1.177860204306726138e-01
1.204061879882802888e-01
1.175703266817611226e-01
1.178726047809226241e-01
1.177316845948470636e-01
1.223272763022952431e-01
1.262721228751000901e-01
1.191084898153425414e-01
1.203648910732863092e-01
1.186420838478984691e-01
1.146671651198375858e-01
1.191729030911371501e-01
1.218614461965721596e-01
1.199073090117377671e-01
1.129920795853693871e-01
1.118966231098683373e-01
1.160267268405394681e-01
1.193539526379203963e-01
1.178695423298185968e-01
1.175428905968923382e-01
1.208945970295703803e-01
1.187083326062508271e-01
1.149325002301155724e-01
1.128892716680588298e-01
1.153371431895388599e-01
1.160434785131880392e-01
1.161199232573807971e-01
1.151645990828308319e-01
1.143742563511629534e-01
1.193532106006594679e-01
1.164606606757720014e-01
1.093494760856251052e-01
1.120068174841646058e-01
1.153307945769916493e-01
1.136034973361105122e-01
1.121547069777266564e-01
1.118944496301999963e-01
1.134884016400271728e-01
1.121552299108847101e-01
1.141066463446215040e-01
1.149053483274731224e-01
1.155643538574420703e-01
1.165131900395465075e-01
1.150813658858394067e-01
1.149924365197118326e-01
1.128999043931892127e-01
1.096940874925595999e-01
1.079807384052494379e-01
1.110162579427212692e-01
1.108083110020177120e-01
1.102371021607265050e-01
1.087881305664421122e-01
1.049316169270771842e-01
1.049126140645849775e-01
1.046337727497212156e-01
1.073853585711289360e-01
1.101873919266069257e-01
1.079773588880470481e-01
1.081983513677940156e-01
1.105979026220600403e-01
1.147436404646117597e-01
1.120699460236257577e-01
1.112248819906354880e-01
1.141932214726878170e-01
1.114703266706414259e-01
1.116800031915809455e-01
1.123080175630896682e-01
1.119900537214501834e-01
1.120621542680936694e-01
1.113089993562603047e-01
1.090525674377073179e-01
1.056213756427662187e-01
1.038058259644094733e-01
1.070212262856797131e-01
1.078716798817500044e-01
1.068883724171946353e-01
1.080216610075540318e-01
1.102444163798836085e-01
1.122148025715975495e-01
1.111055088877502678e-01
1.069276326417783751e-01
1.035235734561976706e-01
1.066061449769485220e-01
1.041950667957399906e-01
1.056841138983791728e-01
1.104037654980831035e-01
1.078682028051529962e-01
1.080762086539396594e-01
1.099099313038414405e-01
1.085194932871684920e-01
1.081706889519990361e-01
1.099877528352177919e-01
1.099661592804972859e-01
1.092682922996005418e-01
1.084690709016570415e-01
1.088533597714326645e-01
1.046424661342897355e-01
1.035740928135318040e-01
1.049405662495809105e-01
1.064030335654672782e-01
1.060838755029795411e-01
1.046139529976237159e-01
1.067470484149391358e-01
1.108823850924859911e-01
1.100168710465468935e-01
1.053102843084113838e-01
1.073058890430301088e-01
1.072394400140663367e-01
1.065630405020634025e-01
1.096745879862591339e-01
1.082232714484971103e-01
1.028631764401540805e-01
1.044577036700403277e-01
1.108808855996338549e-01
1.112829172003872991e-01
1.060197584567797169e-01
1.048380183805137783e-01
1.033431521119576313e-01
1.030934080376221529e-01
1.037601248605260484e-01
1.045375891174011307e-01
1.088039570730709726e-01
1.085261560728096181e-01
1.108051209953404143e-01
1.128053775287598537e-01
1.102638182793468646e-01
1.057938953581320507e-01
1.017331662226660244e-01
1.021507166659683108e-01
1.028589840989473231e-01
1.047416033059386659e-01
1.040637155189709367e-01
1.026811202324704325e-01
1.020687962704947688e-01
1.029366249677793610e-01
1.044938558411871998e-01
1.032805549497190639e-01
1.022078377099023966e-01
1.062479254569613785e-01
1.080349928839558771e-01
1.070792299471890474e-01
1.053262488120028789e-01
1.001733129780184306e-01
9.850625386943225037e-02
1.022922652172060243e-01
1.033864380465641247e-01
1.021038763371391322e-01
1.038041371063292279e-01
1.046745302494452440e-01
1.027059318150007478e-01
1.023533947108229147e-01
1.026420789085513707e-01
1.036461491963416720e-01
1.042013596005179343e-01
1.038331697381467550e-01
1.053940218041959365e-01
1.057333471820416787e-01
1.041103207433433653e-01
1.034342395120833868e-01
1.030126011338746844e-01
1.020251125720053331e-01
1.044866796031908296e-01
1.045064285553859024e-01
1.033750164097248653e-01
1.017653659633742796e-01
1.031838770291671620e-01
1.032095456582949600e-01
9.913076504972051506e-02
1.008713980924448861e-01
1.033242561275912186e-01
9.709207446400650032e-02
9.798856130024118094e-02
1.050631895697716756e-01
1.009646738908438895e-01
1.004254127614689629e-01
9.952285347246458969e-02
9.687939675760427749e-02
9.981604293055476584e-02
9.974571763001083280e-02
9.682234485866941798e-02
9.853401465999868380e-02
9.877614264973150204e-02
9.930272004979054379e-02
9.750635763685491786e-02
9.541827937170963003e-02
9.916882184366500319e-02
9.842200678642844258e-02
9.877158461685020541e-02
1.005608953518247056e-01
9.992692238237788072e-02
9.745509686950250272e-02
9.719470825702349048e-02
9.784591579368698278e-02
9.866951089592623791e-02
9.998361253191971609e-02
1.010433559094852107e-01
9.941584107602974285e-02
9.637682318060683540e-02
9.304454499404594958e-02
9.556484195073498833e-02
9.763224454281137221e-02
9.746772337381681695e-02
9.645299300199834669e-02
9.776282510724218500e-02
9.961453757083012228e-02
9.676586178249868553e-02
9.862679825661666011e-02
9.782066847109881225e-02
9.875414024833478743e-02
1.009627722970758562e-01
9.817242188747454801e-02
9.542772924638855125e-02
9.327119302158493053e-02
9.195952758768938251e-02
9.248539433098047768e-02
9.402068273957780997e-02
9.706748624430477923e-02
9.684125919555541806e-02
9.620786135664392835e-02
9.562221393187728125e-02
9.363908611386390080e-02
9.483584220943974685e-02
9.457924706036753559e-02
9.314904615678862299e-02
9.514486290693723036e-02
9.644117743149076272e-02
9.318989549063010080e-02
9.483348219503504040e-02
9.411067006896828291e-02
9.065968811266325589e-02
9.360228045787240270e-02
9.478230617148078463e-02
9.526806696547684972e-02
9.568608385485515011e-02
9.296324288338163322e-02
9.085494288356647796e-02
9.417405735118004884e-02
9.525956271914291784e-02
9.288628402055329469e-02
9.301562813147885855e-02
9.064745324913568714e-02
8.951671360459141635e-02
9.330119057957753093e-02
9.002139116558752208e-02
8.473285698818834588e-02
8.724232435695836174e-02
9.132020914463112593e-02
9.230467573128157965e-02
9.127388161460416038e-02
8.915548584923597975e-02
8.878791155244063205e-02
8.993065565824859275e-02
8.872393508673584450e-02
9.033378600502911526e-02
8.981396523751351835e-02
8.595734039547420213e-02
8.712935974113433790e-02
8.995039959717775202e-02
9.147722279017844738e-02
9.354788167532321341e-02
9.068032525512463582e-02
8.639978293179345625e-02
8.730957842279452041e-02
8.842991012879124202e-02
8.722920082794352603e-02
8.772335825338010984e-02
8.929049906125392788e-02
8.855139444813155125e-02
8.863398755155989239e-02
8.782511395862657722e-02
8.728013185437133448e-02
8.751226759267530242e-02
8.670013069292754893e-02
8.691336304002617030e-02
8.616373026969495474e-02
8.843188565064565021e-02
8.787967226239777607e-02
8.473983707257838616e-02
8.703380626864447300e-02
8.661827181857885416e-02
8.346657221279980832e-02
8.349755360559904527e-02
8.636889742015121940e-02
8.260947367559341725e-02
8.138472179446483434e-02
8.258902913388473099e-02
8.267281038275756111e-02
8.366783680227098119e-02
8.330047590032206573e-02
8.594645824146006363e-02
8.572144209129511916e-02
8.403868496216798656e-02
8.557281920074397141e-02
8.185342201968590081e-02
7.686482555385462656e-02
8.248330497294874275e-02
8.532884496781278916e-02
8.173090062819218793e-02
7.960721888056471185e-02
7.980638638437274890e-02
7.862786518982589623e-02
7.636396047863483472e-02
7.867709678714893129e-02
8.107657868935948253e-02
8.445662019686075994e-02
8.345106305115659873e-02
7.845666726942195079e-02
7.842101865510332781e-02
7.731608919549871894e-02
7.824778228214110398e-02
7.928943136104932288e-02
7.859229498998870911e-02
7.761499317497463912e-02
7.542732575312523224e-02
7.865632699466389155e-02
7.795754503933802204e-02
7.083774030970092783e-02
7.363727932192051795e-02
7.823132409999057624e-02
7.704365632552286070e-02
7.837266844438207924e-02
7.801313890769347170e-02
7.607930160679668430e-02
7.581181817681220680e-02
7.608879763724786527e-02
7.734085387301467551e-02
7.622823249949405022e-02
7.495213338492003052e-02
7.364134049185240560e-02
7.214158535447043330e-02
7.249789411769809455e-02
7.369537288985537893e-02
7.401817507406133201e-02
7.482852104995878217e-02
7.220407277649976141e-02
7.056737650921265925e-02
7.314617707354441334e-02
7.146962982551396948e-02
7.162248545143433398e-02
7.238502307699763716e-02
7.211831630141725402e-02
7.408980011123221521e-02
7.401528389815653641e-02
7.474838335823942581e-02
7.476731359089591744e-02
7.267845835694000667e-02
7.107659653247154485e-02
7.051124089418417396e-02
7.264040578558830785e-02
7.274958564787303850e-02
6.837552316324244095e-02
6.706558002871713942e-02
7.224808611855926266e-02
7.206056399924186395e-02
7.215879594788769669e-02
7.094415822292229890e-02
6.690523889246795253e-02
6.704838278667024642e-02
6.987029995271772098e-02
6.984261815038940446e-02
6.590455619699228662e-02
6.826025202570883132e-02
6.980283645800673675e-02
6.820003041554466294e-02
6.584781020014786324e-02
6.703334622102218032e-02
6.996293843366788168e-02
6.819011909387837078e-02
6.685202020221724106e-02
6.767505456641936812e-02
6.855742326433868217e-02
6.830347237370125446e-02
6.986759755771801417e-02
6.885206435723996432e-02
6.555742706461786806e-02
6.394902813585015555e-02
6.299147956139602988e-02
6.471007318389659924e-02
6.629807544622275117e-02
6.658289688128779527e-02
6.863271415967889255e-02
6.746641462491709262e-02
6.301256243250862032e-02
6.528209154778887024e-02
6.500187296748273502e-02
6.300918274863935575e-02
6.309830041829478375e-02
6.267009477657531358e-02
6.390121962910948195e-02
6.517756361578799784e-02
6.390033217585328051e-02
6.303666146427322481e-02
6.433320915671042473e-02
6.482737236226301936e-02
6.165874391761425044e-02
6.320450847991938848e-02
6.482927048288149308e-02
6.029468433247565928e-02
5.991839262315556275e-02
6.013288816808867732e-02
6.046434688549397890e-02
6.060771829898434909e-02
6.065728087854622280e-02
6.121467904438016722e-02
6.179740797834242655e-02
6.075910951356655598e-02
5.904501998032538057e-02
5.914945050098710522e-02
5.989651397469614169e-02
6.134847843819770524e-02
6.212605078215999166e-02
6.008400630833390932e-02
5.843535084139476338e-02
5.793369393121481498e-02
5.818128280116532242e-02
5.971020965391771185e-02
6.114358910164587046e-02
5.971956453209914528e-02
5.707684815131896378e-02
5.810462301361323662e-02
5.876053879337439501e-02
5.835527163910224357e-02
5.832754924415823466e-02
5.911547031430564036e-02
5.901491325913606201e-02
5.813807156520345992e-02
5.991485664502986530e-02
5.963378939459164363e-02
5.781712515260557100e-02
5.888208791369795719e-02
5.854573723788827205e-02
5.403976084704881222e-02
5.578403667013216022e-02
5.840610297342442581e-02
5.692149947256602144e-02
5.592389368364700242e-02
5.629320490524295645e-02
5.626548246299565431e-02
5.567245114820755514e-02
5.643860719768932499e-02
5.585367017507225640e-02
5.558421926669445540e-02
5.553324843415520518e-02
5.512373838013562982e-02
5.497440203239373907e-02
5.442244697153729438e-02
5.450039063650283927e-02
5.386238725023389379e-02
5.251296657007267776e-02
5.370654161276447458e-02
5.393542999107444474e-02
5.205116655734225856e-02
5.191823889441399970e-02
5.502053886251873777e-02
5.718163063318282280e-02
5.533266799766974747e-02
5.412014163094607672e-02
5.352478927635685724e-02
5.333744143830532886e-02
5.480931794245816335e-02
5.493469112244292463e-02
5.478289276822573273e-02
5.527362174865925459e-02
5.437997889037497756e-02
5.202002537321482462e-02
5.112820836169353067e-02
5.187393726244975134e-02
5.285707657190853725e-02
5.172502726600158168e-02
5.181851659370255436e-02
5.440168607468581080e-02
5.642596473681489588e-02
5.606525203621130077e-02
5.356446920343178181e-02
5.254559856735933898e-02
5.236505567051826654e-02
5.188234088031257879e-02
5.104663590872776657e-02
5.216061336328493142e-02
5.270179860328975258e-02
5.292393641136533544e-02
5.366339809245931902e-02
5.288008670171816250e-02
5.330561066248391822e-02
5.444084184102968016e-02
5.376760307531274624e-02
5.113389693242157558e-02
5.082049006816462267e-02
5.146523406967649233e-02
5.157606033949959506e-02
5.112105993079766458e-02
5.010379397313488581e-02
5.012240993648226645e-02
5.030031078358831315e-02
5.215470594704337687e-02
5.200172359620063717e-02
5.046331858818207949e-02
5.061609293741639592e-02
4.898626419453979558e-02
4.902090555954845275e-02
4.915647525279384644e-02
5.018777730193528519e-02
5.021043862112951894e-02
4.779922488539996989e-02
4.958929618632170605e-02
4.963565408250177058e-02
4.912890128534332795e-02
4.915664141598809211e-02
4.831776038208743934e-02
4.938224380984593265e-02
5.065809274447161809e-02
5.149033922368257549e-02
4.960712840083008474e-02
4.773387265932289153e-02
4.775005475718959586e-02
4.768811262674925444e-02
4.896460019554926130e-02
4.868909449310034748e-02
4.867328806167269678e-02
4.948974667426057211e-02
4.850391339972727478e-02
4.817098574413011119e-02
4.954928350097219381e-02
4.916437286276487129e-02
4.770512166351204703e-02
4.856975177611041333e-02
4.842690849259250613e-02
4.726128592887484520e-02
4.655068928351580038e-02
4.556428433749760976e-02
4.511266063833010292e-02
4.598502951715829901e-02
4.700839137170302606e-02
4.658888316734436513e-02
4.562020132831787894e-02
4.628223131011162395e-02
4.627826983832451085e-02
4.695766382484591051e-02
4.772778208179932757e-02
4.610715090066872662e-02
4.700674832020490523e-02
4.753121845973674875e-02
4.692724561646507975e-02
4.725415590986312836e-02
4.674036232776933308e-02
4.670581888742452586e-02
4.733246495202903664e-02
4.610938685264046738e-02
4.520559464358620688e-02
4.560504902156290591e-02
4.477859211682306412e-02
4.580592417476958556e-02
4.656847168063996817e-02
4.640274482311627924e-02
4.739096184718313842e-02
4.543421288408383552e-02
4.362817388821367548e-02
4.395886944342250469e-02
4.502491917444069458e-02
4.513680325493744233e-02
4.421274998019469882e-02
4.445549729465454736e-02
4.505631934329748511e-02
4.402544532319379450e-02
4.368545515515849520e-02
4.422263435508923257e-02
4.413392121123765194e-02
4.328633946122088794e-02
4.115161045494686309e-02
4.265112516329110093e-02
4.344698385636307919e-02
4.210959166550306415e-02
4.144729475577267619e-02
4.165924280599690027e-02
4.326712999660556336e-02
4.207187660871659213e-02
4.065882092604979764e-02
4.092717275917067549e-02
4.072895772958076699e-02
4.150222291793317919e-02
4.292043967175983299e-02
4.125849970435850611e-02
3.941235223731190396e-02
3.970411607070668120e-02
4.079844063155754763e-02
3.976059289655980294e-02
3.849433444346804511e-02
3.974232695241011748e-02
4.059267514196983340e-02
4.142057214591954306e-02
4.248002918186147975e-02
4.201053230269349847e-02
4.161860612659666614e-02
4.180755811356125229e-02
4.167887092918806657e-02
4.123164601949428493e-02
4.092402894238444944e-02
4.064363440022316504e-02
4.243496724746263077e-02
4.280958061807513260e-02
3.885418542707475692e-02
3.853709456159226665e-02
4.014201273174212992e-02
4.103993549290901183e-02
4.013413259828928215e-02
4.014677709524930999e-02
4.019439485392561212e-02
3.990941854517516402e-02
4.090599235874713829e-02
4.103991371648309933e-02
4.089435934939504580e-02
4.056143577737875844e-02
4.028301050244648129e-02
3.985595696280126027e-02
3.907464563960799664e-02
3.852705293632982531e-02
3.952978705851310087e-02
3.850228429965517341e-02
3.811912846631151930e-02
4.004594387748842271e-02
3.972509369153724712e-02
3.718205100296893134e-02
3.724482262522676307e-02
3.938801329776041998e-02
3.880221109184908007e-02
3.773913356648847528e-02
3.915822859399874928e-02
3.903285954469700586e-02
3.711167984067528097e-02
3.803145567920693942e-02
3.827314152803045627e-02
3.610368872460620326e-02
3.502205325276244036e-02
3.636605481193171119e-02
3.729547228956814342e-02
3.765606378862375314e-02
3.732907229507159003e-02
3.569672248157622352e-02
3.580263360481183293e-02
3.524959449161711028e-02
3.684343076075845269e-02
3.996244810826614369e-02
3.837660860391974710e-02
3.562833855209932704e-02
3.598344822244723545e-02
3.630258182127973215e-02
3.643971939564268070e-02
3.772132939039632427e-02
3.580086979098906497e-02
3.530852832436340988e-02
3.661994946296431852e-02
3.689981679544604432e-02
3.683356091939968963e-02
3.628618777970914894e-02
3.680505852295374442e-02
3.786962824610988487e-02
3.795569609074631034e-02
3.734798158490575115e-02
3.656040453024767684e-02
3.622762809687216784e-02
3.656881231117094233e-02
3.596090767216045259e-02
3.532295554159715911e-02
3.500265561694658467e-02
3.477806616341511114e-02
3.481390752454770893e-02
3.450292024805835800e-02
3.340888623419740328e-02
3.400853085040921736e-02
3.489680966294514408e-02
3.443035275232592812e-02
3.479384057543627451e-02
3.485361599098947549e-02
3.412639267869002624e-02
3.388747272715150749e-02
3.392170978922712937e-02
3.436805314694148933e-02
3.473999461087304286e-02
3.467133005859583672e-02
3.396678618840798247e-02
3.381052284721967199e-02
3.466043976036276009e-02
3.402032916346996866e-02
3.369570938982843072e-02
3.410253260771929640e-02
3.406434254845647214e-02
3.293598266489342064e-02
3.252296402906522388e-02
3.468528662509074573e-02
3.460391762225475260e-02
3.293741608556771672e-02
3.318668208608364922e-02
3.273551897678336764e-02
3.190408917955474960e-02
3.317340621846334020e-02
3.227362507676856396e-02
3.210197470101770062e-02
3.333954600790470235e-02
3.196946597207870472e-02
3.128751498005728771e-02
3.052652260314194996e-02
3.082450130300430982e-02
3.280638282193700656e-02
3.292300893070180395e-02
3.196167135557135414e-02
3.226282579600683875e-02
3.226948035919618291e-02
3.184395589097764601e-02
3.180610738003614157e-02
3.141191181174453340e-02
3.105109799914176558e-02
3.109283978909277782e-02
3.137229556774945999e-02
3.184951034544249854e-02
3.136322700409911735e-02
3.073994462142191214e-02
3.051484396875191879e-02
3.053555673550429131e-02
3.153297701003418552e-02
3.110715510293209779e-02
3.071180721091336038e-02
3.114585198728183485e-02
3.016438528927367635e-02
3.081446008947150844e-02
3.059606507142426796e-02
2.977164397748828170e-02
2.984307097894992392e-02
2.953786432748036969e-02
2.936870079834281999e-02
2.991727340268927893e-02
3.040416504052285626e-02
2.970939796331637656e-02
2.875575659192618205e-02
2.980922045982458551e-02
3.028886304487258402e-02
2.985278702898200298e-02
2.965689220368122533e-02
2.852949790639635469e-02
2.833852614047763230e-02
2.834487055064397604e-02
2.892635536740136709e-02
2.929112422354985396e-02
2.824658362559443955e-02
2.768833940164706561e-02
2.778136410892928163e-02
2.896858160934665666e-02
2.958986284759481528e-02
2.830085968531779322e-02
2.743635570854663364e-02
2.765727178603431813e-02
2.794248383766561108e-02
2.748496806930216321e-02
2.662538051961257229e-02
2.654447360973136855e-02
2.795358240936977184e-02
2.721737691993134436e-02
2.714862823616494975e-02
2.698267753921331641e-02
2.656254190427835560e-02
2.725777711225876518e-02
2.696621153895762887e-02
2.702328568271205114e-02
2.580122217753883646e-02
2.577987576079284263e-02
2.700334215163672363e-02
2.743985218854062824e-02
2.690003240979787005e-02
2.599614649465625815e-02
2.557792459408103625e-02
2.564200593371435480e-02
2.611311196366140897e-02
2.475007076192149713e-02
2.536848320429909223e-02
2.641999264226372116e-02
2.512777992484836048e-02
2.537398443025260658e-02
2.618829988671042899e-02
2.582452521172530144e-02
2.476181574408632333e-02
2.396578677908999672e-02
2.431130231628149743e-02
2.468672025354974597e-02
2.464194579941781163e-02
2.469316042752454227e-02
2.533802169462083531e-02
2.464784469258533839e-02
2.397898705996457172e-02
2.472487626387937995e-02
2.533459960567058938e-02
2.526353318625119623e-02
2.413968612476348127e-02
2.435478504429216748e-02
2.435125493246175638e-02
2.376275230311064926e-02
2.396287258736605127e-02
2.413877007465431435e-02
2.430543949074187929e-02
2.436821940692263794e-02
2.434467266923471054e-02
2.436569752546114895e-02
2.428183820324092759e-02
2.378229875181890954e-02
2.385258233313047177e-02
2.435809578755530891e-02
2.316381650452902299e-02
2.282101910700501390e-02
2.344720116724865328e-02
2.330171539044000387e-02
2.328486031083982361e-02
2.270716004507202651e-02
2.215787863610685013e-02
2.215101990033943938e-02
2.260385124891686748e-02
2.268734922070194185e-02
2.270504679090289482e-02
2.295322644450040542e-02
2.293975378398425968e-02
2.245662714075850538e-02
2.207839871583249652e-02
2.249586432538215261e-02
2.255363982958831157e-02
2.278014689866117784e-02
2.222477445637984633e-02
2.080430524593037192e-02
2.146285478197773947e-02
2.178709383313280970e-02
2.178221131910964073e-02
2.282203042123546674e-02
2.247760027427132823e-02
2.159691311014270976e-02
2.096605815624028035e-02
2.133406852943804666e-02
2.251911526143470302e-02
2.218344120644015829e-02
2.137419294761431707e-02
2.086680622927383766e-02
2.147784624742537021e-02
2.181851249078838387e-02
2.095706125544058440e-02
2.033307840789023296e-02
2.048243046591723474e-02
2.084744021458403637e-02
2.081072607020514886e-02
2.119156314967880067e-02
2.102907933647913535e-02
2.052475142729462756e-02
2.079848051722774094e-02
2.061193190982113163e-02
2.039806013171723345e-02
2.009304301339839491e-02
1.917638145667153321e-02
1.978088658106380571e-02
2.030250391059319412e-02
1.981620145056509422e-02
1.985328085183937774e-02
1.987294948764989355e-02
1.914050372434768915e-02
1.885570061165756789e-02
1.934122364613969150e-02
1.957033985224077358e-02
1.979724328912287751e-02
2.033526013621366618e-02
2.023734007368867965e-02
1.919700936380566714e-02
1.948402032475748599e-02
2.019314771486407922e-02
1.969253592675117986e-02
1.966657894620438274e-02
1.926027606678773832e-02
1.914414755293376499e-02
1.866907213577254088e-02
1.791641853767707987e-02
1.878346173533041591e-02
1.854733430698458571e-02
1.824748314307636857e-02
1.849520047147035912e-02
1.800236115163220130e-02
1.833203344924319578e-02
1.808955257456257987e-02
1.752877952290188973e-02
1.755745656097416202e-02
1.747772540695187102e-02
1.764056219657964691e-02
1.760908389884450337e-02
1.814959769085489755e-02
1.829375133617168123e-02
1.755293578710558772e-02
1.729329914982700306e-02
1.765937734002065440e-02
1.772592783883375142e-02
1.746670882361309532e-02
1.716035864229302141e-02
1.705737614295962934e-02
1.705910959955986989e-02
1.705789324146959191e-02
1.683372619623298497e-02
1.648801441568501294e-02
1.704363238686750631e-02
1.636020073769624272e-02
1.549333000860062676e-02
1.634730734857306814e-02
1.627441493291194655e-02
1.586274911473171609e-02
1.628907319400593051e-02
1.615206731586209948e-02
1.597491644189160190e-02
1.611556812273998510e-02
1.613496299964148686e-02
1.620241253804955914e-02
1.565926474833697138e-02
1.528475355430307554e-02
1.484914125877982369e-02
1.413499898282370368e-02
1.406092751881138012e-02
1.437368032659388541e-02
1.420844968108614902e-02
1.395287464842706951e-02
1.408942238561617863e-02
1.340036495033500308e-02
1.363729276349411566e-02
1.408161041831051778e-02
1.307029344417701827e-02
1.281945301125207541e-02
1.348038921252682140e-02
1.360035930619932741e-02
1.371533770323900628e-02
1.355887795136292637e-02
1.361822887645211880e-02
1.312304969954383033e-02
1.195438448775833738e-02
1.216433800463586137e-02
1.278824336709750813e-02
1.238101612568688788e-02
1.234173267132158448e-02
1.300521765221002331e-02
1.272254215052354490e-02
1.245907323710969752e-02
1.234048365581400311e-02
1.219755051243977956e-02
1.192828625797604132e-02
1.141949147333649883e-02
1.121106186961097657e-02
1.122352962644285711e-02
1.142926916991676180e-02
1.142350206283355117e-02
1.137514749278941383e-02
1.130660250370278501e-02
1.099076514541246809e-02
1.076566238826437254e-02
1.020473447231922889e-02
1.001820595756137793e-02
1.085181549234261189e-02
1.079288860294199022e-02
1.029822439812473969e-02
1.030260066450676415e-02
1.001763203122071552e-02
9.821063456319252885e-03
9.755670414588277911e-03
9.691292268098165852e-03
1.011980525143218318e-02
1.024757017891828395e-02
9.686877509775404169e-03
9.355853388400890355e-03
9.250088169266293750e-03
9.077083787732182982e-03
8.924571634747087423e-03
9.063050231368222770e-03
9.046319626748388146e-03
8.688304753850586981e-03
8.741772895250989744e-03
8.628701841686233637e-03
8.555220439359583970e-03
8.761280702327650660e-03
8.514059534544378416e-03
8.123290621620088761e-03
7.811363124516827391e-03
7.976742250860984970e-03
7.982675735581331797e-03
7.734687926980325472e-03
7.832985807952870180e-03
7.884881387133450131e-03
7.569572174079747251e-03
7.394946608633950862e-03
7.525118335542833881e-03
7.233129989116487100e-03
7.156779689566230770e-03
7.373514508833004660e-03
7.195713401928726695e-03
6.932767028413320577e-03
6.946969645748060813e-03
6.950515827489902980e-03
7.046663806027733158e-03
6.987382708817174541e-03
6.796565686960682855e-03
6.955316974379956510e-03
6.899817089540519893e-03
6.871899600126893382e-03
7.023913049102589734e-03
6.901410707772266326e-03
6.892360440124254903e-03
6.773844381555785450e-03
6.753372960775634072e-03
6.730266412040841924e-03
6.243586066111024395e-03
6.200731016596450901e-03
6.229413128890082252e-03
6.007997427326707170e-03
5.934912518461506886e-03
6.320815271489924753e-03
6.277967369157918393e-03
6.146685570618652845e-03
6.342245589292434121e-03
6.096651018151476656e-03
6.121471460338149401e-03
6.238936113786243930e-03
6.205047995790434479e-03
6.106211522447356488e-03
6.085680672753807953e-03
6.179219307287958651e-03
6.024556004470516327e-03
5.978517009450757050e-03
6.081306369585746420e-03
6.067860630543907459e-03
6.094205052458841199e-03
6.156794818325293100e-03
6.164015616368799001e-03
6.050390757256920472e-03
5.994496753593355452e-03
6.078266258984527104e-03
5.877217821138382668e-03
5.932380196114416492e-03
6.204041404259936707e-03
6.040522846225981207e-03
5.879256199145660271e-03
5.805454045881193632e-03
5.725777691239224317e-03
5.804766665907304390e-03
5.804445389664016422e-03
5.858900657016182130e-03
5.786583312319767795e-03
5.693267678929046782e-03
5.866022277510490532e-03
5.970349329232999165e-03
6.121800213137923267e-03
6.046887506199650694e-03
5.691023751376858217e-03
5.461332413775508814e-03
5.698901978829217473e-03
6.116007036691931305e-03
6.230922589596113101e-03
5.780824170444162635e-03
5.595869292583583940e-03
5.776010090677916389e-03
5.624354126806165206e-03
5.472422425053013843e-03
5.601366930096380106e-03
5.637656620101354384e-03
5.536675227531808949e-03
5.585266852664251894e-03
5.507131389435556898e-03
5.576212293365124389e-03
5.867192028562545798e-03
6.035976043560075874e-03
5.898161545257025150e-03
5.994746145959040443e-03
6.101173789114863397e-03
6.175217859045792172e-03
6.309001163420897319e-03
6.006516973567905919e-03
6.016308375467559547e-03
6.037236265566617820e-03
5.938764221516906402e-03
6.062926549343305820e-03
6.002299542200291611e-03
5.786012933868474838e-03
5.921110387650344378e-03
6.216345796019471549e-03
6.137868531039094092e-03
6.035919785935633247e-03
6.328234744823349120e-03
6.453199670682029619e-03
6.174144243376969952e-03
5.962114770845945363e-03
5.891789876093911534e-03
5.708506296371818056e-03
5.845294243798057274e-03
6.177252686238427458e-03
6.207370555500379451e-03
6.026825763330992576e-03
6.110150542905837430e-03
6.305367852651544078e-03
6.074604288148639439e-03
5.687750004379528088e-03
5.647162376074634817e-03
5.532909574706475903e-03
5.297262865899204400e-03
5.421786466494466807e-03
5.521122764065732394e-03
5.629675489856246495e-03
5.375795555427920723e-03
5.143440518022551061e-03
5.194170360059387377e-03
5.085038257760434582e-03
5.080335262254668562e-03
5.207965451772277737e-03
4.977048052246565990e-03
4.775880603521617807e-03
4.782030158577666237e-03
4.622536021093800324e-03
4.467107959311965477e-03
4.389514176150882685e-03
4.294558215939557437e-03
4.148559020284704052e-03
4.168554489160480013e-03
4.336221779258287584e-03
4.168184840007596592e-03
3.822703283341114672e-03
3.732998798322382118e-03
3.645118036419444860e-03
3.571542351629172860e-03
3.545528987026840516e-03
3.397349050079059851e-03
3.179427600764301014e-03
3.084595996436237213e-03
3.080621576457720934e-03
2.943159004640705234e-03
2.774102711452504193e-03
2.717189490435041165e-03
2.679113541798258929e-03
2.629885640776807258e-03
2.564762389015968255e-03
2.487952881134241831e-03
2.446855038585989822e-03
2.277571415389906869e-03
2.279998729664445712e-03
2.219502144873873248e-03
2.072091267908970479e-03
2.027695449930718482e-03
1.947502647112511840e-03
1.899571463293213761e-03
1.796167206872986612e-03
1.780303044517857723e-03
1.766887457971226018e-03
1.666083449204967554e-03
1.587782092867207886e-03
1.596765614319504110e-03
1.590899283545701027e-03
1.542093233224141194e-03
1.429142366362606918e-03
1.384905926121198037e-03
1.402265338880715351e-03
1.326521960022104775e-03
1.282977175645291096e-03
1.231319155349367518e-03
1.185921488349876533e-03
1.156544228918889939e-03
1.149340554464450478e-03
1.146333855855063933e-03
1.095279346285225322e-03
1.048104696748208831e-03
9.930570586982362564e-04
9.589384425205744371e-04
9.643446409250402626e-04
9.812369834025346654e-04
9.422798167870552770e-04
8.805097103273148941e-04
8.423834234848734046e-04
7.999548560411630501e-04
7.653515702553320482e-04
7.473317998739848140e-04
7.113255356621269159e-04
6.813909239159245948e-04
6.963020977711244100e-04
6.861018809435146925e-04
6.492971054182551400e-04
6.206679115873599446e-04
6.092133015635305994e-04
6.028911839947048192e-04
5.763176061630813363e-04
5.471523994159262997e-04
5.333212577163181332e-04
5.057323197449141959e-04
4.743996111100470293e-04
4.586295728042135149e-04
4.493129941375820940e-04
4.303572604539227789e-04
3.933042128038451569e-04
3.850752782871234565e-04
3.728863552378665282e-04
3.551261548231782455e-04
3.630670495998516360e-04
3.509807528062466788e-04
3.275628148739865848e-04
3.141100779931845963e-04
3.005205124185234412e-04
2.872528573223481979e-04
2.755847987550677806e-04
2.665090704495978215e-04
2.505436013902478118e-04
2.423208135791979866e-04
2.365652867178333904e-04
2.344023062611566089e-04
2.271814446123550087e-04
2.120140120640643267e-04
1.969605039951547040e-04
1.859630256188189777e-04
1.803742832087939997e-04
1.757419449472181669e-04
1.720625066506528624e-04
1.625496724440377949e-04
1.552680676092497059e-04
1.483676160840697981e-04
1.413285022524964822e-04
1.311300834069064356e-04
1.207440633132161011e-04
1.164633336360287836e-04
1.121518962738838498e-04
1.065212389124662999e-04
9.853731526504664858e-05
9.182293587894796330e-05
8.634292141616107033e-05
8.269827301992956731e-05
8.179929785105217934e-05
7.519459584084931501e-05
6.981036750821023552e-05
6.654808039697336739e-05
6.411916092788602140e-05
5.956378528963644445e-05
5.542028681917554844e-05
5.253418279509801657e-05
5.000687214086323320e-05
4.859447228001937563e-05
4.659469198307323348e-05
4.419438683795160882e-05
4.136988965471013384e-05
4.023535248222901610e-05
3.872427875888268689e-05
3.682778057172922669e-05
3.337425184955896475e-05
3.052463574992879018e-05
3.050633181656806672e-05
2.843525503819511663e-05
2.696432848589087728e-05
2.645015010161769176e-05
2.486603234223601835e-05
2.379652769980496562e-05
2.304950403845229502e-05
2.272459783840730010e-05
2.146622254177932358e-05
1.965294013611047875e-05
1.935770479482899919e-05
1.937697214718095081e-05
1.872668349419817632e-05
1.822550144292370232e-05
1.736163309257128233e-05
1.642592245759010009e-05
1.543256375536345101e-05
1.463161513547950469e-05
1.424647023505136452e-05
1.335774592357338610e-05
1.262313066028057473e-05
1.212566975815759344e-05
1.121445187223882841e-05
1.042440899778729342e-05
9.643827017249566357e-06
9.174044553947434202e-06
8.591191665816891017e-06
7.827556431216557795e-06
7.600354945682299906e-06
6.909565496433726686e-06
6.555208276595705877e-06
6.536396295962756718e-06
6.036484813501231325e-06
5.567242252527063913e-06
5.169747926785492854e-06
4.964942856529863285e-06
4.751996282358576417e-06
4.586884785748995921e-06
4.403196873211438509e-06
4.098320374241543946e-06
3.882452044125613071e-06
3.688803008397007363e-06
3.319792898344467369e-06
2.970151164561386165e-06
2.716016751666537225e-06
2.479864171790748364e-06
2.327598045691840801e-06
2.064330342449353976e-06
1.768759143920715317e-06
1.559084132684981637e-06
1.422304604464229638e-06
1.236854311522022947e-06
1.048513067006166259e-06
9.199531403636621980e-07
7.746211722119120795e-07
6.485064292374816131e-07
5.722450247072780772e-07
4.863390930500302572e-07
4.027821620882240055e-07
3.320526217010386037e-07
2.569147155132549489e-07
2.128806254872549900e-07
1.769296507770834951e-07
1.445777694064007652e-07
1.193102272295236715e-07
9.848857004388175076e-08
8.315512142459310015e-08
6.285369467010207474e-08
4.526468159481124797e-08
3.560415471638570718e-08
2.824948531199400429e-08
2.083945730914614005e-08
1.568817677812391966e-08
1.128254232949827199e-08
8.142047446136964420e-09
5.761032762216058840e-09
3.680027155253316206e-09
2.444240816551348122e-09
1.760447510658054363e-09
1.155015465049211632e-09
6.798137834647359908e-10
3.753597106507637036e-10
2.095562127148510449e-10
8.458925145265414601e-11
1.962279410872847746e-11
3.777266678290628095e-12


==> anc/Fig07_j_charge_all_L16.txt <==
4.792648814115454847e+00
4.853056374525062999e+00
4.652574357835545626e+00
4.511956079654589225e+00
4.617874749910777510e+00
4.781865848413318965e+00
4.928833697430079042e+00
4.875108516085776778e+00
4.777717114636532258e+00
4.923894331423952941e+00
4.755167448924249030e+00
4.571787940182001186e+00
4.697161840365739138e+00
4.786780382554750801e+00
4.724540055897922031e+00
4.643740043883706647e+00
4.604047196714199153e+00
4.400421960786971454e+00
4.470835228825304597e+00
4.650868794435884190e+00
4.627811730363684539e+00
4.564383416938719407e+00
4.585387239021563310e+00
4.678988016078188927e+00
4.632434561517210447e+00
4.667353599919752405e+00
4.715207429671483652e+00
4.825654074461465548e+00
4.789721977948474319e+00
4.753278434563762644e+00
4.889649247532328324e+00
4.808154733319332408e+00
4.593248693634035540e+00
4.552768251460125981e+00
4.768151601606947843e+00
4.772527667853043276e+00
4.662187713150030000e+00
4.602793281466734499e+00
4.610953114353986138e+00
4.655961202306029278e+00
4.717884000306763248e+00
4.653399733855390075e+00
4.623472248883769176e+00
4.709790833098225882e+00
4.595705926190843726e+00
4.589091901061939538e+00
4.552633761401162715e+00
4.534870407561589545e+00
4.575090425638433267e+00
4.555902638891487832e+00
4.604996572952810396e+00
4.584956902246299926e+00
4.563886461177657949e+00
4.716169492573151878e+00
4.781228625340567362e+00
4.565867690207311647e+00
4.534933311959720825e+00
4.633190759366804912e+00
4.608859695230342446e+00
4.715963158298142943e+00
4.861042456687836300e+00
4.705172216001624719e+00
4.641995183501357758e+00
4.709560015814184375e+00
4.568033249181006283e+00
4.363319782134919222e+00
4.537936041133547427e+00
4.698889494523693422e+00
4.576396851596366666e+00
4.607673906119316598e+00
4.631610686588261139e+00
4.484223031718483021e+00
4.598997659200375843e+00
4.801949189964713760e+00
4.743872866427023993e+00
4.732810226967243850e+00
4.584877800647862323e+00
4.449736273479370396e+00
4.567186285902313791e+00
4.574617406529717378e+00
4.583519192655561625e+00
4.704054647041958859e+00
4.696766147295567073e+00
4.586600951748619259e+00
4.465669897262270815e+00
4.529548423163696214e+00
4.521693783813859113e+00
4.571234512616435985e+00
4.646495636809802932e+00
4.741591489153690553e+00
4.820639301999547044e+00
4.729100525440242286e+00
4.750448016237609039e+00
4.664775375751665898e+00
4.561520836159359327e+00
4.624732206234524412e+00
4.559924996476626191e+00
4.562686408647987690e+00
4.736761522636486532e+00
4.834925448772477985e+00
4.724826142474691792e+00
4.687763670347442790e+00
4.685516013158749438e+00
4.645377778392822066e+00
4.606020354909311720e+00
4.498893829481027673e+00
4.587226200970442314e+00
4.628168428268547352e+00
4.675263633944355846e+00
4.775898003495147925e+00
4.571428747991303609e+00
4.521918999266365091e+00
4.642878317779449482e+00
4.664135077114571537e+00
4.755502746244996359e+00
4.757291607584262394e+00
4.555957865725858369e+00
4.371600741093316422e+00
4.527878063948737264e+00
4.625167444069981038e+00
4.667442770475338065e+00
4.666490648755165616e+00
4.625876699158641969e+00
4.482491590824700722e+00
4.486136764272528943e+00
4.521231049594722329e+00
4.528448705324393586e+00
4.581218202976928389e+00
4.528636124897326809e+00
4.544646657315610128e+00
4.500429747047079765e+00
4.569379484039353123e+00
4.634019783258663594e+00
4.642443811422477751e+00
4.568526098470587549e+00
4.535925930343606360e+00
4.630855483251696825e+00
4.655175484071262026e+00
4.386486960094187815e+00
4.263464255803974368e+00
4.424512909186475440e+00
4.694531793198112091e+00
4.804726608044054714e+00
4.536261662346051438e+00
4.458918458162798970e+00
4.623504939766953648e+00
4.630212482111559780e+00
4.540478975979985954e+00
4.620303740244166235e+00
4.565083923052036141e+00
4.593780390699674143e+00
4.703781201111873145e+00
4.521545688004482422e+00
4.316789704210762579e+00
4.418601300700788492e+00
4.558787968482597819e+00
4.537910576552020459e+00
4.717019668766309515e+00
4.814464015182726264e+00
4.598633096436289591e+00
4.371618128911713974e+00
4.463252617619897222e+00
4.552017098459261391e+00
4.593301960153591601e+00
4.593411775660003471e+00
4.445743709069738259e+00
4.373891736803081187e+00
4.354327591048955171e+00
4.498799730100776273e+00
4.549324026687077804e+00
4.566806108523320695e+00
4.633334194727503963e+00
4.473215178160261374e+00
4.431235986422995765e+00
4.480223840875837027e+00
4.445375341288168691e+00
4.386274699283209344e+00
4.486079417257625934e+00
4.502216779752902021e+00
4.484325713216663623e+00
4.586104317267192698e+00
4.466692094298917226e+00
4.422087661856251906e+00
4.484308736071135115e+00
4.472306722727438455e+00
4.306182384205221148e+00
4.388531741324705138e+00
4.552566451027252548e+00
4.507270660863441414e+00
4.414254282307783050e+00
4.517711944485649056e+00
4.775720179042336255e+00
4.634712210363803209e+00
4.508663336150993572e+00
4.417774252544971247e+00
4.309664869947186006e+00
4.447709137905424548e+00
4.571071962188018034e+00
4.512523500845924573e+00
4.410332822689318810e+00
4.388808919880252013e+00
4.423940696637899350e+00
4.454345012019134131e+00
4.459836090940312303e+00
4.537874543236759983e+00
4.385032507825395776e+00
4.356790254313145816e+00
4.428817455026854866e+00
4.420118092850842118e+00
4.419506629727237623e+00
4.298181461545091508e+00
4.371444495395253149e+00
4.374217164188500817e+00
4.329438427022690661e+00
4.349664396263841049e+00
4.417915082733326670e+00
4.491210719590307043e+00
4.403944392380723549e+00
4.374302052810352670e+00
4.555741858900600683e+00
4.530615735847950631e+00
4.301507761162541854e+00
4.373279039443925598e+00
4.557949726101559129e+00
4.556576262588514226e+00
4.437509747104904534e+00
4.301735982777376677e+00
4.206852253501653038e+00
4.252762412035015593e+00
4.249142972187232026e+00
4.401207334143949268e+00
4.497963599247439603e+00
4.406983034540464139e+00
4.364576989658375261e+00
4.457399581520673060e+00
4.531832555376675842e+00
4.547181139494046676e+00
4.639019397538018730e+00
4.449592581619927323e+00
4.349990599551063930e+00
4.332934320866987932e+00
4.319409599327584282e+00
4.242007987292260474e+00
4.153208874048048393e+00
4.351269152008589991e+00
4.448851162519044777e+00
4.364677051475441161e+00
4.461524513395585423e+00
4.487665310058831736e+00
4.274166985795315732e+00
4.263651465348367253e+00
4.403065039682665827e+00
4.400773759609359459e+00
4.411898628485475982e+00
4.432632720885752775e+00
4.344707885052785379e+00
4.384868789109694909e+00
4.354608112288546273e+00
4.363139041733208323e+00
4.398928640897208808e+00
4.316882060783998831e+00
4.299346048102393958e+00
4.370784577384249303e+00
4.505140393724422765e+00
4.455486459436451163e+00
4.372963479007211163e+00
4.288572741106804642e+00
4.388444095702354275e+00
4.441394035636700544e+00
4.340776403823918272e+00
4.527435928520397113e+00
4.441082738000933894e+00
4.220706542965949382e+00
4.317057593836953089e+00
4.375628328251216281e+00
4.308718512611095619e+00
4.261974963321768506e+00
4.297041426872048930e+00
4.452214814757303962e+00
4.535651586272364533e+00
4.343574237388629911e+00
4.308162604168525256e+00
4.365844966399286875e+00
4.268357517506372822e+00
4.330402635565281599e+00
4.336557467548442624e+00
4.320285312070965666e+00
4.508121195390463853e+00
4.618474156100329964e+00
4.409390625838730315e+00
4.221277409123740831e+00
4.308974414583089718e+00
4.383323273039869683e+00
4.399993062618684725e+00
4.432652241616271915e+00
4.437863519463738804e+00
4.407945614966821246e+00
4.387702019215861782e+00
4.320592507587162068e+00
4.300371569427551499e+00
4.305130055449956750e+00
4.385327438268166844e+00
4.547828766171425841e+00
4.552880239771240234e+00
4.475779016356255191e+00
4.416720797577732505e+00
4.329181047360299850e+00
4.364846664706012014e+00
4.440074800352160622e+00
4.286788394954954562e+00
4.185585620889297864e+00
4.224292975889100354e+00
4.253674067084741495e+00
4.250723712299170565e+00
4.205406409278163338e+00
4.235908789756127391e+00
4.203534403966848743e+00
4.203937348865300017e+00
4.224554515945927236e+00
4.244229110304817532e+00
4.204931195984151771e+00
4.161647467654352006e+00
4.188985203679616021e+00
4.355925119617883645e+00
4.545607432021901317e+00
4.433667519505405608e+00
4.276522146899549348e+00
4.218114773693208086e+00
4.328670028820066129e+00
4.359664322057003716e+00
4.291739831243423176e+00
4.206544001406478550e+00
4.238216794799599008e+00
4.308410808339431242e+00
4.348951612966631686e+00
4.275404873680362705e+00
4.275255201016571860e+00
4.355698518356574844e+00
4.334240852454864346e+00
4.235573151653940549e+00
4.163281854256181802e+00
4.277774887951202309e+00
4.300860603250075798e+00
4.361730773478066148e+00
4.511338570550315730e+00
4.394016781645714076e+00
4.233562528192882368e+00
4.280210023257899898e+00
4.246160379763820103e+00
4.349224822233701993e+00
4.452519300436742711e+00
4.439061736927882862e+00
4.311877838097075255e+00
4.145858550455058023e+00
4.405055607978327181e+00
4.310640365604915480e+00
4.084435664300310798e+00
4.207118666652601036e+00
4.246363547271034378e+00
4.369450792256064808e+00
4.299872149475278960e+00
4.214049315908374282e+00
4.276650961720229738e+00
4.246618421250670572e+00
4.193061349459249243e+00
4.241283778815922112e+00
4.310092212133324274e+00
4.260962331980710616e+00
4.132522029372119654e+00
4.173692816319742427e+00
4.186214596237791241e+00
4.112188179049692138e+00
4.161490284223234859e+00
4.251940483864169451e+00
4.285480093451075057e+00
4.276677443262678402e+00
4.261210414930987511e+00
4.266838788351202005e+00
4.223239616128607210e+00
4.184338371457418937e+00
4.302955697472850893e+00
4.260975618435144163e+00
4.185452116253792987e+00
4.186250397377886401e+00
4.233479515630542700e+00
4.301285134709322833e+00
4.341152900278417270e+00
4.274408813773623805e+00
4.223508179407446939e+00
4.358402243572339962e+00
4.296848580084552616e+00
4.253612574116043099e+00
4.457354210338641209e+00
4.425921224545312782e+00
4.220100131353068384e+00
4.204582409837684942e+00
4.370925475138141891e+00
4.428208445616288458e+00
4.337112534195703084e+00
4.314491632218961925e+00
4.202596743638359555e+00
4.121372809751983723e+00
4.202275545454736694e+00
4.122611786800180589e+00
4.004910409952724848e+00
4.081538603710244573e+00
4.106219801219597620e+00
4.075385800539048198e+00
4.031932281001688878e+00
4.079860629566782748e+00
4.153574836158010264e+00
4.185951018008381652e+00
4.288070992622989408e+00
4.271456815445715982e+00
4.192643585806208328e+00
4.197403101958531835e+00
4.210949736857856784e+00
4.173067849181187228e+00
4.168758238206038413e+00
4.114075255640988971e+00
4.218534459647653279e+00
4.238590506102138278e+00
3.993407005412087152e+00
4.085950782723374530e+00
4.199745475381956972e+00
4.140290075079590792e+00
4.085465129306761867e+00
4.166124811031787445e+00
4.330724993132187173e+00
4.217619720761643265e+00
4.105331678538611584e+00
4.138100332404293091e+00
4.196415899188355780e+00
4.261985006660180098e+00
4.217341707456863986e+00
4.136584812894596119e+00
4.074670314247185843e+00
4.078424600242299469e+00
4.196103056768061279e+00
4.163379377165343342e+00
4.198399850484398677e+00
4.307197989767699298e+00
4.189977378957918219e+00
4.191235719929552239e+00
4.301633538181008021e+00
4.181550974317334024e+00
4.182172565031285316e+00
4.185570915212880827e+00
4.093770567583976394e+00
4.193660376401428636e+00
4.199282170364422306e+00
4.146634949748348120e+00
4.100317123929188234e+00
3.993477840713016036e+00
4.082817421589398421e+00
4.167459475833775073e+00
4.144701754732531995e+00
4.187940634578207977e+00
4.171816330805602213e+00
4.171064277218067495e+00
4.116718503350830005e+00
4.117295739223181705e+00
4.173635904377632322e+00
4.194109523878329249e+00
4.176392865878779226e+00
4.042431332234884600e+00
4.009689256092656251e+00
4.015619407679606567e+00
3.990131085631696717e+00
4.180548362310195110e+00
4.210612990358331587e+00
3.974279561050745091e+00
3.974794492216992658e+00
4.047543242977518219e+00
4.088074438176786174e+00
4.112450704289040360e+00
4.132161365063264036e+00
4.118148465700417482e+00
4.087417559663163225e+00
4.057294384247300378e+00
4.171202238543264329e+00
4.300402090280824652e+00
4.135512900532635427e+00
3.953781033771135434e+00
3.869131789091103890e+00
3.967771445867056990e+00
4.104959430327391523e+00
4.042437881095707120e+00
4.035259676980831323e+00
4.226640193074137741e+00
4.335813099646316005e+00
4.191282939416351105e+00
4.068424530227051861e+00
4.006692022813461485e+00
4.012591182414118940e+00
4.133888071360735772e+00
4.128848286698713288e+00
3.978946560276104716e+00
3.988815861368397275e+00
4.118533972586776670e+00
4.013133290385493268e+00
3.971222776175863611e+00
4.018380216543643968e+00
4.086921338421491967e+00
3.943805084702804997e+00
3.911305262717833298e+00
4.067347495679802805e+00
4.000509106663818315e+00
4.106354706037154578e+00
4.095801570451579110e+00
4.035062894345471385e+00
4.105815167965543466e+00
3.986410554868191625e+00
3.974555578165252179e+00
4.118432557185367493e+00
4.059048712626802669e+00
3.949210790806809257e+00
4.121487656751842366e+00
4.216005461266265186e+00
4.019128680322135772e+00
4.015332341212240586e+00
4.096911159182924145e+00
4.130884492512333139e+00
4.181184209724973400e+00
4.084103867589019110e+00
4.003975753507624802e+00
4.035019787847152983e+00
4.115607436546872222e+00
3.994713828751391915e+00
3.844371677462626202e+00
4.019335452405595532e+00
4.042867544372477084e+00
4.015884176411551820e+00
4.069742593896794602e+00
4.034900150652749318e+00
4.021871726242292944e+00
4.092397607741931509e+00
4.146762691176520299e+00
3.960411444849714968e+00
3.992744973304195977e+00
3.989425160506196555e+00
3.829358127977413595e+00
3.976829549200645797e+00
4.035799977837922548e+00
3.989037031265609379e+00
3.982395245287593699e+00
4.169894816768271006e+00
4.091213209339184864e+00
4.028075894982429794e+00
4.127209476085384132e+00
3.991044885929741159e+00
3.921992667545582290e+00
3.882731492715593813e+00
3.905631563002126327e+00
3.816325272401423607e+00
3.875808448439506115e+00
3.978379250600945216e+00
3.933487023006446037e+00
3.962439717750057433e+00
3.930871419162624836e+00
3.959437459371542900e+00
4.007834640077618360e+00
3.927630592417662214e+00
3.943400181665643878e+00
3.993945921054275594e+00
3.989498578979272736e+00
3.915112406981247073e+00
3.877237168440340831e+00
4.065135198686827600e+00
4.165814182011841282e+00
3.993881092949667533e+00
3.947532141205268186e+00
3.997096329412995530e+00
4.100839326178363109e+00
4.011369364115999758e+00
3.988567148704417420e+00
4.107503408453180072e+00
3.981399607572111421e+00
3.839178557951747894e+00
3.701245529759350728e+00
3.801282442785989257e+00
3.977276098694325857e+00
4.014671299539852356e+00
3.935495236170307276e+00
3.864737089434938877e+00
3.974400497522045939e+00
3.996818407911446158e+00
3.907817195742868677e+00
3.819506255851277121e+00
3.922581674762823933e+00
4.070055666756183577e+00
4.022376035680980344e+00
4.044504553500186894e+00
3.892391013857475990e+00
3.945533415374216091e+00
4.178733281764341889e+00
4.033512392610330011e+00
3.898888340795963803e+00
4.065223519576385947e+00
4.002520676809288247e+00
3.892721456351868170e+00
3.901744392755345459e+00
3.772487581236136034e+00
3.875775373156303605e+00
4.123377005400826967e+00
4.148555451065072397e+00
3.971374403901665406e+00
3.891336556080295050e+00
3.851220227400116602e+00
3.891738271728732990e+00
3.910554539318265466e+00
3.848108999347299441e+00
3.883927176449716079e+00
4.033713427260561701e+00
3.988935010280201254e+00
3.886474435840661990e+00
4.060441881011359833e+00
4.006526343980084448e+00
3.959916514333395199e+00
4.011382880204258150e+00
3.942615481028761693e+00
4.007236946524475485e+00
4.061990399047941125e+00
4.062259848253354733e+00
3.850669034746168951e+00
3.715808392621762213e+00
3.837921349734920717e+00
3.835029807438007143e+00
3.868043034626382770e+00
3.936756798558173287e+00
3.830346448893504618e+00
3.780870223186093337e+00
3.909714664446374943e+00
3.945402802303222600e+00
3.813011513062826374e+00
3.722210537828250398e+00
3.889009878026767009e+00
3.970446912805920547e+00
3.843974157203978503e+00
3.853132376131494397e+00
3.916361780847288365e+00
3.963955710538080712e+00
4.105770766937495431e+00
3.983144629026176275e+00
3.894830182261066476e+00
4.114255154145897819e+00
4.105222338240096747e+00
4.003827593598524359e+00
4.024584218211101572e+00
3.893033445760855304e+00
3.849932191368668821e+00
3.974475404543760249e+00
3.877042410471650768e+00
3.961359108326361067e+00
3.940410415951882239e+00
3.791092241520761963e+00
3.887035005212245320e+00
3.937187471223890345e+00
3.893205477847958562e+00
3.806235867649515825e+00
3.864696615354346942e+00
3.932446278946747142e+00
3.904876573173186483e+00
3.817625675737085000e+00
3.851048947421678470e+00
4.003881084772074495e+00
3.976655281573314493e+00
3.991511375277209783e+00
3.948518636330145437e+00
3.828110501441178926e+00
3.836278231989571186e+00
3.776051576752542882e+00
3.784245802265697289e+00
3.874718517854685906e+00
3.897109112212257198e+00
3.878285845818031596e+00
3.998925835261907480e+00
4.126826478360974271e+00
3.840829692650820082e+00
3.785713349967639196e+00
4.004294081888351009e+00
3.876312971588800060e+00
3.813003077805059426e+00
3.901315188578845294e+00
3.892954384653495747e+00
3.958548966700712324e+00
4.017796504079733211e+00
3.960392272590669727e+00
3.936710608199750716e+00
3.857316644126669303e+00
3.782573326762202370e+00
3.817293011706563988e+00
3.856594570617597917e+00
3.810723600914517561e+00
3.782483602087086894e+00
3.738904348747679407e+00
3.779347276617370799e+00
3.818346206724312797e+00
3.659392656128209520e+00
3.698957371441242703e+00
3.735725738514101835e+00
3.728162371901472039e+00
3.726220733778228489e+00
3.587598749824250532e+00
3.736220350441426863e+00
3.960275196170807366e+00
3.835684348810323829e+00
3.802848546413532649e+00
3.878677443513749878e+00
3.906177650240027610e+00
3.878476860295241746e+00
3.646758996241331818e+00
3.671441395782228057e+00
3.846186204760910332e+00
3.838368091899859724e+00
3.803972898819486748e+00
3.806822293122694045e+00
3.744288606316199530e+00
3.693992485333491338e+00
3.897206437635647891e+00
3.917661372076520987e+00
3.703264989575859367e+00
3.737245644832961400e+00
3.794695286646112997e+00
3.812561570650308429e+00
3.935772091463679345e+00
3.911727901004257379e+00
3.847739367362934981e+00
3.752384503092524248e+00
3.752464875105129938e+00
3.824316830491762964e+00
3.773026545073633553e+00
3.796488415079851908e+00
3.810882872146376776e+00
3.844713019849769875e+00
3.853582442351586757e+00
3.755893158788777608e+00
3.779528183889408144e+00
3.870813202398627695e+00
3.963768167648667351e+00
3.994516340855565506e+00
3.977858017350177189e+00
3.890313928383821285e+00
3.822864336057603118e+00
3.863585232420001514e+00
3.825624056476929713e+00
3.881179757011274933e+00
3.934473972837436051e+00
3.876787822664249816e+00
3.853986378904735055e+00
3.764848110545577331e+00
3.704966646334892033e+00
3.851163815868419160e+00
3.887776002365856964e+00
3.827783962858397615e+00
3.856907377369617418e+00
3.892273241883682733e+00
3.746697709168532509e+00
3.728022948358031829e+00
3.857727029433622778e+00
3.705817799786955913e+00
3.620711223400526091e+00
3.710430820105307337e+00
3.738801038461479376e+00
3.718405563700121430e+00
3.670023092117914665e+00
3.644592718269084930e+00
3.645854303539080910e+00
3.787212860946372217e+00
3.956755720798613929e+00
3.869727538298936231e+00
3.730304501729544420e+00
3.571498652639632176e+00
3.603209274962814845e+00
3.804029220444393733e+00
3.930676623686703230e+00
3.938136987396989586e+00
3.816664757018124909e+00
3.802609214494776069e+00
3.862583409123585554e+00
3.890089620565697182e+00
3.889708227206662983e+00
3.745762371686344849e+00
3.628239437494120256e+00
3.764349844667612022e+00
3.811622939666297505e+00
3.750079722661312509e+00
3.762880901851384241e+00
3.706826577222461339e+00
3.641823906829150470e+00
3.620141280823157892e+00
3.651826587606960661e+00
3.732377206030034422e+00
3.774550726550542912e+00
3.801195184027901686e+00
3.703826992244164451e+00
3.615955880414819301e+00
3.749773752856004450e+00
3.828312587440805270e+00
3.783376574374711865e+00
3.736098075022526999e+00
3.774883076040378427e+00
3.805611601786778042e+00
3.682204672682115376e+00
3.712239518863493792e+00
3.772366230217067073e+00
3.679999962049558704e+00
3.650913634508524463e+00
3.642574172462118565e+00
3.687951350684660401e+00
3.741016226196637096e+00
3.738990044398061485e+00
3.730120666689747733e+00
3.633406125897233441e+00
3.677828712490361696e+00
3.806449717856676962e+00
3.655124581125924976e+00
3.715315707420241420e+00
3.810990724905478633e+00
3.831562958288161180e+00
3.888212227329326254e+00
3.691034782980233242e+00
3.620005045527703746e+00
3.635722755697481379e+00
3.715002876547035093e+00
3.862814052442402613e+00
3.771458134366170167e+00
3.626072555917618789e+00
3.681597029767380125e+00
3.722185161787175289e+00
3.811871364735543555e+00
3.835146473611989570e+00
3.714385553585701771e+00
3.706193186586575372e+00
3.705745086768351904e+00
3.704242246631674895e+00
3.814352296531573483e+00
3.797582356730413000e+00
3.831178572187936560e+00
3.840234438494456448e+00
3.597029104257210452e+00
3.608281491530698215e+00
3.694267482654404855e+00
3.667990717395539502e+00
3.705922942999191783e+00
3.792965672118882026e+00
3.716231415437833085e+00
3.637350643590140820e+00
3.712740005326610859e+00
3.722426824670650447e+00
3.736468599799866563e+00
3.680234278928571356e+00
3.670433938959652309e+00
3.702680860958405429e+00
3.628821603121688888e+00
3.636536129294865471e+00
3.758655434762226299e+00
3.756020470785474075e+00
3.642455159883405624e+00
3.762993539011153299e+00
3.825204975070503721e+00
3.620999054445444898e+00
3.688341722667214384e+00
3.721385105237699609e+00
3.562326091599554267e+00
3.555739855521342196e+00
3.631288988400388718e+00
3.586760025967236309e+00
3.493940309114320186e+00
3.597561462100448804e+00
3.602001859474092349e+00
3.678688621030890893e+00
3.693444350231442463e+00
3.521184134850333880e+00
3.467318168050906202e+00
3.479906939346889772e+00
3.553810380217767406e+00
3.640867840822011203e+00
3.703029327862493059e+00
3.663534665493352271e+00
3.662106650183775791e+00
3.702236519013750282e+00
3.582713734507711578e+00
3.610908954594915343e+00
3.692953940957894421e+00
3.619323847371002767e+00
3.616587266488905161e+00
3.683979313970156877e+00
3.656538449402978230e+00
3.623347841830772076e+00
3.699811638918309775e+00
3.679033632456276237e+00
3.721290665266525632e+00
3.857882682740424674e+00
3.681956581546284912e+00
3.712979395436548646e+00
3.755676885280840427e+00
3.624859804830990573e+00
3.743030911066070665e+00
3.651204638704383942e+00
3.621929890708868616e+00
3.619747895820307537e+00
3.609585391542217359e+00
3.662945932799089199e+00
3.597455545762519691e+00
3.535245058764024950e+00
3.533340058051554600e+00
3.641742955803762172e+00
3.792305121615863417e+00
3.734989541408511471e+00
3.605452243403049373e+00
3.636432933991737837e+00
3.522471009446727308e+00
3.529983186761681324e+00
3.646459583250432956e+00
3.641218622364350122e+00
3.564196235866238904e+00
3.457471668964902101e+00
3.542935915749400699e+00
3.617310712010286977e+00
3.675270936496493501e+00
3.657996469173626863e+00
3.566551051548962459e+00
3.559213829427134268e+00
3.607357848287934043e+00
3.734063756709556703e+00
3.725557722359118529e+00
3.642315200817437315e+00
3.573241286894620394e+00
3.572326791297506521e+00
3.657046055626306913e+00
3.665314347615391100e+00
3.566185591034674918e+00
3.603385642487066054e+00
3.585726235469616885e+00
3.511503049684304489e+00
3.629114755286356520e+00
3.528572962828757209e+00
3.507497644578720486e+00
3.627828803657621393e+00
3.581105482752884317e+00
3.480060315448386898e+00
3.487687982712975643e+00
3.525991620427569195e+00
3.535491379485232066e+00
3.471872921219436581e+00
3.379141539812414941e+00
3.539121035034919149e+00
3.632685818450725357e+00
3.606744006290429905e+00
3.632859748982122383e+00
3.600107415301945224e+00
3.580207296950570051e+00
3.614959454461547761e+00
3.658169169573767032e+00
3.648428157846605124e+00
3.589750083305069062e+00
3.560639202931163094e+00
3.573157895453235255e+00
3.457490795949693219e+00
3.521774538254812015e+00
3.603632508729785577e+00
3.590912922490377301e+00
3.586172093038847208e+00
3.550455577449029398e+00
3.517222356132799099e+00
3.473014827051882136e+00
3.624551296814747303e+00
3.671286365196817059e+00
3.605523084399994804e+00
3.513472823763917230e+00
3.423660008139641775e+00
3.405814790608098885e+00
3.437458182449722788e+00
3.505609420796280684e+00
3.580403385390927617e+00
3.582569500847200938e+00
3.579905345486457335e+00
3.503957486119477327e+00
3.429148301580249303e+00
3.474938934731078177e+00
3.595739218074127219e+00
3.576702392457503876e+00
3.432955759289797459e+00
3.420822025883363704e+00
3.472109328580452736e+00
3.513605071035121874e+00
3.433695631502624135e+00
3.464414894585270410e+00
3.495052425637084514e+00
3.428028611817445448e+00
3.512708007943248223e+00
3.553913650909116928e+00
3.477531138190601556e+00
3.379179221197346816e+00
3.370380031976627055e+00
3.484806238617632168e+00
3.524303396270594746e+00
3.484801333691665448e+00
3.481950384960158740e+00
3.473167050790546995e+00
3.495289134596351488e+00
3.563971643391719901e+00
3.540072605277048368e+00
3.495325205505255717e+00
3.455299110299624665e+00
3.451848219806135543e+00
3.453457279066607821e+00
3.414193083833763964e+00
3.382988095380801585e+00
3.357201423683473962e+00
3.475818103512031687e+00
3.538745324046611351e+00
3.558997414540011395e+00
3.526526499991683661e+00
3.442274942215813205e+00
3.439763170421349159e+00
3.369991509587310308e+00
3.359008480938331154e+00
3.387336508032612770e+00
3.469435738688003035e+00
3.533947677550060895e+00
3.444871668984812452e+00
3.380723201336444550e+00
3.435727846443641820e+00
3.446627556163158523e+00
3.384500798207999317e+00
3.400326471384590654e+00
3.527534778880717869e+00
3.602427355416487842e+00
3.435448253708432986e+00
3.326763824780317957e+00
3.384231380985204041e+00
3.507092468196586044e+00
3.479941275398371392e+00
3.372963389346067764e+00
3.372593695339813458e+00
3.339379798873709060e+00
3.502032036865478926e+00
3.556404918332662035e+00
3.415943098959401070e+00
3.358059387993986622e+00
3.447588507607398878e+00
3.525844142372069445e+00
3.452331496351195739e+00
3.500968029411727578e+00
3.529607868610254773e+00
3.552329049235218417e+00
3.527266513800948022e+00
3.445485492451059617e+00
3.515219515935497974e+00
3.543499836672984848e+00
3.485643137561616811e+00
3.435194222436775746e+00
3.300656269534254506e+00
3.275263329920482747e+00
3.334712652595856586e+00
3.335082051850028595e+00
3.485866115037056012e+00
3.523609251564220557e+00
3.449716276576876961e+00
3.383669453284665174e+00
3.254092844208324564e+00
3.337071706584441966e+00
3.458056509165627013e+00
3.463629649136676480e+00
3.463888821686453401e+00
3.400729768274946885e+00
3.344297767716610359e+00
3.424496610772058247e+00
3.490036466538009474e+00
3.380073885719337312e+00
3.448195628946626012e+00
3.437683794804966997e+00
3.346285885098213342e+00
3.303542582285109219e+00
3.297502084435251835e+00
3.368126874364762546e+00
3.295047847700681931e+00
3.426488763248780156e+00
3.542958201340896451e+00
3.392362843346460544e+00
3.330609658260477612e+00
3.325343959830504126e+00
3.369748913609737162e+00
3.487483526001516676e+00
3.442602971319121519e+00
3.416353057431232632e+00
3.489932906445992078e+00
3.426908940099144374e+00
3.325219721182713251e+00
3.348813475747701940e+00
3.358497170273396115e+00
3.301067363657797404e+00
3.356939837311900376e+00
3.482784336294500793e+00
3.497673153150930414e+00
3.381223380152275304e+00
3.302311135149225141e+00
3.357850619203963216e+00
3.372904611955273690e+00
3.320910633201747064e+00
3.300198995418048842e+00
3.421663500981702910e+00
3.420115273294316083e+00
3.299555715015239254e+00
3.350801567378977719e+00
3.359750121783211974e+00
3.343613925691314659e+00
3.391529354649791106e+00
3.386806256284348837e+00
3.342361510222835452e+00
3.301977988095404992e+00
3.281444343691775511e+00
3.360060884102595846e+00
3.366524752670844389e+00
3.227128175982852731e+00
3.273612971010601669e+00
3.257308161718540873e+00
3.233745106413496107e+00
3.205361563263914970e+00
3.231516653858548249e+00
3.291653079034520424e+00
3.216623962531623970e+00
3.313126309819220960e+00
3.336495681497161137e+00
3.286614182750095203e+00
3.344548352485745557e+00
3.356943489576001305e+00
3.350567375848233276e+00
3.383956541519639760e+00
3.327489522919980569e+00
3.274187447070700419e+00
3.216453666907853837e+00
3.359438702680975553e+00
3.315163775175743677e+00
3.141171482204373255e+00
3.256428360687817047e+00
3.385348366039520052e+00
3.386786036686460388e+00
3.314002689466424290e+00
3.271330136003266276e+00
3.202950291537019822e+00
3.188286733094770842e+00
3.186473012355994339e+00
3.188368110734634442e+00
3.259099400921016798e+00
3.167177614246647899e+00
3.175609469360462622e+00
3.266204310600363758e+00
3.228444380752917731e+00
3.212624371610362406e+00
3.180597525892994604e+00
3.272215739658060230e+00
3.279579185110965689e+00
3.211550115655082305e+00
3.202201999949974898e+00
3.165681327180910110e+00
3.213809683873365852e+00
3.180217163239595912e+00
3.197224360479280492e+00
3.342162618500213345e+00
3.247170323940276049e+00
3.154361120708622845e+00
3.225623637788162412e+00
3.202529207012502432e+00
3.216108979012625380e+00
3.197692991034514431e+00
3.098412799820876806e+00
3.172687551300997999e+00
3.255893157323126452e+00
3.283603799219407815e+00
3.292589439805356122e+00
3.305750644644615210e+00
3.282210011277550521e+00
3.201148703626641723e+00
3.264023197775460794e+00
3.240017421120594321e+00
3.186254233469665298e+00
3.221487370660106375e+00
3.236670385449651022e+00
3.314826402126263893e+00
3.439335900155786607e+00
3.431200075881742251e+00
3.295395864124976981e+00
3.257095203067284395e+00
3.252810723690444661e+00
3.272273959824338885e+00
3.162097313907512142e+00
3.183386944226268334e+00
3.259428408159961155e+00
3.262533913874842373e+00
3.323230158502333165e+00
3.233144201508702409e+00
3.183814994910630247e+00
3.168615751559038518e+00
3.232092294164384150e+00
3.269097967587811127e+00
3.279094115727528180e+00
3.266424408056181949e+00
3.210428957592903476e+00
3.232653827061914509e+00
3.328006538367205724e+00
3.362537245471910463e+00
3.180462042993847938e+00
3.183075519429014566e+00
3.203575548209886659e+00
3.146781539812632200e+00
3.110450946489873747e+00
3.067286232255013179e+00
3.220788752550285405e+00
3.314564834712279584e+00
3.316881066033305459e+00
3.246265977523645319e+00
3.122797581685703427e+00
3.145885634213694715e+00
3.175221194996537655e+00
3.152232968950858805e+00
3.161492552912501086e+00
3.268642949663788766e+00
3.229454623534211422e+00
3.169794234321765547e+00
3.243410519865809416e+00
3.194848307380301566e+00
3.118200805354905736e+00
3.100932066066880655e+00
3.121722663924392904e+00
3.068938972723195491e+00
3.090990854389986886e+00
3.253294601622447324e+00
3.178819480953961385e+00
3.058842903827680981e+00
3.078923885831982954e+00
3.174922221411837775e+00
3.203160189507709088e+00
3.122534674230769802e+00
3.116973329061280218e+00
3.100834871338142396e+00
3.059646300806982744e+00
3.128253349788527871e+00
3.244524097882653280e+00
3.171124087641652434e+00
3.033150037204378258e+00
3.034571481184691777e+00
3.056850067099193602e+00
2.968201842390186140e+00
3.028162426146928432e+00
3.156751711094292201e+00
3.206191666182850231e+00
3.212528637959941147e+00
3.164402681052036925e+00
3.139673897351042076e+00
3.058220004479391019e+00
3.032713771984033357e+00
3.056615011040856977e+00
3.106668896858475915e+00
3.098291462901857862e+00
3.115540502240346843e+00
3.169813481688384726e+00
3.059652210285460860e+00
2.968689262057194522e+00
3.029150674840857427e+00
3.230505633123750275e+00
3.185337106630528048e+00
3.132749583474171207e+00
3.194867928940245072e+00
3.099239613278349736e+00
3.121031381072603583e+00
3.214969660456163947e+00
3.249014879624486873e+00
3.181765496240402058e+00
3.108659805271556831e+00
3.010772537827449913e+00
2.954098376582894314e+00
3.016935579099387699e+00
3.037033439411760849e+00
3.096287886194026395e+00
3.218380388567313677e+00
3.219634336837708499e+00
3.143670569819712490e+00
3.064892535717995692e+00
3.110073902488356357e+00
3.123518791965421038e+00
3.030415152492789144e+00
2.960136564130705583e+00
2.981745843539510776e+00
3.067202378451726386e+00
3.050219422031885674e+00
3.018452496873886837e+00
3.074560623222927447e+00
3.080604333561964392e+00
3.035230069214610804e+00
3.035020429017108778e+00
2.997463085798544924e+00
3.003487755837958684e+00
3.035991469246835717e+00
3.074190525617192193e+00
3.066675961250107108e+00
3.022253098680813821e+00
3.032845822483861475e+00
3.043159443361461047e+00
3.013788267653589870e+00
3.005577099745883274e+00
3.047138535402501347e+00
3.067106270009277047e+00
3.019969571319128576e+00
3.070398597777305394e+00
3.085556599383989074e+00
2.954915585403774525e+00
2.985590812171354358e+00
3.056517773626364232e+00
2.947642141154530382e+00
2.990140448648908045e+00
3.093698888876415420e+00
3.050716897261491756e+00
3.023276541363153935e+00
2.976816974369623559e+00
2.967406935623840614e+00
2.946864823465038086e+00
2.906698917690542672e+00
3.021549069981893876e+00
3.104696823981025755e+00
3.104099814930405099e+00
3.012484600260475265e+00
2.976491603998020707e+00
3.037556053972934045e+00
3.065520773053007630e+00
3.032674943157227965e+00
2.938796427774952313e+00
2.921655120210240764e+00
2.933474981492272704e+00
2.962085480826208261e+00
2.832313387084289591e+00
2.812832293969825148e+00
3.002367317925671131e+00
2.983913311356042986e+00
2.894092095664808184e+00
2.979819513831241551e+00
3.011843670888255442e+00
2.981896632738319397e+00
3.018924266174029203e+00
3.061793998140038386e+00
3.045823946307348873e+00
2.948199672545331218e+00
2.949216225449857287e+00
2.967110138354596138e+00
2.943896827949252781e+00
2.876668883305227187e+00
2.856792364383410110e+00
2.980823948631937448e+00
2.965970295686924718e+00
2.906585465182550454e+00
2.916786303972328742e+00
2.927200551172481013e+00
2.932721111581039430e+00
2.849999058478660974e+00
2.755043549880520803e+00
2.787426626644718297e+00
2.927316490699550577e+00
2.913423053177207400e+00
2.845492813551083522e+00
2.922456295002322957e+00
2.985368901339307879e+00
2.887389359189531213e+00
2.900760804773639734e+00
2.956507967251689184e+00
2.914864954005630171e+00
2.901755405543822164e+00
2.932607311339483047e+00
2.978948888390382521e+00
2.886694712610033520e+00
2.873528848935994695e+00
2.948052718778053638e+00
2.971925382333993948e+00
2.948602397424891830e+00
2.869445382004849776e+00
2.848524882344054099e+00
2.838928712013359501e+00
2.859743352019840312e+00
2.910980678133891164e+00
2.918801157104240040e+00
2.921198536035519933e+00
2.941801382666335396e+00
2.969234163259540704e+00
2.913159280193281742e+00
2.917345818963626325e+00
2.994323550761632369e+00
2.895152370919596319e+00
2.844241731765929870e+00
2.921740195235167370e+00
2.961740684485339337e+00
2.922643950499100640e+00
2.901798300235017170e+00
2.947251314207234074e+00
2.848859005648821885e+00
2.867985957264514330e+00
2.908777882551583538e+00
2.818914702555997298e+00
2.778330974800259590e+00
2.783494242164134214e+00
2.834838419217839967e+00
2.855832323549559071e+00
2.797793142041284042e+00
2.818566350546774846e+00
2.820507073389824537e+00
2.801832622177461207e+00
2.832003740756293020e+00
2.851840741241470578e+00
2.895500942325000437e+00
2.877550937908494255e+00
2.812852069241742026e+00
2.773936207656702901e+00
2.825518354430450074e+00
2.801406214856494437e+00
2.801456600773406524e+00
2.877685829728132472e+00
2.834830253838853675e+00
2.866303006613858173e+00
2.868944481844693861e+00
2.809454715243246525e+00
2.810141670013685200e+00
2.840223014539059676e+00
2.852023674386103380e+00
2.799310342244791361e+00
2.834401056708700573e+00
2.856468258655250558e+00
2.844910070175550754e+00
2.798858458628889601e+00
2.761414982404811536e+00
2.783367110443837777e+00
2.783430794943544839e+00
2.865020352429644479e+00
2.793790141201089039e+00
2.775026335504255037e+00
2.855711448685624099e+00
2.725220255215832221e+00
2.733383121040814157e+00
2.802189747197592062e+00
2.841533119223389914e+00
2.859574085836922741e+00
2.774858734117742642e+00
2.827542360127889953e+00
2.867001848532445329e+00
2.774095085570779773e+00
2.814494492847260609e+00
2.847120159489667124e+00
2.741429054950988320e+00
2.753169523627606363e+00
2.793606933265196712e+00
2.829832893643847935e+00
2.876828941762339831e+00
2.831557625303852799e+00
2.749589442451655596e+00
2.731971147710661629e+00
2.731019335036247941e+00
2.745648375918011919e+00
2.801008593462941398e+00
2.719693812171695591e+00
2.648599185892391628e+00
2.672279653298205826e+00
2.772922764487436798e+00
2.765929559993480336e+00
2.731725693721254178e+00
2.787466056648616242e+00
2.644158190643883355e+00
2.643138731634693261e+00
2.704075949327899409e+00
2.633480437940018515e+00
2.710104406894584095e+00
2.693782029120765920e+00
2.768573094668852264e+00
2.836443244593975788e+00
2.645030982383213214e+00
2.613371514803406903e+00
2.704309660514160107e+00
2.698040504887254443e+00
2.652814959252442151e+00
2.607529394105522869e+00
2.657874405716278421e+00
2.710512857257341146e+00
2.666295537538907467e+00
2.606486506594205999e+00
2.616283565719110804e+00
2.713092681819711416e+00
2.661020572627593062e+00
2.635609258847078529e+00
2.679042161195946736e+00
2.719944756678514874e+00
2.845042829051699140e+00
2.861253230848263218e+00
2.799558519061329687e+00
2.698110585008925977e+00
2.596418909493434235e+00
2.626911798403917420e+00
2.722000994492530523e+00
2.665575755530680713e+00
2.560377971536218045e+00
2.615118057067502555e+00
2.615647432057862876e+00
2.631560112656342376e+00
2.767221420557701261e+00
2.796472669741477901e+00
2.734697474666617723e+00
2.667575246977679893e+00
2.593877022604448968e+00
2.641854433669819091e+00
2.705631271433077689e+00
2.639639649305456803e+00
2.643482597252797994e+00
2.634030756686036590e+00
2.636643642834201717e+00
2.765783140001514262e+00
2.761316555696435859e+00
2.679732526478264099e+00
2.636440990055561429e+00
2.627431902270324748e+00
2.704613420540614044e+00
2.729619737701807214e+00
2.658225989088931929e+00
2.636131138147181030e+00
2.591236193618088102e+00
2.566642724483181759e+00
2.586135807796143826e+00
2.627082301118643493e+00
2.621003652992194954e+00
2.479261154580830073e+00
2.546413464774931690e+00
2.723241285242881560e+00
2.759069286875772242e+00
2.725366569270684547e+00
2.619146105821633430e+00
2.610745257726807989e+00
2.694955370916483073e+00
2.667420267944017542e+00
2.576214205306381011e+00
2.614869700524323104e+00
2.672876469668052923e+00
2.549921286215962812e+00
2.560130140626474038e+00
2.617903329129251500e+00
2.651863916476898009e+00
2.647027396415493339e+00
2.591427225913170762e+00
2.635763859570545264e+00
2.625777745929897655e+00
2.634409256174973013e+00
2.672778065843377515e+00
2.648451061686437402e+00
2.645246419506257052e+00
2.645439701152851431e+00
2.665230489534615277e+00
2.689464082206642903e+00
2.624141933863216813e+00
2.554210384276139223e+00
2.600618648156427515e+00
2.628606456418786763e+00
2.571131844014666878e+00
2.628430825493079936e+00
2.679147664941085694e+00
2.640292678275138361e+00
2.578667785198657025e+00
2.552850295769073963e+00
2.626621738768788017e+00
2.631333725374632948e+00
2.558060650938846159e+00
2.628404474299496751e+00
2.631068122947158638e+00
2.564500456010351481e+00
2.604691665080441698e+00
2.602425831414598267e+00
2.545173606394346422e+00
2.524096693443919737e+00
2.530664250293979567e+00
2.482300210410899322e+00
2.522728037423457970e+00
2.634569375411658143e+00
2.620764653760088603e+00
2.533715855413624762e+00
2.476146705137932447e+00
2.533455045659419813e+00
2.463068960264596985e+00
2.377657674790615516e+00
2.526187693690136182e+00
2.544462967706592860e+00
2.574659233745211662e+00
2.709530562918215146e+00
2.688286415184796052e+00
2.570569893272502515e+00
2.490103071520781697e+00
2.496940486302763773e+00
2.501749493219914466e+00
2.495083476192235139e+00
2.481497103928810066e+00
2.494755789440103566e+00
2.608647203784881796e+00
2.657349661256839468e+00
2.542094610281218969e+00
2.403831371678184947e+00
2.452544884307586770e+00
2.571419907469016053e+00
2.564054616563492317e+00
2.475883177000100854e+00
2.423278359203076437e+00
2.429330871461959696e+00
2.472247304592698480e+00
2.547677225267038104e+00
2.554353074067661655e+00
2.509613315718640436e+00
2.483791677565336364e+00
2.495544482368794004e+00
2.523209057041115422e+00
2.415280875096728952e+00
2.368073470911415956e+00
2.439677408105502376e+00
2.583587045961681650e+00
2.640276643797281775e+00
2.559567032009534948e+00
2.531788605681949633e+00
2.446739077518564898e+00
2.475884229661854175e+00
2.543561148772203406e+00
2.512637991752220135e+00
2.510375479391239395e+00
2.480466794412636400e+00
2.454115914661530340e+00
2.509442554017194738e+00
2.565619330696267575e+00
2.455072755747344626e+00
2.426595025724360255e+00
2.556825698487419807e+00
2.555637209583473179e+00
2.402448608141293462e+00
2.365551691480315633e+00
2.494177218719991096e+00
2.545388036120667330e+00
2.526168304323377800e+00
2.517142067652016646e+00
2.511238658469292950e+00
2.424450021808049804e+00
2.493252924460931830e+00
2.539427895928289214e+00
2.492733693846636900e+00
2.466074287162794310e+00
2.426790939091592048e+00
2.434435800772087433e+00
2.425073259574949791e+00
2.397640649390438750e+00
2.444080534610028721e+00
2.480487983771900495e+00
2.435624339101619462e+00
2.454446077687446603e+00
2.456116187020400687e+00
2.426005438394797320e+00
2.396906807481293811e+00
2.474565226019531661e+00
2.481811265571805869e+00
2.396630003427426381e+00
2.379848624152188563e+00
2.324671786518297978e+00
2.327846682844605386e+00
2.477446449413855056e+00
2.449341403574996523e+00
2.367531792940388957e+00
2.431466001805435706e+00
2.410716879790513190e+00
2.416767860025650361e+00
2.431596800191790031e+00
2.422673964656163470e+00
2.319634900077324424e+00
2.293781543535849288e+00
2.428050843030959083e+00
2.457177538696899699e+00
2.400730472290621531e+00
2.413660471340892233e+00
2.453391349390331211e+00
2.403595199493485879e+00
2.395325067541826503e+00
2.448296668422224709e+00
2.480229891995012537e+00
2.463092403969215027e+00
2.467242458085214807e+00
2.460145154765151609e+00
2.456764849146324980e+00
2.413955788068907093e+00
2.382370400966678403e+00
2.552158403863734382e+00
2.588622277785462611e+00
2.465229880386740735e+00
2.373391909179443982e+00
2.312044641081066665e+00
2.294692026425695808e+00
2.366769354721950158e+00
2.425823272832678068e+00
2.339670336430322628e+00
2.405450497952786204e+00
2.440616612476509406e+00
2.387444069949116177e+00
2.407045828850191249e+00
2.412822821938170659e+00
2.399673502731336061e+00
2.355056527046235360e+00
2.344577812476540402e+00
2.324843024606197961e+00
2.380412495646975213e+00
2.366602925674448965e+00
2.347018112452025296e+00
2.369535197552643524e+00
2.298544674069236127e+00
2.308959905179571059e+00
2.283578460677791355e+00
2.312241094114016793e+00
2.370063111649830301e+00
2.327804787718551260e+00
2.411967190465186039e+00
2.394536200325577013e+00
2.302113330197795182e+00
2.352326496057046246e+00
2.344053764315753963e+00
2.301338164677777076e+00
2.254511407824574487e+00
2.221608648123616803e+00
2.320539329616465807e+00
2.337714674823646366e+00
2.269673959399034047e+00
2.384760467257659666e+00
2.424827862300616310e+00
2.299939599183067340e+00
2.259050320995746652e+00
2.304726739184805417e+00
2.357515608714990218e+00
2.379706450620877156e+00
2.324996054525570344e+00
2.332639825434430492e+00
2.301177893471122893e+00
2.246970775009468291e+00
2.235394681762927327e+00
2.211799527455257763e+00
2.301968869859044364e+00
2.346002084301783253e+00
2.348488089037778170e+00
2.329188477296702420e+00
2.346063312480298535e+00
2.349318126155062636e+00
2.327548543575735707e+00
2.347631648683639938e+00
2.358607974159635745e+00
2.333390666740071673e+00
2.323872772011521981e+00
2.303911922297640746e+00
2.244156007654151797e+00
2.264044719718606657e+00
2.275625239463244576e+00
2.222022227711340836e+00
2.227941504131490724e+00
2.360722882579580073e+00
2.346989748658155683e+00
2.342060009631937501e+00
2.395298572290315953e+00
2.406174827862633592e+00
2.402417849609469247e+00
2.305753835154246367e+00
2.280338955422240410e+00
2.291305057894321706e+00
2.282999927340869206e+00
2.274929938529371753e+00
2.296181320331280418e+00
2.295049380103054482e+00
2.310154260978687368e+00
2.306921114911000714e+00
2.262907850928195241e+00
2.232342709862509711e+00
2.233939956433057095e+00
2.263343402207347754e+00
2.241150685588270353e+00
2.220396794210031999e+00
2.269019913929623211e+00
2.330641973398608791e+00
2.380384562933065329e+00
2.352707560624333283e+00
2.304653044003189599e+00
2.248680726684013198e+00
2.271261854179976059e+00
2.308498951207826888e+00
2.328923063365011092e+00
2.251438050736763063e+00
2.186236636582905568e+00
2.303446427890637249e+00
2.322287077416391288e+00
2.294206246901056456e+00
2.327446965575457938e+00
2.296908946836156318e+00
2.267017835153477545e+00
2.304644044562767391e+00
2.249153680179950321e+00
2.244633275255375704e+00
2.284035017545147372e+00
2.223610869937418411e+00
2.156665232599000337e+00
2.205699263461261772e+00
2.286071869808803836e+00
2.287501254630499581e+00
2.259933973009712105e+00
2.237736244483255366e+00
2.282532450712082106e+00
2.255637000584135521e+00
2.206557426414614387e+00
2.285457972110950475e+00
2.286112302606570612e+00
2.223478357100382663e+00
2.197439244634156630e+00
2.267863040720208279e+00
2.301306591800025725e+00
2.290169323128051104e+00
2.267219879725132170e+00
2.239742006641226801e+00
2.259555103954820066e+00
2.202324522797001194e+00
2.150739382541973832e+00
2.136017988443375426e+00
2.148089364720783045e+00
2.268558618227141999e+00
2.314596929071836673e+00
2.238570182833634181e+00
2.191240672218454311e+00
2.216113857223572126e+00
2.243815693216142382e+00
2.221352666006017884e+00
2.224595691618065807e+00
2.170754629218626164e+00
2.117514823798008372e+00
2.175321075664788939e+00
2.161380159102143761e+00
2.139435173353796404e+00
2.084182683955660309e+00
2.074096507582441795e+00
2.168451804685990414e+00
2.221798198927929402e+00
2.224619931602851430e+00
2.116275931285958922e+00
2.085486109410012112e+00
2.164598140090037148e+00
2.111293922951597679e+00
2.092777108914372519e+00
2.158889336228735356e+00
2.174304181156236027e+00
2.199305828669147367e+00
2.155556768301698956e+00
2.142417101274277424e+00
2.115839995502567739e+00
2.132590884318989133e+00
2.185874339455902593e+00
2.113700239555323712e+00
2.087821423009737387e+00
2.158111628984071828e+00
2.172318700929567914e+00
2.140928763245558475e+00
2.197990429575089166e+00
2.254141366103953992e+00
2.221354670425017996e+00
2.167064138587778022e+00
2.177658273341873230e+00
2.138100917039703841e+00
2.108973913212879747e+00
2.098101301409435848e+00
2.087963094513307194e+00
2.085102770000022421e+00
2.089342587170780252e+00
2.155371765225110092e+00
2.109929958026533381e+00
2.101730729399490016e+00
2.105427994818243942e+00
2.079962256354435546e+00
2.061350846824781868e+00
2.060705293862442833e+00
2.145565796072134379e+00
2.155986931946613616e+00
2.128283656853604100e+00
2.107203806807459667e+00
2.084039552616743673e+00
2.066619994575067842e+00
2.027389832788306201e+00
2.039320070893315240e+00
2.064843921261990456e+00
2.140443175636931095e+00
2.204777921320487888e+00
2.068634054931432154e+00
2.054481519058165784e+00
2.179163608207170810e+00
2.177754833893697395e+00
2.065956941765433097e+00
2.039002360316248375e+00
2.110752298642127212e+00
2.128727768441420309e+00
2.133894356499285827e+00
2.157089748863818102e+00
2.099152723007420729e+00
2.088186287316404322e+00
2.108232683164415810e+00
2.091453341645211239e+00
2.100573069904544177e+00
2.158320977294927445e+00
2.182553498628630351e+00
2.096979521240901256e+00
2.043477439007002072e+00
1.994510714623214609e+00
2.053771198080899030e+00
2.198689496720901637e+00
2.176060805094260253e+00
2.167398376219893397e+00
2.166424459668027325e+00
2.086324243022079639e+00
2.099329006567124623e+00
2.074100190150828915e+00
2.030904577955745527e+00
2.070393110881200371e+00
2.104557574124224839e+00
2.141091586969332550e+00
2.143549510835367933e+00
2.098434159144042521e+00
2.038568487015511632e+00
2.042569992417796243e+00
2.082131187060358712e+00
2.098713158262329515e+00
2.020698362846895968e+00
1.998797932102255759e+00
2.111218640197916496e+00
2.078008863964273534e+00
2.020319316313199831e+00
2.043494987918010874e+00
2.079443609837497320e+00
2.054135708231807023e+00
1.999960004772204369e+00
2.053490176959712699e+00
2.088061392785684589e+00
2.089034120848876963e+00
2.111170175014790207e+00
2.044044535520102013e+00
1.994506647602852567e+00
2.025960490758849541e+00
2.063836175123567873e+00
2.116264017762416572e+00
2.165111050478163435e+00
2.126862970308836864e+00
2.061730738649718120e+00
2.037514721360407677e+00
2.031346217982394009e+00
2.098808924246852392e+00
2.110618882056850332e+00
2.039223255602967910e+00
2.038275600347564165e+00
2.100370355103982511e+00
2.115155273683122505e+00
2.057170685480802508e+00
2.018535719467752010e+00
1.998463770009079932e+00
2.060820984283112889e+00
2.078954654301733207e+00
2.037645958531199675e+00
1.990656174392073874e+00
1.933093507873010264e+00
2.009479344330793449e+00
2.024955361787372787e+00
2.001438052877690055e+00
2.090944935465745225e+00
2.087169203147279273e+00
2.028836850278276760e+00
2.013806861826359373e+00
2.031762873805800229e+00
2.020614657177854934e+00
1.978497191502945673e+00
1.961255982055247093e+00
1.996254732198827320e+00
2.018958934035409047e+00
2.042728000703970093e+00
2.050287043786509500e+00
1.962024937720239892e+00
1.988741602971433098e+00
2.070751634123894291e+00
1.981950534188354762e+00
1.877776956744745984e+00
2.003629097599933129e+00
2.050969198772162105e+00
2.004682936110642633e+00
2.072790168515226572e+00
2.024621467174915423e+00
2.049014695795116747e+00
2.033687722304820422e+00
1.942201088140550480e+00
1.962890004164040469e+00
2.015050824252799355e+00
2.031748071319906312e+00
1.983279807305129872e+00
1.957116462335057427e+00
2.012719715327864645e+00
2.129563606207504733e+00
2.093745451491244136e+00
2.007375548354419781e+00
1.980702949887918507e+00
2.032911357080900316e+00
2.021197310197278885e+00
1.941364798404945358e+00
1.984201352241100169e+00
2.000472366176783368e+00
1.985934778749504748e+00
1.930229701922429930e+00
1.904258936851190409e+00
1.964824174504969934e+00
2.045484784690143609e+00
2.049019369134889246e+00
1.958906219391838510e+00
1.915413324382016169e+00
1.959519782128480436e+00
1.982129647229122549e+00
1.934904354228222489e+00
2.009288012485822339e+00
2.014838574442857855e+00
1.902093057545001908e+00
1.902971654046913708e+00
1.936495378236369636e+00
2.026503795236598737e+00
2.048631008969359346e+00
2.015290424487188314e+00
1.962081080363825114e+00
1.946313567890225027e+00
1.981375388207429422e+00
1.967538677347249854e+00
1.939357791292452449e+00
1.968802580698413518e+00
2.011293052733646114e+00
1.951062202354044706e+00
1.934453853127986900e+00
1.957833940867097500e+00
1.990904530424840502e+00
1.959697023593573340e+00
1.957564453558787942e+00
1.950665519405142767e+00
1.909196316332112842e+00
1.971291678382669499e+00
2.018616362802804876e+00
2.019612401734223184e+00
1.920533739605601919e+00
1.878713351252649266e+00
1.890736551569403678e+00
1.831373909571087921e+00
1.846300038628563955e+00
1.893827367295072728e+00
1.907260631482086577e+00
1.893458380313857825e+00
1.872081639611317794e+00
1.830129109485571393e+00
1.864155354115137886e+00
1.878921420408077525e+00
1.853213464569145597e+00
1.868418512943554655e+00
1.929025624298782438e+00
1.971402265120897557e+00
1.893129600355992759e+00
1.913779832823011562e+00
1.937226468537682100e+00
1.862207047371366997e+00
1.851797442971101715e+00
1.887626977411790419e+00
1.883077778470477304e+00
1.908280931263709013e+00
1.933404357029994136e+00
1.863450867609143691e+00
1.847405758972386236e+00
1.917448154218225786e+00
1.894154247319460138e+00
1.884326536359816062e+00
1.896335349435175344e+00
1.873559002506440141e+00
1.893960923372949745e+00
1.872303910114305525e+00
1.830580636694413954e+00
1.854631933494678808e+00
1.870742052930198129e+00
1.859520100116892172e+00
1.838395361041812004e+00
1.872255473763498657e+00
1.866212288158466404e+00
1.815987681812581522e+00
1.915788933330039967e+00
1.931615516295252855e+00
1.936727724775858306e+00
1.981395451236761307e+00
1.946276776411133502e+00
1.885112819340570622e+00
1.871501161142446579e+00
1.971620285315047738e+00
1.995298377588405891e+00
1.904757819921275352e+00
1.845335981632109545e+00
1.835521238286094370e+00
1.843718495153861436e+00
1.850610205148860210e+00
1.852365024572380614e+00
1.869425200840431289e+00
1.863657570440141686e+00
1.820416784178205960e+00
1.866934299149999754e+00
1.876689967997778430e+00
1.853280728560497748e+00
1.867326104582271107e+00
1.904829237334635827e+00
1.861245626918237139e+00
1.824163636567530444e+00
1.918544762521684266e+00
1.920991467371521155e+00
1.947623530101179279e+00
2.004081523730568914e+00
1.952114767153480646e+00
1.861258242232568527e+00
1.828905471252636028e+00
1.795031705876882544e+00
1.814885471946062756e+00
1.854464624042429843e+00
1.827710949201842849e+00
1.845070600671536054e+00
1.853250470129677252e+00
1.858789347732930253e+00
1.916802743800330999e+00
1.914244686989587940e+00
1.871042294425697694e+00
1.847168272185507165e+00
1.861967490393737323e+00
1.864688483202010971e+00
1.847446419292748665e+00
1.829844328944111975e+00
1.837528292730466140e+00
1.865677914151184336e+00
1.887993021347836420e+00
1.873121661405581673e+00
1.833338166310899631e+00
1.800042364013777707e+00
1.747886856002909051e+00
1.778977672757461104e+00
1.844761272313197420e+00
1.858648015967002021e+00
1.821637026683326610e+00
1.822138506602873909e+00
1.878235850826835307e+00
1.843527703182543442e+00
1.747935529180263847e+00
1.780415980005637611e+00
1.834113057712074779e+00
1.863107804209840790e+00
1.915285425705930633e+00
1.866552048220407878e+00
1.786544312356348696e+00
1.826650164075112048e+00
1.856952917511573098e+00
1.903710689922696542e+00
1.919451671626044131e+00
1.840088955333036846e+00
1.796575111275677594e+00
1.823795315446702370e+00
1.860405648298392833e+00
1.762819113029846951e+00
1.734986721633422269e+00
1.819879508892276343e+00
1.770440495089086186e+00
1.740235189268534155e+00
1.763540108486234104e+00
1.807200707822387953e+00
1.846949837973789865e+00
1.804454054565527654e+00
1.766992150513108761e+00
1.775685219482103117e+00
1.780423289162528677e+00
1.782172631101260230e+00
1.798103778546261466e+00
1.756635557884372201e+00
1.782965736604193774e+00
1.763711466637881475e+00
1.720084432842097666e+00
1.759230193391028374e+00
1.777926995571550428e+00
1.721103569891996310e+00
1.712291298918237725e+00
1.781101643381814759e+00
1.774865292244322434e+00
1.806252511903203350e+00
1.812562259903245376e+00
1.776771887685417273e+00
1.814518200482051258e+00
1.751805999540743120e+00
1.744530818998132560e+00
1.766560988828516310e+00
1.741056386886300933e+00
1.759405494382463075e+00
1.740457827994321249e+00
1.759606114885985173e+00
1.768287453298275524e+00
1.762806491033638290e+00
1.792727039142571366e+00
1.816859788969554579e+00
1.788899682013964654e+00
1.764939446416363911e+00
1.767187555126600307e+00
1.825055520166402045e+00
1.814977341444891312e+00
1.855435769425411330e+00
1.881124766826618444e+00
1.763053247280545799e+00
1.773559204969475056e+00
1.785046420071966677e+00
1.777665386778949363e+00
1.781440165171183754e+00
1.820212759570981387e+00
1.871195433535497221e+00
1.790400061373640384e+00
1.720280610398386312e+00
1.734376574114925074e+00
1.766729559050202569e+00
1.726333799692681970e+00
1.724355353921567691e+00
1.783793749529083872e+00
1.763719031834355855e+00
1.737998115629691309e+00
1.732739763786899756e+00
1.730430276272007628e+00
1.738186488671326524e+00
1.712050326477105644e+00
1.691694375680158791e+00
1.712406340234325253e+00
1.729244998502792230e+00
1.747596118019428157e+00
1.706957472502617534e+00
1.696264942630334893e+00
1.740775811411904295e+00
1.716469562561778739e+00
1.752123214576130072e+00
1.740937970825527481e+00
1.727193056912859959e+00
1.751694032269139445e+00
1.718354475509650703e+00
1.711190317297822006e+00
1.655611530938041920e+00
1.679710991240566331e+00
1.713216795960569305e+00
1.706864347822803829e+00
1.768937402513241608e+00
1.779013884407636636e+00
1.691904877810423535e+00
1.636911323592086021e+00
1.671856256105664906e+00
1.742767499013329946e+00
1.718018786210527171e+00
1.699026365141371508e+00
1.761512558582308596e+00
1.719633749841789738e+00
1.722874491126377805e+00
1.750588175494828258e+00
1.729789572959951949e+00
1.718615928147177341e+00
1.711734358438030457e+00
1.673828931399293118e+00
1.624955601691033369e+00
1.661980178134851993e+00
1.669461105099899534e+00
1.672562899683668336e+00
1.654649907265887121e+00
1.639469174661355666e+00
1.672283106772264993e+00
1.628672696573689294e+00
1.629799799044159503e+00
1.679840637610404919e+00
1.678519404107872148e+00
1.667013647102502105e+00
1.655372574872530533e+00
1.715219253850595260e+00
1.690321547402588331e+00
1.650376378481689166e+00
1.697696956404080915e+00
1.671021268028628715e+00
1.664654641085938191e+00
1.665287815544082228e+00
1.714659082254472278e+00
1.759507204451679518e+00
1.683491321889146075e+00
1.712186917796673091e+00
1.778153087784833719e+00
1.733357910409642599e+00
1.693344322243729883e+00
1.663342833538648424e+00
1.693887780319034864e+00
1.731548589738661992e+00
1.751373095085449583e+00
1.734092789654904099e+00
1.658717838579497839e+00
1.680551242683656854e+00
1.776624608677869643e+00
1.783703505304859771e+00
1.686126746979154989e+00
1.626038934959054050e+00
1.632609441996399680e+00
1.681534481812452908e+00
1.688326754157017495e+00
1.684773541161969312e+00
1.696328666607479052e+00
1.649141424818800106e+00
1.679051243027841256e+00
1.697106856215260473e+00
1.712185018621821708e+00
1.716323800201392746e+00
1.643648234946235132e+00
1.681401626948955119e+00
1.719279637269812477e+00
1.692431561093967973e+00
1.719813891277389262e+00
1.712519567386565633e+00
1.691047445282319650e+00
1.662564448157690666e+00
1.621019896116779435e+00
1.647078739970300854e+00
1.678070297187393756e+00
1.724549791138018984e+00
1.726756290899225554e+00
1.667789629354883285e+00
1.619906817926104914e+00
1.575023892068472486e+00
1.614824755108595689e+00
1.681563007780339181e+00
1.637915277007494952e+00
1.660004339367715964e+00
1.667624947668694180e+00
1.601369730954437243e+00
1.606697724927987014e+00
1.627605137319206641e+00
1.657330945771861463e+00
1.720476599668562256e+00
1.709978551853058804e+00
1.669851364500756885e+00
1.657900554025893092e+00
1.629780915380563355e+00
1.683834901019567454e+00
1.683783520104858100e+00
1.621652367757967061e+00
1.628002433505945312e+00
1.644781580623968509e+00
1.653130585573734601e+00
1.650730663381591246e+00
1.638770300803982449e+00
1.697074743651093787e+00
1.711304276938027336e+00
1.663000166791818168e+00
1.677637475660460398e+00
1.671618818658855865e+00
1.681407757256503377e+00
1.645338060668630087e+00
1.599691731921961457e+00
1.600377345765222836e+00
1.601022562146135364e+00
1.619075900855702965e+00
1.606558974416550045e+00
1.657513709991460527e+00
1.646025172122357993e+00
1.561442271870387533e+00
1.567536514114291180e+00
1.602848683125283280e+00
1.624853470593347504e+00
1.630719603659223305e+00
1.653046227056383044e+00
1.620150519173591430e+00
1.601271558395146233e+00
1.672202587824096032e+00
1.639585282241636577e+00
1.586466126293554657e+00
1.641511117865364966e+00
1.650927209701909204e+00
1.619686761972391587e+00
1.689586569698419138e+00
1.685217460536383882e+00
1.593116134554501073e+00
1.570023015034934799e+00
1.560571420554643041e+00
1.607389047504985014e+00
1.621487645194908955e+00
1.561382143630862362e+00
1.558047375296327974e+00
1.586421251789708275e+00
1.597182752955464746e+00
1.613268627870785954e+00
1.599981433017248156e+00
1.606914800513990604e+00
1.621364880240576678e+00
1.636092812238709060e+00
1.638837376194584472e+00
1.589081954125780793e+00
1.547988013853339284e+00
1.564992542757475125e+00
1.602853077233749035e+00
1.632195924993722569e+00
1.614458429601103973e+00
1.562800748086111469e+00
1.572080015639273132e+00
1.570280092893198365e+00
1.554125302934116881e+00
1.613362179686853803e+00
1.663485077974507398e+00
1.593195536287965286e+00
1.569060518018096984e+00
1.619934704876874410e+00
1.594412941570025888e+00
1.559018223553442883e+00
1.554567827883650555e+00
1.537408237268406364e+00
1.515577589807897141e+00
1.560307466920833663e+00
1.591505499032241255e+00
1.513184361274536149e+00
1.517724134636214250e+00
1.593888818270805530e+00
1.601131324836364112e+00
1.560388502137763256e+00
1.541731749847975674e+00
1.533024924252484711e+00
1.551588968056151208e+00
1.562592598354936468e+00
1.560486181980120346e+00
1.585181414873717998e+00
1.587498578745873745e+00
1.596898270334959902e+00
1.565241876772188734e+00
1.556966048997236118e+00
1.568444580472948324e+00
1.581113179895314191e+00
1.616397844537353690e+00
1.619531812653684844e+00
1.604061340930439838e+00
1.583670898112196079e+00
1.589836084482382450e+00
1.593750212997570026e+00
1.560121052761452631e+00
1.552457947273843120e+00
1.571213899701099814e+00
1.512173983470631367e+00
1.517658819257210689e+00
1.542561090820855574e+00
1.587674629222512568e+00
1.608410033224968227e+00
1.559780001608333411e+00
1.549440149644158549e+00
1.563982339645880959e+00
1.558936240507191595e+00
1.563630118293629634e+00
1.548250390124440212e+00
1.505750335258391415e+00
1.544292254539908260e+00
1.539494170289705366e+00
1.562734201963084324e+00
1.557928873351446253e+00
1.524630793311888555e+00
1.508750095495068333e+00
1.528028019956058525e+00
1.602677562514529974e+00
1.597038760208456809e+00
1.537483966306708583e+00
1.534547780334248657e+00
1.514241620693427937e+00
1.499484370445531178e+00
1.549735746727028074e+00
1.500523168695889531e+00
1.500345694030421839e+00
1.514772839473458976e+00
1.511205365071547346e+00
1.567633623027222312e+00
1.552712989691425349e+00
1.522847441094653087e+00
1.519328481528200658e+00
1.507410832494592734e+00
1.495048360453846259e+00
1.506771971100196117e+00
1.465012452936824250e+00
1.485369951844511371e+00
1.535710383979515870e+00
1.496563392906731016e+00
1.493479045904132496e+00
1.548776598139188110e+00
1.594748083895092705e+00
1.557867893784382174e+00
1.494596435330890927e+00
1.478652809392840828e+00
1.500478146231531751e+00
1.539999755048459207e+00
1.531664457657226031e+00
1.498150693468962125e+00
1.513271155035641247e+00
1.552337866885195039e+00
1.552333720431080089e+00
1.511689965084983767e+00
1.486909247371245302e+00
1.519405374822411003e+00
1.554035399076561408e+00
1.467932618466496253e+00
1.470828381259155826e+00
1.518320282308955438e+00
1.516855955170297365e+00
1.549965978444004522e+00
1.538873383524321792e+00
1.510860239527948234e+00
1.563645157209121450e+00
1.583874789969417662e+00
1.527284023500119936e+00
1.490132151637909796e+00
1.456981071937056615e+00
1.488441828949264023e+00
1.531627428509125588e+00
1.539351097507823063e+00
1.523439423617594102e+00
1.513703842070989403e+00
1.536859160497156429e+00
1.530728750809950078e+00
1.485390387341098073e+00
1.439158641441634190e+00
1.461973510183461666e+00
1.505923980348529589e+00
1.458668841738976152e+00
1.428852546625161590e+00
1.502320495985155491e+00
1.520687056696273576e+00
1.477374372765697164e+00
1.456003837536721246e+00
1.482888876932914934e+00
1.542130316248995214e+00
1.537642380801109931e+00
1.503388131806654648e+00
1.487841580163825617e+00
1.478900942757280124e+00
1.470463807451682925e+00
1.449701171799312682e+00
1.450892584515787842e+00
1.493450321201201136e+00
1.484794910287608127e+00
1.479876327092657373e+00
1.493539036357248939e+00
1.485276751045018440e+00
1.477199763065775606e+00
1.473622070418268315e+00
1.466348527048140671e+00
1.417599891442904880e+00
1.453828999656821219e+00
1.568444266034669798e+00
1.528139484109702240e+00
1.490578547521307362e+00
1.508471581876488665e+00
1.483072345902421096e+00
1.503750473136096444e+00
1.507672582748194490e+00
1.501319068305014826e+00
1.497101897558065442e+00
1.462062680316749796e+00
1.425762449395837628e+00
1.452435214025392884e+00
1.479964635698663766e+00
1.457932186285754161e+00
1.502994716381215401e+00
1.500568064057298923e+00
1.468826966946920720e+00
1.455873422414063478e+00
1.436830000446745137e+00
1.462229239897652411e+00
1.484637944245125185e+00
1.502363193438604805e+00
1.520102666610557041e+00
1.474658359526322515e+00
1.425701786681605965e+00
1.434298684266725354e+00
1.457782259577596662e+00
1.475010094188365928e+00
1.476897786172882254e+00
1.473735687353630253e+00
1.456594171040750840e+00
1.488654115875612804e+00
1.521992324010454478e+00
1.552817754095312308e+00
1.562729875799192536e+00
1.466089369005837417e+00
1.465654203685899493e+00
1.525572116677496037e+00
1.490725455644557718e+00
1.462908467882871877e+00
1.449952596754812806e+00
1.385496337502240438e+00
1.398854790145779070e+00
1.412885855039508920e+00
1.417017236393455226e+00
1.495890154881226453e+00
1.473371343422884117e+00
1.413494563119571890e+00
1.416191631417335950e+00
1.413521018811870311e+00
1.394496037252324738e+00
1.424240766524585977e+00
1.467486544947585125e+00
1.484804456677743856e+00
1.447965686175906486e+00
1.444871134726046336e+00
1.484903465219611363e+00
1.490207503252101384e+00
1.504949380006036730e+00
1.476390070621012018e+00
1.457304961754528394e+00
1.502181093485865260e+00
1.507170657577913575e+00
1.487769443539663339e+00
1.444562590519553602e+00
1.412614821263720399e+00
1.435037470088035283e+00
1.477313843384955527e+00
1.453127843568473132e+00
1.403157070270453444e+00
1.386331252766141553e+00
1.430016278820598563e+00
1.420522344228188460e+00
1.381209580052167984e+00
1.414596936256026227e+00
1.420247191119371477e+00
1.472160255022361808e+00
1.504423033435126289e+00
1.441435034855058861e+00
1.411314703335381893e+00
1.413244882319825590e+00
1.396509105499309067e+00
1.412921775225265186e+00
1.435762295667559529e+00
1.469341165941044025e+00
1.440575170281269468e+00
1.389959871268410918e+00
1.377924814906068107e+00
1.403712664238234265e+00
1.425920675869673193e+00
1.353336149063645744e+00
1.349542428958653950e+00
1.379105436037454391e+00
1.345455692945996873e+00
1.345009411278316858e+00
1.406145661227435451e+00
1.439412787419750206e+00
1.392484174308604494e+00
1.385258421229101922e+00
1.411383267156270493e+00
1.385291940520981369e+00
1.411865157825215711e+00
1.389826423503628172e+00
1.360801654476103018e+00
1.335977182190062784e+00
1.330726043588916996e+00
1.401740902206035644e+00
1.414275644043225810e+00
1.449769162504795261e+00
1.417804539906582173e+00
1.385618100050485912e+00
1.397981035804781280e+00
1.413711364562657558e+00
1.423131531086397006e+00
1.374800609641631199e+00
1.407630943487053088e+00
1.413287445471324677e+00
1.392475961306678167e+00
1.419419493240258623e+00
1.440485289258396584e+00
1.454152502139759218e+00
1.449664578511766999e+00
1.436695120438528317e+00
1.428405774200491418e+00
1.401371342087505800e+00
1.376092875150746186e+00
1.411833465974521751e+00
1.416830966794809576e+00
1.364523252235564144e+00
1.340315685687632596e+00
1.368794303024556624e+00
1.395046733772728587e+00
1.395559049675910490e+00
1.421326451016152070e+00
1.443485034934403277e+00
1.411958219806980441e+00
1.367557305410407986e+00
1.341161778807751448e+00
1.349891218017124084e+00
1.388436212386930713e+00
1.396053189761056412e+00
1.374266370768748358e+00
1.394548047259943413e+00
1.399362054604497141e+00
1.392267169407354732e+00
1.408648759373584802e+00
1.368239872439386495e+00
1.324466893007423707e+00
1.366856645086950817e+00
1.388718136191851027e+00
1.398524965595966396e+00
1.402452365340925100e+00
1.357664877109287627e+00
1.361392768166929113e+00
1.411091277287346735e+00
1.378434128384336654e+00
1.339706670609578598e+00
1.370517772020897640e+00
1.407852207651180798e+00
1.396630596267439683e+00
1.350570327787198543e+00
1.345796932086396280e+00
1.354445135798818534e+00
1.386497827486620649e+00
1.326980613943218090e+00
1.308252743825006004e+00
1.380582929712750317e+00
1.381736133754346341e+00
1.378686510870505089e+00
1.397472112391289434e+00
1.337889035824922246e+00
1.334874724679083746e+00
1.373470103711083468e+00
1.334982186169816121e+00
1.328639954180956373e+00
1.308764497497249213e+00
1.342778215130509212e+00
1.419814832170602337e+00
1.392583626349542136e+00
1.350290824635800080e+00
1.372140149573216394e+00
1.412136200786847873e+00
1.423519916020364207e+00
1.365878073738782561e+00
1.341414690740438731e+00
1.353104083228450216e+00
1.347382772184111177e+00
1.346908934979313077e+00
1.364192978590899274e+00
1.342930597663445580e+00
1.340159584725180153e+00
1.380657664274039798e+00
1.377550161192906852e+00
1.370881802007158701e+00
1.334390092093697744e+00
1.302958761290688550e+00
1.338206612395230977e+00
1.351037665390130371e+00
1.332101583407059975e+00
1.327763899660657998e+00
1.339569539462421188e+00
1.339294969637810917e+00
1.327358729783181701e+00
1.325501623273529495e+00
1.329418988474121210e+00
1.381199811916963505e+00
1.388017885987207212e+00
1.298533732005706876e+00
1.262877389153724605e+00
1.273771313953667050e+00
1.272634548910385188e+00
1.300237628788774691e+00
1.323481558666419033e+00
1.311420782511396821e+00
1.314698782489646112e+00
1.343723044171503567e+00
1.332898671813070868e+00
1.342310684998720971e+00
1.327368909789089724e+00
1.299329512184027369e+00
1.312342680380371718e+00
1.337892900741880053e+00
1.387973045887768375e+00
1.353741094237490339e+00
1.281680380611223802e+00
1.260196169082921536e+00
1.285711341489502724e+00
1.316147289154331990e+00
1.321927620257215885e+00
1.334825305425951791e+00
1.332050031286268199e+00
1.372958286258816551e+00
1.386112083690157704e+00
1.358021773450856395e+00
1.380431618076512379e+00
1.324683235312547946e+00
1.264437867662067116e+00
1.269842091483180502e+00
1.297147258199882636e+00
1.297678442915510155e+00
1.298669471708270740e+00
1.278380124642700899e+00
1.249543191080624949e+00
1.257315102683965735e+00
1.275803973153207593e+00
1.328405380884672082e+00
1.323189868645924472e+00
1.293192696754288606e+00
1.309308939811188566e+00
1.314036388708494485e+00
1.335036187018967757e+00
1.321561903155580087e+00
1.289004864232480507e+00
1.321040688446109002e+00
1.303033583896020087e+00
1.277225968810094425e+00
1.275658310164505149e+00
1.272064501228531652e+00
1.247960675798185148e+00
1.256030814285218566e+00
1.325616629865074003e+00
1.329907971637608544e+00
1.278440346984371701e+00
1.286293794908369259e+00
1.327261190670615099e+00
1.343611551126607573e+00
1.327445691582456178e+00
1.257800399709686712e+00
1.262980746456019432e+00
1.327281041913947357e+00
1.326842222142731620e+00
1.283326308020773521e+00
1.237000591470875932e+00
1.265143717027014780e+00
1.306943172548856724e+00
1.251703572311629875e+00
1.257007168157813437e+00
1.338350561781781911e+00
1.331890254745233149e+00
1.323875796356519530e+00
1.300196703405278154e+00
1.261510299387111456e+00
1.281272843674884365e+00
1.269187144821249724e+00
1.284049061146226745e+00
1.327969049229441145e+00
1.331220987217757390e+00
1.316925847142937256e+00
1.281090310398885990e+00
1.284106643933139891e+00
1.295326191610623123e+00
1.295981110161516625e+00
1.303015894493154025e+00
1.248242887936097389e+00
1.208566872729506025e+00
1.256077073563108604e+00
1.285059365295123879e+00
1.259113542947382980e+00
1.266583976142348300e+00
1.272796403116462471e+00
1.233041777162779296e+00
1.235047362217235323e+00
1.251801792503838051e+00
1.260663711759104855e+00
1.236057819640941080e+00
1.242486674085376830e+00
1.289675497594966247e+00
1.252027356215785314e+00
1.225992455961000482e+00
1.245893911195382620e+00
1.268124577411218423e+00
1.265882186688877864e+00
1.264959194106368701e+00
1.277537578816727137e+00
1.272337710727600379e+00
1.276675461318827809e+00
1.244385133321046721e+00
1.220558361596010055e+00
1.248183408873163813e+00
1.253007729002703963e+00
1.256996156090459005e+00
1.269820025534313501e+00
1.276243394931650288e+00
1.274440955185399682e+00
1.269484708305306020e+00
1.260479628627919180e+00
1.221259532138719850e+00
1.224274994579746423e+00
1.271229836611317721e+00
1.266639565134777046e+00
1.272798130527078353e+00
1.244190662117071966e+00
1.240525622321997146e+00
1.293676382432046079e+00
1.294416555989010398e+00
1.234815998113486746e+00
1.213711963201312027e+00
1.252633279037567382e+00
1.248998915074358340e+00
1.225008425414230606e+00
1.208484408250716680e+00
1.239587312725115131e+00
1.249965510788501932e+00
1.250258249013203926e+00
1.243510870697766890e+00
1.208728972293281911e+00
1.216136407653259477e+00
1.224386905637379064e+00
1.212453927803162079e+00
1.188122859262437103e+00
1.205003449837415141e+00
1.233167564364105129e+00
1.236263527373599569e+00
1.229841094128443668e+00
1.226928599841212941e+00
1.204366069328288047e+00
1.175476541947784392e+00
1.188427703335598773e+00
1.198446452375547366e+00
1.191547268554688399e+00
1.191639029251969406e+00
1.194848275628348722e+00
1.215368592089654864e+00
1.253587803241483556e+00
1.228820935199820941e+00
1.193691908834860982e+00
1.234860322998248883e+00
1.235573389593673577e+00
1.193881352242522675e+00
1.191887481247102309e+00
1.233675225189867497e+00
1.234818488958001170e+00
1.185893213054568962e+00
1.150617073530522783e+00
1.154481984919114357e+00
1.217968311113245994e+00
1.220669862390773242e+00
1.228653155361743687e+00
1.261288391697562128e+00
1.229697766713512275e+00
1.202166925368829187e+00
1.192461419448531679e+00
1.161968335386404316e+00
1.146305451200323233e+00
1.170034301410430633e+00
1.201983100261118986e+00
1.217924406830695583e+00
1.178146603485825006e+00
1.178384669938555840e+00
1.219837057039752759e+00
1.220714877231104278e+00
1.208889891406840222e+00
1.208904566022935834e+00
1.245600707927301709e+00
1.205756006591314877e+00
1.185907913000168623e+00
1.208486734275761698e+00
1.210525469794666575e+00
1.205276279882224522e+00
1.215492921979448138e+00
1.232910136969085357e+00
1.237674657804268552e+00
1.264786638728129686e+00
1.226554836105014479e+00
1.177988610706040662e+00
1.163403150696991739e+00
1.177451322726406069e+00
1.186138727238132962e+00
1.186352319082476292e+00
1.198381910462346767e+00
1.174931387226263668e+00
1.137355008016008862e+00
1.148496718314777842e+00
1.166109453735915347e+00
1.155694306587462084e+00
1.165982877252585537e+00
1.173304424118271072e+00
1.165896322721769574e+00
1.169594907331111155e+00
1.200528856563885194e+00
1.216455434917918854e+00
1.191216068120683813e+00
1.184091028128924306e+00
1.197302513184920869e+00
1.206690373333619615e+00
1.207244443700034697e+00
1.185076231709753403e+00
1.179346092176714489e+00
1.177188393021502799e+00
1.150410581854851788e+00
1.116315509179061749e+00
1.144317765558095834e+00
1.199699611022658985e+00
1.173144097747141679e+00
1.138113950368792704e+00
1.122166494510858481e+00
1.163808386994930055e+00
1.188028412906588560e+00
1.157551396829870072e+00
1.150419366534584320e+00
1.181336275790973778e+00
1.189840964270833634e+00
1.170493278844493945e+00
1.190242546270998458e+00
1.154272791075539484e+00
1.134333331820859048e+00
1.175028067061695491e+00
1.182351154426422468e+00
1.180655217618810537e+00
1.169630326811700982e+00
1.115079084359602790e+00
1.109429633877195620e+00
1.150126931101687733e+00
1.159414806574734502e+00
1.154324658505689660e+00
1.138870774632949612e+00
1.175419638810867307e+00
1.185108181877289502e+00
1.149071042037260737e+00
1.144494979958430081e+00
1.127230111960273895e+00
1.132624229217736422e+00
1.149682822121678161e+00
1.136690668603169252e+00
1.134857525245968723e+00
1.149780296036500671e+00
1.136419689684896595e+00
1.113732605670742837e+00
1.144949844025082708e+00
1.191493209863982106e+00
1.163325033540065556e+00
1.149876142933908385e+00
1.143017532047742035e+00
1.165765691146936289e+00
1.156079263090709963e+00
1.097192785928248204e+00
1.115535405586397300e+00
1.167056165750676611e+00
1.185071649756614498e+00
1.134652455703514917e+00
1.128769022513205655e+00
1.151480820711055841e+00
1.148782795075951491e+00
1.107164808908730702e+00
1.068561983536945759e+00
1.123338714528503424e+00
1.150186444360543625e+00
1.124295188851136551e+00
1.151806160621646091e+00
1.191397606674156950e+00
1.168513713116253738e+00
1.162563597740943644e+00
1.161388056759621978e+00
1.124114690011524198e+00
1.100341948757717736e+00
1.106836087984276684e+00
1.154043323678912936e+00
1.148506130477549458e+00
1.134596356955939855e+00
1.150327457790295549e+00
1.155800466142574923e+00
1.167269947113704909e+00
1.174346337299986276e+00
1.202795424504683464e+00
1.168458693908092316e+00
1.098278659126169510e+00
1.075600627738185988e+00
1.102262466241733296e+00
1.141985299712949375e+00
1.119694989918963213e+00
1.111462105400887967e+00
1.137657346839194838e+00
1.154108464812748425e+00
1.124720632404551557e+00
1.112233322024949844e+00
1.146081655830884394e+00
1.142284188476147877e+00
1.097812076849122187e+00
1.109688999912634033e+00
1.165249544494497913e+00
1.168128370644149872e+00
1.157830244294125954e+00
1.142708527530167828e+00
1.117785364188740971e+00
1.102020646659469083e+00
1.074173719553052964e+00
1.078069802188691195e+00
1.071811910752438424e+00
1.086896009626652004e+00
1.131501480552490113e+00
1.141035872524992945e+00
1.123141981232674835e+00
1.079962227764320160e+00
1.043469919863799555e+00
1.047345258702065518e+00
1.103755643506624473e+00
1.115614568339844404e+00
1.129264073328614781e+00
1.108078114619822863e+00
1.083063451887301687e+00
1.085778198400821015e+00
1.066835918799569738e+00
1.076857500354333919e+00
1.118760355333792589e+00
1.098489749087166345e+00
1.057074839605957717e+00
1.073835327785152005e+00
1.104674814334498212e+00
1.133693530898950419e+00
1.101437487787226388e+00
1.088514962726339963e+00
1.066373028793157429e+00
1.041483395166094450e+00
1.077359208514371947e+00
1.107707168687227295e+00
1.111146637549781824e+00
1.083075340347181781e+00
1.063086749420701249e+00
1.097412284220202761e+00
1.100139300932463815e+00
1.050818132360755941e+00
1.010148076382254567e+00
1.048466129138196257e+00
1.068926455861207492e+00
1.061828393809069793e+00
1.099567405862791558e+00
1.099539731421216526e+00
1.085454185953712347e+00
1.057883037103264590e+00
1.037735314872295422e+00
1.057287756836742920e+00
1.087526492854213878e+00
1.081165334057243577e+00
1.075013939310667910e+00
1.077912523808685963e+00
1.081946371874764390e+00
1.071383206586235648e+00
1.111678302264957452e+00
1.116419906408534279e+00
1.064814100699903010e+00
1.080715289465449480e+00
1.078350289644399718e+00
1.073356640814941532e+00
1.090815523761546446e+00
1.091192919841246001e+00
1.057549428016061110e+00
1.072475547600322043e+00
1.082417778433338418e+00
1.025593508110069108e+00
1.013706616201063726e+00
1.067132285729621266e+00
1.069222646797231446e+00
1.084254038000095122e+00
1.076788976316059188e+00
1.046326765323316366e+00
1.063491014711344995e+00
1.076373617510079983e+00
1.080178693270867463e+00
1.054312223325351017e+00
1.044763071132787990e+00
1.065367242974853523e+00
1.105471585574632210e+00
1.101541350779424722e+00
1.070336804764160599e+00
1.065331015648318225e+00
1.052624309834393923e+00
1.087754684158628082e+00
1.124434653212541324e+00
1.085311750002343256e+00
1.076711914024984562e+00
1.065380596353251441e+00
1.031211740073365579e+00
1.030197658331708066e+00
1.036562429858431944e+00
1.047018209556849877e+00
1.033321394527018100e+00
1.040440917246544750e+00
1.076740406807825901e+00
1.057129271925441483e+00
1.022576672303955769e+00
1.054865698609239955e+00
1.098870548653475998e+00
1.094414004815528640e+00
1.040325101953822440e+00
1.022765695226319993e+00
1.013458691862895611e+00
1.031415098599876679e+00
1.081807124903253259e+00
1.052672367328866931e+00
1.064426996707185991e+00
1.073409229807231080e+00
1.043193595790712802e+00
1.076029332691424756e+00
1.053030984383718671e+00
1.017554729900176813e+00
1.005631940072699404e+00
9.692943049457813931e-01
9.981961687447198361e-01
1.049691033189519729e+00
1.065388470902405738e+00
1.069099849452210593e+00
1.057961094187595430e+00
1.048448442653971968e+00
1.038122650015147475e+00
1.032075314306316605e+00
1.040482507945311275e+00
1.040978548596978470e+00
1.062161306153400986e+00
1.050827028360910020e+00
1.022601956932751799e+00
1.022402165373936578e+00
1.033920330834632084e+00
1.033739894531918502e+00
1.035275640482039128e+00
1.048868763398354442e+00
1.034630986144764897e+00
1.039476429120405498e+00
1.034115231812942515e+00
1.014409224682496724e+00
1.012513404429601804e+00
1.031325046010581392e+00
1.030648548751715188e+00
1.027824122644064531e+00
1.022878377461560406e+00
1.011064647958431095e+00
1.007343919293947287e+00
1.028518989060927202e+00
1.057506778651383428e+00
1.012265101799223244e+00
1.028844750977492728e+00
1.044924023490900078e+00
1.012082203263247049e+00
1.018492868623220415e+00
1.033698364480851506e+00
1.022820956936411729e+00
1.033391839827253245e+00
1.036941961564660897e+00
9.907652101524389021e-01
9.954204393811567630e-01
1.002458529839311607e+00
1.005242730758429737e+00
1.016660880821450785e+00
1.013210807310085393e+00
1.012104418988797105e+00
1.004667676990448344e+00
1.014615026764287053e+00
1.018681669450528737e+00
9.841182749811193675e-01
9.663842103070180434e-01
9.771880568257854671e-01
9.976181648665112256e-01
1.037709967408461997e+00
1.009565229969771938e+00
9.965408090386217443e-01
1.032831825141468096e+00
1.046880886266223998e+00
1.024554989779631553e+00
9.965462676249901008e-01
1.005235457883446371e+00
1.000254623056359371e+00
9.859938895014297433e-01
9.887631770740783477e-01
1.000808293295902152e+00
1.007443926922117150e+00
1.010235901626183930e+00
9.930256458882891213e-01
9.773804773209405772e-01
1.026458975554233710e+00
1.045803593609644144e+00
9.968618591801432505e-01
9.665644060589114739e-01
9.889748418347380499e-01
1.011237286105775679e+00
9.912798423927033920e-01
9.796567938599675118e-01
9.820677582000382211e-01
9.966256416186518585e-01
9.940848397120088942e-01
9.812842030694973738e-01
1.020523207553690970e+00
9.975642919145988330e-01
9.645319428759208114e-01
9.786219033656070598e-01
9.718091112945644872e-01
9.941101579200203320e-01
1.016168767892384306e+00
9.750399342474144193e-01
9.321048828192228797e-01
9.589602617566795884e-01
9.682803561093054068e-01
9.722598592372176940e-01
1.009528755644041542e+00
1.004344001349555704e+00
9.873190339366052504e-01
1.010712650148220204e+00
1.018277338288070100e+00
9.876945500389258115e-01
9.770105991801824041e-01
1.018607565269567861e+00
1.007236556534360616e+00
9.849490898280103268e-01
1.003441882316426170e+00
9.858015100992885138e-01
9.544341538006372305e-01
9.562453026923767307e-01
9.717131841611021947e-01
1.004306240363349589e+00
1.005768493968654198e+00
1.002198813939222166e+00
1.024231183679241486e+00
9.945802484092616247e-01
9.509058586250387357e-01
9.491280266437329693e-01
9.671548214169348734e-01
9.664771490545105426e-01
9.605350768747623613e-01
9.686283876346912791e-01
9.813444764527788911e-01
9.684750386704841230e-01
9.651810646744241051e-01
9.707201427558911355e-01
9.781025333043215086e-01
9.507182635352178224e-01
9.502384976915779768e-01
9.827002567891677254e-01
9.667183132988582672e-01
9.491493775156717438e-01
9.617011075131449704e-01
9.778683160973467015e-01
9.735072525712969993e-01
9.814467152133211636e-01
9.882137806828118487e-01
9.954728857383344787e-01
9.751279391544759312e-01
9.488277119045003261e-01
9.563081084919780039e-01
9.562754275601554887e-01
9.469111927210556168e-01
9.523465344621383499e-01
9.770561295507604882e-01
9.884454861838811723e-01
9.749509023606117708e-01
9.468568019456600204e-01
9.259225827908896811e-01
9.474868210429788773e-01
9.608840950702636219e-01
9.590744665732333640e-01
9.551316866953941664e-01
9.509635412107371177e-01
9.713800862094885691e-01
9.573696351938154603e-01
9.399439939559404156e-01
9.444518353025291857e-01
9.241875794476621664e-01
9.377168915081396383e-01
9.638645254068476387e-01
9.366130326415170737e-01
9.308078868613909318e-01
9.486880379910572758e-01
9.352891217831470483e-01
9.117334960213737682e-01
9.203477539257330919e-01
9.204224426380664958e-01
8.963777547179729854e-01
9.257868261715681557e-01
9.472697515919679123e-01
9.462407375229022755e-01
9.460829325062097839e-01
9.407945720700883196e-01
9.278883266790305395e-01
9.327101172767170434e-01
9.332532968607476498e-01
9.111230738397171347e-01
9.201476273571934650e-01
9.043245840780625988e-01
9.302301667527996809e-01
9.682939631106102230e-01
9.687278923283579868e-01
9.584837018307553747e-01
9.578663292579684407e-01
9.373376250236488127e-01
9.256879012549246166e-01
9.524935118898942843e-01
9.531435110990171822e-01
9.728056615189177858e-01
9.347869963765691459e-01
9.099235488790502480e-01
9.509438256452499294e-01
9.467077237028480585e-01
9.439328669511791725e-01
9.489928839732001409e-01
9.284772279569263320e-01
9.233920359378694487e-01
9.048943917647156443e-01
8.889095079815260148e-01
8.901778807286560014e-01
9.124661281484220954e-01
9.271992654535206047e-01
9.026495518117713113e-01
8.974790506842602600e-01
9.142405120241765548e-01
9.084604490544911926e-01
8.864753939075662448e-01
8.966782013753380465e-01
9.373816185642155352e-01
9.521109048575382428e-01
9.343693155790755434e-01
9.573566956959727037e-01
9.145883102123013586e-01
9.010323784541531822e-01
9.429372001421507665e-01
9.119428334052260832e-01
8.893669785938167482e-01
9.058845774736795642e-01
9.193769856217451908e-01
8.813627093609959218e-01
8.683625776067428470e-01
8.852260376554006438e-01
8.820198585306217032e-01
8.772771437921835780e-01
9.070276582886135364e-01
9.026100397308246537e-01
8.963622299942151095e-01
9.298427744220946201e-01
9.321907064723686798e-01
9.168933557121449196e-01
9.144378706550655433e-01
9.018673217403220255e-01
8.895929239380440112e-01
9.133059120459836588e-01
9.115911299835977033e-01
8.974339768694505892e-01
8.994104020433004720e-01
8.956520061199367833e-01
9.098684065518900521e-01
9.192286139090171115e-01
9.270062169680338693e-01
9.220082779123612848e-01
8.944680697117735058e-01
8.846822562319617278e-01
9.045589093601201780e-01
9.438214491845754450e-01
9.260674975253061492e-01
8.856019034246118693e-01
9.056051007067809078e-01
9.222001937715875730e-01
8.887236765704060737e-01
8.764562296036387812e-01
8.954762197020370573e-01
8.971225018690581754e-01
8.716691829813023595e-01
8.766790321584844170e-01
8.795596887524018692e-01
8.914805779032576316e-01
9.076043940179643332e-01
8.744027667420989358e-01
8.632706625361041830e-01
8.594674198661190756e-01
9.012106484093543868e-01
9.039104022895758650e-01
8.694533877649908149e-01
8.630485564815604249e-01
8.604686221598470963e-01
8.800236125911087282e-01
8.793626726689506290e-01
8.875428645834134711e-01
8.922819483368787941e-01
8.947974257076030113e-01
9.144534380552225006e-01
9.022465887474245827e-01
8.706595322782547663e-01
8.724175257341771905e-01
8.604443395456745636e-01
8.534872222634019012e-01
8.593724809845935120e-01
8.747466405524209065e-01
8.840571853861162177e-01
8.701447594156533905e-01
8.725025850310649256e-01
9.006016070061063639e-01
8.917360263795992559e-01
8.563471431627089903e-01
8.536296326597768713e-01
8.785008071157385245e-01
8.862775105970106537e-01
8.713354648797576596e-01
8.792218275651305648e-01
8.796424473472921335e-01
8.810164123600281449e-01
8.888927201600295147e-01
8.799226915942096605e-01
8.863040215272040001e-01
9.022807443491950297e-01
8.667757274098168985e-01
8.432720799310823301e-01
8.812759542091957998e-01
9.123117765992553307e-01
8.982525581252127633e-01
8.762779710852452997e-01
8.506472608789820145e-01
8.502341707351690481e-01
8.694351123648023094e-01
8.840069940608222820e-01
8.785409810069638725e-01
8.589873620756171002e-01
8.531185308425499603e-01
8.644928247164544999e-01
8.741398979436697525e-01
8.836290738240386577e-01
8.677967377356075040e-01
8.682675014081819853e-01
8.957194860600093955e-01
8.831141538578549666e-01
8.430261928376510117e-01
8.227873088708531624e-01
8.419352649949969347e-01
8.555831477529829421e-01
8.449681613432798999e-01
8.301126482691209008e-01
8.661883544246811173e-01
8.677632329490039265e-01
8.294884097146848490e-01
8.712146591799780904e-01
8.930394253562092821e-01
8.493459865584040980e-01
8.634895706090942591e-01
8.932523336375950418e-01
9.024649139617658689e-01
8.885597214413444300e-01
8.632023891557566442e-01
8.496815021832451187e-01
8.373009351843517800e-01
8.538265261126414263e-01
8.371834300792253547e-01
8.407131400926567411e-01
8.553054148528651535e-01
8.492933662202565293e-01
8.729202113628686810e-01
8.718985009566522226e-01
8.582789592014710145e-01
8.432333554459785496e-01
8.640432509220741242e-01
8.488998652930472844e-01
8.425076521532446350e-01
8.547500639630580821e-01
8.333835231381763187e-01
8.569904103410970198e-01
8.489594498461060512e-01
8.324845539536761541e-01
8.542069460422392346e-01
8.622964740281138241e-01
8.508664758503562409e-01
8.460067622483079530e-01
8.412177390268905652e-01
8.308448779925309280e-01
8.527034051165041095e-01
8.532044061368971866e-01
8.500365562436515976e-01
8.616033053608359582e-01
8.777438736124349994e-01
8.603461248199720801e-01
8.437136973604348889e-01
8.800286914071773214e-01
8.900245345867110469e-01
8.621193269751146193e-01
8.337874218274616833e-01
8.461363848291967305e-01
8.723884927396612365e-01
8.541505145080156014e-01
8.151149918932053540e-01
8.325626841188987770e-01
8.614616118593709793e-01
8.600249472078771440e-01
8.326150358187403011e-01
8.361956823425749086e-01
8.742286903859848302e-01
8.651549443892603275e-01
8.355266150720601637e-01
8.094611559017237390e-01
7.994922704284749271e-01
8.354491073166575577e-01
8.506637827422941500e-01
8.375825247380147553e-01
8.348631047392940374e-01
8.360128481084726504e-01
8.177569049271912194e-01
8.105199430266725180e-01
8.122228963447425398e-01
8.157874639148230411e-01
8.096143466724179394e-01
8.198793493126121934e-01
8.535912896071362610e-01
8.525598963572273981e-01
8.287841896185699220e-01
8.069950712091855660e-01
8.132417662366642208e-01
8.165261120299018849e-01
8.174936822575262774e-01
8.115110597858596897e-01
8.086341994171539760e-01
8.240766499809291101e-01
8.380636122569555813e-01
8.577524112735884776e-01
8.309913868390347291e-01
7.989598727495080821e-01
8.098678459003811891e-01
8.312689104728927525e-01
8.512267340048007558e-01
8.359255454705745159e-01
8.475376974820816312e-01
8.680070847268281931e-01
8.248435097110077274e-01
8.026420687989359593e-01
8.031134165037558947e-01
8.138163219953428174e-01
8.207766582489743890e-01
8.155064425241554948e-01
8.003640510710861022e-01
7.864310416892054123e-01
8.144457597644599867e-01
8.173066498066006158e-01
7.993050473979201875e-01
8.030142602399970020e-01
8.027462184905262976e-01
7.967132314506678581e-01
7.912156867778782354e-01
7.976432634846667424e-01
8.438666111533341674e-01
8.201700956024461364e-01
7.975470779590558834e-01
8.290041619666224104e-01
7.946706398208974731e-01
7.667178923557069758e-01
7.801574239849430326e-01
8.039368364389579691e-01
8.381483151543394072e-01
8.216250634001072140e-01
7.995377145940052444e-01
7.981618886490462472e-01
7.937603458683549773e-01
8.209973363511130495e-01
8.025092857383342437e-01
7.763056386115233520e-01
8.022444678738450685e-01
7.867201693407160912e-01
7.786944317353352574e-01
7.965187457117867131e-01
8.024945654851118881e-01
8.149843196469407358e-01
8.140891028007356534e-01
8.065841109321743030e-01
8.012390276724292715e-01
8.015812663569911178e-01
8.027123082694888057e-01
8.000160102881634927e-01
8.009746027949817826e-01
8.041659555106912549e-01
7.936433064469338161e-01
7.757831529786773928e-01
7.881742416594101908e-01
7.994755428323161439e-01
7.865018097623833748e-01
7.929785509034110724e-01
8.077759876605804523e-01
8.029411518063654940e-01
8.093151295357436936e-01
7.894806216838911039e-01
7.712659742980131350e-01
7.794857151937752970e-01
7.835679038050423761e-01
8.082818281794775794e-01
8.164496933611401497e-01
8.043363238938111559e-01
7.954049105644902529e-01
7.922268575650496247e-01
7.940602516115256027e-01
8.204347492761783212e-01
8.268870792064867414e-01
7.831582342707660294e-01
7.545240099285831503e-01
7.807041651026583873e-01
7.704280431803705032e-01
7.674563518233896708e-01
8.135640277031268575e-01
8.115335598142489060e-01
7.959608585358791677e-01
7.728579607542146457e-01
7.679521873423420519e-01
7.776975171974521706e-01
7.874137751708444322e-01
7.952920334610638076e-01
7.811765951164305610e-01
7.780065616493677672e-01
7.823111319764312066e-01
7.649342143273449857e-01
7.467729457654380676e-01
7.636481391828356946e-01
7.805826570635746586e-01
7.717824716742845981e-01
7.645925244474723881e-01
7.868891976159916313e-01
7.759591506312412124e-01
7.568732583736919040e-01
7.905727455816190519e-01
8.035621234694279025e-01
7.864640622933494196e-01
7.578179120735144547e-01
7.575608792825073712e-01
7.779579554076060388e-01
7.842014771927552363e-01
7.858158933381250710e-01
7.677776822169131155e-01
7.763941573951316233e-01
8.029605112425692859e-01
7.716328716581914993e-01
7.231072223299022106e-01
7.454857369782817988e-01
7.730743929519963142e-01
7.659244743722113391e-01
7.567035228677345682e-01
7.552470405637348172e-01
7.676601490275449802e-01
7.730005676139243276e-01
7.775242628330043537e-01
7.763082862909720383e-01
7.636699117018481697e-01
7.411551326601986123e-01
7.357893031857573041e-01
7.382631733421508580e-01
7.464409554464080943e-01
7.848886150074632084e-01
7.911295785561814897e-01
7.624215491668526745e-01
7.432857609748816374e-01
7.628966025813610496e-01
7.790955375265876670e-01
7.790129435114684364e-01
7.650020353286397512e-01
7.528657816033924588e-01
7.455013191211840029e-01
7.571251578846454056e-01
7.625382829464111278e-01
7.479120838923312142e-01
7.675254084066847060e-01
7.551181514492399938e-01
7.312744702596218893e-01
7.390885576548591462e-01
7.560374486313570230e-01
7.678634748761669071e-01
7.575614883722610049e-01
7.462957604907628495e-01
7.364693371182773340e-01
7.374451227504155160e-01
7.472259504707224886e-01
7.400342428082729018e-01
7.514497079679129943e-01
7.407943485570573916e-01
7.536775891549118978e-01
7.852651514444910497e-01
7.632301797224142481e-01
7.239317912679307243e-01
7.272535965870222663e-01
7.692832339484690918e-01
7.763609430340838724e-01
7.431861420278308428e-01
7.243071422197073783e-01
7.502451527892471939e-01
7.426085556206590832e-01
7.206315836367582772e-01
7.381893109836715761e-01
7.448341133387450519e-01
7.411974660643341206e-01
7.590473387298293240e-01
7.492841220804901115e-01
7.056737433177123764e-01
7.234593165971450190e-01
7.616697368479177221e-01
7.446866537733636271e-01
7.412811149271123501e-01
7.515815999865321784e-01
7.411847604765491315e-01
7.167773077108261504e-01
7.125898858303221228e-01
7.475034106491537100e-01
7.453955480842193726e-01
7.125747512207892820e-01
7.184068576421805963e-01
7.314188683325286711e-01
7.334882474913432260e-01
7.313496631123396208e-01
7.452481029304333093e-01
7.603194194990323673e-01
7.319053301104050391e-01
7.260416289702947834e-01
7.592186380021264114e-01
7.566243735280947513e-01
7.415877526994681945e-01
7.566437443621828463e-01
7.372551297394174252e-01
7.237158747372048895e-01
7.247927374491854868e-01
7.282254486116760406e-01
7.365608590732189986e-01
7.168915184212387715e-01
7.192529918645572673e-01
7.301034612933611223e-01
7.237782660157083825e-01
7.234193038752855243e-01
7.399307211939797346e-01
7.379692548225862403e-01
7.296225567635655773e-01
7.312105697656713366e-01
7.212498792158273941e-01
7.304964930457978900e-01
7.289418867022541271e-01
7.495320675086135642e-01
7.417176130688316604e-01
7.343983823303970038e-01
7.474408024074145063e-01
7.171488360425490871e-01
7.184696902754996728e-01
7.181236843181486584e-01
7.349813828579812025e-01
7.343120802867436625e-01
7.464932174977941814e-01
7.649732810550581297e-01
7.305464083486701288e-01
7.117412530153953698e-01
7.354894529476427856e-01
7.350329330706092401e-01
7.204818039667942875e-01
7.279291421901388226e-01
7.148338527660329511e-01
7.215398710515537051e-01
7.152523517327954439e-01
7.140844527215266524e-01
7.296367340271897595e-01
7.218494862981688076e-01
7.424707025554621032e-01
7.386248409333436848e-01
7.177211368554942128e-01
7.439618567837480434e-01
7.420980891986552752e-01
7.306589102132335922e-01
7.397284119853263507e-01
7.209606318411428960e-01
7.079957786069448478e-01
7.305885905317006657e-01
7.338874339281391546e-01
7.087815532684055286e-01
7.274231621487107224e-01
7.327274077030735411e-01
7.120026184260049851e-01
6.988003150342518843e-01
6.851145481844498342e-01
7.070735623155248728e-01
7.353231147382012223e-01
7.272170190370779164e-01
7.236737941018207554e-01
7.219803603260329661e-01
7.122060147862868673e-01
7.020340591753428949e-01
7.052489480093298013e-01
7.032288116483523810e-01
6.946204573954369854e-01
6.935551652949918378e-01
6.896050006405989308e-01
7.038432194616563997e-01
7.014397897575165297e-01
7.030826288617560982e-01
6.974781213740828267e-01
6.897412399297583319e-01
6.995546939575012502e-01
7.100204892147442548e-01
7.148439552370308148e-01
7.031865177134505318e-01
6.884425131131449715e-01
6.866841355526772661e-01
7.018013275851970878e-01
7.178958961810307793e-01
7.143596260127528241e-01
6.965034936062852733e-01
6.932930492781997911e-01
7.202058727429619944e-01
7.051020397108070936e-01
6.864427722973860391e-01
7.117030824603705064e-01
6.974536155916866154e-01
6.843310439141188084e-01
7.020756937866995395e-01
7.057482303971817084e-01
7.005348166151484923e-01
7.111695772534319948e-01
7.093903787171735864e-01
7.040704635064478634e-01
6.951341320598356521e-01
7.081756498982586523e-01
7.131244497857401887e-01
6.932629678959397745e-01
6.943587327540390319e-01
6.887419572883468621e-01
6.984575622984128263e-01
7.029475868415092643e-01
7.064169683766793328e-01
7.035340314763331993e-01
6.731250465368447955e-01
6.706821059391092632e-01
7.011311501243958633e-01
6.985882666973195487e-01
6.891991258175385049e-01
7.014058951224402261e-01
6.972644443558320138e-01
6.835110125528625069e-01
6.789802587850903848e-01
6.840113591264173065e-01
6.853877145936646542e-01
7.075584394246593467e-01
7.012771871865011164e-01
6.926997773054933694e-01
6.943324319939854217e-01
6.940579460194712391e-01
7.112738095665976923e-01
7.036601844917363957e-01
6.833899240629041083e-01
6.706845577305298178e-01
6.901091962193859342e-01
7.086346422286168290e-01
6.725726107447631552e-01
6.572202990105354692e-01
6.766047958952292607e-01
6.854469474488816827e-01
7.126787888760321987e-01
7.026753308138856680e-01
6.768667754116659552e-01
6.858502931092164134e-01
7.073197519415848067e-01
6.941730202909195402e-01
6.925236267585248573e-01
7.018877741217000032e-01
6.834796785252856832e-01
6.873646471889232057e-01
6.940349573765723923e-01
6.832142414336268565e-01
6.829458268051352698e-01
6.845665615949915184e-01
6.622676413519159588e-01
6.648132319236753629e-01
6.596212716187801473e-01
6.516339217517099769e-01
6.732553458281906877e-01
6.789098739503997004e-01
6.886103092071680365e-01
6.797516493060320464e-01
6.626607783843307953e-01
6.671478676662948581e-01
6.790582703989308522e-01
6.677155578028767247e-01
6.611828736380687133e-01
6.944885921502135240e-01
6.899161479019005894e-01
6.720426133423129667e-01
6.857168868142187179e-01
6.808357612841996476e-01
6.749357770502327769e-01
6.826556872799809383e-01
6.685421104109796619e-01
6.736250954687342807e-01
7.003336893093491389e-01
7.084699834033638677e-01
6.866374658845010304e-01
6.620897421105597092e-01
6.818546532216216427e-01
7.078418350861083175e-01
6.949817253906016568e-01
6.592278190972458152e-01
6.554857786905650130e-01
6.876867354853356540e-01
6.910552763225742412e-01
6.563198481019660857e-01
6.569253414445415107e-01
6.871985564374358813e-01
6.691092603093425906e-01
6.586077510164032311e-01
6.719564572225250609e-01
6.624578166253095590e-01
6.593231853044103641e-01
6.605471668295924692e-01
6.434700713752704582e-01
6.625855522419944466e-01
6.918234442541640883e-01
6.820035541592154305e-01
6.787666885563532482e-01
6.825287567813438372e-01
6.623863921305821467e-01
6.660201866049074715e-01
6.639340825161307302e-01
6.407369143588046434e-01
6.611450682602713069e-01
6.709672257584105015e-01
6.681417259081811055e-01
6.580036534385494962e-01
6.639026362464576225e-01
6.645308790924657760e-01
6.598205229381044479e-01
6.678862843257361570e-01
6.712021753912863486e-01
6.567120634652499067e-01
6.411681037736323141e-01
6.492125162071791245e-01
6.666407111179768474e-01
6.751102945303505409e-01
6.551592907009686773e-01
6.676465026399969194e-01
6.782571482184001077e-01
6.605643244553995874e-01
6.562153102072959543e-01
6.553502532545877335e-01
6.639292422789384585e-01
6.554681654142967551e-01
6.609705444350031378e-01
6.680339588194845746e-01
6.507988731074324518e-01
6.481707071360209849e-01
6.357062424519590582e-01
6.331907290514209308e-01
6.193888567346313989e-01
6.266013246864949870e-01
6.471405767193716407e-01
6.404231711780903336e-01
6.616867295340828070e-01
6.768208299084402801e-01
6.528840830463704670e-01
6.485627068723976985e-01
6.761828517330383814e-01
6.598223579606817824e-01
6.407739446660057903e-01
6.381881882188530364e-01
6.268880292529416254e-01
6.475617683032983685e-01
6.630006359549345252e-01
6.821268634304809009e-01
6.771584531919984107e-01
6.471176049064765179e-01
6.747468069688912218e-01
6.856130733303538172e-01
6.455268940003013878e-01
6.373557644010847678e-01
6.495748405013549442e-01
6.344188493954233676e-01
6.312661294097585696e-01
6.473145722560975646e-01
6.566776275618669834e-01
6.710008284253440314e-01
6.593760395609542524e-01
6.424929645900741004e-01
6.452059816423754146e-01
6.588861144679641901e-01
6.584244459148487216e-01
6.338242836668880331e-01
6.404937863450405056e-01
6.598648032417654408e-01
6.521957775796963785e-01
6.285441677885110767e-01
6.370844566082130012e-01
6.380629784266508286e-01
6.649160074966186107e-01
6.583488420420989806e-01
6.184633308293178144e-01
6.524229377452079870e-01
6.609227319039605586e-01
6.401935827861320316e-01
6.241318775142754571e-01
6.244264599441302632e-01
6.515062458163215497e-01
6.557444805805496824e-01
6.356813198456072733e-01
6.423237136273183268e-01
6.413639537329874907e-01
6.236867708600030147e-01
6.229271727082932308e-01
6.171376872722053042e-01
6.214549550983623494e-01
6.472622702533148420e-01
6.613160953261446595e-01
6.404691780485748387e-01
6.321418383307104705e-01
6.389365595649119101e-01
6.399720773840900101e-01
6.373188471137958278e-01
6.068563855210475921e-01
6.147406784862468054e-01
6.293879345109860690e-01
6.041672583260693230e-01
6.161250482050809607e-01
6.438910828908053219e-01
6.269619151870561291e-01
6.152137157499125708e-01
6.423743843781394292e-01
6.526123640678231919e-01
6.282801075439876648e-01
6.192628300845641753e-01
6.163301543497030632e-01
6.192392295120040524e-01
6.136116271174605341e-01
6.134309861997983004e-01
6.243944908400969052e-01
6.248602418828231864e-01
6.360947442395930018e-01
6.457121494115338756e-01
6.498223969008045664e-01
6.385477968883880306e-01
6.345692931328250630e-01
6.358737473133430074e-01
6.387698817692671893e-01
6.336672688568414369e-01
6.230746082061024982e-01
6.154058090638404588e-01
6.139896173629201259e-01
6.211562786165810701e-01
6.219633316272884516e-01
6.207005199713212518e-01
6.273577486687843541e-01
6.284053364434648570e-01
6.263895499215466067e-01
6.202922954072118689e-01
6.290087302163144267e-01
6.356062609871598879e-01
6.223726562952782704e-01
6.260394502346219303e-01
6.218244573491317206e-01
6.237281585927585414e-01
6.315669454850615372e-01
6.316788669880641915e-01
6.314717298751503227e-01
6.166255782718332856e-01
6.094583570472319467e-01
5.928943512895586965e-01
6.030751902180649937e-01
6.465262515742384863e-01
6.331933102485554077e-01
6.127938428216753719e-01
6.231485258573286057e-01
6.247192766841841438e-01
6.387927516489164681e-01
6.351620016903662957e-01
6.313040858144618461e-01
6.179117674894888390e-01
6.016685295145332013e-01
6.278789471955924517e-01
6.100545411948523622e-01
6.135468868875748605e-01
6.372168730491589717e-01
6.277134343318068188e-01
6.193155337536295768e-01
5.967279787142895087e-01
6.042713149280599660e-01
6.343984318904637432e-01
6.344562837409011280e-01
6.249079976190664576e-01
5.994848485089605550e-01
5.985717911238955802e-01
6.007719467491062781e-01
5.883540488044779471e-01
5.991413660357429727e-01
5.995947436650729268e-01
6.134458695599632749e-01
6.088565377553548652e-01
6.049528701051455348e-01
6.040719172700301787e-01
5.897754463088871191e-01
5.984642919979923370e-01
5.969947767715932940e-01
6.123998867677105107e-01
6.351037675571755692e-01
6.264042535217441143e-01
6.225301895848813771e-01
6.208058125615425471e-01
6.145743961217943196e-01
6.200700645745139683e-01
6.226738646739047311e-01
6.024034536794687922e-01
5.993675222236685141e-01
6.191500041027000467e-01
6.011884328761677443e-01
5.945818545607510774e-01
6.098007001373232372e-01
6.021730448291034987e-01
6.098222154520935856e-01
6.375496033422597408e-01
6.265024489346462389e-01
5.988536466431416683e-01
5.958368214329542445e-01
6.089761211719729728e-01
6.182142971344671833e-01
5.858940590712899965e-01
5.682704682693338061e-01
5.837103398213074890e-01
5.975912693363391037e-01
5.987499241900914315e-01
5.873435839413436721e-01
5.963775767356994661e-01
6.169004276223647443e-01
6.256619508236938021e-01
6.160375977350435184e-01
6.076177490440477502e-01
5.959051265254832197e-01
5.995186061761339502e-01
6.006368332141637234e-01
5.934562962463045821e-01
5.995179837355824048e-01
5.988042848697209264e-01
5.978818983336049442e-01
6.142298362276676915e-01
6.220717158298223470e-01
6.117001409341191742e-01
6.107336274928829578e-01
6.024093934425073238e-01
5.962818538516271305e-01
5.926065267614071264e-01
5.922186741646480179e-01
6.137904707500292378e-01
6.066079888282195354e-01
5.817866858085718462e-01
5.884127408434280948e-01
5.930798370439525069e-01
5.820699840847927131e-01
5.936497051725204699e-01
5.956776681015152342e-01
5.842341601013051333e-01
5.929269013598028604e-01
5.833504012475558831e-01
5.836126968325949793e-01
6.054059984851307696e-01
6.010128204366568250e-01
5.915522136394665287e-01
6.034940967690938241e-01
6.120302820874062855e-01
6.084248051151502912e-01
5.801459560439391483e-01
5.701476937523602961e-01
5.837193389921997433e-01
5.933028473538195513e-01
5.977140382990685508e-01
6.003644838262582883e-01
6.003616482243396835e-01
5.961585490222862660e-01
6.142330830160774857e-01
6.201699970240629467e-01
5.982408475511494794e-01
5.861657164227691563e-01
5.837925693077945510e-01
5.724497780885232645e-01
5.803101437695036280e-01
5.951168504292749795e-01
5.938182367227260450e-01
5.963031408010922574e-01
5.910665818182282427e-01
5.910892451947392656e-01
5.842241423921522570e-01
5.669731729331609626e-01
5.820084340622371233e-01
6.036698854796761493e-01
5.852622746153329780e-01
5.765652489616013288e-01
5.924354818574394388e-01
5.915457719600637487e-01
5.774270615413334973e-01
5.693433677681373206e-01
5.696922211778513434e-01
5.769891351541254210e-01
5.830187368924905078e-01
5.695062256913192567e-01
5.648531951085861147e-01
5.699372117869030419e-01
5.766010562361993941e-01
5.667650858981850837e-01
5.747780839866554192e-01
5.853855383520660816e-01
5.844596096971989008e-01
5.834875509675609973e-01
5.901756273423600652e-01
5.887489460719214085e-01
5.591079351583119195e-01
5.665795099171475613e-01
5.878100044767154975e-01
5.839916031467413671e-01
5.900190322348153327e-01
5.890668776627449033e-01
5.802858557795587124e-01
5.783214249622165015e-01
5.688351581021285908e-01
5.685226999928485458e-01
5.896379151661708118e-01
6.036866248579917382e-01
5.915247486055028592e-01
5.716777937051646941e-01
5.655945736720813244e-01
5.754901695709158105e-01
5.836626413311584161e-01
6.060361256073936165e-01
5.923379747662720352e-01
5.560788026834593278e-01
5.547087335035334466e-01
5.589057383387850964e-01
5.690610428060084436e-01
5.850438431763456126e-01
5.813729688037452270e-01
5.672843809852571306e-01
5.670699192400009414e-01
5.778124255576726487e-01
5.648690210903576370e-01
5.535840415279194016e-01
5.608696872203630113e-01
5.598213477057745191e-01
5.501166501714988000e-01
5.687902457342924878e-01
6.008958452240517056e-01
5.855741157988483270e-01
5.671674951536888054e-01
5.575868562855547106e-01
5.559117095062124925e-01
5.538992932494473109e-01
5.675440080494247308e-01
5.722075547575855570e-01
5.646981450873561625e-01
5.738096582111930077e-01
5.634768749415901556e-01
5.628799238015816941e-01
5.572049063019174353e-01
5.462171176023555841e-01
5.634285457075552950e-01
5.684093828133661708e-01
5.688345640596228492e-01
5.933461552336879441e-01
5.872358074309101950e-01
5.503928150811230324e-01
5.605940591987106369e-01
5.880672655514940228e-01
5.780359340860236061e-01
5.727588208977454354e-01
5.901062993693055869e-01
5.988345767015499366e-01
5.857016855695921231e-01
5.758213000253461500e-01
5.670962356382078795e-01
5.648958972106261633e-01
5.697341155022819237e-01
5.642229173793250618e-01
5.520958215386428947e-01
5.697121313544114551e-01
5.804949440228365232e-01
5.754119694239554494e-01
5.647011141298585724e-01
5.457619393829503673e-01
5.516081615945709338e-01
5.660880212387977561e-01
5.655586237097266489e-01
5.384161372553368796e-01
5.522042010434906611e-01
5.697195456292124538e-01
5.602104164376384698e-01
5.653903122674311943e-01
5.592526386952076933e-01
5.419248611067917221e-01
5.485966362042504763e-01
5.463411755220375365e-01
5.453487412036757132e-01
5.627072164692890066e-01
5.641233705358400519e-01
5.711344897407720778e-01
5.634397612639761022e-01
5.558854928036488507e-01
5.477495705931867409e-01
5.470332024059227916e-01
5.487169360278687513e-01
5.457160436102221901e-01
5.501849238444141976e-01
5.488477733466115005e-01
5.639467612968567245e-01
5.540145397703079011e-01
5.620463514807412242e-01
5.686621402129227176e-01
5.399516084587944187e-01
5.408509506400239752e-01
5.569338223591789871e-01
5.693600541899119793e-01
5.815974975256048562e-01
5.764536577049588217e-01
5.659211498442354715e-01
5.717927103843530867e-01
5.626943055904179980e-01
5.543195594660330627e-01
5.599861235440471985e-01
5.634007392870046260e-01
5.519565471537747348e-01
5.363419608845669817e-01
5.351414951205636372e-01
5.518700467970772960e-01
5.523867504953627883e-01
5.554380050691399839e-01
5.592618186111578682e-01
5.606409689024924869e-01
5.755382801495317890e-01
5.600756234988824023e-01
5.407260812139281780e-01
5.463520233704798335e-01
5.514945247212346136e-01
5.506942992118430968e-01
5.464055614649645509e-01
5.377073239449793318e-01
5.430586042064994290e-01
5.501657777838936392e-01
5.433450688613402635e-01
5.434651595114029510e-01
5.489235512824681695e-01
5.571451584928941436e-01
5.509702745197726514e-01
5.509880093331783746e-01
5.545375558537698479e-01
5.472665471381015223e-01
5.526828348103567379e-01
5.520070484202638239e-01
5.660805753963183973e-01
5.634248833446471316e-01
5.445833083885354142e-01
5.563436376276822415e-01
5.498367979503629988e-01
5.511407266395100812e-01
5.575575010375216634e-01
5.492877563747461389e-01
5.484002388559867658e-01
5.433289330007146090e-01
5.472758267736967941e-01
5.464739342673233802e-01
5.535072028673825306e-01
5.530155418254328881e-01
5.512156842604269968e-01
5.590051169430744205e-01
5.356794611346402668e-01
5.193330291993742964e-01
5.352805566241052304e-01
5.421718253307769020e-01
5.276730674824571254e-01
5.299889730785066755e-01
5.463034841701874811e-01
5.391871960190709467e-01
5.226275542458194145e-01
5.229913671296817501e-01
5.308401726715592517e-01
5.397418207534869783e-01
5.560566645827341725e-01
5.496014175638809229e-01
5.478531565218293098e-01
5.558277016774640922e-01
5.419438325511134469e-01
5.258807688456895724e-01
5.215234483896968865e-01
5.280340106096810260e-01
5.310736503859770918e-01
5.215604419864534602e-01
5.331783647842385232e-01
5.502184195531678590e-01
5.505121886094543893e-01
5.349618125042211458e-01
5.166773693227728614e-01
5.393901598662291796e-01
5.497668604821701610e-01
5.343799859300358834e-01
5.301996398269750443e-01
5.365134392560871879e-01
5.308798389486321101e-01
5.337824779840543155e-01
5.308652720692467186e-01
5.165589678241806482e-01
5.241598262434955524e-01
5.320581619149796770e-01
5.237864566614592876e-01
5.218023122945673054e-01
5.473843809335714461e-01
5.584069180226942652e-01
5.430655189673472272e-01
5.214842228440795813e-01
5.201360772803643728e-01
5.081750921271240840e-01
5.025342338080314164e-01
5.227512067915027760e-01
5.141417241374645064e-01
5.202345098340354079e-01
5.289353048506558741e-01
5.299626194501391163e-01
5.372283611508814616e-01
5.400795076793601934e-01
5.333799710245634706e-01
5.113109641230509927e-01
5.121631245718816228e-01
5.177444637454532428e-01
5.120825885115728449e-01
5.209386054449003378e-01
5.209999118587684830e-01
5.212949970409844758e-01
5.352570434155755619e-01
5.283676485474856355e-01
5.074337439514476911e-01
5.146024018063098948e-01
5.319100676495188695e-01
5.240107196123852118e-01
5.181358132028676122e-01
5.247819613859288079e-01
5.427421725128968033e-01
5.414696930626478055e-01
5.267543640679616113e-01
5.233784668393868245e-01
5.188290133380858427e-01
5.154882690688137314e-01
5.297465847515978599e-01
5.242119947193077945e-01
5.060192196724379032e-01
5.168134020419304919e-01
5.282185759981010698e-01
5.306436564969753134e-01
5.187107819175676982e-01
5.069990958491986666e-01
5.070724584456799411e-01
5.186639782920691166e-01
5.157369299497249759e-01
4.970414937469928573e-01
5.049885966193072839e-01
5.303562777916041027e-01
5.359528810570887147e-01
5.197501154487850217e-01
5.248511884039388509e-01
5.191782315784092550e-01
4.994974174105999420e-01
4.968613715198745284e-01
5.120022453143565633e-01
5.236746269037086954e-01
5.231483753563536121e-01
5.234352442201132272e-01
5.041367966414466162e-01
5.080411481855631184e-01
5.318203349899185417e-01
5.452749724067754711e-01
5.427559944902737854e-01
5.238968528660367108e-01
5.197057513143278351e-01
5.332100296453327060e-01
5.368694572650315466e-01
5.260222658031336040e-01
5.220590258728695643e-01
5.074159163701689179e-01
4.954383755194753380e-01
5.013841752440547639e-01
5.060471851949800426e-01
5.035977500626969139e-01
5.069151663351011416e-01
5.129903632428293170e-01
5.307375629282954366e-01
5.301205850887071858e-01
5.342993965296217729e-01
5.278363485090490359e-01
5.208926047083284327e-01
5.386507868026498835e-01
5.171951124539976297e-01
5.018862851932468505e-01
5.058790356316725800e-01
5.087497455497376198e-01
5.092720070565329715e-01
5.069136251214854116e-01
4.930634124909389904e-01
4.910338639527087601e-01
5.016476034284577112e-01
5.044340929448617450e-01
5.027594391069766244e-01
5.023995801121596827e-01
5.123257903952621595e-01
5.205974898415981489e-01
5.115504281587629487e-01
5.019264753376149191e-01
5.165054722302386825e-01
5.284499927312305001e-01
5.127926927715553695e-01
5.062019021217825099e-01
5.102137591394588778e-01
5.110494556095896979e-01
5.286327087734645769e-01
5.281370601146807564e-01
5.178161317154886811e-01
5.164052287069827996e-01
5.045057738785959645e-01
4.923775924954202354e-01
4.960199222923662998e-01
5.109745961869152087e-01
5.087214737781305951e-01
5.096743729914046117e-01
5.110386336159793430e-01
5.092752517291126990e-01
5.022569846062987509e-01
5.100882951008277599e-01
5.141482331077803503e-01
4.834856861976427611e-01
4.840612407648398063e-01
5.082954613319087267e-01
5.116975861358731281e-01
5.026980122711146581e-01
4.938461797646024887e-01
4.939563775493570619e-01
4.999360514180037907e-01
4.925779099052520205e-01
4.969005597059697465e-01
4.970331229994029432e-01
4.820880123046479282e-01
4.924861483964098063e-01
4.964642321335737685e-01
4.997532306964372895e-01
5.045022804366675606e-01
5.059224479375983297e-01
5.072604179099556854e-01
5.004826208110695340e-01
5.004610436973984111e-01
5.056852288202401402e-01
4.961786308763725395e-01
4.957629064707925193e-01
5.083013236350201192e-01
5.030001109853501351e-01
5.230455922004360048e-01
5.107258626069526297e-01
4.871956157237208318e-01
4.959393307226799830e-01
4.834856045331200614e-01
4.861929462564652527e-01
4.940497437943075498e-01
4.714833884458277113e-01
4.811356365991497075e-01
5.033950510249701749e-01
5.122107199779512010e-01
5.101215438765881460e-01
4.974850054507086727e-01
5.021789218439702829e-01
4.995402369610070781e-01
4.994703832239575925e-01
5.061281921281401974e-01
5.039254633687236806e-01
5.036827370942525972e-01
4.879380672383267781e-01
4.822574037056500673e-01
5.027380438420732123e-01
4.883226821415744823e-01
4.654236591296896930e-01
4.785682479530778410e-01
5.064354265131322252e-01
5.011494256839261752e-01
4.847368258221316784e-01
4.958365869485156785e-01
4.997345434463694724e-01
5.067984831124298095e-01
5.026817694821084093e-01
4.780769562294261976e-01
4.905672319373820534e-01
5.075359162890639153e-01
4.998143838429584540e-01
5.003724065170540580e-01
4.967341446726801224e-01
4.946311282587065872e-01
5.029090525682637924e-01
5.081621572308823165e-01
5.072391149005627264e-01
4.997507353126518503e-01
4.950723488748922096e-01
4.816134362177629802e-01
4.863879983422370046e-01
5.044402193312382821e-01
4.992598306285804255e-01
4.884171428539211268e-01
4.976248754032885357e-01
4.938283669292292122e-01
4.613828216152661699e-01
4.565578075658418000e-01
4.805635628014963134e-01
4.960423018371270532e-01
5.001734638153632062e-01
4.990032070195561387e-01
5.044295973065456851e-01
5.037973577865124675e-01
4.855886411762194710e-01
4.759570918740934076e-01
4.764032435431916346e-01
4.746166373432345043e-01
4.844366202439853164e-01
4.968851825785070009e-01
4.917894724323025879e-01
4.694916481758096283e-01
4.697995045919776680e-01
4.768925365649370196e-01
4.726776807196110819e-01
4.795209961904598472e-01
4.730251004465841347e-01
4.774868095060846862e-01
4.846683154548271921e-01
4.845352238959798608e-01
4.905322377351949426e-01
4.824862230776756356e-01
4.838951542513649229e-01
4.813685676402479907e-01
4.659463915827666836e-01
4.703798886257523071e-01
4.774238270798829009e-01
4.769323084769647725e-01
4.821440032331426040e-01
4.878012806494063658e-01
4.829423422011862033e-01
4.865564087962852557e-01
4.953753714132678732e-01
4.878632298316398774e-01
4.837997020578631013e-01
4.848829174304680745e-01
4.852692405620904204e-01
4.839447339223954536e-01
4.762325418699255297e-01
4.694631967863874822e-01
4.666766736514582625e-01
4.769577712788412027e-01
4.899083874462087373e-01
4.930304202364781951e-01
4.822455141338918838e-01
4.711827193273963599e-01
4.817306415523032737e-01
5.000468115095469956e-01
4.993973498176105807e-01
4.946552577075805091e-01
4.797197071560390103e-01
4.764821004230037071e-01
4.835041657703681994e-01
4.720599805590264819e-01
4.647783404152500131e-01
4.755887915899479901e-01
4.754552059923973228e-01
4.688084204418285217e-01
4.787487699981081701e-01
4.769171634483971300e-01
4.633358629417254071e-01
4.619704221741480210e-01
4.755833335022366382e-01
4.923918220382436095e-01
4.948515152044207221e-01
4.694881947425256774e-01
4.662210164972759863e-01
4.821012401687004290e-01
4.892783522843814348e-01
4.807361555355124105e-01
4.680106249577007937e-01
4.764461379592307422e-01
4.689052123176399856e-01
4.568954508888708466e-01
4.689148291105639244e-01
4.702084121674212080e-01
4.748899391936716174e-01
4.725918158034372318e-01
4.651083167926596817e-01
4.663275162076587210e-01
4.674005077967852140e-01
4.644962829359622902e-01
4.741249535964822126e-01
4.754061450020968249e-01
4.441347129152750095e-01
4.525318841904719669e-01
4.806495115115409500e-01
4.773166109806212254e-01
4.743805665602952026e-01
4.717839212757099498e-01
4.508492272047322502e-01
4.416100585210331331e-01
4.460923798212046432e-01
4.688029994177869697e-01
4.786262658595897834e-01
4.656342833704231743e-01
4.704668995425906886e-01
4.701308706673171800e-01
4.606212334986137802e-01
4.726652945598213140e-01
4.796921673878890569e-01
4.577865949362154852e-01
4.620439719112894306e-01
4.658089609153813759e-01
4.583120475526047954e-01
4.518161309969581096e-01
4.570547361680440956e-01
4.720688204098809071e-01
4.595106977740662235e-01
4.661117516986076903e-01
4.747089460865785426e-01
4.567051610325503219e-01
4.548632628864061611e-01
4.671502829972674631e-01
4.597852596840140693e-01
4.542291431697167425e-01
4.574374182690448265e-01
4.574062902449249068e-01
4.590209534645653955e-01
4.624033981241417179e-01
4.754968024557172934e-01
4.812665762464287122e-01
4.754066302180625647e-01
4.610201379620448847e-01
4.493300044335510335e-01
4.535960875865969189e-01
4.509881785095370965e-01
4.659824516468804578e-01
4.819523373866873017e-01
4.623104929228515347e-01
4.513090840314232799e-01
4.566291389810712142e-01
4.661799256980970196e-01
4.729539331825806103e-01
4.838807190537120495e-01
4.699841425592337085e-01
4.536851139837437819e-01
4.630981096026058341e-01
4.629140581814822353e-01
4.514635651475789047e-01
4.458682900994577203e-01
4.562142668478614271e-01
4.550715298283884991e-01
4.424876874509717783e-01
4.459967677725304447e-01
4.576880845825200828e-01
4.576311284152823067e-01
4.646025614966624584e-01
4.674320415957454733e-01
4.618165925914548553e-01
4.540044295114730732e-01
4.384172259440701214e-01
4.454975227210386524e-01
4.625321065818586708e-01
4.612217397227247884e-01
4.610279796345665981e-01
4.562320168907837425e-01
4.441965085659413948e-01
4.415202176223875785e-01
4.524284204357445494e-01
4.559492988314745032e-01
4.562682394833677546e-01
4.620436013793870478e-01
4.664170046639054545e-01
4.599406234202654820e-01
4.463618452913059587e-01
4.428315350915136284e-01
4.423959005756870622e-01
4.451152770422117100e-01
4.459079679806285390e-01
4.500972910760017154e-01
4.545529954321578803e-01
4.473237868049135812e-01
4.434818022209121025e-01
4.492672479258528195e-01
4.435907972272827848e-01
4.441017847267887397e-01
4.473934984063173692e-01
4.356699290034149463e-01
4.306523942613124656e-01
4.390329050952073153e-01
4.328528776007779522e-01
4.304028975211846575e-01
4.401478268970810404e-01
4.509830070432832017e-01
4.486965256705536809e-01
4.426000090959646416e-01
4.468137470559730429e-01
4.510378698948731002e-01
4.520442745079106261e-01
4.429202701274181364e-01
4.418258488899555747e-01
4.402917975932452710e-01
4.297731939090101427e-01
4.364171325410643454e-01
4.429918609524421957e-01
4.403624275748080352e-01
4.414675400405004835e-01
4.377907383029612798e-01
4.398090214010984544e-01
4.339965004818894800e-01
4.323319161783302778e-01
4.475760740600013832e-01
4.408146984310049032e-01
4.229497954370842749e-01
4.405041860025422640e-01
4.630021828063673461e-01
4.539123223513458760e-01
4.461956172729397707e-01
4.563891986306879422e-01
4.552147500741524078e-01
4.495035008721325331e-01
4.593983667933201898e-01
4.523485200654397964e-01
4.514162449065057814e-01
4.541446339573461666e-01
4.447724986411842329e-01
4.458722111280291056e-01
4.347213635062527892e-01
4.248218412273386257e-01
4.315719381461132209e-01
4.371830959084968549e-01
4.407843324026451959e-01
4.487258165903412199e-01
4.348170470484974404e-01
4.233641588962266944e-01
4.357081302500923070e-01
4.300969197750732498e-01
4.176479294606272874e-01
4.199744152671557318e-01
4.336615733202591194e-01
4.431089864633103170e-01
4.415818841091433966e-01
4.334595298735970381e-01
4.329385600494030095e-01
4.429254177330095854e-01
4.497365626438473707e-01
4.460648196132044885e-01
4.298893517918288554e-01
4.235682520691773090e-01
4.236139826617712489e-01
4.328524364142367631e-01
4.320365237537538428e-01
4.305115675946419862e-01
4.402186326555960760e-01
4.469981015405284364e-01
4.420302317623449051e-01
4.385332839752277279e-01
4.418643939330494375e-01
4.292154780918007173e-01
4.264138149868632044e-01
4.427081011531249222e-01
4.396132037161237238e-01
4.297193268792698362e-01
4.296908228240404748e-01
4.297365358370009436e-01
4.347422833977893641e-01
4.447746038287173076e-01
4.328005582929210227e-01
4.250056401691185703e-01
4.294450490533383569e-01
4.127748481778327760e-01
4.272294557767828960e-01
4.368529959161581711e-01
4.353426284979159955e-01
4.348004522932154559e-01
4.232796831395027048e-01
4.352499047097286855e-01
4.356917965092143019e-01
4.150732983430343581e-01
4.137710336737753791e-01
4.235271167298333972e-01
4.182539290394148290e-01
4.246896363002796160e-01
4.286700998871114110e-01
4.201225717729288323e-01
4.193049702620983421e-01
4.190530667418180255e-01
4.221891934447564165e-01
4.238770881934120216e-01
4.171459557500524218e-01
4.180904823227781231e-01
4.266856196486889519e-01
4.253478313460315463e-01
4.260768143139859188e-01
4.452641518194173087e-01
4.486442017470944621e-01
4.318712532093031964e-01
4.266838779802725190e-01
4.275346107923376215e-01
4.257104393433203682e-01
4.247876004137824957e-01
4.277834576107120146e-01
4.205632156225509455e-01
4.224809496482523352e-01
4.282237893384013838e-01
4.204264410349844439e-01
4.183030706088451400e-01
4.202106070059602461e-01
4.370802591340913756e-01
4.464158871506788140e-01
4.152395876815611064e-01
4.002199437999300891e-01
4.144292101728546118e-01
4.358256876429175142e-01
4.437152055510064086e-01
4.358754367129041851e-01
4.281196759510823013e-01
4.164939784088078634e-01
4.168472416764826827e-01
4.254368475382078740e-01
4.175740491961024148e-01
4.182726313100035842e-01
4.216448644956337644e-01
4.243762741519180870e-01
4.129478478773991879e-01
4.016016649786193771e-01
4.216600502496962721e-01
4.251314816791036955e-01
4.226761541116742515e-01
4.264004911470508641e-01
4.297153621638969967e-01
4.359630334687473185e-01
4.280455693389464966e-01
4.049270245431775828e-01
4.085468176453666000e-01
4.308379491936544792e-01
4.304138699244191568e-01
4.232681342021702431e-01
4.243443864280543321e-01
4.267748300840417119e-01
4.326987331295588657e-01
4.176350607654782943e-01
4.030360982164670758e-01
4.152907461823039936e-01
4.210345693482174800e-01
4.150582531532081010e-01
4.197707388260787376e-01
4.204487480455426085e-01
4.087742006949932616e-01
4.148392041765740501e-01
4.234055836099815950e-01
4.226377651461079576e-01
4.246849141479809853e-01
4.111278149796427361e-01
4.150244797339819325e-01
4.192169710053876841e-01
4.083134281614190231e-01
4.162492285424873040e-01
4.285135215348965243e-01
4.159865153699799367e-01
4.009090849670908785e-01
4.112280708420504860e-01
4.230863858424666057e-01
4.238912258511171594e-01
4.109214644547921069e-01
4.233816922241568359e-01
4.246370799596292933e-01
4.001870623902065716e-01
3.975225292829006052e-01
4.119561027698607769e-01
4.175559057438266719e-01
4.138047904867763749e-01
3.990598137018763758e-01
4.014982197272262132e-01
4.146721698902832709e-01
4.132334375193650322e-01
4.100828175310725632e-01
4.054341847458436954e-01
4.143718633350954583e-01
4.151423878481629304e-01
4.057711139504595055e-01
4.063532417224418603e-01
4.152207516988059566e-01
4.199545631572136895e-01
4.100428879557775352e-01
4.049709152218723962e-01
4.065283123388080400e-01
4.136414615269528583e-01
4.217075439247517377e-01
4.084261322050116161e-01
4.003644738453916441e-01
4.003923332648055555e-01
4.082157401358477156e-01
4.176413296566897637e-01
4.130227371819026883e-01
4.045725199295467367e-01
3.946105624393553835e-01
3.943354567899081675e-01
4.008039109591290949e-01
4.075509796370667126e-01
4.074089159973612873e-01
4.076922024443414561e-01
4.107368673773755807e-01
4.080880592650204530e-01
4.058714092298718046e-01
4.174324551360275581e-01
4.138656398932817893e-01
3.876929436181351107e-01
3.982612154309025931e-01
4.084584314287909579e-01
3.992685856894278018e-01
4.161255582241251694e-01
4.197275798535093916e-01
4.082968570805112218e-01
4.102947977865148976e-01
4.091054028653338670e-01
4.148524978409282027e-01
4.161208913951745525e-01
4.038552067457994998e-01
4.050800552742116478e-01
4.023921890678591740e-01
3.943558252298456912e-01
4.008717951640427546e-01
4.220078556656846058e-01
4.183816706517250461e-01
4.035834161707768097e-01
4.067033633271437409e-01
3.980609661808447441e-01
3.982219180469109276e-01
3.963552704028652229e-01
3.987174159410787344e-01
4.061482688693289211e-01
3.983855682683083432e-01
4.024513526578715750e-01
4.031151128181725274e-01
3.990182236635066437e-01
4.031657036328592514e-01
4.076020354078034313e-01
4.159178588306292612e-01
4.132169669149672320e-01
3.985262912874455998e-01
4.012712553061433263e-01
4.061400381138973725e-01
3.921399640348974258e-01
3.954505184854999467e-01
4.095093450990039408e-01
3.937814664560203015e-01
3.883281707407135186e-01
3.985519864071206397e-01
3.989809087727042014e-01
4.038471169463455079e-01
4.009886643315790367e-01
3.971992644193405586e-01
3.873167849445512956e-01
3.726833144871821712e-01
3.787140862148090648e-01
3.911712275434654495e-01
3.905036354433860657e-01
3.932387800582585746e-01
4.035834667924975694e-01
4.042385711841474105e-01
3.919409484820091660e-01
3.912502489633659652e-01
3.972186785026511902e-01
3.936222918718934594e-01
3.961583643800628551e-01
3.883507977128408672e-01
3.849890147493374992e-01
3.966155343818419388e-01
3.877530257536652147e-01
3.863889229507735390e-01
3.883900844431760757e-01
3.945088320736969134e-01
4.200310599116123811e-01
4.092266466899094346e-01
3.840970547973587834e-01
3.884377414603898959e-01
3.892225309096596919e-01
3.758130492600608163e-01
3.767793900591316358e-01
3.787049944010999480e-01
3.834786233952743317e-01
3.865839149766987504e-01
3.963141328772313288e-01
4.039182298644897751e-01
3.946708931161747591e-01
4.019426662366994418e-01
4.036221893922062320e-01
4.053893394199206135e-01
4.028233825866319728e-01
3.954663905760841258e-01
3.829490512653492273e-01
3.739632656855171322e-01
3.935943566835151119e-01
3.945638167571485222e-01
3.799437637248508914e-01
3.815128797651994863e-01
3.902273644451546564e-01
3.934686918840648029e-01
3.876865191687657863e-01
3.824219159056533313e-01
3.814019186570452580e-01
3.785409524050192820e-01
3.797286841804427548e-01
3.820456080178055713e-01
3.801957706394415437e-01
3.806509296170371703e-01
3.937716477921472946e-01
3.866696895497993003e-01
3.812245923059506825e-01
3.916026948774291583e-01
3.805448659461208027e-01
3.814745100075757622e-01
3.907976460904210581e-01
3.918165207869505062e-01
3.957252440983207165e-01
3.898800131207958986e-01
4.042870307448634959e-01
4.015384911265432732e-01
3.809311844264750557e-01
3.841188120702580533e-01
3.876231482414758678e-01
3.965633519098213378e-01
3.986946616325320325e-01
3.847613991484752916e-01
3.818712933175579805e-01
3.730763764990787101e-01
3.716759065209854773e-01
3.960076705641554784e-01
3.883403209610002960e-01
3.672677212046115969e-01
3.732481844889399825e-01
3.807655497889090856e-01
3.830794047156046989e-01
3.806800136365615095e-01
3.840000887972099819e-01
3.892642075784328859e-01
3.829931167941971748e-01
3.870006352803833649e-01
3.910038266426905662e-01
3.829677080802377787e-01
3.868584392723373733e-01
3.930128051824459678e-01
3.854117878659036323e-01
3.898018233415251887e-01
3.855515863365747697e-01
3.885625688102045117e-01
3.841522620319232084e-01
3.704434405486868864e-01
3.796362500111674643e-01
3.858590777303286257e-01
3.897525153484553972e-01
3.884247732357540839e-01
3.805308640050500402e-01
3.809382154381449337e-01
3.752721263495765180e-01
3.757032117957518347e-01
3.778523481317259680e-01
3.673854672946478828e-01
3.703700840327859289e-01
3.825204577849670162e-01
3.763625381325602093e-01
3.757547230225463664e-01
3.783910057893587475e-01
3.641450007881609219e-01
3.611322922549476955e-01
3.711905593002561843e-01
3.820584859986184689e-01
3.789712184580067977e-01
3.703039962731836665e-01
3.679236469486945049e-01
3.650807990449512763e-01
3.690543205833165530e-01
3.762808463164157291e-01
3.708555282497790762e-01
3.685884935391928741e-01
3.766485585165987859e-01
3.773386557576844380e-01
3.634683719160017867e-01
3.598075734730543096e-01
3.739777973028068359e-01
3.805119387743600146e-01
3.737283043940815563e-01
3.640469442010024759e-01
3.672210953099809827e-01
3.822548300184959169e-01
3.785807986076072384e-01
3.657659550735758436e-01
3.634270141644341812e-01
3.607690984792099598e-01
3.612349974652731555e-01
3.634384991543124777e-01
3.623770898731748513e-01
3.673392045360501790e-01
3.745384362548070389e-01
3.626054033189473058e-01
3.518183270429586784e-01
3.636277638060547712e-01
3.653366320847421522e-01
3.596790814934306413e-01
3.742283974380978262e-01
3.799091148178468935e-01
3.755963333967206608e-01
3.670528028901799411e-01
3.718399649471866852e-01
3.828467982970635841e-01
3.739709101040752937e-01
3.703193335700776800e-01
3.694940980136481312e-01
3.668917546540784724e-01
3.568358842219626070e-01
3.542730016663145909e-01
3.665462422374595741e-01
3.713358447456990841e-01
3.754512146735788924e-01
3.733298747757697877e-01
3.676182131234657646e-01
3.708595512428982111e-01
3.678819010801384071e-01
3.566603089895138412e-01
3.626841943805244606e-01
3.763398767228635644e-01
3.733139085272798585e-01
3.657017409132543029e-01
3.548013766631282762e-01
3.537237653110784641e-01
3.591424233700117874e-01
3.662868862526121871e-01
3.703652975196183861e-01
3.619021110662870022e-01
3.565386271591112211e-01
3.611955657284823817e-01
3.753352886525526677e-01
3.833741925908294434e-01
3.829707334599561364e-01
3.712116660978400651e-01
3.649674815406120931e-01
3.695291127890799054e-01
3.671418224846021428e-01
3.764057021889484211e-01
3.755453281985349778e-01
3.565412327522375358e-01
3.600623876298780224e-01
3.725963194120198718e-01
3.711904484449894959e-01
3.628653700179555464e-01
3.599957573555370716e-01
3.627642714802015167e-01
3.586513229332642938e-01
3.625209716439963814e-01
3.655855271146188912e-01
3.649033570985916186e-01
3.639781944631602095e-01
3.518285372040105274e-01
3.492960788643771353e-01
3.519728997409534155e-01
3.556361856079079398e-01
3.623018338376448599e-01
3.653114612169422459e-01
3.601316363763179540e-01
3.664740607819520490e-01
3.732018123146668143e-01
3.628577675968581717e-01
3.727544779778094175e-01
3.644223056104612390e-01
3.450005083499773084e-01
3.616197784537782955e-01
3.644247923549222556e-01
3.455842733094293684e-01
3.530816492356947389e-01
3.741910458757713442e-01
3.663164685566052126e-01
3.469198088231511545e-01
3.547947659671554788e-01
3.583671014863485937e-01
3.554151747015107388e-01
3.677510516077491798e-01
3.656175524093890905e-01
3.593588853761228719e-01
3.698490273154330099e-01
3.688643432744123096e-01
3.543656009493046377e-01
3.578705376430053597e-01
3.632202594809998408e-01
3.704594567153379203e-01
3.779611500242136546e-01
3.710768349067374849e-01
3.671663232074719452e-01
3.611829284869535472e-01
3.650113394921740140e-01
3.710269623327848709e-01
3.554410121517779242e-01
3.601112581746161445e-01
3.618808306399033947e-01
3.538898121185125034e-01
3.586705834282519212e-01
3.603391961091186313e-01
3.671713787164320730e-01
3.620676115551905716e-01
3.630102767421640175e-01
3.695746540416751102e-01
3.677174761832633365e-01
3.644944397668422043e-01
3.615939705308280350e-01
3.587721744591647055e-01
3.502345322187607191e-01
3.558408671154890124e-01
3.619478205967827655e-01
3.627772783209473051e-01
3.624930052178235718e-01
3.579143445765400888e-01
3.502057679890784869e-01
3.533965050468739766e-01
3.502957414794769520e-01
3.536060616163529957e-01
3.616871631796220177e-01
3.589277946378970352e-01
3.649585378469105690e-01
3.584217374187212979e-01
3.409815534454877506e-01
3.470740329537863045e-01
3.549258617633784807e-01
3.559733425022391096e-01
3.576261029452397211e-01
3.461332738753497007e-01
3.466351381883262528e-01
3.563414261942097205e-01
3.575115486503283035e-01
3.487122211861700682e-01
3.542417971519311037e-01
3.511593236970605436e-01
3.504399730313236816e-01
3.618207588470335190e-01
3.599087299396479533e-01
3.546457238710097881e-01
3.462086803163220150e-01
3.507502647007109675e-01
3.530847958538480547e-01
3.445927204460987880e-01
3.504339719646317186e-01
3.594369205986319149e-01
3.653665231718769002e-01
3.589571749340012552e-01
3.629710954205900286e-01
3.610884558604190442e-01
3.498718407983876233e-01
3.441851407495614690e-01
3.463904654973933850e-01
3.533904473105502486e-01
3.486759081538533533e-01
3.394710642192902972e-01
3.323448898419832376e-01
3.425945319465165118e-01
3.529390527096141206e-01
3.537351704392470153e-01
3.420315411301697583e-01
3.440788492431448575e-01
3.573939705516300802e-01
3.583693817112135749e-01
3.488182230404697215e-01
3.391645752613948184e-01
3.389941270847030008e-01
3.425684754128576204e-01
3.483612132780545823e-01
3.450667110684160210e-01
3.455710091064718159e-01
3.504695198238265696e-01
3.517945860536918490e-01
3.529365066906171022e-01
3.448577147177504520e-01
3.532467607610626503e-01
3.533584619116638681e-01
3.452839534714784997e-01
3.496576598655313228e-01
3.522199217601318932e-01
3.565636753268529024e-01
3.403959511165288720e-01
3.293993956841692050e-01
3.394533954762881667e-01
3.455328776735128726e-01
3.484399293925612984e-01
3.497812017265417572e-01
3.423045669499690802e-01
3.480633892508109839e-01
3.543954198195311545e-01
3.475490867234314885e-01
3.538296024605135925e-01
3.476660772272350819e-01
3.399424227270429477e-01
3.433693281735002989e-01
3.450302718141382563e-01
3.477480340737704179e-01
3.344057414003757667e-01
3.295335733117105148e-01
3.471738548351005482e-01
3.528059485137710061e-01
3.564390220599811809e-01
3.446997107408665273e-01
3.195429586536872590e-01
3.304824991718744442e-01
3.516303925788376583e-01
3.455015556275127242e-01
3.380736134777129198e-01
3.393415658659437173e-01
3.423557578066019902e-01
3.415168496675894394e-01
3.381202164138933375e-01
3.385681073668910246e-01
3.334261433490187110e-01
3.252431519767080559e-01
3.265483297812884489e-01
3.392395043577114411e-01
3.395929784949888730e-01
3.375563390908039585e-01
3.349303589354301058e-01
3.273590942412755722e-01
3.338466927438495380e-01
3.479406065649200408e-01
3.378872702069056766e-01
3.320982185389020347e-01
3.460079568704434450e-01
3.422460435508804522e-01
3.370194894026962151e-01
3.374745242867404071e-01
3.366019758290448860e-01
3.373059012103037935e-01
3.379261572843956785e-01
3.411223303740863466e-01
3.392611740809482468e-01
3.387834924475923160e-01
3.518820268218195157e-01
3.431033322099057425e-01
3.329910098832332133e-01
3.389001468683021101e-01
3.412612189253215744e-01
3.426092366461949701e-01
3.341080907873912320e-01
3.300770174589557904e-01
3.377647380870790195e-01
3.483062672552350580e-01
3.512114859544218648e-01
3.355750766520819162e-01
3.359816939711207096e-01
3.402929026035075299e-01
3.253774824109993413e-01
3.232081384941874469e-01
3.317849928029214523e-01
3.461794549013590405e-01
3.551441905819272549e-01
3.466330404548687016e-01
3.351176612940036104e-01
3.405920635376045169e-01
3.315462700182308931e-01
3.306802667293054498e-01
3.461507942265122928e-01
3.432706031756322385e-01
3.359277023897174197e-01
3.424226488614131036e-01
3.408202676596205349e-01
3.262862771287461938e-01
3.281671454605890048e-01
3.314271803393967208e-01
3.370238383979800578e-01
3.437949679032019090e-01
3.459428724553025303e-01
3.409700190476544490e-01
3.358663052672122284e-01
3.313088256091365480e-01
3.403438676296174359e-01
3.365168933805649520e-01
3.309729618493945646e-01
3.342731742352848534e-01
3.256610875683801365e-01
3.298400306699316165e-01
3.377563818673561813e-01
3.280646323017154531e-01
3.249935951933591860e-01
3.305545974946129117e-01
3.275643620858131877e-01
3.300823413557423258e-01
3.333088892550328253e-01
3.280880760759950499e-01
3.380210432284393440e-01
3.371744755073128874e-01
3.282298722529432000e-01
3.332047067995035916e-01
3.259037752941579824e-01
3.300158353597634209e-01
3.302577352131747523e-01
3.256256611190819772e-01
3.335170988791395508e-01
3.342197075228401926e-01
3.328151873407254047e-01
3.301509077095813871e-01
3.299265498978070088e-01
3.332450435395525323e-01
3.264065161640422597e-01
3.186431812665673213e-01
3.244977585344822058e-01
3.238989278472149680e-01
3.280255299371395150e-01
3.437899852428104031e-01
3.364296587705628561e-01
3.269923825789602390e-01
3.264487612214663770e-01
3.314476699580114483e-01
3.338785788156170553e-01
3.284951630797712796e-01
3.248383739613783794e-01
3.371541576497541493e-01
3.436025224391445199e-01
3.257488656551981721e-01
3.222616746488694561e-01
3.215277453299004717e-01
3.228221720494600100e-01
3.290541026460688800e-01
3.301543990242918336e-01
3.326941819606227257e-01
3.296747731880840249e-01
3.387617270860484586e-01
3.379597212455802135e-01
3.265758262527072575e-01
3.249277856341472037e-01
3.288282051855952459e-01
3.262916323191444867e-01
3.206763323905320595e-01
3.345425893176082743e-01
3.455671706432706380e-01
3.319363310627558294e-01
3.295465573582564422e-01
3.314944750482874958e-01
3.167706313066106505e-01
3.151940332429993274e-01
3.283288432859934880e-01
3.202529220500034413e-01
3.064447602209355859e-01
3.177438047202735261e-01
3.261474865649733879e-01
3.197134799312388309e-01
3.193759928352885025e-01
3.260238396828443741e-01
3.293978580730712591e-01
3.326825945685398245e-01
3.252103777859706168e-01
3.205137600571275613e-01
3.175858302962123458e-01
3.200864587669782768e-01
3.294536271632680924e-01
3.323504864225916289e-01
3.294745692078127064e-01
3.195023421150759990e-01
3.195219924324012584e-01
3.251983617108493152e-01
3.284410575031425639e-01
3.354811526554337675e-01
3.237266794430687655e-01
3.093388319185437219e-01
3.130259313974056989e-01
3.180026927390079972e-01
3.176011267128792670e-01
3.159987168768908505e-01
3.089068512825694501e-01
3.109925326987720284e-01
3.163797006545461254e-01
3.102809852827377868e-01
3.232712503868958587e-01
3.297410526402362874e-01
3.184256774340047391e-01
3.201386564242547639e-01
3.277148116570846592e-01
3.359267518751954396e-01
3.325564099244084915e-01
3.211824422101793308e-01
3.154166091593232912e-01
3.064856795389492294e-01
3.096523300861132588e-01
3.244003669338454410e-01
3.289061791139890611e-01
3.181491293575668955e-01
3.179805117704583295e-01
3.228924001299581792e-01
3.117514022086265713e-01
3.096687074787775051e-01
3.170175718191908243e-01
3.166060308185006944e-01
3.122145334756898927e-01
3.140066841309816503e-01
3.193123408453794054e-01
3.127658449294181686e-01
3.144609003480910436e-01
3.239008852437619823e-01
3.183002618772791670e-01
3.152462276840228284e-01
3.154232102093119106e-01
3.085996895831374376e-01
3.091260307122354889e-01
3.229717755808137469e-01
3.205635900325959353e-01
3.173836553014460771e-01
3.227445323577452507e-01
3.214442313778070881e-01
3.229460442709450874e-01
3.207725827053178325e-01
3.124205204266563562e-01
3.107932845242960540e-01
3.205495483449592453e-01
3.197011517405931036e-01
3.254374103507691185e-01
3.307279257301571906e-01
3.243714025555667346e-01
3.200620720154250809e-01
3.214610331414913258e-01
3.265808470566375354e-01
3.304702624668962585e-01
3.329923176024626175e-01
3.193710906191340460e-01
3.136463211319429623e-01
3.095375018434276537e-01
3.091812895492700441e-01
3.121084376135518923e-01
3.094562630320981667e-01
3.142093858211831292e-01
3.111271882487018359e-01
3.075502091639766289e-01
3.173823925951453906e-01
3.235073940552861127e-01
3.150030986117935972e-01
3.221399845322017175e-01
3.156094477220585670e-01
2.965474540947496962e-01
3.059244350417207881e-01
3.192558351806463190e-01
3.234118644066404369e-01
3.188720395179800438e-01
3.171970119758125706e-01
3.170648965892158277e-01
3.105818348335127599e-01
3.110754324508490654e-01
3.169248581587126856e-01
3.161887768256427811e-01
3.163683148061643413e-01
3.163502580248130913e-01
3.115889475278167953e-01
3.098011244000123399e-01
3.149241491748152599e-01
3.232146919529556017e-01
3.165643716988136291e-01
3.065045536203699350e-01
3.095830580659228448e-01
3.091059498522596427e-01
3.050440665222609038e-01
3.033384002327988438e-01
3.030605490935888713e-01
3.110294240382056596e-01
3.177801794090029386e-01
3.205205803839561440e-01
3.152411812102442479e-01
3.039241808343834950e-01
3.063877636822977535e-01
3.155457887431465380e-01
3.125732471809510304e-01
3.166027119397802347e-01
3.134725276655205839e-01
3.056399905660883709e-01
3.010838003139612584e-01
2.981535546813039450e-01
3.004537876272598829e-01
2.992682689301728871e-01
3.133109960044715425e-01
3.098135724173690653e-01
3.050246586752903277e-01
3.017900595663553509e-01
3.051461907558488118e-01
3.147837442570843303e-01
3.018371971458367331e-01
3.006775466601826485e-01
3.014094422343314150e-01
3.059634335674885630e-01
3.124814874996726388e-01
3.032005038392465157e-01
2.961716548487852707e-01
3.004921107090425259e-01
3.156677214557507827e-01
3.256911357314356548e-01
3.151081448790891137e-01
3.074043357436508361e-01
2.999034312445692518e-01
2.951949608492652199e-01
2.943887338589326608e-01
2.946772496655412632e-01
3.028485327204059052e-01
3.040060461422990357e-01
3.039980343611727864e-01
3.099654880114886546e-01
3.174295926424672842e-01
3.191492366951164117e-01
3.202301641697055667e-01
3.112847744470387257e-01
3.038369214096538484e-01
3.035613144363702443e-01
2.980642307346288988e-01
2.938071904127768641e-01
3.001487991167979263e-01
3.008986188658509531e-01
3.065546965585351225e-01
3.151811745906837881e-01
3.039304716305549769e-01
2.980181125688716182e-01
3.004634954831434390e-01
2.984679517092955758e-01
2.968503071287018624e-01
3.016824118818903222e-01
3.075561850124466368e-01
3.060535906592632971e-01
3.062716520593050107e-01
3.038614256266841673e-01
2.968777952221157701e-01
3.035763201385776600e-01
3.029061326563433076e-01
3.028936493466221624e-01
3.039978386283746503e-01
3.039534223747752950e-01
2.974358111934335414e-01
2.952152781564775230e-01
3.064003901385835005e-01
3.020335807988843713e-01
2.929320745001115500e-01
3.027819222471418437e-01
3.080895571240355180e-01
3.024091667944045492e-01
3.136971531039827177e-01
3.087769724136483207e-01
2.979371403357145009e-01
3.064311896276356029e-01
3.053717994547356374e-01
3.075739962173897335e-01
3.094237149545238097e-01
2.943598924695647878e-01
2.994292421911987079e-01
3.052397495739779809e-01
2.991356471061769606e-01
2.867496630866966378e-01
2.805782490207366364e-01
2.890049116537700136e-01
2.922811591351855975e-01
3.108622354399944721e-01
3.176671386460635516e-01
3.024428138551303880e-01
2.996773120670129242e-01
3.006632365225000991e-01
2.989317106018375969e-01
2.957855867124316029e-01
2.992547695167493416e-01
3.089479393490133230e-01
3.056986089926668204e-01
2.907119718267233144e-01
2.956404621740198468e-01
2.992372942036590766e-01
3.053007906567272722e-01
3.131098519871825525e-01
3.018007072983747152e-01
2.968301876844356979e-01
2.957843264286181828e-01
2.951237383775571210e-01
2.936001779559097025e-01
2.992348026813165252e-01
2.978087575236007534e-01
2.973006674396434512e-01
3.085576553677220613e-01
3.091596333146001130e-01
2.964755675993271944e-01
2.900167904109228201e-01
2.929830478616516354e-01
2.981348588115140252e-01
2.991235559456718041e-01
2.985101391552524852e-01
2.999564311878964995e-01
2.946405463127950708e-01
2.980191219068870079e-01
2.925325806580944543e-01
2.816487869733587113e-01
2.886607059362664152e-01
2.927850862329837711e-01
2.948113596612288445e-01
2.950257447515038378e-01
3.031035540428588249e-01
3.086711591567089519e-01
2.979197143706776574e-01
2.955410579140201333e-01
2.911529811347247643e-01
2.845480283528188381e-01
2.874783169242532410e-01
2.898583446329509594e-01
2.942966136560981050e-01
2.963490860603420485e-01
2.890592137017852781e-01
2.930899699798729663e-01
3.146324698676794540e-01
3.124858539043252614e-01
3.020747662791484212e-01
2.993835581729017425e-01
2.896872202173233490e-01
2.854209137603813118e-01
2.891532724909630092e-01
2.964714214212288979e-01
2.933252774191538736e-01
2.917447393521354071e-01
2.955734911380897278e-01
2.965469116774531733e-01
2.924130231780600608e-01
2.838944121234279194e-01
2.920956374453253512e-01
2.970663558707524188e-01
2.736630089714137126e-01
2.772347353696141270e-01
2.913890097401417578e-01
2.840580226119149843e-01
2.920813830768723141e-01
2.918110568131019322e-01
2.871523851634516511e-01
2.848723537422944152e-01
2.845741348965095674e-01
3.010081329699750841e-01
3.033576097384415027e-01
2.912182865449347013e-01
2.844533699271535321e-01
2.816893551312072974e-01
2.833766233563730363e-01
2.819189873296634175e-01
2.856011594720586633e-01
2.980888923870660956e-01
3.007288152808325621e-01
2.926898839740542657e-01
2.851893069262553815e-01
2.855599597275532697e-01
2.887829441933112973e-01
2.911384583202934473e-01
2.902640336017243694e-01
2.858951923948718221e-01
2.890418869417271663e-01
2.844723421093636739e-01
2.790094882575768764e-01
2.885538412177293122e-01
2.903410411162642979e-01
2.957382163518928464e-01
3.006314488182813549e-01
2.894181508115257762e-01
2.881660627234352012e-01
2.908617670770076713e-01
2.895805542511372122e-01
3.007195559058486456e-01
2.985963443541321816e-01
2.848788893813865575e-01
2.889324801519011499e-01
2.977492937109843529e-01
2.936362493819212327e-01
2.900952939746607728e-01
2.886956829167932059e-01
2.872285754437604033e-01
2.875258725511170010e-01
2.908242554869289176e-01
2.870384665062781782e-01
2.848049858185185412e-01
3.029648134878605847e-01
2.923338561367687660e-01
2.803319363524893193e-01
2.859532576227832301e-01
2.797341800670501977e-01
2.784835816756540128e-01
2.731930303086763101e-01
2.825369233830161142e-01
2.881034743674446563e-01
2.852591208266394007e-01
2.884770713373098761e-01
2.831908108375786326e-01
2.797354580683800163e-01
2.832046394680010071e-01
2.935314462094364973e-01
2.926143198217033836e-01
2.817610867159066612e-01
2.806649424614011124e-01
2.749756540356952383e-01
2.813242968675948585e-01
2.904686714949453186e-01
2.785994310515876871e-01
2.755955509913469159e-01
2.850799366297747661e-01
2.884608214448883268e-01
2.912252447315044623e-01
2.907993510052129249e-01
2.808036949090830237e-01
2.815808007871942187e-01
2.870860045608354394e-01
2.827606111751911899e-01
2.825240813813713614e-01
2.842849017190792194e-01
2.777031963761008582e-01
2.918494595236112432e-01
3.047466236091661007e-01
2.888398703798406020e-01
2.767193223022909598e-01
2.725087855787900470e-01
2.688807181610007868e-01
2.755962548001841816e-01
2.851148179711329167e-01
2.771085407280244883e-01
2.730649787551823193e-01
2.782320850332478113e-01
2.776409421321702764e-01
2.809191492572672422e-01
2.827197954673507652e-01
2.919138547162605790e-01
2.966471255188806722e-01
2.937290911348502398e-01
2.909309980294911835e-01
2.793434487940625877e-01
2.784416249689691258e-01
2.870514649838868393e-01
2.911122316831892820e-01
2.873542191319950478e-01
2.810667308314457324e-01
2.856481268756381753e-01
2.801688139532825250e-01
2.727147470640815530e-01
2.693510665035310225e-01
2.787453536210332539e-01
2.926169010719531505e-01
2.877469001459204145e-01
2.917109969646534129e-01
2.878905568890286482e-01
2.685694223246338219e-01
2.701452534785442339e-01
2.782661364100411094e-01
2.749103901504872938e-01
2.745075143814210139e-01
2.768263943757842127e-01
2.844197186386097642e-01
2.868560855268215137e-01
2.843043798988066917e-01
2.855558106355491343e-01
2.821902122737301455e-01
2.753157073908178987e-01
2.689076248097271304e-01
2.739087059115803413e-01
2.787882550097599554e-01
2.702515577788269785e-01
2.718900111918755025e-01
2.762924517128863000e-01
2.745687249411435937e-01
2.720101999965451323e-01
2.666627143399203370e-01
2.683012437780318837e-01
2.785307802988130077e-01
2.779338512170189679e-01
2.680311989001177286e-01
2.722841445704501928e-01
2.847828250549719331e-01
2.763013388527019165e-01
2.700278788567033184e-01
2.659248715162700893e-01
2.665824397272228419e-01
2.782319545064984023e-01
2.714977479025112994e-01
2.689132242966484343e-01
2.715352914396751416e-01
2.678441677843050872e-01
2.720888016618177030e-01
2.738434664783185313e-01
2.775513462295862710e-01
2.788015867709263684e-01
2.743004904922085041e-01
2.816425546411381320e-01
2.791260363454099447e-01
2.831701030560885846e-01
2.823592598332116399e-01
2.738471427067514230e-01
2.827890747241141867e-01
2.880503992315209816e-01
2.872502172973235290e-01
2.787815411059066384e-01
2.629314301406054932e-01
2.643337776439115272e-01
2.708546202040605921e-01
2.772080971046534392e-01
2.895316629880227421e-01
2.765406411480961224e-01
2.699921697062496739e-01
2.719182029295496017e-01
2.725240982796907629e-01
2.797759016647861086e-01
2.800649957873454499e-01
2.829515463028163813e-01
2.796525487704295543e-01
2.700730353797693994e-01
2.727060191980015258e-01
2.817382528411802589e-01
2.704291456922459091e-01
2.684736222383587445e-01
2.728630023261235382e-01
2.749463467531469418e-01
2.752790020131906101e-01
2.666802394071964843e-01
2.655219382571252784e-01
2.762639731159489687e-01
2.855181312857507647e-01
2.794584735867834402e-01
2.687905555291962845e-01
2.697743178241535089e-01
2.756710337557357060e-01
2.665027289079341943e-01
2.701810951684086581e-01
2.742745488087473538e-01
2.766357915328394590e-01
2.778262904922661480e-01
2.820904050085036308e-01
2.810418009642008941e-01
2.696925009751490743e-01
2.757439777985417617e-01
2.730449218855380833e-01
2.617904175213014994e-01
2.593212697750161833e-01
2.754603215386198234e-01
2.755608631831721334e-01
2.652905691948215239e-01
2.686331150491568232e-01
2.697783088654710504e-01
2.672832913355792095e-01
2.638712353980337544e-01
2.698090521652893314e-01
2.626285801287223109e-01
2.590156372146980024e-01
2.796062473305977458e-01
2.744793854830971935e-01
2.598117691369736804e-01
2.613959905566148323e-01
2.647787816183996834e-01
2.666234165479343665e-01
2.658695897569195998e-01
2.656760145191945921e-01
2.720691120818531372e-01
2.696717754160410929e-01
2.625927483645000282e-01
2.694931571797083980e-01
2.740525901419231247e-01
2.650644641548973723e-01
2.624837288089265641e-01
2.703434549694457845e-01
2.762537691012830754e-01
2.730231596970830177e-01
2.684414903101516314e-01
2.744157810211708126e-01
2.735731319415196650e-01
2.696749210153605025e-01
2.652406161476218993e-01
2.647778370596598485e-01
2.715083800844831918e-01
2.628394870565265995e-01
2.562359179926979036e-01
2.638264387283417167e-01
2.632355585009754639e-01
2.642927286761868055e-01
2.716068723880656344e-01
2.625870591710797730e-01
2.566613896432369257e-01
2.660683336823616574e-01
2.722042339535714617e-01
2.695401693267995280e-01
2.748992469359773927e-01
2.765302453699052809e-01
2.653077195694406587e-01
2.598309748320144497e-01
2.564056406829362533e-01
2.615443783318612270e-01
2.635320362952828233e-01
2.659889806992083439e-01
2.670116855879696161e-01
2.576795862237422630e-01
2.600274033148425312e-01
2.681566755317179584e-01
2.675329574339089245e-01
2.758395261061954429e-01
2.725498030560424279e-01
2.537744862349574637e-01
2.527057947954144401e-01
2.624207428258739649e-01
2.636120591566493698e-01
2.493307181391016536e-01
2.499558766144785171e-01
2.668259292843180863e-01
2.673023422161451834e-01
2.627209697303359848e-01
2.692980091891523098e-01
2.680263241825495135e-01
2.612098153753635299e-01
2.688509982779631047e-01
2.677864221809669321e-01
2.544680967519760695e-01
2.573394631783927911e-01
2.651100239426742444e-01
2.651498282745358148e-01
2.735171664710883133e-01
2.810467311188495909e-01
2.708332754966853440e-01
2.662434966340972431e-01
2.685234287954998411e-01
2.609912612029944845e-01
2.561298039938235682e-01
2.595178946280275456e-01
2.603811766377976400e-01
2.628903103289856324e-01
2.719475995821977188e-01
2.679041548847406196e-01
2.542983248529211426e-01
2.576512725125278402e-01
2.719017305648065985e-01
2.796175226516120493e-01
2.704012031737003663e-01
2.680301302846127554e-01
2.694179154146580935e-01
2.600395271319766444e-01
2.705271346072863903e-01
2.730043550255065732e-01
2.663355243735661682e-01
2.660276115171612554e-01
2.608604369856300509e-01
2.598779280487901744e-01
2.621259284913872722e-01
2.653429886674847360e-01
2.623407159053630089e-01
2.528490827976171973e-01
2.465038870353195022e-01
2.553501848901638116e-01
2.643025330605362488e-01
2.551430263691651379e-01
2.467591941995886384e-01
2.552515405482553845e-01
2.682576619238127291e-01
2.593319200984260942e-01
2.508557512636274134e-01
2.514058769818015571e-01
2.579945485690676166e-01
2.639998883933999951e-01
2.573404015042414783e-01
2.624653619782434388e-01
2.644923918401465013e-01
2.560901643089905644e-01
2.614968073342272548e-01
2.599561428704831312e-01
2.571005148073878810e-01
2.584519753476770543e-01
2.539080132924188549e-01
2.633878055053230360e-01
2.723504991287685195e-01
2.664044600280583430e-01
2.565929040269999128e-01
2.543801362462131399e-01
2.572511500291749242e-01
2.627236665269859217e-01
2.611423489441842549e-01
2.635786141429947160e-01
2.630198981674308767e-01
2.535580234235139674e-01
2.583885906633362484e-01
2.594559868767700173e-01
2.573515837228553260e-01
2.616774191568414509e-01
2.573600043933899628e-01
2.561186581743198909e-01
2.594158511925475086e-01
2.612286965417166540e-01
2.660998115061176117e-01
2.643093220901289175e-01
2.529474197044622730e-01
2.430206209432688447e-01
2.457086524461849497e-01
2.534706027075953605e-01
2.598158775684012434e-01
2.593494532883679482e-01
2.602510067310687125e-01
2.623825506183993794e-01
2.616113962804512139e-01
2.626405743301316043e-01
2.642485950571273889e-01
2.573760947083195694e-01
2.505778397804441227e-01
2.533399997714035345e-01
2.554603009806060143e-01
2.524063244718931509e-01
2.464315519593389958e-01
2.464050991746840336e-01
2.447412330986803719e-01
2.455377701910699539e-01
2.513506486848622878e-01
2.463423801972262350e-01
2.442148609496640477e-01
2.481575424097845484e-01
2.518742827532193251e-01
2.554616126754543082e-01
2.524328676914363023e-01
2.493549917824038065e-01
2.539053346148221202e-01
2.554977274412121857e-01
2.516616696679417897e-01
2.572968241543140966e-01
2.568243093163843915e-01
2.575844664297511910e-01
2.567508812292664255e-01
2.463195786978939206e-01
2.440817075459884300e-01
2.463621589199119499e-01
2.542356783380388396e-01
2.601263942494306258e-01
2.569238152546950982e-01
2.568770528871869296e-01
2.560000112323300159e-01
2.496346505072718214e-01
2.488087194541680480e-01
2.503737972125865130e-01
2.456037996430741610e-01
2.449400935302436522e-01
2.535449328049882434e-01
2.563151802953768099e-01
2.574686707767044336e-01
2.540825269326177915e-01
2.437773305460793904e-01
2.445009605601219660e-01
2.561277626515392480e-01
2.520124235412387059e-01
2.476874355586946297e-01
2.567258456530669974e-01
2.576005325665982060e-01
2.527034570671020663e-01
2.530900625584557861e-01
2.538943772873621385e-01
2.498495406358385851e-01
2.556350106834350266e-01
2.544672470787610608e-01
2.469144805063978043e-01
2.453884373403473207e-01
2.464483464215519448e-01
2.479033604374012989e-01
2.478433875540619336e-01
2.456640431406540148e-01
2.451797628861530076e-01
2.461121545881376216e-01
2.525299192176642116e-01
2.472533436561732134e-01
2.488577792044006087e-01
2.533724327200134185e-01
2.536692155845632346e-01
2.518130595750415757e-01
2.493623848673365007e-01
2.599405371220664396e-01
2.583451232182504831e-01
2.533304015064833381e-01
2.561787290728810840e-01
2.618211744107439842e-01
2.540696882047518423e-01
2.485424620504646243e-01
2.448778289395336649e-01
2.388353417748844687e-01
2.433989254857230611e-01
2.521561040992882363e-01
2.489726759268802991e-01
2.487886554059474120e-01
2.515423049951251433e-01
2.522068276262884878e-01
2.510891235444221992e-01
2.561536944298969942e-01
2.560343221611613429e-01
2.441744714732910215e-01
2.467118386930142737e-01
2.449679062101576266e-01
2.442957355390172891e-01
2.440933561564180843e-01
2.486532462452526182e-01
2.572334638642805871e-01
2.515397002642731916e-01
2.453736948739637380e-01
2.497978834481026644e-01
2.573301350436796864e-01
2.495323007441595797e-01
2.387198751894853699e-01
2.390275561667491444e-01
2.433623703711962905e-01
2.473553835903223863e-01
2.456227277650414043e-01
2.513231954590636197e-01
2.497091291349659570e-01
2.428351905199559457e-01
2.455930136158551436e-01
2.424739127823673235e-01
2.441211521826424369e-01
2.475905822333340500e-01
2.474644435769445538e-01
2.416207242275715816e-01
2.396176205361957023e-01
2.438874475542457954e-01
2.449060043743297721e-01
2.431978502228437367e-01
2.467731716808685416e-01
2.503627497513055133e-01
2.538900661295104277e-01
2.545424459525377769e-01
2.498439196687919639e-01
2.474579274350533487e-01
2.412541298767458264e-01
2.414836648676582098e-01
2.445037191467666904e-01
2.419447594902768284e-01
2.423585334856648565e-01
2.417945441149012276e-01
2.358202917181669855e-01
2.403946043407548805e-01
2.439841104127793425e-01
2.461057524247849959e-01
2.432678671709769536e-01
2.361392866174033545e-01
2.375858798948550510e-01
2.510588313746612288e-01
2.557926695317213062e-01
2.515708219206427287e-01
2.467075097910481629e-01
2.447358430034532739e-01
2.535931583566206626e-01
2.529216875762579364e-01
2.429413182462074050e-01
2.408399096784457905e-01
2.440087717897047315e-01
2.400909825708711642e-01
2.419182046376802397e-01
2.478374052630654134e-01
2.448698491633377883e-01
2.434626611266494101e-01
2.440430692753426389e-01
2.388990474141350073e-01
2.487342648929314615e-01
2.589045813853131928e-01
2.455676409927022574e-01
2.361718987232468980e-01
2.421512359368023226e-01
2.365839931213314373e-01
2.286961350706542273e-01
2.325261088124515041e-01
2.324195091646414357e-01
2.345691705543658245e-01
2.472817562241278189e-01
2.509207791566597234e-01
2.357676985167613537e-01
2.366620575023690720e-01
2.438995545948595411e-01
2.473320118465735518e-01
2.536946845945675655e-01
2.499305645977549506e-01
2.396658109732455744e-01
2.371656396909058995e-01
2.363974114738432997e-01
2.300862439049588259e-01
2.288280704527604348e-01
2.366991433457620864e-01
2.422399334590247255e-01
2.420463224232362875e-01
2.486923287256623816e-01
2.474576593001532321e-01
2.372844100017108826e-01
2.343091886718374761e-01
2.437871554488699466e-01
2.395052897261515379e-01
2.331414932344329782e-01
2.376524054447211320e-01
2.370381345038089227e-01
2.401534686544456454e-01
2.418870633495147915e-01
2.412011330183063129e-01
2.349837025905719134e-01
2.379629572895430867e-01
2.365037603392560750e-01
2.294416139803403254e-01
2.332914779833722696e-01
2.360553526339761732e-01
2.449347071777875917e-01
2.521541474790840454e-01
2.546809000208247742e-01
2.498372811721847608e-01
2.470081512365330523e-01
2.432656150949002727e-01
2.421906470711781001e-01
2.462958393068182539e-01
2.373766711237642602e-01
2.366054205811277955e-01
2.383098807647151818e-01
2.334419938128250160e-01
2.339557676748575676e-01
2.326249673279737751e-01
2.285686352708705682e-01
2.360258378365129028e-01
2.380526683919814979e-01
2.423313922786520247e-01
2.452974986774977550e-01
2.353141238557287795e-01
2.387022373714127177e-01
2.445728182856980182e-01
2.464956478274121232e-01
2.415985233497057183e-01
2.423692583447163429e-01
2.441195714126123961e-01
2.368518160103894044e-01
2.422722323471671602e-01
2.436269004579530717e-01
2.347848904944919990e-01
2.336446863982356570e-01
2.347877838139149076e-01
2.329006623027847778e-01
2.235454748951806736e-01
2.301217537319965867e-01
2.425308384997139355e-01
2.286473319309886010e-01
2.276704701733573422e-01
2.324584197734761437e-01
2.293063901951941652e-01
2.358603099922815249e-01
2.433686695636954334e-01
2.384749858900857555e-01
2.319444079452744056e-01
2.355098195717553189e-01
2.287821461518842747e-01
2.244479809057969566e-01
2.402194918058795092e-01
2.405436215438917225e-01
2.324154599522128828e-01
2.346323141801422152e-01
2.339078491443009056e-01
2.383304745298003291e-01
2.310472484325126752e-01
2.340506061096059021e-01
2.346967920102414062e-01
2.283101765797548033e-01
2.307233796774801060e-01
2.290364904519380795e-01
2.332602173594149342e-01
2.324650739279655876e-01
2.326815660069029290e-01
2.358939788876284194e-01
2.305324693972087280e-01
2.302141992319100272e-01
2.424673432849831223e-01
2.374108953320004933e-01
2.207467090390909381e-01
2.228951427416711595e-01
2.343345388693118536e-01
2.284245997296573683e-01
2.206166831941848150e-01
2.268645637734664489e-01
2.273932440000996091e-01
2.275153133374932524e-01
2.224254961677385733e-01
2.151327575416411841e-01
2.186293041752916111e-01
2.281248500548558045e-01
2.275560627833531357e-01
2.255519866069517765e-01
2.325893178622358004e-01
2.294911959253997102e-01
2.289102738272913162e-01
2.315530914762556347e-01
2.354394180958823690e-01
2.375091973589389949e-01
2.358575093358246666e-01
2.344287714086198127e-01
2.259843795619461970e-01
2.203953331366635127e-01
2.253772743854673966e-01
2.335840344918473643e-01
2.335641697114863857e-01
2.314014766202231455e-01
2.315812990329006449e-01
2.254005815669312407e-01
2.251522841565207489e-01
2.302874508836356415e-01
2.293318479741575378e-01
2.249521527949308319e-01
2.252375178954557078e-01
2.232700747634830951e-01
2.183756591347532083e-01
2.205021136047391472e-01
2.248249436095593745e-01
2.272707862215793961e-01
2.272125865421920632e-01
2.288366990688488201e-01
2.309415549247703092e-01
2.301054798932801737e-01
2.236250480656341300e-01
2.254416461091181545e-01
2.293338343917666888e-01
2.318010457163101057e-01
2.299269839412215466e-01
2.235795296619572936e-01
2.204544033309046858e-01
2.208609428204237335e-01
2.233952456290765332e-01
2.240960938942358760e-01
2.272377881622459905e-01
2.324389601628994440e-01
2.325837440705744996e-01
2.250236320404895296e-01
2.282561911542426991e-01
2.300615578687776053e-01
2.214431196776409372e-01
2.198903535884157989e-01
2.240544577059387643e-01
2.264326919855822462e-01
2.270894635787278071e-01
2.276955563117391557e-01
2.281607892838325713e-01
2.305893575645616422e-01
2.249451307636883834e-01
2.244451536705750760e-01
2.277847701089117660e-01
2.247199977844722973e-01
2.215072809763648787e-01
2.217994080683669822e-01
2.286026891048239529e-01
2.310886970926271100e-01
2.291286120643534763e-01
2.289526166989242495e-01
2.227970266351542439e-01
2.291067896936012649e-01
2.338663257620834379e-01
2.319503723744911206e-01
2.343781764307785731e-01
2.307403422582913477e-01
2.290881095523760735e-01
2.271842396697360267e-01
2.289942793919746145e-01
2.320711435944121381e-01
2.292276543303087000e-01
2.289996943864220369e-01
2.207823295970105237e-01
2.220253494683684381e-01
2.222643268515184511e-01
2.207696670444239673e-01
2.325851782197985718e-01
2.295936786203611746e-01
2.218702073031336708e-01
2.200956995235095470e-01
2.278858978035898930e-01
2.278336484084320934e-01
2.245763103468557953e-01
2.299680732834780139e-01
2.305803090757861384e-01
2.308896209296916191e-01
2.311962395456020058e-01
2.185833571957047639e-01
2.152050802919584505e-01
2.185937804764847003e-01
2.203775847669436350e-01
2.237530507683329339e-01
2.264977291811758608e-01
2.261526907862353719e-01
2.263093960949311700e-01
2.276737351619396998e-01
2.210217547454142728e-01
2.177257302879278822e-01
2.270461052889478915e-01
2.260779068907218248e-01
2.220631201527465959e-01
2.234837943725401510e-01
2.151792496008699818e-01
2.139257869033631965e-01
2.213974196386366000e-01
2.220984798146491690e-01
2.199610949950417116e-01
2.199502092315904211e-01
2.213305335041672872e-01
2.243953510534647811e-01
2.261645542821545396e-01
2.226324756502633673e-01
2.224928829349848980e-01
2.314555073083610637e-01
2.251764116993091036e-01
2.223745596219590670e-01
2.264489381574238680e-01
2.253972839528146366e-01
2.332136128881308057e-01
2.326582514839455884e-01
2.276448654555276174e-01
2.289664673099017222e-01
2.312649186116650935e-01
2.250330116825456084e-01
2.123836713397353748e-01
2.146957281306409171e-01
2.272449781730243312e-01
2.271384255695077792e-01
2.164539194286372870e-01
2.172599769778526813e-01
2.215652039594971368e-01
2.192745089361194666e-01
2.214505234248168863e-01
2.315393333890405358e-01
2.282511558822031550e-01
2.217290735412843772e-01
2.169757885758833160e-01
2.196345810222118666e-01
2.206392887837364536e-01
2.106938192604251026e-01
2.132867954848525760e-01
2.183014537034991820e-01
2.150464026072109458e-01
2.100482245787151647e-01
2.160439202994544061e-01
2.204132373162663860e-01
2.181005976869144214e-01
2.186266587455397981e-01
2.208444151443726966e-01
2.204193805220676650e-01
2.185354325853700874e-01
2.116290283033668562e-01
2.086316455097479983e-01
2.206193320057397433e-01
2.264411191311197780e-01
2.145960829910940337e-01
2.113950083353050846e-01
2.173237064013913977e-01
2.171176594135398596e-01
2.197559767042652767e-01
2.250937532703722321e-01
2.248677071529391336e-01
2.287843432575500935e-01
2.251395179201431118e-01
2.179961820698228525e-01
2.232623071129903602e-01
2.204246096131677879e-01
2.097471448623544621e-01
2.120460756699293625e-01
2.154546183136671900e-01
2.161958493359976974e-01
2.193364277314950039e-01
2.181847411095355349e-01
2.174248232981643714e-01
2.103524329567622309e-01
2.102259876710561304e-01
2.204400328469281467e-01
2.192652794513983150e-01
2.123640067435765555e-01
2.098551217670530933e-01
2.142660074130060543e-01
2.167404212253577767e-01
2.172073563007985986e-01
2.123618380318030019e-01
2.079118124309561610e-01
2.169861200970631399e-01
2.199005779591425291e-01
2.169124176787471381e-01
2.215037690069590892e-01
2.182564988923976490e-01
2.123251688837154982e-01
2.120615794906493545e-01
2.088473981445057026e-01
2.054764014326783128e-01
2.064411818228691353e-01
2.106099578555754304e-01
2.138400083127753593e-01
2.118085946675730136e-01
2.146860816300884822e-01
2.184055942242728865e-01
2.127531558913790810e-01
2.074881017099642067e-01
2.144939906370794125e-01
2.172106134777311015e-01
2.118915962106752426e-01
2.158577560609784562e-01
2.166114347718978428e-01
2.174615055692316890e-01
2.232181657087869142e-01
2.217218270491698173e-01
2.093215531490503767e-01
2.087030430573729445e-01
2.103369070090749249e-01
2.162538913204481994e-01
2.207769853557507989e-01
2.144231465371260192e-01
2.158962877123204727e-01
2.171957268045829059e-01
2.182117647810323802e-01
2.209762210964955065e-01
2.149324228656915026e-01
2.108022338191403167e-01
2.099071630198648120e-01
2.032182089885718190e-01
2.081638411483403839e-01
2.175810049579475769e-01
2.165899250640991314e-01
2.115270665730547561e-01
2.073648627636024422e-01
2.093018515984363948e-01
2.116090978875648232e-01
2.106457634327795481e-01
2.055537418578081699e-01
2.103881729716673699e-01
2.115608544143482983e-01
2.088280370316158430e-01
2.155501407730827934e-01
2.146873381814649595e-01
2.154043013420876007e-01
2.151526065085414274e-01
2.120837068469261788e-01
2.105224928761279257e-01
2.037514266752240288e-01
2.067249433872428988e-01
2.104844845557017341e-01
2.095655331585289383e-01
2.108596989860342386e-01
2.126904186324136414e-01
2.121868375394287687e-01
2.111416791843553908e-01
2.126527014475451116e-01
2.141552724507979621e-01
2.135974683031025001e-01
2.141433323065487504e-01
2.202926139370476322e-01
2.126960589539542978e-01
2.045509171120113434e-01
2.030952119014985402e-01
1.997060899696047609e-01
1.980865617964533976e-01
1.966325772761262081e-01
2.039074737921926506e-01
2.080660417077817292e-01
2.055685966154285338e-01
2.069867003872365718e-01
2.112897752756578706e-01
2.159585278645466677e-01
2.115111911404813916e-01
2.097209690258019232e-01
2.130764811418640048e-01
2.043470629626858159e-01
2.033904274274706270e-01
2.118783555679934760e-01
2.080106226207251441e-01
2.085965135397589709e-01
2.073299830008609179e-01
2.065901585358761727e-01
2.063587236111763812e-01
2.015609695144217894e-01
2.048027798083804918e-01
2.045175254722027547e-01
2.008664959929025440e-01
2.026164501353083236e-01
2.017349151626356418e-01
2.106029433566647679e-01
2.118980903097070212e-01
2.069235480937305360e-01
2.108419080850677529e-01
2.070735165984149695e-01
2.119910661951669717e-01
2.112939725449387296e-01
2.106532676840081331e-01
2.180483635945839604e-01
2.098091546527844908e-01
1.971398181417569062e-01
1.962679188486144977e-01
2.025219563167078851e-01
2.063787916578587178e-01
2.080895320298652429e-01
2.046339987637295632e-01
2.054310148432396121e-01
2.064261805898985891e-01
2.013249754601368902e-01
2.104390240384605149e-01
2.109350634521520718e-01
2.039964973674447679e-01
2.065593887954861874e-01
2.048683710874572295e-01
2.065549710588704124e-01
2.068809225939955421e-01
2.055102352192229309e-01
1.996345970988309126e-01
1.963349520895071865e-01
2.080194888794962282e-01
2.068758068438609488e-01
1.994276571588547986e-01
1.994716667348156447e-01
2.006836418429416291e-01
2.059673594683400777e-01
2.082881763504174366e-01
2.011902914472224191e-01
2.023321205281659318e-01
2.107584646090859826e-01
2.118202946733859227e-01
2.059021756003045212e-01
1.969703528976129991e-01
2.034427204311567705e-01
2.051541183231393450e-01
1.979172794953323322e-01
2.031745247151578171e-01
2.066334879694340099e-01
1.981270624831015514e-01
2.017159638880236805e-01
2.078057806325159795e-01
2.053407504358594204e-01
2.080962071320502094e-01
2.045009526861623905e-01
1.976909609770133025e-01
2.003361034331166413e-01
2.077526552634641754e-01
2.061514387989687447e-01
2.052023601974594935e-01
2.030522295644373587e-01
2.028659897429546388e-01
2.049539570246907971e-01
2.038115225347255088e-01
2.059016112663157316e-01
2.055464586408768946e-01
1.982699729724801962e-01
1.988546985933646039e-01
2.050584626340760108e-01
2.045663696118759367e-01
2.041601993382732849e-01
2.019807621788070884e-01
1.992983316856601628e-01
1.991749708421779175e-01
2.036601132181009577e-01
2.041249680816930590e-01
1.997212237935167833e-01
2.008419027888714847e-01
2.049174921281430584e-01
2.028196665522705167e-01
2.031754498587178825e-01
2.025770991346397265e-01
1.963793154412096509e-01
1.955716288705570682e-01
2.050509818362233616e-01
2.130498968018461614e-01
2.107567009269520619e-01
2.037217421006447537e-01
1.973226931191304212e-01
2.031734186105187689e-01
2.093359182728143086e-01
2.047473324784382376e-01
2.045437948544069073e-01
2.023965202597506063e-01
1.957389121683452415e-01
2.039054870318063040e-01
2.032411943785538411e-01
1.938826430123287980e-01
1.996697833959605040e-01
1.998593219944475030e-01
2.014618277158078119e-01
2.089809898900189256e-01
2.019007453368817095e-01
1.962313814137558732e-01
1.992895509104443685e-01
2.016659051228189004e-01
2.031578523456084306e-01
1.971177830229551564e-01
1.951240749141161523e-01
1.995592052475708700e-01
1.970222001698711534e-01
1.898000907606845478e-01
1.901637328558207496e-01
1.996082215126797621e-01
2.053044289783549636e-01
2.010560653834007339e-01
1.957291551863157286e-01
1.967318378744330465e-01
1.998675224156734320e-01
1.975576265153670685e-01
1.899912536629952964e-01
1.946970798255744095e-01
1.960666887620165499e-01
1.965108160312185881e-01
2.015232334508259282e-01
1.967941362894335133e-01
1.917788275264649678e-01
1.931869155158861540e-01
1.950625338633987516e-01
1.927450213648897459e-01
1.972542448532939863e-01
1.936234710101822909e-01
1.930915345707933661e-01
2.016520630866961150e-01
2.019133424908627905e-01
1.936130474310143734e-01
1.957873134388866676e-01
1.995998100581766188e-01
1.922599479682866042e-01
1.933781819297238913e-01
1.976021899446342989e-01
1.975523473541921371e-01
1.986067656853290897e-01
2.005084684379660198e-01
2.013184470001715409e-01
1.978088024105107423e-01
1.870981436873737358e-01
1.922485424036977919e-01
1.991055669570028497e-01
1.930640200195038181e-01
1.922285921604860448e-01
1.952250237860590765e-01
2.006444369449205400e-01
2.007408557455291898e-01
1.981151860652083929e-01
1.982370169009306515e-01
1.916675709187405929e-01
1.918358247692369956e-01
1.994087578342989275e-01
2.005764200403216957e-01
1.978866014924997585e-01
1.980002542817511091e-01
1.974099224712674017e-01
1.940730266710295471e-01
1.957983002664628047e-01
1.893933397403802232e-01
1.838309557877036704e-01
1.877383089555070272e-01
1.922158346072919410e-01
1.933197081206562418e-01
1.885904131600465994e-01
1.927402606762774473e-01
1.979111622156566330e-01
1.926912407968806584e-01
1.867311448687959674e-01
1.859539024687036912e-01
1.848700149144058280e-01
1.855556321745048531e-01
1.950046476502544091e-01
1.991833221772103812e-01
1.947647877259324756e-01
1.944138276426893852e-01
1.894322321024020650e-01
1.881719996821779040e-01
1.939012238103443864e-01
1.921530918593812864e-01
1.925580435598260309e-01
1.913062019541645620e-01
1.900280883541822508e-01
1.947421275078075054e-01
1.971940181445103191e-01
1.955463902682478550e-01
1.998898884501458528e-01
1.979484764182832257e-01
1.927638806490772072e-01
1.877934804819116898e-01
1.840197772337008042e-01
1.917108179226961195e-01
1.925025357273716375e-01
1.878334364403194123e-01
1.924852846788035754e-01
2.044911396600396225e-01
2.027323947039639529e-01
1.911986784045715537e-01
1.947032095505637772e-01
1.947644598988433062e-01
1.839036455504253764e-01
1.867246151505777274e-01
1.950719289247912769e-01
1.907510898590410175e-01
1.856961772498329777e-01
1.881986421692462830e-01
1.897271392535268553e-01
1.929979558012888119e-01
1.900730453067870640e-01
1.883005640615228737e-01
1.892407987744952613e-01
1.902820819350585779e-01
1.888482135200359735e-01
1.936240026399042857e-01
1.947537067903795105e-01
1.850335979180438295e-01
1.858773104374503160e-01
1.876812618875489669e-01
1.849587292180779607e-01
1.905584714767814547e-01
1.919571100838350641e-01
1.849896633065858942e-01
1.902091940861702357e-01
1.929785113221844095e-01
1.914061038494602462e-01
1.885126722721169601e-01
1.881867434711459175e-01
1.935835448211747634e-01
1.968208977887720701e-01
1.928382630423051969e-01
1.901650719898260733e-01
1.927326217975836031e-01
1.926906702265173410e-01
1.924033568249222392e-01
1.911651335868102264e-01
1.905094294639804453e-01
1.876262540505355125e-01
1.836185640030696953e-01
1.900272975514718798e-01
1.978428433737166869e-01
1.988508888593038260e-01
1.911740034349562467e-01
1.865354120613573197e-01
1.884140359873290871e-01
1.840342129685358097e-01
1.829015261738124454e-01
1.855803602552995590e-01
1.845991573531206298e-01
1.866956899652496282e-01
1.941601716127316912e-01
1.922006765829211150e-01
1.874432786592564182e-01
1.917051155470950730e-01
1.869224154031393914e-01
1.846716388707236034e-01
1.816682714726003955e-01
1.818376817642568533e-01
1.981441568192399139e-01
2.011837152712059318e-01
1.954734443963152546e-01
1.902871664921319816e-01
1.879046053853824227e-01
1.839210549414236062e-01
1.796348953828729722e-01
1.805130186996271036e-01
1.854597809550934950e-01
1.870166842596823198e-01
1.926001841874079856e-01
1.935394203104140454e-01
1.906564316349275978e-01
1.949395194446311430e-01
1.886926534850904835e-01
1.802476041530590989e-01
1.783255839740142401e-01
1.831327600693232471e-01
1.813280509157863818e-01
1.825463590072932130e-01
1.913771965244873696e-01
1.858573812990509666e-01
1.838940311778853587e-01
1.855609772515365852e-01
1.832731056183382612e-01
1.863221810351536889e-01
1.930751745054650192e-01
1.885387531368410696e-01
1.784919890129267606e-01
1.809552572083028832e-01
1.802691991389105963e-01
1.835780556146262843e-01
1.866041467059375569e-01
1.808833142261283833e-01
1.790920408892499871e-01
1.824634845752693135e-01
1.800811510680650207e-01
1.767919044965102215e-01
1.803651310117304063e-01
1.744009581680192877e-01
1.755559081116593867e-01
1.878465692671291432e-01
1.914166478874195498e-01
1.854081556001951903e-01
1.822939411393717790e-01
1.833187072932931649e-01
1.810290312766158760e-01
1.811441272441164652e-01
1.863904797608030850e-01
1.813206961238053028e-01
1.768949557239927195e-01
1.788452134716025099e-01
1.826642866791964859e-01
1.882363557492505446e-01
1.815169927054091081e-01
1.802688391144178504e-01
1.838532895451645000e-01
1.861823532208422838e-01
1.884154785111408215e-01
1.870344294104956950e-01
1.822880073225658093e-01
1.783215082925290462e-01
1.753842351881416128e-01
1.799031887081990189e-01
1.810359835119410010e-01
1.797994824798861968e-01
1.836339700213893422e-01
1.850225730518409994e-01
1.835689680111424749e-01
1.818424715524814550e-01
1.801709387052028988e-01
1.796081104639086767e-01
1.805931576216782963e-01
1.855495100186749236e-01
1.897575592301344038e-01
1.866524083762454433e-01
1.858664044185228958e-01
1.807513044103992161e-01
1.833151187688049355e-01
1.841175560159226954e-01
1.829752211299498776e-01
1.843091987598674542e-01
1.819050772817629169e-01
1.760928615584459456e-01
1.697398236131599791e-01
1.791846273291477498e-01
1.813576257212885234e-01
1.818106081004545183e-01
1.864395703845876662e-01
1.840557125909051128e-01
1.843020084801859637e-01
1.800305083920575033e-01
1.780673469269582476e-01
1.801520165061022416e-01
1.772384067971924659e-01
1.732946266385356482e-01
1.725073927566773691e-01
1.713752548421890176e-01
1.775926030355655938e-01
1.807722318751783519e-01
1.793964948745881971e-01
1.772282186841684370e-01
1.740213375670521812e-01
1.734076547673408242e-01
1.734205171400629297e-01
1.763366762172448587e-01
1.767834972831839324e-01
1.752234667136344515e-01
1.709204529936629025e-01
1.732877062079502539e-01
1.733836574049530954e-01
1.711534599524663636e-01
1.748215156591667874e-01
1.721220061580610028e-01
1.807956109270873746e-01
1.788952243379250129e-01
1.719890905100445455e-01
1.760405039662273907e-01
1.722737720490918889e-01
1.751966821755049364e-01
1.805247264941735874e-01
1.832592317907230095e-01
1.797589032656699837e-01
1.786414698341789731e-01
1.780898675114981899e-01
1.730795557000763540e-01
1.752990632964634421e-01
1.754718025022738437e-01
1.763150575557010935e-01
1.776258454962953148e-01
1.730186135157412985e-01
1.763712652912925727e-01
1.746512505997832587e-01
1.662762890499482615e-01
1.659334510077752067e-01
1.766678841922189602e-01
1.792289536014959606e-01
1.726551653781920048e-01
1.756647033697722460e-01
1.751228589999118956e-01
1.710406472614450224e-01
1.738986515604906413e-01
1.801473808217388672e-01
1.841959231446697320e-01
1.788962646502333664e-01
1.738203540735793751e-01
1.710411833543016846e-01
1.700027742431630684e-01
1.719045860751473309e-01
1.745905942475619033e-01
1.783499173593939280e-01
1.747508025448188673e-01
1.701690241547184068e-01
1.630817488263867077e-01
1.650324175302143315e-01
1.695105114702626647e-01
1.691024102147070107e-01
1.743171211517712815e-01
1.733985280693918218e-01
1.734293517731516077e-01
1.735762942635331041e-01
1.723841697731146039e-01
1.771638960004626173e-01
1.746398839336752162e-01
1.747710640371014645e-01
1.775342124219468354e-01
1.774693148626091677e-01
1.768798380482365928e-01
1.782256738604084678e-01
1.780658131218091911e-01
1.752006834224028864e-01
1.767853679783694953e-01
1.763029956078153160e-01
1.685781208349392823e-01
1.602920365923866386e-01
1.675430738472969139e-01
1.802070106448084852e-01
1.769556197272059428e-01
1.700859777549088292e-01
1.747105121084417123e-01
1.733648445056020226e-01
1.743093711996763773e-01
1.737215058459560257e-01
1.695098270843544974e-01
1.736603464250668361e-01
1.771358832917413750e-01
1.723037010680082970e-01
1.635618814423369372e-01
1.706396092467125092e-01
1.739927974200053684e-01
1.750583146942004675e-01
1.780133274987958647e-01
1.717151941208110433e-01
1.679806855372606156e-01
1.758418601066163156e-01
1.756065027412679613e-01
1.717055463017224393e-01
1.783933983908940757e-01
1.723560455679421510e-01
1.671976880542570820e-01
1.672578387589669091e-01
1.691867893600186856e-01
1.707970703016966352e-01
1.688300756954536630e-01
1.661838679395556406e-01
1.637286352762487296e-01
1.658717796136716660e-01
1.748235750146187317e-01
1.768138663185334358e-01
1.710898992561890319e-01
1.727940082494734964e-01
1.705125150907023379e-01
1.680744447459930346e-01
1.716765212463299828e-01
1.747079402556959427e-01
1.723863585637978590e-01
1.677781086833756707e-01
1.709668383428490368e-01
1.753086737007446827e-01
1.742319106362418268e-01
1.758199121913275875e-01
1.736361929163335871e-01
1.692380026454169129e-01
1.707041823290422755e-01
1.699402928006711055e-01
1.709264824327468013e-01
1.719514401699994421e-01
1.727450303157255784e-01
1.752281099156568211e-01
1.679608385333660192e-01
1.669367488428196156e-01
1.740190174586400407e-01
1.697776984284783963e-01
1.670784342633067354e-01
1.743327248788112960e-01
1.796514903831655241e-01
1.754439461624260066e-01
1.747967504827625251e-01
1.797523377953674506e-01
1.735660105200519387e-01
1.700149768852690091e-01
1.715632358380025924e-01
1.677067011852308720e-01
1.654558425391689236e-01
1.666737163469501903e-01
1.660073546984439374e-01
1.662528173473739879e-01
1.729434640092294972e-01
1.718565066346696979e-01
1.721617113536347277e-01
1.736609216236149889e-01
1.758516156917821760e-01
1.735985149977664899e-01
1.696500038512228081e-01
1.693001877537889110e-01
1.708285731950249797e-01
1.726769231992810183e-01
1.643865004076328351e-01
1.615873075005550275e-01
1.682000794031542901e-01
1.781794876173153075e-01
1.775466137851773318e-01
1.700912821549018794e-01
1.686119386013041899e-01
1.661100304488500046e-01
1.617023047276673064e-01
1.667727454656838526e-01
1.678683361608235558e-01
1.635081338127586104e-01
1.595799399350632253e-01
1.585357248916129946e-01
1.630847985824372126e-01
1.675094567379298294e-01
1.657289642512174699e-01
1.619645320153560997e-01
1.648770484830996419e-01
1.714077350985784842e-01
1.706697630477162220e-01
1.624220334556483736e-01
1.641241078033720269e-01
1.652790724472482653e-01
1.639291040765027130e-01
1.671149302031023076e-01
1.679639000385917680e-01
1.673794943883484543e-01
1.657047803959721399e-01
1.636715276796481267e-01
1.645703267461633423e-01
1.670913746822645929e-01
1.665707419762222918e-01
1.627335978890376011e-01
1.629187805034543746e-01
1.630917072981407923e-01
1.621734413390563401e-01
1.676866269900112449e-01
1.690841258056224872e-01
1.659088488168116438e-01
1.659349872760930433e-01
1.650501004139799111e-01
1.667830914851708146e-01
1.731840251383812979e-01
1.713590915049788277e-01
1.677000962215486335e-01
1.725153200590551217e-01
1.730969593900872627e-01
1.683845864911133750e-01
1.685401913467666768e-01
1.667309671205760013e-01
1.703664013763766250e-01
1.708822874846976647e-01
1.664815841152267328e-01
1.683298427936547881e-01
1.674225554425515794e-01
1.644048813087703176e-01
1.634627474092376631e-01
1.616356507099422635e-01
1.612186763494585229e-01
1.656301214763994945e-01
1.653690518844882218e-01
1.672367488788543410e-01
1.673520721144254042e-01
1.654615026190427995e-01
1.613670421748396866e-01
1.594506352416140138e-01
1.611135761727670590e-01
1.577109385211514225e-01
1.611892198789311170e-01
1.652709129056581516e-01
1.653661125138854160e-01
1.681867596293311617e-01
1.615743786471119936e-01
1.596956172463468437e-01
1.652515964561613315e-01
1.662869594208375990e-01
1.652165335955281256e-01
1.609735159292285389e-01
1.609140960740868542e-01
1.638817374355392431e-01
1.633889695238329443e-01
1.576179194795502558e-01
1.547685644527719562e-01
1.555832281503204406e-01
1.567894705880438500e-01
1.582603247502787081e-01
1.592222210812818395e-01
1.562768930326748074e-01
1.583366529208266038e-01
1.660556664403852190e-01
1.670420815787640734e-01
1.638589830693740201e-01
1.633278911240783615e-01
1.619284199370535082e-01
1.627703026353403692e-01
1.610381542484976836e-01
1.595172875273857538e-01
1.641171752328770550e-01
1.656969668766906101e-01
1.621695574686233265e-01
1.599054928531744024e-01
1.577636648484123105e-01
1.600265483118548937e-01
1.646416387765355926e-01
1.645516054296390918e-01
1.627705710683122198e-01
1.585284893649548943e-01
1.615235301753046859e-01
1.604239446008469405e-01
1.576101876765586551e-01
1.616239066744004083e-01
1.612392184702774733e-01
1.604214823469517215e-01
1.591979367103402987e-01
1.620974163616155095e-01
1.625425859563842390e-01
1.584689965421638425e-01
1.616707634998691412e-01
1.665183611088569549e-01
1.628858687085945611e-01
1.553078767825239737e-01
1.616254439548156507e-01
1.655877501886452718e-01
1.629711690151311732e-01
1.637604409579310749e-01
1.633916974953533441e-01
1.605350167958294050e-01
1.568662702686860755e-01
1.531773228037478229e-01
1.507532638734014885e-01
1.587380056700873621e-01
1.637863207043697422e-01
1.619623581027249681e-01
1.654396039552509245e-01
1.633732413918128901e-01
1.560249004156403219e-01
1.575631349807284087e-01
1.531803744452831795e-01
1.544143553262989077e-01
1.596087247200416726e-01
1.557402807292098401e-01
1.600780872778697628e-01
1.572142173115310126e-01
1.549413235157565960e-01
1.601184134330619346e-01
1.644215692400401163e-01
1.624707869153260154e-01
1.574750770008614686e-01
1.592449510079350095e-01
1.571433940345909885e-01
1.568286524818080785e-01
1.581533693154439368e-01
1.571597806480839743e-01
1.593054552809570756e-01
1.561920629592600251e-01
1.540060256481582956e-01
1.566751694679747176e-01
1.570028795689061007e-01
1.573075133819925864e-01
1.556810221781124715e-01
1.561009520062569267e-01
1.570096291221096396e-01
1.581898587112476051e-01
1.597663921857906955e-01
1.621723938447551805e-01
1.605252525124032104e-01
1.575771153012148207e-01
1.567216476411681381e-01
1.572975846309184189e-01
1.571755196075317607e-01
1.585359294850593737e-01
1.606277592010858235e-01
1.554160015237907311e-01
1.519286253282240984e-01
1.552710760458448913e-01
1.587037604406379976e-01
1.591460882692085077e-01
1.642584158768078950e-01
1.644836084672571808e-01
1.553518770001204308e-01
1.530727042614205280e-01
1.540510309433745506e-01
1.584089539585257778e-01
1.587848241142675310e-01
1.582978143994173970e-01
1.609510741396318889e-01
1.557152960444885548e-01
1.555729161481677614e-01
1.594321433457953074e-01
1.569595707107421800e-01
1.554056788229633279e-01
1.538810985855975089e-01
1.521335245713509032e-01
1.599348544729873312e-01
1.616380285223131263e-01
1.570412941970326381e-01
1.590103681577982042e-01
1.552823821324681719e-01
1.522228734464991795e-01
1.577998164441108131e-01
1.597319485362601599e-01
1.644882931874820375e-01
1.610193743042424852e-01
1.540199595410236266e-01
1.551255164497654937e-01
1.594468425547973800e-01
1.560568220795212069e-01
1.521482726644301786e-01
1.542826976154395846e-01
1.568896838771519364e-01
1.543511734833571958e-01
1.474853661570359464e-01
1.513390703114511626e-01
1.531988054845683789e-01
1.533290426002137108e-01
1.551666955282612892e-01
1.529690698856167042e-01
1.541283303690160478e-01
1.581172999839635940e-01
1.547459974827928575e-01
1.548492927861395141e-01
1.540115183860483183e-01
1.511617437685986720e-01
1.614415740129121479e-01
1.532546128800545415e-01
1.413363538500067296e-01
1.505084294594475347e-01
1.546566986038794556e-01
1.535064070522582924e-01
1.529980173277961097e-01
1.509767259137071715e-01
1.488112198544775944e-01
1.501370442506269054e-01
1.545686629189158001e-01
1.590722638595359062e-01
1.590201496357404043e-01
1.531839357609527941e-01
1.529144532890095443e-01
1.588148355442521031e-01
1.605973004239232282e-01
1.569627718663456906e-01
1.524269594834951891e-01
1.526573631389469554e-01
1.519895446641284509e-01
1.516905161949046732e-01
1.514129050933082643e-01
1.544713123677715627e-01
1.597525190495766301e-01
1.561317524970098625e-01
1.547266926922794550e-01
1.542353033524892225e-01
1.495711627747310923e-01
1.558673415873627066e-01
1.631293925698041325e-01
1.552513748901475366e-01
1.567119701798056208e-01
1.592651580448600224e-01
1.518303031276443393e-01
1.516512550813255422e-01
1.501765364733925190e-01
1.540982841307599605e-01
1.571723529751269666e-01
1.540104401799763656e-01
1.560494234583571227e-01
1.531552536418634425e-01
1.491001194641161098e-01
1.509973471113650600e-01
1.508378140221794395e-01
1.462638374582442558e-01
1.482447077747344188e-01
1.544747448815162461e-01
1.538383653174328902e-01
1.549340174601664399e-01
1.534844360243411143e-01
1.514738716305823740e-01
1.529584871334047358e-01
1.524920129535064228e-01
1.516799011069267511e-01
1.507129917937926611e-01
1.512857624849950067e-01
1.557512072252492663e-01
1.600599862306757437e-01
1.549259754156872282e-01
1.501200276972828596e-01
1.530803970775359291e-01
1.563310349066689420e-01
1.502673872208994676e-01
1.487924765671864435e-01
1.538387709423817973e-01
1.543379840053743790e-01
1.586282733899743724e-01
1.578530860399009195e-01
1.541174141125833952e-01
1.526116781916532494e-01
1.492443533793969546e-01
1.509013089321016021e-01
1.523653747759523558e-01
1.489690706278564147e-01
1.508530528301563478e-01
1.549894934303182314e-01
1.540491942331447539e-01
1.518995098506459862e-01
1.540752742648531792e-01
1.556701629143678878e-01
1.526192343424163933e-01
1.501345842694817856e-01
1.489280524567078712e-01
1.514728918161666882e-01
1.559193815287157059e-01
1.542848288602182982e-01
1.515131220252600996e-01
1.519941218522894710e-01
1.551053024725413121e-01
1.553062516175512664e-01
1.524582973893962579e-01
1.529034886682635874e-01
1.535355233111289353e-01
1.493075821052367858e-01
1.460756847526579749e-01
1.508687564120600177e-01
1.505527995984264344e-01
1.504850425007322468e-01
1.549327472521266902e-01
1.508624859681178820e-01
1.479232149000168361e-01
1.505006085057068455e-01
1.488818430911937885e-01
1.490147530323951142e-01
1.511516147508666086e-01
1.550088782143051180e-01
1.542177978817766415e-01
1.485201945723671202e-01
1.414514613496334061e-01
1.410887944335274535e-01
1.449943407602509726e-01
1.483687806404777321e-01
1.534041959177583347e-01
1.565353375293497551e-01
1.552760530390568661e-01
1.489098256948232779e-01
1.449814664857195234e-01
1.445131870486593972e-01
1.488883503042795209e-01
1.511718276041510434e-01
1.495459767741625645e-01
1.514007585185461746e-01
1.501760569813367086e-01
1.463330646071445418e-01
1.445989235478787882e-01
1.482432001282920631e-01
1.503677359593452167e-01
1.435468558482715373e-01
1.412743243038447061e-01
1.427001894558432016e-01
1.429507022413485651e-01
1.490700836422093334e-01
1.495916406582617209e-01
1.463013004677072293e-01
1.475844176022687859e-01
1.498826963283266811e-01
1.525522823168667386e-01
1.468562593756059798e-01
1.421602899465276015e-01
1.476961990519662926e-01
1.526770000131431881e-01
1.483464526612849887e-01
1.441188020565793704e-01
1.466848078430416646e-01
1.474919665102480126e-01
1.493445782750306983e-01
1.521711696224365695e-01
1.469585297463189832e-01
1.435477692459225796e-01
1.480335622623276948e-01
1.502828781078586751e-01
1.491278184782575400e-01
1.458694991872065139e-01
1.464057454408943526e-01
1.487654764868475976e-01
1.448045073212999023e-01
1.413283714511957834e-01
1.404657201963648017e-01
1.412922449075563192e-01
1.422577732984413035e-01
1.493798356114217629e-01
1.549218421673077550e-01
1.554951759985151172e-01
1.530632428318336458e-01
1.443212552840059948e-01
1.407760186951996506e-01
1.483690177506795660e-01
1.530437056478800573e-01
1.493652567373201234e-01
1.464546998107716935e-01
1.458737691947874227e-01
1.517650711049639278e-01
1.530208892107473850e-01
1.467644427046335964e-01
1.425828633524865441e-01
1.412266585375325234e-01
1.432663959291651801e-01
1.461408404864480426e-01
1.452155354688626498e-01
1.455835553416712225e-01
1.439249042743883933e-01
1.403116768411107329e-01
1.425652072435996121e-01
1.456259863336399341e-01
1.501125268489210685e-01
1.506695737763441845e-01
1.465026106365948655e-01
1.474734788374928995e-01
1.449076526022680667e-01
1.424253404336458528e-01
1.405366865268485865e-01
1.411218741062373883e-01
1.427037926259702716e-01
1.444832744398823754e-01
1.474066834257230507e-01
1.418349051223363466e-01
1.370293306016733825e-01
1.454956992711214370e-01
1.518721140040868722e-01
1.482259562044938861e-01
1.438376017710688015e-01
1.429304786291052676e-01
1.469142820909055402e-01
1.467185907047459104e-01
1.451331413618728583e-01
1.450813213687308645e-01
1.442932649697905023e-01
1.444292331580349642e-01
1.426750060129163278e-01
1.408184602043389688e-01
1.456425776368833469e-01
1.507748460773537247e-01
1.538550096760777919e-01
1.484345261475929489e-01
1.419753350654532897e-01
1.413007098851627452e-01
1.426415885573487086e-01
1.390247206923106160e-01
1.352414727898112179e-01
1.484265682657854302e-01
1.518214711634189862e-01
1.428038091726584746e-01
1.401835459870061362e-01
1.442616725130124455e-01
1.435093314276446319e-01
1.434615093713367540e-01
1.468502693356942834e-01
1.433337713274625280e-01
1.415911519616177283e-01
1.379640024189958958e-01
1.387750024986512953e-01
1.418710953689214793e-01
1.441070380765352155e-01
1.405301323573675265e-01
1.400301859800961168e-01
1.430022821458649118e-01
1.423735296788580518e-01
1.394540879136301204e-01
1.390992655187147931e-01
1.423782991457378522e-01
1.431058040196638015e-01
1.408403973251803887e-01
1.372965874250953178e-01
1.411082357154138101e-01
1.437886929995940422e-01
1.446099682791068264e-01
1.470273285429768706e-01
1.468555969596276878e-01
1.414209178480054507e-01
1.376225817862116452e-01
1.393467227678377718e-01
1.418901101646233009e-01
1.421091464233683876e-01
1.426039845646052961e-01
1.450922540056255872e-01
1.458501108605897989e-01
1.418749147241808173e-01
1.411582611699601086e-01
1.426305884931111656e-01
1.433335999725701693e-01
1.404607702239592248e-01
1.394735344516964681e-01
1.431347243338501329e-01
1.414901497939017039e-01
1.404910821964958645e-01
1.453217309544962144e-01
1.442771703677371287e-01
1.380469957278482318e-01
1.431754845199258164e-01
1.412495001676981055e-01
1.352369160803369164e-01
1.369338628571634964e-01
1.397377741026729070e-01
1.400362299477077854e-01
1.449089676898193679e-01
1.452956470611121709e-01
1.390300965246052678e-01
1.378814887931968103e-01
1.372306180265760456e-01
1.406541616677578765e-01
1.371943109852482579e-01
1.346338490792093057e-01
1.396951626621927012e-01
1.439136345433652542e-01
1.444505704851571648e-01
1.423727457540124308e-01
1.437584967783731016e-01
1.432894501580939950e-01
1.445819801166575436e-01
1.398320723734864102e-01
1.352749948513287115e-01
1.378697290916550688e-01
1.353018617802163592e-01
1.404205295046886681e-01
1.415353719984421554e-01
1.373059434827544611e-01
1.372275388484899827e-01
1.390492382126696513e-01
1.404048103082321253e-01
1.401635038418636847e-01
1.393037892310423076e-01
1.395003505516653475e-01
1.405361829574518773e-01
1.352738661095590489e-01
1.355446206860179970e-01
1.404996695516228522e-01
1.356383267127767300e-01
1.331809688252222346e-01
1.385255139803870661e-01
1.407595671849135865e-01
1.413346504303318318e-01
1.411452730367833697e-01
1.390235679708322902e-01
1.374383459137208108e-01
1.393503344787045406e-01
1.424857233674519941e-01
1.409516808594707127e-01
1.408679979629777757e-01
1.353261013349152664e-01
1.309850094797596343e-01
1.370336470302492282e-01
1.400995168059759322e-01
1.380069799741652781e-01
1.340096040902743757e-01
1.326121620867690143e-01
1.362978898512481885e-01
1.394707881415133410e-01
1.409957702700065652e-01
1.419036494508131852e-01
1.378378392336712666e-01
1.324047692486942651e-01
1.337448854719320845e-01
1.344587650394239442e-01
1.316707497894113454e-01
1.390397449004090735e-01
1.406344918041940451e-01
1.385409739109171590e-01
1.376094493485242598e-01
1.359836955498419375e-01
1.415520604749758438e-01
1.434484912430875891e-01
1.378546072579973913e-01
1.342876692877066624e-01
1.380606107164104035e-01
1.402459423595612542e-01
1.365732829157732808e-01
1.384793579326575597e-01
1.383971800125547436e-01
1.329361123138810274e-01
1.298044149090673838e-01
1.291834087535831954e-01
1.336422190652409303e-01
1.345396831352598244e-01
1.318453421957923866e-01
1.334552047511109452e-01
1.346256713359979262e-01
1.384277899736505446e-01
1.387276062361670337e-01
1.341000252980678042e-01
1.356870462175147896e-01
1.342292408412279758e-01
1.299070020998438491e-01
1.322166080856308490e-01
1.326145816665431076e-01
1.355646972381788773e-01
1.387834271075513992e-01
1.374134937501529374e-01
1.353380998118325351e-01
1.325773053741519936e-01
1.348133953431180920e-01
1.350385146644399459e-01
1.352503692719658479e-01
1.354547388656888451e-01
1.314238943774269086e-01
1.300353834121187324e-01
1.366990333477027530e-01
1.360924870036702705e-01
1.308037138927637122e-01
1.306526884219735285e-01
1.342551042524066929e-01
1.392329653269058498e-01
1.393962100391242520e-01
1.383739930952051500e-01
1.361717583189108738e-01
1.312678112598490432e-01
1.315110401640660620e-01
1.355722554415840775e-01
1.350071188552165735e-01
1.308123573598613809e-01
1.277995607969936998e-01
1.297143922776398672e-01
1.311430025717211789e-01
1.332585404329044987e-01
1.369781720314978968e-01
1.344357467700837694e-01
1.326029392802036411e-01
1.324754462040799163e-01
1.300996116104989608e-01
1.335959255722412309e-01
1.311151902722687279e-01
1.264852314688347801e-01
1.315529223667573633e-01
1.365145631278885663e-01
1.352479301443098858e-01
1.266191314338100948e-01
1.226543525782883143e-01
1.304122421815220589e-01
1.372693330538556911e-01
1.387876897313883862e-01
1.381957974584508697e-01
1.374962449586336066e-01
1.343342642312490010e-01
1.312433435019862149e-01
1.315290981655985458e-01
1.317754501784652865e-01
1.318460310942111968e-01
1.315539379359838001e-01
1.316484037851961553e-01
1.296339204608061013e-01
1.307692573225262556e-01
1.309196461880378082e-01
1.303163048778847588e-01
1.295724370388175450e-01
1.301156400201051444e-01
1.344394085901797209e-01
1.291200781303553924e-01
1.296901863348967898e-01
1.318031397039323982e-01
1.290389832926512603e-01
1.362623483395255519e-01
1.363132901810158171e-01
1.320992761173399865e-01
1.316101370035908380e-01
1.301910455223152241e-01
1.322735026886408538e-01
1.351461943994738124e-01
1.348614034804570816e-01
1.287337597888405794e-01
1.280248656136362684e-01
1.286352247431386819e-01
1.296681376526196972e-01
1.316016849653579013e-01
1.289115310794621827e-01
1.323292673655561136e-01
1.318590848949472705e-01
1.300977553872211256e-01
1.284583806992756205e-01
1.296782694489666821e-01
1.311263342800060849e-01
1.254230213987148068e-01
1.265768977839398235e-01
1.341007978134347856e-01
1.332806841502845729e-01
1.281883565094406319e-01
1.287454069135987866e-01
1.343836020976880430e-01
1.380456939682475626e-01
1.327180537993144782e-01
1.324958672969294426e-01
1.311299775362755882e-01
1.270364407910738180e-01
1.284139514501841939e-01
1.290059139241047093e-01
1.298206064782528313e-01
1.288643759791271992e-01
1.302966548496010957e-01
1.277158097761467992e-01
1.257384610860674823e-01
1.300714788042089398e-01
1.295780471649890242e-01
1.303575588334433544e-01
1.306088557904550307e-01
1.329458370464902950e-01
1.325979472083989585e-01
1.295251322209675371e-01
1.310188026381111648e-01
1.310368288933420888e-01
1.327888461850108559e-01
1.295649444576310039e-01
1.277709000322659050e-01
1.306785591795643353e-01
1.293970553633956577e-01
1.269148075753819549e-01
1.240770969574443716e-01
1.270813612165760664e-01
1.301333304594393669e-01
1.271773028679280271e-01
1.271929293950707918e-01
1.312726898678683307e-01
1.301996740597387847e-01
1.276932059620012883e-01
1.265298790031778586e-01
1.264069677849131434e-01
1.309826642261655294e-01
1.346538989437238154e-01
1.329242866039931359e-01
1.248603046347788875e-01
1.243118976292857392e-01
1.293579410800855256e-01
1.331511455673835831e-01
1.318867754786850199e-01
1.254805089929048045e-01
1.292614849588326342e-01
1.323047346784418932e-01
1.261535502919739204e-01
1.201542483662388083e-01
1.259197344657272122e-01
1.315897713282774273e-01
1.311571589513937097e-01
1.317254654670121372e-01
1.260172569477346072e-01
1.250531426086484710e-01
1.270666539187917388e-01
1.258971024419190954e-01
1.259649526198118041e-01
1.260430407556465682e-01
1.248811465018733052e-01
1.276268948601826381e-01
1.288111354013081744e-01
1.253009226933301523e-01
1.253915181893957009e-01
1.303122798878538491e-01
1.288647258034618104e-01
1.245744840150449090e-01
1.261547535303381429e-01
1.262106436258250142e-01
1.286271707043307455e-01
1.305331089889338603e-01
1.319949338844055575e-01
1.333999887856042732e-01
1.292692764442512077e-01
1.252864038722729667e-01
1.258604149630593860e-01
1.257826359416244211e-01
1.294830488401935986e-01
1.284070829937427327e-01
1.230869138834363857e-01
1.265908932955287225e-01
1.247111058137425066e-01
1.250240420751597969e-01
1.248147172012581130e-01
1.210445802848866825e-01
1.228868811179501253e-01
1.298751616244233908e-01
1.363807076623765879e-01
1.318899505695391716e-01
1.259030431229493097e-01
1.262148295340679016e-01
1.293267698660844067e-01
1.290129680733279605e-01
1.279475324367494726e-01
1.281745458120128189e-01
1.278919759021053815e-01
1.291509759065994634e-01
1.279070652192630664e-01
1.276435489228190390e-01
1.281913878777142801e-01
1.266696178901692560e-01
1.225203514862671789e-01
1.228710565127670712e-01
1.265444347131507996e-01
1.279047469247764635e-01
1.294387875303018021e-01
1.257940264359467819e-01
1.214400280869008253e-01
1.226621367906196858e-01
1.219781588179884302e-01
1.209913266663411729e-01
1.249293120802084378e-01
1.263957321555785607e-01
1.279830546758617404e-01
1.250942315472806654e-01
1.224139878950524923e-01
1.251421229868122376e-01
1.265640544141046764e-01
1.249461332823237764e-01
1.271943146484831588e-01
1.275908840985388315e-01
1.228153197769230598e-01
1.256366938311133941e-01
1.282088155943248431e-01
1.251151419688360522e-01
1.279198326338877589e-01
1.293276801882389249e-01
1.238185503141763788e-01
1.242098654737946173e-01
1.249008175809779853e-01
1.229536548218837788e-01
1.231949977725698142e-01
1.249979766997790925e-01
1.271190113562263302e-01
1.275848324972037040e-01
1.210812116004413574e-01
1.186371912831586106e-01
1.195847705523356563e-01
1.173788274357725619e-01
1.195593045669104404e-01
1.228673506624362310e-01
1.256136870945979978e-01
1.231374795886562984e-01
1.234311452547732085e-01
1.277727350828075648e-01
1.248985565767474631e-01
1.224054476575131972e-01
1.257148348847221542e-01
1.270533249061723269e-01
1.269413470916593012e-01
1.255820562961423859e-01
1.247674133326164975e-01
1.253609979948027975e-01
1.221989062059720133e-01
1.192158115303229154e-01
1.226054260626265047e-01
1.233232956708826128e-01
1.243584334754298387e-01
1.222129894431967095e-01
1.183646462320849940e-01
1.232797951588599367e-01
1.179591320872366150e-01
1.158479077002026458e-01
1.214230714508200970e-01
1.200551448096266738e-01
1.180867635845279789e-01
1.196761263867190672e-01
1.187852564932345006e-01
1.178411096806102620e-01
1.203874556272627322e-01
1.218528503244670214e-01
1.206547260613924505e-01
1.176264410164997165e-01
1.206418067946202349e-01
1.240635784032371874e-01
1.208610048312236673e-01
1.209137424026063001e-01
1.276507847673204188e-01
1.277555291566763174e-01
1.224537957655465747e-01
1.183977753174765418e-01
1.212633960831647068e-01
1.253949609978773638e-01
1.207733833317921335e-01
1.205250783831478822e-01
1.234594389070085979e-01
1.218095916797520412e-01
1.185775919496477593e-01
1.182178941659629973e-01
1.227720776754865767e-01
1.244266620167138460e-01
1.243483668744006232e-01
1.242759857393436057e-01
1.201518845727819057e-01
1.200754303846843091e-01
1.227047709969059236e-01
1.219240883685716592e-01
1.206602179345628439e-01
1.205115068915942056e-01
1.202975660577262212e-01
1.210632841008235788e-01
1.190366396305528873e-01
1.177673451950537326e-01
1.202163340884844639e-01
1.205082215963142050e-01
1.197153096375904863e-01
1.180976597103790132e-01
1.183345490693201579e-01
1.201144173878250371e-01
1.175367119416893674e-01
1.179628418199119982e-01
1.228402001405580479e-01
1.259938378273305626e-01
1.211403076630299391e-01
1.153084039865835131e-01
1.145090434908275501e-01
1.187589724293185572e-01
1.231054342059444418e-01
1.186908234389475597e-01
1.189583250360181921e-01
1.231433469490571392e-01
1.248480201998971445e-01
1.216788290908441816e-01
1.187436104520699642e-01
1.193138060438625470e-01
1.175221841356515473e-01
1.169897004827664261e-01
1.170882622869718892e-01
1.191820272795322821e-01
1.214903620658363825e-01
1.209868257368407751e-01
1.191667743500172266e-01
1.189756540831255344e-01
1.197428128210304421e-01
1.167313943103739232e-01
1.191247027429513938e-01
1.189331925438169568e-01
1.156222153880312326e-01
1.201101738388404283e-01
1.198842049724040820e-01
1.183474435786738138e-01
1.190647361566197632e-01
1.185027792590152979e-01
1.158106252687948479e-01
1.145944798727693975e-01
1.128888328781846306e-01
1.132130010784466040e-01
1.195071930707339025e-01
1.209291391828905132e-01
1.198270491644243679e-01
1.220948520013581257e-01
1.225014115277352211e-01
1.191541647413590505e-01
1.162261061074836704e-01
1.149081953576289034e-01
1.190140897871082154e-01
1.189093838278640070e-01
1.140298852864371493e-01
1.138908768541330441e-01
1.201126701544992514e-01
1.212532720704778411e-01
1.165800389528764136e-01
1.188400076204377681e-01
1.192934685330351158e-01
1.169462438760730388e-01
1.152442313795279810e-01
1.148871647074455465e-01
1.174176378878853955e-01
1.203575691144732757e-01
1.202444508785640992e-01
1.219443122241360838e-01
1.223577364957972452e-01
1.158206312073660621e-01
1.171964905721717687e-01
1.199311479548496040e-01
1.163021448226017190e-01
1.156784223091727737e-01
1.185222616594292511e-01
1.176524789124861886e-01
1.170369333690069041e-01
1.197414470074580350e-01
1.168618987243898316e-01
1.151555743837600343e-01
1.144829307314194633e-01
1.128749763620536112e-01
1.156479442076289721e-01
1.162812545624006544e-01
1.137073311454951524e-01
1.136040414319516023e-01
1.181540889889153290e-01
1.196270125356158065e-01
1.172041481670411389e-01
1.172293471172533713e-01
1.192171636283439196e-01
1.155650434568236407e-01
1.129398399824714794e-01
1.151061180820048269e-01
1.157722664421423214e-01
1.170145701030281260e-01
1.160605643190920494e-01
1.178243030964334498e-01
1.158237901309319973e-01
1.133417397042611047e-01
1.163942741830562705e-01
1.190565906662274798e-01
1.190372697017385017e-01
1.161078773404339570e-01
1.145455436283225603e-01
1.120939863189793356e-01
1.124165436952033609e-01
1.146774151260231689e-01
1.163547557778850938e-01
1.177590553094287895e-01
1.182363731848754818e-01
1.188707032111257084e-01
1.167064953224068863e-01
1.166642491934215126e-01
1.194172674595601474e-01
1.174103385350410284e-01
1.143643510350635661e-01
1.153469966273815428e-01
1.134289142646266318e-01
1.142573096699902591e-01
1.142465773771789150e-01
1.129633729920005852e-01
1.187408049773576724e-01
1.198751356891472747e-01
1.158524851671217659e-01
1.150444088405471049e-01
1.137705770333026778e-01
1.114009370809083410e-01
1.140171191173265236e-01
1.155876796585727367e-01
1.143499384153285892e-01
1.122954049173874591e-01
1.142906745623891995e-01
1.151998269918366041e-01
1.120051548745237963e-01
1.134719202737720228e-01
1.186490040420991043e-01
1.155161445887069038e-01
1.096838952953143181e-01
1.138765257307744611e-01
1.173576910903314230e-01
1.166376102408518134e-01
1.145180675196924847e-01
1.110579063757498597e-01
1.108299419935864644e-01
1.087362589894859816e-01
1.083487123545554820e-01
1.114501182388714789e-01
1.124123287314065661e-01
1.108033793720930998e-01
1.111558268963021984e-01
1.135198148418656711e-01
1.117481735154447348e-01
1.128816259838706787e-01
1.162345501122547253e-01
1.109554248147825023e-01
1.076057303999425896e-01
1.108573878407649871e-01
1.126008496508741630e-01
1.120736230686436297e-01
1.114477058136824905e-01
1.147545130557443699e-01
1.170291348779901458e-01
1.123069253984517180e-01
1.111860679807344515e-01
1.132226290033797600e-01
1.099896036485869533e-01
1.124461913957981035e-01
1.156039430747101970e-01
1.140843657261629285e-01
1.120487778670920809e-01
1.105490643408153784e-01
1.098771518281765752e-01
1.096111965888424827e-01
1.080891363453184290e-01
1.102641302029142845e-01
1.131780979454046349e-01
1.128088631965081801e-01
1.110332263369664674e-01
1.103280791576081027e-01
1.086702422532919710e-01
1.100809481424942227e-01
1.118914815534395174e-01
1.118921544700142157e-01
1.147886318961056362e-01
1.150211593645789204e-01
1.129395494923969290e-01
1.093147901844326031e-01
1.135800096734290165e-01
1.155188481693041197e-01
1.146315529500264163e-01
1.170633548892925507e-01
1.122215933778802910e-01
1.047265111289228529e-01
1.081272482535899221e-01
1.107080508836442295e-01
1.093937118531167624e-01
1.136381845678078317e-01
1.127011026014290013e-01
1.117898160690537629e-01
1.090225925737824120e-01
1.085468989797752914e-01
1.112822399785999006e-01
1.125512348304911481e-01
1.132148972163054129e-01
1.094515441940361877e-01
1.093236935717500496e-01
1.110612769928445848e-01
1.101820292104387922e-01
1.090752799915848115e-01
1.096448350979038061e-01
1.104063796380110873e-01
1.094294174240949408e-01
1.073163207265361713e-01
1.086742174534040262e-01
1.135268814179723751e-01
1.134801829121271921e-01
1.101534764253966348e-01
1.128175613207979822e-01
1.152886851161411957e-01
1.100591432060501335e-01
1.075536125753177308e-01
1.106896707804653768e-01
1.133253888887966049e-01
1.112533368350033525e-01
1.092933217315774086e-01
1.099268661388165952e-01
1.073561351860741336e-01
1.054144625406948366e-01
1.058348614555725403e-01
1.120711267757903001e-01
1.155589144649807054e-01
1.110147422229412206e-01
1.080509749584123297e-01
1.097532401088014697e-01
1.085220029578605333e-01
1.042895583298669299e-01
1.078937397636215989e-01
1.116136550860089977e-01
1.081059357388051007e-01
1.073155816391708622e-01
1.067115205027825697e-01
1.045113030107114177e-01
1.078909830217633092e-01
1.079347303278396508e-01
1.067741025211182970e-01
1.084833329065925667e-01
1.091048953582969966e-01
1.064773978065328142e-01
1.026593847460863518e-01
1.039838002753016855e-01
1.079293246987040461e-01
1.086584495611598172e-01
1.051494560889609936e-01
1.049054681973651676e-01
1.068097519184220551e-01
1.080590231432906334e-01
1.084678621416636235e-01
1.086950452244545978e-01
1.065528432145575327e-01
1.076057383158358638e-01
1.133795020989080138e-01
1.107151086450890581e-01
1.058262143791874887e-01
1.061564385353184897e-01
1.085960975931542921e-01
1.088829994522755029e-01
1.103386869789509256e-01
1.068168310497203399e-01
1.040811295836366474e-01
1.078785003009728322e-01
1.083528003428096548e-01
1.080186685158142507e-01
1.088337383170325939e-01
1.119211565317191348e-01
1.100245881160576561e-01
1.115889227160847541e-01
1.109187066858357551e-01
1.075933765387508123e-01
1.098488195514347038e-01
1.111744321929658968e-01
1.099257734397366681e-01
1.042555773272736408e-01
1.018243109757196868e-01
1.010474895320549044e-01
1.026132884407252865e-01
1.019531138976628309e-01
1.063382647691658162e-01
1.120642346905208614e-01
1.066685464312544240e-01
1.067663913414705623e-01
1.079699612383973883e-01
1.077564423989799125e-01
1.097257195427977922e-01
1.077130686469684046e-01
1.029403389760814996e-01
1.042284328849635844e-01
1.072970338186127609e-01
1.063882781748444473e-01
1.076515119912160590e-01
1.056260928898009877e-01
1.012150656812105115e-01
1.023266720138119312e-01
1.035200643728706599e-01
1.032654159509765190e-01
1.051010664580648846e-01
1.054815677602860824e-01
1.089194761711421156e-01
1.094391548328619568e-01
1.063927189342847995e-01
1.074355653132557792e-01
1.034250495238490386e-01
1.028530939653192200e-01
1.039819985096963328e-01
1.033738762109573522e-01
1.048033733400425688e-01
1.022288576255111214e-01
9.869424309380613047e-02
9.935544030972286167e-02
1.059505095589125256e-01
1.049693211546763871e-01
9.961717662885755109e-02
1.007177440266415064e-01
1.019266377758829140e-01
1.006018543715953006e-01
1.007339379299844184e-01
1.005996560011163665e-01
1.014262183944061729e-01
1.011351733847157264e-01
1.018406648877975273e-01
1.097134913724900629e-01
1.110404029831336820e-01
1.066013021665382088e-01
1.048612705493024849e-01
1.048166814588322171e-01
1.060338767392240977e-01
1.046686331952144944e-01
1.041458625682334105e-01
1.041492608326951425e-01
1.056212424257074317e-01
1.055179985418907840e-01
1.003652411789045101e-01
9.836207803532877325e-02
1.007636886462730530e-01
1.046002061268963695e-01
1.035724771167529229e-01
1.040044682381141700e-01
1.059658133549147840e-01
1.060662819699261655e-01
1.078004721568084634e-01
1.034761497772228866e-01
1.013824603706485195e-01
1.032102022874956115e-01
9.919988543419555604e-02
1.007520364441040761e-01
1.043690737456686307e-01
1.041639831823973211e-01
1.026533458979937419e-01
1.031591787414668643e-01
1.056589577131974850e-01
1.026909613669386989e-01
9.927966145834905831e-02
1.009858430849170929e-01
1.022001064089271549e-01
1.012500265312085007e-01
1.030164842618981752e-01
1.016829415240342455e-01
1.004579281180387196e-01
1.030443438081920238e-01
1.016429049505599702e-01
1.016838453721199131e-01
1.027629239769645986e-01
1.025647162829119025e-01
1.005719257303533953e-01
9.979719523799679415e-02
1.008043744174604434e-01
1.015999005706781644e-01
1.022310282703476764e-01
1.021705920367663584e-01
1.070312644447001804e-01
1.027478200217377957e-01
1.005622777577167698e-01
1.007874356315496822e-01
9.788001958434756899e-02
9.882132127603739102e-02
9.907062666835116105e-02
9.941271162694917396e-02
9.763218564732788207e-02
9.904265225717646948e-02
1.020389085832856257e-01
1.000134334880735526e-01
9.768069368221853066e-02
9.760255686978058787e-02
1.001710645550652062e-01
1.002365725387154155e-01
9.735685398447080363e-02
9.973809921478063445e-02
1.027450409614570070e-01
1.029448957007459003e-01
9.947024955105275568e-02
9.611971688018633442e-02
9.802643748658788903e-02
1.007608904392682664e-01
1.002474649997412565e-01
9.697231997769033274e-02
9.531453922674822110e-02
1.015983928789063045e-01
1.050827374126375585e-01
1.006541614250376776e-01
9.789339601215452102e-02
9.803220525314419731e-02
1.012359091349251256e-01
1.008547568376098463e-01
9.888042354627483987e-02
9.730082943168510967e-02
9.570085683220556916e-02
9.888123105363438858e-02
1.023652176800689262e-01
1.010204816165403974e-01
1.005318052357202646e-01
9.834014245767858098e-02
9.654344059060880612e-02
1.003171514655787494e-01
1.020112073764774252e-01
9.786877616568903648e-02
9.505733014367587219e-02
9.822751790697790975e-02
9.913909931568247458e-02
9.899353554184954496e-02
9.652246146424915685e-02
9.610451012095859447e-02
1.000108530624700259e-01
1.022599105177927348e-01
1.003751223317980584e-01
9.584888878280506397e-02
9.859106299102800286e-02
1.048704732201920925e-01
1.055573050962101689e-01
1.006988267410509758e-01
9.805127520614387304e-02
9.774496031186080680e-02
9.855536957659347119e-02
1.003182590662897861e-01
9.971051429634408825e-02
9.944518586650417935e-02
9.775505049075272623e-02
9.543938397677811936e-02
9.862968691132163734e-02
1.031185580661702628e-01
1.010134007950190954e-01
9.831316979970304570e-02
9.827981553396923642e-02
9.739338836266418775e-02
9.825501538745037844e-02
1.002297808926482792e-01
9.885975661416916693e-02
9.661034115007612055e-02
9.296537130455401199e-02
9.478832621989033425e-02
9.879105268212626245e-02
9.523064765203222148e-02
9.744043393271148434e-02
9.897841675298794939e-02
9.786878539428812973e-02
9.890290900350287573e-02
9.994048170318330093e-02
9.983869048992718986e-02
9.654893251887046446e-02
9.671038808868681613e-02
9.758471468386360759e-02
9.588415822880368145e-02
9.710423326779965558e-02
9.877120655739571320e-02
9.650837614923196695e-02
9.268515191863618830e-02
9.170708656254696056e-02
9.617596485607535217e-02
9.495311442927191481e-02
9.599507574944056432e-02
9.769500543120607228e-02
9.624828119980473329e-02
9.727737067918031111e-02
9.775001994083719337e-02
9.562480597693957807e-02
9.439904940852411608e-02
9.350084716105931670e-02
9.546639611449135587e-02
9.743660917361494922e-02
9.466566107090461368e-02
9.478129776622126745e-02
9.390484441753477185e-02
9.410041003271520099e-02
9.447568480910839561e-02
9.143055777138227314e-02
9.294314797453824550e-02
9.596397469393254387e-02
9.490612561774453004e-02
9.519258544755661300e-02
9.336270870655005716e-02
9.096167212055683571e-02
9.405208771863639294e-02
9.704689973030204697e-02
9.705274049672793502e-02
9.500337413092405092e-02
9.444365456339447185e-02
9.490568255923231833e-02
9.407107847313235516e-02
9.243149534605989148e-02
9.037935632390872720e-02
9.331636346250669900e-02
9.644105685865020372e-02
9.690947137062036476e-02
9.848839424068432657e-02
9.460927431149748768e-02
9.177426116514503240e-02
9.743272168047402426e-02
9.578823606030716087e-02
9.218939224912287012e-02
9.447836399883308145e-02
9.501276285129725552e-02
9.459416258822926638e-02
9.499605354607613961e-02
9.401258679902485538e-02
9.307001549163072818e-02
9.442695379920265641e-02
9.431858223832315091e-02
9.382975878390752145e-02
9.509947275190569482e-02
9.760421420114653857e-02
9.608413682187601224e-02
9.298621796507144932e-02
9.456586225556554148e-02
9.444641731943642649e-02
9.688189158904537968e-02
9.732531875939504085e-02
9.547816941111553213e-02
9.517784673915756499e-02
9.361595419745023794e-02
9.418627880840751976e-02
9.298499685634765977e-02
9.489872805266520717e-02
9.754668379823058788e-02
9.685761857240371420e-02
9.696636883432044329e-02
9.560004384745994510e-02
9.393317377501204934e-02
9.241974317909666670e-02
9.277563136871254390e-02
9.387564168600086301e-02
9.256355558440318432e-02
9.247960119126372169e-02
9.202857231129596416e-02
9.316672866289087140e-02
9.403976937082333953e-02
9.209254852535923852e-02
9.118715669828043879e-02
9.375791599185286096e-02
9.560509893751113764e-02
9.154984560170134622e-02
9.283061985937973715e-02
9.421927810040420237e-02
9.150838864411986462e-02
9.523935897229603154e-02
9.600049969381128923e-02
9.386078324040328380e-02
9.303024088964842453e-02
9.045170228401028245e-02
9.170156243747325242e-02
9.346604076746718726e-02
9.381799253707666375e-02
9.381300783810699040e-02
9.474109428631957708e-02
9.659278655869450725e-02
9.348897493215935217e-02
9.027789924654826270e-02
9.330150269449270783e-02
9.558860171950389617e-02
9.596589366409866151e-02
9.244282416663116009e-02
8.796715282517100776e-02
8.905214058556142065e-02
9.008303822537408467e-02
9.078405997626066981e-02
8.985569202758292295e-02
8.960763692572720762e-02
8.994985697846569206e-02
8.815888449188563625e-02
9.091218983388560382e-02
9.556280505212590148e-02
9.392844201602236487e-02
9.313299544126672769e-02
9.384065858348089595e-02
9.229821110940540640e-02
9.014023222143964509e-02
8.962249461952932761e-02
9.137529873667137037e-02
9.122851719585167718e-02
9.021171228195366820e-02
9.005331194144657048e-02
9.125293043208097810e-02
8.892881437363285568e-02
9.217212670146784914e-02
9.592961377305651849e-02
9.109056325092595996e-02
9.004503969202611036e-02
9.093058883635007916e-02
9.087721940449183800e-02
8.862947343636656816e-02
8.813555900022572442e-02
9.043995466525606153e-02
8.936296271527188750e-02
9.030468054447496340e-02
9.226534687089560371e-02
9.001831116737414595e-02
8.923894813524242686e-02
9.107048540382002566e-02
9.072103894716010419e-02
9.294227506902894009e-02
9.153578943490404962e-02
9.103322629302468272e-02
9.173612186096138932e-02
8.939341625862987084e-02
8.982334804778270565e-02
9.031086910121913225e-02
9.165538933338222838e-02
9.326987062210134738e-02
9.075060674962184826e-02
8.786724546924772061e-02
8.782925429667529094e-02
8.775226033409959381e-02
8.691583800371820157e-02
8.884306811128013515e-02
9.272246326651885362e-02
8.779811756320714256e-02
8.630169088794335808e-02
8.921109646874780807e-02
8.832476446464193609e-02
8.726712018645876867e-02
8.530625795768889685e-02
8.884997195647960366e-02
9.160726300772276121e-02
8.813958446553092629e-02
8.660449529076411079e-02
8.711371909532668323e-02
8.778791249248049655e-02
8.702875757427813719e-02
8.708735572191059204e-02
8.910686014292629187e-02
8.906167050110307126e-02
8.598180708730106259e-02
8.627202497086020050e-02
8.911757306683545932e-02
8.704001251638925074e-02
8.555934499116216174e-02
8.864030287083954351e-02
8.965351307017371818e-02
8.922978261782389675e-02
8.705922774999835800e-02
8.671829925987324661e-02
8.710020008145231973e-02
8.943684905938295571e-02
9.243386766543258692e-02
9.002766401338989366e-02
8.791075686385080301e-02
8.865225404505470974e-02
8.690582337820158820e-02
8.562412625361245921e-02
8.830098349417574155e-02
8.648782133454230303e-02
8.819230898809543584e-02
8.997531780450258865e-02
8.727715745934881697e-02
8.671678270822957835e-02
8.607964649948243729e-02
8.691765598500489354e-02
8.652385640265063127e-02
8.453568474833562940e-02
8.404045915843434689e-02
8.564197013643394529e-02
8.576742024963408817e-02
8.651208070330630717e-02
8.960062131944368513e-02
8.925301446590307164e-02
8.775788055597283366e-02
8.790471401973345977e-02
8.605869375759531148e-02
8.608459862594926293e-02
8.724274514255836444e-02
8.668718850309549417e-02
8.876849082572883798e-02
8.688546687476340902e-02
8.384899834387621320e-02
8.488497409134185268e-02
8.635811504285795248e-02
9.024525151166448711e-02
8.978457419004617912e-02
8.771196662882518869e-02
8.674216045982520440e-02
8.547403130731258403e-02
8.905509164525873822e-02
9.050627087084953115e-02
8.772151021853043240e-02
8.611791400861258661e-02
8.499093439611024592e-02
8.137494327997160659e-02
8.300504245102224843e-02
8.570887223839596114e-02
8.578099582364021036e-02
8.781121994432834754e-02
8.755284482917992384e-02
8.795971797665330660e-02
8.612942150669132546e-02
8.485281047206849614e-02
8.377964154415476483e-02
8.051053961285142835e-02
8.422170151862587439e-02
8.769052299618106117e-02
8.545008547813708055e-02
8.171061302159218775e-02
8.224872735614931207e-02
8.558706348905652239e-02
8.796273953242805810e-02
8.664418783068421337e-02
8.470865075074300587e-02
8.622911025795942930e-02
8.375629038052263831e-02
8.217102074896801001e-02
8.508609459568285127e-02
8.526788733948721666e-02
8.394611400044439675e-02
8.364546881017898006e-02
8.548970820498337508e-02
8.722096180586130787e-02
8.485179906004587658e-02
8.355193461234346197e-02
8.444868171164918169e-02
8.198590517270315514e-02
8.123213603718655584e-02
8.252697502336303614e-02
8.219871191279273792e-02
8.233390645796964669e-02
8.380221337359781975e-02
8.468611794908728618e-02
8.203665049445756086e-02
8.356769046136787449e-02
8.553986724410515829e-02
8.510736609425541277e-02
8.310370491337769339e-02
8.125644519455596515e-02
8.176862223783973316e-02
8.217395622638846986e-02
8.622811934423296742e-02
8.571895910249044404e-02
8.248047957463895685e-02
8.208077863418583586e-02
8.204968544441779144e-02
8.410668236358243011e-02
8.557177650564462557e-02
8.267841920340407436e-02
8.157030553807231854e-02
8.232716131298736806e-02
8.202938613933800915e-02
8.335771917643329532e-02
8.281893162481236692e-02
8.286253896608915259e-02
8.414724130976966587e-02
8.454093940320819844e-02
8.613415208147717772e-02
8.504821039755736112e-02
8.155964208673845139e-02
8.184409622725773159e-02
8.381123328156650509e-02
8.138874345251465026e-02
7.975515025229322486e-02
8.214893486724653138e-02
8.200870477810648373e-02
8.066262561780095097e-02
7.964661325741388687e-02
7.985280862798779800e-02
8.280865836659312418e-02
8.110668783259000758e-02
8.068585422728871692e-02
8.357924873461737569e-02
8.424525400257593111e-02
8.270759614548069127e-02
8.011291654885578650e-02
8.223206811340751099e-02
8.396160106132796730e-02
8.313009983431249306e-02
8.138874575791224530e-02
8.208744486232187609e-02
8.136630098344486972e-02
7.959657540278844423e-02
8.030908843402248531e-02
7.889390375362988206e-02
7.927609514229172483e-02
7.972647788890184495e-02
8.175217234184625759e-02
8.085288802243462136e-02
7.689345148187536061e-02
7.690288805233452818e-02
7.908547437304790095e-02
7.915125335490623415e-02
7.897408667498995172e-02
7.994770863788026871e-02
7.928795861058370031e-02
7.913331620778474296e-02
7.808842354611883474e-02
7.795428685790918577e-02
8.011459537640946982e-02
8.075598471682901569e-02
7.953261801370643813e-02
7.894092532134894258e-02
7.977649291796126696e-02
8.110251809468493889e-02
7.811197282932244579e-02
7.677620336471227547e-02
7.831208919509989597e-02
7.822250969079459770e-02
8.098988333622560154e-02
8.147232856542148405e-02
7.852829218085992380e-02
7.859170665636712461e-02
7.838259750669621106e-02
7.791533177585878434e-02
7.842026168425536570e-02
7.814890598880214201e-02
7.984278046866645495e-02
8.148412163844903633e-02
7.847423245043903817e-02
7.630586747341276677e-02
7.778847207096052652e-02
7.920346454408408454e-02
7.792739887699856594e-02
7.559948926073258024e-02
7.805970804936718244e-02
7.965106560662436885e-02
7.919084590246228128e-02
8.024731634258877588e-02
7.840610002711363713e-02
7.873817318468803728e-02
8.092282010187983043e-02
7.858621989046782330e-02
7.881973674881204150e-02
8.002260172030839502e-02
7.815520532619725513e-02
7.828712245333303843e-02
8.031302107535126522e-02
8.120709445312969399e-02
7.697076790988956196e-02
7.535737209063460285e-02
7.732095115411785624e-02
7.818008062779319145e-02
7.986033119999660923e-02
7.831150591171354147e-02
7.639208689599855107e-02
7.529712975113571349e-02
7.435592511825390993e-02
7.400311106484890045e-02
7.443852287985651406e-02
7.881917512206940146e-02
8.015495231713137825e-02
7.909346302566681863e-02
7.984018922235988636e-02
7.790975553542833776e-02
7.696728047646016202e-02
7.645076314965616737e-02
7.759271290833584522e-02
7.919921336943459844e-02
7.665440531294538673e-02
7.399346963330671878e-02
7.490717684307837687e-02
7.719991233677828135e-02
7.797030221067034750e-02
7.792305799565756030e-02
7.874257702606300702e-02
7.813440594042907195e-02
7.581431756219977891e-02
7.540641116214809314e-02
7.404568106721433340e-02
7.569164875263720282e-02
7.655404940103514855e-02
7.429133672038332192e-02
7.530362342099999884e-02
7.718076650998827171e-02
7.649686196691228568e-02
7.485718743644460826e-02
7.483283136158028204e-02
7.588811171143758361e-02
7.479150480630826492e-02
7.502957056716277884e-02
7.822709204795313953e-02
7.701790556956529532e-02
7.556642988101051894e-02
7.638360730239480978e-02
7.553484932413451203e-02
7.425795092884686366e-02
7.253603731650254405e-02
7.546316536625764793e-02
7.594278061922758727e-02
7.218554707447222274e-02
7.600852508805479302e-02
7.795762925395557930e-02
7.668045086207013472e-02
7.389739229111141894e-02
7.244784370184285949e-02
7.455254725608342903e-02
7.295268020002806941e-02
7.348543823954428733e-02
7.310147078638884466e-02
7.181559473944537642e-02
7.207075267111991146e-02
7.053245722268812468e-02
7.039303005805817859e-02
7.331696701375715886e-02
7.822730960039080139e-02
7.769138158855809495e-02
7.455212617470124981e-02
7.425588074211975087e-02
7.504764255645093862e-02
7.444569039940682198e-02
7.422732939483683845e-02
7.259904000273516289e-02
7.194841684711394958e-02
7.425788757600827739e-02
7.332312201843199650e-02
7.452461408293099832e-02
7.946003347816371631e-02
7.954461261508323500e-02
7.632444326454014549e-02
7.372179376742996060e-02
7.459950963641281962e-02
7.378845533963666881e-02
7.363951447993248578e-02
7.504715152772717390e-02
7.425367705531545071e-02
7.327223980070521336e-02
7.175158667595658846e-02
7.310632976520946291e-02
7.359564508229807234e-02
7.227180768904373220e-02
7.188980829585421561e-02
7.204971174153243507e-02
7.134185835799523867e-02
7.305775470375265590e-02
7.277444235581548293e-02
6.989449838186365116e-02
7.173677980650298991e-02
7.574485955893404954e-02
7.354749493974797880e-02
7.231057006435155643e-02
7.160049284491862287e-02
7.076390986493541480e-02
7.157134070082647737e-02
7.154852539893533092e-02
7.164880266671855291e-02
7.024241274065118334e-02
7.132070030040307818e-02
7.286224440882241304e-02
7.196466790636958655e-02
7.238893143570279687e-02
7.496365823942535700e-02
7.556513449320027831e-02
7.547156429433601876e-02
7.632525285144108051e-02
7.532350225818511269e-02
7.318870493753099060e-02
7.231762071533213987e-02
7.101219810957029588e-02
6.937653514577553360e-02
7.191696607366850069e-02
7.488624417220342278e-02
7.232589238231042217e-02
7.167659915713746333e-02
7.120966037303008700e-02
6.821085883131250416e-02
6.774059519405570273e-02
7.065517834246938522e-02
7.112578903652259921e-02
7.045709419775235405e-02
7.008857402487143895e-02
6.897483156299341611e-02
6.753457715675621753e-02
6.854658448533416937e-02
7.158784366491280360e-02
7.192392461923854952e-02
7.246032392117762733e-02
7.114360776296919930e-02
7.192004840289381584e-02
7.343013753932757515e-02
7.046588647594799470e-02
6.826856635350443681e-02
7.100735255424561743e-02
7.239114049434229592e-02
7.042954169160618727e-02
7.054457949191390853e-02
6.959057872762118568e-02
6.886342180758589504e-02
7.013497900960795339e-02
6.930947743021999286e-02
6.918387454776211976e-02
6.974767089745628756e-02
7.045619134040878584e-02
7.025812043267362639e-02
6.792729955655016361e-02
6.665794441748096322e-02
6.713106416185832259e-02
6.579852320975848601e-02
6.834754810918884649e-02
6.923832616263914108e-02
6.664737120820231342e-02
6.805689925829574993e-02
6.934737427584987401e-02
7.080657981583736438e-02
7.098693377464278254e-02
7.023731528773800858e-02
6.966330715745723545e-02
7.073241140547778527e-02
7.094462737382395412e-02
6.966968971978201863e-02
7.080663945682581784e-02
6.971852567386289945e-02
7.023283650412474877e-02
7.092330083225101278e-02
6.804070416840846125e-02
6.805383743367283966e-02
6.786522530765314032e-02
6.882552286597612423e-02
7.019311472060209278e-02
6.826646835234236044e-02
6.839102901479868213e-02
7.000403144832668956e-02
6.927156581425054915e-02
7.110411410879158289e-02
6.935779197068654700e-02
6.715795221862189135e-02
6.835179714570509268e-02
6.941049934609276606e-02
6.869607291525853254e-02
6.734533775311146719e-02
6.750822279999488251e-02
6.830108898595525779e-02
6.865856086700590499e-02
6.840256042235827449e-02
6.976672444304847509e-02
6.922574796739033864e-02
6.840075985886419352e-02
6.860172491323894561e-02
6.997770047969711915e-02
6.818603326554099897e-02
6.643421099223394133e-02
6.619886130657076651e-02
6.644061165110098921e-02
6.751846138312203593e-02
6.628020918961297081e-02
6.711461379133015770e-02
6.841721344418384698e-02
6.832362378002812542e-02
6.873171509464129358e-02
6.936447395544700911e-02
6.783719375658700534e-02
6.744725669242973565e-02
6.790988800275567228e-02
6.833454699285000655e-02
6.682074993812332775e-02
6.534193150374704995e-02
6.733436724790439754e-02
6.644902598171355257e-02
6.328109172322451959e-02
6.169178414198064897e-02
6.407654560923466136e-02
6.528082150752691215e-02
6.441302157440188803e-02
6.389562247368145431e-02
6.291452986142294368e-02
6.420440537887135701e-02
6.427219817891476061e-02
6.613016758818356100e-02
6.790820439411075771e-02
6.495392876916114555e-02
6.569970072337008582e-02
6.646227493363564276e-02
6.453039605687625746e-02
6.754364804008851364e-02
6.829917081475093965e-02
6.391752246860624154e-02
6.486669080741051807e-02
6.645218070103794950e-02
6.454708758854284245e-02
6.509593178519544610e-02
6.766575626677172328e-02
6.879915826913853005e-02
6.770732998920206414e-02
6.702647967288091757e-02
6.610509595527028215e-02
6.523508816447985692e-02
6.479298908567690529e-02
6.371201962587783041e-02
6.413823700341006462e-02
6.624807683507256961e-02
6.771512982074998077e-02
6.550245755979089424e-02
6.487862644933056755e-02
6.506798665966895268e-02
6.423226290420341877e-02
6.467615547026119016e-02
6.433716504083314414e-02
6.399093756482761297e-02
6.318825345170349383e-02
6.251114891089105952e-02
6.250294002128277404e-02
6.266308609982643163e-02
6.305897784926929595e-02
6.535340336980396958e-02
6.480178575635922589e-02
6.317264256901630737e-02
6.341395415933473445e-02
6.255986226898338498e-02
6.180762302436815930e-02
6.320608899139425196e-02
6.430684257403544712e-02
6.119297953104777671e-02
6.284112153148775637e-02
6.703591710956911809e-02
6.619132886505275926e-02
6.331169819466259119e-02
6.298124457986137292e-02
6.504937240167489587e-02
6.386673937062924133e-02
6.375075491065154698e-02
6.322805814521074985e-02
6.252856108801478630e-02
6.218726374032505083e-02
6.172843996050366572e-02
6.199334897975294911e-02
6.117975828195400256e-02
6.174098042391870655e-02
6.164990008265355814e-02
6.208398274767835956e-02
6.111235673058702106e-02
6.163488145177090788e-02
6.395055893522463841e-02
6.161872653998995419e-02
6.077733381796536494e-02
6.327602702948682822e-02
6.167101043142526884e-02
5.979074855411384282e-02
6.315212364011010826e-02
6.610848047393287630e-02
6.415098941750252415e-02
6.247401055380160523e-02
6.240425135669069867e-02
6.302198814036154284e-02
6.431077222376667402e-02
6.456353870688780194e-02
6.328805886852888196e-02
6.053698660944527993e-02
6.020300653558732090e-02
6.201755781171862381e-02
6.395804058459958474e-02
6.213536520699163013e-02
5.971386036075299747e-02
5.927033691032134594e-02
6.226763096520084029e-02
6.433836146523388977e-02
6.079733650591440108e-02
6.114950631026850464e-02
6.214442528398655269e-02
6.053805954522878396e-02
6.010384672303359377e-02
6.063146622304965011e-02
6.205335343636713547e-02
6.336664679963968649e-02
6.306654421337358485e-02
6.110660751648784583e-02
6.041860739488278537e-02
6.144395034489407575e-02
6.180941467266139189e-02
5.945534833677330877e-02
5.859447512439802663e-02
5.972196078203449721e-02
5.913632349867412041e-02
5.894008458767174136e-02
5.818972961711591646e-02
5.852334618174397790e-02
6.191780565490418581e-02
6.260122317820399074e-02
5.904704974298527476e-02
5.811679750702163083e-02
6.122695356787620502e-02
6.163147037994563121e-02
5.930283370002642496e-02
5.987916964975917300e-02
6.176904124479865726e-02
6.082321441140411955e-02
6.025749724813785069e-02
6.244092739704494577e-02
6.048355914717394588e-02
5.940240545489571672e-02
5.966004139186611294e-02
5.824340384361002820e-02
5.799134419223975212e-02
5.917922289193103952e-02
5.993970006994042699e-02
5.926729136432870582e-02
5.921139946249977942e-02
5.847920018930045233e-02
5.952313716049885406e-02
5.983417317232805899e-02
5.894874001369155431e-02
5.962054802356121092e-02
5.936548274152927962e-02
5.779214171761051094e-02
5.735317863043024739e-02
5.870536712173770461e-02
5.796701937704995533e-02
5.887442062961238676e-02
5.981907712899110080e-02
5.739192482219877128e-02
5.723593417651879484e-02
5.795534985992497473e-02
5.890995078796628509e-02
5.754428312427378733e-02
5.610309228494770456e-02
5.749538953200661329e-02
5.597164980821484753e-02
5.629171162248711169e-02
5.821697588146167862e-02
5.882451254535643603e-02
5.916661502140446727e-02
5.941894345980144876e-02
5.972518543549499431e-02
5.821136584578358308e-02
5.876473836460162359e-02
5.891831924039519358e-02
5.688740421843080375e-02
5.641824063954480745e-02
5.811132872354883572e-02
5.904378028995568156e-02
5.817661840344136998e-02
5.979555630889722695e-02
6.126932920451977349e-02
5.703718366380629290e-02
5.605537928329367564e-02
5.772145077040950756e-02
5.770344454553414520e-02
5.817241578876418406e-02
5.700888112195677537e-02
5.769179351530857869e-02
5.789631526834907588e-02
5.628383988910724833e-02
5.787451047101281609e-02
5.782722118557528240e-02
5.756746255990772415e-02
5.917935585268364190e-02
5.931465735783664900e-02
5.976012977467633908e-02
5.979378288645071510e-02
5.820866873734928393e-02
5.747623540582825347e-02
5.747636568297488646e-02
5.852146020814601862e-02
5.757843565332523145e-02
5.627378965224497098e-02
5.604843855921731038e-02
5.709789284810622839e-02
5.850424973123105610e-02
5.799965632194670206e-02
5.730890213806225097e-02
5.594763724279218364e-02
5.658771932620550171e-02
5.667478606284035575e-02
5.586724084819166825e-02
5.620664884909271769e-02
5.874387060587821924e-02
5.897090404762612287e-02
5.683587296346138268e-02
5.677517574634520503e-02
5.767063441786833555e-02
5.682743357399374501e-02
5.502513330668128144e-02
5.655874129957511737e-02
5.755754329078190124e-02
5.686646756295959948e-02
5.684200199112890428e-02
5.732365520790034391e-02
5.776566608184359464e-02
5.540573702395487632e-02
5.471468316169397772e-02
5.567352627701534218e-02
5.543409236057723899e-02
5.716184064855514557e-02
5.607281317395188674e-02
5.434753229953245834e-02
5.578213636992517682e-02
5.625437856997700381e-02
5.609457353192355555e-02
5.603054631631873561e-02
5.614668154533179051e-02
5.599143515958712042e-02
5.545047030267249294e-02
5.425758136193009618e-02
5.517774483999766943e-02
5.600551891589684167e-02
5.448613718510848802e-02
5.464084319681747348e-02
5.361031163621367279e-02
5.384618169487849493e-02
5.418866440202920604e-02
5.301461224270907768e-02
5.518987193865104723e-02
5.656871732982564349e-02
5.580723453747025997e-02
5.493865547241080782e-02
5.542456395531860508e-02
5.506519876571042138e-02
5.317823107784384884e-02
5.328347864244170617e-02
5.514738525298566729e-02
5.588547370222958499e-02
5.646069032686434896e-02
5.586300387051906791e-02
5.629583117536871711e-02
5.582585372043308292e-02
5.356299905369622111e-02
5.396611410528306951e-02
5.537588384798957514e-02
5.587225382931188672e-02
5.567675601966037141e-02
5.592581816305110948e-02
5.526492447853299794e-02
5.477236279010830322e-02
5.472483027451761212e-02
5.390542795788455521e-02
5.323549890464489981e-02
5.363882670146004339e-02
5.403530004394763164e-02
5.418848404155002241e-02
5.356777691427078159e-02
5.440885780559901602e-02
5.411881097782317296e-02
5.306334356256797724e-02
5.447988514782733938e-02
5.505797748928129010e-02
5.444529140137732703e-02
5.463559203614440363e-02
5.373303695596023249e-02
5.288631591493142547e-02
5.393646485988660977e-02
5.304835760888425289e-02
5.295832661291881294e-02
5.215437111935872921e-02
5.150713665388365059e-02
5.306192409207075716e-02
5.364720061578773236e-02
5.390846042062066856e-02
5.316939284895890599e-02
5.284745839982201571e-02
5.467398785301293834e-02
5.409653913105212653e-02
5.166084936174353964e-02
5.110123212004981375e-02
5.211392468304956033e-02
5.265261994480316399e-02
5.185953039318329238e-02
5.225195471025531613e-02
5.214216239855814367e-02
5.189405393214992918e-02
5.301295657902176106e-02
5.438669535431332053e-02
5.375157229203780113e-02
5.237777813351217338e-02
5.237236066935929690e-02
5.307860447183863212e-02
5.493357252074875657e-02
5.398348885624801308e-02
5.563245954001898308e-02
5.527696433912863971e-02
5.177912824388734153e-02
5.228615643544363284e-02
5.311526389577893997e-02
5.299810866386708147e-02
5.197987491026791196e-02
5.149208920923511318e-02
5.144566910975720275e-02
5.181695692241473222e-02
5.086905548579326308e-02
5.031701780517933154e-02
5.142547879448638309e-02
5.300143328335390341e-02
5.337935096218408837e-02
5.157819575284235125e-02
5.216850131318537254e-02
5.294284196032778694e-02
5.218240953564638740e-02
5.401239973086741780e-02
5.291398163084316819e-02
5.005211448523441686e-02
5.191830176769340194e-02
5.247784806135966096e-02
5.251876605934887449e-02
5.505005650156813424e-02
5.451747856228750244e-02
5.124146296265114087e-02
5.200223053271792878e-02
5.321674116534178683e-02
5.203759166634328720e-02
5.130384350158639917e-02
5.132917393254075172e-02
5.113924446263145435e-02
5.090910304198513481e-02
5.201188938698836361e-02
5.204963336049585332e-02
5.346805801370409922e-02
5.367583678493795946e-02
5.192834890357474198e-02
5.073256215730264501e-02
5.065423162216829700e-02
5.107083524183785722e-02
5.143061786331274560e-02
5.151028040740284614e-02
5.221939309087093861e-02
5.298855338767788359e-02
5.215874034730241110e-02
5.024000959382825260e-02
4.951203602768772943e-02
5.050245390785964433e-02
5.050665762178255941e-02
4.973377895818341388e-02
5.051374130137549490e-02
5.118822063431599512e-02
5.112846230551376658e-02
5.030944528871117427e-02
4.982165903981082555e-02
5.151908159912944873e-02
5.141328068697618991e-02
5.129041568777604337e-02
5.136446157427248388e-02
5.103653879012337580e-02
5.133300134294958850e-02
5.144283887235650415e-02
5.111463260659673130e-02
4.934772793902326982e-02
4.911554098644512617e-02
5.033576841125725343e-02
5.026819441511071185e-02
5.024083852195896510e-02
5.217037170224642084e-02
5.191521955705637875e-02
5.058822340182637933e-02
5.074319296969886928e-02
5.147269049136957847e-02
5.044183506436570458e-02
4.757604270144449171e-02
4.737725670410751488e-02
4.870420871825112408e-02
5.187873930690226759e-02
5.177142723900658716e-02
4.875007106640178584e-02
4.854956973350445237e-02
4.845491324589539656e-02
4.745560071607296537e-02
4.930715466378575440e-02
5.056588867170782459e-02
4.937448063713015256e-02
4.927613590504568986e-02
4.962411711347324700e-02
4.961696723114529528e-02
4.998532081054180704e-02
4.868552658206629080e-02
4.713834783685399293e-02
4.836760646320902718e-02
4.911800385673677910e-02
4.920471595267383869e-02
4.990215761924469279e-02
5.044167204000589433e-02
5.075804985137621211e-02
4.969823309254169791e-02
4.758676820052909484e-02
4.784170529546370038e-02
4.975949263759578411e-02
5.055669788172097168e-02
4.962538537044039466e-02
4.819289349932293770e-02
4.875738816104002726e-02
4.994682799718620780e-02
4.907751010156129884e-02
4.758939359100215760e-02
4.660472426192721618e-02
4.931053180933659547e-02
4.840321517611381741e-02
4.589311183601462590e-02
4.814893612821997265e-02
4.761358106344069224e-02
4.718262255443390896e-02
4.996844889690658237e-02
5.021608876215778033e-02
4.852835592747448135e-02
5.015121658755247736e-02
5.009103774367359291e-02
4.907902720566153371e-02
4.982649144321736612e-02
4.907135700715509891e-02
4.805607079656195463e-02
4.869456201207225665e-02
4.936019372424983037e-02
4.838570293780859732e-02
4.910805523365962405e-02
5.025692712041053556e-02
5.000745933625965617e-02
4.946234999835553980e-02
4.694970475846818592e-02
4.612961114399175000e-02
4.629148116884967967e-02
4.795079064334905466e-02
4.861014136063236679e-02
4.748804859030310299e-02
4.714855091548892513e-02
4.676685979798642090e-02
4.716492176317436946e-02
4.758996166869342709e-02
4.913994830815580916e-02
4.886716755218172697e-02
4.884436457127934450e-02
4.914991445818155807e-02
4.821970589921750067e-02
4.736051945851055961e-02
4.674967560572071412e-02
4.762376981807624893e-02
4.878015785402001897e-02
4.845204814511090002e-02
4.679308214510511515e-02
4.780845480985723706e-02
4.816232783316697075e-02
4.693402967283674676e-02
4.823367294211227535e-02
4.821287940261446969e-02
4.759490805538073993e-02
4.703834692917670951e-02
4.716234511352385833e-02
4.872484554990629685e-02
4.898407451450562111e-02
4.808325003307528656e-02
4.618652306428759624e-02
4.664698948980195575e-02
4.747488353422874008e-02
4.566776940777688559e-02
4.655568735327237501e-02
4.727613009722286125e-02
4.509665916464138113e-02
4.563031239801902672e-02
4.822341009050810923e-02
4.848378752503641753e-02
4.848175048325844422e-02
4.850772503632321681e-02
4.747657360695113626e-02
4.773703275538931923e-02
4.805493269828896297e-02
4.788793959533961531e-02
4.747370914712916584e-02
4.809464573781022795e-02
4.874038425223076870e-02
4.701763969904979718e-02
4.464838951681218693e-02
4.544131236004248647e-02
4.697340973279424264e-02
4.621372058436613167e-02
4.670613923508223908e-02
4.780207912175839929e-02
4.818235479771672269e-02
4.690990078448332989e-02
4.526830126010189526e-02
4.635762007469898527e-02
4.743871330390924540e-02
4.657904841046358463e-02
4.595806568442537682e-02
4.654183046130098977e-02
4.641212616032731192e-02
4.753266117894267700e-02
4.715692872245460382e-02
4.618904009149740059e-02
4.676380671704841174e-02
4.624466206176885280e-02
4.618821174350738745e-02
4.583083120835479418e-02
4.505099109884068420e-02
4.549539200042167220e-02
4.577342217799757612e-02
4.504615079437759156e-02
4.591671278391535466e-02
4.627123458371757564e-02
4.568461538977768716e-02
4.559371032065888396e-02
4.580085649500348355e-02
4.662305127034808983e-02
4.568483670719264422e-02
4.494229370901790810e-02
4.570436063032466689e-02
4.478466462408078191e-02
4.462145167464520029e-02
4.499547194808711792e-02
4.529686612080189440e-02
4.635721844071591380e-02
4.757082451401446060e-02
4.810605334158203628e-02
4.690067106863390900e-02
4.526336551071270115e-02
4.523145226318254358e-02
4.684756579955623446e-02
4.697536491080769178e-02
4.530272465603298049e-02
4.492607559408129392e-02
4.630864113025541517e-02
4.610285386697181298e-02
4.535161691021007135e-02
4.521357402909820938e-02
4.515433642296113464e-02
4.535260419578976410e-02
4.446238402551777602e-02
4.474882441236678610e-02
4.567895662915236882e-02
4.396244496270745178e-02
4.389988769224276860e-02
4.553367702419592461e-02
4.444863168187705021e-02
4.311077887895592431e-02
4.374718713127940389e-02
4.476377650620263354e-02
4.491956859275426234e-02
4.488948471885200603e-02
4.519743325646275595e-02
4.583059374713564782e-02
4.588972087732350741e-02
4.550654835806631354e-02
4.559457093562345464e-02
4.409127707683736103e-02
4.300238398241958832e-02
4.398083269339324308e-02
4.537673451519669277e-02
4.553749204656742933e-02
4.308902185936584056e-02
4.373805756636819919e-02
4.561362270634562732e-02
4.581076356866185806e-02
4.553307152871075014e-02
4.487166879177940937e-02
4.440577067250255777e-02
4.461106141316115159e-02
4.424194777319440108e-02
4.308816262096284988e-02
4.414439783894861385e-02
4.456396022532720103e-02
4.386079712422120969e-02
4.327001525233360735e-02
4.258000912505316427e-02
4.322915083141430637e-02
4.297884227458383805e-02
4.243366411376833097e-02
4.272547352245165131e-02
4.434684948108743446e-02
4.575221748807987987e-02
4.402566149382487054e-02
4.343349790875337263e-02
4.463040166188557423e-02
4.466495164001380025e-02
4.535814862885189508e-02
4.433742326077340368e-02
4.278331329759924029e-02
4.349844342310366790e-02
4.448412133850326855e-02
4.421671279723799614e-02
4.208610428527971570e-02
4.377379167300800983e-02
4.498066522789483102e-02
4.354708445865333039e-02
4.302900521531080602e-02
4.346658951701391771e-02
4.370606561428294623e-02
4.307573295262035612e-02
4.358041218154399404e-02
4.309958791800096167e-02
4.361086232622327086e-02
4.493107855121600963e-02
4.419691279603596423e-02
4.378265926559999494e-02
4.339038168062959999e-02
4.296516110093118179e-02
4.332083552648943736e-02
4.460358213170783487e-02
4.522211271324595022e-02
4.443074773193479016e-02
4.314935384376381716e-02
4.298345053389503179e-02
4.247486742513742475e-02
4.130571345451986703e-02
4.251598053242045677e-02
4.215755357023340255e-02
4.255070292046122388e-02
4.363712262183570834e-02
4.161295403140350541e-02
4.137098721470161555e-02
4.247474686446994774e-02
4.377412080179197973e-02
4.475014632087204874e-02
4.462207969948883690e-02
4.375992438559416636e-02
4.138699113138007840e-02
4.035213561591130538e-02
4.099152545688872912e-02
4.236941414700919756e-02
4.281449959451835013e-02
4.230990479903223855e-02
4.213558561132688118e-02
4.285726606506883030e-02
4.355586502152806322e-02
4.357003816910905158e-02
4.232428886832362985e-02
4.120058720521638240e-02
4.097305159436915450e-02
4.114955876428520037e-02
4.339288290656102831e-02
4.304611760762237782e-02
4.151380033701187328e-02
4.229238332431958791e-02
4.167789617579036737e-02
4.065400707713980044e-02
4.110270442306002137e-02
4.199301825807197353e-02
4.131216090905086291e-02
4.052940794485486442e-02
4.157492222911448460e-02
4.131044037300388855e-02
4.071589597606917188e-02
4.165809786714499974e-02
4.138797763863476253e-02
4.069100724336475322e-02
4.060004835230445613e-02
4.013964424384734025e-02
4.077493469360351369e-02
4.158924871100890680e-02
4.234141519267606985e-02
4.161240155943787128e-02
4.004559223954083647e-02
4.036381247425571694e-02
4.128057544195313372e-02
4.088070863445120856e-02
4.089592089772556283e-02
4.020759736397383488e-02
3.958338903699528538e-02
4.053113561559922029e-02
4.055666879864134461e-02
3.965017550482379666e-02
3.907118118667624734e-02
4.136527363138008118e-02
4.279149639617154527e-02
4.125538246302942053e-02
4.063161220763721743e-02
4.071375739730991733e-02
4.007792329114460983e-02
3.860110099870762979e-02
3.811305524061941313e-02
3.993035694896449744e-02
4.064503033451269398e-02
4.098521167009579191e-02
4.119518577154556577e-02
4.148475368893384668e-02
4.169258435333100810e-02
4.038195761927081823e-02
4.051446246652432026e-02
4.053369611620515067e-02
4.089428648648483350e-02
4.158583451573549111e-02
4.095939481716007191e-02
4.077669359059885035e-02
4.054307275726307808e-02
4.137831788142145445e-02
4.081157298703539521e-02
3.927927359073832975e-02
4.054258113304479161e-02
4.120256041758642296e-02
4.072654145305489720e-02
4.050075280861684807e-02
4.068243754801684903e-02
3.905506973890691957e-02
3.910832823249515283e-02
3.966704891789629706e-02
3.889506286470799379e-02
4.012396289760977730e-02
3.840423956451591292e-02
3.769992331155191945e-02
4.068146310073846028e-02
4.086064668343928480e-02
3.881163410581361939e-02
3.937665053155980227e-02
3.986143211179273005e-02
4.010690474990233345e-02
4.087614099495326392e-02
4.063115463806342420e-02
4.157912267208153240e-02
4.126269622254597619e-02
3.944273844493234593e-02
3.927056383775671261e-02
3.898473760694504131e-02
3.915105626450633702e-02
3.985738195996971212e-02
3.911433408554118585e-02
4.014237050935566542e-02
4.051912798055206516e-02
3.880947733850519110e-02
3.936049569010553750e-02
3.905609864140052734e-02
3.751229518254615286e-02
3.827380765490407538e-02
3.811181603819149138e-02
3.794143647192960156e-02
3.919706253944196805e-02
3.814614483639290621e-02
3.766684642684150347e-02
3.921971663806268771e-02
3.949994816533777126e-02
3.770965546192574930e-02
3.689030286530640274e-02
3.813623318663143108e-02
3.872001734719131283e-02
3.829336955262471059e-02
3.859515680194525872e-02
3.954589682879430801e-02
3.950870830795817634e-02
3.842414968366287403e-02
3.783079630143905414e-02
3.756821895470340011e-02
3.860733916063043697e-02
3.841700584003174962e-02
3.718437704695221752e-02
3.810038527851031948e-02
3.748058499451800696e-02
3.856119847470707018e-02
3.961341896339602708e-02
3.852329880293454967e-02
3.743982398045377774e-02
3.696287991912382276e-02
3.798768739258519961e-02
3.906714338656477881e-02
3.908160632888590946e-02
3.866420196815082561e-02
3.835582694797784464e-02
3.924676267081009251e-02
3.891285602997707899e-02
3.912215403446780981e-02
3.987242314339876914e-02
3.805720031697518158e-02
3.706346191684758984e-02
3.618552736559145500e-02
3.670517666498063908e-02
3.779584712137634001e-02
3.712346982896053832e-02
3.757320038024209580e-02
3.782251619725924413e-02
3.768232212792823471e-02
3.860062244661165154e-02
3.702066337566368298e-02
3.584786939656849081e-02
3.781069091648391750e-02
3.814791612396325332e-02
3.865946251752248874e-02
3.856855050910842214e-02
3.756102996727821858e-02
3.727650928017915699e-02
3.798773505961589719e-02
3.961137203304683496e-02
3.817956063318782983e-02
3.660819629567836631e-02
3.567477605822165498e-02
3.716351803493759404e-02
3.737533040033912124e-02
3.622950862929646271e-02
3.706455155368396787e-02
3.682106295792625383e-02
3.722691887972535973e-02
3.622186433802255384e-02
3.533963905542843176e-02
3.722334121599827489e-02
3.791967514911644133e-02
3.799118871788707136e-02
3.915820317205853662e-02
3.793396191569477910e-02
3.725020917320330527e-02
3.745471882341914333e-02
3.601806551105535270e-02
3.636736646373450732e-02
3.733455661467506570e-02
3.730509875696241817e-02
3.770874553170362742e-02
3.703856705513923486e-02
3.548261086142476262e-02
3.581656265548106149e-02
3.589746823519548297e-02
3.590718316230323559e-02
3.596500937149475774e-02
3.666963206817708265e-02
3.664597063347187905e-02
3.617122165883979862e-02
3.728499154173782471e-02
3.714019596288855446e-02
3.650418911664844029e-02
3.675667371561074787e-02
3.681699570137376282e-02
3.558154006206779019e-02
3.541037677263737804e-02
3.593189361196547776e-02
3.492826400839559725e-02
3.519051986778215513e-02
3.619289841251276812e-02
3.539773944007201106e-02
3.461114934143495053e-02
3.479915851676444044e-02
3.556968636364860048e-02
3.593524042775033539e-02
3.570762065585397077e-02
3.617318927446840082e-02
3.552649424063088202e-02
3.449777281326852491e-02
3.476420127230090557e-02
3.483908579621958906e-02
3.515834368041010488e-02
3.453345997245724913e-02
3.546720324988909823e-02
3.700860074238006281e-02
3.524665889069686364e-02
3.472676912766550772e-02
3.534863046348749732e-02
3.584176655191549654e-02
3.628681760242454674e-02
3.634423360528411112e-02
3.666661508781692697e-02
3.596460027551191124e-02
3.579243120245165222e-02
3.593308888116119454e-02
3.525153364970421560e-02
3.434064317677659739e-02
3.421056431458495417e-02
3.532146960486173826e-02
3.534857742691224075e-02
3.357532601816783785e-02
3.496289962910301835e-02
3.598225725701426070e-02
3.410608334479896253e-02
3.446601229991431287e-02
3.584810521744042494e-02
3.616305608498193019e-02
3.565420897501530434e-02
3.583652208413843493e-02
3.494484924021034472e-02
3.487024834276925694e-02
3.568475502258790927e-02
3.536739469806868263e-02
3.418610727130365345e-02
3.346147515319898569e-02
3.398907016379298929e-02
3.411096554961418059e-02
3.430003327990388540e-02
3.491372389901543916e-02
3.526438233528483152e-02
3.471651467647534489e-02
3.454776201640109151e-02
3.461528652221997765e-02
3.389578345312611179e-02
3.395836572063769265e-02
3.464095304372183382e-02
3.431784265363038711e-02
3.477351077861644268e-02
3.533260816560475359e-02
3.377248837300071693e-02
3.275738889139786364e-02
3.294979988139729726e-02
3.286837580332470365e-02
3.379916064722465058e-02
3.376988071787747486e-02
3.310146664277901357e-02
3.345291471278329098e-02
3.354030583733946108e-02
3.402660826790085413e-02
3.372172849450456172e-02
3.374770988944456734e-02
3.478797452199676454e-02
3.386966499872967606e-02
3.373769350894028490e-02
3.374486003442420112e-02
3.289259248863340979e-02
3.306463987401028759e-02
3.305877173162138916e-02
3.360371386505092012e-02
3.389098584697370492e-02
3.290579805262018598e-02
3.196364632454549298e-02
3.242616450739375933e-02
3.385530093748533725e-02
3.352486558566462882e-02
3.310055175072371125e-02
3.404559573039184911e-02
3.344713636895416120e-02
3.306868401235938532e-02
3.455126524858578851e-02
3.477421258452835506e-02
3.354678992270926363e-02
3.201389886565769727e-02
3.142126887490120923e-02
3.343751712058191244e-02
3.516544102997515991e-02
3.447176000825880049e-02
3.348419971276245938e-02
3.305120975006083789e-02
3.256011208039285426e-02
3.225775546492081619e-02
3.291366417775665881e-02
3.352715670859048036e-02
3.311060856547418108e-02
3.284297854168427566e-02
3.314287498991275865e-02
3.218207079751209815e-02
3.161241629433338141e-02
3.231425351527636436e-02
3.252757886998659809e-02
3.187809808123469313e-02
3.161152710161464763e-02
3.273173597282345859e-02
3.287120391403466207e-02
3.228169659347247811e-02
3.222677627431954489e-02
3.235544497993495666e-02
3.197863893212021108e-02
3.166652265297060370e-02
3.177224534431505321e-02
3.220352963573564625e-02
3.230810006200401235e-02
3.192689890540154063e-02
3.182596407772488034e-02
3.218562880155373396e-02
3.311849888730239444e-02
3.356380651232838269e-02
3.201698060317958311e-02
3.151548739685072764e-02
3.198485338221381674e-02
3.133710021757209890e-02
3.070691481596080422e-02
3.081416541543987100e-02
3.113402454631328253e-02
3.102533736019575175e-02
3.118513928688931847e-02
3.327804818231361317e-02
3.402877455313135791e-02
3.194604545998597916e-02
3.186659965269365846e-02
3.174843728524039815e-02
3.057805795339343588e-02
3.143006848560313954e-02
3.129115542044640097e-02
3.103089673288805458e-02
3.134731327681132551e-02
3.013876495459552607e-02
2.964574296954300067e-02
3.029621953160301431e-02
3.119809580752933367e-02
3.228543943294222285e-02
3.130627387061685196e-02
3.079992011021056436e-02
3.126255100519712005e-02
3.009073589362857432e-02
3.059637474336425814e-02
3.215959071397358343e-02
3.194608250741738653e-02
3.153505558934078384e-02
3.178292535655821011e-02
3.123977050365875710e-02
3.148645274811791989e-02
3.142335071347237413e-02
3.196910324559897737e-02
3.289135621824439137e-02
3.187461059093209259e-02
3.128787937082151693e-02
3.139113835538725333e-02
3.084275698007402783e-02
3.043251599676751254e-02
3.006233867876765067e-02
3.020306756693654643e-02
3.059055240267168421e-02
3.070028868565800872e-02
3.059635846124575051e-02
2.991333176912770730e-02
3.070116517980308463e-02
3.154119138543819839e-02
3.099912851783591383e-02
2.989944651860232394e-02
3.074596174988820235e-02
3.110794025311161559e-02
3.130194950480138377e-02
3.263445306209458024e-02
3.181345994092359131e-02
3.105882631332977650e-02
3.062679340966119670e-02
3.042279401447119461e-02
3.018882508223268146e-02
2.984283680129093744e-02
3.027585100187159955e-02
2.960704629090515211e-02
2.879400652970067961e-02
3.037732170423820474e-02
3.045159040025469457e-02
2.998999502755485963e-02
3.122151270133308176e-02
3.116493699689834238e-02
3.010215829400380433e-02
2.982878189379598727e-02
3.008942302339244826e-02
3.055680926872238190e-02
3.014471904047273318e-02
2.938445380525468373e-02
2.947177459662738558e-02
2.987319643889993492e-02
2.978409995376463809e-02
2.969038708928757597e-02
3.012986564521129979e-02
3.030639438241091582e-02
2.995928201937726743e-02
2.949529990962024978e-02
2.923294243364206457e-02
2.993346540838293449e-02
3.031957784092107963e-02
2.949330625296259223e-02
2.937598105454082911e-02
2.958362558081555765e-02
2.956793322211816524e-02
2.983541567231666122e-02
3.030853105686362806e-02
3.004909060983967234e-02
3.048179058657547388e-02
2.978758953715312727e-02
2.879454171851507718e-02
2.967284130117431654e-02
2.957857465599133054e-02
2.970600614905141365e-02
3.049736295470538774e-02
3.064727120778363081e-02
3.008403319818017327e-02
2.932930288455421614e-02
2.902488084409930724e-02
2.927270642342891596e-02
2.884169216938180236e-02
2.893805416198028807e-02
2.964948513146096337e-02
2.934762393212765955e-02
2.901644631085110310e-02
2.910001213211829696e-02
2.974280461413124355e-02
2.928562889266101560e-02
2.911673929916452214e-02
2.902803564186211618e-02
2.906204612965382350e-02
2.943455618099071261e-02
2.887791106979703884e-02
2.909011153992626872e-02
2.972849716652802357e-02
2.979617147859853904e-02
2.929137747911210107e-02
2.913051614769113923e-02
2.935996572791551781e-02
3.022074941717968824e-02
3.039959872702217153e-02
2.964294720644315012e-02
2.930503553128170971e-02
2.820313925541285613e-02
2.948434000762260518e-02
3.076701110924552271e-02
2.914682999800084079e-02
2.902812402593603694e-02
2.999498298181892120e-02
2.974095650246479094e-02
2.826970965735809208e-02
2.831427702275399194e-02
2.898601392833186421e-02
2.799084213019426351e-02
2.672513192672072366e-02
2.746377514585362362e-02
2.950078962210622019e-02
2.912784407883299218e-02
2.802396879510456879e-02
2.808686975990510454e-02
2.860334943191523288e-02
2.973797720764306818e-02
2.924392046788362731e-02
2.819184761305176812e-02
2.870858394554163390e-02
2.878724137161895250e-02
2.870925908963100834e-02
2.911429559361489172e-02
2.910497982849971632e-02
2.865363020484289203e-02
2.856813821003649501e-02
2.895787181500682206e-02
2.876038791237175637e-02
2.817379594551151431e-02
2.796493849247683530e-02
2.749936190249351042e-02
2.729697130359802146e-02
2.780776494111756106e-02
2.827562942123819020e-02
2.823117861711984047e-02
2.834255837818637491e-02
2.838536214518424736e-02
2.813380320630320952e-02
2.835174802217775222e-02
2.784920215087779288e-02
2.726780859308461022e-02
2.746142331328575714e-02
2.783464566979788543e-02
2.810871456102522967e-02
2.828378157559701192e-02
2.735011218603639049e-02
2.681666024848934973e-02
2.724599322161374779e-02
2.746329253706986107e-02
2.736382602752279042e-02
2.717630245130854896e-02
2.750402953822457183e-02
2.713083884771751858e-02
2.670315551403141738e-02
2.738397035404751406e-02
2.793000496633150920e-02
2.800216323320649930e-02
2.725602904075654503e-02
2.656935517817216735e-02
2.694518466063650086e-02
2.717198735048050040e-02
2.798121108553765571e-02
2.857564659088927816e-02
2.753834250191504809e-02
2.655466954841176688e-02
2.690455303946233043e-02
2.744433332164227662e-02
2.661875784400422745e-02
2.657409305613379902e-02
2.674645752581145813e-02
2.633607478017101558e-02
2.769596412944014263e-02
2.781621760664292412e-02
2.687677674667266620e-02
2.664217070637486112e-02
2.632757987012765422e-02
2.667967362861731542e-02
2.605010280254532740e-02
2.622103478003170660e-02
2.678890639895960615e-02
2.660424179838060538e-02
2.728686993509752204e-02
2.751469440283334927e-02
2.740262072614601391e-02
2.647764901578570501e-02
2.610668920019789188e-02
2.639754296929803720e-02
2.599466285429718332e-02
2.656077877649761984e-02
2.727786881096347024e-02
2.664924445400699074e-02
2.557885427492035887e-02
2.557133492218044771e-02
2.588335358767146141e-02
2.563266148485020962e-02
2.563386811840074817e-02
2.650734240720239304e-02
2.744235213882043056e-02
2.654101195170464195e-02
2.592605043610626131e-02
2.575527810438177356e-02
2.628760261272599166e-02
2.696918930651468621e-02
2.676969659837537610e-02
2.717105534403187889e-02
2.776743610733972689e-02
2.748378282611119508e-02
2.706500898965990068e-02
2.742900888795300404e-02
2.677313705385808359e-02
2.596897128743388614e-02
2.563465283554678883e-02
2.596176804313039474e-02
2.605960193259501331e-02
2.587429372389463827e-02
2.569389870016551558e-02
2.553022549305034375e-02
2.579646652697532155e-02
2.648765231730655645e-02
2.648736396957009423e-02
2.548823472309194940e-02
2.545255755740734663e-02
2.616103126275724430e-02
2.613683862937251148e-02
2.519485647534287429e-02
2.489946979799019869e-02
2.516971605994898498e-02
2.577422091278898028e-02
2.660897918212774133e-02
2.585299902280708412e-02
2.507250091236460157e-02
2.571150734330917079e-02
2.637257668380768930e-02
2.628763822241608067e-02
2.581937240480018311e-02
2.551518281639549024e-02
2.480789272883680494e-02
2.397307666399824122e-02
2.438369785593494030e-02
2.586995343531844557e-02
2.605403714181299055e-02
2.554041403963431406e-02
2.534311717319001969e-02
2.429788156260453622e-02
2.464601489547303681e-02
2.559765736506920339e-02
2.491680500808409610e-02
2.447786197718638743e-02
2.498594725860630097e-02
2.580164202358975825e-02
2.538017894491037194e-02
2.507458952749755735e-02
2.538454893386560968e-02
2.571170590577158063e-02
2.502641403045728283e-02
2.466331745290753150e-02
2.563154618799091261e-02
2.563237705256653926e-02
2.500934482157706959e-02
2.465954772006304432e-02
2.477041034301369349e-02
2.545665769038608223e-02
2.546470559240932366e-02
2.491154143459800227e-02
2.482624719965969076e-02
2.469444843476155393e-02
2.469872374288642133e-02
2.540373442918187480e-02
2.521604713505029918e-02
2.423248534826273615e-02
2.441886619046475249e-02
2.421993734096272027e-02
2.394905444656147964e-02
2.418832033392811706e-02
2.511593431253373795e-02
2.542566792666539621e-02
2.492387066134578097e-02
2.454531906760507379e-02
2.476167471328962269e-02
2.541180701700208877e-02
2.454980253517444894e-02
2.374574405865303300e-02
2.402136011255103995e-02
2.469184824524789032e-02
2.476642145950391088e-02
2.449466140089382599e-02
2.432448047663032797e-02
2.459299829059494874e-02
2.457401043398124360e-02
2.427694963937902101e-02
2.464875174931615426e-02
2.438510665296556371e-02
2.429549250388012699e-02
2.458126058748951598e-02
2.414251637373097600e-02
2.413984773247865659e-02
2.409532251241729844e-02
2.326461541088592488e-02
2.397034586465168413e-02
2.460954127037564415e-02
2.390818264759230274e-02
2.414094687723972871e-02
2.395096999576868183e-02
2.369294977499750154e-02
2.402746549195250436e-02
2.391818951707225596e-02
2.399945167894503018e-02
2.359521870955036751e-02
2.312155290091088417e-02
2.349048259878161113e-02
2.362676647736279209e-02
2.375412304571801816e-02
2.371599307421243599e-02
2.390642610361139522e-02
2.400789618814546181e-02
2.401548696512961767e-02
2.304340125202017017e-02
2.251309949742314256e-02
2.313083699664745391e-02
2.299436001648094002e-02
2.381561140859173031e-02
2.450988286712912564e-02
2.410463124407118130e-02
2.303731744702554318e-02
2.321848713587710417e-02
2.386280451840505981e-02
2.366742631642312217e-02
2.337084500033917434e-02
2.288965942311712437e-02
2.292442766764830539e-02
2.385503784705305524e-02
2.377454119010997957e-02
2.282987246763074074e-02
2.322723198513698337e-02
2.373424864136332996e-02
2.354341750386179655e-02
2.386075964316745901e-02
2.429505194998348924e-02
2.361396326292283451e-02
2.338593040142405641e-02
2.317485639605537662e-02
2.297957821923702487e-02
2.318220860434655473e-02
2.311448364132270838e-02
2.366853541375805656e-02
2.407255379040485616e-02
2.296830382538178963e-02
2.263278896201552370e-02
2.289066010181069546e-02
2.293480336732533001e-02
2.322370110766641335e-02
2.246711812713684392e-02
2.269426688746674012e-02
2.213856953773303202e-02
2.155293904960218013e-02
2.256470130958402459e-02
2.277454847209085809e-02
2.193638132168873600e-02
2.222560851122932016e-02
2.326985336820654171e-02
2.352973424121213714e-02
2.283485990872669708e-02
2.182658679424481427e-02
2.247618689782177048e-02
2.298493596672569403e-02
2.291610412075669942e-02
2.257076228247864580e-02
2.239188477467728144e-02
2.225269616895760721e-02
2.238798735676057403e-02
2.309617131001840545e-02
2.376779697913899286e-02
2.378437787143788257e-02
2.235635447018209654e-02
2.155224859697764742e-02
2.206675784461279571e-02
2.233321074625510549e-02
2.209971228208304495e-02
2.147645054848128926e-02
2.149265231183787941e-02
2.243039711470717554e-02
2.260652486752277868e-02
2.213582347231346156e-02
2.188988281189368362e-02
2.150567659647849295e-02
2.163077455462089974e-02
2.195265456265088275e-02
2.149891688114932697e-02
2.063513642920390342e-02
2.069956373148926915e-02
2.178786867302065847e-02
2.182986560582904356e-02
2.137867272754167755e-02
2.145890079312616841e-02
2.117719904766922345e-02
2.156410273425519303e-02
2.174854256315207277e-02
2.139876423495091703e-02
2.111270765996318965e-02
2.133638186035481318e-02
2.179730469143015964e-02
2.093657848761632315e-02
2.125484453466261817e-02
2.219905219719712011e-02
2.184360357118659765e-02
2.170987939404072156e-02
2.219914602847707433e-02
2.177086543428794277e-02
2.100297099953613369e-02
2.086775283314625667e-02
2.082825872137853904e-02
2.164013346993506892e-02
2.138680961484436954e-02
2.057767468068513392e-02
2.078869387412294809e-02
2.094870238919963046e-02
2.083089076406859780e-02
2.003073083749945527e-02
2.036979629990532531e-02
2.114505319564208632e-02
2.117277109254737597e-02
2.107651561641604027e-02
2.116109009450431802e-02
2.157385936563548448e-02
2.114880200583067402e-02
2.092547243089529566e-02
2.125043608764410827e-02
2.075713415623892805e-02
2.036841772109430904e-02
2.045272985750085440e-02
2.107013532609499501e-02
2.159646951643724722e-02
2.116513460545677017e-02
2.043280563242853148e-02
2.023893855030392541e-02
2.056952684512389912e-02
2.085398783270845866e-02
2.059123294039746574e-02
1.997354308415129343e-02
1.978624136555937052e-02
1.974749512954868114e-02
1.978660012678462934e-02
2.051741024634473609e-02
2.111947375139017202e-02
2.078199346653239118e-02
2.079012859967302104e-02
2.118098708766114058e-02
2.063328880151241856e-02
2.036591733122750103e-02
1.991714017366108883e-02
1.995337008233732945e-02
2.030103324583327692e-02
1.985525035795486504e-02
1.963376938073666672e-02
1.887495679665412290e-02
1.947455663782335714e-02
2.008539361659155906e-02
1.950532370700140336e-02
1.980038340285529552e-02
2.060737582776973539e-02
1.993002488344090828e-02
1.954139331119456036e-02
2.033241333560667496e-02
1.979964096349375730e-02
1.958325619657964520e-02
1.959984125698020774e-02
1.906544780207886092e-02
1.841582604731070369e-02
1.905947197930868767e-02
1.976816568128328053e-02
1.951640078088660510e-02
1.951520871815398683e-02
1.926012544704312421e-02
2.011320907077586082e-02
2.018431536356080774e-02
1.935393077848641605e-02
1.924651166717310236e-02
1.939539160346955698e-02
1.901636392884858626e-02
1.875940012398071011e-02
1.930726765741010501e-02
1.916275205423784156e-02
1.889011934644771115e-02
1.933155585795187648e-02
1.918002739559573899e-02
1.889872214528622377e-02
1.926524091829652161e-02
1.907392859122651954e-02
1.873747109628774027e-02
1.812689149095734684e-02
1.815762786244629751e-02
1.862840657164074529e-02
1.829788105609509927e-02
1.822138258123271598e-02
1.873568876440585840e-02
1.866610588694042616e-02
1.854417844088857362e-02
1.898876019646850155e-02
1.900524662054525055e-02
1.893775077054933240e-02
1.838342994272823550e-02
1.773192764703000746e-02
1.794402860605328123e-02
1.878794819412986372e-02
1.911559593784115801e-02
1.831637752376500533e-02
1.810052775740573702e-02
1.834815304986370590e-02
1.826086581650060436e-02
1.835570569733103313e-02
1.823720485212938433e-02
1.816960372591092804e-02
1.816181031338318444e-02
1.799090860169969344e-02
1.837948751563633562e-02
1.833741208296204087e-02
1.787224513201479681e-02
1.761979991235445089e-02
1.793914280935643424e-02
1.831815329683971275e-02
1.821270795895598218e-02
1.784828891098302200e-02
1.706672516664502204e-02
1.711284634686550954e-02
1.758651014284516936e-02
1.780732995424755619e-02
1.803468839200996973e-02
1.735645262186672269e-02
1.680794678582890264e-02
1.729554773429847411e-02
1.790507684497043284e-02
1.748461072965369623e-02
1.676417605875396566e-02
1.732521079624794319e-02
1.756242984022238218e-02
1.705011047217247847e-02
1.666253106029432635e-02
1.730993804741156120e-02
1.767014583156642851e-02
1.722671758241125367e-02
1.742550761096005318e-02
1.722860749749835843e-02
1.774579486528096370e-02
1.821664279505138748e-02
1.749503873349815553e-02
1.691571355981133160e-02
1.699877410627674557e-02
1.709254942191890114e-02
1.701861724763489847e-02
1.742161545979685477e-02
1.761338103640535876e-02
1.740072989292253125e-02
1.749816688525044142e-02
1.703207457966268365e-02
1.686611795228785959e-02
1.726027302569671171e-02
1.684102488775319345e-02
1.650630449622398147e-02
1.713753227039574445e-02
1.722825728959055322e-02
1.656457818755068673e-02
1.664629383433880935e-02
1.718610035980070241e-02
1.730634209868086443e-02
1.691203058292909192e-02
1.670872899753864799e-02
1.649987729108745929e-02
1.642179902975168804e-02
1.632842769530118768e-02
1.643231929632842786e-02
1.675860783175807736e-02
1.637896313201064186e-02
1.642211050326407296e-02
1.622139205230427664e-02
1.584029404603752578e-02
1.612274256756920238e-02
1.638681310113241849e-02
1.655590849694826838e-02
1.607407201636281563e-02
1.575869051556623782e-02
1.581806617628189054e-02
1.577856788383356218e-02
1.602163336149826575e-02
1.608021355603297259e-02
1.558885350265637806e-02
1.543508230952255617e-02
1.552121779991197208e-02
1.591987739303808019e-02
1.617833381392240477e-02
1.590412243509055010e-02
1.553903145523984411e-02
1.563863454614386819e-02
1.516670704405670596e-02
1.513155408156591913e-02
1.579819986491984296e-02
1.540243822406210314e-02
1.528093426155275811e-02
1.553901570842518287e-02
1.566011310359299510e-02
1.535341546810897392e-02
1.543891829468660264e-02
1.597192631121410744e-02
1.574495246512779348e-02
1.529234334347252117e-02
1.516524831883205200e-02
1.584604086736355472e-02
1.598588021770467466e-02
1.580714280362939192e-02
1.564781781908556810e-02
1.506168978239430002e-02
1.476696615903467374e-02
1.466458282851587983e-02
1.474009141759483402e-02
1.475224123675275209e-02
1.519982791241594917e-02
1.499636514768694362e-02
1.487464179831442072e-02
1.533263689021344654e-02
1.566255137663036950e-02
1.556285215939380746e-02
1.541717099108545937e-02
1.521256557738407539e-02
1.487432905242248339e-02
1.511691401840024006e-02
1.540071990700910866e-02
1.500715787676286730e-02
1.480516122469318838e-02
1.486337425341257255e-02
1.461403368430637395e-02
1.492823300799896342e-02
1.525982874058436252e-02
1.490623445553227247e-02
1.459578320410823311e-02
1.490322630289787550e-02
1.488017782792855175e-02
1.463892518902970910e-02
1.442804131493971923e-02
1.495655256512811067e-02
1.520562794031854285e-02
1.445149471529602082e-02
1.424582102572929075e-02
1.430241284389460396e-02
1.474197694274195433e-02
1.513211721912436497e-02
1.470987511738062851e-02
1.429597884744082149e-02
1.417436478904424320e-02
1.411856069640125486e-02
1.429537151650887156e-02
1.466820458441444631e-02
1.435411092564567274e-02
1.407664083801585080e-02
1.485201582842738711e-02
1.460978332874552678e-02
1.395500053089455440e-02
1.433087529774404977e-02
1.404432192386054733e-02
1.362576530172555055e-02
1.401327341490093623e-02
1.413522672573662257e-02
1.365460099541519409e-02
1.346389851165373346e-02
1.396192682317422100e-02
1.446859234502263780e-02
1.445428277681749286e-02
1.402290455785323506e-02
1.384354454895633801e-02
1.361003052984914412e-02
1.334750768456107947e-02
1.383385017785701901e-02
1.427151345170209196e-02
1.398271478507168153e-02
1.377522686451512594e-02
1.358096789027384704e-02
1.344609526911925285e-02
1.345580954854518584e-02
1.356370074833057431e-02
1.399708570309129464e-02
1.370306929072815857e-02
1.347910435228912365e-02
1.364666724944406558e-02
1.357266307575063016e-02
1.349140464045261133e-02
1.391758676478749811e-02
1.382258881043085981e-02
1.335767751461064239e-02
1.321510650306043262e-02
1.330376881054222069e-02
1.400235549871084798e-02
1.376673187363572880e-02
1.304247846692768026e-02
1.350574586350328059e-02
1.362745534826204433e-02
1.324476347562583527e-02
1.338087237843019021e-02
1.298285714409036680e-02
1.278269159403488606e-02
1.311753276803760172e-02
1.318164301920599253e-02
1.351018863583254917e-02
1.333147679985905408e-02
1.335812944509213139e-02
1.339401824550453916e-02
1.323730346515135728e-02
1.325002898325701624e-02
1.276816640942773570e-02
1.329557218694989683e-02
1.335966835163876661e-02
1.270812581554989912e-02
1.252461795180298022e-02
1.250307013193135974e-02
1.278506823009584528e-02
1.306246881428063319e-02
1.282691439403018351e-02
1.248806348728616865e-02
1.254164516887020658e-02
1.246430691486308251e-02
1.207855631997910295e-02
1.185346117896887187e-02
1.230299790304046313e-02
1.265592917198295198e-02
1.258963462925568114e-02
1.281260329354317294e-02
1.250370044697249501e-02
1.188239705610319615e-02
1.213215937676275120e-02
1.264485265315969977e-02
1.266380075354557252e-02
1.264538993751325793e-02
1.287136361639226040e-02
1.271236544179608040e-02
1.240832205436528599e-02
1.279028089719443269e-02
1.306281191716946073e-02
1.268882690508140940e-02
1.227858954342898878e-02
1.217372709121892528e-02
1.224615581676148299e-02
1.226435094813481570e-02
1.210711812186763582e-02
1.218338136643192307e-02
1.189721820872810185e-02
1.141857177497711782e-02
1.197899603176443353e-02
1.181915413595953541e-02
1.147108922823254426e-02
1.165986063094026463e-02
1.164802874320054749e-02
1.183257798391109186e-02
1.185870482454504105e-02
1.152852308319175095e-02
1.136011833773726241e-02
1.184770627818433272e-02
1.184669349508845476e-02
1.151663707120890480e-02
1.162002599059750417e-02
1.123368389985125379e-02
1.150367173683947662e-02
1.180419480911377474e-02
1.158791405313059492e-02
1.168145656455267870e-02
1.144018866474275260e-02
1.138583109888861161e-02
1.120190057485530993e-02
1.125717992025886648e-02
1.123075847729791514e-02
1.083426815561253261e-02
1.107642495888444024e-02
1.136670787787057851e-02
1.126255273364807144e-02
1.109009077312170938e-02
1.134439394726556583e-02
1.155891686647117500e-02
1.105746726797287791e-02
1.075710123200812954e-02
1.073245124280001322e-02
1.060636182915994027e-02
1.064582747941500776e-02
1.051427817743964821e-02
1.067436586865742193e-02
1.098569155139175225e-02
1.097209508150025041e-02
1.074308967080985118e-02
1.049735410274349467e-02
1.049902383165557396e-02
1.057751482322502254e-02
1.044507483341882217e-02
1.039520221611955723e-02
1.024041030295545773e-02
1.015804135322424806e-02
1.037196795049098903e-02
1.038041438240345886e-02
1.012070214856079786e-02
9.816704541816401522e-03
1.050486055730750178e-02
1.066377989970451745e-02
1.010697220061773649e-02
9.970933531443371481e-03
1.028469246043411944e-02
1.045270987593520731e-02
1.031411494975564835e-02
1.035568178457979549e-02
1.003094201337051232e-02
9.922142629226384652e-03
9.968362424132955896e-03
9.869596110351234672e-03
9.800956490923861883e-03
9.457838230638337951e-03
9.524017789172849538e-03
9.731706511368967694e-03
9.600550030468014626e-03
9.919088803869711632e-03
1.015297737845110952e-02
9.900170523170128550e-03
9.870483197147568444e-03
9.578613183523779218e-03
9.278995060961909083e-03
9.285345029503112163e-03
9.138988134791407869e-03
9.317449390369190315e-03
9.378428806014816807e-03
9.482961819112737528e-03
9.615060869225840537e-03
9.463205769709730555e-03
9.172716306509797607e-03
9.181615622701807394e-03
9.029256982032805162e-03
9.051384783683577226e-03
9.275969463438385118e-03
8.901894567498539954e-03
8.889172430004940381e-03
8.993832705894841059e-03
9.164272707421016947e-03
9.461703265488109055e-03
9.445374466231559740e-03
9.254632668348602639e-03
9.077403707925977769e-03
8.767692236427230765e-03
8.706062155488265147e-03
8.946974042365133870e-03
9.027077604482545287e-03
8.921719990152282911e-03
8.749984343421118513e-03
8.875891799605226118e-03
8.856452024346041577e-03
8.378226153617359187e-03
8.308307929508288933e-03
8.474364005395335075e-03
8.307347219811741373e-03
8.211521225248728795e-03
8.276420229242516940e-03
8.294988996400302211e-03
8.130817637554372396e-03
8.265107234449984436e-03
8.407567533774071289e-03
8.082983564865534737e-03
7.884160762340084588e-03
8.131653274023384684e-03
8.227033664557899945e-03
8.002088912737022330e-03
8.009486757002514182e-03
8.044794932362644632e-03
8.048923373783926916e-03
7.951822628279221067e-03
7.784150610934259876e-03
7.985567993772218001e-03
7.896815644838028198e-03
7.613665445094900536e-03
7.947295962409030995e-03
7.985892213207763587e-03
7.688503410193758478e-03
7.719783976194175001e-03
7.896803969775344212e-03
8.032048942755840373e-03
8.136826184416634522e-03
7.832467787704531018e-03
7.534793888053160221e-03
7.769833325659222106e-03
7.743133540042526457e-03
7.603647169363381662e-03
7.643452938901593857e-03
7.499779127742511702e-03
7.470309748960927629e-03
7.673540244962417066e-03
7.769412128868119147e-03
7.825002361640784332e-03
7.617818206497438231e-03
7.423235556939179920e-03
7.329726081972133891e-03
7.356857290242417406e-03
7.362978424760244396e-03
6.971683815388139173e-03
7.117126579545684541e-03
7.151818834443145548e-03
6.856963477761109094e-03
7.322769184916396237e-03
7.428830251447355107e-03
7.182655878743232289e-03
6.977027011346678166e-03
6.839745891076042320e-03
6.932276707602163732e-03
7.063788736981212700e-03
7.062489865557420796e-03
7.071918867062399264e-03
7.087410801447294531e-03
7.157915537856709629e-03
7.164502944621000888e-03
6.999122921247716983e-03
6.731563450825051205e-03
6.643976412831633684e-03
6.903048621270399011e-03
6.855073843912960069e-03
7.103529400488522473e-03
7.252340189006693458e-03
6.938616051149859403e-03
6.787150547702170550e-03
6.645395493473166965e-03
6.571690932295937322e-03
6.685973596427704536e-03
6.947071194564497301e-03
7.042589532230364088e-03
6.917978682769204864e-03
6.559219937496583649e-03
6.268563083080202873e-03
6.528628588196055960e-03
6.700834022133794060e-03
6.820959453861393483e-03
6.626907014950563814e-03
6.432416356898386540e-03
6.592110142575766281e-03
6.683346004019311525e-03
6.688988461092805309e-03
6.389212500178224376e-03
6.277556046720617067e-03
6.418271144172171296e-03
6.322367320205802589e-03
6.354178731386848911e-03
6.606497329168017733e-03
6.421662734927913521e-03
6.212713512480733981e-03
6.564286725490345656e-03
6.528807800775927525e-03
6.313500471415235508e-03
6.252094440336772828e-03
6.084397831280541867e-03
6.226195213942097018e-03
6.239475963721030465e-03
6.272086342883076600e-03
6.537415607678394129e-03
6.490967251990509453e-03
6.249234890332751313e-03
6.051275444679586613e-03
6.102113750888094913e-03
6.220910043324009812e-03
5.994341418745715439e-03
5.835047490750106675e-03
6.102636957069753135e-03
6.207666470041494147e-03
6.115860342380579490e-03
6.125297192041044558e-03
5.973025895095868815e-03
5.949212457933107830e-03
6.100133569002602618e-03
6.119195154232203414e-03
6.126253484604534359e-03
6.106725247913537269e-03
6.106078258495449031e-03
6.169642725742608726e-03
6.196078888183116293e-03
6.015187769321706998e-03
5.835672915669897626e-03
5.941501852348138324e-03
6.045634984440091328e-03
6.050915470307135710e-03
5.894427267784622428e-03
5.900311113670740452e-03
5.909740140361519414e-03
5.749824081261687217e-03
5.811592264847428684e-03
5.877984992905526188e-03
5.885636881769788775e-03
5.724419917973451281e-03
5.764640025909529425e-03
5.836730675446559838e-03
5.785366298003830933e-03
6.045974281518229701e-03
6.113649464753501822e-03
6.009035029543935251e-03
5.771125020731474910e-03
5.756410241955764451e-03
5.843272038521890588e-03
5.900203564427794131e-03
5.972655853112809020e-03
5.791656275801299394e-03
5.758464400460615654e-03
5.900485209008933876e-03
5.969111265581772754e-03
5.890407796916708252e-03
5.731831531463295847e-03
5.706217290041323831e-03
5.843507888540449072e-03
5.872512549526585565e-03
5.892490110987764346e-03
5.825474738966917795e-03
5.751826498149361852e-03
5.815999698053167001e-03
5.864546479996326535e-03
5.927494018995724430e-03
5.916693603382733313e-03
5.787775062835518250e-03
5.681407418277837143e-03
5.674928461284221848e-03
5.748139229521890409e-03
5.662132857113581774e-03
5.698987468590291545e-03
5.975568920866491246e-03
5.902861504610073910e-03
5.582591774812566132e-03
5.618269431570357964e-03
5.776520050496894258e-03
5.594961181479204786e-03
5.481086668917381152e-03
5.634424214733240593e-03
5.821446648561864022e-03
5.815773378681724642e-03
5.774226154014321620e-03
5.796237291498558021e-03
5.807765537337667740e-03
5.760667832861535512e-03
5.828072188644116067e-03
5.797553718639218874e-03
5.520971454934534006e-03
5.570011399176837998e-03
5.740282459287701818e-03
5.749483090747064054e-03
5.937602024772348393e-03
5.897475932440135633e-03
5.592687817355582354e-03
5.605759614843199012e-03
5.778215135561427275e-03
5.776737095054954030e-03
5.734526119957938754e-03
5.851659411128176148e-03
5.845740477524914887e-03
5.698045688261831748e-03
5.689361778551910859e-03
5.652940081748102606e-03
5.580719489191826414e-03
5.847591023589951247e-03
5.965436834094089980e-03
5.883629430862164986e-03
5.723472659595707328e-03
5.482553110277709960e-03
5.553218153474691679e-03
5.863388239619293785e-03
5.836009904025442688e-03
5.698512295010141511e-03
5.743716141123535006e-03
5.710279080785652002e-03
5.797117051647292414e-03
5.829747940967406131e-03
5.973762398247941217e-03
5.951882863800870595e-03
5.815837302794496858e-03
5.809561854383366551e-03
5.733136871543939236e-03
5.842839084332266709e-03
5.968514050959878962e-03
5.770054465745104964e-03
5.697369996191688907e-03
5.805326818824525087e-03
5.661446233836323234e-03
5.872275575754532309e-03
5.974928124749988995e-03
5.654876382991055189e-03
5.471739456329408058e-03
5.634122889665343220e-03
5.750567327516159857e-03
5.842715746583674284e-03
6.011174733405681009e-03
5.832399314613372077e-03
5.675016165499910392e-03
5.776694150312193000e-03
5.856201025567596766e-03
5.850277678218064256e-03
5.779176803750885744e-03
5.555960048867802578e-03
5.645470341495976985e-03
5.799971314653136999e-03
5.770506548982807030e-03
5.679331555432308790e-03
5.608997749093872116e-03
5.706236017127258760e-03
5.784955199019102025e-03
5.761346340559568048e-03
5.641635885858999749e-03
5.539056152407842958e-03
5.880432187264706886e-03
6.285921633334203527e-03
6.182955543807953057e-03
5.925581479642119502e-03
5.852523331229891705e-03
5.830587540093947786e-03
5.737567039244803428e-03
5.784185499182337674e-03
5.588862938554544843e-03
5.485842451854643434e-03
5.734115198940663988e-03
5.873126077964469297e-03
5.993063219211995640e-03
6.016768500396711510e-03
5.879158060281517405e-03
5.863445347674994812e-03
5.838032207098316738e-03
5.830196302850813167e-03
5.928090757723673311e-03
5.917541887367045415e-03
6.000521672667740933e-03
5.970675754923326049e-03
5.875508113849761856e-03
5.798220447453514975e-03
5.922051945879070606e-03
6.170730797249920734e-03
6.054077133309875014e-03
5.988244599744090534e-03
5.971586859206148151e-03
5.819878275818236857e-03
6.016397641991025162e-03
6.060417752179622641e-03
6.138756358344953958e-03
6.367228513581595604e-03
5.939291018052863212e-03
5.723762198632092839e-03
5.872067753747763769e-03
5.832173596021803484e-03
5.931992975987284561e-03
5.953918988466032867e-03
6.125836529738427558e-03
6.094287285503345239e-03
5.759283342524042573e-03
5.910154044683125184e-03
6.114066487721924077e-03
6.047088677853894485e-03
6.043145332965823083e-03
6.134973867635073325e-03
5.965324462729897081e-03
5.893546700894050638e-03
6.082601058314126077e-03
6.217403075815516877e-03
6.060749110976993911e-03
5.908532815355394506e-03
5.992084561602399953e-03
6.060696600507146578e-03
6.127903753917588597e-03
5.980628613335783189e-03
5.954853117348358864e-03
6.166108361256123979e-03
5.974871073267659823e-03
5.842165731550668858e-03
5.826404894617237366e-03
5.892234452827992651e-03
6.200155268278054015e-03
6.221515388403801687e-03
6.069940850663650862e-03
5.919010197312979914e-03
5.868418490401568557e-03
5.843296215651008763e-03
5.676188132892845579e-03
5.680432147722775001e-03
5.887775187611378296e-03
5.882670584551967161e-03
5.871808015905347414e-03
6.026385209884807873e-03
6.136293320573437717e-03
6.176816676757011446e-03
6.034382932098042440e-03
5.922363432505955462e-03
5.766921457926089782e-03
5.721657541654613308e-03
5.867117871888750252e-03
5.733047950687458240e-03
5.775691299304879824e-03
5.945552547802586060e-03
5.989367056450513316e-03
5.987458254529677906e-03
6.080551452548875122e-03
5.929813812853955077e-03
5.722669666820505603e-03
5.810534089947736770e-03
5.663393844818198977e-03
5.549602326958080235e-03
5.619482358069283721e-03
5.861502302123761977e-03
5.933070387010428402e-03
5.765083896407029174e-03
5.723212057756993723e-03
5.793750088545714452e-03
5.923166723803594859e-03
5.871636125962799609e-03
5.585144351668936379e-03
5.426310772447584356e-03
5.679513355497800217e-03
5.855619034241196959e-03
5.734782313328527087e-03
5.547709120308326296e-03
5.632217367873160012e-03
5.766387005161677064e-03
5.713724072295141114e-03
5.601761131527579866e-03
5.542688331018971390e-03
5.652539120901771928e-03
5.561530152472649383e-03
5.391587491452725506e-03
5.525011224346914988e-03
5.798807415960233712e-03
5.733151767678047565e-03
5.565199549741924566e-03
5.486297649152657198e-03
5.367387658291733130e-03
5.304054019711347892e-03
5.452734558277782390e-03
5.411180352712205606e-03
5.497360156921832913e-03
5.707157438013768513e-03
5.586877245083173016e-03
5.610613487734944851e-03
5.732903243025596306e-03
5.544590108101024074e-03
5.520347499271185260e-03
5.665047677558151390e-03
5.477355023096937281e-03
5.342425140677271519e-03
5.541529987999255225e-03
5.663987083878055211e-03
5.619823103479327023e-03
5.406764170668169368e-03
5.505698575218913142e-03
5.615878888871995468e-03
5.351706733624748101e-03
5.486823877634432189e-03
5.478283101251209264e-03
5.309776563807652901e-03
5.226190458403636580e-03
5.217963050349218659e-03
5.349091612501329432e-03
5.399591031484371993e-03
5.284639908884122307e-03
5.272720066610355957e-03
5.255213676527792019e-03
5.217748318114332970e-03
5.155950994579722689e-03
5.102586293466407526e-03
5.184797559872717301e-03
5.043571323585040872e-03
4.970761281455837559e-03
5.148434224658732065e-03
5.242088835701074964e-03
4.954977070099912152e-03
4.910919306840093833e-03
5.097961507217020800e-03
4.954752103163590285e-03
4.806695396909019258e-03
4.782699610150090673e-03
4.801667511727125866e-03
4.774872592051975471e-03
4.860457765552668452e-03
4.926367549796428075e-03
4.838696965397756497e-03
4.824212052812124063e-03
4.759023105300800444e-03
4.686815358739839475e-03
4.627498886103489917e-03
4.563707975855343761e-03
4.760825904784314090e-03
4.784939626329886599e-03
4.492281745146668205e-03
4.371641196887323180e-03
4.381060480560430848e-03
4.536130079684653170e-03
4.559996587134847873e-03
4.421320588711359460e-03
4.374096911133194994e-03
4.460999894786946141e-03
4.555760768694754395e-03
4.440004885444231823e-03
4.262404006372779060e-03
4.327830811573185783e-03
4.368571842622933146e-03
4.096021945142117385e-03
4.120439748340951752e-03
4.252189482558855690e-03
4.231388917873491612e-03
4.114085509141001892e-03
4.042765852951537772e-03
4.026024936091990823e-03
3.952422666156689413e-03
3.950911879889981715e-03
3.872207610102689629e-03
3.825547150190922955e-03
3.692351757472074614e-03
3.806279213747501555e-03
3.900462302082998312e-03
3.737149327415875168e-03
3.732962947740557733e-03
3.763323732622333301e-03
3.807976203820392230e-03
3.799760204090567046e-03
3.784890662217065861e-03
3.710938969013641894e-03
3.642266894948205727e-03
3.673340413168440198e-03
3.667298816139952754e-03
3.633301329284662276e-03
3.646808462814938364e-03
3.481636472196648728e-03
3.290801287517579506e-03
3.380858787715727322e-03
3.511210816319389107e-03
3.470692027054428624e-03
3.374043891090785976e-03
3.323947244500052422e-03
3.293695764052645934e-03
3.144042989925179693e-03
3.172834706922406708e-03
3.312162618089200053e-03
3.272356916856066465e-03
3.219638271926585343e-03
3.086484585677694292e-03
3.013085991334497546e-03
3.126360240085790127e-03
3.205039577604044693e-03
3.123027477334510901e-03
3.101469686653640558e-03
3.118688942141536764e-03
3.029697820660991019e-03
2.909866589355343276e-03
2.859359103968234315e-03
2.883056244767733152e-03
2.868239906550586627e-03
2.808525152070141719e-03
2.851432018972025872e-03
2.830088527038550957e-03
2.754902841618283790e-03
2.776792353853752438e-03
2.723590964719337093e-03
2.689223252319390776e-03
2.681895230892661439e-03
2.611277520112171603e-03
2.624892140385960432e-03
2.656908639304693311e-03
2.601966111514256424e-03
2.551320783912490626e-03
2.535710281472979954e-03
2.485002159909005786e-03
2.429872138550216026e-03
2.396937323355849934e-03
2.407768896244465162e-03
2.505478492904941908e-03
2.490736562496267351e-03
2.380714807014936568e-03
2.314185195487522290e-03
2.293187539594080272e-03
2.294962137676811141e-03
2.269485654735795433e-03
2.202598216511744787e-03
2.189343841574697795e-03
2.212981737851344409e-03
2.187099359237903821e-03
2.167282882041487134e-03
2.086912784783959834e-03
2.041995498654671382e-03
2.109663529193418156e-03
2.099617963962879374e-03
2.079503968750910561e-03
2.096572645225937455e-03
1.987258196506556680e-03
1.887529495155615064e-03
1.909240431959963440e-03
1.903405787415966572e-03
1.890370508510005529e-03
1.826166023283412035e-03
1.776212076794026103e-03
1.778063980184527810e-03
1.754343634808687826e-03
1.808223422794111648e-03
1.931515628421219761e-03
1.931914183425335755e-03
1.848846108252153462e-03
1.800509228962852634e-03
1.742028012413751300e-03
1.743016462896591293e-03
1.776767977152232669e-03
1.813694764526020209e-03
1.734534239627896117e-03
1.648746890696969718e-03
1.629239893920949407e-03
1.638191745399181828e-03
1.620811594314162333e-03
1.625700790194040081e-03
1.633769911399746014e-03
1.603278580786578417e-03
1.603000623567941464e-03
1.594982328113353541e-03
1.612279789928664246e-03
1.590064157959752240e-03
1.551405735752713587e-03
1.498453677484229375e-03
1.516986310867060291e-03
1.526166640539040236e-03
1.486156405733872910e-03
1.489638516342444222e-03
1.482405446502856397e-03
1.429588630060579964e-03
1.407544128782088231e-03
1.437947271396058805e-03
1.435134450011887365e-03
1.414077619300584902e-03
1.413535567258805735e-03
1.428280143213679068e-03
1.390277062171305306e-03
1.329208750711172388e-03
1.339454100603332427e-03
1.359263783154893027e-03
1.325073877911415402e-03
1.261277410183828411e-03
1.223277052747879026e-03
1.219412626939335746e-03
1.242340880105466784e-03
1.225421962881173641e-03
1.226828479539305086e-03
1.238320316925939054e-03
1.181194050046360062e-03
1.180466996851420010e-03
1.204314915757010752e-03
1.197134396572115296e-03
1.138420027142836820e-03
1.113142944508125915e-03
1.119728869888515776e-03
1.090482767118945012e-03
1.090785277261946407e-03
1.079145589609627719e-03
1.100199090278985515e-03
1.093673339319796087e-03
1.065853677799079085e-03
1.065193917731466862e-03
1.032172464846554082e-03
1.039114209531949570e-03
1.061915656770093686e-03
1.066822860394829424e-03
1.029893732684394967e-03
9.846765439069278276e-04
9.807300443523416476e-04
9.920720739920777485e-04
9.914607387461083377e-04
9.771302041913106605e-04
9.196931610868936801e-04
9.032079009121663209e-04
9.301615280798210695e-04
9.149486087201493282e-04
9.212841098402672771e-04
9.152524362431805477e-04
9.000671995251215227e-04
9.014093652239641785e-04
9.029221499663365623e-04
8.856287526073412060e-04
8.687264024818078679e-04
8.504327847201069608e-04
8.303881411277973202e-04
8.598938174499193071e-04
8.585967212539115118e-04
8.302225635260383676e-04
8.113311520055581936e-04
8.004721506032012315e-04
7.972481789262243898e-04
7.729999753902394057e-04
7.473121234735276026e-04
7.819033345223592741e-04
7.952052141607264795e-04
7.711046957267595099e-04
7.609405797729271387e-04
7.229810940060310770e-04
7.131045937089251167e-04
6.934147419511018469e-04
6.857812085734307696e-04
7.256456646093024021e-04
7.325967544323164953e-04
7.121519089014040696e-04
6.922810628982971337e-04
6.746645435600798170e-04
6.733167413025959976e-04
6.609832830892349662e-04
6.592132575524751884e-04
6.487976720215625319e-04
6.611273835509110441e-04
6.681612017715185623e-04
6.444805062461625130e-04
6.556200471349274590e-04
6.548328904904501986e-04
6.480254528491526979e-04
6.394945678878045979e-04
6.108156947256119032e-04
5.770001460376861062e-04
5.850959569701512288e-04
5.973757761954073516e-04
5.958061816993587322e-04
5.896044663389037738e-04
5.548353387681213529e-04
5.457144753748872272e-04
5.618818566735749292e-04
5.547853952378506079e-04
5.265269866622217937e-04
5.242688409465403113e-04
5.519081638924441466e-04
5.254856714238155405e-04
4.928414911897710873e-04
5.026647865819672007e-04
5.139982326348073536e-04
5.108872258617365566e-04
5.048833924821777503e-04
5.060822246016411429e-04
4.981438886339221344e-04
4.926163865104333335e-04
4.872854252205875898e-04
4.686372071177621152e-04
4.536399281702410084e-04
4.588181792613521786e-04
4.629303728471333363e-04
4.396465488026172000e-04
4.388739298003766637e-04
4.476736036915783838e-04
4.518367772214122312e-04
4.502838856111270743e-04
4.314819862405053848e-04
4.134768020169099392e-04
4.125928031457980595e-04
4.213085111269952330e-04
4.050310025245570391e-04
3.977957472705262150e-04
3.966004876752072823e-04
4.021981143826843549e-04
4.053806893882815391e-04
3.871837674607058626e-04
3.672014020324396166e-04
3.711038392445390041e-04
3.856927888993693125e-04
3.893644504721203341e-04
3.881854516890427065e-04
3.741979434511418586e-04
3.584190349307311168e-04
3.451905009083311372e-04
3.457182664797529901e-04
3.521537651332139630e-04
3.471152462996209974e-04
3.489498693174159947e-04
3.509472194520902883e-04
3.405401085746093885e-04
3.278369913026777174e-04
3.224440640568841643e-04
3.223095043678704465e-04
3.117791541717297287e-04
3.029386799097101221e-04
3.005526693521923709e-04
3.030293751624199170e-04
2.957527344549551159e-04
2.809022057686848890e-04
2.887443377503952097e-04
2.891888472912974091e-04
2.862470803335413045e-04
2.714999233617244531e-04
2.617066707820056830e-04
2.648914078945134760e-04
2.537041892807915026e-04
2.549255381335174863e-04
2.625686299833844941e-04
2.591311419015626129e-04
2.553858784310125631e-04
2.544239073271738834e-04
2.487721501286641350e-04
2.450031159095044189e-04
2.373245938712946631e-04
2.261742869355955568e-04
2.259941151811679667e-04
2.200276336966818793e-04
2.144501621891420080e-04
2.205037861422087168e-04
2.187606290480190228e-04
2.170731648922923117e-04
2.157352374435136293e-04
2.069882002439549261e-04
1.980783417258566198e-04
1.963528063441163755e-04
1.930492764127566846e-04
1.935839580818285465e-04
1.903486842963072415e-04
1.864846104577588316e-04
1.899098236567514056e-04
1.888184649769962444e-04
1.854633440246614021e-04
1.819840520102840710e-04
1.850793983744682277e-04
1.794200132727371980e-04
1.755016003511938329e-04
1.793126341093444535e-04
1.822364869270488472e-04
1.793517004611872197e-04
1.660564297579960734e-04
1.629604035190004927e-04
1.671562912547152615e-04
1.651790588214183564e-04
1.601241323694386663e-04
1.550210742635759528e-04
1.556971385300117046e-04
1.570128711570200502e-04
1.513231398369809715e-04
1.491090864438439161e-04
1.524310782674896485e-04
1.481146433874835607e-04
1.437875363646028354e-04
1.420402546634275684e-04
1.356795812580195400e-04
1.354325237167309257e-04
1.347765126862790356e-04
1.317675083770137993e-04
1.284068569692454749e-04
1.293522959147134458e-04
1.299054803857496634e-04
1.260786068434149908e-04
1.252317991307971335e-04
1.253333301120260809e-04
1.231133565077716801e-04
1.183237587675242333e-04
1.134678342920766294e-04
1.096072500903092162e-04
1.108874458743441707e-04
1.084066375537515376e-04
1.039482614406981800e-04
1.050069282103988327e-04
1.036671758475299598e-04
9.920598427560031090e-05
9.851413923344038218e-05
9.668758095742794830e-05
9.291877020768134535e-05
9.188107574288009065e-05
9.303771351509312990e-05
8.970879858401331858e-05
8.610571764858837205e-05
8.593638028934638500e-05
8.420342951523759238e-05
8.350549037501179054e-05
8.228586029525883448e-05
7.947296581167750116e-05
7.743916571368042337e-05
7.509501881641302576e-05
7.314179471093498167e-05
7.442361658184955796e-05
7.408679583758601237e-05
7.013241125485936232e-05
6.915508457168998086e-05
6.887187423049334785e-05
6.559038790060074653e-05
6.471002289199353976e-05
6.399948606918924707e-05
6.353501018543755675e-05
6.305029406531260179e-05
6.111117847179469375e-05
6.110716746775629268e-05
6.085607386979079245e-05
6.127241313721944107e-05
6.152091376069138715e-05
5.989066647885320319e-05
5.617230881655374677e-05
5.544456106999747565e-05
5.572712380327437821e-05
5.388338658281627427e-05
5.300422774050503246e-05
5.209701034649708246e-05
5.018707377489205115e-05
4.912701497433709732e-05
4.941573264318799318e-05
4.857271821399764206e-05
4.809004577958499957e-05
4.741780615025661954e-05
4.661194705141700253e-05
4.461364977888278028e-05
4.505562124049745503e-05
4.582898344761235663e-05
4.520987195612921497e-05
4.433141512295407085e-05
4.216166369187563935e-05
4.194703005557569390e-05
4.119492121114630466e-05
3.915023134304507218e-05
3.886711283537194506e-05
3.919155423280477630e-05
3.822581745921699704e-05
3.698489563892765037e-05
3.719283933592240529e-05
3.649264233244791446e-05
3.481702938045674216e-05
3.419017252739585579e-05
3.395980607481607845e-05
3.400848670351168444e-05
3.280654217689739642e-05
3.218515582061345600e-05
3.245923936910105357e-05
3.151583470578619891e-05
2.979199619889218354e-05
2.890606132562256953e-05
2.955364534238025912e-05
2.925627818622093839e-05
2.875297472551341922e-05
2.855144866780266660e-05
2.814822596443963961e-05
2.788337628762270113e-05
2.850040824455191116e-05
2.814242595103041771e-05
2.638103892663310322e-05
2.538948531088572715e-05
2.575189070079720414e-05
2.690847180591498199e-05
2.549821174227413428e-05
2.406029031357880701e-05
2.412143041368528871e-05
2.348237527069235554e-05
2.317152264996241777e-05
2.305243647878450086e-05
2.328431265782800907e-05
2.271797343393012485e-05
2.268474606034967685e-05
2.240461532088902996e-05
2.164580328242552497e-05
2.144868782876625273e-05
2.176127150217950374e-05
2.175387662872362504e-05
2.087959121378313464e-05
2.028806703607220877e-05
1.960215168300040857e-05
1.971087607088799996e-05
1.962425451750990913e-05
1.919744751679389538e-05
1.944386072069938167e-05
1.893620681109027624e-05
1.844304064199893793e-05
1.860501593277077409e-05
1.852795602533353821e-05
1.809128177364324334e-05
1.753201578641685234e-05
1.685055216143763193e-05
1.661139622223654322e-05
1.714411873171744471e-05
1.683004445985336392e-05
1.624582237206720424e-05
1.641790713799690687e-05
1.638774504664346378e-05
1.578862115351920990e-05
1.586114376134418452e-05
1.561800760875165013e-05
1.501149559273961082e-05
1.508134970832025663e-05
1.471242991433560614e-05
1.416180640327348589e-05
1.395726986495233706e-05
1.405931862662284177e-05
1.365925019767646285e-05
1.323239760894441923e-05
1.308516763704080403e-05
1.314959990102678214e-05
1.382934349858424089e-05
1.354507496424773040e-05
1.266110188715941622e-05
1.270092682868278324e-05
1.275320310225443235e-05
1.253407425982227915e-05
1.213645150362271461e-05
1.197490954383278321e-05
1.170829909939775439e-05
1.132018533529413760e-05
1.092260351177653690e-05
1.072027768916736815e-05
1.065847441420980777e-05
1.046895042327717406e-05
1.039356830368234582e-05
1.007982232113068322e-05
1.011366483931305943e-05
9.883872458929451131e-06
9.335779392069744098e-06
9.221860176369340374e-06
8.917411076372255206e-06
9.153177797435013799e-06
9.447178966350034760e-06
8.836138735599448175e-06
8.297729489224862592e-06
8.121389804956404107e-06
8.092691005064345618e-06
7.771930368511439463e-06
7.545228983575375065e-06
7.570355458884185052e-06
7.744166568002689506e-06
7.765012967795795404e-06
7.364967498197726550e-06
7.186193891625126285e-06
7.024682828484011377e-06
6.889493537555256797e-06
6.608343295183938222e-06
6.348190191938204339e-06
6.508966538211844865e-06
6.434332950051495209e-06
6.151780175417864957e-06
5.971086771482751890e-06
5.916344559889155013e-06
5.789989497334089232e-06
5.657523054899497771e-06
5.716729881008517886e-06
5.509609050582284490e-06
5.184453806346139605e-06
5.035110134395998064e-06
4.866127350356701867e-06
4.934682093264794042e-06
4.869504758014155856e-06
4.821248656563272673e-06
4.906470831255746475e-06
4.829833013804944001e-06
4.645133321861303614e-06
4.457709338791013893e-06
4.457651063980104094e-06
4.390922516780224608e-06
4.145859047935759409e-06
4.072288195300879247e-06
4.099075669678646187e-06
4.102695055102296248e-06
4.182141865053902512e-06
4.034042514072825879e-06
3.787139546790389535e-06
3.592040471718520299e-06
3.677161947793395699e-06
3.685113076250297901e-06
3.504378601637762497e-06
3.420568017033440692e-06
3.255196716166824969e-06
3.091913396011355629e-06
3.170531185334364045e-06
3.234792362880609295e-06
3.126709316931776031e-06
3.146766361992962260e-06
3.043418646240595509e-06
2.881988255138787153e-06
2.955882153946453754e-06
2.954812611840465658e-06
2.871300950959606373e-06
2.795121586711409301e-06
2.689419138307447761e-06
2.531564570306725929e-06
2.468886282650876832e-06
2.448977785673200573e-06
2.398899557617165571e-06
2.333577645832394626e-06
2.181155373033793837e-06
2.132776024511670574e-06
2.117931081254551682e-06
1.987775422912572379e-06
1.899110123975893697e-06
1.814341788179883017e-06
1.708045389008519882e-06
1.700513018080871385e-06
1.672724547830456608e-06
1.564773661190440635e-06
1.573555232506138058e-06
1.605204609498470833e-06
1.532481491908889888e-06
1.454518252373041293e-06
1.393176012784521146e-06
1.376454864649462124e-06
1.388408968039218729e-06
1.373708560817810735e-06
1.286328988397417046e-06
1.232431098309183958e-06
1.205036797950081994e-06
1.100377351236471889e-06
1.064101676456184044e-06
1.069858041278266271e-06
1.049578201298210540e-06
1.026473358561050230e-06
9.800471881709733966e-07
9.357079498123038855e-07
8.878553932784314572e-07
8.733698220158904250e-07
8.392999850811084901e-07
7.930334429064407081e-07
7.738159285114198347e-07
7.424633884257644466e-07
6.966099344667244326e-07
6.630904447344890689e-07
6.453454149420698113e-07
6.129159865364090872e-07
5.961772764917134792e-07
5.693061200068785042e-07
5.393077054921462225e-07
5.084141098422848121e-07
4.768282539742461566e-07
4.637515259172154304e-07
4.427059673429559177e-07
4.052010798605637677e-07
3.806598846973512386e-07
3.653543477389609848e-07
3.437655020263904788e-07
3.360776838212755108e-07
3.230978142141392855e-07
2.972995640901325132e-07
2.772291537734273190e-07
2.766651475158959251e-07
2.785500911162060667e-07
2.678709072253216005e-07
2.518239815118851739e-07
2.375059725273116399e-07
2.309175182578068409e-07
2.222485795598901300e-07
2.110352329505283342e-07
2.037074101447521774e-07
1.924279848314539492e-07
1.736240075655700588e-07
1.618990446475361346e-07
1.604987146411733237e-07
1.557163454470231702e-07
1.436182707719076986e-07
1.306613938007375185e-07
1.293103754037701454e-07
1.278704947566706633e-07
1.124832681301008278e-07
1.006845369639124848e-07
1.001411017238543644e-07
9.707639588880874990e-08
8.773138272482802573e-08
8.096435618802863915e-08
7.798133598368233694e-08
7.512652370354079992e-08
6.880586430561796812e-08
6.419465903173605534e-08
6.039976206289262823e-08
5.409750789153526166e-08
5.109524692993404796e-08
4.710531061260359252e-08
4.341433960956746534e-08
4.337297114211874942e-08
3.993473460867276839e-08
3.613320583224659008e-08
3.485143190894570940e-08
3.266131857886365211e-08
2.941535483691025771e-08
2.676547365078067790e-08
2.555919956896883701e-08
2.357084686593911669e-08
2.103683027380769868e-08
1.953027658198658939e-08
1.846039782872199946e-08
1.657784937759281500e-08
1.490804620275603516e-08
1.438783025949849431e-08
1.378210265941690804e-08
1.251645805092957297e-08
1.103473947076820037e-08
9.942965548863548004e-09
8.944793940023907027e-09
8.021819345327964905e-09
7.204478306617676303e-09
6.512022157846669495e-09
5.618757417785113716e-09
4.707690683949197680e-09
4.288029372585671483e-09
3.827088666462754777e-09
3.378729956331957119e-09
3.075653696792932840e-09
2.634101404281028039e-09
2.250513433013606425e-09
1.972777388051610437e-09
1.773693282328958276e-09
1.586509971970006735e-09
1.351448073273795583e-09
1.119341892025758627e-09
9.295619108372626748e-10
7.865956087914484273e-10
6.744890571173449084e-10
6.023337744651760261e-10
5.150708397649864899e-10
4.267646246492962638e-10
3.590060255247741945e-10
2.870821485266475217e-10
2.375668839493364520e-10
2.045877855268957704e-10
1.650365831128062177e-10
1.316546193426202418e-10
1.045565939063188330e-10
7.867016328206135934e-11
5.774172385118031308e-11
4.675093916342097416e-11
3.835228647690913077e-11
2.824867496835232855e-11
2.025067396812069110e-11
1.564449102950229308e-11
1.108846409045809130e-11
6.338199072419526134e-12
4.168024238889797389e-12
2.920608324879565506e-12
1.768881810498618199e-12
8.492304708705129173e-13
3.682085624696770263e-13
1.589452580495135323e-13
3.716359679831672114e-14
6.736176329414720040e-15


==> anc/Fig07_j_charge_plot_L12.txt <==
5.813622902181802415e-02
5.006780824415073272e-02
4.022562526673197775e-02
3.412364635606812691e-02
3.241303316610316676e-02
2.784841084526443189e-02
2.311897892708348820e-02
1.864680756993491659e-02
1.726635556420389947e-02
1.349217163674935188e-02
1.028307524306889403e-02
8.933257936749523440e-03
6.902266500140237168e-03
6.698165852503293501e-03
5.794967462908630525e-03
3.988025031248071915e-03
2.296186565214013587e-03
1.402244344540213390e-03
7.849004022897531014e-04
3.831157603127756362e-04
1.994432437248846697e-04
7.858940694442787857e-05
2.708507218910526830e-05
6.847660173673851920e-06


==> anc/Fig07_j_charge_plot_L13.txt <==
5.685577006527497285e-02
5.090429524725757771e-02
3.854308771314294418e-02
3.094016570906759148e-02
2.537473516687632075e-02
2.189809098491859660e-02
1.752141207641668558e-02
1.099861816941267653e-02
7.330546299122294059e-03
5.935634464569380757e-03
6.086514729059846682e-03
5.963032580168718677e-03
3.023862676031482521e-03
1.424681060738647092e-03
6.292775519605404511e-04
2.690988541023598595e-04
1.535813455701422908e-04
7.014951390826352790e-05
3.224600788703727158e-05
1.813520553709574743e-05
8.726165015561481440e-06
6.765343167359705925e-06
4.854851586104326741e-06
2.609565919563592542e-06
9.467145013765706855e-07
3.592921034341848952e-07
8.368130009550223328e-08


==> anc/Fig07_j_charge_plot_L14.txt <==
5.716924578131899609e-02
4.696685249979917071e-02
3.538421874056061484e-02
2.716718859978684009e-02
2.409167775544221110e-02
1.663543041671174810e-02
1.152108234424010016e-02
6.856973151647251762e-03
6.366110931491892645e-03
5.956595775943687200e-03
3.386564924873857515e-03
1.403102436968303810e-03
6.142550413874565789e-04
2.712771708871072516e-04
1.077831860722043783e-04
4.616164001535068127e-05
2.248739852813967468e-05
1.093027225528655975e-05
5.563066171622893145e-06
2.765100457920945751e-06
1.484966877890827504e-06
6.257790099906148663e-07
2.266463782423712233e-07
8.940862420594836108e-08
4.207916759544321052e-08
1.729970798081003079e-08
5.558117060376779080e-09
1.164892394962751349e-09


==> anc/Fig07_j_charge_plot_L15.txt <==
5.592389368364700242e-02
4.165924280599690027e-02
3.273551897678336764e-02
2.413877007465431435e-02
1.764056219657964691e-02
9.691292268098165852e-03
6.081306369585746420e-03
5.786012933868474838e-03
3.571542351629172860e-03
1.149340554464450478e-03
3.850752782871234565e-04
1.311300834069064356e-04
4.136988965471013384e-05
1.822550144292370232e-05
7.600354945682299906e-06
3.882452044125613071e-06
1.422304604464229638e-06
4.863390930500302572e-07
1.445777694064007652e-07
4.526468159481124797e-08
1.568817677812391966e-08
5.761032762216058840e-09
1.760447510658054363e-09
6.798137834647359908e-10
2.095562127148510449e-10
8.458925145265414601e-11
1.962279410872847746e-11
3.777266678290628095e-12


==> anc/Fig07_j_charge_plot_L16.txt <==
5.904378028995568156e-02
4.089592089772556283e-02
2.902812402593603694e-02
1.985525035795486504e-02
1.197899603176443353e-02
5.836730675446559838e-03
5.929813812853955077e-03
2.485002159909005786e-03
6.746645435600798170e-04
1.864846104577588316e-04
4.741780615025661954e-05
1.683004445985336392e-05
6.434332950051495209e-06
2.531564570306725929e-06
7.930334429064407081e-07
2.110352329505283342e-07
5.109524692993404796e-08
1.490804620275603516e-08
3.827088666462754777e-09
1.119341892025758627e-09
2.870821485266475217e-10
7.867016328206135934e-11
2.824867496835232855e-11
6.338199072419526134e-12
1.768881810498618199e-12
3.682085624696770263e-13
1.589452580495135323e-13
3.716359679831672114e-14
6.736176329414720040e-15


==> anc/Fig07_omgsq_all_L12.txt <==
6.216063277503752586e-04
2.402454952129623022e-03
5.263905761011913355e-03
9.139825283666649924e-03
1.404891167883285177e-02
2.004543747186664920e-02
2.735375327901861525e-02
3.581247146692953520e-02
4.530079624575781422e-02
5.579817818616093772e-02
6.736259488442368493e-02
8.028482374853056214e-02
9.507823101719428682e-02
1.111562129790650555e-01
1.274550614217563327e-01
1.447035098886727544e-01
1.637190737166751842e-01
1.837238396315509781e-01
2.041347899481230077e-01
2.253765793425248909e-01
2.479115061249026752e-01
2.722147769492473390e-01
2.979504782971486576e-01
3.241062087182120521e-01
3.500586713596718358e-01
3.765315639828534788e-01
4.045293508791757975e-01
4.343051609361153753e-01
4.658000258741200605e-01
4.983212750054522577e-01
5.318441674984515366e-01
5.669120048203666329e-01
6.030921773189067414e-01
6.398535737922387279e-01
6.759982841943793508e-01
7.116100679992543032e-01
7.484982794363104208e-01
7.879667929520034475e-01
8.303593941319640237e-01
8.749490862842572714e-01
9.214098724463979373e-01
9.699899858855210999e-01
1.021382061067876990e+00
1.073888524814638590e+00
1.125737823573610186e+00
1.178472961186227463e+00
1.231706380225168207e+00
1.283510268012352906e+00
1.333731106659668209e+00
1.384462573963792797e+00
1.435734368274790729e+00
1.486065411403841852e+00
1.537320712530453104e+00
1.593630891267341809e+00
1.655172425203575104e+00
1.717538852695001284e+00
1.778379988136204126e+00
1.840210021530272577e+00
1.902666295079796566e+00
1.962740498159295299e+00
2.021098157817646346e+00
2.083135479141745794e+00
2.152140240292613527e+00
2.224157509681941480e+00
2.295241056819933956e+00
2.364175241473199574e+00
2.431514216486024615e+00
2.500018740298605824e+00
2.571634352573116900e+00
2.643484547415600350e+00
2.713876940460389076e+00
2.784677305498343802e+00
2.858960481180754520e+00
2.936960999856258248e+00
3.018779447170134578e+00
3.102231238908501165e+00
3.181891051871932774e+00
3.258701064621528865e+00
3.334843723600108500e+00
3.413959066465488412e+00
3.499892335343094185e+00
3.591070974239222835e+00
3.681134394922360720e+00
3.765474203541585130e+00
3.848550686951539124e+00
3.934199398098917833e+00
4.024249334020623792e+00
4.117247546287570614e+00
4.211136563767268193e+00
4.307174450914176056e+00
4.404014106772101478e+00
4.499216559872150079e+00
4.593458113550531685e+00
4.689050111518256791e+00
4.786650265516669833e+00
4.886977773449106444e+00
4.991710019568752266e+00
5.095332380696438790e+00
5.194136349971843813e+00
5.296622864169237666e+00
5.405849241036999153e+00
5.514642360826865541e+00
5.621359504927251116e+00
5.728718434801835180e+00
5.838467085420596447e+00
5.951144079327813863e+00
6.066862129019659378e+00
6.181896732520296034e+00
6.294283585911131240e+00
6.405854042480516597e+00
6.516625982564141495e+00
6.626632749433182035e+00
6.734906679672236329e+00
6.851226849134726571e+00
6.980707530160338514e+00
7.110499033066395747e+00
7.232521484463406480e+00
7.354066637081820623e+00
7.476692192884103250e+00
7.599097031943580660e+00
7.727918413936795794e+00
7.862904992770167745e+00
7.997822591270344894e+00
8.130082936178339992e+00
8.264019096731667346e+00
8.402304787291836163e+00
8.544440769160340565e+00
8.685239946868149374e+00
8.819679118847183474e+00
8.953721545538270377e+00
9.094588955942233710e+00
9.236806556700836168e+00
9.373883284488355727e+00
9.509675096522553162e+00
9.650342289757487535e+00
9.796696705373088676e+00
9.944838643400581546e+00
1.009514519931917675e+01
1.024713387204495163e+01
1.039870042348916890e+01
1.055218905745373448e+01
1.071340806760622222e+01
1.088220876963548811e+01
1.104795898426487533e+01
1.120393993777716446e+01
1.136103858919426912e+01
1.152775711046876062e+01
1.170226787737912488e+01
1.188246640580955749e+01
1.207337369729232712e+01
1.226653539854659414e+01
1.244872205897868511e+01
1.262788022819145795e+01
1.281115806860301198e+01
1.299392874197249625e+01
1.317370069124772591e+01
1.335533171154261289e+01
1.353868980155304946e+01
1.373749006340863232e+01
1.395559170183627451e+01
1.416646478300625134e+01
1.436744602684522398e+01
1.457842784267587355e+01
1.480418976875236581e+01
1.503772855077841797e+01
1.527443003339045191e+01
1.551115461572723753e+01
1.574970582389548390e+01
1.598643876837721756e+01
1.622070065949349171e+01
1.646555042119904755e+01
1.672365320949648293e+01
1.698868649644420969e+01
1.725213069546867928e+01
1.750942111044205518e+01
1.777222632066152386e+01
1.805706884349865859e+01
1.836402831258869028e+01
1.867706465462966747e+01
1.899407147069466006e+01
1.933443403657156168e+01
1.967176969127063657e+01
1.998352315575252547e+01
2.029926944102374975e+01
2.063392591396220865e+01
2.098165299049049892e+01
2.133876645087995172e+01
2.169397482922693854e+01
2.203549600759129490e+01
2.239238045963120527e+01
2.277744881235390650e+01
2.320024002059701118e+01
2.364084124887337524e+01
2.408672883501009920e+01
2.457365512958652687e+01
2.507726611871877864e+01
2.560144263510747109e+01
2.616253065860194127e+01
2.677558633385829623e+01
2.745818391926852087e+01
2.814244347156626702e+01
2.886167736757969493e+01
2.970625976005661784e+01
3.065691932444310552e+01
3.164443655263283617e+01
3.269822713585631391e+01
3.383568510120763762e+01
3.505162454843208053e+01
3.646211754972291175e+01
3.820666861116259838e+01
4.050073399423177989e+01
4.419107344022509665e+01


==> anc/Fig07_omgsq_all_L13.txt <==
7.407191209773859397e-05
2.800882156691453630e-04
6.057990557940227949e-04
1.047035194379336174e-03
1.611208502937903821e-03
2.293473915698097075e-03
3.092666029839881425e-03
4.012516041659331192e-03
5.053498187094600247e-03
6.213226265887437580e-03
7.493539087525495114e-03
8.884292432213457963e-03
1.037821122402598183e-02
1.198964317241834991e-02
1.370841362876928926e-02
1.551599112659059025e-02
1.741765084980690520e-02
1.945166140903711177e-02
2.162422411222128873e-02
2.393456062885735564e-02
2.641110998345590904e-02
2.902509748443141829e-02
3.175103855392344410e-02
3.459472989923858405e-02
3.755923005779259610e-02
4.063829720567788822e-02
4.382871099720515168e-02
4.718039953850726442e-02
5.071395952222422510e-02
5.437502018521144648e-02
5.811771166864530130e-02
6.198464541900340630e-02
6.604115842992171193e-02
7.027671732552231987e-02
7.460053835493658803e-02
7.893868850305696405e-02
8.329470359607649144e-02
8.769767314683001025e-02
9.225622938030623998e-02
9.701183148502276476e-02
1.018874740580998500e-01
1.067846966513143619e-01
1.117864897526282819e-01
1.170514364296646875e-01
1.225545798024779698e-01
1.282623578822520427e-01
1.340418282484216461e-01
1.397477951072370883e-01
1.454727788381645903e-01
1.513513846937286633e-01
1.573730472247080736e-01
1.634471697838861259e-01
1.695600289952764739e-01
1.757156044886708512e-01
1.820548504155266867e-01
1.886257863643921451e-01
1.953954048959878065e-01
2.023796224390968790e-01
2.093975688987551875e-01
2.164421422168389120e-01
2.235823611273252409e-01
2.308194747713232242e-01
2.380622329481396349e-01
2.452876026657873909e-01
2.526529841455848469e-01
2.600625877226984684e-01
2.674316342639424526e-01
2.749662092324917095e-01
2.827329407787184667e-01
2.906998754489634185e-01
2.989398690810188275e-01
3.074536689099614528e-01
3.160802683883328079e-01
3.248550937143401818e-01
3.339471160020529017e-01
3.433647631685159407e-01
3.530083893052571309e-01
3.626932701107027923e-01
3.722869708181609227e-01
3.820651747202351567e-01
3.921220325820389263e-01
4.022301129718776624e-01
4.124327289474603586e-01
4.226127346651182282e-01
4.327480485259472820e-01
4.430288635121668039e-01
4.533769200730649040e-01
4.636967225735537101e-01
4.740058437403482094e-01
4.843555969040128084e-01
4.946585451795002530e-01
5.049778724324187618e-01
5.155450471860835160e-01
5.262427861224564518e-01
5.371539161074041502e-01
5.483572295180534351e-01
5.598415734437324209e-01
5.717723355826268561e-01
5.842081665240629329e-01
5.967816471325820826e-01
6.093645829302765105e-01
6.221201907772206940e-01
6.348630634315818311e-01
6.475739330816632222e-01
6.602002234009440862e-01
6.725848310753391734e-01
6.846982083717554346e-01
6.969875296501346629e-01
7.097768907638988267e-01
7.225775760705611672e-01
7.354298320650185516e-01
7.484443064982295724e-01
7.614464119109315421e-01
7.746637887491868435e-01
7.883462379073037374e-01
8.023293466035821275e-01
8.158443667921035924e-01
8.289366270732890785e-01
8.423187601900280486e-01
8.561636879967420288e-01
8.703851709035046458e-01
8.849585707110853017e-01
8.994941239178039227e-01
9.138271103343901247e-01
9.286012567703106901e-01
9.437622282354130032e-01
9.590042396428211102e-01
9.742238536834848528e-01
9.893624367198549097e-01
1.004549173498113568e+00
1.019666488439213703e+00
1.034955653545050591e+00
1.050360724674998192e+00
1.065771005576975350e+00
1.081384698061847116e+00
1.096970573324254739e+00
1.112715693593292698e+00
1.128619777319413986e+00
1.144429111552452749e+00
1.160336223829805169e+00
1.176317761544499518e+00
1.192387860778215236e+00
1.208749393572326136e+00
1.225393457318803003e+00
1.242096039915853378e+00
1.258672034803803852e+00
1.275206770005967716e+00
1.291761371378250312e+00
1.308247989404611955e+00
1.324617905751339197e+00
1.341169041498759817e+00
1.358162991810331954e+00
1.375533372675866950e+00
1.393235365287190275e+00
1.411013889877501093e+00
1.428876119924921140e+00
1.447149261303024570e+00
1.466092276001263350e+00
1.485417306536625404e+00
1.504723742206839354e+00
1.524142740131820162e+00
1.543783375670890523e+00
1.563649250448414296e+00
1.584018805704228816e+00
1.604890297270596511e+00
1.625840676463085499e+00
1.646815399599230290e+00
1.667498622679775888e+00
1.687696881299627139e+00
1.707920299988381574e+00
1.728255036796923161e+00
1.748448970088872789e+00
1.768222492951030844e+00
1.787367781766294517e+00
1.806272582292130169e+00
1.825509160346795223e+00
1.845162104050793506e+00
1.864775098128959030e+00
1.884371992933093320e+00
1.904537245206944673e+00
1.924756098276634964e+00
1.944977373263001574e+00
1.966130096413786887e+00
1.987805218623914127e+00
2.009068209791297743e+00
2.030174952642878061e+00
2.051511756940955777e+00
2.072442574004752291e+00
2.092895558248251575e+00
2.113755598710020500e+00
2.135090743266144564e+00
2.156499564682933023e+00
2.178074888951931243e+00
2.200078612979513792e+00
2.222352033701046281e+00
2.244380583310954691e+00
2.266570577967097044e+00
2.289378781676934871e+00
2.312202262892509630e+00
2.334940458723477441e+00
2.357713748758902828e+00
2.380330459431375445e+00
2.403357087265533210e+00
2.427125277366871448e+00
2.451494507738591011e+00
2.476056032159169806e+00
2.500535371710960408e+00
2.525025079629412250e+00
2.549316439846286197e+00
2.573254185831154839e+00
2.596879351086441634e+00
2.620383123472550313e+00
2.643770857237296656e+00
2.667190409065223644e+00
2.690831865979461668e+00
2.714527068905205454e+00
2.738136019382732655e+00
2.762072436019415100e+00
2.786618766542305448e+00
2.811304583575327420e+00
2.836030465902303455e+00
2.860873533015656278e+00
2.886016469439983911e+00
2.911058563193301918e+00
2.936120417657087867e+00
2.961681701140742362e+00
2.987278926150640945e+00
3.012997925269176314e+00
3.039148462391345173e+00
3.065585346406189959e+00
3.091895137089756496e+00
3.118277656898209127e+00
3.145190480119178567e+00
3.172335684861525618e+00
3.199400406623643001e+00
3.226199964216780014e+00
3.252628710562614600e+00
3.278906631306262920e+00
3.305193012131383057e+00
3.331711562684200434e+00
3.358218199406458382e+00
3.384388488780216697e+00
3.410524398084690212e+00
3.437186371009536501e+00
3.464930993059259556e+00
3.493909866467233449e+00
3.523253644123498063e+00
3.552526852338072416e+00
3.581414885778341439e+00
3.610224669034102885e+00
3.639558828635804932e+00
3.668975602164160410e+00
3.698069446409972816e+00
3.726738125224885678e+00
3.755350207986263733e+00
3.783908550676676086e+00
3.812565968757950952e+00
3.841685870236138278e+00
3.871406327935039915e+00
3.901234078103747116e+00
3.930457895131964641e+00
3.959526309559219026e+00
3.988584768385812218e+00
4.017830115913747946e+00
4.047969852967289839e+00
4.078634533879109014e+00
4.109192578418856989e+00
4.139080390737558623e+00
4.168762104768626742e+00
4.199209563151761415e+00
4.230127959710740626e+00
4.261237699365802101e+00
4.292435012848993203e+00
4.323519196652109819e+00
4.354293351149985725e+00
4.384825592744078904e+00
4.415818170757686012e+00
4.447518600028445235e+00
4.479299447306901882e+00
4.510952397387768542e+00
4.542728714244730348e+00
4.574460815038123407e+00
4.606107649656657976e+00
4.638159488262510344e+00
4.670784565967505131e+00
4.703391958918955673e+00
4.736110567921408609e+00
4.768901439083573557e+00
4.802146182170928590e+00
4.835952484874683321e+00
4.869726389114192422e+00
4.903987146667462049e+00
4.938705403086406598e+00
4.973880541773510799e+00
5.009494800543794035e+00
5.045303610424026530e+00
5.081271519833273409e+00
5.116855202781130707e+00
5.151696529464864227e+00
5.186562555476169400e+00
5.222248263966267956e+00
5.258148953903059031e+00
5.294175313464576149e+00
5.329821012999721219e+00
5.364966474019545295e+00
5.401007795351094209e+00
5.437598438703619586e+00
5.473940806266175407e+00
5.510058813758988983e+00
5.546247234601192844e+00
5.581665857290226462e+00
5.616771211886589121e+00
5.652822707025685567e+00
5.688823711171680841e+00
5.724631336247391289e+00
5.761460187881301209e+00
5.799012679919949953e+00
5.836258810986756806e+00
5.873646016227412225e+00
5.911982262462081472e+00
5.950447795704475240e+00
5.988460977243148520e+00
6.026654876650933801e+00
6.064562114357087808e+00
6.102305019150469079e+00
6.140242732618939492e+00
6.178090201114955882e+00
6.215687966944785536e+00
6.253416654067979863e+00
6.291951676002647709e+00
6.330566180848609115e+00
6.368508865064578472e+00
6.406252771116792033e+00
6.443695989040416627e+00
6.480657675994177858e+00
6.517645201176604175e+00
6.554654965969919367e+00
6.591600712427826636e+00
6.628566456383176764e+00
6.665632175816502247e+00
6.703333276133761842e+00
6.741547911415127103e+00
6.780758237190195103e+00
6.821217049938329779e+00
6.862076343606637430e+00
6.903410873221798916e+00
6.945362535487237032e+00
6.987847747126579634e+00
7.030610593584020407e+00
7.073372824881387189e+00
7.116129834950824851e+00
7.158812387505582464e+00
7.200959734830431280e+00
7.242825596538707167e+00
7.284610032984885741e+00
7.326361406878715066e+00
7.367943536620242817e+00
7.410090093695331781e+00
7.452554754230488854e+00
7.493915009641441749e+00
7.535083927236806645e+00
7.577049465076424184e+00
7.619766178326719874e+00
7.662305424228277317e+00
7.704685012320845239e+00
7.746606810547634225e+00
7.788124652373115353e+00
7.830030565158644151e+00
7.872955990771494328e+00
7.916881954377882558e+00
7.960566078094176490e+00
8.003905603336773922e+00
8.047055300976438730e+00
8.090142024001590215e+00
8.133224926975724856e+00
8.177034237445001352e+00
8.221561090060582444e+00
8.264949900667549088e+00
8.307470416683941039e+00
8.350403338054853464e+00
8.393358596087765022e+00
8.436492782529253276e+00
8.480926997639695486e+00
8.525795568944642966e+00
8.569703538039703972e+00
8.613444877507514974e+00
8.658620941259409065e+00
8.705250189941347472e+00
8.752225027545934566e+00
8.799970594020962267e+00
8.848826680077126028e+00
8.898480569497399628e+00
8.949329409962754056e+00
9.000716337811041967e+00
9.051536119125415780e+00
9.101879042272624787e+00
9.152163275114050478e+00
9.202682393669050498e+00
9.252528949590869800e+00
9.301215228513322941e+00
9.349472710448869961e+00
9.398597357156665666e+00
9.448435735967970928e+00
9.498273196567257770e+00
9.547665920053143296e+00
9.596119778386686505e+00
9.645295774623464879e+00
9.695948709278855659e+00
9.746666922818651102e+00
9.796787479293675105e+00
9.847199525179489044e+00
9.898116291505397513e+00
9.949774785739295524e+00
1.000249988679334834e+01
1.005519610622310545e+01
1.010715644314301009e+01
1.015959901537254062e+01
1.021272285370979738e+01
1.026519128742109288e+01
1.031772129522419768e+01
1.037098661754268747e+01
1.042418831247384681e+01
1.047676420313284673e+01
1.052909149344857731e+01
1.058229719901514621e+01
1.063671753238987172e+01
1.069144517108172288e+01
1.074542778860317682e+01
1.079870503520017166e+01
1.085291463156030822e+01
1.090949370385941464e+01
1.096751609322718934e+01
1.102476890198193438e+01
1.107997936239793191e+01
1.113486311007174479e+01
1.119107236532209093e+01
1.124860319077275861e+01
1.130644186608398627e+01
1.136266595509735033e+01
1.141861768873019756e+01
1.147688253503463329e+01
1.153727678789928923e+01
1.159874590865126187e+01
1.165999317942059577e+01
1.171949258667433824e+01
1.177873405805071449e+01
1.183921070504269046e+01
1.189923540661888524e+01
1.195943426170391710e+01
1.202030256618393267e+01
1.208162334424910078e+01
1.214545972855786005e+01
1.221025470536027768e+01
1.227318641466117555e+01
1.233558129398499403e+01
1.239887957210579117e+01
1.246240145498628848e+01
1.252527610491664767e+01
1.258800074784506329e+01
1.265133450364826295e+01
1.271561804270263885e+01
1.277998964011667837e+01
1.284322330707192883e+01
1.290694517934046992e+01
1.297267610440786534e+01
1.303778119614009512e+01
1.310099487086481673e+01
1.316361339379874096e+01
1.322718284894049745e+01
1.329314652806159103e+01
1.336015714388592102e+01
1.342645121079471338e+01
1.349252133108948648e+01
1.356011924073353647e+01
1.362978400660869305e+01
1.370025512279539726e+01
1.377056132659420662e+01
1.384221994794870447e+01
1.391487955963295065e+01
1.398703596888842782e+01
1.405876134511144393e+01
1.413098693216382706e+01
1.420375421860319065e+01
1.427550651769555401e+01
1.434643060299064210e+01
1.441718921740451442e+01
1.448868185130643127e+01
1.456071195722321043e+01
1.463214672073143596e+01
1.470355622637443460e+01
1.477536340892698696e+01
1.484745280415786439e+01
1.492113873481470243e+01
1.499620446498227722e+01
1.507201563975612224e+01
1.514887202425925672e+01
1.522508198739795660e+01
1.530031841218484878e+01
1.537486898611254205e+01
1.544928950074186780e+01
1.552397867668617693e+01
1.559904243406425906e+01
1.567558803377458965e+01
1.575420266029889405e+01
1.583476901186196351e+01
1.591631153543424659e+01
1.599876815992371526e+01
1.608283023148557334e+01
1.616794439929962834e+01
1.625231805381275407e+01
1.633541299974907446e+01
1.641838538012910576e+01
1.650151224717837195e+01
1.658276736160180320e+01
1.666157442930058252e+01
1.673935969484254827e+01
1.681822441763800668e+01
1.689946741530319230e+01
1.698321075775279354e+01
1.706978127616427798e+01
1.715828176082827383e+01
1.724964072426280026e+01
1.734448569493981296e+01
1.744151591259642231e+01
1.753729078447641498e+01
1.763199889295330891e+01
1.772756787583529459e+01
1.782239043062201844e+01
1.791663813572162312e+01
1.801007593155797792e+01
1.810457731246469848e+01
1.820064215441768241e+01
1.829670108393117545e+01
1.839289636568646102e+01
1.848972903305352489e+01
1.858772982596478229e+01
1.868551067433336854e+01
1.878369041273688822e+01
1.888326361592364222e+01
1.898299134045872805e+01
1.908343114789673933e+01
1.918659153616861701e+01
1.929240385772038024e+01
1.940069562446177187e+01
1.951230923034814069e+01
1.962255403186732039e+01
1.972976320365162550e+01
1.983771220335089325e+01
1.994611728001187956e+01
2.005252820245185319e+01
2.016146966705961319e+01
2.027651947756175232e+01
2.039586035468114034e+01
2.051789195359426898e+01
2.064204588430836651e+01
2.076763072767974805e+01
2.089181731554238297e+01
2.101214775038243587e+01
2.113399164131071473e+01
2.126032859989141244e+01
2.138735676264352392e+01
2.151844031857070050e+01
2.165413411183806502e+01
2.178694733135549200e+01
2.191568457582201290e+01
2.204591831919977096e+01
2.217865741301828919e+01
2.231361538588427962e+01
2.245274190451929286e+01
2.259289086215120790e+01
2.272918065992917747e+01
2.286469575077477145e+01
2.300347991179975438e+01
2.314778905516108765e+01
2.330102693768304079e+01
2.346271273699372628e+01
2.363168647184768645e+01
2.380523826921158204e+01
2.397787210542092851e+01
2.414865575599376157e+01
2.431898445861232361e+01
2.449306559153366436e+01
2.466923808644511951e+01
2.484395530231496352e+01
2.501666271320874557e+01
2.518524035413799567e+01
2.535249893326820114e+01
2.551967242976592232e+01
2.568539245824333150e+01
2.585534330979566420e+01
2.603260346305858164e+01
2.621406443784399798e+01
2.640204560439749315e+01
2.659640829036428400e+01
2.679687621883441295e+01
2.699894463731635241e+01
2.719721570843426406e+01
2.739493024047050795e+01
2.759970676329804107e+01
2.781680058007279399e+01
2.804313027899873489e+01
2.827661660744984573e+01
2.851507334492867685e+01
2.875475677077032799e+01
2.899721785746537961e+01
2.924653420838105689e+01
2.950410871048697103e+01
2.976093780178708670e+01
3.001501309498419801e+01
3.027659195313280449e+01
3.054397923350305533e+01
3.081477553388703328e+01
3.109534194426390030e+01
3.139597254524334247e+01
3.172679647366477695e+01
3.208748228841027839e+01
3.245345126934302016e+01
3.280077488565788002e+01
3.314709971765176988e+01
3.352685229028487868e+01
3.394221092228724501e+01
3.438704167680065638e+01
3.485742337886161124e+01
3.534032238626626565e+01
3.585702828026177968e+01
3.644227543496781152e+01
3.706112555356158111e+01
3.766478924579202925e+01
3.831055276211350957e+01
3.905035686318552735e+01
3.984370460845256900e+01
4.063606081048541796e+01
4.143259205025233172e+01
4.231252111284494077e+01
4.335050101591757965e+01
4.452093886542207457e+01
4.589295187988009417e+01
4.755808796102960656e+01
4.975493910244345841e+01
5.344943196967517451e+01


==> anc/Fig07_omgsq_all_L14.txt <==
1.354436070808050842e-05
5.224097239085795299e-05
1.165919010937905762e-04
2.078064351478293049e-04
3.259393043242346738e-04
4.683059317043717718e-04
6.349582158259075215e-04
8.273720698351538739e-04
1.045764845304206431e-03
1.290941927903001708e-03
1.562371105839568779e-03
1.857340418790409979e-03
2.176149898416458468e-03
2.519083868936224276e-03
2.882232729979714025e-03
3.269599507248999084e-03
3.688280508128100738e-03
4.137164102902232340e-03
4.614470113866451714e-03
5.120367236919906237e-03
5.651747662048510999e-03
6.202583200348679715e-03
6.772260838167864540e-03
7.365433358883271414e-03
7.988844065840437422e-03
8.641933303326571406e-03
9.316369215644465518e-03
1.000976596139275566e-02
1.072831955170222042e-02
1.147085074955124344e-02
1.223730303964674741e-02
1.303758362878798538e-02
1.386867968400940648e-02
1.472378628826293522e-02
1.560673727125961446e-02
1.651516989543117334e-02
1.743592795608579424e-02
1.837228703237132887e-02
1.933473534015841405e-02
2.032120107008984419e-02
2.133648121574225134e-02
2.239498440049294062e-02
2.349154164735513944e-02
2.461075036063792645e-02
2.574803947107877009e-02
2.690828164888741519e-02
2.809759676149040791e-02
2.930973302364708183e-02
3.054184204795197186e-02
3.180420478218579788e-02
3.309495872072074768e-02
3.439981427340774861e-02
3.572896801854212601e-02
3.708896805908563910e-02
3.847365126718590295e-02
3.990102363437143113e-02
4.137790001429782899e-02
4.288112640360577932e-02
4.439768506499609801e-02
4.594158940645752531e-02
4.751629466059949930e-02
4.911590076376599195e-02
5.074252575095102719e-02
5.239318907408883202e-02
5.407479751359217657e-02
5.578248727792615991e-02
5.751075453690559364e-02
5.926402295424623712e-02
6.103967000070235210e-02
6.283508435487458743e-02
6.465282209429827620e-02
6.649475332573472064e-02
6.836347364078960986e-02
7.026111164240539386e-02
7.217161803637038575e-02
7.408051731413288488e-02
7.601747262032326757e-02
7.799775138541700792e-02
8.001045677891722996e-02
8.204264395891060213e-02
8.407204243997393189e-02
8.612611308553921874e-02
8.822287902866350617e-02
9.034629430433448183e-02
9.249524817537257970e-02
9.467738327170392709e-02
9.688240079635591917e-02
9.911689748470632610e-02
1.013792571946035420e-01
1.036548212568888100e-01
1.059679796573191196e-01
1.083175361807748732e-01
1.106883010987330523e-01
1.130935555497047523e-01
1.155380546109039119e-01
1.180161053643222629e-01
1.205157161113509373e-01
1.230333536937848748e-01
1.255763935367056328e-01
1.281377053014551848e-01
1.307242245246864332e-01
1.333236820658592059e-01
1.359273110758061065e-01
1.385506114224623886e-01
1.412042729643415151e-01
1.439114384604862906e-01
1.466571601501966970e-01
1.494188688504183848e-01
1.522133491261246641e-01
1.550560562403076048e-01
1.579312532930998159e-01
1.608163888134876984e-01
1.636920609133358240e-01
1.665737131181308783e-01
1.694924939127691321e-01
1.724505131469835362e-01
1.754546569713418824e-01
1.784840412896339934e-01
1.815303091688350579e-01
1.846211683409996751e-01
1.877462405913531973e-01
1.908747507868865934e-01
1.940166630387578084e-01
1.971808875652252269e-01
2.003409821148934011e-01
2.035014790850293298e-01
2.067013837870840809e-01
2.099486939721388057e-01
2.132097368444420271e-01
2.164825010246676229e-01
2.198013974326969433e-01
2.231708224928581064e-01
2.265714323564800570e-01
2.299938836656346408e-01
2.334359060071627967e-01
2.368672371308697955e-01
2.403148443675562906e-01
2.438115040916684628e-01
2.473475584651967929e-01
2.509010417171288476e-01
2.544694463096913162e-01
2.580962409315243344e-01
2.617631165714869868e-01
2.654585986665490283e-01
2.691838204024150638e-01
2.729298797039909630e-01
2.766880021388619104e-01
2.804684411160796587e-01
2.842835979651992528e-01
2.880970894578077091e-01
2.919198599707689690e-01
2.957853812008865990e-01
2.996626384647532726e-01
3.035574547969756565e-01
3.074941389864049857e-01
3.114683281790759373e-01
3.154698225813452606e-01
3.195011976134244924e-01
3.235392686814391183e-01
3.275771317455093978e-01
3.316569503959785892e-01
3.357747825608874970e-01
3.399193841859529663e-01
3.440815167104712691e-01
3.482741916267008131e-01
3.525017619599815077e-01
3.567644056040336076e-01
3.610414021581616617e-01
3.653378613175931600e-01
3.696621677887576007e-01
3.739992420885708269e-01
3.783990455790571250e-01
3.828331549902249109e-01
3.872455159788608658e-01
3.916640048403983165e-01
3.961093995588021999e-01
4.005677672932477784e-01
4.050179910878677902e-01
4.094876875498838498e-01
4.139886989434976017e-01
4.185298779573431993e-01
4.231342578608380811e-01
4.277953866596425070e-01
4.325022390574530529e-01
4.372209825219879331e-01
4.419383905418864944e-01
4.466488430551558420e-01
4.514003125181316189e-01
4.562052247699659446e-01
4.610281689222424650e-01
4.658537588930323770e-01
4.706930744869002869e-01
4.755969114092981065e-01
4.805695093849808308e-01
4.855876892331080219e-01
4.906167457272062049e-01
4.956262184334022658e-01
5.006882296937320564e-01
5.058345037357147023e-01
5.109933658288398073e-01
5.161505602940759108e-01
5.212828312744404169e-01
5.263727006419567367e-01
5.314879159296973521e-01
5.366609516304308158e-01
5.418735739198740076e-01
5.471286288753002269e-01
5.523854981994298363e-01
5.576173735945340049e-01
5.628668633008462319e-01
5.681548914527078109e-01
5.734793052705035032e-01
5.788480289765317588e-01
5.842122364933318712e-01
5.895362494366029882e-01
5.949131701848386911e-01
6.003832760173503091e-01
6.058708177300640152e-01
6.113683126097972931e-01
6.168615752624180271e-01
6.223342626740177019e-01
6.278547095335047512e-01
6.334700106933933705e-01
6.391228826491752724e-01
6.448254926294761935e-01
6.505621251752008449e-01
6.562452417397562909e-01
6.619437512153093506e-01
6.677301911452921956e-01
6.735807884620386154e-01
6.794526505289772977e-01
6.853282402386838834e-01
6.912167059205033270e-01
6.971322212377616401e-01
7.030403838204286604e-01
7.089355683747997627e-01
7.148494931996151047e-01
7.208056312772785912e-01
7.268249596520567346e-01
7.329060269599521060e-01
7.390167699973088089e-01
7.451538006116502633e-01
7.512908857902791393e-01
7.574151426570122636e-01
7.635381828574406837e-01
7.696810649374180580e-01
7.758897444265823173e-01
7.821855351740703011e-01
7.885253761116952642e-01
7.948343975083831392e-01
8.011616361884816850e-01
8.075042497255462415e-01
8.138243315777743403e-01
8.201493601224386643e-01
8.265466866128176049e-01
8.330263150973287178e-01
8.395272171213470358e-01
8.460155325068345888e-01
8.524751225646518549e-01
8.589517816091221114e-01
8.654804038875362204e-01
8.720077006951285625e-01
8.785199170281727810e-01
8.850950507786019550e-01
8.917854275542790310e-01
8.985318069618772885e-01
9.052506890291960318e-01
9.119205652626760639e-01
9.185813787158871868e-01
9.252809148867863209e-01
9.320073753808300054e-01
9.387782661986011634e-01
9.456163496561807991e-01
9.524964071871467874e-01
9.594403982021845190e-01
9.664245092223611167e-01
9.733830441006974254e-01
9.803582604090759212e-01
9.873323915008876961e-01
9.942712578121656319e-01
1.001225840718542148e+00
1.008291787117244764e+00
1.015421558769586730e+00
1.022512280355007741e+00
1.029543732820285884e+00
1.036573242726448463e+00
1.043656494274704638e+00
1.050817978778619155e+00
1.058059034635845830e+00
1.065356492838076319e+00
1.072659872769977207e+00
1.079913198958647014e+00
1.087193558540737515e+00
1.094521033875243132e+00
1.101818036253226829e+00
1.109129919942272391e+00
1.116500491215717483e+00
1.123861471635463349e+00
1.131329689046677078e+00
1.138933735747914566e+00
1.146551103301258534e+00
1.154091539394195953e+00
1.161566092776816328e+00
1.169069548722935004e+00
1.176648480404202335e+00
1.184303832732962469e+00
1.191983039882227757e+00
1.199642688784899214e+00
1.207257877104105592e+00
1.214872070056263187e+00
1.222573677242877466e+00
1.230357418269512282e+00
1.238123308546844825e+00
1.245869488883539766e+00
1.253641675004482536e+00
1.261446859899068462e+00
1.269254734046296962e+00
1.277095000906277811e+00
1.284939315829759510e+00
1.292709393544632324e+00
1.300496308961458514e+00
1.308406253624566862e+00
1.316461482409786665e+00
1.324564273742053766e+00
1.332608186754336232e+00
1.340592571925026455e+00
1.348612603007566912e+00
1.356715080436533327e+00
1.364920030505904158e+00
1.373195875124951559e+00
1.381454815291451643e+00
1.389653234655737091e+00
1.397899736896647260e+00
1.406214786199016409e+00
1.414528015163417196e+00
1.422919952340051752e+00
1.431391563275293821e+00
1.439906885590764629e+00
1.448434619969563908e+00
1.456954711496932120e+00
1.465483342204631834e+00
1.474022398637881537e+00
1.482602525008382521e+00
1.491277855758660342e+00
1.500049424864279501e+00
1.508908462552479346e+00
1.517795928284823903e+00
1.526649509580773501e+00
1.535501974414385407e+00
1.544341218327487386e+00
1.553178058355302538e+00
1.562082442478525568e+00
1.571014507978728325e+00
1.579976110298565883e+00
1.588973778009483695e+00
1.597949657827611114e+00
1.606973036690477752e+00
1.615999993889040587e+00
1.625054778983030523e+00
1.634213111097095661e+00
1.643321595285296866e+00
1.652354721583096264e+00
1.661338800667697901e+00
1.670337999655464145e+00
1.679403573978206277e+00
1.688445255090475827e+00
1.697493837371671477e+00
1.706571028227914288e+00
1.715613265248475239e+00
1.724705807446345940e+00
1.733892973929108683e+00
1.743126651567503682e+00
1.752333881933967108e+00
1.761461670431123672e+00
1.770574840464189448e+00
1.779686114701597210e+00
1.788742891532010937e+00
1.797821384272964229e+00
1.807004139818028765e+00
1.816190224477720161e+00
1.825380411954160564e+00
1.834685450543922292e+00
1.844054042667361060e+00
1.853412027472712831e+00
1.862711391046739218e+00
1.871949810879612208e+00
1.881208558823680876e+00
1.890536457196881459e+00
1.899924784471492378e+00
1.909371827875061545e+00
1.918844760319719178e+00
1.928280809151201147e+00
1.937786467892260500e+00
1.947479225646314704e+00
1.957263451965550960e+00
1.966995677760214889e+00
1.976785143842823889e+00
1.986709465440794409e+00
1.996676179058223699e+00
2.006640983514705212e+00
2.016616049695723945e+00
2.026618203103456306e+00
2.036627355797850036e+00
2.046674216258500767e+00
2.056818515340971043e+00
2.067111676883902405e+00
2.077469838877821662e+00
2.087758659727616539e+00
2.097966194693839714e+00
2.108122154638808698e+00
2.118309196235550473e+00
2.128584679073772801e+00
2.138812025932540717e+00
2.148956502968780047e+00
2.159183014035831683e+00
2.169561043326510674e+00
2.179952073299863624e+00
2.190339176946691779e+00
2.200808999674209065e+00
2.211308872310743912e+00
2.221872074967357502e+00
2.232489293887848003e+00
2.243091486963946224e+00
2.253690863398650546e+00
2.264331267691156224e+00
2.274972132255927093e+00
2.285650315579662362e+00
2.296490434106584821e+00
2.307463358487980898e+00
2.318421743208199715e+00
2.329230684407926244e+00
2.340006261151057032e+00
2.350888519446178382e+00
2.361803295012986137e+00
2.372635888295242523e+00
2.383381232621123669e+00
2.394122347015874563e+00
2.404842656377895072e+00
2.415538307600369361e+00
2.426264772944401571e+00
2.437067644199123695e+00
2.447998667698506381e+00
2.459048560175378650e+00
2.470112156546164783e+00
2.481123005260688963e+00
2.492169361260796023e+00
2.503224223168494689e+00
2.514239735244164553e+00
2.525255824354554424e+00
2.536334563995820801e+00
2.547594136765591433e+00
2.559012078674234303e+00
2.570435004613685237e+00
2.581811044290120538e+00
2.593226429037561953e+00
2.604630424894562424e+00
2.616037319962378316e+00
2.627550531491985808e+00
2.639120859187990220e+00
2.650761514468170876e+00
2.662392158641652351e+00
2.673994385991517841e+00
2.685644086236581796e+00
2.697282786887072792e+00
2.708919239631016218e+00
2.720544591607205742e+00
2.732173632821390363e+00
2.743827502958172460e+00
2.755475370655501521e+00
2.767180001997084471e+00
2.778909059085166167e+00
2.790616896778270739e+00
2.802407957551836581e+00
2.814244018885190712e+00
2.826102530576179994e+00
2.838128067071102212e+00
2.850295983024237589e+00
2.862443478013670273e+00
2.874539462676875434e+00
2.886667727557058694e+00
2.898778968709478931e+00
2.910693635392691103e+00
2.922465480761908818e+00
2.934299817322543635e+00
2.946308388122350408e+00
2.958507060820443790e+00
2.970784131071355638e+00
2.983046664470558440e+00
2.995306325626273747e+00
3.007569074173313872e+00
3.019755396789481683e+00
3.031871007580633215e+00
3.044109971433170969e+00
3.056485547329831132e+00
3.068866774563246747e+00
3.081158973906113374e+00
3.093307776285444177e+00
3.105356574738834752e+00
3.117416274444058111e+00
3.129617613576460400e+00
3.142026330579581472e+00
3.154591855328190864e+00
3.167152330238091729e+00
3.179713843502581128e+00
3.192302858505518426e+00
3.204885439794311175e+00
3.217546437810314242e+00
3.230269471594974906e+00
3.243026992747913617e+00
3.255858708664670420e+00
3.268781618199043226e+00
3.281727348159205082e+00
3.294698193699329813e+00
3.307700968663297214e+00
3.320681743815547815e+00
3.333668743596424733e+00
3.346779347880687538e+00
3.360060407930204107e+00
3.373332572807719476e+00
3.386498717951941906e+00
3.399552085460193496e+00
3.412670719573648981e+00
3.425869588343754213e+00
3.439050299013143075e+00
3.452295424443664551e+00
3.465565490317289221e+00
3.478837034562203723e+00
3.492159464512472500e+00
3.505521475642352947e+00
3.518929067988977533e+00
3.532299904071688701e+00
3.545558371336551939e+00
3.558787404066635407e+00
3.572137010851094363e+00
3.585606145287616009e+00
3.599080055753933749e+00
3.612504280589234451e+00
3.625893868714463064e+00
3.639313321235831289e+00
3.652770261009036457e+00
3.666245678139215869e+00
3.679830636332339200e+00
3.693558717117825907e+00
3.707245959546757064e+00
3.720695592231702431e+00
3.733945906308057339e+00
3.747215989761313537e+00
3.760523042731603205e+00
3.773814940896861536e+00
3.787121069969515474e+00
3.800588955460815210e+00
3.814364028811318974e+00
3.828288774171341835e+00
3.842198816026761943e+00
3.856129255003147183e+00
3.870090478792681310e+00
3.884183610788121577e+00
3.898337286262980150e+00
3.912438266282862287e+00
3.926555548906309756e+00
3.940728085233859979e+00
3.954837010861025348e+00
3.968842060686922579e+00
3.982841251187318576e+00
3.996898571062244443e+00
4.011071337279930482e+00
4.025278073267387846e+00
4.039526443379535259e+00
4.053862272067002337e+00
4.068190120555169820e+00
4.082474259865714217e+00
4.096645716141630977e+00
4.110655130648627420e+00
4.124618569108356780e+00
4.138561233274137052e+00
4.152557581269531894e+00
4.166585934110726086e+00
4.180566320456370555e+00
4.194558190766757733e+00
4.208616114805314723e+00
4.222787530719865678e+00
4.237045642375008470e+00
4.251255430546420300e+00
4.265455664575142691e+00
4.279803452339391079e+00
4.294282904176991877e+00
4.308768430670633087e+00
4.323161384837658439e+00
4.337467620191664430e+00
4.351742352539394787e+00
4.366033392902493482e+00
4.380276129228657389e+00
4.394516880054444741e+00
4.408927333850614083e+00
4.423407881179856282e+00
4.437869919266042906e+00
4.452415587956873644e+00
4.466997547148478631e+00
4.481515559293764994e+00
4.495921182356378054e+00
4.510359771695954478e+00
4.524845782895079438e+00
4.539433224718814053e+00
4.554243815207625445e+00
4.569108897595464569e+00
4.583961870687518037e+00
4.598867421294116298e+00
4.613840682279913175e+00
4.628985856150265477e+00
4.644259055344934772e+00
4.659401522490981939e+00
4.674556637258681313e+00
4.689803862547572422e+00
4.705020776771137392e+00
4.720266560283651991e+00
4.735547952150319873e+00
4.750854537512197773e+00
4.766163539545759775e+00
4.781560650143548585e+00
4.797101140579800749e+00
4.812663253447314382e+00
4.828365238302461115e+00
4.844117773242541780e+00
4.859731852453362144e+00
4.875342021747268717e+00
4.890976366667934450e+00
4.906631288100459010e+00
4.922348788908203154e+00
4.938037292294396252e+00
4.953786873235910271e+00
4.969720444537085946e+00
4.985802789729539164e+00
5.002042055107009944e+00
5.018237095696187922e+00
5.034327673187645402e+00
5.050321119009539395e+00
5.066291484498628428e+00
5.082542660127649548e+00
5.099023621787067029e+00
5.115500947563665690e+00
5.131823682902744821e+00
5.148009930301979509e+00
5.164210098792278103e+00
5.180431988149035050e+00
5.196701639020209207e+00
5.212907763522577120e+00
5.228954769274919201e+00
5.245038344541574027e+00
5.261207559488783048e+00
5.277346252342035804e+00
5.293389327281592394e+00
5.309240704808507516e+00
5.325014268602735079e+00
5.340918030048811715e+00
5.356957864794485324e+00
5.373189136851551417e+00
5.389525255698156769e+00
5.405688708591759095e+00
5.421694830293487755e+00
5.437723632956249276e+00
5.453815194981670444e+00
5.469926534937812335e+00
5.486064772599988260e+00
5.502357796352942643e+00
5.518776032793528685e+00
5.535159301143283805e+00
5.551558799061715455e+00
5.567996679738216770e+00
5.584430873463828604e+00
5.600909029805854367e+00
5.617475201937362606e+00
5.634136351467438963e+00
5.650969395446626464e+00
5.667843841225745471e+00
5.684594866247396183e+00
5.701314511036755128e+00
5.718010098057955126e+00
5.734732723166014345e+00
5.751403630249796173e+00
5.768045759741233347e+00
5.784911201514113088e+00
5.801833015645967428e+00
5.818704108048979862e+00
5.835506632308355535e+00
5.852266147567746657e+00
5.869228194402128729e+00
5.886389708063150650e+00
5.903638952590664957e+00
5.920805370172076643e+00
5.937855515606260681e+00
5.954915936967912771e+00
5.972048420331108609e+00
5.989143703538675645e+00
6.006226057091343939e+00
6.023448316199808694e+00
6.040793645906433973e+00
6.058106451466795939e+00
6.075368813746937491e+00
6.092844605853903417e+00
6.110614259101918577e+00
6.128524290081664994e+00
6.146512829836055403e+00
6.164605057139746158e+00
6.182761223756481961e+00
6.200925433652314744e+00
6.219066263134277683e+00
6.237059373516430583e+00
6.255062433862355498e+00
6.273283704325834265e+00
6.291618708142337368e+00
6.309964976901246025e+00
6.328325460577767458e+00
6.346780100715744055e+00
6.365287166398743146e+00
6.383688370906004828e+00
6.401930350913931811e+00
6.420178085100231691e+00
6.438538597356675552e+00
6.456914510072400581e+00
6.475204153639675830e+00
6.493543302939982276e+00
6.511979848164404672e+00
6.530533352847420758e+00
6.549151163642931373e+00
6.567675108470656831e+00
6.586269447239636143e+00
6.604940652210628649e+00
6.623518584163152312e+00
6.641973676142824523e+00
6.660384960889217609e+00
6.678829340002385706e+00
6.697287010956727293e+00
6.715711343702289504e+00
6.734271824137707974e+00
6.753087132250126245e+00
6.772015956888910004e+00
6.790839950342138387e+00
6.809452326571910241e+00
6.827976432090856918e+00
6.846508366643922372e+00
6.864995150001568014e+00
6.883384776132672300e+00
6.901868956975589775e+00
6.920611699450196497e+00
6.939520352423945049e+00
6.958401078145963758e+00
6.977147359480394329e+00
6.995865504781485278e+00
7.014808593557839700e+00
7.034018184048738576e+00
7.053339555380239823e+00
7.072635517594997978e+00
7.091865884239399342e+00
7.111158535233188971e+00
7.130554971655954866e+00
7.149961854845593656e+00
7.169605141864503040e+00
7.189474706179608710e+00
7.209228505257601505e+00
7.229079858402994496e+00
7.249117800248477295e+00
7.269004427652309808e+00
7.288730464907520634e+00
7.308578923631119828e+00
7.328561518638003314e+00
7.348596472542696212e+00
7.368737151993807188e+00
7.388898859260834229e+00
7.408985821772906100e+00
7.428955043296961769e+00
7.448948477752620256e+00
7.469170549712894847e+00
7.489483670662336223e+00
7.509823939349851152e+00
7.530303035008432566e+00
7.550758333611255146e+00
7.571162712756100532e+00
7.591646639779494166e+00
7.612040638010359572e+00
7.632307286529316670e+00
7.652676262790394368e+00
7.672949855438282896e+00
7.693020141449458116e+00
7.713084303430568944e+00
7.733277495045162375e+00
7.753857525139348894e+00
7.774676546752042228e+00
7.795438012561282548e+00
7.816229568723934484e+00
7.837085785834088547e+00
7.857880569829992723e+00
7.878556322402965328e+00
7.899097486650241251e+00
7.919698637654446038e+00
7.940293722810333854e+00
7.960867721332237856e+00
7.981609318736779812e+00
8.002479561776601358e+00
8.023504500800747508e+00
8.044742443502876483e+00
8.066386580398789974e+00
8.088158195871764988e+00
8.109916072254774733e+00
8.131667708278254025e+00
8.153134846486009835e+00
8.174439287773971330e+00
8.195695047780120035e+00
8.216871801970775380e+00
8.238094540183997339e+00
8.259549969611612141e+00
8.281097878912694554e+00
8.302666830623209648e+00
8.324330297154624247e+00
8.346180895540019407e+00
8.368100426963922089e+00
8.389854783955984274e+00
8.411760228663963446e+00
8.433829587099367586e+00
8.455749144007199902e+00
8.477569713837597831e+00
8.499460206105544202e+00
8.521522830067979726e+00
8.543692233682611104e+00
8.565818076054423358e+00
8.587886559736469749e+00
8.610086754511547369e+00
8.632544030229190923e+00
8.655047367075534126e+00
8.677451805804375695e+00
8.700004937599954857e+00
8.722731501900117479e+00
8.745614869251200574e+00
8.768732251797729305e+00
8.791766613584393042e+00
8.814673278678212043e+00
8.837472764776178380e+00
8.860313938081464613e+00
8.883280096245329105e+00
8.906366662170851711e+00
8.929443354353727713e+00
8.952288627231475004e+00
8.975231363317945465e+00
8.998167739575078983e+00
9.021149145122071999e+00
9.044269502249287385e+00
9.067281392528402151e+00
9.090286443308499997e+00
9.113548060000347562e+00
9.137049659302620697e+00
9.160440314378416105e+00
9.183374827068023549e+00
9.206373908317646126e+00
9.229731599792716068e+00
9.253127497867433604e+00
9.276393603288699552e+00
9.299505593606337328e+00
9.322639023513811907e+00
9.345826925852167122e+00
9.369089969361999337e+00
9.392543168334542614e+00
9.416238675354405174e+00
9.440088920303447040e+00
9.463869106303636869e+00
9.487572936929653977e+00
9.511449158747781851e+00
9.535287974138851652e+00
9.558892806668547237e+00
9.582423695963838028e+00
9.606185391730297951e+00
9.630170095480576009e+00
9.654054256118111965e+00
9.677991384979325318e+00
9.702288851783402279e+00
9.726726448237098310e+00
9.751085518851811074e+00
9.775396930467392664e+00
9.799682100532429274e+00
9.823840847156814604e+00
9.848035260431297289e+00
9.872476492060615172e+00
9.897206543804637491e+00
9.922268329469453363e+00
9.947335607252185241e+00
9.972161780198415926e+00
9.996711770803184294e+00
1.002114948375351666e+01
1.004574750486579759e+01
1.007048844079849736e+01
1.009537389793749895e+01
1.012023893402302299e+01
1.014492736319897581e+01
1.016964358486513298e+01
1.019463950774706262e+01
1.021991261727105460e+01
1.024525581770258853e+01
1.027057711412868635e+01
1.029590322708017602e+01
1.032125439756491403e+01
1.034657208673477058e+01
1.037191336795922325e+01
1.039732204316769071e+01
1.042289042230812512e+01
1.044883825108655628e+01
1.047490629824291730e+01
1.050073504934956325e+01
1.052635985133982999e+01
1.055199946464336236e+01
1.057771264749221984e+01
1.060330360995573074e+01
1.062885556105404206e+01
1.065430719699170226e+01
1.067971790328343928e+01
1.070537098796021525e+01
1.073100662075752609e+01
1.075653441877775585e+01
1.078216361766256171e+01
1.080798689935779677e+01
1.083392786609689473e+01
1.085986294822333598e+01
1.088570972987322527e+01
1.091146492793749090e+01
1.093729835465152078e+01
1.096332945105485379e+01
1.098952454442763838e+01
1.101574236246052152e+01
1.104206848950941122e+01
1.106851584476761907e+01
1.109494925217367189e+01
1.112166937441026882e+01
1.114864826240895823e+01
1.117579058079394194e+01
1.120331741496319111e+01
1.123087286825774456e+01
1.125810051125935907e+01
1.128511403753732623e+01
1.131212783068975014e+01
1.133941685214960593e+01
1.136698729464492885e+01
1.139465585286980520e+01
1.142255288050432682e+01
1.145054945607298436e+01
1.147842366663121005e+01
1.150608401811698833e+01
1.153361871146045736e+01
1.156127647667470804e+01
1.158889042268824277e+01
1.161626624347865189e+01
1.164353638579456351e+01
1.167083700259663459e+01
1.169837827313533829e+01
1.172616581512252942e+01
1.175399263336015743e+01
1.178201717010919403e+01
1.181028741875491939e+01
1.183857503805461597e+01
1.186688346289508367e+01
1.189514241466858024e+01
1.192327139760966048e+01
1.195122655529619315e+01
1.197926741091735714e+01
1.200791767857080750e+01
1.203711037551329355e+01
1.206620676090057565e+01
1.209516510747071294e+01
1.212434263612825092e+01
1.215374601345465777e+01
1.218327388301472070e+01
1.221299506722544770e+01
1.224286278949146478e+01
1.227258646783919360e+01
1.230228955922095047e+01
1.233198921512262025e+01
1.236144787276617052e+01
1.239064340056770597e+01
1.242014021283006286e+01
1.245026581628192730e+01
1.248059797490257417e+01
1.251071770652035653e+01
1.254086722253051533e+01
1.257165477668556797e+01
1.260263575388865753e+01
1.263318142939208144e+01
1.266328953969822280e+01
1.269313539432148552e+01
1.272311724286470991e+01
1.275359763412783387e+01
1.278426601250924399e+01
1.281485656534050577e+01
1.284563618618849645e+01
1.287655611014808699e+01
1.290781129263289451e+01
1.293919383181825467e+01
1.297015986145880717e+01
1.300098073683394517e+01
1.303168944812782115e+01
1.306188540227910977e+01
1.309171494661440427e+01
1.312173951971371899e+01
1.315213739211952593e+01
1.318291118473531753e+01
1.321384121318401306e+01
1.324456005171359152e+01
1.327534318864793228e+01
1.330637659434480646e+01
1.333751495542269794e+01
1.336885092986011436e+01
1.340022553678400996e+01
1.343145162103129486e+01
1.346297991143643102e+01
1.349484864859237199e+01
1.352671746191782987e+01
1.355865111980724258e+01
1.359103305004349416e+01
1.362381877748240377e+01
1.365669717399627103e+01
1.368938990569924385e+01
1.372179818645280847e+01
1.375407173179709552e+01
1.378624179834997676e+01
1.381838382240308682e+01
1.385062267973218120e+01
1.388322400981983407e+01
1.391633492252510962e+01
1.394947585373794041e+01
1.398223576818535996e+01
1.401509128472704369e+01
1.404827727595984399e+01
1.408149712647215424e+01
1.411455358715990727e+01
1.414761309574213222e+01
1.418116713491294689e+01
1.421516815101915299e+01
1.424937566394357447e+01
1.428371201686359449e+01
1.431794327296426594e+01
1.435217068142106811e+01
1.438647513140167611e+01
1.442063538516459076e+01
1.445449190868070666e+01
1.448836946214502142e+01
1.452256219546278793e+01
1.455714365347825456e+01
1.459222486838780064e+01
1.462761456473988630e+01
1.466293812846030598e+01
1.469802548165979239e+01
1.473304783513734861e+01
1.476833550207856582e+01
1.480374609949264908e+01
1.483926647425908740e+01
1.487519085678293607e+01
1.491130210646128340e+01
1.494772786549200205e+01
1.498467628865429013e+01
1.502204510258310144e+01
1.505971919393946301e+01
1.509739400877598037e+01
1.513471097512031172e+01
1.517196633944675277e+01
1.520974627375128208e+01
1.524778923037846390e+01
1.528566703196712950e+01
1.532348470448356714e+01
1.536133087193096713e+01
1.539922728314511424e+01
1.543694266850990715e+01
1.547466502557923818e+01
1.551240250986956859e+01
1.554994142683545100e+01
1.558742268664709663e+01
1.562466262216867641e+01
1.566183701685321772e+01
1.569929868968591435e+01
1.573686465743864460e+01
1.577429942896567994e+01
1.581176995809683561e+01
1.584952150764748779e+01
1.588756230429168603e+01
1.592584470893306836e+01
1.596429162240505484e+01
1.600290461047976009e+01
1.604172032704954631e+01
1.608083440155002819e+01
1.612029708169431075e+01
1.615978422054750752e+01
1.619963751483556536e+01
1.624000530842397438e+01
1.628070166207419334e+01
1.632159847309355527e+01
1.636261045980498707e+01
1.640367298066249191e+01
1.644496646644538629e+01
1.648677564795060491e+01
1.652879892019510777e+01
1.657080841517593583e+01
1.661250657537771147e+01
1.665395432765016182e+01
1.669587679651438705e+01
1.673849771721657831e+01
1.678132637687751227e+01
1.682422981495003000e+01
1.686722652341861917e+01
1.691042589869116242e+01
1.695341970649542773e+01
1.699598351361604642e+01
1.703851802324886933e+01
1.708080949240413204e+01
1.712324051620316823e+01
1.716601711117321472e+01
1.720890697188201202e+01
1.725180419581806746e+01
1.729451683855022281e+01
1.733734904759766238e+01
1.737998682098629644e+01
1.742218445926750192e+01
1.746461646549115088e+01
1.750742112059533184e+01
1.755062565994710511e+01
1.759395578799948368e+01
1.763708374969230874e+01
1.768061327363251678e+01
1.772477327852165629e+01
1.776970410085724694e+01
1.781519970272610465e+01
1.786069907130103829e+01
1.790574764439334032e+01
1.795088498482023454e+01
1.799679575487824934e+01
1.804285127839835567e+01
1.808905259947516342e+01
1.813597877717544193e+01
1.818359829356414181e+01
1.823169036919606967e+01
1.827950986666165178e+01
1.832677296213180185e+01
1.837363281134630100e+01
1.842030718216929941e+01
1.846734642726233844e+01
1.851461226328491705e+01
1.856169098429079156e+01
1.860901608252276773e+01
1.865671532362392426e+01
1.870381282982693349e+01
1.875037541179939637e+01
1.879774156121625950e+01
1.884657259678648344e+01
1.889617723675604211e+01
1.894611770962725927e+01
1.899610452511537773e+01
1.904623453765773888e+01
1.909675050876479219e+01
1.914731316696567021e+01
1.919774671933254950e+01
1.924809099076418661e+01
1.929900924453488642e+01
1.935035772050470015e+01
1.940077084811155927e+01
1.945022608579914092e+01
1.949993901508544170e+01
1.954975855275964847e+01
1.959974577088403791e+01
1.964967078755810093e+01
1.969943258119307572e+01
1.975016738265391325e+01
1.980152921927525256e+01
1.985311101994809135e+01
1.990495673042950742e+01
1.995742929071174387e+01
2.001077913816570586e+01
2.006459471058285615e+01
2.011852017314864227e+01
2.017271557828097528e+01
2.022729043939632021e+01
2.028243206432467716e+01
2.033814239086150621e+01
2.039317944137946625e+01
2.044748726891183566e+01
2.050247360621903070e+01
2.055796687888299701e+01
2.061338093677005645e+01
2.066871413141167935e+01
2.072399505195166114e+01
2.077975922382848495e+01
2.083627339676214874e+01
2.089344896781729943e+01
2.095072452264732021e+01
2.100761494920667971e+01
2.106541498572891413e+01
2.112416210956337537e+01
2.118276002535574420e+01
2.124119008638609785e+01
2.129996031484559893e+01
2.135962053231304125e+01
2.141974070189876755e+01
2.147966074278921411e+01
2.153971686885733661e+01
2.160078915547333267e+01
2.166314378452835854e+01
2.172602305160793179e+01
2.178809998409782267e+01
2.185003325661151408e+01
2.191296523524656692e+01
2.197671852847897256e+01
2.204094535622495954e+01
2.210541938635149251e+01
2.217016809462262472e+01
2.223479515051264244e+01
2.229936730172854453e+01
2.236405072490238055e+01
2.242975879591165622e+01
2.249715474899422318e+01
2.256474888033552517e+01
2.263225741399783786e+01
2.270018084562899574e+01
2.276768995686884267e+01
2.283394999427438776e+01
2.290023140669685375e+01
2.296737867351752982e+01
2.303528451188669024e+01
2.310352099938953430e+01
2.317151419042572513e+01
2.323973113401910950e+01
2.330782752611229114e+01
2.337618226470665661e+01
2.344649514113663358e+01
2.351866756379196133e+01
2.359063849697633941e+01
2.366217987590836813e+01
2.373397373291866330e+01
2.380589627734202907e+01
2.387842821699608464e+01
2.395230744209414198e+01
2.402759411346077201e+01
2.410403008530625613e+01
2.418135223537478140e+01
2.425925246589135398e+01
2.433726954308965063e+01
2.441541550027927698e+01
2.449421543182191030e+01
2.457390285042758649e+01
2.465428092415053740e+01
2.473450753871959051e+01
2.481366005426121291e+01
2.489211975446571046e+01
2.497170319705480779e+01
2.505219264236566090e+01
2.513314932354594688e+01
2.521500925201159760e+01
2.529740016565047611e+01
2.538089876760591324e+01
2.546620542909302287e+01
2.555244675141616995e+01
2.563956016789930459e+01
2.572825934095033062e+01
2.581769411532734537e+01
2.590713936268661044e+01
2.599747626927630506e+01
2.608904505616545677e+01
2.618038569945359484e+01
2.627126473911544124e+01
2.636252649997086195e+01
2.645487170798592302e+01
2.654919078940250543e+01
2.664595858868913325e+01
2.674339620725089617e+01
2.684015920306523739e+01
2.693773560117477928e+01
2.703628558663610804e+01
2.713559193784229251e+01
2.723582983909227195e+01
2.733561281951090294e+01
2.743449366460427896e+01
2.753343875843766853e+01
2.763409779568927505e+01
2.773748382593425177e+01
2.784332197155363886e+01
2.795121690124712543e+01
2.806130107539844687e+01
2.817353102396373998e+01
2.828816054264722979e+01
2.840349403179435583e+01
2.851849003496500856e+01
2.863411559567400744e+01
2.874995688696566987e+01
2.886689353650570666e+01
2.898592338671999968e+01
2.910715862051920411e+01
2.923011929758283500e+01
2.935470266171948239e+01
2.948054638474304312e+01
2.960536604729513144e+01
2.972839383295553262e+01
2.985133950263068670e+01
2.997473384661094542e+01
3.009810736419817090e+01
3.022323712595136769e+01
3.035312408661480532e+01
3.048776285327543434e+01
3.062766250059497608e+01
3.077311869085720275e+01
3.092106678498556960e+01
3.107002849976237613e+01
3.121953788862876777e+01
3.136863596341542504e+01
3.151720685379460107e+01
3.166767551770841393e+01
3.181733794804215876e+01
3.196577668875769263e+01
3.211707107851191267e+01
3.227043207991553686e+01
3.242552118074499390e+01
3.258379049410788042e+01
3.274768615208061107e+01
3.291548511715665626e+01
3.308323524400879734e+01
3.324991928454355872e+01
3.341553431974000432e+01
3.358053688950858628e+01
3.374782339047222735e+01
3.392231581783913441e+01
3.410546318027935797e+01
3.429570882488134487e+01
3.449257977131841812e+01
3.469160697422906736e+01
3.489158755864366412e+01
3.509737761941108403e+01
3.530589959708321857e+01
3.551479790444638951e+01
3.572833314266301130e+01
3.594691726589061886e+01
3.617085647600719511e+01
3.640322302187518488e+01
3.664135248780114296e+01
3.688101502889925598e+01
3.711917660643057815e+01
3.735557265543372552e+01
3.759978994189351198e+01
3.786117859292522780e+01
3.814271686028810393e+01
3.843430635778402404e+01
3.873205167073055577e+01
3.904681066642848464e+01
3.938200754294857830e+01
3.972759721688782264e+01
4.007867243887189090e+01
4.045689022167317006e+01
4.087277214565056482e+01
4.129928080393847978e+01
4.172989199132241822e+01
4.218207901856236930e+01
4.266837059215682615e+01
4.320400312652828489e+01
4.377016420030418686e+01
4.434880460021420845e+01
4.497352514068789731e+01
4.563372839762168809e+01
4.630917795216845434e+01
4.705781476903693061e+01
4.786435574349081890e+01
4.866807856460863491e+01
4.950517888442984571e+01
5.045903571171982804e+01
5.158558532704410737e+01
5.294167297367486213e+01
5.463449400539110457e+01
5.682585089096129138e+01
6.026005723756186683e+01


==> anc/Fig07_omgsq_all_L15.txt <==
1.738183993365882654e-06
6.536178602001719773e-06
1.437589714602908573e-05
2.525573621922142846e-05
3.919460764565896668e-05
5.622840563587375813e-05
7.628602171784508662e-05
9.918107934492991623e-05
1.250085225889629005e-04
1.539950728998771667e-04
1.860057579950405871e-04
2.210309651926479905e-04
2.592605552166158279e-04
3.004719237429824053e-04
3.446386616579531748e-04
3.918615129106147723e-04
4.422232646689738009e-04
4.955983680171736818e-04
5.517722655838996687e-04
6.107844871229818834e-04
6.730439853031082139e-04
7.387643064606148500e-04
8.074063320594092536e-04
8.789814982408278602e-04
9.536841319014591548e-04
1.031409904196498549e-03
1.112125849141555080e-03
1.195749843454452406e-03
1.282401522596633139e-03
1.372071204795948527e-03
1.464970668018541642e-03
1.561475426236392421e-03
1.661634637549159023e-03
1.764755904465384979e-03
1.870529953090786530e-03
1.979470171179504700e-03
2.091653415708167284e-03
2.206813819568385557e-03
2.324742921232522425e-03
2.445656962013775110e-03
2.569604534735144691e-03
2.696436519457304833e-03
2.825870509881426001e-03
2.958433333233012694e-03
3.094276125638540341e-03
3.232793805170556395e-03
3.374148007965192299e-03
3.517579251182390704e-03
3.663866634157559362e-03
3.813949428623484867e-03
3.966750708104250372e-03
4.122738042717009541e-03
4.282227105354781752e-03
4.444975148970250513e-03
4.610934514385764578e-03
4.779363651438592320e-03
4.950443662877790536e-03
5.125107477375648833e-03
5.303544251680551713e-03
5.484995999187606240e-03
5.668599192489212797e-03
5.855195685197607525e-03
6.044875221920410768e-03
6.237104813078299392e-03
6.431911202265158840e-03
6.630384296621275736e-03
6.832650108860250683e-03
7.037947911980610947e-03
7.247274903323498198e-03
7.460134686629621426e-03
7.676363622924850874e-03
7.895663263824273873e-03
8.117332721262075779e-03
8.342046368226234757e-03
8.570156356575564863e-03
8.801570156499863296e-03
9.036193760132765415e-03
9.273972782736514611e-03
9.514710363297259471e-03
9.759036263050772583e-03
1.000617161225849337e-02
1.025590781251297517e-02
1.050855899627687641e-02
1.076361346492975095e-02
1.102129082986055483e-02
1.128248414356930462e-02
1.154707185997245686e-02
1.181525936483423730e-02
1.208699414165415389e-02
1.236130024109123419e-02
1.263962546513829922e-02
1.292202508912046813e-02
1.320700304280051154e-02
1.349413695489561950e-02
1.378310359794920371e-02
1.407578745616261569e-02
1.437185875238291069e-02
1.466970725822814778e-02
1.497129358830765269e-02
1.527590884046381263e-02
1.558315970914746218e-02
1.589393217595784849e-02
1.620894417248174013e-02
1.652748448456838395e-02
1.684850797115082857e-02
1.717279335528991077e-02
1.750137338003932702e-02
1.783422480579272343e-02
1.817183149103995810e-02
1.851344438095060829e-02
1.885865646903578385e-02
1.920871170523232724e-02
1.956205196609583571e-02
1.991712658109192138e-02
2.027347544550494457e-02
2.063254947964871661e-02
2.099385624902383451e-02
2.135699787695996554e-02
2.172330570535927624e-02
2.209391881120072176e-02
2.246934449143534948e-02
2.284800734974367503e-02
2.322879534560139819e-02
2.361365010414120599e-02
2.400319224786904432e-02
2.439548029692143946e-02
2.478924439302522542e-02
2.518495516692995095e-02
2.558286946209400656e-02
2.598395267883795920e-02
2.638801218194370551e-02
2.679506504436589276e-02
2.720587939519848383e-02
2.761929665765684369e-02
2.803593111438301699e-02
2.845603264391248846e-02
2.887790991130101056e-02
2.930084809445179794e-02
2.972758574449793287e-02
3.015836293935325943e-02
3.059332840468233228e-02
3.103270501018732044e-02
3.147469851775247518e-02
3.191903628569980195e-02
3.236603467961347846e-02
3.281681534715443632e-02
3.327212343436248415e-02
3.373038573761334702e-02
3.419135562093076480e-02
3.465579495362412082e-02
3.511976843594476205e-02
3.558272804975973203e-02
3.604912079076757342e-02
3.651982640892721677e-02
3.699616003267784670e-02
3.747684428943100221e-02
3.795947133380216804e-02
3.844591277306574906e-02
3.893505824649874658e-02
3.942679408571554689e-02
3.992312236251716051e-02
4.042196274743976858e-02
4.092334450659938089e-02
4.142951624924670617e-02
4.193780677839747256e-02
4.244845607974644108e-02
4.296514221023325919e-02
4.348621441830066714e-02
4.400777518846513831e-02
4.452885205775663352e-02
4.505178443804239846e-02
4.557616258079172367e-02
4.610203809595549845e-02
4.663235838467895411e-02
4.716695930338712234e-02
4.770662257111234900e-02
4.825165752289337084e-02
4.879980059851490165e-02
4.935087301054219555e-02
4.990355534317850172e-02
5.045895713017492512e-02
5.101967146115780199e-02
5.158497028380101823e-02
5.215201482382508108e-02
5.272005698333755846e-02
5.329165073499782246e-02
5.386495621596848471e-02
5.444310963952844751e-02
5.502659463951586893e-02
5.561102624959606000e-02
5.619926011035733526e-02
5.679211866551134996e-02
5.738867536937596048e-02
5.798889045155739691e-02
5.859072909384367006e-02
5.919282031974378716e-02
5.979854092049037562e-02
6.041071752499999753e-02
6.102625675892757451e-02
6.164367345946127758e-02
6.226527936481723868e-02
6.289189085332833051e-02
6.352101826642793381e-02
6.415187606034979118e-02
6.478653172598408672e-02
6.542409123090575651e-02
6.606064148032424199e-02
6.669832783867468695e-02
6.733989761348749270e-02
6.798553327280637548e-02
6.863658942613783120e-02
6.929239892619101782e-02
6.995275226447073003e-02
7.061501761467836591e-02
7.127956678628177833e-02
7.194743478657220082e-02
7.261837111557967184e-02
7.329239073886573141e-02
7.397059477324499643e-02
7.465342780475758833e-02
7.534032122662644160e-02
7.603073063017733169e-02
7.672233253392171659e-02
7.741447174157491118e-02
7.810899677601362834e-02
7.880612565853800655e-02
7.950537202420315808e-02
8.020697259946922564e-02
8.091376589334989267e-02
8.162663813066729779e-02
8.234331399512577476e-02
8.306367004427486767e-02
8.378601001455029951e-02
8.451000033529024180e-02
8.523791274803629858e-02
8.596926297007760620e-02
8.670671968024516729e-02
8.744990363127908006e-02
8.819474928635775979e-02
8.894181850361593256e-02
8.968940537589405182e-02
9.043757821323723800e-02
9.118648171879462083e-02
9.193993494735569483e-02
9.269972126067439755e-02
9.346267639118387149e-02
9.422979783180385205e-02
9.499986019778269841e-02
9.577202126229128476e-02
9.654608798852834517e-02
9.732136095037985379e-02
9.809880407815414760e-02
9.887828980401461298e-02
9.966075978093202892e-02
1.004470091941742915e-01
1.012396197674314130e-01
1.020344503469846897e-01
1.028278695388878117e-01
1.036243724151296453e-01
1.044259061291975405e-01
1.052307248841972548e-01
1.060360806478192891e-01
1.068418963855381904e-01
1.076510493226068288e-01
1.084661004584653310e-01
1.092863849668337523e-01
1.101091379597392422e-01
1.109355231955378163e-01
1.117645408016529895e-01
1.125947947324460463e-01
1.134297409957498864e-01
1.142686373379293574e-01
1.151095788969706962e-01
1.159516437716521797e-01
1.167958009961284627e-01
1.176422741773721775e-01
1.184926597086106287e-01
1.193495326715267590e-01
1.202085730873612285e-01
1.210674635172998281e-01
1.219282259585511841e-01
1.227931397582851386e-01
1.236636824764794085e-01
1.245386466031466605e-01
1.254175652077316183e-01
1.262985697056978884e-01
1.271802409719834936e-01
1.280635461479411596e-01
1.289472060480639781e-01
1.298349075770142969e-01
1.307308698151462278e-01
1.316293395710723679e-01
1.325291081713148855e-01
1.334323061588894299e-01
1.343374722016654754e-01
1.352451961810998415e-01
1.361534436542431170e-01
1.370630838394691353e-01
1.379759806984339476e-01
1.388943078159209088e-01
1.398190834468087951e-01
1.407457125326912473e-01
1.416781441651532303e-01
1.426143074888674700e-01
1.435487496327487733e-01
1.444866844136932782e-01
1.454275356707200872e-01
1.463709647505088973e-01
1.473192393711841852e-01
1.482729028894393675e-01
1.492310725094889434e-01
1.501908958402586036e-01
1.511534443736499977e-01
1.521182879264521282e-01
1.530870579319294211e-01
1.540613098035348294e-01
1.550402062995709929e-01
1.560250750661066610e-01
1.570149671938302627e-01
1.580060517770021378e-01
1.589971704457532053e-01
1.599892119939784474e-01
1.609853582211137335e-01
1.619889692568953488e-01
1.629970368247605494e-01
1.640052169570336005e-01
1.650113335649333324e-01
1.660203159769711445e-01
1.670333312277957616e-01
1.680501385049554819e-01
1.690737125485952952e-01
1.701002392321632750e-01
1.711281556535272086e-01
1.721583624408699054e-01
1.731909823373724844e-01
1.742297184207781402e-01
1.752755568558495569e-01
1.763247184946957202e-01
1.773757591981507675e-01
1.784316242947569242e-01
1.794970197328539518e-01
1.805687535132237120e-01
1.816378226457304457e-01
1.827073389997713182e-01
1.837808941804192076e-01
1.848608002450882470e-01
1.859475061670387008e-01
1.870383455970072162e-01
1.881281893717627884e-01
1.892107459522324731e-01
1.902926297741438233e-01
1.913825348496764334e-01
1.924807666765417369e-01
1.935850046174672490e-01
1.946934035168975397e-01
1.958001013698530690e-01
1.969073732222767770e-01
1.980187256170232446e-01
1.991344172898946996e-01
2.002534814246934025e-01
2.013744855129475098e-01
2.025062555045870349e-01
2.036468955298581796e-01
2.047886788391409807e-01
2.059316542615355627e-01
2.070760526722575934e-01
2.082218685915808443e-01
2.093717179634732584e-01
2.105248411244741158e-01
2.116773943152880366e-01
2.128318484860384774e-01
2.139957920437292882e-01
2.151660287163912888e-01
2.163381237343401375e-01
2.175160847886274118e-01
2.186955791515533820e-01
2.198762779429157543e-01
2.210598550699658382e-01
2.222451164590925621e-01
2.234361824538243502e-01
2.246340401020869848e-01
2.258347011328701859e-01
2.270391460487752588e-01
2.282473086056082401e-01
2.294585868417925167e-01
2.306750765938931913e-01
2.318951345089507177e-01
2.331178069980160972e-01
2.343419940970252469e-01
2.355647014939917239e-01
2.367922347336290367e-01
2.380277010115901537e-01
2.392698041820961463e-01
2.405193199432539841e-01
2.417692994835223819e-01
2.430163210416807773e-01
2.442621168457747294e-01
2.455116918414579907e-01
2.467686567093730354e-01
2.480273962042526537e-01
2.492817460514129835e-01
2.505343941637387939e-01
2.517932243333008691e-01
2.530539223516739544e-01
2.543143798258628574e-01
2.555829850248974577e-01
2.568575904648300878e-01
2.581330245657939004e-01
2.594200433467777067e-01
2.607182404399210340e-01
2.620124089367166786e-01
2.632981299805176034e-01
2.645835680360595354e-01
2.658776451896687210e-01
2.671748219643912403e-01
2.684768081983859855e-01
2.697809520687464158e-01
2.710824303181529338e-01
2.723853219281171523e-01
2.736888755003887841e-01
2.749940354326465553e-01
2.763007455148693281e-01
2.776037330089185518e-01
2.789064601386798126e-01
2.802208900659541868e-01
2.815472085378468159e-01
2.828795718876859766e-01
2.842117049621843972e-01
2.855444284354526907e-01
2.868833434851013608e-01
2.882297625239733652e-01
2.895775614215973515e-01
2.909295216029453846e-01
2.922841052955279517e-01
2.936391220169708438e-01
2.950023523861656227e-01
2.963681107211154075e-01
2.977355592876907431e-01
2.991050249871493039e-01
3.004749653464102166e-01
3.018471759819459366e-01
3.032239123387675539e-01
3.046013790906512697e-01
3.059750093900851509e-01
3.073528979312347142e-01
3.087365925785962029e-01
3.101219729371988421e-01
3.115156850798683763e-01
3.129176987975145208e-01
3.143215219720905673e-01
3.157230286968469857e-01
3.171246365109345877e-01
3.185283631155237938e-01
3.199352202645868171e-01
3.213496358599048364e-01
3.227657306427363926e-01
3.241812705566984865e-01
3.255963587438792661e-01
3.270109349136072208e-01
3.284292834282315776e-01
3.298569674837825705e-01
3.312917654905613851e-01
3.327271075670576450e-01
3.341642289370925778e-01
3.356068419134811687e-01
3.370524417788638427e-01
3.385018848530521596e-01
3.399603475705156863e-01
3.414202843778504359e-01
3.428761986774325754e-01
3.443403761614736158e-01
3.458180573861641127e-01
3.472956833474355465e-01
3.487720875495611272e-01
3.502534269030141978e-01
3.517350397112249394e-01
3.532212885447369999e-01
3.547160506191563423e-01
3.562144734763832421e-01
3.577163157494566703e-01
3.592163961833520491e-01
3.607140251081484839e-01
3.622187335380178674e-01
3.637309782076069697e-01
3.652475638401196933e-01
3.667581489702281816e-01
3.682605559764837166e-01
3.697682276219607655e-01
3.712853068491075437e-01
3.728072580893321275e-01
3.743242821461456593e-01
3.758437028794357482e-01
3.773690161102880580e-01
3.788968462429077033e-01
3.804212624438639279e-01
3.819384300340695204e-01
3.834677238845251024e-01
3.850062231043979155e-01
3.865454858375497738e-01
3.880926316675790133e-01
3.896421907295303799e-01
3.911887691081410989e-01
3.927401929575476958e-01
3.942951515222811731e-01
3.958502842467485627e-01
3.974132650658991350e-01
3.989834423034736011e-01
4.005471220412035183e-01
4.021053331453877666e-01
4.036655034533686015e-01
4.052250946743238824e-01
4.067860868948872111e-01
4.083553015623049287e-01
4.099349850877913037e-01
4.115189974905829051e-01
4.131058141407005779e-01
4.146974510207392384e-01
4.162964616929863970e-01
4.179005584209867230e-01
4.195012881060608545e-01
4.210962704519269351e-01
4.226966603287106716e-01
4.243066446306377193e-01
4.259210914301718720e-01
4.275338178462079197e-01
4.291464659768763901e-01
4.307626021078935774e-01
4.323764498209576868e-01
4.339916659697301005e-01
4.356133108372073903e-01
4.372373400648209563e-01
4.388659398784667265e-01
4.405015129629825110e-01
4.421446423812763205e-01
4.437882841319130134e-01
4.454335134422361397e-01
4.470839818332119631e-01
4.487383689579212964e-01
4.503932135571908080e-01
4.520443510395130704e-01
4.537035209571388394e-01
4.553688579415805515e-01
4.570366317638036580e-01
4.587138452368423325e-01
4.603951032830424506e-01
4.620771493207050384e-01
4.637662403526401356e-01
4.654603463610362812e-01
4.671542494093469111e-01
4.688470723137110330e-01
4.705450653432391994e-01
4.722453692011995274e-01
4.739426000911982628e-01
4.756390263836703380e-01
4.773352741902359697e-01
4.790432741545047057e-01
4.807592333791381733e-01
4.824675015427859481e-01
4.841734031498757251e-01
4.858816680709371894e-01
4.875884267840217001e-01
4.892973388798960710e-01
4.910167118715083601e-01
4.927377333450404517e-01
4.944632585262136448e-01
4.961909846223192533e-01
4.979140324856523581e-01
4.996465262579781741e-01
5.013907057466469031e-01
5.031388264844733893e-01
5.048880572373652953e-01
5.066424552019280769e-01
5.084006104002047888e-01
5.101566466649725129e-01
5.119092894806317462e-01
5.136542382660355122e-01
5.154025340373979969e-01
5.171546158903287393e-01
5.189024295941815357e-01
5.206499441840051201e-01
5.223971417284098973e-01
5.241535564729261631e-01
5.259112102939058619e-01
5.276687812408162870e-01
5.294342827976987742e-01
5.312034841984701883e-01
5.329756138115682162e-01
5.347483067575405924e-01
5.365228207431889107e-01
5.382955898170768139e-01
5.400695223879146134e-01
5.418525396378087722e-01
5.436454231883692811e-01
5.454387095530784935e-01
5.472244916422069894e-01
5.490159136473465873e-01
5.508095715699776740e-01
5.526010947210007185e-01
5.543988158789977527e-01
5.562020356575382296e-01
5.580148217873223127e-01
5.598365536950306032e-01
5.616632759839657041e-01
5.634938559262400171e-01
5.653201987480745982e-01
5.671461681807179467e-01
5.689787314155642095e-01
5.708160513131562697e-01
5.726685224927637874e-01
5.745317479822489304e-01
5.763907626253360617e-01
5.782476441178509008e-01
5.801057647654894733e-01
5.819736204271984681e-01
5.838468740283270231e-01
5.857185915571189172e-01
5.875953160041914591e-01
5.894705521890168942e-01
5.913457411768996419e-01
5.932308632570348905e-01
5.951189171973391145e-01
5.970060172440145863e-01
5.988979101835831820e-01
6.007902907129001324e-01
6.026843749595103272e-01
6.045858125484404599e-01
6.064893082652368372e-01
6.083994052939875052e-01
6.103168031767421953e-01
6.122304368684081677e-01
6.141449078531732164e-01
6.160731777687252775e-01
6.180087510729603828e-01
6.199410531374366373e-01
6.218727276032900431e-01
6.238099495681251883e-01
6.257600462963411880e-01
6.277182887557694047e-01
6.296726019322081980e-01
6.316280264222960961e-01
6.335955907421982891e-01
6.355730569590790635e-01
6.375581637317663253e-01
6.395385365618581064e-01
6.415108764717503131e-01
6.434854933828051404e-01
6.454598577445651575e-01
6.474384290637948958e-01
6.494219368773230805e-01
6.514010955798208435e-01
6.533854981899478442e-01
6.553805730014176101e-01
6.573769620294437344e-01
6.593672588681261937e-01
6.613517348458504141e-01
6.633383614602342826e-01
6.653318459093501280e-01
6.673294096694318833e-01
6.693308337248105033e-01
6.713296759684586057e-01
6.733238064955442415e-01
6.753215448392542175e-01
6.773200933101213295e-01
6.793226504287070977e-01
6.813306005494317308e-01
6.833406196846592007e-01
6.853551111850623156e-01
6.873720328514302258e-01
6.893846160911445420e-01
6.913909046754519450e-01
6.933972078014248863e-01
6.954152978125049955e-01
6.974511871583390921e-01
6.994985796521130395e-01
7.015408316283728851e-01
7.035866274088820038e-01
7.056492012248215540e-01
7.077156639246968695e-01
7.097794277846349864e-01
7.118461795265129677e-01
7.139139988017844107e-01
7.159808130826059713e-01
7.180552072598781477e-01
7.201421264678586898e-01
7.222427883312448893e-01
7.243405177847107579e-01
7.264248741209092808e-01
7.285114595678764404e-01
7.306066690451284984e-01
7.327006915177055602e-01
7.347990557156681701e-01
7.368989872784695860e-01
7.389915795885714234e-01
7.410891729405038042e-01
7.431964204018067788e-01
7.453139551877749902e-01
7.474418172219758905e-01
7.495659631964951553e-01
7.516846863785293653e-01
7.538174172411812313e-01
7.559600691670815831e-01
7.580999194715494216e-01
7.602406677878823515e-01
7.623772120609992875e-01
7.645159950353775935e-01
7.666703623135200374e-01
7.688347089464826478e-01
7.710029962642215295e-01
7.731692149512425782e-01
7.753318691765829218e-01
7.775022801813534779e-01
7.796867133686482543e-01
7.818755344068568647e-01
7.840697604246855690e-01
7.862704502507030790e-01
7.884739213034022143e-01
7.906843533882264019e-01
7.928994737276773286e-01
7.951161944083926514e-01
7.973358613459242683e-01
7.995608748217893913e-01
8.017866649462369599e-01
8.040162187274249028e-01
8.062488922824339044e-01
8.084739074074881460e-01
8.107032151222084426e-01
8.129300130760122034e-01
8.151440786785182357e-01
8.173609236694354685e-01
8.195894988702959738e-01
8.218193392191915914e-01
8.240511736903521900e-01
8.262846284003588782e-01
8.285097038591791030e-01
8.307427323204653602e-01
8.329840465137117178e-01
8.352180515629248347e-01
8.374493268239751043e-01
8.396869118545663424e-01
8.419270478625914267e-01
8.441724689928303826e-01
8.464212765432477248e-01
8.486746357149659303e-01
8.509309643985966121e-01
8.531839743055129599e-01
8.554403752328252342e-01
8.577049813413792911e-01
8.599794108297159623e-01
8.622599184339102552e-01
8.645409566130416446e-01
8.668254962957228082e-01
8.691094034900722631e-01
8.713978600715249767e-01
8.736964054744650321e-01
8.760003699634537622e-01
8.783114555285665981e-01
8.806211925590099465e-01
8.829292152969800966e-01
8.852404158509554755e-01
8.875566343008552961e-01
8.898851548607860096e-01
8.922206045578953137e-01
8.945570856125877324e-01
8.968956647990644626e-01
8.992418946116144118e-01
9.015945439839232467e-01
9.039410432395972306e-01
9.062852168793521512e-01
9.086409543920189735e-01
9.110054544517546260e-01
9.133721867360665714e-01
9.157427340599257892e-01
9.181133237026707361e-01
9.204855607236102077e-01
9.228551546046583898e-01
9.252214994627313560e-01
9.275932588792974443e-01
9.299750324615859709e-01
9.323662014749612981e-01
9.347612638037257060e-01
9.371618759457067682e-01
9.395746018358128726e-01
9.419923937085831200e-01
9.444116572288578926e-01
9.468320781573362765e-01
9.492524434806679512e-01
9.516682681510828523e-01
9.540839203539532853e-01
9.565050907648813272e-01
9.589299405146810562e-01
9.613627390262966532e-01
9.637950999449386158e-01
9.662207678720220461e-01
9.686447324813716175e-01
9.710746413246994502e-01
9.735032930750020519e-01
9.759343240323944402e-01
9.783749996351981393e-01
9.808158631998975530e-01
9.832575403209788956e-01
9.857073155575181156e-01
9.881604483356225543e-01
9.906177030841983866e-01
9.930864174027157487e-01
9.955645344179538947e-01
9.980454682764953178e-01
1.000525131986636396e+00
1.003011998562472806e+00
1.005507321897795459e+00
1.008008501965121484e+00
1.010505784509209581e+00
1.012995768834128452e+00
1.015498664567361153e+00
1.018012421392423761e+00
1.020524929358110899e+00
1.023044060315333459e+00
1.025571153798842339e+00
1.028100373851980498e+00
1.030636929815894609e+00
1.033182008499908155e+00
1.035718364711385897e+00
1.038237946953730839e+00
1.040752966321572659e+00
1.043277025354748533e+00
1.045811681355529155e+00
1.048354024545752550e+00
1.050891511362938013e+00
1.053430190392081078e+00
1.055969817241222630e+00
1.058504607722974722e+00
1.061048341890105773e+00
1.063601916673972081e+00
1.066165191618681174e+00
1.068738676915611308e+00
1.071314784627754424e+00
1.073897056635957137e+00
1.076480186492872582e+00
1.079057166552247038e+00
1.081640990067332053e+00
1.084220891724880786e+00
1.086802530508287123e+00
1.089389816795107047e+00
1.091970982962591874e+00
1.094546232737294345e+00
1.097125714687928077e+00
1.099708178077234422e+00
1.102295297636703086e+00
1.104889421865030918e+00
1.107498747211654422e+00
1.110131828119580444e+00
1.112769295770760891e+00
1.115396534962240560e+00
1.118032672276495276e+00
1.120686827888690562e+00
1.123343648339407919e+00
1.126008455180734558e+00
1.128672866926862417e+00
1.131340864276894287e+00
1.134020145866436957e+00
1.136702839776964513e+00
1.139383810220262916e+00
1.142062489402235093e+00
1.144737093744808698e+00
1.147410429735535864e+00
1.150079654891806857e+00
1.152744211794730855e+00
1.155411491809138935e+00
1.158089447804054428e+00
1.160775724128079167e+00
1.163454777612342061e+00
1.166138617986013370e+00
1.168837107579393297e+00
1.171540651987471371e+00
1.174235139790286819e+00
1.176921991432433146e+00
1.179607640750200082e+00
1.182298020491696633e+00
1.184984908141388349e+00
1.187666985719352475e+00
1.190349314334814501e+00
1.193029970612780488e+00
1.195737007820855347e+00
1.198466025476305097e+00
1.201195631428700894e+00
1.203925821933386375e+00
1.206658895651512298e+00
1.209399722793651710e+00
1.212160244296992095e+00
1.214930936626360092e+00
1.217703741711277710e+00
1.220480618689639973e+00
1.223247739992562311e+00
1.226004694742760526e+00
1.228755236290767883e+00
1.231506020710988247e+00
1.234253793960732093e+00
1.237001459239549295e+00
1.239757075712130785e+00
1.242514752228603525e+00
1.245277117839787451e+00
1.248054542823672453e+00
1.250836008498221519e+00
1.253616954712075904e+00
1.256407559396349072e+00
1.259199373280245338e+00
1.261999411023121631e+00
1.264815085199787026e+00
1.267635810542175223e+00
1.270458796233021381e+00
1.273279466391705972e+00
1.276091740952683296e+00
1.278920852135007946e+00
1.281762785065428734e+00
1.284593766418961280e+00
1.287426545791267696e+00
1.290267003316224015e+00
1.293109004228127246e+00
1.295951272730003767e+00
1.298794575043177080e+00
1.301641248431360642e+00
1.304500906245442238e+00
1.307366363374304230e+00
1.310225853793326456e+00
1.313087589559472468e+00
1.315959407938973813e+00
1.318841411638999039e+00
1.321734321741270479e+00
1.324624590138668179e+00
1.327502869126763851e+00
1.330381176822099443e+00
1.333272714169885687e+00
1.336172028641420928e+00
1.339062589439136586e+00
1.341953013952379647e+00
1.344857809598884124e+00
1.347773310223630450e+00
1.350691854279460813e+00
1.353609316814404551e+00
1.356526920975923423e+00
1.359452566314664379e+00
1.362387582751482418e+00
1.365321402925844030e+00
1.368250731970150458e+00
1.371182867422234386e+00
1.374115886428650901e+00
1.377042070233461146e+00
1.379970823991874651e+00
1.382909118332638965e+00
1.385849289907669979e+00
1.388785637485030477e+00
1.391719190890574609e+00
1.394658844096029693e+00
1.397602763477286958e+00
1.400538941658662440e+00
1.403477446461141032e+00
1.406435274302413996e+00
1.409406226401976658e+00
1.412380180406558106e+00
1.415353577850806177e+00
1.418327560377136809e+00
1.421305489471021755e+00
1.424285741966816232e+00
1.427260304741737817e+00
1.430230997538552984e+00
1.433212911422681923e+00
1.436211639269847185e+00
1.439222371354079710e+00
1.442233024117380635e+00
1.445242539620569033e+00
1.448251236007383147e+00
1.451262871209332062e+00
1.454276463213282744e+00
1.457282572366233708e+00
1.460288058820976564e+00
1.463292432341391391e+00
1.466299480376117792e+00
1.469317424380570447e+00
1.472335475405252225e+00
1.475353244106413886e+00
1.478368024268796210e+00
1.481369653775660877e+00
1.484374096868369186e+00
1.487389792200540795e+00
1.490405228707436303e+00
1.493426900439552840e+00
1.496449905501130662e+00
1.499471504777193820e+00
1.502502675465347881e+00
1.505547474182864276e+00
1.508600762446792087e+00
1.511643947382670605e+00
1.514680463370050578e+00
1.517714410507088996e+00
1.520743863521493822e+00
1.523779836007533639e+00
1.526823406217506118e+00
1.529877253653720626e+00
1.532943118334447519e+00
1.536015079467453637e+00
1.539097830473598494e+00
1.542183943887294628e+00
1.545255794452839337e+00
1.548319972609297990e+00
1.551389970794862627e+00
1.554463100993358271e+00
1.557541202219355547e+00
1.560616854021993349e+00
1.563696427902264929e+00
1.566781594046887660e+00
1.569865616701545008e+00
1.572947189191059358e+00
1.576031613426819078e+00
1.579133591584558571e+00
1.582246859744511402e+00
1.585361565183648569e+00
1.588475719795142904e+00
1.591590686289077183e+00
1.594696462250513092e+00
1.597797869338211330e+00
1.600908569727655495e+00
1.604024655728630622e+00
1.607148702688365738e+00
1.610284659181507871e+00
1.613429819061933390e+00
1.616587668353153040e+00
1.619742643302217511e+00
1.622881468624335355e+00
1.626017852019360443e+00
1.629161062425978690e+00
1.632309415715293754e+00
1.635462664684327549e+00
1.638618175650866871e+00
1.641778866413683868e+00
1.644958967705374864e+00
1.648157214163656681e+00
1.651345409580601276e+00
1.654533674090734374e+00
1.657740944551953532e+00
1.660951218546429242e+00
1.664156135068909803e+00
1.667364337286087794e+00
1.670589028217305261e+00
1.673815894819119077e+00
1.677030903161498054e+00
1.680251541511844637e+00
1.683475263229467611e+00
1.686691212536815865e+00
1.689909007933765084e+00
1.693127228627339109e+00
1.696339068033150488e+00
1.699548068961120872e+00
1.702758824725764564e+00
1.705985152145381933e+00
1.709238986118793990e+00
1.712512153669786041e+00
1.715788895132726477e+00
1.719061386203760922e+00
1.722336856412149286e+00
1.725598595836254967e+00
1.728847761024810969e+00
1.732096577846810259e+00
1.735354208819435584e+00
1.738621944477431569e+00
1.741894034856526163e+00
1.745182027611159148e+00
1.748486754544529287e+00
1.751794198572252714e+00
1.755108355046469226e+00
1.758432506390193106e+00
1.761753225918639476e+00
1.765078940488678194e+00
1.768410085713012059e+00
1.771729127600214948e+00
1.775044004997568425e+00
1.778363962344405413e+00
1.781682520436139949e+00
1.785010483213931298e+00
1.788343507792776288e+00
1.791683188606957744e+00
1.795032727158458297e+00
1.798377370889807869e+00
1.801716585049076613e+00
1.805055100024180570e+00
1.808396082064269050e+00
1.811757565455316410e+00
1.815122597392663018e+00
1.818468553512707642e+00
1.821826414480580913e+00
1.825199273110102105e+00
1.828571913460094844e+00
1.831953342891771142e+00
1.835350466959459581e+00
1.838747384276231855e+00
1.842124903374351197e+00
1.845497287165922762e+00
1.848879680780033841e+00
1.852270432354282903e+00
1.855642864758436872e+00
1.859002203135590170e+00
1.862377523780976318e+00
1.865758052573939452e+00
1.869136500760756547e+00
1.872523381713660395e+00
1.875925569447736807e+00
1.879330354104912892e+00
1.882735402316282114e+00
1.886146881481416848e+00
1.889562190959894084e+00
1.892978399139700896e+00
1.896398908603777578e+00
1.899829539175408755e+00
1.903271274159054727e+00
1.906708628564164787e+00
1.910129040513864229e+00
1.913542848465965562e+00
1.916952689593328873e+00
1.920365898724293308e+00
1.923792551110979021e+00
1.927236907399387800e+00
1.930697638359913482e+00
1.934162184746449631e+00
1.937632233514424929e+00
1.941111265913477490e+00
1.944588741125492737e+00
1.948048986654153492e+00
1.951502069714950549e+00
1.954951975969504874e+00
1.958390480199664996e+00
1.961827225330926128e+00
1.965272971907141342e+00
1.968722558845104276e+00
1.972165189806210917e+00
1.975624275125744456e+00
1.979106011774172114e+00
1.982590249793037884e+00
1.986082651920471731e+00
1.989576083252961203e+00
1.993057092333223368e+00
1.996549432673733415e+00
2.000045717978333748e+00
2.003527412804056329e+00
2.007015392020079503e+00
2.010515861094952950e+00
2.014029237712106291e+00
2.017550968798582200e+00
2.021072598980254043e+00
2.024598494437007457e+00
2.028133108866557510e+00
2.031667343542955972e+00
2.035192756967506789e+00
2.038710512416180176e+00
2.042215556807753796e+00
2.045717720785860116e+00
2.049240479750530586e+00
2.052783939591535489e+00
2.056334738378711169e+00
2.059881639445036328e+00
2.063425915394074384e+00
2.066988847923327821e+00
2.070566733450712071e+00
2.074149436532397583e+00
2.077737438711562135e+00
2.081315569735445958e+00
2.084897922149946403e+00
2.088500579531263668e+00
2.092112412358927642e+00
2.095722236467351784e+00
2.099318826184217723e+00
2.102909868005990557e+00
2.106508814937515073e+00
2.110111466105906608e+00
2.113709094555904500e+00
2.117304136068307585e+00
2.120912686782619794e+00
2.124541049317631547e+00
2.128171597857705599e+00
2.131800424521784088e+00
2.135429321723417484e+00
2.139056797417084432e+00
2.142686251962867328e+00
2.146319888881356608e+00
2.149954805625954979e+00
2.153570338832373476e+00
2.157182759096710978e+00
2.160809745249830272e+00
2.164443168728458655e+00
2.168076735373824615e+00
2.171714056185616304e+00
2.175341473657864011e+00
2.178968133858057321e+00
2.182623228190637032e+00
2.186290896851116106e+00
2.189966726080692094e+00
2.193634950450012777e+00
2.197292123499723804e+00
2.200945795361133772e+00
2.204594753286302833e+00
2.208255258385822373e+00
2.211911194821758020e+00
2.215575009066834689e+00
2.219266421025714919e+00
2.222959829686461219e+00
2.226647727175327773e+00
2.230330724903105022e+00
2.234001480583176491e+00
2.237659535848449455e+00
2.241333764400054385e+00
2.245018688253522132e+00
2.248696670981566559e+00
2.252373016816513029e+00
2.256050600763825020e+00
2.259748813619916419e+00
2.263472515473465396e+00
2.267203078817913386e+00
2.270918830543898981e+00
2.274605677429419881e+00
2.278292351341194788e+00
2.282002004014210605e+00
2.285708722154202288e+00
2.289404859552779836e+00
2.293107022724376165e+00
2.296809034962949525e+00
2.300514732554350239e+00
2.304241012979755698e+00
2.307973930635102811e+00
2.311700297340249399e+00
2.315425432262639305e+00
2.319150766670764696e+00
2.322883959399859588e+00
2.326638322504496426e+00
2.330391179842614235e+00
2.334136196692263798e+00
2.337894712418707499e+00
2.341664679854201125e+00
2.345425051339770750e+00
2.349171257996987894e+00
2.352925591386061388e+00
2.356690342157648388e+00
2.360460818139302752e+00
2.364227161143236611e+00
2.367996544970509820e+00
2.371776967823373550e+00
2.375556881673636767e+00
2.379350971911258661e+00
2.383148652447648175e+00
2.386931377956849509e+00
2.390716122881328509e+00
2.394520708599504832e+00
2.398341434473791001e+00
2.402178952996573802e+00
2.406021926810031353e+00
2.409847586525037499e+00
2.413669890658038497e+00
2.417491183428596369e+00
2.421314440338255380e+00
2.425156253850682120e+00
2.429010190694214977e+00
2.432855241931628498e+00
2.436710815833544430e+00
2.440582443034637450e+00
2.444427432256837562e+00
2.448258696038736026e+00
2.452105118830124830e+00
2.455939897924256599e+00
2.459756426293623566e+00
2.463587521814280645e+00
2.467438340814661402e+00
2.471284744990925208e+00
2.475131615216710212e+00
2.478989260689567597e+00
2.482850817578078573e+00
2.486723802466644706e+00
2.490597936179875571e+00
2.494466008172067983e+00
2.498341183931442888e+00
2.502241174387343392e+00
2.506161158485353813e+00
2.510084606150039477e+00
2.514018411309247192e+00
2.517949493420031715e+00
2.521860364984183978e+00
2.525772115569975274e+00
2.529691398924030388e+00
2.533608468846666018e+00
2.537534715480560532e+00
2.541461430510779884e+00
2.545369989509004505e+00
2.549285163718811642e+00
2.553221613842607596e+00
2.557166585325723940e+00
2.561107561204265082e+00
2.565044580796099538e+00
2.568996381292017350e+00
2.572970230426873783e+00
2.576958369310255570e+00
2.580958622865459073e+00
2.584945593223972438e+00
2.588897790606102589e+00
2.592845160376233249e+00
2.596790980286313388e+00
2.600732430838855525e+00
2.604689781026758855e+00
2.608646474668211201e+00
2.612607383018944240e+00
2.616583168865763476e+00
2.620561778828359056e+00
2.624536835859488715e+00
2.628509285402244711e+00
2.632474843318881597e+00
2.636439575115742784e+00
2.640417438191066335e+00
2.644387933142121394e+00
2.648352329827227347e+00
2.652319814825321309e+00
2.656303654561168237e+00
2.660308857977757846e+00
2.664323241570700329e+00
2.668349475677525451e+00
2.672377826476746598e+00
2.676394120147326028e+00
2.680410089476505053e+00
2.684443895637964594e+00
2.688502576954905798e+00
2.692567942457147367e+00
2.696626759276800733e+00
2.700699602924651277e+00
2.704769211724463940e+00
2.708835460817655250e+00
2.712913536980110063e+00
2.716987024635196146e+00
2.721065373829493872e+00
2.725153422864489361e+00
2.729244293315305825e+00
2.733341651432590336e+00
2.737424893947594029e+00
2.741477627556451413e+00
2.745519318772489115e+00
2.749560552838110628e+00
2.753609024731854316e+00
2.757653319415381610e+00
2.761699442008438865e+00
2.765771177950330451e+00
2.769844495656943462e+00
2.773908655027636616e+00
2.777974823259553805e+00
2.782037524334566303e+00
2.786106480989789969e+00
2.790193871559171424e+00
2.794277437010838305e+00
2.798354545654567094e+00
2.802431756352480985e+00
2.806511363459130770e+00
2.810597444013514856e+00
2.814683463883522307e+00
2.818773564130544251e+00
2.822864442276304509e+00
2.826954424687049272e+00
2.831049805388210938e+00
2.835159025141732236e+00
2.839292403854259739e+00
2.843439605226722566e+00
2.847588853973067380e+00
2.851731494267832900e+00
2.855875721559447467e+00
2.860017220906849733e+00
2.864144518960081154e+00
2.868276358962434269e+00
2.872434410168553942e+00
2.876620177304035408e+00
2.880825898202110658e+00
2.885038248370771274e+00
2.889221078997297631e+00
2.893408666938012797e+00
2.897619133716420770e+00
2.901817607050876990e+00
2.905999549265972703e+00
2.910182241041966655e+00
2.914387047910641737e+00
2.918594018793895462e+00
2.922790494991771570e+00
2.926996227894987701e+00
2.931231428996829536e+00
2.935469056736004667e+00
2.939697875519165393e+00
2.943927876228107365e+00
2.948170302454393710e+00
2.952433009725901947e+00
2.956694178449291943e+00
2.960954994690653042e+00
2.965206387434014434e+00
2.969454195529998231e+00
2.973714820027138828e+00
2.977974441803746597e+00
2.982217152394230908e+00
2.986449814551712656e+00
2.990707269825642278e+00
2.994992943039157751e+00
2.999281625041341215e+00
3.003565915088833638e+00
3.007855966454016095e+00
3.012163925106356110e+00
3.016468335582132454e+00
3.020753751731784398e+00
3.025036797793619225e+00
3.029327631433385903e+00
3.033623584085272551e+00
3.037935800119721197e+00
3.042259892075848793e+00
3.046585994467968295e+00
3.050910896819704288e+00
3.055224549960344760e+00
3.059538394568271702e+00
3.063859746693476716e+00
3.068185364742150867e+00
3.072502284396009031e+00
3.076814386957480441e+00
3.081130382829733616e+00
3.085459351591705701e+00
3.089790221295159345e+00
3.094119944371854558e+00
3.098460447036480492e+00
3.102809550630706958e+00
3.107176333245256217e+00
3.111554494891509037e+00
3.115928983542049391e+00
3.120310636363403667e+00
3.124715476314773976e+00
3.129126493560798750e+00
3.133516210442861993e+00
3.137876919105964113e+00
3.142233068492711556e+00
3.146593694691674603e+00
3.150976327138401256e+00
3.155372235722987195e+00
3.159771559748965064e+00
3.164190475679184100e+00
3.168620447087061365e+00
3.173034958227936908e+00
3.177412209720765546e+00
3.181787140176485895e+00
3.186182359327131230e+00
3.190573946727966348e+00
3.194969422443862950e+00
3.199375958984964186e+00
3.203792997143550814e+00
3.208226872093346671e+00
3.212656996230558448e+00
3.217104755355663759e+00
3.221555050007658849e+00
3.225992329474090425e+00
3.230443384609559043e+00
3.234894216389509136e+00
3.239329418261845728e+00
3.243755366294134745e+00
3.248199517216319165e+00
3.252655900461435490e+00
3.257107005692222668e+00
3.261568386647252016e+00
3.266042271248439821e+00
3.270522331475187006e+00
3.274991560728782058e+00
3.279454461819523825e+00
3.283931852691086561e+00
3.288427739603392741e+00
3.292929362636686896e+00
3.297421509354082403e+00
3.301917330546943141e+00
3.306414204267756229e+00
3.310916009598695364e+00
3.315436200030667635e+00
3.319961746730877739e+00
3.324477407100665083e+00
3.328997576176302431e+00
3.333525494787493493e+00
3.338050311440759366e+00
3.342598291508079189e+00
3.347177349490311649e+00
3.351759980688540974e+00
3.356337597089116720e+00
3.360919676919355670e+00
3.365499287050495170e+00
3.370064167017328582e+00
3.374623587721336637e+00
3.379180519946031858e+00
3.383723775612222706e+00
3.388276262610992795e+00
3.392849211327316095e+00
3.397424494889947688e+00
3.401989293365619726e+00
3.406556455684394358e+00
3.411141139039135517e+00
3.415724047391455631e+00
3.420308758806593019e+00
3.424903384439890175e+00
3.429501598986425481e+00
3.434110584263005084e+00
3.438710921720995906e+00
3.443286221123821988e+00
3.447854187914760615e+00
3.452444961417501457e+00
3.457063568625688532e+00
3.461668254945782230e+00
3.466247308835735730e+00
3.470838651991058565e+00
3.475444946429654181e+00
3.480019007763381467e+00
3.484577066144691759e+00
3.489140840757578577e+00
3.493692139377431172e+00
3.498259557113330587e+00
3.502840778680300637e+00
3.507430523625838070e+00
3.512052454251601397e+00
3.516699322508489267e+00
3.521363919996249869e+00
3.526045772037697201e+00
3.530716673536215211e+00
3.535369008366822108e+00
3.540011291183827069e+00
3.544645204693059881e+00
3.549282970247431557e+00
3.553932705393406444e+00
3.558589592887539066e+00
3.563230212521561580e+00
3.567856074179974524e+00
3.572503364531917747e+00
3.577177070858193808e+00
3.581845562168764374e+00
3.586502060615254006e+00
3.591161260296706459e+00
3.595846503948837203e+00
3.600547283657283160e+00
3.605257365706327377e+00
3.609951560339977217e+00
3.614630430203746414e+00
3.619327173838649436e+00
3.624014501020194512e+00
3.628679758001678746e+00
3.633337828992199814e+00
3.638008002481478709e+00
3.642693340078862363e+00
3.647383926670773935e+00
3.652067491667343457e+00
3.656739819778139555e+00
3.661415763655501365e+00
3.666104113370439066e+00
3.670791743588510236e+00
3.675479202191895389e+00
3.680188634355468835e+00
3.684905240521579195e+00
3.689625378740170270e+00
3.694347134586673409e+00
3.699071846180396417e+00
3.703799090739960054e+00
3.708512897723575286e+00
3.713228887209305107e+00
3.717957051864170914e+00
3.722708184750529448e+00
3.727468783542642328e+00
3.732222467565135648e+00
3.736971833704566759e+00
3.741734363645501826e+00
3.746524367993949944e+00
3.751333616953179018e+00
3.756124410468817842e+00
3.760897705607277874e+00
3.765709219674226560e+00
3.770537972054226028e+00
3.775364856502650301e+00
3.780210144725478560e+00
3.785067543743196872e+00
3.789912646429124177e+00
3.794736571937546543e+00
3.799544358710674086e+00
3.804341400154474417e+00
3.809144210515623019e+00
3.813929300701742520e+00
3.818696768131644159e+00
3.823473574292304722e+00
3.828289346259317050e+00
3.833141419275590600e+00
3.837995995739204247e+00
3.842827445945056208e+00
3.847640316950389217e+00
3.852476491261718650e+00
3.857344105865088579e+00
3.862233327847497399e+00
3.867124537206313217e+00
3.872003638268028070e+00
3.876889223546208463e+00
3.881793089865860580e+00
3.886696727578066390e+00
3.891600956175205628e+00
3.896512819761102975e+00
3.901436614756485177e+00
3.906380059453464337e+00
3.911317506622186357e+00
3.916233844093897520e+00
3.921147996193081298e+00
3.926063243866122043e+00
3.930957738322807149e+00
3.935857113216429060e+00
3.940776973927680338e+00
3.945704050977595134e+00
3.950646528660572088e+00
3.955589206017745774e+00
3.960543081328576243e+00
3.965521880527428156e+00
3.970496951630790861e+00
3.975449133964795490e+00
3.980410385896390846e+00
3.985387442792960755e+00
3.990387265011119400e+00
3.995410834553843493e+00
4.000432166660712774e+00
4.005454661757475776e+00
4.010471377646950941e+00
4.015478590625114030e+00
4.020492487762812317e+00
4.025515219526730526e+00
4.030554918022770217e+00
4.035598975356940343e+00
4.040617049052479537e+00
4.045642516672501188e+00
4.050712579147527137e+00
4.055804470965506781e+00
4.060884801610965766e+00
4.065946952298690853e+00
4.070986891095308202e+00
4.076004831839324716e+00
4.081028851679640468e+00
4.086076211933489688e+00
4.091139913133299721e+00
4.096213222791442732e+00
4.101285605789316335e+00
4.106368675551357761e+00
4.111461663872375993e+00
4.116560421014175297e+00
4.121672641202722254e+00
4.126774769643278162e+00
4.131864525369495666e+00
4.136956925632630622e+00
4.142073940217468220e+00
4.147227023674743940e+00
4.152378236262462607e+00
4.157495066499936165e+00
4.162586148051549806e+00
4.167678912763366661e+00
4.172788936879014976e+00
4.177886983464095039e+00
4.182960956182805390e+00
4.188047553460894967e+00
4.193128951268940696e+00
4.198183651718235154e+00
4.203244589868921466e+00
4.208322948660895513e+00
4.213408528003970588e+00
4.218516482660585432e+00
4.223665948598486430e+00
4.228857537573063041e+00
4.234068456853078644e+00
4.239267151189768157e+00
4.244457162975638020e+00
4.249654946604429107e+00
4.254847421238993732e+00
4.260023433683406857e+00
4.265178789653827351e+00
4.270331743871131458e+00
4.275514304861449233e+00
4.280711439683492436e+00
4.285900970922888575e+00
4.291081467681447492e+00
4.296257002609068287e+00
4.301441998935263911e+00
4.306636359511907486e+00
4.311825806948990092e+00
4.317010581836340677e+00
4.322204883275905019e+00
4.327405245997839600e+00
4.332628189764458071e+00
4.337871063190375409e+00
4.343111201110247066e+00
4.348348458629160085e+00
4.353562140756485732e+00
4.358754298776138292e+00
4.363933592479562584e+00
4.369109952910971373e+00
4.374313331705946162e+00
4.379538292138643207e+00
4.384775275801100491e+00
4.390026017139147640e+00
4.395276927617129736e+00
4.400521377600912665e+00
4.405770667261312390e+00
4.411021671598294169e+00
4.416269350827363382e+00
4.421532564312494529e+00
4.426817704970402723e+00
4.432104130252058738e+00
4.437375315035833268e+00
4.442635655776897785e+00
4.447905441562823192e+00
4.453190034063332803e+00
4.458469756496051595e+00
4.463751217533781457e+00
4.469034497168005160e+00
4.474321724152906299e+00
4.479633815799122232e+00
4.484979932675299708e+00
4.490365088886560052e+00
4.495754143823869953e+00
4.501116280413156368e+00
4.506479588250408952e+00
4.511853479364565267e+00
4.517243387891601181e+00
4.522660083384119289e+00
4.528065994542124884e+00
4.533437407180499257e+00
4.538801531961150104e+00
4.544149658497843802e+00
4.549484167476977703e+00
4.554848916493750011e+00
4.560229241106403819e+00
4.565603192992657711e+00
4.570990055822846898e+00
4.576393552176379664e+00
4.581808722491055086e+00
4.587225254263478824e+00
4.592602830914488621e+00
4.597956880524431078e+00
4.603311476543160197e+00
4.608649474042036509e+00
4.613984679564344660e+00
4.619309654241510188e+00
4.624620379810466808e+00
4.629952985393243736e+00
4.635300294570848578e+00
4.640642022675918632e+00
4.645988386395503156e+00
4.651335471470681604e+00
4.656684941282076551e+00
4.662053604132300855e+00
4.667436714257155117e+00
4.672832934424273610e+00
4.678238179876010427e+00
4.683645525288515188e+00
4.689059392490170453e+00
4.694466314768766857e+00
4.699880933212554623e+00
4.705310354467748368e+00
4.710714794687066664e+00
4.716115259289590078e+00
4.721540701239161031e+00
4.726979227874950062e+00
4.732449108801332294e+00
4.737935914095036338e+00
4.743412033299162722e+00
4.748873028305653499e+00
4.754322932436555682e+00
4.759781961591522226e+00
4.765251155952602957e+00
4.770729857991502065e+00
4.776196745586196890e+00
4.781628067814783556e+00
4.787065390757157424e+00
4.792539266406263820e+00
4.798005174037535348e+00
4.803451228287368480e+00
4.808898812896231334e+00
4.814317260473830906e+00
4.819707300013996942e+00
4.825113510148025142e+00
4.830547273687388454e+00
4.835996485524390209e+00
4.841438657326865069e+00
4.846871162701814839e+00
4.852297215873903724e+00
4.857742236241662681e+00
4.863212700680574763e+00
4.868685665339698154e+00
4.874160174223447939e+00
4.879637861183469205e+00
4.885113590970574293e+00
4.890576582407532236e+00
4.896041340810552533e+00
4.901500334867699316e+00
4.906948847682040871e+00
4.912406967703048188e+00
4.917883491613626923e+00
4.923375233644561533e+00
4.928882381706940485e+00
4.934426473485980402e+00
4.939997323022626396e+00
4.945573015742835032e+00
4.951153362837108496e+00
4.956744565227757526e+00
4.962342803725578122e+00
4.967948812202878983e+00
4.973570997434101137e+00
4.979174588551953384e+00
4.984757265760891620e+00
4.990348852503990074e+00
4.995948831123938838e+00
5.001527453689915248e+00
5.007089130911416497e+00
5.012680910641246435e+00
5.018278486778696035e+00
5.023864370065223461e+00
5.029454826534424328e+00
5.035037293212967668e+00
5.040632255117342808e+00
5.046242693047325645e+00
5.051836302971866033e+00
5.057416032171119014e+00
5.062972522724270341e+00
5.068515206795181527e+00
5.074076881825166474e+00
5.079643849098053110e+00
5.085228353542759372e+00
5.090846549456248482e+00
5.096472323531925142e+00
5.102089914526662717e+00
5.107715364354767473e+00
5.113371009487495122e+00
5.119040381133397766e+00
5.124701358902022719e+00
5.130372837580164713e+00
5.136049523567489672e+00
5.141696678174818125e+00
5.147369775767077549e+00
5.153101622111899260e+00
5.158813962166030720e+00
5.164487823464159355e+00
5.170175920945661474e+00
5.175884287036700115e+00
5.181593567294853209e+00
5.187299769276008554e+00
5.192983830584223526e+00
5.198648974869971795e+00
5.204302513322203616e+00
5.209961353223931724e+00
5.215616845429841497e+00
5.221279353420070102e+00
5.226982042292924291e+00
5.232707039302816554e+00
5.238451459452502235e+00
5.244198339333424386e+00
5.249948449507154891e+00
5.255697483513882773e+00
5.261436082204707709e+00
5.267195345257523975e+00
5.272955667352847264e+00
5.278699428448963005e+00
5.284441572678858279e+00
5.290185228401881545e+00
5.295910261015881026e+00
5.301636256356686339e+00
5.307398345025974074e+00
5.313178236593000925e+00
5.318963231024847360e+00
5.324731859732955819e+00
5.330481198443734137e+00
5.336246168268518275e+00
5.342047862733759089e+00
5.347857406683805159e+00
5.353646166781703464e+00
5.359422360541042707e+00
5.365197340413739191e+00
5.370982330894578993e+00
5.376786061200279576e+00
5.382619711841636345e+00
5.388452773416422481e+00
5.394267588742811981e+00
5.400095123984866241e+00
5.405946735460555708e+00
5.411779877810254824e+00
5.417591141822410528e+00
5.423431797790454922e+00
5.429275064431500653e+00
5.435085936597341849e+00
5.440908988058950513e+00
5.446767204391763428e+00
5.452626850022288529e+00
5.458497152358785520e+00
5.464375642850800574e+00
5.470271274248763582e+00
5.476193320288782473e+00
5.482124371918630779e+00
5.488057312043570946e+00
5.493962049818515325e+00
5.499873775279090715e+00
5.505829473679116681e+00
5.511795380172242353e+00
5.517732827490224423e+00
5.523644486365199668e+00
5.529553210087011728e+00
5.535468808079651026e+00
5.541411920447345096e+00
5.547390796212723352e+00
5.553391471043191530e+00
5.559395234596529178e+00
5.565393666825180219e+00
5.571360774148232942e+00
5.577291605827179310e+00
5.583224538000221671e+00
5.589169283315435166e+00
5.595096154899179552e+00
5.601026501911344546e+00
5.606983132803353698e+00
5.612931349355105404e+00
5.618848438891338226e+00
5.624757249863740149e+00
5.630693798903474878e+00
5.636628302034615068e+00
5.642560653685489314e+00
5.648525143406791571e+00
5.654493783602887014e+00
5.660466829685714352e+00
5.666449744705892577e+00
5.672446834155793205e+00
5.678463293520403354e+00
5.684480048229053395e+00
5.690488194784862230e+00
5.696480806212503190e+00
5.702465298141127015e+00
5.708470695029657094e+00
5.714496856819080151e+00
5.720515289088801580e+00
5.726523065110858290e+00
5.732509369089452633e+00
5.738484823062093731e+00
5.744491553507673487e+00
5.750547405169849746e+00
5.756622527184599214e+00
5.762710113581488436e+00
5.768815030426291734e+00
5.774888642832231689e+00
5.780918441471850855e+00
5.786955739146971034e+00
5.793025474950157516e+00
5.799086901711985043e+00
5.805129948832917997e+00
5.811190999996275863e+00
5.817257677768148838e+00
5.823318144166233168e+00
5.829377592185083223e+00
5.835423442396995064e+00
5.841461529264392993e+00
5.847505783370738897e+00
5.853568394123377594e+00
5.859622286082905696e+00
5.865677595654103627e+00
5.871742356695353493e+00
5.877798223791043775e+00
5.883884329560887139e+00
5.889999557357996629e+00
5.896126072074746816e+00
5.902240605542240282e+00
5.908331744517353101e+00
5.914429091232744184e+00
5.920558526826761536e+00
5.926710126693310876e+00
5.932870592506382046e+00
5.939040174157152130e+00
5.945209756417392022e+00
5.951380835165464234e+00
5.957561295042185456e+00
5.963760819276342495e+00
5.969980624727985408e+00
5.976208261430414836e+00
5.982443370932232440e+00
5.988656390625853199e+00
5.994849509672185661e+00
6.001078011604704443e+00
6.007347470621423824e+00
6.013624463143434795e+00
6.019887106000918031e+00
6.026150231975499594e+00
6.032401139731420336e+00
6.038655188222808334e+00
6.044943380489296914e+00
6.051228492148290172e+00
6.057508653599367854e+00
6.063788237542318882e+00
6.070053861845963183e+00
6.076328331026542351e+00
6.082620821810854395e+00
6.088925161129608910e+00
6.095238792732479816e+00
6.101563081024025337e+00
6.107894302860608526e+00
6.114195874981890988e+00
6.120470045936218462e+00
6.126736145796596311e+00
6.133012348792136414e+00
6.139323120015362178e+00
6.145661052793854218e+00
6.152030700681654807e+00
6.158409600137246365e+00
6.164781923757129967e+00
6.171135502800964012e+00
6.177484149806727665e+00
6.183839322015332485e+00
6.190166717196601276e+00
6.196484284218004568e+00
6.202828835927226336e+00
6.209199691478112015e+00
6.215574241947710910e+00
6.221933944865163824e+00
6.228288071263341052e+00
6.234639423472808417e+00
6.241008285030115843e+00
6.247420345376078821e+00
6.253849788969731982e+00
6.260269897408925921e+00
6.266671762143301905e+00
6.273088918078109977e+00
6.279517582060377023e+00
6.285942766880897814e+00
6.292363141214027067e+00
6.298756983941855125e+00
6.305155830136461859e+00
6.311579210017070451e+00
6.318030349912969079e+00
6.324475636083102259e+00
6.330885068720950137e+00
6.337300268823529592e+00
6.343743620146019779e+00
6.350204944484416636e+00
6.356673618639335110e+00
6.363179832437396932e+00
6.369722855227538894e+00
6.376245720539720274e+00
6.382735291267548128e+00
6.389201684965800432e+00
6.395636961687330313e+00
6.402053306459668747e+00
6.408473486683651466e+00
6.414892284652773391e+00
6.421324998362496039e+00
6.427785001127895192e+00
6.434267057232894160e+00
6.440779877582580859e+00
6.447301129702101008e+00
6.453818335014838148e+00
6.460330605409868809e+00
6.466834471821774066e+00
6.473341480056997277e+00
6.479850987807095564e+00
6.486370999573583873e+00
6.492892537651161255e+00
6.499412621674903967e+00
6.505968468451714948e+00
6.512514149091455096e+00
6.519043853691771417e+00
6.525594094172235238e+00
6.532125929812238496e+00
6.538635162612920659e+00
6.545176209050608485e+00
6.551766138325221256e+00
6.558347625417082938e+00
6.564926837651293923e+00
6.571536341450330276e+00
6.578144237761058832e+00
6.584718477413782800e+00
6.591288756310639485e+00
6.597903620246893475e+00
6.604541357542676572e+00
6.611155158645348529e+00
6.617755019519530713e+00
6.624364033531111140e+00
6.630993160365212802e+00
6.637641973554515573e+00
6.644286867625880610e+00
6.650938571113319320e+00
6.657602511570856585e+00
6.664288344554597288e+00
6.670947731022115690e+00
6.677608302528311057e+00
6.684343889255995208e+00
6.691082658247045956e+00
6.697804085082037062e+00
6.704519668919645348e+00
6.711230496830455472e+00
6.717957064538365053e+00
6.724687891342968626e+00
6.731422688932306109e+00
6.738175615998465595e+00
6.744920243649633385e+00
6.751620882795933198e+00
6.758274675856537073e+00
6.764922258415197120e+00
6.771603826462274434e+00
6.778331416386866870e+00
6.785094106844269390e+00
6.791848365709513224e+00
6.798585568113229449e+00
6.805315985718989324e+00
6.812048256507693189e+00
6.818813676523165057e+00
6.825595896841395671e+00
6.832365551028891204e+00
6.839142977382624444e+00
6.845922481451132136e+00
6.852684777826618223e+00
6.859435458849891809e+00
6.866168623840973595e+00
6.872906533593327261e+00
6.879678343245468675e+00
6.886469901077751032e+00
6.893250542128779301e+00
6.900018136796614243e+00
6.906783165730096208e+00
6.913541237140623963e+00
6.920321050426898601e+00
6.927153326259116284e+00
6.933992330881954658e+00
6.940795736526552240e+00
6.947588134965262618e+00
6.954398249652182784e+00
6.961218685031839826e+00
6.968033472463714517e+00
6.974877337714532999e+00
6.981764588485977363e+00
6.988626274526911430e+00
6.995447761361177186e+00
7.002296927933694626e+00
7.009181548943272055e+00
7.016061051907931834e+00
7.022915968507431828e+00
7.029751149045850411e+00
7.036594642405392008e+00
7.043439191095862029e+00
7.050283413668750221e+00
7.057094073721411398e+00
7.063915146222779384e+00
7.070753825464796805e+00
7.077567869329254080e+00
7.084394260695152212e+00
7.091248542628716400e+00
7.098130182827627088e+00
7.105026823563252769e+00
7.111896440794351015e+00
7.118742436145626407e+00
7.125590450745069582e+00
7.132411891787432623e+00
7.139229539323519447e+00
7.146057763252716022e+00
7.152927475297888193e+00
7.159858714312166583e+00
7.166801140907893775e+00
7.173762375018815973e+00
7.180721006375922144e+00
7.187663207083223149e+00
7.194631926464840177e+00
7.201629107027707200e+00
7.208631154886652403e+00
7.215589492532521909e+00
7.222509087832539088e+00
7.229463356326681023e+00
7.236454019766010326e+00
7.243460851153699309e+00
7.250506058041108481e+00
7.257592553652132850e+00
7.264699861136380221e+00
7.271797945443602806e+00
7.278863026777592893e+00
7.285919653352124215e+00
7.292994363064616792e+00
7.300099893650265237e+00
7.307236283246975717e+00
7.314344136583592615e+00
7.321456182170574145e+00
7.328593075381530930e+00
7.335733531347932157e+00
7.342899258127938644e+00
7.350048830913201492e+00
7.357172882027049887e+00
7.364302500532680540e+00
7.371445855900900845e+00
7.378606006376767112e+00
7.385729488485424987e+00
7.392846730622693485e+00
7.400001338138242346e+00
7.407165863197050726e+00
7.414332586413781456e+00
7.421494121391876142e+00
7.428650127379492041e+00
7.435839065015328764e+00
7.443007519636098301e+00
7.450152346652313184e+00
7.457381482848566279e+00
7.464639098959013452e+00
7.471889321587401156e+00
7.479169528148855939e+00
7.486462607381922041e+00
7.493761506628615621e+00
7.501061977231087141e+00
7.508350469042398778e+00
7.515649334427471295e+00
7.522965159706989979e+00
7.530287689199548495e+00
7.537648989475748351e+00
7.545054002905183133e+00
7.552458573767451888e+00
7.559835767194116762e+00
7.567192181316705124e+00
7.574544593925875979e+00
7.581890385502847884e+00
7.589248098932565689e+00
7.596623694686602590e+00
7.604014866556245700e+00
7.611410990535952159e+00
7.618818782487156049e+00
7.626269675965152040e+00
7.633695389315833246e+00
7.641089899194669854e+00
7.648506810390999888e+00
7.655898559950649940e+00
7.663266249255194396e+00
7.670658533231247134e+00
7.678056926719028397e+00
7.685468935427282489e+00
7.692883656761209998e+00
7.700293524897445785e+00
7.707731614162263156e+00
7.715146611546814803e+00
7.722538535707124119e+00
7.729937744710150049e+00
7.737324467883497370e+00
7.744707792841836635e+00
7.752081432445079301e+00
7.759473031114100472e+00
7.766921571335051233e+00
7.774406888632244161e+00
7.781883356971345478e+00
7.789339098838271802e+00
7.796799911898907531e+00
7.804268987888770326e+00
7.811753840755190303e+00
7.819259210071259680e+00
7.826770890322674923e+00
7.834283419515180924e+00
7.841801777240324789e+00
7.849342408444538677e+00
7.856905841280294567e+00
7.864487848715071117e+00
7.872056861793946148e+00
7.879589643550783506e+00
7.887138433274587968e+00
7.894708595043967492e+00
7.902287493851518185e+00
7.909832835001914475e+00
7.917305145802886024e+00
7.924766743144334491e+00
7.932270657687836568e+00
7.939795297924050033e+00
7.947322057492173464e+00
7.954850276624848782e+00
7.962371684778436709e+00
7.969885111398788524e+00
7.977410040082630438e+00
7.984945522034061050e+00
7.992495720564025241e+00
8.000067210254101724e+00
8.007629321515382870e+00
8.015180343624560777e+00
8.022717935428193670e+00
8.030262876320986010e+00
8.037810106029681378e+00
8.045328415198616412e+00
8.052865714653030693e+00
8.060447620763662613e+00
8.068042232598532593e+00
8.075664148981614332e+00
8.083303893286627684e+00
8.090940275175611873e+00
8.098603755517107317e+00
8.106252497226160258e+00
8.113912355263849463e+00
8.121596888885935783e+00
8.129255117593856994e+00
8.136915926672493526e+00
8.144591145387678921e+00
8.152271443790242600e+00
8.159958750789465753e+00
8.167650308964336858e+00
8.175348845105553153e+00
8.183056768101973688e+00
8.190754001721092692e+00
8.198436412571787457e+00
8.206153934158267660e+00
8.213896043875806185e+00
8.221666664105651279e+00
8.229467330423343441e+00
8.237241036831175478e+00
8.244989228673746950e+00
8.252697903504820687e+00
8.260401639868906187e+00
8.268108357016153320e+00
8.275804927455341797e+00
8.283501156300024704e+00
8.291223051354993601e+00
8.298980541778465891e+00
8.306728435357690898e+00
8.314458104003819017e+00
8.322170568692708770e+00
8.329858270466248271e+00
8.337556004663097653e+00
8.345331954795415896e+00
8.353164010452946542e+00
8.360993582863679663e+00
8.368806257777677615e+00
8.376613271580609421e+00
8.384414748895071767e+00
8.392218357677004192e+00
8.400039130238914353e+00
8.407881932413440396e+00
8.415742189835702547e+00
8.423600295301687524e+00
8.431427115626568991e+00
8.439233425708426495e+00
8.447071105043090000e+00
8.454931699227033803e+00
8.462777267732288777e+00
8.470644778783890771e+00
8.478576379437178900e+00
8.486508906408287700e+00
8.494407528329743329e+00
8.502293556388675455e+00
8.510190006910997695e+00
8.518093497508923306e+00
8.525963015018287905e+00
8.533822073084250448e+00
8.541697896733419171e+00
8.549544610599470573e+00
8.557364904648560255e+00
8.565207212926127411e+00
8.573104673007938104e+00
8.581047248004892936e+00
8.588980232680288651e+00
8.596886172050329122e+00
8.604785453418831054e+00
8.612691166617846505e+00
8.620601006640534081e+00
8.628499488180137789e+00
8.636390619890821796e+00
8.644294025580377294e+00
8.652214264489845874e+00
8.660117350943286496e+00
8.667988980614156347e+00
8.675893804750671734e+00
8.683828497025428916e+00
8.691769084902039921e+00
8.699731483595030568e+00
8.707701897606549224e+00
8.715675163963753747e+00
8.723592959273267056e+00
8.731469857299918758e+00
8.739361390759922799e+00
8.747291393471591903e+00
8.755255304053692456e+00
8.763240035959702467e+00
8.771263304351426981e+00
8.779282276770038251e+00
8.787250708349734651e+00
8.795210039594332230e+00
8.803195857483594011e+00
8.811194210624588408e+00
8.819198180918355945e+00
8.827200654532669333e+00
8.835237470546886129e+00
8.843296071190453134e+00
8.851330752134742852e+00
8.859334337279152649e+00
8.867321095847007228e+00
8.875300665990502935e+00
8.883296912044594151e+00
8.891322496911328699e+00
8.899365675751704785e+00
8.907425717630422568e+00
8.915481814344104805e+00
8.923517972474060755e+00
8.931533815664138842e+00
8.939547956403581352e+00
8.947587959804968349e+00
8.955644433305844032e+00
8.963731426875920505e+00
8.971853877339770023e+00
8.980004419697269924e+00
8.988158854837996259e+00
8.996303585815905279e+00
9.004454665340180242e+00
9.012569780126511887e+00
9.020687793275113719e+00
9.028805224830090737e+00
9.036885412508937065e+00
9.044953383705269800e+00
9.053063087099815220e+00
9.061204993855961121e+00
9.069341543599190203e+00
9.077479001965777172e+00
9.085592497069026052e+00
9.093693223902196365e+00
9.101821061740567487e+00
9.110005975367414521e+00
9.118237012422293120e+00
9.126473144550599770e+00
9.134716044822342340e+00
9.142965256534470342e+00
9.151198224825835226e+00
9.159445526260297399e+00
9.167728893384982314e+00
9.176059045288482707e+00
9.184399388793712760e+00
9.192702464526895767e+00
9.201006205569795426e+00
9.209327758208855741e+00
9.217641002033975184e+00
9.225945255308486637e+00
9.234248966426296334e+00
9.242558291203721410e+00
9.250905461370397376e+00
9.259306168238508050e+00
9.267702077844393926e+00
9.276068708961240361e+00
9.284425949506069031e+00
9.292772927867487098e+00
9.301108805985037975e+00
9.309452186215983360e+00
9.317840199966001435e+00
9.326248083678258638e+00
9.334644726513493751e+00
9.343022001252071718e+00
9.351367212223232528e+00
9.359718158571908475e+00
9.368075198968229600e+00
9.376428050419860938e+00
9.384829118799832059e+00
9.393275531537526035e+00
9.401713812582517704e+00
9.410144836604834140e+00
9.418623885364793225e+00
9.427115757903999693e+00
9.435519267602936466e+00
9.443900874696682379e+00
9.452319194875057562e+00
9.460734392139457327e+00
9.469196537936532820e+00
9.477672147471759345e+00
9.486143708905695249e+00
9.494666286258127030e+00
9.503196870562044651e+00
9.511710424005750397e+00
9.520258630423498403e+00
9.528870322237242618e+00
9.537478271398294183e+00
9.546083500580095915e+00
9.554704807680927559e+00
9.563287489765510685e+00
9.571861360684268405e+00
9.580433163561030696e+00
9.588978320724397264e+00
9.597569616981401097e+00
9.606199803269946713e+00
9.614792520962748057e+00
9.623407981809734224e+00
9.632068436558682833e+00
9.640685877844546781e+00
9.649291919484841884e+00
9.657935820911200508e+00
9.666576521500765296e+00
9.675215447060935503e+00
9.683857067529585194e+00
9.692501145946463836e+00
9.701173673538136200e+00
9.709822179121394115e+00
9.718406498387222925e+00
9.727010396185193031e+00
9.735647909670948508e+00
9.744270129414548620e+00
9.752893611464417134e+00
9.761560322075695240e+00
9.770268163907140035e+00
9.778987003125733324e+00
9.787740293794653823e+00
9.796503901681509419e+00
9.805294710352121967e+00
9.814156828973127134e+00
9.823009900927065274e+00
9.831842236418131264e+00
9.840687263800724338e+00
9.849521270188358102e+00
9.858357191049487156e+00
9.867172385772716936e+00
9.875939167704801847e+00
9.884673745623272723e+00
9.893413365639867507e+00
9.902201793550865716e+00
9.910997397686674759e+00
9.919775446493570570e+00
9.928566187731066250e+00
9.937365141658766277e+00
9.946211843449360046e+00
9.955110989824541790e+00
9.964000866617706009e+00
9.972878754730190920e+00
9.981741118193047768e+00
9.990585969466865279e+00
9.999406457499171452e+00
1.000822022308462955e+01
1.001705027408949533e+01
1.002589603293880316e+01
1.003474165706606058e+01
1.004358090148122251e+01
1.005244555530304673e+01
1.006131088284844033e+01
1.007016174811547948e+01
1.007900218950232762e+01
1.008782710377147751e+01
1.009665228952306215e+01
1.010547286272755763e+01
1.011433463834727497e+01
1.012323865572476755e+01
1.013211883149451431e+01
1.014095958302501543e+01
1.014976138990486731e+01
1.015858029848017452e+01
1.016744926787797709e+01
1.017634093386655003e+01
1.018524729650398264e+01
1.019415439792662781e+01
1.020307309716648270e+01
1.021196558119672737e+01
1.022085610167162883e+01
1.022979798177721378e+01
1.023873183372079509e+01
1.024764534702475416e+01
1.025653021366426820e+01
1.026539953047742415e+01
1.027427924526770120e+01
1.028313181810467114e+01
1.029193769608024489e+01
1.030074072451773226e+01
1.030956950409452411e+01
1.031840859498576890e+01
1.032725383191920798e+01
1.033613359871390713e+01
1.034504463842963951e+01
1.035397536564309640e+01
1.036288299735968010e+01
1.037175536515584362e+01
1.038067545098140521e+01
1.038965874129190681e+01
1.039864865574616104e+01
1.040761415372687537e+01
1.041654760208142250e+01
1.042544621733147814e+01
1.043432778409426120e+01
1.044325193994025724e+01
1.045219857318648060e+01
1.046112347770547046e+01
1.047003850465842234e+01
1.047894840801143346e+01
1.048789753647702661e+01
1.049688967890471147e+01
1.050588494130922435e+01
1.051488519298158053e+01
1.052389743707381164e+01
1.053291059054666690e+01
1.054190257083962123e+01
1.055090077245349001e+01
1.055994636817999854e+01
1.056901589992197898e+01
1.057806889584204946e+01
1.058713460581569699e+01
1.059620346145216629e+01
1.060525439909410217e+01
1.061434647890568606e+01
1.062346497265150624e+01
1.063261282812647401e+01
1.064175450191086547e+01
1.065081511627121813e+01
1.065987231587757833e+01
1.066896156771884741e+01
1.067805915974733111e+01
1.068713815047928506e+01
1.069624342885718526e+01
1.070540194758646102e+01
1.071455027654860892e+01
1.072370513461821240e+01
1.073288186241006947e+01
1.074210792608502096e+01
1.075137668707295902e+01
1.076065134029856729e+01
1.076994225906199176e+01
1.077924941467421149e+01
1.078854960174332156e+01
1.079782277134713908e+01
1.080709712808621603e+01
1.081638940926490022e+01
1.082568338311775769e+01
1.083497261666512301e+01
1.084426170339278528e+01
1.085359910172893017e+01
1.086294986690246489e+01
1.087225883531830029e+01
1.088156084447036598e+01
1.089087572934686854e+01
1.090019200969060087e+01
1.090951019791981480e+01
1.091887510808757433e+01
1.092830045274263284e+01
1.093775498462603224e+01
1.094719204078990771e+01
1.095663035048930212e+01
1.096611038099455548e+01
1.097556302673563344e+01
1.098496555983279599e+01
1.099437482020542589e+01
1.100380607409401179e+01
1.101326158937410504e+01
1.102276327024903502e+01
1.103230485654193593e+01
1.104184815794463681e+01
1.105136018791687746e+01
1.106084513294923788e+01
1.107034420556552945e+01
1.107985432377402368e+01
1.108935171506419337e+01
1.109885589463760525e+01
1.110832741481671349e+01
1.111774359721154326e+01
1.112715589931892524e+01
1.113663102527170956e+01
1.114616138286817382e+01
1.115567687497752836e+01
1.116519294383809324e+01
1.117475132150653394e+01
1.118432867802018471e+01
1.119388504878354951e+01
1.120339922508756025e+01
1.121291515449065379e+01
1.122245247241779431e+01
1.123194853432847395e+01
1.124142689742061485e+01
1.125090699904154690e+01
1.126035503642371616e+01
1.126980788243478671e+01
1.127929507589606928e+01
1.128881968949896830e+01
1.129840086782833986e+01
1.130801124944928837e+01
1.131760346945453932e+01
1.132718715235282936e+01
1.133679034141429653e+01
1.134640008081988327e+01
1.135601494340406781e+01
1.136565807051930577e+01
1.137533312126167573e+01
1.138503043217412625e+01
1.139474002021770715e+01
1.140445071671167021e+01
1.141416566408293498e+01
1.142384798476942365e+01
1.143349076137358722e+01
1.144317810305880201e+01
1.145293747764851666e+01
1.146269444465547416e+01
1.147241493900705400e+01
1.148212735047957800e+01
1.149185843134108609e+01
1.150160314610814360e+01
1.151137197320804972e+01
1.152113438633618436e+01
1.153082953167131919e+01
1.154051797654537381e+01
1.155025037860206361e+01
1.156003060377134517e+01
1.156982814472054777e+01
1.157961966586696612e+01
1.158943799369664340e+01
1.159929809546985879e+01
1.160919759387942207e+01
1.161916745708535892e+01
1.162915911085402243e+01
1.163909925741232243e+01
1.164902842083448498e+01
1.165898428741676796e+01
1.166895660636074261e+01
1.167891498286684460e+01
1.168886168221551003e+01
1.169881986293666110e+01
1.170880289896355997e+01
1.171880154665819518e+01
1.172878539282345933e+01
1.173879317696301605e+01
1.174882903877471207e+01
1.175887176093591613e+01
1.176896038171986802e+01
1.177903691289956356e+01
1.178912561111319413e+01
1.179923520453298735e+01
1.180929566485779247e+01
1.181931508197293468e+01
1.182931898194379805e+01
1.183934639896139807e+01
1.184940963190868146e+01
1.185948688618574742e+01
1.186956880839322359e+01
1.187967324342790576e+01
1.188981155469953599e+01
1.189993344950512189e+01
1.191000477420211112e+01
1.192009069028335944e+01
1.193023142161284333e+01
1.194039786141867232e+01
1.195056305899314886e+01
1.196070236073421889e+01
1.197082360514188970e+01
1.198098343539687427e+01
1.199121724355353180e+01
1.200149830066900769e+01
1.201175946714359988e+01
1.202196333781780524e+01
1.203212641864663901e+01
1.204232549805260177e+01
1.205255300237444516e+01
1.206280155230926887e+01
1.207304697933807880e+01
1.208324607701900888e+01
1.209346669418678388e+01
1.210378614098486949e+01
1.211414016899183110e+01
1.212443626280960629e+01
1.213468388756359317e+01
1.214495555357697576e+01
1.215530342178540835e+01
1.216570000480006719e+01
1.217610867482056847e+01
1.218656414376855324e+01
1.219703952436749717e+01
1.220748992861583915e+01
1.221796021728160397e+01
1.222842134174692497e+01
1.223884844678342532e+01
1.224925441882148469e+01
1.225972504594436430e+01
1.227020134488332204e+01
1.228061513966514617e+01
1.229107169675549649e+01
1.230160243738170855e+01
1.231214795431849929e+01
1.232263221683514054e+01
1.233308855382738756e+01
1.234360069319458475e+01
1.235414554896185280e+01
1.236468100975662310e+01
1.237520791922246843e+01
1.238573809722909225e+01
1.239629273282145405e+01
1.240686838931492986e+01
1.241743592875231350e+01
1.242803041565105104e+01
1.243867872504121230e+01
1.244932390069149974e+01
1.245995101210368716e+01
1.247060027795434500e+01
1.248131241777671541e+01
1.249202687099335485e+01
1.250271593395746272e+01
1.251338846153717199e+01
1.252407344136576661e+01
1.253478200316150648e+01
1.254547268999326803e+01
1.255617413872682597e+01
1.256690258844766284e+01
1.257767471110491897e+01
1.258848197289844961e+01
1.259933039792533904e+01
1.261022098350924203e+01
1.262109267921015210e+01
1.263188443023908469e+01
1.264264122695640324e+01
1.265347643751362483e+01
1.266433320463000278e+01
1.267517040229195580e+01
1.268598760254184654e+01
1.269675762751256087e+01
1.270755209524785556e+01
1.271837696627127201e+01
1.272920315267050562e+01
1.274006575501138094e+01
1.275098850664955741e+01
1.276193381177616004e+01
1.277290190049206053e+01
1.278390128463985675e+01
1.279490676781737157e+01
1.280592943045408560e+01
1.281690050257841129e+01
1.282784579125264735e+01
1.283881996032271644e+01
1.284980261385071998e+01
1.286086276107106485e+01
1.287201514620635301e+01
1.288318118688867031e+01
1.289430139083427385e+01
1.290539886948748460e+01
1.291648780274205244e+01
1.292753222438320293e+01
1.293855150545380184e+01
1.294960256075403926e+01
1.296068963713641864e+01
1.297183628673886702e+01
1.298302750031162134e+01
1.299422950958142842e+01
1.300541116112576390e+01
1.301658040195898813e+01
1.302778967465199500e+01
1.303899821306419149e+01
1.305017204153193866e+01
1.306134692095934824e+01
1.307259265904633239e+01
1.308391541190404261e+01
1.309526664928647222e+01
1.310660802946924974e+01
1.311790223698964475e+01
1.312916319297737289e+01
1.314046340970297067e+01
1.315180223916723357e+01
1.316313396901227506e+01
1.317445193680857685e+01
1.318575474444727469e+01
1.319704500160840155e+01
1.320841424211785764e+01
1.321985352382521128e+01
1.323130591314228255e+01
1.324277333432125481e+01
1.325422984078462108e+01
1.326564402532241438e+01
1.327702237136935537e+01
1.328840013892220284e+01
1.329979832204362467e+01
1.331123016852401975e+01
1.332269694039115038e+01
1.333418063510147711e+01
1.334566905311068830e+01
1.335721494114225827e+01
1.336879113724210910e+01
1.338036100701607545e+01
1.339191301586816962e+01
1.340339038412962758e+01
1.341481837054189619e+01
1.342625148871705498e+01
1.343772456795030301e+01
1.344928841005261333e+01
1.346087319782168912e+01
1.347244137160238076e+01
1.348405411396635500e+01
1.349567813186645182e+01
1.350724274895041788e+01
1.351874732230328924e+01
1.353026668538761790e+01
1.354181470979306212e+01
1.355337933184805088e+01
1.356495378076499492e+01
1.357656251682557880e+01
1.358823229363117946e+01
1.359993602006048263e+01
1.361164152827761598e+01
1.362335787354891181e+01
1.363504055024811557e+01
1.364669055561071787e+01
1.365839879039832105e+01
1.367013694004505631e+01
1.368187622484244059e+01
1.369363471768473239e+01
1.370538915318326012e+01
1.371710970745974478e+01
1.372885273184655475e+01
1.374063801202798629e+01
1.375241559235069388e+01
1.376416149860563110e+01
1.377589241920908947e+01
1.378764381044833520e+01
1.379937916002131537e+01
1.381114687156042997e+01
1.382300002690799978e+01
1.383486902154561804e+01
1.384675230405643021e+01
1.385860755801009248e+01
1.387040465020998070e+01
1.388215310851115980e+01
1.389389825642980369e+01
1.390567667502547344e+01
1.391748433784460026e+01
1.392936305673489095e+01
1.394133434458928633e+01
1.395335573186987688e+01
1.396536287278633282e+01
1.397740690737908409e+01
1.398949534191243060e+01
1.400148869569938981e+01
1.401338359457586868e+01
1.402531689321368091e+01
1.403731086465517564e+01
1.404930768077526260e+01
1.406135478615753165e+01
1.407343740644931174e+01
1.408553018233241261e+01
1.409770788573030309e+01
1.410991660291349525e+01
1.412211464926307336e+01
1.413429887884041491e+01
1.414649765732860232e+01
1.415874184530121660e+01
1.417098252774311362e+01
1.418317698094255874e+01
1.419540112433223733e+01
1.420771579997453316e+01
1.422004697464539369e+01
1.423235124250726713e+01
1.424461365717925254e+01
1.425681218846539799e+01
1.426902684891208217e+01
1.428130211426349661e+01
1.429360811061946457e+01
1.430592065159977366e+01
1.431818977131515247e+01
1.433049187189753404e+01
1.434284132484415153e+01
1.435525130295679119e+01
1.436772155815000396e+01
1.438014593646590633e+01
1.439255617729618386e+01
1.440501560896419342e+01
1.441755345505663044e+01
1.443013594764070540e+01
1.444277233595601651e+01
1.445548968869452011e+01
1.446822194659347538e+01
1.448093559615036519e+01
1.449358458990115572e+01
1.450618163507915170e+01
1.451873634414217484e+01
1.453128672554154832e+01
1.454386178020376441e+01
1.455643092293124674e+01
1.456912431384156825e+01
1.458195244976686133e+01
1.459483679346041285e+01
1.460771916143091964e+01
1.462055991298056057e+01
1.463338521286024019e+01
1.464619076024292177e+01
1.465899405407107281e+01
1.467177585103858206e+01
1.468456888924255210e+01
1.469745374077284872e+01
1.471030790537123956e+01
1.472307701495758003e+01
1.473584834055699488e+01
1.474862300508342727e+01
1.476149288094399381e+01
1.477442515965565661e+01
1.478730806185628488e+01
1.480019904627465799e+01
1.481317970061243905e+01
1.482624056207091989e+01
1.483932675138657409e+01
1.485242181562634656e+01
1.486551187364469762e+01
1.487863781458106516e+01
1.489180603995140117e+01
1.490493202148831386e+01
1.491801602946249439e+01
1.493108404237638354e+01
1.494413337927535679e+01
1.495720579129976358e+01
1.497028854596165459e+01
1.498333184913030358e+01
1.499632423764475142e+01
1.500933944580470758e+01
1.502237965378556517e+01
1.503542466061833771e+01
1.504851686594076554e+01
1.506163272420456245e+01
1.507482191776507285e+01
1.508805574098244939e+01
1.510128913858337896e+01
1.511458441757135418e+01
1.512792602376880424e+01
1.514122614365591168e+01
1.515448035622512357e+01
1.516769608752932896e+01
1.518082424120733620e+01
1.519397192506137095e+01
1.520723768729637548e+01
1.522056293291741724e+01
1.523388378598332338e+01
1.524718430986890816e+01
1.526047292788045517e+01
1.527370069880857173e+01
1.528692958969369009e+01
1.530026402067893621e+01
1.531365166978723913e+01
1.532710026454281227e+01
1.534055502132291515e+01
1.535392976084960814e+01
1.536726160340275626e+01
1.538060418085403924e+01
1.539398950618700468e+01
1.540740523984793242e+01
1.542085561924410797e+01
1.543429764842684548e+01
1.544769229608680838e+01
1.546110197901934313e+01
1.547455468745345186e+01
1.548806521119422008e+01
1.550164071938774057e+01
1.551520805080253496e+01
1.552879381074155241e+01
1.554246125203956019e+01
1.555618051880609798e+01
1.556992520942709035e+01
1.558369225997024721e+01
1.559746943970807287e+01
1.561124525087859993e+01
1.562499147549831591e+01
1.563866889473208666e+01
1.565233106745650993e+01
1.566597519432175645e+01
1.567961224892476935e+01
1.569329768469479092e+01
1.570704712041353091e+01
1.572083388305382456e+01
1.573469250239162065e+01
1.574865116276229315e+01
1.576265173855885138e+01
1.577671052997437329e+01
1.579072317789323598e+01
1.580460242896260858e+01
1.581843481179387467e+01
1.583235088870358176e+01
1.584632218913554702e+01
1.586034995374159351e+01
1.587446918595801115e+01
1.588861720631273755e+01
1.590273469751195101e+01
1.591678700033682503e+01
1.593085323682636911e+01
1.594497601371491058e+01
1.595919241938895539e+01
1.597345718682427140e+01
1.598767975582116030e+01
1.600183677864104581e+01
1.601593322100287509e+01
1.603009237745656890e+01
1.604437104836807038e+01
1.605866462278517304e+01
1.607291674259284164e+01
1.608713633936655540e+01
1.610134063773866586e+01
1.611560745612060686e+01
1.612988455513143649e+01
1.614404917942182749e+01
1.615816855431612353e+01
1.617233972537707487e+01
1.618655709978474633e+01
1.620078626334202454e+01
1.621506428479606754e+01
1.622941414664547821e+01
1.624386515196028569e+01
1.625840469208231909e+01
1.627295419213489680e+01
1.628744690315468802e+01
1.630182418984623638e+01
1.631617082223050375e+01
1.633048623543964339e+01
1.634475946688795034e+01
1.635906320247175216e+01
1.637341308141282781e+01
1.638781326964090468e+01
1.640232060869922037e+01
1.641695130795242363e+01
1.643155648527653767e+01
1.644610852598177431e+01
1.646062007752522405e+01
1.647506602313859858e+01
1.648954927412601990e+01
1.650408832101921419e+01
1.651869405677303959e+01
1.653338332841458325e+01
1.654804901199801748e+01
1.656266448518852386e+01
1.657729593397831280e+01
1.659197927398203021e+01
1.660663269107065076e+01
1.662125660411232886e+01
1.663596541144641705e+01
1.665080601127129611e+01
1.666566392017216813e+01
1.668050952541773313e+01
1.669538519798344467e+01
1.671034576292804630e+01
1.672542622395660672e+01
1.674052655311266591e+01
1.675563917644311829e+01
1.677078271550724153e+01
1.678593040380089008e+01
1.680105701132323759e+01
1.681615757610565609e+01
1.683121623193135363e+01
1.684622063852150475e+01
1.686118048371731959e+01
1.687616252141401674e+01
1.689120437360467974e+01
1.690633212803729180e+01
1.692150583847606526e+01
1.693672148560766644e+01
1.695196978274551824e+01
1.696725357516323740e+01
1.698257599201547663e+01
1.699784026443794360e+01
1.701310308207198219e+01
1.702835768350535872e+01
1.704356388358540286e+01
1.705878931657896302e+01
1.707407952317331379e+01
1.708942506812608642e+01
1.710477418771764846e+01
1.712010618829418362e+01
1.713535893825731904e+01
1.715056960280558229e+01
1.716586758415669323e+01
1.718125434338677238e+01
1.719663915465401161e+01
1.721195910456256328e+01
1.722738286855776479e+01
1.724298732682363067e+01
1.725856716554243775e+01
1.727405030003660613e+01
1.728960426201808787e+01
1.730523353497976302e+01
1.732087278465414926e+01
1.733646358566176104e+01
1.735190651430788478e+01
1.736736923499323737e+01
1.738296263229128158e+01
1.739860125787304312e+01
1.741432315787226415e+01
1.743015504139306771e+01
1.744600728729237815e+01
1.746190829193742644e+01
1.747783704857683418e+01
1.749370097758485443e+01
1.750958584202561852e+01
1.752553787994212442e+01
1.754151889147676613e+01
1.755748962755143339e+01
1.757346514048996156e+01
1.758947349363753432e+01
1.760543651137383847e+01
1.762142396363527652e+01
1.763751639716511121e+01
1.765365411241620563e+01
1.766984237999542984e+01
1.768608097205952490e+01
1.770234198790306124e+01
1.771861274012669085e+01
1.773485449727710872e+01
1.775107300512259201e+01
1.776736173293302912e+01
1.778364870394283059e+01
1.779989194739149383e+01
1.781616638187820101e+01
1.783248867179520403e+01
1.784882124840548556e+01
1.786506382163118545e+01
1.788130060711032954e+01
1.789761705839713102e+01
1.791395695425759271e+01
1.793029627493195477e+01
1.794664924946970785e+01
1.796305722585745457e+01
1.797954872417845351e+01
1.799605816065214370e+01
1.801251269548796685e+01
1.802897122417006059e+01
1.804552220891971714e+01
1.806212798896028460e+01
1.807870932378348527e+01
1.809523916651400199e+01
1.811181251686696214e+01
1.812848084266668280e+01
1.814517275000006435e+01
1.816185358994598786e+01
1.817846760721549515e+01
1.819509407760172337e+01
1.821174952518419232e+01
1.822831176697545175e+01
1.824493290761393638e+01
1.826162990311125967e+01
1.827825089595181751e+01
1.829489764258648066e+01
1.831158443104764189e+01
1.832825680674918090e+01
1.834493377452741569e+01
1.836165397193216009e+01
1.837849846954132715e+01
1.839546005151981234e+01
1.841244389325779807e+01
1.842941843710364935e+01
1.844640572339922713e+01
1.846344629865584963e+01
1.848055603077865783e+01
1.849771379359606627e+01
1.851485165356119822e+01
1.853197166355428749e+01
1.854914804131193051e+01
1.856628671070397729e+01
1.858344240177001083e+01
1.860066597006100864e+01
1.861793563420228637e+01
1.863526676613017585e+01
1.865261679723014865e+01
1.866999547165667650e+01
1.868727774877166681e+01
1.870447214584958928e+01
1.872174724896168030e+01
1.873909325944784143e+01
1.875644795404111775e+01
1.877380569282229317e+01
1.879119643149239849e+01
1.880859475782260404e+01
1.882603995604476310e+01
1.884356533822096935e+01
1.886116619251560422e+01
1.887887781629403960e+01
1.889663537518068637e+01
1.891438340292137710e+01
1.893211616163571520e+01
1.894983961619428570e+01
1.896761510827855091e+01
1.898545120906607764e+01
1.900324460757363099e+01
1.902098826169095247e+01
1.903876649651589048e+01
1.905659580807372322e+01
1.907442004779604972e+01
1.909224749128011211e+01
1.911009028670791210e+01
1.912790494182802803e+01
1.914578112595117787e+01
1.916378729018017424e+01
1.918179099097941531e+01
1.919969397964141322e+01
1.921752932852034945e+01
1.923532700535066553e+01
1.925312077717897807e+01
1.927097339048521718e+01
1.928884479740824887e+01
1.930670950361578875e+01
1.932454851741515611e+01
1.934239067510650756e+01
1.936034030414770868e+01
1.937827367559107117e+01
1.939618048817404627e+01
1.941419040031004073e+01
1.943231778072117066e+01
1.945049325169479459e+01
1.946870487196965627e+01
1.948700407520458100e+01
1.950536500929709405e+01
1.952370384032266415e+01
1.954195805731240654e+01
1.956018754838687457e+01
1.957849487399749222e+01
1.959696303475204004e+01
1.961549493819352818e+01
1.963398690665307100e+01
1.965251337911929497e+01
1.967111533770579967e+01
1.968974871073556088e+01
1.970839296619462999e+01
1.972705346188284281e+01
1.974581510250913752e+01
1.976469676137358888e+01
1.978365191546123469e+01
1.980254739375688899e+01
1.982131028182153898e+01
1.984011995132561879e+01
1.985904166890848899e+01
1.987809287575414530e+01
1.989724862321225274e+01
1.991647400506015586e+01
1.993576231710409274e+01
1.995510867525450749e+01
1.997445916298370250e+01
1.999377769898140400e+01
2.001312508191868744e+01
2.003255117058780854e+01
2.005213042475398666e+01
2.007174807814985584e+01
2.009132689568710362e+01
2.011080361726850185e+01
2.013008534842120767e+01
2.014936869465221747e+01
2.016873740064569276e+01
2.018811071020949299e+01
2.020755441470157621e+01
2.022711422955612193e+01
2.024668847062765309e+01
2.026611258765009183e+01
2.028554461572580792e+01
2.030520954655823829e+01
2.032498763532609232e+01
2.034476790207661168e+01
2.036452158016834346e+01
2.038425859403631435e+01
2.040402743415299014e+01
2.042379920554940398e+01
2.044349983921387803e+01
2.046327337879514374e+01
2.048321814112074080e+01
2.050321413487536404e+01
2.052326222310211179e+01
2.054337707464991780e+01
2.056356114924264489e+01
2.058377584902099500e+01
2.060394406169326231e+01
2.062402893295524819e+01
2.064414115602246014e+01
2.066446505107213838e+01
2.068490846542150052e+01
2.070530962131887875e+01
2.072568141007214493e+01
2.074604931885435022e+01
2.076646226649491567e+01
2.078708212922974852e+01
2.080791596294930201e+01
2.082873617202582750e+01
2.084951713712805699e+01
2.087036450043520119e+01
2.089121456236804164e+01
2.091198405873780786e+01
2.093278875034608433e+01
2.095372322613245686e+01
2.097464742734971210e+01
2.099553472662907438e+01
2.101642321313542539e+01
2.103736680635928380e+01
2.105843079114722372e+01
2.107963711733927425e+01
2.110090958527348093e+01
2.112221240292873503e+01
2.114353415335040864e+01
2.116472339122178425e+01
2.118584057386104647e+01
2.120693328858947169e+01
2.122806405594659296e+01
2.124919137914042011e+01
2.127026205653654145e+01
2.129135786596296143e+01
2.131250420609988083e+01
2.133371343944664389e+01
2.135489133124466221e+01
2.137605052079040746e+01
2.139730564583327421e+01
2.141859590999007068e+01
2.143986999793175130e+01
2.146120564277659071e+01
2.148253768652114104e+01
2.150392214988252704e+01
2.152543388119655887e+01
2.154706675448015929e+01
2.156879413113441046e+01
2.159053949126322891e+01
2.161237323056016635e+01
2.163421043344677486e+01
2.165602439259712497e+01
2.167784119494386275e+01
2.169962323804115911e+01
2.172145492283704371e+01
2.174330506905565841e+01
2.176505815959106727e+01
2.178678311982826443e+01
2.180856220388575295e+01
2.183046248663240974e+01
2.185252649431691907e+01
2.187459536537533467e+01
2.189662883546494143e+01
2.191880875883995117e+01
2.194116795578155532e+01
2.196354882430546596e+01
2.198593709740692148e+01
2.200841877143286851e+01
2.203093278643713404e+01
2.205344386115005406e+01
2.207604822663893174e+01
2.209869057539068038e+01
2.212140362200296195e+01
2.214415275228351376e+01
2.216686657535809246e+01
2.218969373795571087e+01
2.221258692270231450e+01
2.223548372601331735e+01
2.225839131886120725e+01
2.228133476199317897e+01
2.230435542858369047e+01
2.232743498678400584e+01
2.235067107140854503e+01
2.237402899422333746e+01
2.239749761153589347e+01
2.242107833632489999e+01
2.244464625788989309e+01
2.246828201158429650e+01
2.249197197004981419e+01
2.251576158650481574e+01
2.253962226512546962e+01
2.256346836455892912e+01
2.258742323363957993e+01
2.261142601650120199e+01
2.263532369515480269e+01
2.265924549019691270e+01
2.268332717045101177e+01
2.270742874467329386e+01
2.273156010026555762e+01
2.275573162248384307e+01
2.278000509332272472e+01
2.280443813265977937e+01
2.282881548410122363e+01
2.285316586162544183e+01
2.287764513417665668e+01
2.290215908490440810e+01
2.292667932894855909e+01
2.295124619459039650e+01
2.297587853794129842e+01
2.300048189740720872e+01
2.302500858653163363e+01
2.304948883014368377e+01
2.307393820703567400e+01
2.309847212625417257e+01
2.312295134005723796e+01
2.314739562017178187e+01
2.317197332684643030e+01
2.319652751242709243e+01
2.322098281343703263e+01
2.324542077262317008e+01
2.326996009681768030e+01
2.329469509172450614e+01
2.331950961660646016e+01
2.334436483082532021e+01
2.336926996193337303e+01
2.339409239977875998e+01
2.341888601531080383e+01
2.344372832285907648e+01
2.346860391390002576e+01
2.349351652654685196e+01
2.351844802049477323e+01
2.354347414058678112e+01
2.356871692971386167e+01
2.359406384913912902e+01
2.361942353327289013e+01
2.364479388078591882e+01
2.367019842830379517e+01
2.369567190041279048e+01
2.372134266934033064e+01
2.374727224785855739e+01
2.377332148126960121e+01
2.379942892216179473e+01
2.382557536460987180e+01
2.385183963647355654e+01
2.387808900758975028e+01
2.390421012001538870e+01
2.393048986733507277e+01
2.395698357628261377e+01
2.398346133508356104e+01
2.400974161703125631e+01
2.403600930027205962e+01
2.406241905795662461e+01
2.408882867774685010e+01
2.411527201045438673e+01
2.414188478703216134e+01
2.416868539502345570e+01
2.419565949946700911e+01
2.422268592366096840e+01
2.424973587049496970e+01
2.427686658946158360e+01
2.430399230598010973e+01
2.433102447224151987e+01
2.435797685599939655e+01
2.438501056896313912e+01
2.441211457108453331e+01
2.443913392660834560e+01
2.446608196032325466e+01
2.449316367340086131e+01
2.452031614556896599e+01
2.454741374773436036e+01
2.457456998096231970e+01
2.460196750950584388e+01
2.462963666335220836e+01
2.465738492270144988e+01
2.468506168408196189e+01
2.471273292194468851e+01
2.474056544656531642e+01
2.476846199379537694e+01
2.479641797754576871e+01
2.482457352307406850e+01
2.485293317999661511e+01
2.488146910472949713e+01
2.491000193130009066e+01
2.493842424833660942e+01
2.496690955646845467e+01
2.499547890602007527e+01
2.502405804764688924e+01
2.505258443745261587e+01
2.508110958480956043e+01
2.510982833468882447e+01
2.513865160582686897e+01
2.516770577814776644e+01
2.519706905098710692e+01
2.522653257185998044e+01
2.525604810096936248e+01
2.528571180382002126e+01
2.531553443871861475e+01
2.534539598469048016e+01
2.537541116952673548e+01
2.540556343947624640e+01
2.543581172002073743e+01
2.546612536587448616e+01
2.549653037313973059e+01
2.552715938053027145e+01
2.555774309063232863e+01
2.558824892366025949e+01
2.561865565834330027e+01
2.564900031689384363e+01
2.567953099894371150e+01
2.571017320263645445e+01
2.574082562855425493e+01
2.577141719725948832e+01
2.580214531398005917e+01
2.583337576865251251e+01
2.586474825633626295e+01
2.589602870515769339e+01
2.592730803564511177e+01
2.595851637535622203e+01
2.598978267685119903e+01
2.602103456430833006e+01
2.605228974449497770e+01
2.608363254882071658e+01
2.611498625507774918e+01
2.614637304078009805e+01
2.617783027858114053e+01
2.620940650734577559e+01
2.624102090506166363e+01
2.627268106384376978e+01
2.630448487133803681e+01
2.633641778756625840e+01
2.636867562710625279e+01
2.640127276323505967e+01
2.643382767277404355e+01
2.646623204113148020e+01
2.649891574638316527e+01
2.653187023518935206e+01
2.656480101162201990e+01
2.659771223436778698e+01
2.663057907241043765e+01
2.666364294771833698e+01
2.669697306851946195e+01
2.673028897666624459e+01
2.676350974298601670e+01
2.679672367979845404e+01
2.683013211823710265e+01
2.686374378437940535e+01
2.689744499246326015e+01
2.693148550767402583e+01
2.696589082060982179e+01
2.700058168576848061e+01
2.703553728634932085e+01
2.707079096502376458e+01
2.710625088187527254e+01
2.714153878933909780e+01
2.717679245894368734e+01
2.721232216733264409e+01
2.724783772809018245e+01
2.728325718896115859e+01
2.731864067432843513e+01
2.735405301620892971e+01
2.738973426958751745e+01
2.742572948600272298e+01
2.746194116250397599e+01
2.749821638211213681e+01
2.753466180228759086e+01
2.757143197602433560e+01
2.760839251387009341e+01
2.764536924501508253e+01
2.768252797135160037e+01
2.771958397990694323e+01
2.775642331771312499e+01
2.779321980134227843e+01
2.783012880324448091e+01
2.786719632684937054e+01
2.790435310082815690e+01
2.794185098341749196e+01
2.797944658566638054e+01
2.801717058708100794e+01
2.805525426947264123e+01
2.809367521295227732e+01
2.813232461447445232e+01
2.817098467951653618e+01
2.820978963268625961e+01
2.824883938359001689e+01
2.828834663292324691e+01
2.832823751637957699e+01
2.836797029981905993e+01
2.840745558785415525e+01
2.844695506115413153e+01
2.848666843255381664e+01
2.852645669311834453e+01
2.856622095895379587e+01
2.860622137564702783e+01
2.864638705837120725e+01
2.868676443200140014e+01
2.872747732434434909e+01
2.876842813482832639e+01
2.880960378909366426e+01
2.885104662064738079e+01
2.889252135802716026e+01
2.893403567301103507e+01
2.897573491564595471e+01
2.901745646123125510e+01
2.905907504243629091e+01
2.910044666424816384e+01
2.914180200794737630e+01
2.918349650141730223e+01
2.922564635292542690e+01
2.926798184029853189e+01
2.931041320430690078e+01
2.935328492850270266e+01
2.939636556483319652e+01
2.943914654221908478e+01
2.948185757556182196e+01
2.952488763153273865e+01
2.956814187977554909e+01
2.961146576885046144e+01
2.965503829370162592e+01
2.969912217593610393e+01
2.974356952526154885e+01
2.978827773567894255e+01
2.983323863144311971e+01
2.987829317092355197e+01
2.992363552121590686e+01
2.996969068048264617e+01
3.001615017630178883e+01
3.006237729466367981e+01
3.010834531384787383e+01
3.015436146493769698e+01
3.020076156584787341e+01
3.024767919155973317e+01
3.029512352510761630e+01
3.034281150439807817e+01
3.039049437900975548e+01
3.043840266682698470e+01
3.048611088699543359e+01
3.053368042905325197e+01
3.058172645920626209e+01
3.063004408013047453e+01
3.067851548238920500e+01
3.072731880065861887e+01
3.077627707987988259e+01
3.082525673358422580e+01
3.087453026429163216e+01
3.092426724477629563e+01
3.097448089473637722e+01
3.102482562575897873e+01
3.107523283467277508e+01
3.112562261446042911e+01
3.117592339831428561e+01
3.122641503404861751e+01
3.127730180749336597e+01
3.132886877962139138e+01
3.138086742572309973e+01
3.143299428530078643e+01
3.148515468485154045e+01
3.153773555524023209e+01
3.159060347077333120e+01
3.164335574569401999e+01
3.169640526161127170e+01
3.174991698690390507e+01
3.180360178340273336e+01
3.185764791419296316e+01
3.191225020297468618e+01
3.196671691642353963e+01
3.202104138142696144e+01
3.207586776634763481e+01
3.213109468554951320e+01
3.218596562582814613e+01
3.224018912498823397e+01
3.229454631624704319e+01
3.234933477316609896e+01
3.240419963060367792e+01
3.245961219380345852e+01
3.251540934035090658e+01
3.257140602579330135e+01
3.262767209591314810e+01
3.268416740459375802e+01
3.274093695774286772e+01
3.279810727999248599e+01
3.285636178607850155e+01
3.291553434850580118e+01
3.297528931060421797e+01
3.303601471311698390e+01
3.309776805239629027e+01
3.316003759245856486e+01
3.322269864602746026e+01
3.328550741899688603e+01
3.334790202009246229e+01
3.341044456063895041e+01
3.347408133699207156e+01
3.353901027091198728e+01
3.360469204268840571e+01
3.367075262940916502e+01
3.373710401693401906e+01
3.380315186229638158e+01
3.386875510716334503e+01
3.393478838645827977e+01
3.400185605720692905e+01
3.406974468758793506e+01
3.413789290273999200e+01
3.420675391452700609e+01
3.427633831644433826e+01
3.434522436263564771e+01
3.441326554297938145e+01
3.448171308594610451e+01
3.455120578604118009e+01
3.462078039302573274e+01
3.469083792791646204e+01
3.476209538105088370e+01
3.483334655196232887e+01
3.490443179477045277e+01
3.497550882976787534e+01
3.504674537370255649e+01
3.511884111315572454e+01
3.519232350060857328e+01
3.526667163662231985e+01
3.534114187800581419e+01
3.541563159835343555e+01
3.549037396709491077e+01
3.556553805033564686e+01
3.564102323868507938e+01
3.571728964911169868e+01
3.579385768478105945e+01
3.587113589994387297e+01
3.594953548163445589e+01
3.602834390832904177e+01
3.610771290742268036e+01
3.618797023746162012e+01
3.626922489382536696e+01
3.635142943080550282e+01
3.643481991800602771e+01
3.651942511739603958e+01
3.660514486676406420e+01
3.669198973677438858e+01
3.677957210292162671e+01
3.686814046573699244e+01
3.695778491741096872e+01
3.704826044969568954e+01
3.713934302203493587e+01
3.723009631977992484e+01
3.732111031845818161e+01
3.741248231288317072e+01
3.750256620353945891e+01
3.759182195065395149e+01
3.768154798054290922e+01
3.777200909726463607e+01
3.786240766974953686e+01
3.795287038651208888e+01
3.804484162700900640e+01
3.813860270207502623e+01
3.823326209547813903e+01
3.832850578049319523e+01
3.842510891900921877e+01
3.852318965461700628e+01
3.862271143614380264e+01
3.872364645062582156e+01
3.882618206407676809e+01
3.892982559070415505e+01
3.903408519144777955e+01
3.913877302642806910e+01
3.924337177372309782e+01
3.934933078888602154e+01
3.945733832201675284e+01
3.956657697254251360e+01
3.967528583211536386e+01
3.978333017597148569e+01
3.989136118630136707e+01
3.999950413282846284e+01
4.011037621677257192e+01
4.022451136651529424e+01
4.033975893865892459e+01
4.045493985763884837e+01
4.057145937620518339e+01
4.069174315062362268e+01
4.081588170481084177e+01
4.094143200394677251e+01
4.106611520054322284e+01
4.119002515128482145e+01
4.131660232601101512e+01
4.144703112668166511e+01
4.157906810474941040e+01
4.171244200788912337e+01
4.184795269478639312e+01
4.198708332858468850e+01
4.213150816851125313e+01
4.227950508378062011e+01
4.242841552019875451e+01
4.257947583791059287e+01
4.273370717859787504e+01
4.289147300636415139e+01
4.305143793202245917e+01
4.321331984432660533e+01
4.337987821716656356e+01
4.355111980650099213e+01
4.372606860279702090e+01
4.390311242055156526e+01
4.408275395320789158e+01
4.426491510350845715e+01
4.444877356545764258e+01
4.463464125448695086e+01
4.482503991928840748e+01
4.502154230512766020e+01
4.522113299167316569e+01
4.542521154268582961e+01
4.563682968674709173e+01
4.585422946819143419e+01
4.607568625363106918e+01
4.630589284505553138e+01
4.654578809862658062e+01
4.679452483162737764e+01
4.705636937566236355e+01
4.732889121857849801e+01
4.760310469002079259e+01
4.787556539108796017e+01
4.815226219444419797e+01
4.844012518507324216e+01
4.874649089241075473e+01
4.907427383290070111e+01
4.941534257661169960e+01
4.976658400299807283e+01
5.012632093025045776e+01
5.049987214551526904e+01
5.089283600922932749e+01
5.130645130888764527e+01
5.173709089814978057e+01
5.217954490780802246e+01
5.264419410050879833e+01
5.314934002172604011e+01
5.370306077911804721e+01
5.428980947766380893e+01
5.489052067248785249e+01
5.549527925592914812e+01
5.612479127234558973e+01
5.679762355034506527e+01
5.750966824449383097e+01
5.830180429525235297e+01
5.917256126438847730e+01
6.015848247836284202e+01
6.134993896062962904e+01
6.277414296520239390e+01
6.454491043426038743e+01
6.703984922318056761e+01
7.134988600264276215e+01


==> anc/Fig07_omgsq_all_L16.txt <==
1.842846522588355541e-07
6.680583263298395302e-07
1.449824979128150742e-06
2.533601998379627909e-06
3.915304098247950111e-06
5.598627262294617607e-06
7.581839965629770697e-06
9.866169120372423744e-06
1.245174282637913943e-05
1.533649167910512148e-05
1.852259169455998625e-05
2.199987296686299913e-05
2.578204231651295595e-05
2.986878880521622989e-05
3.425727768560683648e-05
3.895212456960994653e-05
4.394296966972959613e-05
4.923511464116883045e-05
5.483005774739643231e-05
6.073277984964579136e-05
6.694312889791369063e-05
7.345644949138682928e-05
8.028835257771494967e-05
8.740809469401850985e-05
9.481307313576598623e-05
1.025165081863576384e-04
1.105330251491740102e-04
1.188751467610121187e-04
1.275198184330592088e-04
1.364431055111582495e-04
1.456329491582390701e-04
1.551128150361381095e-04
1.649013887635560820e-04
1.749909838660004737e-04
1.853960267002594062e-04
1.961088055326971999e-04
2.071155349618164206e-04
2.184355872171693991e-04
2.300248320415157965e-04
2.419079468319307845e-04
2.541015363029067728e-04
2.666174805786527993e-04
2.794567275107006374e-04
2.925819090984889620e-04
3.060093644935151132e-04
3.197245802932717311e-04
3.337073515877472330e-04
3.479885280090799023e-04
3.625811906754741656e-04
3.774732825240474199e-04
3.926973031269609892e-04
4.082419803234190099e-04
4.240801090521226029e-04
4.401892737877508900e-04
4.565782798921528217e-04
4.732940132552480536e-04
4.902913548485960489e-04
5.075496260022141926e-04
5.251081848306703419e-04
5.429764968709062086e-04
5.611477356461900276e-04
5.795861113466717817e-04
5.983530979007302018e-04
6.174219493493644708e-04
6.367860990330945214e-04
6.564487067156150792e-04
6.764115203443974789e-04
6.966910272859507761e-04
7.171899679480720846e-04
7.379429464066601836e-04
7.589850892372315347e-04
7.803680557565612942e-04
8.020164033828904721e-04
8.239454103322561016e-04
8.462593014240633654e-04
8.688596295352143603e-04
8.917734672643090610e-04
9.149565812826327858e-04
9.384035896669615066e-04
9.621665031555886758e-04
9.861910146404067028e-04
1.010591977765882502e-03
1.035281561460943151e-03
1.060254875209666733e-03
1.085621427641330706e-03
1.111326741389346987e-03
1.137359493132858229e-03
1.163644014143662506e-03
1.190197158103897205e-03
1.217072983545600248e-03
1.244270634955330730e-03
1.271767665409123237e-03
1.299544847064561639e-03
1.327624696422207351e-03
1.356012897695618984e-03
1.384615847057371141e-03
1.413463569879790495e-03
1.442579434490308572e-03
1.472076219497935349e-03
1.501947677431542073e-03
1.532074166806277147e-03
1.562541364345055184e-03
1.593294142108808318e-03
1.624383590843025624e-03
1.655812832382987836e-03
1.687523591622180734e-03
1.719581168422512889e-03
1.751952543776721764e-03
1.784594064100961108e-03
1.817565647507736817e-03
1.850802495091903371e-03
1.884263305884771459e-03
1.917999936552020274e-03
1.952046208719962136e-03
1.986319333715745421e-03
2.020894046360597295e-03
2.055867372052369232e-03
2.091194988949136337e-03
2.126833913409410456e-03
2.162681947151662721e-03
2.198789862904444985e-03
2.235200484601070330e-03
2.271974552048337120e-03
2.309187984961858908e-03
2.346720191573382214e-03
2.384506607809815711e-03
2.422603465720116721e-03
2.460970421530624900e-03
2.499665205103220739e-03
2.538552202717886657e-03
2.577755279553555368e-03
2.617349225210971117e-03
2.657148115509491097e-03
2.697136102719832791e-03
2.737565955430630842e-03
2.778462769221695661e-03
2.819671754050002282e-03
2.861157602605433024e-03
2.902899990593694329e-03
2.945042644321963984e-03
2.987414901641851327e-03
3.029973301243207504e-03
3.072851146819784770e-03
3.115949992333261805e-03
3.159185488416414635e-03
3.202834556477146370e-03
3.246862880822929450e-03
3.291084882339269466e-03
3.335610994416863661e-03
3.380599943328874406e-03
3.425998623969785540e-03
3.471619120984283796e-03
3.517530897180850061e-03
3.563690360005000203e-03
3.610160142808199572e-03
3.657012395351580316e-03
3.704265581932541206e-03
3.751932857934735764e-03
3.799876370062687733e-03
3.848004818888833833e-03
3.896330138646617123e-03
3.944924072102702108e-03
3.993790650579565581e-03
4.043007092285823452e-03
4.092603451798178076e-03
4.142390608740859938e-03
4.192436956515754529e-03
4.242807428022705302e-03
4.293405750913149507e-03
4.344454566242912999e-03
4.395819195912484614e-03
4.447305010389464817e-03
4.499038751222916681e-03
4.551171695868868293e-03
4.603648734103772677e-03
4.656448507752923571e-03
4.709466556535415668e-03
4.762624253043115131e-03
4.815986724022441358e-03
4.869726303122851908e-03
4.923864646211334462e-03
4.978299246856266597e-03
5.033025204983484178e-03
5.087997436668083989e-03
5.143367847150371805e-03
5.199044837213124236e-03
5.255089854970041059e-03
5.311349048191033560e-03
5.367720946310174622e-03
5.424476622212530755e-03
5.481600764769086268e-03
5.538874296217549675e-03
5.596403943274866864e-03
5.654300257152519021e-03
5.712512218553709303e-03
5.771076848285734175e-03
5.829956237535654194e-03
5.889071813260019286e-03
5.948461095379644660e-03
6.008275533879985780e-03
6.068451670700228742e-03
6.128873138446911013e-03
6.189463288872730506e-03
6.250403484137604868e-03
6.311621300864183291e-03
6.373027956851818124e-03
6.434804890093818661e-03
6.497000542424831784e-03
6.559685781006094861e-03
6.622541189947567242e-03
6.685704141352785158e-03
6.749160574815596739e-03
6.812682352089325169e-03
6.876642136168816324e-03
6.940933894356854893e-03
7.005522574784423320e-03
7.070338897351863619e-03
7.135302841791904029e-03
7.200741609987734888e-03
7.266790069891619804e-03
7.333079887952267430e-03
7.399519531032563643e-03
7.466228564147120612e-03
7.533245088619171942e-03
7.600586492048614848e-03
7.668240815819032767e-03
7.736057229801977971e-03
7.803938646186034216e-03
7.872172447547417726e-03
7.940694774767744629e-03
8.009364848562947059e-03
8.078401410508403990e-03
8.147808773006557509e-03
8.217625122733268964e-03
8.287887212540352364e-03
8.358479130245991331e-03
8.429554324491750003e-03
8.500919677700082694e-03
8.572395241607647098e-03
8.644151093493443114e-03
8.716307483485497692e-03
8.788569230883629471e-03
8.860827461002491329e-03
8.933648014205312904e-03
9.006953008658009907e-03
9.080488736510685180e-03
9.154427111675713519e-03
9.228857188296378522e-03
9.303404632440644487e-03
9.378025738663753330e-03
9.453189054901525029e-03
9.528632554203639998e-03
9.604397285941226187e-03
9.680562009353141720e-03
9.756945851981075474e-03
9.833473183413026647e-03
9.910201704862174263e-03
9.987146237984578789e-03
1.006451731565010700e-02
1.014241408461497886e-02
1.022067688425793569e-02
1.029923727564410231e-02
1.037810466581598132e-02
1.045745903663755291e-02
1.053735847438695694e-02
1.061748585126266742e-02
1.069779442756664187e-02
1.077854897547753446e-02
1.085974185682659840e-02
1.094115099883648766e-02
1.102246588629645675e-02
1.110407077116804669e-02
1.118621964126502791e-02
1.126849931513797254e-02
1.135086037714508854e-02
1.143364359402118842e-02
1.151693755259007926e-02
1.160061406047192822e-02
1.168474807222073461e-02
1.176923806538303190e-02
1.185396966639597552e-02
1.193905596262037801e-02
1.202431876257873192e-02
1.210983965627209467e-02
1.219577678214963518e-02
1.228212994326876445e-02
1.236882397699195189e-02
1.245583555112152012e-02
1.254344000570780521e-02
1.263170129694655627e-02
1.272002749368794129e-02
1.280827337582792977e-02
1.289668400320756816e-02
1.298544451590926373e-02
1.307442480290562856e-02
1.316359755127515137e-02
1.325313035861338216e-02
1.334288041272763993e-02
1.343289864249449031e-02
1.352326581935875925e-02
1.361390664057473589e-02
1.370507161487873396e-02
1.379658194397617200e-02
1.388838774724928532e-02
1.398032958290186187e-02
1.407248699267009059e-02
1.416526673418652162e-02
1.425827304832482864e-02
1.435143252626295066e-02
1.444501770928831481e-02
1.453890691628212384e-02
1.463300068944347644e-02
1.472734286964536184e-02
1.482212554383013914e-02
1.491722923384337061e-02
1.501238191719218330e-02
1.510799596240697783e-02
1.520395220496725298e-02
1.530021912758329494e-02
1.539681079091484092e-02
1.549363255301386758e-02
1.559057302152836930e-02
1.568750516414437260e-02
1.578471699437718548e-02
1.588210498913930624e-02
1.598014389101570440e-02
1.607874669031128523e-02
1.617754862308169728e-02
1.627653714241193011e-02
1.637557504238063358e-02
1.647509274427613746e-02
1.657498165668702672e-02
1.667523865013015999e-02
1.677567924210917119e-02
1.687617779758899747e-02
1.697691459834263505e-02
1.707788912380821950e-02
1.717918826957195999e-02
1.728120695366813439e-02
1.738356605242040789e-02
1.748593900737055451e-02
1.758882750519840527e-02
1.769193397034718451e-02
1.779492888033799500e-02
1.789850772716638366e-02
1.800265364601918300e-02
1.810672403156837751e-02
1.821111175660933973e-02
1.831602294665490849e-02
1.842080363769699539e-02
1.852588013510141074e-02
1.863170765984575178e-02
1.873807384344997051e-02
1.884494369838999456e-02
1.895210996203922429e-02
1.905967388984754554e-02
1.916715860261032980e-02
1.927463680616355729e-02
1.938260594972327638e-02
1.949122998889260550e-02
1.960013517001572836e-02
1.970899524281612830e-02
1.981825879664872447e-02
1.992763833565327353e-02
2.003734098176328249e-02
2.014738815278467945e-02
2.025779734484306829e-02
2.036878990153685037e-02
2.047994892556651708e-02
2.059153415209132032e-02
2.070335981944857601e-02
2.081529135041764594e-02
2.092824848868699711e-02
2.104190068001406122e-02
2.115554107178512291e-02
2.126892166131846840e-02
2.138291995555344910e-02
2.149733845163786378e-02
2.161161037536982188e-02
2.172673359349613573e-02
2.184215861826693111e-02
2.195745864445348278e-02
2.207311121387878564e-02
2.218951281999196820e-02
2.230597518809705054e-02
2.242261434776743681e-02
2.253974101965160876e-02
2.265701074384801617e-02
2.277438143881570926e-02
2.289223736693503722e-02
2.301028003094262447e-02
2.312828928672569506e-02
2.324696395835186905e-02
2.336607332586133554e-02
2.348552683140592984e-02
2.360510096667806437e-02
2.372488312954311451e-02
2.384526046756081652e-02
2.396583646975389628e-02
2.408683849196373641e-02
2.420859547876523868e-02
2.433069779113019790e-02
2.445276445524264056e-02
2.457508118138123851e-02
2.469786142594999206e-02
2.482073464359308215e-02
2.494400749279697058e-02
2.506749689148612265e-02
2.519111801965413094e-02
2.531523558189074583e-02
2.543976955279437374e-02
2.556460379156001023e-02
2.568970157126114137e-02
2.581541163818921319e-02
2.594142180994499919e-02
2.606710960142027619e-02
2.619321985603231123e-02
2.631961137925014835e-02
2.644610288010860663e-02
2.657300626369380955e-02
2.670026229117038880e-02
2.682794637178774824e-02
2.695578307292519765e-02
2.708427121007018698e-02
2.721324251296135949e-02
2.734179977211391097e-02
2.747041265467829729e-02
2.759937975538087965e-02
2.772877926064078180e-02
2.785864452103262515e-02
2.798849093160893364e-02
2.811881589817898791e-02
2.824976026861219375e-02
2.838077990888450419e-02
2.851247958478566810e-02
2.864461833967273108e-02
2.877682981489854130e-02
2.890942101135361361e-02
2.904219601674072962e-02
2.917516441612059280e-02
2.930830180952520223e-02
2.944162719043488113e-02
2.957495579289213736e-02
2.970881509278344018e-02
2.984317989987163647e-02
2.997818115937089800e-02
3.011367265853829786e-02
3.024937802067227677e-02
3.038540611186547891e-02
3.052144092694673155e-02
3.065747733285432985e-02
3.079363514281252198e-02
3.093044596514709504e-02
3.106769704989199160e-02
3.120553851373855311e-02
3.134383054926057760e-02
3.148183021132511944e-02
3.162000260450047867e-02
3.175891378012089122e-02
3.189819279138787073e-02
3.203755494373493329e-02
3.217764604930347522e-02
3.231805304243384053e-02
3.245822667135084272e-02
3.259869289979520218e-02
3.273961931896013366e-02
3.288077587577777766e-02
3.302214049263199613e-02
3.316356447191629725e-02
3.330520727719270269e-02
3.344737776568965093e-02
3.358986331025421573e-02
3.373247318913560194e-02
3.387548064174220053e-02
3.401900343507001379e-02
3.416266829258592791e-02
3.430677556224614316e-02
3.445121760929580751e-02
3.459581760752331731e-02
3.474114924509821151e-02
3.488703409547563167e-02
3.503274386780555472e-02
3.517865292465787580e-02
3.532519153505863513e-02
3.547196782380290098e-02
3.561871650641676434e-02
3.576570097431048395e-02
3.591291473251891769e-02
3.606066672881307750e-02
3.620900642647745943e-02
3.635746477954798772e-02
3.650623282401530001e-02
3.665507717264594040e-02
3.680354297834761979e-02
3.695183665504429144e-02
3.710059652932891361e-02
3.724998834159643640e-02
3.739980778340083745e-02
3.754987446484926716e-02
3.770009961739877180e-02
3.785080397319253581e-02
3.800206030882414404e-02
3.815387933331765291e-02
3.830619246343728440e-02
3.845822425423899710e-02
3.861018772773250340e-02
3.876259286850192859e-02
3.891525263951053221e-02
3.906816171138050714e-02
3.922143393070744166e-02
3.937485473137786185e-02
3.952842004538102000e-02
3.968244278645727957e-02
3.983690814981526163e-02
3.999123988521779971e-02
4.014559027414623532e-02
4.030065549978110312e-02
4.045586260706654502e-02
4.061103999467562814e-02
4.076639566170005974e-02
4.092208963507414782e-02
4.107835362312067806e-02
4.123451479159054300e-02
4.139079643803302705e-02
4.154829051056602857e-02
4.170620971537167959e-02
4.186412961706333091e-02
4.202261572082388597e-02
4.218150658621196841e-02
4.234086838645375467e-02
4.250049682869115608e-02
4.266058319428541606e-02
4.282088845543874367e-02
4.298097772957172602e-02
4.314138136143502722e-02
4.330220239179399799e-02
4.346304692711373818e-02
4.362396315697628785e-02
4.378477905869539166e-02
4.394626156322841565e-02
4.410888564512247673e-02
4.427176044081711226e-02
4.443476581045441298e-02
4.459811673143375399e-02
4.476186444123712166e-02
4.492602231116849670e-02
4.509044228265744747e-02
4.525488726604498524e-02
4.541957288757340200e-02
4.558458174089830006e-02
4.575012439737127096e-02
4.591604601531787400e-02
4.608253170072319771e-02
4.624934845403715078e-02
4.641637539505759358e-02
4.658430766472458628e-02
4.675284849971517165e-02
4.692153532948462047e-02
4.708990051058177528e-02
4.725768882419680711e-02
4.742572344651309335e-02
4.759407594687775633e-02
4.776214297419207472e-02
4.793061579306386044e-02
4.809900552344176239e-02
4.826766498608451444e-02
4.843757895348239223e-02
4.860810376679776390e-02
4.877852362828262456e-02
4.894905186932942825e-02
4.912005295673618765e-02
4.929143701709232800e-02
4.946352383471903230e-02
4.963544571786245030e-02
4.980695930861477744e-02
4.997876359682983799e-02
5.015074146157503382e-02
5.032273425687388418e-02
5.049513718744297330e-02
5.066802363211648369e-02
5.084118915264755623e-02
5.101495147721871182e-02
5.118893629457391126e-02
5.136318849189128177e-02
5.153753434694326174e-02
5.171183958639994499e-02
5.188659101587246580e-02
5.206176930071944320e-02
5.223757764673219589e-02
5.241352172552204286e-02
5.258978393103659610e-02
5.276678132712208508e-02
5.294388423515602321e-02
5.312176736584198200e-02
5.330022811449499492e-02
5.347852615145586713e-02
5.365719941811988858e-02
5.383600374697034702e-02
5.401499000944220974e-02
5.419504254598640075e-02
5.437562137356354020e-02
5.455617425737004089e-02
5.473696140233732382e-02
5.491757748815263851e-02
5.509879244823297217e-02
5.528094575733875221e-02
5.546291040110788023e-02
5.564482224495692630e-02
5.582696177514320096e-02
5.600919167168397911e-02
5.619212836792748106e-02
5.637583272907090853e-02
5.655950376259671203e-02
5.674372025804134273e-02
5.692788324872443545e-02
5.711172590583742797e-02
5.729608667568178437e-02
5.748060602052124796e-02
5.766505938471907372e-02
5.784959454698726522e-02
5.803477048153314610e-02
5.822062892244690702e-02
5.840654411444857336e-02
5.859255515089038108e-02
5.877905689162866987e-02
5.896540782905529410e-02
5.915233050160968731e-02
5.933980262918370219e-02
5.952761636682312590e-02
5.971567263543482718e-02
5.990341770364297075e-02
6.009174247840839977e-02
6.028096267310784073e-02
6.047000185803921152e-02
6.065909487215007806e-02
6.084872556747752959e-02
6.103847718893855995e-02
6.122877831874213445e-02
6.141949058452001592e-02
6.161076883905779872e-02
6.180238639196273392e-02
6.199321090821995756e-02
6.218386538192361562e-02
6.237514842467693083e-02
6.256685014851946780e-02
6.275937221518529396e-02
6.295265106965154678e-02
6.314595111353271673e-02
6.333935192996292818e-02
6.353375290844417989e-02
6.372845966530997497e-02
6.392317701991684364e-02
6.411800689592743463e-02
6.431298389853787323e-02
6.450874438254322607e-02
6.470458940546984505e-02
6.490036588543440788e-02
6.509718575368111937e-02
6.529447219673066571e-02
6.549159428750303547e-02
6.568929603787702909e-02
6.588684478297851532e-02
6.608427489835154434e-02
6.628169614901986695e-02
6.647906699712377576e-02
6.667719662366981825e-02
6.687575080211230483e-02
6.707410701360221050e-02
6.727279345209297157e-02
6.747193997929686049e-02
6.767152368850297417e-02
6.787149738069891969e-02
6.807167019622577253e-02
6.827236190740613997e-02
6.847369927276995838e-02
6.867567310748454168e-02
6.887783414875206511e-02
6.908000090663111992e-02
6.928219486285724926e-02
6.948423832345849982e-02
6.968659431502398360e-02
6.988960124413759467e-02
7.009269735175870097e-02
7.029585113833605736e-02
7.049946065926077088e-02
7.070312609047940677e-02
7.090692178542529200e-02
7.111070447262599070e-02
7.131451683095663130e-02
7.151951838955927787e-02
7.172541957545902624e-02
7.193129249201944686e-02
7.213751422406448899e-02
7.234413406659218060e-02
7.255074000958508518e-02
7.275803012084468280e-02
7.296558420484215712e-02
7.317236987560722661e-02
7.337981923261452377e-02
7.358826323591807772e-02
7.379697178324462481e-02
7.400597426022897940e-02
7.421527628539723032e-02
7.442499834458794761e-02
7.463502609966148060e-02
7.484531300398911124e-02
7.505562007995152107e-02
7.526631334673562768e-02
7.547742602159591974e-02
7.568856116581765270e-02
7.589966052736672741e-02
7.611122982877663312e-02
7.632338100999498665e-02
7.653608958437693732e-02
7.674923101065134201e-02
7.696252767178024534e-02
7.717593545326860427e-02
7.738964593035982387e-02
7.760362701749896897e-02
7.781828537100550502e-02
7.803387369158619469e-02
7.824934137913432119e-02
7.846442009016964259e-02
7.867891496225279391e-02
7.889409007329827028e-02
7.911091689161824092e-02
7.932851871921293985e-02
7.954596274181778559e-02
7.976374361108173883e-02
7.998190041949872209e-02
8.020021029279000846e-02
8.041876743917350523e-02
8.063710278633799688e-02
8.085589818153270103e-02
8.107569554029955827e-02
8.129538348087675392e-02
8.151507909426905507e-02
8.173514038621343403e-02
8.195472174834439461e-02
8.217478658588277252e-02
8.239545298214766278e-02
8.261651950775225628e-02
8.283783542085657037e-02
8.305924476549919611e-02
8.328091859460265423e-02
8.350316177576022625e-02
8.372607910693900812e-02
8.394958962241942657e-02
8.417308282873542380e-02
8.439556078691162755e-02
8.461833267587748342e-02
8.484221225705454450e-02
8.506609009259355481e-02
8.529039955591259659e-02
8.551506537253807105e-02
8.574001995056768077e-02
8.596526142067459353e-02
8.619053965119466421e-02
8.641629594949810922e-02
8.664180898236782669e-02
8.686769363390531296e-02
8.709405227933227078e-02
8.731997842660071951e-02
8.754587826136522866e-02
8.777194901942841909e-02
8.799789278741132481e-02
8.822447122402073127e-02
8.845252826220618980e-02
8.868136215987121318e-02
8.891043859435363017e-02
8.913997178932391019e-02
8.936969380056605794e-02
8.960025286094369656e-02
8.983071557371065385e-02
9.006117518363880581e-02
9.029230702337005809e-02
9.052367530664801043e-02
9.075573755412821852e-02
9.098776102279991507e-02
9.121998944119782959e-02
9.145300916958291892e-02
9.168631782007682918e-02
9.191954021961432075e-02
9.215273082033484386e-02
9.238680179628100397e-02
9.262133768141168899e-02
9.285610232089140659e-02
9.309114056366318835e-02
9.332582460757885001e-02
9.356126433846316537e-02
9.379719502012562327e-02
9.403346115958931273e-02
9.426967779531127134e-02
9.450618152253789650e-02
9.474383259347136932e-02
9.498174987599365682e-02
9.521964103765917509e-02
9.545760940107526904e-02
9.569599294079618457e-02
9.593473663952131747e-02
9.617345994781044405e-02
9.641242332952426608e-02
9.665198593822023343e-02
9.689202658813141078e-02
9.713251989276934506e-02
9.737324860379463487e-02
9.761471079349871849e-02
9.785605853284644329e-02
9.809690357988681830e-02
9.833846170890195304e-02
9.858086943909968869e-02
9.882294246354525469e-02
9.906523977687037297e-02
9.930773936184135453e-02
9.954991819112796181e-02
9.979326653780622169e-02
1.000371701169335548e-01
1.002812632546095234e-01
1.005253543633103375e-01
1.007688738624167440e-01
1.010121210170263628e-01
1.012561362928130898e-01
1.015011537492380433e-01
1.017472710534811919e-01
1.019944990677682933e-01
1.022413628371571376e-01
1.024879092611975656e-01
1.027354781688863683e-01
1.029824554508221995e-01
1.032292782395221181e-01
1.034770862081650922e-01
1.037253059938948035e-01
1.039744734404044885e-01
1.042242388791088520e-01
1.044737234633660861e-01
1.047232111188886872e-01
1.049736283603771303e-01
1.052243613227308444e-01
1.054754794830201903e-01
1.057265858900523353e-01
1.059781953444936115e-01
1.062307118552796859e-01
1.064838198914743461e-01
1.067370762481048979e-01
1.069903802657950209e-01
1.072447585006736231e-01
1.074996423993059974e-01
1.077542787376018218e-01
1.080086839234120355e-01
1.082634935303724982e-01
1.085195213484597132e-01
1.087752699045493598e-01
1.090305459403379806e-01
1.092869728185630190e-01
1.095437607466464708e-01
1.098002333969790856e-01
1.100566748872906647e-01
1.103130757034148784e-01
1.105699634047679347e-01
1.108270051003373974e-01
1.110835710103254825e-01
1.113406832430983151e-01
1.115986619123762319e-01
1.118573259425533761e-01
1.121164467334994225e-01
1.123753975043502440e-01
1.126336757218446838e-01
1.128922597652315118e-01
1.131509729932097807e-01
1.134099197597610853e-01
1.136703456152851066e-01
1.139317821689859872e-01
1.141928122941822249e-01
1.144533352376791296e-01
1.147146401323100168e-01
1.149771457643802702e-01
1.152403238858690782e-01
1.155030021522764072e-01
1.157656620562679262e-01
1.160294367061007470e-01
1.162932411972388835e-01
1.165562295784302038e-01
1.168190423686562285e-01
1.170818036395110950e-01
1.173448007908657054e-01
1.176086005830832421e-01
1.178729779313845150e-01
1.181373971985925503e-01
1.184032903791426422e-01
1.186701832267032658e-01
1.189359742492122618e-01
1.192022738539540300e-01
1.194697253191249198e-01
1.197381736262367879e-01
1.200067383321254261e-01
1.202759632546849949e-01
1.205461350288080380e-01
1.208146085349610932e-01
1.210827374980861793e-01
1.213519691195107247e-01
1.216224676101018143e-01
1.218931124950091704e-01
1.221630582326927450e-01
1.224339770363461477e-01
1.227054785859875291e-01
1.229773184961151788e-01
1.232487123159019399e-01
1.235200774466598678e-01
1.237925244636160355e-01
1.240643970106760918e-01
1.243366992502763085e-01
1.246088664788634337e-01
1.248812506433628622e-01
1.251554061846881782e-01
1.254295891213417502e-01
1.257040681312996677e-01
1.259785479364545213e-01
1.262538212150712824e-01
1.265299804145871010e-01
1.268064206026912610e-01
1.270828221380469747e-01
1.273581652061172298e-01
1.276344761482569867e-01
1.279113097134904897e-01
1.281882093951324242e-01
1.284660133110634428e-01
1.287432825069936837e-01
1.290208886388740650e-01
1.292992233712668693e-01
1.295780540545012072e-01
1.298575154135148402e-01
1.301366611189181122e-01
1.304152253903164138e-01
1.306942868171457051e-01
1.309747229683602132e-01
1.312553744011716872e-01
1.315360234575350673e-01
1.318163256843487841e-01
1.320961107618320307e-01
1.323773243007684841e-01
1.326598331540357611e-01
1.329418507196554466e-01
1.332236080654992660e-01
1.335065332232337199e-01
1.337904498085907556e-01
1.340738036524500298e-01
1.343578549321678417e-01
1.346426834506610493e-01
1.349269368723605700e-01
1.352114983155235095e-01
1.354967380801818111e-01
1.357818449722444643e-01
1.360670229541508791e-01
1.363532175117577738e-01
1.366403527999680567e-01
1.369279037769514096e-01
1.372159620657994461e-01
1.375044216187022994e-01
1.377931522979546353e-01
1.380819219594684732e-01
1.383702430727304644e-01
1.386592541598889172e-01
1.389487884694103892e-01
1.392380773027135366e-01
1.395276949007316636e-01
1.398185724003571107e-01
1.401094951242780051e-01
1.404004274417946785e-01
1.406913208967925100e-01
1.409823289454174566e-01
1.412749090197865931e-01
1.415677637342288575e-01
1.418604673093559199e-01
1.421539401939134750e-01
1.424481306511677092e-01
1.427422950277615898e-01
1.430360993520645441e-01
1.433297320924510621e-01
1.436242717660010659e-01
1.439197226481154779e-01
1.442150011751392180e-01
1.445093326749079810e-01
1.448041240278939989e-01
1.450999882969331578e-01
1.453953254243678384e-01
1.456909491530600231e-01
1.459873539468918568e-01
1.462831382749420206e-01
1.465788490214645357e-01
1.468757545388109098e-01
1.471735978145842227e-01
1.474712485879953738e-01
1.477684672112983266e-01
1.480666031734010346e-01
1.483657071508544811e-01
1.486649843050712461e-01
1.489637609798972473e-01
1.492634171181899949e-01
1.495644177588809354e-01
1.498665848350392571e-01
1.501687341654521779e-01
1.504701026143460962e-01
1.507725369377705127e-01
1.510750751235825917e-01
1.513768778936205872e-01
1.516783924045251031e-01
1.519802484793472963e-01
1.522829865491113766e-01
1.525862938204333441e-01
1.528897974306264174e-01
1.531922660488337085e-01
1.534944457639572102e-01
1.537968567869791303e-01
1.540988031527635860e-01
1.544017464528034400e-01
1.547054198235880418e-01
1.550095298821690670e-01
1.553147477269786747e-01
1.556205255668495491e-01
1.559265848893247874e-01
1.562332994840167910e-01
1.565395342052084970e-01
1.568450748833789266e-01
1.571514415779257934e-01
1.574586897394122109e-01
1.577666265754549824e-01
1.580756096726999571e-01
1.583848682082001080e-01
1.586941682448769486e-01
1.590042134175578548e-01
1.593145855921006826e-01
1.596239677324970685e-01
1.599329740571162339e-01
1.602430254347927963e-01
1.605546553534340504e-01
1.608664860703577226e-01
1.611772039541097823e-01
1.614882222516011434e-01
1.618006849178467710e-01
1.621148296096321939e-01
1.624293757372097524e-01
1.627431963210356491e-01
1.630568268161280421e-01
1.633711396658096004e-01
1.636853633275418274e-01
1.639994312179431091e-01
1.643133108704643575e-01
1.646274096483792415e-01
1.649421110822675007e-01
1.652571422854367256e-01
1.655729936981991390e-01
1.658886630514127547e-01
1.662031994506044386e-01
1.665181963602025417e-01
1.668342775304111070e-01
1.671499841993316082e-01
1.674666785319942341e-01
1.677842347699493863e-01
1.681017062085825853e-01
1.684201351637898136e-01
1.687387913959568775e-01
1.690564956378639294e-01
1.693749123076909169e-01
1.696937080144043930e-01
1.700120765051130189e-01
1.703308878424726058e-01
1.706504426706520194e-01
1.709702674677129330e-01
1.712900130410727473e-01
1.716106774131423707e-01
1.719326380275019162e-01
1.722549524798560328e-01
1.725765053904535218e-01
1.728976387615315247e-01
1.732205670876561243e-01
1.735453956713524093e-01
1.738697035335769192e-01
1.741931428471701071e-01
1.745176333340470176e-01
1.748439110686517139e-01
1.751696610842354285e-01
1.754953922902355301e-01
1.758216861903673101e-01
1.761474992669107287e-01
1.764742110203797731e-01
1.768012703051150269e-01
1.771277917581399741e-01
1.774551916536150908e-01
1.777827565559965961e-01
1.781109508701525235e-01
1.784398412531403022e-01
1.787683615214884780e-01
1.790967231057286335e-01
1.794254941015774041e-01
1.797553203407181166e-01
1.800859252932804910e-01
1.804163469098608308e-01
1.807458045700188198e-01
1.810752147493417397e-01
1.814053559625975476e-01
1.817355672251681209e-01
1.820658917970446045e-01
1.823966080397438627e-01
1.827275886246991499e-01
1.830590394189991754e-01
1.833911518557397591e-01
1.837229930124417432e-01
1.840536496839028369e-01
1.843848636825888010e-01
1.847167664166887990e-01
1.850493968595050831e-01
1.853832533581599440e-01
1.857165617454328288e-01
1.860492435853821902e-01
1.863834618320590053e-01
1.867188693063608074e-01
1.870543469055890029e-01
1.873897684398403152e-01
1.877245334960689072e-01
1.880601003697216500e-01
1.883977294884059128e-01
1.887363248416169537e-01
1.890742322992767788e-01
1.894120033602726128e-01
1.897496667823446170e-01
1.900877922741735782e-01
1.904265174598135657e-01
1.907657793434763271e-01
1.911061348101182888e-01
1.914461601974619120e-01
1.917852559898926557e-01
1.921251707293573086e-01
1.924657789312812783e-01
1.928053825259970488e-01
1.931444156323422479e-01
1.934836348939143191e-01
1.938240505584501727e-01
1.941662613152776995e-01
1.945085494217004551e-01
1.948497482010744242e-01
1.951910501763415295e-01
1.955328101608149460e-01
1.958756067444660798e-01
1.962187770776984974e-01
1.965614307668424043e-01
1.969047950144508230e-01
1.972488325242884866e-01
1.975930735601780786e-01
1.979377412461343910e-01
1.982825771097246059e-01
1.986280610346870534e-01
1.989735469204603757e-01
1.993177310111668432e-01
1.996629955001028300e-01
2.000096647145990225e-01
2.003563725844303145e-01
2.007038561380557751e-01
2.010515724244443247e-01
2.013994228437051559e-01
2.017473484975856879e-01
2.020951649878118539e-01
2.024433765876555713e-01
2.027915972061557770e-01
2.031408919814499947e-01
2.034916200779225970e-01
2.038416812020928393e-01
2.041920844487214171e-01
2.045428879996809557e-01
2.048928333640185062e-01
2.052433919655317351e-01
2.055937456577607292e-01
2.059441475567051483e-01
2.062949799027706532e-01
2.066462256350168336e-01
2.069984887008782526e-01
2.073513674434601661e-01
2.077049534062785086e-01
2.080582844553074129e-01
2.084108929556311995e-01
2.087629954747232675e-01
2.091158426511576796e-01
2.094702399695300699e-01
2.098256504470915884e-01
2.101813017062939826e-01
2.105370193616742935e-01
2.108934035476266455e-01
2.112500381411282491e-01
2.116060452072956177e-01
2.119624828812792239e-01
2.123190903747989022e-01
2.126756703365101364e-01
2.130326525653214176e-01
2.133908955655929307e-01
2.137493331467180679e-01
2.141078306978842771e-01
2.144669067955089770e-01
2.148257764626679001e-01
2.151853733593518114e-01
2.155458066007222562e-01
2.159066741948102164e-01
2.162668161791342913e-01
2.166273264684940580e-01
2.169896423820245890e-01
2.173520936849314966e-01
2.177140645846259714e-01
2.180761812401696420e-01
2.184383256046544264e-01
2.188006108144986139e-01
2.191637962448191590e-01
2.195269983778300460e-01
2.198902177409450820e-01
2.202543018933801333e-01
2.206181886618461541e-01
2.209817751675213215e-01
2.213456336882802522e-01
2.217111844663347264e-01
2.220773280585152110e-01
2.224425688355890773e-01
2.228088860486897860e-01
2.231769496495508431e-01
2.235451778382792631e-01
2.239125334651083099e-01
2.242798253306886869e-01
2.246465900936367166e-01
2.250136581868394936e-01
2.253806733689092401e-01
2.257479767824199790e-01
2.261169672217853699e-01
2.264864118578005237e-01
2.268565792269791048e-01
2.272269056754752659e-01
2.275960628728581903e-01
2.279652516994241374e-01
2.283350444829855830e-01
2.287049053697036427e-01
2.290745931500811627e-01
2.294447676132349845e-01
2.298166701327157002e-01
2.301882846673909133e-01
2.305593694964212237e-01
2.309305984649804300e-01
2.313024635219226299e-01
2.316757138734492349e-01
2.320489496832242871e-01
2.324215516156879213e-01
2.327940771464360736e-01
2.331659387786325088e-01
2.335386496240886567e-01
2.339128289859016829e-01
2.342872314209286377e-01
2.346604638997623615e-01
2.350333687090847279e-01
2.354085995509742901e-01
2.357838408395012686e-01
2.361581027511684694e-01
2.365334796428730235e-01
2.369095155961649102e-01
2.372852456053838599e-01
2.376619432569605228e-01
2.380400437632020638e-01
2.384181679093455297e-01
2.387956344462351388e-01
2.391734785022382181e-01
2.395515916444745930e-01
2.399308307254774397e-01
2.403109130119803760e-01
2.406901845439041454e-01
2.410687251569285094e-01
2.414482297495079144e-01
2.418289425337254439e-01
2.422105425859719940e-01
2.425925310919347100e-01
2.429741007647364670e-01
2.433570223122812348e-01
2.437408350035754068e-01
2.441241004581760077e-01
2.445059389910605729e-01
2.448883487687840144e-01
2.452719179993120002e-01
2.456562687930810285e-01
2.460395709368482786e-01
2.464216844150812769e-01
2.468046512157561490e-01
2.471885402586779523e-01
2.475732550139057575e-01
2.479579172142084842e-01
2.483430001759135419e-01
2.487284652923449080e-01
2.491130320350489480e-01
2.494969434436185851e-01
2.498824849430291151e-01
2.502697359307308189e-01
2.506580696176333722e-01
2.510456516110929903e-01
2.514322058817842209e-01
2.518203183971070569e-01
2.522105109107548593e-01
2.526018792984722761e-01
2.529938664081197164e-01
2.533852432836563584e-01
2.537762314655914175e-01
2.541679120964630001e-01
2.545592872919441585e-01
2.549510510234593297e-01
2.553444413101385591e-01
2.557392774062147156e-01
2.561343848773082743e-01
2.565296217279369739e-01
2.569246517673862140e-01
2.573192940847194299e-01
2.577140324253515691e-01
2.581085026203566724e-01
2.585030752792017439e-01
2.588989338492070358e-01
2.592961348238476127e-01
2.596932926900341609e-01
2.600896861815793493e-01
2.604857731272174903e-01
2.608829582552031345e-01
2.612811928886824009e-01
2.616798499094025177e-01
2.620777539484769880e-01
2.624761287451097824e-01
2.628759615650986814e-01
2.632746814651505396e-01
2.636738394197272184e-01
2.640737521131369947e-01
2.644727780949702733e-01
2.648719258362750573e-01
2.652712616517342581e-01
2.656705027617077275e-01
2.660704139479462271e-01
2.664718282758320456e-01
2.668737819171820291e-01
2.672764174076310839e-01
2.676791051993354653e-01
2.680811467027153783e-01
2.684837258895270140e-01
2.688874234104912664e-01
2.692923877273423194e-01
2.696977163532633948e-01
2.701035886523043272e-01
2.705102932810213856e-01
2.709163781302357799e-01
2.713218949208786035e-01
2.717269286346200019e-01
2.721325342477160514e-01
2.725400045277326933e-01
2.729473788997351935e-01
2.733553022239550989e-01
2.737644270111867506e-01
2.741734236844404760e-01
2.745808232095184320e-01
2.749871593776372913e-01
2.753940685185644610e-01
2.758021980586230493e-01
2.762113886560418341e-01
2.766208012532356819e-01
2.770314660009489116e-01
2.774423639174587453e-01
2.778532016304708918e-01
2.782643474242662007e-01
2.786750029680961638e-01
2.790856813790589253e-01
2.794957525211941296e-01
2.799053740665674028e-01
2.803158712926555607e-01
2.807262912160735091e-01
2.811366986641751220e-01
2.815482675962284742e-01
2.819596582196711720e-01
2.823714315261543484e-01
2.827833697604872354e-01
2.831959382821649940e-01
2.836107158924069394e-01
2.840265764020741823e-01
2.844424526817349586e-01
2.848585156372245297e-01
2.852752349792224695e-01
2.856912001987248484e-01
2.861069523025974726e-01
2.865230920711064333e-01
2.869396851953653349e-01
2.873571127963734373e-01
2.877752244582424956e-01
2.881940009558581206e-01
2.886125655302989035e-01
2.890305939589479234e-01
2.894490352294009083e-01
2.898672816154031495e-01
2.902847383908535028e-01
2.907033628551982107e-01
2.911235073786920813e-01
2.915430789451627369e-01
2.919616544740814001e-01
2.923801179836425512e-01
2.927998695002076990e-01
2.932212449511397701e-01
2.936427716545295108e-01
2.940646430497439456e-01
2.944873899859445365e-01
2.949097626608659928e-01
2.953323884181382475e-01
2.957564524000056427e-01
2.961803257576938186e-01
2.966039755840648717e-01
2.970281299931355479e-01
2.974519297311513100e-01
2.978745958171642449e-01
2.982972329608517548e-01
2.987201339961720326e-01
2.991436332544507026e-01
2.995685465721071306e-01
2.999939559170838876e-01
3.004189468168873001e-01
3.008438549661955896e-01
3.012701059968556083e-01
3.016978162950703646e-01
3.021259474260609701e-01
3.025526821590421855e-01
3.029789520752700915e-01
3.034060688976339959e-01
3.038336573996006096e-01
3.042613351148348300e-01
3.046889023865287371e-01
3.051167642351949039e-01
3.055461627884980547e-01
3.059762435136730296e-01
3.064055791684423546e-01
3.068354934761662878e-01
3.072657097193929321e-01
3.076969871563422498e-01
3.081280385285243284e-01
3.085590412074551980e-01
3.089907927193824566e-01
3.094226310632492982e-01
3.098558293814199782e-01
3.102894587190411779e-01
3.107234740055833666e-01
3.111584421444616999e-01
3.115932377049922541e-01
3.120277015177069790e-01
3.124622495208967399e-01
3.128962314559667890e-01
3.133310194406338511e-01
3.137658609637951068e-01
3.142000485816290323e-01
3.146365699518852699e-01
3.150742222528034042e-01
3.155107868256915582e-01
3.159469088272581216e-01
3.163841664950088894e-01
3.168221567044244291e-01
3.172596994525077596e-01
3.176960956531914015e-01
3.181329638541970373e-01
3.185718972241043390e-01
3.190115463263317741e-01
3.194523426221294038e-01
3.198933078856383561e-01
3.203341595236661177e-01
3.207764347137470606e-01
3.212182557682360939e-01
3.216598078138687145e-01
3.221021758277864411e-01
3.225442901979126975e-01
3.229863729833917785e-01
3.234286126108564252e-01
3.238722934145217280e-01
3.243171934981789462e-01
3.247624996922439666e-01
3.252073361496823356e-01
3.256521970021643564e-01
3.260973763627523225e-01
3.265426639573230649e-01
3.269879370630784376e-01
3.274335349879849422e-01
3.278807504113531168e-01
3.283270622522384552e-01
3.287723349493754110e-01
3.292182094243264467e-01
3.296639900057504735e-01
3.301110635369244872e-01
3.305593819105285269e-01
3.310067059962707448e-01
3.314543175301017941e-01
3.319029520989508764e-01
3.323511373483973852e-01
3.327997188664493788e-01
3.332485228194715932e-01
3.336978757142968766e-01
3.341489107506867562e-01
3.346005560065338780e-01
3.350518000960339693e-01
3.355036114366178324e-01
3.359566049280184874e-01
3.364078797923611974e-01
3.368591395074204686e-01
3.373115051770122497e-01
3.377641838353267478e-01
3.382170393127668095e-01
3.386685618431267142e-01
3.391197164824236721e-01
3.395713585961152581e-01
3.400231647035308891e-01
3.404764581373002641e-01
3.409311454585473022e-01
3.413847338209803350e-01
3.418383789936674244e-01
3.422922109909774524e-01
3.427452160609801290e-01
3.431984472864957336e-01
3.436514292058489017e-01
3.441047695537403084e-01
3.445592291315471289e-01
3.450139591538609052e-01
3.454688091087492197e-01
3.459256753443361032e-01
3.463828147860715800e-01
3.468393206166629494e-01
3.472978718382607743e-01
3.477561224598090250e-01
3.482140271761576256e-01
3.486729053243705079e-01
3.491308108527964582e-01
3.495899942910786762e-01
3.500490083603542968e-01
3.505065916030578599e-01
3.509665779711662603e-01
3.514273097730897799e-01
3.518877638382443829e-01
3.523487633346956693e-01
3.528096460042137728e-01
3.532705691232226330e-01
3.537321522654927608e-01
3.541946453282726059e-01
3.546577685972469030e-01
3.551195012273386520e-01
3.555796071592285945e-01
3.560407188000559997e-01
3.565036630248782923e-01
3.569669031837480744e-01
3.574313349483020930e-01
3.578969041718638167e-01
3.583613490652428624e-01
3.588263229170173818e-01
3.592912171142736977e-01
3.597561528131839603e-01
3.602228282310138696e-01
3.606898651816896062e-01
3.611590647188072656e-01
3.616287192572819609e-01
3.620968011393246866e-01
3.625644121695196787e-01
3.630315681743468970e-01
3.634997955203843056e-01
3.639699760078592417e-01
3.644405905810393920e-01
3.649112575780679713e-01
3.653824066367260537e-01
3.658525114500861819e-01
3.663229776744526545e-01
3.667950240472456214e-01
3.672673515956367263e-01
3.677406125156751360e-01
3.682146611352989374e-01
3.686884282364049081e-01
3.691622465143011289e-01
3.696369584530392327e-01
3.701114214565592309e-01
3.705862163435788559e-01
3.710625957433164590e-01
3.715393839083630523e-01
3.720167904834084105e-01
3.724947682212213507e-01
3.729720076764937442e-01
3.734492571713132758e-01
3.739279362960797881e-01
3.744049502526623496e-01
3.748822482412497714e-01
3.753616964525071098e-01
3.758401001225386562e-01
3.763181577721971816e-01
3.767959027160927565e-01
3.772745075923443769e-01
3.777526118209025285e-01
3.782303305253014725e-01
3.787088635100105405e-01
3.791872142420020242e-01
3.796678145837071860e-01
3.801489386072147147e-01
3.806289876572622743e-01
3.811092658638148833e-01
3.815892719466451588e-01
3.820713745787470139e-01
3.825539246302297469e-01
3.830347865544822539e-01
3.835164477060066801e-01
3.839985768882246409e-01
3.844820593594938107e-01
3.849668277230899327e-01
3.854513086246206810e-01
3.859360546609568732e-01
3.864206065542868940e-01
3.869045770627363434e-01
3.873888723494776642e-01
3.878732868367276709e-01
3.883580860649810118e-01
3.888425778883894957e-01
3.893272295253119575e-01
3.898125826216045642e-01
3.902980143914323019e-01
3.907841614355303528e-01
3.912709842268012328e-01
3.917573288327687031e-01
3.922444899274725727e-01
3.927333998445657892e-01
3.932214572933298014e-01
3.937081907760904831e-01
3.941967366984862053e-01
3.946859119496709534e-01
3.951755339513061127e-01
3.956658205435663600e-01
3.961556741655704039e-01
3.966467249103838300e-01
3.971388433127771012e-01
3.976305032895949831e-01
3.981219810999626629e-01
3.986151425388119174e-01
3.991088605241545073e-01
3.996015782600910726e-01
4.000943684870310602e-01
4.005878047074913906e-01
4.010808292534883135e-01
4.015730873946052326e-01
4.020663704427394625e-01
4.025619818626106072e-01
4.030578312980930833e-01
4.035524780554662905e-01
4.040475711503855316e-01
4.045426097004400368e-01
4.050362587114698099e-01
4.055306998005990815e-01
4.060265089678006811e-01
4.065224651165415537e-01
4.070199587338746983e-01
4.075190827146669137e-01
4.080179279740639986e-01
4.085168694172528481e-01
4.090163679612355274e-01
4.095166711128098158e-01
4.100187358858106701e-01
4.105195605573699891e-01
4.110183697954105098e-01
4.115178666583479972e-01
4.120190826806445772e-01
4.125219232452075335e-01
4.130240761900874635e-01
4.135262671033720361e-01
4.140286890196889780e-01
4.145313448200479978e-01
4.150346836504320014e-01
4.155379470663491115e-01
4.160411049634500924e-01
4.165443072036597028e-01
4.170472401291725473e-01
4.175509338557465422e-01
4.180546234511144377e-01
4.185574054737679073e-01
4.190603068967265754e-01
4.195631736745585316e-01
4.200678968938086899e-01
4.205725068145921841e-01
4.210766519559886456e-01
4.215807439620381514e-01
4.220849413880758405e-01
4.225910945284103160e-01
4.230974518898424908e-01
4.236047568846411648e-01
4.241132779788067686e-01
4.246207891714048888e-01
4.251287453169916852e-01
4.256376592494267030e-01
4.261468180742248868e-01
4.266566136272556542e-01
4.271665021726382405e-01
4.276759261277026103e-01
4.281856220862917395e-01
4.286963158071841473e-01
4.292076409230152212e-01
4.297198521856142039e-01
4.302316763209531603e-01
4.307432600727189032e-01
4.312553568431142237e-01
4.317668935097952465e-01
4.322786380427278696e-01
4.327917630763483681e-01
4.333028814125367556e-01
4.338124405964451924e-01
4.343252306529460927e-01
4.348378341101968303e-01
4.353498251651259365e-01
4.358629818653455001e-01
4.363758686668883224e-01
4.368894080716745343e-01
4.374041709765920105e-01
4.379190607634542709e-01
4.384325489736157211e-01
4.389470335804131484e-01
4.394632799825787250e-01
4.399794740921338376e-01
4.404957709657248976e-01
4.410122010025291361e-01
4.415275295143638590e-01
4.420433431866689911e-01
4.425599400173333975e-01
4.430779776346968069e-01
4.435973165989969269e-01
4.441160770118712797e-01
4.446353609068141033e-01
4.451542044154546129e-01
4.456719115818784105e-01
4.461910882805678047e-01
4.467118351648172170e-01
4.472313110118205093e-01
4.477510203996699634e-01
4.482720568566948005e-01
4.487927596072379677e-01
4.493128108699317447e-01
4.498338758837951423e-01
4.503566830170901980e-01
4.508786213262283016e-01
4.514000280581692559e-01
4.519227206423278576e-01
4.524456034310432306e-01
4.529685931276311583e-01
4.534913195759883164e-01
4.540131973430592272e-01
4.545358166338365202e-01
4.550607225768606989e-01
4.555850412089884616e-01
4.561087816034206099e-01
4.566354385731405952e-01
4.571637133492439942e-01
4.576913111652965438e-01
4.582187451885884610e-01
4.587447312032372770e-01
4.592701419818925324e-01
4.597970582198204204e-01
4.603240973903853228e-01
4.608521991430389875e-01
4.613793890199311409e-01
4.619065261345827733e-01
4.624348942316225952e-01
4.629612396972320187e-01
4.634879275121470688e-01
4.640165660732997188e-01
4.645453781743833499e-01
4.650745925360086352e-01
4.656047145646625141e-01
4.661351716035529447e-01
4.666646004279935145e-01
4.671937960051378846e-01
4.677249883853672463e-01
4.682561446711254738e-01
4.687876233942553927e-01
4.693185441547920167e-01
4.698491540633339958e-01
4.703808440960826620e-01
4.709127599328555847e-01
4.714451404110279187e-01
4.719765365756727338e-01
4.725094608306973365e-01
4.730435892907086659e-01
4.735779042055058841e-01
4.741124431378612170e-01
4.746462127209853943e-01
4.751794489645244646e-01
4.757117703447689694e-01
4.762452405524920662e-01
4.767796651830884525e-01
4.773139827006188107e-01
4.778493130845927195e-01
4.783856306870242214e-01
4.789218076142062741e-01
4.794580406850239562e-01
4.799950459770443989e-01
4.805316781886622146e-01
4.810684344778064503e-01
4.816077584818612145e-01
4.821476249708051554e-01
4.826877848759411060e-01
4.832303843588006687e-01
4.837733129819746236e-01
4.843147279672670447e-01
4.848526910738799600e-01
4.853924277897361805e-01
4.859351873092097041e-01
4.864760177804984820e-01
4.870181963564558791e-01
4.875617605176619795e-01
4.881023484448679950e-01
4.886431840103837021e-01
4.891865484568085343e-01
4.897289656458276852e-01
4.902722253885115622e-01
4.908177865188361744e-01
4.913625525476292832e-01
4.919061139050308618e-01
4.924498433274934750e-01
4.929938700740182922e-01
4.935381886679483521e-01
4.940843116711575167e-01
4.946301534099597497e-01
4.951763020791314918e-01
4.957235309100531118e-01
4.962700531615960031e-01
4.968186981197605379e-01
4.973680857806901945e-01
4.979171008658680453e-01
4.984662416638862004e-01
4.990147665840715674e-01
4.995630965258796019e-01
5.001125864343662908e-01
5.006616959025382840e-01
5.012105613274553395e-01
5.017599227951686780e-01
5.023086176741010656e-01
5.028574542727192176e-01
5.034067119170841931e-01
5.039568937917821012e-01
5.045061546493651017e-01
5.050566136297965913e-01
5.056095408362095700e-01
5.061622239816127022e-01
5.067138264369656087e-01
5.072654352759142782e-01
5.078183710819816898e-01
5.083710993265049272e-01
5.089262413291156806e-01
5.094816690191442676e-01
5.100338959336295774e-01
5.105873273611127861e-01
5.111416115576004060e-01
5.116946462431988252e-01
5.122498809289250943e-01
5.128069544382062306e-01
5.133647704905299758e-01
5.139221082988960632e-01
5.144786854970322398e-01
5.150344831425993641e-01
5.155901717413866603e-01
5.161474980142238822e-01
5.167029623999780386e-01
5.172574075232522217e-01
5.178119324014028857e-01
5.183673521932384842e-01
5.189237872885172909e-01
5.194811511324325393e-01
5.200403766790427929e-01
5.205998232995081576e-01
5.211582480591158140e-01
5.217150951144121640e-01
5.222715551612852058e-01
5.228314044934974092e-01
5.233949027454102287e-01
5.239575191955142541e-01
5.245181250787965821e-01
5.250797202886365866e-01
5.256434579435562693e-01
5.262071077599206337e-01
5.267695337452898974e-01
5.273306747901450597e-01
5.278926519713322829e-01
5.284570196520790297e-01
5.290217544746369516e-01
5.295863842402165345e-01
5.301510888885779815e-01
5.307163243641667139e-01
5.312815389075385974e-01
5.318452906452023621e-01
5.324099104608008837e-01
5.329746253789495736e-01
5.335379219061497924e-01
5.341022815502217691e-01
5.346666659060027582e-01
5.352308972637120910e-01
5.357957481413888612e-01
5.363601343341772854e-01
5.369231978264822347e-01
5.374890438874020404e-01
5.380586604070589640e-01
5.386279437112093671e-01
5.391966366636467001e-01
5.397645619029717290e-01
5.403322402640994282e-01
5.409013690356145876e-01
5.414710879084355666e-01
5.420407756090168672e-01
5.426105987968447009e-01
5.431813596772721020e-01
5.437538362495171196e-01
5.443242139709184579e-01
5.448930205253769143e-01
5.454638800421628408e-01
5.460342631822676651e-01
5.466053708985216808e-01
5.471785649315890065e-01
5.477507251492945706e-01
5.483221683142560643e-01
5.488957906484400739e-01
5.494710206691506560e-01
5.500455832159071301e-01
5.506203055550946690e-01
5.511953757612397808e-01
5.517703640866367110e-01
5.523429812174257547e-01
5.529158287561656282e-01
5.534911447252761629e-01
5.540691064544547295e-01
5.546475298044557523e-01
5.552246228252833982e-01
5.558021747088570663e-01
5.563798626856057972e-01
5.569574358932176672e-01
5.575350052335280582e-01
5.581143955015686053e-01
5.586952829847050550e-01
5.592765716833018041e-01
5.598572476418240962e-01
5.604370970370980976e-01
5.610163992641848951e-01
5.615962565772988357e-01
5.621761152803784745e-01
5.627560204283171830e-01
5.633380388587159171e-01
5.639205389666966939e-01
5.645026820007151835e-01
5.650862363909977537e-01
5.656708693724223913e-01
5.662557630490131499e-01
5.668400291817327075e-01
5.674241790926316531e-01
5.680092124762863293e-01
5.685944922253344247e-01
5.691806437879860514e-01
5.697659457358011936e-01
5.703499629220070144e-01
5.709337061510747491e-01
5.715160243384196370e-01
5.720985791032834333e-01
5.726831226793347440e-01
5.732709083357135915e-01
5.738598143906368243e-01
5.744480228923261045e-01
5.750372059014229320e-01
5.756261071623623993e-01
5.762141280191264148e-01
5.768035623501424070e-01
5.773945473687704943e-01
5.779845552109262874e-01
5.785739777840058773e-01
5.791625828560518219e-01
5.797499255439969579e-01
5.803371597206138377e-01
5.809273564970265369e-01
5.815182661626933092e-01
5.821087025784722480e-01
5.826995843052638069e-01
5.832881446709873297e-01
5.838781966323989270e-01
5.844711346946347419e-01
5.850640946063165870e-01
5.856558229593790132e-01
5.862470495794102066e-01
5.868377771606629878e-01
5.874288181888759341e-01
5.880211420871623851e-01
5.886141788274387165e-01
5.892080727419964914e-01
5.898000636956224341e-01
5.903924373844658957e-01
5.909869434356032070e-01
5.915829337101523588e-01
5.921800552726870226e-01
5.927769287659040431e-01
5.933740608580223563e-01
5.939706128408526187e-01
5.945667614091847408e-01
5.951635362747237368e-01
5.957603963374134004e-01
5.963571480996612273e-01
5.969551526933227770e-01
5.975537493232107034e-01
5.981508216261219868e-01
5.987486921000897411e-01
5.993473756764083893e-01
5.999465123197668115e-01
6.005440723258669289e-01
6.011419876242700688e-01
6.017431862311254376e-01
6.023440160104044372e-01
6.029461629488023222e-01
6.035471348522877255e-01
6.041465444707296850e-01
6.047480253381017912e-01
6.053509646967338842e-01
6.059535016781395500e-01
6.065570036485390393e-01
6.071624376729644057e-01
6.077668807257583516e-01
6.083701520921365180e-01
6.089735613774641676e-01
6.095773150817165309e-01
6.101827370178282139e-01
6.107890823868693531e-01
6.113945317085390796e-01
6.119998862354679714e-01
6.126048577928735472e-01
6.132097303013838152e-01
6.138153078607740953e-01
6.144210099042684003e-01
6.150265765312969979e-01
6.156315418006733653e-01
6.162374344218015665e-01
6.168425666312409295e-01
6.174478836635350909e-01
6.180559800877034604e-01
6.186648215639639625e-01
6.192723593791005232e-01
6.198804553519556837e-01
6.204912127493251717e-01
6.211002007120968171e-01
6.217062198294889264e-01
6.223148206445183739e-01
6.229247942510868219e-01
6.235347455281243789e-01
6.241452915037681848e-01
6.247551705565982383e-01
6.253658163500438461e-01
6.259784423440994949e-01
6.265912266326083557e-01
6.272017073347320171e-01
6.278122110706384484e-01
6.284243790237622473e-01
6.290362555282436041e-01
6.296479512163788428e-01
6.302620585295939382e-01
6.308747388843441994e-01
6.314863204723319967e-01
6.321003175180854861e-01
6.327140832910709278e-01
6.333263055773835637e-01
6.339369982912574919e-01
6.345475055142205667e-01
6.351584095465082624e-01
6.357719470754805702e-01
6.363875573952895159e-01
6.370020849640728455e-01
6.376179720031960318e-01
6.382352593125250051e-01
6.388524105996699065e-01
6.394693362433029327e-01
6.400865375420308201e-01
6.407044776651433793e-01
6.413216527576089954e-01
6.419372197697092997e-01
6.425552388862413311e-01
6.431768478667863054e-01
6.437986893647342779e-01
6.444188038232255833e-01
6.450387239201329503e-01
6.456591373657463162e-01
6.462787732714777578e-01
6.468977890814879839e-01
6.475159383951583081e-01
6.481356407970222389e-01
6.487548394584291556e-01
6.493738299149666160e-01
6.499958813226249799e-01
6.506181190670443648e-01
6.512391562153339031e-01
6.518609764520573169e-01
6.524857593139271605e-01
6.531112163158835360e-01
6.537364174018871488e-01
6.543617943646053980e-01
6.549879757675783898e-01
6.556163126318436118e-01
6.562431216531625644e-01
6.568689579986047855e-01
6.574973886674063683e-01
6.581269685564883343e-01
6.587562574043078767e-01
6.593859594037789762e-01
6.600166095596675664e-01
6.606473477289992458e-01
6.612761720866355830e-01
6.619026775324836631e-01
6.625296124649667773e-01
6.631590400176312627e-01
6.637902699395589190e-01
6.644206658375487740e-01
6.650509888568429950e-01
6.656849893469164448e-01
6.663179806566638108e-01
6.669488664799498867e-01
6.675809964508694350e-01
6.682130227578222392e-01
6.688462291242651681e-01
6.694804721058664754e-01
6.701154938399455085e-01
6.707513395099178322e-01
6.713849177874794405e-01
6.720189015286257561e-01
6.726555485541505508e-01
6.732928563384348308e-01
6.739301710660068334e-01
6.745672899529934208e-01
6.752044444193087136e-01
6.758412153329432792e-01
6.764777838775024588e-01
6.771149215441583102e-01
6.777534631119356279e-01
6.783932545008193316e-01
6.790318682119915739e-01
6.796703498127231180e-01
6.803105446092883035e-01
6.809501244809137432e-01
6.815904143055864228e-01
6.822310376455695824e-01
6.828722921423836523e-01
6.835138641126050629e-01
6.841545459421329856e-01
6.847948372639754977e-01
6.854343252460064484e-01
6.860746050954285025e-01
6.867155260309387721e-01
6.873588481615353629e-01
6.880035307390029997e-01
6.886480850221955441e-01
6.892913398913901313e-01
6.899333011927515358e-01
6.905762422193840733e-01
6.912195350936829463e-01
6.918639837647297952e-01
6.925088224993533048e-01
6.931532487377199958e-01
6.937988318408322419e-01
6.944438313649253791e-01
6.950890712987010112e-01
6.957369245819140513e-01
6.963866132837598366e-01
6.970380821787056647e-01
6.976875004341827058e-01
6.983369895497471003e-01
6.989900130252786337e-01
6.996438385725397557e-01
7.002956302027416591e-01
7.009468275800364578e-01
7.015982405379810327e-01
7.022485803763915957e-01
7.029001808255990191e-01
7.035534319602950726e-01
7.042057936689227748e-01
7.048577415396957146e-01
7.055100066303920947e-01
7.061626086071410846e-01
7.068170168217126070e-01
7.074719114177712154e-01
7.081283628303239874e-01
7.087853824818676207e-01
7.094424970037763734e-01
7.101002066452259953e-01
7.107568100738540506e-01
7.114147942717126138e-01
7.120732505431118797e-01
7.127318696295638079e-01
7.133903949706924541e-01
7.140487125948093983e-01
7.147089170403390090e-01
7.153697125760277720e-01
7.160302383279354421e-01
7.166927434863806790e-01
7.173549971439575623e-01
7.180155215429419036e-01
7.186779181713548459e-01
7.193414333284042783e-01
7.200044456996049780e-01
7.206666660378168165e-01
7.213264487368982181e-01
7.219853613210507337e-01
7.226468076935942397e-01
7.233082374792086933e-01
7.239684362950075114e-01
7.246301451747148015e-01
7.252941072491503327e-01
7.259585871468943186e-01
7.266224258303399797e-01
7.272868310160365279e-01
7.279511940189139496e-01
7.286146306609535550e-01
7.292782399684409889e-01
7.299426686440156908e-01
7.306075637076852036e-01
7.312726637763895532e-01
7.319371317211643690e-01
7.326008254775573381e-01
7.332664586187713773e-01
7.339339400376335698e-01
7.346004230948716129e-01
7.352665125807520408e-01
7.359334828606231005e-01
7.366007211221815565e-01
7.372674826010183757e-01
7.379353905932505286e-01
7.386036532475248606e-01
7.392729351439760732e-01
7.399425190639464800e-01
7.406116965107651939e-01
7.412815043077218835e-01
7.419506055363368491e-01
7.426203490512311989e-01
7.432898642179489590e-01
7.439602860463574441e-01
7.446324714744362305e-01
7.453049787829379991e-01
7.459778548722577618e-01
7.466513452124310390e-01
7.473253737743000835e-01
7.480010639699488095e-01
7.486776668490866538e-01
7.493529650979907641e-01
7.500265530508316569e-01
7.506991941332646912e-01
7.513736283275588290e-01
7.520503451988728161e-01
7.527278246385649130e-01
7.534044960426117266e-01
7.540814475104787862e-01
7.547600127245989166e-01
7.554402459128505276e-01
7.561211685402682292e-01
7.568026324557642903e-01
7.574842090085800450e-01
7.581645637523436454e-01
7.588436377727436621e-01
7.595215879015290161e-01
7.602015658214170690e-01
7.608824332726024098e-01
7.615639406276955015e-01
7.622452921072451204e-01
7.629268234456213493e-01
7.636106951616742355e-01
7.642940448785520147e-01
7.649775450091367279e-01
7.656609698026818345e-01
7.663460095808826145e-01
7.670340789462960496e-01
7.677228549696027970e-01
7.684121748603336410e-01
7.690997762444455876e-01
7.697843185638867380e-01
7.704696137897704133e-01
7.711582455716646800e-01
7.718472164989907958e-01
7.725363635175005461e-01
7.732265413654542119e-01
7.739172599535969477e-01
7.746082864418085689e-01
7.752988539049123773e-01
7.759907696004803013e-01
7.766814538581534588e-01
7.773709755125833842e-01
7.780606670950835912e-01
7.787502365775818003e-01
7.794425632260590930e-01
7.801351171003210183e-01
7.808266147788068823e-01
7.815197571474246097e-01
7.822144156837977924e-01
7.829074836034809470e-01
7.835998518303689542e-01
7.842951991310037618e-01
7.849916499863731634e-01
7.856890496749342478e-01
7.863861192637173758e-01
7.870831515047272964e-01
7.877805447346417633e-01
7.884742652158200915e-01
7.891676795506501474e-01
7.898608425857646109e-01
7.905554424434911853e-01
7.912525506742954517e-01
7.919477521560155386e-01
7.926419397214009566e-01
7.933372313812379062e-01
7.940328010571322537e-01
7.947294188969468154e-01
7.954271365048202203e-01
7.961240565374992917e-01
7.968240670484110222e-01
7.975227823175492503e-01
7.982203523202359152e-01
7.989222066311648662e-01
7.996238941100141107e-01
8.003246355264554968e-01
8.010251094882208101e-01
8.017236286516047361e-01
8.024224304768896587e-01
8.031223426230015283e-01
8.038233553430818024e-01
8.045247699629439753e-01
8.052241784317303308e-01
8.059241727141711609e-01
8.066243823888646913e-01
8.073246780820875212e-01
8.080271570845879436e-01
8.087301121775629653e-01
8.094326141132309749e-01
8.101360500634372519e-01
8.108394046761541185e-01
8.115417033034177940e-01
8.122422073110414642e-01
8.129438656851485367e-01
8.136477813941467296e-01
8.143512314391954110e-01
8.150551381753599056e-01
8.157600557954076681e-01
8.164658959642198122e-01
8.171729346994162091e-01
8.178799263085382298e-01
8.185865199385248259e-01
8.192929387535307084e-01
8.199996918763978737e-01
8.207084296121546219e-01
8.214177753847629049e-01
8.221270839673874287e-01
8.228374329340411020e-01
8.235473124953803792e-01
8.242597646977525283e-01
8.249726072045304726e-01
8.256824019478193888e-01
8.263928497752270896e-01
8.271035835488489418e-01
8.278153185322396634e-01
8.285300613247094104e-01
8.292441227560971573e-01
8.299576847297157611e-01
8.306705126882795165e-01
8.313805159541018952e-01
8.320907910222297144e-01
8.328028088775186744e-01
8.335162156298687730e-01
8.342302578335734076e-01
8.349432019925239201e-01
8.356556207511168788e-01
8.363681665883530014e-01
8.370812657133044343e-01
8.377953862501648086e-01
8.385087601159613158e-01
8.392230014761713486e-01
8.399380003971902431e-01
8.406515601710332630e-01
8.413647606237455445e-01
8.420771654459450195e-01
8.427898333157146649e-01
8.435033215995015876e-01
8.442166355245396270e-01
8.449317868536027065e-01
8.456470903046692245e-01
8.463623098195647287e-01
8.470772651912724660e-01
8.477927698767145914e-01
8.485099939522398049e-01
8.492266784258396539e-01
8.499424144206644272e-01
8.506601404618865381e-01
8.513789593931397892e-01
8.520958951769699308e-01
8.528134216737767170e-01
8.535307953160367056e-01
8.542484832898625813e-01
8.549678572022677558e-01
8.556870439851328447e-01
8.564052574188143474e-01
8.571233006805588639e-01
8.578435978066155654e-01
8.585625411631041537e-01
8.592800263956811291e-01
8.599987416761144532e-01
8.607171300459018903e-01
8.614348156662622324e-01
8.621539439414940276e-01
8.628752999529267775e-01
8.635975586518553904e-01
8.643206699112764291e-01
8.650447943452005406e-01
8.657700339135765422e-01
8.664949114593910595e-01
8.672198134031534611e-01
8.679453856398788858e-01
8.686700083802667560e-01
8.693937924580228405e-01
8.701173911774220393e-01
8.708437171487782846e-01
8.715702121798899471e-01
8.722946197139404001e-01
8.730213417643513107e-01
8.737476258113794358e-01
8.744721206763655941e-01
8.751988255031547537e-01
8.759251046477253277e-01
8.766496404659188668e-01
8.773762428063572871e-01
8.781041723263774967e-01
8.788331329458648478e-01
8.795629459254560301e-01
8.802916010679371350e-01
8.810195771229566430e-01
8.817481788555767697e-01
8.824769583286119490e-01
8.832055963263496512e-01
8.839355927439446203e-01
8.846660847680162254e-01
8.853958872589935414e-01
8.861275198554817711e-01
8.868592296889763471e-01
8.875902498174674804e-01
8.883214503130408835e-01
8.890515376529981584e-01
8.897827700134345319e-01
8.905151609643114918e-01
8.912470049344575207e-01
8.919789795713831682e-01
8.927128118817110325e-01
8.934462041776034535e-01
8.941793278251858323e-01
8.949135771254286276e-01
8.956492845389146806e-01
8.963865175512930605e-01
8.971231154850820566e-01
8.978593530751317608e-01
8.985969905289921122e-01
8.993359109055883982e-01
9.000742669644152816e-01
9.008116110341581884e-01
9.015468553087090386e-01
9.022823251937621691e-01
9.030184581019101708e-01
9.037549129862365582e-01
9.044925882729383249e-01
9.052317483741418869e-01
9.059734793105815864e-01
9.067152593832336072e-01
9.074550883383665223e-01
9.081974677488168224e-01
9.089398895422780011e-01
9.096790100849819760e-01
9.104191155967873428e-01
9.111598131603942941e-01
9.119009261041871595e-01
9.126424594865145679e-01
9.133840268161291798e-01
9.141248170936123740e-01
9.148658854566534826e-01
9.156088796447995337e-01
9.163540553658124921e-01
9.170999032223131620e-01
9.178437491236488555e-01
9.185876654447691081e-01
9.193325609399271015e-01
9.200777479317420182e-01
9.208213759298259360e-01
9.215647542163576400e-01
9.223106704936154809e-01
9.230568893215834736e-01
9.238022088401608434e-01
9.245476123000376800e-01
9.252944156098449335e-01
9.260410372275874602e-01
9.267862263572164139e-01
9.275317177879458530e-01
9.282805963421200124e-01
9.290301099370608107e-01
9.297797715564235510e-01
9.305313397574707102e-01
9.312832943631251803e-01
9.320367055552055691e-01
9.327881762051255521e-01
9.335384662528396493e-01
9.342878501074624031e-01
9.350371009061946292e-01
9.357894613997441713e-01
9.365442572677051825e-01
9.372985978046972644e-01
9.380532237130491113e-01
9.388089905672416524e-01
9.395635472709683578e-01
9.403186555229504640e-01
9.410744410670430771e-01
9.418318226806987603e-01
9.425884672095741212e-01
9.433438238469283865e-01
9.441003208392735324e-01
9.448572175398679551e-01
9.456143251212664191e-01
9.463699256403967919e-01
9.471255533512750180e-01
9.478825102673863467e-01
9.486406095589584586e-01
9.493978559302872489e-01
9.501548639335146706e-01
9.509126810485694081e-01
9.516714266231515174e-01
9.524309511330616429e-01
9.531881947192064608e-01
9.539468139921521983e-01
9.547061855530870611e-01
9.554681628120595960e-01
9.562314589348903660e-01
9.569919329939637898e-01
9.577528041213921872e-01
9.585147268923250863e-01
9.592761173768343808e-01
9.600375988621983048e-01
9.607981715028295344e-01
9.615614343898847283e-01
9.623267718441111951e-01
9.630875790829911409e-01
9.638491621659841524e-01
9.646127991494292120e-01
9.653753637438289292e-01
9.661378977157731862e-01
9.669024791586815493e-01
9.676653113642532666e-01
9.684276014496806528e-01
9.691922185723391703e-01
9.699560939022267014e-01
9.707198068948212910e-01
9.714836571693602485e-01
9.722464599377773631e-01
9.730073610247444993e-01
9.737675496105874240e-01
9.745300058176722402e-01
9.752929914763263097e-01
9.760543685868401376e-01
9.768173108927805659e-01
9.775816858750135951e-01
9.783469168575896768e-01
9.791122906597976572e-01
9.798783764484276793e-01
9.806449555027501042e-01
9.814113642280412053e-01
9.821797673650443095e-01
9.829479202392473747e-01
9.837169016873402727e-01
9.844868430283038041e-01
9.852554650884980392e-01
9.860245265143181559e-01
9.867929170762751445e-01
9.875605799596756107e-01
9.883287485259836247e-01
9.890983180291867960e-01
9.898674440861366941e-01
9.906360186861120631e-01
9.914054466266185583e-01
9.921727626174172698e-01
9.929396449108492950e-01
9.937066460230904452e-01
9.944758777029958363e-01
9.952475520834215272e-01
9.960187556228327077e-01
9.967907469936093667e-01
9.975643014014496934e-01
9.983356652731868452e-01
9.991075408855634166e-01
9.998795948131262712e-01
1.000651056404534556e+00
1.001425552317755985e+00
1.002199362433831675e+00
1.002976632848273431e+00
1.003754247505367125e+00
1.004530154708808798e+00
1.005307873583804801e+00
1.006084235075435540e+00
1.006860405361944766e+00
1.007638624809368499e+00
1.008417735593167608e+00
1.009193671062074804e+00
1.009970049196112996e+00
1.010749563008128016e+00
1.011529812544565310e+00
1.012309979332326693e+00
1.013089493853355672e+00
1.013868409865342546e+00
1.014647048733980927e+00
1.015427638290969714e+00
1.016208833054853544e+00
1.016991502186185503e+00
1.017776666165239652e+00
1.018562545973973110e+00
1.019347380391924851e+00
1.020130327285822647e+00
1.020912800473139148e+00
1.021697850394854612e+00
1.022482583096812725e+00
1.023267148674446458e+00
1.024052480852949643e+00
1.024836536239919438e+00
1.025624378785123358e+00
1.026412860621877643e+00
1.027197702266661405e+00
1.027981057597597392e+00
1.028765428431729578e+00
1.029550922545180214e+00
1.030337278856276573e+00
1.031125647771495180e+00
1.031915872767044773e+00
1.032705928172150678e+00
1.033495931808314561e+00
1.034285900095723409e+00
1.035074456961266876e+00
1.035863169646838111e+00
1.036652545053452723e+00
1.037443544745207502e+00
1.038236726847358904e+00
1.039029806044800663e+00
1.039822264118057893e+00
1.040613288079583754e+00
1.041406310872467822e+00
1.042199883199287580e+00
1.042992776308874436e+00
1.043784800233225951e+00
1.044578133795676100e+00
1.045372766297072653e+00
1.046166132959846173e+00
1.046961395953231344e+00
1.047755643980023965e+00
1.048548506642594802e+00
1.049342779557032035e+00
1.050137562188656837e+00
1.050929295148167908e+00
1.051722354550799432e+00
1.052517634110986755e+00
1.053312588174473152e+00
1.054107315219680263e+00
1.054903370951852049e+00
1.055698743986409616e+00
1.056493863217829787e+00
1.057291331635236142e+00
1.058087782333420934e+00
1.058882504542423053e+00
1.059678656988248813e+00
1.060479026704309602e+00
1.061278827181521001e+00
1.062078415911318130e+00
1.062878075947830459e+00
1.063676813330343141e+00
1.064475533642277538e+00
1.065274733311185829e+00
1.066073734823689056e+00
1.066871965501764441e+00
1.067671970361141920e+00
1.068472536098681758e+00
1.069273181213231227e+00
1.070073860522142706e+00
1.070875074571066898e+00
1.071675638320034762e+00
1.072475214322293757e+00
1.073274154296311345e+00
1.074074325353524095e+00
1.074876625285574372e+00
1.075677368034155812e+00
1.076479299718420934e+00
1.077282945163773320e+00
1.078086602284667794e+00
1.078892100894036643e+00
1.079695655496457185e+00
1.080498609458344417e+00
1.081304016619297759e+00
1.082110203869102616e+00
1.082915026864486041e+00
1.083720789353115332e+00
1.084528478282984709e+00
1.085336848252860031e+00
1.086144794578934203e+00
1.086952136035470806e+00
1.087760290445319189e+00
1.088565420938400585e+00
1.089371427670420722e+00
1.090176407682872162e+00
1.090978063779305174e+00
1.091781756236530176e+00
1.092586143549804989e+00
1.093389537056155492e+00
1.094194626059963316e+00
1.095001629711170210e+00
1.095808082114481552e+00
1.096613263674082184e+00
1.097417697618883858e+00
1.098222593369809763e+00
1.099025668228782004e+00
1.099830717402654034e+00
1.100637124339358230e+00
1.101441552384902822e+00
1.102248245760463208e+00
1.103053568791466876e+00
1.103857986826334292e+00
1.104665062075706805e+00
1.105473020505208570e+00
1.106281637684018326e+00
1.107090254306325017e+00
1.107900436232448049e+00
1.108714084642796527e+00
1.109525402519177417e+00
1.110335014864929803e+00
1.111147937329643343e+00
1.111963112766470196e+00
1.112778852738558255e+00
1.113593263210888029e+00
1.114408895476122430e+00
1.115227353859445270e+00
1.116044643914722467e+00
1.116861510953594872e+00
1.117678641256641070e+00
1.118495250906370808e+00
1.119312342206154387e+00
1.120130691917962995e+00
1.120950361223203684e+00
1.121772436122707939e+00
1.122596577152840336e+00
1.123418967634877585e+00
1.124241052782571471e+00
1.125061873515951216e+00
1.125882562424812328e+00
1.126706502350300454e+00
1.127530060839074810e+00
1.128351556390552402e+00
1.129173843448820769e+00
1.129996799899546822e+00
1.130818221353729003e+00
1.131637699974163302e+00
1.132458909376772960e+00
1.133280463396428628e+00
1.134100605875200563e+00
1.134922567461781551e+00
1.135745047397379581e+00
1.136567771787916792e+00
1.137392270302772346e+00
1.138216426006457116e+00
1.139039384218605733e+00
1.139864368172425646e+00
1.140691542553547100e+00
1.141517624046171075e+00
1.142341118001114042e+00
1.143166289845461092e+00
1.143991904385511793e+00
1.144817174892013290e+00
1.145644969447559891e+00
1.146471643839688692e+00
1.147294543965709401e+00
1.148119545988012691e+00
1.148946965028004419e+00
1.149770511714409693e+00
1.150597114848576519e+00
1.151425200608916066e+00
1.152251079712538040e+00
1.153079152606806712e+00
1.153910333649445841e+00
1.154743255744063335e+00
1.155574640997069302e+00
1.156405877142268945e+00
1.157237331884288789e+00
1.158069639766981851e+00
1.158903887941607813e+00
1.159738597791196701e+00
1.160572015021108294e+00
1.161403938627998622e+00
1.162238850877497010e+00
1.163075000937574766e+00
1.163910037870722780e+00
1.164745443970859107e+00
1.165580082922421878e+00
1.166415027143114624e+00
1.167253924483158123e+00
1.168091985814884159e+00
1.168924405078650919e+00
1.169755965317176516e+00
1.170588568691637965e+00
1.171421853766240861e+00
1.172255457611548035e+00
1.173088598734530974e+00
1.173923579722338406e+00
1.174758702806405930e+00
1.175590440192286534e+00
1.176426067052183111e+00
1.177263225811790104e+00
1.178097135493277658e+00
1.178933897027297562e+00
1.179769220545672459e+00
1.180600413954733474e+00
1.181435716453048679e+00
1.182273711849090025e+00
1.183113378111458447e+00
1.183951329604659541e+00
1.184785913148992176e+00
1.185625061400616076e+00
1.186465796157949448e+00
1.187304313488042551e+00
1.188143298253873770e+00
1.188980890118129352e+00
1.189818335561766416e+00
1.190658367486364000e+00
1.191497098613035321e+00
1.192336106715174759e+00
1.193176800740778143e+00
1.194017811780278437e+00
1.194860459116462881e+00
1.195703774274659903e+00
1.196547677746694793e+00
1.197393253447845751e+00
1.198237172706967391e+00
1.199080424598041539e+00
1.199924062275905978e+00
1.200767221409308805e+00
1.201610676390296284e+00
1.202455653744755049e+00
1.203301432504398694e+00
1.204144204081867287e+00
1.204987827712983739e+00
1.205835863181945466e+00
1.206683481547081493e+00
1.207528672109462242e+00
1.208373426319382160e+00
1.209220041685399538e+00
1.210067173736012025e+00
1.210914521276096112e+00
1.211764881273939221e+00
1.212614704064885141e+00
1.213464077978990252e+00
1.214316133921577112e+00
1.215167660867611854e+00
1.216018508882748650e+00
1.216870963443832387e+00
1.217724316812834218e+00
1.218576138836940936e+00
1.219423923476024241e+00
1.220275468936975249e+00
1.221131973844761687e+00
1.221985336721650883e+00
1.222839386066589151e+00
1.223695921668561004e+00
1.224553776790308079e+00
1.225413232639771755e+00
1.226272441904317834e+00
1.227131070252513334e+00
1.227989500879849372e+00
1.228846951435290435e+00
1.229706904637562825e+00
1.230566560004908716e+00
1.231422583793623904e+00
1.232280898740975683e+00
1.233139480418377953e+00
1.233997237099318856e+00
1.234855762997991047e+00
1.235712927181142673e+00
1.236570307118928458e+00
1.237427609830307196e+00
1.238285652327548503e+00
1.239146652137838034e+00
1.240005330703103148e+00
1.240863609439017523e+00
1.241726372799007549e+00
1.242589793814504073e+00
1.243452227340005267e+00
1.244315734361468584e+00
1.245178990442384670e+00
1.246042126188635635e+00
1.246908823111596787e+00
1.247773946352564334e+00
1.248635422091908698e+00
1.249498017558480889e+00
1.250360702439422322e+00
1.251222764238715701e+00
1.252083464045009809e+00
1.252943400376605121e+00
1.253806615898503285e+00
1.254670491257950493e+00
1.255534056660190911e+00
1.256399998334557955e+00
1.257263638603986822e+00
1.258126917557377933e+00
1.258992107500693347e+00
1.259855387857976128e+00
1.260720426791246851e+00
1.261587285237300682e+00
1.262454634528334507e+00
1.263323768719886386e+00
1.264193810370199511e+00
1.265065778106914562e+00
1.265937391639253340e+00
1.266809245574972209e+00
1.267682549773628597e+00
1.268553787647916486e+00
1.269422361745363936e+00
1.270293822753850277e+00
1.271166646462066119e+00
1.272037720122474846e+00
1.272912763653137436e+00
1.273789645889720212e+00
1.274663857456376004e+00
1.275534818707615203e+00
1.276408626786691647e+00
1.277284456572612692e+00
1.278159675093651471e+00
1.279034854795763287e+00
1.279906307582344249e+00
1.280776452605432825e+00
1.281649154781547395e+00
1.282525020808655158e+00
1.283399331933637200e+00
1.284271304029071192e+00
1.285143560908991622e+00
1.286015444299768662e+00
1.286886540850788574e+00
1.287758825104966531e+00
1.288631296220099642e+00
1.289505530432324631e+00
1.290382103486352516e+00
1.291256976794096678e+00
1.292129514524512413e+00
1.293000895041770182e+00
1.293876987716762850e+00
1.294755320926057607e+00
1.295629380137186093e+00
1.296504556514327167e+00
1.297379599990329258e+00
1.298252849092659256e+00
1.299127768996533039e+00
1.300004744080208496e+00
1.300883155326388874e+00
1.301759645173796498e+00
1.302634319740129776e+00
1.303509775540956150e+00
1.304387092809150550e+00
1.305266697097499318e+00
1.306146047548701672e+00
1.307024635412499913e+00
1.307907450815373851e+00
1.308791277045571855e+00
1.309673072281933193e+00
1.310556845462147901e+00
1.311438705881269762e+00
1.312318913368531570e+00
1.313203313931959659e+00
1.314090655537850871e+00
1.314978469351020696e+00
1.315862893986880167e+00
1.316747012240051529e+00
1.317632778031345042e+00
1.318517974030174900e+00
1.319404885821644724e+00
1.320293694533716256e+00
1.321182592928440203e+00
1.322069516393777677e+00
1.322956136170547969e+00
1.323846833437975379e+00
1.324737270519189103e+00
1.325626387547576668e+00
1.326518188506447649e+00
1.327408326531521743e+00
1.328299413175123567e+00
1.329191427951602167e+00
1.330080542624255902e+00
1.330970866089107973e+00
1.331861457563831896e+00
1.332750877993389649e+00
1.333638726324405610e+00
1.334524716123161037e+00
1.335415537241253947e+00
1.336308874162535520e+00
1.337196716145515607e+00
1.338083378586096384e+00
1.338974633676682346e+00
1.339866990728504348e+00
1.340759120995217657e+00
1.341650428493990521e+00
1.342540557879743357e+00
1.343431256857493539e+00
1.344325164427536912e+00
1.345221322624625904e+00
1.346116061615655335e+00
1.347010445704247772e+00
1.347905422580811141e+00
1.348802002570218317e+00
1.349700371259818343e+00
1.350599826788963842e+00
1.351498821025467922e+00
1.352397361454896529e+00
1.353298349603049067e+00
1.354197578479873210e+00
1.355094724506505921e+00
1.355995920196726434e+00
1.356896569052172818e+00
1.357795928798112506e+00
1.358699599217588316e+00
1.359605704287732753e+00
1.360510221633929318e+00
1.361413774196026161e+00
1.362318137363960346e+00
1.363224722652047749e+00
1.364133820366780769e+00
1.365044371858063377e+00
1.365951607159761938e+00
1.366855167039115582e+00
1.367760962400192515e+00
1.368666176936373713e+00
1.369571551393139464e+00
1.370476552941655601e+00
1.371381612991213306e+00
1.372288226869343264e+00
1.373192024840595771e+00
1.374095966201305696e+00
1.375000239143727265e+00
1.375904200288435408e+00
1.376808986889367592e+00
1.377714520162284906e+00
1.378620901367416440e+00
1.379527275174487588e+00
1.380434753502437495e+00
1.381344210524527050e+00
1.382253740819010535e+00
1.383161919463213874e+00
1.384069601788765258e+00
1.384979332103920768e+00
1.385891820185766621e+00
1.386805094887581635e+00
1.387718479593103682e+00
1.388631251935986688e+00
1.389545531597028205e+00
1.390458941359861145e+00
1.391371248234482216e+00
1.392286016761905776e+00
1.393199797035656440e+00
1.394112571184219940e+00
1.395027356850234712e+00
1.395940901933991007e+00
1.396850857477904384e+00
1.397762204253916840e+00
1.398675119172997139e+00
1.399588592313654400e+00
1.400502419448865332e+00
1.401417245884488683e+00
1.402332687369691078e+00
1.403247132219379134e+00
1.404161577364603675e+00
1.405075930426226583e+00
1.405991722483908468e+00
1.406906607784915497e+00
1.407820423161425305e+00
1.408734405088879704e+00
1.409648315949172170e+00
1.410562939526210924e+00
1.411475544647940339e+00
1.412389085342703021e+00
1.413304327189012888e+00
1.414219515906942615e+00
1.415136914447518546e+00
1.416054110306142810e+00
1.416972211573912066e+00
1.417893021058121983e+00
1.418813215645760017e+00
1.419735258024335867e+00
1.420658254280649402e+00
1.421578012620008824e+00
1.422496787950014108e+00
1.423417208093353592e+00
1.424338572227124455e+00
1.425262204443831893e+00
1.426187957696965602e+00
1.427110211257249128e+00
1.428033130178628207e+00
1.428958556035764715e+00
1.429882437127873329e+00
1.430805221092082968e+00
1.431726250603910122e+00
1.432645894875037129e+00
1.433566825716917847e+00
1.434490530445820200e+00
1.435415397697014095e+00
1.436341544617623978e+00
1.437269992947173280e+00
1.438199683205878765e+00
1.439128271408032012e+00
1.440056058682338325e+00
1.440984102249173393e+00
1.441911102685539570e+00
1.442837679916131544e+00
1.443765970202433024e+00
1.444694971225197744e+00
1.445625214291538896e+00
1.446556235234656596e+00
1.447487777993161195e+00
1.448420751488585623e+00
1.449352147044755679e+00
1.450282464715224151e+00
1.451213966128859667e+00
1.452144167984143364e+00
1.453074387244780885e+00
1.454003120429380846e+00
1.454929733962719629e+00
1.455858590233034544e+00
1.456790437236979541e+00
1.457724304864496778e+00
1.458658930191446546e+00
1.459594080567495844e+00
1.460528541674458003e+00
1.461463654860609473e+00
1.462401191701121705e+00
1.463339214227864726e+00
1.464278270393526871e+00
1.465217863166423218e+00
1.466156522820564190e+00
1.467096386869836122e+00
1.468037427726207600e+00
1.468975712645438136e+00
1.469911939488244723e+00
1.470849314313083411e+00
1.471788964494774588e+00
1.472730072485710640e+00
1.473670421907884887e+00
1.474611605841197104e+00
1.475553103091086671e+00
1.476494617369592088e+00
1.477435811802551235e+00
1.478375924768037697e+00
1.479315017315665060e+00
1.480255802617331806e+00
1.481198215061046541e+00
1.482138569520197624e+00
1.483079029445924624e+00
1.484020961601739907e+00
1.484962849155188058e+00
1.485903788209740117e+00
1.486843335746235617e+00
1.487783200832465402e+00
1.488722875932745993e+00
1.489662320608231338e+00
1.490604780267832608e+00
1.491551439518659761e+00
1.492499122964295211e+00
1.493444840921588357e+00
1.494388957472055912e+00
1.495332693432537496e+00
1.496275870380098238e+00
1.497219568153874025e+00
1.498163945185652768e+00
1.499108341796635990e+00
1.500053209069815319e+00
1.501001080892658157e+00
1.501951991791289132e+00
1.502899985392570859e+00
1.503845159869308779e+00
1.504791177322648554e+00
1.505738262280634343e+00
1.506686186003444616e+00
1.507634894249491486e+00
1.508585441931289406e+00
1.509536819011325193e+00
1.510487329439082593e+00
1.511438886269113491e+00
1.512391233416989333e+00
1.513341066314763506e+00
1.514288647289426804e+00
1.515238925088015387e+00
1.516191039417517983e+00
1.517143283159121836e+00
1.518096114715160372e+00
1.519048774151543046e+00
1.520002284938095860e+00
1.520957428574822634e+00
1.521913073141285100e+00
1.522869118487317763e+00
1.523825289853526277e+00
1.524783734120537249e+00
1.525741861005937006e+00
1.526696563549480468e+00
1.527651623095578781e+00
1.528608734809599357e+00
1.529567916071419953e+00
1.530527655307720947e+00
1.531487137659951037e+00
1.532445457327267002e+00
1.533404028077786529e+00
1.534362728701561540e+00
1.535319149868472843e+00
1.536274367302193911e+00
1.537230061107685453e+00
1.538185821312329171e+00
1.539143657306921709e+00
1.540103550345718553e+00
1.541062846317865942e+00
1.542021090251426862e+00
1.542980666560581415e+00
1.543940711495947582e+00
1.544898724259494260e+00
1.545857838371263560e+00
1.546815898005503342e+00
1.547776010359593890e+00
1.548738828116235311e+00
1.549698970883223836e+00
1.550659220406183758e+00
1.551618156429106277e+00
1.552575448654909707e+00
1.553533043466847952e+00
1.554492679990410853e+00
1.555453527149720516e+00
1.556413851864539621e+00
1.557373513723824932e+00
1.558333502534462012e+00
1.559295745621582574e+00
1.560258289675827914e+00
1.561220364733131305e+00
1.562186032692440163e+00
1.563155566644057748e+00
1.564123140622728503e+00
1.565090258253210020e+00
1.566058853938085527e+00
1.567027552376958788e+00
1.567996413147725532e+00
1.568966702158499649e+00
1.569937959119637183e+00
1.570908360456530151e+00
1.571877564602734978e+00
1.572848881000052934e+00
1.573821254033197281e+00
1.574790656211220385e+00
1.575761146229707865e+00
1.576731543459280571e+00
1.577700404293747027e+00
1.578668971286242950e+00
1.579636490769006141e+00
1.580602961343552382e+00
1.581568211753837883e+00
1.582535352969056897e+00
1.583505152829552731e+00
1.584474183673317160e+00
1.585440750141535293e+00
1.586407919805445710e+00
1.587376365236366382e+00
1.588345331250304637e+00
1.589314747508147274e+00
1.590283754353659429e+00
1.591253061298398386e+00
1.592225905279855747e+00
1.593199293860408927e+00
1.594171141554163507e+00
1.595143300916565865e+00
1.596114618801111273e+00
1.597086824098034485e+00
1.598057685169560260e+00
1.599031004648246546e+00
1.600008045775776155e+00
1.600984134808884241e+00
1.601959435324679326e+00
1.602933682082167133e+00
1.603910384179457527e+00
1.604886251826190602e+00
1.605859100156853847e+00
1.606830917118910795e+00
1.607804844900219132e+00
1.608783620909267187e+00
1.609763771984781267e+00
1.610742970360145687e+00
1.611722498539158055e+00
1.612702923374363939e+00
1.613681575493485454e+00
1.614658114827577817e+00
1.615636577404615304e+00
1.616616533446976423e+00
1.617597149729381734e+00
1.618580947116775803e+00
1.619564345711805853e+00
1.620547823387279651e+00
1.621529411161963363e+00
1.622507193719656016e+00
1.623484372949651089e+00
1.624463102992773855e+00
1.625444638455362023e+00
1.626425433127382192e+00
1.627404307179747045e+00
1.628382273462155139e+00
1.629363816723522485e+00
1.630349447625628612e+00
1.631335653932948437e+00
1.632321437669992159e+00
1.633304363086991229e+00
1.634286778036719179e+00
1.635269848535123138e+00
1.636251278411873011e+00
1.637234905229763449e+00
1.638219914136588740e+00
1.639205711722755865e+00
1.640190072488399764e+00
1.641173666000161901e+00
1.642160043062446340e+00
1.643143916760011036e+00
1.644128822136502022e+00
1.645113312465808386e+00
1.646096865970609890e+00
1.647083259010794887e+00
1.648069423615134532e+00
1.649054563074739077e+00
1.650037868581350597e+00
1.651023708204101714e+00
1.652013648979121729e+00
1.653001334529832667e+00
1.653990951075857696e+00
1.654983779265615906e+00
1.655975351056520495e+00
1.656967533800026482e+00
1.657959575293361798e+00
1.658950378558402994e+00
1.659940038592510492e+00
1.660931142209987721e+00
1.661923011932052274e+00
1.662913101139237959e+00
1.663902104249130431e+00
1.664889227341312061e+00
1.665876488227439722e+00
1.666867238651080108e+00
1.667860016650051236e+00
1.668854599830080998e+00
1.669851003512426990e+00
1.670845243176643402e+00
1.671839021967946870e+00
1.672834869304208327e+00
1.673829197497946453e+00
1.674823764898712541e+00
1.675820603395243857e+00
1.676817474878114833e+00
1.677815346190574930e+00
1.678814410436504367e+00
1.679812958449235616e+00
1.680810133279958318e+00
1.681809168126132237e+00
1.682809462321317895e+00
1.683809481909364081e+00
1.684810963206058387e+00
1.685808841723305251e+00
1.686805340200504100e+00
1.687804223622957123e+00
1.688803573844794181e+00
1.689806008688459205e+00
1.690809116230878262e+00
1.691813139769123620e+00
1.692819176887088162e+00
1.693822494761448416e+00
1.694823469157161089e+00
1.695825213105434992e+00
1.696828392436550148e+00
1.697834980068831934e+00
1.698843229271819411e+00
1.699847128656652329e+00
1.700849340304747548e+00
1.701853190403622929e+00
1.702859170135089917e+00
1.703865120830823088e+00
1.704870204784521004e+00
1.705875454752017406e+00
1.706880272730503245e+00
1.707886644102849072e+00
1.708892754452052909e+00
1.709898942836973079e+00
1.710904327580838435e+00
1.711909818952893403e+00
1.712915319052130902e+00
1.713918999098764218e+00
1.714924228015473062e+00
1.715931506181092470e+00
1.716938282997799492e+00
1.717947446349850971e+00
1.718955092084547775e+00
1.719961449359530992e+00
1.720968553511950550e+00
1.721974161582157992e+00
1.722982421865337344e+00
1.723989656342499011e+00
1.724996241562052557e+00
1.726004311958074355e+00
1.727011833920795381e+00
1.728019537740503875e+00
1.729027865651875606e+00
1.730037240814691568e+00
1.731049328089518724e+00
1.732060821674201057e+00
1.733071529885519713e+00
1.734082336454193518e+00
1.735092365900583466e+00
1.736102790867826817e+00
1.737114809498113033e+00
1.738127789340091489e+00
1.739141344044369486e+00
1.740158546708753029e+00
1.741172944657936261e+00
1.742184999227176290e+00
1.743199524184307014e+00
1.744212271221958099e+00
1.745224234436750121e+00
1.746238157389007561e+00
1.747254093695193244e+00
1.748269820106565842e+00
1.749284867168987345e+00
1.750300790426022601e+00
1.751316634732641431e+00
1.752330980881341427e+00
1.753343196984206820e+00
1.754355724371230663e+00
1.755371232581417473e+00
1.756388015863110441e+00
1.757404095792240106e+00
1.758420222773565467e+00
1.759435414360031258e+00
1.760448613470329882e+00
1.761465156365137341e+00
1.762483135839244097e+00
1.763501223284679620e+00
1.764520512285729703e+00
1.765539002554749937e+00
1.766558975806256093e+00
1.767578986983409539e+00
1.768595596933738578e+00
1.769610959221341373e+00
1.770625991187988690e+00
1.771639843122582159e+00
1.772657235790609631e+00
1.773679192725001963e+00
1.774700985288938160e+00
1.775722302509599171e+00
1.776742863385353033e+00
1.777760654569463084e+00
1.778779734825758352e+00
1.779803091196080489e+00
1.780825833061364216e+00
1.781847983907855371e+00
1.782871754988649915e+00
1.783893895710327637e+00
1.784918899057555297e+00
1.785948077468358264e+00
1.786974928936060358e+00
1.788002160988921174e+00
1.789031262573686165e+00
1.790059122870113928e+00
1.791087932882803102e+00
1.792118102944661562e+00
1.793148093720826841e+00
1.794179316739791696e+00
1.795206897668359725e+00
1.796234549493638921e+00
1.797264149758910134e+00
1.798294062486082145e+00
1.799328202631354179e+00
1.800360782641757584e+00
1.801391835648397333e+00
1.802422783039118848e+00
1.803455049435666480e+00
1.804491079181372415e+00
1.805528957164842740e+00
1.806566439815337821e+00
1.807601269077319328e+00
1.808635845679424259e+00
1.809672021968599109e+00
1.810706868371407818e+00
1.811740933917309837e+00
1.812776776511780152e+00
1.813810771752624618e+00
1.814843542103961704e+00
1.815877775360228208e+00
1.816912045998135383e+00
1.817946533130183173e+00
1.818979836884713874e+00
1.820010940255024190e+00
1.821041336951168432e+00
1.822072581139601466e+00
1.823105307246219553e+00
1.824139409470862727e+00
1.825172412006170308e+00
1.826203753044697065e+00
1.827235846001052044e+00
1.828268474964912294e+00
1.829302222149272739e+00
1.830339122476267955e+00
1.831379061003637787e+00
1.832418326081196147e+00
1.833456148043168144e+00
1.834495481270925321e+00
1.835534382110717733e+00
1.836574540592985638e+00
1.837618688608096740e+00
1.838663122917760129e+00
1.839707769226019085e+00
1.840752035275722509e+00
1.841794740675969821e+00
1.842837367585732578e+00
1.843881118386827334e+00
1.844926134630933356e+00
1.845971509650430997e+00
1.847017853628039497e+00
1.848063397609425396e+00
1.849108370713701488e+00
1.850151213816618956e+00
1.851195737952103348e+00
1.852241454236511320e+00
1.853286046321879432e+00
1.854332069806517991e+00
1.855379411195712036e+00
1.856427688906487683e+00
1.857474237351729229e+00
1.858521053617283370e+00
1.859567354183648602e+00
1.860611360857894026e+00
1.861657512652566293e+00
1.862705573306117079e+00
1.863751084591065421e+00
1.864799571541001511e+00
1.865849294569069450e+00
1.866896295652198168e+00
1.867946453218863212e+00
1.868996583632383635e+00
1.870043803441219010e+00
1.871090927195217857e+00
1.872138943488016016e+00
1.873189850128318401e+00
1.874242287415930797e+00
1.875294507608764372e+00
1.876347853122152909e+00
1.877403115522549015e+00
1.878458855759912449e+00
1.879513744111931173e+00
1.880569283015513848e+00
1.881623645656174570e+00
1.882676114537110701e+00
1.883729626597139495e+00
1.884785657651621094e+00
1.885841404908366936e+00
1.886897025662843896e+00
1.887953419728349624e+00
1.889008950592491853e+00
1.890063157434096475e+00
1.891119217231423288e+00
1.892176161585572558e+00
1.893233110710377254e+00
1.894292953907685595e+00
1.895353896529784699e+00
1.896414306165594255e+00
1.897471012588135109e+00
1.898525670451182368e+00
1.899582385886664726e+00
1.900643434664876397e+00
1.901705254074531615e+00
1.902765185029185346e+00
1.903824986540146202e+00
1.904885692866865154e+00
1.905945581094136143e+00
1.907003520026478993e+00
1.908059880821254994e+00
1.909117443111936652e+00
1.910177028955462930e+00
1.911237466570828714e+00
1.912297273943451392e+00
1.913352563591775635e+00
1.914408187386268168e+00
1.915468153610907942e+00
1.916528967675432016e+00
1.917587532223174795e+00
1.918646339947830848e+00
1.919707678189240596e+00
1.920772158249388406e+00
1.921838397687607003e+00
1.922901575091058302e+00
1.923963924777133627e+00
1.925028781680788725e+00
1.926094292147868536e+00
1.927159742789724683e+00
1.928223431028606383e+00
1.929288113120837700e+00
1.930355962294323824e+00
1.931423044090477159e+00
1.932489634718808968e+00
1.933556867942807678e+00
1.934625013518521675e+00
1.935695699801022407e+00
1.936767296278979034e+00
1.937838546348960689e+00
1.938908920213640252e+00
1.939977775627306444e+00
1.941044672971421914e+00
1.942111783209401699e+00
1.943179028964009847e+00
1.944245373685108413e+00
1.945313106899053901e+00
1.946382108374811626e+00
1.947452173122789620e+00
1.948521834970345035e+00
1.949592666772227201e+00
1.950664640390110671e+00
1.951738085680722268e+00
1.952813359550201300e+00
1.953887005272624711e+00
1.954961325471987532e+00
1.956035477207966444e+00
1.957108375485150598e+00
1.958184630179546915e+00
1.959265355037383083e+00
1.960346283315619997e+00
1.961426619745296085e+00
1.962505275978541963e+00
1.963582363139843912e+00
1.964659611261579952e+00
1.965738118159704451e+00
1.966818834799028082e+00
1.967899068895879511e+00
1.968977967402250506e+00
1.970059506480410505e+00
1.971141517464431780e+00
1.972225629452297291e+00
1.973312423484129940e+00
1.974396190250959915e+00
1.975478133695811156e+00
1.976559969947690343e+00
1.977643803096342801e+00
1.978728928008878674e+00
1.979812961900141444e+00
1.980895154463204078e+00
1.981975665835241429e+00
1.983055269946572219e+00
1.984136921250671204e+00
1.985218681846868449e+00
1.986300178108360015e+00
1.987383199751022289e+00
1.988467958454251505e+00
1.989556057906322506e+00
1.990644316825599391e+00
1.991733014832071991e+00
1.992823047301138351e+00
1.993910828591475504e+00
1.994997734993523952e+00
1.996084778422672068e+00
1.997171829213530536e+00
1.998259708514782629e+00
1.999346290560905848e+00
2.000434826782881093e+00
2.001525862784085064e+00
2.002616854630356436e+00
2.003709901209241195e+00
2.004801666019896622e+00
2.005888504682361351e+00
2.006977424670589372e+00
2.008068376518975295e+00
2.009155999781481849e+00
2.010243111234422120e+00
2.011331325687291560e+00
2.012421273598699045e+00
2.013510100703029160e+00
2.014600890592842308e+00
2.015694018801291953e+00
2.016786832527733608e+00
2.017877294367609320e+00
2.018966479828007810e+00
2.020055764218084526e+00
2.021144915081455551e+00
2.022236083910778248e+00
2.023328571421888711e+00
2.024421727449988939e+00
2.025514114616001837e+00
2.026607444996656682e+00
2.027704443161454595e+00
2.028802368751994489e+00
2.029895080976116706e+00
2.030986843373149942e+00
2.032081078101893645e+00
2.033176754315239254e+00
2.034271959068692848e+00
2.035368344444182576e+00
2.036469879799196026e+00
2.037574159075394853e+00
2.038678174700173429e+00
2.039778994404160883e+00
2.040881742002378818e+00
2.041987285136009689e+00
2.043092949790352719e+00
2.044198669388449741e+00
2.045301967351816685e+00
2.046405439995816700e+00
2.047511070103306352e+00
2.048618362554268213e+00
2.049726281761494295e+00
2.050833102340020808e+00
2.051938753450932573e+00
2.053046437698964777e+00
2.054156225497461907e+00
2.055264290244279035e+00
2.056370624684604298e+00
2.057480134212959832e+00
2.058591982632042683e+00
2.059699369538532387e+00
2.060808552299651986e+00
2.061919910531797573e+00
2.063027922724975483e+00
2.064134631647749796e+00
2.065242031798996791e+00
2.066350578372499580e+00
2.067459300608691652e+00
2.068568977315436097e+00
2.069680728498630717e+00
2.070791718468280251e+00
2.071900596956377516e+00
2.073013213840554592e+00
2.074129466592666837e+00
2.075245034309472381e+00
2.076359974503593442e+00
2.077474501641437321e+00
2.078585367490801250e+00
2.079696295997994770e+00
2.080808036503007941e+00
2.081922312743822889e+00
2.083040517923297585e+00
2.084158779292691666e+00
2.085278340088583260e+00
2.086397602883784508e+00
2.087516132777335276e+00
2.088633269506614543e+00
2.089750411765383120e+00
2.090869031196527672e+00
2.091988214744519237e+00
2.093107942772095331e+00
2.094226323718518579e+00
2.095346237735288497e+00
2.096468570201109216e+00
2.097590836378811385e+00
2.098713820956349618e+00
2.099833064426948503e+00
2.100950758838789678e+00
2.102072022925149053e+00
2.103193195528184400e+00
2.104314647044646769e+00
2.105432258713729077e+00
2.106549348695931911e+00
2.107670345527227873e+00
2.108791140531365738e+00
2.109911938615169014e+00
2.111030575122411435e+00
2.112150528388427428e+00
2.113269483657995718e+00
2.114387664792061639e+00
2.115508247161001165e+00
2.116627776578595466e+00
2.117749538047792424e+00
2.118873908027111508e+00
2.119998549748943528e+00
2.121122719817026603e+00
2.122246148699989288e+00
2.123372233557265787e+00
2.124500050359436010e+00
2.125627374822408822e+00
2.126754490235899908e+00
2.127885223938417170e+00
2.129020708692733521e+00
2.130155408398676897e+00
2.131288025591624891e+00
2.132420556515303378e+00
2.133555696578096406e+00
2.134693943930770832e+00
2.135831336110714407e+00
2.136968072075461578e+00
2.138103461845108022e+00
2.139238916608709129e+00
2.140377969184385165e+00
2.141518553467109065e+00
2.142657177801223778e+00
2.143793436049861167e+00
2.144930946770862601e+00
2.146068455232870598e+00
2.147205331610805512e+00
2.148341871400480052e+00
2.149474211584119221e+00
2.150609843420701939e+00
2.151746938248451091e+00
2.152882266672750067e+00
2.154022915719004061e+00
2.155160255833697747e+00
2.156293172946439185e+00
2.157427929382704335e+00
2.158564530891101008e+00
2.159704003152384644e+00
2.160844912154039843e+00
2.161985599837759953e+00
2.163127070960705556e+00
2.164267686027005588e+00
2.165405958049583024e+00
2.166543265448642064e+00
2.167683940210801463e+00
2.168822417491745647e+00
2.169962332634749913e+00
2.171110123707186812e+00
2.172256830451884557e+00
2.173402331003811749e+00
2.174547406715109599e+00
2.175694494081095609e+00
2.176841820708397712e+00
2.177991368826278418e+00
2.179146496300578661e+00
2.180297159783979755e+00
2.181445267104443086e+00
2.182590889004559109e+00
2.183736206278267478e+00
2.184883871555806323e+00
2.186028792856196112e+00
2.187172619890752845e+00
2.188318512613755207e+00
2.189466980541024288e+00
2.190617750861111990e+00
2.191769521855832181e+00
2.192917550856242848e+00
2.194067118844845510e+00
2.195220281299181231e+00
2.196372557677185089e+00
2.197524809984694905e+00
2.198676427391652588e+00
2.199829563143299360e+00
2.200985939508624423e+00
2.202140362253775852e+00
2.203291098153450811e+00
2.204441018835443966e+00
2.205594016055644424e+00
2.206748595546347058e+00
2.207902458875519169e+00
2.209059168266994444e+00
2.210217526920359443e+00
2.211373299716527185e+00
2.212527715907997461e+00
2.213684968448506485e+00
2.214840898635456856e+00
2.215992199095925486e+00
2.217142836473241285e+00
2.218295721188606517e+00
2.219448742884785553e+00
2.220601458970603570e+00
2.221753073808872436e+00
2.222905465125918578e+00
2.224059517755467397e+00
2.225216189732028838e+00
2.226376075251050413e+00
2.227535886083664707e+00
2.228691451929388556e+00
2.229847128260195710e+00
2.231007544141885290e+00
2.232164696973876872e+00
2.233320966369231275e+00
2.234477433591151030e+00
2.235632859980908549e+00
2.236790854953848662e+00
2.237954205091841953e+00
2.239117531964391006e+00
2.240281573458633879e+00
2.241447082962245041e+00
2.242610423824772159e+00
2.243774530010226531e+00
2.244938528489480500e+00
2.246102874349192202e+00
2.247265205619820350e+00
2.248426772250410544e+00
2.249588656856794877e+00
2.250751884718683815e+00
2.251917344958247469e+00
2.253082455522150696e+00
2.254246042552094931e+00
2.255407037612464638e+00
2.256569749712472372e+00
2.257736473216068962e+00
2.258904444243639453e+00
2.260069856543727163e+00
2.261234238385128492e+00
2.262398981123805886e+00
2.263562735212679478e+00
2.264732081609130532e+00
2.265906260980268705e+00
2.267076514241535889e+00
2.268246102558872934e+00
2.269418468626304808e+00
2.270589995504675773e+00
2.271758798434363680e+00
2.272926184660445603e+00
2.274094924727223965e+00
2.275265427286379261e+00
2.276433983842581554e+00
2.277600725772484402e+00
2.278770488496337343e+00
2.279945757708831344e+00
2.281122430104695731e+00
2.282296039558818102e+00
2.283467024015661373e+00
2.284638981221156939e+00
2.285811608447410048e+00
2.286986319651982846e+00
2.288163009606472453e+00
2.289333250234716566e+00
2.290500975999789635e+00
2.291672283679924593e+00
2.292845234814297584e+00
2.294017260144299630e+00
2.295189658493125506e+00
2.296363659591301953e+00
2.297537952765915659e+00
2.298712682063256629e+00
2.299890295603121970e+00
2.301070827414669839e+00
2.302250211148559433e+00
2.303429342710640704e+00
2.304607637571175260e+00
2.305784057417201272e+00
2.306958907474760956e+00
2.308134905232521739e+00
2.309312204571369431e+00
2.310488562066219664e+00
2.311663765790611613e+00
2.312839820988895401e+00
2.314021744180345230e+00
2.315205348797845453e+00
2.316388459852289028e+00
2.317572612410428334e+00
2.318756492400578573e+00
2.319938717252725713e+00
2.321118738843507501e+00
2.322299438096441460e+00
2.323480274305897098e+00
2.324661279870680275e+00
2.325845963182763931e+00
2.327028461072278898e+00
2.328208900603222720e+00
2.329392699915308285e+00
2.330577200289225992e+00
2.331762581552813351e+00
2.332945500935902583e+00
2.334125368806037937e+00
2.335306627594106121e+00
2.336488512123782613e+00
2.337673140298875296e+00
2.338858154883301843e+00
2.340044360025989700e+00
2.341229940482516980e+00
2.342416673684012629e+00
2.343607770605254714e+00
2.344799450427310639e+00
2.345992427984423756e+00
2.347183675966148630e+00
2.348377064106653922e+00
2.349570676488203169e+00
2.350762009066175384e+00
2.351955251713386374e+00
2.353148851164541089e+00
2.354341627951006988e+00
2.355535886711647819e+00
2.356730697369130212e+00
2.357921858603010623e+00
2.359112057948709484e+00
2.360306150275678583e+00
2.361496708595971050e+00
2.362684099945716820e+00
2.363871803954890716e+00
2.365058685422543494e+00
2.366246805164975875e+00
2.367436457349895385e+00
2.368625227741584016e+00
2.369812598330232944e+00
2.370998852738481322e+00
2.372185760461169579e+00
2.373373679671094472e+00
2.374561547614784995e+00
2.375755413182174980e+00
2.376947698976778156e+00
2.378137334320538532e+00
2.379328348286623207e+00
2.380520902605560263e+00
2.381716642816634089e+00
2.382913195739220669e+00
2.384110600446322614e+00
2.385309732126178695e+00
2.386509647808499945e+00
2.387708590810864173e+00
2.388908210564199663e+00
2.390107817805668056e+00
2.391308530020689105e+00
2.392509511739250083e+00
2.393707227827769124e+00
2.394902805304819360e+00
2.396099887128083417e+00
2.397299863977473411e+00
2.398501067491839667e+00
2.399701285486188773e+00
2.400901404209907941e+00
2.402100746011737176e+00
2.403300090794212363e+00
2.404499199940633325e+00
2.405698019387586761e+00
2.406898926059189314e+00
2.408102469761351561e+00
2.409307597521600730e+00
2.410514424699830904e+00
2.411723014531372389e+00
2.412928674986320132e+00
2.414134536386696617e+00
2.415339434295817878e+00
2.416542182775097469e+00
2.417746463648353661e+00
2.418947687720273798e+00
2.420148235978661688e+00
2.421348999863412566e+00
2.422550368965809664e+00
2.423755211693199740e+00
2.424960070422277791e+00
2.426163908187540130e+00
2.427366622489826486e+00
2.428572121844698728e+00
2.429778875860968856e+00
2.430988070707577275e+00
2.432197878400537139e+00
2.433406233572590338e+00
2.434611734807278438e+00
2.435815714084658801e+00
2.437023071993444034e+00
2.438227092062525525e+00
2.439428757025560390e+00
2.440632019894085847e+00
2.441834367518838533e+00
2.443036845768510545e+00
2.444242732635143245e+00
2.445449547655953904e+00
2.446658791016190104e+00
2.447871260752468636e+00
2.449083023458458186e+00
2.450295356603903851e+00
2.451508117299749934e+00
2.452718716197550552e+00
2.453929298950345395e+00
2.455140346869580714e+00
2.456349544684142128e+00
2.457559179181353581e+00
2.458772665376677935e+00
2.459988146697430711e+00
2.461203542199548622e+00
2.462420278401859175e+00
2.463636969967627710e+00
2.464856972547728731e+00
2.466077297272952329e+00
2.467296659636971423e+00
2.468517071746533897e+00
2.469735561238766586e+00
2.470952101335980089e+00
2.472165697263105866e+00
2.473381761515412336e+00
2.474603596294432606e+00
2.475825802585264857e+00
2.477046229879412476e+00
2.478270326726872419e+00
2.479496786889479054e+00
2.480722822338204292e+00
2.481946665218304204e+00
2.483169381761770378e+00
2.484391738543976214e+00
2.485608146585283063e+00
2.486823269507096867e+00
2.488044237526605862e+00
2.489264192254230235e+00
2.490480285496795787e+00
2.491696298573416790e+00
2.492910230743432098e+00
2.494127282794778910e+00
2.495351495559942290e+00
2.496578578853858588e+00
2.497805808818954088e+00
2.499034421771495929e+00
2.500264787312838077e+00
2.501494929335579265e+00
2.502722981091798360e+00
2.503950648979919258e+00
2.505178219096219738e+00
2.506406257298814388e+00
2.507634799394089065e+00
2.508862282351838058e+00
2.510087632785581668e+00
2.511308417419430228e+00
2.512528814270496014e+00
2.513752049022264679e+00
2.514976245125908783e+00
2.516201118046059726e+00
2.517429251415344904e+00
2.518658452957300398e+00
2.519888179879170576e+00
2.521117940721845585e+00
2.522348786362144768e+00
2.523578972621780547e+00
2.524810414610926035e+00
2.526043708751305239e+00
2.527272334962060718e+00
2.528501524387014143e+00
2.529733213453927654e+00
2.530963704311464113e+00
2.532193636970315964e+00
2.533426021443823117e+00
2.534659704096248856e+00
2.535892890006075540e+00
2.537125611464703834e+00
2.538358528834581129e+00
2.539590575601485600e+00
2.540821586139781818e+00
2.542051803339579585e+00
2.543283081814900370e+00
2.544513877439450678e+00
2.545743798785430112e+00
2.546974823763041851e+00
2.548206551136668718e+00
2.549438163377046873e+00
2.550668123974869861e+00
2.551898592538679900e+00
2.553130655701069784e+00
2.554368848899368327e+00
2.555610376333583567e+00
2.556849158362783037e+00
2.558088327629845615e+00
2.559327741202879203e+00
2.560565133378958080e+00
2.561804163085531716e+00
2.563043417095568710e+00
2.564281799857441424e+00
2.565521046630296897e+00
2.566758088237992119e+00
2.567996881423296962e+00
2.569238791105169284e+00
2.570482927300235865e+00
2.571729228218621266e+00
2.572975338255350852e+00
2.574221825547774234e+00
2.575465516640817576e+00
2.576709441824130309e+00
2.577959016420002136e+00
2.579208984866127707e+00
2.580458336162286148e+00
2.581708089935807582e+00
2.582958322821435893e+00
2.584210757985392348e+00
2.585463740732729221e+00
2.586716967645453558e+00
2.587969067807646795e+00
2.589219985253557788e+00
2.590471827875346023e+00
2.591723971882445188e+00
2.592973940749119244e+00
2.594221344389037842e+00
2.595470562522203650e+00
2.596722851572415003e+00
2.597972510767803112e+00
2.599222378539832068e+00
2.600471926951960722e+00
2.601720335848234367e+00
2.602971127580379296e+00
2.604221389872627412e+00
2.605473836640629148e+00
2.606727831763217207e+00
2.607978920066545303e+00
2.609229821434357888e+00
2.610482816913130222e+00
2.611736919438762516e+00
2.612991820177246627e+00
2.614248831922356686e+00
2.615505967640587848e+00
2.616764722932059861e+00
2.618022592400250037e+00
2.619281060162538477e+00
2.620544738507539773e+00
2.621805395478118417e+00
2.623065652615172993e+00
2.624328016791958262e+00
2.625591570871008695e+00
2.626855383839174607e+00
2.628115629764800065e+00
2.629377349874451486e+00
2.630644160810099663e+00
2.631914285589379787e+00
2.633183301064572213e+00
2.634450523848863135e+00
2.635713548453598953e+00
2.636974652396032681e+00
2.638237621909225616e+00
2.639497699444929957e+00
2.640758854536187528e+00
2.642020908471694796e+00
2.643282851407297240e+00
2.644548376105302800e+00
2.645810557236648819e+00
2.647075050750642866e+00
2.648342856913065368e+00
2.649609874055173453e+00
2.650880213573645339e+00
2.652148385729247604e+00
2.653415439883732407e+00
2.654680177298244903e+00
2.655944594745079712e+00
2.657210350800491394e+00
2.658476269760863708e+00
2.659745529368751082e+00
2.661014027449297714e+00
2.662279565403353754e+00
2.663542100878412811e+00
2.664805550535517487e+00
2.666074268697618876e+00
2.667343611433460993e+00
2.668615283342215871e+00
2.669887061910380055e+00
2.671155823365121140e+00
2.672423069545895036e+00
2.673693163553993113e+00
2.674963057185390625e+00
2.676230403635242450e+00
2.677500953009777529e+00
2.678769054432873276e+00
2.680032907598763003e+00
2.681299102537867629e+00
2.682572317956994912e+00
2.683843392723797017e+00
2.685110339704643412e+00
2.686379541770154589e+00
2.687646385727873177e+00
2.688911605909551472e+00
2.690179733101989434e+00
2.691449813095455390e+00
2.692723962903829094e+00
2.694001170688649083e+00
2.695283297673239264e+00
2.696566196984030661e+00
2.697843584621842261e+00
2.699124079532298826e+00
2.700405229166599419e+00
2.701680873513787162e+00
2.702955247703076935e+00
2.704230782219872342e+00
2.705506032171701936e+00
2.706780338862048385e+00
2.708059442105192893e+00
2.709342151003756083e+00
2.710622539942892484e+00
2.711904075738050146e+00
2.713187137252195402e+00
2.714472312934562037e+00
2.715758469835887645e+00
2.717045419460652145e+00
2.718335050261335262e+00
2.719624736639114193e+00
2.720915090450737317e+00
2.722205692706883173e+00
2.723496115809254103e+00
2.724789386029587313e+00
2.726080650457150867e+00
2.727370165338733887e+00
2.728658969949273150e+00
2.729945596134539354e+00
2.731236832173421725e+00
2.732525887815881127e+00
2.733810279916439434e+00
2.735095289580793843e+00
2.736382921247674016e+00
2.737670166136418448e+00
2.738953655545025789e+00
2.740241744360058629e+00
2.741530197388819090e+00
2.742818891114911839e+00
2.744108419944261357e+00
2.745400273399717594e+00
2.746698578772469812e+00
2.747994449246737858e+00
2.749292905820469812e+00
2.750595010531705853e+00
2.751898278963464062e+00
2.753199088947551942e+00
2.754493289161460190e+00
2.755789732764917677e+00
2.757086581746903242e+00
2.758378877291998155e+00
2.759671132631617674e+00
2.760962520255662689e+00
2.762252696122486029e+00
2.763549169582133480e+00
2.764850324027789075e+00
2.766150734627955021e+00
2.767447591666819751e+00
2.768745854111558824e+00
2.770050562296802354e+00
2.771358550342070348e+00
2.772667923283929969e+00
2.773974307223781910e+00
2.775276420661448196e+00
2.776577868972431862e+00
2.777879220929653670e+00
2.779178506912129532e+00
2.780478390795956933e+00
2.781782035266741282e+00
2.783087463648620918e+00
2.784390926284503465e+00
2.785694482546634987e+00
2.787000170235208962e+00
2.788303607577110821e+00
2.789603922186361995e+00
2.790908840484229714e+00
2.792215963470167317e+00
2.793521339410293347e+00
2.794831058106708621e+00
2.796141337096058166e+00
2.797448613184030375e+00
2.798754303847482028e+00
2.800062383267003963e+00
2.801371842121428646e+00
2.802681167190828937e+00
2.803989747371950614e+00
2.805300566169111942e+00
2.806613314262900616e+00
2.807923220128934805e+00
2.809231015533832920e+00
2.810537134336949183e+00
2.811848523813099909e+00
2.813165313645495935e+00
2.814479494924614578e+00
2.815793074475795077e+00
2.817107311727967467e+00
2.818416580558577245e+00
2.819726787369429388e+00
2.821039409670870413e+00
2.822347773359549894e+00
2.823656658828683774e+00
2.824967894082319297e+00
2.826277469672538789e+00
2.827589031789742524e+00
2.828900250429133401e+00
2.830211563417142084e+00
2.831522397957056736e+00
2.832833552958823109e+00
2.834148865192345657e+00
2.835464406426658535e+00
2.836782458432948850e+00
2.838101114442776574e+00
2.839417597281323591e+00
2.840733018936992593e+00
2.842050508333686221e+00
2.843371819469135975e+00
2.844690050036917217e+00
2.846005087657386134e+00
2.847321291820653411e+00
2.848636468439204705e+00
2.849952160830934833e+00
2.851268001388216788e+00
2.852584882232424235e+00
2.853900790220284645e+00
2.855218060869663343e+00
2.856544087061099191e+00
2.857868282553674977e+00
2.859184918537338138e+00
2.860499854000735365e+00
2.861816250705936593e+00
2.863135130187522748e+00
2.864451085178220335e+00
2.865767481384776882e+00
2.867091192145577505e+00
2.868414762945973973e+00
2.869736698631755178e+00
2.871058271575928966e+00
2.872377108378396660e+00
2.873698079730285571e+00
2.875022574924785079e+00
2.876345655076451013e+00
2.877668755943131984e+00
2.878994817075801738e+00
2.880317039118592604e+00
2.881634647258606741e+00
2.882958502991585181e+00
2.884285692456924899e+00
2.885610104044202373e+00
2.886931782068637986e+00
2.888254340897292494e+00
2.889579008862765086e+00
2.890901300365870785e+00
2.892224855516079884e+00
2.893551896410428093e+00
2.894879172885177709e+00
2.896205579151954979e+00
2.897528266332169977e+00
2.898849742009859565e+00
2.900175105651931151e+00
2.901501577078097860e+00
2.902831905379469113e+00
2.904165641500568107e+00
2.905497603395908346e+00
2.906830429591952036e+00
2.908161339654578015e+00
2.909490657901576682e+00
2.910822451545303391e+00
2.912152273781166922e+00
2.913481375026819364e+00
2.914812794217584102e+00
2.916146200477625072e+00
2.917481566812481386e+00
2.918815467514573658e+00
2.920148645913709373e+00
2.921485313072957446e+00
2.922824642716723709e+00
2.924165624864532464e+00
2.925505842271331591e+00
2.926843636575305663e+00
2.928186393812917565e+00
2.929531414012358503e+00
2.930873515207196522e+00
2.932216480709300743e+00
2.933555393766813069e+00
2.934893407133221110e+00
2.936231697167216659e+00
2.937570708639157591e+00
2.938913571723731799e+00
2.940257706584707531e+00
2.941601121157999099e+00
2.942942852366895234e+00
2.944285749020495224e+00
2.945634343529690558e+00
2.946984193067704094e+00
2.948335520917075847e+00
2.949690094018574626e+00
2.951039856765562686e+00
2.952389498666451839e+00
2.953738402156820708e+00
2.955087321745387463e+00
2.956442411569880857e+00
2.957797901499749749e+00
2.959151414748661946e+00
2.960505032675563974e+00
2.961857809532511876e+00
2.963208265130469421e+00
2.964553673308014226e+00
2.965899272450223556e+00
2.967250055913245976e+00
2.968599639898044540e+00
2.969948698025449918e+00
2.971300554654360493e+00
2.972651076186868302e+00
2.974003192070516555e+00
2.975353403613262060e+00
2.976701662576406893e+00
2.978051995054358692e+00
2.979400643564569240e+00
2.980749466890076249e+00
2.982099728855213350e+00
2.983450032968743670e+00
2.984797786993371282e+00
2.986144225846621758e+00
2.987489696528528693e+00
2.988834239391574332e+00
2.990178185580278036e+00
2.991519583359368184e+00
2.992860045454264206e+00
2.994200790135660650e+00
2.995543764916972940e+00
2.996888953543226819e+00
2.998234944865027618e+00
2.999583092219699765e+00
3.000932655308685248e+00
3.002280936847835147e+00
3.003628678562142884e+00
3.004979949611552570e+00
3.006332065780294549e+00
3.007682173128081615e+00
3.009031660699731603e+00
3.010382155883731592e+00
3.011731027956177087e+00
3.013077173988504942e+00
3.014423030500384293e+00
3.015770235535796484e+00
3.017116390894726052e+00
3.018461291906478827e+00
3.019810310073878679e+00
3.021159451290878817e+00
3.022507847393901326e+00
3.023858401833580345e+00
3.025211830866168405e+00
3.026568408415356792e+00
3.027925481002217367e+00
3.029283835889409637e+00
3.030642107913648520e+00
3.032001333053233161e+00
3.033362234980610417e+00
3.034723500760259984e+00
3.036084859885575415e+00
3.037443081767865927e+00
3.038798497147208622e+00
3.040154114158180043e+00
3.041512204487891058e+00
3.042867130008415355e+00
3.044220191233455886e+00
3.045574179513733437e+00
3.046926023440087672e+00
3.048279937094506842e+00
3.049637109005454594e+00
3.050993433139830291e+00
3.052352159068709714e+00
3.053714533371875373e+00
3.055076055120715228e+00
3.056436591058925512e+00
3.057797430693167229e+00
3.059159765372037487e+00
3.060521957604714238e+00
3.061883988282833702e+00
3.063248171465911440e+00
3.064608890882317471e+00
3.065970848036263074e+00
3.067334593138507426e+00
3.068695395495440792e+00
3.070058833389770925e+00
3.071422804352561542e+00
3.072785718353033158e+00
3.074151603664613486e+00
3.075521654628813550e+00
3.076893265946867739e+00
3.078265647632929092e+00
3.079635920134446092e+00
3.081001503804292607e+00
3.082376487393780451e+00
3.083757126377271174e+00
3.085133238573565695e+00
3.086506999894119030e+00
3.087876348002713378e+00
3.089244354053320762e+00
3.090611258137288875e+00
3.091982428465271937e+00
3.093357332192937736e+00
3.094732686397158705e+00
3.096108375799926371e+00
3.097483087053826800e+00
3.098860239242453130e+00
3.100238785246195672e+00
3.101615237977568107e+00
3.102991600796953353e+00
3.104368790514183019e+00
3.105747059334340587e+00
3.107123549190986100e+00
3.108497806767351435e+00
3.109872555779854775e+00
3.111248143634529395e+00
3.112624891421436057e+00
3.113999962344107697e+00
3.115371186778452817e+00
3.116744767029778540e+00
3.118121911327055962e+00
3.119495656969238695e+00
3.120870508973527802e+00
3.122247758049913280e+00
3.123622625989875168e+00
3.124999897412098715e+00
3.126378714937045888e+00
3.127755092292695327e+00
3.129132471237546564e+00
3.130513333967976486e+00
3.131893528588590492e+00
3.133274480970179354e+00
3.134657991718338810e+00
3.136041435076615702e+00
3.137425854948892923e+00
3.138809387462756728e+00
3.140193829564506878e+00
3.141580424098131097e+00
3.142969100209152433e+00
3.144353385499929932e+00
3.145734721633426823e+00
3.147122512234656888e+00
3.148511016103423987e+00
3.149895074513905158e+00
3.151278521949408162e+00
3.152665288045673364e+00
3.154055963101106030e+00
3.155444904780899673e+00
3.156831875766758166e+00
3.158217823920563827e+00
3.159607146303492264e+00
3.160998525678226034e+00
3.162383805511415069e+00
3.163771030573168552e+00
3.165162706672604909e+00
3.166554704182932500e+00
3.167945778223640207e+00
3.169336006947149009e+00
3.170723983940328061e+00
3.172111679671808737e+00
3.173497092755952043e+00
3.174878755774906747e+00
3.176265175415952768e+00
3.177652763360532706e+00
3.179035710754063881e+00
3.180424213941382305e+00
3.181815501697281778e+00
3.183202541601973135e+00
3.184596202735293424e+00
3.185992508823316527e+00
3.187389711119910540e+00
3.188787050499945597e+00
3.190183258756813522e+00
3.191578666682818977e+00
3.192972374740867370e+00
3.194369702474923578e+00
3.195766205458177467e+00
3.197162619916303683e+00
3.198560719607636660e+00
3.199956134591919188e+00
3.201349849551661464e+00
3.202744642729403957e+00
3.204140085521884007e+00
3.205534415830498585e+00
3.206932350314706692e+00
3.208330833634956747e+00
3.209725540347735162e+00
3.211124297201506383e+00
3.212522987332175450e+00
3.213920158009460515e+00
3.215317782458132712e+00
3.216711844072225102e+00
3.218108353439106395e+00
3.219507370560293236e+00
3.220905016212002980e+00
3.222301592935358006e+00
3.223701813807631211e+00
3.225103040950834554e+00
3.226499846672333582e+00
3.227896113061518246e+00
3.229291394067889343e+00
3.230688099451840767e+00
3.232086645789971957e+00
3.233490507394265912e+00
3.234895746527932658e+00
3.236297332116604419e+00
3.237700705512749799e+00
3.239105018222415922e+00
3.240506242202235487e+00
3.241910108537469526e+00
3.243312242399694068e+00
3.244714785669896795e+00
3.246119623299127621e+00
3.247520753568902574e+00
3.248923552498681477e+00
3.250326763119331108e+00
3.251729130500164544e+00
3.253131866745249123e+00
3.254536929589077587e+00
3.255943669783905037e+00
3.257347309880383790e+00
3.258751537575592661e+00
3.260158754772559231e+00
3.261566528305493318e+00
3.262977344189713413e+00
3.264389583315982613e+00
3.265802557424523300e+00
3.267214649069284604e+00
3.268625752423909070e+00
3.270036453019290690e+00
3.271445654948703652e+00
3.272855342269269219e+00
3.274266392607600995e+00
3.275681781019893712e+00
3.277097001162976309e+00
3.278512071971405373e+00
3.279929516322920513e+00
3.281348453348020833e+00
3.282767371936333500e+00
3.284182196016426580e+00
3.285601587159642900e+00
3.287022279739784114e+00
3.288440812176714356e+00
3.289862398051442316e+00
3.291284937719302306e+00
3.292708666791591465e+00
3.294132514047277471e+00
3.295555130513976749e+00
3.296981446516801473e+00
3.298410044285909670e+00
3.299837462731203708e+00
3.301263405960617625e+00
3.302694445594044570e+00
3.304129165774384980e+00
3.305560022801977915e+00
3.306991844435918537e+00
3.308421853350981490e+00
3.309847303455551337e+00
3.311274437240562918e+00
3.312702744525847454e+00
3.314127764214473526e+00
3.315552918098570778e+00
3.316979836840252549e+00
3.318408095288565729e+00
3.319826710638135392e+00
3.321245483152114097e+00
3.322673951605390474e+00
3.324106002703911322e+00
3.325540199093123039e+00
3.326970598718623329e+00
3.328401237219808184e+00
3.329834761437603152e+00
3.331267698053851145e+00
3.332700926081007431e+00
3.334138269647386021e+00
3.335574254595297106e+00
3.337003315139984050e+00
3.338429719398295692e+00
3.339862870576651765e+00
3.341296274337919758e+00
3.342724190657085703e+00
3.344154899694689487e+00
3.345585336810026345e+00
3.347016010891890936e+00
3.348448247805773992e+00
3.349882775065953222e+00
3.351319285975143281e+00
3.352756372914328598e+00
3.354191490699141909e+00
3.355624301311666002e+00
3.357060368395457406e+00
3.358495550493283410e+00
3.359930013958451589e+00
3.361366947554151885e+00
3.362803912612994495e+00
3.364237935814355929e+00
3.365670150331466548e+00
3.367103400832580196e+00
3.368533012993709441e+00
3.369956163913134350e+00
3.371381708142946909e+00
3.372812749704231727e+00
3.374245858759687078e+00
3.375677225146157312e+00
3.377114033711684282e+00
3.378552627084094429e+00
3.379986093276786008e+00
3.381422915389311168e+00
3.382859656137763515e+00
3.384292734454027674e+00
3.385725133441415569e+00
3.387161282803305085e+00
3.388599476377022413e+00
3.390037505293927556e+00
3.391477786979761877e+00
3.392917127504224251e+00
3.394356244912959397e+00
3.395796266101350547e+00
3.397233287221687714e+00
3.398665732128913763e+00
3.400094157330963096e+00
3.401527108099209329e+00
3.402963140028933520e+00
3.404400173068410584e+00
3.405839436778374196e+00
3.407279704655465480e+00
3.408720082317259426e+00
3.410159776490473860e+00
3.411600388843226472e+00
3.413038464371472180e+00
3.414477793730847921e+00
3.415920865842854592e+00
3.417363934046261598e+00
3.418809547752438505e+00
3.420254683068800095e+00
3.421697006471456248e+00
3.423139993232087619e+00
3.424585642234244887e+00
3.426033153682954246e+00
3.427474668915973854e+00
3.428915237077633904e+00
3.430360362762025606e+00
3.431807130830723196e+00
3.433253046975675016e+00
3.434698874017600545e+00
3.436147023308617765e+00
3.437592574474457319e+00
3.439037600239228887e+00
3.440486470007108721e+00
3.441936983453213195e+00
3.443390568752425551e+00
3.444840305436190686e+00
3.446289177827088324e+00
3.447739783039719619e+00
3.449194017446879812e+00
3.450646529638943694e+00
3.452094628167539092e+00
3.453551507180129487e+00
3.455007433812314677e+00
3.456460091785023447e+00
3.457915244443674929e+00
3.459371305062416191e+00
3.460826042209254716e+00
3.462283567104212256e+00
3.463745507645467292e+00
3.465205344854181746e+00
3.466663614302742058e+00
3.468121955882520702e+00
3.469577825086632483e+00
3.471034167127336811e+00
3.472493392992444416e+00
3.473950307533176129e+00
3.475407611905796390e+00
3.476866786877791160e+00
3.478322141758372510e+00
3.479774201993187432e+00
3.481226689421572651e+00
3.482684042705562089e+00
3.484144558808532022e+00
3.485603151344040640e+00
3.487064403852321970e+00
3.488525645607141179e+00
3.489983925335883974e+00
3.491444830793927423e+00
3.492904903708738740e+00
3.494367553931276849e+00
3.495831034064627474e+00
3.497295347141669009e+00
3.498761654554843226e+00
3.500225784379291216e+00
3.501691729755391336e+00
3.503156532028072423e+00
3.504620930355468289e+00
3.506086767470999455e+00
3.507554136952191648e+00
3.509022011983789824e+00
3.510488292994866644e+00
3.511953872002441468e+00
3.513419420024693540e+00
3.514884345129224208e+00
3.516350509899016874e+00
3.517818103719995371e+00
3.519286620289789003e+00
3.520757577632194657e+00
3.522226360348434060e+00
3.523693374730891392e+00
3.525160368914106446e+00
3.526624754456745503e+00
3.528089351220621062e+00
3.529557222116782356e+00
3.531026682105404824e+00
3.532493841091066233e+00
3.533961608435117085e+00
3.535429991949879280e+00
3.536893185945062523e+00
3.538357628697460733e+00
3.539824011104279577e+00
3.541289972208147674e+00
3.542762424697562640e+00
3.544235940827513254e+00
3.545708305515610448e+00
3.547182254415691460e+00
3.548659584650338150e+00
3.550138380104977731e+00
3.551619132465317463e+00
3.553098727917305411e+00
3.554574705094586395e+00
3.556051859155914929e+00
3.557527570703247655e+00
3.558999641908617395e+00
3.560469533411481979e+00
3.561943234613669684e+00
3.563417368583546185e+00
3.564893237480257326e+00
3.566373425058127378e+00
3.567857350332605648e+00
3.569341303105827201e+00
3.570823530048561345e+00
3.572304566116542457e+00
3.573784441392960254e+00
3.575264225881079394e+00
3.576745260610869614e+00
3.578228003682602854e+00
3.579711791726699843e+00
3.581194615874064624e+00
3.582675109103275801e+00
3.584155399827968491e+00
3.585634791214445283e+00
3.587116079578473116e+00
3.588596095846324108e+00
3.590076753863836512e+00
3.591563552766364520e+00
3.593053591872509944e+00
3.594540268525482585e+00
3.596023716045694041e+00
3.597509865659201722e+00
3.598994182660157470e+00
3.600474125757766597e+00
3.601952425168016170e+00
3.603432345306782913e+00
3.604914653566757554e+00
3.606396523226893081e+00
3.607881812500026708e+00
3.609364968412431374e+00
3.610845230716587473e+00
3.612329550279007151e+00
3.613815457335975978e+00
3.615301815485442827e+00
3.616789501022663611e+00
3.618281432234899953e+00
3.619772378339194407e+00
3.621261454573882599e+00
3.622748791968903870e+00
3.624233252148602258e+00
3.625719290157666030e+00
3.627204806330433406e+00
3.628694567766717949e+00
3.630186967136892040e+00
3.631678344964371252e+00
3.633169980108926556e+00
3.634663208759659536e+00
3.636165134179803804e+00
3.637666295241336556e+00
3.639164322068117130e+00
3.640665070882294074e+00
3.642167496122787451e+00
3.643671862620522450e+00
3.645174653521276564e+00
3.646676513642293838e+00
3.648176557184814151e+00
3.649677159805722937e+00
3.651176481306579014e+00
3.652671416510793634e+00
3.654170015134070582e+00
3.655672622983641595e+00
3.657173513425514333e+00
3.658675712744774433e+00
3.660180197855078976e+00
3.661686273104133971e+00
3.663193232165692592e+00
3.664700883296861722e+00
3.666210291618143380e+00
3.667720294047266183e+00
3.669231317728193442e+00
3.670740723561559449e+00
3.672251070442504872e+00
3.673756802631022111e+00
3.675263409403956238e+00
3.676773976227391216e+00
3.678280731701541573e+00
3.679786359571325605e+00
3.681287012730547481e+00
3.682788053087372671e+00
3.684295542530366951e+00
3.685803480401936838e+00
3.687312006708593604e+00
3.688821969066079731e+00
3.690332978419573529e+00
3.691844390372080120e+00
3.693352912916096908e+00
3.694864164084930458e+00
3.696374276263295844e+00
3.697881590148853537e+00
3.699390841113090911e+00
3.700902394784504335e+00
3.702416559260349516e+00
3.703932735377122754e+00
3.705451080310094625e+00
3.706966692010174924e+00
3.708481376099805882e+00
3.709995242216776568e+00
3.711508738827302700e+00
3.713027181652003073e+00
3.714543561292332097e+00
3.716057852527312466e+00
3.717572307923667552e+00
3.719082507886097400e+00
3.720593278748679733e+00
3.722104071533018921e+00
3.723618275904160502e+00
3.725133207496900134e+00
3.726643566481872671e+00
3.728157226013679715e+00
3.729670915044122737e+00
3.731186285212024778e+00
3.732705478093555129e+00
3.734224013345047943e+00
3.735740656456066233e+00
3.737258603688311087e+00
3.738778099505510433e+00
3.740297300619710441e+00
3.741822127421736255e+00
3.743343371903653960e+00
3.744854831906130332e+00
3.746372312458903231e+00
3.747894234400701130e+00
3.749415067696260984e+00
3.750938724923897460e+00
3.752459664401696759e+00
3.753978970133255988e+00
3.755500800060149746e+00
3.757024088920282168e+00
3.758544629109554336e+00
3.760062645896017575e+00
3.761584500809684872e+00
3.763106204843425395e+00
3.764629941255561274e+00
3.766154481711074364e+00
3.767675587512537838e+00
3.769202583627447645e+00
3.770733690043978292e+00
3.772263822201868511e+00
3.773796133786493368e+00
3.775326915529552796e+00
3.776854330951467720e+00
3.778381153098364642e+00
3.779912577055425604e+00
3.781446647028894770e+00
3.782978100250322662e+00
3.784510958993377638e+00
3.786040751538655602e+00
3.787566115375330611e+00
3.789086684793056214e+00
3.790609789629447945e+00
3.792137035240248810e+00
3.793664671990591764e+00
3.795191134640352626e+00
3.796712512266673833e+00
3.798236338977292181e+00
3.799758813895134590e+00
3.801279401789730450e+00
3.802805516190947532e+00
3.804331533851617486e+00
3.805855977060721429e+00
3.807384035860970961e+00
3.808914137393159649e+00
3.810443366283218225e+00
3.811972963594738140e+00
3.813504870465027619e+00
3.815036411589133536e+00
3.816570621368186700e+00
3.818107199313798716e+00
3.819644320220069833e+00
3.821188484053017920e+00
3.822734464687782996e+00
3.824276280117084870e+00
3.825814720121299306e+00
3.827350124735877213e+00
3.828886346586427347e+00
3.830426058680826085e+00
3.831968390462782814e+00
3.833513310253074735e+00
3.835056382778323059e+00
3.836593921657587725e+00
3.838129578504283046e+00
3.839665514852081074e+00
3.841207157885742962e+00
3.842752724567557898e+00
3.844294679623004196e+00
3.845838099187900649e+00
3.847385107346428246e+00
3.848934091743676955e+00
3.850481608098134334e+00
3.852026021112290977e+00
3.853572791846303414e+00
3.855122835177963836e+00
3.856668773433630903e+00
3.858209531976640960e+00
3.859749202735894613e+00
3.861294935283388075e+00
3.862846196280277589e+00
3.864397032105919561e+00
3.865950046428130449e+00
3.867507756615224945e+00
3.869066639841597599e+00
3.870623629697643064e+00
3.872179187167844816e+00
3.873733921354130860e+00
3.875286845535660163e+00
3.876839675330379542e+00
3.878398874811564756e+00
3.879956316449813425e+00
3.881507993785566768e+00
3.883060079143554333e+00
3.884614819885037651e+00
3.886171173095383402e+00
3.887728971291514846e+00
3.889286014481643239e+00
3.890841591462571358e+00
3.892392898469767548e+00
3.893939821828486192e+00
3.895492853767742680e+00
3.897048320522667364e+00
3.898601734050604062e+00
3.900156107829482632e+00
3.901710919788839771e+00
3.903264474899077463e+00
3.904816328680928539e+00
3.906370785724455619e+00
3.907927809061921387e+00
3.909487612314298310e+00
3.911046238200411640e+00
3.912603803134850455e+00
3.914161783622442048e+00
3.915717304389889186e+00
3.917275554805358162e+00
3.918839946650653161e+00
3.920407374927598276e+00
3.921969990965126218e+00
3.923527277825293424e+00
3.925082924290325348e+00
3.926639622385027728e+00
3.928196020472172201e+00
3.929751993830755907e+00
3.931310723474685798e+00
3.932872191362918546e+00
3.934431736686530456e+00
3.935987908258351098e+00
3.937551010311950428e+00
3.939118296616418657e+00
3.940681853577220561e+00
3.942243485071085018e+00
3.943809498393470836e+00
3.945382879904666851e+00
3.946954415277429185e+00
3.948522722334616653e+00
3.950087631560498469e+00
3.951648619820644637e+00
3.953213191985974095e+00
3.954777806818344565e+00
3.956336405581753368e+00
3.957891382098020827e+00
3.959450350358699744e+00
3.961014913861060194e+00
3.962580952182888527e+00
3.964148174583074891e+00
3.965717612922119883e+00
3.967287358538139408e+00
3.968855924463271290e+00
3.970422313130998582e+00
3.971989802765733213e+00
3.973556280543249830e+00
3.975119546493353528e+00
3.976683642274848385e+00
3.978249010431905042e+00
3.979812652720953636e+00
3.981377446254142694e+00
3.982946884965315348e+00
3.984519915806025381e+00
3.986096527317926519e+00
3.987670195326177502e+00
3.989241429024782182e+00
3.990812969247721664e+00
3.992388664134491449e+00
3.993965990208315109e+00
3.995540622886788018e+00
3.997115235501396580e+00
3.998691179638228288e+00
4.000263286209846392e+00
4.001832474362069014e+00
4.003404844867820778e+00
4.004980285254928773e+00
4.006561508450302789e+00
4.008143262914205529e+00
4.009718920682288079e+00
4.011294464783117242e+00
4.012872196213039366e+00
4.014451005540395023e+00
4.016030545805274521e+00
4.017606941708634416e+00
4.019179502996360398e+00
4.020757734307188080e+00
4.022336933426379879e+00
4.023908658098258151e+00
4.025481675057956288e+00
4.027057023461371621e+00
4.028633510047348487e+00
4.030210655929096220e+00
4.031790206848713254e+00
4.033371487826447499e+00
4.034952924977385003e+00
4.036535332191702352e+00
4.038120408989904320e+00
4.039707613185192336e+00
4.041295228704551157e+00
4.042883709982715068e+00
4.044469582295509014e+00
4.046054493131221008e+00
4.047639822934621101e+00
4.049225111616804540e+00
4.050813486852645973e+00
4.052404167485820885e+00
4.053995211857767345e+00
4.055584238614765802e+00
4.057168009879932313e+00
4.058748666770531699e+00
4.060330009603013934e+00
4.061919590567106830e+00
4.063511046805616367e+00
4.065098871506394040e+00
4.066689759614903643e+00
4.068280989789263558e+00
4.069870406861534562e+00
4.071457976182104588e+00
4.073047504795592744e+00
4.074638600710060565e+00
4.076232005839129258e+00
4.077822578580656554e+00
4.079408087543110462e+00
4.080998847528192641e+00
4.082591864419160110e+00
4.084185060640169951e+00
4.085776554374977110e+00
4.087367688373400476e+00
4.088966636207890915e+00
4.090567895210711846e+00
4.092162601811917710e+00
4.093754632744967203e+00
4.095345837350004459e+00
4.096938302457457937e+00
4.098531635355802116e+00
4.100121801635617125e+00
4.101715914856562506e+00
4.103316353366808222e+00
4.104920982570884114e+00
4.106530198009819443e+00
4.108138942390386461e+00
4.109742700303812057e+00
4.111345485609118278e+00
4.112952564127111188e+00
4.114560721830166301e+00
4.116168674742607614e+00
4.117777590686223732e+00
4.119386007465251964e+00
4.120993353642735890e+00
4.122596710482232751e+00
4.124199522027176990e+00
4.125801794026291880e+00
4.127405822249960110e+00
4.129012215519890283e+00
4.130614738371874317e+00
4.132213406262310151e+00
4.133814421118017890e+00
4.135418187520667033e+00
4.137022252003014877e+00
4.138630543893281555e+00
4.140238916740623942e+00
4.141842731472811678e+00
4.143443054204090537e+00
4.145047139797480185e+00
4.146656330628282205e+00
4.148264533667421539e+00
4.149872003363889839e+00
4.151475904944878614e+00
4.153074350977569829e+00
4.154676164774182112e+00
4.156279755160896094e+00
4.157883172452216058e+00
4.159489870703315439e+00
4.161097244226296787e+00
4.162704611344096861e+00
4.164307298659583267e+00
4.165908655356661328e+00
4.167517460936202234e+00
4.169125662269423493e+00
4.170734054873034502e+00
4.172344707261117946e+00
4.173953186923682779e+00
4.175561294037120064e+00
4.177170925822002445e+00
4.178782308891119790e+00
4.180394586244617905e+00
4.182003968444207409e+00
4.183613339372481477e+00
4.185228516092225348e+00
4.186845315499173381e+00
4.188462162574240644e+00
4.190078726396783360e+00
4.191694044749953996e+00
4.193305894753651231e+00
4.194912693010183879e+00
4.196519627368433092e+00
4.198131064268018520e+00
4.199741402414232994e+00
4.201348515357590685e+00
4.202953759147572299e+00
4.204560310710691695e+00
4.206169544610701472e+00
4.207779420929220748e+00
4.209384169038305146e+00
4.210990030110306925e+00
4.212603752016239156e+00
4.214221643585871924e+00
4.215839880284156571e+00
4.217456673343138895e+00
4.219076747575103425e+00
4.220696266782957728e+00
4.222308479189776698e+00
4.223920144973073221e+00
4.225531995744089109e+00
4.227140890539057949e+00
4.228753567181260387e+00
4.230372987258042450e+00
4.231991034887180980e+00
4.233610625932712423e+00
4.235232707113793182e+00
4.236847690987895376e+00
4.238464060421569535e+00
4.240079330803626867e+00
4.241692799837569972e+00
4.243310234769323230e+00
4.244930871893346058e+00
4.246554503386359869e+00
4.248180267618952399e+00
4.249804846326898478e+00
4.251427271374470962e+00
4.253050562602142648e+00
4.254671469690266328e+00
4.256292317408318482e+00
4.257917399985990947e+00
4.259540862045994913e+00
4.261162193718685209e+00
4.262784536277446357e+00
4.264406959256601404e+00
4.266028075114098428e+00
4.267646473011033947e+00
4.269266279311258572e+00
4.270888153637507401e+00
4.272512932273428987e+00
4.274140283725467171e+00
4.275768074550973630e+00
4.277399816347452699e+00
4.279031143510759527e+00
4.280660229856936283e+00
4.282296635372310867e+00
4.283934572089006743e+00
4.285566016594806626e+00
4.287195202379658454e+00
4.288829937548386262e+00
4.290468045119578022e+00
4.292101341822204930e+00
4.293735914186738611e+00
4.295372187653382134e+00
4.297003516427433389e+00
4.298630734710339851e+00
4.300261194319694447e+00
4.301898316261153710e+00
4.303537583736627425e+00
4.305175604073705031e+00
4.306815866388329361e+00
4.308453975792479795e+00
4.310083768055114284e+00
4.311710453088958950e+00
4.313337971363520928e+00
4.314971191742590584e+00
4.316604223006503815e+00
4.318238169956735817e+00
4.319876270893023396e+00
4.321513469471036650e+00
4.323149799170490581e+00
4.324788505047947318e+00
4.326429545761500073e+00
4.328067405080240349e+00
4.329702053505307013e+00
4.331336513826300916e+00
4.332970408851874566e+00
4.334602069559195137e+00
4.336238416153912922e+00
4.337880711014484802e+00
4.339518526023419476e+00
4.341157020519834653e+00
4.342798406406904732e+00
4.344436429776585840e+00
4.346076643630097713e+00
4.347719609188626322e+00
4.349365755042041926e+00
4.351011405699872547e+00
4.352653911886836369e+00
4.354299372090030928e+00
4.355946570668884021e+00
4.357588072149102487e+00
4.359228720692045478e+00
4.360875640627371652e+00
4.362523461857275464e+00
4.364163755942152889e+00
4.365804537809627739e+00
4.367452390819000385e+00
4.369101173795582049e+00
4.370750736458946406e+00
4.372403803136001521e+00
4.374055974395099966e+00
4.375706161307174824e+00
4.377362463113086299e+00
4.379016120939378531e+00
4.380662001116580662e+00
4.382312578119607949e+00
4.383970443200664313e+00
4.385625870918089753e+00
4.387279251929269819e+00
4.388935803724034024e+00
4.390590912628606013e+00
4.392245182647867452e+00
4.393895032445215065e+00
4.395541636540428954e+00
4.397191513144854902e+00
4.398841148519645472e+00
4.400490511626284906e+00
4.402141338696980988e+00
4.403791055309072888e+00
4.405443860342661999e+00
4.407097476990325724e+00
4.408748411436654635e+00
4.410401879488071053e+00
4.412055258727216156e+00
4.413707417202495265e+00
4.415360373330038612e+00
4.417010266979227495e+00
4.418656369612986801e+00
4.420307037676776574e+00
4.421959168722301214e+00
4.423611362792218671e+00
4.425272046074833376e+00
4.426936776137520901e+00
4.428600269205063000e+00
4.430261547230469610e+00
4.431916432843757470e+00
4.433568032679121806e+00
4.435224628462259844e+00
4.436882346742302197e+00
4.438535761117653244e+00
4.440187971061355654e+00
4.441844126104387946e+00
4.443505120051318258e+00
4.445163125826720574e+00
4.446821733282562583e+00
4.448483480591328032e+00
4.450142486954804077e+00
4.451797797751503971e+00
4.453456222007254439e+00
4.455114590142262188e+00
4.456771908703593965e+00
4.458434695889618382e+00
4.460100071712573389e+00
4.461764380721922940e+00
4.463428155752692916e+00
4.465096092204528411e+00
4.466761315375041619e+00
4.468424157743241310e+00
4.470089252985815165e+00
4.471751061071902456e+00
4.473409074983272227e+00
4.475070369729262865e+00
4.476729432430186506e+00
4.478383309021132241e+00
4.480045876241785408e+00
4.481716140758012834e+00
4.483385160893837096e+00
4.485055856195120150e+00
4.486732632100149942e+00
4.488407821083313820e+00
4.490080773593663643e+00
4.491754268502217151e+00
4.493431196967771157e+00
4.495110343327477054e+00
4.496789739994461854e+00
4.498469372135034838e+00
4.500142229433499175e+00
4.501808791739454030e+00
4.503474652633772557e+00
4.505144632937686744e+00
4.506818880573502994e+00
4.508492176772041837e+00
4.510161503722496690e+00
4.511828934179878736e+00
4.513500896732803191e+00
4.515170458149752264e+00
4.516831340672116113e+00
4.518492708942106084e+00
4.520155671691157728e+00
4.521813612496503154e+00
4.523472367984282094e+00
4.525139734689350490e+00
4.526813777940777328e+00
4.528487594307388342e+00
4.530160090840356091e+00
4.531832941248402413e+00
4.533502388645350045e+00
4.535178229758106028e+00
4.536861686754673606e+00
4.538542955633338316e+00
4.540225746818861374e+00
4.541916395802822137e+00
4.543604205927446849e+00
4.545284906547486514e+00
4.546965915251982793e+00
4.548647216385463210e+00
4.550328921421578521e+00
4.552013817131094875e+00
4.553699995092260977e+00
4.555385769981753263e+00
4.557072269702726608e+00
4.558762795362698128e+00
4.560457611642953601e+00
4.562151077700573154e+00
4.563843254958309892e+00
4.565535555533164036e+00
4.567225962228297576e+00
4.568912528829933706e+00
4.570595810457002806e+00
4.572282024896400010e+00
4.573972503588636940e+00
4.575667944266871068e+00
4.577364762236269868e+00
4.579058146371600024e+00
4.580748380516266316e+00
4.582438691654401985e+00
4.584135194417236825e+00
4.585832781034284267e+00
4.587530808845847297e+00
4.589233099223459789e+00
4.590933781559966675e+00
4.592630651548206266e+00
4.594328013650672560e+00
4.596024160275285375e+00
4.597721563236275344e+00
4.599420533223359087e+00
4.601113544043133885e+00
4.602804801259541279e+00
4.604499798911353636e+00
4.606193647866672514e+00
4.607888905979902638e+00
4.609584165676254841e+00
4.611271401734756914e+00
4.612954043483155075e+00
4.614645915274246946e+00
4.616340906792647303e+00
4.618031111637137975e+00
4.619723657685032236e+00
4.621420539227065305e+00
4.623118277142155286e+00
4.624812497618258078e+00
4.626511110742254296e+00
4.628209260241696654e+00
4.629903658602146699e+00
4.631602083603294950e+00
4.633302565813244733e+00
4.635006189442455238e+00
4.636711362354969168e+00
4.638419144436567443e+00
4.640127509208780587e+00
4.641831271910701773e+00
4.643534337945337320e+00
4.645241490115973093e+00
4.646952866109485214e+00
4.648663470640290285e+00
4.650375095991572394e+00
4.652085836461190560e+00
4.653790247763180510e+00
4.655492190194870261e+00
4.657195542273991684e+00
4.658905735254411873e+00
4.660618479840726636e+00
4.662331203234155730e+00
4.664044808212230997e+00
4.665758556531167223e+00
4.667474553576239416e+00
4.669191594159014080e+00
4.670908394890762594e+00
4.672624032637784808e+00
4.674339204454764918e+00
4.676054912836821842e+00
4.677775321090368088e+00
4.679494530058172508e+00
4.681213676788120281e+00
4.682936486396531706e+00
4.684658999477001373e+00
4.686383196135840201e+00
4.688106340897261859e+00
4.689824923013015123e+00
4.691543069545995870e+00
4.693260791304407320e+00
4.694980236267656259e+00
4.696706873201500265e+00
4.698435793168909136e+00
4.700164951988980100e+00
4.701892042939613603e+00
4.703616983438445587e+00
4.705349210874111066e+00
4.707082564282232262e+00
4.708808829520142680e+00
4.710530411268393891e+00
4.712248359850364388e+00
4.713965677119086095e+00
4.715684731333203317e+00
4.717405119615388998e+00
4.719129102981667323e+00
4.720853777012082197e+00
4.722572704986311543e+00
4.724286662198834641e+00
4.726002531003772766e+00
4.727723495080592642e+00
4.729452744921760932e+00
4.731182899490305793e+00
4.732908652292442397e+00
4.734638466031230841e+00
4.736373458361574862e+00
4.738109211646160723e+00
4.739844058387893355e+00
4.741579508988760239e+00
4.743316326205953892e+00
4.745054586550814690e+00
4.746792547638239768e+00
4.748531541531940903e+00
4.750267230618409720e+00
4.752000808986351466e+00
4.753738216548551776e+00
4.755477191536338744e+00
4.757215626125123720e+00
4.758955898772520676e+00
4.760692022720838246e+00
4.762424510338735040e+00
4.764163493444397268e+00
4.765903548271634094e+00
4.767639536057801664e+00
4.769370673511072134e+00
4.771100099628761804e+00
4.772829031007876921e+00
4.774561214341780158e+00
4.776298859546566966e+00
4.778038328516264421e+00
4.779778912288203507e+00
4.781518270690573225e+00
4.783256318990225076e+00
4.784993686316809658e+00
4.786727553853267203e+00
4.788462700344769729e+00
4.790200821729483138e+00
4.791937227314875258e+00
4.793671628981311272e+00
4.795413629527955912e+00
4.797165075002106427e+00
4.798913165262110425e+00
4.800660953844389844e+00
4.802409658044742180e+00
4.804153972201234524e+00
4.805899031947847178e+00
4.807647444020194172e+00
4.809394389354570976e+00
4.811138053368162026e+00
4.812881393044036393e+00
4.814623003888247155e+00
4.816365478178537884e+00
4.818118675799566653e+00
4.819875465333397280e+00
4.821631750392565863e+00
4.823385252547582880e+00
4.825137355650165993e+00
4.826891052574803886e+00
4.828643114181165430e+00
4.830393416355511782e+00
4.832139379811991375e+00
4.833882776131889436e+00
4.835628735624463381e+00
4.837373926154319825e+00
4.839120865005658523e+00
4.840869952040632640e+00
4.842612702430279192e+00
4.844360676109713104e+00
4.846113460179355847e+00
4.847865860976792618e+00
4.849616151945481235e+00
4.851363085048349788e+00
4.853110832525145746e+00
4.854859552187750005e+00
4.856613097296145654e+00
4.858372219106652068e+00
4.860131744081564342e+00
4.861889301300144517e+00
4.863650639934609998e+00
4.865414922769463857e+00
4.867176877427401571e+00
4.868944194766821276e+00
4.870710337724185379e+00
4.872468367866952477e+00
4.874229903398776820e+00
4.875992754199673485e+00
4.877752760076505822e+00
4.879514161071286438e+00
4.881272866389066323e+00
4.883028076019649610e+00
4.884786709037198804e+00
4.886544442418851553e+00
4.888303848743817959e+00
4.890060498530633737e+00
4.891814887392282429e+00
4.893573761493914986e+00
4.895334659335431660e+00
4.897091993178260161e+00
4.898851331891074246e+00
4.900612402467462658e+00
4.902368070612198814e+00
4.904124986384831075e+00
4.905885611865614671e+00
4.907647437537652202e+00
4.909405571941618973e+00
4.911162489422258304e+00
4.912919541181833161e+00
4.914676280470855474e+00
4.916436894856114570e+00
4.918207959492709058e+00
4.919979952094228892e+00
4.921750265086207499e+00
4.923521160169979538e+00
4.925288336111900200e+00
4.927055750171861703e+00
4.928825513148821891e+00
4.930587687870398916e+00
4.932348827524769774e+00
4.934113724151650615e+00
4.935878170399790932e+00
4.937641337899886018e+00
4.939401709152776654e+00
4.941165141855790921e+00
4.942932069122318417e+00
4.944702952889596048e+00
4.946476826078532341e+00
4.948251685671972488e+00
4.950027238596722334e+00
4.951803739053093345e+00
4.953581242718776423e+00
4.955353706799876967e+00
4.957123435590802707e+00
4.958902623549332311e+00
4.960682114054132619e+00
4.962461656571900193e+00
4.964242516937121152e+00
4.966017841478760353e+00
4.967795711138357717e+00
4.969574160427988829e+00
4.971350544363621005e+00
4.973126463983238210e+00
4.974900418063376684e+00
4.976676648548901127e+00
4.978450843366948320e+00
4.980221771194742075e+00
4.981998941393190883e+00
4.983774049688897811e+00
4.985542325733050895e+00
4.987318970029985365e+00
4.989101631190678177e+00
4.990878774669996965e+00
4.992649392673424558e+00
4.994415367180827126e+00
4.996184725097307933e+00
4.997951463566782770e+00
4.999718089785246455e+00
5.001492552683680870e+00
5.003268339768108142e+00
5.005043994722324641e+00
5.006821065755429068e+00
5.008600534640949675e+00
5.010380077182192693e+00
5.012159457433400966e+00
5.013937981185180526e+00
5.015718608212330842e+00
5.017500095677490002e+00
5.019279731474789230e+00
5.021059284302138437e+00
5.022843222698689658e+00
5.024628752651121744e+00
5.026416213617892481e+00
5.028209028687261828e+00
5.030001969559267927e+00
5.031793510079386245e+00
5.033582472015532439e+00
5.035374222408078637e+00
5.037169312769276708e+00
5.038964281905097486e+00
5.040756717914599783e+00
5.042544043237690232e+00
5.044331903322178512e+00
5.046128319581831612e+00
5.047928610603085176e+00
5.049719133577440289e+00
5.051507929841507760e+00
5.053299316938586472e+00
5.055088259373962778e+00
5.056876711895288423e+00
5.058657719181002932e+00
5.060442262906271971e+00
5.062232971398620052e+00
5.064024025051628186e+00
5.065821111206875393e+00
5.067618114271897234e+00
5.069416207921297435e+00
5.071219590315711123e+00
5.073017141495809845e+00
5.074814774279921004e+00
5.076620607791224593e+00
5.078424452329273642e+00
5.080223410814598495e+00
5.082018544555817030e+00
5.083813509484116366e+00
5.085611749162681328e+00
5.087408615106362220e+00
5.089197936517174448e+00
5.090989348504187717e+00
5.092785684350731756e+00
5.094580110340302781e+00
5.096374562868281721e+00
5.098172853322734177e+00
5.099971294229446173e+00
5.101766672583987194e+00
5.103557929939409377e+00
5.105352302227492700e+00
5.107154984723761615e+00
5.108955095951725589e+00
5.110753181214745311e+00
5.112555722734908770e+00
5.114356529918264727e+00
5.116159151414275463e+00
5.117965944970698899e+00
5.119770046462472912e+00
5.121574593647713947e+00
5.123379778103449134e+00
5.125186273216717936e+00
5.126995784519249533e+00
5.128808344769803185e+00
5.130620747550788785e+00
5.132426483916720628e+00
5.134231081418407783e+00
5.136042556541625004e+00
5.137860789163213759e+00
5.139674258498446946e+00
5.141485799115910638e+00
5.143300261737473456e+00
5.145115417250786471e+00
5.146934913388667709e+00
5.148757496541642276e+00
5.150583148422484214e+00
5.152404768776884580e+00
5.154217959174725472e+00
5.156026387577584025e+00
5.157839539504001536e+00
5.159656713982721854e+00
5.161473173188865893e+00
5.163286676371720674e+00
5.165099845492039599e+00
5.166915848944150902e+00
5.168733373636414719e+00
5.170550652187331231e+00
5.172369792707295133e+00
5.174194251627810992e+00
5.176018759770490085e+00
5.177839460814909422e+00
5.179666421094381690e+00
5.181488788675861379e+00
5.183309700769276773e+00
5.185143015093810703e+00
5.186974571370241982e+00
5.188812457583245497e+00
5.190646279223669168e+00
5.192473283099439563e+00
5.194302993652670786e+00
5.196130993781499896e+00
5.197959005754054118e+00
5.199787291413374035e+00
5.201614053405388738e+00
5.203437831666163582e+00
5.205262421842416387e+00
5.207088439113661593e+00
5.208918727522368286e+00
5.210754704360472722e+00
5.212595077879651484e+00
5.214432284195724243e+00
5.216271019503873063e+00
5.218108160649259197e+00
5.219945068789149545e+00
5.221789406156768898e+00
5.223634148311127490e+00
5.225480509172105492e+00
5.227322103540521958e+00
5.229162577487598718e+00
5.231004673864563692e+00
5.232843530740047377e+00
5.234683307564050203e+00
5.236531012612398506e+00
5.238377187475542485e+00
5.240215475222438357e+00
5.242061218225483543e+00
5.243914024642422511e+00
5.245763974886802572e+00
5.247611768094158080e+00
5.249459497215711146e+00
5.251314691936161516e+00
5.253170146589972056e+00
5.255018032652063020e+00
5.256864386956520363e+00
5.258709896324240241e+00
5.260558290268357418e+00
5.262406806202310605e+00
5.264252660904658043e+00
5.266096375446381650e+00
5.267935084867263917e+00
5.269778141868110666e+00
5.271629446001582231e+00
5.273478235495200117e+00
5.275321482248111593e+00
5.277164412509539382e+00
5.279005970786823987e+00
5.280845960445094356e+00
5.282687861209223179e+00
5.284527445074972185e+00
5.286367460823371722e+00
5.288206226776022589e+00
5.290045392943905078e+00
5.291893393671598389e+00
5.293744183788671620e+00
5.295590798623441842e+00
5.297437211088962705e+00
5.299286557541935672e+00
5.301136865110561480e+00
5.302986652698127301e+00
5.304838282080442724e+00
5.306688484552593899e+00
5.308536797104759231e+00
5.310384236304912520e+00
5.312230264689143944e+00
5.314082578453191985e+00
5.315935476904946277e+00
5.317789432495937163e+00
5.319648660306761201e+00
5.321506116946377318e+00
5.323359661378369800e+00
5.325211913243044215e+00
5.327065360432158059e+00
5.328922193179744582e+00
5.330780937102456818e+00
5.332638042200034789e+00
5.334493851111775875e+00
5.336351181313679248e+00
5.338209374194426537e+00
5.340067333148280859e+00
5.341930696841462378e+00
5.343795432574182769e+00
5.345657851532590321e+00
5.347520082870982350e+00
5.349383098958769622e+00
5.351246851040722063e+00
5.353102840796119644e+00
5.354962581361641050e+00
5.356832466189342945e+00
5.358704994513084685e+00
5.360581069773887819e+00
5.362455652093496283e+00
5.364322760345885399e+00
5.366188055929438150e+00
5.368056229265940615e+00
5.369927867208762251e+00
5.371805217857446024e+00
5.373678542290214466e+00
5.375548364160303016e+00
5.377417672711112040e+00
5.379286163159816780e+00
5.381157095294982540e+00
5.383027906054698164e+00
5.384898230442728639e+00
5.386769426536409888e+00
5.388646228254135195e+00
5.390524433361456147e+00
5.392395190546491079e+00
5.394261958297037474e+00
5.396128098915937699e+00
5.397989299905494143e+00
5.399858374906691516e+00
5.401728074698678661e+00
5.403595185635224674e+00
5.405466015433098903e+00
5.407335830667072685e+00
5.409212059601228972e+00
5.411086146449917145e+00
5.412960146944089779e+00
5.414834673953790478e+00
5.416706260036808551e+00
5.418581447989538447e+00
5.420453803072042831e+00
5.422324320832001554e+00
5.424197698574566573e+00
5.426074113499148588e+00
5.427953312574814504e+00
5.429830523540776888e+00
5.431702440320945513e+00
5.433566365691029354e+00
5.435431426408618094e+00
5.437299835615744037e+00
5.439166511831941442e+00
5.441030740046547187e+00
5.442895715552856117e+00
5.444766317566364755e+00
5.446640590127925563e+00
5.448522326638911117e+00
5.450405703500282861e+00
5.452288561983464454e+00
5.454173196495064602e+00
5.456060285533356868e+00
5.457948618124107476e+00
5.459832221865947410e+00
5.461720688679611690e+00
5.463614235621747639e+00
5.465502644966782064e+00
5.467388956921132248e+00
5.469278035491020873e+00
5.471165965412546406e+00
5.473053758242191869e+00
5.474946045053858512e+00
5.476837008186324240e+00
5.478722290308802201e+00
5.480604533189063154e+00
5.482489456214080015e+00
5.484381405690159639e+00
5.486273967058640011e+00
5.488160813375901448e+00
5.490048294595811562e+00
5.491941167880874275e+00
5.493831913868815420e+00
5.495721831667922608e+00
5.497611808675129552e+00
5.499501195868165659e+00
5.501388616841443202e+00
5.503277268221249408e+00
5.505166252108113945e+00
5.507053803739184517e+00
5.508943136137036234e+00
5.510835159270357053e+00
5.512722710760121991e+00
5.514603532619822168e+00
5.516488846673924584e+00
5.518378879110806601e+00
5.520265313579343136e+00
5.522152439778318822e+00
5.524043761257969365e+00
5.525936219387179271e+00
5.527826363513284491e+00
5.529712911400319619e+00
5.531604532481608771e+00
5.533499361298742869e+00
5.535392412050764932e+00
5.537287592647234469e+00
5.539182998749404341e+00
5.541078220820900846e+00
5.542974205302014568e+00
5.544868960992760165e+00
5.546762654797145586e+00
5.548652855849981691e+00
5.550547107892916721e+00
5.552445751100385962e+00
5.554340247233215955e+00
5.556228341442603913e+00
5.558115606113448237e+00
5.560004996366031627e+00
5.561895292892189424e+00
5.563785620671172438e+00
5.565683858822194630e+00
5.567585362156198592e+00
5.569485135481733629e+00
5.571389174316424331e+00
5.573297647558545620e+00
5.575209266453849288e+00
5.577114328788565167e+00
5.579014679489506356e+00
5.580916377247904236e+00
5.582818115022151417e+00
5.584725325610498281e+00
5.586627446030893118e+00
5.588528246067374639e+00
5.590430757575987286e+00
5.592332277863923728e+00
5.594237303614451484e+00
5.596135031160276441e+00
5.598030798979722888e+00
5.599931582610032876e+00
5.601838211857165462e+00
5.603744682688835965e+00
5.605648758291470912e+00
5.607555929812322759e+00
5.609460674573759853e+00
5.611369183180826781e+00
5.613278262513034633e+00
5.615184971628586652e+00
5.617091019933378782e+00
5.618997640763178758e+00
5.620907646983278383e+00
5.622813829984344203e+00
5.624719046719515170e+00
5.626625409556317514e+00
5.628536676710311326e+00
5.630453757566780126e+00
5.632366997095003214e+00
5.634275778625142728e+00
5.636187948073010823e+00
5.638100901459043079e+00
5.640016584043249459e+00
5.641930265300605818e+00
5.643844178366375530e+00
5.645761314564669675e+00
5.647677706667281861e+00
5.649600592863689208e+00
5.651522487108786130e+00
5.653442562406906902e+00
5.655361993070786575e+00
5.657282960026524421e+00
5.659209649717308999e+00
5.661136729307168380e+00
5.663067344735882358e+00
5.665000975216207380e+00
5.666929685100550174e+00
5.668858186532667709e+00
5.670789337935526753e+00
5.672717934798083839e+00
5.674642361700460214e+00
5.676568490665811595e+00
5.678495746292579582e+00
5.680423039932102292e+00
5.682355742491550288e+00
5.684288687447355493e+00
5.686225043816480529e+00
5.688160637537063913e+00
5.690088440768267475e+00
5.692015429809365479e+00
5.693935225274062262e+00
5.695857045893360393e+00
5.697787209522909180e+00
5.699714587567968671e+00
5.701646947894951190e+00
5.703574303649790345e+00
5.705500842695935049e+00
5.707428798074333010e+00
5.709351627074315871e+00
5.711281908705742261e+00
5.713216183525182679e+00
5.715147725541806167e+00
5.717077368022154715e+00
5.719000151422519274e+00
5.720924388325411947e+00
5.722859084863912038e+00
5.724793262289288975e+00
5.726725984750165033e+00
5.728656500069864599e+00
5.730581131209728341e+00
5.732508158260811726e+00
5.734436314223711584e+00
5.736364861460455877e+00
5.738291708620903542e+00
5.740218796118599087e+00
5.742154162553338104e+00
5.744086163962367486e+00
5.746019279589494211e+00
5.747951305575999648e+00
5.749882113349828572e+00
5.751819411601486465e+00
5.753757745130530843e+00
5.755692178848589080e+00
5.757622610118297679e+00
5.759555877432163129e+00
5.761488860300027604e+00
5.763422904723517703e+00
5.765351743913457838e+00
5.767274622177628096e+00
5.769201823027739984e+00
5.771134562849858263e+00
5.773067701397778251e+00
5.775000188540083457e+00
5.776937460116666756e+00
5.778877391290778931e+00
5.780812395871067544e+00
5.782747911408963049e+00
5.784688144002645416e+00
5.786629087879220812e+00
5.788569483102473434e+00
5.790514923981137763e+00
5.792460562534296642e+00
5.794401729873208673e+00
5.796349670624309169e+00
5.798298383127653111e+00
5.800245517289646990e+00
5.802192875857225651e+00
5.804135653442462406e+00
5.806078483075609142e+00
5.808022118600616679e+00
5.809969790917627996e+00
5.811922014833914574e+00
5.813875199351261180e+00
5.815830571846423602e+00
5.817789057630124994e+00
5.819749881517124912e+00
5.821707361865655628e+00
5.823663277850180897e+00
5.825621061798361922e+00
5.827576182392164128e+00
5.829526002389658679e+00
5.831474123559221567e+00
5.833421337763164516e+00
5.835369043872523420e+00
5.837319868044834159e+00
5.839270927944016698e+00
5.841220622771476911e+00
5.843165981474602866e+00
5.845117222560586079e+00
5.847073347949848454e+00
5.849029346066709323e+00
5.850985684851808699e+00
5.852938468119521787e+00
5.854894706785160885e+00
5.856848609542348427e+00
5.858801927518973329e+00
5.860758146731003038e+00
5.862712620216924186e+00
5.864669953805796254e+00
5.866630580864884870e+00
5.868585313768613254e+00
5.870535720673517588e+00
5.872486538974667880e+00
5.874439513096715082e+00
5.876394935905397965e+00
5.878346691603383967e+00
5.880302455422596886e+00
5.882259992741827759e+00
5.884217059893603441e+00
5.886176696175263956e+00
5.888133778182595535e+00
5.890082170663292871e+00
5.892035594745649973e+00
5.894000406393830716e+00
5.895964408733327389e+00
5.897927405766354880e+00
5.899886915644936281e+00
5.901845232265146457e+00
5.903805127611857273e+00
5.905764093005624105e+00
5.907722765509531015e+00
5.909687496246182725e+00
5.911655659384712713e+00
5.913623155079045901e+00
5.915590013020970872e+00
5.917559991756929705e+00
5.919528421931682161e+00
5.921488054337020301e+00
5.923450445911937479e+00
5.925416879713305995e+00
5.927381005773860956e+00
5.929350528707574064e+00
5.931322607711195793e+00
5.933288879312604180e+00
5.935253621710868011e+00
5.937227732597416541e+00
5.939202358795578007e+00
5.941172003589166195e+00
5.943140717942493545e+00
5.945107905465810916e+00
5.947078946833513236e+00
5.949053593045507959e+00
5.951025710543397906e+00
5.952992552105131452e+00
5.954962964453237362e+00
5.956934307585436628e+00
5.958900225003136875e+00
5.960870181201848972e+00
5.962844324851456435e+00
5.964818614480473791e+00
5.966795628910888105e+00
5.968771780477212019e+00
5.970746923611659263e+00
5.972728068759241893e+00
5.974711373080046961e+00
5.976688169495458780e+00
5.978660939688604792e+00
5.980638479727407919e+00
5.982618746680371302e+00
5.984598615899734853e+00
5.986579656144838779e+00
5.988557115216637250e+00
5.990537634529016664e+00
5.992520895464659603e+00
5.994501669639284991e+00
5.996480200730284871e+00
5.998459040278597776e+00
6.000443326503764219e+00
6.002427186890442634e+00
6.004408634092174069e+00
6.006389607224831728e+00
6.008370141766352646e+00
6.010351469840808925e+00
6.012338563348787801e+00
6.014330105019826789e+00
6.016318720966438605e+00
6.018310292691351648e+00
6.020303962008100918e+00
6.022292429125178259e+00
6.024281233951577441e+00
6.026269935660041988e+00
6.028261122931839466e+00
6.030256601096868785e+00
6.032252081229668050e+00
6.034244879257769867e+00
6.036238180114900764e+00
6.038237820773698417e+00
6.040237531637853152e+00
6.042234790545282230e+00
6.044231115697093593e+00
6.046222786693355999e+00
6.048203254000828366e+00
6.050186249978696473e+00
6.052171748959717767e+00
6.054157046452383284e+00
6.056149505052032644e+00
6.058144311264196169e+00
6.060142881215019095e+00
6.062139529304940488e+00
6.064137236828003985e+00
6.066134508327069241e+00
6.068128144787179323e+00
6.070122394966166901e+00
6.072117559362420813e+00
6.074104204872239343e+00
6.076088161101041329e+00
6.078079914146120366e+00
6.080074889918057224e+00
6.082075679845271310e+00
6.084075189649150062e+00
6.086063968354534559e+00
6.088045760564892994e+00
6.090039109587284116e+00
6.092038848095801207e+00
6.094034071107269135e+00
6.096028863977407397e+00
6.098021277212174240e+00
6.100008280663104188e+00
6.101998989271919527e+00
6.103996379034787978e+00
6.105993018481311374e+00
6.107989637448732800e+00
6.109982809309142837e+00
6.111976640713685960e+00
6.113977749879127899e+00
6.115986435516750142e+00
6.117996319555699003e+00
6.120007726428777772e+00
6.122021354146546912e+00
6.124035224732793381e+00
6.126049718320405901e+00
6.128064536835092113e+00
6.130082123901993363e+00
6.132098899037353945e+00
6.134114746687001407e+00
6.136128266658049668e+00
6.138136933799729356e+00
6.140144848103902042e+00
6.142152412619268809e+00
6.144154074920663788e+00
6.146157523199121009e+00
6.148171029407869526e+00
6.150187212017067750e+00
6.152198139891513762e+00
6.154210913353693968e+00
6.156226242479592159e+00
6.158240879501756915e+00
6.160259138739228035e+00
6.162275572318700156e+00
6.164287854608287986e+00
6.166306216553123498e+00
6.168326814496510657e+00
6.170339906580299072e+00
6.172353022075144580e+00
6.174366784178195289e+00
6.176377210625136449e+00
6.178388615441483545e+00
6.180403391985004546e+00
6.182416611173104037e+00
6.184434856541749959e+00
6.186454309556020270e+00
6.188466654272311018e+00
6.190485957365324587e+00
6.192512429830575371e+00
6.194533566469897501e+00
6.196555054484368164e+00
6.198577982233334005e+00
6.200601531685930645e+00
6.202631732380594620e+00
6.204659170278542746e+00
6.206683758774060422e+00
6.208708403199429071e+00
6.210736130882409611e+00
6.212767487539642808e+00
6.214796699048560136e+00
6.216821426276547768e+00
6.218841138427056769e+00
6.220866022237999005e+00
6.222893257682924784e+00
6.224925730315289840e+00
6.226962516103403011e+00
6.228984747905292885e+00
6.231000874290610447e+00
6.233025678189995311e+00
6.235051654657488562e+00
6.237073502983740525e+00
6.239093436995136521e+00
6.241108227554684085e+00
6.243122656376319135e+00
6.245142901284454595e+00
6.247168513031843062e+00
6.249197692850721353e+00
6.251223920092390252e+00
6.253244747358566613e+00
6.255264938449060175e+00
6.257293761532354281e+00
6.259327463341608500e+00
6.261359207126567128e+00
6.263388362149614252e+00
6.265414388946883406e+00
6.267449018956473772e+00
6.269488337742947337e+00
6.271525548599345079e+00
6.273564948268382402e+00
6.275605999860461637e+00
6.277645075168985400e+00
6.279683188883434575e+00
6.281721458905890287e+00
6.283763609254389593e+00
6.285809410781448392e+00
6.287849820113271093e+00
6.289890684166907775e+00
6.291935331474391546e+00
6.293981493542155192e+00
6.296030069770647941e+00
6.298082330913976179e+00
6.300133082467385570e+00
6.302177971497420650e+00
6.304221553109581322e+00
6.306264211058562275e+00
6.308300691081213607e+00
6.310342453171173815e+00
6.312386844768708372e+00
6.314422830983681401e+00
6.316463066243931834e+00
6.318505410010295975e+00
6.320549173078994443e+00
6.322596294013469453e+00
6.324642045130211443e+00
6.326686081729720357e+00
6.328728886559729538e+00
6.330771474314912162e+00
6.332818150891622366e+00
6.334866372299581272e+00
6.336908722652747628e+00
6.338953759525784548e+00
6.341005959701647932e+00
6.343051224191861515e+00
6.345090572322015454e+00
6.347139170994930524e+00
6.349189981032824726e+00
6.351236339817432075e+00
6.353287048666937942e+00
6.355343987952659646e+00
6.357399085577195130e+00
6.359449771427239995e+00
6.361502239376418899e+00
6.363554609415372987e+00
6.365609890278607352e+00
6.367667035395974118e+00
6.369719151868036278e+00
6.371772624123820172e+00
6.373830675786484434e+00
6.375895519031565151e+00
6.377953538191082572e+00
6.380007099103052859e+00
6.382066799442834615e+00
6.384116849312689190e+00
6.386160498060560187e+00
6.388213193922320343e+00
6.390270646043944680e+00
6.392328649515981454e+00
6.394395725170817890e+00
6.396463877757371463e+00
6.398517553673712221e+00
6.400565042486088707e+00
6.402620952217601413e+00
6.404681116490870352e+00
6.406738090190359003e+00
6.408794205296676871e+00
6.410842349923907335e+00
6.412884621246532468e+00
6.414932273301694465e+00
6.416986981656464195e+00
6.419045663603609064e+00
6.421102763146522285e+00
6.423160785325933375e+00
6.425219422896968346e+00
6.427279756493462060e+00
6.429338127726325069e+00
6.431395151008787003e+00
6.433456028839418472e+00
6.435516967313141379e+00
6.437582485473227756e+00
6.439650002207827129e+00
6.441719219936590690e+00
6.443797352568593872e+00
6.445876555274280051e+00
6.447954988786434249e+00
6.450037113058283644e+00
6.452118091332942562e+00
6.454195729546520433e+00
6.456269449204316224e+00
6.458342673362987618e+00
6.460414786365993756e+00
6.462482788631628061e+00
6.464556177049956887e+00
6.466629120644126871e+00
6.468704000432384582e+00
6.470783689155505058e+00
6.472855077413790958e+00
6.474933233969178303e+00
6.477014912042962536e+00
6.479090353837501759e+00
6.481167793562926605e+00
6.483244088142956052e+00
6.485319992546639156e+00
6.487402572507652287e+00
6.489488872607718228e+00
6.491574785338629638e+00
6.493664955667800776e+00
6.495752846019034799e+00
6.497834907891921752e+00
6.499922740027190393e+00
6.502013592251689289e+00
6.504100893128092586e+00
6.506187375886154811e+00
6.508276224291164702e+00
6.510367650615185298e+00
6.512455133073466129e+00
6.514538605268382909e+00
6.516627233996119983e+00
6.518722328447961623e+00
6.520808775536154123e+00
6.522886131636501439e+00
6.524971333048741329e+00
6.527061116246298589e+00
6.529141201465877842e+00
6.531220532785241062e+00
6.533298250281462494e+00
6.535372208440159092e+00
6.537452149343434549e+00
6.539535577304816272e+00
6.541616723383583576e+00
6.543697805968278658e+00
6.545782040570129467e+00
6.547868815688332234e+00
6.549955461014532965e+00
6.552037011492590324e+00
6.554120889193338684e+00
6.556204641247359355e+00
6.558292201179305891e+00
6.560386385849112045e+00
6.562482610463249877e+00
6.564574290218176955e+00
6.566664611856031009e+00
6.568753023979636119e+00
6.570830823745594351e+00
6.572917748572125518e+00
6.575022074949913531e+00
6.577127006800467690e+00
6.579226031286451892e+00
6.581325111478900425e+00
6.583423764180935223e+00
6.585522821639804292e+00
6.587616528544776529e+00
6.589707838831360576e+00
6.591802812507834730e+00
6.593901636564988955e+00
6.596001225235509580e+00
6.598096740668505156e+00
6.600195842545571345e+00
6.602296695546701066e+00
6.604390395233090238e+00
6.606479739063865431e+00
6.608566599672689001e+00
6.610659182942791645e+00
6.612753249044620141e+00
6.614842306338586830e+00
6.616932724934051713e+00
6.619023253845113253e+00
6.621118425373277105e+00
6.623217729197998338e+00
6.625319554353748863e+00
6.627415765917509916e+00
6.629510151828156062e+00
6.631607400681519771e+00
6.633707680574365995e+00
6.635818782514462555e+00
6.637931974311952921e+00
6.640045121762722324e+00
6.642159574568628599e+00
6.644278351905259505e+00
6.646396891759775549e+00
6.648510704453248543e+00
6.650623090153660932e+00
6.652734235160223442e+00
6.654845387108390575e+00
6.656954899787123736e+00
6.659069545298978099e+00
6.661190754211292031e+00
6.663305047283905935e+00
6.665413301433003035e+00
6.667524093461421941e+00
6.669635358242567591e+00
6.671749960953921033e+00
6.673868935533199043e+00
6.675988468667943820e+00
6.678099743394390941e+00
6.680210958896334539e+00
6.682329236791288096e+00
6.684446878224232336e+00
6.686563805593555898e+00
6.688683992222088648e+00
6.690801065277180548e+00
6.692910834435299883e+00
6.695020856011597132e+00
6.697130046069895926e+00
6.699240497497977564e+00
6.701352342959012276e+00
6.703462971433923556e+00
6.705568508923726689e+00
6.707673760235444149e+00
6.709787521508483898e+00
6.711903813915149009e+00
6.714017681430557438e+00
6.716130501497548089e+00
6.718246640721116769e+00
6.720363198379994962e+00
6.722484772711312395e+00
6.724614408213889227e+00
6.726739948217314691e+00
6.728862794034709438e+00
6.730986365671443927e+00
6.733107219562950441e+00
6.735225497665510375e+00
6.737347846052388789e+00
6.739472679206906847e+00
6.741593559436473093e+00
6.743707925775049183e+00
6.745821061566049437e+00
6.747944313566851982e+00
6.750069567685304861e+00
6.752198861154227849e+00
6.754331837794337545e+00
6.756458816809772117e+00
6.758579174567478809e+00
6.760699016950071361e+00
6.762823143497178613e+00
6.764944390414387776e+00
6.767070390645078426e+00
6.769198174823181979e+00
6.771322179530240071e+00
6.773444520683010062e+00
6.775565183156490257e+00
6.777685984393233554e+00
6.779810413892807475e+00
6.781934734459858838e+00
6.784056664898355571e+00
6.786179667412297611e+00
6.788305144787597278e+00
6.790439685999943187e+00
6.792577779568447660e+00
6.794712312270671184e+00
6.796846329694851363e+00
6.798980668735087107e+00
6.801109740803000570e+00
6.803239937340377352e+00
6.805372968643204068e+00
6.807502941211749814e+00
6.809634483983044717e+00
6.811771327235129903e+00
6.813907870239696685e+00
6.816044035740731921e+00
6.818185947880631481e+00
6.820331088909404649e+00
6.822476611088061915e+00
6.824622590885693008e+00
6.826770508963144302e+00
6.828912754313410716e+00
6.831051604562307311e+00
6.833190725334507221e+00
6.835332854142092351e+00
6.837473853918750955e+00
6.839613236219062919e+00
6.841754882478090494e+00
6.843894047314550200e+00
6.846029845016487592e+00
6.848160741877811653e+00
6.850292183321596617e+00
6.852420059294577648e+00
6.854545621363856256e+00
6.856673784855497722e+00
6.858805851372236084e+00
6.860939682628721670e+00
6.863071975396983326e+00
6.865208342708505995e+00
6.867350088601661184e+00
6.869493726905896658e+00
6.871629334314724780e+00
6.873760085377655926e+00
6.875897658041533411e+00
6.878037718983398108e+00
6.880176114807128762e+00
6.882311849504374912e+00
6.884448340030672853e+00
6.886589372282349686e+00
6.888732263388971155e+00
6.890881550647879550e+00
6.893033610160194335e+00
6.895179414626356973e+00
6.897325463619653263e+00
6.899474842369002658e+00
6.901619780408226212e+00
6.903763939536983862e+00
6.905909621915263585e+00
6.908058417878879531e+00
6.910206604029801802e+00
6.912353075280757153e+00
6.914500112206405369e+00
6.916644386418546731e+00
6.918792380138422793e+00
6.920940262524108988e+00
6.923088718351399606e+00
6.925235168247937168e+00
6.927382082792981954e+00
6.929534372486079619e+00
6.931677020508594467e+00
6.933818289048294226e+00
6.935969276996596378e+00
6.938126670374892058e+00
6.940287673101767751e+00
6.942443166768113016e+00
6.944600373264769644e+00
6.946760421815005415e+00
6.948923549764113972e+00
6.951089079677456262e+00
6.953253281446667877e+00
6.955416681950063129e+00
6.957578653930083235e+00
6.959741656009968302e+00
6.961903120955517998e+00
6.964063111157398289e+00
6.966220618901703077e+00
6.968381011571410433e+00
6.970543360614484207e+00
6.972702664048233245e+00
6.974866145791768446e+00
6.977034573156075226e+00
6.979199182963645498e+00
6.981357843306693844e+00
6.983515184875572324e+00
6.985675665932458145e+00
6.987833483965236958e+00
6.989982606334693926e+00
6.992128780892453044e+00
6.994273527082083497e+00
6.996421512403404819e+00
6.998576591800135027e+00
7.000732485719415976e+00
7.002888411485561626e+00
7.005040466110186159e+00
7.007192289830320497e+00
7.009352196969843796e+00
7.011507559161596959e+00
7.013657268242996068e+00
7.015811880764375452e+00
7.017970953824859137e+00
7.020129162069085105e+00
7.022289966993370491e+00
7.024457701719165392e+00
7.026625521181946610e+00
7.028793914882197846e+00
7.030961718881688860e+00
7.033129368098083312e+00
7.035297373083978734e+00
7.037462351677261196e+00
7.039623129095899934e+00
7.041783096185653790e+00
7.043946734638874219e+00
7.046112088138952068e+00
7.048274557695600073e+00
7.050438571153628153e+00
7.052605358150794146e+00
7.054772482626328944e+00
7.056938943157424760e+00
7.059094831322359376e+00
7.061250135447410869e+00
7.063409938509905395e+00
7.065574736115447507e+00
7.067743642923081104e+00
7.069910117972916019e+00
7.072081936899890842e+00
7.074255448375581068e+00
7.076425778436038705e+00
7.078594681212233120e+00
7.080765084898906991e+00
7.082939470748287114e+00
7.085109785674359451e+00
7.087279256649921422e+00
7.089448823727173554e+00
7.091618348020912066e+00
7.093788606719735768e+00
7.095960567110415340e+00
7.098137835181865363e+00
7.100319211149068721e+00
7.102504438484833038e+00
7.104687490478003298e+00
7.106867787133317904e+00
7.109045956155893187e+00
7.111226946096912194e+00
7.113412359508541449e+00
7.115604385077759275e+00
7.117796611950936381e+00
7.119988628430356847e+00
7.122183116625724786e+00
7.124374908002024220e+00
7.126574013693926624e+00
7.128775674974725085e+00
7.130973855100540604e+00
7.133173626520338040e+00
7.135377125015600619e+00
7.137572892817343195e+00
7.139766956252368679e+00
7.141964345231550659e+00
7.144160069917542266e+00
7.146360971145035990e+00
7.148555248565116926e+00
7.150751559794919388e+00
7.152955529428452586e+00
7.155155685861743997e+00
7.157356833168019961e+00
7.159557189777188135e+00
7.161753444687032122e+00
7.163955544183794544e+00
7.166163175204217417e+00
7.168373970826045216e+00
7.170583764317151498e+00
7.172786177430345411e+00
7.174990706180368605e+00
7.177192748479685136e+00
7.179396830412574815e+00
7.181605087162678203e+00
7.183809835471307359e+00
7.186011345041674936e+00
7.188212554477606986e+00
7.190422099780631626e+00
7.192631100771051500e+00
7.194835858655382665e+00
7.197041388167890297e+00
7.199253666849434907e+00
7.201463145533091748e+00
7.203665154676422766e+00
7.205875363825033020e+00
7.208085783538120239e+00
7.210294600486682803e+00
7.212501230903246352e+00
7.214699586829570244e+00
7.216906952241139095e+00
7.219118494961438870e+00
7.221322039792730685e+00
7.223529344418546216e+00
7.225739224285529616e+00
7.227951189166568646e+00
7.230158166596894809e+00
7.232360724626833992e+00
7.234565754725286624e+00
7.236767616017279359e+00
7.238978615998890476e+00
7.241195074819025024e+00
7.243410941719456986e+00
7.245630012114156138e+00
7.247845276231218214e+00
7.250059388700115015e+00
7.252276489643621815e+00
7.254496566412848679e+00
7.256713591129622110e+00
7.258929264314343932e+00
7.261144921932618068e+00
7.263361762788335341e+00
7.265589279086706931e+00
7.267815282004925770e+00
7.270032190869708977e+00
7.272249017787435932e+00
7.274471020394807752e+00
7.276695850893299067e+00
7.278924516185020899e+00
7.281148742528758433e+00
7.283365838337998888e+00
7.285583331353482350e+00
7.287805039318800304e+00
7.290035914723026700e+00
7.292266609342620498e+00
7.294492946653344134e+00
7.296725542016484489e+00
7.298955950783969193e+00
7.301181782897367079e+00
7.303416523568046159e+00
7.305650549244615988e+00
7.307885614364131754e+00
7.310121203169003934e+00
7.312348140194948165e+00
7.314579063113902713e+00
7.316812543872790897e+00
7.319043710155702875e+00
7.321263618916095339e+00
7.323486225280505302e+00
7.325716855837153929e+00
7.327950780751316451e+00
7.330187772698653959e+00
7.332421800958163871e+00
7.334652835240055957e+00
7.336888807884380803e+00
7.339130220474681998e+00
7.341368274693641283e+00
7.343607114238580813e+00
7.345847883262607958e+00
7.348093248295471724e+00
7.350331316271109472e+00
7.352573321215993829e+00
7.354826113217235672e+00
7.357073966015860833e+00
7.359319606417178861e+00
7.361559701644361020e+00
7.363799347372195214e+00
7.366038353464610999e+00
7.368273403729860505e+00
7.370509566112647626e+00
7.372753627504081031e+00
7.374998593479838327e+00
7.377242186590837747e+00
7.379495624975133339e+00
7.381749367001944506e+00
7.384003340635415746e+00
7.386260068642968690e+00
7.388516899725300568e+00
7.390776609270774955e+00
7.393039059932853263e+00
7.395302619546384904e+00
7.397564576486613142e+00
7.399820436821528347e+00
7.402074790697144913e+00
7.404324756659093509e+00
7.406575001651929391e+00
7.408832939632239878e+00
7.411091333850194474e+00
7.413349523997097457e+00
7.415613754466455099e+00
7.417882131074089003e+00
7.420154367273186224e+00
7.422432632839646161e+00
7.424706108865859910e+00
7.426969066076112291e+00
7.429229379251459875e+00
7.431496484322449803e+00
7.433770145113228978e+00
7.436039998517217420e+00
7.438309640690440538e+00
7.440575687099904911e+00
7.442841652521085649e+00
7.445117234937817408e+00
7.447398881375058899e+00
7.449675269575180003e+00
7.451945567898654588e+00
7.454218214374289886e+00
7.456496146561850225e+00
7.458775620183396349e+00
7.461054589263816261e+00
7.463335858446431104e+00
7.465613512614251768e+00
7.467893321591604128e+00
7.470182544007802683e+00
7.472475758691501824e+00
7.474759313184449638e+00
7.477035764152797803e+00
7.479319045675588029e+00
7.481601232527257395e+00
7.483883321597270211e+00
7.486164369420286846e+00
7.488450167408903013e+00
7.490743647779294356e+00
7.493036774683862866e+00
7.495328109936289174e+00
7.497616059118842990e+00
7.499899062891351775e+00
7.502180201559426109e+00
7.504462764963454546e+00
7.506738031121287236e+00
7.509016466173112470e+00
7.511299680744968121e+00
7.513586133464161598e+00
7.515873806503567955e+00
7.518161547146757329e+00
7.520451694606649085e+00
7.522740080274569863e+00
7.525030409005953658e+00
7.527322556700952738e+00
7.529609569487239362e+00
7.531892119105900285e+00
7.534177563192762328e+00
7.536464781193787488e+00
7.538761304277488584e+00
7.541053802663190808e+00
7.543342061462393389e+00
7.545633572566882386e+00
7.547921856240637162e+00
7.550210404013231624e+00
7.552498402099649510e+00
7.554785659344149806e+00
7.557075582605230935e+00
7.559367345174789143e+00
7.561654188800939203e+00
7.563941339845131395e+00
7.566232369512064793e+00
7.568524018895052663e+00
7.570814797890307091e+00
7.573115090963309370e+00
7.575417373945847466e+00
7.577711765535619648e+00
7.580009194408335205e+00
7.582305960815522106e+00
7.584603028318349871e+00
7.586902800700346283e+00
7.589203992473480653e+00
7.591510289475316142e+00
7.593818547271630415e+00
7.596130952260590874e+00
7.598446650191945650e+00
7.600757845964946746e+00
7.603068983982778306e+00
7.605378940100026242e+00
7.607689546297915051e+00
7.609999639443826069e+00
7.612301695042899219e+00
7.614610194929912090e+00
7.616930730837857766e+00
7.619243909452378283e+00
7.621557493170808328e+00
7.623876757299301588e+00
7.626190516424104615e+00
7.628504729810469343e+00
7.630818444181337590e+00
7.633125296671219751e+00
7.635426091564760043e+00
7.637734776794131264e+00
7.640052059309185850e+00
7.642374980820195951e+00
7.644692416211230857e+00
7.647009049413531656e+00
7.649330650562570888e+00
7.651645623525196171e+00
7.653960166116627661e+00
7.656273231039544491e+00
7.658583509507175258e+00
7.660898911848757820e+00
7.663218839326080278e+00
7.665536316747868284e+00
7.667850094244004211e+00
7.670164842214123979e+00
7.672486510812409399e+00
7.674809914550544399e+00
7.677126198122484979e+00
7.679440791254735110e+00
7.681752492739493121e+00
7.684064808104556832e+00
7.686376328858567142e+00
7.688686748708958518e+00
7.690998409726955032e+00
7.693313758671417979e+00
7.695631401405907290e+00
7.697943679324160904e+00
7.700257675096341181e+00
7.702567611621475407e+00
7.704871515094222190e+00
7.707176925290721847e+00
7.709491189139561662e+00
7.711812096537778771e+00
7.714133811366047588e+00
7.716453285850255917e+00
7.718774406992728210e+00
7.721098304840518622e+00
7.723415523647845227e+00
7.725729773847468174e+00
7.728044571315077604e+00
7.730362822550380208e+00
7.732679437471920103e+00
7.734993763075663331e+00
7.737314357518319419e+00
7.739640699966678916e+00
7.741960317620459442e+00
7.744274829561894613e+00
7.746597897994041304e+00
7.748924662323982915e+00
7.751248410131332811e+00
7.753570593403934730e+00
7.755901485889036273e+00
7.758234863580642404e+00
7.760568690262976688e+00
7.762901593199444505e+00
7.765225226446626827e+00
7.767546185004300163e+00
7.769868027065975014e+00
7.772190952822780829e+00
7.774505775690049525e+00
7.776822851596609354e+00
7.779151158584930670e+00
7.781477238848570899e+00
7.783797964163130523e+00
7.786120125940061421e+00
7.788450468458700371e+00
7.790786056528199666e+00
7.793120890471651130e+00
7.795452750807548625e+00
7.797781816987977344e+00
7.800115852868218624e+00
7.802455332569325996e+00
7.804788712210930512e+00
7.807117429056690483e+00
7.809452073966246743e+00
7.811790069927266877e+00
7.814121540931184384e+00
7.816449850158320167e+00
7.818775194486649482e+00
7.821094121015040201e+00
7.823416335751715245e+00
7.825743761604333493e+00
7.828067718213149284e+00
7.830394110372915328e+00
7.832722795781535297e+00
7.835049106413690012e+00
7.837373931115327430e+00
7.839703221372364084e+00
7.842040451949201518e+00
7.844381704172064929e+00
7.846725628818022713e+00
7.849064139336356050e+00
7.851403304624455792e+00
7.853741800215461311e+00
7.856076066422035709e+00
7.858410900529582577e+00
7.860739680010270014e+00
7.863070235338937231e+00
7.865406895963207745e+00
7.867742855024220994e+00
7.870079733153380275e+00
7.872413464298252173e+00
7.874745800077080027e+00
7.877085535487831969e+00
7.879425884396725976e+00
7.881766461935765911e+00
7.884107853653502751e+00
7.886437626002136270e+00
7.888766360418993706e+00
7.891101645975151513e+00
7.893442386211974693e+00
7.895781201973270491e+00
7.898118223008114391e+00
7.900459208592645943e+00
7.902800962443510713e+00
7.905144365882978086e+00
7.907483014493848827e+00
7.909823259755443203e+00
7.912167207269145131e+00
7.914510256893844797e+00
7.916860846031445575e+00
7.919218978007059206e+00
7.921567809048465136e+00
7.923915321440763826e+00
7.926269514190476428e+00
7.928622930507632560e+00
7.930971631556756662e+00
7.933311656658996291e+00
7.935651034466892462e+00
7.937996426968870978e+00
7.940346888214249610e+00
7.942702710147477418e+00
7.945063354896901409e+00
7.947427699660495115e+00
7.949793368064829835e+00
7.952156394947521356e+00
7.954514646145055323e+00
7.956873930247714277e+00
7.959232278289548823e+00
7.961584505139071233e+00
7.963937492845140298e+00
7.966296768443395848e+00
7.968655680789612283e+00
7.971006213193525980e+00
7.973356379839367847e+00
7.975709611124382370e+00
7.978063563510231049e+00
7.980413801199942370e+00
7.982762414651081606e+00
7.985111726858161951e+00
7.987463519656198940e+00
7.989818034648804357e+00
7.992170732095924102e+00
7.994530222115090901e+00
7.996893256447600073e+00
7.999249304586043330e+00
8.001600413023430391e+00
8.003953710022367218e+00
8.006314552022397280e+00
8.008676683321425571e+00
8.011037564425325996e+00
8.013396788858306863e+00
8.015758868750250343e+00
8.018120582790812634e+00
8.020480374153258651e+00
8.022838068411505930e+00
8.025194393597034903e+00
8.027550208313234847e+00
8.029903743169926500e+00
8.032260907613625989e+00
8.034618967230294118e+00
8.036977974060606655e+00
8.039336104131828975e+00
8.041699193019283598e+00
8.044061956484988229e+00
8.046419864258277599e+00
8.048774775149652783e+00
8.051123957172752199e+00
8.053478918429979316e+00
8.055846150300595809e+00
8.058215674916668902e+00
8.060583311135946616e+00
8.062955375013913795e+00
8.065323609840488572e+00
8.067693468455217953e+00
8.070060618673322139e+00
8.072424995231084921e+00
8.074793638711993182e+00
8.077157606959918468e+00
8.079524392090053908e+00
8.081897547616430089e+00
8.084271372524659327e+00
8.086641881741691407e+00
8.089011718122380401e+00
8.091379364411791286e+00
8.093746221999857937e+00
8.096108211864962101e+00
8.098474351433782914e+00
8.100848984898089356e+00
8.103225317286574025e+00
8.105602561526300320e+00
8.107978913983009406e+00
8.110358379814757157e+00
8.112737776731577810e+00
8.115120917963704272e+00
8.117507502253060281e+00
8.119888269121888769e+00
8.122267644534717945e+00
8.124656394729877107e+00
8.127047836022093463e+00
8.129437327792414791e+00
8.131830230339225807e+00
8.134222079608138145e+00
8.136612717728151978e+00
8.139006044839915077e+00
8.141403017579097678e+00
8.143801920280337114e+00
8.146201877398167923e+00
8.148605118565003025e+00
8.151008137165701939e+00
8.153406828986462074e+00
8.155809398325878590e+00
8.158222900317348092e+00
8.160638536759323713e+00
8.163044966946399583e+00
8.165446669038452399e+00
8.167850076141368376e+00
8.170252955841338149e+00
8.172658745259521851e+00
8.175063873120350877e+00
8.177469619322019767e+00
8.179878019168134173e+00
8.182287950325092041e+00
8.184702078043160967e+00
8.187109672245762582e+00
8.189508167054741605e+00
8.191906395948882036e+00
8.194314481277480411e+00
8.196725360873690747e+00
8.199128244482537298e+00
8.201526672394622963e+00
8.203925061905616545e+00
8.206331424345657766e+00
8.208734438561339886e+00
8.211131225046250037e+00
8.213529283506316503e+00
8.215926287293946473e+00
8.218328403568655460e+00
8.220738871819412097e+00
8.223151223036063939e+00
8.225560794852738056e+00
8.227970351626876067e+00
8.230377211843363128e+00
8.232783506523961847e+00
8.235189020183224073e+00
8.237592816606440493e+00
8.239996385454407601e+00
8.242397426236832914e+00
8.244795695040481931e+00
8.247195826731392287e+00
8.249595288807423543e+00
8.251996903461897404e+00
8.254401821350748847e+00
8.256805924732892876e+00
8.259213122118431727e+00
8.261624195639601709e+00
8.264045682767063639e+00
8.266466750607754932e+00
8.268888196087763376e+00
8.271314400103733533e+00
8.273737319690074088e+00
8.276156813678722912e+00
8.278582777113307145e+00
8.281020721785598226e+00
8.283447933001220065e+00
8.285863789766358067e+00
8.288287752352310633e+00
8.290718357792879800e+00
8.293144858961847277e+00
8.295566158615702790e+00
8.297979313214465691e+00
8.300389367330273771e+00
8.302806372249522227e+00
8.305228509801285242e+00
8.307651891773577546e+00
8.310075328371336667e+00
8.312502628004960314e+00
8.314931928732471889e+00
8.317360754814030699e+00
8.319790351586838995e+00
8.322218213217214000e+00
8.324644502767469589e+00
8.327075658243526135e+00
8.329508734269339243e+00
8.331944321614120241e+00
8.334375654563864089e+00
8.336802710015108531e+00
8.339240898217285647e+00
8.341683883225291751e+00
8.344125992758497645e+00
8.346569398671865869e+00
8.349012188736752549e+00
8.351453561890256339e+00
8.353892603486187340e+00
8.356330128220928799e+00
8.358769599942526440e+00
8.361211563411290015e+00
8.363654229042207788e+00
8.366094312952400358e+00
8.368534713144256898e+00
8.370973131722106331e+00
8.373408847424892443e+00
8.375845292049332258e+00
8.378280747680456386e+00
8.380715127026260092e+00
8.383150255990365451e+00
8.385588310406877355e+00
8.388029971113860839e+00
8.390472284672075176e+00
8.392912250250564199e+00
8.395350793122059230e+00
8.397788091175002023e+00
8.400224451703591555e+00
8.402655885570410987e+00
8.405087537542367926e+00
8.407529996999814514e+00
8.409974802458279441e+00
8.412414415619672070e+00
8.414856550502813448e+00
8.417303626455284515e+00
8.419753289643372440e+00
8.422206263994764797e+00
8.424653990908392842e+00
8.427100357300378874e+00
8.429556590897332669e+00
8.432009761577369034e+00
8.434456855931331987e+00
8.436914717082490967e+00
8.439377213584444704e+00
8.441839523607670870e+00
8.444306172840512659e+00
8.446765515833115856e+00
8.449222006110337801e+00
8.451682484013542052e+00
8.454139305482270217e+00
8.456597042188958469e+00
8.459061685544462250e+00
8.461529097863214943e+00
8.463992652293562458e+00
8.466448521933440219e+00
8.468901952138089939e+00
8.471358299889455878e+00
8.473819216382299402e+00
8.476274304128560644e+00
8.478727310272239137e+00
8.481188566378122573e+00
8.483647384300356364e+00
8.486105580915641156e+00
8.488565667510217239e+00
8.491018548595450355e+00
8.493468391182293686e+00
8.495917885168918104e+00
8.498368794995981190e+00
8.500820413071219050e+00
8.503277939309544564e+00
8.505742924414509076e+00
8.508209504752947794e+00
8.510674793401957317e+00
8.513138160147068589e+00
8.515608819926853812e+00
8.518076910284259284e+00
8.520536349190320990e+00
8.522997778141840897e+00
8.525466765816640091e+00
8.527939894700466539e+00
8.530416019713520370e+00
8.532887843572044773e+00
8.535361732397181100e+00
8.537847662225651391e+00
8.540332623491885045e+00
8.542816330924017265e+00
8.545295746780178447e+00
8.547773696908464558e+00
8.550253858945820795e+00
8.552725832745354140e+00
8.555194665011635280e+00
8.557671632097029857e+00
8.560150905270495159e+00
8.562633060638619398e+00
8.565120755436101518e+00
8.567602023532371547e+00
8.570085117619811399e+00
8.572567244529986752e+00
8.575043852434038882e+00
8.577528234345203728e+00
8.580015201705908368e+00
8.582497603604117842e+00
8.584978471905980513e+00
8.587453254476269393e+00
8.589923797761406021e+00
8.592396010463239975e+00
8.594868726779003154e+00
8.597337602184071059e+00
8.599804125364812535e+00
8.602275545984822358e+00
8.604754480561508601e+00
8.607234930850763632e+00
8.609706694085740963e+00
8.612177402313212937e+00
8.614657589013896555e+00
8.617139969378557751e+00
8.619619397173616804e+00
8.622099533023494189e+00
8.624574450069756537e+00
8.627053097964690664e+00
8.629539966961075947e+00
8.632023959478241082e+00
8.634507025941438485e+00
8.636991135017160204e+00
8.639478380021126114e+00
8.641963289024154449e+00
8.644446562525628153e+00
8.646933463338850601e+00
8.649424491925497449e+00
8.651916835660449223e+00
8.654408502485534171e+00
8.656901879035087788e+00
8.659397811559776059e+00
8.661901882120805141e+00
8.664412974062647876e+00
8.666924521267008075e+00
8.669435627532060096e+00
8.671937504808814978e+00
8.674439729893100193e+00
8.676958421765835539e+00
8.679476567454596392e+00
8.681994606439429774e+00
8.684514537487523000e+00
8.687027943469248115e+00
8.689543642981064409e+00
8.692060767316093006e+00
8.694577875486627860e+00
8.697098615073649341e+00
8.699614676395006185e+00
8.702135213205814068e+00
8.704659010508747130e+00
8.707185413511746574e+00
8.709710498021898673e+00
8.712227895440681991e+00
8.714745325634552842e+00
8.717264286326546596e+00
8.719787017725771250e+00
8.722307753314359147e+00
8.724826440008696338e+00
8.727339917783025314e+00
8.729852333148343746e+00
8.732365686053148224e+00
8.734878717648502544e+00
8.737394445256414954e+00
8.739909897759980950e+00
8.742424358060089773e+00
8.744928724117214003e+00
8.747433206324709332e+00
8.749947024599864065e+00
8.752463473819057427e+00
8.754982054560590754e+00
8.757494295443366994e+00
8.760003380225432679e+00
8.762524087668204231e+00
8.765054593318838627e+00
8.767579609021042941e+00
8.770102509208589581e+00
8.772626675239118654e+00
8.775153009488043665e+00
8.777678326766908512e+00
8.780208595462395849e+00
8.782745360480234353e+00
8.785280058183566609e+00
8.787814469468253620e+00
8.790343568486445491e+00
8.792868421888034192e+00
8.795396555253429227e+00
8.797932211589142071e+00
8.800465131988426393e+00
8.802999539162659204e+00
8.805542301977771658e+00
8.808083685720289324e+00
8.810625143196416431e+00
8.813161577382324197e+00
8.815694054457274831e+00
8.818227394804683428e+00
8.820759613901586249e+00
8.823286663330330626e+00
8.825809375645313537e+00
8.828333675279708359e+00
8.830865037443004439e+00
8.833406468149469504e+00
8.835943848314084192e+00
8.838477634747533784e+00
8.841016056548712143e+00
8.843555658983914824e+00
8.846096731865234375e+00
8.848642612991794110e+00
8.851186493396783206e+00
8.853731934662761205e+00
8.856278805340142668e+00
8.858822475175186284e+00
8.861364625399248851e+00
8.863905402928551780e+00
8.866453895540768571e+00
8.869002784547989293e+00
8.871543909219573365e+00
8.874089881029771476e+00
8.876642780226106311e+00
8.879189958915551628e+00
8.881729619935393671e+00
8.884269516640770803e+00
8.886811471840172061e+00
8.889351750326136781e+00
8.891899538054378382e+00
8.894451097137384465e+00
8.896997986364238997e+00
8.899548677572802546e+00
8.902105028075951054e+00
8.904658639768442185e+00
8.907213591201870173e+00
8.909773680331705137e+00
8.912329226168074214e+00
8.914877808116278501e+00
8.917419198624285670e+00
8.919961083405045343e+00
8.922513340964588480e+00
8.925070053876320131e+00
8.927632529067800249e+00
8.930191775151891775e+00
8.932743770624183455e+00
8.935297628632692835e+00
8.937855187292020887e+00
8.940417814124995033e+00
8.942982909228291533e+00
8.945551047407478862e+00
8.948117390725304432e+00
8.950680618130927968e+00
8.953252378530995870e+00
8.955830271390945896e+00
8.958403722063831509e+00
8.960979510970526363e+00
8.963560064017460860e+00
8.966138496780576617e+00
8.968710286314738767e+00
8.971282516670532559e+00
8.973853735146096966e+00
8.976426658056210428e+00
8.979002725871900736e+00
8.981574045876877577e+00
8.984140013198281594e+00
8.986701707550876606e+00
8.989273922993710642e+00
8.991852057494327255e+00
8.994422594503401314e+00
8.996992387745452291e+00
8.999562158846613258e+00
9.002127605846093061e+00
9.004698104049387197e+00
9.007273568724729174e+00
9.009846977187654815e+00
9.012424856331941569e+00
9.015002826356633747e+00
9.017580095089236636e+00
9.020155395462118975e+00
9.022730465717614834e+00
9.025315232167050894e+00
9.027899902596141501e+00
9.030477679350079612e+00
9.033060361922336412e+00
9.035646058918947787e+00
9.038229886432043614e+00
9.040812351591894114e+00
9.043390393871584720e+00
9.045969726178864079e+00
9.048558400587042527e+00
9.051150289081075329e+00
9.053736651278397218e+00
9.056324332488795648e+00
9.058915425310688718e+00
9.061509371034336624e+00
9.064108261711208314e+00
9.066715984302408771e+00
9.069331638574446686e+00
9.071942082193281465e+00
9.074552398320824054e+00
9.077162605432100406e+00
9.079769274740197460e+00
9.082375887812446535e+00
9.084982453450757944e+00
9.087584660367125977e+00
9.090181913924123336e+00
9.092783228007167651e+00
9.095387360033010182e+00
9.097996378010584806e+00
9.100606592536124140e+00
9.103221058463340398e+00
9.105841962598944406e+00
9.108460983670516597e+00
9.111084391801160365e+00
9.113708866832020306e+00
9.116326816763962171e+00
9.118944766764574439e+00
9.121558066804183795e+00
9.124162399686529312e+00
9.126766132711420454e+00
9.129377299760312425e+00
9.131990388125968749e+00
9.134591971831779844e+00
9.137183293595446898e+00
9.139785484187447295e+00
9.142390343957547572e+00
9.144991669347460217e+00
9.147595371705795841e+00
9.150199783490878147e+00
9.152805374457880561e+00
9.155408890787532172e+00
9.158015829039053202e+00
9.160628052003254140e+00
9.163246906681374426e+00
9.165870678237755698e+00
9.168485318885549518e+00
9.171086279588360313e+00
9.173694566496426006e+00
9.176309382513034407e+00
9.178920799718218504e+00
9.181535810604536607e+00
9.184153920336116883e+00
9.186772410917518172e+00
9.189389371224713443e+00
9.192014484995738144e+00
9.194650854913410498e+00
9.197283248167890335e+00
9.199906320796456427e+00
9.202536837566057670e+00
9.205176620669309528e+00
9.207815163158851846e+00
9.210452706159342640e+00
9.213094748724110161e+00
9.215730389259435995e+00
9.218357975709974284e+00
9.220994186021464145e+00
9.223632505049222274e+00
9.226273489525036453e+00
9.228917323679953100e+00
9.231554339550591237e+00
9.234187508031997282e+00
9.236828230248432803e+00
9.239477997524812025e+00
9.242127273030511958e+00
9.244774176767901253e+00
9.247428427720684851e+00
9.250085448708109226e+00
9.252732829464200393e+00
9.255379392759142121e+00
9.258023241919866919e+00
9.260663280030984268e+00
9.263306880712459446e+00
9.265947680856442048e+00
9.268591379659619989e+00
9.271241999552692903e+00
9.273893263542943188e+00
9.276542487979535068e+00
9.279186970485758579e+00
9.281827198087304609e+00
9.284471320860932408e+00
9.287115755569217868e+00
9.289760084992911615e+00
9.292411231951403394e+00
9.295065197432691662e+00
9.297718504420661390e+00
9.300380792883363057e+00
9.303052031711894543e+00
9.305717958293165282e+00
9.308381945727219886e+00
9.311050436638705463e+00
9.313716397510106049e+00
9.316381007107132461e+00
9.319045303610893782e+00
9.321709800085788089e+00
9.324373066480523775e+00
9.327037149862263732e+00
9.329705164649448434e+00
9.332369807163631847e+00
9.335035567395566503e+00
9.337701468154742557e+00
9.340358651411650115e+00
9.343025371587241779e+00
9.345702476737319131e+00
9.348371673571644891e+00
9.351038490197693065e+00
9.353708104651616395e+00
9.356382209306355335e+00
9.359052507813334643e+00
9.361720681131115995e+00
9.364401720423243702e+00
9.367085969521303568e+00
9.369769318895830423e+00
9.372453780560608294e+00
9.375129962261574690e+00
9.377807434500732953e+00
9.380492793266697049e+00
9.383171701159646716e+00
9.385850170872089393e+00
9.388531201577661633e+00
9.391205527365189099e+00
9.393874379521422568e+00
9.396546960694806216e+00
9.399232294837148061e+00
9.401925155881373897e+00
9.404618767256216927e+00
9.407307060076371741e+00
9.409990533189915851e+00
9.412673451195702867e+00
9.415354188784778700e+00
9.418039799837888637e+00
9.420728720838063452e+00
9.423411070351821905e+00
9.426095027977588359e+00
9.428781148161647252e+00
9.431463712442347713e+00
9.434151687612992276e+00
9.436844130306509371e+00
9.439527985478891381e+00
9.442204705215413441e+00
9.444889468684067424e+00
9.447580727625254582e+00
9.450274399274649184e+00
9.452968101920948385e+00
9.455663947911094880e+00
9.458364241607824852e+00
9.461058051979867045e+00
9.463749585709081202e+00
9.466448862926055696e+00
9.469145862531066271e+00
9.471843213334539158e+00
9.474541493717728358e+00
9.477235618074598023e+00
9.479938791168498469e+00
9.482645236368979269e+00
9.485350769949386418e+00
9.488054858665238456e+00
9.490755597496670859e+00
9.493458469409363332e+00
9.496153494606801360e+00
9.498844019005050043e+00
9.501546025815503782e+00
9.504247450653400264e+00
9.506949819723153894e+00
9.509660988791758029e+00
9.512369173422593249e+00
9.515075352603021841e+00
9.517781176788398412e+00
9.520489442207258790e+00
9.523206982939749210e+00
9.525921654653551229e+00
9.528635359888419032e+00
9.531352448073629802e+00
9.534066605728934718e+00
9.536778323176589467e+00
9.539493331642461271e+00
9.542203951945543494e+00
9.544913273608310433e+00
9.547630203044095154e+00
9.550349077144451471e+00
9.553068144925878968e+00
9.555785011828152875e+00
9.558501578418944433e+00
9.561212125197913636e+00
9.563929568703869677e+00
9.566650040554739221e+00
9.569363882885214778e+00
9.572076903746268073e+00
9.574789293354539765e+00
9.577513824143418120e+00
9.580238849781531840e+00
9.582955258337493731e+00
9.585674692817612197e+00
9.588386141544189556e+00
9.591095327584779895e+00
9.593803993790086082e+00
9.596503092764695708e+00
9.599200054007308580e+00
9.601900897088864184e+00
9.604611981054343772e+00
9.607320667979580620e+00
9.610020799707699624e+00
9.612729458178819186e+00
9.615447452122374727e+00
9.618172136826933283e+00
9.620894910033094050e+00
9.623618424006703975e+00
9.626348823146713585e+00
9.629078080881695811e+00
9.631802892855738207e+00
9.634528220310484059e+00
9.637260032608459426e+00
9.639990804820275372e+00
9.642720298191511219e+00
9.645453404387167140e+00
9.648190576850609546e+00
9.650923907529925572e+00
9.653653875485915137e+00
9.656389781391361282e+00
9.659138541584129101e+00
9.661890851278053916e+00
9.664635055999424296e+00
9.667374979559642867e+00
9.670115842272133833e+00
9.672857091290024911e+00
9.675596581824791542e+00
9.678334206671882711e+00
9.681069991603463265e+00
9.683808112964229053e+00
9.686549617342933516e+00
9.689291148387454200e+00
9.692035025092732070e+00
9.694773515106401618e+00
9.697506562883242864e+00
9.700236415832739212e+00
9.702967131672030732e+00
9.705704638383545912e+00
9.708447441848182535e+00
9.711190629514728556e+00
9.713940250307896207e+00
9.716697231112842559e+00
9.719450685040591509e+00
9.722203673298539073e+00
9.724952223717441058e+00
9.727702858502954797e+00
9.730459947778641094e+00
9.733210758679980756e+00
9.735954278419088226e+00
9.738697660389354027e+00
9.741442789310903905e+00
9.744194775213529169e+00
9.746941990526140742e+00
9.749696668013944745e+00
9.752458444871503929e+00
9.755213032242430415e+00
9.757973657572218684e+00
9.760733499513307265e+00
9.763492712029815834e+00
9.766254846620284980e+00
9.769021172521808793e+00
9.771786041763162345e+00
9.774550399902100395e+00
9.777320536644126037e+00
9.780083504087405899e+00
9.782850041344270053e+00
9.785620353306887509e+00
9.788389615291142931e+00
9.791161959621609512e+00
9.793928904824658943e+00
9.796691164409923047e+00
9.799452693628387223e+00
9.802217954775702680e+00
9.804982591620712284e+00
9.807741242654639535e+00
9.810500221890444905e+00
9.813260559187865439e+00
9.816027820951262584e+00
9.818796366196220760e+00
9.821565374659526171e+00
9.824344225685281984e+00
9.827126041102555831e+00
9.829907382319740705e+00
9.832688069908151363e+00
9.835476407196502180e+00
9.838261745407470116e+00
9.841044946302305974e+00
9.843829423393612998e+00
9.846616951599171941e+00
9.849412083568433118e+00
9.852201286061946561e+00
9.854986740819100532e+00
9.857765759780903636e+00
9.860541524991775830e+00
9.863321643677636530e+00
9.866107028639627075e+00
9.868894468198265102e+00
9.871682851703827311e+00
9.874476359675036008e+00
9.877271411183565775e+00
9.880067738315867487e+00
9.882858971011224014e+00
9.885649598756453216e+00
9.888446636272153256e+00
9.891251870145099545e+00
9.894055326541661088e+00
9.896861612508013550e+00
9.899668266670875738e+00
9.902470010895523700e+00
9.905270979815469445e+00
9.908067399564497890e+00
9.910860943557906921e+00
9.913653022656667702e+00
9.916455592417809939e+00
9.919259287318867635e+00
9.922057569138798883e+00
9.924860087731866898e+00
9.927672670623481466e+00
9.930483634408258098e+00
9.933285086723731894e+00
9.936086813294265241e+00
9.938899187838735827e+00
9.941714499726639787e+00
9.944524158559485016e+00
9.947331823466228684e+00
9.950146702485261230e+00
9.952962866346632964e+00
9.955765732102864973e+00
9.958574767906188896e+00
9.961394227043520289e+00
9.964210407961989091e+00
9.967035935846570993e+00
9.969863650567409863e+00
9.972682662923567420e+00
9.975503544593342653e+00
9.978324979141236284e+00
9.981142879811947921e+00
9.983955678953098101e+00
9.986769113576347223e+00
9.989584157051549340e+00
9.992393292019468021e+00
9.995212800820091559e+00
9.998036793685242785e+00
1.000085623399107071e+01
1.000367324974236283e+01
1.000649138815699324e+01
1.000931462080094647e+01
1.001214487195347580e+01
1.001497403544560605e+01
1.001779857510038774e+01
1.002061695478685444e+01
1.002343015882750876e+01
1.002624295002408950e+01
1.002905679017246676e+01
1.003188067552498097e+01
1.003469817595649438e+01
1.003751332657102857e+01
1.004033253694442251e+01
1.004315431055876928e+01
1.004597985571843743e+01
1.004880887778819343e+01
1.005163258395665338e+01
1.005445246507691337e+01
1.005727412324188741e+01
1.006009486737692171e+01
1.006291442191562702e+01
1.006573231200219354e+01
1.006855641757705477e+01
1.007138706747971213e+01
1.007421655427260809e+01
1.007705130746107969e+01
1.007988944817194010e+01
1.008272848979005332e+01
1.008556732325414451e+01
1.008840005368821657e+01
1.009123607378874254e+01
1.009407596968383558e+01
1.009691698153925898e+01
1.009976240720563112e+01
1.010261281125569788e+01
1.010545823418903311e+01
1.010829856475110411e+01
1.011115086175241551e+01
1.011400306944765148e+01
1.011685605437093649e+01
1.011972063351481133e+01
1.012258892215979067e+01
1.012545177534892460e+01
1.012831278349729835e+01
1.013117646524943360e+01
1.013404053506573277e+01
1.013690304969950517e+01
1.013975931038904932e+01
1.014261191789713301e+01
1.014546654431575234e+01
1.014831838179897261e+01
1.015116302669581394e+01
1.015401707594569558e+01
1.015687427188264813e+01
1.015971618582197067e+01
1.016255089288044644e+01
1.016539178604653770e+01
1.016823591916232949e+01
1.017108655724911870e+01
1.017394560565731076e+01
1.017680069402890908e+01
1.017965288509702226e+01
1.018251011455485155e+01
1.018536127655339563e+01
1.018821087697152450e+01
1.019106918417896956e+01
1.019393511738586078e+01
1.019679940294993514e+01
1.019966085842936110e+01
1.020252934754130969e+01
1.020540276490839382e+01
1.020827689718401921e+01
1.021114976618786407e+01
1.021401915521039250e+01
1.021688183239201564e+01
1.021974765610968205e+01
1.022261448985149990e+01
1.022548040460641516e+01
1.022834838018010473e+01
1.023121032982709977e+01
1.023407687786770737e+01
1.023695204189009722e+01
1.023982705671233262e+01
1.024270482148161854e+01
1.024558315533976227e+01
1.024846141282389667e+01
1.025133633844901127e+01
1.025420911411525360e+01
1.025708485092129862e+01
1.025995912179430647e+01
1.026283869530650783e+01
1.026572100455548231e+01
1.026860667737896016e+01
1.027149436843857977e+01
1.027437689597084969e+01
1.027725790180678977e+01
1.028014134928053380e+01
1.028302379841107950e+01
1.028590729805981674e+01
1.028879124641103715e+01
1.029167159410995858e+01
1.029455721363864384e+01
1.029745367274425760e+01
1.030035738056292693e+01
1.030326139500398597e+01
1.030616420018419888e+01
1.030906520492833423e+01
1.031196368228996896e+01
1.031486519682257175e+01
1.031777366749314950e+01
1.032068194897914992e+01
1.032359021841733693e+01
1.032649937041040289e+01
1.032940901404536937e+01
1.033231457849766244e+01
1.033521111621220889e+01
1.033810957105979078e+01
1.034101149815994880e+01
1.034391168086797208e+01
1.034681028501782940e+01
1.034970622937956186e+01
1.035260718852850914e+01
1.035551311095455240e+01
1.035842761302733983e+01
1.036134646370878265e+01
1.036426449906577396e+01
1.036718916151604830e+01
1.037011642339247786e+01
1.037303589847076601e+01
1.037594798242335337e+01
1.037886490316442334e+01
1.038178447670831162e+01
1.038470330380477336e+01
1.038762667208035850e+01
1.039055635691740243e+01
1.039348901986088869e+01
1.039641533307776200e+01
1.039934549300816080e+01
1.040227549244903926e+01
1.040519666959871614e+01
1.040811666062987584e+01
1.041104084896402426e+01
1.041396799555407426e+01
1.041689587349192081e+01
1.041983432066068360e+01
1.042277844245901974e+01
1.042571550774788847e+01
1.042865618338403166e+01
1.043160104651186515e+01
1.043453743751616791e+01
1.043746970131850205e+01
1.044040454995003309e+01
1.044333560014245776e+01
1.044627168387509641e+01
1.044922069982693280e+01
1.045216708908833247e+01
1.045511531226286905e+01
1.045807121007461404e+01
1.046101856785912432e+01
1.046396289906885180e+01
1.046692079332151160e+01
1.046987731625502249e+01
1.047282706458372736e+01
1.047577840139019223e+01
1.047872911117846328e+01
1.048167389736083699e+01
1.048461960990888109e+01
1.048758032540682628e+01
1.049053962415117169e+01
1.049349784856899426e+01
1.049647024043225407e+01
1.049944562086444932e+01
1.050242349751229298e+01
1.050540546034965672e+01
1.050839327928756362e+01
1.051138186130559049e+01
1.051436274802753346e+01
1.051734040132272874e+01
1.052031208351337277e+01
1.052326730636753815e+01
1.052621961975317078e+01
1.052918484218881723e+01
1.053215610007595515e+01
1.053513044131380916e+01
1.053810102510788305e+01
1.054107753458584007e+01
1.054405260417590107e+01
1.054702579709934795e+01
1.055000883466767725e+01
1.055298987871569771e+01
1.055596548917332278e+01
1.055894222764590928e+01
1.056192520054121786e+01
1.056490371825809227e+01
1.056788804184357211e+01
1.057088137652188031e+01
1.057387132581082767e+01
1.057685353677351969e+01
1.057983948984230693e+01
1.058281947018658897e+01
1.058578935994714776e+01
1.058876800641849947e+01
1.059174356771547387e+01
1.059471771988827982e+01
1.059769697420848544e+01
1.060068303046031879e+01
1.060367551299225042e+01
1.060666516591681763e+01
1.060965655808982433e+01
1.061264623359542902e+01
1.061563638980134705e+01
1.061862241090952530e+01
1.062161074844740760e+01
1.062461462413955005e+01
1.062761585110880169e+01
1.063061055193676196e+01
1.063360539496853718e+01
1.063660218810566249e+01
1.063959670377730049e+01
1.064258986408973584e+01
1.064557609528241677e+01
1.064856408472595639e+01
1.065156213905864568e+01
1.065456013051432116e+01
1.065755789901625050e+01
1.066055236694929498e+01
1.066354908592482609e+01
1.066654647472305228e+01
1.066954049158238860e+01
1.067254245394322432e+01
1.067555276803851783e+01
1.067856551392132047e+01
1.068157944071919196e+01
1.068458741553092040e+01
1.068759214420631487e+01
1.069060233425981288e+01
1.069362313497870787e+01
1.069664682779447062e+01
1.069966329812632111e+01
1.070268666204945518e+01
1.070570788519787442e+01
1.070872417611572658e+01
1.071173571479234710e+01
1.071473480561498448e+01
1.071773895692991374e+01
1.072074628990419143e+01
1.072375074014718521e+01
1.072676131671688537e+01
1.072977689508098997e+01
1.073280310488583389e+01
1.073582848196345019e+01
1.073883989281513252e+01
1.074185634184384774e+01
1.074488521062745860e+01
1.074791732372090536e+01
1.075094095369031422e+01
1.075396103353341104e+01
1.075698365913976495e+01
1.076001206780985164e+01
1.076304554014726023e+01
1.076607467349929337e+01
1.076909811019867647e+01
1.077213249991278410e+01
1.077517163855372218e+01
1.077820385964201044e+01
1.078123703801815125e+01
1.078427065804478424e+01
1.078730833901665420e+01
1.079034538599626103e+01
1.079338133815712375e+01
1.079641836543434508e+01
1.079946058068079573e+01
1.080250566194246709e+01
1.080555412371685087e+01
1.080860449941893897e+01
1.081165119350673898e+01
1.081469268097691838e+01
1.081772058779275980e+01
1.082073655567753079e+01
1.082375866743296022e+01
1.082679156158841671e+01
1.082982231741602241e+01
1.083285285031884904e+01
1.083587626268156079e+01
1.083890101862183641e+01
1.084193100357607520e+01
1.084495839020192243e+01
1.084798395456714104e+01
1.085101243890748890e+01
1.085404598531434317e+01
1.085708481266478564e+01
1.086013663892017789e+01
1.086319672533539915e+01
1.086625538457497164e+01
1.086930723045728797e+01
1.087236960184388579e+01
1.087542904250264719e+01
1.087847431320069802e+01
1.088152206132124711e+01
1.088457940179555727e+01
1.088763827270928353e+01
1.089068948721643260e+01
1.089373036529398675e+01
1.089676871795257185e+01
1.089981461326061130e+01
1.090286444733263593e+01
1.090590984322120960e+01
1.090895952207767117e+01
1.091201832490252066e+01
1.091507448628362198e+01
1.091813065644505620e+01
1.092118734357001131e+01
1.092425403376432769e+01
1.092732492091774432e+01
1.093039948864410249e+01
1.093347473450956642e+01
1.093654487359814986e+01
1.093961800748824942e+01
1.094269035693880099e+01
1.094575671448093424e+01
1.094882810912371340e+01
1.095190485592811669e+01
1.095497874797912097e+01
1.095804648189903041e+01
1.096110265018348784e+01
1.096416466234480502e+01
1.096723697094053485e+01
1.097030043895226825e+01
1.097335718802889915e+01
1.097641602060509669e+01
1.097948917029784610e+01
1.098256639139278512e+01
1.098563618598026359e+01
1.098870302659432419e+01
1.099176442657073061e+01
1.099483090543723662e+01
1.099789720369862955e+01
1.100096590889957326e+01
1.100404149144960186e+01
1.100711392976324277e+01
1.101018763433961567e+01
1.101326372023983957e+01
1.101633311482556365e+01
1.101939849538788607e+01
1.102246146432477047e+01
1.102551787387480076e+01
1.102857025846923023e+01
1.103162431388172138e+01
1.103468300271606495e+01
1.103774426356441118e+01
1.104080668121532760e+01
1.104387612435516175e+01
1.104695803073737004e+01
1.105004544186361670e+01
1.105313106560164549e+01
1.105621559582701607e+01
1.105930295603200442e+01
1.106239169309820980e+01
1.106548707907029261e+01
1.106858494322494835e+01
1.107168219184901581e+01
1.107477875209215412e+01
1.107787742578414125e+01
1.108098121899084276e+01
1.108408206277271191e+01
1.108717755171764807e+01
1.109027655372336163e+01
1.109337875050536759e+01
1.109648484622017683e+01
1.109960093992212293e+01
1.110271340412769803e+01
1.110582888688237801e+01
1.110894779478067917e+01
1.111206408533583812e+01
1.111518120074815918e+01
1.111829858325831388e+01
1.112141792496514014e+01
1.112453323710406927e+01
1.112764771440841827e+01
1.113076629909438964e+01
1.113388175275760617e+01
1.113699789483732872e+01
1.114011699879417172e+01
1.114323599419584454e+01
1.114635325448038117e+01
1.114946661437284625e+01
1.115257180395503589e+01
1.115567209277108773e+01
1.115877200939929459e+01
1.116187409076165693e+01
1.116497381657042176e+01
1.116807394047017077e+01
1.117117452759180374e+01
1.117427513520083338e+01
1.117738050820117834e+01
1.118048408802802562e+01
1.118359216326743599e+01
1.118671379854814418e+01
1.118984138191606803e+01
1.119296747560242977e+01
1.119609615832638028e+01
1.119922818164856260e+01
1.120236399256727644e+01
1.120549437679483518e+01
1.120862314155410999e+01
1.121175410858453247e+01
1.121488083531578539e+01
1.121800280939465999e+01
1.122112389992329184e+01
1.122424208975497528e+01
1.122736137907402387e+01
1.123048388062934144e+01
1.123360663244210578e+01
1.123672401984246250e+01
1.123984718192046195e+01
1.124297760803985113e+01
1.124611019173809723e+01
1.124924995545972095e+01
1.125239226011373006e+01
1.125553236476849150e+01
1.125866832475365698e+01
1.126180729229444566e+01
1.126494721883837613e+01
1.126808286052205155e+01
1.127121725025584276e+01
1.127434964772148085e+01
1.127747754908744859e+01
1.128060870126307336e+01
1.128374186180594485e+01
1.128686638702730782e+01
1.128999183959173180e+01
1.129312409507921622e+01
1.129625906933274671e+01
1.129940260794218077e+01
1.130254916522619091e+01
1.130568834184180282e+01
1.130881896101987216e+01
1.131195526615224800e+01
1.131509370167558970e+01
1.131823592820875035e+01
1.132138636206827798e+01
1.132453293148058471e+01
1.132768012981621020e+01
1.133082628957457949e+01
1.133397023843887474e+01
1.133711269663105092e+01
1.134025579106842052e+01
1.134339887345999109e+01
1.134653717356570546e+01
1.134968416646000833e+01
1.135284564227767845e+01
1.135600318618965687e+01
1.135915758027090483e+01
1.136231544658014414e+01
1.136547189916642253e+01
1.136862887151407264e+01
1.137178516446267018e+01
1.137493741246315615e+01
1.137809112816049861e+01
1.138124543251490728e+01
1.138440072097737676e+01
1.138756019144627274e+01
1.139071987420765630e+01
1.139387474916558141e+01
1.139702995669136598e+01
1.140018150432175403e+01
1.140333224561087633e+01
1.140648240127822177e+01
1.140964254051592341e+01
1.141281652188304996e+01
1.141599090590493404e+01
1.141916520402890001e+01
1.142233629078256563e+01
1.142551354509968675e+01
1.142869302579376800e+01
1.143187541675722052e+01
1.143505917520840676e+01
1.143823804735308869e+01
1.144140694689675186e+01
1.144457909824390462e+01
1.144775473070253113e+01
1.145092609330437128e+01
1.145409623354164275e+01
1.145726221105258702e+01
1.146042410514644061e+01
1.146358738065485028e+01
1.146675361488030376e+01
1.146992457294485668e+01
1.147309881325475800e+01
1.147627328408085923e+01
1.147944614097643168e+01
1.148261479385313422e+01
1.148578402002069332e+01
1.148895785385302482e+01
1.149213158779352284e+01
1.149532598620539936e+01
1.149853371089613141e+01
1.150172225595107811e+01
1.150491468997462974e+01
1.150811254470830214e+01
1.151130407796922839e+01
1.151450144248815377e+01
1.151769763457796891e+01
1.152089244864900763e+01
1.152410022448298754e+01
1.152731701324674418e+01
1.153053034216068973e+01
1.153373842217751744e+01
1.153694653298953199e+01
1.154015215521702764e+01
1.154335026751309101e+01
1.154656073082011858e+01
1.154977994319348866e+01
1.155299024398720142e+01
1.155620413900670407e+01
1.155941406443507624e+01
1.156262159032671200e+01
1.156583576902058219e+01
1.156905063847999315e+01
1.157226263375562070e+01
1.157548334187780981e+01
1.157870967210215873e+01
1.158193661722745738e+01
1.158515193460215720e+01
1.158836285573316438e+01
1.159158320293335187e+01
1.159480494446113141e+01
1.159802391050427417e+01
1.160123675314997982e+01
1.160445173770965077e+01
1.160767550422307082e+01
1.161089997175919919e+01
1.161412448561326372e+01
1.161735687645056636e+01
1.162058736109997525e+01
1.162381920398180313e+01
1.162705623047535397e+01
1.163028559159414677e+01
1.163350951599780281e+01
1.163672847177342540e+01
1.163995031034376915e+01
1.164317851796502623e+01
1.164641121120610556e+01
1.164964838353253640e+01
1.165288056311604414e+01
1.165611198982215235e+01
1.165934399345714390e+01
1.166257820317925109e+01
1.166581076179686427e+01
1.166905117138055203e+01
1.167229260986113459e+01
1.167553035102466552e+01
1.167877755460657063e+01
1.168202020972805499e+01
1.168526385689357383e+01
1.168851304578209849e+01
1.169175945609216960e+01
1.169501413178937810e+01
1.169827530530401383e+01
1.170153261433553027e+01
1.170479580965966626e+01
1.170807004052078959e+01
1.171135127253911534e+01
1.171463333110289184e+01
1.171791479131384506e+01
1.172119211330378086e+01
1.172446716292195212e+01
1.172773994304050049e+01
1.173100720840101552e+01
1.173427663786508113e+01
1.173754718966718080e+01
1.174081780946378117e+01
1.174408556505816392e+01
1.174735995204107297e+01
1.175063385169684338e+01
1.175390662201238356e+01
1.175718895128157904e+01
1.176046664999511648e+01
1.176374507060335972e+01
1.176702501797222133e+01
1.177030491056970085e+01
1.177358576487771735e+01
1.177686787001573698e+01
1.178015738971714299e+01
1.178344159295731686e+01
1.178672285643077444e+01
1.179000839842709958e+01
1.179329655435811830e+01
1.179658440625738614e+01
1.179988108484408293e+01
1.180316932597314228e+01
1.180644958068259598e+01
1.180973577816929243e+01
1.181302401807659663e+01
1.181631928962523936e+01
1.181961939070226641e+01
1.182292494645172098e+01
1.182622776062725833e+01
1.182953017048512123e+01
1.183282818846682716e+01
1.183612269474723178e+01
1.183941481622086123e+01
1.184271280810607685e+01
1.184600770601816855e+01
1.184929134097677483e+01
1.185257438751178327e+01
1.185585582868381138e+01
1.185913547327634099e+01
1.186240802186589427e+01
1.186567717327596938e+01
1.186894413512669288e+01
1.187221527950284816e+01
1.187549386791964956e+01
1.187877836756426042e+01
1.188206471550594401e+01
1.188534951541830154e+01
1.188863308376528671e+01
1.189191588718926873e+01
1.189520425647073587e+01
1.189849108840929581e+01
1.190177447131656940e+01
1.190506496530036706e+01
1.190836916876862084e+01
1.191167744302932796e+01
1.191498073619224485e+01
1.191828058158375825e+01
1.192158437972502583e+01
1.192489101536493301e+01
1.192819121139140748e+01
1.193149367214299161e+01
1.193479905687391174e+01
1.193810783254849284e+01
1.194140341927633031e+01
1.194469068004184287e+01
1.194798803223836536e+01
1.195128335737147296e+01
1.195457603584608997e+01
1.195786740738806841e+01
1.196116516201212576e+01
1.196446763390081180e+01
1.196776087750341055e+01
1.197105027120768206e+01
1.197434681762062603e+01
1.197765043676149865e+01
1.198094981015290728e+01
1.198424016409290083e+01
1.198753995654155347e+01
1.199084101188338281e+01
1.199413628254144726e+01
1.199744019396954897e+01
1.200074397252667247e+01
1.200404752963213895e+01
1.200735407706231861e+01
1.201065679844914058e+01
1.201395694708920381e+01
1.201725946199263184e+01
1.202056587780932162e+01
1.202387056648711017e+01
1.202717852717442604e+01
1.203048569246608501e+01
1.203378878347543868e+01
1.203709884181715495e+01
1.204040733063930624e+01
1.204371852757727446e+01
1.204703187778698670e+01
1.205034394449193158e+01
1.205364862502946721e+01
1.205694628590594242e+01
1.206024963967275276e+01
1.206355828245718165e+01
1.206686021671013975e+01
1.207016552615111316e+01
1.207347688297124932e+01
1.207677998072221115e+01
1.208008245269246572e+01
1.208339234490587799e+01
1.208671347524512996e+01
1.209003591336096939e+01
1.209335894243129417e+01
1.209667524740150490e+01
1.209998370336521845e+01
1.210329611014531714e+01
1.210661914311763709e+01
1.210993969345864940e+01
1.211325900788222754e+01
1.211658427735616606e+01
1.211990779689057618e+01
1.212323605610904842e+01
1.212655741931600595e+01
1.212987880558896414e+01
1.213320905070016487e+01
1.213654689083618798e+01
1.213989721121766330e+01
1.214324666629410743e+01
1.214659227593447000e+01
1.214992869403001130e+01
1.215326958715695760e+01
1.215661117438834182e+01
1.215993794966830954e+01
1.216326354823866929e+01
1.216659066046311821e+01
1.216991700485695027e+01
1.217324952508463021e+01
1.217658210658369633e+01
1.217990848172923890e+01
1.218324082411649201e+01
1.218658779475535425e+01
1.218993422112653668e+01
1.219326999651964805e+01
1.219661225910907909e+01
1.219995163085899570e+01
1.220328692344357258e+01
1.220663149252605528e+01
1.220998070605330632e+01
1.221333160467473355e+01
1.221667761724711099e+01
1.222002258160386212e+01
1.222336621159059611e+01
1.222671231075483433e+01
1.223006089443488875e+01
1.223340772469874338e+01
1.223676585868958711e+01
1.224012442567337722e+01
1.224348684399540055e+01
1.224685606687035389e+01
1.225021970249386349e+01
1.225358948541174264e+01
1.225696476213464159e+01
1.226033938620287245e+01
1.226370989564528102e+01
1.226707362512242661e+01
1.227043592143887984e+01
1.227379674347426608e+01
1.227715873164282989e+01
1.228052478582008256e+01
1.228389109260501577e+01
1.228725688204024635e+01
1.229062554341756375e+01
1.229400212008232529e+01
1.229737348978430944e+01
1.230073464478570422e+01
1.230410190664955117e+01
1.230747098658253336e+01
1.231084322291255084e+01
1.231422558447436089e+01
1.231761313891683152e+01
1.232099751333469229e+01
1.232437531338951864e+01
1.232774766444711112e+01
1.233112575201865901e+01
1.233451023581078765e+01
1.233788537039497690e+01
1.234126078156665152e+01
1.234463635588734753e+01
1.234801064705164109e+01
1.235138600741572112e+01
1.235475489601429899e+01
1.235812129656258485e+01
1.236149290303379722e+01
1.236487189959020583e+01
1.236824968938221936e+01
1.237162798633065819e+01
1.237501206066400350e+01
1.237839465238597825e+01
1.238177730730587278e+01
1.238517061862517821e+01
1.238856631602552838e+01
1.239196561186078505e+01
1.239536648136629893e+01
1.239876338890731589e+01
1.240214992653928938e+01
1.240553857018167783e+01
1.240894378592041569e+01
1.241234801698642620e+01
1.241574941538952004e+01
1.241916202414192050e+01
1.242258049704680545e+01
1.242599438554214863e+01
1.242941330365351504e+01
1.243282764428966658e+01
1.243623596378742491e+01
1.243964861349834372e+01
1.244307567902989398e+01
1.244651252070540615e+01
1.244994488147207612e+01
1.245337201921486070e+01
1.245680231862275278e+01
1.246023985072017837e+01
1.246367644630618798e+01
1.246710581656548911e+01
1.247053704497689175e+01
1.247397853027429271e+01
1.247742087051938853e+01
1.248086590381542216e+01
1.248431909258641070e+01
1.248777180751108951e+01
1.249121789578419595e+01
1.249466125752165091e+01
1.249811076669102583e+01
1.250156893560808058e+01
1.250502877787678280e+01
1.250848621903576507e+01
1.251194583848308817e+01
1.251540960538856240e+01
1.251886536149174667e+01
1.252231671657038525e+01
1.252577914101286538e+01
1.252924109252729323e+01
1.253269886384285847e+01
1.253616329207551239e+01
1.253962939794740095e+01
1.254310039028001533e+01
1.254658389005561858e+01
1.255007272719526590e+01
1.255356207570444482e+01
1.255704538796496905e+01
1.256052695928241647e+01
1.256401629797749742e+01
1.256749604195289294e+01
1.257096739618924985e+01
1.257444403981229719e+01
1.257792497822725863e+01
1.258140932435769521e+01
1.258489043791240647e+01
1.258837430680814862e+01
1.259186757552766522e+01
1.259536861021884668e+01
1.259887867859811195e+01
1.260238783868404155e+01
1.260588356328840476e+01
1.260937756591369130e+01
1.261287947261446263e+01
1.261638970508576030e+01
1.261990087606522337e+01
1.262340333002412684e+01
1.262690432125963014e+01
1.263040808257134273e+01
1.263390546970990158e+01
1.263739988925717306e+01
1.264090546663637049e+01
1.264440196246668613e+01
1.264789774091021890e+01
1.265139860542004513e+01
1.265489746954991723e+01
1.265839872664754751e+01
1.266190174005757640e+01
1.266541223140432848e+01
1.266891615474974486e+01
1.267241734756758831e+01
1.267592625009584495e+01
1.267943906442164348e+01
1.268295251007234015e+01
1.268646554070353716e+01
1.268998603434186734e+01
1.269350329382708864e+01
1.269701227769178686e+01
1.270052500531333806e+01
1.270403714885958379e+01
1.270754603689112727e+01
1.271105780275515507e+01
1.271457209430820079e+01
1.271809861331758995e+01
1.272164150896357171e+01
1.272518346437810344e+01
1.272871469872189110e+01
1.273225189562655224e+01
1.273579011752654289e+01
1.273932310189133865e+01
1.274285501020647615e+01
1.274638491086118997e+01
1.274992033913665601e+01
1.275345797751957022e+01
1.275699470661702861e+01
1.276053553462808665e+01
1.276408517076247051e+01
1.276763815876344488e+01
1.277119285613726163e+01
1.277474959305822821e+01
1.277830232759529672e+01
1.278185290541018837e+01
1.278541297993842818e+01
1.278897611025261405e+01
1.279252750960636931e+01
1.279607694005374441e+01
1.279963037916804680e+01
1.280318214905186736e+01
1.280674303038301787e+01
1.281030053947727154e+01
1.281384813352538288e+01
1.281739198706440597e+01
1.282093157676410478e+01
1.282448025786222168e+01
1.282802940435493610e+01
1.283157131814073537e+01
1.283511710031679165e+01
1.283866825393403843e+01
1.284221593065168854e+01
1.284576528902780979e+01
1.284932139377714932e+01
1.285287254542947899e+01
1.285642581329804202e+01
1.285998608129327891e+01
1.286354928951386789e+01
1.286711364135164892e+01
1.287067076214919048e+01
1.287422887947063010e+01
1.287778987763082661e+01
1.288134836233458813e+01
1.288490604523286009e+01
1.288845954286004414e+01
1.289202188324594012e+01
1.289560026145508154e+01
1.289918056268822077e+01
1.290274802312965186e+01
1.290630997727367735e+01
1.290988188544560522e+01
1.291346337002409328e+01
1.291704140185753502e+01
1.292061755922216015e+01
1.292419525355429322e+01
1.292778355381316402e+01
1.293138123251193683e+01
1.293496942528790328e+01
1.293855230543946888e+01
1.294214113618806472e+01
1.294572862692655058e+01
1.294931974540554975e+01
1.295292648754780451e+01
1.295653317386355852e+01
1.296014160945191307e+01
1.296374937901889979e+01
1.296735044893803313e+01
1.297095222115768820e+01
1.297455998332613447e+01
1.297816900996534528e+01
1.298177268346131541e+01
1.298538726790143905e+01
1.298900338766600981e+01
1.299261789281486834e+01
1.299624231998257251e+01
1.299986842585190772e+01
1.300349591000292726e+01
1.300712016637206858e+01
1.301073815745905549e+01
1.301435002647165362e+01
1.301795593861912970e+01
1.302155902329333514e+01
1.302517382628941789e+01
1.302879580804836834e+01
1.303241978152990121e+01
1.303604321668788302e+01
1.303966080824971030e+01
1.304328791254875952e+01
1.304691207422181876e+01
1.305053272948672749e+01
1.305416391978737067e+01
1.305779875394577516e+01
1.306143374523163736e+01
1.306506822897575404e+01
1.306869627182819116e+01
1.307232542727964031e+01
1.307595681018027811e+01
1.307958940631272071e+01
1.308322846337245338e+01
1.308687069048805185e+01
1.309051211921075009e+01
1.309414284498504877e+01
1.309776836518862453e+01
1.310139816765373943e+01
1.310503534224990396e+01
1.310866614933397400e+01
1.311229022336442718e+01
1.311592840245985236e+01
1.311957023862768423e+01
1.312320445308076344e+01
1.312684232922909011e+01
1.313048065769116945e+01
1.313411170580115694e+01
1.313775285885132149e+01
1.314139330123972371e+01
1.314503715633700409e+01
1.314868584827777021e+01
1.315232083423003218e+01
1.315595946636707048e+01
1.315961483246365660e+01
1.316327411606203590e+01
1.316692503820029714e+01
1.317058033736745415e+01
1.317423165485644176e+01
1.317787846171057531e+01
1.318153574663067573e+01
1.318518141871754956e+01
1.318882064997798054e+01
1.319247098176803412e+01
1.319612428635988266e+01
1.319978381406928669e+01
1.320344198798726865e+01
1.320710449615192239e+01
1.321077873833556104e+01
1.321444851912879237e+01
1.321811591868545577e+01
1.322178925170027775e+01
1.322545274367040413e+01
1.322911477563563842e+01
1.323279096620965944e+01
1.323647128106669335e+01
1.324015099158595810e+01
1.324382986918372573e+01
1.324750762562707784e+01
1.325118081636626499e+01
1.325485174234749408e+01
1.325852442062253722e+01
1.326219822243623092e+01
1.326587117200856625e+01
1.326954748329172773e+01
1.327323199948031274e+01
1.327691581743885152e+01
1.328060026660701531e+01
1.328428436704768600e+01
1.328797141108427660e+01
1.329167195304926885e+01
1.329537733464865390e+01
1.329908239856308683e+01
1.330277895171878022e+01
1.330647248159450946e+01
1.331016622336761657e+01
1.331385202409721913e+01
1.331753615894356280e+01
1.332121857123748043e+01
1.332489638457758474e+01
1.332857370050525425e+01
1.333226059436521105e+01
1.333594675442634525e+01
1.333961544331239857e+01
1.334328043330827640e+01
1.334694752755205727e+01
1.335061258161778319e+01
1.335428996125785339e+01
1.335795968557718361e+01
1.336161465791154690e+01
1.336527475590402503e+01
1.336893868380167127e+01
1.337261103999878031e+01
1.337628444248879589e+01
1.337995605468132965e+01
1.338363591151061804e+01
1.338732619170528082e+01
1.339102164572431164e+01
1.339471627362801165e+01
1.339840598561442242e+01
1.340210069647944913e+01
1.340580810208933471e+01
1.340951626351051296e+01
1.341322236972273885e+01
1.341693277834618847e+01
1.342065542339694417e+01
1.342437962250321348e+01
1.342809490049649845e+01
1.343180280954046069e+01
1.343551029454595636e+01
1.343922554625123844e+01
1.344293808239709165e+01
1.344664226582101385e+01
1.345034685813695674e+01
1.345405571402758582e+01
1.345777083406271224e+01
1.346149562833784508e+01
1.346522152032657615e+01
1.346895314759485274e+01
1.347269091257533624e+01
1.347641985370298912e+01
1.348015370612869468e+01
1.348389810178610659e+01
1.348764495096976113e+01
1.349137755144847972e+01
1.349510259418087443e+01
1.349884341400889731e+01
1.350258833809510328e+01
1.350633926740801094e+01
1.351009710963023025e+01
1.351385190233935063e+01
1.351760147123885147e+01
1.352135269912186999e+01
1.352510900549952133e+01
1.352886681463259499e+01
1.353261487420915898e+01
1.353635095779083208e+01
1.354007818856464240e+01
1.354379538664545990e+01
1.354752062080526542e+01
1.355125445770605275e+01
1.355499855913567586e+01
1.355875893747190020e+01
1.356251867574448156e+01
1.356627955024173282e+01
1.357003785683960650e+01
1.357379255953131825e+01
1.357755444332233630e+01
1.358131660219585513e+01
1.358508649596300799e+01
1.358885220973055930e+01
1.359261103986054664e+01
1.359637250510713002e+01
1.360013672706092791e+01
1.360390627140509423e+01
1.360766634805143660e+01
1.361141361660175697e+01
1.361516369252266578e+01
1.361891974934257021e+01
1.362267683802424401e+01
1.362644382024745227e+01
1.363021404548880255e+01
1.363398070457485467e+01
1.363773723226197099e+01
1.364147930500342198e+01
1.364522467253290650e+01
1.364898228009827363e+01
1.365274881789378547e+01
1.365651662443442227e+01
1.366028510891488068e+01
1.366404782278472574e+01
1.366779704115438676e+01
1.367153284126354684e+01
1.367526890508647064e+01
1.367901723011215864e+01
1.368277503202221546e+01
1.368653462627334427e+01
1.369028611541799023e+01
1.369405249311334316e+01
1.369782976835669785e+01
1.370160647295893241e+01
1.370538801369972148e+01
1.370916271854907897e+01
1.371293358733337087e+01
1.371671261176557088e+01
1.372049876844729077e+01
1.372428041028864598e+01
1.372806343908184346e+01
1.373185560294878194e+01
1.373564036799670873e+01
1.373942638290216145e+01
1.374322140331661757e+01
1.374700379197867761e+01
1.375077194746626574e+01
1.375454176098266323e+01
1.375831627242465061e+01
1.376210290195929531e+01
1.376590509021661646e+01
1.376970730252588382e+01
1.377350991944871872e+01
1.377731731747001120e+01
1.378112812112521368e+01
1.378493282588729230e+01
1.378873460404151530e+01
1.379254138371004856e+01
1.379634748724698312e+01
1.380015728400467090e+01
1.380397908499270088e+01
1.380779493818039150e+01
1.381160436787976842e+01
1.381542300302411874e+01
1.381924152075087875e+01
1.382305592978214293e+01
1.382686695783785602e+01
1.383068523622169366e+01
1.383450692910485635e+01
1.383832807011021160e+01
1.384215608584400137e+01
1.384597902281612747e+01
1.384980238059058522e+01
1.385361998401232597e+01
1.385742695402099223e+01
1.386123886034716257e+01
1.386504811709483320e+01
1.386884782816112605e+01
1.387264998222956791e+01
1.387645425485241191e+01
1.388025285813358600e+01
1.388404322992332673e+01
1.388783617791791158e+01
1.389163627346143493e+01
1.389543957516015205e+01
1.389924116053959224e+01
1.390305532661543175e+01
1.390690193792655904e+01
1.391075457440556562e+01
1.391459835797374112e+01
1.391843754803386979e+01
1.392227437137536405e+01
1.392611561882964644e+01
1.392995921820346439e+01
1.393381572577611927e+01
1.393768915092094929e+01
1.394156094503903098e+01
1.394542439018523083e+01
1.394928062547886860e+01
1.395314822154699819e+01
1.395702542655905098e+01
1.396090395925297933e+01
1.396478422092582505e+01
1.396866306089522247e+01
1.397254501644339975e+01
1.397642205330063980e+01
1.398028669850542371e+01
1.398414608454000430e+01
1.398800919513164054e+01
1.399187493677520422e+01
1.399574365114870211e+01
1.399960726417739032e+01
1.400346102783000823e+01
1.400731362671963076e+01
1.401116356496507720e+01
1.401502220810383470e+01
1.401888361982327780e+01
1.402274322055982658e+01
1.402661317697648791e+01
1.403049560023158726e+01
1.403438397133846394e+01
1.403827017190675797e+01
1.404216510908161197e+01
1.404606083730334554e+01
1.404994622055696496e+01
1.405383404336121700e+01
1.405771662765992680e+01
1.406158260082257705e+01
1.406544808013214620e+01
1.406932196962946335e+01
1.407319141899007597e+01
1.407706097293172043e+01
1.408094600893796233e+01
1.408483343438114765e+01
1.408871690546217437e+01
1.409260034123520633e+01
1.409647452617097585e+01
1.410034978766201164e+01
1.410423092366384346e+01
1.410811177569611452e+01
1.411199537837806872e+01
1.411588211966177475e+01
1.411977363964501286e+01
1.412366153141821101e+01
1.412755053690632323e+01
1.413144328735406141e+01
1.413533278688243122e+01
1.413923462252972385e+01
1.414314909601785963e+01
1.414705303862784191e+01
1.415094686864361861e+01
1.415484268260048317e+01
1.415874616459673696e+01
1.416264664149038133e+01
1.416654421004505160e+01
1.417045829332560913e+01
1.417436418180535007e+01
1.417825392236150073e+01
1.418214472935713921e+01
1.418603649127598132e+01
1.418992340651014672e+01
1.419380570370026717e+01
1.419769080355792390e+01
1.420157919721829742e+01
1.420547600921392117e+01
1.420939466754435188e+01
1.421331682456608902e+01
1.421722044246517314e+01
1.422112941489310245e+01
1.422502491348751796e+01
1.422891182474328886e+01
1.423281339751445884e+01
1.423672998673361434e+01
1.424064878323836503e+01
1.424456179996374061e+01
1.424848353243532628e+01
1.425240674010358966e+01
1.425631462335128496e+01
1.426021438314711354e+01
1.426414092838193781e+01
1.426808485431686968e+01
1.427203584187699015e+01
1.427599050911248391e+01
1.427993594012676226e+01
1.428387765578623814e+01
1.428782012773495858e+01
1.429176584620362256e+01
1.429570422043887845e+01
1.429964683843845563e+01
1.430358583530760974e+01
1.430752206306365792e+01
1.431146942301340275e+01
1.431540859564581680e+01
1.431934512384920133e+01
1.432328610321778939e+01
1.432723312727330622e+01
1.433118884486775713e+01
1.433514168125291732e+01
1.433908976033829141e+01
1.434303697892395135e+01
1.434698000522293526e+01
1.435093427253884890e+01
1.435489936752721185e+01
1.435885263779548815e+01
1.436279262085312425e+01
1.436672108327812403e+01
1.437064577437482882e+01
1.437458348657499130e+01
1.437851898495424585e+01
1.438244950552721235e+01
1.438639825344530898e+01
1.439035307021340238e+01
1.439429948780411372e+01
1.439824399423549650e+01
1.440218636307256617e+01
1.440613089424515358e+01
1.441008159841703673e+01
1.441403339774299042e+01
1.441797863713546768e+01
1.442192626546625434e+01
1.442589056128159264e+01
1.442986727414176507e+01
1.443383262441442128e+01
1.443778629952655557e+01
1.444174270790105474e+01
1.444569932527299727e+01
1.444966140697476753e+01
1.445362998665560816e+01
1.445759605851682217e+01
1.446156055819917086e+01
1.446553398938969082e+01
1.446951261614194451e+01
1.447348893420847915e+01
1.447747006685788129e+01
1.448145356082376267e+01
1.448543847170057042e+01
1.448942962506614407e+01
1.449342221580824663e+01
1.449741200928803764e+01
1.450139977646498046e+01
1.450537877254882879e+01
1.450935329652398487e+01
1.451333865907298737e+01
1.451732682028799104e+01
1.452130687759331451e+01
1.452528417402383276e+01
1.452927275163466980e+01
1.453325663393736100e+01
1.453722471859144783e+01
1.454120075971342807e+01
1.454518583433446643e+01
1.454917291606275676e+01
1.455317171692032829e+01
1.455716902837423810e+01
1.456116397367556559e+01
1.456516783029322859e+01
1.456917755217547672e+01
1.457318751689997249e+01
1.457718845993143297e+01
1.458118089334763567e+01
1.458518339812589915e+01
1.458920096909973196e+01
1.459322186839152202e+01
1.459724280457674261e+01
1.460126929103111593e+01
1.460530678441052466e+01
1.460933092091339169e+01
1.461335545677740555e+01
1.461739370286968587e+01
1.462141452991234303e+01
1.462543146735870714e+01
1.462945866316213106e+01
1.463348290168292820e+01
1.463750089887033390e+01
1.464152489342594876e+01
1.464555817276785454e+01
1.464957947824880868e+01
1.465359524828244986e+01
1.465762759615987143e+01
1.466166477350726893e+01
1.466570132745778032e+01
1.466975320721461351e+01
1.467380590721505129e+01
1.467785300708479745e+01
1.468190945699272554e+01
1.468596626570728247e+01
1.469001146567871174e+01
1.469405369104860171e+01
1.469809780457990023e+01
1.470214206896407028e+01
1.470619008736010436e+01
1.471023461007901467e+01
1.471427480959511058e+01
1.471832209208119480e+01
1.472236767366263344e+01
1.472641281629035603e+01
1.473045907599927951e+01
1.473450162960034149e+01
1.473854987309455389e+01
1.474260824756477462e+01
1.474667228774971051e+01
1.475073189736422918e+01
1.475479611234921151e+01
1.475886998117043092e+01
1.476293955802023206e+01
1.476699820320141221e+01
1.477105335679666887e+01
1.477511253889766607e+01
1.477918042093160089e+01
1.478325063429044484e+01
1.478731943367312240e+01
1.479139723402131246e+01
1.479547701101602897e+01
1.479956250518531391e+01
1.480366380584453267e+01
1.480776512088112895e+01
1.481186491420374907e+01
1.481595674609931024e+01
1.482003022787660207e+01
1.482409557572186820e+01
1.482816478248308378e+01
1.483224354603729367e+01
1.483632700077452959e+01
1.484040988500363945e+01
1.484449220364211719e+01
1.484857248953119679e+01
1.485265236061647620e+01
1.485673638714190048e+01
1.486082191356608817e+01
1.486490533204292497e+01
1.486899882924605443e+01
1.487309549136553244e+01
1.487719199724458896e+01
1.488129602782556837e+01
1.488540078835135638e+01
1.488949871513045942e+01
1.489358829834543485e+01
1.489769125418758655e+01
1.490179282973363151e+01
1.490589430024568962e+01
1.491000198503169116e+01
1.491410539692497039e+01
1.491821055553604580e+01
1.492231429816371602e+01
1.492641433434995868e+01
1.493050518021696327e+01
1.493459287598612839e+01
1.493868334158073630e+01
1.494277638747918502e+01
1.494687196005043184e+01
1.495097544365179232e+01
1.495508581886519117e+01
1.495920119911298762e+01
1.496331312300532979e+01
1.496742268629555106e+01
1.497154159937555384e+01
1.497566817945204498e+01
1.497980557419642089e+01
1.498394734640639570e+01
1.498808089000117327e+01
1.499220634370374050e+01
1.499633463744681983e+01
1.500046384219120199e+01
1.500460077742979692e+01
1.500874640733128018e+01
1.501288213457508824e+01
1.501700744084792483e+01
1.502112489174359489e+01
1.502524929835924539e+01
1.502938250388185359e+01
1.503351244241639506e+01
1.503763425630787864e+01
1.504175369530942064e+01
1.504588355092185559e+01
1.505002587193053110e+01
1.505417449179953593e+01
1.505832140561841825e+01
1.506247343560007401e+01
1.506663386750633826e+01
1.507079686234752636e+01
1.507495766622762012e+01
1.507910948031741860e+01
1.508325818541767305e+01
1.508741381646071389e+01
1.509156569544518511e+01
1.509571259776626562e+01
1.509985926319135885e+01
1.510400303785125153e+01
1.510814975184130660e+01
1.511229875747254781e+01
1.511644963327951352e+01
1.512061494224801805e+01
1.512478486014647139e+01
1.512895132136030263e+01
1.513312031903152288e+01
1.513728384537380123e+01
1.514144693766847816e+01
1.514561177709179596e+01
1.514978248191257215e+01
1.515396855025920964e+01
1.515815321001087490e+01
1.516233983218300274e+01
1.516653210259992157e+01
1.517070874761663291e+01
1.517488892561872404e+01
1.517907427550642296e+01
1.518325481482672146e+01
1.518744187285660097e+01
1.519163595266449462e+01
1.519582488821978927e+01
1.520000322868046894e+01
1.520418121387473143e+01
1.520836267404164310e+01
1.521253422281090018e+01
1.521669804775320323e+01
1.522086806085796340e+01
1.522504630314229601e+01
1.522924125200520784e+01
1.523343486412005277e+01
1.523763323607519915e+01
1.524184987211637399e+01
1.524606430044733330e+01
1.525027814072948651e+01
1.525449254641122110e+01
1.525869453001525677e+01
1.526289610309145317e+01
1.526710155821247383e+01
1.527131703608788094e+01
1.527554946904943911e+01
1.527976878707407771e+01
1.528398765709957274e+01
1.528820993319257582e+01
1.529241865355421837e+01
1.529663105541784596e+01
1.530084296096451268e+01
1.530506920374410740e+01
1.530931193434105175e+01
1.531355294696551361e+01
1.531779381827557174e+01
1.532202641168677282e+01
1.532626205097437300e+01
1.533051319932505052e+01
1.533476503951334280e+01
1.533901319897393734e+01
1.534326385767572276e+01
1.534751980192636367e+01
1.535179247876800446e+01
1.535606227764026599e+01
1.536031125431753885e+01
1.536455217080430735e+01
1.536879865088623909e+01
1.537305766410099928e+01
1.537731708223982530e+01
1.538158028076665218e+01
1.538584730402505585e+01
1.539010834710534859e+01
1.539437555659551649e+01
1.539864050281180319e+01
1.540290632251580227e+01
1.540718327105154195e+01
1.541145073683156674e+01
1.541572021814882909e+01
1.541999558988233510e+01
1.542427356406577132e+01
1.542855283862651206e+01
1.543281574280129576e+01
1.543708574761701513e+01
1.544137310174216005e+01
1.544565972678105048e+01
1.544995720511791326e+01
1.545426984437440332e+01
1.545859078073792681e+01
1.546291710489820659e+01
1.546725087139218680e+01
1.547159189162809412e+01
1.547591990870450296e+01
1.548024228068823760e+01
1.548457336330125678e+01
1.548890496786606086e+01
1.549323388411678515e+01
1.549755879239818057e+01
1.550187790047084491e+01
1.550620413178659973e+01
1.551054241919928778e+01
1.551488747118094835e+01
1.551922317588688216e+01
1.552354998415550114e+01
1.552788956562005396e+01
1.553223472238022929e+01
1.553656993942197495e+01
1.554089022193798186e+01
1.554521807383394894e+01
1.554956851278473451e+01
1.555392308601488516e+01
1.555827462788727900e+01
1.556261528875053557e+01
1.556694757771745685e+01
1.557130535415076622e+01
1.557567923614416472e+01
1.558005086529526295e+01
1.558442499787965119e+01
1.558878804520642625e+01
1.559315284815129843e+01
1.559751901664801288e+01
1.560188531938155876e+01
1.560626146397954805e+01
1.561064041813850700e+01
1.561501558485829655e+01
1.561938713969128401e+01
1.562376809467635752e+01
1.562815185586392630e+01
1.563252491009037648e+01
1.563689712847726554e+01
1.564128142172088154e+01
1.564566933780793612e+01
1.565005269931932474e+01
1.565443607822664518e+01
1.565882236494017654e+01
1.566321490661693439e+01
1.566762074181057862e+01
1.567203016994628584e+01
1.567642420224479594e+01
1.568081391144706771e+01
1.568520695336918713e+01
1.568958765874713990e+01
1.569397552686992547e+01
1.569838228590062457e+01
1.570279408921557085e+01
1.570722008435134143e+01
1.571166228985465096e+01
1.571609611776459481e+01
1.572052447328634273e+01
1.572496885490808260e+01
1.572941655991273713e+01
1.573386709803956940e+01
1.573832419289200146e+01
1.574277403437115730e+01
1.574721064905994439e+01
1.575162789907205507e+01
1.575604740325846365e+01
1.576047471834762526e+01
1.576490376744875022e+01
1.576934592803707069e+01
1.577378236340187634e+01
1.577821564338166205e+01
1.578264773041506075e+01
1.578707134242725729e+01
1.579149689816798663e+01
1.579591735083663906e+01
1.580034306131971888e+01
1.580477360441255819e+01
1.580919437965428287e+01
1.581361590244572035e+01
1.581804258880681857e+01
1.582247838802261519e+01
1.582691883365404628e+01
1.583134460927559672e+01
1.583576603311095710e+01
1.584019341972797257e+01
1.584463962284367611e+01
1.584910065924360723e+01
1.585355044507788591e+01
1.585799864237861101e+01
1.586244877737020254e+01
1.586689634438313945e+01
1.587133783847182045e+01
1.587577155043701183e+01
1.588020879119127926e+01
1.588465540154394695e+01
1.588909075014759509e+01
1.589351647931564315e+01
1.589795340456311834e+01
1.590239371397193402e+01
1.590683731308155835e+01
1.591128569443216456e+01
1.591573549201066307e+01
1.592018001143385320e+01
1.592462797525626961e+01
1.592908122218353917e+01
1.593352677987307509e+01
1.593797228452233483e+01
1.594243064523083930e+01
1.594689677893290813e+01
1.595135714335577326e+01
1.595581523124402068e+01
1.596028663629836153e+01
1.596476980851813821e+01
1.596925496044279669e+01
1.597373751691041122e+01
1.597821204325315492e+01
1.598267677599486447e+01
1.598715083440159290e+01
1.599163876518367999e+01
1.599612800694840686e+01
1.600062387176366840e+01
1.600512573170916752e+01
1.600962221723699841e+01
1.601410832763161451e+01
1.601859390433064689e+01
1.602307834885707649e+01
1.602755175062995008e+01
1.603202629272402646e+01
1.603651282543810908e+01
1.604100333497470743e+01
1.604550075524679542e+01
1.605000701209947067e+01
1.605451250899502469e+01
1.605901746851603207e+01
1.606353440702204338e+01
1.606806537786665601e+01
1.607259079482124164e+01
1.607711555469902720e+01
1.608165832248112537e+01
1.608619128183941527e+01
1.609071273881739472e+01
1.609523336329909071e+01
1.609974016105718064e+01
1.610424792468356614e+01
1.610877257258926321e+01
1.611331188606991560e+01
1.611785165825304844e+01
1.612237451498060992e+01
1.612689039778303268e+01
1.613141284111584994e+01
1.613593750416321981e+01
1.614046430371071139e+01
1.614499002546796902e+01
1.614950778482940308e+01
1.615402288377552154e+01
1.615855056208128460e+01
1.616309016911272423e+01
1.616763013322550435e+01
1.617218086138804622e+01
1.617674573886694844e+01
1.618130318388947231e+01
1.618585520195975036e+01
1.619040323158845496e+01
1.619493943136471259e+01
1.619948570675043342e+01
1.620404940320124254e+01
1.620860277915704728e+01
1.621314812085310919e+01
1.621769924374912719e+01
1.622224570567765767e+01
1.622680096335254518e+01
1.623136955114092927e+01
1.623592312584082009e+01
1.624047284969128668e+01
1.624503323448724856e+01
1.624958480852711418e+01
1.625413916361202027e+01
1.625870997842480037e+01
1.626328490742188748e+01
1.626785730400155572e+01
1.627242944688995507e+01
1.627701143713920828e+01
1.628159817128849696e+01
1.628618499985294577e+01
1.629076535616541932e+01
1.629533443896923828e+01
1.629990348831832847e+01
1.630447375730376436e+01
1.630904595180311389e+01
1.631362577026856187e+01
1.631820480662425510e+01
1.632278688544585066e+01
1.632739001946401203e+01
1.633199850622771265e+01
1.633659034167506618e+01
1.634116654516784095e+01
1.634573703705488867e+01
1.635030500622992378e+01
1.635487584792850058e+01
1.635945717701975255e+01
1.636404611732596237e+01
1.636863908034199611e+01
1.637323168704295995e+01
1.637781525745785771e+01
1.638240512181512187e+01
1.638701153389553511e+01
1.639162326218657739e+01
1.639623900537220536e+01
1.640085946232687775e+01
1.640547926052753525e+01
1.641009833250774363e+01
1.641472942722809236e+01
1.641936501017037386e+01
1.642399584344614638e+01
1.642862039539508601e+01
1.643324336751995673e+01
1.643787368293787310e+01
1.644251149931735512e+01
1.644715491601141366e+01
1.645180630459494253e+01
1.645646358390511210e+01
1.646111463240071515e+01
1.646576537411815266e+01
1.647042018709285571e+01
1.647507639127311307e+01
1.647973997274906210e+01
1.648440803515375563e+01
1.648907941772683472e+01
1.649374020640456351e+01
1.649839854701674113e+01
1.650306900847229130e+01
1.650774044151627251e+01
1.651241514754548234e+01
1.651710152876129456e+01
1.652178604213368729e+01
1.652645830230473578e+01
1.653113558319626009e+01
1.653583327735809405e+01
1.654053653070374708e+01
1.654523136193646593e+01
1.654993446693151782e+01
1.655463656442212539e+01
1.655934013193876453e+01
1.656406130254306319e+01
1.656879011739402685e+01
1.657353007521843224e+01
1.657825794983119394e+01
1.658296526409836957e+01
1.658766437589647325e+01
1.659236491948293946e+01
1.659707526045713522e+01
1.660177984500881720e+01
1.660646904418672776e+01
1.661114229234009798e+01
1.661582448650538169e+01
1.662051729759367902e+01
1.662520951146659698e+01
1.662991165857097897e+01
1.663460931448814506e+01
1.663929752617941915e+01
1.664399339631826180e+01
1.664869068178173706e+01
1.665339044116095835e+01
1.665809566659279994e+01
1.666280691489432186e+01
1.666753186731588343e+01
1.667226292779208308e+01
1.667697978373249157e+01
1.668169955069695121e+01
1.668643622499630652e+01
1.669117432049959859e+01
1.669589943573934931e+01
1.670062274298270921e+01
1.670535011327182673e+01
1.671007286242245371e+01
1.671478147388037527e+01
1.671948540275521822e+01
1.672419849769440958e+01
1.672890322186818679e+01
1.673361731707946731e+01
1.673834631469637202e+01
1.674307134095101901e+01
1.674780435934215106e+01
1.675252862569940504e+01
1.675723550827112618e+01
1.676196299633092579e+01
1.676670103014319224e+01
1.677143666676981937e+01
1.677617554047368742e+01
1.678091095807106470e+01
1.678565128236490622e+01
1.679039387013792251e+01
1.679512685762836455e+01
1.679986785634050861e+01
1.680462060426396320e+01
1.680937541523308809e+01
1.681412603316449506e+01
1.681887690161726567e+01
1.682363248529619426e+01
1.682838152461837566e+01
1.683313458134130514e+01
1.683789850044222547e+01
1.684266508712128285e+01
1.684743924106682300e+01
1.685221603469042506e+01
1.685698879832453301e+01
1.686175831622402654e+01
1.686652245254173366e+01
1.687129043655363603e+01
1.687605367876446749e+01
1.688081922101208932e+01
1.688559731782963524e+01
1.689037736894860586e+01
1.689516130993822429e+01
1.689995925716196368e+01
1.690475690393521191e+01
1.690954375622379757e+01
1.691433877694355914e+01
1.691913447216205668e+01
1.692392532246734760e+01
1.692872310311579298e+01
1.693353223808703945e+01
1.693835167707126743e+01
1.694318285706208016e+01
1.694801459144752798e+01
1.695283344716947127e+01
1.695765510029251288e+01
1.696248827256046710e+01
1.696732821815627545e+01
1.697215874741527131e+01
1.697697343217431865e+01
1.698178310042567318e+01
1.698660041407155674e+01
1.699142735086908473e+01
1.699626176705767477e+01
1.700110241616991402e+01
1.700594204012776345e+01
1.701077321676928733e+01
1.701558754550819685e+01
1.702040241840171220e+01
1.702522443682579478e+01
1.703004052087298703e+01
1.703484911334912866e+01
1.703966422965327254e+01
1.704450120383990708e+01
1.704934263945726869e+01
1.705418353174339785e+01
1.705903104910136747e+01
1.706388896068896699e+01
1.706874266000371065e+01
1.707359306009678690e+01
1.707844174193369824e+01
1.708328668911165948e+01
1.708814593651029057e+01
1.709301214786487932e+01
1.709787849815638339e+01
1.710274896857325899e+01
1.710761951279273418e+01
1.711248869729804056e+01
1.711735717459648853e+01
1.712222550771727114e+01
1.712709207070419737e+01
1.713194187079888309e+01
1.713679523551744666e+01
1.714165255947328603e+01
1.714651440290623086e+01
1.715138081688339966e+01
1.715624004217852061e+01
1.716109999369412975e+01
1.716595581640469703e+01
1.717080719726935101e+01
1.717565901169398401e+01
1.718052973811265005e+01
1.718540657941402117e+01
1.719027447892425187e+01
1.719514810866088084e+01
1.720001770830357302e+01
1.720488414145319567e+01
1.720976458476609849e+01
1.721466092478042853e+01
1.721954747461797197e+01
1.722442025496772899e+01
1.722929336527662514e+01
1.723416952760306842e+01
1.723905512457715972e+01
1.724395620497995552e+01
1.724886835540632291e+01
1.725377688424331879e+01
1.725867375028335360e+01
1.726357477629024473e+01
1.726849911031544949e+01
1.727341360622466837e+01
1.727831686612142548e+01
1.728321990962033183e+01
1.728812701454464573e+01
1.729304644623875475e+01
1.729796311489196370e+01
1.730288302433359959e+01
1.730780158114353284e+01
1.731271439234573961e+01
1.731762742254675658e+01
1.732253126670368104e+01
1.732742404015792559e+01
1.733233687236155518e+01
1.733726963392461684e+01
1.734218123817812085e+01
1.734708937045623856e+01
1.735200604345918052e+01
1.735692666839632992e+01
1.736186476966318182e+01
1.736681033968056909e+01
1.737176839541196927e+01
1.737673906543996338e+01
1.738170701360834514e+01
1.738666479757685579e+01
1.739162382453739752e+01
1.739657891263592759e+01
1.740152765528673839e+01
1.740648171889898066e+01
1.741144498461027723e+01
1.741640653927384008e+01
1.742136595117773723e+01
1.742631686933498614e+01
1.743125297270805873e+01
1.743619438875385086e+01
1.744114589173667440e+01
1.744611349301509406e+01
1.745108936874273553e+01
1.745606601034289085e+01
1.746103738164161712e+01
1.746601051195473531e+01
1.747099104320079022e+01
1.747596743210844750e+01
1.748094491886216062e+01
1.748593225870455470e+01
1.749092713260241894e+01
1.749592555486254142e+01
1.750093579033330826e+01
1.750593833848094505e+01
1.751093424704365376e+01
1.751593633907994274e+01
1.752093632685795654e+01
1.752594022531653906e+01
1.753095326620602634e+01
1.753597317521451160e+01
1.754098455220730557e+01
1.754599130377278371e+01
1.755099616279242625e+01
1.755599515241167552e+01
1.756098542987653133e+01
1.756598801512466324e+01
1.757101152649851272e+01
1.757602386434454544e+01
1.758103127047603920e+01
1.758605042587260314e+01
1.759107225405804442e+01
1.759609155357222576e+01
1.760111033091290267e+01
1.760612254805993970e+01
1.761113838672673992e+01
1.761615378585416281e+01
1.762117026456346025e+01
1.762618360374782611e+01
1.763119383057354028e+01
1.763621084334747380e+01
1.764121999963897025e+01
1.764622481966695133e+01
1.765124444218969302e+01
1.765628750227782717e+01
1.766131614809808781e+01
1.766633189358934786e+01
1.767135528760787011e+01
1.767636895052905999e+01
1.768139421822920809e+01
1.768643286268191872e+01
1.769147599826160899e+01
1.769653212917564389e+01
1.770158964300500060e+01
1.770665052672248407e+01
1.771170295835090513e+01
1.771674546697984098e+01
1.772179481057685280e+01
1.772684497123057312e+01
1.773189547817812084e+01
1.773694331672325575e+01
1.774199888869533837e+01
1.774705582288235917e+01
1.775210386444697619e+01
1.775716144217949122e+01
1.776222137093616027e+01
1.776729131689913288e+01
1.777235083420889339e+01
1.777740728307010443e+01
1.778248582561223401e+01
1.778757640597551060e+01
1.779266077063650542e+01
1.779774479238305673e+01
1.780285296912541426e+01
1.780797341473326156e+01
1.781309125399966220e+01
1.781819691723390164e+01
1.782330176365391949e+01
1.782842111010603148e+01
1.783354077831933893e+01
1.783866229405815673e+01
1.784378411201820569e+01
1.784888304689665617e+01
1.785398000262647145e+01
1.785909955848259045e+01
1.786420802518521000e+01
1.786931193644513627e+01
1.787443622349043082e+01
1.787955415227428801e+01
1.788467602922078825e+01
1.788980369618591126e+01
1.789492652961684271e+01
1.790006430858700526e+01
1.790520440813076419e+01
1.791034023329789804e+01
1.791547454330171618e+01
1.792061351152110760e+01
1.792575011538645668e+01
1.793088694714201736e+01
1.793602948286680032e+01
1.794115303959224406e+01
1.794628608651149193e+01
1.795143019747094471e+01
1.795657723062254618e+01
1.796173125777294644e+01
1.796688992324098066e+01
1.797205825139155166e+01
1.797722390121214175e+01
1.798239258585703837e+01
1.798756452711604226e+01
1.799274755156446304e+01
1.799793969793750037e+01
1.800313629826442607e+01
1.800834042704720162e+01
1.801354316805766942e+01
1.801874924327567129e+01
1.802396163198377721e+01
1.802916853267945285e+01
1.803436607190877794e+01
1.803955463854913788e+01
1.804472693198853150e+01
1.804988796514565408e+01
1.805505250551864549e+01
1.806022609680514535e+01
1.806540558662138451e+01
1.807058509307731597e+01
1.807577497316488291e+01
1.808096892416138957e+01
1.808616566772316503e+01
1.809137950219286850e+01
1.809660644255930961e+01
1.810183850929943361e+01
1.810706119072421316e+01
1.811229997501794386e+01
1.811754445917894429e+01
1.812277107778858465e+01
1.812798731804858576e+01
1.813320444787331098e+01
1.813842788496401326e+01
1.814364188140973511e+01
1.814885129014800924e+01
1.815405638424438806e+01
1.815926639178552193e+01
1.816447238105314455e+01
1.816966667006652258e+01
1.817486717902838222e+01
1.818007843716949168e+01
1.818529712028438894e+01
1.819051060324588676e+01
1.819573279848166081e+01
1.820098006815119618e+01
1.820623102980992414e+01
1.821146895061112048e+01
1.821671779876259833e+01
1.822198141631609403e+01
1.822724593500220180e+01
1.823252081884141873e+01
1.823780456316551124e+01
1.824309607540829603e+01
1.824839016249311285e+01
1.825368662892752880e+01
1.825897744881755003e+01
1.826425395960944087e+01
1.826953235626073280e+01
1.827479436619874065e+01
1.828004638347814392e+01
1.828531932496785117e+01
1.829061563673105439e+01
1.829591469823433059e+01
1.830120137931320556e+01
1.830650117763207518e+01
1.831182284682671124e+01
1.831714384914760174e+01
1.832246308393018808e+01
1.832778259231368168e+01
1.833310219359143645e+01
1.833843804603364092e+01
1.834378769760918715e+01
1.834912778763751362e+01
1.835446063136212658e+01
1.835979567678624136e+01
1.836512619878884323e+01
1.837045696366500636e+01
1.837578596066610359e+01
1.838111384940004456e+01
1.838644707245155985e+01
1.839178113793093416e+01
1.839710539557070845e+01
1.840242935531109580e+01
1.840776137366503207e+01
1.841309558792207923e+01
1.841843868630216718e+01
1.842378841299958125e+01
1.842914029966410183e+01
1.843447948889043175e+01
1.843981074853847346e+01
1.844515617550473152e+01
1.845049600180347582e+01
1.845583683535442532e+01
1.846118180260770458e+01
1.846652375499809651e+01
1.847187974487999895e+01
1.847723310576465749e+01
1.848258482671840852e+01
1.848793119078987601e+01
1.849327855846150115e+01
1.849862082273748243e+01
1.850396378275231868e+01
1.850932274730831040e+01
1.851468968764209677e+01
1.852006376150763245e+01
1.852543559654218797e+01
1.853082991117215172e+01
1.853622977800359450e+01
1.854161267955648285e+01
1.854700570480141408e+01
1.855240312152558246e+01
1.855778886915492265e+01
1.856316751981144719e+01
1.856853900621015541e+01
1.857391940707265832e+01
1.857930585729340933e+01
1.858468656175470812e+01
1.859006530493227771e+01
1.859544987717423936e+01
1.860085758416440527e+01
1.860626808942040000e+01
1.861168044859134341e+01
1.861710486407061182e+01
1.862254160400839353e+01
1.862797246814858454e+01
1.863340243293798082e+01
1.863884610319848534e+01
1.864428851111355101e+01
1.864972129765426345e+01
1.865516189284528537e+01
1.866061744453212157e+01
1.866607027884277770e+01
1.867151683859574973e+01
1.867694934527821360e+01
1.868237879282447267e+01
1.868780735577133356e+01
1.869323516265617613e+01
1.869867738638611954e+01
1.870411896768891680e+01
1.870955879241617836e+01
1.871500453718803669e+01
1.872045131370351712e+01
1.872592066793098553e+01
1.873140187779923949e+01
1.873689537354691481e+01
1.874240439486825949e+01
1.874791199116156193e+01
1.875341630451756458e+01
1.875890476720430655e+01
1.876440187158077677e+01
1.876990392778805017e+01
1.877541270626830894e+01
1.878091734805182256e+01
1.878639544755864321e+01
1.879188575033295550e+01
1.879737292151076389e+01
1.880286244608962321e+01
1.880838236159615207e+01
1.881392174590137856e+01
1.881946902864946125e+01
1.882501933472732603e+01
1.883057995776606575e+01
1.883615355738077923e+01
1.884171073164603882e+01
1.884726112031369283e+01
1.885282264510647821e+01
1.885839090176016342e+01
1.886397430473569159e+01
1.886955112986194649e+01
1.887511166345376878e+01
1.888068200405835384e+01
1.888626520421538046e+01
1.889184195954538481e+01
1.889740469155972491e+01
1.890297395353738708e+01
1.890855897911642103e+01
1.891413009305524540e+01
1.891970676802158380e+01
1.892528623435070401e+01
1.893085004562204077e+01
1.893641780519143580e+01
1.894197742027645859e+01
1.894756562392995747e+01
1.895316729417205437e+01
1.895875453016229883e+01
1.896436480506273270e+01
1.896998088221214473e+01
1.897558344289473453e+01
1.898117471473688767e+01
1.898676538759947974e+01
1.899236540156129394e+01
1.899796357398953361e+01
1.900354941022334643e+01
1.900913654134125963e+01
1.901473632817161175e+01
1.902033466631652558e+01
1.902592764061162711e+01
1.903150908927529628e+01
1.903710852879640214e+01
1.904272903786086957e+01
1.904836207460395059e+01
1.905401785162139561e+01
1.905967733077669735e+01
1.906534946207957759e+01
1.907102690088902008e+01
1.907669590507248358e+01
1.908236800504891306e+01
1.908804360520163002e+01
1.909371777243009305e+01
1.909939534999145039e+01
1.910505956639937253e+01
1.911072830673899858e+01
1.911639866454625647e+01
1.912207658842444857e+01
1.912778147892581160e+01
1.913347920639206734e+01
1.913917176539288079e+01
1.914488864970376980e+01
1.915061636795206468e+01
1.915633736307871615e+01
1.916203463994725098e+01
1.916771996181641313e+01
1.917343186131893518e+01
1.917914990958408339e+01
1.918487628324770355e+01
1.919061734570017563e+01
1.919635941905896104e+01
1.920209820986141480e+01
1.920782530118710341e+01
1.921355627683729494e+01
1.921930152098531863e+01
1.922505590616642124e+01
1.923080157874126073e+01
1.923653838814032468e+01
1.924229212270044798e+01
1.924805682229934689e+01
1.925383550765052476e+01
1.925962107669958812e+01
1.926539440929172642e+01
1.927116138363303932e+01
1.927693986364772627e+01
1.928271660281218303e+01
1.928847631670768692e+01
1.929423600689082008e+01
1.930000971933064946e+01
1.930580192734349154e+01
1.931156930012141260e+01
1.931733414390758696e+01
1.932311889376823189e+01
1.932890362183250943e+01
1.933468064166766709e+01
1.934045439274902378e+01
1.934625012686072765e+01
1.935205586211702311e+01
1.935786864236516891e+01
1.936368017874953651e+01
1.936949811141471400e+01
1.937531915340535349e+01
1.938114185111574983e+01
1.938696986357652108e+01
1.939279376583908743e+01
1.939861171108771387e+01
1.940444271366632734e+01
1.941028740074474612e+01
1.941612801538978417e+01
1.942197434561506242e+01
1.942781810486253136e+01
1.943365102332965932e+01
1.943945780580505911e+01
1.944526195456917250e+01
1.945108625327415908e+01
1.945690709594632750e+01
1.946273424648878958e+01
1.946857712651423356e+01
1.947443228136877025e+01
1.948029189205523792e+01
1.948616273702862500e+01
1.949204585864712058e+01
1.949792828527563771e+01
1.950380470586371473e+01
1.950966819246330886e+01
1.951551902249218529e+01
1.952136578386084409e+01
1.952721961209020662e+01
1.953306665234644868e+01
1.953891362255122743e+01
1.954478097985284180e+01
1.955065921886461666e+01
1.955654163410282820e+01
1.956242944988723309e+01
1.956832111281555342e+01
1.957423746184818469e+01
1.958016910104455732e+01
1.958609425816064586e+01
1.959200971743870667e+01
1.959791808655573320e+01
1.960383919813422438e+01
1.960976518890706188e+01
1.961569425538126765e+01
1.962162765839238077e+01
1.962756263616881469e+01
1.963349859996669977e+01
1.963944196802451359e+01
1.964538982420772584e+01
1.965132619020353033e+01
1.965726778181237222e+01
1.966320789224283061e+01
1.966914276999430911e+01
1.967509401550643489e+01
1.968105980601532323e+01
1.968704291367131631e+01
1.969303072924785170e+01
1.969899719844072905e+01
1.970494831133972014e+01
1.971091080241194149e+01
1.971690494929257298e+01
1.972291802092714974e+01
1.972893951578752336e+01
1.973497410650720596e+01
1.974100434957840378e+01
1.974701212187948585e+01
1.975300653976543330e+01
1.975900486949798207e+01
1.976500792311371413e+01
1.977100644762914783e+01
1.977699062153811838e+01
1.978297076126744614e+01
1.978896223024827350e+01
1.979497010283730773e+01
1.980100397682083369e+01
1.980705181726309760e+01
1.981308873597493658e+01
1.981911764961101952e+01
1.982516070658080309e+01
1.983122494329338181e+01
1.983727841181751472e+01
1.984333626099206782e+01
1.984940547967850222e+01
1.985544375418304242e+01
1.986147116598461437e+01
1.986753105569732014e+01
1.987362874302395355e+01
1.987972076562039447e+01
1.988580711868063133e+01
1.989189766510699542e+01
1.989798046662733100e+01
1.990406143100755898e+01
1.991013318820099087e+01
1.991619380916081639e+01
1.992225286386519656e+01
1.992832465962201027e+01
1.993437912883296548e+01
1.994042924413227524e+01
1.994649833957987184e+01
1.995256405143160094e+01
1.995863244059282948e+01
1.996470312504972355e+01
1.997078211601361275e+01
1.997687958782936946e+01
1.998298082743848525e+01
1.998909438327337540e+01
1.999521936043298709e+01
2.000136293885261551e+01
2.000751145443916812e+01
2.001364978152785312e+01
2.001980328851043467e+01
2.002595343541509720e+01
2.003210472370183126e+01
2.003826081078797827e+01
2.004442696693123338e+01
2.005059072389559915e+01
2.005673353226190869e+01
2.006287662165759400e+01
2.006901811155859150e+01
2.007515737299040381e+01
2.008130845684426902e+01
2.008745903379635678e+01
2.009361170913312833e+01
2.009977603901304022e+01
2.010594647225067888e+01
2.011212725051566252e+01
2.011831644662264651e+01
2.012449835883019844e+01
2.013067479035325036e+01
2.013686731125501339e+01
2.014306894384944613e+01
2.014926395106452262e+01
2.015548220812496893e+01
2.016172828855323829e+01
2.016797152538809001e+01
2.017421070042451348e+01
2.018044336785082038e+01
2.018666614431731787e+01
2.019288330574177337e+01
2.019911578597238133e+01
2.020535704480409223e+01
2.021160312984465079e+01
2.021784147100414941e+01
2.022407450917494742e+01
2.023033114876674077e+01
2.023659002274353469e+01
2.024285445251259574e+01
2.024913631637664935e+01
2.025542333221124025e+01
2.026170439774967846e+01
2.026798509289000094e+01
2.027425057123486951e+01
2.028052536124699756e+01
2.028679498576160256e+01
2.029304728544276415e+01
2.029934147479545103e+01
2.030564796105512215e+01
2.031195454969116199e+01
2.031826299872059138e+01
2.032455796973658479e+01
2.033085924518399779e+01
2.033716572827374591e+01
2.034348326445250166e+01
2.034981656492069746e+01
2.035615672842799739e+01
2.036251792815297890e+01
2.036889381519431197e+01
2.037528831108787841e+01
2.038168552726626359e+01
2.038805101410718379e+01
2.039439793684257296e+01
2.040075452684571289e+01
2.040712537821393369e+01
2.041350610944063249e+01
2.041989376390913691e+01
2.042629407098377214e+01
2.043270080282298551e+01
2.043908474332129188e+01
2.044546220673128545e+01
2.045184415930667399e+01
2.045822777627076761e+01
2.046463538725959097e+01
2.047104626187129384e+01
2.047745398338019740e+01
2.048388192480353354e+01
2.049032383378935052e+01
2.049676992556189603e+01
2.050319742309279292e+01
2.050962612945026464e+01
2.051606329375875504e+01
2.052250890416739892e+01
2.052896595065859131e+01
2.053542277538639738e+01
2.054189059278836993e+01
2.054835083839174459e+01
2.055480845991476713e+01
2.056126049890233887e+01
2.056772350254320614e+01
2.057422542883037409e+01
2.058072492935061959e+01
2.058721103304444355e+01
2.059370259116237278e+01
2.060019383130014603e+01
2.060669418258493124e+01
2.061321485068520687e+01
2.061973190426743940e+01
2.062623740245913950e+01
2.063276649240952310e+01
2.063932336107691867e+01
2.064589267496862490e+01
2.065246012132537246e+01
2.065902948587628529e+01
2.066560645158233100e+01
2.067217993277445842e+01
2.067875996660356108e+01
2.068534333923214774e+01
2.069193692701345810e+01
2.069853693848536835e+01
2.070514905193741129e+01
2.071175402079711247e+01
2.071832873544027720e+01
2.072491832071550277e+01
2.073152293711187255e+01
2.073811771186715447e+01
2.074470587426191770e+01
2.075132772228831968e+01
2.075796038146541989e+01
2.076457608921587550e+01
2.077120448428789601e+01
2.077782970009995367e+01
2.078445955888919627e+01
2.079111554146797403e+01
2.079778310728003277e+01
2.080445424403158938e+01
2.081114174663424876e+01
2.081783994969665486e+01
2.082453909687611926e+01
2.083121003995590215e+01
2.083785898381278301e+01
2.084453124723279061e+01
2.085121968550771143e+01
2.085791208820479881e+01
2.086460311596244210e+01
2.087129569511758476e+01
2.087799592821980355e+01
2.088466833207617768e+01
2.089134926115900726e+01
2.089806373468382361e+01
2.090477090244611702e+01
2.091147486528584665e+01
2.091817132432622728e+01
2.092485174531179126e+01
2.093152617824729589e+01
2.093821265806245435e+01
2.094494852606075241e+01
2.095171228486420389e+01
2.095845838616113710e+01
2.096520058182436586e+01
2.097193074920634714e+01
2.097865779869011860e+01
2.098538327734863174e+01
2.099212142222685884e+01
2.099889414822393263e+01
2.100569374477016638e+01
2.101250093382193285e+01
2.101929510967545056e+01
2.102607931855277457e+01
2.103285988668691786e+01
2.103965075874681290e+01
2.104643851406627064e+01
2.105322460785214744e+01
2.106001242610266644e+01
2.106680011184326773e+01
2.107358734732047978e+01
2.108035645475706943e+01
2.108711942927281058e+01
2.109387860991190777e+01
2.110062241539133865e+01
2.110735909965944046e+01
2.111410451224684692e+01
2.112087391040376616e+01
2.112765376481434032e+01
2.113444216538281850e+01
2.114125682384143445e+01
2.114808469121141954e+01
2.115489756593995097e+01
2.116169167444882859e+01
2.116849428719734405e+01
2.117531909236928200e+01
2.118213568578668315e+01
2.118895987983898266e+01
2.119580724920759707e+01
2.120265298289041667e+01
2.120948365521516621e+01
2.121629701946515212e+01
2.122313374776983608e+01
2.122998555472304716e+01
2.123682864439600593e+01
2.124366085438416718e+01
2.125048193675511854e+01
2.125729732089025248e+01
2.126412755285122458e+01
2.127097055734471809e+01
2.127781733875447046e+01
2.128466406588928095e+01
2.129151102867856338e+01
2.129837156814418009e+01
2.130523584159258732e+01
2.131210960612312633e+01
2.131899042047689363e+01
2.132585576518104986e+01
2.133272120991654575e+01
2.133959661902188643e+01
2.134645179875868237e+01
2.135330602558259017e+01
2.136019661751648613e+01
2.136709715479657490e+01
2.137400132843925959e+01
2.138090988374991142e+01
2.138781491297510229e+01
2.139474832683079342e+01
2.140167927092695521e+01
2.140860232811690267e+01
2.141553866674084716e+01
2.142245201831988410e+01
2.142937145639585950e+01
2.143632306983460722e+01
2.144326839661640349e+01
2.145019534584982779e+01
2.145713790793633180e+01
2.146408208143074958e+01
2.147101935284058527e+01
2.147797619499801414e+01
2.148494986758970882e+01
2.149192231626639682e+01
2.149889731938295867e+01
2.150589221540370488e+01
2.151289324763981980e+01
2.151989920579741522e+01
2.152689641922087205e+01
2.153388103133062259e+01
2.154087755835249851e+01
2.154788775409605250e+01
2.155488851291694274e+01
2.156188372375054030e+01
2.156891016759011848e+01
2.157595570221381465e+01
2.158299846390641008e+01
2.159004352654217840e+01
2.159707489845568062e+01
2.160410267283281982e+01
2.161113252433578680e+01
2.161818593972630964e+01
2.162525326961772976e+01
2.163229083107039585e+01
2.163932327493741425e+01
2.164639974378273024e+01
2.165349805012234441e+01
2.166059187257723906e+01
2.166771629193406312e+01
2.167484036478047926e+01
2.168193578472687122e+01
2.168901617796428027e+01
2.169609641172031900e+01
2.170319928527534969e+01
2.171033184747007994e+01
2.171746139319528979e+01
2.172459641512853068e+01
2.173174751984908681e+01
2.173888178660094894e+01
2.174597527220947413e+01
2.175306518967136071e+01
2.176017779196700985e+01
2.176729160915174432e+01
2.177441190024624618e+01
2.178152577968933556e+01
2.178867865710542873e+01
2.179588953496195458e+01
2.180309392012753023e+01
2.181029826176316888e+01
2.181752048603249960e+01
2.182474251298437196e+01
2.183194852715640621e+01
2.183915815266659166e+01
2.184640082863814925e+01
2.185365933619265988e+01
2.186089970474324673e+01
2.186814053102105504e+01
2.187542025914756749e+01
2.188271628719184747e+01
2.188999076638766184e+01
2.189723595362812247e+01
2.190446348571893154e+01
2.191170659698732592e+01
2.191895248671454510e+01
2.192619803911471976e+01
2.193344502191857259e+01
2.194068685503322769e+01
2.194794685107551402e+01
2.195522290308612057e+01
2.196251599618710060e+01
2.196981175064206582e+01
2.197711158763530648e+01
2.198444194318491185e+01
2.199180597426058270e+01
2.199919474060900271e+01
2.200654852128331029e+01
2.201385685583893093e+01
2.202117409667295433e+01
2.202849923343383054e+01
2.203582122795529585e+01
2.204315002504363008e+01
2.205050292048344929e+01
2.205787148756516203e+01
2.206525163555522795e+01
2.207260846101154783e+01
2.207994409425946003e+01
2.208731522115664347e+01
2.209469237924709262e+01
2.210206435684250081e+01
2.210945415442036932e+01
2.211683879361571670e+01
2.212422711635479544e+01
2.213162680354480472e+01
2.213902606345451929e+01
2.214642138832194362e+01
2.215382036947233857e+01
2.216121684937922609e+01
2.216861926114554748e+01
2.217603238691237522e+01
2.218343625595043278e+01
2.219085825243340437e+01
2.219830209274125821e+01
2.220573138416733627e+01
2.221314922880959131e+01
2.222057064555535177e+01
2.222798635073005968e+01
2.223540549904924646e+01
2.224283564541912028e+01
2.225028051127028306e+01
2.225773305369677857e+01
2.226517465870415791e+01
2.227263622793899245e+01
2.228009966051982715e+01
2.228754489540816763e+01
2.229500200115510467e+01
2.230247253244550265e+01
2.230995335151051151e+01
2.231743360812481924e+01
2.232490285850152389e+01
2.233236901400752927e+01
2.233984423040335443e+01
2.234734331633615412e+01
2.235484215450272316e+01
2.236232110864048650e+01
2.236981257890799668e+01
2.237732174704045107e+01
2.238483357525157658e+01
2.239233547274351466e+01
2.239983222339202484e+01
2.240734801261305975e+01
2.241485099742248366e+01
2.242234080565072674e+01
2.242983386241587951e+01
2.243733829711051797e+01
2.244487150199988434e+01
2.245239544971344969e+01
2.245991898291098821e+01
2.246746006197927059e+01
2.247500655550371107e+01
2.248256102883788543e+01
2.249010772974104100e+01
2.249766226941360614e+01
2.250522751410628786e+01
2.251280296000957648e+01
2.252037583946010102e+01
2.252794837198257483e+01
2.253554713342818872e+01
2.254312617908488647e+01
2.255066759420208200e+01
2.255819302413200234e+01
2.256573416806503829e+01
2.257328451808454872e+01
2.258082971539842632e+01
2.258837782279623951e+01
2.259594515402093151e+01
2.260353189800775198e+01
2.261112668199427844e+01
2.261872765719692779e+01
2.262630004070337364e+01
2.263387641754939139e+01
2.264148156012864277e+01
2.264909242909672926e+01
2.265672988548716305e+01
2.266439215229139847e+01
2.267206653877664735e+01
2.267974708144240026e+01
2.268745170094132391e+01
2.269515233542018251e+01
2.270281953894689764e+01
2.271047661039617438e+01
2.271812424499913163e+01
2.272576796021596834e+01
2.273341762455225279e+01
2.274106158648254095e+01
2.274870284955227717e+01
2.275635831204203896e+01
2.276405066552004897e+01
2.277179733022715169e+01
2.277953621203920775e+01
2.278727484643895096e+01
2.279501263050608273e+01
2.280272725022971514e+01
2.281044485354748019e+01
2.281816201278950729e+01
2.282587613925575454e+01
2.283360049732841190e+01
2.284134536361968415e+01
2.284911583566541182e+01
2.285688963984751965e+01
2.286464545144563587e+01
2.287238308744980486e+01
2.288010412733714460e+01
2.288783753416529976e+01
2.289558641375255732e+01
2.290334534026470337e+01
2.291111235890448228e+01
2.291888922844509935e+01
2.292667101137049457e+01
2.293445214848982872e+01
2.294222809314177169e+01
2.295002125207412647e+01
2.295784488839556658e+01
2.296565691003850773e+01
2.297347727158608421e+01
2.298133909825194010e+01
2.298921470327330852e+01
2.299709764492944331e+01
2.300495159200014683e+01
2.301275510374025401e+01
2.302057294388974640e+01
2.302841365247156347e+01
2.303623916093422253e+01
2.304407651743384022e+01
2.305194463172720276e+01
2.305982266559723115e+01
2.306772622821189245e+01
2.307563928530244723e+01
2.308351212614592640e+01
2.309138375625179762e+01
2.309927159736529845e+01
2.310717996273910302e+01
2.311511720266508263e+01
2.312306907012075641e+01
2.313104917570138852e+01
2.313904033935187599e+01
2.314704858776665830e+01
2.315507509357502869e+01
2.316307535134649953e+01
2.317105359498745543e+01
2.317905035148885062e+01
2.318705010310332426e+01
2.319505742618699884e+01
2.320308020348304368e+01
2.321110371535136707e+01
2.321914597477236342e+01
2.322720074861138428e+01
2.323522934427315079e+01
2.324323563781156565e+01
2.325124982069880630e+01
2.325929272069733145e+01
2.326735408826566953e+01
2.327539620273448406e+01
2.328344775993214810e+01
2.329149847764571390e+01
2.329953189305903649e+01
2.330758698586482680e+01
2.331566089882419490e+01
2.332375099003392194e+01
2.333184845401692087e+01
2.333997256941435694e+01
2.334810292004112853e+01
2.335621675455014667e+01
2.336432963987735789e+01
2.337243743770861570e+01
2.338057031599104718e+01
2.338872470197896547e+01
2.339686259938660839e+01
2.340497163795533453e+01
2.341308657429921425e+01
2.342123355510766203e+01
2.342940756598908791e+01
2.343758940141682601e+01
2.344578173673922450e+01
2.345396323903566937e+01
2.346211881055601012e+01
2.347028433308283724e+01
2.347848786971545820e+01
2.348673355605345137e+01
2.349499462787304438e+01
2.350324095968550253e+01
2.351148950530840409e+01
2.351974941718609813e+01
2.352801194824571596e+01
2.353626779415127857e+01
2.354447672241677481e+01
2.355268212140270379e+01
2.356091798348020916e+01
2.356916770685975138e+01
2.357742993207129345e+01
2.358570215718888718e+01
2.359401114131371457e+01
2.360232437361906221e+01
2.361062572172240692e+01
2.361893067230556298e+01
2.362724003076738555e+01
2.363555903897388433e+01
2.364388876264753492e+01
2.365223804574286248e+01
2.366059530607283534e+01
2.366895942892731952e+01
2.367734445057407555e+01
2.368576560911841611e+01
2.369419422527214181e+01
2.370258895779906538e+01
2.371099291612742377e+01
2.371941082141704626e+01
2.372780723275618087e+01
2.373619282354439619e+01
2.374458182346864277e+01
2.375298694783539588e+01
2.376138713793916679e+01
2.376974844649726037e+01
2.377809975520780128e+01
2.378650340750809988e+01
2.379494484051094716e+01
2.380338388278058304e+01
2.381183771142370986e+01
2.382029125332929453e+01
2.382871426269868920e+01
2.383715462518114236e+01
2.384561182149213110e+01
2.385408055890056644e+01
2.386258890673238042e+01
2.387110982625394584e+01
2.387962261203495729e+01
2.388813685915914675e+01
2.389665171531304821e+01
2.390513915335391815e+01
2.391360101110560876e+01
2.392207391586781995e+01
2.393055885359324719e+01
2.393907101530006543e+01
2.394764564827339370e+01
2.395624052791589520e+01
2.396483245753015368e+01
2.397341060646446209e+01
2.398194812260226882e+01
2.399047996922199744e+01
2.399902621757728127e+01
2.400755950231850022e+01
2.401609772508020058e+01
2.402468414750194725e+01
2.403330019147187357e+01
2.404190721334769520e+01
2.405051626700422673e+01
2.405913231670792385e+01
2.406773702508459323e+01
2.407634904693856726e+01
2.408496228984765253e+01
2.409354938257640910e+01
2.410210141850120635e+01
2.411066253610486498e+01
2.411926547345048277e+01
2.412787245426933325e+01
2.413649666611224021e+01
2.414513926639735431e+01
2.415377917008018471e+01
2.416242609355199633e+01
2.417107883459843265e+01
2.417974890555486667e+01
2.418844844045455389e+01
2.419715400046421294e+01
2.420583821879410635e+01
2.421451610455081394e+01
2.422320735885038800e+01
2.423188233916020806e+01
2.424056005721031326e+01
2.424930147769211786e+01
2.425803732361129050e+01
2.426674157860495384e+01
2.427546486250371416e+01
2.428420730644915793e+01
2.429294263417497746e+01
2.430168954954152483e+01
2.431047194360032293e+01
2.431924908946577091e+01
2.432803990406509342e+01
2.433686707516160652e+01
2.434568131888039488e+01
2.435450876850433133e+01
2.436335148595759748e+01
2.437216459864644591e+01
2.438097467823436304e+01
2.438979116443917050e+01
2.439860725449527123e+01
2.440743173777852348e+01
2.441629663770830305e+01
2.442518624468238286e+01
2.443407021189759476e+01
2.444294895266616763e+01
2.445181082939021167e+01
2.446066245154458940e+01
2.446952656160602046e+01
2.447839664125729442e+01
2.448727681059041927e+01
2.449616931477840254e+01
2.450509355234504838e+01
2.451404775513793055e+01
2.452299988439560252e+01
2.453196038279438440e+01
2.454089780027790724e+01
2.454983456150539567e+01
2.455882499556502196e+01
2.456783962684785294e+01
2.457685535437055435e+01
2.458585347969539825e+01
2.459485517389864739e+01
2.460387266558010566e+01
2.461288494931762827e+01
2.462190830916837214e+01
2.463094151465616477e+01
2.463998367971803205e+01
2.464903068094595540e+01
2.465808287861415948e+01
2.466714299168200242e+01
2.467621498215040532e+01
2.468531280502506675e+01
2.469441140567854731e+01
2.470350698936663392e+01
2.471262396844920772e+01
2.472173557273923450e+01
2.473084414777250828e+01
2.473996784501006729e+01
2.474910108677905995e+01
2.475823600971193272e+01
2.476736809850158849e+01
2.477650117489604042e+01
2.478563958001155854e+01
2.479481270298317241e+01
2.480398708472930025e+01
2.481315418078014545e+01
2.482232843536390376e+01
2.483150245304637949e+01
2.484069317121609188e+01
2.484988670113677145e+01
2.485910235865581797e+01
2.486834208950001113e+01
2.487759322156585284e+01
2.488688720790678488e+01
2.489620387745751984e+01
2.490552482510123156e+01
2.491486684510308081e+01
2.492422160833439904e+01
2.493356864276421803e+01
2.494290691552894756e+01
2.495225455334054132e+01
2.496159530624105116e+01
2.497093414470400319e+01
2.498028009742749589e+01
2.498959590660512831e+01
2.499891986238536745e+01
2.500828375656018920e+01
2.501764198553622975e+01
2.502702617956187936e+01
2.503641449995368617e+01
2.504579069203483144e+01
2.505519918110007183e+01
2.506463072448903873e+01
2.507406193727388555e+01
2.508348593157263906e+01
2.509291423905643725e+01
2.510235429241861382e+01
2.511181811459518798e+01
2.512126947461938897e+01
2.513071799224244529e+01
2.514020175693507753e+01
2.514967923513874482e+01
2.515910969929257490e+01
2.516852382268204735e+01
2.517794812334877008e+01
2.518740221626257991e+01
2.519687074052529852e+01
2.520633201136007528e+01
2.521581256038414409e+01
2.522531836971310426e+01
2.523482779583916624e+01
2.524434759003599638e+01
2.525389235276603728e+01
2.526342430345581391e+01
2.527295990255771230e+01
2.528255473271671860e+01
2.529219051279373076e+01
2.530180151661830479e+01
2.531138775908095440e+01
2.532096347614071163e+01
2.533057674776198098e+01
2.534021786709785573e+01
2.534984019161516144e+01
2.535947320652169168e+01
2.536914403384260552e+01
2.537883113880197072e+01
2.538850625397395788e+01
2.539817426363368824e+01
2.540784043279280624e+01
2.541753350783120879e+01
2.542724367244457184e+01
2.543691978838690559e+01
2.544654658988540774e+01
2.545620067304654910e+01
2.546590512840882070e+01
2.547560030727704117e+01
2.548529810254309780e+01
2.549500998011377106e+01
2.550474527905294053e+01
2.551449413264886346e+01
2.552423584468756701e+01
2.553395684274642008e+01
2.554363933308480128e+01
2.555331276741504709e+01
2.556302003006384282e+01
2.557275931647237144e+01
2.558252152547498071e+01
2.559229902415598090e+01
2.560208523531789382e+01
2.561188999860299731e+01
2.562168690796265125e+01
2.563145272564329602e+01
2.564123177295580192e+01
2.565104029101576444e+01
2.566087371914607829e+01
2.567074818004516246e+01
2.568063457358172386e+01
2.569052735080613914e+01
2.570042446235241229e+01
2.571029785487867159e+01
2.572015481026947725e+01
2.573001337048111381e+01
2.573987589979003232e+01
2.574975011634656852e+01
2.575962987868881271e+01
2.576953535647992766e+01
2.577945369224935845e+01
2.578936939059366296e+01
2.579930658064918703e+01
2.580924516330615148e+01
2.581917909602847061e+01
2.582912593969747661e+01
2.583910398284960408e+01
2.584909774451565667e+01
2.585909754949959805e+01
2.586910144695542257e+01
2.587908122295904079e+01
2.588908957307344139e+01
2.589911845378406952e+01
2.590909560884353624e+01
2.591905041156855916e+01
2.592902484520061535e+01
2.593900303653501282e+01
2.594898940578794111e+01
2.595900432699179916e+01
2.596905139303096988e+01
2.597915766511566460e+01
2.598929605351649741e+01
2.599943762083006149e+01
2.600960576174414030e+01
2.601976961911061181e+01
2.602992315580139504e+01
2.604006639799130340e+01
2.605019333510276525e+01
2.606031585742527312e+01
2.607043280701703125e+01
2.608054776103593042e+01
2.609065501722439606e+01
2.610075906176472316e+01
2.611086619087746641e+01
2.612097169085297210e+01
2.613111146226679438e+01
2.614128043852156580e+01
2.615143115614093006e+01
2.616158838527818631e+01
2.617174259828008687e+01
2.618188200912282682e+01
2.619201510023641077e+01
2.620214674783348840e+01
2.621231127767482860e+01
2.622248551908338143e+01
2.623263339600129029e+01
2.624274873153987286e+01
2.625291939356976556e+01
2.626315725276677071e+01
2.627336018563315534e+01
2.628355464814544717e+01
2.629374105281104690e+01
2.630390846488799994e+01
2.631408422230783017e+01
2.632424558128781555e+01
2.633439056990209082e+01
2.634456002230338356e+01
2.635474712362798044e+01
2.636494295303149471e+01
2.637515579049879832e+01
2.638539232108342958e+01
2.639566645986592519e+01
2.640595323271042361e+01
2.641624779387765187e+01
2.642651307483937728e+01
2.643675928175802170e+01
2.644705090449102158e+01
2.645736598263241035e+01
2.646767438388759430e+01
2.647796494329296380e+01
2.648824814287993590e+01
2.649852711599189092e+01
2.650879700921467474e+01
2.651906141518830751e+01
2.652934078982369570e+01
2.653964933919993285e+01
2.654997886852886779e+01
2.656032309269984637e+01
2.657066260448076633e+01
2.658099245381031750e+01
2.659135195418514996e+01
2.660173245264334341e+01
2.661212471090563980e+01
2.662255211680500722e+01
2.663297093012390704e+01
2.664335886874272319e+01
2.665374323916366706e+01
2.666411394314168959e+01
2.667449357203656035e+01
2.668491354715509445e+01
2.669534829854206848e+01
2.670577814019689811e+01
2.671618447492777904e+01
2.672662134840625470e+01
2.673708485323294681e+01
2.674753818193881116e+01
2.675801056753666884e+01
2.676849806445197899e+01
2.677900583838200532e+01
2.678954713351740224e+01
2.680006880686724813e+01
2.681055728112643521e+01
2.682105686000263844e+01
2.683154141573502471e+01
2.684201420310514763e+01
2.685253408289452537e+01
2.686310414080292119e+01
2.687367530556663553e+01
2.688425568508166563e+01
2.689488172047661152e+01
2.690552969000538042e+01
2.691617432178728109e+01
2.692682267016456166e+01
2.693750753860698310e+01
2.694820137603300481e+01
2.695885766083184620e+01
2.696954351611604395e+01
2.698025015014695782e+01
2.699095265646133868e+01
2.700169173509232934e+01
2.701242172970190580e+01
2.702313275433154871e+01
2.703387560183490379e+01
2.704465291803053617e+01
2.705545782786043674e+01
2.706629176588963048e+01
2.707712231200955344e+01
2.708795133601625338e+01
2.709878434305987582e+01
2.710965902521462567e+01
2.712058534648539876e+01
2.713150605787281577e+01
2.714244009600867358e+01
2.715340041396827786e+01
2.716437781816618369e+01
2.717537765794543603e+01
2.718639334139580654e+01
2.719740263411541292e+01
2.720844574662023874e+01
2.721951765056451222e+01
2.723060010094341266e+01
2.724168424019342538e+01
2.725276760395766829e+01
2.726389329079303891e+01
2.727503726982726207e+01
2.728616212837064836e+01
2.729728391666334630e+01
2.730843430475381695e+01
2.731957464800371937e+01
2.733072667029500380e+01
2.734190595870910201e+01
2.735309014697834584e+01
2.736428131285055088e+01
2.737546805488468493e+01
2.738666312259085345e+01
2.739788454197500300e+01
2.740912614832762628e+01
2.742032612318899609e+01
2.743146033213718837e+01
2.744255597284262649e+01
2.745369333206286200e+01
2.746493214099434965e+01
2.747621933154163898e+01
2.748749596502172565e+01
2.749878125560314501e+01
2.751009763167942168e+01
2.752141283042837472e+01
2.753271492486139138e+01
2.754405033067628139e+01
2.755544366709462167e+01
2.756681390390546582e+01
2.757820514823704272e+01
2.758966496413165359e+01
2.760112405417296699e+01
2.761256046159041233e+01
2.762396318251244764e+01
2.763532724035446719e+01
2.764672000373625949e+01
2.765815629921045016e+01
2.766957689564079104e+01
2.768099033341359316e+01
2.769240733320588177e+01
2.770384765041826114e+01
2.771533094666104446e+01
2.772683540920483125e+01
2.773833477718215335e+01
2.774980214184713390e+01
2.776124072897930617e+01
2.777265172906938417e+01
2.778407694997471111e+01
2.779554245603222284e+01
2.780701461200199986e+01
2.781852529497286852e+01
2.783006151309278309e+01
2.784158842144998758e+01
2.785315487356435682e+01
2.786475958212079007e+01
2.787634316195252282e+01
2.788793644345653533e+01
2.789956963192840789e+01
2.791123632785415154e+01
2.792289541491647142e+01
2.793453056725558170e+01
2.794613505619788896e+01
2.795771556949781100e+01
2.796930878569268231e+01
2.798091171822647638e+01
2.799253675137189390e+01
2.800416878022889478e+01
2.801580358454364372e+01
2.802749751988172733e+01
2.803921667759886205e+01
2.805088785806592711e+01
2.806251592234883674e+01
2.807412623818935415e+01
2.808575055178460289e+01
2.809742155711842670e+01
2.810913163481865595e+01
2.812086872743328669e+01
2.813263845722418566e+01
2.814442452158503016e+01
2.815617744158713265e+01
2.816789884820348178e+01
2.817966845639459805e+01
2.819147438056537069e+01
2.820325515514468506e+01
2.821505458988330162e+01
2.822691841695078452e+01
2.823882320820031211e+01
2.825074492599705778e+01
2.826268739593326629e+01
2.827468254875870812e+01
2.828673821774032149e+01
2.829877028289600105e+01
2.831070618813453521e+01
2.832260307335508998e+01
2.833455430409381748e+01
2.834655469075585899e+01
2.835853493042913342e+01
2.837050079891742627e+01
2.838248683314947129e+01
2.839448528969319696e+01
2.840650903303696850e+01
2.841855741763730947e+01
2.843057081465487812e+01
2.844258941777146887e+01
2.845464629655864286e+01
2.846672540496116710e+01
2.847883730644021227e+01
2.849094268867088786e+01
2.850306654352967328e+01
2.851523108229309145e+01
2.852741645839367735e+01
2.853958683371439875e+01
2.855175262316383922e+01
2.856394859129066788e+01
2.857613470372021069e+01
2.858833607656040598e+01
2.860056988972943870e+01
2.861283418661797739e+01
2.862515470900466141e+01
2.863748619064895706e+01
2.864983177984538543e+01
2.866220787738863152e+01
2.867456990324032873e+01
2.868692110831023712e+01
2.869931408982477450e+01
2.871174954167776150e+01
2.872419764373056594e+01
2.873667223029082862e+01
2.874915051581993097e+01
2.876163348047477442e+01
2.877413103012364104e+01
2.878661330796719753e+01
2.879911775009754749e+01
2.881167289307431290e+01
2.882427123039224881e+01
2.883690650730810745e+01
2.884956569970302098e+01
2.886227928618781746e+01
2.887499344187368422e+01
2.888764848317754996e+01
2.890033027661132792e+01
2.891308730692147577e+01
2.892587413671038732e+01
2.893863637790240873e+01
2.895139076786899324e+01
2.896417191275679670e+01
2.897698798662920439e+01
2.898981528986957912e+01
2.900262171050144744e+01
2.901543406477011899e+01
2.902827885191859281e+01
2.904112549966650647e+01
2.905395985991598451e+01
2.906681752547880038e+01
2.907966868994585852e+01
2.909250031601037634e+01
2.910534092586817678e+01
2.911817946225349729e+01
2.913101975452308778e+01
2.914389102834370604e+01
2.915680737994506089e+01
2.916978214430908878e+01
2.918278419000450441e+01
2.919574837470275597e+01
2.920868195171100723e+01
2.922159956729691643e+01
2.923456760569979096e+01
2.924760957183714183e+01
2.926065171421260658e+01
2.927369790366634561e+01
2.928676032913033112e+01
2.929980577310291778e+01
2.931288771702000417e+01
2.932603435524190871e+01
2.933925808694000992e+01
2.935253836198018007e+01
2.936579136717376670e+01
2.937903429010941991e+01
2.939224993239737316e+01
2.940542582378851222e+01
2.941856707256880910e+01
2.943169093507317413e+01
2.944484580748667213e+01
2.945803870742921760e+01
2.947127968746179505e+01
2.948456053577836045e+01
2.949785144926992686e+01
2.951113833516981799e+01
2.952442013469485715e+01
2.953773791416943340e+01
2.955111965158952358e+01
2.956448645043813528e+01
2.957784862439261886e+01
2.959122780017433740e+01
2.960456892495770020e+01
2.961789313893609688e+01
2.963122444888078988e+01
2.964460533789162966e+01
2.965801790982163055e+01
2.967141642795288092e+01
2.968483160656863618e+01
2.969826978796035277e+01
2.971169667392494063e+01
2.972507411711899650e+01
2.973843793284216019e+01
2.975188912752448900e+01
2.976538831352893055e+01
2.977884381126909474e+01
2.979230585938471521e+01
2.980582718050017732e+01
2.981932646265748232e+01
2.983274475793442804e+01
2.984613477995419117e+01
2.985953773238906450e+01
2.987298374042095617e+01
2.988651803321274159e+01
2.990014581587350051e+01
2.991384112089054170e+01
2.992752159878619977e+01
2.994117974796483495e+01
2.995486687719577290e+01
2.996856769135784049e+01
2.998229701077563902e+01
2.999606956908520772e+01
3.000987337923909593e+01
3.002367719588081130e+01
3.003745882239135057e+01
3.005127324027244384e+01
3.006515971059581460e+01
3.007909333520164097e+01
3.009302014884056575e+01
3.010691195315911628e+01
3.012078308224048939e+01
3.013464799287256568e+01
3.014851409033948215e+01
3.016240422461918769e+01
3.017633747978567982e+01
3.019029082737178271e+01
3.020425496900096718e+01
3.021819245194020453e+01
3.023211617699203657e+01
3.024606410480825858e+01
3.026002650336448951e+01
3.027405131885356582e+01
3.028818840002543666e+01
3.030237767610180200e+01
3.031656826072680033e+01
3.033079363576574750e+01
3.034504533402809301e+01
3.035926504348462984e+01
3.037341730347295155e+01
3.038760212052604359e+01
3.040190504430554341e+01
3.041626105960939341e+01
3.043060632238474383e+01
3.044490621880104442e+01
3.045920264838044744e+01
3.047357322727480877e+01
3.048799499951000413e+01
3.050241832898570138e+01
3.051683052188263900e+01
3.053127478794690219e+01
3.054578682444576643e+01
3.056030425766027747e+01
3.057483693441000128e+01
3.058947444855163411e+01
3.060412845109465607e+01
3.061876755855843868e+01
3.063339746844235378e+01
3.064798788525851236e+01
3.066262269592716905e+01
3.067736149112168675e+01
3.069219226596314343e+01
3.070706476798182649e+01
3.072195689347919512e+01
3.073685293041151567e+01
3.075181009065666871e+01
3.076680565364533493e+01
3.078176086161048275e+01
3.079673909207286897e+01
3.081179195785890101e+01
3.082684043181208011e+01
3.084186089730700786e+01
3.085692808544719767e+01
3.087200361895295586e+01
3.088709541647306622e+01
3.090226575754660132e+01
3.091743176120989745e+01
3.093259938274034226e+01
3.094781500500845084e+01
3.096302012152324679e+01
3.097826371083871067e+01
3.099360157438812990e+01
3.100892187754779883e+01
3.102422641165879114e+01
3.103958011712887810e+01
3.105497149768364196e+01
3.107033099062840265e+01
3.108564784236893175e+01
3.110098322705320939e+01
3.111631879912474474e+01
3.113167870208305388e+01
3.114709863009824886e+01
3.116256433276376470e+01
3.117805018434496134e+01
3.119358996710512244e+01
3.120913388040472469e+01
3.122463810729705713e+01
3.124020332481754636e+01
3.125586292013929679e+01
3.127154371189801196e+01
3.128715232485264153e+01
3.130273817761473865e+01
3.131841722395078875e+01
3.133420699893539307e+01
3.135004804244096022e+01
3.136587220518597618e+01
3.138170744624798658e+01
3.139757699669799962e+01
3.141347072464853696e+01
3.142938014450408701e+01
3.144534267233202485e+01
3.146136036936725944e+01
3.147736075947708301e+01
3.149337993469396579e+01
3.150943562791072594e+01
3.152547018457912387e+01
3.154150135768081498e+01
3.155753927658630076e+01
3.157356331199163080e+01
3.158959382443285335e+01
3.160560789181138475e+01
3.162165641818541317e+01
3.163779864608397929e+01
3.165397144607511493e+01
3.167015755688148460e+01
3.168637220808325239e+01
3.170261020351807701e+01
3.171887824710099579e+01
3.173520843310183182e+01
3.175153365918301063e+01
3.176785721998439271e+01
3.178421877174627497e+01
3.180057077208563143e+01
3.181694634039030589e+01
3.183330744190191197e+01
3.184963962288244232e+01
3.186603227121125670e+01
3.188245563380806047e+01
3.189892345814007513e+01
3.191547096127500893e+01
3.193203768624988470e+01
3.194864427322434608e+01
3.196533374620584311e+01
3.198206837994873197e+01
3.199879664729857254e+01
3.201561215101180835e+01
3.203247674697426817e+01
3.204930416310538988e+01
3.206613922833290076e+01
3.208301780309297868e+01
3.209988954763490199e+01
3.211676246825589942e+01
3.213366714641988864e+01
3.215057942418184211e+01
3.216755087099225108e+01
3.218456893138044705e+01
3.220160582808721728e+01
3.221862970844893681e+01
3.223564339455024452e+01
3.225266240443745858e+01
3.226974860429240977e+01
3.228689365133039502e+01
3.230406501413955311e+01
3.232125311734674256e+01
3.233844489621127138e+01
3.235565471583740305e+01
3.237280853288133642e+01
3.238996847578728477e+01
3.240723040765833929e+01
3.242463897525303196e+01
3.244219410424940975e+01
3.245975370614178246e+01
3.247732936548085547e+01
3.249493483041604946e+01
3.251260945164531790e+01
3.253039606715198317e+01
3.254813475496678166e+01
3.256582474259386828e+01
3.258353220475054712e+01
3.260125147213472019e+01
3.261903058185868076e+01
3.263684501455997378e+01
3.265467283688322908e+01
3.267258414132633959e+01
3.269055374191529495e+01
3.270852690006459795e+01
3.272654212766687465e+01
3.274468868182206194e+01
3.276292532071265384e+01
3.278117487480898973e+01
3.279944557051916831e+01
3.281768412079905772e+01
3.283595973558161063e+01
3.285433439069461770e+01
3.287274055864382660e+01
3.289118059224608714e+01
3.290965237735421312e+01
3.292815626738997281e+01
3.294671601586424003e+01
3.296535125004604794e+01
3.298398403619968633e+01
3.300256888102885000e+01
3.302117655723935741e+01
3.303983500197952594e+01
3.305852246813536510e+01
3.307725049016121943e+01
3.309605841203759269e+01
3.311492838110660841e+01
3.313375715119715181e+01
3.315251980786522523e+01
3.317130055401155175e+01
3.319016478419148086e+01
3.320914415455766289e+01
3.322820156744716513e+01
3.324729284617168901e+01
3.326645343005089472e+01
3.328570775863482112e+01
3.330500164619829206e+01
3.332428111512554381e+01
3.334352409870826506e+01
3.336283955637824050e+01
3.338222836622178136e+01
3.340167441443215068e+01
3.342112009848610654e+01
3.344046745842313584e+01
3.345987262639691551e+01
3.347939830321321608e+01
3.349903394927466138e+01
3.351869870687218622e+01
3.353832768819192722e+01
3.355798816690664665e+01
3.357770820110659571e+01
3.359746536594824562e+01
3.361721586058136069e+01
3.363703027181504979e+01
3.365689506548103793e+01
3.367672517073268068e+01
3.369661769951621721e+01
3.371663636071974679e+01
3.373679329451691444e+01
3.375696665935824115e+01
3.377707508892462585e+01
3.379723399255426131e+01
3.381747725446681585e+01
3.383778110434799657e+01
3.385809129474893808e+01
3.387843190003122373e+01
3.389884809575457325e+01
3.391939899678852299e+01
3.394007786913262237e+01
3.396079715725497294e+01
3.398155373777202470e+01
3.400229666127155781e+01
3.402299841458344787e+01
3.404370847801791200e+01
3.406458882222712248e+01
3.408569367692007290e+01
3.410687138568177090e+01
3.412798161064836222e+01
3.414899615352574358e+01
3.417003228512724178e+01
3.419107636926547400e+01
3.421212619228789009e+01
3.423320222480980846e+01
3.425423790436433080e+01
3.427534775411608337e+01
3.429655800724128767e+01
3.431780524501280638e+01
3.433905332525729648e+01
3.436037227977626429e+01
3.438178994093767216e+01
3.440323897427635558e+01
3.442469264873886914e+01
3.444609766316886379e+01
3.446755981444921701e+01
3.448914784140951895e+01
3.451073765303707575e+01
3.453232114385123452e+01
3.455398229785707542e+01
3.457572173368527046e+01
3.459750433498288658e+01
3.461929673185135670e+01
3.464099434493311946e+01
3.466266505342980508e+01
3.468448633803459558e+01
3.470647686564127099e+01
3.472852158957715574e+01
3.475049866041824487e+01
3.477251002217144560e+01
3.479467313446574650e+01
3.481695471720944823e+01
3.483915326296325077e+01
3.486127556390828630e+01
3.488347311992062316e+01
3.490580855067199906e+01
3.492828173495344402e+01
3.495072537849811312e+01
3.497319136508613013e+01
3.499569054416246416e+01
3.501813096217204446e+01
3.504051290576515498e+01
3.506297811960556743e+01
3.508562049432362073e+01
3.510825487305293535e+01
3.513095107548485885e+01
3.515378643340762466e+01
3.517671899816659220e+01
3.519975055245878082e+01
3.522275246198432797e+01
3.524562455597501298e+01
3.526847062060498672e+01
3.529137365001247417e+01
3.531425145780033148e+01
3.533712165940205807e+01
3.536003516389853019e+01
3.538298125265089311e+01
3.540607928907517987e+01
3.542930294634773958e+01
3.545257990235443657e+01
3.547596523812448055e+01
3.549936468391656064e+01
3.552272282287555072e+01
3.554612385629847893e+01
3.556967939521570088e+01
3.559344796257479260e+01
3.561733267791424140e+01
3.564124366375632746e+01
3.566514906425017983e+01
3.568907895728698065e+01
3.571300429553687650e+01
3.573689890258427937e+01
3.576088599800630163e+01
3.578501916501156188e+01
3.580928721940919957e+01
3.583357161786572931e+01
3.585780987905986450e+01
3.588210042116282494e+01
3.590649702256082776e+01
3.593101449078997689e+01
3.595565236282267563e+01
3.598034665000230348e+01
3.600508081439679131e+01
3.602986473270470924e+01
3.605474479365742013e+01
3.607970991044686571e+01
3.610473077398825126e+01
3.612982348529538967e+01
3.615492023948612399e+01
3.618017905131608103e+01
3.620566120984158687e+01
3.623125848969022655e+01
3.625697101808108869e+01
3.628283331156357860e+01
3.630883354516719663e+01
3.633496042390684977e+01
3.636116743217998959e+01
3.638740036706957426e+01
3.641359767721041152e+01
3.643981188083383671e+01
3.646622021050122697e+01
3.649269419262874692e+01
3.651911445435994352e+01
3.654548248579376946e+01
3.657182933906843658e+01
3.659820293599487684e+01
3.662462433190525957e+01
3.665128192406066177e+01
3.667819796554883283e+01
3.670515817174398876e+01
3.673200268519150313e+01
3.675866822016919144e+01
3.678529894516946541e+01
3.681201439074864368e+01
3.683882327989850580e+01
3.686576508885450210e+01
3.689282426815815796e+01
3.691993418334327970e+01
3.694713158064661940e+01
3.697440821621128038e+01
3.700167692747397297e+01
3.702896748505491331e+01
3.705627571438966328e+01
3.708355434632036207e+01
3.711088786864222300e+01
3.713829299846116783e+01
3.716572811731239057e+01
3.719313699143355478e+01
3.722053502506231126e+01
3.724794257075424042e+01
3.727531624548694822e+01
3.730270720114337024e+01
3.733020322442095562e+01
3.735785113295486326e+01
3.738573670805728710e+01
3.741370627051365716e+01
3.744165301195751283e+01
3.746970629410681397e+01
3.749784819398297486e+01
3.752598667360554430e+01
3.755405890931668011e+01
3.758212636725978228e+01
3.761027996142710350e+01
3.763849169187987798e+01
3.766678323963294872e+01
3.769519612332697278e+01
3.772377803335979252e+01
3.775251931098129177e+01
3.778130434476813093e+01
3.781019849830151713e+01
3.783914920692751593e+01
3.786802261953003068e+01
3.789695855114249667e+01
3.792601802932059485e+01
3.795516882128990233e+01
3.798444767742371653e+01
3.801386199725711634e+01
3.804341792604468964e+01
3.807309075737295245e+01
3.810290925095507220e+01
3.813284307748450885e+01
3.816288724118323472e+01
3.819306852165896515e+01
3.822344576902386848e+01
3.825404475571345841e+01
3.828476129155366436e+01
3.831558797876056843e+01
3.834645555378794768e+01
3.837733753532589986e+01
3.840828051373882346e+01
3.843926374750176933e+01
3.847047098829833089e+01
3.850202410465125524e+01
3.853377727813401776e+01
3.856563755880763011e+01
3.859762824598406183e+01
3.862959768719158404e+01
3.866148499827758656e+01
3.869343938372916369e+01
3.872559933214996164e+01
3.875806247168339524e+01
3.879073576880255558e+01
3.882340858092975111e+01
3.885623426905143418e+01
3.888922314967913962e+01
3.892223982078390776e+01
3.895523082549715355e+01
3.898817378387406762e+01
3.902122162577386888e+01
3.905445569283350693e+01
3.908777480671106019e+01
3.912112762157969570e+01
3.915454859210419869e+01
3.918791321018839824e+01
3.922128868574491634e+01
3.925476432566673424e+01
3.928826319144386758e+01
3.932182158129450045e+01
3.935559796099647656e+01
3.938957931488236852e+01
3.942366806070947405e+01
3.945796728565652245e+01
3.949237262603187304e+01
3.952669325157022939e+01
3.956085536009969417e+01
3.959493996328634324e+01
3.962936899869863794e+01
3.966411435420302922e+01
3.969902684169601770e+01
3.973409744778798114e+01
3.976928832827943694e+01
3.980459739987699663e+01
3.984002096078836530e+01
3.987555163534182867e+01
3.991103404089988516e+01
3.994669923291428404e+01
3.998264220544351844e+01
4.001863530346086861e+01
4.005482443974284479e+01
4.009127298205899592e+01
4.012785384498340591e+01
4.016460372073378693e+01
4.020158695958782147e+01
4.023871025597948403e+01
4.027602291870232420e+01
4.031357997926269121e+01
4.035120495706224375e+01
4.038877538256905098e+01
4.042637589513106633e+01
4.046399694182439788e+01
4.050154856535549897e+01
4.053917632654657410e+01
4.057714937798368737e+01
4.061550174670338720e+01
4.065406597864128457e+01
4.069281700499439580e+01
4.073162923117155287e+01
4.077035154211977641e+01
4.080926178244389035e+01
4.084848280188931113e+01
4.088784237439364944e+01
4.092745132581300993e+01
4.096728136969499445e+01
4.100708118481081499e+01
4.104683122218895619e+01
4.108651685000215537e+01
4.112616200622778706e+01
4.116600640227319019e+01
4.120613884104469804e+01
4.124652318236356052e+01
4.128690164260225259e+01
4.132713071371683355e+01
4.136735402518880989e+01
4.140765713652446323e+01
4.144823719438785048e+01
4.148915784075110480e+01
4.153027943381733422e+01
4.157168977485584804e+01
4.161328554843687044e+01
4.165469823896930990e+01
4.169607424609372259e+01
4.173767079092137777e+01
4.177950780181534896e+01
4.182160834654221304e+01
4.186397440177031370e+01
4.190667876452276630e+01
4.194954340629903555e+01
4.199246457949576694e+01
4.203582428862861065e+01
4.207975649029614118e+01
4.212385123060485626e+01
4.216797456524591325e+01
4.221240343037450771e+01
4.225718482542701793e+01
4.230201774183512242e+01
4.234687715230233351e+01
4.239189898976733417e+01
4.243710183397559632e+01
4.248266887724556540e+01
4.252841987180825356e+01
4.257444410988725991e+01
4.262090757129462304e+01
4.266761502885300672e+01
4.271446199617512463e+01
4.276150218875540787e+01
4.280890347918859362e+01
4.285635188690778818e+01
4.290377849433581048e+01
4.295131989911672576e+01
4.299907961721093130e+01
4.304714953366833186e+01
4.309525030194401296e+01
4.314348303622515601e+01
4.319232557749532475e+01
4.324162409144687302e+01
4.329084074226228296e+01
4.334028300116263210e+01
4.339024890956748948e+01
4.344080610257381636e+01
4.349187701131135952e+01
4.354306240277345807e+01
4.359462542814056718e+01
4.364662414167082716e+01
4.369866055807290905e+01
4.375088490314151812e+01
4.380357540301498176e+01
4.385663425746817268e+01
4.391009933428948386e+01
4.396373287557053544e+01
4.401732509821763983e+01
4.407118334957396399e+01
4.412546630532832381e+01
4.418023833893963825e+01
4.423512545370049054e+01
4.428983155459278009e+01
4.434471357743097286e+01
4.439988483655857010e+01
4.445561193654599919e+01
4.451194208585411616e+01
4.456826147489254453e+01
4.462460586964519393e+01
4.468104250262050670e+01
4.473756323061498819e+01
4.479454556331089776e+01
4.485180480681366788e+01
4.490914858533532339e+01
4.496659444769504432e+01
4.502405533262559345e+01
4.508176461168319094e+01
4.513994436517782560e+01
4.519835572001152002e+01
4.525678746094938987e+01
4.531544355644805222e+01
4.537444824672014931e+01
4.543388899067839759e+01
4.549388963263192664e+01
4.555432093778586733e+01
4.561523749428558006e+01
4.567649392193819580e+01
4.573821280230633590e+01
4.580042570966076454e+01
4.586280815356210638e+01
4.592536997866950799e+01
4.598813622688450664e+01
4.605132536487569439e+01
4.611530808882940136e+01
4.617995540341673433e+01
4.624488755432805931e+01
4.631053381048894124e+01
4.637675563406966006e+01
4.644324955329663140e+01
4.651033748928114164e+01
4.657793377391523393e+01
4.664548316842646614e+01
4.671289365199799448e+01
4.678059684064912460e+01
4.684819383728183340e+01
4.691578397615477769e+01
4.698404309781452071e+01
4.705311843264310312e+01
4.712305321209987596e+01
4.719323358038753469e+01
4.726328481448194907e+01
4.733377830172014455e+01
4.740504557892773363e+01
4.747714147653452699e+01
4.755017169374397668e+01
4.762402788953760080e+01
4.769814305268726429e+01
4.777278343812339045e+01
4.784867700137326096e+01
4.792613757509963079e+01
4.800459943789540063e+01
4.808344230011319098e+01
4.816266738933970970e+01
4.824185415255966802e+01
4.832190834863952489e+01
4.840311071388666164e+01
4.848464780733801405e+01
4.856692885284501671e+01
4.864987822047226729e+01
4.873284571436764168e+01
4.881652649034309377e+01
4.890132357973190835e+01
4.898612415017127830e+01
4.907084749264988943e+01
4.915679579310239689e+01
4.924386071832720546e+01
4.933188511230003570e+01
4.942097723991911806e+01
4.951097551060394153e+01
4.960124143913212436e+01
4.969138494067757961e+01
4.978274569633143187e+01
4.987528701417137711e+01
4.996817765944482659e+01
5.006212995870583882e+01
5.015732332879431965e+01
5.025338055969245232e+01
5.035085130338944026e+01
5.044944295061866057e+01
5.054891606297628215e+01
5.064971345155574767e+01
5.075281913895937436e+01
5.085799665822223403e+01
5.096524845346488775e+01
5.107544276463414690e+01
5.118822322162284877e+01
5.130444967428936565e+01
5.142272170362848982e+01
5.154176132923796416e+01
5.166347209380224825e+01
5.178858887977374081e+01
5.191640449862422457e+01
5.204434785247183015e+01
5.217189354688120062e+01
5.230086033639515364e+01
5.243110657055615320e+01
5.256331696555522370e+01
5.269822129158705337e+01
5.283523528591026519e+01
5.297391767076647540e+01
5.311464842538155295e+01
5.326020070923792105e+01
5.341032580553454068e+01
5.356221008491296942e+01
5.371629662942125094e+01
5.387341190284707437e+01
5.403209934973212825e+01
5.419205749796526561e+01
5.435579178936742295e+01
5.452105635935268424e+01
5.468831883844669051e+01
5.486065929364904292e+01
5.503912017408139690e+01
5.522536593971157259e+01
5.541824532883619270e+01
5.561723137540554518e+01
5.582261873921477502e+01
5.603273475043280172e+01
5.624421507476407101e+01
5.645608885417111367e+01
5.667132728295786848e+01
5.689135735822779338e+01
5.711579225826032769e+01
5.734790433488793582e+01
5.758862357876692073e+01
5.783481080055465640e+01
5.808446621742209004e+01
5.834086688862939241e+01
5.860456169579366303e+01
5.887697562229998738e+01
5.916265512658888781e+01
5.946000985745347833e+01
5.976775595782837769e+01
6.008935312661648709e+01
6.043187739075737142e+01
6.079678641964327568e+01
6.117284767024057146e+01
6.154708498994580168e+01
6.191612674996068932e+01
6.229004772981777904e+01
6.268866937315431898e+01
6.311927979069599104e+01
6.357392863850625986e+01
6.404032496370481908e+01
6.450538514170739290e+01
6.497563353936536146e+01
6.547522589002549864e+01
6.602562878343921682e+01
6.662746094399152241e+01
6.726836186001486340e+01
6.793187874553451877e+01
6.863221055031289097e+01
6.942790066882821520e+01
7.036769846402489748e+01
7.154099849257784172e+01
7.299547257056602234e+01
7.487190980400079354e+01
7.745668268804118384e+01
8.150341543875413208e+01


==> anc/Fig07_omgsq_plot_L12.txt <==
1.503772855077841797e+01
1.622070065949349171e+01
1.725213069546867928e+01
1.805706884349865859e+01
1.933443403657156168e+01
2.029926944102374975e+01
2.133876645087995172e+01
2.239238045963120527e+01
2.320024002059701118e+01
2.408672883501009920e+01
2.507726611871877864e+01
2.616253065860194127e+01
2.745818391926852087e+01
2.814244347156626702e+01
2.970625976005661784e+01
3.065691932444310552e+01
3.164443655263283617e+01
3.269822713585631391e+01
3.383568510120763762e+01
3.505162454843208053e+01
3.646211754972291175e+01
3.820666861116259838e+01
4.050073399423177989e+01
4.419107344022509665e+01


==> anc/Fig07_omgsq_plot_L13.txt <==
1.507201563975612224e+01
1.633541299974907446e+01
1.772756787583529459e+01
1.898299134045872805e+01
2.039586035468114034e+01
2.165413411183806502e+01
2.300347991179975438e+01
2.431898445861232361e+01
2.568539245824333150e+01
2.699894463731635241e+01
2.827661660744984573e+01
2.976093780178708670e+01
3.109534194426390030e+01
3.245345126934302016e+01
3.394221092228724501e+01
3.534032238626626565e+01
3.644227543496781152e+01
3.766478924579202925e+01
3.905035686318552735e+01
4.063606081048541796e+01
4.231252111284494077e+01
4.335050101591757965e+01
4.452093886542207457e+01
4.589295187988009417e+01
4.755808796102960656e+01
4.975493910244345841e+01
5.344943196967517451e+01


==> anc/Fig07_omgsq_plot_L14.txt <==
1.502204510258310144e+01
1.657080841517593583e+01
1.813597877717544193e+01
1.969943258119307572e+01
2.129996031484559893e+01
2.283394999427438776e+01
2.441541550027927698e+01
2.599747626927630506e+01
2.753343875843766853e+01
2.910715862051920411e+01
3.062766250059497608e+01
3.227043207991553686e+01
3.374782339047222735e+01
3.530589959708321857e+01
3.688101502889925598e+01
3.843430635778402404e+01
4.007867243887189090e+01
4.172989199132241822e+01
4.320400312652828489e+01
4.497352514068789731e+01
4.630917795216845434e+01
4.786435574349081890e+01
4.950517888442984571e+01
5.158558532704410737e+01
5.294167297367486213e+01
5.463449400539110457e+01
5.682585089096129138e+01
6.026005723756186683e+01


==> anc/Fig07_omgsq_plot_L15.txt <==
1.500933944580470758e+01
1.695196978274551824e+01
1.889663537518068637e+01
2.084951713712805699e+01
2.278000509332272472e+01
2.474056544656531642e+01
2.666364294771833698e+01
2.860622137564702783e+01
3.058172645920626209e+01
3.251540934035090658e+01
3.448171308594610451e+01
3.643481991800602771e+01
3.832850578049319523e+01
4.033975893865892459e+01
4.227950508378062011e+01
4.426491510350845715e+01
4.630589284505553138e+01
4.815226219444419797e+01
5.012632093025045776e+01
5.217954490780802246e+01
5.428980947766380893e+01
5.612479127234558973e+01
5.830180429525235297e+01
6.015848247836284202e+01
6.277414296520239390e+01
6.454491043426038743e+01
6.703984922318056761e+01
7.134988600264276215e+01


==> anc/Fig07_omgsq_plot_L16.txt <==
1.500046384219120199e+01
1.729796311489196370e+01
1.959200971743870667e+01
2.188271628719184747e+01
2.417974890555486667e+01
2.646767438388759430e+01
2.876163348047477442e+01
3.105497149768364196e+01
3.336283955637824050e+01
3.564124366375632746e+01
3.795516882128990233e+01
4.023871025597948403e+01
4.252841987180825356e+01
4.485180480681366788e+01
4.712305321209987596e+01
4.942097723991911806e+01
5.178858887977374081e+01
5.403209934973212825e+01
5.645608885417111367e+01
5.860456169579366303e+01
6.117284767024057146e+01
6.357392863850625986e+01
6.547522589002549864e+01
6.793187874553451877e+01
7.036769846402489748e+01
7.299547257056602234e+01
7.487190980400079354e+01
7.745668268804118384e+01
8.150341543875413208e+01


==> anc/Fig08_G.txt <==
8.195698921451710249e-04
4.116245507144040668e-04
2.066584037115117836e-04
1.037137505667026902e-04
5.203515997014076388e-05
2.610230005269974294e-05
1.309157847497025400e-05


==> anc/Fig08_H_kin.txt <==
3.334367649100712606e-04
1.741048371009480060e-04
9.036442215179743705e-05
4.674032116433297169e-05
2.410503113969006335e-05
1.240507366088769115e-05
6.371944847247357000e-06


==> anc/Fig08_Sx.txt <==
9.551615798168544124e-04
4.795257961789153455e-04
2.404442258456062720e-04
1.204590243637034170e-04
6.032069783895841099e-05
3.019684770798767835e-05
1.511346342375874098e-05


==> anc/Fig08_Sz.txt <==
6.840689771794541312e-04
3.414443929126356877e-04
1.698705588956351739e-04
8.416423123058943377e-05
4.163668415747310501e-05
2.057493757727040551e-05
1.016329241019938219e-05


==> anc/Fig08_T1.txt <==
8.830717050017191424e-04
4.528084806238658663e-04
2.305328213039339413e-04
1.169098615753318051e-04
5.881711688434408463e-05
2.952177013305765156e-05
1.479242090560250465e-05


==> anc/Fig08_V1.txt <==
9.116032372221456606e-04
4.687638683430334617e-04
2.380609923232880013e-04
1.202873872622127309e-04
6.050136638922375197e-05
3.035794500895085390e-05
1.521229120640306793e-05


==> anc/Fig08_dimensions.txt <==
1.024000000000000000e+03
2.048000000000000000e+03
4.096000000000000000e+03
8.192000000000000000e+03
1.638400000000000000e+04
3.276800000000000000e+04
6.553600000000000000e+04


==> anc/Fig08_j_charge.txt <==
9.673306091856405950e-04
4.857123308575260153e-04
2.434756779755905675e-04
1.219062758739850142e-04
6.099089753098910926e-05
3.050602988234383143e-05
1.525553377750166110e-05


==> anc/Fig08_j_energ.txt <==
9.643708650739267561e-04
4.842435897809809755e-04
2.430285541133498273e-04
1.217874061006085764e-04
6.095801245732144434e-05
3.049638522580068163e-05
1.525254407638350548e-05


==> anc/Fig08_m0.txt <==
7.767543610903133002e-04
4.004094328459761919e-04
2.070585996756654703e-04
1.058797362196302295e-04
5.398970590294236945e-05
2.735536341870154650e-05
1.383936235427568173e-05


==> anc/Fig09_j_charge_20percent.txt <==
1.366130869035090356e+01
1.198720771290867049e+01
1.084722850575034947e+01
9.767612893745821978e+00
9.817433368634375768e+00
9.277591628966735726e+00
9.055385509523279808e+00


==> anc/Fig09_j_charge_50percent.txt <==
1.042273472834578030e+01
9.957082920608300469e+00
9.438846004964577929e+00
8.637705708017941575e+00
8.747646804033180956e+00
8.358589264563699217e+00
8.313258383679810848e+00


==> anc/Fig09_j_charge_70percent.txt <==
9.232640629660718190e+00
8.792783872962372627e+00
8.682301305725216523e+00
8.021484043178334744e+00
8.191263701490081317e+00
7.947926676756472908e+00
7.893659154688210222e+00


==> anc/Fig09_j_energ_20percent.txt <==
4.329252978644341887e+00
4.161596105206781360e+00
3.818118731366611396e+00
4.265571936138926823e+00
4.428544944588056254e+00
4.481790216939004701e+00
4.600756799354916105e+00


==> anc/Fig09_j_energ_50percent.txt <==
4.926251143218191686e+00
5.573347908815655671e+00
5.285652263638628057e+00
5.118659996713498472e+00
5.319385768412176141e+00
5.384619391588016946e+00
5.514714725974293685e+00


==> anc/Fig09_j_energ_70percent.txt <==
6.017889810141332063e+00
6.452110109596530307e+00
6.653430199878319407e+00
6.165985934736980312e+00
6.288498685981291025e+00
6.398820837925695670e+00
6.497809378650551970e+00


==> anc/Fig10_Fig10a_V1_20percent.txt <==
2.998617581996189685e+01
3.873932748573344043e+01
3.628959833119968437e+01
4.050080722636577946e+01
4.497226719264180161e+01
4.846197239212969521e+01
5.349330155256056685e+01


==> anc/Fig10_Fig10a_V1_50percent.txt <==
3.084341381673235460e+01
4.163991888715398915e+01
4.359913939756565071e+01
4.674431702052549298e+01
5.021711407655899961e+01
5.475157018404163978e+01
5.974565956582083004e+01


==> anc/Fig10_Fig10a_V1_70percent.txt <==
4.001229166777297763e+01
4.620600920617595619e+01
4.782355138771423242e+01
5.183397690979180084e+01
5.637165091746083334e+01
6.297378380310411927e+01
6.843076698955159998e+01


==> anc/Fig10_Fig10b_V1_20percent.txt <==
2.998617581996189774e+00
3.521757044157585614e+00
3.024133194266640512e+00
3.115446709720444574e+00
3.212304799474414274e+00
3.230798159475313014e+00
3.343331347035035428e+00


==> anc/Fig10_Fig10b_V1_50percent.txt <==
3.084341381673235460e+00
3.785447171559453761e+00
3.633261616463804078e+00
3.595716693886576554e+00
3.586936719754214131e+00
3.650104678936109348e+00
3.734103722863801877e+00


==> anc/Fig10_Fig10b_V1_70percent.txt <==
4.001229166777298119e+00
4.200546291470541149e+00
3.985295948976185887e+00
3.987228993060907722e+00
4.026546494104345619e+00
4.198252253540274204e+00
4.276922936846974999e+00


==> anc/Fig11_V1_average.txt <==
1.984037889283414069e+00


==> anc/Fig11_V1_inset.txt <==
2.545152978473221417e+00
2.034955677323777135e+00
1.907356203571877851e+00
2.182919734504974674e+00
1.929707022545158468e+00
2.023640993572491720e+00
1.942498118022927933e+00
2.010189128197336306e+00
1.929081445916523752e+00
1.968442339216108783e+00
1.834204046465177207e+00
1.999703076331828866e+00
1.918728279526164426e+00
1.962098041752750932e+00
1.969002727082035387e+00
1.939476979438909288e+00
2.006466144787078409e+00
1.964059601088365525e+00
1.985163644984912157e+00
2.113669136745617738e+00
2.065781828346873628e+00
1.959997001101794423e+00
1.943557188503063138e+00
2.042647288468492750e+00
1.961331688827811393e+00
1.983709556750307801e+00
1.982052779610753213e+00
1.995880065270847270e+00
2.018407253009672608e+00
2.098548042302616601e+00
2.097876588036217793e+00
2.634390195263418999e+00


==> anc/Fig11_alpha.txt <==
1
2
3
4
5
6
7
8
9
10
11
12
13
14
15
16
17
18
19
20
21
22
23
24
25
26
27
28
29
30
31
32
33
34
35
36
37
38
39
40
41
42
43
44
45
46
47
48
49
50
51
52
53
54
55
56
57
58
59
60
61
62
63
64
65
66
67
68
69
70
71
72
73
74
75
76
77
78
79
80
81
82
83
84
85
86
87
88
89
90
91
92
93
94
95
96
97
98
99
100
101
102
103
104
105
106
107
108
109
110
111
112
113
114
115
116
117
118
119
120
121
122
123
124
125
126
127
128
129
130
131
132
133
134
135
136
137
138
139
140
141
142
143
144
145
146
147
148
149
150
151
152
153
154
155
156
157
158
159
160
161
162
163
164
165
166
167
168
169
170
171
172
173
174
175
176
177
178
179
180
181
182
183
184
185
186
187
188
189
190
191
192
193
194
195
196
197
198
199
200
201
202
203
204
205
206
207
208
209
210
211
212
213
214
215
216
217
218
219
220
221
222
223
224
225
226
227
228
229
230
231
232
233
234
235
236
237
238
239
240
241
242
243
244
245
246
247
248
249
250
251
252
253
254
255
256
257
258
259
260
261
262
263
264
265
266
267
268
269
270
271
272
273
274
275
276
277
278
279
280
281
282
283
284
285
286
287
288
289
290
291
292
293
294
295
296
297
298
299
300
301
302
303
304
305
306
307
308
309
310
311
312
313
314
315
316
317
318
319
320
321
322
323
324
325
326
327
328
329
330
331
332
333
334
335
336
337
338
339
340
341
342
343
344
345
346
347
348
349
350
351
352
353
354
355
356
357
358
359
360
361
362
363
364
365
366
367
368
369
370
371
372
373
374
375
376
377
378
379
380
381
382
383
384
385
386
387
388
389
390
391
392
393
394
395
396
397
398
399
400
401
402
403
404
405
406
407
408
409
410
411
412
413
414
415
416
417
418
419
420
421
422
423
424
425
426
427
428
429
430
431
432
433
434
435
436
437
438
439
440
441
442
443
444
445
446
447
448
449
450
451
452
453
454
455
456
457
458
459
460
461
462
463
464
465
466
467
468
469
470
471
472
473
474
475
476
477
478
479
480
481
482
483
484
485
486
487
488
489
490
491
492
493
494
495
496
497
498
499
500
501
502
503
504
505
506
507
508
509
510
511
512
513
514
515
516
517
518
519
520
521
522
523
524
525
526
527
528
529
530
531
532
533
534
535
536
537
538
539
540
541
542
543
544
545
546
547
548
549
550
551
552
553
554
555
556
557
558
559
560
561
562
563
564
565
566
567
568
569
570
571
572
573
574
575
576
577
578
579
580
581
582
583
584
585
586
587
588
589
590
591
592
593
594
595
596
597
598
599
600
601
602
603
604
605
606
607
608
609
610
611
612
613
614
615
616
617
618
619
620
621
622
623
624
625
626
627
628
629
630
631
632
633
634
635
636
637
638
639
640
641
642
643
644
645
646
647
648
649
650
651
652
653
654
655
656
657
658
659
660
661
662
663
664
665
666
667
668
669
670
671
672
673
674
675
676
677
678
679
680
681
682
683
684
685
686
687
688
689
690
691
692
693
694
695
696
697
698
699
700
701
702
703
704
705
706
707
708
709
710
711
712
713
714
715
716
717
718
719
720
721
722
723
724
725
726
727
728
729
730
731
732
733
734
735
736
737
738
739
740
741
742
743
744
745
746
747
748
749
750
751
752
753
754
755
756
757
758
759
760
761
762
763
764
765
766
767
768
769
770
771
772
773
774
775
776
777
778
779
780
781
782
783
784
785
786
787
788
789
790
791
792
793
794
795
796
797
798
799
800
801
802
803
804
805
806
807
808
809
810
811
812
813
814
815
816
817
818
819
820
821
822
823
824
825
826
827
828
829
830
831
832
833
834
835
836
837
838
839
840
841
842
843
844
845
846
847
848
849
850
851
852
853
854
855
856
857
858
859
860
861
862
863
864
865
866
867
868
869
870
871
872
873
874
875
876
877
878
879
880
881
882
883
884
885
886
887
888
889
890
891
892
893
894
895
896
897
898
899
900
901
902
903
904
905
906
907
908
909
910
911
912
913
914
915
916
917
918
919
920
921
922
923
924
925
926
927
928
929
930
931
932
933
934
935
936
937
938
939
940
941
942
943
944
945
946
947
948
949
950
951
952
953
954
955
956
957
958
959
960
961
962
963
964
965
966
967
968
969
970
971
972
973
974
975
976
977
978
979
980
981
982
983
984
985
986
987
988
989
990
991
992
993
994
995
996
997
998
999
1000
1001
1002
1003
1004
1005
1006
1007
1008
1009
1010
1011
1012
1013
1014
1015
1016
1017
1018
1019
1020
1021
1022
1023
1024
1025
1026
1027
1028
1029
1030
1031
1032
1033
1034
1035
1036
1037
1038
1039
1040
1041
1042
1043
1044
1045
1046
1047
1048
1049
1050
1051
1052
1053
1054
1055
1056
1057
1058
1059
1060
1061
1062
1063
1064
1065
1066
1067
1068
1069
1070
1071
1072
1073
1074
1075
1076
1077
1078
1079
1080
1081
1082
1083
1084
1085
1086
1087
1088
1089
1090
1091
1092
1093
1094
1095
1096
1097
1098
1099
1100
1101
1102
1103
1104
1105
1106
1107
1108
1109
1110
1111
1112
1113
1114
1115
1116
1117
1118
1119
1120
1121
1122
1123
1124
1125
1126
1127
1128
1129
1130
1131
1132
1133
1134
1135
1136
1137
1138
1139
1140
1141
1142
1143
1144
1145
1146
1147
1148
1149
1150
1151
1152
1153
1154
1155
1156
1157
1158
1159
1160
1161
1162
1163
1164
1165
1166
1167
1168
1169
1170
1171
1172
1173
1174
1175
1176
1177
1178
1179
1180
1181
1182
1183
1184
1185
1186
1187
1188
1189
1190
1191
1192
1193
1194
1195
1196
1197
1198
1199
1200
1201
1202
1203
1204
1205
1206
1207
1208
1209
1210
1211
1212
1213
1214
1215
1216
1217
1218
1219
1220
1221
1222
1223
1224
1225
1226
1227
1228
1229
1230
1231
1232
1233
1234
1235
1236
1237
1238
1239
1240
1241
1242
1243
1244
1245
1246
1247
1248
1249
1250
1251
1252
1253
1254
1255
1256
1257
1258
1259
1260
1261
1262
1263
1264
1265
1266
1267
1268
1269
1270
1271
1272
1273
1274
1275
1276
1277
1278
1279
1280
1281
1282
1283
1284
1285
1286
1287
1288
1289
1290
1291
1292
1293
1294
1295
1296
1297
1298
1299
1300
1301
1302
1303
1304
1305
1306
1307
1308
1309
1310
1311
1312
1313
1314
1315
1316
1317
1318
1319
1320
1321
1322
1323
1324
1325
1326
1327
1328
1329
1330
1331
1332
1333
1334
1335
1336
1337
1338
1339
1340
1341
1342
1343
1344
1345
1346
1347
1348
1349
1350
1351
1352
1353
1354
1355
1356
1357
1358
1359
1360
1361
1362
1363
1364
1365
1366
1367
1368
1369
1370
1371
1372
1373
1374
1375
1376
1377
1378
1379
1380
1381
1382
1383
1384
1385
1386
1387
1388
1389
1390
1391
1392
1393
1394
1395
1396
1397
1398
1399
1400
1401
1402
1403
1404
1405
1406
1407
1408
1409
1410
1411
1412
1413
1414
1415
1416
1417
1418
1419
1420
1421
1422
1423
1424
1425
1426
1427
1428
1429
1430
1431
1432
1433
1434
1435
1436
1437
1438
1439
1440
1441
1442
1443
1444
1445
1446
1447
1448
1449
1450
1451
1452
1453
1454
1455
1456
1457
1458
1459
1460
1461
1462
1463
1464
1465
1466
1467
1468
1469
1470
1471
1472
1473
1474
1475
1476
1477
1478
1479
1480
1481
1482
1483
1484
1485
1486
1487
1488
1489
1490
1491
1492
1493
1494
1495
1496
1497
1498
1499
1500
1501
1502
1503
1504
1505
1506
1507
1508
1509
1510
1511
1512
1513
1514
1515
1516
1517
1518
1519
1520
1521
1522
1523
1524
1525
1526
1527
1528
1529
1530
1531
1532
1533
1534
1535
1536
1537
1538
1539
1540
1541
1542
1543
1544
1545
1546
1547
1548
1549
1550
1551
1552
1553
1554
1555
1556
1557
1558
1559
1560
1561
1562
1563
1564
1565
1566
1567
1568
1569
1570
1571
1572
1573
1574
1575
1576
1577
1578
1579
1580
1581
1582
1583
1584
1585
1586
1587
1588
1589
1590
1591
1592
1593
1594
1595
1596
1597
1598
1599
1600
1601
1602
1603
1604
1605
1606
1607
1608
1609
1610
1611
1612
1613
1614
1615
1616
1617
1618
1619
1620
1621
1622
1623
1624
1625
1626
1627
1628
1629
1630
1631
1632
1633
1634
1635
1636
1637
1638
1639
1640
1641
1642
1643
1644
1645
1646
1647
1648
1649
1650
1651
1652
1653
1654
1655
1656
1657
1658
1659
1660
1661
1662
1663
1664
1665
1666
1667
1668
1669
1670
1671
1672
1673
1674
1675
1676
1677
1678
1679
1680
1681
1682
1683
1684
1685
1686
1687
1688
1689
1690
1691
1692
1693
1694
1695
1696
1697
1698
1699
1700
1701
1702
1703
1704
1705
1706
1707
1708
1709
1710
1711
1712
1713
1714
1715
1716
1717
1718
1719
1720
1721
1722
1723
1724
1725
1726
1727
1728
1729
1730
1731
1732
1733
1734
1735
1736
1737
1738
1739
1740
1741
1742
1743
1744
1745
1746
1747
1748
1749
1750
1751
1752
1753
1754
1755
1756
1757
1758
1759
1760
1761
1762
1763
1764
1765
1766
1767
1768
1769
1770
1771
1772
1773
1774
1775
1776
1777
1778
1779
1780
1781
1782
1783
1784
1785
1786
1787
1788
1789
1790
1791
1792
1793
1794
1795
1796
1797
1798
1799
1800
1801
1802
1803
1804
1805
1806
1807
1808
1809
1810
1811
1812
1813
1814
1815
1816
1817
1818
1819
1820
1821
1822
1823
1824
1825
1826
1827
1828
1829
1830
1831
1832
1833
1834
1835
1836
1837
1838
1839
1840
1841
1842
1843
1844
1845
1846
1847
1848
1849
1850
1851
1852
1853
1854
1855
1856
1857
1858
1859
1860
1861
1862
1863
1864
1865
1866
1867
1868
1869
1870
1871
1872
1873
1874
1875
1876
1877
1878
1879
1880
1881
1882
1883
1884
1885
1886
1887
1888
1889
1890
1891
1892
1893
1894
1895
1896
1897
1898
1899
1900
1901
1902
1903
1904
1905
1906
1907
1908
1909
1910
1911
1912
1913
1914
1915
1916
1917
1918
1919
1920
1921
1922
1923
1924
1925
1926
1927
1928
1929
1930
1931
1932
1933
1934
1935
1936
1937
1938
1939
1940
1941
1942
1943
1944
1945
1946
1947
1948
1949
1950
1951
1952
1953
1954
1955
1956
1957
1958
1959
1960
1961
1962
1963
1964
1965
1966
1967
1968
1969
1970
1971
1972
1973
1974
1975
1976
1977
1978
1979
1980
1981
1982
1983
1984
1985
1986
1987
1988
1989
1990
1991
1992
1993
1994
1995
1996
1997
1998
1999
2000
2001
2002
2003
2004
2005
2006
2007
2008
2009
2010
2011
2012
2013
2014
2015
2016
2017
2018
2019
2020
2021
2022
2023
2024
2025
2026
2027
2028
2029
2030
2031
2032
2033
2034
2035
2036
2037
2038
2039
2040
2041
2042
2043
2044
2045
2046
2047
2048
2049
2050
2051
2052
2053
2054
2055
2056
2057
2058
2059
2060
2061
2062
2063
2064
2065
2066
2067
2068
2069
2070
2071
2072
2073
2074
2075
2076
2077
2078
2079
2080
2081
2082
2083
2084
2085
2086
2087
2088
2089
2090
2091
2092
2093
2094
2095
2096
2097
2098
2099
2100
2101
2102
2103
2104
2105
2106
2107
2108
2109
2110
2111
2112
2113
2114
2115
2116
2117
2118
2119
2120
2121
2122
2123
2124
2125
2126
2127
2128
2129
2130
2131
2132
2133
2134
2135
2136
2137
2138
2139
2140
2141
2142
2143
2144
2145
2146
2147
2148
2149
2150
2151
2152
2153
2154
2155
2156
2157
2158
2159
2160
2161
2162
2163
2164
2165
2166
2167
2168
2169
2170
2171
2172
2173
2174
2175
2176
2177
2178
2179
2180
2181
2182
2183
2184
2185
2186
2187
2188
2189
2190
2191
2192
2193
2194
2195
2196
2197
2198
2199
2200
2201
2202
2203
2204
2205
2206
2207
2208
2209
2210
2211
2212
2213
2214
2215
2216
2217
2218
2219
2220
2221
2222
2223
2224
2225
2226
2227
2228
2229
2230
2231
2232
2233
2234
2235
2236
2237
2238
2239
2240
2241
2242
2243
2244
2245
2246
2247
2248
2249
2250
2251
2252
2253
2254
2255
2256
2257
2258
2259
2260
2261
2262
2263
2264
2265
2266
2267
2268
2269
2270
2271
2272
2273
2274
2275
2276
2277
2278
2279
2280
2281
2282
2283
2284
2285
2286
2287
2288
2289
2290
2291
2292
2293
2294
2295
2296
2297
2298
2299
2300
2301
2302
2303
2304
2305
2306
2307
2308
2309
2310
2311
2312
2313
2314
2315
2316
2317
2318
2319
2320
2321
2322
2323
2324
2325
2326
2327
2328
2329
2330
2331
2332
2333
2334
2335
2336
2337
2338
2339
2340
2341
2342
2343
2344
2345
2346
2347
2348
2349
2350
2351
2352
2353
2354
2355
2356
2357
2358
2359
2360
2361
2362
2363
2364
2365
2366
2367
2368
2369
2370
2371
2372
2373
2374
2375
2376
2377
2378
2379
2380
2381
2382
2383
2384
2385
2386
2387
2388
2389
2390
2391
2392
2393
2394
2395
2396
2397
2398
2399
2400
2401
2402
2403
2404
2405
2406
2407
2408
2409
2410
2411
2412
2413
2414
2415
2416
2417
2418
2419
2420
2421
2422
2423
2424
2425
2426
2427
2428
2429
2430
2431
2432
2433
2434
2435
2436
2437
2438
2439
2440
2441
2442
2443
2444
2445
2446
2447
2448
2449
2450
2451
2452
2453
2454
2455
2456
2457
2458
2459
2460
2461
2462
2463
2464
2465
2466
2467
2468
2469
2470
2471
2472
2473
2474
2475
2476
2477
2478
2479
2480
2481
2482
2483
2484
2485
2486
2487
2488
2489
2490
2491
2492
2493
2494
2495
2496
2497
2498
2499
2500
2501
2502
2503
2504
2505
2506
2507
2508
2509
2510
2511
2512
2513
2514
2515
2516
2517
2518
2519
2520
2521
2522
2523
2524
2525
2526
2527
2528
2529
2530
2531
2532
2533
2534
2535
2536
2537
2538
2539
2540
2541
2542
2543
2544
2545
2546
2547
2548
2549
2550
2551
2552
2553
2554
2555
2556
2557
2558
2559
2560
2561
2562
2563
2564
2565
2566
2567
2568
2569
2570
2571
2572
2573
2574
2575
2576
2577
2578
2579
2580
2581
2582
2583
2584
2585
2586
2587
2588
2589
2590
2591
2592
2593
2594
2595
2596
2597
2598
2599
2600
2601
2602
2603
2604
2605
2606
2607
2608
2609
2610
2611
2612
2613
2614
2615
2616
2617
2618
2619
2620
2621
2622
2623
2624
2625
2626
2627
2628
2629
2630
2631
2632
2633
2634
2635
2636
2637
2638
2639
2640
2641
2642
2643
2644
2645
2646
2647
2648
2649
2650
2651
2652
2653
2654
2655
2656
2657
2658
2659
2660
2661
2662
2663
2664
2665
2666
2667
2668
2669
2670
2671
2672
2673
2674
2675
2676
2677
2678
2679
2680
2681
2682
2683
2684
2685
2686
2687
2688
2689
2690
2691
2692
2693
2694
2695
2696
2697
2698
2699
2700
2701
2702
2703
2704
2705
2706
2707
2708
2709
2710
2711
2712
2713
2714
2715
2716
2717
2718
2719
2720
2721
2722
2723
2724
2725
2726
2727
2728
2729
2730
2731
2732
2733
2734
2735
2736
2737
2738
2739
2740
2741
2742
2743
2744
2745
2746
2747
2748
2749
2750
2751
2752
2753
2754
2755
2756
2757
2758
2759
2760
2761
2762
2763
2764
2765
2766
2767
2768
2769
2770
2771
2772
2773
2774
2775
2776
2777
2778
2779
2780
2781
2782
2783
2784
2785
2786
2787
2788
2789
2790
2791
2792
2793
2794
2795
2796
2797
2798
2799
2800
2801
2802
2803
2804
2805
2806
2807
2808
2809
2810
2811
2812
2813
2814
2815
2816
2817
2818
2819
2820
2821
2822
2823
2824
2825
2826
2827
2828
2829
2830
2831
2832
2833
2834
2835
2836
2837
2838
2839
2840
2841
2842
2843
2844
2845
2846
2847
2848
2849
2850
2851
2852
2853
2854
2855
2856
2857
2858
2859
2860
2861
2862
2863
2864
2865
2866
2867
2868
2869
2870
2871
2872
2873
2874
2875
2876
2877
2878
2879
2880
2881
2882
2883
2884
2885
2886
2887
2888
2889
2890
2891
2892
2893
2894
2895
2896
2897
2898
2899
2900
2901
2902
2903
2904
2905
2906
2907
2908
2909
2910
2911
2912
2913
2914
2915
2916
2917
2918
2919
2920
2921
2922
2923
2924
2925
2926
2927
2928
2929
2930
2931
2932
2933
2934
2935
2936
2937
2938
2939
2940
2941
2942
2943
2944
2945
2946
2947
2948
2949
2950
2951
2952
2953
2954
2955
2956
2957
2958
2959
2960
2961
2962
2963
2964
2965
2966
2967
2968
2969
2970
2971
2972
2973
2974
2975
2976
2977
2978
2979
2980
2981
2982
2983
2984
2985
2986
2987
2988
2989
2990
2991
2992
2993
2994
2995
2996
2997
2998
2999
3000
3001
3002
3003
3004
3005
3006
3007
3008
3009
3010
3011
3012
3013
3014
3015
3016
3017
3018
3019
3020
3021
3022
3023
3024
3025
3026
3027
3028
3029
3030
3031
3032
3033
3034
3035
3036
3037
3038
3039
3040
3041
3042
3043
3044
3045
3046
3047
3048
3049
3050
3051
3052
3053
3054
3055
3056
3057
3058
3059
3060
3061
3062
3063
3064
3065
3066
3067
3068
3069
3070
3071
3072
3073
3074
3075
3076
3077
3078
3079
3080
3081
3082
3083
3084
3085
3086
3087
3088
3089
3090
3091
3092
3093
3094
3095
3096
3097
3098
3099
3100
3101
3102
3103
3104
3105
3106
3107
3108
3109
3110
3111
3112
3113
3114
3115
3116
3117
3118
3119
3120
3121
3122
3123
3124
3125
3126
3127
3128
3129
3130
3131
3132
3133
3134
3135
3136
3137
3138
3139
3140
3141
3142
3143
3144
3145
3146
3147
3148
3149
3150
3151
3152
3153
3154
3155
3156
3157
3158
3159
3160
3161
3162
3163
3164
3165
3166
3167
3168
3169
3170
3171
3172
3173
3174
3175
3176
3177
3178
3179
3180
3181
3182
3183
3184
3185
3186
3187
3188
3189
3190
3191
3192
3193
3194
3195
3196
3197
3198
3199
3200
3201
3202
3203
3204
3205
3206
3207
3208
3209
3210
3211
3212
3213
3214
3215
3216
3217
3218
3219
3220
3221
3222
3223
3224
3225
3226
3227
3228
3229
3230
3231
3232
3233
3234
3235
3236
3237
3238
3239
3240
3241
3242
3243
3244
3245
3246
3247
3248
3249
3250
3251
3252
3253
3254
3255
3256
3257
3258
3259
3260
3261
3262
3263
3264
3265
3266
3267
3268
3269
3270
3271
3272
3273
3274
3275
3276
3277
3278
3279
3280
3281
3282
3283
3284
3285
3286
3287
3288
3289
3290
3291
3292
3293
3294
3295
3296
3297
3298
3299
3300
3301
3302
3303
3304
3305
3306
3307
3308
3309
3310
3311
3312
3313
3314
3315
3316
3317
3318
3319
3320
3321
3322
3323
3324
3325
3326
3327
3328
3329
3330
3331
3332
3333
3334
3335
3336
3337
3338
3339
3340
3341
3342
3343
3344
3345
3346
3347
3348
3349
3350
3351
3352
3353
3354
3355
3356
3357
3358
3359
3360
3361
3362
3363
3364
3365
3366
3367
3368
3369
3370
3371
3372
3373
3374
3375
3376
3377
3378
3379
3380
3381
3382
3383
3384
3385
3386
3387
3388
3389
3390
3391
3392
3393
3394
3395
3396
3397
3398
3399
3400
3401
3402
3403
3404
3405
3406
3407
3408
3409
3410
3411
3412
3413
3414
3415
3416
3417
3418
3419
3420
3421
3422
3423
3424
3425
3426
3427
3428
3429
3430
3431
3432
3433
3434
3435
3436
3437
3438
3439
3440
3441
3442
3443
3444
3445
3446
3447
3448
3449
3450
3451
3452
3453
3454
3455
3456
3457
3458
3459
3460
3461
3462
3463
3464
3465
3466
3467
3468
3469
3470
3471
3472
3473
3474
3475
3476
3477
3478
3479
3480
3481
3482
3483
3484
3485
3486
3487
3488
3489
3490
3491
3492
3493
3494
3495
3496
3497
3498
3499
3500
3501
3502
3503
3504
3505
3506
3507
3508
3509
3510
3511
3512
3513
3514
3515
3516
3517
3518
3519
3520
3521
3522
3523
3524
3525
3526
3527
3528
3529
3530
3531
3532
3533
3534
3535
3536
3537
3538
3539
3540
3541
3542
3543
3544
3545
3546
3547
3548
3549
3550
3551
3552
3553
3554
3555
3556
3557
3558
3559
3560
3561
3562
3563
3564
3565
3566
3567
3568
3569
3570
3571
3572
3573
3574
3575
3576
3577
3578
3579
3580
3581
3582
3583
3584
3585
3586
3587
3588
3589
3590
3591
3592
3593
3594
3595
3596
3597
3598
3599
3600
3601
3602
3603
3604
3605
3606
3607
3608
3609
3610
3611
3612
3613
3614
3615
3616
3617
3618
3619
3620
3621
3622
3623
3624
3625
3626
3627
3628
3629
3630
3631
3632
3633
3634
3635
3636
3637
3638
3639
3640
3641
3642
3643
3644
3645
3646
3647
3648
3649
3650
3651
3652
3653
3654
3655
3656
3657
3658
3659
3660
3661
3662
3663
3664
3665
3666
3667
3668
3669
3670
3671
3672
3673
3674
3675
3676
3677
3678
3679
3680
3681
3682
3683
3684
3685
3686
3687
3688
3689
3690
3691
3692
3693
3694
3695
3696
3697
3698
3699
3700
3701
3702
3703
3704
3705
3706
3707
3708
3709
3710
3711
3712
3713
3714
3715
3716
3717
3718
3719
3720
3721
3722
3723
3724
3725
3726
3727
3728
3729
3730
3731
3732
3733
3734
3735
3736
3737
3738
3739
3740
3741
3742
3743
3744
3745
3746
3747
3748
3749
3750
3751
3752
3753
3754
3755
3756
3757
3758
3759
3760
3761
3762
3763
3764
3765
3766
3767
3768
3769
3770
3771
3772
3773
3774
3775
3776
3777
3778
3779
3780
3781
3782
3783
3784
3785
3786
3787
3788
3789
3790
3791
3792
3793
3794
3795
3796
3797
3798
3799
3800
3801
3802
3803
3804
3805
3806
3807
3808
3809
3810
3811
3812
3813
3814
3815
3816
3817
3818
3819
3820
3821
3822
3823
3824
3825
3826
3827
3828
3829
3830
3831
3832
3833
3834
3835
3836
3837
3838
3839
3840
3841
3842
3843
3844
3845
3846
3847
3848
3849
3850
3851
3852
3853
3854
3855
3856
3857
3858
3859
3860
3861
3862
3863
3864
3865
3866
3867
3868
3869
3870
3871
3872
3873
3874
3875
3876
3877
3878
3879
3880
3881
3882
3883
3884
3885
3886
3887
3888
3889
3890
3891
3892
3893
3894
3895
3896
3897
3898
3899
3900
3901
3902
3903
3904
3905
3906
3907
3908
3909
3910
3911
3912
3913
3914
3915
3916
3917
3918
3919
3920
3921
3922
3923
3924
3925
3926
3927
3928
3929
3930
3931
3932
3933
3934
3935
3936
3937
3938
3939
3940
3941
3942
3943
3944
3945
3946
3947
3948
3949
3950
3951
3952
3953
3954
3955
3956
3957
3958
3959
3960
3961
3962
3963
3964
3965
3966
3967
3968
3969
3970
3971
3972
3973
3974
3975
3976
3977
3978
3979
3980
3981
3982
3983
3984
3985
3986
3987
3988
3989
3990
3991
3992
3993
3994
3995
3996
3997
3998
3999
4000
4001
4002
4003
4004
4005
4006
4007
4008
4009
4010
4011
4012
4013
4014
4015
4016
4017
4018
4019
4020
4021
4022
4023
4024
4025
4026
4027
4028
4029
4030
4031
4032
4033
4034
4035
4036
4037
4038
4039
4040
4041
4042
4043
4044
4045
4046
4047
4048
4049
4050
4051
4052
4053
4054
4055
4056
4057
4058
4059
4060
4061
4062
4063
4064
4065
4066
4067
4068
4069
4070
4071
4072
4073
4074
4075
4076
4077
4078
4079
4080
4081
4082
4083
4084
4085
4086
4087
4088
4089
4090
4091
4092
4093
4094
4095
4096
4097
4098
4099
4100
4101
4102
4103
4104
4105
4106
4107
4108
4109
4110
4111
4112
4113
4114
4115
4116
4117
4118
4119
4120
4121
4122
4123
4124
4125
4126
4127
4128
4129
4130
4131
4132
4133
4134
4135
4136
4137
4138
4139
4140
4141
4142
4143
4144
4145
4146
4147
4148
4149
4150
4151
4152
4153
4154
4155
4156
4157
4158
4159
4160
4161
4162
4163
4164
4165
4166
4167
4168
4169
4170
4171
4172
4173
4174
4175
4176
4177
4178
4179
4180
4181
4182
4183
4184
4185
4186
4187
4188
4189
4190
4191
4192
4193
4194
4195
4196
4197
4198
4199
4200
4201
4202
4203
4204
4205
4206
4207
4208
4209
4210
4211
4212
4213
4214
4215
4216
4217
4218
4219
4220
4221
4222
4223
4224
4225
4226
4227
4228
4229
4230
4231
4232
4233
4234
4235
4236
4237
4238
4239
4240
4241
4242
4243
4244
4245
4246
4247
4248
4249
4250
4251
4252
4253
4254
4255
4256
4257
4258
4259
4260
4261
4262
4263
4264
4265
4266
4267
4268
4269
4270
4271
4272
4273
4274
4275
4276
4277
4278
4279
4280
4281
4282
4283
4284
4285
4286
4287
4288
4289
4290
4291
4292
4293
4294
4295
4296
4297
4298
4299
4300
4301
4302
4303
4304
4305
4306
4307
4308
4309
4310
4311
4312
4313
4314
4315
4316
4317
4318
4319
4320
4321
4322
4323
4324
4325
4326
4327
4328
4329
4330
4331
4332
4333
4334
4335
4336
4337
4338
4339
4340
4341
4342
4343
4344
4345
4346
4347
4348
4349
4350
4351
4352
4353
4354
4355
4356
4357
4358
4359
4360
4361
4362
4363
4364
4365
4366
4367
4368
4369
4370
4371
4372
4373
4374
4375
4376
4377
4378
4379
4380
4381
4382
4383
4384
4385
4386
4387
4388
4389
4390
4391
4392
4393
4394
4395
4396
4397
4398
4399
4400
4401
4402
4403
4404
4405
4406
4407
4408
4409
4410
4411
4412
4413
4414
4415
4416
4417
4418
4419
4420
4421
4422
4423
4424
4425
4426
4427
4428
4429
4430
4431
4432
4433
4434
4435
4436
4437
4438
4439
4440
4441
4442
4443
4444
4445
4446
4447
4448
4449
4450
4451
4452
4453
4454
4455
4456
4457
4458
4459
4460
4461
4462
4463
4464
4465
4466
4467
4468
4469
4470
4471
4472
4473
4474
4475
4476
4477
4478
4479
4480
4481
4482
4483
4484
4485
4486
4487
4488
4489
4490
4491
4492
4493
4494
4495
4496
4497
4498
4499
4500
4501
4502
4503
4504
4505
4506
4507
4508
4509
4510
4511
4512
4513
4514
4515
4516
4517
4518
4519
4520
4521
4522
4523
4524
4525
4526
4527
4528
4529
4530
4531
4532
4533
4534
4535
4536
4537
4538
4539
4540
4541
4542
4543
4544
4545
4546
4547
4548
4549
4550
4551
4552
4553
4554
4555
4556
4557
4558
4559
4560
4561
4562
4563
4564
4565
4566
4567
4568
4569
4570
4571
4572
4573
4574
4575
4576
4577
4578
4579
4580
4581
4582
4583
4584
4585
4586
4587
4588
4589
4590
4591
4592
4593
4594
4595
4596
4597
4598
4599
4600
4601
4602
4603
4604
4605
4606
4607
4608
4609
4610
4611
4612
4613
4614
4615
4616
4617
4618
4619
4620
4621
4622
4623
4624
4625
4626
4627
4628
4629
4630
4631
4632
4633
4634
4635
4636
4637
4638
4639
4640
4641
4642
4643
4644
4645
4646
4647
4648
4649
4650
4651
4652
4653
4654
4655
4656
4657
4658
4659
4660
4661
4662
4663
4664
4665
4666
4667
4668
4669
4670
4671
4672
4673
4674
4675
4676
4677
4678
4679
4680
4681
4682
4683
4684
4685
4686
4687
4688
4689
4690
4691
4692
4693
4694
4695
4696
4697
4698
4699
4700
4701
4702
4703
4704
4705
4706
4707
4708
4709
4710
4711
4712
4713
4714
4715
4716
4717
4718
4719
4720
4721
4722
4723
4724
4725
4726
4727
4728
4729
4730
4731
4732
4733
4734
4735
4736
4737
4738
4739
4740
4741
4742
4743
4744
4745
4746
4747
4748
4749
4750
4751
4752
4753
4754
4755
4756
4757
4758
4759
4760
4761
4762
4763
4764
4765
4766
4767
4768
4769
4770
4771
4772
4773
4774
4775
4776
4777
4778
4779
4780
4781
4782
4783
4784
4785
4786
4787
4788
4789
4790
4791
4792
4793
4794
4795
4796
4797
4798
4799
4800
4801
4802
4803
4804
4805
4806
4807
4808
4809
4810
4811
4812
4813
4814
4815
4816
4817
4818
4819
4820
4821
4822
4823
4824
4825
4826
4827
4828
4829
4830
4831
4832
4833
4834
4835
4836
4837
4838
4839
4840
4841
4842
4843
4844
4845
4846
4847
4848
4849
4850
4851
4852
4853
4854
4855
4856
4857
4858
4859
4860
4861
4862
4863
4864
4865
4866
4867
4868
4869
4870
4871
4872
4873
4874
4875
4876
4877
4878
4879
4880
4881
4882
4883
4884
4885
4886
4887
4888
4889
4890
4891
4892
4893
4894
4895
4896
4897
4898
4899
4900
4901
4902
4903
4904
4905
4906
4907
4908
4909
4910
4911
4912
4913
4914
4915
4916
4917
4918
4919
4920
4921
4922
4923
4924
4925
4926
4927
4928
4929
4930
4931
4932
4933
4934
4935
4936
4937
4938
4939
4940
4941
4942
4943
4944
4945
4946
4947
4948
4949
4950
4951
4952
4953
4954
4955
4956
4957
4958
4959
4960
4961
4962
4963
4964
4965
4966
4967
4968
4969
4970
4971
4972
4973
4974
4975
4976
4977
4978
4979
4980
4981
4982
4983
4984
4985
4986
4987
4988
4989
4990
4991
4992
4993
4994
4995
4996
4997
4998
4999
5000
5001
5002
5003
5004
5005
5006
5007
5008
5009
5010
5011
5012
5013
5014
5015
5016
5017
5018
5019
5020
5021
5022
5023
5024
5025
5026
5027
5028
5029
5030
5031
5032
5033
5034
5035
5036
5037
5038
5039
5040
5041
5042
5043
5044
5045
5046
5047
5048
5049
5050
5051
5052
5053
5054
5055
5056
5057
5058
5059
5060
5061
5062
5063
5064
5065
5066
5067
5068
5069
5070
5071
5072
5073
5074
5075
5076
5077
5078
5079
5080
5081
5082
5083
5084
5085
5086
5087
5088
5089
5090
5091
5092
5093
5094
5095
5096
5097
5098
5099
5100
5101
5102
5103
5104
5105
5106
5107
5108
5109
5110
5111
5112
5113
5114
5115
5116
5117
5118
5119
5120
5121
5122
5123
5124
5125
5126
5127
5128
5129
5130
5131
5132
5133
5134
5135
5136
5137
5138
5139
5140
5141
5142
5143
5144
5145
5146
5147
5148
5149
5150
5151
5152
5153
5154
5155
5156
5157
5158
5159
5160
5161
5162
5163
5164
5165
5166
5167
5168
5169
5170
5171
5172
5173
5174
5175
5176
5177
5178
5179
5180
5181
5182
5183
5184
5185
5186
5187
5188
5189
5190
5191
5192
5193
5194
5195
5196
5197
5198
5199
5200
5201
5202
5203
5204
5205
5206
5207
5208
5209
5210
5211
5212
5213
5214
5215
5216
5217
5218
5219
5220
5221
5222
5223
5224
5225
5226
5227
5228
5229
5230
5231
5232
5233
5234
5235
5236
5237
5238
5239
5240
5241
5242
5243
5244
5245
5246
5247
5248
5249
5250
5251
5252
5253
5254
5255
5256
5257
5258
5259
5260
5261
5262
5263
5264
5265
5266
5267
5268
5269
5270
5271
5272
5273
5274
5275
5276
5277
5278
5279
5280
5281
5282
5283
5284
5285
5286
5287
5288
5289
5290
5291
5292
5293
5294
5295
5296
5297
5298
5299
5300
5301
5302
5303
5304
5305
5306
5307
5308
5309
5310
5311
5312
5313
5314
5315
5316
5317
5318
5319
5320
5321
5322
5323
5324
5325
5326
5327
5328
5329
5330
5331
5332
5333
5334
5335
5336
5337
5338
5339
5340
5341
5342
5343
5344
5345
5346
5347
5348
5349
5350
5351
5352
5353
5354
5355
5356
5357
5358
5359
5360
5361
5362
5363
5364
5365
5366
5367
5368
5369
5370
5371
5372
5373
5374
5375
5376
5377
5378
5379
5380
5381
5382
5383
5384
5385
5386
5387
5388
5389
5390
5391
5392
5393
5394
5395
5396
5397
5398
5399
5400
5401
5402
5403
5404
5405
5406
5407
5408
5409
5410
5411
5412
5413
5414
5415
5416
5417
5418
5419
5420
5421
5422
5423
5424
5425
5426
5427
5428
5429
5430
5431
5432
5433
5434
5435
5436
5437
5438
5439
5440
5441
5442
5443
5444
5445
5446
5447
5448
5449
5450
5451
5452
5453
5454
5455
5456
5457
5458
5459
5460
5461
5462
5463
5464
5465
5466
5467
5468
5469
5470
5471
5472
5473
5474
5475
5476
5477
5478
5479
5480
5481
5482
5483
5484
5485
5486
5487
5488
5489
5490
5491
5492
5493
5494
5495
5496
5497
5498
5499
5500
5501
5502
5503
5504
5505
5506
5507
5508
5509
5510
5511
5512
5513
5514
5515
5516
5517
5518
5519
5520
5521
5522
5523
5524
5525
5526
5527
5528
5529
5530
5531
5532
5533
5534
5535
5536
5537
5538
5539
5540
5541
5542
5543
5544
5545
5546
5547
5548
5549
5550
5551
5552
5553
5554
5555
5556
5557
5558
5559
5560
5561
5562
5563
5564
5565
5566
5567
5568
5569
5570
5571
5572
5573
5574
5575
5576
5577
5578
5579
5580
5581
5582
5583
5584
5585
5586
5587
5588
5589
5590
5591
5592
5593
5594
5595
5596
5597
5598
5599
5600
5601
5602
5603
5604
5605
5606
5607
5608
5609
5610
5611
5612
5613
5614
5615
5616
5617
5618
5619
5620
5621
5622
5623
5624
5625
5626
5627
5628
5629
5630
5631
5632
5633
5634
5635
5636
5637
5638
5639
5640
5641
5642
5643
5644
5645
5646
5647
5648
5649
5650
5651
5652
5653
5654
5655
5656
5657
5658
5659
5660
5661
5662
5663
5664
5665
5666
5667
5668
5669
5670
5671
5672
5673
5674
5675
5676
5677
5678
5679
5680
5681
5682
5683
5684
5685
5686
5687
5688
5689
5690
5691
5692
5693
5694
5695
5696
5697
5698
5699
5700
5701
5702
5703
5704
5705
5706
5707
5708
5709
5710
5711
5712
5713
5714
5715
5716
5717
5718
5719
5720
5721
5722
5723
5724
5725
5726
5727
5728
5729
5730
5731
5732
5733
5734
5735
5736
5737
5738
5739
5740
5741
5742
5743
5744
5745
5746
5747
5748
5749
5750
5751
5752
5753
5754
5755
5756
5757
5758
5759
5760
5761
5762
5763
5764
5765
5766
5767
5768
5769
5770
5771
5772
5773
5774
5775
5776
5777
5778
5779
5780
5781
5782
5783
5784
5785
5786
5787
5788
5789
5790
5791
5792
5793
5794
5795
5796
5797
5798
5799
5800
5801
5802
5803
5804
5805
5806
5807
5808
5809
5810
5811
5812
5813
5814
5815
5816
5817
5818
5819
5820
5821
5822
5823
5824
5825
5826
5827
5828
5829
5830
5831
5832
5833
5834
5835
5836
5837
5838
5839
5840
5841
5842
5843
5844
5845
5846
5847
5848
5849
5850
5851
5852
5853
5854
5855
5856
5857
5858
5859
5860
5861
5862
5863
5864
5865
5866
5867
5868
5869
5870
5871
5872
5873
5874
5875
5876
5877
5878
5879
5880
5881
5882
5883
5884
5885
5886
5887
5888
5889
5890
5891
5892
5893
5894
5895
5896
5897
5898
5899
5900
5901
5902
5903
5904
5905
5906
5907
5908
5909
5910
5911
5912
5913
5914
5915
5916
5917
5918
5919
5920
5921
5922
5923
5924
5925
5926
5927
5928
5929
5930
5931
5932
5933
5934
5935
5936
5937
5938
5939
5940
5941
5942
5943
5944
5945
5946
5947
5948
5949
5950
5951
5952
5953
5954
5955
5956
5957
5958
5959
5960
5961
5962
5963
5964
5965
5966
5967
5968
5969
5970
5971
5972
5973
5974
5975
5976
5977
5978
5979
5980
5981
5982
5983
5984
5985
5986
5987
5988
5989
5990
5991
5992
5993
5994
5995
5996
5997
5998
5999
6000
6001
6002
6003
6004
6005
6006
6007
6008
6009
6010
6011
6012
6013
6014
6015
6016
6017
6018
6019
6020
6021
6022
6023
6024
6025
6026
6027
6028
6029
6030
6031
6032
6033
6034
6035
6036
6037
6038
6039
6040
6041
6042
6043
6044
6045
6046
6047
6048
6049
6050
6051
6052
6053
6054
6055
6056
6057
6058
6059
6060
6061
6062
6063
6064
6065
6066
6067
6068
6069
6070
6071
6072
6073
6074
6075
6076
6077
6078
6079
6080
6081
6082
6083
6084
6085
6086
6087
6088
6089
6090
6091
6092
6093
6094
6095
6096
6097
6098
6099
6100
6101
6102
6103
6104
6105
6106
6107
6108
6109
6110
6111
6112
6113
6114
6115
6116
6117
6118
6119
6120
6121
6122
6123
6124
6125
6126
6127
6128
6129
6130
6131
6132
6133
6134
6135
6136
6137
6138
6139
6140
6141
6142
6143
6144
6145
6146
6147
6148
6149
6150
6151
6152
6153
6154
6155
6156
6157
6158
6159
6160
6161
6162
6163
6164
6165
6166
6167
6168
6169
6170
6171
6172
6173
6174
6175
6176
6177
6178
6179
6180
6181
6182
6183
6184
6185
6186
6187
6188
6189
6190
6191
6192
6193
6194
6195
6196
6197
6198
6199
6200
6201
6202
6203
6204
6205
6206
6207
6208
6209
6210
6211
6212
6213
6214
6215
6216
6217
6218
6219
6220
6221
6222
6223
6224
6225
6226
6227
6228
6229
6230
6231
6232
6233
6234
6235
6236
6237
6238
6239
6240
6241
6242
6243
6244
6245
6246
6247
6248
6249
6250
6251
6252
6253
6254
6255
6256
6257
6258
6259
6260
6261
6262
6263
6264
6265
6266
6267
6268
6269
6270
6271
6272
6273
6274
6275
6276
6277
6278
6279
6280
6281
6282
6283
6284
6285
6286
6287
6288
6289
6290
6291
6292
6293
6294
6295
6296
6297
6298
6299
6300
6301
6302
6303
6304
6305
6306
6307
6308
6309
6310
6311
6312
6313
6314
6315
6316
6317
6318
6319
6320
6321
6322
6323
6324
6325
6326
6327
6328
6329
6330
6331
6332
6333
6334
6335
6336
6337
6338
6339
6340
6341
6342
6343
6344
6345
6346
6347
6348
6349
6350
6351
6352
6353
6354
6355
6356
6357
6358
6359
6360
6361
6362
6363
6364
6365
6366
6367
6368
6369
6370
6371
6372
6373
6374
6375
6376
6377
6378
6379
6380
6381
6382
6383
6384
6385
6386
6387
6388
6389
6390
6391
6392
6393
6394
6395
6396
6397
6398
6399
6400
6401
6402
6403
6404
6405
6406
6407
6408
6409
6410
6411
6412
6413
6414
6415
6416
6417
6418
6419
6420
6421
6422
6423
6424
6425
6426
6427
6428
6429
6430
6431
6432
6433
6434
6435
6436
6437
6438
6439
6440
6441
6442
6443
6444
6445
6446
6447
6448
6449
6450
6451
6452
6453
6454
6455
6456
6457
6458
6459
6460
6461
6462
6463
6464
6465
6466
6467
6468
6469
6470
6471
6472
6473
6474
6475
6476
6477
6478
6479
6480
6481
6482
6483
6484
6485
6486
6487
6488
6489
6490
6491
6492
6493
6494
6495
6496
6497
6498
6499
6500
6501
6502
6503
6504
6505
6506
6507
6508
6509
6510
6511
6512
6513
6514
6515
6516
6517
6518
6519
6520
6521
6522
6523
6524
6525
6526
6527
6528
6529
6530
6531
6532
6533
6534
6535
6536
6537
6538
6539
6540
6541
6542
6543
6544
6545
6546
6547
6548
6549
6550
6551
6552
6553
6554
6555
6556
6557
6558
6559
6560
6561
6562
6563
6564
6565
6566
6567
6568
6569
6570
6571
6572
6573
6574
6575
6576
6577
6578
6579
6580
6581
6582
6583
6584
6585
6586
6587
6588
6589
6590
6591
6592
6593
6594
6595
6596
6597
6598
6599
6600
6601
6602
6603
6604
6605
6606
6607
6608
6609
6610
6611
6612
6613
6614
6615
6616
6617
6618
6619
6620
6621
6622
6623
6624
6625
6626
6627
6628
6629
6630
6631
6632
6633
6634
6635
6636
6637
6638
6639
6640
6641
6642
6643
6644
6645
6646
6647
6648
6649
6650
6651
6652
6653
6654
6655
6656
6657
6658
6659
6660
6661
6662
6663
6664
6665
6666
6667
6668
6669
6670
6671
6672
6673
6674
6675
6676
6677
6678
6679
6680
6681
6682
6683
6684
6685
6686
6687
6688
6689
6690
6691
6692
6693
6694
6695
6696
6697
6698
6699
6700
6701
6702
6703
6704
6705
6706
6707
6708
6709
6710
6711
6712
6713
6714
6715
6716
6717
6718
6719
6720
6721
6722
6723
6724
6725
6726
6727
6728
6729
6730
6731
6732
6733
6734
6735
6736
6737
6738
6739
6740
6741
6742
6743
6744
6745
6746
6747
6748
6749
6750
6751
6752
6753
6754
6755
6756
6757
6758
6759
6760
6761
6762
6763
6764
6765
6766
6767
6768
6769
6770
6771
6772
6773
6774
6775
6776
6777
6778
6779
6780
6781
6782
6783
6784
6785
6786
6787
6788
6789
6790
6791
6792
6793
6794
6795
6796
6797
6798
6799
6800
6801
6802
6803
6804
6805
6806
6807
6808
6809
6810
6811
6812
6813
6814
6815
6816
6817
6818
6819
6820
6821
6822
6823
6824
6825
6826
6827
6828
6829
6830
6831
6832
6833
6834
6835
6836
6837
6838
6839
6840
6841
6842
6843
6844
6845
6846
6847
6848
6849
6850
6851
6852
6853
6854
6855
6856
6857
6858
6859
6860
6861
6862
6863
6864
6865
6866
6867
6868
6869
6870
6871
6872
6873
6874
6875
6876
6877
6878
6879
6880
6881
6882
6883
6884
6885
6886
6887
6888
6889
6890
6891
6892
6893
6894
6895
6896
6897
6898
6899
6900
6901
6902
6903
6904
6905
6906
6907
6908
6909
6910
6911
6912
6913
6914
6915
6916
6917
6918
6919
6920
6921
6922
6923
6924
6925
6926
6927
6928
6929
6930
6931
6932
6933
6934
6935
6936
6937
6938
6939
6940
6941
6942
6943
6944
6945
6946
6947
6948
6949
6950
6951
6952
6953
6954
6955
6956
6957
6958
6959
6960
6961
6962
6963
6964
6965
6966
6967
6968
6969
6970
6971
6972
6973
6974
6975
6976
6977
6978
6979
6980
6981
6982
6983
6984
6985
6986
6987
6988
6989
6990
6991
6992
6993
6994
6995
6996
6997
6998
6999
7000
7001
7002
7003
7004
7005
7006
7007
7008
7009
7010
7011
7012
7013
7014
7015
7016
7017
7018
7019
7020
7021
7022
7023
7024
7025
7026
7027
7028
7029
7030
7031
7032
7033
7034
7035
7036
7037
7038
7039
7040
7041
7042
7043
7044
7045
7046
7047
7048
7049
7050
7051
7052
7053
7054
7055
7056
7057
7058
7059
7060
7061
7062
7063
7064
7065
7066
7067
7068
7069
7070
7071
7072
7073
7074
7075
7076
7077
7078
7079
7080
7081
7082
7083
7084
7085
7086
7087
7088
7089
7090
7091
7092
7093
7094
7095
7096
7097
7098
7099
7100
7101
7102
7103
7104
7105
7106
7107
7108
7109
7110
7111
7112
7113
7114
7115
7116
7117
7118
7119
7120
7121
7122
7123
7124
7125
7126
7127
7128
7129
7130
7131
7132
7133
7134
7135
7136
7137
7138
7139
7140
7141
7142
7143
7144
7145
7146
7147
7148
7149
7150
7151
7152
7153
7154
7155
7156
7157
7158
7159
7160
7161
7162
7163
7164
7165
7166
7167
7168
7169
7170
7171
7172
7173
7174
7175
7176
7177
7178
7179
7180
7181
7182
7183
7184
7185
7186
7187
7188
7189
7190
7191
7192
7193
7194
7195
7196
7197
7198
7199
7200
7201
7202
7203
7204
7205
7206
7207
7208
7209
7210
7211
7212
7213
7214
7215
7216
7217
7218
7219
7220
7221
7222
7223
7224
7225
7226
7227
7228
7229
7230
7231
7232
7233
7234
7235
7236
7237
7238
7239
7240
7241
7242
7243
7244
7245
7246
7247
7248
7249
7250
7251
7252
7253
7254
7255
7256
7257
7258
7259
7260
7261
7262
7263
7264
7265
7266
7267
7268
7269
7270
7271
7272
7273
7274
7275
7276
7277
7278
7279
7280
7281
7282
7283
7284
7285
7286
7287
7288
7289
7290
7291
7292
7293
7294
7295
7296
7297
7298
7299
7300
7301
7302
7303
7304
7305
7306
7307
7308
7309
7310
7311
7312
7313
7314
7315
7316
7317
7318
7319
7320
7321
7322
7323
7324
7325
7326
7327
7328
7329
7330
7331
7332
7333
7334
7335
7336
7337
7338
7339
7340
7341
7342
7343
7344
7345
7346
7347
7348
7349
7350
7351
7352
7353
7354
7355
7356
7357
7358
7359
7360
7361
7362
7363
7364
7365
7366
7367
7368
7369
7370
7371
7372
7373
7374
7375
7376
7377
7378
7379
7380
7381
7382
7383
7384
7385
7386
7387
7388
7389
7390
7391
7392
7393
7394
7395
7396
7397
7398
7399
7400
7401
7402
7403
7404
7405
7406
7407
7408
7409
7410
7411
7412
7413
7414
7415
7416
7417
7418
7419
7420
7421
7422
7423
7424
7425
7426
7427
7428
7429
7430
7431
7432
7433
7434
7435
7436
7437
7438
7439
7440
7441
7442
7443
7444
7445
7446
7447
7448
7449
7450
7451
7452
7453
7454
7455
7456
7457
7458
7459
7460
7461
7462
7463
7464
7465
7466
7467
7468
7469
7470
7471
7472
7473
7474
7475
7476
7477
7478
7479
7480
7481
7482
7483
7484
7485
7486
7487
7488
7489
7490
7491
7492
7493
7494
7495
7496
7497
7498
7499
7500
7501
7502
7503
7504
7505
7506
7507
7508
7509
7510
7511
7512
7513
7514
7515
7516
7517
7518
7519
7520
7521
7522
7523
7524
7525
7526
7527
7528
7529
7530
7531
7532
7533
7534
7535
7536
7537
7538
7539
7540
7541
7542
7543
7544
7545
7546
7547
7548
7549
7550
7551
7552
7553
7554
7555
7556
7557
7558
7559
7560
7561
7562
7563
7564
7565
7566
7567
7568
7569
7570
7571
7572
7573
7574
7575
7576
7577
7578
7579
7580
7581
7582
7583
7584
7585
7586
7587
7588
7589
7590
7591
7592
7593
7594
7595
7596
7597
7598
7599
7600
7601
7602
7603
7604
7605
7606
7607
7608
7609
7610
7611
7612
7613
7614
7615
7616
7617
7618
7619
7620
7621
7622
7623
7624
7625
7626
7627
7628
7629
7630
7631
7632
7633
7634
7635
7636
7637
7638
7639
7640
7641
7642
7643
7644
7645
7646
7647
7648
7649
7650
7651
7652
7653
7654
7655
7656
7657
7658
7659
7660
7661
7662
7663
7664
7665
7666
7667
7668
7669
7670
7671
7672
7673
7674
7675
7676
7677
7678
7679
7680
7681
7682
7683
7684
7685
7686
7687
7688
7689
7690
7691
7692
7693
7694
7695
7696
7697
7698
7699
7700
7701
7702
7703
7704
7705
7706
7707
7708
7709
7710
7711
7712
7713
7714
7715
7716
7717
7718
7719
7720
7721
7722
7723
7724
7725
7726
7727
7728
7729
7730
7731
7732
7733
7734
7735
7736
7737
7738
7739
7740
7741
7742
7743
7744
7745
7746
7747
7748
7749
7750
7751
7752
7753
7754
7755
7756
7757
7758
7759
7760
7761
7762
7763
7764
7765
7766
7767
7768
7769
7770
7771
7772
7773
7774
7775
7776
7777
7778
7779
7780
7781
7782
7783
7784
7785
7786
7787
7788
7789
7790
7791
7792
7793
7794
7795
7796
7797
7798
7799
7800
7801
7802
7803
7804
7805
7806
7807
7808
7809
7810
7811
7812
7813
7814
7815
7816
7817
7818
7819
7820
7821
7822
7823
7824
7825
7826
7827
7828
7829
7830
7831
7832
7833
7834
7835
7836
7837
7838
7839
7840
7841
7842
7843
7844
7845
7846
7847
7848
7849
7850
7851
7852
7853
7854
7855
7856
7857
7858
7859
7860
7861
7862
7863
7864
7865
7866
7867
7868
7869
7870
7871
7872
7873
7874
7875
7876
7877
7878
7879
7880
7881
7882
7883
7884
7885
7886
7887
7888
7889
7890
7891
7892
7893
7894
7895
7896
7897
7898
7899
7900
7901
7902
7903
7904
7905
7906
7907
7908
7909
7910
7911
7912
7913
7914
7915
7916
7917
7918
7919
7920
7921
7922
7923
7924
7925
7926
7927
7928
7929
7930
7931
7932
7933
7934
7935
7936
7937
7938
7939
7940
7941
7942
7943
7944
7945
7946
7947
7948
7949
7950
7951
7952
7953
7954
7955
7956
7957
7958
7959
7960
7961
7962
7963
7964
7965
7966
7967
7968
7969
7970
7971
7972
7973
7974
7975
7976
7977
7978
7979
7980
7981
7982
7983
7984
7985
7986
7987
7988
7989
7990
7991
7992
7993
7994
7995
7996
7997
7998
7999
8000
8001
8002
8003
8004
8005
8006
8007
8008
8009
8010
8011
8012
8013
8014
8015
8016
8017
8018
8019
8020
8021
8022
8023
8024
8025
8026
8027
8028
8029
8030
8031
8032
8033
8034
8035
8036
8037
8038
8039
8040
8041
8042
8043
8044
8045
8046
8047
8048
8049
8050
8051
8052
8053
8054
8055
8056
8057
8058
8059
8060
8061
8062
8063
8064
8065
8066
8067
8068
8069
8070
8071
8072
8073
8074
8075
8076
8077
8078
8079
8080
8081
8082
8083
8084
8085
8086
8087
8088
8089
8090
8091
8092
8093
8094
8095
8096
8097
8098
8099
8100
8101
8102
8103
8104
8105
8106
8107
8108
8109
8110
8111
8112
8113
8114
8115
8116
8117
8118
8119
8120
8121
8122
8123
8124
8125
8126
8127
8128
8129
8130
8131
8132
8133
8134
8135
8136
8137
8138
8139
8140
8141
8142
8143
8144
8145
8146
8147
8148
8149
8150
8151
8152
8153
8154
8155
8156
8157
8158
8159
8160
8161
8162
8163
8164
8165
8166
8167
8168
8169
8170
8171
8172
8173
8174
8175
8176
8177
8178
8179
8180
8181
8182
8183
8184
8185
8186
8187
8188
8189
8190
8191
8192
8193
8194
8195
8196
8197
8198
8199
8200
8201
8202
8203
8204
8205
8206
8207
8208
8209
8210
8211
8212
8213
8214
8215
8216
8217
8218
8219
8220
8221
8222
8223
8224
8225
8226
8227
8228
8229
8230
8231
8232
8233
8234
8235
8236
8237
8238
8239
8240
8241
8242
8243
8244
8245
8246
8247
8248
8249
8250
8251
8252
8253
8254
8255
8256
8257
8258
8259
8260
8261
8262
8263
8264
8265
8266
8267
8268
8269
8270
8271
8272
8273
8274
8275
8276
8277
8278
8279
8280
8281
8282
8283
8284
8285
8286
8287
8288
8289
8290
8291
8292
8293
8294
8295
8296
8297
8298
8299
8300
8301
8302
8303
8304
8305
8306
8307
8308
8309
8310
8311
8312
8313
8314
8315
8316
8317
8318
8319
8320
8321
8322
8323
8324
8325
8326
8327
8328
8329
8330
8331
8332
8333
8334
8335
8336
8337
8338
8339
8340
8341
8342
8343
8344
8345
8346
8347
8348
8349
8350
8351
8352
8353
8354
8355
8356
8357
8358
8359
8360
8361
8362
8363
8364
8365
8366
8367
8368
8369
8370
8371
8372
8373
8374
8375
8376
8377
8378
8379
8380
8381
8382
8383
8384
8385
8386
8387
8388
8389
8390
8391
8392
8393
8394
8395
8396
8397
8398
8399
8400
8401
8402
8403
8404
8405
8406
8407
8408
8409
8410
8411
8412
8413
8414
8415
8416
8417
8418
8419
8420
8421
8422
8423
8424
8425
8426
8427
8428
8429
8430
8431
8432
8433
8434
8435
8436
8437
8438
8439
8440
8441
8442
8443
8444
8445
8446
8447
8448
8449
8450
8451
8452
8453
8454
8455
8456
8457
8458
8459
8460
8461
8462
8463
8464
8465
8466
8467
8468
8469
8470
8471
8472
8473
8474
8475
8476
8477
8478
8479
8480
8481
8482
8483
8484
8485
8486
8487
8488
8489
8490
8491
8492
8493
8494
8495
8496
8497
8498
8499
8500
8501
8502
8503
8504
8505
8506
8507
8508
8509
8510
8511
8512
8513
8514
8515
8516
8517
8518
8519
8520
8521
8522
8523
8524
8525
8526
8527
8528
8529
8530
8531
8532
8533
8534
8535
8536
8537
8538
8539
8540
8541
8542
8543
8544
8545
8546
8547
8548
8549
8550
8551
8552
8553
8554
8555
8556
8557
8558
8559
8560
8561
8562
8563
8564
8565
8566
8567
8568
8569
8570
8571
8572
8573
8574
8575
8576
8577
8578
8579
8580
8581
8582
8583
8584
8585
8586
8587
8588
8589
8590
8591
8592
8593
8594
8595
8596
8597
8598
8599
8600
8601
8602
8603
8604
8605
8606
8607
8608
8609
8610
8611
8612
8613
8614
8615
8616
8617
8618
8619
8620
8621
8622
8623
8624
8625
8626
8627
8628
8629
8630
8631
8632
8633
8634
8635
8636
8637
8638
8639
8640
8641
8642
8643
8644
8645
8646
8647
8648
8649
8650
8651
8652
8653
8654
8655
8656
8657
8658
8659
8660
8661
8662
8663
8664
8665
8666
8667
8668
8669
8670
8671
8672
8673
8674
8675
8676
8677
8678
8679
8680
8681
8682
8683
8684
8685
8686
8687
8688
8689
8690
8691
8692
8693
8694
8695
8696
8697
8698
8699
8700
8701
8702
8703
8704
8705
8706
8707
8708
8709
8710
8711
8712
8713
8714
8715
8716
8717
8718
8719
8720
8721
8722
8723
8724
8725
8726
8727
8728
8729
8730
8731
8732
8733
8734
8735
8736
8737
8738
8739
8740
8741
8742
8743
8744
8745
8746
8747
8748
8749
8750
8751
8752
8753
8754
8755
8756
8757
8758
8759
8760
8761
8762
8763
8764
8765
8766
8767
8768
8769
8770
8771
8772
8773
8774
8775
8776
8777
8778
8779
8780
8781
8782
8783
8784
8785
8786
8787
8788
8789
8790
8791
8792
8793
8794
8795
8796
8797
8798
8799
8800
8801
8802
8803
8804
8805
8806
8807
8808
8809
8810
8811
8812
8813
8814
8815
8816
8817
8818
8819
8820
8821
8822
8823
8824
8825
8826
8827
8828
8829
8830
8831
8832
8833
8834
8835
8836
8837
8838
8839
8840
8841
8842
8843
8844
8845
8846
8847
8848
8849
8850
8851
8852
8853
8854
8855
8856
8857
8858
8859
8860
8861
8862
8863
8864
8865
8866
8867
8868
8869
8870
8871
8872
8873
8874
8875
8876
8877
8878
8879
8880
8881
8882
8883
8884
8885
8886
8887
8888
8889
8890
8891
8892
8893
8894
8895
8896
8897
8898
8899
8900
8901
8902
8903
8904
8905
8906
8907
8908
8909
8910
8911
8912
8913
8914
8915
8916
8917
8918
8919
8920
8921
8922
8923
8924
8925
8926
8927
8928
8929
8930
8931
8932
8933
8934
8935
8936
8937
8938
8939
8940
8941
8942
8943
8944
8945
8946
8947
8948
8949
8950
8951
8952
8953
8954
8955
8956
8957
8958
8959
8960
8961
8962
8963
8964
8965
8966
8967
8968
8969
8970
8971
8972
8973
8974
8975
8976
8977
8978
8979
8980
8981
8982
8983
8984
8985
8986
8987
8988
8989
8990
8991
8992
8993
8994
8995
8996
8997
8998
8999
9000
9001
9002
9003
9004
9005
9006
9007
9008
9009
9010
9011
9012
9013
9014
9015
9016
9017
9018
9019
9020
9021
9022
9023
9024
9025
9026
9027
9028
9029
9030
9031
9032
9033
9034
9035
9036
9037
9038
9039
9040
9041
9042
9043
9044
9045
9046
9047
9048
9049
9050
9051
9052
9053
9054
9055
9056
9057
9058
9059
9060
9061
9062
9063
9064
9065
9066
9067
9068
9069
9070
9071
9072
9073
9074
9075
9076
9077
9078
9079
9080
9081
9082
9083
9084
9085
9086
9087
9088
9089
9090
9091
9092
9093
9094
9095
9096
9097
9098
9099
9100
9101
9102
9103
9104
9105
9106
9107
9108
9109
9110
9111
9112
9113
9114
9115
9116
9117
9118
9119
9120
9121
9122
9123
9124
9125
9126
9127
9128
9129
9130
9131
9132
9133
9134
9135
9136
9137
9138
9139
9140
9141
9142
9143
9144
9145
9146
9147
9148
9149
9150
9151
9152
9153
9154
9155
9156
9157
9158
9159
9160
9161
9162
9163
9164
9165
9166
9167
9168
9169
9170
9171
9172
9173
9174
9175
9176
9177
9178
9179
9180
9181
9182
9183
9184
9185
9186
9187
9188
9189
9190
9191
9192
9193
9194
9195
9196
9197
9198
9199
9200
9201
9202
9203
9204
9205
9206
9207
9208
9209
9210
9211
9212
9213
9214
9215
9216
9217
9218
9219
9220
9221
9222
9223
9224
9225
9226
9227
9228
9229
9230
9231
9232
9233
9234
9235
9236
9237
9238
9239
9240
9241
9242
9243
9244
9245
9246
9247
9248
9249
9250
9251
9252
9253
9254
9255
9256
9257
9258
9259
9260
9261
9262
9263
9264
9265
9266
9267
9268
9269
9270
9271
9272
9273
9274
9275
9276
9277
9278
9279
9280
9281
9282
9283
9284
9285
9286
9287
9288
9289
9290
9291
9292
9293
9294
9295
9296
9297
9298
9299
9300
9301
9302
9303
9304
9305
9306
9307
9308
9309
9310
9311
9312
9313
9314
9315
9316
9317
9318
9319
9320
9321
9322
9323
9324
9325
9326
9327
9328
9329
9330
9331
9332
9333
9334
9335
9336
9337
9338
9339
9340
9341
9342
9343
9344
9345
9346
9347
9348
9349
9350
9351
9352
9353
9354
9355
9356
9357
9358
9359
9360
9361
9362
9363
9364
9365
9366
9367
9368
9369
9370
9371
9372
9373
9374
9375
9376
9377
9378
9379
9380
9381
9382
9383
9384
9385
9386
9387
9388
9389
9390
9391
9392
9393
9394
9395
9396
9397
9398
9399
9400
9401
9402
9403
9404
9405
9406
9407
9408
9409
9410
9411
9412
9413
9414
9415
9416
9417
9418
9419
9420
9421
9422
9423
9424
9425
9426
9427
9428
9429
9430
9431
9432
9433
9434
9435
9436
9437
9438
9439
9440
9441
9442
9443
9444
9445
9446
9447
9448
9449
9450
9451
9452
9453
9454
9455
9456
9457
9458
9459
9460
9461
9462
9463
9464
9465
9466
9467
9468
9469
9470
9471
9472
9473
9474
9475
9476
9477
9478
9479
9480
9481
9482
9483
9484
9485
9486
9487
9488
9489
9490
9491
9492
9493
9494
9495
9496
9497
9498
9499
9500
9501
9502
9503
9504
9505
9506
9507
9508
9509
9510
9511
9512
9513
9514
9515
9516
9517
9518
9519
9520
9521
9522
9523
9524
9525
9526
9527
9528
9529
9530
9531
9532
9533
9534
9535
9536
9537
9538
9539
9540
9541
9542
9543
9544
9545
9546
9547
9548
9549
9550
9551
9552
9553
9554
9555
9556
9557
9558
9559
9560
9561
9562
9563
9564
9565
9566
9567
9568
9569
9570
9571
9572
9573
9574
9575
9576
9577
9578
9579
9580
9581
9582
9583
9584
9585
9586
9587
9588
9589
9590
9591
9592
9593
9594
9595
9596
9597
9598
9599
9600
9601
9602
9603
9604
9605
9606
9607
9608
9609
9610
9611
9612
9613
9614
9615
9616
9617
9618
9619
9620
9621
9622
9623
9624
9625
9626
9627
9628
9629
9630
9631
9632
9633
9634
9635
9636
9637
9638
9639
9640
9641
9642
9643
9644
9645
9646
9647
9648
9649
9650
9651
9652
9653
9654
9655
9656
9657
9658
9659
9660
9661
9662
9663
9664
9665
9666
9667
9668
9669
9670
9671
9672
9673
9674
9675
9676
9677
9678
9679
9680
9681
9682
9683
9684
9685
9686
9687
9688
9689
9690
9691
9692
9693
9694
9695
9696
9697
9698
9699
9700
9701
9702
9703
9704
9705
9706
9707
9708
9709
9710
9711
9712
9713
9714
9715
9716
9717
9718
9719
9720
9721
9722
9723
9724
9725
9726
9727
9728
9729
9730
9731
9732
9733
9734
9735
9736
9737
9738
9739
9740
9741
9742
9743
9744
9745
9746
9747
9748
9749
9750
9751
9752
9753
9754
9755
9756
9757
9758
9759
9760
9761
9762
9763
9764
9765
9766
9767
9768
9769
9770
9771
9772
9773
9774
9775
9776
9777
9778
9779
9780
9781
9782
9783
9784
9785
9786
9787
9788
9789
9790
9791
9792
9793
9794
9795
9796
9797
9798
9799
9800
9801
9802
9803
9804
9805
9806
9807
9808
9809
9810
9811
9812
9813
9814
9815
9816
9817
9818
9819
9820
9821
9822
9823
9824
9825
9826
9827
9828
9829
9830
9831
9832
9833
9834
9835
9836
9837
9838
9839
9840
9841
9842
9843
9844
9845
9846
9847
9848
9849
9850
9851
9852
9853
9854
9855
9856
9857
9858
9859
9860
9861
9862
9863
9864
9865
9866
9867
9868
9869
9870
9871
9872
9873
9874
9875
9876
9877
9878
9879
9880
9881
9882
9883
9884
9885
9886
9887
9888
9889
9890
9891
9892
9893
9894
9895
9896
9897
9898
9899
9900
9901
9902
9903
9904
9905
9906
9907
9908
9909
9910
9911
9912
9913
9914
9915
9916
9917
9918
9919
9920
9921
9922
9923
9924
9925
9926
9927
9928
9929
9930
9931
9932
9933
9934
9935
9936
9937
9938
9939
9940
9941
9942
9943
9944
9945
9946
9947
9948
9949
9950
9951
9952
9953
9954
9955
9956
9957
9958
9959
9960
9961
9962
9963
9964
9965
9966
9967
9968
9969
9970
9971
9972
9973
9974
9975
9976
9977
9978
9979
9980
9981
9982
9983
9984
9985
9986
9987
9988
9989
9990
9991
9992
9993
9994
9995
9996
9997
9998
9999
10000
10001
10002
10003
10004
10005
10006
10007
10008
10009
10010
10011
10012
10013
10014
10015
10016
10017
10018
10019
10020
10021
10022
10023
10024
10025
10026
10027
10028
10029
10030
10031
10032
10033
10034
10035
10036
10037
10038
10039
10040
10041
10042
10043
10044
10045
10046
10047
10048
10049
10050
10051
10052
10053
10054
10055
10056
10057
10058
10059
10060
10061
10062
10063
10064
10065
10066
10067
10068
10069
10070
10071
10072
10073
10074
10075
10076
10077
10078
10079
10080
10081
10082
10083
10084
10085
10086
10087
10088
10089
10090
10091
10092
10093
10094
10095
10096
10097
10098
10099
10100
10101
10102
10103
10104
10105
10106
10107
10108
10109
10110
10111
10112
10113
10114
10115
10116
10117
10118
10119
10120
10121
10122
10123
10124
10125
10126
10127
10128
10129
10130
10131
10132
10133
10134
10135
10136
10137
10138
10139
10140
10141
10142
10143
10144
10145
10146
10147
10148
10149
10150
10151
10152
10153
10154
10155
10156
10157
10158
10159
10160
10161
10162
10163
10164
10165
10166
10167
10168
10169
10170
10171
10172
10173
10174
10175
10176
10177
10178
10179
10180
10181
10182
10183
10184
10185
10186
10187
10188
10189
10190
10191
10192
10193
10194
10195
10196
10197
10198
10199
10200
10201
10202
10203
10204
10205
10206
10207
10208
10209
10210
10211
10212
10213
10214
10215
10216
10217
10218
10219
10220
10221
10222
10223
10224
10225
10226
10227
10228
10229
10230
10231
10232
10233
10234
10235
10236
10237
10238
10239
10240
10241
10242
10243
10244
10245
10246
10247
10248
10249
10250
10251
10252
10253
10254
10255
10256
10257
10258
10259
10260
10261
10262
10263
10264
10265
10266
10267
10268
10269
10270
10271
10272
10273
10274
10275
10276
10277
10278
10279
10280
10281
10282
10283
10284
10285
10286
10287
10288
10289
10290
10291
10292
10293
10294
10295
10296
10297
10298
10299
10300
10301
10302
10303
10304
10305
10306
10307
10308
10309
10310
10311
10312
10313
10314
10315
10316
10317
10318
10319
10320
10321
10322
10323
10324
10325
10326
10327
10328
10329
10330
10331
10332
10333
10334
10335
10336
10337
10338
10339
10340
10341
10342
10343
10344
10345
10346
10347
10348
10349
10350
10351
10352
10353
10354
10355
10356
10357
10358
10359
10360
10361
10362
10363
10364
10365
10366
10367
10368
10369
10370
10371
10372
10373
10374
10375
10376
10377
10378
10379
10380
10381
10382
10383
10384
10385
10386
10387
10388
10389
10390
10391
10392
10393
10394
10395
10396
10397
10398
10399
10400
10401
10402
10403
10404
10405
10406
10407
10408
10409
10410
10411
10412
10413
10414
10415
10416
10417
10418
10419
10420
10421
10422
10423
10424
10425
10426
10427
10428
10429
10430
10431
10432
10433
10434
10435
10436
10437
10438
10439
10440
10441
10442
10443
10444
10445
10446
10447
10448
10449
10450
10451
10452
10453
10454
10455
10456
10457
10458
10459
10460
10461
10462
10463
10464
10465
10466
10467
10468
10469
10470
10471
10472
10473
10474
10475
10476
10477
10478
10479
10480
10481
10482
10483
10484
10485
10486
10487
10488
10489
10490
10491
10492
10493
10494
10495
10496
10497
10498
10499
10500
10501
10502
10503
10504
10505
10506
10507
10508
10509
10510
10511
10512
10513
10514
10515
10516
10517
10518
10519
10520
10521
10522
10523
10524
10525
10526
10527
10528
10529
10530
10531
10532
10533
10534
10535
10536
10537
10538
10539
10540
10541
10542
10543
10544
10545
10546
10547
10548
10549
10550
10551
10552
10553
10554
10555
10556
10557
10558
10559
10560
10561
10562
10563
10564
10565
10566
10567
10568
10569
10570
10571
10572
10573
10574
10575
10576
10577
10578
10579
10580
10581
10582
10583
10584
10585
10586
10587
10588
10589
10590
10591
10592
10593
10594
10595
10596
10597
10598
10599
10600
10601
10602
10603
10604
10605
10606
10607
10608
10609
10610
10611
10612
10613
10614
10615
10616
10617
10618
10619
10620
10621
10622
10623
10624
10625
10626
10627
10628
10629
10630
10631
10632
10633
10634
10635
10636
10637
10638
10639
10640
10641
10642
10643
10644
10645
10646
10647
10648
10649
10650
10651
10652
10653
10654
10655
10656
10657
10658
10659
10660
10661
10662
10663
10664
10665
10666
10667
10668
10669
10670
10671
10672
10673
10674
10675
10676
10677
10678
10679
10680
10681
10682
10683
10684
10685
10686
10687
10688
10689
10690
10691
10692
10693
10694
10695
10696
10697
10698
10699
10700
10701
10702
10703
10704
10705
10706
10707
10708
10709
10710
10711
10712
10713
10714
10715
10716
10717
10718
10719
10720
10721
10722
10723
10724
10725
10726
10727
10728
10729
10730
10731
10732
10733
10734
10735
10736
10737
10738
10739
10740
10741
10742
10743
10744
10745
10746
10747
10748
10749
10750
10751
10752
10753
10754
10755
10756
10757
10758
10759
10760
10761
10762
10763
10764
10765
10766
10767
10768
10769
10770
10771
10772
10773
10774
10775
10776
10777
10778
10779
10780
10781
10782
10783
10784
10785
10786
10787
10788
10789
10790
10791
10792
10793
10794
10795
10796
10797
10798
10799
10800
10801
10802
10803
10804
10805
10806
10807
10808
10809
10810
10811
10812
10813
10814
10815
10816
10817
10818
10819
10820
10821
10822
10823
10824
10825
10826
10827
10828
10829
10830
10831
10832
10833
10834
10835
10836
10837
10838
10839
10840
10841
10842
10843
10844
10845
10846
10847
10848
10849
10850
10851
10852
10853
10854
10855
10856
10857
10858
10859
10860
10861
10862
10863
10864
10865
10866
10867
10868
10869
10870
10871
10872
10873
10874
10875
10876
10877
10878
10879
10880
10881
10882
10883
10884
10885
10886
10887
10888
10889
10890
10891
10892
10893
10894
10895
10896
10897
10898
10899
10900
10901
10902
10903
10904
10905
10906
10907
10908
10909
10910
10911
10912
10913
10914
10915
10916
10917
10918
10919
10920
10921
10922
10923
10924
10925
10926
10927
10928
10929
10930
10931
10932
10933
10934
10935
10936
10937
10938
10939
10940
10941
10942
10943
10944
10945
10946
10947
10948
10949
10950
10951
10952
10953
10954
10955
10956
10957
10958
10959
10960
10961
10962
10963
10964
10965
10966
10967
10968
10969
10970
10971
10972
10973
10974
10975
10976
10977
10978
10979
10980
10981
10982
10983
10984
10985
10986
10987
10988
10989
10990
10991
10992
10993
10994
10995
10996
10997
10998
10999
11000
11001
11002
11003
11004
11005
11006
11007
11008
11009
11010
11011
11012
11013
11014
11015
11016
11017
11018
11019
11020
11021
11022
11023
11024
11025
11026
11027
11028
11029
11030
11031
11032
11033
11034
11035
11036
11037
11038
11039
11040
11041
11042
11043
11044
11045
11046
11047
11048
11049
11050
11051
11052
11053
11054
11055
11056
11057
11058
11059
11060
11061
11062
11063
11064
11065
11066
11067
11068
11069
11070
11071
11072
11073
11074
11075
11076
11077
11078
11079
11080
11081
11082
11083
11084
11085
11086
11087
11088
11089
11090
11091
11092
11093
11094
11095
11096
11097
11098
11099
11100
11101
11102
11103
11104
11105
11106
11107
11108
11109
11110
11111
11112
11113
11114
11115
11116
11117
11118
11119
11120
11121
11122
11123
11124
11125
11126
11127
11128
11129
11130
11131
11132
11133
11134
11135
11136
11137
11138
11139
11140
11141
11142
11143
11144
11145
11146
11147
11148
11149
11150
11151
11152
11153
11154
11155
11156
11157
11158
11159
11160
11161
11162
11163
11164
11165
11166
11167
11168
11169
11170
11171
11172
11173
11174
11175
11176
11177
11178
11179
11180
11181
11182
11183
11184
11185
11186
11187
11188
11189
11190
11191
11192
11193
11194
11195
11196
11197
11198
11199
11200
11201
11202
11203
11204
11205
11206
11207
11208
11209
11210
11211
11212
11213
11214
11215
11216
11217
11218
11219
11220
11221
11222
11223
11224
11225
11226
11227
11228
11229
11230
11231
11232
11233
11234
11235
11236
11237
11238
11239
11240
11241
11242
11243
11244
11245
11246
11247
11248
11249
11250
11251
11252
11253
11254
11255
11256
11257
11258
11259
11260
11261
11262
11263
11264
11265
11266
11267
11268
11269
11270
11271
11272
11273
11274
11275
11276
11277
11278
11279
11280
11281
11282
11283
11284
11285
11286
11287
11288
11289
11290
11291
11292
11293
11294
11295
11296
11297
11298
11299
11300
11301
11302
11303
11304
11305
11306
11307
11308
11309
11310
11311
11312
11313
11314
11315
11316
11317
11318
11319
11320
11321
11322
11323
11324
11325
11326
11327
11328
11329
11330
11331
11332
11333
11334
11335
11336
11337
11338
11339
11340
11341
11342
11343
11344
11345
11346
11347
11348
11349
11350
11351
11352
11353
11354
11355
11356
11357
11358
11359
11360
11361
11362
11363
11364
11365
11366
11367
11368
11369
11370
11371
11372
11373
11374
11375
11376
11377
11378
11379
11380
11381
11382
11383
11384
11385
11386
11387
11388
11389
11390
11391
11392
11393
11394
11395
11396
11397
11398
11399
11400
11401
11402
11403
11404
11405
11406
11407
11408
11409
11410
11411
11412
11413
11414
11415
11416
11417
11418
11419
11420
11421
11422
11423
11424
11425
11426
11427
11428
11429
11430
11431
11432
11433
11434
11435
11436
11437
11438
11439
11440
11441
11442
11443
11444
11445
11446
11447
11448
11449
11450
11451
11452
11453
11454
11455
11456
11457
11458
11459
11460
11461
11462
11463
11464
11465
11466
11467
11468
11469
11470
11471
11472
11473
11474
11475
11476
11477
11478
11479
11480
11481
11482
11483
11484
11485
11486
11487
11488
11489
11490
11491
11492
11493
11494
11495
11496
11497
11498
11499
11500
11501
11502
11503
11504
11505
11506
11507
11508
11509
11510
11511
11512
11513
11514
11515
11516
11517
11518
11519
11520
11521
11522
11523
11524
11525
11526
11527
11528
11529
11530
11531
11532
11533
11534
11535
11536
11537
11538
11539
11540
11541
11542
11543
11544
11545
11546
11547
11548
11549
11550
11551
11552
11553
11554
11555
11556
11557
11558
11559
11560
11561
11562
11563
11564
11565
11566
11567
11568
11569
11570
11571
11572
11573
11574
11575
11576
11577
11578
11579
11580
11581
11582
11583
11584
11585
11586
11587
11588
11589
11590
11591
11592
11593
11594
11595
11596
11597
11598
11599
11600
11601
11602
11603
11604
11605
11606
11607
11608
11609
11610
11611
11612
11613
11614
11615
11616
11617
11618
11619
11620
11621
11622
11623
11624
11625
11626
11627
11628
11629
11630
11631
11632
11633
11634
11635
11636
11637
11638
11639
11640
11641
11642
11643
11644
11645
11646
11647
11648
11649
11650
11651
11652
11653
11654
11655
11656
11657
11658
11659
11660
11661
11662
11663
11664
11665
11666
11667
11668
11669
11670
11671
11672
11673
11674
11675
11676
11677
11678
11679
11680
11681
11682
11683
11684
11685
11686
11687
11688
11689
11690
11691
11692
11693
11694
11695
11696
11697
11698
11699
11700
11701
11702
11703
11704
11705
11706
11707
11708
11709
11710
11711
11712
11713
11714
11715
11716
11717
11718
11719
11720
11721
11722
11723
11724
11725
11726
11727
11728
11729
11730
11731
11732
11733
11734
11735
11736
11737
11738
11739
11740
11741
11742
11743
11744
11745
11746
11747
11748
11749
11750
11751
11752
11753
11754
11755
11756
11757
11758
11759
11760
11761
11762
11763
11764
11765
11766
11767
11768
11769
11770
11771
11772
11773
11774
11775
11776
11777
11778
11779
11780
11781
11782
11783
11784
11785
11786
11787
11788
11789
11790
11791
11792
11793
11794
11795
11796
11797
11798
11799
11800
11801
11802
11803
11804
11805
11806
11807
11808
11809
11810
11811
11812
11813
11814
11815
11816
11817
11818
11819
11820
11821
11822
11823
11824
11825
11826
11827
11828
11829
11830
11831
11832
11833
11834
11835
11836
11837
11838
11839
11840
11841
11842
11843
11844
11845
11846
11847
11848
11849
11850
11851
11852
11853
11854
11855
11856
11857
11858
11859
11860
11861
11862
11863
11864
11865
11866
11867
11868
11869
11870
11871
11872
11873
11874
11875
11876
11877
11878
11879
11880
11881
11882
11883
11884
11885
11886
11887
11888
11889
11890
11891
11892
11893
11894
11895
11896
11897
11898
11899
11900
11901
11902
11903
11904
11905
11906
11907
11908
11909
11910
11911
11912
11913
11914
11915
11916
11917
11918
11919
11920
11921
11922
11923
11924
11925
11926
11927
11928
11929
11930
11931
11932
11933
11934
11935
11936
11937
11938
11939
11940
11941
11942
11943
11944
11945
11946
11947
11948
11949
11950
11951
11952
11953
11954
11955
11956
11957
11958
11959
11960
11961
11962
11963
11964
11965
11966
11967
11968
11969
11970
11971
11972
11973
11974
11975
11976
11977
11978
11979
11980
11981
11982
11983
11984
11985
11986
11987
11988
11989
11990
11991
11992
11993
11994
11995
11996
11997
11998
11999
12000
12001
12002
12003
12004
12005
12006
12007
12008
12009
12010
12011
12012
12013
12014
12015
12016
12017
12018
12019
12020
12021
12022
12023
12024
12025
12026
12027
12028
12029
12030
12031
12032
12033
12034
12035
12036
12037
12038
12039
12040
12041
12042
12043
12044
12045
12046
12047
12048
12049
12050
12051
12052
12053
12054
12055
12056
12057
12058
12059
12060
12061
12062
12063
12064
12065
12066
12067
12068
12069
12070
12071
12072
12073
12074
12075
12076
12077
12078
12079
12080
12081
12082
12083
12084
12085
12086
12087
12088
12089
12090
12091
12092
12093
12094
12095
12096
12097
12098
12099
12100
12101
12102
12103
12104
12105
12106
12107
12108
12109
12110
12111
12112
12113
12114
12115
12116
12117
12118
12119
12120
12121
12122
12123
12124
12125
12126
12127
12128
12129
12130
12131
12132
12133
12134
12135
12136
12137
12138
12139
12140
12141
12142
12143
12144
12145
12146
12147
12148
12149
12150
12151
12152
12153
12154
12155
12156
12157
12158
12159
12160
12161
12162
12163
12164
12165
12166
12167
12168
12169
12170
12171
12172
12173
12174
12175
12176
12177
12178
12179
12180
12181
12182
12183
12184
12185
12186
12187
12188
12189
12190
12191
12192
12193
12194
12195
12196
12197
12198
12199
12200
12201
12202
12203
12204
12205
12206
12207
12208
12209
12210
12211
12212
12213
12214
12215
12216
12217
12218
12219
12220
12221
12222
12223
12224
12225
12226
12227
12228
12229
12230
12231
12232
12233
12234
12235
12236
12237
12238
12239
12240
12241
12242
12243
12244
12245
12246
12247
12248
12249
12250
12251
12252
12253
12254
12255
12256
12257
12258
12259
12260
12261
12262
12263
12264
12265
12266
12267
12268
12269
12270
12271
12272
12273
12274
12275
12276
12277
12278
12279
12280
12281
12282
12283
12284
12285
12286
12287
12288
12289
12290
12291
12292
12293
12294
12295
12296
12297
12298
12299
12300
12301
12302
12303
12304
12305
12306
12307
12308
12309
12310
12311
12312
12313
12314
12315
12316
12317
12318
12319
12320
12321
12322
12323
12324
12325
12326
12327
12328
12329
12330
12331
12332
12333
12334
12335
12336
12337
12338
12339
12340
12341
12342
12343
12344
12345
12346
12347
12348
12349
12350
12351
12352
12353
12354
12355
12356
12357
12358
12359
12360
12361
12362
12363
12364
12365
12366
12367
12368
12369
12370
12371
12372
12373
12374
12375
12376
12377
12378
12379
12380
12381
12382
12383
12384
12385
12386
12387
12388
12389
12390
12391
12392
12393
12394
12395
12396
12397
12398
12399
12400
12401
12402
12403
12404
12405
12406
12407
12408
12409
12410
12411
12412
12413
12414
12415
12416
12417
12418
12419
12420
12421
12422
12423
12424
12425
12426
12427
12428
12429
12430
12431
12432
12433
12434
12435
12436
12437
12438
12439
12440
12441
12442
12443
12444
12445
12446
12447
12448
12449
12450
12451
12452
12453
12454
12455
12456
12457
12458
12459
12460
12461
12462
12463
12464
12465
12466
12467
12468
12469
12470
12471
12472
12473
12474
12475
12476
12477
12478
12479
12480
12481
12482
12483
12484
12485
12486
12487
12488
12489
12490
12491
12492
12493
12494
12495
12496
12497
12498
12499
12500
12501
12502
12503
12504
12505
12506
12507
12508
12509
12510
12511
12512
12513
12514
12515
12516
12517
12518
12519
12520
12521
12522
12523
12524
12525
12526
12527
12528
12529
12530
12531
12532
12533
12534
12535
12536
12537
12538
12539
12540
12541
12542
12543
12544
12545
12546
12547
12548
12549
12550
12551
12552
12553
12554
12555
12556
12557
12558
12559
12560
12561
12562
12563
12564
12565
12566
12567
12568
12569
12570
12571
12572
12573
12574
12575
12576
12577
12578
12579
12580
12581
12582
12583
12584
12585
12586
12587
12588
12589
12590
12591
12592
12593
12594
12595
12596
12597
12598
12599
12600
12601
12602
12603
12604
12605
12606
12607
12608
12609
12610
12611
12612
12613
12614
12615
12616
12617
12618
12619
12620
12621
12622
12623
12624
12625
12626
12627
12628
12629
12630
12631
12632
12633
12634
12635
12636
12637
12638
12639
12640
12641
12642
12643
12644
12645
12646
12647
12648
12649
12650
12651
12652
12653
12654
12655
12656
12657
12658
12659
12660
12661
12662
12663
12664
12665
12666
12667
12668
12669
12670
12671
12672
12673
12674
12675
12676
12677
12678
12679
12680
12681
12682
12683
12684
12685
12686
12687
12688
12689
12690
12691
12692
12693
12694
12695
12696
12697
12698
12699
12700
12701
12702
12703
12704
12705
12706
12707
12708
12709
12710
12711
12712
12713
12714
12715
12716
12717
12718
12719
12720
12721
12722
12723
12724
12725
12726
12727
12728
12729
12730
12731
12732
12733
12734
12735
12736
12737
12738
12739
12740
12741
12742
12743
12744
12745
12746
12747
12748
12749
12750
12751
12752
12753
12754
12755
12756
12757
12758
12759
12760
12761
12762
12763
12764
12765
12766
12767
12768
12769
12770
12771
12772
12773
12774
12775
12776
12777
12778
12779
12780
12781
12782
12783
12784
12785
12786
12787
12788
12789
12790
12791
12792
12793
12794
12795
12796
12797
12798
12799
12800
12801
12802
12803
12804
12805
12806
12807
12808
12809
12810
12811
12812
12813
12814
12815
12816
12817
12818
12819
12820
12821
12822
12823
12824
12825
12826
12827
12828
12829
12830
12831
12832
12833
12834
12835
12836
12837
12838
12839
12840
12841
12842
12843
12844
12845
12846
12847
12848
12849
12850
12851
12852
12853
12854
12855
12856
12857
12858
12859
12860
12861
12862
12863
12864
12865
12866
12867
12868
12869
12870
12871
12872
12873
12874
12875
12876
12877
12878
12879
12880
12881
12882
12883
12884
12885
12886
12887
12888
12889
12890
12891
12892
12893
12894
12895
12896
12897
12898
12899
12900
12901
12902
12903
12904
12905
12906
12907
12908
12909
12910
12911
12912
12913
12914
12915
12916
12917
12918
12919
12920
12921
12922
12923
12924
12925
12926
12927
12928
12929
12930
12931
12932
12933
12934
12935
12936
12937
12938
12939
12940
12941
12942
12943
12944
12945
12946
12947
12948
12949
12950
12951
12952
12953
12954
12955
12956
12957
12958
12959
12960
12961
12962
12963
12964
12965
12966
12967
12968
12969
12970
12971
12972
12973
12974
12975
12976
12977
12978
12979
12980
12981
12982
12983
12984
12985
12986
12987
12988
12989
12990
12991
12992
12993
12994
12995
12996
12997
12998
12999
13000
13001
13002
13003
13004
13005
13006
13007
13008
13009
13010
13011
13012
13013
13014
13015
13016
13017
13018
13019
13020
13021
13022
13023
13024
13025
13026
13027
13028
13029
13030
13031
13032
13033
13034
13035
13036
13037
13038
13039
13040
13041
13042
13043
13044
13045
13046
13047
13048
13049
13050
13051
13052
13053
13054
13055
13056
13057
13058
13059
13060
13061
13062
13063
13064
13065
13066
13067
13068
13069
13070
13071
13072
13073
13074
13075
13076
13077
13078
13079
13080
13081
13082
13083
13084
13085
13086
13087
13088
13089
13090
13091
13092
13093
13094
13095
13096
13097
13098
13099
13100
13101
13102
13103
13104
13105
13106
13107
13108
13109
13110
13111
13112
13113
13114
13115
13116
13117
13118
13119
13120
13121
13122
13123
13124
13125
13126
13127
13128
13129
13130
13131
13132
13133
13134
13135
13136
13137
13138
13139
13140
13141
13142
13143
13144
13145
13146
13147
13148
13149
13150
13151
13152
13153
13154
13155
13156
13157
13158
13159
13160
13161
13162
13163
13164
13165
13166
13167
13168
13169
13170
13171
13172
13173
13174
13175
13176
13177
13178
13179
13180
13181
13182
13183
13184
13185
13186
13187
13188
13189
13190
13191
13192
13193
13194
13195
13196
13197
13198
13199
13200
13201
13202
13203
13204
13205
13206
13207
13208
13209
13210
13211
13212
13213
13214
13215
13216
13217
13218
13219
13220
13221
13222
13223
13224
13225
13226
13227
13228
13229
13230
13231
13232
13233
13234
13235
13236
13237
13238
13239
13240
13241
13242
13243
13244
13245
13246
13247
13248
13249
13250
13251
13252
13253
13254
13255
13256
13257
13258
13259
13260
13261
13262
13263
13264
13265
13266
13267
13268
13269
13270
13271
13272
13273
13274
13275
13276
13277
13278
13279
13280
13281
13282
13283
13284
13285
13286
13287
13288
13289
13290
13291
13292
13293
13294
13295
13296
13297
13298
13299
13300
13301
13302
13303
13304
13305
13306
13307
13308
13309
13310
13311
13312
13313
13314
13315
13316
13317
13318
13319
13320
13321
13322
13323
13324
13325
13326
13327
13328
13329
13330
13331
13332
13333
13334
13335
13336
13337
13338
13339
13340
13341
13342
13343
13344
13345
13346
13347
13348
13349
13350
13351
13352
13353
13354
13355
13356
13357
13358
13359
13360
13361
13362
13363
13364
13365
13366
13367
13368
13369
13370
13371
13372
13373
13374
13375
13376
13377
13378
13379
13380
13381
13382
13383
13384
13385
13386
13387
13388
13389
13390
13391
13392
13393
13394
13395
13396
13397
13398
13399
13400
13401
13402
13403
13404
13405
13406
13407
13408
13409
13410
13411
13412
13413
13414
13415
13416
13417
13418
13419
13420
13421
13422
13423
13424
13425
13426
13427
13428
13429
13430
13431
13432
13433
13434
13435
13436
13437
13438
13439
13440
13441
13442
13443
13444
13445
13446
13447
13448
13449
13450
13451
13452
13453
13454
13455
13456
13457
13458
13459
13460
13461
13462
13463
13464
13465
13466
13467
13468
13469
13470
13471
13472
13473
13474
13475
13476
13477
13478
13479
13480
13481
13482
13483
13484
13485
13486
13487
13488
13489
13490
13491
13492
13493
13494
13495
13496
13497
13498
13499
13500
13501
13502
13503
13504
13505
13506
13507
13508
13509
13510
13511
13512
13513
13514
13515
13516
13517
13518
13519
13520
13521
13522
13523
13524
13525
13526
13527
13528
13529
13530
13531
13532
13533
13534
13535
13536
13537
13538
13539
13540
13541
13542
13543
13544
13545
13546
13547
13548
13549
13550
13551
13552
13553
13554
13555
13556
13557
13558
13559
13560
13561
13562
13563
13564
13565
13566
13567
13568
13569
13570
13571
13572
13573
13574
13575
13576
13577
13578
13579
13580
13581
13582
13583
13584
13585
13586
13587
13588
13589
13590
13591
13592
13593
13594
13595
13596
13597
13598
13599
13600
13601
13602
13603
13604
13605
13606
13607
13608
13609
13610
13611
13612
13613
13614
13615
13616
13617
13618
13619
13620
13621
13622
13623
13624
13625
13626
13627
13628
13629
13630
13631
13632
13633
13634
13635
13636
13637
13638
13639
13640
13641
13642
13643
13644
13645
13646
13647
13648
13649
13650
13651
13652
13653
13654
13655
13656
13657
13658
13659
13660
13661
13662
13663
13664
13665
13666
13667
13668
13669
13670
13671
13672
13673
13674
13675
13676
13677
13678
13679
13680
13681
13682
13683
13684
13685
13686
13687
13688
13689
13690
13691
13692
13693
13694
13695
13696
13697
13698
13699
13700
13701
13702
13703
13704
13705
13706
13707
13708
13709
13710
13711
13712
13713
13714
13715
13716
13717
13718
13719
13720
13721
13722
13723
13724
13725
13726
13727
13728
13729
13730
13731
13732
13733
13734
13735
13736
13737
13738
13739
13740
13741
13742
13743
13744
13745
13746
13747
13748
13749
13750
13751
13752
13753
13754
13755
13756
13757
13758
13759
13760
13761
13762
13763
13764
13765
13766
13767
13768
13769
13770
13771
13772
13773
13774
13775
13776
13777
13778
13779
13780
13781
13782
13783
13784
13785
13786
13787
13788
13789
13790
13791
13792
13793
13794
13795
13796
13797
13798
13799
13800
13801
13802
13803
13804
13805
13806
13807
13808
13809
13810
13811
13812
13813
13814
13815
13816
13817
13818
13819
13820
13821
13822
13823
13824
13825
13826
13827
13828
13829
13830
13831
13832
13833
13834
13835
13836
13837
13838
13839
13840
13841
13842
13843
13844
13845
13846
13847
13848
13849
13850
13851
13852
13853
13854
13855
13856
13857
13858
13859
13860
13861
13862
13863
13864
13865
13866
13867
13868
13869
13870
13871
13872
13873
13874
13875
13876
13877
13878
13879
13880
13881
13882
13883
13884
13885
13886
13887
13888
13889
13890
13891
13892
13893
13894
13895
13896
13897
13898
13899
13900
13901
13902
13903
13904
13905
13906
13907
13908
13909
13910
13911
13912
13913
13914
13915
13916
13917
13918
13919
13920
13921
13922
13923
13924
13925
13926
13927
13928
13929
13930
13931
13932
13933
13934
13935
13936
13937
13938
13939
13940
13941
13942
13943
13944
13945
13946
13947
13948
13949
13950
13951
13952
13953
13954
13955
13956
13957
13958
13959
13960
13961
13962
13963
13964
13965
13966
13967
13968
13969
13970
13971
13972
13973
13974
13975
13976
13977
13978
13979
13980
13981
13982
13983
13984
13985
13986
13987
13988
13989
13990
13991
13992
13993
13994
13995
13996
13997
13998
13999
14000
14001
14002
14003
14004
14005
14006
14007
14008
14009
14010
14011
14012
14013
14014
14015
14016
14017
14018
14019
14020
14021
14022
14023
14024
14025
14026
14027
14028
14029
14030
14031
14032
14033
14034
14035
14036
14037
14038
14039
14040
14041
14042
14043
14044
14045
14046
14047
14048
14049
14050
14051
14052
14053
14054
14055
14056
14057
14058
14059
14060
14061
14062
14063
14064
14065
14066
14067
14068
14069
14070
14071
14072
14073
14074
14075
14076
14077
14078
14079
14080
14081
14082
14083
14084
14085
14086
14087
14088
14089
14090
14091
14092
14093
14094
14095
14096
14097
14098
14099
14100
14101
14102
14103
14104
14105
14106
14107
14108
14109
14110
14111
14112
14113
14114
14115
14116
14117
14118
14119
14120
14121
14122
14123
14124
14125
14126
14127
14128
14129
14130
14131
14132
14133
14134
14135
14136
14137
14138
14139
14140
14141
14142
14143
14144
14145
14146
14147
14148
14149
14150
14151
14152
14153
14154
14155
14156
14157
14158
14159
14160
14161
14162
14163
14164
14165
14166
14167
14168
14169
14170
14171
14172
14173
14174
14175
14176
14177
14178
14179
14180
14181
14182
14183
14184
14185
14186
14187
14188
14189
14190
14191
14192
14193
14194
14195
14196
14197
14198
14199
14200
14201
14202
14203
14204
14205
14206
14207
14208
14209
14210
14211
14212
14213
14214
14215
14216
14217
14218
14219
14220
14221
14222
14223
14224
14225
14226
14227
14228
14229
14230
14231
14232
14233
14234
14235
14236
14237
14238
14239
14240
14241
14242
14243
14244
14245
14246
14247
14248
14249
14250
14251
14252
14253
14254
14255
14256
14257
14258
14259
14260
14261
14262
14263
14264
14265
14266
14267
14268
14269
14270
14271
14272
14273
14274
14275
14276
14277
14278
14279
14280
14281
14282
14283
14284
14285
14286
14287
14288
14289
14290
14291
14292
14293
14294
14295
14296
14297
14298
14299
14300
14301
14302
14303
14304
14305
14306
14307
14308
14309
14310
14311
14312
14313
14314
14315
14316
14317
14318
14319
14320
14321
14322
14323
14324
14325
14326
14327
14328
14329
14330
14331
14332
14333
14334
14335
14336
14337
14338
14339
14340
14341
14342
14343
14344
14345
14346
14347
14348
14349
14350
14351
14352
14353
14354
14355
14356
14357
14358
14359
14360
14361
14362
14363
14364
14365
14366
14367
14368
14369
14370
14371
14372
14373
14374
14375
14376
14377
14378
14379
14380
14381
14382
14383
14384
14385
14386
14387
14388
14389
14390
14391
14392
14393
14394
14395
14396
14397
14398
14399
14400
14401
14402
14403
14404
14405
14406
14407
14408
14409
14410
14411
14412
14413
14414
14415
14416
14417
14418
14419
14420
14421
14422
14423
14424
14425
14426
14427
14428
14429
14430
14431
14432
14433
14434
14435
14436
14437
14438
14439
14440
14441
14442
14443
14444
14445
14446
14447
14448
14449
14450
14451
14452
14453
14454
14455
14456
14457
14458
14459
14460
14461
14462
14463
14464
14465
14466
14467
14468
14469
14470
14471
14472
14473
14474
14475
14476
14477
14478
14479
14480
14481
14482
14483
14484
14485
14486
14487
14488
14489
14490
14491
14492
14493
14494
14495
14496
14497
14498
14499
14500
14501
14502
14503
14504
14505
14506
14507
14508
14509
14510
14511
14512
14513
14514
14515
14516
14517
14518
14519
14520
14521
14522
14523
14524
14525
14526
14527
14528
14529
14530
14531
14532
14533
14534
14535
14536
14537
14538
14539
14540
14541
14542
14543
14544
14545
14546
14547
14548
14549
14550
14551
14552
14553
14554
14555
14556
14557
14558
14559
14560
14561
14562
14563
14564
14565
14566
14567
14568
14569
14570
14571
14572
14573
14574
14575
14576
14577
14578
14579
14580
14581
14582
14583
14584
14585
14586
14587
14588
14589
14590
14591
14592
14593
14594
14595
14596
14597
14598
14599
14600
14601
14602
14603
14604
14605
14606
14607
14608
14609
14610
14611
14612
14613
14614
14615
14616
14617
14618
14619
14620
14621
14622
14623
14624
14625
14626
14627
14628
14629
14630
14631
14632
14633
14634
14635
14636
14637
14638
14639
14640
14641
14642
14643
14644
14645
14646
14647
14648
14649
14650
14651
14652
14653
14654
14655
14656
14657
14658
14659
14660
14661
14662
14663
14664
14665
14666
14667
14668
14669
14670
14671
14672
14673
14674
14675
14676
14677
14678
14679
14680
14681
14682
14683
14684
14685
14686
14687
14688
14689
14690
14691
14692
14693
14694
14695
14696
14697
14698
14699
14700
14701
14702
14703
14704
14705
14706
14707
14708
14709
14710
14711
14712
14713
14714
14715
14716
14717
14718
14719
14720
14721
14722
14723
14724
14725
14726
14727
14728
14729
14730
14731
14732
14733
14734
14735
14736
14737
14738
14739
14740
14741
14742
14743
14744
14745
14746
14747
14748
14749
14750
14751
14752
14753
14754
14755
14756
14757
14758
14759
14760
14761
14762
14763
14764
14765
14766
14767
14768
14769
14770
14771
14772
14773
14774
14775
14776
14777
14778
14779
14780
14781
14782
14783
14784
14785
14786
14787
14788
14789
14790
14791
14792
14793
14794
14795
14796
14797
14798
14799
14800
14801
14802
14803
14804
14805
14806
14807
14808
14809
14810
14811
14812
14813
14814
14815
14816
14817
14818
14819
14820
14821
14822
14823
14824
14825
14826
14827
14828
14829
14830
14831
14832
14833
14834
14835
14836
14837
14838
14839
14840
14841
14842
14843
14844
14845
14846
14847
14848
14849
14850
14851
14852
14853
14854
14855
14856
14857
14858
14859
14860
14861
14862
14863
14864
14865
14866
14867
14868
14869
14870
14871
14872
14873
14874
14875
14876
14877
14878
14879
14880
14881
14882
14883
14884
14885
14886
14887
14888
14889
14890
14891
14892
14893
14894
14895
14896
14897
14898
14899
14900
14901
14902
14903
14904
14905
14906
14907
14908
14909
14910
14911
14912
14913
14914
14915
14916
14917
14918
14919
14920
14921
14922
14923
14924
14925
14926
14927
14928
14929
14930
14931
14932
14933
14934
14935
14936
14937
14938
14939
14940
14941
14942
14943
14944
14945
14946
14947
14948
14949
14950
14951
14952
14953
14954
14955
14956
14957
14958
14959
14960
14961
14962
14963
14964
14965
14966
14967
14968
14969
14970
14971
14972
14973
14974
14975
14976
14977
14978
14979
14980
14981
14982
14983
14984
14985
14986
14987
14988
14989
14990
14991
14992
14993
14994
14995
14996
14997
14998
14999
15000
15001
15002
15003
15004
15005
15006
15007
15008
15009
15010
15011
15012
15013
15014
15015
15016
15017
15018
15019
15020
15021
15022
15023
15024
15025
15026
15027
15028
15029
15030
15031
15032
15033
15034
15035
15036
15037
15038
15039
15040
15041
15042
15043
15044
15045
15046
15047
15048
15049
15050
15051
15052
15053
15054
15055
15056
15057
15058
15059
15060
15061
15062
15063
15064
15065
15066
15067
15068
15069
15070
15071
15072
15073
15074
15075
15076
15077
15078
15079
15080
15081
15082
15083
15084
15085
15086
15087
15088
15089
15090
15091
15092
15093
15094
15095
15096
15097
15098
15099
15100
15101
15102
15103
15104
15105
15106
15107
15108
15109
15110
15111
15112
15113
15114
15115
15116
15117
15118
15119
15120
15121
15122
15123
15124
15125
15126
15127
15128
15129
15130
15131
15132
15133
15134
15135
15136
15137
15138
15139
15140
15141
15142
15143
15144
15145
15146
15147
15148
15149
15150
15151
15152
15153
15154
15155
15156
15157
15158
15159
15160
15161
15162
15163
15164
15165
15166
15167
15168
15169
15170
15171
15172
15173
15174
15175
15176
15177
15178
15179
15180
15181
15182
15183
15184
15185
15186
15187
15188
15189
15190
15191
15192
15193
15194
15195
15196
15197
15198
15199
15200
15201
15202
15203
15204
15205
15206
15207
15208
15209
15210
15211
15212
15213
15214
15215
15216
15217
15218
15219
15220
15221
15222
15223
15224
15225
15226
15227
15228
15229
15230
15231
15232
15233
15234
15235
15236
15237
15238
15239
15240
15241
15242
15243
15244
15245
15246
15247
15248
15249
15250
15251
15252
15253
15254
15255
15256
15257
15258
15259
15260
15261
15262
15263
15264
15265
15266
15267
15268
15269
15270
15271
15272
15273
15274
15275
15276
15277
15278
15279
15280
15281
15282
15283
15284
15285
15286
15287
15288
15289
15290
15291
15292
15293
15294
15295
15296
15297
15298
15299
15300
15301
15302
15303
15304
15305
15306
15307
15308
15309
15310
15311
15312
15313
15314
15315
15316
15317
15318
15319
15320
15321
15322
15323
15324
15325
15326
15327
15328
15329
15330
15331
15332
15333
15334
15335
15336
15337
15338
15339
15340
15341
15342
15343
15344
15345
15346
15347
15348
15349
15350
15351
15352
15353
15354
15355
15356
15357
15358
15359
15360
15361
15362
15363
15364
15365
15366
15367
15368
15369
15370
15371
15372
15373
15374
15375
15376
15377
15378
15379
15380
15381
15382
15383
15384
15385
15386
15387
15388
15389
15390
15391
15392
15393
15394
15395
15396
15397
15398
15399
15400
15401
15402
15403
15404
15405
15406
15407
15408
15409
15410
15411
15412
15413
15414
15415
15416
15417
15418
15419
15420
15421
15422
15423
15424
15425
15426
15427
15428
15429
15430
15431
15432
15433
15434
15435
15436
15437
15438
15439
15440
15441
15442
15443
15444
15445
15446
15447
15448
15449
15450
15451
15452
15453
15454
15455
15456
15457
15458
15459
15460
15461
15462
15463
15464
15465
15466
15467
15468
15469
15470
15471
15472
15473
15474
15475
15476
15477
15478
15479
15480
15481
15482
15483
15484
15485
15486
15487
15488
15489
15490
15491
15492
15493
15494
15495
15496
15497
15498
15499
15500
15501
15502
15503
15504
15505
15506
15507
15508
15509
15510
15511
15512
15513
15514
15515
15516
15517
15518
15519
15520
15521
15522
15523
15524
15525
15526
15527
15528
15529
15530
15531
15532
15533
15534
15535
15536
15537
15538
15539
15540
15541
15542
15543
15544
15545
15546
15547
15548
15549
15550
15551
15552
15553
15554
15555
15556
15557
15558
15559
15560
15561
15562
15563
15564
15565
15566
15567
15568
15569
15570
15571
15572
15573
15574
15575
15576
15577
15578
15579
15580
15581
15582
15583
15584
15585
15586
15587
15588
15589
15590
15591
15592
15593
15594
15595
15596
15597
15598
15599
15600
15601
15602
15603
15604
15605
15606
15607
15608
15609
15610
15611
15612
15613
15614
15615
15616
15617
15618
15619
15620
15621
15622
15623
15624
15625
15626
15627
15628
15629
15630
15631
15632
15633
15634
15635
15636
15637
15638
15639
15640
15641
15642
15643
15644
15645
15646
15647
15648
15649
15650
15651
15652
15653
15654
15655
15656
15657
15658
15659
15660
15661
15662
15663
15664
15665
15666
15667
15668
15669
15670
15671
15672
15673
15674
15675
15676
15677
15678
15679
15680
15681
15682
15683
15684
15685
15686
15687
15688
15689
15690
15691
15692
15693
15694
15695
15696
15697
15698
15699
15700
15701
15702
15703
15704
15705
15706
15707
15708
15709
15710
15711
15712
15713
15714
15715
15716
15717
15718
15719
15720
15721
15722
15723
15724
15725
15726
15727
15728
15729
15730
15731
15732
15733
15734
15735
15736
15737
15738
15739
15740
15741
15742
15743
15744
15745
15746
15747
15748
15749
15750
15751
15752
15753
15754
15755
15756
15757
15758
15759
15760
15761
15762
15763
15764
15765
15766
15767
15768
15769
15770
15771
15772
15773
15774
15775
15776
15777
15778
15779
15780
15781
15782
15783
15784
15785
15786
15787
15788
15789
15790
15791
15792
15793
15794
15795
15796
15797
15798
15799
15800
15801
15802
15803
15804
15805
15806
15807
15808
15809
15810
15811
15812
15813
15814
15815
15816
15817
15818
15819
15820
15821
15822
15823
15824
15825
15826
15827
15828
15829
15830
15831
15832
15833
15834
15835
15836
15837
15838
15839
15840
15841
15842
15843
15844
15845
15846
15847
15848
15849
15850
15851
15852
15853
15854
15855
15856
15857
15858
15859
15860
15861
15862
15863
15864
15865
15866
15867
15868
15869
15870
15871
15872
15873
15874
15875
15876
15877
15878
15879
15880
15881
15882
15883
15884
15885
15886
15887
15888
15889
15890
15891
15892
15893
15894
15895
15896
15897
15898
15899
15900
15901
15902
15903
15904
15905
15906
15907
15908
15909
15910
15911
15912
15913
15914
15915
15916
15917
15918
15919
15920
15921
15922
15923
15924
15925
15926
15927
15928
15929
15930
15931
15932
15933
15934
15935
15936
15937
15938
15939
15940
15941
15942
15943
15944
15945
15946
15947
15948
15949
15950
15951
15952
15953
15954
15955
15956
15957
15958
15959
15960
15961
15962
15963
15964
15965
15966
15967
15968
15969
15970
15971
15972
15973
15974
15975
15976
15977
15978
15979
15980
15981
15982
15983
15984
15985
15986
15987
15988
15989
15990
15991
15992
15993
15994
15995
15996
15997
15998
15999
16000
16001
16002
16003
16004
16005
16006
16007
16008
16009
16010
16011
16012
16013
16014
16015
16016
16017
16018
16019
16020
16021
16022
16023
16024
16025
16026
16027
16028
16029
16030
16031
16032
16033
16034
16035
16036
16037
16038
16039
16040
16041
16042
16043
16044
16045
16046
16047
16048
16049
16050
16051
16052
16053
16054
16055
16056
16057
16058
16059
16060
16061
16062
16063
16064
16065
16066
16067
16068
16069
16070
16071
16072
16073
16074
16075
16076
16077
16078
16079
16080
16081
16082
16083
16084
16085
16086
16087
16088
16089
16090
16091
16092
16093
16094
16095
16096
16097
16098
16099
16100
16101
16102
16103
16104
16105
16106
16107
16108
16109
16110
16111
16112
16113
16114
16115
16116
16117
16118
16119
16120
16121
16122
16123
16124
16125
16126
16127
16128
16129
16130
16131
16132
16133
16134
16135
16136
16137
16138
16139
16140
16141
16142
16143
16144
16145
16146
16147
16148
16149
16150
16151
16152
16153
16154
16155
16156
16157
16158
16159
16160
16161
16162
16163
16164
16165
16166
16167
16168
16169
16170
16171
16172
16173
16174
16175
16176
16177
16178
16179
16180
16181
16182
16183
16184
16185
16186
16187
16188
16189
16190
16191
16192
16193
16194
16195
16196
16197
16198
16199
16200
16201
16202
16203
16204
16205
16206
16207
16208
16209
16210
16211
16212
16213
16214
16215
16216
16217
16218
16219
16220
16221
16222
16223
16224
16225
16226
16227
16228
16229
16230
16231
16232
16233
16234
16235
16236
16237
16238
16239
16240
16241
16242
16243
16244
16245
16246
16247
16248
16249
16250
16251
16252
16253
16254
16255
16256
16257
16258
16259
16260
16261
16262
16263
16264
16265
16266
16267
16268
16269
16270
16271
16272
16273
16274
16275
16276
16277
16278
16279
16280
16281
16282
16283
16284
16285
16286
16287
16288
16289
16290
16291
16292
16293
16294
16295
16296
16297
16298
16299
16300
16301
16302
16303
16304
16305
16306
16307
16308
16309
16310
16311
16312
16313
16314
16315
16316
16317
16318
16319
16320
16321
16322
16323
16324
16325
16326
16327
16328
16329
16330
16331
16332
16333
16334
16335
16336
16337
16338
16339
16340
16341
16342
16343
16344
16345
16346
16347
16348
16349
16350
16351
16352
16353
16354
16355
16356
16357
16358
16359
16360
16361
16362
16363
16364
16365
16366
16367
16368
16369
16370
16371
16372
16373
16374
16375
16376
16377
16378
16379
16380
16381
16382
16383
16384
16385
16386
16387
16388
16389
16390
16391
16392
16393
16394
16395
16396
16397
16398
16399
16400
16401
16402
16403
16404
16405
16406
16407
16408
16409
16410
16411
16412
16413
16414
16415
16416
16417
16418
16419
16420
16421
16422
16423
16424
16425
16426
16427
16428
16429
16430
16431
16432
16433
16434
16435
16436
16437
16438
16439
16440
16441
16442
16443
16444
16445
16446
16447
16448
16449
16450
16451
16452
16453
16454
16455
16456
16457
16458
16459
16460
16461
16462
16463
16464
16465
16466
16467
16468
16469
16470
16471
16472
16473
16474
16475
16476
16477
16478
16479
16480
16481
16482
16483
16484
16485
16486
16487
16488
16489
16490
16491
16492
16493
16494
16495
16496
16497
16498
16499
16500
16501
16502
16503
16504
16505
16506
16507
16508
16509
16510
16511
16512
16513
16514
16515
16516
16517
16518
16519
16520
16521
16522
16523
16524
16525
16526
16527
16528
16529
16530
16531
16532
16533
16534
16535
16536
16537
16538
16539
16540
16541
16542
16543
16544
16545
16546
16547
16548
16549
16550
16551
16552
16553
16554
16555
16556
16557
16558
16559
16560
16561
16562
16563
16564
16565
16566
16567
16568
16569
16570
16571
16572
16573
16574
16575
16576
16577
16578
16579
16580
16581
16582
16583
16584
16585
16586
16587
16588
16589
16590
16591
16592
16593
16594
16595
16596
16597
16598
16599
16600
16601
16602
16603
16604
16605
16606
16607
16608
16609
16610
16611
16612
16613
16614
16615
16616
16617
16618
16619
16620
16621
16622
16623
16624
16625
16626
16627
16628
16629
16630
16631
16632
16633
16634
16635
16636
16637
16638
16639
16640
16641
16642
16643
16644
16645
16646
16647
16648
16649
16650
16651
16652
16653
16654
16655
16656
16657
16658
16659
16660
16661
16662
16663
16664
16665
16666
16667
16668
16669
16670
16671
16672
16673
16674
16675
16676
16677
16678
16679
16680
16681
16682
16683
16684
16685
16686
16687
16688
16689
16690
16691
16692
16693
16694
16695
16696
16697
16698
16699
16700
16701
16702
16703
16704
16705
16706
16707
16708
16709
16710
16711
16712
16713
16714
16715
16716
16717
16718
16719
16720
16721
16722
16723
16724
16725
16726
16727
16728
16729
16730
16731
16732
16733
16734
16735
16736
16737
16738
16739
16740
16741
16742
16743
16744
16745
16746
16747
16748
16749
16750
16751
16752
16753
16754
16755
16756
16757
16758
16759
16760
16761
16762
16763
16764
16765
16766
16767
16768
16769
16770
16771
16772
16773
16774
16775
16776
16777
16778
16779
16780
16781
16782
16783
16784
16785
16786
16787
16788
16789
16790
16791
16792
16793
16794
16795
16796
16797
16798
16799
16800
16801
16802
16803
16804
16805
16806
16807
16808
16809
16810
16811
16812
16813
16814
16815
16816
16817
16818
16819
16820
16821
16822
16823
16824
16825
16826
16827
16828
16829
16830
16831
16832
16833
16834
16835
16836
16837
16838
16839
16840
16841
16842
16843
16844
16845
16846
16847
16848
16849
16850
16851
16852
16853
16854
16855
16856
16857
16858
16859
16860
16861
16862
16863
16864
16865
16866
16867
16868
16869
16870
16871
16872
16873
16874
16875
16876
16877
16878
16879
16880
16881
16882
16883
16884
16885
16886
16887
16888
16889
16890
16891
16892
16893
16894
16895
16896
16897
16898
16899
16900
16901
16902
16903
16904
16905
16906
16907
16908
16909
16910
16911
16912
16913
16914
16915
16916
16917
16918
16919
16920
16921
16922
16923
16924
16925
16926
16927
16928
16929
16930
16931
16932
16933
16934
16935
16936
16937
16938
16939
16940
16941
16942
16943
16944
16945
16946
16947
16948
16949
16950
16951
16952
16953
16954
16955
16956
16957
16958
16959
16960
16961
16962
16963
16964
16965
16966
16967
16968
16969
16970
16971
16972
16973
16974
16975
16976
16977
16978
16979
16980
16981
16982
16983
16984
16985
16986
16987
16988
16989
16990
16991
16992
16993
16994
16995
16996
16997
16998
16999
17000
17001
17002
17003
17004
17005
17006
17007
17008
17009
17010
17011
17012
17013
17014
17015
17016
17017
17018
17019
17020
17021
17022
17023
17024
17025
17026
17027
17028
17029
17030
17031
17032
17033
17034
17035
17036
17037
17038
17039
17040
17041
17042
17043
17044
17045
17046
17047
17048
17049
17050
17051
17052
17053
17054
17055
17056
17057
17058
17059
17060
17061
17062
17063
17064
17065
17066
17067
17068
17069
17070
17071
17072
17073
17074
17075
17076
17077
17078
17079
17080
17081
17082
17083
17084
17085
17086
17087
17088
17089
17090
17091
17092
17093
17094
17095
17096
17097
17098
17099
17100
17101
17102
17103
17104
17105
17106
17107
17108
17109
17110
17111
17112
17113
17114
17115
17116
17117
17118
17119
17120
17121
17122
17123
17124
17125
17126
17127
17128
17129
17130
17131
17132
17133
17134
17135
17136
17137
17138
17139
17140
17141
17142
17143
17144
17145
17146
17147
17148
17149
17150
17151
17152
17153
17154
17155
17156
17157
17158
17159
17160
17161
17162
17163
17164
17165
17166
17167
17168
17169
17170
17171
17172
17173
17174
17175
17176
17177
17178
17179
17180
17181
17182
17183
17184
17185
17186
17187
17188
17189
17190
17191
17192
17193
17194
17195
17196
17197
17198
17199
17200
17201
17202
17203
17204
17205
17206
17207
17208
17209
17210
17211
17212
17213
17214
17215
17216
17217
17218
17219
17220
17221
17222
17223
17224
17225
17226
17227
17228
17229
17230
17231
17232
17233
17234
17235
17236
17237
17238
17239
17240
17241
17242
17243
17244
17245
17246
17247
17248
17249
17250
17251
17252
17253
17254
17255
17256
17257
17258
17259
17260
17261
17262
17263
17264
17265
17266
17267
17268
17269
17270
17271
17272
17273
17274
17275
17276
17277
17278
17279
17280
17281
17282
17283
17284
17285
17286
17287
17288
17289
17290
17291
17292
17293
17294
17295
17296
17297
17298
17299
17300
17301
17302
17303
17304
17305
17306
17307
17308
17309
17310
17311
17312
17313
17314
17315
17316
17317
17318
17319
17320
17321
17322
17323
17324
17325
17326
17327
17328
17329
17330
17331
17332
17333
17334
17335
17336
17337
17338
17339
17340
17341
17342
17343
17344
17345
17346
17347
17348
17349
17350
17351
17352
17353
17354
17355
17356
17357
17358
17359
17360
17361
17362
17363
17364
17365
17366
17367
17368
17369
17370
17371
17372
17373
17374
17375
17376
17377
17378
17379
17380
17381
17382
17383
17384
17385
17386
17387
17388
17389
17390
17391
17392
17393
17394
17395
17396
17397
17398
17399
17400
17401
17402
17403
17404
17405
17406
17407
17408
17409
17410
17411
17412
17413
17414
17415
17416
17417
17418
17419
17420
17421
17422
17423
17424
17425
17426
17427
17428
17429
17430
17431
17432
17433
17434
17435
17436
17437
17438
17439
17440
17441
17442
17443
17444
17445
17446
17447
17448
17449
17450
17451
17452
17453
17454
17455
17456
17457
17458
17459
17460
17461
17462
17463
17464
17465
17466
17467
17468
17469
17470
17471
17472
17473
17474
17475
17476
17477
17478
17479
17480
17481
17482
17483
17484
17485
17486
17487
17488
17489
17490
17491
17492
17493
17494
17495
17496
17497
17498
17499
17500
17501
17502
17503
17504
17505
17506
17507
17508
17509
17510
17511
17512
17513
17514
17515
17516
17517
17518
17519
17520
17521
17522
17523
17524
17525
17526
17527
17528
17529
17530
17531
17532
17533
17534
17535
17536
17537
17538
17539
17540
17541
17542
17543
17544
17545
17546
17547
17548
17549
17550
17551
17552
17553
17554
17555
17556
17557
17558
17559
17560
17561
17562
17563
17564
17565
17566
17567
17568
17569
17570
17571
17572
17573
17574
17575
17576
17577
17578
17579
17580
17581
17582
17583
17584
17585
17586
17587
17588
17589
17590
17591
17592
17593
17594
17595
17596
17597
17598
17599
17600
17601
17602
17603
17604
17605
17606
17607
17608
17609
17610
17611
17612
17613
17614
17615
17616
17617
17618
17619
17620
17621
17622
17623
17624
17625
17626
17627
17628
17629
17630
17631
17632
17633
17634
17635
17636
17637
17638
17639
17640
17641
17642
17643
17644
17645
17646
17647
17648
17649
17650
17651
17652
17653
17654
17655
17656
17657
17658
17659
17660
17661
17662
17663
17664
17665
17666
17667
17668
17669
17670
17671
17672
17673
17674
17675
17676
17677
17678
17679
17680
17681
17682
17683
17684
17685
17686
17687
17688
17689
17690
17691
17692
17693
17694
17695
17696
17697
17698
17699
17700
17701
17702
17703
17704
17705
17706
17707
17708
17709
17710
17711
17712
17713
17714
17715
17716
17717
17718
17719
17720
17721
17722
17723
17724
17725
17726
17727
17728
17729
17730
17731
17732
17733
17734
17735
17736
17737
17738
17739
17740
17741
17742
17743
17744
17745
17746
17747
17748
17749
17750
17751
17752
17753
17754
17755
17756
17757
17758
17759
17760
17761
17762
17763
17764
17765
17766
17767
17768
17769
17770
17771
17772
17773
17774
17775
17776
17777
17778
17779
17780
17781
17782
17783
17784
17785
17786
17787
17788
17789
17790
17791
17792
17793
17794
17795
17796
17797
17798
17799
17800
17801
17802
17803
17804
17805
17806
17807
17808
17809
17810
17811
17812
17813
17814
17815
17816
17817
17818
17819
17820
17821
17822
17823
17824
17825
17826
17827
17828
17829
17830
17831
17832
17833
17834
17835
17836
17837
17838
17839
17840
17841
17842
17843
17844
17845
17846
17847
17848
17849
17850
17851
17852
17853
17854
17855
17856
17857
17858
17859
17860
17861
17862
17863
17864
17865
17866
17867
17868
17869
17870
17871
17872
17873
17874
17875
17876
17877
17878
17879
17880
17881
17882
17883
17884
17885
17886
17887
17888
17889
17890
17891
17892
17893
17894
17895
17896
17897
17898
17899
17900
17901
17902
17903
17904
17905
17906
17907
17908
17909
17910
17911
17912
17913
17914
17915
17916
17917
17918
17919
17920
17921
17922
17923
17924
17925
17926
17927
17928
17929
17930
17931
17932
17933
17934
17935
17936
17937
17938
17939
17940
17941
17942
17943
17944
17945
17946
17947
17948
17949
17950
17951
17952
17953
17954
17955
17956
17957
17958
17959
17960
17961
17962
17963
17964
17965
17966
17967
17968
17969
17970
17971
17972
17973
17974
17975
17976
17977
17978
17979
17980
17981
17982
17983
17984
17985
17986
17987
17988
17989
17990
17991
17992
17993
17994
17995
17996
17997
17998
17999
18000
18001
18002
18003
18004
18005
18006
18007
18008
18009
18010
18011
18012
18013
18014
18015
18016
18017
18018
18019
18020
18021
18022
18023
18024
18025
18026
18027
18028
18029
18030
18031
18032
18033
18034
18035
18036
18037
18038
18039
18040
18041
18042
18043
18044
18045
18046
18047
18048
18049
18050
18051
18052
18053
18054
18055
18056
18057
18058
18059
18060
18061
18062
18063
18064
18065
18066
18067
18068
18069
18070
18071
18072
18073
18074
18075
18076
18077
18078
18079
18080
18081
18082
18083
18084
18085
18086
18087
18088
18089
18090
18091
18092
18093
18094
18095
18096
18097
18098
18099
18100
18101
18102
18103
18104
18105
18106
18107
18108
18109
18110
18111
18112
18113
18114
18115
18116
18117
18118
18119
18120
18121
18122
18123
18124
18125
18126
18127
18128
18129
18130
18131
18132
18133
18134
18135
18136
18137
18138
18139
18140
18141
18142
18143
18144
18145
18146
18147
18148
18149
18150
18151
18152
18153
18154
18155
18156
18157
18158
18159
18160
18161
18162
18163
18164
18165
18166
18167
18168
18169
18170
18171
18172
18173
18174
18175
18176
18177
18178
18179
18180
18181
18182
18183
18184
18185
18186
18187
18188
18189
18190
18191
18192
18193
18194
18195
18196
18197
18198
18199
18200
18201
18202
18203
18204
18205
18206
18207
18208
18209
18210
18211
18212
18213
18214
18215
18216
18217
18218
18219
18220
18221
18222
18223
18224
18225
18226
18227
18228
18229
18230
18231
18232
18233
18234
18235
18236
18237
18238
18239
18240
18241
18242
18243
18244
18245
18246
18247
18248
18249
18250
18251
18252
18253
18254
18255
18256
18257
18258
18259
18260
18261
18262
18263
18264
18265
18266
18267
18268
18269
18270
18271
18272
18273
18274
18275
18276
18277
18278
18279
18280
18281
18282
18283
18284
18285
18286
18287
18288
18289
18290
18291
18292
18293
18294
18295
18296
18297
18298
18299
18300
18301
18302
18303
18304
18305
18306
18307
18308
18309
18310
18311
18312
18313
18314
18315
18316
18317
18318
18319
18320
18321
18322
18323
18324
18325
18326
18327
18328
18329
18330
18331
18332
18333
18334
18335
18336
18337
18338
18339
18340
18341
18342
18343
18344
18345
18346
18347
18348
18349
18350
18351
18352
18353
18354
18355
18356
18357
18358
18359
18360
18361
18362
18363
18364
18365
18366
18367
18368
18369
18370
18371
18372
18373
18374
18375
18376
18377
18378
18379
18380
18381
18382
18383
18384
18385
18386
18387
18388
18389
18390
18391
18392
18393
18394
18395
18396
18397
18398
18399
18400
18401
18402
18403
18404
18405
18406
18407
18408
18409
18410
18411
18412
18413
18414
18415
18416
18417
18418
18419
18420
18421
18422
18423
18424
18425
18426
18427
18428
18429
18430
18431
18432
18433
18434
18435
18436
18437
18438
18439
18440
18441
18442
18443
18444
18445
18446
18447
18448
18449
18450
18451
18452
18453
18454
18455
18456
18457
18458
18459
18460
18461
18462
18463
18464
18465
18466
18467
18468
18469
18470
18471
18472
18473
18474
18475
18476
18477
18478
18479
18480
18481
18482
18483
18484
18485
18486
18487
18488
18489
18490
18491
18492
18493
18494
18495
18496
18497
18498
18499
18500
18501
18502
18503
18504
18505
18506
18507
18508
18509
18510
18511
18512
18513
18514
18515
18516
18517
18518
18519
18520
18521
18522
18523
18524
18525
18526
18527
18528
18529
18530
18531
18532
18533
18534
18535
18536
18537
18538
18539
18540
18541
18542
18543
18544
18545
18546
18547
18548
18549
18550
18551
18552
18553
18554
18555
18556
18557
18558
18559
18560
18561
18562
18563
18564
18565
18566
18567
18568
18569
18570
18571
18572
18573
18574
18575
18576
18577
18578
18579
18580
18581
18582
18583
18584
18585
18586
18587
18588
18589
18590
18591
18592
18593
18594
18595
18596
18597
18598
18599
18600
18601
18602
18603
18604
18605
18606
18607
18608
18609
18610
18611
18612
18613
18614
18615
18616
18617
18618
18619
18620
18621
18622
18623
18624
18625
18626
18627
18628
18629
18630
18631
18632
18633
18634
18635
18636
18637
18638
18639
18640
18641
18642
18643
18644
18645
18646
18647
18648
18649
18650
18651
18652
18653
18654
18655
18656
18657
18658
18659
18660
18661
18662
18663
18664
18665
18666
18667
18668
18669
18670
18671
18672
18673
18674
18675
18676
18677
18678
18679
18680
18681
18682
18683
18684
18685
18686
18687
18688
18689
18690
18691
18692
18693
18694
18695
18696
18697
18698
18699
18700
18701
18702
18703
18704
18705
18706
18707
18708
18709
18710
18711
18712
18713
18714
18715
18716
18717
18718
18719
18720
18721
18722
18723
18724
18725
18726
18727
18728
18729
18730
18731
18732
18733
18734
18735
18736
18737
18738
18739
18740
18741
18742
18743
18744
18745
18746
18747
18748
18749
18750
18751
18752
18753
18754
18755
18756
18757
18758
18759
18760
18761
18762
18763
18764
18765
18766
18767
18768
18769
18770
18771
18772
18773
18774
18775
18776
18777
18778
18779
18780
18781
18782
18783
18784
18785
18786
18787
18788
18789
18790
18791
18792
18793
18794
18795
18796
18797
18798
18799
18800
18801
18802
18803
18804
18805
18806
18807
18808
18809
18810
18811
18812
18813
18814
18815
18816
18817
18818
18819
18820
18821
18822
18823
18824
18825
18826
18827
18828
18829
18830
18831
18832
18833
18834
18835
18836
18837
18838
18839
18840
18841
18842
18843
18844
18845
18846
18847
18848
18849
18850
18851
18852
18853
18854
18855
18856
18857
18858
18859
18860
18861
18862
18863
18864
18865
18866
18867
18868
18869
18870
18871
18872
18873
18874
18875
18876
18877
18878
18879
18880
18881
18882
18883
18884
18885
18886
18887
18888
18889
18890
18891
18892
18893
18894
18895
18896
18897
18898
18899
18900
18901
18902
18903
18904
18905
18906
18907
18908
18909
18910
18911
18912
18913
18914
18915
18916
18917
18918
18919
18920
18921
18922
18923
18924
18925
18926
18927
18928
18929
18930
18931
18932
18933
18934
18935
18936
18937
18938
18939
18940
18941
18942
18943
18944
18945
18946
18947
18948
18949
18950
18951
18952
18953
18954
18955
18956
18957
18958
18959
18960
18961
18962
18963
18964
18965
18966
18967
18968
18969
18970
18971
18972
18973
18974
18975
18976
18977
18978
18979
18980
18981
18982
18983
18984
18985
18986
18987
18988
18989
18990
18991
18992
18993
18994
18995
18996
18997
18998
18999
19000
19001
19002
19003
19004
19005
19006
19007
19008
19009
19010
19011
19012
19013
19014
19015
19016
19017
19018
19019
19020
19021
19022
19023
19024
19025
19026
19027
19028
19029
19030
19031
19032
19033
19034
19035
19036
19037
19038
19039
19040
19041
19042
19043
19044
19045
19046
19047
19048
19049
19050
19051
19052
19053
19054
19055
19056
19057
19058
19059
19060
19061
19062
19063
19064
19065
19066
19067
19068
19069
19070
19071
19072
19073
19074
19075
19076
19077
19078
19079
19080
19081
19082
19083
19084
19085
19086
19087
19088
19089
19090
19091
19092
19093
19094
19095
19096
19097
19098
19099
19100
19101
19102
19103
19104
19105
19106
19107
19108
19109
19110
19111
19112
19113
19114
19115
19116
19117
19118
19119
19120
19121
19122
19123
19124
19125
19126
19127
19128
19129
19130
19131
19132
19133
19134
19135
19136
19137
19138
19139
19140
19141
19142
19143
19144
19145
19146
19147
19148
19149
19150
19151
19152
19153
19154
19155
19156
19157
19158
19159
19160
19161
19162
19163
19164
19165
19166
19167
19168
19169
19170
19171
19172
19173
19174
19175
19176
19177
19178
19179
19180
19181
19182
19183
19184
19185
19186
19187
19188
19189
19190
19191
19192
19193
19194
19195
19196
19197
19198
19199
19200
19201
19202
19203
19204
19205
19206
19207
19208
19209
19210
19211
19212
19213
19214
19215
19216
19217
19218
19219
19220
19221
19222
19223
19224
19225
19226
19227
19228
19229
19230
19231
19232
19233
19234
19235
19236
19237
19238
19239
19240
19241
19242
19243
19244
19245
19246
19247
19248
19249
19250
19251
19252
19253
19254
19255
19256
19257
19258
19259
19260
19261
19262
19263
19264
19265
19266
19267
19268
19269
19270
19271
19272
19273
19274
19275
19276
19277
19278
19279
19280
19281
19282
19283
19284
19285
19286
19287
19288
19289
19290
19291
19292
19293
19294
19295
19296
19297
19298
19299
19300
19301
19302
19303
19304
19305
19306
19307
19308
19309
19310
19311
19312
19313
19314
19315
19316
19317
19318
19319
19320
19321
19322
19323
19324
19325
19326
19327
19328
19329
19330
19331
19332
19333
19334
19335
19336
19337
19338
19339
19340
19341
19342
19343
19344
19345
19346
19347
19348
19349
19350
19351
19352
19353
19354
19355
19356
19357
19358
19359
19360
19361
19362
19363
19364
19365
19366
19367
19368
19369
19370
19371
19372
19373
19374
19375
19376
19377
19378
19379
19380
19381
19382
19383
19384
19385
19386
19387
19388
19389
19390
19391
19392
19393
19394
19395
19396
19397
19398
19399
19400
19401
19402
19403
19404
19405
19406
19407
19408
19409
19410
19411
19412
19413
19414
19415
19416
19417
19418
19419
19420
19421
19422
19423
19424
19425
19426
19427
19428
19429
19430
19431
19432
19433
19434
19435
19436
19437
19438
19439
19440
19441
19442
19443
19444
19445
19446
19447
19448
19449
19450
19451
19452
19453
19454
19455
19456
19457
19458
19459
19460
19461
19462
19463
19464
19465
19466
19467
19468
19469
19470
19471
19472
19473
19474
19475
19476
19477
19478
19479
19480
19481
19482
19483
19484
19485
19486
19487
19488
19489
19490
19491
19492
19493
19494
19495
19496
19497
19498
19499
19500
19501
19502
19503
19504
19505
19506
19507
19508
19509
19510
19511
19512
19513
19514
19515
19516
19517
19518
19519
19520
19521
19522
19523
19524
19525
19526
19527
19528
19529
19530
19531
19532
19533
19534
19535
19536
19537
19538
19539
19540
19541
19542
19543
19544
19545
19546
19547
19548
19549
19550
19551
19552
19553
19554
19555
19556
19557
19558
19559
19560
19561
19562
19563
19564
19565
19566
19567
19568
19569
19570
19571
19572
19573
19574
19575
19576
19577
19578
19579
19580
19581
19582
19583
19584
19585
19586
19587
19588
19589
19590
19591
19592
19593
19594
19595
19596
19597
19598
19599
19600
19601
19602
19603
19604
19605
19606
19607
19608
19609
19610
19611
19612
19613
19614
19615
19616
19617
19618
19619
19620
19621
19622
19623
19624
19625
19626
19627
19628
19629
19630
19631
19632
19633
19634
19635
19636
19637
19638
19639
19640
19641
19642
19643
19644
19645
19646
19647
19648
19649
19650
19651
19652
19653
19654
19655
19656
19657
19658
19659
19660
19661
19662
19663
19664
19665
19666
19667
19668
19669
19670
19671
19672
19673
19674
19675
19676
19677
19678
19679
19680
19681
19682
19683
19684
19685
19686
19687
19688
19689
19690
19691
19692
19693
19694
19695
19696
19697
19698
19699
19700
19701
19702
19703
19704
19705
19706
19707
19708
19709
19710
19711
19712
19713
19714
19715
19716
19717
19718
19719
19720
19721
19722
19723
19724
19725
19726
19727
19728
19729
19730
19731
19732
19733
19734
19735
19736
19737
19738
19739
19740
19741
19742
19743
19744
19745
19746
19747
19748
19749
19750
19751
19752
19753
19754
19755
19756
19757
19758
19759
19760
19761
19762
19763
19764
19765
19766
19767
19768
19769
19770
19771
19772
19773
19774
19775
19776
19777
19778
19779
19780
19781
19782
19783
19784
19785
19786
19787
19788
19789
19790
19791
19792
19793
19794
19795
19796
19797
19798
19799
19800
19801
19802
19803
19804
19805
19806
19807
19808
19809
19810
19811
19812
19813
19814
19815
19816
19817
19818
19819
19820
19821
19822
19823
19824
19825
19826
19827
19828
19829
19830
19831
19832
19833
19834
19835
19836
19837
19838
19839
19840
19841
19842
19843
19844
19845
19846
19847
19848
19849
19850
19851
19852
19853
19854
19855
19856
19857
19858
19859
19860
19861
19862
19863
19864
19865
19866
19867
19868
19869
19870
19871
19872
19873
19874
19875
19876
19877
19878
19879
19880
19881
19882
19883
19884
19885
19886
19887
19888
19889
19890
19891
19892
19893
19894
19895
19896
19897
19898
19899
19900
19901
19902
19903
19904
19905
19906
19907
19908
19909
19910
19911
19912
19913
19914
19915
19916
19917
19918
19919
19920
19921
19922
19923
19924
19925
19926
19927
19928
19929
19930
19931
19932
19933
19934
19935
19936
19937
19938
19939
19940
19941
19942
19943
19944
19945
19946
19947
19948
19949
19950
19951
19952
19953
19954
19955
19956
19957
19958
19959
19960
19961
19962
19963
19964
19965
19966
19967
19968
19969
19970
19971
19972
19973
19974
19975
19976
19977
19978
19979
19980
19981
19982
19983
19984
19985
19986
19987
19988
19989
19990
19991
19992
19993
19994
19995
19996
19997
19998
19999
20000
20001
20002
20003
20004
20005
20006
20007
20008
20009
20010
20011
20012
20013
20014
20015
20016
20017
20018
20019
20020
20021
20022
20023
20024
20025
20026
20027
20028
20029
20030
20031
20032
20033
20034
20035
20036
20037
20038
20039
20040
20041
20042
20043
20044
20045
20046
20047
20048
20049
20050
20051
20052
20053
20054
20055
20056
20057
20058
20059
20060
20061
20062
20063
20064
20065
20066
20067
20068
20069
20070
20071
20072
20073
20074
20075
20076
20077
20078
20079
20080
20081
20082
20083
20084
20085
20086
20087
20088
20089
20090
20091
20092
20093
20094
20095
20096
20097
20098
20099
20100
20101
20102
20103
20104
20105
20106
20107
20108
20109
20110
20111
20112
20113
20114
20115
20116
20117
20118
20119
20120
20121
20122
20123
20124
20125
20126
20127
20128
20129
20130
20131
20132
20133
20134
20135
20136
20137
20138
20139
20140
20141
20142
20143
20144
20145
20146
20147
20148
20149
20150
20151
20152
20153
20154
20155
20156
20157
20158
20159
20160
20161
20162
20163
20164
20165
20166
20167
20168
20169
20170
20171
20172
20173
20174
20175
20176
20177
20178
20179
20180
20181
20182
20183
20184
20185
20186
20187
20188
20189
20190
20191
20192
20193
20194
20195
20196
20197
20198
20199
20200
20201
20202
20203
20204
20205
20206
20207
20208
20209
20210
20211
20212
20213
20214
20215
20216
20217
20218
20219
20220
20221
20222
20223
20224
20225
20226
20227
20228
20229
20230
20231
20232
20233
20234
20235
20236
20237
20238
20239
20240
20241
20242
20243
20244
20245
20246
20247
20248
20249
20250
20251
20252
20253
20254
20255
20256
20257
20258
20259
20260
20261
20262
20263
20264
20265
20266
20267
20268
20269
20270
20271
20272
20273
20274
20275
20276
20277
20278
20279
20280
20281
20282
20283
20284
20285
20286
20287
20288
20289
20290
20291
20292
20293
20294
20295
20296
20297
20298
20299
20300
20301
20302
20303
20304
20305
20306
20307
20308
20309
20310
20311
20312
20313
20314
20315
20316
20317
20318
20319
20320
20321
20322
20323
20324
20325
20326
20327
20328
20329
20330
20331
20332
20333
20334
20335
20336
20337
20338
20339
20340
20341
20342
20343
20344
20345
20346
20347
20348
20349
20350
20351
20352
20353
20354
20355
20356
20357
20358
20359
20360
20361
20362
20363
20364
20365
20366
20367
20368
20369
20370
20371
20372
20373
20374
20375
20376
20377
20378
20379
20380
20381
20382
20383
20384
20385
20386
20387
20388
20389
20390
20391
20392
20393
20394
20395
20396
20397
20398
20399
20400
20401
20402
20403
20404
20405
20406
20407
20408
20409
20410
20411
20412
20413
20414
20415
20416
20417
20418
20419
20420
20421
20422
20423
20424
20425
20426
20427
20428
20429
20430
20431
20432
20433
20434
20435
20436
20437
20438
20439
20440
20441
20442
20443
20444
20445
20446
20447
20448
20449
20450
20451
20452
20453
20454
20455
20456
20457
20458
20459
20460
20461
20462
20463
20464
20465
20466
20467
20468
20469
20470
20471
20472
20473
20474
20475
20476
20477
20478
20479
20480
20481
20482
20483
20484
20485
20486
20487
20488
20489
20490
20491
20492
20493
20494
20495
20496
20497
20498
20499
20500
20501
20502
20503
20504
20505
20506
20507
20508
20509
20510
20511
20512
20513
20514
20515
20516
20517
20518
20519
20520
20521
20522
20523
20524
20525
20526
20527
20528
20529
20530
20531
20532
20533
20534
20535
20536
20537
20538
20539
20540
20541
20542
20543
20544
20545
20546
20547
20548
20549
20550
20551
20552
20553
20554
20555
20556
20557
20558
20559
20560
20561
20562
20563
20564
20565
20566
20567
20568
20569
20570
20571
20572
20573
20574
20575
20576
20577
20578
20579
20580
20581
20582
20583
20584
20585
20586
20587
20588
20589
20590
20591
20592
20593
20594
20595
20596
20597
20598
20599
20600
20601
20602
20603
20604
20605
20606
20607
20608
20609
20610
20611
20612
20613
20614
20615
20616
20617
20618
20619
20620
20621
20622
20623
20624
20625
20626
20627
20628
20629
20630
20631
20632
20633
20634
20635
20636
20637
20638
20639
20640
20641
20642
20643
20644
20645
20646
20647
20648
20649
20650
20651
20652
20653
20654
20655
20656
20657
20658
20659
20660
20661
20662
20663
20664
20665
20666
20667
20668
20669
20670
20671
20672
20673
20674
20675
20676
20677
20678
20679
20680
20681
20682
20683
20684
20685
20686
20687
20688
20689
20690
20691
20692
20693
20694
20695
20696
20697
20698
20699
20700
20701
20702
20703
20704
20705
20706
20707
20708
20709
20710
20711
20712
20713
20714
20715
20716
20717
20718
20719
20720
20721
20722
20723
20724
20725
20726
20727
20728
20729
20730
20731
20732
20733
20734
20735
20736
20737
20738
20739
20740
20741
20742
20743
20744
20745
20746
20747
20748
20749
20750
20751
20752
20753
20754
20755
20756
20757
20758
20759
20760
20761
20762
20763
20764
20765
20766
20767
20768
20769
20770
20771
20772
20773
20774
20775
20776
20777
20778
20779
20780
20781
20782
20783
20784
20785
20786
20787
20788
20789
20790
20791
20792
20793
20794
20795
20796
20797
20798
20799
20800
20801
20802
20803
20804
20805
20806
20807
20808
20809
20810
20811
20812
20813
20814
20815
20816
20817
20818
20819
20820
20821
20822
20823
20824
20825
20826
20827
20828
20829
20830
20831
20832
20833
20834
20835
20836
20837
20838
20839
20840
20841
20842
20843
20844
20845
20846
20847
20848
20849
20850
20851
20852
20853
20854
20855
20856
20857
20858
20859
20860
20861
20862
20863
20864
20865
20866
20867
20868
20869
20870
20871
20872
20873
20874
20875
20876
20877
20878
20879
20880
20881
20882
20883
20884
20885
20886
20887
20888
20889
20890
20891
20892
20893
20894
20895
20896
20897
20898
20899
20900
20901
20902
20903
20904
20905
20906
20907
20908
20909
20910
20911
20912
20913
20914
20915
20916
20917
20918
20919
20920
20921
20922
20923
20924
20925
20926
20927
20928
20929
20930
20931
20932
20933
20934
20935
20936
20937
20938
20939
20940
20941
20942
20943
20944
20945
20946
20947
20948
20949
20950
20951
20952
20953
20954
20955
20956
20957
20958
20959
20960
20961
20962
20963
20964
20965
20966
20967
20968
20969
20970
20971
20972
20973
20974
20975
20976
20977
20978
20979
20980
20981
20982
20983
20984
20985
20986
20987
20988
20989
20990
20991
20992
20993
20994
20995
20996
20997
20998
20999
21000
21001
21002
21003
21004
21005
21006
21007
21008
21009
21010
21011
21012
21013
21014
21015
21016
21017
21018
21019
21020
21021
21022
21023
21024
21025
21026
21027
21028
21029
21030
21031
21032
21033
21034
21035
21036
21037
21038
21039
21040
21041
21042
21043
21044
21045
21046
21047
21048
21049
21050
21051
21052
21053
21054
21055
21056
21057
21058
21059
21060
21061
21062
21063
21064
21065
21066
21067
21068
21069
21070
21071
21072
21073
21074
21075
21076
21077
21078
21079
21080
21081
21082
21083
21084
21085
21086
21087
21088
21089
21090
21091
21092
21093
21094
21095
21096
21097
21098
21099
21100
21101
21102
21103
21104
21105
21106
21107
21108
21109
21110
21111
21112
21113
21114
21115
21116
21117
21118
21119
21120
21121
21122
21123
21124
21125
21126
21127
21128
21129
21130
21131
21132
21133
21134
21135
21136
21137
21138
21139
21140
21141
21142
21143
21144
21145
21146
21147
21148
21149
21150
21151
21152
21153
21154
21155
21156
21157
21158
21159
21160
21161
21162
21163
21164
21165
21166
21167
21168
21169
21170
21171
21172
21173
21174
21175
21176
21177
21178
21179
21180
21181
21182
21183
21184
21185
21186
21187
21188
21189
21190
21191
21192
21193
21194
21195
21196
21197
21198
21199
21200
21201
21202
21203
21204
21205
21206
21207
21208
21209
21210
21211
21212
21213
21214
21215
21216
21217
21218
21219
21220
21221
21222
21223
21224
21225
21226
21227
21228
21229
21230
21231
21232
21233
21234
21235
21236
21237
21238
21239
21240
21241
21242
21243
21244
21245
21246
21247
21248
21249
21250
21251
21252
21253
21254
21255
21256
21257
21258
21259
21260
21261
21262
21263
21264
21265
21266
21267
21268
21269
21270
21271
21272
21273
21274
21275
21276
21277
21278
21279
21280
21281
21282
21283
21284
21285
21286
21287
21288
21289
21290
21291
21292
21293
21294
21295
21296
21297
21298
21299
21300
21301
21302
21303
21304
21305
21306
21307
21308
21309
21310
21311
21312
21313
21314
21315
21316
21317
21318
21319
21320
21321
21322
21323
21324
21325
21326
21327
21328
21329
21330
21331
21332
21333
21334
21335
21336
21337
21338
21339
21340
21341
21342
21343
21344
21345
21346
21347
21348
21349
21350
21351
21352
21353
21354
21355
21356
21357
21358
21359
21360
21361
21362
21363
21364
21365
21366
21367
21368
21369
21370
21371
21372
21373
21374
21375
21376
21377
21378
21379
21380
21381
21382
21383
21384
21385
21386
21387
21388
21389
21390
21391
21392
21393
21394
21395
21396
21397
21398
21399
21400
21401
21402
21403
21404
21405
21406
21407
21408
21409
21410
21411
21412
21413
21414
21415
21416
21417
21418
21419
21420
21421
21422
21423
21424
21425
21426
21427
21428
21429
21430
21431
21432
21433
21434
21435
21436
21437
21438
21439
21440
21441
21442
21443
21444
21445
21446
21447
21448
21449
21450
21451
21452
21453
21454
21455
21456
21457
21458
21459
21460
21461
21462
21463
21464
21465
21466
21467
21468
21469
21470
21471
21472
21473
21474
21475
21476
21477
21478
21479
21480
21481
21482
21483
21484
21485
21486
21487
21488
21489
21490
21491
21492
21493
21494
21495
21496
21497
21498
21499
21500
21501
21502
21503
21504
21505
21506
21507
21508
21509
21510
21511
21512
21513
21514
21515
21516
21517
21518
21519
21520
21521
21522
21523
21524
21525
21526
21527
21528
21529
21530
21531
21532
21533
21534
21535
21536
21537
21538
21539
21540
21541
21542
21543
21544
21545
21546
21547
21548
21549
21550
21551
21552
21553
21554
21555
21556
21557
21558
21559
21560
21561
21562
21563
21564
21565
21566
21567
21568
21569
21570
21571
21572
21573
21574
21575
21576
21577
21578
21579
21580
21581
21582
21583
21584
21585
21586
21587
21588
21589
21590
21591
21592
21593
21594
21595
21596
21597
21598
21599
21600
21601
21602
21603
21604
21605
21606
21607
21608
21609
21610
21611
21612
21613
21614
21615
21616
21617
21618
21619
21620
21621
21622
21623
21624
21625
21626
21627
21628
21629
21630
21631
21632
21633
21634
21635
21636
21637
21638
21639
21640
21641
21642
21643
21644
21645
21646
21647
21648
21649
21650
21651
21652
21653
21654
21655
21656
21657
21658
21659
21660
21661
21662
21663
21664
21665
21666
21667
21668
21669
21670
21671
21672
21673
21674
21675
21676
21677
21678
21679
21680
21681
21682
21683
21684
21685
21686
21687
21688
21689
21690
21691
21692
21693
21694
21695
21696
21697
21698
21699
21700
21701
21702
21703
21704
21705
21706
21707
21708
21709
21710
21711
21712
21713
21714
21715
21716
21717
21718
21719
21720
21721
21722
21723
21724
21725
21726
21727
21728
21729
21730
21731
21732
21733
21734
21735
21736
21737
21738
21739
21740
21741
21742
21743
21744
21745
21746
21747
21748
21749
21750
21751
21752
21753
21754
21755
21756
21757
21758
21759
21760
21761
21762
21763
21764
21765
21766
21767
21768
21769
21770
21771
21772
21773
21774
21775
21776
21777
21778
21779
21780
21781
21782
21783
21784
21785
21786
21787
21788
21789
21790
21791
21792
21793
21794
21795
21796
21797
21798
21799
21800
21801
21802
21803
21804
21805
21806
21807
21808
21809
21810
21811
21812
21813
21814
21815
21816
21817
21818
21819
21820
21821
21822
21823
21824
21825
21826
21827
21828
21829
21830
21831
21832
21833
21834
21835
21836
21837
21838
21839
21840
21841
21842
21843
21844
21845
21846
21847
21848
21849
21850
21851
21852
21853
21854
21855
21856
21857
21858
21859
21860
21861
21862
21863
21864
21865
21866
21867
21868
21869
21870
21871
21872
21873
21874
21875
21876
21877
21878
21879
21880
21881
21882
21883
21884
21885
21886
21887
21888
21889
21890
21891
21892
21893
21894
21895
21896
21897
21898
21899
21900
21901
21902
21903
21904
21905
21906
21907
21908
21909
21910
21911
21912
21913
21914
21915
21916
21917
21918
21919
21920
21921
21922
21923
21924
21925
21926
21927
21928
21929
21930
21931
21932
21933
21934
21935
21936
21937
21938
21939
21940
21941
21942
21943
21944
21945
21946
21947
21948
21949
21950
21951
21952
21953
21954
21955
21956
21957
21958
21959
21960
21961
21962
21963
21964
21965
21966
21967
21968
21969
21970
21971
21972
21973
21974
21975
21976
21977
21978
21979
21980
21981
21982
21983
21984
21985
21986
21987
21988
21989
21990
21991
21992
21993
21994
21995
21996
21997
21998
21999
22000
22001
22002
22003
22004
22005
22006
22007
22008
22009
22010
22011
22012
22013
22014
22015
22016
22017
22018
22019
22020
22021
22022
22023
22024
22025
22026
22027
22028
22029
22030
22031
22032
22033
22034
22035
22036
22037
22038
22039
22040
22041
22042
22043
22044
22045
22046
22047
22048
22049
22050
22051
22052
22053
22054
22055
22056
22057
22058
22059
22060
22061
22062
22063
22064
22065
22066
22067
22068
22069
22070
22071
22072
22073
22074
22075
22076
22077
22078
22079
22080
22081
22082
22083
22084
22085
22086
22087
22088
22089
22090
22091
22092
22093
22094
22095
22096
22097
22098
22099
22100
22101
22102
22103
22104
22105
22106
22107
22108
22109
22110
22111
22112
22113
22114
22115
22116
22117
22118
22119
22120
22121
22122
22123
22124
22125
22126
22127
22128
22129
22130
22131
22132
22133
22134
22135
22136
22137
22138
22139
22140
22141
22142
22143
22144
22145
22146
22147
22148
22149
22150
22151
22152
22153
22154
22155
22156
22157
22158
22159
22160
22161
22162
22163
22164
22165
22166
22167
22168
22169
22170
22171
22172
22173
22174
22175
22176
22177
22178
22179
22180
22181
22182
22183
22184
22185
22186
22187
22188
22189
22190
22191
22192
22193
22194
22195
22196
22197
22198
22199
22200
22201
22202
22203
22204
22205
22206
22207
22208
22209
22210
22211
22212
22213
22214
22215
22216
22217
22218
22219
22220
22221
22222
22223
22224
22225
22226
22227
22228
22229
22230
22231
22232
22233
22234
22235
22236
22237
22238
22239
22240
22241
22242
22243
22244
22245
22246
22247
22248
22249
22250
22251
22252
22253
22254
22255
22256
22257
22258
22259
22260
22261
22262
22263
22264
22265
22266
22267
22268
22269
22270
22271
22272
22273
22274
22275
22276
22277
22278
22279
22280
22281
22282
22283
22284
22285
22286
22287
22288
22289
22290
22291
22292
22293
22294
22295
22296
22297
22298
22299
22300
22301
22302
22303
22304
22305
22306
22307
22308
22309
22310
22311
22312
22313
22314
22315
22316
22317
22318
22319
22320
22321
22322
22323
22324
22325
22326
22327
22328
22329
22330
22331
22332
22333
22334
22335
22336
22337
22338
22339
22340
22341
22342
22343
22344
22345
22346
22347
22348
22349
22350
22351
22352
22353
22354
22355
22356
22357
22358
22359
22360
22361
22362
22363
22364
22365
22366
22367
22368
22369
22370
22371
22372
22373
22374
22375
22376
22377
22378
22379
22380
22381
22382
22383
22384
22385
22386
22387
22388
22389
22390
22391
22392
22393
22394
22395
22396
22397
22398
22399
22400
22401
22402
22403
22404
22405
22406
22407
22408
22409
22410
22411
22412
22413
22414
22415
22416
22417
22418
22419
22420
22421
22422
22423
22424
22425
22426
22427
22428
22429
22430
22431
22432
22433
22434
22435
22436
22437
22438
22439
22440
22441
22442
22443
22444
22445
22446
22447
22448
22449
22450
22451
22452
22453
22454
22455
22456
22457
22458
22459
22460
22461
22462
22463
22464
22465
22466
22467
22468
22469
22470
22471
22472
22473
22474
22475
22476
22477
22478
22479
22480
22481
22482
22483
22484
22485
22486
22487
22488
22489
22490
22491
22492
22493
22494
22495
22496
22497
22498
22499
22500
22501
22502
22503
22504
22505
22506
22507
22508
22509
22510
22511
22512
22513
22514
22515
22516
22517
22518
22519
22520
22521
22522
22523
22524
22525
22526
22527
22528
22529
22530
22531
22532
22533
22534
22535
22536
22537
22538
22539
22540
22541
22542
22543
22544
22545
22546
22547
22548
22549
22550
22551
22552
22553
22554
22555
22556
22557
22558
22559
22560
22561
22562
22563
22564
22565
22566
22567
22568
22569
22570
22571
22572
22573
22574
22575
22576
22577
22578
22579
22580
22581
22582
22583
22584
22585
22586
22587
22588
22589
22590
22591
22592
22593
22594
22595
22596
22597
22598
22599
22600
22601
22602
22603
22604
22605
22606
22607
22608
22609
22610
22611
22612
22613
22614
22615
22616
22617
22618
22619
22620
22621
22622
22623
22624
22625
22626
22627
22628
22629
22630
22631
22632
22633
22634
22635
22636
22637
22638
22639
22640
22641
22642
22643
22644
22645
22646
22647
22648
22649
22650
22651
22652
22653
22654
22655
22656
22657
22658
22659
22660
22661
22662
22663
22664
22665
22666
22667
22668
22669
22670
22671
22672
22673
22674
22675
22676
22677
22678
22679
22680
22681
22682
22683
22684
22685
22686
22687
22688
22689
22690
22691
22692
22693
22694
22695
22696
22697
22698
22699
22700
22701
22702
22703
22704
22705
22706
22707
22708
22709
22710
22711
22712
22713
22714
22715
22716
22717
22718
22719
22720
22721
22722
22723
22724
22725
22726
22727
22728
22729
22730
22731
22732
22733
22734
22735
22736
22737
22738
22739
22740
22741
22742
22743
22744
22745
22746
22747
22748
22749
22750
22751
22752
22753
22754
22755
22756
22757
22758
22759
22760
22761
22762
22763
22764
22765
22766
22767
22768
22769
22770
22771
22772
22773
22774
22775
22776
22777
22778
22779
22780
22781
22782
22783
22784
22785
22786
22787
22788
22789
22790
22791
22792
22793
22794
22795
22796
22797
22798
22799
22800
22801
22802
22803
22804
22805
22806
22807
22808
22809
22810
22811
22812
22813
22814
22815
22816
22817
22818
22819
22820
22821
22822
22823
22824
22825
22826
22827
22828
22829
22830
22831
22832
22833
22834
22835
22836
22837
22838
22839
22840
22841
22842
22843
22844
22845
22846
22847
22848
22849
22850
22851
22852
22853
22854
22855
22856
22857
22858
22859
22860
22861
22862
22863
22864
22865
22866
22867
22868
22869
22870
22871
22872
22873
22874
22875
22876
22877
22878
22879
22880
22881
22882
22883
22884
22885
22886
22887
22888
22889
22890
22891
22892
22893
22894
22895
22896
22897
22898
22899
22900
22901
22902
22903
22904
22905
22906
22907
22908
22909
22910
22911
22912
22913
22914
22915
22916
22917
22918
22919
22920
22921
22922
22923
22924
22925
22926
22927
22928
22929
22930
22931
22932
22933
22934
22935
22936
22937
22938
22939
22940
22941
22942
22943
22944
22945
22946
22947
22948
22949
22950
22951
22952
22953
22954
22955
22956
22957
22958
22959
22960
22961
22962
22963
22964
22965
22966
22967
22968
22969
22970
22971
22972
22973
22974
22975
22976
22977
22978
22979
22980
22981
22982
22983
22984
22985
22986
22987
22988
22989
22990
22991
22992
22993
22994
22995
22996
22997
22998
22999
23000
23001
23002
23003
23004
23005
23006
23007
23008
23009
23010
23011
23012
23013
23014
23015
23016
23017
23018
23019
23020
23021
23022
23023
23024
23025
23026
23027
23028
23029
23030
23031
23032
23033
23034
23035
23036
23037
23038
23039
23040
23041
23042
23043
23044
23045
23046
23047
23048
23049
23050
23051
23052
23053
23054
23055
23056
23057
23058
23059
23060
23061
23062
23063
23064
23065
23066
23067
23068
23069
23070
23071
23072
23073
23074
23075
23076
23077
23078
23079
23080
23081
23082
23083
23084
23085
23086
23087
23088
23089
23090
23091
23092
23093
23094
23095
23096
23097
23098
23099
23100
23101
23102
23103
23104
23105
23106
23107
23108
23109
23110
23111
23112
23113
23114
23115
23116
23117
23118
23119
23120
23121
23122
23123
23124
23125
23126
23127
23128
23129
23130
23131
23132
23133
23134
23135
23136
23137
23138
23139
23140
23141
23142
23143
23144
23145
23146
23147
23148
23149
23150
23151
23152
23153
23154
23155
23156
23157
23158
23159
23160
23161
23162
23163
23164
23165
23166
23167
23168
23169
23170
23171
23172
23173
23174
23175
23176
23177
23178
23179
23180
23181
23182
23183
23184
23185
23186
23187
23188
23189
23190
23191
23192
23193
23194
23195
23196
23197
23198
23199
23200
23201
23202
23203
23204
23205
23206
23207
23208
23209
23210
23211
23212
23213
23214
23215
23216
23217
23218
23219
23220
23221
23222
23223
23224
23225
23226
23227
23228
23229
23230
23231
23232
23233
23234
23235
23236
23237
23238
23239
23240
23241
23242
23243
23244
23245
23246
23247
23248
23249
23250
23251
23252
23253
23254
23255
23256
23257
23258
23259
23260
23261
23262
23263
23264
23265
23266
23267
23268
23269
23270
23271
23272
23273
23274
23275
23276
23277
23278
23279
23280
23281
23282
23283
23284
23285
23286
23287
23288
23289
23290
23291
23292
23293
23294
23295
23296
23297
23298
23299
23300
23301
23302
23303
23304
23305
23306
23307
23308
23309
23310
23311
23312
23313
23314
23315
23316
23317
23318
23319
23320
23321
23322
23323
23324
23325
23326
23327
23328
23329
23330
23331
23332
23333
23334
23335
23336
23337
23338
23339
23340
23341
23342
23343
23344
23345
23346
23347
23348
23349
23350
23351
23352
23353
23354
23355
23356
23357
23358
23359
23360
23361
23362
23363
23364
23365
23366
23367
23368
23369
23370
23371
23372
23373
23374
23375
23376
23377
23378
23379
23380
23381
23382
23383
23384
23385
23386
23387
23388
23389
23390
23391
23392
23393
23394
23395
23396
23397
23398
23399
23400
23401
23402
23403
23404
23405
23406
23407
23408
23409
23410
23411
23412
23413
23414
23415
23416
23417
23418
23419
23420
23421
23422
23423
23424
23425
23426
23427
23428
23429
23430
23431
23432
23433
23434
23435
23436
23437
23438
23439
23440
23441
23442
23443
23444
23445
23446
23447
23448
23449
23450
23451
23452
23453
23454
23455
23456
23457
23458
23459
23460
23461
23462
23463
23464
23465
23466
23467
23468
23469
23470
23471
23472
23473
23474
23475
23476
23477
23478
23479
23480
23481
23482
23483
23484
23485
23486
23487
23488
23489
23490
23491
23492
23493
23494
23495
23496
23497
23498
23499
23500
23501
23502
23503
23504
23505
23506
23507
23508
23509
23510
23511
23512
23513
23514
23515
23516
23517
23518
23519
23520
23521
23522
23523
23524
23525
23526
23527
23528
23529
23530
23531
23532
23533
23534
23535
23536
23537
23538
23539
23540
23541
23542
23543
23544
23545
23546
23547
23548
23549
23550
23551
23552
23553
23554
23555
23556
23557
23558
23559
23560
23561
23562
23563
23564
23565
23566
23567
23568
23569
23570
23571
23572
23573
23574
23575
23576
23577
23578
23579
23580
23581
23582
23583
23584
23585
23586
23587
23588
23589
23590
23591
23592
23593
23594
23595
23596
23597
23598
23599
23600
23601
23602
23603
23604
23605
23606
23607
23608
23609
23610
23611
23612
23613
23614
23615
23616
23617
23618
23619
23620
23621
23622
23623
23624
23625
23626
23627
23628
23629
23630
23631
23632
23633
23634
23635
23636
23637
23638
23639
23640
23641
23642
23643
23644
23645
23646
23647
23648
23649
23650
23651
23652
23653
23654
23655
23656
23657
23658
23659
23660
23661
23662
23663
23664
23665
23666
23667
23668
23669
23670
23671
23672
23673
23674
23675
23676
23677
23678
23679
23680
23681
23682
23683
23684
23685
23686
23687
23688
23689
23690
23691
23692
23693
23694
23695
23696
23697
23698
23699
23700
23701
23702
23703
23704
23705
23706
23707
23708
23709
23710
23711
23712
23713
23714
23715
23716
23717
23718
23719
23720
23721
23722
23723
23724
23725
23726
23727
23728
23729
23730
23731
23732
23733
23734
23735
23736
23737
23738
23739
23740
23741
23742
23743
23744
23745
23746
23747
23748
23749
23750
23751
23752
23753
23754
23755
23756
23757
23758
23759
23760
23761
23762
23763
23764
23765
23766
23767
23768
23769
23770
23771
23772
23773
23774
23775
23776
23777
23778
23779
23780
23781
23782
23783
23784
23785
23786
23787
23788
23789
23790
23791
23792
23793
23794
23795
23796
23797
23798
23799
23800
23801
23802
23803
23804
23805
23806
23807
23808
23809
23810
23811
23812
23813
23814
23815
23816
23817
23818
23819
23820
23821
23822
23823
23824
23825
23826
23827
23828
23829
23830
23831
23832
23833
23834
23835
23836
23837
23838
23839
23840
23841
23842
23843
23844
23845
23846
23847
23848
23849
23850
23851
23852
23853
23854
23855
23856
23857
23858
23859
23860
23861
23862
23863
23864
23865
23866
23867
23868
23869
23870
23871
23872
23873
23874
23875
23876
23877
23878
23879
23880
23881
23882
23883
23884
23885
23886
23887
23888
23889
23890
23891
23892
23893
23894
23895
23896
23897
23898
23899
23900
23901
23902
23903
23904
23905
23906
23907
23908
23909
23910
23911
23912
23913
23914
23915
23916
23917
23918
23919
23920
23921
23922
23923
23924
23925
23926
23927
23928
23929
23930
23931
23932
23933
23934
23935
23936
23937
23938
23939
23940
23941
23942
23943
23944
23945
23946
23947
23948
23949
23950
23951
23952
23953
23954
23955
23956
23957
23958
23959
23960
23961
23962
23963
23964
23965
23966
23967
23968
23969
23970
23971
23972
23973
23974
23975
23976
23977
23978
23979
23980
23981
23982
23983
23984
23985
23986
23987
23988
23989
23990
23991
23992
23993
23994
23995
23996
23997
23998
23999
24000
24001
24002
24003
24004
24005
24006
24007
24008
24009
24010
24011
24012
24013
24014
24015
24016
24017
24018
24019
24020
24021
24022
24023
24024
24025
24026
24027
24028
24029
24030
24031
24032
24033
24034
24035
24036
24037
24038
24039
24040
24041
24042
24043
24044
24045
24046
24047
24048
24049
24050
24051
24052
24053
24054
24055
24056
24057
24058
24059
24060
24061
24062
24063
24064
24065
24066
24067
24068
24069
24070
24071
24072
24073
24074
24075
24076
24077
24078
24079
24080
24081
24082
24083
24084
24085
24086
24087
24088
24089
24090
24091
24092
24093
24094
24095
24096
24097
24098
24099
24100
24101
24102
24103
24104
24105
24106
24107
24108
24109
24110
24111
24112
24113
24114
24115
24116
24117
24118
24119
24120
24121
24122
24123
24124
24125
24126
24127
24128
24129
24130
24131
24132
24133
24134
24135
24136
24137
24138
24139
24140
24141
24142
24143
24144
24145
24146
24147
24148
24149
24150
24151
24152
24153
24154
24155
24156
24157
24158
24159
24160
24161
24162
24163
24164
24165
24166
24167
24168
24169
24170
24171
24172
24173
24174
24175
24176
24177
24178
24179
24180
24181
24182
24183
24184
24185
24186
24187
24188
24189
24190
24191
24192
24193
24194
24195
24196
24197
24198
24199
24200
24201
24202
24203
24204
24205
24206
24207
24208
24209
24210
24211
24212
24213
24214
24215
24216
24217
24218
24219
24220
24221
24222
24223
24224
24225
24226
24227
24228
24229
24230
24231
24232
24233
24234
24235
24236
24237
24238
24239
24240
24241
24242
24243
24244
24245
24246
24247
24248
24249
24250
24251
24252
24253
24254
24255
24256
24257
24258
24259
24260
24261
24262
24263
24264
24265
24266
24267
24268
24269
24270
24271
24272
24273
24274
24275
24276
24277
24278
24279
24280
24281
24282
24283
24284
24285
24286
24287
24288
24289
24290
24291
24292
24293
24294
24295
24296
24297
24298
24299
24300
24301
24302
24303
24304
24305
24306
24307
24308
24309
24310
24311
24312
24313
24314
24315
24316
24317
24318
24319
24320
24321
24322
24323
24324
24325
24326
24327
24328
24329
24330
24331
24332
24333
24334
24335
24336
24337
24338
24339
24340
24341
24342
24343
24344
24345
24346
24347
24348
24349
24350
24351
24352
24353
24354
24355
24356
24357
24358
24359
24360
24361
24362
24363
24364
24365
24366
24367
24368
24369
24370
24371
24372
24373
24374
24375
24376
24377
24378
24379
24380
24381
24382
24383
24384
24385
24386
24387
24388
24389
24390
24391
24392
24393
24394
24395
24396
24397
24398
24399
24400
24401
24402
24403
24404
24405
24406
24407
24408
24409
24410
24411
24412
24413
24414
24415
24416
24417
24418
24419
24420
24421
24422
24423
24424
24425
24426
24427
24428
24429
24430
24431
24432
24433
24434
24435
24436
24437
24438
24439
24440
24441
24442
24443
24444
24445
24446
24447
24448
24449
24450
24451
24452
24453
24454
24455
24456
24457
24458
24459
24460
24461
24462
24463
24464
24465
24466
24467
24468
24469
24470
24471
24472
24473
24474
24475
24476
24477
24478
24479
24480
24481
24482
24483
24484
24485
24486
24487
24488
24489
24490
24491
24492
24493
24494
24495
24496
24497
24498
24499
24500
24501
24502
24503
24504
24505
24506
24507
24508
24509
24510
24511
24512
24513
24514
24515
24516
24517
24518
24519
24520
24521
24522
24523
24524
24525
24526
24527
24528
24529
24530
24531
24532
24533
24534
24535
24536
24537
24538
24539
24540
24541
24542
24543
24544
24545
24546
24547
24548
24549
24550
24551
24552
24553
24554
24555
24556
24557
24558
24559
24560
24561
24562
24563
24564
24565
24566
24567
24568
24569
24570
24571
24572
24573
24574
24575
24576
24577
24578
24579
24580
24581
24582
24583
24584
24585
24586
24587
24588
24589
24590
24591
24592
24593
24594
24595
24596
24597
24598
24599
24600
24601
24602
24603
24604
24605
24606
24607
24608
24609
24610
24611
24612
24613
24614
24615
24616
24617
24618
24619
24620
24621
24622
24623
24624
24625
24626
24627
24628
24629
24630
24631
24632
24633
24634
24635
24636
24637
24638
24639
24640
24641
24642
24643
24644
24645
24646
24647
24648
24649
24650
24651
24652
24653
24654
24655
24656
24657
24658
24659
24660
24661
24662
24663
24664
24665
24666
24667
24668
24669
24670
24671
24672
24673
24674
24675
24676
24677
24678
24679
24680
24681
24682
24683
24684
24685
24686
24687
24688
24689
24690
24691
24692
24693
24694
24695
24696
24697
24698
24699
24700
24701
24702
24703
24704
24705
24706
24707
24708
24709
24710
24711
24712
24713
24714
24715
24716
24717
24718
24719
24720
24721
24722
24723
24724
24725
24726
24727
24728
24729
24730
24731
24732
24733
24734
24735
24736
24737
24738
24739
24740
24741
24742
24743
24744
24745
24746
24747
24748
24749
24750
24751
24752
24753
24754
24755
24756
24757
24758
24759
24760
24761
24762
24763
24764
24765
24766
24767
24768
24769
24770
24771
24772
24773
24774
24775
24776
24777
24778
24779
24780
24781
24782
24783
24784
24785
24786
24787
24788
24789
24790
24791
24792
24793
24794
24795
24796
24797
24798
24799
24800
24801
24802
24803
24804
24805
24806
24807
24808
24809
24810
24811
24812
24813
24814
24815
24816
24817
24818
24819
24820
24821
24822
24823
24824
24825
24826
24827
24828
24829
24830
24831
24832
24833
24834
24835
24836
24837
24838
24839
24840
24841
24842
24843
24844
24845
24846
24847
24848
24849
24850
24851
24852
24853
24854
24855
24856
24857
24858
24859
24860
24861
24862
24863
24864
24865
24866
24867
24868
24869
24870
24871
24872
24873
24874
24875
24876
24877
24878
24879
24880
24881
24882
24883
24884
24885
24886
24887
24888
24889
24890
24891
24892
24893
24894
24895
24896
24897
24898
24899
24900
24901
24902
24903
24904
24905
24906
24907
24908
24909
24910
24911
24912
24913
24914
24915
24916
24917
24918
24919
24920
24921
24922
24923
24924
24925
24926
24927
24928
24929
24930
24931
24932
24933
24934
24935
24936
24937
24938
24939
24940
24941
24942
24943
24944
24945
24946
24947
24948
24949
24950
24951
24952
24953
24954
24955
24956
24957
24958
24959
24960
24961
24962
24963
24964
24965
24966
24967
24968
24969
24970
24971
24972
24973
24974
24975
24976
24977
24978
24979
24980
24981
24982
24983
24984
24985
24986
24987
24988
24989
24990
24991
24992
24993
24994
24995
24996
24997
24998
24999
25000
25001
25002
25003
25004
25005
25006
25007
25008
25009
25010
25011
25012
25013
25014
25015
25016
25017
25018
25019
25020
25021
25022
25023
25024
25025
25026
25027
25028
25029
25030
25031
25032
25033
25034
25035
25036
25037
25038
25039
25040
25041
25042
25043
25044
25045
25046
25047
25048
25049
25050
25051
25052
25053
25054
25055
25056
25057
25058
25059
25060
25061
25062
25063
25064
25065
25066
25067
25068
25069
25070
25071
25072
25073
25074
25075
25076
25077
25078
25079
25080
25081
25082
25083
25084
25085
25086
25087
25088
25089
25090
25091
25092
25093
25094
25095
25096
25097
25098
25099
25100
25101
25102
25103
25104
25105
25106
25107
25108
25109
25110
25111
25112
25113
25114
25115
25116
25117
25118
25119
25120
25121
25122
25123
25124
25125
25126
25127
25128
25129
25130
25131
25132
25133
25134
25135
25136
25137
25138
25139
25140
25141
25142
25143
25144
25145
25146
25147
25148
25149
25150
25151
25152
25153
25154
25155
25156
25157
25158
25159
25160
25161
25162
25163
25164
25165
25166
25167
25168
25169
25170
25171
25172
25173
25174
25175
25176
25177
25178
25179
25180
25181
25182
25183
25184
25185
25186
25187
25188
25189
25190
25191
25192
25193
25194
25195
25196
25197
25198
25199
25200
25201
25202
25203
25204
25205
25206
25207
25208
25209
25210
25211
25212
25213
25214
25215
25216
25217
25218
25219
25220
25221
25222
25223
25224
25225
25226
25227
25228
25229
25230
25231
25232
25233
25234
25235
25236
25237
25238
25239
25240
25241
25242
25243
25244
25245
25246
25247
25248
25249
25250
25251
25252
25253
25254
25255
25256
25257
25258
25259
25260
25261
25262
25263
25264
25265
25266
25267
25268
25269
25270
25271
25272
25273
25274
25275
25276
25277
25278
25279
25280
25281
25282
25283
25284
25285
25286
25287
25288
25289
25290
25291
25292
25293
25294
25295
25296
25297
25298
25299
25300
25301
25302
25303
25304
25305
25306
25307
25308
25309
25310
25311
25312
25313
25314
25315
25316
25317
25318
25319
25320
25321
25322
25323
25324
25325
25326
25327
25328
25329
25330
25331
25332
25333
25334
25335
25336
25337
25338
25339
25340
25341
25342
25343
25344
25345
25346
25347
25348
25349
25350
25351
25352
25353
25354
25355
25356
25357
25358
25359
25360
25361
25362
25363
25364
25365
25366
25367
25368
25369
25370
25371
25372
25373
25374
25375
25376
25377
25378
25379
25380
25381
25382
25383
25384
25385
25386
25387
25388
25389
25390
25391
25392
25393
25394
25395
25396
25397
25398
25399
25400
25401
25402
25403
25404
25405
25406
25407
25408
25409
25410
25411
25412
25413
25414
25415
25416
25417
25418
25419
25420
25421
25422
25423
25424
25425
25426
25427
25428
25429
25430
25431
25432
25433
25434
25435
25436
25437
25438
25439
25440
25441
25442
25443
25444
25445
25446
25447
25448
25449
25450
25451
25452
25453
25454
25455
25456
25457
25458
25459
25460
25461
25462
25463
25464
25465
25466
25467
25468
25469
25470
25471
25472
25473
25474
25475
25476
25477
25478
25479
25480
25481
25482
25483
25484
25485
25486
25487
25488
25489
25490
25491
25492
25493
25494
25495
25496
25497
25498
25499
25500
25501
25502
25503
25504
25505
25506
25507
25508
25509
25510
25511
25512
25513
25514
25515
25516
25517
25518
25519
25520
25521
25522
25523
25524
25525
25526
25527
25528
25529
25530
25531
25532
25533
25534
25535
25536
25537
25538
25539
25540
25541
25542
25543
25544
25545
25546
25547
25548
25549
25550
25551
25552
25553
25554
25555
25556
25557
25558
25559
25560
25561
25562
25563
25564
25565
25566
25567
25568
25569
25570
25571
25572
25573
25574
25575
25576
25577
25578
25579
25580
25581
25582
25583
25584
25585
25586
25587
25588
25589
25590
25591
25592
25593
25594
25595
25596
25597
25598
25599
25600
25601
25602
25603
25604
25605
25606
25607
25608
25609
25610
25611
25612
25613
25614
25615
25616
25617
25618
25619
25620
25621
25622
25623
25624
25625
25626
25627
25628
25629
25630
25631
25632
25633
25634
25635
25636
25637
25638
25639
25640
25641
25642
25643
25644
25645
25646
25647
25648
25649
25650
25651
25652
25653
25654
25655
25656
25657
25658
25659
25660
25661
25662
25663
25664
25665
25666
25667
25668
25669
25670
25671
25672
25673
25674
25675
25676
25677
25678
25679
25680
25681
25682
25683
25684
25685
25686
25687
25688
25689
25690
25691
25692
25693
25694
25695
25696
25697
25698
25699
25700
25701
25702
25703
25704
25705
25706
25707
25708
25709
25710
25711
25712
25713
25714
25715
25716
25717
25718
25719
25720
25721
25722
25723
25724
25725
25726
25727
25728
25729
25730
25731
25732
25733
25734
25735
25736
25737
25738
25739
25740
25741
25742
25743
25744
25745
25746
25747
25748
25749
25750
25751
25752
25753
25754
25755
25756
25757
25758
25759
25760
25761
25762
25763
25764
25765
25766
25767
25768
25769
25770
25771
25772
25773
25774
25775
25776
25777
25778
25779
25780
25781
25782
25783
25784
25785
25786
25787
25788
25789
25790
25791
25792
25793
25794
25795
25796
25797
25798
25799
25800
25801
25802
25803
25804
25805
25806
25807
25808
25809
25810
25811
25812
25813
25814
25815
25816
25817
25818
25819
25820
25821
25822
25823
25824
25825
25826
25827
25828
25829
25830
25831
25832
25833
25834
25835
25836
25837
25838
25839
25840
25841
25842
25843
25844
25845
25846
25847
25848
25849
25850
25851
25852
25853
25854
25855
25856
25857
25858
25859
25860
25861
25862
25863
25864
25865
25866
25867
25868
25869
25870
25871
25872
25873
25874
25875
25876
25877
25878
25879
25880
25881
25882
25883
25884
25885
25886
25887
25888
25889
25890
25891
25892
25893
25894
25895
25896
25897
25898
25899
25900
25901
25902
25903
25904
25905
25906
25907
25908
25909
25910
25911
25912
25913
25914
25915
25916
25917
25918
25919
25920
25921
25922
25923
25924
25925
25926
25927
25928
25929
25930
25931
25932
25933
25934
25935
25936
25937
25938
25939
25940
25941
25942
25943
25944
25945
25946
25947
25948
25949
25950
25951
25952
25953
25954
25955
25956
25957
25958
25959
25960
25961
25962
25963
25964
25965
25966
25967
25968
25969
25970
25971
25972
25973
25974
25975
25976
25977
25978
25979
25980
25981
25982
25983
25984
25985
25986
25987
25988
25989
25990
25991
25992
25993
25994
25995
25996
25997
25998
25999
26000
26001
26002
26003
26004
26005
26006
26007
26008
26009
26010
26011
26012
26013
26014
26015
26016
26017
26018
26019
26020
26021
26022
26023
26024
26025
26026
26027
26028
26029
26030
26031
26032
26033
26034
26035
26036
26037
26038
26039
26040
26041
26042
26043
26044
26045
26046
26047
26048
26049
26050
26051
26052
26053
26054
26055
26056
26057
26058
26059
26060
26061
26062
26063
26064
26065
26066
26067
26068
26069
26070
26071
26072
26073
26074
26075
26076
26077
26078
26079
26080
26081
26082
26083
26084
26085
26086
26087
26088
26089
26090
26091
26092
26093
26094
26095
26096
26097
26098
26099
26100
26101
26102
26103
26104
26105
26106
26107
26108
26109
26110
26111
26112
26113
26114
26115
26116
26117
26118
26119
26120
26121
26122
26123
26124
26125
26126
26127
26128
26129
26130
26131
26132
26133
26134
26135
26136
26137
26138
26139
26140
26141
26142
26143
26144
26145
26146
26147
26148
26149
26150
26151
26152
26153
26154
26155
26156
26157
26158
26159
26160
26161
26162
26163
26164
26165
26166
26167
26168
26169
26170
26171
26172
26173
26174
26175
26176
26177
26178
26179
26180
26181
26182
26183
26184
26185
26186
26187
26188
26189
26190
26191
26192
26193
26194
26195
26196
26197
26198
26199
26200
26201
26202
26203
26204
26205
26206
26207
26208
26209
26210
26211
26212
26213
26214
26215
26216
26217
26218
26219
26220
26221
26222
26223
26224
26225
26226
26227
26228
26229
26230
26231
26232
26233
26234
26235
26236
26237
26238
26239
26240
26241
26242
26243
26244
26245
26246
26247
26248
26249
26250
26251
26252
26253
26254
26255
26256
26257
26258
26259
26260
26261
26262
26263
26264
26265
26266
26267
26268
26269
26270
26271
26272
26273
26274
26275
26276
26277
26278
26279
26280
26281
26282
26283
26284
26285
26286
26287
26288
26289
26290
26291
26292
26293
26294
26295
26296
26297
26298
26299
26300
26301
26302
26303
26304
26305
26306
26307
26308
26309
26310
26311
26312
26313
26314
26315
26316
26317
26318
26319
26320
26321
26322
26323
26324
26325
26326
26327
26328
26329
26330
26331
26332
26333
26334
26335
26336
26337
26338
26339
26340
26341
26342
26343
26344
26345
26346
26347
26348
26349
26350
26351
26352
26353
26354
26355
26356
26357
26358
26359
26360
26361
26362
26363
26364
26365
26366
26367
26368
26369
26370
26371
26372
26373
26374
26375
26376
26377
26378
26379
26380
26381
26382
26383
26384
26385
26386
26387
26388
26389
26390
26391
26392
26393
26394
26395
26396
26397
26398
26399
26400
26401
26402
26403
26404
26405
26406
26407
26408
26409
26410
26411
26412
26413
26414
26415
26416
26417
26418
26419
26420
26421
26422
26423
26424
26425
26426
26427
26428
26429
26430
26431
26432
26433
26434
26435
26436
26437
26438
26439
26440
26441
26442
26443
26444
26445
26446
26447
26448
26449
26450
26451
26452
26453
26454
26455
26456
26457
26458
26459
26460
26461
26462
26463
26464
26465
26466
26467
26468
26469
26470
26471
26472
26473
26474
26475
26476
26477
26478
26479
26480
26481
26482
26483
26484
26485
26486
26487
26488
26489
26490
26491
26492
26493
26494
26495
26496
26497
26498
26499
26500
26501
26502
26503
26504
26505
26506
26507
26508
26509
26510
26511
26512
26513
26514
26515
26516
26517
26518
26519
26520
26521
26522
26523
26524
26525
26526
26527
26528
26529
26530
26531
26532
26533
26534
26535
26536
26537
26538
26539
26540
26541
26542
26543
26544
26545
26546
26547
26548
26549
26550
26551
26552
26553
26554
26555
26556
26557
26558
26559
26560
26561
26562
26563
26564
26565
26566
26567
26568
26569
26570
26571
26572
26573
26574
26575
26576
26577
26578
26579
26580
26581
26582
26583
26584
26585
26586
26587
26588
26589
26590
26591
26592
26593
26594
26595
26596
26597
26598
26599
26600
26601
26602
26603
26604
26605
26606
26607
26608
26609
26610
26611
26612
26613
26614
26615
26616
26617
26618
26619
26620
26621
26622
26623
26624
26625
26626
26627
26628
26629
26630
26631
26632
26633
26634
26635
26636
26637
26638
26639
26640
26641
26642
26643
26644
26645
26646
26647
26648
26649
26650
26651
26652
26653
26654
26655
26656
26657
26658
26659
26660
26661
26662
26663
26664
26665
26666
26667
26668
26669
26670
26671
26672
26673
26674
26675
26676
26677
26678
26679
26680
26681
26682
26683
26684
26685
26686
26687
26688
26689
26690
26691
26692
26693
26694
26695
26696
26697
26698
26699
26700
26701
26702
26703
26704
26705
26706
26707
26708
26709
26710
26711
26712
26713
26714
26715
26716
26717
26718
26719
26720
26721
26722
26723
26724
26725
26726
26727
26728
26729
26730
26731
26732
26733
26734
26735
26736
26737
26738
26739
26740
26741
26742
26743
26744
26745
26746
26747
26748
26749
26750
26751
26752
26753
26754
26755
26756
26757
26758
26759
26760
26761
26762
26763
26764
26765
26766
26767
26768
26769
26770
26771
26772
26773
26774
26775
26776
26777
26778
26779
26780
26781
26782
26783
26784
26785
26786
26787
26788
26789
26790
26791
26792
26793
26794
26795
26796
26797
26798
26799
26800
26801
26802
26803
26804
26805
26806
26807
26808
26809
26810
26811
26812
26813
26814
26815
26816
26817
26818
26819
26820
26821
26822
26823
26824
26825
26826
26827
26828
26829
26830
26831
26832
26833
26834
26835
26836
26837
26838
26839
26840
26841
26842
26843
26844
26845
26846
26847
26848
26849
26850
26851
26852
26853
26854
26855
26856
26857
26858
26859
26860
26861
26862
26863
26864
26865
26866
26867
26868
26869
26870
26871
26872
26873
26874
26875
26876
26877
26878
26879
26880
26881
26882
26883
26884
26885
26886
26887
26888
26889
26890
26891
26892
26893
26894
26895
26896
26897
26898
26899
26900
26901
26902
26903
26904
26905
26906
26907
26908
26909
26910
26911
26912
26913
26914
26915
26916
26917
26918
26919
26920
26921
26922
26923
26924
26925
26926
26927
26928
26929
26930
26931
26932
26933
26934
26935
26936
26937
26938
26939
26940
26941
26942
26943
26944
26945
26946
26947
26948
26949
26950
26951
26952
26953
26954
26955
26956
26957
26958
26959
26960
26961
26962
26963
26964
26965
26966
26967
26968
26969
26970
26971
26972
26973
26974
26975
26976
26977
26978
26979
26980
26981
26982
26983
26984
26985
26986
26987
26988
26989
26990
26991
26992
26993
26994
26995
26996
26997
26998
26999
27000
27001
27002
27003
27004
27005
27006
27007
27008
27009
27010
27011
27012
27013
27014
27015
27016
27017
27018
27019
27020
27021
27022
27023
27024
27025
27026
27027
27028
27029
27030
27031
27032
27033
27034
27035
27036
27037
27038
27039
27040
27041
27042
27043
27044
27045
27046
27047
27048
27049
27050
27051
27052
27053
27054
27055
27056
27057
27058
27059
27060
27061
27062
27063
27064
27065
27066
27067
27068
27069
27070
27071
27072
27073
27074
27075
27076
27077
27078
27079
27080
27081
27082
27083
27084
27085
27086
27087
27088
27089
27090
27091
27092
27093
27094
27095
27096
27097
27098
27099
27100
27101
27102
27103
27104
27105
27106
27107
27108
27109
27110
27111
27112
27113
27114
27115
27116
27117
27118
27119
27120
27121
27122
27123
27124
27125
27126
27127
27128
27129
27130
27131
27132
27133
27134
27135
27136
27137
27138
27139
27140
27141
27142
27143
27144
27145
27146
27147
27148
27149
27150
27151
27152
27153
27154
27155
27156
27157
27158
27159
27160
27161
27162
27163
27164
27165
27166
27167
27168
27169
27170
27171
27172
27173
27174
27175
27176
27177
27178
27179
27180
27181
27182
27183
27184
27185
27186
27187
27188
27189
27190
27191
27192
27193
27194
27195
27196
27197
27198
27199
27200
27201
27202
27203
27204
27205
27206
27207
27208
27209
27210
27211
27212
27213
27214
27215
27216
27217
27218
27219
27220
27221
27222
27223
27224
27225
27226
27227
27228
27229
27230
27231
27232
27233
27234
27235
27236
27237
27238
27239
27240
27241
27242
27243
27244
27245
27246
27247
27248
27249
27250
27251
27252
27253
27254
27255
27256
27257
27258
27259
27260
27261
27262
27263
27264
27265
27266
27267
27268
27269
27270
27271
27272
27273
27274
27275
27276
27277
27278
27279
27280
27281
27282
27283
27284
27285
27286
27287
27288
27289
27290
27291
27292
27293
27294
27295
27296
27297
27298
27299
27300
27301
27302
27303
27304
27305
27306
27307
27308
27309
27310
27311
27312
27313
27314
27315
27316
27317
27318
27319
27320
27321
27322
27323
27324
27325
27326
27327
27328
27329
27330
27331
27332
27333
27334
27335
27336
27337
27338
27339
27340
27341
27342
27343
27344
27345
27346
27347
27348
27349
27350
27351
27352
27353
27354
27355
27356
27357
27358
27359
27360
27361
27362
27363
27364
27365
27366
27367
27368
27369
27370
27371
27372
27373
27374
27375
27376
27377
27378
27379
27380
27381
27382
27383
27384
27385
27386
27387
27388
27389
27390
27391
27392
27393
27394
27395
27396
27397
27398
27399
27400
27401
27402
27403
27404
27405
27406
27407
27408
27409
27410
27411
27412
27413
27414
27415
27416
27417
27418
27419
27420
27421
27422
27423
27424
27425
27426
27427
27428
27429
27430
27431
27432
27433
27434
27435
27436
27437
27438
27439
27440
27441
27442
27443
27444
27445
27446
27447
27448
27449
27450
27451
27452
27453
27454
27455
27456
27457
27458
27459
27460
27461
27462
27463
27464
27465
27466
27467
27468
27469
27470
27471
27472
27473
27474
27475
27476
27477
27478
27479
27480
27481
27482
27483
27484
27485
27486
27487
27488
27489
27490
27491
27492
27493
27494
27495
27496
27497
27498
27499
27500
27501
27502
27503
27504
27505
27506
27507
27508
27509
27510
27511
27512
27513
27514
27515
27516
27517
27518
27519
27520
27521
27522
27523
27524
27525
27526
27527
27528
27529
27530
27531
27532
27533
27534
27535
27536
27537
27538
27539
27540
27541
27542
27543
27544
27545
27546
27547
27548
27549
27550
27551
27552
27553
27554
27555
27556
27557
27558
27559
27560
27561
27562
27563
27564
27565
27566
27567
27568
27569
27570
27571
27572
27573
27574
27575
27576
27577
27578
27579
27580
27581
27582
27583
27584
27585
27586
27587
27588
27589
27590
27591
27592
27593
27594
27595
27596
27597
27598
27599
27600
27601
27602
27603
27604
27605
27606
27607
27608
27609
27610
27611
27612
27613
27614
27615
27616
27617
27618
27619
27620
27621
27622
27623
27624
27625
27626
27627
27628
27629
27630
27631
27632
27633
27634
27635
27636
27637
27638
27639
27640
27641
27642
27643
27644
27645
27646
27647
27648
27649
27650
27651
27652
27653
27654
27655
27656
27657
27658
27659
27660
27661
27662
27663
27664
27665
27666
27667
27668
27669
27670
27671
27672
27673
27674
27675
27676
27677
27678
27679
27680
27681
27682
27683
27684
27685
27686
27687
27688
27689
27690
27691
27692
27693
27694
27695
27696
27697
27698
27699
27700
27701
27702
27703
27704
27705
27706
27707
27708
27709
27710
27711
27712
27713
27714
27715
27716
27717
27718
27719
27720
27721
27722
27723
27724
27725
27726
27727
27728
27729
27730
27731
27732
27733
27734
27735
27736
27737
27738
27739
27740
27741
27742
27743
27744
27745
27746
27747
27748
27749
27750
27751
27752
27753
27754
27755
27756
27757
27758
27759
27760
27761
27762
27763
27764
27765
27766
27767
27768
27769
27770
27771
27772
27773
27774
27775
27776
27777
27778
27779
27780
27781
27782
27783
27784
27785
27786
27787
27788
27789
27790
27791
27792
27793
27794
27795
27796
27797
27798
27799
27800
27801
27802
27803
27804
27805
27806
27807
27808
27809
27810
27811
27812
27813
27814
27815
27816
27817
27818
27819
27820
27821
27822
27823
27824
27825
27826
27827
27828
27829
27830
27831
27832
27833
27834
27835
27836
27837
27838
27839
27840
27841
27842
27843
27844
27845
27846
27847
27848
27849
27850
27851
27852
27853
27854
27855
27856
27857
27858
27859
27860
27861
27862
27863
27864
27865
27866
27867
27868
27869
27870
27871
27872
27873
27874
27875
27876
27877
27878
27879
27880
27881
27882
27883
27884
27885
27886
27887
27888
27889
27890
27891
27892
27893
27894
27895
27896
27897
27898
27899
27900
27901
27902
27903
27904
27905
27906
27907
27908
27909
27910
27911
27912
27913
27914
27915
27916
27917
27918
27919
27920
27921
27922
27923
27924
27925
27926
27927
27928
27929
27930
27931
27932
27933
27934
27935
27936
27937
27938
27939
27940
27941
27942
27943
27944
27945
27946
27947
27948
27949
27950
27951
27952
27953
27954
27955
27956
27957
27958
27959
27960
27961
27962
27963
27964
27965
27966
27967
27968
27969
27970
27971
27972
27973
27974
27975
27976
27977
27978
27979
27980
27981
27982
27983
27984
27985
27986
27987
27988
27989
27990
27991
27992
27993
27994
27995
27996
27997
27998
27999
28000
28001
28002
28003
28004
28005
28006
28007
28008
28009
28010
28011
28012
28013
28014
28015
28016
28017
28018
28019
28020
28021
28022
28023
28024
28025
28026
28027
28028
28029
28030
28031
28032
28033
28034
28035
28036
28037
28038
28039
28040
28041
28042
28043
28044
28045
28046
28047
28048
28049
28050
28051
28052
28053
28054
28055
28056
28057
28058
28059
28060
28061
28062
28063
28064
28065
28066
28067
28068
28069
28070
28071
28072
28073
28074
28075
28076
28077
28078
28079
28080
28081
28082
28083
28084
28085
28086
28087
28088
28089
28090
28091
28092
28093
28094
28095
28096
28097
28098
28099
28100
28101
28102
28103
28104
28105
28106
28107
28108
28109
28110
28111
28112
28113
28114
28115
28116
28117
28118
28119
28120
28121
28122
28123
28124
28125
28126
28127
28128
28129
28130
28131
28132
28133
28134
28135
28136
28137
28138
28139
28140
28141
28142
28143
28144
28145
28146
28147
28148
28149
28150
28151
28152
28153
28154
28155
28156
28157
28158
28159
28160
28161
28162
28163
28164
28165
28166
28167
28168
28169
28170
28171
28172
28173
28174
28175
28176
28177
28178
28179
28180
28181
28182
28183
28184
28185
28186
28187
28188
28189
28190
28191
28192
28193
28194
28195
28196
28197
28198
28199
28200
28201
28202
28203
28204
28205
28206
28207
28208
28209
28210
28211
28212
28213
28214
28215
28216
28217
28218
28219
28220
28221
28222
28223
28224
28225
28226
28227
28228
28229
28230
28231
28232
28233
28234
28235
28236
28237
28238
28239
28240
28241
28242
28243
28244
28245
28246
28247
28248
28249
28250
28251
28252
28253
28254
28255
28256
28257
28258
28259
28260
28261
28262
28263
28264
28265
28266
28267
28268
28269
28270
28271
28272
28273
28274
28275
28276
28277
28278
28279
28280
28281
28282
28283
28284
28285
28286
28287
28288
28289
28290
28291
28292
28293
28294
28295
28296
28297
28298
28299
28300
28301
28302
28303
28304
28305
28306
28307
28308
28309
28310
28311
28312
28313
28314
28315
28316
28317
28318
28319
28320
28321
28322
28323
28324
28325
28326
28327
28328
28329
28330
28331
28332
28333
28334
28335
28336
28337
28338
28339
28340
28341
28342
28343
28344
28345
28346
28347
28348
28349
28350
28351
28352
28353
28354
28355
28356
28357
28358
28359
28360
28361
28362
28363
28364
28365
28366
28367
28368
28369
28370
28371
28372
28373
28374
28375
28376
28377
28378
28379
28380
28381
28382
28383
28384
28385
28386
28387
28388
28389
28390
28391
28392
28393
28394
28395
28396
28397
28398
28399
28400
28401
28402
28403
28404
28405
28406
28407
28408
28409
28410
28411
28412
28413
28414
28415
28416
28417
28418
28419
28420
28421
28422
28423
28424
28425
28426
28427
28428
28429
28430
28431
28432
28433
28434
28435
28436
28437
28438
28439
28440
28441
28442
28443
28444
28445
28446
28447
28448
28449
28450
28451
28452
28453
28454
28455
28456
28457
28458
28459
28460
28461
28462
28463
28464
28465
28466
28467
28468
28469
28470
28471
28472
28473
28474
28475
28476
28477
28478
28479
28480
28481
28482
28483
28484
28485
28486
28487
28488
28489
28490
28491
28492
28493
28494
28495
28496
28497
28498
28499
28500
28501
28502
28503
28504
28505
28506
28507
28508
28509
28510
28511
28512
28513
28514
28515
28516
28517
28518
28519
28520
28521
28522
28523
28524
28525
28526
28527
28528
28529
28530
28531
28532
28533
28534
28535
28536
28537
28538
28539
28540
28541
28542
28543
28544
28545
28546
28547
28548
28549
28550
28551
28552
28553
28554
28555
28556
28557
28558
28559
28560
28561
28562
28563
28564
28565
28566
28567
28568
28569
28570
28571
28572
28573
28574
28575
28576
28577
28578
28579
28580
28581
28582
28583
28584
28585
28586
28587
28588
28589
28590
28591
28592
28593
28594
28595
28596
28597
28598
28599
28600
28601
28602
28603
28604
28605
28606
28607
28608
28609
28610
28611
28612
28613
28614
28615
28616
28617
28618
28619
28620
28621
28622
28623
28624
28625
28626
28627
28628
28629
28630
28631
28632
28633
28634
28635
28636
28637
28638
28639
28640
28641
28642
28643
28644
28645
28646
28647
28648
28649
28650
28651
28652
28653
28654
28655
28656
28657
28658
28659
28660
28661
28662
28663
28664
28665
28666
28667
28668
28669
28670
28671
28672
28673
28674
28675
28676
28677
28678
28679
28680
28681
28682
28683
28684
28685
28686
28687
28688
28689
28690
28691
28692
28693
28694
28695
28696
28697
28698
28699
28700
28701
28702
28703
28704
28705
28706
28707
28708
28709
28710
28711
28712
28713
28714
28715
28716
28717
28718
28719
28720
28721
28722
28723
28724
28725
28726
28727
28728
28729
28730
28731
28732
28733
28734
28735
28736
28737
28738
28739
28740
28741
28742
28743
28744
28745
28746
28747
28748
28749
28750
28751
28752
28753
28754
28755
28756
28757
28758
28759
28760
28761
28762
28763
28764
28765
28766
28767
28768
28769
28770
28771
28772
28773
28774
28775
28776
28777
28778
28779
28780
28781
28782
28783
28784
28785
28786
28787
28788
28789
28790
28791
28792
28793
28794
28795
28796
28797
28798
28799
28800
28801
28802
28803
28804
28805
28806
28807
28808
28809
28810
28811
28812
28813
28814
28815
28816
28817
28818
28819
28820
28821
28822
28823
28824
28825
28826
28827
28828
28829
28830
28831
28832
28833
28834
28835
28836
28837
28838
28839
28840
28841
28842
28843
28844
28845
28846
28847
28848
28849
28850
28851
28852
28853
28854
28855
28856
28857
28858
28859
28860
28861
28862
28863
28864
28865
28866
28867
28868
28869
28870
28871
28872
28873
28874
28875
28876
28877
28878
28879
28880
28881
28882
28883
28884
28885
28886
28887
28888
28889
28890
28891
28892
28893
28894
28895
28896
28897
28898
28899
28900
28901
28902
28903
28904
28905
28906
28907
28908
28909
28910
28911
28912
28913
28914
28915
28916
28917
28918
28919
28920
28921
28922
28923
28924
28925
28926
28927
28928
28929
28930
28931
28932
28933
28934
28935
28936
28937
28938
28939
28940
28941
28942
28943
28944
28945
28946
28947
28948
28949
28950
28951
28952
28953
28954
28955
28956
28957
28958
28959
28960
28961
28962
28963
28964
28965
28966
28967
28968
28969
28970
28971
28972
28973
28974
28975
28976
28977
28978
28979
28980
28981
28982
28983
28984
28985
28986
28987
28988
28989
28990
28991
28992
28993
28994
28995
28996
28997
28998
28999
29000
29001
29002
29003
29004
29005
29006
29007
29008
29009
29010
29011
29012
29013
29014
29015
29016
29017
29018
29019
29020
29021
29022
29023
29024
29025
29026
29027
29028
29029
29030
29031
29032
29033
29034
29035
29036
29037
29038
29039
29040
29041
29042
29043
29044
29045
29046
29047
29048
29049
29050
29051
29052
29053
29054
29055
29056
29057
29058
29059
29060
29061
29062
29063
29064
29065
29066
29067
29068
29069
29070
29071
29072
29073
29074
29075
29076
29077
29078
29079
29080
29081
29082
29083
29084
29085
29086
29087
29088
29089
29090
29091
29092
29093
29094
29095
29096
29097
29098
29099
29100
29101
29102
29103
29104
29105
29106
29107
29108
29109
29110
29111
29112
29113
29114
29115
29116
29117
29118
29119
29120
29121
29122
29123
29124
29125
29126
29127
29128
29129
29130
29131
29132
29133
29134
29135
29136
29137
29138
29139
29140
29141
29142
29143
29144
29145
29146
29147
29148
29149
29150
29151
29152
29153
29154
29155
29156
29157
29158
29159
29160
29161
29162
29163
29164
29165
29166
29167
29168
29169
29170
29171
29172
29173
29174
29175
29176
29177
29178
29179
29180
29181
29182
29183
29184
29185
29186
29187
29188
29189
29190
29191
29192
29193
29194
29195
29196
29197
29198
29199
29200
29201
29202
29203
29204
29205
29206
29207
29208
29209
29210
29211
29212
29213
29214
29215
29216
29217
29218
29219
29220
29221
29222
29223
29224
29225
29226
29227
29228
29229
29230
29231
29232
29233
29234
29235
29236
29237
29238
29239
29240
29241
29242
29243
29244
29245
29246
29247
29248
29249
29250
29251
29252
29253
29254
29255
29256
29257
29258
29259
29260
29261
29262
29263
29264
29265
29266
29267
29268
29269
29270
29271
29272
29273
29274
29275
29276
29277
29278
29279
29280
29281
29282
29283
29284
29285
29286
29287
29288
29289
29290
29291
29292
29293
29294
29295
29296
29297
29298
29299
29300
29301
29302
29303
29304
29305
29306
29307
29308
29309
29310
29311
29312
29313
29314
29315
29316
29317
29318
29319
29320
29321
29322
29323
29324
29325
29326
29327
29328
29329
29330
29331
29332
29333
29334
29335
29336
29337
29338
29339
29340
29341
29342
29343
29344
29345
29346
29347
29348
29349
29350
29351
29352
29353
29354
29355
29356
29357
29358
29359
29360
29361
29362
29363
29364
29365
29366
29367
29368
29369
29370
29371
29372
29373
29374
29375
29376
29377
29378
29379
29380
29381
29382
29383
29384
29385
29386
29387
29388
29389
29390
29391
29392
29393
29394
29395
29396
29397
29398
29399
29400
29401
29402
29403
29404
29405
29406
29407
29408
29409
29410
29411
29412
29413
29414
29415
29416
29417
29418
29419
29420
29421
29422
29423
29424
29425
29426
29427
29428
29429
29430
29431
29432
29433
29434
29435
29436
29437
29438
29439
29440
29441
29442
29443
29444
29445
29446
29447
29448
29449
29450
29451
29452
29453
29454
29455
29456
29457
29458
29459
29460
29461
29462
29463
29464
29465
29466
29467
29468
29469
29470
29471
29472
29473
29474
29475
29476
29477
29478
29479
29480
29481
29482
29483
29484
29485
29486
29487
29488
29489
29490
29491
29492
29493
29494
29495
29496
29497
29498
29499
29500
29501
29502
29503
29504
29505
29506
29507
29508
29509
29510
29511
29512
29513
29514
29515
29516
29517
29518
29519
29520
29521
29522
29523
29524
29525
29526
29527
29528
29529
29530
29531
29532
29533
29534
29535
29536
29537
29538
29539
29540
29541
29542
29543
29544
29545
29546
29547
29548
29549
29550
29551
29552
29553
29554
29555
29556
29557
29558
29559
29560
29561
29562
29563
29564
29565
29566
29567
29568
29569
29570
29571
29572
29573
29574
29575
29576
29577
29578
29579
29580
29581
29582
29583
29584
29585
29586
29587
29588
29589
29590
29591
29592
29593
29594
29595
29596
29597
29598
29599
29600
29601
29602
29603
29604
29605
29606
29607
29608
29609
29610
29611
29612
29613
29614
29615
29616
29617
29618
29619
29620
29621
29622
29623
29624
29625
29626
29627
29628
29629
29630
29631
29632
29633
29634
29635
29636
29637
29638
29639
29640
29641
29642
29643
29644
29645
29646
29647
29648
29649
29650
29651
29652
29653
29654
29655
29656
29657
29658
29659
29660
29661
29662
29663
29664
29665
29666
29667
29668
29669
29670
29671
29672
29673
29674
29675
29676
29677
29678
29679
29680
29681
29682
29683
29684
29685
29686
29687
29688
29689
29690
29691
29692
29693
29694
29695
29696
29697
29698
29699
29700
29701
29702
29703
29704
29705
29706
29707
29708
29709
29710
29711
29712
29713
29714
29715
29716
29717
29718
29719
29720
29721
29722
29723
29724
29725
29726
29727
29728
29729
29730
29731
29732
29733
29734
29735
29736
29737
29738
29739
29740
29741
29742
29743
29744
29745
29746
29747
29748
29749
29750
29751
29752
29753
29754
29755
29756
29757
29758
29759
29760
29761
29762
29763
29764
29765
29766
29767
29768
29769
29770
29771
29772
29773
29774
29775
29776
29777
29778
29779
29780
29781
29782
29783
29784
29785
29786
29787
29788
29789
29790
29791
29792
29793
29794
29795
29796
29797
29798
29799
29800
29801
29802
29803
29804
29805
29806
29807
29808
29809
29810
29811
29812
29813
29814
29815
29816
29817
29818
29819
29820
29821
29822
29823
29824
29825
29826
29827
29828
29829
29830
29831
29832
29833
29834
29835
29836
29837
29838
29839
29840
29841
29842
29843
29844
29845
29846
29847
29848
29849
29850
29851
29852
29853
29854
29855
29856
29857
29858
29859
29860
29861
29862
29863
29864
29865
29866
29867
29868
29869
29870
29871
29872
29873
29874
29875
29876
29877
29878
29879
29880
29881
29882
29883
29884
29885
29886
29887
29888
29889
29890
29891
29892
29893
29894
29895
29896
29897
29898
29899
29900
29901
29902
29903
29904
29905
29906
29907
29908
29909
29910
29911
29912
29913
29914
29915
29916
29917
29918
29919
29920
29921
29922
29923
29924
29925
29926
29927
29928
29929
29930
29931
29932
29933
29934
29935
29936
29937
29938
29939
29940
29941
29942
29943
29944
29945
29946
29947
29948
29949
29950
29951
29952
29953
29954
29955
29956
29957
29958
29959
29960
29961
29962
29963
29964
29965
29966
29967
29968
29969
29970
29971
29972
29973
29974
29975
29976
29977
29978
29979
29980
29981
29982
29983
29984
29985
29986
29987
29988
29989
29990
29991
29992
29993
29994
29995
29996
29997
29998
29999
30000
30001
30002
30003
30004
30005
30006
30007
30008
30009
30010
30011
30012
30013
30014
30015
30016
30017
30018
30019
30020
30021
30022
30023
30024
30025
30026
30027
30028
30029
30030
30031
30032
30033
30034
30035
30036
30037
30038
30039
30040
30041
30042
30043
30044
30045
30046
30047
30048
30049
30050
30051
30052
30053
30054
30055
30056
30057
30058
30059
30060
30061
30062
30063
30064
30065
30066
30067
30068
30069
30070
30071
30072
30073
30074
30075
30076
30077
30078
30079
30080
30081
30082
30083
30084
30085
30086
30087
30088
30089
30090
30091
30092
30093
30094
30095
30096
30097
30098
30099
30100
30101
30102
30103
30104
30105
30106
30107
30108
30109
30110
30111
30112
30113
30114
30115
30116
30117
30118
30119
30120
30121
30122
30123
30124
30125
30126
30127
30128
30129
30130
30131
30132
30133
30134
30135
30136
30137
30138
30139
30140
30141
30142
30143
30144
30145
30146
30147
30148
30149
30150
30151
30152
30153
30154
30155
30156
30157
30158
30159
30160
30161
30162
30163
30164
30165
30166
30167
30168
30169
30170
30171
30172
30173
30174
30175
30176
30177
30178
30179
30180
30181
30182
30183
30184
30185
30186
30187
30188
30189
30190
30191
30192
30193
30194
30195
30196
30197
30198
30199
30200
30201
30202
30203
30204
30205
30206
30207
30208
30209
30210
30211
30212
30213
30214
30215
30216
30217
30218
30219
30220
30221
30222
30223
30224
30225
30226
30227
30228
30229
30230
30231
30232
30233
30234
30235
30236
30237
30238
30239
30240
30241
30242
30243
30244
30245
30246
30247
30248
30249
30250
30251
30252
30253
30254
30255
30256
30257
30258
30259
30260
30261
30262
30263
30264
30265
30266
30267
30268
30269
30270
30271
30272
30273
30274
30275
30276
30277
30278
30279
30280
30281
30282
30283
30284
30285
30286
30287
30288
30289
30290
30291
30292
30293
30294
30295
30296
30297
30298
30299
30300
30301
30302
30303
30304
30305
30306
30307
30308
30309
30310
30311
30312
30313
30314
30315
30316
30317
30318
30319
30320
30321
30322
30323
30324
30325
30326
30327
30328
30329
30330
30331
30332
30333
30334
30335
30336
30337
30338
30339
30340
30341
30342
30343
30344
30345
30346
30347
30348
30349
30350
30351
30352
30353
30354
30355
30356
30357
30358
30359
30360
30361
30362
30363
30364
30365
30366
30367
30368
30369
30370
30371
30372
30373
30374
30375
30376
30377
30378
30379
30380
30381
30382
30383
30384
30385
30386
30387
30388
30389
30390
30391
30392
30393
30394
30395
30396
30397
30398
30399
30400
30401
30402
30403
30404
30405
30406
30407
30408
30409
30410
30411
30412
30413
30414
30415
30416
30417
30418
30419
30420
30421
30422
30423
30424
30425
30426
30427
30428
30429
30430
30431
30432
30433
30434
30435
30436
30437
30438
30439
30440
30441
30442
30443
30444
30445
30446
30447
30448
30449
30450
30451
30452
30453
30454
30455
30456
30457
30458
30459
30460
30461
30462
30463
30464
30465
30466
30467
30468
30469
30470
30471
30472
30473
30474
30475
30476
30477
30478
30479
30480
30481
30482
30483
30484
30485
30486
30487
30488
30489
30490
30491
30492
30493
30494
30495
30496
30497
30498
30499
30500
30501
30502
30503
30504
30505
30506
30507
30508
30509
30510
30511
30512
30513
30514
30515
30516
30517
30518
30519
30520
30521
30522
30523
30524
30525
30526
30527
30528
30529
30530
30531
30532
30533
30534
30535
30536
30537
30538
30539
30540
30541
30542
30543
30544
30545
30546
30547
30548
30549
30550
30551
30552
30553
30554
30555
30556
30557
30558
30559
30560
30561
30562
30563
30564
30565
30566
30567
30568
30569
30570
30571
30572
30573
30574
30575
30576
30577
30578
30579
30580
30581
30582
30583
30584
30585
30586
30587
30588
30589
30590
30591
30592
30593
30594
30595
30596
30597
30598
30599
30600
30601
30602
30603
30604
30605
30606
30607
30608
30609
30610
30611
30612
30613
30614
30615
30616
30617
30618
30619
30620
30621
30622
30623
30624
30625
30626
30627
30628
30629
30630
30631
30632
30633
30634
30635
30636
30637
30638
30639
30640
30641
30642
30643
30644
30645
30646
30647
30648
30649
30650
30651
30652
30653
30654
30655
30656
30657
30658
30659
30660
30661
30662
30663
30664
30665
30666
30667
30668
30669
30670
30671
30672
30673
30674
30675
30676
30677
30678
30679
30680
30681
30682
30683
30684
30685
30686
30687
30688
30689
30690
30691
30692
30693
30694
30695
30696
30697
30698
30699
30700
30701
30702
30703
30704
30705
30706
30707
30708
30709
30710
30711
30712
30713
30714
30715
30716
30717
30718
30719
30720
30721
30722
30723
30724
30725
30726
30727
30728
30729
30730
30731
30732
30733
30734
30735
30736
30737
30738
30739
30740
30741
30742
30743
30744
30745
30746
30747
30748
30749
30750
30751
30752
30753
30754
30755
30756
30757
30758
30759
30760
30761
30762
30763
30764
30765
30766
30767
30768
30769
30770
30771
30772
30773
30774
30775
30776
30777
30778
30779
30780
30781
30782
30783
30784
30785
30786
30787
30788
30789
30790
30791
30792
30793
30794
30795
30796
30797
30798
30799
30800
30801
30802
30803
30804
30805
30806
30807
30808
30809
30810
30811
30812
30813
30814
30815
30816
30817
30818
30819
30820
30821
30822
30823
30824
30825
30826
30827
30828
30829
30830
30831
30832
30833
30834
30835
30836
30837
30838
30839
30840
30841
30842
30843
30844
30845
30846
30847
30848
30849
30850
30851
30852
30853
30854
30855
30856
30857
30858
30859
30860
30861
30862
30863
30864
30865
30866
30867
30868
30869
30870
30871
30872
30873
30874
30875
30876
30877
30878
30879
30880
30881
30882
30883
30884
30885
30886
30887
30888
30889
30890
30891
30892
30893
30894
30895
30896
30897
30898
30899
30900
30901
30902
30903
30904
30905
30906
30907
30908
30909
30910
30911
30912
30913
30914
30915
30916
30917
30918
30919
30920
30921
30922
30923
30924
30925
30926
30927
30928
30929
30930
30931
30932
30933
30934
30935
30936
30937
30938
30939
30940
30941
30942
30943
30944
30945
30946
30947
30948
30949
30950
30951
30952
30953
30954
30955
30956
30957
30958
30959
30960
30961
30962
30963
30964
30965
30966
30967
30968
30969
30970
30971
30972
30973
30974
30975
30976
30977
30978
30979
30980
30981
30982
30983
30984
30985
30986
30987
30988
30989
30990
30991
30992
30993
30994
30995
30996
30997
30998
30999
31000
31001
31002
31003
31004
31005
31006
31007
31008
31009
31010
31011
31012
31013
31014
31015
31016
31017
31018
31019
31020
31021
31022
31023
31024
31025
31026
31027
31028
31029
31030
31031
31032
31033
31034
31035
31036
31037
31038
31039
31040
31041
31042
31043
31044
31045
31046
31047
31048
31049
31050
31051
31052
31053
31054
31055
31056
31057
31058
31059
31060
31061
31062
31063
31064
31065
31066
31067
31068
31069
31070
31071
31072
31073
31074
31075
31076
31077
31078
31079
31080
31081
31082
31083
31084
31085
31086
31087
31088
31089
31090
31091
31092
31093
31094
31095
31096
31097
31098
31099
31100
31101
31102
31103
31104
31105
31106
31107
31108
31109
31110
31111
31112
31113
31114
31115
31116
31117
31118
31119
31120
31121
31122
31123
31124
31125
31126
31127
31128
31129
31130
31131
31132
31133
31134
31135
31136
31137
31138
31139
31140
31141
31142
31143
31144
31145
31146
31147
31148
31149
31150
31151
31152
31153
31154
31155
31156
31157
31158
31159
31160
31161
31162
31163
31164
31165
31166
31167
31168
31169
31170
31171
31172
31173
31174
31175
31176
31177
31178
31179
31180
31181
31182
31183
31184
31185
31186
31187
31188
31189
31190
31191
31192
31193
31194
31195
31196
31197
31198
31199
31200
31201
31202
31203
31204
31205
31206
31207
31208
31209
31210
31211
31212
31213
31214
31215
31216
31217
31218
31219
31220
31221
31222
31223
31224
31225
31226
31227
31228
31229
31230
31231
31232
31233
31234
31235
31236
31237
31238
31239
31240
31241
31242
31243
31244
31245
31246
31247
31248
31249
31250
31251
31252
31253
31254
31255
31256
31257
31258
31259
31260
31261
31262
31263
31264
31265
31266
31267
31268
31269
31270
31271
31272
31273
31274
31275
31276
31277
31278
31279
31280
31281
31282
31283
31284
31285
31286
31287
31288
31289
31290
31291
31292
31293
31294
31295
31296
31297
31298
31299
31300
31301
31302
31303
31304
31305
31306
31307
31308
31309
31310
31311
31312
31313
31314
31315
31316
31317
31318
31319
31320
31321
31322
31323
31324
31325
31326
31327
31328
31329
31330
31331
31332
31333
31334
31335
31336
31337
31338
31339
31340
31341
31342
31343
31344
31345
31346
31347
31348
31349
31350
31351
31352
31353
31354
31355
31356
31357
31358
31359
31360
31361
31362
31363
31364
31365
31366
31367
31368
31369
31370
31371
31372
31373
31374
31375
31376
31377
31378
31379
31380
31381
31382
31383
31384
31385
31386
31387
31388
31389
31390
31391
31392
31393
31394
31395
31396
31397
31398
31399
31400
31401
31402
31403
31404
31405
31406
31407
31408
31409
31410
31411
31412
31413
31414
31415
31416
31417
31418
31419
31420
31421
31422
31423
31424
31425
31426
31427
31428
31429
31430
31431
31432
31433
31434
31435
31436
31437
31438
31439
31440
31441
31442
31443
31444
31445
31446
31447
31448
31449
31450
31451
31452
31453
31454
31455
31456
31457
31458
31459
31460
31461
31462
31463
31464
31465
31466
31467
31468
31469
31470
31471
31472
31473
31474
31475
31476
31477
31478
31479
31480
31481
31482
31483
31484
31485
31486
31487
31488
31489
31490
31491
31492
31493
31494
31495
31496
31497
31498
31499
31500
31501
31502
31503
31504
31505
31506
31507
31508
31509
31510
31511
31512
31513
31514
31515
31516
31517
31518
31519
31520
31521
31522
31523
31524
31525
31526
31527
31528
31529
31530
31531
31532
31533
31534
31535
31536
31537
31538
31539
31540
31541
31542
31543
31544
31545
31546
31547
31548
31549
31550
31551
31552
31553
31554
31555
31556
31557
31558
31559
31560
31561
31562
31563
31564
31565
31566
31567
31568
31569
31570
31571
31572
31573
31574
31575
31576
31577
31578
31579
31580
31581
31582
31583
31584
31585
31586
31587
31588
31589
31590
31591
31592
31593
31594
31595
31596
31597
31598
31599
31600
31601
31602
31603
31604
31605
31606
31607
31608
31609
31610
31611
31612
31613
31614
31615
31616
31617
31618
31619
31620
31621
31622
31623
31624
31625
31626
31627
31628
31629
31630
31631
31632
31633
31634
31635
31636
31637
31638
31639
31640
31641
31642
31643
31644
31645
31646
31647
31648
31649
31650
31651
31652
31653
31654
31655
31656
31657
31658
31659
31660
31661
31662
31663
31664
31665
31666
31667
31668
31669
31670
31671
31672
31673
31674
31675
31676
31677
31678
31679
31680
31681
31682
31683
31684
31685
31686
31687
31688
31689
31690
31691
31692
31693
31694
31695
31696
31697
31698
31699
31700
31701
31702
31703
31704
31705
31706
31707
31708
31709
31710
31711
31712
31713
31714
31715
31716
31717
31718
31719
31720
31721
31722
31723
31724
31725
31726
31727
31728
31729
31730
31731
31732
31733
31734
31735
31736
31737
31738
31739
31740
31741
31742
31743
31744
31745
31746
31747
31748
31749
31750
31751
31752
31753
31754
31755
31756
31757
31758
31759
31760
31761
31762
31763
31764
31765
31766
31767
31768
31769
31770
31771
31772
31773
31774
31775
31776
31777
31778
31779
31780
31781
31782
31783
31784
31785
31786
31787
31788
31789
31790
31791
31792
31793
31794
31795
31796
31797
31798
31799
31800
31801
31802
31803
31804
31805
31806
31807
31808
31809
31810
31811
31812
31813
31814
31815
31816
31817
31818
31819
31820
31821
31822
31823
31824
31825
31826
31827
31828
31829
31830
31831
31832
31833
31834
31835
31836
31837
31838
31839
31840
31841
31842
31843
31844
31845
31846
31847
31848
31849
31850
31851
31852
31853
31854
31855
31856
31857
31858
31859
31860
31861
31862
31863
31864
31865
31866
31867
31868
31869
31870
31871
31872
31873
31874
31875
31876
31877
31878
31879
31880
31881
31882
31883
31884
31885
31886
31887
31888
31889
31890
31891
31892
31893
31894
31895
31896
31897
31898
31899
31900
31901
31902
31903
31904
31905
31906
31907
31908
31909
31910
31911
31912
31913
31914
31915
31916
31917
31918
31919
31920
31921
31922
31923
31924
31925
31926
31927
31928
31929
31930
31931
31932
31933
31934
31935
31936
31937
31938
31939
31940
31941
31942
31943
31944
31945
31946
31947
31948
31949
31950
31951
31952
31953
31954
31955
31956
31957
31958
31959
31960
31961
31962
31963
31964
31965
31966
31967
31968
31969
31970
31971
31972
31973
31974
31975
31976
31977
31978
31979
31980
31981
31982
31983
31984
31985
31986
31987
31988
31989
31990
31991
31992
31993
31994
31995
31996
31997
31998
31999
32000
32001
32002
32003
32004
32005
32006
32007
32008
32009
32010
32011
32012
32013
32014
32015
32016
32017
32018
32019
32020
32021
32022
32023
32024
32025
32026
32027
32028
32029
32030
32031
32032
32033
32034
32035
32036
32037
32038
32039
32040
32041
32042
32043
32044
32045
32046
32047
32048
32049
32050
32051
32052
32053
32054
32055
32056
32057
32058
32059
32060
32061
32062
32063
32064
32065
32066
32067
32068
32069
32070
32071
32072
32073
32074
32075
32076
32077
32078
32079
32080
32081
32082
32083
32084
32085
32086
32087
32088
32089
32090
32091
32092
32093
32094
32095
32096
32097
32098
32099
32100
32101
32102
32103
32104
32105
32106
32107
32108
32109
32110
32111
32112
32113
32114
32115
32116
32117
32118
32119
32120
32121
32122
32123
32124
32125
32126
32127
32128
32129
32130
32131
32132
32133
32134
32135
32136
32137
32138
32139
32140
32141
32142
32143
32144
32145
32146
32147
32148
32149
32150
32151
32152
32153
32154
32155
32156
32157
32158
32159
32160
32161
32162
32163
32164
32165
32166
32167
32168
32169
32170
32171
32172
32173
32174
32175
32176
32177
32178
32179
32180
32181
32182
32183
32184
32185
32186
32187
32188
32189
32190
32191
32192
32193
32194
32195
32196
32197
32198
32199
32200
32201
32202
32203
32204
32205
32206
32207
32208
32209
32210
32211
32212
32213
32214
32215
32216
32217
32218
32219
32220
32221
32222
32223
32224
32225
32226
32227
32228
32229
32230
32231
32232
32233
32234
32235
32236
32237
32238
32239
32240
32241
32242
32243
32244
32245
32246
32247
32248
32249
32250
32251
32252
32253
32254
32255
32256
32257
32258
32259
32260
32261
32262
32263
32264
32265
32266
32267
32268
32269
32270
32271
32272
32273
32274
32275
32276
32277
32278
32279
32280
32281
32282
32283
32284
32285
32286
32287
32288
32289
32290
32291
32292
32293
32294
32295
32296
32297
32298
32299
32300
32301
32302
32303
32304
32305
32306
32307
32308
32309
32310
32311
32312
32313
32314
32315
32316
32317
32318
32319
32320
32321
32322
32323
32324
32325
32326
32327
32328
32329
32330
32331
32332
32333
32334
32335
32336
32337
32338
32339
32340
32341
32342
32343
32344
32345
32346
32347
32348
32349
32350
32351
32352
32353
32354
32355
32356
32357
32358
32359
32360
32361
32362
32363
32364
32365
32366
32367
32368
32369
32370
32371
32372
32373
32374
32375
32376
32377
32378
32379
32380
32381
32382
32383
32384
32385
32386
32387
32388
32389
32390
32391
32392
32393
32394
32395
32396
32397
32398
32399
32400
32401
32402
32403
32404
32405
32406
32407
32408
32409
32410
32411
32412
32413
32414
32415
32416
32417
32418
32419
32420
32421
32422
32423
32424
32425
32426
32427
32428
32429
32430
32431
32432
32433
32434
32435
32436
32437
32438
32439
32440
32441
32442
32443
32444
32445
32446
32447
32448
32449
32450
32451
32452
32453
32454
32455
32456
32457
32458
32459
32460
32461
32462
32463
32464
32465
32466
32467
32468
32469
32470
32471
32472
32473
32474
32475
32476
32477
32478
32479
32480
32481
32482
32483
32484
32485
32486
32487
32488
32489
32490
32491
32492
32493
32494
32495
32496
32497
32498
32499
32500
32501
32502
32503
32504
32505
32506
32507
32508
32509
32510
32511
32512
32513
32514
32515
32516
32517
32518
32519
32520
32521
32522
32523
32524
32525
32526
32527
32528
32529
32530
32531
32532
32533
32534
32535
32536
32537
32538
32539
32540
32541
32542
32543
32544
32545
32546
32547
32548
32549
32550
32551
32552
32553
32554
32555
32556
32557
32558
32559
32560
32561
32562
32563
32564
32565
32566
32567
32568
32569
32570
32571
32572
32573
32574
32575
32576
32577
32578
32579
32580
32581
32582
32583
32584
32585
32586
32587
32588
32589
32590
32591
32592
32593
32594
32595
32596
32597
32598
32599
32600
32601
32602
32603
32604
32605
32606
32607
32608
32609
32610
32611
32612
32613
32614
32615
32616
32617
32618
32619
32620
32621
32622
32623
32624
32625
32626
32627
32628
32629
32630
32631
32632
32633
32634
32635
32636
32637
32638
32639
32640
32641
32642
32643
32644
32645
32646
32647
32648
32649
32650
32651
32652
32653
32654
32655
32656
32657
32658
32659
32660
32661
32662
32663
32664
32665
32666
32667
32668
32669
32670
32671
32672
32673
32674
32675
32676
32677
32678
32679
32680
32681
32682
32683
32684
32685
32686
32687
32688
32689
32690
32691
32692
32693
32694
32695
32696
32697
32698
32699
32700
32701
32702
32703
32704
32705
32706
32707
32708
32709
32710
32711
32712
32713
32714
32715
32716
32717
32718
32719
32720
32721
32722
32723
32724
32725
32726
32727
32728
32729
32730
32731
32732
32733
32734
32735
32736
32737
32738
32739
32740
32741
32742
32743
32744
32745
32746
32747
32748
32749
32750
32751
32752
32753
32754
32755
32756
32757
32758
32759
32760
32761
32762
32763
32764
32765
32766
32767
32768
32769
32770
32771
32772
32773
32774
32775
32776
32777
32778
32779
32780
32781
32782
32783
32784
32785
32786
32787
32788
32789
32790
32791
32792
32793
32794
32795
32796
32797
32798
32799
32800
32801
32802
32803
32804
32805
32806
32807
32808
32809
32810
32811
32812
32813
32814
32815
32816
32817
32818
32819
32820
32821
32822
32823
32824
32825
32826
32827
32828
32829
32830
32831
32832
32833
32834
32835
32836
32837
32838
32839
32840
32841
32842
32843
32844
32845
32846
32847
32848
32849
32850
32851
32852
32853
32854
32855
32856
32857
32858
32859
32860
32861
32862
32863
32864
32865
32866
32867
32868
32869
32870
32871
32872
32873
32874
32875
32876
32877
32878
32879
32880
32881
32882
32883
32884
32885
32886
32887
32888
32889
32890
32891
32892
32893
32894
32895
32896
32897
32898
32899
32900
32901
32902
32903
32904
32905
32906
32907
32908
32909
32910
32911
32912
32913
32914
32915
32916
32917
32918
32919
32920
32921
32922
32923
32924
32925
32926
32927
32928
32929
32930
32931
32932
32933
32934
32935
32936
32937
32938
32939
32940
32941
32942
32943
32944
32945
32946
32947
32948
32949
32950
32951
32952
32953
32954
32955
32956
32957
32958
32959
32960
32961
32962
32963
32964
32965
32966
32967
32968
32969
32970
32971
32972
32973
32974
32975
32976
32977
32978
32979
32980
32981
32982
32983
32984
32985
32986
32987
32988
32989
32990
32991
32992
32993
32994
32995
32996
32997
32998
32999
33000
33001
33002
33003
33004
33005
33006
33007
33008
33009
33010
33011
33012
33013
33014
33015
33016
33017
33018
33019
33020
33021
33022
33023
33024
33025
33026
33027
33028
33029
33030
33031
33032
33033
33034
33035
33036
33037
33038
33039
33040
33041
33042
33043
33044
33045
33046
33047
33048
33049
33050
33051
33052
33053
33054
33055
33056
33057
33058
33059
33060
33061
33062
33063
33064
33065
33066
33067
33068
33069
33070
33071
33072
33073
33074
33075
33076
33077
33078
33079
33080
33081
33082
33083
33084
33085
33086
33087
33088
33089
33090
33091
33092
33093
33094
33095
33096
33097
33098
33099
33100
33101
33102
33103
33104
33105
33106
33107
33108
33109
33110
33111
33112
33113
33114
33115
33116
33117
33118
33119
33120
33121
33122
33123
33124
33125
33126
33127
33128
33129
33130
33131
33132
33133
33134
33135
33136
33137
33138
33139
33140
33141
33142
33143
33144
33145
33146
33147
33148
33149
33150
33151
33152
33153
33154
33155
33156
33157
33158
33159
33160
33161
33162
33163
33164
33165
33166
33167
33168
33169
33170
33171
33172
33173
33174
33175
33176
33177
33178
33179
33180
33181
33182
33183
33184
33185
33186
33187
33188
33189
33190
33191
33192
33193
33194
33195
33196
33197
33198
33199
33200
33201
33202
33203
33204
33205
33206
33207
33208
33209
33210
33211
33212
33213
33214
33215
33216
33217
33218
33219
33220
33221
33222
33223
33224
33225
33226
33227
33228
33229
33230
33231
33232
33233
33234
33235
33236
33237
33238
33239
33240
33241
33242
33243
33244
33245
33246
33247
33248
33249
33250
33251
33252
33253
33254
33255
33256
33257
33258
33259
33260
33261
33262
33263
33264
33265
33266
33267
33268
33269
33270
33271
33272
33273
33274
33275
33276
33277
33278
33279
33280
33281
33282
33283
33284
33285
33286
33287
33288
33289
33290
33291
33292
33293
33294
33295
33296
33297
33298
33299
33300
33301
33302
33303
33304
33305
33306
33307
33308
33309
33310
33311
33312
33313
33314
33315
33316
33317
33318
33319
33320
33321
33322
33323
33324
33325
33326
33327
33328
33329
33330
33331
33332
33333
33334
33335
33336
33337
33338
33339
33340
33341
33342
33343
33344
33345
33346
33347
33348
33349
33350
33351
33352
33353
33354
33355
33356
33357
33358
33359
33360
33361
33362
33363
33364
33365
33366
33367
33368
33369
33370
33371
33372
33373
33374
33375
33376
33377
33378
33379
33380
33381
33382
33383
33384
33385
33386
33387
33388
33389
33390
33391
33392
33393
33394
33395
33396
33397
33398
33399
33400
33401
33402
33403
33404
33405
33406
33407
33408
33409
33410
33411
33412
33413
33414
33415
33416
33417
33418
33419
33420
33421
33422
33423
33424
33425
33426
33427
33428
33429
33430
33431
33432
33433
33434
33435
33436
33437
33438
33439
33440
33441
33442
33443
33444
33445
33446
33447
33448
33449
33450
33451
33452
33453
33454
33455
33456
33457
33458
33459
33460
33461
33462
33463
33464
33465
33466
33467
33468
33469
33470
33471
33472
33473
33474
33475
33476
33477
33478
33479
33480
33481
33482
33483
33484
33485
33486
33487
33488
33489
33490
33491
33492
33493
33494
33495
33496
33497
33498
33499
33500
33501
33502
33503
33504
33505
33506
33507
33508
33509
33510
33511
33512
33513
33514
33515
33516
33517
33518
33519
33520
33521
33522
33523
33524
33525
33526
33527
33528
33529
33530
33531
33532
33533
33534
33535
33536
33537
33538
33539
33540
33541
33542
33543
33544
33545
33546
33547
33548
33549
33550
33551
33552
33553
33554
33555
33556
33557
33558
33559
33560
33561
33562
33563
33564
33565
33566
33567
33568
33569
33570
33571
33572
33573
33574
33575
33576
33577
33578
33579
33580
33581
33582
33583
33584
33585
33586
33587
33588
33589
33590
33591
33592
33593
33594
33595
33596
33597
33598
33599
33600
33601
33602
33603
33604
33605
33606
33607
33608
33609
33610
33611
33612
33613
33614
33615
33616
33617
33618
33619
33620
33621
33622
33623
33624
33625
33626
33627
33628
33629
33630
33631
33632
33633
33634
33635
33636
33637
33638
33639
33640
33641
33642
33643
33644
33645
33646
33647
33648
33649
33650
33651
33652
33653
33654
33655
33656
33657
33658
33659
33660
33661
33662
33663
33664
33665
33666
33667
33668
33669
33670
33671
33672
33673
33674
33675
33676
33677
33678
33679
33680
33681
33682
33683
33684
33685
33686
33687
33688
33689
33690
33691
33692
33693
33694
33695
33696
33697
33698
33699
33700
33701
33702
33703
33704
33705
33706
33707
33708
33709
33710
33711
33712
33713
33714
33715
33716
33717
33718
33719
33720
33721
33722
33723
33724
33725
33726
33727
33728
33729
33730
33731
33732
33733
33734
33735
33736
33737
33738
33739
33740
33741
33742
33743
33744
33745
33746
33747
33748
33749
33750
33751
33752
33753
33754
33755
33756
33757
33758
33759
33760
33761
33762
33763
33764
33765
33766
33767
33768
33769
33770
33771
33772
33773
33774
33775
33776
33777
33778
33779
33780
33781
33782
33783
33784
33785
33786
33787
33788
33789
33790
33791
33792
33793
33794
33795
33796
33797
33798
33799
33800
33801
33802
33803
33804
33805
33806
33807
33808
33809
33810
33811
33812
33813
33814
33815
33816
33817
33818
33819
33820
33821
33822
33823
33824
33825
33826
33827
33828
33829
33830
33831
33832
33833
33834
33835
33836
33837
33838
33839
33840
33841
33842
33843
33844
33845
33846
33847
33848
33849
33850
33851
33852
33853
33854
33855
33856
33857
33858
33859
33860
33861
33862
33863
33864
33865
33866
33867
33868
33869
33870
33871
33872
33873
33874
33875
33876
33877
33878
33879
33880
33881
33882
33883
33884
33885
33886
33887
33888
33889
33890
33891
33892
33893
33894
33895
33896
33897
33898
33899
33900
33901
33902
33903
33904
33905
33906
33907
33908
33909
33910
33911
33912
33913
33914
33915
33916
33917
33918
33919
33920
33921
33922
33923
33924
33925
33926
33927
33928
33929
33930
33931
33932
33933
33934
33935
33936
33937
33938
33939
33940
33941
33942
33943
33944
33945
33946
33947
33948
33949
33950
33951
33952
33953
33954
33955
33956
33957
33958
33959
33960
33961
33962
33963
33964
33965
33966
33967
33968
33969
33970
33971
33972
33973
33974
33975
33976
33977
33978
33979
33980
33981
33982
33983
33984
33985
33986
33987
33988
33989
33990
33991
33992
33993
33994
33995
33996
33997
33998
33999
34000
34001
34002
34003
34004
34005
34006
34007
34008
34009
34010
34011
34012
34013
34014
34015
34016
34017
34018
34019
34020
34021
34022
34023
34024
34025
34026
34027
34028
34029
34030
34031
34032
34033
34034
34035
34036
34037
34038
34039
34040
34041
34042
34043
34044
34045
34046
34047
34048
34049
34050
34051
34052
34053
34054
34055
34056
34057
34058
34059
34060
34061
34062
34063
34064
34065
34066
34067
34068
34069
34070
34071
34072
34073
34074
34075
34076
34077
34078
34079
34080
34081
34082
34083
34084
34085
34086
34087
34088
34089
34090
34091
34092
34093
34094
34095
34096
34097
34098
34099
34100
34101
34102
34103
34104
34105
34106
34107
34108
34109
34110
34111
34112
34113
34114
34115
34116
34117
34118
34119
34120
34121
34122
34123
34124
34125
34126
34127
34128
34129
34130
34131
34132
34133
34134
34135
34136
34137
34138
34139
34140
34141
34142
34143
34144
34145
34146
34147
34148
34149
34150
34151
34152
34153
34154
34155
34156
34157
34158
34159
34160
34161
34162
34163
34164
34165
34166
34167
34168
34169
34170
34171
34172
34173
34174
34175
34176
34177
34178
34179
34180
34181
34182
34183
34184
34185
34186
34187
34188
34189
34190
34191
34192
34193
34194
34195
34196
34197
34198
34199
34200
34201
34202
34203
34204
34205
34206
34207
34208
34209
34210
34211
34212
34213
34214
34215
34216
34217
34218
34219
34220
34221
34222
34223
34224
34225
34226
34227
34228
34229
34230
34231
34232
34233
34234
34235
34236
34237
34238
34239
34240
34241
34242
34243
34244
34245
34246
34247
34248
34249
34250
34251
34252
34253
34254
34255
34256
34257
34258
34259
34260
34261
34262
34263
34264
34265
34266
34267
34268
34269
34270
34271
34272
34273
34274
34275
34276
34277
34278
34279
34280
34281
34282
34283
34284
34285
34286
34287
34288
34289
34290
34291
34292
34293
34294
34295
34296
34297
34298
34299
34300
34301
34302
34303
34304
34305
34306
34307
34308
34309
34310
34311
34312
34313
34314
34315
34316
34317
34318
34319
34320
34321
34322
34323
34324
34325
34326
34327
34328
34329
34330
34331
34332
34333
34334
34335
34336
34337
34338
34339
34340
34341
34342
34343
34344
34345
34346
34347
34348
34349
34350
34351
34352
34353
34354
34355
34356
34357
34358
34359
34360
34361
34362
34363
34364
34365
34366
34367
34368
34369
34370
34371
34372
34373
34374
34375
34376
34377
34378
34379
34380
34381
34382
34383
34384
34385
34386
34387
34388
34389
34390
34391
34392
34393
34394
34395
34396
34397
34398
34399
34400
34401
34402
34403
34404
34405
34406
34407
34408
34409
34410
34411
34412
34413
34414
34415
34416
34417
34418
34419
34420
34421
34422
34423
34424
34425
34426
34427
34428
34429
34430
34431
34432
34433
34434
34435
34436
34437
34438
34439
34440
34441
34442
34443
34444
34445
34446
34447
34448
34449
34450
34451
34452
34453
34454
34455
34456
34457
34458
34459
34460
34461
34462
34463
34464
34465
34466
34467
34468
34469
34470
34471
34472
34473
34474
34475
34476
34477
34478
34479
34480
34481
34482
34483
34484
34485
34486
34487
34488
34489
34490
34491
34492
34493
34494
34495
34496
34497
34498
34499
34500
34501
34502
34503
34504
34505
34506
34507
34508
34509
34510
34511
34512
34513
34514
34515
34516
34517
34518
34519
34520
34521
34522
34523
34524
34525
34526
34527
34528
34529
34530
34531
34532
34533
34534
34535
34536
34537
34538
34539
34540
34541
34542
34543
34544
34545
34546
34547
34548
34549
34550
34551
34552
34553
34554
34555
34556
34557
34558
34559
34560
34561
34562
34563
34564
34565
34566
34567
34568
34569
34570
34571
34572
34573
34574
34575
34576
34577
34578
34579
34580
34581
34582
34583
34584
34585
34586
34587
34588
34589
34590
34591
34592
34593
34594
34595
34596
34597
34598
34599
34600
34601
34602
34603
34604
34605
34606
34607
34608
34609
34610
34611
34612
34613
34614
34615
34616
34617
34618
34619
34620
34621
34622
34623
34624
34625
34626
34627
34628
34629
34630
34631
34632
34633
34634
34635
34636
34637
34638
34639
34640
34641
34642
34643
34644
34645
34646
34647
34648
34649
34650
34651
34652
34653
34654
34655
34656
34657
34658
34659
34660
34661
34662
34663
34664
34665
34666
34667
34668
34669
34670
34671
34672
34673
34674
34675
34676
34677
34678
34679
34680
34681
34682
34683
34684
34685
34686
34687
34688
34689
34690
34691
34692
34693
34694
34695
34696
34697
34698
34699
34700
34701
34702
34703
34704
34705
34706
34707
34708
34709
34710
34711
34712
34713
34714
34715
34716
34717
34718
34719
34720
34721
34722
34723
34724
34725
34726
34727
34728
34729
34730
34731
34732
34733
34734
34735
34736
34737
34738
34739
34740
34741
34742
34743
34744
34745
34746
34747
34748
34749
34750
34751
34752
34753
34754
34755
34756
34757
34758
34759
34760
34761
34762
34763
34764
34765
34766
34767
34768
34769
34770
34771
34772
34773
34774
34775
34776
34777
34778
34779
34780
34781
34782
34783
34784
34785
34786
34787
34788
34789
34790
34791
34792
34793
34794
34795
34796
34797
34798
34799
34800
34801
34802
34803
34804
34805
34806
34807
34808
34809
34810
34811
34812
34813
34814
34815
34816
34817
34818
34819
34820
34821
34822
34823
34824
34825
34826
34827
34828
34829
34830
34831
34832
34833
34834
34835
34836
34837
34838
34839
34840
34841
34842
34843
34844
34845
34846
34847
34848
34849
34850
34851
34852
34853
34854
34855
34856
34857
34858
34859
34860
34861
34862
34863
34864
34865
34866
34867
34868
34869
34870
34871
34872
34873
34874
34875
34876
34877
34878
34879
34880
34881
34882
34883
34884
34885
34886
34887
34888
34889
34890
34891
34892
34893
34894
34895
34896
34897
34898
34899
34900
34901
34902
34903
34904
34905
34906
34907
34908
34909
34910
34911
34912
34913
34914
34915
34916
34917
34918
34919
34920
34921
34922
34923
34924
34925
34926
34927
34928
34929
34930
34931
34932
34933
34934
34935
34936
34937
34938
34939
34940
34941
34942
34943
34944
34945
34946
34947
34948
34949
34950
34951
34952
34953
34954
34955
34956
34957
34958
34959
34960
34961
34962
34963
34964
34965
34966
34967
34968
34969
34970
34971
34972
34973
34974
34975
34976
34977
34978
34979
34980
34981
34982
34983
34984
34985
34986
34987
34988
34989
34990
34991
34992
34993
34994
34995
34996
34997
34998
34999
35000
35001
35002
35003
35004
35005
35006
35007
35008
35009
35010
35011
35012
35013
35014
35015
35016
35017
35018
35019
35020
35021
35022
35023
35024
35025
35026
35027
35028
35029
35030
35031
35032
35033
35034
35035
35036
35037
35038
35039
35040
35041
35042
35043
35044
35045
35046
35047
35048
35049
35050
35051
35052
35053
35054
35055
35056
35057
35058
35059
35060
35061
35062
35063
35064
35065
35066
35067
35068
35069
35070
35071
35072
35073
35074
35075
35076
35077
35078
35079
35080
35081
35082
35083
35084
35085
35086
35087
35088
35089
35090
35091
35092
35093
35094
35095
35096
35097
35098
35099
35100
35101
35102
35103
35104
35105
35106
35107
35108
35109
35110
35111
35112
35113
35114
35115
35116
35117
35118
35119
35120
35121
35122
35123
35124
35125
35126
35127
35128
35129
35130
35131
35132
35133
35134
35135
35136
35137
35138
35139
35140
35141
35142
35143
35144
35145
35146
35147
35148
35149
35150
35151
35152
35153
35154
35155
35156
35157
35158
35159
35160
35161
35162
35163
35164
35165
35166
35167
35168
35169
35170
35171
35172
35173
35174
35175
35176
35177
35178
35179
35180
35181
35182
35183
35184
35185
35186
35187
35188
35189
35190
35191
35192
35193
35194
35195
35196
35197
35198
35199
35200
35201
35202
35203
35204
35205
35206
35207
35208
35209
35210
35211
35212
35213
35214
35215
35216
35217
35218
35219
35220
35221
35222
35223
35224
35225
35226
35227
35228
35229
35230
35231
35232
35233
35234
35235
35236
35237
35238
35239
35240
35241
35242
35243
35244
35245
35246
35247
35248
35249
35250
35251
35252
35253
35254
35255
35256
35257
35258
35259
35260
35261
35262
35263
35264
35265
35266
35267
35268
35269
35270
35271
35272
35273
35274
35275
35276
35277
35278
35279
35280
35281
35282
35283
35284
35285
35286
35287
35288
35289
35290
35291
35292
35293
35294
35295
35296
35297
35298
35299
35300
35301
35302
35303
35304
35305
35306
35307
35308
35309
35310
35311
35312
35313
35314
35315
35316
35317
35318
35319
35320
35321
35322
35323
35324
35325
35326
35327
35328
35329
35330
35331
35332
35333
35334
35335
35336
35337
35338
35339
35340
35341
35342
35343
35344
35345
35346
35347
35348
35349
35350
35351
35352
35353
35354
35355
35356
35357
35358
35359
35360
35361
35362
35363
35364
35365
35366
35367
35368
35369
35370
35371
35372
35373
35374
35375
35376
35377
35378
35379
35380
35381
35382
35383
35384
35385
35386
35387
35388
35389
35390
35391
35392
35393
35394
35395
35396
35397
35398
35399
35400
35401
35402
35403
35404
35405
35406
35407
35408
35409
35410
35411
35412
35413
35414
35415
35416
35417
35418
35419
35420
35421
35422
35423
35424
35425
35426
35427
35428
35429
35430
35431
35432
35433
35434
35435
35436
35437
35438
35439
35440
35441
35442
35443
35444
35445
35446
35447
35448
35449
35450
35451
35452
35453
35454
35455
35456
35457
35458
35459
35460
35461
35462
35463
35464
35465
35466
35467
35468
35469
35470
35471
35472
35473
35474
35475
35476
35477
35478
35479
35480
35481
35482
35483
35484
35485
35486
35487
35488
35489
35490
35491
35492
35493
35494
35495
35496
35497
35498
35499
35500
35501
35502
35503
35504
35505
35506
35507
35508
35509
35510
35511
35512
35513
35514
35515
35516
35517
35518
35519
35520
35521
35522
35523
35524
35525
35526
35527
35528
35529
35530
35531
35532
35533
35534
35535
35536
35537
35538
35539
35540
35541
35542
35543
35544
35545
35546
35547
35548
35549
35550
35551
35552
35553
35554
35555
35556
35557
35558
35559
35560
35561
35562
35563
35564
35565
35566
35567
35568
35569
35570
35571
35572
35573
35574
35575
35576
35577
35578
35579
35580
35581
35582
35583
35584
35585
35586
35587
35588
35589
35590
35591
35592
35593
35594
35595
35596
35597
35598
35599
35600
35601
35602
35603
35604
35605
35606
35607
35608
35609
35610
35611
35612
35613
35614
35615
35616
35617
35618
35619
35620
35621
35622
35623
35624
35625
35626
35627
35628
35629
35630
35631
35632
35633
35634
35635
35636
35637
35638
35639
35640
35641
35642
35643
35644
35645
35646
35647
35648
35649
35650
35651
35652
35653
35654
35655
35656
35657
35658
35659
35660
35661
35662
35663
35664
35665
35666
35667
35668
35669
35670
35671
35672
35673
35674
35675
35676
35677
35678
35679
35680
35681
35682
35683
35684
35685
35686
35687
35688
35689
35690
35691
35692
35693
35694
35695
35696
35697
35698
35699
35700
35701
35702
35703
35704
35705
35706
35707
35708
35709
35710
35711
35712
35713
35714
35715
35716
35717
35718
35719
35720
35721
35722
35723
35724
35725
35726
35727
35728
35729
35730
35731
35732
35733
35734
35735
35736
35737
35738
35739
35740
35741
35742
35743
35744
35745
35746
35747
35748
35749
35750
35751
35752
35753
35754
35755
35756
35757
35758
35759
35760
35761
35762
35763
35764
35765
35766
35767
35768
35769
35770
35771
35772
35773
35774
35775
35776
35777
35778
35779
35780
35781
35782
35783
35784
35785
35786
35787
35788
35789
35790
35791
35792
35793
35794
35795
35796
35797
35798
35799
35800
35801
35802
35803
35804
35805
35806
35807
35808
35809
35810
35811
35812
35813
35814
35815
35816
35817
35818
35819
35820
35821
35822
35823
35824
35825
35826
35827
35828
35829
35830
35831
35832
35833
35834
35835
35836
35837
35838
35839
35840
35841
35842
35843
35844
35845
35846
35847
35848
35849
35850
35851
35852
35853
35854
35855
35856
35857
35858
35859
35860
35861
35862
35863
35864
35865
35866
35867
35868
35869
35870
35871
35872
35873
35874
35875
35876
35877
35878
35879
35880
35881
35882
35883
35884
35885
35886
35887
35888
35889
35890
35891
35892
35893
35894
35895
35896
35897
35898
35899
35900
35901
35902
35903
35904
35905
35906
35907
35908
35909
35910
35911
35912
35913
35914
35915
35916
35917
35918
35919
35920
35921
35922
35923
35924
35925
35926
35927
35928
35929
35930
35931
35932
35933
35934
35935
35936
35937
35938
35939
35940
35941
35942
35943
35944
35945
35946
35947
35948
35949
35950
35951
35952
35953
35954
35955
35956
35957
35958
35959
35960
35961
35962
35963
35964
35965
35966
35967
35968
35969
35970
35971
35972
35973
35974
35975
35976
35977
35978
35979
35980
35981
35982
35983
35984
35985
35986
35987
35988
35989
35990
35991
35992
35993
35994
35995
35996
35997
35998
35999
36000
36001
36002
36003
36004
36005
36006
36007
36008
36009
36010
36011
36012
36013
36014
36015
36016
36017
36018
36019
36020
36021
36022
36023
36024
36025
36026
36027
36028
36029
36030
36031
36032
36033
36034
36035
36036
36037
36038
36039
36040
36041
36042
36043
36044
36045
36046
36047
36048
36049
36050
36051
36052
36053
36054
36055
36056
36057
36058
36059
36060
36061
36062
36063
36064
36065
36066
36067
36068
36069
36070
36071
36072
36073
36074
36075
36076
36077
36078
36079
36080
36081
36082
36083
36084
36085
36086
36087
36088
36089
36090
36091
36092
36093
36094
36095
36096
36097
36098
36099
36100
36101
36102
36103
36104
36105
36106
36107
36108
36109
36110
36111
36112
36113
36114
36115
36116
36117
36118
36119
36120
36121
36122
36123
36124
36125
36126
36127
36128
36129
36130
36131
36132
36133
36134
36135
36136
36137
36138
36139
36140
36141
36142
36143
36144
36145
36146
36147
36148
36149
36150
36151
36152
36153
36154
36155
36156
36157
36158
36159
36160
36161
36162
36163
36164
36165
36166
36167
36168
36169
36170
36171
36172
36173
36174
36175
36176
36177
36178
36179
36180
36181
36182
36183
36184
36185
36186
36187
36188
36189
36190
36191
36192
36193
36194
36195
36196
36197
36198
36199
36200
36201
36202
36203
36204
36205
36206
36207
36208
36209
36210
36211
36212
36213
36214
36215
36216
36217
36218
36219
36220
36221
36222
36223
36224
36225
36226
36227
36228
36229
36230
36231
36232
36233
36234
36235
36236
36237
36238
36239
36240
36241
36242
36243
36244
36245
36246
36247
36248
36249
36250
36251
36252
36253
36254
36255
36256
36257
36258
36259
36260
36261
36262
36263
36264
36265
36266
36267
36268
36269
36270
36271
36272
36273
36274
36275
36276
36277
36278
36279
36280
36281
36282
36283
36284
36285
36286
36287
36288
36289
36290
36291
36292
36293
36294
36295
36296
36297
36298
36299
36300
36301
36302
36303
36304
36305
36306
36307
36308
36309
36310
36311
36312
36313
36314
36315
36316
36317
36318
36319
36320
36321
36322
36323
36324
36325
36326
36327
36328
36329
36330
36331
36332
36333
36334
36335
36336
36337
36338
36339
36340
36341
36342
36343
36344
36345
36346
36347
36348
36349
36350
36351
36352
36353
36354
36355
36356
36357
36358
36359
36360
36361
36362
36363
36364
36365
36366
36367
36368
36369
36370
36371
36372
36373
36374
36375
36376
36377
36378
36379
36380
36381
36382
36383
36384
36385
36386
36387
36388
36389
36390
36391
36392
36393
36394
36395
36396
36397
36398
36399
36400
36401
36402
36403
36404
36405
36406
36407
36408
36409
36410
36411
36412
36413
36414
36415
36416
36417
36418
36419
36420
36421
36422
36423
36424
36425
36426
36427
36428
36429
36430
36431
36432
36433
36434
36435
36436
36437
36438
36439
36440
36441
36442
36443
36444
36445
36446
36447
36448
36449
36450
36451
36452
36453
36454
36455
36456
36457
36458
36459
36460
36461
36462
36463
36464
36465
36466
36467
36468
36469
36470
36471
36472
36473
36474
36475
36476
36477
36478
36479
36480
36481
36482
36483
36484
36485
36486
36487
36488
36489
36490
36491
36492
36493
36494
36495
36496
36497
36498
36499
36500
36501
36502
36503
36504
36505
36506
36507
36508
36509
36510
36511
36512
36513
36514
36515
36516
36517
36518
36519
36520
36521
36522
36523
36524
36525
36526
36527
36528
36529
36530
36531
36532
36533
36534
36535
36536
36537
36538
36539
36540
36541
36542
36543
36544
36545
36546
36547
36548
36549
36550
36551
36552
36553
36554
36555
36556
36557
36558
36559
36560
36561
36562
36563
36564
36565
36566
36567
36568
36569
36570
36571
36572
36573
36574
36575
36576
36577
36578
36579
36580
36581
36582
36583
36584
36585
36586
36587
36588
36589
36590
36591
36592
36593
36594
36595
36596
36597
36598
36599
36600
36601
36602
36603
36604
36605
36606
36607
36608
36609
36610
36611
36612
36613
36614
36615
36616
36617
36618
36619
36620
36621
36622
36623
36624
36625
36626
36627
36628
36629
36630
36631
36632
36633
36634
36635
36636
36637
36638
36639
36640
36641
36642
36643
36644
36645
36646
36647
36648
36649
36650
36651
36652
36653
36654
36655
36656
36657
36658
36659
36660
36661
36662
36663
36664
36665
36666
36667
36668
36669
36670
36671
36672
36673
36674
36675
36676
36677
36678
36679
36680
36681
36682
36683
36684
36685
36686
36687
36688
36689
36690
36691
36692
36693
36694
36695
36696
36697
36698
36699
36700
36701
36702
36703
36704
36705
36706
36707
36708
36709
36710
36711
36712
36713
36714
36715
36716
36717
36718
36719
36720
36721
36722
36723
36724
36725
36726
36727
36728
36729
36730
36731
36732
36733
36734
36735
36736
36737
36738
36739
36740
36741
36742
36743
36744
36745
36746
36747
36748
36749
36750
36751
36752
36753
36754
36755
36756
36757
36758
36759
36760
36761
36762
36763
36764
36765
36766
36767
36768
36769
36770
36771
36772
36773
36774
36775
36776
36777
36778
36779
36780
36781
36782
36783
36784
36785
36786
36787
36788
36789
36790
36791
36792
36793
36794
36795
36796
36797
36798
36799
36800
36801
36802
36803
36804
36805
36806
36807
36808
36809
36810
36811
36812
36813
36814
36815
36816
36817
36818
36819
36820
36821
36822
36823
36824
36825
36826
36827
36828
36829
36830
36831
36832
36833
36834
36835
36836
36837
36838
36839
36840
36841
36842
36843
36844
36845
36846
36847
36848
36849
36850
36851
36852
36853
36854
36855
36856
36857
36858
36859
36860
36861
36862
36863
36864
36865
36866
36867
36868
36869
36870
36871
36872
36873
36874
36875
36876
36877
36878
36879
36880
36881
36882
36883
36884
36885
36886
36887
36888
36889
36890
36891
36892
36893
36894
36895
36896
36897
36898
36899
36900
36901
36902
36903
36904
36905
36906
36907
36908
36909
36910
36911
36912
36913
36914
36915
36916
36917
36918
36919
36920
36921
36922
36923
36924
36925
36926
36927
36928
36929
36930
36931
36932
36933
36934
36935
36936
36937
36938
36939
36940
36941
36942
36943
36944
36945
36946
36947
36948
36949
36950
36951
36952
36953
36954
36955
36956
36957
36958
36959
36960
36961
36962
36963
36964
36965
36966
36967
36968
36969
36970
36971
36972
36973
36974
36975
36976
36977
36978
36979
36980
36981
36982
36983
36984
36985
36986
36987
36988
36989
36990
36991
36992
36993
36994
36995
36996
36997
36998
36999
37000
37001
37002
37003
37004
37005
37006
37007
37008
37009
37010
37011
37012
37013
37014
37015
37016
37017
37018
37019
37020
37021
37022
37023
37024
37025
37026
37027
37028
37029
37030
37031
37032
37033
37034
37035
37036
37037
37038
37039
37040
37041
37042
37043
37044
37045
37046
37047
37048
37049
37050
37051
37052
37053
37054
37055
37056
37057
37058
37059
37060
37061
37062
37063
37064
37065
37066
37067
37068
37069
37070
37071
37072
37073
37074
37075
37076
37077
37078
37079
37080
37081
37082
37083
37084
37085
37086
37087
37088
37089
37090
37091
37092
37093
37094
37095
37096
37097
37098
37099
37100
37101
37102
37103
37104
37105
37106
37107
37108
37109
37110
37111
37112
37113
37114
37115
37116
37117
37118
37119
37120
37121
37122
37123
37124
37125
37126
37127
37128
37129
37130
37131
37132
37133
37134
37135
37136
37137
37138
37139
37140
37141
37142
37143
37144
37145
37146
37147
37148
37149
37150
37151
37152
37153
37154
37155
37156
37157
37158
37159
37160
37161
37162
37163
37164
37165
37166
37167
37168
37169
37170
37171
37172
37173
37174
37175
37176
37177
37178
37179
37180
37181
37182
37183
37184
37185
37186
37187
37188
37189
37190
37191
37192
37193
37194
37195
37196
37197
37198
37199
37200
37201
37202
37203
37204
37205
37206
37207
37208
37209
37210
37211
37212
37213
37214
37215
37216
37217
37218
37219
37220
37221
37222
37223
37224
37225
37226
37227
37228
37229
37230
37231
37232
37233
37234
37235
37236
37237
37238
37239
37240
37241
37242
37243
37244
37245
37246
37247
37248
37249
37250
37251
37252
37253
37254
37255
37256
37257
37258
37259
37260
37261
37262
37263
37264
37265
37266
37267
37268
37269
37270
37271
37272
37273
37274
37275
37276
37277
37278
37279
37280
37281
37282
37283
37284
37285
37286
37287
37288
37289
37290
37291
37292
37293
37294
37295
37296
37297
37298
37299
37300
37301
37302
37303
37304
37305
37306
37307
37308
37309
37310
37311
37312
37313
37314
37315
37316
37317
37318
37319
37320
37321
37322
37323
37324
37325
37326
37327
37328
37329
37330
37331
37332
37333
37334
37335
37336
37337
37338
37339
37340
37341
37342
37343
37344
37345
37346
37347
37348
37349
37350
37351
37352
37353
37354
37355
37356
37357
37358
37359
37360
37361
37362
37363
37364
37365
37366
37367
37368
37369
37370
37371
37372
37373
37374
37375
37376
37377
37378
37379
37380
37381
37382
37383
37384
37385
37386
37387
37388
37389
37390
37391
37392
37393
37394
37395
37396
37397
37398
37399
37400
37401
37402
37403
37404
37405
37406
37407
37408
37409
37410
37411
37412
37413
37414
37415
37416
37417
37418
37419
37420
37421
37422
37423
37424
37425
37426
37427
37428
37429
37430
37431
37432
37433
37434
37435
37436
37437
37438
37439
37440
37441
37442
37443
37444
37445
37446
37447
37448
37449
37450
37451
37452
37453
37454
37455
37456
37457
37458
37459
37460
37461
37462
37463
37464
37465
37466
37467
37468
37469
37470
37471
37472
37473
37474
37475
37476
37477
37478
37479
37480
37481
37482
37483
37484
37485
37486
37487
37488
37489
37490
37491
37492
37493
37494
37495
37496
37497
37498
37499
37500
37501
37502
37503
37504
37505
37506
37507
37508
37509
37510
37511
37512
37513
37514
37515
37516
37517
37518
37519
37520
37521
37522
37523
37524
37525
37526
37527
37528
37529
37530
37531
37532
37533
37534
37535
37536
37537
37538
37539
37540
37541
37542
37543
37544
37545
37546
37547
37548
37549
37550
37551
37552
37553
37554
37555
37556
37557
37558
37559
37560
37561
37562
37563
37564
37565
37566
37567
37568
37569
37570
37571
37572
37573
37574
37575
37576
37577
37578
37579
37580
37581
37582
37583
37584
37585
37586
37587
37588
37589
37590
37591
37592
37593
37594
37595
37596
37597
37598
37599
37600
37601
37602
37603
37604
37605
37606
37607
37608
37609
37610
37611
37612
37613
37614
37615
37616
37617
37618
37619
37620
37621
37622
37623
37624
37625
37626
37627
37628
37629
37630
37631
37632
37633
37634
37635
37636
37637
37638
37639
37640
37641
37642
37643
37644
37645
37646
37647
37648
37649
37650
37651
37652
37653
37654
37655
37656
37657
37658
37659
37660
37661
37662
37663
37664
37665
37666
37667
37668
37669
37670
37671
37672
37673
37674
37675
37676
37677
37678
37679
37680
37681
37682
37683
37684
37685
37686
37687
37688
37689
37690
37691
37692
37693
37694
37695
37696
37697
37698
37699
37700
37701
37702
37703
37704
37705
37706
37707
37708
37709
37710
37711
37712
37713
37714
37715
37716
37717
37718
37719
37720
37721
37722
37723
37724
37725
37726
37727
37728
37729
37730
37731
37732
37733
37734
37735
37736
37737
37738
37739
37740
37741
37742
37743
37744
37745
37746
37747
37748
37749
37750
37751
37752
37753
37754
37755
37756
37757
37758
37759
37760
37761
37762
37763
37764
37765
37766
37767
37768
37769
37770
37771
37772
37773
37774
37775
37776
37777
37778
37779
37780
37781
37782
37783
37784
37785
37786
37787
37788
37789
37790
37791
37792
37793
37794
37795
37796
37797
37798
37799
37800
37801
37802
37803
37804
37805
37806
37807
37808
37809
37810
37811
37812
37813
37814
37815
37816
37817
37818
37819
37820
37821
37822
37823
37824
37825
37826
37827
37828
37829
37830
37831
37832
37833
37834
37835
37836
37837
37838
37839
37840
37841
37842
37843
37844
37845
37846
37847
37848
37849
37850
37851
37852
37853
37854
37855
37856
37857
37858
37859
37860
37861
37862
37863
37864
37865
37866
37867
37868
37869
37870
37871
37872
37873
37874
37875
37876
37877
37878
37879
37880
37881
37882
37883
37884
37885
37886
37887
37888
37889
37890
37891
37892
37893
37894
37895
37896
37897
37898
37899
37900
37901
37902
37903
37904
37905
37906
37907
37908
37909
37910
37911
37912
37913
37914
37915
37916
37917
37918
37919
37920
37921
37922
37923
37924
37925
37926
37927
37928
37929
37930
37931
37932
37933
37934
37935
37936
37937
37938
37939
37940
37941
37942
37943
37944
37945
37946
37947
37948
37949
37950
37951
37952
37953
37954
37955
37956
37957
37958
37959
37960
37961
37962
37963
37964
37965
37966
37967
37968
37969
37970
37971
37972
37973
37974
37975
37976
37977
37978
37979
37980
37981
37982
37983
37984
37985
37986
37987
37988
37989
37990
37991
37992
37993
37994
37995
37996
37997
37998
37999
38000
38001
38002
38003
38004
38005
38006
38007
38008
38009
38010
38011
38012
38013
38014
38015
38016
38017
38018
38019
38020
38021
38022
38023
38024
38025
38026
38027
38028
38029
38030
38031
38032
38033
38034
38035
38036
38037
38038
38039
38040
38041
38042
38043
38044
38045
38046
38047
38048
38049
38050
38051
38052
38053
38054
38055
38056
38057
38058
38059
38060
38061
38062
38063
38064
38065
38066
38067
38068
38069
38070
38071
38072
38073
38074
38075
38076
38077
38078
38079
38080
38081
38082
38083
38084
38085
38086
38087
38088
38089
38090
38091
38092
38093
38094
38095
38096
38097
38098
38099
38100
38101
38102
38103
38104
38105
38106
38107
38108
38109
38110
38111
38112
38113
38114
38115
38116
38117
38118
38119
38120
38121
38122
38123
38124
38125
38126
38127
38128
38129
38130
38131
38132
38133
38134
38135
38136
38137
38138
38139
38140
38141
38142
38143
38144
38145
38146
38147
38148
38149
38150
38151
38152
38153
38154
38155
38156
38157
38158
38159
38160
38161
38162
38163
38164
38165
38166
38167
38168
38169
38170
38171
38172
38173
38174
38175
38176
38177
38178
38179
38180
38181
38182
38183
38184
38185
38186
38187
38188
38189
38190
38191
38192
38193
38194
38195
38196
38197
38198
38199
38200
38201
38202
38203
38204
38205
38206
38207
38208
38209
38210
38211
38212
38213
38214
38215
38216
38217
38218
38219
38220
38221
38222
38223
38224
38225
38226
38227
38228
38229
38230
38231
38232
38233
38234
38235
38236
38237
38238
38239
38240
38241
38242
38243
38244
38245
38246
38247
38248
38249
38250
38251
38252
38253
38254
38255
38256
38257
38258
38259
38260
38261
38262
38263
38264
38265
38266
38267
38268
38269
38270
38271
38272
38273
38274
38275
38276
38277
38278
38279
38280
38281
38282
38283
38284
38285
38286
38287
38288
38289
38290
38291
38292
38293
38294
38295
38296
38297
38298
38299
38300
38301
38302
38303
38304
38305
38306
38307
38308
38309
38310
38311
38312
38313
38314
38315
38316
38317
38318
38319
38320
38321
38322
38323
38324
38325
38326
38327
38328
38329
38330
38331
38332
38333
38334
38335
38336
38337
38338
38339
38340
38341
38342
38343
38344
38345
38346
38347
38348
38349
38350
38351
38352
38353
38354
38355
38356
38357
38358
38359
38360
38361
38362
38363
38364
38365
38366
38367
38368
38369
38370
38371
38372
38373
38374
38375
38376
38377
38378
38379
38380
38381
38382
38383
38384
38385
38386
38387
38388
38389
38390
38391
38392
38393
38394
38395
38396
38397
38398
38399
38400
38401
38402
38403
38404
38405
38406
38407
38408
38409
38410
38411
38412
38413
38414
38415
38416
38417
38418
38419
38420
38421
38422
38423
38424
38425
38426
38427
38428
38429
38430
38431
38432
38433
38434
38435
38436
38437
38438
38439
38440
38441
38442
38443
38444
38445
38446
38447
38448
38449
38450
38451
38452
38453
38454
38455
38456
38457
38458
38459
38460
38461
38462
38463
38464
38465
38466
38467
38468
38469
38470
38471
38472
38473
38474
38475
38476
38477
38478
38479
38480
38481
38482
38483
38484
38485
38486
38487
38488
38489
38490
38491
38492
38493
38494
38495
38496
38497
38498
38499
38500
38501
38502
38503
38504
38505
38506
38507
38508
38509
38510
38511
38512
38513
38514
38515
38516
38517
38518
38519
38520
38521
38522
38523
38524
38525
38526
38527
38528
38529
38530
38531
38532
38533
38534
38535
38536
38537
38538
38539
38540
38541
38542
38543
38544
38545
38546
38547
38548
38549
38550
38551
38552
38553
38554
38555
38556
38557
38558
38559
38560
38561
38562
38563
38564
38565
38566
38567
38568
38569
38570
38571
38572
38573
38574
38575
38576
38577
38578
38579
38580
38581
38582
38583
38584
38585
38586
38587
38588
38589
38590
38591
38592
38593
38594
38595
38596
38597
38598
38599
38600
38601
38602
38603
38604
38605
38606
38607
38608
38609
38610
38611
38612
38613
38614
38615
38616
38617
38618
38619
38620
38621
38622
38623
38624
38625
38626
38627
38628
38629
38630
38631
38632
38633
38634
38635
38636
38637
38638
38639
38640
38641
38642
38643
38644
38645
38646
38647
38648
38649
38650
38651
38652
38653
38654
38655
38656
38657
38658
38659
38660
38661
38662
38663
38664
38665
38666
38667
38668
38669
38670
38671
38672
38673
38674
38675
38676
38677
38678
38679
38680
38681
38682
38683
38684
38685
38686
38687
38688
38689
38690
38691
38692
38693
38694
38695
38696
38697
38698
38699
38700
38701
38702
38703
38704
38705
38706
38707
38708
38709
38710
38711
38712
38713
38714
38715
38716
38717
38718
38719
38720
38721
38722
38723
38724
38725
38726
38727
38728
38729
38730
38731
38732
38733
38734
38735
38736
38737
38738
38739
38740
38741
38742
38743
38744
38745
38746
38747
38748
38749
38750
38751
38752
38753
38754
38755
38756
38757
38758
38759
38760
38761
38762
38763
38764
38765
38766
38767
38768
38769
38770
38771
38772
38773
38774
38775
38776
38777
38778
38779
38780
38781
38782
38783
38784
38785
38786
38787
38788
38789
38790
38791
38792
38793
38794
38795
38796
38797
38798
38799
38800
38801
38802
38803
38804
38805
38806
38807
38808
38809
38810
38811
38812
38813
38814
38815
38816
38817
38818
38819
38820
38821
38822
38823
38824
38825
38826
38827
38828
38829
38830
38831
38832
38833
38834
38835
38836
38837
38838
38839
38840
38841
38842
38843
38844
38845
38846
38847
38848
38849
38850
38851
38852
38853
38854
38855
38856
38857
38858
38859
38860
38861
38862
38863
38864
38865
38866
38867
38868
38869
38870
38871
38872
38873
38874
38875
38876
38877
38878
38879
38880
38881
38882
38883
38884
38885
38886
38887
38888
38889
38890
38891
38892
38893
38894
38895
38896
38897
38898
38899
38900
38901
38902
38903
38904
38905
38906
38907
38908
38909
38910
38911
38912
38913
38914
38915
38916
38917
38918
38919
38920
38921
38922
38923
38924
38925
38926
38927
38928
38929
38930
38931
38932
38933
38934
38935
38936
38937
38938
38939
38940
38941
38942
38943
38944
38945
38946
38947
38948
38949
38950
38951
38952
38953
38954
38955
38956
38957
38958
38959
38960
38961
38962
38963
38964
38965
38966
38967
38968
38969
38970
38971
38972
38973
38974
38975
38976
38977
38978
38979
38980
38981
38982
38983
38984
38985
38986
38987
38988
38989
38990
38991
38992
38993
38994
38995
38996
38997
38998
38999
39000
39001
39002
39003
39004
39005
39006
39007
39008
39009
39010
39011
39012
39013
39014
39015
39016
39017
39018
39019
39020
39021
39022
39023
39024
39025
39026
39027
39028
39029
39030
39031
39032
39033
39034
39035
39036
39037
39038
39039
39040
39041
39042
39043
39044
39045
39046
39047
39048
39049
39050
39051
39052
39053
39054
39055
39056
39057
39058
39059
39060
39061
39062
39063
39064
39065
39066
39067
39068
39069
39070
39071
39072
39073
39074
39075
39076
39077
39078
39079
39080
39081
39082
39083
39084
39085
39086
39087
39088
39089
39090
39091
39092
39093
39094
39095
39096
39097
39098
39099
39100
39101
39102
39103
39104
39105
39106
39107
39108
39109
39110
39111
39112
39113
39114
39115
39116
39117
39118
39119
39120
39121
39122
39123
39124
39125
39126
39127
39128
39129
39130
39131
39132
39133
39134
39135
39136
39137
39138
39139
39140
39141
39142
39143
39144
39145
39146
39147
39148
39149
39150
39151
39152
39153
39154
39155
39156
39157
39158
39159
39160
39161
39162
39163
39164
39165
39166
39167
39168
39169
39170
39171
39172
39173
39174
39175
39176
39177
39178
39179
39180
39181
39182
39183
39184
39185
39186
39187
39188
39189
39190
39191
39192
39193
39194
39195
39196
39197
39198
39199
39200
39201
39202
39203
39204
39205
39206
39207
39208
39209
39210
39211
39212
39213
39214
39215
39216
39217
39218
39219
39220
39221
39222
39223
39224
39225
39226
39227
39228
39229
39230
39231
39232
39233
39234
39235
39236
39237
39238
39239
39240
39241
39242
39243
39244
39245
39246
39247
39248
39249
39250
39251
39252
39253
39254
39255
39256
39257
39258
39259
39260
39261
39262
39263
39264
39265
39266
39267
39268
39269
39270
39271
39272
39273
39274
39275
39276
39277
39278
39279
39280
39281
39282
39283
39284
39285
39286
39287
39288
39289
39290
39291
39292
39293
39294
39295
39296
39297
39298
39299
39300
39301
39302
39303
39304
39305
39306
39307
39308
39309
39310
39311
39312
39313
39314
39315
39316
39317
39318
39319
39320
39321
39322
39323
39324
39325
39326
39327
39328
39329
39330
39331
39332
39333
39334
39335
39336
39337
39338
39339
39340
39341
39342
39343
39344
39345
39346
39347
39348
39349
39350
39351
39352
39353
39354
39355
39356
39357
39358
39359
39360
39361
39362
39363
39364
39365
39366
39367
39368
39369
39370
39371
39372
39373
39374
39375
39376
39377
39378
39379
39380
39381
39382
39383
39384
39385
39386
39387
39388
39389
39390
39391
39392
39393
39394
39395
39396
39397
39398
39399
39400
39401
39402
39403
39404
39405
39406
39407
39408
39409
39410
39411
39412
39413
39414
39415
39416
39417
39418
39419
39420
39421
39422
39423
39424
39425
39426
39427
39428
39429
39430
39431
39432
39433
39434
39435
39436
39437
39438
39439
39440
39441
39442
39443
39444
39445
39446
39447
39448
39449
39450
39451
39452
39453
39454
39455
39456
39457
39458
39459
39460
39461
39462
39463
39464
39465
39466
39467
39468
39469
39470
39471
39472
39473
39474
39475
39476
39477
39478
39479
39480
39481
39482
39483
39484
39485
39486
39487
39488
39489
39490
39491
39492
39493
39494
39495
39496
39497
39498
39499
39500
39501
39502
39503
39504
39505
39506
39507
39508
39509
39510
39511
39512
39513
39514
39515
39516
39517
39518
39519
39520
39521
39522
39523
39524
39525
39526
39527
39528
39529
39530
39531
39532
39533
39534
39535
39536
39537
39538
39539
39540
39541
39542
39543
39544
39545
39546
39547
39548
39549
39550
39551
39552
39553
39554
39555
39556
39557
39558
39559
39560
39561
39562
39563
39564
39565
39566
39567
39568
39569
39570
39571
39572
39573
39574
39575
39576
39577
39578
39579
39580
39581
39582
39583
39584
39585
39586
39587
39588
39589
39590
39591
39592
39593
39594
39595
39596
39597
39598
39599
39600
39601
39602
39603
39604
39605
39606
39607
39608
39609
39610
39611
39612
39613
39614
39615
39616
39617
39618
39619
39620
39621
39622
39623
39624
39625
39626
39627
39628
39629
39630
39631
39632
39633
39634
39635
39636
39637
39638
39639
39640
39641
39642
39643
39644
39645
39646
39647
39648
39649
39650
39651
39652
39653
39654
39655
39656
39657
39658
39659
39660
39661
39662
39663
39664
39665
39666
39667
39668
39669
39670
39671
39672
39673
39674
39675
39676
39677
39678
39679
39680
39681
39682
39683
39684
39685
39686
39687
39688
39689
39690
39691
39692
39693
39694
39695
39696
39697
39698
39699
39700
39701
39702
39703
39704
39705
39706
39707
39708
39709
39710
39711
39712
39713
39714
39715
39716
39717
39718
39719
39720
39721
39722
39723
39724
39725
39726
39727
39728
39729
39730
39731
39732
39733
39734
39735
39736
39737
39738
39739
39740
39741
39742
39743
39744
39745
39746
39747
39748
39749
39750
39751
39752
39753
39754
39755
39756
39757
39758
39759
39760
39761
39762
39763
39764
39765
39766
39767
39768
39769
39770
39771
39772
39773
39774
39775
39776
39777
39778
39779
39780
39781
39782
39783
39784
39785
39786
39787
39788
39789
39790
39791
39792
39793
39794
39795
39796
39797
39798
39799
39800
39801
39802
39803
39804
39805
39806
39807
39808
39809
39810
39811
39812
39813
39814
39815
39816
39817
39818
39819
39820
39821
39822
39823
39824
39825
39826
39827
39828
39829
39830
39831
39832
39833
39834
39835
39836
39837
39838
39839
39840
39841
39842
39843
39844
39845
39846
39847
39848
39849
39850
39851
39852
39853
39854
39855
39856
39857
39858
39859
39860
39861
39862
39863
39864
39865
39866
39867
39868
39869
39870
39871
39872
39873
39874
39875
39876
39877
39878
39879
39880
39881
39882
39883
39884
39885
39886
39887
39888
39889
39890
39891
39892
39893
39894
39895
39896
39897
39898
39899
39900
39901
39902
39903
39904
39905
39906
39907
39908
39909
39910
39911
39912
39913
39914
39915
39916
39917
39918
39919
39920
39921
39922
39923
39924
39925
39926
39927
39928
39929
39930
39931
39932
39933
39934
39935
39936
39937
39938
39939
39940
39941
39942
39943
39944
39945
39946
39947
39948
39949
39950
39951
39952
39953
39954
39955
39956
39957
39958
39959
39960
39961
39962
39963
39964
39965
39966
39967
39968
39969
39970
39971
39972
39973
39974
39975
39976
39977
39978
39979
39980
39981
39982
39983
39984
39985
39986
39987
39988
39989
39990
39991
39992
39993
39994
39995
39996
39997
39998
39999
40000
40001
40002
40003
40004
40005
40006
40007
40008
40009
40010
40011
40012
40013
40014
40015
40016
40017
40018
40019
40020
40021
40022
40023
40024
40025
40026
40027
40028
40029
40030
40031
40032
40033
40034
40035
40036
40037
40038
40039
40040
40041
40042
40043
40044
40045
40046
40047
40048
40049
40050
40051
40052
40053
40054
40055
40056
40057
40058
40059
40060
40061
40062
40063
40064
40065
40066
40067
40068
40069
40070
40071
40072
40073
40074
40075
40076
40077
40078
40079
40080
40081
40082
40083
40084
40085
40086
40087
40088
40089
40090
40091
40092
40093
40094
40095
40096
40097
40098
40099
40100
40101
40102
40103
40104
40105
40106
40107
40108
40109
40110
40111
40112
40113
40114
40115
40116
40117
40118
40119
40120
40121
40122
40123
40124
40125
40126
40127
40128
40129
40130
40131
40132
40133
40134
40135
40136
40137
40138
40139
40140
40141
40142
40143
40144
40145
40146
40147
40148
40149
40150
40151
40152
40153
40154
40155
40156
40157
40158
40159
40160
40161
40162
40163
40164
40165
40166
40167
40168
40169
40170
40171
40172
40173
40174
40175
40176
40177
40178
40179
40180
40181
40182
40183
40184
40185
40186
40187
40188
40189
40190
40191
40192
40193
40194
40195
40196
40197
40198
40199
40200
40201
40202
40203
40204
40205
40206
40207
40208
40209
40210
40211
40212
40213
40214
40215
40216
40217
40218
40219
40220
40221
40222
40223
40224
40225
40226
40227
40228
40229
40230
40231
40232
40233
40234
40235
40236
40237
40238
40239
40240
40241
40242
40243
40244
40245
40246
40247
40248
40249
40250
40251
40252
40253
40254
40255
40256
40257
40258
40259
40260
40261
40262
40263
40264
40265
40266
40267
40268
40269
40270
40271
40272
40273
40274
40275
40276
40277
40278
40279
40280
40281
40282
40283
40284
40285
40286
40287
40288
40289
40290
40291
40292
40293
40294
40295
40296
40297
40298
40299
40300
40301
40302
40303
40304
40305
40306
40307
40308
40309
40310
40311
40312
40313
40314
40315
40316
40317
40318
40319
40320
40321
40322
40323
40324
40325
40326
40327
40328
40329
40330
40331
40332
40333
40334
40335
40336
40337
40338
40339
40340
40341
40342
40343
40344
40345
40346
40347
40348
40349
40350
40351
40352
40353
40354
40355
40356
40357
40358
40359
40360
40361
40362
40363
40364
40365
40366
40367
40368
40369
40370
40371
40372
40373
40374
40375
40376
40377
40378
40379
40380
40381
40382
40383
40384
40385
40386
40387
40388
40389
40390
40391
40392
40393
40394
40395
40396
40397
40398
40399
40400
40401
40402
40403
40404
40405
40406
40407
40408
40409
40410
40411
40412
40413
40414
40415
40416
40417
40418
40419
40420
40421
40422
40423
40424
40425
40426
40427
40428
40429
40430
40431
40432
40433
40434
40435
40436
40437
40438
40439
40440
40441
40442
40443
40444
40445
40446
40447
40448
40449
40450
40451
40452
40453
40454
40455
40456
40457
40458
40459
40460
40461
40462
40463
40464
40465
40466
40467
40468
40469
40470
40471
40472
40473
40474
40475
40476
40477
40478
40479
40480
40481
40482
40483
40484
40485
40486
40487
40488
40489
40490
40491
40492
40493
40494
40495
40496
40497
40498
40499
40500
40501
40502
40503
40504
40505
40506
40507
40508
40509
40510
40511
40512
40513
40514
40515
40516
40517
40518
40519
40520
40521
40522
40523
40524
40525
40526
40527
40528
40529
40530
40531
40532
40533
40534
40535
40536
40537
40538
40539
40540
40541
40542
40543
40544
40545
40546
40547
40548
40549
40550
40551
40552
40553
40554
40555
40556
40557
40558
40559
40560
40561
40562
40563
40564
40565
40566
40567
40568
40569
40570
40571
40572
40573
40574
40575
40576
40577
40578
40579
40580
40581
40582
40583
40584
40585
40586
40587
40588
40589
40590
40591
40592
40593
40594
40595
40596
40597
40598
40599
40600
40601
40602
40603
40604
40605
40606
40607
40608
40609
40610
40611
40612
40613
40614
40615
40616
40617
40618
40619
40620
40621
40622
40623
40624
40625
40626
40627
40628
40629
40630
40631
40632
40633
40634
40635
40636
40637
40638
40639
40640
40641
40642
40643
40644
40645
40646
40647
40648
40649
40650
40651
40652
40653
40654
40655
40656
40657
40658
40659
40660
40661
40662
40663
40664
40665
40666
40667
40668
40669
40670
40671
40672
40673
40674
40675
40676
40677
40678
40679
40680
40681
40682
40683
40684
40685
40686
40687
40688
40689
40690
40691
40692
40693
40694
40695
40696
40697
40698
40699
40700
40701
40702
40703
40704
40705
40706
40707
40708
40709
40710
40711
40712
40713
40714
40715
40716
40717
40718
40719
40720
40721
40722
40723
40724
40725
40726
40727
40728
40729
40730
40731
40732
40733
40734
40735
40736
40737
40738
40739
40740
40741
40742
40743
40744
40745
40746
40747
40748
40749
40750
40751
40752
40753
40754
40755
40756
40757
40758
40759
40760
40761
40762
40763
40764
40765
40766
40767
40768
40769
40770
40771
40772
40773
40774
40775
40776
40777
40778
40779
40780
40781
40782
40783
40784
40785
40786
40787
40788
40789
40790
40791
40792
40793
40794
40795
40796
40797
40798
40799
40800
40801
40802
40803
40804
40805
40806
40807
40808
40809
40810
40811
40812
40813
40814
40815
40816
40817
40818
40819
40820
40821
40822
40823
40824
40825
40826
40827
40828
40829
40830
40831
40832
40833
40834
40835
40836
40837
40838
40839
40840
40841
40842
40843
40844
40845
40846
40847
40848
40849
40850
40851
40852
40853
40854
40855
40856
40857
40858
40859
40860
40861
40862
40863
40864
40865
40866
40867
40868
40869
40870
40871
40872
40873
40874
40875
40876
40877
40878
40879
40880
40881
40882
40883
40884
40885
40886
40887
40888
40889
40890
40891
40892
40893
40894
40895
40896
40897
40898
40899
40900
40901
40902
40903
40904
40905
40906
40907
40908
40909
40910
40911
40912
40913
40914
40915
40916
40917
40918
40919
40920
40921
40922
40923
40924
40925
40926
40927
40928
40929
40930
40931
40932
40933
40934
40935
40936
40937
40938
40939
40940
40941
40942
40943
40944
40945
40946
40947
40948
40949
40950
40951
40952
40953
40954
40955
40956
40957
40958
40959
40960
40961
40962
40963
40964
40965
40966
40967
40968
40969
40970
40971
40972
40973
40974
40975
40976
40977
40978
40979
40980
40981
40982
40983
40984
40985
40986
40987
40988
40989
40990
40991
40992
40993
40994
40995
40996
40997
40998
40999
41000
41001
41002
41003
41004
41005
41006
41007
41008
41009
41010
41011
41012
41013
41014
41015
41016
41017
41018
41019
41020
41021
41022
41023
41024
41025
41026
41027
41028
41029
41030
41031
41032
41033
41034
41035
41036
41037
41038
41039
41040
41041
41042
41043
41044
41045
41046
41047
41048
41049
41050
41051
41052
41053
41054
41055
41056
41057
41058
41059
41060
41061
41062
41063
41064
41065
41066
41067
41068
41069
41070
41071
41072
41073
41074
41075
41076
41077
41078
41079
41080
41081
41082
41083
41084
41085
41086
41087
41088
41089
41090
41091
41092
41093
41094
41095
41096
41097
41098
41099
41100
41101
41102
41103
41104
41105
41106
41107
41108
41109
41110
41111
41112
41113
41114
41115
41116
41117
41118
41119
41120
41121
41122
41123
41124
41125
41126
41127
41128
41129
41130
41131
41132
41133
41134
41135
41136
41137
41138
41139
41140
41141
41142
41143
41144
41145
41146
41147
41148
41149
41150
41151
41152
41153
41154
41155
41156
41157
41158
41159
41160
41161
41162
41163
41164
41165
41166
41167
41168
41169
41170
41171
41172
41173
41174
41175
41176
41177
41178
41179
41180
41181
41182
41183
41184
41185
41186
41187
41188
41189
41190
41191
41192
41193
41194
41195
41196
41197
41198
41199
41200
41201
41202
41203
41204
41205
41206
41207
41208
41209
41210
41211
41212
41213
41214
41215
41216
41217
41218
41219
41220
41221
41222
41223
41224
41225
41226
41227
41228
41229
41230
41231
41232
41233
41234
41235
41236
41237
41238
41239
41240
41241
41242
41243
41244
41245
41246
41247
41248
41249
41250
41251
41252
41253
41254
41255
41256
41257
41258
41259
41260
41261
41262
41263
41264
41265
41266
41267
41268
41269
41270
41271
41272
41273
41274
41275
41276
41277
41278
41279
41280
41281
41282
41283
41284
41285
41286
41287
41288
41289
41290
41291
41292
41293
41294
41295
41296
41297
41298
41299
41300
41301
41302
41303
41304
41305
41306
41307
41308
41309
41310
41311
41312
41313
41314
41315
41316
41317
41318
41319
41320
41321
41322
41323
41324
41325
41326
41327
41328
41329
41330
41331
41332
41333
41334
41335
41336
41337
41338
41339
41340
41341
41342
41343
41344
41345
41346
41347
41348
41349
41350
41351
41352
41353
41354
41355
41356
41357
41358
41359
41360
41361
41362
41363
41364
41365
41366
41367
41368
41369
41370
41371
41372
41373
41374
41375
41376
41377
41378
41379
41380
41381
41382
41383
41384
41385
41386
41387
41388
41389
41390
41391
41392
41393
41394
41395
41396
41397
41398
41399
41400
41401
41402
41403
41404
41405
41406
41407
41408
41409
41410
41411
41412
41413
41414
41415
41416
41417
41418
41419
41420
41421
41422
41423
41424
41425
41426
41427
41428
41429
41430
41431
41432
41433
41434
41435
41436
41437
41438
41439
41440
41441
41442
41443
41444
41445
41446
41447
41448
41449
41450
41451
41452
41453
41454
41455
41456
41457
41458
41459
41460
41461
41462
41463
41464
41465
41466
41467
41468
41469
41470
41471
41472
41473
41474
41475
41476
41477
41478
41479
41480
41481
41482
41483
41484
41485
41486
41487
41488
41489
41490
41491
41492
41493
41494
41495
41496
41497
41498
41499
41500
41501
41502
41503
41504
41505
41506
41507
41508
41509
41510
41511
41512
41513
41514
41515
41516
41517
41518
41519
41520
41521
41522
41523
41524
41525
41526
41527
41528
41529
41530
41531
41532
41533
41534
41535
41536
41537
41538
41539
41540
41541
41542
41543
41544
41545
41546
41547
41548
41549
41550
41551
41552
41553
41554
41555
41556
41557
41558
41559
41560
41561
41562
41563
41564
41565
41566
41567
41568
41569
41570
41571
41572
41573
41574
41575
41576
41577
41578
41579
41580
41581
41582
41583
41584
41585
41586
41587
41588
41589
41590
41591
41592
41593
41594
41595
41596
41597
41598
41599
41600
41601
41602
41603
41604
41605
41606
41607
41608
41609
41610
41611
41612
41613
41614
41615
41616
41617
41618
41619
41620
41621
41622
41623
41624
41625
41626
41627
41628
41629
41630
41631
41632
41633
41634
41635
41636
41637
41638
41639
41640
41641
41642
41643
41644
41645
41646
41647
41648
41649
41650
41651
41652
41653
41654
41655
41656
41657
41658
41659
41660
41661
41662
41663
41664
41665
41666
41667
41668
41669
41670
41671
41672
41673
41674
41675
41676
41677
41678
41679
41680
41681
41682
41683
41684
41685
41686
41687
41688
41689
41690
41691
41692
41693
41694
41695
41696
41697
41698
41699
41700
41701
41702
41703
41704
41705
41706
41707
41708
41709
41710
41711
41712
41713
41714
41715
41716
41717
41718
41719
41720
41721
41722
41723
41724
41725
41726
41727
41728
41729
41730
41731
41732
41733
41734
41735
41736
41737
41738
41739
41740
41741
41742
41743
41744
41745
41746
41747
41748
41749
41750
41751
41752
41753
41754
41755
41756
41757
41758
41759
41760
41761
41762
41763
41764
41765
41766
41767
41768
41769
41770
41771
41772
41773
41774
41775
41776
41777
41778
41779
41780
41781
41782
41783
41784
41785
41786
41787
41788
41789
41790
41791
41792
41793
41794
41795
41796
41797
41798
41799
41800
41801
41802
41803
41804
41805
41806
41807
41808
41809
41810
41811
41812
41813
41814
41815
41816
41817
41818
41819
41820
41821
41822
41823
41824
41825
41826
41827
41828
41829
41830
41831
41832
41833
41834
41835
41836
41837
41838
41839
41840
41841
41842
41843
41844
41845
41846
41847
41848
41849
41850
41851
41852
41853
41854
41855
41856
41857
41858
41859
41860
41861
41862
41863
41864
41865
41866
41867
41868
41869
41870
41871
41872
41873
41874
41875
41876
41877
41878
41879
41880
41881
41882
41883
41884
41885
41886
41887
41888
41889
41890
41891
41892
41893
41894
41895
41896
41897
41898
41899
41900
41901
41902
41903
41904
41905
41906
41907
41908
41909
41910
41911
41912
41913
41914
41915
41916
41917
41918
41919
41920
41921
41922
41923
41924
41925
41926
41927
41928
41929
41930
41931
41932
41933
41934
41935
41936
41937
41938
41939
41940
41941
41942
41943
41944
41945
41946
41947
41948
41949
41950
41951
41952
41953
41954
41955
41956
41957
41958
41959
41960
41961
41962
41963
41964
41965
41966
41967
41968
41969
41970
41971
41972
41973
41974
41975
41976
41977
41978
41979
41980
41981
41982
41983
41984
41985
41986
41987
41988
41989
41990
41991
41992
41993
41994
41995
41996
41997
41998
41999
42000
42001
42002
42003
42004
42005
42006
42007
42008
42009
42010
42011
42012
42013
42014
42015
42016
42017
42018
42019
42020
42021
42022
42023
42024
42025
42026
42027
42028
42029
42030
42031
42032
42033
42034
42035
42036
42037
42038
42039
42040
42041
42042
42043
42044
42045
42046
42047
42048
42049
42050
42051
42052
42053
42054
42055
42056
42057
42058
42059
42060
42061
42062
42063
42064
42065
42066
42067
42068
42069
42070
42071
42072
42073
42074
42075
42076
42077
42078
42079
42080
42081
42082
42083
42084
42085
42086
42087
42088
42089
42090
42091
42092
42093
42094
42095
42096
42097
42098
42099
42100
42101
42102
42103
42104
42105
42106
42107
42108
42109
42110
42111
42112
42113
42114
42115
42116
42117
42118
42119
42120
42121
42122
42123
42124
42125
42126
42127
42128
42129
42130
42131
42132
42133
42134
42135
42136
42137
42138
42139
42140
42141
42142
42143
42144
42145
42146
42147
42148
42149
42150
42151
42152
42153
42154
42155
42156
42157
42158
42159
42160
42161
42162
42163
42164
42165
42166
42167
42168
42169
42170
42171
42172
42173
42174
42175
42176
42177
42178
42179
42180
42181
42182
42183
42184
42185
42186
42187
42188
42189
42190
42191
42192
42193
42194
42195
42196
42197
42198
42199
42200
42201
42202
42203
42204
42205
42206
42207
42208
42209
42210
42211
42212
42213
42214
42215
42216
42217
42218
42219
42220
42221
42222
42223
42224
42225
42226
42227
42228
42229
42230
42231
42232
42233
42234
42235
42236
42237
42238
42239
42240
42241
42242
42243
42244
42245
42246
42247
42248
42249
42250
42251
42252
42253
42254
42255
42256
42257
42258
42259
42260
42261
42262
42263
42264
42265
42266
42267
42268
42269
42270
42271
42272
42273
42274
42275
42276
42277
42278
42279
42280
42281
42282
42283
42284
42285
42286
42287
42288
42289
42290
42291
42292
42293
42294
42295
42296
42297
42298
42299
42300
42301
42302
42303
42304
42305
42306
42307
42308
42309
42310
42311
42312
42313
42314
42315
42316
42317
42318
42319
42320
42321
42322
42323
42324
42325
42326
42327
42328
42329
42330
42331
42332
42333
42334
42335
42336
42337
42338
42339
42340
42341
42342
42343
42344
42345
42346
42347
42348
42349
42350
42351
42352
42353
42354
42355
42356
42357
42358
42359
42360
42361
42362
42363
42364
42365
42366
42367
42368
42369
42370
42371
42372
42373
42374
42375
42376
42377
42378
42379
42380
42381
42382
42383
42384
42385
42386
42387
42388
42389
42390
42391
42392
42393
42394
42395
42396
42397
42398
42399
42400
42401
42402
42403
42404
42405
42406
42407
42408
42409
42410
42411
42412
42413
42414
42415
42416
42417
42418
42419
42420
42421
42422
42423
42424
42425
42426
42427
42428
42429
42430
42431
42432
42433
42434
42435
42436
42437
42438
42439
42440
42441
42442
42443
42444
42445
42446
42447
42448
42449
42450
42451
42452
42453
42454
42455
42456
42457
42458
42459
42460
42461
42462
42463
42464
42465
42466
42467
42468
42469
42470
42471
42472
42473
42474
42475
42476
42477
42478
42479
42480
42481
42482
42483
42484
42485
42486
42487
42488
42489
42490
42491
42492
42493
42494
42495
42496
42497
42498
42499
42500
42501
42502
42503
42504
42505
42506
42507
42508
42509
42510
42511
42512
42513
42514
42515
42516
42517
42518
42519
42520
42521
42522
42523
42524
42525
42526
42527
42528
42529
42530
42531
42532
42533
42534
42535
42536
42537
42538
42539
42540
42541
42542
42543
42544
42545
42546
42547
42548
42549
42550
42551
42552
42553
42554
42555
42556
42557
42558
42559
42560
42561
42562
42563
42564
42565
42566
42567
42568
42569
42570
42571
42572
42573
42574
42575
42576
42577
42578
42579
42580
42581
42582
42583
42584
42585
42586
42587
42588
42589
42590
42591
42592
42593
42594
42595
42596
42597
42598
42599
42600
42601
42602
42603
42604
42605
42606
42607
42608
42609
42610
42611
42612
42613
42614
42615
42616
42617
42618
42619
42620
42621
42622
42623
42624
42625
42626
42627
42628
42629
42630
42631
42632
42633
42634
42635
42636
42637
42638
42639
42640
42641
42642
42643
42644
42645
42646
42647
42648
42649
42650
42651
42652
42653
42654
42655
42656
42657
42658
42659
42660
42661
42662
42663
42664
42665
42666
42667
42668
42669
42670
42671
42672
42673
42674
42675
42676
42677
42678
42679
42680
42681
42682
42683
42684
42685
42686
42687
42688
42689
42690
42691
42692
42693
42694
42695
42696
42697
42698
42699
42700
42701
42702
42703
42704
42705
42706
42707
42708
42709
42710
42711
42712
42713
42714
42715
42716
42717
42718
42719
42720
42721
42722
42723
42724
42725
42726
42727
42728
42729
42730
42731
42732
42733
42734
42735
42736
42737
42738
42739
42740
42741
42742
42743
42744
42745
42746
42747
42748
42749
42750
42751
42752
42753
42754
42755
42756
42757
42758
42759
42760
42761
42762
42763
42764
42765
42766
42767
42768
42769
42770
42771
42772
42773
42774
42775
42776
42777
42778
42779
42780
42781
42782
42783
42784
42785
42786
42787
42788
42789
42790
42791
42792
42793
42794
42795
42796
42797
42798
42799
42800
42801
42802
42803
42804
42805
42806
42807
42808
42809
42810
42811
42812
42813
42814
42815
42816
42817
42818
42819
42820
42821
42822
42823
42824
42825
42826
42827
42828
42829
42830
42831
42832
42833
42834
42835
42836
42837
42838
42839
42840
42841
42842
42843
42844
42845
42846
42847
42848
42849
42850
42851
42852
42853
42854
42855
42856
42857
42858
42859
42860
42861
42862
42863
42864
42865
42866
42867
42868
42869
42870
42871
42872
42873
42874
42875
42876
42877
42878
42879
42880
42881
42882
42883
42884
42885
42886
42887
42888
42889
42890
42891
42892
42893
42894
42895
42896
42897
42898
42899
42900
42901
42902
42903
42904
42905
42906
42907
42908
42909
42910
42911
42912
42913
42914
42915
42916
42917
42918
42919
42920
42921
42922
42923
42924
42925
42926
42927
42928
42929
42930
42931
42932
42933
42934
42935
42936
42937
42938
42939
42940
42941
42942
42943
42944
42945
42946
42947
42948
42949
42950
42951
42952
42953
42954
42955
42956
42957
42958
42959
42960
42961
42962
42963
42964
42965
42966
42967
42968
42969
42970
42971
42972
42973
42974
42975
42976
42977
42978
42979
42980
42981
42982
42983
42984
42985
42986
42987
42988
42989
42990
42991
42992
42993
42994
42995
42996
42997
42998
42999
43000
43001
43002
43003
43004
43005
43006
43007
43008
43009
43010
43011
43012
43013
43014
43015
43016
43017
43018
43019
43020
43021
43022
43023
43024
43025
43026
43027
43028
43029
43030
43031
43032
43033
43034
43035
43036
43037
43038
43039
43040
43041
43042
43043
43044
43045
43046
43047
43048
43049
43050
43051
43052
43053
43054
43055
43056
43057
43058
43059
43060
43061
43062
43063
43064
43065
43066
43067
43068
43069
43070
43071
43072
43073
43074
43075
43076
43077
43078
43079
43080
43081
43082
43083
43084
43085
43086
43087
43088
43089
43090
43091
43092
43093
43094
43095
43096
43097
43098
43099
43100
43101
43102
43103
43104
43105
43106
43107
43108
43109
43110
43111
43112
43113
43114
43115
43116
43117
43118
43119
43120
43121
43122
43123
43124
43125
43126
43127
43128
43129
43130
43131
43132
43133
43134
43135
43136
43137
43138
43139
43140
43141
43142
43143
43144
43145
43146
43147
43148
43149
43150
43151
43152
43153
43154
43155
43156
43157
43158
43159
43160
43161
43162
43163
43164
43165
43166
43167
43168
43169
43170
43171
43172
43173
43174
43175
43176
43177
43178
43179
43180
43181
43182
43183
43184
43185
43186
43187
43188
43189
43190
43191
43192
43193
43194
43195
43196
43197
43198
43199
43200
43201
43202
43203
43204
43205
43206
43207
43208
43209
43210
43211
43212
43213
43214
43215
43216
43217
43218
43219
43220
43221
43222
43223
43224
43225
43226
43227
43228
43229
43230
43231
43232
43233
43234
43235
43236
43237
43238
43239
43240
43241
43242
43243
43244
43245
43246
43247
43248
43249
43250
43251
43252
43253
43254
43255
43256
43257
43258
43259
43260
43261
43262
43263
43264
43265
43266
43267
43268
43269
43270
43271
43272
43273
43274
43275
43276
43277
43278
43279
43280
43281
43282
43283
43284
43285
43286
43287
43288
43289
43290
43291
43292
43293
43294
43295
43296
43297
43298
43299
43300
43301
43302
43303
43304
43305
43306
43307
43308
43309
43310
43311
43312
43313
43314
43315
43316
43317
43318
43319
43320
43321
43322
43323
43324
43325
43326
43327
43328
43329
43330
43331
43332
43333
43334
43335
43336
43337
43338
43339
43340
43341
43342
43343
43344
43345
43346
43347
43348
43349
43350
43351
43352
43353
43354
43355
43356
43357
43358
43359
43360
43361
43362
43363
43364
43365
43366
43367
43368
43369
43370
43371
43372
43373
43374
43375
43376
43377
43378
43379
43380
43381
43382
43383
43384
43385
43386
43387
43388
43389
43390
43391
43392
43393
43394
43395
43396
43397
43398
43399
43400
43401
43402
43403
43404
43405
43406
43407
43408
43409
43410
43411
43412
43413
43414
43415
43416
43417
43418
43419
43420
43421
43422
43423
43424
43425
43426
43427
43428
43429
43430
43431
43432
43433
43434
43435
43436
43437
43438
43439
43440
43441
43442
43443
43444
43445
43446
43447
43448
43449
43450
43451
43452
43453
43454
43455
43456
43457
43458
43459
43460
43461
43462
43463
43464
43465
43466
43467
43468
43469
43470
43471
43472
43473
43474
43475
43476
43477
43478
43479
43480
43481
43482
43483
43484
43485
43486
43487
43488
43489
43490
43491
43492
43493
43494
43495
43496
43497
43498
43499
43500
43501
43502
43503
43504
43505
43506
43507
43508
43509
43510
43511
43512
43513
43514
43515
43516
43517
43518
43519
43520
43521
43522
43523
43524
43525
43526
43527
43528
43529
43530
43531
43532
43533
43534
43535
43536
43537
43538
43539
43540
43541
43542
43543
43544
43545
43546
43547
43548
43549
43550
43551
43552
43553
43554
43555
43556
43557
43558
43559
43560
43561
43562
43563
43564
43565
43566
43567
43568
43569
43570
43571
43572
43573
43574
43575
43576
43577
43578
43579
43580
43581
43582
43583
43584
43585
43586
43587
43588
43589
43590
43591
43592
43593
43594
43595
43596
43597
43598
43599
43600
43601
43602
43603
43604
43605
43606
43607
43608
43609
43610
43611
43612
43613
43614
43615
43616
43617
43618
43619
43620
43621
43622
43623
43624
43625
43626
43627
43628
43629
43630
43631
43632
43633
43634
43635
43636
43637
43638
43639
43640
43641
43642
43643
43644
43645
43646
43647
43648
43649
43650
43651
43652
43653
43654
43655
43656
43657
43658
43659
43660
43661
43662
43663
43664
43665
43666
43667
43668
43669
43670
43671
43672
43673
43674
43675
43676
43677
43678
43679
43680
43681
43682
43683
43684
43685
43686
43687
43688
43689
43690
43691
43692
43693
43694
43695
43696
43697
43698
43699
43700
43701
43702
43703
43704
43705
43706
43707
43708
43709
43710
43711
43712
43713
43714
43715
43716
43717
43718
43719
43720
43721
43722
43723
43724
43725
43726
43727
43728
43729
43730
43731
43732
43733
43734
43735
43736
43737
43738
43739
43740
43741
43742
43743
43744
43745
43746
43747
43748
43749
43750
43751
43752
43753
43754
43755
43756
43757
43758
43759
43760
43761
43762
43763
43764
43765
43766
43767
43768
43769
43770
43771
43772
43773
43774
43775
43776
43777
43778
43779
43780
43781
43782
43783
43784
43785
43786
43787
43788
43789
43790
43791
43792
43793
43794
43795
43796
43797
43798
43799
43800
43801
43802
43803
43804
43805
43806
43807
43808
43809
43810
43811
43812
43813
43814
43815
43816
43817
43818
43819
43820
43821
43822
43823
43824
43825
43826
43827
43828
43829
43830
43831
43832
43833
43834
43835
43836
43837
43838
43839
43840
43841
43842
43843
43844
43845
43846
43847
43848
43849
43850
43851
43852
43853
43854
43855
43856
43857
43858
43859
43860
43861
43862
43863
43864
43865
43866
43867
43868
43869
43870
43871
43872
43873
43874
43875
43876
43877
43878
43879
43880
43881
43882
43883
43884
43885
43886
43887
43888
43889
43890
43891
43892
43893
43894
43895
43896
43897
43898
43899
43900
43901
43902
43903
43904
43905
43906
43907
43908
43909
43910
43911
43912
43913
43914
43915
43916
43917
43918
43919
43920
43921
43922
43923
43924
43925
43926
43927
43928
43929
43930
43931
43932
43933
43934
43935
43936
43937
43938
43939
43940
43941
43942
43943
43944
43945
43946
43947
43948
43949
43950
43951
43952
43953
43954
43955
43956
43957
43958
43959
43960
43961
43962
43963
43964
43965
43966
43967
43968
43969
43970
43971
43972
43973
43974
43975
43976
43977
43978
43979
43980
43981
43982
43983
43984
43985
43986
43987
43988
43989
43990
43991
43992
43993
43994
43995
43996
43997
43998
43999
44000
44001
44002
44003
44004
44005
44006
44007
44008
44009
44010
44011
44012
44013
44014
44015
44016
44017
44018
44019
44020
44021
44022
44023
44024
44025
44026
44027
44028
44029
44030
44031
44032
44033
44034
44035
44036
44037
44038
44039
44040
44041
44042
44043
44044
44045
44046
44047
44048
44049
44050
44051
44052
44053
44054
44055
44056
44057
44058
44059
44060
44061
44062
44063
44064
44065
44066
44067
44068
44069
44070
44071
44072
44073
44074
44075
44076
44077
44078
44079
44080
44081
44082
44083
44084
44085
44086
44087
44088
44089
44090
44091
44092
44093
44094
44095
44096
44097
44098
44099
44100
44101
44102
44103
44104
44105
44106
44107
44108
44109
44110
44111
44112
44113
44114
44115
44116
44117
44118
44119
44120
44121
44122
44123
44124
44125
44126
44127
44128
44129
44130
44131
44132
44133
44134
44135
44136
44137
44138
44139
44140
44141
44142
44143
44144
44145
44146
44147
44148
44149
44150
44151
44152
44153
44154
44155
44156
44157
44158
44159
44160
44161
44162
44163
44164
44165
44166
44167
44168
44169
44170
44171
44172
44173
44174
44175
44176
44177
44178
44179
44180
44181
44182
44183
44184
44185
44186
44187
44188
44189
44190
44191
44192
44193
44194
44195
44196
44197
44198
44199
44200
44201
44202
44203
44204
44205
44206
44207
44208
44209
44210
44211
44212
44213
44214
44215
44216
44217
44218
44219
44220
44221
44222
44223
44224
44225
44226
44227
44228
44229
44230
44231
44232
44233
44234
44235
44236
44237
44238
44239
44240
44241
44242
44243
44244
44245
44246
44247
44248
44249
44250
44251
44252
44253
44254
44255
44256
44257
44258
44259
44260
44261
44262
44263
44264
44265
44266
44267
44268
44269
44270
44271
44272
44273
44274
44275
44276
44277
44278
44279
44280
44281
44282
44283
44284
44285
44286
44287
44288
44289
44290
44291
44292
44293
44294
44295
44296
44297
44298
44299
44300
44301
44302
44303
44304
44305
44306
44307
44308
44309
44310
44311
44312
44313
44314
44315
44316
44317
44318
44319
44320
44321
44322
44323
44324
44325
44326
44327
44328
44329
44330
44331
44332
44333
44334
44335
44336
44337
44338
44339
44340
44341
44342
44343
44344
44345
44346
44347
44348
44349
44350
44351
44352
44353
44354
44355
44356
44357
44358
44359
44360
44361
44362
44363
44364
44365
44366
44367
44368
44369
44370
44371
44372
44373
44374
44375
44376
44377
44378
44379
44380
44381
44382
44383
44384
44385
44386
44387
44388
44389
44390
44391
44392
44393
44394
44395
44396
44397
44398
44399
44400
44401
44402
44403
44404
44405
44406
44407
44408
44409
44410
44411
44412
44413
44414
44415
44416
44417
44418
44419
44420
44421
44422
44423
44424
44425
44426
44427
44428
44429
44430
44431
44432
44433
44434
44435
44436
44437
44438
44439
44440
44441
44442
44443
44444
44445
44446
44447
44448
44449
44450
44451
44452
44453
44454
44455
44456
44457
44458
44459
44460
44461
44462
44463
44464
44465
44466
44467
44468
44469
44470
44471
44472
44473
44474
44475
44476
44477
44478
44479
44480
44481
44482
44483
44484
44485
44486
44487
44488
44489
44490
44491
44492
44493
44494
44495
44496
44497
44498
44499
44500
44501
44502
44503
44504
44505
44506
44507
44508
44509
44510
44511
44512
44513
44514
44515
44516
44517
44518
44519
44520
44521
44522
44523
44524
44525
44526
44527
44528
44529
44530
44531
44532
44533
44534
44535
44536
44537
44538
44539
44540
44541
44542
44543
44544
44545
44546
44547
44548
44549
44550
44551
44552
44553
44554
44555
44556
44557
44558
44559
44560
44561
44562
44563
44564
44565
44566
44567
44568
44569
44570
44571
44572
44573
44574
44575
44576
44577
44578
44579
44580
44581
44582
44583
44584
44585
44586
44587
44588
44589
44590
44591
44592
44593
44594
44595
44596
44597
44598
44599
44600
44601
44602
44603
44604
44605
44606
44607
44608
44609
44610
44611
44612
44613
44614
44615
44616
44617
44618
44619
44620
44621
44622
44623
44624
44625
44626
44627
44628
44629
44630
44631
44632
44633
44634
44635
44636
44637
44638
44639
44640
44641
44642
44643
44644
44645
44646
44647
44648
44649
44650
44651
44652
44653
44654
44655
44656
44657
44658
44659
44660
44661
44662
44663
44664
44665
44666
44667
44668
44669
44670
44671
44672
44673
44674
44675
44676
44677
44678
44679
44680
44681
44682
44683
44684
44685
44686
44687
44688
44689
44690
44691
44692
44693
44694
44695
44696
44697
44698
44699
44700
44701
44702
44703
44704
44705
44706
44707
44708
44709
44710
44711
44712
44713
44714
44715
44716
44717
44718
44719
44720
44721
44722
44723
44724
44725
44726
44727
44728
44729
44730
44731
44732
44733
44734
44735
44736
44737
44738
44739
44740
44741
44742
44743
44744
44745
44746
44747
44748
44749
44750
44751
44752
44753
44754
44755
44756
44757
44758
44759
44760
44761
44762
44763
44764
44765
44766
44767
44768
44769
44770
44771
44772
44773
44774
44775
44776
44777
44778
44779
44780
44781
44782
44783
44784
44785
44786
44787
44788
44789
44790
44791
44792
44793
44794
44795
44796
44797
44798
44799
44800
44801
44802
44803
44804
44805
44806
44807
44808
44809
44810
44811
44812
44813
44814
44815
44816
44817
44818
44819
44820
44821
44822
44823
44824
44825
44826
44827
44828
44829
44830
44831
44832
44833
44834
44835
44836
44837
44838
44839
44840
44841
44842
44843
44844
44845
44846
44847
44848
44849
44850
44851
44852
44853
44854
44855
44856
44857
44858
44859
44860
44861
44862
44863
44864
44865
44866
44867
44868
44869
44870
44871
44872
44873
44874
44875
44876
44877
44878
44879
44880
44881
44882
44883
44884
44885
44886
44887
44888
44889
44890
44891
44892
44893
44894
44895
44896
44897
44898
44899
44900
44901
44902
44903
44904
44905
44906
44907
44908
44909
44910
44911
44912
44913
44914
44915
44916
44917
44918
44919
44920
44921
44922
44923
44924
44925
44926
44927
44928
44929
44930
44931
44932
44933
44934
44935
44936
44937
44938
44939
44940
44941
44942
44943
44944
44945
44946
44947
44948
44949
44950
44951
44952
44953
44954
44955
44956
44957
44958
44959
44960
44961
44962
44963
44964
44965
44966
44967
44968
44969
44970
44971
44972
44973
44974
44975
44976
44977
44978
44979
44980
44981
44982
44983
44984
44985
44986
44987
44988
44989
44990
44991
44992
44993
44994
44995
44996
44997
44998
44999
45000
45001
45002
45003
45004
45005
45006
45007
45008
45009
45010
45011
45012
45013
45014
45015
45016
45017
45018
45019
45020
45021
45022
45023
45024
45025
45026
45027
45028
45029
45030
45031
45032
45033
45034
45035
45036
45037
45038
45039
45040
45041
45042
45043
45044
45045
45046
45047
45048
45049
45050
45051
45052
45053
45054
45055
45056
45057
45058
45059
45060
45061
45062
45063
45064
45065
45066
45067
45068
45069
45070
45071
45072
45073
45074
45075
45076
45077
45078
45079
45080
45081
45082
45083
45084
45085
45086
45087
45088
45089
45090
45091
45092
45093
45094
45095
45096
45097
45098
45099
45100
45101
45102
45103
45104
45105
45106
45107
45108
45109
45110
45111
45112
45113
45114
45115
45116
45117
45118
45119
45120
45121
45122
45123
45124
45125
45126
45127
45128
45129
45130
45131
45132
45133
45134
45135
45136
45137
45138
45139
45140
45141
45142
45143
45144
45145
45146
45147
45148
45149
45150
45151
45152
45153
45154
45155
45156
45157
45158
45159
45160
45161
45162
45163
45164
45165
45166
45167
45168
45169
45170
45171
45172
45173
45174
45175
45176
45177
45178
45179
45180
45181
45182
45183
45184
45185
45186
45187
45188
45189
45190
45191
45192
45193
45194
45195
45196
45197
45198
45199
45200
45201
45202
45203
45204
45205
45206
45207
45208
45209
45210
45211
45212
45213
45214
45215
45216
45217
45218
45219
45220
45221
45222
45223
45224
45225
45226
45227
45228
45229
45230
45231
45232
45233
45234
45235
45236
45237
45238
45239
45240
45241
45242
45243
45244
45245
45246
45247
45248
45249
45250
45251
45252
45253
45254
45255
45256
45257
45258
45259
45260
45261
45262
45263
45264
45265
45266
45267
45268
45269
45270
45271
45272
45273
45274
45275
45276
45277
45278
45279
45280
45281
45282
45283
45284
45285
45286
45287
45288
45289
45290
45291
45292
45293
45294
45295
45296
45297
45298
45299
45300
45301
45302
45303
45304
45305
45306
45307
45308
45309
45310
45311
45312
45313
45314
45315
45316
45317
45318
45319
45320
45321
45322
45323
45324
45325
45326
45327
45328
45329
45330
45331
45332
45333
45334
45335
45336
45337
45338
45339
45340
45341
45342
45343
45344
45345
45346
45347
45348
45349
45350
45351
45352
45353
45354
45355
45356
45357
45358
45359
45360
45361
45362
45363
45364
45365
45366
45367
45368
45369
45370
45371
45372
45373
45374
45375
45376
45377
45378
45379
45380
45381
45382
45383
45384
45385
45386
45387
45388
45389
45390
45391
45392
45393
45394
45395
45396
45397
45398
45399
45400
45401
45402
45403
45404
45405
45406
45407
45408
45409
45410
45411
45412
45413
45414
45415
45416
45417
45418
45419
45420
45421
45422
45423
45424
45425
45426
45427
45428
45429
45430
45431
45432
45433
45434
45435
45436
45437
45438
45439
45440
45441
45442
45443
45444
45445
45446
45447
45448
45449
45450
45451
45452
45453
45454
45455
45456
45457
45458
45459
45460
45461
45462
45463
45464
45465
45466
45467
45468
45469
45470
45471
45472
45473
45474
45475
45476
45477
45478
45479
45480
45481
45482
45483
45484
45485
45486
45487
45488
45489
45490
45491
45492
45493
45494
45495
45496
45497
45498
45499
45500
45501
45502
45503
45504
45505
45506
45507
45508
45509
45510
45511
45512
45513
45514
45515
45516
45517
45518
45519
45520
45521
45522
45523
45524
45525
45526
45527
45528
45529
45530
45531
45532
45533
45534
45535
45536
45537
45538
45539
45540
45541
45542
45543
45544
45545
45546
45547
45548
45549
45550
45551
45552
45553
45554
45555
45556
45557
45558
45559
45560
45561
45562
45563
45564
45565
45566
45567
45568
45569
45570
45571
45572
45573
45574
45575
45576
45577
45578
45579
45580
45581
45582
45583
45584
45585
45586
45587
45588
45589
45590
45591
45592
45593
45594
45595
45596
45597
45598
45599
45600
45601
45602
45603
45604
45605
45606
45607
45608
45609
45610
45611
45612
45613
45614
45615
45616
45617
45618
45619
45620
45621
45622
45623
45624
45625
45626
45627
45628
45629
45630
45631
45632
45633
45634
45635
45636
45637
45638
45639
45640
45641
45642
45643
45644
45645
45646
45647
45648
45649
45650
45651
45652
45653
45654
45655
45656
45657
45658
45659
45660
45661
45662
45663
45664
45665
45666
45667
45668
45669
45670
45671
45672
45673
45674
45675
45676
45677
45678
45679
45680
45681
45682
45683
45684
45685
45686
45687
45688
45689
45690
45691
45692
45693
45694
45695
45696
45697
45698
45699
45700
45701
45702
45703
45704
45705
45706
45707
45708
45709
45710
45711
45712
45713
45714
45715
45716
45717
45718
45719
45720
45721
45722
45723
45724
45725
45726
45727
45728
45729
45730
45731
45732
45733
45734
45735
45736
45737
45738
45739
45740
45741
45742
45743
45744
45745
45746
45747
45748
45749
45750
45751
45752
45753
45754
45755
45756
45757
45758
45759
45760
45761
45762
45763
45764
45765
45766
45767
45768
45769
45770
45771
45772
45773
45774
45775
45776
45777
45778
45779
45780
45781
45782
45783
45784
45785
45786
45787
45788
45789
45790
45791
45792
45793
45794
45795
45796
45797
45798
45799
45800
45801
45802
45803
45804
45805
45806
45807
45808
45809
45810
45811
45812
45813
45814
45815
45816
45817
45818
45819
45820
45821
45822
45823
45824
45825
45826
45827
45828
45829
45830
45831
45832
45833
45834
45835
45836
45837
45838
45839
45840
45841
45842
45843
45844
45845
45846
45847
45848
45849
45850
45851
45852
45853
45854
45855
45856
45857
45858
45859
45860
45861
45862
45863
45864
45865
45866
45867
45868
45869
45870
45871
45872
45873
45874
45875
45876
45877
45878
45879
45880
45881
45882
45883
45884
45885
45886
45887
45888
45889
45890
45891
45892
45893
45894
45895
45896
45897
45898
45899
45900
45901
45902
45903
45904
45905
45906
45907
45908
45909
45910
45911
45912
45913
45914
45915
45916
45917
45918
45919
45920
45921
45922
45923
45924
45925
45926
45927
45928
45929
45930
45931
45932
45933
45934
45935
45936
45937
45938
45939
45940
45941
45942
45943
45944
45945
45946
45947
45948
45949
45950
45951
45952
45953
45954
45955
45956
45957
45958
45959
45960
45961
45962
45963
45964
45965
45966
45967
45968
45969
45970
45971
45972
45973
45974
45975
45976
45977
45978
45979
45980
45981
45982
45983
45984
45985
45986
45987
45988
45989
45990
45991
45992
45993
45994
45995
45996
45997
45998
45999
46000
46001
46002
46003
46004
46005
46006
46007
46008
46009
46010
46011
46012
46013
46014
46015
46016
46017
46018
46019
46020
46021
46022
46023
46024
46025
46026
46027
46028
46029
46030
46031
46032
46033
46034
46035
46036
46037
46038
46039
46040
46041
46042
46043
46044
46045
46046
46047
46048
46049
46050
46051
46052
46053
46054
46055
46056
46057
46058
46059
46060
46061
46062
46063
46064
46065
46066
46067
46068
46069
46070
46071
46072
46073
46074
46075
46076
46077
46078
46079
46080
46081
46082
46083
46084
46085
46086
46087
46088
46089
46090
46091
46092
46093
46094
46095
46096
46097
46098
46099
46100
46101
46102
46103
46104
46105
46106
46107
46108
46109
46110
46111
46112
46113
46114
46115
46116
46117
46118
46119
46120
46121
46122
46123
46124
46125
46126
46127
46128
46129
46130
46131
46132
46133
46134
46135
46136
46137
46138
46139
46140
46141
46142
46143
46144
46145
46146
46147
46148
46149
46150
46151
46152
46153
46154
46155
46156
46157
46158
46159
46160
46161
46162
46163
46164
46165
46166
46167
46168
46169
46170
46171
46172
46173
46174
46175
46176
46177
46178
46179
46180
46181
46182
46183
46184
46185
46186
46187
46188
46189
46190
46191
46192
46193
46194
46195
46196
46197
46198
46199
46200
46201
46202
46203
46204
46205
46206
46207
46208
46209
46210
46211
46212
46213
46214
46215
46216
46217
46218
46219
46220
46221
46222
46223
46224
46225
46226
46227
46228
46229
46230
46231
46232
46233
46234
46235
46236
46237
46238
46239
46240
46241
46242
46243
46244
46245
46246
46247
46248
46249
46250
46251
46252
46253
46254
46255
46256
46257
46258
46259
46260
46261
46262
46263
46264
46265
46266
46267
46268
46269
46270
46271
46272
46273
46274
46275
46276
46277
46278
46279
46280
46281
46282
46283
46284
46285
46286
46287
46288
46289
46290
46291
46292
46293
46294
46295
46296
46297
46298
46299
46300
46301
46302
46303
46304
46305
46306
46307
46308
46309
46310
46311
46312
46313
46314
46315
46316
46317
46318
46319
46320
46321
46322
46323
46324
46325
46326
46327
46328
46329
46330
46331
46332
46333
46334
46335
46336
46337
46338
46339
46340
46341
46342
46343
46344
46345
46346
46347
46348
46349
46350
46351
46352
46353
46354
46355
46356
46357
46358
46359
46360
46361
46362
46363
46364
46365
46366
46367
46368
46369
46370
46371
46372
46373
46374
46375
46376
46377
46378
46379
46380
46381
46382
46383
46384
46385
46386
46387
46388
46389
46390
46391
46392
46393
46394
46395
46396
46397
46398
46399
46400
46401
46402
46403
46404
46405
46406
46407
46408
46409
46410
46411
46412
46413
46414
46415
46416
46417
46418
46419
46420
46421
46422
46423
46424
46425
46426
46427
46428
46429
46430
46431
46432
46433
46434
46435
46436
46437
46438
46439
46440
46441
46442
46443
46444
46445
46446
46447
46448
46449
46450
46451
46452
46453
46454
46455
46456
46457
46458
46459
46460
46461
46462
46463
46464
46465
46466
46467
46468
46469
46470
46471
46472
46473
46474
46475
46476
46477
46478
46479
46480
46481
46482
46483
46484
46485
46486
46487
46488
46489
46490
46491
46492
46493
46494
46495
46496
46497
46498
46499
46500
46501
46502
46503
46504
46505
46506
46507
46508
46509
46510
46511
46512
46513
46514
46515
46516
46517
46518
46519
46520
46521
46522
46523
46524
46525
46526
46527
46528
46529
46530
46531
46532
46533
46534
46535
46536
46537
46538
46539
46540
46541
46542
46543
46544
46545
46546
46547
46548
46549
46550
46551
46552
46553
46554
46555
46556
46557
46558
46559
46560
46561
46562
46563
46564
46565
46566
46567
46568
46569
46570
46571
46572
46573
46574
46575
46576
46577
46578
46579
46580
46581
46582
46583
46584
46585
46586
46587
46588
46589
46590
46591
46592
46593
46594
46595
46596
46597
46598
46599
46600
46601
46602
46603
46604
46605
46606
46607
46608
46609
46610
46611
46612
46613
46614
46615
46616
46617
46618
46619
46620
46621
46622
46623
46624
46625
46626
46627
46628
46629
46630
46631
46632
46633
46634
46635
46636
46637
46638
46639
46640
46641
46642
46643
46644
46645
46646
46647
46648
46649
46650
46651
46652
46653
46654
46655
46656
46657
46658
46659
46660
46661
46662
46663
46664
46665
46666
46667
46668
46669
46670
46671
46672
46673
46674
46675
46676
46677
46678
46679
46680
46681
46682
46683
46684
46685
46686
46687
46688
46689
46690
46691
46692
46693
46694
46695
46696
46697
46698
46699
46700
46701
46702
46703
46704
46705
46706
46707
46708
46709
46710
46711
46712
46713
46714
46715
46716
46717
46718
46719
46720
46721
46722
46723
46724
46725
46726
46727
46728
46729
46730
46731
46732
46733
46734
46735
46736
46737
46738
46739
46740
46741
46742
46743
46744
46745
46746
46747
46748
46749
46750
46751
46752
46753
46754
46755
46756
46757
46758
46759
46760
46761
46762
46763
46764
46765
46766
46767
46768
46769
46770
46771
46772
46773
46774
46775
46776
46777
46778
46779
46780
46781
46782
46783
46784
46785
46786
46787
46788
46789
46790
46791
46792
46793
46794
46795
46796
46797
46798
46799
46800
46801
46802
46803
46804
46805
46806
46807
46808
46809
46810
46811
46812
46813
46814
46815
46816
46817
46818
46819
46820
46821
46822
46823
46824
46825
46826
46827
46828
46829
46830
46831
46832
46833
46834
46835
46836
46837
46838
46839
46840
46841
46842
46843
46844
46845
46846
46847
46848
46849
46850
46851
46852
46853
46854
46855
46856
46857
46858
46859
46860
46861
46862
46863
46864
46865
46866
46867
46868
46869
46870
46871
46872
46873
46874
46875
46876
46877
46878
46879
46880
46881
46882
46883
46884
46885
46886
46887
46888
46889
46890
46891
46892
46893
46894
46895
46896
46897
46898
46899
46900
46901
46902
46903
46904
46905
46906
46907
46908
46909
46910
46911
46912
46913
46914
46915
46916
46917
46918
46919
46920
46921
46922
46923
46924
46925
46926
46927
46928
46929
46930
46931
46932
46933
46934
46935
46936
46937
46938
46939
46940
46941
46942
46943
46944
46945
46946
46947
46948
46949
46950
46951
46952
46953
46954
46955
46956
46957
46958
46959
46960
46961
46962
46963
46964
46965
46966
46967
46968
46969
46970
46971
46972
46973
46974
46975
46976
46977
46978
46979
46980
46981
46982
46983
46984
46985
46986
46987
46988
46989
46990
46991
46992
46993
46994
46995
46996
46997
46998
46999
47000
47001
47002
47003
47004
47005
47006
47007
47008
47009
47010
47011
47012
47013
47014
47015
47016
47017
47018
47019
47020
47021
47022
47023
47024
47025
47026
47027
47028
47029
47030
47031
47032
47033
47034
47035
47036
47037
47038
47039
47040
47041
47042
47043
47044
47045
47046
47047
47048
47049
47050
47051
47052
47053
47054
47055
47056
47057
47058
47059
47060
47061
47062
47063
47064
47065
47066
47067
47068
47069
47070
47071
47072
47073
47074
47075
47076
47077
47078
47079
47080
47081
47082
47083
47084
47085
47086
47087
47088
47089
47090
47091
47092
47093
47094
47095
47096
47097
47098
47099
47100
47101
47102
47103
47104
47105
47106
47107
47108
47109
47110
47111
47112
47113
47114
47115
47116
47117
47118
47119
47120
47121
47122
47123
47124
47125
47126
47127
47128
47129
47130
47131
47132
47133
47134
47135
47136
47137
47138
47139
47140
47141
47142
47143
47144
47145
47146
47147
47148
47149
47150
47151
47152
47153
47154
47155
47156
47157
47158
47159
47160
47161
47162
47163
47164
47165
47166
47167
47168
47169
47170
47171
47172
47173
47174
47175
47176
47177
47178
47179
47180
47181
47182
47183
47184
47185
47186
47187
47188
47189
47190
47191
47192
47193
47194
47195
47196
47197
47198
47199
47200
47201
47202
47203
47204
47205
47206
47207
47208
47209
47210
47211
47212
47213
47214
47215
47216
47217
47218
47219
47220
47221
47222
47223
47224
47225
47226
47227
47228
47229
47230
47231
47232
47233
47234
47235
47236
47237
47238
47239
47240
47241
47242
47243
47244
47245
47246
47247
47248
47249
47250
47251
47252
47253
47254
47255
47256
47257
47258
47259
47260
47261
47262
47263
47264
47265
47266
47267
47268
47269
47270
47271
47272
47273
47274
47275
47276
47277
47278
47279
47280
47281
47282
47283
47284
47285
47286
47287
47288
47289
47290
47291
47292
47293
47294
47295
47296
47297
47298
47299
47300
47301
47302
47303
47304
47305
47306
47307
47308
47309
47310
47311
47312
47313
47314
47315
47316
47317
47318
47319
47320
47321
47322
47323
47324
47325
47326
47327
47328
47329
47330
47331
47332
47333
47334
47335
47336
47337
47338
47339
47340
47341
47342
47343
47344
47345
47346
47347
47348
47349
47350
47351
47352
47353
47354
47355
47356
47357
47358
47359
47360
47361
47362
47363
47364
47365
47366
47367
47368
47369
47370
47371
47372
47373
47374
47375
47376
47377
47378
47379
47380
47381
47382
47383
47384
47385
47386
47387
47388
47389
47390
47391
47392
47393
47394
47395
47396
47397
47398
47399
47400
47401
47402
47403
47404
47405
47406
47407
47408
47409
47410
47411
47412
47413
47414
47415
47416
47417
47418
47419
47420
47421
47422
47423
47424
47425
47426
47427
47428
47429
47430
47431
47432
47433
47434
47435
47436
47437
47438
47439
47440
47441
47442
47443
47444
47445
47446
47447
47448
47449
47450
47451
47452
47453
47454
47455
47456
47457
47458
47459
47460
47461
47462
47463
47464
47465
47466
47467
47468
47469
47470
47471
47472
47473
47474
47475
47476
47477
47478
47479
47480
47481
47482
47483
47484
47485
47486
47487
47488
47489
47490
47491
47492
47493
47494
47495
47496
47497
47498
47499
47500
47501
47502
47503
47504
47505
47506
47507
47508
47509
47510
47511
47512
47513
47514
47515
47516
47517
47518
47519
47520
47521
47522
47523
47524
47525
47526
47527
47528
47529
47530
47531
47532
47533
47534
47535
47536
47537
47538
47539
47540
47541
47542
47543
47544
47545
47546
47547
47548
47549
47550
47551
47552
47553
47554
47555
47556
47557
47558
47559
47560
47561
47562
47563
47564
47565
47566
47567
47568
47569
47570
47571
47572
47573
47574
47575
47576
47577
47578
47579
47580
47581
47582
47583
47584
47585
47586
47587
47588
47589
47590
47591
47592
47593
47594
47595
47596
47597
47598
47599
47600
47601
47602
47603
47604
47605
47606
47607
47608
47609
47610
47611
47612
47613
47614
47615
47616
47617
47618
47619
47620
47621
47622
47623
47624
47625
47626
47627
47628
47629
47630
47631
47632
47633
47634
47635
47636
47637
47638
47639
47640
47641
47642
47643
47644
47645
47646
47647
47648
47649
47650
47651
47652
47653
47654
47655
47656
47657
47658
47659
47660
47661
47662
47663
47664
47665
47666
47667
47668
47669
47670
47671
47672
47673
47674
47675
47676
47677
47678
47679
47680
47681
47682
47683
47684
47685
47686
47687
47688
47689
47690
47691
47692
47693
47694
47695
47696
47697
47698
47699
47700
47701
47702
47703
47704
47705
47706
47707
47708
47709
47710
47711
47712
47713
47714
47715
47716
47717
47718
47719
47720
47721
47722
47723
47724
47725
47726
47727
47728
47729
47730
47731
47732
47733
47734
47735
47736
47737
47738
47739
47740
47741
47742
47743
47744
47745
47746
47747
47748
47749
47750
47751
47752
47753
47754
47755
47756
47757
47758
47759
47760
47761
47762
47763
47764
47765
47766
47767
47768
47769
47770
47771
47772
47773
47774
47775
47776
47777
47778
47779
47780
47781
47782
47783
47784
47785
47786
47787
47788
47789
47790
47791
47792
47793
47794
47795
47796
47797
47798
47799
47800
47801
47802
47803
47804
47805
47806
47807
47808
47809
47810
47811
47812
47813
47814
47815
47816
47817
47818
47819
47820
47821
47822
47823
47824
47825
47826
47827
47828
47829
47830
47831
47832
47833
47834
47835
47836
47837
47838
47839
47840
47841
47842
47843
47844
47845
47846
47847
47848
47849
47850
47851
47852
47853
47854
47855
47856
47857
47858
47859
47860
47861
47862
47863
47864
47865
47866
47867
47868
47869
47870
47871
47872
47873
47874
47875
47876
47877
47878
47879
47880
47881
47882
47883
47884
47885
47886
47887
47888
47889
47890
47891
47892
47893
47894
47895
47896
47897
47898
47899
47900
47901
47902
47903
47904
47905
47906
47907
47908
47909
47910
47911
47912
47913
47914
47915
47916
47917
47918
47919
47920
47921
47922
47923
47924
47925
47926
47927
47928
47929
47930
47931
47932
47933
47934
47935
47936
47937
47938
47939
47940
47941
47942
47943
47944
47945
47946
47947
47948
47949
47950
47951
47952
47953
47954
47955
47956
47957
47958
47959
47960
47961
47962
47963
47964
47965
47966
47967
47968
47969
47970
47971
47972
47973
47974
47975
47976
47977
47978
47979
47980
47981
47982
47983
47984
47985
47986
47987
47988
47989
47990
47991
47992
47993
47994
47995
47996
47997
47998
47999
48000
48001
48002
48003
48004
48005
48006
48007
48008
48009
48010
48011
48012
48013
48014
48015
48016
48017
48018
48019
48020
48021
48022
48023
48024
48025
48026
48027
48028
48029
48030
48031
48032
48033
48034
48035
48036
48037
48038
48039
48040
48041
48042
48043
48044
48045
48046
48047
48048
48049
48050
48051
48052
48053
48054
48055
48056
48057
48058
48059
48060
48061
48062
48063
48064
48065
48066
48067
48068
48069
48070
48071
48072
48073
48074
48075
48076
48077
48078
48079
48080
48081
48082
48083
48084
48085
48086
48087
48088
48089
48090
48091
48092
48093
48094
48095
48096
48097
48098
48099
48100
48101
48102
48103
48104
48105
48106
48107
48108
48109
48110
48111
48112
48113
48114
48115
48116
48117
48118
48119
48120
48121
48122
48123
48124
48125
48126
48127
48128
48129
48130
48131
48132
48133
48134
48135
48136
48137
48138
48139
48140
48141
48142
48143
48144
48145
48146
48147
48148
48149
48150
48151
48152
48153
48154
48155
48156
48157
48158
48159
48160
48161
48162
48163
48164
48165
48166
48167
48168
48169
48170
48171
48172
48173
48174
48175
48176
48177
48178
48179
48180
48181
48182
48183
48184
48185
48186
48187
48188
48189
48190
48191
48192
48193
48194
48195
48196
48197
48198
48199
48200
48201
48202
48203
48204
48205
48206
48207
48208
48209
48210
48211
48212
48213
48214
48215
48216
48217
48218
48219
48220
48221
48222
48223
48224
48225
48226
48227
48228
48229
48230
48231
48232
48233
48234
48235
48236
48237
48238
48239
48240
48241
48242
48243
48244
48245
48246
48247
48248
48249
48250
48251
48252
48253
48254
48255
48256
48257
48258
48259
48260
48261
48262
48263
48264
48265
48266
48267
48268
48269
48270
48271
48272
48273
48274
48275
48276
48277
48278
48279
48280
48281
48282
48283
48284
48285
48286
48287
48288
48289
48290
48291
48292
48293
48294
48295
48296
48297
48298
48299
48300
48301
48302
48303
48304
48305
48306
48307
48308
48309
48310
48311
48312
48313
48314
48315
48316
48317
48318
48319
48320
48321
48322
48323
48324
48325
48326
48327
48328
48329
48330
48331
48332
48333
48334
48335
48336
48337
48338
48339
48340
48341
48342
48343
48344
48345
48346
48347
48348
48349
48350
48351
48352
48353
48354
48355
48356
48357
48358
48359
48360
48361
48362
48363
48364
48365
48366
48367
48368
48369
48370
48371
48372
48373
48374
48375
48376
48377
48378
48379
48380
48381
48382
48383
48384
48385
48386
48387
48388
48389
48390
48391
48392
48393
48394
48395
48396
48397
48398
48399
48400
48401
48402
48403
48404
48405
48406
48407
48408
48409
48410
48411
48412
48413
48414
48415
48416
48417
48418
48419
48420
48421
48422
48423
48424
48425
48426
48427
48428
48429
48430
48431
48432
48433
48434
48435
48436
48437
48438
48439
48440
48441
48442
48443
48444
48445
48446
48447
48448
48449
48450
48451
48452
48453
48454
48455
48456
48457
48458
48459
48460
48461
48462
48463
48464
48465
48466
48467
48468
48469
48470
48471
48472
48473
48474
48475
48476
48477
48478
48479
48480
48481
48482
48483
48484
48485
48486
48487
48488
48489
48490
48491
48492
48493
48494
48495
48496
48497
48498
48499
48500
48501
48502
48503
48504
48505
48506
48507
48508
48509
48510
48511
48512
48513
48514
48515
48516
48517
48518
48519
48520
48521
48522
48523
48524
48525
48526
48527
48528
48529
48530
48531
48532
48533
48534
48535
48536
48537
48538
48539
48540
48541
48542
48543
48544
48545
48546
48547
48548
48549
48550
48551
48552
48553
48554
48555
48556
48557
48558
48559
48560
48561
48562
48563
48564
48565
48566
48567
48568
48569
48570
48571
48572
48573
48574
48575
48576
48577
48578
48579
48580
48581
48582
48583
48584
48585
48586
48587
48588
48589
48590
48591
48592
48593
48594
48595
48596
48597
48598
48599
48600
48601
48602
48603
48604
48605
48606
48607
48608
48609
48610
48611
48612
48613
48614
48615
48616
48617
48618
48619
48620
48621
48622
48623
48624
48625
48626
48627
48628
48629
48630
48631
48632
48633
48634
48635
48636
48637
48638
48639
48640
48641
48642
48643
48644
48645
48646
48647
48648
48649
48650
48651
48652
48653
48654
48655
48656
48657
48658
48659
48660
48661
48662
48663
48664
48665
48666
48667
48668
48669
48670
48671
48672
48673
48674
48675
48676
48677
48678
48679
48680
48681
48682
48683
48684
48685
48686
48687
48688
48689
48690
48691
48692
48693
48694
48695
48696
48697
48698
48699
48700
48701
48702
48703
48704
48705
48706
48707
48708
48709
48710
48711
48712
48713
48714
48715
48716
48717
48718
48719
48720
48721
48722
48723
48724
48725
48726
48727
48728
48729
48730
48731
48732
48733
48734
48735
48736
48737
48738
48739
48740
48741
48742
48743
48744
48745
48746
48747
48748
48749
48750
48751
48752
48753
48754
48755
48756
48757
48758
48759
48760
48761
48762
48763
48764
48765
48766
48767
48768
48769
48770
48771
48772
48773
48774
48775
48776
48777
48778
48779
48780
48781
48782
48783
48784
48785
48786
48787
48788
48789
48790
48791
48792
48793
48794
48795
48796
48797
48798
48799
48800
48801
48802
48803
48804
48805
48806
48807
48808
48809
48810
48811
48812
48813
48814
48815
48816
48817
48818
48819
48820
48821
48822
48823
48824
48825
48826
48827
48828
48829
48830
48831
48832
48833
48834
48835
48836
48837
48838
48839
48840
48841
48842
48843
48844
48845
48846
48847
48848
48849
48850
48851
48852
48853
48854
48855
48856
48857
48858
48859
48860
48861
48862
48863
48864
48865
48866
48867
48868
48869
48870
48871
48872
48873
48874
48875
48876
48877
48878
48879
48880
48881
48882
48883
48884
48885
48886
48887
48888
48889
48890
48891
48892
48893
48894
48895
48896
48897
48898
48899
48900
48901
48902
48903
48904
48905
48906
48907
48908
48909
48910
48911
48912
48913
48914
48915
48916
48917
48918
48919
48920
48921
48922
48923
48924
48925
48926
48927
48928
48929
48930
48931
48932
48933
48934
48935
48936
48937
48938
48939
48940
48941
48942
48943
48944
48945
48946
48947
48948
48949
48950
48951
48952
48953
48954
48955
48956
48957
48958
48959
48960
48961
48962
48963
48964
48965
48966
48967
48968
48969
48970
48971
48972
48973
48974
48975
48976
48977
48978
48979
48980
48981
48982
48983
48984
48985
48986
48987
48988
48989
48990
48991
48992
48993
48994
48995
48996
48997
48998
48999
49000
49001
49002
49003
49004
49005
49006
49007
49008
49009
49010
49011
49012
49013
49014
49015
49016
49017
49018
49019
49020
49021
49022
49023
49024
49025
49026
49027
49028
49029
49030
49031
49032
49033
49034
49035
49036
49037
49038
49039
49040
49041
49042
49043
49044
49045
49046
49047
49048
49049
49050
49051
49052
49053
49054
49055
49056
49057
49058
49059
49060
49061
49062
49063
49064
49065
49066
49067
49068
49069
49070
49071
49072
49073
49074
49075
49076
49077
49078
49079
49080
49081
49082
49083
49084
49085
49086
49087
49088
49089
49090
49091
49092
49093
49094
49095
49096
49097
49098
49099
49100
49101
49102
49103
49104
49105
49106
49107
49108
49109
49110
49111
49112
49113
49114
49115
49116
49117
49118
49119
49120
49121
49122
49123
49124
49125
49126
49127
49128
49129
49130
49131
49132
49133
49134
49135
49136
49137
49138
49139
49140
49141
49142
49143
49144
49145
49146
49147
49148
49149
49150
49151
49152
49153
49154
49155
49156
49157
49158
49159
49160
49161
49162
49163
49164
49165
49166
49167
49168
49169
49170
49171
49172
49173
49174
49175
49176
49177
49178
49179
49180
49181
49182
49183
49184
49185
49186
49187
49188
49189
49190
49191
49192
49193
49194
49195
49196
49197
49198
49199
49200
49201
49202
49203
49204
49205
49206
49207
49208
49209
49210
49211
49212
49213
49214
49215
49216
49217
49218
49219
49220
49221
49222
49223
49224
49225
49226
49227
49228
49229
49230
49231
49232
49233
49234
49235
49236
49237
49238
49239
49240
49241
49242
49243
49244
49245
49246
49247
49248
49249
49250
49251
49252
49253
49254
49255
49256
49257
49258
49259
49260
49261
49262
49263
49264
49265
49266
49267
49268
49269
49270
49271
49272
49273
49274
49275
49276
49277
49278
49279
49280
49281
49282
49283
49284
49285
49286
49287
49288
49289
49290
49291
49292
49293
49294
49295
49296
49297
49298
49299
49300
49301
49302
49303
49304
49305
49306
49307
49308
49309
49310
49311
49312
49313
49314
49315
49316
49317
49318
49319
49320
49321
49322
49323
49324
49325
49326
49327
49328
49329
49330
49331
49332
49333
49334
49335
49336
49337
49338
49339
49340
49341
49342
49343
49344
49345
49346
49347
49348
49349
49350
49351
49352
49353
49354
49355
49356
49357
49358
49359
49360
49361
49362
49363
49364
49365
49366
49367
49368
49369
49370
49371
49372
49373
49374
49375
49376
49377
49378
49379
49380
49381
49382
49383
49384
49385
49386
49387
49388
49389
49390
49391
49392
49393
49394
49395
49396
49397
49398
49399
49400
49401
49402
49403
49404
49405
49406
49407
49408
49409
49410
49411
49412
49413
49414
49415
49416
49417
49418
49419
49420
49421
49422
49423
49424
49425
49426
49427
49428
49429
49430
49431
49432
49433
49434
49435
49436
49437
49438
49439
49440
49441
49442
49443
49444
49445
49446
49447
49448
49449
49450
49451
49452
49453
49454
49455
49456
49457
49458
49459
49460
49461
49462
49463
49464
49465
49466
49467
49468
49469
49470
49471
49472
49473
49474
49475
49476
49477
49478
49479
49480
49481
49482
49483
49484
49485
49486
49487
49488
49489
49490
49491
49492
49493
49494
49495
49496
49497
49498
49499
49500
49501
49502
49503
49504
49505
49506
49507
49508
49509
49510
49511
49512
49513
49514
49515
49516
49517
49518
49519
49520
49521
49522
49523
49524
49525
49526
49527
49528
49529
49530
49531
49532
49533
49534
49535
49536
49537
49538
49539
49540
49541
49542
49543
49544
49545
49546
49547
49548
49549
49550
49551
49552
49553
49554
49555
49556
49557
49558
49559
49560
49561
49562
49563
49564
49565
49566
49567
49568
49569
49570
49571
49572
49573
49574
49575
49576
49577
49578
49579
49580
49581
49582
49583
49584
49585
49586
49587
49588
49589
49590
49591
49592
49593
49594
49595
49596
49597
49598
49599
49600
49601
49602
49603
49604
49605
49606
49607
49608
49609
49610
49611
49612
49613
49614
49615
49616
49617
49618
49619
49620
49621
49622
49623
49624
49625
49626
49627
49628
49629
49630
49631
49632
49633
49634
49635
49636
49637
49638
49639
49640
49641
49642
49643
49644
49645
49646
49647
49648
49649
49650
49651
49652
49653
49654
49655
49656
49657
49658
49659
49660
49661
49662
49663
49664
49665
49666
49667
49668
49669
49670
49671
49672
49673
49674
49675
49676
49677
49678
49679
49680
49681
49682
49683
49684
49685
49686
49687
49688
49689
49690
49691
49692
49693
49694
49695
49696
49697
49698
49699
49700
49701
49702
49703
49704
49705
49706
49707
49708
49709
49710
49711
49712
49713
49714
49715
49716
49717
49718
49719
49720
49721
49722
49723
49724
49725
49726
49727
49728
49729
49730
49731
49732
49733
49734
49735
49736
49737
49738
49739
49740
49741
49742
49743
49744
49745
49746
49747
49748
49749
49750
49751
49752
49753
49754
49755
49756
49757
49758
49759
49760
49761
49762
49763
49764
49765
49766
49767
49768
49769
49770
49771
49772
49773
49774
49775
49776
49777
49778
49779
49780
49781
49782
49783
49784
49785
49786
49787
49788
49789
49790
49791
49792
49793
49794
49795
49796
49797
49798
49799
49800
49801
49802
49803
49804
49805
49806
49807
49808
49809
49810
49811
49812
49813
49814
49815
49816
49817
49818
49819
49820
49821
49822
49823
49824
49825
49826
49827
49828
49829
49830
49831
49832
49833
49834
49835
49836
49837
49838
49839
49840
49841
49842
49843
49844
49845
49846
49847
49848
49849
49850
49851
49852
49853
49854
49855
49856
49857
49858
49859
49860
49861
49862
49863
49864
49865
49866
49867
49868
49869
49870
49871
49872
49873
49874
49875
49876
49877
49878
49879
49880
49881
49882
49883
49884
49885
49886
49887
49888
49889
49890
49891
49892
49893
49894
49895
49896
49897
49898
49899
49900
49901
49902
49903
49904
49905
49906
49907
49908
49909
49910
49911
49912
49913
49914
49915
49916
49917
49918
49919
49920
49921
49922
49923
49924
49925
49926
49927
49928
49929
49930
49931
49932
49933
49934
49935
49936
49937
49938
49939
49940
49941
49942
49943
49944
49945
49946
49947
49948
49949
49950
49951
49952
49953
49954
49955
49956
49957
49958
49959
49960
49961
49962
49963
49964
49965
49966
49967
49968
49969
49970
49971
49972
49973
49974
49975
49976
49977
49978
49979
49980
49981
49982
49983
49984
49985
49986
49987
49988
49989
49990
49991
49992
49993
49994
49995
49996
49997
49998
49999
50000
50001
50002
50003
50004
50005
50006
50007
50008
50009
50010
50011
50012
50013
50014
50015
50016
50017
50018
50019
50020
50021
50022
50023
50024
50025
50026
50027
50028
50029
50030
50031
50032
50033
50034
50035
50036
50037
50038
50039
50040
50041
50042
50043
50044
50045
50046
50047
50048
50049
50050
50051
50052
50053
50054
50055
50056
50057
50058
50059
50060
50061
50062
50063
50064
50065
50066
50067
50068
50069
50070
50071
50072
50073
50074
50075
50076
50077
50078
50079
50080
50081
50082
50083
50084
50085
50086
50087
50088
50089
50090
50091
50092
50093
50094
50095
50096
50097
50098
50099
50100
50101
50102
50103
50104
50105
50106
50107
50108
50109
50110
50111
50112
50113
50114
50115
50116
50117
50118
50119
50120
50121
50122
50123
50124
50125
50126
50127
50128
50129
50130
50131
50132
50133
50134
50135
50136
50137
50138
50139
50140
50141
50142
50143
50144
50145
50146
50147
50148
50149
50150
50151
50152
50153
50154
50155
50156
50157
50158
50159
50160
50161
50162
50163
50164
50165
50166
50167
50168
50169
50170
50171
50172
50173
50174
50175
50176
50177
50178
50179
50180
50181
50182
50183
50184
50185
50186
50187
50188
50189
50190
50191
50192
50193
50194
50195
50196
50197
50198
50199
50200
50201
50202
50203
50204
50205
50206
50207
50208
50209
50210
50211
50212
50213
50214
50215
50216
50217
50218
50219
50220
50221
50222
50223
50224
50225
50226
50227
50228
50229
50230
50231
50232
50233
50234
50235
50236
50237
50238
50239
50240
50241
50242
50243
50244
50245
50246
50247
50248
50249
50250
50251
50252
50253
50254
50255
50256
50257
50258
50259
50260
50261
50262
50263
50264
50265
50266
50267
50268
50269
50270
50271
50272
50273
50274
50275
50276
50277
50278
50279
50280
50281
50282
50283
50284
50285
50286
50287
50288
50289
50290
50291
50292
50293
50294
50295
50296
50297
50298
50299
50300
50301
50302
50303
50304
50305
50306
50307
50308
50309
50310
50311
50312
50313
50314
50315
50316
50317
50318
50319
50320
50321
50322
50323
50324
50325
50326
50327
50328
50329
50330
50331
50332
50333
50334
50335
50336
50337
50338
50339
50340
50341
50342
50343
50344
50345
50346
50347
50348
50349
50350
50351
50352
50353
50354
50355
50356
50357
50358
50359
50360
50361
50362
50363
50364
50365
50366
50367
50368
50369
50370
50371
50372
50373
50374
50375
50376
50377
50378
50379
50380
50381
50382
50383
50384
50385
50386
50387
50388
50389
50390
50391
50392
50393
50394
50395
50396
50397
50398
50399
50400
50401
50402
50403
50404
50405
50406
50407
50408
50409
50410
50411
50412
50413
50414
50415
50416
50417
50418
50419
50420
50421
50422
50423
50424
50425
50426
50427
50428
50429
50430
50431
50432
50433
50434
50435
50436
50437
50438
50439
50440
50441
50442
50443
50444
50445
50446
50447
50448
50449
50450
50451
50452
50453
50454
50455
50456
50457
50458
50459
50460
50461
50462
50463
50464
50465
50466
50467
50468
50469
50470
50471
50472
50473
50474
50475
50476
50477
50478
50479
50480
50481
50482
50483
50484
50485
50486
50487
50488
50489
50490
50491
50492
50493
50494
50495
50496
50497
50498
50499
50500
50501
50502
50503
50504
50505
50506
50507
50508
50509
50510
50511
50512
50513
50514
50515
50516
50517
50518
50519
50520
50521
50522
50523
50524
50525
50526
50527
50528
50529
50530
50531
50532
50533
50534
50535
50536
50537
50538
50539
50540
50541
50542
50543
50544
50545
50546
50547
50548
50549
50550
50551
50552
50553
50554
50555
50556
50557
50558
50559
50560
50561
50562
50563
50564
50565
50566
50567
50568
50569
50570
50571
50572
50573
50574
50575
50576
50577
50578
50579
50580
50581
50582
50583
50584
50585
50586
50587
50588
50589
50590
50591
50592
50593
50594
50595
50596
50597
50598
50599
50600
50601
50602
50603
50604
50605
50606
50607
50608
50609
50610
50611
50612
50613
50614
50615
50616
50617
50618
50619
50620
50621
50622
50623
50624
50625
50626
50627
50628
50629
50630
50631
50632
50633
50634
50635
50636
50637
50638
50639
50640
50641
50642
50643
50644
50645
50646
50647
50648
50649
50650
50651
50652
50653
50654
50655
50656
50657
50658
50659
50660
50661
50662
50663
50664
50665
50666
50667
50668
50669
50670
50671
50672
50673
50674
50675
50676
50677
50678
50679
50680
50681
50682
50683
50684
50685
50686
50687
50688
50689
50690
50691
50692
50693
50694
50695
50696
50697
50698
50699
50700
50701
50702
50703
50704
50705
50706
50707
50708
50709
50710
50711
50712
50713
50714
50715
50716
50717
50718
50719
50720
50721
50722
50723
50724
50725
50726
50727
50728
50729
50730
50731
50732
50733
50734
50735
50736
50737
50738
50739
50740
50741
50742
50743
50744
50745
50746
50747
50748
50749
50750
50751
50752
50753
50754
50755
50756
50757
50758
50759
50760
50761
50762
50763
50764
50765
50766
50767
50768
50769
50770
50771
50772
50773
50774
50775
50776
50777
50778
50779
50780
50781
50782
50783
50784
50785
50786
50787
50788
50789
50790
50791
50792
50793
50794
50795
50796
50797
50798
50799
50800
50801
50802
50803
50804
50805
50806
50807
50808
50809
50810
50811
50812
50813
50814
50815
50816
50817
50818
50819
50820
50821
50822
50823
50824
50825
50826
50827
50828
50829
50830
50831
50832
50833
50834
50835
50836
50837
50838
50839
50840
50841
50842
50843
50844
50845
50846
50847
50848
50849
50850
50851
50852
50853
50854
50855
50856
50857
50858
50859
50860
50861
50862
50863
50864
50865
50866
50867
50868
50869
50870
50871
50872
50873
50874
50875
50876
50877
50878
50879
50880
50881
50882
50883
50884
50885
50886
50887
50888
50889
50890
50891
50892
50893
50894
50895
50896
50897
50898
50899
50900
50901
50902
50903
50904
50905
50906
50907
50908
50909
50910
50911
50912
50913
50914
50915
50916
50917
50918
50919
50920
50921
50922
50923
50924
50925
50926
50927
50928
50929
50930
50931
50932
50933
50934
50935
50936
50937
50938
50939
50940
50941
50942
50943
50944
50945
50946
50947
50948
50949
50950
50951
50952
50953
50954
50955
50956
50957
50958
50959
50960
50961
50962
50963
50964
50965
50966
50967
50968
50969
50970
50971
50972
50973
50974
50975
50976
50977
50978
50979
50980
50981
50982
50983
50984
50985
50986
50987
50988
50989
50990
50991
50992
50993
50994
50995
50996
50997
50998
50999
51000
51001
51002
51003
51004
51005
51006
51007
51008
51009
51010
51011
51012
51013
51014
51015
51016
51017
51018
51019
51020
51021
51022
51023
51024
51025
51026
51027
51028
51029
51030
51031
51032
51033
51034
51035
51036
51037
51038
51039
51040
51041
51042
51043
51044
51045
51046
51047
51048
51049
51050
51051
51052
51053
51054
51055
51056
51057
51058
51059
51060
51061
51062
51063
51064
51065
51066
51067
51068
51069
51070
51071
51072
51073
51074
51075
51076
51077
51078
51079
51080
51081
51082
51083
51084
51085
51086
51087
51088
51089
51090
51091
51092
51093
51094
51095
51096
51097
51098
51099
51100
51101
51102
51103
51104
51105
51106
51107
51108
51109
51110
51111
51112
51113
51114
51115
51116
51117
51118
51119
51120
51121
51122
51123
51124
51125
51126
51127
51128
51129
51130
51131
51132
51133
51134
51135
51136
51137
51138
51139
51140
51141
51142
51143
51144
51145
51146
51147
51148
51149
51150
51151
51152
51153
51154
51155
51156
51157
51158
51159
51160
51161
51162
51163
51164
51165
51166
51167
51168
51169
51170
51171
51172
51173
51174
51175
51176
51177
51178
51179
51180
51181
51182
51183
51184
51185
51186
51187
51188
51189
51190
51191
51192
51193
51194
51195
51196
51197
51198
51199
51200
51201
51202
51203
51204
51205
51206
51207
51208
51209
51210
51211
51212
51213
51214
51215
51216
51217
51218
51219
51220
51221
51222
51223
51224
51225
51226
51227
51228
51229
51230
51231
51232
51233
51234
51235
51236
51237
51238
51239
51240
51241
51242
51243
51244
51245
51246
51247
51248
51249
51250
51251
51252
51253
51254
51255
51256
51257
51258
51259
51260
51261
51262
51263
51264
51265
51266
51267
51268
51269
51270
51271
51272
51273
51274
51275
51276
51277
51278
51279
51280
51281
51282
51283
51284
51285
51286
51287
51288
51289
51290
51291
51292
51293
51294
51295
51296
51297
51298
51299
51300
51301
51302
51303
51304
51305
51306
51307
51308
51309
51310
51311
51312
51313
51314
51315
51316
51317
51318
51319
51320
51321
51322
51323
51324
51325
51326
51327
51328
51329
51330
51331
51332
51333
51334
51335
51336
51337
51338
51339
51340
51341
51342
51343
51344
51345
51346
51347
51348
51349
51350
51351
51352
51353
51354
51355
51356
51357
51358
51359
51360
51361
51362
51363
51364
51365
51366
51367
51368
51369
51370
51371
51372
51373
51374
51375
51376
51377
51378
51379
51380
51381
51382
51383
51384
51385
51386
51387
51388
51389
51390
51391
51392
51393
51394
51395
51396
51397
51398
51399
51400
51401
51402
51403
51404
51405
51406
51407
51408
51409
51410
51411
51412
51413
51414
51415
51416
51417
51418
51419
51420
51421
51422
51423
51424
51425
51426
51427
51428
51429
51430
51431
51432
51433
51434
51435
51436
51437
51438
51439
51440
51441
51442
51443
51444
51445
51446
51447
51448
51449
51450
51451
51452
51453
51454
51455
51456
51457
51458
51459
51460
51461
51462
51463
51464
51465
51466
51467
51468
51469
51470
51471
51472
51473
51474
51475
51476
51477
51478
51479
51480
51481
51482
51483
51484
51485
51486
51487
51488
51489
51490
51491
51492
51493
51494
51495
51496
51497
51498
51499
51500
51501
51502
51503
51504
51505
51506
51507
51508
51509
51510
51511
51512
51513
51514
51515
51516
51517
51518
51519
51520
51521
51522
51523
51524
51525
51526
51527
51528
51529
51530
51531
51532
51533
51534
51535
51536
51537
51538
51539
51540
51541
51542
51543
51544
51545
51546
51547
51548
51549
51550
51551
51552
51553
51554
51555
51556
51557
51558
51559
51560
51561
51562
51563
51564
51565
51566
51567
51568
51569
51570
51571
51572
51573
51574
51575
51576
51577
51578
51579
51580
51581
51582
51583
51584
51585
51586
51587
51588
51589
51590
51591
51592
51593
51594
51595
51596
51597
51598
51599
51600
51601
51602
51603
51604
51605
51606
51607
51608
51609
51610
51611
51612
51613
51614
51615
51616
51617
51618
51619
51620
51621
51622
51623
51624
51625
51626
51627
51628
51629
51630
51631
51632
51633
51634
51635
51636
51637
51638
51639
51640
51641
51642
51643
51644
51645
51646
51647
51648
51649
51650
51651
51652
51653
51654
51655
51656
51657
51658
51659
51660
51661
51662
51663
51664
51665
51666
51667
51668
51669
51670
51671
51672
51673
51674
51675
51676
51677
51678
51679
51680
51681
51682
51683
51684
51685
51686
51687
51688
51689
51690
51691
51692
51693
51694
51695
51696
51697
51698
51699
51700
51701
51702
51703
51704
51705
51706
51707
51708
51709
51710
51711
51712
51713
51714
51715
51716
51717
51718
51719
51720
51721
51722
51723
51724
51725
51726
51727
51728
51729
51730
51731
51732
51733
51734
51735
51736
51737
51738
51739
51740
51741
51742
51743
51744
51745
51746
51747
51748
51749
51750
51751
51752
51753
51754
51755
51756
51757
51758
51759
51760
51761
51762
51763
51764
51765
51766
51767
51768
51769
51770
51771
51772
51773
51774
51775
51776
51777
51778
51779
51780
51781
51782
51783
51784
51785
51786
51787
51788
51789
51790
51791
51792
51793
51794
51795
51796
51797
51798
51799
51800
51801
51802
51803
51804
51805
51806
51807
51808
51809
51810
51811
51812
51813
51814
51815
51816
51817
51818
51819
51820
51821
51822
51823
51824
51825
51826
51827
51828
51829
51830
51831
51832
51833
51834
51835
51836
51837
51838
51839
51840
51841
51842
51843
51844
51845
51846
51847
51848
51849
51850
51851
51852
51853
51854
51855
51856
51857
51858
51859
51860
51861
51862
51863
51864
51865
51866
51867
51868
51869
51870
51871
51872
51873
51874
51875
51876
51877
51878
51879
51880
51881
51882
51883
51884
51885
51886
51887
51888
51889
51890
51891
51892
51893
51894
51895
51896
51897
51898
51899
51900
51901
51902
51903
51904
51905
51906
51907
51908
51909
51910
51911
51912
51913
51914
51915
51916
51917
51918
51919
51920
51921
51922
51923
51924
51925
51926
51927
51928
51929
51930
51931
51932
51933
51934
51935
51936
51937
51938
51939
51940
51941
51942
51943
51944
51945
51946
51947
51948
51949
51950
51951
51952
51953
51954
51955
51956
51957
51958
51959
51960
51961
51962
51963
51964
51965
51966
51967
51968
51969
51970
51971
51972
51973
51974
51975
51976
51977
51978
51979
51980
51981
51982
51983
51984
51985
51986
51987
51988
51989
51990
51991
51992
51993
51994
51995
51996
51997
51998
51999
52000
52001
52002
52003
52004
52005
52006
52007
52008
52009
52010
52011
52012
52013
52014
52015
52016
52017
52018
52019
52020
52021
52022
52023
52024
52025
52026
52027
52028
52029
52030
52031
52032
52033
52034
52035
52036
52037
52038
52039
52040
52041
52042
52043
52044
52045
52046
52047
52048
52049
52050
52051
52052
52053
52054
52055
52056
52057
52058
52059
52060
52061
52062
52063
52064
52065
52066
52067
52068
52069
52070
52071
52072
52073
52074
52075
52076
52077
52078
52079
52080
52081
52082
52083
52084
52085
52086
52087
52088
52089
52090
52091
52092
52093
52094
52095
52096
52097
52098
52099
52100
52101
52102
52103
52104
52105
52106
52107
52108
52109
52110
52111
52112
52113
52114
52115
52116
52117
52118
52119
52120
52121
52122
52123
52124
52125
52126
52127
52128
52129
52130
52131
52132
52133
52134
52135
52136
52137
52138
52139
52140
52141
52142
52143
52144
52145
52146
52147
52148
52149
52150
52151
52152
52153
52154
52155
52156
52157
52158
52159
52160
52161
52162
52163
52164
52165
52166
52167
52168
52169
52170
52171
52172
52173
52174
52175
52176
52177
52178
52179
52180
52181
52182
52183
52184
52185
52186
52187
52188
52189
52190
52191
52192
52193
52194
52195
52196
52197
52198
52199
52200
52201
52202
52203
52204
52205
52206
52207
52208
52209
52210
52211
52212
52213
52214
52215
52216
52217
52218
52219
52220
52221
52222
52223
52224
52225
52226
52227
52228
52229
52230
52231
52232
52233
52234
52235
52236
52237
52238
52239
52240
52241
52242
52243
52244
52245
52246
52247
52248
52249
52250
52251
52252
52253
52254
52255
52256
52257
52258
52259
52260
52261
52262
52263
52264
52265
52266
52267
52268
52269
52270
52271
52272
52273
52274
52275
52276
52277
52278
52279
52280
52281
52282
52283
52284
52285
52286
52287
52288
52289
52290
52291
52292
52293
52294
52295
52296
52297
52298
52299
52300
52301
52302
52303
52304
52305
52306
52307
52308
52309
52310
52311
52312
52313
52314
52315
52316
52317
52318
52319
52320
52321
52322
52323
52324
52325
52326
52327
52328
52329
52330
52331
52332
52333
52334
52335
52336
52337
52338
52339
52340
52341
52342
52343
52344
52345
52346
52347
52348
52349
52350
52351
52352
52353
52354
52355
52356
52357
52358
52359
52360
52361
52362
52363
52364
52365
52366
52367
52368
52369
52370
52371
52372
52373
52374
52375
52376
52377
52378
52379
52380
52381
52382
52383
52384
52385
52386
52387
52388
52389
52390
52391
52392
52393
52394
52395
52396
52397
52398
52399
52400
52401
52402
52403
52404
52405
52406
52407
52408
52409
52410
52411
52412
52413
52414
52415
52416
52417
52418
52419
52420
52421
52422
52423
52424
52425
52426
52427
52428
52429
52430
52431
52432
52433
52434
52435
52436
52437
52438
52439
52440
52441
52442
52443
52444
52445
52446
52447
52448
52449
52450
52451
52452
52453
52454
52455
52456
52457
52458
52459
52460
52461
52462
52463
52464
52465
52466
52467
52468
52469
52470
52471
52472
52473
52474
52475
52476
52477
52478
52479
52480
52481
52482
52483
52484
52485
52486
52487
52488
52489
52490
52491
52492
52493
52494
52495
52496
52497
52498
52499
52500
52501
52502
52503
52504
52505
52506
52507
52508
52509
52510
52511
52512
52513
52514
52515
52516
52517
52518
52519
52520
52521
52522
52523
52524
52525
52526
52527
52528
52529
52530
52531
52532
52533
52534
52535
52536
52537
52538
52539
52540
52541
52542
52543
52544
52545
52546
52547
52548
52549
52550
52551
52552
52553
52554
52555
52556
52557
52558
52559
52560
52561
52562
52563
52564
52565
52566
52567
52568
52569
52570
52571
52572
52573
52574
52575
52576
52577
52578
52579
52580
52581
52582
52583
52584
52585
52586
52587
52588
52589
52590
52591
52592
52593
52594
52595
52596
52597
52598
52599
52600
52601
52602
52603
52604
52605
52606
52607
52608
52609
52610
52611
52612
52613
52614
52615
52616
52617
52618
52619
52620
52621
52622
52623
52624
52625
52626
52627
52628
52629
52630
52631
52632
52633
52634
52635
52636
52637
52638
52639
52640
52641
52642
52643
52644
52645
52646
52647
52648
52649
52650
52651
52652
52653
52654
52655
52656
52657
52658
52659
52660
52661
52662
52663
52664
52665
52666
52667
52668
52669
52670
52671
52672
52673
52674
52675
52676
52677
52678
52679
52680
52681
52682
52683
52684
52685
52686
52687
52688
52689
52690
52691
52692
52693
52694
52695
52696
52697
52698
52699
52700
52701
52702
52703
52704
52705
52706
52707
52708
52709
52710
52711
52712
52713
52714
52715
52716
52717
52718
52719
52720
52721
52722
52723
52724
52725
52726
52727
52728
52729
52730
52731
52732
52733
52734
52735
52736
52737
52738
52739
52740
52741
52742
52743
52744
52745
52746
52747
52748
52749
52750
52751
52752
52753
52754
52755
52756
52757
52758
52759
52760
52761
52762
52763
52764
52765
52766
52767
52768
52769
52770
52771
52772
52773
52774
52775
52776
52777
52778
52779
52780
52781
52782
52783
52784
52785
52786
52787
52788
52789
52790
52791
52792
52793
52794
52795
52796
52797
52798
52799
52800
52801
52802
52803
52804
52805
52806
52807
52808
52809
52810
52811
52812
52813
52814
52815
52816
52817
52818
52819
52820
52821
52822
52823
52824
52825
52826
52827
52828
52829
52830
52831
52832
52833
52834
52835
52836
52837
52838
52839
52840
52841
52842
52843
52844
52845
52846
52847
52848
52849
52850
52851
52852
52853
52854
52855
52856
52857
52858
52859
52860
52861
52862
52863
52864
52865
52866
52867
52868
52869
52870
52871
52872
52873
52874
52875
52876
52877
52878
52879
52880
52881
52882
52883
52884
52885
52886
52887
52888
52889
52890
52891
52892
52893
52894
52895
52896
52897
52898
52899
52900
52901
52902
52903
52904
52905
52906
52907
52908
52909
52910
52911
52912
52913
52914
52915
52916
52917
52918
52919
52920
52921
52922
52923
52924
52925
52926
52927
52928
52929
52930
52931
52932
52933
52934
52935
52936
52937
52938
52939
52940
52941
52942
52943
52944
52945
52946
52947
52948
52949
52950
52951
52952
52953
52954
52955
52956
52957
52958
52959
52960
52961
52962
52963
52964
52965
52966
52967
52968
52969
52970
52971
52972
52973
52974
52975
52976
52977
52978
52979
52980
52981
52982
52983
52984
52985
52986
52987
52988
52989
52990
52991
52992
52993
52994
52995
52996
52997
52998
52999
53000
53001
53002
53003
53004
53005
53006
53007
53008
53009
53010
53011
53012
53013
53014
53015
53016
53017
53018
53019
53020
53021
53022
53023
53024
53025
53026
53027
53028
53029
53030
53031
53032
53033
53034
53035
53036
53037
53038
53039
53040
53041
53042
53043
53044
53045
53046
53047
53048
53049
53050
53051
53052
53053
53054
53055
53056
53057
53058
53059
53060
53061
53062
53063
53064
53065
53066
53067
53068
53069
53070
53071
53072
53073
53074
53075
53076
53077
53078
53079
53080
53081
53082
53083
53084
53085
53086
53087
53088
53089
53090
53091
53092
53093
53094
53095
53096
53097
53098
53099
53100
53101
53102
53103
53104
53105
53106
53107
53108
53109
53110
53111
53112
53113
53114
53115
53116
53117
53118
53119
53120
53121
53122
53123
53124
53125
53126
53127
53128
53129
53130
53131
53132
53133
53134
53135
53136
53137
53138
53139
53140
53141
53142
53143
53144
53145
53146
53147
53148
53149
53150
53151
53152
53153
53154
53155
53156
53157
53158
53159
53160
53161
53162
53163
53164
53165
53166
53167
53168
53169
53170
53171
53172
53173
53174
53175
53176
53177
53178
53179
53180
53181
53182
53183
53184
53185
53186
53187
53188
53189
53190
53191
53192
53193
53194
53195
53196
53197
53198
53199
53200
53201
53202
53203
53204
53205
53206
53207
53208
53209
53210
53211
53212
53213
53214
53215
53216
53217
53218
53219
53220
53221
53222
53223
53224
53225
53226
53227
53228
53229
53230
53231
53232
53233
53234
53235
53236
53237
53238
53239
53240
53241
53242
53243
53244
53245
53246
53247
53248
53249
53250
53251
53252
53253
53254
53255
53256
53257
53258
53259
53260
53261
53262
53263
53264
53265
53266
53267
53268
53269
53270
53271
53272
53273
53274
53275
53276
53277
53278
53279
53280
53281
53282
53283
53284
53285
53286
53287
53288
53289
53290
53291
53292
53293
53294
53295
53296
53297
53298
53299
53300
53301
53302
53303
53304
53305
53306
53307
53308
53309
53310
53311
53312
53313
53314
53315
53316
53317
53318
53319
53320
53321
53322
53323
53324
53325
53326
53327
53328
53329
53330
53331
53332
53333
53334
53335
53336
53337
53338
53339
53340
53341
53342
53343
53344
53345
53346
53347
53348
53349
53350
53351
53352
53353
53354
53355
53356
53357
53358
53359
53360
53361
53362
53363
53364
53365
53366
53367
53368
53369
53370
53371
53372
53373
53374
53375
53376
53377
53378
53379
53380
53381
53382
53383
53384
53385
53386
53387
53388
53389
53390
53391
53392
53393
53394
53395
53396
53397
53398
53399
53400
53401
53402
53403
53404
53405
53406
53407
53408
53409
53410
53411
53412
53413
53414
53415
53416
53417
53418
53419
53420
53421
53422
53423
53424
53425
53426
53427
53428
53429
53430
53431
53432
53433
53434
53435
53436
53437
53438
53439
53440
53441
53442
53443
53444
53445
53446
53447
53448
53449
53450
53451
53452
53453
53454
53455
53456
53457
53458
53459
53460
53461
53462
53463
53464
53465
53466
53467
53468
53469
53470
53471
53472
53473
53474
53475
53476
53477
53478
53479
53480
53481
53482
53483
53484
53485
53486
53487
53488
53489
53490
53491
53492
53493
53494
53495
53496
53497
53498
53499
53500
53501
53502
53503
53504
53505
53506
53507
53508
53509
53510
53511
53512
53513
53514
53515
53516
53517
53518
53519
53520
53521
53522
53523
53524
53525
53526
53527
53528
53529
53530
53531
53532
53533
53534
53535
53536
53537
53538
53539
53540
53541
53542
53543
53544
53545
53546
53547
53548
53549
53550
53551
53552
53553
53554
53555
53556
53557
53558
53559
53560
53561
53562
53563
53564
53565
53566
53567
53568
53569
53570
53571
53572
53573
53574
53575
53576
53577
53578
53579
53580
53581
53582
53583
53584
53585
53586
53587
53588
53589
53590
53591
53592
53593
53594
53595
53596
53597
53598
53599
53600
53601
53602
53603
53604
53605
53606
53607
53608
53609
53610
53611
53612
53613
53614
53615
53616
53617
53618
53619
53620
53621
53622
53623
53624
53625
53626
53627
53628
53629
53630
53631
53632
53633
53634
53635
53636
53637
53638
53639
53640
53641
53642
53643
53644
53645
53646
53647
53648
53649
53650
53651
53652
53653
53654
53655
53656
53657
53658
53659
53660
53661
53662
53663
53664
53665
53666
53667
53668
53669
53670
53671
53672
53673
53674
53675
53676
53677
53678
53679
53680
53681
53682
53683
53684
53685
53686
53687
53688
53689
53690
53691
53692
53693
53694
53695
53696
53697
53698
53699
53700
53701
53702
53703
53704
53705
53706
53707
53708
53709
53710
53711
53712
53713
53714
53715
53716
53717
53718
53719
53720
53721
53722
53723
53724
53725
53726
53727
53728
53729
53730
53731
53732
53733
53734
53735
53736
53737
53738
53739
53740
53741
53742
53743
53744
53745
53746
53747
53748
53749
53750
53751
53752
53753
53754
53755
53756
53757
53758
53759
53760
53761
53762
53763
53764
53765
53766
53767
53768
53769
53770
53771
53772
53773
53774
53775
53776
53777
53778
53779
53780
53781
53782
53783
53784
53785
53786
53787
53788
53789
53790
53791
53792
53793
53794
53795
53796
53797
53798
53799
53800
53801
53802
53803
53804
53805
53806
53807
53808
53809
53810
53811
53812
53813
53814
53815
53816
53817
53818
53819
53820
53821
53822
53823
53824
53825
53826
53827
53828
53829
53830
53831
53832
53833
53834
53835
53836
53837
53838
53839
53840
53841
53842
53843
53844
53845
53846
53847
53848
53849
53850
53851
53852
53853
53854
53855
53856
53857
53858
53859
53860
53861
53862
53863
53864
53865
53866
53867
53868
53869
53870
53871
53872
53873
53874
53875
53876
53877
53878
53879
53880
53881
53882
53883
53884
53885
53886
53887
53888
53889
53890
53891
53892
53893
53894
53895
53896
53897
53898
53899
53900
53901
53902
53903
53904
53905
53906
53907
53908
53909
53910
53911
53912
53913
53914
53915
53916
53917
53918
53919
53920
53921
53922
53923
53924
53925
53926
53927
53928
53929
53930
53931
53932
53933
53934
53935
53936
53937
53938
53939
53940
53941
53942
53943
53944
53945
53946
53947
53948
53949
53950
53951
53952
53953
53954
53955
53956
53957
53958
53959
53960
53961
53962
53963
53964
53965
53966
53967
53968
53969
53970
53971
53972
53973
53974
53975
53976
53977
53978
53979
53980
53981
53982
53983
53984
53985
53986
53987
53988
53989
53990
53991
53992
53993
53994
53995
53996
53997
53998
53999
54000
54001
54002
54003
54004
54005
54006
54007
54008
54009
54010
54011
54012
54013
54014
54015
54016
54017
54018
54019
54020
54021
54022
54023
54024
54025
54026
54027
54028
54029
54030
54031
54032
54033
54034
54035
54036
54037
54038
54039
54040
54041
54042
54043
54044
54045
54046
54047
54048
54049
54050
54051
54052
54053
54054
54055
54056
54057
54058
54059
54060
54061
54062
54063
54064
54065
54066
54067
54068
54069
54070
54071
54072
54073
54074
54075
54076
54077
54078
54079
54080
54081
54082
54083
54084
54085
54086
54087
54088
54089
54090
54091
54092
54093
54094
54095
54096
54097
54098
54099
54100
54101
54102
54103
54104
54105
54106
54107
54108
54109
54110
54111
54112
54113
54114
54115
54116
54117
54118
54119
54120
54121
54122
54123
54124
54125
54126
54127
54128
54129
54130
54131
54132
54133
54134
54135
54136
54137
54138
54139
54140
54141
54142
54143
54144
54145
54146
54147
54148
54149
54150
54151
54152
54153
54154
54155
54156
54157
54158
54159
54160
54161
54162
54163
54164
54165
54166
54167
54168
54169
54170
54171
54172
54173
54174
54175
54176
54177
54178
54179
54180
54181
54182
54183
54184
54185
54186
54187
54188
54189
54190
54191
54192
54193
54194
54195
54196
54197
54198
54199
54200
54201
54202
54203
54204
54205
54206
54207
54208
54209
54210
54211
54212
54213
54214
54215
54216
54217
54218
54219
54220
54221
54222
54223
54224
54225
54226
54227
54228
54229
54230
54231
54232
54233
54234
54235
54236
54237
54238
54239
54240
54241
54242
54243
54244
54245
54246
54247
54248
54249
54250
54251
54252
54253
54254
54255
54256
54257
54258
54259
54260
54261
54262
54263
54264
54265
54266
54267
54268
54269
54270
54271
54272
54273
54274
54275
54276
54277
54278
54279
54280
54281
54282
54283
54284
54285
54286
54287
54288
54289
54290
54291
54292
54293
54294
54295
54296
54297
54298
54299
54300
54301
54302
54303
54304
54305
54306
54307
54308
54309
54310
54311
54312
54313
54314
54315
54316
54317
54318
54319
54320
54321
54322
54323
54324
54325
54326
54327
54328
54329
54330
54331
54332
54333
54334
54335
54336
54337
54338
54339
54340
54341
54342
54343
54344
54345
54346
54347
54348
54349
54350
54351
54352
54353
54354
54355
54356
54357
54358
54359
54360
54361
54362
54363
54364
54365
54366
54367
54368
54369
54370
54371
54372
54373
54374
54375
54376
54377
54378
54379
54380
54381
54382
54383
54384
54385
54386
54387
54388
54389
54390
54391
54392
54393
54394
54395
54396
54397
54398
54399
54400
54401
54402
54403
54404
54405
54406
54407
54408
54409
54410
54411
54412
54413
54414
54415
54416
54417
54418
54419
54420
54421
54422
54423
54424
54425
54426
54427
54428
54429
54430
54431
54432
54433
54434
54435
54436
54437
54438
54439
54440
54441
54442
54443
54444
54445
54446
54447
54448
54449
54450
54451
54452
54453
54454
54455
54456
54457
54458
54459
54460
54461
54462
54463
54464
54465
54466
54467
54468
54469
54470
54471
54472
54473
54474
54475
54476
54477
54478
54479
54480
54481
54482
54483
54484
54485
54486
54487
54488
54489
54490
54491
54492
54493
54494
54495
54496
54497
54498
54499
54500
54501
54502
54503
54504
54505
54506
54507
54508
54509
54510
54511
54512
54513
54514
54515
54516
54517
54518
54519
54520
54521
54522
54523
54524
54525
54526
54527
54528
54529
54530
54531
54532
54533
54534
54535
54536
54537
54538
54539
54540
54541
54542
54543
54544
54545
54546
54547
54548
54549
54550
54551
54552
54553
54554
54555
54556
54557
54558
54559
54560
54561
54562
54563
54564
54565
54566
54567
54568
54569
54570
54571
54572
54573
54574
54575
54576
54577
54578
54579
54580
54581
54582
54583
54584
54585
54586
54587
54588
54589
54590
54591
54592
54593
54594
54595
54596
54597
54598
54599
54600
54601
54602
54603
54604
54605
54606
54607
54608
54609
54610
54611
54612
54613
54614
54615
54616
54617
54618
54619
54620
54621
54622
54623
54624
54625
54626
54627
54628
54629
54630
54631
54632
54633
54634
54635
54636
54637
54638
54639
54640
54641
54642
54643
54644
54645
54646
54647
54648
54649
54650
54651
54652
54653
54654
54655
54656
54657
54658
54659
54660
54661
54662
54663
54664
54665
54666
54667
54668
54669
54670
54671
54672
54673
54674
54675
54676
54677
54678
54679
54680
54681
54682
54683
54684
54685
54686
54687
54688
54689
54690
54691
54692
54693
54694
54695
54696
54697
54698
54699
54700
54701
54702
54703
54704
54705
54706
54707
54708
54709
54710
54711
54712
54713
54714
54715
54716
54717
54718
54719
54720
54721
54722
54723
54724
54725
54726
54727
54728
54729
54730
54731
54732
54733
54734
54735
54736
54737
54738
54739
54740
54741
54742
54743
54744
54745
54746
54747
54748
54749
54750
54751
54752
54753
54754
54755
54756
54757
54758
54759
54760
54761
54762
54763
54764
54765
54766
54767
54768
54769
54770
54771
54772
54773
54774
54775
54776
54777
54778
54779
54780
54781
54782
54783
54784
54785
54786
54787
54788
54789
54790
54791
54792
54793
54794
54795
54796
54797
54798
54799
54800
54801
54802
54803
54804
54805
54806
54807
54808
54809
54810
54811
54812
54813
54814
54815
54816
54817
54818
54819
54820
54821
54822
54823
54824
54825
54826
54827
54828
54829
54830
54831
54832
54833
54834
54835
54836
54837
54838
54839
54840
54841
54842
54843
54844
54845
54846
54847
54848
54849
54850
54851
54852
54853
54854
54855
54856
54857
54858
54859
54860
54861
54862
54863
54864
54865
54866
54867
54868
54869
54870
54871
54872
54873
54874
54875
54876
54877
54878
54879
54880
54881
54882
54883
54884
54885
54886
54887
54888
54889
54890
54891
54892
54893
54894
54895
54896
54897
54898
54899
54900
54901
54902
54903
54904
54905
54906
54907
54908
54909
54910
54911
54912
54913
54914
54915
54916
54917
54918
54919
54920
54921
54922
54923
54924
54925
54926
54927
54928
54929
54930
54931
54932
54933
54934
54935
54936
54937
54938
54939
54940
54941
54942
54943
54944
54945
54946
54947
54948
54949
54950
54951
54952
54953
54954
54955
54956
54957
54958
54959
54960
54961
54962
54963
54964
54965
54966
54967
54968
54969
54970
54971
54972
54973
54974
54975
54976
54977
54978
54979
54980
54981
54982
54983
54984
54985
54986
54987
54988
54989
54990
54991
54992
54993
54994
54995
54996
54997
54998
54999
55000
55001
55002
55003
55004
55005
55006
55007
55008
55009
55010
55011
55012
55013
55014
55015
55016
55017
55018
55019
55020
55021
55022
55023
55024
55025
55026
55027
55028
55029
55030
55031
55032
55033
55034
55035
55036
55037
55038
55039
55040
55041
55042
55043
55044
55045
55046
55047
55048
55049
55050
55051
55052
55053
55054
55055
55056
55057
55058
55059
55060
55061
55062
55063
55064
55065
55066
55067
55068
55069
55070
55071
55072
55073
55074
55075
55076
55077
55078
55079
55080
55081
55082
55083
55084
55085
55086
55087
55088
55089
55090
55091
55092
55093
55094
55095
55096
55097
55098
55099
55100
55101
55102
55103
55104
55105
55106
55107
55108
55109
55110
55111
55112
55113
55114
55115
55116
55117
55118
55119
55120
55121
55122
55123
55124
55125
55126
55127
55128
55129
55130
55131
55132
55133
55134
55135
55136
55137
55138
55139
55140
55141
55142
55143
55144
55145
55146
55147
55148
55149
55150
55151
55152
55153
55154
55155
55156
55157
55158
55159
55160
55161
55162
55163
55164
55165
55166
55167
55168
55169
55170
55171
55172
55173
55174
55175
55176
55177
55178
55179
55180
55181
55182
55183
55184
55185
55186
55187
55188
55189
55190
55191
55192
55193
55194
55195
55196
55197
55198
55199
55200
55201
55202
55203
55204
55205
55206
55207
55208
55209
55210
55211
55212
55213
55214
55215
55216
55217
55218
55219
55220
55221
55222
55223
55224
55225
55226
55227
55228
55229
55230
55231
55232
55233
55234
55235
55236
55237
55238
55239
55240
55241
55242
55243
55244
55245
55246
55247
55248
55249
55250
55251
55252
55253
55254
55255
55256
55257
55258
55259
55260
55261
55262
55263
55264
55265
55266
55267
55268
55269
55270
55271
55272
55273
55274
55275
55276
55277
55278
55279
55280
55281
55282
55283
55284
55285
55286
55287
55288
55289
55290
55291
55292
55293
55294
55295
55296
55297
55298
55299
55300
55301
55302
55303
55304
55305
55306
55307
55308
55309
55310
55311
55312
55313
55314
55315
55316
55317
55318
55319
55320
55321
55322
55323
55324
55325
55326
55327
55328
55329
55330
55331
55332
55333
55334
55335
55336
55337
55338
55339
55340
55341
55342
55343
55344
55345
55346
55347
55348
55349
55350
55351
55352
55353
55354
55355
55356
55357
55358
55359
55360
55361
55362
55363
55364
55365
55366
55367
55368
55369
55370
55371
55372
55373
55374
55375
55376
55377
55378
55379
55380
55381
55382
55383
55384
55385
55386
55387
55388
55389
55390
55391
55392
55393
55394
55395
55396
55397
55398
55399
55400
55401
55402
55403
55404
55405
55406
55407
55408
55409
55410
55411
55412
55413
55414
55415
55416
55417
55418
55419
55420
55421
55422
55423
55424
55425
55426
55427
55428
55429
55430
55431
55432
55433
55434
55435
55436
55437
55438
55439
55440
55441
55442
55443
55444
55445
55446
55447
55448
55449
55450
55451
55452
55453
55454
55455
55456
55457
55458
55459
55460
55461
55462
55463
55464
55465
55466
55467
55468
55469
55470
55471
55472
55473
55474
55475
55476
55477
55478
55479
55480
55481
55482
55483
55484
55485
55486
55487
55488
55489
55490
55491
55492
55493
55494
55495
55496
55497
55498
55499
55500
55501
55502
55503
55504
55505
55506
55507
55508
55509
55510
55511
55512
55513
55514
55515
55516
55517
55518
55519
55520
55521
55522
55523
55524
55525
55526
55527
55528
55529
55530
55531
55532
55533
55534
55535
55536
55537
55538
55539
55540
55541
55542
55543
55544
55545
55546
55547
55548
55549
55550
55551
55552
55553
55554
55555
55556
55557
55558
55559
55560
55561
55562
55563
55564
55565
55566
55567
55568
55569
55570
55571
55572
55573
55574
55575
55576
55577
55578
55579
55580
55581
55582
55583
55584
55585
55586
55587
55588
55589
55590
55591
55592
55593
55594
55595
55596
55597
55598
55599
55600
55601
55602
55603
55604
55605
55606
55607
55608
55609
55610
55611
55612
55613
55614
55615
55616
55617
55618
55619
55620
55621
55622
55623
55624
55625
55626
55627
55628
55629
55630
55631
55632
55633
55634
55635
55636
55637
55638
55639
55640
55641
55642
55643
55644
55645
55646
55647
55648
55649
55650
55651
55652
55653
55654
55655
55656
55657
55658
55659
55660
55661
55662
55663
55664
55665
55666
55667
55668
55669
55670
55671
55672
55673
55674
55675
55676
55677
55678
55679
55680
55681
55682
55683
55684
55685
55686
55687
55688
55689
55690
55691
55692
55693
55694
55695
55696
55697
55698
55699
55700
55701
55702
55703
55704
55705
55706
55707
55708
55709
55710
55711
55712
55713
55714
55715
55716
55717
55718
55719
55720
55721
55722
55723
55724
55725
55726
55727
55728
55729
55730
55731
55732
55733
55734
55735
55736
55737
55738
55739
55740
55741
55742
55743
55744
55745
55746
55747
55748
55749
55750
55751
55752
55753
55754
55755
55756
55757
55758
55759
55760
55761
55762
55763
55764
55765
55766
55767
55768
55769
55770
55771
55772
55773
55774
55775
55776
55777
55778
55779
55780
55781
55782
55783
55784
55785
55786
55787
55788
55789
55790
55791
55792
55793
55794
55795
55796
55797
55798
55799
55800
55801
55802
55803
55804
55805
55806
55807
55808
55809
55810
55811
55812
55813
55814
55815
55816
55817
55818
55819
55820
55821
55822
55823
55824
55825
55826
55827
55828
55829
55830
55831
55832
55833
55834
55835
55836
55837
55838
55839
55840
55841
55842
55843
55844
55845
55846
55847
55848
55849
55850
55851
55852
55853
55854
55855
55856
55857
55858
55859
55860
55861
55862
55863
55864
55865
55866
55867
55868
55869
55870
55871
55872
55873
55874
55875
55876
55877
55878
55879
55880
55881
55882
55883
55884
55885
55886
55887
55888
55889
55890
55891
55892
55893
55894
55895
55896
55897
55898
55899
55900
55901
55902
55903
55904
55905
55906
55907
55908
55909
55910
55911
55912
55913
55914
55915
55916
55917
55918
55919
55920
55921
55922
55923
55924
55925
55926
55927
55928
55929
55930
55931
55932
55933
55934
55935
55936
55937
55938
55939
55940
55941
55942
55943
55944
55945
55946
55947
55948
55949
55950
55951
55952
55953
55954
55955
55956
55957
55958
55959
55960
55961
55962
55963
55964
55965
55966
55967
55968
55969
55970
55971
55972
55973
55974
55975
55976
55977
55978
55979
55980
55981
55982
55983
55984
55985
55986
55987
55988
55989
55990
55991
55992
55993
55994
55995
55996
55997
55998
55999
56000
56001
56002
56003
56004
56005
56006
56007
56008
56009
56010
56011
56012
56013
56014
56015
56016
56017
56018
56019
56020
56021
56022
56023
56024
56025
56026
56027
56028
56029
56030
56031
56032
56033
56034
56035
56036
56037
56038
56039
56040
56041
56042
56043
56044
56045
56046
56047
56048
56049
56050
56051
56052
56053
56054
56055
56056
56057
56058
56059
56060
56061
56062
56063
56064
56065
56066
56067
56068
56069
56070
56071
56072
56073
56074
56075
56076
56077
56078
56079
56080
56081
56082
56083
56084
56085
56086
56087
56088
56089
56090
56091
56092
56093
56094
56095
56096
56097
56098
56099
56100
56101
56102
56103
56104
56105
56106
56107
56108
56109
56110
56111
56112
56113
56114
56115
56116
56117
56118
56119
56120
56121
56122
56123
56124
56125
56126
56127
56128
56129
56130
56131
56132
56133
56134
56135
56136
56137
56138
56139
56140
56141
56142
56143
56144
56145
56146
56147
56148
56149
56150
56151
56152
56153
56154
56155
56156
56157
56158
56159
56160
56161
56162
56163
56164
56165
56166
56167
56168
56169
56170
56171
56172
56173
56174
56175
56176
56177
56178
56179
56180
56181
56182
56183
56184
56185
56186
56187
56188
56189
56190
56191
56192
56193
56194
56195
56196
56197
56198
56199
56200
56201
56202
56203
56204
56205
56206
56207
56208
56209
56210
56211
56212
56213
56214
56215
56216
56217
56218
56219
56220
56221
56222
56223
56224
56225
56226
56227
56228
56229
56230
56231
56232
56233
56234
56235
56236
56237
56238
56239
56240
56241
56242
56243
56244
56245
56246
56247
56248
56249
56250
56251
56252
56253
56254
56255
56256
56257
56258
56259
56260
56261
56262
56263
56264
56265
56266
56267
56268
56269
56270
56271
56272
56273
56274
56275
56276
56277
56278
56279
56280
56281
56282
56283
56284
56285
56286
56287
56288
56289
56290
56291
56292
56293
56294
56295
56296
56297
56298
56299
56300
56301
56302
56303
56304
56305
56306
56307
56308
56309
56310
56311
56312
56313
56314
56315
56316
56317
56318
56319
56320
56321
56322
56323
56324
56325
56326
56327
56328
56329
56330
56331
56332
56333
56334
56335
56336
56337
56338
56339
56340
56341
56342
56343
56344
56345
56346
56347
56348
56349
56350
56351
56352
56353
56354
56355
56356
56357
56358
56359
56360
56361
56362
56363
56364
56365
56366
56367
56368
56369
56370
56371
56372
56373
56374
56375
56376
56377
56378
56379
56380
56381
56382
56383
56384
56385
56386
56387
56388
56389
56390
56391
56392
56393
56394
56395
56396
56397
56398
56399
56400
56401
56402
56403
56404
56405
56406
56407
56408
56409
56410
56411
56412
56413
56414
56415
56416
56417
56418
56419
56420
56421
56422
56423
56424
56425
56426
56427
56428
56429
56430
56431
56432
56433
56434
56435
56436
56437
56438
56439
56440
56441
56442
56443
56444
56445
56446
56447
56448
56449
56450
56451
56452
56453
56454
56455
56456
56457
56458
56459
56460
56461
56462
56463
56464
56465
56466
56467
56468
56469
56470
56471
56472
56473
56474
56475
56476
56477
56478
56479
56480
56481
56482
56483
56484
56485
56486
56487
56488
56489
56490
56491
56492
56493
56494
56495
56496
56497
56498
56499
56500
56501
56502
56503
56504
56505
56506
56507
56508
56509
56510
56511
56512
56513
56514
56515
56516
56517
56518
56519
56520
56521
56522
56523
56524
56525
56526
56527
56528
56529
56530
56531
56532
56533
56534
56535
56536
56537
56538
56539
56540
56541
56542
56543
56544
56545
56546
56547
56548
56549
56550
56551
56552
56553
56554
56555
56556
56557
56558
56559
56560
56561
56562
56563
56564
56565
56566
56567
56568
56569
56570
56571
56572
56573
56574
56575
56576
56577
56578
56579
56580
56581
56582
56583
56584
56585
56586
56587
56588
56589
56590
56591
56592
56593
56594
56595
56596
56597
56598
56599
56600
56601
56602
56603
56604
56605
56606
56607
56608
56609
56610
56611
56612
56613
56614
56615
56616
56617
56618
56619
56620
56621
56622
56623
56624
56625
56626
56627
56628
56629
56630
56631
56632
56633
56634
56635
56636
56637
56638
56639
56640
56641
56642
56643
56644
56645
56646
56647
56648
56649
56650
56651
56652
56653
56654
56655
56656
56657
56658
56659
56660
56661
56662
56663
56664
56665
56666
56667
56668
56669
56670
56671
56672
56673
56674
56675
56676
56677
56678
56679
56680
56681
56682
56683
56684
56685
56686
56687
56688
56689
56690
56691
56692
56693
56694
56695
56696
56697
56698
56699
56700
56701
56702
56703
56704
56705
56706
56707
56708
56709
56710
56711
56712
56713
56714
56715
56716
56717
56718
56719
56720
56721
56722
56723
56724
56725
56726
56727
56728
56729
56730
56731
56732
56733
56734
56735
56736
56737
56738
56739
56740
56741
56742
56743
56744
56745
56746
56747
56748
56749
56750
56751
56752
56753
56754
56755
56756
56757
56758
56759
56760
56761
56762
56763
56764
56765
56766
56767
56768
56769
56770
56771
56772
56773
56774
56775
56776
56777
56778
56779
56780
56781
56782
56783
56784
56785
56786
56787
56788
56789
56790
56791
56792
56793
56794
56795
56796
56797
56798
56799
56800
56801
56802
56803
56804
56805
56806
56807
56808
56809
56810
56811
56812
56813
56814
56815
56816
56817
56818
56819
56820
56821
56822
56823
56824
56825
56826
56827
56828
56829
56830
56831
56832
56833
56834
56835
56836
56837
56838
56839
56840
56841
56842
56843
56844
56845
56846
56847
56848
56849
56850
56851
56852
56853
56854
56855
56856
56857
56858
56859
56860
56861
56862
56863
56864
56865
56866
56867
56868
56869
56870
56871
56872
56873
56874
56875
56876
56877
56878
56879
56880
56881
56882
56883
56884
56885
56886
56887
56888
56889
56890
56891
56892
56893
56894
56895
56896
56897
56898
56899
56900
56901
56902
56903
56904
56905
56906
56907
56908
56909
56910
56911
56912
56913
56914
56915
56916
56917
56918
56919
56920
56921
56922
56923
56924
56925
56926
56927
56928
56929
56930
56931
56932
56933
56934
56935
56936
56937
56938
56939
56940
56941
56942
56943
56944
56945
56946
56947
56948
56949
56950
56951
56952
56953
56954
56955
56956
56957
56958
56959
56960
56961
56962
56963
56964
56965
56966
56967
56968
56969
56970
56971
56972
56973
56974
56975
56976
56977
56978
56979
56980
56981
56982
56983
56984
56985
56986
56987
56988
56989
56990
56991
56992
56993
56994
56995
56996
56997
56998
56999
57000
57001
57002
57003
57004
57005
57006
57007
57008
57009
57010
57011
57012
57013
57014
57015
57016
57017
57018
57019
57020
57021
57022
57023
57024
57025
57026
57027
57028
57029
57030
57031
57032
57033
57034
57035
57036
57037
57038
57039
57040
57041
57042
57043
57044
57045
57046
57047
57048
57049
57050
57051
57052
57053
57054
57055
57056
57057
57058
57059
57060
57061
57062
57063
57064
57065
57066
57067
57068
57069
57070
57071
57072
57073
57074
57075
57076
57077
57078
57079
57080
57081
57082
57083
57084
57085
57086
57087
57088
57089
57090
57091
57092
57093
57094
57095
57096
57097
57098
57099
57100
57101
57102
57103
57104
57105
57106
57107
57108
57109
57110
57111
57112
57113
57114
57115
57116
57117
57118
57119
57120
57121
57122
57123
57124
57125
57126
57127
57128
57129
57130
57131
57132
57133
57134
57135
57136
57137
57138
57139
57140
57141
57142
57143
57144
57145
57146
57147
57148
57149
57150
57151
57152
57153
57154
57155
57156
57157
57158
57159
57160
57161
57162
57163
57164
57165
57166
57167
57168
57169
57170
57171
57172
57173
57174
57175
57176
57177
57178
57179
57180
57181
57182
57183
57184
57185
57186
57187
57188
57189
57190
57191
57192
57193
57194
57195
57196
57197
57198
57199
57200
57201
57202
57203
57204
57205
57206
57207
57208
57209
57210
57211
57212
57213
57214
57215
57216
57217
57218
57219
57220
57221
57222
57223
57224
57225
57226
57227
57228
57229
57230
57231
57232
57233
57234
57235
57236
57237
57238
57239
57240
57241
57242
57243
57244
57245
57246
57247
57248
57249
57250
57251
57252
57253
57254
57255
57256
57257
57258
57259
57260
57261
57262
57263
57264
57265
57266
57267
57268
57269
57270
57271
57272
57273
57274
57275
57276
57277
57278
57279
57280
57281
57282
57283
57284
57285
57286
57287
57288
57289
57290
57291
57292
57293
57294
57295
57296
57297
57298
57299
57300
57301
57302
57303
57304
57305
57306
57307
57308
57309
57310
57311
57312
57313
57314
57315
57316
57317
57318
57319
57320
57321
57322
57323
57324
57325
57326
57327
57328
57329
57330
57331
57332
57333
57334
57335
57336
57337
57338
57339
57340
57341
57342
57343
57344
57345
57346
57347
57348
57349
57350
57351
57352
57353
57354
57355
57356
57357
57358
57359
57360
57361
57362
57363
57364
57365
57366
57367
57368
57369
57370
57371
57372
57373
57374
57375
57376
57377
57378
57379
57380
57381
57382
57383
57384
57385
57386
57387
57388
57389
57390
57391
57392
57393
57394
57395
57396
57397
57398
57399
57400
57401
57402
57403
57404
57405
57406
57407
57408
57409
57410
57411
57412
57413
57414
57415
57416
57417
57418
57419
57420
57421
57422
57423
57424
57425
57426
57427
57428
57429
57430
57431
57432
57433
57434
57435
57436
57437
57438
57439
57440
57441
57442
57443
57444
57445
57446
57447
57448
57449
57450
57451
57452
57453
57454
57455
57456
57457
57458
57459
57460
57461
57462
57463
57464
57465
57466
57467
57468
57469
57470
57471
57472
57473
57474
57475
57476
57477
57478
57479
57480
57481
57482
57483
57484
57485
57486
57487
57488
57489
57490
57491
57492
57493
57494
57495
57496
57497
57498
57499
57500
57501
57502
57503
57504
57505
57506
57507
57508
57509
57510
57511
57512
57513
57514
57515
57516
57517
57518
57519
57520
57521
57522
57523
57524
57525
57526
57527
57528
57529
57530
57531
57532
57533
57534
57535
57536
57537
57538
57539
57540
57541
57542
57543
57544
57545
57546
57547
57548
57549
57550
57551
57552
57553
57554
57555
57556
57557
57558
57559
57560
57561
57562
57563
57564
57565
57566
57567
57568
57569
57570
57571
57572
57573
57574
57575
57576
57577
57578
57579
57580
57581
57582
57583
57584
57585
57586
57587
57588
57589
57590
57591
57592
57593
57594
57595
57596
57597
57598
57599
57600
57601
57602
57603
57604
57605
57606
57607
57608
57609
57610
57611
57612
57613
57614
57615
57616
57617
57618
57619
57620
57621
57622
57623
57624
57625
57626
57627
57628
57629
57630
57631
57632
57633
57634
57635
57636
57637
57638
57639
57640
57641
57642
57643
57644
57645
57646
57647
57648
57649
57650
57651
57652
57653
57654
57655
57656
57657
57658
57659
57660
57661
57662
57663
57664
57665
57666
57667
57668
57669
57670
57671
57672
57673
57674
57675
57676
57677
57678
57679
57680
57681
57682
57683
57684
57685
57686
57687
57688
57689
57690
57691
57692
57693
57694
57695
57696
57697
57698
57699
57700
57701
57702
57703
57704
57705
57706
57707
57708
57709
57710
57711
57712
57713
57714
57715
57716
57717
57718
57719
57720
57721
57722
57723
57724
57725
57726
57727
57728
57729
57730
57731
57732
57733
57734
57735
57736
57737
57738
57739
57740
57741
57742
57743
57744
57745
57746
57747
57748
57749
57750
57751
57752
57753
57754
57755
57756
57757
57758
57759
57760
57761
57762
57763
57764
57765
57766
57767
57768
57769
57770
57771
57772
57773
57774
57775
57776
57777
57778
57779
57780
57781
57782
57783
57784
57785
57786
57787
57788
57789
57790
57791
57792
57793
57794
57795
57796
57797
57798
57799
57800
57801
57802
57803
57804
57805
57806
57807
57808
57809
57810
57811
57812
57813
57814
57815
57816
57817
57818
57819
57820
57821
57822
57823
57824
57825
57826
57827
57828
57829
57830
57831
57832
57833
57834
57835
57836
57837
57838
57839
57840
57841
57842
57843
57844
57845
57846
57847
57848
57849
57850
57851
57852
57853
57854
57855
57856
57857
57858
57859
57860
57861
57862
57863
57864
57865
57866
57867
57868
57869
57870
57871
57872
57873
57874
57875
57876
57877
57878
57879
57880
57881
57882
57883
57884
57885
57886
57887
57888
57889
57890
57891
57892
57893
57894
57895
57896
57897
57898
57899
57900
57901
57902
57903
57904
57905
57906
57907
57908
57909
57910
57911
57912
57913
57914
57915
57916
57917
57918
57919
57920
57921
57922
57923
57924
57925
57926
57927
57928
57929
57930
57931
57932
57933
57934
57935
57936
57937
57938
57939
57940
57941
57942
57943
57944
57945
57946
57947
57948
57949
57950
57951
57952
57953
57954
57955
57956
57957
57958
57959
57960
57961
57962
57963
57964
57965
57966
57967
57968
57969
57970
57971
57972
57973
57974
57975
57976
57977
57978
57979
57980
57981
57982
57983
57984
57985
57986
57987
57988
57989
57990
57991
57992
57993
57994
57995
57996
57997
57998
57999
58000
58001
58002
58003
58004
58005
58006
58007
58008
58009
58010
58011
58012
58013
58014
58015
58016
58017
58018
58019
58020
58021
58022
58023
58024
58025
58026
58027
58028
58029
58030
58031
58032
58033
58034
58035
58036
58037
58038
58039
58040
58041
58042
58043
58044
58045
58046
58047
58048
58049
58050
58051
58052
58053
58054
58055
58056
58057
58058
58059
58060
58061
58062
58063
58064
58065
58066
58067
58068
58069
58070
58071
58072
58073
58074
58075
58076
58077
58078
58079
58080
58081
58082
58083
58084
58085
58086
58087
58088
58089
58090
58091
58092
58093
58094
58095
58096
58097
58098
58099
58100
58101
58102
58103
58104
58105
58106
58107
58108
58109
58110
58111
58112
58113
58114
58115
58116
58117
58118
58119
58120
58121
58122
58123
58124
58125
58126
58127
58128
58129
58130
58131
58132
58133
58134
58135
58136
58137
58138
58139
58140
58141
58142
58143
58144
58145
58146
58147
58148
58149
58150
58151
58152
58153
58154
58155
58156
58157
58158
58159
58160
58161
58162
58163
58164
58165
58166
58167
58168
58169
58170
58171
58172
58173
58174
58175
58176
58177
58178
58179
58180
58181
58182
58183
58184
58185
58186
58187
58188
58189
58190
58191
58192
58193
58194
58195
58196
58197
58198
58199
58200
58201
58202
58203
58204
58205
58206
58207
58208
58209
58210
58211
58212
58213
58214
58215
58216
58217
58218
58219
58220
58221
58222
58223
58224
58225
58226
58227
58228
58229
58230
58231
58232
58233
58234
58235
58236
58237
58238
58239
58240
58241
58242
58243
58244
58245
58246
58247
58248
58249
58250
58251
58252
58253
58254
58255
58256
58257
58258
58259
58260
58261
58262
58263
58264
58265
58266
58267
58268
58269
58270
58271
58272
58273
58274
58275
58276
58277
58278
58279
58280
58281
58282
58283
58284
58285
58286
58287
58288
58289
58290
58291
58292
58293
58294
58295
58296
58297
58298
58299
58300
58301
58302
58303
58304
58305
58306
58307
58308
58309
58310
58311
58312
58313
58314
58315
58316
58317
58318
58319
58320
58321
58322
58323
58324
58325
58326
58327
58328
58329
58330
58331
58332
58333
58334
58335
58336
58337
58338
58339
58340
58341
58342
58343
58344
58345
58346
58347
58348
58349
58350
58351
58352
58353
58354
58355
58356
58357
58358
58359
58360
58361
58362
58363
58364
58365
58366
58367
58368
58369
58370
58371
58372
58373
58374
58375
58376
58377
58378
58379
58380
58381
58382
58383
58384
58385
58386
58387
58388
58389
58390
58391
58392
58393
58394
58395
58396
58397
58398
58399
58400
58401
58402
58403
58404
58405
58406
58407
58408
58409
58410
58411
58412
58413
58414
58415
58416
58417
58418
58419
58420
58421
58422
58423
58424
58425
58426
58427
58428
58429
58430
58431
58432
58433
58434
58435
58436
58437
58438
58439
58440
58441
58442
58443
58444
58445
58446
58447
58448
58449
58450
58451
58452
58453
58454
58455
58456
58457
58458
58459
58460
58461
58462
58463
58464
58465
58466
58467
58468
58469
58470
58471
58472
58473
58474
58475
58476
58477
58478
58479
58480
58481
58482
58483
58484
58485
58486
58487
58488
58489
58490
58491
58492
58493
58494
58495
58496
58497
58498
58499
58500
58501
58502
58503
58504
58505
58506
58507
58508
58509
58510
58511
58512
58513
58514
58515
58516
58517
58518
58519
58520
58521
58522
58523
58524
58525
58526
58527
58528
58529
58530
58531
58532
58533
58534
58535
58536
58537
58538
58539
58540
58541
58542
58543
58544
58545
58546
58547
58548
58549
58550
58551
58552
58553
58554
58555
58556
58557
58558
58559
58560
58561
58562
58563
58564
58565
58566
58567
58568
58569
58570
58571
58572
58573
58574
58575
58576
58577
58578
58579
58580
58581
58582
58583
58584
58585
58586
58587
58588
58589
58590
58591
58592
58593
58594
58595
58596
58597
58598
58599
58600
58601
58602
58603
58604
58605
58606
58607
58608
58609
58610
58611
58612
58613
58614
58615
58616
58617
58618
58619
58620
58621
58622
58623
58624
58625
58626
58627
58628
58629
58630
58631
58632
58633
58634
58635
58636
58637
58638
58639
58640
58641
58642
58643
58644
58645
58646
58647
58648
58649
58650
58651
58652
58653
58654
58655
58656
58657
58658
58659
58660
58661
58662
58663
58664
58665
58666
58667
58668
58669
58670
58671
58672
58673
58674
58675
58676
58677
58678
58679
58680
58681
58682
58683
58684
58685
58686
58687
58688
58689
58690
58691
58692
58693
58694
58695
58696
58697
58698
58699
58700
58701
58702
58703
58704
58705
58706
58707
58708
58709
58710
58711
58712
58713
58714
58715
58716
58717
58718
58719
58720
58721
58722
58723
58724
58725
58726
58727
58728
58729
58730
58731
58732
58733
58734
58735
58736
58737
58738
58739
58740
58741
58742
58743
58744
58745
58746
58747
58748
58749
58750
58751
58752
58753
58754
58755
58756
58757
58758
58759
58760
58761
58762
58763
58764
58765
58766
58767
58768
58769
58770
58771
58772
58773
58774
58775
58776
58777
58778
58779
58780
58781
58782
58783
58784
58785
58786
58787
58788
58789
58790
58791
58792
58793
58794
58795
58796
58797
58798
58799
58800
58801
58802
58803
58804
58805
58806
58807
58808
58809
58810
58811
58812
58813
58814
58815
58816
58817
58818
58819
58820
58821
58822
58823
58824
58825
58826
58827
58828
58829
58830
58831
58832
58833
58834
58835
58836
58837
58838
58839
58840
58841
58842
58843
58844
58845
58846
58847
58848
58849
58850
58851
58852
58853
58854
58855
58856
58857
58858
58859
58860
58861
58862
58863
58864
58865
58866
58867
58868
58869
58870
58871
58872
58873
58874
58875
58876
58877
58878
58879
58880
58881
58882
58883
58884
58885
58886
58887
58888
58889
58890
58891
58892
58893
58894
58895
58896
58897
58898
58899
58900
58901
58902
58903
58904
58905
58906
58907
58908
58909
58910
58911
58912
58913
58914
58915
58916
58917
58918
58919
58920
58921
58922
58923
58924
58925
58926
58927
58928
58929
58930
58931
58932
58933
58934
58935
58936
58937
58938
58939
58940
58941
58942
58943
58944
58945
58946
58947
58948
58949
58950
58951
58952
58953
58954
58955
58956
58957
58958
58959
58960
58961
58962
58963
58964
58965
58966
58967
58968
58969
58970
58971
58972
58973
58974
58975
58976
58977
58978
58979
58980
58981
58982
58983
58984
58985
58986
58987
58988
58989
58990
58991
58992
58993
58994
58995
58996
58997
58998
58999
59000
59001
59002
59003
59004
59005
59006
59007
59008
59009
59010
59011
59012
59013
59014
59015
59016
59017
59018
59019
59020
59021
59022
59023
59024
59025
59026
59027
59028
59029
59030
59031
59032
59033
59034
59035
59036
59037
59038
59039
59040
59041
59042
59043
59044
59045
59046
59047
59048
59049
59050
59051
59052
59053
59054
59055
59056
59057
59058
59059
59060
59061
59062
59063
59064
59065
59066
59067
59068
59069
59070
59071
59072
59073
59074
59075
59076
59077
59078
59079
59080
59081
59082
59083
59084
59085
59086
59087
59088
59089
59090
59091
59092
59093
59094
59095
59096
59097
59098
59099
59100
59101
59102
59103
59104
59105
59106
59107
59108
59109
59110
59111
59112
59113
59114
59115
59116
59117
59118
59119
59120
59121
59122
59123
59124
59125
59126
59127
59128
59129
59130
59131
59132
59133
59134
59135
59136
59137
59138
59139
59140
59141
59142
59143
59144
59145
59146
59147
59148
59149
59150
59151
59152
59153
59154
59155
59156
59157
59158
59159
59160
59161
59162
59163
59164
59165
59166
59167
59168
59169
59170
59171
59172
59173
59174
59175
59176
59177
59178
59179
59180
59181
59182
59183
59184
59185
59186
59187
59188
59189
59190
59191
59192
59193
59194
59195
59196
59197
59198
59199
59200
59201
59202
59203
59204
59205
59206
59207
59208
59209
59210
59211
59212
59213
59214
59215
59216
59217
59218
59219
59220
59221
59222
59223
59224
59225
59226
59227
59228
59229
59230
59231
59232
59233
59234
59235
59236
59237
59238
59239
59240
59241
59242
59243
59244
59245
59246
59247
59248
59249
59250
59251
59252
59253
59254
59255
59256
59257
59258
59259
59260
59261
59262
59263
59264
59265
59266
59267
59268
59269
59270
59271
59272
59273
59274
59275
59276
59277
59278
59279
59280
59281
59282
59283
59284
59285
59286
59287
59288
59289
59290
59291
59292
59293
59294
59295
59296
59297
59298
59299
59300
59301
59302
59303
59304
59305
59306
59307
59308
59309
59310
59311
59312
59313
59314
59315
59316
59317
59318
59319
59320
59321
59322
59323
59324
59325
59326
59327
59328
59329
59330
59331
59332
59333
59334
59335
59336
59337
59338
59339
59340
59341
59342
59343
59344
59345
59346
59347
59348
59349
59350
59351
59352
59353
59354
59355
59356
59357
59358
59359
59360
59361
59362
59363
59364
59365
59366
59367
59368
59369
59370
59371
59372
59373
59374
59375
59376
59377
59378
59379
59380
59381
59382
59383
59384
59385
59386
59387
59388
59389
59390
59391
59392
59393
59394
59395
59396
59397
59398
59399
59400
59401
59402
59403
59404
59405
59406
59407
59408
59409
59410
59411
59412
59413
59414
59415
59416
59417
59418
59419
59420
59421
59422
59423
59424
59425
59426
59427
59428
59429
59430
59431
59432
59433
59434
59435
59436
59437
59438
59439
59440
59441
59442
59443
59444
59445
59446
59447
59448
59449
59450
59451
59452
59453
59454
59455
59456
59457
59458
59459
59460
59461
59462
59463
59464
59465
59466
59467
59468
59469
59470
59471
59472
59473
59474
59475
59476
59477
59478
59479
59480
59481
59482
59483
59484
59485
59486
59487
59488
59489
59490
59491
59492
59493
59494
59495
59496
59497
59498
59499
59500
59501
59502
59503
59504
59505
59506
59507
59508
59509
59510
59511
59512
59513
59514
59515
59516
59517
59518
59519
59520
59521
59522
59523
59524
59525
59526
59527
59528
59529
59530
59531
59532
59533
59534
59535
59536
59537
59538
59539
59540
59541
59542
59543
59544
59545
59546
59547
59548
59549
59550
59551
59552
59553
59554
59555
59556
59557
59558
59559
59560
59561
59562
59563
59564
59565
59566
59567
59568
59569
59570
59571
59572
59573
59574
59575
59576
59577
59578
59579
59580
59581
59582
59583
59584
59585
59586
59587
59588
59589
59590
59591
59592
59593
59594
59595
59596
59597
59598
59599
59600
59601
59602
59603
59604
59605
59606
59607
59608
59609
59610
59611
59612
59613
59614
59615
59616
59617
59618
59619
59620
59621
59622
59623
59624
59625
59626
59627
59628
59629
59630
59631
59632
59633
59634
59635
59636
59637
59638
59639
59640
59641
59642
59643
59644
59645
59646
59647
59648
59649
59650
59651
59652
59653
59654
59655
59656
59657
59658
59659
59660
59661
59662
59663
59664
59665
59666
59667
59668
59669
59670
59671
59672
59673
59674
59675
59676
59677
59678
59679
59680
59681
59682
59683
59684
59685
59686
59687
59688
59689
59690
59691
59692
59693
59694
59695
59696
59697
59698
59699
59700
59701
59702
59703
59704
59705
59706
59707
59708
59709
59710
59711
59712
59713
59714
59715
59716
59717
59718
59719
59720
59721
59722
59723
59724
59725
59726
59727
59728
59729
59730
59731
59732
59733
59734
59735
59736
59737
59738
59739
59740
59741
59742
59743
59744
59745
59746
59747
59748
59749
59750
59751
59752
59753
59754
59755
59756
59757
59758
59759
59760
59761
59762
59763
59764
59765
59766
59767
59768
59769
59770
59771
59772
59773
59774
59775
59776
59777
59778
59779
59780
59781
59782
59783
59784
59785
59786
59787
59788
59789
59790
59791
59792
59793
59794
59795
59796
59797
59798
59799
59800
59801
59802
59803
59804
59805
59806
59807
59808
59809
59810
59811
59812
59813
59814
59815
59816
59817
59818
59819
59820
59821
59822
59823
59824
59825
59826
59827
59828
59829
59830
59831
59832
59833
59834
59835
59836
59837
59838
59839
59840
59841
59842
59843
59844
59845
59846
59847
59848
59849
59850
59851
59852
59853
59854
59855
59856
59857
59858
59859
59860
59861
59862
59863
59864
59865
59866
59867
59868
59869
59870
59871
59872
59873
59874
59875
59876
59877
59878
59879
59880
59881
59882
59883
59884
59885
59886
59887
59888
59889
59890
59891
59892
59893
59894
59895
59896
59897
59898
59899
59900
59901
59902
59903
59904
59905
59906
59907
59908
59909
59910
59911
59912
59913
59914
59915
59916
59917
59918
59919
59920
59921
59922
59923
59924
59925
59926
59927
59928
59929
59930
59931
59932
59933
59934
59935
59936
59937
59938
59939
59940
59941
59942
59943
59944
59945
59946
59947
59948
59949
59950
59951
59952
59953
59954
59955
59956
59957
59958
59959
59960
59961
59962
59963
59964
59965
59966
59967
59968
59969
59970
59971
59972
59973
59974
59975
59976
59977
59978
59979
59980
59981
59982
59983
59984
59985
59986
59987
59988
59989
59990
59991
59992
59993
59994
59995
59996
59997
59998
59999
60000
60001
60002
60003
60004
60005
60006
60007
60008
60009
60010
60011
60012
60013
60014
60015
60016
60017
60018
60019
60020
60021
60022
60023
60024
60025
60026
60027
60028
60029
60030
60031
60032
60033
60034
60035
60036
60037
60038
60039
60040
60041
60042
60043
60044
60045
60046
60047
60048
60049
60050
60051
60052
60053
60054
60055
60056
60057
60058
60059
60060
60061
60062
60063
60064
60065
60066
60067
60068
60069
60070
60071
60072
60073
60074
60075
60076
60077
60078
60079
60080
60081
60082
60083
60084
60085
60086
60087
60088
60089
60090
60091
60092
60093
60094
60095
60096
60097
60098
60099
60100
60101
60102
60103
60104
60105
60106
60107
60108
60109
60110
60111
60112
60113
60114
60115
60116
60117
60118
60119
60120
60121
60122
60123
60124
60125
60126
60127
60128
60129
60130
60131
60132
60133
60134
60135
60136
60137
60138
60139
60140
60141
60142
60143
60144
60145
60146
60147
60148
60149
60150
60151
60152
60153
60154
60155
60156
60157
60158
60159
60160
60161
60162
60163
60164
60165
60166
60167
60168
60169
60170
60171
60172
60173
60174
60175
60176
60177
60178
60179
60180
60181
60182
60183
60184
60185
60186
60187
60188
60189
60190
60191
60192
60193
60194
60195
60196
60197
60198
60199
60200
60201
60202
60203
60204
60205
60206
60207
60208
60209
60210
60211
60212
60213
60214
60215
60216
60217
60218
60219
60220
60221
60222
60223
60224
60225
60226
60227
60228
60229
60230
60231
60232
60233
60234
60235
60236
60237
60238
60239
60240
60241
60242
60243
60244
60245
60246
60247
60248
60249
60250
60251
60252
60253
60254
60255
60256
60257
60258
60259
60260
60261
60262
60263
60264
60265
60266
60267
60268
60269
60270
60271
60272
60273
60274
60275
60276
60277
60278
60279
60280
60281
60282
60283
60284
60285
60286
60287
60288
60289
60290
60291
60292
60293
60294
60295
60296
60297
60298
60299
60300
60301
60302
60303
60304
60305
60306
60307
60308
60309
60310
60311
60312
60313
60314
60315
60316
60317
60318
60319
60320
60321
60322
60323
60324
60325
60326
60327
60328
60329
60330
60331
60332
60333
60334
60335
60336
60337
60338
60339
60340
60341
60342
60343
60344
60345
60346
60347
60348
60349
60350
60351
60352
60353
60354
60355
60356
60357
60358
60359
60360
60361
60362
60363
60364
60365
60366
60367
60368
60369
60370
60371
60372
60373
60374
60375
60376
60377
60378
60379
60380
60381
60382
60383
60384
60385
60386
60387
60388
60389
60390
60391
60392
60393
60394
60395
60396
60397
60398
60399
60400
60401
60402
60403
60404
60405
60406
60407
60408
60409
60410
60411
60412
60413
60414
60415
60416
60417
60418
60419
60420
60421
60422
60423
60424
60425
60426
60427
60428
60429
60430
60431
60432
60433
60434
60435
60436
60437
60438
60439
60440
60441
60442
60443
60444
60445
60446
60447
60448
60449
60450
60451
60452
60453
60454
60455
60456
60457
60458
60459
60460
60461
60462
60463
60464
60465
60466
60467
60468
60469
60470
60471
60472
60473
60474
60475
60476
60477
60478
60479
60480
60481
60482
60483
60484
60485
60486
60487
60488
60489
60490
60491
60492
60493
60494
60495
60496
60497
60498
60499
60500
60501
60502
60503
60504
60505
60506
60507
60508
60509
60510
60511
60512
60513
60514
60515
60516
60517
60518
60519
60520
60521
60522
60523
60524
60525
60526
60527
60528
60529
60530
60531
60532
60533
60534
60535
60536
60537
60538
60539
60540
60541
60542
60543
60544
60545
60546
60547
60548
60549
60550
60551
60552
60553
60554
60555
60556
60557
60558
60559
60560
60561
60562
60563
60564
60565
60566
60567
60568
60569
60570
60571
60572
60573
60574
60575
60576
60577
60578
60579
60580
60581
60582
60583
60584
60585
60586
60587
60588
60589
60590
60591
60592
60593
60594
60595
60596
60597
60598
60599
60600
60601
60602
60603
60604
60605
60606
60607
60608
60609
60610
60611
60612
60613
60614
60615
60616
60617
60618
60619
60620
60621
60622
60623
60624
60625
60626
60627
60628
60629
60630
60631
60632
60633
60634
60635
60636
60637
60638
60639
60640
60641
60642
60643
60644
60645
60646
60647
60648
60649
60650
60651
60652
60653
60654
60655
60656
60657
60658
60659
60660
60661
60662
60663
60664
60665
60666
60667
60668
60669
60670
60671
60672
60673
60674
60675
60676
60677
60678
60679
60680
60681
60682
60683
60684
60685
60686
60687
60688
60689
60690
60691
60692
60693
60694
60695
60696
60697
60698
60699
60700
60701
60702
60703
60704
60705
60706
60707
60708
60709
60710
60711
60712
60713
60714
60715
60716
60717
60718
60719
60720
60721
60722
60723
60724
60725
60726
60727
60728
60729
60730
60731
60732
60733
60734
60735
60736
60737
60738
60739
60740
60741
60742
60743
60744
60745
60746
60747
60748
60749
60750
60751
60752
60753
60754
60755
60756
60757
60758
60759
60760
60761
60762
60763
60764
60765
60766
60767
60768
60769
60770
60771
60772
60773
60774
60775
60776
60777
60778
60779
60780
60781
60782
60783
60784
60785
60786
60787
60788
60789
60790
60791
60792
60793
60794
60795
60796
60797
60798
60799
60800
60801
60802
60803
60804
60805
60806
60807
60808
60809
60810
60811
60812
60813
60814
60815
60816
60817
60818
60819
60820
60821
60822
60823
60824
60825
60826
60827
60828
60829
60830
60831
60832
60833
60834
60835
60836
60837
60838
60839
60840
60841
60842
60843
60844
60845
60846
60847
60848
60849
60850
60851
60852
60853
60854
60855
60856
60857
60858
60859
60860
60861
60862
60863
60864
60865
60866
60867
60868
60869
60870
60871
60872
60873
60874
60875
60876
60877
60878
60879
60880
60881
60882
60883
60884
60885
60886
60887
60888
60889
60890
60891
60892
60893
60894
60895
60896
60897
60898
60899
60900
60901
60902
60903
60904
60905
60906
60907
60908
60909
60910
60911
60912
60913
60914
60915
60916
60917
60918
60919
60920
60921
60922
60923
60924
60925
60926
60927
60928
60929
60930
60931
60932
60933
60934
60935
60936
60937
60938
60939
60940
60941
60942
60943
60944
60945
60946
60947
60948
60949
60950
60951
60952
60953
60954
60955
60956
60957
60958
60959
60960
60961
60962
60963
60964
60965
60966
60967
60968
60969
60970
60971
60972
60973
60974
60975
60976
60977
60978
60979
60980
60981
60982
60983
60984
60985
60986
60987
60988
60989
60990
60991
60992
60993
60994
60995
60996
60997
60998
60999
61000
61001
61002
61003
61004
61005
61006
61007
61008
61009
61010
61011
61012
61013
61014
61015
61016
61017
61018
61019
61020
61021
61022
61023
61024
61025
61026
61027
61028
61029
61030
61031
61032
61033
61034
61035
61036
61037
61038
61039
61040
61041
61042
61043
61044
61045
61046
61047
61048
61049
61050
61051
61052
61053
61054
61055
61056
61057
61058
61059
61060
61061
61062
61063
61064
61065
61066
61067
61068
61069
61070
61071
61072
61073
61074
61075
61076
61077
61078
61079
61080
61081
61082
61083
61084
61085
61086
61087
61088
61089
61090
61091
61092
61093
61094
61095
61096
61097
61098
61099
61100
61101
61102
61103
61104
61105
61106
61107
61108
61109
61110
61111
61112
61113
61114
61115
61116
61117
61118
61119
61120
61121
61122
61123
61124
61125
61126
61127
61128
61129
61130
61131
61132
61133
61134
61135
61136
61137
61138
61139
61140
61141
61142
61143
61144
61145
61146
61147
61148
61149
61150
61151
61152
61153
61154
61155
61156
61157
61158
61159
61160
61161
61162
61163
61164
61165
61166
61167
61168
61169
61170
61171
61172
61173
61174
61175
61176
61177
61178
61179
61180
61181
61182
61183
61184
61185
61186
61187
61188
61189
61190
61191
61192
61193
61194
61195
61196
61197
61198
61199
61200
61201
61202
61203
61204
61205
61206
61207
61208
61209
61210
61211
61212
61213
61214
61215
61216
61217
61218
61219
61220
61221
61222
61223
61224
61225
61226
61227
61228
61229
61230
61231
61232
61233
61234
61235
61236
61237
61238
61239
61240
61241
61242
61243
61244
61245
61246
61247
61248
61249
61250
61251
61252
61253
61254
61255
61256
61257
61258
61259
61260
61261
61262
61263
61264
61265
61266
61267
61268
61269
61270
61271
61272
61273
61274
61275
61276
61277
61278
61279
61280
61281
61282
61283
61284
61285
61286
61287
61288
61289
61290
61291
61292
61293
61294
61295
61296
61297
61298
61299
61300
61301
61302
61303
61304
61305
61306
61307
61308
61309
61310
61311
61312
61313
61314
61315
61316
61317
61318
61319
61320
61321
61322
61323
61324
61325
61326
61327
61328
61329
61330
61331
61332
61333
61334
61335
61336
61337
61338
61339
61340
61341
61342
61343
61344
61345
61346
61347
61348
61349
61350
61351
61352
61353
61354
61355
61356
61357
61358
61359
61360
61361
61362
61363
61364
61365
61366
61367
61368
61369
61370
61371
61372
61373
61374
61375
61376
61377
61378
61379
61380
61381
61382
61383
61384
61385
61386
61387
61388
61389
61390
61391
61392
61393
61394
61395
61396
61397
61398
61399
61400
61401
61402
61403
61404
61405
61406
61407
61408
61409
61410
61411
61412
61413
61414
61415
61416
61417
61418
61419
61420
61421
61422
61423
61424
61425
61426
61427
61428
61429
61430
61431
61432
61433
61434
61435
61436
61437
61438
61439
61440
61441
61442
61443
61444
61445
61446
61447
61448
61449
61450
61451
61452
61453
61454
61455
61456
61457
61458
61459
61460
61461
61462
61463
61464
61465
61466
61467
61468
61469
61470
61471
61472
61473
61474
61475
61476
61477
61478
61479
61480
61481
61482
61483
61484
61485
61486
61487
61488
61489
61490
61491
61492
61493
61494
61495
61496
61497
61498
61499
61500
61501
61502
61503
61504
61505
61506
61507
61508
61509
61510
61511
61512
61513
61514
61515
61516
61517
61518
61519
61520
61521
61522
61523
61524
61525
61526
61527
61528
61529
61530
61531
61532
61533
61534
61535
61536
61537
61538
61539
61540
61541
61542
61543
61544
61545
61546
61547
61548
61549
61550
61551
61552
61553
61554
61555
61556
61557
61558
61559
61560
61561
61562
61563
61564
61565
61566
61567
61568
61569
61570
61571
61572
61573
61574
61575
61576
61577
61578
61579
61580
61581
61582
61583
61584
61585
61586
61587
61588
61589
61590
61591
61592
61593
61594
61595
61596
61597
61598
61599
61600
61601
61602
61603
61604
61605
61606
61607
61608
61609
61610
61611
61612
61613
61614
61615
61616
61617
61618
61619
61620
61621
61622
61623
61624
61625
61626
61627
61628
61629
61630
61631
61632
61633
61634
61635
61636
61637
61638
61639
61640
61641
61642
61643
61644
61645
61646
61647
61648
61649
61650
61651
61652
61653
61654
61655
61656
61657
61658
61659
61660
61661
61662
61663
61664
61665
61666
61667
61668
61669
61670
61671
61672
61673
61674
61675
61676
61677
61678
61679
61680
61681
61682
61683
61684
61685
61686
61687
61688
61689
61690
61691
61692
61693
61694
61695
61696
61697
61698
61699
61700
61701
61702
61703
61704
61705
61706
61707
61708
61709
61710
61711
61712
61713
61714
61715
61716
61717
61718
61719
61720
61721
61722
61723
61724
61725
61726
61727
61728
61729
61730
61731
61732
61733
61734
61735
61736
61737
61738
61739
61740
61741
61742
61743
61744
61745
61746
61747
61748
61749
61750
61751
61752
61753
61754
61755
61756
61757
61758
61759
61760
61761
61762
61763
61764
61765
61766
61767
61768
61769
61770
61771
61772
61773
61774
61775
61776
61777
61778
61779
61780
61781
61782
61783
61784
61785
61786
61787
61788
61789
61790
61791
61792
61793
61794
61795
61796
61797
61798
61799
61800
61801
61802
61803
61804
61805
61806
61807
61808
61809
61810
61811
61812
61813
61814
61815
61816
61817
61818
61819
61820
61821
61822
61823
61824
61825
61826
61827
61828
61829
61830
61831
61832
61833
61834
61835
61836
61837
61838
61839
61840
61841
61842
61843
61844
61845
61846
61847
61848
61849
61850
61851
61852
61853
61854
61855
61856
61857
61858
61859
61860
61861
61862
61863
61864
61865
61866
61867
61868
61869
61870
61871
61872
61873
61874
61875
61876
61877
61878
61879
61880
61881
61882
61883
61884
61885
61886
61887
61888
61889
61890
61891
61892
61893
61894
61895
61896
61897
61898
61899
61900
61901
61902
61903
61904
61905
61906
61907
61908
61909
61910
61911
61912
61913
61914
61915
61916
61917
61918
61919
61920
61921
61922
61923
61924
61925
61926
61927
61928
61929
61930
61931
61932
61933
61934
61935
61936
61937
61938
61939
61940
61941
61942
61943
61944
61945
61946
61947
61948
61949
61950
61951
61952
61953
61954
61955
61956
61957
61958
61959
61960
61961
61962
61963
61964
61965
61966
61967
61968
61969
61970
61971
61972
61973
61974
61975
61976
61977
61978
61979
61980
61981
61982
61983
61984
61985
61986
61987
61988
61989
61990
61991
61992
61993
61994
61995
61996
61997
61998
61999
62000
62001
62002
62003
62004
62005
62006
62007
62008
62009
62010
62011
62012
62013
62014
62015
62016
62017
62018
62019
62020
62021
62022
62023
62024
62025
62026
62027
62028
62029
62030
62031
62032
62033
62034
62035
62036
62037
62038
62039
62040
62041
62042
62043
62044
62045
62046
62047
62048
62049
62050
62051
62052
62053
62054
62055
62056
62057
62058
62059
62060
62061
62062
62063
62064
62065
62066
62067
62068
62069
62070
62071
62072
62073
62074
62075
62076
62077
62078
62079
62080
62081
62082
62083
62084
62085
62086
62087
62088
62089
62090
62091
62092
62093
62094
62095
62096
62097
62098
62099
62100
62101
62102
62103
62104
62105
62106
62107
62108
62109
62110
62111
62112
62113
62114
62115
62116
62117
62118
62119
62120
62121
62122
62123
62124
62125
62126
62127
62128
62129
62130
62131
62132
62133
62134
62135
62136
62137
62138
62139
62140
62141
62142
62143
62144
62145
62146
62147
62148
62149
62150
62151
62152
62153
62154
62155
62156
62157
62158
62159
62160
62161
62162
62163
62164
62165
62166
62167
62168
62169
62170
62171
62172
62173
62174
62175
62176
62177
62178
62179
62180
62181
62182
62183
62184
62185
62186
62187
62188
62189
62190
62191
62192
62193
62194
62195
62196
62197
62198
62199
62200
62201
62202
62203
62204
62205
62206
62207
62208
62209
62210
62211
62212
62213
62214
62215
62216
62217
62218
62219
62220
62221
62222
62223
62224
62225
62226
62227
62228
62229
62230
62231
62232
62233
62234
62235
62236
62237
62238
62239
62240
62241
62242
62243
62244
62245
62246
62247
62248
62249
62250
62251
62252
62253
62254
62255
62256
62257
62258
62259
62260
62261
62262
62263
62264
62265
62266
62267
62268
62269
62270
62271
62272
62273
62274
62275
62276
62277
62278
62279
62280
62281
62282
62283
62284
62285
62286
62287
62288
62289
62290
62291
62292
62293
62294
62295
62296
62297
62298
62299
62300
62301
62302
62303
62304
62305
62306
62307
62308
62309
62310
62311
62312
62313
62314
62315
62316
62317
62318
62319
62320
62321
62322
62323
62324
62325
62326
62327
62328
62329
62330
62331
62332
62333
62334
62335
62336
62337
62338
62339
62340
62341
62342
62343
62344
62345
62346
62347
62348
62349
62350
62351
62352
62353
62354
62355
62356
62357
62358
62359
62360
62361
62362
62363
62364
62365
62366
62367
62368
62369
62370
62371
62372
62373
62374
62375
62376
62377
62378
62379
62380
62381
62382
62383
62384
62385
62386
62387
62388
62389
62390
62391
62392
62393
62394
62395
62396
62397
62398
62399
62400
62401
62402
62403
62404
62405
62406
62407
62408
62409
62410
62411
62412
62413
62414
62415
62416
62417
62418
62419
62420
62421
62422
62423
62424
62425
62426
62427
62428
62429
62430
62431
62432
62433
62434
62435
62436
62437
62438
62439
62440
62441
62442
62443
62444
62445
62446
62447
62448
62449
62450
62451
62452
62453
62454
62455
62456
62457
62458
62459
62460
62461
62462
62463
62464
62465
62466
62467
62468
62469
62470
62471
62472
62473
62474
62475
62476
62477
62478
62479
62480
62481
62482
62483
62484
62485
62486
62487
62488
62489
62490
62491
62492
62493
62494
62495
62496
62497
62498
62499
62500
62501
62502
62503
62504
62505
62506
62507
62508
62509
62510
62511
62512
62513
62514
62515
62516
62517
62518
62519
62520
62521
62522
62523
62524
62525
62526
62527
62528
62529
62530
62531
62532
62533
62534
62535
62536
62537
62538
62539
62540
62541
62542
62543
62544
62545
62546
62547
62548
62549
62550
62551
62552
62553
62554
62555
62556
62557
62558
62559
62560
62561
62562
62563
62564
62565
62566
62567
62568
62569
62570
62571
62572
62573
62574
62575
62576
62577
62578
62579
62580
62581
62582
62583
62584
62585
62586
62587
62588
62589
62590
62591
62592
62593
62594
62595
62596
62597
62598
62599
62600
62601
62602
62603
62604
62605
62606
62607
62608
62609
62610
62611
62612
62613
62614
62615
62616
62617
62618
62619
62620
62621
62622
62623
62624
62625
62626
62627
62628
62629
62630
62631
62632
62633
62634
62635
62636
62637
62638
62639
62640
62641
62642
62643
62644
62645
62646
62647
62648
62649
62650
62651
62652
62653
62654
62655
62656
62657
62658
62659
62660
62661
62662
62663
62664
62665
62666
62667
62668
62669
62670
62671
62672
62673
62674
62675
62676
62677
62678
62679
62680
62681
62682
62683
62684
62685
62686
62687
62688
62689
62690
62691
62692
62693
62694
62695
62696
62697
62698
62699
62700
62701
62702
62703
62704
62705
62706
62707
62708
62709
62710
62711
62712
62713
62714
62715
62716
62717
62718
62719
62720
62721
62722
62723
62724
62725
62726
62727
62728
62729
62730
62731
62732
62733
62734
62735
62736
62737
62738
62739
62740
62741
62742
62743
62744
62745
62746
62747
62748
62749
62750
62751
62752
62753
62754
62755
62756
62757
62758
62759
62760
62761
62762
62763
62764
62765
62766
62767
62768
62769
62770
62771
62772
62773
62774
62775
62776
62777
62778
62779
62780
62781
62782
62783
62784
62785
62786
62787
62788
62789
62790
62791
62792
62793
62794
62795
62796
62797
62798
62799
62800
62801
62802
62803
62804
62805
62806
62807
62808
62809
62810
62811
62812
62813
62814
62815
62816
62817
62818
62819
62820
62821
62822
62823
62824
62825
62826
62827
62828
62829
62830
62831
62832
62833
62834
62835
62836
62837
62838
62839
62840
62841
62842
62843
62844
62845
62846
62847
62848
62849
62850
62851
62852
62853
62854
62855
62856
62857
62858
62859
62860
62861
62862
62863
62864
62865
62866
62867
62868
62869
62870
62871
62872
62873
62874
62875
62876
62877
62878
62879
62880
62881
62882
62883
62884
62885
62886
62887
62888
62889
62890
62891
62892
62893
62894
62895
62896
62897
62898
62899
62900
62901
62902
62903
62904
62905
62906
62907
62908
62909
62910
62911
62912
62913
62914
62915
62916
62917
62918
62919
62920
62921
62922
62923
62924
62925
62926
62927
62928
62929
62930
62931
62932
62933
62934
62935
62936
62937
62938
62939
62940
62941
62942
62943
62944
62945
62946
62947
62948
62949
62950
62951
62952
62953
62954
62955
62956
62957
62958
62959
62960
62961
62962
62963
62964
62965
62966
62967
62968
62969
62970
62971
62972
62973
62974
62975
62976
62977
62978
62979
62980
62981
62982
62983
62984
62985
62986
62987
62988
62989
62990
62991
62992
62993
62994
62995
62996
62997
62998
62999
63000
63001
63002
63003
63004
63005
63006
63007
63008
63009
63010
63011
63012
63013
63014
63015
63016
63017
63018
63019
63020
63021
63022
63023
63024
63025
63026
63027
63028
63029
63030
63031
63032
63033
63034
63035
63036
63037
63038
63039
63040
63041
63042
63043
63044
63045
63046
63047
63048
63049
63050
63051
63052
63053
63054
63055
63056
63057
63058
63059
63060
63061
63062
63063
63064
63065
63066
63067
63068
63069
63070
63071
63072
63073
63074
63075
63076
63077
63078
63079
63080
63081
63082
63083
63084
63085
63086
63087
63088
63089
63090
63091
63092
63093
63094
63095
63096
63097
63098
63099
63100
63101
63102
63103
63104
63105
63106
63107
63108
63109
63110
63111
63112
63113
63114
63115
63116
63117
63118
63119
63120
63121
63122
63123
63124
63125
63126
63127
63128
63129
63130
63131
63132
63133
63134
63135
63136
63137
63138
63139
63140
63141
63142
63143
63144
63145
63146
63147
63148
63149
63150
63151
63152
63153
63154
63155
63156
63157
63158
63159
63160
63161
63162
63163
63164
63165
63166
63167
63168
63169
63170
63171
63172
63173
63174
63175
63176
63177
63178
63179
63180
63181
63182
63183
63184
63185
63186
63187
63188
63189
63190
63191
63192
63193
63194
63195
63196
63197
63198
63199
63200
63201
63202
63203
63204
63205
63206
63207
63208
63209
63210
63211
63212
63213
63214
63215
63216
63217
63218
63219
63220
63221
63222
63223
63224
63225
63226
63227
63228
63229
63230
63231
63232
63233
63234
63235
63236
63237
63238
63239
63240
63241
63242
63243
63244
63245
63246
63247
63248
63249
63250
63251
63252
63253
63254
63255
63256
63257
63258
63259
63260
63261
63262
63263
63264
63265
63266
63267
63268
63269
63270
63271
63272
63273
63274
63275
63276
63277
63278
63279
63280
63281
63282
63283
63284
63285
63286
63287
63288
63289
63290
63291
63292
63293
63294
63295
63296
63297
63298
63299
63300
63301
63302
63303
63304
63305
63306
63307
63308
63309
63310
63311
63312
63313
63314
63315
63316
63317
63318
63319
63320
63321
63322
63323
63324
63325
63326
63327
63328
63329
63330
63331
63332
63333
63334
63335
63336
63337
63338
63339
63340
63341
63342
63343
63344
63345
63346
63347
63348
63349
63350
63351
63352
63353
63354
63355
63356
63357
63358
63359
63360
63361
63362
63363
63364
63365
63366
63367
63368
63369
63370
63371
63372
63373
63374
63375
63376
63377
63378
63379
63380
63381
63382
63383
63384
63385
63386
63387
63388
63389
63390
63391
63392
63393
63394
63395
63396
63397
63398
63399
63400
63401
63402
63403
63404
63405
63406
63407
63408
63409
63410
63411
63412
63413
63414
63415
63416
63417
63418
63419
63420
63421
63422
63423
63424
63425
63426
63427
63428
63429
63430
63431
63432
63433
63434
63435
63436
63437
63438
63439
63440
63441
63442
63443
63444
63445
63446
63447
63448
63449
63450
63451
63452
63453
63454
63455
63456
63457
63458
63459
63460
63461
63462
63463
63464
63465
63466
63467
63468
63469
63470
63471
63472
63473
63474
63475
63476
63477
63478
63479
63480
63481
63482
63483
63484
63485
63486
63487
63488
63489
63490
63491
63492
63493
63494
63495
63496
63497
63498
63499
63500
63501
63502
63503
63504
63505
63506
63507
63508
63509
63510
63511
63512
63513
63514
63515
63516
63517
63518
63519
63520
63521
63522
63523
63524
63525
63526
63527
63528
63529
63530
63531
63532
63533
63534
63535
63536
63537
63538
63539
63540
63541
63542
63543
63544
63545
63546
63547
63548
63549
63550
63551
63552
63553
63554
63555
63556
63557
63558
63559
63560
63561
63562
63563
63564
63565
63566
63567
63568
63569
63570
63571
63572
63573
63574
63575
63576
63577
63578
63579
63580
63581
63582
63583
63584
63585
63586
63587
63588
63589
63590
63591
63592
63593
63594
63595
63596
63597
63598
63599
63600
63601
63602
63603
63604
63605
63606
63607
63608
63609
63610
63611
63612
63613
63614
63615
63616
63617
63618
63619
63620
63621
63622
63623
63624
63625
63626
63627
63628
63629
63630
63631
63632
63633
63634
63635
63636
63637
63638
63639
63640
63641
63642
63643
63644
63645
63646
63647
63648
63649
63650
63651
63652
63653
63654
63655
63656
63657
63658
63659
63660
63661
63662
63663
63664
63665
63666
63667
63668
63669
63670
63671
63672
63673
63674
63675
63676
63677
63678
63679
63680
63681
63682
63683
63684
63685
63686
63687
63688
63689
63690
63691
63692
63693
63694
63695
63696
63697
63698
63699
63700
63701
63702
63703
63704
63705
63706
63707
63708
63709
63710
63711
63712
63713
63714
63715
63716
63717
63718
63719
63720
63721
63722
63723
63724
63725
63726
63727
63728
63729
63730
63731
63732
63733
63734
63735
63736
63737
63738
63739
63740
63741
63742
63743
63744
63745
63746
63747
63748
63749
63750
63751
63752
63753
63754
63755
63756
63757
63758
63759
63760
63761
63762
63763
63764
63765
63766
63767
63768
63769
63770
63771
63772
63773
63774
63775
63776
63777
63778
63779
63780
63781
63782
63783
63784
63785
63786
63787
63788
63789
63790
63791
63792
63793
63794
63795
63796
63797
63798
63799
63800
63801
63802
63803
63804
63805
63806
63807
63808
63809
63810
63811
63812
63813
63814
63815
63816
63817
63818
63819
63820
63821
63822
63823
63824
63825
63826
63827
63828
63829
63830
63831
63832
63833
63834
63835
63836
63837
63838
63839
63840
63841
63842
63843
63844
63845
63846
63847
63848
63849
63850
63851
63852
63853
63854
63855
63856
63857
63858
63859
63860
63861
63862
63863
63864
63865
63866
63867
63868
63869
63870
63871
63872
63873
63874
63875
63876
63877
63878
63879
63880
63881
63882
63883
63884
63885
63886
63887
63888
63889
63890
63891
63892
63893
63894
63895
63896
63897
63898
63899
63900
63901
63902
63903
63904
63905
63906
63907
63908
63909
63910
63911
63912
63913
63914
63915
63916
63917
63918
63919
63920
63921
63922
63923
63924
63925
63926
63927
63928
63929
63930
63931
63932
63933
63934
63935
63936
63937
63938
63939
63940
63941
63942
63943
63944
63945
63946
63947
63948
63949
63950
63951
63952
63953
63954
63955
63956
63957
63958
63959
63960
63961
63962
63963
63964
63965
63966
63967
63968
63969
63970
63971
63972
63973
63974
63975
63976
63977
63978
63979
63980
63981
63982
63983
63984
63985
63986
63987
63988
63989
63990
63991
63992
63993
63994
63995
63996
63997
63998
63999
64000
64001
64002
64003
64004
64005
64006
64007
64008
64009
64010
64011
64012
64013
64014
64015
64016
64017
64018
64019
64020
64021
64022
64023
64024
64025
64026
64027
64028
64029
64030
64031
64032
64033
64034
64035
64036
64037
64038
64039
64040
64041
64042
64043
64044
64045
64046
64047
64048
64049
64050
64051
64052
64053
64054
64055
64056
64057
64058
64059
64060
64061
64062
64063
64064
64065
64066
64067
64068
64069
64070
64071
64072
64073
64074
64075
64076
64077
64078
64079
64080
64081
64082
64083
64084
64085
64086
64087
64088
64089
64090
64091
64092
64093
64094
64095
64096
64097
64098
64099
64100
64101
64102
64103
64104
64105
64106
64107
64108
64109
64110
64111
64112
64113
64114
64115
64116
64117
64118
64119
64120
64121
64122
64123
64124
64125
64126
64127
64128
64129
64130
64131
64132
64133
64134
64135
64136
64137
64138
64139
64140
64141
64142
64143
64144
64145
64146
64147
64148
64149
64150
64151
64152
64153
64154
64155
64156
64157
64158
64159
64160
64161
64162
64163
64164
64165
64166
64167
64168
64169
64170
64171
64172
64173
64174
64175
64176
64177
64178
64179
64180
64181
64182
64183
64184
64185
64186
64187
64188
64189
64190
64191
64192
64193
64194
64195
64196
64197
64198
64199
64200
64201
64202
64203
64204
64205
64206
64207
64208
64209
64210
64211
64212
64213
64214
64215
64216
64217
64218
64219
64220
64221
64222
64223
64224
64225
64226
64227
64228
64229
64230
64231
64232
64233
64234
64235
64236
64237
64238
64239
64240
64241
64242
64243
64244
64245
64246
64247
64248
64249
64250
64251
64252
64253
64254
64255
64256
64257
64258
64259
64260
64261
64262
64263
64264
64265
64266
64267
64268
64269
64270
64271
64272
64273
64274
64275
64276
64277
64278
64279
64280
64281
64282
64283
64284
64285
64286
64287
64288
64289
64290
64291
64292
64293
64294
64295
64296
64297
64298
64299
64300
64301
64302
64303
64304
64305
64306
64307
64308
64309
64310
64311
64312
64313
64314
64315
64316
64317
64318
64319
64320
64321
64322
64323
64324
64325
64326
64327
64328
64329
64330
64331
64332
64333
64334
64335
64336
64337
64338
64339
64340
64341
64342
64343
64344
64345
64346
64347
64348
64349
64350
64351
64352
64353
64354
64355
64356
64357
64358
64359
64360
64361
64362
64363
64364
64365
64366
64367
64368
64369
64370
64371
64372
64373
64374
64375
64376
64377
64378
64379
64380
64381
64382
64383
64384
64385
64386
64387
64388
64389
64390
64391
64392
64393
64394
64395
64396
64397
64398
64399
64400
64401
64402
64403
64404
64405
64406
64407
64408
64409
64410
64411
64412
64413
64414
64415
64416
64417
64418
64419
64420
64421
64422
64423
64424
64425
64426
64427
64428
64429
64430
64431
64432
64433
64434
64435
64436
64437
64438
64439
64440
64441
64442
64443
64444
64445
64446
64447
64448
64449
64450
64451
64452
64453
64454
64455
64456
64457
64458
64459
64460
64461
64462
64463
64464
64465
64466
64467
64468
64469
64470
64471
64472
64473
64474
64475
64476
64477
64478
64479
64480
64481
64482
64483
64484
64485
64486
64487
64488
64489
64490
64491
64492
64493
64494
64495
64496
64497
64498
64499
64500
64501
64502
64503
64504
64505
64506
64507
64508
64509
64510
64511
64512
64513
64514
64515
64516
64517
64518
64519
64520
64521
64522
64523
64524
64525
64526
64527
64528
64529
64530
64531
64532
64533
64534
64535
64536
64537
64538
64539
64540
64541
64542
64543
64544
64545
64546
64547
64548
64549
64550
64551
64552
64553
64554
64555
64556
64557
64558
64559
64560
64561
64562
64563
64564
64565
64566
64567
64568
64569
64570
64571
64572
64573
64574
64575
64576
64577
64578
64579
64580
64581
64582
64583
64584
64585
64586
64587
64588
64589
64590
64591
64592
64593
64594
64595
64596
64597
64598
64599
64600
64601
64602
64603
64604
64605
64606
64607
64608
64609
64610
64611
64612
64613
64614
64615
64616
64617
64618
64619
64620
64621
64622
64623
64624
64625
64626
64627
64628
64629
64630
64631
64632
64633
64634
64635
64636
64637
64638
64639
64640
64641
64642
64643
64644
64645
64646
64647
64648
64649
64650
64651
64652
64653
64654
64655
64656
64657
64658
64659
64660
64661
64662
64663
64664
64665
64666
64667
64668
64669
64670
64671
64672
64673
64674
64675
64676
64677
64678
64679
64680
64681
64682
64683
64684
64685
64686
64687
64688
64689
64690
64691
64692
64693
64694
64695
64696
64697
64698
64699
64700
64701
64702
64703
64704
64705
64706
64707
64708
64709
64710
64711
64712
64713
64714
64715
64716
64717
64718
64719
64720
64721
64722
64723
64724
64725
64726
64727
64728
64729
64730
64731
64732
64733
64734
64735
64736
64737
64738
64739
64740
64741
64742
64743
64744
64745
64746
64747
64748
64749
64750
64751
64752
64753
64754
64755
64756
64757
64758
64759
64760
64761
64762
64763
64764
64765
64766
64767
64768
64769
64770
64771
64772
64773
64774
64775
64776
64777
64778
64779
64780
64781
64782
64783
64784
64785
64786
64787
64788
64789
64790
64791
64792
64793
64794
64795
64796
64797
64798
64799
64800
64801
64802
64803
64804
64805
64806
64807
64808
64809
64810
64811
64812
64813
64814
64815
64816
64817
64818
64819
64820
64821
64822
64823
64824
64825
64826
64827
64828
64829
64830
64831
64832
64833
64834
64835
64836
64837
64838
64839
64840
64841
64842
64843
64844
64845
64846
64847
64848
64849
64850
64851
64852
64853
64854
64855
64856
64857
64858
64859
64860
64861
64862
64863
64864
64865
64866
64867
64868
64869
64870
64871
64872
64873
64874
64875
64876
64877
64878
64879
64880
64881
64882
64883
64884
64885
64886
64887
64888
64889
64890
64891
64892
64893
64894
64895
64896
64897
64898
64899
64900
64901
64902
64903
64904
64905
64906
64907
64908
64909
64910
64911
64912
64913
64914
64915
64916
64917
64918
64919
64920
64921
64922
64923
64924
64925
64926
64927
64928
64929
64930
64931
64932
64933
64934
64935
64936
64937
64938
64939
64940
64941
64942
64943
64944
64945
64946
64947
64948
64949
64950
64951
64952
64953
64954
64955
64956
64957
64958
64959
64960
64961
64962
64963
64964
64965
64966
64967
64968
64969
64970
64971
64972
64973
64974
64975
64976
64977
64978
64979
64980
64981
64982
64983
64984
64985
64986
64987
64988
64989
64990
64991
64992
64993
64994
64995
64996
64997
64998
64999
65000
65001
65002
65003
65004
65005
65006
65007
65008
65009
65010
65011
65012
65013
65014
65015
65016
65017
65018
65019
65020
65021
65022
65023
65024
65025
65026
65027
65028
65029
65030
65031
65032
65033
65034
65035
65036
65037
65038
65039
65040
65041
65042
65043
65044
65045
65046
65047
65048
65049
65050
65051
65052
65053
65054
65055
65056
65057
65058
65059
65060
65061
65062
65063
65064
65065
65066
65067
65068
65069
65070
65071
65072
65073
65074
65075
65076
65077
65078
65079
65080
65081
65082
65083
65084
65085
65086
65087
65088
65089
65090
65091
65092
65093
65094
65095
65096
65097
65098
65099
65100
65101
65102
65103
65104
65105
65106
65107
65108
65109
65110
65111
65112
65113
65114
65115
65116
65117
65118
65119
65120
65121
65122
65123
65124
65125
65126
65127
65128
65129
65130
65131
65132
65133
65134
65135
65136
65137
65138
65139
65140
65141
65142
65143
65144
65145
65146
65147
65148
65149
65150
65151
65152
65153
65154
65155
65156
65157
65158
65159
65160
65161
65162
65163
65164
65165
65166
65167
65168
65169
65170
65171
65172
65173
65174
65175
65176
65177
65178
65179
65180
65181
65182
65183
65184
65185
65186
65187
65188
65189
65190
65191
65192
65193
65194
65195
65196
65197
65198
65199
65200
65201
65202
65203
65204
65205
65206
65207
65208
65209
65210
65211
65212
65213
65214
65215
65216
65217
65218
65219
65220
65221
65222
65223
65224
65225
65226
65227
65228
65229
65230
65231
65232
65233
65234
65235
65236
65237
65238
65239
65240
65241
65242
65243
65244
65245
65246
65247
65248
65249
65250
65251
65252
65253
65254
65255
65256
65257
65258
65259
65260
65261
65262
65263
65264
65265
65266
65267
65268
65269
65270
65271
65272
65273
65274
65275
65276
65277
65278
65279
65280
65281
65282
65283
65284
65285
65286
65287
65288
65289
65290
65291
65292
65293
65294
65295
65296
65297
65298
65299
65300
65301
65302
65303
65304
65305
65306
65307
65308
65309
65310
65311
65312
65313
65314
65315
65316
65317
65318
65319
65320
65321
65322
65323
65324
65325
65326
65327
65328
65329
65330
65331
65332
65333
65334
65335
65336
65337
65338
65339
65340
65341
65342
65343
65344
65345
65346
65347
65348
65349
65350
65351
65352
65353
65354
65355
65356
65357
65358
65359
65360
65361
65362
65363
65364
65365
65366
65367
65368
65369
65370
65371
65372
65373
65374
65375
65376
65377
65378
65379
65380
65381
65382
65383
65384
65385
65386
65387
65388
65389
65390
65391
65392
65393
65394
65395
65396
65397
65398
65399
65400
65401
65402
65403
65404
65405
65406
65407
65408
65409
65410
65411
65412
65413
65414
65415
65416
65417
65418
65419
65420
65421
65422
65423
65424
65425
65426
65427
65428
65429
65430
65431
65432
65433
65434
65435
65436
65437


==> anc/Fig11_inset_alpha.txt <==
1718.50
3718.50
5718.50
7718.50
9718.50
11718.50
13718.50
15718.50
17718.50
19718.50
21718.50
23718.50
25718.50
27718.50
29718.50
31718.50
33718.50
35718.50
37718.50
39718.50
41718.50
43718.50
45718.50
47718.50
49718.50
51718.50
53718.50
55718.50
57718.50
59718.50
61718.50
63718.50


==> anc/Fig11_j_charge_average.txt <==
1.994176364817663361e+00


==> anc/Fig11_j_charge_inset.txt <==
2.040504008202339570e+00
2.028059613258463401e+00
1.976376241093143138e+00
1.954319750416715573e+00
2.050777053700711505e+00
2.022731591338131629e+00
2.045775690056029994e+00
1.991949442475122067e+00
1.918817105233598275e+00
1.993387207616346135e+00
2.017444524814246964e+00
2.010112408112239901e+00
2.042345526140081358e+00
1.947737889138249523e+00
1.934535941145004490e+00
1.893907324554052085e+00
2.042226501680536987e+00
2.041791545150698717e+00
1.939046155203889121e+00
1.982386912480978536e+00
2.069743316784646403e+00
1.935504749581497430e+00
1.994401410978413391e+00
1.923943651400138677e+00
1.924850867213842687e+00
1.946950277906775995e+00
2.033964517814494055e+00
2.191915103388711650e+00
2.032868919844204925e+00
1.978142790128396777e+00
2.087197056877525991e+00
2.042348323059690163e+00


==> anc/Fig11_j_energ_average.txt <==
1.994630468745421270e+00


==> anc/Fig11_j_energ_inset.txt <==
2.091269225626171124e+00
2.060786207423829897e+00
1.979634140181226964e+00
1.930038084854680092e+00
2.062607705041424211e+00
1.977959177415617553e+00
2.014105891095280043e+00
1.943269623357301912e+00
2.000109579218655842e+00
1.951779088661451222e+00
2.045180503526280891e+00
2.108997441669813178e+00
1.938779954553814244e+00
1.914981375122540630e+00
1.888728972703819231e+00
2.078788485456297241e+00
1.958190047213075768e+00
2.052374971636677259e+00
1.971515260341001996e+00
1.995936476811429161e+00
1.970919931645090273e+00
1.978949120619224233e+00
2.026920192718668190e+00
2.005708033326459638e+00
1.945609731427344613e+00
1.924312261726023321e+00
2.012814452045759150e+00
2.151331114172315928e+00
2.057547935760189350e+00
2.020420909207939708e+00
2.130448766535249838e+00
1.996196210227770829e+00


==> anc/Fig12_T1_average_xvals_L12.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_T1_average_xvals_L14.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_T1_average_xvals_L16.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00
5.411695265464640414e+00


==> anc/Fig12_T1_average_yvals_L12.txt <==
1.305192203749772659e+02
3.040252066857426883e+01
1.733460916396334639e+01
3.656625872102096775e+00
1.405390462873811197e+00
1.219136946196496041e+00
1.092798652515593494e+00
1.043889788932797824e+00
1.019401960645836436e+00
1.034846374274337455e+00
1.021081139028302776e+00
9.984903186071325543e-01
9.685254149259755474e-01
1.144380982509668909e+00


==> anc/Fig12_T1_average_yvals_L14.txt <==
5.884331234732945859e+01
1.827428072167376794e+00
1.341907639546886077e+00
1.150689688558784063e+00
1.076880188553798412e+00
1.039356589468374281e+00
1.024641554237008867e+00
1.016652564638117484e+00
1.016305955609948297e+00
1.027038769146455754e+00
1.023638932115056743e+00
9.992219011474201551e-01
9.676850741250507815e-01
1.079403978713141310e+00


==> anc/Fig12_T1_average_yvals_L16.txt <==
1.295231877560293787e+00
1.127850263288844523e+00
1.063387617047043987e+00
1.034370437086554739e+00
1.018877568320540883e+00
1.010133902084609847e+00
1.006944643822952568e+00
1.004946811369509696e+00
1.007280406580284060e+00
1.023421090211109385e+00
1.016388039610668370e+00
1.000170907746353643e+00
9.618952339398582074e-01
1.038015021284772743e+00
8.803028528957662638e+04


==> anc/Fig12_T1_typical_xvals_L12.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_T1_typical_xvals_L14.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_T1_typical_xvals_L16.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00
5.411695265464640414e+00


==> anc/Fig12_T1_typical_yvals_L12.txt <==
6.690151386489308072e-01
7.959187351364432894e-01
8.144156602544890822e-01
9.517253617239804786e-01
8.424969893802649601e-01
1.011060999055927612e+00
9.330836328727912798e-01
9.481101040440966798e-01
9.933144898239898435e-01
9.612856664815087049e-01
1.068153483448160967e+00
9.877230245167765155e-01
1.005858644207674235e+00
9.972650318046752949e-01
9.797399096921013406e-01
1.011557325458305234e+00
9.977232941897710150e-01
9.875403294677762567e-01
1.019277750284004691e+00
1.017871477441456340e+00
1.020889850293102308e+00
1.004481043482210012e+00
9.919154284367112107e-01
9.949247631698668881e-01
9.553655041813921001e-01
9.499286314877225523e-01
9.445408347622022971e-01
4.872961707788527885e-01


==> anc/Fig12_T1_typical_yvals_L14.txt <==
9.327802541231279276e-01
1.065392984648711794e+00
1.053524175174721966e+00
9.740932642503637995e-01
1.007917398772145035e+00
1.000470246726658630e+00
1.001222243091114183e+00
9.904524891439769885e-01
9.949894559771447211e-01
9.972516144785802394e-01
9.981004733650308269e-01
1.001293268351382881e+00
1.002979274110765928e+00
1.007385705689647359e+00
1.006742500582011646e+00
1.006372551496484524e+00
1.009955482756822454e+00
1.011603111400091626e+00
1.014642240651606908e+00
1.034938031222656818e+00
1.025819389591168029e+00
1.015979766969931308e+00
1.006741044411929797e+00
9.866512735228402109e-01
9.764458385762864179e-01
9.330075684033283245e-01
9.598367896129877952e-01
7.483734932844293697e-01


==> anc/Fig12_T1_typical_yvals_L16.txt <==
1.004012233173742219e+00
1.003793664451084755e+00
9.937229013913185804e-01
1.000795246943404049e+00
1.000589421983537397e+00
9.978846139813301042e-01
1.000834184335255506e+00
9.988112950183419825e-01
9.998277957923243919e-01
1.001704135422687436e+00
1.000672077550172290e+00
1.001230833601026271e+00
1.001899813388520855e+00
1.002701733546583096e+00
1.002522531785183357e+00
1.002436384094771427e+00
1.003995737115230602e+00
1.008199701236403012e+00
1.018330555192221043e+00
1.028061222245368445e+00
1.024261441217492408e+00
1.005297146575123479e+00
1.006269880617156831e+00
9.906749506728510513e-01
9.701764669518401218e-01
9.282642206105989890e-01
9.559389713618836604e-01
7.953736910231008483e-01
5.830745516147631591e+00


==> anc/Fig12_V1_average_xvals_L12.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_V1_average_xvals_L14.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_V1_average_xvals_L16.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00
5.411695265464640414e+00


==> anc/Fig12_V1_average_yvals_L12.txt <==
6.483967875963751339e+02
1.987722177927634561e+02
2.166180170589861518e+03
6.998925863910047340e+00
1.487823343533226206e+00
1.218405043054870740e+00
1.082585474226414490e+00
1.041339227825939462e+00
1.014424915068600885e+00
1.004481761221605041e+00
9.927981451677793112e-01
1.037889136136356028e+00
1.096436778475605500e+00
1.330698649346101492e+00


==> anc/Fig12_V1_average_yvals_L14.txt <==
7.560112593874493905e+04
1.939454977892670406e+00
1.395204619548851221e+00
1.148853448775554620e+00
1.074643454392583353e+00
1.044685346361915235e+00
1.025242939232280825e+00
1.014069571711746498e+00
1.004928413487287342e+00
9.923043509348572488e-01
9.873754762792453787e-01
1.020013207594951510e+00
1.103739065068997105e+00
1.197327881555419138e+00


==> anc/Fig12_V1_average_yvals_L16.txt <==
1.279273673831073710e+00
1.131774628450694431e+00
1.065175915086238989e+00
1.032723633985136669e+00
1.016992646804667055e+00
1.007639859621608736e+00
1.003797341332644200e+00
9.999418267457781395e-01
9.970300129231524089e-01
9.957899406919910046e-01
9.947254766001797366e-01
1.017856123285938219e+00
1.081587159879997984e+00
1.185869976818967997e+00
1.423143242038479075e+06


==> anc/Fig12_V1_typical_xvals_L12.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_V1_typical_xvals_L14.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_V1_typical_xvals_L16.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00
5.411695265464640414e+00


==> anc/Fig12_V1_typical_yvals_L12.txt <==
9.197812265764564454e-01
1.329879292958603187e+00
1.104293676674153346e+00
7.899555099115778134e-01
1.088066612917546250e+00
1.229730583682998590e+00
1.062103556450011421e+00
9.423304418302576035e-01
9.193467608572482019e-01
1.032852938999447412e+00
9.830040635462214960e-01
9.918754740886797094e-01
9.917337594836823644e-01
9.831755065346019506e-01
1.001155526100410587e+00
1.004782395763885283e+00
9.911952023458839856e-01
1.000834901039878266e+00
9.832187210733338567e-01
1.000292046400215407e+00
1.000421592760626588e+00
9.598034282810804507e-01
1.030237772699641230e+00
1.034587956502915906e+00
1.097123229575663217e+00
1.039135284262646453e+00
1.079690153091579230e+00
8.808348927453840682e-01


==> anc/Fig12_V1_typical_yvals_L14.txt <==
9.822487035003608646e-01
9.708399725856997620e-01
1.046968698348571092e+00
1.008016371313199988e+00
1.011007611400488004e+00
1.005630020570146277e+00
9.950309270061828970e-01
1.000093322741041124e+00
1.001325018781552556e+00
1.004584274221023366e+00
1.006474665824285353e+00
1.002550006097445490e+00
1.002887822119860051e+00
1.004844834860083358e+00
1.003855471928292387e+00
1.005666073357526002e+00
9.996325355263298018e-01
9.991552819537938834e-01
9.900058865925250862e-01
9.881324561352099467e-01
9.911336253224464210e-01
9.762465537293391060e-01
1.022477351482768970e+00
1.010492787805966852e+00
1.116686439336500358e+00
1.047000903774447877e+00
1.046841664613262779e+00
9.184753655195837529e-01


==> anc/Fig12_V1_typical_yvals_L16.txt <==
1.000388840169056603e+00
1.002908221485281359e+00
1.002892364920738411e+00
1.000569167023247941e+00
9.990558781769981467e-01
1.000698390194435961e+00
9.983597756269745327e-01
9.978504739374632893e-01
9.990915168716567596e-01
9.990109742131626502e-01
9.982831440069480644e-01
9.981929459527507653e-01
9.993830876941326435e-01
9.988351925394870490e-01
9.989176857732204873e-01
9.959683151141377477e-01
9.958773402165752575e-01
9.953764308128532079e-01
9.951354472666743556e-01
9.946690508781802498e-01
9.932157795294425107e-01
9.953908013474020988e-01
1.007390685560083821e+00
1.029028434045037965e+00
1.082936456245648271e+00
1.049765415896960707e+00
1.075962899735154688e+00
9.526479242968524108e-01
6.994690443352221898e+00


==> anc/Fig12_j_charge_average_xvals_L12.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_j_charge_average_xvals_L14.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_j_charge_average_xvals_L16.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00
5.411695265464640414e+00


==> anc/Fig12_j_charge_average_yvals_L12.txt <==
6.673751918262630056e+01
4.381913466568839510e+01
4.935550779177714844e+02
3.027986949013624418e+00
1.371330105755564022e+00
1.177521107450105742e+00
1.100790146965272553e+00
1.041123589948593553e+00
1.015321578619267751e+00
1.011822226338049413e+00
9.743041776576019108e-01
9.500790996657026977e-01
9.129016008882496758e-01
1.012221753145491787e+00


==> anc/Fig12_j_charge_average_yvals_L14.txt <==
1.302728827621400001e+02
1.997683547332011589e+00
1.382106638683879618e+00
1.166415749743334507e+00
1.076547891529074485e+00
1.047826959247579737e+00
1.031824281138363997e+00
1.024318397423456206e+00
1.023328043552679922e+00
1.011234405770037315e+00
9.827052133920856081e-01
9.609005733954514294e-01
8.961709509853159616e-01
9.729686697431727538e-01


==> anc/Fig12_j_charge_average_yvals_L16.txt <==
1.293744700324359620e+00
1.127116425004765166e+00
1.066688144691557705e+00
1.035471385488270002e+00
1.018929430886272858e+00
1.011214686472821755e+00
1.008470225638624429e+00
1.009096993377490037e+00
1.010343782556907932e+00
1.003351298540749781e+00
9.821766436097429942e-01
9.631102581681590946e-01
9.025762133318239178e-01
9.388593739697578267e-01
3.887112961178836849e+04


==> anc/Fig12_j_charge_typical_xvals_L12.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_j_charge_typical_xvals_L14.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_j_charge_typical_xvals_L16.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00
5.411695265464640414e+00


==> anc/Fig12_j_charge_typical_yvals_L12.txt <==
4.978881692512074908e-01
9.941048689019168494e-01
8.738053347819815242e-01
7.286432416505057574e-01
7.150278121892342797e-01
9.169720538392247544e-01
1.026913543481181801e+00
9.820491332952829833e-01
9.270929993059068286e-01
9.731480206550133794e-01
1.004157431331582417e+00
9.653239401998000568e-01
1.007138639835671645e+00
9.770791839336523399e-01
9.838763229221600959e-01
9.907579123781151687e-01
9.921147692682846797e-01
9.805857502590934471e-01
9.854381115655369561e-01
9.988167016411102495e-01
9.874060989048922821e-01
9.421392722418505672e-01
9.664042878062018005e-01
9.173575693980257073e-01
9.165083374787419412e-01
7.895735246771692362e-01
7.436825887821802983e-01
6.005845481770503147e-01


==> anc/Fig12_j_charge_typical_yvals_L14.txt <==
1.005332071018244067e+00
1.019528168810501123e+00
9.812101577126786101e-01
9.841218736878231121e-01
1.007503143992334538e+00
1.007454430157864955e+00
9.978844342423891511e-01
1.008084859421856105e+00
9.981359540983472112e-01
9.984966789223481687e-01
1.006255744804934293e+00
1.005717037017964222e+00
1.010224759995632215e+00
1.009401566632335490e+00
1.010473045475249076e+00
1.011982830804673883e+00
1.012888044553526878e+00
1.019251767090986638e+00
1.013223807856813652e+00
1.002296397322506971e+00
9.787455507101467944e-01
9.815250721097715791e-01
9.634469252189223898e-01
9.526089889031476021e-01
8.912988164759658716e-01
8.418706285234500708e-01
8.087658111900873914e-01
8.758226078339393927e-01


==> anc/Fig12_j_charge_typical_yvals_L16.txt <==
9.939781135900215281e-01
1.008323682916251185e+00
9.984931962864557198e-01
9.946443226357066791e-01
9.992640622228861069e-01
1.000747611957207628e+00
1.000880257344991531e+00
1.001964967963546504e+00
1.000230597845680247e+00
1.000972519434198515e+00
1.001146379643919948e+00
1.001688638586515134e+00
1.001723071122173625e+00
1.003640282451618848e+00
1.005613892445162971e+00
1.006375642599534492e+00
1.007236298167272448e+00
1.009381744770156963e+00
1.007162193019794927e+00
9.980209597191278537e-01
9.835490666774039381e-01
9.791369641224151321e-01
9.690876465463998946e-01
9.519547360267164304e-01
9.037891963169719656e-01
8.477370293724660888e-01
8.244964236408032221e-01
8.603209590246674310e-01
3.412768686267973361e+00


==> anc/Fig12_j_energ_average_xvals_L12.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_j_energ_average_xvals_L14.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00


==> anc/Fig12_j_energ_average_xvals_L16.txt <==
1.000000000000000238e-03
1.847849797422292193e-03
3.414548873833602154e-03
6.309573444801936347e-03
1.165914401179831902e-02
2.154434690031884966e-02
3.981071705534976191e-02
7.356422544596416535e-02
1.359356390878526943e-01
2.511886431509583462e-01
4.641588833612782516e-01
8.576958985908951227e-01
1.584893192461116040e+00
2.928644564625240143e+00
5.411695265464640414e+00


==> anc/Fig12_j_energ_average_yvals_L12.txt <==
7.009726826987585468e+01
4.242186802258809308e+01
1.196587507184217998e+02
2.622829026178123968e+00
1.510613904404408681e+00
1.167396058048907559e+00
1.101330747525997023e+00
1.063718587741459665e+00
1.010525134354191223e+00
1.000438050040178606e+00
9.473271917391713481e-01
9.653227192421542924e-01
9.834419773688839461e-01
9.885107419034464549e-01


==> anc/Fig12_j_energ_average_yvals_L14.txt <==
1.889974810188317633e+01
1.980943149443245899e+00
1.372779326657043164e+00
1.147372134693248835e+00
1.081096601000245627e+00
1.047062011131943748e+00
1.032276056647718043e+00
1.028843016376981945e+00
1.026081868807986019e+00
9.988796746967165685e-01
9.560248291577828628e-01
9.713040568737684177e-01
9.889975163007929115e-01
9.559844487058690721e-01


==> anc/Fig12_j_energ_average_yvals_L16.txt <==
1.284395097953283216e+00
1.133665417771205330e+00
1.065737981882054930e+00
1.033357912721381888e+00
1.019908255196014135e+00
1.012210632609792604e+00
1.009916638546157541e+00
1.009479810034927372e+00
1.012464025721470984e+00
9.962651247217150230e-01
9.576806629353169509e-01
9.783911266062773615e-01
9.906417992993179489e-01
9.235983259477266172e-01
1.598689942791472731e+03


==> anc/Fig12_j_energ_typical_xvals_L12.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_j_energ_typical_xvals_L14.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00


==> anc/Fig12_j_energ_typical_xvals_L16.txt <==
1.000000000000000238e-03
1.359356390878526310e-03
1.847849797422292193e-03
2.511886431509579871e-03
3.414548873833602154e-03
4.641588833612780678e-03
6.309573444801936347e-03
8.576958985908947342e-03
1.165914401179831902e-02
1.584893192461115513e-02
2.154434690031884966e-02
2.928644564625238617e-02
3.981071705534976191e-02
5.411695265464640248e-02
7.356422544596416535e-02
1.000000000000000611e-01
1.359356390878526943e-01
1.847849797422292939e-01
2.511886431509583462e-01
3.414548873833603837e-01
4.641588833612782516e-01
6.309573444801939157e-01
8.576958985908951227e-01
1.165914401179833471e+00
1.584893192461116040e+00
2.154434690031885591e+00
2.928644564625240143e+00
3.981071705534978022e+00
5.411695265464640414e+00


==> anc/Fig12_j_energ_typical_yvals_L12.txt <==
1.429929398171866595e+00
6.131605898970875490e-01
1.683020182758103500e+00
9.180741546723015789e-01
9.484357392597347891e-01
1.138962196213600286e+00
9.380241065604348893e-01
1.072724927190286115e+00
9.654209123334602793e-01
1.043344207068313656e+00
9.771327512251164471e-01
1.014292829841805910e+00
1.000087746626348917e+00
9.899772382892042533e-01
1.001406062514375916e+00
1.005648811338578863e+00
9.844648575679137981e-01
9.745108432887896743e-01
9.864727669201162064e-01
9.767065902715545977e-01
9.355287047865181727e-01
9.163338076051577019e-01
9.506405407616186354e-01
9.545844423308573745e-01
9.851007657095588455e-01
9.414659689711599722e-01
7.350179951611603979e-01
4.434111443745872294e-01


==> anc/Fig12_j_energ_typical_yvals_L14.txt <==
9.746319286474937060e-01
1.050545351325771870e+00
9.964404550513916714e-01
1.028994619592497273e+00
1.003991412233005587e+00
9.898934059984146883e-01
1.011425179539100494e+00
9.961370537195066710e-01
9.979913858136379989e-01
1.000590264860519163e+00
1.001529054907191352e+00
1.008806907325228153e+00
1.009672240450052438e+00
1.008264501007795300e+00
1.012012525647770778e+00
1.016938068155998742e+00
1.020145685495914334e+00
1.016977035922860262e+00
1.004121057422938001e+00
9.850654546398717182e-01
9.516278773866514440e-01
9.486170034856992173e-01
9.514914386856101469e-01
9.838091853337488368e-01
9.902223937642657958e-01
9.607045764502961660e-01
8.109740184514342420e-01
6.126071037949450959e-01


==> anc/Fig12_j_energ_typical_yvals_L16.txt <==
1.000806247912509939e+00
9.983636939237325869e-01
1.000501017725905717e+00
1.000157797307854590e+00
1.001997621534425953e+00
9.989145556407855731e-01
9.999293918332095021e-01
1.000178071695777104e+00
1.001643757449643291e+00
1.000787339468409920e+00
1.001728038920053798e+00
1.002940803536839898e+00
1.003163929884609340e+00
1.005560810166523877e+00
1.005066138405505516e+00
1.007451016116635678e+00
1.010028954850343386e+00
1.011326035742046381e+00
1.004960436735338858e+00
9.867694586292463654e-01
9.627637425013378936e-01
9.483231924428167092e-01
9.741725916787108419e-01
9.798668667101811947e-01
9.997207417256610551e-01
9.563686238169106790e-01
8.399618521957280537e-01
6.462564748262125125e-01
4.333646382459463986e+00


==> anc/Fig13_T1_L12_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00


==> anc/Fig13_T1_L12_yvals.txt <==
1.000000000000000222e+00
9.999999999999996669e-01
1.001662090550183626e+00
9.771053317609130762e-01
9.913356789650793477e-01
1.016966250319270015e+00
9.978484598103608549e-01
1.012283755365857019e+00
9.842234739595138171e-01
9.862081231919062052e-01
1.022709295126848161e+00
9.957466054984329684e-01
1.007107694266282216e+00
9.840826449989565905e-01
9.870890923432763531e-01
1.011385391982922766e+00
9.966587653494943799e-01
9.908836955259268109e-01
1.021588326861005314e+00
1.016990064438944685e+00
1.020500806725896936e+00
1.005241191865689832e+00
9.927507918313336344e-01
9.958328380001307822e-01
9.559578439688860563e-01
9.522779555799787410e-01
9.375225495743102488e-01
6.063440228317986680e-01


==> anc/Fig13_T1_L14_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_T1_L14_yvals.txt <==
1.000066015237157879e+00
9.972544145716413233e-01
1.002886516305315112e+00
9.959732164752999051e-01
9.980794310584443219e-01
1.000802354056734567e+00
1.000796119979256327e+00
9.988941521574720150e-01
9.930546649006093407e-01
9.975345077077722999e-01
1.003090333792223010e+00
1.001515835091592921e+00
1.003219956098978072e+00
1.006118698032177239e+00
1.005343717021865091e+00
1.005941684951258130e+00
1.009163405639801558e+00
1.011143899483744502e+00
1.014766241815176828e+00
1.034944623239656414e+00
1.025758234104644062e+00
1.015852405819290594e+00
1.006713748075530157e+00
9.869454332904699090e-01
9.765758375459920870e-01
9.347033762183526440e-01
9.594875195782358590e-01
7.698702062197393392e-01
2.133256343807959088e-01


==> anc/Fig13_T1_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_T1_L16_yvals.txt <==
1.000121147063692817e+00
1.000073437711071378e+00
1.000578369169428106e+00
9.993846672229359518e-01
1.000441556980734781e+00
1.000680112627470919e+00
1.001208548265975384e+00
1.000046852169463873e+00
1.001147188195337323e+00
1.000940952598881939e+00
1.000797277044638722e+00
1.001323168862123580e+00
1.002074416353887054e+00
1.002660041654847900e+00
1.002546370354139738e+00
1.002431235571401569e+00
1.003980919287191798e+00
1.008191368304272917e+00
1.018283427305670230e+00
1.028075903448600670e+00
1.024323760241040659e+00
1.005300650073170932e+00
1.006294785920804014e+00
9.907482664993226829e-01
9.703655372296910997e-01
9.290165144281291587e-01
9.575474869652815801e-01
7.978119580787604859e-01
2.251884930681251618e+00


==> anc/Fig13_T1_correction_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00
8.678211272298213430e+00
1.000000000000000178e+01


==> anc/Fig13_T1_correction_L16_yvals.txt <==
9.991775717172953764e-01
1.000339129152327589e+00
9.996768152585246980e-01
1.000191962666268974e+00
1.002488276765535424e+00
9.953855025092556152e-01
1.007991921026740512e+00
9.952643439779339518e-01
9.980256886100575819e-01
1.005250830701115872e+00
9.948000004266053242e-01
1.002934119470398677e+00
1.010645049150271424e+00
1.004709733958003781e+00
9.867961967881566654e-01
1.030459129000009577e+00
1.000194169507362396e+00
1.001700033253142941e+00
1.051796664872339360e+00
1.093116578571222020e+00
1.069847883877161454e+00
9.909377027117027836e-01
9.960079651958142488e-01
1.089100664643879890e+00
9.953204930716536003e-01
8.767506797105986127e-01
1.140846399268541145e+00
1.109755632481288723e+00
1.008939664675741810e+00
4.018315751332643515e+00
1.113464919553389072e-04


==> anc/Fig13_V1_L12_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00


==> anc/Fig13_V1_L12_yvals.txt <==
1.000000000000000444e+00
1.000000000000000000e+00
1.007591207437002367e+00
9.993532669580896810e-01
1.006684634896184205e+00
1.021601076293626065e+00
1.013444335005151853e+00
1.001266661387587353e+00
1.002933282924736158e+00
1.007418426352730823e+00
9.946672999517662817e-01
9.898842624955046521e-01
9.934192782330693028e-01
9.819737969342463568e-01
9.956021608720214688e-01
1.001142182862520214e+00
9.859742479371924606e-01
9.981385895195262759e-01
9.842465854945258164e-01
1.000458512366941166e+00
9.982985455582145118e-01
9.580704943912784488e-01
1.030537287654985201e+00
1.033917540469420748e+00
1.095923474563521571e+00
1.040585281784999871e+00
1.077778223219614473e+00
9.338021580598436788e-01


==> anc/Fig13_V1_L14_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_V1_L14_yvals.txt <==
9.995834028898710200e-01
9.950092679516254757e-01
1.000702485263914587e+00
9.995267006143957467e-01
1.001011966399997233e+00
9.982592776474094043e-01
1.003340880292619808e+00
1.004488751869297092e+00
9.987428475017745555e-01
9.988316063036662973e-01
1.004501806725495383e+00
1.002577836869157801e+00
1.003671336696976057e+00
1.005083973235272987e+00
1.002728030491998323e+00
1.005145529374861679e+00
1.000111149494225415e+00
9.990786263601200146e-01
9.900601719955661739e-01
9.882337829753075065e-01
9.911424249049283208e-01
9.762858788769639418e-01
1.022127545693586104e+00
1.010516028956948587e+00
1.116649242247675700e+00
1.047203507767888508e+00
1.048510065001660996e+00
9.570015294999176803e-01
1.610408099266549542e-01


==> anc/Fig13_V1_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_V1_L16_yvals.txt <==
1.000508429190064330e+00
9.990817437586457794e-01
1.000520150085602022e+00
9.994060038999060813e-01
9.995600420150909660e-01
9.991200545310419123e-01
9.988986121008948116e-01
9.989705435389978350e-01
9.991789438304725657e-01
9.994653967803361905e-01
9.985483643307201396e-01
9.987542040424385315e-01
9.994134228088762395e-01
9.989436974253887991e-01
9.990440055157269184e-01
9.959818178760889706e-01
9.958097343634105814e-01
9.953821138664481483e-01
9.951805002787540433e-01
9.947118702557167236e-01
9.932827577125903362e-01
9.954962251619350333e-01
1.007462411112892031e+00
1.029172937806099641e+00
1.082812168144477116e+00
1.050629240669713749e+00
1.077283381246235017e+00
9.543258536565819572e-01
3.017220344354968109e+00


==> anc/Fig13_V1_correction_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00
8.678211272298213430e+00
1.000000000000000178e+01


==> anc/Fig13_V1_correction_L16_yvals.txt <==
9.990593741952950024e-01
9.992236127543013824e-01
1.001291361490323606e+00
9.987593697877927834e-01
9.960069112462709429e-01
1.000403387874074568e+00
1.002627388446626355e+00
9.858495430412346217e-01
9.950508638842421316e-01
9.975585248654609272e-01
9.868255767639807496e-01
9.849051394864660747e-01
9.904556061878215800e-01
9.991496262372271397e-01
9.696064350197658444e-01
9.988194260253513423e-01
9.546435327417190919e-01
9.611005872388942439e-01
9.773211897129459036e-01
9.711018045003766419e-01
9.673869153816623268e-01
9.791726268800718946e-01
1.141065200330238616e+00
1.025227574828728283e+00
8.815446124938813854e-01
1.186604169646385820e+00
1.161397403424739627e+00
1.026729754975104436e+00
1.245582573764867806e+00
3.290824350275752819e-01
4.326331004821188981e+05


==> anc/Fig13_j_charge_L12_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00


==> anc/Fig13_j_charge_L12_yvals.txt <==
1.000000000000000000e+00
1.000000000000000000e+00
1.001924231013344047e+00
1.004811443853073083e+00
9.976775443135952326e-01
9.970144746908140565e-01
1.005727983812878090e+00
9.959686461485380837e-01
1.002315954423204980e+00
9.960448104060232177e-01
1.007754712697668920e+00
9.913412586766729984e-01
1.011583001743465049e+00
9.838506390565686655e-01
9.886497017271775878e-01
9.898215329354496106e-01
9.949510283651790132e-01
9.811528743401173314e-01
9.864418614565721999e-01
9.973853600192358337e-01
9.869508533931514727e-01
9.430398821871750492e-01
9.667875587307031005e-01
9.172769483844065430e-01
9.150488204874106524e-01
7.906145855931667743e-01
7.410223575413052988e-01
7.447749732573759607e-01


==> anc/Fig13_j_charge_L14_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_j_charge_L14_yvals.txt <==
9.991286549160038888e-01
1.001426611401957656e+00
9.992966430406605705e-01
1.000642977593715344e+00
1.000991785928377675e+00
1.002647476185247966e+00
1.004505990802774695e+00
1.003658081042170469e+00
1.003103325946541391e+00
9.973960031723138053e-01
1.002446335340931416e+00
1.006399262107376957e+00
1.010888335624724466e+00
1.009283939315748446e+00
1.009808254462112087e+00
1.012142467525149359e+00
1.012986153580089033e+00
1.019271949877419425e+00
1.013133401243874410e+00
1.002408128932790632e+00
9.788771077441296153e-01
9.816625529259648264e-01
9.636258349016562086e-01
9.530734433863994326e-01
8.922306360449879792e-01
8.448553741290814045e-01
8.107579306262020502e-01
9.023043881428884916e-01
7.570399079993547775e-02


==> anc/Fig13_j_charge_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_j_charge_L16_yvals.txt <==
9.991780787698268940e-01
9.997109860898815148e-01
1.000805376918378675e+00
9.996693439154575866e-01
1.000004299974352806e+00
9.994140658549512946e-01
9.997328757166229485e-01
1.000740522528435150e+00
1.000908080191475813e+00
1.000661323227852284e+00
1.001179346747817611e+00
1.001994973686067381e+00
1.001847815583888579e+00
1.003647691549610643e+00
1.005523260730929902e+00
1.006295351191812015e+00
1.007134995279015843e+00
1.009287579022339676e+00
1.007038067221408983e+00
9.980670962325614015e-01
9.837086164983317449e-01
9.792782030160591678e-01
9.692955260637642345e-01
9.525230740346781744e-01
9.051536564591621259e-01
8.494631049239488307e-01
8.282186257152995834e-01
8.616994058179385796e-01
1.707345042498614296e+00


==> anc/Fig13_j_charge_correction_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00
8.678211272298213430e+00
1.000000000000000178e+01


==> anc/Fig13_j_charge_correction_L16_yvals.txt <==
1.000875175153763452e+00
1.000505876909845382e+00
9.993990288558778357e-01
9.982634933775712538e-01
1.004385435909496582e+00
1.002958380864275467e+00
1.008925949263845601e+00
9.953313100974855443e-01
1.000281089192566641e+00
9.964909558462649031e-01
1.001566134546755027e+00
1.004844369813143290e+00
1.011347845013989888e+00
1.014567097173884491e+00
1.021221292148702053e+00
9.873027747131972731e-01
1.051321488102509916e+00
1.045335776216907542e+00
9.716792443047140848e-01
9.678782716636310512e-01
9.428536157870648360e-01
9.752492037072973963e-01
9.173234517456275716e-01
9.970481713809169477e-01
7.842962333743807024e-01
1.055808128252948563e+00
8.555155446144812048e-01
1.004517326385267806e+00
4.945583170439683540e-01
9.323992230747510379e-02
2.222090206951525179e+05


==> anc/Fig13_j_energ_L12_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00


==> anc/Fig13_j_energ_L12_yvals.txt <==
9.999999999999998890e-01
1.000000000000000000e+00
1.009621632809977188e+00
9.925060463128533295e-01
9.823670010635586758e-01
1.007932880655859620e+00
1.011981411262879105e+00
9.892384607416447873e-01
1.003249098902460723e+00
9.939900302979615132e-01
1.005864784416721669e+00
9.948389258632034382e-01
9.951648219926855221e-01
9.944805809004221286e-01
9.945263030627425893e-01
1.001038104024094100e+00
9.879268945645044431e-01
9.683617058537787869e-01
9.861145697190394355e-01
9.777230090152141395e-01
9.331079907814426866e-01
9.142824524735384539e-01
9.485715777693412010e-01
9.542826021991096530e-01
9.848804586194900290e-01
9.435128485228589934e-01
7.393178761183928360e-01
5.366193972091853892e-01


==> anc/Fig13_j_energ_L14_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_j_energ_L14_yvals.txt <==
1.000223355273447634e+00
9.956704041462020038e-01
9.978733015928108463e-01
9.980928470079432069e-01
1.002415774116643510e+00
1.000309749733005127e+00
1.001980867667209285e+00
1.001228521084009504e+00
1.005034694740398971e+00
9.997493730090017960e-01
1.000563835301925719e+00
1.007872126744002284e+00
1.009932013463334499e+00
1.008428521461621319e+00
1.011912615155836415e+00
1.018241319976153525e+00
1.020767190439176852e+00
1.017547988386436453e+00
1.003790160049056857e+00
9.841756747859540244e-01
9.503261045168012178e-01
9.471377945818701960e-01
9.509028760614387510e-01
9.836795329138368071e-01
9.902930350226912815e-01
9.614205116197680479e-01
8.148984397571461535e-01
6.444508947968707879e-01
3.553457361915624696e-02


==> anc/Fig13_j_energ_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00


==> anc/Fig13_j_energ_L16_yvals.txt <==
9.997239595528777389e-01
1.000199789977448628e+00
9.997354288680622147e-01
1.000648144691796304e+00
9.997712381139659543e-01
9.992123646834264461e-01
1.000129377724214841e+00
9.999563489355053347e-01
1.001127184152439620e+00
1.000617852423209664e+00
1.001851639661479165e+00
1.002599276573961751e+00
1.002886302875542146e+00
1.005602897272314555e+00
1.005057588541634628e+00
1.007426496377493264e+00
1.009947744735656849e+00
1.011362051454135269e+00
1.004990301855360313e+00
9.865533594025743813e-01
9.622040184605136215e-01
9.475293087890963584e-01
9.737725308132622049e-01
9.797276354700458212e-01
9.999707437475012783e-01
9.574874921456307808e-01
8.452881652961100611e-01
6.459355508222294207e-01
2.327687257281276789e+00


==> anc/Fig13_j_energ_correction_L16_xvals.txt <==
1.179678195439263274e-03
1.603603094150409143e-03
2.179868114465936032e-03
2.963217652671591013e-03
4.028068853723191199e-03
5.475581139207358512e-03
7.443266215355442278e-03
1.011805149885363318e-02
1.375403796820473708e-02
1.869663941246500066e-02
2.541539627328561618e-02
3.454858135080107751e-02
4.696383485499808219e-02
6.384058905030529085e-02
8.678211272298211321e-02
1.179678195439263777e-01
1.603603094150409802e-01
2.179868114465938200e-01
2.963217652671593649e-01
4.028068853723193454e-01
5.475581139207360559e-01
7.443266215355445192e-01
1.011805149885364408e+00
1.375403796820474867e+00
1.869663941246500816e+00
2.541539627328562645e+00
3.454858135080109083e+00
4.696383485499809218e+00
6.384058905030533637e+00
8.678211272298213430e+00
1.000000000000000178e+01


==> anc/Fig13_j_energ_correction_L16_yvals.txt <==
1.000900717585689659e+00
1.000148817148855285e+00
1.003686818750681997e+00
9.925325436954482994e-01
9.956836006997140665e-01
1.000858565310859483e+00
1.002129897050895169e+00
9.964294168199775426e-01
1.002123830795490278e+00
9.976743726661243539e-01
1.004868110448852825e+00
1.002278426457692717e+00
1.008302075779689444e+00
1.011865882644936043e+00
1.018880479601636191e+00
1.042902653403037228e+00
1.007884873074330834e+00
1.038348628995136469e+00
9.476635388132814697e-01
9.458749815917558701e-01
9.589767779511496615e-01
9.191881182564072272e-01
8.069622109296431534e-01
8.382719640070208644e-01
8.334442884671650065e-01
1.166430771086226059e+00
9.227711892470029653e-01
1.066021672232622564e+00
6.437865659982304756e-01
5.085653568402410230e+00
2.166817242397094105e+02


==> anc/Fig14_j_charge_diff_const_L12_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 8.612296860174389224e+00
5.128205128205128638e+00 1.013235885731276831e+01
7.692307692307693401e+00 1.054174489451226115e+01
1.025641025641025728e+01 1.101061426698652923e+01
1.282051282051282115e+01 1.138037598777554393e+01
1.538461538461538680e+01 1.144998635702597944e+01
1.794871794871794890e+01 1.142338533437148840e+01
2.051282051282051455e+01 1.144030213243755334e+01
2.307692307692308020e+01 1.145495832512772694e+01
2.564102564102564230e+01 1.144912017527799186e+01
2.820512820512820795e+01 1.145061364365908751e+01
3.076923076923077360e+01 1.145885619329184735e+01
3.333333333333333570e+01 1.146409248922071988e+01
3.589743589743589780e+01 1.146312653421265892e+01
3.846153846153846700e+01 1.147195553219226838e+01
4.102564102564102910e+01 1.147328990638684409e+01
4.358974358974359120e+01 1.145951817266527684e+01
4.615384615384616041e+01 1.142741840163777489e+01
4.871794871794872250e+01 1.137980429131721571e+01
5.128205128205128460e+01 1.134963069281715420e+01
5.384615384615385381e+01 1.132998776138853891e+01
5.641025641025641590e+01 1.130668586358234684e+01
5.897435897435897800e+01 1.130124639548487231e+01
6.153846153846154721e+01 1.132138870587206547e+01
6.410256410256410220e+01 1.133764139234539847e+01
6.666666666666667140e+01 1.134529359771925350e+01
6.923076923076924061e+01 1.133332244411897705e+01
7.179487179487179560e+01 1.130989462953056801e+01
7.435897435897436480e+01 1.127415967301281441e+01
7.692307692307693401e+01 1.124430503319989860e+01
7.948717948717948900e+01 1.122845695601166049e+01
8.205128205128205821e+01 1.121850126382822843e+01
8.461538461538462741e+01 1.120482269442771717e+01
8.717948717948718240e+01 1.119627185061794350e+01
8.974358974358975161e+01 1.117853040426334665e+01
9.230769230769232081e+01 1.114239174124118747e+01
9.487179487179487580e+01 1.110031292093820277e+01
9.743589743589744501e+01 1.106838929694629847e+01
1.000000000000000000e+02 1.104466926283989459e+01


==> anc/Fig14_j_charge_diff_const_L12_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.862172084643350267e+00
5.128205128205128638e+00 6.605787712800651690e+00
7.692307692307693401e+00 6.830997418992524217e+00
1.025641025641025728e+01 7.182625973504731753e+00
1.282051282051282115e+01 7.440652994441678381e+00
1.538461538461538680e+01 7.508112739238787192e+00
1.794871794871794890e+01 7.550908944540670298e+00
2.051282051282051455e+01 7.609334392944211878e+00
2.307692307692308020e+01 7.644169607500078456e+00
2.564102564102564230e+01 7.664926775493643873e+00
2.820512820512820795e+01 7.685064747778755034e+00
3.076923076923077360e+01 7.701576175037205374e+00
3.333333333333333570e+01 7.716508779503776339e+00
3.589743589743589780e+01 7.716554378097861822e+00
3.846153846153846700e+01 7.717157578344974844e+00
4.102564102564102910e+01 7.719248035214690162e+00
4.358974358974359120e+01 7.712404462771453417e+00
4.615384615384616041e+01 7.699896984773279662e+00
4.871794871794872250e+01 7.685613732618628013e+00
5.128205128205128460e+01 7.676661531766809432e+00
5.384615384615385381e+01 7.671547206334347280e+00
5.641025641025641590e+01 7.666813056322884457e+00
5.897435897435897800e+01 7.664335259155642177e+00
6.153846153846154721e+01 7.667308356609913389e+00
6.410256410256410220e+01 7.666656786382493927e+00
6.666666666666667140e+01 7.664464357860525823e+00
6.923076923076924061e+01 7.660343410561639921e+00
7.179487179487179560e+01 7.652261083101750572e+00
7.435897435897436480e+01 7.640594890962818297e+00
7.692307692307693401e+01 7.632945976873292793e+00
7.948717948717948900e+01 7.625603347995597581e+00
8.205128205128205821e+01 7.619653462676955868e+00
8.461538461538462741e+01 7.609587654337776286e+00
8.717948717948718240e+01 7.606575412203787856e+00
8.974358974358975161e+01 7.597295851285958967e+00
9.230769230769232081e+01 7.585554998225896739e+00
9.487179487179487580e+01 7.575900694622038856e+00
9.743589743589744501e+01 7.567420279231950708e+00
1.000000000000000000e+02 7.558733250622437616e+00


==> anc/Fig14_j_charge_diff_const_L13_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 8.499808133384490816e+00
5.128205128205128638e+00 9.949330910127059724e+00
7.692307692307693401e+00 1.028068939891045730e+01
1.025641025641025728e+01 1.052967447466498996e+01
1.282051282051282115e+01 1.060217653450180286e+01
1.538461538461538680e+01 1.055799232555817646e+01
1.794871794871794890e+01 1.052357406818206620e+01
2.051282051282051455e+01 1.051261985350149075e+01
2.307692307692308020e+01 1.051790876783855566e+01
2.564102564102564230e+01 1.053422530330631446e+01
2.820512820512820795e+01 1.053873922098733473e+01
3.076923076923077360e+01 1.053734544536869855e+01
3.333333333333333570e+01 1.054015164847435315e+01
3.589743589743589780e+01 1.053974583224627004e+01
3.846153846153846700e+01 1.053435759176034914e+01
4.102564102564102910e+01 1.054373570319766529e+01
4.358974358974359120e+01 1.054253864599048285e+01
4.615384615384616041e+01 1.054336619784490203e+01
4.871794871794872250e+01 1.054869965008982291e+01
5.128205128205128460e+01 1.054041048450229034e+01
5.384615384615385381e+01 1.052547821006622897e+01
5.641025641025641590e+01 1.051071168443836790e+01
5.897435897435897800e+01 1.050101461986477780e+01
6.153846153846154721e+01 1.049858542586602184e+01
6.410256410256410220e+01 1.048550092783022869e+01
6.666666666666667140e+01 1.047007437241787997e+01
6.923076923076924061e+01 1.046120134809384083e+01
7.179487179487179560e+01 1.045143465940668115e+01
7.435897435897436480e+01 1.044677580792906468e+01
7.692307692307693401e+01 1.043617588905215676e+01
7.948717948717948900e+01 1.042437538325766333e+01
8.205128205128205821e+01 1.041462450162912212e+01
8.461538461538462741e+01 1.039801318259752350e+01
8.717948717948718240e+01 1.037787926700731589e+01
8.974358974358975161e+01 1.035678197820345403e+01
9.230769230769232081e+01 1.033308176428588965e+01
9.487179487179487580e+01 1.031099078382055723e+01
9.743589743589744501e+01 1.028504735089122413e+01
1.000000000000000000e+02 1.026234160733556422e+01


==> anc/Fig14_j_charge_diff_const_L13_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.874837123736385891e+00
5.128205128205128638e+00 6.616070676708481813e+00
7.692307692307693401e+00 6.812711703418295350e+00
1.025641025641025728e+01 7.018825828623910468e+00
1.282051282051282115e+01 7.129858120184077386e+00
1.538461538461538680e+01 7.165075181603988597e+00
1.794871794871794890e+01 7.191360923432847052e+00
2.051282051282051455e+01 7.212696026170089425e+00
2.307692307692308020e+01 7.232997976203951573e+00
2.564102564102564230e+01 7.253428318451775603e+00
2.820512820512820795e+01 7.270182727654215249e+00
3.076923076923077360e+01 7.282291243255572866e+00
3.333333333333333570e+01 7.287819259030193564e+00
3.589743589743589780e+01 7.287283591715840281e+00
3.846153846153846700e+01 7.286350641767470826e+00
4.102564102564102910e+01 7.287592307545957659e+00
4.358974358974359120e+01 7.290413892706667731e+00
4.615384615384616041e+01 7.296234678779602412e+00
4.871794871794872250e+01 7.301027697092256297e+00
5.128205128205128460e+01 7.300955829158037425e+00
5.384615384615385381e+01 7.296320112403349434e+00
5.641025641025641590e+01 7.291990801408674727e+00
5.897435897435897800e+01 7.288323282406058645e+00
6.153846153846154721e+01 7.284331702316275248e+00
6.410256410256410220e+01 7.279802335442171923e+00
6.666666666666667140e+01 7.277876357272705654e+00
6.923076923076924061e+01 7.275522823718084453e+00
7.179487179487179560e+01 7.270856140162906378e+00
7.435897435897436480e+01 7.266790503718447702e+00
7.692307692307693401e+01 7.264740059077596790e+00
7.948717948717948900e+01 7.263984672231609707e+00
8.205128205128205821e+01 7.263259100312364325e+00
8.461538461538462741e+01 7.261729872003010122e+00
8.717948717948718240e+01 7.258490807930381372e+00
8.974358974358975161e+01 7.252611859967690755e+00
9.230769230769232081e+01 7.245041756651499298e+00
9.487179487179487580e+01 7.237124090791410502e+00
9.743589743589744501e+01 7.228123879190350820e+00
1.000000000000000000e+02 7.222232103496372346e+00


==> anc/Fig14_j_charge_diff_const_L14_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 8.359948344918283425e+00
5.128205128205128638e+00 9.729692843719547568e+00
7.692307692307693401e+00 1.000018453637936489e+01
1.025641025641025728e+01 1.015528572813965802e+01
1.282051282051282115e+01 1.035308490344692345e+01
1.538461538461538680e+01 1.047994031232401646e+01
1.794871794871794890e+01 1.053902908259450300e+01
2.051282051282051455e+01 1.057412632733968927e+01
2.307692307692308020e+01 1.059499878089068403e+01
2.564102564102564230e+01 1.061081615929955468e+01
2.820512820512820795e+01 1.062427329154071920e+01
3.076923076923077360e+01 1.062978395840977086e+01
3.333333333333333570e+01 1.062971711734742186e+01
3.589743589743589780e+01 1.062724640142348953e+01
3.846153846153846700e+01 1.062457002408299545e+01
4.102564102564102910e+01 1.062294298826159178e+01
4.358974358974359120e+01 1.062329801405239138e+01
4.615384615384616041e+01 1.062488243223882911e+01
4.871794871794872250e+01 1.062579404558536567e+01
5.128205128205128460e+01 1.062974938086900245e+01
5.384615384615385381e+01 1.062902588496055323e+01
5.641025641025641590e+01 1.062949228932371604e+01
5.897435897435897800e+01 1.063182584825474741e+01
6.153846153846154721e+01 1.063793472247364136e+01
6.410256410256410220e+01 1.064315552018614497e+01
6.666666666666667140e+01 1.064695194150745472e+01
6.923076923076924061e+01 1.065151277898752014e+01
7.179487179487179560e+01 1.065356654870942421e+01
7.435897435897436480e+01 1.065065168193843093e+01
7.692307692307693401e+01 1.065123120122989242e+01
7.948717948717948900e+01 1.065919949576936254e+01
8.205128205128205821e+01 1.066479384064022540e+01
8.461538461538462741e+01 1.066333245132392626e+01
8.717948717948718240e+01 1.065941315266003997e+01
8.974358974358975161e+01 1.065574736603764272e+01
9.230769230769232081e+01 1.065532029379681056e+01
9.487179487179487580e+01 1.065119508542999505e+01
9.743589743589744501e+01 1.064108980766409118e+01
1.000000000000000000e+02 1.063002334284926853e+01


==> anc/Fig14_j_charge_diff_const_L14_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.882488617962840394e+00
5.128205128205128638e+00 6.629333581390552510e+00
7.692307692307693401e+00 6.829746794086491768e+00
1.025641025641025728e+01 6.990865052964509552e+00
1.282051282051282115e+01 7.147935376547261299e+00
1.538461538461538680e+01 7.256053430999274134e+00
1.794871794871794890e+01 7.314261329656751798e+00
2.051282051282051455e+01 7.350953509629329474e+00
2.307692307692308020e+01 7.376067730780895282e+00
2.564102564102564230e+01 7.395078441931626223e+00
2.820512820512820795e+01 7.413967704842147732e+00
3.076923076923077360e+01 7.429923499042123680e+00
3.333333333333333570e+01 7.439556417589205495e+00
3.589743589743589780e+01 7.446040117929825009e+00
3.846153846153846700e+01 7.451674269736037637e+00
4.102564102564102910e+01 7.456042422823998095e+00
4.358974358974359120e+01 7.459932765644877506e+00
4.615384615384616041e+01 7.463791292570311597e+00
4.871794871794872250e+01 7.466446190037313357e+00
5.128205128205128460e+01 7.469519164251546606e+00
5.384615384615385381e+01 7.470169489730954737e+00
5.641025641025641590e+01 7.470954908245674098e+00
5.897435897435897800e+01 7.473808086625904679e+00
6.153846153846154721e+01 7.477486421475796341e+00
6.410256410256410220e+01 7.478839891728387812e+00
6.666666666666667140e+01 7.478500268989590971e+00
6.923076923076924061e+01 7.478384435241858696e+00
7.179487179487179560e+01 7.478100581640525490e+00
7.435897435897436480e+01 7.475024967281970412e+00
7.692307692307693401e+01 7.471456794968756476e+00
7.948717948717948900e+01 7.468534856819211143e+00
8.205128205128205821e+01 7.466480875815169505e+00
8.461538461538462741e+01 7.463568445766163073e+00
8.717948717948718240e+01 7.460061045249684497e+00
8.974358974358975161e+01 7.455964642630270589e+00
9.230769230769232081e+01 7.452491841149215368e+00
9.487179487179487580e+01 7.450500405204328658e+00
9.743589743589744501e+01 7.447989243841099949e+00
1.000000000000000000e+02 7.444040279597099463e+00


==> anc/Fig14_j_charge_diff_const_L15_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 8.248598438601979055e+00
5.128205128205128638e+00 9.575782588902043813e+00
7.692307692307693401e+00 9.819724822932359487e+00
1.025641025641025728e+01 9.919092535176270431e+00
1.282051282051282115e+01 1.000156053370915821e+01
1.538461538461538680e+01 1.003119102571336718e+01
1.794871794871794890e+01 1.006298271563889379e+01
2.051282051282051455e+01 1.009753254212120055e+01
2.307692307692308020e+01 1.012306517459818167e+01
2.564102564102564230e+01 1.014338352345990657e+01
2.820512820512820795e+01 1.016020476980605736e+01
3.076923076923077360e+01 1.016948544975720203e+01
3.333333333333333570e+01 1.017409049438787072e+01
3.589743589743589780e+01 1.017864001222612913e+01
3.846153846153846700e+01 1.018353510898563563e+01
4.102564102564102910e+01 1.018440884621325715e+01
4.358974358974359120e+01 1.018454039713619608e+01
4.615384615384616041e+01 1.018475446331264500e+01
4.871794871794872250e+01 1.018675141621818092e+01
5.128205128205128460e+01 1.018681172512905064e+01
5.384615384615385381e+01 1.018962529649974336e+01
5.641025641025641590e+01 1.019388948307719467e+01
5.897435897435897800e+01 1.019673933477910133e+01
6.153846153846154721e+01 1.019824963901356973e+01
6.410256410256410220e+01 1.019712654055576806e+01
6.666666666666667140e+01 1.019645071588387175e+01
6.923076923076924061e+01 1.019336148064317626e+01
7.179487179487179560e+01 1.019177032798338267e+01
7.435897435897436480e+01 1.019241766803888183e+01
7.692307692307693401e+01 1.019218703384025382e+01
7.948717948717948900e+01 1.019350478665534787e+01
8.205128205128205821e+01 1.019593372992358482e+01
8.461538461538462741e+01 1.019661116867248118e+01
8.717948717948718240e+01 1.019436677752160669e+01
8.974358974358975161e+01 1.019227195645158801e+01
9.230769230769232081e+01 1.019348357774954472e+01
9.487179487179487580e+01 1.019623864936621338e+01
9.743589743589744501e+01 1.019649447109855345e+01
1.000000000000000000e+02 1.019357027674725558e+01


==> anc/Fig14_j_charge_diff_const_L15_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.886401620556730663e+00
5.128205128205128638e+00 6.638389003888298667e+00
7.692307692307693401e+00 6.850747199603244297e+00
1.025641025641025728e+01 7.010247539236354797e+00
1.282051282051282115e+01 7.116150073165976586e+00
1.538461538461538680e+01 7.181679159150464287e+00
1.794871794871794890e+01 7.230166126722018305e+00
2.051282051282051455e+01 7.268541659969129931e+00
2.307692307692308020e+01 7.293952314043321117e+00
2.564102564102564230e+01 7.309949036763170760e+00
2.820512820512820795e+01 7.326561469248861869e+00
3.076923076923077360e+01 7.341776403902600556e+00
3.333333333333333570e+01 7.353029055220950738e+00
3.589743589743589780e+01 7.360185689284445942e+00
3.846153846153846700e+01 7.365852183052036928e+00
4.102564102564102910e+01 7.370612279147914947e+00
4.358974358974359120e+01 7.374786185978304154e+00
4.615384615384616041e+01 7.377740680557448805e+00
4.871794871794872250e+01 7.379986363131012972e+00
5.128205128205128460e+01 7.381740993509688487e+00
5.384615384615385381e+01 7.384123739345560544e+00
5.641025641025641590e+01 7.386548836584186262e+00
5.897435897435897800e+01 7.389052499684066078e+00
6.153846153846154721e+01 7.390810802473517072e+00
6.410256410256410220e+01 7.390818466959222732e+00
6.666666666666667140e+01 7.390370047831687828e+00
6.923076923076924061e+01 7.389427948610723718e+00
7.179487179487179560e+01 7.388824193253534567e+00
7.435897435897436480e+01 7.388859667930549158e+00
7.692307692307693401e+01 7.388272785916131014e+00
7.948717948717948900e+01 7.387846500729614796e+00
8.205128205128205821e+01 7.387102209525384211e+00
8.461538461538462741e+01 7.386322382400471120e+00
8.717948717948718240e+01 7.386020586610988481e+00
8.974358974358975161e+01 7.386219054377938242e+00
9.230769230769232081e+01 7.386279483872825402e+00
9.487179487179487580e+01 7.385659601022541487e+00
9.743589743589744501e+01 7.384185913948622115e+00
1.000000000000000000e+02 7.382645607536050036e+00


==> anc/Fig14_j_charge_diff_const_L16_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 8.150304047465166235e+00
5.128205128205128638e+00 9.442420346835529443e+00
7.692307692307693401e+00 9.657274665808014191e+00
1.025641025641025728e+01 9.692551439736678986e+00
1.282051282051282115e+01 9.779443816137728618e+00
1.538461538461538680e+01 9.848618100317803936e+00
1.794871794871794890e+01 9.901151312805643201e+00
2.051282051282051455e+01 9.931295242730701744e+00
2.307692307692308020e+01 9.947782790126039387e+00
2.564102564102564230e+01 9.961649109873752295e+00
2.820512820512820795e+01 9.975596368173503592e+00
3.076923076923077360e+01 9.987330358128184926e+00
3.333333333333333570e+01 9.994835170385556466e+00
3.589743589743589780e+01 1.000173082765401311e+01
3.846153846153846700e+01 1.000810109959000194e+01
4.102564102564102910e+01 1.001386645965851940e+01
4.358974358974359120e+01 1.001826938460071936e+01
4.615384615384616041e+01 1.002191892860441058e+01
4.871794871794872250e+01 1.002420550452507619e+01
5.128205128205128460e+01 1.002588700940106037e+01
5.384615384615385381e+01 1.002775505376352250e+01
5.641025641025641590e+01 1.002934108491366594e+01
5.897435897435897800e+01 1.003013081993529454e+01
6.153846153846154721e+01 1.003089040009751542e+01
6.410256410256410220e+01 1.003099719400751333e+01
6.666666666666667140e+01 1.002978260912699859e+01
6.923076923076924061e+01 1.002837801030400122e+01
7.179487179487179560e+01 1.002619705393690452e+01
7.435897435897436480e+01 1.002545290080541029e+01
7.692307692307693401e+01 1.002491487991847130e+01
7.948717948717948900e+01 1.002544415546421064e+01
8.205128205128205821e+01 1.002747777489380532e+01
8.461538461538462741e+01 1.002804744588724617e+01
8.717948717948718240e+01 1.002757257257634826e+01
8.974358974358975161e+01 1.002730920362745159e+01
9.230769230769232081e+01 1.002576914876236813e+01
9.487179487179487580e+01 1.002384922910264642e+01
9.743589743589744501e+01 1.002170806358933142e+01
1.000000000000000000e+02 1.001861598846052637e+01


==> anc/Fig14_j_charge_diff_const_L16_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.888128200790730737e+00
5.128205128205128638e+00 6.640102280376628308e+00
7.692307692307693401e+00 6.840990856623041516e+00
1.025641025641025728e+01 6.982965759771412095e+00
1.282051282051282115e+01 7.092854084864753439e+00
1.538461538461538680e+01 7.169468741705506076e+00
1.794871794871794890e+01 7.225649968916294519e+00
2.051282051282051455e+01 7.261315540590492112e+00
2.307692307692308020e+01 7.284852648402853070e+00
2.564102564102564230e+01 7.302511680411529760e+00
2.820512820512820795e+01 7.318827264736741611e+00
3.076923076923077360e+01 7.333912790984430607e+00
3.333333333333333570e+01 7.345357949778712481e+00
3.589743589743589780e+01 7.354185790569267134e+00
3.846153846153846700e+01 7.361548768166970014e+00
4.102564102564102910e+01 7.367598628710539721e+00
4.358974358974359120e+01 7.372466067195210471e+00
4.615384615384616041e+01 7.376676760535746169e+00
4.871794871794872250e+01 7.379934649318285800e+00
5.128205128205128460e+01 7.382717480434475732e+00
5.384615384615385381e+01 7.385425206848500679e+00
5.641025641025641590e+01 7.387851359724318279e+00
5.897435897435897800e+01 7.389786008999037037e+00
6.153846153846154721e+01 7.391902282757559561e+00
6.410256410256410220e+01 7.393422391524429038e+00
6.666666666666667140e+01 7.394581434772130812e+00
6.923076923076924061e+01 7.395649349420561514e+00
7.179487179487179560e+01 7.396217335181670016e+00
7.435897435897436480e+01 7.396853497292232404e+00
7.692307692307693401e+01 7.397390659713376060e+00
7.948717948717948900e+01 7.397726504211121323e+00
8.205128205128205821e+01 7.398399279538096174e+00
8.461538461538462741e+01 7.398083382085070880e+00
8.717948717948718240e+01 7.397371989820382687e+00
8.974358974358975161e+01 7.397322064257171981e+00
9.230769230769232081e+01 7.397111454821586385e+00
9.487179487179487580e+01 7.396431912824080079e+00
9.743589743589744501e+01 7.395883751082921620e+00
1.000000000000000000e+02 7.395283892232858314e+00


==> anc/Fig14_j_charge_f_average_10percent.txt <==
1.200000000000000000e+01 1.114727178313249567e+01
1.300000000000000000e+01 1.041514711644941116e+01
1.400000000000000000e+01 1.059153100821045790e+01
1.500000000000000000e+01 1.019486669776896903e+01
1.600000000000000000e+01 1.001174937417119892e+01


==> anc/Fig14_j_charge_f_average_all.txt <==
1.200000000000000000e+01 7.628096434152812577e+00
1.300000000000000000e+01 7.258630604094060246e+00
1.400000000000000000e+01 7.442175704957973537e+00
1.500000000000000000e+01 7.376848670019956700e+00
1.600000000000000000e+01 7.381013692160184547e+00


==> anc/Fig14_j_energ_diff_const_L12_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 3.562238628501091853e+00
5.128205128205128638e+00 3.875305770666386262e+00
7.692307692307693401e+00 3.963385983119732447e+00
1.025641025641025728e+01 4.065543549765725295e+00
1.282051282051282115e+01 4.125484827371059815e+00
1.538461538461538680e+01 4.102427852207076953e+00
1.794871794871794890e+01 4.105799868254130125e+00
2.051282051282051455e+01 4.125455801653222565e+00
2.307692307692308020e+01 4.134093148029636566e+00
2.564102564102564230e+01 4.144118577238310230e+00
2.820512820512820795e+01 4.146423779335398407e+00
3.076923076923077360e+01 4.152846355301949899e+00
3.333333333333333570e+01 4.150860457917826096e+00
3.589743589743589780e+01 4.152798635695484464e+00
3.846153846153846700e+01 4.149047954416854367e+00
4.102564102564102910e+01 4.143249022075051080e+00
4.358974358974359120e+01 4.140203132989779711e+00
4.615384615384616041e+01 4.144690402598741663e+00
4.871794871794872250e+01 4.140324648586643619e+00
5.128205128205128460e+01 4.134721123334136550e+00
5.384615384615385381e+01 4.124613545069507836e+00
5.641025641025641590e+01 4.112869641368172680e+00
5.897435897435897800e+01 4.111141808780011786e+00
6.153846153846154721e+01 4.118237244613237813e+00
6.410256410256410220e+01 4.114106145457790298e+00
6.666666666666667140e+01 4.121336487122499115e+00
6.923076923076924061e+01 4.129294658509020444e+00
7.179487179487179560e+01 4.137835365287634737e+00
7.435897435897436480e+01 4.142316095032442469e+00
7.692307692307693401e+01 4.136232542862461337e+00
7.948717948717948900e+01 4.134169767462056555e+00
8.205128205128205821e+01 4.138618293493188105e+00
8.461538461538462741e+01 4.148038721467991685e+00
8.717948717948718240e+01 4.152122313036269219e+00
8.974358974358975161e+01 4.147661589222365386e+00
9.230769230769232081e+01 4.128940294312187120e+00
9.487179487179487580e+01 4.119070584613550245e+00
9.743589743589744501e+01 4.115672842643164131e+00
1.000000000000000000e+02 4.108532634747761314e+00


==> anc/Fig14_j_energ_diff_const_L12_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.216742859193840509e+00
5.128205128205128638e+00 5.918438311706329280e+00
7.692307692307693401e+00 6.345942725748491497e+00
1.025641025641025728e+01 6.895121778216912745e+00
1.282051282051282115e+01 7.273387299269369777e+00
1.538461538461538680e+01 7.443375845205075336e+00
1.794871794871794890e+01 7.583943532691975520e+00
2.051282051282051455e+01 7.710601100126022622e+00
2.307692307692308020e+01 7.784966171773573862e+00
2.564102564102564230e+01 7.826288414252828396e+00
2.820512820512820795e+01 7.863061445252438553e+00
3.076923076923077360e+01 7.897186321386534757e+00
3.333333333333333570e+01 7.926847061938110173e+00
3.589743589743589780e+01 7.934929714834805914e+00
3.846153846153846700e+01 7.941819429924091622e+00
4.102564102564102910e+01 7.954705939909358925e+00
4.358974358974359120e+01 7.965753247973275997e+00
4.615384615384616041e+01 7.971310149573701764e+00
4.871794871794872250e+01 7.972631155404786618e+00
5.128205128205128460e+01 7.968493899447078199e+00
5.384615384615385381e+01 7.960790311761075877e+00
5.641025641025641590e+01 7.956260284619018464e+00
5.897435897435897800e+01 7.957115879183997542e+00
6.153846153846154721e+01 7.959009866686412416e+00
6.410256410256410220e+01 7.959630894736634765e+00
6.666666666666667140e+01 7.958408154439548632e+00
6.923076923076924061e+01 7.957502719398364732e+00
7.179487179487179560e+01 7.951840659636423503e+00
7.435897435897436480e+01 7.943513537813720937e+00
7.692307692307693401e+01 7.939210863454755795e+00
7.948717948717948900e+01 7.936698016127149202e+00
8.205128205128205821e+01 7.931885680815432771e+00
8.461538461538462741e+01 7.927580861210913987e+00
8.717948717948718240e+01 7.932288524354141224e+00
8.974358974358975161e+01 7.933178880385814757e+00
9.230769230769232081e+01 7.928901294984091130e+00
9.487179487179487580e+01 7.922805731533114404e+00
9.743589743589744501e+01 7.915748345167386901e+00
1.000000000000000000e+02 7.907205493713552080e+00


==> anc/Fig14_j_energ_diff_const_L13_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 3.690525308292889051e+00
5.128205128205128638e+00 4.003833193758215891e+00
7.692307692307693401e+00 4.101598420025948322e+00
1.025641025641025728e+01 4.207763295133808867e+00
1.282051282051282115e+01 4.289695346230190331e+00
1.538461538461538680e+01 4.301949338787435018e+00
1.794871794871794890e+01 4.309861217471331329e+00
2.051282051282051455e+01 4.329554896216793125e+00
2.307692307692308020e+01 4.354679333126228791e+00
2.564102564102564230e+01 4.368393084576377206e+00
2.820512820512820795e+01 4.375176628459289674e+00
3.076923076923077360e+01 4.383666225862939747e+00
3.333333333333333570e+01 4.386916159752267674e+00
3.589743589743589780e+01 4.381656268611626714e+00
3.846153846153846700e+01 4.375321963663001412e+00
4.102564102564102910e+01 4.367919546010623932e+00
4.358974358974359120e+01 4.359108125008408052e+00
4.615384615384616041e+01 4.354671594387356848e+00
4.871794871794872250e+01 4.355536668256396737e+00
5.128205128205128460e+01 4.352925428811195374e+00
5.384615384615385381e+01 4.352694713928633163e+00
5.641025641025641590e+01 4.353237653918490047e+00
5.897435897435897800e+01 4.353025432921647564e+00
6.153846153846154721e+01 4.349792289040009585e+00
6.410256410256410220e+01 4.353327313582875391e+00
6.666666666666667140e+01 4.358954876279740098e+00
6.923076923076924061e+01 4.360221990274035342e+00
7.179487179487179560e+01 4.357094787095276089e+00
7.435897435897436480e+01 4.355792855244482453e+00
7.692307692307693401e+01 4.352708773830098465e+00
7.948717948717948900e+01 4.349984116575449811e+00
8.205128205128205821e+01 4.345174752691142395e+00
8.461538461538462741e+01 4.336197256955696133e+00
8.717948717948718240e+01 4.326859290522195423e+00
8.974358974358975161e+01 4.318874882478911381e+00
9.230769230769232081e+01 4.314442240250659921e+00
9.487179487179487580e+01 4.311155359756173588e+00
9.743589743589744501e+01 4.311086733830830298e+00
1.000000000000000000e+02 4.309299925568619294e+00


==> anc/Fig14_j_energ_diff_const_L13_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.237170895050298647e+00
5.128205128205128638e+00 5.960986836555052015e+00
7.692307692307693401e+00 6.385667030420299817e+00
1.025641025641025728e+01 6.812309413469755270e+00
1.282051282051282115e+01 7.114304961352042156e+00
1.538461538461538680e+01 7.284792931058537313e+00
1.794871794871794890e+01 7.404078755462577099e+00
2.051282051282051455e+01 7.485652399341032215e+00
2.307692307692308020e+01 7.546386766495606579e+00
2.564102564102564230e+01 7.592468399861242112e+00
2.820512820512820795e+01 7.631326452941492811e+00
3.076923076923077360e+01 7.669230136436936185e+00
3.333333333333333570e+01 7.691608776106944489e+00
3.589743589743589780e+01 7.705428521293423927e+00
3.846153846153846700e+01 7.720836517341859384e+00
4.102564102564102910e+01 7.732923303720948383e+00
4.358974358974359120e+01 7.744202044160591214e+00
4.615384615384616041e+01 7.757603812511515429e+00
4.871794871794872250e+01 7.770558208346488804e+00
5.128205128205128460e+01 7.779355104830163015e+00
5.384615384615385381e+01 7.781778569303461346e+00
5.641025641025641590e+01 7.782370393060438651e+00
5.897435897435897800e+01 7.783829973652621526e+00
6.153846153846154721e+01 7.784179806528325862e+00
6.410256410256410220e+01 7.782679563758939878e+00
6.666666666666667140e+01 7.784122155777171592e+00
6.923076923076924061e+01 7.786778399025280351e+00
7.179487179487179560e+01 7.785266590544497767e+00
7.435897435897436480e+01 7.782126629919423166e+00
7.692307692307693401e+01 7.784137546477983172e+00
7.948717948717948900e+01 7.785422323037945347e+00
8.205128205128205821e+01 7.782806834391095663e+00
8.461538461538462741e+01 7.778799168777556616e+00
8.717948717948718240e+01 7.774636436935711714e+00
8.974358974358975161e+01 7.769581177407686390e+00
9.230769230769232081e+01 7.764552661218495189e+00
9.487179487179487580e+01 7.758273438280439471e+00
9.743589743589744501e+01 7.751982306676117318e+00
1.000000000000000000e+02 7.747458734777125322e+00


==> anc/Fig14_j_energ_diff_const_L14_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 3.783298959287942242e+00
5.128205128205128638e+00 4.094436308350486442e+00
7.692307692307693401e+00 4.216561150185117235e+00
1.025641025641025728e+01 4.288416076843597047e+00
1.282051282051282115e+01 4.354223086942163867e+00
1.538461538461538680e+01 4.400508202126387935e+00
1.794871794871794890e+01 4.415738404013796803e+00
2.051282051282051455e+01 4.428617282275805422e+00
2.307692307692308020e+01 4.440439967640228858e+00
2.564102564102564230e+01 4.456499669330235669e+00
2.820512820512820795e+01 4.472819498800844507e+00
3.076923076923077360e+01 4.482839618166177154e+00
3.333333333333333570e+01 4.488824136848317714e+00
3.589743589743589780e+01 4.494277026280603771e+00
3.846153846153846700e+01 4.498619013977386061e+00
4.102564102564102910e+01 4.501075152345642039e+00
4.358974358974359120e+01 4.500236881185062821e+00
4.615384615384616041e+01 4.498924629971077671e+00
4.871794871794872250e+01 4.497878805437452776e+00
5.128205128205128460e+01 4.498046310260995995e+00
5.384615384615385381e+01 4.497317426158373266e+00
5.641025641025641590e+01 4.498054083906018796e+00
5.897435897435897800e+01 4.496517612357585847e+00
6.153846153846154721e+01 4.495741247109020122e+00
6.410256410256410220e+01 4.492728923555013409e+00
6.666666666666667140e+01 4.487289592340170330e+00
6.923076923076924061e+01 4.482875961141855825e+00
7.179487179487179560e+01 4.478296429306989346e+00
7.435897435897436480e+01 4.477919752871907022e+00
7.692307692307693401e+01 4.481120794373360638e+00
7.948717948717948900e+01 4.482962930540551838e+00
8.205128205128205821e+01 4.482057878581738208e+00
8.461538461538462741e+01 4.480957692973842832e+00
8.717948717948718240e+01 4.477973194909428578e+00
8.974358974358975161e+01 4.474451057668463960e+00
9.230769230769232081e+01 4.473591677567455349e+00
9.487179487179487580e+01 4.473046156416832453e+00
9.743589743589744501e+01 4.475850782342715384e+00
1.000000000000000000e+02 4.477539863307834267e+00


==> anc/Fig14_j_energ_diff_const_L14_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.250622110027153511e+00
5.128205128205128638e+00 5.992154356446201646e+00
7.692307692307693401e+00 6.444396061184794355e+00
1.025641025641025728e+01 6.839378737182548740e+00
1.282051282051282115e+01 7.127718480354886310e+00
1.538461538461538680e+01 7.325860452271511392e+00
1.794871794871794890e+01 7.444311007327384822e+00
2.051282051282051455e+01 7.522159194126098569e+00
2.307692307692308020e+01 7.580655798208519869e+00
2.564102564102564230e+01 7.626783481865370362e+00
2.820512820512820795e+01 7.669773087625740615e+00
3.076923076923077360e+01 7.706600163861535790e+00
3.333333333333333570e+01 7.733272041909872385e+00
3.589743589743589780e+01 7.754866208234731495e+00
3.846153846153846700e+01 7.773591984538652966e+00
4.102564102564102910e+01 7.787960246771791439e+00
4.358974358974359120e+01 7.800272913065968261e+00
4.615384615384616041e+01 7.811496361347179729e+00
4.871794871794872250e+01 7.819910698854076081e+00
5.128205128205128460e+01 7.827768869474239111e+00
5.384615384615385381e+01 7.834116749780685396e+00
5.641025641025641590e+01 7.839117695158640764e+00
5.897435897435897800e+01 7.844420026666586665e+00
6.153846153846154721e+01 7.849679341609066441e+00
6.410256410256410220e+01 7.851466625042804459e+00
6.666666666666667140e+01 7.852163942707027111e+00
6.923076923076924061e+01 7.853589075999950708e+00
7.179487179487179560e+01 7.854007717764366348e+00
7.435897435897436480e+01 7.852140406955108176e+00
7.692307692307693401e+01 7.850867614660818283e+00
7.948717948717948900e+01 7.849318541416812955e+00
8.205128205128205821e+01 7.847396946112583649e+00
8.461538461538462741e+01 7.846345334144109174e+00
8.717948717948718240e+01 7.844735213038394939e+00
8.974358974358975161e+01 7.842000847370642624e+00
9.230769230769232081e+01 7.837489840973270283e+00
9.487179487179487580e+01 7.834609464436359083e+00
9.743589743589744501e+01 7.833037046334854203e+00
1.000000000000000000e+02 7.828528009448580072e+00


==> anc/Fig14_j_energ_diff_const_L15_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 3.886373363959978455e+00
5.128205128205128638e+00 4.220528809377608326e+00
7.692307692307693401e+00 4.360822849492805631e+00
1.025641025641025728e+01 4.438808092175767328e+00
1.282051282051282115e+01 4.504832816405861529e+00
1.538461538461538680e+01 4.536880445349043001e+00
1.794871794871794890e+01 4.561845087362485174e+00
2.051282051282051455e+01 4.583862524614557010e+00
2.307692307692308020e+01 4.602866321486385637e+00
2.564102564102564230e+01 4.616638013832504051e+00
2.820512820512820795e+01 4.628942878208573752e+00
3.076923076923077360e+01 4.635960577785312786e+00
3.333333333333333570e+01 4.640409264200198614e+00
3.589743589743589780e+01 4.643606173909692991e+00
3.846153846153846700e+01 4.647222812842557893e+00
4.102564102564102910e+01 4.650072187541875124e+00
4.358974358974359120e+01 4.653244227478227302e+00
4.615384615384616041e+01 4.656010217551252772e+00
4.871794871794872250e+01 4.658579728631625727e+00
5.128205128205128460e+01 4.658705124319938662e+00
5.384615384615385381e+01 4.658884491280051776e+00
5.641025641025641590e+01 4.659755039746126926e+00
5.897435897435897800e+01 4.660927987730361544e+00
6.153846153846154721e+01 4.661622985234457062e+00
6.410256410256410220e+01 4.662167658165386364e+00
6.666666666666667140e+01 4.662110998466190814e+00
6.923076923076924061e+01 4.660764304469511288e+00
7.179487179487179560e+01 4.659705133895590379e+00
7.435897435897436480e+01 4.660423573212242765e+00
7.692307692307693401e+01 4.658972564728323995e+00
7.948717948717948900e+01 4.657387712740550967e+00
8.205128205128205821e+01 4.656342252452634334e+00
8.461538461538462741e+01 4.653716614181053757e+00
8.717948717948718240e+01 4.650883492876939584e+00
8.974358974358975161e+01 4.650034971816071838e+00
9.230769230769232081e+01 4.647886771447494958e+00
9.487179487179487580e+01 4.647115070335937403e+00
9.743589743589744501e+01 4.647669824740234823e+00
1.000000000000000000e+02 4.646660887295137599e+00


==> anc/Fig14_j_energ_diff_const_L15_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.259123201689998695e+00
5.128205128205128638e+00 6.010324777698587084e+00
7.692307692307693401e+00 6.500673059708573120e+00
1.025641025641025728e+01 6.902926485319885508e+00
1.282051282051282115e+01 7.173459752877969997e+00
1.538461538461538680e+01 7.341965727828193344e+00
1.794871794871794890e+01 7.456133105120970939e+00
2.051282051282051455e+01 7.546467096334915858e+00
2.307692307692308020e+01 7.613724070742981631e+00
2.564102564102564230e+01 7.658717208425227518e+00
2.820512820512820795e+01 7.699265454606194048e+00
3.076923076923077360e+01 7.736423864405406192e+00
3.333333333333333570e+01 7.766906921768138794e+00
3.589743589743589780e+01 7.789606079818817364e+00
3.846153846153846700e+01 7.808129741723782047e+00
4.102564102564102910e+01 7.825097086917788047e+00
4.358974358974359120e+01 7.841239068169730153e+00
4.615384615384616041e+01 7.855696624191528699e+00
4.871794871794872250e+01 7.867373291836813998e+00
5.128205128205128460e+01 7.877353384660844782e+00
5.384615384615385381e+01 7.886296009837212573e+00
5.641025641025641590e+01 7.894230540974673360e+00
5.897435897435897800e+01 7.902231341590767677e+00
6.153846153846154721e+01 7.909421512537100796e+00
6.410256410256410220e+01 7.914734698330519791e+00
6.666666666666667140e+01 7.918042391725263585e+00
6.923076923076924061e+01 7.920061116186707828e+00
7.179487179487179560e+01 7.921101653777476770e+00
7.435897435897436480e+01 7.923522568267337363e+00
7.692307692307693401e+01 7.925538646541459009e+00
7.948717948717948900e+01 7.926807608135177041e+00
8.205128205128205821e+01 7.927853334967995380e+00
8.461538461538462741e+01 7.929155404174261790e+00
8.717948717948718240e+01 7.930612908012018458e+00
8.974358974358975161e+01 7.932549729454152931e+00
9.230769230769232081e+01 7.933111780002708890e+00
9.487179487179487580e+01 7.933139244564768155e+00
9.743589743589744501e+01 7.932662111024831653e+00
1.000000000000000000e+02 7.933092694759457331e+00


==> anc/Fig14_j_energ_diff_const_L16_10percent.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 3.976204636491127875e+00
5.128205128205128638e+00 4.332139701780773677e+00
7.692307692307693401e+00 4.483464549591984039e+00
1.025641025641025728e+01 4.583200596275883498e+00
1.282051282051282115e+01 4.653022152978763870e+00
1.538461538461538680e+01 4.689131158996612925e+00
1.794871794871794890e+01 4.717786387804595805e+00
2.051282051282051455e+01 4.740133580507156275e+00
2.307692307692308020e+01 4.758180755528888639e+00
2.564102564102564230e+01 4.773330595540283383e+00
2.820512820512820795e+01 4.786869228631131179e+00
3.076923076923077360e+01 4.797623888372871015e+00
3.333333333333333570e+01 4.805825406299793379e+00
3.589743589743589780e+01 4.813438682213868169e+00
3.846153846153846700e+01 4.819298171927109742e+00
4.102564102564102910e+01 4.824759369713754076e+00
4.358974358974359120e+01 4.829401491700535232e+00
4.615384615384616041e+01 4.833027998985596874e+00
4.871794871794872250e+01 4.835303802865515088e+00
5.128205128205128460e+01 4.836626534389619536e+00
5.384615384615385381e+01 4.837873460973288964e+00
5.641025641025641590e+01 4.839797003117356944e+00
5.897435897435897800e+01 4.841305831049428576e+00
6.153846153846154721e+01 4.841803774585208942e+00
6.410256410256410220e+01 4.841946730814843391e+00
6.666666666666667140e+01 4.842107183647373247e+00
6.923076923076924061e+01 4.842309366784219193e+00
7.179487179487179560e+01 4.842142564937610416e+00
7.435897435897436480e+01 4.841630374506295631e+00
7.692307692307693401e+01 4.841373953553335774e+00
7.948717948717948900e+01 4.841140922105937605e+00
8.205128205128205821e+01 4.840890468823601189e+00
8.461538461538462741e+01 4.841059273348768066e+00
8.717948717948718240e+01 4.840668385719421707e+00
8.974358974358975161e+01 4.841250084317001878e+00
9.230769230769232081e+01 4.840868498405807685e+00
9.487179487179487580e+01 4.840418191321781194e+00
9.743589743589744501e+01 4.840552296333433091e+00
1.000000000000000000e+02 4.840652441286573016e+00


==> anc/Fig14_j_energ_diff_const_L16_all.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
2.564102564102564319e+00 5.264057623933434904e+00
5.128205128205128638e+00 6.021273591707801742e+00
7.692307692307693401e+00 6.520370995471806097e+00
1.025641025641025728e+01 6.952912346250393227e+00
1.282051282051282115e+01 7.229391844719956772e+00
1.538461538461538680e+01 7.403328967288597795e+00
1.794871794871794890e+01 7.525618064680294594e+00
2.051282051282051455e+01 7.614314020601208988e+00
2.307692307692308020e+01 7.682298868111224976e+00
2.564102564102564230e+01 7.736415520117042810e+00
2.820512820512820795e+01 7.782555881909994255e+00
3.076923076923077360e+01 7.823119855083878527e+00
3.333333333333333570e+01 7.856671425142056187e+00
3.589743589743589780e+01 7.884037742768748913e+00
3.846153846153846700e+01 7.907046777149831840e+00
4.102564102564102910e+01 7.926797928123122894e+00
4.358974358974359120e+01 7.943880912046958009e+00
4.615384615384616041e+01 7.959121412676310570e+00
4.871794871794872250e+01 7.972576866316633648e+00
5.128205128205128460e+01 7.984657005457348689e+00
5.384615384615385381e+01 7.995904589499486903e+00
5.641025641025641590e+01 8.006217768524493295e+00
5.897435897435897800e+01 8.015345253735880249e+00
6.153846153846154721e+01 8.023819515309307704e+00
6.410256410256410220e+01 8.031295569511584631e+00
6.666666666666667140e+01 8.037605087961122052e+00
6.923076923076924061e+01 8.043333422687366507e+00
7.179487179487179560e+01 8.048557130097689694e+00
7.435897435897436480e+01 8.053179909083372223e+00
7.692307692307693401e+01 8.057020193036480649e+00
7.948717948717948900e+01 8.060444035539109819e+00
8.205128205128205821e+01 8.063581552341576142e+00
8.461538461538462741e+01 8.066138408807226767e+00
8.717948717948718240e+01 8.067863867555784552e+00
8.974358974358975161e+01 8.070017711537101235e+00
9.230769230769232081e+01 8.071956273959079553e+00
9.487179487179487580e+01 8.073411542613422753e+00
9.743589743589744501e+01 8.075089056259754372e+00
1.000000000000000000e+02 8.076769362072480973e+00


==> anc/Fig14_j_energ_f_average_10percent.txt <==
1.200000000000000000e+01 4.129320167578183209e+00
1.300000000000000000e+01 4.333213617418026686e+00
1.400000000000000000e+01 4.478467084077339067e+00
1.500000000000000000e+01 4.643118679841064633e+00
1.600000000000000000e+01 4.831894305900994446e+00


==> anc/Fig14_j_energ_f_average_all.txt <==
1.200000000000000000e+01 7.955254137166957840e+00
1.300000000000000000e+01 7.744134826389839077e+00
1.400000000000000000e+01 7.809266430636196965e+00
1.500000000000000000e+01 7.899871429760080943e+00
1.600000000000000000e+01 8.017975431169933387e+00


==> anc/Fig15_Sz_L12_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.273504273504273310e-01
5.982905982905982745e-01
8.547008547008546619e-01
1.025641025641025550e+00
1.196581196581196549e+00
1.367521367521367326e+00
1.623931623931623713e+00
1.794871794871794712e+00
1.965811965811965711e+00
2.222222222222221877e+00
2.393162393162393098e+00
2.564102564102563875e+00
2.735042735042734652e+00
2.991452991452991483e+00
3.162393162393161816e+00
3.333333333333333481e+00


==> anc/Fig15_Sz_L12_yvals.txt <==
1.391239877355252119e+00
9.886088398913746023e-01
7.643970386508074366e-01
6.240776387180247964e-01
4.984417618616071022e-01
4.199253441178606439e-01
3.434447549036878100e-01
2.798871833063218406e-01
2.124880072493851024e-01
1.801168357360684313e-01
1.526001675928380930e-01
1.165239057052719907e-01
9.653724874482486062e-02
8.060187070379301599e-02
6.797223308836185252e-02
5.288598023827836142e-02
4.427461507417173453e-02
3.672828513569079828e-02


==> anc/Fig15_Sz_L13_xvals.txt <==
0.000000000000000000e+00
2.366863905325443662e-01
3.944773175542405919e-01
6.311637080867849026e-01
7.889546351084811837e-01
1.025641025641025550e+00
1.183431952662721720e+00
1.420118343195266197e+00
1.577909270216962367e+00
1.814595660749506845e+00
1.972386587771203015e+00
2.209072978303747270e+00
2.366863905325443440e+00
2.603550295857987695e+00
2.761341222879684310e+00
2.998027613412228565e+00


==> anc/Fig15_Sz_L13_yvals.txt <==
1.378778436019516107e+00
1.007160447182008367e+00
8.003210132961739998e-01
6.150984731605372291e-01
5.317050632012111366e-01
4.139571750164481312e-01
3.443147179726366858e-01
2.657718012713227163e-01
2.279687766403434290e-01
1.834298425872367411e-01
1.577857913795353562e-01
1.248121247950826351e-01
1.068799978097637604e-01
8.547212511590157602e-02
7.406006786826549448e-02
5.945051901403287237e-02


==> anc/Fig15_Sz_L14_xvals.txt <==
0.000000000000000000e+00
2.197802197802197488e-01
4.395604395604394976e-01
5.860805860805859968e-01
8.058608058608057734e-01
1.025641025641025550e+00
1.172161172161171994e+00
1.391941391941391881e+00
1.611721611721611547e+00
1.758241758241757990e+00
1.978021978021977878e+00
2.197802197802197544e+00
2.344322344322343987e+00
2.564102564102564319e+00
2.783882783882783762e+00


==> anc/Fig15_Sz_L14_yvals.txt <==
1.364267593103763776e+00
1.019212404534958427e+00
7.563227868934558895e-01
6.501976576379077111e-01
5.277805743275575390e-01
4.110179962632479200e-01
3.462114212736989161e-01
2.754284619811814827e-01
2.244841814910903954e-01
1.955576645250907408e-01
1.577782380977794940e-01
1.277026354010897258e-01
1.116474075400125388e-01
9.167967087199886678e-02
7.539193404821768751e-02


==> anc/Fig15_Sz_L15_xvals.txt <==
0.000000000000000000e+00
2.051282051282051211e-01
4.102564102564102422e-01
6.153846153846153078e-01
8.205128205128204844e-01
1.025641025641025550e+00
1.230769230769230616e+00
1.367521367521367326e+00
1.572649572649572614e+00
1.777777777777777679e+00
1.982905982905982745e+00
2.188034188034187810e+00
2.393162393162393098e+00
2.598290598290597941e+00


==> anc/Fig15_Sz_L15_yvals.txt <==
1.348357959188838828e+00
1.026273218073083138e+00
7.803666470194160487e-01
6.361721081125883970e-01
5.154129616476447184e-01
4.059970707432284942e-01
3.251610848731549819e-01
2.846779034222171600e-01
2.343871763533459107e-01
1.922180091048762141e-01
1.575282802420054917e-01
1.299461086514364649e-01
1.076155965985542556e-01
8.919651699088741725e-02


==> anc/Fig15_Sz_L16_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.487179487179486781e-01
6.410256410256409687e-01
8.333333333333332593e-01
1.025641025641025550e+00
1.217948717948717841e+00
1.410256410256410131e+00
1.602564102564102422e+00
1.794871794871794712e+00
1.987179487179487003e+00
2.179487179487179294e+00
2.371794871794871362e+00


==> anc/Fig15_Sz_L16_yvals.txt <==
1.332102736204832993e+00
9.386784702766454158e-01
7.475760094544148249e-01
6.198175891304739116e-01
5.030532684022981371e-01
4.020177477428808488e-01
3.277991240896751535e-01
2.717053627946437455e-01
2.252564790546102702e-01
1.860715919487825054e-01
1.542448167868785136e-01
1.286865583142965397e-01
1.076381455227287259e-01


==> anc/Fig15_T1_L12_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.273504273504273310e-01
5.982905982905982745e-01
8.547008547008546619e-01
1.025641025641025550e+00
1.196581196581196549e+00
1.367521367521367326e+00
1.623931623931623713e+00
1.794871794871794712e+00
1.965811965811965711e+00
2.222222222222221877e+00
2.393162393162393098e+00
2.564102564102563875e+00
2.735042735042734652e+00
2.991452991452991483e+00
3.162393162393161816e+00
3.333333333333333481e+00


==> anc/Fig15_T1_L12_yvals.txt <==
1.888063806479219009e+00
1.545481987451013728e+00
1.339951665554747873e+00
1.186148852775745999e+00
1.011696028684031967e+00
9.144580245716001921e-01
8.338431700442506811e-01
7.623043941243247135e-01
6.610922158848444585e-01
5.990517559526971070e-01
5.436256867460613762e-01
4.723711781902114604e-01
4.306334161729298282e-01
3.924370144395791238e-01
3.576950422413216479e-01
3.110199052687510624e-01
2.837749516587292908e-01
2.592128823739821009e-01


==> anc/Fig15_T1_L13_xvals.txt <==
0.000000000000000000e+00
2.366863905325443662e-01
3.944773175542405919e-01
6.311637080867849026e-01
7.889546351084811837e-01
1.025641025641025550e+00
1.183431952662721720e+00
1.420118343195266197e+00
1.577909270216962367e+00
1.814595660749506845e+00
1.972386587771203015e+00
2.209072978303747270e+00
2.366863905325443440e+00
2.603550295857987695e+00
2.761341222879684310e+00
2.998027613412228565e+00


==> anc/Fig15_T1_L13_yvals.txt <==
1.915217352327085676e+00
1.598764524510262630e+00
1.408838832842313593e+00
1.198615064020398524e+00
1.084997207037865952e+00
9.411904403737527680e-01
8.599640521457777576e-01
7.503000101369344810e-01
6.827818587493200697e-01
5.943261788327990347e-01
5.432844873464013347e-01
4.754802615017754142e-01
4.349918054866818151e-01
3.811309215077928747e-01
3.494162938996551726e-01
3.069904174074431502e-01


==> anc/Fig15_T1_L14_xvals.txt <==
0.000000000000000000e+00
2.197802197802197488e-01
4.395604395604394976e-01
5.860805860805859968e-01
8.058608058608057734e-01
1.025641025641025550e+00
1.172161172161171994e+00
1.391941391941391881e+00
1.611721611721611547e+00
1.758241758241757990e+00
1.978021978021977878e+00
2.197802197802197544e+00
2.344322344322343987e+00
2.564102564102564319e+00
2.783882783882783762e+00


==> anc/Fig15_T1_L14_yvals.txt <==
1.927201651832418206e+00
1.633360363919775793e+00
1.383464939832063978e+00
1.257706377067569159e+00
1.096176942688084965e+00
9.632987781896676927e-01
8.865753586681200948e-01
7.811586708977233950e-01
6.877303924864779372e-01
6.328695269488140429e-01
5.599746550344733009e-01
4.959511916261445386e-01
4.577217144768572221e-01
4.063472830512174228e-01
3.611047285849238175e-01


==> anc/Fig15_T1_L15_xvals.txt <==
0.000000000000000000e+00
2.051282051282051211e-01
4.102564102564102422e-01
6.153846153846153078e-01
8.205128205128204844e-01
1.025641025641025550e+00
1.230769230769230616e+00
1.367521367521367326e+00
1.572649572649572614e+00
1.777777777777777679e+00
1.982905982905982745e+00
2.188034188034187810e+00
2.393162393162393098e+00
2.598290598290597941e+00


==> anc/Fig15_T1_L15_yvals.txt <==
1.934679683899800162e+00
1.660398473688871945e+00
1.427050303232509698e+00
1.252021039886884513e+00
1.104041448558813254e+00
9.802166618981186241e-01
8.712662144527110186e-01
8.041194012300293403e-01
7.146855884050178354e-01
6.374647567255177227e-01
5.691286812698860276e-01
5.084910467551316815e-01
4.550304316771899282e-01
4.076859351226783112e-01


==> anc/Fig15_T1_L16_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.487179487179486781e-01
6.410256410256409687e-01
8.333333333333332593e-01
1.025641025641025550e+00
1.217948717948717841e+00
1.410256410256410131e+00
1.602564102564102422e+00
1.794871794871794712e+00
1.987179487179487003e+00
2.179487179487179294e+00
2.371794871794871362e+00


==> anc/Fig15_T1_L16_yvals.txt <==
1.938842608097320230e+00
1.601149430689645881e+00
1.403839022067880027e+00
1.246949695699410832e+00
1.111652583199843392e+00
9.953187029368787409e-01
8.900731665274530524e-01
7.962885827138155292e-01
7.146447840206862079e-01
6.420517248785313491e-01
5.772138215034511299e-01
5.196459541248166225e-01
4.684290121729155487e-01


==> anc/Fig15_V1_L12_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.273504273504273310e-01
5.982905982905982745e-01
8.547008547008546619e-01
1.025641025641025550e+00
1.196581196581196549e+00
1.367521367521367326e+00
1.623931623931623713e+00
1.794871794871794712e+00
1.965811965811965711e+00
2.222222222222221877e+00
2.393162393162393098e+00
2.564102564102563875e+00
2.735042735042734652e+00
2.991452991452991483e+00
3.162393162393161816e+00
3.333333333333333481e+00


==> anc/Fig15_V1_L12_yvals.txt <==
1.949719527127728780e+00
1.552075986183057088e+00
1.297612872198078193e+00
1.104959495364776778e+00
9.020641026463838141e-01
7.840425654976550529e-01
6.768839764739740250e-01
5.860481747660055696e-01
4.767490346177908345e-01
4.158903876552695333e-01
3.631740336647113487e-01
2.976769308751823218e-01
2.616879031953816548e-01
2.307014339921967527e-01
2.034512389031183366e-01
1.682642339654263630e-01
1.484697788003073171e-01
1.310925065106768872e-01


==> anc/Fig15_V1_L13_xvals.txt <==
0.000000000000000000e+00
2.366863905325443662e-01
3.944773175542405919e-01
6.311637080867849026e-01
7.889546351084811837e-01
1.025641025641025550e+00
1.183431952662721720e+00
1.420118343195266197e+00
1.577909270216962367e+00
1.814595660749506845e+00
1.972386587771203015e+00
2.209072978303747270e+00
2.366863905325443440e+00
2.603550295857987695e+00
2.761341222879684310e+00
2.998027613412228565e+00


==> anc/Fig15_V1_L13_yvals.txt <==
1.970547978129568945e+00
1.603426697596976203e+00
1.368462757526254014e+00
1.103833311280944862e+00
9.721681233927795818e-01
7.966901643063042382e-01
6.952788212902076825e-01
5.723170111995660170e-01
5.054103164389193159e-01
4.199680426926986621e-01
3.712387399202514149e-01
3.094593701275936137e-01
2.745972813411841074e-01
2.297718828926826884e-01
2.041807435689344252e-01
1.712283003954025717e-01


==> anc/Fig15_V1_L14_xvals.txt <==
0.000000000000000000e+00
2.197802197802197488e-01
4.395604395604394976e-01
5.860805860805859968e-01
8.058608058608057734e-01
1.025641025641025550e+00
1.172161172161171994e+00
1.391941391941391881e+00
1.611721611721611547e+00
1.758241758241757990e+00
1.978021978021977878e+00
2.197802197802197544e+00
2.344322344322343987e+00
2.564102564102564319e+00
2.783882783882783762e+00


==> anc/Fig15_V1_L14_yvals.txt <==
1.982387771109305419e+00
1.641483719562201626e+00
1.329413019213754987e+00
1.169961522810458066e+00
9.782955134695956456e-01
8.100324290958581530e-01
7.147590484619420481e-01
5.975691943930112604e-01
5.022072690863745859e-01
4.476069626276974467e-01
3.778636709779613079e-01
3.202617244738789060e-01
2.874068576606670367e-01
2.448381440874636827e-01
2.089360126179557742e-01


==> anc/Fig15_V1_L15_xvals.txt <==
0.000000000000000000e+00
2.051282051282051211e-01
4.102564102564102422e-01
6.153846153846153078e-01
8.205128205128204844e-01
1.025641025641025550e+00
1.230769230769230616e+00
1.367521367521367326e+00
1.572649572649572614e+00
1.777777777777777679e+00
1.982905982905982745e+00
2.188034188034187810e+00
2.393162393162393098e+00
2.598290598290597941e+00


==> anc/Fig15_V1_L15_yvals.txt <==
1.989477568216585279e+00
1.671303116367915509e+00
1.380589685919240139e+00
1.162901529963415115e+00
9.839498317862718224e-01
8.272115394297652191e-01
6.997720159259864792e-01
6.283366177003298914e-01
5.358482532984388813e-01
4.580218314800856838e-01
3.926665978203668916e-01
3.376613361917317202e-01
2.910931621738893083e-01
2.513061872253017914e-01


==> anc/Fig15_V1_L16_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.487179487179486781e-01
6.410256410256409687e-01
8.333333333333332593e-01
1.025641025641025550e+00
1.217948717948717841e+00
1.410256410256410131e+00
1.602564102564102422e+00
1.794871794871794712e+00
1.987179487179487003e+00
2.179487179487179294e+00
2.371794871794871362e+00


==> anc/Fig15_V1_L16_yvals.txt <==
1.993875008423250161e+00
1.594759076328944536e+00
1.348404616355753260e+00
1.155617568215013380e+00
9.883390064019060839e-01
8.443098276427826177e-01
7.264386378923113341e-01
6.277019436028534738e-01
5.435182549824902898e-01
4.717568394252952269e-01
4.104710409814542604e-01
3.580167037150323583e-01
3.129183400362960943e-01


==> anc/Fig15_h_kin_L12_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.273504273504273310e-01
5.982905982905982745e-01
8.547008547008546619e-01
1.025641025641025550e+00
1.196581196581196549e+00
1.367521367521367326e+00
1.623931623931623713e+00
1.794871794871794712e+00
1.965811965811965711e+00
2.222222222222221877e+00
2.393162393162393098e+00
2.564102564102563875e+00
2.735042735042734652e+00
2.991452991452991483e+00
3.162393162393161816e+00
3.333333333333333481e+00


==> anc/Fig15_h_kin_L12_yvals.txt <==
6.167371811860174885e-02
2.487272612560872953e-02
2.031256760002075543e-02
1.601167914898639008e-02
1.163602241455746061e-02
9.665195605250791883e-03
8.062004452463829643e-03
6.698734184119571611e-03
5.131282651763092312e-03
4.293287905479657197e-03
3.606433762679370214e-03
2.792466070767129962e-03
2.317560549875450921e-03
1.927839828732038708e-03
1.662198015515569229e-03
1.284068531327450325e-03
1.092876332666042503e-03
9.002460504344912727e-04


==> anc/Fig15_h_kin_L13_xvals.txt <==
0.000000000000000000e+00
2.366863905325443662e-01
3.944773175542405919e-01
6.311637080867849026e-01
7.889546351084811837e-01
1.025641025641025550e+00
1.183431952662721720e+00
1.420118343195266197e+00
1.577909270216962367e+00
1.814595660749506845e+00
1.972386587771203015e+00
2.209072978303747270e+00
2.366863905325443440e+00
2.603550295857987695e+00
2.761341222879684310e+00
2.998027613412228565e+00


==> anc/Fig15_h_kin_L13_yvals.txt <==
5.889999548570021282e-02
2.494091267965088676e-02
2.093748303645444342e-02
1.484213910696248299e-02
1.243507787883533708e-02
9.541994625607966296e-03
8.105230447608861161e-03
6.331266788632964812e-03
5.365569532670015455e-03
4.274982129158797460e-03
3.650688031524025601e-03
2.909794967002423717e-03
2.497478358727696010e-03
2.006260892451840454e-03
1.724038319942940416e-03
1.393413788661704766e-03


==> anc/Fig15_h_kin_L14_xvals.txt <==
0.000000000000000000e+00
2.197802197802197488e-01
4.395604395604394976e-01
5.860805860805859968e-01
8.058608058608057734e-01
1.025641025641025550e+00
1.172161172161171994e+00
1.391941391941391881e+00
1.611721611721611547e+00
1.758241758241757990e+00
1.978021978021977878e+00
2.197802197802197544e+00
2.344322344322343987e+00
2.564102564102564319e+00
2.783882783882783762e+00


==> anc/Fig15_h_kin_L14_yvals.txt <==
5.641610359450604378e-02
2.488278534234297443e-02
1.885343169779286551e-02
1.554238661072006485e-02
1.194410607794237425e-02
9.474581557428867970e-03
8.045399419024839086e-03
6.334699574759349548e-03
5.031787713078288496e-03
4.348323019047191200e-03
3.498130296851059695e-03
2.820097624030749092e-03
2.440572191505008259e-03
1.973793403015121871e-03
1.599729029905682786e-03


==> anc/Fig15_h_kin_L15_xvals.txt <==
0.000000000000000000e+00
2.051282051282051211e-01
4.102564102564102422e-01
6.153846153846153078e-01
8.205128205128204844e-01
1.025641025641025550e+00
1.230769230769230616e+00
1.367521367521367326e+00
1.572649572649572614e+00
1.777777777777777679e+00
1.982905982905982745e+00
2.188034188034187810e+00
2.393162393162393098e+00
2.598290598290597941e+00


==> anc/Fig15_h_kin_L15_yvals.txt <==
5.419693981950759326e-02
2.476480354185866747e-02
1.908297325913093506e-02
1.484335207874675627e-02
1.178330990960722163e-02
9.378393389944329056e-03
7.498831555976557400e-03
6.488084943775543692e-03
5.239431110737907682e-03
4.273607296492201030e-03
3.485816157675532441e-03
2.842794757173893946e-03
2.327640070268096641e-03
1.907816373730563102e-03


==> anc/Fig15_h_kin_L16_xvals.txt <==
0.000000000000000000e+00
2.564102564102563875e-01
4.487179487179486781e-01
6.410256410256409687e-01
8.333333333333332593e-01
1.025641025641025550e+00
1.217948717948717841e+00
1.410256410256410131e+00
1.602564102564102422e+00
1.794871794871794712e+00
1.987179487179487003e+00
2.179487179487179294e+00
2.371794871794871362e+00


==> anc/Fig15_h_kin_L16_yvals.txt <==
5.219817569554444092e-02
2.265504980298217730e-02
1.820300861306837006e-02
1.434608747368955849e-02
1.149255152928727215e-02
9.242767254936131924e-03
7.514313528272360647e-03
6.108133755762041456e-03
5.004682959110217343e-03
4.111321647496989432e-03
3.379033373730774229e-03
2.783555748356378659e-03
2.297988657513038747e-03

